Spectral functions from the real-time functional renormalization group

We employ the functional renormalization group approach formulated on the Schwinger-Keldysh contour to calculate real-time correlation functions in scalar field theories. We provide a detailed description of the formalism, discuss suitable truncation schemes for real-time calculations as well as the numerical procedure to self-consistently solve the flow equations for the spectral function. Subsequently, we discuss the relations to other perturbative and non-perturbative approaches to calculate spectral functions, and present a detailed comparison and benchmark in $d=0+1$ dimensions.

==> anc/CLASSICALSTATISTICAL/wRho_L0.075G0.5B1.0.txt <==
0 0 0
0.0306796 0.0287565 0.000731085
0.0613592 0.0558086 0.00129729
0.0920388 0.0891298 0.00166086
0.122718 0.117761 0.0022957
0.153398 0.150529 0.00245037
0.184078 0.182512 0.00370268
0.214757 0.216539 0.0043542
0.245437 0.240993 0.00511003
0.276117 0.294692 0.00644897
0.306796 0.339156 0.0074032
0.337476 0.392541 0.00649041
0.368155 0.447451 0.00954573
0.398835 0.508113 0.0111317
0.429515 0.532021 0.0116518
0.460194 0.633646 0.0132734
0.490874 0.715768 0.0149358
0.521553 0.802706 0.0183776
0.552233 0.916984 0.015769
0.582913 0.97851 0.0138105
0.613592 1.17142 0.0265932
0.644272 1.29767 0.0266686
0.674952 1.51994 0.028392
0.705631 1.698 0.0331057
0.736311 1.95216 0.0396992
0.76699 2.20399 0.0405051
0.79767 2.38068 0.0461162
0.82835 2.78338 0.0560818
0.859029 3.17016 0.0622148
0.889709 3.52726 0.0685491
0.920388 3.76491 0.0605035
0.951068 3.93092 0.0764601
0.981748 3.98882 0.0813218
1.01243 3.93955 0.0729969
1.04311 3.77054 0.0765323
1.07379 3.50725 0.0670056
1.10447 3.31543 0.0649076
1.13515 2.87879 0.058722
1.16583 2.5676 0.0503352
1.19651 2.37411 0.0378233
1.22718 2.00323 0.0390261
1.25786 1.78635 0.0299952
1.28854 1.54902 0.0241643
1.31922 1.3566 0.0254252
1.3499 1.24205 0.0258628
1.38058 1.12258 0.0245959
1.41126 1.00685 0.0194391
1.44194 0.923824 0.021438
1.47262 0.820623 0.0145067
1.5033 0.757316 0.0132514
1.53398 0.675474 0.0161682
1.56466 0.601592 0.0125828
1.59534 0.546827 0.0100601
1.62602 0.49779 0.0119261
1.6567 0.48537 0.009704
1.68738 0.429749 0.00814933
1.71806 0.394892 0.00728938
1.74874 0.36528 0.00793448
1.77942 0.34512 0.00624699
1.8101 0.323676 0.00807309
1.84078 0.295007 0.00596755
1.87146 0.270164 0.0059629
1.90214 0.254239 0.00587962
1.93282 0.236049 0.00572487
1.9635 0.21901 0.00499061
1.99418 0.198673 0.00532219
2.02485 0.194051 0.00468681
2.05553 0.183662 0.00364421
2.08621 0.17158 0.00320269
2.11689 0.166323 0.00374955
2.14757 0.152961 0.00342677
2.17825 0.150511 0.00440824
2.20893 0.144755 0.00317633
2.23961 0.135435 0.00374704
2.27029 0.124748 0.00218637
2.30097 0.119849 0.00238127
2.33165 0.110889 0.0024896
2.36233 0.108957 0.00254417
2.39301 0.107949 0.00282736
2.42369 0.100306 0.00305238
2.45437 0.0946514 0.00224231
2.48505 0.0905511 0.00223715
2.51573 0.08499 0.002095
2.54641 0.0814893 0.00173964
2.57709 0.0786528 0.00209054
2.60777 0.0743442 0.00189202
2.63845 0.0730943 0.0016451
2.66913 0.068386 0.00227146
2.69981 0.0685376 0.00139209
2.73049 0.065194 0.00181796
2.76117 0.0619778 0.00176609
2.79185 0.0593408 0.0016708
2.82252 0.0549737 0.00147828
2.8532 0.0539101 0.00155723
2.88388 0.0537745 0.00134763
2.91456 0.0515656 0.00129167
2.94524 0.0515611 0.00148343
2.97592 0.0491339 0.00110861
3.0066 0.0448868 0.00117773
3.03728 0.0456484 0.00124552
3.06796 0.0422574 0.00118277
3.09864 0.040789 0.00111879
3.12932 0.0390932 0.00139278
3.16 0.0382125 0.00129971
3.19068 0.036143 0.00135011
3.22136 0.036496 0.00100119
3.25204 0.0363913 0.000936049
3.28272 0.035118 0.0011166
3.3134 0.0332769 0.00104037
3.34408 0.0327606 0.000907736
3.37476 0.031581 0.00110374
3.40544 0.0305036 0.00111487
3.43612 0.0289959 0.00103251
3.4668 0.0283497 0.000900384
3.49748 0.0276915 0.00118115
3.52816 0.0278887 0.000910894
3.55884 0.0266297 0.000910719
3.58952 0.0245122 0.000907511
3.62019 0.0244766 0.000931456
3.65087 0.0246825 0.000843682
3.68155 0.0236963 0.000769546
3.71223 0.0231937 0.000622916
3.74291 0.0229366 0.000828601
3.77359 0.0214843 0.000736232
3.80427 0.0217513 0.000768875
3.83495 0.0203041 0.000743921
3.86563 0.0195204 0.000904708
3.89631 0.0201378 0.000733564
3.92699 0.0195399 0.000866075
3.95767 0.0180939 0.000828966
3.98835 0.0187776 0.000715145
4.01903 0.0178714 0.00073718
4.04971 0.0174663 0.000781215
4.08039 0.0163325 0.000843749
4.11107 0.0162471 0.000728266
4.14175 0.0156889 0.000689374
4.17243 0.0153797 0.000663273
4.20311 0.0155334 0.000617598
4.23379 0.0151489 0.000737581
4.26447 0.0148378 0.000632192
4.29515 0.014263 0.000736813
4.32583 0.0140056 0.000738308
4.35651 0.0136788 0.000656843
4.38719 0.0133399 0.000721694
4.41786 0.0127464 0.000577088
4.44854 0.0128541 0.000638609
4.47922 0.0123987 0.000623599
4.5099 0.0118725 0.000693529
4.54058 0.0116778 0.000632998
4.57126 0.0116843 0.000619398
4.60194 0.0116385 0.000588185
4.63262 0.0115733 0.000607115
4.6633 0.0115658 0.000583205
4.69398 0.0105556 0.00058468
4.72466 0.0109925 0.000589614
4.75534 0.0102237 0.000582636
4.78602 0.0101692 0.000676197
4.8167 0.00982647 0.000553014
4.84738 0.00979989 0.000566614
4.87806 0.00965217 0.000550287
4.90874 0.00938294 0.000578795
4.93942 0.00921042 0.000555516
4.9701 0.00905211 0.000548526
5.00078 0.008356 0.000512712
5.03146 0.0089288 0.000553128
5.06214 0.00852393 0.000516319
5.09282 0.00823235 0.000566562
5.1235 0.00848375 0.000554477
5.15418 0.00821301 0.000531983
5.18486 0.00760494 0.000527535
5.21553 0.00799606 0.000591025
5.24621 0.00793733 0.000534517
5.27689 0.00766581 0.000490495
5.30757 0.0074606 0.000471172
5.33825 0.00761971 0.000542901
5.36893 0.00727291 0.000491581
5.39961 0.00733059 0.000491147
5.43029 0.00699303 0.000498586
5.46097 0.00664006 0.000489586
5.49165 0.00669045 0.000473964
5.52233 0.0066313 0.000424476
5.55301 0.00639476 0.00051866
5.58369 0.00627948 0.000506988
5.61437 0.00643741 0.000423891
5.64505 0.00611475 0.000455978
5.67573 0.00614471 0.000425931
5.70641 0.00597525 0.000465511
5.73709 0.00596 0.000452446
5.76777 0.00582823 0.000459517
5.79845 0.00560686 0.000442329
5.82913 0.005612 0.000413986
5.85981 0.00558749 0.000437538
5.89049 0.00551924 0.000454541
5.92117 0.00539008 0.000443873
5.95185 0.00529209 0.000465249
5.98253 0.00523229 0.000434659
6.0132 0.00506906 0.000416854
6.04388 0.00484302 0.000456714
6.07456 0.00486062 0.000430182
6.10524 0.00487148 0.000394524
6.13592 0.00490214 0.000433544
6.1666 0.00463437 0.000407612
6.19728 0.00463335 0.0004344
6.22796 0.00475912 0.000396543
6.25864 0.004514 0.000432312
6.28932 0.00452471 0.000436056
6.32 0.0043578 0.000403516
6.35068 0.00430012 0.000409145
6.38136 0.00423837 0.000375629
6.41204 0.00422865 0.000371337
6.44272 0.00417926 0.000386757
6.4734 0.00403494 0.000407031
6.50408 0.00388731 0.000400989
6.53476 0.00396337 0.000400057
6.56544 0.00389474 0.000389096
6.59612 0.00366412 0.000385728
6.6268 0.0038279 0.000390257
6.65748 0.0037563 0.000406971
6.68816 0.00365349 0.000377965
6.71884 0.00359515 0.000370522
6.74952 0.00356712 0.000389153
6.7802 0.00365993 0.000370537
6.81087 0.00354317 0.000367384
6.84155 0.00347158 0.000370389
6.87223 0.00335804 0.000374516
6.90291 0.00332048 0.000368051
6.93359 0.00338239 0.000354673
6.96427 0.00323127 0.000358682
6.99495 0.00316489 0.000366067
7.02563 0.00313161 0.000368258
7.05631 0.00305088 0.000357185
7.08699 0.00317608 0.000361791
7.11767 0.00313259 0.000345916
7.14835 0.00308338 0.000360278
7.17903 0.00300926 0.000363634
7.20971 0.00294656 0.000345138
7.24039 0.00298696 0.000331695
7.27107 0.00290522 0.00033736
7.30175 0.00294829 0.000349242
7.33243 0.00279669 0.000360321
7.36311 0.00283705 0.000349267
7.39379 0.00280858 0.000332845
7.42447 0.00268707 0.000333602
7.45515 0.00273993 0.000331199
7.48583 0.00256321 0.000332687
7.51651 0.0025906 0.000329658
7.54719 0.00257199 0.000335881
7.57787 0.00256002 0.000331557
7.60854 0.00250762 0.000332838
7.63922 0.00264822 0.000334983
7.6699 0.00245473 0.000315211
7.70058 0.00250515 0.000310395
7.73126 0.00246116 0.000317341
7.76194 0.0024298 0.000311975
7.79262 0.00239104 0.000299853
7.8233 0.00233146 0.000322077
7.85398 0.00235229 0.000305234
7.88466 0.00222148 0.000304416
7.91534 0.00223194 0.000314478
7.94602 0.00222 0.000298255
7.9767 0.00223895 0.000309028
8.00738 0.0021843 0.000310693
8.03806 0.00216561 0.000309934
8.06874 0.00218945 0.000294801
8.09942 0.00219809 0.000295532
8.1301 0.00211807 0.000306106
8.16078 0.00205598 0.000304829
8.19146 0.00207737 0.000291327
8.22214 0.00201056 0.000297675
8.25282 0.00195585 0.000284662
8.2835 0.00200402 0.000305864
8.31418 0.0019823 0.000283826
8.34486 0.00193656 0.0002886
8.37554 0.00189581 0.000296098
8.40621 0.00190661 0.000289071
8.43689 0.00185239 0.000291208
8.46757 0.00188039 0.000285979
8.49825 0.00190223 0.000280993
8.52893 0.00176646 0.000291886
8.55961 0.00182577 0.000287847
8.59029 0.00185683 0.000291192
8.62097 0.00178502 0.000275831
8.65165 0.00170127 0.000278725
8.68233 0.00181662 0.00028719
8.71301 0.0017663 0.000268946
8.74369 0.00168721 0.000273778
8.77437 0.00173631 0.000273999
8.80505 0.0016813 0.000268272
8.83573 0.00163877 0.000267927
8.86641 0.00163322 0.000273618
8.89709 0.00163285 0.000268405
8.92777 0.00155413 0.000269376
8.95845 0.00155307 0.000271249
8.98913 0.0015781 0.000271935
9.01981 0.00154437 0.000271688
9.05049 0.00154994 0.000263831
9.08117 0.00150506 0.000268569
9.11185 0.00153565 0.00025649
9.14253 0.00151447 0.000256407
9.17321 0.00146925 0.000253534
9.20388 0.00148294 0.000256344
9.23456 0.00146956 0.000260704
9.26524 0.00141266 0.000257134
9.29592 0.00142403 0.000262879
9.3266 0.00143347 0.000250466
9.35728 0.00136283 0.00025536
9.38796 0.00141207 0.000251426
9.41864 0.00137703 0.000251501
9.44932 0.00136375 0.000246893
9.48 0.00139742 0.00025294
9.51068 0.00131346 0.000254457
9.54136 0.00133886 0.000242514
9.57204 0.00129643 0.000244203
9.60272 0.00126969 0.000248559
9.6334 0.00128197 0.000245306
9.66408 0.00129849 0.000246243
9.69476 0.00124624 0.000242164
9.72544 0.00128421 0.000247316
9.75612 0.00123818 0.000237322
9.7868 0.00118405 0.000236042
9.81748 0.00120921 0.000243364
9.84816 0.0011887 0.000243697
9.87884 0.00119456 0.000235201
9.90952 0.00121882 0.000236183
9.9402 0.00121319 0.000232199
9.97088 0.00118317 0.000227733
10.0016 0.00117192 0.00023649
10.0322 0.0011429 0.000232763
10.0629 0.00114399 0.000231307
10.0936 0.00111373 0.000237519
10.1243 0.00114576 0.000232274
10.155 0.00107591 0.000234132
10.1856 0.00107761 0.000233687
10.2163 0.00108444 0.000233422
10.247 0.00105685 0.000229144
10.2777 0.00104879 0.00022605
10.3084 0.00106244 0.000224635
10.339 0.00105448 0.000219952
10.3697 0.0010414 0.000220918
10.4004 0.0010054 0.000224685
10.4311 0.00102993 0.000224824
10.4617 0.00100322 0.000218734
10.4924 0.000993737 0.000221036
10.5231 0.000993964 0.000219542
10.5538 0.000996416 0.000219124
10.5845 0.000987041 0.000216321
10.6151 0.000965087 0.000218369
10.6458 0.00094946 0.000218235
10.6765 0.000935734 0.000217809
10.7072 0.000965251 0.000220507
10.7379 0.000941037 0.000212453
10.7685 0.00092974 0.000219787
10.7992 0.000927304 0.000214291
10.8299 0.000908651 0.00021101
10.8606 0.000950996 0.000208447
10.8913 0.00089409 0.000207826
10.9219 0.000883566 0.000208135
10.9526 0.000905983 0.000208857
10.9833 0.000892086 0.000210057
11.014 0.000875865 0.000209571
11.0447 0.000854203 0.000208626
11.0753 0.000897684 0.000206008
11.106 0.000876902 0.000211794
11.1367 0.000840502 0.000205639
11.1674 0.00083615 0.000204364
11.1981 0.000852923 0.000200013
11.2287 0.000854542 0.000209537
11.2594 0.000871383 0.000202598
11.2901 0.00078554 0.000201093
11.3208 0.000790691 0.000198125
11.3515 0.000804514 0.000206288
11.3821 0.000779836 0.000200607
11.4128 0.000786592 0.000197277
11.4435 0.000805422 0.000201362
11.4742 0.00077311 0.000197152
11.5049 0.000764024 0.000194169
11.5355 0.000774786 0.00019912
11.5662 0.000761032 0.000192831
11.5969 0.00074652 0.000196437
11.6276 0.000765455 0.000195013
11.6583 0.000715234 0.00019362
11.6889 0.000746829 0.000193838
11.7196 0.000741392 0.000191924
11.7503 0.000734971 0.000189998
11.781 0.000730337 0.000187846
11.8117 0.000751941 0.000193471
11.8423 0.000723022 0.0001873
11.873 0.00070591 0.000185137
11.9037 0.000713147 0.000187267
11.9344 0.000703379 0.00018593
11.9651 0.000694695 0.000185636
11.9957 0.000688523 0.000185517
12.0264 0.000697233 0.000187983
12.0571 0.000681047 0.000185351
12.0878 0.000692173 0.000179185
12.1184 0.000660423 0.000184176
12.1491 0.000674371 0.000184953
12.1798 0.000678482 0.000183053
12.2105 0.000649199 0.00018191
12.2412 0.000670346 0.000181941
12.2718 0.000655167 0.000180466
12.3025 0.000625381 0.000179312
12.3332 0.000653644 0.000178379
12.3639 0.000621123 0.000175411
12.3946 0.000645136 0.000177012
12.4252 0.000635216 0.00017538
12.4559 0.000636608 0.00017736
12.4866 0.00060226 0.000177527
12.5173 0.000608898 0.000172541
12.548 0.000624323 0.000176765
12.5786 0.000615797 0.000174371
12.6093 0.000600182 0.000175962
12.64 0.000590649 0.000175662
12.6707 0.00058873 0.000175507
12.7014 0.000584014 0.000173478
12.732 0.000597679 0.00017146
12.7627 0.000607155 0.000175381
12.7934 0.000576689 0.000168255
12.8241 0.000578536 0.000169016
12.8548 0.000573451 0.000167603
12.8854 0.000577371 0.00016755
12.9161 0.000565414 0.000170286
12.9468 0.000559643 0.000165749
12.9775 0.000540347 0.000169232
13.0082 0.000549077 0.000167463
13.0388 0.00055025 0.000171567
13.0695 0.000545085 0.00016646
13.1002 0.000543996 0.000167667
13.1309 0.000539058 0.000165187
13.1616 0.000540253 0.000162643
13.1922 0.00053367 0.000166348
13.2229 0.000523671 0.000165812
13.2536 0.000517501 0.00016043
13.2843 0.000529256 0.000163707
13.315 0.000527751 0.00016186
13.3456 0.000531681 0.000160722
13.3763 0.000506126 0.00016366
13.407 0.000505443 0.000158852
13.4377 0.000496747 0.000163196
13.4684 0.000491998 0.000159868
13.499 0.000494908 0.00015712
13.5297 0.000487857 0.000159525
13.5604 0.000489879 0.00015886
13.5911 0.000488817 0.000153608
13.6217 0.000480558 0.00015477
13.6524 0.00047698 0.000157503
13.6831 0.000483329 0.000155309
13.7138 0.000475731 0.000154612
13.7445 0.000477287 0.000156568
13.7751 0.000453455 0.000153659
13.8058 0.000483115 0.000151225
13.8365 0.000465848 0.000153624
13.8672 0.000471728 0.000151965
13.8979 0.000457665 0.00015246
13.9285 0.000456976 0.000151892
13.9592 0.000452583 0.000151095
13.9899 0.000440551 0.000151441
14.0206 0.000437453 0.000151135
14.0513 0.000435087 0.000146739
14.0819 0.000442697 0.000150358
14.1126 0.000444237 0.000150916
14.1433 0.000449929 0.000148779
14.174 0.000437825 0.000147688
14.2047 0.00041622 0.000148943
14.2353 0.000416285 0.000146161
14.266 0.00043313 0.000149823
14.2967 0.000422125 0.000144998
14.3274 0.00043418 0.000145889
14.3581 0.000421127 0.000145751
14.3887 0.000410757 0.000148465
14.4194 0.00040638 0.000145351
14.4501 0.000411416 0.000142811
14.4808 0.00040902 0.000144628
14.5115 0.000414684 0.000143166
14.5421 0.000401771 0.000141877
14.5728 0.000387303 0.000142125
14.6035 0.000401893 0.000142885
14.6342 0.000399981 0.000142198
14.6649 0.000404237 0.000142509
14.6955 0.000389561 0.00014129
14.7262 0.000395356 0.000140528
14.7569 0.000389796 0.000139754
14.7876 0.000383534 0.000141345
14.8183 0.000393922 0.000138277
14.8489 0.000384512 0.000139941
14.8796 0.00037485 0.00013693
14.9103 0.000380848 0.000135382
14.941 0.000377265 0.000137037
14.9717 0.000379115 0.000137183
15.0023 0.000370744 0.000135648
15.033 0.000367594 0.000137456
15.0637 0.000364939 0.000135031
15.0944 0.000363524 0.000135795
15.1251 0.000361067 0.000134422
15.1557 0.000362031 0.000133522
15.1864 0.000354268 0.000135039
15.2171 0.00035883 0.000133359
15.2478 0.000347506 0.000133226
15.2784 0.000344825 0.000131933
15.3091 0.000347799 0.000131111
15.3398 0.000358184 0.000131818
15.3705 0.000330815 0.000131045
15.4012 0.000345031 0.000132036
15.4318 0.000350548 0.000130472
15.4625 0.000344376 0.000127979
15.4932 0.000347017 0.000129183
15.5239 0.000330589 0.000130948
15.5546 0.000334866 0.000127985
15.5852 0.000330513 0.00012765
15.6159 0.000326063 0.000128015
15.6466 0.000329765 0.000128322
15.6773 0.000334434 0.00012848
15.708 0.000318081 0.000125963
15.7386 0.000318205 0.00012608
15.7693 0.000330437 0.000125892
15.8 0.000313786 0.000124667
15.8307 0.000314616 0.000127166
15.8614 0.000325215 0.000125477
15.892 0.000322464 0.000124934
15.9227 0.000309151 0.000124521
15.9534 0.000313792 0.000125721
15.9841 0.000309003 0.000121625
16.0148 0.000312726 0.000122689
16.0454 0.000310088 0.000122134
16.0761 0.000306857 0.000122704
16.1068 0.000289052 0.000121302
16.1375 0.000296805 0.000122238
16.1682 0.000295877 0.000121225
16.1988 0.000300417 0.000119781
16.2295 0.000301131 0.000119841
16.2602 0.000296496 0.00011985
16.2909 0.000289714 0.000119289
16.3216 0.000297637 0.000119251
16.3522 0.000297305 0.000119985
16.3829 0.000295906 0.000120334
16.4136 0.0002934 0.000117532
16.4443 0.000287713 0.000117959
16.475 0.000282732 0.000116941
16.5056 0.000285434 0.0001175
16.5363 0.000277415 0.000116269
16.567 0.000283101 0.000115543
16.5977 0.00028574 0.000115773
16.6284 0.000276478 0.00011594
16.659 0.00027477 0.000115217
16.6897 0.000276936 0.000115407
16.7204 0.000272764 0.000114733
16.7511 0.000262558 0.000114352
16.7817 0.000265515 0.000113569
16.8124 0.000268749 0.000114722
16.8431 0.000263659 0.00011411
16.8738 0.000259233 0.000114393
16.9045 0.000266525 0.000112225
16.9351 0.000259979 0.000111787
16.9658 0.000262945 0.000111299
16.9965 0.000258617 0.000111473
17.0272 0.000255331 0.000110888
17.0579 0.000253991 0.000109985
17.0885 0.000258442 0.00011014
17.1192 0.000253148 0.000109431
17.1499 0.000252774 0.00010918
17.1806 0.000252662 0.000106938
17.2113 0.000249775 0.00010915
17.2419 0.000255088 0.000108234
17.2726 0.000247311 0.000108875
17.3033 0.000245343 0.000109005
17.334 0.00024604 0.000108294
17.3647 0.000242415 0.00010762
17.3953 0.000240055 0.000106791
17.426 0.000248473 0.000107163
17.4567 0.000240848 0.000105625
17.4874 0.000244372 0.000105474
17.5181 0.000241964 0.000106369
17.5487 0.000232535 0.000104389
17.5794 0.000231727 0.000104946
17.6101 0.000238499 0.000105555
17.6408 0.000229362 0.000104578
17.6715 0.000233254 0.000102674
17.7021 0.000236538 0.000104336
17.7328 0.000232613 0.000103699
17.7635 0.000227864 0.000102735
17.7942 0.000229486 0.000103371
17.8249 0.00022553 0.00010237
17.8555 0.000226659 0.000102588
17.8862 0.000224092 0.000103114
17.9169 0.00022202 0.00010146
17.9476 0.000221714 0.000101575
17.9783 0.000221448 0.000101749
18.0089 0.000225989 0.000100474
18.0396 0.000223617 0.000101359
18.0703 0.000212315 9.97753e-05
18.101 0.0002173 9.96613e-05
18.1317 0.000221384 9.89598e-05
18.1623 0.000219671 9.80225e-05
18.193 0.000217129 9.83315e-05
18.2237 0.000214334 9.78656e-05
18.2544 0.000212661 9.83496e-05
18.2851 0.000216414 9.82736e-05
18.3157 0.000214807 9.8483e-05
18.3464 0.000207015 9.75495e-05
18.3771 0.000212912 9.59108e-05
18.4078 0.000208767 9.58387e-05
18.4384 0.000203892 9.60856e-05
18.4691 0.000208842 9.60403e-05
18.4998 0.000202085 9.61059e-05
18.5305 0.000198444 9.3826e-05
18.5612 0.000200618 9.46884e-05
18.5918 0.000197545 9.5755e-05
18.6225 0.000194074 9.37257e-05
18.6532 0.000202884 9.46107e-05
18.6839 0.000199647 9.34442e-05
18.7146 0.000201766 9.44184e-05
18.7452 0.000191588 9.34564e-05
18.7759 0.00020302 9.37908e-05
18.8066 0.000184657 9.25748e-05
18.8373 0.000196667 9.16332e-05
18.868 0.000190531 9.24091e-05
18.8986 0.000194662 9.17727e-05
18.9293 0.000189254 9.22192e-05
18.96 0.000188067 9.13238e-05
18.9907 0.000186332 9.14551e-05
19.0214 0.000191997 9.04878e-05
19.052 0.000186978 9.0029e-05
19.0827 0.000189861 8.90905e-05
19.1134 0.000181092 8.94259e-05
19.1441 0.000186364 8.93085e-05
19.1748 0.000183838 8.8998e-05
19.2054 0.000181288 8.76038e-05
19.2361 0.000181955 8.91333e-05
19.2668 0.000181073 8.78177e-05
19.2975 0.000174749 8.81666e-05
19.3282 0.000181484 8.73551e-05
19.3588 0.000186331 8.81759e-05
19.3895 0.000178405 8.73373e-05
19.4202 0.000176923 8.68693e-05
19.4509 0.000177055 8.80781e-05
19.4816 0.00017829 8.67591e-05
19.5122 0.000174141 8.62148e-05
19.5429 0.000173202 8.52747e-05
19.5736 0.000170991 8.56836e-05
19.6043 0.00017419 8.53519e-05
19.635 0.000170619 8.47492e-05
19.6656 0.000174729 8.45356e-05
19.6963 0.000171072 8.38885e-05
19.727 0.000167849 8.39444e-05
19.7577 0.000165386 8.38173e-05
19.7884 0.000171082 8.34405e-05
19.819 0.000166702 8.26647e-05
19.8497 0.000167214 8.3398e-05
19.8804 0.000161568 8.26759e-05
19.9111 0.000165069 8.24884e-05
19.9418 0.000169295 8.15261e-05
19.9724 0.000157393 8.15355e-05
20.0031 0.000164386 8.2437e-05
20.0338 0.000159071 8.07957e-05
20.0645 0.000156125 8.08027e-05
20.0951 0.000159674 8.04282e-05
20.1258 0.000154122 7.96926e-05
20.1565 0.000154894 7.95281e-05
20.1872 0.000154195 8.03098e-05
20.2179 0.000155156 7.91398e-05
20.2485 0.000152406 7.82599e-05
20.2792 0.000152807 7.85753e-05
20.3099 0.000151401 7.83971e-05
20.3406 0.000155626 7.77912e-05
20.3713 0.000151215 7.79883e-05
20.4019 0.000153549 7.86624e-05
20.4326 0.000151192 7.68442e-05
20.4633 0.000150632 7.82092e-05
20.494 0.000151568 7.65796e-05
20.5247 0.000146512 7.6334e-05
20.5553 0.000152837 7.72628e-05
20.586 0.000145836 7.62831e-05
20.6167 0.000144384 7.57245e-05
20.6474 0.000143732 7.51019e-05
20.6781 0.000140255 7.5244e-05
20.7087 0.000140029 7.51871e-05
20.7394 0.000142612 7.49353e-05
20.7701 0.000143415 7.48354e-05
20.8008 0.000142045 7.44128e-05
20.8315 0.000140087 7.44554e-05
20.8621 0.000141727 7.32707e-05
20.8928 0.000141472 7.35986e-05
20.9235 0.000142183 7.211e-05
20.9542 0.000137249 7.30346e-05
20.9849 0.000135485 7.32207e-05
21.0155 0.00014165 7.17276e-05
21.0462 0.000137885 7.17597e-05
21.0769 0.000137327 7.19668e-05
21.1076 0.000134863 7.16296e-05
21.1383 0.000133091 7.12499e-05
21.1689 0.000133286 7.11275e-05
21.1996 0.000134499 7.17057e-05
21.2303 0.000133331 7.05636e-05
21.261 0.000131554 7.08202e-05
21.2917 0.000131544 6.98517e-05
21.3223 0.00013489 6.99332e-05
21.353 0.000132259 6.94984e-05
21.3837 0.000132721 6.89141e-05
21.4144 0.00012655 6.94003e-05
21.4451 0.000131249 6.84695e-05
21.4757 0.000133479 6.86615e-05
21.5064 0.000125053 6.80508e-05
21.5371 0.000129485 6.87168e-05
21.5678 0.000127032 6.7579e-05
21.5984 0.000125943 6.76455e-05
21.6291 0.000124271 6.82497e-05
21.6598 0.000124501 6.70519e-05
21.6905 0.000120623 6.69443e-05
21.7212 0.000127213 6.64212e-05
21.7518 0.000120142 6.64854e-05
21.7825 0.000121329 6.63961e-05
21.8132 0.000124484 6.52065e-05
21.8439 0.000121781 6.48898e-05
21.8746 0.000119193 6.52068e-05
21.9052 0.000119122 6.53805e-05
21.9359 0.00012131 6.49102e-05
21.9666 0.000119291 6.49292e-05
21.9973 0.000115551 6.44276e-05
22.028 0.000115941 6.43561e-05
22.0586 0.000118616 6.3723e-05
22.0893 0.000114722 6.37778e-05
22.12 0.000118384 6.2773e-05
22.1507 0.000117243 6.2903e-05
22.1814 0.000116258 6.35168e-05
22.212 0.000112329 6.35805e-05
22.2427 0.000108866 6.31184e-05
22.2734 0.000111005 6.28443e-05
22.3041 0.000114082 6.21221e-05
22.3348 0.000112624 6.22518e-05
22.3654 0.000108297 6.089e-05
22.3961 0.00010931 6.11882e-05
22.4268 0.000110302 6.07428e-05
22.4575 0.000107334 6.14975e-05
22.4882 0.000109096 6.07815e-05
22.5188 0.000107948 6.01697e-05
22.5495 0.000106884 5.93752e-05
22.5802 0.000112494 5.96963e-05
22.6109 0.000105657 5.95439e-05
22.6416 0.00010744 5.94455e-05
22.6722 0.000105249 5.95049e-05
22.7029 0.00010823 5.94598e-05
22.7336 9.77764e-05 5.84671e-05
22.7643 0.000103892 5.8647e-05
22.795 0.000104352 5.8095e-05
22.8256 0.000104934 5.83736e-05
22.8563 0.000100156 5.75916e-05
22.887 0.000105193 5.73831e-05
22.9177 0.000102948 5.70916e-05
22.9484 0.000101091 5.71934e-05
22.979 0.000100825 5.66014e-05
23.0097 0.000101183 5.65123e-05
23.0404 0.000101722 5.65957e-05
23.0711 9.63921e-05 5.57644e-05
23.1018 9.72374e-05 5.5552e-05
23.1324 9.86195e-05 5.57641e-05
23.1631 9.81494e-05 5.55195e-05
23.1938 9.96247e-05 5.56712e-05
23.2245 9.73791e-05 5.5061e-05
23.2551 9.41925e-05 5.44714e-05
23.2858 9.37506e-05 5.40767e-05
23.3165 9.64573e-05 5.48848e-05
23.3472 9.2064e-05 5.40088e-05
23.3779 9.57946e-05 5.38972e-05
23.4085 9.23809e-05 5.32786e-05
23.4392 9.34042e-05 5.32586e-05
23.4699 9.26525e-05 5.29836e-05
23.5006 9.08577e-05 5.2705e-05
23.5313 9.44547e-05 5.274e-05
23.5619 9.04174e-05 5.26801e-05
23.5926 9.10633e-05 5.2458e-05
23.6233 9.07374e-05 5.14175e-05
23.654 8.89237e-05 5.13901e-05
23.6847 8.95031e-05 5.18576e-05
23.7153 8.86377e-05 5.15005e-05
23.746 8.98702e-05 5.11516e-05
23.7767 8.97235e-05 5.09468e-05
23.8074 8.61901e-05 5.06149e-05
23.8381 8.72765e-05 5.06226e-05
23.8687 8.62737e-05 5.06029e-05
23.8994 8.60137e-05 4.95292e-05
23.9301 8.80346e-05 4.987e-05
23.9608 8.34201e-05 4.96968e-05
23.9915 8.68435e-05 4.93457e-05
24.0221 8.36252e-05 4.96406e-05
24.0528 8.09972e-05 4.81937e-05
24.0835 8.42781e-05 4.80748e-05
24.1142 7.93071e-05 4.80604e-05
24.1449 8.32691e-05 4.82638e-05
24.1755 8.18258e-05 4.81438e-05
24.2062 8.20593e-05 4.83436e-05
24.2369 8.07211e-05 4.73024e-05
24.2676 8.08514e-05 4.7439e-05
24.2983 7.95052e-05 4.6909e-05
24.3289 7.99524e-05 4.64277e-05
24.3596 7.94751e-05 4.63694e-05
24.3903 7.93549e-05 4.68963e-05
24.421 7.77801e-05 4.58673e-05
24.4517 7.88833e-05 4.63528e-05
24.4823 8.03726e-05 4.5389e-05
24.513 7.81406e-05 4.5403e-05
24.5437 7.55911e-05 4.52684e-05
24.5744 7.74517e-05 4.49545e-05
24.6051 7.62695e-05 4.49284e-05
24.6357 7.68319e-05 4.43206e-05
24.6664 7.21538e-05 4.44845e-05
24.6971 7.45177e-05 4.42934e-05
24.7278 7.70341e-05 4.38208e-05
24.7584 7.40419e-05 4.3472e-05
24.7891 7.91715e-05 4.33903e-05
24.8198 7.1978e-05 4.32696e-05
24.8505 7.25341e-05 4.30101e-05
24.8812 7.24245e-05 4.30434e-05
24.9118 7.08589e-05 4.21744e-05
24.9425 7.0458e-05 4.23271e-05
24.9732 7.12089e-05 4.20968e-05
25.0039 7.00202e-05 4.23414e-05
25.0346 7.05389e-05 4.19197e-05
25.0652 7.02923e-05 4.17405e-05
25.0959 7.01687e-05 4.12816e-05
25.1266 6.75694e-05 4.11857e-05
25.1573 6.76043e-05 4.08385e-05
25.188 6.72592e-05 4.08926e-05
25.2186 6.92359e-05 4.04088e-05
25.2493 6.65811e-05 4.02807e-05
25.28 6.84768e-05 4.02867e-05
25.3107 6.75664e-05 4.01551e-05
25.3414 6.74554e-05 3.95131e-05
25.372 6.56437e-05 3.97863e-05
25.4027 6.58656e-05 3.90062e-05
25.4334 6.36354e-05 3.88546e-05
25.4641 6.27274e-05 3.91653e-05
25.4948 6.03888e-05 3.84316e-05
25.5254 6.31219e-05 3.86301e-05
25.5561 6.3788e-05 3.85493e-05
25.5868 6.09237e-05 3.81181e-05
25.6175 6.10326e-05 3.75272e-05
25.6482 6.27729e-05 3.75955e-05
25.6788 6.09888e-05 3.72277e-05
25.7095 6.16699e-05 3.71616e-05
25.7402 6.15222e-05 3.6816e-05
25.7709 6.10433e-05 3.67273e-05
25.8016 6.08668e-05 3.59505e-05
25.8322 6.01995e-05 3.61892e-05
25.8629 5.92645e-05 3.5995e-05
25.8936 5.8776e-05 3.58375e-05
25.9243 5.96108e-05 3.55717e-05
25.955 6.01645e-05 3.57375e-05
25.9856 5.71974e-05 3.47608e-05
26.0163 5.76912e-05 3.5022e-05
26.047 5.73946e-05 3.54003e-05
26.0777 5.84974e-05 3.48407e-05
26.1084 5.70188e-05 3.43312e-05
26.139 5.56866e-05 3.39709e-05
26.1697 5.75888e-05 3.39662e-05
26.2004 5.65828e-05 3.44027e-05
26.2311 5.60202e-05 3.37864e-05
26.2618 5.53199e-05 3.31919e-05
26.2924 5.40664e-05 3.33171e-05
26.3231 5.75273e-05 3.25831e-05
26.3538 5.35935e-05 3.26889e-05
26.3845 5.10085e-05 3.22991e-05
26.4151 5.49765e-05 3.24393e-05
26.4458 5.22523e-05 3.21518e-05
26.4765 5.11786e-05 3.19316e-05
26.5072 5.03738e-05 3.20105e-05
26.5379 5.0638e-05 3.18846e-05
26.5685 4.92249e-05 3.1322e-05
26.5992 4.88752e-05 3.10587e-05
26.6299 5.07426e-05 3.08422e-05
26.6606 4.82479e-05 3.09153e-05
26.6913 4.78124e-05 3.04933e-05
26.7219 5.06756e-05 3.00386e-05
26.7526 4.83214e-05 2.98987e-05
26.7833 4.98143e-05 2.98117e-05
26.814 4.61897e-05 2.97091e-05
26.8447 4.61735e-05 2.9498e-05
26.8753 4.85342e-05 2.94103e-05
26.906 4.87935e-05 2.90978e-05
26.9367 4.8886e-05 2.92027e-05
26.9674 4.56781e-05 2.84666e-05
26.9981 4.53748e-05 2.84537e-05
27.0287 4.5604e-05 2.8144e-05
27.0594 4.45427e-05 2.8196e-05
27.0901 4.45775e-05 2.74651e-05
27.1208 4.42754e-05 2.764e-05
27.1515 4.39914e-05 2.71576e-05
27.1821 4.20071e-05 2.71678e-05
27.2128 4.45177e-05 2.68428e-05
27.2435 4.65096e-05 2.69623e-05
27.2742 4.29414e-05 2.66011e-05
27.3049 4.28131e-05 2.6119e-05
27.3355 4.23147e-05 2.63143e-05
27.3662 4.28346e-05 2.61257e-05
27.3969 4.25706e-05 2.58086e-05
27.4276 4.14914e-05 2.55569e-05
27.4583 4.26385e-05 2.53727e-05
27.4889 3.95146e-05 2.52101e-05
27.5196 3.96945e-05 2.49208e-05
27.5503 3.97443e-05 2.47359e-05
27.581 3.72068e-05 2.45975e-05
27.6117 4.04702e-05 2.45055e-05
27.6423 3.85243e-05 2.3838e-05
27.673 3.94133e-05 2.37384e-05
27.7037 3.84997e-05 2.33647e-05
27.7344 3.65537e-05 2.36079e-05
27.7651 3.87318e-05 2.32886e-05
27.7957 3.94989e-05 2.3405e-05
27.8264 3.85755e-05 2.32556e-05
27.8571 3.75713e-05 2.26785e-05
27.8878 3.60348e-05 2.22137e-05
27.9185 3.54126e-05 2.23692e-05
27.9491 3.64944e-05 2.16809e-05
27.9798 3.40788e-05 2.19699e-05
28.0105 3.54134e-05 2.20108e-05
28.0412 3.27187e-05 2.15722e-05
28.0718 3.44811e-05 2.15129e-05
28.1025 3.26198e-05 2.10805e-05
28.1332 3.32956e-05 2.12552e-05
28.1639 3.28215e-05 2.06538e-05
28.1946 3.1044e-05 2.05511e-05
28.2252 3.32912e-05 2.03718e-05
28.2559 3.1856e-05 2.03185e-05
28.2866 3.28062e-05 2.00615e-05
28.3173 3.02778e-05 1.98032e-05
28.348 2.99927e-05 1.95863e-05
28.3786 2.99334e-05 1.95445e-05
28.4093 3.20352e-05 1.91011e-05
28.44 2.97177e-05 1.90438e-05
28.4707 3.12567e-05 1.86385e-05
28.5014 2.85791e-05 1.85894e-05
28.532 2.98489e-05 1.85633e-05
28.5627 2.72984e-05 1.82144e-05
28.5934 2.83601e-05 1.78068e-05
28.6241 3.01615e-05 1.80147e-05
28.6548 2.81737e-05 1.75388e-05
28.6854 2.82556e-05 1.72425e-05
28.7161 2.72066e-05 1.71568e-05
28.7468 2.6258e-05 1.68671e-05
28.7775 2.7457e-05 1.66328e-05
28.8082 2.95433e-05 1.69441e-05
28.8388 2.39863e-05 1.6356e-05
28.8695 2.64169e-05 1.62002e-05
28.9002 2.55593e-05 1.59697e-05
28.9309 2.48807e-05 1.5767e-05
28.9616 2.34372e-05 1.57784e-05
28.9922 2.63925e-05 1.53218e-05
29.0229 2.28924e-05 1.51466e-05
29.0536 2.38261e-05 1.49299e-05
29.0843 2.38864e-05 1.49867e-05
29.115 2.19441e-05 1.4717e-05
29.1456 2.12537e-05 1.4637e-05
29.1763 2.35188e-05 1.4493e-05
29.207 2.17765e-05 1.38095e-05
29.2377 2.32986e-05 1.3813e-05
29.2684 1.99537e-05 1.36629e-05
29.299 2.18341e-05 1.34556e-05
29.3297 2.35959e-05 1.33576e-05
29.3604 2.12149e-05 1.28568e-05
29.3911 1.98075e-05 1.29952e-05
29.4218 1.9888e-05 1.2268e-05
29.4524 2.04768e-05 1.24427e-05
29.4831 2.0779e-05 1.22527e-05
29.5138 1.83583e-05 1.25487e-05
29.5445 1.95327e-05 1.15262e-05
29.5751 1.63386e-05 1.15679e-05
29.6058 1.73925e-05 1.14494e-05
29.6365 1.75343e-05 1.16354e-05
29.6672 1.56813e-05 1.1186e-05
29.6979 1.85416e-05 1.10026e-05
29.7285 1.85851e-05 1.05325e-05
29.7592 1.69807e-05 1.04341e-05
29.7899 1.67893e-05 1.06112e-05
29.8206 1.53452e-05 1.00088e-05
29.8513 1.57324e-05 1.01809e-05
29.8819 1.51648e-05 9.89895e-06
29.9126 1.61352e-05 9.35591e-06
29.9433 1.76175e-05 9.51387e-06
29.974 1.69346e-05 9.38599e-06
30.0047 1.3372e-05 9.0186e-06
30.0353 1.2982e-05 8.72769e-06
30.066 1.28405e-05 8.45741e-06
30.0967 1.17429e-05 8.87598e-06
30.1274 1.38895e-05 8.38993e-06
30.1581 1.25373e-05 8.13827e-06
30.1887 1.26603e-05 7.7236e-06
30.2194 1.18965e-05 7.5797e-06
30.2501 1.05487e-05 7.08336e-06
30.2808 1.18267e-05 7.46554e-06
30.3115 1.11528e-05 7.12787e-06
30.3421 1.09054e-05 7.12449e-06
30.3728 1.19949e-05 6.78754e-06
30.4035 1.17493e-05 6.08434e-06
30.4342 1.00745e-05 6.2624e-06
30.4649 9.31478e-06 6.26458e-06
30.4955 7.06852e-06 5.97381e-06
30.5262 8.17131e-06 5.7057e-06
30.5569 9.66253e-06 6.02891e-06
30.5876 9.00705e-06 5.11167e-06
30.6183 6.92802e-06 5.17754e-06
30.6489 8.26316e-06 4.96212e-06
30.6796 7.58969e-06 4.73048e-06
30.7103 6.29598e-06 4.75944e-06
30.741 7.39639e-06 4.42268e-06
30.7717 5.69347e-06 4.26656e-06
30.8023 6.11619e-06 4.09649e-06
30.833 4.91713e-06 3.97349e-06
30.8637 5.12753e-06 3.82851e-06
30.8944 5.89461e-06 3.65297e-06
30.9251 6.55679e-06 3.47098e-06
30.9557 4.20898e-06 2.91525e-06
30.9864 3.76121e-06 2.90092e-06
31.0171 4.26735e-06 2.55135e-06
31.0478 3.06411e-06 2.64517e-06
31.0785 3.43877e-06 2.28569e-06
31.1091 3.89032e-06 2.36239e-06
31.1398 2.858e-06 1.99608e-06
31.1705 2.18179e-06 2.08367e-06
31.2012 1.52331e-06 1.62397e-06
31.2318 1.3199e-06 1.72101e-06
31.2625 2.99692e-06 1.45356e-06
31.2932 2.43995e-07 1.03948e-06
31.3239 6.59245e-07 1.17298e-06
31.3546 9.80608e-07 1.08917e-06
31.3852 -1.56534e-07 9.99625e-07


==> anc/CLASSICALSTATISTICAL/wRho_L0.125G0.1B1.0.txt <==
0 0 0
0.0306796 0.00548986 0.000119409
0.0613592 0.0111038 0.000212603
0.0920388 0.016968 0.000299612
0.122718 0.0229779 0.000451313
0.153398 0.0290566 0.000531402
0.184078 0.0354156 0.000629329
0.214757 0.041713 0.000761754
0.245437 0.0485342 0.00083343
0.276117 0.0568399 0.00102452
0.306796 0.066731 0.00118687
0.337476 0.0777996 0.00121647
0.368155 0.0886509 0.00151982
0.398835 0.0992502 0.00147902
0.429515 0.111288 0.00189367
0.460194 0.12838 0.00211351
0.490874 0.149295 0.00233655
0.521553 0.16828 0.00258773
0.552233 0.196299 0.00298098
0.582913 0.227195 0.00347836
0.613592 0.262012 0.00409796
0.644272 0.313744 0.00482831
0.674952 0.365216 0.00468395
0.705631 0.454758 0.0056002
0.736311 0.557998 0.00676087
0.76699 0.689141 0.0088194
0.79767 0.887423 0.0102304
0.82835 1.17528 0.0138383
0.859029 1.60865 0.0190667
0.889709 2.33799 0.0259699
0.920388 3.60226 0.0404735
0.951068 6.06248 0.0648111
0.981748 10.8081 0.103487
1.01243 17.0555 0.138441
1.04311 17.0871 0.188403
1.07379 10.5291 0.110153
1.10447 5.97609 0.0699562
1.13515 3.54215 0.0405044
1.16583 2.28429 0.025328
1.19651 1.62537 0.0169917
1.22718 1.16913 0.0138099
1.25786 0.891479 0.00958688
1.28854 0.684526 0.00956664
1.31922 0.551235 0.00828207
1.3499 0.449319 0.0066715
1.38058 0.37991 0.00611574
1.41126 0.321714 0.00586332
1.44194 0.278333 0.0052404
1.47262 0.243584 0.00440993
1.5033 0.208824 0.00420824
1.53398 0.180767 0.00401236
1.56466 0.159152 0.00367864
1.59534 0.141522 0.00348571
1.62602 0.127644 0.00323773
1.6567 0.118517 0.0031969
1.68738 0.10362 0.00290171
1.71806 0.0971679 0.00283064
1.74874 0.0872289 0.00269614
1.77942 0.0808471 0.00243843
1.8101 0.0736463 0.00248179
1.84078 0.0672407 0.00249563
1.87146 0.0629982 0.00228679
1.90214 0.0576913 0.00223166
1.93282 0.0538484 0.0021996
1.9635 0.0501743 0.00208299
1.99418 0.0463929 0.0020332
2.02485 0.0434872 0.00196438
2.05553 0.0405027 0.00186205
2.08621 0.0377401 0.00188856
2.11689 0.0362115 0.00175903
2.14757 0.0331218 0.00177256
2.17825 0.0327546 0.00176812
2.20893 0.0302127 0.00169419
2.23961 0.0284031 0.0016364
2.27029 0.0270032 0.00160834
2.30097 0.0255245 0.00157058
2.33165 0.0240981 0.0015423
2.36233 0.0230245 0.00151944
2.39301 0.0222263 0.0014487
2.42369 0.0208593 0.00145963
2.45437 0.0199031 0.0014454
2.48505 0.0191849 0.0013979
2.51573 0.0180216 0.00136723
2.54641 0.0171191 0.00136105
2.57709 0.0162793 0.00134507
2.60777 0.015486 0.00129615
2.63845 0.0150218 0.00128803
2.66913 0.0143526 0.00127232
2.69981 0.0138618 0.00124312
2.73049 0.0132682 0.00124524
2.76117 0.012664 0.00121475
2.79185 0.01236 0.00118528
2.82252 0.0116086 0.001171
2.8532 0.0112611 0.00116008
2.88388 0.011004 0.00113504
2.91456 0.010565 0.00112391
2.94524 0.0101636 0.001097
2.97592 0.00984381 0.00108128
3.0066 0.00933237 0.00108287
3.03728 0.00926112 0.00104458
3.06796 0.00876014 0.00105169
3.09864 0.00849016 0.00102581
3.12932 0.00821458 0.00103166
3.16 0.00791428 0.00100396
3.19068 0.0075925 0.00100888
3.22136 0.00749208 0.000977981
3.25204 0.0072133 0.000979108
3.28272 0.00711124 0.000971711
3.3134 0.00677774 0.000963155
3.34408 0.00648892 0.000937395
3.37476 0.00631073 0.000939419
3.40544 0.00603194 0.000933597
3.43612 0.00588057 0.000901896
3.4668 0.00575446 0.000901184
3.49748 0.00553275 0.00089717
3.52816 0.00540965 0.000883789
3.55884 0.0052176 0.000870372
3.58952 0.00505919 0.000857782
3.62019 0.00493889 0.000852281
3.65087 0.00472611 0.000847799
3.68155 0.00465694 0.000843058
3.71223 0.00458336 0.000826329
3.74291 0.00450676 0.000817826
3.77359 0.00425521 0.000805084
3.80427 0.00415097 0.000805735
3.83495 0.00404122 0.000794772
3.86563 0.00390417 0.000793472
3.89631 0.00383127 0.000783227
3.92699 0.0037939 0.000777688
3.95767 0.00370264 0.000766631
3.98835 0.00356445 0.000762571
4.01903 0.00349619 0.000752343
4.04971 0.00336442 0.000746297
4.08039 0.00325669 0.000743245
4.11107 0.00320682 0.000731856
4.14175 0.00310329 0.000728416
4.17243 0.00301949 0.00072284
4.20311 0.00301192 0.000714176
4.23379 0.00292002 0.00070916
4.26447 0.00288543 0.000700528
4.29515 0.00276833 0.00069873
4.32583 0.00270446 0.000693209
4.35651 0.00263758 0.000684119
4.38719 0.00261134 0.000675717
4.41786 0.00249516 0.000668153
4.44854 0.00244378 0.00066939
4.47922 0.00241155 0.000663595
4.5099 0.00236195 0.000660055
4.54058 0.00230226 0.000653294
4.57126 0.00225443 0.000649909
4.60194 0.00217465 0.000645157
4.63262 0.00221526 0.000639284
4.6633 0.00212625 0.000631107
4.69398 0.00207542 0.00062937
4.72466 0.00201519 0.000626244
4.75534 0.00197453 0.0006217
4.78602 0.00195991 0.000617689
4.8167 0.00189674 0.000610595
4.84738 0.00185541 0.000607922
4.87806 0.00182665 0.000602191
4.90874 0.00178335 0.000597359
4.93942 0.0017733 0.000597903
4.9701 0.00170289 0.000590349
5.00078 0.0016829 0.000589185
5.03146 0.00168559 0.000581373
5.06214 0.00163474 0.000577722
5.09282 0.00156551 0.000575871
5.1235 0.00157104 0.000572084
5.15418 0.00152265 0.000567854
5.18486 0.00150057 0.000562796
5.21553 0.0014752 0.000560935
5.24621 0.00143994 0.000556904
5.27689 0.00144266 0.000548789
5.30757 0.00141879 0.000547588
5.33825 0.00137348 0.000544557
5.36893 0.001337 0.000541483
5.39961 0.00133091 0.000536975
5.43029 0.00130377 0.000533426
5.46097 0.00124281 0.000531484
5.49165 0.00124405 0.000527128
5.52233 0.0012352 0.000522932
5.55301 0.00120867 0.000521561
5.58369 0.00119256 0.000518306
5.61437 0.00119366 0.000513475
5.64505 0.00113525 0.000511221
5.67573 0.00113468 0.000505875
5.70641 0.00110243 0.000506393
5.73709 0.0010944 0.000501067
5.76777 0.00107453 0.000498335
5.79845 0.00104054 0.000496071
5.82913 0.00103439 0.000493455
5.85981 0.00104307 0.000489281
5.89049 0.00099434 0.000487153
5.92117 0.00098119 0.000484705
5.95185 0.000976343 0.000482855
5.98253 0.000956988 0.000478984
6.0132 0.000938684 0.000475753
6.04388 0.000913324 0.000473616
6.07456 0.000897023 0.000471748
6.10524 0.000884314 0.000466589
6.13592 0.000894877 0.000465636
6.1666 0.000848646 0.000462773
6.19728 0.000855581 0.00046035
6.22796 0.00083388 0.000456901
6.25864 0.000820663 0.000455316
6.28932 0.000818396 0.000452787
6.32 0.000798352 0.000449959
6.35068 0.000773218 0.000447476
6.38136 0.000770237 0.000444226
6.41204 0.000762181 0.000442932
6.44272 0.000733898 0.000439992
6.4734 0.000742809 0.000437736
6.50408 0.000714428 0.000435826
6.53476 0.000711692 0.000433485
6.56544 0.000694752 0.000432212
6.59612 0.000686396 0.000429427
6.6268 0.000686973 0.00042678
6.65748 0.000670314 0.000425244
6.68816 0.000658721 0.00042179
6.71884 0.000646921 0.000419395
6.74952 0.000647322 0.000417779
6.7802 0.000638911 0.000416232
6.81087 0.000620628 0.000413767
6.84155 0.000621204 0.000410838
6.87223 0.000603606 0.000408791
6.90291 0.000590197 0.000407955
6.93359 0.000593265 0.000404397
6.96427 0.000576681 0.000404061
6.99495 0.000577299 0.000401804
7.02563 0.000566092 0.000399735
7.05631 0.000564078 0.00039755
7.08699 0.000560152 0.00039554
7.11767 0.0005402 0.000393027
7.14835 0.000539027 0.000392915
7.17903 0.000528183 0.000390418
7.20971 0.000520369 0.00038808
7.24039 0.000517008 0.000385827
7.27107 0.000509828 0.000384749
7.30175 0.000500774 0.000382377
7.33243 0.000495984 0.00038082
7.36311 0.000492674 0.000378414
7.39379 0.00049038 0.000376805
7.42447 0.000467571 0.000375342
7.45515 0.000482303 0.000373336
7.48583 0.000462215 0.000372289
7.51651 0.000451461 0.000370463
7.54719 0.00044449 0.00036877
7.57787 0.000443325 0.000366814
7.60854 0.000432716 0.000365143
7.63922 0.000440095 0.000364173
7.6699 0.000432482 0.000361039
7.70058 0.000429834 0.000360082
7.73126 0.000421214 0.000358098
7.76194 0.000413373 0.000356136
7.79262 0.000408735 0.000355383
7.8233 0.00040945 0.000353561
7.85398 0.000397262 0.000351822
7.88466 0.000389964 0.000350551
7.91534 0.000384417 0.000349459
7.94602 0.000384833 0.00034736
7.9767 0.000380335 0.000345612
8.00738 0.000373689 0.000344442
8.03806 0.000363735 0.000343264
8.06874 0.000368801 0.000340886
8.09942 0.000357561 0.000339673
8.1301 0.000356404 0.000338246
8.16078 0.000343941 0.000336258
8.19146 0.000350022 0.00033491
8.22214 0.000337245 0.000333873
8.25282 0.000334021 0.000332031
8.2835 0.000328459 0.000331008
8.31418 0.000329892 0.000329243
8.34486 0.000317089 0.000328333
8.37554 0.000318986 0.000326897
8.40621 0.00032079 0.000325422
8.43689 0.000314152 0.000324177
8.46757 0.000311335 0.000322664
8.49825 0.000311534 0.000321345
8.52893 0.000302072 0.000320339
8.55961 0.000295822 0.000318884
8.59029 0.000300102 0.000317264
8.62097 0.00029488 0.000315571
8.65165 0.000288261 0.000315339
8.68233 0.000292304 0.00031344
8.71301 0.000286321 0.000311746
8.74369 0.000285381 0.000310962
8.77437 0.000279154 0.000309618
8.80505 0.000276691 0.000308119
8.83573 0.000270305 0.000307091
8.86641 0.000268739 0.000305542
8.89709 0.000268177 0.0003045
8.92777 0.000257997 0.000303366
8.95845 0.000257538 0.000302033
8.98913 0.000255693 0.000301082
9.01981 0.000255338 0.000299613
9.05049 0.000249004 0.000298563
9.08117 0.00024755 0.000297393
9.11185 0.00024909 0.000295968
9.14253 0.00024396 0.00029509
9.17321 0.000234606 0.000293698
9.20388 0.000241107 0.000292769
9.23456 0.000239673 0.000291101
9.26524 0.000230927 0.000290012
9.29592 0.000226712 0.000289382
9.3266 0.000226838 0.000288018
9.35728 0.000221483 0.000287279
9.38796 0.000223392 0.00028595
9.41864 0.000216932 0.000284703
9.44932 0.00021182 0.000283494
9.48 0.000216473 0.000282584
9.51068 0.000214682 0.000281554
9.54136 0.000212386 0.000280352
9.57204 0.000204622 0.000279541
9.60272 0.000208945 0.000278192
9.6334 0.000203219 0.000277129
9.66408 0.000201153 0.000276514
9.69476 0.000198917 0.000275051
9.72544 0.000198507 0.000274117
9.75612 0.000195782 0.000273024
9.7868 0.000192127 0.000271473
9.81748 0.000190136 0.000270885
9.84816 0.000190214 0.0002701
9.87884 0.000185784 0.000268657
9.90952 0.000186792 0.000267654
9.9402 0.000188265 0.000266667
9.97088 0.000184709 0.000265898
10.0016 0.000182652 0.000264882
10.0322 0.000178364 0.000263811
10.0629 0.000178873 0.000262797
10.0936 0.000170594 0.000262083
10.1243 0.000171181 0.000261095
10.155 0.000170207 0.00026004
10.1856 0.00016823 0.000259081
10.2163 0.000165653 0.000258363
10.247 0.000166703 0.000257277
10.2777 0.000163071 0.000256383
10.3084 0.000163448 0.000255283
10.339 0.00016169 0.000254346
10.3697 0.000163056 0.000253491
10.4004 0.000154963 0.000252649
10.4311 0.000159009 0.000251912
10.4617 0.000154961 0.000250604
10.4924 0.000152917 0.000250002
10.5231 0.000151859 0.000249001
10.5538 0.000147498 0.000248225
10.5845 0.000149182 0.000247291
10.6151 0.000147031 0.000246475
10.6458 0.000145776 0.000245308
10.6765 0.000141351 0.000244709
10.7072 0.000145083 0.000243898
10.7379 0.000139464 0.000242717
10.7685 0.000143959 0.000242135
10.7992 0.000140553 0.000241289
10.8299 0.000140156 0.000240213
10.8606 0.000137968 0.000239236
10.8913 0.000135449 0.00023868
10.9219 0.00013345 0.000237703
10.9526 0.000131867 0.000237172
10.9833 0.000132705 0.000236341
11.014 0.000130046 0.000235279
11.0447 0.000130412 0.000234425
11.0753 0.000130786 0.000233679
11.106 0.000127978 0.000233063
11.1367 0.000124084 0.00023198
11.1674 0.000123792 0.000231322
11.1981 0.00012404 0.00023039
11.2287 0.000125098 0.000229732
11.2594 0.000122938 0.000228859
11.2901 0.000118438 0.000227917
11.3208 0.0001173 0.000227349
11.3515 0.000120121 0.00022667
11.3821 0.000115576 0.000225605
11.4128 0.000115205 0.000224729
11.4435 0.000115377 0.000224052
11.4742 0.000113972 0.000223597
11.5049 0.000112718 0.000222419
11.5355 0.000115125 0.000221912
11.5662 0.000112774 0.000221105
11.5969 0.000108718 0.000220358
11.6276 0.000109032 0.000219823
11.6583 0.000107068 0.000218881
11.6889 0.00010786 0.000218306
11.7196 0.000104546 0.00021763
11.7503 0.000104168 0.000216871
11.781 0.000104723 0.000216088
11.8117 0.000104257 0.000215403
11.8423 0.000103871 0.000214612
11.873 0.000102715 0.000213782
11.9037 0.000100826 0.000213217
11.9344 9.81853e-05 0.000212488
11.9651 9.80264e-05 0.000211777
11.9957 9.78937e-05 0.000211121
12.0264 9.72533e-05 0.00021045
12.0571 9.77305e-05 0.000209723
12.0878 9.48198e-05 0.000208736
12.1184 9.41256e-05 0.000208248
12.1491 9.39483e-05 0.000207583
12.1798 9.35865e-05 0.000206683
12.2105 9.13086e-05 0.000206101
12.2412 9.38189e-05 0.000205636
12.2718 9.22788e-05 0.000204761
12.3025 8.85647e-05 0.000204056
12.3332 9.00752e-05 0.000203421
12.3639 8.90663e-05 0.000202647
12.3946 8.87399e-05 0.000201902
12.4252 8.76241e-05 0.000201459
12.4559 8.73545e-05 0.000200904
12.4866 8.39793e-05 0.000200173
12.5173 8.50467e-05 0.000199349
12.548 8.48592e-05 0.000198842
12.5786 8.34078e-05 0.000198122
12.6093 8.2621e-05 0.000197434
12.64 8.12118e-05 0.000196859
12.6707 8.11628e-05 0.000196252
12.7014 8.07107e-05 0.000195591
12.732 8.00812e-05 0.000194909
12.7627 7.9754e-05 0.000194563
12.7934 7.86442e-05 0.00019388
12.8241 7.74763e-05 0.000193191
12.8548 7.73554e-05 0.000192538
12.8854 7.666e-05 0.000191892
12.9161 7.70551e-05 0.000191304
12.9468 7.57656e-05 0.000190594
12.9775 7.31957e-05 0.00019007
13.0082 7.39574e-05 0.000189376
13.0388 7.57535e-05 0.000188784
13.0695 7.2477e-05 0.000188201
13.1002 7.28802e-05 0.000187738
13.1309 7.24502e-05 0.000187146
13.1616 7.22241e-05 0.000186385
13.1922 6.99135e-05 0.000185912
13.2229 6.9028e-05 0.000185294
13.2536 6.91365e-05 0.000184559
13.2843 6.99569e-05 0.000184158
13.315 7.03255e-05 0.000183517
13.3456 6.81678e-05 0.000182994
13.3763 6.83363e-05 0.000182387
13.407 6.62195e-05 0.000181701
13.4377 6.50357e-05 0.000181271
13.4684 6.44235e-05 0.000180648
13.499 6.47191e-05 0.000180033
13.5297 6.38943e-05 0.000179424
13.5604 6.43873e-05 0.000178888
13.5911 6.39418e-05 0.000178357
13.6217 6.33736e-05 0.000177794
13.6524 6.2862e-05 0.000177163
13.6831 6.25641e-05 0.00017648
13.7138 6.17698e-05 0.000176088
13.7445 6.20386e-05 0.000175468
13.7751 6.04216e-05 0.000174989
13.8058 6.0386e-05 0.00017438
13.8365 6.03181e-05 0.000173795
13.8672 6.04109e-05 0.000173298
13.8979 5.9471e-05 0.000172812
13.9285 5.87305e-05 0.00017223
13.9592 5.69723e-05 0.000171754
13.9899 5.58321e-05 0.00017124
14.0206 5.63461e-05 0.000170697
14.0513 5.59729e-05 0.000170053
14.0819 5.59269e-05 0.000169604
14.1126 5.58869e-05 0.000169136
14.1433 5.71945e-05 0.00016865
14.174 5.41677e-05 0.000168079
14.2047 5.46957e-05 0.000167525
14.2353 5.30843e-05 0.000166892
14.266 5.4417e-05 0.000166403
14.2967 5.3305e-05 0.000165842
14.3274 5.32852e-05 0.000165403
14.3581 5.21661e-05 0.000164879
14.3887 5.21504e-05 0.000164368
14.4194 5.11146e-05 0.000163905
14.4501 5.22825e-05 0.000163355
14.4808 5.13018e-05 0.000162796
14.5115 5.00169e-05 0.000162332
14.5421 4.97702e-05 0.000161709
14.5728 4.877e-05 0.000161312
14.6035 4.98727e-05 0.000160827
14.6342 4.90672e-05 0.000160234
14.6649 4.89964e-05 0.000159887
14.6955 4.75775e-05 0.000159314
14.7262 4.80154e-05 0.000158936
14.7569 4.82903e-05 0.000158169
14.7876 4.74848e-05 0.000157894
14.8183 4.69194e-05 0.00015717
14.8489 4.60025e-05 0.000156916
14.8796 4.50622e-05 0.000156394
14.9103 4.7238e-05 0.000155918
14.941 4.55762e-05 0.000155409
14.9717 4.50622e-05 0.000155001
15.0023 4.44024e-05 0.000154429
15.033 4.43848e-05 0.000153945
15.0637 4.34253e-05 0.000153425
15.0944 4.24882e-05 0.00015296
15.1251 4.36566e-05 0.000152486
15.1557 4.39256e-05 0.000152139
15.1864 4.30541e-05 0.000151609
15.2171 4.1501e-05 0.000151153
15.2478 4.22637e-05 0.000150618
15.2784 4.23609e-05 0.000150229
15.3091 4.09155e-05 0.000149715
15.3398 4.18259e-05 0.000149223
15.3705 4.02996e-05 0.000148838
15.4012 4.03966e-05 0.000148356
15.4318 4.07206e-05 0.000147961
15.4625 4.05839e-05 0.000147449
15.4932 4.0211e-05 0.000146968
15.5239 3.87935e-05 0.000146514
15.5546 3.99274e-05 0.000146031
15.5852 3.94541e-05 0.000145691
15.6159 3.85459e-05 0.000145205
15.6466 3.8854e-05 0.000144714
15.6773 3.84406e-05 0.000144286
15.708 3.76088e-05 0.000143756
15.7386 3.66321e-05 0.000143393
15.7693 3.75911e-05 0.000142944
15.8 3.64348e-05 0.000142565
15.8307 3.59297e-05 0.000142175
15.8614 3.7294e-05 0.000141681
15.892 3.69325e-05 0.000141292
15.9227 3.51229e-05 0.0001408
15.9534 3.57323e-05 0.00014039
15.9841 3.55319e-05 0.000139952
16.0148 3.5088e-05 0.000139508
16.0454 3.55288e-05 0.000139062
16.0761 3.47827e-05 0.00013861
16.1068 3.38925e-05 0.000138218
16.1375 3.41506e-05 0.000137762
16.1682 3.46094e-05 0.000137369
16.1988 3.37548e-05 0.000136903
16.2295 3.28759e-05 0.000136455
16.2602 3.35285e-05 0.00013611
16.2909 3.26954e-05 0.000135637
16.3216 3.33127e-05 0.000135244
16.3522 3.36488e-05 0.0001349
16.3829 3.26426e-05 0.00013444
16.4136 3.25668e-05 0.000134011
16.4443 3.20141e-05 0.000133603
16.475 3.13361e-05 0.000133229
16.5056 3.17642e-05 0.000132646
16.5363 3.19442e-05 0.000132309
16.567 3.09251e-05 0.000131949
16.5977 3.08337e-05 0.000131519
16.6284 2.99246e-05 0.000131142
16.659 3.02529e-05 0.000130746
16.6897 3.09554e-05 0.00013038
16.7204 2.96104e-05 0.000129975
16.7511 2.94156e-05 0.000129507
16.7817 2.91126e-05 0.000129231
16.8124 2.90909e-05 0.000128781
16.8431 2.87852e-05 0.000128324
16.8738 2.82438e-05 0.000128016
16.9045 2.85895e-05 0.000127465
16.9351 2.79054e-05 0.000127157
16.9658 2.83658e-05 0.00012672
16.9965 2.8493e-05 0.000126354
17.0272 2.75376e-05 0.000125945
17.0579 2.7474e-05 0.00012558
17.0885 2.75288e-05 0.000125191
17.1192 2.7147e-05 0.00012483
17.1499 2.63206e-05 0.000124405
17.1806 2.71827e-05 0.000123972
17.2113 2.62952e-05 0.000123544
17.2419 2.71555e-05 0.000123275
17.2726 2.56362e-05 0.000122927
17.3033 2.64712e-05 0.00012249
17.334 2.56623e-05 0.000122069
17.3647 2.58871e-05 0.000121715
17.3953 2.54277e-05 0.000121362
17.426 2.59378e-05 0.000120909
17.4567 2.56545e-05 0.000120565
17.4874 2.52812e-05 0.000120243
17.5181 2.55119e-05 0.000119835
17.5487 2.45059e-05 0.000119424
17.5794 2.39425e-05 0.000119057
17.6101 2.54274e-05 0.000118833
17.6408 2.4439e-05 0.00011832
17.6715 2.42865e-05 0.000117947
17.7021 2.38377e-05 0.000117592
17.7328 2.41833e-05 0.00011723
17.7635 2.29621e-05 0.000116884
17.7942 2.36515e-05 0.000116451
17.8249 2.30917e-05 0.000116117
17.8555 2.30239e-05 0.000115788
17.8862 2.32591e-05 0.000115462
17.9169 2.30112e-05 0.00011505
17.9476 2.27134e-05 0.000114692
17.9783 2.24857e-05 0.000114345
18.0089 2.3015e-05 0.000113923
18.0396 2.22409e-05 0.000113648
18.0703 2.1369e-05 0.000113154
18.101 2.26843e-05 0.000112835
18.1317 2.21463e-05 0.000112529
18.1623 2.18945e-05 0.000112175
18.193 2.16602e-05 0.000111818
18.2237 2.16628e-05 0.0001114
18.2544 2.15287e-05 0.000111165
18.2851 2.15383e-05 0.000110766
18.3157 2.15112e-05 0.000110375
18.3464 2.045e-05 0.00011002
18.3771 2.10727e-05 0.000109668
18.4078 2.08167e-05 0.000109362
18.4384 2.04296e-05 0.000108972
18.4691 2.07289e-05 0.000108684
18.4998 1.99052e-05 0.000108372
18.5305 1.98116e-05 0.000107961
18.5612 2.02672e-05 0.00010758
18.5918 1.99446e-05 0.000107287
18.6225 1.90775e-05 0.000106949
18.6532 1.99756e-05 0.000106557
18.6839 1.95488e-05 0.000106312
18.7146 1.91329e-05 0.000105883
18.7452 1.90166e-05 0.000105587
18.7759 1.87991e-05 0.000105268
18.8066 1.77873e-05 0.000104866
18.8373 1.87358e-05 0.000104503
18.868 1.83204e-05 0.000104149
18.8986 1.84374e-05 0.0001039
18.9293 1.852e-05 0.000103578
18.96 1.81939e-05 0.000103164
18.9907 1.82043e-05 0.000102887
19.0214 1.82191e-05 0.000102473
19.052 1.78997e-05 0.000102198
19.0827 1.76795e-05 0.000101807
19.1134 1.75153e-05 0.000101505
19.1441 1.79107e-05 0.000101196
19.1748 1.77254e-05 0.000100871
19.2054 1.71675e-05 0.000100544
19.2361 1.74165e-05 0.000100199
19.2668 1.73514e-05 9.9861e-05
19.2975 1.67916e-05 9.95285e-05
19.3282 1.64532e-05 9.9231e-05
19.3588 1.72622e-05 9.88872e-05
19.3895 1.67603e-05 9.85901e-05
19.4202 1.68758e-05 9.8231e-05
19.4509 1.64304e-05 9.793e-05
19.4816 1.65746e-05 9.75925e-05
19.5122 1.62846e-05 9.7248e-05
19.5429 1.58566e-05 9.69825e-05
19.5736 1.61945e-05 9.66174e-05
19.6043 1.66113e-05 9.63186e-05
19.635 1.58483e-05 9.59527e-05
19.6656 1.60808e-05 9.56404e-05
19.6963 1.56829e-05 9.5358e-05
19.727 1.5429e-05 9.50059e-05
19.7577 1.51538e-05 9.47159e-05
19.7884 1.50384e-05 9.43896e-05
19.819 1.56011e-05 9.40902e-05
19.8497 1.5263e-05 9.37797e-05
19.8804 1.48779e-05 9.3427e-05
19.9111 1.52176e-05 9.31498e-05
19.9418 1.52181e-05 9.27861e-05
19.9724 1.43135e-05 9.24912e-05
20.0031 1.50494e-05 9.22002e-05
20.0338 1.44321e-05 9.18753e-05
20.0645 1.39545e-05 9.15843e-05
20.0951 1.5032e-05 9.12469e-05
20.1258 1.41061e-05 9.09543e-05
20.1565 1.41824e-05 9.06552e-05
20.1872 1.41185e-05 9.03609e-05
20.2179 1.40732e-05 9.00313e-05
20.2485 1.40442e-05 8.97456e-05
20.2792 1.37947e-05 8.94432e-05
20.3099 1.36918e-05 8.91257e-05
20.3406 1.39174e-05 8.88078e-05
20.3713 1.41926e-05 8.84511e-05
20.4019 1.39158e-05 8.82156e-05
20.4326 1.33359e-05 8.78849e-05
20.4633 1.33306e-05 8.76293e-05
20.494 1.28883e-05 8.72895e-05
20.5247 1.31581e-05 8.69658e-05
20.5553 1.33149e-05 8.66758e-05
20.586 1.28244e-05 8.63715e-05
20.6167 1.25604e-05 8.60928e-05
20.6474 1.28019e-05 8.57922e-05
20.6781 1.27501e-05 8.54633e-05
20.7087 1.2436e-05 8.51651e-05
20.7394 1.25405e-05 8.48741e-05
20.7701 1.27176e-05 8.45894e-05
20.8008 1.21044e-05 8.42597e-05
20.8315 1.20585e-05 8.4004e-05
20.8621 1.25787e-05 8.36687e-05
20.8928 1.23368e-05 8.34123e-05
20.9235 1.24339e-05 8.31147e-05
20.9542 1.20812e-05 8.27983e-05
20.9849 1.19571e-05 8.25171e-05
21.0155 1.22239e-05 8.22143e-05
21.0462 1.18031e-05 8.18967e-05
21.0769 1.15742e-05 8.15972e-05
21.1076 1.18394e-05 8.13617e-05
21.1383 1.1941e-05 8.10798e-05
21.1689 1.13121e-05 8.07852e-05
21.1996 1.17765e-05 8.04953e-05
21.2303 1.14569e-05 8.01905e-05
21.261 1.14583e-05 7.98697e-05
21.2917 1.13494e-05 7.96127e-05
21.3223 1.13974e-05 7.93529e-05
21.353 1.12679e-05 7.90403e-05
21.3837 1.12482e-05 7.87439e-05
21.4144 1.06523e-05 7.84533e-05
21.4451 1.10965e-05 7.81722e-05
21.4757 1.13602e-05 7.787e-05
21.5064 1.02806e-05 7.76026e-05
21.5371 1.11571e-05 7.73165e-05
21.5678 1.0837e-05 7.70427e-05
21.5984 1.04791e-05 7.67611e-05
21.6291 1.01953e-05 7.64717e-05
21.6598 1.03614e-05 7.61952e-05
21.6905 1.03478e-05 7.58845e-05
21.7212 1.04483e-05 7.56086e-05
21.7518 1.00698e-05 7.53407e-05
21.7825 1.00939e-05 7.50605e-05
21.8132 1.03715e-05 7.47552e-05
21.8439 9.99366e-06 7.45064e-05
21.8746 9.64789e-06 7.42231e-05
21.9052 9.82984e-06 7.39564e-05
21.9359 9.85055e-06 7.3674e-05
21.9666 9.80278e-06 7.33704e-05
21.9973 9.96589e-06 7.30872e-05
22.028 9.46618e-06 7.28365e-05
22.0586 9.65013e-06 7.25384e-05
22.0893 9.79124e-06 7.22292e-05
22.12 9.54863e-06 7.19719e-05
22.1507 9.49498e-06 7.17233e-05
22.1814 9.52915e-06 7.14706e-05
22.212 9.22223e-06 7.11837e-05
22.2427 8.67441e-06 7.0909e-05
22.2734 9.14146e-06 7.06517e-05
22.3041 9.22301e-06 7.03588e-05
22.3348 9.01663e-06 7.0087e-05
22.3654 9.09437e-06 6.97943e-05
22.3961 8.67179e-06 6.95423e-05
22.4268 9.00316e-06 6.92524e-05
22.4575 8.54773e-06 6.901e-05
22.4882 8.34731e-06 6.87197e-05
22.5188 8.68861e-06 6.84689e-05
22.5495 8.69289e-06 6.81568e-05
22.5802 8.78764e-06 6.79051e-05
22.6109 8.72026e-06 6.76384e-05
22.6416 8.74545e-06 6.73594e-05
22.6722 8.13489e-06 6.71123e-05
22.7029 8.3543e-06 6.68568e-05
22.7336 7.84981e-06 6.65661e-05
22.7643 8.14824e-06 6.63075e-05
22.795 8.35126e-06 6.6026e-05
22.8256 8.36305e-06 6.57539e-05
22.8563 7.99075e-06 6.54497e-05
22.887 8.47848e-06 6.5234e-05
22.9177 8.09e-06 6.49552e-05
22.9484 7.93933e-06 6.46911e-05
22.979 7.8201e-06 6.44136e-05
23.0097 8.10984e-06 6.41743e-05
23.0404 7.99098e-06 6.39218e-05
23.0711 7.39439e-06 6.36252e-05
23.1018 7.5454e-06 6.33696e-05
23.1324 7.36724e-06 6.30956e-05
23.1631 7.62121e-06 6.28351e-05
23.1938 7.81393e-06 6.2576e-05
23.2245 7.58774e-06 6.23333e-05
23.2551 7.56506e-06 6.20447e-05
23.2858 7.1955e-06 6.17867e-05
23.3165 7.12323e-06 6.1555e-05
23.3472 6.86221e-06 6.12785e-05
23.3779 7.5576e-06 6.10093e-05
23.4085 7.30936e-06 6.0753e-05
23.4392 7.0469e-06 6.05193e-05
23.4699 7.02288e-06 6.02303e-05
23.5006 6.94174e-06 5.99743e-05
23.5313 7.29716e-06 5.97001e-05
23.5619 6.85268e-06 5.94714e-05
23.5926 6.89155e-06 5.92153e-05
23.6233 6.73246e-06 5.89362e-05
23.654 6.74424e-06 5.86873e-05
23.6847 6.69471e-06 5.84301e-05
23.7153 6.36669e-06 5.81707e-05
23.746 6.66141e-06 5.79248e-05
23.7767 6.76949e-06 5.76578e-05
23.8074 6.54454e-06 5.74096e-05
23.8381 6.63371e-06 5.71479e-05
23.8687 6.40175e-06 5.69283e-05
23.8994 6.27681e-06 5.66605e-05
23.9301 6.64269e-06 5.63842e-05
23.9608 6.22439e-06 5.61575e-05
23.9915 6.36308e-06 5.58758e-05
24.0221 5.9758e-06 5.56366e-05
24.0528 6.26551e-06 5.53551e-05
24.0835 6.42089e-06 5.51398e-05
24.1142 6.0933e-06 5.48509e-05
24.1449 6.0056e-06 5.45939e-05
24.1755 6.19295e-06 5.43656e-05
24.2062 5.97498e-06 5.41177e-05
24.2369 6.04231e-06 5.38422e-05
24.2676 6.11307e-06 5.36215e-05
24.2983 5.76174e-06 5.33678e-05
24.3289 5.91196e-06 5.3102e-05
24.3596 6.02979e-06 5.28523e-05
24.3903 6.0564e-06 5.26223e-05
24.421 5.93543e-06 5.23537e-05
24.4517 5.81314e-06 5.21197e-05
24.4823 5.85515e-06 5.18426e-05
24.513 5.72163e-06 5.16037e-05
24.5437 5.58533e-06 5.13565e-05
24.5744 5.71475e-06 5.10987e-05
24.6051 5.55844e-06 5.08522e-05
24.6357 5.71577e-06 5.05951e-05
24.6664 5.24762e-06 5.03602e-05
24.6971 5.51534e-06 5.01194e-05
24.7278 5.37014e-06 4.98879e-05
24.7584 5.31492e-06 4.96326e-05
24.7891 5.61277e-06 4.93725e-05
24.8198 5.52776e-06 4.91049e-05
24.8505 4.89117e-06 4.88755e-05
24.8812 5.35586e-06 4.86421e-05
24.9118 5.22753e-06 4.83714e-05
24.9425 5.00116e-06 4.81512e-05
24.9732 5.05474e-06 4.79067e-05
25.0039 4.88577e-06 4.76771e-05
25.0346 5.03469e-06 4.74235e-05
25.0652 5.01773e-06 4.71991e-05
25.0959 5.03335e-06 4.69256e-05
25.1266 4.85333e-06 4.66921e-05
25.1573 4.84603e-06 4.64328e-05
25.188 4.92987e-06 4.6177e-05
25.2186 4.87422e-06 4.59656e-05
25.2493 4.91593e-06 4.57384e-05
25.28 4.83451e-06 4.54556e-05
25.3107 4.63204e-06 4.52434e-05
25.3414 4.56148e-06 4.49745e-05
25.372 4.62425e-06 4.47393e-05
25.4027 4.57547e-06 4.45036e-05
25.4334 4.54389e-06 4.42618e-05
25.4641 4.33777e-06 4.40157e-05
25.4948 4.23906e-06 4.3767e-05
25.5254 4.40541e-06 4.35504e-05
25.5561 4.57422e-06 4.33033e-05
25.5868 4.33444e-06 4.30299e-05
25.6175 4.16866e-06 4.28252e-05
25.6482 4.38037e-06 4.25883e-05
25.6788 4.54245e-06 4.23448e-05
25.7095 4.4244e-06 4.21086e-05
25.7402 4.32932e-06 4.18659e-05
25.7709 4.12577e-06 4.16386e-05
25.8016 4.07547e-06 4.13865e-05
25.8322 4.43551e-06 4.1125e-05
25.8629 4.15743e-06 4.09148e-05
25.8936 4.03766e-06 4.06792e-05
25.9243 4.37914e-06 4.04329e-05
25.955 4.12777e-06 4.02053e-05
25.9856 3.78729e-06 3.99537e-05
26.0163 3.98802e-06 3.9731e-05
26.047 3.95202e-06 3.94997e-05
26.0777 4.24078e-06 3.92298e-05
26.1084 3.83537e-06 3.90049e-05
26.139 3.92509e-06 3.87534e-05
26.1697 4.00689e-06 3.85531e-05
26.2004 3.96507e-06 3.8312e-05
26.2311 3.7545e-06 3.80546e-05
26.2618 3.70297e-06 3.78186e-05
26.2924 3.46342e-06 3.75874e-05
26.3231 3.89136e-06 3.73393e-05
26.3538 3.61656e-06 3.71434e-05
26.3845 3.47539e-06 3.68626e-05
26.4151 3.7226e-06 3.6659e-05
26.4458 3.73801e-06 3.64161e-05
26.4765 3.51385e-06 3.61982e-05
26.5072 3.50176e-06 3.59557e-05
26.5379 3.45057e-06 3.56986e-05
26.5685 3.32766e-06 3.54919e-05
26.5992 3.37878e-06 3.52267e-05
26.6299 3.37872e-06 3.50223e-05
26.6606 3.25892e-06 3.47623e-05
26.6913 3.30037e-06 3.45494e-05
26.7219 3.53526e-06 3.42966e-05
26.7526 3.42535e-06 3.40833e-05
26.7833 3.40296e-06 3.38514e-05
26.814 3.2696e-06 3.36373e-05
26.8447 3.03186e-06 3.33985e-05
26.8753 3.21615e-06 3.31408e-05
26.906 3.20601e-06 3.29101e-05
26.9367 3.14137e-06 3.26931e-05
26.9674 3.09945e-06 3.24403e-05
26.9981 3.23854e-06 3.22402e-05
27.0287 3.00811e-06 3.19977e-05
27.0594 3.1111e-06 3.17832e-05
27.0901 2.95234e-06 3.15239e-05
27.1208 3.09501e-06 3.1324e-05
27.1515 2.93124e-06 3.1072e-05
27.1821 2.81151e-06 3.08367e-05
27.2128 2.84326e-06 3.05961e-05
27.2435 3.09151e-06 3.03873e-05
27.2742 2.96511e-06 3.01496e-05
27.3049 2.77122e-06 2.99115e-05
27.3355 2.70005e-06 2.96943e-05
27.3662 2.85388e-06 2.94432e-05
27.3969 2.79909e-06 2.92177e-05
27.4276 2.84551e-06 2.90088e-05
27.4583 2.64139e-06 2.87666e-05
27.4889 2.74375e-06 2.85437e-05
27.5196 2.79172e-06 2.83261e-05
27.5503 2.55831e-06 2.80893e-05
27.581 2.5435e-06 2.78568e-05
27.6117 2.613e-06 2.76244e-05
27.6423 2.49083e-06 2.73908e-05
27.673 2.65449e-06 2.71752e-05
27.7037 2.5966e-06 2.69354e-05
27.7344 2.43682e-06 2.6706e-05
27.7651 2.44046e-06 2.64961e-05
27.7957 2.60261e-06 2.6264e-05
27.8264 2.43496e-06 2.60236e-05
27.8571 2.41785e-06 2.58085e-05
27.8878 2.4068e-06 2.55862e-05
27.9185 2.13006e-06 2.53503e-05
27.9491 2.39614e-06 2.5124e-05
27.9798 2.19283e-06 2.4911e-05
28.0105 2.3084e-06 2.46952e-05
28.0412 2.3241e-06 2.446e-05
28.0718 2.20905e-06 2.4209e-05
28.1025 2.18147e-06 2.39679e-05
28.1332 2.25734e-06 2.37727e-05
28.1639 2.41496e-06 2.35361e-05
28.1946 1.99733e-06 2.33238e-05
28.2252 2.12445e-06 2.30916e-05
28.2559 1.95082e-06 2.28518e-05
28.2866 2.26071e-06 2.26506e-05
28.3173 2.23772e-06 2.24091e-05
28.348 1.8577e-06 2.21873e-05
28.3786 1.84986e-06 2.19583e-05
28.4093 1.97346e-06 2.17355e-05
28.44 2.00523e-06 2.14975e-05
28.4707 1.83859e-06 2.12872e-05
28.5014 1.95879e-06 2.10596e-05
28.532 2.13776e-06 2.08279e-05
28.5627 1.73841e-06 2.06015e-05
28.5934 1.72948e-06 2.03864e-05
28.6241 1.79457e-06 2.01643e-05
28.6548 1.84067e-06 1.99316e-05
28.6854 1.96342e-06 1.97057e-05
28.7161 1.70184e-06 1.94982e-05
28.7468 1.68199e-06 1.92641e-05
28.7775 1.7989e-06 1.90184e-05
28.8082 1.84445e-06 1.88115e-05
28.8388 1.58322e-06 1.85854e-05
28.8695 1.82571e-06 1.83715e-05
28.9002 1.48011e-06 1.81313e-05
28.9309 1.44762e-06 1.79139e-05
28.9616 1.44024e-06 1.77131e-05
28.9922 1.54625e-06 1.74809e-05
29.0229 1.5458e-06 1.7247e-05
29.0536 1.62176e-06 1.7035e-05
29.0843 1.43063e-06 1.67947e-05
29.115 1.36764e-06 1.65768e-05
29.1456 1.27977e-06 1.63673e-05
29.1763 1.46345e-06 1.6144e-05
29.207 1.52767e-06 1.59153e-05
29.2377 1.42887e-06 1.57094e-05
29.2684 1.23227e-06 1.54751e-05
29.299 1.24149e-06 1.52542e-05
29.3297 1.41523e-06 1.50087e-05
29.3604 1.39938e-06 1.48175e-05
29.3911 1.12153e-06 1.45707e-05
29.4218 1.21293e-06 1.43423e-05
29.4524 1.40264e-06 1.41316e-05
29.4831 1.37356e-06 1.39026e-05
29.5138 1.25293e-06 1.36867e-05
29.5445 1.19886e-06 1.34779e-05
29.5751 1.11765e-06 1.32513e-05
29.6058 1.13345e-06 1.30196e-05
29.6365 1.12524e-06 1.28002e-05
29.6672 1.13972e-06 1.25915e-05
29.6979 1.1506e-06 1.23511e-05
29.7285 1.21712e-06 1.21318e-05
29.7592 1.07339e-06 1.19124e-05
29.7899 1.26153e-06 1.16923e-05
29.8206 9.677e-07 1.14567e-05
29.8513 9.41952e-07 1.12582e-05
29.8819 9.32603e-07 1.10249e-05
29.9126 1.02419e-06 1.08112e-05
29.9433 1.14704e-06 1.05793e-05
29.974 1.1343e-06 1.03695e-05
30.0047 6.83558e-07 1.01286e-05
30.0353 7.2833e-07 9.91453e-06
30.066 9.25573e-07 9.69329e-06
30.0967 7.7274e-07 9.47571e-06
30.1274 9.51197e-07 9.25973e-06
30.1581 8.56481e-07 9.0386e-06
30.1887 7.7393e-07 8.80069e-06
30.2194 5.64837e-07 8.58464e-06
30.2501 8.77175e-07 8.377e-06
30.2808 7.90771e-07 8.14132e-06
30.3115 8.04804e-07 7.93805e-06
30.3421 6.59309e-07 7.71981e-06
30.3728 7.87358e-07 7.48898e-06
30.4035 6.72164e-07 7.26538e-06
30.4342 7.01781e-07 7.04391e-06
30.4649 4.85496e-07 6.82162e-06
30.4955 4.5974e-07 6.60091e-06
30.5262 5.82701e-07 6.39173e-06
30.5569 6.87068e-07 6.18506e-06
30.5876 6.83184e-07 5.93959e-06
30.6183 4.29777e-07 5.73081e-06
30.6489 4.96497e-07 5.50964e-06
30.6796 4.13153e-07 5.27559e-06
30.7103 3.34498e-07 5.06412e-06
30.741 4.13071e-07 4.85119e-06
30.7717 3.77303e-07 4.64254e-06
30.8023 1.97645e-07 4.38167e-06
30.833 2.64761e-07 4.1787e-06
30.8637 4.78966e-07 3.96502e-06
30.8944 3.8588e-07 3.75581e-06
30.9251 3.90077e-07 3.53264e-06
30.9557 4.87802e-07 3.30486e-06
30.9864 3.14879e-07 3.09015e-06
31.0171 1.50881e-07 2.85533e-06
31.0478 2.29471e-07 2.64833e-06
31.0785 2.94286e-07 2.43145e-06
31.1091 3.58686e-07 2.19263e-06
31.1398 6.89166e-08 1.97437e-06
31.1705 4.90287e-08 1.76261e-06
31.2012 -7.20235e-08 1.54201e-06
31.2318 1.43121e-07 1.32351e-06
31.2625 3.71586e-07 1.10664e-06
31.2932 -9.12027e-09 8.94883e-07
31.3239 3.84082e-08 6.85892e-07
31.3546 9.46524e-08 4.62306e-07
31.3852 -4.29595e-08 2.47986e-07


==> anc/CLASSICALSTATISTICAL/wRho_L0.125G0.5B1.0.txt <==
0 0 0
0.0306796 0.0275846 0.000707731
0.0613592 0.053606 0.00124933
0.0920388 0.0855855 0.00159306
0.122718 0.113123 0.00218486
0.153398 0.144483 0.00233843
0.184078 0.175256 0.00350684
0.214757 0.207749 0.00421445
0.245437 0.230971 0.00490159
0.276117 0.282273 0.00617141
0.306796 0.324804 0.00710319
0.337476 0.375585 0.00619157
0.368155 0.427834 0.00913167
0.398835 0.485648 0.0106287
0.429515 0.508377 0.0111239
0.460194 0.604553 0.0125909
0.490874 0.682051 0.0141591
0.521553 0.764065 0.0175212
0.552233 0.872079 0.0151103
0.582913 0.928838 0.0132329
0.613592 1.11157 0.0251056
0.644272 1.22919 0.0253098
0.674952 1.43788 0.0267345
0.705631 1.60669 0.0312154
0.736311 1.84462 0.0373189
0.76699 2.08553 0.0384721
0.79767 2.2559 0.0431269
0.82835 2.6425 0.0534538
0.859029 3.02028 0.0597531
0.889709 3.37826 0.0655438
0.920388 3.63259 0.0586435
0.951068 3.82502 0.0744045
0.981748 3.92343 0.0797422
1.01243 3.91461 0.072694
1.04311 3.78652 0.0763345
1.07379 3.55909 0.0679346
1.10447 3.38673 0.0664581
1.13515 2.95493 0.0601281
1.16583 2.64728 0.0519417
1.19651 2.45417 0.0390059
1.22718 2.07203 0.0402826
1.25786 1.85034 0.0310613
1.28854 1.60417 0.0251538
1.31922 1.40314 0.026377
1.3499 1.28409 0.0266493
1.38058 1.1585 0.0253515
1.41126 1.03805 0.0201032
1.44194 0.951325 0.0220759
1.47262 0.843818 0.0148206
1.5033 0.777971 0.0136446
1.53398 0.692932 0.0166469
1.56466 0.616941 0.0129282
1.59534 0.559934 0.010268
1.62602 0.509199 0.0122833
1.6567 0.496185 0.00986904
1.68738 0.438824 0.00831355
1.71806 0.402804 0.00739184
1.74874 0.372485 0.00809182
1.77942 0.351627 0.0063647
1.8101 0.329514 0.00819594
1.84078 0.299977 0.00604499
1.87146 0.27466 0.00603378
1.90214 0.258355 0.00597311
1.93282 0.239769 0.00579116
1.9635 0.22211 0.0050713
1.99418 0.201407 0.00537905
2.02485 0.196737 0.0047278
2.05553 0.186001 0.0036667
2.08621 0.173786 0.00321986
2.11689 0.168323 0.00376907
2.14757 0.15473 0.00345248
2.17825 0.152176 0.00444844
2.20893 0.146408 0.00320536
2.23961 0.136844 0.00377781
2.27029 0.125901 0.00219666
2.30097 0.121035 0.0023889
2.33165 0.11201 0.0025024
2.36233 0.109959 0.00257422
2.39301 0.108895 0.00284249
2.42369 0.10119 0.00306975
2.45437 0.0954772 0.0022587
2.48505 0.0912913 0.0022453
2.51573 0.0856647 0.00209709
2.54641 0.0821059 0.00176033
2.57709 0.0791813 0.00209958
2.60777 0.0748688 0.00188775
2.63845 0.0736084 0.00164412
2.66913 0.0688473 0.0022748
2.69981 0.0689927 0.0014004
2.73049 0.0656371 0.00181874
2.76117 0.0623638 0.0017694
2.79185 0.0596977 0.00166911
2.82252 0.0552861 0.00147912
2.8532 0.0542312 0.00155916
2.88388 0.0540727 0.00135313
2.91456 0.0518518 0.00129371
2.94524 0.0518133 0.00149515
2.97592 0.0493848 0.00110638
3.0066 0.0451042 0.00117767
3.03728 0.0458772 0.0012403
3.06796 0.0424387 0.00117735
3.09864 0.0409592 0.00111243
3.12932 0.039268 0.00139602
3.16 0.0383617 0.00130379
3.19068 0.0362916 0.00135238
3.22136 0.0366402 0.00100486
3.25204 0.0365289 0.000941079
3.28272 0.0352278 0.00111795
3.3134 0.0333828 0.00103835
3.34408 0.0328623 0.000895302
3.37476 0.0316701 0.00109969
3.40544 0.0305942 0.00111556
3.43612 0.0290734 0.00103022
3.4668 0.0284334 0.000895729
3.49748 0.0277544 0.00117509
3.52816 0.0279527 0.000905056
3.55884 0.0267062 0.000909289
3.58952 0.0245625 0.000900547
3.62019 0.0245348 0.000933677
3.65087 0.0247268 0.000845398
3.68155 0.023748 0.000764645
3.71223 0.0232245 0.000621149
3.74291 0.0229799 0.000825483
3.77359 0.0215199 0.000732608
3.80427 0.0217902 0.00076887
3.83495 0.0203256 0.000743625
3.86563 0.0195418 0.000903879
3.89631 0.0201657 0.000737902
3.92699 0.0195657 0.000866871
3.95767 0.0181099 0.000824192
3.98835 0.0187978 0.000714923
4.01903 0.0178875 0.000730937
4.04971 0.0174797 0.000778639
4.08039 0.0163436 0.000839491
4.11107 0.0162535 0.000725202
4.14175 0.0156907 0.000689249
4.17243 0.0153849 0.000657233
4.20311 0.015539 0.000615922
4.23379 0.0151527 0.000736462
4.26447 0.014842 0.000629827
4.29515 0.0142648 0.000733343
4.32583 0.0140021 0.000733243
4.35651 0.0136774 0.000653653
4.38719 0.0133373 0.00071783
4.41786 0.0127429 0.000572189
4.44854 0.0128481 0.000635629
4.47922 0.0123935 0.000619117
4.5099 0.0118656 0.000689278
4.54058 0.0116698 0.000629105
4.57126 0.0116761 0.000617716
4.60194 0.0116298 0.000583214
4.63262 0.0115652 0.000605329
4.6633 0.011558 0.000578897
4.69398 0.0105455 0.000581403
4.72466 0.0109842 0.00058547
4.75534 0.0102131 0.000579537
4.78602 0.0101573 0.000673751
4.8167 0.009814 0.000549765
4.84738 0.00978724 0.000563486
4.87806 0.0096391 0.000547303
4.90874 0.00936976 0.000575878
4.93942 0.00919497 0.000553632
4.9701 0.00903837 0.00054369
5.00078 0.00834005 0.000508875
5.03146 0.00891369 0.000549653
5.06214 0.00850878 0.000512775
5.09282 0.00821561 0.000563229
5.1235 0.00846852 0.00055117
5.15418 0.00819743 0.000528558
5.18486 0.00758873 0.000524734
5.21553 0.00797984 0.000588771
5.24621 0.00792103 0.000532711
5.27689 0.00764834 0.0004878
5.30757 0.00744349 0.000470154
5.33825 0.00760279 0.00054034
5.36893 0.00725559 0.000487185
5.39961 0.00731416 0.00048706
5.43029 0.00697526 0.000494497
5.46097 0.00662143 0.000487134
5.49165 0.00667305 0.000471103
5.52233 0.00661372 0.000422408
5.55301 0.00637685 0.00051494
5.58369 0.0062613 0.000503754
5.61437 0.00641982 0.000421208
5.64505 0.00609615 0.000452521
5.67573 0.00612643 0.000422331
5.70641 0.00595713 0.000461325
5.73709 0.00594089 0.000449976
5.76777 0.0058092 0.000454714
5.79845 0.00558794 0.000439128
5.82913 0.00559377 0.00041095
5.85981 0.00556917 0.000434549
5.89049 0.00550013 0.000451153
5.92117 0.00537141 0.000440826
5.95185 0.00527299 0.000462374
5.98253 0.00521363 0.000431051
6.0132 0.00504997 0.000414162
6.04388 0.00482413 0.000452975
6.07456 0.00484126 0.000427538
6.10524 0.00485229 0.000392178
6.13592 0.00488294 0.000431225
6.1666 0.00461565 0.000404633
6.19728 0.00461388 0.000432354
6.22796 0.00474007 0.000394041
6.25864 0.00449484 0.000429098
6.28932 0.00450541 0.00043222
6.32 0.00433851 0.000401088
6.35068 0.00428121 0.000406461
6.38136 0.00421918 0.000372517
6.41204 0.00420968 0.000368639
6.44272 0.00416053 0.000384201
6.4734 0.00401586 0.000403599
6.50408 0.00386783 0.000398606
6.53476 0.00394403 0.00039661
6.56544 0.00387564 0.000386834
6.59612 0.00364481 0.00038253
6.6268 0.00380923 0.000386838
6.65748 0.00373731 0.000403861
6.68816 0.00363434 0.000375517
6.71884 0.0035762 0.000367465
6.74952 0.0035484 0.00038731
6.7802 0.00364141 0.000368244
6.81087 0.00352438 0.000364549
6.84155 0.0034528 0.000367825
6.87223 0.00333931 0.000371942
6.90291 0.00330188 0.000365422
6.93359 0.00336393 0.000351676
6.96427 0.00321275 0.000356608
6.99495 0.00314616 0.000364174
7.02563 0.00311285 0.000365395
7.05631 0.00303222 0.000354067
7.08699 0.00315765 0.000359101
7.11767 0.00311438 0.000344155
7.14835 0.00306508 0.00035793
7.17903 0.00299093 0.000361453
7.20971 0.00292826 0.000343462
7.24039 0.00296876 0.000328855
7.27107 0.00288692 0.000335012
7.30175 0.00293024 0.000346398
7.33243 0.00277853 0.000357716
7.36311 0.00281906 0.000346934
7.39379 0.00279077 0.000330727
7.42447 0.0026692 0.000331063
7.45515 0.00272213 0.000328876
7.48583 0.0025453 0.000330965
7.51651 0.00257285 0.000327383
7.54719 0.00255422 0.000333197
7.57787 0.00254227 0.000328835
7.60854 0.00248981 0.000330306
7.63922 0.00263068 0.000332607
7.6699 0.00243712 0.000313386
7.70058 0.00248771 0.000307879
7.73126 0.00244371 0.000315288
7.76194 0.00241244 0.000309471
7.79262 0.00237372 0.000297659
7.8233 0.00231403 0.000320068
7.85398 0.00233505 0.000303259
7.88466 0.0022041 0.00030236
7.91534 0.00221478 0.000312255
7.94602 0.00220286 0.000295435
7.9767 0.00222208 0.000306657
8.00738 0.00216738 0.000308624
8.03806 0.0021487 0.00030784
8.06874 0.00217266 0.000292681
8.09942 0.0021814 0.000293725
8.1301 0.00210131 0.000304036
8.16078 0.00203925 0.000302166
8.19146 0.00206077 0.000289241
8.22214 0.00199401 0.000295617
8.25282 0.0019393 0.000282379
8.2835 0.00198754 0.000303733
8.31418 0.0019659 0.000281852
8.34486 0.00192015 0.000286015
8.37554 0.0018795 0.000293883
8.40621 0.00189039 0.000287249
8.43689 0.0018362 0.000289044
8.46757 0.00186418 0.000283695
8.49825 0.00188616 0.000279005
8.52893 0.00175033 0.000289847
8.55961 0.00180967 0.000285609
8.59029 0.00184085 0.00028921
8.62097 0.00176915 0.000274102
8.65165 0.00168522 0.000276453
8.68233 0.00180089 0.000285002
8.71301 0.00175066 0.000266697
8.74369 0.00167155 0.000271912
8.77437 0.00172058 0.000271973
8.80505 0.00166568 0.000266091
8.83573 0.00162312 0.000265743
8.86641 0.00161779 0.000271495
8.89709 0.00161735 0.000266296
8.92777 0.00153885 0.000267294
8.95845 0.00153772 0.000269262
8.98913 0.0015628 0.000269972
9.01981 0.0015292 0.000269718
9.05049 0.0015347 0.000261581
9.08117 0.0014899 0.000266437
9.11185 0.00152061 0.000254497
9.14253 0.0014994 0.000254612
9.17321 0.00145423 0.000251527
9.20388 0.00146796 0.000254291
9.23456 0.00145465 0.000258763
9.26524 0.00139778 0.000255249
9.29592 0.00140921 0.000261001
9.3266 0.00141865 0.000248433
9.35728 0.0013481 0.000253161
9.38796 0.00139745 0.000249308
9.41864 0.0013624 0.000249622
9.44932 0.00134919 0.0002449
9.48 0.00138279 0.00025101
9.51068 0.00129904 0.000252374
9.54136 0.00132445 0.000240562
9.57204 0.00128202 0.000242016
9.60272 0.00125529 0.000246843
9.6334 0.00126763 0.000243629
9.66408 0.00128422 0.000244569
9.69476 0.00123205 0.000240432
9.72544 0.00127009 0.000245359
9.75612 0.00122409 0.000235484
9.7868 0.00116997 0.000234314
9.81748 0.00119511 0.000241743
9.84816 0.00117472 0.000241767
9.87884 0.00118065 0.000233352
9.90952 0.00120494 0.00023421
9.9402 0.00119945 0.000230276
9.97088 0.00116943 0.000225841
10.0016 0.0011582 0.000234538
10.0322 0.00112916 0.000230695
10.0629 0.00113032 0.000229665
10.0936 0.00110003 0.000235779
10.1243 0.00113219 0.000230583
10.155 0.00106233 0.000232414
10.1856 0.00106412 0.000231641
10.2163 0.00107099 0.000231658
10.247 0.00104349 0.000227263
10.2777 0.00103546 0.000224211
10.3084 0.00104917 0.000223133
10.339 0.00104117 0.000217929
10.3697 0.00102817 0.000219161
10.4004 0.000992179 0.00022272
10.4311 0.00101678 0.000222998
10.4617 0.000990071 0.000216922
10.4924 0.000980695 0.00021914
10.5231 0.000981014 0.000218076
10.5538 0.000983436 0.000217291
10.5845 0.000974082 0.000214537
10.6151 0.000952269 0.000216696
10.6458 0.000936686 0.000216385
10.6765 0.000922908 0.00021615
10.7072 0.000952507 0.000218794
10.7379 0.000928356 0.000210865
10.7685 0.000917062 0.000218141
10.7992 0.000914674 0.000212634
10.8299 0.000896049 0.000209243
10.8606 0.000938429 0.000206962
10.8913 0.000881611 0.000206272
10.9219 0.000871116 0.000206434
10.9526 0.000893533 0.000207282
10.9833 0.000879743 0.000208459
11.014 0.000863524 0.000208101
11.0447 0.000841926 0.000207209
11.0753 0.000885416 0.000204338
11.106 0.000864661 0.000210073
11.1367 0.00082836 0.000203856
11.1674 0.00082396 0.000202847
11.1981 0.000840745 0.000198474
11.2287 0.000842555 0.000207991
11.2594 0.000859293 0.000201106
11.2901 0.000773576 0.000199613
11.3208 0.000778788 0.000196527
11.3515 0.000792592 0.000204694
11.3821 0.000767987 0.0001989
11.4128 0.000774793 0.000195656
11.4435 0.000793651 0.000199905
11.4742 0.000761335 0.000195539
11.5049 0.000752374 0.000192574
11.5355 0.000763073 0.000197481
11.5662 0.000749327 0.000191374
11.5969 0.000734904 0.000195118
11.6276 0.000753862 0.00019368
11.6583 0.000703665 0.000192004
11.6889 0.000735305 0.000192118
11.7196 0.000729918 0.000190603
11.7503 0.000723558 0.000188608
11.781 0.000718992 0.000186519
11.8117 0.000740612 0.000192076
11.8423 0.000711731 0.000186053
11.873 0.00069463 0.00018364
11.9037 0.000701912 0.000185765
11.9344 0.000692114 0.000184543
11.9651 0.000683514 0.000184214
11.9957 0.000677395 0.000184111
12.0264 0.000686149 0.000186559
12.0571 0.000669978 0.000183902
12.0878 0.000681192 0.000177818
12.1184 0.000649426 0.000182714
12.1491 0.000663398 0.000183437
12.1798 0.000667526 0.000181566
12.2105 0.00063825 0.000180374
12.2412 0.000659487 0.000180608
12.2718 0.000644299 0.000179085
12.3025 0.000614549 0.000177811
12.3332 0.000642884 0.000176887
12.3639 0.000610431 0.00017393
12.3946 0.000634453 0.000175426
12.4252 0.000624543 0.000174138
12.4559 0.000626033 0.000176124
12.4866 0.000591705 0.000176168
12.5173 0.000598321 0.000171127
12.548 0.000613797 0.000175338
12.5786 0.000605285 0.000173003
12.6093 0.000589728 0.00017469
12.64 0.000580207 0.000174424
12.6707 0.000578289 0.000174227
12.7014 0.000573642 0.000172146
12.732 0.000587377 0.0001701
12.7627 0.00059681 0.000174111
12.7934 0.000566445 0.000167079
12.8241 0.000568341 0.000167738
12.8548 0.000563241 0.000166231
12.8854 0.000567167 0.000166201
12.9161 0.000555255 0.000169057
12.9468 0.000549535 0.000164571
12.9775 0.000530246 0.000167917
13.0082 0.000539013 0.000166084
13.0388 0.000540226 0.000170219
13.0695 0.000535061 0.000165165
13.1002 0.00053398 0.00016629
13.1309 0.000529109 0.000163933
13.1616 0.000530344 0.000161485
13.1922 0.000523839 0.00016503
13.2229 0.000513828 0.0001645
13.2536 0.000507688 0.000159176
13.2843 0.00051945 0.000162547
13.315 0.000518036 0.000160556
13.3456 0.000521985 0.000159485
13.3763 0.000496428 0.000162356
13.407 0.000495793 0.000157516
13.4377 0.000487142 0.000162011
13.4684 0.000482421 0.000158533
13.499 0.000485321 0.000155785
13.5297 0.000478347 0.000158298
13.5604 0.000480353 0.000157631
13.5911 0.00047934 0.000152421
13.6217 0.000471114 0.00015345
13.6524 0.000467563 0.000156294
13.6831 0.000473919 0.00015413
13.7138 0.000466362 0.000153406
13.7445 0.000467941 0.000155364
13.7751 0.000444166 0.000152482
13.8058 0.000473839 0.000149949
13.8365 0.000456619 0.000152365
13.8672 0.00046248 0.000150798
13.8979 0.000448484 0.000151325
13.9285 0.000447861 0.000150706
13.9592 0.000443432 0.000149908
13.9899 0.000431446 0.000150283
14.0206 0.000428393 0.000150039
14.0513 0.000425999 0.000145564
14.0819 0.000433634 0.000149197
14.1126 0.000435244 0.000149739
14.1433 0.000440977 0.000147537
14.174 0.000428836 0.000146554
14.2047 0.000407274 0.000147875
14.2353 0.000407403 0.000145057
14.266 0.000424275 0.000148591
14.2967 0.000413309 0.000143889
14.3274 0.000425333 0.000144747
14.3581 0.000412359 0.000144612
14.3887 0.000401988 0.000147357
14.4194 0.000397671 0.000144338
14.4501 0.000402702 0.000141669
14.4808 0.000400296 0.00014351
14.5115 0.000406015 0.00014203
14.5421 0.000393182 0.000140708
14.5728 0.000378712 0.000141002
14.6035 0.000393324 0.00014182
14.6342 0.000391448 0.000141024
14.6649 0.000395739 0.000141503
14.6955 0.00038106 0.000140248
14.7262 0.000386903 0.000139415
14.7569 0.000381366 0.000138634
14.7876 0.000375131 0.000140228
14.8183 0.000385517 0.000137153
14.8489 0.000376192 0.000138877
14.8796 0.00036648 0.000135852
14.9103 0.000372524 0.000134385
14.941 0.000368949 0.000135969
14.9717 0.000370845 0.000136168
15.0023 0.000362504 0.000134677
15.033 0.000359358 0.000136418
15.0637 0.000356748 0.000133914
15.0944 0.000355381 0.000134794
15.1251 0.000352881 0.000133323
15.1557 0.000353905 0.000132496
15.1864 0.000346208 0.000134067
15.2171 0.000350805 0.000132284
15.2478 0.000339479 0.000132221
15.2784 0.000336839 0.000130903
15.3091 0.000339798 0.000130032
15.3398 0.000350185 0.000130847
15.3705 0.00032289 0.000130018
15.4012 0.000337093 0.000131021
15.4318 0.000342677 0.000129427
15.4625 0.000336527 0.000126951
15.4932 0.000339149 0.000128148
15.5239 0.00032275 0.000129858
15.5546 0.000327071 0.000126947
15.5852 0.00032273 0.000126767
15.6159 0.000318313 0.000127069
15.6466 0.000322049 0.000127288
15.6773 0.000326711 0.000127539
15.708 0.000310399 0.0001249
15.7386 0.000310543 0.000125122
15.7693 0.000322815 0.000124999
15.8 0.000306182 0.000123716
15.8307 0.000307017 0.000126171
15.8614 0.000317667 0.000124454
15.892 0.000314933 0.000124009
15.9227 0.000301657 0.00012355
15.9534 0.000306309 0.000124764
15.9841 0.00030151 0.000120706
16.0148 0.00030526 0.000121796
16.0454 0.000302657 0.000121199
16.0761 0.000299442 0.00012164
16.1068 0.000281641 0.000120346
16.1375 0.000289437 0.000121285
16.1682 0.000288491 0.000120241
16.1988 0.000293086 0.000118812
16.2295 0.000293828 0.000118867
16.2602 0.000289252 0.000118909
16.2909 0.000282455 0.000118385
16.3216 0.000290419 0.000118277
16.3522 0.000290083 0.000119128
16.3829 0.000288709 0.000119374
16.4136 0.00028622 0.000116658
16.4443 0.000280552 0.000117087
16.475 0.000275564 0.000115995
16.5056 0.000278354 0.000116604
16.5363 0.000270342 0.000115425
16.567 0.000276044 0.000114615
16.5977 0.000278689 0.000114825
16.6284 0.000269472 0.000115017
16.659 0.000267761 0.00011429
16.6897 0.000269942 0.000114531
16.7204 0.000265839 0.00011379
16.7511 0.000255652 0.000113447
16.7817 0.000258613 0.000112696
16.8124 0.000261848 0.000113848
16.8431 0.000256772 0.000113186
16.8738 0.000252373 0.000113507
16.9045 0.000259726 0.000111319
16.9351 0.000253199 0.000110919
16.9658 0.000256173 0.000110397
16.9965 0.000251872 0.000110583
17.0272 0.000248597 0.000109979
17.0579 0.000247265 0.000109087
17.0885 0.000251738 0.000109237
17.1192 0.000246476 0.000108623
17.1499 0.000246076 0.000108383
17.1806 0.000246018 0.000106099
17.2113 0.000243198 0.000108266
17.2419 0.00024849 0.000107433
17.2726 0.000240747 0.000108085
17.3033 0.000238784 0.000108154
17.334 0.000239497 0.000107372
17.3647 0.000235897 0.000106737
17.3953 0.000233568 0.000105946
17.426 0.000242035 0.000106378
17.4567 0.000234404 0.000104805
17.4874 0.000237953 0.000104663
17.5181 0.000235546 0.000105511
17.5487 0.000226158 0.00010359
17.5794 0.000225334 0.000104134
17.6101 0.000232132 0.000104798
17.6408 0.000222997 0.000103809
17.6715 0.000226942 0.000101837
17.7021 0.000230238 0.000103531
17.7328 0.000226329 0.000102889
17.7635 0.000221611 0.000101978
17.7942 0.000223231 0.000102565
17.8249 0.000219306 0.000101536
17.8555 0.00022045 0.000101788
17.8862 0.000217914 0.000102289
17.9169 0.000215858 0.000100664
17.9476 0.000215563 0.000100738
17.9783 0.000215318 0.000100935
18.0089 0.000219896 9.96982e-05
18.0396 0.000217534 0.000100602
18.0703 0.000206294 9.89725e-05
18.101 0.000211276 9.88961e-05
18.1317 0.00021536 9.82172e-05
18.1623 0.000213662 9.72189e-05
18.193 0.000211122 9.75918e-05
18.2237 0.000208379 9.71025e-05
18.2544 0.000206703 9.75642e-05
18.2851 0.0002105 9.75369e-05
18.3157 0.000208914 9.77377e-05
18.3464 0.000201109 9.67923e-05
18.3771 0.00020703 9.5149e-05
18.4078 0.000202923 9.51175e-05
18.4384 0.00019807 9.53366e-05
18.4691 0.000203007 9.52504e-05
18.4998 0.000196284 9.53798e-05
18.5305 0.000192676 9.30921e-05
18.5612 0.00019487 9.39357e-05
18.5918 0.000191822 9.49978e-05
18.6225 0.000188348 9.29997e-05
18.6532 0.000197178 9.39192e-05
18.6839 0.000193938 9.27284e-05
18.7146 0.000196079 9.37365e-05
18.7452 0.000185923 9.27679e-05
18.7759 0.000197384 9.31097e-05
18.8066 0.000179046 9.18472e-05
18.8373 0.000191068 9.08786e-05
18.868 0.000184975 9.16885e-05
18.8986 0.000189092 9.10407e-05
18.9293 0.000183714 9.15336e-05
18.96 0.00018255 9.06819e-05
18.9907 0.000180832 9.07733e-05
19.0214 0.000186486 8.97373e-05
19.052 0.000181493 8.93181e-05
19.0827 0.000184418 8.8346e-05
19.1134 0.000175629 8.87449e-05
19.1441 0.000180951 8.86192e-05
19.1748 0.000178423 8.83076e-05
19.2054 0.000175917 8.68847e-05
19.2361 0.000176599 8.84561e-05
19.2668 0.000175747 8.71157e-05
19.2975 0.000169433 8.75046e-05
19.3282 0.000176173 8.66473e-05
19.3588 0.000181025 8.75125e-05
19.3895 0.000173132 8.66411e-05
19.4202 0.000171652 8.61813e-05
19.4509 0.000171832 8.73942e-05
19.4816 0.000173061 8.60777e-05
19.5122 0.0001689 8.55399e-05
19.5429 0.000168023 8.46078e-05
19.5736 0.000165798 8.50077e-05
19.6043 0.000169021 8.47418e-05
19.635 0.000165462 8.40946e-05
19.6656 0.000169598 8.38644e-05
19.6963 0.000165968 8.32127e-05
19.727 0.000162748 8.33191e-05
19.7577 0.000160303 8.31543e-05
19.7884 0.000166034 8.27587e-05
19.819 0.000161645 8.20583e-05
19.8497 0.000162194 8.27949e-05
19.8804 0.000156554 8.20366e-05
19.9111 0.000160058 8.18471e-05
19.9418 0.000164339 8.08677e-05
19.9724 0.000152416 8.08678e-05
20.0031 0.000159443 8.17903e-05
20.0338 0.00015415 8.01643e-05
20.0645 0.000151181 8.01522e-05
20.0951 0.000154773 7.98391e-05
20.1258 0.000149243 7.90672e-05
20.1565 0.00015005 7.89104e-05
20.1872 0.000149357 7.96813e-05
20.2179 0.000150318 7.85048e-05
20.2485 0.000147602 7.76196e-05
20.2792 0.000148007 7.79836e-05
20.3099 0.000146596 7.77535e-05
20.3406 0.000150851 7.71822e-05
20.3713 0.000146457 7.73961e-05
20.4019 0.000148829 7.80488e-05
20.4326 0.000146481 7.62334e-05
20.4633 0.000145944 7.76103e-05
20.494 0.000146885 7.59589e-05
20.5247 0.000141853 7.56913e-05
20.5553 0.000148205 7.66727e-05
20.586 0.000141198 7.56923e-05
20.6167 0.000139772 7.51088e-05
20.6474 0.000139126 7.45207e-05
20.6781 0.000135675 7.46265e-05
20.7087 0.000135471 7.45941e-05
20.7394 0.000138087 7.43798e-05
20.7701 0.000138893 7.42205e-05
20.8008 0.00013753 7.38295e-05
20.8315 0.000135606 7.38926e-05
20.8621 0.000137265 7.26851e-05
20.8928 0.000136988 7.30194e-05
20.9235 0.000137726 7.15114e-05
20.9542 0.000132813 7.24753e-05
20.9849 0.000131053 7.26667e-05
21.0155 0.000137255 7.1154e-05
21.0462 0.000133488 7.11643e-05
21.0769 0.000132944 7.14004e-05
21.1076 0.000130485 7.10575e-05
21.1383 0.000128757 7.0694e-05
21.1689 0.000128968 7.05702e-05
21.1996 0.00013018 7.10947e-05
21.2303 0.00012903 7.00041e-05
21.261 0.00012724 7.02693e-05
21.2917 0.000127295 6.92968e-05
21.3223 0.000130626 6.93714e-05
21.353 0.000128016 6.89881e-05
21.3837 0.000128498 6.83454e-05
21.4144 0.00012235 6.88423e-05
21.4451 0.000127044 6.79132e-05
21.4757 0.000129329 6.81155e-05
21.5064 0.000120879 6.74692e-05
21.5371 0.000125335 6.81462e-05
21.5678 0.000122888 6.7073e-05
21.5984 0.000121812 6.71059e-05
21.6291 0.000120168 6.77341e-05
21.6598 0.000120405 6.64934e-05
21.6905 0.00011655 6.64579e-05
21.7212 0.000123151 6.59005e-05
21.7518 0.000116102 6.59691e-05
21.7825 0.000117316 6.58894e-05
21.8132 0.00012047 6.46843e-05
21.8439 0.000117795 6.43796e-05
21.8746 0.000115217 6.47024e-05
21.9052 0.000115147 6.48458e-05
21.9359 0.000117371 6.43989e-05
21.9666 0.000115356 6.44371e-05
21.9973 0.000111647 6.39371e-05
22.028 0.000112022 6.3841e-05
22.0586 0.00011471 6.31912e-05
22.0893 0.000110838 6.32662e-05
22.12 0.000114519 6.22644e-05
22.1507 0.000113403 6.24049e-05
22.1814 0.000112452 6.30361e-05
22.212 0.000108497 6.30702e-05
22.2427 0.000105079 6.26213e-05
22.2734 0.000107227 6.23589e-05
22.3041 0.000110304 6.16492e-05
22.3348 0.000108849 6.17548e-05
22.3654 0.000104559 6.04079e-05
22.3961 0.000105586 6.072e-05
22.4268 0.000106591 6.02721e-05
22.4575 0.000103628 6.09985e-05
22.4882 0.000105415 6.03096e-05
22.5188 0.000104285 5.97004e-05
22.5495 0.00010324 5.89174e-05
22.5802 0.00010886 5.92411e-05
22.6109 0.000102004 5.90831e-05
22.6416 0.000103823 5.89982e-05
22.6722 0.000101657 5.90517e-05
22.7029 0.000104639 5.8973e-05
22.7336 9.42012e-05 5.80199e-05
22.7643 0.000100345 5.81883e-05
22.795 0.000100804 5.76368e-05
22.8256 0.000101398 5.79406e-05
22.8563 9.66516e-05 5.71321e-05
22.887 0.000101691 5.69283e-05
22.9177 9.9454e-05 5.66641e-05
22.9484 9.76158e-05 5.67417e-05
22.979 9.73672e-05 5.61582e-05
23.0097 9.77503e-05 5.60607e-05
23.0404 9.82997e-05 5.61606e-05
23.0711 9.29619e-05 5.53087e-05
23.1018 9.38397e-05 5.51317e-05
23.1324 9.52429e-05 5.52843e-05
23.1631 9.47731e-05 5.50903e-05
23.1938 9.62778e-05 5.52304e-05
23.2245 9.40172e-05 5.46545e-05
23.2551 9.0874e-05 5.4039e-05
23.2858 9.04195e-05 5.36315e-05
23.3165 9.31469e-05 5.44481e-05
23.3472 8.87885e-05 5.35779e-05
23.3779 9.25141e-05 5.34986e-05
23.4085 8.91189e-05 5.28769e-05
23.4392 9.01525e-05 5.28424e-05
23.4699 8.94408e-05 5.25676e-05
23.5006 8.76414e-05 5.22948e-05
23.5313 9.12543e-05 5.23271e-05
23.5619 8.72498e-05 5.22771e-05
23.5926 8.78857e-05 5.20369e-05
23.6233 8.75753e-05 5.10211e-05
23.654 8.57748e-05 5.09667e-05
23.6847 8.63615e-05 5.14515e-05
23.7153 8.55281e-05 5.11132e-05
23.746 8.67563e-05 5.07507e-05
23.7767 8.66114e-05 5.05483e-05
23.8074 8.3116e-05 5.02154e-05
23.8381 8.42032e-05 5.02301e-05
23.8687 8.32146e-05 5.02041e-05
23.8994 8.29802e-05 4.91539e-05
23.9301 8.50137e-05 4.95084e-05
23.9608 8.03961e-05 4.93177e-05
23.9915 8.38371e-05 4.89681e-05
24.0221 8.0635e-05 4.92573e-05
24.0528 7.80245e-05 4.78078e-05
24.0835 8.13262e-05 4.77023e-05
24.1142 7.63726e-05 4.76724e-05
24.1449 8.03344e-05 4.78837e-05
24.1755 7.89011e-05 4.77637e-05
24.2062 7.9132e-05 4.79636e-05
24.2369 7.78443e-05 4.69274e-05
24.2676 7.79812e-05 4.70702e-05
24.2983 7.66252e-05 4.65406e-05
24.3289 7.71025e-05 4.60471e-05
24.3596 7.66556e-05 4.59913e-05
24.3903 7.65179e-05 4.65446e-05
24.421 7.49627e-05 4.55182e-05
24.4517 7.60561e-05 4.59825e-05
24.4823 7.75785e-05 4.50418e-05
24.513 7.53935e-05 4.50173e-05
24.5437 7.28401e-05 4.48975e-05
24.5744 7.47075e-05 4.46183e-05
24.6051 7.35225e-05 4.45859e-05
24.6357 7.41075e-05 4.39531e-05
24.6664 6.94416e-05 4.41279e-05
24.6971 7.18225e-05 4.39668e-05
24.7278 7.43612e-05 4.34794e-05
24.7584 7.13832e-05 4.31292e-05
24.7891 7.65116e-05 4.30434e-05
24.8198 6.93429e-05 4.2948e-05
24.8505 6.99147e-05 4.26427e-05
24.8812 6.98224e-05 4.27014e-05
24.9118 6.82568e-05 4.18345e-05
24.9425 6.78853e-05 4.19846e-05
24.9732 6.86529e-05 4.17598e-05
25.0039 6.74556e-05 4.20061e-05
25.0346 6.8002e-05 4.1606e-05
25.0652 6.77642e-05 4.14158e-05
25.0959 6.76394e-05 4.09556e-05
25.1266 6.50642e-05 4.08646e-05
25.1573 6.51338e-05 4.0504e-05
25.188 6.47809e-05 4.05743e-05
25.2186 6.6757e-05 4.009e-05
25.2493 6.41272e-05 3.99687e-05
25.28 6.60343e-05 3.99621e-05
25.3107 6.51412e-05 3.98423e-05
25.3414 6.50381e-05 3.91984e-05
25.372 6.32264e-05 3.94745e-05
25.4027 6.3474e-05 3.86978e-05
25.4334 6.12648e-05 3.85326e-05
25.4641 6.03671e-05 3.88514e-05
25.4948 5.80493e-05 3.81425e-05
25.5254 6.07817e-05 3.83251e-05
25.5561 6.14623e-05 3.82552e-05
25.5868 5.86033e-05 3.78349e-05
25.6175 5.87463e-05 3.72492e-05
25.6482 6.04778e-05 3.73065e-05
25.6788 5.87284e-05 3.69399e-05
25.7095 5.94164e-05 3.68599e-05
25.7402 5.92651e-05 3.65421e-05
25.7709 5.88122e-05 3.64259e-05
25.8016 5.86455e-05 3.56702e-05
25.8322 5.79951e-05 3.59171e-05
25.8629 5.70796e-05 3.57247e-05
25.8936 5.65888e-05 3.55496e-05
25.9243 5.74415e-05 3.52965e-05
25.955 5.79933e-05 3.54506e-05
25.9856 5.50498e-05 3.44769e-05
26.0163 5.55657e-05 3.47533e-05
26.047 5.53003e-05 3.51208e-05
26.0777 5.64071e-05 3.45784e-05
26.1084 5.49305e-05 3.40458e-05
26.139 5.36043e-05 3.37089e-05
26.1697 5.55208e-05 3.36949e-05
26.2004 5.45286e-05 3.41281e-05
26.2311 5.39798e-05 3.35254e-05
26.2618 5.32963e-05 3.29359e-05
26.2924 5.20459e-05 3.30502e-05
26.3231 5.55169e-05 3.2321e-05
26.3538 5.15985e-05 3.24222e-05
26.3845 4.90308e-05 3.20362e-05
26.4151 5.3005e-05 3.21714e-05
26.4458 5.02936e-05 3.18961e-05
26.4765 4.92377e-05 3.16773e-05
26.5072 4.84273e-05 3.17502e-05
26.5379 4.87222e-05 3.16322e-05
26.5685 4.73174e-05 3.10792e-05
26.5992 4.69727e-05 3.08133e-05
26.6299 4.88521e-05 3.06013e-05
26.6606 4.63722e-05 3.06765e-05
26.6913 4.59621e-05 3.02606e-05
26.7219 4.88253e-05 2.9813e-05
26.7526 4.64969e-05 2.9677e-05
26.7833 4.79928e-05 2.95939e-05
26.814 4.43739e-05 2.9492e-05
26.8447 4.43835e-05 2.92705e-05
26.8753 4.6765e-05 2.91959e-05
26.906 4.70277e-05 2.88737e-05
26.9367 4.7122e-05 2.89788e-05
26.9674 4.39464e-05 2.82514e-05
26.9981 4.36565e-05 2.82256e-05
27.0287 4.38787e-05 2.79316e-05
27.0594 4.28461e-05 2.79712e-05
27.0901 4.28953e-05 2.72475e-05
27.1208 4.2594e-05 2.74171e-05
27.1515 4.2325e-05 2.69585e-05
27.1821 4.03345e-05 2.69528e-05
27.2128 4.2878e-05 2.66231e-05
27.2435 4.48947e-05 2.67481e-05
27.2742 4.13232e-05 2.63953e-05
27.3049 4.12212e-05 2.591e-05
27.3355 4.07037e-05 2.6108e-05
27.3662 4.12487e-05 2.59181e-05
27.3969 4.10068e-05 2.56099e-05
27.4276 3.99528e-05 2.53711e-05
27.4583 4.11048e-05 2.5175e-05
27.4889 3.7976e-05 2.50282e-05
27.5196 3.8198e-05 2.47267e-05
27.5503 3.82291e-05 2.45385e-05
27.581 3.5707e-05 2.43972e-05
27.6117 3.89918e-05 2.43251e-05
27.6423 3.70571e-05 2.36497e-05
27.673 3.79397e-05 2.35518e-05
27.7037 3.70382e-05 2.31802e-05
27.7344 3.51018e-05 2.34198e-05
27.7651 3.73173e-05 2.31101e-05
27.7957 3.80712e-05 2.32266e-05
27.8264 3.71714e-05 2.30602e-05
27.8571 3.61943e-05 2.24914e-05
27.8878 3.46685e-05 2.20447e-05
27.9185 3.40483e-05 2.21789e-05
27.9491 3.51407e-05 2.15031e-05
27.9798 3.27516e-05 2.17953e-05
28.0105 3.4078e-05 2.18326e-05
28.0412 3.14047e-05 2.14217e-05
28.0718 3.31852e-05 2.13333e-05
28.1025 3.13137e-05 2.09083e-05
28.1332 3.20173e-05 2.109e-05
28.1639 3.15475e-05 2.04888e-05
28.1946 2.97924e-05 2.04023e-05
28.2252 3.20395e-05 2.02122e-05
28.2559 3.06307e-05 2.01756e-05
28.2866 3.15912e-05 1.99261e-05
28.3173 2.90745e-05 1.96497e-05
28.348 2.87926e-05 1.94308e-05
28.3786 2.87399e-05 1.93906e-05
28.4093 3.08761e-05 1.89388e-05
28.44 2.85621e-05 1.89017e-05
28.4707 3.00994e-05 1.85066e-05
28.5014 2.74581e-05 1.84458e-05
28.532 2.87256e-05 1.84285e-05
28.5627 2.61891e-05 1.80633e-05
28.5934 2.72842e-05 1.76664e-05
28.6241 2.90785e-05 1.78734e-05
28.6548 2.71001e-05 1.73811e-05
28.6854 2.71959e-05 1.71192e-05
28.7161 2.61561e-05 1.70332e-05
28.7468 2.52159e-05 1.6732e-05
28.7775 2.64304e-05 1.64984e-05
28.8082 2.85393e-05 1.68155e-05
28.8388 2.29838e-05 1.62206e-05
28.8695 2.54208e-05 1.60768e-05
28.9002 2.45893e-05 1.58319e-05
28.9309 2.39165e-05 1.56363e-05
28.9616 2.24815e-05 1.56473e-05
28.9922 2.5434e-05 1.5201e-05
29.0229 2.1956e-05 1.50241e-05
29.0536 2.29177e-05 1.4806e-05
29.0843 2.2985e-05 1.48698e-05
29.115 2.10623e-05 1.45981e-05
29.1456 2.03835e-05 1.45188e-05
29.1763 2.26829e-05 1.43741e-05
29.207 2.09251e-05 1.37056e-05
29.2377 2.24694e-05 1.37255e-05
29.2684 1.91331e-05 1.35648e-05
29.299 2.10138e-05 1.33444e-05
29.3297 2.28052e-05 1.32465e-05
29.3604 2.04154e-05 1.27596e-05
29.3911 1.90246e-05 1.28841e-05
29.4218 1.91137e-05 1.21714e-05
29.4524 1.97047e-05 1.23364e-05
29.4831 2.00364e-05 1.21615e-05
29.5138 1.7619e-05 1.24564e-05
29.5445 1.88142e-05 1.14402e-05
29.5751 1.56214e-05 1.14792e-05
29.6058 1.66913e-05 1.13511e-05
29.6365 1.68469e-05 1.15575e-05
29.6672 1.4995e-05 1.11155e-05
29.6979 1.78791e-05 1.09152e-05
29.7285 1.79318e-05 1.04362e-05
29.7592 1.63333e-05 1.03599e-05
29.7899 1.6162e-05 1.05343e-05
29.8206 1.47371e-05 9.92509e-06
29.8513 1.51327e-05 1.00995e-05
29.8819 1.45816e-05 9.82286e-06
29.9126 1.55625e-05 9.27633e-06
29.9433 1.7053e-05 9.44481e-06
29.974 1.63748e-05 9.32155e-06
30.0047 1.28087e-05 8.93551e-06
30.0353 1.24501e-05 8.65424e-06
30.066 1.23289e-05 8.38064e-06
30.0967 1.12404e-05 8.81884e-06
30.1274 1.33966e-05 8.32797e-06
30.1581 1.20372e-05 8.07615e-06
30.1887 1.21996e-05 7.65771e-06
30.2194 1.14303e-05 7.51894e-06
30.2501 1.01016e-05 7.02438e-06
30.2808 1.13822e-05 7.39387e-06
30.3115 1.07253e-05 7.07602e-06
30.3421 1.04807e-05 7.05624e-06
30.3728 1.15893e-05 6.73518e-06
30.4035 1.13643e-05 6.04167e-06
30.4342 9.68944e-06 6.20828e-06
30.4649 8.93189e-06 6.21307e-06
30.4955 6.72127e-06 5.92855e-06
30.5262 7.82608e-06 5.65677e-06
30.5569 9.31802e-06 5.98034e-06
30.5876 8.68397e-06 5.07973e-06
30.6183 6.62868e-06 5.13725e-06
30.6489 7.97295e-06 4.9215e-06
30.6796 7.31659e-06 4.69257e-06
30.7103 6.03784e-06 4.72509e-06
30.741 7.13004e-06 4.39204e-06
30.7717 5.45317e-06 4.23131e-06
30.8023 5.88295e-06 4.07999e-06
30.833 4.68985e-06 3.95523e-06
30.8637 4.92054e-06 3.79581e-06
30.8944 5.68243e-06 3.62462e-06
30.9251 6.35598e-06 3.45365e-06
30.9557 4.03165e-06 2.88539e-06
30.9864 3.60432e-06 2.89313e-06
31.0171 4.11974e-06 2.54165e-06
31.0478 2.9257e-06 2.62725e-06
31.0785 3.31741e-06 2.2619e-06
31.1091 3.75492e-06 2.33935e-06
31.1398 2.76019e-06 1.98254e-06
31.1705 2.07526e-06 2.06603e-06
31.2012 1.44256e-06 1.61748e-06
31.2318 1.25589e-06 1.70727e-06
31.2625 2.94237e-06 1.45328e-06
31.2932 2.01174e-07 1.03713e-06
31.3239 6.27881e-07 1.17112e-06
31.3546 9.67258e-07 1.09063e-06
31.3852 -1.64288e-07 1.00041e-06


==> anc/CLASSICALSTATISTICAL/wRho_L0.1G0.01B0.1.txt <==
0 0 0
0.0153398 0.00180882 6.00535e-05
0.0306796 0.00357335 8.3639e-05
0.0460194 0.00551897 0.000112516
0.0613592 0.00728899 0.00017679
0.076699 0.00913379 0.000177576
0.0920388 0.0112928 0.00022956
0.107379 0.0133816 0.000283342
0.122718 0.0152627 0.000295338
0.138058 0.0164096 0.000329627
0.153398 0.0188989 0.000372952
0.168738 0.0211725 0.000417229
0.184078 0.0228259 0.00045041
0.199418 0.025074 0.000480543
0.214757 0.0265684 0.000552034
0.230097 0.0297288 0.000618773
0.245437 0.0315257 0.000643831
0.260777 0.0347717 0.000654975
0.276117 0.036279 0.00069007
0.291456 0.0398127 0.000813451
0.306796 0.043145 0.000798348
0.322136 0.045022 0.000942004
0.337476 0.0498906 0.00104635
0.352816 0.0521813 0.00106915
0.368155 0.0560378 0.00111325
0.383495 0.057821 0.00107604
0.398835 0.061907 0.0011586
0.414175 0.0647597 0.00117818
0.429515 0.0682617 0.00137144
0.444854 0.0757909 0.00137268
0.460194 0.0778411 0.0015881
0.475534 0.0836305 0.00153159
0.490874 0.0905133 0.00156698
0.506214 0.0965399 0.00168333
0.521553 0.100257 0.00171942
0.536893 0.106856 0.00201956
0.552233 0.116095 0.00198607
0.567573 0.124169 0.00226991
0.582913 0.135116 0.00254783
0.598253 0.140685 0.00263648
0.613592 0.147484 0.00273783
0.628932 0.160309 0.00307204
0.644272 0.172328 0.00278356
0.659612 0.182566 0.00304126
0.674952 0.192892 0.00340422
0.690291 0.215677 0.00395479
0.705631 0.239531 0.00379121
0.720971 0.256644 0.00427104
0.736311 0.27855 0.00474947
0.751651 0.297651 0.0054119
0.76699 0.327857 0.0053597
0.78233 0.357768 0.00586333
0.79767 0.403651 0.00692568
0.81301 0.432045 0.00645654
0.82835 0.492952 0.00722842
0.843689 0.552242 0.0094684
0.859029 0.622127 0.0103757
0.874369 0.696261 0.0105493
0.889709 0.774083 0.0122467
0.905049 0.903107 0.0136881
0.920388 1.05339 0.0145672
0.935728 1.22315 0.0177403
0.951068 1.45259 0.0217434
0.966408 1.70449 0.0237762
0.981748 2.02778 0.0295719
0.997088 2.39534 0.0368408
1.01243 2.87697 0.0367494
1.02777 3.5272 0.049135
1.04311 4.3498 0.0626288
1.05845 5.29999 0.0758967
1.07379 6.44345 0.0896178
1.08913 7.72694 0.111209
1.10447 9.18291 0.119203
1.11981 10.0287 0.13654
1.13515 10.3592 0.148077
1.15049 10.2367 0.160963
1.16583 9.7279 0.147938
1.18117 9.14281 0.135896
1.19651 8.15968 0.129172
1.21184 6.96116 0.0934721
1.22718 6.19097 0.0945713
1.24252 5.234 0.0742928
1.25786 4.47602 0.0685362
1.2732 3.87291 0.057557
1.28854 3.25758 0.047563
1.30388 2.81386 0.0461361
1.31922 2.401 0.0413228
1.33456 2.13008 0.0338103
1.3499 1.74616 0.0269333
1.36524 1.54104 0.0233571
1.38058 1.30942 0.0201892
1.39592 1.15448 0.0196215
1.41126 0.999999 0.0168254
1.4266 0.874718 0.0148134
1.44194 0.796076 0.0135958
1.45728 0.688159 0.0111695
1.47262 0.615157 0.00916625
1.48796 0.552276 0.0108295
1.5033 0.488952 0.00959061
1.51864 0.43158 0.00797147
1.53398 0.387373 0.00643248
1.54932 0.363948 0.00633074
1.56466 0.326759 0.00587083
1.58 0.299871 0.00536903
1.59534 0.270461 0.00494343
1.61068 0.254041 0.00473517
1.62602 0.229568 0.00443462
1.64136 0.21546 0.00439428
1.6567 0.200425 0.00386344
1.67204 0.184245 0.00360258
1.68738 0.17035 0.00328326
1.70272 0.160076 0.00306036
1.71806 0.155758 0.00307513
1.7334 0.141452 0.00318716
1.74874 0.13293 0.00310375
1.76408 0.125633 0.00297695
1.77942 0.118913 0.002783
1.79476 0.111175 0.00270921
1.8101 0.106499 0.00264318
1.82544 0.101052 0.00249248
1.84078 0.0960123 0.00239172
1.85612 0.0933642 0.00249153
1.87146 0.0882119 0.00207397
1.8868 0.0828368 0.00209382
1.90214 0.0790829 0.00206356
1.91748 0.0771446 0.00196874
1.93282 0.0712928 0.00207218
1.94816 0.0692571 0.00200651
1.9635 0.06745 0.00211784
1.97884 0.0645046 0.00183666
1.99418 0.0614491 0.00187046
2.00951 0.0574717 0.00185344
2.02485 0.0555994 0.00180007
2.04019 0.0567693 0.00181946
2.05553 0.0514838 0.00168654
2.07087 0.0497469 0.0017148
2.08621 0.0478772 0.00155682
2.10155 0.046424 0.0016077
2.11689 0.0456302 0.00164591
2.13223 0.0436172 0.00157638
2.14757 0.0415803 0.00157289
2.16291 0.0405238 0.00148389
2.17825 0.04086 0.00155601
2.19359 0.0377213 0.00158581
2.20893 0.036994 0.0015367
2.22427 0.036041 0.00152788
2.23961 0.0343553 0.00142551
2.25495 0.0340137 0.00143637
2.27029 0.0330477 0.00146017
2.28563 0.0317981 0.0013553
2.30097 0.0302701 0.00139321
2.31631 0.0301307 0.00139839
2.33165 0.02828 0.00126223
2.34699 0.0279075 0.0013005
2.36233 0.0271684 0.00131348
2.37767 0.0266454 0.00129017
2.39301 0.0263661 0.00123823
2.40835 0.0250322 0.00125199
2.42369 0.0245709 0.00123878
2.43903 0.0246316 0.00121822
2.45437 0.0231766 0.00123083
2.46971 0.0220232 0.00118427
2.48505 0.0222377 0.00115957
2.50039 0.0215347 0.00120238
2.51573 0.0209452 0.00111987
2.53107 0.0203875 0.00115293
2.54641 0.0198219 0.00113957
2.56175 0.0188661 0.00108314
2.57709 0.0186638 0.00112198
2.59243 0.0183917 0.00106921
2.60777 0.0177552 0.00105182
2.62311 0.0178952 0.0010917
2.63845 0.0172404 0.00105841
2.65379 0.0169607 0.0010418
2.66913 0.016514 0.00109124
2.68447 0.0162882 0.00102257
2.69981 0.0159204 0.00104151
2.71515 0.0153121 0.000987569
2.73049 0.014774 0.00101106
2.74583 0.0146635 0.000988518
2.76117 0.0144169 0.00098024
2.77651 0.0141409 0.000978094
2.79185 0.0139031 0.000935314
2.80718 0.0135543 0.00096266
2.82252 0.0131397 0.000954327
2.83786 0.0130543 0.000965503
2.8532 0.0127977 0.000923006
2.86854 0.0125123 0.000929065
2.88388 0.0124047 0.000906635
2.89922 0.0121663 0.000912004
2.91456 0.0120773 0.000926134
2.9299 0.0114389 0.00089873
2.94524 0.0113608 0.000885955
2.96058 0.0111849 0.000899485
2.97592 0.0111728 0.000878366
2.99126 0.0108204 0.000841039
3.0066 0.0103003 0.000865863
3.02194 0.010241 0.0008687
3.03728 0.0104197 0.000842695
3.05262 0.0101892 0.000857757
3.06796 0.00978059 0.000856919
3.0833 0.00961399 0.000843441
3.09864 0.00972 0.000833607
3.11398 0.00951287 0.000840913
3.12932 0.00923071 0.000825949
3.14466 0.00895579 0.000825196
3.16 0.00871423 0.000819832
3.17534 0.00885708 0.000813028
3.19068 0.0085858 0.000784327
3.20602 0.00847318 0.000807213
3.22136 0.008627 0.000798699
3.2367 0.00846569 0.000801817
3.25204 0.00838096 0.000776053
3.26738 0.00820258 0.000774519
3.28272 0.00825649 0.000760245
3.29806 0.00806575 0.000751009
3.3134 0.0080655 0.000770421
3.32874 0.00758318 0.000758618
3.34408 0.00778688 0.00076068
3.35942 0.00766936 0.000748798
3.37476 0.0076128 0.000728411
3.3901 0.00755202 0.000734253
3.40544 0.00750243 0.000735463
3.42078 0.00729082 0.000725157
3.43612 0.00729709 0.000724855
3.45146 0.00727027 0.000717946
3.4668 0.00712539 0.000722497
3.48214 0.00739559 0.000731173
3.49748 0.00689262 0.000697019
3.51282 0.0070647 0.000707582
3.52816 0.00714348 0.000708092
3.5435 0.00682221 0.000695281
3.55884 0.00669086 0.000697264
3.57418 0.00658595 0.000687034
3.58952 0.00662403 0.000688765
3.60485 0.00651449 0.000675902
3.62019 0.00641152 0.00067294
3.63553 0.00633159 0.000671798
3.65087 0.00622134 0.00067678
3.66621 0.00627377 0.000662784
3.68155 0.00599062 0.000672775
3.69689 0.00617508 0.000657336
3.71223 0.00599161 0.000651908
3.72757 0.0058299 0.000657865
3.74291 0.00583119 0.000653022
3.75825 0.00562543 0.000651676
3.77359 0.0056336 0.000649582
3.78893 0.00538092 0.000643444
3.80427 0.00537278 0.000634955
3.81961 0.00533098 0.000636627
3.83495 0.00522375 0.000623151
3.85029 0.00511774 0.000630746
3.86563 0.00507415 0.000629824
3.88097 0.00481909 0.000637977
3.89631 0.00477168 0.000612744
3.91165 0.00477119 0.000612923
3.92699 0.00476748 0.000614536
3.94233 0.00454623 0.000610139
3.95767 0.00457069 0.000605704
3.97301 0.0045535 0.000605238
3.98835 0.00443958 0.000597302
4.00369 0.00423453 0.000601307
4.01903 0.00416997 0.00058982
4.03437 0.00416383 0.000586778
4.04971 0.00401442 0.000590204
4.06505 0.00397268 0.000588639
4.08039 0.00390451 0.000591346
4.09573 0.00387017 0.000583179
4.11107 0.0037927 0.000576739
4.12641 0.00373415 0.000578936
4.14175 0.00358589 0.000567255
4.15709 0.0035126 0.000567625
4.17243 0.0034687 0.000572854
4.18777 0.00335114 0.000561668
4.20311 0.00338327 0.000569247
4.21845 0.00337268 0.000556984
4.23379 0.00331865 0.00056167
4.24913 0.00325772 0.000562781
4.26447 0.00322225 0.000550815
4.27981 0.00307054 0.000551073
4.29515 0.00304896 0.000548983
4.31049 0.00303295 0.000545551
4.32583 0.00295314 0.000545153
4.34117 0.00291594 0.00053805
4.35651 0.0028734 0.000544145
4.37185 0.00286203 0.000541954
4.38719 0.00283143 0.000537436
4.40252 0.00287037 0.000538847
4.41786 0.00272133 0.000530616
4.4332 0.00277122 0.000526401
4.44854 0.00268947 0.000527134
4.46388 0.00264361 0.000520992
4.47922 0.00260873 0.000521301
4.49456 0.0025888 0.000514988
4.5099 0.00253975 0.000516896
4.52524 0.00251336 0.000514494
4.54058 0.00249223 0.000511765
4.55592 0.00253205 0.000508229
4.57126 0.00245242 0.000507438
4.5866 0.00238126 0.000509289
4.60194 0.00238556 0.000508098
4.61728 0.00240483 0.00051091
4.63262 0.00240663 0.00050425
4.64796 0.00225673 0.000496754
4.6633 0.00230811 0.000501936
4.67864 0.00224618 0.000496025
4.69398 0.00219379 0.000497278
4.70932 0.00218098 0.000494146
4.72466 0.00214295 0.000492484
4.74 0.00214113 0.000493485
4.75534 0.00208588 0.000487786
4.77068 0.00208133 0.000486874
4.78602 0.00211415 0.000484812
4.80136 0.00203578 0.000478038
4.8167 0.00203382 0.000476461
4.83204 0.00195468 0.000483208
4.84738 0.00195308 0.000475709
4.86272 0.00195023 0.000475451
4.87806 0.00189022 0.000473637
4.8934 0.00194443 0.000472122
4.90874 0.00187432 0.000467714
4.92408 0.00192211 0.000469513
4.93942 0.00190079 0.000462602
4.95476 0.00182494 0.000466886
4.9701 0.00183184 0.000465608
4.98544 0.00182237 0.000459778
5.00078 0.00178493 0.000459681
5.01612 0.00177285 0.000459806
5.03146 0.00176807 0.000457761
5.0468 0.00171675 0.000457232
5.06214 0.0017307 0.000453183
5.07748 0.00165936 0.000452463
5.09282 0.00167741 0.000449564
5.10816 0.00164905 0.000450535
5.1235 0.00167107 0.000441987
5.13884 0.0016148 0.000443063
5.15418 0.00162903 0.000441623
5.16952 0.00158498 0.000446157
5.18486 0.00158545 0.000442218
5.20019 0.00159867 0.000437442
5.21553 0.00154631 0.000438211
5.23087 0.00155794 0.000438588
5.24621 0.00154333 0.000435517
5.26155 0.00152437 0.000433029
5.27689 0.00150877 0.000432035
5.29223 0.00147065 0.000429422
5.30757 0.00149577 0.000426882
5.32291 0.00141869 0.000426031
5.33825 0.00143794 0.000425313
5.35359 0.00144944 0.000423471
5.36893 0.00141012 0.000426714
5.38427 0.00143084 0.000421599
5.39961 0.0014226 0.000424368
5.41495 0.00137519 0.000418961
5.43029 0.00136202 0.000414806
5.44563 0.00134212 0.00041683
5.46097 0.0013042 0.000414335
5.47631 0.00133041 0.000411969
5.49165 0.00131261 0.000410019
5.50699 0.00128939 0.000412678
5.52233 0.00129665 0.000410402
5.53767 0.00129455 0.000410227
5.55301 0.00126475 0.000404402
5.56835 0.00125385 0.000406
5.58369 0.00127128 0.000403199
5.59903 0.00126534 0.000400581
5.61437 0.00125956 0.00040259
5.62971 0.00124198 0.000400731
5.64505 0.00121427 0.000400466
5.66039 0.001186 0.000396702
5.67573 0.00119864 0.000397717
5.69107 0.00118773 0.000394171
5.70641 0.00116617 0.000394146
5.72175 0.00116846 0.000393086
5.73709 0.00114904 0.000391077
5.75243 0.00111655 0.000391356
5.76777 0.00113607 0.00038991
5.78311 0.00114918 0.000390526
5.79845 0.00108161 0.000388291
5.81379 0.00111946 0.000383117
5.82913 0.00108055 0.000385678
5.84447 0.00106794 0.000384619
5.85981 0.0010857 0.000383581
5.87515 0.00102399 0.000380533
5.89049 0.00104671 0.000380478
5.90583 0.00104224 0.000378569
5.92117 0.00104143 0.000377727
5.93651 0.00101573 0.000375821
5.95185 0.00102822 0.000376397
5.96719 0.000997011 0.000376655
5.98253 0.00101014 0.000372734
5.99786 0.000987485 0.000372843
6.0132 0.000999814 0.000371312
6.02854 0.00096932 0.000370419
6.04388 0.000955659 0.000368417
6.05922 0.000932601 0.000369474
6.07456 0.000956637 0.000367527
6.0899 0.000953186 0.000366564
6.10524 0.000918436 0.000365221
6.12058 0.000946857 0.00036357
6.13592 0.000935287 0.000363475
6.15126 0.000912997 0.000362182
6.1666 0.00090171 0.000360869
6.18194 0.000927866 0.000360262
6.19728 0.000924836 0.000358602
6.21262 0.000893122 0.000359387
6.22796 0.000875158 0.000356926
6.2433 0.000863875 0.000355788
6.25864 0.000855955 0.000355193
6.27398 0.000849686 0.000353375
6.28932 0.000862786 0.000351521
6.30466 0.000866128 0.000352331
6.32 0.00083805 0.000349828
6.33534 0.000821142 0.00034867
6.35068 0.000812886 0.000346382
6.36602 0.000805941 0.000348869
6.38136 0.000807416 0.000346953
6.3967 0.000827073 0.00034821
6.41204 0.000807835 0.000345972
6.42738 0.000795425 0.000342476
6.44272 0.000781123 0.00034197
6.45806 0.000782295 0.000343157
6.4734 0.000778101 0.000342231
6.48874 0.000783379 0.000341183
6.50408 0.000766716 0.00034047
6.51942 0.000755124 0.00033998
6.53476 0.000735453 0.000336577
6.5501 0.000750556 0.00033761
6.56544 0.000724189 0.000335314
6.58078 0.00076298 0.000335332
6.59612 0.000729186 0.000333748
6.61146 0.000717674 0.000335551
6.6268 0.000727712 0.000331291
6.64214 0.000726003 0.000332466
6.65748 0.00070458 0.00033211
6.67282 0.00071666 0.00032985
6.68816 0.000702122 0.000328017
6.7035 0.000701464 0.000327455
6.71884 0.000692527 0.000328305
6.73418 0.000671633 0.000325816
6.74952 0.000680066 0.000325305
6.76486 0.000697999 0.00032498
6.7802 0.000675862 0.00032529
6.79553 0.00065977 0.000322565
6.81087 0.000662617 0.000320976
6.82621 0.000645466 0.000321524
6.84155 0.000659298 0.000319835
6.85689 0.000654519 0.000320857
6.87223 0.000631624 0.000318992
6.88757 0.000618575 0.000317838
6.90291 0.000622241 0.000317117
6.91825 0.000645195 0.000316252
6.93359 0.000625807 0.000315788
6.94893 0.000623469 0.000314287
6.96427 0.000599616 0.000314028
6.97961 0.000624098 0.0003143
6.99495 0.000614041 0.000314086
7.01029 0.000615267 0.000312259
7.02563 0.000607121 0.000310758
7.04097 0.000605155 0.000309232
7.05631 0.000601787 0.000309646
7.07165 0.000591118 0.000307501
7.08699 0.000589427 0.000308302
7.10233 0.000591524 0.000306763
7.11767 0.00056777 0.000306317
7.13301 0.000572347 0.000305358
7.14835 0.000575662 0.000305932
7.16369 0.00057422 0.000304302
7.17903 0.000564453 0.000303839
7.19437 0.000559232 0.000302903
7.20971 0.000544556 0.000302426
7.22505 0.000550103 0.000300846
7.24039 0.000551727 0.000300563
7.25573 0.000544527 0.000299544
7.27107 0.000544729 0.000299262
7.28641 0.000534572 0.000298487
7.30175 0.000530486 0.000297537
7.31709 0.000534985 0.00029644
7.33243 0.000524955 0.00029642
7.34777 0.000521634 0.000295789
7.36311 0.000526826 0.000295047
7.37845 0.00050906 0.000294103
7.39379 0.000522733 0.000293445
7.40913 0.000516515 0.000292566
7.42447 0.000494182 0.000292785
7.43981 0.000496526 0.000291126
7.45515 0.000512933 0.000291176
7.47049 0.000483809 0.000289104
7.48583 0.000499305 0.000288006
7.50117 0.000493857 0.000288288
7.51651 0.000480049 0.000287844
7.53185 0.000478655 0.000288304
7.54719 0.000472802 0.000286415
7.56253 0.000487506 0.000286674
7.57787 0.000477984 0.000285265
7.5932 0.00046441 0.000284747
7.60854 0.000463846 0.000283802
7.62388 0.000466504 0.000282705
7.63922 0.000478083 0.000282783
7.65456 0.000455845 0.000282975
7.6699 0.000466747 0.000281126
7.68524 0.000456448 0.000280761
7.70058 0.000455951 0.000279249
7.71592 0.000444915 0.000280052
7.73126 0.000457306 0.000277766
7.7466 0.000441686 0.000279359
7.76194 0.000444799 0.000276975
7.77728 0.000432893 0.000275963
7.79262 0.000435255 0.000275734
7.80796 0.000440544 0.000274178
7.8233 0.000436087 0.000274512
7.83864 0.000430784 0.000274487
7.85398 0.000425437 0.000273673
7.86932 0.00042171 0.000273374
7.88466 0.0004188 0.000272738
7.9 0.000413035 0.000272068
7.91534 0.000413894 0.000270628
7.93068 0.000402016 0.000270029
7.94602 0.000409021 0.000269768
7.96136 0.000410916 0.000269059
7.9767 0.00040442 0.000268245
7.99204 0.000398694 0.00026917
8.00738 0.000402568 0.000267638
8.02272 0.000403009 0.00026677
8.03806 0.00038863 0.000266621
8.0534 0.00039348 0.0002667
8.06874 0.000397368 0.000265085
8.08408 0.000392927 0.000264575
8.09942 0.000385866 0.00026356
8.11476 0.000381033 0.00026239
8.1301 0.000372 0.000262792
8.14544 0.000380993 0.00026268
8.16078 0.000372142 0.000261729
8.17612 0.00038075 0.000261028
8.19146 0.000374491 0.00026095
8.2068 0.000373571 0.00026052
8.22214 0.000364209 0.000260093
8.23748 0.000374297 0.000258696
8.25282 0.000359657 0.000257929
8.26816 0.000368109 0.000258131
8.2835 0.000354183 0.00025746
8.29884 0.000352944 0.000256852
8.31418 0.000363989 0.000256494
8.32952 0.000344319 0.000255549
8.34486 0.000343683 0.000255487
8.3602 0.000346907 0.00025405
8.37554 0.000348397 0.000253945
8.39087 0.000341102 0.000253788
8.40621 0.000345667 0.000252466
8.42155 0.00033611 0.000252853
8.43689 0.00034137 0.000251064
8.45223 0.000339317 0.000252207
8.46757 0.00033655 0.000250479
8.48291 0.000339905 0.000250238
8.49825 0.000334697 0.000250152
8.51359 0.00032844 0.000249338
8.52893 0.000331627 0.000247756
8.54427 0.000324188 0.000248116
8.55961 0.000320506 0.000247691
8.57495 0.000328421 0.000247483
8.59029 0.000322242 0.000245699
8.60563 0.000317614 0.000245382
8.62097 0.000317096 0.000245636
8.63631 0.000315406 0.000245259
8.65165 0.000313098 0.000243844
8.66699 0.000310985 0.000244009
8.68233 0.000313025 0.000243425
8.69767 0.000302954 0.000242636
8.71301 0.000306807 0.000242613
8.72835 0.000301998 0.000241776
8.74369 0.000306056 0.000240888
8.75903 0.000303 0.00024192
8.77437 0.000304669 0.000239675
8.78971 0.000299068 0.000240524
8.80505 0.00030201 0.000239839
8.82039 0.000300481 0.000238385
8.83573 0.000291386 0.000238162
8.85107 0.000291128 0.000238919
8.86641 0.000288245 0.000237316
8.88175 0.000295722 0.000236853
8.89709 0.000291672 0.000236848
8.91243 0.000281502 0.000235804
8.92777 0.000277876 0.000235821
8.94311 0.000285239 0.000235129
8.95845 0.000278211 0.000234225
8.97379 0.000282535 0.000233624
8.98913 0.000282475 0.000233168
9.00447 0.000279865 0.000232942
9.01981 0.000274494 0.000232864
9.03515 0.000271662 0.000232352
9.05049 0.000264542 0.00023157
9.06583 0.000277543 0.000231406
9.08117 0.000269099 0.000231281
9.09651 0.000273458 0.000230674
9.11185 0.000272794 0.000230051
9.12719 0.000264563 0.000229724
9.14253 0.000265035 0.000229361
9.15787 0.000256288 0.00022846
9.17321 0.000255293 0.000228011
9.18854 0.000259696 0.000228031
9.20388 0.000265658 0.000227128
9.21922 0.000263933 0.000226566
9.23456 0.000264042 0.000226141
9.2499 0.000248389 0.000226033
9.26524 0.000246335 0.000225543
9.28058 0.000250688 0.000224663
9.29592 0.000248023 0.000225015
9.31126 0.000252953 0.000224153
9.3266 0.000247681 0.000223878
9.34194 0.000244735 0.000222777
9.35728 0.000247451 0.000223045
9.37262 0.000242502 0.000222494
9.38796 0.000249004 0.000222001
9.4033 0.00024007 0.000221788
9.41864 0.000238192 0.000221048
9.43398 0.000237021 0.000221188
9.44932 0.000230794 0.000220644
9.46466 0.000230351 0.000219471
9.48 0.000237356 0.000219359
9.49534 0.000233463 0.000218248
9.51068 0.000234803 0.000218719
9.52602 0.000234961 0.000218378
9.54136 0.000231438 0.000218036
9.5567 0.000236711 0.000217802
9.57204 0.000227091 0.000216921
9.58738 0.000226354 0.000216974
9.60272 0.000226795 0.000215853
9.61806 0.00022665 0.000215872
9.6334 0.000222231 0.000214983
9.64874 0.000225064 0.000215281
9.66408 0.000217854 0.000214575
9.67942 0.000224946 0.000213378
9.69476 0.000216651 0.000214023
9.7101 0.000218475 0.00021282
9.72544 0.000219166 0.000212744
9.74078 0.000215183 0.000212681
9.75612 0.000214979 0.000212539
9.77146 0.000216168 0.000211206
9.7868 0.000212793 0.000211143
9.80214 0.000207128 0.000211318
9.81748 0.000209043 0.000210461
9.83282 0.000211614 0.000209832
9.84816 0.000210052 0.000209243
9.8635 0.000210863 0.00020979
9.87884 0.000206712 0.000208457
9.89418 0.00020187 0.000208037
9.90952 0.000203592 0.000207886
9.92486 0.000206531 0.000207268
9.9402 0.000206892 0.000206877
9.95554 0.000199816 0.000206775
9.97088 0.00020734 0.000206381
9.98621 0.000204188 0.000206142
10.0016 0.000200786 0.000205399
10.0169 0.000205354 0.000205099
10.0322 0.000194966 0.000204971
10.0476 0.000195282 0.000204491
10.0629 0.000195382 0.000204175
10.0783 0.000192969 0.000203464
10.0936 0.000189536 0.00020344
10.1089 0.000187622 0.000202816
10.1243 0.000193464 0.000202704
10.1396 0.000193993 0.000202396
10.155 0.000188238 0.000201875
10.1703 0.00018938 0.000201642
10.1856 0.00018392 0.000200944
10.201 0.000187295 0.000200769
10.2163 0.000181111 0.000200588
10.2317 0.000188209 0.000200003
10.247 0.00018715 0.000199395
10.2623 0.000182743 0.000198979
10.2777 0.000184122 0.000198532
10.293 0.000179234 0.00019845
10.3084 0.000181752 0.000198435
10.3237 0.000183557 0.000197946
10.339 0.000180465 0.000196742
10.3544 0.000178443 0.000197037
10.3697 0.000181837 0.000196344
10.385 0.000182231 0.000196668
10.4004 0.000172829 0.000196107
10.4157 0.000179456 0.000195629
10.4311 0.000174195 0.000195789
10.4464 0.000169231 0.000194849
10.4617 0.000172272 0.000194933
10.4771 0.000168643 0.000194491
10.4924 0.00016957 0.0001939
10.5078 0.00017597 0.00019371
10.5231 0.000168572 0.000193033
10.5384 0.000173688 0.000192964
10.5538 0.000166366 0.000192404
10.5691 0.000165731 0.000192719
10.5845 0.0001684 0.000191955
10.5998 0.000171566 0.000191666
10.6151 0.000162827 0.000191409
10.6305 0.000163631 0.000191181
10.6458 0.000164194 0.000190491
10.6612 0.000164361 0.000189908
10.6765 0.000160276 0.000189763
10.6918 0.000160668 0.000189309
10.7072 0.000163944 0.000188927
10.7225 0.000158741 0.000188635
10.7379 0.000155717 0.000188643
10.7532 0.000161617 0.000188227
10.7685 0.00016315 0.000187795
10.7839 0.000158886 0.000187505
10.7992 0.000160934 0.000187001
10.8146 0.000154598 0.00018678
10.8299 0.00015732 0.000186525
10.8452 0.00015615 0.000186337
10.8606 0.000157227 0.000185886
10.8759 0.000156009 0.000185341
10.8913 0.00015413 0.0001852
10.9066 0.000154395 0.00018433
10.9219 0.000150031 0.00018442
10.9373 0.000150952 0.00018417
10.9526 0.00014873 0.000183937
10.968 0.000149795 0.000183718
10.9833 0.000152202 0.00018332
10.9986 0.000147975 0.000182786
11.014 0.000143828 0.000182688
11.0293 0.000145471 0.000182119
11.0447 0.000150155 0.000181955
11.06 0.000141942 0.000181752
11.0753 0.000146506 0.000181493
11.0907 0.000146302 0.000181001
11.106 0.000143479 0.00018064
11.1214 0.000144565 0.00018031
11.1367 0.000142039 0.000180352
11.152 0.000136868 0.000179675
11.1674 0.000142031 0.000179483
11.1827 0.000135334 0.000179159
11.1981 0.000139002 0.000178988
11.2134 0.000136451 0.000178637
11.2287 0.000140252 0.000178537
11.2441 0.000136038 0.000177994
11.2594 0.00013884 0.000177613
11.2748 0.000133798 0.000177385
11.2901 0.000137497 0.000177097
11.3054 0.000136626 0.000176947
11.3208 0.000132364 0.000176613
11.3361 0.000137224 0.000176122
11.3515 0.000138001 0.00017595
11.3668 0.000133917 0.000175493
11.3821 0.000131965 0.000175116
11.3975 0.000135219 0.000174848
11.4128 0.000130442 0.000174479
11.4282 0.000129269 0.000174387
11.4435 0.000132097 0.000174074
11.4588 0.000128574 0.000173752
11.4742 0.000132054 0.00017317
11.4895 0.000129206 0.000173025
11.5049 0.000128815 0.000172878
11.5202 0.000127453 0.000172399
11.5355 0.000133267 0.000172294
11.5509 0.000125995 0.000171597
11.5662 0.000127736 0.000171477
11.5816 0.000127502 0.000171218
11.5969 0.000122252 0.000170734
11.6122 0.000127623 0.000170523
11.6276 0.000124545 0.000170343
11.6429 0.00012463 0.000170077
11.6583 0.000121413 0.000170019
11.6736 0.000123008 0.000169866
11.6889 0.000120925 0.000168943
11.7043 0.000118593 0.000168943
11.7196 0.000119456 0.000168728
11.735 0.000123599 0.000168333
11.7503 0.000117519 0.000168213
11.7656 0.00012306 0.000168045
11.781 0.000119565 0.000167528
11.7963 0.000120173 0.000167269
11.8117 0.000119456 0.000167027
11.827 0.000118179 0.000166992
11.8423 0.000119725 0.000166627
11.8577 0.000114234 0.000166094
11.873 0.000118831 0.000165984
11.8884 0.000116148 0.000165564
11.9037 0.000117127 0.000165327
11.919 0.000114329 0.000164906
11.9344 0.000112439 0.000164604
11.9497 0.000113112 0.000164433
11.9651 0.000115182 0.000164254
11.9804 0.000113417 0.000163843
11.9957 0.000114584 0.000163801
12.0111 0.000115684 0.000163425
12.0264 0.000112932 0.000163343
12.0417 0.000112262 0.000162627
12.0571 0.000112876 0.000162469
12.0724 0.000111287 0.000162267
12.0878 0.000110158 0.000161778
12.1031 0.000109804 0.000161831
12.1184 0.000109456 0.000161704
12.1338 0.000106934 0.000161254
12.1491 0.000109176 0.000160852
12.1645 0.000109399 0.000160731
12.1798 0.000107026 0.00016057
12.1951 0.000109434 0.000160374
12.2105 0.000105028 0.000159716
12.2258 0.000106698 0.000159804
12.2412 0.000110154 0.000159421
12.2565 0.000104893 0.000159125
12.2718 0.000108354 0.000158983
12.2872 0.000104227 0.000158437
12.3025 0.000102868 0.000158411
12.3179 0.000104036 0.000157951
12.3332 0.000102888 0.000157843
12.3485 0.000101667 0.000157511
12.3639 0.000102392 0.000157249
12.3792 0.000101609 0.000156878
12.3946 0.00010449 0.000156725
12.4099 0.000103059 0.00015675
12.4252 9.88113e-05 0.000156164
12.4406 0.000101283 0.000155728
12.4559 0.000101152 0.000155534
12.4713 0.000101726 0.000155445
12.4866 9.87424e-05 0.000155174
12.5019 9.68841e-05 0.00015491
12.5173 9.93196e-05 0.000154894
12.5326 0.000101212 0.000154652
12.548 9.69251e-05 0.000154239
12.5633 9.68238e-05 0.00015382
12.5786 9.8154e-05 0.000153867
12.594 0.000100057 0.000153273
12.6093 9.65373e-05 0.000153329
12.6247 9.4963e-05 0.000152921
12.64 9.58368e-05 0.000152847
12.6553 9.57913e-05 0.000152357
12.6707 9.42374e-05 0.000152163
12.686 9.68353e-05 0.000151945
12.7014 9.44799e-05 0.000151679
12.7167 9.50211e-05 0.000151391
12.732 9.43271e-05 0.000151148
12.7474 9.07115e-05 0.000150905
12.7627 9.41352e-05 0.0001509
12.7781 9.23068e-05 0.000150602
12.7934 9.1173e-05 0.000150275
12.8087 9.24056e-05 0.00015003
12.8241 9.07054e-05 0.000149812
12.8394 9.03131e-05 0.000149533
12.8548 9.12257e-05 0.000149372
12.8701 9.16731e-05 0.000149315
12.8854 9.10377e-05 0.000148764
12.9008 9.12421e-05 0.000148558
12.9161 8.79628e-05 0.000148416
12.9315 8.73499e-05 0.00014816
12.9468 8.8653e-05 0.000147746
12.9621 8.87157e-05 0.000147591
12.9775 8.63707e-05 0.000147309
12.9928 8.73652e-05 0.000146979
13.0082 8.59059e-05 0.000146776
13.0235 8.74999e-05 0.000146768
13.0388 8.85586e-05 0.000146484
13.0542 8.72191e-05 0.000146095
13.0695 8.58588e-05 0.000145992
13.0849 8.45549e-05 0.000145754
13.1002 8.61437e-05 0.000145361
13.1155 8.5027e-05 0.000145009
13.1309 8.75733e-05 0.000144859
13.1462 8.60718e-05 0.000144861
13.1616 8.49553e-05 0.000144609
13.1769 8.46747e-05 0.000144193
13.1922 8.26005e-05 0.000143963
13.2076 8.25336e-05 0.000143624
13.2229 8.19472e-05 0.000143756
13.2383 8.41256e-05 0.00014335
13.2536 8.17707e-05 0.000143167
13.2689 7.90555e-05 0.000143002
13.2843 8.27876e-05 0.000142814
13.2996 8.13802e-05 0.000142412
13.315 8.40471e-05 0.000142229
13.3303 8.16304e-05 0.000141817
13.3456 8.17456e-05 0.000141862
13.361 8.03933e-05 0.000141612
13.3763 8.18937e-05 0.000141442
13.3917 8.13715e-05 0.000141035
13.407 7.94163e-05 0.000141113
13.4223 7.95492e-05 0.000140592
13.4377 7.78615e-05 0.00014052
13.453 7.69146e-05 0.000140262
13.4684 7.65198e-05 0.000140264
13.4837 7.82099e-05 0.000139766
13.499 7.7659e-05 0.000139602
13.5144 7.7266e-05 0.000139422
13.5297 7.64496e-05 0.000139002
13.5451 7.70942e-05 0.00013872
13.5604 7.76685e-05 0.000138585
13.5757 7.73227e-05 0.000138412
13.5911 7.67706e-05 0.000138222
13.6064 7.59995e-05 0.000137956
13.6217 7.61094e-05 0.000137641
13.6371 7.34495e-05 0.00013761
13.6524 7.59241e-05 0.000137442
13.6678 7.44293e-05 0.00013735
13.6831 7.48665e-05 0.000136902
13.6984 7.41248e-05 0.000136863
13.7138 7.40991e-05 0.000136465
13.7291 7.46446e-05 0.000136355
13.7445 7.46465e-05 0.000136015
13.7598 7.36415e-05 0.00013588
13.7751 7.02328e-05 0.000135785
13.7905 7.44401e-05 0.000135433
13.8058 7.13044e-05 0.000135469
13.8212 7.08079e-05 0.000134932
13.8365 7.26048e-05 0.000134723
13.8518 7.32247e-05 0.000134596
13.8672 7.1862e-05 0.000134285
13.8825 6.9803e-05 0.000134241
13.8979 7.04169e-05 0.000133915
13.9132 7.05992e-05 0.00013382
13.9285 7.10597e-05 0.00013366
13.9439 6.94745e-05 0.000133476
13.9592 6.90048e-05 0.00013298
13.9746 6.88957e-05 0.000132953
13.9899 6.90316e-05 0.000132682
14.0052 6.84536e-05 0.0001325
14.0206 6.94181e-05 0.000132378
14.0359 6.81148e-05 0.000132117
14.0513 6.67842e-05 0.000131865
14.0666 6.89185e-05 0.000131729
14.0819 6.89806e-05 0.000131339
14.0973 6.79785e-05 0.000131303
14.1126 6.8152e-05 0.000131077
14.128 6.64895e-05 0.000130796
14.1433 6.90225e-05 0.000130566
14.1586 6.63673e-05 0.000130548
14.174 6.62409e-05 0.000130142
14.1893 6.4653e-05 0.00013012
14.2047 6.48135e-05 0.000129766
14.22 6.47815e-05 0.000129596
14.2353 6.42442e-05 0.000129452
14.2507 6.36404e-05 0.000129177
14.266 6.62181e-05 0.000129018
14.2814 6.33877e-05 0.000128842
14.2967 6.53488e-05 0.000128528
14.312 6.45246e-05 0.000128239
14.3274 6.42362e-05 0.000128347
14.3427 6.43248e-05 0.00012793
14.3581 6.36074e-05 0.000127798
14.3734 6.40835e-05 0.000127581
14.3887 6.36308e-05 0.000127499
14.4041 6.29205e-05 0.000127275
14.4194 6.31894e-05 0.000127038
14.4348 6.35475e-05 0.000126749
14.4501 6.36332e-05 0.000126631
14.4654 6.22029e-05 0.000126298
14.4808 6.33989e-05 0.000126336
14.4961 6.42746e-05 0.000125974
14.5115 6.08304e-05 0.000125877
14.5268 6.21696e-05 0.000125516
14.5421 5.98534e-05 0.000125408
14.5575 6.07103e-05 0.000125276
14.5728 5.96649e-05 0.000125137
14.5882 6.11891e-05 0.000124886
14.6035 6.04274e-05 0.000124699
14.6188 6.07225e-05 0.000124521
14.6342 6.03552e-05 0.000124357
14.6495 5.90119e-05 0.000124111
14.6649 6.03047e-05 0.000124045
14.6802 5.90471e-05 0.000123664
14.6955 5.92066e-05 0.000123594
14.7109 6.00641e-05 0.000123436
14.7262 5.8795e-05 0.000123087
14.7416 5.98742e-05 0.000122822
14.7569 5.90867e-05 0.000122703
14.7722 5.87054e-05 0.000122471
14.7876 5.83938e-05 0.000122408
14.8029 5.82823e-05 0.000122114
14.8183 5.85205e-05 0.000121928
14.8336 5.71734e-05 0.000121849
14.8489 5.61529e-05 0.000121743
14.8643 5.85911e-05 0.000121348
14.8796 5.68538e-05 0.000121156
14.895 5.6879e-05 0.000121037
14.9103 5.75298e-05 0.000120755
14.9256 5.59525e-05 0.000120721
14.941 5.57547e-05 0.000120477
14.9563 5.40672e-05 0.000120148
14.9717 5.573e-05 0.00012004
14.987 5.63295e-05 0.00012
15.0023 5.61983e-05 0.000119631
15.0177 5.5179e-05 0.000119585
15.033 5.48207e-05 0.000119353
15.0484 5.38564e-05 0.000119091
15.0637 5.43666e-05 0.000119013
15.079 5.56878e-05 0.000118746
15.0944 5.24904e-05 0.000118673
15.1097 5.43604e-05 0.000118493
15.1251 5.37977e-05 0.000118425
15.1404 5.28776e-05 0.000118071
15.1557 5.52493e-05 0.000117965
15.1711 5.08352e-05 0.000117737
15.1864 5.35806e-05 0.000117576
15.2017 5.42293e-05 0.000117384
15.2171 5.17963e-05 0.000117062
15.2324 5.27403e-05 0.000116981
15.2478 5.26449e-05 0.000116675
15.2631 5.23323e-05 0.000116599
15.2784 5.32793e-05 0.000116522
15.2938 5.24904e-05 0.000116303
15.3091 5.17724e-05 0.000116006
15.3245 5.08469e-05 0.000115889
15.3398 5.24968e-05 0.000115756
15.3551 5.06323e-05 0.000115458
15.3705 5.15804e-05 0.000115475
15.3858 5.14078e-05 0.000115221
15.4012 5.18034e-05 0.000115019
15.4165 5.08217e-05 0.000114817
15.4318 5.16136e-05 0.000114655
15.4472 5.00174e-05 0.000114594
15.4625 4.99339e-05 0.000114284
15.4779 4.94152e-05 0.000114113
15.4932 4.95028e-05 0.000113979
15.5085 4.90832e-05 0.000113786
15.5239 4.87192e-05 0.000113509
15.5392 4.93954e-05 0.000113416
15.5546 4.97607e-05 0.000113232
15.5699 4.90613e-05 0.000113194
15.5852 4.95206e-05 0.000112888
15.6006 4.91648e-05 0.000112676
15.6159 4.82861e-05 0.00011253
15.6313 4.75435e-05 0.000112279
15.6466 4.85559e-05 0.000112173
15.6619 4.95953e-05 0.000112139
15.6773 4.84811e-05 0.00011192
15.6926 4.89876e-05 0.00011166
15.708 4.65244e-05 0.000111483
15.7233 4.93392e-05 0.000111278
15.7386 4.6516e-05 0.000111128
15.754 4.77544e-05 0.000110976
15.7693 4.91629e-05 0.000110787
15.7847 4.72341e-05 0.000110645
15.8 4.56015e-05 0.000110476
15.8153 4.75431e-05 0.000110193
15.8307 4.54882e-05 0.000110236
15.846 4.73889e-05 0.000109849
15.8614 4.66979e-05 0.000109815
15.8767 4.62064e-05 0.000109614
15.892 4.61964e-05 0.000109495
15.9074 4.53673e-05 0.000109415
15.9227 4.48998e-05 0.00010912
15.9381 4.57253e-05 0.000108898
15.9534 4.53533e-05 0.000108768
15.9687 4.55201e-05 0.00010862
15.9841 4.54021e-05 0.000108409
15.9994 4.49937e-05 0.000108262
16.0148 4.40489e-05 0.00010808
16.0301 4.51863e-05 0.000107949
16.0454 4.58457e-05 0.000107813
16.0608 4.38307e-05 0.000107593
16.0761 4.45081e-05 0.000107373
16.0915 4.4311e-05 0.000107163
16.1068 4.3556e-05 0.000107212
16.1221 4.35168e-05 0.000107023
16.1375 4.324e-05 0.000106782
16.1528 4.3655e-05 0.000106662
16.1682 4.37938e-05 0.000106531
16.1835 4.24113e-05 0.000106277
16.1988 4.28274e-05 0.000106057
16.2142 4.11178e-05 0.00010598
16.2295 4.21871e-05 0.00010581
16.2449 4.29791e-05 0.000105552
16.2602 4.31014e-05 0.00010554
16.2755 4.30275e-05 0.000105282
16.2909 4.19022e-05 0.000105138
16.3062 4.24297e-05 0.000104974
16.3216 4.30742e-05 0.00010481
16.3369 4.15226e-05 0.00010468
16.3522 4.24915e-05 0.000104534
16.3676 4.11923e-05 0.000104304
16.3829 4.13309e-05 0.000104192
16.3983 4.19298e-05 0.000103886
16.4136 4.2026e-05 0.000103845
16.4289 4.06425e-05 0.000103632
16.4443 4.09561e-05 0.000103562
16.4596 4.15831e-05 0.000103311
16.475 4.19234e-05 0.000103225
16.4903 4.02818e-05 0.000103119
16.5056 4.11728e-05 0.000102896
16.521 4.18848e-05 0.000102882
16.5363 4.05578e-05 0.000102644
16.5517 3.99701e-05 0.000102437
16.567 3.96152e-05 0.000102135
16.5823 4.00077e-05 0.000102131
16.5977 4.00392e-05 0.000101935
16.613 4.03417e-05 0.000101844
16.6284 3.82633e-05 0.000101653
16.6437 3.96108e-05 0.000101508
16.659 4.00299e-05 0.000101158
16.6744 3.9306e-05 0.000101234
16.6897 3.9486e-05 0.000101099
16.7051 3.84245e-05 0.000100812
16.7204 3.87843e-05 0.000100716
16.7357 3.92146e-05 0.000100515
16.7511 3.81668e-05 0.000100377
16.7664 3.89702e-05 0.000100262
16.7817 3.84012e-05 0.000100121
16.7971 3.75988e-05 9.97917e-05
16.8124 3.80507e-05 9.98012e-05
16.8278 3.82594e-05 9.95501e-05
16.8431 3.75046e-05 9.94713e-05
16.8584 3.80061e-05 9.93361e-05
16.8738 3.68077e-05 9.90755e-05
16.8891 3.78098e-05 9.8993e-05
16.9045 3.76876e-05 9.88084e-05
16.9198 3.69794e-05 9.86049e-05
16.9351 3.67105e-05 9.85721e-05
16.9505 3.72401e-05 9.83786e-05
16.9658 3.73603e-05 9.82075e-05
16.9812 3.74466e-05 9.80241e-05
16.9965 3.69347e-05 9.80137e-05
17.0118 3.72073e-05 9.77125e-05
17.0272 3.60392e-05 9.76332e-05
17.0425 3.66277e-05 9.74147e-05
17.0579 3.60846e-05 9.73515e-05
17.0732 3.57154e-05 9.71727e-05
17.0885 3.60683e-05 9.68958e-05
17.1039 3.57818e-05 9.68552e-05
17.1192 3.64256e-05 9.67094e-05
17.1346 3.59731e-05 9.65316e-05
17.1499 3.57388e-05 9.63537e-05
17.1652 3.52927e-05 9.62118e-05
17.1806 3.58754e-05 9.60498e-05
17.1959 3.57538e-05 9.5898e-05
17.2113 3.46311e-05 9.59054e-05
17.2266 3.57218e-05 9.56319e-05
17.2419 3.56648e-05 9.55268e-05
17.2573 3.49607e-05 9.5321e-05
17.2726 3.31951e-05 9.51913e-05
17.288 3.41021e-05 9.5079e-05
17.3033 3.51486e-05 9.48706e-05
17.3186 3.44068e-05 9.47562e-05
17.334 3.39046e-05 9.45509e-05
17.3493 3.48287e-05 9.44006e-05
17.3647 3.48129e-05 9.42897e-05
17.38 3.33373e-05 9.41632e-05
17.3953 3.44416e-05 9.40285e-05
17.4107 3.40384e-05 9.38832e-05
17.426 3.48568e-05 9.38453e-05
17.4414 3.48888e-05 9.35736e-05
17.4567 3.32201e-05 9.33751e-05
17.472 3.33604e-05 9.3285e-05
17.4874 3.33333e-05 9.30648e-05
17.5027 3.30795e-05 9.29958e-05
17.5181 3.33198e-05 9.28879e-05
17.5334 3.33993e-05 9.27422e-05
17.5487 3.27876e-05 9.25494e-05
17.5641 3.24382e-05 9.24186e-05
17.5794 3.2338e-05 9.22366e-05
17.5948 3.34987e-05 9.21346e-05
17.6101 3.35225e-05 9.20201e-05
17.6254 3.30346e-05 9.17587e-05
17.6408 3.16684e-05 9.16361e-05
17.6561 3.29193e-05 9.15598e-05
17.6715 3.23069e-05 9.13468e-05
17.6868 3.28423e-05 9.12784e-05
17.7021 3.18335e-05 9.10918e-05
17.7175 3.24491e-05 9.10225e-05
17.7328 3.21206e-05 9.08616e-05
17.7482 3.27668e-05 9.0695e-05
17.7635 3.10227e-05 9.05566e-05
17.7788 3.24877e-05 9.03666e-05
17.7942 3.19367e-05 9.02361e-05
17.8095 3.25377e-05 9.02625e-05
17.8249 3.0825e-05 8.99205e-05
17.8402 3.13353e-05 8.99331e-05
17.8555 3.07164e-05 8.97072e-05
17.8709 3.1495e-05 8.96667e-05
17.8862 3.1264e-05 8.9391e-05
17.9016 3.09338e-05 8.9378e-05
17.9169 3.07758e-05 8.91317e-05
17.9322 3.15767e-05 8.90366e-05
17.9476 3.0534e-05 8.88806e-05
17.9629 3.06648e-05 8.87311e-05
17.9783 3.03642e-05 8.85938e-05
17.9936 3.13219e-05 8.84725e-05
18.0089 3.03886e-05 8.82404e-05
18.0243 3.12484e-05 8.81362e-05
18.0396 3.02061e-05 8.80835e-05
18.055 3.00281e-05 8.78365e-05
18.0703 2.88503e-05 8.76331e-05
18.0856 2.93049e-05 8.75929e-05
18.101 3.08909e-05 8.747e-05
18.1163 2.98686e-05 8.73153e-05
18.1317 2.97243e-05 8.71756e-05
18.147 2.97511e-05 8.70289e-05
18.1623 2.96155e-05 8.69664e-05
18.1777 2.98163e-05 8.67613e-05
18.193 2.93952e-05 8.67007e-05
18.2084 2.86277e-05 8.64507e-05
18.2237 2.91908e-05 8.62947e-05
18.239 2.94698e-05 8.62043e-05
18.2544 2.91022e-05 8.61255e-05
18.2697 2.89755e-05 8.58528e-05
18.2851 2.9153e-05 8.57605e-05
18.3004 2.86159e-05 8.57122e-05
18.3157 2.87398e-05 8.54911e-05
18.3311 2.88412e-05 8.54652e-05
18.3464 2.80883e-05 8.52229e-05
18.3618 2.86926e-05 8.51039e-05
18.3771 2.83268e-05 8.49902e-05
18.3924 2.84937e-05 8.48659e-05
18.4078 2.8539e-05 8.47262e-05
18.4231 2.77673e-05 8.45759e-05
18.4384 2.78148e-05 8.44237e-05
18.4538 2.75118e-05 8.43499e-05
18.4691 2.78778e-05 8.41885e-05
18.4845 2.69912e-05 8.403e-05
18.4998 2.72716e-05 8.39081e-05
18.5151 2.76537e-05 8.38198e-05
18.5305 2.6619e-05 8.36194e-05
18.5458 2.75396e-05 8.34827e-05
18.5612 2.73992e-05 8.33373e-05
18.5765 2.73168e-05 8.31973e-05
18.5918 2.69879e-05 8.31008e-05
18.6072 2.69423e-05 8.29897e-05
18.6225 2.65988e-05 8.2789e-05
18.6379 2.641e-05 8.26847e-05
18.6532 2.70151e-05 8.25943e-05
18.6685 2.68285e-05 8.24739e-05
18.6839 2.71641e-05 8.22469e-05
18.6992 2.62132e-05 8.21134e-05
18.7146 2.64818e-05 8.20614e-05
18.7299 2.68388e-05 8.19054e-05
18.7452 2.64744e-05 8.17847e-05
18.7606 2.6377e-05 8.15823e-05
18.7759 2.65537e-05 8.15982e-05
18.7913 2.61818e-05 8.13826e-05
18.8066 2.49201e-05 8.1235e-05
18.8219 2.61357e-05 8.11604e-05
18.8373 2.63894e-05 8.10289e-05
18.8526 2.55387e-05 8.08019e-05
18.868 2.54999e-05 8.08043e-05
18.8833 2.58125e-05 8.06276e-05
18.8986 2.56548e-05 8.04806e-05
18.914 2.5107e-05 8.03628e-05
18.9293 2.56913e-05 8.01998e-05
18.9447 2.50939e-05 8.00712e-05
18.96 2.56781e-05 7.99687e-05
18.9753 2.50473e-05 7.97955e-05
18.9907 2.52539e-05 7.9747e-05
19.006 2.54615e-05 7.9587e-05
19.0214 2.54167e-05 7.93915e-05
19.0367 2.46235e-05 7.92017e-05
19.052 2.5016e-05 7.91138e-05
19.0674 2.61452e-05 7.90173e-05
19.0827 2.44951e-05 7.89488e-05
19.0981 2.40776e-05 7.87612e-05
19.1134 2.39303e-05 7.85309e-05
19.1287 2.48193e-05 7.85211e-05
19.1441 2.44681e-05 7.84641e-05
19.1594 2.43262e-05 7.82742e-05
19.1748 2.47472e-05 7.82054e-05
19.1901 2.39017e-05 7.79678e-05
19.2054 2.42487e-05 7.78328e-05
19.2208 2.42634e-05 7.77801e-05
19.2361 2.39538e-05 7.76696e-05
19.2515 2.47925e-05 7.74719e-05
19.2668 2.44267e-05 7.73888e-05
19.2821 2.44336e-05 7.72826e-05
19.2975 2.38639e-05 7.70695e-05
19.3128 2.24145e-05 7.70121e-05
19.3282 2.32023e-05 7.68025e-05
19.3435 2.44846e-05 7.67225e-05
19.3588 2.37441e-05 7.65991e-05
19.3742 2.3267e-05 7.652e-05
19.3895 2.43808e-05 7.63724e-05
19.4049 2.37524e-05 7.61867e-05
19.4202 2.35954e-05 7.61399e-05
19.4355 2.37638e-05 7.59804e-05
19.4509 2.32204e-05 7.58893e-05
19.4662 2.23328e-05 7.57148e-05
19.4816 2.33887e-05 7.5605e-05
19.4969 2.34271e-05 7.54378e-05
19.5122 2.3013e-05 7.53478e-05
19.5276 2.25693e-05 7.51817e-05
19.5429 2.32825e-05 7.51477e-05
19.5583 2.20772e-05 7.49963e-05
19.5736 2.28401e-05 7.48673e-05
19.5889 2.24256e-05 7.46986e-05
19.6043 2.28683e-05 7.46588e-05
19.6196 2.36219e-05 7.44872e-05
19.635 2.25046e-05 7.43665e-05
19.6503 2.2491e-05 7.42604e-05
19.6656 2.26403e-05 7.40853e-05
19.681 2.23881e-05 7.40555e-05
19.6963 2.23315e-05 7.3915e-05
19.7117 2.16024e-05 7.37231e-05
19.727 2.24018e-05 7.36075e-05
19.7423 2.32512e-05 7.35326e-05
19.7577 2.13751e-05 7.33968e-05
19.773 2.24898e-05 7.32571e-05
19.7884 2.14246e-05 7.31155e-05
19.8037 2.18273e-05 7.30573e-05
19.819 2.19524e-05 7.2849e-05
19.8344 2.15264e-05 7.27797e-05
19.8497 2.15446e-05 7.26279e-05
19.8651 2.17644e-05 7.255e-05
19.8804 2.11821e-05 7.24179e-05
19.8957 2.16594e-05 7.22665e-05
19.9111 2.13334e-05 7.21281e-05
19.9264 2.15026e-05 7.20832e-05
19.9418 2.11793e-05 7.18196e-05
19.9571 2.07623e-05 7.17975e-05
19.9724 2.08039e-05 7.17e-05
19.9878 2.12076e-05 7.15733e-05
20.0031 2.10431e-05 7.13493e-05
20.0184 2.15304e-05 7.13358e-05
20.0338 2.06702e-05 7.11875e-05
20.0491 2.06482e-05 7.11048e-05
20.0645 1.99317e-05 7.0947e-05
20.0798 2.11042e-05 7.08502e-05
20.0951 2.13532e-05 7.07054e-05
20.1105 1.96932e-05 7.05925e-05
20.1258 1.99829e-05 7.04249e-05
20.1412 2.05583e-05 7.03337e-05
20.1565 2.07934e-05 7.02541e-05
20.1718 2.09071e-05 7.00872e-05
20.1872 2.00784e-05 7.00147e-05
20.2025 2.0561e-05 6.99078e-05
20.2179 2.0323e-05 6.97199e-05
20.2332 1.99236e-05 6.96446e-05
20.2485 2.02527e-05 6.94556e-05
20.2639 1.96249e-05 6.94499e-05
20.2792 1.95881e-05 6.9341e-05
20.2946 1.96053e-05 6.91638e-05
20.3099 1.94788e-05 6.89934e-05
20.3252 1.99368e-05 6.89531e-05
20.3406 1.97345e-05 6.88033e-05
20.3559 1.94015e-05 6.86619e-05
20.3713 2.04326e-05 6.85598e-05
20.3866 1.92266e-05 6.84529e-05
20.4019 1.95812e-05 6.83726e-05
20.4173 1.90273e-05 6.82004e-05
20.4326 1.96294e-05 6.81224e-05
20.448 1.9694e-05 6.79066e-05
20.4633 1.93818e-05 6.78385e-05
20.4786 1.91488e-05 6.77478e-05
20.494 1.91515e-05 6.76111e-05
20.5093 1.89663e-05 6.7485e-05
20.5247 1.89874e-05 6.73427e-05
20.54 1.87504e-05 6.72702e-05
20.5553 1.96769e-05 6.71428e-05
20.5707 1.90577e-05 6.70608e-05
20.586 1.87076e-05 6.68614e-05
20.6014 1.90309e-05 6.68197e-05
20.6167 1.86608e-05 6.67106e-05
20.632 1.85284e-05 6.6586e-05
20.6474 1.86201e-05 6.64614e-05
20.6627 1.88409e-05 6.63292e-05
20.6781 1.81314e-05 6.62652e-05
20.6934 1.85574e-05 6.61097e-05
20.7087 1.81538e-05 6.60054e-05
20.7241 1.86901e-05 6.58327e-05
20.7394 1.82345e-05 6.57601e-05
20.7548 1.87078e-05 6.56566e-05
20.7701 1.84345e-05 6.55134e-05
20.7854 1.80668e-05 6.53889e-05
20.8008 1.76007e-05 6.52693e-05
20.8161 1.8298e-05 6.51975e-05
20.8315 1.78938e-05 6.5119e-05
20.8468 1.7724e-05 6.49803e-05
20.8621 1.82514e-05 6.47943e-05
20.8775 1.79232e-05 6.47597e-05
20.8928 1.81124e-05 6.46178e-05
20.9082 1.77823e-05 6.44439e-05
20.9235 1.80261e-05 6.44018e-05
20.9388 1.77022e-05 6.41855e-05
20.9542 1.81017e-05 6.41528e-05
20.9695 1.7345e-05 6.40488e-05
20.9849 1.76392e-05 6.39065e-05
21.0002 1.73084e-05 6.38057e-05
21.0155 1.81331e-05 6.37292e-05
21.0309 1.76059e-05 6.35458e-05
21.0462 1.74531e-05 6.34689e-05
21.0616 1.7672e-05 6.34075e-05
21.0769 1.72101e-05 6.31985e-05
21.0922 1.68856e-05 6.31244e-05
21.1076 1.71275e-05 6.30111e-05
21.1229 1.71085e-05 6.2946e-05
21.1383 1.72179e-05 6.27589e-05
21.1536 1.68496e-05 6.26821e-05
21.1689 1.68997e-05 6.25796e-05
21.1843 1.7571e-05 6.24085e-05
21.1996 1.70955e-05 6.23717e-05
21.215 1.65306e-05 6.22542e-05
21.2303 1.67911e-05 6.21418e-05
21.2456 1.65191e-05 6.20323e-05
21.261 1.68324e-05 6.18816e-05
21.2763 1.72034e-05 6.16804e-05
21.2917 1.65294e-05 6.16619e-05
21.307 1.64428e-05 6.15634e-05
21.3223 1.6791e-05 6.14474e-05
21.3377 1.66748e-05 6.13297e-05
21.353 1.66844e-05 6.12106e-05
21.3684 1.67483e-05 6.10738e-05
21.3837 1.66083e-05 6.10082e-05
21.399 1.62839e-05 6.09092e-05
21.4144 1.59411e-05 6.07469e-05
21.4297 1.59825e-05 6.06832e-05
21.4451 1.64356e-05 6.05918e-05
21.4604 1.62146e-05 6.04371e-05
21.4757 1.69712e-05 6.03528e-05
21.4911 1.62295e-05 6.02462e-05
21.5064 1.57873e-05 6.01113e-05
21.5218 1.62579e-05 6.00388e-05
21.5371 1.63701e-05 5.99108e-05
21.5524 1.61902e-05 5.97939e-05
21.5678 1.63106e-05 5.96866e-05
21.5831 1.57247e-05 5.96233e-05
21.5984 1.55088e-05 5.94086e-05
21.6138 1.53479e-05 5.93606e-05
21.6291 1.51944e-05 5.92849e-05
21.6445 1.57639e-05 5.91427e-05
21.6598 1.60275e-05 5.90325e-05
21.6751 1.53556e-05 5.89217e-05
21.6905 1.52965e-05 5.88251e-05
21.7058 1.57823e-05 5.86843e-05
21.7212 1.56495e-05 5.85872e-05
21.7365 1.50215e-05 5.84732e-05
21.7518 1.53087e-05 5.83571e-05
21.7672 1.57295e-05 5.82508e-05
21.7825 1.5117e-05 5.81677e-05
21.7979 1.55562e-05 5.79858e-05
21.8132 1.49711e-05 5.7939e-05
21.8285 1.53747e-05 5.78313e-05
21.8439 1.47619e-05 5.76747e-05
21.8592 1.52037e-05 5.76549e-05
21.8746 1.46559e-05 5.74607e-05
21.8899 1.48271e-05 5.737e-05
21.9052 1.47561e-05 5.72729e-05
21.9206 1.4886e-05 5.72095e-05
21.9359 1.48555e-05 5.70534e-05
21.9513 1.47055e-05 5.69413e-05
21.9666 1.501e-05 5.68821e-05
21.9819 1.40947e-05 5.67769e-05
21.9973 1.54822e-05 5.6621e-05
22.0126 1.50617e-05 5.65661e-05
22.028 1.46618e-05 5.64072e-05
22.0433 1.45056e-05 5.6349e-05
22.0586 1.463e-05 5.62123e-05
22.074 1.42184e-05 5.60858e-05
22.0893 1.50237e-05 5.59827e-05
22.1047 1.47838e-05 5.58917e-05
22.12 1.39515e-05 5.58095e-05
22.1353 1.4151e-05 5.56561e-05
22.1507 1.457e-05 5.55641e-05
22.166 1.41543e-05 5.5408e-05
22.1814 1.47758e-05 5.53091e-05
22.1967 1.38411e-05 5.52169e-05
22.212 1.38189e-05 5.51475e-05
22.2274 1.43041e-05 5.50287e-05
22.2427 1.37123e-05 5.49021e-05
22.2581 1.39305e-05 5.48306e-05
22.2734 1.43311e-05 5.47189e-05
22.2887 1.42601e-05 5.46237e-05
22.3041 1.41716e-05 5.45134e-05
22.3194 1.36552e-05 5.43698e-05
22.3348 1.37858e-05 5.43189e-05
22.3501 1.39617e-05 5.41944e-05
22.3654 1.4001e-05 5.40523e-05
22.3808 1.37053e-05 5.40078e-05
22.3961 1.33069e-05 5.38931e-05
22.4115 1.36319e-05 5.3727e-05
22.4268 1.35163e-05 5.36909e-05
22.4421 1.36509e-05 5.35337e-05
22.4575 1.34396e-05 5.3458e-05
22.4728 1.32122e-05 5.33249e-05
22.4882 1.28452e-05 5.32175e-05
22.5035 1.35425e-05 5.31114e-05
22.5188 1.36011e-05 5.30357e-05
22.5342 1.35111e-05 5.29046e-05
22.5495 1.31919e-05 5.28146e-05
22.5649 1.32146e-05 5.26999e-05
22.5802 1.34245e-05 5.26043e-05
22.5955 1.29835e-05 5.2511e-05
22.6109 1.31325e-05 5.24216e-05
22.6262 1.3551e-05 5.22003e-05
22.6416 1.35363e-05 5.2199e-05
22.6569 1.31445e-05 5.20703e-05
22.6722 1.30522e-05 5.19587e-05
22.6876 1.30101e-05 5.18815e-05
22.7029 1.31317e-05 5.17907e-05
22.7183 1.27528e-05 5.16924e-05
22.7336 1.22794e-05 5.15361e-05
22.7489 1.26984e-05 5.14514e-05
22.7643 1.26938e-05 5.13834e-05
22.7796 1.25059e-05 5.12367e-05
22.795 1.31298e-05 5.11639e-05
22.8103 1.28252e-05 5.10412e-05
22.8256 1.26343e-05 5.08871e-05
22.841 1.27817e-05 5.08013e-05
22.8563 1.24845e-05 5.07178e-05
22.8717 1.21286e-05 5.06311e-05
22.887 1.28714e-05 5.05391e-05
22.9023 1.25711e-05 5.04808e-05
22.9177 1.26322e-05 5.03309e-05
22.933 1.22152e-05 5.02422e-05
22.9484 1.2259e-05 5.00983e-05
22.9637 1.22326e-05 4.99748e-05
22.979 1.22135e-05 4.99132e-05
22.9944 1.20761e-05 4.97915e-05
23.0097 1.2465e-05 4.97414e-05
23.0251 1.23001e-05 4.95545e-05
23.0404 1.24455e-05 4.94949e-05
23.0557 1.18069e-05 4.93909e-05
23.0711 1.16657e-05 4.92966e-05
23.0864 1.18755e-05 4.92055e-05
23.1018 1.21636e-05 4.90837e-05
23.1171 1.13963e-05 4.90087e-05
23.1324 1.18801e-05 4.89164e-05
23.1478 1.22069e-05 4.87853e-05
23.1631 1.17472e-05 4.87036e-05
23.1784 1.18135e-05 4.85663e-05
23.1938 1.22582e-05 4.84536e-05
23.2091 1.21698e-05 4.83782e-05
23.2245 1.17528e-05 4.82736e-05
23.2398 1.15615e-05 4.81685e-05
23.2551 1.14269e-05 4.80586e-05
23.2705 1.21164e-05 4.79589e-05
23.2858 1.15545e-05 4.78524e-05
23.3012 1.12058e-05 4.77891e-05
23.3165 1.10784e-05 4.76807e-05
23.3318 1.14729e-05 4.75305e-05
23.3472 1.08457e-05 4.74214e-05
23.3625 1.15431e-05 4.73439e-05
23.3779 1.16197e-05 4.72346e-05
23.3932 1.10677e-05 4.71565e-05
23.4085 1.17523e-05 4.70581e-05
23.4239 1.09277e-05 4.69749e-05
23.4392 1.11836e-05 4.68865e-05
23.4546 1.14476e-05 4.67674e-05
23.4699 1.11798e-05 4.66955e-05
23.4852 1.14156e-05 4.65301e-05
23.5006 1.11658e-05 4.64517e-05
23.5159 1.11527e-05 4.63409e-05
23.5313 1.16895e-05 4.62415e-05
23.5466 1.11337e-05 4.61541e-05
23.5619 1.08217e-05 4.60858e-05
23.5773 1.07087e-05 4.59565e-05
23.5926 1.10695e-05 4.58835e-05
23.608 1.06144e-05 4.57742e-05
23.6233 1.0769e-05 4.5665e-05
23.6386 1.08161e-05 4.55605e-05
23.654 1.04433e-05 4.54608e-05
23.6693 1.09273e-05 4.53473e-05
23.6847 1.07507e-05 4.523e-05
23.7 1.06028e-05 4.51567e-05
23.7153 1.04813e-05 4.50632e-05
23.7307 1.09377e-05 4.49699e-05
23.746 1.05768e-05 4.48573e-05
23.7614 1.06345e-05 4.47731e-05
23.7767 1.05589e-05 4.46587e-05
23.792 1.07886e-05 4.45356e-05
23.8074 1.0667e-05 4.44682e-05
23.8227 1.03255e-05 4.43565e-05
23.8381 1.03947e-05 4.42645e-05
23.8534 1.08823e-05 4.41352e-05
23.8687 1.03447e-05 4.40414e-05
23.8841 1.00462e-05 4.40186e-05
23.8994 1.03607e-05 4.38804e-05
23.9148 1.02684e-05 4.37981e-05
23.9301 1.05974e-05 4.36977e-05
23.9454 1.02825e-05 4.35549e-05
23.9608 9.91833e-06 4.34818e-05
23.9761 1.03118e-05 4.34013e-05
23.9915 1.01727e-05 4.32618e-05
24.0068 9.98899e-06 4.31795e-05
24.0221 9.9162e-06 4.30802e-05
24.0375 1.05324e-05 4.30029e-05
24.0528 9.74631e-06 4.28687e-05
24.0682 1.0031e-05 4.28092e-05
24.0835 1.04471e-05 4.26762e-05
24.0988 1.02541e-05 4.25849e-05
24.1142 9.77131e-06 4.25234e-05
24.1295 9.73567e-06 4.24222e-05
24.1449 9.47312e-06 4.22954e-05
24.1602 9.97162e-06 4.22307e-05
24.1755 1.00023e-05 4.21185e-05
24.1909 9.79459e-06 4.20229e-05
24.2062 9.71302e-06 4.19327e-05
24.2216 9.17501e-06 4.18194e-05
24.2369 9.65117e-06 4.1695e-05
24.2522 9.67898e-06 4.15877e-05
24.2676 1.00242e-05 4.15534e-05
24.2829 9.48694e-06 4.14163e-05
24.2983 9.35967e-06 4.13398e-05
24.3136 9.50148e-06 4.12457e-05
24.3289 9.34034e-06 4.11497e-05
24.3443 9.42258e-06 4.10381e-05
24.3596 9.73624e-06 4.09526e-05
24.375 9.47114e-06 4.08257e-05
24.3903 9.6606e-06 4.07451e-05
24.4056 9.39628e-06 4.06669e-05
24.421 9.35018e-06 4.05501e-05
24.4363 9.68995e-06 4.04475e-05
24.4517 9.09973e-06 4.03363e-05
24.467 8.82238e-06 4.0268e-05
24.4823 9.25992e-06 4.01897e-05
24.4977 9.35111e-06 4.00458e-05
24.513 9.2927e-06 3.99565e-05
24.5284 8.86004e-06 3.98406e-05
24.5437 8.92431e-06 3.97821e-05
24.559 8.87707e-06 3.96637e-05
24.5744 9.28396e-06 3.95757e-05
24.5897 9.06418e-06 3.9483e-05
24.6051 9.04406e-06 3.93889e-05
24.6204 8.96295e-06 3.92913e-05
24.6357 9.18873e-06 3.91876e-05
24.6511 8.97414e-06 3.91277e-05
24.6664 8.61952e-06 3.90099e-05
24.6818 8.82586e-06 3.89192e-05
24.6971 8.90584e-06 3.88386e-05
24.7124 9.17769e-06 3.87266e-05
24.7278 9.10739e-06 3.86659e-05
24.7431 8.92723e-06 3.85458e-05
24.7584 8.76819e-06 3.84454e-05
24.7738 8.91691e-06 3.83576e-05
24.7891 9.02725e-06 3.82569e-05
24.8045 8.63526e-06 3.81983e-05
24.8198 8.71835e-06 3.80486e-05
24.8351 8.47417e-06 3.80068e-05
24.8505 8.43222e-06 3.78493e-05
24.8658 8.57702e-06 3.77793e-05
24.8812 8.74007e-06 3.76866e-05
24.8965 8.74219e-06 3.75605e-05
24.9118 8.65773e-06 3.74978e-05
24.9272 8.84238e-06 3.74142e-05
24.9425 8.1481e-06 3.73257e-05
24.9579 8.28254e-06 3.72013e-05
24.9732 8.46109e-06 3.71057e-05
24.9885 8.39833e-06 3.70001e-05
25.0039 8.15806e-06 3.69213e-05
25.0192 8.1029e-06 3.67972e-05
25.0346 8.37477e-06 3.67586e-05
25.0499 8.01257e-06 3.65967e-05
25.0652 8.02043e-06 3.65178e-05
25.0806 8.0917e-06 3.64369e-05
25.0959 8.15299e-06 3.63157e-05
25.1113 8.08293e-06 3.62245e-05
25.1266 7.90757e-06 3.61573e-05
25.1419 8.01486e-06 3.60922e-05
25.1573 8.26821e-06 3.59653e-05
25.1726 8.38084e-06 3.58714e-05
25.188 8.00241e-06 3.58043e-05
25.2033 8.25052e-06 3.56657e-05
25.2186 8.12973e-06 3.56007e-05
25.234 7.47854e-06 3.55147e-05
25.2493 8.00669e-06 3.5392e-05
25.2647 8.25996e-06 3.52831e-05
25.28 7.62431e-06 3.52242e-05
25.2953 7.56779e-06 3.51281e-05
25.3107 7.67086e-06 3.50408e-05
25.326 7.50447e-06 3.49278e-05
25.3414 7.5685e-06 3.48534e-05
25.3567 7.88915e-06 3.47588e-05
25.372 7.48004e-06 3.46515e-05
25.3874 7.75067e-06 3.45664e-05
25.4027 7.59011e-06 3.44793e-05
25.4181 7.6095e-06 3.43581e-05
25.4334 7.51565e-06 3.42917e-05
25.4487 7.37654e-06 3.4164e-05
25.4641 7.05284e-06 3.4103e-05
25.4794 7.25286e-06 3.40093e-05
25.4948 7.09343e-06 3.3914e-05
25.5101 7.26999e-06 3.37936e-05
25.5254 7.30515e-06 3.3729e-05
25.5408 7.36543e-06 3.35976e-05
25.5561 7.64543e-06 3.35306e-05
25.5715 7.6157e-06 3.33872e-05
25.5868 7.30139e-06 3.33296e-05
25.6021 7.27976e-06 3.32913e-05
25.6175 7.14918e-06 3.31562e-05
25.6328 7.56375e-06 3.30844e-05
25.6482 7.23967e-06 3.29821e-05
25.6635 7.60937e-06 3.2862e-05
25.6788 7.3509e-06 3.28108e-05
25.6942 7.02819e-06 3.26926e-05
25.7095 7.21125e-06 3.25916e-05
25.7249 7.04159e-06 3.24945e-05
25.7402 7.13463e-06 3.23912e-05
25.7555 6.59419e-06 3.2331e-05
25.7709 6.80256e-06 3.22273e-05
25.7862 6.89253e-06 3.21558e-05
25.8016 6.9824e-06 3.20563e-05
25.8169 7.17443e-06 3.19709e-05
25.8322 7.32604e-06 3.18396e-05
25.8476 6.95486e-06 3.17827e-05
25.8629 6.92732e-06 3.16883e-05
25.8783 7.16324e-06 3.16003e-05
25.8936 6.51854e-06 3.15075e-05
25.9089 7.03734e-06 3.14251e-05
25.9243 7.23137e-06 3.13147e-05
25.9396 6.7499e-06 3.12399e-05
25.955 6.9022e-06 3.11561e-05
25.9703 6.68599e-06 3.1054e-05
25.9856 6.33444e-06 3.09636e-05
26.001 7.0935e-06 3.08665e-05
26.0163 6.49779e-06 3.07461e-05
26.0317 6.47227e-06 3.0679e-05
26.047 6.61308e-06 3.06063e-05
26.0623 6.77406e-06 3.04984e-05
26.0777 6.76727e-06 3.03905e-05
26.093 6.58808e-06 3.03288e-05
26.1084 6.35378e-06 3.02281e-05
26.1237 6.60282e-06 3.01514e-05
26.139 6.56482e-06 3.00544e-05
26.1544 6.84016e-06 2.99073e-05
26.1697 6.96296e-06 2.98847e-05
26.1851 6.46195e-06 2.97475e-05
26.2004 6.59602e-06 2.96703e-05
26.2157 6.56925e-06 2.95546e-05
26.2311 6.4033e-06 2.94842e-05
26.2464 6.23421e-06 2.93994e-05
26.2618 6.23158e-06 2.93208e-05
26.2771 6.04362e-06 2.92089e-05
26.2924 6.1263e-06 2.9118e-05
26.3078 6.23746e-06 2.90399e-05
26.3231 6.42808e-06 2.8932e-05
26.3385 6.58282e-06 2.88653e-05
26.3538 6.44185e-06 2.87649e-05
26.3691 6.40095e-06 2.86647e-05
26.3845 5.9194e-06 2.85542e-05
26.3998 5.78582e-06 2.8463e-05
26.4151 6.30749e-06 2.83877e-05
26.4305 6.6287e-06 2.82825e-05
26.4458 6.11986e-06 2.82091e-05
26.4612 6.08453e-06 2.81339e-05
26.4765 5.91526e-06 2.80123e-05
26.4918 6.02291e-06 2.79311e-05
26.5072 5.90577e-06 2.78384e-05
26.5225 6.09437e-06 2.77312e-05
26.5379 5.87953e-06 2.76411e-05
26.5532 5.88129e-06 2.75729e-05
26.5685 5.79377e-06 2.74753e-05
26.5839 5.66844e-06 2.74117e-05
26.5992 5.60485e-06 2.73038e-05
26.6146 5.95523e-06 2.72008e-05
26.6299 5.73248e-06 2.71104e-05
26.6452 5.86837e-06 2.70196e-05
26.6606 5.32668e-06 2.69438e-05
26.6759 5.93096e-06 2.68727e-05
26.6913 5.51899e-06 2.67465e-05
26.7066 5.74672e-06 2.6669e-05
26.7219 5.92808e-06 2.65589e-05
26.7373 5.73016e-06 2.6471e-05
26.7526 5.48309e-06 2.63961e-05
26.768 5.7746e-06 2.6304e-05
26.7833 5.87185e-06 2.62464e-05
26.7986 5.26765e-06 2.61056e-05
26.814 5.55898e-06 2.60437e-05
26.8293 5.56279e-06 2.59525e-05
26.8447 5.35913e-06 2.58709e-05
26.86 5.32398e-06 2.57709e-05
26.8753 5.43706e-06 2.56488e-05
26.8907 5.37919e-06 2.55722e-05
26.906 5.47847e-06 2.54874e-05
26.9214 5.34688e-06 2.54034e-05
26.9367 5.21495e-06 2.52969e-05
26.952 5.29112e-06 2.52458e-05
26.9674 5.34884e-06 2.51417e-05
26.9827 5.08773e-06 2.50712e-05
26.9981 5.26309e-06 2.49508e-05
27.0134 5.11103e-06 2.48483e-05
27.0287 5.27533e-06 2.47743e-05
27.0441 5.28365e-06 2.46633e-05
27.0594 5.32167e-06 2.45899e-05
27.0748 5.37212e-06 2.44853e-05
27.0901 5.04346e-06 2.44107e-05
27.1054 5.0958e-06 2.4334e-05
27.1208 5.40396e-06 2.42528e-05
27.1361 5.19616e-06 2.41166e-05
27.1515 5.07243e-06 2.40649e-05
27.1668 4.90851e-06 2.40058e-05
27.1821 4.88725e-06 2.38924e-05
27.1975 4.84989e-06 2.37904e-05
27.2128 4.90351e-06 2.37148e-05
27.2282 5.07632e-06 2.35968e-05
27.2435 5.38568e-06 2.35263e-05
27.2588 4.85279e-06 2.34471e-05
27.2742 4.71979e-06 2.33574e-05
27.2895 5.08367e-06 2.32736e-05
27.3049 4.72369e-06 2.31864e-05
27.3202 4.75191e-06 2.31122e-05
27.3355 4.46011e-06 2.30088e-05
27.3509 4.67869e-06 2.29131e-05
27.3662 4.95411e-06 2.28142e-05
27.3816 5.00423e-06 2.27313e-05
27.3969 4.65941e-06 2.26496e-05
27.4122 4.63819e-06 2.25585e-05
27.4276 4.67147e-06 2.24722e-05
27.4429 5.04968e-06 2.24088e-05
27.4583 4.64561e-06 2.22764e-05
27.4736 4.69404e-06 2.21995e-05
27.4889 4.62236e-06 2.2108e-05
27.5043 4.67333e-06 2.20322e-05
27.5196 4.59326e-06 2.19088e-05
27.535 4.76657e-06 2.1851e-05
27.5503 4.66257e-06 2.17173e-05
27.5656 4.33586e-06 2.16801e-05
27.581 4.3844e-06 2.15792e-05
27.5963 4.41847e-06 2.14931e-05
27.6117 4.55724e-06 2.13903e-05
27.627 4.36906e-06 2.13312e-05
27.6423 4.17599e-06 2.12284e-05
27.6577 4.35752e-06 2.11375e-05
27.673 4.34727e-06 2.10433e-05
27.6884 4.22537e-06 2.09595e-05
27.7037 4.40138e-06 2.0872e-05
27.719 4.32793e-06 2.07661e-05
27.7344 4.22366e-06 2.06763e-05
27.7497 4.49143e-06 2.06189e-05
27.7651 4.23613e-06 2.05382e-05
27.7804 4.36037e-06 2.04342e-05
27.7957 4.34108e-06 2.03477e-05
27.8111 4.27586e-06 2.02418e-05
27.8264 4.20002e-06 2.01485e-05
27.8418 4.01029e-06 2.00737e-05
27.8571 4.12408e-06 1.99722e-05
27.8724 4.27232e-06 1.98924e-05
27.8878 4.01456e-06 1.98134e-05
27.9031 4.20018e-06 1.97152e-05
27.9185 3.89108e-06 1.96061e-05
27.9338 4.01803e-06 1.95495e-05
27.9491 4.32459e-06 1.94511e-05
27.9645 4.11231e-06 1.93743e-05
27.9798 3.89768e-06 1.92578e-05
27.9951 4.08458e-06 1.91755e-05
28.0105 3.81444e-06 1.91092e-05
28.0258 4.18148e-06 1.90145e-05
28.0412 4.0368e-06 1.89326e-05
28.0565 3.94021e-06 1.88452e-05
28.0718 3.93858e-06 1.87275e-05
28.0872 3.92084e-06 1.86437e-05
28.1025 3.67171e-06 1.85666e-05
28.1179 3.71057e-06 1.84964e-05
28.1332 3.70119e-06 1.84007e-05
28.1485 3.78084e-06 1.83229e-05
28.1639 3.82206e-06 1.82577e-05
28.1792 3.70275e-06 1.81443e-05
28.1946 3.4409e-06 1.8032e-05
28.2099 3.78985e-06 1.79616e-05
28.2252 3.9125e-06 1.78746e-05
28.2406 3.76774e-06 1.78149e-05
28.2559 3.38452e-06 1.77133e-05
28.2713 3.59427e-06 1.7609e-05
28.2866 3.58123e-06 1.75455e-05
28.3019 3.2725e-06 1.74508e-05
28.3173 3.6334e-06 1.73744e-05
28.3326 3.50798e-06 1.72494e-05
28.348 3.30277e-06 1.72007e-05
28.3633 3.5607e-06 1.70917e-05
28.3786 3.41879e-06 1.70243e-05
28.394 3.60115e-06 1.69313e-05
28.4093 3.61481e-06 1.68578e-05
28.4247 3.02687e-06 1.67662e-05
28.44 3.70947e-06 1.6665e-05
28.4553 3.57702e-06 1.65747e-05
28.4707 3.30213e-06 1.6483e-05
28.486 3.2476e-06 1.63713e-05
28.5014 3.37873e-06 1.63291e-05
28.5167 3.30964e-06 1.62337e-05
28.532 3.54139e-06 1.61264e-05
28.5474 3.65176e-06 1.60263e-05
28.5627 3.09117e-06 1.59655e-05
28.5781 3.09436e-06 1.58739e-05
28.5934 3.19966e-06 1.58069e-05
28.6087 3.04565e-06 1.57146e-05
28.6241 3.30624e-06 1.56199e-05
28.6394 3.03812e-06 1.55241e-05
28.6548 3.27564e-06 1.54432e-05
28.6701 3.0547e-06 1.53484e-05
28.6854 3.21411e-06 1.52841e-05
28.7008 3.16819e-06 1.51825e-05
28.7161 2.97495e-06 1.50879e-05
28.7315 3.06925e-06 1.50166e-05
28.7468 2.90631e-06 1.49247e-05
28.7621 3.05188e-06 1.47909e-05
28.7775 3.07014e-06 1.47528e-05
28.7928 3.15903e-06 1.46797e-05
28.8082 3.15968e-06 1.45483e-05
28.8235 2.75143e-06 1.44639e-05
28.8388 2.88114e-06 1.44151e-05
28.8542 3.3014e-06 1.4302e-05
28.8695 2.94193e-06 1.42478e-05
28.8849 2.93992e-06 1.4142e-05
28.9002 2.59004e-06 1.40701e-05
28.9155 2.79184e-06 1.39739e-05
28.9309 2.57812e-06 1.38793e-05
28.9462 2.815e-06 1.37806e-05
28.9616 2.73998e-06 1.36866e-05
28.9769 2.7341e-06 1.3605e-05
28.9922 2.55063e-06 1.35476e-05
29.0076 2.53235e-06 1.3441e-05
29.0229 2.75369e-06 1.33626e-05
29.0383 2.73267e-06 1.32771e-05
29.0536 2.61254e-06 1.31785e-05
29.0689 2.38677e-06 1.31156e-05
29.0843 2.66171e-06 1.30102e-05
29.0996 2.75896e-06 1.29252e-05
29.115 2.61373e-06 1.28467e-05
29.1303 2.88337e-06 1.27782e-05
29.1456 2.46612e-06 1.26761e-05
29.161 2.44386e-06 1.25806e-05
29.1763 2.52224e-06 1.2496e-05
29.1917 2.46854e-06 1.24152e-05
29.207 2.4486e-06 1.23357e-05
29.2223 2.267e-06 1.22532e-05
29.2377 2.54265e-06 1.21386e-05
29.253 2.52798e-06 1.20687e-05
29.2684 2.34994e-06 1.19549e-05
29.2837 2.52398e-06 1.19036e-05
29.299 2.36368e-06 1.18208e-05
29.3144 2.16285e-06 1.17331e-05
29.3297 2.35903e-06 1.16216e-05
29.3451 2.50865e-06 1.15696e-05
29.3604 2.34003e-06 1.14327e-05
29.3757 2.39566e-06 1.1369e-05
29.3911 2.08085e-06 1.13077e-05
29.4064 2.43487e-06 1.11922e-05
29.4218 2.23842e-06 1.11217e-05
29.4371 2.51102e-06 1.1045e-05
29.4524 2.5106e-06 1.09744e-05
29.4678 2.3094e-06 1.08274e-05
29.4831 2.25147e-06 1.0786e-05
29.4985 2.03939e-06 1.07323e-05
29.5138 1.92223e-06 1.06053e-05
29.5291 2.27405e-06 1.04932e-05
29.5445 2.20328e-06 1.04128e-05
29.5598 1.79504e-06 1.0314e-05
29.5751 1.9448e-06 1.02588e-05
29.5905 2.08586e-06 1.02044e-05
29.6058 1.90513e-06 1.00473e-05
29.6212 1.95089e-06 1.00165e-05
29.6365 1.94588e-06 9.92623e-06
29.6518 2.02549e-06 9.84954e-06
29.6672 1.96249e-06 9.76866e-06
29.6825 2.15934e-06 9.61879e-06
29.6979 2.06475e-06 9.55974e-06
29.7132 2.10763e-06 9.4856e-06
29.7285 1.88803e-06 9.40186e-06
29.7439 1.93879e-06 9.32682e-06
29.7592 1.82362e-06 9.24456e-06
29.7746 1.85853e-06 9.14528e-06
29.7899 2.0639e-06 9.04629e-06
29.8052 1.50508e-06 8.9881e-06
29.8206 1.83321e-06 8.88662e-06
29.8359 1.89286e-06 8.78836e-06
29.8513 1.72587e-06 8.69801e-06
29.8666 1.63483e-06 8.62184e-06
29.8819 1.7294e-06 8.55535e-06
29.8973 1.67955e-06 8.43511e-06
29.9126 1.69659e-06 8.38597e-06
29.928 1.60882e-06 8.27454e-06
29.9433 1.83326e-06 8.20428e-06
29.9586 1.53892e-06 8.09694e-06
29.974 1.96534e-06 8.03743e-06
29.9893 1.5325e-06 7.94801e-06
30.0047 1.40613e-06 7.85843e-06
30.02 1.63018e-06 7.7868e-06
30.0353 1.37337e-06 7.69886e-06
30.0507 1.81888e-06 7.6047e-06
30.066 1.60604e-06 7.51524e-06
30.0814 1.35359e-06 7.42217e-06
30.0967 1.46268e-06 7.33852e-06
30.112 1.37045e-06 7.26705e-06
30.1274 1.63169e-06 7.20354e-06
30.1427 1.50629e-06 7.0891e-06
30.1581 1.54656e-06 7.00437e-06
30.1734 1.53486e-06 6.91888e-06
30.1887 1.4844e-06 6.82417e-06
30.2041 1.33689e-06 6.71381e-06
30.2194 1.21227e-06 6.65104e-06
30.2348 1.38884e-06 6.55878e-06
30.2501 1.36926e-06 6.49369e-06
30.2654 1.2189e-06 6.41427e-06
30.2808 1.35131e-06 6.3211e-06
30.2961 1.49947e-06 6.21116e-06
30.3115 1.35964e-06 6.15565e-06
30.3268 1.29781e-06 6.07429e-06
30.3421 1.01583e-06 5.97178e-06
30.3575 9.24319e-07 5.88471e-06
30.3728 1.47455e-06 5.81562e-06
30.3882 1.19484e-06 5.74908e-06
30.4035 1.23206e-06 5.63668e-06
30.4188 1.19885e-06 5.53579e-06
30.4342 1.13135e-06 5.44812e-06
30.4495 9.26555e-07 5.37215e-06
30.4649 1.16302e-06 5.28496e-06
30.4802 1.04926e-06 5.18688e-06
30.4955 9.93871e-07 5.11879e-06
30.5109 1.03579e-06 5.02083e-06
30.5262 9.2354e-07 4.95296e-06
30.5416 9.09734e-07 4.85523e-06
30.5569 1.19063e-06 4.77293e-06
30.5722 9.19502e-07 4.68619e-06
30.5876 1.04773e-06 4.5889e-06
30.6029 7.81181e-07 4.53282e-06
30.6183 8.73581e-07 4.44009e-06
30.6336 8.405e-07 4.3466e-06
30.6489 7.76534e-07 4.27112e-06
30.6643 8.22339e-07 4.16826e-06
30.6796 5.10461e-07 4.0972e-06
30.695 8.17405e-07 4.01138e-06
30.7103 6.68273e-07 3.92637e-06
30.7256 7.45136e-07 3.83231e-06
30.741 8.42257e-07 3.74894e-06
30.7563 6.96703e-07 3.68595e-06
30.7717 6.43485e-07 3.57438e-06
30.787 1.09343e-06 3.49609e-06
30.8023 6.82354e-07 3.43395e-06
30.8177 4.88752e-07 3.32389e-06
30.833 4.99325e-07 3.23593e-06
30.8484 7.9716e-07 3.14451e-06
30.8637 7.24498e-07 3.07254e-06
30.879 5.47317e-07 3.01264e-06
30.8944 7.35936e-07 2.89652e-06
30.9097 4.28159e-07 2.82781e-06
30.9251 6.74771e-07 2.73018e-06
30.9404 4.6053e-07 2.64782e-06
30.9557 5.46216e-07 2.56365e-06
30.9711 6.06527e-07 2.47956e-06
30.9864 6.22232e-07 2.39976e-06
31.0018 5.00359e-07 2.29371e-06
31.0171 3.26164e-07 2.22454e-06
31.0324 5.55517e-07 2.13542e-06
31.0478 4.1293e-07 2.05841e-06
31.0631 2.55428e-07 1.96153e-06
31.0785 4.1723e-07 1.87226e-06
31.0938 3.80859e-07 1.8036e-06
31.1091 4.98696e-07 1.70568e-06
31.1245 3.77308e-07 1.65122e-06
31.1398 1.97617e-07 1.52671e-06
31.1551 -9.91182e-08 1.45709e-06
31.1705 1.86966e-07 1.33962e-06
31.1858 4.34825e-07 1.28528e-06
31.2012 -1.21306e-07 1.21465e-06
31.2165 3.45095e-07 1.09617e-06
31.2318 1.48714e-07 1.03432e-06
31.2472 2.64991e-07 9.58673e-07
31.2625 4.24787e-07 8.69543e-07
31.2779 3.89347e-08 7.78385e-07
31.2932 3.52211e-08 7.13644e-07
31.3085 -1.90533e-09 6.3363e-07
31.3239 1.68243e-07 5.17639e-07
31.3392 -1.04862e-07 4.66413e-07
31.3546 2.92416e-07 3.76224e-07
31.3699 -1.25105e-07 2.94633e-07
31.3852 2.07715e-07 2.27786e-07
31.4006 1.99517e-07 1.71751e-07


==> anc/CLASSICALSTATISTICAL/wRho_L0.1G0.1B1.0.txt <==
0 0 0
0.0306796 0.00553207 0.000141442
0.0613592 0.0111593 0.000258995
0.0920388 0.017038 0.00036802
0.122718 0.023141 0.000534645
0.153398 0.0293315 0.000634089
0.184078 0.0356506 0.000726117
0.214757 0.0419678 0.000955342
0.245437 0.0485776 0.000982588
0.276117 0.0575259 0.00122753
0.306796 0.0682293 0.00154289
0.337476 0.0787903 0.00146063
0.368155 0.0902942 0.00188681
0.398835 0.100628 0.00187916
0.429515 0.112567 0.00243456
0.460194 0.130089 0.00261617
0.490874 0.151198 0.00286097
0.521553 0.169477 0.0032402
0.552233 0.199602 0.00332058
0.582913 0.230204 0.00419682
0.613592 0.26876 0.00506701
0.644272 0.324274 0.00596199
0.674952 0.377815 0.00578148
0.705631 0.467771 0.00629796
0.736311 0.575063 0.00917056
0.76699 0.714685 0.00984581
0.79767 0.909074 0.0123765
0.82835 1.22463 0.0165635
0.859029 1.70182 0.0233649
0.889709 2.47055 0.032776
0.920388 3.91162 0.0505184
0.951068 6.66453 0.0866511
0.981748 11.855 0.135871
1.01243 18.0797 0.163269
1.04311 16.3293 0.21386
1.07379 9.55077 0.112719
1.10447 5.42659 0.076337
1.13515 3.27002 0.0428619
1.16583 2.11292 0.0287611
1.19651 1.54057 0.0188491
1.22718 1.1139 0.0169166
1.25786 0.859431 0.0109623
1.28854 0.664922 0.0100229
1.31922 0.537232 0.0100297
1.3499 0.439302 0.00818912
1.38058 0.373085 0.00711867
1.41126 0.317364 0.00669051
1.44194 0.273527 0.00623836
1.47262 0.24103 0.00508463
1.5033 0.209179 0.0049522
1.53398 0.180077 0.00445722
1.56466 0.160556 0.00437645
1.59534 0.140355 0.00390124
1.62602 0.128244 0.00387947
1.6567 0.119017 0.00377693
1.68738 0.105554 0.00336967
1.71806 0.0984697 0.00326563
1.74874 0.0883832 0.00319855
1.77942 0.0821804 0.00290019
1.8101 0.0751617 0.00287912
1.84078 0.0684399 0.0028908
1.87146 0.0645412 0.00270572
1.90214 0.0598855 0.00259308
1.93282 0.0552975 0.00265553
1.9635 0.0508119 0.00244751
1.99418 0.0472158 0.00243046
2.02485 0.0445551 0.00228946
2.05553 0.041603 0.00222726
2.08621 0.0389959 0.00224331
2.11689 0.0371698 0.00204301
2.14757 0.0343764 0.00210936
2.17825 0.0343613 0.0020827
2.20893 0.0314922 0.00200001
2.23961 0.0299455 0.00192892
2.27029 0.0282883 0.00187795
2.30097 0.0266735 0.00185233
2.33165 0.0250476 0.00181286
2.36233 0.0240547 0.00181101
2.39301 0.0234836 0.00170364
2.42369 0.0219126 0.0017598
2.45437 0.021021 0.0016942
2.48505 0.0200229 0.0016826
2.51573 0.018911 0.00160926
2.54641 0.0181573 0.00160524
2.57709 0.0173011 0.00159927
2.60777 0.0166471 0.00152743
2.63845 0.0160323 0.00152432
2.66913 0.0153797 0.00150385
2.69981 0.0148715 0.00146578
2.73049 0.0142834 0.00145841
2.76117 0.013584 0.00143834
2.79185 0.0132743 0.00138591
2.82252 0.0123663 0.00139748
2.8532 0.0120904 0.00136842
2.88388 0.0118425 0.0013456
2.91456 0.0113547 0.00132976
2.94524 0.0110043 0.00129636
2.97592 0.0106646 0.00128118
3.0066 0.0100824 0.0012754
3.03728 0.0100766 0.00123409
3.06796 0.00942511 0.0012473
3.09864 0.00922098 0.00121964
3.12932 0.00891179 0.00123054
3.16 0.00862463 0.00118669
3.19068 0.00829089 0.00118806
3.22136 0.00823323 0.00114565
3.25204 0.00795049 0.0011602
3.28272 0.00789515 0.00114419
3.3134 0.0074801 0.00113649
3.34408 0.00715545 0.00111005
3.37476 0.00694327 0.00110957
3.40544 0.00676493 0.00110619
3.43612 0.00658939 0.00106075
3.4668 0.00648662 0.00106498
3.49748 0.0062611 0.0010549
3.52816 0.00612365 0.00104162
3.55884 0.0059365 0.00102531
3.58952 0.00568994 0.0010158
3.62019 0.00558046 0.0010061
3.65087 0.00538188 0.00100861
3.68155 0.0053939 0.000991189
3.71223 0.0052399 0.000978373
3.74291 0.00516322 0.000968999
3.77359 0.00488088 0.000954523
3.80427 0.0048051 0.000953191
3.83495 0.00465079 0.000938884
3.86563 0.0044511 0.000940831
3.89631 0.00444115 0.00092842
3.92699 0.00442556 0.000915212
3.95767 0.00424155 0.000914047
3.98835 0.00421142 0.000899596
4.01903 0.00408503 0.000891427
4.04971 0.00394049 0.000884091
4.08039 0.00380449 0.000883199
4.11107 0.00377295 0.000864915
4.14175 0.00367686 0.000863709
4.17243 0.00356184 0.000858063
4.20311 0.00355825 0.00084465
4.23379 0.00346599 0.000841362
4.26447 0.00345014 0.000830473
4.29515 0.00331763 0.000826146
4.32583 0.00326222 0.000823475
4.35651 0.00319196 0.000811524
4.38719 0.00313196 0.00080057
4.41786 0.00303156 0.000789013
4.44854 0.00298381 0.000791911
4.47922 0.0029498 0.000786417
4.5099 0.00286386 0.000783426
4.54058 0.00279151 0.000776928
4.57126 0.00278158 0.000766883
4.60194 0.00269925 0.000762193
4.63262 0.00268231 0.000758477
4.6633 0.00261637 0.000747538
4.69398 0.00256453 0.000743918
4.72466 0.0025363 0.000740161
4.75534 0.00247608 0.000733945
4.78602 0.00244765 0.000730729
4.8167 0.00238282 0.000720206
4.84738 0.00232486 0.000718376
4.87806 0.00232148 0.000711098
4.90874 0.00227721 0.000706756
4.93942 0.00223964 0.000705058
4.9701 0.00217833 0.000697364
5.00078 0.00213706 0.00069515
5.03146 0.00215605 0.000688417
5.06214 0.00209012 0.000685772
5.09282 0.00202241 0.000682655
5.1235 0.00202094 0.000674857
5.15418 0.00198238 0.000669796
5.18486 0.00193544 0.000665385
5.21553 0.00191622 0.000662946
5.24621 0.00188881 0.000659005
5.27689 0.00185776 0.000649746
5.30757 0.00185091 0.000648433
5.33825 0.0018088 0.000644164
5.36893 0.00178605 0.0006413
5.39961 0.00175658 0.000635461
5.43029 0.00173244 0.000630262
5.46097 0.00167118 0.000628714
5.49165 0.00165583 0.000623129
5.52233 0.00164909 0.000619741
5.55301 0.00162076 0.00061793
5.58369 0.00158423 0.000614453
5.61437 0.00160239 0.000607053
5.64505 0.00153553 0.000605559
5.67573 0.00154017 0.000599196
5.70641 0.00149414 0.000598832
5.73709 0.00149331 0.000594079
5.76777 0.00147248 0.000589241
5.79845 0.00142623 0.000587307
5.82913 0.00141796 0.000583656
5.85981 0.00142821 0.000580099
5.89049 0.00137698 0.000576823
5.92117 0.00137217 0.000574026
5.95185 0.0013484 0.000572801
5.98253 0.00132963 0.000567944
6.0132 0.00131207 0.00056219
6.04388 0.00129014 0.000560965
6.07456 0.00127125 0.00055826
6.10524 0.0012523 0.000551385
6.13592 0.00126455 0.000551474
6.1666 0.00121242 0.00054903
6.19728 0.00121461 0.000546374
6.22796 0.0011978 0.000539926
6.25864 0.00118032 0.000539006
6.28932 0.00117489 0.00053511
6.32 0.00115114 0.000533294
6.35068 0.0011188 0.000529622
6.38136 0.00112303 0.000525924
6.41204 0.00111522 0.000524566
6.44272 0.00108969 0.000519829
6.4734 0.00109167 0.000518358
6.50408 0.00104758 0.000516039
6.53476 0.00105686 0.000513021
6.56544 0.00104308 0.000511154
6.59612 0.00101627 0.000507842
6.6268 0.00102064 0.000504883
6.65748 0.000994583 0.000503346
6.68816 0.000992845 0.000499127
6.71884 0.000972228 0.000496147
6.74952 0.000978728 0.000494606
6.7802 0.000974007 0.000493268
6.81087 0.000941661 0.000490293
6.84155 0.000943581 0.000487607
6.87223 0.000926608 0.000483779
6.90291 0.000912121 0.000483146
6.93359 0.00091215 0.00047865
6.96427 0.00089845 0.000478254
6.99495 0.000891579 0.000475601
7.02563 0.000878696 0.000472918
7.05631 0.000870896 0.000470476
7.08699 0.000870268 0.000468674
7.11767 0.000853715 0.000465619
7.14835 0.000846866 0.00046522
7.17903 0.000834734 0.00046222
7.20971 0.000826765 0.000459485
7.24039 0.000824109 0.000456775
7.27107 0.000822809 0.000455362
7.30175 0.000805043 0.000452148
7.33243 0.000793915 0.000451051
7.36311 0.000796104 0.000448444
7.39379 0.000784714 0.000446051
7.42447 0.000766995 0.000444073
7.45515 0.000777363 0.000442386
7.48583 0.0007543 0.000440214
7.51651 0.000738583 0.000438688
7.54719 0.000737517 0.000436976
7.57787 0.000732272 0.00043404
7.60854 0.000717503 0.000432116
7.63922 0.00072832 0.000431695
7.6699 0.000713786 0.000427782
7.70058 0.000708515 0.000426372
7.73126 0.000709913 0.000423753
7.76194 0.000691217 0.000422736
7.79262 0.000690063 0.000420535
7.8233 0.000685471 0.000418395
7.85398 0.000676438 0.000416327
7.88466 0.000666706 0.000415068
7.91534 0.000657721 0.000414144
7.94602 0.000658014 0.000411113
7.9767 0.000649659 0.000409392
8.00738 0.000648085 0.000407552
8.03806 0.000641002 0.000406179
8.06874 0.000638749 0.000403833
8.09942 0.000625291 0.000402618
8.1301 0.000625559 0.000400399
8.16078 0.000613261 0.00039772
8.19146 0.000611684 0.000396691
8.22214 0.000602566 0.000395367
8.25282 0.00059447 0.000392813
8.2835 0.000589539 0.000392037
8.31418 0.000589286 0.000389939
8.34486 0.000574201 0.000388597
8.37554 0.000576642 0.000387227
8.40621 0.00058145 0.000385431
8.43689 0.000567325 0.000383721
8.46757 0.000563944 0.00038237
8.49825 0.000564076 0.000380148
8.52893 0.000554262 0.00037937
8.55961 0.000547598 0.000377604
8.59029 0.000552913 0.000375192
8.62097 0.000540985 0.000373628
8.65165 0.000539188 0.000373303
8.68233 0.000539178 0.000371712
8.71301 0.000532399 0.000369414
8.74369 0.000529577 0.000367868
8.77437 0.000520845 0.000366732
8.80505 0.000520259 0.000364679
8.83573 0.000510757 0.000363714
8.86641 0.000507898 0.000362172
8.89709 0.000503792 0.000360692
8.92777 0.000498536 0.000358611
8.95845 0.000493395 0.000357856
8.98913 0.000497734 0.000356223
9.01981 0.000491274 0.000355103
9.05049 0.000485257 0.000353293
9.08117 0.000479453 0.000352392
9.11185 0.000482046 0.000350452
9.14253 0.000476491 0.000349607
9.17321 0.000467752 0.00034798
9.20388 0.000470507 0.000346572
9.23456 0.000470507 0.000344566
9.26524 0.000461236 0.000343403
9.29592 0.000453751 0.000343281
9.3266 0.000454677 0.000341038
9.35728 0.00044457 0.000340236
9.38796 0.000448821 0.000338466
9.41864 0.000440522 0.000336927
9.44932 0.000434214 0.000335727
9.48 0.000439626 0.000334805
9.51068 0.000434542 0.000333443
9.54136 0.000434414 0.000331918
9.57204 0.000426346 0.000330991
9.60272 0.000426835 0.000329536
9.6334 0.000422798 0.000328314
9.66408 0.000419046 0.000327237
9.69476 0.000415503 0.000325738
9.72544 0.0004154 0.000324788
9.75612 0.000409751 0.000323129
9.7868 0.00040603 0.000321488
9.81748 0.000401898 0.000320791
9.84816 0.00040204 0.000319867
9.87884 0.000400489 0.000317973
9.90952 0.00039925 0.000317079
9.9402 0.000397569 0.000315587
9.97088 0.000395335 0.000314568
10.0016 0.000391756 0.000313839
10.0322 0.000385413 0.000312502
10.0629 0.00038553 0.000311343
10.0936 0.000375079 0.000310279
10.1243 0.000381156 0.000309069
10.155 0.000374813 0.000307936
10.1856 0.000373143 0.000306938
10.2163 0.000369423 0.000306163
10.247 0.000369057 0.000305006
10.2777 0.000366037 0.000303501
10.3084 0.000364774 0.00030262
10.339 0.000363156 0.000300933
10.3697 0.000360343 0.000300137
10.4004 0.000352204 0.00029903
10.4311 0.000356142 0.000298164
10.4617 0.000351139 0.000296945
10.4924 0.00035151 0.000296147
10.5231 0.000349098 0.000295084
10.5538 0.000344521 0.000293949
10.5845 0.000344604 0.000292801
10.6151 0.000341081 0.00029163
10.6458 0.000337896 0.000290715
10.6765 0.000333878 0.000289798
10.7072 0.000337097 0.000288789
10.7379 0.000330769 0.000287138
10.7685 0.00033475 0.000286538
10.7992 0.000330773 0.000285682
10.8299 0.00032892 0.000284473
10.8606 0.00032821 0.000283373
10.8913 0.000323243 0.000282598
10.9219 0.000320104 0.000281458
10.9526 0.000320073 0.000280743
10.9833 0.000318751 0.000279786
11.014 0.000313557 0.000278594
11.0447 0.000314024 0.000277817
11.0753 0.000314811 0.000276758
11.106 0.000311679 0.000275784
11.1367 0.000307107 0.000274788
11.1674 0.000306229 0.000273925
11.1981 0.000306578 0.000272683
11.2287 0.000306057 0.000272143
11.2594 0.000304411 0.00027123
11.2901 0.000296164 0.000269778
11.3208 0.000295839 0.000269123
11.3515 0.00029684 0.000268539
11.3821 0.000294007 0.000267421
11.4128 0.000291686 0.000265955
11.4435 0.0002917 0.000265344
11.4742 0.000290813 0.00026475
11.5049 0.000286496 0.000263394
11.5355 0.000289059 0.000262888
11.5662 0.00028657 0.000261776
11.5969 0.000282391 0.000260934
11.6276 0.000282527 0.000260356
11.6583 0.000278363 0.000259233
11.6889 0.000279014 0.000258467
11.7196 0.000276027 0.000257514
11.7503 0.000274662 0.000256725
11.781 0.00027491 0.000255924
11.8117 0.000276418 0.000255109
11.8423 0.000273919 0.000254097
11.873 0.000271531 0.000253139
11.9037 0.000269973 0.000252473
11.9344 0.000266059 0.000251522
11.9651 0.000264211 0.000250629
11.9957 0.000264125 0.000249964
12.0264 0.000262318 0.000249268
12.0571 0.0002635 0.000248367
12.0878 0.000259567 0.000247112
12.1184 0.000257874 0.000246668
12.1491 0.000257741 0.000245855
12.1798 0.000255895 0.000244895
12.2105 0.000253494 0.0002441
12.2412 0.000256407 0.000243589
12.2718 0.000254054 0.000242535
12.3025 0.000248916 0.000241685
12.3332 0.000250447 0.000240903
12.3639 0.000247034 0.000239879
12.3946 0.000248402 0.000239031
12.4252 0.000246579 0.000238497
12.4559 0.000245907 0.000237782
12.4866 0.000242528 0.00023705
12.5173 0.000242238 0.000236136
12.548 0.000241746 0.000235551
12.5786 0.000239739 0.00023455
12.6093 0.000237743 0.000233645
12.64 0.000236031 0.000233061
12.6707 0.00023622 0.000232395
12.7014 0.000234844 0.000231642
12.732 0.000233429 0.000230785
12.7627 0.000233944 0.000230473
12.7934 0.000231597 0.000229761
12.8241 0.000230552 0.000228749
12.8548 0.00022802 0.000228074
12.8854 0.000228805 0.000227032
12.9161 0.00022869 0.000226476
12.9468 0.000226899 0.000225748
12.9775 0.000222487 0.00022503
13.0082 0.000223011 0.000224287
13.0388 0.000225129 0.000223627
13.0695 0.000220289 0.000222941
13.1002 0.00022105 0.000222299
13.1309 0.000220311 0.000221636
13.1616 0.000220105 0.000220686
13.1922 0.000216824 0.000220167
13.2229 0.000215332 0.000219427
13.2536 0.000214374 0.000218455
13.2843 0.000214759 0.000218134
13.315 0.000215434 0.000217315
13.3456 0.000213094 0.000216681
13.3763 0.000211565 0.000215997
13.407 0.000209982 0.000215091
13.4377 0.000207533 0.000214717
13.4684 0.000207597 0.000213918
13.499 0.000207093 0.000213105
13.5297 0.000205638 0.000212578
13.5604 0.000205436 0.000211831
13.5911 0.000203668 0.000211086
13.6217 0.000203449 0.000210467
13.6524 0.000201522 0.000209808
13.6831 0.000201518 0.000209179
13.7138 0.000200126 0.000208533
13.7445 0.000200228 0.000207743
13.7751 0.00019821 0.00020727
13.8058 0.000198858 0.00020635
13.8365 0.000197972 0.000205767
13.8672 0.00019749 0.000205148
13.8979 0.000195973 0.000204702
13.9285 0.000194069 0.000203986
13.9592 0.000192598 0.000203337
13.9899 0.000191673 0.000202795
14.0206 0.000190967 0.000202135
14.0513 0.000190008 0.000201438
14.0819 0.00018976 0.000200794
14.1126 0.000189812 0.000200217
14.1433 0.000189967 0.000199767
14.174 0.0001866 0.000198997
14.2047 0.000186414 0.000198399
14.2353 0.00018453 0.000197617
14.266 0.000185437 0.000197101
14.2967 0.000183789 0.000196413
14.3274 0.000183425 0.000195781
14.3581 0.000182308 0.000195314
14.3887 0.000181168 0.000194635
14.4194 0.000180958 0.000194154
14.4501 0.000180926 0.000193497
14.4808 0.000178104 0.00019281
14.5115 0.000178252 0.000192261
14.5421 0.000177881 0.000191379
14.5728 0.000175662 0.000191127
14.6035 0.000177431 0.000190494
14.6342 0.000175743 0.000189664
14.6649 0.000175115 0.000189385
14.6955 0.00017269 0.000188694
14.7262 0.000173615 0.000188259
14.7569 0.00017279 0.000187307
14.7876 0.000171495 0.000186943
14.8183 0.000170594 0.000186136
14.8489 0.000169791 0.000185896
14.8796 0.000168585 0.000185174
14.9103 0.000170546 0.000184664
14.941 0.000167912 0.000184006
14.9717 0.00016721 0.000183566
15.0023 0.000166024 0.000182924
15.033 0.000165436 0.000182308
15.0637 0.000164123 0.000181697
15.0944 0.000162687 0.000181266
15.1251 0.000163509 0.000180604
15.1557 0.000164177 0.000180187
15.1864 0.000162795 0.000179531
15.2171 0.000161407 0.000179024
15.2478 0.000160606 0.000178375
15.2784 0.00016089 0.0001779
15.3091 0.000158857 0.00017734
15.3398 0.000159211 0.000176739
15.3705 0.000157172 0.000176378
15.4012 0.000157679 0.00017565
15.4318 0.000157456 0.000175206
15.4625 0.000156273 0.000174516
15.4932 0.000155701 0.000174003
15.5239 0.000154415 0.000173523
15.5546 0.000154907 0.000172854
15.5852 0.000153924 0.000172557
15.6159 0.000153177 0.000171926
15.6466 0.000152274 0.000171367
15.6773 0.000151876 0.000170923
15.708 0.000150205 0.000170256
15.7386 0.000149532 0.000169838
15.7693 0.000150139 0.000169336
15.8 0.000149376 0.000168765
15.8307 0.000147325 0.000168458
15.8614 0.000148645 0.000167763
15.892 0.000148208 0.000167312
15.9227 0.000146485 0.000166716
15.9534 0.000145728 0.000166225
15.9841 0.000145932 0.000165715
16.0148 0.000145378 0.000165175
16.0454 0.000145489 0.000164645
16.0761 0.000143727 0.00016423
16.1068 0.000142641 0.000163692
16.1375 0.000142073 0.000163161
16.1682 0.000142451 0.000162712
16.1988 0.000142057 0.000162107
16.2295 0.000140329 0.000161536
16.2602 0.000140998 0.0001612
16.2909 0.000139142 0.000160553
16.3216 0.000139848 0.000160169
16.3522 0.000139739 0.00015975
16.3829 0.000138856 0.00015925
16.4136 0.000138014 0.000158669
16.4443 0.000136544 0.00015827
16.475 0.000136868 0.000157764
16.5056 0.00013602 0.000157116
16.5363 0.000135475 0.000156679
16.567 0.000135119 0.000156197
16.5977 0.00013463 0.000155713
16.6284 0.000133169 0.000155363
16.659 0.000132918 0.000154837
16.6897 0.000133479 0.000154404
16.7204 0.000132278 0.000153851
16.7511 0.00013129 0.000153388
16.7817 0.000130611 0.000153014
16.8124 0.000130377 0.000152553
16.8431 0.000129767 0.000152007
16.8738 0.000129 0.000151627
16.9045 0.000129286 0.000150961
16.9351 0.000128493 0.000150546
16.9658 0.000128367 0.000150048
16.9965 0.00012792 0.000149605
17.0272 0.000127157 0.000149146
17.0579 0.000126197 0.000148699
17.0885 0.000126429 0.000148252
17.1192 0.000125081 0.000147841
17.1499 0.00012397 0.000147329
17.1806 0.000125309 0.00014678
17.2113 0.000123668 0.000146304
17.2419 0.000124335 0.000145979
17.2726 0.000122379 0.00014559
17.3033 0.000122679 0.000145034
17.334 0.000121495 0.000144601
17.3647 0.000121239 0.000144209
17.3953 0.000120662 0.000143723
17.426 0.000121031 0.000143212
17.4567 0.000120821 0.000142764
17.4874 0.000120084 0.00014237
17.5181 0.000120337 0.000141969
17.5487 0.00011848 0.000141379
17.5794 0.000118036 0.000140998
17.6101 0.000118729 0.000140751
17.6408 0.000117361 0.000140092
17.6715 0.000117366 0.000139721
17.7021 0.000116788 0.000139284
17.7328 0.000116813 0.000138791
17.7635 0.00011492 0.000138438
17.7942 0.000115796 0.000137942
17.8249 0.000114172 0.000137541
17.8555 0.000114098 0.000137153
17.8862 0.000114326 0.000136713
17.9169 0.000113538 0.000136207
17.9476 0.000113479 0.000135823
17.9783 0.000112097 0.000135418
18.0089 0.000113464 0.000134879
18.0396 0.000111882 0.000134624
18.0703 0.000110297 0.000133975
18.101 0.000111433 0.000133616
18.1317 0.000110658 0.000133305
18.1623 0.000110166 0.000132833
18.193 0.000109537 0.000132401
18.2237 0.000109195 0.000131914
18.2544 0.00010909 0.000131659
18.2851 0.000109139 0.000131184
18.3157 0.00010883 0.000130727
18.3464 0.000107071 0.000130312
18.3771 0.000107696 0.000129866
18.4078 0.000106478 0.000129539
18.4384 0.000106434 0.000129026
18.4691 0.000106038 0.000128741
18.4998 0.00010583 0.00012836
18.5305 0.000104929 0.000127861
18.5612 0.000104711 0.000127371
18.5918 0.000103831 0.000127075
18.6225 0.000103299 0.000126702
18.6532 0.000104097 0.000126212
18.6839 0.000102993 0.000125943
18.7146 0.000102882 0.000125463
18.7452 0.00010208 0.000125036
18.7759 0.000101926 0.000124685
18.8066 0.000100325 0.000124226
18.8373 0.000101261 0.000123708
18.868 9.99383e-05 0.000123368
18.8986 0.000100469 0.00012303
18.9293 0.000100215 0.00012266
18.96 9.93765e-05 0.000122212
18.9907 9.94422e-05 0.000121804
19.0214 9.93397e-05 0.000121333
19.052 9.84883e-05 0.00012102
19.0827 9.79582e-05 0.000120637
19.1134 9.77594e-05 0.000120208
19.1441 9.78058e-05 0.000119848
19.1748 9.70987e-05 0.00011944
19.2054 9.57614e-05 0.000119039
19.2361 9.6185e-05 0.000118656
19.2668 9.64077e-05 0.000118246
19.2975 9.49651e-05 0.000117884
19.3282 9.4898e-05 0.000117499
19.3588 9.52162e-05 0.00011712
19.3895 9.44365e-05 0.000116784
19.4202 9.41522e-05 0.000116341
19.4509 9.3594e-05 0.000115988
19.4816 9.34094e-05 0.000115579
19.5122 9.28256e-05 0.000115201
19.5429 9.20365e-05 0.000114845
19.5736 9.22564e-05 0.000114427
19.6043 9.26737e-05 0.000114076
19.635 9.1551e-05 0.000113624
19.6656 9.1516e-05 0.000113301
19.6963 9.08195e-05 0.000112969
19.727 9.04801e-05 0.000112544
19.7577 8.95277e-05 0.000112206
19.7884 8.94263e-05 0.00011178
19.819 8.96987e-05 0.000111448
19.8497 8.92134e-05 0.000111072
19.8804 8.85927e-05 0.000110652
19.9111 8.86095e-05 0.000110338
19.9418 8.8717e-05 0.000109813
19.9724 8.71491e-05 0.000109541
20.0031 8.76447e-05 0.000109209
20.0338 8.65032e-05 0.000108813
20.0645 8.61434e-05 0.000108467
20.0951 8.70349e-05 0.000108067
20.1258 8.55034e-05 0.000107693
20.1565 8.56202e-05 0.000107348
20.1872 8.54203e-05 0.000107032
20.2179 8.48861e-05 0.000106629
20.2485 8.48225e-05 0.000106263
20.2792 8.44955e-05 0.00010592
20.3099 8.38199e-05 0.000105545
20.3406 8.42852e-05 0.000105181
20.3713 8.38686e-05 0.000104761
20.4019 8.33191e-05 0.000104493
20.4326 8.24249e-05 0.000104111
20.4633 8.22857e-05 0.000103793
20.494 8.17058e-05 0.000103338
20.5247 8.15506e-05 0.000102998
20.5553 8.16221e-05 0.000102645
20.586 8.08046e-05 0.000102288
20.6167 8.04161e-05 0.000101932
20.6474 8.03183e-05 0.00010158
20.6781 7.99227e-05 0.000101229
20.7087 7.93714e-05 0.000100845
20.7394 7.94108e-05 0.000100519
20.7701 7.95206e-05 0.000100195
20.8008 7.85936e-05 9.98032e-05
20.8315 7.82508e-05 9.94718e-05
20.8621 7.86174e-05 9.90976e-05
20.8928 7.80657e-05 9.87936e-05
20.9235 7.78051e-05 9.84162e-05
20.9542 7.73101e-05 9.80585e-05
20.9849 7.71032e-05 9.77496e-05
21.0155 7.71546e-05 9.73491e-05
21.0462 7.61227e-05 9.69726e-05
21.0769 7.58331e-05 9.66296e-05
21.1076 7.58094e-05 9.63544e-05
21.1383 7.58203e-05 9.60279e-05
21.1689 7.49028e-05 9.56985e-05
21.1996 7.51931e-05 9.53097e-05
21.2303 7.44043e-05 9.49739e-05
21.261 7.41848e-05 9.45749e-05
21.2917 7.39908e-05 9.43032e-05
21.3223 7.40136e-05 9.3975e-05
21.353 7.35453e-05 9.36055e-05
21.3837 7.33957e-05 9.3248e-05
21.4144 7.23127e-05 9.28936e-05
21.4451 7.28573e-05 9.25647e-05
21.4757 7.29194e-05 9.22473e-05
21.5064 7.14368e-05 9.1887e-05
21.5371 7.23377e-05 9.15906e-05
21.5678 7.14921e-05 9.12587e-05
21.5984 7.10222e-05 9.09319e-05
21.6291 7.03509e-05 9.05765e-05
21.6598 7.03181e-05 9.02129e-05
21.6905 6.99601e-05 8.98779e-05
21.7212 7.02592e-05 8.95313e-05
21.7518 6.93916e-05 8.92425e-05
21.7825 6.91061e-05 8.89026e-05
21.8132 6.92013e-05 8.85076e-05
21.8439 6.88732e-05 8.82095e-05
21.8746 6.80799e-05 8.79025e-05
21.9052 6.83081e-05 8.75797e-05
21.9359 6.81322e-05 8.72446e-05
21.9666 6.77208e-05 8.68617e-05
21.9973 6.73355e-05 8.65523e-05
22.028 6.67801e-05 8.62647e-05
22.0586 6.68929e-05 8.58843e-05
22.0893 6.6705e-05 8.55422e-05
22.12 6.62057e-05 8.52378e-05
22.1507 6.59904e-05 8.49437e-05
22.1814 6.59015e-05 8.46434e-05
22.212 6.51269e-05 8.43142e-05
22.2427 6.44534e-05 8.3976e-05
22.2734 6.5178e-05 8.36571e-05
22.3041 6.44598e-05 8.33297e-05
22.3348 6.42635e-05 8.29895e-05
22.3654 6.39092e-05 8.26401e-05
22.3961 6.33766e-05 8.23547e-05
22.4268 6.36585e-05 8.20137e-05
22.4575 6.30384e-05 8.17441e-05
22.4882 6.23207e-05 8.13776e-05
22.5188 6.26416e-05 8.10727e-05
22.5495 6.24331e-05 8.07419e-05
22.5802 6.22651e-05 8.04143e-05
22.6109 6.18706e-05 8.01197e-05
22.6416 6.17543e-05 7.97798e-05
22.6722 6.09919e-05 7.94604e-05
22.7029 6.10676e-05 7.91852e-05
22.7336 6.01173e-05 7.88221e-05
22.7643 6.0267e-05 7.85093e-05
22.795 6.0542e-05 7.8199e-05
22.8256 6.05164e-05 7.78546e-05
22.8563 5.97438e-05 7.75149e-05
22.887 5.99386e-05 7.7234e-05
22.9177 5.9326e-05 7.69257e-05
22.9484 5.90748e-05 7.66346e-05
22.979 5.85328e-05 7.62779e-05
23.0097 5.88714e-05 7.59806e-05
23.0404 5.83821e-05 7.56909e-05
23.0711 5.76011e-05 7.53598e-05
23.1018 5.7347e-05 7.50738e-05
23.1324 5.71536e-05 7.47159e-05
23.1631 5.70013e-05 7.4429e-05
23.1938 5.71834e-05 7.40935e-05
23.2245 5.66743e-05 7.38319e-05
23.2551 5.64304e-05 7.34818e-05
23.2858 5.58578e-05 7.31622e-05
23.3165 5.59359e-05 7.28861e-05
23.3472 5.5257e-05 7.25795e-05
23.3779 5.58262e-05 7.22464e-05
23.4085 5.51322e-05 7.19465e-05
23.4392 5.48493e-05 7.16821e-05
23.4699 5.44361e-05 7.13343e-05
23.5006 5.41143e-05 7.10215e-05
23.5313 5.43807e-05 7.06731e-05
23.5619 5.37396e-05 7.04466e-05
23.5926 5.35827e-05 7.01177e-05
23.6233 5.32549e-05 6.98056e-05
23.654 5.2974e-05 6.94666e-05
23.6847 5.28217e-05 6.92248e-05
23.7153 5.21451e-05 6.88887e-05
23.746 5.25004e-05 6.85966e-05
23.7767 5.22528e-05 6.82763e-05
23.8074 5.17381e-05 6.79916e-05
23.8381 5.16621e-05 6.76898e-05
23.8687 5.14218e-05 6.74221e-05
23.8994 5.0805e-05 6.70815e-05
23.9301 5.13293e-05 6.6774e-05
23.9608 5.04004e-05 6.64787e-05
23.9915 5.05026e-05 6.61712e-05
24.0221 4.98731e-05 6.58808e-05
24.0528 4.97319e-05 6.55595e-05
24.0835 4.9765e-05 6.52952e-05
24.1142 4.91206e-05 6.49687e-05
24.1449 4.89664e-05 6.46769e-05
24.1755 4.88312e-05 6.44041e-05
24.2062 4.86304e-05 6.40957e-05
24.2369 4.84995e-05 6.37667e-05
24.2676 4.82468e-05 6.35088e-05
24.2983 4.79858e-05 6.32141e-05
24.3289 4.77307e-05 6.28727e-05
24.3596 4.75755e-05 6.26035e-05
24.3903 4.75336e-05 6.23387e-05
24.421 4.70102e-05 6.19969e-05
24.4517 4.68104e-05 6.17298e-05
24.4823 4.66895e-05 6.13927e-05
24.513 4.6302e-05 6.1113e-05
24.5437 4.60467e-05 6.0815e-05
24.5744 4.5901e-05 6.04916e-05
24.6051 4.56896e-05 6.02157e-05
24.6357 4.55036e-05 5.9906e-05
24.6664 4.49154e-05 5.96599e-05
24.6971 4.51201e-05 5.93519e-05
24.7278 4.47499e-05 5.90825e-05
24.7584 4.45885e-05 5.87689e-05
24.7891 4.46829e-05 5.84865e-05
24.8198 4.41039e-05 5.8183e-05
24.8505 4.3559e-05 5.78706e-05
24.8812 4.3737e-05 5.76004e-05
24.9118 4.3234e-05 5.72946e-05
24.9425 4.31365e-05 5.70079e-05
24.9732 4.25702e-05 5.67249e-05
25.0039 4.2345e-05 5.64837e-05
25.0346 4.23696e-05 5.61806e-05
25.0652 4.21744e-05 5.58893e-05
25.0959 4.19065e-05 5.55743e-05
25.1266 4.15087e-05 5.53124e-05
25.1573 4.1479e-05 5.49729e-05
25.188 4.12582e-05 5.46836e-05
25.2186 4.11197e-05 5.44211e-05
25.2493 4.09001e-05 5.41714e-05
25.28 4.06529e-05 5.38335e-05
25.3107 4.04077e-05 5.35754e-05
25.3414 3.98906e-05 5.32677e-05
25.372 3.98904e-05 5.29952e-05
25.4027 3.95997e-05 5.26998e-05
25.4334 3.95012e-05 5.24381e-05
25.4641 3.88346e-05 5.21195e-05
25.4948 3.85442e-05 5.18329e-05
25.5254 3.87435e-05 5.15601e-05
25.5561 3.86507e-05 5.12974e-05
25.5868 3.83946e-05 5.09769e-05
25.6175 3.78646e-05 5.07074e-05
25.6482 3.80124e-05 5.04377e-05
25.6788 3.7732e-05 5.01472e-05
25.7095 3.75781e-05 4.98479e-05
25.7402 3.72011e-05 4.95727e-05
25.7709 3.69022e-05 4.93015e-05
25.8016 3.67199e-05 4.90097e-05
25.8322 3.67801e-05 4.87116e-05
25.8629 3.63885e-05 4.84587e-05
25.8936 3.61468e-05 4.81789e-05
25.9243 3.60894e-05 4.78992e-05
25.955 3.59193e-05 4.7631e-05
25.9856 3.51721e-05 4.73089e-05
26.0163 3.53331e-05 4.70432e-05
26.047 3.51266e-05 4.6776e-05
26.0777 3.51702e-05 4.64786e-05
26.1084 3.45791e-05 4.61946e-05
26.139 3.44808e-05 4.58911e-05
26.1697 3.43674e-05 4.56586e-05
26.2004 3.42555e-05 4.53624e-05
26.2311 3.37848e-05 4.50844e-05
26.2618 3.36039e-05 4.47886e-05
26.2924 3.30066e-05 4.45369e-05
26.3231 3.34038e-05 4.42067e-05
26.3538 3.30055e-05 4.39862e-05
26.3845 3.24401e-05 4.36319e-05
26.4151 3.24862e-05 4.34123e-05
26.4458 3.23783e-05 4.31295e-05
26.4765 3.19958e-05 4.28574e-05
26.5072 3.18779e-05 4.25689e-05
26.5379 3.15759e-05 4.22665e-05
26.5685 3.13031e-05 4.20345e-05
26.5992 3.10632e-05 4.16989e-05
26.6299 3.10561e-05 4.14791e-05
26.6606 3.04633e-05 4.11795e-05
26.6913 3.04342e-05 4.09322e-05
26.7219 3.0663e-05 4.06027e-05
26.7526 3.02277e-05 4.03623e-05
26.7833 3.01497e-05 4.01157e-05
26.814 2.96089e-05 3.98292e-05
26.8447 2.94062e-05 3.95266e-05
26.8753 2.94314e-05 3.92513e-05
26.906 2.92315e-05 3.89712e-05
26.9367 2.90443e-05 3.87427e-05
26.9674 2.86299e-05 3.84256e-05
26.9981 2.85648e-05 3.81775e-05
27.0287 2.81944e-05 3.78883e-05
27.0594 2.81406e-05 3.76388e-05
27.0901 2.78121e-05 3.73449e-05
27.1208 2.77771e-05 3.71043e-05
27.1515 2.74174e-05 3.68182e-05
27.1821 2.7099e-05 3.65224e-05
27.2128 2.69675e-05 3.62474e-05
27.2435 2.71399e-05 3.59775e-05
27.2742 2.66459e-05 3.57001e-05
27.3049 2.64658e-05 3.54308e-05
27.3355 2.60807e-05 3.51492e-05
27.3662 2.619e-05 3.48818e-05
27.3969 2.59341e-05 3.45982e-05
27.4276 2.58059e-05 3.43358e-05
27.4583 2.5414e-05 3.40539e-05
27.4889 2.51641e-05 3.37993e-05
27.5196 2.50512e-05 3.35262e-05
27.5503 2.47733e-05 3.32742e-05
27.581 2.43974e-05 3.2999e-05
27.6117 2.44239e-05 3.27154e-05
27.6423 2.39587e-05 3.24305e-05
27.673 2.41784e-05 3.21895e-05
27.7037 2.38192e-05 3.19085e-05
27.7344 2.35927e-05 3.16186e-05
27.7651 2.33707e-05 3.13853e-05
27.7957 2.323e-05 3.11073e-05
27.8264 2.29242e-05 3.08266e-05
27.8571 2.28004e-05 3.05627e-05
27.8878 2.25308e-05 3.02944e-05
27.9185 2.20619e-05 3.00259e-05
27.9491 2.21657e-05 2.97623e-05
27.9798 2.17494e-05 2.95085e-05
28.0105 2.19566e-05 2.92467e-05
28.0412 2.15996e-05 2.89636e-05
28.0718 2.12999e-05 2.86708e-05
28.1025 2.09921e-05 2.83849e-05
28.1332 2.10106e-05 2.81593e-05
28.1639 2.09536e-05 2.78785e-05
28.1946 2.03262e-05 2.76214e-05
28.2252 2.04492e-05 2.73403e-05
28.2559 1.99033e-05 2.70771e-05
28.2866 2.01716e-05 2.68284e-05
28.3173 1.97646e-05 2.65322e-05
28.348 1.9299e-05 2.62866e-05
28.3786 1.90804e-05 2.60097e-05
28.4093 1.91815e-05 2.57372e-05
28.44 1.89363e-05 2.54547e-05
28.4707 1.8759e-05 2.52116e-05
28.5014 1.84592e-05 2.49442e-05
28.532 1.83115e-05 2.46635e-05
28.5627 1.79704e-05 2.44026e-05
28.5934 1.77503e-05 2.41425e-05
28.6241 1.77403e-05 2.38844e-05
28.6548 1.75949e-05 2.36111e-05
28.6854 1.74655e-05 2.33279e-05
28.7161 1.70493e-05 2.30806e-05
28.7468 1.67974e-05 2.28068e-05
28.7775 1.68643e-05 2.25205e-05
28.8082 1.66782e-05 2.22726e-05
28.8388 1.60613e-05 2.20033e-05
28.8695 1.63049e-05 2.17616e-05
28.9002 1.58403e-05 2.14651e-05
28.9309 1.57356e-05 2.12174e-05
28.9616 1.53353e-05 2.09743e-05
28.9922 1.53598e-05 2.06976e-05
29.0229 1.51376e-05 2.04372e-05
29.0536 1.5019e-05 2.01637e-05
29.0843 1.45937e-05 1.98769e-05
29.115 1.43599e-05 1.9643e-05
29.1456 1.41023e-05 1.93898e-05
29.1763 1.42153e-05 1.91195e-05
29.207 1.40701e-05 1.88317e-05
29.2377 1.37871e-05 1.86124e-05
29.2684 1.33091e-05 1.83361e-05
29.299 1.33231e-05 1.80738e-05
29.3297 1.33137e-05 1.7771e-05
29.3604 1.3002e-05 1.75475e-05
29.3911 1.25953e-05 1.72611e-05
29.4218 1.26916e-05 1.69923e-05
29.4524 1.25668e-05 1.67494e-05
29.4831 1.23382e-05 1.64689e-05
29.5138 1.20065e-05 1.62264e-05
29.5445 1.18724e-05 1.59531e-05
29.5751 1.15146e-05 1.56934e-05
29.6058 1.14336e-05 1.54186e-05
29.6365 1.11669e-05 1.51538e-05
29.6672 1.09111e-05 1.49194e-05
29.6979 1.09258e-05 1.46249e-05
29.7285 1.08002e-05 1.43738e-05
29.7592 1.03633e-05 1.41111e-05
29.7899 1.04008e-05 1.38405e-05
29.8206 1.0052e-05 1.35591e-05
29.8513 9.8548e-06 1.33275e-05
29.8819 9.38246e-06 1.30569e-05
29.9126 9.45662e-06 1.28043e-05
29.9433 9.45441e-06 1.25409e-05
29.974 9.30847e-06 1.22845e-05
30.0047 8.76564e-06 1.19884e-05
30.0353 8.53728e-06 1.17436e-05
30.066 8.62658e-06 1.14957e-05
30.0967 8.27938e-06 1.12445e-05
30.1274 8.08734e-06 1.0973e-05
30.1581 8.06511e-06 1.07038e-05
30.1887 7.80775e-06 1.04173e-05
30.2194 7.33797e-06 1.01585e-05
30.2501 7.50581e-06 9.90769e-06
30.2808 7.23316e-06 9.65427e-06
30.3115 7.03592e-06 9.3997e-06
30.3421 6.85226e-06 9.14568e-06
30.3728 6.66019e-06 8.86159e-06
30.4035 6.54073e-06 8.59925e-06
30.4342 6.1631e-06 8.35394e-06
30.4649 5.80558e-06 8.08601e-06
30.4955 5.60265e-06 7.80793e-06
30.5262 5.65263e-06 7.5664e-06
30.5569 5.67847e-06 7.32587e-06
30.5876 5.25862e-06 7.02992e-06
30.6183 4.90725e-06 6.79939e-06
30.6489 4.83349e-06 6.53403e-06
30.6796 4.66104e-06 6.24824e-06
30.7103 4.41377e-06 5.97787e-06
30.741 4.12846e-06 5.75796e-06
30.7717 3.94521e-06 5.49742e-06
30.8023 3.49869e-06 5.19626e-06
30.833 3.55959e-06 4.95531e-06
30.8637 3.6105e-06 4.69567e-06
30.8944 3.40333e-06 4.43111e-06
30.9251 3.2701e-06 4.17388e-06
30.9557 3.13518e-06 3.89913e-06
30.9864 2.73731e-06 3.66046e-06
31.0171 2.34808e-06 3.37031e-06
31.0478 2.38522e-06 3.13187e-06
31.0785 2.10603e-06 2.85422e-06
31.1091 2.08247e-06 2.59841e-06
31.1398 1.78358e-06 2.33519e-06
31.1705 1.41781e-06 2.09577e-06
31.2012 1.12899e-06 1.82834e-06
31.2318 1.00013e-06 1.56353e-06
31.2625 1.18355e-06 1.32457e-06
31.2932 6.79924e-07 1.05156e-06
31.3239 7.19204e-07 8.25856e-07
31.3546 4.94698e-07 5.39179e-07
31.3852 2.13491e-07 3.00239e-07


==> anc/CLASSICALSTATISTICAL/wRho_L0.25G0.5B1.0.txt <==
0 0 0
0.0306796 0.0252088 0.000660736
0.0613592 0.0491298 0.00115214
0.0920388 0.0783758 0.00145587
0.122718 0.103669 0.00196202
0.153398 0.132192 0.00211633
0.184078 0.160448 0.0031234
0.214757 0.189878 0.00391117
0.245437 0.210702 0.00446155
0.276117 0.25709 0.00560319
0.306796 0.295787 0.00650035
0.337476 0.34128 0.00558516
0.368155 0.388166 0.00829821
0.398835 0.440299 0.00960571
0.429515 0.460512 0.0100255
0.460194 0.546019 0.0112459
0.490874 0.614345 0.0126568
0.521553 0.686619 0.0158236
0.552233 0.782034 0.0137357
0.582913 0.829361 0.0119875
0.613592 0.991529 0.0221089
0.644272 1.09203 0.0225736
0.674952 1.27368 0.0234038
0.705631 1.42277 0.0275144
0.736311 1.62774 0.0326327
0.76699 1.84409 0.0343378
0.79767 1.99772 0.0371257
0.82835 2.34632 0.0476349
0.859029 2.69607 0.0542596
0.889709 3.04291 0.0590737
0.920388 3.31732 0.0542276
0.951068 3.55158 0.069146
0.981748 3.72487 0.0751522
1.01243 3.80067 0.0707697
1.04311 3.76774 0.0747716
1.07379 3.62765 0.0689989
1.10447 3.51586 0.0693681
1.13515 3.10983 0.0630345
1.16583 2.8199 0.0551186
1.19651 2.63582 0.0416706
1.22718 2.23164 0.0431321
1.25786 2.00223 0.033539
1.28854 1.737 0.027599
1.31922 1.51589 0.0287117
1.3499 1.38711 0.028666
1.38058 1.24681 0.0273401
1.41126 1.11563 0.0216986
1.44194 1.01948 0.0236787
1.47262 0.901156 0.0155867
1.5033 0.82897 0.0146833
1.53398 0.736112 0.0178373
1.56466 0.654813 0.0137247
1.59534 0.592662 0.0107755
1.62602 0.537361 0.0131072
1.6567 0.522864 0.0102827
1.68738 0.461376 0.00873971
1.71806 0.42241 0.00766146
1.74874 0.390258 0.00845493
1.77942 0.367743 0.00665172
1.8101 0.343888 0.00849933
1.84078 0.312262 0.00623479
1.87146 0.285719 0.00621214
1.90214 0.268492 0.00621456
1.93282 0.248884 0.00596002
1.9635 0.22984 0.00527415
1.99418 0.208215 0.00552427
2.02485 0.203338 0.00484019
2.05553 0.191825 0.00371166
2.08621 0.179211 0.00327433
2.11689 0.173291 0.00382497
2.14757 0.159139 0.00352267
2.17825 0.156312 0.00454714
2.20893 0.15046 0.00328554
2.23961 0.140314 0.00385036
2.27029 0.128788 0.00223521
2.30097 0.123935 0.00240944
2.33165 0.114772 0.00253888
2.36233 0.112455 0.0026448
2.39301 0.111181 0.00288758
2.42369 0.103372 0.00311004
2.45437 0.0975683 0.00229722
2.48505 0.0931256 0.00227024
2.51573 0.0873547 0.00210028
2.54641 0.0836534 0.0018071
2.57709 0.0805445 0.00211949
2.60777 0.076208 0.00188436
2.63845 0.0748812 0.00164427
2.66913 0.0700138 0.00228594
2.69981 0.0701708 0.00141967
2.73049 0.0667558 0.00182285
2.76117 0.0633605 0.00177559
2.79185 0.060615 0.00166228
2.82252 0.0561323 0.00148224
2.8532 0.0550371 0.00156575
2.88388 0.0548415 0.00136525
2.91456 0.0525992 0.00130292
2.94524 0.0524794 0.00151814
2.97592 0.0500424 0.00110393
3.0066 0.0456911 0.00118421
3.03728 0.0464713 0.00122868
3.06796 0.0429213 0.00116974
3.09864 0.0414243 0.00110872
3.12932 0.039752 0.0014088
3.16 0.0387806 0.00131441
3.19068 0.0367119 0.00135631
3.22136 0.0370464 0.00101223
3.25204 0.0369162 0.000955989
3.28272 0.0355597 0.00112359
3.3134 0.0336799 0.00103688
3.34408 0.0331546 0.000871384
3.37476 0.0319381 0.00109721
3.40544 0.0308492 0.00111926
3.43612 0.0292966 0.00102986
3.4668 0.0286633 0.000887959
3.49748 0.027942 0.00116576
3.52816 0.028153 0.000896848
3.55884 0.0269231 0.000908507
3.58952 0.0247156 0.000885694
3.62019 0.0247147 0.00094022
3.65087 0.024869 0.000851236
3.68155 0.0239015 0.000756588
3.71223 0.0233277 0.000618484
3.74291 0.0231045 0.000821947
3.77359 0.0216364 0.000726162
3.80427 0.0219137 0.000770327
3.83495 0.0204033 0.000744607
3.86563 0.0196129 0.000903503
3.89631 0.0202509 0.000749229
3.92699 0.0196507 0.000869665
3.95767 0.0181702 0.000815769
3.98835 0.0188713 0.000715119
4.01903 0.0179476 0.000720737
4.04971 0.0175328 0.000776613
4.08039 0.0163915 0.000831104
4.11107 0.0162927 0.000720758
4.14175 0.0157121 0.000690282
4.17243 0.0154173 0.000646375
4.20311 0.0155694 0.000614833
4.23379 0.0151806 0.000735623
4.26447 0.0148706 0.000626293
4.29515 0.0142892 0.000726255
4.32583 0.0140122 0.000723017
4.35651 0.0136915 0.000647404
4.38719 0.013348 0.00071008
4.41786 0.0127512 0.000563421
4.44854 0.0128478 0.000631631
4.47922 0.0123981 0.000612051
4.5099 0.0118649 0.000681459
4.54058 0.0116671 0.000620851
4.57126 0.0116715 0.000615853
4.60194 0.0116266 0.000573464
4.63262 0.0115604 0.00060165
4.6633 0.0115537 0.000571492
4.69398 0.0105371 0.000576098
4.72466 0.0109801 0.000578211
4.75534 0.0102021 0.000574413
4.78602 0.0101439 0.000670104
4.8167 0.00979844 0.000543796
4.84738 0.00977127 0.000558527
4.87806 0.00962063 0.000542786
4.90874 0.00935212 0.000570269
4.93942 0.00917205 0.000551557
4.9701 0.0090184 0.000534055
5.00078 0.00831566 0.000502319
5.03146 0.0088907 0.000543705
5.06214 0.00848591 0.000506761
5.09282 0.00818849 0.000558087
5.1235 0.0084449 0.000545142
5.15418 0.00817237 0.000522855
5.18486 0.00756316 0.000520031
5.21553 0.00795352 0.000584255
5.24621 0.00789425 0.000530117
5.27689 0.00761866 0.000483662
5.30757 0.00741537 0.00046953
5.33825 0.0075749 0.000536305
5.36893 0.00722554 0.000479159
5.39961 0.00728728 0.00048008
5.43029 0.00694497 0.000486106
5.46097 0.00658841 0.000483465
5.49165 0.00664317 0.000466435
5.52233 0.00658308 0.000419606
5.55301 0.00634592 0.000507579
5.58369 0.00622927 0.000497871
5.61437 0.00638943 0.000416243
5.64505 0.00606339 0.00044655
5.67573 0.00609357 0.000416399
5.70641 0.005925 0.000453549
5.73709 0.00590654 0.000445863
5.76777 0.00577483 0.000445907
5.79845 0.0055539 0.000433544
5.82913 0.00556114 0.000405726
5.85981 0.00553647 0.000429828
5.89049 0.00546559 0.000445054
5.92117 0.00533765 0.0004358
5.95185 0.00523814 0.000457395
5.98253 0.00517998 0.000423969
6.0132 0.00501485 0.000409434
6.04388 0.00478959 0.000446283
6.07456 0.00480554 0.000423106
6.10524 0.00481678 0.000388444
6.13592 0.00484769 0.000427254
6.1666 0.00458107 0.000399925
6.19728 0.00457764 0.0004286
6.22796 0.00470476 0.000390061
6.25864 0.00445921 0.000423504
6.28932 0.00446956 0.00042508
6.32 0.00430246 0.000396981
6.35068 0.0042459 0.000401827
6.38136 0.00418344 0.000367373
6.41204 0.00417432 0.000364074
6.44272 0.00412561 0.000380223
6.4734 0.0039802 0.000397279
6.50408 0.00383116 0.000394523
6.53476 0.00390746 0.0003903
6.56544 0.00383965 0.000382932
6.59612 0.00360833 0.000376886
6.6268 0.00377419 0.000380151
6.65748 0.00370142 0.000398037
6.68816 0.003598 0.000371289
6.71884 0.00354039 0.000362339
6.74952 0.00351309 0.000384564
6.7802 0.00360649 0.000364327
6.81087 0.00348871 0.000359526
6.84155 0.00341713 0.000363503
6.87223 0.00330372 0.000367699
6.90291 0.00326648 0.00036051
6.93359 0.00332894 0.000346548
6.96427 0.00317756 0.000352839
6.99495 0.00311053 0.000361214
7.02563 0.00307714 0.000360265
7.05631 0.00299666 0.000348601
7.08699 0.00312244 0.000354211
7.11767 0.00307961 0.000341511
7.14835 0.00303018 0.000353675
7.17903 0.0029559 0.000357656
7.20971 0.00289328 0.00034102
7.24039 0.00293391 0.0003237
7.27107 0.00285183 0.000330679
7.30175 0.00289568 0.00034149
7.33243 0.00274373 0.000352564
7.36311 0.00278457 0.000342671
7.39379 0.0027567 0.000327052
7.42447 0.00263487 0.000326327
7.45515 0.00268801 0.000324577
7.48583 0.00251094 0.000328273
7.51651 0.0025388 0.000323336
7.54719 0.00252009 0.000328059
7.57787 0.00250807 0.00032412
7.60854 0.00245551 0.000325748
7.63922 0.00259699 0.000328543
7.6699 0.00240328 0.000310432
7.70058 0.00245421 0.000303345
7.73126 0.00241009 0.00031156
7.76194 0.00237902 0.000304975
7.79262 0.00234033 0.000293842
7.8233 0.00228039 0.000316575
7.85398 0.00230177 0.000299891
7.88466 0.00217051 0.000298834
7.91534 0.00218162 0.000308284
7.94602 0.00216974 0.000290045
7.9767 0.00218948 0.000302401
8.00738 0.00213469 0.000305037
8.03806 0.00211601 0.000304156
8.06874 0.00214021 0.000289002
8.09942 0.00214917 0.000290658
8.1301 0.00206893 0.000300448
8.16078 0.00200684 0.000297153
8.19146 0.00202866 0.000285862
8.22214 0.00196198 0.000291858
8.25282 0.00190722 0.00027828
8.2835 0.00195566 0.000299854
8.31418 0.00193415 0.00027851
8.34486 0.00188836 0.000281284
8.37554 0.00184791 0.000289801
8.40621 0.00185898 0.000284161
8.43689 0.00180479 0.000285277
8.46757 0.00183277 0.00027962
8.49825 0.00185504 0.000275476
8.52893 0.00171898 0.000286299
8.55961 0.00177846 0.000281422
8.59029 0.00180987 0.000285787
8.62097 0.0017384 0.000271168
8.65165 0.00165405 0.000272321
8.68233 0.00177039 0.000281092
8.71301 0.00172034 0.000262853
8.74369 0.00164114 0.000268567
8.77437 0.00169 0.0002684
8.80505 0.00163534 0.000262112
8.83573 0.00159269 0.000261829
8.86641 0.00158779 0.000267455
8.89709 0.00158726 0.000262541
8.92777 0.00150917 0.000263486
8.95845 0.00150788 0.000265727
8.98913 0.00153305 0.000266381
9.01981 0.00149974 0.000266157
9.05049 0.00150502 0.000257471
9.08117 0.00146044 0.000262519
9.11185 0.00149138 0.000251016
9.14253 0.00147005 0.000251506
9.17321 0.00142499 0.000248095
9.20388 0.00143881 0.000250584
9.23456 0.0014256 0.000255398
9.26524 0.00136883 0.000251878
9.29592 0.00138037 0.000257612
9.3266 0.00138978 0.000244812
9.35728 0.00131942 0.00024915
9.38796 0.00136897 0.000245641
9.41864 0.0013339 0.000246263
9.44932 0.00132079 0.000241227
9.48 0.00135425 0.000247429
9.51068 0.00127097 0.000248584
9.54136 0.00129638 0.000237082
9.57204 0.00125393 0.000238081
9.60272 0.00122722 0.000243963
9.6334 0.00123971 0.00024073
9.66408 0.00125639 0.000241611
9.69476 0.00120438 0.000237431
9.72544 0.00124256 0.000241856
9.75612 0.00119661 0.000232315
9.7868 0.00114251 0.000231364
9.81748 0.00116759 0.00023891
9.84816 0.00114744 0.000238222
9.87884 0.0011535 0.000230101
9.90952 0.00117786 0.000230708
9.9402 0.00117265 0.000226965
9.97088 0.00114264 0.000222561
10.0016 0.00113141 0.000230952
10.0322 0.00110232 0.000226829
10.0629 0.0011036 0.000226879
10.0936 0.00107326 0.000232646
10.1243 0.0011057 0.000227435
10.155 0.0010358 0.00022935
10.1856 0.00103777 0.000227902
10.2163 0.00104474 0.000228489
10.247 0.0010174 0.000223953
10.2777 0.00100943 0.000220947
10.3084 0.00102327 0.000220477
10.339 0.00101518 0.000214354
10.3697 0.0010023 0.000216074
10.4004 0.00096633 0.000219159
10.4311 0.000991118 0.000219647
10.4617 0.000964354 0.00021373
10.4924 0.000955211 0.000215564
10.5231 0.000955723 0.000215459
10.5538 0.000958064 0.000213998
10.5845 0.000948756 0.000211331
10.6151 0.000927226 0.000213718
10.6458 0.000911736 0.000213078
10.6765 0.000897828 0.000213247
10.7072 0.000927602 0.00021571
10.7379 0.000903566 0.000208068
10.7685 0.000892259 0.000215103
10.7992 0.000889974 0.000209691
10.8299 0.000871374 0.000206044
10.8606 0.000913878 0.000204404
10.8913 0.000857209 0.000203531
10.9219 0.000846761 0.000203387
10.9526 0.000869191 0.000204392
10.9833 0.000855617 0.000205544
11.014 0.000839387 0.000205504
11.0447 0.000817906 0.000204792
11.0753 0.000861428 0.000201386
11.106 0.000840702 0.00020694
11.1367 0.000804613 0.000200589
11.1674 0.000800105 0.000200086
11.1981 0.000816915 0.000195723
11.2287 0.000819095 0.000205243
11.2594 0.00083564 0.000198441
11.2901 0.000750155 0.000196952
11.3208 0.000755499 0.000193571
11.3515 0.000769253 0.000201724
11.3821 0.000744785 0.000195789
11.4128 0.000751705 0.000192762
11.4435 0.000770603 0.000197324
11.4742 0.00073828 0.000192639
11.5049 0.000729575 0.000189759
11.5355 0.000740134 0.0001945
11.5662 0.000726409 0.000188811
11.5969 0.000712173 0.000192823
11.6276 0.000731155 0.000191358
11.6583 0.000681003 0.000189115
11.6889 0.000712766 0.000188955
11.7196 0.000707453 0.000188301
11.7503 0.000701214 0.000186192
11.781 0.000696786 0.000184145
11.8117 0.000718436 0.000189571
11.8423 0.000689639 0.000183894
11.873 0.000672525 0.000180955
11.9037 0.000679897 0.000183095
11.9344 0.00067004 0.000182131
11.9651 0.000661617 0.000181653
11.9957 0.000655594 0.000181572
12.0264 0.000664451 0.000184027
12.0571 0.000648303 0.00018132
12.0878 0.000659698 0.000175425
12.1184 0.000627886 0.000180089
12.1491 0.000641918 0.000180646
12.1798 0.000646063 0.000178892
12.2105 0.00061679 0.000177635
12.2412 0.000638213 0.000178262
12.2718 0.00062299 0.000176708
12.3025 0.000593317 0.000175103
12.3332 0.000621792 0.000174162
12.3639 0.000589502 0.000171293
12.3946 0.000613543 0.000172518
12.4252 0.00060363 0.000172027
12.4559 0.000605313 0.000173988
12.4866 0.000571022 0.00017373
12.5173 0.000577595 0.000168637
12.548 0.000593187 0.000172735
12.5786 0.000584686 0.000170585
12.6093 0.000569238 0.000172513
12.64 0.000559723 0.000172203
12.6707 0.000557831 0.000172001
12.7014 0.000553299 0.000169759
12.732 0.000567202 0.000167659
12.7627 0.000576516 0.000171848
12.7934 0.000546352 0.000165013
12.8241 0.000548373 0.000165482
12.8548 0.000543237 0.000163786
12.8854 0.000547171 0.000163813
12.9161 0.000535334 0.000166867
12.9468 0.000529727 0.000162478
12.9775 0.00051044 0.000165577
13.0082 0.000519289 0.000163597
13.0388 0.000520581 0.0001678
13.0695 0.000515392 0.000162853
13.1002 0.00051435 0.000163803
13.1309 0.000509592 0.000161669
13.1616 0.000510908 0.000159424
13.1922 0.000504568 0.000162674
13.2229 0.000494528 0.000162154
13.2536 0.000488436 0.000156986
13.2843 0.000500222 0.000160476
13.315 0.000498986 0.000158194
13.3456 0.000502973 0.000157276
13.3763 0.000477412 0.000160017
13.407 0.000476877 0.000155113
13.4377 0.000468308 0.00015991
13.4684 0.000463649 0.000156093
13.499 0.000466501 0.000153376
13.5297 0.000459693 0.00015611
13.5604 0.000461665 0.00015544
13.5911 0.000460738 0.000150387
13.6217 0.000452597 0.000151051
13.6524 0.0004491 0.00015411
13.6831 0.000455468 0.00015208
13.7138 0.000447988 0.000151307
13.7445 0.00044961 0.000153194
13.7751 0.000425945 0.00015038
13.8058 0.000455659 0.000147651
13.8365 0.000438529 0.000150085
13.8672 0.000444337 0.000148707
13.8979 0.000430464 0.000149286
13.9285 0.000429995 0.000148613
13.9592 0.000425474 0.000147782
13.9899 0.000413593 0.000148183
14.0206 0.00041061 0.000148064
14.0513 0.000408169 0.000143514
14.0819 0.000415859 0.000147136
14.1126 0.000417602 0.000147621
14.1433 0.000423419 0.000145266
14.174 0.000411192 0.000144533
14.2047 0.000389726 0.00014601
14.2353 0.000389987 0.000143115
14.266 0.000406908 0.000146326
14.2967 0.000396001 0.000141913
14.3274 0.000407966 0.000142745
14.3581 0.000395158 0.000142567
14.3887 0.000384783 0.000145368
14.4194 0.000380584 0.000142581
14.4501 0.000385613 0.000139616
14.4808 0.000383184 0.000141502
14.5115 0.000389011 0.000140012
14.5421 0.000376338 0.00013862
14.5728 0.000361853 0.000138958
14.6035 0.000376509 0.000139901
14.6342 0.000374713 0.000138895
14.6649 0.000379064 0.000139718
14.6955 0.000364374 0.000138404
14.7262 0.000370314 0.00013738
14.7569 0.000364823 0.000136656
14.7876 0.000358648 0.000138212
14.8183 0.000369026 0.000135136
14.8489 0.000359883 0.000136961
14.8796 0.000350052 0.000133904
14.9103 0.000356188 0.000132636
14.941 0.000352628 0.000134037
14.9717 0.000354609 0.00013433
15.0023 0.000346341 0.000132988
15.033 0.000343186 0.000134572
15.0637 0.000340678 0.000131963
15.0944 0.000339398 0.000133018
15.1251 0.000336803 0.000131368
15.1557 0.000337955 0.000130631
15.1864 0.000330386 0.000132351
15.2171 0.000335058 0.00013036
15.2478 0.000323723 0.000130436
15.2784 0.000321172 0.000129052
15.3091 0.000324099 0.000128089
15.3398 0.000334485 0.000129142
15.3705 0.000307337 0.000128174
15.4012 0.000321501 0.000129201
15.4318 0.000327239 0.000127561
15.4625 0.000321127 0.000125115
15.4932 0.000323711 0.000126271
15.5239 0.000307368 0.000127865
15.5546 0.000311772 0.000125121
15.5852 0.000307447 0.000125259
15.6159 0.000303108 0.00012538
15.6466 0.000306899 0.000125428
15.6773 0.000311551 0.000125875
15.708 0.000295332 0.000123001
15.7386 0.000295494 0.000123431
15.7693 0.000307862 0.000123436
15.8 0.000291247 0.000121997
15.8307 0.000292101 0.000124339
15.8614 0.000302852 0.000122638
15.892 0.000300164 0.000122379
15.9227 0.000286949 0.000121847
15.9534 0.000291621 0.000123056
15.9841 0.000286806 0.000119078
16.0148 0.000290605 0.000120259
16.0454 0.000288068 0.000119536
16.0761 0.000284885 0.000119704
16.1068 0.000267095 0.000118626
16.1375 0.000274966 0.000119568
16.1682 0.000273979 0.000118469
16.1988 0.000278699 0.000117072
16.2295 0.000279491 0.000117141
16.2602 0.000275041 0.000117217
16.2909 0.000268205 0.000116798
16.3216 0.00027626 0.000116519
16.3522 0.000275894 0.000117586
16.3829 0.000274575 0.000117646
16.4136 0.000272122 0.000115145
16.4443 0.000266491 0.000115565
16.475 0.000261479 0.000114294
16.5056 0.00026446 0.00011501
16.5363 0.000256458 0.000113942
16.567 0.000262196 0.000112932
16.5977 0.000264851 0.000113101
16.6284 0.000255716 0.000113355
16.659 0.000254001 0.000112627
16.6897 0.000256203 0.000112974
16.7204 0.000252243 0.000112107
16.7511 0.000242095 0.000111828
16.7817 0.000245055 0.000111155
16.8124 0.000248288 0.00011228
16.8431 0.000243251 0.000111539
16.8738 0.0002389 0.000111905
16.9045 0.000246379 0.000109705
16.9351 0.000239882 0.000109367
16.9658 0.000242878 0.00010878
16.9965 0.000238628 0.000108986
17.0272 0.000235381 0.000108344
17.0579 0.000234062 0.00010749
17.0885 0.000238577 0.000107603
17.1192 0.000233375 0.000107208
17.1499 0.00023293 0.000106979
17.1806 0.000232975 0.000104608
17.2113 0.000230297 0.000106693
17.2419 0.000235533 0.000106011
17.2726 0.000227867 0.000106674
17.3033 0.000225912 0.000106614
17.334 0.000226652 0.0001057
17.3647 0.000223103 0.000105124
17.3953 0.000220836 0.000104426
17.426 0.000229395 0.000105
17.4567 0.000221754 0.000103356
17.4874 0.000225362 0.000103211
17.5181 0.000222937 0.000103971
17.5487 0.00021363 0.000102181
17.5794 0.000212784 0.000102704
17.6101 0.000219633 0.000103439
17.6408 0.000210493 0.000102439
17.6715 0.000214552 0.000100319
17.7021 0.000217869 0.000102104
17.7328 0.000213994 0.000101451
17.7635 0.00020934 0.000100635
17.7942 0.000210949 0.000101125
17.8249 0.000207089 0.000100019
17.8555 0.000208258 0.000100337
17.8862 0.000205782 0.000100782
17.9169 0.000203759 9.92134e-05
17.9476 0.000203479 9.92232e-05
17.9783 0.000203274 9.9454e-05
18.0089 0.000207921 9.83111e-05
18.0396 0.000205588 9.92616e-05
18.0703 0.000194477 9.75377e-05
18.101 0.000199448 9.75276e-05
18.1317 0.000203523 9.6903e-05
18.1623 0.000201867 9.57613e-05
18.193 0.00019932 9.62695e-05
18.2237 0.000196683 9.57498e-05
18.2544 0.000195012 9.61566e-05
18.2851 0.000198886 9.6238e-05
18.3157 0.000197346 9.64102e-05
18.3464 0.000189517 9.54403e-05
18.3771 0.000195472 9.37826e-05
18.4078 0.000191444 9.38531e-05
18.4384 0.000186641 9.40173e-05
18.4691 0.000191551 9.38237e-05
18.4998 0.000184885 9.40663e-05
18.5305 0.000181341 9.17929e-05
18.5612 0.000183584 9.25895e-05
18.5918 0.000180586 9.36229e-05
18.6225 0.000177095 9.17067e-05
18.6532 0.000185979 9.26922e-05
18.6839 0.000182723 9.14552e-05
18.7146 0.000184904 9.25145e-05
18.7452 0.0001748 9.15561e-05
18.7759 0.00018632 9.18915e-05
18.8066 0.000168024 9.05466e-05
18.8373 0.000180069 8.95138e-05
18.868 0.000174073 9.04028e-05
18.8986 0.000178156 8.97135e-05
18.9293 0.000172838 9.03158e-05
18.96 0.000171716 8.95416e-05
18.9907 0.000170029 8.95662e-05
19.0214 0.00017567 8.83822e-05
19.052 0.00017072 8.80523e-05
19.0827 0.000173733 8.6999e-05
19.1134 0.000164892 8.75308e-05
19.1441 0.000170325 8.73897e-05
19.1748 0.000167786 8.70822e-05
19.2054 0.000165375 8.55965e-05
19.2361 0.000166078 8.72591e-05
19.2668 0.000165292 8.58718e-05
19.2975 0.000159002 8.63326e-05
19.3282 0.00016574 8.53997e-05
19.3588 0.000170599 8.63279e-05
19.3895 0.000162774 8.53855e-05
19.4202 0.000161297 8.49469e-05
19.4509 0.000161582 8.61562e-05
19.4816 0.000162797 8.48398e-05
19.5122 0.000158603 8.4331e-05
19.5429 0.00015786 8.3422e-05
19.5736 0.000155599 8.37935e-05
19.6043 0.000158869 8.36587e-05
19.635 0.000155335 8.29298e-05
19.6656 0.000159518 8.26419e-05
19.6963 0.000155953 8.19973e-05
19.727 0.000152736 8.22127e-05
19.7577 0.000150316 8.19651e-05
19.7884 0.000156122 8.15332e-05
19.819 0.00015171 8.09917e-05
19.8497 0.000152336 8.17237e-05
19.8804 0.000146714 8.09001e-05
19.9111 0.000150212 8.0689e-05
19.9418 0.000154607 7.96975e-05
19.9724 0.000142645 7.96598e-05
20.0031 0.000149733 8.06182e-05
20.0338 0.000144485 7.90408e-05
20.0645 0.000141467 7.89619e-05
20.0951 0.000145145 7.87942e-05
20.1258 0.000139659 7.79496e-05
20.1565 0.000140537 7.78211e-05
20.1872 0.00013986 7.85494e-05
20.2179 0.000140815 7.73708e-05
20.2485 0.000138167 7.64698e-05
20.2792 0.00013858 7.69355e-05
20.3099 0.000137159 7.65935e-05
20.3406 0.00014147 7.60992e-05
20.3713 0.000137107 7.63418e-05
20.4019 0.000139562 7.69349e-05
20.4326 0.00013723 7.51551e-05
20.4633 0.00013674 7.65308e-05
20.494 0.000137676 7.48498e-05
20.5247 0.000132698 7.45134e-05
20.5553 0.000139115 7.56118e-05
20.586 0.00013209 7.46395e-05
20.6167 0.000130715 7.39972e-05
20.6474 0.000130074 7.34896e-05
20.6781 0.000126675 7.35207e-05
20.7087 0.000126523 7.35363e-05
20.7394 0.000129195 7.34009e-05
20.7701 0.000130015 7.30951e-05
20.8008 0.000128664 7.27755e-05
20.8315 0.00012681 7.28951e-05
20.8621 0.000128509 7.16317e-05
20.8928 0.000128177 7.19859e-05
20.9235 0.000128972 7.04363e-05
20.9542 0.0001241 7.1484e-05
20.9849 0.000122344 7.16853e-05
21.0155 0.00012863 7.01402e-05
21.0462 0.000124841 7.01071e-05
21.0769 0.000124332 7.03848e-05
21.1076 0.000121874 7.0035e-05
21.1383 0.000120239 6.96953e-05
21.1689 0.000120499 6.95637e-05
21.1996 0.000121696 6.99725e-05
21.2303 0.000120582 6.89998e-05
21.261 0.000118759 6.92764e-05
21.2917 0.000118956 6.83031e-05
21.3223 0.000122256 6.8365e-05
21.353 0.000119682 6.80966e-05
21.3837 0.000120206 6.73216e-05
21.4144 0.000114097 6.78378e-05
21.4451 0.000118775 6.691e-05
21.4757 0.000121182 6.71398e-05
21.5064 0.000112677 6.64182e-05
21.5371 0.000117183 6.71146e-05
21.5678 0.000114751 6.61663e-05
21.5984 0.0001137 6.61327e-05
21.6291 0.00011211 6.68153e-05
21.6598 0.000112352 6.54868e-05
21.6905 0.000108554 6.5598e-05
21.7212 0.000115174 6.49706e-05
21.7518 0.000108169 6.50498e-05
21.7825 0.000109442 6.49857e-05
21.8132 0.000112581 6.37649e-05
21.8439 0.000109965 6.34748e-05
21.8746 0.00010741 6.37951e-05
21.9052 0.000107338 6.3889e-05
21.9359 0.000109631 6.34884e-05
21.9666 0.000107623 6.35597e-05
21.9973 0.00010398 6.30599e-05
22.028 0.000104326 6.29131e-05
22.0586 0.000107043 6.22384e-05
22.0893 0.000103209 6.23534e-05
22.12 0.000106931 6.13496e-05
22.1507 0.000105859 6.15148e-05
22.1814 0.000104974 6.21737e-05
22.212 0.000100966 6.21455e-05
22.2427 9.76456e-05 6.17249e-05
22.2734 9.98066e-05 6.14885e-05
22.3041 0.000102882 6.07982e-05
22.3348 0.00010143 6.08515e-05
22.3654 9.72117e-05 5.95498e-05
22.3961 9.82755e-05 5.98967e-05
22.4268 9.93006e-05 5.94358e-05
22.4575 9.63501e-05 6.00954e-05
22.4882 9.81853e-05 5.94708e-05
22.5188 9.7092e-05 5.88603e-05
22.5495 9.60834e-05 5.80958e-05
22.5802 0.000101722 5.84361e-05
22.6109 9.48236e-05 5.8269e-05
22.6416 9.67251e-05 5.81998e-05
22.6722 9.4599e-05 5.82411e-05
22.7029 9.75797e-05 5.8095e-05
22.7336 8.71771e-05 5.7228e-05
22.7643 9.33895e-05 5.73754e-05
22.795 9.38337e-05 5.68101e-05
22.8256 9.44472e-05 5.71696e-05
22.8563 8.97655e-05 5.63029e-05
22.887 9.48123e-05 5.61142e-05
22.9177 9.25915e-05 5.59109e-05
22.9484 9.07889e-05 5.59254e-05
22.979 9.05769e-05 5.53579e-05
23.0097 9.10059e-05 5.52555e-05
23.0404 9.15776e-05 5.53879e-05
23.0711 8.62179e-05 5.44826e-05
23.1018 8.71653e-05 5.43822e-05
23.1324 8.86146e-05 5.44089e-05
23.1631 8.81443e-05 5.43099e-05
23.1938 8.96979e-05 5.44376e-05
23.2245 8.74086e-05 5.3927e-05
23.2551 8.43565e-05 5.32618e-05
23.2858 8.38649e-05 5.28283e-05
23.3165 8.6648e-05 5.36627e-05
23.3472 8.2358e-05 5.28084e-05
23.3779 8.60715e-05 5.28015e-05
23.4085 8.27122e-05 5.21652e-05
23.4392 8.37673e-05 5.21074e-05
23.4699 8.31299e-05 5.18255e-05
23.5006 8.13207e-05 5.15634e-05
23.5313 8.49687e-05 5.15916e-05
23.5619 8.10361e-05 5.15538e-05
23.5926 8.16433e-05 5.12672e-05
23.6233 8.13694e-05 5.03155e-05
23.654 7.95833e-05 5.02062e-05
23.6847 8.01861e-05 5.07254e-05
23.7153 7.94254e-05 5.04292e-05
23.746 8.06361e-05 5.00261e-05
23.7767 8.0491e-05 4.98431e-05
23.8074 7.70724e-05 4.9506e-05
23.8381 7.8161e-05 4.95228e-05
23.8687 7.72007e-05 4.94903e-05
23.8994 7.70247e-05 4.84872e-05
23.9301 7.90796e-05 4.88725e-05
23.9608 7.44554e-05 4.86328e-05
23.9915 7.79322e-05 4.82924e-05
24.0221 7.47572e-05 4.8557e-05
24.0528 7.21794e-05 4.71227e-05
24.0835 7.55257e-05 4.70486e-05
24.1142 7.06084e-05 4.69774e-05
24.1449 7.45679e-05 4.72023e-05
24.1755 7.31555e-05 4.70867e-05
24.2062 7.3378e-05 4.72806e-05
24.2369 7.21968e-05 4.62565e-05
24.2676 7.23454e-05 4.64118e-05
24.2983 7.0965e-05 4.58755e-05
24.3289 7.15018e-05 4.53563e-05
24.3596 7.11177e-05 4.53114e-05
24.3903 7.09512e-05 4.59194e-05
24.421 6.94286e-05 4.48979e-05
24.4517 7.05027e-05 4.53101e-05
24.4823 7.20803e-05 4.44208e-05
24.513 7.00003e-05 4.43196e-05
24.5437 6.74389e-05 4.42302e-05
24.5744 6.93092e-05 4.40242e-05
24.6051 6.81224e-05 4.39776e-05
24.6357 6.87521e-05 4.32925e-05
24.6664 6.41127e-05 4.34855e-05
24.6971 6.65304e-05 4.33936e-05
24.7278 6.91064e-05 4.28681e-05
24.7584 6.61623e-05 4.25137e-05
24.7891 7.12865e-05 4.24143e-05
24.8198 6.41623e-05 4.23797e-05
24.8505 6.47669e-05 4.19764e-05
24.8812 6.47111e-05 4.20936e-05
24.9118 6.31376e-05 4.12304e-05
24.9425 6.28306e-05 4.1373e-05
24.9732 6.36367e-05 4.11579e-05
25.0039 6.24124e-05 4.14046e-05
25.0346 6.30222e-05 4.10445e-05
25.0652 6.27985e-05 4.08294e-05
25.0959 6.267e-05 4.03653e-05
25.1266 6.01367e-05 4.02868e-05
25.1573 6.02853e-05 3.99064e-05
25.188 5.99164e-05 4.00076e-05
25.2186 6.18861e-05 3.95165e-05
25.2493 5.93071e-05 3.94098e-05
25.28 6.1234e-05 3.93746e-05
25.3107 6.03721e-05 3.92825e-05
25.3414 6.0286e-05 3.86306e-05
25.372 5.84764e-05 3.89175e-05
25.4027 5.87713e-05 3.8148e-05
25.4334 5.6606e-05 3.79473e-05
25.4641 5.57296e-05 3.82842e-05
25.4948 5.34598e-05 3.76368e-05
25.5254 5.61858e-05 3.7773e-05
25.5561 5.68946e-05 3.77206e-05
25.5868 5.40418e-05 3.73343e-05
25.6175 5.42602e-05 3.67556e-05
25.6482 5.59643e-05 3.67877e-05
25.6788 5.42882e-05 3.64225e-05
25.7095 5.49947e-05 3.63193e-05
25.7402 5.48297e-05 3.60584e-05
25.7709 5.44319e-05 3.58819e-05
25.8016 5.42774e-05 3.51703e-05
25.8322 5.36671e-05 3.54394e-05
25.8629 5.2783e-05 3.5245e-05
25.8936 5.22908e-05 3.50227e-05
25.9243 5.31767e-05 3.48075e-05
25.955 5.37264e-05 3.49284e-05
25.9856 5.08295e-05 3.39736e-05
26.0163 5.13947e-05 3.42759e-05
26.047 5.11947e-05 3.46148e-05
26.0777 5.23045e-05 3.41062e-05
26.1084 5.08303e-05 3.35324e-05
26.139 4.95124e-05 3.32425e-05
26.1697 5.14589e-05 3.32043e-05
26.2004 5.04917e-05 3.36287e-05
26.2311 4.99697e-05 3.30583e-05
26.2618 4.93205e-05 3.24776e-05
26.2924 4.80806e-05 3.25715e-05
26.3231 5.1562e-05 3.18567e-05
26.3538 4.76774e-05 3.19304e-05
26.3845 4.51462e-05 3.15665e-05
26.4151 4.91304e-05 3.16855e-05
26.4458 4.64422e-05 3.14306e-05
26.4765 4.54307e-05 3.12225e-05
26.5072 4.46032e-05 3.12791e-05
26.5379 4.49628e-05 3.1178e-05
26.5685 4.35688e-05 3.06408e-05
26.5992 4.32369e-05 3.03785e-05
26.6299 4.51403e-05 3.01717e-05
26.6606 4.26916e-05 3.02439e-05
26.6913 4.23322e-05 2.98399e-05
26.7219 4.51949e-05 2.94125e-05
26.7526 4.29111e-05 2.92868e-05
26.7833 4.44131e-05 2.92076e-05
26.814 4.0808e-05 2.91104e-05
26.8447 4.08659e-05 2.88648e-05
26.8753 4.3291e-05 2.88108e-05
26.906 4.35548e-05 2.84748e-05
26.9367 4.36553e-05 2.85769e-05
26.9674 4.05396e-05 2.78695e-05
26.9981 4.02824e-05 2.78204e-05
27.0287 4.04919e-05 2.7553e-05
27.0594 3.95176e-05 2.75669e-05
27.0901 3.95931e-05 2.68548e-05
27.1208 3.92874e-05 2.70039e-05
27.1515 3.9048e-05 2.66061e-05
27.1821 3.70494e-05 2.65691e-05
27.2128 3.96592e-05 2.62268e-05
27.2435 4.1725e-05 2.63604e-05
27.2742 3.81417e-05 2.6032e-05
27.3049 3.8093e-05 2.55402e-05
27.3355 3.75404e-05 2.57433e-05
27.3662 3.81315e-05 2.5547e-05
27.3969 3.79313e-05 2.52508e-05
27.4276 3.69388e-05 2.505e-05
27.4583 3.80949e-05 2.48161e-05
27.4889 3.49532e-05 2.47009e-05
27.5196 3.52584e-05 2.43788e-05
27.5503 3.52515e-05 2.41767e-05
27.581 3.27581e-05 2.40384e-05
27.6117 3.60892e-05 2.4013e-05
27.6423 3.41775e-05 2.33137e-05
27.673 3.50481e-05 2.32238e-05
27.7037 3.41663e-05 2.28471e-05
27.7344 3.2244e-05 2.30843e-05
27.7651 3.45425e-05 2.2795e-05
27.7957 3.52638e-05 2.29078e-05
27.8264 3.44131e-05 2.27022e-05
27.8571 3.34874e-05 2.21532e-05
27.8878 3.19853e-05 2.17422e-05
27.9185 3.1362e-05 2.18371e-05
27.9491 3.24849e-05 2.11788e-05
27.9798 3.01462e-05 2.14832e-05
28.0105 3.14507e-05 2.15088e-05
28.0412 2.88242e-05 2.11599e-05
28.0718 3.06426e-05 2.10122e-05
28.1025 2.87465e-05 2.05946e-05
28.1332 2.95056e-05 2.07974e-05
28.1639 2.90419e-05 2.01899e-05
28.1946 2.73338e-05 2.01376e-05
28.2252 2.95794e-05 1.99287e-05
28.2559 2.82206e-05 1.99251e-05
28.2866 2.92008e-05 1.96888e-05
28.3173 2.67123e-05 1.93767e-05
28.348 2.64355e-05 1.91484e-05
28.3786 2.63938e-05 1.91129e-05
28.4093 2.86065e-05 1.86459e-05
28.44 2.62953e-05 1.86541e-05
28.4707 2.78232e-05 1.82754e-05
28.5014 2.52581e-05 1.81933e-05
28.532 2.65183e-05 1.81941e-05
28.5627 2.4013e-05 1.77889e-05
28.5934 2.51778e-05 1.74146e-05
28.6241 2.695e-05 1.7621e-05
28.6548 2.49899e-05 1.70899e-05
28.6854 2.51116e-05 1.69014e-05
28.7161 2.40913e-05 1.68153e-05
28.7468 2.31627e-05 1.64908e-05
28.7775 2.44123e-05 1.62571e-05
28.8082 2.65665e-05 1.65859e-05
28.8388 2.10179e-05 1.59816e-05
28.8695 2.3463e-05 1.58613e-05
28.9002 2.26811e-05 1.55816e-05
28.9309 2.20257e-05 1.54084e-05
28.9616 2.0599e-05 1.54128e-05
28.9922 2.35453e-05 1.49892e-05
29.0229 2.01204e-05 1.48097e-05
29.0536 2.11372e-05 1.45833e-05
29.0843 2.12169e-05 1.46628e-05
29.115 1.93288e-05 1.43817e-05
29.1456 1.86759e-05 1.43028e-05
29.1763 2.10464e-05 1.41593e-05
29.207 1.92516e-05 1.35227e-05
29.2377 2.08405e-05 1.35752e-05
29.2684 1.7518e-05 1.33928e-05
29.299 1.94e-05 1.3143e-05
29.3297 2.12562e-05 1.3045e-05
29.3604 1.88484e-05 1.25903e-05
29.3911 1.74892e-05 1.26826e-05
29.4218 1.75905e-05 1.19982e-05
29.4524 1.81851e-05 1.21405e-05
29.4831 1.85773e-05 1.20005e-05
29.5138 1.61678e-05 1.22895e-05
29.5445 1.7406e-05 1.12929e-05
29.5751 1.42131e-05 1.13236e-05
29.6058 1.53185e-05 1.11763e-05
29.6365 1.54974e-05 1.14229e-05
29.6672 1.36486e-05 1.09981e-05
29.6979 1.65782e-05 1.07543e-05
29.7285 1.66436e-05 1.02583e-05
29.7592 1.50594e-05 1.02336e-05
29.7899 1.49255e-05 1.04e-05
29.8206 1.3547e-05 9.78184e-06
29.8513 1.39498e-05 9.95737e-06
29.8819 1.34385e-05 9.68746e-06
29.9126 1.44376e-05 9.13101e-06
29.9433 1.59398e-05 9.32725e-06
29.974 1.52747e-05 9.20564e-06
30.0047 1.16979e-05 8.78141e-06
30.0353 1.14022e-05 8.52152e-06
30.066 1.13285e-05 8.24259e-06
30.0967 1.02591e-05 8.71548e-06
30.1274 1.24273e-05 8.21684e-06
30.1581 1.10465e-05 7.96572e-06
30.1887 1.12937e-05 7.53856e-06
30.2194 1.05123e-05 7.41474e-06
30.2501 9.22099e-06 6.92309e-06
30.2808 1.05049e-05 7.2584e-06
30.3115 9.88496e-06 6.9836e-06
30.3421 9.64332e-06 6.92635e-06
30.3728 1.07896e-05 6.64247e-06
30.4035 1.06086e-05 5.96369e-06
30.4342 8.93549e-06 6.11324e-06
30.4649 8.1785e-06 6.11877e-06
30.4955 6.03815e-06 5.84933e-06
30.5262 7.14126e-06 5.56474e-06
30.5569 8.63638e-06 5.88844e-06
30.5876 8.05003e-06 5.02756e-06
30.6183 6.04162e-06 5.06919e-06
30.6489 7.39915e-06 4.8465e-06
30.6796 6.78133e-06 4.62506e-06
30.7103 5.5304e-06 4.65742e-06
30.741 6.60693e-06 4.33364e-06
30.7717 4.98656e-06 4.16925e-06
30.8023 5.42219e-06 4.05915e-06
30.833 4.24871e-06 3.92737e-06
30.8637 4.51372e-06 3.7347e-06
30.8944 5.26467e-06 3.57444e-06
30.9251 5.965e-06 3.42016e-06
30.9557 3.68015e-06 2.83608e-06
30.9864 3.2994e-06 2.88119e-06
31.0171 3.82851e-06 2.53007e-06
31.0478 2.65429e-06 2.59247e-06
31.0785 3.08282e-06 2.21358e-06
31.1091 3.49178e-06 2.30017e-06
31.1398 2.5662e-06 1.95846e-06
31.1705 1.85935e-06 2.03298e-06
31.2012 1.28292e-06 1.60912e-06
31.2318 1.13069e-06 1.68009e-06
31.2625 2.83629e-06 1.45327e-06
31.2932 1.13849e-07 1.03027e-06
31.3239 5.58202e-07 1.16513e-06
31.3546 9.49874e-07 1.09503e-06
31.3852 -1.78116e-07 1.00272e-06


==> anc/CLASSICALSTATISTICAL/wRho_L0.5G0.1B1.0.txt <==
0 0 0
0.0306796 0.00434059 0.000101213
0.0613592 0.00878872 0.000167737
0.0920388 0.013398 0.00024842
0.122718 0.0181609 0.000353632
0.153398 0.0228941 0.000409596
0.184078 0.0278382 0.000509755
0.214757 0.0327346 0.000592592
0.245437 0.0377972 0.000656028
0.276117 0.0442822 0.000817529
0.306796 0.0518939 0.000954893
0.337476 0.0602377 0.000939727
0.368155 0.0681932 0.00125661
0.398835 0.0761666 0.00125096
0.429515 0.084962 0.00137085
0.460194 0.0972815 0.00166754
0.490874 0.112168 0.0017772
0.521553 0.125948 0.00202672
0.552233 0.14593 0.00231139
0.582913 0.166331 0.00264892
0.613592 0.189354 0.00299648
0.644272 0.225073 0.00348908
0.674952 0.256659 0.00362292
0.705631 0.315906 0.00411277
0.736311 0.376422 0.00492895
0.76699 0.455125 0.00581561
0.79767 0.565587 0.0072384
0.82835 0.717195 0.00887584
0.859029 0.922876 0.0113544
0.889709 1.24065 0.0133342
0.920388 1.72971 0.0203853
0.951068 2.55351 0.0285314
0.981748 3.90484 0.0403229
1.01243 6.2088 0.0561821
1.04311 9.92679 0.110293
1.07379 13.4094 0.123295
1.10447 13.3484 0.139908
1.13515 9.57679 0.0977174
1.16583 6.34402 0.068241
1.19651 4.21478 0.0453857
1.22718 2.83155 0.0331647
1.25786 1.98297 0.0207026
1.28854 1.40339 0.0173238
1.31922 1.05827 0.0136702
1.3499 0.800273 0.0108428
1.38058 0.628551 0.0084833
1.41126 0.509689 0.00704239
1.44194 0.422531 0.00652509
1.47262 0.353991 0.00533974
1.5033 0.293139 0.00503624
1.53398 0.247907 0.00440384
1.56466 0.212615 0.00382565
1.59534 0.186185 0.00364372
1.62602 0.165377 0.00328618
1.6567 0.149882 0.00329959
1.68738 0.129568 0.00315536
1.71806 0.120206 0.00287694
1.74874 0.106687 0.00262681
1.77942 0.0979866 0.0025281
1.8101 0.0884839 0.00238349
1.84078 0.0803376 0.00241796
1.87146 0.0749437 0.0022177
1.90214 0.0680528 0.00220829
1.93282 0.0632526 0.00213718
1.9635 0.0584628 0.00200384
1.99418 0.0539653 0.0019726
2.02485 0.0503623 0.00190803
2.05553 0.0467717 0.00177357
2.08621 0.043467 0.00179527
2.11689 0.0416052 0.00168253
2.14757 0.0381346 0.00169825
2.17825 0.0373615 0.00169457
2.20893 0.0345245 0.00163905
2.23961 0.0324086 0.00155555
2.27029 0.0306609 0.00151194
2.30097 0.0290309 0.00149033
2.33165 0.0273839 0.00145146
2.36233 0.0260975 0.00142143
2.39301 0.025128 0.00139156
2.42369 0.0236721 0.00138569
2.45437 0.0225535 0.00136972
2.48505 0.0217124 0.00130176
2.51573 0.0204412 0.00129986
2.54641 0.019381 0.00127186
2.57709 0.0184568 0.00126675
2.60777 0.017605 0.00121271
2.63845 0.0170468 0.00119949
2.66913 0.0163022 0.00118569
2.69981 0.0157584 0.00115251
2.73049 0.0151033 0.00114656
2.76117 0.0144587 0.00112
2.79185 0.0140475 0.00109791
2.82252 0.0132761 0.00107676
2.8532 0.0128873 0.0010707
2.88388 0.0125587 0.00105458
2.91456 0.0121367 0.00104984
2.94524 0.0116803 0.00102862
2.97592 0.0112951 0.00101075
3.0066 0.0108294 0.00100077
3.03728 0.0107338 0.000976684
3.06796 0.0101535 0.000962788
3.09864 0.00987849 0.000949424
3.12932 0.00959657 0.000953393
3.16 0.00933121 0.000932715
3.19068 0.00900837 0.000931649
3.22136 0.00897468 0.000904725
3.25204 0.00884546 0.000896471
3.28272 0.00866161 0.0009004
3.3134 0.00839679 0.000892092
3.34408 0.00810885 0.000859856
3.37476 0.00795962 0.000871047
3.40544 0.0076584 0.000851714
3.43612 0.00749304 0.000827877
3.4668 0.00730066 0.000834002
3.49748 0.0070558 0.000832446
3.52816 0.00687442 0.000817707
3.55884 0.00661718 0.00080304
3.58952 0.00638488 0.000784966
3.62019 0.00621777 0.000784255
3.65087 0.00590205 0.000780119
3.68155 0.0057982 0.00077646
3.71223 0.00567499 0.000763541
3.74291 0.00551729 0.000751935
3.77359 0.00525172 0.000739237
3.80427 0.00509609 0.000741099
3.83495 0.00496052 0.000733279
3.86563 0.00478309 0.000725952
3.89631 0.00466841 0.000720116
3.92699 0.00462858 0.000715071
3.95767 0.00450446 0.000705846
3.98835 0.00435068 0.000700581
4.01903 0.00424913 0.000689605
4.04971 0.00411446 0.000687037
4.08039 0.00398912 0.000680322
4.11107 0.00392677 0.000669395
4.14175 0.00380749 0.000670674
4.17243 0.00371099 0.000663677
4.20311 0.00369366 0.000657407
4.23379 0.00359149 0.000652906
4.26447 0.00355004 0.000647763
4.29515 0.00342719 0.000643364
4.32583 0.00334882 0.000635542
4.35651 0.00327942 0.000626486
4.38719 0.00324229 0.00061951
4.41786 0.00311935 0.000613625
4.44854 0.00305883 0.000614435
4.47922 0.00302328 0.000609941
4.5099 0.00296572 0.000609581
4.54058 0.00289652 0.000598477
4.57126 0.00284728 0.000596681
4.60194 0.00276184 0.000591568
4.63262 0.00279786 0.000586234
4.6633 0.0027003 0.000581422
4.69398 0.00264409 0.000576907
4.72466 0.00257925 0.000575556
4.75534 0.00253357 0.000567942
4.78602 0.00251392 0.000565509
4.8167 0.00244488 0.000562503
4.84738 0.00239794 0.000558038
4.87806 0.00236532 0.000553367
4.90874 0.00231951 0.000547643
4.93942 0.00230226 0.00054786
4.9701 0.00222941 0.000543784
5.00078 0.00220433 0.000539385
5.03146 0.00220274 0.000530778
5.06214 0.00214859 0.000530516
5.09282 0.00207486 0.00052701
5.1235 0.00207603 0.000523983
5.15418 0.00202338 0.000519398
5.18486 0.00199763 0.000513898
5.21553 0.00196839 0.000515618
5.24621 0.0019289 0.000511115
5.27689 0.00192685 0.000502671
5.30757 0.00190097 0.00050166
5.33825 0.00185234 0.000499973
5.36893 0.00181279 0.000496382
5.39961 0.00180273 0.000493409
5.43029 0.00177195 0.000487368
5.46097 0.0017067 0.000486919
5.49165 0.00170483 0.00048191
5.52233 0.00169398 0.000479084
5.55301 0.00166323 0.000477391
5.58369 0.00164411 0.000474244
5.61437 0.00164366 0.000468419
5.64505 0.00158245 0.00046868
5.67573 0.00157742 0.000462833
5.70641 0.00154302 0.000462692
5.73709 0.00153177 0.000458743
5.76777 0.00150892 0.000457035
5.79845 0.0014717 0.000454364
5.82913 0.00146229 0.000451747
5.85981 0.00146913 0.000449026
5.89049 0.00141739 0.000446416
5.92117 0.00140287 0.000444035
5.95185 0.00139477 0.000441784
5.98253 0.00137157 0.000439083
6.0132 0.00135039 0.000436585
6.04388 0.00132221 0.000435255
6.07456 0.00130446 0.000431376
6.10524 0.00128862 0.000428483
6.13592 0.00129825 0.000426115
6.1666 0.00124835 0.000424054
6.19728 0.00125384 0.000421035
6.22796 0.00122976 0.000418703
6.25864 0.00121335 0.000417735
6.28932 0.0012082 0.000415153
6.32 0.00118691 0.000411266
6.35068 0.00115979 0.000408755
6.38136 0.00115362 0.000406463
6.41204 0.0011444 0.000405189
6.44272 0.00111389 0.000402219
6.4734 0.00112048 0.000400868
6.50408 0.00108865 0.000399292
6.53476 0.001084 0.000396282
6.56544 0.00106697 0.000395418
6.59612 0.00105479 0.000393196
6.6268 0.00105322 0.000390611
6.65748 0.00103522 0.000389031
6.68816 0.00102165 0.000386657
6.71884 0.00100869 0.000383269
6.74952 0.00100638 0.000382512
6.7802 0.000996789 0.000380596
6.81087 0.000976334 0.000379413
6.84155 0.000974195 0.000376215
6.87223 0.000954204 0.000374613
6.90291 0.000939983 0.00037282
6.93359 0.000940848 0.000371218
6.96427 0.00092231 0.000369658
6.99495 0.000921855 0.000367768
7.02563 0.00090875 0.000365855
7.05631 0.000905195 0.000364059
7.08699 0.00089891 0.000361716
7.11767 0.000878032 0.000359682
7.14835 0.000875366 0.000358804
7.17903 0.000862058 0.000356324
7.20971 0.000852797 0.000355168
7.24039 0.000847395 0.000352411
7.27107 0.000837877 0.000352021
7.30175 0.000828144 0.000350019
7.33243 0.000821886 0.000348403
7.36311 0.000816637 0.000346441
7.39379 0.000813054 0.000345065
7.42447 0.000788353 0.000343304
7.45515 0.000801763 0.000341418
7.48583 0.000779535 0.000340906
7.51651 0.000767153 0.000338554
7.54719 0.000758542 0.000336834
7.57787 0.000756243 0.000335268
7.60854 0.000743897 0.000333789
7.63922 0.000750471 0.000332848
7.6699 0.000740831 0.000330084
7.70058 0.000737548 0.000328286
7.73126 0.000727021 0.000327705
7.76194 0.000717656 0.000325543
7.79262 0.000712281 0.000324803
7.8233 0.000711804 0.00032331
7.85398 0.00069815 0.000321905
7.88466 0.000688881 0.000320208
7.91534 0.00068214 0.000319846
7.94602 0.000681275 0.000317475
7.9767 0.000675036 0.000315665
8.00738 0.000667303 0.00031507
8.03806 0.000656052 0.000314144
8.06874 0.000659414 0.00031155
8.09942 0.00064724 0.000310644
8.1301 0.000644443 0.000309152
8.16078 0.000630761 0.000307502
8.19146 0.00063574 0.000306305
8.22214 0.000621796 0.000305264
8.25282 0.000617137 0.000303266
8.2835 0.000610676 0.000302502
8.31418 0.000610717 0.000301188
8.34486 0.000596668 0.000300033
8.37554 0.000597206 0.000298751
8.40621 0.000597961 0.000297469
8.43689 0.00059047 0.000296052
8.46757 0.000586252 0.00029495
8.49825 0.000584905 0.000293439
8.52893 0.000574708 0.0002926
8.55961 0.00056708 0.000291311
8.59029 0.000570338 0.000290263
8.62097 0.000564271 0.000288133
8.65165 0.000556241 0.000288458
8.68233 0.000559211 0.000286369
8.71301 0.000551884 0.00028472
8.74369 0.000550053 0.000284003
8.77437 0.000542862 0.000282988
8.80505 0.000539308 0.000281349
8.83573 0.00053181 0.000280892
8.86641 0.000529376 0.000279114
8.89709 0.000527215 0.000278192
8.92777 0.000516806 0.000277213
8.95845 0.000514798 0.000275984
8.98913 0.000511967 0.000275065
9.01981 0.000510398 0.000273741
9.05049 0.000502494 0.000272855
9.08117 0.000500511 0.000271887
9.11185 0.000501183 0.00027031
9.14253 0.00049508 0.000269785
9.17321 0.000484184 0.000268366
9.20388 0.00049004 0.00026762
9.23456 0.000487545 0.000265949
9.26524 0.000477932 0.000265111
9.29592 0.000472688 0.000264211
9.3266 0.000471654 0.000263088
9.35728 0.00046542 0.000262421
9.38796 0.0004663 0.000261027
9.41864 0.000459222 0.000260059
9.44932 0.000452854 0.000258689
9.48 0.000456625 0.000258221
9.51068 0.000453939 0.000257158
9.54136 0.000450678 0.000255953
9.57204 0.000442352 0.000255364
9.60272 0.000445607 0.0002541
9.6334 0.000439059 0.000253486
9.66408 0.000435655 0.00025238
9.69476 0.000433011 0.0002512
9.72544 0.000431374 0.000250303
9.75612 0.000427617 0.000249517
9.7868 0.000423171 0.000248418
9.81748 0.000420711 0.000247494
9.84816 0.00041963 0.000246747
9.87884 0.000414368 0.000245678
9.90952 0.000414434 0.000244367
9.9402 0.000415215 0.000243768
9.97088 0.000410866 0.000242844
10.0016 0.000407749 0.000242019
10.0322 0.000402711 0.000240988
10.0629 0.000401952 0.000240197
10.0936 0.000392765 0.000239332
10.1243 0.000392541 0.000238453
10.155 0.000391116 0.000237497
10.1856 0.000388592 0.000236743
10.2163 0.000384789 0.000236171
10.247 0.000385329 0.000234903
10.2777 0.000380732 0.000234241
10.3084 0.000380238 0.000233292
10.339 0.000377736 0.000232426
10.3697 0.000378265 0.000231424
10.4004 0.000369312 0.000230701
10.4311 0.000372735 0.00023016
10.4617 0.000367635 0.000229006
10.4924 0.000365267 0.000228303
10.5231 0.000363486 0.000227351
10.5538 0.0003581 0.000226798
10.5845 0.000359137 0.000225959
10.6151 0.000356455 0.000225258
10.6458 0.000354609 0.000224016
10.6765 0.000348973 0.000223658
10.7072 0.000352214 0.00022281
10.7379 0.000345828 0.000221714
10.7685 0.000349352 0.000221412
10.7992 0.000345098 0.000220211
10.8299 0.000344034 0.000219183
10.8606 0.000341217 0.000218701
10.8913 0.000338088 0.000218108
10.9219 0.000335165 0.000217006
10.9526 0.000332916 0.000216617
10.9833 0.000333326 0.000215692
11.014 0.00033002 0.000214865
11.0447 0.000329272 0.000214211
11.0753 0.000329146 0.000213388
11.106 0.000325746 0.000212844
11.1367 0.000321024 0.000211811
11.1674 0.000320259 0.000211252
11.1981 0.000319648 0.000210516
11.2287 0.000319883 0.000209884
11.2594 0.000317054 0.000208967
11.2901 0.000312326 0.000208111
11.3208 0.000310319 0.000207615
11.3515 0.00031247 0.000206957
11.3821 0.000307186 0.000206199
11.4128 0.000306057 0.000205394
11.4435 0.000305571 0.000204611
11.4742 0.000303487 0.000204072
11.5049 0.000301981 0.000203298
11.5355 0.000303525 0.000202721
11.5662 0.000300591 0.000201781
11.5969 0.000295941 0.000201203
11.6276 0.000295459 0.00020077
11.6583 0.000292473 0.000199788
11.6889 0.000293031 0.000199349
11.7196 0.000289151 0.000198823
11.7503 0.000288027 0.00019798
11.781 0.000287984 0.000197273
11.8117 0.000286828 0.000196674
11.8423 0.000286069 0.000195903
11.873 0.000284207 0.000195308
11.9037 0.000281773 0.00019475
11.9344 0.000278353 0.000194069
11.9651 0.000277801 0.000193366
11.9957 0.000276711 0.000192805
12.0264 0.000275803 0.00019214
12.0571 0.000275825 0.000191474
12.0878 0.000272246 0.000190638
12.1184 0.000270617 0.000190092
12.1491 0.000269892 0.00018945
12.1798 0.000269091 0.00018896
12.2105 0.000266003 0.000188154
12.2412 0.000268048 0.000187789
12.2718 0.000266162 0.000187044
12.3025 0.000261794 0.000186361
12.3332 0.00026248 0.000185735
12.3639 0.000261293 0.000184911
12.3946 0.000260301 0.000184377
12.4252 0.000258414 0.000183927
12.4559 0.000257638 0.000183473
12.4866 0.000254046 0.000182899
12.5173 0.000254148 0.000181964
12.548 0.000253704 0.000181578
12.5786 0.000251343 0.000180942
12.6093 0.000250132 0.000180465
12.64 0.000248254 0.00017981
12.6707 0.000247622 0.000179238
12.7014 0.00024663 0.000178623
12.732 0.000245651 0.00017801
12.7627 0.000244488 0.000177585
12.7934 0.000242954 0.000177033
12.8241 0.000241336 0.000176409
12.8548 0.00024072 0.000175721
12.8854 0.000239551 0.000175246
12.9161 0.000239388 0.000174654
12.9468 0.000237295 0.000174088
12.9775 0.000234249 0.000173585
13.0082 0.000234649 0.00017292
13.0388 0.00023588 0.000172471
13.0695 0.000231982 0.000171899
13.1002 0.000231851 0.000171383
13.1309 0.00023084 0.000170853
13.1616 0.000230148 0.000170158
13.1922 0.000227554 0.000169704
13.2229 0.000226071 0.000169111
13.2536 0.00022578 0.000168585
13.2843 0.00022602 0.000168098
13.315 0.000225979 0.000167493
13.3456 0.000223201 0.000167037
13.3763 0.000222826 0.000166469
13.407 0.000220418 0.000165968
13.4377 0.000218693 0.000165512
13.4684 0.000217579 0.000165019
13.499 0.000217185 0.000164257
13.5297 0.000216037 0.000163853
13.5604 0.000215915 0.00016327
13.5911 0.000214905 0.000162899
13.6217 0.000214011 0.000162295
13.6524 0.000213004 0.00016176
13.6831 0.000212432 0.000161159
13.7138 0.000211155 0.000160865
13.7445 0.000210808 0.000160137
13.7751 0.000208763 0.000159752
13.8058 0.000208225 0.000159215
13.8365 0.000207716 0.000158663
13.8672 0.000207289 0.000158149
13.8979 0.000205748 0.000157794
13.9285 0.000204824 0.000157273
13.9592 0.000202467 0.000156791
13.9899 0.000200984 0.000156267
14.0206 0.000200996 0.000155789
14.0513 0.000200292 0.000155195
14.0819 0.000199821 0.000154782
14.1126 0.000199136 0.000154435
14.1433 0.000199999 0.000153929
14.174 0.000196408 0.000153397
14.2047 0.000196601 0.000152949
14.2353 0.000194575 0.000152351
14.266 0.000195589 0.000151902
14.2967 0.000194046 0.000151425
14.3274 0.000193355 0.000151018
14.3581 0.000191921 0.000150512
14.3887 0.000191485 0.000150098
14.4194 0.000189994 0.000149591
14.4501 0.00019056 0.000148995
14.4808 0.000189273 0.000148571
14.5115 0.000187665 0.000148191
14.5421 0.000186866 0.000147615
14.5728 0.000185554 0.000147283
14.6035 0.000186204 0.000146769
14.6342 0.000184959 0.000146317
14.6649 0.000184427 0.000145879
14.6955 0.000182527 0.000145502
14.7262 0.000182731 0.000145106
14.7569 0.000182384 0.000144412
14.7876 0.000181217 0.000144125
14.8183 0.000180275 0.000143501
14.8489 0.000179084 0.000143248
14.8796 0.000177573 0.00014274
14.9103 0.00017931 0.000142323
14.941 0.00017726 0.000141787
14.9717 0.000176407 0.00014147
15.0023 0.000175307 0.000140933
15.033 0.000175029 0.000140606
15.0637 0.000173634 0.000140073
15.0944 0.000172176 0.000139677
15.1251 0.000172986 0.000139214
15.1557 0.000172935 0.000138815
15.1864 0.000171651 0.000138428
15.2171 0.000169533 0.000137976
15.2478 0.000169849 0.000137492
15.2784 0.000169794 0.000137148
15.3091 0.000167878 0.000136692
15.3398 0.000168384 0.00013626
15.3705 0.000166488 0.000135887
15.4012 0.000166242 0.000135393
15.4318 0.000166078 0.000135059
15.4625 0.000165527 0.00013461
15.4932 0.000164829 0.000134169
15.5239 0.00016294 0.000133744
15.5546 0.000163836 0.00013341
15.5852 0.000162846 0.000133025
15.6159 0.00016157 0.000132544
15.6466 0.000161372 0.000132047
15.6773 0.000160733 0.00013172
15.708 0.000159457 0.000131269
15.7386 0.000158074 0.000130907
15.7693 0.000158702 0.000130541
15.8 0.000157219 0.000130119
15.8307 0.000156212 0.000129746
15.8614 0.000157401 0.000129318
15.892 0.000156618 0.000128993
15.9227 0.000154495 0.000128494
15.9534 0.000154689 0.00012811
15.9841 0.000154141 0.000127702
16.0148 0.000153261 0.000127394
16.0454 0.000153444 0.000126995
16.0761 0.000152187 0.000126533
16.1068 0.000151006 0.000126164
16.1375 0.000150914 0.000125789
16.1682 0.000151058 0.000125443
16.1988 0.000149854 0.00012498
16.2295 0.000148483 0.000124584
16.2602 0.000148893 0.000124245
16.2909 0.000147729 0.000123845
16.3216 0.000147873 0.000123439
16.3522 0.000147904 0.00012314
16.3829 0.000146574 0.000122709
16.4136 0.000146116 0.000122292
16.4443 0.000145124 0.000121938
16.475 0.000144086 0.000121522
16.5056 0.000144229 0.000121136
16.5363 0.000144117 0.000120752
16.567 0.000142628 0.000120471
16.5977 0.000142258 0.00011999
16.6284 0.000141149 0.000119676
16.659 0.00014096 0.000119331
16.6897 0.000141388 0.000119031
16.7204 0.000139588 0.000118596
16.7511 0.000139205 0.000118243
16.7817 0.000138531 0.000117982
16.8124 0.000138131 0.000117578
16.8431 0.000137448 0.000117161
16.8738 0.000136613 0.000116846
16.9045 0.000136722 0.000116399
16.9351 0.00013563 0.000116078
16.9658 0.000135804 0.000115711
16.9965 0.000135619 0.000115271
17.0272 0.00013436 0.000114919
17.0579 0.000133742 0.000114584
17.0885 0.000133472 0.000114239
17.1192 0.000132936 0.000113949
17.1499 0.000131851 0.000113589
17.1806 0.000132286 0.000113145
17.2113 0.000131053 0.000112802
17.2419 0.000131507 0.000112473
17.2726 0.000129699 0.000112164
17.3033 0.000130358 0.000111806
17.334 0.000129117 0.000111389
17.3647 0.00012908 0.000111045
17.3953 0.0001283 0.000110741
17.426 0.000128507 0.000110384
17.4567 0.00012787 0.000110021
17.4874 0.00012723 0.000109684
17.5181 0.000127115 0.000109354
17.5487 0.000125672 0.000108999
17.5794 0.000124812 0.000108676
17.6101 0.000126009 0.000108401
17.6408 0.000124679 0.000108034
17.6715 0.000124132 0.000107663
17.7021 0.000123488 0.000107327
17.7328 0.000123565 0.000107014
17.7635 0.000122024 0.000106673
17.7942 0.000122361 0.00010629
17.8249 0.000121588 0.000106026
17.8555 0.000121076 0.000105636
17.8862 0.000120951 0.000105375
17.9169 0.000120413 0.000105006
17.9476 0.000119845 0.000104708
17.9783 0.000119302 0.000104333
18.0089 0.000119401 0.000104011
18.0396 0.000118478 0.000103711
18.0703 0.000117326 0.000103301
18.101 0.000118324 0.000103003
18.1317 0.000117583 0.000102692
18.1623 0.000116984 0.000102384
18.193 0.000116257 0.00010202
18.2237 0.000115987 0.000101653
18.2544 0.000115603 0.000101467
18.2851 0.000115323 0.000101107
18.3157 0.000115048 0.000100775
18.3464 0.000113789 0.00010046
18.3771 0.000113959 0.00010007
18.4078 0.000113425 9.97824e-05
18.4384 0.000112856 9.94764e-05
18.4691 0.000112738 9.91685e-05
18.4998 0.000111621 9.89121e-05
18.5305 0.000111272 9.85462e-05
18.5612 0.00011146 9.82245e-05
18.5918 0.000110888 9.78979e-05
18.6225 0.000109648 9.75757e-05
18.6532 0.000110322 9.72275e-05
18.6839 0.000109521 9.70415e-05
18.7146 0.000108735 9.66242e-05
18.7452 0.000108403 9.63706e-05
18.7759 0.000107948 9.60771e-05
18.8066 0.000106596 9.57196e-05
18.8373 0.000107291 9.54205e-05
18.868 0.000106583 9.50641e-05
18.8986 0.000106402 9.48085e-05
18.9293 0.000106089 9.45497e-05
18.96 0.000105574 9.41923e-05
18.9907 0.000105285 9.39118e-05
19.0214 0.000105201 9.35433e-05
19.052 0.000104354 9.33169e-05
19.0827 0.000103968 9.29467e-05
19.1134 0.000103497 9.26362e-05
19.1441 0.000103537 9.23672e-05
19.1748 0.000103086 9.20427e-05
19.2054 0.000102208 9.17287e-05
19.2361 0.000102274 9.14175e-05
19.2668 0.00010198 9.11701e-05
19.2975 0.000101153 9.08328e-05
19.3282 0.000100327 9.05484e-05
19.3588 0.000101041 9.02668e-05
19.3895 0.000100246 8.99753e-05
19.4202 0.000100062 8.96444e-05
19.4509 9.94971e-05 8.93828e-05
19.4816 9.93102e-05 8.90499e-05
19.5122 9.86677e-05 8.87249e-05
19.5429 9.80598e-05 8.84632e-05
19.5736 9.8124e-05 8.82589e-05
19.6043 9.81294e-05 8.7868e-05
19.635 9.70583e-05 8.75946e-05
19.6656 9.71707e-05 8.72936e-05
19.6963 9.65039e-05 8.70306e-05
19.727 9.59189e-05 8.67112e-05
19.7577 9.541e-05 8.64387e-05
19.7884 9.49965e-05 8.61271e-05
19.819 9.52025e-05 8.58562e-05
19.8497 9.46098e-05 8.55794e-05
19.8804 9.41281e-05 8.52972e-05
19.9111 9.42062e-05 8.50208e-05
19.9418 9.38786e-05 8.47032e-05
19.9724 9.26639e-05 8.44195e-05
20.0031 9.30229e-05 8.41622e-05
20.0338 9.2268e-05 8.38649e-05
20.0645 9.14567e-05 8.35919e-05
20.0951 9.23213e-05 8.32829e-05
20.1258 9.11457e-05 8.30513e-05
20.1565 9.10544e-05 8.27586e-05
20.1872 9.06e-05 8.24423e-05
20.2179 9.02647e-05 8.21709e-05
20.2485 9.00537e-05 8.1878e-05
20.2792 8.96008e-05 8.16343e-05
20.3099 8.91766e-05 8.13341e-05
20.3406 8.90787e-05 8.10614e-05
20.3713 8.92162e-05 8.07544e-05
20.4019 8.86952e-05 8.05073e-05
20.4326 8.77533e-05 8.01942e-05
20.4633 8.7575e-05 7.99471e-05
20.494 8.67728e-05 7.96555e-05
20.5247 8.68614e-05 7.93819e-05
20.5553 8.67664e-05 7.90669e-05
20.586 8.60271e-05 7.88208e-05
20.6167 8.54964e-05 7.85588e-05
20.6474 8.55261e-05 7.83027e-05
20.6781 8.51693e-05 7.79724e-05
20.7087 8.45978e-05 7.77272e-05
20.7394 8.43484e-05 7.7524e-05
20.7701 8.43917e-05 7.71707e-05
20.8008 8.34778e-05 7.69175e-05
20.8315 8.325e-05 7.66881e-05
20.8621 8.35241e-05 7.63713e-05
20.8928 8.28903e-05 7.61091e-05
20.9235 8.28141e-05 7.5827e-05
20.9542 8.21938e-05 7.55921e-05
20.9849 8.17897e-05 7.53069e-05
21.0155 8.19006e-05 7.50523e-05
21.0462 8.12027e-05 7.47869e-05
21.0769 8.07909e-05 7.44681e-05
21.1076 8.06732e-05 7.42503e-05
21.1383 8.0599e-05 7.39817e-05
21.1689 7.98451e-05 7.37299e-05
21.1996 7.98981e-05 7.34375e-05
21.2303 7.93886e-05 7.31884e-05
21.261 7.90783e-05 7.28867e-05
21.2917 7.87948e-05 7.26532e-05
21.3223 7.85954e-05 7.23767e-05
21.353 7.81628e-05 7.21403e-05
21.3837 7.7855e-05 7.18654e-05
21.4144 7.71981e-05 7.1601e-05
21.4451 7.72447e-05 7.13248e-05
21.4757 7.73543e-05 7.10751e-05
21.5064 7.60176e-05 7.08123e-05
21.5371 7.6709e-05 7.05637e-05
21.5678 7.60743e-05 7.03222e-05
21.5984 7.54804e-05 7.00684e-05
21.6291 7.50011e-05 6.9785e-05
21.6598 7.48176e-05 6.95402e-05
21.6905 7.4625e-05 6.92681e-05
21.7212 7.45809e-05 6.89959e-05
21.7518 7.38761e-05 6.87688e-05
21.7825 7.36791e-05 6.85129e-05
21.8132 7.36635e-05 6.8215e-05
21.8439 7.30929e-05 6.80171e-05
21.8746 7.25269e-05 6.77305e-05
21.9052 7.23569e-05 6.74761e-05
21.9359 7.23127e-05 6.7243e-05
21.9666 7.19185e-05 6.69556e-05
21.9973 7.18769e-05 6.672e-05
22.028 7.1172e-05 6.64649e-05
22.0586 7.11898e-05 6.62106e-05
22.0893 7.10582e-05 6.5922e-05
22.12 7.06082e-05 6.56835e-05
22.1507 7.02187e-05 6.54497e-05
22.1814 7.01167e-05 6.51928e-05
22.212 6.94566e-05 6.49585e-05
22.2427 6.87441e-05 6.46932e-05
22.2734 6.89452e-05 6.44924e-05
22.3041 6.88183e-05 6.4199e-05
22.3348 6.83772e-05 6.39407e-05
22.3654 6.82189e-05 6.37037e-05
22.3961 6.75601e-05 6.34529e-05
22.4268 6.77343e-05 6.32338e-05
22.4575 6.69769e-05 6.2971e-05
22.4882 6.65552e-05 6.26998e-05
22.5188 6.66192e-05 6.24875e-05
22.5495 6.64057e-05 6.22017e-05
22.5802 6.62953e-05 6.19972e-05
22.6109 6.59374e-05 6.17153e-05
22.6416 6.5811e-05 6.14817e-05
22.6722 6.49575e-05 6.1236e-05
22.7029 6.50347e-05 6.10112e-05
22.7336 6.42409e-05 6.0773e-05
22.7643 6.43493e-05 6.05271e-05
22.795 6.43023e-05 6.02371e-05
22.8256 6.41149e-05 6.00223e-05
22.8563 6.34748e-05 5.9748e-05
22.887 6.37075e-05 5.95229e-05
22.9177 6.31406e-05 5.92799e-05
22.9484 6.27016e-05 5.90462e-05
22.979 6.24241e-05 5.87919e-05
23.0097 6.23395e-05 5.85614e-05
23.0404 6.20964e-05 5.83268e-05
23.0711 6.13482e-05 5.80769e-05
23.1018 6.12665e-05 5.7841e-05
23.1324 6.08857e-05 5.75802e-05
23.1631 6.0783e-05 5.73253e-05
23.1938 6.08234e-05 5.70916e-05
23.2245 6.03474e-05 5.6915e-05
23.2551 6.00984e-05 5.66015e-05
23.2858 5.95356e-05 5.63582e-05
23.3165 5.91878e-05 5.61622e-05
23.3472 5.87639e-05 5.59236e-05
23.3779 5.92013e-05 5.56998e-05
23.4085 5.8811e-05 5.54427e-05
23.4392 5.83079e-05 5.52236e-05
23.4699 5.80907e-05 5.49744e-05
23.5006 5.7691e-05 5.4722e-05
23.5313 5.78642e-05 5.44834e-05
23.5619 5.72845e-05 5.42594e-05
23.5926 5.70973e-05 5.40353e-05
23.6233 5.67821e-05 5.37868e-05
23.654 5.63537e-05 5.35571e-05
23.6847 5.61783e-05 5.3309e-05
23.7153 5.57309e-05 5.30736e-05
23.746 5.57274e-05 5.28671e-05
23.7767 5.55415e-05 5.26124e-05
23.8074 5.51393e-05 5.23804e-05
23.8381 5.5041e-05 5.21526e-05
23.8687 5.46226e-05 5.19513e-05
23.8994 5.4303e-05 5.17043e-05
23.9301 5.4379e-05 5.14578e-05
23.9608 5.38185e-05 5.12284e-05
23.9915 5.37012e-05 5.09823e-05
24.0221 5.30902e-05 5.07797e-05
24.0528 5.31462e-05 5.05085e-05
24.0835 5.31427e-05 5.03302e-05
24.1142 5.25229e-05 5.00461e-05
24.1449 5.22151e-05 4.98348e-05
24.1755 5.22099e-05 4.95976e-05
24.2062 5.17887e-05 4.93881e-05
24.2369 5.1648e-05 4.91389e-05
24.2676 5.14863e-05 4.89071e-05
24.2983 5.09251e-05 4.86924e-05
24.3289 5.09016e-05 4.84752e-05
24.3596 5.08581e-05 4.82119e-05
24.3903 5.06805e-05 4.8031e-05
24.421 5.02215e-05 4.77755e-05
24.4517 4.99427e-05 4.7547e-05
24.4823 4.98025e-05 4.73172e-05
24.513 4.94165e-05 4.70651e-05
24.5437 4.902e-05 4.68704e-05
24.5744 4.90407e-05 4.66253e-05
24.6051 4.86298e-05 4.64244e-05
24.6357 4.85249e-05 4.6158e-05
24.6664 4.79169e-05 4.5952e-05
24.6971 4.79313e-05 4.57521e-05
24.7278 4.75858e-05 4.55092e-05
24.7584 4.73628e-05 4.52905e-05
24.7891 4.73814e-05 4.50419e-05
24.8198 4.71247e-05 4.48271e-05
24.8505 4.63884e-05 4.45963e-05
24.8812 4.64712e-05 4.43833e-05
24.9118 4.62281e-05 4.41537e-05
24.9425 4.58378e-05 4.39358e-05
24.9732 4.5674e-05 4.37057e-05
25.0039 4.52428e-05 4.35081e-05
25.0346 4.51511e-05 4.32812e-05
25.0652 4.49685e-05 4.3063e-05
25.0959 4.47498e-05 4.28227e-05
25.1266 4.43804e-05 4.2626e-05
25.1573 4.4192e-05 4.23685e-05
25.188 4.40154e-05 4.21618e-05
25.2186 4.37634e-05 4.19356e-05
25.2493 4.36628e-05 4.17219e-05
25.28 4.33591e-05 4.14923e-05
25.3107 4.28859e-05 4.13019e-05
25.3414 4.2699e-05 4.10382e-05
25.372 4.25285e-05 4.08399e-05
25.4027 4.22441e-05 4.06153e-05
25.4334 4.20043e-05 4.03942e-05
25.4641 4.1603e-05 4.01528e-05
25.4948 4.13729e-05 3.9946e-05
25.5254 4.12055e-05 3.97461e-05
25.5561 4.12509e-05 3.9518e-05
25.5868 4.07576e-05 3.92853e-05
25.6175 4.04842e-05 3.9073e-05
25.6482 4.04349e-05 3.8874e-05
25.6788 4.03189e-05 3.86361e-05
25.7095 4.01019e-05 3.84344e-05
25.7402 3.98446e-05 3.82065e-05
25.7709 3.93708e-05 3.79909e-05
25.8016 3.91414e-05 3.77786e-05
25.8322 3.92685e-05 3.75312e-05
25.8629 3.8775e-05 3.73223e-05
25.8936 3.85454e-05 3.7121e-05
25.9243 3.85937e-05 3.69095e-05
25.955 3.81639e-05 3.66705e-05
25.9856 3.7634e-05 3.64603e-05
26.0163 3.75855e-05 3.62553e-05
26.047 3.73311e-05 3.60405e-05
26.0777 3.75047e-05 3.57979e-05
26.1084 3.68347e-05 3.55861e-05
26.139 3.67521e-05 3.53865e-05
26.1697 3.66881e-05 3.51661e-05
26.2004 3.63723e-05 3.49622e-05
26.2311 3.60055e-05 3.47204e-05
26.2618 3.57471e-05 3.4518e-05
26.2924 3.53234e-05 3.4315e-05
26.3231 3.54771e-05 3.4085e-05
26.3538 3.50758e-05 3.38964e-05
26.3845 3.46949e-05 3.36346e-05
26.4151 3.4836e-05 3.34482e-05
26.4458 3.45986e-05 3.32337e-05
26.4765 3.42061e-05 3.30354e-05
26.5072 3.39142e-05 3.28145e-05
26.5379 3.36797e-05 3.2574e-05
26.5685 3.34002e-05 3.23721e-05
26.5992 3.31988e-05 3.21347e-05
26.6299 3.30319e-05 3.19544e-05
26.6606 3.27601e-05 3.17341e-05
26.6913 3.25284e-05 3.15337e-05
26.7219 3.25837e-05 3.13179e-05
26.7526 3.23222e-05 3.10929e-05
26.7833 3.20756e-05 3.08983e-05
26.814 3.16899e-05 3.06953e-05
26.8447 3.12841e-05 3.04875e-05
26.8753 3.13571e-05 3.02565e-05
26.906 3.10445e-05 3.00482e-05
26.9367 3.08435e-05 2.98427e-05
26.9674 3.05934e-05 2.96087e-05
26.9981 3.05685e-05 2.94231e-05
27.0287 3.00798e-05 2.91975e-05
27.0594 3.00112e-05 2.90037e-05
27.0901 2.97125e-05 2.87638e-05
27.1208 2.96015e-05 2.85694e-05
27.1515 2.92395e-05 2.83704e-05
27.1821 2.8992e-05 2.81517e-05
27.2128 2.88192e-05 2.79135e-05
27.2435 2.88651e-05 2.77147e-05
27.2742 2.83987e-05 2.75063e-05
27.3049 2.81098e-05 2.73004e-05
27.3355 2.78539e-05 2.70995e-05
27.3662 2.7784e-05 2.68798e-05
27.3969 2.7556e-05 2.6656e-05
27.4276 2.74515e-05 2.64818e-05
27.4583 2.70377e-05 2.62414e-05
27.4889 2.69251e-05 2.60234e-05
27.5196 2.67525e-05 2.58428e-05
27.5503 2.6421e-05 2.56261e-05
27.581 2.61446e-05 2.54302e-05
27.6117 2.6117e-05 2.52102e-05
27.6423 2.56749e-05 2.50088e-05
27.673 2.56972e-05 2.47979e-05
27.7037 2.53801e-05 2.45744e-05
27.7344 2.50612e-05 2.43804e-05
27.7651 2.48065e-05 2.41771e-05
27.7957 2.48307e-05 2.39623e-05
27.8264 2.44962e-05 2.37493e-05
27.8571 2.43018e-05 2.35533e-05
27.8878 2.40357e-05 2.33622e-05
27.9185 2.36539e-05 2.3125e-05
27.9491 2.37711e-05 2.2916e-05
27.9798 2.33624e-05 2.27288e-05
28.0105 2.31763e-05 2.2521e-05
28.0412 2.30097e-05 2.23136e-05
28.0718 2.27491e-05 2.21028e-05
28.1025 2.25246e-05 2.18868e-05
28.1332 2.23192e-05 2.16934e-05
28.1639 2.23783e-05 2.14907e-05
28.1946 2.1657e-05 2.13015e-05
28.2252 2.17493e-05 2.10638e-05
28.2559 2.1312e-05 2.08744e-05
28.2866 2.13795e-05 2.0659e-05
28.3173 2.12364e-05 2.04491e-05
28.348 2.0599e-05 2.02593e-05
28.3786 2.04899e-05 2.00481e-05
28.4093 2.04856e-05 1.98192e-05
28.44 2.01955e-05 1.96139e-05
28.4707 1.98633e-05 1.94274e-05
28.5014 1.98439e-05 1.92203e-05
28.532 1.97436e-05 1.90061e-05
28.5627 1.92529e-05 1.88057e-05
28.5934 1.90497e-05 1.85935e-05
28.6241 1.88725e-05 1.83982e-05
28.6548 1.86685e-05 1.81898e-05
28.6854 1.8636e-05 1.79868e-05
28.7161 1.80854e-05 1.77779e-05
28.7468 1.79298e-05 1.75735e-05
28.7775 1.78957e-05 1.73587e-05
28.8082 1.77757e-05 1.71792e-05
28.8388 1.73505e-05 1.6954e-05
28.8695 1.74068e-05 1.67657e-05
28.9002 1.68392e-05 1.65482e-05
28.9309 1.66277e-05 1.63478e-05
28.9616 1.63791e-05 1.61502e-05
28.9922 1.63313e-05 1.59333e-05
29.0229 1.61173e-05 1.57426e-05
29.0536 1.60157e-05 1.55427e-05
29.0843 1.57367e-05 1.53355e-05
29.115 1.54265e-05 1.51332e-05
29.1456 1.51646e-05 1.49308e-05
29.1763 1.51724e-05 1.47184e-05
29.207 1.49429e-05 1.45258e-05
29.2377 1.4691e-05 1.43282e-05
29.2684 1.43748e-05 1.41286e-05
29.299 1.41725e-05 1.39129e-05
29.3297 1.41388e-05 1.37109e-05
29.3604 1.39184e-05 1.35251e-05
29.3911 1.34093e-05 1.3292e-05
29.4218 1.33327e-05 1.30991e-05
29.4524 1.33492e-05 1.29086e-05
29.4831 1.31511e-05 1.26796e-05
29.5138 1.27914e-05 1.24909e-05
29.5445 1.26417e-05 1.23104e-05
29.5751 1.23156e-05 1.20859e-05
29.6058 1.21622e-05 1.19071e-05
29.6365 1.18981e-05 1.16822e-05
29.6672 1.17483e-05 1.14887e-05
29.6979 1.16404e-05 1.12633e-05
29.7285 1.15106e-05 1.10577e-05
29.7592 1.11335e-05 1.08737e-05
29.7899 1.11422e-05 1.06764e-05
29.8206 1.07158e-05 1.04605e-05
29.8513 1.04374e-05 1.02761e-05
29.8819 1.02398e-05 1.00592e-05
29.9126 1.02049e-05 9.8649e-06
29.9433 1.00886e-05 9.6653e-06
29.974 9.91962e-06 9.46235e-06
30.0047 9.20414e-06 9.24692e-06
30.0353 9.12609e-06 9.05164e-06
30.066 9.18596e-06 8.84977e-06
30.0967 8.82132e-06 8.63692e-06
30.1274 8.80913e-06 8.4419e-06
30.1581 8.49982e-06 8.25492e-06
30.1887 8.25748e-06 8.03129e-06
30.2194 7.87944e-06 7.8467e-06
30.2501 7.95729e-06 7.65605e-06
30.2808 7.64603e-06 7.40818e-06
30.3115 7.51867e-06 7.23872e-06
30.3421 7.2005e-06 7.03914e-06
30.3728 7.07543e-06 6.83922e-06
30.4035 6.76732e-06 6.61486e-06
30.4342 6.65564e-06 6.44228e-06
30.4649 6.25423e-06 6.22347e-06
30.4955 6.02904e-06 6.02316e-06
30.5262 5.93395e-06 5.8383e-06
30.5569 5.83603e-06 5.63395e-06
30.5876 5.70489e-06 5.42778e-06
30.6183 5.30242e-06 5.22874e-06
30.6489 5.11774e-06 5.02732e-06
30.6796 4.85415e-06 4.82066e-06
30.7103 4.62401e-06 4.623e-06
30.741 4.53501e-06 4.42439e-06
30.7717 4.26973e-06 4.2311e-06
30.8023 3.94888e-06 4.0221e-06
30.833 3.84778e-06 3.8119e-06
30.8637 3.81271e-06 3.61615e-06
30.8944 3.59133e-06 3.43105e-06
30.9251 3.37997e-06 3.21622e-06
30.9557 3.27591e-06 3.01693e-06
30.9864 2.97609e-06 2.82475e-06
31.0171 2.62098e-06 2.60917e-06
31.0478 2.50862e-06 2.42502e-06
31.0785 2.24449e-06 2.20686e-06
31.1091 2.17075e-06 1.99331e-06
31.1398 1.79421e-06 1.80358e-06
31.1705 1.52176e-06 1.60862e-06
31.2012 1.20092e-06 1.41595e-06
31.2318 1.22769e-06 1.2062e-06
31.2625 1.29448e-06 1.0058e-06
31.2932 7.325e-07 8.02599e-07
31.3239 5.85274e-07 6.34442e-07
31.3546 5.44236e-07 4.29048e-07
31.3852 1.42748e-07 2.46871e-07


==> anc/CLASSICALSTATISTICAL/wRho_L0.5G0.5B1.0.txt <==
0 0 0
0.0306796 0.0218639 0.000594483
0.0613592 0.0428016 0.00101631
0.0920388 0.0681672 0.00126373
0.122718 0.0902391 0.0016575
0.153398 0.114817 0.00181769
0.184078 0.139387 0.00261965
0.214757 0.16459 0.0034364
0.245437 0.182322 0.00380958
0.276117 0.221639 0.00479178
0.306796 0.255111 0.00565351
0.337476 0.293362 0.00474429
0.368155 0.332699 0.00715124
0.398835 0.377059 0.00819218
0.429515 0.393583 0.00843515
0.460194 0.464708 0.00941475
0.490874 0.520706 0.0107
0.521553 0.580065 0.0135
0.552233 0.658212 0.0117233
0.582913 0.693242 0.0100733
0.613592 0.827137 0.0180978
0.644272 0.904603 0.0187716
0.674952 1.05034 0.018858
0.705631 1.17081 0.022674
0.736311 1.33096 0.0263707
0.76699 1.50917 0.0286717
0.79767 1.63323 0.0291175
0.82835 1.92039 0.0389564
0.859029 2.21323 0.0454108
0.889709 2.51807 0.0495697
0.920388 2.78633 0.0465131
0.951068 3.04254 0.0594246
0.981748 3.28745 0.0652685
1.01243 3.466 0.0643815
1.04311 3.5726 0.0688758
1.07379 3.57627 0.0674704
1.10447 3.60237 0.0717527
1.13515 3.28489 0.0666404
1.16583 3.06039 0.0583609
1.19651 2.9225 0.045698
1.22718 2.49925 0.0477927
1.25786 2.27159 0.0380049
1.28854 1.9802 0.0322769
1.31922 1.72599 0.0331681
1.3499 1.58412 0.0327274
1.38058 1.41705 0.0314792
1.41126 1.26877 0.0246469
1.44194 1.15379 0.0268446
1.47262 1.01391 0.0171977
1.5033 0.929956 0.0168882
1.53398 0.821229 0.0201348
1.56466 0.729408 0.0150546
1.59534 0.658205 0.0117473
1.62602 0.592797 0.0145741
1.6567 0.575453 0.0111756
1.68738 0.506184 0.00961829
1.71806 0.461202 0.00824823
1.74874 0.425287 0.00912872
1.77942 0.399717 0.00722118
1.8101 0.371909 0.00906739
1.84078 0.336527 0.00658647
1.87146 0.307289 0.00655295
1.90214 0.288342 0.00667604
1.93282 0.266403 0.00631382
1.9635 0.245156 0.00566929
1.99418 0.221699 0.00582872
2.02485 0.216123 0.00510025
2.05553 0.203352 0.00378091
2.08621 0.189749 0.00341486
2.11689 0.183018 0.00397085
2.14757 0.167844 0.00369573
2.17825 0.164471 0.00474863
2.20893 0.158244 0.00345534
2.23961 0.147019 0.00398642
2.27029 0.134622 0.00233443
2.30097 0.129549 0.00246653
2.33165 0.120104 0.00263027
2.36233 0.117383 0.00277935
2.39301 0.115575 0.0029801
2.42369 0.107594 0.00318651
2.45437 0.101717 0.00237547
2.48505 0.0967381 0.00234251
2.51573 0.0906991 0.00212456
2.54641 0.0867112 0.00188759
2.57709 0.0834192 0.0021565
2.60777 0.0788787 0.00190485
2.63845 0.0773791 0.00167143
2.66913 0.0723387 0.00232461
2.69981 0.0725543 0.00145498
2.73049 0.0689964 0.00184068
2.76117 0.0653962 0.00178548
2.79185 0.0624591 0.00165388
2.82252 0.057954 0.0015004
2.8532 0.0566438 0.00158157
2.88388 0.0563896 0.00138807
2.91456 0.0541078 0.00132042
2.94524 0.0538915 0.00154418
2.97592 0.051395 0.00110834
3.0066 0.0469633 0.00120263
3.03728 0.0476728 0.00122001
3.06796 0.0439502 0.00117241
3.09864 0.0424584 0.00113345
3.12932 0.0408189 0.00143392
3.16 0.0397336 0.00133436
3.19068 0.0376332 0.00136168
3.22136 0.0379763 0.0010229
3.25204 0.0377757 0.000988911
3.28272 0.0364016 0.00113821
3.3134 0.0343934 0.00104016
3.34408 0.033886 0.000851142
3.37476 0.0326302 0.00110963
3.40544 0.0314412 0.00112282
3.43612 0.0298714 0.00104501
3.4668 0.0291907 0.000877762
3.49748 0.0284556 0.00117012
3.52816 0.0287061 0.000903098
3.55884 0.0274278 0.000906437
3.58952 0.0251146 0.000863901
3.62019 0.0251826 0.000954778
3.65087 0.0252814 0.000868525
3.68155 0.0242983 0.000745944
3.71223 0.0236506 0.000619356
3.74291 0.0234143 0.000822866
3.77359 0.0219771 0.000721655
3.80427 0.0222558 0.000774333
3.83495 0.020649 0.000750156
3.86563 0.0198264 0.000906511
3.89631 0.020476 0.00077128
3.92699 0.0198937 0.000878846
3.95767 0.0183742 0.000808204
3.98835 0.0191016 0.00071602
4.01903 0.0181408 0.000717696
4.04971 0.0177169 0.000783339
4.08039 0.0165589 0.0008204
4.11107 0.0164569 0.000720418
4.14175 0.0158181 0.000694802
4.17243 0.0155407 0.000635253
4.20311 0.0156953 0.000619169
4.23379 0.0153095 0.000738559
4.26447 0.0149919 0.000625294
4.29515 0.0144056 0.000717609
4.32583 0.0141054 0.000710469
4.35651 0.013782 0.000640213
4.38719 0.0134304 0.000700848
4.41786 0.0128291 0.000555184
4.44854 0.0128984 0.000632441
4.47922 0.012469 0.000607734
4.5099 0.0119224 0.000674537
4.54058 0.0117222 0.000610766
4.57126 0.011721 0.000617616
4.60194 0.0116819 0.00056254
4.63262 0.0116023 0.00059591
4.6633 0.0115963 0.00056456
4.69398 0.0105782 0.000573688
4.72466 0.0110282 0.0005721
4.75534 0.0102359 0.000571165
4.78602 0.0101733 0.000669524
4.8167 0.00982367 0.000537805
4.84738 0.00979303 0.000554152
4.87806 0.00963111 0.000539282
4.90874 0.00936705 0.000563265
4.93942 0.00917962 0.000552248
4.9701 0.00902798 0.00052156
5.00078 0.00831995 0.00049695
5.03146 0.00889537 0.00053913
5.06214 0.00849105 0.000502615
5.09282 0.00818379 0.000555996
5.1235 0.00844715 0.000539129
5.15418 0.0081694 0.000518707
5.18486 0.00756115 0.000518052
5.21553 0.00794959 0.000579306
5.24621 0.00788765 0.000529663
5.27689 0.00760757 0.000481612
5.30757 0.00740807 0.000471341
5.33825 0.00756641 0.000534013
5.36893 0.00721182 0.000470667
5.39961 0.00728145 0.000474278
5.43029 0.00693164 0.000474898
5.46097 0.00656851 0.000481969
5.49165 0.00662948 0.000462927
5.52233 0.00656643 0.000419116
5.55301 0.00633064 0.000498431
5.58369 0.00621041 0.000491803
5.61437 0.00637439 0.000411558
5.64505 0.00604375 0.000441377
5.67573 0.00607081 0.000412153
5.70641 0.00590421 0.000445674
5.73709 0.00588281 0.000442154
5.76777 0.00574998 0.000437125
5.79845 0.0055295 0.00042906
5.82913 0.00553858 0.000401059
5.85981 0.00551468 0.00042689
5.89049 0.00544124 0.00043931
5.92117 0.00531292 0.000432092
5.95185 0.00521154 0.000453188
5.98253 0.00515574 0.000415405
6.0132 0.00498668 0.000404781
6.04388 0.0047628 0.000440738
6.07456 0.00477624 0.00041966
6.10524 0.00478694 0.000386811
6.13592 0.00481946 0.000424039
6.1666 0.00455271 0.000397485
6.19728 0.0045465 0.000424346
6.22796 0.00467505 0.000387413
6.25864 0.00442878 0.000418759
6.28932 0.00443926 0.000417593
6.32 0.00427106 0.00039349
6.35068 0.00421502 0.000398333
6.38136 0.0041522 0.00036404
6.41204 0.00414398 0.000360306
6.44272 0.00409536 0.000377942
6.4734 0.00394881 0.000390939
6.50408 0.00379758 0.000391386
6.53476 0.00387366 0.000384753
6.56544 0.00380673 0.000379444
6.59612 0.00357452 0.000370929
6.6268 0.00374265 0.000372387
6.65748 0.00366803 0.000391351
6.68816 0.00356383 0.000367763
6.71884 0.00350704 0.000358157
6.74952 0.00348068 0.000383214
6.7802 0.00357453 0.000361255
6.81087 0.0034548 0.000354858
6.84155 0.00338342 0.0003599
6.87223 0.00326981 0.000364974
6.90291 0.00323259 0.000355407
6.93359 0.00329594 0.000342635
6.96427 0.00314412 0.000349307
6.99495 0.00307614 0.000359532
7.02563 0.00304276 0.000355179
7.05631 0.00296219 0.000344033
7.08699 0.00308812 0.000349263
7.11767 0.00304586 0.000340404
7.14835 0.00299617 0.000349398
7.17903 0.0029217 0.000353913
7.20971 0.00285905 0.000339809
7.24039 0.00289959 0.000318669
7.27107 0.00281695 0.000326146
7.30175 0.00286145 0.000337081
7.33243 0.00270929 0.000346124
7.36311 0.00275035 0.000338546
7.39379 0.00272314 0.000323999
7.42447 0.00260052 0.00032156
7.45515 0.00265413 0.000319688
7.48583 0.00247666 0.000326529
7.51651 0.00250482 0.000319403
7.54719 0.00248577 0.000322188
7.57787 0.00247343 0.000320242
7.60854 0.0024208 0.000321359
7.63922 0.00256311 0.000325034
7.6699 0.00236911 0.000308751
7.70058 0.00242052 0.000298874
7.73126 0.00237591 0.000308074
7.76194 0.00234522 0.000300577
7.79262 0.0023064 0.000290369
7.8233 0.00224601 0.000313389
7.85398 0.00226781 0.000297395
7.88466 0.00213595 0.000295759
7.91534 0.00214763 0.000304424
7.94602 0.00213567 0.000284123
7.9767 0.00215602 0.000298114
8.00738 0.0021011 0.000301915
8.03806 0.00208239 0.000300615
8.06874 0.00210687 0.000285754
8.09942 0.00211601 0.000288209
8.1301 0.00203567 0.000297117
8.16078 0.00197316 0.000291803
8.19146 0.00199545 0.000283465
8.22214 0.00192887 0.00028797
8.25282 0.00187382 0.000274613
8.2835 0.0019226 0.000296157
8.31418 0.00190115 0.000275815
8.34486 0.00185529 0.000276542
8.37554 0.00181512 0.000285639
8.40621 0.00182635 0.000281718
8.43689 0.00177202 0.000281888
8.46757 0.00180003 0.000275513
8.49825 0.00182264 0.000272144
8.52893 0.00168603 0.000283313
8.55961 0.00174582 0.000277107
8.59029 0.00177758 0.000282749
8.62097 0.00170633 0.000268991
8.65165 0.00162119 0.000268075
8.68233 0.00173856 0.000277355
8.71301 0.00168864 0.000259627
8.74369 0.00160916 0.000265311
8.77437 0.00165781 0.000265307
8.80505 0.0016034 0.000258274
8.83573 0.00156055 0.000257902
8.86641 0.00155619 0.00026299
8.89709 0.00155556 0.000258899
8.92777 0.00147792 0.000259497
8.95845 0.00147645 0.000262552
8.98913 0.00150158 0.000262792
9.01981 0.00146875 0.00026267
9.05049 0.00147359 0.000253282
9.08117 0.00142931 0.000258392
9.11185 0.00146047 0.000248122
9.14253 0.00143888 0.000248803
9.17321 0.00139395 0.0002453
9.20388 0.00140792 0.00024691
9.23456 0.00139479 0.000252429
9.26524 0.00133821 0.000248844
9.29592 0.00134975 0.000254219
9.3266 0.00135902 0.000241332
9.35728 0.00128893 0.00024525
9.38796 0.00133869 0.00024241
9.41864 0.00130361 0.000243052
9.44932 0.00129049 0.000237379
9.48 0.00132371 0.000243586
9.51068 0.00124118 0.00024482
9.54136 0.00126651 0.000233744
9.57204 0.00122394 0.000234428
9.60272 0.00119722 0.000241752
9.6334 0.00120995 0.000238115
9.66408 0.00122663 0.000238684
9.69476 0.00117479 0.000234673
9.72544 0.00121315 0.000238447
9.75612 0.00116719 0.000229633
9.7868 0.0011131 0.0002289
9.81748 0.00113813 0.000236357
9.84816 0.00111816 0.000234584
9.87884 0.0011244 0.00022717
9.90952 0.00114881 0.000227494
9.9402 0.00114401 0.000224111
9.97088 0.00111393 0.00021976
10.0016 0.00110273 0.000227159
10.0322 0.00107346 0.000222744
10.0629 0.00107487 0.000224661
10.0936 0.00104443 0.000229614
10.1243 0.00107723 0.000224098
10.155 0.0010072 0.000226505
10.1856 0.00100945 0.000224169
10.2163 0.00101653 0.000225478
10.247 0.00098931 0.000220942
10.2777 0.000981416 0.000217842
10.3084 0.000995389 0.000218038
10.339 0.000987192 0.000211189
10.3697 0.000974386 0.000213289
10.4004 0.000938442 0.000215575
10.4311 0.000963526 0.000216105
10.4617 0.000936519 0.000210824
10.4924 0.000927764 0.000211714
10.5231 0.000928493 0.00021306
10.5538 0.000930656 0.000210766
10.5845 0.000921411 0.000208271
10.6151 0.000900233 0.00021096
10.6458 0.000884864 0.000210015
10.6765 0.000870711 0.000210676
10.7072 0.00090074 0.000212718
10.7379 0.000876789 0.000205488
10.7685 0.000865425 0.000211879
10.7992 0.000863228 0.000207
10.8299 0.000844574 0.00020289
10.8606 0.000887395 0.000202138
10.8913 0.000830819 0.000200941
10.9219 0.000820413 0.000200504
10.9526 0.000842855 0.000201454
10.9833 0.000829557 0.000202657
11.014 0.000813265 0.00020315
11.0447 0.000791887 0.000202671
11.0753 0.000835468 0.000198712
11.106 0.000814708 0.000203769
11.1367 0.00077892 0.00019726
11.1674 0.000774216 0.000197409
11.1981 0.000791032 0.000193128
11.2287 0.000793674 0.000202699
11.2594 0.000810003 0.000195906
11.2901 0.000724744 0.000194332
11.3208 0.000730263 0.000190438
11.3515 0.000743933 0.000198565
11.3821 0.000719604 0.000192583
11.4128 0.000726679 0.000190007
11.4435 0.000745574 0.000194924
11.4742 0.00071322 0.000189807
11.5049 0.00070485 0.000187179
11.5355 0.000715177 0.000191543
11.5662 0.0007015 0.000186611
11.5969 0.00068751 0.000190771
11.6276 0.00070646 0.000189292
11.6583 0.000656339 0.000186477
11.6889 0.000688324 0.00018572
11.7196 0.000683052 0.000186224
11.7503 0.000676951 0.00018399
11.781 0.000672662 0.000181889
11.8117 0.000694344 0.000187216
11.8423 0.000665675 0.000181969
11.873 0.000648459 0.000178375
11.9037 0.000655913 0.000180542
11.9344 0.000645987 0.000179994
11.9651 0.00063781 0.00017919
11.9957 0.000631849 0.000179054
12.0264 0.000640871 0.000181609
12.0571 0.000624745 0.000178823
12.0878 0.00063634 0.000173286
12.1184 0.000604428 0.000177552
12.1491 0.000618573 0.000177763
12.1798 0.000622672 0.000176251
12.2105 0.000593388 0.000175036
12.2412 0.000615037 0.000176015
12.2718 0.000599703 0.000174706
12.3025 0.000570138 0.000172422
12.3332 0.000598777 0.000171428
12.3639 0.000566749 0.000168839
12.3946 0.000590819 0.000169575
12.4252 0.00058082 0.000170305
12.4559 0.000582747 0.000172217
12.4866 0.000548474 0.000171387
12.5173 0.000554964 0.000166405
12.548 0.000570743 0.000170091
12.5786 0.000562207 0.000168355
12.6093 0.000546897 0.000170651
12.64 0.000537328 0.000170034
12.6707 0.00053551 0.000170022
12.7014 0.000531075 0.000167448
12.732 0.000545256 0.000165317
12.7627 0.000554311 0.000169653
12.7934 0.000524397 0.000163141
12.8241 0.000526638 0.000163417
12.8548 0.000521429 0.00016153
12.8854 0.000525324 0.000161559
12.9161 0.000513536 0.000164808
12.9468 0.000508091 0.000160506
12.9775 0.000488789 0.000163329
13.0082 0.000497735 0.000161159
13.0388 0.000499141 0.000165453
13.0695 0.000493866 0.00016066
13.1002 0.00049289 0.000161348
13.1309 0.000488216 0.000159475
13.1616 0.000489649 0.000157446
13.1922 0.000483539 0.000160355
13.2229 0.000473435 0.00015983
13.2536 0.000467349 0.000155045
13.2843 0.000479198 0.000158517
13.315 0.000478155 0.000155804
13.3456 0.000482192 0.000155152
13.3763 0.000456622 0.000157752
13.407 0.000456212 0.00015278
13.4377 0.000447735 0.000157967
13.4684 0.000443135 0.000153642
13.499 0.000445845 0.000151044
13.5297 0.000439279 0.000154016
13.5604 0.000441204 0.000153375
13.5911 0.000440354 0.000148639
13.6217 0.000432347 0.000148671
13.6524 0.000428919 0.000151939
13.6831 0.000435282 0.000150292
13.7138 0.000427883 0.000149422
13.7445 0.000429554 0.000151077
13.7751 0.000406005 0.000148437
13.8058 0.000435791 0.00014542
13.8365 0.000418758 0.000147867
13.8672 0.000424474 0.000146715
13.8979 0.0004107 0.000147288
13.9285 0.000410473 0.000146692
13.9592 0.00040579 0.000145703
13.9899 0.000394053 0.000146083
14.0206 0.000391118 0.000146125
14.0513 0.000388631 0.000141696
14.0819 0.000396377 0.000145196
14.1126 0.000398277 0.000145508
14.1433 0.000404198 0.000142941
14.174 0.000391818 0.000142633
14.2047 0.0003705 0.00014434
14.2353 0.000370934 0.00014129
14.266 0.000387884 0.000143991
14.2967 0.000376998 0.000140028
14.3274 0.000388895 0.000140947
14.3581 0.000376303 0.000140558
14.3887 0.000365926 0.000143435
14.4194 0.000361878 0.000141048
14.4501 0.000366915 0.000137597
14.4808 0.000364429 0.000139524
14.5115 0.000370394 0.000138123
14.5421 0.000357915 0.000136645
14.5728 0.000343375 0.000136894
14.6035 0.000358062 0.000137995
14.6342 0.000356392 0.000136781
14.6649 0.000360789 0.000137979
14.6955 0.000346056 0.00013668
14.7262 0.000352124 0.000135266
14.7569 0.000346694 0.000134827
14.7876 0.00034058 0.000136223
14.8183 0.000350948 0.000133176
14.8489 0.000342059 0.000135093
14.8796 0.000332019 0.00013197
14.9103 0.000338267 0.000131032
14.941 0.000334716 0.000132108
14.9717 0.000336794 0.000132505
15.0023 0.000328628 0.000131509
15.033 0.00032543 0.000132829
15.0637 0.000323053 0.000130226
15.0944 0.000321864 0.000131311
15.1251 0.000319114 0.000129532
15.1557 0.000320441 0.000128774
15.1864 0.000313039 0.000130762
15.2171 0.000317796 0.000128523
15.2478 0.000306421 0.000128756
15.2784 0.000303998 0.000127216
15.3091 0.000306887 0.000126158
15.3398 0.000317242 0.000127575
15.3705 0.000290273 0.000126352
15.4012 0.000304349 0.000127428
15.4318 0.000310335 0.000125769
15.4625 0.000304241 0.000123401
15.4932 0.000306764 0.000124431
15.5239 0.000290479 0.000125835
15.5546 0.000294981 0.000123476
15.5852 0.000290662 0.00012398
15.6159 0.000286441 0.00012378
15.6466 0.00029027 0.000123663
15.6773 0.000294903 0.000124313
15.708 0.000278806 0.000121191
15.7386 0.000278937 0.000121877
15.7693 0.000291471 0.000122
15.8 0.000274828 0.000120314
15.8307 0.000275727 0.000122442
15.8614 0.000286597 0.000120948
15.892 0.000283984 0.000120879
15.9227 0.000270824 0.000120288
15.9534 0.000275509 0.000121438
15.9841 0.000270668 0.00011755
16.0148 0.000274522 0.000118944
16.0454 0.000272059 0.000117967
16.0761 0.000268899 0.000117765
16.1068 0.000251132 0.000116913
16.1375 0.00025905 0.000117842
16.1682 0.000257991 0.000116723
16.1988 0.000262906 0.000115363
16.2295 0.000263748 0.000115552
16.2602 0.000259463 0.000115561
16.2909 0.000252545 0.000115375
16.3216 0.000260727 0.000114808
16.3522 0.000260268 0.000116044
16.3829 0.000259033 0.000115982
16.4136 0.000256622 0.000113803
16.4443 0.000251026 0.000114215
16.475 0.000245961 0.000112645
16.5056 0.000249217 0.000113538
16.5363 0.00024121 0.000112594
16.567 0.00024699 0.000111244
16.5977 0.000249664 0.000111371
16.6284 0.000240596 0.000111718
16.659 0.000238863 0.000111033
16.6897 0.000241077 0.000111484
16.7204 0.000237313 0.000110512
16.7511 0.000227215 0.00011029
16.7817 0.000230143 0.000109713
16.8124 0.000233355 0.000110748
16.8431 0.00022839 0.000109974
16.8738 0.000224088 0.00011031
16.9045 0.000231714 0.000108205
16.9351 0.000225247 0.000107857
16.9658 0.000228278 0.000107242
16.9965 0.000224081 0.000107462
17.0272 0.000220865 0.000106767
17.0579 0.000219552 0.000106008
17.0885 0.00022412 0.00010599
17.1192 0.000218962 0.000105906
17.1499 0.000218479 0.000105708
17.1806 0.000218648 0.000103198
17.2113 0.000216156 0.000105204
17.2419 0.00022129 0.000104679
17.2726 0.000213737 0.000105313
17.3033 0.000211779 0.000105084
17.334 0.000212526 0.000104031
17.3647 0.000209038 0.000103489
17.3953 0.000206844 0.000102917
17.426 0.000215514 0.000103738
17.4567 0.000207866 0.000101996
17.4874 0.000211559 0.000101814
17.5181 0.000209063 0.000102459
17.5487 0.000199848 0.00010091
17.5794 0.000198983 0.000101383
17.6101 0.000205894 0.000102101
17.6408 0.000196721 0.000101167
17.6715 0.000200946 9.88235e-05
17.7021 0.000204274 0.000100756
17.7328 0.000200436 0.00010009
17.7635 0.000195869 9.93808e-05
17.7942 0.000197443 9.97376e-05
17.8249 0.000193647 9.85044e-05
17.8555 0.000194854 9.8883e-05
17.8862 0.000192435 9.92659e-05
17.9169 0.000190462 9.77313e-05
17.9476 0.000190161 9.77305e-05
17.9783 0.00019 9.79467e-05
18.0089 0.000194726 9.6997e-05
18.0396 0.000192448 9.80027e-05
18.0703 0.000181498 9.61756e-05
18.101 0.000186454 9.6211e-05
18.1317 0.000190491 9.57229e-05
18.1623 0.000188903 9.43185e-05
18.193 0.000186322 9.4981e-05
18.2237 0.000183813 9.44926e-05
18.2544 0.000182168 9.47981e-05
18.2851 0.00018611 9.50317e-05
18.3157 0.000184649 9.51559e-05
18.3464 0.000176779 9.4143e-05
18.3771 0.000182739 9.24716e-05
18.4078 0.000178815 9.27077e-05
18.4384 0.000174079 9.27997e-05
18.4691 0.000178934 9.2418e-05
18.4998 0.000172333 9.27485e-05
18.5305 0.000168855 9.05669e-05
18.5612 0.000171177 9.12916e-05
18.5918 0.000168237 9.22537e-05
18.6225 0.000164703 9.04623e-05
18.6532 0.000173671 9.15438e-05
18.6839 0.000170365 9.02477e-05
18.7146 0.000172584 9.13186e-05
18.7452 0.000162583 9.04413e-05
18.7759 0.000174162 9.07124e-05
18.8066 0.000155891 8.93039e-05
18.8373 0.000167952 8.8168e-05
18.868 0.000162103 8.91997e-05
18.8986 0.000166128 8.83974e-05
18.9293 0.000160879 8.91667e-05
18.96 0.000159809 8.84738e-05
18.9907 0.000158138 8.84457e-05
19.0214 0.000163777 8.70229e-05
19.052 0.00015885 8.68683e-05
19.0827 0.000161985 8.56681e-05
19.1134 0.00015305 8.63701e-05
19.1441 0.000158648 8.62052e-05
19.1748 0.000156072 8.59311e-05
19.2054 0.000153791 8.43574e-05
19.2361 0.000154504 8.61443e-05
19.2668 0.000153793 8.47304e-05
19.2975 0.00014755 8.52335e-05
19.3282 0.000154249 8.42722e-05
19.3588 0.000159109 8.51844e-05
19.3895 0.00015138 8.41582e-05
19.4202 0.0001499 8.37435e-05
19.4509 0.000150333 8.49186e-05
19.4816 0.00015151 8.35979e-05
19.5122 0.000147249 8.31639e-05
19.5429 0.000146703 8.23022e-05
19.5736 0.00014437 8.261e-05
19.6043 0.00014769 8.26198e-05
19.635 0.000144177 8.18198e-05
19.6656 0.000148413 8.14057e-05
19.6963 0.000144954 8.07991e-05
19.727 0.000141734 8.11869e-05
19.7577 0.000139321 8.08266e-05
19.7884 0.000145226 8.03554e-05
19.819 0.000140759 8.00191e-05
19.8497 0.000141485 8.07017e-05
19.8804 0.000135898 7.9835e-05
19.9111 0.000139351 7.95589e-05
19.9418 0.000143916 7.86056e-05
19.9724 0.000131893 7.84768e-05
20.0031 0.000139039 7.94461e-05
20.0338 0.000133851 7.79784e-05
20.0645 0.00013075 7.77593e-05
20.0951 0.000134541 7.78033e-05
20.1258 0.000129102 7.68935e-05
20.1565 0.000130082 7.68273e-05
20.1872 0.000129421 7.74455e-05
20.2179 0.000130354 7.62906e-05
20.2485 0.000127789 7.53475e-05
20.2792 0.000128188 7.59555e-05
20.3099 0.000126756 7.54544e-05
20.3406 0.000131132 7.50848e-05
20.3713 0.00012679 7.53564e-05
20.4019 0.000129364 7.58213e-05
20.4326 0.000127041 7.41407e-05
20.4633 0.000126607 7.547e-05
20.494 0.000127516 7.37878e-05
20.5247 0.000122613 7.33264e-05
20.5553 0.000129137 7.45706e-05
20.586 0.000122075 7.3642e-05
20.6167 0.000120724 7.28963e-05
20.6474 0.0001201 7.25294e-05
20.6781 0.00011675 7.24601e-05
20.7087 0.000116678 7.25142e-05
20.7394 0.00011941 7.24862e-05
20.7701 0.000120257 7.19477e-05
20.8008 0.000118915 7.17429e-05
20.8315 0.000117142 7.19561e-05
20.8621 0.000118894 7.06146e-05
20.8928 0.000118463 7.10092e-05
20.9235 0.000119341 6.93783e-05
20.9542 0.000114501 7.05801e-05
20.9849 0.000112731 7.0762e-05
21.0155 0.000119161 6.9194e-05
21.0462 0.000115294 6.91138e-05
21.0769 0.000114849 6.94171e-05
21.1076 0.00011237 6.90505e-05
21.1383 0.000110861 6.87057e-05
21.1689 0.000111216 6.8583e-05
21.1996 0.000112356 6.88097e-05
21.2303 0.000111293 6.80356e-05
21.261 0.000109392 6.83072e-05
21.2917 0.000109806 6.73483e-05
21.3223 0.000113047 6.73832e-05
21.353 0.0001105 6.72927e-05
21.3837 0.000111079 6.63205e-05
21.4144 0.000105 6.68647e-05
21.4451 0.000109645 6.59197e-05
21.4757 0.000112238 6.61908e-05
21.5064 0.00010363 6.53779e-05
21.5371 0.000108207 6.61065e-05
21.5678 0.000105791 6.529e-05
21.5984 0.000104764 6.51741e-05
21.6291 0.000103239 6.5954e-05
21.6598 0.000103472 6.45068e-05
21.6905 9.97486e-05 6.4793e-05
21.7212 0.000106394 6.4071e-05
21.7518 9.94419e-05 6.41744e-05
21.7825 0.000100798 6.41172e-05
21.8132 0.000103881 6.29302e-05
21.8439 0.000101347 6.26217e-05
21.8746 9.88221e-05 6.29098e-05
21.9052 9.8729e-05 6.29724e-05
21.9359 0.0001011 6.26252e-05
21.9666 9.91032e-05 6.27228e-05
21.9973 9.55533e-05 6.2212e-05
22.028 9.58524e-05 6.19947e-05
22.0586 9.86056e-05 6.13284e-05
22.0893 9.48018e-05 6.14844e-05
22.12 9.85934e-05 6.04521e-05
22.1507 9.75513e-05 6.06587e-05
22.1814 9.67436e-05 6.13358e-05
22.212 9.26524e-05 6.12251e-05
22.2427 8.94753e-05 6.08476e-05
22.2734 9.16313e-05 6.06454e-05
22.3041 9.47035e-05 5.99633e-05
22.3348 9.32565e-05 5.99579e-05
22.3654 8.91142e-05 5.87403e-05
22.3961 9.02461e-05 5.91461e-05
22.4268 9.12725e-05 5.86488e-05
22.4575 8.83223e-05 5.91965e-05
22.4882 9.02302e-05 5.86902e-05
22.5188 8.91793e-05 5.80292e-05
22.5495 8.82175e-05 5.72993e-05
22.5802 9.38642e-05 5.76881e-05
22.6109 8.68906e-05 5.74982e-05
22.6416 8.89183e-05 5.74315e-05
22.6722 8.68253e-05 5.74504e-05
22.7029 8.97896e-05 5.72362e-05
22.7336 7.94336e-05 5.64958e-05
22.7643 8.57558e-05 5.66126e-05
22.795 8.61436e-05 5.59873e-05
22.8256 8.67726e-05 5.64413e-05
22.8563 8.21813e-05 5.54929e-05
22.887 8.72367e-05 5.53177e-05
22.9177 8.50298e-05 5.52193e-05
22.9484 8.32612e-05 5.51261e-05
22.979 8.31009e-05 5.45627e-05
23.0097 8.35743e-05 5.44902e-05
23.0404 8.41767e-05 5.46597e-05
23.0711 7.87677e-05 5.36587e-05
23.1018 7.982e-05 5.36668e-05
23.1324 8.13211e-05 5.35242e-05
23.1631 8.08498e-05 5.35153e-05
23.1938 8.2449e-05 5.36651e-05
23.2245 8.01091e-05 5.32216e-05
23.2551 7.71876e-05 5.25026e-05
23.2858 7.66074e-05 5.20391e-05
23.3165 7.9482e-05 5.28974e-05
23.3472 7.52842e-05 5.20624e-05
23.3779 7.89719e-05 5.21632e-05
23.4085 7.56515e-05 5.15064e-05
23.4392 7.67341e-05 5.14316e-05
23.4699 7.61785e-05 5.11118e-05
23.5006 7.4365e-05 5.08558e-05
23.5313 7.80514e-05 5.08916e-05
23.5619 7.42197e-05 5.08451e-05
23.5926 7.47678e-05 5.04809e-05
23.6233 7.45502e-05 4.96526e-05
23.654 7.27519e-05 4.94688e-05
23.6847 7.33671e-05 5.00365e-05
23.7153 7.27219e-05 4.97899e-05
23.746 7.38756e-05 4.93098e-05
23.7767 7.37262e-05 4.91933e-05
23.8074 7.04067e-05 4.88406e-05
23.8381 7.14889e-05 4.88292e-05
23.8687 7.05674e-05 4.87995e-05
23.8994 7.04731e-05 4.78478e-05
23.9301 7.25383e-05 4.8297e-05
23.9608 6.79002e-05 4.79526e-05
23.9915 7.1417e-05 4.76375e-05
24.0221 6.82678e-05 4.78338e-05
24.0528 6.57236e-05 4.64796e-05
24.0835 6.91343e-05 4.64419e-05
24.1142 6.42632e-05 4.63059e-05
24.1449 6.821e-05 4.65438e-05
24.1755 6.68229e-05 4.64506e-05
24.2062 6.70237e-05 4.66108e-05
24.2369 6.59937e-05 4.56059e-05
24.2676 6.61355e-05 4.5785e-05
24.2983 6.47172e-05 4.52124e-05
24.3289 6.53282e-05 4.46703e-05
24.3596 6.50239e-05 4.46592e-05
24.3903 6.48258e-05 4.53222e-05
24.421 6.33226e-05 4.43123e-05
24.4517 6.43759e-05 4.46229e-05
24.4823 6.5995e-05 4.38298e-05
24.513 6.40818e-05 4.36403e-05
24.5437 6.15025e-05 4.35832e-05
24.5744 6.33483e-05 4.34685e-05
24.6051 6.21567e-05 4.34073e-05
24.6357 6.28396e-05 4.2658e-05
24.6664 5.82352e-05 4.28567e-05
24.6971 6.07047e-05 4.28688e-05
24.7278 6.3315e-05 4.2282e-05
24.7584 6.0421e-05 4.19186e-05
24.7891 6.55213e-05 4.17853e-05
24.8198 5.84404e-05 4.18464e-05
24.8505 5.90848e-05 4.13165e-05
24.8812 5.90938e-05 4.1525e-05
24.9118 5.74831e-05 4.06663e-05
24.9425 5.72641e-05 4.07868e-05
24.9732 5.81224e-05 4.05824e-05
25.0039 5.68388e-05 4.08077e-05
25.0346 5.75461e-05 4.05099e-05
25.0652 5.73291e-05 4.02542e-05
25.0959 5.71878e-05 3.97804e-05
25.1266 5.46889e-05 3.97217e-05
25.1573 5.49601e-05 3.93329e-05
25.188 5.45696e-05 3.94683e-05
25.2186 5.65092e-05 3.89478e-05
25.2493 5.39928e-05 3.88693e-05
25.28 5.5936e-05 3.87911e-05
25.3107 5.51037e-05 3.87406e-05
25.3414 5.50328e-05 3.80672e-05
25.372 5.32287e-05 3.83795e-05
25.4027 5.35805e-05 3.76206e-05
25.4334 5.14666e-05 3.73543e-05
25.4641 5.06218e-05 3.77308e-05
25.4948 4.84209e-05 3.71725e-05
25.5254 5.11225e-05 3.72302e-05
25.5561 5.18624e-05 3.71861e-05
25.5868 4.9e-05 3.68777e-05
25.6175 4.93354e-05 3.62989e-05
25.6482 5.09741e-05 3.62774e-05
25.6788 4.94087e-05 3.59223e-05
25.7095 5.01444e-05 3.58012e-05
25.7402 4.99383e-05 3.56122e-05
25.7709 4.96169e-05 3.53424e-05
25.8016 4.94441e-05 3.4693e-05
25.8322 4.89074e-05 3.50022e-05
25.8629 4.80433e-05 3.48065e-05
25.8936 4.75527e-05 3.44828e-05
25.9243 4.84656e-05 3.43367e-05
25.955 4.90143e-05 3.44011e-05
25.9856 4.6175e-05 3.34953e-05
26.0163 4.68085e-05 3.38253e-05
26.047 4.67015e-05 3.41179e-05
26.0777 4.7806e-05 3.36397e-05
26.1084 4.63196e-05 3.30272e-05
26.139 4.4999e-05 3.27967e-05
26.1697 4.69832e-05 3.27179e-05
26.2004 4.60475e-05 3.31195e-05
26.2311 4.55592e-05 3.26018e-05
26.2618 4.49472e-05 3.20389e-05
26.2924 4.37205e-05 3.211e-05
26.3231 4.71806e-05 3.14328e-05
26.3538 4.33488e-05 3.14262e-05
26.3845 4.08637e-05 3.11203e-05
26.4151 4.48522e-05 3.12008e-05
26.4458 4.21902e-05 3.09674e-05
26.4765 4.12544e-05 3.07913e-05
26.5072 4.03785e-05 3.08164e-05
26.5379 4.08249e-05 3.07279e-05
26.5685 3.94337e-05 3.02121e-05
26.5992 3.9122e-05 2.9978e-05
26.6299 4.10574e-05 2.97643e-05
26.6606 3.86379e-05 2.98127e-05
26.6913 3.83405e-05 2.94268e-05
26.7219 4.11948e-05 2.90417e-05
26.7526 3.89609e-05 2.89263e-05
26.7833 4.046e-05 2.884e-05
26.814 3.68731e-05 2.87679e-05
26.8447 3.70014e-05 2.84721e-05
26.8753 3.9475e-05 2.84345e-05
26.906 3.97217e-05 2.80911e-05
26.9367 3.98196e-05 2.81925e-05
26.9674 3.67846e-05 2.75092e-05
26.9981 3.65732e-05 2.74315e-05
27.0287 3.67684e-05 2.71933e-05
27.0594 3.58649e-05 2.71701e-05
27.0901 3.59679e-05 2.64761e-05
27.1208 3.56338e-05 2.65712e-05
27.1515 3.54307e-05 2.62746e-05
27.1821 3.34281e-05 2.62044e-05
27.2128 3.61168e-05 2.5838e-05
27.2435 3.82389e-05 2.59737e-05
27.2742 3.46276e-05 2.56948e-05
27.3049 3.46465e-05 2.51992e-05
27.3355 3.40453e-05 2.5402e-05
27.3662 3.46925e-05 2.51885e-05
27.3969 3.45389e-05 2.49019e-05
27.4276 3.36463e-05 2.47681e-05
27.4583 3.47922e-05 2.44533e-05
27.4889 3.16272e-05 2.43815e-05
27.5196 3.20238e-05 2.40502e-05
27.5503 3.1965e-05 2.38115e-05
27.581 2.94959e-05 2.36934e-05
27.6117 3.28965e-05 2.37402e-05
27.6423 3.10071e-05 2.2987e-05
27.673 3.18674e-05 2.29202e-05
27.7037 3.09981e-05 2.25179e-05
27.7344 2.90778e-05 2.27641e-05
27.7651 3.14931e-05 2.2492e-05
27.7957 3.21485e-05 2.26003e-05
27.8264 3.1365e-05 2.23328e-05
27.8571 3.05117e-05 2.18275e-05
27.8878 2.9033e-05 2.145e-05
27.9185 2.8387e-05 2.15091e-05
27.9491 2.95685e-05 2.08498e-05
27.9798 2.72818e-05 2.11908e-05
28.0105 2.85378e-05 2.11768e-05
28.0412 2.5978e-05 2.09261e-05
28.0718 2.78467e-05 2.07047e-05
28.1025 2.59073e-05 2.02726e-05
28.1332 2.67404e-05 2.05205e-05
28.1639 2.62799e-05 1.98853e-05
28.1946 2.46281e-05 1.9887e-05
28.2252 2.68601e-05 1.96664e-05
28.2559 2.55596e-05 1.9696e-05
28.2866 2.65538e-05 1.94795e-05
28.3173 2.4111e-05 1.91227e-05
28.348 2.38341e-05 1.88701e-05
28.3786 2.37995e-05 1.88372e-05
28.4093 2.61243e-05 1.83615e-05
28.44 2.37996e-05 1.84351e-05
28.4707 2.53052e-05 1.80633e-05
28.5014 2.28475e-05 1.79583e-05
28.532 2.40746e-05 1.79841e-05
28.5627 2.16208e-05 1.75175e-05
28.5934 2.28816e-05 1.71716e-05
28.6241 2.46023e-05 1.73768e-05
28.6548 2.26613e-05 1.67828e-05
28.6854 2.28099e-05 1.66981e-05
28.7161 2.18098e-05 1.66074e-05
28.7468 2.08862e-05 1.62593e-05
28.7775 2.21822e-05 1.60241e-05
28.8082 2.4396e-05 1.63617e-05
28.8388 1.88557e-05 1.57607e-05
28.8695 2.12942e-05 1.56691e-05
28.9002 2.05752e-05 1.53292e-05
28.9309 1.99524e-05 1.52031e-05
28.9616 1.85043e-05 1.51882e-05
28.9922 2.14414e-05 1.48005e-05
29.0229 1.81029e-05 1.46054e-05
29.0536 1.91888e-05 1.43653e-05
29.0843 1.92793e-05 1.44722e-05
29.115 1.74186e-05 1.41608e-05
29.1456 1.68047e-05 1.40788e-05
29.1763 1.92694e-05 1.39535e-05
29.207 1.74097e-05 1.33445e-05
29.2377 1.90461e-05 1.34411e-05
29.2684 1.57364e-05 1.32321e-05
29.299 1.76188e-05 1.29372e-05
29.3297 1.95645e-05 1.28397e-05
29.3604 1.71202e-05 1.24448e-05
29.3911 1.58078e-05 1.24848e-05
29.4218 1.59083e-05 1.18277e-05
29.4524 1.65043e-05 1.19345e-05
29.4831 1.69672e-05 1.18544e-05
29.5138 1.45616e-05 1.21205e-05
29.5445 1.58586e-05 1.11697e-05
29.5751 1.26654e-05 1.11822e-05
29.6058 1.38157e-05 1.10159e-05
29.6365 1.40072e-05 1.12994e-05
29.6672 1.21626e-05 1.091e-05
29.6979 1.51461e-05 1.05864e-05
29.7285 1.52106e-05 1.00684e-05
29.7592 1.36469e-05 1.01282e-05
29.7899 1.35549e-05 1.02711e-05
29.8206 1.22497e-05 9.66421e-06
29.8513 1.26417e-05 9.82463e-06
29.8819 1.21924e-05 9.56015e-06
29.9126 1.32104e-05 8.99071e-06
29.9433 1.4697e-05 9.23351e-06
29.974 1.40619e-05 9.08583e-06
30.0047 1.0454e-05 8.61902e-06
30.0353 1.02446e-05 8.39296e-06
30.066 1.02315e-05 8.10786e-06
30.0967 9.18522e-06 8.61002e-06
30.1274 1.13587e-05 8.10999e-06
30.1581 9.92802e-06 7.85588e-06
30.1887 1.03032e-05 7.41288e-06
30.2194 9.49694e-06 7.32342e-06
30.2501 8.24804e-06 6.83671e-06
30.2808 9.52775e-06 7.11216e-06
30.3115 8.95655e-06 6.88959e-06
30.3421 8.71181e-06 6.77688e-06
30.3728 9.90065e-06 6.5567e-06
30.4035 9.77946e-06 5.88798e-06
30.4342 8.1028e-06 6.03158e-06
30.4649 7.33376e-06 6.01867e-06
30.4955 5.28383e-06 5.77688e-06
30.5262 6.37764e-06 5.46437e-06
30.5569 7.86294e-06 5.78633e-06
30.5876 7.3555e-06 4.9891e-06
30.6183 5.39263e-06 5.01416e-06
30.6489 6.75422e-06 4.77445e-06
30.6796 6.20134e-06 4.55938e-06
30.7103 4.98286e-06 4.57632e-06
30.741 6.02845e-06 4.27295e-06
30.7717 4.48143e-06 4.11328e-06
30.8023 4.91255e-06 4.05249e-06
30.833 3.77181e-06 3.91263e-06
30.8637 4.06834e-06 3.66148e-06
30.8944 4.79563e-06 3.52626e-06
30.9251 5.53423e-06 3.38203e-06
30.9557 3.28781e-06 2.80209e-06
30.9864 2.97234e-06 2.87987e-06
31.0171 3.51186e-06 2.53481e-06
31.0478 2.35535e-06 2.55574e-06
31.0785 2.83536e-06 2.15116e-06
31.1091 3.20192e-06 2.27038e-06
31.1398 2.35419e-06 1.9336e-06
31.1705 1.59918e-06 1.9932e-06
31.2012 1.11291e-06 1.60831e-06
31.2318 9.89543e-07 1.64505e-06
31.2625 2.71762e-06 1.45238e-06
31.2932 7.85634e-09 1.01896e-06
31.3239 4.62184e-07 1.1536e-06
31.3546 9.52235e-07 1.10398e-06
31.3852 -1.92474e-07 1.00615e-06


==> anc/CLASSICALSTATISTICAL/wRho_L0.75G0.5B1.0.txt <==
0 0 0
0.0306796 0.0195422 0.000547232
0.0613592 0.0383756 0.000922756
0.0920388 0.0610342 0.00113076
0.122718 0.0808174 0.00145351
0.153398 0.102704 0.00162003
0.184078 0.124634 0.00229894
0.214757 0.146935 0.00307448
0.245437 0.162713 0.00334864
0.276117 0.197054 0.00422132
0.306796 0.226967 0.00506593
0.337476 0.260437 0.00418288
0.368155 0.294496 0.00638036
0.398835 0.333631 0.0072444
0.429515 0.347545 0.00733054
0.460194 0.409103 0.00817021
0.490874 0.456968 0.00942592
0.521553 0.507834 0.0119169
0.552233 0.574609 0.0102865
0.582913 0.602221 0.00868033
0.613592 0.717082 0.0155171
0.644272 0.779388 0.0161242
0.674952 0.902303 0.0158877
0.705631 1.00336 0.0195765
0.736311 1.13469 0.0223111
0.76699 1.28557 0.0249342
0.79767 1.38696 0.0240658
0.82835 1.62909 0.0331513
0.859029 1.87539 0.0387003
0.889709 2.13872 0.0429645
0.920388 2.38121 0.0403438
0.951068 2.62502 0.0514987
0.981748 2.88626 0.0563776
1.01243 3.107 0.057397
1.04311 3.28862 0.0617459
1.07379 3.38521 0.0635517
1.10447 3.53011 0.0706887
1.13515 3.31712 0.0679163
1.16583 3.17894 0.0587046
1.19651 3.1097 0.0480764
1.22718 2.6985 0.0514747
1.25786 2.4921 0.0421358
1.28854 2.19117 0.0364541
1.31922 1.91426 0.0371951
1.3499 1.7675 0.0365635
1.38058 1.57797 0.0354378
1.41126 1.41789 0.0273831
1.44194 1.28513 0.029973
1.47262 1.12445 0.0190505
1.5033 1.03068 0.0191308
1.53398 0.905246 0.0223519
1.56466 0.803227 0.0161314
1.59534 0.724042 0.0126819
1.62602 0.647719 0.0159269
1.6567 0.627755 0.0121688
1.68738 0.550696 0.0104662
1.71806 0.499742 0.00891396
1.74874 0.460104 0.00981115
1.77942 0.431553 0.00780332
1.8101 0.399307 0.00958799
1.84078 0.360698 0.00690902
1.87146 0.328414 0.00686721
1.90214 0.307894 0.00711513
1.93282 0.283244 0.0066734
1.9635 0.26028 0.00603513
1.99418 0.234991 0.00613162
2.02485 0.228493 0.00538015
2.05553 0.214702 0.00385062
2.08621 0.199932 0.00358193
2.11689 0.192562 0.00414535
2.14757 0.17636 0.00388753
2.17825 0.172504 0.00495794
2.20893 0.165714 0.00363121
2.23961 0.153483 0.00412544
2.27029 0.140561 0.0024432
2.30097 0.13504 0.00254528
2.33165 0.125276 0.00273531
2.36233 0.122214 0.0029127
2.39301 0.11992 0.00305427
2.42369 0.111666 0.00325673
2.45437 0.105733 0.00244906
2.48505 0.100325 0.00243923
2.51573 0.0939473 0.00216762
2.54641 0.0897463 0.00196615
2.57709 0.0863695 0.00219146
2.60777 0.0814675 0.00194666
2.63845 0.0798369 0.00171912
2.66913 0.074639 0.00237889
2.69981 0.0748369 0.00148338
2.73049 0.0711747 0.00186505
2.76117 0.0673927 0.00179411
2.79185 0.0642226 0.00166162
2.82252 0.0597778 0.00153414
2.8532 0.0582456 0.0015929
2.88388 0.057896 0.00140924
2.91456 0.0555521 0.00132611
2.94524 0.0552946 0.00156236
2.97592 0.0527191 0.00112306
3.0066 0.0482708 0.00121956
3.03728 0.0488228 0.00122804
3.06796 0.0450119 0.00118865
3.09864 0.043533 0.00116606
3.12932 0.0418754 0.00144254
3.16 0.0407012 0.00135283
3.19068 0.0385289 0.00137133
3.22136 0.0389405 0.00102951
3.25204 0.0386272 0.00101288
3.28272 0.0373188 0.00115165
3.3134 0.035181 0.00104437
3.34408 0.0347195 0.000857093
3.37476 0.0334129 0.00112113
3.40544 0.0320801 0.00111421
3.43612 0.0305609 0.00107085
3.4668 0.029771 0.000867251
3.49748 0.029079 0.00119246
3.52816 0.0293639 0.000921283
3.55884 0.027944 0.000894365
3.58952 0.025617 0.00084593
3.62019 0.0257081 0.000967314
3.65087 0.0258228 0.000884955
3.68155 0.0247634 0.000734048
3.71223 0.0241003 0.00062567
3.74291 0.0237802 0.000825708
3.77359 0.022397 0.000723584
3.80427 0.0226852 0.000773319
3.83495 0.0209849 0.000755855
3.86563 0.020127 0.000909675
3.89631 0.0207722 0.000788605
3.92699 0.0202121 0.000889498
3.95767 0.0186634 0.000806816
3.98835 0.0194084 0.000716836
4.01903 0.0184089 0.000725419
4.04971 0.0179814 0.000791664
4.08039 0.0167961 0.000813382
4.11107 0.0167038 0.000723935
4.14175 0.015992 0.000698816
4.17243 0.0157018 0.000629513
4.20311 0.0158993 0.000625176
4.23379 0.0155201 0.000741415
4.26447 0.0151736 0.000627253
4.29515 0.0145844 0.000711626
4.32583 0.01427 0.000704151
4.35651 0.0139304 0.0006379
4.38719 0.0135736 0.000696196
4.41786 0.0129695 0.000552862
4.44854 0.0130039 0.000637373
4.47922 0.0125989 0.000606974
4.5099 0.0120369 0.000672834
4.54058 0.01183 0.0006052
4.57126 0.0118274 0.000620428
4.60194 0.0117882 0.000557003
4.63262 0.0116918 0.000590056
4.6633 0.0116868 0.000560009
4.69398 0.0106727 0.000575954
4.72466 0.0111276 0.000570346
4.75534 0.0103221 0.000570599
4.78602 0.0102528 0.000672103
4.8167 0.0099017 0.000535434
4.84738 0.00986545 0.000550685
4.87806 0.00968684 0.000536469
4.90874 0.00942645 0.000557612
4.93942 0.00923631 0.000553469
4.9701 0.00908216 0.000512935
5.00078 0.00837132 0.000494905
5.03146 0.00894671 0.00053858
5.06214 0.00854097 0.000502382
5.09282 0.00822315 0.000557493
5.1235 0.00849302 0.000535383
5.15418 0.00820707 0.000518074
5.18486 0.00759987 0.000520261
5.21553 0.00798879 0.000576351
5.24621 0.00792307 0.000530461
5.27689 0.00764074 0.00048189
5.30757 0.00744285 0.000472715
5.33825 0.00759652 0.000534011
5.36893 0.00724014 0.000465884
5.39961 0.00731548 0.000471862
5.43029 0.00695848 0.000467437
5.46097 0.00658876 0.000482477
5.49165 0.0066557 0.000461591
5.52233 0.00658952 0.000419923
5.55301 0.0063551 0.00049232
5.58369 0.00623074 0.000488368
5.61437 0.00639935 0.000409474
5.64505 0.00606335 0.000439526
5.67573 0.00608687 0.000411493
5.70641 0.00592127 0.00044226
5.73709 0.00589822 0.000439661
5.76777 0.00576301 0.000433323
5.79845 0.00554238 0.000427984
5.82913 0.00555311 0.000398648
5.85981 0.00553032 0.000426501
5.89049 0.00545529 0.000437107
5.92117 0.0053252 0.00043086
5.95185 0.00522236 0.000451447
5.98253 0.00516843 0.000410218
6.0132 0.00499521 0.000402165
6.04388 0.00477272 0.000439494
6.07456 0.00478365 0.000418274
6.10524 0.00479263 0.000387829
6.13592 0.00482739 0.000422494
6.1666 0.00455971 0.000398221
6.19728 0.00455172 0.000421058
6.22796 0.00468069 0.000386951
6.25864 0.00443338 0.000417252
6.28932 0.00444453 0.000413809
6.32 0.00427492 0.000391582
6.35068 0.00421871 0.000397655
6.38136 0.0041553 0.000363972
6.41204 0.00414871 0.000358765
6.44272 0.00409899 0.000378117
6.4734 0.00395187 0.00038798
6.50408 0.0037979 0.000390515
6.53476 0.00387408 0.000383391
6.56544 0.00380754 0.000377785
6.59612 0.00357442 0.000366957
6.6268 0.00374417 0.000367884
6.65748 0.00366782 0.000387093
6.68816 0.003563 0.000366636
6.71884 0.00350668 0.00035647
6.74952 0.00348122 0.000383
6.7802 0.00357521 0.000360353
6.81087 0.00345307 0.000352512
6.84155 0.00338218 0.000358404
6.87223 0.00326784 0.000364956
6.90291 0.00323057 0.000352873
6.93359 0.00329464 0.000341791
6.96427 0.00314244 0.000347744
6.99495 0.00307334 0.000359422
7.02563 0.00304021 0.000352695
7.05631 0.00295928 0.000342667
7.08699 0.00308496 0.000346516
7.11767 0.0030429 0.00034082
7.14835 0.00299291 0.000347153
7.17903 0.00291847 0.000351408
7.20971 0.00285554 0.000339626
7.24039 0.00289572 0.000316747
7.27107 0.00281247 0.000323667
7.30175 0.0028573 0.000334989
7.33243 0.00270515 0.000341699
7.36311 0.002746 0.000336539
7.39379 0.00271932 0.0003232
7.42447 0.00259573 0.000319412
7.45515 0.00264979 0.000316306
7.48583 0.00247198 0.00032581
7.51651 0.00250011 0.000317244
7.54719 0.00248066 0.000318807
7.57787 0.00246791 0.000319126
7.60854 0.00241526 0.000319213
7.63922 0.00255792 0.000323251
7.6699 0.00236371 0.000308901
7.70058 0.00241538 0.000296666
7.73126 0.00237021 0.0003066
7.76194 0.00233985 0.000298385
7.79262 0.00230075 0.000288699
7.8233 0.00223993 0.000311792
7.85398 0.00226195 0.000296929
7.88466 0.00212956 0.000294398
7.91534 0.00214149 0.0003025
7.94602 0.00212933 0.000281183
7.9767 0.00214985 0.000295894
8.00738 0.00209493 0.000300566
8.03806 0.00207609 0.00029857
8.06874 0.00210072 0.000284329
8.09942 0.00210979 0.000287409
8.1301 0.0020295 0.000295413
8.16078 0.0019663 0.000289114
8.19146 0.00198892 0.000282624
8.22214 0.00192239 0.000285807
8.25282 0.00186695 0.000273394
8.2835 0.00191599 0.000294563
8.31418 0.00189435 0.000274828
8.34486 0.00184845 0.00027431
8.37554 0.00180852 0.000283596
8.40621 0.00181968 0.000280997
8.43689 0.00176508 0.000280472
8.46757 0.00179309 0.000273192
8.49825 0.00181593 0.00027055
8.52893 0.0016787 0.000282326
8.55961 0.00173876 0.00027498
8.59029 0.00177076 0.000281235
8.62097 0.00169953 0.000268567
8.65165 0.00161367 0.00026584
8.68233 0.00173182 0.000275645
8.71301 0.00168185 0.000258523
8.74369 0.00160199 0.000263694
8.77437 0.0016506 0.000264183
8.80505 0.00159622 0.000256624
8.83573 0.00155306 0.000255872
8.86641 0.00154904 0.000260591
8.89709 0.00154834 0.000257129
8.92777 0.00147084 0.000257383
8.95845 0.00146929 0.000261337
8.98913 0.0014942 0.000260973
9.01981 0.00146171 0.000261043
9.05049 0.0014662 0.000251114
9.08117 0.00142207 0.000256098
9.11185 0.00145328 0.00024729
9.14253 0.00143142 0.00024761
9.17321 0.00138655 0.000244412
9.20388 0.00140061 0.000244974
9.23456 0.00138743 0.000251196
9.26524 0.00133099 0.000247713
9.29592 0.0013424 0.000252494
9.3266 0.00135148 0.000239726
9.35728 0.00128155 0.00024352
9.38796 0.00133138 0.000241057
9.41864 0.00129629 0.000241461
9.44932 0.00128298 0.000235347
9.48 0.00131602 0.000241413
9.51068 0.00123402 0.000243035
9.54136 0.00125924 0.000232125
9.57204 0.00121647 0.000233046
9.60272 0.00118966 0.000241045
9.6334 0.00120256 0.000236785
9.66408 0.00121914 0.00023703
9.69476 0.0011673 0.000233259
9.72544 0.00120579 0.000236818
9.75612 0.00115971 0.000228677
9.7868 0.0011056 0.000227926
9.81748 0.00113063 0.000235141
9.84816 0.00111066 0.000232755
9.87884 0.00111695 0.000225968
9.90952 0.00114138 0.000226168
9.9402 0.0011368 0.000222973
9.97088 0.00110662 0.000218808
10.0016 0.00109542 0.000225032
10.0322 0.00106594 0.000220686
10.0629 0.00106739 0.00022389
10.0936 0.00103684 0.000228155
10.1243 0.00106986 0.000222248
10.155 0.000999656 0.000225326
10.1856 0.00100208 0.00022238
10.2163 0.0010092 0.000224078
10.247 0.000981949 0.000219642
10.2777 0.000974081 0.000216313
10.3084 0.000988087 0.000216907
10.339 0.000979828 0.000210045
10.3697 0.000966951 0.000212177
10.4004 0.000931043 0.000213748
10.4311 0.000956317 0.000214132
10.4617 0.000928996 0.000209583
10.4924 0.000920538 0.000209677
10.5231 0.000921334 0.000212053
10.5538 0.000923331 0.000209109
10.5845 0.000914101 0.000206953
10.6151 0.000893083 0.000209742
10.6458 0.000877801 0.000208787
10.6765 0.000863396 0.000209637
10.7072 0.000893612 0.000211288
10.7379 0.000869606 0.000204268
10.7685 0.000858166 0.000210051
10.7992 0.00085597 0.000205932
10.8299 0.00083719 0.000201369
10.8606 0.000880333 0.000201042
10.8913 0.000823706 0.000199692
10.9219 0.000813294 0.000199225
10.9526 0.000835719 0.000199939
10.9833 0.000822563 0.000201263
11.014 0.000806187 0.000202124
11.0447 0.000784812 0.00020163
11.0753 0.000828444 0.000197646
11.106 0.000807555 0.000202139
11.1367 0.00077196 0.000195617
11.1674 0.000767067 0.000196159
11.1981 0.000783855 0.000191961
11.2287 0.000786729 0.000201593
11.2594 0.000803 0.000194691
11.2901 0.00071776 0.000192988
11.3208 0.00072338 0.000188686
11.3515 0.000736948 0.000196885
11.3821 0.000712675 0.000190794
11.4128 0.000719843 0.000188661
11.4435 0.000738658 0.00019383
11.4742 0.000706253 0.000188421
11.5049 0.000698075 0.000186036
11.5355 0.000708217 0.000190088
11.5662 0.000694557 0.000185883
11.5969 0.000680711 0.000189863
11.6276 0.000699581 0.000188384
11.6583 0.000649441 0.000185487
11.6889 0.000681603 0.000184103
11.7196 0.000676295 0.000185211
11.7503 0.000670242 0.000182972
11.781 0.000665986 0.000180805
11.8117 0.000687665 0.00018619
11.8423 0.000659086 0.00018106
11.873 0.000641724 0.00017718
11.9037 0.00064917 0.000179337
11.9344 0.000639214 0.000179094
11.9651 0.000631181 0.00017805
11.9957 0.000625174 0.000177798
12.0264 0.000634325 0.000180437
12.0571 0.000618184 0.000177587
12.0878 0.000629852 0.000172376
12.1184 0.000597841 0.000176358
12.1491 0.000612068 0.000176273
12.1798 0.000616078 0.000174901
12.2105 0.000586774 0.000173855
12.2412 0.000608513 0.000174823
12.2718 0.000593039 0.000173982
12.3025 0.000563535 0.000171106
12.3332 0.000592255 0.000170098
12.3639 0.000560415 0.000167823
12.3946 0.000584482 0.000168143
12.4252 0.000574356 0.000169701
12.4559 0.000576427 0.000171558
12.4866 0.000542099 0.000170295
12.5173 0.000548519 0.000165511
12.548 0.000564418 0.000168681
12.5786 0.000555813 0.000167364
12.6093 0.000540587 0.000169839
12.64 0.000530911 0.000168886
12.6707 0.000529166 0.000169138
12.7014 0.000524732 0.000166292
12.732 0.000539101 0.000164208
12.7627 0.000547917 0.000168496
12.7934 0.000518126 0.000162289
12.8241 0.000520529 0.000162491
12.8548 0.000515243 0.000160596
12.8854 0.000519068 0.000160521
12.9161 0.000507248 0.000163854
12.9468 0.000501915 0.000159525
12.9775 0.000482584 0.000162215
13.0082 0.000491565 0.000159965
13.0388 0.000493041 0.000164307
13.0695 0.000487661 0.00015964
13.1002 0.000486726 0.000160127
13.1309 0.000482049 0.000158465
13.1616 0.000483528 0.000156438
13.1922 0.000477557 0.000159146
13.2229 0.000467386 0.000158627
13.2536 0.000461238 0.000154243
13.2843 0.000473153 0.000157616
13.315 0.000472179 0.000154528
13.3456 0.000476248 0.000154089
13.3763 0.000450654 0.000156652
13.407 0.000450304 0.000151688
13.4377 0.000441864 0.000157106
13.4684 0.000437263 0.000152401
13.499 0.000439814 0.000149994
13.5297 0.00043339 0.000152962
13.5604 0.000435283 0.000152465
13.5911 0.000434452 0.000147895
13.6217 0.000426513 0.000147525
13.6524 0.000423128 0.000150842
13.6831 0.000429472 0.000149584
13.7138 0.000422081 0.000148577
13.7445 0.000423777 0.000150046
13.7751 0.000400259 0.000147621
13.8058 0.000430083 0.000144372
13.8365 0.000413081 0.000146827
13.8672 0.000418716 0.000145789
13.8979 0.000404946 0.000146274
13.9285 0.000404881 0.000145822
13.9592 0.000400057 0.000144622
13.9899 0.000388409 0.000145039
14.0206 0.000385462 0.000145119
14.0513 0.000382964 0.000140969
14.0819 0.0003907 0.000144312
14.1126 0.000392679 0.000144402
14.1433 0.000398631 0.000141701
14.174 0.000386131 0.000141763
14.2047 0.000364911 0.000143615
14.2353 0.000365436 0.00014039
14.266 0.000382369 0.000142783
14.2967 0.000371438 0.000139132
14.3274 0.000383288 0.00014021
14.3581 0.000370821 0.000139566
14.3887 0.000360436 0.000142463
14.4194 0.000356469 0.000140396
14.4501 0.000361512 0.000136584
14.4808 0.000358959 0.000138518
14.5115 0.000364998 0.000137289
14.5421 0.00035262 0.00013577
14.5728 0.000337997 0.000135814
14.6035 0.000352682 0.00013701
14.6342 0.000351095 0.000135762
14.6649 0.000355469 0.000137077
14.6955 0.000340677 0.000135863
14.7262 0.000346821 0.00013411
14.7569 0.000341424 0.000134008
14.7876 0.000335317 0.00013525
14.8183 0.000345663 0.000132241
14.8489 0.000336938 0.000134187
14.8796 0.000326725 0.000130999
14.9103 0.000333021 0.000130296
14.941 0.000329452 0.000131117
14.9717 0.000331575 0.000131568
15.0023 0.000323479 0.00013088
15.033 0.000320212 0.000132002
15.0637 0.000317899 0.000129532
15.0944 0.000316739 0.000130418
15.1251 0.000313861 0.000128685
15.1557 0.000315308 0.000127864
15.1864 0.000307978 0.000130019
15.2171 0.000312766 0.000127667
15.2478 0.000301337 0.000127967
15.2784 0.000298996 0.000126281
15.3091 0.000301858 0.000125174
15.3398 0.000312157 0.000126866
15.3705 0.000285296 0.000125426
15.4012 0.000299268 0.00012656
15.4318 0.000305436 0.000124896
15.4625 0.000299321 0.000122651
15.4932 0.000301784 0.000123551
15.5239 0.00028552 0.000124801
15.5546 0.000290059 0.000122791
15.5852 0.000285722 0.000123444
15.6159 0.000281581 0.000123027
15.6466 0.000285401 0.000122881
15.6773 0.00029001 0.00012356
15.708 0.000273972 0.000120357
15.7386 0.000274041 0.000121167
15.7693 0.000286699 0.000121307
15.8 0.000269976 0.000119474
15.8307 0.000270929 0.000121463
15.8614 0.000281842 0.00012023
15.892 0.000279281 0.000120188
15.9227 0.000266124 0.00011958
15.9534 0.000270784 0.000120706
15.9841 0.000265928 0.000116814
16.0148 0.000269808 0.000118416
16.0454 0.000267361 0.000117246
16.0761 0.0002642 0.000116825
16.1068 0.000246444 0.000116023
16.1375 0.000254338 0.000116925
16.1682 0.000253215 0.000115844
16.1988 0.000258263 0.000114517
16.2295 0.000259118 0.000114867
16.2602 0.000254921 0.000114741
16.2909 0.000247912 0.000114783
16.3216 0.000256181 0.000114001
16.3522 0.00025562 0.000115191
16.3829 0.000254433 0.000115231
16.4136 0.000252027 0.000113199
16.4443 0.000246436 0.000113639
16.475 0.000241317 0.000111865
16.5056 0.000244757 0.000112906
16.5363 0.000236728 0.000112
16.567 0.000242507 0.000110384
16.5977 0.000245195 0.000110515
16.6284 0.000236125 0.000110897
16.659 0.000234367 0.000110296
16.6897 0.000236572 0.000110746
16.7204 0.000232921 0.000109779
16.7511 0.000222861 0.000109583
16.7817 0.000225732 0.000109016
16.8124 0.000228913 0.000109972
16.8431 0.000224004 0.000109247
16.8738 0.000219714 0.000109504
16.9045 0.000227395 0.000107561
16.9351 0.000220925 0.000107102
16.9658 0.00022398 0.000106538
16.9965 0.000219797 0.000106793
17.0272 0.000216593 0.000106031
17.0579 0.000215262 0.000105379
17.0885 0.000219857 0.000105209
17.1192 0.000214689 0.000105286
17.1499 0.000214187 0.000105161
17.1806 0.000214424 0.000102536
17.2113 0.000212025 0.000104508
17.2419 0.000217077 0.000104054
17.2726 0.000209595 0.000104634
17.3033 0.000207614 0.000104326
17.334 0.000208335 0.000103207
17.3647 0.000204882 0.000102654
17.3953 0.000202712 0.000102145
17.426 0.000211436 0.000103146
17.4567 0.000203782 0.000101346
17.4874 0.000207531 0.000101139
17.5181 0.000204936 0.000101702
17.5487 0.000195763 0.000100375
17.5794 0.000194894 0.000100776
17.6101 0.000201833 0.000101406
17.6408 0.000192605 0.00010061
17.6715 0.000196949 9.80992e-05
17.7021 0.000200254 0.000100112
17.7328 0.000196417 9.94297e-05
17.7635 0.000191908 9.87865e-05
17.7942 0.000193431 9.90587e-05
17.8249 0.000189652 9.7749e-05
17.8555 0.00019088 9.8133e-05
17.8862 0.000188476 9.8511e-05
17.9169 0.00018654 9.6952e-05
17.9476 0.000186185 9.70051e-05
17.9783 0.000186034 9.71742e-05
18.0089 0.000190784 9.63866e-05
18.0396 0.000188552 9.74127e-05
18.0703 0.000177675 9.55545e-05
18.101 0.000182626 9.55746e-05
18.1317 0.000186613 9.52663e-05
18.1623 0.000185069 9.36094e-05
18.193 0.000182443 9.43224e-05
18.2237 0.000179986 9.39256e-05
18.2544 0.000178368 9.41468e-05
18.2851 0.000182318 9.44612e-05
18.3157 0.000180926 9.45599e-05
18.3464 0.000173004 9.35135e-05
18.3771 0.000178933 9.18577e-05
18.4078 0.000175074 9.2198e-05
18.4384 0.000170359 9.22414e-05
18.4691 0.00017517 9.17432e-05
18.4998 0.000168597 9.20525e-05
18.5305 0.000165125 8.99772e-05
18.5612 0.000167512 9.06617e-05
18.5918 0.000164586 9.157e-05
18.6225 0.00016101 8.98524e-05
18.6532 0.000170025 9.10141e-05
18.6839 0.000166665 8.9678e-05
18.7146 0.00016889 9.07059e-05
18.7452 0.000158973 8.99211e-05
18.7759 0.000170558 9.01209e-05
18.8066 0.000152278 8.87092e-05
18.8373 0.000164331 8.74975e-05
18.868 0.000158579 8.86522e-05
18.8986 0.000162554 8.77494e-05
18.9293 0.000157345 8.86205e-05
18.96 0.000156295 8.79649e-05
18.9907 0.000154599 8.7938e-05
19.0214 0.000160244 8.63156e-05
19.052 0.0001553 8.63387e-05
19.0827 0.00015851 8.50172e-05
19.1134 0.000149489 8.58075e-05
19.1441 0.0001552 8.5618e-05
19.1748 0.000152571 8.54001e-05
19.2054 0.00015037 8.37739e-05
19.2361 0.000151066 8.563e-05
19.2668 0.000150384 8.42395e-05
19.2975 0.000144181 8.47142e-05
19.3282 0.000150824 8.38109e-05
19.3588 0.000155669 8.46145e-05
19.3895 0.000148 8.35716e-05
19.4202 0.000146502 8.31619e-05
19.4509 0.000147034 8.4275e-05
19.4816 0.00014816 8.29666e-05
19.5122 0.000143843 8.26026e-05
19.5429 0.000143419 8.17841e-05
19.5736 0.000141014 8.2024e-05
19.6043 0.000144352 8.20929e-05
19.635 0.000140838 8.12811e-05
19.6656 0.00014509 8.07683e-05
19.6963 0.000141713 8.0202e-05
19.727 0.000138473 8.07237e-05
19.7577 0.000136044 8.03029e-05
19.7884 0.000141995 7.98153e-05
19.819 0.000137477 7.95858e-05
19.8497 0.000138266 8.02013e-05
19.8804 0.000132702 7.93395e-05
19.9111 0.000136072 7.90209e-05
19.9418 0.000140757 7.81213e-05
19.9724 0.000128693 7.79161e-05
20.0031 0.000135847 7.88379e-05
20.0338 0.000130686 7.7483e-05
20.0645 0.000127524 7.71587e-05
20.0951 0.000131378 7.73141e-05
20.1258 0.000125947 7.64019e-05
20.1565 0.000126987 7.63969e-05
20.1872 0.000126337 7.6906e-05
20.2179 0.000127244 7.57869e-05
20.2485 0.000124711 7.48017e-05
20.2792 0.000125078 7.5488e-05
20.3099 0.00012363 7.49043e-05
20.3406 0.000128036 7.4629e-05
20.3713 0.000123686 7.49102e-05
20.4019 0.000126328 7.52573e-05
20.4326 0.000124003 7.36562e-05
20.4633 0.000123584 7.4943e-05
20.494 0.000124461 7.32905e-05
20.5247 0.000119593 7.27483e-05
20.5553 0.000126196 7.40478e-05
20.586 0.0001191 7.31757e-05
20.6167 0.000117723 7.23491e-05
20.6474 0.000117112 7.20907e-05
20.6781 0.00011377 7.19769e-05
20.7087 0.000113754 7.20116e-05
20.7394 0.000116508 7.2041e-05
20.7701 0.000117367 7.13679e-05
20.8008 0.000116022 7.12432e-05
20.8315 0.000114283 7.15201e-05
20.8621 0.000116065 7.01429e-05
20.8928 0.000115547 7.05649e-05
20.9235 0.000116473 6.8845e-05
20.9542 0.000111634 7.02008e-05
20.9849 0.000109838 7.03202e-05
21.0155 0.000116374 6.8757e-05
21.0462 0.000112409 6.86597e-05
21.0769 0.000112017 6.89801e-05
21.1076 0.000109503 6.85747e-05
21.1383 0.000108062 6.8188e-05
21.1689 0.0001085 6.81216e-05
21.1996 0.000109575 6.81961e-05
21.2303 0.000108541 6.75916e-05
21.261 0.000106555 6.7832e-05
21.2917 0.000107114 6.68921e-05
21.3223 0.000110308 6.69005e-05
21.353 0.000107751 6.69306e-05
21.3837 0.00010836 6.58315e-05
21.4144 0.000102278 6.64078e-05
21.4451 0.000106886 6.54327e-05
21.4757 0.00010961 6.57215e-05
21.5064 0.000100903 6.48635e-05
21.5371 0.000105529 6.56305e-05
21.5678 0.000103117 6.48638e-05
21.5984 0.000102078 6.47034e-05
21.6291 0.000100594 6.55693e-05
21.6598 0.000100806 6.40361e-05
21.6905 9.71152e-05 6.44112e-05
21.7212 0.000103773 6.36284e-05
21.7518 9.68469e-05 6.37487e-05
21.7825 9.82468e-05 6.36869e-05
21.8132 0.000101264 6.25744e-05
21.8439 9.87839e-05 6.22185e-05
21.8746 9.62667e-05 6.24775e-05
21.9052 9.61497e-05 6.25433e-05
21.9359 9.85462e-05 6.2221e-05
21.9666 9.65571e-05 6.23213e-05
21.9973 9.30642e-05 6.17911e-05
22.028 9.33158e-05 6.15323e-05
22.0586 9.60886e-05 6.09099e-05
22.0893 9.22853e-05 6.10806e-05
22.12 9.61224e-05 6.0008e-05
22.1507 9.50715e-05 6.02459e-05
22.1814 9.42925e-05 6.09268e-05
22.212 9.01429e-05 6.07602e-05
22.2427 8.7055e-05 6.04182e-05
22.2734 8.91867e-05 6.02316e-05
22.3041 9.2252e-05 5.9543e-05
22.3348 9.0807e-05 5.95351e-05
22.3654 8.66896e-05 5.83686e-05
22.3961 8.78754e-05 5.88143e-05
22.4268 8.8872e-05 5.82775e-05
22.4575 8.59034e-05 5.87412e-05
22.4882 8.78629e-05 5.83423e-05
22.5188 8.68264e-05 5.75916e-05
22.5495 8.58872e-05 5.691e-05
22.5802 9.1516e-05 5.73426e-05
22.6109 8.4483e-05 5.71198e-05
22.6416 8.65943e-05 5.70591e-05
22.6722 8.45044e-05 5.7048e-05
22.7029 8.74366e-05 5.68306e-05
22.7336 7.71083e-05 5.61691e-05
22.7643 8.35153e-05 5.62587e-05
22.795 8.38302e-05 5.55657e-05
22.8256 8.44537e-05 5.60965e-05
22.8563 7.99196e-05 5.51e-05
22.887 8.49759e-05 5.49163e-05
22.9177 8.27672e-05 5.49064e-05
22.9484 8.09979e-05 5.47413e-05
22.979 8.08734e-05 5.41528e-05
23.0097 8.13564e-05 5.413e-05
23.0404 8.19689e-05 5.43254e-05
23.0711 7.65066e-05 5.32461e-05
23.1018 7.76308e-05 5.3321e-05
23.1324 7.91499e-05 5.30849e-05
23.1631 7.86877e-05 5.30918e-05
23.1938 8.02843e-05 5.32901e-05
23.2245 7.78969e-05 5.28687e-05
23.2551 7.50555e-05 5.21345e-05
23.2858 7.43896e-05 5.16576e-05
23.3165 7.73311e-05 5.25323e-05
23.3472 7.31836e-05 5.16944e-05
23.3779 7.68526e-05 5.18583e-05
23.4085 7.35365e-05 5.1211e-05
23.4392 7.4636e-05 5.11337e-05
23.4699 7.41019e-05 5.07717e-05
23.5006 7.23011e-05 5.04971e-05
23.5313 7.59978e-05 5.05538e-05
23.5619 7.22215e-05 5.04921e-05
23.5926 7.27181e-05 5.00756e-05
23.6233 7.25326e-05 4.93501e-05
23.654 7.0693e-05 4.91111e-05
23.6847 7.13009e-05 4.97196e-05
23.7153 7.07413e-05 4.94875e-05
23.746 7.18204e-05 4.89503e-05
23.7767 7.16691e-05 4.89059e-05
23.8074 6.83984e-05 4.8536e-05
23.8381 6.94711e-05 4.84886e-05
23.8687 6.85722e-05 4.84664e-05
23.8994 6.85229e-05 4.75269e-05
23.9301 7.05802e-05 4.80437e-05
23.9608 6.59212e-05 4.76073e-05
23.9915 6.9453e-05 4.73121e-05
24.0221 6.6308e-05 4.74429e-05
24.0528 6.37727e-05 4.6183e-05
24.0835 6.72149e-05 4.61513e-05
24.1142 6.2373e-05 4.59796e-05
24.1449 6.63025e-05 4.62271e-05
24.1755 6.49205e-05 4.61647e-05
24.2062 6.50965e-05 4.62819e-05
24.2369 6.41674e-05 4.52886e-05
24.2676 6.42799e-05 4.549e-05
24.2983 6.28243e-05 4.48712e-05
24.3289 6.34795e-05 4.4336e-05
24.3596 6.32123e-05 4.43619e-05
24.3903 6.29931e-05 4.50366e-05
24.421 6.14833e-05 4.40352e-05
24.4517 6.25219e-05 4.42586e-05
24.4823 6.41372e-05 4.3547e-05
24.513 6.23433e-05 4.3332e-05
24.5437 5.97436e-05 4.32772e-05
24.5744 6.15461e-05 4.32016e-05
24.6051 6.03412e-05 4.31454e-05
24.6357 6.10565e-05 4.23673e-05
24.6664 5.64641e-05 4.25488e-05
24.6971 5.8965e-05 4.26221e-05
24.7278 6.15813e-05 4.2004e-05
24.7584 5.87144e-05 4.1632e-05
24.7891 6.37815e-05 4.14647e-05
24.8198 5.67125e-05 4.159e-05
24.8505 5.73705e-05 4.09986e-05
24.8812 5.74399e-05 4.12684e-05
24.9118 5.57698e-05 4.04104e-05
24.9425 5.56089e-05 4.05059e-05
24.9732 5.64905e-05 4.03116e-05
25.0039 5.51471e-05 4.04957e-05
25.0346 5.59248e-05 4.02621e-05
25.0652 5.56912e-05 3.99736e-05
25.0959 5.55355e-05 3.94908e-05
25.1266 5.30351e-05 3.94388e-05
25.1573 5.33897e-05 3.906e-05
25.188 5.29942e-05 3.92096e-05
25.2186 5.48859e-05 3.8654e-05
25.2493 5.23924e-05 3.86077e-05
25.28 5.43407e-05 3.84989e-05
25.3107 5.35136e-05 3.84731e-05
25.3414 5.34341e-05 3.77786e-05
25.372 5.16353e-05 3.81158e-05
25.4027 5.20141e-05 3.7366e-05
25.4334 4.99245e-05 3.70477e-05
25.4641 4.90951e-05 3.74727e-05
25.4948 4.69361e-05 3.69525e-05
25.5254 4.9606e-05 3.69678e-05
25.5561 5.03541e-05 3.69203e-05
25.5868 4.747e-05 3.66793e-05
25.6175 4.78857e-05 3.61003e-05
25.6482 4.94607e-05 3.60118e-05
25.6788 4.7966e-05 3.56811e-05
25.7095 4.87122e-05 3.5562e-05
25.7402 4.84676e-05 3.54036e-05
25.7709 4.81922e-05 3.50716e-05
25.8016 4.79737e-05 3.44637e-05
25.8322 4.74895e-05 3.4807e-05
25.8629 4.66178e-05 3.46234e-05
25.8936 4.61272e-05 3.42036e-05
25.9243 4.70424e-05 3.40994e-05
25.955 4.75835e-05 3.41351e-05
25.9856 4.47757e-05 3.32645e-05
26.0163 4.54485e-05 3.36152e-05
26.047 4.53995e-05 3.38768e-05
26.0777 4.6489e-05 3.34027e-05
26.1084 4.49843e-05 3.2777e-05
26.139 4.36416e-05 3.25811e-05
26.1697 4.56368e-05 3.24777e-05
26.2004 4.47231e-05 3.28519e-05
26.2311 4.42531e-05 3.23753e-05
26.2618 4.36441e-05 3.18295e-05
26.2924 4.24277e-05 3.1891e-05
26.3231 4.58441e-05 3.12549e-05
26.3538 4.20412e-05 3.11724e-05
26.3845 3.95775e-05 3.09122e-05
26.4151 4.35561e-05 3.09604e-05
26.4458 4.09045e-05 3.07451e-05
26.4765 4.0028e-05 3.05957e-05
26.5072 3.90969e-05 3.05945e-05
26.5379 3.95846e-05 3.04985e-05
26.5685 3.81823e-05 3.00039e-05
26.5992 3.78895e-05 2.98041e-05
26.6299 3.98453e-05 2.95765e-05
26.6606 3.74224e-05 2.95929e-05
26.6913 3.71617e-05 2.92252e-05
26.7219 3.99913e-05 2.88732e-05
26.7526 3.77771e-05 2.87572e-05
26.7833 3.9267e-05 2.86609e-05
26.814 3.5684e-05 2.86194e-05
26.8447 3.58585e-05 2.82786e-05
26.8753 3.83521e-05 2.82449e-05
26.906 3.85675e-05 2.78966e-05
26.9367 3.86508e-05 2.80136e-05
26.9674 3.56632e-05 2.73348e-05
26.9981 3.54704e-05 2.72385e-05
27.0287 3.56588e-05 2.7019e-05
27.0594 3.47954e-05 2.69759e-05
27.0901 3.49041e-05 2.63001e-05
27.1208 3.45321e-05 2.63445e-05
27.1515 3.43399e-05 2.61155e-05
27.1821 3.23365e-05 2.60307e-05
27.2128 3.50595e-05 2.56506e-05
27.2435 3.71983e-05 2.57804e-05
27.2742 3.35686e-05 2.55415e-05
27.3049 3.36158e-05 2.50475e-05
27.3355 3.29832e-05 2.52381e-05
27.3662 3.36491e-05 2.50157e-05
27.3969 3.35202e-05 2.47397e-05
27.4276 3.2703e-05 2.46448e-05
27.4583 3.38259e-05 2.42666e-05
27.4889 3.06393e-05 2.42213e-05
27.5196 3.10624e-05 2.39018e-05
27.5503 3.09678e-05 2.36318e-05
27.581 2.85033e-05 2.35306e-05
27.6117 3.19465e-05 2.36224e-05
27.6423 3.00676e-05 2.2819e-05
27.673 3.09189e-05 2.27788e-05
27.7037 3.00403e-05 2.23526e-05
27.7344 2.81037e-05 2.26132e-05
27.7651 3.0593e-05 2.23319e-05
27.7957 3.11857e-05 2.24469e-05
27.8264 3.04408e-05 2.21414e-05
27.8571 2.96316e-05 2.16816e-05
27.8878 2.81543e-05 2.13096e-05
27.9185 2.74768e-05 2.13591e-05
27.9491 2.87054e-05 2.06794e-05
27.9798 2.64332e-05 2.10637e-05
28.0105 2.76387e-05 2.10001e-05
28.0412 2.51308e-05 2.08211e-05
28.0718 2.70152e-05 2.05593e-05
28.1025 2.50362e-05 2.00971e-05
28.1332 2.59146e-05 2.03869e-05
28.1639 2.5442e-05 1.97204e-05
28.1946 2.38255e-05 1.97631e-05
28.2252 2.60289e-05 1.955e-05
28.2559 2.47572e-05 1.95855e-05
28.2866 2.5745e-05 1.93963e-05
28.3173 2.33286e-05 1.90107e-05
28.348 2.30464e-05 1.87333e-05
28.3786 2.30122e-05 1.8695e-05
28.4093 2.54027e-05 1.82328e-05
28.44 2.30572e-05 1.83427e-05
28.4707 2.45355e-05 1.79666e-05
28.5014 2.21472e-05 1.78454e-05
28.532 2.33306e-05 1.78881e-05
28.5627 2.09126e-05 1.73877e-05
28.5934 2.22263e-05 1.70552e-05
28.6241 2.38941e-05 1.72584e-05
28.6548 2.19598e-05 1.66145e-05
28.6854 2.21111e-05 1.65985e-05
28.7161 2.11194e-05 1.6503e-05
28.7468 2.01893e-05 1.61502e-05
28.7775 2.15009e-05 1.59112e-05
28.8082 2.37525e-05 1.62449e-05
28.8388 1.82125e-05 1.5667e-05
28.8695 2.06259e-05 1.55894e-05
28.9002 1.99427e-05 1.51986e-05
28.9309 1.93455e-05 1.51136e-05
28.9616 1.78462e-05 1.50841e-05
28.9922 2.07781e-05 1.4721e-05
29.0229 1.75068e-05 1.44991e-05
29.0536 1.86229e-05 1.42582e-05
29.0843 1.87117e-05 1.43859e-05
29.115 1.68421e-05 1.40449e-05
29.1456 1.62614e-05 1.39576e-05
29.1763 1.8779e-05 1.38628e-05
29.207 1.68581e-05 1.3249e-05
29.2377 1.85087e-05 1.33723e-05
29.2684 1.52e-05 1.31514e-05
29.299 1.70804e-05 1.28291e-05
29.3297 1.90832e-05 1.27305e-05
29.3604 1.66029e-05 1.23913e-05
29.3911 1.53167e-05 1.23959e-05
29.4218 1.5402e-05 1.17399e-05
29.4524 1.59919e-05 1.18224e-05
29.4831 1.64838e-05 1.17924e-05
29.5138 1.40762e-05 1.20324e-05
29.5445 1.54054e-05 1.11196e-05
29.5751 1.22017e-05 1.11173e-05
29.6058 1.33741e-05 1.09483e-05
29.6365 1.35536e-05 1.12352e-05
29.6672 1.17161e-05 1.08828e-05
29.6979 1.47206e-05 1.04942e-05
29.7285 1.4762e-05 9.96665e-06
29.7592 1.32107e-05 1.0083e-05
29.7899 1.31316e-05 1.02016e-05
29.8206 1.18795e-05 9.62489e-06
29.8513 1.22454e-05 9.7568e-06
29.8819 1.18372e-05 9.50306e-06
29.9126 1.28533e-05 8.93082e-06
29.9433 1.43027e-05 9.20233e-06
29.974 1.37004e-05 9.01277e-06
30.0047 1.00552e-05 8.53176e-06
30.0353 9.8999e-06 8.3325e-06
30.066 9.91026e-06 8.04124e-06
30.0967 8.87117e-06 8.55213e-06
30.1274 1.10379e-05 8.05754e-06
30.1581 9.5608e-06 7.79472e-06
30.1887 1.002e-05 7.33488e-06
30.2194 9.18507e-06 7.28421e-06
30.2501 7.95058e-06 6.8024e-06
30.2808 9.2238e-06 7.0373e-06
30.3115 8.67687e-06 6.83246e-06
30.3421 8.42001e-06 6.68745e-06
30.3728 9.6292e-06 6.51906e-06
30.4035 9.54057e-06 5.85726e-06
30.4342 7.85022e-06 6.0051e-06
30.4649 7.06319e-06 5.95858e-06
30.4955 5.05408e-06 5.7446e-06
30.5262 6.13962e-06 5.40609e-06
30.5569 7.60002e-06 5.73045e-06
30.5876 7.15624e-06 4.97623e-06
30.6183 5.19487e-06 4.99391e-06
30.6489 6.54751e-06 4.74693e-06
30.6796 6.04216e-06 4.52522e-06
30.7103 4.83552e-06 4.52754e-06
30.741 5.85188e-06 4.24408e-06
30.7717 4.34232e-06 4.09181e-06
30.8023 4.75904e-06 4.04366e-06
30.833 3.63749e-06 3.91195e-06
30.8637 3.94106e-06 3.61284e-06
30.8944 4.64122e-06 3.50088e-06
30.9251 5.40329e-06 3.35824e-06
30.9557 3.16265e-06 2.8038e-06
30.9864 2.8834e-06 2.88929e-06
31.0171 3.4253e-06 2.54576e-06
31.0478 2.26715e-06 2.53641e-06
31.0785 2.77331e-06 2.11283e-06
31.1091 3.11555e-06 2.26642e-06
31.1398 2.2961e-06 1.91881e-06
31.1705 1.49081e-06 1.96558e-06
31.2012 1.07021e-06 1.60856e-06
31.2318 9.50038e-07 1.62366e-06
31.2625 2.68421e-06 1.4471e-06
31.2932 -3.42493e-08 1.01239e-06
31.3239 4.16267e-07 1.14608e-06
31.3546 9.83209e-07 1.11126e-06
31.3852 -1.95843e-07 1.00648e-06


==> anc/CLASSICALSTATISTICAL/wRho_L1.0G0.025B1.0.txt <==
0 0 0
0.0306796 0.000906854 6.80012e-05
0.0613592 0.00183963 0.000136881
0.0920388 0.00278517 0.000203046
0.122718 0.00377371 0.000269703
0.153398 0.0047693 0.000348955
0.184078 0.00574564 0.000426168
0.214757 0.00677697 0.000489691
0.245437 0.00785048 0.000572194
0.276117 0.0091543 0.000670321
0.306796 0.0106704 0.000752091
0.337476 0.012358 0.000815496
0.368155 0.0140128 0.000944483
0.398835 0.0154906 0.00102726
0.429515 0.0172257 0.00112621
0.460194 0.0196372 0.001255
0.490874 0.0226145 0.00138236
0.521553 0.0253168 0.00149369
0.552233 0.0292573 0.00164196
0.582913 0.0332279 0.00185585
0.613592 0.0374891 0.0019543
0.644272 0.0440432 0.00218081
0.674952 0.0503318 0.00237322
0.705631 0.0610421 0.00266652
0.736311 0.0731257 0.00307545
0.76699 0.087561 0.00342005
0.79767 0.107748 0.00376624
0.82835 0.138209 0.00430355
0.859029 0.180568 0.0048846
0.889709 0.251136 0.00628277
0.920388 0.36506 0.00816978
0.951068 0.586334 0.0105094
0.981748 1.03568 0.0147411
1.01243 2.14651 0.0301892
1.04311 4.93827 0.0478098
1.07379 9.87643 0.101417
1.10447 12.8919 0.118265
1.13515 12.5334 0.131369
1.16583 10.9579 0.122652
1.19651 8.90326 0.113577
1.22718 6.86111 0.109317
1.25786 4.94922 0.0830212
1.28854 3.47595 0.0732972
1.31922 2.30979 0.0549193
1.3499 1.51141 0.0406994
1.38058 0.955036 0.0295533
1.41126 0.596403 0.0208523
1.44194 0.371313 0.0142618
1.47262 0.247464 0.0101364
1.5033 0.176771 0.00727137
1.53398 0.126765 0.00631364
1.56466 0.096152 0.00519018
1.59534 0.0764553 0.00414408
1.62602 0.0631768 0.00361312
1.6567 0.0542213 0.00325468
1.68738 0.0450895 0.0030945
1.71806 0.0400301 0.00291653
1.74874 0.0347107 0.00285473
1.77942 0.031141 0.00267562
1.8101 0.0275244 0.00253151
1.84078 0.0246468 0.00246196
1.87146 0.02273 0.00233089
1.90214 0.0202433 0.00226019
1.93282 0.0185052 0.00220405
1.9635 0.0170901 0.00214306
1.99418 0.0155226 0.00209568
2.02485 0.0143002 0.00200218
2.05553 0.0132306 0.00193525
2.08621 0.0121561 0.00191351
2.11689 0.0115931 0.00183185
2.14757 0.0104893 0.00179307
2.17825 0.0102601 0.00174921
2.20893 0.00945299 0.00170812
2.23961 0.00881744 0.00167347
2.27029 0.00833162 0.00162575
2.30097 0.00779231 0.00160018
2.33165 0.00732842 0.00156112
2.36233 0.00694885 0.00152543
2.39301 0.00666909 0.00148786
2.42369 0.00626708 0.00146539
2.45437 0.0059292 0.00144204
2.48505 0.00568608 0.00139822
2.51573 0.00531138 0.00138342
2.54641 0.00504711 0.00135287
2.57709 0.00477931 0.00134087
2.60777 0.00453995 0.00130853
2.63845 0.00439338 0.00128886
2.66913 0.00418936 0.00126393
2.69981 0.00405391 0.00124046
2.73049 0.00384294 0.00122107
2.76117 0.0036815 0.00120597
2.79185 0.0035766 0.00118913
2.82252 0.00337353 0.00116992
2.8532 0.00326083 0.00115357
2.88388 0.00317942 0.00112596
2.91456 0.00305133 0.00111138
2.94524 0.00294497 0.00110336
2.97592 0.00284935 0.0010837
3.0066 0.00272496 0.00106802
3.03728 0.00270429 0.00105795
3.06796 0.00258622 0.00103928
3.09864 0.00251074 0.00102909
3.12932 0.00246139 0.00101178
3.16 0.00242424 0.00100435
3.19068 0.00239366 0.000992637
3.22136 0.0024532 0.000978951
3.25204 0.00246741 0.000964324
3.28272 0.00255192 0.000955717
3.3134 0.00258131 0.000946723
3.34408 0.00266432 0.000930996
3.37476 0.00271577 0.000917801
3.40544 0.00274057 0.000908501
3.43612 0.0028051 0.000904192
3.4668 0.00290331 0.000891775
3.49748 0.00289216 0.000882344
3.52816 0.0028935 0.0008731
3.55884 0.00289231 0.000861736
3.58952 0.00287429 0.000849935
3.62019 0.0028623 0.000840286
3.65087 0.00279149 0.000834661
3.68155 0.00266821 0.000824693
3.71223 0.00265318 0.000818599
3.74291 0.00254123 0.000806075
3.77359 0.002483 0.000798798
3.80427 0.00235293 0.000791666
3.83495 0.00222566 0.0007827
3.86563 0.00204575 0.000776001
3.89631 0.00197023 0.000767801
3.92699 0.00187233 0.000765292
3.95767 0.00176089 0.000758093
3.98835 0.00166349 0.000747972
4.01903 0.00156858 0.000738096
4.04971 0.00145759 0.000731852
4.08039 0.00136294 0.000728339
4.11107 0.00127302 0.000721567
4.14175 0.00117903 0.000717194
4.17243 0.00111905 0.000709207
4.20311 0.00107017 0.00070361
4.23379 0.00100445 0.00069805
4.26447 0.00096237 0.000694066
4.29515 0.000901833 0.000686898
4.32583 0.000861704 0.000680379
4.35651 0.000820248 0.000673405
4.38719 0.000801938 0.000669727
4.41786 0.000753258 0.000662986
4.44854 0.000726344 0.000657569
4.47922 0.000707774 0.000653121
4.5099 0.000690275 0.000647601
4.54058 0.000661763 0.000641789
4.57126 0.000646359 0.000636447
4.60194 0.000626102 0.000632217
4.63262 0.000631352 0.000627809
4.6633 0.00060604 0.000622813
4.69398 0.000592193 0.000617898
4.72466 0.000573889 0.000612237
4.75534 0.000561649 0.000608014
4.78602 0.000554495 0.000603778
4.8167 0.000536792 0.000600154
4.84738 0.000525482 0.000595607
4.87806 0.000517 0.000590722
4.90874 0.000505173 0.000586827
4.93942 0.000501396 0.000582841
4.9701 0.000483411 0.000578437
5.00078 0.000475869 0.000573645
5.03146 0.000477169 0.000569955
5.06214 0.000463514 0.000565439
5.09282 0.000445246 0.000561747
5.1235 0.000445571 0.000558314
5.15418 0.000431599 0.000555459
5.18486 0.000425847 0.000549609
5.21553 0.000419097 0.000547816
5.24621 0.000409339 0.000543246
5.27689 0.000409677 0.000539639
5.30757 0.000403292 0.000536074
5.33825 0.00039083 0.000533046
5.36893 0.000381389 0.000529777
5.39961 0.00037958 0.000525909
5.43029 0.000371073 0.000522515
5.46097 0.000356479 0.000519056
5.49165 0.000355736 0.000515797
5.52233 0.000353073 0.000512388
5.55301 0.000346252 0.000509404
5.58369 0.000341672 0.000506475
5.61437 0.000342261 0.000502701
5.64505 0.000327263 0.000499307
5.67573 0.000325924 0.000496084
5.70641 0.00031751 0.000493213
5.73709 0.000315439 0.000489963
5.76777 0.000309744 0.000487425
5.79845 0.00030029 0.00048453
5.82913 0.000298463 0.00048153
5.85981 0.000300472 0.000478755
5.89049 0.000287815 0.000476011
5.92117 0.000285385 0.000473504
5.95185 0.000283492 0.000470572
5.98253 0.00027771 0.000467927
6.0132 0.000272638 0.00046492
6.04388 0.000266087 0.000462316
6.07456 0.00026148 0.000459697
6.10524 0.000258152 0.000456842
6.13592 0.000261142 0.000454609
6.1666 0.00024866 0.000452005
6.19728 0.000250404 0.00044929
6.22796 0.00024404 0.000446727
6.25864 0.000241058 0.000444374
6.28932 0.000239726 0.000441964
6.32 0.000234816 0.000439028
6.35068 0.000228255 0.000437204
6.38136 0.000226768 0.000434492
6.41204 0.00022507 0.000432562
6.44272 0.00021748 0.000429308
6.4734 0.000219407 0.000427488
6.50408 0.000212118 0.000425185
6.53476 0.000210948 0.000423137
6.56544 0.000207098 0.000421191
6.59612 0.000203965 0.000418553
6.6268 0.000204127 0.00041656
6.65748 0.000199605 0.000414398
6.68816 0.000196789 0.000411822
6.71884 0.000193653 0.000409836
6.74952 0.000193471 0.000407816
6.7802 0.000191234 0.000405641
6.81087 0.000186344 0.000403628
6.84155 0.000185814 0.000401354
6.87223 0.000181138 0.000399681
6.90291 0.000177862 0.000397668
6.93359 0.000178254 0.000395317
6.96427 0.000174358 0.000393595
6.99495 0.000174152 0.00039134
7.02563 0.000171543 0.000389873
7.05631 0.000170993 0.000387565
7.08699 0.000169586 0.000385931
7.11767 0.000164197 0.000383724
7.14835 0.000164105 0.000381993
7.17903 0.000161039 0.000380176
7.20971 0.000158624 0.00037817
7.24039 0.000157555 0.000376518
7.27107 0.000155399 0.000374802
7.30175 0.000153459 0.000372789
7.33243 0.000151845 0.000371046
7.36311 0.000150806 0.000369291
7.39379 0.000150186 0.000367398
7.42447 0.000144254 0.000365797
7.45515 0.000147739 0.000363946
7.48583 0.00014226 0.000362328
7.51651 0.000139537 0.000360716
7.54719 0.000137781 0.000359205
7.57787 0.000137262 0.000357125
7.60854 0.000134415 0.00035547
7.63922 0.000136376 0.000354093
7.6699 0.000134146 0.000352242
7.70058 0.000133668 0.000350706
7.73126 0.000131015 0.000349234
7.76194 0.000128948 0.000347392
7.79262 0.000127768 0.000346064
7.8233 0.000128051 0.000344489
7.85398 0.000124619 0.000342755
7.88466 0.000122393 0.000341391
7.91534 0.00012125 0.000339763
7.94602 0.000121008 0.000338187
7.9767 0.000119721 0.000336616
8.00738 0.000118073 0.000335345
8.03806 0.000115148 0.000333775
8.06874 0.000116708 0.000332284
8.09942 0.000113533 0.00033077
8.1301 0.000113363 0.000329545
8.16078 0.00010975 0.000327943
8.19146 0.000111469 0.000326525
8.22214 0.000107947 0.000325258
8.25282 0.000107144 0.000323875
8.2835 0.000105664 0.000322353
8.31418 0.000105989 0.000320913
8.34486 0.000102732 0.000319626
8.37554 0.000102891 0.000318259
8.40621 0.00010319 0.000317001
8.43689 0.000101858 0.000315724
8.46757 0.000100735 0.000314326
8.49825 0.000100252 0.000312787
8.52893 9.83346e-05 0.000311497
8.55961 9.619e-05 0.000310367
8.59029 9.72574e-05 0.000309057
8.62097 9.5987e-05 0.000307544
8.65165 9.4304e-05 0.00030658
8.68233 9.51752e-05 0.000305225
8.71301 9.34574e-05 0.000303923
8.74369 9.33089e-05 0.000302841
8.77437 9.17214e-05 0.000301486
8.80505 9.08353e-05 0.000300169
8.83573 8.90192e-05 0.000298882
8.86641 8.88439e-05 0.000297856
8.89709 8.84168e-05 0.000296466
8.92777 8.60138e-05 0.000295302
8.95845 8.58248e-05 0.000294135
8.98913 8.51727e-05 0.000292947
9.01981 8.50039e-05 0.000291774
9.05049 8.3265e-05 0.000290606
9.08117 8.2553e-05 0.000289508
9.11185 8.31076e-05 0.000288201
9.14253 8.17682e-05 0.000287153
9.17321 7.90712e-05 0.000286013
9.20388 8.08084e-05 0.00028494
9.23456 8.02076e-05 0.000283826
9.26524 7.80225e-05 0.000282651
9.29592 7.67495e-05 0.000281614
9.3266 7.67264e-05 0.000280431
9.35728 7.54487e-05 0.000279227
9.38796 7.57077e-05 0.000278275
9.41864 7.41198e-05 0.000277062
9.44932 7.25616e-05 0.000276087
9.48 7.36089e-05 0.000275097
9.51068 7.32931e-05 0.000273948
9.54136 7.25494e-05 0.00027288
9.57204 7.09005e-05 0.000271895
9.60272 7.16978e-05 0.000270764
9.6334 7.00643e-05 0.000269817
9.66408 6.94034e-05 0.000268665
9.69476 6.88069e-05 0.00026772
9.72544 6.87861e-05 0.000266576
9.75612 6.78509e-05 0.000265628
9.7868 6.69404e-05 0.000264706
9.81748 6.64823e-05 0.000263676
9.84816 6.62717e-05 0.000262812
9.87884 6.5108e-05 0.000261777
9.90952 6.52622e-05 0.000260707
9.9402 6.57921e-05 0.000259769
9.97088 6.48296e-05 0.000258785
10.0016 6.40793e-05 0.000257776
10.0322 6.29899e-05 0.000256916
10.0629 6.28906e-05 0.00025593
10.0936 6.06588e-05 0.000254979
10.1243 6.06966e-05 0.00025405
10.155 6.05073e-05 0.000253004
10.1856 6.01139e-05 0.000252126
10.2163 5.94078e-05 0.000251209
10.247 5.96365e-05 0.000250306
10.2777 5.84598e-05 0.000249358
10.3084 5.85225e-05 0.000248472
10.339 5.80932e-05 0.000247551
10.3697 5.82228e-05 0.000246644
10.4004 5.61968e-05 0.000245828
10.4311 5.71983e-05 0.000244807
10.4617 5.59228e-05 0.000243945
10.4924 5.54663e-05 0.000243133
10.5231 5.52386e-05 0.000242262
10.5538 5.39535e-05 0.00024139
10.5845 5.43651e-05 0.000240486
10.6151 5.39209e-05 0.000239651
10.6458 5.35247e-05 0.000238837
10.6765 5.21936e-05 0.000237937
10.7072 5.31558e-05 0.000237103
10.7379 5.15875e-05 0.000236225
10.7685 5.26848e-05 0.000235426
10.7992 5.17143e-05 0.000234597
10.8299 5.15157e-05 0.000233702
10.8606 5.10158e-05 0.000232891
10.8913 5.04209e-05 0.000232203
10.9219 4.96721e-05 0.000231261
10.9526 4.94102e-05 0.0002305
10.9833 4.94421e-05 0.000229697
11.014 4.87901e-05 0.000228906
11.0447 4.8554e-05 0.000228153
11.0753 4.87625e-05 0.000227239
11.106 4.81325e-05 0.000226534
11.1367 4.68896e-05 0.000225718
11.1674 4.69767e-05 0.000224906
11.1981 4.69208e-05 0.00022416
11.2287 4.69483e-05 0.000223359
11.2594 4.65701e-05 0.000222593
11.2901 4.53375e-05 0.000221805
11.3208 4.4994e-05 0.000221075
11.3515 4.56675e-05 0.000220286
11.3821 4.43782e-05 0.000219619
11.4128 4.41405e-05 0.000218744
11.4435 4.43217e-05 0.000218047
11.4742 4.37706e-05 0.000217328
11.5049 4.36423e-05 0.000216534
11.5355 4.39943e-05 0.000215841
11.5662 4.33596e-05 0.000215123
11.5969 4.2341e-05 0.000214352
11.6276 4.22409e-05 0.000213675
11.6583 4.17808e-05 0.000212884
11.6889 4.20289e-05 0.000212171
11.7196 4.10802e-05 0.000211485
11.7503 4.08828e-05 0.000210776
11.781 4.0942e-05 0.000210043
11.8117 4.08411e-05 0.000209338
11.8423 4.06736e-05 0.000208655
11.873 4.03725e-05 0.00020796
11.9037 3.99848e-05 0.000207297
11.9344 3.91686e-05 0.000206603
11.9651 3.91434e-05 0.000205878
11.9957 3.88069e-05 0.000205162
12.0264 3.87152e-05 0.000204543
12.0571 3.88243e-05 0.000203849
12.0878 3.80515e-05 0.000203111
12.1184 3.77577e-05 0.000202484
12.1491 3.76745e-05 0.000201807
12.1798 3.76466e-05 0.00020111
12.2105 3.68963e-05 0.00020048
12.2412 3.75125e-05 0.000199847
12.2718 3.7088e-05 0.000199171
12.3025 3.61661e-05 0.000198501
12.3332 3.63346e-05 0.000197851
12.3639 3.6212e-05 0.000197169
12.3946 3.60445e-05 0.000196515
12.4252 3.56133e-05 0.000195902
12.4559 3.56274e-05 0.00019526
12.4866 3.47022e-05 0.000194681
12.5173 3.49343e-05 0.000193919
12.548 3.47614e-05 0.000193355
12.5786 3.43776e-05 0.00019272
12.6093 3.41539e-05 0.000192077
12.64 3.3706e-05 0.000191483
12.6707 3.36768e-05 0.000190845
12.7014 3.35441e-05 0.000190204
12.732 3.33495e-05 0.000189573
12.7627 3.32355e-05 0.000189033
12.7934 3.29276e-05 0.000188391
12.8241 3.26111e-05 0.000187804
12.8548 3.25113e-05 0.00018717
12.8854 3.23846e-05 0.000186599
12.9161 3.23454e-05 0.00018596
12.9468 3.18697e-05 0.000185357
12.9775 3.13016e-05 0.000184794
13.0082 3.14287e-05 0.000184207
13.0388 3.17701e-05 0.000183569
13.0695 3.09051e-05 0.000182965
13.1002 3.09492e-05 0.000182406
13.1309 3.07495e-05 0.000181805
13.1616 3.08155e-05 0.000181238
13.1922 3.02355e-05 0.000180665
13.2229 2.98803e-05 0.00018007
13.2536 2.99358e-05 0.000179531
13.2843 3.00779e-05 0.000178956
13.315 3.01546e-05 0.000178412
13.3456 2.94653e-05 0.000177769
13.3763 2.94626e-05 0.000177269
13.407 2.89384e-05 0.000176675
13.4377 2.86566e-05 0.000176116
13.4684 2.84916e-05 0.000175564
13.499 2.83399e-05 0.000175002
13.5297 2.82282e-05 0.000174455
13.5604 2.82438e-05 0.000173877
13.5911 2.8093e-05 0.00017334
13.6217 2.78943e-05 0.000172765
13.6524 2.7728e-05 0.00017224
13.6831 2.77769e-05 0.000171666
13.7138 2.75664e-05 0.000171154
13.7445 2.73853e-05 0.000170642
13.7751 2.69465e-05 0.000170065
13.8058 2.69966e-05 0.000169508
13.8365 2.69204e-05 0.000168982
13.8672 2.6904e-05 0.000168487
13.8979 2.66767e-05 0.000167933
13.9285 2.64135e-05 0.000167409
13.9592 2.59755e-05 0.00016689
13.9899 2.56895e-05 0.000166368
14.0206 2.56838e-05 0.000165834
14.0513 2.56208e-05 0.000165304
14.0819 2.55396e-05 0.000164794
14.1126 2.54718e-05 0.000164301
14.1433 2.58094e-05 0.000163778
14.174 2.49413e-05 0.000163267
14.2047 2.50125e-05 0.000162752
14.2353 2.46116e-05 0.000162223
14.266 2.49454e-05 0.000161762
14.2967 2.4664e-05 0.000161253
14.3274 2.46135e-05 0.000160742
14.3581 2.42281e-05 0.000160252
14.3887 2.42125e-05 0.000159771
14.4194 2.3991e-05 0.00015923
14.4501 2.41813e-05 0.000158734
14.4808 2.38136e-05 0.000158235
14.5115 2.35769e-05 0.000157748
14.5421 2.35277e-05 0.000157248
14.5728 2.31946e-05 0.000156797
14.6035 2.33935e-05 0.000156306
14.6342 2.31934e-05 0.000155791
14.6649 2.31747e-05 0.000155342
14.6955 2.2723e-05 0.000154822
14.7262 2.28016e-05 0.000154388
14.7569 2.2837e-05 0.000153861
14.7876 2.26111e-05 0.000153395
14.8183 2.24208e-05 0.00015294
14.8489 2.21816e-05 0.000152464
14.8796 2.18464e-05 0.000151993
14.9103 2.23085e-05 0.00015152
14.941 2.19359e-05 0.000151054
14.9717 2.18276e-05 0.000150559
15.0023 2.16336e-05 0.000150096
15.033 2.15536e-05 0.000149662
15.0637 2.13239e-05 0.000149178
15.0944 2.10072e-05 0.000148724
15.1251 2.13122e-05 0.000148261
15.1557 2.13311e-05 0.000147811
15.1864 2.10626e-05 0.000147321
15.2171 2.0598e-05 0.000146894
15.2478 2.07501e-05 0.00014642
15.2784 2.08385e-05 0.000145992
15.3091 2.03956e-05 0.000145525
15.3398 2.06602e-05 0.000145085
15.3705 2.02533e-05 0.000144624
15.4012 2.02673e-05 0.000144196
15.4318 2.02566e-05 0.000143716
15.4625 2.0179e-05 0.000143298
15.4932 2.00678e-05 0.000142842
15.5239 1.96208e-05 0.000142426
15.5546 1.99049e-05 0.000141975
15.5852 1.972e-05 0.000141555
15.6159 1.95163e-05 0.000141118
15.6466 1.95128e-05 0.000140688
15.6773 1.94301e-05 0.000140223
15.708 1.91901e-05 0.000139791
15.7386 1.89158e-05 0.000139372
15.7693 1.91036e-05 0.000138945
15.8 1.87788e-05 0.000138499
15.8307 1.86199e-05 0.000138091
15.8614 1.8934e-05 0.00013766
15.892 1.88753e-05 0.000137241
15.9227 1.83657e-05 0.000136819
15.9534 1.84453e-05 0.00013639
15.9841 1.84177e-05 0.00013597
16.0148 1.82302e-05 0.000135551
16.0454 1.83764e-05 0.000135134
16.0761 1.80788e-05 0.000134713
16.1068 1.78746e-05 0.000134289
16.1375 1.78997e-05 0.00013389
16.1682 1.79513e-05 0.000133488
16.1988 1.77635e-05 0.000133054
16.2295 1.74899e-05 0.000132644
16.2602 1.75939e-05 0.000132244
16.2909 1.73895e-05 0.00013182
16.3216 1.74748e-05 0.000131421
16.3522 1.75821e-05 0.000131026
16.3829 1.72375e-05 0.000130636
16.4136 1.72359e-05 0.000130213
16.4443 1.70325e-05 0.000129809
16.475 1.67884e-05 0.000129403
16.5056 1.69573e-05 0.000128996
16.5363 1.69289e-05 0.000128603
16.567 1.66904e-05 0.000128215
16.5977 1.65906e-05 0.000127817
16.6284 1.63707e-05 0.000127412
16.659 1.64016e-05 0.000127019
16.6897 1.65732e-05 0.000126644
16.7204 1.62149e-05 0.000126243
16.7511 1.61757e-05 0.000125838
16.7817 1.60519e-05 0.000125467
16.8124 1.59863e-05 0.000125081
16.8431 1.58586e-05 0.000124693
16.8738 1.57867e-05 0.000124301
16.9045 1.5843e-05 0.000123905
16.9351 1.56048e-05 0.000123514
16.9658 1.56928e-05 0.000123151
16.9965 1.57767e-05 0.000122752
17.0272 1.54366e-05 0.000122363
17.0579 1.53933e-05 0.000121978
17.0885 1.53173e-05 0.000121632
17.1192 1.52233e-05 0.000121242
17.1499 1.49509e-05 0.000120874
17.1806 1.51595e-05 0.000120459
17.2113 1.49845e-05 0.000120105
17.2419 1.5152e-05 0.000119736
17.2726 1.47352e-05 0.000119362
17.3033 1.49412e-05 0.000119012
17.334 1.46583e-05 0.000118619
17.3647 1.47101e-05 0.000118272
17.3953 1.46301e-05 0.000117895
17.426 1.4707e-05 0.000117521
17.4567 1.45862e-05 0.000117146
17.4874 1.45516e-05 0.000116777
17.5181 1.44829e-05 0.000116422
17.5487 1.41859e-05 0.000116043
17.5794 1.404e-05 0.000115696
17.6101 1.44169e-05 0.000115342
17.6408 1.41087e-05 0.000114971
17.6715 1.39985e-05 0.000114613
17.7021 1.39397e-05 0.000114259
17.7328 1.40115e-05 0.000113892
17.7635 1.37461e-05 0.000113535
17.7942 1.39033e-05 0.000113185
17.8249 1.37176e-05 0.00011282
17.8555 1.36133e-05 0.000112451
17.8862 1.36751e-05 0.000112119
17.9169 1.35664e-05 0.000111768
17.9476 1.34281e-05 0.000111411
17.9783 1.33839e-05 0.000111072
18.0089 1.3379e-05 0.000110692
18.0396 1.32424e-05 0.000110353
18.0703 1.30274e-05 0.000110001
18.101 1.32993e-05 0.000109655
18.1317 1.31724e-05 0.000109305
18.1623 1.30991e-05 0.000108954
18.193 1.29563e-05 0.000108629
18.2237 1.29259e-05 0.000108263
18.2544 1.29379e-05 0.00010794
18.2851 1.2883e-05 0.000107581
18.3157 1.28682e-05 0.000107241
18.3464 1.26124e-05 0.000106914
18.3771 1.27026e-05 0.000106562
18.4078 1.26453e-05 0.000106214
18.4384 1.2557e-05 0.000105885
18.4691 1.25571e-05 0.000105525
18.4998 1.2275e-05 0.000105212
18.5305 1.22787e-05 0.000104878
18.5612 1.24051e-05 0.000104528
18.5918 1.2274e-05 0.00010419
18.6225 1.19928e-05 0.000103865
18.6532 1.2229e-05 0.000103534
18.6839 1.21079e-05 0.000103203
18.7146 1.18781e-05 0.000102868
18.7452 1.19249e-05 0.000102546
18.7759 1.18263e-05 0.000102195
18.8066 1.15349e-05 0.000101875
18.8373 1.17707e-05 0.000101554
18.868 1.15922e-05 0.00010122
18.8986 1.16521e-05 0.000100903
18.9293 1.16118e-05 0.000100583
18.96 1.15222e-05 0.00010024
18.9907 1.14968e-05 9.99125e-05
19.0214 1.15713e-05 9.95933e-05
19.052 1.13677e-05 9.92752e-05
19.0827 1.1301e-05 9.89359e-05
19.1134 1.12164e-05 9.86269e-05
19.1441 1.12439e-05 9.82982e-05
19.1748 1.12078e-05 9.7993e-05
19.2054 1.10633e-05 9.7663e-05
19.2361 1.11362e-05 9.73335e-05
19.2668 1.10752e-05 9.70122e-05
19.2975 1.09389e-05 9.67112e-05
19.3282 1.07529e-05 9.63886e-05
19.3588 1.09676e-05 9.60697e-05
19.3895 1.08592e-05 9.57459e-05
19.4202 1.08443e-05 9.54309e-05
19.4509 1.08305e-05 9.51223e-05
19.4816 1.07418e-05 9.48079e-05
19.5122 1.06542e-05 9.44967e-05
19.5429 1.05429e-05 9.4176e-05
19.5736 1.06389e-05 9.38656e-05
19.6043 1.06025e-05 9.35529e-05
19.635 1.04546e-05 9.32441e-05
19.6656 1.04866e-05 9.29404e-05
19.6963 1.04116e-05 9.26385e-05
19.727 1.03139e-05 9.2327e-05
19.7577 1.0196e-05 9.2007e-05
19.7884 1.01569e-05 9.16879e-05
19.819 1.02277e-05 9.1396e-05
19.8497 1.01839e-05 9.10868e-05
19.8804 1.00422e-05 9.07792e-05
19.9111 1.01497e-05 9.0469e-05
19.9418 1.01028e-05 9.01697e-05
19.9724 9.84597e-06 8.98658e-05
20.0031 9.9079e-06 8.95584e-05
20.0338 9.82624e-06 8.92709e-05
20.0645 9.67969e-06 8.89633e-05
20.0951 9.90319e-06 8.86513e-05
20.1258 9.68226e-06 8.83645e-05
20.1565 9.66664e-06 8.80532e-05
20.1872 9.64369e-06 8.77522e-05
20.2179 9.66926e-06 8.74617e-05
20.2485 9.61383e-06 8.71571e-05
20.2792 9.52217e-06 8.68445e-05
20.3099 9.4268e-06 8.65666e-05
20.3406 9.48272e-06 8.62679e-05
20.3713 9.55089e-06 8.59646e-05
20.4019 9.46167e-06 8.56747e-05
20.4326 9.31551e-06 8.53705e-05
20.4633 9.28332e-06 8.50893e-05
20.494 9.10495e-06 8.47847e-05
20.5247 9.19275e-06 8.45003e-05
20.5553 9.15663e-06 8.41983e-05
20.586 9.05371e-06 8.39189e-05
20.6167 8.97716e-06 8.36268e-05
20.6474 9.01062e-06 8.33227e-05
20.6781 8.95503e-06 8.3048e-05
20.7087 8.88093e-06 8.27416e-05
20.7394 8.80924e-06 8.24598e-05
20.7701 8.89067e-06 8.21699e-05
20.8008 8.70152e-06 8.1886e-05
20.8315 8.73021e-06 8.15888e-05
20.8621 8.80443e-06 8.13035e-05
20.8928 8.69248e-06 8.10162e-05
20.9235 8.76394e-06 8.07311e-05
20.9542 8.6056e-06 8.04431e-05
20.9849 8.53773e-06 8.01471e-05
21.0155 8.62507e-06 7.98723e-05
21.0462 8.53634e-06 7.95953e-05
21.0769 8.44648e-06 7.92998e-05
21.1076 8.39707e-06 7.90208e-05
21.1383 8.40464e-06 7.87352e-05
21.1689 8.32267e-06 7.84571e-05
21.1996 8.39306e-06 7.81788e-05
21.2303 8.31101e-06 7.78987e-05
21.261 8.26178e-06 7.76202e-05
21.2917 8.19805e-06 7.73327e-05
21.3223 8.19707e-06 7.70561e-05
21.353 8.17271e-06 7.67758e-05
21.3837 8.11442e-06 7.64949e-05
21.4144 7.97663e-06 7.6214e-05
21.4451 8.03054e-06 7.59317e-05
21.4757 8.09204e-06 7.56584e-05
21.5064 7.78464e-06 7.53873e-05
21.5371 8.03783e-06 7.50983e-05
21.5678 7.9356e-06 7.48403e-05
21.5984 7.81146e-06 7.456e-05
21.6291 7.78095e-06 7.42778e-05
21.6598 7.72533e-06 7.40092e-05
21.6905 7.72111e-06 7.37434e-05
21.7212 7.75768e-06 7.34584e-05
21.7518 7.58425e-06 7.31794e-05
21.7825 7.59108e-06 7.29044e-05
21.8132 7.6059e-06 7.26256e-05
21.8439 7.52025e-06 7.23706e-05
21.8746 7.42215e-06 7.20906e-05
21.9052 7.40187e-06 7.18227e-05
21.9359 7.47603e-06 7.15505e-05
21.9666 7.38796e-06 7.12781e-05
21.9973 7.43888e-06 7.10097e-05
22.028 7.3359e-06 7.07384e-05
22.0586 7.40439e-06 7.04686e-05
22.0893 7.30914e-06 7.02011e-05
22.12 7.29243e-06 6.99338e-05
22.1507 7.22632e-06 6.96714e-05
22.1814 7.20963e-06 6.94069e-05
22.212 7.06579e-06 6.91321e-05
22.2427 6.969e-06 6.88624e-05
22.2734 7.05331e-06 6.85975e-05
22.3041 7.08163e-06 6.83351e-05
22.3348 7.00594e-06 6.80605e-05
22.3654 7.00878e-06 6.78096e-05
22.3961 6.8701e-06 6.7525e-05
22.4268 6.98887e-06 6.72744e-05
22.4575 6.79121e-06 6.70095e-05
22.4882 6.70648e-06 6.67372e-05
22.5188 6.76404e-06 6.64835e-05
22.5495 6.79698e-06 6.62214e-05
22.5802 6.73193e-06 6.5964e-05
22.6109 6.70659e-06 6.5687e-05
22.6416 6.72033e-06 6.54266e-05
22.6722 6.54586e-06 6.51685e-05
22.7029 6.62761e-06 6.49063e-05
22.7336 6.45717e-06 6.46626e-05
22.7643 6.55765e-06 6.43871e-05
22.795 6.53572e-06 6.41285e-05
22.8256 6.55724e-06 6.38749e-05
22.8563 6.40801e-06 6.3603e-05
22.887 6.53178e-06 6.33444e-05
22.9177 6.43383e-06 6.30973e-05
22.9484 6.35754e-06 6.2838e-05
22.979 6.32081e-06 6.25753e-05
23.0097 6.37313e-06 6.23226e-05
23.0404 6.32914e-06 6.2067e-05
23.0711 6.15584e-06 6.18082e-05
23.1018 6.20235e-06 6.1548e-05
23.1324 6.11259e-06 6.12973e-05
23.1631 6.14105e-06 6.10391e-05
23.1938 6.19188e-06 6.07923e-05
23.2245 6.09379e-06 6.05349e-05
23.2551 6.08228e-06 6.02813e-05
23.2858 5.99478e-06 6.00211e-05
23.3165 5.95092e-06 5.97678e-05
23.3472 5.87683e-06 5.95195e-05
23.3779 6.01915e-06 5.92627e-05
23.4085 5.96885e-06 5.90149e-05
23.4392 5.88508e-06 5.87536e-05
23.4699 5.81722e-06 5.85086e-05
23.5006 5.80282e-06 5.82551e-05
23.5313 5.88812e-06 5.79957e-05
23.5619 5.75759e-06 5.77533e-05
23.5926 5.73009e-06 5.75029e-05
23.6233 5.73506e-06 5.72489e-05
23.654 5.63403e-06 5.70049e-05
23.6847 5.6089e-06 5.67423e-05
23.7153 5.53341e-06 5.65028e-05
23.746 5.54864e-06 5.62518e-05
23.7767 5.57875e-06 5.60049e-05
23.8074 5.51491e-06 5.57544e-05
23.8381 5.50485e-06 5.55156e-05
23.8687 5.46094e-06 5.52645e-05
23.8994 5.40532e-06 5.5012e-05
23.9301 5.45837e-06 5.4763e-05
23.9608 5.34882e-06 5.45168e-05
23.9915 5.3764e-06 5.4273e-05
24.0221 5.24222e-06 5.40311e-05
24.0528 5.28303e-06 5.37739e-05
24.0835 5.34375e-06 5.35378e-05
24.1142 5.20132e-06 5.32792e-05
24.1449 5.18925e-06 5.30379e-05
24.1755 5.21375e-06 5.27989e-05
24.2062 5.15781e-06 5.25541e-05
24.2369 5.17397e-06 5.23129e-05
24.2676 5.12755e-06 5.20675e-05
24.2983 5.02705e-06 5.18253e-05
24.3289 5.0462e-06 5.15752e-05
24.3596 5.10277e-06 5.1332e-05
24.3903 5.08742e-06 5.10988e-05
24.421 5.00747e-06 5.08443e-05
24.4517 4.98639e-06 5.06114e-05
24.4823 4.94092e-06 5.03656e-05
24.513 4.89894e-06 5.012e-05
24.5437 4.82673e-06 4.9882e-05
24.5744 4.85818e-06 4.96355e-05
24.6051 4.83004e-06 4.93988e-05
24.6357 4.82808e-06 4.91579e-05
24.6664 4.70981e-06 4.89204e-05
24.6971 4.74432e-06 4.86798e-05
24.7278 4.73637e-06 4.84382e-05
24.7584 4.71706e-06 4.82031e-05
24.7891 4.72827e-06 4.79543e-05
24.8198 4.69506e-06 4.77235e-05
24.8505 4.55215e-06 4.74787e-05
24.8812 4.61978e-06 4.72464e-05
24.9118 4.56756e-06 4.70041e-05
24.9425 4.51005e-06 4.67667e-05
24.9732 4.516e-06 4.65293e-05
25.0039 4.40023e-06 4.62919e-05
25.0346 4.44153e-06 4.60529e-05
25.0652 4.42932e-06 4.58149e-05
25.0959 4.41063e-06 4.55813e-05
25.1266 4.38267e-06 4.53345e-05
25.1573 4.35903e-06 4.51075e-05
25.188 4.36393e-06 4.48679e-05
25.2186 4.32767e-06 4.46324e-05
25.2493 4.33049e-06 4.43936e-05
25.28 4.28321e-06 4.41646e-05
25.3107 4.20725e-06 4.39247e-05
25.3414 4.20088e-06 4.36914e-05
25.372 4.1879e-06 4.345e-05
25.4027 4.13399e-06 4.32148e-05
25.4334 4.11944e-06 4.29834e-05
25.4641 4.03379e-06 4.2754e-05
25.4948 4.0176e-06 4.25244e-05
25.5254 4.03382e-06 4.22892e-05
25.5561 4.04422e-06 4.20565e-05
25.5868 3.98571e-06 4.18207e-05
25.6175 3.98029e-06 4.1588e-05
25.6482 3.98465e-06 4.13586e-05
25.6788 3.97529e-06 4.11202e-05
25.7095 3.97264e-06 4.0889e-05
25.7402 3.92081e-06 4.06497e-05
25.7709 3.84957e-06 4.04236e-05
25.8016 3.81224e-06 4.01949e-05
25.8322 3.87665e-06 3.99534e-05
25.8629 3.76077e-06 3.9722e-05
25.8936 3.76541e-06 3.94926e-05
25.9243 3.82485e-06 3.92651e-05
25.955 3.75284e-06 3.90369e-05
25.9856 3.67154e-06 3.88059e-05
26.0163 3.66266e-06 3.85698e-05
26.047 3.62967e-06 3.83399e-05
26.0777 3.73146e-06 3.81123e-05
26.1084 3.60719e-06 3.78843e-05
26.139 3.56498e-06 3.76576e-05
26.1697 3.58809e-06 3.74272e-05
26.2004 3.56445e-06 3.72009e-05
26.2311 3.52609e-06 3.69679e-05
26.2618 3.47715e-06 3.67308e-05
26.2924 3.42821e-06 3.65106e-05
26.3231 3.49094e-06 3.62808e-05
26.3538 3.40573e-06 3.60479e-05
26.3845 3.3237e-06 3.58226e-05
26.4151 3.44942e-06 3.55962e-05
26.4458 3.38837e-06 3.53663e-05
26.4765 3.31569e-06 3.51404e-05
26.5072 3.28591e-06 3.491e-05
26.5379 3.26864e-06 3.46864e-05
26.5685 3.22732e-06 3.44607e-05
26.5992 3.21227e-06 3.4231e-05
26.6299 3.22859e-06 3.40017e-05
26.6606 3.17335e-06 3.378e-05
26.6913 3.14559e-06 3.35482e-05
26.7219 3.17211e-06 3.33213e-05
26.7526 3.14253e-06 3.31008e-05
26.7833 3.17036e-06 3.28736e-05
26.814 3.08849e-06 3.26482e-05
26.8447 3.01818e-06 3.24255e-05
26.8753 3.07735e-06 3.21958e-05
26.906 2.99504e-06 3.19683e-05
26.9367 2.99993e-06 3.17499e-05
26.9674 2.95512e-06 3.15239e-05
26.9981 2.9983e-06 3.13082e-05
27.0287 2.90625e-06 3.10776e-05
27.0594 2.90915e-06 3.08463e-05
27.0901 2.8776e-06 3.06219e-05
27.1208 2.90298e-06 3.04019e-05
27.1515 2.83711e-06 3.01735e-05
27.1821 2.80691e-06 2.99522e-05
27.2128 2.78186e-06 2.97245e-05
27.2435 2.81198e-06 2.95073e-05
27.2742 2.74033e-06 2.92753e-05
27.3049 2.68029e-06 2.90519e-05
27.3355 2.68536e-06 2.88357e-05
27.3662 2.68763e-06 2.86088e-05
27.3969 2.66919e-06 2.8388e-05
27.4276 2.72587e-06 2.81727e-05
27.4583 2.62843e-06 2.79431e-05
27.4889 2.64142e-06 2.77239e-05
27.5196 2.58865e-06 2.7501e-05
27.5503 2.57021e-06 2.72817e-05
27.581 2.51515e-06 2.70567e-05
27.6117 2.5736e-06 2.68383e-05
27.6423 2.47824e-06 2.66161e-05
27.673 2.53271e-06 2.63908e-05
27.7037 2.44987e-06 2.61677e-05
27.7344 2.41321e-06 2.59494e-05
27.7651 2.40126e-06 2.57267e-05
27.7957 2.42139e-06 2.55061e-05
27.8264 2.3701e-06 2.52793e-05
27.8571 2.35914e-06 2.50642e-05
27.8878 2.32606e-06 2.4845e-05
27.9185 2.24597e-06 2.46201e-05
27.9491 2.33752e-06 2.44034e-05
27.9798 2.25433e-06 2.41816e-05
28.0105 2.23614e-06 2.39622e-05
28.0412 2.2811e-06 2.37418e-05
28.0718 2.20249e-06 2.35208e-05
28.1025 2.21725e-06 2.33046e-05
28.1332 2.16663e-06 2.30853e-05
28.1639 2.19472e-06 2.28645e-05
28.1946 2.06482e-06 2.26449e-05
28.2252 2.0793e-06 2.24228e-05
28.2559 2.03323e-06 2.2204e-05
28.2866 2.08306e-06 2.19855e-05
28.3173 2.08963e-06 2.17659e-05
28.348 1.96029e-06 2.15443e-05
28.3786 1.97917e-06 2.13311e-05
28.4093 1.99092e-06 2.11088e-05
28.44 1.9672e-06 2.08907e-05
28.4707 1.93064e-06 2.06715e-05
28.5014 1.93884e-06 2.04539e-05
28.532 1.93325e-06 2.02316e-05
28.5627 1.86147e-06 2.00177e-05
28.5934 1.81851e-06 1.97993e-05
28.6241 1.83437e-06 1.95829e-05
28.6548 1.79234e-06 1.93624e-05
28.6854 1.82197e-06 1.91464e-05
28.7161 1.67854e-06 1.89289e-05
28.7468 1.72535e-06 1.87104e-05
28.7775 1.701e-06 1.84898e-05
28.8082 1.73069e-06 1.82754e-05
28.8388 1.67964e-06 1.80553e-05
28.8695 1.68701e-06 1.78395e-05
28.9002 1.56782e-06 1.76223e-05
28.9309 1.58236e-06 1.73996e-05
28.9616 1.57041e-06 1.71923e-05
28.9922 1.56938e-06 1.69682e-05
29.0229 1.53717e-06 1.67589e-05
29.0536 1.55539e-06 1.65421e-05
29.0843 1.49294e-06 1.63201e-05
29.115 1.47042e-06 1.61025e-05
29.1456 1.44013e-06 1.58864e-05
29.1763 1.4707e-06 1.56686e-05
29.207 1.43256e-06 1.54555e-05
29.2377 1.40219e-06 1.52386e-05
29.2684 1.34031e-06 1.50202e-05
29.299 1.33652e-06 1.48058e-05
29.3297 1.39938e-06 1.45893e-05
29.3604 1.316e-06 1.43731e-05
29.3911 1.26225e-06 1.41589e-05
29.4218 1.26963e-06 1.39464e-05
29.4524 1.29099e-06 1.37278e-05
29.4831 1.31587e-06 1.35064e-05
29.5138 1.23265e-06 1.3298e-05
29.5445 1.21767e-06 1.30799e-05
29.5751 1.21546e-06 1.28605e-05
29.6058 1.16962e-06 1.26442e-05
29.6365 1.12705e-06 1.24281e-05
29.6672 1.10235e-06 1.22126e-05
29.6979 1.13882e-06 1.20007e-05
29.7285 1.13842e-06 1.17848e-05
29.7592 1.06296e-06 1.15657e-05
29.7899 1.09129e-06 1.13483e-05
29.8206 1.03653e-06 1.11389e-05
29.8513 9.48951e-07 1.09192e-05
29.8819 9.80353e-07 1.07065e-05
29.9126 9.63669e-07 1.04947e-05
29.9433 9.9545e-07 1.02806e-05
29.974 9.89387e-07 1.00636e-05
30.0047 8.45189e-07 9.85217e-06
30.0353 8.75435e-07 9.63497e-06
30.066 8.6958e-07 9.4236e-06
30.0967 8.293e-07 9.20547e-06
30.1274 8.71354e-07 8.99331e-06
30.1581 8.29712e-07 8.77972e-06
30.1887 7.96162e-07 8.5649e-06
30.2194 7.24286e-07 8.3438e-06
30.2501 7.70634e-07 8.13357e-06
30.2808 7.14893e-07 7.92215e-06
30.3115 7.37006e-07 7.70352e-06
30.3421 6.7111e-07 7.49043e-06
30.3728 6.94889e-07 7.27965e-06
30.4035 6.43759e-07 7.05888e-06
30.4342 6.44292e-07 6.84699e-06
30.4649 5.65847e-07 6.63136e-06
30.4955 5.57645e-07 6.41949e-06
30.5262 5.34134e-07 6.20354e-06
30.5569 5.58659e-07 5.99134e-06
30.5876 5.60034e-07 5.77254e-06
30.6183 4.92262e-07 5.56102e-06
30.6489 4.7246e-07 5.3482e-06
30.6796 4.53217e-07 5.13332e-06
30.7103 4.16676e-07 4.91402e-06
30.741 4.23679e-07 4.70193e-06
30.7717 3.85299e-07 4.49257e-06
30.8023 3.17598e-07 4.2754e-06
30.833 3.7499e-07 4.06273e-06
30.8637 3.4438e-07 3.85013e-06
30.8944 3.90219e-07 3.63413e-06
30.9251 3.68946e-07 3.41849e-06
30.9557 3.2309e-07 3.2036e-06
30.9864 2.69897e-07 2.99206e-06
31.0171 2.01388e-07 2.77831e-06
31.0478 2.1282e-07 2.56509e-06
31.0785 2.19768e-07 2.34969e-06
31.1091 2.07581e-07 2.1437e-06
31.1398 1.5076e-07 1.92489e-06
31.1705 1.03197e-07 1.71563e-06
31.2012 8.89718e-08 1.49115e-06
31.2318 9.42676e-08 1.28192e-06
31.2625 1.64997e-07 1.06999e-06
31.2932 8.91939e-08 8.51997e-07
31.3239 3.3428e-08 6.4444e-07
31.3546 9.5777e-08 4.29784e-07
31.3852 1.04414e-08 2.18566e-07


==> anc/CLASSICALSTATISTICAL/wRho_L1.0G0.05B1.0.txt <==
0 0 0
0.0306796 0.00173836 0.000109805
0.0613592 0.00341561 0.000224218
0.0920388 0.00545775 0.000304582
0.122718 0.00715111 0.000408139
0.153398 0.00921878 0.000504798
0.184078 0.0111578 0.000664143
0.214757 0.0132175 0.000733367
0.245437 0.0146957 0.000957044
0.276117 0.0179681 0.000976331
0.306796 0.0209642 0.0010432
0.337476 0.0242614 0.00129796
0.368155 0.0270302 0.00141853
0.398835 0.0309481 0.00159931
0.429515 0.0323051 0.00151849
0.460194 0.0387741 0.0018233
0.490874 0.0441099 0.00197902
0.521553 0.0495612 0.00261689
0.552233 0.0571516 0.00237105
0.582913 0.0622726 0.00257497
0.613592 0.0753786 0.00281962
0.644272 0.085291 0.00328226
0.674952 0.0999687 0.00352956
0.705631 0.117349 0.0043498
0.736311 0.140638 0.00443031
0.76699 0.172692 0.00523232
0.79767 0.203038 0.00576264
0.82835 0.260218 0.00710747
0.859029 0.355036 0.0113802
0.889709 0.456402 0.0122434
0.920388 0.657761 0.0168932
0.951068 0.962437 0.0253049
0.981748 1.50239 0.0236171
1.01243 2.53427 0.0444483
1.04311 4.59423 0.11548
1.07379 7.95839 0.150114
1.10447 11.4565 0.194322
1.13515 12.0422 0.227171
1.16583 10.513 0.19745
1.19651 8.534 0.194648
1.22718 6.34475 0.160213
1.25786 4.80456 0.0992523
1.28854 3.29672 0.0917898
1.31922 2.4077 0.0718191
1.3499 1.58388 0.0460479
1.38058 1.1254 0.0461461
1.41126 0.774431 0.0390112
1.44194 0.541034 0.0210499
1.47262 0.396735 0.0126982
1.5033 0.297272 0.0109987
1.53398 0.227616 0.00711204
1.56466 0.180638 0.00713167
1.59534 0.152606 0.00672249
1.62602 0.125405 0.00544484
1.6567 0.113213 0.00562987
1.68738 0.0932433 0.00522832
1.71806 0.0822389 0.00410445
1.74874 0.072743 0.00429065
1.77942 0.0654272 0.00442222
1.8101 0.0593424 0.00356027
1.84078 0.0529301 0.00407881
1.87146 0.04808 0.00355906
1.90214 0.0433672 0.00337626
1.93282 0.0393811 0.00321382
1.9635 0.0359574 0.00321102
1.99418 0.0322714 0.00307304
2.02485 0.0307548 0.00303264
2.05553 0.0284749 0.0028735
2.08621 0.0266732 0.00287274
2.11689 0.0254464 0.0026961
2.14757 0.0232954 0.0025675
2.17825 0.0227029 0.00262537
2.20893 0.0216436 0.00249231
2.23961 0.0201759 0.0025153
2.27029 0.018446 0.0023743
2.30097 0.0175855 0.00231775
2.33165 0.0162262 0.00231916
2.36233 0.0158408 0.00220558
2.39301 0.015383 0.00224455
2.42369 0.0144027 0.00220939
2.45437 0.0136768 0.00216088
2.48505 0.0130009 0.00207836
2.51573 0.0122273 0.00205119
2.54641 0.0117422 0.00199173
2.57709 0.0113187 0.00199132
2.60777 0.0106234 0.00197118
2.63845 0.0104626 0.00188096
2.66913 0.00979251 0.00192516
2.69981 0.00984656 0.0018098
2.73049 0.00931509 0.00183622
2.76117 0.00890631 0.00180194
2.79185 0.00856703 0.00178011
2.82252 0.00803053 0.00173541
2.8532 0.00784817 0.00169941
2.88388 0.00773579 0.00167962
2.91456 0.00751932 0.00165426
2.94524 0.00745193 0.00165283
2.97592 0.00716902 0.00161154
3.0066 0.00666688 0.00156428
3.03728 0.00673433 0.00154444
3.06796 0.0063883 0.00151868
3.09864 0.00614953 0.00151726
3.12932 0.0059806 0.00151786
3.16 0.00589854 0.00148112
3.19068 0.00571003 0.00145127
3.22136 0.00581496 0.00144251
3.25204 0.00577685 0.00142684
3.28272 0.00563783 0.00141481
3.3134 0.00560914 0.00138543
3.34408 0.00562585 0.00138147
3.37476 0.00552719 0.00134827
3.40544 0.00551815 0.00135346
3.43612 0.00537263 0.00134891
3.4668 0.0053213 0.00130927
3.49748 0.00529961 0.00127834
3.52816 0.00551762 0.00127175
3.55884 0.00522718 0.00128197
3.58952 0.00505284 0.00126266
3.62019 0.00490508 0.00125586
3.65087 0.00510053 0.00123235
3.68155 0.00486014 0.00121092
3.71223 0.0048026 0.00120149
3.74291 0.0046916 0.00120312
3.77359 0.00452778 0.00117146
3.80427 0.00451877 0.00117231
3.83495 0.00423075 0.00115661
3.86563 0.00401178 0.00114814
3.89631 0.00398698 0.00114397
3.92699 0.00381532 0.00112381
3.95767 0.0036159 0.00111383
3.98835 0.0035641 0.00110696
4.01903 0.00340272 0.00109165
4.04971 0.00326595 0.0010896
4.08039 0.00314098 0.00106397
4.11107 0.00305442 0.00106122
4.14175 0.00288587 0.00105745
4.17243 0.00273495 0.00104559
4.20311 0.00277044 0.00103541
4.23379 0.00273327 0.00103059
4.26447 0.00263856 0.0010176
4.29515 0.0025202 0.0010094
4.32583 0.00246354 0.00100063
4.35651 0.00237243 0.000990472
4.38719 0.00235579 0.000990312
4.41786 0.00225723 0.000969402
4.44854 0.00224267 0.000977817
4.47922 0.00218406 0.000961398
4.5099 0.00209849 0.000962843
4.54058 0.00208203 0.000944415
4.57126 0.00205891 0.000936216
4.60194 0.00205149 0.000924157
4.63262 0.00203078 0.000918695
4.6633 0.00201403 0.000914453
4.69398 0.00191254 0.00090918
4.72466 0.00194265 0.00090085
4.75534 0.00185753 0.000895567
4.78602 0.00183948 0.000886611
4.8167 0.00179892 0.000886075
4.84738 0.00179015 0.000878247
4.87806 0.00176254 0.000871304
4.90874 0.00173071 0.000860176
4.93942 0.00170517 0.000858496
4.9701 0.00168681 0.000853755
5.00078 0.00160482 0.000839884
5.03146 0.00165749 0.000840948
5.06214 0.00160941 0.000835109
5.09282 0.00157112 0.000827363
5.1235 0.00159175 0.000817098
5.15418 0.00156238 0.000821955
5.18486 0.00149336 0.000801494
5.21553 0.00152769 0.000805916
5.24621 0.00151656 0.000797341
5.27689 0.00148128 0.000794826
5.30757 0.00145313 0.000792585
5.33825 0.00146729 0.000786257
5.36893 0.00142701 0.000778709
5.39961 0.00142857 0.000774569
5.43029 0.00138742 0.000768299
5.46097 0.00134638 0.000761917
5.49165 0.0013477 0.000760746
5.52233 0.00133916 0.000754695
5.55301 0.00130867 0.000750103
5.58369 0.00129208 0.000744198
5.61437 0.00130555 0.000734523
5.64505 0.00126759 0.000736932
5.67573 0.00126557 0.00073028
5.70641 0.00124374 0.000726864
5.73709 0.00123785 0.000720895
5.76777 0.00121905 0.000718371
5.79845 0.00119298 0.000715255
5.82913 0.00118995 0.00070865
5.85981 0.00118504 0.000704967
5.89049 0.00117205 0.000698702
5.92117 0.00115614 0.000696385
5.95185 0.00114194 0.000690589
5.98253 0.00113135 0.000688537
6.0132 0.00111073 0.000683329
6.04388 0.00108641 0.000683969
6.07456 0.0010835 0.000676584
6.10524 0.00108183 0.000672715
6.13592 0.00107964 0.000669678
6.1666 0.00104788 0.00066568
6.19728 0.00104701 0.000661406
6.22796 0.00105597 0.000659652
6.25864 0.00102876 0.000654605
6.28932 0.001024 0.00065414
6.32 0.00100573 0.000646595
6.35068 0.000996059 0.000642622
6.38136 0.000986652 0.000640321
6.41204 0.000982757 0.00063617
6.44272 0.000975207 0.000628783
6.4734 0.000957244 0.000629025
6.50408 0.000938278 0.000625333
6.53476 0.000941709 0.000621567
6.56544 0.000932315 0.000620366
6.59612 0.000905365 0.000616464
6.6268 0.000920317 0.000611814
6.65748 0.000910236 0.000611555
6.68816 0.000897051 0.000606767
6.71884 0.000887491 0.000603948
6.74952 0.000882302 0.000601678
6.7802 0.000888515 0.000595976
6.81087 0.0008736 0.000592639
6.84155 0.00086325 0.000591341
6.87223 0.000849945 0.000590137
6.90291 0.000843108 0.000584462
6.93359 0.000847789 0.000579971
6.96427 0.000829249 0.000579102
6.99495 0.000820617 0.000574869
7.02563 0.000813702 0.000574502
7.05631 0.000804178 0.000569344
7.08699 0.000812745 0.000567085
7.11767 0.000805999 0.000565302
7.14835 0.000799661 0.000562793
7.17903 0.000789024 0.000559337
7.20971 0.000780694 0.000557672
7.24039 0.000781547 0.000554117
7.27107 0.000770554 0.000550779
7.30175 0.000772425 0.000550466
7.33243 0.000755257 0.000545786
7.36311 0.000757349 0.000542698
7.39379 0.000751215 0.000542274
7.42447 0.000736986 0.000537342
7.45515 0.000740406 0.000536015
7.48583 0.000720381 0.000534434
7.51651 0.000721125 0.000530873
7.54719 0.000716891 0.000528148
7.57787 0.000713687 0.000527551
7.60854 0.000705946 0.000524355
7.63922 0.000717746 0.000520896
7.6699 0.000696417 0.000518549
7.70058 0.000699969 0.000514769
7.73126 0.000692876 0.000514712
7.76194 0.000687728 0.000511253
7.79262 0.000682493 0.00050746
7.8233 0.000673322 0.000506468
7.85398 0.000673632 0.000503663
7.88466 0.000657776 0.000503059
7.91534 0.00065783 0.000500602
7.94602 0.000654404 0.000496471
7.9767 0.000654854 0.000495785
8.00738 0.000646767 0.000492939
8.03806 0.000642983 0.000491211
8.06874 0.00064388 0.000488745
8.09942 0.00064184 0.000487239
8.1301 0.000632536 0.000486132
8.16078 0.000623385 0.000482668
8.19146 0.000624726 0.000480561
8.22214 0.000615986 0.000477902
8.25282 0.000609133 0.000475619
8.2835 0.000612217 0.000473963
8.31418 0.00060821 0.000472328
8.34486 0.000601034 0.000469996
8.37554 0.000596155 0.000468194
8.40621 0.000595031 0.000466895
8.43689 0.000588342 0.000464351
8.46757 0.000588497 0.000462714
8.49825 0.000589585 0.00046021
8.52893 0.000574049 0.000459052
8.55961 0.000577634 0.000455619
8.59029 0.000579689 0.000454199
8.62097 0.000570747 0.000452181
8.65165 0.000560461 0.000451331
8.68233 0.000571268 0.000449186
8.71301 0.000563776 0.000447351
8.74369 0.000554392 0.000446068
8.77437 0.00055739 0.000443498
8.80505 0.000550548 0.000441257
8.83573 0.000544785 0.000440103
8.86641 0.000542591 0.000437189
8.89709 0.000540836 0.000436347
8.92777 0.00053168 0.000434695
8.95845 0.000530342 0.000432519
8.98913 0.000531369 0.000430815
9.01981 0.000526178 0.000429261
9.05049 0.00052473 0.000427708
9.08117 0.00051897 0.000426261
9.11185 0.000520144 0.000424109
9.14253 0.00051717 0.000422597
9.17321 0.000511283 0.000420598
9.20388 0.000510836 0.000419028
9.23456 0.000507931 0.000417662
9.26524 0.000500656 0.000415564
9.29592 0.000500884 0.000414544
9.3266 0.000500521 0.000412293
9.35728 0.000492086 0.000410718
9.38796 0.000495117 0.000409452
9.41864 0.000490956 0.000408711
9.44932 0.000487987 0.000405983
9.48 0.000489625 0.000405358
9.51068 0.00047986 0.000403476
9.54136 0.000481566 0.000401349
9.57204 0.000476264 0.000399933
9.60272 0.000471107 0.000398264
9.6334 0.000471393 0.000397024
9.66408 0.000471744 0.000395863
9.69476 0.000464727 0.000393693
9.72544 0.00046786 0.00039203
9.75612 0.000461796 0.00039103
9.7868 0.000455041 0.000389664
9.81748 0.000456492 0.000387992
9.84816 0.000452951 0.000387599
9.87884 0.000452097 0.000384827
9.90952 0.000454079 0.000382322
9.9402 0.000451695 0.000382293
9.97088 0.000447502 0.000380955
10.0016 0.00044504 0.000379578
10.0322 0.000441384 0.000377477
10.0629 0.000439379 0.000377346
10.0936 0.000435029 0.000375238
10.1243 0.000437361 0.000373608
10.155 0.000429261 0.00037331
10.1856 0.000428148 0.000370552
10.2163 0.000427637 0.000369439
10.247 0.000424204 0.000368503
10.2777 0.000422118 0.000367402
10.3084 0.000422133 0.000365182
10.339 0.000420388 0.000364177
10.3697 0.000417934 0.000362862
10.4004 0.00041306 0.000361327
10.4311 0.000414446 0.000360314
10.4617 0.000410267 0.000358395
10.4924 0.000408362 0.000357432
10.5231 0.000407346 0.000355845
10.5538 0.000405976 0.000354999
10.5845 0.000404483 0.000353796
10.6151 0.000401288 0.000353093
10.6458 0.000398951 0.000351173
10.6765 0.000395642 0.000350409
10.7072 0.000397932 0.000348927
10.7379 0.000394071 0.000347551
10.7685 0.000391504 0.000346106
10.7992 0.000390726 0.000345487
10.8299 0.00038762 0.000343067
10.8606 0.000390999 0.000342398
10.8913 0.000383882 0.000342182
10.9219 0.000382195 0.000340328
10.9526 0.000383585 0.00033884
10.9833 0.000381355 0.00033776
11.014 0.000378313 0.000336728
11.0447 0.000375504 0.000336122
11.0753 0.0003782 0.000334207
11.106 0.000375405 0.000333068
11.1367 0.000370543 0.000332091
11.1674 0.000369205 0.000330761
11.1981 0.000369767 0.000329811
11.2287 0.000369257 0.00032861
11.2594 0.000369918 0.000327041
11.2901 0.000360539 0.000326296
11.3208 0.000359706 0.000325038
11.3515 0.000360498 0.000323935
11.3821 0.000356982 0.00032273
11.4128 0.000356482 0.00032169
11.4435 0.000357767 0.000320762
11.4742 0.00035331 0.000319364
11.5049 0.000351699 0.000318469
11.5355 0.000351104 0.000317454
11.5662 0.000348807 0.000316361
11.5969 0.000346996 0.000315435
11.6276 0.000347515 0.000314758
11.6583 0.000341638 0.000313213
11.6889 0.000344158 0.000312344
11.7196 0.000342809 0.000311408
11.7503 0.000340837 0.000310346
11.781 0.000339669 0.000308644
11.8117 0.000340749 0.000307722
11.8423 0.000337063 0.000307172
11.873 0.000334648 0.000306045
11.9037 0.000334497 0.000304835
11.9344 0.000332529 0.000304294
11.9651 0.000330577 0.000303037
11.9957 0.000329211 0.000302017
12.0264 0.000329162 0.000301184
12.0571 0.000326758 0.000300334
12.0878 0.000327029 0.000298815
12.1184 0.00032298 0.000297541
12.1491 0.000323517 0.000296704
12.1798 0.000322955 0.000296094
12.2105 0.000319058 0.000295181
12.2412 0.000320706 0.00029407
12.2718 0.00031815 0.000293029
12.3025 0.000314602 0.000292201
12.3332 0.000316184 0.000290817
12.3639 0.000312455 0.000289928
12.3946 0.000313887 0.000288691
12.4252 0.000312286 0.000288501
12.4559 0.000311562 0.000287431
12.4866 0.0003071 0.00028647
12.5173 0.000307176 0.000285071
12.548 0.000307706 0.00028405
12.5786 0.000306212 0.000283388
12.6093 0.000303481 0.000283067
12.64 0.000302032 0.000281969
12.6707 0.000300752 0.000280826
12.7014 0.000299578 0.000279747
12.732 0.000300432 0.000278952
12.7627 0.000300271 0.000278405
12.7934 0.000296744 0.00027695
12.8241 0.000296097 0.000276431
12.8548 0.000294739 0.000275242
12.8854 0.000294315 0.000274684
12.9161 0.0002925 0.000273973
12.9468 0.000291026 0.000272382
12.9775 0.000288392 0.000271736
13.0082 0.000288383 0.000271055
13.0388 0.000288052 0.000270056
13.0695 0.000286383 0.000269472
13.1002 0.000285592 0.000268504
13.1309 0.000284268 0.000267601
13.1616 0.000283708 0.000266329
13.1922 0.000282578 0.000265896
13.2229 0.000280655 0.000265298
13.2536 0.000279439 0.000263745
13.2843 0.000279875 0.00026299
13.315 0.000279057 0.000262463
13.3456 0.000278606 0.000261441
13.3763 0.000275587 0.000260747
13.407 0.000274267 0.000259939
13.4377 0.000272992 0.000259224
13.4684 0.000271937 0.000258031
13.499 0.000271486 0.000257576
13.5297 0.000270124 0.000256904
13.5604 0.000269512 0.000255939
13.5911 0.000268569 0.000254843
13.6217 0.000267207 0.000254053
13.6524 0.000266257 0.000253213
13.6831 0.000265815 0.000252729
13.7138 0.000264558 0.000251902
13.7445 0.000263975 0.000250911
13.7751 0.000261017 0.000250215
13.8058 0.000263348 0.000249244
13.8365 0.000260787 0.000248471
13.8672 0.000260674 0.000247705
13.8979 0.000258639 0.000247027
13.9285 0.000258325 0.000246445
13.9592 0.00025699 0.000245508
13.9899 0.000254922 0.000244984
14.0206 0.000253956 0.000244011
14.0513 0.00025312 0.000243194
14.0819 0.00025339 0.000242442
14.1126 0.000252712 0.000241861
14.1433 0.000252711 0.000241117
14.174 0.000250717 0.000240251
14.2047 0.000247842 0.000239554
14.2353 0.000247093 0.000238706
14.266 0.000248469 0.000238086
14.2967 0.000246634 0.000237154
14.3274 0.000247067 0.000236425
14.3581 0.000245342 0.000235641
14.3887 0.000243513 0.000235169
14.4194 0.000242441 0.000234195
14.4501 0.000242445 0.000233481
14.4808 0.000241446 0.00023272
14.5115 0.000241531 0.000232068
14.5421 0.000239419 0.000231374
14.5728 0.000237432 0.000230627
14.6035 0.00023816 0.000229888
14.6342 0.000237413 0.000229292
14.6649 0.000237365 0.000228772
14.6955 0.000235054 0.000227868
14.7262 0.000235335 0.000226979
14.7569 0.000234081 0.000226461
14.7876 0.000232872 0.000225748
14.8183 0.00023329 0.000224892
14.8489 0.000231686 0.000224268
14.8796 0.000230172 0.000223439
14.9103 0.000230048 0.000222745
14.941 0.000229235 0.000222173
14.9717 0.000228704 0.000221511
15.0023 0.000227261 0.000220728
15.033 0.000226418 0.000220249
15.0637 0.000225707 0.000219423
15.0944 0.000224876 0.000218731
15.1251 0.000223945 0.000218074
15.1557 0.000223454 0.000217449
15.1864 0.00022189 0.000216753
15.2171 0.000222311 0.000216129
15.2478 0.000220332 0.000215422
15.2784 0.000219883 0.00021479
15.3091 0.000219365 0.000214158
15.3398 0.000219702 0.000213545
15.3705 0.000216406 0.000212957
15.4012 0.000217083 0.000212262
15.4318 0.000217289 0.000211385
15.4625 0.000216279 0.000210689
15.4932 0.000215604 0.000210154
15.5239 0.000213459 0.000209676
15.5546 0.000213525 0.000209016
15.5852 0.000212431 0.000208366
15.6159 0.000211467 0.000207426
15.6466 0.000211261 0.000206887
15.6773 0.000211266 0.000206295
15.708 0.000208987 0.000205699
15.7386 0.000208395 0.000204965
15.7693 0.000209353 0.000204374
15.8 0.000206852 0.000203659
15.8307 0.000206316 0.000203223
15.8614 0.000207088 0.00020257
15.892 0.000206105 0.000201923
15.9227 0.000204411 0.000201372
15.9534 0.000204387 0.000200756
15.9841 0.000203222 0.00020002
16.0148 0.00020302 0.000199586
16.0454 0.000202333 0.000198782
16.0761 0.000201486 0.000198195
16.1068 0.000199111 0.000197741
16.1375 0.000199363 0.000197004
16.1682 0.000198632 0.00019648
16.1988 0.000198739 0.000195654
16.2295 0.000198247 0.000195222
16.2602 0.000197346 0.000194517
16.2909 0.000196001 0.000193911
16.3216 0.000196334 0.00019339
16.3522 0.000195868 0.000192785
16.3829 0.000194884 0.000192066
16.4136 0.000194271 0.000191621
16.4443 0.000193258 0.000190823
16.475 0.000192317 0.000190345
16.5056 0.000191926 0.000189842
16.5363 0.000190654 0.000189238
16.567 0.000190869 0.000188629
16.5977 0.0001904 0.000188103
16.6284 0.000189208 0.000187485
16.659 0.000188455 0.000186988
16.6897 0.000187971 0.00018632
16.7204 0.00018731 0.00018569
16.7511 0.000185727 0.00018511
16.7817 0.000185509 0.000184657
16.8124 0.000185426 0.000184078
16.8431 0.000184113 0.000183384
16.8738 0.000183314 0.000183064
16.9045 0.000183678 0.000182254
16.9351 0.000182395 0.000181792
16.9658 0.000182278 0.000181094
16.9965 0.000181503 0.000180581
17.0272 0.000180484 0.000179791
17.0579 0.000180105 0.000179411
17.0885 0.000179952 0.000178994
17.1192 0.000178803 0.000178378
17.1499 0.000178425 0.000177885
17.1806 0.000177715 0.00017725
17.2113 0.000177248 0.000176672
17.2419 0.000177235 0.000176136
17.2726 0.000176017 0.000175625
17.3033 0.000175498 0.000175051
17.334 0.000174807 0.000174518
17.3647 0.000174149 0.000173961
17.3953 0.000173479 0.000173355
17.426 0.000173707 0.000172985
17.4567 0.000172518 0.000172375
17.4874 0.000172462 0.000171607
17.5181 0.000171752 0.000171315
17.5487 0.000170306 0.000170645
17.5794 0.000169749 0.000170126
17.6101 0.000169841 0.000169607
17.6408 0.000168496 0.00016912
17.6715 0.000168497 0.000168598
17.7021 0.0001683 0.000168096
17.7328 0.000167676 0.000167576
17.7635 0.000166579 0.00016701
17.7942 0.00016631 0.000166478
17.8249 0.000165381 0.00016594
17.8555 0.000165169 0.000165462
17.8862 0.000164463 0.000164929
17.9169 0.000163672 0.000164431
17.9476 0.000163326 0.000163847
17.9783 0.000162876 0.000163377
18.0089 0.000162745 0.000162917
18.0396 0.000162195 0.000162348
18.0703 0.000160674 0.000161795
18.101 0.00016066 0.000161334
18.1317 0.000160525 0.000160873
18.1623 0.00015999 0.000160257
18.193 0.000159328 0.000159812
18.2237 0.000158625 0.000159128
18.2544 0.000158076 0.000158767
18.2851 0.000157941 0.000158283
18.3157 0.000157299 0.000157739
18.3464 0.000156243 0.000157278
18.3771 0.00015624 0.000156717
18.4078 0.000155429 0.000156367
18.4384 0.000154501 0.000155749
18.4691 0.000154563 0.000155201
18.4998 0.000153486 0.000154774
18.5305 0.000152628 0.000154252
18.5612 0.000152443 0.000153736
18.5918 0.000151887 0.000153221
18.6225 0.000150989 0.000152798
18.6532 0.000151522 0.000152384
18.6839 0.000150825 0.000151894
18.7146 0.000150308 0.000151418
18.7452 0.000149134 0.000150733
18.7759 0.00014973 0.000150412
18.8066 0.000147565 0.000149878
18.8373 0.000148333 0.000149311
18.868 0.000147186 0.000148964
18.8986 0.000147341 0.000148422
18.9293 0.000146465 0.000147882
18.96 0.000145737 0.000147458
18.9907 0.00014525 0.000147048
19.0214 0.00014547 0.000146459
19.052 0.000144415 0.000146034
19.0827 0.000144432 0.000145587
19.1134 0.00014291 0.000145092
19.1441 0.000143124 0.000144622
19.1748 0.00014234 0.000144162
19.2054 0.000141842 0.000143693
19.2361 0.000141414 0.000143225
19.2668 0.000141134 0.000142738
19.2975 0.000140098 0.000142353
19.3282 0.000140222 0.00014182
19.3588 0.000140241 0.000141382
19.3895 0.000139244 0.000140877
19.4202 0.000138598 0.000140456
19.4509 0.000138407 0.000139981
19.4816 0.000138126 0.000139414
19.5122 0.000136989 0.000138964
19.5429 0.000136624 0.000138524
19.5736 0.000136139 0.000138023
19.6043 0.000135926 0.000137563
19.635 0.000135213 0.000137153
19.6656 0.000135179 0.00013671
19.6963 0.00013455 0.000136276
19.727 0.000133658 0.000135848
19.7577 0.000133027 0.000135327
19.7884 0.000133365 0.000134925
19.819 0.000132487 0.000134454
19.8497 0.000132156 0.000134112
19.8804 0.000131135 0.000133489
19.9111 0.000131052 0.000133148
19.9418 0.000131238 0.00013265
19.9724 0.000129526 0.000132133
20.0031 0.000129809 0.000131738
20.0338 0.000129011 0.000131258
20.0645 0.000128264 0.000130849
20.0951 0.000128173 0.000130377
20.1258 0.000127252 0.000129978
20.1565 0.000127109 0.000129547
20.1872 0.000126509 0.000129051
20.2179 0.000126343 0.00012868
20.2485 0.00012574 0.000128133
20.2792 0.000125229 0.000127834
20.3099 0.000124783 0.000127322
20.3406 0.00012487 0.000126922
20.3713 0.000124008 0.000126418
20.4019 0.000124083 0.000126026
20.4326 0.000123378 0.000125565
20.4633 0.000122935 0.000125128
20.494 0.00012269 0.000124753
20.5247 0.000121693 0.000124245
20.5553 0.000122052 0.000123871
20.586 0.000120876 0.000123452
20.6167 0.000120402 0.000122997
20.6474 0.00011991 0.000122534
20.6781 0.000119145 0.000122168
20.7087 0.000118816 0.000121719
20.7394 0.00011861 0.000121366
20.7701 0.000118427 0.000120833
20.8008 0.000117936 0.000120502
20.8315 0.000117343 0.000120057
20.8621 0.000117337 0.000119648
20.8928 0.000116716 0.000119224
20.9235 0.000116644 0.000118737
20.9542 0.000115697 0.000118328
20.9849 0.000115044 0.00011796
21.0155 0.000115472 0.000117523
21.0462 0.000114602 0.000117063
21.0769 0.000114224 0.00011666
21.1076 0.000113569 0.000116253
21.1383 0.000113114 0.000115728
21.1689 0.000112688 0.000115381
21.1996 0.000112428 0.000115018
21.2303 0.000111987 0.000114559
21.261 0.000111499 0.000114169
21.2917 0.000111381 0.000113685
21.3223 0.000111039 0.000113326
21.353 0.000110405 0.000112963
21.3837 0.000110055 0.000112487
21.4144 0.000109179 0.000112109
21.4451 0.000109272 0.000111732
21.4757 0.000109143 0.000111362
21.5064 0.000107999 0.000110835
21.5371 0.000108097 0.000110422
21.5678 0.000107432 0.000110081
21.5984 0.000107024 0.000109665
21.6291 0.00010658 0.000109214
21.6598 0.000106174 0.000108875
21.6905 0.000105412 0.000108488
21.7212 0.000105701 0.000108047
21.7518 0.000104717 0.000107722
21.7825 0.000104489 0.000107214
21.8132 0.000104362 0.000106832
21.8439 0.000103821 0.000106456
21.8746 0.000103315 0.000106112
21.9052 0.000102891 0.00010565
21.9359 0.000102672 0.000105306
21.9666 0.000102281 0.000104861
21.9973 0.000101486 0.000104436
22.028 0.000101286 0.000104068
22.0586 0.000101269 0.000103615
22.0893 0.000100318 0.000103312
22.12 0.000100424 0.000102836
22.1507 9.9981e-05 0.000102495
22.1814 9.96256e-05 0.000102081
22.212 9.88688e-05 0.000101725
22.2427 9.8155e-05 0.000101253
22.2734 9.78889e-05 0.000100969
22.3041 9.79657e-05 0.000100515
22.3348 9.74852e-05 0.000100082
22.3654 9.67116e-05 9.96396e-05
22.3961 9.65731e-05 9.93763e-05
22.4268 9.62745e-05 9.88887e-05
22.4575 9.56628e-05 9.86017e-05
22.4882 9.55071e-05 9.81727e-05
22.5188 9.50563e-05 9.77982e-05
22.5495 9.44677e-05 9.73563e-05
22.5802 9.47881e-05 9.69863e-05
22.6109 9.37523e-05 9.66605e-05
22.6416 9.36369e-05 9.62604e-05
22.6722 9.30356e-05 9.58461e-05
22.7029 9.30349e-05 9.54929e-05
22.7336 9.16601e-05 9.50608e-05
22.7643 9.18851e-05 9.47376e-05
22.795 9.17329e-05 9.43441e-05
22.8256 9.13605e-05 9.39708e-05
22.8563 9.06554e-05 9.35479e-05
22.887 9.07277e-05 9.31628e-05
22.9177 9.0275e-05 9.27744e-05
22.9484 8.95779e-05 9.2442e-05
22.979 8.93103e-05 9.20641e-05
23.0097 8.90535e-05 9.1691e-05
23.0404 8.8804e-05 9.13046e-05
23.0711 8.79225e-05 9.08948e-05
23.1018 8.77265e-05 9.05189e-05
23.1324 8.74922e-05 9.0174e-05
23.1631 8.69217e-05 8.97998e-05
23.1938 8.70754e-05 8.94429e-05
23.2245 8.63414e-05 8.90304e-05
23.2551 8.58304e-05 8.86536e-05
23.2858 8.53733e-05 8.82785e-05
23.3165 8.52661e-05 8.79578e-05
23.3472 8.45634e-05 8.75891e-05
23.3779 8.46534e-05 8.72693e-05
23.4085 8.40793e-05 8.67916e-05
23.4392 8.3839e-05 8.64667e-05
23.4699 8.33092e-05 8.61468e-05
23.5006 8.27726e-05 8.57277e-05
23.5313 8.29998e-05 8.53191e-05
23.5619 8.22852e-05 8.49217e-05
23.5926 8.19152e-05 8.45988e-05
23.6233 8.16061e-05 8.41613e-05
23.654 8.10244e-05 8.37916e-05
23.6847 8.08043e-05 8.34403e-05
23.7153 8.0428e-05 8.3141e-05
23.746 8.02439e-05 8.27432e-05
23.7767 7.98459e-05 8.24026e-05
23.8074 7.93226e-05 8.19907e-05
23.8381 7.89779e-05 8.16736e-05
23.8687 7.85317e-05 8.13081e-05
23.8994 7.83649e-05 8.08621e-05
23.9301 7.79765e-05 8.06215e-05
23.9608 7.73607e-05 8.01964e-05
23.9915 7.73791e-05 7.98658e-05
24.0221 7.68504e-05 7.94578e-05
24.0528 7.61393e-05 7.9145e-05
24.0835 7.62528e-05 7.8765e-05
24.1142 7.54752e-05 7.83883e-05
24.1449 7.54569e-05 7.80389e-05
24.1755 7.50579e-05 7.76609e-05
24.2062 7.47714e-05 7.73151e-05
24.2369 7.43582e-05 7.69245e-05
24.2676 7.4027e-05 7.65603e-05
24.2983 7.35326e-05 7.62209e-05
24.3289 7.33377e-05 7.58592e-05
24.3596 7.30048e-05 7.55287e-05
24.3903 7.25877e-05 7.51915e-05
24.421 7.2155e-05 7.4762e-05
24.4517 7.19944e-05 7.44408e-05
24.4823 7.17839e-05 7.4061e-05
24.513 7.12675e-05 7.37007e-05
24.5437 7.06716e-05 7.33514e-05
24.5744 7.05341e-05 7.30391e-05
24.6051 7.01287e-05 7.26519e-05
24.6357 7.00032e-05 7.23269e-05
24.6664 6.92506e-05 7.19461e-05
24.6971 6.91299e-05 7.16328e-05
24.7278 6.90091e-05 7.12129e-05
24.7584 6.84596e-05 7.08578e-05
24.7891 6.86855e-05 7.05156e-05
24.8198 6.75671e-05 7.01753e-05
24.8505 6.74058e-05 6.98138e-05
24.8812 6.7013e-05 6.9531e-05
24.9118 6.65245e-05 6.91145e-05
24.9425 6.62806e-05 6.87676e-05
24.9732 6.61346e-05 6.84398e-05
25.0039 6.5579e-05 6.80704e-05
25.0346 6.52987e-05 6.77454e-05
25.0652 6.4965e-05 6.73526e-05
25.0959 6.47555e-05 6.70739e-05
25.1266 6.41427e-05 6.67426e-05
25.1573 6.39061e-05 6.63203e-05
25.188 6.34978e-05 6.60351e-05
25.2186 6.34819e-05 6.56837e-05
25.2493 6.29263e-05 6.52815e-05
25.28 6.27161e-05 6.49559e-05
25.3107 6.22662e-05 6.46245e-05
25.3414 6.2133e-05 6.43005e-05
25.372 6.15753e-05 6.39516e-05
25.4027 6.12616e-05 6.35627e-05
25.4334 6.07283e-05 6.31896e-05
25.4641 6.04463e-05 6.28959e-05
25.4948 5.99236e-05 6.25205e-05
25.5254 5.9747e-05 6.22375e-05
25.5561 5.95854e-05 6.18236e-05
25.5868 5.90401e-05 6.14925e-05
25.6175 5.87961e-05 6.12086e-05
25.6482 5.86228e-05 6.0849e-05
25.6788 5.81184e-05 6.04377e-05
25.7095 5.80988e-05 6.01655e-05
25.7402 5.76266e-05 5.98053e-05
25.7709 5.72556e-05 5.94424e-05
25.8016 5.69131e-05 5.9118e-05
25.8322 5.66328e-05 5.88033e-05
25.8629 5.61707e-05 5.84797e-05
25.8936 5.57837e-05 5.80409e-05
25.9243 5.56736e-05 5.77947e-05
25.955 5.53965e-05 5.74185e-05
25.9856 5.47954e-05 5.7102e-05
26.0163 5.46122e-05 5.67649e-05
26.047 5.42723e-05 5.63992e-05
26.0777 5.40757e-05 5.60675e-05
26.1084 5.37015e-05 5.57591e-05
26.139 5.32198e-05 5.53803e-05
26.1697 5.32503e-05 5.50029e-05
26.2004 5.27028e-05 5.47144e-05
26.2311 5.24463e-05 5.43892e-05
26.2618 5.2026e-05 5.40352e-05
26.2924 5.17234e-05 5.37085e-05
26.3231 5.16394e-05 5.33656e-05
26.3538 5.09914e-05 5.3006e-05
26.3845 5.04047e-05 5.26704e-05
26.4151 5.06882e-05 5.23761e-05
26.4458 4.98931e-05 5.20383e-05
26.4765 4.95892e-05 5.16812e-05
26.5072 4.91762e-05 5.1346e-05
26.5379 4.90691e-05 5.10632e-05
26.5685 4.86811e-05 5.06801e-05
26.5992 4.82047e-05 5.03412e-05
26.6299 4.81029e-05 5.00398e-05
26.6606 4.75557e-05 4.96686e-05
26.6913 4.72653e-05 4.93521e-05
26.7219 4.71466e-05 4.90382e-05
26.7526 4.67045e-05 4.87181e-05
26.7833 4.65838e-05 4.83524e-05
26.814 4.60081e-05 4.80333e-05
26.8447 4.57485e-05 4.76989e-05
26.8753 4.55205e-05 4.73336e-05
26.906 4.52418e-05 4.6985e-05
26.9367 4.50948e-05 4.67332e-05
26.9674 4.44392e-05 4.63452e-05
26.9981 4.41374e-05 4.60395e-05
27.0287 4.38623e-05 4.57136e-05
27.0594 4.34753e-05 4.53647e-05
27.0901 4.32928e-05 4.49981e-05
27.1208 4.2895e-05 4.46899e-05
27.1515 4.25518e-05 4.44421e-05
27.1821 4.20845e-05 4.40392e-05
27.2128 4.20841e-05 4.36976e-05
27.2435 4.20683e-05 4.3406e-05
27.2742 4.1292e-05 4.30778e-05
27.3049 4.10637e-05 4.27073e-05
27.3355 4.07167e-05 4.24319e-05
27.3662 4.05971e-05 4.20706e-05
27.3969 4.03336e-05 4.17733e-05
27.4276 3.98446e-05 4.14729e-05
27.4583 3.96123e-05 4.10899e-05
27.4889 3.90516e-05 4.07627e-05
27.5196 3.8705e-05 4.04084e-05
27.5503 3.83729e-05 4.01165e-05
27.581 3.79308e-05 3.98169e-05
27.6117 3.81571e-05 3.94718e-05
27.6423 3.75826e-05 3.91589e-05
27.673 3.73273e-05 3.88343e-05
27.7037 3.68669e-05 3.84796e-05
27.7344 3.64145e-05 3.81509e-05
27.7651 3.65124e-05 3.78637e-05
27.7957 3.62715e-05 3.75501e-05
27.8264 3.58677e-05 3.72039e-05
27.8571 3.55436e-05 3.68838e-05
27.8878 3.49416e-05 3.65453e-05
27.9185 3.47538e-05 3.62032e-05
27.9491 3.46552e-05 3.58506e-05
27.9798 3.40918e-05 3.55327e-05
28.0105 3.40072e-05 3.52747e-05
28.0412 3.33189e-05 3.48896e-05
28.0718 3.32513e-05 3.458e-05
28.1025 3.28796e-05 3.428e-05
28.1332 3.25826e-05 3.39857e-05
28.1639 3.22615e-05 3.36523e-05
28.1946 3.17776e-05 3.32956e-05
28.2252 3.17804e-05 3.29515e-05
28.2559 3.12971e-05 3.27045e-05
28.2866 3.09508e-05 3.23507e-05
28.3173 3.06764e-05 3.20258e-05
28.348 3.01882e-05 3.17051e-05
28.3786 2.99668e-05 3.13753e-05
28.4093 3.00583e-05 3.10413e-05
28.44 2.94069e-05 3.07328e-05
28.4707 2.92677e-05 3.04491e-05
28.5014 2.87773e-05 3.00791e-05
28.532 2.86139e-05 2.97734e-05
28.5627 2.79816e-05 2.94379e-05
28.5934 2.79367e-05 2.91001e-05
28.6241 2.78311e-05 2.8809e-05
28.6548 2.7378e-05 2.84438e-05
28.6854 2.70917e-05 2.81497e-05
28.7161 2.66892e-05 2.78575e-05
28.7468 2.62299e-05 2.75257e-05
28.7775 2.61687e-05 2.71831e-05
28.8082 2.6203e-05 2.69135e-05
28.8388 2.52785e-05 2.65763e-05
28.8695 2.52417e-05 2.62734e-05
28.9002 2.48463e-05 2.59094e-05
28.9309 2.45956e-05 2.56e-05
28.9616 2.40433e-05 2.52978e-05
28.9922 2.40905e-05 2.49677e-05
29.0229 2.34235e-05 2.46482e-05
29.0536 2.33243e-05 2.43404e-05
29.0843 2.31693e-05 2.39693e-05
29.115 2.26133e-05 2.36739e-05
29.1456 2.22701e-05 2.33806e-05
29.1763 2.22194e-05 2.30637e-05
29.207 2.17102e-05 2.27328e-05
29.2377 2.16983e-05 2.24405e-05
29.2684 2.10269e-05 2.21228e-05
29.299 2.08615e-05 2.17786e-05
29.3297 2.08876e-05 2.14671e-05
29.3604 2.03541e-05 2.11322e-05
29.3911 1.99483e-05 2.08218e-05
29.4218 1.95921e-05 2.04736e-05
29.4524 1.94143e-05 2.01634e-05
29.4831 1.92259e-05 1.98714e-05
29.5138 1.87125e-05 1.95779e-05
29.5445 1.85314e-05 1.92012e-05
29.5751 1.79275e-05 1.89149e-05
29.6058 1.77718e-05 1.85716e-05
29.6365 1.75124e-05 1.83018e-05
29.6672 1.69647e-05 1.79728e-05
29.6979 1.70293e-05 1.76081e-05
29.7285 1.67709e-05 1.7338e-05
29.7592 1.633e-05 1.7025e-05
29.7899 1.60955e-05 1.67255e-05
29.8206 1.56652e-05 1.63897e-05
29.8513 1.54019e-05 1.60845e-05
29.8819 1.51055e-05 1.57552e-05
29.9126 1.49403e-05 1.54744e-05
29.9433 1.46896e-05 1.51652e-05
29.974 1.44243e-05 1.47812e-05
30.0047 1.37928e-05 1.44633e-05
30.0353 1.33539e-05 1.41698e-05
30.066 1.32385e-05 1.3857e-05
30.0967 1.28262e-05 1.35398e-05
30.1274 1.28632e-05 1.32167e-05
30.1581 1.239e-05 1.2924e-05
30.1887 1.21648e-05 1.25793e-05
30.2194 1.17476e-05 1.23111e-05
30.2501 1.13576e-05 1.19536e-05
30.2808 1.12586e-05 1.16275e-05
30.3115 1.07905e-05 1.13901e-05
30.3421 1.05245e-05 1.10124e-05
30.3728 1.04047e-05 1.07316e-05
30.4035 1.00706e-05 1.03519e-05
30.4342 9.74873e-06 1.0053e-05
30.4649 9.33072e-06 9.7723e-06
30.4955 8.8748e-06 9.45085e-06
30.5262 8.64966e-06 9.15027e-06
30.5569 8.38656e-06 8.80525e-06
30.5876 8.15847e-06 8.474e-06
30.6183 7.82867e-06 8.20519e-06
30.6489 7.56815e-06 7.85606e-06
30.6796 7.23974e-06 7.55303e-06
30.7103 6.88228e-06 7.20249e-06
30.741 6.63425e-06 6.93867e-06
30.7717 6.3345e-06 6.60846e-06
30.8023 5.93538e-06 6.33482e-06
30.833 5.67044e-06 5.96512e-06
30.8637 5.34236e-06 5.68639e-06
30.8944 5.29812e-06 5.38087e-06
30.9251 4.97381e-06 5.00464e-06
30.9557 4.49664e-06 4.72998e-06
30.9864 4.24903e-06 4.40253e-06
31.0171 3.93208e-06 4.10068e-06
31.0478 3.56864e-06 3.7763e-06
31.0785 3.38529e-06 3.45896e-06
31.1091 3.08944e-06 3.17897e-06
31.1398 2.67481e-06 2.83646e-06
31.1705 2.29873e-06 2.55141e-06
31.2012 2.03156e-06 2.22362e-06
31.2318 1.61736e-06 1.92412e-06
31.2625 1.64603e-06 1.55186e-06
31.2932 1.09442e-06 1.23526e-06
31.3239 9.93505e-07 9.50874e-07
31.3546 5.68504e-07 6.34101e-07
31.3852 2.39561e-07 3.5825e-07


==> anc/CLASSICALSTATISTICAL/wRho_L1.0G0.1B1.0.txt <==
0 0 0
0.0306796 0.00362771 8.32048e-05
0.0613592 0.00732159 0.000129434
0.0920388 0.011156 0.000205567
0.122718 0.0150735 0.00028546
0.153398 0.0189319 0.000304431
0.184078 0.0230508 0.000390202
0.214757 0.0269853 0.000489764
0.245437 0.0312329 0.000542051
0.276117 0.0364607 0.000644834
0.306796 0.0424863 0.000764048
0.337476 0.0493759 0.000765816
0.368155 0.0557042 0.00100395
0.398835 0.0620292 0.00101481
0.429515 0.0684428 0.0011328
0.460194 0.0782996 0.00132271
0.490874 0.0899205 0.00136372
0.521553 0.100193 0.0016602
0.552233 0.114996 0.00177565
0.582913 0.130615 0.00208245
0.613592 0.147623 0.00230745
0.644272 0.173333 0.00265
0.674952 0.194885 0.00255904
0.705631 0.236134 0.0029935
0.736311 0.277535 0.00363482
0.76699 0.329878 0.00447588
0.79767 0.401995 0.00501552
0.82835 0.490274 0.00582971
0.859029 0.618026 0.00792213
0.889709 0.791135 0.00898356
0.920388 1.04803 0.0122977
0.951068 1.43172 0.0159624
0.981748 2.02509 0.0201077
1.01243 2.9051 0.0255776
1.04311 4.34804 0.0518037
1.07379 6.47862 0.0592267
1.10447 9.13445 0.0872174
1.13515 10.4468 0.101748
1.16583 9.71291 0.0997165
1.19651 8.07974 0.0828371
1.22718 6.09311 0.0674399
1.25786 4.50548 0.0516463
1.28854 3.25017 0.0382926
1.31922 2.42478 0.032083
1.3499 1.75957 0.0213455
1.38058 1.31722 0.0167347
1.41126 1.01112 0.0135069
1.44194 0.794362 0.0109471
1.47262 0.62269 0.00797372
1.5033 0.4909 0.00685931
1.53398 0.391037 0.00604511
1.56466 0.321168 0.00459455
1.59534 0.270792 0.0044166
1.62602 0.231688 0.00394139
1.6567 0.202532 0.00341832
1.68738 0.170578 0.00325884
1.71806 0.154196 0.00303459
1.74874 0.134535 0.00270176
1.77942 0.120528 0.00244368
1.8101 0.107476 0.0023557
1.84078 0.0964146 0.002314
1.87146 0.0887048 0.0022131
1.90214 0.0796446 0.002119
1.93282 0.0728948 0.00200491
1.9635 0.0668018 0.00184603
1.99418 0.0610274 0.00183738
2.02485 0.05622 0.00181296
2.05553 0.0522012 0.00168924
2.08621 0.0479508 0.00161718
2.11689 0.045712 0.00156697
2.14757 0.0415889 0.00158778
2.17825 0.0404828 0.00156601
2.20893 0.0372629 0.00147865
2.23961 0.0348149 0.00147647
2.27029 0.0327476 0.00138303
2.30097 0.0307883 0.00136344
2.33165 0.0289183 0.00134414
2.36233 0.0275593 0.00128151
2.39301 0.0262724 0.00126692
2.42369 0.0246846 0.00124339
2.45437 0.0233818 0.00123846
2.48505 0.0224512 0.001157
2.51573 0.0210005 0.00114291
2.54641 0.0199464 0.001146
2.57709 0.0189037 0.00112172
2.60777 0.0178805 0.00108023
2.63845 0.017268 0.00107004
2.66913 0.0165022 0.00108174
2.69981 0.0159198 0.0010271
2.73049 0.0151859 0.00103025
2.76117 0.0145023 0.000994552
2.79185 0.0141253 0.000988722
2.82252 0.0133103 0.000968333
2.8532 0.0128153 0.000954784
2.88388 0.0124795 0.000930853
2.91456 0.0119881 0.000934099
2.94524 0.0114988 0.000927692
2.97592 0.0111448 0.000900371
3.0066 0.010596 0.000891231
3.03728 0.0105235 0.000868729
3.06796 0.00993538 0.000865294
3.09864 0.00962469 0.000851033
3.12932 0.00929872 0.000851998
3.16 0.00897778 0.000831085
3.19068 0.00870515 0.000835049
3.22136 0.00870525 0.000813379
3.25204 0.00839863 0.000798048
3.28272 0.00835748 0.000789862
3.3134 0.00804545 0.000777954
3.34408 0.00788145 0.000766084
3.37476 0.00774643 0.000776213
3.40544 0.00746517 0.000771111
3.43612 0.0074117 0.000741147
3.4668 0.00728509 0.000734549
3.49748 0.0070176 0.000739809
3.52816 0.00708653 0.000730547
3.55884 0.00680605 0.000712924
3.58952 0.00665484 0.000698755
3.62019 0.00656089 0.000700692
3.65087 0.00632371 0.000694702
3.68155 0.00623523 0.000687116
3.71223 0.00615059 0.000675175
3.74291 0.00594333 0.00065868
3.77359 0.00566834 0.000657708
3.80427 0.00544645 0.000656458
3.83495 0.00531388 0.000645066
3.86563 0.00507144 0.000647604
3.89631 0.00488538 0.000631352
3.92699 0.00482518 0.000631528
3.95767 0.00465593 0.000623799
3.98835 0.00446776 0.000618982
4.01903 0.00428249 0.000608021
4.04971 0.00408172 0.000605745
4.08039 0.00387656 0.000604214
4.11107 0.00384899 0.000593394
4.14175 0.00362617 0.000597383
4.17243 0.00353113 0.000589296
4.20311 0.00349286 0.000585381
4.23379 0.00338219 0.000575716
4.26447 0.00329368 0.000569798
4.29515 0.00314274 0.000567263
4.32583 0.00305886 0.000560711
4.35651 0.0029633 0.000553557
4.38719 0.00294369 0.000550769
4.41786 0.00278224 0.000544584
4.44854 0.00272713 0.000541125
4.47922 0.00268032 0.000537668
4.5099 0.00262136 0.000536267
4.54058 0.00254599 0.000529564
4.57126 0.00249389 0.0005266
4.60194 0.0024079 0.000519278
4.63262 0.00243693 0.000516536
4.6633 0.00233318 0.00051355
4.69398 0.00227206 0.000504712
4.72466 0.00220954 0.000505323
4.75534 0.00216741 0.00050067
4.78602 0.00214887 0.000498794
4.8167 0.00207805 0.000492675
4.84738 0.00203237 0.000492101
4.87806 0.00199396 0.000487243
4.90874 0.00195306 0.000482143
4.93942 0.00194039 0.000480221
4.9701 0.00186564 0.000475653
5.00078 0.00184126 0.000471104
5.03146 0.00184248 0.000467985
5.06214 0.0017886 0.000468151
5.09282 0.00171707 0.000466061
5.1235 0.00171951 0.000461739
5.15418 0.00166862 0.000456668
5.18486 0.00164409 0.000454554
5.21553 0.0016137 0.000451332
5.24621 0.00157696 0.000449411
5.27689 0.00157816 0.000443241
5.30757 0.00155334 0.000441044
5.33825 0.00150597 0.000441809
5.36893 0.00146702 0.000435414
5.39961 0.00145944 0.000432325
5.43029 0.00142948 0.000429553
5.46097 0.00136787 0.000426291
5.49165 0.00136665 0.000423578
5.52233 0.00135824 0.000420635
5.55301 0.00132774 0.000419075
5.58369 0.00131262 0.000416277
5.61437 0.00131322 0.000411048
5.64505 0.00125058 0.000411941
5.67573 0.00124951 0.000406677
5.70641 0.00121569 0.000407608
5.73709 0.00120913 0.000402885
5.76777 0.00118439 0.000401819
5.79845 0.00115061 0.000398138
5.82913 0.00114259 0.000395668
5.85981 0.00115168 0.000394049
5.89049 0.00110039 0.000392016
5.92117 0.00108796 0.00039065
5.95185 0.00108069 0.000388176
5.98253 0.00105993 0.000383973
6.0132 0.00103947 0.000382754
6.04388 0.00101269 0.000381774
6.07456 0.000996838 0.000378699
6.10524 0.000983208 0.000376319
6.13592 0.000994336 0.000373873
6.1666 0.000945432 0.000371996
6.19728 0.000953052 0.000370088
6.22796 0.000929699 0.00036761
6.25864 0.000915501 0.000365945
6.28932 0.000911523 0.000363215
6.32 0.000891224 0.000361274
6.35068 0.000865384 0.000358563
6.38136 0.000860998 0.000356243
6.41204 0.000853149 0.000354997
6.44272 0.000823937 0.000352316
6.4734 0.000831778 0.00035143
6.50408 0.000801429 0.000349381
6.53476 0.000798524 0.000347984
6.56544 0.000783066 0.000345908
6.59612 0.00077153 0.000344596
6.6268 0.000771876 0.000342742
6.65748 0.000754793 0.000340737
6.68816 0.000743485 0.000339039
6.71884 0.00073161 0.000335264
6.74952 0.000730373 0.000335397
6.7802 0.000722286 0.000333198
6.81087 0.000703071 0.000331995
6.84155 0.000701935 0.000329125
6.87223 0.000683207 0.000328552
6.90291 0.00067003 0.000327461
6.93359 0.000671924 0.000325044
6.96427 0.000655006 0.000323791
6.99495 0.000655974 0.000323078
7.02563 0.000644174 0.000320367
7.05631 0.000642422 0.000319295
7.08699 0.000637093 0.000316195
7.11767 0.000616937 0.000315129
7.14835 0.00061548 0.000314055
7.17903 0.000603675 0.000311851
7.20971 0.000595307 0.000311155
7.24039 0.000590564 0.000308997
7.27107 0.000582786 0.000308195
7.30175 0.000574305 0.000307133
7.33243 0.000568817 0.000305235
7.36311 0.000564932 0.000303708
7.39379 0.000562276 0.000302229
7.42447 0.000539086 0.000300853
7.45515 0.00055329 0.000299421
7.48583 0.000532389 0.000298746
7.51651 0.000521002 0.000296468
7.54719 0.000513211 0.000294725
7.57787 0.000512011 0.000293709
7.60854 0.000501102 0.000292795
7.63922 0.000509259 0.000291808
7.6699 0.000500507 0.000289541
7.70058 0.000497806 0.000287856
7.73126 0.000488106 0.000286956
7.76194 0.000480215 0.000285377
7.79262 0.000476193 0.000283987
7.8233 0.000476073 0.000282956
7.85398 0.000463441 0.00028163
7.88466 0.000455147 0.00028044
7.91534 0.000450182 0.000280255
7.94602 0.0004495 0.000277769
7.9767 0.000444296 0.000276487
8.00738 0.000437391 0.000276339
8.03806 0.000427506 0.000275064
8.06874 0.000431784 0.000272653
8.09942 0.000420593 0.000272142
8.1301 0.000418829 0.000270831
8.16078 0.000405922 0.000269158
8.19146 0.000412137 0.000268204
8.22214 0.000398943 0.000267445
8.25282 0.000395303 0.000265256
8.2835 0.000389726 0.000265235
8.31418 0.000390873 0.000264034
8.34486 0.000377791 0.000262681
8.37554 0.000378705 0.000261353
8.40621 0.000380469 0.000260388
8.43689 0.000374465 0.000259058
8.46757 0.000370462 0.000258189
8.49825 0.000369911 0.000257213
8.52893 0.000361234 0.000256406
8.55961 0.000354119 0.000255094
8.59029 0.000358438 0.000254004
8.62097 0.000352949 0.00025261
8.65165 0.000345731 0.000252025
8.68233 0.000349652 0.000250632
8.71301 0.000343217 0.000249647
8.74369 0.000342339 0.000248691
8.77437 0.000336151 0.000247618
8.80505 0.000333001 0.00024639
8.83573 0.000326259 0.000245631
8.86641 0.000324654 0.000244485
8.89709 0.000323383 0.00024348
8.92777 0.000313769 0.000242435
8.95845 0.000312705 0.000241562
8.98913 0.000310343 0.000240837
9.01981 0.000310149 0.000239619
9.05049 0.000302807 0.000239044
9.08117 0.00030136 0.00023806
9.11185 0.000303015 0.000237185
9.14253 0.000297881 0.000235964
9.17321 0.000287507 0.000234798
9.20388 0.000294245 0.000234023
9.23456 0.00029253 0.000232796
9.26524 0.000283517 0.000232327
9.29592 0.000278803 0.000231397
9.3266 0.00027878 0.000230367
9.35728 0.000273361 0.000229676
9.38796 0.000274855 0.000228869
9.41864 0.000268491 0.000227569
9.44932 0.000263305 0.000226626
9.48 0.000267349 0.000225938
9.51068 0.000265298 0.000225184
9.54136 0.00026295 0.000223844
9.57204 0.000255348 0.000223201
9.60272 0.00025959 0.000222611
9.6334 0.000253324 0.000221805
9.66408 0.00025026 0.000220961
9.69476 0.000248512 0.000219578
9.72544 0.000247994 0.000219391
9.75612 0.000244383 0.000218245
9.7868 0.000240969 0.000217275
9.81748 0.000238936 0.000216888
9.84816 0.000238688 0.000215816
9.87884 0.000234088 0.000214876
9.90952 0.000234716 0.000213917
9.9402 0.000236418 0.000213381
9.97088 0.000232726 0.00021246
10.0016 0.000230313 0.000211635
10.0322 0.000226073 0.00021084
10.0629 0.000225887 0.000210274
10.0936 0.000217181 0.000209628
10.1243 0.000217317 0.000208694
10.155 0.000216569 0.000208024
10.1856 0.000215035 0.000207301
10.2163 0.000211741 0.000206751
10.247 0.000212862 0.000205532
10.2777 0.000208978 0.00020483
10.3084 0.000208871 0.000204117
10.339 0.000206993 0.000203414
10.3697 0.000208279 0.000202214
10.4004 0.000200069 0.000201973
10.4311 0.000203924 0.000201376
10.4617 0.000199248 0.000200326
10.4924 0.00019771 0.000199789
10.5231 0.00019642 0.000199102
10.5538 0.000191849 0.000198345
10.5845 0.000193339 0.000197773
10.6151 0.000191247 0.000196992
10.6458 0.00018982 0.000196144
10.6765 0.000184789 0.000195622
10.7072 0.000188751 0.00019489
10.7379 0.000182945 0.000194034
10.7685 0.000187218 0.000193635
10.7992 0.000183307 0.000192818
10.8299 0.00018284 0.000191852
10.8606 0.000180632 0.00019129
10.8913 0.000178083 0.000190808
10.9219 0.000175524 0.000189933
10.9526 0.000174183 0.000189488
10.9833 0.000174671 0.0001888
11.014 0.000172196 0.00018802
11.0447 0.000171944 0.000187424
11.0753 0.000172303 0.000186769
11.106 0.000169499 0.000186227
11.1367 0.000165336 0.000185433
11.1674 0.000165069 0.000184714
11.1981 0.000165269 0.000184059
11.2287 0.00016567 0.000183563
11.2594 0.000163524 0.000182869
11.2901 0.000159173 0.000182264
11.3208 0.000157881 0.00018159
11.3515 0.000160311 0.000180955
11.3821 0.000155494 0.0001802
11.4128 0.000155243 0.000179652
11.4435 0.000155119 0.000179089
11.4742 0.000153663 0.000178398
11.5049 0.000152547 0.000177815
11.5355 0.000154544 0.000177275
11.5662 0.000151959 0.000176635
11.5969 0.00014802 0.000176119
11.6276 0.000148024 0.000175592
11.6583 0.000145569 0.000174717
11.6889 0.000146624 0.000174335
11.7196 0.000143223 0.000173915
11.7503 0.000142664 0.000173277
11.781 0.000142941 0.000172581
11.8117 0.000142242 0.000172075
11.8423 0.000142023 0.000171459
11.873 0.000140647 0.00017083
11.9037 0.000138784 0.000170429
11.9344 0.000135746 0.000169846
11.9651 0.000135685 0.000169213
11.9957 0.000134961 0.000168637
12.0264 0.000134577 0.000168009
12.0571 0.000135043 0.000167484
12.0878 0.000132017 0.000166694
12.1184 0.000130895 0.000166354
12.1491 0.000130547 0.000165699
12.1798 0.000130092 0.000165189
12.2105 0.000127687 0.000164623
12.2412 0.000130097 0.000164186
12.2718 0.000128631 0.000163479
12.3025 0.000124823 0.000162879
12.3332 0.000125756 0.000162466
12.3639 0.000125166 0.000161816
12.3946 0.000124507 0.000161311
12.4252 0.000123095 0.000160946
12.4559 0.000122872 0.0001605
12.4866 0.000119596 0.000159946
12.5173 0.000120309 0.000159154
12.548 0.000120121 0.000158744
12.5786 0.000118361 0.000158221
12.6093 0.000117396 0.000157838
12.64 0.000116042 0.000157324
12.6707 0.000115887 0.000156788
12.7014 0.000115266 0.0001563
12.732 0.000114768 0.000155731
12.7627 0.000113771 0.000155261
12.7934 0.000112816 0.000154615
12.8241 0.000111669 0.0001543
12.8548 0.000111335 0.000153682
12.8854 0.000110671 0.000153196
12.9161 0.000110833 0.000152834
12.9468 0.000109211 0.000152311
12.9775 0.000106706 0.000151714
13.0082 0.000107386 0.000151078
13.0388 0.000108926 0.000150914
13.0695 0.000105607 0.000150365
13.1002 0.000105879 0.000149833
13.1309 0.000105165 0.000149337
13.1616 0.000105103 0.000148816
13.1922 0.000102751 0.000148401
13.2229 0.000101648 0.000147906
13.2536 0.000101876 0.000147493
13.2843 0.000102292 0.000146985
13.315 0.000102761 0.000146469
13.3456 0.000100316 0.000146134
13.3763 0.000100422 0.000145612
13.407 9.83628e-05 0.000145073
13.4377 9.71057e-05 0.000144735
13.4684 9.62545e-05 0.000144204
13.499 9.63119e-05 0.000143666
13.5297 9.53144e-05 0.000143308
13.5604 9.56372e-05 0.00014284
13.5911 9.50344e-05 0.000142386
13.6217 9.45829e-05 0.000141848
13.6524 9.39955e-05 0.000141373
13.6831 9.37888e-05 0.000140982
13.7138 9.28623e-05 0.000140687
13.7445 9.3016e-05 0.000140105
13.7751 9.11627e-05 0.000139729
13.8058 9.12136e-05 0.000139309
13.8365 9.09774e-05 0.00013888
13.8672 9.08711e-05 0.000138317
13.8979 8.97593e-05 0.000138017
13.9285 8.91802e-05 0.000137515
13.9592 8.72231e-05 0.000137021
13.9899 8.61462e-05 0.000136624
14.0206 8.6414e-05 0.000136253
14.0513 8.59489e-05 0.000135749
14.0819 8.58946e-05 0.000135342
14.1126 8.56621e-05 0.000134907
14.1433 8.69142e-05 0.000134553
14.174 8.35262e-05 0.000134063
14.2047 8.39265e-05 0.000133833
14.2353 8.24977e-05 0.000133277
14.266 8.38311e-05 0.000132934
14.2967 8.26292e-05 0.000132512
14.3274 8.22661e-05 0.000132078
14.3581 8.11607e-05 0.000131563
14.3887 8.10223e-05 0.000131224
14.4194 7.98935e-05 0.000130885
14.4501 8.08401e-05 0.000130302
14.4808 7.98175e-05 0.000129947
14.5115 7.87244e-05 0.000129646
14.5421 7.81757e-05 0.00012902
14.5728 7.71462e-05 0.000128749
14.6035 7.83553e-05 0.000128315
14.6342 7.72917e-05 0.000127906
14.6649 7.70659e-05 0.00012755
14.6955 7.55371e-05 0.000127169
14.7262 7.60137e-05 0.000126815
14.7569 7.59893e-05 0.000126359
14.7876 7.50609e-05 0.000126038
14.8183 7.45401e-05 0.000125497
14.8489 7.37007e-05 0.000125291
14.8796 7.25825e-05 0.000124791
14.9103 7.43858e-05 0.000124493
14.941 7.28286e-05 0.00012395
14.9717 7.2321e-05 0.000123616
15.0023 7.15284e-05 0.000123222
15.033 7.15493e-05 0.000122974
15.0637 7.06298e-05 0.000122518
15.0944 6.93399e-05 0.000122101
15.1251 7.03799e-05 0.00012172
15.1557 7.06955e-05 0.000121412
15.1864 6.9839e-05 0.000121053
15.2171 6.80673e-05 0.000120624
15.2478 6.85597e-05 0.000120197
15.2784 6.89148e-05 0.000119878
15.3091 6.7377e-05 0.000119473
15.3398 6.80217e-05 0.000119155
15.3705 6.65213e-05 0.000118813
15.4012 6.66035e-05 0.000118424
15.4318 6.67731e-05 0.000118048
15.4625 6.64312e-05 0.000117719
15.4932 6.59771e-05 0.000117256
15.5239 6.44845e-05 0.000116944
15.5546 6.56721e-05 0.000116668
15.5852 6.50131e-05 0.000116252
15.6159 6.39904e-05 0.000115859
15.6466 6.41947e-05 0.000115491
15.6773 6.37862e-05 0.000115228
15.708 6.28769e-05 0.000114822
15.7386 6.17506e-05 0.00011448
15.7693 6.2672e-05 0.000114147
15.8 6.14165e-05 0.000113792
15.8307 6.07904e-05 0.000113446
15.8614 6.21971e-05 0.000113083
15.892 6.17986e-05 0.000112727
15.9227 6.0002e-05 0.000112421
15.9534 6.03138e-05 0.000112053
15.9841 6.01663e-05 0.000111618
16.0148 5.95445e-05 0.000111332
16.0454 6.00444e-05 0.000111041
16.0761 5.90647e-05 0.0001106
16.1068 5.8136e-05 0.000110258
16.1375 5.84503e-05 0.000109971
16.1682 5.87303e-05 0.000109686
16.1988 5.78807e-05 0.000109222
16.2295 5.6774e-05 0.000108935
16.2602 5.74276e-05 0.000108565
16.2909 5.65191e-05 0.000108256
16.3216 5.69772e-05 0.000107982
16.3522 5.72451e-05 0.000107631
16.3829 5.62657e-05 0.000107301
16.4136 5.61038e-05 0.0001069
16.4443 5.53435e-05 0.000106651
16.475 5.45367e-05 0.000106246
16.5056 5.50248e-05 0.000105986
16.5363 5.52068e-05 0.00010562
16.567 5.40189e-05 0.000105306
16.5977 5.39024e-05 0.000104887
16.6284 5.28559e-05 0.000104652
16.659 5.31288e-05 0.000104329
16.6897 5.38036e-05 0.00010406
16.7204 5.22716e-05 0.000103668
16.7511 5.22631e-05 0.000103346
16.7817 5.17968e-05 0.000103106
16.8124 5.16552e-05 0.000102797
16.8431 5.11905e-05 0.000102418
16.8738 5.06369e-05 0.000102193
16.9045 5.09722e-05 0.000101759
16.9351 5.01283e-05 0.000101453
16.9658 5.05635e-05 0.000101129
16.9965 5.07405e-05 0.000100795
17.0272 4.97066e-05 0.000100479
17.0579 4.94394e-05 0.000100195
17.0885 4.93073e-05 9.98431e-05
17.1192 4.89725e-05 9.96109e-05
17.1499 4.82326e-05 9.93419e-05
17.1806 4.8963e-05 9.89336e-05
17.2113 4.79939e-05 9.86151e-05
17.2419 4.85917e-05 9.84002e-05
17.2726 4.70943e-05 9.80921e-05
17.3033 4.79091e-05 9.77334e-05
17.334 4.69624e-05 9.74113e-05
17.3647 4.72766e-05 9.70894e-05
17.3953 4.68459e-05 9.67856e-05
17.426 4.70974e-05 9.65514e-05
17.4567 4.67653e-05 9.61698e-05
17.4874 4.649e-05 9.59366e-05
17.5181 4.65305e-05 9.55957e-05
17.5487 4.53639e-05 9.53158e-05
17.5794 4.47509e-05 9.5008e-05
17.6101 4.62856e-05 9.47447e-05
17.6408 4.51247e-05 9.44645e-05
17.6715 4.49122e-05 9.41109e-05
17.7021 4.44806e-05 9.3795e-05
17.7328 4.48358e-05 9.35724e-05
17.7635 4.35942e-05 9.32428e-05
17.7942 4.41237e-05 9.29941e-05
17.8249 4.35469e-05 9.2674e-05
17.8555 4.33232e-05 9.23681e-05
17.8862 4.34742e-05 9.2117e-05
17.9169 4.31233e-05 9.18165e-05
17.9476 4.2808e-05 9.14953e-05
17.9783 4.25471e-05 9.12482e-05
18.0089 4.28769e-05 9.09487e-05
18.0396 4.22371e-05 9.07126e-05
18.0703 4.11922e-05 9.03202e-05
18.101 4.24686e-05 9.00683e-05
18.1317 4.19003e-05 8.98162e-05
18.1623 4.16271e-05 8.94622e-05
18.193 4.11535e-05 8.91904e-05
18.2237 4.11071e-05 8.88667e-05
18.2544 4.10097e-05 8.87343e-05
18.2851 4.09772e-05 8.83582e-05
18.3157 4.08622e-05 8.80839e-05
18.3464 3.98966e-05 8.78102e-05
18.3771 4.02034e-05 8.74785e-05
18.4078 3.98761e-05 8.72236e-05
18.4384 3.95572e-05 8.69517e-05
18.4691 3.96872e-05 8.66815e-05
18.4998 3.88846e-05 8.64739e-05
18.5305 3.86695e-05 8.61158e-05
18.5612 3.92032e-05 8.58508e-05
18.5918 3.88222e-05 8.55638e-05
18.6225 3.78243e-05 8.52853e-05
18.6532 3.8559e-05 8.50397e-05
18.6839 3.81187e-05 8.48092e-05
18.7146 3.76318e-05 8.45069e-05
18.7452 3.75325e-05 8.42562e-05
18.7759 3.72948e-05 8.40071e-05
18.8066 3.60812e-05 8.36815e-05
18.8373 3.69814e-05 8.33845e-05
18.868 3.6505e-05 8.3098e-05
18.8986 3.65984e-05 8.2848e-05
18.9293 3.64825e-05 8.26503e-05
18.96 3.61895e-05 8.23235e-05
18.9907 3.60732e-05 8.211e-05
19.0214 3.62839e-05 8.1742e-05
19.052 3.56396e-05 8.1562e-05
19.0827 3.55337e-05 8.12191e-05
19.1134 3.52722e-05 8.0975e-05
19.1441 3.55597e-05 8.07395e-05
19.1748 3.5371e-05 8.04726e-05
19.2054 3.47567e-05 8.01762e-05
19.2361 3.49273e-05 7.99274e-05
19.2668 3.48999e-05 7.96851e-05
19.2975 3.42872e-05 7.94046e-05
19.3282 3.37764e-05 7.91531e-05
19.3588 3.46364e-05 7.89273e-05
19.3895 3.40311e-05 7.86528e-05
19.4202 3.40178e-05 7.83647e-05
19.4509 3.37623e-05 7.81555e-05
19.4816 3.37628e-05 7.78229e-05
19.5122 3.32758e-05 7.75822e-05
19.5429 3.29032e-05 7.73244e-05
19.5736 3.31719e-05 7.71474e-05
19.6043 3.33293e-05 7.68098e-05
19.635 3.2636e-05 7.65581e-05
19.6656 3.2795e-05 7.63255e-05
19.6963 3.24884e-05 7.60453e-05
19.727 3.20643e-05 7.57815e-05
19.7577 3.17537e-05 7.56024e-05
19.7884 3.16134e-05 7.53258e-05
19.819 3.19552e-05 7.50276e-05
19.8497 3.16429e-05 7.48027e-05
19.8804 3.13984e-05 7.45918e-05
19.9111 3.15506e-05 7.43183e-05
19.9418 3.15077e-05 7.41047e-05
19.9724 3.0547e-05 7.38e-05
20.0031 3.10147e-05 7.36045e-05
20.0338 3.0478e-05 7.3298e-05
20.0645 2.99625e-05 7.30702e-05
20.0951 3.09669e-05 7.27894e-05
20.1258 3.00323e-05 7.25434e-05
20.1565 3.01077e-05 7.23285e-05
20.1872 2.99652e-05 7.2083e-05
20.2179 2.98892e-05 7.18419e-05
20.2485 2.98167e-05 7.15539e-05
20.2792 2.94812e-05 7.13755e-05
20.3099 2.92134e-05 7.11147e-05
20.3406 2.94576e-05 7.08309e-05
20.3713 2.97229e-05 7.0578e-05
20.4019 2.94204e-05 7.03793e-05
20.4326 2.8685e-05 7.01111e-05
20.4633 2.86979e-05 6.98723e-05
20.494 2.81831e-05 6.96267e-05
20.5247 2.84138e-05 6.93781e-05
20.5553 2.8528e-05 6.91407e-05
20.586 2.79964e-05 6.89119e-05
20.6167 2.7609e-05 6.86775e-05
20.6474 2.78168e-05 6.84381e-05
20.6781 2.76856e-05 6.81809e-05
20.7087 2.73802e-05 6.79547e-05
20.7394 2.72783e-05 6.77385e-05
20.7701 2.75466e-05 6.74478e-05
20.8008 2.67923e-05 6.72264e-05
20.8315 2.67554e-05 6.70409e-05
20.8621 2.73173e-05 6.67581e-05
20.8928 2.68349e-05 6.65267e-05
20.9235 2.70074e-05 6.6288e-05
20.9542 2.65588e-05 6.60876e-05
20.9849 2.62869e-05 6.58436e-05
21.0155 2.66406e-05 6.55986e-05
21.0462 2.61013e-05 6.53723e-05
21.0769 2.59106e-05 6.51125e-05
21.1076 2.59266e-05 6.49168e-05
21.1383 2.60784e-05 6.46435e-05
21.1689 2.55945e-05 6.4427e-05
21.1996 2.57743e-05 6.41996e-05
21.2303 2.55184e-05 6.39673e-05
21.261 2.53561e-05 6.37113e-05
21.2917 2.5258e-05 6.34667e-05
21.3223 2.54103e-05 6.32621e-05
21.353 2.49975e-05 6.30602e-05
21.3837 2.49349e-05 6.28035e-05
21.4144 2.45296e-05 6.25937e-05
21.4451 2.47064e-05 6.23722e-05
21.4757 2.50539e-05 6.21094e-05
21.5064 2.3823e-05 6.18873e-05
21.5371 2.47034e-05 6.16773e-05
21.5678 2.4329e-05 6.1427e-05
21.5984 2.38321e-05 6.12197e-05
21.6291 2.36485e-05 6.10369e-05
21.6598 2.36329e-05 6.07744e-05
21.6905 2.35306e-05 6.05483e-05
21.7212 2.37975e-05 6.03264e-05
21.7518 2.3238e-05 6.0107e-05
21.7825 2.32439e-05 5.9875e-05
21.8132 2.33297e-05 5.96536e-05
21.8439 2.30629e-05 5.94559e-05
21.8746 2.26318e-05 5.91999e-05
21.9052 2.26451e-05 5.89895e-05
21.9359 2.28293e-05 5.87763e-05
21.9666 2.25872e-05 5.85341e-05
21.9973 2.27589e-05 5.8325e-05
22.028 2.2209e-05 5.80851e-05
22.0586 2.24148e-05 5.78794e-05
22.0893 2.24603e-05 5.76261e-05
22.12 2.22532e-05 5.73898e-05
22.1507 2.20167e-05 5.72073e-05
22.1814 2.20478e-05 5.69986e-05
22.212 2.16082e-05 5.67665e-05
22.2427 2.10878e-05 5.65316e-05
22.2734 2.14863e-05 5.63874e-05
22.3041 2.15892e-05 5.61288e-05
22.3348 2.13149e-05 5.5911e-05
22.3654 2.13062e-05 5.56498e-05
22.3961 2.08311e-05 5.54516e-05
22.4268 2.11602e-05 5.52651e-05
22.4575 2.06344e-05 5.50454e-05
22.4882 2.03917e-05 5.48185e-05
22.5188 2.05604e-05 5.46064e-05
22.5495 2.05538e-05 5.43767e-05
22.5802 2.06627e-05 5.41843e-05
22.6109 2.04464e-05 5.39566e-05
22.6416 2.04649e-05 5.37589e-05
22.6722 1.98907e-05 5.3516e-05
22.7029 2.01338e-05 5.33399e-05
22.7336 1.95365e-05 5.31138e-05
22.7643 1.98731e-05 5.29154e-05
22.795 1.9929e-05 5.26201e-05
22.8256 1.99163e-05 5.24466e-05
22.8563 1.9491e-05 5.22309e-05
22.887 1.99226e-05 5.20362e-05
22.9177 1.95553e-05 5.18068e-05
22.9484 1.91774e-05 5.16227e-05
22.979 1.91149e-05 5.13794e-05
23.0097 1.93058e-05 5.11746e-05
23.0404 1.91838e-05 5.09889e-05
23.0711 1.85506e-05 5.07329e-05
23.1018 1.87087e-05 5.05599e-05
23.1324 1.84764e-05 5.03276e-05
23.1631 1.85735e-05 5.01058e-05
23.1938 1.8772e-05 4.99112e-05
23.2245 1.83313e-05 4.97378e-05
23.2551 1.83783e-05 4.94666e-05
23.2858 1.80135e-05 4.92695e-05
23.3165 1.78146e-05 4.91034e-05
23.3472 1.76497e-05 4.88975e-05
23.3779 1.81788e-05 4.86936e-05
23.4085 1.79812e-05 4.84547e-05
23.4392 1.76505e-05 4.82893e-05
23.4699 1.75436e-05 4.80528e-05
23.5006 1.74293e-05 4.78465e-05
23.5313 1.77793e-05 4.76335e-05
23.5619 1.72903e-05 4.74652e-05
23.5926 1.72636e-05 4.72367e-05
23.6233 1.7185e-05 4.70002e-05
23.654 1.69522e-05 4.67974e-05
23.6847 1.69017e-05 4.66142e-05
23.7153 1.66158e-05 4.64093e-05
23.746 1.67846e-05 4.62125e-05
23.7767 1.67807e-05 4.6015e-05
23.8074 1.65481e-05 4.57873e-05
23.8381 1.65828e-05 4.55783e-05
23.8687 1.64251e-05 4.53977e-05
23.8994 1.6278e-05 4.51891e-05
23.9301 1.65179e-05 4.49973e-05
23.9608 1.60899e-05 4.47743e-05
23.9915 1.61343e-05 4.45731e-05
24.0221 1.5689e-05 4.43921e-05
24.0528 1.58685e-05 4.41547e-05
24.0835 1.61202e-05 4.39808e-05
24.1142 1.56504e-05 4.37514e-05
24.1449 1.55375e-05 4.3577e-05
24.1755 1.56396e-05 4.33453e-05
24.2062 1.53973e-05 4.31597e-05
24.2369 1.54612e-05 4.29579e-05
24.2676 1.54452e-05 4.27379e-05
24.2983 1.50781e-05 4.25523e-05
24.3289 1.51634e-05 4.23633e-05
24.3596 1.53718e-05 4.21398e-05
24.3903 1.52859e-05 4.19797e-05
24.421 1.50794e-05 4.17517e-05
24.4517 1.48744e-05 4.15662e-05
24.4823 1.49013e-05 4.13673e-05
24.513 1.47378e-05 4.11474e-05
24.5437 1.4506e-05 4.09734e-05
24.5744 1.47264e-05 4.07653e-05
24.6051 1.44124e-05 4.05931e-05
24.6357 1.45072e-05 4.03511e-05
24.6664 1.40806e-05 4.01654e-05
24.6971 1.42551e-05 4.00048e-05
24.7278 1.41416e-05 3.97723e-05
24.7584 1.40145e-05 3.95777e-05
24.7891 1.41252e-05 3.93681e-05
24.8198 1.41233e-05 3.91616e-05
24.8505 1.35096e-05 3.89854e-05
24.8812 1.38388e-05 3.87824e-05
24.9118 1.37154e-05 3.8593e-05
24.9425 1.35336e-05 3.83951e-05
24.9732 1.33821e-05 3.82024e-05
25.0039 1.31208e-05 3.80193e-05
25.0346 1.33144e-05 3.78259e-05
25.0652 1.33073e-05 3.76323e-05
25.0959 1.31971e-05 3.74251e-05
25.1266 1.3059e-05 3.72612e-05
25.1573 1.30168e-05 3.70249e-05
25.188 1.29977e-05 3.68586e-05
25.2186 1.29775e-05 3.66457e-05
25.2493 1.29373e-05 3.64652e-05
25.28 1.28196e-05 3.62689e-05
25.3107 1.25035e-05 3.60896e-05
25.3414 1.24241e-05 3.58895e-05
25.372 1.24409e-05 3.57041e-05
25.4027 1.23456e-05 3.55064e-05
25.4334 1.22013e-05 3.53135e-05
25.4641 1.19794e-05 3.51078e-05
25.4948 1.19143e-05 3.49211e-05
25.5254 1.19112e-05 3.47314e-05
25.5561 1.21784e-05 3.45412e-05
25.5868 1.18139e-05 3.43359e-05
25.6175 1.16975e-05 3.4138e-05
25.6482 1.18621e-05 3.39655e-05
25.6788 1.18714e-05 3.37793e-05
25.7095 1.1826e-05 3.35979e-05
25.7402 1.16499e-05 3.33906e-05
25.7709 1.13855e-05 3.3194e-05
25.8016 1.13216e-05 3.30117e-05
25.8322 1.16269e-05 3.28107e-05
25.8629 1.12564e-05 3.26288e-05
25.8936 1.11382e-05 3.24291e-05
25.9243 1.14479e-05 3.22528e-05
25.955 1.11346e-05 3.20512e-05
25.9856 1.07308e-05 3.18672e-05
26.0163 1.09087e-05 3.17047e-05
26.047 1.0783e-05 3.15038e-05
26.0777 1.11328e-05 3.12841e-05
26.1084 1.06155e-05 3.11122e-05
26.139 1.06087e-05 3.0923e-05
26.1697 1.08024e-05 3.07286e-05
26.2004 1.06843e-05 3.05464e-05
26.2311 1.0453e-05 3.03601e-05
26.2618 1.03369e-05 3.01801e-05
26.2924 1.01117e-05 2.99957e-05
26.3231 1.03515e-05 2.97877e-05
26.3538 1.01371e-05 2.96002e-05
26.3845 9.93624e-06 2.93869e-05
26.4151 1.01284e-05 2.92319e-05
26.4458 1.0062e-05 2.90562e-05
26.4765 9.8648e-06 2.88699e-05
26.5072 9.7288e-06 2.86777e-05
26.5379 9.65548e-06 2.84748e-05
26.5685 9.56872e-06 2.83033e-05
26.5992 9.54281e-06 2.80968e-05
26.6299 9.5349e-06 2.79203e-05
26.6606 9.38734e-06 2.77279e-05
26.6913 9.32281e-06 2.75544e-05
26.7219 9.48593e-06 2.73633e-05
26.7526 9.37332e-06 2.71803e-05
26.7833 9.34314e-06 2.70076e-05
26.814 9.11838e-06 2.6832e-05
26.8447 8.88519e-06 2.6633e-05
26.8753 9.05737e-06 2.64474e-05
26.906 8.94773e-06 2.62651e-05
26.9367 8.80489e-06 2.60838e-05
26.9674 8.82564e-06 2.58903e-05
26.9981 8.93243e-06 2.57017e-05
27.0287 8.64045e-06 2.55236e-05
27.0594 8.67254e-06 2.53499e-05
27.0901 8.50446e-06 2.51261e-05
27.1208 8.54528e-06 2.49667e-05
27.1515 8.3569e-06 2.47892e-05
27.1821 8.30322e-06 2.46018e-05
27.2128 8.21607e-06 2.43894e-05
27.2435 8.46672e-06 2.42258e-05
27.2742 8.17388e-06 2.40358e-05
27.3049 7.97924e-06 2.38593e-05
27.3355 7.87448e-06 2.36836e-05
27.3662 8.00185e-06 2.34907e-05
27.3969 7.84309e-06 2.32995e-05
27.4276 7.99764e-06 2.31444e-05
27.4583 7.79178e-06 2.29222e-05
27.4889 7.74034e-06 2.27576e-05
27.5196 7.71722e-06 2.2595e-05
27.5503 7.54243e-06 2.23943e-05
27.581 7.44492e-06 2.22206e-05
27.6117 7.58171e-06 2.20364e-05
27.6423 7.23769e-06 2.18509e-05
27.673 7.41834e-06 2.16641e-05
27.7037 7.19904e-06 2.14767e-05
27.7344 7.03915e-06 2.1292e-05
27.7651 6.99879e-06 2.11361e-05
27.7957 7.12514e-06 2.09441e-05
27.8264 6.99581e-06 2.07708e-05
27.8571 6.88727e-06 2.05922e-05
27.8878 6.88819e-06 2.04008e-05
27.9185 6.57171e-06 2.02097e-05
27.9491 6.92906e-06 2.00118e-05
27.9798 6.64026e-06 1.98586e-05
28.0105 6.5686e-06 1.96851e-05
28.0412 6.64451e-06 1.94942e-05
28.0718 6.49028e-06 1.93306e-05
28.1025 6.41831e-06 1.91256e-05
28.1332 6.33333e-06 1.89678e-05
28.1639 6.53458e-06 1.87803e-05
28.1946 6.0172e-06 1.86154e-05
28.2252 6.24348e-06 1.84143e-05
28.2559 5.96271e-06 1.82339e-05
28.2866 6.14592e-06 1.80698e-05
28.3173 6.07115e-06 1.7884e-05
28.348 5.65892e-06 1.77103e-05
28.3786 5.74264e-06 1.75266e-05
28.4093 5.87926e-06 1.73328e-05
28.44 5.80138e-06 1.71538e-05
28.4707 5.57943e-06 1.6972e-05
28.5014 5.69516e-06 1.67857e-05
28.532 5.78319e-06 1.66276e-05
28.5627 5.41206e-06 1.64442e-05
28.5934 5.32983e-06 1.62422e-05
28.6241 5.39591e-06 1.60714e-05
28.6548 5.30101e-06 1.58958e-05
28.6854 5.34067e-06 1.57219e-05
28.7161 4.96956e-06 1.55288e-05
28.7468 5.02407e-06 1.53634e-05
28.7775 5.10509e-06 1.51746e-05
28.8082 5.15585e-06 1.50122e-05
28.8388 4.86932e-06 1.4803e-05
28.8695 4.99881e-06 1.46535e-05
28.9002 4.64123e-06 1.44597e-05
28.9309 4.55538e-06 1.42918e-05
28.9616 4.48855e-06 1.41125e-05
28.9922 4.57103e-06 1.39249e-05
29.0229 4.53759e-06 1.37483e-05
29.0536 4.56113e-06 1.35795e-05
29.0843 4.4172e-06 1.34132e-05
29.115 4.29102e-06 1.32355e-05
29.1456 4.16388e-06 1.30446e-05
29.1763 4.34215e-06 1.28595e-05
29.207 4.19889e-06 1.26881e-05
29.2377 4.22824e-06 1.25317e-05
29.2684 3.96806e-06 1.2348e-05
29.299 4.01211e-06 1.21588e-05
29.3297 4.08082e-06 1.19834e-05
29.3604 4.05475e-06 1.18084e-05
29.3911 3.64932e-06 1.16151e-05
29.4218 3.68547e-06 1.14472e-05
29.4524 3.88674e-06 1.1287e-05
29.4831 3.78112e-06 1.10893e-05
29.5138 3.6283e-06 1.09369e-05
29.5445 3.60346e-06 1.07458e-05
29.5751 3.47255e-06 1.05701e-05
29.6058 3.43912e-06 1.0401e-05
29.6365 3.256e-06 1.02118e-05
29.6672 3.26658e-06 1.00548e-05
29.6979 3.33187e-06 9.8407e-06
29.7285 3.31223e-06 9.67324e-06
29.7592 3.11324e-06 9.51469e-06
29.7899 3.27654e-06 9.34179e-06
29.8206 2.95219e-06 9.13843e-06
29.8513 2.86363e-06 8.98135e-06
29.8819 2.85352e-06 8.79795e-06
29.9126 2.90896e-06 8.61603e-06
29.9433 2.99818e-06 8.44558e-06
29.974 2.97932e-06 8.27839e-06
30.0047 2.42385e-06 8.06941e-06
30.0353 2.46882e-06 7.91e-06
30.066 2.61923e-06 7.7273e-06
30.0967 2.4195e-06 7.55103e-06
30.1274 2.56277e-06 7.38021e-06
30.1581 2.38747e-06 7.21104e-06
30.1887 2.36274e-06 7.01616e-06
30.2194 2.06306e-06 6.85327e-06
30.2501 2.32735e-06 6.68572e-06
30.2808 2.19366e-06 6.48202e-06
30.3115 2.13283e-06 6.33078e-06
30.3421 2.01918e-06 6.15503e-06
30.3728 2.13234e-06 5.97417e-06
30.4035 1.93385e-06 5.79014e-06
30.4342 1.91739e-06 5.6213e-06
30.4649 1.68872e-06 5.4474e-06
30.4955 1.60789e-06 5.27342e-06
30.5262 1.62518e-06 5.09383e-06
30.5569 1.73174e-06 4.92714e-06
30.5876 1.70136e-06 4.73693e-06
30.6183 1.44845e-06 4.5809e-06
30.6489 1.42406e-06 4.39258e-06
30.6796 1.38535e-06 4.21898e-06
30.7103 1.20743e-06 4.02998e-06
30.741 1.32235e-06 3.86597e-06
30.7717 1.1635e-06 3.69663e-06
30.8023 1.01297e-06 3.51951e-06
30.833 1.00556e-06 3.34084e-06
30.8637 1.16122e-06 3.15691e-06
30.8944 1.07995e-06 3.00075e-06
30.9251 1.02645e-06 2.81338e-06
30.9557 1.0618e-06 2.64477e-06
30.9864 9.17115e-07 2.46676e-06
31.0171 7.06933e-07 2.27435e-06
31.0478 6.90595e-07 2.11928e-06
31.0785 6.30813e-07 1.91118e-06
31.1091 6.94375e-07 1.75206e-06
31.1398 4.52855e-07 1.57228e-06
31.1705 2.84505e-07 1.40719e-06
31.2012 1.50246e-07 1.24675e-06
31.2318 2.98047e-07 1.05633e-06
31.2625 5.77113e-07 8.80782e-07
31.2932 1.65061e-07 7.00961e-07
31.3239 1.54924e-07 5.54686e-07
31.3546 2.63232e-07 3.71256e-07
31.3852 -3.27412e-08 2.1701e-07


==> anc/CLASSICALSTATISTICAL/wRho_L1.0G0.2B1.0.txt <==
0 0 0
0.0306796 0.00719138 0.000244437
0.0613592 0.0141406 0.000397296
0.0920388 0.022566 0.000503559
0.122718 0.0296656 0.000650523
0.153398 0.0380834 0.000633736
0.184078 0.0458069 0.000948723
0.214757 0.0544003 0.00134485
0.245437 0.0605309 0.00137313
0.276117 0.0733875 0.00177369
0.306796 0.085325 0.00224586
0.337476 0.098543 0.00187427
0.368155 0.11072 0.00280039
0.398835 0.126105 0.00313652
0.429515 0.131489 0.00326108
0.460194 0.155927 0.00330935
0.490874 0.175391 0.00377672
0.521553 0.198122 0.00556267
0.552233 0.226931 0.00419851
0.582913 0.242409 0.00387515
0.613592 0.288811 0.00666163
0.644272 0.323793 0.00670449
0.674952 0.380481 0.00688004
0.705631 0.437984 0.00810795
0.736311 0.508321 0.0106017
0.76699 0.600835 0.0127424
0.79767 0.680603 0.0116889
0.82835 0.8415 0.017405
0.859029 1.05036 0.0213769
0.889709 1.28489 0.0257725
0.920388 1.58832 0.0300001
0.951068 1.97793 0.040344
0.981748 2.56149 0.0470057
1.01243 3.28083 0.0549434
1.04311 4.17091 0.0753139
1.07379 5.19048 0.0989772
1.10447 6.51831 0.123684
1.13515 6.99129 0.141823
1.16583 6.82233 0.124665
1.19651 6.45272 0.0981509
1.22718 4.99782 0.102
1.25786 4.12302 0.0714994
1.28854 3.17979 0.0620445
1.31922 2.41421 0.0467726
1.3499 1.99148 0.0434802
1.38058 1.59875 0.0362666
1.41126 1.33544 0.0270984
1.44194 1.10992 0.0254742
1.47262 0.90612 0.0178582
1.5033 0.775126 0.0184465
1.53398 0.6413 0.0178099
1.56466 0.541081 0.0113723
1.59534 0.474946 0.009231
1.62602 0.403088 0.0110498
1.6567 0.377677 0.00885138
1.68738 0.322332 0.00749967
1.71806 0.283973 0.00685594
1.74874 0.253006 0.00698182
1.77942 0.231265 0.00557866
1.8101 0.209953 0.00598175
1.84078 0.187139 0.00486147
1.87146 0.167512 0.00438184
1.90214 0.154084 0.00434558
1.93282 0.139565 0.00488123
1.9635 0.126253 0.00392423
1.99418 0.113461 0.00435481
2.02485 0.108747 0.00360186
2.05553 0.101669 0.00340346
2.08621 0.0931196 0.00312624
2.11689 0.0899233 0.00333662
2.14757 0.081764 0.00332718
2.17825 0.079141 0.00364651
2.20893 0.0754428 0.0028531
2.23961 0.0696324 0.00314234
2.27029 0.0639307 0.00242928
2.30097 0.0605229 0.00239017
2.33165 0.0561184 0.00239476
2.36233 0.0547051 0.00251694
2.39301 0.0529781 0.00252491
2.42369 0.0490705 0.00276428
2.45437 0.0465368 0.00229691
2.48505 0.0439472 0.00201253
2.51573 0.0413211 0.00208276
2.54641 0.0389652 0.00187614
2.57709 0.0377532 0.00203634
2.60777 0.0353698 0.0020108
2.63845 0.0344242 0.00187881
2.66913 0.0322854 0.00207618
2.69981 0.0321934 0.00164129
2.73049 0.0306219 0.00196444
2.76117 0.0288869 0.0017473
2.79185 0.0275634 0.00181153
2.82252 0.0256637 0.00170055
2.8532 0.0250567 0.00178724
2.88388 0.0246316 0.00162953
2.91456 0.0236656 0.00155796
2.94524 0.023601 0.00169966
2.97592 0.0225649 0.00143508
3.0066 0.0208789 0.00154127
3.03728 0.0208399 0.0015443
3.06796 0.0192744 0.00145292
3.09864 0.018613 0.00147514
3.12932 0.0179917 0.00155805
3.16 0.0174813 0.00154919
3.19068 0.0165019 0.00152378
3.22136 0.0166883 0.00134255
3.25204 0.0166988 0.00133402
3.28272 0.0160893 0.00136424
3.3134 0.0151275 0.00134976
3.34408 0.0151809 0.00126801
3.37476 0.0144945 0.00139148
3.40544 0.0139871 0.00136564
3.43612 0.0134485 0.00137449
3.4668 0.0130031 0.00120364
3.49748 0.0127843 0.00133983
3.52816 0.0130254 0.00125398
3.55884 0.0123041 0.00122975
3.58952 0.0112411 0.00115932
3.62019 0.0113885 0.00127134
3.65087 0.0115416 0.0012005
3.68155 0.0109583 0.00112497
3.71223 0.0106885 0.00106926
3.74291 0.0105072 0.00115704
3.77359 0.00992308 0.00111883
3.80427 0.0100198 0.00108434
3.83495 0.00917025 0.00109813
3.86563 0.0088272 0.00115498
3.89631 0.00895129 0.00110699
3.92699 0.00872722 0.00114626
3.95767 0.00817079 0.00109461
3.98835 0.00838381 0.00103648
4.01903 0.00789321 0.00106088
4.04971 0.00772459 0.00108413
4.08039 0.00718968 0.00104838
4.11107 0.00717763 0.00103274
4.14175 0.00673717 0.00103375
4.17243 0.00659412 0.000978965
4.20311 0.00672461 0.000986438
4.23379 0.00657366 0.00102795
4.26447 0.00636858 0.000974346
4.29515 0.00609164 0.000990718
4.32583 0.00598902 0.000979724
4.35651 0.00582902 0.000949252
4.38719 0.00566148 0.000962477
4.41786 0.00538862 0.000898667
4.44854 0.00538592 0.000952558
4.47922 0.00523934 0.000914872
4.5099 0.00497924 0.000933616
4.54058 0.00489789 0.000900319
4.57126 0.0048763 0.00091493
4.60194 0.00488535 0.000876367
4.63262 0.0048119 0.000874963
4.6633 0.00479765 0.000866238
4.69398 0.00438254 0.000867813
4.72466 0.00457495 0.000859669
4.75534 0.00425912 0.000863394
4.78602 0.00421531 0.00088512
4.8167 0.00408456 0.000841276
4.84738 0.0040605 0.000841069
4.87806 0.00397517 0.000820873
4.90874 0.00387363 0.000831086
4.93942 0.0037971 0.00083792
4.9701 0.00372929 0.0008063
5.00078 0.00344405 0.00079836
5.03146 0.0036687 0.000801653
5.06214 0.00350764 0.000798821
5.09282 0.00336734 0.000813452
5.1235 0.00347949 0.000788918
5.15418 0.00335929 0.000779122
5.18486 0.0031142 0.000783223
5.21553 0.00327174 0.000791449
5.24621 0.00324499 0.000784383
5.27689 0.003128 0.000757664
5.30757 0.00304704 0.000750249
5.33825 0.00310821 0.000769566
5.36893 0.00296275 0.00073608
5.39961 0.00299306 0.000739791
5.43029 0.00284849 0.000724783
5.46097 0.00269879 0.000737156
5.49165 0.00272448 0.000725562
5.52233 0.00269594 0.000702545
5.55301 0.00260326 0.000725507
5.58369 0.0025491 0.000726074
5.61437 0.00262141 0.000693032
5.64505 0.00247953 0.000699798
5.67573 0.00248857 0.000685671
5.70641 0.00241985 0.000690939
5.73709 0.00241385 0.000686215
5.76777 0.00235536 0.000682312
5.79845 0.00226858 0.000681291
5.82913 0.00227143 0.000665008
5.85981 0.00226315 0.000674084
5.89049 0.00223229 0.000670396
5.92117 0.00217954 0.000667441
5.95185 0.00213552 0.000673243
5.98253 0.00211379 0.00064783
6.0132 0.00204313 0.000646747
6.04388 0.00195155 0.000658573
6.07456 0.00195748 0.000648896
6.10524 0.00196018 0.00063935
6.13592 0.00197547 0.00063993
6.1666 0.00186441 0.000632628
6.19728 0.00186279 0.000637564
6.22796 0.00191383 0.000625909
6.25864 0.00181349 0.000630329
6.28932 0.00181798 0.000626906
6.32 0.00174973 0.000619131
6.35068 0.00172727 0.00062023
6.38136 0.00170087 0.00060494
6.41204 0.0016997 0.000597829
6.44272 0.00167802 0.000597922
6.4734 0.00161908 0.000601894
6.50408 0.00155382 0.000603908
6.53476 0.0015869 0.000597114
6.56544 0.00155805 0.000594513
6.59612 0.00146338 0.000583354
6.6268 0.001532 0.000581234
6.65748 0.00150348 0.000584529
6.68816 0.00145975 0.000576262
6.71884 0.00143811 0.000571651
6.74952 0.00142597 0.00058084
6.7802 0.00146308 0.000568859
6.81087 0.0014149 0.000560262
6.84155 0.0013848 0.000565472
6.87223 0.00133954 0.000566234
6.90291 0.00132421 0.000559526
6.93359 0.00135037 0.000552227
6.96427 0.00128866 0.000553369
6.99495 0.00126053 0.000556796
7.02563 0.00124602 0.000548797
7.05631 0.0012142 0.000544601
7.08699 0.00126339 0.000538576
7.11767 0.00124711 0.000543091
7.14835 0.00122781 0.000539659
7.17903 0.00119735 0.00053831
7.20971 0.00117164 0.000533664
7.24039 0.00118655 0.000522657
7.27107 0.00115245 0.000521269
7.30175 0.00116997 0.000525532
7.33243 0.0011102 0.000522965
7.36311 0.00112571 0.000522402
7.39379 0.00111514 0.000516628
7.42447 0.00106459 0.000511141
7.45515 0.0010867 0.000508469
7.48583 0.00101562 0.00051364
7.51651 0.00102762 0.000505097
7.54719 0.00101909 0.000503038
7.57787 0.00101293 0.000504153
7.60854 0.000991784 0.000501425
7.63922 0.00104905 0.000501598
7.6699 0.000970938 0.000494188
7.70058 0.000992235 0.000487172
7.73126 0.000973504 0.000491492
7.76194 0.000960012 0.000484421
7.79262 0.000945146 0.000481023
7.8233 0.000921177 0.000487268
7.85398 0.000928765 0.000480958
7.88466 0.000875711 0.000479246
7.91534 0.000880718 0.000475993
7.94602 0.00087506 0.00046741
7.9767 0.00088412 0.000471513
8.00738 0.000861075 0.000471989
8.03806 0.000854243 0.000470515
8.06874 0.000863942 0.000462686
8.09942 0.000867006 0.000461206
8.1301 0.000834598 0.000463074
8.16078 0.000808463 0.00045921
8.19146 0.000817952 0.000457062
8.22214 0.000791459 0.000454782
8.25282 0.000769229 0.000449356
8.2835 0.000788654 0.000457185
8.31418 0.000780203 0.000449381
8.34486 0.000761617 0.000445277
8.37554 0.000745444 0.000446371
8.40621 0.000750341 0.000444609
8.43689 0.000727774 0.000442128
8.46757 0.000738681 0.000437749
8.49825 0.000747695 0.000436968
8.52893 0.000692789 0.000441014
8.55961 0.000716499 0.000435699
8.59029 0.000729987 0.000436822
8.62097 0.000700755 0.000431335
8.65165 0.000666057 0.000427945
8.68233 0.000713653 0.000429086
8.71301 0.000693655 0.00042324
8.74369 0.000661494 0.000422737
8.77437 0.000680418 0.000423009
8.80505 0.000658541 0.000418508
8.83573 0.000641777 0.000417414
8.86641 0.000640067 0.00041609
8.89709 0.000639647 0.000413983
8.92777 0.000608597 0.000412417
8.95845 0.000607762 0.000413735
8.98913 0.000617668 0.000411753
9.01981 0.000604726 0.000411894
9.05049 0.000605139 0.000406199
9.08117 0.000587938 0.000405396
9.11185 0.000600237 0.000403082
9.14253 0.000592195 0.000400703
9.17321 0.000573471 0.000399088
9.20388 0.000578953 0.000398161
9.23456 0.000573696 0.000397926
9.26524 0.000551105 0.00039772
9.29592 0.000555792 0.000396827
9.3266 0.000559415 0.000390568
9.35728 0.000530611 0.00039059
9.38796 0.000551016 0.000388825
9.41864 0.000536906 0.000388355
9.44932 0.000531896 0.000383879
9.48 0.000544658 0.000385819
9.51068 0.000511776 0.000385294
9.54136 0.000522393 0.000379647
9.57204 0.000504605 0.000379695
9.60272 0.000493804 0.000381419
9.6334 0.000498743 0.000377885
9.66408 0.000505127 0.00037768
9.69476 0.000484775 0.000373534
9.72544 0.000500015 0.000373862
9.75612 0.000481564 0.00037223
9.7868 0.0004594 0.000370797
9.81748 0.000469531 0.00037179
9.84816 0.000461307 0.000369844
9.87884 0.000464077 0.000365955
9.90952 0.00047404 0.000364044
9.9402 0.000471421 0.000362822
9.97088 0.000459884 0.000359913
10.0016 0.000454757 0.000360283
10.0322 0.000443091 0.00035694
10.0629 0.000443493 0.000360435
10.0936 0.000430713 0.000358506
10.1243 0.000444301 0.000356204
10.155 0.000416234 0.000355591
10.1856 0.000417039 0.000352758
10.2163 0.000420035 0.000355156
10.247 0.000409228 0.000351849
10.2777 0.000405945 0.000348807
10.3084 0.000411408 0.000348717
10.339 0.000407794 0.000344647
10.3697 0.000402697 0.000344003
10.4004 0.000388148 0.000343338
10.4311 0.000398617 0.000342165
10.4617 0.000387294 0.000340466
10.4924 0.000383918 0.000339735
10.5231 0.000384418 0.000340272
10.5538 0.000384465 0.000337169
10.5845 0.000381374 0.00033555
10.6151 0.000373133 0.000336256
10.6458 0.00036726 0.000334252
10.6765 0.000360699 0.000334678
10.7072 0.000372805 0.00033311
10.7379 0.000363148 0.00033005
10.7685 0.000358102 0.000330014
10.7992 0.00035756 0.000329392
10.8299 0.000349796 0.000325694
10.8606 0.000366945 0.000325632
10.8913 0.000344398 0.000324234
10.9219 0.000340115 0.000323077
10.9526 0.000349035 0.000322598
10.9833 0.000344487 0.000322096
11.014 0.000336831 0.000321808
11.0447 0.000328806 0.00032053
11.0753 0.000345739 0.000317776
11.106 0.000337567 0.000317513
11.1367 0.000323365 0.000315351
11.1674 0.000321334 0.000315398
11.1981 0.000327731 0.000313039
11.2287 0.000329274 0.000315418
11.2594 0.0003351 0.00031178
11.2901 0.000301704 0.000310078
11.3208 0.000303303 0.000307796
11.3515 0.000308951 0.000308701
11.3821 0.000299388 0.000306668
11.4128 0.000302149 0.00030536
11.4435 0.000309681 0.000306567
11.4742 0.000296513 0.000303622
11.5049 0.000293429 0.000302411
11.5355 0.000297188 0.000303524
11.5662 0.0002913 0.000301095
11.5969 0.000286404 0.000301323
11.6276 0.000293234 0.000300621
11.6583 0.000273322 0.000298086
11.6889 0.00028602 0.000296254
11.7196 0.000284314 0.000296918
11.7503 0.000281674 0.000294565
11.781 0.000279692 0.000293179
11.8117 0.000288283 0.000294416
11.8423 0.000276787 0.00029204
11.873 0.000270015 0.000289967
11.9037 0.000272965 0.000290095
11.9344 0.000268547 0.000289546
11.9651 0.000265271 0.000288245
11.9957 0.000263129 0.000287357
12.0264 0.000266639 0.000287013
12.0571 0.000260235 0.000285577
12.0878 0.000265018 0.000282928
12.1184 0.000252192 0.000283671
12.1491 0.000257589 0.000282028
12.1798 0.000258929 0.000281427
12.2105 0.000247152 0.000280586
12.2412 0.000255998 0.00028025
12.2718 0.000249839 0.000279073
12.3025 0.000238142 0.000277017
12.3332 0.000249311 0.000275847
12.3639 0.000236937 0.000274696
12.3946 0.000246504 0.000273551
12.4252 0.000242338 0.000274199
12.4559 0.00024301 0.000274768
12.4866 0.000229312 0.000272982
12.5173 0.00023196 0.000270194
12.548 0.000238415 0.000270354
12.5786 0.000234878 0.00026942
12.6093 0.000228134 0.000270257
12.64 0.000224561 0.000268785
12.6707 0.000223382 0.000268689
12.7014 0.000221804 0.000266385
12.732 0.00022794 0.000265041
12.7627 0.000230887 0.000266344
12.7934 0.000219226 0.000262811
12.8241 0.000220255 0.000262949
12.8548 0.000217978 0.000261017
12.8854 0.000219403 0.00026028
12.9161 0.000214928 0.000261806
12.9468 0.000212417 0.000258759
12.9775 0.000204755 0.000259195
13.0082 0.000208367 0.000256839
13.0388 0.000208864 0.000258151
13.0695 0.000206521 0.000256873
13.1002 0.000206255 0.000255659
13.1309 0.00020402 0.000254689
13.1616 0.000204604 0.000253104
13.1922 0.000202663 0.000252923
13.2229 0.00019839 0.000252412
13.2536 0.000195861 0.000250689
13.2843 0.000200562 0.000250875
13.315 0.000200519 0.000248891
13.3456 0.000201819 0.00024845
13.3763 0.000191614 0.000248723
13.407 0.000191021 0.000246757
13.4377 0.000187815 0.000247689
13.4684 0.000185991 0.000245358
13.499 0.000187067 0.000243745
13.5297 0.000184424 0.000244721
13.5604 0.000185171 0.000243983
13.5911 0.000184512 0.000241981
13.6217 0.000181604 0.000240694
13.6524 0.000180234 0.000241174
13.6831 0.000182347 0.000240445
13.7138 0.000179668 0.000239749
13.7445 0.000180331 0.000239072
13.7751 0.000170892 0.000238321
13.8058 0.000183017 0.000236205
13.8365 0.000176093 0.000236797
13.8672 0.000178081 0.000235809
13.8979 0.000172539 0.000235296
13.9285 0.000172933 0.000234713
13.9592 0.000170831 0.000233083
13.9899 0.000166038 0.000233075
14.0206 0.000164767 0.000232631
14.0513 0.000163452 0.000230748
14.0819 0.000166727 0.000230855
14.1126 0.000167439 0.000229938
14.1433 0.000169849 0.0002291
14.174 0.000164614 0.000228599
14.2047 0.000156114 0.000228811
14.2353 0.000156354 0.000226889
14.266 0.000163359 0.00022715
14.2967 0.00015889 0.000225482
14.3274 0.000163354 0.000225254
14.3581 0.000158348 0.000224206
14.3887 0.000154382 0.000224921
14.4194 0.000152679 0.000224018
14.4501 0.000154664 0.000221625
14.4808 0.00015349 0.000221392
14.5115 0.000156064 0.000220772
14.5421 0.000150846 0.000219457
14.5728 0.000144965 0.000219013
14.6035 0.000150909 0.000218964
14.6342 0.000150454 0.00021775
14.6649 0.00015194 0.000217824
14.6955 0.000145977 0.000217386
14.7262 0.000148737 0.000215711
14.7569 0.000146358 0.000215539
14.7876 0.000143902 0.000215019
14.8183 0.000147951 0.000213659
14.8489 0.000144675 0.000213948
14.8796 0.000140324 0.000211815
14.9103 0.000142791 0.00021158
14.941 0.000141189 0.000211214
14.9717 0.000142274 0.000211145
15.0023 0.000138811 0.000210537
15.033 0.000137535 0.000210403
15.0637 0.000136705 0.000208682
15.0944 0.000136187 0.000208739
15.1251 0.000134983 0.000207421
15.1557 0.000135356 0.000206752
15.1864 0.000132416 0.000206934
15.2171 0.000134598 0.000205443
15.2478 0.000129804 0.000205276
15.2784 0.000129122 0.000203472
15.3091 0.000130165 0.000203063
15.3398 0.00013404 0.000203448
15.3705 0.000123266 0.000202341
15.4012 0.000128742 0.00020222
15.4318 0.000131605 0.000201115
15.4625 0.000129071 0.000200056
15.4932 0.000129755 0.000199636
15.5239 0.000123188 0.000199351
15.5546 0.000125085 0.000198675
15.5852 0.000123154 0.000198807
15.6159 0.000121576 0.000197176
15.6466 0.000122856 0.000197054
15.6773 0.000124926 0.000196671
15.708 0.000118569 0.000195094
15.7386 0.000118261 0.000195364
15.7693 0.000123514 0.000194493
15.8 0.000116867 0.000193644
15.8307 0.000116863 0.000193462
15.8614 0.000121668 0.000192632
15.892 0.000120383 0.000192428
15.9227 0.00011523 0.000191851
15.9534 0.00011718 0.000191487
15.9841 0.00011511 0.000189772
16.0148 0.000116394 0.000190374
16.0454 0.000115679 0.000188925
16.0761 0.000114271 0.000188286
16.1068 0.000107106 0.000187634
16.1375 0.000110243 0.000187326
16.1682 0.000109632 0.000186906
16.1988 0.000111778 0.000185869
16.2295 0.000112081 0.000185517
16.2602 0.00011046 0.000184997
16.2909 0.000107505 0.000184663
16.3216 0.000110984 0.000183949
16.3522 0.000110636 0.000183915
16.3829 0.000110004 0.000183391
16.4136 0.000109085 0.000182329
16.4443 0.00010672 0.000182112
16.475 0.000104841 0.000180696
16.5056 0.000106076 0.000181277
16.5363 0.000102897 0.000180128
16.567 0.000105169 0.000179242
16.5977 0.000106155 0.000178618
16.6284 0.000102658 0.000178314
16.659 0.000101714 0.000177715
16.6897 0.000102503 0.000177547
16.7204 0.000101326 0.000176532
16.7511 9.70116e-05 0.000176161
16.7817 9.8326e-05 0.000175665
16.8124 9.93986e-05 0.000175475
16.8431 9.7366e-05 0.000174762
16.8738 9.56625e-05 0.000174466
16.9045 9.89324e-05 0.000173579
16.9351 9.60948e-05 0.000172713
16.9658 9.74848e-05 0.000172203
16.9965 9.57857e-05 0.000171932
17.0272 9.43755e-05 0.000171103
17.0579 9.39823e-05 0.000170315
17.0885 9.55128e-05 0.000169937
17.1192 9.34805e-05 0.000169682
17.1499 9.34095e-05 0.000169346
17.1806 9.33476e-05 0.000167878
17.2113 9.26778e-05 0.000167938
17.2419 9.43294e-05 0.000167646
17.2726 9.13869e-05 0.000167314
17.3033 9.06909e-05 0.000166923
17.334 9.08433e-05 0.000165936
17.3647 8.94355e-05 0.000165164
17.3953 8.86823e-05 0.000164765
17.426 9.19777e-05 0.000164744
17.4567 8.90074e-05 0.000163638
17.4874 9.05106e-05 0.000163128
17.5181 8.94371e-05 0.00016322
17.5487 8.5668e-05 0.000162342
17.5794 8.52245e-05 0.000161954
17.6101 8.79663e-05 0.000161824
17.6408 8.43311e-05 0.000161331
17.6715 8.60084e-05 0.00015986
17.7021 8.71935e-05 0.000160119
17.7328 8.5817e-05 0.000159412
17.7635 8.38716e-05 0.0001589
17.7942 8.45773e-05 0.000158509
17.8249 8.29526e-05 0.000157712
17.8555 8.35023e-05 0.000157424
17.8862 8.24099e-05 0.000157186
17.9169 8.16933e-05 0.000156185
17.9476 8.15083e-05 0.000156052
17.9783 8.14173e-05 0.000155531
18.0089 8.33234e-05 0.00015499
18.0396 8.24623e-05 0.000155076
18.0703 7.80762e-05 0.000153817
18.101 7.99835e-05 0.000153494
18.1317 8.14949e-05 0.000153197
18.1623 8.08909e-05 0.000152138
18.193 7.98057e-05 0.00015197
18.2237 7.90137e-05 0.000151366
18.2544 7.83203e-05 0.000151098
18.2851 7.96712e-05 0.000150968
18.3157 7.9259e-05 0.000150534
18.3464 7.6151e-05 0.000149733
18.3771 7.81996e-05 0.000148737
18.4078 7.66982e-05 0.000148716
18.4384 7.48721e-05 0.000148368
18.4691 7.67245e-05 0.000147541
18.4998 7.41267e-05 0.000147491
18.5305 7.2764e-05 0.000146559
18.5612 7.36081e-05 0.000146073
18.5918 7.26754e-05 0.000146127
18.6225 7.0982e-05 0.000145257
18.6532 7.46496e-05 0.000145216
18.6839 7.3211e-05 0.000144584
18.7146 7.39251e-05 0.000144358
18.7452 7.00418e-05 0.000143843
18.7759 7.47082e-05 0.000143722
18.8066 6.74479e-05 0.000142668
18.8373 7.21741e-05 0.000141724
18.868 6.99665e-05 0.00014203
18.8986 7.14408e-05 0.000141249
18.9293 6.94064e-05 0.000141178
18.96 6.8754e-05 0.000140627
18.9907 6.81849e-05 0.000140301
19.0214 7.05055e-05 0.000139136
19.052 6.84522e-05 0.000139048
19.0827 6.97509e-05 0.000138117
19.1134 6.60518e-05 0.000138033
19.1441 6.83735e-05 0.00013748
19.1748 6.72777e-05 0.000137278
19.2054 6.64583e-05 0.000136318
19.2361 6.66393e-05 0.000136587
19.2668 6.64014e-05 0.000135877
19.2975 6.37648e-05 0.000135654
19.3282 6.64382e-05 0.000134994
19.3588 6.8272e-05 0.00013485
19.3895 6.53383e-05 0.000134083
19.4202 6.4676e-05 0.00013351
19.4509 6.50574e-05 0.000133643
19.4816 6.54786e-05 0.000132565
19.5122 6.35065e-05 0.000132356
19.5429 6.33972e-05 0.000131779
19.5736 6.23579e-05 0.00013145
19.6043 6.371e-05 0.000131037
19.635 6.22676e-05 0.00013061
19.6656 6.39105e-05 0.000129931
19.6963 6.26364e-05 0.00012953
19.727 6.12626e-05 0.000129447
19.7577 6.02833e-05 0.000129047
19.7884 6.26998e-05 0.000128244
19.819 6.08484e-05 0.000127931
19.8497 6.10362e-05 0.000127801
19.8804 5.8809e-05 0.000127303
19.9111 6.024e-05 0.000126781
19.9418 6.20799e-05 0.000126152
19.9724 5.71558e-05 0.000125741
20.0031 5.9969e-05 0.000125664
20.0338 5.79789e-05 0.000124912
20.0645 5.67009e-05 0.000124397
20.0951 5.82315e-05 0.000124266
20.1258 5.60017e-05 0.000123636
20.1565 5.63952e-05 0.000123212
20.1872 5.60228e-05 0.000123035
20.2179 5.63987e-05 0.000122338
20.2485 5.55207e-05 0.000121406
20.2792 5.55044e-05 0.000121616
20.3099 5.5109e-05 0.000120871
20.3406 5.67894e-05 0.000120478
20.3713 5.4882e-05 0.00012041
20.4019 5.61268e-05 0.000120157
20.4326 5.51783e-05 0.000119149
20.4633 5.50543e-05 0.000119309
20.494 5.51628e-05 0.000118465
20.5247 5.31963e-05 0.000117957
20.5553 5.60228e-05 0.000118098
20.586 5.29455e-05 0.000117474
20.6167 5.24415e-05 0.000116849
20.6474 5.21942e-05 0.000116526
20.6781 5.07515e-05 0.000116042
20.7087 5.08385e-05 0.000115886
20.7394 5.16803e-05 0.000115504
20.7701 5.21056e-05 0.000114858
20.8008 5.16169e-05 0.00011469
20.8315 5.09358e-05 0.000114397
20.8621 5.18629e-05 0.000113585
20.8928 5.12553e-05 0.000113368
20.9235 5.1793e-05 0.000112507
20.9542 4.99092e-05 0.000112849
20.9849 4.888e-05 0.000112492
21.0155 5.16952e-05 0.000111537
21.0462 4.99939e-05 0.000111156
21.0769 4.98282e-05 0.000111027
21.1076 4.87896e-05 0.000110549
21.1383 4.83388e-05 0.000109989
21.1689 4.83081e-05 0.000109747
21.1996 4.86799e-05 0.000109405
21.2303 4.81887e-05 0.000109023
21.261 4.74568e-05 0.000108747
21.2917 4.79558e-05 0.000108011
21.3223 4.91006e-05 0.000107677
21.353 4.80166e-05 0.000107532
21.3837 4.80559e-05 0.000106798
21.4144 4.58606e-05 0.000106639
21.4451 4.74719e-05 0.000106095
21.4757 4.87206e-05 0.000105856
21.5064 4.51448e-05 0.000105184
21.5371 4.69845e-05 0.000105085
21.5678 4.59901e-05 0.000104654
21.5984 4.5676e-05 0.000104132
21.6291 4.4965e-05 0.00010432
21.6598 4.49958e-05 0.000103371
21.6905 4.35896e-05 0.000103308
21.7212 4.61982e-05 0.000102623
21.7518 4.34069e-05 0.000102496
21.7825 4.39759e-05 0.000102201
21.8132 4.50669e-05 0.000101522
21.8439 4.41279e-05 0.000101068
21.8746 4.31923e-05 0.00010085
21.9052 4.29925e-05 0.000100524
21.9359 4.40074e-05 0.00010022
21.9666 4.31954e-05 9.99205e-05
21.9973 4.17197e-05 9.93589e-05
22.028 4.18111e-05 9.89407e-05
22.0586 4.29585e-05 9.85294e-05
22.0893 4.12972e-05 9.8278e-05
22.12 4.2941e-05 9.74382e-05
22.1507 4.24388e-05 9.73063e-05
22.1814 4.23156e-05 9.73238e-05
22.212 4.04883e-05 9.69488e-05
22.2427 3.93393e-05 9.65658e-05
22.2734 4.00739e-05 9.63e-05
22.3041 4.12988e-05 9.56262e-05
22.3348 4.06369e-05 9.52711e-05
22.3654 3.9022e-05 9.46442e-05
22.3961 3.95805e-05 9.45943e-05
22.4268 3.98912e-05 9.41019e-05
22.4575 3.86955e-05 9.39616e-05
22.4882 3.9472e-05 9.35508e-05
22.5188 3.89712e-05 9.2855e-05
22.5495 3.85363e-05 9.24218e-05
22.5802 4.08892e-05 9.23026e-05
22.6109 3.79151e-05 9.19732e-05
22.6416 3.88561e-05 9.1644e-05
22.6722 3.79364e-05 9.12748e-05
22.7029 3.91717e-05 9.09802e-05
22.7336 3.49649e-05 9.04795e-05
22.7643 3.74837e-05 9.02594e-05
22.795 3.76847e-05 8.95851e-05
22.8256 3.77421e-05 8.95848e-05
22.8563 3.61146e-05 8.89195e-05
22.887 3.80216e-05 8.85287e-05
22.9177 3.71655e-05 8.83805e-05
22.9484 3.63006e-05 8.80098e-05
22.979 3.63824e-05 8.74932e-05
23.0097 3.64866e-05 8.72791e-05
23.0404 3.68173e-05 8.69792e-05
23.0711 3.45657e-05 8.62608e-05
23.1018 3.49797e-05 8.61581e-05
23.1324 3.56323e-05 8.55493e-05
23.1631 3.50843e-05 8.53806e-05
23.1938 3.59654e-05 8.51644e-05
23.2245 3.49453e-05 8.48651e-05
23.2551 3.39176e-05 8.42343e-05
23.2858 3.35177e-05 8.37951e-05
23.3165 3.4683e-05 8.3779e-05
23.3472 3.31168e-05 8.32409e-05
23.3779 3.44475e-05 8.31515e-05
23.4085 3.33042e-05 8.26173e-05
23.4392 3.35952e-05 8.23911e-05
23.4699 3.34382e-05 8.19807e-05
23.5006 3.25389e-05 8.15057e-05
23.5313 3.41877e-05 8.12343e-05
23.5619 3.26647e-05 8.08768e-05
23.5926 3.27039e-05 8.05114e-05
23.6233 3.26157e-05 7.98822e-05
23.654 3.18384e-05 7.96248e-05
23.6847 3.21475e-05 7.95342e-05
23.7153 3.19186e-05 7.92384e-05
23.746 3.23889e-05 7.87446e-05
23.7767 3.22215e-05 7.85571e-05
23.8074 3.08909e-05 7.80121e-05
23.8381 3.13131e-05 7.79126e-05
23.8687 3.08459e-05 7.74322e-05
23.8994 3.10231e-05 7.68466e-05
23.9301 3.16178e-05 7.69029e-05
23.9608 2.98225e-05 7.63592e-05
23.9915 3.12354e-05 7.59474e-05
24.0221 2.99205e-05 7.56836e-05
24.0528 2.88316e-05 7.50764e-05
24.0835 3.03556e-05 7.47848e-05
24.1142 2.84056e-05 7.45432e-05
24.1449 2.99286e-05 7.43251e-05
24.1755 2.93309e-05 7.39962e-05
24.2062 2.93703e-05 7.37087e-05
24.2369 2.91258e-05 7.30576e-05
24.2676 2.90685e-05 7.28744e-05
24.2983 2.83901e-05 7.23455e-05
24.3289 2.86042e-05 7.1993e-05
24.3596 2.86626e-05 7.17432e-05
24.3903 2.8417e-05 7.17328e-05
24.421 2.785e-05 7.11556e-05
24.4517 2.82023e-05 7.08628e-05
24.4823 2.88295e-05 7.04538e-05
24.513 2.82294e-05 7.00224e-05
24.5437 2.70475e-05 6.97475e-05
24.5744 2.78167e-05 6.95106e-05
24.6051 2.71614e-05 6.92783e-05
24.6357 2.75527e-05 6.86756e-05
24.6664 2.57219e-05 6.8499e-05
24.6971 2.67198e-05 6.82842e-05
24.7278 2.76464e-05 6.77421e-05
24.7584 2.64991e-05 6.7383e-05
24.7891 2.86078e-05 6.69318e-05
24.8198 2.57396e-05 6.68097e-05
24.8505 2.59019e-05 6.62462e-05
24.8812 2.59431e-05 6.62433e-05
24.9118 2.52237e-05 6.56404e-05
24.9425 2.52378e-05 6.54166e-05
24.9732 2.56572e-05 6.50711e-05
25.0039 2.49667e-05 6.4775e-05
25.0346 2.52401e-05 6.45627e-05
25.0652 2.53258e-05 6.41073e-05
25.0959 2.5136e-05 6.37737e-05
25.1266 2.4072e-05 6.34471e-05
25.1573 2.42757e-05 6.30353e-05
25.188 2.38801e-05 6.29045e-05
25.2186 2.47608e-05 6.23508e-05
25.2493 2.38542e-05 6.21359e-05
25.28 2.45085e-05 6.18546e-05
25.3107 2.41665e-05 6.16106e-05
25.3414 2.424e-05 6.10899e-05
25.372 2.3357e-05 6.09508e-05
25.4027 2.35502e-05 6.03967e-05
25.4334 2.26895e-05 5.9989e-05
25.4641 2.22656e-05 5.99334e-05
25.4948 2.1503e-05 5.94804e-05
25.5254 2.24832e-05 5.92432e-05
25.5561 2.27483e-05 5.89374e-05
25.5868 2.15916e-05 5.87167e-05
25.6175 2.19159e-05 5.82011e-05
25.6482 2.23487e-05 5.79593e-05
25.6788 2.17807e-05 5.75431e-05
25.7095 2.21822e-05 5.7231e-05
25.7402 2.18906e-05 5.69937e-05
25.7709 2.17714e-05 5.65036e-05
25.8016 2.17551e-05 5.61277e-05
25.8322 2.16135e-05 5.60238e-05
25.8629 2.11277e-05 5.56832e-05
25.8936 2.08656e-05 5.5147e-05
25.9243 2.13097e-05 5.48838e-05
25.955 2.15761e-05 5.46803e-05
25.9856 2.03587e-05 5.40937e-05
26.0163 2.07073e-05 5.39877e-05
26.047 2.06196e-05 5.382e-05
26.0777 2.10968e-05 5.33577e-05
26.1084 2.03081e-05 5.29704e-05
26.139 1.98655e-05 5.26559e-05
26.1697 2.07067e-05 5.2236e-05
26.2004 2.02112e-05 5.22056e-05
26.2311 2.00384e-05 5.17982e-05
26.2618 1.98298e-05 5.14605e-05
26.2924 1.93195e-05 5.11073e-05
26.3231 2.05546e-05 5.0687e-05
26.3538 1.90794e-05 5.03405e-05
26.3845 1.81263e-05 5.00345e-05
26.4151 1.97135e-05 4.97909e-05
26.4458 1.85524e-05 4.95235e-05
26.4765 1.82466e-05 4.91944e-05
26.5072 1.78124e-05 4.88881e-05
26.5379 1.81836e-05 4.86173e-05
26.5685 1.75985e-05 4.82306e-05
26.5992 1.72863e-05 4.79355e-05
26.6299 1.79759e-05 4.76317e-05
26.6606 1.72112e-05 4.73117e-05
26.6913 1.69342e-05 4.69701e-05
26.7219 1.80734e-05 4.66396e-05
26.7526 1.72351e-05 4.63611e-05
26.7833 1.78255e-05 4.60952e-05
26.814 1.63935e-05 4.58121e-05
26.8447 1.63853e-05 4.53792e-05
26.8753 1.73406e-05 4.51567e-05
26.906 1.74105e-05 4.47826e-05
26.9367 1.74194e-05 4.46024e-05
26.9674 1.62531e-05 4.41296e-05
26.9981 1.6199e-05 4.38025e-05
27.0287 1.63099e-05 4.34927e-05
27.0594 1.59735e-05 4.32226e-05
27.0901 1.59008e-05 4.27291e-05
27.1208 1.56809e-05 4.25246e-05
27.1515 1.56096e-05 4.22419e-05
27.1821 1.47923e-05 4.19604e-05
27.2128 1.59615e-05 4.15333e-05
27.2435 1.68849e-05 4.12699e-05
27.2742 1.52497e-05 4.09971e-05
27.3049 1.53509e-05 4.05361e-05
27.3355 1.50598e-05 4.0404e-05
27.3662 1.5372e-05 4.00363e-05
27.3969 1.52968e-05 3.97264e-05
27.4276 1.48876e-05 3.95631e-05
27.4583 1.53287e-05 3.9091e-05
27.4889 1.39462e-05 3.88639e-05
27.5196 1.42971e-05 3.85086e-05
27.5503 1.4143e-05 3.81462e-05
27.581 1.30315e-05 3.788e-05
27.6117 1.47401e-05 3.76867e-05
27.6423 1.37399e-05 3.71591e-05
27.673 1.3986e-05 3.68836e-05
27.7037 1.35796e-05 3.64895e-05
27.7344 1.27483e-05 3.62868e-05
27.7651 1.39328e-05 3.59336e-05
27.7957 1.4098e-05 3.58274e-05
27.8264 1.37709e-05 3.53625e-05
27.8571 1.34982e-05 3.50163e-05
27.8878 1.28579e-05 3.47229e-05
27.9185 1.26014e-05 3.44021e-05
27.9491 1.30532e-05 3.39087e-05
27.9798 1.21002e-05 3.37989e-05
28.0105 1.26618e-05 3.35227e-05
28.0412 1.15776e-05 3.33197e-05
28.0718 1.22664e-05 3.29551e-05
28.1025 1.16099e-05 3.24849e-05
28.1332 1.18233e-05 3.24284e-05
28.1639 1.17041e-05 3.19238e-05
28.1946 1.09251e-05 3.17007e-05
28.2252 1.1874e-05 3.14341e-05
28.2559 1.12792e-05 3.11726e-05
28.2866 1.16252e-05 3.09101e-05
28.3173 1.07415e-05 3.05497e-05
28.348 1.04643e-05 3.02138e-05
28.3786 1.04502e-05 2.99189e-05
28.4093 1.16042e-05 2.94597e-05
28.44 1.05048e-05 2.9301e-05
28.4707 1.10748e-05 2.89308e-05
28.5014 1.01111e-05 2.868e-05
28.532 1.05258e-05 2.844e-05
28.5627 9.50466e-06 2.80483e-05
28.5934 1.02715e-05 2.76357e-05
28.6241 1.08639e-05 2.74374e-05
28.6548 9.98932e-06 2.69202e-05
28.6854 1.00745e-05 2.67571e-05
28.7161 9.63852e-06 2.65135e-05
28.7468 9.13546e-06 2.62044e-05
28.7775 9.79203e-06 2.5795e-05
28.8082 1.0679e-05 2.56829e-05
28.8388 8.3768e-06 2.51666e-05
28.8695 9.43906e-06 2.50154e-05
28.9002 9.08999e-06 2.45677e-05
28.9309 8.93199e-06 2.43096e-05
28.9616 8.24211e-06 2.41308e-05
28.9922 9.32352e-06 2.38062e-05
29.0229 7.99126e-06 2.33885e-05
29.0536 8.52303e-06 2.31003e-05
29.0843 8.52424e-06 2.28971e-05
29.115 7.8233e-06 2.25039e-05
29.1456 7.5815e-06 2.22439e-05
29.1763 8.5776e-06 2.19889e-05
29.207 7.69318e-06 2.15566e-05
29.2377 8.51307e-06 2.13925e-05
29.2684 7.02413e-06 2.1068e-05
29.299 7.74458e-06 2.06553e-05
29.3297 8.66652e-06 2.0454e-05
29.3604 7.58123e-06 2.0099e-05
29.3911 7.04932e-06 1.98091e-05
29.4218 7.00831e-06 1.93327e-05
29.4524 7.33715e-06 1.91486e-05
29.4831 7.40512e-06 1.89258e-05
29.5138 6.49015e-06 1.87674e-05
29.5445 7.01165e-06 1.82356e-05
29.5751 5.6627e-06 1.80254e-05
29.6058 6.29654e-06 1.76811e-05
29.6365 6.19697e-06 1.75292e-05
29.6672 5.37858e-06 1.72604e-05
29.6979 6.65862e-06 1.67901e-05
29.7285 6.65975e-06 1.63405e-05
29.7592 5.96527e-06 1.62501e-05
29.7899 6.01237e-06 1.60026e-05
29.8206 5.49527e-06 1.55241e-05
29.8513 5.53753e-06 1.53287e-05
29.8819 5.4308e-06 1.50767e-05
29.9126 5.80039e-06 1.46875e-05
29.9433 6.31472e-06 1.45697e-05
29.974 6.045e-06 1.41309e-05
30.0047 4.66146e-06 1.36967e-05
30.0353 4.41805e-06 1.35154e-05
30.066 4.5198e-06 1.30991e-05
30.0967 4.19813e-06 1.3023e-05
30.1274 4.9969e-06 1.26691e-05
30.1581 4.3446e-06 1.23775e-05
30.1887 4.54397e-06 1.18626e-05
30.2194 4.19852e-06 1.16912e-05
30.2501 3.72874e-06 1.12842e-05
30.2808 4.14448e-06 1.10618e-05
30.3115 3.90085e-06 1.0813e-05
30.3421 3.84803e-06 1.05036e-05
30.3728 4.31125e-06 1.02177e-05
30.4035 4.29037e-06 9.78704e-06
30.4342 3.61664e-06 9.56439e-06
30.4649 3.17969e-06 9.28815e-06
30.4955 2.51355e-06 9.02041e-06
30.5262 2.82754e-06 8.70789e-06
30.5569 3.31937e-06 8.5287e-06
30.5876 3.21834e-06 8.10381e-06
30.6183 2.54436e-06 7.85479e-06
30.6489 2.95062e-06 7.50426e-06
30.6796 2.76883e-06 7.21333e-06
30.7103 2.30331e-06 6.86476e-06
30.741 2.64956e-06 6.61698e-06
30.7717 2.09228e-06 6.31374e-06
30.8023 2.14131e-06 6.10641e-06
30.833 1.80471e-06 5.82003e-06
30.8637 1.8847e-06 5.41192e-06
30.8944 2.12782e-06 5.19348e-06
30.9251 2.42365e-06 4.85791e-06
30.9557 1.48109e-06 4.51809e-06
30.9864 1.45789e-06 4.2392e-06
31.0171 1.53583e-06 3.89044e-06
31.0478 1.05873e-06 3.64636e-06
31.0785 1.27734e-06 3.21088e-06
31.1091 1.36367e-06 3.10674e-06
31.1398 1.03296e-06 2.71076e-06
31.1705 6.47473e-07 2.45823e-06
31.2012 5.32369e-07 2.13435e-06
31.2318 4.1985e-07 1.85438e-06
31.2625 1.1349e-06 1.57304e-06
31.2932 3.90049e-08 1.15466e-06
31.3239 2.61094e-07 9.77378e-07
31.3546 4.27385e-07 7.26007e-07
31.3852 -7.97412e-08 5.36765e-07


==> anc/CLASSICALSTATISTICAL/wRho_L1.0G0.4B1.0.txt <==
0 0 0
0.0306796 0.014288 0.000420095
0.0613592 0.028123 0.000692891
0.0920388 0.0447452 0.000846875
0.122718 0.0591652 0.00106613
0.153398 0.0753151 0.00118615
0.184078 0.0911994 0.00166117
0.214757 0.107717 0.00227119
0.245437 0.119462 0.00241248
0.276117 0.144239 0.00306899
0.306796 0.166752 0.00382668
0.337476 0.191613 0.00306221
0.368155 0.215932 0.00481407
0.398835 0.245246 0.0053906
0.429515 0.255197 0.00533517
0.460194 0.300775 0.00599351
0.490874 0.336642 0.00698401
0.521553 0.375377 0.0090536
0.552233 0.425628 0.00766417
0.582913 0.447338 0.00631044
0.613592 0.533486 0.0115656
0.644272 0.582113 0.0118167
0.674952 0.677839 0.0116441
0.705631 0.760162 0.0148371
0.736311 0.864984 0.0170577
0.76699 0.992912 0.0199571
0.79767 1.08251 0.0179536
0.82835 1.29351 0.0265105
0.859029 1.51798 0.0310352
0.889709 1.77129 0.0363071
0.920388 2.03585 0.0356833
0.951068 2.3256 0.0462908
0.981748 2.6848 0.0509404
1.01243 3.03842 0.0547821
1.04311 3.38668 0.0608295
1.07379 3.66994 0.0690257
1.10447 4.05825 0.0809683
1.13515 3.98425 0.0837128
1.16583 3.92112 0.0692307
1.19651 3.90414 0.0587721
1.22718 3.36835 0.0658387
1.25786 3.09565 0.053264
1.28854 2.67231 0.0459184
1.31922 2.27569 0.0443228
1.3499 2.05317 0.0430345
1.38058 1.78382 0.0405312
1.41126 1.58092 0.0305029
1.44194 1.39642 0.0329191
1.47262 1.19475 0.0210292
1.5033 1.07695 0.0210738
1.53398 0.926566 0.0231671
1.56466 0.811559 0.0158461
1.59534 0.723489 0.0122758
1.62602 0.635137 0.0158237
1.6567 0.609088 0.0120291
1.68738 0.529786 0.0102444
1.71806 0.474946 0.00869119
1.74874 0.433038 0.0096572
1.77942 0.402345 0.00746512
1.8101 0.368423 0.0088235
1.84078 0.331348 0.00633205
1.87146 0.298832 0.00624417
1.90214 0.278804 0.00652861
1.93282 0.254187 0.00634247
1.9635 0.232128 0.00554987
1.99418 0.209072 0.00566954
2.02485 0.202033 0.00494542
2.05553 0.189269 0.00361445
2.08621 0.17518 0.00343273
2.11689 0.168565 0.00391729
2.14757 0.153789 0.00371874
2.17825 0.149722 0.00457862
2.20893 0.143251 0.00336467
2.23961 0.132123 0.00382222
2.27029 0.121222 0.00234267
2.30097 0.115785 0.00240811
2.33165 0.10739 0.00256404
2.36233 0.104485 0.00275795
2.39301 0.101914 0.00278433
2.42369 0.0948112 0.0030326
2.45437 0.0899133 0.00230547
2.48505 0.085055 0.00220226
2.51573 0.0795407 0.00205077
2.54641 0.0757195 0.00180885
2.57709 0.0730056 0.00204334
2.60777 0.0684586 0.00185957
2.63845 0.0670201 0.00167457
2.66913 0.0626635 0.00220975
2.69981 0.0625942 0.00136701
2.73049 0.0596153 0.00181855
2.76117 0.0563596 0.00168291
2.79185 0.0535733 0.00162748
2.82252 0.0500291 0.00149096
2.8532 0.0486243 0.00158078
2.88388 0.0481567 0.00141157
2.91456 0.0462069 0.00128918
2.94524 0.0459193 0.00153134
2.97592 0.0438162 0.00112024
3.0066 0.0402831 0.00126524
3.03728 0.040457 0.00125427
3.06796 0.0373696 0.00116443
3.09864 0.0361239 0.00122206
3.12932 0.0347416 0.00138206
3.16 0.0337708 0.00135728
3.19068 0.0318946 0.00135159
3.22136 0.0322938 0.00103444
3.25204 0.0319971 0.00104018
3.28272 0.0309826 0.00114677
3.3134 0.0291395 0.00107537
3.34408 0.0288724 0.000918858
3.37476 0.0277462 0.00114948
3.40544 0.0265411 0.00110698
3.43612 0.025393 0.00112465
3.4668 0.0246032 0.000892587
3.49748 0.0241293 0.00119558
3.52816 0.0243728 0.000978875
3.55884 0.0230448 0.000921934
3.58952 0.0212144 0.000851457
3.62019 0.0212972 0.00101382
3.65087 0.0214403 0.000929549
3.68155 0.020458 0.000780952
3.71223 0.0199356 0.000702024
3.74291 0.0195751 0.000873118
3.77359 0.0185042 0.000794445
3.80427 0.0187431 0.000815716
3.83495 0.0172751 0.000813126
3.86563 0.0165825 0.000935798
3.89631 0.0170494 0.000846779
3.92699 0.0166301 0.000926771
3.95767 0.0153694 0.000842011
3.98835 0.0159572 0.000772471
4.01903 0.015103 0.000777134
4.04971 0.0147654 0.000840986
4.08039 0.0137806 0.000831455
4.11107 0.0137304 0.000773346
4.14175 0.01304 0.000762554
4.17243 0.0127655 0.000686248
4.20311 0.0130097 0.000700003
4.23379 0.012722 0.000795912
4.26447 0.0123729 0.000691916
4.29515 0.0119009 0.000750496
4.32583 0.0116376 0.000750548
4.35651 0.0113346 0.000691904
4.38719 0.0110462 0.000740961
4.41786 0.010561 0.000619197
4.44854 0.010544 0.00070294
4.47922 0.0102437 0.00066736
4.5099 0.00976834 0.000715801
4.54058 0.00959188 0.000650246
4.57126 0.00959085 0.000675099
4.60194 0.00955776 0.000613182
4.63262 0.00946063 0.000637858
4.6633 0.00945103 0.000617561
4.69398 0.00864288 0.000633182
4.72466 0.00901629 0.000623448
4.75534 0.00836046 0.000628188
4.78602 0.00829283 0.000705427
4.8167 0.00801601 0.000595012
4.84738 0.0079785 0.000604525
4.87806 0.00781595 0.000587963
4.90874 0.00761027 0.000604956
4.93942 0.00745695 0.000611269
4.9701 0.00732476 0.000566839
5.00078 0.00675735 0.000554952
5.03146 0.00721536 0.000588093
5.06214 0.00689038 0.000564238
5.09282 0.00662058 0.000607767
5.1235 0.00684365 0.000579608
5.15418 0.00660157 0.000568664
5.18486 0.00611617 0.000572438
5.21553 0.00643339 0.000610079
5.24621 0.00637666 0.000579834
5.27689 0.00614831 0.000536522
5.30757 0.00598843 0.000528833
5.33825 0.00610596 0.000578641
5.36893 0.00582052 0.000516254
5.39961 0.00588519 0.000524843
5.43029 0.00559248 0.000515966
5.46097 0.00529064 0.000534755
5.49165 0.00534988 0.000516801
5.52233 0.00529343 0.000481691
5.55301 0.00510785 0.000533415
5.58369 0.00500248 0.000532092
5.61437 0.00514452 0.000470743
5.64505 0.00486881 0.000491657
5.67573 0.00488494 0.000471004
5.70641 0.00475227 0.000489412
5.73709 0.00473334 0.000486724
5.76777 0.00462081 0.000480449
5.79845 0.00444511 0.000480259
5.82913 0.00445546 0.000452629
5.85981 0.00443765 0.000477222
5.89049 0.00437623 0.00048082
5.92117 0.00427004 0.000478454
5.95185 0.004187 0.000492503
5.98253 0.00414451 0.000454929
6.0132 0.00400302 0.00045371
6.04388 0.00382552 0.000482087
6.07456 0.00383269 0.000466097
6.10524 0.00383772 0.000444937
6.13592 0.00386745 0.000464063
6.1666 0.00365121 0.000447298
6.19728 0.00364496 0.000463118
6.22796 0.00374813 0.000436915
6.25864 0.00354799 0.000459815
6.28932 0.00355809 0.000453858
6.32 0.0034214 0.000437606
6.35068 0.00337581 0.000444204
6.38136 0.00332428 0.000417379
6.41204 0.00332174 0.000409843
6.44272 0.00327958 0.000422938
6.4734 0.00316194 0.000430307
6.50408 0.00303468 0.000434609
6.53476 0.0030977 0.000427341
6.56544 0.00304436 0.000423193
6.59612 0.00285596 0.000409153
6.6268 0.00299319 0.000410563
6.65748 0.00293167 0.000423146
6.68816 0.00284702 0.000409007
6.71884 0.00280269 0.000400022
6.74952 0.00278229 0.000422762
6.7802 0.0028573 0.000403692
6.81087 0.00275824 0.000394119
6.84155 0.00270127 0.000402016
6.87223 0.00260947 0.000407178
6.90291 0.00257945 0.000395163
6.93359 0.00263139 0.000386431
6.96427 0.00250911 0.000391001
6.99495 0.00245324 0.000399952
7.02563 0.00242676 0.000392072
7.05631 0.00236147 0.000384705
7.08699 0.0024617 0.000384103
7.11767 0.00242809 0.000384586
7.14835 0.00238871 0.000386483
7.17903 0.00232889 0.000388277
7.20971 0.00227796 0.000379725
7.24039 0.00230961 0.000360381
7.27107 0.00224246 0.000363961
7.30175 0.00227823 0.000373988
7.33243 0.00215718 0.000376247
7.36311 0.00218935 0.000374304
7.39379 0.00216849 0.000364552
7.42447 0.00206839 0.000358581
7.45515 0.00211228 0.000355215
7.48583 0.00197008 0.000365808
7.51651 0.00199266 0.000356184
7.54719 0.00197676 0.000355446
7.57787 0.00196588 0.000357786
7.60854 0.00192394 0.000356904
7.63922 0.00203797 0.000358902
7.6699 0.00188259 0.000349289
7.70058 0.00192437 0.000337386
7.73126 0.00188797 0.000346155
7.76194 0.00186302 0.000337617
7.79262 0.00183213 0.000330606
7.8233 0.0017834 0.000348087
7.85398 0.00180074 0.000337173
7.88466 0.00169453 0.00033453
7.91534 0.00170421 0.000338059
7.94602 0.00169406 0.000320118
7.9767 0.001711 0.000331697
8.00738 0.00166701 0.000336511
8.03806 0.0016521 0.000334451
8.06874 0.00167177 0.000322365
8.09942 0.00167884 0.000324128
8.1301 0.00161439 0.000329396
8.16078 0.00156312 0.000323938
8.19146 0.00158161 0.000319832
8.22214 0.00152865 0.000320596
8.25282 0.00148405 0.000310709
8.2835 0.00152345 0.000327806
8.31418 0.00150602 0.000312274
8.34486 0.00146937 0.000309712
8.37554 0.00143769 0.000316422
8.40621 0.00144663 0.000315617
8.43689 0.0014024 0.000313893
8.46757 0.00142484 0.00030721
8.49825 0.00144337 0.000305913
8.52893 0.00133305 0.000315658
8.55961 0.00138132 0.000308108
8.59029 0.00140744 0.00031328
8.62097 0.00135016 0.000303839
8.65165 0.00128099 0.000299643
8.68233 0.00137601 0.000306566
8.71301 0.00133617 0.000294564
8.74369 0.00127193 0.000297173
8.77437 0.00131077 0.000297768
8.80505 0.00126717 0.000290859
8.83573 0.00123277 0.00029019
8.86641 0.00122976 0.000292485
8.89709 0.0012291 0.000289678
8.92777 0.00116716 0.000289561
8.95845 0.00116592 0.000293427
8.98913 0.0011857 0.000291901
9.01981 0.00115992 0.000292378
9.05049 0.0011629 0.000283309
9.08117 0.00112781 0.000286522
9.11185 0.0011529 0.000281172
9.14253 0.00113548 0.000279866
9.17321 0.00109946 0.000277839
9.20388 0.00111082 0.000277014
9.23456 0.00110028 0.000281929
9.26524 0.00105521 0.000279832
9.29592 0.00106435 0.000282173
9.3266 0.00107151 0.000271733
9.35728 0.00101541 0.000274355
9.38796 0.00105552 0.000272042
9.41864 0.00102741 0.000272606
9.44932 0.00101671 0.000266607
9.48 0.00104311 0.000271322
9.51068 0.000977731 0.000271902
9.54136 0.000998049 0.000263491
9.57204 0.000963586 0.000264542
9.60272 0.000942038 0.000270627
9.6334 0.00095248 0.000266287
9.66408 0.000965589 0.000266291
9.69476 0.000924374 0.000262393
9.72544 0.000955223 0.000265062
9.75612 0.000918281 0.000259753
9.7868 0.000874795 0.000259249
9.81748 0.000894809 0.000263765
9.84816 0.000878861 0.000261262
9.87884 0.000884061 0.000255909
9.90952 0.000903822 0.000254994
9.9402 0.000899973 0.000252885
9.97088 0.000876044 0.000249325
10.0016 0.00086681 0.000252476
10.0322 0.000843244 0.000248857
10.0629 0.000844331 0.000253643
10.0936 0.000819716 0.000254713
10.1243 0.000846463 0.000250178
10.155 0.000790139 0.000252556
10.1856 0.00079225 0.00024919
10.2163 0.000798004 0.000251195
10.247 0.000776272 0.00024749
10.2777 0.000769957 0.000244477
10.3084 0.000781278 0.000244915
10.339 0.000774463 0.000239189
10.3697 0.000764091 0.000240242
10.4004 0.000735435 0.000240895
10.4311 0.000755975 0.000240212
10.4617 0.000733823 0.000237311
10.4924 0.000727253 0.000237003
10.5231 0.000728052 0.000239501
10.5538 0.000729265 0.000235894
10.5845 0.000722166 0.000234068
10.6151 0.000705466 0.000236262
10.6458 0.000693503 0.000235113
10.6765 0.00068157 0.000236064
10.7072 0.000705939 0.000236663
10.7379 0.000686688 0.000230833
10.7685 0.000677305 0.000234296
10.7992 0.000675796 0.000232066
10.8299 0.000660588 0.000227382
10.8606 0.000695236 0.00022768
10.8913 0.000649934 0.00022615
10.9219 0.000641651 0.000225364
10.9526 0.000659647 0.000225612
10.9833 0.000649507 0.0002264
11.014 0.000635936 0.000227458
11.0447 0.000619098 0.000226673
11.0753 0.000653838 0.000223002
11.106 0.000637172 0.000225575
11.1367 0.000608859 0.000220506
11.1674 0.000604831 0.000221263
11.1981 0.000618149 0.000217753
11.2287 0.000620806 0.000224854
11.2594 0.000633578 0.000219177
11.2901 0.000565701 0.000217625
11.3208 0.000569951 0.000213746
11.3515 0.00058091 0.000219506
11.3821 0.00056164 0.000214865
11.4128 0.000567403 0.000213004
11.4435 0.000582421 0.000217309
11.4742 0.00055646 0.000212563
11.5049 0.000550088 0.000210674
11.5355 0.000558023 0.000213811
11.5662 0.000547 0.0002108
11.5969 0.000536301 0.000213273
11.6276 0.000551036 0.00021224
11.6583 0.00051106 0.000209218
11.6889 0.000536828 0.000207154
11.7196 0.000532737 0.000208911
11.7503 0.000527922 0.000206671
11.781 0.000524415 0.000204844
11.8117 0.000541781 0.000208799
11.8423 0.000518957 0.000204632
11.873 0.00050514 0.000201138
11.9037 0.000511038 0.000202804
11.9344 0.000502954 0.000202862
11.9651 0.000496638 0.000201418
11.9957 0.000491979 0.000201085
12.0264 0.000499249 0.000202611
12.0571 0.000486416 0.000200119
12.0878 0.00049582 0.00019615
12.1184 0.000470266 0.000199006
12.1491 0.000481576 0.000198258
12.1798 0.000484684 0.00019721
12.2105 0.000461232 0.000196508
12.2412 0.000478748 0.000196988
12.2718 0.000466336 0.000196419
12.3025 0.000442738 0.000193492
12.3332 0.000465741 0.00019228
12.3639 0.000440521 0.000190554
12.3946 0.000459807 0.000190227
12.4252 0.000451635 0.000192132
12.4559 0.000453342 0.000193853
12.4866 0.000425862 0.000191798
12.5173 0.000431053 0.000187919
12.548 0.000443926 0.000189789
12.5786 0.000436922 0.000189009
12.6093 0.000424624 0.000191059
12.64 0.000416915 0.000189741
12.6707 0.000415397 0.000190038
12.7014 0.000411997 0.000187204
12.732 0.000423737 0.000185387
12.7627 0.000430548 0.000188804
12.7934 0.000406794 0.000183647
12.8241 0.000408924 0.00018398
12.8548 0.000404615 0.000182053
12.8854 0.000407598 0.000181599
12.9161 0.00039829 0.000184609
12.9468 0.000393958 0.000180581
12.9775 0.000378547 0.000182365
13.0082 0.000385767 0.00018011
13.0388 0.000386956 0.00018355
13.0695 0.000382603 0.000180228
13.1002 0.000381946 0.000179809
13.1309 0.000378081 0.000178815
13.1616 0.00037924 0.000176913
13.1922 0.000374791 0.000178493
13.2229 0.000366534 0.00017811
13.2536 0.000361604 0.000174863
13.2843 0.000371179 0.000177094
13.315 0.000370605 0.000174237
13.3456 0.000373755 0.000173893
13.3763 0.000353293 0.000175813
13.407 0.000352942 0.000171781
13.4377 0.000346265 0.000175872
13.4684 0.000342594 0.000171738
13.499 0.000344631 0.000169737
13.5297 0.000339584 0.000172208
13.5604 0.000341072 0.000171763
13.5911 0.000340363 0.000168136
13.6217 0.000334137 0.000167307
13.6524 0.000331513 0.000169692
13.6831 0.000336382 0.000168928
13.7138 0.000330611 0.00016785
13.7445 0.00033199 0.000168641
13.7751 0.000313255 0.000166931
13.8058 0.000337177 0.000163897
13.8365 0.000323605 0.000165795
13.8672 0.000327956 0.000164898
13.8979 0.000316965 0.000164986
13.9285 0.000317188 0.000164653
13.9592 0.00031322 0.000163151
13.9899 0.000303935 0.000163711
14.0206 0.000301554 0.000163472
14.0513 0.000299461 0.000160323
14.0819 0.000305735 0.000162418
14.1126 0.000307301 0.000162151
14.1433 0.000312165 0.000160194
14.174 0.000302026 0.000160196
14.2047 0.000285154 0.000161591
14.2353 0.000285645 0.000158719
14.266 0.000299303 0.000160176
14.2967 0.000290475 0.000157532
14.3274 0.000299881 0.00015824
14.3581 0.000289953 0.000157332
14.3887 0.000281811 0.00015953
14.4194 0.000278627 0.000158121
14.4501 0.000282676 0.000154604
14.4808 0.000280602 0.000155803
14.5115 0.000285426 0.000154811
14.5421 0.000275546 0.000153483
14.5728 0.000263848 0.000153263
14.6035 0.000275638 0.000154149
14.6342 0.000274455 0.000152904
14.6649 0.000277919 0.00015389
14.6955 0.000266005 0.000153019
14.7262 0.000271141 0.000151077
14.7569 0.000266758 0.000151208
14.7876 0.000261931 0.000151822
14.8183 0.000270177 0.000149416
14.8489 0.000263385 0.000150788
14.8796 0.000255054 0.000147975
14.9103 0.000260104 0.000147494
14.941 0.000257204 0.00014797
14.9717 0.000259041 0.000148334
15.0023 0.000252517 0.000147781
15.033 0.000249947 0.000148487
15.0637 0.000248119 0.000146298
15.0944 0.000247245 0.000146874
15.1251 0.000244928 0.000145319
15.1557 0.000246046 0.000144594
15.1864 0.000240222 0.000146183
15.2171 0.00024418 0.000144085
15.2478 0.000234932 0.000144275
15.2784 0.000233225 0.000142469
15.3091 0.000235501 0.000141533
15.3398 0.000243637 0.000143122
15.3705 0.000222244 0.000141655
15.4012 0.000233344 0.000142413
15.4318 0.000238505 0.000140961
15.4625 0.00023358 0.000139115
15.4932 0.000235442 0.000139522
15.5239 0.000222448 0.000140222
15.5546 0.000226136 0.00013897
15.5852 0.00022265 0.000139638
15.6159 0.000219409 0.000138549
15.6466 0.000222402 0.000138443
15.6773 0.000226161 0.000138858
15.708 0.000213387 0.000136193
15.7386 0.000213346 0.00013694
15.7693 0.000223579 0.000136822
15.8 0.000210247 0.00013521
15.8307 0.000210871 0.000136433
15.8614 0.000219825 0.000135422
15.892 0.000217708 0.000135443
15.9227 0.00020729 0.000134947
15.9534 0.000211043 0.000135395
15.9841 0.00020711 0.000132362
16.0148 0.00021017 0.000133834
16.0454 0.000208309 0.000132429
16.0761 0.000205766 0.000131808
16.1068 0.000191565 0.000131067
16.1375 0.000197861 0.000131576
16.1682 0.000196905 0.000130755
16.1988 0.000201078 0.000129671
16.2295 0.000201748 0.000129849
16.2602 0.000198472 0.000129441
16.2909 0.000192806 0.000129634
16.3216 0.000199546 0.00012876
16.3522 0.000198965 0.000129495
16.3829 0.000198053 0.000129476
16.4136 0.000196182 0.00012792
16.4443 0.000191698 0.000128132
16.475 0.000187621 0.000126449
16.5056 0.000190426 0.000127406
16.5363 0.000184037 0.000126501
16.567 0.000188664 0.000124939
16.5977 0.000190801 0.000124839
16.6284 0.000183644 0.000124988
16.659 0.000182116 0.000124564
16.6897 0.000183866 0.000124801
16.7204 0.000181097 0.000123857
16.7511 0.000172992 0.000123612
16.7817 0.000175342 0.000123101
16.8124 0.000177822 0.000123623
16.8431 0.000173912 0.000122946
16.8738 0.000170529 0.000123009
16.9045 0.000176815 0.000121577
16.9351 0.000171527 0.000120939
16.9658 0.000174074 0.000120452
16.9965 0.000170752 0.000120519
17.0272 0.000168191 0.000119686
17.0579 0.00016715 0.000119125
17.0885 0.000170752 0.000118854
17.1192 0.000166642 0.000118969
17.1499 0.000166275 0.00011887
17.1806 0.000166482 0.000116553
17.2113 0.000164727 0.000117853
17.2419 0.000168638 0.000117573
17.2726 0.000162682 0.000117849
17.3033 0.00016116 0.000117476
17.334 0.000161679 0.000116259
17.3647 0.000158941 0.000115712
17.3953 0.000157257 0.000115333
17.426 0.000164237 0.000116148
17.4567 0.000158179 0.000114574
17.4874 0.000161207 0.000114209
17.5181 0.000159092 0.000114535
17.5487 0.000151727 0.000113559
17.5794 0.000151014 0.00011368
17.6101 0.000156591 0.000114034
17.6408 0.000149237 0.000113501
17.6715 0.000152749 0.000111185
17.7021 0.000155375 0.000112727
17.7328 0.000152339 0.000112032
17.7635 0.000148755 0.000111502
17.7942 0.000149976 0.000111484
17.8249 0.000146925 0.000110398
17.8555 0.000147983 0.000110547
17.8862 0.000146045 0.000110707
17.9169 0.000144551 0.000109321
17.9476 0.000144236 0.0001094
17.9783 0.000144092 0.000109353
18.0089 0.000147977 0.000108746
18.0396 0.000146235 0.000109494
18.0703 0.000137561 0.000107884
18.101 0.000141532 0.000107775
18.1317 0.000144691 0.000107648
18.1623 0.000143475 0.000105992
18.193 0.00014137 0.000106455
18.2237 0.000139493 0.000106077
18.2544 0.000138202 0.000106085
18.2851 0.000141298 0.000106396
18.3157 0.000140323 0.000106243
18.3464 0.000133967 0.000105293
18.3771 0.00013858 0.000103907
18.4078 0.000135583 0.000104241
18.4384 0.000131858 0.000104126
18.4691 0.000135681 0.000103416
18.4998 0.00013046 0.000103615
18.5305 0.000127722 0.000102064
18.5612 0.000129593 0.000102323
18.5918 0.000127411 0.000102961
18.6225 0.000124434 0.000101607
18.6532 0.000131716 0.0001024
18.6839 0.000128981 0.000101335
18.7146 0.000130707 0.000101833
18.7452 0.000122864 0.000101307
18.7759 0.000132157 0.000101346
18.8066 0.000117564 0.000100086
18.8373 0.000127186 9.88975e-05
18.868 0.000122702 9.99105e-05
18.8986 0.000125822 9.90465e-05
18.9293 0.000121722 9.96239e-05
18.96 0.000120802 9.90656e-05
18.9907 0.000119507 9.89827e-05
19.0214 0.00012401 9.73224e-05
19.052 0.000120043 9.75182e-05
19.0827 0.000122694 9.62591e-05
19.1134 0.000115415 9.6823e-05
19.1441 0.000120072 9.65064e-05
19.1748 0.000117915 9.63861e-05
19.2054 0.000116248 9.49588e-05
19.2361 0.000116786 9.63284e-05
19.2668 0.000116249 9.52093e-05
19.2975 0.000111289 9.54763e-05
19.3282 0.000116589 9.46752e-05
19.3588 0.000120416 9.5109e-05
19.3895 0.000114415 9.41872e-05
19.4202 0.000113169 9.37181e-05
19.4509 0.000113723 9.45555e-05
19.4816 0.00011461 9.32804e-05
19.5122 0.000111073 9.30231e-05
19.5429 0.000110829 9.23619e-05
19.5736 0.000108842 9.23728e-05
19.6043 0.000111547 9.23446e-05
19.635 0.000108739 9.16823e-05
19.6656 0.000112141 9.10389e-05
19.6963 0.000109519 9.06192e-05
19.727 0.000106911 9.10428e-05
19.7577 0.000104972 9.05942e-05
19.7884 0.000109766 8.99952e-05
19.819 0.000106161 8.98682e-05
19.8497 0.000106783 9.02014e-05
19.8804 0.000102352 8.94567e-05
19.9111 0.00010506 8.90661e-05
19.9418 0.000108852 8.83068e-05
19.9724 9.91539e-05 8.79798e-05
20.0031 0.000104909 8.85578e-05
20.0338 0.000100796 8.75316e-05
20.0645 9.826e-05 8.70782e-05
20.0951 0.000101367 8.72388e-05
20.1258 9.70332e-05 8.64586e-05
20.1565 9.78845e-05 8.63524e-05
20.1872 9.73543e-05 8.65353e-05
20.2179 9.80824e-05 8.56067e-05
20.2485 9.61516e-05 8.4646e-05
20.2792 9.63936e-05 8.52452e-05
20.3099 9.52942e-05 8.4604e-05
20.3406 9.87998e-05 8.43369e-05
20.3713 9.52969e-05 8.45347e-05
20.4019 9.75115e-05 8.46232e-05
20.4326 9.56535e-05 8.3285e-05
20.4633 9.53573e-05 8.41805e-05
20.494 9.59606e-05 8.28529e-05
20.5247 9.20866e-05 8.23094e-05
20.5553 9.75076e-05 8.32789e-05
20.586 9.17279e-05 8.24937e-05
20.6167 9.06626e-05 8.17348e-05
20.6474 9.02031e-05 8.15186e-05
20.6781 8.75174e-05 8.1263e-05
20.7087 8.75281e-05 8.12165e-05
20.7394 8.96709e-05 8.12146e-05
20.7701 9.0438e-05 8.05019e-05
20.8008 8.93901e-05 8.04399e-05
20.8315 8.8026e-05 8.05592e-05
20.8621 8.95642e-05 7.93678e-05
20.8928 8.89853e-05 7.96075e-05
20.9235 8.97997e-05 7.81591e-05
20.9542 8.59549e-05 7.92578e-05
20.9849 8.44297e-05 7.91713e-05
21.0155 8.9785e-05 7.78453e-05
21.0462 8.65212e-05 7.76403e-05
21.0769 8.62777e-05 7.78314e-05
21.1076 8.4218e-05 7.74454e-05
21.1383 8.31627e-05 7.69715e-05
21.1689 8.3506e-05 7.68927e-05
21.1996 8.43142e-05 7.67308e-05
21.2303 8.3501e-05 7.63893e-05
21.261 8.19052e-05 7.64029e-05
21.2917 8.25495e-05 7.55655e-05
21.3223 8.50112e-05 7.54714e-05
21.353 8.29858e-05 7.55383e-05
21.3837 8.3405e-05 7.44781e-05
21.4144 7.86426e-05 7.4857e-05
21.4451 8.22288e-05 7.40327e-05
21.4757 8.45557e-05 7.4176e-05
21.5064 7.75348e-05 7.33441e-05
21.5371 8.12715e-05 7.3852e-05
21.5678 7.93312e-05 7.32892e-05
21.5984 7.85669e-05 7.299e-05
21.6291 7.735e-05 7.36689e-05
21.6598 7.74821e-05 7.22904e-05
21.6905 7.46083e-05 7.26492e-05
21.7212 7.9919e-05 7.18308e-05
21.7518 7.44129e-05 7.18988e-05
21.7825 7.55369e-05 7.17808e-05
21.8132 7.79257e-05 7.0891e-05
21.8439 7.5987e-05 7.04945e-05
21.8746 7.40049e-05 7.05573e-05
21.9052 7.38741e-05 7.05151e-05
21.9359 7.58266e-05 7.02632e-05
21.9666 7.42548e-05 7.02263e-05
21.9973 7.14685e-05 6.97019e-05
22.028 7.16698e-05 6.93665e-05
22.0586 7.39082e-05 6.88564e-05
22.0893 7.08341e-05 6.89151e-05
22.12 7.39749e-05 6.79109e-05
22.1507 7.31132e-05 6.807e-05
22.1814 7.26125e-05 6.85696e-05
22.212 6.92064e-05 6.82705e-05
22.2427 6.68212e-05 6.79753e-05
22.2734 6.84533e-05 6.77971e-05
22.3041 7.09256e-05 6.71388e-05
22.3348 6.97416e-05 6.70141e-05
22.3654 6.6521e-05 6.60856e-05
22.3961 6.75302e-05 6.64005e-05
22.4268 6.82936e-05 6.58931e-05
22.4575 6.59114e-05 6.60796e-05
22.4882 6.75184e-05 6.5771e-05
22.5188 6.66856e-05 6.49602e-05
22.5495 6.59257e-05 6.44535e-05
22.5802 7.04676e-05 6.47593e-05
22.6109 6.47773e-05 6.44636e-05
22.6416 6.65441e-05 6.43712e-05
22.6722 6.48376e-05 6.41695e-05
22.7029 6.72211e-05 6.40024e-05
22.7336 5.89511e-05 6.34287e-05
22.7643 6.41205e-05 6.34719e-05
22.795 6.43754e-05 6.27319e-05
22.8256 6.48101e-05 6.31576e-05
22.8563 6.12976e-05 6.22273e-05
22.887 6.53257e-05 6.19801e-05
22.9177 6.35606e-05 6.20207e-05
22.9484 6.20984e-05 6.17479e-05
22.979 6.20841e-05 6.12024e-05
23.0097 6.24495e-05 6.11293e-05
23.0404 6.29778e-05 6.12089e-05
23.0711 5.85768e-05 6.02076e-05
23.1018 5.95205e-05 6.03137e-05
23.1324 6.07617e-05 5.9845e-05
23.1631 6.02676e-05 5.98346e-05
23.1938 6.16512e-05 5.9954e-05
23.2245 5.97119e-05 5.96105e-05
23.2551 5.75334e-05 5.89094e-05
23.2858 5.69068e-05 5.84693e-05
23.3165 5.93095e-05 5.90347e-05
23.3472 5.6071e-05 5.83195e-05
23.3779 5.89656e-05 5.84668e-05
23.4085 5.63927e-05 5.79062e-05
23.4392 5.72454e-05 5.77794e-05
23.4699 5.68539e-05 5.73697e-05
23.5006 5.53669e-05 5.70532e-05
23.5313 5.8411e-05 5.70287e-05
23.5619 5.54269e-05 5.68339e-05
23.5926 5.57445e-05 5.64467e-05
23.6233 5.56137e-05 5.5837e-05
23.654 5.41224e-05 5.55417e-05
23.6847 5.464e-05 5.59812e-05
23.7153 5.42448e-05 5.57561e-05
23.746 5.50979e-05 5.52163e-05
23.7767 5.49508e-05 5.51663e-05
23.8074 5.23718e-05 5.47469e-05
23.8381 5.32158e-05 5.468e-05
23.8687 5.24839e-05 5.45252e-05
23.8994 5.2546e-05 5.37299e-05
23.9301 5.41185e-05 5.41422e-05
23.9608 5.04137e-05 5.36353e-05
23.9915 5.32736e-05 5.3336e-05
24.0221 5.07298e-05 5.33055e-05
24.0528 4.86846e-05 5.23587e-05
24.0835 5.1545e-05 5.22447e-05
24.1142 4.76927e-05 5.20197e-05
24.1449 5.0834e-05 5.21434e-05
24.1755 4.96946e-05 5.20349e-05
24.2062 4.98271e-05 5.19692e-05
24.2369 4.91929e-05 5.11577e-05
24.2676 4.92499e-05 5.12342e-05
24.2983 4.80466e-05 5.06632e-05
24.3289 4.85767e-05 5.01674e-05
24.3596 4.84596e-05 5.01586e-05
24.3903 4.82358e-05 5.06261e-05
24.421 4.70385e-05 4.97892e-05
24.4517 4.78532e-05 4.97937e-05
24.4823 4.91323e-05 4.925e-05
24.513 4.783e-05 4.89544e-05
24.5437 4.56971e-05 4.88752e-05
24.5744 4.71498e-05 4.87699e-05
24.6051 4.61227e-05 4.86607e-05
24.6357 4.67745e-05 4.79347e-05
24.6664 4.30995e-05 4.80039e-05
24.6971 4.51378e-05 4.80329e-05
24.7278 4.71791e-05 4.74428e-05
24.7584 4.49176e-05 4.70876e-05
24.7891 4.9004e-05 4.68378e-05
24.8198 4.33689e-05 4.69089e-05
24.8505 4.38458e-05 4.62765e-05
24.8812 4.39504e-05 4.65371e-05
24.9118 4.25914e-05 4.57744e-05
24.9425 4.25493e-05 4.57512e-05
24.9732 4.32846e-05 4.55604e-05
25.0039 4.21316e-05 4.55402e-05
25.0346 4.27727e-05 4.53858e-05
25.0652 4.2666e-05 4.5041e-05
25.0959 4.25066e-05 4.46373e-05
25.1266 4.04775e-05 4.4527e-05
25.1573 4.08445e-05 4.41126e-05
25.188 4.04698e-05 4.41822e-05
25.2186 4.19967e-05 4.3638e-05
25.2493 4.00702e-05 4.3567e-05
25.28 4.16121e-05 4.34107e-05
25.3107 4.09351e-05 4.33255e-05
25.3414 4.09145e-05 4.27077e-05
25.372 3.94357e-05 4.28966e-05
25.4027 3.97607e-05 4.22215e-05
25.4334 3.81238e-05 4.18687e-05
25.4641 3.74295e-05 4.21845e-05
25.4948 3.57819e-05 4.17168e-05
25.5254 3.78927e-05 4.16414e-05
25.5561 3.84828e-05 4.14965e-05
25.5868 3.61553e-05 4.13639e-05
25.6175 3.66205e-05 4.08061e-05
25.6482 3.77843e-05 4.06209e-05
25.6788 3.66502e-05 4.02988e-05
25.7095 3.73011e-05 4.01444e-05
25.7402 3.7031e-05 3.99928e-05
25.7709 3.68361e-05 3.95474e-05
25.8016 3.66909e-05 3.90945e-05
25.8322 3.63542e-05 3.93195e-05
25.8629 3.55886e-05 3.91001e-05
25.8936 3.52043e-05 3.85907e-05
25.9243 3.59601e-05 3.84696e-05
25.955 3.64189e-05 3.84189e-05
25.9856 3.41706e-05 3.76792e-05
26.0163 3.47773e-05 3.79079e-05
26.047 3.47456e-05 3.80219e-05
26.0777 3.56274e-05 3.75606e-05
26.1084 3.43605e-05 3.70003e-05
26.139 3.33305e-05 3.68337e-05
26.1697 3.4952e-05 3.66195e-05
26.2004 3.41891e-05 3.68581e-05
26.2311 3.38485e-05 3.64512e-05
26.2618 3.33882e-05 3.60035e-05
26.2924 3.24153e-05 3.59318e-05
26.3231 3.50918e-05 3.53818e-05
26.3538 3.20792e-05 3.51905e-05
26.3845 3.01546e-05 3.49455e-05
26.4151 3.33365e-05 3.49132e-05
26.4458 3.11944e-05 3.47124e-05
26.4765 3.05644e-05 3.45233e-05
26.5072 2.97717e-05 3.44058e-05
26.5379 3.0263e-05 3.42799e-05
26.5685 2.91197e-05 3.38457e-05
26.5992 2.8845e-05 3.36261e-05
26.6299 3.03941e-05 3.34116e-05
26.6606 2.85471e-05 3.32939e-05
26.6913 2.83047e-05 3.29443e-05
26.7219 3.05801e-05 3.26468e-05
26.7526 2.88385e-05 3.25003e-05
26.7833 3.00399e-05 3.23616e-05
26.814 2.71771e-05 3.22625e-05
26.8447 2.73243e-05 3.18651e-05
26.8753 2.93325e-05 3.17897e-05
26.906 2.94764e-05 3.14412e-05
26.9367 2.95331e-05 3.14863e-05
26.9674 2.71971e-05 3.08954e-05
26.9981 2.70686e-05 3.07381e-05
27.0287 2.72334e-05 3.04937e-05
27.0594 2.65941e-05 3.03732e-05
27.0901 2.66426e-05 2.97902e-05
27.1208 2.6317e-05 2.97403e-05
27.1515 2.6201e-05 2.95546e-05
27.1821 2.45593e-05 2.93926e-05
27.2128 2.68095e-05 2.8998e-05
27.2435 2.85576e-05 2.9017e-05
27.2742 2.55867e-05 2.88152e-05
27.3049 2.57021e-05 2.83256e-05
27.3355 2.5161e-05 2.84238e-05
27.3662 2.57352e-05 2.81788e-05
27.3969 2.56479e-05 2.78983e-05
27.4276 2.50105e-05 2.7819e-05
27.4583 2.58961e-05 2.73872e-05
27.4889 2.33148e-05 2.73082e-05
27.5196 2.3748e-05 2.69773e-05
27.5503 2.36286e-05 2.66862e-05
27.581 2.16256e-05 2.65534e-05
27.6117 2.4537e-05 2.66027e-05
27.6423 2.29604e-05 2.58719e-05
27.673 2.36017e-05 2.57753e-05
27.7037 2.29027e-05 2.5377e-05
27.7344 2.13147e-05 2.54697e-05
27.7651 2.34261e-05 2.51746e-05
27.7957 2.38282e-05 2.52539e-05
27.8264 2.32639e-05 2.48689e-05
27.8571 2.2683e-05 2.45091e-05
27.8878 2.14881e-05 2.41508e-05
27.9185 2.09297e-05 2.4086e-05
27.9491 2.19497e-05 2.35162e-05
27.9798 2.01323e-05 2.3737e-05
28.0105 2.11177e-05 2.3586e-05
28.0412 1.91108e-05 2.34703e-05
28.0718 2.06197e-05 2.31583e-05
28.1025 1.90719e-05 2.26799e-05
28.1332 1.97766e-05 2.28975e-05
28.1639 1.93982e-05 2.22876e-05
28.1946 1.80971e-05 2.22814e-05
28.2252 1.98753e-05 2.20727e-05
28.2559 1.88481e-05 2.2004e-05
28.2866 1.96287e-05 2.18421e-05
28.3173 1.77649e-05 2.14448e-05
28.348 1.74673e-05 2.11609e-05
28.3786 1.74469e-05 2.10521e-05
28.4093 1.94863e-05 2.06e-05
28.44 1.75498e-05 2.0666e-05
28.4707 1.87131e-05 2.03026e-05
28.5014 1.68586e-05 2.0131e-05
28.532 1.7782e-05 2.00911e-05
28.5627 1.58336e-05 1.96294e-05
28.5934 1.70123e-05 1.92974e-05
28.6241 1.83049e-05 1.93883e-05
28.6548 1.6738e-05 1.87456e-05
28.6854 1.6891e-05 1.87478e-05
28.7161 1.6094e-05 1.86101e-05
28.7468 1.53012e-05 1.82846e-05
28.7775 1.6408e-05 1.79849e-05
28.8082 1.82588e-05 1.81911e-05
28.8388 1.37752e-05 1.767e-05
28.8695 1.57643e-05 1.75863e-05
28.9002 1.52117e-05 1.71521e-05
28.9309 1.47868e-05 1.70556e-05
28.9616 1.35199e-05 1.69883e-05
28.9922 1.58436e-05 1.66604e-05
29.0229 1.3271e-05 1.63569e-05
29.0536 1.42179e-05 1.61336e-05
29.0843 1.429e-05 1.6156e-05
29.115 1.28206e-05 1.57887e-05
29.1456 1.23769e-05 1.56626e-05
29.1763 1.44205e-05 1.5539e-05
29.207 1.28225e-05 1.50125e-05
29.2377 1.42212e-05 1.50804e-05
29.2684 1.15176e-05 1.48241e-05
29.299 1.30152e-05 1.44431e-05
29.3297 1.47095e-05 1.43255e-05
29.3604 1.26758e-05 1.40393e-05
29.3911 1.16715e-05 1.39405e-05
29.4218 1.17104e-05 1.3362e-05
29.4524 1.22288e-05 1.33311e-05
29.4831 1.26141e-05 1.33037e-05
29.5138 1.06923e-05 1.34018e-05
29.5445 1.17818e-05 1.26577e-05
29.5751 9.18588e-06 1.25945e-05
29.6058 1.02301e-05 1.23722e-05
29.6365 1.03029e-05 1.2538e-05
29.6672 8.8172e-06 1.22389e-05
29.6979 1.12894e-05 1.17725e-05
29.7285 1.12849e-05 1.1296e-05
29.7592 1.00509e-05 1.13969e-05
29.7899 1.00379e-05 1.13848e-05
29.8206 9.04864e-06 1.08788e-05
29.8513 9.31899e-06 1.08972e-05
29.8819 9.03276e-06 1.06635e-05
29.9126 9.84995e-06 1.01545e-05
29.9433 1.09655e-05 1.03414e-05
29.974 1.04979e-05 1.00535e-05
30.0047 7.61402e-06 9.57855e-06
30.0353 7.45909e-06 9.41474e-06
30.066 7.53004e-06 9.09454e-06
30.0967 6.72794e-06 9.43632e-06
30.1274 8.45079e-06 9.01088e-06
30.1581 7.23576e-06 8.73621e-06
30.1887 7.6649e-06 8.24197e-06
30.2194 6.98368e-06 8.22138e-06
30.2501 6.02586e-06 7.76598e-06
30.2808 7.00228e-06 7.83114e-06
30.3115 6.6072e-06 7.65163e-06
30.3421 6.40586e-06 7.41528e-06
30.3728 7.3804e-06 7.28829e-06
30.4035 7.34649e-06 6.69938e-06
30.4342 6.00444e-06 6.74839e-06
30.4649 5.32673e-06 6.59988e-06
30.4955 3.80784e-06 6.41116e-06
30.5262 4.62974e-06 6.09113e-06
30.5569 5.76131e-06 6.24135e-06
30.5876 5.49634e-06 5.63269e-06
30.6183 3.96503e-06 5.59213e-06
30.6489 4.99953e-06 5.29918e-06
30.6796 4.63891e-06 5.07529e-06
30.7103 3.69659e-06 4.95072e-06
30.741 4.48267e-06 4.71318e-06
30.7717 3.30888e-06 4.53406e-06
30.8023 3.60998e-06 4.43998e-06
30.833 2.7758e-06 4.28679e-06
30.8637 3.0226e-06 3.92435e-06
30.8944 3.55753e-06 3.79351e-06
30.9251 4.18032e-06 3.61914e-06
30.9557 2.39839e-06 3.15484e-06
30.9864 2.22693e-06 3.15539e-06
31.0171 2.63051e-06 2.82194e-06
31.0478 1.69133e-06 2.70249e-06
31.0785 2.12002e-06 2.28716e-06
31.1091 2.39461e-06 2.38841e-06
31.1398 1.75842e-06 2.02361e-06
31.1705 1.06771e-06 1.97386e-06
31.2012 8.02398e-07 1.66598e-06
31.2318 7.0207e-07 1.55537e-06
31.2625 2.09657e-06 1.39818e-06
31.2932 -6.90331e-08 9.59976e-07
31.3239 3.11391e-07 1.00009e-06
31.3546 8.09491e-07 9.33868e-07
31.3852 -1.71372e-07 8.28439e-07


==> anc/CLASSICALSTATISTICAL/wRho_L1.0G0.5B1.0.txt <==
0 0 0
0.0306796 0.0177991 0.000510731
0.0613592 0.0350181 0.000852017
0.0920388 0.0556497 0.00103017
0.122718 0.0736792 0.00130288
0.153398 0.0935787 0.00147463
0.184078 0.113504 0.00207188
0.214757 0.133615 0.00278747
0.245437 0.147971 0.00301158
0.276117 0.178646 0.00378617
0.306796 0.205852 0.00462893
0.337476 0.235883 0.00377273
0.368155 0.265991 0.00581133
0.398835 0.301253 0.00655217
0.429515 0.313195 0.00652781
0.460194 0.367846 0.00724676
0.490874 0.409859 0.00848902
0.521553 0.454451 0.0107199
0.552233 0.513211 0.00920236
0.582913 0.535985 0.007636
0.613592 0.636869 0.013663
0.644272 0.68846 0.0141066
0.674952 0.795419 0.0138274
0.705631 0.882512 0.017313
0.736311 0.99387 0.0194473
0.76699 1.12439 0.0222239
0.79767 1.2085 0.0206263
0.82835 1.41686 0.0290848
0.859029 1.62727 0.0335668
0.889709 1.85603 0.0380371
0.920388 2.07077 0.035397
0.951068 2.29302 0.0451808
0.981748 2.54794 0.0491648
1.01243 2.77928 0.0510863
1.04311 2.99314 0.0548355
1.07379 3.14113 0.059051
1.10447 3.36835 0.0675539
1.13515 3.25139 0.0673906
1.16583 3.19975 0.0574196
1.19651 3.20548 0.0490892
1.22718 2.83117 0.0543094
1.25786 2.66063 0.0459814
1.28854 2.36763 0.0399006
1.31922 2.07913 0.0407079
1.3499 1.93493 0.0399119
1.38058 1.72855 0.0389683
1.41126 1.56118 0.0300399
1.44194 1.41274 0.0330754
1.47262 1.23251 0.0211479
1.5033 1.13112 0.021322
1.53398 0.988165 0.0245061
1.56466 0.876642 0.0170623
1.59534 0.790001 0.0135889
1.62602 0.702371 0.0172245
1.6567 0.679999 0.0131802
1.68738 0.594997 0.0112992
1.71806 0.538232 0.00964116
1.74874 0.494874 0.010531
1.77942 0.463333 0.00839263
1.8101 0.426414 0.0100903
1.84078 0.384943 0.00724132
1.87146 0.349424 0.00717299
1.90214 0.327347 0.0075546
1.93282 0.299816 0.00702712
1.9635 0.275285 0.00637376
1.99418 0.248141 0.00641486
2.02485 0.240582 0.00565931
2.05553 0.225892 0.00394187
2.08621 0.209828 0.00376556
2.11689 0.202081 0.00433404
2.14757 0.184756 0.00408543
2.17825 0.180491 0.00517355
2.20893 0.172989 0.00381983
2.23961 0.159801 0.00427209
2.27029 0.146539 0.00256262
2.30097 0.140461 0.0026302
2.33165 0.130317 0.00284443
2.36233 0.126934 0.0030456
2.39301 0.124261 0.003109
2.42369 0.115665 0.00331632
2.45437 0.109622 0.00251528
2.48505 0.103869 0.00254195
2.51573 0.0970707 0.00221623
2.54641 0.092802 0.00204835
2.57709 0.089305 0.00222162
2.60777 0.083947 0.0019942
2.63845 0.082273 0.00177234
2.66913 0.0769292 0.00243665
2.69981 0.0769928 0.00151081
2.73049 0.073253 0.00189084
2.76117 0.0693043 0.00179679
2.79185 0.0658918 0.00167956
2.82252 0.0615355 0.00157914
2.8532 0.0598274 0.00160155
2.88388 0.0593701 0.00143119
2.91456 0.0569148 0.00132641
2.94524 0.0566295 0.00157958
2.97592 0.0539862 0.00114505
3.0066 0.0495554 0.00124143
3.03728 0.0499156 0.00124942
3.06796 0.0460671 0.00121419
3.09864 0.0445875 0.00119474
3.12932 0.0428528 0.00143796
3.16 0.0416184 0.00137311
3.19068 0.0393692 0.00138891
3.22136 0.0398565 0.00103286
3.25204 0.0394379 0.00102335
3.28272 0.0382135 0.0011638
3.3134 0.0359547 0.00104921
3.34408 0.0355738 0.000875683
3.37476 0.0341848 0.00112429
3.40544 0.0327285 0.00110064
3.43612 0.0312741 0.00109525
3.4668 0.0303736 0.000859921
3.49748 0.0297193 0.00122268
3.52816 0.0300405 0.000939713
3.55884 0.0284401 0.000878169
3.58952 0.0262011 0.000836365
3.62019 0.0262347 0.000976807
3.65087 0.0264208 0.000897074
3.68155 0.0252358 0.000723634
3.71223 0.0246283 0.000634932
3.74291 0.0241842 0.000830273
3.77359 0.0228243 0.000728864
3.80427 0.02315 0.000768838
3.83495 0.0213761 0.000758593
3.86563 0.0205011 0.000913353
3.89631 0.0211405 0.000800437
3.92699 0.0205808 0.000898799
3.95767 0.0190078 0.00080972
3.98835 0.0197587 0.000719812
4.01903 0.0187399 0.000734508
4.04971 0.0182898 0.000795443
4.08039 0.0170822 0.000809825
4.11107 0.016999 0.000729203
4.14175 0.016224 0.00070107
4.17243 0.0158901 0.000626327
4.20311 0.0161637 0.000631587
4.23379 0.015785 0.00074223
4.26447 0.0153935 0.000629549
4.29515 0.0148045 0.000705867
4.32583 0.0144732 0.000701465
4.35651 0.0141179 0.000640285
4.38719 0.0137584 0.000695044
4.41786 0.0131537 0.000554784
4.44854 0.0131595 0.000642707
4.47922 0.0127677 0.000606422
4.5099 0.012195 0.000672293
4.54058 0.0119706 0.000601384
4.57126 0.0119691 0.000622394
4.60194 0.011922 0.000553484
4.63262 0.0118178 0.00058514
4.6633 0.0118109 0.000555236
4.69398 0.0108036 0.000579721
4.72466 0.0112581 0.000569986
4.75534 0.0104383 0.000570035
4.78602 0.0103603 0.000675524
4.8167 0.0100093 0.000534425
4.84738 0.00996995 0.000546885
4.87806 0.00977413 0.00053295
4.90874 0.00951222 0.000552476
4.93942 0.00932298 0.000554104
4.9701 0.00915955 0.000506254
5.00078 0.00844984 0.000493456
5.03146 0.0090256 0.000539198
5.06214 0.00861598 0.000502995
5.09282 0.00829061 0.000559745
5.1235 0.00856368 0.000531961
5.15418 0.00826828 0.00051849
5.18486 0.00766037 0.000523466
5.21553 0.00805332 0.000573694
5.24621 0.00798378 0.000530838
5.27689 0.00770107 0.000482675
5.30757 0.00750149 0.000473138
5.33825 0.00764835 0.00053419
5.36893 0.00729308 0.000462287
5.39961 0.00737057 0.000469813
5.43029 0.00700761 0.000462196
5.46097 0.00663087 0.000483139
5.49165 0.00670371 0.000460419
5.52233 0.00663606 0.000420204
5.55301 0.00640154 0.000487456
5.58369 0.00627228 0.000485954
5.61437 0.00644637 0.000408132
5.64505 0.00610539 0.000438718
5.67573 0.00612555 0.000411543
5.70641 0.00595972 0.00044068
5.73709 0.00593538 0.000437294
5.76777 0.00579804 0.000431446
5.79845 0.00557605 0.00042758
5.82913 0.00558922 0.000396481
5.85981 0.00556644 0.000426316
5.89049 0.00548947 0.000436289
5.92117 0.00535759 0.000429648
5.95185 0.00525386 0.000450235
5.98253 0.00520138 0.000406861
6.0132 0.00502478 0.000400086
6.04388 0.00480342 0.000439224
6.07456 0.00481169 0.000416998
6.10524 0.00481894 0.000389041
6.13592 0.00485502 0.000421053
6.1666 0.00458644 0.000399551
6.19728 0.00457772 0.000418008
6.22796 0.00470642 0.000386818
6.25864 0.00445763 0.0004168
6.28932 0.00446943 0.000411231
6.32 0.00429847 0.000389759
6.35068 0.00424161 0.000397524
6.38136 0.00417733 0.000364442
6.41204 0.00417291 0.000357765
6.44272 0.0041217 0.000378698
6.4734 0.00397382 0.0003862
6.50408 0.00381666 0.000390148
6.53476 0.0038938 0.000383309
6.56544 0.00382749 0.000376587
6.59612 0.00359301 0.000363459
6.6268 0.00376411 0.000364718
6.65748 0.00368626 0.000383736
6.68816 0.00358056 0.000365997
6.71884 0.00352468 0.000355261
6.74952 0.00349993 0.000382502
6.7802 0.00359396 0.000359927
6.81087 0.00346935 0.000350753
6.84155 0.00339882 0.000357276
6.87223 0.00328354 0.00036537
6.90291 0.00324613 0.000351235
6.93359 0.0033108 0.000341549
6.96427 0.00315833 0.000346774
6.99495 0.0030882 0.000359335
7.02563 0.00305537 0.000351141
7.05631 0.00297396 0.000342077
7.08699 0.00309933 0.000344317
7.11767 0.003057 0.000341273
7.14835 0.00300675 0.000345586
7.17903 0.00293258 0.000349031
7.20971 0.00286905 0.000339297
7.24039 0.00290892 0.00031614
7.27107 0.00282515 0.000321902
7.30175 0.00287002 0.000333414
7.33243 0.00271794 0.000338135
7.36311 0.00275833 0.000335044
7.39379 0.00273189 0.000323159
7.42447 0.00260743 0.000318222
7.45515 0.0026618 0.000313308
7.48583 0.0024837 0.000324884
7.51651 0.00251155 0.000315493
7.54719 0.00249189 0.000316469
7.57787 0.00247877 0.000318723
7.60854 0.00242604 0.000317542
7.63922 0.00256858 0.000321562
7.6699 0.00237422 0.00030925
7.70058 0.00242607 0.000295249
7.73126 0.00238034 0.000305682
7.76194 0.00235032 0.000296886
7.79262 0.00231085 0.00028753
7.8233 0.00224952 0.000310533
7.85398 0.00227183 0.00029698
7.88466 0.00213896 0.00029352
7.91534 0.00215087 0.000301168
7.94602 0.00213848 0.000279584
7.9767 0.00215885 0.000294383
8.00738 0.00210408 0.000299557
8.03806 0.00208496 0.000296725
8.06874 0.00210973 0.000283288
8.09942 0.00211861 0.000287046
8.1301 0.0020384 0.000294039
8.16078 0.00197444 0.000287422
8.19146 0.00199725 0.00028181
8.22214 0.00193076 0.000284216
8.25282 0.00187488 0.000272977
8.2835 0.0019241 0.000293625
8.31418 0.00190213 0.00027424
8.34486 0.00185617 0.000272894
8.37554 0.0018165 0.000282323
8.40621 0.00182746 0.000280667
8.43689 0.00177254 0.000279589
8.46757 0.00180052 0.000271366
8.49825 0.00182349 0.000269427
8.52893 0.00168567 0.000281861
8.55961 0.00174591 0.000273604
8.59029 0.00177812 0.000279904
8.62097 0.00170678 0.000268559
8.65165 0.00162027 0.000264272
8.68233 0.00173906 0.000274606
8.71301 0.00168895 0.000257985
8.74369 0.00160866 0.000262548
8.77437 0.00165736 0.000263507
8.80505 0.00160286 0.000255682
8.83573 0.00155932 0.000254463
8.86641 0.00155555 0.000259044
8.89709 0.00155474 0.000255991
8.92777 0.00147724 0.000255956
8.95845 0.00147562 0.000260704
8.98913 0.00150021 0.000259702
9.01981 0.00146798 0.000260051
9.05049 0.00147224 0.000249571
9.08117 0.0014281 0.000254376
9.11185 0.00145931 0.000247029
9.14253 0.0014372 0.00024673
9.17321 0.00139236 0.000244043
9.20388 0.00140645 0.000243547
9.23456 0.00139318 0.000250408
9.26524 0.00133678 0.000247154
9.29592 0.001348 0.000251358
9.3266 0.00135687 0.000238703
9.35728 0.00128705 0.000242434
9.38796 0.0013369 0.00024019
9.41864 0.00130176 0.000240271
9.44932 0.00128817 0.000233993
9.48 0.00132111 0.000239822
9.51068 0.00123946 0.000241893
9.54136 0.00126453 0.000231007
9.57204 0.00122156 0.000232375
9.60272 0.00119462 0.000240588
9.6334 0.00120761 0.0002357
9.66408 0.00122409 0.000235724
9.69476 0.00117214 0.000232159
9.72544 0.0012107 0.000235777
9.75612 0.00116443 0.00022813
9.7868 0.0011103 0.000227237
9.81748 0.00113536 0.000234198
9.84816 0.00111531 0.000231516
9.87884 0.00112158 0.000225239
9.90952 0.00114602 0.000225393
9.9402 0.00114156 0.000222239
9.97088 0.00111124 0.000218356
10.0016 0.00110003 0.000223477
10.0322 0.00107033 0.000219399
10.0629 0.00107175 0.000223332
10.0936 0.00104111 0.000227137
10.1243 0.00107426 0.000220872
10.155 0.00100387 0.000224631
10.1856 0.00100638 0.000221211
10.2163 0.00101351 0.000223093
10.247 0.000986156 0.000218778
10.2777 0.000978273 0.000215181
10.3084 0.00099227 0.000216103
10.339 0.000983967 0.000209458
10.3697 0.000970942 0.00021158
10.4004 0.000935083 0.000212455
10.4311 0.000960458 0.000212701
10.4617 0.000932821 0.00020882
10.4924 0.000924598 0.000208302
10.5231 0.000925367 0.000211432
10.5538 0.000927238 0.000207875
10.5845 0.000917955 0.000206182
10.6151 0.000896986 0.000208879
10.6458 0.00088178 0.000208118
10.6765 0.000867125 0.000208987
10.7072 0.000897493 0.000210292
10.7379 0.000873356 0.000203369
10.7685 0.000861846 0.000208666
10.7992 0.000859595 0.000205364
10.8299 0.000840668 0.000200357
10.8606 0.000884089 0.000200175
10.8913 0.000827341 0.00019881
10.9219 0.000816907 0.000198427
10.9526 0.000839289 0.000198876
10.9833 0.000826191 0.000200303
11.014 0.000809746 0.000201452
11.0447 0.000788298 0.000200806
11.0753 0.000831982 0.000197066
11.106 0.000810918 0.000200999
11.1367 0.000775434 0.00019457
11.1674 0.000770369 0.000195331
11.1981 0.000787121 0.000191211
11.2287 0.00079008 0.00020088
11.2594 0.000806413 0.000193851
11.2901 0.000721058 0.000192
11.3208 0.00072673 0.000187387
11.3515 0.000740185 0.000195768
11.3821 0.000715927 0.0001894
11.4128 0.000723151 0.000187663
11.4435 0.000741855 0.000193095
11.4742 0.000709386 0.000187474
11.5049 0.000701313 0.000185272
11.5355 0.000711302 0.000189074
11.5662 0.000697631 0.000185544
11.5969 0.000683861 0.000189234
11.6276 0.000702654 0.000187746
11.6583 0.00065248 0.000185034
11.6889 0.000684752 0.000183042
11.7196 0.000679378 0.000184377
11.7503 0.000673319 0.000182254
11.781 0.000669046 0.000180033
11.8117 0.000690704 0.000185557
11.8423 0.000662186 0.000180361
11.873 0.000644659 0.000176403
11.9037 0.000652053 0.000178535
11.9344 0.000642093 0.000178497
11.9651 0.000634143 0.000177312
11.9957 0.000628023 0.00017695
12.0264 0.000637272 0.000179612
12.0571 0.0006211 0.00017672
12.0878 0.000632769 0.000171772
12.1184 0.000600656 0.00017559
12.1491 0.000614957 0.000175236
12.1798 0.000618866 0.000173938
12.2105 0.00058954 0.000173077
12.2412 0.000611285 0.000173877
12.2718 0.000595665 0.000173567
12.3025 0.000566176 0.000170212
12.3332 0.000594952 0.000169226
12.3639 0.000563232 0.000167257
12.3946 0.000587274 0.000167213
12.4252 0.000577006 0.000169345
12.4559 0.00057918 0.000171101
12.4866 0.000544749 0.000169575
12.5173 0.000551109 0.000164971
12.548 0.000567079 0.00016764
12.5786 0.00055839 0.000166725
12.6093 0.000543237 0.000169216
12.64 0.000533421 0.000167984
12.6707 0.000531745 0.000168516
12.7014 0.000527264 0.00016545
12.732 0.000541738 0.000163457
12.7627 0.000550369 0.000167596
12.7934 0.000520619 0.00016168
12.8241 0.000523127 0.000161841
12.8548 0.000517763 0.000160033
12.8854 0.000521515 0.000159842
12.9161 0.000509616 0.000163194
12.9468 0.000504367 0.000158774
12.9775 0.000485001 0.000161413
13.0082 0.000493976 0.000159126
13.0388 0.000495503 0.000163499
13.0695 0.000490015 0.000158951
13.1002 0.000489105 0.000159264
13.1309 0.00048439 0.000157826
13.1616 0.000485861 0.000155694
13.1922 0.000479958 0.000158242
13.2229 0.000469733 0.000157752
13.2536 0.000463497 0.000153713
13.2843 0.000475469 0.000157032
13.315 0.000474492 0.000153582
13.3456 0.000478586 0.000153319
13.3763 0.000452959 0.000155871
13.407 0.000452632 0.000150967
13.4377 0.0004442 0.000156536
13.4684 0.000439562 0.000151511
13.499 0.000441964 0.000149345
13.5297 0.000435613 0.000152152
13.5604 0.000437481 0.000151909
13.5911 0.00043665 0.000147348
13.6217 0.000428721 0.000146785
13.6524 0.000425364 0.000150089
13.6831 0.000431699 0.000149141
13.7138 0.000424255 0.000147978
13.7445 0.000425971 0.000149319
13.7751 0.00040244 0.000147124
13.8058 0.000432263 0.000143676
13.8365 0.000415258 0.000146142
13.8672 0.000420834 0.000145161
13.8979 0.000407033 0.000145542
13.9285 0.000407058 0.000145214
13.9592 0.000402113 0.000143787
13.9899 0.000390509 0.000144333
14.0206 0.000387538 0.000144354
14.0513 0.000385046 0.00014053
14.0819 0.000392722 0.000143723
14.1126 0.000394741 0.000143592
14.1433 0.000400683 0.000140793
14.174 0.000388095 0.000141183
14.2047 0.000366934 0.000143133
14.2353 0.000367502 0.000139734
14.266 0.000384398 0.000141937
14.2967 0.000373388 0.000138503
14.3274 0.000385201 0.000139774
14.3581 0.000372803 0.000138892
14.3887 0.000362404 0.000141746
14.4194 0.000358479 0.000139945
14.4501 0.000363524 0.00013588
14.4808 0.000360899 0.000137803
14.5115 0.000366978 0.000136777
14.5421 0.000354662 0.000135222
14.5728 0.000339938 0.000135023
14.6035 0.000354597 0.000136302
14.6342 0.000353059 0.000135095
14.6649 0.000357384 0.000136397
14.6955 0.000342518 0.000135284
14.7262 0.000348713 0.000133269
14.7569 0.000343331 0.000133453
14.7876 0.0003372 0.000134587
14.8183 0.000347514 0.000131617
14.8489 0.000338899 0.000133568
14.8796 0.000328542 0.000130332
14.9103 0.000334847 0.000129808
14.941 0.000331245 0.000130413
14.9717 0.000333387 0.000130891
15.0023 0.000325342 0.00013044
15.033 0.000322003 0.000131418
15.0637 0.000319704 0.000129131
15.0944 0.000318537 0.00012973
15.1251 0.000315547 0.000128102
15.1557 0.000317093 0.00012726
15.1864 0.000309779 0.000129495
15.2171 0.000314555 0.000127083
15.2478 0.000303075 0.000127414
15.2784 0.000300779 0.000125634
15.3091 0.000303621 0.000124474
15.3398 0.000313859 0.000126382
15.3705 0.000287068 0.000124776
15.4012 0.000300934 0.000125953
15.4318 0.000307227 0.00012428
15.4625 0.000301078 0.000122167
15.4932 0.000303475 0.000122963
15.5239 0.000287219 0.000124083
15.5546 0.000291756 0.000122348
15.5852 0.000287401 0.000123054
15.6159 0.000283312 0.000122517
15.6466 0.000287109 0.000122392
15.6773 0.000291679 0.000123018
15.708 0.000275662 0.000119816
15.7386 0.000275666 0.00012067
15.7693 0.000288412 0.000120782
15.8 0.000271582 0.000118878
15.8307 0.000272599 0.000120808
15.8614 0.00028351 0.000119812
15.892 0.000280978 0.000119704
15.9227 0.0002678 0.000119078
15.9534 0.000272411 0.000120238
15.9841 0.000267541 0.000116276
16.0148 0.000271441 0.000118058
16.0454 0.000268976 0.000116768
16.0761 0.000265803 0.000116218
16.1068 0.000248054 0.000115388
16.1375 0.000255887 0.000116256
16.1682 0.000254709 0.000115217
16.1988 0.00025984 0.000113938
16.2295 0.000260691 0.000114426
16.2602 0.000256533 0.000114163
16.2909 0.000249426 0.000114403
16.3216 0.000257759 0.000113473
16.3522 0.000257105 0.000114522
16.3829 0.000255944 0.000114769
16.4136 0.000253517 0.000112766
16.4443 0.000247918 0.000113248
16.475 0.000242742 0.000111348
16.5056 0.000246315 0.000112503
16.5363 0.000238255 0.000111601
16.567 0.000244007 0.00010979
16.5977 0.000246705 0.000109944
16.6284 0.000237599 0.000110316
16.659 0.000235818 0.000109802
16.6897 0.000238 0.000110209
16.7204 0.000234411 0.000109284
16.7511 0.000224385 0.000109115
16.7817 0.000227188 0.000108499
16.8124 0.000230335 0.000109408
16.8431 0.000225467 0.00010875
16.8738 0.000221172 0.000108952
16.9045 0.000228847 0.000107158
16.9351 0.000222362 0.000106574
16.9658 0.000225428 0.000106075
16.9965 0.000221243 0.000106394
17.0272 0.000218042 0.000105539
17.0579 0.000216672 0.000105003
17.0885 0.000221287 0.000104677
17.1192 0.000216078 0.000104835
17.1499 0.000215554 0.000104797
17.1806 0.000215837 0.000102077
17.2113 0.000213469 0.000104035
17.2419 0.000218468 0.000103626
17.2726 0.000211026 0.000104148
17.3033 0.00020901 0.000103809
17.334 0.000209691 0.000102646
17.3647 0.000206253 0.00010208
17.3953 0.000204078 0.000101597
17.426 0.000212828 0.000102708
17.4567 0.000205168 0.000100882
17.4874 0.00020895 0.00010069
17.5181 0.000206254 0.000101175
17.5487 0.000197094 0.000100037
17.5794 0.000196227 0.000100359
17.6101 0.000203172 0.000100895
17.6408 0.000193888 0.000100246
17.6715 0.000198316 9.76074e-05
17.7021 0.000201577 9.96521e-05
17.7328 0.000197721 9.89559e-05
17.7635 0.000193248 9.83497e-05
17.7942 0.000194717 9.85809e-05
17.8249 0.000190926 9.72298e-05
17.8555 0.000192166 9.75982e-05
17.8862 0.000189762 9.79991e-05
17.9169 0.00018785 9.64136e-05
17.9476 0.000187428 9.65117e-05
17.9783 0.000187271 9.66447e-05
18.0089 0.000192012 9.59614e-05
18.0396 0.000189812 9.70043e-05
18.0703 0.00017896 9.51504e-05
18.101 0.000183917 9.5135e-05
18.1317 0.000187844 9.50133e-05
18.1623 0.000186329 9.31239e-05
18.193 0.000183659 9.38424e-05
18.2237 0.000181209 9.35499e-05
18.2544 0.000179609 9.36954e-05
18.2851 0.000183547 9.40473e-05
18.3157 0.000182206 9.41333e-05
18.3464 0.000174222 9.30683e-05
18.3771 0.000180119 9.14483e-05
18.4078 0.000176301 9.18471e-05
18.4384 0.000171572 9.1849e-05
18.4691 0.000176351 9.13041e-05
18.4998 0.000169788 9.15465e-05
18.5305 0.000166288 8.95588e-05
18.5612 0.000168729 9.0227e-05
18.5918 0.000165783 9.10971e-05
18.6225 0.000162178 8.94215e-05
18.6532 0.000171208 9.06546e-05
18.6839 0.000167796 8.92899e-05
18.7146 0.000170018 9.02632e-05
18.7452 0.000160168 8.95466e-05
18.7759 0.000171726 8.96918e-05
18.8066 0.000153425 8.82866e-05
18.8373 0.000165459 8.7021e-05
18.868 0.000159761 8.82759e-05
18.8986 0.000163698 8.73025e-05
18.9293 0.00015851 8.82403e-05
18.96 0.00015747 8.75941e-05
18.9907 0.000155724 8.75902e-05
19.0214 0.000161365 8.58047e-05
19.052 0.000156394 8.59929e-05
19.0827 0.000159649 8.45751e-05
19.1134 0.000150556 8.54103e-05
19.1441 0.000156347 8.52002e-05
19.1748 0.00015365 8.50399e-05
19.2054 0.000151505 8.3379e-05
19.2361 0.00015217 8.52746e-05
19.2668 0.000151488 8.39134e-05
19.2975 0.000145322 8.43503e-05
19.3282 0.000151906 8.3526e-05
19.3588 0.000156725 8.41967e-05
19.3895 0.000149095 8.31819e-05
19.4202 0.000147567 8.27737e-05
19.4509 0.000148168 8.38035e-05
19.4816 0.000149235 8.25217e-05
19.5122 0.000144876 8.22176e-05
19.5429 0.000144525 8.14354e-05
19.5736 0.000142056 8.16091e-05
19.6043 0.000145392 8.1712e-05
19.635 0.000141866 8.08969e-05
19.6656 0.00014611 8.0325e-05
19.6963 0.000142798 7.97896e-05
19.727 0.00013953 8.04118e-05
19.7577 0.000137078 7.99618e-05
19.7884 0.000143046 7.94651e-05
19.819 0.000138483 7.92959e-05
19.8497 0.000139305 7.98361e-05
19.8804 0.000133758 7.89862e-05
19.9111 0.000137028 7.86624e-05
19.9418 0.000141797 7.78044e-05
19.9724 0.000129704 7.75486e-05
20.0031 0.000136845 7.839e-05
20.0338 0.000131688 7.71453e-05
20.0645 0.000128478 7.67543e-05
20.0951 0.000132368 7.69613e-05
20.1258 0.000126923 7.60617e-05
20.1565 0.000128001 7.61171e-05
20.1872 0.000127358 7.65355e-05
20.2179 0.000128237 7.54467e-05
20.2485 0.000125706 7.44362e-05
20.2792 0.000126034 7.51469e-05
20.3099 0.000124559 7.45362e-05
20.3406 0.000128983 7.43329e-05
20.3713 0.000124614 7.46131e-05
20.4019 0.000127284 7.48633e-05
20.4326 0.000124958 7.33151e-05
20.4633 0.000124524 7.45751e-05
20.494 0.000125379 7.29587e-05
20.5247 0.000120519 7.23699e-05
20.5553 0.000127177 7.36787e-05
20.586 0.000120052 7.28611e-05
20.6167 0.000118626 7.19707e-05
20.6474 0.000118026 7.17901e-05
20.6781 0.00011467 7.16735e-05
20.7087 0.000114686 7.16598e-05
20.7394 0.000117456 7.17103e-05
20.7701 0.000118309 7.09743e-05
20.8008 0.000116961 7.0905e-05
20.8315 0.000115223 7.12196e-05
20.8621 0.000117018 6.98374e-05
20.8928 0.000116429 7.02756e-05
20.9235 0.000117378 6.84665e-05
20.9542 0.000112526 6.99644e-05
20.9849 0.000110705 7.00033e-05
21.0155 0.000117311 6.84616e-05
21.0462 0.000113249 6.83511e-05
21.0769 0.000112898 6.87008e-05
21.1076 0.000110342 6.8242e-05
21.1383 0.000108937 6.78089e-05
21.1689 0.000109442 6.78201e-05
21.1996 0.000110459 6.77582e-05
21.2303 0.000109441 6.73064e-05
21.261 0.000107367 6.74962e-05
21.2917 0.00010802 6.65839e-05
21.3223 0.000111174 6.65706e-05
21.353 0.000108595 6.66731e-05
21.3837 0.000109216 6.54945e-05
21.4144 0.000103113 6.61084e-05
21.4451 0.00010769 6.51109e-05
21.4757 0.000110503 6.53986e-05
21.5064 0.000101708 6.4513e-05
21.5371 0.000106366 6.53209e-05
21.5678 0.000103956 6.45686e-05
21.5984 0.000102875 6.4383e-05
21.6291 0.000101425 6.53224e-05
21.6598 0.000101611 6.3711e-05
21.6905 9.79244e-05 6.41391e-05
21.7212 0.000104583 6.33187e-05
21.7518 9.76735e-05 6.34435e-05
21.7825 9.90897e-05 6.3377e-05
21.8132 0.000102044 6.23476e-05
21.8439 9.96032e-05 6.19392e-05
21.8746 9.70735e-05 6.21827e-05
21.9052 9.69388e-05 6.22563e-05
21.9359 9.93292e-05 6.19405e-05
21.9666 9.73465e-05 6.20387e-05
21.9973 9.389e-05 6.14894e-05
22.028 9.40933e-05 6.12079e-05
22.0586 9.68761e-05 6.06334e-05
22.0893 9.30584e-05 6.08132e-05
22.12 9.69198e-05 5.97024e-05
22.1507 9.58416e-05 5.99619e-05
22.1814 9.50639e-05 6.06451e-05
22.212 9.08755e-05 6.04316e-05
22.2427 8.78376e-05 6.01229e-05
22.2734 8.99383e-05 5.99377e-05
22.3041 9.29958e-05 5.92451e-05
22.3348 9.15518e-05 5.92635e-05
22.3654 8.74342e-05 5.8118e-05
22.3961 8.86583e-05 5.85949e-05
22.4268 8.96105e-05 5.80138e-05
22.4575 8.66156e-05 5.84176e-05
22.4882 8.86113e-05 5.81141e-05
22.5188 8.75763e-05 5.72645e-05
22.5495 8.66475e-05 5.66424e-05
22.5802 9.22437e-05 5.71054e-05
22.6109 8.51656e-05 5.68461e-05
22.6416 8.73256e-05 5.68025e-05
22.6722 8.52271e-05 5.67572e-05
22.7029 8.81161e-05 5.65677e-05
22.7336 7.78052e-05 5.59526e-05
22.7643 8.42828e-05 5.60128e-05
22.795 8.45167e-05 5.52664e-05
22.8256 8.51287e-05 5.5853e-05
22.8563 8.06272e-05 5.48314e-05
22.887 8.56817e-05 5.46275e-05
22.9177 8.34609e-05 5.46913e-05
22.9484 8.16766e-05 5.44818e-05
22.979 8.15724e-05 5.38587e-05
23.0097 8.20529e-05 5.38817e-05
23.0404 8.26584e-05 5.4104e-05
23.0711 7.71445e-05 5.2961e-05
23.1018 7.83182e-05 5.30768e-05
23.1324 7.98351e-05 5.27903e-05
23.1631 7.93926e-05 5.27827e-05
23.1938 8.09624e-05 5.30315e-05
23.2245 7.8527e-05 5.26172e-05
23.2551 7.57326e-05 5.18908e-05
23.2858 7.49919e-05 5.14024e-05
23.3165 7.79777e-05 5.22911e-05
23.3472 7.38587e-05 5.14345e-05
23.3779 7.75185e-05 5.16281e-05
23.4085 7.41835e-05 5.10161e-05
23.4392 7.5291e-05 5.09344e-05
23.4699 7.47465e-05 5.05455e-05
23.5006 7.29728e-05 5.02317e-05
23.5313 7.66596e-05 5.0308e-05
23.5619 7.29051e-05 5.0246e-05
23.5926 7.3363e-05 4.98002e-05
23.6233 7.3193e-05 4.91466e-05
23.654 7.13027e-05 4.88605e-05
23.6847 7.18866e-05 4.95091e-05
23.7153 7.13929e-05 4.92725e-05
23.746 7.23896e-05 4.8696e-05
23.7767 7.22414e-05 4.87168e-05
23.8074 6.89945e-05 4.83301e-05
23.8381 7.00527e-05 4.82587e-05
23.8687 6.91698e-05 4.82383e-05
23.8994 6.91335e-05 4.72914e-05
23.9301 7.11868e-05 4.78687e-05
23.9608 6.64937e-05 4.7366e-05
23.9915 7.00301e-05 4.70769e-05
24.0221 6.68792e-05 4.71622e-05
24.0528 6.43419e-05 4.59827e-05
24.0835 6.77863e-05 4.59389e-05
24.1142 6.29673e-05 4.57523e-05
24.1449 6.68802e-05 4.60092e-05
24.1755 6.54931e-05 4.59796e-05
24.2062 6.56428e-05 4.60565e-05
24.2369 6.47832e-05 4.50716e-05
24.2676 6.48562e-05 4.52903e-05
24.2983 6.33643e-05 4.46289e-05
24.3289 6.40456e-05 4.41167e-05
24.3596 6.37915e-05 4.41728e-05
24.3903 6.35516e-05 4.4843e-05
24.421 6.20233e-05 4.38421e-05
24.4517 6.30501e-05 4.39991e-05
24.4823 6.46451e-05 4.33485e-05
24.513 6.29318e-05 4.31447e-05
24.5437 6.03165e-05 4.30716e-05
24.5744 6.20689e-05 4.30053e-05
24.6051 6.08457e-05 4.29672e-05
24.6357 6.1581e-05 4.21766e-05
24.6664 5.6984e-05 4.23377e-05
24.6971 5.95053e-05 4.24391e-05
24.7278 6.2116e-05 4.18161e-05
24.7584 5.92582e-05 4.1434e-05
24.7891 6.42878e-05 4.12418e-05
24.8198 5.7215e-05 4.14079e-05
24.8505 5.78725e-05 4.07877e-05
24.8812 5.80009e-05 4.10963e-05
24.9118 5.62585e-05 4.02366e-05
24.9425 5.6137e-05 4.03104e-05
24.9732 5.70228e-05 4.01278e-05
25.0039 5.56258e-05 4.02668e-05
25.0346 5.64552e-05 4.00959e-05
25.0652 5.61876e-05 3.97857e-05
25.0959 5.60228e-05 3.92879e-05
25.1266 5.35016e-05 3.92322e-05
25.1573 5.39139e-05 3.88729e-05
25.188 5.35228e-05 3.90251e-05
25.2186 5.53635e-05 3.84391e-05
25.2493 5.28633e-05 3.84291e-05
25.28 5.48135e-05 3.82948e-05
25.3107 5.398e-05 3.82838e-05
25.3414 5.38743e-05 3.7573e-05
25.372 5.20838e-05 3.79293e-05
25.4027 5.24747e-05 3.71882e-05
25.4334 5.0389e-05 3.68316e-05
25.4641 4.9569e-05 3.73074e-05
25.4948 4.74335e-05 3.6791e-05
25.5254 5.00704e-05 3.67914e-05
25.5561 5.08145e-05 3.67422e-05
25.5868 4.79054e-05 3.65481e-05
25.6175 4.83716e-05 3.59756e-05
25.6482 4.98941e-05 3.58102e-05
25.6788 4.84419e-05 3.55146e-05
25.7095 4.91831e-05 3.54065e-05
25.7402 4.89088e-05 3.52518e-05
25.7709 4.86566e-05 3.48822e-05
25.8016 4.83844e-05 3.43034e-05
25.8322 4.79369e-05 3.4673e-05
25.8629 4.70466e-05 3.4512e-05
25.8936 4.65544e-05 3.40106e-05
25.9243 4.74578e-05 3.39275e-05
25.955 4.79836e-05 3.39555e-05
25.9856 4.5195e-05 3.31021e-05
26.0163 4.58876e-05 3.3471e-05
26.047 4.58733e-05 3.37113e-05
26.0777 4.69415e-05 3.32336e-05
26.1084 4.54255e-05 3.26069e-05
26.139 4.40473e-05 3.24284e-05
26.1697 4.60362e-05 3.23141e-05
26.2004 4.51438e-05 3.26603e-05
26.2311 4.46819e-05 3.22163e-05
26.2618 4.40526e-05 3.16858e-05
26.2924 4.28453e-05 3.17394e-05
26.3231 4.6213e-05 3.11442e-05
26.3538 4.24222e-05 3.10043e-05
26.3845 3.99642e-05 3.07693e-05
26.4151 4.39225e-05 3.07997e-05
26.4458 4.1277e-05 3.06014e-05
26.4765 4.04439e-05 3.04692e-05
26.5072 3.94605e-05 3.04459e-05
26.5379 3.99578e-05 3.03321e-05
26.5685 3.85414e-05 2.98629e-05
26.5992 3.82662e-05 2.96905e-05
26.6299 4.02376e-05 2.94497e-05
26.6606 3.77876e-05 2.94395e-05
26.6913 3.75536e-05 2.90867e-05
26.7219 4.03488e-05 2.87565e-05
26.7526 3.81363e-05 2.8637e-05
26.7833 3.96129e-05 2.85344e-05
26.814 3.60286e-05 2.85173e-05
26.8447 3.62355e-05 2.81417e-05
26.8753 3.87333e-05 2.81053e-05
26.906 3.8913e-05 2.77511e-05
26.9367 3.89735e-05 2.78943e-05
26.9674 3.60165e-05 2.72079e-05
26.9981 3.5819e-05 2.7097e-05
27.0287 3.60062e-05 2.68947e-05
27.0594 3.5166e-05 2.68437e-05
27.0901 3.52678e-05 2.61846e-05
27.1208 3.48601e-05 2.61924e-05
27.1515 3.46621e-05 2.60038e-05
27.1821 3.26549e-05 2.591e-05
27.2128 3.53846e-05 2.55251e-05
27.2435 3.75201e-05 2.56456e-05
27.2742 3.38807e-05 2.54387e-05
27.3049 3.39359e-05 2.49491e-05
27.3355 3.32783e-05 2.51161e-05
27.3662 3.39388e-05 2.4898e-05
27.3969 3.38275e-05 2.46369e-05
27.4276 3.30642e-05 2.4554e-05
27.4583 3.41591e-05 2.41363e-05
27.4889 3.09577e-05 2.41041e-05
27.5196 3.13677e-05 2.38057e-05
27.5503 3.12456e-05 2.35136e-05
27.581 2.87827e-05 2.34215e-05
27.6117 3.22467e-05 2.35378e-05
27.6423 3.03701e-05 2.26918e-05
27.673 3.12172e-05 2.26795e-05
27.7037 3.03173e-05 2.22369e-05
27.7344 2.83589e-05 2.25101e-05
27.7651 3.08927e-05 2.2208e-05
27.7957 3.14211e-05 2.23315e-05
27.8264 3.07006e-05 2.20086e-05
27.8571 2.99194e-05 2.15908e-05
27.8878 2.84291e-05 2.12157e-05
27.9185 2.77182e-05 2.12633e-05
27.9491 2.89828e-05 2.05607e-05
27.9798 2.67082e-05 2.09852e-05
28.0105 2.78619e-05 2.0874e-05
28.0412 2.53983e-05 2.07483e-05
28.0718 2.72818e-05 2.04588e-05
28.1025 2.5262e-05 1.99646e-05
28.1332 2.61749e-05 2.0294e-05
28.1639 2.56781e-05 1.95986e-05
28.1946 2.40893e-05 1.96689e-05
28.2252 2.6252e-05 1.94738e-05
28.2559 2.49957e-05 1.95015e-05
28.2866 2.59668e-05 1.93457e-05
28.3173 2.35632e-05 1.89368e-05
28.348 2.32738e-05 1.86363e-05
28.3786 2.32345e-05 1.85897e-05
28.4093 2.56601e-05 1.81535e-05
28.44 2.3292e-05 1.82789e-05
28.4707 2.47437e-05 1.78973e-05
28.5014 2.24026e-05 1.77625e-05
28.532 2.35382e-05 1.78162e-05
28.5627 2.11492e-05 1.72994e-05
28.5934 2.24818e-05 1.69744e-05
28.6241 2.40994e-05 1.71781e-05
28.6548 2.21698e-05 1.64913e-05
28.6854 2.23068e-05 1.65239e-05
28.7161 2.13205e-05 1.6426e-05
28.7468 2.03814e-05 1.60753e-05
28.7775 2.16853e-05 1.58351e-05
28.8082 2.39616e-05 1.61539e-05
28.8388 1.84164e-05 1.56118e-05
28.8695 2.0796e-05 1.55423e-05
28.9002 2.01322e-05 1.51043e-05
28.9309 1.9551e-05 1.50543e-05
28.9616 1.79933e-05 1.50173e-05
28.9922 2.09247e-05 1.46693e-05
29.0229 1.76997e-05 1.44169e-05
29.0536 1.88278e-05 1.41823e-05
29.0843 1.89066e-05 1.43242e-05
29.115 1.70101e-05 1.39655e-05
29.1456 1.64594e-05 1.38676e-05
29.1763 1.90058e-05 1.38081e-05
29.207 1.70284e-05 1.31769e-05
29.2377 1.86705e-05 1.33151e-05
29.2684 1.53574e-05 1.3091e-05
29.299 1.72378e-05 1.27542e-05
29.3297 1.92756e-05 1.26514e-05
29.3604 1.67587e-05 1.23614e-05
29.3911 1.54876e-05 1.23433e-05
29.4218 1.55563e-05 1.16772e-05
29.4524 1.61297e-05 1.17426e-05
29.4831 1.66336e-05 1.17542e-05
29.5138 1.42184e-05 1.19699e-05
29.5445 1.55584e-05 1.10816e-05
29.5751 1.23426e-05 1.1071e-05
29.6058 1.35206e-05 1.09055e-05
29.6365 1.36786e-05 1.11846e-05
29.6672 1.18494e-05 1.08641e-05
29.6979 1.48592e-05 1.04271e-05
29.7285 1.48626e-05 9.89965e-06
29.7592 1.33221e-05 1.00488e-05
29.7899 1.32414e-05 1.01461e-05
29.8206 1.20228e-05 9.6029e-06
29.8513 1.23603e-05 9.70142e-06
29.8819 1.19774e-05 9.46538e-06
29.9126 1.29797e-05 8.89697e-06
29.9433 1.43873e-05 9.18379e-06
29.974 1.38163e-05 8.95249e-06
30.0047 1.01316e-05 8.46923e-06
30.0353 1.00122e-05 8.29058e-06
30.066 1.00194e-05 7.9917e-06
30.0967 8.97694e-06 8.50957e-06
30.1274 1.11356e-05 8.02124e-06
30.1581 9.61808e-06 7.74618e-06
30.1887 1.01321e-05 7.2696e-06
30.2194 9.26653e-06 7.25643e-06
30.2501 8.02989e-06 6.78167e-06
30.2808 9.29805e-06 6.99182e-06
30.3115 8.76124e-06 6.78131e-06
30.3421 8.48672e-06 6.61893e-06
30.3728 9.70471e-06 6.49504e-06
30.4035 9.62804e-06 5.84638e-06
30.4342 7.92096e-06 5.99394e-06
30.4649 7.11604e-06 5.90836e-06
30.4955 5.11381e-06 5.72281e-06
30.5262 6.19572e-06 5.36158e-06
30.5569 7.62723e-06 5.69308e-06
30.5876 7.23388e-06 4.96511e-06
30.6183 5.24524e-06 4.97859e-06
30.6489 6.58927e-06 4.73573e-06
30.6796 6.11598e-06 4.49855e-06
30.7103 4.9106e-06 4.49357e-06
30.741 5.89819e-06 4.22482e-06
30.7717 4.40555e-06 4.08214e-06
30.8023 4.80729e-06 4.02263e-06
30.833 3.68837e-06 3.91116e-06
30.8637 3.99247e-06 3.57492e-06
30.8944 4.66307e-06 3.48071e-06
30.9251 5.43945e-06 3.33811e-06
30.9557 3.18551e-06 2.81636e-06
30.9864 2.91901e-06 2.89834e-06
31.0171 3.46842e-06 2.5527e-06
31.0478 2.30016e-06 2.5205e-06
31.0785 2.81735e-06 2.0867e-06
31.1091 3.14505e-06 2.26965e-06
31.1398 2.32763e-06 1.90523e-06
31.1705 1.47037e-06 1.94089e-06
31.2012 1.09516e-06 1.60454e-06
31.2318 9.70993e-07 1.61004e-06
31.2625 2.69914e-06 1.44054e-06
31.2932 -3.82814e-08 1.00978e-06
31.3239 4.03623e-07 1.14284e-06
31.3546 1.02352e-06 1.11689e-06
31.3852 -1.93887e-07 1.00407e-06


==> anc/CLASSICALSTATISTICAL/wRho_L1.25G0.5B1.0.txt <==
0 0 0
0.0306796 0.0164252 0.000481948
0.0613592 0.0323444 0.000795058
0.0920388 0.0513894 0.000949336
0.122718 0.0680141 0.00118475
0.153398 0.0863603 0.00136127
0.184078 0.104705 0.00189707
0.214757 0.123062 0.00255564
0.245437 0.136295 0.00275913
0.276117 0.164201 0.00343778
0.306796 0.189215 0.00428875
0.337476 0.216602 0.00345511
0.368155 0.243658 0.00536667
0.398835 0.275856 0.00601661
0.429515 0.286286 0.00592197
0.460194 0.335663 0.00653325
0.490874 0.373249 0.00776001
0.521553 0.412907 0.00975269
0.552233 0.465669 0.00835808
0.582913 0.485051 0.00684217
0.613592 0.575242 0.0122504
0.644272 0.618906 0.0125246
0.674952 0.713914 0.0123392
0.705631 0.790455 0.0154959
0.736311 0.887263 0.017304
0.76699 1.0019 0.020106
0.79767 1.07285 0.0181571
0.82835 1.25518 0.0260759
0.859029 1.43789 0.029596
0.889709 1.63845 0.0341587
0.920388 1.82826 0.0313613
0.951068 2.02844 0.0400684
0.981748 2.26881 0.0434895
1.01243 2.4954 0.0457049
1.04311 2.7184 0.0486912
1.07379 2.88912 0.0547328
1.10447 3.16537 0.0635036
1.13515 3.1258 0.0655296
1.16583 3.14871 0.055182
1.19651 3.22488 0.0489973
1.22718 2.90239 0.0561345
1.25786 2.77722 0.0493688
1.28854 2.50806 0.0425134
1.31922 2.2186 0.0437677
1.3499 2.08419 0.0426084
1.38058 1.86762 0.0420413
1.41126 1.69704 0.0326701
1.44194 1.53601 0.0361183
1.47262 1.33793 0.0233619
1.5033 1.23074 0.0234326
1.53398 1.06996 0.0265407
1.56466 0.950017 0.0178993
1.59534 0.85589 0.0144901
1.62602 0.756798 0.0184797
1.6567 0.732196 0.0141589
1.68738 0.639337 0.0121595
1.71806 0.576811 0.0103863
1.74874 0.529699 0.0112768
1.77942 0.495113 0.00898446
1.8101 0.453443 0.0106005
1.84078 0.409362 0.00760983
1.87146 0.370553 0.00748063
1.90214 0.346828 0.00799474
1.93282 0.316476 0.00737141
1.9635 0.290326 0.00669463
1.99418 0.261246 0.00667047
2.02485 0.252497 0.00593171
2.05553 0.236999 0.00406357
2.08621 0.219551 0.00395415
2.11689 0.211639 0.00452938
2.14757 0.193127 0.00429547
2.17825 0.188461 0.00539714
2.20893 0.180179 0.00402292
2.23961 0.166091 0.00442307
2.27029 0.152502 0.00269419
2.30097 0.145816 0.00270597
2.33165 0.135215 0.00294912
2.36233 0.13158 0.00317938
2.39301 0.128569 0.00315509
2.42369 0.119654 0.00336693
2.45437 0.113403 0.00257477
2.48505 0.107335 0.00263918
2.51573 0.100076 0.00226745
2.54641 0.0958677 0.00213059
2.57709 0.0921905 0.00224776
2.60777 0.0863354 0.00203829
2.63845 0.0846743 0.00182605
2.66913 0.0792089 0.00249025
2.69981 0.0790786 0.00154383
2.73049 0.0752478 0.00191765
2.76117 0.0711238 0.00179406
2.79185 0.0674895 0.00169853
2.82252 0.0632285 0.0016289
2.8532 0.0613692 0.00161258
2.88388 0.060827 0.00145347
2.91456 0.0582133 0.00132781
2.94524 0.0578976 0.00159399
2.97592 0.0551958 0.0011695
3.0066 0.0507899 0.00126611
3.03728 0.0509696 0.00127847
3.06796 0.0470902 0.00124243
3.09864 0.0456134 0.00121745
3.12932 0.0437723 0.00143089
3.16 0.0424776 0.00139432
3.19068 0.0401815 0.00141217
3.22136 0.0407086 0.00103663
3.25204 0.0402139 0.00102433
3.28272 0.0390648 0.00117387
3.3134 0.0366884 0.00105483
3.34408 0.0364119 0.000897353
3.37476 0.0349087 0.00112064
3.40544 0.033376 0.00109038
3.43612 0.0319676 0.00111301
3.4668 0.0309705 0.000859416
3.49748 0.0303483 0.00125535
3.52816 0.0307054 0.000954826
3.55884 0.0289155 0.000864644
3.58952 0.0268275 0.00084243
3.62019 0.0267407 0.000982605
3.65087 0.0270134 0.000905963
3.68155 0.0256872 0.000717886
3.71223 0.0251953 0.00064578
3.74291 0.0246126 0.000837794
3.77359 0.0232338 0.000734675
3.80427 0.0236181 0.000763994
3.83495 0.0217986 0.000756822
3.86563 0.0209227 0.000918053
3.89631 0.0215582 0.000807979
3.92699 0.0209781 0.000905854
3.95767 0.0193837 0.000816708
3.98835 0.0201346 0.000726949
4.01903 0.0191261 0.00074154
4.04971 0.0186159 0.00079511
4.08039 0.0174033 0.000810155
4.11107 0.0173113 0.000736726
4.14175 0.0165111 0.000701432
4.17243 0.0161198 0.000625666
4.20311 0.0164681 0.000637802
4.23379 0.0160754 0.000741156
4.26447 0.0156387 0.000631041
4.29515 0.0150552 0.000701069
4.32583 0.0146957 0.000700892
4.35651 0.0143408 0.000645991
4.38719 0.0139729 0.000697166
4.41786 0.0133671 0.000559435
4.44854 0.0133628 0.000646989
4.47922 0.0129667 0.000606043
4.5099 0.0123883 0.000671064
4.54058 0.012137 0.000598557
4.57126 0.0121342 0.000623183
4.60194 0.012073 0.000551035
4.63262 0.0119753 0.000582431
4.6633 0.0119621 0.00055087
4.69398 0.0109623 0.000583523
4.72466 0.0114087 0.000570055
4.75534 0.0105725 0.000569049
4.78602 0.0104861 0.000679382
4.8167 0.0101325 0.000533736
4.84738 0.0100933 0.000542762
4.87806 0.00988512 0.000529743
4.90874 0.00961349 0.000547815
4.93942 0.00942833 0.000554139
4.9701 0.00924928 0.000500955
5.00078 0.00854419 0.000492128
5.03146 0.00912092 0.00053938
5.06214 0.00870503 0.00050356
5.09282 0.00837859 0.000562027
5.1235 0.0086504 0.000529023
5.15418 0.00834533 0.000519063
5.18486 0.00773545 0.000526519
5.21553 0.00813438 0.000571381
5.24621 0.00806153 0.00053066
5.27689 0.00777864 0.000483495
5.30757 0.00757528 0.000472809
5.33825 0.00771549 0.000534306
5.36893 0.00736281 0.000459608
5.39961 0.00743888 0.000467795
5.43029 0.00706999 0.000458402
5.46097 0.00668692 0.000483659
5.49165 0.00676467 0.000458936
5.52233 0.00669788 0.000419655
5.55301 0.00646149 0.000483598
5.58369 0.006327 0.000484492
5.61437 0.00650564 0.000407118
5.64505 0.00616123 0.000438209
5.67573 0.00617776 0.000411276
5.70641 0.00601065 0.000440031
5.73709 0.00598529 0.000435144
5.76777 0.00584744 0.000430573
5.79845 0.00562265 0.000427053
5.82913 0.00563816 0.00039418
5.85981 0.00561472 0.000425896
5.89049 0.005535 0.000436001
5.92117 0.00540134 0.000427988
5.95185 0.00529721 0.000449318
5.98253 0.0052464 0.000404753
6.0132 0.00506675 0.000398216
6.04388 0.00484681 0.000438911
6.07456 0.0048515 0.00041546
6.10524 0.00485807 0.000389559
6.13592 0.00489392 0.000419614
6.1666 0.00462462 0.000400646
6.19728 0.00461568 0.000415321
6.22796 0.00474455 0.000386624
6.25864 0.00449387 0.00041664
6.28932 0.00450608 0.000409273
6.32 0.00433399 0.000387987
6.35068 0.00427575 0.000397382
6.38136 0.00421108 0.000364634
6.41204 0.0042081 0.000356884
6.44272 0.0041561 0.000379139
6.4734 0.00400626 0.00038494
6.50408 0.00384628 0.000389867
6.53476 0.00392516 0.000383603
6.56544 0.0038591 0.000375528
6.59612 0.00362265 0.000360366
6.6268 0.0037952 0.000362351
6.65748 0.00371598 0.000381034
6.68816 0.00360894 0.000365281
6.71884 0.00355375 0.000354075
6.74952 0.00352913 0.000381545
6.7802 0.00362341 0.000359501
6.81087 0.00349623 0.000349268
6.84155 0.00342622 0.000356076
6.87223 0.00330964 0.000365563
6.90291 0.00327207 0.000350054
6.93359 0.00333739 0.000341211
6.96427 0.00318454 0.000346023
6.99495 0.00311369 0.000358922
7.02563 0.00308091 0.000349998
7.05631 0.00299912 0.000341593
7.08699 0.00312413 0.000342437
7.11767 0.00308117 0.000341431
7.14835 0.00303071 0.000344366
7.17903 0.002957 0.000346832
7.20971 0.00289264 0.000338609
7.24039 0.0029323 0.000316011
7.27107 0.00284818 0.00032046
7.30175 0.00289304 0.000331991
7.33243 0.00274085 0.000335224
7.36311 0.00278074 0.000333706
7.39379 0.00275408 0.000323241
7.42447 0.00262902 0.000317491
7.45515 0.00268347 0.000310641
7.48583 0.00250503 0.000323613
7.51651 0.00253251 0.000313875
7.54719 0.00251293 0.000314695
7.57787 0.00249954 0.000318388
7.60854 0.00244656 0.00031595
7.63922 0.00258877 0.000319747
7.6699 0.00239411 0.000309348
7.70058 0.00244615 0.000294204
7.73126 0.00239988 0.000304847
7.76194 0.00237034 0.000295708
7.79262 0.00233024 0.000286537
7.8233 0.00226831 0.000309347
7.85398 0.00229107 0.000297051
7.88466 0.00215778 0.000292791
7.91534 0.00216948 0.000300108
7.94602 0.00215687 0.000278716
7.9767 0.00217687 0.000293207
8.00738 0.00212235 0.00029854
8.03806 0.00210281 0.000294875
8.06874 0.00212778 0.00028226
8.09942 0.00213642 0.000286774
8.1301 0.00205626 0.000292719
8.16078 0.00199151 0.000286151
8.19146 0.00201444 0.000280746
8.22214 0.00194791 0.000282931
8.25282 0.00189167 0.00027283
8.2835 0.00194097 0.000292871
8.31418 0.00191868 0.000273759
8.34486 0.00187254 0.000271788
8.37554 0.0018331 0.000281444
8.40621 0.00184382 0.000280357
8.43689 0.00178856 0.000278876
8.46757 0.00181655 0.000269761
8.49825 0.00183955 0.000268432
8.52893 0.00170113 0.00028146
8.55961 0.00176153 0.000272563
8.59029 0.00179392 0.000278557
8.62097 0.00172239 0.00026855
8.65165 0.0016353 0.000263011
8.68233 0.00175465 0.000273902
8.71301 0.00170428 0.000257555
8.74369 0.00162355 0.000261505
8.77437 0.00167243 0.000262853
8.80505 0.0016177 0.000254984
8.83573 0.00157379 0.000253277
8.86641 0.0015702 0.000257954
8.89709 0.00156928 0.000255138
8.92777 0.00149164 0.000254838
8.95845 0.00148996 0.000260237
8.98913 0.00151423 0.000258636
9.01981 0.00148215 0.000259281
9.05049 0.00148628 0.000248297
9.08117 0.00144203 0.000252922
9.11185 0.00147319 0.000246802
9.14253 0.00145089 0.000245907
9.17321 0.00140605 0.000243785
9.20388 0.00142011 0.000242347
9.23456 0.00140676 0.000249696
9.26524 0.00135034 0.000246749
9.29592 0.00136131 0.000250483
9.3266 0.00137002 0.000237845
9.35728 0.00130019 0.00024154
9.38796 0.00135006 0.000239475
9.41864 0.0013148 0.000239172
9.44932 0.00130094 0.000232978
9.48 0.00133385 0.000238481
9.51068 0.00125239 0.000240994
9.54136 0.00127728 0.000230109
9.57204 0.00123414 0.000231896
9.60272 0.00120704 0.000240106
9.6334 0.00122009 0.000234644
9.66408 0.00123645 0.000234552
9.69476 0.00118433 0.000231185
9.72544 0.00122295 0.000234969
9.75612 0.00117643 0.000227619
9.7868 0.00112227 0.00022653
9.81748 0.00114736 0.000233305
9.84816 0.00112722 0.000230469
9.87884 0.00113343 0.00022462
9.90952 0.00115787 0.000224813
9.9402 0.00115345 0.000221568
9.97088 0.00112297 0.000217986
10.0016 0.00111177 0.000222217
10.0322 0.00108183 0.000218459
10.0629 0.00108317 0.00022268
10.0936 0.00105246 0.000226265
10.1243 0.00108569 0.000219717
10.155 0.0010151 0.000224018
10.1856 0.00101765 0.000220311
10.2163 0.00102476 0.000222237
10.247 0.00099727 0.000218006
10.2777 0.000989347 0.000214148
10.3084 0.00100332 0.000215384
10.339 0.00099497 0.000208994
10.3697 0.000981753 0.00021112
10.4004 0.000945943 0.000211345
10.4311 0.000971355 0.000211522
10.4617 0.000943431 0.000208202
10.4924 0.000935396 0.000207235
10.5231 0.000936078 0.000210881
10.5538 0.000937856 0.000206774
10.5845 0.00092846 0.000205596
10.6151 0.000907479 0.000208053
10.6458 0.000892341 0.000207612
10.6765 0.000877453 0.000208394
10.7072 0.000907941 0.000209412
10.7379 0.000883634 0.000202528
10.7685 0.000872074 0.000207489
10.7992 0.000869724 0.00020494
10.8299 0.000850647 0.000199542
10.8606 0.000894286 0.00019936
10.8913 0.00083739 0.000198035
10.9219 0.000826915 0.000197792
10.9526 0.000849258 0.000197983
10.9833 0.000836162 0.000199483
11.014 0.000819672 0.00020089
11.0447 0.000798084 0.000200015
11.0753 0.000841824 0.000196624
11.106 0.000820576 0.000200071
11.1367 0.000785146 0.000193783
11.1674 0.000779908 0.000194648
11.1981 0.000796634 0.000190602
11.2287 0.00079959 0.00020027
11.2594 0.000816034 0.000193141
11.2901 0.000730503 0.000191131
11.3208 0.000736188 0.000186315
11.3515 0.000749525 0.000194934
11.3821 0.000725261 0.000188193
11.4128 0.000732514 0.000186772
11.4435 0.000751104 0.000192468
11.4742 0.000718551 0.000186709
11.5049 0.000710527 0.000184613
11.5355 0.000720387 0.000188226
11.5662 0.000706689 0.000185262
11.5969 0.000692941 0.000188645
11.6276 0.000711676 0.000187147
11.6583 0.000661459 0.000184748
11.6889 0.000693797 0.000182227
11.7196 0.000688333 0.000183519
11.7503 0.000682239 0.000181608
11.781 0.000677922 0.000179353
11.8117 0.000699541 0.00018505
11.8423 0.000671085 0.000179662
11.873 0.000653372 0.000175769
11.9037 0.000660696 0.000177875
11.9344 0.000650736 0.000177931
11.9651 0.00064283 0.000176703
11.9957 0.00063656 0.000176258
12.0264 0.000645888 0.000178902
12.0571 0.000629669 0.000175983
12.0878 0.000641299 0.000171222
12.1184 0.000609088 0.000174992
12.1491 0.000623455 0.000174378
12.1798 0.000627268 0.000173136
12.2105 0.000597915 0.000172406
12.2412 0.000619626 0.00017301
12.2718 0.000603853 0.000173198
12.3025 0.00057434 0.000169459
12.3332 0.000603164 0.000168544
12.3639 0.000571508 0.000166831
12.3946 0.000595509 0.00016648
12.4252 0.000585092 0.000168983
12.4559 0.00058736 0.000170599
12.4866 0.00055279 0.000168971
12.5173 0.0005591 0.000164517
12.548 0.0005751 0.000166774
12.5786 0.000566316 0.000166197
12.6093 0.00055124 0.000168591
12.64 0.000541271 0.000167155
12.6707 0.00053966 0.000167965
12.7014 0.000535105 0.000164713
12.732 0.000549623 0.000162827
12.7627 0.000558119 0.00016678
12.7934 0.000528351 0.00016113
12.8241 0.000530926 0.000161236
12.8548 0.000525486 0.000159572
12.8854 0.000529162 0.000159265
12.9161 0.000517165 0.000162597
12.9468 0.000511974 0.000158085
12.9775 0.000492571 0.000160724
13.0082 0.00050152 0.000158411
13.0388 0.00050307 0.000162797
13.0695 0.000497485 0.000158352
13.1002 0.000496576 0.000158546
13.1309 0.000491826 0.000157308
13.1616 0.00049325 0.00015504
13.1922 0.000487366 0.000157456
13.2229 0.000477097 0.00015699
13.2536 0.000470765 0.000153222
13.2843 0.000482778 0.000156552
13.315 0.00048176 0.000152768
13.3456 0.000485877 0.000152662
13.3763 0.000460206 0.000155203
13.407 0.000459884 0.000150362
13.4377 0.000451446 0.000156028
13.4684 0.000446748 0.000150757
13.499 0.000449008 0.000148809
13.5297 0.000442692 0.00015139
13.5604 0.000444532 0.000151463
13.5911 0.000443692 0.000146818
13.6217 0.000435731 0.000146205
13.6524 0.000432395 0.000149475
13.6831 0.000438729 0.000148735
13.7138 0.000431201 0.000147437
13.7445 0.000432924 0.000148683
13.7751 0.000409359 0.000146706
13.8058 0.000439145 0.000143088
13.8365 0.000422127 0.00014559
13.8672 0.000427656 0.000144636
13.8979 0.000413814 0.000144909
13.9285 0.000413871 0.000144677
13.9592 0.000408827 0.00014303
13.9899 0.000397234 0.000143736
14.0206 0.000394241 0.000143667
14.0513 0.000391764 0.00014014
14.0819 0.000399349 0.000143217
14.1126 0.000401384 0.000142899
14.1433 0.000407287 0.000140022
14.174 0.000394642 0.000140691
14.2047 0.000373509 0.000142706
14.2353 0.000374084 0.000139153
14.266 0.00039093 0.000141236
14.2967 0.00037983 0.000137945
14.3274 0.000391614 0.000139421
14.3581 0.000379247 0.000138341
14.3887 0.000368826 0.000141117
14.4194 0.000364928 0.000139532
14.4501 0.000369965 0.00013529
14.4808 0.000367271 0.000137196
14.5115 0.000373362 0.000136375
14.5421 0.000361083 0.000134772
14.5728 0.000346257 0.000134344
14.6035 0.000360875 0.000135703
14.6342 0.000359361 0.000134549
14.6649 0.000363622 0.000135779
14.6955 0.000348677 0.00013477
14.7262 0.000354903 0.000132584
14.7569 0.000349524 0.000132962
14.7876 0.000343354 0.000134032
14.8183 0.000353632 0.000131099
14.8489 0.000345085 0.000133046
14.8796 0.00033461 0.000129784
14.9103 0.0003409 0.000129409
14.941 0.000337265 0.000129818
14.9717 0.0003394 0.000130308
15.0023 0.000331393 0.000130038
15.033 0.000327988 0.000130903
15.0637 0.000325669 0.000128802
15.0944 0.000324474 0.000129109
15.1251 0.000321388 0.000127594
15.1557 0.000323015 0.000126763
15.1864 0.000315687 0.000129027
15.2171 0.000320422 0.000126578
15.2478 0.000308899 0.000126926
15.2784 0.000306616 0.000125099
15.3091 0.00030944 0.000123882
15.3398 0.000319616 0.000125958
15.3705 0.000292874 0.000124226
15.4012 0.00030664 0.000125428
15.4318 0.000313014 0.000123747
15.4625 0.000306823 0.000121767
15.4932 0.00030916 0.000122477
15.5239 0.000292895 0.000123487
15.5546 0.000297407 0.000121947
15.5852 0.000293047 0.000122661
15.6159 0.000288979 0.000122091
15.6466 0.000292752 0.000121996
15.6773 0.000297273 0.000122539
15.708 0.000281248 0.00011937
15.7386 0.0002812 0.000120218
15.7693 0.000293996 0.000120288
15.8 0.000277055 0.000118372
15.8307 0.000278134 0.000120294
15.8614 0.000289013 0.000119497
15.892 0.000286501 0.000119271
15.9227 0.000273286 0.000118616
15.9534 0.00027783 0.00011985
15.9841 0.000272951 0.000115793
16.0148 0.000276867 0.000117711
16.0454 0.000274359 0.000116364
16.0761 0.000271177 0.000115748
16.1068 0.000253424 0.000114853
16.1375 0.000261184 0.000115689
16.1682 0.000259954 0.000114687
16.1988 0.000265129 0.000113459
16.2295 0.000265972 0.000114048
16.2602 0.000261819 0.000113668
16.2909 0.000254618 0.000114063
16.3216 0.000262995 0.000113042
16.3522 0.000262261 0.000113933
16.3829 0.000261108 0.000114414
16.4136 0.000258651 0.000112365
16.4443 0.000253036 0.000112893
16.475 0.000247794 0.000110918
16.5056 0.000251469 0.000112155
16.5363 0.000243372 0.00011124
16.567 0.00024908 0.00010931
16.5977 0.000251784 0.000109484
16.6284 0.000242627 0.000109814
16.659 0.000240823 0.000109376
16.6897 0.00024298 0.000109733
16.7204 0.000239411 0.000108862
16.7511 0.000229425 0.00010873
16.7817 0.000232153 0.000108024
16.8124 0.000235261 0.000108919
16.8431 0.000230426 0.000108319
16.8738 0.000226118 0.0001085
16.9045 0.000233751 0.000106823
16.9351 0.000227246 0.00010613
16.9658 0.000230313 0.000105694
16.9965 0.000226113 0.000106077
17.0272 0.00022291 0.000105134
17.0579 0.000221486 0.000104708
17.0885 0.00022612 0.000104227
17.1192 0.000220855 0.000104423
17.1499 0.000220304 0.000104466
17.1806 0.000220615 0.00010167
17.2113 0.000218243 0.000103625
17.2419 0.000223209 0.00010325
17.2726 0.000215785 0.000103726
17.3033 0.000213729 0.000103387
17.334 0.000214363 0.00010218
17.3647 0.000210933 0.000101612
17.3953 0.000208724 0.000101142
17.426 0.000217495 0.0001023
17.4567 0.000209821 0.000100472
17.4874 0.000213619 0.000100335
17.5181 0.000210828 0.000100743
17.5487 0.00020167 9.97469e-05
17.5794 0.000200803 9.99978e-05
17.6101 0.00020774 0.000100458
17.6408 0.0001984 9.99299e-05
17.6715 0.000202886 9.71951e-05
17.7021 0.000206095 9.9241e-05
17.7328 0.000202205 9.85382e-05
17.7635 0.000197758 9.79464e-05
17.7942 0.000199165 9.8171e-05
17.8249 0.000195353 9.67954e-05
17.8555 0.000196593 9.71478e-05
17.8862 0.000194188 9.75834e-05
17.9169 0.000192287 9.59852e-05
17.9476 0.000191796 9.6097e-05
17.9783 0.000191621 9.62155e-05
18.0089 0.000196332 9.55814e-05
18.0396 0.000194154 9.66484e-05
18.0703 0.000183298 9.48153e-05
18.101 0.000188266 9.47596e-05
18.1317 0.00019213 9.48026e-05
18.1623 0.000190635 9.27157e-05
18.193 0.000187923 9.34227e-05
18.2237 0.000185452 9.32349e-05
18.2544 0.000183859 9.33064e-05
18.2851 0.000187778 9.36745e-05
18.3157 0.000186479 9.37524e-05
18.3464 0.000178422 9.2685e-05
18.3771 0.000184293 9.11073e-05
18.4078 0.000180501 9.15269e-05
18.4384 0.000175733 9.14938e-05
18.4691 0.000180488 9.09554e-05
18.4998 0.000173923 9.11181e-05
18.5305 0.00017038 8.91972e-05
18.5612 0.000172865 8.9863e-05
18.5918 0.00016988 9.07042e-05
18.6225 0.000166255 8.90486e-05
18.6532 0.000175279 9.03419e-05
18.6839 0.000171818 8.89608e-05
18.7146 0.000174032 8.98842e-05
18.7452 0.000164228 8.92056e-05
18.7759 0.000175745 8.93164e-05
18.8066 0.000157419 8.79126e-05
18.8373 0.000169427 8.66125e-05
18.868 0.000163756 8.79471e-05
18.8986 0.000167663 8.69281e-05
18.9293 0.000162487 8.79142e-05
18.96 0.000161447 8.72586e-05
18.9907 0.00015964 8.72803e-05
19.0214 0.000165266 8.53755e-05
19.052 0.000160266 8.5699e-05
19.0827 0.000163547 8.42092e-05
19.1134 0.000154388 8.50677e-05
19.1441 0.000160237 8.4841e-05
19.1748 0.000157467 8.47266e-05
19.2054 0.00015536 8.30397e-05
19.2361 0.000155989 8.49619e-05
19.2668 0.000155292 8.36169e-05
19.2975 0.000149159 8.40277e-05
19.3282 0.000155683 8.32758e-05
19.3588 0.000160475 8.38227e-05
19.3895 0.000152865 8.28617e-05
19.4202 0.000151301 8.24527e-05
19.4509 0.000151947 8.33961e-05
19.4816 0.00015295 8.21479e-05
19.5122 0.000148566 8.18946e-05
19.5429 0.000148257 8.11346e-05
19.5736 0.00014573 8.12554e-05
19.6043 0.000149052 8.13879e-05
19.635 0.000145506 8.05638e-05
19.6656 0.00014973 7.99659e-05
19.6963 0.000146466 7.94475e-05
19.727 0.000143166 8.01382e-05
19.7577 0.00014069 7.96791e-05
19.7884 0.000146655 7.9175e-05
19.819 0.000142052 7.90414e-05
19.8497 0.000142893 7.95e-05
19.8804 0.000137356 7.86684e-05
19.9111 0.000140516 7.836e-05
19.9418 0.000145347 7.75339e-05
19.9724 0.000133235 7.72492e-05
20.0031 0.00014035 7.79996e-05
20.0338 0.000135183 7.68568e-05
20.0645 0.000131932 7.64263e-05
20.0951 0.000135842 7.66543e-05
20.1258 0.00013037 7.57653e-05
20.1565 0.00013147 7.58715e-05
20.1872 0.000130832 7.623e-05
20.2179 0.000131684 7.51565e-05
20.2485 0.000129135 7.41445e-05
20.2792 0.000129421 7.48333e-05
20.3099 0.000127909 7.42338e-05
20.3406 0.000132345 7.40863e-05
20.3713 0.000127954 7.43582e-05
20.4019 0.000130625 7.4537e-05
20.4326 0.000128298 7.30208e-05
20.4633 0.000127836 7.42665e-05
20.494 0.000128673 7.26792e-05
20.5247 0.000123806 7.20665e-05
20.5553 0.000130496 7.33659e-05
20.586 0.000123353 7.25939e-05
20.6167 0.000121868 7.16538e-05
20.6474 0.000121273 7.15282e-05
20.6781 0.00011789 7.14304e-05
20.7087 0.000117923 7.13621e-05
20.7394 0.00012071 7.14098e-05
20.7701 0.000121546 7.06539e-05
20.8008 0.000120189 7.06236e-05
20.8315 0.000118435 7.09539e-05
20.8621 0.000120227 6.95851e-05
20.8928 0.000119584 7.0035e-05
20.9235 0.000120541 6.81428e-05
20.9542 0.000115666 6.97596e-05
20.9849 0.000113824 6.97222e-05
21.0155 0.000120474 6.82102e-05
21.0462 0.000116321 6.80828e-05
21.0769 0.000116002 6.84708e-05
21.1076 0.000113397 6.79511e-05
21.1383 0.000112008 6.74831e-05
21.1689 0.000112567 6.75749e-05
21.1996 0.000113536 6.73933e-05
21.2303 0.000112524 6.70733e-05
21.261 0.000110364 6.72039e-05
21.2917 0.000111073 6.63308e-05
21.3223 0.000114191 6.62972e-05
21.353 0.000111583 6.64365e-05
21.3837 0.00011221 6.52128e-05
21.4144 0.000106078 6.58654e-05
21.4451 0.000110626 6.48528e-05
21.4757 0.0001135 6.51327e-05
21.5064 0.000104626 6.42283e-05
21.5371 0.000109304 6.50707e-05
21.5678 0.000106895 6.43167e-05
21.5984 0.000105756 6.41187e-05
21.6291 0.000104332 6.51183e-05
21.6598 0.000104492 6.34346e-05
21.6905 0.000100791 6.38952e-05
21.7212 0.000107443 6.30575e-05
21.7518 0.000100546 6.31778e-05
21.7825 0.000101958 6.31046e-05
21.8132 0.000104857 6.21536e-05
21.8439 0.000102444 6.16968e-05
21.8746 9.98879e-05 6.19399e-05
21.9052 9.97422e-05 6.20155e-05
21.9359 0.000102109 6.16966e-05
21.9666 0.000100131 6.179e-05
21.9973 9.67003e-05 6.12271e-05
22.028 9.6851e-05 6.09365e-05
22.0586 9.96344e-05 6.04037e-05
22.0893 9.57986e-05 6.05919e-05
22.12 9.96685e-05 5.94488e-05
22.1507 9.85577e-05 5.97214e-05
22.1814 9.77624e-05 6.04058e-05
22.212 9.35476e-05 6.01549e-05
22.2427 9.05328e-05 5.98766e-05
22.2734 9.25983e-05 5.96823e-05
22.3041 9.56503e-05 5.89936e-05
22.3348 9.42051e-05 5.90454e-05
22.3654 9.0078e-05 5.79033e-05
22.3961 9.13213e-05 5.84069e-05
22.4268 9.22263e-05 5.77788e-05
22.4575 8.91972e-05 5.8143e-05
22.4882 9.12242e-05 5.79173e-05
22.5188 9.01803e-05 5.69806e-05
22.5495 8.92508e-05 5.6421e-05
22.5802 9.48087e-05 5.69018e-05
22.6109 8.76978e-05 5.6605e-05
22.6416 8.98845e-05 5.65852e-05
22.6722 8.7769e-05 5.65131e-05
22.7029 9.06114e-05 5.63552e-05
22.7336 8.03107e-05 5.57695e-05
22.7643 8.68443e-05 5.57957e-05
22.795 8.69986e-05 5.50152e-05
22.8256 8.75978e-05 5.56353e-05
22.8563 8.31108e-05 5.46055e-05
22.887 8.81614e-05 5.43757e-05
22.9177 8.59232e-05 5.44998e-05
22.9484 8.41157e-05 5.42676e-05
22.979 8.40203e-05 5.36091e-05
23.0097 8.44921e-05 5.3668e-05
23.0404 8.50809e-05 5.39168e-05
23.0711 7.95173e-05 5.27239e-05
23.1018 8.07248e-05 5.28621e-05
23.1324 8.22256e-05 5.25527e-05
23.1631 8.1813e-05 5.25197e-05
23.1938 8.33408e-05 5.28121e-05
23.2245 8.08596e-05 5.24034e-05
23.2551 7.8089e-05 5.16962e-05
23.2858 7.72834e-05 5.1194e-05
23.3165 8.02982e-05 5.20935e-05
23.3472 7.61917e-05 5.12106e-05
23.3779 7.98498e-05 5.14129e-05
23.4085 7.64787e-05 5.08508e-05
23.4392 7.75972e-05 5.07569e-05
23.4699 7.70164e-05 5.03589e-05
23.5006 7.52783e-05 4.99954e-05
23.5313 7.8943e-05 5.00869e-05
23.5619 7.51901e-05 5.00377e-05
23.5926 7.56201e-05 4.95803e-05
23.6233 7.54519e-05 4.8968e-05
23.654 7.35097e-05 4.86473e-05
23.6847 7.40612e-05 4.9334e-05
23.7153 7.36177e-05 4.90828e-05
23.746 7.45298e-05 4.84776e-05
23.7767 7.43897e-05 4.85528e-05
23.8074 7.11511e-05 4.81527e-05
23.8381 7.21922e-05 4.80711e-05
23.8687 7.13211e-05 4.80468e-05
23.8994 7.12743e-05 4.70844e-05
23.9301 7.33276e-05 4.7705e-05
23.9608 6.85933e-05 4.71637e-05
23.9915 7.21295e-05 4.68704e-05
24.0221 6.89632e-05 4.693e-05
24.0528 6.64185e-05 4.58101e-05
24.0835 6.98499e-05 4.57486e-05
24.1142 6.50461e-05 4.556e-05
24.1449 6.89462e-05 4.58233e-05
24.1755 6.75442e-05 4.58259e-05
24.2062 6.76688e-05 4.58694e-05
24.2369 6.68551e-05 4.48907e-05
24.2676 6.68861e-05 4.51229e-05
24.2983 6.53595e-05 4.4426e-05
24.3289 6.6058e-05 4.39436e-05
24.3596 6.58014e-05 4.40201e-05
24.3903 6.55382e-05 4.46828e-05
24.421 6.39886e-05 4.36735e-05
24.4517 6.50018e-05 4.37856e-05
24.4823 6.65712e-05 4.31764e-05
24.513 6.49111e-05 4.29993e-05
24.5437 6.22795e-05 4.28963e-05
24.5744 6.39838e-05 4.28258e-05
24.6051 6.27414e-05 4.28121e-05
24.6357 6.34858e-05 4.20159e-05
24.6664 5.88742e-05 4.21615e-05
24.6971 6.14096e-05 4.22677e-05
24.7278 6.40062e-05 4.16592e-05
24.7584 6.11504e-05 4.12654e-05
24.7891 6.61348e-05 4.10624e-05
24.8198 5.90531e-05 4.12499e-05
24.8505 5.97035e-05 4.06166e-05
24.8812 5.98849e-05 4.09484e-05
24.9118 5.80653e-05 4.00838e-05
24.9425 5.79725e-05 4.01426e-05
24.9732 5.88482e-05 3.99707e-05
25.0039 5.74031e-05 4.00728e-05
25.0346 5.82702e-05 3.99543e-05
25.0652 5.79592e-05 3.96323e-05
25.0959 5.77912e-05 3.91145e-05
25.1266 5.52406e-05 3.90465e-05
25.1573 5.56889e-05 3.8716e-05
25.188 5.53095e-05 3.88601e-05
25.2186 5.70972e-05 3.82532e-05
25.2493 5.45732e-05 3.8281e-05
25.28 5.65272e-05 3.81214e-05
25.3107 5.56749e-05 3.81225e-05
25.3414 5.55358e-05 3.74003e-05
25.372 5.3756e-05 3.77687e-05
25.4027 5.41482e-05 3.70361e-05
25.4334 5.20597e-05 3.66515e-05
25.4641 5.12402e-05 3.71739e-05
25.4948 4.91132e-05 3.66426e-05
25.5254 5.17206e-05 3.6644e-05
25.5561 5.24522e-05 3.65972e-05
25.5868 4.95204e-05 3.64308e-05
25.6175 5.00132e-05 3.58705e-05
25.6482 5.14933e-05 3.56293e-05
25.6788 5.00622e-05 3.53718e-05
25.7095 5.07897e-05 3.52769e-05
25.7402 5.04947e-05 3.51132e-05
25.7709 5.02515e-05 3.47242e-05
25.8016 4.9926e-05 3.41642e-05
25.8322 4.94989e-05 3.45507e-05
25.8629 4.85868e-05 3.44203e-05
25.8936 4.80882e-05 3.3854e-05
25.9243 4.89748e-05 3.37805e-05
25.955 4.94783e-05 3.38108e-05
25.9856 4.67017e-05 3.29628e-05
26.0163 4.73995e-05 3.33464e-05
26.047 4.74063e-05 3.35715e-05
26.0777 4.84484e-05 3.30907e-05
26.1084 4.69317e-05 3.24689e-05
26.139 4.5508e-05 3.22957e-05
26.1697 4.74785e-05 3.21794e-05
26.2004 4.66054e-05 3.25002e-05
26.2311 4.61456e-05 3.20802e-05
26.2618 4.54825e-05 3.15612e-05
26.2924 4.42822e-05 3.16075e-05
26.3231 4.76067e-05 3.10511e-05
26.3538 4.38122e-05 3.08747e-05
26.3845 4.13529e-05 3.06454e-05
26.4151 4.52847e-05 3.06703e-05
26.4458 4.26431e-05 3.04862e-05
26.4765 4.18408e-05 3.03645e-05
26.5072 4.0805e-05 3.03231e-05
26.5379 4.12979e-05 3.01861e-05
26.5685 3.98615e-05 2.97451e-05
26.5992 3.96046e-05 2.95919e-05
26.6299 4.15875e-05 2.93405e-05
26.6606 3.90946e-05 2.93158e-05
26.6913 3.88856e-05 2.89722e-05
26.7219 4.164e-05 2.86533e-05
26.7526 3.94169e-05 2.85269e-05
26.7833 4.08789e-05 2.84246e-05
26.814 3.72921e-05 2.84234e-05
26.8447 3.75227e-05 2.80233e-05
26.8753 4.0014e-05 2.79823e-05
26.906 4.01519e-05 2.76224e-05
26.9367 4.01896e-05 2.77939e-05
26.9674 3.72525e-05 2.70944e-05
26.9981 3.70374e-05 2.69705e-05
27.0287 3.72191e-05 2.67868e-05
27.0594 3.63936e-05 2.67343e-05
27.0901 3.64825e-05 2.60892e-05
27.1208 3.60447e-05 2.60742e-05
27.1515 3.58326e-05 2.59055e-05
27.1821 3.38135e-05 2.58075e-05
27.2128 3.65373e-05 2.54222e-05
27.2435 3.86543e-05 2.55307e-05
27.2742 3.5016e-05 2.53486e-05
27.3049 3.5064e-05 2.48677e-05
27.3355 3.43857e-05 2.50048e-05
27.3662 3.50258e-05 2.48e-05
27.3969 3.4927e-05 2.45556e-05
27.4276 3.42053e-05 2.44662e-05
27.4583 3.5268e-05 2.40285e-05
27.4889 3.20577e-05 2.39988e-05
27.5196 3.24295e-05 2.37265e-05
27.5503 3.22874e-05 2.3417e-05
27.581 2.98206e-05 2.33292e-05
27.6117 3.32897e-05 2.34574e-05
27.6423 3.14189e-05 2.25772e-05
27.673 3.2259e-05 2.2592e-05
27.7037 3.13329e-05 2.2138e-05
27.7344 2.93518e-05 2.24212e-05
27.7651 3.19063e-05 2.20967e-05
27.7957 3.2378e-05 2.22272e-05
27.8264 3.16695e-05 2.19014e-05
27.8571 3.09072e-05 2.15183e-05
27.8878 2.93943e-05 2.11362e-05
27.9185 2.86518e-05 2.11859e-05
27.9491 2.99407e-05 2.04631e-05
27.9798 2.76562e-05 2.09224e-05
28.0105 2.87579e-05 2.07702e-05
28.0412 2.63329e-05 2.06847e-05
28.0718 2.82056e-05 2.03732e-05
28.1025 2.61441e-05 1.98511e-05
28.1332 2.70844e-05 2.02128e-05
28.1639 2.65507e-05 1.94941e-05
28.1946 2.49898e-05 1.95817e-05
28.2252 2.71058e-05 1.94106e-05
28.2559 2.58587e-05 1.94224e-05
28.2866 2.68078e-05 1.9301e-05
28.3173 2.44074e-05 1.88741e-05
28.348 2.41073e-05 1.85518e-05
28.3786 2.40638e-05 1.84964e-05
28.4093 2.6499e-05 1.80917e-05
28.44 2.41104e-05 1.82175e-05
28.4707 2.55386e-05 1.78313e-05
28.5014 2.32288e-05 1.76891e-05
28.532 2.43183e-05 1.77453e-05
28.5627 2.19514e-05 1.72254e-05
28.5934 2.3279e-05 1.69033e-05
28.6241 2.48511e-05 1.71107e-05
28.6548 2.29239e-05 1.63883e-05
28.6854 2.30375e-05 1.64554e-05
28.7161 2.20546e-05 1.63577e-05
28.7468 2.11049e-05 1.60105e-05
28.7775 2.23885e-05 1.5775e-05
28.8082 2.46805e-05 1.60704e-05
28.8388 1.91289e-05 1.55688e-05
28.8695 2.14689e-05 1.55039e-05
28.9002 2.08162e-05 1.50247e-05
28.9309 2.0242e-05 1.50023e-05
28.9616 1.8624e-05 1.4966e-05
28.9922 2.15578e-05 1.46249e-05
29.0229 1.83649e-05 1.43428e-05
29.0536 1.94914e-05 1.41158e-05
29.0843 1.95579e-05 1.42678e-05
29.115 1.76235e-05 1.39043e-05
29.1456 1.70971e-05 1.3791e-05
29.1763 1.96542e-05 1.37648e-05
29.207 1.76289e-05 1.31144e-05
29.2377 1.92532e-05 1.32572e-05
29.2684 1.59298e-05 1.30371e-05
29.299 1.78111e-05 1.26947e-05
29.3297 1.98674e-05 1.25838e-05
29.3604 1.73182e-05 1.23348e-05
29.3911 1.60519e-05 1.23018e-05
29.4218 1.6105e-05 1.16244e-05
29.4524 1.66551e-05 1.16788e-05
29.4831 1.71634e-05 1.17236e-05
29.5138 1.47362e-05 1.19163e-05
29.5445 1.60732e-05 1.10439e-05
29.5751 1.28424e-05 1.10291e-05
29.6058 1.40146e-05 1.08695e-05
29.6365 1.41531e-05 1.11375e-05
29.6672 1.2328e-05 1.08398e-05
29.6979 1.53311e-05 1.03731e-05
29.7285 1.52929e-05 9.84934e-06
29.7592 1.37608e-05 1.00154e-05
29.7899 1.36701e-05 1.00946e-05
29.8206 1.24709e-05 9.58122e-06
29.8513 1.27839e-05 9.64767e-06
29.8819 1.24122e-05 9.43315e-06
29.9126 1.33955e-05 8.87225e-06
29.9433 1.47597e-05 9.16521e-06
29.974 1.42181e-05 8.89916e-06
30.0047 1.04923e-05 8.41823e-06
30.0353 1.04002e-05 8.25401e-06
30.066 1.0388e-05 7.94729e-06
30.0967 9.33238e-06 8.47454e-06
30.1274 1.14848e-05 7.9915e-06
30.1581 9.93336e-06 7.70403e-06
30.1887 1.04804e-05 7.21077e-06
30.2194 9.58281e-06 7.22917e-06
30.2501 8.33425e-06 6.7653e-06
30.2808 9.598e-06 6.96035e-06
30.3115 9.06401e-06 6.73056e-06
30.3421 8.76828e-06 6.5622e-06
30.3728 9.98681e-06 6.4745e-06
30.4035 9.91192e-06 5.84568e-06
30.4342 8.18287e-06 5.98547e-06
30.4649 7.36251e-06 5.86251e-06
30.4955 5.34687e-06 5.70252e-06
30.5262 6.43099e-06 5.32321e-06
30.5569 7.82854e-06 5.66646e-06
30.5876 7.47679e-06 4.9526e-06
30.6183 5.4434e-06 4.9612e-06
30.6489 6.78057e-06 4.73066e-06
30.6796 6.32954e-06 4.47338e-06
30.7103 5.1163e-06 4.46935e-06
30.741 6.07633e-06 4.20844e-06
30.7717 4.58692e-06 4.07731e-06
30.8023 4.97646e-06 3.99335e-06
30.833 3.84805e-06 3.90661e-06
30.8637 4.14845e-06 3.54513e-06
30.8944 4.79152e-06 3.462e-06
30.9251 5.57433e-06 3.31915e-06
30.9557 3.2988e-06 2.82919e-06
30.9864 3.02573e-06 2.90375e-06
31.0171 3.58743e-06 2.55362e-06
31.0478 2.40574e-06 2.50422e-06
31.0785 2.92301e-06 2.06835e-06
31.1091 3.24139e-06 2.27404e-06
31.1398 2.41315e-06 1.89184e-06
31.1705 1.50365e-06 1.917e-06
31.2012 1.16003e-06 1.59797e-06
31.2318 1.03097e-06 1.60149e-06
31.2625 2.74271e-06 1.43391e-06
31.2932 -1.69317e-08 1.0108e-06
31.3239 4.13266e-07 1.14294e-06
31.3546 1.06989e-06 1.12121e-06
31.3852 -1.88792e-07 1.00017e-06


==> anc/CLASSICALSTATISTICAL/wRho_L1.5G0.5B1.0.txt <==
0 0 0
0.0306796 0.015306 0.000458995
0.0613592 0.0301469 0.000747689
0.0920388 0.0479033 0.0008812
0.122718 0.0633713 0.00108883
0.153398 0.0804528 0.00127031
0.184078 0.0975152 0.00175521
0.214757 0.114405 0.00236504
0.245437 0.126731 0.00256407
0.276117 0.15247 0.00315395
0.306796 0.175653 0.00401434
0.337476 0.200894 0.00320202
0.368155 0.225518 0.00500506
0.398835 0.255222 0.00558246
0.429515 0.264502 0.00544165
0.460194 0.309673 0.00596082
0.490874 0.343797 0.00718294
0.521553 0.379404 0.00894502
0.552233 0.427461 0.00768459
0.582913 0.444296 0.00623227
0.613592 0.526186 0.0111404
0.644272 0.563686 0.0112795
0.674952 0.649305 0.011216
0.705631 0.717671 0.0139694
0.736311 0.80349 0.0156277
0.76699 0.905283 0.0183596
0.79767 0.966202 0.0163057
0.82835 1.12781 0.0237555
0.859029 1.28877 0.0264855
0.889709 1.46638 0.0309855
0.920388 1.63503 0.02805
0.951068 1.81496 0.035843
0.981748 2.0386 0.0389295
1.01243 2.2532 0.0411714
1.04311 2.47455 0.043494
1.07379 2.65023 0.0507999
1.10447 2.95129 0.0592672
1.13515 2.96866 0.0627686
1.16583 3.05 0.0523049
1.19651 3.18579 0.0481
1.22718 2.92043 0.0568303
1.25786 2.84554 0.0520992
1.28854 2.61202 0.0443
1.31922 2.3308 0.0464703
1.3499 2.21341 0.0446448
1.38058 1.99379 0.0447671
1.41126 1.82412 0.0352281
1.44194 1.65391 0.0390449
1.47262 1.4406 0.0255136
1.5033 1.32856 0.0254697
1.53398 1.15067 0.0283854
1.56466 1.02341 0.0186739
1.59534 0.921574 0.0154321
1.62602 0.811225 0.019692
1.6567 0.784307 0.0151081
1.68738 0.683887 0.0130681
1.71806 0.615533 0.0111136
1.74874 0.564629 0.0120404
1.77942 0.526922 0.00957786
1.8101 0.480508 0.0111347
1.84078 0.434011 0.00801794
1.87146 0.391912 0.00778883
1.90214 0.366403 0.00843371
1.93282 0.333376 0.00771078
1.9635 0.305558 0.00700089
1.99418 0.274393 0.00690567
2.02485 0.264332 0.00620226
2.05553 0.248103 0.00421133
2.08621 0.22921 0.00413697
2.11689 0.221203 0.00472429
2.14757 0.201516 0.00452294
2.17825 0.196398 0.0056257
2.20893 0.187338 0.00423779
2.23961 0.172451 0.00457856
2.27029 0.158407 0.00283254
2.30097 0.151113 0.00277037
2.33165 0.13998 0.00304119
2.36233 0.136194 0.00331456
2.39301 0.13284 0.00320002
2.42369 0.123659 0.00341302
2.45437 0.11708 0.00262564
2.48505 0.110723 0.00272684
2.51573 0.102986 0.00231942
2.54641 0.0989224 0.00221189
2.57709 0.0950125 0.00227147
2.60777 0.0886802 0.0020764
2.63845 0.0870273 0.00187418
2.66913 0.0814659 0.0025365
2.69981 0.0811409 0.00158365
2.73049 0.0771782 0.00194553
2.76117 0.0728645 0.00178996
2.79185 0.0690399 0.00171411
2.82252 0.0648761 0.00167838
2.8532 0.062864 0.00162758
2.88388 0.0622675 0.00147453
2.91456 0.0594728 0.00132839
2.94524 0.0591225 0.00160394
2.97592 0.056361 0.00119266
3.0066 0.0519674 0.00128672
3.03728 0.0520025 0.00130856
3.06796 0.048085 0.00126985
3.09864 0.0466197 0.00123158
3.12932 0.0446618 0.00142545
3.16 0.0432858 0.0014146
3.19068 0.0409856 0.00143478
3.22136 0.0415154 0.00104341
3.25204 0.0409697 0.00102201
3.28272 0.0398737 0.00117957
3.3134 0.0373926 0.00105896
3.34408 0.0372143 0.000916617
3.37476 0.0355735 0.00111125
3.40544 0.0340158 0.00108426
3.43612 0.0326237 0.00112332
3.4668 0.0315455 0.000863842
3.49748 0.0309533 0.00128595
3.52816 0.0313404 0.00096531
3.55884 0.0293736 0.000853824
3.58952 0.0274594 0.000862002
3.62019 0.0272148 0.000984658
3.65087 0.0275699 0.000912159
3.68155 0.0261152 0.000716361
3.71223 0.0257783 0.000656556
3.74291 0.0250476 0.000847498
3.77359 0.0236296 0.000737476
3.80427 0.0240761 0.000759815
3.83495 0.0222346 0.000751736
3.86563 0.0213545 0.000921327
3.89631 0.0219958 0.000813353
3.92699 0.0213913 0.000909541
3.95767 0.0197682 0.000826922
3.98835 0.020527 0.000738017
4.01903 0.019545 0.000745395
4.04971 0.0189499 0.000792902
4.08039 0.0177463 0.000812673
4.11107 0.0176192 0.000745928
4.14175 0.0168456 0.000699656
4.17243 0.0163971 0.000626165
4.20311 0.0167951 0.000642454
4.23379 0.0163666 0.000737287
4.26447 0.0159042 0.00063137
4.29515 0.0153249 0.000697714
4.32583 0.0149314 0.000700613
4.35651 0.0146002 0.000651545
4.38719 0.0142088 0.000700322
4.41786 0.0135961 0.000563781
4.44854 0.0136081 0.000649453
4.47922 0.0131893 0.000605228
4.5099 0.012606 0.000668323
4.54058 0.0123261 0.000595139
4.57126 0.0123161 0.000622136
4.60194 0.0122391 0.000548715
4.63262 0.0121588 0.000581487
4.6633 0.0121366 0.000546956
4.69398 0.0111417 0.000586166
4.72466 0.0115742 0.000569429
4.75534 0.0107199 0.000567433
4.78602 0.0106272 0.000682828
4.8167 0.0102649 0.000532263
4.84738 0.010228 0.000537678
4.87806 0.0100147 0.000527033
4.90874 0.00972485 0.000542614
4.93942 0.00954696 0.000552955
4.9701 0.00934929 0.000496378
5.00078 0.00864885 0.0004906
5.03146 0.00922687 0.00053783
5.06214 0.00880234 0.000503391
5.09282 0.00848223 0.000563456
5.1235 0.00874845 0.000526131
5.15418 0.0084358 0.000519107
5.18486 0.00782271 0.000528254
5.21553 0.00822681 0.000569031
5.24621 0.00815215 0.000529494
5.27689 0.00786803 0.000483681
5.30757 0.00766037 0.000471229
5.33825 0.00779562 0.000534
5.36893 0.00744598 0.000457216
5.39961 0.00751711 0.000465782
5.43029 0.0071414 0.000454787
5.46097 0.00675451 0.000483484
5.49165 0.00683488 0.000456522
5.52233 0.0067705 0.000418142
5.55301 0.0065309 0.000480186
5.58369 0.0063917 0.0004833
5.61437 0.00657223 0.000405593
5.64505 0.0062256 0.000437159
5.67573 0.00623902 0.000410004
5.70641 0.00607002 0.000439349
5.73709 0.00604397 0.000432723
5.76777 0.00590728 0.000429873
5.79845 0.00567823 0.000425772
5.82913 0.00569547 0.000391288
5.85981 0.00567084 0.000424886
5.89049 0.00558847 0.000435391
5.92117 0.00545286 0.000425543
5.95185 0.00534778 0.000448097
5.98253 0.00529959 0.000402824
6.0132 0.00511646 0.000396037
6.04388 0.00489879 0.000437936
6.07456 0.00489895 0.000413006
6.10524 0.0049056 0.000388718
6.13592 0.00494 0.000417793
6.1666 0.00467001 0.000400848
6.19728 0.00466108 0.000412468
6.22796 0.00479067 0.000385842
6.25864 0.00453813 0.000415907
6.28932 0.00455058 0.000407328
6.32 0.00437707 0.00038582
6.35068 0.00431736 0.000396639
6.38136 0.00425268 0.000363909
6.41204 0.00424953 0.000355521
6.44272 0.00419815 0.000378898
6.4734 0.00404526 0.000383391
6.50408 0.00388331 0.000389162
6.53476 0.00396417 0.000383476
6.56544 0.00389807 0.000373975
6.59612 0.00365966 0.000357285
6.6268 0.00383395 0.000359933
6.65748 0.00375312 0.000378401
6.68816 0.00364435 0.000364018
6.71884 0.00359023 0.000352434
6.74952 0.00356486 0.0003799
6.7802 0.00365985 0.000358566
6.81087 0.00352981 0.000347631
6.84155 0.00346073 0.000354193
6.87223 0.0033426 0.000364878
6.90291 0.00330492 0.000348693
6.93359 0.00337105 0.00034018
6.96427 0.00321728 0.000344902
6.99495 0.00314584 0.000357671
7.02563 0.00311302 0.000348569
7.05631 0.00303095 0.000340596
7.08699 0.00315561 0.000340519
7.11767 0.00311179 0.000340872
7.14835 0.00306129 0.000342874
7.17903 0.00298792 0.000344529
7.20971 0.0029229 0.000337191
7.24039 0.00296233 0.000315454
7.27107 0.0028777 0.000318715
7.30175 0.00292277 0.000330271
7.33243 0.00277024 0.00033247
7.36311 0.00280977 0.000332152
7.39379 0.00278249 0.000322781
7.42447 0.00265716 0.000316574
7.45515 0.00271142 0.000307889
7.48583 0.0025325 0.000321687
7.51651 0.00255975 0.000311868
7.54719 0.00254039 0.000312837
7.57787 0.00252685 0.000317516
7.60854 0.00247347 0.000314017
7.63922 0.00261532 0.000317534
7.6699 0.00242006 0.000308676
7.70058 0.00247237 0.000292891
7.73126 0.0024256 0.000303536
7.76194 0.00239665 0.00029429
7.79262 0.00235565 0.000285175
7.8233 0.0022931 0.000307781
7.85398 0.00231636 0.000296558
7.88466 0.00218267 0.000291624
7.91534 0.00219416 0.000298797
7.94602 0.00218132 0.000277846
7.9767 0.00220075 0.000291857
8.00738 0.0021465 0.000297079
8.03806 0.00212647 0.000292637
8.06874 0.00215174 0.000280786
8.09942 0.00216007 0.000286071
8.1301 0.00207997 0.000291103
8.16078 0.00201441 0.000284669
8.19146 0.00203748 0.000279114
8.22214 0.00197078 0.000281416
8.25282 0.00191422 0.000272424
8.2835 0.00196359 0.000291739
8.31418 0.00194101 0.000272927
8.34486 0.00189457 0.000270479
8.37554 0.00185524 0.000280405
8.40621 0.00186578 0.000279543
8.43689 0.00181014 0.000277875
8.46757 0.00183819 0.000267941
8.49825 0.00186111 0.000267078
8.52893 0.00172213 0.000280579
8.55961 0.00178269 0.000271321
8.59029 0.00181522 0.000276893
8.62097 0.00174347 0.000268038
8.65165 0.00165583 0.00026154
8.68233 0.00177569 0.000273024
8.71301 0.00172496 0.000256693
8.74369 0.00164383 0.000260097
8.77437 0.00169292 0.000261778
8.80505 0.00163793 0.000254009
8.83573 0.00159362 0.000251775
8.86641 0.00159016 0.000256744
8.89709 0.0015892 0.000254091
8.92777 0.00151127 0.000253491
8.95845 0.00150949 0.000259417
8.98913 0.00153348 0.000257306
9.01981 0.00150153 0.000258186
9.05049 0.00150552 0.000246866
9.08117 0.00146111 0.000251315
9.11185 0.00149219 0.000246041
9.14253 0.00146977 0.000244776
9.17321 0.00142488 0.00024315
9.20388 0.00143886 0.000240965
9.23456 0.00142543 0.000248574
9.26524 0.00136896 0.000246006
9.29592 0.00137966 0.000249364
9.3266 0.00138824 0.000236654
9.35728 0.00131834 0.000240399
9.38796 0.0013682 0.0002385
9.41864 0.00133279 0.000237771
9.44932 0.00131865 0.000231848
9.48 0.00135157 0.000236938
9.51068 0.00127018 0.00023989
9.54136 0.0012949 0.000229036
9.57204 0.00125161 0.000231133
9.60272 0.0012243 0.000239255
9.6334 0.00123741 0.000233255
9.66408 0.00125366 0.000233116
9.69476 0.00120131 0.000230007
9.72544 0.00123998 0.000233921
9.75612 0.00119318 0.000226747
9.7868 0.00113901 0.000225422
9.81748 0.0011641 0.000232104
9.84816 0.00114388 0.000229163
9.87884 0.00114998 0.000223656
9.90952 0.00117443 0.000223998
9.9402 0.00117002 0.000220601
9.97088 0.00113935 0.000217282
10.0016 0.00112814 0.000220857
10.0322 0.00109797 0.000217376
10.0629 0.0010992 0.000221591
10.0936 0.00106844 0.000225185
10.1243 0.00110173 0.000218402
10.155 0.00103092 0.000223061
10.1856 0.00103345 0.000219255
10.2163 0.00104054 0.000221144
10.247 0.0010129 0.000216955
10.2777 0.00100491 0.000212824
10.3084 0.00101885 0.000214382
10.339 0.00101046 0.000208226
10.3697 0.000997034 0.000210373
10.4004 0.000961256 0.00021002
10.4311 0.000986666 0.000210202
10.4617 0.000958485 0.000207335
10.4924 0.000950591 0.000206026
10.5231 0.000951169 0.000209999
10.5538 0.000952861 0.000205448
10.5845 0.00094331 0.000204794
10.6151 0.000922282 0.000206948
10.6458 0.000907188 0.000206856
10.6765 0.0008921 0.000207493
10.7072 0.000922677 0.000208269
10.7379 0.000898186 0.000201415
10.7685 0.000886585 0.000206175
10.7992 0.000884104 0.00020424
10.8299 0.00086488 0.000198552
10.8606 0.000908688 0.000198289
10.8913 0.00085163 0.000197029
10.9219 0.000841097 0.000196949
10.9526 0.000863416 0.000196894
10.9833 0.000850282 0.000198448
11.014 0.000833761 0.000200065
11.0447 0.000811983 0.00019895
11.0753 0.000855777 0.000195924
11.106 0.000834372 0.000198986
11.1367 0.000798935 0.000192851
11.1674 0.000793536 0.000193751
11.1981 0.000810237 0.000189791
11.2287 0.000813139 0.000199421
11.2594 0.000829707 0.000192236
11.2901 0.000743973 0.000190055
11.3208 0.000749644 0.000185119
11.3515 0.000762867 0.00019399
11.3821 0.00073857 0.000186863
11.4128 0.000745827 0.000185703
11.4435 0.000764319 0.000191629
11.4742 0.00073167 0.000185798
11.5049 0.000723651 0.000183739
11.5355 0.000733395 0.000187208
11.5662 0.000719675 0.000184697
11.5969 0.000705891 0.000187764
11.6276 0.000724597 0.000186268
11.6583 0.000674319 0.000184228
11.6889 0.0007067 0.0001813
11.7196 0.000701124 0.000182372
11.7503 0.00069498 0.000180718
11.781 0.000690602 0.000178462
11.8117 0.000712173 0.00018432
11.8423 0.000683779 0.000178666
11.873 0.000665862 0.000174947
11.9037 0.000673117 0.000177008
11.9344 0.000663153 0.00017707
11.9651 0.000655265 0.000175874
11.9957 0.000648826 0.000175363
12.0264 0.000658216 0.000178003
12.0571 0.000641939 0.000175073
12.0878 0.000653499 0.000170434
12.1184 0.0006212 0.000174224
12.1491 0.000635628 0.000173354
12.1798 0.000639348 0.000172179
12.2105 0.000609964 0.000171515
12.2412 0.000631614 0.000171956
12.2718 0.00061569 0.000172581
12.3025 0.000586111 0.000168516
12.3332 0.000614987 0.000167719
12.3639 0.000583349 0.000166196
12.3946 0.000607303 0.000165598
12.4252 0.000596736 0.000168311
12.4559 0.000599091 0.00016976
12.4866 0.000564368 0.00016817
12.5173 0.000570627 0.000163855
12.548 0.000586626 0.000165795
12.5786 0.00057774 0.000165466
12.6093 0.000562753 0.000167713
12.64 0.000552619 0.000166131
12.6707 0.000551078 0.000167206
12.7014 0.000546421 0.000163806
12.732 0.00056094 0.000162016
12.7627 0.000569347 0.000165783
12.7934 0.00053952 0.000160386
12.8241 0.000542133 0.000160402
12.8548 0.00053661 0.000158914
12.8854 0.000540221 0.000158464
12.9161 0.000528116 0.00016178
12.9468 0.000522958 0.000157206
12.9775 0.000503514 0.000159867
13.0082 0.000512419 0.000157543
13.0388 0.000513979 0.000161915
13.0695 0.000508305 0.000157548
13.1002 0.00050738 0.000157706
13.1309 0.000502606 0.0001566
13.1616 0.000503948 0.00015421
13.1922 0.000498055 0.000156525
13.2229 0.000487747 0.000156067
13.2536 0.000481313 0.000152505
13.2843 0.000493346 0.000155897
13.315 0.000492277 0.000151813
13.3456 0.000496409 0.000151845
13.3763 0.000470681 0.000154369
13.407 0.000470367 0.000149588
13.4377 0.00046191 0.00015531
13.4684 0.000457131 0.000149875
13.499 0.000459262 0.000148086
13.5297 0.000452959 0.000150426
13.5604 0.000454755 0.000150822
13.5911 0.000453908 0.000146069
13.6217 0.000445891 0.000145483
13.6524 0.000442565 0.000148712
13.6831 0.000448905 0.000148099
13.7138 0.000441275 0.000146707
13.7445 0.000442988 0.00014788
13.7751 0.000419383 0.000146088
13.8058 0.000449105 0.000142332
13.8365 0.00043206 0.000144897
13.8672 0.000437564 0.000143955
13.8979 0.000423671 0.000144122
13.9285 0.000423719 0.00014397
13.9592 0.000418593 0.000142136
13.9899 0.000406989 0.000142957
14.0206 0.000403981 0.000142825
14.0513 0.00040151 0.000139534
14.0819 0.000408988 0.000142534
14.1126 0.000411026 0.000142084
14.1433 0.000416876 0.000139132
14.174 0.00040419 0.000140036
14.2047 0.000383063 0.000142079
14.2353 0.000383623 0.000138396
14.266 0.000400413 0.000140417
14.2967 0.000389218 0.000137213
14.3274 0.000400973 0.000138884
14.3581 0.00038862 0.000137657
14.3887 0.000378165 0.000140355
14.4194 0.000374283 0.000138925
14.4501 0.000379301 0.000134551
14.4808 0.000376545 0.000136443
14.5115 0.000382625 0.000135818
14.5421 0.00037037 0.000134157
14.5728 0.000355444 0.000133548
14.6035 0.000370012 0.000134961
14.6342 0.000368503 0.000133852
14.6649 0.000372697 0.000134996
14.6955 0.00035767 0.00013409
14.7262 0.000363908 0.000131806
14.7569 0.000358526 0.000132302
14.7876 0.000352309 0.000133343
14.8183 0.000362549 0.00013044
14.8489 0.000354035 0.000132383
14.8796 0.00034346 0.000129104
14.9103 0.000349719 0.000128865
14.941 0.00034606 0.000129085
14.9717 0.000348165 0.000129595
15.0023 0.000340186 0.000129466
15.033 0.000336717 0.000130237
15.0637 0.000334355 0.000128291
15.0944 0.000333122 0.000128343
15.1251 0.000329951 0.00012694
15.1557 0.000331653 0.000126103
15.1864 0.000324287 0.000128396
15.2171 0.000328966 0.000125922
15.2478 0.000317406 0.000126281
15.2784 0.000315109 0.000124437
15.3091 0.000317911 0.000123174
15.3398 0.000328035 0.000125374
15.3705 0.000301322 0.000123538
15.4012 0.000314997 0.000124759
15.4318 0.000321411 0.000123083
15.4625 0.000315178 0.000121237
15.4932 0.00031746 0.000121861
15.5239 0.000301175 0.000122783
15.5546 0.000305646 0.000121369
15.5852 0.000301289 0.000122071
15.6159 0.000297222 0.000121531
15.6466 0.000300972 0.000121461
15.6773 0.000305432 0.000121911
15.708 0.000289384 0.000118787
15.7386 0.0002893 0.000119598
15.7693 0.000302114 0.000119636
15.8 0.000285065 0.000117739
15.8307 0.000286204 0.000119682
15.8614 0.000297027 0.000119056
15.892 0.000294527 0.000118685
15.9227 0.000281263 0.000117993
15.9534 0.000285732 0.000119322
15.9841 0.00028085 0.000115166
16.0148 0.000284773 0.00011718
16.0454 0.000282208 0.000115819
16.0761 0.000279023 0.000115178
16.1068 0.000261256 0.000114203
16.1375 0.000268937 0.000115011
16.1682 0.000267659 0.000114047
16.1988 0.000272853 0.000112859
16.2295 0.000273678 0.000113524
16.2602 0.000269511 0.000113051
16.2909 0.000262225 0.000113561
16.3216 0.000270623 0.000112487
16.3522 0.000269826 0.000113246
16.3829 0.000268664 0.000113943
16.4136 0.000266168 0.000111803
16.4443 0.000260538 0.000112386
16.475 0.000255227 0.000110365
16.5056 0.000258974 0.00011166
16.5363 0.000250841 0.000110718
16.567 0.000256493 0.000108734
16.5977 0.000259196 0.000108909
16.6284 0.000249987 0.000109199
16.659 0.000248162 0.000108819
16.6897 0.000250289 0.000109129
16.7204 0.00024671 0.000108318
16.7511 0.000236763 0.000108229
16.7817 0.000239415 0.000107419
16.8124 0.000242485 0.000108318
16.8431 0.000237668 0.000107767
16.8738 0.00023334 0.000107945
16.9045 0.000240917 0.000106357
16.9351 0.000234389 0.000105572
16.9658 0.000237448 0.000105204
16.9965 0.000233226 0.000105625
17.0272 0.000230017 0.000104622
17.0579 0.00022853 0.000104286
17.0885 0.000233185 0.000103662
17.1192 0.000227857 0.00010388
17.1499 0.000227266 0.000103979
17.1806 0.000227597 0.000101125
17.2113 0.000225199 0.000103091
17.2419 0.000230147 0.000102731
17.2726 0.000222722 0.000103182
17.3033 0.000220622 0.000102863
17.334 0.000221211 0.000101608
17.3647 0.000217776 0.000101058
17.3953 0.00021552 0.000100597
17.426 0.000224306 0.000101759
17.4567 0.000216612 9.99365e-05
17.4874 0.000220416 9.9877e-05
17.5181 0.00021754 0.000100217
17.5487 0.000208375 9.93213e-05
17.5794 0.000207499 9.95211e-05
17.6101 0.000214416 9.99271e-05
17.6408 0.000205023 9.94796e-05
17.6715 0.000209551 9.66798e-05
17.7021 0.000212708 9.87097e-05
17.7328 0.000208774 9.80085e-05
17.7635 0.000204344 9.74221e-05
17.7942 0.000205682 9.76528e-05
17.8249 0.000201846 9.62554e-05
17.8555 0.000203075 9.66093e-05
17.8862 0.000200673 9.7079e-05
17.9169 0.000198771 9.54775e-05
17.9476 0.000198205 9.55813e-05
17.9783 0.000198011 9.56968e-05
18.0089 0.000202684 9.50821e-05
18.0396 0.000200512 9.61754e-05
18.0703 0.000189643 9.43701e-05
18.101 0.000194621 9.42739e-05
18.1317 0.00019842 9.44488e-05
18.1623 0.000196936 9.22065e-05
18.193 0.000194187 9.28953e-05
18.2237 0.000191673 9.28103e-05
18.2544 0.000190079 9.28161e-05
18.2851 0.000193981 9.31883e-05
18.3157 0.000192705 9.32642e-05
18.3464 0.000184575 9.22038e-05
18.3771 0.000190429 9.06654e-05
18.4078 0.00018665 9.10767e-05
18.4384 0.000181828 9.10167e-05
18.4691 0.000186566 9.05168e-05
18.4998 0.000179984 9.06049e-05
18.5305 0.000176394 8.87338e-05
18.5612 0.00017891 8.94035e-05
18.5918 0.000175875 9.02218e-05
18.6225 0.000172237 8.85764e-05
18.6532 0.000181246 8.99188e-05
18.6839 0.000177739 8.85298e-05
18.7146 0.000179939 8.94137e-05
18.7452 0.000170165 8.87493e-05
18.7759 0.000181635 8.88402e-05
18.8066 0.000163279 8.74359e-05
18.8373 0.00017526 8.61156e-05
18.868 0.000169595 8.75134e-05
18.8986 0.000173474 8.64637e-05
18.9293 0.000168303 8.74899e-05
18.96 0.000167259 8.68155e-05
18.9907 0.000165388 8.68557e-05
19.0214 0.000170989 8.48782e-05
19.052 0.000165957 8.52986e-05
19.0827 0.000169258 8.37606e-05
19.1134 0.000160032 8.46321e-05
19.1441 0.00016592 8.43906e-05
19.1748 0.000163077 8.43074e-05
19.2054 0.000160995 8.25997e-05
19.2361 0.000161587 8.45407e-05
19.2668 0.000160866 8.32031e-05
19.2975 0.000154762 8.35947e-05
19.3282 0.000161225 8.29091e-05
19.3588 0.00016599 8.33499e-05
19.3895 0.000158387 8.24536e-05
19.4202 0.000156783 8.20391e-05
19.4509 0.000157457 8.29073e-05
19.4816 0.000158397 8.16974e-05
19.5122 0.000153993 8.14797e-05
19.5429 0.000153709 8.07312e-05
19.5736 0.00015113 8.08226e-05
19.6043 0.00015443 8.09753e-05
19.635 0.00015086 8.01431e-05
19.6656 0.000155053 7.95381e-05
19.6963 0.000151821 7.90218e-05
19.727 0.000148489 7.9759e-05
19.7577 0.000145992 7.9303e-05
19.7884 0.000151942 7.87927e-05
19.819 0.000147302 7.86769e-05
19.8497 0.000148151 7.90528e-05
19.8804 0.000142617 7.82587e-05
19.9111 0.000145666 7.79625e-05
19.9418 0.000150542 7.71666e-05
19.9724 0.000138414 7.68678e-05
20.0031 0.000145496 7.75333e-05
20.0338 0.000140312 7.64777e-05
20.0645 0.000137022 7.6023e-05
20.0951 0.000140942 7.62591e-05
20.1258 0.000135438 7.53797e-05
20.1565 0.000136547 7.55185e-05
20.1872 0.00013591 7.58505e-05
20.2179 0.000136737 7.4777e-05
20.2485 0.000134158 7.3785e-05
20.2792 0.000134401 7.44219e-05
20.3099 0.000132845 7.38539e-05
20.3406 0.000137287 7.37554e-05
20.3713 0.000132878 7.40109e-05
20.4019 0.000135532 7.41432e-05
20.4326 0.000133199 7.26443e-05
20.4633 0.000132703 7.38834e-05
20.494 0.000133528 7.23121e-05
20.5247 0.00012864 7.16918e-05
20.5553 0.000135348 7.29743e-05
20.586 0.000128191 7.22412e-05
20.6167 0.000126645 7.12628e-05
20.6474 0.000126051 7.11796e-05
20.6781 0.000122633 7.1104e-05
20.7087 0.000122669 7.09898e-05
20.7394 0.000125475 7.10206e-05
20.7701 0.000126286 7.02643e-05
20.8008 0.000124915 7.02677e-05
20.8315 0.000123139 7.05974e-05
20.8621 0.000124914 6.92524e-05
20.8928 0.000124225 6.97121e-05
20.9235 0.000125182 6.77422e-05
20.9542 0.000120276 6.94553e-05
20.9849 0.000118422 6.93571e-05
21.0155 0.000125093 6.78785e-05
21.0462 0.000120857 6.77354e-05
21.0769 0.000120562 6.81615e-05
21.1076 0.000117908 6.7575e-05
21.1383 0.000116518 6.70902e-05
21.1689 0.00011712 6.72567e-05
21.1996 0.000118051 6.69766e-05
21.2303 0.000117035 6.67619e-05
21.261 0.000114794 6.68369e-05
21.2917 0.000115531 6.60086e-05
21.3223 0.000118616 6.59553e-05
21.353 0.000115978 6.61102e-05
21.3837 0.000116608 6.48665e-05
21.4144 0.000110441 6.55521e-05
21.4451 0.000114963 6.45239e-05
21.4757 0.000117874 6.48037e-05
21.5064 0.000108931 6.38881e-05
21.5371 0.000113619 6.47581e-05
21.5678 0.000111207 6.39906e-05
21.5984 0.000110005 6.37911e-05
21.6291 0.0001086 6.4838e-05
21.6598 0.000108734 6.30954e-05
21.6905 0.000105007 6.35689e-05
21.7212 0.000111644 6.27272e-05
21.7518 0.00010476 6.28419e-05
21.7825 0.000106154 6.27577e-05
21.8132 0.000109006 6.1877e-05
21.8439 0.000106608 6.13772e-05
21.8746 0.000104018 6.16346e-05
21.9052 0.000103864 6.17032e-05
21.9359 0.0001062 6.138e-05
21.9666 0.000104224 6.14668e-05
21.9973 0.000100808 6.08932e-05
22.028 0.000100908 6.06084e-05
22.0586 0.000103681 6.01096e-05
22.0893 9.98277e-05 6.03037e-05
22.12 0.000103692 5.91365e-05
22.1507 0.000102548 5.9416e-05
22.1814 0.000101726 6.00967e-05
22.212 9.74929e-05 5.98243e-05
22.2427 9.44807e-05 5.95687e-05
22.2734 9.65117e-05 5.93607e-05
22.3041 9.95551e-05 5.86827e-05
22.3348 9.81073e-05 5.87604e-05
22.3654 9.39669e-05 5.76227e-05
22.3961 9.52123e-05 5.81448e-05
22.4268 9.60711e-05 5.74729e-05
22.4575 9.30047e-05 5.78133e-05
22.4882 9.50554e-05 5.76474e-05
22.5188 9.39999e-05 5.66466e-05
22.5495 9.30628e-05 5.61409e-05
22.5802 9.85778e-05 5.66278e-05
22.6109 9.14447e-05 5.62951e-05
22.6416 9.36392e-05 5.63014e-05
22.6722 9.15071e-05 5.62205e-05
22.7029 9.42981e-05 5.60786e-05
22.7336 8.4001e-05 5.55235e-05
22.7643 9.05792e-05 5.55069e-05
22.795 9.06551e-05 5.47108e-05
22.8256 9.12448e-05 5.53467e-05
22.8563 8.67562e-05 5.43215e-05
22.887 9.18024e-05 5.40636e-05
22.9177 8.95423e-05 5.42354e-05
22.9484 8.77107e-05 5.39983e-05
22.979 8.76118e-05 5.33041e-05
23.0097 8.80749e-05 5.3396e-05
23.0404 8.86384e-05 5.36665e-05
23.0711 8.30294e-05 5.24344e-05
23.1018 8.42564e-05 5.25827e-05
23.1324 8.57375e-05 5.22731e-05
23.1631 8.53558e-05 5.22095e-05
23.1938 8.68355e-05 5.25367e-05
23.2245 8.43112e-05 5.21353e-05
23.2551 8.15473e-05 5.14502e-05
23.2858 8.06843e-05 5.09331e-05
23.3165 8.3717e-05 5.18408e-05
23.3472 7.96132e-05 5.09305e-05
23.3779 8.3271e-05 5.11309e-05
23.4085 7.9853e-05 5.06215e-05
23.4392 8.09823e-05 5.05092e-05
23.4699 8.03524e-05 5.0115e-05
23.5006 7.86516e-05 4.96981e-05
23.5313 8.22848e-05 4.98076e-05
23.5619 7.85243e-05 4.97759e-05
23.5926 7.89322e-05 4.93174e-05
23.6233 7.8757e-05 4.87247e-05
23.654 7.67661e-05 4.83865e-05
23.6847 7.72814e-05 4.91054e-05
23.7153 7.68708e-05 4.88314e-05
23.746 7.77017e-05 4.82068e-05
23.7767 7.75703e-05 4.83269e-05
23.8074 7.43342e-05 4.79188e-05
23.8381 7.53504e-05 4.78332e-05
23.8687 7.44917e-05 4.7805e-05
23.8994 7.44183e-05 4.68235e-05
23.9301 7.64758e-05 4.74715e-05
23.9608 7.1695e-05 4.69125e-05
23.9915 7.52285e-05 4.66113e-05
24.0221 7.20411e-05 4.66571e-05
24.0528 6.94841e-05 4.55796e-05
24.0835 7.28929e-05 4.55033e-05
24.1142 6.80979e-05 4.53182e-05
24.1449 7.1984e-05 4.55858e-05
24.1755 7.05631e-05 4.5616e-05
24.2062 7.06629e-05 4.56363e-05
24.2369 6.98783e-05 4.4659e-05
24.2676 6.98671e-05 4.49068e-05
24.2983 6.83076e-05 4.418e-05
24.3289 6.902e-05 4.37292e-05
24.3596 6.87505e-05 4.38172e-05
24.3903 6.84607e-05 4.44737e-05
24.421 6.68868e-05 4.34523e-05
24.4517 6.78852e-05 4.35353e-05
24.4823 6.94297e-05 4.29526e-05
24.513 6.77999e-05 4.28046e-05
24.5437 6.51519e-05 4.26682e-05
24.5744 6.68116e-05 4.25914e-05
24.6051 6.55472e-05 4.2604e-05
24.6357 6.62956e-05 4.1804e-05
24.6664 6.16653e-05 4.19436e-05
24.6971 6.42042e-05 4.20406e-05
24.7278 6.67855e-05 4.14577e-05
24.7584 6.39244e-05 4.10504e-05
24.7891 6.88625e-05 4.08492e-05
24.8198 6.17695e-05 4.10451e-05
24.8505 6.24113e-05 4.04072e-05
24.8812 6.26345e-05 4.07521e-05
24.9118 6.07399e-05 3.98805e-05
24.9425 6.06646e-05 3.99322e-05
24.9732 6.15217e-05 3.97642e-05
25.0039 6.00333e-05 3.9846e-05
25.0346 6.09285e-05 3.97638e-05
25.0652 6.05647e-05 3.94362e-05
25.0959 6.03947e-05 3.8896e-05
25.1266 5.78149e-05 3.88139e-05
25.1573 5.82843e-05 3.8518e-05
25.188 5.79184e-05 3.86477e-05
25.2186 5.96564e-05 3.80283e-05
25.2493 5.70962e-05 3.80933e-05
25.28 5.9055e-05 3.79072e-05
25.3107 5.81769e-05 3.79229e-05
25.3414 5.80017e-05 3.71916e-05
25.372 5.62335e-05 3.75674e-05
25.4027 5.66177e-05 3.68439e-05
25.4334 5.45186e-05 3.64366e-05
25.4641 5.36957e-05 3.69998e-05
25.4948 5.15697e-05 3.64448e-05
25.5254 5.41482e-05 3.64555e-05
25.5561 5.48614e-05 3.64146e-05
25.5868 5.19066e-05 3.62615e-05
25.6175 5.24099e-05 3.57161e-05
25.6482 5.38564e-05 3.54112e-05
25.6788 5.24308e-05 3.51883e-05
25.7095 5.31406e-05 3.51063e-05
25.7402 5.28319e-05 3.49291e-05
25.7709 5.25867e-05 3.45345e-05
25.8016 5.22088e-05 3.39827e-05
25.8322 5.17921e-05 3.43785e-05
25.8629 5.08583e-05 3.42835e-05
25.8936 5.03479e-05 3.36696e-05
25.9243 5.12139e-05 3.35997e-05
25.955 5.16893e-05 3.36358e-05
25.9856 4.89207e-05 3.27868e-05
26.0163 4.96185e-05 3.31819e-05
26.047 4.96346e-05 3.33974e-05
26.0777 5.06449e-05 3.29156e-05
26.1084 4.91356e-05 3.23001e-05
26.139 4.76585e-05 3.21247e-05
26.1697 4.96098e-05 3.20123e-05
26.2004 4.87494e-05 3.23117e-05
26.2311 4.82874e-05 3.19079e-05
26.2618 4.75817e-05 3.13966e-05
26.2924 4.6385e-05 3.14375e-05
26.3231 4.967e-05 3.09191e-05
26.3538 4.58663e-05 3.07225e-05
26.3845 4.3398e-05 3.04875e-05
26.4151 4.72981e-05 3.05115e-05
26.4458 4.46614e-05 3.03384e-05
26.4765 4.3877e-05 3.02244e-05
26.5072 4.27956e-05 3.01682e-05
26.5379 4.32713e-05 3.00059e-05
26.5685 4.18126e-05 2.95957e-05
26.5992 4.15711e-05 2.94547e-05
26.6299 4.35643e-05 2.91952e-05
26.6606 4.10142e-05 2.91685e-05
26.6913 4.0833e-05 2.88304e-05
26.7219 4.35432e-05 2.85133e-05
26.7526 4.13046e-05 2.83755e-05
26.7833 4.27483e-05 2.82805e-05
26.814 3.91577e-05 2.82904e-05
26.8447 3.94027e-05 2.78744e-05
26.8753 4.18832e-05 2.78264e-05
26.906 4.19773e-05 2.74636e-05
26.9367 4.19943e-05 2.76633e-05
26.9674 3.90653e-05 2.69476e-05
26.9981 3.88254e-05 2.68108e-05
27.0287 3.89976e-05 2.66512e-05
27.0594 3.81826e-05 2.65979e-05
27.0901 3.82555e-05 2.59661e-05
27.1208 3.77928e-05 2.59348e-05
27.1515 3.75593e-05 2.57741e-05
27.1821 3.55215e-05 2.56777e-05
27.2128 3.8231e-05 2.52929e-05
27.2435 4.03245e-05 2.5388e-05
27.2742 3.66882e-05 2.52243e-05
27.3049 3.67224e-05 2.47567e-05
27.3355 3.60228e-05 2.48647e-05
27.3662 3.66376e-05 2.46744e-05
27.3969 3.65455e-05 2.44478e-05
27.4276 3.58542e-05 2.43427e-05
27.4583 3.68848e-05 2.38967e-05
27.4889 3.36683e-05 2.38649e-05
27.5196 3.39899e-05 2.3622e-05
27.5503 3.38301e-05 2.3295e-05
27.581 3.13578e-05 2.32085e-05
27.6117 3.48205e-05 2.33423e-05
27.6423 3.29551e-05 2.2437e-05
27.673 3.37882e-05 2.24758e-05
27.7037 3.28336e-05 2.20124e-05
27.7344 3.0828e-05 2.2307e-05
27.7651 3.3391e-05 2.19609e-05
27.7957 3.38079e-05 2.2098e-05
27.8264 3.31029e-05 2.17785e-05
27.8571 3.23517e-05 2.14209e-05
27.8878 3.08123e-05 2.10308e-05
27.9185 3.00379e-05 2.10862e-05
27.9491 3.1344e-05 2.03462e-05
27.9798 2.9043e-05 2.0836e-05
28.0105 3.00958e-05 2.06493e-05
28.0412 2.76995e-05 2.05955e-05
28.0718 2.95612e-05 2.02667e-05
28.1025 2.74551e-05 1.97249e-05
28.1332 2.84182e-05 2.01061e-05
28.1639 2.784e-05 1.9371e-05
28.1946 2.63081e-05 1.94714e-05
28.2252 2.83754e-05 1.93235e-05
28.2559 2.71333e-05 1.93176e-05
28.2866 2.80565e-05 1.9227e-05
28.3173 2.5653e-05 1.87885e-05
28.348 2.53388e-05 1.84473e-05
28.3786 2.52874e-05 1.83842e-05
28.4093 2.77191e-05 1.80116e-05
28.44 2.53109e-05 1.8129e-05
28.4707 2.67186e-05 1.77371e-05
28.5014 2.44276e-05 1.75949e-05
28.532 2.5474e-05 1.76479e-05
28.5627 2.31245e-05 1.71341e-05
28.5934 2.4431e-05 1.68114e-05
28.6241 2.59628e-05 1.70255e-05
28.6548 2.40351e-05 1.62753e-05
28.6854 2.4121e-05 1.63646e-05
28.7161 2.31365e-05 1.62699e-05
28.7468 2.21767e-05 1.59267e-05
28.7775 2.34317e-05 1.57021e-05
28.8082 2.57325e-05 1.59695e-05
28.8388 2.01726e-05 1.55058e-05
28.8695 2.2472e-05 1.54447e-05
28.9002 2.18231e-05 1.4933e-05
28.9309 2.12489e-05 1.49299e-05
28.9616 1.95741e-05 1.49018e-05
28.9922 2.25105e-05 1.45622e-05
29.0229 1.93357e-05 1.42548e-05
29.0536 2.04541e-05 1.40329e-05
29.0843 2.05067e-05 1.41933e-05
29.115 1.85313e-05 1.38345e-05
29.1456 1.80208e-05 1.37043e-05
29.1763 2.05793e-05 1.37069e-05
29.207 1.85124e-05 1.30385e-05
29.2377 2.01095e-05 1.31787e-05
29.2684 1.67758e-05 1.2968e-05
29.299 1.86561e-05 1.26273e-05
29.3297 2.07208e-05 1.25053e-05
29.3604 1.81398e-05 1.22891e-05
29.3911 1.68734e-05 1.22455e-05
29.4218 1.69159e-05 1.1561e-05
29.4524 1.74324e-05 1.1609e-05
29.4831 1.79428e-05 1.16793e-05
29.5138 1.54985e-05 1.18504e-05
29.5445 1.68251e-05 1.099e-05
29.5751 1.35793e-05 1.09719e-05
29.6058 1.47352e-05 1.08203e-05
29.6365 1.4856e-05 1.10767e-05
29.6672 1.30316e-05 1.07938e-05
29.6979 1.60235e-05 1.03147e-05
29.7285 1.59393e-05 9.79263e-06
29.7592 1.44162e-05 9.96786e-06
29.7899 1.43101e-05 1.00321e-05
29.8206 1.31189e-05 9.54346e-06
29.8513 1.34097e-05 9.58236e-06
29.8819 1.30398e-05 9.38969e-06
29.9126 1.4002e-05 8.83817e-06
29.9433 1.53252e-05 9.13163e-06
29.974 1.48069e-05 8.83778e-06
30.0047 1.10379e-05 8.36487e-06
30.0353 1.09678e-05 8.20932e-06
30.066 1.09282e-05 7.89626e-06
30.0967 9.85146e-06 8.43344e-06
30.1274 1.19963e-05 7.95296e-06
30.1581 1.0416e-05 7.65586e-06
30.1887 1.09828e-05 7.1484e-06
30.2194 1.00539e-05 7.19171e-06
30.2501 8.78593e-06 6.74118e-06
30.2808 1.00468e-05 6.92599e-06
30.3115 9.51e-06 6.67072e-06
30.3421 9.18974e-06 6.506e-06
30.3728 1.04028e-05 6.44523e-06
30.4035 1.03217e-05 5.83984e-06
30.4342 8.57037e-06 5.96846e-06
30.4649 7.73581e-06 5.81371e-06
30.4955 5.69427e-06 5.6738e-06
30.5262 6.78274e-06 5.28082e-06
30.5569 8.14454e-06 5.63989e-06
30.5876 7.82399e-06 4.93351e-06
30.6183 5.73879e-06 4.93535e-06
30.6489 7.07203e-06 4.72011e-06
30.6796 6.63463e-06 4.44278e-06
30.7103 5.40561e-06 4.44612e-06
30.741 6.33991e-06 4.18805e-06
30.7717 4.84396e-06 4.06897e-06
30.8023 5.22354e-06 3.95663e-06
30.833 4.0786e-06 3.89312e-06
30.8637 4.37591e-06 3.51656e-06
30.8944 4.99045e-06 3.44114e-06
30.9251 5.7736e-06 3.29704e-06
30.9557 3.47457e-06 2.83313e-06
30.9864 3.18054e-06 2.90074e-06
31.0171 3.75447e-06 2.54438e-06
31.0478 2.55908e-06 2.48729e-06
31.0785 3.07017e-06 2.05244e-06
31.1091 3.37779e-06 2.27519e-06
31.1398 2.53327e-06 1.87775e-06
31.1705 1.57417e-06 1.89153e-06
31.2012 1.25026e-06 1.58808e-06
31.2318 1.11279e-06 1.59517e-06
31.2625 2.80489e-06 1.42666e-06
31.2932 2.20425e-08 1.01256e-06
31.3239 4.37332e-07 1.14564e-06
31.3546 1.11725e-06 1.12472e-06
31.3852 -1.79135e-07 9.95718e-07


==> anc/CLASSICALSTATISTICAL/wRho_L1.75G0.5B1.0.txt <==
0 0 0
0.0306796 0.0143724 0.000440461
0.0613592 0.0282991 0.000708162
0.0920388 0.0449747 0.000822155
0.122718 0.0594702 0.00100956
0.153398 0.0754985 0.00119546
0.184078 0.0914936 0.00163541
0.214757 0.107122 0.0022046
0.245437 0.118715 0.00240862
0.276117 0.142679 0.00292267
0.306796 0.164308 0.00378672
0.337476 0.187739 0.00299899
0.368155 0.210369 0.00470585
0.398835 0.238014 0.00521699
0.429515 0.246412 0.00504378
0.460194 0.28816 0.00548699
0.490874 0.31947 0.00671841
0.521553 0.351657 0.00825883
0.552233 0.395908 0.00713713
0.582913 0.410728 0.00575692
0.613592 0.486115 0.01024
0.644272 0.518629 0.0102969
0.674952 0.596501 0.010331
0.705631 0.658493 0.0126582
0.736311 0.735772 0.0142764
0.76699 0.826824 0.0168778
0.79767 0.880118 0.0148524
0.82835 1.02469 0.0218972
0.859029 1.16829 0.0240055
0.889709 1.32719 0.0283126
0.920388 1.47814 0.0253271
0.951068 1.63996 0.0323221
0.981748 1.84721 0.0351103
1.01243 2.04695 0.0373494
1.04311 2.26188 0.0392056
1.07379 2.43299 0.0472465
1.10447 2.74258 0.0552211
1.13515 2.79885 0.0595103
1.16583 2.9235 0.0490776
1.19651 3.10514 0.0467308
1.22718 2.89541 0.0565104
1.25786 2.87206 0.0540865
1.28854 2.68068 0.0452991
1.31922 2.41517 0.0488453
1.3499 2.32136 0.046138
1.38058 2.1058 0.0472687
1.41126 1.94105 0.0376274
1.44194 1.76493 0.041791
1.47262 1.53991 0.0274478
1.5033 1.42357 0.0274556
1.53398 1.23029 0.0300423
1.56466 1.09639 0.0194324
1.59534 0.986894 0.0164577
1.62602 0.865948 0.0208658
1.6567 0.836264 0.0160591
1.68738 0.728693 0.0140292
1.71806 0.654379 0.0118064
1.74874 0.599692 0.0128203
1.77942 0.558846 0.0101771
1.8101 0.507693 0.0116881
1.84078 0.458929 0.00845331
1.87146 0.413546 0.00808895
1.90214 0.386073 0.00886737
1.93282 0.350481 0.0080501
1.9635 0.321063 0.00729412
1.99418 0.287612 0.00714172
2.02485 0.276197 0.00647887
2.05553 0.259243 0.00438034
2.08621 0.23888 0.00431164
2.11689 0.230732 0.00491427
2.14757 0.209917 0.00476602
2.17825 0.204295 0.00585162
2.20893 0.194469 0.00446061
2.23961 0.178928 0.00474501
2.27029 0.164226 0.00296782
2.30097 0.156391 0.00282946
2.33165 0.144653 0.00311688
2.36233 0.140796 0.00344954
2.39301 0.137086 0.00324315
2.42369 0.127682 0.00345643
2.45437 0.120659 0.00266518
2.48505 0.114044 0.00280185
2.51573 0.105808 0.00236919
2.54641 0.101953 0.00229314
2.57709 0.0977631 0.00229489
2.60777 0.0910192 0.00211088
2.63845 0.0893345 0.00191299
2.66913 0.083691 0.00257356
2.69981 0.0831906 0.00162846
2.73049 0.0790514 0.00197434
2.76117 0.0745423 0.00178767
2.79185 0.0705652 0.00172621
2.82252 0.0664901 0.0017239
2.8532 0.0643153 0.00164551
2.88388 0.0636884 0.00149296
2.91456 0.060707 0.00132545
2.94524 0.060332 0.00161179
2.97592 0.0574976 0.00121267
3.0066 0.053084 0.00130105
3.03728 0.0530252 0.00133564
3.06796 0.0490651 0.00129586
3.09864 0.0476124 0.00123786
3.12932 0.0455242 0.00142025
3.16 0.044059 0.00143335
3.19068 0.0417795 0.00145183
3.22136 0.0422906 0.00105345
3.25204 0.0417112 0.00101993
3.28272 0.040648 0.0011804
3.3134 0.0380698 0.00105913
3.34408 0.0379683 0.000932588
3.37476 0.0361869 0.00109759
3.40544 0.0346366 0.00108117
3.43612 0.0332351 0.00112493
3.4668 0.0320978 0.000869788
3.49748 0.0315234 0.00131242
3.52816 0.0319351 0.000969847
3.55884 0.0298234 0.000843453
3.58952 0.0280672 0.000887071
3.62019 0.0276527 0.000983504
3.65087 0.0280827 0.000916242
3.68155 0.0265127 0.000716862
3.71223 0.0263581 0.000665107
3.74291 0.0254852 0.000858631
3.77359 0.0240207 0.000736536
3.80427 0.0245126 0.000756177
3.83495 0.0226723 0.000745904
3.86563 0.0217699 0.00092162
3.89631 0.0224289 0.000819139
3.92699 0.0218011 0.000908799
3.95767 0.0201448 0.000839325
3.98835 0.0209196 0.000749768
4.01903 0.0199698 0.000746626
4.04971 0.0192932 0.000790537
4.08039 0.0180953 0.00081525
4.11107 0.0179138 0.000754625
4.14175 0.0172149 0.000695851
4.17243 0.016716 0.000625215
4.20311 0.0171281 0.000645797
4.23379 0.0166449 0.000730389
4.26447 0.0161832 0.000630878
4.29515 0.0156033 0.000695401
4.32583 0.015179 0.000699059
4.35651 0.0148912 0.000654227
4.38719 0.014457 0.00070203
4.41786 0.0138313 0.000565019
4.44854 0.0138873 0.000649943
4.47922 0.0134241 0.000602378
4.5099 0.0128373 0.000664197
4.54058 0.0125339 0.000589582
4.57126 0.0125098 0.000619063
4.60194 0.0124207 0.000545884
4.63262 0.0123643 0.000580776
4.6633 0.01233 0.000542415
4.69398 0.0113328 0.000587303
4.72466 0.0117514 0.000567144
4.75534 0.0108775 0.000564912
4.78602 0.0107801 0.000684698
4.8167 0.0104031 0.000529402
4.84738 0.01037 0.000531302
4.87806 0.0101603 0.000524308
4.90874 0.00984461 0.000536462
4.93942 0.00967627 0.000550137
4.9701 0.00946087 0.000492024
5.00078 0.00876203 0.000488622
5.03146 0.00934082 0.000534224
5.06214 0.00890435 0.000502146
5.09282 0.00859758 0.000563584
5.1235 0.00885462 0.000522505
5.15418 0.00853847 0.000518477
5.18486 0.00791988 0.00052773
5.21553 0.00832655 0.000565944
5.24621 0.0082522 0.000527033
5.27689 0.00796624 0.000482754
5.30757 0.00775369 0.000467855
5.33825 0.00788685 0.000532757
5.36893 0.0075398 0.000454262
5.39961 0.00760314 0.00046377
5.43029 0.00721934 0.00045043
5.46097 0.00683167 0.000482135
5.49165 0.00691156 0.000452794
5.52233 0.00685071 0.000415846
5.55301 0.006607 0.000476583
5.58369 0.00646375 0.000481667
5.61437 0.00664409 0.000402873
5.64505 0.00629519 0.000435005
5.67573 0.00630663 0.000407444
5.70641 0.00613526 0.000437932
5.73709 0.00610887 0.000429571
5.76777 0.00597465 0.000428752
5.79845 0.00573932 0.000423316
5.82913 0.00575876 0.000387389
5.85981 0.00573202 0.000422991
5.89049 0.0056476 0.000433939
5.92117 0.00551017 0.000422036
5.95185 0.00540258 0.000446001
5.98253 0.00535782 0.000400272
6.0132 0.00517159 0.000393145
6.04388 0.00495648 0.000435922
6.07456 0.00495143 0.000409095
6.10524 0.00495875 0.000386261
6.13592 0.00499105 0.000415316
6.1666 0.00472013 0.000399858
6.19728 0.00471136 0.000408895
6.22796 0.00484152 0.000383983
6.25864 0.00458744 0.000414025
6.28932 0.00460041 0.000404796
6.32 0.0044245 0.000382737
6.35068 0.00436396 0.00039475
6.38136 0.00429882 0.000361914
6.41204 0.00429434 0.000353279
6.44272 0.0042449 0.000377702
6.4734 0.00408851 0.000380961
6.50408 0.00392544 0.000387695
6.53476 0.00400767 0.000382289
6.56544 0.00394123 0.000371324
6.59612 0.00370157 0.000353932
6.6268 0.00387785 0.000356733
6.65748 0.00379489 0.00037524
6.68816 0.0036843 0.00036193
6.71884 0.00363129 0.000350021
6.74952 0.00360451 0.000377466
6.7802 0.00370074 0.000356778
6.81087 0.0035676 0.000345614
6.84155 0.00349955 0.000351187
6.87223 0.0033803 0.000362861
6.90291 0.00334229 0.00034653
6.93359 0.00340937 0.000338046
6.96427 0.00325392 0.000342949
6.99495 0.00318194 0.000355183
7.02563 0.00314919 0.000346395
7.05631 0.00306691 0.000338635
7.08699 0.00319125 0.000338213
7.11767 0.00314647 0.000339384
7.14835 0.00309606 0.000340585
7.17903 0.00302285 0.000341792
7.20971 0.00295757 0.000334846
7.24039 0.00299664 0.000313893
7.27107 0.00291103 0.000316199
7.30175 0.00295645 0.00032793
7.33243 0.00280361 0.000329446
7.36311 0.00284293 0.000330093
7.39379 0.00281488 0.000321418
7.42447 0.00268937 0.000314943
7.45515 0.00274339 0.000304571
7.48583 0.0025639 0.000318878
7.51651 0.0025911 0.000309065
7.54719 0.00257178 0.000310424
7.57787 0.00255829 0.000315726
7.60854 0.0025046 0.000311427
7.63922 0.00264606 0.000314676
7.6699 0.00244985 0.000306852
7.70058 0.00250247 0.000290828
7.73126 0.00245518 0.000301362
7.76194 0.0024269 0.000292211
7.79262 0.00238486 0.000283049
7.8233 0.00232175 0.000305452
7.85398 0.0023455 0.000295091
7.88466 0.00221128 0.000289621
7.91534 0.00222265 0.000296798
7.94602 0.00220957 0.000276418
7.9767 0.00222832 0.000290002
8.00738 0.00217442 0.000294843
8.03806 0.00215381 0.000289684
8.06874 0.00217948 0.000278511
8.09942 0.0021874 0.000284593
8.1301 0.00210739 0.000288941
8.16078 0.00204109 0.00028254
8.19146 0.00206427 0.000276702
8.22214 0.00199727 0.000279216
8.25282 0.0019404 0.000271387
8.2835 0.0019899 0.000289863
8.31418 0.00196705 0.00027139
8.34486 0.00192026 0.000268626
8.37554 0.00188089 0.000278734
8.40621 0.00189131 0.000277809
8.43689 0.00183523 0.000276245
8.46757 0.00186342 0.000265593
8.49825 0.00188614 0.000265006
8.52893 0.0017467 0.00027886
8.55961 0.00180729 0.000269444
8.59029 0.00184001 0.000274648
8.62097 0.00176802 0.00026665
8.65165 0.00167987 0.000259439
8.68233 0.00180021 0.000271541
8.71301 0.00174907 0.000255014
8.74369 0.00166754 0.000258017
8.77437 0.0017168 0.000259961
8.80505 0.0016616 0.00025239
8.83573 0.00161681 0.00024959
8.86641 0.00161349 0.000254946
8.89709 0.00161258 0.000252528
8.92777 0.00153423 0.000251505
8.95845 0.00153233 0.000257863
8.98913 0.00155606 0.000255372
9.01981 0.00152427 0.000256404
9.05049 0.00152803 0.000244962
9.08117 0.00148348 0.000249191
9.11185 0.00151448 0.00024437
9.14253 0.00149196 0.000243054
9.17321 0.00144697 0.000241825
9.20388 0.00146088 0.000239126
9.23456 0.00144731 0.000246698
9.26524 0.00139082 0.000244587
9.29592 0.00140124 0.000247619
9.3266 0.0014097 0.000234808
9.35728 0.00133967 0.000238717
9.38796 0.00138952 0.000236967
9.41864 0.00135389 0.00023578
9.44932 0.00133952 0.000230272
9.48 0.00137249 0.000234878
9.51068 0.00129104 0.000238243
9.54136 0.00131559 0.000227455
9.57204 0.00127217 0.000229794
9.60272 0.00124463 0.000237794
9.6334 0.00125784 0.000231281
9.66408 0.00127396 0.000231117
9.69476 0.00122133 0.000228363
9.72544 0.00126009 0.000232283
9.75612 0.00121297 0.000225228
9.7868 0.0011588 0.000223635
9.81748 0.00118388 0.000230319
9.84816 0.00116358 0.000227302
9.87884 0.00116954 0.000222012
9.90952 0.00119399 0.000222614
9.9402 0.00118957 0.000219096
9.97088 0.00115871 0.000215984
10.0016 0.00114747 0.00021909
10.0322 0.00111708 0.000215811
10.0629 0.00111815 0.000219805
10.0936 0.00108736 0.000223637
10.1243 0.00112073 0.000216622
10.155 0.00104969 0.000221495
10.1856 0.00105213 0.000217695
10.2163 0.00105919 0.000219504
10.247 0.00103141 0.000215377
10.2777 0.00102334 0.000210919
10.3084 0.00103724 0.000212809
10.339 0.00102879 0.000206851
10.3697 0.00101518 0.000209063
10.4004 0.000979407 0.000208182
10.4311 0.00100478 0.000208446
10.4617 0.000976392 0.00020595
10.4924 0.000968586 0.000204322
10.5231 0.000969057 0.000208497
10.5538 0.000970665 0.000203618
10.5845 0.000960938 0.000203485
10.6151 0.000939845 0.000205335
10.6458 0.000924758 0.000205548
10.6765 0.000909509 0.000206036
10.7072 0.000940142 0.00020658
10.7379 0.000915476 0.000199787
10.7685 0.000903829 0.000204441
10.7992 0.000901197 0.000202961
10.8299 0.000881836 0.000197091
10.8606 0.000925761 0.000196697
10.8913 0.000868551 0.000195543
10.9219 0.000857949 0.000195628
10.9526 0.000880255 0.000195339
10.9833 0.000867047 0.000196929
11.014 0.000850504 0.000198665
11.0447 0.000828509 0.000197404
11.0753 0.000872348 0.000194694
11.106 0.000850823 0.000197475
11.1367 0.000815337 0.000191479
11.1674 0.000809784 0.000192354
11.1981 0.000826465 0.000188521
11.2287 0.000829285 0.000198074
11.2594 0.000845949 0.00019089
11.2901 0.000760021 0.000188524
11.3208 0.000765665 0.000183502
11.3515 0.000778778 0.000192648
11.3821 0.000754425 0.00018514
11.4128 0.000761669 0.000184242
11.4435 0.000780071 0.000190342
11.4742 0.000747313 0.00018449
11.5049 0.000739276 0.000182427
11.5355 0.000748901 0.00018575
11.5662 0.000735175 0.000183616
11.5969 0.000721306 0.000186342
11.6276 0.000740012 0.000184865
11.6583 0.000689656 0.000183195
11.6889 0.00072207 0.000179992
11.7196 0.000716366 0.000180746
11.7503 0.000710165 0.000179351
11.781 0.000705715 0.000177125
11.8117 0.000727225 0.000183096
11.8423 0.000698898 0.000177163
11.873 0.000680766 0.000173697
11.9037 0.000687956 0.000175667
11.9344 0.000677972 0.000175692
11.9651 0.000670095 0.000174561
11.9957 0.00066348 0.000173993
12.0264 0.000672919 0.000176692
12.0571 0.000656573 0.000173778
12.0878 0.000668056 0.000169197
12.1184 0.000635664 0.000173022
12.1491 0.00065015 0.000171896
12.1798 0.000653778 0.000170825
12.2105 0.000624354 0.000170178
12.2412 0.000645932 0.000170502
12.2718 0.000629859 0.000171512
12.3025 0.000600189 0.000167161
12.3332 0.000629127 0.000166495
12.3639 0.000597462 0.000165111
12.3946 0.000621374 0.000164311
12.4252 0.000610654 0.000167127
12.4559 0.00061309 0.000168377
12.4866 0.000578212 0.00016694
12.5173 0.00058442 0.000162772
12.548 0.000600391 0.000164453
12.5786 0.000591403 0.000164298
12.6093 0.000576508 0.000166393
12.64 0.000566207 0.0001647
12.6707 0.000564735 0.000166019
12.7014 0.000559957 0.000162521
12.732 0.00057445 0.000160803
12.7627 0.000582802 0.000164402
12.7934 0.000552896 0.000159261
12.8241 0.000555521 0.000159138
12.8548 0.000549915 0.000157844
12.8854 0.00055346 0.000157213
12.9161 0.000541246 0.000160541
12.9468 0.000536101 0.000155937
12.9775 0.000516609 0.000158628
13.0082 0.000525469 0.000156314
13.0388 0.000527017 0.000160643
13.0695 0.000521267 0.000156325
13.1002 0.000520312 0.000156532
13.1309 0.000515519 0.000155482
13.1616 0.000516769 0.000152999
13.1922 0.000510841 0.000155244
13.2229 0.000500498 0.000154795
13.2536 0.000493963 0.000151383
13.2843 0.000505998 0.000154861
13.315 0.000504866 0.000150504
13.3456 0.000509015 0.000150659
13.3763 0.000483222 0.000153145
13.407 0.000482915 0.000148445
13.4377 0.000474436 0.000154189
13.4684 0.000469561 0.000148661
13.499 0.000471574 0.000146988
13.5297 0.000465271 0.000149077
13.5604 0.000467005 0.00014977
13.5911 0.000466149 0.000144931
13.6217 0.00045807 0.000144397
13.6524 0.000454741 0.000147578
13.6831 0.000461086 0.000147048
13.7138 0.000453353 0.000145599
13.7445 0.000455038 0.000146724
13.7751 0.000431391 0.000145066
13.8058 0.000461031 0.000141211
13.8365 0.000443955 0.00014385
13.8672 0.000449444 0.000142909
13.8979 0.000435502 0.000142984
13.9285 0.00043551 0.000142916
13.9592 0.000430314 0.000140949
13.9899 0.000418678 0.000141793
14.0206 0.000415663 0.000141648
14.0513 0.000413191 0.000138525
14.0819 0.000420562 0.000141481
14.1126 0.000422592 0.000140973
14.1433 0.000428379 0.000137924
14.174 0.000415658 0.000139032
14.2047 0.000394527 0.000141057
14.2353 0.00039505 0.000137281
14.266 0.000411783 0.000139279
14.2967 0.000400498 0.000136121
14.3274 0.000412221 0.000137968
14.3581 0.000399874 0.000136648
14.3887 0.000389367 0.000139289
14.4194 0.000385499 0.000137945
14.4501 0.000390483 0.000133477
14.4808 0.000387677 0.000135357
14.5115 0.00039373 0.000134915
14.5421 0.000381483 0.000133196
14.5728 0.000366472 0.000132457
14.6035 0.000380978 0.000133885
14.6342 0.000379464 0.000132811
14.6649 0.000383595 0.000133889
14.6955 0.000368486 0.000133074
14.7262 0.000374719 0.000130733
14.7569 0.000369329 0.000131312
14.7876 0.00036306 0.000132339
14.8183 0.000373263 0.000129456
14.8489 0.000364753 0.000131407
14.8796 0.000354096 0.000128111
14.9103 0.000360308 0.000128
14.941 0.000356636 0.000128035
14.9717 0.000358687 0.000128576
15.0023 0.00035073 0.000128563
15.033 0.000347201 0.000129248
15.0637 0.000344781 0.000127428
15.0944 0.000343506 0.000127267
15.1251 0.000340257 0.000125978
15.1557 0.00034203 0.000125082
15.1864 0.000334618 0.000127439
15.2171 0.00033923 0.00012495
15.2478 0.000327636 0.000125315
15.2784 0.000325306 0.000123468
15.3091 0.000328078 0.000122174
15.3398 0.000338164 0.000124471
15.3705 0.000311459 0.000122542
15.4012 0.000325059 0.00012378
15.4318 0.000331478 0.000122138
15.4625 0.000325207 0.000120419
15.4932 0.000327435 0.000120951
15.5239 0.000311122 0.000121811
15.5546 0.000315539 0.000120465
15.5852 0.000311198 0.000121146
15.6159 0.000307115 0.000120672
15.6466 0.000310847 0.000120619
15.6773 0.000315236 0.000120971
15.708 0.000299153 0.000117897
15.7386 0.000299045 0.000118653
15.7693 0.00031185 0.000118686
15.8 0.000294706 0.000116811
15.8307 0.000295897 0.000118797
15.8614 0.000306647 0.000118322
15.892 0.000304157 0.000117793
15.9227 0.000290837 0.000117055
15.9534 0.000295226 0.0001185
15.9841 0.000290336 0.000114244
16.0148 0.000294264 0.000116324
16.0454 0.000291632 0.000114975
16.0761 0.000288449 0.000114333
16.1068 0.000270659 0.000113276
16.1375 0.000278266 0.000114058
16.1682 0.000276939 0.000113138
16.1988 0.000282129 0.000111971
16.2295 0.00028294 0.000112703
16.2602 0.000278747 0.00011216
16.2909 0.000271383 0.000112759
16.3216 0.000279781 0.000111643
16.3522 0.000278936 0.000112316
16.3829 0.000277753 0.000113192
16.4136 0.000275211 0.000110935
16.4443 0.000269572 0.000111583
16.475 0.000264182 0.000109541
16.5056 0.000267984 0.000110868
16.5363 0.000259813 0.000109892
16.567 0.000265404 0.000107904
16.5977 0.000268103 0.000108047
16.6284 0.000258844 0.000108334
16.659 0.000257 0.000107993
16.6897 0.000259093 0.000108255
16.7204 0.000255486 0.000107512
16.7511 0.000245573 0.000107458
16.7817 0.00024815 0.00010656
16.8124 0.000251178 0.000107461
16.8431 0.000246369 0.000106958
16.8738 0.000242021 0.000107137
16.9045 0.000249532 0.000105613
16.9351 0.000242981 0.000104751
16.9658 0.000246026 0.00010446
16.9965 0.000241778 0.000104887
17.0272 0.000238556 0.000103851
17.0579 0.000236995 0.000103591
17.0885 0.000241677 0.000102838
17.1192 0.000236284 0.000103079
17.1499 0.000235648 0.000103196
17.1806 0.000235987 0.000100308
17.2113 0.000233561 0.000102302
17.2419 0.00023849 0.000101927
17.2726 0.000231055 0.000102382
17.3033 0.000228906 0.000102086
17.334 0.000229457 0.00010079
17.3647 0.000226007 0.000100275
17.3953 0.000223696 9.9822e-05
17.426 0.000232497 0.000100959
17.4567 0.000224772 9.91411e-05
17.4874 0.000228573 9.91634e-05
17.5181 0.000225626 9.94508e-05
17.5487 0.000216445 9.86308e-05
17.5794 0.000215551 9.87986e-05
17.6101 0.000222441 9.91706e-05
17.6408 0.000212999 9.87624e-05
17.6715 0.000217556 9.59287e-05
17.7021 0.000220661 9.79307e-05
17.7328 0.000216677 9.72443e-05
17.7635 0.000212261 9.66621e-05
17.7942 0.000213525 9.68928e-05
17.8249 0.000209665 9.5471e-05
17.8555 0.000210877 9.5852e-05
17.8862 0.000208473 9.63466e-05
17.9169 0.00020656 9.47474e-05
17.9476 0.000205921 9.48359e-05
17.9783 0.00020571 9.49435e-05
18.0089 0.000210337 9.43474e-05
18.0396 0.000208163 9.54589e-05
18.0703 0.000197278 9.36788e-05
18.101 0.000202258 9.35505e-05
18.1317 0.00020599 9.38194e-05
18.1623 0.000204515 9.14646e-05
18.193 0.00020173 9.21375e-05
18.2237 0.000199164 9.21448e-05
18.2544 0.00019756 9.2106e-05
18.2851 0.000201451 9.24722e-05
18.3157 0.000200182 9.25585e-05
18.3464 0.000191981 9.1501e-05
18.3771 0.000197824 8.99958e-05
18.4078 0.000194044 9.03807e-05
18.4384 0.000189167 9.03044e-05
18.4691 0.000193886 8.98579e-05
18.4998 0.000187278 8.98856e-05
18.5305 0.00018364 8.80452e-05
18.5612 0.000186183 8.87248e-05
18.5918 0.000183089 8.95198e-05
18.6225 0.000179437 8.78914e-05
18.6532 0.000188426 8.92744e-05
18.6839 0.000184875 8.78779e-05
18.7146 0.000187059 8.87315e-05
18.7452 0.000177302 8.80669e-05
18.7759 0.000188724 8.81493e-05
18.8066 0.000170337 8.6745e-05
18.8373 0.000182288 8.54119e-05
18.868 0.000176613 8.68574e-05
18.8986 0.000180468 8.57833e-05
18.9293 0.000175294 8.68529e-05
18.96 0.000174243 8.61515e-05
18.9907 0.00017231 8.62067e-05
19.0214 0.000177879 8.41996e-05
19.052 0.000172813 8.46758e-05
19.0827 0.000176128 8.31124e-05
19.1134 0.000166838 8.39928e-05
19.1441 0.00017275 8.37392e-05
19.1748 0.000169838 8.36718e-05
19.2054 0.00016777 8.19486e-05
19.2361 0.000168328 8.38997e-05
19.2668 0.00016758 8.25667e-05
19.2975 0.000161497 8.29381e-05
19.3282 0.000167897 8.23221e-05
19.3588 0.00017264 8.2672e-05
19.3895 0.000165033 8.18382e-05
19.4202 0.000163389 8.14192e-05
19.4509 0.000164074 8.22249e-05
19.4816 0.00016495 8.10576e-05
19.5122 0.00016053 8.08527e-05
19.5429 0.000160266 8.01154e-05
19.5736 0.000157636 8.02043e-05
19.6043 0.000160912 8.0361e-05
19.635 0.000157311 7.95293e-05
19.6656 0.000161471 7.89237e-05
19.6963 0.000158255 7.83957e-05
19.727 0.000154891 7.91691e-05
19.7577 0.000152375 7.87222e-05
19.7884 0.000158307 7.82077e-05
19.819 0.000153626 7.80992e-05
19.8497 0.000154476 7.83916e-05
19.8804 0.000148936 7.76614e-05
19.9111 0.000151884 7.73599e-05
19.9418 0.000156793 7.6599e-05
19.9724 0.000144647 7.62946e-05
20.0031 0.000151695 7.68906e-05
20.0338 0.000146489 7.59015e-05
20.0645 0.000143159 7.54299e-05
20.0951 0.000147085 7.5675e-05
20.1258 0.000141547 7.48046e-05
20.1565 0.000142657 7.49572e-05
20.1872 0.000142016 7.52916e-05
20.2179 0.000142815 7.42048e-05
20.2485 0.000140203 7.3251e-05
20.2792 0.0001404 7.38202e-05
20.3099 0.000138799 7.32919e-05
20.3406 0.000143244 7.32432e-05
20.3713 0.000138814 7.34715e-05
20.4019 0.000141443 7.35794e-05
20.4326 0.000139099 7.20888e-05
20.4633 0.000138568 7.3324e-05
20.494 0.000139384 7.17565e-05
20.5247 0.000134472 7.114e-05
20.5553 0.00014118 7.24034e-05
20.586 0.000134014 7.17039e-05
20.6167 0.000132412 7.06961e-05
20.6474 0.000131809 7.0652e-05
20.6781 0.000128353 7.05922e-05
20.7087 0.000128386 7.04452e-05
20.7394 0.000131213 7.04524e-05
20.7701 0.000131991 6.96978e-05
20.8008 0.000130597 6.97425e-05
20.8315 0.000128799 7.00579e-05
20.8621 0.000130546 6.8743e-05
20.8928 0.00012982 6.92133e-05
20.9235 0.000130773 6.71649e-05
20.9542 0.000125832 6.89587e-05
20.9849 0.000123969 6.88178e-05
21.0155 0.000130644 6.73754e-05
21.0462 0.000126336 6.72249e-05
21.0769 0.000126053 6.76807e-05
21.1076 0.00012335 6.70201e-05
21.1383 0.000121952 6.65421e-05
21.1689 0.000122587 6.6768e-05
21.1996 0.000123487 6.64168e-05
21.2303 0.000122461 6.62781e-05
21.261 0.000120143 6.63066e-05
21.2917 0.00012089 6.55244e-05
21.3223 0.000123943 6.54545e-05
21.353 0.000121276 6.56112e-05
21.3837 0.000121906 6.43666e-05
21.4144 0.0001157 6.50738e-05
21.4451 0.000120196 6.40268e-05
21.4757 0.000123129 6.43234e-05
21.5064 0.000114126 6.34037e-05
21.5371 0.000118815 6.42978e-05
21.5678 0.000116399 6.35056e-05
21.5984 0.000115133 6.3312e-05
21.6291 0.000113742 6.43922e-05
21.6598 0.000113848 6.26107e-05
21.6905 0.000110089 6.30784e-05
21.7212 0.000116706 6.2237e-05
21.7518 0.00010983 6.23528e-05
21.7825 0.000111201 6.22545e-05
21.8132 0.00011401 6.14339e-05
21.8439 0.00011162 6.08965e-05
21.8746 0.000108996 6.11829e-05
21.9052 0.000108828 6.12351e-05
21.9359 0.000111132 6.09064e-05
21.9666 0.000109156 6.099e-05
21.9973 0.000105747 6.04043e-05
22.028 0.000105794 6.01433e-05
22.0586 0.000108555 5.96695e-05
22.0893 0.000104686 5.98647e-05
22.12 0.000108532 5.86855e-05
22.1507 0.000107357 5.89667e-05
22.1814 0.000106503 5.96344e-05
22.212 0.000102254 5.93605e-05
22.2427 9.92351e-05 5.91151e-05
22.2734 0.00010123 5.88914e-05
22.3041 0.000104262 5.82291e-05
22.3348 0.000102808 5.83209e-05
22.3654 9.8654e-05 5.72001e-05
22.3961 9.98879e-05 5.77303e-05
22.4268 0.000100705 5.70197e-05
22.4575 9.76e-05 5.73524e-05
22.4882 9.96665e-05 5.72294e-05
22.5188 9.85972e-05 5.61924e-05
22.5495 9.76478e-05 5.57219e-05
22.5802 0.000103122 5.62034e-05
22.6109 9.59687e-05 5.58414e-05
22.6416 9.81617e-05 5.58721e-05
22.6722 9.60122e-05 5.58052e-05
22.7029 9.87509e-05 5.5655e-05
22.7336 8.84523e-05 5.51412e-05
22.7643 9.50612e-05 5.50739e-05
22.795 9.50649e-05 5.42766e-05
22.8256 9.56493e-05 5.49151e-05
22.8563 9.11458e-05 5.39051e-05
22.887 9.61862e-05 5.36202e-05
22.9177 9.39031e-05 5.38271e-05
22.9484 9.20473e-05 5.35972e-05
22.979 9.19357e-05 5.28672e-05
23.0097 9.23907e-05 5.29976e-05
23.0404 9.29238e-05 5.32833e-05
23.0711 8.72725e-05 5.20166e-05
23.1018 8.85107e-05 5.21698e-05
23.1324 8.99669e-05 5.18805e-05
23.1631 8.96169e-05 5.17828e-05
23.1938 9.10466e-05 5.21335e-05
23.2245 8.84817e-05 5.17416e-05
23.2551 8.57122e-05 5.10771e-05
23.2858 8.4798e-05 5.05458e-05
23.3165 8.78392e-05 5.14621e-05
23.3472 8.37303e-05 5.05254e-05
23.3779 8.73876e-05 5.07194e-05
23.4085 8.39151e-05 5.02576e-05
23.4392 8.50584e-05 5.01223e-05
23.4699 8.43738e-05 4.97448e-05
23.5006 8.27062e-05 4.92697e-05
23.5313 8.63043e-05 4.94083e-05
23.5619 8.25274e-05 4.93948e-05
23.5926 8.29184e-05 4.89369e-05
23.6233 8.27303e-05 4.83511e-05
23.654 8.06952e-05 4.80148e-05
23.6847 8.11744e-05 4.8758e-05
23.7153 8.07835e-05 4.84527e-05
23.746 8.15366e-05 4.78161e-05
23.7767 8.14131e-05 4.79745e-05
23.8074 7.81762e-05 4.75666e-05
23.8381 7.91637e-05 4.74751e-05
23.8687 7.83128e-05 4.74488e-05
23.8994 7.82086e-05 4.64463e-05
23.9301 8.02692e-05 4.71083e-05
23.9608 7.54404e-05 4.65468e-05
23.9915 7.89681e-05 4.62357e-05
24.0221 7.57571e-05 4.62757e-05
24.0528 7.31859e-05 4.52275e-05
24.0835 7.65668e-05 4.51441e-05
24.1142 7.17734e-05 4.49624e-05
24.1449 7.56428e-05 4.52355e-05
24.1755 7.42039e-05 4.52844e-05
24.2062 7.42764e-05 4.52957e-05
24.2369 7.35093e-05 4.43123e-05
24.2676 7.34591e-05 4.45831e-05
24.2983 7.18689e-05 4.3829e-05
24.3289 7.25909e-05 4.34096e-05
24.3596 7.23025e-05 4.35011e-05
24.3903 7.19854e-05 4.41542e-05
24.421 7.03864e-05 4.31206e-05
24.4517 7.13648e-05 4.31854e-05
24.4823 7.28862e-05 4.26168e-05
24.513 7.1272e-05 4.24964e-05
24.5437 6.86083e-05 4.23273e-05
24.5744 7.02256e-05 4.22485e-05
24.6051 6.89427e-05 4.22856e-05
24.6357 6.96828e-05 4.14817e-05
24.6664 6.50326e-05 4.16271e-05
24.6971 6.75686e-05 4.1709e-05
24.7278 7.01374e-05 4.11537e-05
24.7584 6.72637e-05 4.07321e-05
24.7891 7.2153e-05 4.05411e-05
24.8198 6.50491e-05 4.07386e-05
24.8505 6.56821e-05 4.01014e-05
24.8812 6.59336e-05 4.04549e-05
24.9118 6.3971e-05 3.95749e-05
24.9425 6.39055e-05 3.96277e-05
24.9732 6.47388e-05 3.9453e-05
25.0039 6.32121e-05 3.95319e-05
25.0346 6.41281e-05 3.94708e-05
25.0652 6.37058e-05 3.91412e-05
25.0959 6.35327e-05 3.85746e-05
25.1266 6.09258e-05 3.8483e-05
25.1573 6.14059e-05 3.82241e-05
25.188 6.10501e-05 3.83402e-05
25.2186 6.27429e-05 3.77121e-05
25.2493 6.01436e-05 3.7814e-05
25.28 6.21051e-05 3.76006e-05
25.3107 6.11938e-05 3.76347e-05
25.3414 6.09862e-05 3.6895e-05
25.372 5.9229e-05 3.72759e-05
25.4027 5.95988e-05 3.65637e-05
25.4334 5.74848e-05 3.61335e-05
25.4641 5.66553e-05 3.67303e-05
25.4948 5.45237e-05 3.61517e-05
25.5254 5.70726e-05 3.61755e-05
25.5561 5.77626e-05 3.61413e-05
25.5868 5.47896e-05 3.59935e-05
25.6175 5.52904e-05 3.54616e-05
25.6482 5.67099e-05 3.51111e-05
25.6788 5.52772e-05 3.49164e-05
25.7095 5.59692e-05 3.48465e-05
25.7402 5.56495e-05 3.46538e-05
25.7709 5.53962e-05 3.42671e-05
25.8016 5.49678e-05 3.37139e-05
25.8322 5.45548e-05 3.41124e-05
25.8629 5.35997e-05 3.40539e-05
25.8936 5.30762e-05 3.3409e-05
25.9243 5.39154e-05 3.334e-05
25.955 5.43604e-05 3.33828e-05
25.9856 5.15965e-05 3.25294e-05
26.0163 5.22886e-05 3.29331e-05
26.047 5.23069e-05 3.31455e-05
26.0777 5.32878e-05 3.26653e-05
26.1084 5.17869e-05 3.20536e-05
26.139 5.02534e-05 3.18706e-05
26.1697 5.21815e-05 3.17659e-05
26.2004 5.13298e-05 3.20483e-05
26.2311 5.08599e-05 3.16558e-05
26.2618 5.01087e-05 3.11486e-05
26.2924 4.89148e-05 3.11874e-05
26.3231 5.21639e-05 3.07082e-05
26.3538 4.8346e-05 3.04996e-05
26.3845 4.58648e-05 3.02565e-05
26.4151 4.97309e-05 3.02782e-05
26.4458 4.70959e-05 3.01139e-05
26.4765 4.63195e-05 3.00081e-05
26.5072 4.51976e-05 2.99403e-05
26.5379 4.56531e-05 2.97508e-05
26.5685 4.41698e-05 2.93742e-05
26.5992 4.3939e-05 2.92397e-05
26.6299 4.59414e-05 2.89716e-05
26.6606 4.33265e-05 2.89556e-05
26.6913 4.31715e-05 2.86218e-05
26.7219 4.58403e-05 2.82996e-05
26.7526 4.35805e-05 2.81457e-05
26.7833 4.50035e-05 2.8064e-05
26.814 4.14072e-05 2.80845e-05
26.8447 4.16613e-05 2.76601e-05
26.8753 4.41281e-05 2.75991e-05
26.906 4.41793e-05 2.7239e-05
26.9367 4.41763e-05 2.7466e-05
26.9674 4.12476e-05 2.67318e-05
26.9981 4.09837e-05 2.65813e-05
27.0287 4.11355e-05 2.64545e-05
27.0594 4.03261e-05 2.63962e-05
27.0901 4.03836e-05 2.57807e-05
27.1208 3.98985e-05 2.57335e-05
27.1515 3.96421e-05 2.55744e-05
27.1821 3.7581e-05 2.54862e-05
27.2128 4.02731e-05 2.51002e-05
27.2435 4.23421e-05 2.51815e-05
27.2742 3.87066e-05 2.50322e-05
27.3049 3.87235e-05 2.45797e-05
27.3355 3.79981e-05 2.46653e-05
27.3662 3.85871e-05 2.4485e-05
27.3969 3.84944e-05 2.42765e-05
27.4276 3.78285e-05 2.4153e-05
27.4583 3.88259e-05 2.37074e-05
27.4889 3.5604e-05 2.36726e-05
27.5196 3.58733e-05 2.346e-05
27.5503 3.56933e-05 2.31147e-05
27.581 3.32145e-05 2.30264e-05
27.6117 3.66583e-05 2.31635e-05
27.6423 3.48031e-05 2.22426e-05
27.673 3.56275e-05 2.23021e-05
27.7037 3.46456e-05 2.1828e-05
27.7344 3.26146e-05 2.21395e-05
27.7651 3.5175e-05 2.17722e-05
27.7957 3.55462e-05 2.19152e-05
27.8264 3.48336e-05 2.16088e-05
27.8571 3.4087e-05 2.12678e-05
27.8878 3.25214e-05 2.08723e-05
27.9185 3.17183e-05 2.09362e-05
27.9491 3.30303e-05 2.01795e-05
27.9798 3.07151e-05 2.0696e-05
28.0105 3.17191e-05 2.04821e-05
28.0412 2.93421e-05 2.04522e-05
28.0718 3.11918e-05 2.01119e-05
28.1025 2.90433e-05 1.95614e-05
28.1332 3.00222e-05 1.99487e-05
28.1639 2.9398e-05 1.92037e-05
28.1946 2.78933e-05 1.93148e-05
28.2252 2.99098e-05 1.91844e-05
28.2559 2.86713e-05 1.91636e-05
28.2866 2.95687e-05 1.90981e-05
28.3173 2.71559e-05 1.86543e-05
28.348 2.68245e-05 1.82988e-05
28.3786 2.67632e-05 1.82306e-05
28.4093 2.91843e-05 1.78875e-05
28.44 2.67544e-05 1.79913e-05
28.4707 2.81439e-05 1.75926e-05
28.5014 2.5864e-05 1.74566e-05
28.532 2.68684e-05 1.75039e-05
28.5627 2.4537e-05 1.70016e-05
28.5934 2.58086e-05 1.66766e-05
28.6241 2.73051e-05 1.69014e-05
28.6548 2.53739e-05 1.61289e-05
28.6854 2.54324e-05 1.62277e-05
28.7161 2.44395e-05 1.61414e-05
28.7468 2.3471e-05 1.58026e-05
28.7775 2.46952e-05 1.55949e-05
28.8082 2.69978e-05 1.58324e-05
28.8388 2.14305e-05 1.53996e-05
28.8695 2.36856e-05 1.53452e-05
28.9002 2.30364e-05 1.48077e-05
28.9309 2.24559e-05 1.48175e-05
28.9616 2.07318e-05 1.48035e-05
28.9922 2.36685e-05 1.44611e-05
29.0229 2.05017e-05 1.41366e-05
29.0536 2.16075e-05 1.39149e-05
29.0843 2.1647e-05 1.40825e-05
29.115 1.96294e-05 1.37344e-05
29.1456 1.91262e-05 1.35895e-05
29.1763 2.16785e-05 1.36145e-05
29.207 1.95772e-05 1.2931e-05
29.2377 2.11441e-05 1.30634e-05
29.2684 1.77969e-05 1.28667e-05
29.299 1.96749e-05 1.25352e-05
29.3297 2.17407e-05 1.24001e-05
29.3604 1.91317e-05 1.22096e-05
29.3911 1.78584e-05 1.21582e-05
29.4218 1.78947e-05 1.14719e-05
29.4524 1.83699e-05 1.15149e-05
29.4831 1.88818e-05 1.16064e-05
29.5138 1.64158e-05 1.1756e-05
29.5445 1.7728e-05 1.09061e-05
29.5751 1.44675e-05 1.08825e-05
29.6058 1.56011e-05 1.07436e-05
29.6365 1.57085e-05 1.09882e-05
29.6672 1.38784e-05 1.07172e-05
29.6979 1.68563e-05 1.02379e-05
29.7285 1.67283e-05 9.71288e-06
29.7592 1.52107e-05 9.89485e-06
29.7899 1.5086e-05 9.94835e-06
29.8206 1.38956e-05 9.47824e-06
29.8513 1.41657e-05 9.49489e-06
29.8819 1.37886e-05 9.32086e-06
29.9126 1.47327e-05 8.78085e-06
29.9433 1.60192e-05 9.07215e-06
29.974 1.5517e-05 8.75591e-06
30.0047 1.17029e-05 8.29771e-06
30.0353 1.16484e-05 8.14741e-06
30.066 1.158e-05 7.82854e-06
30.0967 1.04762e-05 8.37541e-06
30.1274 1.26148e-05 7.89432e-06
30.1581 1.10073e-05 7.59003e-06
30.1887 1.15865e-05 7.07353e-06
30.2194 1.06241e-05 7.13639e-06
30.2501 9.33325e-06 6.6994e-06
30.2808 1.05917e-05 6.87737e-06
30.3115 1.0047e-05 6.59384e-06
30.3421 9.7003e-06 6.44081e-06
30.3728 1.09057e-05 6.39955e-06
30.4035 1.08105e-05 5.81702e-06
30.4342 9.03772e-06 5.93583e-06
30.4649 8.19013e-06 5.75667e-06
30.4955 6.11654e-06 5.62809e-06
30.5262 7.20956e-06 5.22668e-06
30.5569 8.53422e-06 5.6045e-06
30.5876 8.23579e-06 4.90277e-06
30.6183 6.09847e-06 4.89699e-06
30.6489 7.42713e-06 4.69743e-06
30.6796 6.99747e-06 4.40116e-06
30.7103 5.74947e-06 4.41691e-06
30.741 6.65789e-06 4.15925e-06
30.7717 5.14958e-06 4.05059e-06
30.8023 5.52169e-06 3.91109e-06
30.833 4.35494e-06 3.86622e-06
30.8637 4.64738e-06 3.48477e-06
30.8944 5.23679e-06 3.41697e-06
30.9251 6.01305e-06 3.26778e-06
30.9557 3.68971e-06 2.82354e-06
30.9864 3.36534e-06 2.88602e-06
31.0171 3.95072e-06 2.52314e-06
31.0478 2.74365e-06 2.46828e-06
31.0785 3.24202e-06 2.03421e-06
31.1091 3.53849e-06 2.27002e-06
31.1398 2.67582e-06 1.86165e-06
31.1705 1.67115e-06 1.86474e-06
31.2012 1.3587e-06 1.5752e-06
31.2318 1.21087e-06 1.58985e-06
31.2625 2.87899e-06 1.41778e-06
31.2932 7.2843e-08 1.01289e-06
31.3239 4.70201e-07 1.14886e-06
31.3546 1.16367e-06 1.1278e-06
31.3852 -1.64036e-07 9.92187e-07


==> anc/CLASSICALSTATISTICAL/wRho_L2.0G0.1B1.0.txt <==
0 0 0
0.0306796 0.00277342 6.12741e-05
0.0613592 0.00558905 9.89098e-05
0.0920388 0.00854821 0.000151656
0.122718 0.0114776 0.000211136
0.153398 0.0144099 0.000220682
0.184078 0.0175849 0.000298479
0.214757 0.0204754 0.000356626
0.245437 0.0237893 0.000431581
0.276117 0.0276307 0.000495356
0.306796 0.031956 0.000563277
0.337476 0.0368636 0.000594179
0.368155 0.0415362 0.000698034
0.398835 0.0464194 0.000789597
0.429515 0.0510781 0.00083095
0.460194 0.0578307 0.00101355
0.490874 0.066062 0.00106641
0.521553 0.0732133 0.00125975
0.552233 0.0831784 0.00127846
0.582913 0.0939377 0.00147971
0.613592 0.105671 0.00157812
0.644272 0.121218 0.00175436
0.674952 0.135619 0.00174675
0.705631 0.163258 0.00222434
0.736311 0.189964 0.00275243
0.76699 0.217208 0.00300793
0.79767 0.261442 0.0032759
0.82835 0.308669 0.00356897
0.859029 0.374257 0.00471978
0.889709 0.464438 0.00567317
0.920388 0.582741 0.00700669
0.951068 0.753154 0.00848388
0.981748 0.989488 0.00997779
1.01243 1.30535 0.0139822
1.04311 1.79787 0.0191818
1.07379 2.4983 0.0242606
1.10447 3.59601 0.0389016
1.13515 4.8129 0.0436143
1.16583 5.99208 0.0571968
1.19651 7.12104 0.069679
1.22718 7.31018 0.0781486
1.25786 6.88482 0.066473
1.28854 5.98338 0.0608107
1.31922 5.11966 0.0579221
1.3499 4.10049 0.0503251
1.38058 3.40503 0.043445
1.41126 2.71995 0.0363181
1.44194 2.14728 0.0232038
1.47262 1.69865 0.0216585
1.5033 1.3258 0.0171432
1.53398 1.02818 0.0131307
1.56466 0.810998 0.0105862
1.59534 0.639544 0.00823409
1.62602 0.515785 0.00689372
1.6567 0.422936 0.00621874
1.68738 0.341241 0.00487938
1.71806 0.288745 0.00431597
1.74874 0.240334 0.00406157
1.77942 0.205041 0.00302028
1.8101 0.174818 0.00275977
1.84078 0.15092 0.0026011
1.87146 0.132766 0.00258327
1.90214 0.117851 0.00216535
1.93282 0.104634 0.002038
1.9635 0.0939544 0.0018672
1.99418 0.0843098 0.00172479
2.02485 0.0762851 0.00183848
2.05553 0.069919 0.00170537
2.08621 0.0624956 0.0016073
2.11689 0.0594914 0.00143758
2.14757 0.053314 0.00147253
2.17825 0.0511223 0.00150842
2.20893 0.0467701 0.00139937
2.23961 0.04347 0.00133559
2.27029 0.0405025 0.00131456
2.30097 0.0378004 0.00119418
2.33165 0.0352586 0.00115946
2.36233 0.033353 0.00115038
2.39301 0.0317888 0.00116708
2.42369 0.0296752 0.00112412
2.45437 0.0281793 0.00111575
2.48505 0.0268346 0.00100307
2.51573 0.02495 0.00101312
2.54641 0.0237169 0.00101602
2.57709 0.0223608 0.00100576
2.60777 0.0210537 0.000962525
2.63845 0.0204518 0.000947282
2.66913 0.0194221 0.000968734
2.69981 0.0185608 0.000922804
2.73049 0.0178092 0.000904088
2.76117 0.0169585 0.000872833
2.79185 0.0164311 0.000882402
2.82252 0.0154377 0.000877293
2.8532 0.0147746 0.000839112
2.88388 0.0144557 0.000820463
2.91456 0.0138504 0.000834515
2.94524 0.0133266 0.000805118
2.97592 0.0127899 0.000771912
3.0066 0.0122301 0.000768383
3.03728 0.0120311 0.000760243
3.06796 0.0113521 0.000755633
3.09864 0.0109997 0.000739883
3.12932 0.0106659 0.000752568
3.16 0.0102891 0.000714898
3.19068 0.00997549 0.000733698
3.22136 0.00984294 0.000701303
3.25204 0.00959737 0.000687721
3.28272 0.00943621 0.000686785
3.3134 0.00906223 0.000682733
3.34408 0.00881089 0.000656733
3.37476 0.00856107 0.000668401
3.40544 0.00837978 0.000659345
3.43612 0.00820828 0.000644741
3.4668 0.00802056 0.000635704
3.49748 0.00791744 0.000641226
3.52816 0.00778116 0.000621362
3.55884 0.0075872 0.000621334
3.58952 0.00751554 0.000595168
3.62019 0.00737871 0.000609201
3.65087 0.00715585 0.000595458
3.68155 0.00722963 0.000585354
3.71223 0.00712168 0.000573794
3.74291 0.00710783 0.00057758
3.77359 0.00686983 0.000560667
3.80427 0.00681817 0.000564642
3.83495 0.00667981 0.000558298
3.86563 0.00658731 0.000540428
3.89631 0.00651467 0.000551936
3.92699 0.00641553 0.000548484
3.95767 0.00632935 0.000534677
3.98835 0.00616763 0.000528286
4.01903 0.0059547 0.000524942
4.04971 0.00581324 0.000520667
4.08039 0.00569884 0.000524442
4.11107 0.00560716 0.000520841
4.14175 0.00535837 0.000515255
4.17243 0.00518783 0.000507112
4.20311 0.00509059 0.0005022
4.23379 0.00505028 0.000506424
4.26447 0.00482949 0.000492095
4.29515 0.00464044 0.000487786
4.32583 0.00449705 0.000484967
4.35651 0.00432597 0.000475623
4.38719 0.00427078 0.000472954
4.41786 0.00404234 0.00046986
4.44854 0.0039115 0.00046687
4.47922 0.00380844 0.000463642
4.5099 0.00366179 0.000460472
4.54058 0.00355502 0.000454912
4.57126 0.00345577 0.00045182
4.60194 0.00329183 0.000445295
4.63262 0.00327174 0.000441371
4.6633 0.0031446 0.000438368
4.69398 0.00304657 0.000436776
4.72466 0.00296012 0.000429697
4.75534 0.00286254 0.000431036
4.78602 0.00281934 0.000427963
4.8167 0.00272283 0.000418002
4.84738 0.00263039 0.000420302
4.87806 0.00257309 0.000417083
4.90874 0.00252456 0.000411501
4.93942 0.00247477 0.000409482
4.9701 0.00238806 0.00040459
5.00078 0.0023521 0.000405396
5.03146 0.00233801 0.000400165
5.06214 0.00226493 0.000398198
5.09282 0.00217713 0.000397618
5.1235 0.00217422 0.000392296
5.15418 0.00210937 0.00039041
5.18486 0.00208175 0.000388663
5.21553 0.00204515 0.000385705
5.24621 0.00199389 0.000381622
5.27689 0.00198495 0.000377627
5.30757 0.00195446 0.000376928
5.33825 0.00190784 0.000375109
5.36893 0.00186157 0.000370955
5.39961 0.00184613 0.000369193
5.43029 0.00181409 0.000365064
5.46097 0.00174813 0.000363814
5.49165 0.00173885 0.000360839
5.52233 0.00172533 0.000359885
5.55301 0.00169281 0.000357697
5.58369 0.0016721 0.000353534
5.61437 0.00167024 0.000350482
5.64505 0.00160488 0.000349916
5.67573 0.00159869 0.000345606
5.70641 0.00156221 0.000345583
5.73709 0.00155207 0.000342709
5.76777 0.00152639 0.000341645
5.79845 0.00148562 0.000338786
5.82913 0.00148107 0.000337515
5.85981 0.0014852 0.000336815
5.89049 0.00143088 0.000331818
5.92117 0.0014132 0.000332841
5.95185 0.00140538 0.000330297
5.98253 0.00138175 0.000325437
6.0132 0.00135855 0.000325702
6.04388 0.00133031 0.000325778
6.07456 0.00131144 0.000322143
6.10524 0.00129564 0.000319271
6.13592 0.00130501 0.000317255
6.1666 0.00125371 0.000316624
6.19728 0.00125766 0.000315196
6.22796 0.00123352 0.000312395
6.25864 0.00121641 0.000311937
6.28932 0.00121134 0.000309344
6.32 0.00118869 0.000307741
6.35068 0.00116071 0.000304585
6.38136 0.00115388 0.000303403
6.41204 0.00114325 0.000302065
6.44272 0.00111313 0.000300053
6.4734 0.00111909 0.000299425
6.50408 0.00108721 0.000297533
6.53476 0.00108229 0.000295459
6.56544 0.00106355 0.000294223
6.59612 0.00105182 0.000292677
6.6268 0.00105001 0.000291495
6.65748 0.00103124 0.000289434
6.68816 0.00101741 0.000286985
6.71884 0.00100393 0.000285435
6.74952 0.00100181 0.000285033
6.7802 0.000992072 0.000284316
6.81087 0.000970668 0.000281784
6.84155 0.000968535 0.000279514
6.87223 0.000948166 0.000278878
6.90291 0.000933379 0.000277624
6.93359 0.000934873 0.000275612
6.96427 0.000915532 0.000275492
6.99495 0.000915553 0.000273873
7.02563 0.000902373 0.000271719
7.05631 0.000899139 0.000271605
7.08699 0.000891484 0.000268673
7.11767 0.000869865 0.000267297
7.14835 0.00086684 0.000266092
7.17903 0.000854671 0.000265321
7.20971 0.000845126 0.000264215
7.24039 0.000838567 0.000261901
7.27107 0.000830482 0.000261973
7.30175 0.000819731 0.00026026
7.33243 0.00081291 0.000259395
7.36311 0.000807454 0.000257288
7.39379 0.000804441 0.000255668
7.42447 0.00077916 0.000254943
7.45515 0.000792592 0.000254187
7.48583 0.000770049 0.000252962
7.51651 0.000757623 0.000251519
7.54719 0.000748477 0.000249455
7.57787 0.000745553 0.000249571
7.60854 0.000734477 0.000248471
7.63922 0.000740652 0.000247947
7.6699 0.000731344 0.000245123
7.70058 0.000727448 0.000244454
7.73126 0.000716456 0.000243609
7.76194 0.00070734 0.000242362
7.79262 0.000702366 0.000241421
7.8233 0.000701413 0.000239687
7.85398 0.000687448 0.000239322
7.88466 0.000678448 0.00023829
7.91534 0.000671927 0.000237127
7.94602 0.000670076 0.000235164
7.9767 0.000663783 0.000234533
8.00738 0.00065584 0.000234374
8.03806 0.00064455 0.000232788
8.06874 0.000648102 0.00023125
8.09942 0.000635762 0.000230169
8.1301 0.000633404 0.000229486
8.16078 0.000619703 0.000228251
8.19146 0.00062435 0.00022751
8.22214 0.000610107 0.000226666
8.25282 0.000605943 0.000225113
8.2835 0.000598858 0.000224734
8.31418 0.000598749 0.000223856
8.34486 0.000584844 0.000222518
8.37554 0.000585331 0.000221378
8.40621 0.00058563 0.000220891
8.43689 0.000578606 0.000219867
8.46757 0.000574264 0.000218644
8.49825 0.000572945 0.000217984
8.52893 0.000563147 0.000217704
8.55961 0.000555497 0.000215926
8.59029 0.000558282 0.000215293
8.62097 0.000552184 0.000213805
8.65165 0.000543988 0.000213658
8.68233 0.000547598 0.000212292
8.71301 0.000539725 0.000211354
8.74369 0.000538132 0.000210785
8.77437 0.000531257 0.000209416
8.80505 0.000527215 0.000209029
8.83573 0.000519183 0.000208009
8.86641 0.000516847 0.000206916
8.89709 0.000514908 0.000206298
8.92777 0.000504665 0.000205317
8.95845 0.000502712 0.000204668
8.98913 0.000499169 0.00020395
9.01981 0.000498198 0.000203112
9.05049 0.000490547 0.000202244
9.08117 0.000488121 0.000201358
9.11185 0.000489176 0.000201115
9.14253 0.000482882 0.000199599
9.17321 0.000472253 0.000199084
9.20388 0.000478094 0.000197886
9.23456 0.000475486 0.0001973
9.26524 0.000465911 0.000196603
9.29592 0.000460412 0.000196241
9.3266 0.000459583 0.000195151
9.35728 0.000453363 0.000194533
9.38796 0.000454255 0.000193832
9.41864 0.000446931 0.000192784
9.44932 0.000440898 0.000191989
9.48 0.000444827 0.000191382
9.51068 0.000442023 0.000190918
9.54136 0.000438569 0.000189625
9.57204 0.000430253 0.000189309
9.60272 0.000433915 0.000189038
9.6334 0.00042674 0.000187835
9.66408 0.000423271 0.000186924
9.69476 0.000420828 0.00018618
9.72544 0.000419715 0.000185982
9.75612 0.000415437 0.000184901
9.7868 0.000411154 0.000184188
9.81748 0.000408447 0.000183346
9.84816 0.000407386 0.000182756
9.87884 0.000402389 0.000182163
9.90952 0.00040231 0.000181404
9.9402 0.000403298 0.000180561
9.97088 0.000398911 0.000180003
10.0016 0.000396243 0.000179354
10.0322 0.000391078 0.00017862
10.0629 0.000390331 0.000178131
10.0936 0.00038118 0.000177457
10.1243 0.000380496 0.000176328
10.155 0.000379314 0.000176322
10.1856 0.000377232 0.000175467
10.2163 0.000373051 0.000175
10.247 0.000373632 0.000174164
10.2777 0.000369337 0.00017327
10.3084 0.000368519 0.000172489
10.339 0.000365789 0.000172284
10.3697 0.000366527 0.000171345
10.4004 0.000357708 0.000171021
10.4311 0.000361254 0.000170408
10.4617 0.00035589 0.000169605
10.4924 0.000353608 0.000169322
10.5231 0.000351809 0.00016857
10.5538 0.000346649 0.000168016
10.5845 0.000347629 0.000167221
10.6151 0.000344593 0.000166893
10.6458 0.000342652 0.000166443
10.6765 0.00033723 0.000165519
10.7072 0.000340815 0.0001649
10.7379 0.000334173 0.000164366
10.7685 0.000338218 0.000163969
10.7992 0.000333808 0.000163219
10.8299 0.000332603 0.000162492
10.8606 0.000329973 0.000161927
10.8913 0.000326862 0.000161499
10.9219 0.000323876 0.000161034
10.9526 0.000321841 0.000160406
10.9833 0.000321646 0.000159846
11.014 0.000319084 0.000159293
11.0447 0.00031803 0.000158741
11.0753 0.00031788 0.000158016
11.106 0.000314332 0.000157559
11.1367 0.00030995 0.000157235
11.1674 0.000308792 0.000156278
11.1981 0.00030897 0.000155847
11.2287 0.000308595 0.00015545
11.2594 0.000306223 0.000154863
11.2901 0.000301079 0.000154344
11.3208 0.000299279 0.000153612
11.3515 0.000301251 0.000153261
11.3821 0.000296187 0.000152674
11.4128 0.000295304 0.000152095
11.4435 0.000294439 0.000151662
11.4742 0.000292724 0.000151168
11.5049 0.000291097 0.000150589
11.5355 0.000292578 0.000150024
11.5662 0.000289618 0.000149478
11.5969 0.000284994 0.000149198
11.6276 0.000284824 0.000148522
11.6583 0.00028207 0.000148063
11.6889 0.000282548 0.00014776
11.7196 0.00027847 0.000147147
11.7503 0.000277493 0.000146512
11.781 0.000277335 0.000146058
11.8117 0.000276082 0.000145661
11.8423 0.000275499 0.000144994
11.873 0.000273812 0.000144518
11.9037 0.000271181 0.000144287
11.9344 0.000267963 0.000143682
11.9651 0.000267383 0.000143069
11.9957 0.00026613 0.000142772
12.0264 0.000265403 0.00014218
12.0571 0.000265246 0.000141734
12.0878 0.000261797 0.000141157
12.1184 0.000260461 0.000140811
12.1491 0.000259817 0.000140333
12.1798 0.000258731 0.000139771
12.2105 0.000256033 0.000139346
12.2412 0.000257915 0.000139043
12.2718 0.00025595 0.000138425
12.3025 0.00025166 0.000137976
12.3332 0.000252203 0.000137464
12.3639 0.000251273 0.000136989
12.3946 0.000250036 0.000136587
12.4252 0.000248375 0.000136283
12.4559 0.000247703 0.000135735
12.4866 0.000243711 0.000135328
12.5173 0.000244279 0.000134589
12.548 0.000243723 0.000134285
12.5786 0.00024135 0.000133918
12.6093 0.000240171 0.00013362
12.64 0.000238547 0.000133118
12.6707 0.000237966 0.000132924
12.7014 0.000236787 0.000132214
12.732 0.000235803 0.000131765
12.7627 0.000234612 0.000131325
12.7934 0.000233106 0.000130806
12.8241 0.000231643 0.000130449
12.8548 0.000231014 0.00013009
12.8854 0.000229748 0.000129681
12.9161 0.000229499 0.000129223
12.9468 0.000227687 0.000128835
12.9775 0.00022473 0.000128402
13.0082 0.000225062 0.000127962
13.0388 0.000226204 0.000127759
13.0695 0.000222577 0.000127068
13.1002 0.000222489 0.000126855
13.1309 0.000221347 0.000126317
13.1616 0.00022085 0.00012595
13.1922 0.000218038 0.000125569
13.2229 0.000216592 0.000125159
13.2536 0.000216425 0.00012476
13.2843 0.000216474 0.00012423
13.315 0.000216686 0.000123989
13.3456 0.000214065 0.000123709
13.3763 0.000213639 0.000123243
13.407 0.000211096 0.000122721
13.4377 0.000209631 0.000122471
13.4684 0.000208271 0.000122014
13.499 0.000208077 0.00012157
13.5297 0.000206638 0.000121286
13.5604 0.00020659 0.000120884
13.5911 0.000205671 0.000120403
13.6217 0.000204963 0.000120053
13.6524 0.000203864 0.000119572
13.6831 0.000203596 0.000119228
13.7138 0.000202019 0.000118986
13.7445 0.000201899 0.000118494
13.7751 0.000199689 0.000118256
13.8058 0.000199344 0.000117839
13.8365 0.000198708 0.000117503
13.8672 0.000198444 0.000116998
13.8979 0.000196799 0.00011682
13.9285 0.000195949 0.000116438
13.9592 0.000193653 0.000115936
13.9899 0.000192179 0.000115615
14.0206 0.00019215 0.000115292
14.0513 0.000191446 0.000114865
14.0819 0.000191127 0.000114583
14.1126 0.000190404 0.000114046
14.1433 0.00019147 0.000113803
14.174 0.000187742 0.000113418
14.2047 0.00018787 0.000113175
14.2353 0.000186088 0.000112746
14.266 0.000186883 0.0001125
14.2967 0.000185286 0.000112098
14.3274 0.000184814 0.000111649
14.3581 0.000183441 0.000111351
14.3887 0.00018278 0.000111022
14.4194 0.000181428 0.000110773
14.4501 0.000182249 0.000110324
14.4808 0.000180758 0.000109909
14.5115 0.000179361 0.000109538
14.5421 0.000178729 0.00010918
14.5728 0.000177046 0.000108893
14.6035 0.00017796 0.000108569
14.6342 0.000176565 0.000108158
14.6649 0.000176201 0.000107895
14.6955 0.00017413 0.000107546
14.7262 0.000174411 0.000107277
14.7569 0.000174174 0.000106967
14.7876 0.000172933 0.000106617
14.8183 0.000172056 0.000106025
14.8489 0.000170952 0.000105946
14.8796 0.000169478 0.000105581
14.9103 0.000171054 0.000105285
14.941 0.000169183 0.000104912
14.9717 0.000168282 0.000104574
15.0023 0.000167399 0.000104301
15.033 0.000166988 0.00010402
15.0637 0.000165689 0.000103651
15.0944 0.000164008 0.000103321
15.1251 0.000164903 0.000103
15.1557 0.000164863 0.00010271
15.1864 0.000163744 0.000102451
15.2171 0.000161592 0.000102066
15.2478 0.000161931 0.000101724
15.2784 0.000161853 0.000101378
15.3091 0.000160049 0.000101057
15.3398 0.000160414 0.000100725
15.3705 0.000158803 0.000100498
15.4012 0.000158417 0.000100179
15.4318 0.00015839 9.98984e-05
15.4625 0.000157785 9.9512e-05
15.4932 0.000156999 9.91494e-05
15.5239 0.000155216 9.90074e-05
15.5546 0.000156097 9.86801e-05
15.5852 0.000155258 9.83255e-05
15.6159 0.000153975 9.79975e-05
15.6466 0.000153835 9.76698e-05
15.6773 0.000153217 9.74168e-05
15.708 0.000151883 9.7069e-05
15.7386 0.000150656 9.68616e-05
15.7693 0.000151227 9.64932e-05
15.8 0.000149608 9.62181e-05
15.8307 0.000148908 9.59744e-05
15.8614 0.000149827 9.56501e-05
15.892 0.000149284 9.53454e-05
15.9227 0.000147214 9.51248e-05
15.9534 0.000147239 9.4777e-05
15.9841 0.000146794 9.44585e-05
16.0148 0.000145951 9.41877e-05
16.0454 0.000146154 9.38831e-05
16.0761 0.000144998 9.35714e-05
16.1068 0.000143613 9.32254e-05
16.1375 0.000143701 9.29975e-05
16.1682 0.000143791 9.27665e-05
16.1988 0.000142559 9.24395e-05
16.2295 0.000141381 9.20981e-05
16.2602 0.000141634 9.18744e-05
16.2909 0.000140534 9.15916e-05
16.3216 0.000140771 9.1296e-05
16.3522 0.000140727 9.09777e-05
16.3829 0.000139464 9.07724e-05
16.4136 0.00013901 9.039e-05
16.4443 0.000138138 9.01799e-05
16.475 0.00013699 8.98745e-05
16.5056 0.000137199 8.96321e-05
16.5363 0.000137101 8.93467e-05
16.567 0.000135706 8.90964e-05
16.5977 0.000135424 8.87444e-05
16.6284 0.000133917 8.85253e-05
16.659 0.000134066 8.82551e-05
16.6897 0.000134485 8.79919e-05
16.7204 0.00013264 8.77423e-05
16.7511 0.000132553 8.74176e-05
16.7817 0.000131748 8.71926e-05
16.8124 0.000131238 8.69325e-05
16.8431 0.000130677 8.66216e-05
16.8738 0.00012989 8.64005e-05
16.9045 0.000129866 8.60382e-05
16.9351 0.000128894 8.58012e-05
16.9658 0.000129069 8.55279e-05
16.9965 0.000128913 8.52602e-05
17.0272 0.000127665 8.50231e-05
17.0579 0.000127129 8.47587e-05
17.0885 0.000126936 8.43816e-05
17.1192 0.000126204 8.42338e-05
17.1499 0.000125172 8.39242e-05
17.1806 0.000125797 8.36965e-05
17.2113 0.000124445 8.34082e-05
17.2419 0.000125044 8.31783e-05
17.2726 0.000123251 8.29833e-05
17.3033 0.00012373 8.26464e-05
17.334 0.000122546 8.24257e-05
17.3647 0.000122639 8.20891e-05
17.3953 0.000121755 8.18766e-05
17.426 0.000121972 8.16377e-05
17.4567 0.000121413 8.13527e-05
17.4874 0.000120918 8.11525e-05
17.5181 0.000120733 8.09002e-05
17.5487 0.000119353 8.06114e-05
17.5794 0.000118484 8.03644e-05
17.6101 0.000119772 8.01408e-05
17.6408 0.000118406 7.98449e-05
17.6715 0.000117967 7.95606e-05
17.7021 0.000117216 7.93314e-05
17.7328 0.000117301 7.91637e-05
17.7635 0.000115893 7.88486e-05
17.7942 0.000116293 7.86485e-05
17.8249 0.00011532 7.84179e-05
17.8555 0.000114907 7.80676e-05
17.8862 0.000114904 7.78345e-05
17.9169 0.000114347 7.76554e-05
17.9476 0.00011379 7.73685e-05
17.9783 0.000113276 7.71739e-05
18.0089 0.000113281 7.68907e-05
18.0396 0.000112515 7.67147e-05
18.0703 0.000111224 7.63646e-05
18.101 0.000112296 7.61308e-05
18.1317 0.000111427 7.59252e-05
18.1623 0.000110969 7.56824e-05
18.193 0.000110308 7.54288e-05
18.2237 0.000110031 7.51718e-05
18.2544 0.000109752 7.5023e-05
18.2851 0.00010944 7.47688e-05
18.3157 0.000109178 7.44996e-05
18.3464 0.000107742 7.42581e-05
18.3771 0.00010803 7.39745e-05
18.4078 0.000107603 7.37648e-05
18.4384 0.000106971 7.3566e-05
18.4691 0.000106871 7.3335e-05
18.4998 0.000105936 7.31689e-05
18.5305 0.000105372 7.28079e-05
18.5612 0.000105688 7.25985e-05
18.5918 0.00010517 7.2354e-05
18.6225 0.00010391 7.21495e-05
18.6532 0.000104534 7.19198e-05
18.6839 0.000103787 7.16963e-05
18.7146 0.000103096 7.15258e-05
18.7452 0.000102806 7.12813e-05
18.7759 0.000102416 7.10597e-05
18.8066 0.000100972 7.07662e-05
18.8373 0.000101629 7.05417e-05
18.868 0.000100893 7.03007e-05
18.8986 0.000100783 7.00857e-05
18.9293 0.000100523 6.99018e-05
18.96 0.000100046 6.9612e-05
18.9907 9.97633e-05 6.9413e-05
19.0214 9.9679e-05 6.91691e-05
19.052 9.87597e-05 6.89663e-05
19.0827 9.84959e-05 6.86797e-05
19.1134 9.81184e-05 6.84945e-05
19.1441 9.8161e-05 6.82701e-05
19.1748 9.77854e-05 6.80684e-05
19.2054 9.69063e-05 6.77869e-05
19.2361 9.69182e-05 6.75743e-05
19.2668 9.65427e-05 6.7437e-05
19.2975 9.58478e-05 6.71777e-05
19.3282 9.50959e-05 6.69217e-05
19.3588 9.57921e-05 6.66888e-05
19.3895 9.49545e-05 6.65093e-05
19.4202 9.47965e-05 6.62768e-05
19.4509 9.4253e-05 6.6081e-05
19.4816 9.40199e-05 6.58019e-05
19.5122 9.34051e-05 6.56273e-05
19.5429 9.2863e-05 6.53759e-05
19.5736 9.29808e-05 6.52422e-05
19.6043 9.28681e-05 6.49725e-05
19.635 9.19898e-05 6.47706e-05
19.6656 9.18797e-05 6.45219e-05
19.6963 9.14406e-05 6.42998e-05
19.727 9.08477e-05 6.40934e-05
19.7577 9.02793e-05 6.39023e-05
19.7884 8.99256e-05 6.36802e-05
19.819 9.02252e-05 6.34809e-05
19.8497 8.96596e-05 6.32115e-05
19.8804 8.92672e-05 6.30362e-05
19.9111 8.89846e-05 6.28091e-05
19.9418 8.88475e-05 6.26483e-05
19.9724 8.77248e-05 6.24211e-05
20.0031 8.80497e-05 6.22096e-05
20.0338 8.73208e-05 6.19562e-05
20.0645 8.6636e-05 6.17828e-05
20.0951 8.73628e-05 6.15454e-05
20.1258 8.62768e-05 6.13402e-05
20.1565 8.61088e-05 6.11674e-05
20.1872 8.58943e-05 6.09769e-05
20.2179 8.55483e-05 6.07197e-05
20.2485 8.52395e-05 6.04976e-05
20.2792 8.47562e-05 6.03634e-05
20.3099 8.42566e-05 6.01407e-05
20.3406 8.44215e-05 5.99002e-05
20.3713 8.44988e-05 5.97053e-05
20.4019 8.39067e-05 5.95085e-05
20.4326 8.30712e-05 5.93031e-05
20.4633 8.27111e-05 5.90889e-05
20.494 8.20859e-05 5.88719e-05
20.5247 8.21413e-05 5.86611e-05
20.5553 8.21134e-05 5.84577e-05
20.586 8.14842e-05 5.82866e-05
20.6167 8.07951e-05 5.80559e-05
20.6474 8.08531e-05 5.78553e-05
20.6781 8.05113e-05 5.76738e-05
20.7087 8.00086e-05 5.7451e-05
20.7394 7.98188e-05 5.72375e-05
20.7701 7.97902e-05 5.7044e-05
20.8008 7.89481e-05 5.68359e-05
20.8315 7.86552e-05 5.66695e-05
20.8621 7.90667e-05 5.64465e-05
20.8928 7.83423e-05 5.62408e-05
20.9235 7.83589e-05 5.60573e-05
20.9542 7.76957e-05 5.589e-05
20.9849 7.72266e-05 5.57037e-05
21.0155 7.74091e-05 5.5476e-05
21.0462 7.66708e-05 5.52504e-05
21.0769 7.6435e-05 5.50725e-05
21.1076 7.62983e-05 5.48887e-05
21.1383 7.6123e-05 5.46564e-05
21.1689 7.55682e-05 5.44858e-05
21.1996 7.55949e-05 5.43069e-05
21.2303 7.51677e-05 5.40763e-05
21.261 7.47432e-05 5.39023e-05
21.2917 7.45182e-05 5.36787e-05
21.3223 7.44578e-05 5.34813e-05
21.353 7.38744e-05 5.33325e-05
21.3837 7.35941e-05 5.3071e-05
21.4144 7.30422e-05 5.29205e-05
21.4451 7.30804e-05 5.27336e-05
21.4757 7.32208e-05 5.2541e-05
21.5064 7.18269e-05 5.23534e-05
21.5371 7.25189e-05 5.21587e-05
21.5678 7.19791e-05 5.19865e-05
21.5984 7.12231e-05 5.17693e-05
21.6291 7.09027e-05 5.1588e-05
21.6598 7.07236e-05 5.13793e-05
21.6905 7.04445e-05 5.12346e-05
21.7212 7.04978e-05 5.0989e-05
21.7518 6.98545e-05 5.08234e-05
21.7825 6.95687e-05 5.06457e-05
21.8132 6.95108e-05 5.04483e-05
21.8439 6.91272e-05 5.02507e-05
21.8746 6.84677e-05 5.00785e-05
21.9052 6.84096e-05 4.99317e-05
21.9359 6.83124e-05 4.9668e-05
21.9666 6.79936e-05 4.94784e-05
21.9973 6.79929e-05 4.92924e-05
22.028 6.72997e-05 4.90894e-05
22.0586 6.72365e-05 4.89399e-05
22.0893 6.71583e-05 4.87424e-05
22.12 6.67685e-05 4.8529e-05
22.1507 6.63158e-05 4.83419e-05
22.1814 6.61488e-05 4.82145e-05
22.212 6.56186e-05 4.79989e-05
22.2427 6.48572e-05 4.7827e-05
22.2734 6.50643e-05 4.76645e-05
22.3041 6.5008e-05 4.74206e-05
22.3348 6.45982e-05 4.72509e-05
22.3654 6.44791e-05 4.70652e-05
22.3961 6.37911e-05 4.68805e-05
22.4268 6.39073e-05 4.67227e-05
22.4575 6.31604e-05 4.65583e-05
22.4882 6.28923e-05 4.63945e-05
22.5188 6.28286e-05 4.61605e-05
22.5495 6.27317e-05 4.59623e-05
22.5802 6.2635e-05 4.58115e-05
22.6109 6.22771e-05 4.56276e-05
22.6416 6.20884e-05 4.54478e-05
22.6722 6.13912e-05 4.52672e-05
22.7029 6.1391e-05 4.51118e-05
22.7336 6.06859e-05 4.49133e-05
22.7643 6.07818e-05 4.47295e-05
22.795 6.07388e-05 4.45146e-05
22.8256 6.04866e-05 4.43389e-05
22.8563 5.99168e-05 4.41712e-05
22.887 6.02532e-05 4.39949e-05
22.9177 5.96934e-05 4.38022e-05
22.9484 5.91425e-05 4.36293e-05
22.979 5.89335e-05 4.34555e-05
23.0097 5.90106e-05 4.32733e-05
23.0404 5.87003e-05 4.30957e-05
23.0711 5.78839e-05 4.29131e-05
23.1018 5.79103e-05 4.27436e-05
23.1324 5.73815e-05 4.25636e-05
23.1631 5.74873e-05 4.23701e-05
23.1938 5.74471e-05 4.22203e-05
23.2245 5.68521e-05 4.20255e-05
23.2551 5.67106e-05 4.1832e-05
23.2858 5.62112e-05 4.16758e-05
23.3165 5.58718e-05 4.15157e-05
23.3472 5.55139e-05 4.13303e-05
23.3779 5.59333e-05 4.1161e-05
23.4085 5.55328e-05 4.09823e-05
23.4392 5.50513e-05 4.08224e-05
23.4699 5.47476e-05 4.06276e-05
23.5006 5.45526e-05 4.04582e-05
23.5313 5.46728e-05 4.02632e-05
23.5619 5.39822e-05 4.01099e-05
23.5926 5.38995e-05 3.996e-05
23.6233 5.36121e-05 3.97403e-05
23.654 5.32053e-05 3.9565e-05
23.6847 5.29667e-05 3.94238e-05
23.7153 5.25008e-05 3.92465e-05
23.746 5.25394e-05 3.90534e-05
23.7767 5.24084e-05 3.89174e-05
23.8074 5.20456e-05 3.87009e-05
23.8381 5.19292e-05 3.85239e-05
23.8687 5.16008e-05 3.83576e-05
23.8994 5.13013e-05 3.8192e-05
23.9301 5.13387e-05 3.80411e-05
23.9608 5.07504e-05 3.78539e-05
23.9915 5.07071e-05 3.76745e-05
24.0221 5.00317e-05 3.75233e-05
24.0528 5.00924e-05 3.7335e-05
24.0835 5.01041e-05 3.71647e-05
24.1142 4.95035e-05 3.70039e-05
24.1449 4.92628e-05 3.6817e-05
24.1755 4.9254e-05 3.66514e-05
24.2062 4.88012e-05 3.64944e-05
24.2369 4.87232e-05 3.63114e-05
24.2676 4.85965e-05 3.61383e-05
24.2983 4.80659e-05 3.59639e-05
24.3289 4.79398e-05 3.58008e-05
24.3596 4.80024e-05 3.56341e-05
24.3903 4.78677e-05 3.54956e-05
24.421 4.7405e-05 3.52889e-05
24.4517 4.71054e-05 3.51586e-05
24.4823 4.68883e-05 3.49728e-05
24.513 4.66222e-05 3.47806e-05
24.5437 4.62655e-05 3.46425e-05
24.5744 4.63084e-05 3.44727e-05
24.6051 4.58432e-05 3.42873e-05
24.6357 4.58354e-05 3.41083e-05
24.6664 4.51809e-05 3.39754e-05
24.6971 4.52559e-05 3.38193e-05
24.7278 4.49321e-05 3.36132e-05
24.7584 4.46786e-05 3.34458e-05
24.7891 4.45833e-05 3.32732e-05
24.8198 4.44257e-05 3.31309e-05
24.8505 4.36896e-05 3.29633e-05
24.8812 4.39045e-05 3.27974e-05
24.9118 4.36649e-05 3.26411e-05
24.9425 4.32657e-05 3.24648e-05
24.9732 4.30105e-05 3.23027e-05
25.0039 4.25929e-05 3.21623e-05
25.0346 4.26258e-05 3.19828e-05
25.0652 4.24519e-05 3.1815e-05
25.0959 4.22176e-05 3.16384e-05
25.1266 4.19185e-05 3.14997e-05
25.1573 4.17308e-05 3.13137e-05
25.188 4.15775e-05 3.11654e-05
25.2186 4.13529e-05 3.09943e-05
25.2493 4.11148e-05 3.08409e-05
25.28 4.08867e-05 3.06619e-05
25.3107 4.04183e-05 3.05167e-05
25.3414 4.01659e-05 3.03271e-05
25.372 4.01003e-05 3.01925e-05
25.4027 3.98056e-05 3e-05
25.4334 3.95785e-05 2.98682e-05
25.4641 3.91494e-05 2.96924e-05
25.4948 3.89581e-05 2.95378e-05
25.5254 3.88689e-05 2.93539e-05
25.5561 3.89627e-05 2.91847e-05
25.5868 3.84353e-05 2.90344e-05
25.6175 3.81196e-05 2.88596e-05
25.6482 3.81414e-05 2.87197e-05
25.6788 3.80859e-05 2.85358e-05
25.7095 3.77898e-05 2.84037e-05
25.7402 3.75049e-05 2.82353e-05
25.7709 3.71582e-05 2.80602e-05
25.8016 3.6847e-05 2.79089e-05
25.8322 3.70641e-05 2.77257e-05
25.8629 3.65056e-05 2.75918e-05
25.8936 3.62289e-05 2.74263e-05
25.9243 3.6412e-05 2.72602e-05
25.955 3.59736e-05 2.71025e-05
25.9856 3.54216e-05 2.69215e-05
26.0163 3.54323e-05 2.67752e-05
26.047 3.52405e-05 2.66364e-05
26.0777 3.53106e-05 2.64636e-05
26.1084 3.47584e-05 2.62953e-05
26.139 3.45975e-05 2.61234e-05
26.1697 3.4553e-05 2.59911e-05
26.2004 3.43679e-05 2.58239e-05
26.2311 3.39802e-05 2.56489e-05
26.2618 3.3709e-05 2.55334e-05
26.2924 3.33037e-05 2.53402e-05
26.3231 3.34224e-05 2.51797e-05
26.3538 3.30306e-05 2.50301e-05
26.3845 3.26948e-05 2.48571e-05
26.4151 3.27608e-05 2.47213e-05
26.4458 3.25151e-05 2.45562e-05
26.4765 3.22406e-05 2.44228e-05
26.5072 3.19407e-05 2.4231e-05
26.5379 3.1718e-05 2.40742e-05
26.5685 3.14103e-05 2.39266e-05
26.5992 3.13242e-05 2.37675e-05
26.6299 3.12286e-05 2.36028e-05
26.6606 3.09202e-05 2.3436e-05
26.6913 3.0688e-05 2.32968e-05
26.7219 3.0754e-05 2.3149e-05
26.7526 3.04117e-05 2.29886e-05
26.7833 3.02888e-05 2.28395e-05
26.814 2.98654e-05 2.26836e-05
26.8447 2.95191e-05 2.25197e-05
26.8753 2.9596e-05 2.23544e-05
26.906 2.93037e-05 2.21943e-05
26.9367 2.89858e-05 2.20511e-05
26.9674 2.88795e-05 2.18856e-05
26.9981 2.87915e-05 2.17394e-05
27.0287 2.84704e-05 2.1563e-05
27.0594 2.83338e-05 2.1432e-05
27.0901 2.79959e-05 2.12417e-05
27.1208 2.78599e-05 2.11042e-05
27.1515 2.74946e-05 2.0958e-05
27.1821 2.72998e-05 2.08123e-05
27.2128 2.70588e-05 2.06234e-05
27.2435 2.7226e-05 2.04833e-05
27.2742 2.68284e-05 2.03282e-05
27.3049 2.64153e-05 2.01742e-05
27.3355 2.62259e-05 2.00172e-05
27.3662 2.61731e-05 1.98625e-05
27.3969 2.58968e-05 1.96973e-05
27.4276 2.58919e-05 1.95627e-05
27.4583 2.55305e-05 1.93789e-05
27.4889 2.53743e-05 1.92443e-05
27.5196 2.51621e-05 1.91005e-05
27.5503 2.48538e-05 1.89297e-05
27.581 2.4735e-05 1.87972e-05
27.6117 2.46232e-05 1.86371e-05
27.6423 2.4243e-05 1.84716e-05
27.673 2.42333e-05 1.83289e-05
27.7037 2.39375e-05 1.81751e-05
27.7344 2.36312e-05 1.80217e-05
27.7651 2.34309e-05 1.7864e-05
27.7957 2.33264e-05 1.77057e-05
27.8264 2.30703e-05 1.75502e-05
27.8571 2.2843e-05 1.74075e-05
27.8878 2.27065e-05 1.72382e-05
27.9185 2.2187e-05 1.70883e-05
27.9491 2.23904e-05 1.69364e-05
27.9798 2.2018e-05 1.67926e-05
28.0105 2.17564e-05 1.66547e-05
28.0412 2.1788e-05 1.64741e-05
28.0718 2.1469e-05 1.6345e-05
28.1025 2.1255e-05 1.61763e-05
28.1332 2.10385e-05 1.60432e-05
28.1639 2.10546e-05 1.58661e-05
28.1946 2.04532e-05 1.5728e-05
28.2252 2.05393e-05 1.55834e-05
28.2559 2.00904e-05 1.54081e-05
28.2866 2.01643e-05 1.52706e-05
28.3173 1.99847e-05 1.51131e-05
28.348 1.9403e-05 1.49613e-05
28.3786 1.93511e-05 1.48047e-05
28.4093 1.92334e-05 1.46509e-05
28.44 1.90678e-05 1.45048e-05
28.4707 1.87024e-05 1.43346e-05
28.5014 1.86782e-05 1.41997e-05
28.532 1.86947e-05 1.40447e-05
28.5627 1.8185e-05 1.39166e-05
28.5934 1.79035e-05 1.374e-05
28.6241 1.78469e-05 1.36032e-05
28.6548 1.76628e-05 1.34481e-05
28.6854 1.74874e-05 1.32922e-05
28.7161 1.70381e-05 1.31323e-05
28.7468 1.69296e-05 1.29856e-05
28.7775 1.68477e-05 1.28336e-05
28.8082 1.6796e-05 1.26892e-05
28.8388 1.63774e-05 1.25317e-05
28.8695 1.62913e-05 1.23914e-05
28.9002 1.58007e-05 1.22308e-05
28.9309 1.56515e-05 1.2083e-05
28.9616 1.53916e-05 1.19167e-05
28.9922 1.53861e-05 1.17822e-05
29.0229 1.52299e-05 1.16314e-05
29.0536 1.51202e-05 1.14729e-05
29.0843 1.48593e-05 1.13242e-05
29.115 1.45176e-05 1.11875e-05
29.1456 1.42328e-05 1.10328e-05
29.1763 1.4276e-05 1.08801e-05
29.207 1.40553e-05 1.07463e-05
29.2377 1.38622e-05 1.0596e-05
29.2684 1.35011e-05 1.04339e-05
29.299 1.33995e-05 1.02922e-05
29.3297 1.33691e-05 1.01169e-05
29.3604 1.31715e-05 9.97518e-06
29.3911 1.26507e-05 9.82014e-06
29.4218 1.25941e-05 9.65808e-06
29.4524 1.26011e-05 9.53616e-06
29.4831 1.24046e-05 9.38222e-06
29.5138 1.20639e-05 9.22935e-06
29.5445 1.18663e-05 9.08985e-06
29.5751 1.16187e-05 8.94035e-06
29.6058 1.14645e-05 8.78128e-06
29.6365 1.11573e-05 8.6348e-06
29.6672 1.10429e-05 8.5009e-06
29.6979 1.09975e-05 8.33217e-06
29.7285 1.07864e-05 8.1736e-06
29.7592 1.05362e-05 8.04235e-06
29.7899 1.04738e-05 7.89977e-06
29.8206 1.00469e-05 7.71614e-06
29.8513 9.84591e-06 7.59069e-06
29.8819 9.68778e-06 7.42898e-06
29.9126 9.56904e-06 7.2824e-06
29.9433 9.53552e-06 7.13472e-06
29.974 9.40173e-06 6.98355e-06
30.0047 8.66349e-06 6.82891e-06
30.0353 8.67338e-06 6.6851e-06
30.066 8.55011e-06 6.5361e-06
30.0967 8.25595e-06 6.39016e-06
30.1274 8.19158e-06 6.24673e-06
30.1581 7.93231e-06 6.09084e-06
30.1887 7.82068e-06 5.94035e-06
30.2194 7.36366e-06 5.79905e-06
30.2501 7.46428e-06 5.66822e-06
30.2808 7.28458e-06 5.48424e-06
30.3115 7.08621e-06 5.33878e-06
30.3421 6.73362e-06 5.19887e-06
30.3728 6.74154e-06 5.04584e-06
30.4035 6.41223e-06 4.89198e-06
30.4342 6.28694e-06 4.73656e-06
30.4649 5.92706e-06 4.60527e-06
30.4955 5.66971e-06 4.45605e-06
30.5262 5.54848e-06 4.30393e-06
30.5569 5.52957e-06 4.15903e-06
30.5876 5.36507e-06 3.99307e-06
30.6183 4.98425e-06 3.86824e-06
30.6489 4.80807e-06 3.7086e-06
30.6796 4.65126e-06 3.56667e-06
30.7103 4.39443e-06 3.41937e-06
30.741 4.32954e-06 3.26789e-06
30.7717 3.98967e-06 3.13608e-06
30.8023 3.8179e-06 2.97318e-06
30.833 3.62334e-06 2.82673e-06
30.8637 3.63539e-06 2.68815e-06
30.8944 3.36576e-06 2.54232e-06
30.9251 3.20331e-06 2.37771e-06
30.9557 3.12926e-06 2.23952e-06
30.9864 2.76666e-06 2.08275e-06
31.0171 2.52108e-06 1.92366e-06
31.0478 2.29219e-06 1.78932e-06
31.0785 2.12393e-06 1.61743e-06
31.1091 2.07143e-06 1.47542e-06
31.1398 1.70809e-06 1.34651e-06
31.1705 1.34562e-06 1.18985e-06
31.2012 1.11202e-06 1.04862e-06
31.2318 1.15071e-06 8.91645e-07
31.2625 1.28621e-06 7.38148e-07
31.2932 7.01842e-07 6.00114e-07
31.3239 5.29955e-07 4.56349e-07
31.3546 5.6264e-07 3.18465e-07
31.3852 1.22704e-07 1.93849e-07


==> anc/CLASSICALSTATISTICAL/wRho_L2.0G0.5B1.0.txt <==
0 0 0
0.0306796 0.0135793 0.000425331
0.0613592 0.0267204 0.000674459
0.0920388 0.0424668 0.000770454
0.122718 0.0561295 0.000943511
0.153398 0.0712594 0.00113154
0.184078 0.0863435 0.00153231
0.214757 0.100889 0.00206607
0.245437 0.111877 0.00228202
0.276117 0.13433 0.00273356
0.306796 0.154629 0.00359351
0.337476 0.176508 0.00283425
0.368155 0.197472 0.00445936
0.398835 0.22338 0.00490022
0.429515 0.231077 0.00470651
0.460194 0.270013 0.00509206
0.490874 0.298926 0.00633125
0.521553 0.328232 0.00766734
0.552233 0.369289 0.00667623
0.582913 0.382535 0.00538205
0.613592 0.452668 0.0094888
0.644272 0.481069 0.00950458
0.674952 0.552289 0.00960641
0.705631 0.609224 0.0115077
0.736311 0.679756 0.0131624
0.76699 0.761628 0.0155996
0.79767 0.809136 0.0136758
0.82835 0.939421 0.0203453
0.859029 1.069 0.0219865
0.889709 1.21252 0.0260062
0.920388 1.34848 0.0230779
0.951068 1.49419 0.029389
0.981748 1.68642 0.03183
1.01243 1.87097 0.034107
1.04311 2.07718 0.0356793
1.07379 2.23935 0.0439954
1.10447 2.54701 0.0515298
1.13515 2.62807 0.0560762
1.16583 2.78388 0.0457781
1.19651 2.99751 0.0451474
1.22718 2.83866 0.0554869
1.25786 2.86393 0.0553742
1.28854 2.71692 0.04556
1.31922 2.47292 0.0508263
1.3499 2.40754 0.0472424
1.38058 2.20261 0.049572
1.41126 2.04652 0.0398266
1.44194 1.86785 0.0443607
1.47262 1.63486 0.0290581
1.5033 1.51523 0.0294126
1.53398 1.30852 0.0315727
1.56466 1.1682 0.0202196
1.59534 1.05157 0.0175441
1.62602 0.921017 0.0220101
1.6567 0.888003 0.017062
1.68738 0.773637 0.0150422
1.71806 0.693261 0.0124697
1.74874 0.634837 0.0136095
1.77942 0.591009 0.0107905
1.8101 0.535129 0.0122411
1.84078 0.484139 0.00890505
1.87146 0.43545 0.00837645
1.90214 0.405837 0.00929217
1.93282 0.367715 0.00839402
1.9635 0.336857 0.00757499
1.99418 0.300919 0.0073984
2.02485 0.288189 0.00677183
2.05553 0.270415 0.00456748
2.08621 0.248617 0.00448257
2.11689 0.240199 0.00509773
2.14757 0.218338 0.00501865
2.17825 0.212168 0.00606626
2.20893 0.201564 0.004687
2.23961 0.185508 0.00492305
2.27029 0.169948 0.00309365
2.30097 0.161692 0.00288995
2.33165 0.149267 0.00317699
2.36233 0.145382 0.00358208
2.39301 0.141319 0.00328266
2.42369 0.131703 0.00349743
2.45437 0.124158 0.00269557
2.48505 0.117308 0.00286592
2.51573 0.108545 0.00241835
2.54641 0.104933 0.00237546
2.57709 0.100423 0.00231898
2.60777 0.0933673 0.00214642
2.63845 0.0916065 0.00194361
2.66913 0.0858817 0.00260333
2.69981 0.085221 0.00167544
2.73049 0.0808693 0.00200471
2.76117 0.0761681 0.00179047
2.79185 0.0720689 0.0017347
2.82252 0.0680663 0.00176457
2.8532 0.0657249 0.00166315
2.88388 0.0650816 0.00150793
2.91456 0.0619199 0.00132098
2.94524 0.0615445 0.00162114
2.97592 0.0586082 0.00122913
3.0066 0.0541371 0.00131091
3.03728 0.054036 0.00135777
3.06796 0.0500316 0.00132062
3.09864 0.048583 0.00123911
3.12932 0.0463535 0.00141489
3.16 0.0448062 0.00145105
3.19068 0.0425511 0.00146217
3.22136 0.043032 0.00106627
3.25204 0.042431 0.00101924
3.28272 0.0413934 0.00117811
3.3134 0.038711 0.00105444
3.34408 0.0386648 0.000947664
3.37476 0.0367667 0.00108242
3.40544 0.0352243 0.0010821
3.43612 0.0338008 0.00111796
3.4668 0.0326281 0.000876297
3.49748 0.0320511 0.00133405
3.52816 0.0324905 0.000968543
3.55884 0.0302677 0.000832578
3.58952 0.0286282 0.00091062
3.62019 0.028054 0.000979817
3.65087 0.0285472 0.000918449
3.68155 0.0268759 0.000718861
3.71223 0.026915 0.000670195
3.74291 0.0259208 0.000870832
3.77359 0.024411 0.0007341
3.80427 0.0249166 0.000753666
3.83495 0.0230969 0.000740324
3.86563 0.0221614 0.000920651
3.89631 0.0228374 0.000827012
3.92699 0.0221831 0.000903828
3.95767 0.0205054 0.000852555
3.98835 0.0212938 0.000758866
4.01903 0.0203791 0.000746707
4.04971 0.0196434 0.000788734
4.08039 0.0184331 0.000816123
4.11107 0.0181938 0.00076044
4.14175 0.0176012 0.000691503
4.17243 0.0170597 0.000622225
4.20311 0.0174487 0.000648374
4.23379 0.0169067 0.000721662
4.26447 0.0164659 0.000630187
4.29515 0.0158798 0.000693414
4.32583 0.0154325 0.000695597
4.35651 0.0151969 0.000653644
4.38719 0.0147077 0.000701499
4.41786 0.0140643 0.000562513
4.44854 0.0141867 0.000649608
4.47922 0.0136577 0.000597265
4.5099 0.0130748 0.000659847
4.54058 0.0127528 0.000581783
4.57126 0.0127103 0.000614657
4.60194 0.012614 0.000542533
4.63262 0.0125828 0.000578706
4.6633 0.0125337 0.000536391
4.69398 0.0115264 0.000587578
4.72466 0.0119338 0.000563212
4.75534 0.0110392 0.000561311
4.78602 0.0109365 0.000684208
4.8167 0.0105442 0.000525385
4.84738 0.0105149 0.000524048
4.87806 0.0103169 0.000521267
4.90874 0.0099707 0.000530071
4.93942 0.0098122 0.000546078
4.9701 0.00958357 0.000487832
5.00078 0.00888166 0.000486188
5.03146 0.00946135 0.000529352
5.06214 0.00900748 0.00050021
5.09282 0.00872011 0.000562732
5.1235 0.00896493 0.000517952
5.15418 0.00864965 0.000517515
5.18486 0.00802301 0.000524615
5.21553 0.0084295 0.000561952
5.24621 0.00835669 0.000523455
5.27689 0.0080695 0.000480899
5.30757 0.00785082 0.000463075
5.33825 0.00798512 0.000530358
5.36893 0.00764015 0.000450537
5.39961 0.00769305 0.000461822
5.43029 0.00730053 0.000445347
5.46097 0.006914 0.000479635
5.49165 0.00699063 0.000447869
5.52233 0.00693447 0.000413311
5.55301 0.00668568 0.00047248
5.58369 0.00653889 0.000479404
5.61437 0.00671839 0.00039891
5.64505 0.00636663 0.000431865
5.67573 0.00637694 0.000403793
5.70641 0.00620278 0.00043587
5.73709 0.00617626 0.000425976
5.76777 0.00604591 0.000427083
5.79845 0.00580152 0.000419655
5.82913 0.00582482 0.000382597
5.85981 0.00579461 0.000420251
5.89049 0.0057088 0.000431629
5.92117 0.0055697 0.000417556
5.95185 0.00545792 0.000442969
5.98253 0.00541711 0.000397037
6.0132 0.0052294 0.000389704
6.04388 0.00501561 0.000433082
6.07456 0.00500525 0.000403836
6.10524 0.00501409 0.000382466
6.13592 0.00504401 0.000412409
6.1666 0.00477172 0.000397953
6.19728 0.00476287 0.000404605
6.22796 0.00489321 0.000381196
6.25864 0.00463811 0.00041112
6.28932 0.00465215 0.000401571
6.32 0.0044732 0.000378768
6.35068 0.00441204 0.00039174
6.38136 0.00434567 0.000358834
6.41204 0.00433946 0.000350278
6.44272 0.00429285 0.000375742
6.4734 0.00413279 0.000377657
6.50408 0.00396944 0.000385472
6.53476 0.00405187 0.000379957
6.56544 0.00398492 0.000367603
6.59612 0.00374514 0.000350513
6.6268 0.00392324 0.000352729
6.65748 0.003838 0.000371547
6.68816 0.00372569 0.000359159
6.71884 0.00367351 0.000346945
6.74952 0.00364498 0.000374487
6.7802 0.00374283 0.000354168
6.81087 0.00360662 0.000343356
6.84155 0.00353926 0.000347144
6.87223 0.00341958 0.00035959
6.90291 0.00338101 0.00034344
6.93359 0.00344895 0.0003348
6.96427 0.00329132 0.000340167
6.99495 0.00321888 0.000351595
7.02563 0.00318628 0.000343665
7.05631 0.00310392 0.000335766
7.08699 0.00322782 0.000335608
7.11767 0.00318232 0.000337208
7.14835 0.00313191 0.000337466
7.17903 0.00305882 0.000338633
7.20971 0.00299354 0.000331881
7.24039 0.00303212 0.000311431
7.27107 0.00294527 0.000313024
7.30175 0.00299106 0.000325059
7.33243 0.00283779 0.000326157
7.36311 0.00287705 0.000327526
7.39379 0.00284843 0.000319334
7.42447 0.00272256 0.000312534
7.45515 0.00277642 0.000300711
7.48583 0.00259635 0.000315382
7.51651 0.00262368 0.000305589
7.54719 0.00260399 0.000307531
7.57787 0.00259082 0.000313152
7.60854 0.00253708 0.000308251
7.63922 0.00267802 0.000311242
7.6699 0.00248054 0.000304019
7.70058 0.00253353 0.00028802
7.73126 0.00248572 0.000298405
7.76194 0.00245807 0.000289513
7.79262 0.00241512 0.000280204
7.8233 0.00235149 0.000302389
7.85398 0.00237571 0.000292703
7.88466 0.00224076 0.000286885
7.91534 0.00225205 0.000294153
7.94602 0.0022388 0.000274345
7.9767 0.00225683 0.000287765
8.00738 0.00220344 0.000291879
8.03806 0.0021822 0.000286068
8.06874 0.00220833 0.000275509
8.09942 0.00221569 0.000282459
8.1301 0.00213585 0.000286333
8.16078 0.0020689 0.000279799
8.19146 0.00209212 0.000273632
8.22214 0.00202468 0.000276367
8.25282 0.00196754 0.000269723
8.2835 0.00201724 0.000287294
8.31418 0.00199418 0.000269214
8.34486 0.00194701 0.000266276
8.37554 0.00190745 0.000276409
8.40621 0.00191787 0.000275225
8.43689 0.00186137 0.000274032
8.46757 0.00188966 0.000262827
8.49825 0.00191207 0.000262266
8.52893 0.00177231 0.000276385
8.55961 0.00183279 0.000266924
8.59029 0.00186577 0.000271882
8.62097 0.00179354 0.000264446
8.65165 0.00170492 0.000256721
8.68233 0.00182571 0.000269478
8.71301 0.00177414 0.000252597
8.74369 0.00169223 0.000255409
8.77437 0.00174161 0.000257464
8.80505 0.00168625 0.000250173
8.83573 0.0016409 0.00024681
8.86641 0.00163773 0.000252534
8.89709 0.00163697 0.000250531
8.92777 0.00155811 0.000248921
8.95845 0.0015561 0.000255609
8.98913 0.00157958 0.000252884
9.01981 0.00154802 0.000254037
9.05049 0.00155144 0.000242629
9.08117 0.00150677 0.000246554
9.11185 0.00153772 0.000241851
9.14253 0.00151509 0.00024081
9.17321 0.00147 0.000239903
9.20388 0.00148382 0.000236914
9.23456 0.00147004 0.000244154
9.26524 0.00141357 0.000242542
9.29592 0.00142376 0.000245303
9.3266 0.00143206 0.000232423
9.35728 0.00136192 0.000236524
9.38796 0.00141174 0.00023495
9.41864 0.00137584 0.000233257
9.44932 0.0013613 0.000228304
9.48 0.00139434 0.000232384
9.51068 0.00131274 0.00023608
9.54136 0.00133712 0.000225388
9.57204 0.0012936 0.000227939
9.60272 0.00126581 0.000235799
9.6334 0.00127917 0.000228825
9.66408 0.00129517 0.00022864
9.69476 0.00124218 0.000226295
9.72544 0.00128108 0.000230088
9.75612 0.00123364 0.000223096
9.7868 0.00117949 0.000221233
9.81748 0.00120455 0.000228007
9.84816 0.00118415 0.000224966
9.87884 0.00118995 0.00021973
9.90952 0.00121442 0.000220661
9.9402 0.00120996 0.00021711
9.97088 0.00117894 0.000214183
10.0016 0.00116763 0.00021693
10.0322 0.00113705 0.000213793
10.0629 0.00113796 0.000217378
10.0936 0.00110716 0.000221669
10.1243 0.00114058 0.000214394
10.155 0.00106931 0.000219412
10.1856 0.00107163 0.00021562
10.2163 0.00107867 0.000217321
10.247 0.00105074 0.000213334
10.2777 0.00104259 0.000208482
10.3084 0.00105645 0.000210718
10.339 0.00104795 0.000204898
10.3697 0.00103418 0.000207274
10.4004 0.000998367 0.000205849
10.4311 0.00102369 0.000206297
10.4617 0.000995159 0.000204091
10.4924 0.000987389 0.000202115
10.5231 0.000987762 0.000206412
10.5538 0.000989273 0.000201334
10.5845 0.000979381 0.000201707
10.6151 0.000958209 0.000203275
10.6458 0.000943092 0.000203703
10.6765 0.000927723 0.000204081
10.7072 0.000958381 0.00020439
10.7379 0.000933569 0.000197701
10.7685 0.000921871 0.000202312
10.7992 0.000919086 0.000201123
10.8299 0.000899598 0.00019515
10.8606 0.000943608 0.000194618
10.8913 0.00088626 0.000193626
10.9219 0.00087559 0.000193869
10.9526 0.000897873 0.000193351
10.9833 0.000884569 0.000194931
11.014 0.000868014 0.00019671
11.0447 0.000845797 0.000195472
11.0753 0.000889671 0.000192991
11.106 0.000868072 0.000195571
11.1367 0.000832503 0.000189692
11.1674 0.00082681 0.000190484
11.1981 0.00084348 0.000186824
11.2287 0.000846205 0.000196262
11.2594 0.000862927 0.000189125
11.2901 0.000776824 0.000186578
11.3208 0.000782443 0.000181467
11.3515 0.000795454 0.000190923
11.3821 0.000771028 0.000183037
11.4128 0.000778242 0.000182421
11.4435 0.000796568 0.000188641
11.4742 0.000763694 0.000182808
11.5049 0.000755632 0.000180725
11.5355 0.000765137 0.000183848
11.5662 0.000751426 0.000182055
11.5969 0.00073743 0.000184425
11.6276 0.000756163 0.000182987
11.6583 0.000705714 0.000181681
11.6889 0.000738165 0.000178327
11.7196 0.000732327 0.000178706
11.7503 0.00072607 0.00017757
11.781 0.000721535 0.000175359
11.8117 0.000742988 0.000181391
11.8423 0.000714723 0.000175222
11.873 0.000696374 0.000172064
11.9037 0.000703507 0.000173881
11.9344 0.000693491 0.000173866
11.9651 0.00068563 0.000172796
11.9957 0.000678837 0.000172176
12.0264 0.00068832 0.000175024
12.0571 0.000671906 0.000172148
12.0878 0.000683308 0.000167569
12.1184 0.000650815 0.000171406
12.1491 0.000665369 0.000170023
12.1798 0.0006689 0.000169103
12.2105 0.000639429 0.000168441
12.2412 0.000660941 0.000168695
12.2718 0.000644721 0.000170041
12.3025 0.00061495 0.000165449
12.3332 0.000643953 0.000164882
12.3639 0.000612224 0.000163607
12.3946 0.000636111 0.000162638
12.4252 0.000625243 0.000165504
12.4559 0.000627753 0.000166502
12.4866 0.000592725 0.00016531
12.5173 0.000598887 0.000161303
12.548 0.000614806 0.000162746
12.5786 0.000605727 0.000162727
12.6093 0.000590927 0.000164685
12.64 0.000580464 0.00016289
12.6707 0.000579062 0.00016443
12.7014 0.000574149 0.000160889
12.732 0.000588611 0.000159227
12.7627 0.000596926 0.000162677
12.7934 0.000566931 0.000157795
12.8241 0.000569554 0.000157486
12.8548 0.000563868 0.000156384
12.8854 0.000567344 0.00015557
12.9161 0.000555025 0.000158922
12.9468 0.00054988 0.000154301
12.9775 0.000530338 0.000157032
13.0082 0.000539155 0.000154755
13.0388 0.000540672 0.000159012
13.0695 0.000534858 0.000154709
13.1002 0.000533864 0.000155039
13.1309 0.000529072 0.000153997
13.1616 0.000530222 0.000151434
13.1922 0.000524251 0.000153642
13.2229 0.000513868 0.000153224
13.2536 0.000507238 0.000149892
13.2843 0.000519258 0.000153483
13.315 0.000518075 0.000148874
13.3456 0.000522233 0.000149141
13.3763 0.00049637 0.000151548
13.407 0.000496077 0.000146972
13.4377 0.00048758 0.000152706
13.4684 0.000482599 0.000147126
13.499 0.000484501 0.000145574
13.5297 0.000478192 0.00014738
13.5604 0.000479853 0.000148327
13.5911 0.000478986 0.000143441
13.6217 0.000470852 0.00014296
13.6524 0.000467514 0.000146095
13.6831 0.000473864 0.000145628
13.7138 0.00046603 0.000144139
13.7445 0.000467676 0.000145241
13.7751 0.000443983 0.000143665
13.8058 0.000473535 0.000139743
13.8365 0.000456435 0.000142452
13.8672 0.000461913 0.000141516
13.8979 0.000447923 0.000141518
13.9285 0.000447874 0.000141538
13.9592 0.000442622 0.000139505
13.9899 0.000430941 0.000140284
14.0206 0.000427931 0.00014016
14.0513 0.000425442 0.000137149
14.0819 0.00043271 0.000140088
14.1126 0.000434737 0.000139597
14.1433 0.000440461 0.000136414
14.174 0.000427701 0.00013771
14.2047 0.000406559 0.000139665
14.2353 0.00040703 0.000135846
14.266 0.000423711 0.000137839
14.2967 0.000412346 0.000134699
14.3274 0.000424036 0.000136692
14.3581 0.000411693 0.000135346
14.3887 0.000401121 0.000137935
14.4194 0.000397275 0.000136617
14.4501 0.000402207 0.000132105
14.4808 0.000399364 0.00013397
14.5115 0.00040538 0.000133694
14.5421 0.000393131 0.000131921
14.5728 0.000378052 0.000131093
14.6035 0.000392493 0.000132505
14.6342 0.00039097 0.000131463
14.6649 0.000395042 0.000132509
14.6955 0.000379855 0.00013175
14.7262 0.00038607 0.000129377
14.7569 0.000380677 0.000130027
14.7876 0.000374345 0.000131052
14.8183 0.000384518 0.000128168
14.8489 0.000375988 0.000130145
14.8796 0.000365264 0.000126831
14.9103 0.000371425 0.000126844
14.941 0.000367753 0.0001267
14.9717 0.000369732 0.000127268
15.0023 0.000361792 0.000127361
15.033 0.000358202 0.000127953
15.0637 0.000355724 0.000126257
15.0944 0.000354409 0.000125911
15.1251 0.000351081 0.000124732
15.1557 0.000352927 0.000123729
15.1864 0.00034547 0.000126187
15.2171 0.000350008 0.000123691
15.2478 0.000338388 0.000124052
15.2784 0.000336015 0.000122218
15.3091 0.000338745 0.000120898
15.3398 0.000348817 0.000123277
15.3705 0.000322098 0.000121273
15.4012 0.000335638 0.00012252
15.4318 0.000342033 0.000120947
15.4625 0.000335734 0.000119325
15.4932 0.000337914 0.000119773
15.5239 0.000321565 0.000120591
15.5546 0.000325927 0.000119274
15.5852 0.000321605 0.000119924
15.6159 0.000317493 0.000119539
15.6466 0.000321211 0.000119488
15.6773 0.000325526 0.000119742
15.708 0.00030941 0.000116725
15.7386 0.000309287 0.000117412
15.7693 0.000322067 0.000117467
15.8 0.000304836 0.000115602
15.8307 0.000306075 0.00011766
15.8614 0.000316741 0.000117314
15.892 0.000314259 0.000116624
15.9227 0.000300885 0.000115832
15.9534 0.000305195 0.000117414
15.9841 0.000300293 0.00011305
16.0148 0.000304227 0.000115175
16.0454 0.000301523 0.000113852
16.0761 0.000298349 0.000113221
16.1068 0.000280529 0.000112098
16.1375 0.000288071 0.000112852
16.1682 0.000286695 0.000111982
16.1988 0.000291865 0.00011081
16.2295 0.000292664 0.000111609
16.2602 0.000288443 0.000111028
16.2909 0.000281011 0.000111692
16.3216 0.00028939 0.000110529
16.3522 0.000288516 0.000111163
16.3829 0.0002873 0.000112178
16.4136 0.000284708 0.000109789
16.4443 0.00027907 0.000110511
16.475 0.000273598 0.000108471
16.5056 0.000277439 0.000109798
16.5363 0.000269235 0.00010879
16.567 0.000274753 0.000106833
16.5977 0.000277454 0.000106911
16.6284 0.000268154 0.000107246
16.659 0.00026629 0.000106916
16.6897 0.00026835 0.000107132
16.7204 0.000264703 0.000106458
16.7511 0.000254818 0.000106431
16.7817 0.000257331 0.000105478
16.8124 0.000260312 0.00010637
16.8431 0.000255504 0.000105922
16.8738 0.000251131 0.000106099
16.9045 0.000258576 0.000104607
16.9351 0.000252007 0.000103692
16.9658 0.000255036 0.000103475
16.9965 0.000250762 0.000103892
17.0272 0.000247519 0.000102825
17.0579 0.000245878 0.000102638
17.0885 0.000250597 0.000101778
17.1192 0.000245139 0.00010205
17.1499 0.000244459 0.000102148
17.1806 0.000244799 9.92417e-05
17.2113 0.000242344 0.000101285
17.2419 0.000247252 0.000100867
17.2726 0.000239802 0.000101347
17.3033 0.000237605 0.000101071
17.334 0.000238126 9.97404e-05
17.3647 0.000234653 9.92776e-05
17.3953 0.000232288 9.88305e-05
17.426 0.000241102 9.99243e-05
17.4567 0.000233335 9.81065e-05
17.4874 0.000237131 9.82057e-05
17.5181 0.000234129 9.84595e-05
17.5487 0.000224931 9.76974e-05
17.5794 0.000224007 9.78473e-05
17.6101 0.000230866 9.82071e-05
17.6408 0.000221378 9.78006e-05
17.6715 0.00022596 9.49605e-05
17.7021 0.000229015 9.69262e-05
17.7328 0.000224981 9.62674e-05
17.7635 0.000220576 9.56901e-05
17.7942 0.000221764 9.59074e-05
17.8249 0.000217887 9.44581e-05
17.8555 0.000219071 9.48899e-05
17.8862 0.000216662 9.53988e-05
17.9169 0.000214738 9.38106e-05
17.9476 0.000214028 9.38802e-05
17.9783 0.0002138 9.39664e-05
18.0089 0.000218385 9.33981e-05
18.0396 0.000216199 9.45189e-05
18.0703 0.000205301 9.2753e-05
18.101 0.000210274 9.26086e-05
18.1317 0.000213941 9.29326e-05
18.1623 0.000212475 9.05055e-05
18.193 0.00020966 9.1173e-05
18.2237 0.000207035 9.12525e-05
18.2544 0.000205417 9.11978e-05
18.2851 0.000209305 9.15432e-05
18.3157 0.000208027 9.16597e-05
18.3464 0.000199762 9.05957e-05
18.3771 0.000205605 8.91138e-05
18.4078 0.000201809 8.94638e-05
18.4384 0.000196878 8.93816e-05
18.4691 0.000201581 8.89931e-05
18.4998 0.000194941 8.89791e-05
18.5305 0.000191255 8.71454e-05
18.5612 0.000193822 8.78433e-05
18.5918 0.000190668 8.8608e-05
18.6225 0.000187001 8.70128e-05
18.6532 0.000195973 8.84339e-05
18.6839 0.000192382 8.70241e-05
18.7146 0.000194542 8.78529e-05
18.7452 0.000184797 8.71758e-05
18.7759 0.000196176 8.72634e-05
18.8066 0.000177756 8.58584e-05
18.8373 0.000189679 8.45133e-05
18.868 0.000183985 8.59899e-05
18.8986 0.000187816 8.48973e-05
18.9293 0.000182634 8.60195e-05
18.96 0.000181578 8.5281e-05
18.9907 0.000179587 8.53563e-05
19.0214 0.000185119 8.33549e-05
19.052 0.000180021 8.38444e-05
19.0827 0.000183351 8.22794e-05
19.1134 0.000173994 8.31677e-05
19.1441 0.00017992 8.29105e-05
19.1748 0.000176946 8.28392e-05
19.2054 0.000174885 8.11067e-05
19.2361 0.000175413 8.30567e-05
19.2668 0.00017464 8.17262e-05
19.2975 0.000168569 8.20757e-05
19.3282 0.000174908 8.15358e-05
19.3588 0.000179633 8.18088e-05
19.3895 0.000172013 8.10277e-05
19.4202 0.000170332 8.06114e-05
19.4509 0.000171021 8.13624e-05
19.4816 0.000171836 8.02391e-05
19.5122 0.000167398 8.00257e-05
19.5429 0.000167157 7.93059e-05
19.5736 0.000164471 7.94124e-05
19.6043 0.000167723 7.95588e-05
19.635 0.000164097 7.87354e-05
19.6656 0.000168221 7.81369e-05
19.6963 0.000165006 7.75817e-05
19.727 0.000161613 7.83896e-05
19.7577 0.000159087 7.79478e-05
19.7884 0.000164996 7.74326e-05
19.819 0.000160272 7.7329e-05
19.8497 0.000161122 7.75337e-05
19.8804 0.000155567 7.68914e-05
19.9111 0.000158425 7.65648e-05
19.9418 0.00016336 7.58442e-05
19.9724 0.000151193 7.55422e-05
20.0031 0.000158209 7.60827e-05
20.0338 0.000152983 7.51415e-05
20.0645 0.000149609 7.46563e-05
20.0951 0.000153542 7.49181e-05
20.1258 0.000147969 7.40511e-05
20.1565 0.000149082 7.42052e-05
20.1872 0.000148431 7.45642e-05
20.2179 0.000149199 7.34538e-05
20.2485 0.000146553 7.25531e-05
20.2792 0.000146703 7.30457e-05
20.3099 0.000145063 7.25616e-05
20.3406 0.000149506 7.25674e-05
20.3713 0.000145054 7.27539e-05
20.4019 0.000147658 7.2859e-05
20.4326 0.000145301 7.13704e-05
20.4633 0.000144735 7.26004e-05
20.494 0.000145546 7.10275e-05
20.5247 0.000140609 7.04208e-05
20.5553 0.000147304 7.16656e-05
20.586 0.00014013 7.09965e-05
20.6167 0.000138481 6.99672e-05
20.6474 0.000137861 6.99603e-05
20.6781 0.000134366 6.99119e-05
20.7087 0.000134399 6.97404e-05
20.7394 0.000137248 6.97221e-05
20.7701 0.000137984 6.89618e-05
20.8008 0.000136559 6.90625e-05
20.8315 0.000134752 6.93528e-05
20.8621 0.00013646 6.80734e-05
20.8928 0.000135701 6.85569e-05
20.9235 0.00013665 6.64217e-05
20.9542 0.00013167 6.82862e-05
20.9849 0.000129807 6.81175e-05
21.0155 0.000136472 6.6714e-05
21.0462 0.000132103 6.65671e-05
21.0769 0.000131823 6.70407e-05
21.1076 0.000129077 6.62991e-05
21.1383 0.000127666 6.58515e-05
21.1689 0.000128324 6.61167e-05
21.1996 0.000129202 6.57238e-05
21.2303 0.000128159 6.56341e-05
21.261 0.000125772 6.56238e-05
21.2917 0.000126515 6.48878e-05
21.3223 0.000129542 6.481e-05
21.353 0.000126848 6.49593e-05
21.3837 0.00012748 6.37229e-05
21.4144 0.000121227 6.44409e-05
21.4451 0.000125702 6.33724e-05
21.4757 0.000128647 6.37074e-05
21.5064 0.000119588 6.27849e-05
21.5371 0.000124273 6.37017e-05
21.5678 0.000121851 6.2877e-05
21.5984 0.000120531 6.26924e-05
21.6291 0.000119147 6.37889e-05
21.6598 0.000119227 6.19912e-05
21.6905 0.000115434 6.24388e-05
21.7212 0.000122026 6.15962e-05
21.7518 0.000115159 6.17239e-05
21.7825 0.000116508 6.16101e-05
21.8132 0.000119276 6.08364e-05
21.8439 0.000116885 6.02704e-05
21.8746 0.00011423 6.05974e-05
21.9052 0.000114044 6.06242e-05
21.9359 0.000116321 6.02851e-05
21.9666 0.000114343 6.03736e-05
21.9973 0.000110932 5.9772e-05
22.028 0.000110927 5.95524e-05
22.0586 0.000113673 5.90918e-05
22.0893 0.000109797 5.92852e-05
22.12 0.000113612 5.81068e-05
22.1507 0.000112415 5.83885e-05
22.1814 0.000111527 5.90298e-05
22.212 0.000107261 5.87716e-05
22.2427 0.000104233 5.85242e-05
22.2734 0.000106195 5.82837e-05
22.3041 0.000109208 5.76425e-05
22.3348 0.00010775 5.77349e-05
22.3654 0.000103582 5.66443e-05
22.3961 0.000104798 5.71763e-05
22.4268 0.000105579 5.64284e-05
22.4575 0.000102435 5.67703e-05
22.4882 0.000104509 5.66748e-05
22.5188 0.000103428 5.56299e-05
22.5495 0.000102464 5.51731e-05
22.5802 0.000107899 5.56375e-05
22.6109 0.00010073 5.52567e-05
22.6416 0.000102916 5.53068e-05
22.6722 0.000100749 5.52746e-05
22.7029 0.000103435 5.50937e-05
22.7336 9.31332e-05 5.46311e-05
22.7643 9.97642e-05 5.45085e-05
22.795 9.97019e-05 5.37212e-05
22.8256 0.000100285 5.43534e-05
22.8563 9.57573e-05 5.33661e-05
22.887 0.000100792 5.3058e-05
22.9177 9.84847e-05 5.32878e-05
22.9484 9.6612e-05 5.30704e-05
22.979 9.64756e-05 5.23062e-05
23.0097 9.69283e-05 5.24834e-05
23.0404 9.74279e-05 5.27784e-05
23.0711 9.17394e-05 5.14793e-05
23.1018 9.29821e-05 5.16362e-05
23.1324 9.44148e-05 5.13839e-05
23.1631 9.40942e-05 5.12517e-05
23.1938 9.54747e-05 5.16112e-05
23.2245 9.28736e-05 5.12295e-05
23.2551 9.00944e-05 5.05859e-05
23.2858 8.91309e-05 5.00396e-05
23.3165 9.21735e-05 5.0967e-05
23.3472 8.80569e-05 5.00059e-05
23.3779 9.17101e-05 5.01898e-05
23.4085 8.81811e-05 4.97671e-05
23.4392 8.93427e-05 4.9607e-05
23.4699 8.86044e-05 4.9259e-05
23.5006 8.6962e-05 4.87194e-05
23.5313 9.05216e-05 4.88981e-05
23.5619 8.67293e-05 4.89053e-05
23.5926 8.71055e-05 4.84441e-05
23.6233 8.69014e-05 4.78582e-05
23.654 8.48307e-05 4.75397e-05
23.6847 8.52723e-05 4.82997e-05
23.7153 8.48955e-05 4.79574e-05
23.746 8.55736e-05 4.73108e-05
23.7767 8.54543e-05 4.75035e-05
23.8074 8.22194e-05 4.71055e-05
23.8381 8.31753e-05 4.70055e-05
23.8687 8.23303e-05 4.69863e-05
23.8994 8.21931e-05 4.59621e-05
23.9301 8.42574e-05 4.66278e-05
23.9608 7.93837e-05 4.60756e-05
23.9915 8.29019e-05 4.57508e-05
24.0221 7.96683e-05 4.57928e-05
24.0528 7.70805e-05 4.47629e-05
24.0835 8.04338e-05 4.46825e-05
24.1142 7.5636e-05 4.44989e-05
24.1449 7.94844e-05 4.4781e-05
24.1755 7.80308e-05 4.48389e-05
24.2062 7.80734e-05 4.48562e-05
24.2369 7.73176e-05 4.38586e-05
24.2676 7.72332e-05 4.41604e-05
24.2983 7.56125e-05 4.33794e-05
24.3289 7.6346e-05 4.29891e-05
24.3596 7.60354e-05 4.30785e-05
24.3903 7.56903e-05 4.37327e-05
24.421 7.40686e-05 4.26846e-05
24.4517 7.50245e-05 4.27429e-05
24.4823 7.65282e-05 4.21744e-05
24.513 7.49177e-05 4.2082e-05
24.5437 7.22372e-05 4.18812e-05
24.5744 7.38156e-05 4.1807e-05
24.6051 7.25184e-05 4.18654e-05
24.6357 7.32426e-05 4.1056e-05
24.6664 6.85749e-05 4.12186e-05
24.6971 7.11043e-05 4.12838e-05
24.7278 7.36598e-05 4.07551e-05
24.7584 7.07724e-05 4.03189e-05
24.7891 7.56132e-05 4.01422e-05
24.8198 6.84979e-05 4.03378e-05
24.8505 6.91257e-05 3.97066e-05
24.8812 6.93954e-05 4.00652e-05
24.9118 6.73731e-05 3.91736e-05
24.9425 6.7309e-05 3.92372e-05
24.9732 6.81189e-05 3.90452e-05
25.0039 6.65582e-05 3.91348e-05
25.0346 6.74898e-05 3.9083e-05
25.0652 6.70103e-05 3.87543e-05
25.0959 6.68271e-05 3.81549e-05
25.1266 6.42011e-05 3.80618e-05
25.1573 6.46863e-05 3.78403e-05
25.188 6.43385e-05 3.79473e-05
25.2186 6.59875e-05 3.73118e-05
25.2493 6.33506e-05 3.74503e-05
25.28 6.53107e-05 3.721e-05
25.3107 6.43684e-05 3.72654e-05
25.3414 6.41303e-05 3.65177e-05
25.372 6.23836e-05 3.69009e-05
25.4027 6.27367e-05 3.62031e-05
25.4334 6.06055e-05 3.57471e-05
25.4641 5.97676e-05 3.63701e-05
25.4948 5.76248e-05 3.57734e-05
25.5254 6.0144e-05 3.58093e-05
25.5561 6.08119e-05 3.57836e-05
25.5868 5.78249e-05 3.56367e-05
25.6175 5.83141e-05 3.51155e-05
25.6482 5.97101e-05 3.47359e-05
25.6788 5.82636e-05 3.45627e-05
25.7095 5.89404e-05 3.45047e-05
25.7402 5.86094e-05 3.42933e-05
25.7709 5.8349e-05 3.39297e-05
25.8016 5.78701e-05 3.33655e-05
25.8322 5.74575e-05 3.37623e-05
25.8629 5.64858e-05 3.37384e-05
25.8936 5.59477e-05 3.30764e-05
25.9243 5.6759e-05 3.3007e-05
25.955 5.71721e-05 3.30583e-05
25.9856 5.44085e-05 3.21974e-05
26.0163 5.5094e-05 3.26052e-05
26.047 5.51135e-05 3.28212e-05
26.0777 5.60668e-05 3.2346e-05
26.1084 5.45715e-05 3.17357e-05
26.139 5.2983e-05 3.15386e-05
26.1697 5.48868e-05 3.14442e-05
26.2004 5.40412e-05 3.17149e-05
26.2311 5.35582e-05 3.13307e-05
26.2618 5.27659e-05 3.0823e-05
26.2924 5.15684e-05 3.08632e-05
26.3231 5.47876e-05 3.0425e-05
26.3538 5.09568e-05 3.02077e-05
26.3845 4.84626e-05 2.99589e-05
26.4151 5.2291e-05 2.99756e-05
26.4458 4.96592e-05 2.98166e-05
26.4765 4.88811e-05 2.97217e-05
26.5072 4.77276e-05 2.96438e-05
26.5379 4.81597e-05 2.94269e-05
26.5685 4.66511e-05 2.90855e-05
26.5992 4.64277e-05 2.89522e-05
26.6299 4.8437e-05 2.86745e-05
26.6606 4.5754e-05 2.86787e-05
26.6913 4.56281e-05 2.83487e-05
26.7219 4.82576e-05 2.80179e-05
26.7526 4.59753e-05 2.78466e-05
26.7833 4.73761e-05 2.77798e-05
26.814 4.37708e-05 2.78119e-05
26.8447 4.40291e-05 2.73863e-05
26.8753 4.64823e-05 2.73036e-05
26.906 4.64978e-05 2.69541e-05
26.9367 4.64733e-05 2.72059e-05
26.9674 4.35398e-05 2.64499e-05
26.9981 4.32557e-05 2.62869e-05
27.0287 4.3379e-05 2.62007e-05
27.0594 4.2574e-05 2.61329e-05
27.0901 4.26185e-05 2.55379e-05
27.1208 4.21129e-05 2.54729e-05
27.1515 4.18338e-05 2.53123e-05
27.1821 3.97482e-05 2.52364e-05
27.2128 4.24213e-05 2.4847e-05
27.2435 4.44672e-05 2.49135e-05
27.2742 4.08285e-05 2.47792e-05
27.3049 4.08258e-05 2.43391e-05
27.3355 4.00773e-05 2.44106e-05
27.3662 4.06439e-05 2.42352e-05
27.3969 4.05448e-05 2.40462e-05
27.4276 3.99e-05 2.39031e-05
27.4583 4.0865e-05 2.34662e-05
27.4889 3.76391e-05 2.34273e-05
27.5196 3.78582e-05 2.32431e-05
27.5503 3.76545e-05 2.28817e-05
27.581 3.51673e-05 2.27868e-05
27.6117 3.8587e-05 2.29261e-05
27.6423 3.67424e-05 2.19987e-05
27.673 3.75601e-05 2.2076e-05
27.7037 3.65523e-05 2.15898e-05
27.7344 3.44944e-05 2.19228e-05
27.7651 3.70497e-05 2.15378e-05
27.7957 3.73825e-05 2.16823e-05
27.8264 3.66543e-05 2.13964e-05
27.8571 3.59076e-05 2.10617e-05
27.8878 3.43187e-05 2.06663e-05
27.9185 3.34912e-05 2.07411e-05
27.9491 3.48003e-05 1.99657e-05
27.9798 3.24719e-05 2.05049e-05
28.0105 3.34269e-05 2.02721e-05
28.0412 3.10656e-05 2.02582e-05
28.0718 3.29032e-05 1.99097e-05
28.1025 3.07143e-05 1.93623e-05
28.1332 3.17057e-05 1.97472e-05
28.1639 3.10368e-05 1.89978e-05
28.1946 2.9558e-05 1.9116e-05
28.2252 3.1525e-05 1.89954e-05
28.2559 3.02892e-05 1.89664e-05
28.2866 3.11614e-05 1.89189e-05
28.3173 2.87363e-05 1.84728e-05
28.348 2.83878e-05 1.81092e-05
28.3786 2.83143e-05 1.80403e-05
28.4093 3.07218e-05 1.77212e-05
28.44 2.82719e-05 1.78093e-05
28.4707 2.96429e-05 1.7404e-05
28.5014 2.73699e-05 1.72771e-05
28.532 2.83369e-05 1.73186e-05
28.5627 2.60192e-05 1.68297e-05
28.5934 2.72539e-05 1.65028e-05
28.6241 2.87171e-05 1.67433e-05
28.6548 2.67802e-05 1.59514e-05
28.6854 2.68155e-05 1.60464e-05
28.7161 2.58082e-05 1.5975e-05
28.7468 2.48337e-05 1.56432e-05
28.7775 2.60271e-05 1.54542e-05
28.8082 2.83253e-05 1.56635e-05
28.8388 2.2752e-05 1.52522e-05
28.8695 2.49629e-05 1.52106e-05
28.9002 2.43131e-05 1.46494e-05
28.9309 2.3721e-05 1.46685e-05
28.9616 2.19565e-05 1.46719e-05
28.9922 2.48921e-05 1.43231e-05
29.0229 2.17241e-05 1.39931e-05
29.0536 2.2817e-05 1.37659e-05
29.0843 2.28432e-05 1.39375e-05
29.115 2.07857e-05 1.36055e-05
29.1456 2.02844e-05 1.3448e-05
29.1763 2.28252e-05 1.34898e-05
29.207 2.06993e-05 1.27952e-05
29.2377 2.22325e-05 1.29163e-05
29.2684 1.88729e-05 1.27355e-05
29.299 2.07467e-05 1.24212e-05
29.3297 2.28063e-05 1.22713e-05
29.3604 2.01738e-05 1.20992e-05
29.3911 1.88924e-05 1.20433e-05
29.4218 1.89269e-05 1.13608e-05
29.4524 1.93522e-05 1.13961e-05
29.4831 1.98678e-05 1.15068e-05
29.5138 1.73777e-05 1.1635e-05
29.5445 1.86772e-05 1.07939e-05
29.5751 1.54029e-05 1.07613e-05
29.6058 1.65102e-05 1.06407e-05
29.6365 1.6608e-05 1.08752e-05
29.6672 1.4768e-05 1.06165e-05
29.6979 1.77293e-05 1.01434e-05
29.7285 1.75633e-05 9.61283e-06
29.7592 1.6047e-05 9.79877e-06
29.7899 1.59038e-05 9.84642e-06
29.8206 1.47102e-05 9.38868e-06
29.8513 1.4962e-05 9.38878e-06
29.8819 1.45708e-05 9.22711e-06
29.9126 1.55036e-05 8.70032e-06
29.9433 1.6755e-05 8.98897e-06
29.974 1.62645e-05 8.65485e-06
30.0047 1.24031e-05 8.21784e-06
30.0353 1.23621e-05 8.06957e-06
30.066 1.22672e-05 7.74472e-06
30.0967 1.11352e-05 8.30258e-06
30.1274 1.32653e-05 7.81725e-06
30.1581 1.16314e-05 7.50692e-06
30.1887 1.2218e-05 6.98812e-06
30.2194 1.12255e-05 7.06552e-06
30.2501 9.9093e-06 6.64055e-06
30.2808 1.11675e-05 6.81553e-06
30.3115 1.06129e-05 6.50255e-06
30.3421 1.02386e-05 6.36628e-06
30.3728 1.14355e-05 6.33998e-06
30.4035 1.13209e-05 5.7767e-06
30.4342 9.53167e-06 5.88882e-06
30.4649 8.66884e-06 5.6929e-06
30.4955 6.56206e-06 5.5661e-06
30.5262 7.65915e-06 5.16026e-06
30.5569 8.94835e-06 5.55881e-06
30.5876 8.66299e-06 4.8596e-06
30.6183 6.47866e-06 4.8486e-06
30.6489 7.80498e-06 4.66349e-06
30.6796 7.3773e-06 4.34905e-06
30.7103 6.10915e-06 4.38078e-06
30.741 6.99037e-06 4.1231e-06
30.7717 5.46904e-06 4.02255e-06
30.8023 5.83671e-06 3.85966e-06
30.833 4.64538e-06 3.8276e-06
30.8637 4.933e-06 3.45156e-06
30.8944 5.49891e-06 3.39047e-06
30.9251 6.26569e-06 3.23257e-06
30.9557 3.92045e-06 2.8011e-06
30.9864 3.56053e-06 2.86041e-06
31.0171 4.15182e-06 2.49269e-06
31.0478 2.93918e-06 2.44781e-06
31.0785 3.42337e-06 2.01301e-06
31.1091 3.70296e-06 2.25724e-06
31.1398 2.82332e-06 1.8435e-06
31.1705 1.78107e-06 1.83728e-06
31.2012 1.47286e-06 1.56067e-06
31.2318 1.31248e-06 1.58553e-06
31.2625 2.95711e-06 1.40765e-06
31.2932 1.28205e-07 1.01062e-06
31.3239 5.07575e-07 1.1533e-06
31.3546 1.20474e-06 1.13034e-06
31.3852 -1.44988e-07 9.90345e-07


==> anc/CLASSICALSTATISTICAL/wRho_L24.0G0.1B1.0.txt <==
0 0 0
0.0306796 0.000722989 1.88892e-05
0.0613592 0.00146415 2.59216e-05
0.0920388 0.00219882 3.24048e-05
0.122718 0.00298715 4.33361e-05
0.153398 0.00377152 5.66086e-05
0.184078 0.00444001 6.68589e-05
0.214757 0.00520523 7.97798e-05
0.245437 0.0060566 8.49121e-05
0.276117 0.00688151 0.000111326
0.306796 0.00799211 0.000122274
0.337476 0.00893302 0.000130363
0.368155 0.0100788 0.000154016
0.398835 0.0109981 0.000158606
0.429515 0.0119469 0.00016499
0.460194 0.0131263 0.000179578
0.490874 0.014728 0.000181627
0.521553 0.0158808 0.000216851
0.552233 0.0175379 0.00022089
0.582913 0.0193919 0.000263372
0.613592 0.0209942 0.000301534
0.644272 0.0232915 0.000308914
0.674952 0.0246574 0.000269761
0.705631 0.0279525 0.000332301
0.736311 0.0306619 0.000350221
0.76699 0.0336621 0.000394901
0.79767 0.0368861 0.000465213
0.82835 0.0418777 0.000499832
0.859029 0.0447731 0.000543813
0.889709 0.0517807 0.00053603
0.920388 0.0563528 0.000633385
0.951068 0.0637235 0.000770819
0.981748 0.0719046 0.000800582
1.01243 0.0800874 0.00088549
1.04311 0.0914129 0.00107034
1.07379 0.106307 0.00112381
1.10447 0.119646 0.00136055
1.13515 0.135414 0.00152794
1.16583 0.158316 0.00177673
1.19651 0.184645 0.00168228
1.22718 0.215377 0.00245053
1.25786 0.254148 0.0027321
1.28854 0.292614 0.00332848
1.31922 0.342028 0.00366872
1.3499 0.40263 0.00431056
1.38058 0.484425 0.00511968
1.41126 0.561051 0.00553239
1.44194 0.660304 0.00682338
1.47262 0.788206 0.00719822
1.5033 0.896099 0.00960971
1.53398 1.00955 0.0101608
1.56466 1.14026 0.0110628
1.59534 1.25643 0.0133415
1.62602 1.36753 0.0146897
1.6567 1.46727 0.0158203
1.68738 1.5583 0.0149568
1.71806 1.63544 0.0145508
1.74874 1.68729 0.0179966
1.77942 1.74556 0.0180274
1.8101 1.76448 0.0169649
1.84078 1.78102 0.0183912
1.87146 1.76634 0.0192419
1.90214 1.77203 0.0174491
1.93282 1.74096 0.0180607
1.9635 1.71382 0.0179114
1.99418 1.66548 0.017316
2.02485 1.59575 0.017008
2.05553 1.58525 0.0171663
2.08621 1.48565 0.0166012
2.11689 1.44171 0.0149961
2.14757 1.34281 0.0150486
2.17825 1.24631 0.0136586
2.20893 1.19377 0.0139504
2.23961 1.0751 0.0120879
2.27029 0.994693 0.012146
2.30097 0.903936 0.0101147
2.33165 0.838691 0.011155
2.36233 0.737642 0.00907509
2.39301 0.675784 0.00877643
2.42369 0.582437 0.00709398
2.45437 0.53478 0.00717376
2.48505 0.475988 0.0065071
2.51573 0.408322 0.00564504
2.54641 0.353162 0.00479354
2.57709 0.314996 0.00447159
2.60777 0.266098 0.00431855
2.63845 0.234314 0.00329959
2.66913 0.20965 0.00328916
2.69981 0.183187 0.00277294
2.73049 0.153164 0.00232433
2.76117 0.13511 0.00191526
2.79185 0.117809 0.0018345
2.82252 0.100931 0.00164736
2.8532 0.0895022 0.00158981
2.88388 0.078725 0.0013626
2.91456 0.070447 0.00123433
2.94524 0.0622408 0.00111412
2.97592 0.0549542 0.000923204
3.0066 0.0494514 0.000942179
3.03728 0.0437169 0.000731369
3.06796 0.039558 0.000600779
3.09864 0.035501 0.000644582
3.12932 0.0327033 0.000696122
3.16 0.0294418 0.000634016
3.19068 0.0270135 0.000602935
3.22136 0.0253501 0.000594607
3.25204 0.0236153 0.00054635
3.28272 0.0219598 0.000444534
3.3134 0.0205076 0.000440692
3.34408 0.0187251 0.000451734
3.37476 0.0177496 0.000420846
3.40544 0.0164535 0.00039739
3.43612 0.0154647 0.000389286
3.4668 0.0145844 0.000365207
3.49748 0.0138053 0.000343546
3.52816 0.0132135 0.000326583
3.55884 0.0124268 0.000334469
3.58952 0.0118507 0.000313752
3.62019 0.0112801 0.000318395
3.65087 0.0106675 0.00031035
3.68155 0.0103013 0.000317661
3.71223 0.00999661 0.000293851
3.74291 0.00961199 0.000289155
3.77359 0.00900661 0.0002684
3.80427 0.00869791 0.000279205
3.83495 0.00834372 0.000270822
3.86563 0.00789317 0.000270818
3.89631 0.0077142 0.000259603
3.92699 0.00750111 0.000270873
3.95767 0.00728638 0.000260255
3.98835 0.00699619 0.000254219
4.01903 0.00681761 0.000253369
4.04971 0.00643566 0.000252515
4.08039 0.00621825 0.00024726
4.11107 0.00609397 0.000251475
4.14175 0.00589465 0.000242442
4.17243 0.00572376 0.000244708
4.20311 0.00568168 0.000233512
4.23379 0.00538858 0.000234914
4.26447 0.00535594 0.000231258
4.29515 0.0051157 0.000232831
4.32583 0.00503573 0.000218304
4.35651 0.00491062 0.000223667
4.38719 0.00480792 0.000222736
4.41786 0.0046719 0.000217961
4.44854 0.00452584 0.000209304
4.47922 0.00446172 0.000201599
4.5099 0.00440957 0.000202371
4.54058 0.00430988 0.000207945
4.57126 0.00427481 0.000208171
4.60194 0.0041166 0.000201072
4.63262 0.00419008 0.000200733
4.6633 0.00404471 0.0001977
4.69398 0.00401742 0.000197533
4.72466 0.00394537 0.000194056
4.75534 0.00391135 0.00020056
4.78602 0.00382849 0.000192156
4.8167 0.00377971 0.000189121
4.84738 0.00378132 0.000191193
4.87806 0.00372257 0.000182411
4.90874 0.00364944 0.000186599
4.93942 0.00365781 0.000182684
4.9701 0.00357307 0.000179142
5.00078 0.00360107 0.000177591
5.03146 0.00359493 0.000176
5.06214 0.0035689 0.000177049
5.09282 0.00351889 0.0001792
5.1235 0.00357784 0.00017639
5.15418 0.00342095 0.000176797
5.18486 0.00348815 0.000171301
5.21553 0.00346876 0.000171724
5.24621 0.00345186 0.00016844
5.27689 0.00340673 0.000169504
5.30757 0.00345983 0.000170916
5.33825 0.00345491 0.000162322
5.36893 0.0033978 0.000156252
5.39961 0.00339723 0.000168972
5.43029 0.00340376 0.000159466
5.46097 0.00332014 0.000154285
5.49165 0.00333311 0.00016069
5.52233 0.00340413 0.00015414
5.55301 0.00335205 0.000156805
5.58369 0.00328801 0.0001558
5.61437 0.00336181 0.000158744
5.64505 0.00331027 0.000147756
5.67573 0.00326667 0.000150474
5.70641 0.00325356 0.000151434
5.73709 0.00324474 0.000148649
5.76777 0.00324548 0.00014675
5.79845 0.00320803 0.000143305
5.82913 0.00321117 0.000148708
5.85981 0.00323663 0.000144097
5.89049 0.00313552 0.00014434
5.92117 0.00318748 0.000138689
5.95185 0.00313153 0.000141367
5.98253 0.00305636 0.000140836
6.0132 0.00306347 0.000142444
6.04388 0.00302527 0.000136626
6.07456 0.00303233 0.000138574
6.10524 0.00299663 0.000134582
6.13592 0.00298895 0.000136439
6.1666 0.0029538 0.00013162
6.19728 0.00292628 0.000134547
6.22796 0.00288636 0.000134068
6.25864 0.00284842 0.000136737
6.28932 0.00284919 0.000132033
6.32 0.00281396 0.000129989
6.35068 0.00274273 0.000133776
6.38136 0.00271092 0.000129265
6.41204 0.00269803 0.000130791
6.44272 0.00258504 0.000130286
6.4734 0.00261446 0.000126628
6.50408 0.00258921 0.000126182
6.53476 0.00251308 0.000129268
6.56544 0.0024469 0.000125591
6.59612 0.00244882 0.000126615
6.6268 0.00240847 0.000125341
6.65748 0.00236471 0.000124755
6.68816 0.00230254 0.000122965
6.71884 0.00226921 0.000122821
6.74952 0.00224448 0.000121111
6.7802 0.00214992 0.000117364
6.81087 0.00216794 0.000117973
6.84155 0.00208886 0.000121232
6.87223 0.00204337 0.000119661
6.90291 0.00199626 0.000117925
6.93359 0.00195821 0.000114257
6.96427 0.00187848 0.000118721
6.99495 0.00185519 0.00011775
7.02563 0.00183595 0.000117846
7.05631 0.0017958 0.000115063
7.08699 0.00172961 0.000116171
7.11767 0.00166352 0.0001132
7.14835 0.00163476 0.00011457
7.17903 0.00158882 0.000113924
7.20971 0.00154851 0.000110371
7.24039 0.00151238 0.000109874
7.27107 0.00149483 0.000110103
7.30175 0.00140499 0.000109218
7.33243 0.00136595 0.000108893
7.36311 0.00134411 0.000108907
7.39379 0.00132767 0.000107246
7.42447 0.00123336 0.000107999
7.45515 0.00123938 0.000107775
7.48583 0.00117793 0.00010731
7.51651 0.00116235 0.000105854
7.54719 0.00113173 0.000105086
7.57787 0.0011018 0.000103838
7.60854 0.00106055 0.000104973
7.63922 0.00102786 0.000102703
7.6699 0.0010067 0.000102674
7.70058 0.000958399 0.000101938
7.73126 0.000935568 0.000102365
7.76194 0.000902379 0.000100835
7.79262 0.000888656 0.000100924
7.8233 0.000865421 9.87933e-05
7.85398 0.00084441 9.73381e-05
7.88466 0.00081361 9.79833e-05
7.91534 0.000786694 9.71959e-05
7.94602 0.000770549 9.69199e-05
7.9767 0.000736034 9.6874e-05
8.00738 0.000720011 9.63998e-05
8.03806 0.000694923 9.52182e-05
8.06874 0.000680112 9.56058e-05
8.09942 0.000659253 9.38486e-05
8.1301 0.000641663 9.47466e-05
8.16078 0.000615618 9.29082e-05
8.19146 0.000612614 9.29577e-05
8.22214 0.000587133 9.40518e-05
8.25282 0.000570209 9.25046e-05
8.2835 0.000558332 9.30982e-05
8.31418 0.000548581 9.18769e-05
8.34486 0.000524721 9.18965e-05
8.37554 0.000521417 9.08478e-05
8.40621 0.000511694 9.01302e-05
8.43689 0.000503035 9.03505e-05
8.46757 0.000492965 8.97713e-05
8.49825 0.000487378 8.95391e-05
8.52893 0.00046413 8.89751e-05
8.55961 0.000456115 8.95989e-05
8.59029 0.000451443 8.84075e-05
8.62097 0.000440825 8.79248e-05
8.65165 0.000429372 8.75664e-05
8.68233 0.000430298 8.72526e-05
8.71301 0.000417485 8.70064e-05
8.74369 0.000411525 8.65366e-05
8.77437 0.000405448 8.59057e-05
8.80505 0.000396409 8.51084e-05
8.83573 0.000383595 8.49817e-05
8.86641 0.0003809 8.53551e-05
8.89709 0.000376957 8.45408e-05
8.92777 0.000365957 8.42519e-05
8.95845 0.000362793 8.35605e-05
8.98913 0.000355822 8.32824e-05
9.01981 0.000352305 8.29757e-05
9.05049 0.000343159 8.3306e-05
9.08117 0.000341675 8.25071e-05
9.11185 0.000340512 8.23227e-05
9.14253 0.000332286 8.1613e-05
9.17321 0.000319709 8.12244e-05
9.20388 0.000325807 8.11739e-05
9.23456 0.000324748 8.04613e-05
9.26524 0.000314034 8.11437e-05
9.29592 0.000307059 8.02333e-05
9.3266 0.000304017 7.97407e-05
9.35728 0.000297937 7.98999e-05
9.38796 0.000299313 7.93639e-05
9.41864 0.000291967 7.88987e-05
9.44932 0.000284211 7.88036e-05
9.48 0.000287966 7.84971e-05
9.51068 0.000287075 7.79095e-05
9.54136 0.000283087 7.77778e-05
9.57204 0.000273226 7.70756e-05
9.60272 0.000279398 7.73311e-05
9.6334 0.000270775 7.66585e-05
9.66408 0.000268449 7.65393e-05
9.69476 0.000264843 7.56621e-05
9.72544 0.000264604 7.55322e-05
9.75612 0.000259622 7.57839e-05
9.7868 0.000256266 7.49536e-05
9.81748 0.00025501 7.47949e-05
9.84816 0.000254744 7.46307e-05
9.87884 0.000248435 7.42482e-05
9.90952 0.000248799 7.4051e-05
9.9402 0.000249452 7.38931e-05
9.97088 0.000245676 7.32212e-05
10.0016 0.000243364 7.31072e-05
10.0322 0.000238916 7.29734e-05
10.0629 0.000238523 7.23826e-05
10.0936 0.000228346 7.19709e-05
10.1243 0.000227594 7.199e-05
10.155 0.000227108 7.15597e-05
10.1856 0.000224898 7.12258e-05
10.2163 0.000221403 7.12244e-05
10.247 0.000222328 7.09872e-05
10.2777 0.00021804 7.04826e-05
10.3084 0.000218372 7.01602e-05
10.339 0.000216015 6.99701e-05
10.3697 0.000217592 6.94735e-05
10.4004 0.000208436 6.95023e-05
10.4311 0.000212545 6.92104e-05
10.4617 0.000207633 6.86412e-05
10.4924 0.000205455 6.85025e-05
10.5231 0.000203666 6.83726e-05
10.5538 0.000199188 6.79453e-05
10.5845 0.000200006 6.79587e-05
10.6151 0.00019767 6.76239e-05
10.6458 0.000196573 6.75249e-05
10.6765 0.000191883 6.74113e-05
10.7072 0.000196052 6.67813e-05
10.7379 0.000189308 6.66538e-05
10.7685 0.000193987 6.65803e-05
10.7992 0.000189032 6.63144e-05
10.8299 0.000189398 6.59049e-05
10.8606 0.000186303 6.55956e-05
10.8913 0.000183633 6.53238e-05
10.9219 0.000180941 6.51788e-05
10.9526 0.000179097 6.48658e-05
10.9833 0.000179665 6.48394e-05
11.014 0.000177453 6.46493e-05
11.0447 0.000177283 6.43315e-05
11.0753 0.000177405 6.41095e-05
11.106 0.00017382 6.38408e-05
11.1367 0.000169521 6.36663e-05
11.1674 0.000168697 6.34031e-05
11.1981 0.000169239 6.29732e-05
11.2287 0.000169952 6.30646e-05
11.2594 0.000167021 6.30293e-05
11.2901 0.000162431 6.25633e-05
11.3208 0.000161081 6.24383e-05
11.3515 0.000163487 6.19632e-05
11.3821 0.000158531 6.17264e-05
11.4128 0.000158504 6.17107e-05
11.4435 0.000158479 6.14031e-05
11.4742 0.000156392 6.13451e-05
11.5049 0.00015527 6.12575e-05
11.5355 0.000157548 6.09119e-05
11.5662 0.000155148 6.06086e-05
11.5969 0.000150758 6.02282e-05
11.6276 0.0001506 6.01191e-05
11.6583 0.000148179 5.99288e-05
11.6889 0.000148666 5.96608e-05
11.7196 0.000145392 5.95657e-05
11.7503 0.000144673 5.93064e-05
11.781 0.000144835 5.91136e-05
11.8117 0.000144461 5.87897e-05
11.8423 0.000143609 5.85674e-05
11.873 0.000142506 5.84074e-05
11.9037 0.000140575 5.83524e-05
11.9344 0.000137165 5.80916e-05
11.9651 0.000137059 5.81171e-05
11.9957 0.000136082 5.77911e-05
12.0264 0.000135946 5.75337e-05
12.0571 0.000135961 5.74351e-05
12.0878 0.000133512 5.71482e-05
12.1184 0.000131891 5.69379e-05
12.1491 0.000132215 5.67345e-05
12.1798 0.000131075 5.65038e-05
12.2105 0.000128706 5.65406e-05
12.2412 0.000130789 5.60273e-05
12.2718 0.000129286 5.59924e-05
12.3025 0.000124911 5.57193e-05
12.3332 0.000126187 5.54906e-05
12.3639 0.00012567 5.54774e-05
12.3946 0.000124843 5.51215e-05
12.4252 0.000123384 5.49847e-05
12.4559 0.000123198 5.50461e-05
12.4866 0.000119609 5.45958e-05
12.5173 0.000120105 5.44798e-05
12.548 0.000120229 5.4387e-05
12.5786 0.000118711 5.41857e-05
12.6093 0.000117406 5.39452e-05
12.64 0.000116157 5.36877e-05
12.6707 0.000115825 5.35422e-05
12.7014 0.000115251 5.33209e-05
12.732 0.000114632 5.33406e-05
12.7627 0.000113561 5.31476e-05
12.7934 0.000112504 5.28608e-05
12.8241 0.000111024 5.27058e-05
12.8548 0.00011096 5.25831e-05
12.8854 0.000109956 5.22946e-05
12.9161 0.000110024 5.21937e-05
12.9468 0.000108488 5.2048e-05
12.9775 0.000105936 5.17498e-05
13.0082 0.000106744 5.15119e-05
13.0388 0.000108179 5.15317e-05
13.0695 0.000104687 5.12657e-05
13.1002 0.000104811 5.10937e-05
13.1309 0.000104282 5.09311e-05
13.1616 0.000104318 5.0735e-05
13.1922 0.000101748 5.06619e-05
13.2229 0.000100665 5.05795e-05
13.2536 0.000100803 5.04532e-05
13.2843 0.000101243 5.02195e-05
13.315 0.000101262 5.00334e-05
13.3456 9.90107e-05 4.9899e-05
13.3763 9.91932e-05 4.97382e-05
13.407 9.69369e-05 4.94447e-05
13.4377 9.57236e-05 4.94065e-05
13.4684 9.49439e-05 4.91882e-05
13.499 9.50006e-05 4.91656e-05
13.5297 9.37591e-05 4.89221e-05
13.5604 9.42325e-05 4.87793e-05
13.5911 9.39084e-05 4.86529e-05
13.6217 9.31684e-05 4.84444e-05
13.6524 9.21697e-05 4.8186e-05
13.6831 9.23723e-05 4.80459e-05
13.7138 9.12721e-05 4.8076e-05
13.7445 9.13428e-05 4.78587e-05
13.7751 8.93776e-05 4.76112e-05
13.8058 8.95703e-05 4.75114e-05
13.8365 8.93748e-05 4.7373e-05
13.8672 8.94252e-05 4.71856e-05
13.8979 8.80945e-05 4.69634e-05
13.9285 8.73334e-05 4.68705e-05
13.9592 8.53159e-05 4.66606e-05
13.9899 8.42387e-05 4.66383e-05
14.0206 8.45628e-05 4.65343e-05
14.0513 8.41714e-05 4.6289e-05
14.0819 8.40749e-05 4.61359e-05
14.1126 8.39344e-05 4.60024e-05
14.1433 8.51472e-05 4.59239e-05
14.174 8.166e-05 4.56487e-05
14.2047 8.23019e-05 4.54829e-05
14.2353 8.05518e-05 4.54511e-05
14.266 8.17661e-05 4.53326e-05
14.2967 8.07033e-05 4.52281e-05
14.3274 8.02184e-05 4.4931e-05
14.3581 7.92847e-05 4.48998e-05
14.3887 7.89664e-05 4.48133e-05
14.4194 7.7866e-05 4.43943e-05
14.4501 7.90204e-05 4.44773e-05
14.4808 7.77353e-05 4.43494e-05
14.5115 7.66594e-05 4.41025e-05
14.5421 7.63143e-05 4.38915e-05
14.5728 7.51213e-05 4.39221e-05
14.6035 7.62951e-05 4.36199e-05
14.6342 7.49968e-05 4.36198e-05
14.6649 7.49695e-05 4.34311e-05
14.6955 7.33862e-05 4.3366e-05
14.7262 7.38309e-05 4.3118e-05
14.7569 7.39992e-05 4.30107e-05
14.7876 7.294e-05 4.27474e-05
14.8183 7.24707e-05 4.27974e-05
14.8489 7.16e-05 4.27006e-05
14.8796 7.01975e-05 4.25394e-05
14.9103 7.24104e-05 4.23624e-05
14.941 7.06614e-05 4.225e-05
14.9717 7.00676e-05 4.2044e-05
15.0023 6.95686e-05 4.1963e-05
15.033 6.92926e-05 4.19535e-05
15.0637 6.82935e-05 4.17195e-05
15.0944 6.69301e-05 4.17215e-05
15.1251 6.80876e-05 4.14487e-05
15.1557 6.8465e-05 4.13369e-05
15.1864 6.76327e-05 4.11972e-05
15.2171 6.57905e-05 4.10148e-05
15.2478 6.63201e-05 4.08955e-05
15.2784 6.6439e-05 4.07627e-05
15.3091 6.50187e-05 4.06601e-05
15.3398 6.57368e-05 4.05671e-05
15.3705 6.41372e-05 4.05053e-05
15.4012 6.43521e-05 4.0319e-05
15.4318 6.44659e-05 4.02326e-05
15.4625 6.41463e-05 4.00154e-05
15.4932 6.36363e-05 3.99818e-05
15.5239 6.23371e-05 3.98836e-05
15.5546 6.3338e-05 3.9706e-05
15.5852 6.26971e-05 3.94916e-05
15.6159 6.17276e-05 3.94005e-05
15.6466 6.1948e-05 3.93098e-05
15.6773 6.1487e-05 3.92321e-05
15.708 6.05574e-05 3.90179e-05
15.7386 5.94248e-05 3.89626e-05
15.7693 6.03639e-05 3.88969e-05
15.8 5.90781e-05 3.86526e-05
15.8307 5.87672e-05 3.87282e-05
15.8614 5.9768e-05 3.85238e-05
15.892 5.95467e-05 3.82623e-05
15.9227 5.75666e-05 3.81713e-05
15.9534 5.79102e-05 3.81611e-05
15.9841 5.79237e-05 3.79729e-05
16.0148 5.73617e-05 3.78088e-05
16.0454 5.75788e-05 3.77681e-05
16.0761 5.67912e-05 3.7628e-05
16.1068 5.56673e-05 3.74876e-05
16.1375 5.59201e-05 3.73361e-05
16.1682 5.63438e-05 3.73716e-05
16.1988 5.54294e-05 3.71671e-05
16.2295 5.43695e-05 3.70906e-05
16.2602 5.51623e-05 3.69479e-05
16.2909 5.41953e-05 3.68414e-05
16.3216 5.47152e-05 3.6688e-05
16.3522 5.49499e-05 3.66137e-05
16.3829 5.38398e-05 3.64571e-05
16.4136 5.38174e-05 3.63458e-05
16.4443 5.31143e-05 3.61889e-05
16.475 5.2138e-05 3.61442e-05
16.5056 5.2725e-05 3.5997e-05
16.5363 5.28595e-05 3.58996e-05
16.567 5.16894e-05 3.57722e-05
16.5977 5.15823e-05 3.57171e-05
16.6284 5.04779e-05 3.55712e-05
16.659 5.08597e-05 3.54716e-05
16.6897 5.13903e-05 3.53222e-05
16.7204 5.0018e-05 3.53227e-05
16.7511 4.99445e-05 3.51403e-05
16.7817 4.9303e-05 3.49662e-05
16.8124 4.92058e-05 3.48789e-05
16.8431 4.89943e-05 3.48131e-05
16.8738 4.82992e-05 3.47332e-05
16.9045 4.85823e-05 3.45457e-05
16.9351 4.79729e-05 3.43952e-05
16.9658 4.81746e-05 3.42878e-05
16.9965 4.83336e-05 3.43028e-05
17.0272 4.75464e-05 3.41113e-05
17.0579 4.71404e-05 3.40415e-05
17.0885 4.72424e-05 3.38789e-05
17.1192 4.67556e-05 3.37996e-05
17.1499 4.58735e-05 3.37455e-05
17.1806 4.6773e-05 3.36214e-05
17.2113 4.57229e-05 3.35168e-05
17.2419 4.63178e-05 3.33722e-05
17.2726 4.50252e-05 3.33638e-05
17.3033 4.55975e-05 3.31668e-05
17.334 4.47867e-05 3.30795e-05
17.3647 4.50464e-05 3.29287e-05
17.3953 4.44753e-05 3.28783e-05
17.426 4.48414e-05 3.27951e-05
17.4567 4.45006e-05 3.26756e-05
17.4874 4.40839e-05 3.2582e-05
17.5181 4.43034e-05 3.24707e-05
17.5487 4.30849e-05 3.2352e-05
17.5794 4.25658e-05 3.22743e-05
17.6101 4.41005e-05 3.22172e-05
17.6408 4.29103e-05 3.20089e-05
17.6715 4.27105e-05 3.19452e-05
17.7021 4.22415e-05 3.18932e-05
17.7328 4.25006e-05 3.17788e-05
17.7635 4.13407e-05 3.16799e-05
17.7942 4.17961e-05 3.15596e-05
17.8249 4.12511e-05 3.14505e-05
17.8555 4.10402e-05 3.14e-05
17.8862 4.13576e-05 3.12346e-05
17.9169 4.09271e-05 3.11931e-05
17.9476 4.05929e-05 3.10502e-05
17.9783 4.03742e-05 3.09563e-05
18.0089 4.05841e-05 3.08974e-05
18.0396 3.99214e-05 3.0752e-05
18.0703 3.9023e-05 3.06577e-05
18.101 4.03416e-05 3.05346e-05
18.1317 3.96573e-05 3.0477e-05
18.1623 3.94512e-05 3.03979e-05
18.193 3.89441e-05 3.03217e-05
18.2237 3.88753e-05 3.01692e-05
18.2544 3.87875e-05 3.00733e-05
18.2851 3.86691e-05 2.99855e-05
18.3157 3.86942e-05 2.98669e-05
18.3464 3.73516e-05 2.97751e-05
18.3771 3.8154e-05 2.96415e-05
18.4078 3.77916e-05 2.96267e-05
18.4384 3.74074e-05 2.94793e-05
18.4691 3.75792e-05 2.94407e-05
18.4998 3.66816e-05 2.93298e-05
18.5305 3.64163e-05 2.92367e-05
18.5612 3.70712e-05 2.9116e-05
18.5918 3.64969e-05 2.90897e-05
18.6225 3.5576e-05 2.89372e-05
18.6532 3.65413e-05 2.88717e-05
18.6839 3.58991e-05 2.87353e-05
18.7146 3.55658e-05 2.86672e-05
18.7452 3.54022e-05 2.85865e-05
18.7759 3.52308e-05 2.85055e-05
18.8066 3.39436e-05 2.84199e-05
18.8373 3.49131e-05 2.82626e-05
18.868 3.43708e-05 2.81971e-05
18.8986 3.45209e-05 2.80507e-05
18.9293 3.45061e-05 2.80349e-05
18.96 3.40918e-05 2.78974e-05
18.9907 3.40174e-05 2.78379e-05
19.0214 3.41437e-05 2.77409e-05
19.052 3.36188e-05 2.76284e-05
19.0827 3.33884e-05 2.75967e-05
19.1134 3.32887e-05 2.74597e-05
19.1441 3.34498e-05 2.7376e-05
19.1748 3.33609e-05 2.73295e-05
19.2054 3.26685e-05 2.7217e-05
19.2361 3.28259e-05 2.7096e-05
19.2668 3.27566e-05 2.70143e-05
19.2975 3.21442e-05 2.6974e-05
19.3282 3.16714e-05 2.68723e-05
19.3588 3.25776e-05 2.67389e-05
19.3895 3.20179e-05 2.66468e-05
19.4202 3.19837e-05 2.65985e-05
19.4509 3.16761e-05 2.6533e-05
19.4816 3.15551e-05 2.64067e-05
19.5122 3.10882e-05 2.63051e-05
19.5429 3.09463e-05 2.62145e-05
19.5736 3.11093e-05 2.61865e-05
19.6043 3.13707e-05 2.60217e-05
19.635 3.05736e-05 2.59894e-05
19.6656 3.07641e-05 2.59132e-05
19.6963 3.04337e-05 2.5804e-05
19.727 3.0089e-05 2.56636e-05
19.7577 2.97296e-05 2.56348e-05
19.7884 2.96186e-05 2.55363e-05
19.819 3.00905e-05 2.54279e-05
19.8497 2.96284e-05 2.53514e-05
19.8804 2.94194e-05 2.52623e-05
19.9111 2.95218e-05 2.51758e-05
19.9418 2.9532e-05 2.51165e-05
19.9724 2.8603e-05 2.50569e-05
20.0031 2.90431e-05 2.49642e-05
20.0338 2.87285e-05 2.48562e-05
20.0645 2.8016e-05 2.47666e-05
20.0951 2.9007e-05 2.47201e-05
20.1258 2.81264e-05 2.46122e-05
20.1565 2.81181e-05 2.44829e-05
20.1872 2.81198e-05 2.4421e-05
20.2179 2.79905e-05 2.4359e-05
20.2485 2.78237e-05 2.42337e-05
20.2792 2.75902e-05 2.41908e-05
20.3099 2.72018e-05 2.40696e-05
20.3406 2.75149e-05 2.39958e-05
20.3713 2.78044e-05 2.38851e-05
20.4019 2.74717e-05 2.38558e-05
20.4326 2.67817e-05 2.37403e-05
20.4633 2.67201e-05 2.36898e-05
20.494 2.62688e-05 2.35728e-05
20.5247 2.65471e-05 2.35239e-05
20.5553 2.67174e-05 2.34585e-05
20.586 2.61633e-05 2.33581e-05
20.6167 2.57246e-05 2.32614e-05
20.6474 2.59929e-05 2.31519e-05
20.6781 2.58062e-05 2.31178e-05
20.7087 2.5618e-05 2.30092e-05
20.7394 2.55579e-05 2.29556e-05
20.7701 2.57923e-05 2.2812e-05
20.8008 2.49347e-05 2.27791e-05
20.8315 2.49696e-05 2.27238e-05
20.8621 2.54788e-05 2.26188e-05
20.8928 2.50467e-05 2.25655e-05
20.9235 2.5182e-05 2.24906e-05
20.9542 2.4689e-05 2.24007e-05
20.9849 2.45795e-05 2.2287e-05
21.0155 2.48582e-05 2.22618e-05
21.0462 2.43183e-05 2.21202e-05
21.0769 2.40752e-05 2.20919e-05
21.1076 2.42143e-05 2.19852e-05
21.1383 2.42233e-05 2.18725e-05
21.1689 2.39126e-05 2.18113e-05
21.1996 2.41439e-05 2.17567e-05
21.2303 2.38842e-05 2.16402e-05
21.261 2.35788e-05 2.15749e-05
21.2917 2.34857e-05 2.15212e-05
21.3223 2.36526e-05 2.14506e-05
21.353 2.33611e-05 2.13796e-05
21.3837 2.32245e-05 2.12972e-05
21.4144 2.2755e-05 2.11914e-05
21.4451 2.30876e-05 2.11395e-05
21.4757 2.33792e-05 2.10451e-05
21.5064 2.21282e-05 2.09731e-05
21.5371 2.30461e-05 2.08803e-05
21.5678 2.26088e-05 2.08128e-05
21.5984 2.21358e-05 2.06851e-05
21.6291 2.19893e-05 2.06838e-05
21.6598 2.19636e-05 2.05847e-05
21.6905 2.18264e-05 2.052e-05
21.7212 2.20867e-05 2.04727e-05
21.7518 2.16195e-05 2.03679e-05
21.7825 2.16051e-05 2.03221e-05
21.8132 2.16721e-05 2.02053e-05
21.8439 2.1491e-05 2.01494e-05
21.8746 2.0913e-05 2.0095e-05
21.9052 2.10562e-05 1.99951e-05
21.9359 2.11419e-05 1.98983e-05
21.9666 2.10563e-05 1.98148e-05
21.9973 2.11289e-05 1.97572e-05
22.028 2.06269e-05 1.96636e-05
22.0586 2.08399e-05 1.95942e-05
22.0893 2.09068e-05 1.95144e-05
22.12 2.06435e-05 1.94364e-05
22.1507 2.04541e-05 1.93773e-05
22.1814 2.03147e-05 1.92978e-05
22.212 2.00823e-05 1.92483e-05
22.2427 1.94293e-05 1.91643e-05
22.2734 1.99413e-05 1.90663e-05
22.3041 1.99118e-05 1.90225e-05
22.3348 1.97129e-05 1.8924e-05
22.3654 1.97303e-05 1.88304e-05
22.3961 1.92715e-05 1.88027e-05
22.4268 1.95756e-05 1.86802e-05
22.4575 1.89884e-05 1.86327e-05
22.4882 1.88158e-05 1.85706e-05
22.5188 1.90128e-05 1.84835e-05
22.5495 1.91419e-05 1.83834e-05
22.5802 1.92508e-05 1.83396e-05
22.6109 1.8978e-05 1.82615e-05
22.6416 1.89254e-05 1.81627e-05
22.6722 1.84202e-05 1.81203e-05
22.7029 1.85874e-05 1.80562e-05
22.7336 1.80624e-05 1.79612e-05
22.7643 1.83479e-05 1.79114e-05
22.795 1.84181e-05 1.78228e-05
22.8256 1.83887e-05 1.77721e-05
22.8563 1.80533e-05 1.76928e-05
22.887 1.84461e-05 1.76174e-05
22.9177 1.803e-05 1.75744e-05
22.9484 1.77672e-05 1.7493e-05
22.979 1.7662e-05 1.74173e-05
23.0097 1.79447e-05 1.73119e-05
23.0404 1.77093e-05 1.72514e-05
23.0711 1.71331e-05 1.71734e-05
23.1018 1.7251e-05 1.70951e-05
23.1324 1.69939e-05 1.70575e-05
23.1631 1.72796e-05 1.6964e-05
23.1938 1.73999e-05 1.68757e-05
23.2245 1.70329e-05 1.68386e-05
23.2551 1.69753e-05 1.67489e-05
23.2858 1.66123e-05 1.6695e-05
23.3165 1.64785e-05 1.66361e-05
23.3472 1.62539e-05 1.65693e-05
23.3779 1.6806e-05 1.64859e-05
23.4085 1.6523e-05 1.64104e-05
23.4392 1.62675e-05 1.63293e-05
23.4699 1.62079e-05 1.62745e-05
23.5006 1.61055e-05 1.62205e-05
23.5313 1.64502e-05 1.61419e-05
23.5619 1.59016e-05 1.6073e-05
23.5926 1.59104e-05 1.6019e-05
23.6233 1.58411e-05 1.59034e-05
23.654 1.56569e-05 1.58466e-05
23.6847 1.55016e-05 1.57588e-05
23.7153 1.52856e-05 1.56739e-05
23.746 1.54732e-05 1.56293e-05
23.7767 1.55249e-05 1.55914e-05
23.8074 1.52691e-05 1.55218e-05
23.8381 1.5334e-05 1.54362e-05
23.8687 1.51e-05 1.53546e-05
23.8994 1.5012e-05 1.52907e-05
23.9301 1.52463e-05 1.52123e-05
23.9608 1.48001e-05 1.51495e-05
23.9915 1.48216e-05 1.50848e-05
24.0221 1.44766e-05 1.50285e-05
24.0528 1.46822e-05 1.49326e-05
24.0835 1.47793e-05 1.48704e-05
24.1142 1.44379e-05 1.48074e-05
24.1449 1.42735e-05 1.47335e-05
24.1755 1.44666e-05 1.46893e-05
24.2062 1.41596e-05 1.46164e-05
24.2369 1.42377e-05 1.45147e-05
24.2676 1.42372e-05 1.4471e-05
24.2983 1.39081e-05 1.43975e-05
24.3289 1.40029e-05 1.43366e-05
24.3596 1.40894e-05 1.43141e-05
24.3903 1.40989e-05 1.41957e-05
24.421 1.39315e-05 1.41235e-05
24.4517 1.36546e-05 1.40853e-05
24.4823 1.37116e-05 1.40085e-05
24.513 1.35859e-05 1.39554e-05
24.5437 1.33355e-05 1.38486e-05
24.5744 1.34695e-05 1.38013e-05
24.6051 1.3231e-05 1.3727e-05
24.6357 1.33383e-05 1.36704e-05
24.6664 1.28592e-05 1.36028e-05
24.6971 1.30649e-05 1.35134e-05
24.7278 1.29929e-05 1.34846e-05
24.7584 1.29348e-05 1.33929e-05
24.7891 1.30103e-05 1.33505e-05
24.8198 1.29154e-05 1.32477e-05
24.8505 1.24412e-05 1.31703e-05
24.8812 1.28045e-05 1.31608e-05
24.9118 1.26406e-05 1.30762e-05
24.9425 1.23095e-05 1.29928e-05
24.9732 1.23297e-05 1.29292e-05
25.0039 1.20494e-05 1.28794e-05
25.0346 1.23202e-05 1.28109e-05
25.0652 1.21738e-05 1.27441e-05
25.0959 1.20843e-05 1.26693e-05
25.1266 1.20333e-05 1.25893e-05
25.1573 1.19586e-05 1.25356e-05
25.188 1.20091e-05 1.24641e-05
25.2186 1.18333e-05 1.24001e-05
25.2493 1.18005e-05 1.23306e-05
25.28 1.17678e-05 1.22645e-05
25.3107 1.139e-05 1.21853e-05
25.3414 1.13591e-05 1.21725e-05
25.372 1.14459e-05 1.20849e-05
25.4027 1.12953e-05 1.20146e-05
25.4334 1.12149e-05 1.19353e-05
25.4641 1.1018e-05 1.18953e-05
25.4948 1.09146e-05 1.17948e-05
25.5254 1.09813e-05 1.17595e-05
25.5561 1.1202e-05 1.16751e-05
25.5868 1.09078e-05 1.16289e-05
25.6175 1.06783e-05 1.15492e-05
25.6482 1.08751e-05 1.14781e-05
25.6788 1.08847e-05 1.14001e-05
25.7095 1.07768e-05 1.13576e-05
25.7402 1.062e-05 1.12978e-05
25.7709 1.0451e-05 1.12295e-05
25.8016 1.03722e-05 1.11639e-05
25.8322 1.06837e-05 1.10834e-05
25.8629 1.0317e-05 1.1047e-05
25.8936 1.01931e-05 1.09888e-05
25.9243 1.04874e-05 1.09029e-05
25.955 1.02258e-05 1.08503e-05
25.9856 9.84141e-06 1.07676e-05
26.0163 9.98882e-06 1.06997e-05
26.047 9.97089e-06 1.06609e-05
26.0777 1.02485e-05 1.05947e-05
26.1084 9.76329e-06 1.05356e-05
26.139 9.77856e-06 1.04709e-05
26.1697 9.79185e-06 1.03969e-05
26.2004 9.7869e-06 1.03092e-05
26.2311 9.63342e-06 1.02732e-05
26.2618 9.38807e-06 1.02005e-05
26.2924 9.21577e-06 1.01423e-05
26.3231 9.5294e-06 1.0078e-05
26.3538 9.24544e-06 9.99709e-06
26.3845 9.13226e-06 9.94374e-06
26.4151 9.28977e-06 9.8982e-06
26.4458 9.22451e-06 9.8304e-06
26.4765 8.98373e-06 9.75293e-06
26.5072 8.90874e-06 9.69682e-06
26.5379 8.78186e-06 9.62172e-06
26.5685 8.68598e-06 9.58946e-06
26.5992 8.73808e-06 9.51379e-06
26.6299 8.75914e-06 9.4469e-06
26.6606 8.58594e-06 9.40472e-06
26.6913 8.53121e-06 9.32886e-06
26.7219 8.67869e-06 9.24497e-06
26.7526 8.55114e-06 9.20585e-06
26.7833 8.56831e-06 9.11744e-06
26.814 8.32583e-06 9.04943e-06
26.8447 8.10665e-06 9.01309e-06
26.8753 8.37632e-06 8.94209e-06
26.906 8.22005e-06 8.89192e-06
26.9367 8.08057e-06 8.83749e-06
26.9674 8.06458e-06 8.76015e-06
26.9981 8.17854e-06 8.69145e-06
27.0287 7.92021e-06 8.64838e-06
27.0594 7.95432e-06 8.56889e-06
27.0901 7.74352e-06 8.49854e-06
27.1208 7.88467e-06 8.45448e-06
27.1515 7.52702e-06 8.38784e-06
27.1821 7.53954e-06 8.33466e-06
27.2128 7.47562e-06 8.26464e-06
27.2435 7.77111e-06 8.19825e-06
27.2742 7.48742e-06 8.11655e-06
27.3049 7.23939e-06 8.05868e-06
27.3355 7.1826e-06 8.01033e-06
27.3662 7.21031e-06 7.94497e-06
27.3969 7.17721e-06 7.87774e-06
27.4276 7.27042e-06 7.8296e-06
27.4583 7.03742e-06 7.77951e-06
27.4889 7.04614e-06 7.70924e-06
27.5196 7.0883e-06 7.64013e-06
27.5503 6.81782e-06 7.58962e-06
27.581 6.84281e-06 7.51839e-06
27.6117 6.84235e-06 7.44667e-06
27.6423 6.70871e-06 7.39696e-06
27.673 6.76901e-06 7.33709e-06
27.7037 6.67918e-06 7.26499e-06
27.7344 6.45182e-06 7.19649e-06
27.7651 6.45895e-06 7.14987e-06
27.7957 6.56521e-06 7.08233e-06
27.8264 6.36254e-06 7.02574e-06
27.8571 6.28555e-06 6.95429e-06
27.8878 6.3565e-06 6.89898e-06
27.9185 5.95148e-06 6.85387e-06
27.9491 6.3235e-06 6.76449e-06
27.9798 6.05852e-06 6.71391e-06
28.0105 6.04191e-06 6.64963e-06
28.0412 6.01366e-06 6.59792e-06
28.0718 5.95861e-06 6.5363e-06
28.1025 5.76256e-06 6.47326e-06
28.1332 5.79665e-06 6.41337e-06
28.1639 5.96591e-06 6.35739e-06
28.1946 5.5492e-06 6.28311e-06
28.2252 5.67662e-06 6.23305e-06
28.2559 5.42735e-06 6.15713e-06
28.2866 5.70936e-06 6.08327e-06
28.3173 5.59791e-06 6.05337e-06
28.348 5.24937e-06 6.00921e-06
28.3786 5.21101e-06 5.91956e-06
28.4093 5.3175e-06 5.87669e-06
28.44 5.26526e-06 5.78998e-06
28.4707 5.09894e-06 5.73184e-06
28.5014 5.24254e-06 5.67775e-06
28.532 5.26366e-06 5.62911e-06
28.5627 4.91095e-06 5.55874e-06
28.5934 4.85209e-06 5.50003e-06
28.6241 4.90175e-06 5.44643e-06
28.6548 4.86865e-06 5.38513e-06
28.6854 4.81932e-06 5.32255e-06
28.7161 4.58015e-06 5.25862e-06
28.7468 4.63231e-06 5.18423e-06
28.7775 4.66802e-06 5.13726e-06
28.8082 4.67365e-06 5.08261e-06
28.8388 4.49602e-06 5.00946e-06
28.8695 4.48951e-06 4.94835e-06
28.9002 4.23984e-06 4.87887e-06
28.9309 4.18702e-06 4.82175e-06
28.9616 4.10135e-06 4.78191e-06
28.9922 4.22966e-06 4.72869e-06
29.0229 4.16763e-06 4.65878e-06
29.0536 4.14631e-06 4.58223e-06
29.0843 4.03478e-06 4.54114e-06
29.115 3.87752e-06 4.46864e-06
29.1456 3.75753e-06 4.41057e-06
29.1763 3.89197e-06 4.35141e-06
29.207 3.88575e-06 4.28218e-06
29.2377 3.82056e-06 4.24102e-06
29.2684 3.6689e-06 4.18417e-06
29.299 3.61535e-06 4.12045e-06
29.3297 3.67472e-06 4.06415e-06
29.3604 3.73977e-06 3.992e-06
29.3911 3.27673e-06 3.92533e-06
29.4218 3.40364e-06 3.86966e-06
29.4524 3.59548e-06 3.82111e-06
29.4831 3.45337e-06 3.74789e-06
29.5138 3.25345e-06 3.68922e-06
29.5445 3.204e-06 3.62801e-06
29.5751 3.2094e-06 3.56695e-06
29.6058 3.06478e-06 3.50474e-06
29.6365 2.9268e-06 3.44584e-06
29.6672 2.97622e-06 3.39089e-06
29.6979 3.06202e-06 3.33462e-06
29.7285 3.02314e-06 3.28413e-06
29.7592 2.85454e-06 3.22293e-06
29.7899 2.97012e-06 3.14208e-06
29.8206 2.68076e-06 3.09404e-06
29.8513 2.62617e-06 3.0357e-06
29.8819 2.54873e-06 2.97289e-06
29.9126 2.62795e-06 2.92531e-06
29.9433 2.78009e-06 2.86543e-06
29.974 2.75213e-06 2.7886e-06
30.0047 2.11881e-06 2.73086e-06
30.0353 2.27199e-06 2.6784e-06
30.066 2.39489e-06 2.61176e-06
30.0967 2.19529e-06 2.54454e-06
30.1274 2.29069e-06 2.51335e-06
30.1581 2.17984e-06 2.43751e-06
30.1887 2.16225e-06 2.37861e-06
30.2194 1.88386e-06 2.32971e-06
30.2501 2.11926e-06 2.24941e-06
30.2808 2.08514e-06 2.20496e-06
30.3115 1.94712e-06 2.14763e-06
30.3421 1.80483e-06 2.06786e-06
30.3728 1.90722e-06 2.01209e-06
30.4035 1.75792e-06 1.9551e-06
30.4342 1.73969e-06 1.88162e-06
30.4649 1.53372e-06 1.85353e-06
30.4955 1.45396e-06 1.79882e-06
30.5262 1.41327e-06 1.72631e-06
30.5569 1.56094e-06 1.66904e-06
30.5876 1.49095e-06 1.59921e-06
30.6183 1.26614e-06 1.56063e-06
30.6489 1.26025e-06 1.49972e-06
30.6796 1.19107e-06 1.43371e-06
30.7103 1.08063e-06 1.35935e-06
30.741 1.26501e-06 1.30862e-06
30.7717 1.05043e-06 1.24487e-06
30.8023 9.39963e-07 1.19208e-06
30.833 8.74355e-07 1.12411e-06
30.8637 1.06771e-06 1.08173e-06
30.8944 9.9279e-07 1.02487e-06
30.9251 9.15129e-07 9.64213e-07
30.9557 9.73319e-07 8.94079e-07
30.9864 7.90905e-07 8.39718e-07
31.0171 6.44913e-07 7.71765e-07
31.0478 6.38047e-07 7.26884e-07
31.0785 6.00067e-07 6.54589e-07
31.1091 6.88571e-07 5.91426e-07
31.1398 4.38613e-07 5.26906e-07
31.1705 2.33926e-07 4.94334e-07
31.2012 1.47176e-07 4.28716e-07
31.2318 3.14832e-07 3.84309e-07
31.2625 5.32856e-07 3.20393e-07
31.2932 1.63942e-07 2.58404e-07
31.3239 1.36734e-07 2.10594e-07
31.3546 2.77e-07 1.5462e-07
31.3852 -1.81844e-08 1.17435e-07


==> anc/CLASSICALSTATISTICAL/wRho_L4.0G0.5B1.0.txt <==
0 0 0
0.0306796 0.00982886 0.000350363
0.0613592 0.0190969 0.000496267
0.0920388 0.0304192 0.000549933
0.122718 0.0400558 0.000664221
0.153398 0.0507721 0.000836552
0.184078 0.061458 0.00105376
0.214757 0.070908 0.00140346
0.245437 0.0787247 0.00168891
0.276117 0.094733 0.00199395
0.306796 0.108172 0.00265376
0.337476 0.122904 0.00214888
0.368155 0.13701 0.00337009
0.398835 0.154691 0.00326317
0.429515 0.159195 0.00321518
0.460194 0.186171 0.00339791
0.490874 0.203605 0.00442915
0.521553 0.221296 0.00491716
0.552233 0.246443 0.0044303
0.582913 0.256158 0.00383561
0.613592 0.300407 0.0062148
0.644272 0.311867 0.00593249
0.674952 0.353269 0.00645306
0.705631 0.390665 0.0066143
0.736311 0.432449 0.0083333
0.76699 0.47582 0.00964689
0.79767 0.501345 0.0088646
0.82835 0.573836 0.012826
0.859029 0.643991 0.0135141
0.889709 0.72762 0.0146093
0.920388 0.791225 0.0136151
0.951068 0.867388 0.0175104
0.981748 0.97907 0.0173156
1.01243 1.08659 0.0196457
1.04311 1.21293 0.0224605
1.07379 1.3088 0.0254764
1.10447 1.51128 0.0324396
1.13515 1.61652 0.0332125
1.16583 1.80625 0.0275532
1.19651 2.02849 0.031683
1.22718 2.07422 0.0391897
1.25786 2.2496 0.0481574
1.28854 2.32962 0.0385306
1.31922 2.3014 0.0487429
1.3499 2.44805 0.0475243
1.38058 2.43537 0.0598716
1.41126 2.41853 0.0499496
1.44194 2.33681 0.0550867
1.47262 2.1413 0.0346642
1.5033 2.05921 0.0418117
1.53398 1.82777 0.0413713
1.56466 1.64638 0.0276101
1.59534 1.52541 0.0248572
1.62602 1.35538 0.030164
1.6567 1.28207 0.0279969
1.68738 1.12262 0.0232639
1.71806 0.998889 0.0183117
1.74874 0.917051 0.0197254
1.77942 0.846914 0.0155105
1.8101 0.764857 0.018245
1.84078 0.695359 0.013052
1.87146 0.616332 0.0111135
1.90214 0.564022 0.0129382
1.93282 0.508186 0.0117357
1.9635 0.468616 0.00989241
1.99418 0.414478 0.0103038
2.02485 0.389388 0.00969324
2.05553 0.362575 0.00650848
2.08621 0.329692 0.00588374
2.11689 0.315212 0.006338
2.14757 0.286804 0.00669999
2.17825 0.275968 0.00758483
2.20893 0.258016 0.0062111
2.23961 0.238772 0.00636316
2.27029 0.214104 0.00399485
2.30097 0.206009 0.00360443
2.33165 0.185089 0.0036764
2.36233 0.17983 0.00423773
2.39301 0.174487 0.00362888
2.42369 0.162883 0.00406117
2.45437 0.151389 0.00311365
2.48505 0.142329 0.00344853
2.51573 0.129674 0.00296772
2.54641 0.126363 0.00296159
2.57709 0.119178 0.00264074
2.60777 0.111769 0.00253358
2.63845 0.109256 0.00219967
2.66913 0.101637 0.00285975
2.69981 0.100548 0.00206169
2.73049 0.0942886 0.00232938
2.76117 0.0878595 0.00203034
2.79185 0.0832161 0.00178454
2.82252 0.0784186 0.00197378
2.8532 0.0757455 0.00175277
2.88388 0.0748114 0.0015723
2.91456 0.0704414 0.00137487
2.94524 0.0707047 0.00163983
2.97592 0.0664564 0.00136959
3.0066 0.0609607 0.0013878
3.03728 0.0610633 0.00143272
3.06796 0.0569449 0.00156853
3.09864 0.0548166 0.00115975
3.12932 0.052108 0.00142273
3.16 0.0501186 0.00151362
3.19068 0.0477819 0.00144654
3.22136 0.0478216 0.00118927
3.25204 0.0470166 0.00105475
3.28272 0.0461214 0.00117849
3.3134 0.042473 0.000996519
3.34408 0.0426918 0.00107152
3.37476 0.0404943 0.0010646
3.40544 0.0386742 0.00119416
3.43612 0.0368511 0.00103232
3.4668 0.0360507 0.000966563
3.49748 0.035146 0.00138786
3.52816 0.035483 0.000938804
3.55884 0.0329846 0.000780735
3.58952 0.0311969 0.000979046
3.62019 0.0303507 0.000951373
3.65087 0.0310278 0.00095235
3.68155 0.0292317 0.000773374
3.71223 0.0298447 0.000700344
3.74291 0.0284289 0.000926921
3.77359 0.0267958 0.000731182
3.80427 0.0268829 0.000757996
3.83495 0.0254757 0.000695596
3.86563 0.0241143 0.000952839
3.89631 0.0249347 0.000867738
3.92699 0.0240457 0.000852734
3.95767 0.0224743 0.000893471
3.98835 0.0230508 0.000708554
4.01903 0.0223593 0.000729747
4.04971 0.0215964 0.000803221
4.08039 0.0201282 0.000793465
4.11107 0.0198015 0.000744539
4.14175 0.0196739 0.000702779
4.17243 0.0191093 0.000658068
4.20311 0.0190373 0.000652128
4.23379 0.0185301 0.00068662
4.26447 0.0182206 0.000648806
4.29515 0.0173502 0.000675942
4.32583 0.0171116 0.000690722
4.35651 0.0170797 0.000632688
4.38719 0.0162037 0.000638319
4.41786 0.0153921 0.000536444
4.44854 0.01597 0.000651013
4.47922 0.0149569 0.000578776
4.5099 0.0144845 0.000626976
4.54058 0.0142471 0.000572872
4.57126 0.0140159 0.000579563
4.60194 0.0138879 0.000543183
4.63262 0.0139697 0.000529078
4.6633 0.013832 0.000480446
4.69398 0.0126098 0.000577601
4.72466 0.0130734 0.000548585
4.75534 0.0120994 0.000563424
4.78602 0.0119049 0.000659819
4.8167 0.0115305 0.000495346
4.84738 0.0116017 0.000501937
4.87806 0.011322 0.000513776
4.90874 0.0108772 0.000495939
4.93942 0.0108394 0.000548616
4.9701 0.0105514 0.000474255
5.00078 0.0097319 0.000471094
5.03146 0.0102635 0.000517051
5.06214 0.00973841 0.000480858
5.09282 0.00949622 0.000554335
5.1235 0.00962061 0.000495166
5.15418 0.00949337 0.000522028
5.18486 0.00867804 0.000489551
5.21553 0.0091762 0.0005299
5.24621 0.00898904 0.000491798
5.27689 0.00869199 0.000455716
5.30757 0.00845313 0.000434409
5.33825 0.00858805 0.000503538
5.36893 0.00827113 0.000429445
5.39961 0.00819294 0.000445374
5.43029 0.00779552 0.000412413
5.46097 0.00736392 0.000452303
5.49165 0.007419 0.00041133
5.52233 0.00737212 0.000404268
5.55301 0.00710903 0.000436095
5.58369 0.00693173 0.000458921
5.61437 0.00708546 0.000371577
5.64505 0.00672755 0.000417104
5.67573 0.00673399 0.000378771
5.70641 0.00653533 0.000435371
5.73709 0.00653213 0.000416111
5.76777 0.00642258 0.000416744
5.79845 0.00607964 0.000388255
5.82913 0.00613835 0.000349265
5.85981 0.00607409 0.000400923
5.89049 0.00596276 0.000414653
5.92117 0.00584532 0.000388417
5.95185 0.00567822 0.000419468
5.98253 0.00566994 0.000381222
6.0132 0.00548826 0.000369732
6.04388 0.00524426 0.000417701
6.07456 0.00523053 0.000367956
6.10524 0.00524395 0.000356809
6.13592 0.00526302 0.00040106
6.1666 0.00497076 0.000383421
6.19728 0.0049662 0.000382336
6.22796 0.00508752 0.000360854
6.25864 0.00482331 0.000386649
6.28932 0.00484012 0.000379996
6.32 0.00464694 0.000349446
6.35068 0.00457563 0.000366676
6.38136 0.00450098 0.000339498
6.41204 0.00449872 0.00033327
6.44272 0.00445511 0.000360844
6.4734 0.00426714 0.000354918
6.50408 0.00411514 0.000365146
6.53476 0.00418825 0.000356257
6.56544 0.00411633 0.000341391
6.59612 0.00389305 0.000338208
6.6268 0.00407746 0.000326663
6.65748 0.00397965 0.000348036
6.68816 0.00385364 0.000342195
6.71884 0.00379736 0.000330129
6.74952 0.00375767 0.000361052
6.7802 0.00386385 0.000333213
6.81087 0.00372471 0.000332877
6.84155 0.00365363 0.000319163
6.87223 0.00352562 0.000334265
6.90291 0.00348968 0.000316742
6.93359 0.00356174 0.000308024
6.96427 0.00339478 0.00032098
6.99495 0.00331771 0.000324802
7.02563 0.00328866 0.000329082
7.05631 0.00320529 0.000314829
7.08699 0.00332622 0.000321982
7.11767 0.00328446 0.000322805
7.14835 0.00322857 0.000315428
7.17903 0.00315271 0.000318188
7.20971 0.00308171 0.000316628
7.24039 0.00311733 0.00029544
7.27107 0.00303248 0.000293173
7.30175 0.00307762 0.000309453
7.33243 0.00291908 0.000308129
7.36311 0.00296145 0.00031037
7.39379 0.00293123 0.000305737
7.42447 0.00280187 0.000294947
7.45515 0.00285027 0.000277838
7.48583 0.00267465 0.000293137
7.51651 0.00270452 0.000284636
7.54719 0.00267901 0.000291623
7.57787 0.00266444 0.000296438
7.60854 0.00261379 0.000288331
7.63922 0.0027527 0.000290247
7.6699 0.00254906 0.000283349
7.70058 0.0026026 0.000268479
7.73126 0.00254966 0.000277259
7.76194 0.00252745 0.000271138
7.79262 0.00248047 0.00026002
7.8233 0.00241919 0.000279894
7.85398 0.00244106 0.000272544
7.88466 0.00230255 0.000268894
7.91534 0.00231288 0.000276186
7.94602 0.00230165 0.000258885
7.9767 0.00231567 0.000275596
8.00738 0.00226515 0.000270326
8.03806 0.00224302 0.000260915
8.06874 0.0022706 0.000254645
8.09942 0.00227401 0.000267829
8.1301 0.00219559 0.000272478
8.16078 0.00212775 0.000261558
8.19146 0.00214773 0.000253241
8.22214 0.00207537 0.000257454
8.25282 0.00202102 0.000258046
8.2835 0.00206957 0.000268904
8.31418 0.00204919 0.000254488
8.34486 0.00200118 0.000252653
8.37554 0.00195881 0.000259112
8.40621 0.00196972 0.000254844
8.43689 0.00191268 0.000257831
8.46757 0.00193962 0.000248696
8.49825 0.00196038 0.000243115
8.52893 0.00182246 0.000258133
8.55961 0.00187943 0.000249052
8.59029 0.00191419 0.000253099
8.62097 0.00184299 0.000245572
8.65165 0.00174927 0.000238874
8.68233 0.00187479 0.000254423
8.71301 0.0018213 0.000234922
8.74369 0.00173781 0.000240087
8.77437 0.00178774 0.000240384
8.80505 0.00173121 0.00023545
8.83573 0.00168323 0.000229284
8.86641 0.00168199 0.000235674
8.89709 0.00168292 0.000239027
8.92777 0.00159988 0.000231558
8.95845 0.00159665 0.000238793
8.98913 0.00162141 0.000236073
9.01981 0.00158994 0.000238095
9.05049 0.00159289 0.000229177
9.08117 0.00154703 0.000229884
9.11185 0.00157951 0.000222864
9.14253 0.00155458 0.000227192
9.17321 0.00151011 0.000227187
9.20388 0.00152342 0.00022573
9.23456 0.00150842 0.000225892
9.26524 0.00145266 0.000228237
9.29592 0.00146157 0.000229275
9.3266 0.00146918 0.000218073
9.35728 0.00139972 0.000222108
9.38796 0.00144943 0.00022238
9.41864 0.00141222 0.000217158
9.44932 0.00139717 0.000216609
9.48 0.00143134 0.000217936
9.51068 0.00134821 0.00022194
9.54136 0.00137235 0.000211622
9.57204 0.00132851 0.000216038
9.60272 0.00129954 0.000221947
9.6334 0.00131409 0.000213937
9.66408 0.00132979 0.000213567
9.69476 0.00127397 0.000213355
9.72544 0.00131509 0.000214247
9.75612 0.0012655 0.000207428
9.7868 0.00121228 0.000204112
9.81748 0.00123792 0.000212531
9.84816 0.00121597 0.000210723
9.87884 0.00122226 0.000202943
9.90952 0.00124671 0.000205621
9.9402 0.00124153 0.000204093
9.97088 0.001211 0.000202578
10.0016 0.00119893 0.000203741
10.0322 0.00116818 0.00020075
10.0629 0.00116788 0.000200109
10.0936 0.00113803 0.000209092
10.1243 0.00117158 0.00020025
10.155 0.00109953 0.000205713
10.1856 0.00110101 0.000200843
10.2163 0.00110826 0.000201765
10.247 0.00107965 0.000200573
10.2777 0.0010715 0.000192487
10.3084 0.00108487 0.000196706
10.339 0.00107671 0.000190964
10.3697 0.00106302 0.000195758
10.4004 0.00102623 0.000189651
10.4311 0.00105166 0.000193055
10.4617 0.00102334 0.000191973
10.4924 0.00101559 0.000186497
10.5231 0.00101561 0.000190502
10.5538 0.00101674 0.000186869
10.5845 0.00100629 0.000189944
10.6151 0.000985081 0.000190137
10.6458 0.00096944 0.000190334
10.6765 0.000954585 0.000191363
10.7072 0.000985054 0.000189012
10.7379 0.000960123 0.00018433
10.7685 0.000948279 0.000188288
10.7992 0.000944743 0.000186875
10.8299 0.000925185 0.000180975
10.8606 0.000969722 0.000180009
10.8913 0.000911963 0.00018153
10.9219 0.00090109 0.000182504
10.9526 0.000923208 0.000180682
10.9833 0.000909179 0.000180896
11.014 0.000893173 0.000182045
11.0447 0.000869704 0.000184092
11.0753 0.000914422 0.000181303
11.106 0.000892996 0.00018351
11.1367 0.000856866 0.000178156
11.1674 0.000851042 0.000177885
11.1981 0.000867995 0.000175599
11.2287 0.000870029 0.000183846
11.2594 0.000887026 0.000176673
11.2901 0.000800185 0.000174049
11.3208 0.000806025 0.000167916
11.3515 0.000818604 0.000179248
11.3821 0.000794051 0.000169297
11.4128 0.0008013 0.000171328
11.4435 0.000819627 0.000177095
11.4742 0.0007861 0.000171548
11.5049 0.000778127 0.00017029
11.5355 0.000787092 0.000170293
11.5662 0.000774015 0.000170548
11.5969 0.000759081 0.000170273
11.6276 0.000778457 0.000169603
11.6583 0.000727681 0.000170508
11.6889 0.000760418 0.000168153
11.7196 0.000754248 0.000165742
11.7503 0.000748069 0.00016589
11.781 0.000742972 0.000162613
11.8117 0.000764399 0.000168356
11.8423 0.000736478 0.000162638
11.873 0.000717242 0.000161985
11.9037 0.000724419 0.000161673
11.9344 0.000714266 0.000161527
11.9651 0.000706965 0.00016088
11.9957 0.000698904 0.000159523
12.0264 0.000709209 0.000164393
12.0571 0.000692531 0.000162491
12.0878 0.000703914 0.000157037
12.1184 0.00067092 0.000159869
12.1491 0.000686176 0.000156833
12.1798 0.000689279 0.000158085
12.2105 0.00065961 0.000157067
12.2412 0.000681159 0.000157213
12.2718 0.000664174 0.000159955
12.3025 0.000634379 0.000154786
12.3332 0.000663701 0.000153903
12.3639 0.000631587 0.000153444
12.3946 0.000655713 0.000151654
12.4252 0.0006443 0.000154498
12.4559 0.000647377 0.000153232
12.4866 0.000611667 0.000154441
12.5173 0.000617817 0.000151504
12.548 0.000633577 0.000151477
12.5786 0.000624404 0.000151694
12.6093 0.000610149 0.000153036
12.64 0.000599183 0.000151013
12.6707 0.000598212 0.000153169
12.7014 0.000592716 0.000150263
12.732 0.000607266 0.000149337
12.7627 0.000615642 0.000151639
12.7934 0.000585283 0.000148081
12.8241 0.000588085 0.000146838
12.8548 0.00058207 0.00014625
12.8854 0.000585349 0.000145271
12.9161 0.000572413 0.000148036
12.9468 0.000567671 0.000143276
12.9775 0.000548024 0.000146683
13.0082 0.000556701 0.000145038
13.0388 0.000558151 0.000147987
13.0695 0.0005524 0.000143794
13.1002 0.000551089 0.000145544
13.1309 0.000546554 0.000144208
13.1616 0.000547662 0.000140751
13.1922 0.00054155 0.000143601
13.2229 0.000530946 0.000143263
13.2536 0.000523966 0.000139841
13.2843 0.000535944 0.000144039
13.315 0.000534786 0.000138636
13.3456 0.000539268 0.000139535
13.3763 0.000513046 0.000140394
13.407 0.00051317 0.000137962
13.4377 0.000504733 0.000142389
13.4684 0.000499433 0.000137056
13.499 0.00050079 0.00013702
13.5297 0.00049453 0.000136411
13.5604 0.000495955 0.000137814
13.5911 0.000495146 0.00013382
13.6217 0.000487054 0.000133225
13.6524 0.000483779 0.000135911
13.6831 0.000490371 0.000136151
13.7138 0.000482217 0.000134313
13.7445 0.000483611 0.000135383
13.7751 0.000459887 0.00013374
13.8058 0.000489138 0.000129791
13.8365 0.000472089 0.0001326
13.8672 0.000477812 0.000132054
13.8979 0.000463557 0.000131699
13.9285 0.000463102 0.000132324
13.9592 0.000457909 0.000130854
13.9899 0.00044619 0.000130126
14.0206 0.000443384 0.000130469
14.0513 0.000440885 0.00012764
14.0819 0.000447808 0.000130642
14.1126 0.000450246 0.000131033
14.1433 0.000455613 0.000126414
14.174 0.000442719 0.000128811
14.2047 0.000421596 0.000129702
14.2353 0.000421881 0.000126529
14.266 0.000438454 0.000128513
14.2967 0.000427046 0.000125128
14.3274 0.000438715 0.000127252
14.3581 0.00042652 0.000126555
14.3887 0.000415589 0.000129008
14.4194 0.000412096 0.00012722
14.4501 0.000416665 0.000123344
14.4808 0.000413989 0.000124808
14.5115 0.000419924 0.0001255
14.5421 0.000407666 0.000123571
14.5728 0.000392565 0.000122439
14.6035 0.000406865 0.00012346
14.6342 0.000405544 0.000122797
14.6649 0.000409349 0.000123826
14.6955 0.000394015 0.000122814
14.7262 0.000400039 0.000120559
14.7569 0.000394901 0.000121678
14.7876 0.000388266 0.000122493
14.8183 0.000398398 0.000119434
14.8489 0.00038978 0.000121839
14.8796 0.000378931 0.000118463
14.9103 0.000385009 0.000119204
14.941 0.000381542 0.000118043
14.9717 0.000383129 0.000118394
15.0023 0.000375494 0.000119248
15.033 0.000371528 0.000118813
15.0637 0.000368951 0.000118326
15.0944 0.000367673 0.000117135
15.1251 0.000364016 0.000116417
15.1557 0.000366482 0.000114599
15.1864 0.000359022 0.000117655
15.2171 0.00036317 0.000115445
15.2478 0.000351691 0.000115515
15.2784 0.00034905 0.000113926
15.3091 0.000351566 0.000112676
15.3398 0.000362027 0.000115069
15.3705 0.000335097 0.000113214
15.4012 0.000348736 0.000114068
15.4318 0.000354852 0.000113378
15.4625 0.000348608 0.000112034
15.4932 0.00035077 0.000112291
15.5239 0.000334282 0.000112992
15.5546 0.000338441 0.000111566
15.5852 0.000334344 0.000111661
15.6159 0.000330055 0.000112157
15.6466 0.00033388 0.000111855
15.6773 0.000338041 0.000111335
15.708 0.000321839 0.000109047
15.7386 0.000321805 0.000108847
15.7693 0.000334543 0.000109456
15.8 0.000317093 0.00010738
15.8307 0.000318627 0.000110278
15.8614 0.000328914 0.000110178
15.892 0.000326602 0.000108768
15.9227 0.00031311 0.000107583
15.9534 0.000317033 0.000110022
15.9841 0.000312198 0.00010514
16.0148 0.000316389 0.000107181
16.0454 0.000313314 0.000105941
16.0761 0.000310427 0.000105625
16.1068 0.000292445 0.000104687
16.1375 0.000299937 0.000104883
16.1682 0.000298442 0.000104474
16.1988 0.000303525 0.000102908
16.2295 0.000304378 0.000104321
16.2602 0.000300212 0.000103934
16.2909 0.00029261 0.000104604
16.3216 0.000300791 0.000103007
16.3522 0.000300122 0.000103803
16.3829 0.00029877 0.000105008
16.4136 0.000295953 0.000101939
16.4443 0.000290579 0.000103144
16.475 0.000284759 0.000101275
16.5056 0.000288797 0.000102269
16.5363 0.000280524 0.000101159
16.567 0.000285726 9.98598e-05
16.5977 0.00028862 9.91262e-05
16.6284 0.000279309 0.000100561
16.659 0.000277485 9.96879e-05
16.6897 0.000279494 9.95499e-05
16.7204 0.000275785 9.92906e-05
16.7511 0.000266028 9.93397e-05
16.7817 0.000268424 9.85308e-05
16.8124 0.000271218 9.92454e-05
16.8431 0.000266547 9.9385e-05
16.8738 0.000262035 9.93789e-05
16.9045 0.000269259 9.76294e-05
16.9351 0.000262768 9.67435e-05
16.9658 0.000265844 9.67888e-05
16.9965 0.000261567 9.72481e-05
17.0272 0.00025821 9.56358e-05
17.0579 0.000256231 9.59387e-05
17.0885 0.000261406 9.488e-05
17.1192 0.000255585 9.52203e-05
17.1499 0.000254945 9.49041e-05
17.1806 0.00025537 9.21786e-05
17.2113 0.000252876 9.45595e-05
17.2419 0.000257721 9.36061e-05
17.2726 0.000250263 9.42765e-05
17.3033 0.00024788 9.40376e-05
17.334 0.000248599 9.29433e-05
17.3647 0.000244992 9.29329e-05
17.3953 0.000242585 9.22769e-05
17.426 0.000251511 9.29382e-05
17.4567 0.00024345 9.1032e-05
17.4874 0.000247311 9.12632e-05
17.5181 0.000244321 9.17987e-05
17.5487 0.000235115 9.12719e-05
17.5794 0.000234021 9.13298e-05
17.6101 0.00024087 9.17966e-05
17.6408 0.000231301 9.11344e-05
17.6715 0.000236086 8.87999e-05
17.7021 0.000238928 9.01837e-05
17.7328 0.000234829 8.99365e-05
17.7635 0.000230508 8.93879e-05
17.7942 0.000231475 8.91973e-05
17.8249 0.000227747 8.75855e-05
17.8555 0.000228748 8.85409e-05
17.8862 0.000226293 8.90487e-05
17.9169 0.000224495 8.77756e-05
17.9476 0.000223509 8.76838e-05
17.9783 0.000223416 8.72373e-05
18.0089 0.000227865 8.71721e-05
18.0396 0.000225624 8.80352e-05
18.0703 0.000214786 8.60892e-05
18.101 0.000219726 8.62281e-05
18.1317 0.000223167 8.64716e-05
18.1623 0.000221905 8.41324e-05
18.193 0.000219014 8.49006e-05
18.2237 0.000216236 8.49184e-05
18.2544 0.000214587 8.53748e-05
18.2851 0.000218714 8.51548e-05
18.3157 0.000217258 8.58644e-05
18.3464 0.000208884 8.4676e-05
18.3771 0.000214999 8.31281e-05
18.4078 0.000211011 8.33514e-05
18.4384 0.00020594 8.32199e-05
18.4691 0.000210693 8.31448e-05
18.4998 0.000203925 8.31112e-05
18.5305 0.000200004 8.10737e-05
18.5612 0.00020302 8.19701e-05
18.5918 0.000199521 8.22622e-05
18.6225 0.000195871 8.1203e-05
18.6532 0.00020485 8.27291e-05
18.6839 0.000201175 8.12972e-05
18.7146 0.000203341 8.18786e-05
18.7452 0.000193691 8.10527e-05
18.7759 0.000204979 8.14801e-05
18.8066 0.00018649 8.00095e-05
18.8373 0.00019842 7.86485e-05
18.868 0.000192604 7.99633e-05
18.8986 0.000196428 7.88053e-05
18.9293 0.000191192 8.02162e-05
18.96 0.000190284 7.92104e-05
18.9907 0.00018811 7.97121e-05
19.0214 0.00019363 7.80917e-05
19.052 0.000188429 7.80836e-05
19.0827 0.000191916 7.69693e-05
19.1134 0.000182309 7.7711e-05
19.1441 0.000188321 7.76296e-05
19.1748 0.000185224 7.71602e-05
19.2054 0.000183231 7.574e-05
19.2361 0.000183759 7.73097e-05
19.2668 0.00018301 7.61031e-05
19.2975 0.00017696 7.61569e-05
19.3282 0.000183135 7.61284e-05
19.3588 0.000187932 7.61176e-05
19.3895 0.000180234 7.53557e-05
19.4202 0.000178572 7.52017e-05
19.4509 0.000179228 7.57029e-05
19.4816 0.000179842 7.46897e-05
19.5122 0.000175341 7.42666e-05
19.5429 0.000175405 7.38491e-05
19.5736 0.000172474 7.41086e-05
19.6043 0.000175729 7.4019e-05
19.635 0.000172093 7.33557e-05
19.6656 0.000176107 7.30439e-05
19.6963 0.000172833 7.2158e-05
19.727 0.000169425 7.31167e-05
19.7577 0.000167015 7.2535e-05
19.7884 0.000172974 7.20982e-05
19.819 0.000168001 7.20674e-05
19.8497 0.000168881 7.17283e-05
19.8804 0.000163264 7.18049e-05
19.9111 0.000165908 7.10615e-05
19.9418 0.000171024 7.07212e-05
19.9724 0.000158842 7.05109e-05
20.0031 0.000165804 7.08422e-05
20.0338 0.000160606 6.98206e-05
20.0645 0.000157031 6.94786e-05
20.0951 0.000161114 6.98366e-05
20.1258 0.000155448 6.8993e-05
20.1565 0.000156751 6.90447e-05
20.1872 0.000156106 6.96199e-05
20.2179 0.000156737 6.8455e-05
20.2485 0.000153994 6.78847e-05
20.2792 0.000154 6.79337e-05
20.3099 0.000152303 6.76856e-05
20.3406 0.000156792 6.81208e-05
20.3713 0.000152256 6.78044e-05
20.4019 0.000154873 6.81508e-05
20.4326 0.00015252 6.66489e-05
20.4633 0.000151881 6.77141e-05
20.494 0.00015274 6.6137e-05
20.5247 0.000147832 6.56225e-05
20.5553 0.00015437 6.66713e-05
20.586 0.000147258 6.61946e-05
20.6167 0.000145581 6.52058e-05
20.6474 0.000144851 6.52906e-05
20.6781 0.000141247 6.53327e-05
20.7087 0.000141493 6.50444e-05
20.7394 0.000144545 6.49184e-05
20.7701 0.000145018 6.39132e-05
20.8008 0.00014341 6.46186e-05
20.8315 0.000141863 6.45506e-05
20.8621 0.000143321 6.36569e-05
20.8928 0.000142499 6.41728e-05
20.9235 0.00014352 6.14366e-05
20.9542 0.000138459 6.36202e-05
20.9849 0.000136746 6.33997e-05
21.0155 0.000143247 6.2295e-05
21.0462 0.000138864 6.23342e-05
21.0769 0.000138495 6.27202e-05
21.1076 0.000135774 6.14009e-05
21.1383 0.000134316 6.13718e-05
21.1689 0.000135079 6.16503e-05
21.1996 0.000136007 6.13093e-05
21.2303 0.000134961 6.12213e-05
21.261 0.000132334 6.10001e-05
21.2917 0.000132963 6.05942e-05
21.3223 0.000136028 6.06044e-05
21.353 0.000133317 6.06134e-05
21.3837 0.000134092 5.94932e-05
21.4144 0.000127593 6.00724e-05
21.4451 0.000132106 5.89649e-05
21.4757 0.00013511 5.9783e-05
21.5064 0.000125813 5.88133e-05
21.5371 0.000130549 5.97986e-05
21.5678 0.00012824 5.87649e-05
21.5984 0.000126722 5.85512e-05
21.6291 0.000125479 5.9453e-05
21.6598 0.000125567 5.80391e-05
21.6905 0.000121594 5.80985e-05
21.7212 0.000128159 5.72359e-05
21.7518 0.000121377 5.7673e-05
21.7825 0.000122796 5.73666e-05
21.8132 0.000125379 5.66603e-05
21.8439 0.000123017 5.62064e-05
21.8746 0.00012036 5.68024e-05
21.9052 0.000120061 5.65303e-05
21.9359 0.000122391 5.60591e-05
21.9666 0.000120406 5.63233e-05
21.9973 0.000117015 5.5547e-05
22.028 0.000116749 5.57389e-05
22.0586 0.000119597 5.52319e-05
22.0893 0.000115839 5.53817e-05
22.12 0.000119429 5.4361e-05
22.1507 0.00011834 5.46414e-05
22.1814 0.000117298 5.4862e-05
22.212 0.00011298 5.49642e-05
22.2427 0.000110037 5.44764e-05
22.2734 0.000111986 5.41864e-05
22.3041 0.000114862 5.36659e-05
22.3348 0.000113447 5.35957e-05
22.3654 0.000109283 5.28415e-05
22.3961 0.000110494 5.34041e-05
22.4268 0.000111153 5.2322e-05
22.4575 0.000107988 5.30206e-05
22.4882 0.000110017 5.28571e-05
22.5188 0.000109018 5.21363e-05
22.5495 0.000108082 5.14307e-05
22.5802 0.000113423 5.16952e-05
22.6109 0.000106255 5.14179e-05
22.6416 0.000108422 5.14042e-05
22.6722 0.000106309 5.17633e-05
22.7029 0.000108727 5.11753e-05
22.7336 9.85069e-05 5.10953e-05
22.7643 0.000105252 5.0636e-05
22.795 0.000104969 4.99795e-05
22.8256 0.000105729 5.05175e-05
22.8563 0.00010102 4.98154e-05
22.887 0.00010611 4.93744e-05
22.9177 0.00010377 4.96109e-05
22.9484 0.000101985 4.94229e-05
22.979 0.000101652 4.85333e-05
23.0097 0.000102268 4.91004e-05
23.0404 0.000102651 4.93446e-05
23.0711 9.68719e-05 4.7891e-05
23.1018 9.81797e-05 4.80912e-05
23.1324 9.95834e-05 4.82387e-05
23.1631 9.95254e-05 4.78872e-05
23.1938 0.000100704 4.8135e-05
23.2245 9.80052e-05 4.76769e-05
23.2551 9.523e-05 4.72771e-05
23.2858 9.41414e-05 4.65975e-05
23.3165 9.71818e-05 4.75922e-05
23.3472 9.31082e-05 4.66149e-05
23.3779 9.67285e-05 4.66669e-05
23.4085 9.29586e-05 4.62979e-05
23.4392 9.43331e-05 4.60604e-05
23.4699 9.34488e-05 4.60429e-05
23.5006 9.19181e-05 4.49759e-05
23.5313 9.53681e-05 4.55219e-05
23.5619 9.15561e-05 4.56749e-05
23.5926 9.19878e-05 4.50564e-05
23.6233 9.17699e-05 4.4464e-05
23.654 8.96458e-05 4.4484e-05
23.6847 8.99228e-05 4.50966e-05
23.7153 8.97278e-05 4.45777e-05
23.746 9.00709e-05 4.3857e-05
23.7767 8.99942e-05 4.42507e-05
23.8074 8.6897e-05 4.39975e-05
23.8381 8.77657e-05 4.38698e-05
23.8687 8.69737e-05 4.38912e-05
23.8994 8.67666e-05 4.27905e-05
23.9301 8.89212e-05 4.33479e-05
23.9608 8.39425e-05 4.29245e-05
23.9915 8.73941e-05 4.24611e-05
24.0221 8.42029e-05 4.25696e-05
24.0528 8.16068e-05 4.16294e-05
24.0835 8.48423e-05 4.16922e-05
24.1142 8.0041e-05 4.14115e-05
24.1449 8.37759e-05 4.17392e-05
24.1755 8.2437e-05 4.17021e-05
24.2062 8.23223e-05 4.19298e-05
24.2369 8.17095e-05 4.07598e-05
24.2676 8.15395e-05 4.13814e-05
24.2983 7.986e-05 4.03472e-05
24.3289 8.07477e-05 4.01573e-05
24.3596 8.03164e-05 4.01696e-05
24.3903 7.99914e-05 4.08355e-05
24.421 7.83204e-05 3.964e-05
24.4517 7.92037e-05 3.98305e-05
24.4823 8.07502e-05 3.91074e-05
24.513 7.91819e-05 3.92042e-05
24.5437 7.64522e-05 3.8829e-05
24.5744 7.789e-05 3.88439e-05
24.6051 7.66656e-05 3.90154e-05
24.6357 7.72848e-05 3.81846e-05
24.6664 7.26123e-05 3.85023e-05
24.6971 7.51575e-05 3.85142e-05
24.7278 7.7809e-05 3.80599e-05
24.7584 7.48438e-05 3.76073e-05
24.7891 7.95176e-05 3.74377e-05
24.8198 7.24357e-05 3.75987e-05
24.8505 7.31595e-05 3.71393e-05
24.8812 7.35066e-05 3.74659e-05
24.9118 7.13221e-05 3.64602e-05
24.9425 7.12529e-05 3.66728e-05
24.9732 7.20237e-05 3.62699e-05
25.0039 7.04194e-05 3.64689e-05
25.0346 7.15099e-05 3.64296e-05
25.0652 7.07709e-05 3.61417e-05
25.0959 7.04502e-05 3.52412e-05
25.1266 6.79195e-05 3.52323e-05
25.1573 6.85221e-05 3.52699e-05
25.188 6.82086e-05 3.5416e-05
25.2186 6.97106e-05 3.46721e-05
25.2493 6.70456e-05 3.50248e-05
25.28 6.89781e-05 3.46327e-05
25.3107 6.80088e-05 3.48146e-05
25.3414 6.77312e-05 3.40679e-05
25.372 6.61205e-05 3.44101e-05
25.4027 6.64049e-05 3.38299e-05
25.4334 6.42239e-05 3.31543e-05
25.4641 6.34571e-05 3.38649e-05
25.4948 6.12334e-05 3.32689e-05
25.5254 6.36585e-05 3.33211e-05
25.5561 6.42899e-05 3.33234e-05
25.5868 6.1382e-05 3.31666e-05
25.6175 6.17958e-05 3.26827e-05
25.6482 6.31644e-05 3.23042e-05
25.6788 6.16697e-05 3.21982e-05
25.7095 6.23272e-05 3.21659e-05
25.7402 6.20108e-05 3.18173e-05
25.7709 6.18459e-05 3.17811e-05
25.8016 6.11117e-05 3.10469e-05
25.8322 6.07685e-05 3.1415e-05
25.8629 5.98937e-05 3.15083e-05
25.8936 5.93111e-05 3.08432e-05
25.9243 6.00465e-05 3.08209e-05
25.955 6.0343e-05 3.09354e-05
25.9856 5.76835e-05 3.00022e-05
26.0163 5.83501e-05 3.03557e-05
26.047 5.84228e-05 3.06588e-05
26.0777 5.94511e-05 3.02542e-05
26.1084 5.78918e-05 2.96668e-05
26.139 5.61547e-05 2.92728e-05
26.1697 5.79748e-05 2.92582e-05
26.2004 5.72101e-05 2.95045e-05
26.2311 5.6661e-05 2.91568e-05
26.2618 5.58007e-05 2.85791e-05
26.2924 5.45783e-05 2.87172e-05
26.3231 5.78076e-05 2.85333e-05
26.3538 5.39882e-05 2.82172e-05
26.3845 5.15176e-05 2.80176e-05
26.4151 5.52086e-05 2.78968e-05
26.4458 5.2655e-05 2.77479e-05
26.4765 5.17956e-05 2.78028e-05
26.5072 5.06894e-05 2.76453e-05
26.5379 5.10105e-05 2.72711e-05
26.5685 4.94864e-05 2.71514e-05
26.5992 4.93421e-05 2.69605e-05
26.6299 5.14091e-05 2.65901e-05
26.6606 4.8417e-05 2.67864e-05
26.6913 4.85093e-05 2.64956e-05
26.7219 5.10282e-05 2.61187e-05
26.7526 4.87083e-05 2.58552e-05
26.7833 5.00751e-05 2.58029e-05
26.814 4.6436e-05 2.59525e-05
26.8447 4.67293e-05 2.55884e-05
26.8753 4.92641e-05 2.52632e-05
26.906 4.92276e-05 2.51006e-05
26.9367 4.90946e-05 2.54265e-05
26.9674 4.61685e-05 2.44817e-05
26.9981 4.59652e-05 2.43227e-05
27.0287 4.59036e-05 2.45346e-05
27.0594 4.51607e-05 2.43413e-05
27.0901 4.52598e-05 2.3891e-05
27.1208 4.47076e-05 2.36891e-05
27.1515 4.43591e-05 2.35521e-05
27.1821 4.22835e-05 2.35967e-05
27.2128 4.48928e-05 2.31171e-05
27.2435 4.69011e-05 2.30921e-05
27.2742 4.33239e-05 2.30757e-05
27.3049 4.32042e-05 2.2641e-05
27.3355 4.2428e-05 2.27264e-05
27.3662 4.2971e-05 2.24663e-05
27.3969 4.2857e-05 2.24425e-05
27.4276 4.23903e-05 2.21611e-05
27.4583 4.32837e-05 2.19079e-05
27.4889 4.0098e-05 2.17879e-05
27.5196 4.02138e-05 2.17416e-05
27.5503 3.98522e-05 2.13502e-05
27.581 3.74106e-05 2.11556e-05
27.6117 4.06343e-05 2.1264e-05
27.6423 3.89692e-05 2.04437e-05
27.673 3.98442e-05 2.05832e-05
27.7037 3.8789e-05 1.99732e-05
27.7344 3.66739e-05 2.04853e-05
27.7651 3.9211e-05 2.01393e-05
27.7957 3.95057e-05 2.01218e-05
27.8264 3.87429e-05 2.00661e-05
27.8571 3.79551e-05 1.9651e-05
27.8878 3.63812e-05 1.93244e-05
27.9185 3.55493e-05 1.94852e-05
27.9491 3.67615e-05 1.85181e-05
27.9798 3.45155e-05 1.91723e-05
28.0105 3.52304e-05 1.8949e-05
28.0412 3.29812e-05 1.88421e-05
28.0718 3.48078e-05 1.85161e-05
28.1025 3.25509e-05 1.81127e-05
28.1332 3.36102e-05 1.83997e-05
28.1639 3.28445e-05 1.77577e-05
28.1946 3.15361e-05 1.77967e-05
28.2252 3.33215e-05 1.76129e-05
28.2559 3.21668e-05 1.77055e-05
28.2866 3.3057e-05 1.75998e-05
28.3173 3.05734e-05 1.7184e-05
28.348 3.02407e-05 1.68733e-05
28.3786 3.00947e-05 1.68288e-05
28.4093 3.24808e-05 1.6574e-05
28.44 3.00154e-05 1.65341e-05
28.4707 3.13289e-05 1.61189e-05
28.5014 2.91786e-05 1.60411e-05
28.532 3.00393e-05 1.60747e-05
28.5627 2.78764e-05 1.56813e-05
28.5934 2.89211e-05 1.53688e-05
28.6241 3.02752e-05 1.57135e-05
28.6548 2.83831e-05 1.48439e-05
28.6854 2.84144e-05 1.47465e-05
28.7161 2.73416e-05 1.48817e-05
28.7468 2.64576e-05 1.46281e-05
28.7775 2.75179e-05 1.45233e-05
28.8082 2.98015e-05 1.45915e-05
28.8388 2.43061e-05 1.42009e-05
28.8695 2.63368e-05 1.4333e-05
28.9002 2.57629e-05 1.35898e-05
28.9309 2.51352e-05 1.36432e-05
28.9616 2.33694e-05 1.37678e-05
28.9922 2.63208e-05 1.33515e-05
29.0229 2.31429e-05 1.31294e-05
29.0536 2.42592e-05 1.28268e-05
29.0843 2.4224e-05 1.29189e-05
29.115 2.20913e-05 1.27383e-05
29.1456 2.15971e-05 1.25288e-05
29.1763 2.41425e-05 1.26252e-05
29.207 2.20389e-05 1.19084e-05
29.2377 2.33787e-05 1.192e-05
29.2684 2.0088e-05 1.17962e-05
29.299 2.2006e-05 1.17311e-05
29.3297 2.40029e-05 1.15099e-05
29.3604 2.13478e-05 1.13308e-05
29.3911 2.01103e-05 1.1275e-05
29.4218 2.02494e-05 1.06995e-05
29.4524 2.03801e-05 1.06088e-05
29.4831 2.09808e-05 1.08303e-05
29.5138 1.84515e-05 1.08e-05
29.5445 1.97922e-05 9.99978e-06
29.5751 1.65624e-05 9.86276e-06
29.6058 1.74898e-05 9.95837e-06
29.6365 1.76383e-05 1.00871e-05
29.6672 1.58523e-05 1.0001e-05
29.6979 1.86877e-05 9.52945e-06
29.7285 1.85686e-05 9.02306e-06
29.7592 1.70078e-05 9.14069e-06
29.7899 1.68276e-05 9.19613e-06
29.8206 1.56711e-05 8.77762e-06
29.8513 1.58832e-05 8.74826e-06
29.8819 1.54604e-05 8.52613e-06
29.9126 1.64337e-05 8.14907e-06
29.9433 1.76542e-05 8.38475e-06
29.974 1.72602e-05 7.95624e-06
30.0047 1.3155e-05 7.7621e-06
30.0353 1.32208e-05 7.59018e-06
30.066 1.31135e-05 7.25224e-06
30.0967 1.1855e-05 7.80083e-06
30.1274 1.40099e-05 7.25628e-06
30.1581 1.22529e-05 6.94598e-06
30.1887 1.29851e-05 6.51622e-06
30.2194 1.19127e-05 6.62228e-06
30.2501 1.05254e-05 6.21917e-06
30.2808 1.19027e-05 6.40719e-06
30.3115 1.12654e-05 5.95404e-06
30.3421 1.08772e-05 5.94221e-06
30.3728 1.20734e-05 5.93357e-06
30.4035 1.1855e-05 5.40194e-06
30.4342 1.0121e-05 5.54613e-06
30.4649 9.20517e-06 5.38406e-06
30.4955 6.98544e-06 5.1507e-06
30.5262 8.20825e-06 4.71519e-06
30.5569 9.39621e-06 5.21198e-06
30.5876 9.1321e-06 4.55047e-06
30.6183 6.81605e-06 4.56332e-06
30.6489 8.24297e-06 4.42945e-06
30.6796 7.8098e-06 4.00878e-06
30.7103 6.54368e-06 4.12233e-06
30.741 7.33596e-06 3.90478e-06
30.7717 5.82654e-06 3.78387e-06
30.8023 6.25978e-06 3.57456e-06
30.833 4.96266e-06 3.52098e-06
30.8637 5.28722e-06 3.32422e-06
30.8944 5.78884e-06 3.28473e-06
30.9251 6.61573e-06 2.9801e-06
30.9557 4.23156e-06 2.59656e-06
30.9864 3.73129e-06 2.64546e-06
31.0171 4.29779e-06 2.30803e-06
31.0478 3.21784e-06 2.38137e-06
31.0785 3.6567e-06 1.90579e-06
31.1091 3.9063e-06 2.11079e-06
31.1398 3.01985e-06 1.74178e-06
31.1705 1.95899e-06 1.69058e-06
31.2012 1.65025e-06 1.518e-06
31.2318 1.44619e-06 1.59316e-06
31.2625 3.0471e-06 1.31605e-06
31.2932 1.56029e-07 9.57501e-07
31.3239 5.42789e-07 1.19272e-06
31.3546 1.21989e-06 1.13801e-06
31.3852 -1.20556e-08 1.00722e-06


==> anc/CLASSICALSTATISTICAL/wRho_L6.0G0.1B1.0.txt <==
0 0 0
0.0306796 0.00175966 7.14814e-05
0.0613592 0.00342777 0.00011185
0.0920388 0.00537352 0.000152281
0.122718 0.00723502 0.000213268
0.153398 0.00905909 0.000237417
0.184078 0.0108289 0.000312254
0.214757 0.0130188 0.000359651
0.245437 0.0140613 0.000398262
0.276117 0.0174157 0.000532489
0.306796 0.0195671 0.000637402
0.337476 0.0225503 0.00056465
0.368155 0.02526 0.00084232
0.398835 0.0286337 0.000805325
0.429515 0.0294239 0.000800167
0.460194 0.0348186 0.000787492
0.490874 0.0382236 0.00106477
0.521553 0.0423351 0.00122592
0.552233 0.0466101 0.00107371
0.582913 0.0509049 0.00122162
0.613592 0.0584093 0.00136046
0.644272 0.0640564 0.00147939
0.674952 0.0733802 0.0018348
0.705631 0.0831999 0.00175782
0.736311 0.0934028 0.00241778
0.76699 0.107538 0.00220092
0.79767 0.117873 0.00253463
0.82835 0.134983 0.00343888
0.859029 0.158666 0.00380426
0.889709 0.192137 0.00434662
0.920388 0.216255 0.00454897
0.951068 0.26958 0.00669772
0.981748 0.316421 0.00710476
1.01243 0.393954 0.00811725
1.04311 0.480306 0.0109926
1.07379 0.563416 0.0121352
1.10447 0.729777 0.0154984
1.13515 0.903985 0.0162725
1.16583 1.14762 0.0214747
1.19651 1.51783 0.0266504
1.22718 1.84584 0.038418
1.25786 2.3167 0.0387306
1.28854 2.6605 0.0406183
1.31922 3.13339 0.0679477
1.3499 3.61058 0.060402
1.38058 3.79866 0.0745602
1.41126 3.77703 0.085417
1.44194 3.81968 0.0727362
1.47262 3.68651 0.070667
1.5033 3.5973 0.0690617
1.53398 3.27275 0.0611694
1.56466 2.95101 0.066299
1.59534 2.69119 0.05681
1.62602 2.40656 0.0556023
1.6567 2.16689 0.0448764
1.68738 1.90215 0.037589
1.71806 1.64453 0.0241071
1.74874 1.41443 0.0406577
1.77942 1.22444 0.0263045
1.8101 1.01464 0.0235876
1.84078 0.839166 0.0228027
1.87146 0.696277 0.018962
1.90214 0.569705 0.0149246
1.93282 0.475098 0.0127035
1.9635 0.397802 0.0107728
1.99418 0.326251 0.00928122
2.02485 0.26048 0.00797694
2.05553 0.220527 0.00615511
2.08621 0.185784 0.00397461
2.11689 0.158212 0.00477726
2.14757 0.139766 0.00388463
2.17825 0.123429 0.0041936
2.20893 0.104825 0.00290749
2.23961 0.0946875 0.00386654
2.27029 0.0811271 0.00258819
2.30097 0.0714942 0.00246099
2.33165 0.062179 0.00265141
2.36233 0.0566286 0.00207721
2.39301 0.0539207 0.00208184
2.42369 0.046945 0.00206352
2.45437 0.0420325 0.00199329
2.48505 0.0406437 0.00194107
2.51573 0.035056 0.00194576
2.54641 0.0334185 0.00161962
2.57709 0.0299727 0.00171894
2.60777 0.0275139 0.00172188
2.63845 0.0266619 0.00150568
2.66913 0.0245289 0.00141633
2.69981 0.0234258 0.00142479
2.73049 0.0218679 0.00148804
2.76117 0.0201038 0.00135104
2.79185 0.0191127 0.00135196
2.82252 0.017134 0.00138682
2.8532 0.0165209 0.00131102
2.88388 0.0162547 0.00119079
2.91456 0.0147391 0.00114556
2.94524 0.0146443 0.0012435
2.97592 0.0138483 0.00107291
3.0066 0.0123751 0.00106547
3.03728 0.0123139 0.00114996
3.06796 0.0113844 0.00104999
3.09864 0.0108509 0.00110506
3.12932 0.0100534 0.00110151
3.16 0.00977982 0.00107003
3.19068 0.00914846 0.00103568
3.22136 0.00888813 0.00101766
3.25204 0.00889678 0.000962466
3.28272 0.00859002 0.00100196
3.3134 0.00797381 0.000911312
3.34408 0.00772396 0.000972548
3.37476 0.00736845 0.000962295
3.40544 0.00700356 0.000915748
3.43612 0.00663525 0.000934067
3.4668 0.00640536 0.000915738
3.49748 0.00625156 0.000928699
3.52816 0.00641403 0.000903096
3.55884 0.0058468 0.000842912
3.58952 0.00551355 0.000834637
3.62019 0.00545632 0.00089047
3.65087 0.00548267 0.00085057
3.68155 0.00534759 0.000815991
3.71223 0.00513584 0.000775229
3.74291 0.00513239 0.000795893
3.77359 0.00486271 0.000792991
3.80427 0.00495111 0.000819234
3.83495 0.0047044 0.000755428
3.86563 0.00436102 0.000811455
3.89631 0.00465642 0.000736446
3.92699 0.00457069 0.000763162
3.95767 0.00406343 0.000754403
3.98835 0.00428515 0.000745409
4.01903 0.00427224 0.000742537
4.04971 0.00428197 0.000762299
4.08039 0.00411441 0.000725763
4.11107 0.00413593 0.000719121
4.14175 0.00397646 0.000672836
4.17243 0.00393873 0.000670038
4.20311 0.00407847 0.000662823
4.23379 0.00399705 0.000667919
4.26447 0.00402585 0.000675967
4.29515 0.00390432 0.000657634
4.32583 0.00401423 0.000652354
4.35651 0.00386027 0.000641375
4.38719 0.00399905 0.000639185
4.41786 0.00359291 0.000624309
4.44854 0.00368931 0.000682055
4.47922 0.00372773 0.000652196
4.5099 0.00357285 0.000624567
4.54058 0.00372746 0.000633074
4.57126 0.00361044 0.000597469
4.60194 0.00348541 0.000609689
4.63262 0.00354546 0.000589894
4.6633 0.00358502 0.000607552
4.69398 0.00321219 0.0005967
4.72466 0.00337896 0.000584342
4.75534 0.00328703 0.000618532
4.78602 0.00306485 0.000571028
4.8167 0.00302367 0.000578191
4.84738 0.00292722 0.000585549
4.87806 0.00288635 0.000578656
4.90874 0.00273499 0.000581788
4.93942 0.00282777 0.000543939
4.9701 0.00271031 0.000547872
5.00078 0.00254933 0.000536632
5.03146 0.00257852 0.000546231
5.06214 0.00248387 0.000545811
5.09282 0.00237734 0.00055065
5.1235 0.00236586 0.000536564
5.15418 0.00215603 0.000533878
5.18486 0.00214787 0.000512006
5.21553 0.00205342 0.000527275
5.24621 0.00199413 0.00050245
5.27689 0.00188501 0.00050808
5.30757 0.0017719 0.00050215
5.33825 0.00173771 0.000504903
5.36893 0.00165814 0.000498286
5.39961 0.00163639 0.000475043
5.43029 0.0014847 0.000489838
5.46097 0.0013375 0.00048549
5.49165 0.00130479 0.000478261
5.52233 0.00124029 0.000470324
5.55301 0.00121039 0.000469986
5.58369 0.00113245 0.000464817
5.61437 0.00111263 0.000464006
5.64505 0.000931084 0.000455421
5.67573 0.000940324 0.00045132
5.70641 0.000872491 0.00046539
5.73709 0.000822348 0.000449778
5.76777 0.000783578 0.000459629
5.79845 0.000710358 0.000446389
5.82913 0.000689994 0.000438243
5.85981 0.000657622 0.000449022
5.89049 0.000586058 0.000442936
5.92117 0.00054867 0.000439356
5.95185 0.000520532 0.000443319
5.98253 0.000471965 0.000433643
6.0132 0.000443674 0.000427278
6.04388 0.000404536 0.000442503
6.07456 0.000354909 0.000431651
6.10524 0.000364309 0.000423875
6.13592 0.000349314 0.000427542
6.1666 0.000284324 0.000419129
6.19728 0.000294702 0.000422475
6.22796 0.000310097 0.000408313
6.25864 0.000243159 0.000415954
6.28932 0.000242075 0.000419681
6.32 0.000210275 0.000410858
6.35068 0.000169578 0.000410939
6.38136 0.000156544 0.000404766
6.41204 0.00015394 0.000401058
6.44272 0.000151972 0.000391694
6.4734 0.000114915 0.000398045
6.50408 8.58093e-05 0.000400331
6.53476 0.000104552 0.000397697
6.56544 9.01222e-05 0.000389593
6.59612 4.53073e-05 0.000387967
6.6268 7.29469e-05 0.000391517
6.65748 5.09529e-05 0.00038215
6.68816 3.31493e-05 0.000382113
6.71884 2.70941e-05 0.000379621
6.74952 2.34136e-05 0.000377504
6.7802 4.8082e-05 0.000374093
6.81087 2.23666e-05 0.000373566
6.84155 9.02478e-07 0.000370738
6.87223 -1.14649e-05 0.000373573
6.90291 -1.99659e-05 0.000367349
6.93359 -6.14399e-06 0.000364072
6.96427 -3.61518e-05 0.000365334
6.99495 -4.77451e-05 0.000362265
7.02563 -4.82141e-05 0.000363012
7.05631 -6.65895e-05 0.000361909
7.08699 -3.79386e-05 0.000356715
7.11767 -4.2595e-05 0.000355094
7.14835 -5.10904e-05 0.00035585
7.17903 -6.14416e-05 0.000353418
7.20971 -7.3497e-05 0.000348195
7.24039 -6.12948e-05 0.000347966
7.27107 -7.66973e-05 0.000347137
7.30175 -6.29333e-05 0.000349939
7.33243 -9.41696e-05 0.000343675
7.36311 -8.35026e-05 0.000341634
7.39379 -8.60663e-05 0.000340343
7.42447 -0.000106878 0.000342166
7.45515 -9.56529e-05 0.000335639
7.48583 -0.000130456 0.000335567
7.51651 -0.000121912 0.00033145
7.54719 -0.000119629 0.000331741
7.57787 -0.000120103 0.000333793
7.60854 -0.000128335 0.000330055
7.63922 -9.91456e-05 0.000329478
7.6699 -0.000136272 0.000322595
7.70058 -0.000123102 0.000322153
7.73126 -0.000127946 0.000323249
7.76194 -0.000132783 0.000320584
7.79262 -0.000137333 0.000316454
7.8233 -0.000147336 0.000319845
7.85398 -0.000140276 0.000315273
7.88466 -0.000165178 0.000317411
7.91534 -0.000160917 0.000312568
7.94602 -0.000161628 0.000310666
7.9767 -0.000154924 0.000310851
8.00738 -0.000160649 0.000310165
8.03806 -0.000163152 0.000308417
8.06874 -0.000158202 0.000305738
8.09942 -0.000152234 0.000305265
8.1301 -0.000166299 0.000304515
8.16078 -0.000174584 0.000305188
8.19146 -0.00017066 0.000300645
8.22214 -0.00018089 0.000302021
8.25282 -0.000186354 0.000297771
8.2835 -0.000177542 0.000298561
8.31418 -0.000179223 0.000296498
8.34486 -0.000187353 0.000294354
8.37554 -0.000191675 0.000293477
8.40621 -0.00018856 0.000293391
8.43689 -0.000196902 0.000288342
8.46757 -0.000188903 0.000289348
8.49825 -0.000183157 0.000286026
8.52893 -0.000208226 0.000288728
8.55961 -0.000193543 0.000289018
8.59029 -0.00018482 0.000283647
8.62097 -0.000196543 0.000281157
8.65165 -0.000213818 0.000282398
8.68233 -0.000185648 0.000281962
8.71301 -0.000194537 0.000278711
8.74369 -0.000209721 0.000278302
8.77437 -0.000196353 0.000277231
8.80505 -0.000204511 0.000277419
8.83573 -0.0002123 0.000273337
8.86641 -0.000211414 0.000275167
8.89709 -0.000208835 0.000272189
8.92777 -0.00022173 0.000270832
8.95845 -0.000222441 0.000272171
8.98913 -0.00021398 0.00027007
9.01981 -0.000218881 0.000268923
9.05049 -0.000215713 0.00026687
9.08117 -0.000222327 0.000266008
9.11185 -0.000213184 0.000266065
9.14253 -0.000216288 0.000262743
9.17321 -0.000223663 0.000263172
9.20388 -0.000218513 0.000262868
9.23456 -0.000219928 0.000261206
9.26524 -0.000229605 0.000260447
9.29592 -0.000224639 0.000259408
9.3266 -0.000221782 0.000257793
9.35728 -0.000234225 0.000256786
9.38796 -0.000220497 0.00025501
9.41864 -0.000227256 0.000256205
9.44932 -0.000228289 0.000252971
9.48 -0.000219296 0.00025413
9.51068 -0.000233554 0.000251894
9.54136 -0.000227287 0.000249414
9.57204 -0.000233772 0.00024984
9.60272 -0.000237357 0.000248098
9.6334 -0.000233056 0.000247309
9.66408 -0.00022848 0.000246161
9.69476 -0.000236693 0.000244962
9.72544 -0.000226944 0.000244593
9.75612 -0.000234772 0.000242925
9.7868 -0.000244766 0.000242641
9.81748 -0.000236879 0.000242711
9.84816 -0.000239986 0.000242812
9.87884 -0.000235857 0.000239592
9.90952 -0.00023029 0.00023963
9.9402 -0.000229459 0.000238744
9.97088 -0.00023424 0.000236382
10.0016 -0.000233978 0.000236238
10.0322 -0.000238472 0.000236082
10.0629 -0.000236506 0.000235358
10.0936 -0.000240618 0.000233918
10.1243 -0.000232418 0.000233521
10.155 -0.000245636 0.000233381
10.1856 -0.000243086 0.00023183
10.2163 -0.000240544 0.000232216
10.247 -0.000244279 0.000230904
10.2777 -0.00024409 0.000229692
10.3084 -0.000239699 0.000228447
10.339 -0.000240099 0.000227847
10.3697 -0.000240445 0.000225434
10.4004 -0.000246713 0.000224734
10.4311 -0.000240315 0.000224431
10.4617 -0.000244051 0.000223284
10.4924 -0.000243524 0.000222511
10.5231 -0.000242137 0.000221642
10.5538 -0.000240433 0.000222033
10.5845 -0.00024104 0.000220234
10.6151 -0.000243791 0.000220543
10.6458 -0.000244804 0.000218741
10.6765 -0.000246863 0.000218492
10.7072 -0.000238498 0.000216447
10.7379 -0.000242308 0.000216455
10.7685 -0.000243034 0.000215285
10.7992 -0.000242071 0.000215566
10.8299 -0.000244609 0.000213466
10.8606 -0.000234325 0.000212667
10.8913 -0.000244125 0.000211928
10.9219 -0.000244473 0.000212032
10.9526 -0.000239279 0.000212161
10.9833 -0.000240374 0.000211148
11.014 -0.000242113 0.000210555
11.0447 -0.000245333 0.00020881
11.0753 -0.00023464 0.000208579
11.106 -0.000237964 0.000208711
11.1367 -0.000243667 0.000207027
11.1674 -0.000242754 0.00020727
11.1981 -0.000238219 0.000205496
11.2287 -0.000236418 0.000205898
11.2594 -0.000231702 0.000203894
11.2901 -0.000247352 0.000202908
11.3208 -0.000245049 0.000202461
11.3515 -0.000241565 0.000201784
11.3821 -0.000244723 0.000201461
11.4128 -0.000241518 0.000200602
11.4435 -0.000236825 0.00019966
11.4742 -0.000242177 0.000199006
11.5049 -0.000242169 0.00019861
11.5355 -0.000238853 0.000198511
11.5662 -0.000240574 0.000196451
11.5969 -0.000242181 0.000195812
11.6276 -0.000236671 0.000195136
11.6583 -0.000245511 0.00019554
11.6889 -0.000237528 0.000194365
11.7196 -0.000237764 0.000194322
11.7503 -0.000237363 0.000192192
11.781 -0.000236932 0.000191469
11.8117 -0.000231428 0.000191566
11.8423 -0.000235579 0.00019045
11.873 -0.000238624 0.000190292
11.9037 -0.000235591 0.000189842
11.9344 -0.000236292 0.000189245
11.9651 -0.000236757 0.000189447
11.9957 -0.000237017 0.000188168
12.0264 -0.000233633 0.000187255
12.0571 -0.000235747 0.000186681
12.0878 -0.000232041 0.000185823
12.1184 -0.000237769 0.000185379
12.1491 -0.000233374 0.000184631
12.1798 -0.00023124 0.000184582
12.2105 -0.000236099 0.000183968
12.2412 -0.000230673 0.000182964
12.2718 -0.000232908 0.00018205
12.3025 -0.000237474 0.000181742
12.3332 -0.000230335 0.000181472
12.3639 -0.000235557 0.000180363
12.3946 -0.00022966 0.000179879
12.4252 -0.000230933 0.000179046
12.4559 -0.000228877 0.000179799
12.4866 -0.00023465 0.000178609
12.5173 -0.000232626 0.000176791
12.548 -0.000227866 0.000177047
12.5786 -0.00022889 0.000176136
12.6093 -0.000230469 0.000176239
12.64 -0.000231731 0.000175452
12.6707 -0.000230623 0.000174778
12.7014 -0.000230634 0.00017404
12.732 -0.000226317 0.00017414
12.7627 -0.000223604 0.000173281
12.7934 -0.000228741 0.000171893
12.8241 -0.000226982 0.000171796
12.8548 -0.000227186 0.000171074
12.8854 -0.000224975 0.000170335
12.9161 -0.00022713 0.000170648
12.9468 -0.000226675 0.000169193
12.9775 -0.000229469 0.000169709
13.0082 -0.000226571 0.000168715
13.0388 -0.000225235 0.000168033
13.0695 -0.000225593 0.000167702
13.1002 -0.000224497 0.000167138
13.1309 -0.000224338 0.000166761
13.1616 -0.000222929 0.000165285
13.1922 -0.000223481 0.000165818
13.2229 -0.00022444 0.000164688
13.2536 -0.000224614 0.000163879
13.2843 -0.000221341 0.000163314
13.315 -0.000220346 0.000163124
13.3456 -0.000218335 0.000163314
13.3763 -0.000222553 0.000162113
13.407 -0.000221551 0.000161507
13.4377 -0.000222136 0.00016111
13.4684 -0.000222031 0.000160479
13.499 -0.000220841 0.0001601
13.5297 -0.000220924 0.000160061
13.5604 -0.000219769 0.000158956
13.5911 -0.000218741 0.000157847
13.6217 -0.000219929 0.000158016
13.6524 -0.000219056 0.000157101
13.6831 -0.000216789 0.000157056
13.7138 -0.000217382 0.000156028
13.7445 -0.000216283 0.000155857
13.7751 -0.000220052 0.000155556
13.8058 -0.000213256 0.000154763
13.8365 -0.000215595 0.000154829
13.8672 -0.000213326 0.000154003
13.8979 -0.000215438 0.00015347
13.9285 -0.000214347 0.000152996
13.9592 -0.000214485 0.000152532
13.9899 -0.000215737 0.000152047
14.0206 -0.000215336 0.00015187
14.0513 -0.000215057 0.00015076
14.0819 -0.000212727 0.000150415
14.1126 -0.000211108 0.000149945
14.1433 -0.000208966 0.000149962
14.174 -0.000211022 0.000149398
14.2047 -0.000214157 0.000149055
14.2353 -0.000213212 0.000148388
14.266 -0.000208839 0.000148259
14.2967 -0.000210437 0.000147262
14.3274 -0.000206983 0.000147212
14.3581 -0.000208517 0.00014598
14.3887 -0.000210085 0.000146196
14.4194 -0.000209382 0.000145679
14.4501 -0.000207976 0.000144915
14.4808 -0.000207359 0.000144671
14.5115 -0.000205141 0.000144383
14.5421 -0.000206874 0.00014346
14.5728 -0.000208949 0.000143139
14.6035 -0.000205055 0.000142835
14.6342 -0.000204165 0.000142461
14.6649 -0.000202756 0.000141241
14.6955 -0.000204991 0.000141488
14.7262 -0.000202947 0.000141219
14.7569 -0.00020322 0.000140522
14.7876 -0.000203334 0.000140138
14.8183 -0.00020074 0.000139343
14.8489 -0.000201615 0.000139469
14.8796 -0.000202892 0.000138612
14.9103 -0.000200724 0.000138262
14.941 -0.000200684 0.000138161
14.9717 -0.000199492 0.000137897
15.0023 -0.000200011 0.000137365
15.033 -0.000200163 0.000137065
15.0637 -0.00019969 0.0001362
15.0944 -0.00019891 0.00013631
15.1251 -0.000199063 0.000135617
15.1557 -0.000197621 0.000135286
15.1864 -0.000198216 0.000134536
15.2171 -0.00019651 0.000134213
15.2478 -0.000198005 0.000133782
15.2784 -0.000197698 0.000132991
15.3091 -0.000196675 0.000132864
15.3398 -0.000193372 0.000132332
15.3705 -0.00019799 0.000132106
15.4012 -0.000194361 0.000131607
15.4318 -0.0001926 0.000131237
15.4625 -0.000192646 0.000131091
15.4932 -0.000191676 0.000130479
15.5239 -0.00019405 0.000130394
15.5546 -0.000192582 0.000129919
15.5852 -0.000192442 0.000129123
15.6159 -0.000192392 0.000128802
15.6466 -0.000191009 0.0001288
15.6773 -0.000189368 0.000128142
15.708 -0.000191768 0.000127348
15.7386 -0.000190903 0.000127267
15.7693 -0.000187781 0.000126616
15.8 -0.000190379 0.000126551
15.8307 -0.000189251 0.000126567
15.8614 -0.000186361 0.000125571
15.892 -0.000186067 0.000125443
15.9227 -0.000187903 0.000125107
15.9534 -0.000186636 0.000124645
15.9841 -0.000186784 0.000123839
16.0148 -0.000184929 0.000123738
16.0454 -0.000184943 0.000122961
16.0761 -0.000184655 0.000123041
16.1068 -0.000187545 0.000122558
16.1375 -0.000185397 0.000122249
16.1682 -0.000184937 0.000122141
16.1988 -0.00018323 0.000121222
16.2295 -0.000181989 0.000121296
16.2602 -0.000182265 0.00012107
16.2909 -0.000183087 0.000120488
16.3216 -0.000180653 0.000120157
16.3522 -0.000180054 0.000119724
16.3829 -0.000179545 0.000119329
16.4136 -0.000179573 0.000118977
16.4443 -0.000179798 0.000118535
16.475 -0.000180394 0.000117935
16.5056 -0.000178588 0.000117952
16.5363 -0.000179617 0.000117214
16.567 -0.000177755 0.00011709
16.5977 -0.000176452 0.000116905
16.6284 -0.000177421 0.000116515
16.659 -0.00017733 0.000115978
16.6897 -0.000176023 0.000115557
16.7204 -0.000176024 0.000115204
16.7511 -0.000177257 0.000115123
16.7817 -0.000176098 0.000114415
16.8124 -0.000174973 0.00011443
16.8431 -0.000174964 0.000114025
16.8738 -0.000175343 0.000113763
16.9045 -0.000173051 0.000113067
16.9351 -0.000173608 0.000112859
16.9658 -0.00017227 0.000112383
16.9965 -0.000172506 0.000112247
17.0272 -0.000172558 0.000111735
17.0579 -0.000172406 0.000111329
17.0885 -0.00017039 0.000111153
17.1192 -0.000170894 0.000110497
17.1499 -0.000170323 0.000110341
17.1806 -0.000169521 0.000109592
17.2113 -0.000169363 0.00010962
17.2419 -0.000167731 0.000109313
17.2726 -0.000168571 0.000108959
17.3033 -0.000168463 0.000108804
17.334 -0.000167494 0.000108438
17.3647 -0.00016764 0.000108097
17.3953 -0.000167478 0.000107416
17.426 -0.000164859 0.000107282
17.4567 -0.000165875 0.000106829
17.4874 -0.000164327 0.000106323
17.5181 -0.000164197 0.000106283
17.5487 -0.000165462 0.00010602
17.5794 -0.000165167 0.000105406
17.6101 -0.000162891 0.000105328
17.6408 -0.000164232 0.000105099
17.6715 -0.000162657 0.000104768
17.7021 -0.000161574 0.000104256
17.7328 -0.000161751 0.000104024
17.7635 -0.000161944 0.000103728
17.7942 -0.000161031 0.000103285
17.8249 -0.000160969 0.000103039
17.8555 -0.000160399 0.000102542
17.8862 -0.000160097 0.000102498
17.9169 -0.000159593 0.000102039
17.9476 -0.00015939 0.000102002
17.9783 -0.000158606 0.000101187
18.0089 -0.000157179 0.000101133
18.0396 -0.000156911 0.000100849
18.0703 -0.000158401 0.000100124
18.101 -0.000156874 9.99565e-05
18.1317 -0.000155417 9.99218e-05
18.1623 -0.000155003 9.95729e-05
18.193 -0.000155074 9.91658e-05
18.2237 -0.000154965 9.8674e-05
18.2544 -0.000154681 9.85408e-05
18.2851 -0.000153123 9.82218e-05
18.3157 -0.000152825 9.79928e-05
18.3464 -0.000153993 9.75988e-05
18.3771 -0.000152052 9.7147e-05
18.4078 -0.000152227 9.703e-05
18.4384 -0.000152626 9.67356e-05
18.4691 -0.000151047 9.63335e-05
18.4998 -0.000151858 9.61115e-05
18.5305 -0.000151964 9.57339e-05
18.5612 -0.000150751 9.52309e-05
18.5918 -0.000150791 9.52401e-05
18.6225 -0.000150951 9.4525e-05
18.6532 -0.000148481 9.43823e-05
18.6839 -0.000148642 9.4108e-05
18.7146 -0.000147836 9.39561e-05
18.7452 -0.000148997 9.34125e-05
18.7759 -0.000145993 9.33319e-05
18.8066 -0.000149065 9.29166e-05
18.8373 -0.00014615 9.27791e-05
18.868 -0.000146659 9.26533e-05
18.8986 -0.000145516 9.20848e-05
18.9293 -0.000145957 9.17329e-05
18.96 -0.00014536 9.13872e-05
18.9907 -0.000145176 9.13144e-05
19.0214 -0.000143537 9.08706e-05
19.052 -0.000144031 9.07534e-05
19.0827 -0.000142827 9.02198e-05
19.1134 -0.000144112 8.98435e-05
19.1441 -0.000142289 8.97863e-05
19.1748 -0.000142333 8.9351e-05
19.2054 -0.000142021 8.91529e-05
19.2361 -0.000141186 8.89183e-05
19.2668 -0.00014086 8.85867e-05
19.2975 -0.000141532 8.83461e-05
19.3282 -0.000139784 8.79932e-05
19.3588 -0.000138316 8.77176e-05
19.3895 -0.00013927 8.7322e-05
19.4202 -0.000138898 8.70057e-05
19.4509 -0.00013827 8.70316e-05
19.4816 -0.000137495 8.65096e-05
19.5122 -0.000137946 8.62044e-05
19.5429 -0.0001373 8.57346e-05
19.5736 -0.000137332 8.5642e-05
19.6043 -0.000136097 8.52613e-05
19.635 -0.000136198 8.50752e-05
19.6656 -0.000134926 8.48931e-05
19.6963 -0.000135028 8.45828e-05
19.727 -0.000135153 8.43462e-05
19.7577 -0.000135054 8.39517e-05
19.7884 -0.000133294 8.37742e-05
19.819 -0.000133686 8.33509e-05
19.8497 -0.000132979 8.31928e-05
19.8804 -0.000133479 8.28155e-05
19.9111 -0.000132546 8.25918e-05
19.9418 -0.000130848 8.22602e-05
19.9724 -0.000132804 8.20319e-05
20.0031 -0.000130678 8.18435e-05
20.0338 -0.000131286 8.13141e-05
20.0645 -0.000131384 8.12919e-05
20.0951 -0.000129982 8.09641e-05
20.1258 -0.000130523 8.08212e-05
20.1565 -0.00012977 8.04002e-05
20.1872 -0.000129268 8.02021e-05
20.2179 -0.000128706 7.9828e-05
20.2485 -0.000128635 7.94105e-05
20.2792 -0.000128142 7.93763e-05
20.3099 -0.000127896 7.88274e-05
20.3406 -0.000126392 7.86413e-05
20.3713 -0.000126884 7.84474e-05
20.4019 -0.000125854 7.82568e-05
20.4326 -0.000125705 7.77479e-05
20.4633 -0.000125299 7.75608e-05
20.494 -0.000124572 7.72291e-05
20.5247 -0.00012512 7.712e-05
20.5553 -0.000123247 7.68583e-05
20.586 -0.00012412 7.65085e-05
20.6167 -0.000123898 7.61724e-05
20.6474 -0.000123447 7.59806e-05
20.6781 -0.000123709 7.57841e-05
20.7087 -0.000122992 7.54793e-05
20.7394 -0.000121913 7.52672e-05
20.7701 -0.000121315 7.50036e-05
20.8008 -0.000121117 7.47202e-05
20.8315 -0.000120865 7.43977e-05
20.8621 -0.000120049 7.41336e-05
20.8928 -0.000119954 7.39132e-05
20.9235 -0.000119002 7.33604e-05
20.9542 -0.000119545 7.34607e-05
20.9849 -0.000119347 7.32066e-05
21.0155 -0.000117568 7.27268e-05
21.0462 -0.000117918 7.25005e-05
21.0769 -0.000117323 7.23875e-05
21.1076 -0.000117374 7.19289e-05
21.1383 -0.000117283 7.17409e-05
21.1689 -0.000116431 7.16416e-05
21.1996 -0.000115747 7.1347e-05
21.2303 -0.000115506 7.10137e-05
21.261 -0.000115638 7.08961e-05
21.2917 -0.000114933 7.05027e-05
21.3223 -0.000113783 7.02869e-05
21.353 -0.000113855 6.99468e-05
21.3837 -0.000113068 6.97167e-05
21.4144 -0.000114005 6.94894e-05
21.4451 -0.000112658 6.91809e-05
21.4757 -0.00011137 6.89562e-05
21.5064 -0.00011281 6.88407e-05
21.5371 -0.00011145 6.86495e-05
21.5678 -0.000111142 6.82412e-05
21.5984 -0.000111121 6.7872e-05
21.6291 -0.000110744 6.77437e-05
21.6598 -0.000110271 6.7599e-05
21.6905 -0.000110485 6.7256e-05
21.7212 -0.000108744 6.7e-05
21.7518 -0.000109474 6.68254e-05
21.7825 -0.000108868 6.65868e-05
21.8132 -0.000107823 6.61357e-05
21.8439 -0.000107769 6.60413e-05
21.8746 -0.00010778 6.57592e-05
21.9052 -0.000107374 6.54699e-05
21.9359 -0.000106447 6.52376e-05
21.9666 -0.000106347 6.50609e-05
21.9973 -0.000106532 6.47441e-05
22.028 -0.000105991 6.44728e-05
22.0586 -0.000104981 6.4341e-05
22.0893 -0.000105241 6.40714e-05
22.12 -0.00010403 6.36121e-05
22.1507 -0.000103696 6.33833e-05
22.1814 -0.000103492 6.33897e-05
22.212 -0.00010386 6.32272e-05
22.2427 -0.000103942 6.2822e-05
22.2734 -0.00010318 6.26387e-05
22.3041 -0.000101952 6.22124e-05
22.3348 -0.000101823 6.20138e-05
22.3654 -0.000102118 6.16018e-05
22.3961 -0.000101462 6.17008e-05
22.4268 -0.000100746 6.13586e-05
22.4575 -0.000101087 6.12176e-05
22.4882 -0.000100161 6.0966e-05
22.5188 -9.98665e-05 6.05499e-05
22.5495 -9.94999e-05 6.02555e-05
22.5802 -9.79255e-05 6.0174e-05
22.6109 -9.89967e-05 5.9903e-05
22.6416 -9.79726e-05 5.96312e-05
22.6722 -9.78751e-05 5.94323e-05
22.7029 -9.69908e-05 5.92453e-05
22.7336 -9.84798e-05 5.89212e-05
22.7643 -9.67136e-05 5.86939e-05
22.795 -9.62954e-05 5.8355e-05
22.8256 -9.5741e-05 5.82608e-05
22.8563 -9.61155e-05 5.80471e-05
22.887 -9.47264e-05 5.77102e-05
22.9177 -9.4628e-05 5.74996e-05
22.9484 -9.44469e-05 5.72558e-05
22.979 -9.41448e-05 5.69666e-05
23.0097 -9.35018e-05 5.6842e-05
23.0404 -9.29314e-05 5.64859e-05
23.0711 -9.35842e-05 5.62932e-05
23.1018 -9.28605e-05 5.604e-05
23.1324 -9.21532e-05 5.59597e-05
23.1631 -9.15489e-05 5.56495e-05
23.1938 -9.10422e-05 5.55347e-05
23.2245 -9.10888e-05 5.51882e-05
23.2551 -9.11753e-05 5.48382e-05
23.2858 -9.08864e-05 5.47145e-05
23.3165 -8.98191e-05 5.45457e-05
23.3472 -9.0218e-05 5.42588e-05
23.3779 -8.90749e-05 5.40873e-05
23.4085 -8.93519e-05 5.38214e-05
23.4392 -8.86115e-05 5.35224e-05
23.4699 -8.8426e-05 5.33751e-05
23.5006 -8.81464e-05 5.31395e-05
23.5313 -8.71194e-05 5.28922e-05
23.5619 -8.73622e-05 5.2577e-05
23.5926 -8.67103e-05 5.24504e-05
23.6233 -8.63709e-05 5.21233e-05
23.654 -8.62897e-05 5.19296e-05
23.6847 -8.57814e-05 5.16869e-05
23.7153 -8.53182e-05 5.14917e-05
23.746 -8.49444e-05 5.12447e-05
23.7767 -8.45298e-05 5.11704e-05
23.8074 -8.4468e-05 5.07754e-05
23.8381 -8.3932e-05 5.08071e-05
23.8687 -8.37358e-05 5.03956e-05
23.8994 -8.32479e-05 5.0112e-05
23.9301 -8.2188e-05 5.00146e-05
23.9608 -8.28929e-05 4.97104e-05
23.9915 -8.17025e-05 4.95024e-05
24.0221 -8.20174e-05 4.93007e-05
24.0528 -8.20309e-05 4.89693e-05
24.0835 -8.09677e-05 4.86956e-05
24.1142 -8.15017e-05 4.85789e-05
24.1449 -8.02428e-05 4.83822e-05
24.1755 -8.01275e-05 4.82331e-05
24.2062 -7.97982e-05 4.79598e-05
24.2369 -7.92374e-05 4.76247e-05
24.2676 -7.8767e-05 4.75535e-05
24.2983 -7.87704e-05 4.71825e-05
24.3289 -7.82546e-05 4.68951e-05
24.3596 -7.77598e-05 4.68105e-05
24.3903 -7.74262e-05 4.65609e-05
24.421 -7.73202e-05 4.62737e-05
24.4517 -7.67484e-05 4.61897e-05
24.4823 -7.59391e-05 4.59412e-05
24.513 -7.57655e-05 4.56571e-05
24.5437 -7.59318e-05 4.54758e-05
24.5744 -7.5294e-05 4.52729e-05
24.6051 -7.50731e-05 4.50157e-05
24.6357 -7.45649e-05 4.48102e-05
24.6664 -7.5068e-05 4.46561e-05
24.6971 -7.40185e-05 4.43489e-05
24.7278 -7.30052e-05 4.41453e-05
24.7584 -7.3275e-05 4.38762e-05
24.7891 -7.18752e-05 4.36811e-05
24.8198 -7.27624e-05 4.3481e-05
24.8505 -7.22329e-05 4.33261e-05
24.8812 -7.16492e-05 4.31142e-05
24.9118 -7.16544e-05 4.28153e-05
24.9425 -7.12846e-05 4.26419e-05
24.9732 -7.07038e-05 4.24494e-05
25.0039 -7.05765e-05 4.21207e-05
25.0346 -6.99774e-05 4.20138e-05
25.0652 -6.95546e-05 4.18408e-05
25.0959 -6.93434e-05 4.15724e-05
25.1266 -6.93227e-05 4.13123e-05
25.1573 -6.87917e-05 4.1035e-05
25.188 -6.84175e-05 4.09742e-05
25.2186 -6.76445e-05 4.06055e-05
25.2493 -6.78165e-05 4.05068e-05
25.28 -6.69214e-05 4.03025e-05
25.3107 -6.6654e-05 4.00838e-05
25.3414 -6.63155e-05 3.97997e-05
25.372 -6.62229e-05 3.96499e-05
25.4027 -6.56945e-05 3.93654e-05
25.4334 -6.56613e-05 3.91426e-05
25.4641 -6.5535e-05 3.90255e-05
25.4948 -6.54499e-05 3.86968e-05
25.5254 -6.46356e-05 3.86533e-05
25.5561 -6.40309e-05 3.8322e-05
25.5868 -6.41335e-05 3.81132e-05
25.6175 -6.35659e-05 3.79361e-05
25.6482 -6.30047e-05 3.76808e-05
25.6788 -6.28617e-05 3.74225e-05
25.7095 -6.23024e-05 3.73027e-05
25.7402 -6.20018e-05 3.71185e-05
25.7709 -6.14767e-05 3.68703e-05
25.8016 -6.12717e-05 3.66126e-05
25.8322 -6.0852e-05 3.63506e-05
25.8629 -6.06344e-05 3.62139e-05
25.8936 -6.02464e-05 3.59489e-05
25.9243 -5.97769e-05 3.58224e-05
25.955 -5.93854e-05 3.55691e-05
25.9856 -5.94256e-05 3.52774e-05
26.0163 -5.87958e-05 3.51081e-05
26.047 -5.84174e-05 3.49905e-05
26.0777 -5.7653e-05 3.47595e-05
26.1084 -5.76773e-05 3.45379e-05
26.139 -5.75436e-05 3.4308e-05
26.1697 -5.68025e-05 3.41465e-05
26.2004 -5.65425e-05 3.39886e-05
26.2311 -5.6262e-05 3.36991e-05
26.2618 -5.59634e-05 3.348e-05
26.2924 -5.58548e-05 3.33213e-05
26.3231 -5.48408e-05 3.30686e-05
26.3538 -5.50399e-05 3.2806e-05
26.3845 -5.51321e-05 3.26341e-05
26.4151 -5.40331e-05 3.24289e-05
26.4458 -5.40593e-05 3.22201e-05
26.4765 -5.37645e-05 3.21071e-05
26.5072 -5.36944e-05 3.18613e-05
26.5379 -5.31985e-05 3.15552e-05
26.5685 -5.31236e-05 3.13935e-05
26.5992 -5.27254e-05 3.12119e-05
26.6299 -5.18745e-05 3.09648e-05
26.6606 -5.21096e-05 3.08235e-05
26.6913 -5.15516e-05 3.05684e-05
26.7219 -5.06257e-05 3.04061e-05
26.7526 -5.07372e-05 3.02179e-05
26.7833 -5.01246e-05 2.99984e-05
26.814 -5.04697e-05 2.97795e-05
26.8447 -4.99566e-05 2.94943e-05
26.8753 -4.89908e-05 2.93466e-05
26.906 -4.85417e-05 2.91565e-05
26.9367 -4.82702e-05 2.89638e-05
26.9674 -4.83177e-05 2.87513e-05
26.9981 -4.80197e-05 2.85373e-05
27.0287 -4.76455e-05 2.83581e-05
27.0594 -4.72852e-05 2.8139e-05
27.0901 -4.69821e-05 2.78729e-05
27.1208 -4.66916e-05 2.7736e-05
27.1515 -4.63009e-05 2.75105e-05
27.1821 -4.6391e-05 2.73739e-05
27.2128 -4.53223e-05 2.70834e-05
27.2435 -4.45654e-05 2.69463e-05
27.2742 -4.48976e-05 2.66793e-05
27.3049 -4.4465e-05 2.64544e-05
27.3355 -4.41808e-05 2.62917e-05
27.3662 -4.3675e-05 2.60352e-05
27.3969 -4.33789e-05 2.58415e-05
27.4276 -4.28786e-05 2.5658e-05
27.4583 -4.23416e-05 2.54876e-05
27.4889 -4.26684e-05 2.52335e-05
27.5196 -4.21806e-05 2.50974e-05
27.5503 -4.19077e-05 2.48738e-05
27.581 -4.20539e-05 2.46686e-05
27.6117 -4.09768e-05 2.44854e-05
27.6423 -4.09194e-05 2.4176e-05
27.673 -4.03192e-05 2.40312e-05
27.7037 -4.01187e-05 2.38796e-05
27.7344 -4.00648e-05 2.3647e-05
27.7651 -3.91594e-05 2.3495e-05
27.7957 -3.86731e-05 2.32903e-05
27.8264 -3.85686e-05 2.31039e-05
27.8571 -3.81977e-05 2.29188e-05
27.8878 -3.80627e-05 2.26662e-05
27.9185 -3.79504e-05 2.24453e-05
27.9491 -3.72886e-05 2.22467e-05
27.9798 -3.73189e-05 2.20273e-05
28.0105 -3.69088e-05 2.18343e-05
28.0412 -3.69159e-05 2.15911e-05
28.0718 -3.59796e-05 2.14808e-05
28.1025 -3.61132e-05 2.11954e-05
28.1332 -3.54434e-05 2.10609e-05
28.1639 -3.52861e-05 2.08078e-05
28.1946 -3.51031e-05 2.06337e-05
28.2252 -3.42825e-05 2.0464e-05
28.2559 -3.40353e-05 2.03054e-05
28.2866 -3.34783e-05 2.00031e-05
28.3173 -3.3734e-05 1.98862e-05
28.348 -3.33421e-05 1.96807e-05
28.3786 -3.2943e-05 1.9393e-05
28.4093 -3.2086e-05 1.92199e-05
28.44 -3.21045e-05 1.90325e-05
28.4707 -3.15561e-05 1.88168e-05
28.5014 -3.15672e-05 1.86273e-05
28.532 -3.10557e-05 1.8419e-05
28.5627 -3.09662e-05 1.83066e-05
28.5934 -3.03359e-05 1.80567e-05
28.6241 -2.96864e-05 1.78333e-05
28.6548 -2.97142e-05 1.76548e-05
28.6854 -2.93056e-05 1.74549e-05
28.7161 -2.92182e-05 1.72811e-05
28.7468 -2.88328e-05 1.69729e-05
28.7775 -2.82002e-05 1.68574e-05
28.8082 -2.74422e-05 1.67178e-05
28.8388 -2.81459e-05 1.64282e-05
28.8695 -2.73793e-05 1.63059e-05
28.9002 -2.7121e-05 1.6008e-05
28.9309 -2.67293e-05 1.57962e-05
28.9616 -2.6615e-05 1.57124e-05
28.9922 -2.56602e-05 1.55072e-05
29.0229 -2.60304e-05 1.52071e-05
29.0536 -2.53486e-05 1.5096e-05
29.0843 -2.49506e-05 1.49291e-05
29.115 -2.49983e-05 1.46991e-05
29.1456 -2.47072e-05 1.44779e-05
29.1763 -2.38225e-05 1.43108e-05
29.207 -2.37726e-05 1.40335e-05
29.2377 -2.31843e-05 1.38371e-05
29.2684 -2.35217e-05 1.37012e-05
29.299 -2.27256e-05 1.35367e-05
29.3297 -2.17918e-05 1.33562e-05
29.3604 -2.20128e-05 1.3078e-05
29.3911 -2.1822e-05 1.28851e-05
29.4218 -2.1418e-05 1.26181e-05
29.4524 -2.11037e-05 1.2518e-05
29.4831 -2.04643e-05 1.23787e-05
29.5138 -2.06348e-05 1.20782e-05
29.5445 -1.99324e-05 1.18842e-05
29.5751 -2.01584e-05 1.16967e-05
29.6058 -1.95705e-05 1.15105e-05
29.6365 -1.91342e-05 1.12998e-05
29.6672 -1.91882e-05 1.11729e-05
29.6979 -1.82149e-05 1.09552e-05
29.7285 -1.77561e-05 1.07783e-05
29.7592 -1.76633e-05 1.05707e-05
29.7899 -1.7361e-05 1.03428e-05
29.8206 -1.71401e-05 1.01215e-05
29.8513 -1.67486e-05 9.9786e-06
29.8819 -1.65604e-05 9.78491e-06
29.9126 -1.58199e-05 9.59281e-06
29.9433 -1.53062e-05 9.44358e-06
29.974 -1.49544e-05 9.1843e-06
30.0047 -1.54436e-05 9.01588e-06
30.0353 -1.49445e-05 8.83419e-06
30.066 -1.4589e-05 8.60686e-06
30.0967 -1.43973e-05 8.36226e-06
30.1274 -1.36394e-05 8.21298e-06
30.1581 -1.36837e-05 7.99528e-06
30.1887 -1.31068e-05 7.74663e-06
30.2194 -1.28869e-05 7.57722e-06
30.2501 -1.27982e-05 7.38735e-06
30.2808 -1.21706e-05 7.24587e-06
30.3115 -1.17998e-05 6.98962e-06
30.3421 -1.14827e-05 6.82076e-06
30.3728 -1.0872e-05 6.60277e-06
30.4035 -1.04634e-05 6.35927e-06
30.4342 -1.05162e-05 6.25548e-06
30.4649 -1.03311e-05 6.09355e-06
30.4955 -1.04627e-05 5.91949e-06
30.5262 -9.70268e-06 5.70106e-06
30.5569 -9.02148e-06 5.52428e-06
30.5876 -8.70933e-06 5.26414e-06
30.6183 -8.83074e-06 5.10765e-06
30.6489 -8.11874e-06 4.91298e-06
30.6796 -7.74409e-06 4.69443e-06
30.7103 -7.67002e-06 4.44286e-06
30.741 -7.22114e-06 4.33949e-06
30.7717 -7.11611e-06 4.1503e-06
30.8023 -6.426e-06 3.87342e-06
30.833 -6.44705e-06 3.76298e-06
30.8637 -5.91838e-06 3.55494e-06
30.8944 -5.48634e-06 3.36643e-06
30.9251 -4.88237e-06 3.10682e-06
30.9557 -4.99597e-06 2.93434e-06
30.9864 -4.72989e-06 2.78232e-06
31.0171 -4.23462e-06 2.56903e-06
31.0478 -4.07208e-06 2.39412e-06
31.0785 -3.60232e-06 2.18215e-06
31.1091 -3.14459e-06 1.95118e-06
31.1398 -2.97254e-06 1.73442e-06
31.1705 -2.84032e-06 1.5466e-06
31.2012 -2.41725e-06 1.37961e-06
31.2318 -1.9886e-06 1.28036e-06
31.2625 -1.29133e-06 9.61392e-07
31.2932 -1.54257e-06 7.42719e-07
31.3239 -9.68743e-07 6.60551e-07
31.3546 -4.25904e-07 4.37522e-07
31.3852 -3.16272e-07 2.85728e-07


==> anc/FOURIER/LAMBDA2.0GAMMA0.2BETA1.0QUANTUM_SCHL/G.txt <==
0 0.676294 -1.42538e-12 0.676294 -1.42538e-12 -0 -0 
0 0.676294 -1.42538e-12 0.676294 -1.42538e-12 -0 -0 
0 0.676294 -1.42538e-12 0.676294 -1.42538e-12 -0 -0 
0.0490874 0.677439 0.00539643 0.677439 -0.00539643 0.219915 -1.13562e-12 
0.0490874 0.677439 0.00539643 0.677439 -0.00539643 0.219915 -1.13562e-12 
0.0490874 0.677439 0.00539643 0.677439 -0.00539643 0.219915 -1.13562e-12 
0.0981748 0.680888 0.0109328 0.680888 -0.0109328 0.222899 -1.16912e-12 
0.0981748 0.680888 0.0109328 0.680888 -0.0109328 0.222899 -1.16912e-12 
0.0981748 0.680888 0.0109328 0.680888 -0.0109328 0.222899 -1.16912e-12 
0.147262 0.686702 0.0167485 0.686702 -0.0167485 0.227877 -1.21523e-12 
0.147262 0.686702 0.0167485 0.686702 -0.0167485 0.227877 -1.21523e-12 
0.147262 0.686702 0.0167485 0.686702 -0.0167485 0.227877 -1.21523e-12 
0.19635 0.694991 0.0229992 0.694991 -0.0229992 0.23502 -1.28879e-12 
0.19635 0.694991 0.0229992 0.694991 -0.0229992 0.23502 -1.28879e-12 
0.19635 0.694991 0.0229992 0.694991 -0.0229992 0.23502 -1.28879e-12 
0.245437 0.705916 0.0298677 0.705916 -0.0298677 0.244604 -1.36839e-12 
0.245437 0.705916 0.0298677 0.705916 -0.0298677 0.244604 -1.36839e-12 
0.245437 0.705916 0.0298677 0.705916 -0.0298677 0.244604 -1.36839e-12 
0.294524 0.7197 0.0375766 0.7197 -0.0375766 0.25701 -1.47922e-12 
0.294524 0.7197 0.0375766 0.7197 -0.0375766 0.25701 -1.47922e-12 
0.294524 0.7197 0.0375766 0.7197 -0.0375766 0.25701 -1.47922e-12 
0.343612 0.736631 0.0464064 0.736631 -0.0464064 0.272762 -1.62388e-12 
0.343612 0.736631 0.0464064 0.736631 -0.0464064 0.272762 -1.62388e-12 
0.343612 0.736631 0.0464064 0.736631 -0.0464064 0.272762 -1.62388e-12 
0.392699 0.757077 0.0567203 0.757077 -0.0567203 0.292577 -1.80423e-12 
0.392699 0.757077 0.0567203 0.757077 -0.0567203 0.292577 -1.80423e-12 
0.392699 0.757077 0.0567203 0.757077 -0.0567203 0.292577 -1.80423e-12 
0.441786 0.781498 0.0690001 0.781498 -0.0690001 0.317433 -2.05247e-12 
0.441786 0.781498 0.0690001 0.781498 -0.0690001 0.317433 -2.05247e-12 
0.441786 0.781498 0.0690001 0.781498 -0.0690001 0.317433 -2.05247e-12 
0.490874 0.810466 0.0838984 0.810466 -0.0838984 0.348669 -2.36256e-12 
0.490874 0.810466 0.0838984 0.810466 -0.0838984 0.348669 -2.36256e-12 
0.490874 0.810466 0.0838984 0.810466 -0.0838984 0.348669 -2.36256e-12 
0.539961 0.844672 0.102315 0.844672 -0.102315 0.388135 -2.77317e-12 
0.539961 0.844672 0.102315 0.844672 -0.102315 0.388135 -2.77317e-12 
0.539961 0.844672 0.102315 0.844672 -0.102315 0.388135 -2.77317e-12 
0.589049 0.884943 0.125512 0.884943 -0.125512 0.438404 -3.30554e-12 
0.589049 0.884943 0.125512 0.884943 -0.125512 0.438404 -3.30554e-12 
0.589049 0.884943 0.125512 0.884943 -0.125512 0.438404 -3.30554e-12 
0.638136 0.932228 0.15529 0.932228 -0.15529 0.503104 -4.02597e-12 
0.638136 0.932228 0.15529 0.932228 -0.15529 0.503104 -4.02597e-12 
0.638136 0.932228 0.15529 0.932228 -0.15529 0.503104 -4.02597e-12 
0.687223 0.987536 0.194251 0.987536 -0.194251 0.587396 -4.9868e-12 
0.687223 0.987536 0.194251 0.987536 -0.194251 0.587396 -4.9868e-12 
0.687223 0.987536 0.194251 0.987536 -0.194251 0.587396 -4.9868e-12 
0.736311 1.05177 0.246197 1.05177 -0.246197 0.698676 -6.29881e-12 
0.736311 1.05177 0.246197 1.05177 -0.246197 0.698676 -6.29881e-12 
0.736311 1.05177 0.246197 1.05177 -0.246197 0.698676 -6.29881e-12 
0.785398 1.12528 0.316709 1.12528 -0.316709 0.84753 -8.09275e-12 
0.785398 1.12528 0.316709 1.12528 -0.316709 0.84753 -8.09275e-12 
0.785398 1.12528 0.316709 1.12528 -0.316709 0.84753 -8.09275e-12 
0.834486 1.20691 0.413882 1.20691 -0.413882 1.04885 -1.05399e-11 
0.834486 1.20691 0.413882 1.20691 -0.413882 1.04885 -1.05399e-11 
0.834486 1.20691 0.413882 1.20691 -0.413882 1.04885 -1.05399e-11 
0.883573 1.29195 0.549001 1.29195 -0.549001 1.3225 -1.37873e-11 
0.883573 1.29195 0.549001 1.29195 -0.549001 1.3225 -1.37873e-11 
0.883573 1.29195 0.549001 1.29195 -0.549001 1.3225 -1.37873e-11 
0.93266 1.36821 0.736164 1.36821 -0.736164 1.69144 -1.78154e-11 
0.93266 1.36821 0.736164 1.36821 -0.736164 1.69144 -1.78154e-11 
0.93266 1.36821 0.736164 1.36821 -0.736164 1.69144 -1.78154e-11 
0.981748 1.41014 0.988178 1.41014 -0.988178 2.17225 -2.19917e-11 
0.981748 1.41014 0.988178 1.41014 -0.988178 2.17225 -2.19917e-11 
0.981748 1.41014 0.988178 1.41014 -0.988178 2.17225 -2.19917e-11 
1.03084 1.37439 1.30396 1.37439 -1.30396 2.75006 -2.44698e-11 
1.03084 1.37439 1.30396 1.37439 -1.30396 2.75006 -2.44698e-11 
1.03084 1.37439 1.30396 1.37439 -1.30396 2.75006 -2.44698e-11 
1.07992 1.20988 1.64683 1.20988 -1.64683 3.34071 -2.22034e-11 
1.07992 1.20988 1.64683 1.20988 -1.64683 3.34071 -2.22034e-11 
1.07992 1.20988 1.64683 1.20988 -1.64683 3.34071 -2.22034e-11 
1.12901 0.897161 1.93604 0.897161 -1.93604 3.78642 -1.34157e-11 
1.12901 0.897161 1.93604 0.897161 -1.93604 3.78642 -1.34157e-11 
1.12901 0.897161 1.93604 0.897161 -1.93604 3.78642 -1.34157e-11 
1.1781 0.488098 2.09215 0.488098 -2.09215 3.95333 -4.04577e-13 
1.1781 0.488098 2.09215 0.488098 -2.09215 3.95333 -4.04577e-13 
1.1781 0.488098 2.09215 0.488098 -2.09215 3.95333 -4.04577e-13 
1.22718 0.0687171 2.10502 0.0687171 -2.10502 3.85077 1.11414e-11 
1.22718 0.0687171 2.10502 0.0687171 -2.10502 3.85077 1.11414e-11 
1.22718 0.0687171 2.10502 0.0687171 -2.10502 3.85077 1.11414e-11 
1.27627 -0.320648 2.00867 -0.320648 -2.00867 3.56381 1.67467e-11 
1.27627 -0.320648 2.00867 -0.320648 -2.00867 3.56381 1.67467e-11 
1.27627 -0.320648 2.00867 -0.320648 -2.00867 3.56381 1.67467e-11 
1.32536 -0.664655 1.81015 -0.664655 -1.81015 3.12017 1.61329e-11 
1.32536 -0.664655 1.81015 -0.664655 -1.81015 3.12017 1.61329e-11 
1.32536 -0.664655 1.81015 -0.664655 -1.81015 3.12017 1.61329e-11 
1.37445 -0.916713 1.51895 -0.916713 -1.51895 2.54775 1.24828e-11 
1.37445 -0.916713 1.51895 -0.916713 -1.51895 2.54775 1.24828e-11 
1.37445 -0.916713 1.51895 -0.916713 -1.51895 2.54775 1.24828e-11 
1.42353 -1.03882 1.19434 -1.03882 -1.19434 1.95222 8.83702e-12 
1.42353 -1.03882 1.19434 -1.03882 -1.19434 1.95222 8.83702e-12 
1.42353 -1.03882 1.19434 -1.03882 -1.19434 1.95222 8.83702e-12 
1.47262 -1.04944 0.903373 -1.04944 -0.903373 1.44099 6.148e-12 
1.47262 -1.04944 0.903373 -1.04944 -0.903373 1.44099 6.148e-12 
1.47262 -1.04944 0.903373 -1.04944 -0.903373 1.44099 6.148e-12 
1.52171 -0.99546 0.675194 -0.99546 -0.675194 1.05239 4.27984e-12 
1.52171 -0.99546 0.675194 -0.99546 -0.675194 1.05239 4.27984e-12 
1.52171 -0.99546 0.675194 -0.99546 -0.675194 1.05239 4.27984e-12 
1.5708 -0.915128 0.507369 -0.915128 -0.507369 0.773672 2.98957e-12 
1.5708 -0.915128 0.507369 -0.915128 -0.507369 0.773672 2.98957e-12 
1.5708 -0.915128 0.507369 -0.915128 -0.507369 0.773672 2.98957e-12 
1.61988 -0.82983 0.386613 -0.82983 -0.386613 0.577415 2.1041e-12 
1.61988 -0.82983 0.386613 -0.82983 -0.386613 0.577415 2.1041e-12 
1.61988 -0.82983 0.386613 -0.82983 -0.386613 0.577415 2.1041e-12 
1.66897 -0.749171 0.299724 -0.749171 -0.299724 0.438913 1.49419e-12 
1.66897 -0.749171 0.299724 -0.749171 -0.299724 0.438913 1.49419e-12 
1.66897 -0.749171 0.299724 -0.749171 -0.299724 0.438913 1.49419e-12 
1.71806 -0.676579 0.236546 -0.676579 -0.236546 0.339983 1.07239e-12 
1.71806 -0.676579 0.236546 -0.676579 -0.236546 0.339983 1.07239e-12 
1.71806 -0.676579 0.236546 -0.676579 -0.236546 0.339983 1.07239e-12 
1.76715 -0.612653 0.189918 -0.612653 -0.189918 0.268168 7.80537e-13 
1.76715 -0.612653 0.189918 -0.612653 -0.189918 0.268168 7.80537e-13 
1.76715 -0.612653 0.189918 -0.612653 -0.189918 0.268168 7.80537e-13 
1.81623 -0.556844 0.154937 -0.556844 -0.154937 0.215122 5.76363e-13 
1.81623 -0.556844 0.154937 -0.556844 -0.154937 0.215122 5.76363e-13 
1.81623 -0.556844 0.154937 -0.556844 -0.154937 0.215122 5.76363e-13 
1.86532 -0.508217 0.128259 -0.508217 -0.128259 0.175257 4.3069e-13 
1.86532 -0.508217 0.128259 -0.508217 -0.128259 0.175257 4.3069e-13 
1.86532 -0.508217 0.128259 -0.508217 -0.128259 0.175257 4.3069e-13 
1.91441 -0.465786 0.10759 -0.465786 -0.10759 0.1448 3.26181e-13 
1.91441 -0.465786 0.10759 -0.465786 -0.10759 0.1448 3.26181e-13 
1.91441 -0.465786 0.10759 -0.465786 -0.10759 0.1448 3.26181e-13 
1.9635 -0.428637 0.0913365 -0.428637 -0.0913365 0.121165 2.5159e-13 
1.9635 -0.428637 0.0913365 -0.428637 -0.0913365 0.121165 2.5159e-13 
1.9635 -0.428637 0.0913365 -0.428637 -0.0913365 0.121165 2.5159e-13 
2.01258 -0.395973 0.0783754 -0.395973 -0.0783754 0.102556 1.95866e-13 
2.01258 -0.395973 0.0783754 -0.395973 -0.0783754 0.102556 1.95866e-13 
2.01258 -0.395973 0.0783754 -0.395973 -0.0783754 0.102556 1.95866e-13 
2.06167 -0.367117 0.0679051 -0.367117 -0.0679051 0.0877051 1.54328e-13 
2.06167 -0.367117 0.0679051 -0.367117 -0.0679051 0.0877051 1.54328e-13 
2.06167 -0.367117 0.0679051 -0.367117 -0.0679051 0.0877051 1.54328e-13 
2.11076 -0.341503 0.0593454 -0.341503 -0.0593454 0.0757064 1.23183e-13 
2.11076 -0.341503 0.0593454 -0.341503 -0.0593454 0.0757064 1.23183e-13 
2.11076 -0.341503 0.0593454 -0.341503 -0.0593454 0.0757064 1.23183e-13 
2.15984 -0.318658 0.0522708 -0.318658 -0.0522708 0.0659011 9.86109e-14 
2.15984 -0.318658 0.0522708 -0.318658 -0.0522708 0.0659011 9.86109e-14 
2.15984 -0.318658 0.0522708 -0.318658 -0.0522708 0.0659011 9.86109e-14 
2.20893 -0.298188 0.046365 -0.298188 -0.046365 0.0578047 7.98308e-14 
2.20893 -0.298188 0.046365 -0.298188 -0.046365 0.0578047 7.98308e-14 
2.20893 -0.298188 0.046365 -0.298188 -0.046365 0.0578047 7.98308e-14 
2.25802 -0.279767 0.0413897 -0.279767 -0.0413897 0.0510555 6.52907e-14 
2.25802 -0.279767 0.0413897 -0.279767 -0.0413897 0.0510555 6.52907e-14 
2.25802 -0.279767 0.0413897 -0.279767 -0.0413897 0.0510555 6.52907e-14 
2.30711 -0.26312 0.0371632 -0.26312 -0.0371632 0.0453803 5.35164e-14 
2.30711 -0.26312 0.0371632 -0.26312 -0.0371632 0.0453803 5.35164e-14 
2.30711 -0.26312 0.0371632 -0.26312 -0.0371632 0.0453803 5.35164e-14 
2.35619 -0.248015 0.0335459 -0.248015 -0.0335459 0.0405706 4.31179e-14 
2.35619 -0.248015 0.0335459 -0.248015 -0.0335459 0.0405706 4.31179e-14 
2.35619 -0.248015 0.0335459 -0.248015 -0.0335459 0.0405706 4.31179e-14 
2.40528 -0.234258 0.0304313 -0.234258 -0.0304313 0.0364683 3.51411e-14 
2.40528 -0.234258 0.0304313 -0.234258 -0.0304313 0.0364683 3.51411e-14 
2.40528 -0.234258 0.0304313 -0.234258 -0.0304313 0.0364683 3.51411e-14 
2.45437 -0.221685 0.0277387 -0.221685 -0.0277387 0.0329532 2.80273e-14 
2.45437 -0.221685 0.0277387 -0.221685 -0.0277387 0.0329532 2.80273e-14 
2.45437 -0.221685 0.0277387 -0.221685 -0.0277387 0.0329532 2.80273e-14 
2.50346 -0.210166 0.0254034 -0.210166 -0.0254034 0.0299297 2.27926e-14 
2.50346 -0.210166 0.0254034 -0.210166 -0.0254034 0.0299297 2.27926e-14 
2.50346 -0.210166 0.0254034 -0.210166 -0.0254034 0.0299297 2.27926e-14 
2.55254 -0.199587 0.0233643 -0.199587 -0.0233643 0.0273111 1.80876e-14 
2.55254 -0.199587 0.0233643 -0.199587 -0.0233643 0.0273111 1.80876e-14 
2.55254 -0.199587 0.0233643 -0.199587 -0.0233643 0.0273111 1.80876e-14 
2.60163 -0.189846 0.0215703 -0.189846 -0.0215703 0.0250255 1.42814e-14 
2.60163 -0.189846 0.0215703 -0.189846 -0.0215703 0.0250255 1.42814e-14 
2.60163 -0.189846 0.0215703 -0.189846 -0.0215703 0.0250255 1.42814e-14 
2.65072 -0.18085 0.0199824 -0.18085 -0.0199824 0.0230183 1.10305e-14 
2.65072 -0.18085 0.0199824 -0.18085 -0.0199824 0.0230183 1.10305e-14 
2.65072 -0.18085 0.0199824 -0.18085 -0.0199824 0.0230183 1.10305e-14 
2.69981 -0.172519 0.0185715 -0.172519 -0.0185715 0.0212481 8.43118e-15 
2.69981 -0.172519 0.0185715 -0.172519 -0.0185715 0.0212481 8.43118e-15 
2.69981 -0.172519 0.0185715 -0.172519 -0.0185715 0.0212481 8.43118e-15 
2.74889 -0.164785 0.0173143 -0.164785 -0.0173143 0.0196821 5.6161e-15 
2.74889 -0.164785 0.0173143 -0.164785 -0.0173143 0.0196821 5.6161e-15 
2.74889 -0.164785 0.0173143 -0.164785 -0.0173143 0.0196821 5.6161e-15 
2.79798 -0.157591 0.0161917 -0.157591 -0.0161917 0.018293 3.59044e-15 
2.79798 -0.157591 0.0161917 -0.157591 -0.0161917 0.018293 3.59044e-15 
2.79798 -0.157591 0.0161917 -0.157591 -0.0161917 0.018293 3.59044e-15 
2.84707 -0.150885 0.0151873 -0.150885 -0.0151873 0.017058 1.55872e-15 
2.84707 -0.150885 0.0151873 -0.150885 -0.0151873 0.017058 1.55872e-15 
2.84707 -0.150885 0.0151873 -0.150885 -0.0151873 0.017058 1.55872e-15 
2.89616 -0.144622 0.0142875 -0.144622 -0.0142875 0.0159581 -3.87513e-16 
2.89616 -0.144622 0.0142875 -0.144622 -0.0142875 0.0159581 -3.87513e-16 
2.89616 -0.144622 0.0142875 -0.144622 -0.0142875 0.0159581 -3.87513e-16 
2.94524 -0.138763 0.0134808 -0.138763 -0.0134808 0.0149774 -2.03524e-15 
2.94524 -0.138763 0.0134808 -0.138763 -0.0134808 0.0149774 -2.03524e-15 
2.94524 -0.138763 0.0134808 -0.138763 -0.0134808 0.0149774 -2.03524e-15 
2.99433 -0.133274 0.0127574 -0.133274 -0.0127574 0.0141023 -3.55906e-15 
2.99433 -0.133274 0.0127574 -0.133274 -0.0127574 0.0141023 -3.55906e-15 
2.99433 -0.133274 0.0127574 -0.133274 -0.0127574 0.0141023 -3.55906e-15 
3.04342 -0.128123 0.0121091 -0.128123 -0.0121091 0.0133214 -5.09924e-15 
3.04342 -0.128123 0.0121091 -0.128123 -0.0121091 0.0133214 -5.09924e-15 
3.04342 -0.128123 0.0121091 -0.128123 -0.0121091 0.0133214 -5.09924e-15 
3.09251 -0.123285 0.0115289 -0.123285 -0.0115289 0.0126252 -6.39813e-15 
3.09251 -0.123285 0.0115289 -0.123285 -0.0115289 0.0126252 -6.39813e-15 
3.09251 -0.123285 0.0115289 -0.123285 -0.0115289 0.0126252 -6.39813e-15 
3.14159 -0.118735 0.0110109 -0.118735 -0.0110109 0.0120055 -7.69431e-15 
3.14159 -0.118735 0.0110109 -0.118735 -0.0110109 0.0120055 -7.69431e-15 
3.14159 -0.118735 0.0110109 -0.118735 -0.0110109 0.0120055 -7.69431e-15 
3.19068 -0.114452 0.0105501 -0.114452 -0.0105501 0.0114554 -8.81523e-15 
3.19068 -0.114452 0.0105501 -0.114452 -0.0105501 0.0114554 -8.81523e-15 
3.19068 -0.114452 0.0105501 -0.114452 -0.0105501 0.0114554 -8.81523e-15 
3.23977 -0.110419 0.0101422 -0.110419 -0.0101422 0.0109692 -9.9212e-15 
3.23977 -0.110419 0.0101422 -0.110419 -0.0101422 0.0109692 -9.9212e-15 
3.23977 -0.110419 0.0101422 -0.110419 -0.0101422 0.0109692 -9.9212e-15 
3.28885 -0.106619 0.00978368 -0.106619 -0.00978368 0.0105417 -1.07886e-14 
3.28885 -0.106619 0.00978368 -0.106619 -0.00978368 0.0105417 -1.07886e-14 
3.28885 -0.106619 0.00978368 -0.106619 -0.00978368 0.0105417 -1.07886e-14 
3.33794 -0.103041 0.0094714 -0.103041 -0.0094714 0.0101688 -1.17335e-14 
3.33794 -0.103041 0.0094714 -0.103041 -0.0094714 0.0101688 -1.17335e-14 
3.33794 -0.103041 0.0094714 -0.103041 -0.0094714 0.0101688 -1.17335e-14 
3.38703 -0.0996743 0.00920218 -0.0996743 -0.00920218 0.00984618 -1.24806e-14 
3.38703 -0.0996743 0.00920218 -0.0996743 -0.00920218 0.00984618 -1.24806e-14 
3.38703 -0.0996743 0.00920218 -0.0996743 -0.00920218 0.00984618 -1.24806e-14 
3.43612 -0.0965137 0.00897192 -0.0965137 -0.00897192 0.00956873 -1.28694e-14 
3.43612 -0.0965137 0.00897192 -0.0965137 -0.00897192 0.00956873 -1.28694e-14 
3.43612 -0.0965137 0.00897192 -0.0965137 -0.00897192 0.00956873 -1.28694e-14 
3.4852 -0.0935572 0.00877385 -0.0935572 -0.00877385 0.00932864 -1.29035e-14 
3.4852 -0.0935572 0.00877385 -0.0935572 -0.00877385 0.00932864 -1.29035e-14 
3.4852 -0.0935572 0.00877385 -0.0935572 -0.00877385 0.00932864 -1.29035e-14 
3.53429 -0.0908067 0.00859509 -0.0908067 -0.00859509 0.00911177 -1.2314e-14 
3.53429 -0.0908067 0.00859509 -0.0908067 -0.00859509 0.00911177 -1.2314e-14 
3.53429 -0.0908067 0.00859509 -0.0908067 -0.00859509 0.00911177 -1.2314e-14 
3.58338 -0.0882642 0.00841163 -0.0882642 -0.00841163 0.00889237 -1.04017e-14 
3.58338 -0.0882642 0.00841163 -0.0882642 -0.00841163 0.00889237 -1.04017e-14 
3.58338 -0.0882642 0.00841163 -0.0882642 -0.00841163 0.00889237 -1.04017e-14 
3.63247 -0.0859218 0.00818519 -0.0859218 -0.00818519 0.00862996 -7.17694e-15 
3.63247 -0.0859218 0.00818519 -0.0859218 -0.00818519 0.00862996 -7.17694e-15 
3.63247 -0.0859218 0.00818519 -0.0859218 -0.00818519 0.00862996 -7.17694e-15 
3.68155 -0.0837461 0.00787016 -0.0837461 -0.00787016 0.0082768 -2.69275e-15 
3.68155 -0.0837461 0.00787016 -0.0837461 -0.00787016 0.0082768 -2.69275e-15 
3.68155 -0.0837461 0.00787016 -0.0837461 -0.00787016 0.0082768 -2.69275e-15 
3.73064 -0.0816711 0.00743971 -0.0816711 -0.00743971 0.00780525 1.75444e-15 
3.73064 -0.0816711 0.00743971 -0.0816711 -0.00743971 0.00780525 1.75444e-15 
3.73064 -0.0816711 0.00743971 -0.0816711 -0.00743971 0.00780525 1.75444e-15 
3.77973 -0.0796232 0.00691472 -0.0796232 -0.00691472 0.0072378 4.80092e-15 
3.77973 -0.0796232 0.00691472 -0.0796232 -0.00691472 0.0072378 4.80092e-15 
3.77973 -0.0796232 0.00691472 -0.0796232 -0.00691472 0.0072378 4.80092e-15 
3.82882 -0.0775609 0.00635223 -0.0775609 -0.00635223 0.0066345 6.07318e-15 
3.82882 -0.0775609 0.00635223 -0.0775609 -0.00635223 0.0066345 6.07318e-15 
3.82882 -0.0775609 0.00635223 -0.0775609 -0.00635223 0.0066345 6.07318e-15 
3.8779 -0.0754852 0.00580929 -0.0754852 -0.00580929 0.00605481 6.02438e-15 
3.8779 -0.0754852 0.00580929 -0.0754852 -0.00580929 0.00605481 6.02438e-15 
3.8779 -0.0754852 0.00580929 -0.0754852 -0.00580929 0.00605481 6.02438e-15 
3.92699 -0.073422 0.00532178 -0.073422 -0.00532178 0.00553571 5.26901e-15 
3.92699 -0.073422 0.00532178 -0.073422 -0.00532178 0.00553571 5.26901e-15 
3.92699 -0.073422 0.00532178 -0.073422 -0.00532178 0.00553571 5.26901e-15 
3.97608 -0.071399 0.00490121 -0.071399 -0.00490121 0.0050886 4.50983e-15 
3.97608 -0.071399 0.00490121 -0.071399 -0.00490121 0.0050886 4.50983e-15 
3.97608 -0.071399 0.00490121 -0.071399 -0.00490121 0.0050886 4.50983e-15 
4.02517 -0.0694348 0.00454258 -0.0694348 -0.00454258 0.0047078 3.73227e-15 
4.02517 -0.0694348 0.00454258 -0.0694348 -0.00454258 0.0047078 3.73227e-15 
4.02517 -0.0694348 0.00454258 -0.0694348 -0.00454258 0.0047078 3.73227e-15 
4.07425 -0.0675407 0.00423706 -0.0675407 -0.00423706 0.00438365 3.06542e-15 
4.07425 -0.0675407 0.00423706 -0.0675407 -0.00423706 0.00438365 3.06542e-15 
4.07425 -0.0675407 0.00423706 -0.0675407 -0.00423706 0.00438365 3.06542e-15 
4.12334 -0.0657208 0.00397475 -0.0657208 -0.00397475 0.00410557 2.60889e-15 
4.12334 -0.0657208 0.00397475 -0.0657208 -0.00397475 0.00410557 2.60889e-15 
4.12334 -0.0657208 0.00397475 -0.0657208 -0.00397475 0.00410557 2.60889e-15 
4.17243 -0.0639743 0.0037464 -0.0639743 -0.0037464 0.00386371 2.23272e-15 
4.17243 -0.0639743 0.0037464 -0.0639743 -0.0037464 0.00386371 2.23272e-15 
4.17243 -0.0639743 0.0037464 -0.0639743 -0.0037464 0.00386371 2.23272e-15 
4.22152 -0.0622999 0.00354547 -0.0622999 -0.00354547 0.00365109 2.00791e-15 
4.22152 -0.0622999 0.00354547 -0.0622999 -0.00354547 0.00365109 2.00791e-15 
4.22152 -0.0622999 0.00354547 -0.0622999 -0.00354547 0.00365109 2.00791e-15 
4.2706 -0.0606947 0.00336656 -0.0606947 -0.00336656 0.00346198 1.79459e-15 
4.2706 -0.0606947 0.00336656 -0.0606947 -0.00336656 0.00346198 1.79459e-15 
4.2706 -0.0606947 0.00336656 -0.0606947 -0.00336656 0.00346198 1.79459e-15 
4.31969 -0.0591542 0.00320515 -0.0591542 -0.00320515 0.00329158 1.55703e-15 
4.31969 -0.0591542 0.00320515 -0.0591542 -0.00320515 0.00329158 1.55703e-15 
4.31969 -0.0591542 0.00320515 -0.0591542 -0.00320515 0.00329158 1.55703e-15 
4.36878 -0.0576758 0.00305848 -0.0576758 -0.00305848 0.00313696 1.56217e-15 
4.36878 -0.0576758 0.00305848 -0.0576758 -0.00305848 0.00313696 1.56217e-15 
4.36878 -0.0576758 0.00305848 -0.0576758 -0.00305848 0.00313696 1.56217e-15 
4.41786 -0.0562561 0.00292425 -0.0562561 -0.00292425 0.00299564 1.35769e-15 
4.41786 -0.0562561 0.00292425 -0.0562561 -0.00292425 0.00299564 1.35769e-15 
4.41786 -0.0562561 0.00292425 -0.0562561 -0.00292425 0.00299564 1.35769e-15 
4.46695 -0.054891 0.00280032 -0.054891 -0.00280032 0.00286537 1.32062e-15 
4.46695 -0.054891 0.00280032 -0.054891 -0.00280032 0.00286537 1.32062e-15 
4.46695 -0.054891 0.00280032 -0.054891 -0.00280032 0.00286537 1.32062e-15 
4.51604 -0.0535782 0.00268549 -0.0535782 -0.00268549 0.00274486 1.20214e-15 
4.51604 -0.0535782 0.00268549 -0.0535782 -0.00268549 0.00274486 1.20214e-15 
4.51604 -0.0535782 0.00268549 -0.0535782 -0.00268549 0.00274486 1.20214e-15 
4.56513 -0.0523149 0.00257863 -0.0523149 -0.00257863 0.00263287 1.11587e-15 
4.56513 -0.0523149 0.00257863 -0.0523149 -0.00257863 0.00263287 1.11587e-15 
4.56513 -0.0523149 0.00257863 -0.0523149 -0.00257863 0.00263287 1.11587e-15 
4.61421 -0.0510978 0.00247858 -0.0510978 -0.00247858 0.00252819 1.07936e-15 
4.61421 -0.0510978 0.00247858 -0.0510978 -0.00247858 0.00252819 1.07936e-15 
4.61421 -0.0510978 0.00247858 -0.0510978 -0.00247858 0.00252819 1.07936e-15 
4.6633 -0.049925 0.00238475 -0.049925 -0.00238475 0.00243018 9.93487e-16 
4.6633 -0.049925 0.00238475 -0.049925 -0.00238475 0.00243018 9.93487e-16 
4.6633 -0.049925 0.00238475 -0.049925 -0.00238475 0.00243018 9.93487e-16 
4.71239 -0.0487943 0.00229653 -0.0487943 -0.00229653 0.00233817 9.7846e-16 
4.71239 -0.0487943 0.00229653 -0.0487943 -0.00229653 0.00233817 9.7846e-16 
4.71239 -0.0487943 0.00229653 -0.0487943 -0.00229653 0.00233817 9.7846e-16 
4.76148 -0.047703 0.00221324 -0.047703 -0.00221324 0.00225143 9.07032e-16 
4.76148 -0.047703 0.00221324 -0.047703 -0.00221324 0.00225143 9.07032e-16 
4.76148 -0.047703 0.00221324 -0.047703 -0.00221324 0.00225143 9.07032e-16 
4.81056 -0.0466497 0.00213455 -0.0466497 -0.00213455 0.00216959 8.99236e-16 
4.81056 -0.0466497 0.00213455 -0.0466497 -0.00213455 0.00216959 8.99236e-16 
4.81056 -0.0466497 0.00213455 -0.0466497 -0.00213455 0.00216959 8.99236e-16 
4.85965 -0.0456324 0.00206006 -0.0456324 -0.00206006 0.00209226 8.70345e-16 
4.85965 -0.0456324 0.00206006 -0.0456324 -0.00206006 0.00209226 8.70345e-16 
4.85965 -0.0456324 0.00206006 -0.0456324 -0.00206006 0.00209226 8.70345e-16 
4.90874 -0.0446492 0.00198936 -0.0446492 -0.00198936 0.00201894 8.23926e-16 
4.90874 -0.0446492 0.00198936 -0.0446492 -0.00198936 0.00201894 8.23926e-16 
4.90874 -0.0446492 0.00198936 -0.0446492 -0.00198936 0.00201894 8.23926e-16 
4.95783 -0.0436986 0.00192221 -0.0436986 -0.00192221 0.00194942 7.70565e-16 
4.95783 -0.0436986 0.00192221 -0.0436986 -0.00192221 0.00194942 7.70565e-16 
4.95783 -0.0436986 0.00192221 -0.0436986 -0.00192221 0.00194942 7.70565e-16 
5.00691 -0.0427793 0.00185837 -0.0427793 -0.00185837 0.00188341 7.34884e-16 
5.00691 -0.0427793 0.00185837 -0.0427793 -0.00185837 0.00188341 7.34884e-16 
5.00691 -0.0427793 0.00185837 -0.0427793 -0.00185837 0.00188341 7.34884e-16 
5.056 -0.0418895 0.00179755 -0.0418895 -0.00179755 0.0018206 7.37927e-16 
5.056 -0.0418895 0.00179755 -0.0418895 -0.00179755 0.0018206 7.37927e-16 
5.056 -0.0418895 0.00179755 -0.0418895 -0.00179755 0.0018206 7.37927e-16 
5.10509 -0.0410282 0.00173958 -0.0410282 -0.00173958 0.00176081 6.53194e-16 
5.10509 -0.0410282 0.00173958 -0.0410282 -0.00173958 0.00176081 6.53194e-16 
5.10509 -0.0410282 0.00173958 -0.0410282 -0.00173958 0.00176081 6.53194e-16 
5.15418 -0.0401942 0.00168429 -0.0401942 -0.00168429 0.00170386 6.38775e-16 
5.15418 -0.0401942 0.00168429 -0.0401942 -0.00168429 0.00170386 6.38775e-16 
5.15418 -0.0401942 0.00168429 -0.0401942 -0.00168429 0.00170386 6.38775e-16 
5.20326 -0.0393859 0.00163146 -0.0393859 -0.00163146 0.0016495 6.27898e-16 
5.20326 -0.0393859 0.00163146 -0.0393859 -0.00163146 0.0016495 6.27898e-16 
5.20326 -0.0393859 0.00163146 -0.0393859 -0.00163146 0.0016495 6.27898e-16 
5.25235 -0.0386025 0.00158096 -0.0386025 -0.00158096 0.0015976 6.03026e-16 
5.25235 -0.0386025 0.00158096 -0.0386025 -0.00158096 0.0015976 6.03026e-16 
5.25235 -0.0386025 0.00158096 -0.0386025 -0.00158096 0.0015976 6.03026e-16 
5.30144 -0.037843 0.00153267 -0.037843 -0.00153267 0.00154802 5.92211e-16 
5.30144 -0.037843 0.00153267 -0.037843 -0.00153267 0.00154802 5.92211e-16 
5.30144 -0.037843 0.00153267 -0.037843 -0.00153267 0.00154802 5.92211e-16 
5.35052 -0.0371062 0.00148641 -0.0371062 -0.00148641 0.00150059 5.74416e-16 
5.35052 -0.0371062 0.00148641 -0.0371062 -0.00148641 0.00150059 5.74416e-16 
5.35052 -0.0371062 0.00148641 -0.0371062 -0.00148641 0.00150059 5.74416e-16 
5.39961 -0.0363914 0.0014421 -0.0363914 -0.0014421 0.00145519 5.35644e-16 
5.39961 -0.0363914 0.0014421 -0.0363914 -0.0014421 0.00145519 5.35644e-16 
5.39961 -0.0363914 0.0014421 -0.0363914 -0.0014421 0.00145519 5.35644e-16 
5.4487 -0.0356976 0.00139963 -0.0356976 -0.00139963 0.00141172 5.14416e-16 
5.4487 -0.0356976 0.00139963 -0.0356976 -0.00139963 0.00141172 5.14416e-16 
5.4487 -0.0356976 0.00139963 -0.0356976 -0.00139963 0.00141172 5.14416e-16 
5.49779 -0.0350238 0.00135887 -0.0350238 -0.00135887 0.00137005 5.00212e-16 
5.49779 -0.0350238 0.00135887 -0.0350238 -0.00135887 0.00137005 5.00212e-16 
5.49779 -0.0350238 0.00135887 -0.0350238 -0.00135887 0.00137005 5.00212e-16 
5.54687 -0.0343694 0.00131976 -0.0343694 -0.00131976 0.00133009 4.89526e-16 
5.54687 -0.0343694 0.00131976 -0.0343694 -0.00131976 0.00133009 4.89526e-16 
5.54687 -0.0343694 0.00131976 -0.0343694 -0.00131976 0.00133009 4.89526e-16 
5.59596 -0.0337337 0.0012822 -0.0337337 -0.0012822 0.00129175 4.64876e-16 
5.59596 -0.0337337 0.0012822 -0.0337337 -0.0012822 0.00129175 4.64876e-16 
5.59596 -0.0337337 0.0012822 -0.0337337 -0.0012822 0.00129175 4.64876e-16 
5.64505 -0.0331158 0.00124609 -0.0331158 -0.00124609 0.00125494 4.43746e-16 
5.64505 -0.0331158 0.00124609 -0.0331158 -0.00124609 0.00125494 4.43746e-16 
5.64505 -0.0331158 0.00124609 -0.0331158 -0.00124609 0.00125494 4.43746e-16 
5.69414 -0.0325151 0.00121139 -0.0325151 -0.00121139 0.00121957 4.40103e-16 
5.69414 -0.0325151 0.00121139 -0.0325151 -0.00121139 0.00121957 4.40103e-16 
5.69414 -0.0325151 0.00121139 -0.0325151 -0.00121139 0.00121957 4.40103e-16 
5.74322 -0.031931 0.00117801 -0.031931 -0.00117801 0.00118558 4.29486e-16 
5.74322 -0.031931 0.00117801 -0.031931 -0.00117801 0.00118558 4.29486e-16 
5.74322 -0.031931 0.00117801 -0.031931 -0.00117801 0.00118558 4.29486e-16 
5.79231 -0.0313627 0.00114588 -0.0313627 -0.00114588 0.00115289 4.15391e-16 
5.79231 -0.0313627 0.00114588 -0.0313627 -0.00114588 0.00115289 4.15391e-16 
5.79231 -0.0313627 0.00114588 -0.0313627 -0.00114588 0.00115289 4.15391e-16 
5.8414 -0.0308098 0.00111494 -0.0308098 -0.00111494 0.00112144 3.85608e-16 
5.8414 -0.0308098 0.00111494 -0.0308098 -0.00111494 0.00112144 3.85608e-16 
5.8414 -0.0308098 0.00111494 -0.0308098 -0.00111494 0.00112144 3.85608e-16 
5.89049 -0.0302718 0.00108514 -0.0302718 -0.00108514 0.00109116 3.75034e-16 
5.89049 -0.0302718 0.00108514 -0.0302718 -0.00108514 0.00109116 3.75034e-16 
5.89049 -0.0302718 0.00108514 -0.0302718 -0.00108514 0.00109116 3.75034e-16 
5.93957 -0.0297479 0.00105642 -0.0297479 -0.00105642 0.001062 3.48777e-16 
5.93957 -0.0297479 0.00105642 -0.0297479 -0.00105642 0.001062 3.48777e-16 
5.93957 -0.0297479 0.00105642 -0.0297479 -0.00105642 0.001062 3.48777e-16 
5.98866 -0.0292378 0.00102873 -0.0292378 -0.00102873 0.0010339 3.55662e-16 
5.98866 -0.0292378 0.00102873 -0.0292378 -0.00102873 0.0010339 3.55662e-16 
5.98866 -0.0292378 0.00102873 -0.0292378 -0.00102873 0.0010339 3.55662e-16 
6.03775 -0.028741 0.00100202 -0.028741 -0.00100202 0.00100681 3.32918e-16 
6.03775 -0.028741 0.00100202 -0.028741 -0.00100202 0.00100681 3.32918e-16 
6.03775 -0.028741 0.00100202 -0.028741 -0.00100202 0.00100681 3.32918e-16 
6.08684 -0.0282569 0.000976238 -0.0282569 -0.000976238 0.000980685 3.39812e-16 
6.08684 -0.0282569 0.000976238 -0.0282569 -0.000976238 0.000980685 3.39812e-16 
6.08684 -0.0282569 0.000976238 -0.0282569 -0.000976238 0.000980685 3.39812e-16 
6.13592 -0.0277852 0.000951354 -0.0277852 -0.000951354 0.00095548 3.258e-16 
6.13592 -0.0277852 0.000951354 -0.0277852 -0.000951354 0.00095548 3.258e-16 
6.13592 -0.0277852 0.000951354 -0.0277852 -0.000951354 0.00095548 3.258e-16 
6.18501 -0.0273254 0.000927324 -0.0273254 -0.000927324 0.000931153 3.0483e-16 
6.18501 -0.0273254 0.000927324 -0.0273254 -0.000927324 0.000931153 3.0483e-16 
6.18501 -0.0273254 0.000927324 -0.0273254 -0.000927324 0.000931153 3.0483e-16 
6.2341 -0.0268771 0.000904111 -0.0268771 -0.000904111 0.000907665 2.99545e-16 
6.2341 -0.0268771 0.000904111 -0.0268771 -0.000904111 0.000907665 2.99545e-16 
6.2341 -0.0268771 0.000904111 -0.0268771 -0.000904111 0.000907665 2.99545e-16 
6.28319 -0.0264399 0.000881682 -0.0264399 -0.000881682 0.000884981 2.99489e-16 
6.28319 -0.0264399 0.000881682 -0.0264399 -0.000881682 0.000884981 2.99489e-16 
6.28319 -0.0264399 0.000881682 -0.0264399 -0.000881682 0.000884981 2.99489e-16 
6.33227 -0.0260135 0.000860005 -0.0260135 -0.000860005 0.000863069 2.90731e-16 
6.33227 -0.0260135 0.000860005 -0.0260135 -0.000860005 0.000863069 2.90731e-16 
6.33227 -0.0260135 0.000860005 -0.0260135 -0.000860005 0.000863069 2.90731e-16 
6.38136 -0.0255974 0.000839048 -0.0255974 -0.000839048 0.000841893 2.68053e-16 
6.38136 -0.0255974 0.000839048 -0.0255974 -0.000839048 0.000841893 2.68053e-16 
6.38136 -0.0255974 0.000839048 -0.0255974 -0.000839048 0.000841893 2.68053e-16 
6.43045 -0.0251914 0.000818782 -0.0251914 -0.000818782 0.000821425 2.74971e-16 
6.43045 -0.0251914 0.000818782 -0.0251914 -0.000818782 0.000821425 2.74971e-16 
6.43045 -0.0251914 0.000818782 -0.0251914 -0.000818782 0.000821425 2.74971e-16 
6.47953 -0.0247952 0.000799178 -0.0247952 -0.000799178 0.000801635 2.73189e-16 
6.47953 -0.0247952 0.000799178 -0.0247952 -0.000799178 0.000801635 2.73189e-16 
6.47953 -0.0247952 0.000799178 -0.0247952 -0.000799178 0.000801635 2.73189e-16 
6.52862 -0.0244083 0.000780208 -0.0244083 -0.000780208 0.000782491 2.54011e-16 
6.52862 -0.0244083 0.000780208 -0.0244083 -0.000780208 0.000782491 2.54011e-16 
6.52862 -0.0244083 0.000780208 -0.0244083 -0.000780208 0.000782491 2.54011e-16 
6.57771 -0.0240306 0.000761847 -0.0240306 -0.000761847 0.00076397 2.45277e-16 
6.57771 -0.0240306 0.000761847 -0.0240306 -0.000761847 0.00076397 2.45277e-16 
6.57771 -0.0240306 0.000761847 -0.0240306 -0.000761847 0.00076397 2.45277e-16 
6.6268 -0.0236617 0.000744071 -0.0236617 -0.000744071 0.000746044 2.40027e-16 
6.6268 -0.0236617 0.000744071 -0.0236617 -0.000744071 0.000746044 2.40027e-16 
6.6268 -0.0236617 0.000744071 -0.0236617 -0.000744071 0.000746044 2.40027e-16 
6.67588 -0.0233013 0.000726853 -0.0233013 -0.000726853 0.000728688 2.34779e-16 
6.67588 -0.0233013 0.000726853 -0.0233013 -0.000726853 0.000728688 2.34779e-16 
6.67588 -0.0233013 0.000726853 -0.0233013 -0.000726853 0.000728688 2.34779e-16 
6.72497 -0.0229492 0.000710173 -0.0229492 -0.000710173 0.00071188 2.29534e-16 
6.72497 -0.0229492 0.000710173 -0.0229492 -0.000710173 0.00071188 2.29534e-16 
6.72497 -0.0229492 0.000710173 -0.0229492 -0.000710173 0.00071188 2.29534e-16 
6.77406 -0.0226052 0.000694009 -0.0226052 -0.000694009 0.000695597 2.15598e-16 
6.77406 -0.0226052 0.000694009 -0.0226052 -0.000694009 0.000695597 2.15598e-16 
6.77406 -0.0226052 0.000694009 -0.0226052 -0.000694009 0.000695597 2.15598e-16 
6.82315 -0.0222689 0.00067834 -0.0222689 -0.00067834 0.000679818 2.17313e-16 
6.82315 -0.0222689 0.00067834 -0.0222689 -0.00067834 0.000679818 2.17313e-16 
6.82315 -0.0222689 0.00067834 -0.0222689 -0.00067834 0.000679818 2.17313e-16 
6.87223 -0.0219402 0.000663147 -0.0219402 -0.000663147 0.000664523 2.12075e-16 
6.87223 -0.0219402 0.000663147 -0.0219402 -0.000663147 0.000664523 2.12075e-16 
6.87223 -0.0219402 0.000663147 -0.0219402 -0.000663147 0.000664523 2.12075e-16 
6.92132 -0.0216188 0.000648413 -0.0216188 -0.000648413 0.000649693 2.0684e-16 
6.92132 -0.0216188 0.000648413 -0.0216188 -0.000648413 0.000649693 2.0684e-16 
6.92132 -0.0216188 0.000648413 -0.0216188 -0.000648413 0.000649693 2.0684e-16 
6.97041 -0.0213045 0.000634118 -0.0213045 -0.000634118 0.00063531 2.01606e-16 
6.97041 -0.0213045 0.000634118 -0.0213045 -0.000634118 0.00063531 2.01606e-16 
6.97041 -0.0213045 0.000634118 -0.0213045 -0.000634118 0.00063531 2.01606e-16 
7.0195 -0.0209971 0.000620247 -0.0209971 -0.000620247 0.000621358 1.96375e-16 
7.0195 -0.0209971 0.000620247 -0.0209971 -0.000620247 0.000621358 1.96375e-16 
7.0195 -0.0209971 0.000620247 -0.0209971 -0.000620247 0.000621358 1.96375e-16 
7.06858 -0.0206964 0.000606784 -0.0206964 -0.000606784 0.000607818 1.85932e-16 
7.06858 -0.0206964 0.000606784 -0.0206964 -0.000606784 0.000607818 1.85932e-16 
7.06858 -0.0206964 0.000606784 -0.0206964 -0.000606784 0.000607818 1.85932e-16 
7.11767 -0.0204021 0.000593713 -0.0204021 -0.000593713 0.000594677 1.84179e-16 
7.11767 -0.0204021 0.000593713 -0.0204021 -0.000593713 0.000594677 1.84179e-16 
7.11767 -0.0204021 0.000593713 -0.0204021 -0.000593713 0.000594677 1.84179e-16 
7.16676 -0.0201142 0.000581021 -0.0201142 -0.000581021 0.000581919 1.78953e-16 
7.16676 -0.0201142 0.000581021 -0.0201142 -0.000581021 0.000581919 1.78953e-16 
7.16676 -0.0201142 0.000581021 -0.0201142 -0.000581021 0.000581919 1.78953e-16 
7.21585 -0.0198324 0.000568693 -0.0198324 -0.000568693 0.000569529 1.77202e-16 
7.21585 -0.0198324 0.000568693 -0.0198324 -0.000568693 0.000569529 1.77202e-16 
7.21585 -0.0198324 0.000568693 -0.0198324 -0.000568693 0.000569529 1.77202e-16 
7.26493 -0.0195565 0.000556715 -0.0195565 -0.000556715 0.000557495 1.68504e-16 
7.26493 -0.0195565 0.000556715 -0.0195565 -0.000556715 0.000557495 1.68504e-16 
7.26493 -0.0195565 0.000556715 -0.0195565 -0.000556715 0.000557495 1.68504e-16 
7.31402 -0.0192865 0.000545077 -0.0192865 -0.000545077 0.000545803 1.7023e-16 
7.31402 -0.0192865 0.000545077 -0.0192865 -0.000545077 0.000545803 1.7023e-16 
7.31402 -0.0192865 0.000545077 -0.0192865 -0.000545077 0.000545803 1.7023e-16 
7.36311 -0.019022 0.000533764 -0.019022 -0.000533764 0.000534442 1.61534e-16 
7.36311 -0.019022 0.000533764 -0.019022 -0.000533764 0.000534442 1.61534e-16 
7.36311 -0.019022 0.000533764 -0.019022 -0.000533764 0.000534442 1.61534e-16 
7.4122 -0.018763 0.000522767 -0.018763 -0.000522767 0.000523398 1.58051e-16 
7.4122 -0.018763 0.000522767 -0.018763 -0.000522767 0.000523398 1.58051e-16 
7.4122 -0.018763 0.000522767 -0.018763 -0.000522767 0.000523398 1.58051e-16 
7.46128 -0.0185093 0.000512073 -0.0185093 -0.000512073 0.000512662 1.54568e-16 
7.46128 -0.0185093 0.000512073 -0.0185093 -0.000512073 0.000512662 1.54568e-16 
7.46128 -0.0185093 0.000512073 -0.0185093 -0.000512073 0.000512662 1.54568e-16 
7.51037 -0.0182608 0.000501672 -0.0182608 -0.000501672 0.000502222 1.4935e-16 
7.51037 -0.0182608 0.000501672 -0.0182608 -0.000501672 0.000502222 1.4935e-16 
7.51037 -0.0182608 0.000501672 -0.0182608 -0.000501672 0.000502222 1.4935e-16 
7.55946 -0.0180173 0.000491555 -0.0180173 -0.000491555 0.000492067 1.47605e-16 
7.55946 -0.0180173 0.000491555 -0.0180173 -0.000491555 0.000492067 1.47605e-16 
7.55946 -0.0180173 0.000491555 -0.0180173 -0.000491555 0.000492067 1.47605e-16 
7.60854 -0.0177787 0.000481711 -0.0177787 -0.000481711 0.000482189 1.44125e-16 
7.60854 -0.0177787 0.000481711 -0.0177787 -0.000481711 0.000482189 1.44125e-16 
7.60854 -0.0177787 0.000481711 -0.0177787 -0.000481711 0.000482189 1.44125e-16 
7.65763 -0.0175448 0.000472131 -0.0175448 -0.000472131 0.000472577 1.37173e-16 
7.65763 -0.0175448 0.000472131 -0.0175448 -0.000472131 0.000472577 1.37173e-16 
7.65763 -0.0175448 0.000472131 -0.0175448 -0.000472131 0.000472577 1.37173e-16 
7.70672 -0.0173156 0.000462806 -0.0173156 -0.000462806 0.000463223 1.3543e-16 
7.70672 -0.0173156 0.000462806 -0.0173156 -0.000462806 0.000463223 1.3543e-16 
7.70672 -0.0173156 0.000462806 -0.0173156 -0.000462806 0.000463223 1.3543e-16 
7.75581 -0.0170909 0.000453728 -0.0170909 -0.000453728 0.000454117 1.31952e-16 
7.75581 -0.0170909 0.000453728 -0.0170909 -0.000453728 0.000454117 1.31952e-16 
7.75581 -0.0170909 0.000453728 -0.0170909 -0.000453728 0.000454117 1.31952e-16 
7.80489 -0.0168705 0.000444889 -0.0168705 -0.000444889 0.000445252 1.3021e-16 
7.80489 -0.0168705 0.000444889 -0.0168705 -0.000444889 0.000445252 1.3021e-16 
7.80489 -0.0168705 0.000444889 -0.0168705 -0.000444889 0.000445252 1.3021e-16 
7.85398 -0.0166545 0.00043628 -0.0166545 -0.00043628 0.000436618 1.24997e-16 
7.85398 -0.0166545 0.00043628 -0.0166545 -0.00043628 0.000436618 1.24997e-16 
7.85398 -0.0166545 0.00043628 -0.0166545 -0.00043628 0.000436618 1.24997e-16 
7.90307 -0.0164426 0.000427894 -0.0164426 -0.000427894 0.00042821 1.23256e-16 
7.90307 -0.0164426 0.000427894 -0.0164426 -0.000427894 0.00042821 1.23256e-16 
7.90307 -0.0164426 0.000427894 -0.0164426 -0.000427894 0.00042821 1.23256e-16 
7.95216 -0.0162348 0.000419723 -0.0162348 -0.000419723 0.000420019 1.18044e-16 
7.95216 -0.0162348 0.000419723 -0.0162348 -0.000419723 0.000420019 1.18044e-16 
7.95216 -0.0162348 0.000419723 -0.0162348 -0.000419723 0.000420019 1.18044e-16 
8.00124 -0.0160309 0.000411762 -0.0160309 -0.000411762 0.000412038 1.1804e-16 
8.00124 -0.0160309 0.000411762 -0.0160309 -0.000411762 0.000412038 1.1804e-16 
8.00124 -0.0160309 0.000411762 -0.0160309 -0.000411762 0.000412038 1.1804e-16 
8.05033 -0.0158308 0.000404002 -0.0158308 -0.000404002 0.00040426 1.14565e-16 
8.05033 -0.0158308 0.000404002 -0.0158308 -0.000404002 0.00040426 1.14565e-16 
8.05033 -0.0158308 0.000404002 -0.0158308 -0.000404002 0.00040426 1.14565e-16 
8.09942 -0.0156346 0.000396439 -0.0156346 -0.000396439 0.00039668 1.09354e-16 
8.09942 -0.0156346 0.000396439 -0.0156346 -0.000396439 0.00039668 1.09354e-16 
8.09942 -0.0156346 0.000396439 -0.0156346 -0.000396439 0.00039668 1.09354e-16 
8.14851 -0.0154419 0.000389064 -0.0154419 -0.000389064 0.00038929 1.09351e-16 
8.14851 -0.0154419 0.000389064 -0.0154419 -0.000389064 0.00038929 1.09351e-16 
8.14851 -0.0154419 0.000389064 -0.0154419 -0.000389064 0.00038929 1.09351e-16 
8.19759 -0.0152529 0.000381874 -0.0152529 -0.000381874 0.000382084 1.06744e-16 
8.19759 -0.0152529 0.000381874 -0.0152529 -0.000381874 0.000382084 1.06744e-16 
8.19759 -0.0152529 0.000381874 -0.0152529 -0.000381874 0.000382084 1.06744e-16 
8.24668 -0.0150673 0.000374861 -0.0150673 -0.000374861 0.000375057 1.04138e-16 
8.24668 -0.0150673 0.000374861 -0.0150673 -0.000374861 0.000375057 1.04138e-16 
8.24668 -0.0150673 0.000374861 -0.0150673 -0.000374861 0.000375057 1.04138e-16 
8.29577 -0.0148851 0.00036802 -0.0148851 -0.00036802 0.000368204 9.80608e-17 
8.29577 -0.0148851 0.00036802 -0.0148851 -0.00036802 0.000368204 9.80608e-17 
8.29577 -0.0148851 0.00036802 -0.0148851 -0.00036802 0.000368204 9.80608e-17 
8.34486 -0.0147063 0.000361346 -0.0147063 -0.000361346 0.000361518 9.63229e-17 
8.34486 -0.0147063 0.000361346 -0.0147063 -0.000361346 0.000361518 9.63229e-17 
8.34486 -0.0147063 0.000361346 -0.0147063 -0.000361346 0.000361518 9.63229e-17 
8.39394 -0.0145307 0.000354834 -0.0145307 -0.000354834 0.000354995 9.37175e-17 
8.39394 -0.0145307 0.000354834 -0.0145307 -0.000354834 0.000354995 9.37175e-17 
8.39394 -0.0145307 0.000354834 -0.0145307 -0.000354834 0.000354995 9.37175e-17 
8.44303 -0.0143582 0.000348479 -0.0143582 -0.000348479 0.000348629 9.02445e-17 
8.44303 -0.0143582 0.000348479 -0.0143582 -0.000348479 0.000348629 9.02445e-17 
8.44303 -0.0143582 0.000348479 -0.0143582 -0.000348479 0.000348629 9.02445e-17 
8.49212 -0.0141888 0.000342276 -0.0141888 -0.000342276 0.000342417 9.02426e-17 
8.49212 -0.0141888 0.000342276 -0.0141888 -0.000342276 0.000342417 9.02426e-17 
8.49212 -0.0141888 0.000342276 -0.0141888 -0.000342276 0.000342417 9.02426e-17 
8.54121 -0.0140224 0.000336221 -0.0140224 -0.000336221 0.000336352 8.50347e-17 
8.54121 -0.0140224 0.000336221 -0.0140224 -0.000336221 0.000336352 8.50347e-17 
8.54121 -0.0140224 0.000336221 -0.0140224 -0.000336221 0.000336352 8.50347e-17 
8.59029 -0.0138589 0.000330309 -0.0138589 -0.000330309 0.000330432 8.41654e-17 
8.59029 -0.0138589 0.000330309 -0.0138589 -0.000330309 0.000330432 8.41654e-17 
8.59029 -0.0138589 0.000330309 -0.0138589 -0.000330309 0.000330432 8.41654e-17 
8.63938 -0.0136983 0.000324536 -0.0136983 -0.000324536 0.000324651 7.98255e-17 
8.63938 -0.0136983 0.000324536 -0.0136983 -0.000324536 0.000324651 7.98255e-17 
8.63938 -0.0136983 0.000324536 -0.0136983 -0.000324536 0.000324651 7.98255e-17 
8.68847 -0.0135405 0.000318897 -0.0135405 -0.000318897 0.000319005 7.46183e-17 
8.68847 -0.0135405 0.000318897 -0.0135405 -0.000318897 0.000319005 7.46183e-17 
8.68847 -0.0135405 0.000318897 -0.0135405 -0.000318897 0.000319005 7.46183e-17 
8.73755 -0.0133854 0.00031339 -0.0133854 -0.00031339 0.000313491 7.37494e-17 
8.73755 -0.0133854 0.00031339 -0.0133854 -0.00031339 0.000313491 7.37494e-17 
8.73755 -0.0133854 0.00031339 -0.0133854 -0.00031339 0.000313491 7.37494e-17 
8.78664 -0.013233 0.00030801 -0.013233 -0.00030801 0.000308104 7.2013e-17 
8.78664 -0.013233 0.00030801 -0.013233 -0.00030801 0.000308104 7.2013e-17 
8.78664 -0.013233 0.00030801 -0.013233 -0.00030801 0.000308104 7.2013e-17 
8.83573 -0.0130832 0.000302753 -0.0130832 -0.000302753 0.000302841 6.68063e-17 
8.83573 -0.0130832 0.000302753 -0.0130832 -0.000302753 0.000302841 6.68063e-17 
8.83573 -0.0130832 0.000302753 -0.0130832 -0.000302753 0.000302841 6.68063e-17 
8.88482 -0.012936 0.000297616 -0.012936 -0.000297616 0.000297698 6.50701e-17 
8.88482 -0.012936 0.000297616 -0.012936 -0.000297616 0.000297698 6.50701e-17 
8.88482 -0.012936 0.000297616 -0.012936 -0.000297616 0.000297698 6.50701e-17 
8.9339 -0.0127912 0.000292595 -0.0127912 -0.000292595 0.000292672 6.33341e-17 
8.9339 -0.0127912 0.000292595 -0.0127912 -0.000292595 0.000292672 6.33341e-17 
8.9339 -0.0127912 0.000292595 -0.0127912 -0.000292595 0.000292672 6.33341e-17 
8.98299 -0.0126489 0.000287688 -0.0126489 -0.000287688 0.00028776 5.89954e-17 
8.98299 -0.0126489 0.000287688 -0.0126489 -0.000287688 0.00028776 5.89954e-17 
8.98299 -0.0126489 0.000287688 -0.0126489 -0.000287688 0.00028776 5.89954e-17 
9.03208 -0.0125089 0.00028289 -0.0125089 -0.00028289 0.000282958 5.55244e-17 
9.03208 -0.0125089 0.00028289 -0.0125089 -0.00028289 0.000282958 5.55244e-17 
9.03208 -0.0125089 0.00028289 -0.0125089 -0.00028289 0.000282958 5.55244e-17 
9.08117 -0.0123713 0.0002782 -0.0123713 -0.0002782 0.000278263 5.29211e-17 
9.08117 -0.0123713 0.0002782 -0.0123713 -0.0002782 0.000278263 5.29211e-17 
9.08117 -0.0123713 0.0002782 -0.0123713 -0.0002782 0.000278263 5.29211e-17 
9.13025 -0.012236 0.000273613 -0.012236 -0.000273613 0.000273672 4.77152e-17 
9.13025 -0.012236 0.000273613 -0.012236 -0.000273613 0.000273672 4.77152e-17 
9.13025 -0.012236 0.000273613 -0.012236 -0.000273613 0.000273672 4.77152e-17 
9.17934 -0.0121028 0.000269127 -0.0121028 -0.000269127 0.000269183 4.1642e-17 
9.17934 -0.0121028 0.000269127 -0.0121028 -0.000269127 0.000269183 4.1642e-17 
9.17934 -0.0121028 0.000269127 -0.0121028 -0.000269127 0.000269183 4.1642e-17 
9.22843 -0.0119719 0.00026474 -0.0119719 -0.00026474 0.000264792 3.81714e-17 
9.22843 -0.0119719 0.00026474 -0.0119719 -0.00026474 0.000264792 3.81714e-17 
9.22843 -0.0119719 0.00026474 -0.0119719 -0.00026474 0.000264792 3.81714e-17 
9.27752 -0.0118431 0.000260448 -0.0118431 -0.000260448 0.000260497 3.55685e-17 
9.27752 -0.0118431 0.000260448 -0.0118431 -0.000260448 0.000260497 3.55685e-17 
9.27752 -0.0118431 0.000260448 -0.0118431 -0.000260448 0.000260497 3.55685e-17 
9.3266 -0.0117163 0.000256249 -0.0117163 -0.000256249 0.000256294 3.12306e-17 
9.3266 -0.0117163 0.000256249 -0.0117163 -0.000256249 0.000256294 3.12306e-17 
9.3266 -0.0117163 0.000256249 -0.0117163 -0.000256249 0.000256294 3.12306e-17 
9.37569 -0.0115916 0.00025214 -0.0115916 -0.00025214 0.000252183 2.51578e-17 
9.37569 -0.0115916 0.00025214 -0.0115916 -0.00025214 0.000252183 2.51578e-17 
9.37569 -0.0115916 0.00025214 -0.0115916 -0.00025214 0.000252183 2.51578e-17 
9.42478 -0.0114689 0.000248119 -0.0114689 -0.000248119 0.000248159 2.16875e-17 
9.42478 -0.0114689 0.000248119 -0.0114689 -0.000248119 0.000248159 2.16875e-17 
9.42478 -0.0114689 0.000248119 -0.0114689 -0.000248119 0.000248159 2.16875e-17 
9.47387 -0.0113482 0.000244184 -0.0113482 -0.000244184 0.000244222 1.64824e-17 
9.47387 -0.0113482 0.000244184 -0.0113482 -0.000244184 0.000244222 1.64824e-17 
9.47387 -0.0113482 0.000244184 -0.0113482 -0.000244184 0.000244222 1.64824e-17 
9.52295 -0.0112293 0.000240333 -0.0112293 -0.000240333 0.000240368 9.54238e-18 
9.52295 -0.0112293 0.000240333 -0.0112293 -0.000240333 0.000240368 9.54238e-18 
9.52295 -0.0112293 0.000240333 -0.0112293 -0.000240333 0.000240368 9.54238e-18 
9.57204 -0.0111123 0.000236562 -0.0111123 -0.000236562 0.000236595 3.46993e-18 
9.57204 -0.0111123 0.000236562 -0.0111123 -0.000236562 0.000236595 3.46993e-18 
9.57204 -0.0111123 0.000236562 -0.0111123 -0.000236562 0.000236595 3.46993e-18 
9.62113 -0.0109972 0.00023287 -0.0109972 -0.00023287 0.000232901 -3.46991e-18 
9.62113 -0.0109972 0.00023287 -0.0109972 -0.00023287 0.000232901 -3.46991e-18 
9.62113 -0.0109972 0.00023287 -0.0109972 -0.00023287 0.000232901 -3.46991e-18 
9.67021 -0.0108838 0.000229255 -0.0108838 -0.000229255 0.000229284 -1.04097e-17 
9.67021 -0.0108838 0.000229255 -0.0108838 -0.000229255 0.000229284 -1.04097e-17 
9.67021 -0.0108838 0.000229255 -0.0108838 -0.000229255 0.000229284 -1.04097e-17 
9.7193 -0.0107722 0.000225715 -0.0107722 -0.000225715 0.000225743 -1.82168e-17 
9.7193 -0.0107722 0.000225715 -0.0107722 -0.000225715 0.000225743 -1.82168e-17 
9.7193 -0.0107722 0.000225715 -0.0107722 -0.000225715 0.000225743 -1.82168e-17 
9.76839 -0.0106623 0.000222249 -0.0106623 -0.000222249 0.000222274 -2.60238e-17 
9.76839 -0.0106623 0.000222249 -0.0106623 -0.000222249 0.000222274 -2.60238e-17 
9.76839 -0.0106623 0.000222249 -0.0106623 -0.000222249 0.000222274 -2.60238e-17 
9.81748 -0.0105541 0.000218853 -0.0105541 -0.000218853 0.000218877 -3.81681e-17 
9.81748 -0.0105541 0.000218853 -0.0105541 -0.000218853 0.000218877 -3.81681e-17 
9.81748 -0.0105541 0.000218853 -0.0105541 -0.000218853 0.000218877 -3.81681e-17 
9.86656 -0.0104476 0.000215526 -0.0104476 -0.000215526 0.000215548 -4.68424e-17 
9.86656 -0.0104476 0.000215526 -0.0104476 -0.000215526 0.000215548 -4.68424e-17 
9.86656 -0.0104476 0.000215526 -0.0104476 -0.000215526 0.000215548 -4.68424e-17 
9.91565 -0.0103426 0.000212267 -0.0103426 -0.000212267 0.000212288 -5.8119e-17 
9.91565 -0.0103426 0.000212267 -0.0103426 -0.000212267 0.000212288 -5.8119e-17 
9.91565 -0.0103426 0.000212267 -0.0103426 -0.000212267 0.000212288 -5.8119e-17 
9.96474 -0.0102393 0.000209074 -0.0102393 -0.000209074 0.000209093 -7.11304e-17 
9.96474 -0.0102393 0.000209074 -0.0102393 -0.000209074 0.000209093 -7.11304e-17 
9.96474 -0.0102393 0.000209074 -0.0102393 -0.000209074 0.000209093 -7.11304e-17 
10.0138 -0.0101374 0.000205944 -0.0101374 -0.000205944 0.000205963 -8.67439e-17 
10.0138 -0.0101374 0.000205944 -0.0101374 -0.000205944 0.000205963 -8.67439e-17 
10.0138 -0.0101374 0.000205944 -0.0101374 -0.000205944 0.000205963 -8.67439e-17 
10.0629 -0.0100372 0.000202878 -0.0100372 -0.000202878 0.000202895 -1.02357e-16 
10.0629 -0.0100372 0.000202878 -0.0100372 -0.000202878 0.000202895 -1.02357e-16 
10.0629 -0.0100372 0.000202878 -0.0100372 -0.000202878 0.000202895 -1.02357e-16 
10.112 -0.00993836 0.000199872 -0.00993836 -0.000199872 0.000199888 -1.20573e-16 
10.112 -0.00993836 0.000199872 -0.00993836 -0.000199872 0.000199888 -1.20573e-16 
10.112 -0.00993836 0.000199872 -0.00993836 -0.000199872 0.000199888 -1.20573e-16 
10.1611 -0.00984102 0.000196925 -0.00984102 -0.000196925 0.000196941 -1.40523e-16 
10.1611 -0.00984102 0.000196925 -0.00984102 -0.000196925 0.000196941 -1.40523e-16 
10.1611 -0.00984102 0.000196925 -0.00984102 -0.000196925 0.000196941 -1.40523e-16 
10.2102 -0.00974511 0.000194037 -0.00974511 -0.000194037 0.000194051 -1.62209e-16 
10.2102 -0.00974511 0.000194037 -0.00974511 -0.000194037 0.000194051 -1.62209e-16 
10.2102 -0.00974511 0.000194037 -0.00974511 -0.000194037 0.000194051 -1.62209e-16 
10.2593 -0.0096506 0.000191205 -0.0096506 -0.000191205 0.000191218 -1.85628e-16 
10.2593 -0.0096506 0.000191205 -0.0096506 -0.000191205 0.000191218 -1.85628e-16 
10.2593 -0.0096506 0.000191205 -0.0096506 -0.000191205 0.000191218 -1.85628e-16 
10.3084 -0.00955747 0.000188428 -0.00955747 -0.000188428 0.000188441 -2.14253e-16 
10.3084 -0.00955747 0.000188428 -0.00955747 -0.000188428 0.000188441 -2.14253e-16 
10.3084 -0.00955747 0.000188428 -0.00955747 -0.000188428 0.000188441 -2.14253e-16 
10.3574 -0.00946568 0.000185705 -0.00946568 -0.000185705 0.000185717 -2.45479e-16 
10.3574 -0.00946568 0.000185705 -0.00946568 -0.000185705 0.000185717 -2.45479e-16 
10.3574 -0.00946568 0.000185705 -0.00946568 -0.000185705 0.000185717 -2.45479e-16 
10.4065 -0.00937522 0.000183035 -0.00937522 -0.000183035 0.000183046 -2.79307e-16 
10.4065 -0.00937522 0.000183035 -0.00937522 -0.000183035 0.000183046 -2.79307e-16 
10.4065 -0.00937522 0.000183035 -0.00937522 -0.000183035 0.000183046 -2.79307e-16 
10.4556 -0.00928606 0.000180415 -0.00928606 -0.000180415 0.000180426 -3.16605e-16 
10.4556 -0.00928606 0.000180415 -0.00928606 -0.000180415 0.000180426 -3.16605e-16 
10.4556 -0.00928606 0.000180415 -0.00928606 -0.000180415 0.000180426 -3.16605e-16 
10.5047 -0.00919817 0.000177846 -0.00919817 -0.000177846 0.000177856 -3.55638e-16 
10.5047 -0.00919817 0.000177846 -0.00919817 -0.000177846 0.000177856 -3.55638e-16 
10.5047 -0.00919817 0.000177846 -0.00919817 -0.000177846 0.000177856 -3.55638e-16 
10.5538 -0.00911152 0.000175326 -0.00911152 -0.000175326 0.000175335 -3.96405e-16 
10.5538 -0.00911152 0.000175326 -0.00911152 -0.000175326 0.000175335 -3.96405e-16 
10.5538 -0.00911152 0.000175326 -0.00911152 -0.000175326 0.000175335 -3.96405e-16 
10.6029 -0.00902611 0.000172853 -0.00902611 -0.000172853 0.000172862 -4.38907e-16 
10.6029 -0.00902611 0.000172853 -0.00902611 -0.000172853 0.000172862 -4.38907e-16 
10.6029 -0.00902611 0.000172853 -0.00902611 -0.000172853 0.000172862 -4.38907e-16 
10.652 -0.00894189 0.000170427 -0.00894189 -0.000170427 0.000170435 -4.79674e-16 
10.652 -0.00894189 0.000170427 -0.00894189 -0.000170427 0.000170435 -4.79674e-16 
10.652 -0.00894189 0.000170427 -0.00894189 -0.000170427 0.000170435 -4.79674e-16 
10.701 -0.00885885 0.000168046 -0.00885885 -0.000168046 0.000168053 -5.16103e-16 
10.701 -0.00885885 0.000168046 -0.00885885 -0.000168046 0.000168053 -5.16103e-16 
10.701 -0.00885885 0.000168046 -0.00885885 -0.000168046 0.000168053 -5.16103e-16 
10.7501 -0.00877697 0.000165709 -0.00877697 -0.000165709 0.000165717 -5.47329e-16 
10.7501 -0.00877697 0.000165709 -0.00877697 -0.000165709 0.000165717 -5.47329e-16 
10.7501 -0.00877697 0.000165709 -0.00877697 -0.000165709 0.000165717 -5.47329e-16 
10.7992 -0.00869622 0.000163416 -0.00869622 -0.000163416 0.000163423 -5.69013e-16 
10.7992 -0.00869622 0.000163416 -0.00869622 -0.000163416 0.000163423 -5.69013e-16 
10.7992 -0.00869622 0.000163416 -0.00869622 -0.000163416 0.000163423 -5.69013e-16 
10.8483 -0.00861659 0.000161165 -0.00861659 -0.000161165 0.000161172 -5.7942e-16 
10.8483 -0.00861659 0.000161165 -0.00861659 -0.000161165 0.000161172 -5.7942e-16 
10.8483 -0.00861659 0.000161165 -0.00861659 -0.000161165 0.000161172 -5.7942e-16 
10.8974 -0.00853806 0.000158956 -0.00853806 -0.000158956 0.000158962 -5.78552e-16 
10.8974 -0.00853806 0.000158956 -0.00853806 -0.000158956 0.000158962 -5.78552e-16 
10.8974 -0.00853806 0.000158956 -0.00853806 -0.000158956 0.000158962 -5.78552e-16 
10.9465 -0.00846059 0.000156787 -0.00846059 -0.000156787 0.000156792 -5.67275e-16 
10.9465 -0.00846059 0.000156787 -0.00846059 -0.000156787 0.000156792 -5.67275e-16 
10.9465 -0.00846059 0.000156787 -0.00846059 -0.000156787 0.000156792 -5.67275e-16 
10.9956 -0.00838418 0.000154657 -0.00838418 -0.000154657 0.000154662 -5.45589e-16 
10.9956 -0.00838418 0.000154657 -0.00838418 -0.000154657 0.000154662 -5.45589e-16 
10.9956 -0.00838418 0.000154657 -0.00838418 -0.000154657 0.000154662 -5.45589e-16 
11.0447 -0.00830881 0.000152566 -0.00830881 -0.000152566 0.000152571 -5.16964e-16 
11.0447 -0.00830881 0.000152566 -0.00830881 -0.000152566 0.000152571 -5.16964e-16 
11.0447 -0.00830881 0.000152566 -0.00830881 -0.000152566 0.000152571 -5.16964e-16 
11.0937 -0.00823445 0.000150513 -0.00823445 -0.000150513 0.000150518 -4.80533e-16 
11.0937 -0.00823445 0.000150513 -0.00823445 -0.000150513 0.000150518 -4.80533e-16 
11.0937 -0.00823445 0.000150513 -0.00823445 -0.000150513 0.000150518 -4.80533e-16 
11.1428 -0.00816109 0.000148496 -0.00816109 -0.000148496 0.000148501 -4.43235e-16 
11.1428 -0.00816109 0.000148496 -0.00816109 -0.000148496 0.000148501 -4.43235e-16 
11.1428 -0.00816109 0.000148496 -0.00816109 -0.000148496 0.000148501 -4.43235e-16 
11.1919 -0.00808871 0.000146516 -0.00808871 -0.000146516 0.00014652 -4.05069e-16 
11.1919 -0.00808871 0.000146516 -0.00808871 -0.000146516 0.00014652 -4.05069e-16 
11.1919 -0.00808871 0.000146516 -0.00808871 -0.000146516 0.00014652 -4.05069e-16 
11.241 -0.0080173 0.000144571 -0.0080173 -0.000144571 0.000144575 -3.66904e-16 
11.241 -0.0080173 0.000144571 -0.0080173 -0.000144571 0.000144575 -3.66904e-16 
11.241 -0.0080173 0.000144571 -0.0080173 -0.000144571 0.000144575 -3.66904e-16 
11.2901 -0.00794683 0.00014266 -0.00794683 -0.00014266 0.000142664 -3.3134e-16 
11.2901 -0.00794683 0.00014266 -0.00794683 -0.00014266 0.000142664 -3.3134e-16 
11.2901 -0.00794683 0.00014266 -0.00794683 -0.00014266 0.000142664 -3.3134e-16 
11.3392 -0.00787729 0.000140783 -0.00787729 -0.000140783 0.000140786 -2.97512e-16 
11.3392 -0.00787729 0.000140783 -0.00787729 -0.000140783 0.000140786 -2.97512e-16 
11.3392 -0.00787729 0.000140783 -0.00787729 -0.000140783 0.000140786 -2.97512e-16 
11.3883 -0.00780866 0.000138939 -0.00780866 -0.000138939 0.000138942 -2.67587e-16 
11.3883 -0.00780866 0.000138939 -0.00780866 -0.000138939 0.000138942 -2.67587e-16 
11.3883 -0.00780866 0.000138939 -0.00780866 -0.000138939 0.000138942 -2.67587e-16 
11.4374 -0.00774093 0.000137127 -0.00774093 -0.000137127 0.00013713 -2.40698e-16 
11.4374 -0.00774093 0.000137127 -0.00774093 -0.000137127 0.00013713 -2.40698e-16 
11.4374 -0.00774093 0.000137127 -0.00774093 -0.000137127 0.00013713 -2.40698e-16 
11.4864 -0.00767407 0.000135346 -0.00767407 -0.000135346 0.000135349 -2.1511e-16 
11.4864 -0.00767407 0.000135346 -0.00767407 -0.000135346 0.000135349 -2.1511e-16 
11.4864 -0.00767407 0.000135346 -0.00767407 -0.000135346 0.000135349 -2.1511e-16 
11.5355 -0.00760809 0.000133597 -0.00760809 -0.000133597 0.000133599 -1.92992e-16 
11.5355 -0.00760809 0.000133597 -0.00760809 -0.000133597 0.000133599 -1.92992e-16 
11.5355 -0.00760809 0.000133597 -0.00760809 -0.000133597 0.000133599 -1.92992e-16 
11.5846 -0.00754296 0.000131877 -0.00754296 -0.000131877 0.00013188 -1.73042e-16 
11.5846 -0.00754296 0.000131877 -0.00754296 -0.000131877 0.00013188 -1.73042e-16 
11.5846 -0.00754296 0.000131877 -0.00754296 -0.000131877 0.00013188 -1.73042e-16 
11.6337 -0.00747866 0.000130187 -0.00747866 -0.000130187 0.000130189 -1.54393e-16 
11.6337 -0.00747866 0.000130187 -0.00747866 -0.000130187 0.000130189 -1.54393e-16 
11.6337 -0.00747866 0.000130187 -0.00747866 -0.000130187 0.000130189 -1.54393e-16 
11.6828 -0.00741518 0.000128526 -0.00741518 -0.000128526 0.000128528 -1.39214e-16 
11.6828 -0.00741518 0.000128526 -0.00741518 -0.000128526 0.000128528 -1.39214e-16 
11.6828 -0.00741518 0.000128526 -0.00741518 -0.000128526 0.000128528 -1.39214e-16 
11.7319 -0.00735251 0.000126893 -0.00735251 -0.000126893 0.000126895 -1.24468e-16 
11.7319 -0.00735251 0.000126893 -0.00735251 -0.000126893 0.000126895 -1.24468e-16 
11.7319 -0.00735251 0.000126893 -0.00735251 -0.000126893 0.000126895 -1.24468e-16 
11.781 -0.00729064 0.000125288 -0.00729064 -0.000125288 0.00012529 -1.11458e-16 
11.781 -0.00729064 0.000125288 -0.00729064 -0.000125288 0.00012529 -1.11458e-16 
11.781 -0.00729064 0.000125288 -0.00729064 -0.000125288 0.00012529 -1.11458e-16 
11.8301 -0.00722955 0.00012371 -0.00722955 -0.00012371 0.000123712 -1.00182e-16 
11.8301 -0.00722955 0.00012371 -0.00722955 -0.00012371 0.000123712 -1.00182e-16 
11.8301 -0.00722955 0.00012371 -0.00722955 -0.00012371 0.000123712 -1.00182e-16 
11.8791 -0.00716922 0.000122158 -0.00716922 -0.000122158 0.00012216 -8.97732e-17 
11.8791 -0.00716922 0.000122158 -0.00716922 -0.000122158 0.00012216 -8.97732e-17 
11.8791 -0.00716922 0.000122158 -0.00716922 -0.000122158 0.00012216 -8.97732e-17 
11.9282 -0.00710965 0.000120633 -0.00710965 -0.000120633 0.000120634 -8.10994e-17 
11.9282 -0.00710965 0.000120633 -0.00710965 -0.000120633 0.000120634 -8.10994e-17 
11.9282 -0.00710965 0.000120633 -0.00710965 -0.000120633 0.000120634 -8.10994e-17 
11.9773 -0.00705083 0.000119132 -0.00705083 -0.000119132 0.000119134 -7.19919e-17 
11.9773 -0.00705083 0.000119132 -0.00705083 -0.000119132 0.000119134 -7.19919e-17 
11.9773 -0.00705083 0.000119132 -0.00705083 -0.000119132 0.000119134 -7.19919e-17 
12.0264 -0.00699273 0.000117657 -0.00699273 -0.000117657 0.000117658 -6.46192e-17 
12.0264 -0.00699273 0.000117657 -0.00699273 -0.000117657 0.000117658 -6.46192e-17 
12.0264 -0.00699273 0.000117657 -0.00699273 -0.000117657 0.000117658 -6.46192e-17 
12.0755 -0.00693535 0.000116206 -0.00693535 -0.000116206 0.000116207 -5.81139e-17 
12.0755 -0.00693535 0.000116206 -0.00693535 -0.000116206 0.000116207 -5.81139e-17 
12.0755 -0.00693535 0.000116206 -0.00693535 -0.000116206 0.000116207 -5.81139e-17 
12.1246 -0.00687867 0.000114779 -0.00687867 -0.000114779 0.00011478 -5.2476e-17 
12.1246 -0.00687867 0.000114779 -0.00687867 -0.000114779 0.00011478 -5.2476e-17 
12.1246 -0.00687867 0.000114779 -0.00687867 -0.000114779 0.00011478 -5.2476e-17 
12.1737 -0.00682269 0.000113375 -0.00682269 -0.000113375 0.000113376 -4.59706e-17 
12.1737 -0.00682269 0.000113375 -0.00682269 -0.000113375 0.000113376 -4.59706e-17 
12.1737 -0.00682269 0.000113375 -0.00682269 -0.000113375 0.000113376 -4.59706e-17 
12.2228 -0.0067674 0.000111994 -0.0067674 -0.000111994 0.000111995 -4.16338e-17 
12.2228 -0.0067674 0.000111994 -0.0067674 -0.000111994 0.000111995 -4.16338e-17 
12.2228 -0.0067674 0.000111994 -0.0067674 -0.000111994 0.000111995 -4.16338e-17 
12.2718 -0.00671277 0.000110635 -0.00671277 -0.000110635 0.000110636 -3.68632e-17 
12.2718 -0.00671277 0.000110635 -0.00671277 -0.000110635 0.000110636 -3.68632e-17 
12.2718 -0.00671277 0.000110635 -0.00671277 -0.000110635 0.000110636 -3.68632e-17 
12.3209 -0.00665881 0.000109299 -0.00665881 -0.000109299 0.0001093 -3.33937e-17 
12.3209 -0.00665881 0.000109299 -0.00665881 -0.000109299 0.0001093 -3.33937e-17 
12.3209 -0.00665881 0.000109299 -0.00665881 -0.000109299 0.0001093 -3.33937e-17 
12.37 -0.0066055 0.000107984 -0.0066055 -0.000107984 0.000107985 -2.86232e-17 
12.37 -0.0066055 0.000107984 -0.0066055 -0.000107984 0.000107985 -2.86232e-17 
12.37 -0.0066055 0.000107984 -0.0066055 -0.000107984 0.000107985 -2.86232e-17 
12.4191 -0.00655283 0.00010669 -0.00655283 -0.00010669 0.000106691 -2.51537e-17 
12.4191 -0.00655283 0.00010669 -0.00655283 -0.00010669 0.000106691 -2.51537e-17 
12.4191 -0.00655283 0.00010669 -0.00655283 -0.00010669 0.000106691 -2.51537e-17 
12.4682 -0.00650078 0.000105416 -0.00650078 -0.000105416 0.000105417 -2.16842e-17 
12.4682 -0.00650078 0.000105416 -0.00650078 -0.000105416 0.000105417 -2.16842e-17 
12.4682 -0.00650078 0.000105416 -0.00650078 -0.000105416 0.000105417 -2.16842e-17 
12.5173 -0.00644936 0.000104163 -0.00644936 -0.000104163 0.000104164 -1.82147e-17 
12.5173 -0.00644936 0.000104163 -0.00644936 -0.000104163 0.000104164 -1.82147e-17 
12.5173 -0.00644936 0.000104163 -0.00644936 -0.000104163 0.000104164 -1.82147e-17 
12.5664 -0.00639855 0.00010293 -0.00639855 -0.00010293 0.000102931 -1.56126e-17 
12.5664 -0.00639855 0.00010293 -0.00639855 -0.00010293 0.000102931 -1.56126e-17 
12.5664 -0.00639855 0.00010293 -0.00639855 -0.00010293 0.000102931 -1.56126e-17 
12.6155 -0.00634833 0.000101717 -0.00634833 -0.000101717 0.000101717 -1.38779e-17 
12.6155 -0.00634833 0.000101717 -0.00634833 -0.000101717 0.000101717 -1.38779e-17 
12.6155 -0.00634833 0.000101717 -0.00634833 -0.000101717 0.000101717 -1.38779e-17 
12.6645 -0.00629871 0.000100522 -0.00629871 -0.000100522 0.000100523 -1.12758e-17 
12.6645 -0.00629871 0.000100522 -0.00629871 -0.000100522 0.000100523 -1.12758e-17 
12.6645 -0.00629871 0.000100522 -0.00629871 -0.000100522 0.000100523 -1.12758e-17 
12.7136 -0.00624967 9.9346e-05 -0.00624967 -9.9346e-05 9.93466e-05 -8.67367e-18 
12.7136 -0.00624967 9.9346e-05 -0.00624967 -9.9346e-05 9.93466e-05 -8.67367e-18 
12.7136 -0.00624967 9.9346e-05 -0.00624967 -9.9346e-05 9.93466e-05 -8.67367e-18 
12.7627 -0.0062012 9.81884e-05 -0.0062012 -9.81884e-05 9.8189e-05 -6.50525e-18 
12.7627 -0.0062012 9.81884e-05 -0.0062012 -9.81884e-05 9.8189e-05 -6.50525e-18 
12.7627 -0.0062012 9.81884e-05 -0.0062012 -9.81884e-05 9.8189e-05 -6.50525e-18 
12.8118 -0.0061533 9.70488e-05 -0.0061533 -9.70488e-05 9.70493e-05 -4.33683e-18 
12.8118 -0.0061533 9.70488e-05 -0.0061533 -9.70488e-05 9.70493e-05 -4.33683e-18 
12.8118 -0.0061533 9.70488e-05 -0.0061533 -9.70488e-05 9.70493e-05 -4.33683e-18 
12.8609 -0.00610595 9.59268e-05 -0.00610595 -9.59268e-05 9.59273e-05 -3.03578e-18 
12.8609 -0.00610595 9.59268e-05 -0.00610595 -9.59268e-05 9.59273e-05 -3.03578e-18 
12.8609 -0.00610595 9.59268e-05 -0.00610595 -9.59268e-05 9.59273e-05 -3.03578e-18 
12.91 -0.00605914 9.4822e-05 -0.00605914 -9.4822e-05 9.48225e-05 -1.30105e-18 
12.91 -0.00605914 9.4822e-05 -0.00605914 -9.4822e-05 9.48225e-05 -1.30105e-18 
12.91 -0.00605914 9.4822e-05 -0.00605914 -9.4822e-05 9.48225e-05 -1.30105e-18 
12.9591 -0.00601288 9.37343e-05 -0.00601288 -9.37343e-05 9.37347e-05 -0 
12.9591 -0.00601288 9.37343e-05 -0.00601288 -9.37343e-05 9.37347e-05 -0 
12.9591 -0.00601288 9.37343e-05 -0.00601288 -9.37343e-05 9.37347e-05 -0 
13.0082 -0.00596714 9.26632e-05 -0.00596714 -9.26632e-05 9.26636e-05 8.67366e-19 
13.0082 -0.00596714 9.26632e-05 -0.00596714 -9.26632e-05 9.26636e-05 8.67366e-19 
13.0082 -0.00596714 9.26632e-05 -0.00596714 -9.26632e-05 9.26636e-05 8.67366e-19 
13.0572 -0.00592192 9.16083e-05 -0.00592192 -9.16083e-05 9.16087e-05 3.03578e-18 
13.0572 -0.00592192 9.16083e-05 -0.00592192 -9.16083e-05 9.16087e-05 3.03578e-18 
13.0572 -0.00592192 9.16083e-05 -0.00592192 -9.16083e-05 9.16087e-05 3.03578e-18 
13.1063 -0.00587722 9.05695e-05 -0.00587722 -9.05695e-05 9.05699e-05 3.90314e-18 
13.1063 -0.00587722 9.05695e-05 -0.00587722 -9.05695e-05 9.05699e-05 3.90314e-18 
13.1063 -0.00587722 9.05695e-05 -0.00587722 -9.05695e-05 9.05699e-05 3.90314e-18 
13.1554 -0.00583303 8.95464e-05 -0.00583303 -8.95464e-05 8.95468e-05 5.20419e-18 
13.1554 -0.00583303 8.95464e-05 -0.00583303 -8.95464e-05 8.95468e-05 5.20419e-18 
13.1554 -0.00583303 8.95464e-05 -0.00583303 -8.95464e-05 8.95468e-05 5.20419e-18 
13.2045 -0.00578933 8.85387e-05 -0.00578933 -8.85387e-05 8.8539e-05 5.63787e-18 
13.2045 -0.00578933 8.85387e-05 -0.00578933 -8.85387e-05 8.8539e-05 5.63787e-18 
13.2045 -0.00578933 8.85387e-05 -0.00578933 -8.85387e-05 8.8539e-05 5.63787e-18 
13.2536 -0.00574612 8.75461e-05 -0.00574612 -8.75461e-05 8.75464e-05 7.3726e-18 
13.2536 -0.00574612 8.75461e-05 -0.00574612 -8.75461e-05 8.75464e-05 7.3726e-18 
13.2536 -0.00574612 8.75461e-05 -0.00574612 -8.75461e-05 8.75464e-05 7.3726e-18 
13.3027 -0.0057034 8.65683e-05 -0.0057034 -8.65683e-05 8.65686e-05 8.23996e-18 
13.3027 -0.0057034 8.65683e-05 -0.0057034 -8.65683e-05 8.65686e-05 8.23996e-18 
13.3027 -0.0057034 8.65683e-05 -0.0057034 -8.65683e-05 8.65686e-05 8.23996e-18 
13.3518 -0.00566115 8.56051e-05 -0.00566115 -8.56051e-05 8.56054e-05 9.10733e-18 
13.3518 -0.00566115 8.56051e-05 -0.00566115 -8.56051e-05 8.56054e-05 9.10733e-18 
13.3518 -0.00566115 8.56051e-05 -0.00566115 -8.56051e-05 8.56054e-05 9.10733e-18 
13.4009 -0.00561938 8.46562e-05 -0.00561938 -8.46562e-05 8.46564e-05 9.97469e-18 
13.4009 -0.00561938 8.46562e-05 -0.00561938 -8.46562e-05 8.46564e-05 9.97469e-18 
13.4009 -0.00561938 8.46562e-05 -0.00561938 -8.46562e-05 8.46564e-05 9.97469e-18 
13.4499 -0.00557806 8.37212e-05 -0.00557806 -8.37212e-05 8.37215e-05 1.04084e-17 
13.4499 -0.00557806 8.37212e-05 -0.00557806 -8.37212e-05 8.37215e-05 1.04084e-17 
13.4499 -0.00557806 8.37212e-05 -0.00557806 -8.37212e-05 8.37215e-05 1.04084e-17 
13.499 -0.0055372 8.28001e-05 -0.0055372 -8.28001e-05 8.28003e-05 1.12757e-17 
13.499 -0.0055372 8.28001e-05 -0.0055372 -8.28001e-05 8.28003e-05 1.12757e-17 
13.499 -0.0055372 8.28001e-05 -0.0055372 -8.28001e-05 8.28003e-05 1.12757e-17 
13.5481 -0.00549679 8.18924e-05 -0.00549679 -8.18924e-05 8.18926e-05 1.17094e-17 
13.5481 -0.00549679 8.18924e-05 -0.00549679 -8.18924e-05 8.18926e-05 1.17094e-17 
13.5481 -0.00549679 8.18924e-05 -0.00549679 -8.18924e-05 8.18926e-05 1.17094e-17 
13.5972 -0.00545682 8.0998e-05 -0.00545682 -8.0998e-05 8.09982e-05 1.34441e-17 
13.5972 -0.00545682 8.0998e-05 -0.00545682 -8.0998e-05 8.09982e-05 1.34441e-17 
13.5972 -0.00545682 8.0998e-05 -0.00545682 -8.0998e-05 8.09982e-05 1.34441e-17 
13.6463 -0.00541729 8.01166e-05 -0.00541729 -8.01166e-05 8.01168e-05 1.30105e-17 
13.6463 -0.00541729 8.01166e-05 -0.00541729 -8.01166e-05 8.01168e-05 1.30105e-17 
13.6463 -0.00541729 8.01166e-05 -0.00541729 -8.01166e-05 8.01168e-05 1.30105e-17 
13.6954 -0.00537818 7.9248e-05 -0.00537818 -7.9248e-05 7.92482e-05 1.47452e-17 
13.6954 -0.00537818 7.9248e-05 -0.00537818 -7.9248e-05 7.92482e-05 1.47452e-17 
13.6954 -0.00537818 7.9248e-05 -0.00537818 -7.9248e-05 7.92482e-05 1.47452e-17 
13.7445 -0.0053395 7.8392e-05 -0.0053395 -7.8392e-05 7.83921e-05 1.47452e-17 
13.7445 -0.0053395 7.8392e-05 -0.0053395 -7.8392e-05 7.83921e-05 1.47452e-17 
13.7445 -0.0053395 7.8392e-05 -0.0053395 -7.8392e-05 7.83921e-05 1.47452e-17 
13.7936 -0.00530124 7.75482e-05 -0.00530124 -7.75482e-05 7.75484e-05 1.51789e-17 
13.7936 -0.00530124 7.75482e-05 -0.00530124 -7.75482e-05 7.75484e-05 1.51789e-17 
13.7936 -0.00530124 7.75482e-05 -0.00530124 -7.75482e-05 7.75484e-05 1.51789e-17 
13.8426 -0.00526338 7.67166e-05 -0.00526338 -7.67166e-05 7.67167e-05 1.60462e-17 
13.8426 -0.00526338 7.67166e-05 -0.00526338 -7.67166e-05 7.67167e-05 1.60462e-17 
13.8426 -0.00526338 7.67166e-05 -0.00526338 -7.67166e-05 7.67167e-05 1.60462e-17 
13.8917 -0.00522593 7.58968e-05 -0.00522593 -7.58968e-05 7.5897e-05 1.64799e-17 
13.8917 -0.00522593 7.58968e-05 -0.00522593 -7.58968e-05 7.5897e-05 1.64799e-17 
13.8917 -0.00522593 7.58968e-05 -0.00522593 -7.58968e-05 7.5897e-05 1.64799e-17 
13.9408 -0.00518889 7.50888e-05 -0.00518889 -7.50888e-05 7.50889e-05 1.73473e-17 
13.9408 -0.00518889 7.50888e-05 -0.00518889 -7.50888e-05 7.50889e-05 1.73473e-17 
13.9408 -0.00518889 7.50888e-05 -0.00518889 -7.50888e-05 7.50889e-05 1.73473e-17 
13.9899 -0.00515223 7.42922e-05 -0.00515223 -7.42922e-05 7.42923e-05 1.69136e-17 
13.9899 -0.00515223 7.42922e-05 -0.00515223 -7.42922e-05 7.42923e-05 1.69136e-17 
13.9899 -0.00515223 7.42922e-05 -0.00515223 -7.42922e-05 7.42923e-05 1.69136e-17 
14.039 -0.00511596 7.35068e-05 -0.00511596 -7.35068e-05 7.35069e-05 1.77809e-17 
14.039 -0.00511596 7.35068e-05 -0.00511596 -7.35068e-05 7.35069e-05 1.77809e-17 
14.039 -0.00511596 7.35068e-05 -0.00511596 -7.35068e-05 7.35069e-05 1.77809e-17 
14.0881 -0.00508008 7.27325e-05 -0.00508008 -7.27325e-05 7.27326e-05 1.77809e-17 
14.0881 -0.00508008 7.27325e-05 -0.00508008 -7.27325e-05 7.27326e-05 1.77809e-17 
14.0881 -0.00508008 7.27325e-05 -0.00508008 -7.27325e-05 7.27326e-05 1.77809e-17 
14.1372 -0.00504457 7.19691e-05 -0.00504457 -7.19691e-05 7.19692e-05 1.82146e-17 
14.1372 -0.00504457 7.19691e-05 -0.00504457 -7.19691e-05 7.19692e-05 1.82146e-17 
14.1372 -0.00504457 7.19691e-05 -0.00504457 -7.19691e-05 7.19692e-05 1.82146e-17 
14.1863 -0.00500944 7.12163e-05 -0.00500944 -7.12163e-05 7.12164e-05 1.86483e-17 
14.1863 -0.00500944 7.12163e-05 -0.00500944 -7.12163e-05 7.12164e-05 1.86483e-17 
14.1863 -0.00500944 7.12163e-05 -0.00500944 -7.12163e-05 7.12164e-05 1.86483e-17 
14.2353 -0.00497467 7.04741e-05 -0.00497467 -7.04741e-05 7.04742e-05 1.95157e-17 
14.2353 -0.00497467 7.04741e-05 -0.00497467 -7.04741e-05 7.04742e-05 1.95157e-17 
14.2353 -0.00497467 7.04741e-05 -0.00497467 -7.04741e-05 7.04742e-05 1.95157e-17 
14.2844 -0.00494026 6.97421e-05 -0.00494026 -6.97421e-05 6.97422e-05 1.99493e-17 
14.2844 -0.00494026 6.97421e-05 -0.00494026 -6.97421e-05 6.97422e-05 1.99493e-17 
14.2844 -0.00494026 6.97421e-05 -0.00494026 -6.97421e-05 6.97422e-05 1.99493e-17 
14.3335 -0.00490621 6.90203e-05 -0.00490621 -6.90203e-05 6.90204e-05 1.99493e-17 
14.3335 -0.00490621 6.90203e-05 -0.00490621 -6.90203e-05 6.90204e-05 1.99493e-17 
14.3335 -0.00490621 6.90203e-05 -0.00490621 -6.90203e-05 6.90204e-05 1.99493e-17 
14.3826 -0.00487251 6.83084e-05 -0.00487251 -6.83084e-05 6.83085e-05 2.0383e-17 
14.3826 -0.00487251 6.83084e-05 -0.00487251 -6.83084e-05 6.83085e-05 2.0383e-17 
14.3826 -0.00487251 6.83084e-05 -0.00487251 -6.83084e-05 6.83085e-05 2.0383e-17 
14.4317 -0.00483916 6.76063e-05 -0.00483916 -6.76063e-05 6.76064e-05 2.0383e-17 
14.4317 -0.00483916 6.76063e-05 -0.00483916 -6.76063e-05 6.76064e-05 2.0383e-17 
14.4317 -0.00483916 6.76063e-05 -0.00483916 -6.76063e-05 6.76064e-05 2.0383e-17 
14.4808 -0.00480615 6.69139e-05 -0.00480615 -6.69139e-05 6.69139e-05 2.08167e-17 
14.4808 -0.00480615 6.69139e-05 -0.00480615 -6.69139e-05 6.69139e-05 2.08167e-17 
14.4808 -0.00480615 6.69139e-05 -0.00480615 -6.69139e-05 6.69139e-05 2.08167e-17 
14.5299 -0.00477348 6.62308e-05 -0.00477348 -6.62308e-05 6.62309e-05 2.08167e-17 
14.5299 -0.00477348 6.62308e-05 -0.00477348 -6.62308e-05 6.62309e-05 2.08167e-17 
14.5299 -0.00477348 6.62308e-05 -0.00477348 -6.62308e-05 6.62309e-05 2.08167e-17 
14.579 -0.00474114 6.55571e-05 -0.00474114 -6.55571e-05 6.55572e-05 2.12504e-17 
14.579 -0.00474114 6.55571e-05 -0.00474114 -6.55571e-05 6.55572e-05 2.12504e-17 
14.579 -0.00474114 6.55571e-05 -0.00474114 -6.55571e-05 6.55572e-05 2.12504e-17 
14.628 -0.00470913 6.48925e-05 -0.00470913 -6.48925e-05 6.48926e-05 2.21177e-17 
14.628 -0.00470913 6.48925e-05 -0.00470913 -6.48925e-05 6.48926e-05 2.21177e-17 
14.628 -0.00470913 6.48925e-05 -0.00470913 -6.48925e-05 6.48926e-05 2.21177e-17 
14.6771 -0.00467745 6.42369e-05 -0.00467745 -6.42369e-05 6.42369e-05 2.21177e-17 
14.6771 -0.00467745 6.42369e-05 -0.00467745 -6.42369e-05 6.42369e-05 2.21177e-17 
14.6771 -0.00467745 6.42369e-05 -0.00467745 -6.42369e-05 6.42369e-05 2.21177e-17 
14.7262 -0.00464608 6.35901e-05 -0.00464608 -6.35901e-05 6.35901e-05 2.21177e-17 
14.7262 -0.00464608 6.35901e-05 -0.00464608 -6.35901e-05 6.35901e-05 2.21177e-17 
14.7262 -0.00464608 6.35901e-05 -0.00464608 -6.35901e-05 6.35901e-05 2.21177e-17 
14.7753 -0.00461503 6.2952e-05 -0.00461503 -6.2952e-05 6.2952e-05 2.29851e-17 
14.7753 -0.00461503 6.2952e-05 -0.00461503 -6.2952e-05 6.2952e-05 2.29851e-17 
14.7753 -0.00461503 6.2952e-05 -0.00461503 -6.2952e-05 6.2952e-05 2.29851e-17 
14.8244 -0.00458429 6.23224e-05 -0.00458429 -6.23224e-05 6.23224e-05 2.25514e-17 
14.8244 -0.00458429 6.23224e-05 -0.00458429 -6.23224e-05 6.23224e-05 2.25514e-17 
14.8244 -0.00458429 6.23224e-05 -0.00458429 -6.23224e-05 6.23224e-05 2.25514e-17 
14.8735 -0.00455385 6.17012e-05 -0.00455385 -6.17012e-05 6.17012e-05 2.25514e-17 
14.8735 -0.00455385 6.17012e-05 -0.00455385 -6.17012e-05 6.17012e-05 2.25514e-17 
14.8735 -0.00455385 6.17012e-05 -0.00455385 -6.17012e-05 6.17012e-05 2.25514e-17 
14.9226 -0.00452372 6.10882e-05 -0.00452372 -6.10882e-05 6.10882e-05 2.34188e-17 
14.9226 -0.00452372 6.10882e-05 -0.00452372 -6.10882e-05 6.10882e-05 2.34188e-17 
14.9226 -0.00452372 6.10882e-05 -0.00452372 -6.10882e-05 6.10882e-05 2.34188e-17 
14.9717 -0.00449389 6.04834e-05 -0.00449389 -6.04834e-05 6.04834e-05 2.34188e-17 
14.9717 -0.00449389 6.04834e-05 -0.00449389 -6.04834e-05 6.04834e-05 2.34188e-17 
14.9717 -0.00449389 6.04834e-05 -0.00449389 -6.04834e-05 6.04834e-05 2.34188e-17 
15.0207 -0.00446435 5.98865e-05 -0.00446435 -5.98865e-05 5.98865e-05 2.38525e-17 
15.0207 -0.00446435 5.98865e-05 -0.00446435 -5.98865e-05 5.98865e-05 2.38525e-17 
15.0207 -0.00446435 5.98865e-05 -0.00446435 -5.98865e-05 5.98865e-05 2.38525e-17 
15.0698 -0.00443511 5.92975e-05 -0.00443511 -5.92975e-05 5.92975e-05 2.34188e-17 
15.0698 -0.00443511 5.92975e-05 -0.00443511 -5.92975e-05 5.92975e-05 2.34188e-17 
15.0698 -0.00443511 5.92975e-05 -0.00443511 -5.92975e-05 5.92975e-05 2.34188e-17 
15.1189 -0.00440615 5.87162e-05 -0.00440615 -5.87162e-05 5.87162e-05 2.42861e-17 
15.1189 -0.00440615 5.87162e-05 -0.00440615 -5.87162e-05 5.87162e-05 2.42861e-17 
15.1189 -0.00440615 5.87162e-05 -0.00440615 -5.87162e-05 5.87162e-05 2.42861e-17 
15.168 -0.00437747 5.81425e-05 -0.00437747 -5.81425e-05 5.81425e-05 2.42861e-17 
15.168 -0.00437747 5.81425e-05 -0.00437747 -5.81425e-05 5.81425e-05 2.42861e-17 
15.168 -0.00437747 5.81425e-05 -0.00437747 -5.81425e-05 5.81425e-05 2.42861e-17 
15.2171 -0.00434908 5.75762e-05 -0.00434908 -5.75762e-05 5.75762e-05 2.47198e-17 
15.2171 -0.00434908 5.75762e-05 -0.00434908 -5.75762e-05 5.75762e-05 2.47198e-17 
15.2171 -0.00434908 5.75762e-05 -0.00434908 -5.75762e-05 5.75762e-05 2.47198e-17 
15.2662 -0.00432095 5.70173e-05 -0.00432095 -5.70173e-05 5.70174e-05 2.51535e-17 
15.2662 -0.00432095 5.70173e-05 -0.00432095 -5.70173e-05 5.70174e-05 2.51535e-17 
15.2662 -0.00432095 5.70173e-05 -0.00432095 -5.70173e-05 5.70174e-05 2.51535e-17 
15.3153 -0.00429311 5.64657e-05 -0.00429311 -5.64657e-05 5.64657e-05 2.47198e-17 
15.3153 -0.00429311 5.64657e-05 -0.00429311 -5.64657e-05 5.64657e-05 2.47198e-17 
15.3153 -0.00429311 5.64657e-05 -0.00429311 -5.64657e-05 5.64657e-05 2.47198e-17 
15.3644 -0.00426553 5.59211e-05 -0.00426553 -5.59211e-05 5.59211e-05 2.51535e-17 
15.3644 -0.00426553 5.59211e-05 -0.00426553 -5.59211e-05 5.59211e-05 2.51535e-17 
15.3644 -0.00426553 5.59211e-05 -0.00426553 -5.59211e-05 5.59211e-05 2.51535e-17 
15.4134 -0.00423822 5.53835e-05 -0.00423822 -5.53835e-05 5.53836e-05 2.51535e-17 
15.4134 -0.00423822 5.53835e-05 -0.00423822 -5.53835e-05 5.53836e-05 2.51535e-17 
15.4134 -0.00423822 5.53835e-05 -0.00423822 -5.53835e-05 5.53836e-05 2.51535e-17 
15.4625 -0.00421116 5.48529e-05 -0.00421116 -5.48529e-05 5.48529e-05 2.51535e-17 
15.4625 -0.00421116 5.48529e-05 -0.00421116 -5.48529e-05 5.48529e-05 2.51535e-17 
15.4625 -0.00421116 5.48529e-05 -0.00421116 -5.48529e-05 5.48529e-05 2.51535e-17 
15.5116 -0.00418437 5.4329e-05 -0.00418437 -5.4329e-05 5.4329e-05 2.51535e-17 
15.5116 -0.00418437 5.4329e-05 -0.00418437 -5.4329e-05 5.4329e-05 2.51535e-17 
15.5116 -0.00418437 5.4329e-05 -0.00418437 -5.4329e-05 5.4329e-05 2.51535e-17 
15.5607 -0.00415784 5.38117e-05 -0.00415784 -5.38117e-05 5.38117e-05 2.60209e-17 
15.5607 -0.00415784 5.38117e-05 -0.00415784 -5.38117e-05 5.38117e-05 2.60209e-17 
15.5607 -0.00415784 5.38117e-05 -0.00415784 -5.38117e-05 5.38117e-05 2.60209e-17 
15.6098 -0.00413155 5.33011e-05 -0.00413155 -5.33011e-05 5.33011e-05 2.60209e-17 
15.6098 -0.00413155 5.33011e-05 -0.00413155 -5.33011e-05 5.33011e-05 2.60209e-17 
15.6098 -0.00413155 5.33011e-05 -0.00413155 -5.33011e-05 5.33011e-05 2.60209e-17 
15.6589 -0.00410552 5.27968e-05 -0.00410552 -5.27968e-05 5.27968e-05 2.60209e-17 
15.6589 -0.00410552 5.27968e-05 -0.00410552 -5.27968e-05 5.27968e-05 2.60209e-17 
15.6589 -0.00410552 5.27968e-05 -0.00410552 -5.27968e-05 5.27968e-05 2.60209e-17 
15.708 -0.00407973 5.2299e-05 -0.00407973 -5.2299e-05 5.2299e-05 2.60209e-17 
15.708 -0.00407973 5.2299e-05 -0.00407973 -5.2299e-05 5.2299e-05 2.60209e-17 
15.708 -0.00407973 5.2299e-05 -0.00407973 -5.2299e-05 5.2299e-05 2.60209e-17 
15.7571 -0.00405418 5.18074e-05 -0.00405418 -5.18074e-05 5.18074e-05 2.73219e-17 
15.7571 -0.00405418 5.18074e-05 -0.00405418 -5.18074e-05 5.18074e-05 2.73219e-17 
15.7571 -0.00405418 5.18074e-05 -0.00405418 -5.18074e-05 5.18074e-05 2.73219e-17 
15.8061 -0.00402887 5.13219e-05 -0.00402887 -5.13219e-05 5.13219e-05 2.68882e-17 
15.8061 -0.00402887 5.13219e-05 -0.00402887 -5.13219e-05 5.13219e-05 2.68882e-17 
15.8061 -0.00402887 5.13219e-05 -0.00402887 -5.13219e-05 5.13219e-05 2.68882e-17 
15.8552 -0.0040038 5.08425e-05 -0.0040038 -5.08425e-05 5.08425e-05 2.68882e-17 
15.8552 -0.0040038 5.08425e-05 -0.0040038 -5.08425e-05 5.08425e-05 2.68882e-17 
15.8552 -0.0040038 5.08425e-05 -0.0040038 -5.08425e-05 5.08425e-05 2.68882e-17 
15.9043 -0.00397896 5.03691e-05 -0.00397896 -5.03691e-05 5.03691e-05 2.77556e-17 
15.9043 -0.00397896 5.03691e-05 -0.00397896 -5.03691e-05 5.03691e-05 2.77556e-17 
15.9043 -0.00397896 5.03691e-05 -0.00397896 -5.03691e-05 5.03691e-05 2.77556e-17 
15.9534 -0.00395436 4.99015e-05 -0.00395436 -4.99015e-05 4.99015e-05 2.73219e-17 
15.9534 -0.00395436 4.99015e-05 -0.00395436 -4.99015e-05 4.99015e-05 2.73219e-17 
15.9534 -0.00395436 4.99015e-05 -0.00395436 -4.99015e-05 4.99015e-05 2.73219e-17 
16.0025 -0.00392998 4.94397e-05 -0.00392998 -4.94397e-05 4.94397e-05 2.73219e-17 
16.0025 -0.00392998 4.94397e-05 -0.00392998 -4.94397e-05 4.94397e-05 2.73219e-17 
16.0025 -0.00392998 4.94397e-05 -0.00392998 -4.94397e-05 4.94397e-05 2.73219e-17 
16.0516 -0.00390583 4.89837e-05 -0.00390583 -4.89837e-05 4.89837e-05 2.81893e-17 
16.0516 -0.00390583 4.89837e-05 -0.00390583 -4.89837e-05 4.89837e-05 2.81893e-17 
16.0516 -0.00390583 4.89837e-05 -0.00390583 -4.89837e-05 4.89837e-05 2.81893e-17 
16.1007 -0.0038819 4.85332e-05 -0.0038819 -4.85332e-05 4.85332e-05 2.84061e-17 
16.1007 -0.0038819 4.85332e-05 -0.0038819 -4.85332e-05 4.85332e-05 2.84061e-17 
16.1007 -0.0038819 4.85332e-05 -0.0038819 -4.85332e-05 4.85332e-05 2.84061e-17 
16.1497 -0.00385819 4.80882e-05 -0.00385819 -4.80882e-05 4.80882e-05 2.81893e-17 
16.1497 -0.00385819 4.80882e-05 -0.00385819 -4.80882e-05 4.80882e-05 2.81893e-17 
16.1497 -0.00385819 4.80882e-05 -0.00385819 -4.80882e-05 4.80882e-05 2.81893e-17 
16.1988 -0.00383469 4.76487e-05 -0.00383469 -4.76487e-05 4.76487e-05 2.86229e-17 
16.1988 -0.00383469 4.76487e-05 -0.00383469 -4.76487e-05 4.76487e-05 2.86229e-17 
16.1988 -0.00383469 4.76487e-05 -0.00383469 -4.76487e-05 4.76487e-05 2.86229e-17 
16.2479 -0.00381141 4.72145e-05 -0.00381141 -4.72145e-05 4.72145e-05 2.84061e-17 
16.2479 -0.00381141 4.72145e-05 -0.00381141 -4.72145e-05 4.72145e-05 2.84061e-17 
16.2479 -0.00381141 4.72145e-05 -0.00381141 -4.72145e-05 4.72145e-05 2.84061e-17 
16.297 -0.00378835 4.67856e-05 -0.00378835 -4.67856e-05 4.67856e-05 2.88398e-17 
16.297 -0.00378835 4.67856e-05 -0.00378835 -4.67856e-05 4.67856e-05 2.88398e-17 
16.297 -0.00378835 4.67856e-05 -0.00378835 -4.67856e-05 4.67856e-05 2.88398e-17 
16.3461 -0.00376549 4.63619e-05 -0.00376549 -4.63619e-05 4.63619e-05 2.90566e-17 
16.3461 -0.00376549 4.63619e-05 -0.00376549 -4.63619e-05 4.63619e-05 2.90566e-17 
16.3461 -0.00376549 4.63619e-05 -0.00376549 -4.63619e-05 4.63619e-05 2.90566e-17 
16.3952 -0.00374284 4.59433e-05 -0.00374284 -4.59433e-05 4.59433e-05 2.90566e-17 
16.3952 -0.00374284 4.59433e-05 -0.00374284 -4.59433e-05 4.59433e-05 2.90566e-17 
16.3952 -0.00374284 4.59433e-05 -0.00374284 -4.59433e-05 4.59433e-05 2.90566e-17 
16.4443 -0.00372039 4.55297e-05 -0.00372039 -4.55297e-05 4.55297e-05 2.97071e-17 
16.4443 -0.00372039 4.55297e-05 -0.00372039 -4.55297e-05 4.55297e-05 2.97071e-17 
16.4443 -0.00372039 4.55297e-05 -0.00372039 -4.55297e-05 4.55297e-05 2.97071e-17 
16.4934 -0.00369815 4.51211e-05 -0.00369815 -4.51211e-05 4.51211e-05 3.01408e-17 
16.4934 -0.00369815 4.51211e-05 -0.00369815 -4.51211e-05 4.51211e-05 3.01408e-17 
16.4934 -0.00369815 4.51211e-05 -0.00369815 -4.51211e-05 4.51211e-05 3.01408e-17 
16.5424 -0.0036761 4.47174e-05 -0.0036761 -4.47174e-05 4.47174e-05 2.9924e-17 
16.5424 -0.0036761 4.47174e-05 -0.0036761 -4.47174e-05 4.47174e-05 2.9924e-17 
16.5424 -0.0036761 4.47174e-05 -0.0036761 -4.47174e-05 4.47174e-05 2.9924e-17 
16.5915 -0.00365425 4.43185e-05 -0.00365425 -4.43185e-05 4.43185e-05 3.01408e-17 
16.5915 -0.00365425 4.43185e-05 -0.00365425 -4.43185e-05 4.43185e-05 3.01408e-17 
16.5915 -0.00365425 4.43185e-05 -0.00365425 -4.43185e-05 4.43185e-05 3.01408e-17 
16.6406 -0.0036326 4.39243e-05 -0.0036326 -4.39243e-05 4.39243e-05 3.07913e-17 
16.6406 -0.0036326 4.39243e-05 -0.0036326 -4.39243e-05 4.39243e-05 3.07913e-17 
16.6406 -0.0036326 4.39243e-05 -0.0036326 -4.39243e-05 4.39243e-05 3.07913e-17 
16.6897 -0.00361113 4.35348e-05 -0.00361113 -4.35348e-05 4.35348e-05 3.10082e-17 
16.6897 -0.00361113 4.35348e-05 -0.00361113 -4.35348e-05 4.35348e-05 3.10082e-17 
16.6897 -0.00361113 4.35348e-05 -0.00361113 -4.35348e-05 4.35348e-05 3.10082e-17 
16.7388 -0.00358986 4.31499e-05 -0.00358986 -4.31499e-05 4.31499e-05 3.07913e-17 
16.7388 -0.00358986 4.31499e-05 -0.00358986 -4.31499e-05 4.31499e-05 3.07913e-17 
16.7388 -0.00358986 4.31499e-05 -0.00358986 -4.31499e-05 4.31499e-05 3.07913e-17 
16.7879 -0.00356878 4.27695e-05 -0.00356878 -4.27695e-05 4.27695e-05 3.1225e-17 
16.7879 -0.00356878 4.27695e-05 -0.00356878 -4.27695e-05 4.27695e-05 3.1225e-17 
16.7879 -0.00356878 4.27695e-05 -0.00356878 -4.27695e-05 4.27695e-05 3.1225e-17 
16.837 -0.00354788 4.23936e-05 -0.00354788 -4.23936e-05 4.23936e-05 3.1225e-17 
16.837 -0.00354788 4.23936e-05 -0.00354788 -4.23936e-05 4.23936e-05 3.1225e-17 
16.837 -0.00354788 4.23936e-05 -0.00354788 -4.23936e-05 4.23936e-05 3.1225e-17 
16.8861 -0.00352716 4.20221e-05 -0.00352716 -4.20221e-05 4.20221e-05 3.18755e-17 
16.8861 -0.00352716 4.20221e-05 -0.00352716 -4.20221e-05 4.20221e-05 3.18755e-17 
16.8861 -0.00352716 4.20221e-05 -0.00352716 -4.20221e-05 4.20221e-05 3.18755e-17 
16.9351 -0.00350663 4.16549e-05 -0.00350663 -4.16549e-05 4.16549e-05 3.20924e-17 
16.9351 -0.00350663 4.16549e-05 -0.00350663 -4.16549e-05 4.16549e-05 3.20924e-17 
16.9351 -0.00350663 4.16549e-05 -0.00350663 -4.16549e-05 4.16549e-05 3.20924e-17 
16.9842 -0.00348627 4.1292e-05 -0.00348627 -4.1292e-05 4.1292e-05 3.20924e-17 
16.9842 -0.00348627 4.1292e-05 -0.00348627 -4.1292e-05 4.1292e-05 3.20924e-17 
16.9842 -0.00348627 4.1292e-05 -0.00348627 -4.1292e-05 4.1292e-05 3.20924e-17 
17.0333 -0.00346609 4.09334e-05 -0.00346609 -4.09334e-05 4.09334e-05 3.25261e-17 
17.0333 -0.00346609 4.09334e-05 -0.00346609 -4.09334e-05 4.09334e-05 3.25261e-17 
17.0333 -0.00346609 4.09334e-05 -0.00346609 -4.09334e-05 4.09334e-05 3.25261e-17 
17.0824 -0.00344609 4.05788e-05 -0.00344609 -4.05788e-05 4.05788e-05 3.27429e-17 
17.0824 -0.00344609 4.05788e-05 -0.00344609 -4.05788e-05 4.05788e-05 3.27429e-17 
17.0824 -0.00344609 4.05788e-05 -0.00344609 -4.05788e-05 4.05788e-05 3.27429e-17 
17.1315 -0.00342626 4.02284e-05 -0.00342626 -4.02284e-05 4.02284e-05 3.31766e-17 
17.1315 -0.00342626 4.02284e-05 -0.00342626 -4.02284e-05 4.02284e-05 3.31766e-17 
17.1315 -0.00342626 4.02284e-05 -0.00342626 -4.02284e-05 4.02284e-05 3.31766e-17 
17.1806 -0.0034066 3.9882e-05 -0.0034066 -3.9882e-05 3.9882e-05 3.33934e-17 
17.1806 -0.0034066 3.9882e-05 -0.0034066 -3.9882e-05 3.9882e-05 3.33934e-17 
17.1806 -0.0034066 3.9882e-05 -0.0034066 -3.9882e-05 3.9882e-05 3.33934e-17 
17.2297 -0.00338711 3.95395e-05 -0.00338711 -3.95395e-05 3.95395e-05 3.38271e-17 
17.2297 -0.00338711 3.95395e-05 -0.00338711 -3.95395e-05 3.95395e-05 3.38271e-17 
17.2297 -0.00338711 3.95395e-05 -0.00338711 -3.95395e-05 3.95395e-05 3.38271e-17 
17.2788 -0.00336779 3.9201e-05 -0.00336779 -3.9201e-05 3.9201e-05 3.4044e-17 
17.2788 -0.00336779 3.9201e-05 -0.00336779 -3.9201e-05 3.9201e-05 3.4044e-17 
17.2788 -0.00336779 3.9201e-05 -0.00336779 -3.9201e-05 3.9201e-05 3.4044e-17 
17.3278 -0.00334863 3.88664e-05 -0.00334863 -3.88664e-05 3.88664e-05 3.42608e-17 
17.3278 -0.00334863 3.88664e-05 -0.00334863 -3.88664e-05 3.88664e-05 3.42608e-17 
17.3278 -0.00334863 3.88664e-05 -0.00334863 -3.88664e-05 3.88664e-05 3.42608e-17 
17.3769 -0.00332964 3.85355e-05 -0.00332964 -3.85355e-05 3.85355e-05 3.44776e-17 
17.3769 -0.00332964 3.85355e-05 -0.00332964 -3.85355e-05 3.85355e-05 3.44776e-17 
17.3769 -0.00332964 3.85355e-05 -0.00332964 -3.85355e-05 3.85355e-05 3.44776e-17 
17.426 -0.0033108 3.82084e-05 -0.0033108 -3.82084e-05 3.82084e-05 3.49113e-17 
17.426 -0.0033108 3.82084e-05 -0.0033108 -3.82084e-05 3.82084e-05 3.49113e-17 
17.426 -0.0033108 3.82084e-05 -0.0033108 -3.82084e-05 3.82084e-05 3.49113e-17 
17.4751 -0.00329213 3.7885e-05 -0.00329213 -3.7885e-05 3.7885e-05 3.49113e-17 
17.4751 -0.00329213 3.7885e-05 -0.00329213 -3.7885e-05 3.7885e-05 3.49113e-17 
17.4751 -0.00329213 3.7885e-05 -0.00329213 -3.7885e-05 3.7885e-05 3.49113e-17 
17.5242 -0.00327361 3.75652e-05 -0.00327361 -3.75652e-05 3.75652e-05 3.55618e-17 
17.5242 -0.00327361 3.75652e-05 -0.00327361 -3.75652e-05 3.75652e-05 3.55618e-17 
17.5242 -0.00327361 3.75652e-05 -0.00327361 -3.75652e-05 3.75652e-05 3.55618e-17 
17.5733 -0.00325525 3.72491e-05 -0.00325525 -3.72491e-05 3.72491e-05 3.62124e-17 
17.5733 -0.00325525 3.72491e-05 -0.00325525 -3.72491e-05 3.72491e-05 3.62124e-17 
17.5733 -0.00325525 3.72491e-05 -0.00325525 -3.72491e-05 3.72491e-05 3.62124e-17 
17.6224 -0.00323705 3.69365e-05 -0.00323705 -3.69365e-05 3.69365e-05 3.64292e-17 
17.6224 -0.00323705 3.69365e-05 -0.00323705 -3.69365e-05 3.69365e-05 3.64292e-17 
17.6224 -0.00323705 3.69365e-05 -0.00323705 -3.69365e-05 3.69365e-05 3.64292e-17 
17.6715 -0.003219 3.66273e-05 -0.003219 -3.66273e-05 3.66273e-05 3.64292e-17 
17.6715 -0.003219 3.66273e-05 -0.003219 -3.66273e-05 3.66273e-05 3.64292e-17 
17.6715 -0.003219 3.66273e-05 -0.003219 -3.66273e-05 3.66273e-05 3.64292e-17 
17.7205 -0.00320109 3.63216e-05 -0.00320109 -3.63216e-05 3.63216e-05 3.72966e-17 
17.7205 -0.00320109 3.63216e-05 -0.00320109 -3.63216e-05 3.63216e-05 3.72966e-17 
17.7205 -0.00320109 3.63216e-05 -0.00320109 -3.63216e-05 3.63216e-05 3.72966e-17 
17.7696 -0.00318334 3.60194e-05 -0.00318334 -3.60194e-05 3.60194e-05 3.75134e-17 
17.7696 -0.00318334 3.60194e-05 -0.00318334 -3.60194e-05 3.60194e-05 3.75134e-17 
17.7696 -0.00318334 3.60194e-05 -0.00318334 -3.60194e-05 3.60194e-05 3.75134e-17 
17.8187 -0.00316574 3.57204e-05 -0.00316574 -3.57204e-05 3.57204e-05 3.79471e-17 
17.8187 -0.00316574 3.57204e-05 -0.00316574 -3.57204e-05 3.57204e-05 3.79471e-17 
17.8187 -0.00316574 3.57204e-05 -0.00316574 -3.57204e-05 3.57204e-05 3.79471e-17 
17.8678 -0.00314828 3.54248e-05 -0.00314828 -3.54248e-05 3.54248e-05 3.83808e-17 
17.8678 -0.00314828 3.54248e-05 -0.00314828 -3.54248e-05 3.54248e-05 3.83808e-17 
17.8678 -0.00314828 3.54248e-05 -0.00314828 -3.54248e-05 3.54248e-05 3.83808e-17 
17.9169 -0.00313096 3.51324e-05 -0.00313096 -3.51324e-05 3.51324e-05 3.90313e-17 
17.9169 -0.00313096 3.51324e-05 -0.00313096 -3.51324e-05 3.51324e-05 3.90313e-17 
17.9169 -0.00313096 3.51324e-05 -0.00313096 -3.51324e-05 3.51324e-05 3.90313e-17 
17.966 -0.00311379 3.48433e-05 -0.00311379 -3.48433e-05 3.48433e-05 3.9465e-17 
17.966 -0.00311379 3.48433e-05 -0.00311379 -3.48433e-05 3.48433e-05 3.9465e-17 
17.966 -0.00311379 3.48433e-05 -0.00311379 -3.48433e-05 3.48433e-05 3.9465e-17 
18.0151 -0.00309676 3.45573e-05 -0.00309676 -3.45573e-05 3.45573e-05 3.98986e-17 
18.0151 -0.00309676 3.45573e-05 -0.00309676 -3.45573e-05 3.45573e-05 3.98986e-17 
18.0151 -0.00309676 3.45573e-05 -0.00309676 -3.45573e-05 3.45573e-05 3.98986e-17 
18.0642 -0.00307987 3.42744e-05 -0.00307987 -3.42744e-05 3.42744e-05 4.01155e-17 
18.0642 -0.00307987 3.42744e-05 -0.00307987 -3.42744e-05 3.42744e-05 4.01155e-17 
18.0642 -0.00307987 3.42744e-05 -0.00307987 -3.42744e-05 3.42744e-05 4.01155e-17 
18.1132 -0.00306311 3.39947e-05 -0.00306311 -3.39947e-05 3.39947e-05 4.09828e-17 
18.1132 -0.00306311 3.39947e-05 -0.00306311 -3.39947e-05 3.39947e-05 4.09828e-17 
18.1132 -0.00306311 3.39947e-05 -0.00306311 -3.39947e-05 3.39947e-05 4.09828e-17 
18.1623 -0.0030465 3.37179e-05 -0.0030465 -3.37179e-05 3.37179e-05 4.11997e-17 
18.1623 -0.0030465 3.37179e-05 -0.0030465 -3.37179e-05 3.37179e-05 4.11997e-17 
18.1623 -0.0030465 3.37179e-05 -0.0030465 -3.37179e-05 3.37179e-05 4.11997e-17 
18.2114 -0.00303001 3.34442e-05 -0.00303001 -3.34442e-05 3.34442e-05 4.16334e-17 
18.2114 -0.00303001 3.34442e-05 -0.00303001 -3.34442e-05 3.34442e-05 4.16334e-17 
18.2114 -0.00303001 3.34442e-05 -0.00303001 -3.34442e-05 3.34442e-05 4.16334e-17 
18.2605 -0.00301367 3.31734e-05 -0.00301367 -3.31734e-05 3.31734e-05 4.25007e-17 
18.2605 -0.00301367 3.31734e-05 -0.00301367 -3.31734e-05 3.31734e-05 4.25007e-17 
18.2605 -0.00301367 3.31734e-05 -0.00301367 -3.31734e-05 3.31734e-05 4.25007e-17 
18.3096 -0.00299745 3.29056e-05 -0.00299745 -3.29056e-05 3.29056e-05 4.31512e-17 
18.3096 -0.00299745 3.29056e-05 -0.00299745 -3.29056e-05 3.29056e-05 4.31512e-17 
18.3096 -0.00299745 3.29056e-05 -0.00299745 -3.29056e-05 3.29056e-05 4.31512e-17 
18.3587 -0.00298137 3.26406e-05 -0.00298137 -3.26406e-05 3.26406e-05 4.35849e-17 
18.3587 -0.00298137 3.26406e-05 -0.00298137 -3.26406e-05 3.26406e-05 4.35849e-17 
18.3587 -0.00298137 3.26406e-05 -0.00298137 -3.26406e-05 3.26406e-05 4.35849e-17 
18.4078 -0.00296541 3.23785e-05 -0.00296541 -3.23785e-05 3.23785e-05 4.40186e-17 
18.4078 -0.00296541 3.23785e-05 -0.00296541 -3.23785e-05 3.23785e-05 4.40186e-17 
18.4078 -0.00296541 3.23785e-05 -0.00296541 -3.23785e-05 3.23785e-05 4.40186e-17 
18.4569 -0.00294958 3.21192e-05 -0.00294958 -3.21192e-05 3.21192e-05 4.4886e-17 
18.4569 -0.00294958 3.21192e-05 -0.00294958 -3.21192e-05 3.21192e-05 4.4886e-17 
18.4569 -0.00294958 3.21192e-05 -0.00294958 -3.21192e-05 3.21192e-05 4.4886e-17 
18.5059 -0.00293388 3.18626e-05 -0.00293388 -3.18626e-05 3.18626e-05 4.57533e-17 
18.5059 -0.00293388 3.18626e-05 -0.00293388 -3.18626e-05 3.18626e-05 4.57533e-17 
18.5059 -0.00293388 3.18626e-05 -0.00293388 -3.18626e-05 3.18626e-05 4.57533e-17 
18.555 -0.0029183 3.16088e-05 -0.0029183 -3.16088e-05 3.16088e-05 4.6187e-17 
18.555 -0.0029183 3.16088e-05 -0.0029183 -3.16088e-05 3.16088e-05 4.6187e-17 
18.555 -0.0029183 3.16088e-05 -0.0029183 -3.16088e-05 3.16088e-05 4.6187e-17 
18.6041 -0.00290285 3.13576e-05 -0.00290285 -3.13576e-05 3.13576e-05 4.68375e-17 
18.6041 -0.00290285 3.13576e-05 -0.00290285 -3.13576e-05 3.13576e-05 4.68375e-17 
18.6041 -0.00290285 3.13576e-05 -0.00290285 -3.13576e-05 3.13576e-05 4.68375e-17 
18.6532 -0.00288752 3.11092e-05 -0.00288752 -3.11092e-05 3.11092e-05 4.74881e-17 
18.6532 -0.00288752 3.11092e-05 -0.00288752 -3.11092e-05 3.11092e-05 4.74881e-17 
18.6532 -0.00288752 3.11092e-05 -0.00288752 -3.11092e-05 3.11092e-05 4.74881e-17 
18.7023 -0.00287231 3.08633e-05 -0.00287231 -3.08633e-05 3.08633e-05 4.81386e-17 
18.7023 -0.00287231 3.08633e-05 -0.00287231 -3.08633e-05 3.08633e-05 4.81386e-17 
18.7023 -0.00287231 3.08633e-05 -0.00287231 -3.08633e-05 3.08633e-05 4.81386e-17 
18.7514 -0.00285722 3.062e-05 -0.00285722 -3.062e-05 3.062e-05 4.90059e-17 
18.7514 -0.00285722 3.062e-05 -0.00285722 -3.062e-05 3.062e-05 4.90059e-17 
18.7514 -0.00285722 3.062e-05 -0.00285722 -3.062e-05 3.062e-05 4.90059e-17 
18.8005 -0.00284225 3.03793e-05 -0.00284225 -3.03793e-05 3.03793e-05 4.96565e-17 
18.8005 -0.00284225 3.03793e-05 -0.00284225 -3.03793e-05 3.03793e-05 4.96565e-17 
18.8005 -0.00284225 3.03793e-05 -0.00284225 -3.03793e-05 3.03793e-05 4.96565e-17 
18.8496 -0.0028274 3.01411e-05 -0.0028274 -3.01411e-05 3.01411e-05 5.07407e-17 
18.8496 -0.0028274 3.01411e-05 -0.0028274 -3.01411e-05 3.01411e-05 5.07407e-17 
18.8496 -0.0028274 3.01411e-05 -0.0028274 -3.01411e-05 3.01411e-05 5.07407e-17 
18.8986 -0.00281267 2.99054e-05 -0.00281267 -2.99054e-05 2.99054e-05 5.1608e-17 
18.8986 -0.00281267 2.99054e-05 -0.00281267 -2.99054e-05 2.99054e-05 5.1608e-17 
18.8986 -0.00281267 2.99054e-05 -0.00281267 -2.99054e-05 2.99054e-05 5.1608e-17 
18.9477 -0.00279805 2.96722e-05 -0.00279805 -2.96722e-05 2.96722e-05 5.22585e-17 
18.9477 -0.00279805 2.96722e-05 -0.00279805 -2.96722e-05 2.96722e-05 5.22585e-17 
18.9477 -0.00279805 2.96722e-05 -0.00279805 -2.96722e-05 2.96722e-05 5.22585e-17 
18.9968 -0.00278354 2.94413e-05 -0.00278354 -2.94413e-05 2.94413e-05 5.33427e-17 
18.9968 -0.00278354 2.94413e-05 -0.00278354 -2.94413e-05 2.94413e-05 5.33427e-17 
18.9968 -0.00278354 2.94413e-05 -0.00278354 -2.94413e-05 2.94413e-05 5.33427e-17 
19.0459 -0.00276914 2.92129e-05 -0.00276914 -2.92129e-05 2.92129e-05 5.44269e-17 
19.0459 -0.00276914 2.92129e-05 -0.00276914 -2.92129e-05 2.92129e-05 5.44269e-17 
19.0459 -0.00276914 2.92129e-05 -0.00276914 -2.92129e-05 2.92129e-05 5.44269e-17 
19.095 -0.00275486 2.89868e-05 -0.00275486 -2.89868e-05 2.89868e-05 5.52943e-17 
19.095 -0.00275486 2.89868e-05 -0.00275486 -2.89868e-05 2.89868e-05 5.52943e-17 
19.095 -0.00275486 2.89868e-05 -0.00275486 -2.89868e-05 2.89868e-05 5.52943e-17 
19.1441 -0.00274069 2.87631e-05 -0.00274069 -2.87631e-05 2.87631e-05 5.65954e-17 
19.1441 -0.00274069 2.87631e-05 -0.00274069 -2.87631e-05 2.87631e-05 5.65954e-17 
19.1441 -0.00274069 2.87631e-05 -0.00274069 -2.87631e-05 2.87631e-05 5.65954e-17 
19.1932 -0.00272663 2.85416e-05 -0.00272663 -2.85416e-05 2.85416e-05 5.76796e-17 
19.1932 -0.00272663 2.85416e-05 -0.00272663 -2.85416e-05 2.85416e-05 5.76796e-17 
19.1932 -0.00272663 2.85416e-05 -0.00272663 -2.85416e-05 2.85416e-05 5.76796e-17 
19.2423 -0.00271267 2.83225e-05 -0.00271267 -2.83225e-05 2.83225e-05 5.87638e-17 
19.2423 -0.00271267 2.83225e-05 -0.00271267 -2.83225e-05 2.83225e-05 5.87638e-17 
19.2423 -0.00271267 2.83225e-05 -0.00271267 -2.83225e-05 2.83225e-05 5.87638e-17 
19.2913 -0.00269882 2.81055e-05 -0.00269882 -2.81055e-05 2.81055e-05 5.9848e-17 
19.2913 -0.00269882 2.81055e-05 -0.00269882 -2.81055e-05 2.81055e-05 5.9848e-17 
19.2913 -0.00269882 2.81055e-05 -0.00269882 -2.81055e-05 2.81055e-05 5.9848e-17 
19.3404 -0.00268508 2.78908e-05 -0.00268508 -2.78908e-05 2.78908e-05 6.1149e-17 
19.3404 -0.00268508 2.78908e-05 -0.00268508 -2.78908e-05 2.78908e-05 6.1149e-17 
19.3404 -0.00268508 2.78908e-05 -0.00268508 -2.78908e-05 2.78908e-05 6.1149e-17 
19.3895 -0.00267144 2.76783e-05 -0.00267144 -2.76783e-05 2.76783e-05 6.245e-17 
19.3895 -0.00267144 2.76783e-05 -0.00267144 -2.76783e-05 2.76783e-05 6.245e-17 
19.3895 -0.00267144 2.76783e-05 -0.00267144 -2.76783e-05 2.76783e-05 6.245e-17 
19.4386 -0.00265791 2.74679e-05 -0.00265791 -2.74679e-05 2.74679e-05 6.41848e-17 
19.4386 -0.00265791 2.74679e-05 -0.00265791 -2.74679e-05 2.74679e-05 6.41848e-17 
19.4386 -0.00265791 2.74679e-05 -0.00265791 -2.74679e-05 2.74679e-05 6.41848e-17 
19.4877 -0.00264448 2.72596e-05 -0.00264448 -2.72596e-05 2.72596e-05 6.54858e-17 
19.4877 -0.00264448 2.72596e-05 -0.00264448 -2.72596e-05 2.72596e-05 6.54858e-17 
19.4877 -0.00264448 2.72596e-05 -0.00264448 -2.72596e-05 2.72596e-05 6.54858e-17 
19.5368 -0.00263115 2.70535e-05 -0.00263115 -2.70535e-05 2.70535e-05 6.67869e-17 
19.5368 -0.00263115 2.70535e-05 -0.00263115 -2.70535e-05 2.70535e-05 6.67869e-17 
19.5368 -0.00263115 2.70535e-05 -0.00263115 -2.70535e-05 2.70535e-05 6.67869e-17 
19.5859 -0.00261792 2.68494e-05 -0.00261792 -2.68494e-05 2.68494e-05 6.83047e-17 
19.5859 -0.00261792 2.68494e-05 -0.00261792 -2.68494e-05 2.68494e-05 6.83047e-17 
19.5859 -0.00261792 2.68494e-05 -0.00261792 -2.68494e-05 2.68494e-05 6.83047e-17 
19.635 -0.00260479 2.66474e-05 -0.00260479 -2.66474e-05 2.66474e-05 7.02563e-17 
19.635 -0.00260479 2.66474e-05 -0.00260479 -2.66474e-05 2.66474e-05 7.02563e-17 
19.635 -0.00260479 2.66474e-05 -0.00260479 -2.66474e-05 2.66474e-05 7.02563e-17 
19.684 -0.00259176 2.64474e-05 -0.00259176 -2.64474e-05 2.64474e-05 7.22079e-17 
19.684 -0.00259176 2.64474e-05 -0.00259176 -2.64474e-05 2.64474e-05 7.22079e-17 
19.684 -0.00259176 2.64474e-05 -0.00259176 -2.64474e-05 2.64474e-05 7.22079e-17 
19.7331 -0.00257883 2.62494e-05 -0.00257883 -2.62494e-05 2.62494e-05 7.37257e-17 
19.7331 -0.00257883 2.62494e-05 -0.00257883 -2.62494e-05 2.62494e-05 7.37257e-17 
19.7331 -0.00257883 2.62494e-05 -0.00257883 -2.62494e-05 2.62494e-05 7.37257e-17 
19.7822 -0.002566 2.60534e-05 -0.002566 -2.60534e-05 2.60534e-05 7.58942e-17 
19.7822 -0.002566 2.60534e-05 -0.002566 -2.60534e-05 2.60534e-05 7.58942e-17 
19.7822 -0.002566 2.60534e-05 -0.002566 -2.60534e-05 2.60534e-05 7.58942e-17 
19.8313 -0.00255326 2.58593e-05 -0.00255326 -2.58593e-05 2.58593e-05 7.82794e-17 
19.8313 -0.00255326 2.58593e-05 -0.00255326 -2.58593e-05 2.58593e-05 7.82794e-17 
19.8313 -0.00255326 2.58593e-05 -0.00255326 -2.58593e-05 2.58593e-05 7.82794e-17 
19.8804 -0.00254061 2.56672e-05 -0.00254061 -2.56672e-05 2.56672e-05 8.04478e-17 
19.8804 -0.00254061 2.56672e-05 -0.00254061 -2.56672e-05 2.56672e-05 8.04478e-17 
19.8804 -0.00254061 2.56672e-05 -0.00254061 -2.56672e-05 2.56672e-05 8.04478e-17 
19.9295 -0.00252806 2.54769e-05 -0.00252806 -2.54769e-05 2.54769e-05 8.32667e-17 
19.9295 -0.00252806 2.54769e-05 -0.00252806 -2.54769e-05 2.54769e-05 8.32667e-17 
19.9295 -0.00252806 2.54769e-05 -0.00252806 -2.54769e-05 2.54769e-05 8.32667e-17 
19.9786 -0.0025156 2.52886e-05 -0.0025156 -2.52886e-05 2.52886e-05 8.60857e-17 
19.9786 -0.0025156 2.52886e-05 -0.0025156 -2.52886e-05 2.52886e-05 8.60857e-17 
19.9786 -0.0025156 2.52886e-05 -0.0025156 -2.52886e-05 2.52886e-05 8.60857e-17 
20.0277 -0.00250324 2.5102e-05 -0.00250324 -2.5102e-05 2.5102e-05 8.93383e-17 
20.0277 -0.00250324 2.5102e-05 -0.00250324 -2.5102e-05 2.5102e-05 8.93383e-17 
20.0277 -0.00250324 2.5102e-05 -0.00250324 -2.5102e-05 2.5102e-05 8.93383e-17 
20.0767 -0.00249096 2.49174e-05 -0.00249096 -2.49174e-05 2.49174e-05 9.21572e-17 
20.0767 -0.00249096 2.49174e-05 -0.00249096 -2.49174e-05 2.49174e-05 9.21572e-17 
20.0767 -0.00249096 2.49174e-05 -0.00249096 -2.49174e-05 2.49174e-05 9.21572e-17 
20.1258 -0.00247877 2.47345e-05 -0.00247877 -2.47345e-05 2.47345e-05 9.58435e-17 
20.1258 -0.00247877 2.47345e-05 -0.00247877 -2.47345e-05 2.47345e-05 9.58435e-17 
20.1258 -0.00247877 2.47345e-05 -0.00247877 -2.47345e-05 2.47345e-05 9.58435e-17 
20.1749 -0.00246668 2.45534e-05 -0.00246668 -2.45534e-05 2.45534e-05 9.90961e-17 
20.1749 -0.00246668 2.45534e-05 -0.00246668 -2.45534e-05 2.45534e-05 9.90961e-17 
20.1749 -0.00246668 2.45534e-05 -0.00246668 -2.45534e-05 2.45534e-05 9.90961e-17 
20.224 -0.00245467 2.43741e-05 -0.00245467 -2.43741e-05 2.43741e-05 1.03433e-16 
20.224 -0.00245467 2.43741e-05 -0.00245467 -2.43741e-05 2.43741e-05 1.03433e-16 
20.224 -0.00245467 2.43741e-05 -0.00245467 -2.43741e-05 2.43741e-05 1.03433e-16 
20.2731 -0.00244275 2.41965e-05 -0.00244275 -2.41965e-05 2.41965e-05 1.07119e-16 
20.2731 -0.00244275 2.41965e-05 -0.00244275 -2.41965e-05 2.41965e-05 1.07119e-16 
20.2731 -0.00244275 2.41965e-05 -0.00244275 -2.41965e-05 2.41965e-05 1.07119e-16 
20.3222 -0.00243092 2.40207e-05 -0.00243092 -2.40207e-05 2.40207e-05 1.10589e-16 
20.3222 -0.00243092 2.40207e-05 -0.00243092 -2.40207e-05 2.40207e-05 1.10589e-16 
20.3222 -0.00243092 2.40207e-05 -0.00243092 -2.40207e-05 2.40207e-05 1.10589e-16 
20.3713 -0.00241917 2.38465e-05 -0.00241917 -2.38465e-05 2.38465e-05 1.14058e-16 
20.3713 -0.00241917 2.38465e-05 -0.00241917 -2.38465e-05 2.38465e-05 1.14058e-16 
20.3713 -0.00241917 2.38465e-05 -0.00241917 -2.38465e-05 2.38465e-05 1.14058e-16 
20.4204 -0.00240751 2.3674e-05 -0.00240751 -2.3674e-05 2.3674e-05 1.17528e-16 
20.4204 -0.00240751 2.3674e-05 -0.00240751 -2.3674e-05 2.3674e-05 1.17528e-16 
20.4204 -0.00240751 2.3674e-05 -0.00240751 -2.3674e-05 2.3674e-05 1.17528e-16 
20.4694 -0.00239593 2.35032e-05 -0.00239593 -2.35032e-05 2.35032e-05 1.21214e-16 
20.4694 -0.00239593 2.35032e-05 -0.00239593 -2.35032e-05 2.35032e-05 1.21214e-16 
20.4694 -0.00239593 2.35032e-05 -0.00239593 -2.35032e-05 2.35032e-05 1.21214e-16 
20.5185 -0.00238444 2.33341e-05 -0.00238444 -2.33341e-05 2.33341e-05 1.24683e-16 
20.5185 -0.00238444 2.33341e-05 -0.00238444 -2.33341e-05 2.33341e-05 1.24683e-16 
20.5185 -0.00238444 2.33341e-05 -0.00238444 -2.33341e-05 2.33341e-05 1.24683e-16 
20.5676 -0.00237303 2.31665e-05 -0.00237303 -2.31665e-05 2.31665e-05 1.28803e-16 
20.5676 -0.00237303 2.31665e-05 -0.00237303 -2.31665e-05 2.31665e-05 1.28803e-16 
20.5676 -0.00237303 2.31665e-05 -0.00237303 -2.31665e-05 2.31665e-05 1.28803e-16 
20.6167 -0.0023617 2.30006e-05 -0.0023617 -2.30006e-05 2.30006e-05 1.32923e-16 
20.6167 -0.0023617 2.30006e-05 -0.0023617 -2.30006e-05 2.30006e-05 1.32923e-16 
20.6167 -0.0023617 2.30006e-05 -0.0023617 -2.30006e-05 2.30006e-05 1.32923e-16 
20.6658 -0.00235045 2.28362e-05 -0.00235045 -2.28362e-05 2.28362e-05 1.37477e-16 
20.6658 -0.00235045 2.28362e-05 -0.00235045 -2.28362e-05 2.28362e-05 1.37477e-16 
20.6658 -0.00235045 2.28362e-05 -0.00235045 -2.28362e-05 2.28362e-05 1.37477e-16 
20.7149 -0.00233928 2.26734e-05 -0.00233928 -2.26734e-05 2.26734e-05 1.42464e-16 
20.7149 -0.00233928 2.26734e-05 -0.00233928 -2.26734e-05 2.26734e-05 1.42464e-16 
20.7149 -0.00233928 2.26734e-05 -0.00233928 -2.26734e-05 2.26734e-05 1.42464e-16 
20.764 -0.00232819 2.25122e-05 -0.00232819 -2.25122e-05 2.25122e-05 1.47668e-16 
20.764 -0.00232819 2.25122e-05 -0.00232819 -2.25122e-05 2.25122e-05 1.47668e-16 
20.764 -0.00232819 2.25122e-05 -0.00232819 -2.25122e-05 2.25122e-05 1.47668e-16 
20.8131 -0.00231718 2.23524e-05 -0.00231718 -2.23524e-05 2.23524e-05 1.53523e-16 
20.8131 -0.00231718 2.23524e-05 -0.00231718 -2.23524e-05 2.23524e-05 1.53523e-16 
20.8131 -0.00231718 2.23524e-05 -0.00231718 -2.23524e-05 2.23524e-05 1.53523e-16 
20.8621 -0.00230625 2.21942e-05 -0.00230625 -2.21942e-05 2.21942e-05 1.60245e-16 
20.8621 -0.00230625 2.21942e-05 -0.00230625 -2.21942e-05 2.21942e-05 1.60245e-16 
20.8621 -0.00230625 2.21942e-05 -0.00230625 -2.21942e-05 2.21942e-05 1.60245e-16 
20.9112 -0.00229539 2.20375e-05 -0.00229539 -2.20375e-05 2.20375e-05 1.67184e-16 
20.9112 -0.00229539 2.20375e-05 -0.00229539 -2.20375e-05 2.20375e-05 1.67184e-16 
20.9112 -0.00229539 2.20375e-05 -0.00229539 -2.20375e-05 2.20375e-05 1.67184e-16 
20.9603 -0.00228461 2.18823e-05 -0.00228461 -2.18823e-05 2.18823e-05 1.74557e-16 
20.9603 -0.00228461 2.18823e-05 -0.00228461 -2.18823e-05 2.18823e-05 1.74557e-16 
20.9603 -0.00228461 2.18823e-05 -0.00228461 -2.18823e-05 2.18823e-05 1.74557e-16 
21.0094 -0.00227391 2.17285e-05 -0.00227391 -2.17285e-05 2.17285e-05 1.82796e-16 
21.0094 -0.00227391 2.17285e-05 -0.00227391 -2.17285e-05 2.17285e-05 1.82796e-16 
21.0094 -0.00227391 2.17285e-05 -0.00227391 -2.17285e-05 2.17285e-05 1.82796e-16 
21.0585 -0.00226328 2.15761e-05 -0.00226328 -2.15761e-05 2.15761e-05 1.91904e-16 
21.0585 -0.00226328 2.15761e-05 -0.00226328 -2.15761e-05 2.15761e-05 1.91904e-16 
21.0585 -0.00226328 2.15761e-05 -0.00226328 -2.15761e-05 2.15761e-05 1.91904e-16 
21.1076 -0.00225273 2.14252e-05 -0.00225273 -2.14252e-05 2.14252e-05 2.02095e-16 
21.1076 -0.00225273 2.14252e-05 -0.00225273 -2.14252e-05 2.14252e-05 2.02095e-16 
21.1076 -0.00225273 2.14252e-05 -0.00225273 -2.14252e-05 2.14252e-05 2.02095e-16 
21.1567 -0.00224225 2.12757e-05 -0.00224225 -2.12757e-05 2.12757e-05 2.1272e-16 
21.1567 -0.00224225 2.12757e-05 -0.00224225 -2.12757e-05 2.12757e-05 2.1272e-16 
21.1567 -0.00224225 2.12757e-05 -0.00224225 -2.12757e-05 2.12757e-05 2.1272e-16 
21.2058 -0.00223184 2.11275e-05 -0.00223184 -2.11275e-05 2.11275e-05 2.24647e-16 
21.2058 -0.00223184 2.11275e-05 -0.00223184 -2.11275e-05 2.11275e-05 2.24647e-16 
21.2058 -0.00223184 2.11275e-05 -0.00223184 -2.11275e-05 2.11275e-05 2.24647e-16 
21.2548 -0.00222151 2.09808e-05 -0.00222151 -2.09808e-05 2.09808e-05 2.37874e-16 
21.2548 -0.00222151 2.09808e-05 -0.00222151 -2.09808e-05 2.09808e-05 2.37874e-16 
21.2548 -0.00222151 2.09808e-05 -0.00222151 -2.09808e-05 2.09808e-05 2.37874e-16 
21.3039 -0.00221125 2.08354e-05 -0.00221125 -2.08354e-05 2.08354e-05 2.52836e-16 
21.3039 -0.00221125 2.08354e-05 -0.00221125 -2.08354e-05 2.08354e-05 2.52836e-16 
21.3039 -0.00221125 2.08354e-05 -0.00221125 -2.08354e-05 2.08354e-05 2.52836e-16 
21.353 -0.00220105 2.06913e-05 -0.00220105 -2.06913e-05 2.06913e-05 2.68665e-16 
21.353 -0.00220105 2.06913e-05 -0.00220105 -2.06913e-05 2.06913e-05 2.68665e-16 
21.353 -0.00220105 2.06913e-05 -0.00220105 -2.06913e-05 2.06913e-05 2.68665e-16 
21.4021 -0.00219093 2.05486e-05 -0.00219093 -2.05486e-05 2.05486e-05 2.87314e-16 
21.4021 -0.00219093 2.05486e-05 -0.00219093 -2.05486e-05 2.05486e-05 2.87314e-16 
21.4021 -0.00219093 2.05486e-05 -0.00219093 -2.05486e-05 2.05486e-05 2.87314e-16 
21.4512 -0.00218088 2.04072e-05 -0.00218088 -2.04072e-05 2.04072e-05 3.07046e-16 
21.4512 -0.00218088 2.04072e-05 -0.00218088 -2.04072e-05 2.04072e-05 3.07046e-16 
21.4512 -0.00218088 2.04072e-05 -0.00218088 -2.04072e-05 2.04072e-05 3.07046e-16 
21.5003 -0.0021709 2.02671e-05 -0.0021709 -2.02671e-05 2.02671e-05 3.30465e-16 
21.5003 -0.0021709 2.02671e-05 -0.0021709 -2.02671e-05 2.02671e-05 3.30465e-16 
21.5003 -0.0021709 2.02671e-05 -0.0021709 -2.02671e-05 2.02671e-05 3.30465e-16 
21.5494 -0.00216099 2.01282e-05 -0.00216099 -2.01282e-05 2.01282e-05 3.55401e-16 
21.5494 -0.00216099 2.01282e-05 -0.00216099 -2.01282e-05 2.01282e-05 3.55401e-16 
21.5494 -0.00216099 2.01282e-05 -0.00216099 -2.01282e-05 2.01282e-05 3.55401e-16 
21.5984 -0.00215114 1.99907e-05 -0.00215114 -1.99907e-05 1.99907e-05 3.85325e-16 
21.5984 -0.00215114 1.99907e-05 -0.00215114 -1.99907e-05 1.99907e-05 3.85325e-16 
21.5984 -0.00215114 1.99907e-05 -0.00215114 -1.99907e-05 1.99907e-05 3.85325e-16 
21.6475 -0.00214136 1.98544e-05 -0.00214136 -1.98544e-05 1.98544e-05 4.18068e-16 
21.6475 -0.00214136 1.98544e-05 -0.00214136 -1.98544e-05 1.98544e-05 4.18068e-16 
21.6475 -0.00214136 1.98544e-05 -0.00214136 -1.98544e-05 1.98544e-05 4.18068e-16 
21.6966 -0.00213165 1.97193e-05 -0.00213165 -1.97193e-05 1.97193e-05 4.58618e-16 
21.6966 -0.00213165 1.97193e-05 -0.00213165 -1.97193e-05 1.97193e-05 4.58618e-16 
21.6966 -0.00213165 1.97193e-05 -0.00213165 -1.97193e-05 1.97193e-05 4.58618e-16 
21.7457 -0.002122 1.95854e-05 -0.002122 -1.95854e-05 1.95854e-05 5.01986e-16 
21.7457 -0.002122 1.95854e-05 -0.002122 -1.95854e-05 1.95854e-05 5.01986e-16 
21.7457 -0.002122 1.95854e-05 -0.002122 -1.95854e-05 1.95854e-05 5.01986e-16 
21.7948 -0.00211242 1.94528e-05 -0.00211242 -1.94528e-05 1.94528e-05 5.56196e-16 
21.7948 -0.00211242 1.94528e-05 -0.00211242 -1.94528e-05 1.94528e-05 5.56196e-16 
21.7948 -0.00211242 1.94528e-05 -0.00211242 -1.94528e-05 1.94528e-05 5.56196e-16 
21.8439 -0.00210291 1.93214e-05 -0.00210291 -1.93214e-05 1.93214e-05 6.14309e-16 
21.8439 -0.00210291 1.93214e-05 -0.00210291 -1.93214e-05 1.93214e-05 6.14309e-16 
21.8439 -0.00210291 1.93214e-05 -0.00210291 -1.93214e-05 1.93214e-05 6.14309e-16 
21.893 -0.00209346 1.91911e-05 -0.00209346 -1.91911e-05 1.91911e-05 6.88468e-16 
21.893 -0.00209346 1.91911e-05 -0.00209346 -1.91911e-05 1.91911e-05 6.88468e-16 
21.893 -0.00209346 1.91911e-05 -0.00209346 -1.91911e-05 1.91911e-05 6.88468e-16 
21.9421 -0.00208407 1.9062e-05 -0.00208407 -1.9062e-05 1.9062e-05 7.70217e-16 
21.9421 -0.00208407 1.9062e-05 -0.00208407 -1.9062e-05 1.9062e-05 7.70217e-16 
21.9421 -0.00208407 1.9062e-05 -0.00208407 -1.9062e-05 1.9062e-05 7.70217e-16 
21.9911 -0.00207474 1.89341e-05 -0.00207474 -1.89341e-05 1.89341e-05 8.76469e-16 
21.9911 -0.00207474 1.89341e-05 -0.00207474 -1.89341e-05 1.89341e-05 8.76469e-16 
21.9911 -0.00207474 1.89341e-05 -0.00207474 -1.89341e-05 1.89341e-05 8.76469e-16 
22.0402 -0.00206548 1.88073e-05 -0.00206548 -1.88073e-05 1.88073e-05 9.97032e-16 
22.0402 -0.00206548 1.88073e-05 -0.00206548 -1.88073e-05 1.88073e-05 9.97032e-16 
22.0402 -0.00206548 1.88073e-05 -0.00206548 -1.88073e-05 1.88073e-05 9.97032e-16 
22.0893 -0.00205628 1.86816e-05 -0.00205628 -1.86816e-05 1.86816e-05 1.15814e-15 
22.0893 -0.00205628 1.86816e-05 -0.00205628 -1.86816e-05 1.86816e-05 1.15814e-15 
22.0893 -0.00205628 1.86816e-05 -0.00205628 -1.86816e-05 1.86816e-05 1.15814e-15 
22.1384 -0.00204714 1.85571e-05 -0.00204714 -1.85571e-05 1.85571e-05 1.34961e-15 
22.1384 -0.00204714 1.85571e-05 -0.00204714 -1.85571e-05 1.85571e-05 1.34961e-15 
22.1384 -0.00204714 1.85571e-05 -0.00204714 -1.85571e-05 1.85571e-05 1.34961e-15 
22.1875 -0.00203806 1.84336e-05 -0.00203806 -1.84336e-05 1.84336e-05 1.60939e-15 
22.1875 -0.00203806 1.84336e-05 -0.00203806 -1.84336e-05 1.84336e-05 1.60939e-15 
22.1875 -0.00203806 1.84336e-05 -0.00203806 -1.84336e-05 1.84336e-05 1.60939e-15 
22.2366 -0.00202905 1.83113e-05 -0.00202905 -1.83113e-05 1.83113e-05 1.9288e-15 
22.2366 -0.00202905 1.83113e-05 -0.00202905 -1.83113e-05 1.83113e-05 1.9288e-15 
22.2366 -0.00202905 1.83113e-05 -0.00202905 -1.83113e-05 1.83113e-05 1.9288e-15 
22.2857 -0.00202009 1.819e-05 -0.00202009 -1.819e-05 1.819e-05 2.37028e-15 
22.2857 -0.00202009 1.819e-05 -0.00202009 -1.819e-05 1.819e-05 2.37028e-15 
22.2857 -0.00202009 1.819e-05 -0.00202009 -1.819e-05 1.819e-05 2.37028e-15 
22.3348 -0.00201119 1.80698e-05 -0.00201119 -1.80698e-05 1.80698e-05 2.9499e-15 
22.3348 -0.00201119 1.80698e-05 -0.00201119 -1.80698e-05 1.80698e-05 2.9499e-15 
22.3348 -0.00201119 1.80698e-05 -0.00201119 -1.80698e-05 1.80698e-05 2.9499e-15 
22.3838 -0.00200235 1.79507e-05 -0.00200235 -1.79507e-05 1.79507e-05 3.78885e-15 
22.3838 -0.00200235 1.79507e-05 -0.00200235 -1.79507e-05 1.79507e-05 3.78885e-15 
22.3838 -0.00200235 1.79507e-05 -0.00200235 -1.79507e-05 1.79507e-05 3.78885e-15 
22.4329 -0.00199357 1.78326e-05 -0.00199357 -1.78326e-05 1.78326e-05 4.96044e-15 
22.4329 -0.00199357 1.78326e-05 -0.00199357 -1.78326e-05 1.78326e-05 4.96044e-15 
22.4329 -0.00199357 1.78326e-05 -0.00199357 -1.78326e-05 1.78326e-05 4.96044e-15 
22.482 -0.00198484 1.77155e-05 -0.00198484 -1.77155e-05 1.77155e-05 6.69777e-15 
22.482 -0.00198484 1.77155e-05 -0.00198484 -1.77155e-05 1.77155e-05 6.69777e-15 
22.482 -0.00198484 1.77155e-05 -0.00198484 -1.77155e-05 1.77155e-05 6.69777e-15 
22.5311 -0.00197618 1.75995e-05 -0.00197618 -1.75995e-05 1.75995e-05 9.19338e-15 
22.5311 -0.00197618 1.75995e-05 -0.00197618 -1.75995e-05 1.75995e-05 9.19338e-15 
22.5311 -0.00197618 1.75995e-05 -0.00197618 -1.75995e-05 1.75995e-05 9.19338e-15 
22.5802 -0.00196757 1.74845e-05 -0.00196757 -1.74845e-05 1.74845e-05 1.24497e-14 
22.5802 -0.00196757 1.74845e-05 -0.00196757 -1.74845e-05 1.74845e-05 1.24497e-14 
22.5802 -0.00196757 1.74845e-05 -0.00196757 -1.74845e-05 1.74845e-05 1.24497e-14 
22.6293 -0.00195901 1.73704e-05 -0.00195901 -1.73704e-05 1.73704e-05 1.57851e-14 
22.6293 -0.00195901 1.73704e-05 -0.00195901 -1.73704e-05 1.73704e-05 1.57851e-14 
22.6293 -0.00195901 1.73704e-05 -0.00195901 -1.73704e-05 1.73704e-05 1.57851e-14 
22.6784 -0.00195051 1.72574e-05 -0.00195051 -1.72574e-05 1.72574e-05 1.77575e-14 
22.6784 -0.00195051 1.72574e-05 -0.00195051 -1.72574e-05 1.72574e-05 1.77575e-14 
22.6784 -0.00195051 1.72574e-05 -0.00195051 -1.72574e-05 1.72574e-05 1.77575e-14 
22.7275 -0.00194207 1.71454e-05 -0.00194207 -1.71454e-05 1.71454e-05 1.72862e-14 
22.7275 -0.00194207 1.71454e-05 -0.00194207 -1.71454e-05 1.71454e-05 1.72862e-14 
22.7275 -0.00194207 1.71454e-05 -0.00194207 -1.71454e-05 1.71454e-05 1.72862e-14 
22.7765 -0.00193368 1.70343e-05 -0.00193368 -1.70343e-05 1.70343e-05 1.53081e-14 
22.7765 -0.00193368 1.70343e-05 -0.00193368 -1.70343e-05 1.70343e-05 1.53081e-14 
22.7765 -0.00193368 1.70343e-05 -0.00193368 -1.70343e-05 1.70343e-05 1.53081e-14 
22.8256 -0.00192535 1.69241e-05 -0.00192535 -1.69241e-05 1.69241e-05 1.29956e-14 
22.8256 -0.00192535 1.69241e-05 -0.00192535 -1.69241e-05 1.69241e-05 1.29956e-14 
22.8256 -0.00192535 1.69241e-05 -0.00192535 -1.69241e-05 1.69241e-05 1.29956e-14 
22.8747 -0.00191707 1.6815e-05 -0.00191707 -1.6815e-05 1.6815e-05 1.09234e-14 
22.8747 -0.00191707 1.6815e-05 -0.00191707 -1.6815e-05 1.6815e-05 1.09234e-14 
22.8747 -0.00191707 1.6815e-05 -0.00191707 -1.6815e-05 1.6815e-05 1.09234e-14 
22.9238 -0.00190884 1.67067e-05 -0.00190884 -1.67067e-05 1.67067e-05 9.20303e-15 
22.9238 -0.00190884 1.67067e-05 -0.00190884 -1.67067e-05 1.67067e-05 9.20303e-15 
22.9238 -0.00190884 1.67067e-05 -0.00190884 -1.67067e-05 1.67067e-05 9.20303e-15 
22.9729 -0.00190067 1.65994e-05 -0.00190067 -1.65994e-05 1.65994e-05 7.80767e-15 
22.9729 -0.00190067 1.65994e-05 -0.00190067 -1.65994e-05 1.65994e-05 7.80767e-15 
22.9729 -0.00190067 1.65994e-05 -0.00190067 -1.65994e-05 1.65994e-05 7.80767e-15 
23.022 -0.00189255 1.6493e-05 -0.00189255 -1.6493e-05 1.6493e-05 6.67294e-15 
23.022 -0.00189255 1.6493e-05 -0.00189255 -1.6493e-05 1.6493e-05 6.67294e-15 
23.022 -0.00189255 1.6493e-05 -0.00189255 -1.6493e-05 1.6493e-05 6.67294e-15 
23.0711 -0.00188448 1.63875e-05 -0.00188448 -1.63875e-05 1.63875e-05 5.75028e-15 
23.0711 -0.00188448 1.63875e-05 -0.00188448 -1.63875e-05 1.63875e-05 5.75028e-15 
23.0711 -0.00188448 1.63875e-05 -0.00188448 -1.63875e-05 1.63875e-05 5.75028e-15 
23.1202 -0.00187646 1.62829e-05 -0.00187646 -1.62829e-05 1.62829e-05 4.99665e-15 
23.1202 -0.00187646 1.62829e-05 -0.00187646 -1.62829e-05 1.62829e-05 4.99665e-15 
23.1202 -0.00187646 1.62829e-05 -0.00187646 -1.62829e-05 1.62829e-05 4.99665e-15 
23.1692 -0.00186849 1.61793e-05 -0.00186849 -1.61793e-05 1.61793e-05 4.37757e-15 
23.1692 -0.00186849 1.61793e-05 -0.00186849 -1.61793e-05 1.61793e-05 4.37757e-15 
23.1692 -0.00186849 1.61793e-05 -0.00186849 -1.61793e-05 1.61793e-05 4.37757e-15 
23.2183 -0.00186058 1.60764e-05 -0.00186058 -1.60764e-05 1.60764e-05 3.86757e-15 
23.2183 -0.00186058 1.60764e-05 -0.00186058 -1.60764e-05 1.60764e-05 3.86757e-15 
23.2183 -0.00186058 1.60764e-05 -0.00186058 -1.60764e-05 1.60764e-05 3.86757e-15 
23.2674 -0.00185271 1.59745e-05 -0.00185271 -1.59745e-05 1.59745e-05 3.447e-15 
23.2674 -0.00185271 1.59745e-05 -0.00185271 -1.59745e-05 1.59745e-05 3.447e-15 
23.2674 -0.00185271 1.59745e-05 -0.00185271 -1.59745e-05 1.59745e-05 3.447e-15 
23.3165 -0.00184489 1.58734e-05 -0.00184489 -1.58734e-05 1.58734e-05 3.10017e-15 
23.3165 -0.00184489 1.58734e-05 -0.00184489 -1.58734e-05 1.58734e-05 3.10017e-15 
23.3165 -0.00184489 1.58734e-05 -0.00184489 -1.58734e-05 1.58734e-05 3.10017e-15 
23.3656 -0.00183713 1.57732e-05 -0.00183713 -1.57732e-05 1.57732e-05 2.81416e-15 
23.3656 -0.00183713 1.57732e-05 -0.00183713 -1.57732e-05 1.57732e-05 2.81416e-15 
23.3656 -0.00183713 1.57732e-05 -0.00183713 -1.57732e-05 1.57732e-05 2.81416e-15 
23.4147 -0.00182941 1.56738e-05 -0.00182941 -1.56738e-05 1.56738e-05 2.57758e-15 
23.4147 -0.00182941 1.56738e-05 -0.00182941 -1.56738e-05 1.56738e-05 2.57758e-15 
23.4147 -0.00182941 1.56738e-05 -0.00182941 -1.56738e-05 1.56738e-05 2.57758e-15 
23.4638 -0.00182174 1.55752e-05 -0.00182174 -1.55752e-05 1.55752e-05 2.38178e-15 
23.4638 -0.00182174 1.55752e-05 -0.00182174 -1.55752e-05 1.55752e-05 2.38178e-15 
23.4638 -0.00182174 1.55752e-05 -0.00182174 -1.55752e-05 1.55752e-05 2.38178e-15 
23.5129 -0.00181412 1.54775e-05 -0.00181412 -1.54775e-05 1.54775e-05 2.21936e-15 
23.5129 -0.00181412 1.54775e-05 -0.00181412 -1.54775e-05 1.54775e-05 2.21936e-15 
23.5129 -0.00181412 1.54775e-05 -0.00181412 -1.54775e-05 1.54775e-05 2.21936e-15 
23.5619 -0.00180655 1.53806e-05 -0.00180655 -1.53806e-05 1.53806e-05 2.08481e-15 
23.5619 -0.00180655 1.53806e-05 -0.00180655 -1.53806e-05 1.53806e-05 2.08481e-15 
23.5619 -0.00180655 1.53806e-05 -0.00180655 -1.53806e-05 1.53806e-05 2.08481e-15 
23.611 -0.00179902 1.52845e-05 -0.00179902 -1.52845e-05 1.52845e-05 1.97346e-15 
23.611 -0.00179902 1.52845e-05 -0.00179902 -1.52845e-05 1.52845e-05 1.97346e-15 
23.611 -0.00179902 1.52845e-05 -0.00179902 -1.52845e-05 1.52845e-05 1.97346e-15 
23.6601 -0.00179154 1.51892e-05 -0.00179154 -1.51892e-05 1.51892e-05 1.88055e-15 
23.6601 -0.00179154 1.51892e-05 -0.00179154 -1.51892e-05 1.51892e-05 1.88055e-15 
23.6601 -0.00179154 1.51892e-05 -0.00179154 -1.51892e-05 1.51892e-05 1.88055e-15 
23.7092 -0.00178411 1.50946e-05 -0.00178411 -1.50946e-05 1.50946e-05 1.80346e-15 
23.7092 -0.00178411 1.50946e-05 -0.00178411 -1.50946e-05 1.50946e-05 1.80346e-15 
23.7092 -0.00178411 1.50946e-05 -0.00178411 -1.50946e-05 1.50946e-05 1.80346e-15 
23.7583 -0.00177672 1.50009e-05 -0.00177672 -1.50009e-05 1.50009e-05 1.73884e-15 
23.7583 -0.00177672 1.50009e-05 -0.00177672 -1.50009e-05 1.50009e-05 1.73884e-15 
23.7583 -0.00177672 1.50009e-05 -0.00177672 -1.50009e-05 1.50009e-05 1.73884e-15 
23.8074 -0.00176938 1.49079e-05 -0.00176938 -1.49079e-05 1.49079e-05 1.68366e-15 
23.8074 -0.00176938 1.49079e-05 -0.00176938 -1.49079e-05 1.49079e-05 1.68366e-15 
23.8074 -0.00176938 1.49079e-05 -0.00176938 -1.49079e-05 1.49079e-05 1.68366e-15 
23.8565 -0.00176209 1.48158e-05 -0.00176209 -1.48158e-05 1.48158e-05 1.63183e-15 
23.8565 -0.00176209 1.48158e-05 -0.00176209 -1.48158e-05 1.48158e-05 1.63183e-15 
23.8565 -0.00176209 1.48158e-05 -0.00176209 -1.48158e-05 1.48158e-05 1.63183e-15 
23.9056 -0.00175484 1.47243e-05 -0.00175484 -1.47243e-05 1.47243e-05 1.58977e-15 
23.9056 -0.00175484 1.47243e-05 -0.00175484 -1.47243e-05 1.47243e-05 1.58977e-15 
23.9056 -0.00175484 1.47243e-05 -0.00175484 -1.47243e-05 1.47243e-05 1.58977e-15 
23.9546 -0.00174764 1.46336e-05 -0.00174764 -1.46336e-05 1.46336e-05 1.61329e-15 
23.9546 -0.00174764 1.46336e-05 -0.00174764 -1.46336e-05 1.46336e-05 1.61329e-15 
23.9546 -0.00174764 1.46336e-05 -0.00174764 -1.46336e-05 1.46336e-05 1.61329e-15 
24.0037 -0.00174047 1.45437e-05 -0.00174047 -1.45437e-05 1.45437e-05 1.66815e-15 
24.0037 -0.00174047 1.45437e-05 -0.00174047 -1.45437e-05 1.45437e-05 1.66815e-15 
24.0037 -0.00174047 1.45437e-05 -0.00174047 -1.45437e-05 1.45437e-05 1.66815e-15 
24.0528 -0.00173336 1.44545e-05 -0.00173336 -1.44545e-05 1.44545e-05 1.73223e-15 
24.0528 -0.00173336 1.44545e-05 -0.00173336 -1.44545e-05 1.44545e-05 1.73223e-15 
24.0528 -0.00173336 1.44545e-05 -0.00173336 -1.44545e-05 1.44545e-05 1.73223e-15 
24.1019 -0.00172628 1.4366e-05 -0.00172628 -1.4366e-05 1.4366e-05 1.8078e-15 
24.1019 -0.00172628 1.4366e-05 -0.00172628 -1.4366e-05 1.4366e-05 1.8078e-15 
24.1019 -0.00172628 1.4366e-05 -0.00172628 -1.4366e-05 1.4366e-05 1.8078e-15 
24.151 -0.00171925 1.42783e-05 -0.00171925 -1.42783e-05 1.42783e-05 1.89551e-15 
24.151 -0.00171925 1.42783e-05 -0.00171925 -1.42783e-05 1.42783e-05 1.89551e-15 
24.151 -0.00171925 1.42783e-05 -0.00171925 -1.42783e-05 1.42783e-05 1.89551e-15 
24.2001 -0.00171227 1.41913e-05 -0.00171227 -1.41913e-05 1.41913e-05 1.99981e-15 
24.2001 -0.00171227 1.41913e-05 -0.00171227 -1.41913e-05 1.41913e-05 1.99981e-15 
24.2001 -0.00171227 1.41913e-05 -0.00171227 -1.41913e-05 1.41913e-05 1.99981e-15 
24.2492 -0.00170532 1.41049e-05 -0.00170532 -1.41049e-05 1.41049e-05 2.12384e-15 
24.2492 -0.00170532 1.41049e-05 -0.00170532 -1.41049e-05 1.41049e-05 2.12384e-15 
24.2492 -0.00170532 1.41049e-05 -0.00170532 -1.41049e-05 1.41049e-05 2.12384e-15 
24.2983 -0.00169842 1.40193e-05 -0.00169842 -1.40193e-05 1.40193e-05 2.27249e-15 
24.2983 -0.00169842 1.40193e-05 -0.00169842 -1.40193e-05 1.40193e-05 2.27249e-15 
24.2983 -0.00169842 1.40193e-05 -0.00169842 -1.40193e-05 1.40193e-05 2.27249e-15 
24.3473 -0.00169156 1.39344e-05 -0.00169156 -1.39344e-05 1.39344e-05 2.45171e-15 
24.3473 -0.00169156 1.39344e-05 -0.00169156 -1.39344e-05 1.39344e-05 2.45171e-15 
24.3473 -0.00169156 1.39344e-05 -0.00169156 -1.39344e-05 1.39344e-05 2.45171e-15 
24.3964 -0.00168474 1.38501e-05 -0.00168474 -1.38501e-05 1.38501e-05 2.66757e-15 
24.3964 -0.00168474 1.38501e-05 -0.00168474 -1.38501e-05 1.38501e-05 2.66757e-15 
24.3964 -0.00168474 1.38501e-05 -0.00168474 -1.38501e-05 1.38501e-05 2.66757e-15 
24.4455 -0.00167796 1.37665e-05 -0.00167796 -1.37665e-05 1.37665e-05 2.92886e-15 
24.4455 -0.00167796 1.37665e-05 -0.00167796 -1.37665e-05 1.37665e-05 2.92886e-15 
24.4455 -0.00167796 1.37665e-05 -0.00167796 -1.37665e-05 1.37665e-05 2.92886e-15 
24.4946 -0.00167123 1.36836e-05 -0.00167123 -1.36836e-05 1.36836e-05 3.24599e-15 
24.4946 -0.00167123 1.36836e-05 -0.00167123 -1.36836e-05 1.36836e-05 3.24599e-15 
24.4946 -0.00167123 1.36836e-05 -0.00167123 -1.36836e-05 1.36836e-05 3.24599e-15 
24.5437 -0.00166453 1.36014e-05 -0.00166453 -1.36014e-05 1.36014e-05 3.63067e-15 
24.5437 -0.00166453 1.36014e-05 -0.00166453 -1.36014e-05 1.36014e-05 3.63067e-15 
24.5437 -0.00166453 1.36014e-05 -0.00166453 -1.36014e-05 1.36014e-05 3.63067e-15 
24.5928 -0.00165788 1.35198e-05 -0.00165788 -1.35198e-05 1.35198e-05 4.09818e-15 
24.5928 -0.00165788 1.35198e-05 -0.00165788 -1.35198e-05 1.35198e-05 4.09818e-15 
24.5928 -0.00165788 1.35198e-05 -0.00165788 -1.35198e-05 1.35198e-05 4.09818e-15 
24.6419 -0.00165126 1.34389e-05 -0.00165126 -1.34389e-05 1.34389e-05 4.66424e-15 
24.6419 -0.00165126 1.34389e-05 -0.00165126 -1.34389e-05 1.34389e-05 4.66424e-15 
24.6419 -0.00165126 1.34389e-05 -0.00165126 -1.34389e-05 1.34389e-05 4.66424e-15 
24.691 -0.00164468 1.33586e-05 -0.00164468 -1.33586e-05 1.33586e-05 5.34739e-15 
24.691 -0.00164468 1.33586e-05 -0.00164468 -1.33586e-05 1.33586e-05 5.34739e-15 
24.691 -0.00164468 1.33586e-05 -0.00164468 -1.33586e-05 1.33586e-05 5.34739e-15 
24.74 -0.00163814 1.3279e-05 -0.00163814 -1.3279e-05 1.3279e-05 6.16792e-15 
24.74 -0.00163814 1.3279e-05 -0.00163814 -1.3279e-05 1.3279e-05 6.16792e-15 
24.74 -0.00163814 1.3279e-05 -0.00163814 -1.3279e-05 1.3279e-05 6.16792e-15 
24.7891 -0.00163165 1.31999e-05 -0.00163165 -1.31999e-05 1.31999e-05 7.14489e-15 
24.7891 -0.00163165 1.31999e-05 -0.00163165 -1.31999e-05 1.31999e-05 7.14489e-15 
24.7891 -0.00163165 1.31999e-05 -0.00163165 -1.31999e-05 1.31999e-05 7.14489e-15 
24.8382 -0.00162519 1.31216e-05 -0.00162519 -1.31216e-05 1.31216e-05 8.29588e-15 
24.8382 -0.00162519 1.31216e-05 -0.00162519 -1.31216e-05 1.31216e-05 8.29588e-15 
24.8382 -0.00162519 1.31216e-05 -0.00162519 -1.31216e-05 1.31216e-05 8.29588e-15 
24.8873 -0.00161877 1.30438e-05 -0.00161877 -1.30438e-05 1.30438e-05 9.63346e-15 
24.8873 -0.00161877 1.30438e-05 -0.00161877 -1.30438e-05 1.30438e-05 9.63346e-15 
24.8873 -0.00161877 1.30438e-05 -0.00161877 -1.30438e-05 1.30438e-05 9.63346e-15 
24.9364 -0.00161238 1.29666e-05 -0.00161238 -1.29666e-05 1.29666e-05 1.11749e-14 
24.9364 -0.00161238 1.29666e-05 -0.00161238 -1.29666e-05 1.29666e-05 1.11749e-14 
24.9364 -0.00161238 1.29666e-05 -0.00161238 -1.29666e-05 1.29666e-05 1.11749e-14 
24.9855 -0.00160604 1.28901e-05 -0.00160604 -1.28901e-05 1.28901e-05 1.297e-14 
24.9855 -0.00160604 1.28901e-05 -0.00160604 -1.28901e-05 1.28901e-05 1.297e-14 
24.9855 -0.00160604 1.28901e-05 -0.00160604 -1.28901e-05 1.28901e-05 1.297e-14 
25.0346 -0.00159973 1.28142e-05 -0.00159973 -1.28142e-05 1.28142e-05 1.51904e-14 
25.0346 -0.00159973 1.28142e-05 -0.00159973 -1.28142e-05 1.28142e-05 1.51904e-14 
25.0346 -0.00159973 1.28142e-05 -0.00159973 -1.28142e-05 1.28142e-05 1.51904e-14 
25.0837 -0.00159346 1.27388e-05 -0.00159346 -1.27388e-05 1.27388e-05 1.78268e-14 
25.0837 -0.00159346 1.27388e-05 -0.00159346 -1.27388e-05 1.27388e-05 1.78268e-14 
25.0837 -0.00159346 1.27388e-05 -0.00159346 -1.27388e-05 1.27388e-05 1.78268e-14 
25.1327 -0.00158722 -1.26641e-05 -0.00158722 -1.26641e-05 -0 -0 
25.1327 -0.00158722 -1.26641e-05 -0.00158722 -1.26641e-05 -0 -0 
25.1327 -0.00158722 -1.26641e-05 -0.00158722 -1.26641e-05 -0 -0 
-25.0837 -0.00159346 -1.27388e-05 -0.00159346 1.27388e-05 1.27388e-05 1.78268e-14 
-25.0837 -0.00159346 -1.27388e-05 -0.00159346 1.27388e-05 1.27388e-05 1.78268e-14 
-25.0837 -0.00159346 -1.27388e-05 -0.00159346 1.27388e-05 1.27388e-05 1.78268e-14 
-25.0346 -0.00159973 -1.28142e-05 -0.00159973 1.28142e-05 1.28142e-05 1.51904e-14 
-25.0346 -0.00159973 -1.28142e-05 -0.00159973 1.28142e-05 1.28142e-05 1.51904e-14 
-25.0346 -0.00159973 -1.28142e-05 -0.00159973 1.28142e-05 1.28142e-05 1.51904e-14 
-24.9855 -0.00160604 -1.28901e-05 -0.00160604 1.28901e-05 1.28901e-05 1.297e-14 
-24.9855 -0.00160604 -1.28901e-05 -0.00160604 1.28901e-05 1.28901e-05 1.297e-14 
-24.9855 -0.00160604 -1.28901e-05 -0.00160604 1.28901e-05 1.28901e-05 1.297e-14 
-24.9364 -0.00161238 -1.29666e-05 -0.00161238 1.29666e-05 1.29666e-05 1.11749e-14 
-24.9364 -0.00161238 -1.29666e-05 -0.00161238 1.29666e-05 1.29666e-05 1.11749e-14 
-24.9364 -0.00161238 -1.29666e-05 -0.00161238 1.29666e-05 1.29666e-05 1.11749e-14 
-24.8873 -0.00161877 -1.30438e-05 -0.00161877 1.30438e-05 1.30438e-05 9.63346e-15 
-24.8873 -0.00161877 -1.30438e-05 -0.00161877 1.30438e-05 1.30438e-05 9.63346e-15 
-24.8873 -0.00161877 -1.30438e-05 -0.00161877 1.30438e-05 1.30438e-05 9.63346e-15 
-24.8382 -0.00162519 -1.31216e-05 -0.00162519 1.31216e-05 1.31216e-05 8.29588e-15 
-24.8382 -0.00162519 -1.31216e-05 -0.00162519 1.31216e-05 1.31216e-05 8.29588e-15 
-24.8382 -0.00162519 -1.31216e-05 -0.00162519 1.31216e-05 1.31216e-05 8.29588e-15 
-24.7891 -0.00163165 -1.31999e-05 -0.00163165 1.31999e-05 1.31999e-05 7.14489e-15 
-24.7891 -0.00163165 -1.31999e-05 -0.00163165 1.31999e-05 1.31999e-05 7.14489e-15 
-24.7891 -0.00163165 -1.31999e-05 -0.00163165 1.31999e-05 1.31999e-05 7.14489e-15 
-24.74 -0.00163814 -1.3279e-05 -0.00163814 1.3279e-05 1.3279e-05 6.16792e-15 
-24.74 -0.00163814 -1.3279e-05 -0.00163814 1.3279e-05 1.3279e-05 6.16792e-15 
-24.74 -0.00163814 -1.3279e-05 -0.00163814 1.3279e-05 1.3279e-05 6.16792e-15 
-24.691 -0.00164468 -1.33586e-05 -0.00164468 1.33586e-05 1.33586e-05 5.34739e-15 
-24.691 -0.00164468 -1.33586e-05 -0.00164468 1.33586e-05 1.33586e-05 5.34739e-15 
-24.691 -0.00164468 -1.33586e-05 -0.00164468 1.33586e-05 1.33586e-05 5.34739e-15 
-24.6419 -0.00165126 -1.34389e-05 -0.00165126 1.34389e-05 1.34389e-05 4.66424e-15 
-24.6419 -0.00165126 -1.34389e-05 -0.00165126 1.34389e-05 1.34389e-05 4.66424e-15 
-24.6419 -0.00165126 -1.34389e-05 -0.00165126 1.34389e-05 1.34389e-05 4.66424e-15 
-24.5928 -0.00165788 -1.35198e-05 -0.00165788 1.35198e-05 1.35198e-05 4.09818e-15 
-24.5928 -0.00165788 -1.35198e-05 -0.00165788 1.35198e-05 1.35198e-05 4.09818e-15 
-24.5928 -0.00165788 -1.35198e-05 -0.00165788 1.35198e-05 1.35198e-05 4.09818e-15 
-24.5437 -0.00166453 -1.36014e-05 -0.00166453 1.36014e-05 1.36014e-05 3.63067e-15 
-24.5437 -0.00166453 -1.36014e-05 -0.00166453 1.36014e-05 1.36014e-05 3.63067e-15 
-24.5437 -0.00166453 -1.36014e-05 -0.00166453 1.36014e-05 1.36014e-05 3.63067e-15 
-24.4946 -0.00167123 -1.36836e-05 -0.00167123 1.36836e-05 1.36836e-05 3.24599e-15 
-24.4946 -0.00167123 -1.36836e-05 -0.00167123 1.36836e-05 1.36836e-05 3.24599e-15 
-24.4946 -0.00167123 -1.36836e-05 -0.00167123 1.36836e-05 1.36836e-05 3.24599e-15 
-24.4455 -0.00167796 -1.37665e-05 -0.00167796 1.37665e-05 1.37665e-05 2.92886e-15 
-24.4455 -0.00167796 -1.37665e-05 -0.00167796 1.37665e-05 1.37665e-05 2.92886e-15 
-24.4455 -0.00167796 -1.37665e-05 -0.00167796 1.37665e-05 1.37665e-05 2.92886e-15 
-24.3964 -0.00168474 -1.38501e-05 -0.00168474 1.38501e-05 1.38501e-05 2.66757e-15 
-24.3964 -0.00168474 -1.38501e-05 -0.00168474 1.38501e-05 1.38501e-05 2.66757e-15 
-24.3964 -0.00168474 -1.38501e-05 -0.00168474 1.38501e-05 1.38501e-05 2.66757e-15 
-24.3473 -0.00169156 -1.39344e-05 -0.00169156 1.39344e-05 1.39344e-05 2.45171e-15 
-24.3473 -0.00169156 -1.39344e-05 -0.00169156 1.39344e-05 1.39344e-05 2.45171e-15 
-24.3473 -0.00169156 -1.39344e-05 -0.00169156 1.39344e-05 1.39344e-05 2.45171e-15 
-24.2983 -0.00169842 -1.40193e-05 -0.00169842 1.40193e-05 1.40193e-05 2.27249e-15 
-24.2983 -0.00169842 -1.40193e-05 -0.00169842 1.40193e-05 1.40193e-05 2.27249e-15 
-24.2983 -0.00169842 -1.40193e-05 -0.00169842 1.40193e-05 1.40193e-05 2.27249e-15 
-24.2492 -0.00170532 -1.41049e-05 -0.00170532 1.41049e-05 1.41049e-05 2.12384e-15 
-24.2492 -0.00170532 -1.41049e-05 -0.00170532 1.41049e-05 1.41049e-05 2.12384e-15 
-24.2492 -0.00170532 -1.41049e-05 -0.00170532 1.41049e-05 1.41049e-05 2.12384e-15 
-24.2001 -0.00171227 -1.41913e-05 -0.00171227 1.41913e-05 1.41913e-05 1.99981e-15 
-24.2001 -0.00171227 -1.41913e-05 -0.00171227 1.41913e-05 1.41913e-05 1.99981e-15 
-24.2001 -0.00171227 -1.41913e-05 -0.00171227 1.41913e-05 1.41913e-05 1.99981e-15 
-24.151 -0.00171925 -1.42783e-05 -0.00171925 1.42783e-05 1.42783e-05 1.89551e-15 
-24.151 -0.00171925 -1.42783e-05 -0.00171925 1.42783e-05 1.42783e-05 1.89551e-15 
-24.151 -0.00171925 -1.42783e-05 -0.00171925 1.42783e-05 1.42783e-05 1.89551e-15 
-24.1019 -0.00172628 -1.4366e-05 -0.00172628 1.4366e-05 1.4366e-05 1.8078e-15 
-24.1019 -0.00172628 -1.4366e-05 -0.00172628 1.4366e-05 1.4366e-05 1.8078e-15 
-24.1019 -0.00172628 -1.4366e-05 -0.00172628 1.4366e-05 1.4366e-05 1.8078e-15 
-24.0528 -0.00173336 -1.44545e-05 -0.00173336 1.44545e-05 1.44545e-05 1.73223e-15 
-24.0528 -0.00173336 -1.44545e-05 -0.00173336 1.44545e-05 1.44545e-05 1.73223e-15 
-24.0528 -0.00173336 -1.44545e-05 -0.00173336 1.44545e-05 1.44545e-05 1.73223e-15 
-24.0037 -0.00174047 -1.45437e-05 -0.00174047 1.45437e-05 1.45437e-05 1.66815e-15 
-24.0037 -0.00174047 -1.45437e-05 -0.00174047 1.45437e-05 1.45437e-05 1.66815e-15 
-24.0037 -0.00174047 -1.45437e-05 -0.00174047 1.45437e-05 1.45437e-05 1.66815e-15 
-23.9546 -0.00174764 -1.46336e-05 -0.00174764 1.46336e-05 1.46336e-05 1.61329e-15 
-23.9546 -0.00174764 -1.46336e-05 -0.00174764 1.46336e-05 1.46336e-05 1.61329e-15 
-23.9546 -0.00174764 -1.46336e-05 -0.00174764 1.46336e-05 1.46336e-05 1.61329e-15 
-23.9056 -0.00175484 -1.47243e-05 -0.00175484 1.47243e-05 1.47243e-05 1.58977e-15 
-23.9056 -0.00175484 -1.47243e-05 -0.00175484 1.47243e-05 1.47243e-05 1.58977e-15 
-23.9056 -0.00175484 -1.47243e-05 -0.00175484 1.47243e-05 1.47243e-05 1.58977e-15 
-23.8565 -0.00176209 -1.48158e-05 -0.00176209 1.48158e-05 1.48158e-05 1.63183e-15 
-23.8565 -0.00176209 -1.48158e-05 -0.00176209 1.48158e-05 1.48158e-05 1.63183e-15 
-23.8565 -0.00176209 -1.48158e-05 -0.00176209 1.48158e-05 1.48158e-05 1.63183e-15 
-23.8074 -0.00176938 -1.49079e-05 -0.00176938 1.49079e-05 1.49079e-05 1.68366e-15 
-23.8074 -0.00176938 -1.49079e-05 -0.00176938 1.49079e-05 1.49079e-05 1.68366e-15 
-23.8074 -0.00176938 -1.49079e-05 -0.00176938 1.49079e-05 1.49079e-05 1.68366e-15 
-23.7583 -0.00177672 -1.50009e-05 -0.00177672 1.50009e-05 1.50009e-05 1.73884e-15 
-23.7583 -0.00177672 -1.50009e-05 -0.00177672 1.50009e-05 1.50009e-05 1.73884e-15 
-23.7583 -0.00177672 -1.50009e-05 -0.00177672 1.50009e-05 1.50009e-05 1.73884e-15 
-23.7092 -0.00178411 -1.50946e-05 -0.00178411 1.50946e-05 1.50946e-05 1.80346e-15 
-23.7092 -0.00178411 -1.50946e-05 -0.00178411 1.50946e-05 1.50946e-05 1.80346e-15 
-23.7092 -0.00178411 -1.50946e-05 -0.00178411 1.50946e-05 1.50946e-05 1.80346e-15 
-23.6601 -0.00179154 -1.51892e-05 -0.00179154 1.51892e-05 1.51892e-05 1.88055e-15 
-23.6601 -0.00179154 -1.51892e-05 -0.00179154 1.51892e-05 1.51892e-05 1.88055e-15 
-23.6601 -0.00179154 -1.51892e-05 -0.00179154 1.51892e-05 1.51892e-05 1.88055e-15 
-23.611 -0.00179902 -1.52845e-05 -0.00179902 1.52845e-05 1.52845e-05 1.97346e-15 
-23.611 -0.00179902 -1.52845e-05 -0.00179902 1.52845e-05 1.52845e-05 1.97346e-15 
-23.611 -0.00179902 -1.52845e-05 -0.00179902 1.52845e-05 1.52845e-05 1.97346e-15 
-23.5619 -0.00180655 -1.53806e-05 -0.00180655 1.53806e-05 1.53806e-05 2.08481e-15 
-23.5619 -0.00180655 -1.53806e-05 -0.00180655 1.53806e-05 1.53806e-05 2.08481e-15 
-23.5619 -0.00180655 -1.53806e-05 -0.00180655 1.53806e-05 1.53806e-05 2.08481e-15 
-23.5129 -0.00181412 -1.54775e-05 -0.00181412 1.54775e-05 1.54775e-05 2.21936e-15 
-23.5129 -0.00181412 -1.54775e-05 -0.00181412 1.54775e-05 1.54775e-05 2.21936e-15 
-23.5129 -0.00181412 -1.54775e-05 -0.00181412 1.54775e-05 1.54775e-05 2.21936e-15 
-23.4638 -0.00182174 -1.55752e-05 -0.00182174 1.55752e-05 1.55752e-05 2.38178e-15 
-23.4638 -0.00182174 -1.55752e-05 -0.00182174 1.55752e-05 1.55752e-05 2.38178e-15 
-23.4638 -0.00182174 -1.55752e-05 -0.00182174 1.55752e-05 1.55752e-05 2.38178e-15 
-23.4147 -0.00182941 -1.56738e-05 -0.00182941 1.56738e-05 1.56738e-05 2.57758e-15 
-23.4147 -0.00182941 -1.56738e-05 -0.00182941 1.56738e-05 1.56738e-05 2.57758e-15 
-23.4147 -0.00182941 -1.56738e-05 -0.00182941 1.56738e-05 1.56738e-05 2.57758e-15 
-23.3656 -0.00183713 -1.57732e-05 -0.00183713 1.57732e-05 1.57732e-05 2.81416e-15 
-23.3656 -0.00183713 -1.57732e-05 -0.00183713 1.57732e-05 1.57732e-05 2.81416e-15 
-23.3656 -0.00183713 -1.57732e-05 -0.00183713 1.57732e-05 1.57732e-05 2.81416e-15 
-23.3165 -0.00184489 -1.58734e-05 -0.00184489 1.58734e-05 1.58734e-05 3.10017e-15 
-23.3165 -0.00184489 -1.58734e-05 -0.00184489 1.58734e-05 1.58734e-05 3.10017e-15 
-23.3165 -0.00184489 -1.58734e-05 -0.00184489 1.58734e-05 1.58734e-05 3.10017e-15 
-23.2674 -0.00185271 -1.59745e-05 -0.00185271 1.59745e-05 1.59745e-05 3.447e-15 
-23.2674 -0.00185271 -1.59745e-05 -0.00185271 1.59745e-05 1.59745e-05 3.447e-15 
-23.2674 -0.00185271 -1.59745e-05 -0.00185271 1.59745e-05 1.59745e-05 3.447e-15 
-23.2183 -0.00186058 -1.60764e-05 -0.00186058 1.60764e-05 1.60764e-05 3.86757e-15 
-23.2183 -0.00186058 -1.60764e-05 -0.00186058 1.60764e-05 1.60764e-05 3.86757e-15 
-23.2183 -0.00186058 -1.60764e-05 -0.00186058 1.60764e-05 1.60764e-05 3.86757e-15 
-23.1692 -0.00186849 -1.61793e-05 -0.00186849 1.61793e-05 1.61793e-05 4.37757e-15 
-23.1692 -0.00186849 -1.61793e-05 -0.00186849 1.61793e-05 1.61793e-05 4.37757e-15 
-23.1692 -0.00186849 -1.61793e-05 -0.00186849 1.61793e-05 1.61793e-05 4.37757e-15 
-23.1202 -0.00187646 -1.62829e-05 -0.00187646 1.62829e-05 1.62829e-05 4.99665e-15 
-23.1202 -0.00187646 -1.62829e-05 -0.00187646 1.62829e-05 1.62829e-05 4.99665e-15 
-23.1202 -0.00187646 -1.62829e-05 -0.00187646 1.62829e-05 1.62829e-05 4.99665e-15 
-23.0711 -0.00188448 -1.63875e-05 -0.00188448 1.63875e-05 1.63875e-05 5.75028e-15 
-23.0711 -0.00188448 -1.63875e-05 -0.00188448 1.63875e-05 1.63875e-05 5.75028e-15 
-23.0711 -0.00188448 -1.63875e-05 -0.00188448 1.63875e-05 1.63875e-05 5.75028e-15 
-23.022 -0.00189255 -1.6493e-05 -0.00189255 1.6493e-05 1.6493e-05 6.67294e-15 
-23.022 -0.00189255 -1.6493e-05 -0.00189255 1.6493e-05 1.6493e-05 6.67294e-15 
-23.022 -0.00189255 -1.6493e-05 -0.00189255 1.6493e-05 1.6493e-05 6.67294e-15 
-22.9729 -0.00190067 -1.65994e-05 -0.00190067 1.65994e-05 1.65994e-05 7.80767e-15 
-22.9729 -0.00190067 -1.65994e-05 -0.00190067 1.65994e-05 1.65994e-05 7.80767e-15 
-22.9729 -0.00190067 -1.65994e-05 -0.00190067 1.65994e-05 1.65994e-05 7.80767e-15 
-22.9238 -0.00190884 -1.67067e-05 -0.00190884 1.67067e-05 1.67067e-05 9.20303e-15 
-22.9238 -0.00190884 -1.67067e-05 -0.00190884 1.67067e-05 1.67067e-05 9.20303e-15 
-22.9238 -0.00190884 -1.67067e-05 -0.00190884 1.67067e-05 1.67067e-05 9.20303e-15 
-22.8747 -0.00191707 -1.6815e-05 -0.00191707 1.6815e-05 1.6815e-05 1.09234e-14 
-22.8747 -0.00191707 -1.6815e-05 -0.00191707 1.6815e-05 1.6815e-05 1.09234e-14 
-22.8747 -0.00191707 -1.6815e-05 -0.00191707 1.6815e-05 1.6815e-05 1.09234e-14 
-22.8256 -0.00192535 -1.69241e-05 -0.00192535 1.69241e-05 1.69241e-05 1.29956e-14 
-22.8256 -0.00192535 -1.69241e-05 -0.00192535 1.69241e-05 1.69241e-05 1.29956e-14 
-22.8256 -0.00192535 -1.69241e-05 -0.00192535 1.69241e-05 1.69241e-05 1.29956e-14 
-22.7765 -0.00193368 -1.70343e-05 -0.00193368 1.70343e-05 1.70343e-05 1.53081e-14 
-22.7765 -0.00193368 -1.70343e-05 -0.00193368 1.70343e-05 1.70343e-05 1.53081e-14 
-22.7765 -0.00193368 -1.70343e-05 -0.00193368 1.70343e-05 1.70343e-05 1.53081e-14 
-22.7275 -0.00194207 -1.71454e-05 -0.00194207 1.71454e-05 1.71454e-05 1.72862e-14 
-22.7275 -0.00194207 -1.71454e-05 -0.00194207 1.71454e-05 1.71454e-05 1.72862e-14 
-22.7275 -0.00194207 -1.71454e-05 -0.00194207 1.71454e-05 1.71454e-05 1.72862e-14 
-22.6784 -0.00195051 -1.72574e-05 -0.00195051 1.72574e-05 1.72574e-05 1.77575e-14 
-22.6784 -0.00195051 -1.72574e-05 -0.00195051 1.72574e-05 1.72574e-05 1.77575e-14 
-22.6784 -0.00195051 -1.72574e-05 -0.00195051 1.72574e-05 1.72574e-05 1.77575e-14 
-22.6293 -0.00195901 -1.73704e-05 -0.00195901 1.73704e-05 1.73704e-05 1.57851e-14 
-22.6293 -0.00195901 -1.73704e-05 -0.00195901 1.73704e-05 1.73704e-05 1.57851e-14 
-22.6293 -0.00195901 -1.73704e-05 -0.00195901 1.73704e-05 1.73704e-05 1.57851e-14 
-22.5802 -0.00196757 -1.74845e-05 -0.00196757 1.74845e-05 1.74845e-05 1.24497e-14 
-22.5802 -0.00196757 -1.74845e-05 -0.00196757 1.74845e-05 1.74845e-05 1.24497e-14 
-22.5802 -0.00196757 -1.74845e-05 -0.00196757 1.74845e-05 1.74845e-05 1.24497e-14 
-22.5311 -0.00197618 -1.75995e-05 -0.00197618 1.75995e-05 1.75995e-05 9.19338e-15 
-22.5311 -0.00197618 -1.75995e-05 -0.00197618 1.75995e-05 1.75995e-05 9.19338e-15 
-22.5311 -0.00197618 -1.75995e-05 -0.00197618 1.75995e-05 1.75995e-05 9.19338e-15 
-22.482 -0.00198484 -1.77155e-05 -0.00198484 1.77155e-05 1.77155e-05 6.69777e-15 
-22.482 -0.00198484 -1.77155e-05 -0.00198484 1.77155e-05 1.77155e-05 6.69777e-15 
-22.482 -0.00198484 -1.77155e-05 -0.00198484 1.77155e-05 1.77155e-05 6.69777e-15 
-22.4329 -0.00199357 -1.78326e-05 -0.00199357 1.78326e-05 1.78326e-05 4.96044e-15 
-22.4329 -0.00199357 -1.78326e-05 -0.00199357 1.78326e-05 1.78326e-05 4.96044e-15 
-22.4329 -0.00199357 -1.78326e-05 -0.00199357 1.78326e-05 1.78326e-05 4.96044e-15 
-22.3838 -0.00200235 -1.79507e-05 -0.00200235 1.79507e-05 1.79507e-05 3.78885e-15 
-22.3838 -0.00200235 -1.79507e-05 -0.00200235 1.79507e-05 1.79507e-05 3.78885e-15 
-22.3838 -0.00200235 -1.79507e-05 -0.00200235 1.79507e-05 1.79507e-05 3.78885e-15 
-22.3348 -0.00201119 -1.80698e-05 -0.00201119 1.80698e-05 1.80698e-05 2.9499e-15 
-22.3348 -0.00201119 -1.80698e-05 -0.00201119 1.80698e-05 1.80698e-05 2.9499e-15 
-22.3348 -0.00201119 -1.80698e-05 -0.00201119 1.80698e-05 1.80698e-05 2.9499e-15 
-22.2857 -0.00202009 -1.819e-05 -0.00202009 1.819e-05 1.819e-05 2.37028e-15 
-22.2857 -0.00202009 -1.819e-05 -0.00202009 1.819e-05 1.819e-05 2.37028e-15 
-22.2857 -0.00202009 -1.819e-05 -0.00202009 1.819e-05 1.819e-05 2.37028e-15 
-22.2366 -0.00202905 -1.83113e-05 -0.00202905 1.83113e-05 1.83113e-05 1.9288e-15 
-22.2366 -0.00202905 -1.83113e-05 -0.00202905 1.83113e-05 1.83113e-05 1.9288e-15 
-22.2366 -0.00202905 -1.83113e-05 -0.00202905 1.83113e-05 1.83113e-05 1.9288e-15 
-22.1875 -0.00203806 -1.84336e-05 -0.00203806 1.84336e-05 1.84336e-05 1.60939e-15 
-22.1875 -0.00203806 -1.84336e-05 -0.00203806 1.84336e-05 1.84336e-05 1.60939e-15 
-22.1875 -0.00203806 -1.84336e-05 -0.00203806 1.84336e-05 1.84336e-05 1.60939e-15 
-22.1384 -0.00204714 -1.85571e-05 -0.00204714 1.85571e-05 1.85571e-05 1.34961e-15 
-22.1384 -0.00204714 -1.85571e-05 -0.00204714 1.85571e-05 1.85571e-05 1.34961e-15 
-22.1384 -0.00204714 -1.85571e-05 -0.00204714 1.85571e-05 1.85571e-05 1.34961e-15 
-22.0893 -0.00205628 -1.86816e-05 -0.00205628 1.86816e-05 1.86816e-05 1.15814e-15 
-22.0893 -0.00205628 -1.86816e-05 -0.00205628 1.86816e-05 1.86816e-05 1.15814e-15 
-22.0893 -0.00205628 -1.86816e-05 -0.00205628 1.86816e-05 1.86816e-05 1.15814e-15 
-22.0402 -0.00206548 -1.88073e-05 -0.00206548 1.88073e-05 1.88073e-05 9.97032e-16 
-22.0402 -0.00206548 -1.88073e-05 -0.00206548 1.88073e-05 1.88073e-05 9.97032e-16 
-22.0402 -0.00206548 -1.88073e-05 -0.00206548 1.88073e-05 1.88073e-05 9.97032e-16 
-21.9911 -0.00207474 -1.89341e-05 -0.00207474 1.89341e-05 1.89341e-05 8.76469e-16 
-21.9911 -0.00207474 -1.89341e-05 -0.00207474 1.89341e-05 1.89341e-05 8.76469e-16 
-21.9911 -0.00207474 -1.89341e-05 -0.00207474 1.89341e-05 1.89341e-05 8.76469e-16 
-21.9421 -0.00208407 -1.9062e-05 -0.00208407 1.9062e-05 1.9062e-05 7.70217e-16 
-21.9421 -0.00208407 -1.9062e-05 -0.00208407 1.9062e-05 1.9062e-05 7.70217e-16 
-21.9421 -0.00208407 -1.9062e-05 -0.00208407 1.9062e-05 1.9062e-05 7.70217e-16 
-21.893 -0.00209346 -1.91911e-05 -0.00209346 1.91911e-05 1.91911e-05 6.88468e-16 
-21.893 -0.00209346 -1.91911e-05 -0.00209346 1.91911e-05 1.91911e-05 6.88468e-16 
-21.893 -0.00209346 -1.91911e-05 -0.00209346 1.91911e-05 1.91911e-05 6.88468e-16 
-21.8439 -0.00210291 -1.93214e-05 -0.00210291 1.93214e-05 1.93214e-05 6.14309e-16 
-21.8439 -0.00210291 -1.93214e-05 -0.00210291 1.93214e-05 1.93214e-05 6.14309e-16 
-21.8439 -0.00210291 -1.93214e-05 -0.00210291 1.93214e-05 1.93214e-05 6.14309e-16 
-21.7948 -0.00211242 -1.94528e-05 -0.00211242 1.94528e-05 1.94528e-05 5.56196e-16 
-21.7948 -0.00211242 -1.94528e-05 -0.00211242 1.94528e-05 1.94528e-05 5.56196e-16 
-21.7948 -0.00211242 -1.94528e-05 -0.00211242 1.94528e-05 1.94528e-05 5.56196e-16 
-21.7457 -0.002122 -1.95854e-05 -0.002122 1.95854e-05 1.95854e-05 5.01986e-16 
-21.7457 -0.002122 -1.95854e-05 -0.002122 1.95854e-05 1.95854e-05 5.01986e-16 
-21.7457 -0.002122 -1.95854e-05 -0.002122 1.95854e-05 1.95854e-05 5.01986e-16 
-21.6966 -0.00213165 -1.97193e-05 -0.00213165 1.97193e-05 1.97193e-05 4.58618e-16 
-21.6966 -0.00213165 -1.97193e-05 -0.00213165 1.97193e-05 1.97193e-05 4.58618e-16 
-21.6966 -0.00213165 -1.97193e-05 -0.00213165 1.97193e-05 1.97193e-05 4.58618e-16 
-21.6475 -0.00214136 -1.98544e-05 -0.00214136 1.98544e-05 1.98544e-05 4.18068e-16 
-21.6475 -0.00214136 -1.98544e-05 -0.00214136 1.98544e-05 1.98544e-05 4.18068e-16 
-21.6475 -0.00214136 -1.98544e-05 -0.00214136 1.98544e-05 1.98544e-05 4.18068e-16 
-21.5984 -0.00215114 -1.99907e-05 -0.00215114 1.99907e-05 1.99907e-05 3.85325e-16 
-21.5984 -0.00215114 -1.99907e-05 -0.00215114 1.99907e-05 1.99907e-05 3.85325e-16 
-21.5984 -0.00215114 -1.99907e-05 -0.00215114 1.99907e-05 1.99907e-05 3.85325e-16 
-21.5494 -0.00216099 -2.01282e-05 -0.00216099 2.01282e-05 2.01282e-05 3.55401e-16 
-21.5494 -0.00216099 -2.01282e-05 -0.00216099 2.01282e-05 2.01282e-05 3.55401e-16 
-21.5494 -0.00216099 -2.01282e-05 -0.00216099 2.01282e-05 2.01282e-05 3.55401e-16 
-21.5003 -0.0021709 -2.02671e-05 -0.0021709 2.02671e-05 2.02671e-05 3.30465e-16 
-21.5003 -0.0021709 -2.02671e-05 -0.0021709 2.02671e-05 2.02671e-05 3.30465e-16 
-21.5003 -0.0021709 -2.02671e-05 -0.0021709 2.02671e-05 2.02671e-05 3.30465e-16 
-21.4512 -0.00218088 -2.04072e-05 -0.00218088 2.04072e-05 2.04072e-05 3.07046e-16 
-21.4512 -0.00218088 -2.04072e-05 -0.00218088 2.04072e-05 2.04072e-05 3.07046e-16 
-21.4512 -0.00218088 -2.04072e-05 -0.00218088 2.04072e-05 2.04072e-05 3.07046e-16 
-21.4021 -0.00219093 -2.05486e-05 -0.00219093 2.05486e-05 2.05486e-05 2.87314e-16 
-21.4021 -0.00219093 -2.05486e-05 -0.00219093 2.05486e-05 2.05486e-05 2.87314e-16 
-21.4021 -0.00219093 -2.05486e-05 -0.00219093 2.05486e-05 2.05486e-05 2.87314e-16 
-21.353 -0.00220105 -2.06913e-05 -0.00220105 2.06913e-05 2.06913e-05 2.68665e-16 
-21.353 -0.00220105 -2.06913e-05 -0.00220105 2.06913e-05 2.06913e-05 2.68665e-16 
-21.353 -0.00220105 -2.06913e-05 -0.00220105 2.06913e-05 2.06913e-05 2.68665e-16 
-21.3039 -0.00221125 -2.08354e-05 -0.00221125 2.08354e-05 2.08354e-05 2.52836e-16 
-21.3039 -0.00221125 -2.08354e-05 -0.00221125 2.08354e-05 2.08354e-05 2.52836e-16 
-21.3039 -0.00221125 -2.08354e-05 -0.00221125 2.08354e-05 2.08354e-05 2.52836e-16 
-21.2548 -0.00222151 -2.09808e-05 -0.00222151 2.09808e-05 2.09808e-05 2.37874e-16 
-21.2548 -0.00222151 -2.09808e-05 -0.00222151 2.09808e-05 2.09808e-05 2.37874e-16 
-21.2548 -0.00222151 -2.09808e-05 -0.00222151 2.09808e-05 2.09808e-05 2.37874e-16 
-21.2058 -0.00223184 -2.11275e-05 -0.00223184 2.11275e-05 2.11275e-05 2.24647e-16 
-21.2058 -0.00223184 -2.11275e-05 -0.00223184 2.11275e-05 2.11275e-05 2.24647e-16 
-21.2058 -0.00223184 -2.11275e-05 -0.00223184 2.11275e-05 2.11275e-05 2.24647e-16 
-21.1567 -0.00224225 -2.12757e-05 -0.00224225 2.12757e-05 2.12757e-05 2.1272e-16 
-21.1567 -0.00224225 -2.12757e-05 -0.00224225 2.12757e-05 2.12757e-05 2.1272e-16 
-21.1567 -0.00224225 -2.12757e-05 -0.00224225 2.12757e-05 2.12757e-05 2.1272e-16 
-21.1076 -0.00225273 -2.14252e-05 -0.00225273 2.14252e-05 2.14252e-05 2.02095e-16 
-21.1076 -0.00225273 -2.14252e-05 -0.00225273 2.14252e-05 2.14252e-05 2.02095e-16 
-21.1076 -0.00225273 -2.14252e-05 -0.00225273 2.14252e-05 2.14252e-05 2.02095e-16 
-21.0585 -0.00226328 -2.15761e-05 -0.00226328 2.15761e-05 2.15761e-05 1.91904e-16 
-21.0585 -0.00226328 -2.15761e-05 -0.00226328 2.15761e-05 2.15761e-05 1.91904e-16 
-21.0585 -0.00226328 -2.15761e-05 -0.00226328 2.15761e-05 2.15761e-05 1.91904e-16 
-21.0094 -0.00227391 -2.17285e-05 -0.00227391 2.17285e-05 2.17285e-05 1.82796e-16 
-21.0094 -0.00227391 -2.17285e-05 -0.00227391 2.17285e-05 2.17285e-05 1.82796e-16 
-21.0094 -0.00227391 -2.17285e-05 -0.00227391 2.17285e-05 2.17285e-05 1.82796e-16 
-20.9603 -0.00228461 -2.18823e-05 -0.00228461 2.18823e-05 2.18823e-05 1.74557e-16 
-20.9603 -0.00228461 -2.18823e-05 -0.00228461 2.18823e-05 2.18823e-05 1.74557e-16 
-20.9603 -0.00228461 -2.18823e-05 -0.00228461 2.18823e-05 2.18823e-05 1.74557e-16 
-20.9112 -0.00229539 -2.20375e-05 -0.00229539 2.20375e-05 2.20375e-05 1.67184e-16 
-20.9112 -0.00229539 -2.20375e-05 -0.00229539 2.20375e-05 2.20375e-05 1.67184e-16 
-20.9112 -0.00229539 -2.20375e-05 -0.00229539 2.20375e-05 2.20375e-05 1.67184e-16 
-20.8621 -0.00230625 -2.21942e-05 -0.00230625 2.21942e-05 2.21942e-05 1.60245e-16 
-20.8621 -0.00230625 -2.21942e-05 -0.00230625 2.21942e-05 2.21942e-05 1.60245e-16 
-20.8621 -0.00230625 -2.21942e-05 -0.00230625 2.21942e-05 2.21942e-05 1.60245e-16 
-20.8131 -0.00231718 -2.23524e-05 -0.00231718 2.23524e-05 2.23524e-05 1.53523e-16 
-20.8131 -0.00231718 -2.23524e-05 -0.00231718 2.23524e-05 2.23524e-05 1.53523e-16 
-20.8131 -0.00231718 -2.23524e-05 -0.00231718 2.23524e-05 2.23524e-05 1.53523e-16 
-20.764 -0.00232819 -2.25122e-05 -0.00232819 2.25122e-05 2.25122e-05 1.47668e-16 
-20.764 -0.00232819 -2.25122e-05 -0.00232819 2.25122e-05 2.25122e-05 1.47668e-16 
-20.764 -0.00232819 -2.25122e-05 -0.00232819 2.25122e-05 2.25122e-05 1.47668e-16 
-20.7149 -0.00233928 -2.26734e-05 -0.00233928 2.26734e-05 2.26734e-05 1.42464e-16 
-20.7149 -0.00233928 -2.26734e-05 -0.00233928 2.26734e-05 2.26734e-05 1.42464e-16 
-20.7149 -0.00233928 -2.26734e-05 -0.00233928 2.26734e-05 2.26734e-05 1.42464e-16 
-20.6658 -0.00235045 -2.28362e-05 -0.00235045 2.28362e-05 2.28362e-05 1.37477e-16 
-20.6658 -0.00235045 -2.28362e-05 -0.00235045 2.28362e-05 2.28362e-05 1.37477e-16 
-20.6658 -0.00235045 -2.28362e-05 -0.00235045 2.28362e-05 2.28362e-05 1.37477e-16 
-20.6167 -0.0023617 -2.30006e-05 -0.0023617 2.30006e-05 2.30006e-05 1.32923e-16 
-20.6167 -0.0023617 -2.30006e-05 -0.0023617 2.30006e-05 2.30006e-05 1.32923e-16 
-20.6167 -0.0023617 -2.30006e-05 -0.0023617 2.30006e-05 2.30006e-05 1.32923e-16 
-20.5676 -0.00237303 -2.31665e-05 -0.00237303 2.31665e-05 2.31665e-05 1.28803e-16 
-20.5676 -0.00237303 -2.31665e-05 -0.00237303 2.31665e-05 2.31665e-05 1.28803e-16 
-20.5676 -0.00237303 -2.31665e-05 -0.00237303 2.31665e-05 2.31665e-05 1.28803e-16 
-20.5185 -0.00238444 -2.33341e-05 -0.00238444 2.33341e-05 2.33341e-05 1.24683e-16 
-20.5185 -0.00238444 -2.33341e-05 -0.00238444 2.33341e-05 2.33341e-05 1.24683e-16 
-20.5185 -0.00238444 -2.33341e-05 -0.00238444 2.33341e-05 2.33341e-05 1.24683e-16 
-20.4694 -0.00239593 -2.35032e-05 -0.00239593 2.35032e-05 2.35032e-05 1.21214e-16 
-20.4694 -0.00239593 -2.35032e-05 -0.00239593 2.35032e-05 2.35032e-05 1.21214e-16 
-20.4694 -0.00239593 -2.35032e-05 -0.00239593 2.35032e-05 2.35032e-05 1.21214e-16 
-20.4204 -0.00240751 -2.3674e-05 -0.00240751 2.3674e-05 2.3674e-05 1.17528e-16 
-20.4204 -0.00240751 -2.3674e-05 -0.00240751 2.3674e-05 2.3674e-05 1.17528e-16 
-20.4204 -0.00240751 -2.3674e-05 -0.00240751 2.3674e-05 2.3674e-05 1.17528e-16 
-20.3713 -0.00241917 -2.38465e-05 -0.00241917 2.38465e-05 2.38465e-05 1.14058e-16 
-20.3713 -0.00241917 -2.38465e-05 -0.00241917 2.38465e-05 2.38465e-05 1.14058e-16 
-20.3713 -0.00241917 -2.38465e-05 -0.00241917 2.38465e-05 2.38465e-05 1.14058e-16 
-20.3222 -0.00243092 -2.40207e-05 -0.00243092 2.40207e-05 2.40207e-05 1.10589e-16 
-20.3222 -0.00243092 -2.40207e-05 -0.00243092 2.40207e-05 2.40207e-05 1.10589e-16 
-20.3222 -0.00243092 -2.40207e-05 -0.00243092 2.40207e-05 2.40207e-05 1.10589e-16 
-20.2731 -0.00244275 -2.41965e-05 -0.00244275 2.41965e-05 2.41965e-05 1.07119e-16 
-20.2731 -0.00244275 -2.41965e-05 -0.00244275 2.41965e-05 2.41965e-05 1.07119e-16 
-20.2731 -0.00244275 -2.41965e-05 -0.00244275 2.41965e-05 2.41965e-05 1.07119e-16 
-20.224 -0.00245467 -2.43741e-05 -0.00245467 2.43741e-05 2.43741e-05 1.03433e-16 
-20.224 -0.00245467 -2.43741e-05 -0.00245467 2.43741e-05 2.43741e-05 1.03433e-16 
-20.224 -0.00245467 -2.43741e-05 -0.00245467 2.43741e-05 2.43741e-05 1.03433e-16 
-20.1749 -0.00246668 -2.45534e-05 -0.00246668 2.45534e-05 2.45534e-05 9.90961e-17 
-20.1749 -0.00246668 -2.45534e-05 -0.00246668 2.45534e-05 2.45534e-05 9.90961e-17 
-20.1749 -0.00246668 -2.45534e-05 -0.00246668 2.45534e-05 2.45534e-05 9.90961e-17 
-20.1258 -0.00247877 -2.47345e-05 -0.00247877 2.47345e-05 2.47345e-05 9.58435e-17 
-20.1258 -0.00247877 -2.47345e-05 -0.00247877 2.47345e-05 2.47345e-05 9.58435e-17 
-20.1258 -0.00247877 -2.47345e-05 -0.00247877 2.47345e-05 2.47345e-05 9.58435e-17 
-20.0767 -0.00249096 -2.49174e-05 -0.00249096 2.49174e-05 2.49174e-05 9.21572e-17 
-20.0767 -0.00249096 -2.49174e-05 -0.00249096 2.49174e-05 2.49174e-05 9.21572e-17 
-20.0767 -0.00249096 -2.49174e-05 -0.00249096 2.49174e-05 2.49174e-05 9.21572e-17 
-20.0277 -0.00250324 -2.5102e-05 -0.00250324 2.5102e-05 2.5102e-05 8.93383e-17 
-20.0277 -0.00250324 -2.5102e-05 -0.00250324 2.5102e-05 2.5102e-05 8.93383e-17 
-20.0277 -0.00250324 -2.5102e-05 -0.00250324 2.5102e-05 2.5102e-05 8.93383e-17 
-19.9786 -0.0025156 -2.52886e-05 -0.0025156 2.52886e-05 2.52886e-05 8.60857e-17 
-19.9786 -0.0025156 -2.52886e-05 -0.0025156 2.52886e-05 2.52886e-05 8.60857e-17 
-19.9786 -0.0025156 -2.52886e-05 -0.0025156 2.52886e-05 2.52886e-05 8.60857e-17 
-19.9295 -0.00252806 -2.54769e-05 -0.00252806 2.54769e-05 2.54769e-05 8.32667e-17 
-19.9295 -0.00252806 -2.54769e-05 -0.00252806 2.54769e-05 2.54769e-05 8.32667e-17 
-19.9295 -0.00252806 -2.54769e-05 -0.00252806 2.54769e-05 2.54769e-05 8.32667e-17 
-19.8804 -0.00254061 -2.56672e-05 -0.00254061 2.56672e-05 2.56672e-05 8.04478e-17 
-19.8804 -0.00254061 -2.56672e-05 -0.00254061 2.56672e-05 2.56672e-05 8.04478e-17 
-19.8804 -0.00254061 -2.56672e-05 -0.00254061 2.56672e-05 2.56672e-05 8.04478e-17 
-19.8313 -0.00255326 -2.58593e-05 -0.00255326 2.58593e-05 2.58593e-05 7.82794e-17 
-19.8313 -0.00255326 -2.58593e-05 -0.00255326 2.58593e-05 2.58593e-05 7.82794e-17 
-19.8313 -0.00255326 -2.58593e-05 -0.00255326 2.58593e-05 2.58593e-05 7.82794e-17 
-19.7822 -0.002566 -2.60534e-05 -0.002566 2.60534e-05 2.60534e-05 7.58942e-17 
-19.7822 -0.002566 -2.60534e-05 -0.002566 2.60534e-05 2.60534e-05 7.58942e-17 
-19.7822 -0.002566 -2.60534e-05 -0.002566 2.60534e-05 2.60534e-05 7.58942e-17 
-19.7331 -0.00257883 -2.62494e-05 -0.00257883 2.62494e-05 2.62494e-05 7.37257e-17 
-19.7331 -0.00257883 -2.62494e-05 -0.00257883 2.62494e-05 2.62494e-05 7.37257e-17 
-19.7331 -0.00257883 -2.62494e-05 -0.00257883 2.62494e-05 2.62494e-05 7.37257e-17 
-19.684 -0.00259176 -2.64474e-05 -0.00259176 2.64474e-05 2.64474e-05 7.22079e-17 
-19.684 -0.00259176 -2.64474e-05 -0.00259176 2.64474e-05 2.64474e-05 7.22079e-17 
-19.684 -0.00259176 -2.64474e-05 -0.00259176 2.64474e-05 2.64474e-05 7.22079e-17 
-19.635 -0.00260479 -2.66474e-05 -0.00260479 2.66474e-05 2.66474e-05 7.02563e-17 
-19.635 -0.00260479 -2.66474e-05 -0.00260479 2.66474e-05 2.66474e-05 7.02563e-17 
-19.635 -0.00260479 -2.66474e-05 -0.00260479 2.66474e-05 2.66474e-05 7.02563e-17 
-19.5859 -0.00261792 -2.68494e-05 -0.00261792 2.68494e-05 2.68494e-05 6.83047e-17 
-19.5859 -0.00261792 -2.68494e-05 -0.00261792 2.68494e-05 2.68494e-05 6.83047e-17 
-19.5859 -0.00261792 -2.68494e-05 -0.00261792 2.68494e-05 2.68494e-05 6.83047e-17 
-19.5368 -0.00263115 -2.70535e-05 -0.00263115 2.70535e-05 2.70535e-05 6.67869e-17 
-19.5368 -0.00263115 -2.70535e-05 -0.00263115 2.70535e-05 2.70535e-05 6.67869e-17 
-19.5368 -0.00263115 -2.70535e-05 -0.00263115 2.70535e-05 2.70535e-05 6.67869e-17 
-19.4877 -0.00264448 -2.72596e-05 -0.00264448 2.72596e-05 2.72596e-05 6.54858e-17 
-19.4877 -0.00264448 -2.72596e-05 -0.00264448 2.72596e-05 2.72596e-05 6.54858e-17 
-19.4877 -0.00264448 -2.72596e-05 -0.00264448 2.72596e-05 2.72596e-05 6.54858e-17 
-19.4386 -0.00265791 -2.74679e-05 -0.00265791 2.74679e-05 2.74679e-05 6.41848e-17 
-19.4386 -0.00265791 -2.74679e-05 -0.00265791 2.74679e-05 2.74679e-05 6.41848e-17 
-19.4386 -0.00265791 -2.74679e-05 -0.00265791 2.74679e-05 2.74679e-05 6.41848e-17 
-19.3895 -0.00267144 -2.76783e-05 -0.00267144 2.76783e-05 2.76783e-05 6.245e-17 
-19.3895 -0.00267144 -2.76783e-05 -0.00267144 2.76783e-05 2.76783e-05 6.245e-17 
-19.3895 -0.00267144 -2.76783e-05 -0.00267144 2.76783e-05 2.76783e-05 6.245e-17 
-19.3404 -0.00268508 -2.78908e-05 -0.00268508 2.78908e-05 2.78908e-05 6.1149e-17 
-19.3404 -0.00268508 -2.78908e-05 -0.00268508 2.78908e-05 2.78908e-05 6.1149e-17 
-19.3404 -0.00268508 -2.78908e-05 -0.00268508 2.78908e-05 2.78908e-05 6.1149e-17 
-19.2913 -0.00269882 -2.81055e-05 -0.00269882 2.81055e-05 2.81055e-05 5.9848e-17 
-19.2913 -0.00269882 -2.81055e-05 -0.00269882 2.81055e-05 2.81055e-05 5.9848e-17 
-19.2913 -0.00269882 -2.81055e-05 -0.00269882 2.81055e-05 2.81055e-05 5.9848e-17 
-19.2423 -0.00271267 -2.83225e-05 -0.00271267 2.83225e-05 2.83225e-05 5.87638e-17 
-19.2423 -0.00271267 -2.83225e-05 -0.00271267 2.83225e-05 2.83225e-05 5.87638e-17 
-19.2423 -0.00271267 -2.83225e-05 -0.00271267 2.83225e-05 2.83225e-05 5.87638e-17 
-19.1932 -0.00272663 -2.85416e-05 -0.00272663 2.85416e-05 2.85416e-05 5.76796e-17 
-19.1932 -0.00272663 -2.85416e-05 -0.00272663 2.85416e-05 2.85416e-05 5.76796e-17 
-19.1932 -0.00272663 -2.85416e-05 -0.00272663 2.85416e-05 2.85416e-05 5.76796e-17 
-19.1441 -0.00274069 -2.87631e-05 -0.00274069 2.87631e-05 2.87631e-05 5.65954e-17 
-19.1441 -0.00274069 -2.87631e-05 -0.00274069 2.87631e-05 2.87631e-05 5.65954e-17 
-19.1441 -0.00274069 -2.87631e-05 -0.00274069 2.87631e-05 2.87631e-05 5.65954e-17 
-19.095 -0.00275486 -2.89868e-05 -0.00275486 2.89868e-05 2.89868e-05 5.52943e-17 
-19.095 -0.00275486 -2.89868e-05 -0.00275486 2.89868e-05 2.89868e-05 5.52943e-17 
-19.095 -0.00275486 -2.89868e-05 -0.00275486 2.89868e-05 2.89868e-05 5.52943e-17 
-19.0459 -0.00276914 -2.92129e-05 -0.00276914 2.92129e-05 2.92129e-05 5.44269e-17 
-19.0459 -0.00276914 -2.92129e-05 -0.00276914 2.92129e-05 2.92129e-05 5.44269e-17 
-19.0459 -0.00276914 -2.92129e-05 -0.00276914 2.92129e-05 2.92129e-05 5.44269e-17 
-18.9968 -0.00278354 -2.94413e-05 -0.00278354 2.94413e-05 2.94413e-05 5.33427e-17 
-18.9968 -0.00278354 -2.94413e-05 -0.00278354 2.94413e-05 2.94413e-05 5.33427e-17 
-18.9968 -0.00278354 -2.94413e-05 -0.00278354 2.94413e-05 2.94413e-05 5.33427e-17 
-18.9477 -0.00279805 -2.96722e-05 -0.00279805 2.96722e-05 2.96722e-05 5.22585e-17 
-18.9477 -0.00279805 -2.96722e-05 -0.00279805 2.96722e-05 2.96722e-05 5.22585e-17 
-18.9477 -0.00279805 -2.96722e-05 -0.00279805 2.96722e-05 2.96722e-05 5.22585e-17 
-18.8986 -0.00281267 -2.99054e-05 -0.00281267 2.99054e-05 2.99054e-05 5.1608e-17 
-18.8986 -0.00281267 -2.99054e-05 -0.00281267 2.99054e-05 2.99054e-05 5.1608e-17 
-18.8986 -0.00281267 -2.99054e-05 -0.00281267 2.99054e-05 2.99054e-05 5.1608e-17 
-18.8496 -0.0028274 -3.01411e-05 -0.0028274 3.01411e-05 3.01411e-05 5.07407e-17 
-18.8496 -0.0028274 -3.01411e-05 -0.0028274 3.01411e-05 3.01411e-05 5.07407e-17 
-18.8496 -0.0028274 -3.01411e-05 -0.0028274 3.01411e-05 3.01411e-05 5.07407e-17 
-18.8005 -0.00284225 -3.03793e-05 -0.00284225 3.03793e-05 3.03793e-05 4.96565e-17 
-18.8005 -0.00284225 -3.03793e-05 -0.00284225 3.03793e-05 3.03793e-05 4.96565e-17 
-18.8005 -0.00284225 -3.03793e-05 -0.00284225 3.03793e-05 3.03793e-05 4.96565e-17 
-18.7514 -0.00285722 -3.062e-05 -0.00285722 3.062e-05 3.062e-05 4.90059e-17 
-18.7514 -0.00285722 -3.062e-05 -0.00285722 3.062e-05 3.062e-05 4.90059e-17 
-18.7514 -0.00285722 -3.062e-05 -0.00285722 3.062e-05 3.062e-05 4.90059e-17 
-18.7023 -0.00287231 -3.08633e-05 -0.00287231 3.08633e-05 3.08633e-05 4.81386e-17 
-18.7023 -0.00287231 -3.08633e-05 -0.00287231 3.08633e-05 3.08633e-05 4.81386e-17 
-18.7023 -0.00287231 -3.08633e-05 -0.00287231 3.08633e-05 3.08633e-05 4.81386e-17 
-18.6532 -0.00288752 -3.11092e-05 -0.00288752 3.11092e-05 3.11092e-05 4.74881e-17 
-18.6532 -0.00288752 -3.11092e-05 -0.00288752 3.11092e-05 3.11092e-05 4.74881e-17 
-18.6532 -0.00288752 -3.11092e-05 -0.00288752 3.11092e-05 3.11092e-05 4.74881e-17 
-18.6041 -0.00290285 -3.13576e-05 -0.00290285 3.13576e-05 3.13576e-05 4.68375e-17 
-18.6041 -0.00290285 -3.13576e-05 -0.00290285 3.13576e-05 3.13576e-05 4.68375e-17 
-18.6041 -0.00290285 -3.13576e-05 -0.00290285 3.13576e-05 3.13576e-05 4.68375e-17 
-18.555 -0.0029183 -3.16088e-05 -0.0029183 3.16088e-05 3.16088e-05 4.6187e-17 
-18.555 -0.0029183 -3.16088e-05 -0.0029183 3.16088e-05 3.16088e-05 4.6187e-17 
-18.555 -0.0029183 -3.16088e-05 -0.0029183 3.16088e-05 3.16088e-05 4.6187e-17 
-18.5059 -0.00293388 -3.18626e-05 -0.00293388 3.18626e-05 3.18626e-05 4.57533e-17 
-18.5059 -0.00293388 -3.18626e-05 -0.00293388 3.18626e-05 3.18626e-05 4.57533e-17 
-18.5059 -0.00293388 -3.18626e-05 -0.00293388 3.18626e-05 3.18626e-05 4.57533e-17 
-18.4569 -0.00294958 -3.21192e-05 -0.00294958 3.21192e-05 3.21192e-05 4.4886e-17 
-18.4569 -0.00294958 -3.21192e-05 -0.00294958 3.21192e-05 3.21192e-05 4.4886e-17 
-18.4569 -0.00294958 -3.21192e-05 -0.00294958 3.21192e-05 3.21192e-05 4.4886e-17 
-18.4078 -0.00296541 -3.23785e-05 -0.00296541 3.23785e-05 3.23785e-05 4.40186e-17 
-18.4078 -0.00296541 -3.23785e-05 -0.00296541 3.23785e-05 3.23785e-05 4.40186e-17 
-18.4078 -0.00296541 -3.23785e-05 -0.00296541 3.23785e-05 3.23785e-05 4.40186e-17 
-18.3587 -0.00298137 -3.26406e-05 -0.00298137 3.26406e-05 3.26406e-05 4.35849e-17 
-18.3587 -0.00298137 -3.26406e-05 -0.00298137 3.26406e-05 3.26406e-05 4.35849e-17 
-18.3587 -0.00298137 -3.26406e-05 -0.00298137 3.26406e-05 3.26406e-05 4.35849e-17 
-18.3096 -0.00299745 -3.29056e-05 -0.00299745 3.29056e-05 3.29056e-05 4.31512e-17 
-18.3096 -0.00299745 -3.29056e-05 -0.00299745 3.29056e-05 3.29056e-05 4.31512e-17 
-18.3096 -0.00299745 -3.29056e-05 -0.00299745 3.29056e-05 3.29056e-05 4.31512e-17 
-18.2605 -0.00301367 -3.31734e-05 -0.00301367 3.31734e-05 3.31734e-05 4.25007e-17 
-18.2605 -0.00301367 -3.31734e-05 -0.00301367 3.31734e-05 3.31734e-05 4.25007e-17 
-18.2605 -0.00301367 -3.31734e-05 -0.00301367 3.31734e-05 3.31734e-05 4.25007e-17 
-18.2114 -0.00303001 -3.34442e-05 -0.00303001 3.34442e-05 3.34442e-05 4.16334e-17 
-18.2114 -0.00303001 -3.34442e-05 -0.00303001 3.34442e-05 3.34442e-05 4.16334e-17 
-18.2114 -0.00303001 -3.34442e-05 -0.00303001 3.34442e-05 3.34442e-05 4.16334e-17 
-18.1623 -0.0030465 -3.37179e-05 -0.0030465 3.37179e-05 3.37179e-05 4.11997e-17 
-18.1623 -0.0030465 -3.37179e-05 -0.0030465 3.37179e-05 3.37179e-05 4.11997e-17 
-18.1623 -0.0030465 -3.37179e-05 -0.0030465 3.37179e-05 3.37179e-05 4.11997e-17 
-18.1132 -0.00306311 -3.39947e-05 -0.00306311 3.39947e-05 3.39947e-05 4.09828e-17 
-18.1132 -0.00306311 -3.39947e-05 -0.00306311 3.39947e-05 3.39947e-05 4.09828e-17 
-18.1132 -0.00306311 -3.39947e-05 -0.00306311 3.39947e-05 3.39947e-05 4.09828e-17 
-18.0642 -0.00307987 -3.42744e-05 -0.00307987 3.42744e-05 3.42744e-05 4.01155e-17 
-18.0642 -0.00307987 -3.42744e-05 -0.00307987 3.42744e-05 3.42744e-05 4.01155e-17 
-18.0642 -0.00307987 -3.42744e-05 -0.00307987 3.42744e-05 3.42744e-05 4.01155e-17 
-18.0151 -0.00309676 -3.45573e-05 -0.00309676 3.45573e-05 3.45573e-05 3.98986e-17 
-18.0151 -0.00309676 -3.45573e-05 -0.00309676 3.45573e-05 3.45573e-05 3.98986e-17 
-18.0151 -0.00309676 -3.45573e-05 -0.00309676 3.45573e-05 3.45573e-05 3.98986e-17 
-17.966 -0.00311379 -3.48433e-05 -0.00311379 3.48433e-05 3.48433e-05 3.9465e-17 
-17.966 -0.00311379 -3.48433e-05 -0.00311379 3.48433e-05 3.48433e-05 3.9465e-17 
-17.966 -0.00311379 -3.48433e-05 -0.00311379 3.48433e-05 3.48433e-05 3.9465e-17 
-17.9169 -0.00313096 -3.51324e-05 -0.00313096 3.51324e-05 3.51324e-05 3.90313e-17 
-17.9169 -0.00313096 -3.51324e-05 -0.00313096 3.51324e-05 3.51324e-05 3.90313e-17 
-17.9169 -0.00313096 -3.51324e-05 -0.00313096 3.51324e-05 3.51324e-05 3.90313e-17 
-17.8678 -0.00314828 -3.54248e-05 -0.00314828 3.54248e-05 3.54248e-05 3.83808e-17 
-17.8678 -0.00314828 -3.54248e-05 -0.00314828 3.54248e-05 3.54248e-05 3.83808e-17 
-17.8678 -0.00314828 -3.54248e-05 -0.00314828 3.54248e-05 3.54248e-05 3.83808e-17 
-17.8187 -0.00316574 -3.57204e-05 -0.00316574 3.57204e-05 3.57204e-05 3.79471e-17 
-17.8187 -0.00316574 -3.57204e-05 -0.00316574 3.57204e-05 3.57204e-05 3.79471e-17 
-17.8187 -0.00316574 -3.57204e-05 -0.00316574 3.57204e-05 3.57204e-05 3.79471e-17 
-17.7696 -0.00318334 -3.60194e-05 -0.00318334 3.60194e-05 3.60194e-05 3.75134e-17 
-17.7696 -0.00318334 -3.60194e-05 -0.00318334 3.60194e-05 3.60194e-05 3.75134e-17 
-17.7696 -0.00318334 -3.60194e-05 -0.00318334 3.60194e-05 3.60194e-05 3.75134e-17 
-17.7205 -0.00320109 -3.63216e-05 -0.00320109 3.63216e-05 3.63216e-05 3.72966e-17 
-17.7205 -0.00320109 -3.63216e-05 -0.00320109 3.63216e-05 3.63216e-05 3.72966e-17 
-17.7205 -0.00320109 -3.63216e-05 -0.00320109 3.63216e-05 3.63216e-05 3.72966e-17 
-17.6715 -0.003219 -3.66273e-05 -0.003219 3.66273e-05 3.66273e-05 3.64292e-17 
-17.6715 -0.003219 -3.66273e-05 -0.003219 3.66273e-05 3.66273e-05 3.64292e-17 
-17.6715 -0.003219 -3.66273e-05 -0.003219 3.66273e-05 3.66273e-05 3.64292e-17 
-17.6224 -0.00323705 -3.69365e-05 -0.00323705 3.69365e-05 3.69365e-05 3.64292e-17 
-17.6224 -0.00323705 -3.69365e-05 -0.00323705 3.69365e-05 3.69365e-05 3.64292e-17 
-17.6224 -0.00323705 -3.69365e-05 -0.00323705 3.69365e-05 3.69365e-05 3.64292e-17 
-17.5733 -0.00325525 -3.72491e-05 -0.00325525 3.72491e-05 3.72491e-05 3.62124e-17 
-17.5733 -0.00325525 -3.72491e-05 -0.00325525 3.72491e-05 3.72491e-05 3.62124e-17 
-17.5733 -0.00325525 -3.72491e-05 -0.00325525 3.72491e-05 3.72491e-05 3.62124e-17 
-17.5242 -0.00327361 -3.75652e-05 -0.00327361 3.75652e-05 3.75652e-05 3.55618e-17 
-17.5242 -0.00327361 -3.75652e-05 -0.00327361 3.75652e-05 3.75652e-05 3.55618e-17 
-17.5242 -0.00327361 -3.75652e-05 -0.00327361 3.75652e-05 3.75652e-05 3.55618e-17 
-17.4751 -0.00329213 -3.7885e-05 -0.00329213 3.7885e-05 3.7885e-05 3.49113e-17 
-17.4751 -0.00329213 -3.7885e-05 -0.00329213 3.7885e-05 3.7885e-05 3.49113e-17 
-17.4751 -0.00329213 -3.7885e-05 -0.00329213 3.7885e-05 3.7885e-05 3.49113e-17 
-17.426 -0.0033108 -3.82084e-05 -0.0033108 3.82084e-05 3.82084e-05 3.49113e-17 
-17.426 -0.0033108 -3.82084e-05 -0.0033108 3.82084e-05 3.82084e-05 3.49113e-17 
-17.426 -0.0033108 -3.82084e-05 -0.0033108 3.82084e-05 3.82084e-05 3.49113e-17 
-17.3769 -0.00332964 -3.85355e-05 -0.00332964 3.85355e-05 3.85355e-05 3.44776e-17 
-17.3769 -0.00332964 -3.85355e-05 -0.00332964 3.85355e-05 3.85355e-05 3.44776e-17 
-17.3769 -0.00332964 -3.85355e-05 -0.00332964 3.85355e-05 3.85355e-05 3.44776e-17 
-17.3278 -0.00334863 -3.88664e-05 -0.00334863 3.88664e-05 3.88664e-05 3.42608e-17 
-17.3278 -0.00334863 -3.88664e-05 -0.00334863 3.88664e-05 3.88664e-05 3.42608e-17 
-17.3278 -0.00334863 -3.88664e-05 -0.00334863 3.88664e-05 3.88664e-05 3.42608e-17 
-17.2788 -0.00336779 -3.9201e-05 -0.00336779 3.9201e-05 3.9201e-05 3.4044e-17 
-17.2788 -0.00336779 -3.9201e-05 -0.00336779 3.9201e-05 3.9201e-05 3.4044e-17 
-17.2788 -0.00336779 -3.9201e-05 -0.00336779 3.9201e-05 3.9201e-05 3.4044e-17 
-17.2297 -0.00338711 -3.95395e-05 -0.00338711 3.95395e-05 3.95395e-05 3.38271e-17 
-17.2297 -0.00338711 -3.95395e-05 -0.00338711 3.95395e-05 3.95395e-05 3.38271e-17 
-17.2297 -0.00338711 -3.95395e-05 -0.00338711 3.95395e-05 3.95395e-05 3.38271e-17 
-17.1806 -0.0034066 -3.9882e-05 -0.0034066 3.9882e-05 3.9882e-05 3.33934e-17 
-17.1806 -0.0034066 -3.9882e-05 -0.0034066 3.9882e-05 3.9882e-05 3.33934e-17 
-17.1806 -0.0034066 -3.9882e-05 -0.0034066 3.9882e-05 3.9882e-05 3.33934e-17 
-17.1315 -0.00342626 -4.02284e-05 -0.00342626 4.02284e-05 4.02284e-05 3.31766e-17 
-17.1315 -0.00342626 -4.02284e-05 -0.00342626 4.02284e-05 4.02284e-05 3.31766e-17 
-17.1315 -0.00342626 -4.02284e-05 -0.00342626 4.02284e-05 4.02284e-05 3.31766e-17 
-17.0824 -0.00344609 -4.05788e-05 -0.00344609 4.05788e-05 4.05788e-05 3.27429e-17 
-17.0824 -0.00344609 -4.05788e-05 -0.00344609 4.05788e-05 4.05788e-05 3.27429e-17 
-17.0824 -0.00344609 -4.05788e-05 -0.00344609 4.05788e-05 4.05788e-05 3.27429e-17 
-17.0333 -0.00346609 -4.09334e-05 -0.00346609 4.09334e-05 4.09334e-05 3.25261e-17 
-17.0333 -0.00346609 -4.09334e-05 -0.00346609 4.09334e-05 4.09334e-05 3.25261e-17 
-17.0333 -0.00346609 -4.09334e-05 -0.00346609 4.09334e-05 4.09334e-05 3.25261e-17 
-16.9842 -0.00348627 -4.1292e-05 -0.00348627 4.1292e-05 4.1292e-05 3.20924e-17 
-16.9842 -0.00348627 -4.1292e-05 -0.00348627 4.1292e-05 4.1292e-05 3.20924e-17 
-16.9842 -0.00348627 -4.1292e-05 -0.00348627 4.1292e-05 4.1292e-05 3.20924e-17 
-16.9351 -0.00350663 -4.16549e-05 -0.00350663 4.16549e-05 4.16549e-05 3.20924e-17 
-16.9351 -0.00350663 -4.16549e-05 -0.00350663 4.16549e-05 4.16549e-05 3.20924e-17 
-16.9351 -0.00350663 -4.16549e-05 -0.00350663 4.16549e-05 4.16549e-05 3.20924e-17 
-16.8861 -0.00352716 -4.20221e-05 -0.00352716 4.20221e-05 4.20221e-05 3.18755e-17 
-16.8861 -0.00352716 -4.20221e-05 -0.00352716 4.20221e-05 4.20221e-05 3.18755e-17 
-16.8861 -0.00352716 -4.20221e-05 -0.00352716 4.20221e-05 4.20221e-05 3.18755e-17 
-16.837 -0.00354788 -4.23936e-05 -0.00354788 4.23936e-05 4.23936e-05 3.1225e-17 
-16.837 -0.00354788 -4.23936e-05 -0.00354788 4.23936e-05 4.23936e-05 3.1225e-17 
-16.837 -0.00354788 -4.23936e-05 -0.00354788 4.23936e-05 4.23936e-05 3.1225e-17 
-16.7879 -0.00356878 -4.27695e-05 -0.00356878 4.27695e-05 4.27695e-05 3.1225e-17 
-16.7879 -0.00356878 -4.27695e-05 -0.00356878 4.27695e-05 4.27695e-05 3.1225e-17 
-16.7879 -0.00356878 -4.27695e-05 -0.00356878 4.27695e-05 4.27695e-05 3.1225e-17 
-16.7388 -0.00358986 -4.31499e-05 -0.00358986 4.31499e-05 4.31499e-05 3.07913e-17 
-16.7388 -0.00358986 -4.31499e-05 -0.00358986 4.31499e-05 4.31499e-05 3.07913e-17 
-16.7388 -0.00358986 -4.31499e-05 -0.00358986 4.31499e-05 4.31499e-05 3.07913e-17 
-16.6897 -0.00361113 -4.35348e-05 -0.00361113 4.35348e-05 4.35348e-05 3.10082e-17 
-16.6897 -0.00361113 -4.35348e-05 -0.00361113 4.35348e-05 4.35348e-05 3.10082e-17 
-16.6897 -0.00361113 -4.35348e-05 -0.00361113 4.35348e-05 4.35348e-05 3.10082e-17 
-16.6406 -0.0036326 -4.39243e-05 -0.0036326 4.39243e-05 4.39243e-05 3.07913e-17 
-16.6406 -0.0036326 -4.39243e-05 -0.0036326 4.39243e-05 4.39243e-05 3.07913e-17 
-16.6406 -0.0036326 -4.39243e-05 -0.0036326 4.39243e-05 4.39243e-05 3.07913e-17 
-16.5915 -0.00365425 -4.43185e-05 -0.00365425 4.43185e-05 4.43185e-05 3.01408e-17 
-16.5915 -0.00365425 -4.43185e-05 -0.00365425 4.43185e-05 4.43185e-05 3.01408e-17 
-16.5915 -0.00365425 -4.43185e-05 -0.00365425 4.43185e-05 4.43185e-05 3.01408e-17 
-16.5424 -0.0036761 -4.47174e-05 -0.0036761 4.47174e-05 4.47174e-05 2.9924e-17 
-16.5424 -0.0036761 -4.47174e-05 -0.0036761 4.47174e-05 4.47174e-05 2.9924e-17 
-16.5424 -0.0036761 -4.47174e-05 -0.0036761 4.47174e-05 4.47174e-05 2.9924e-17 
-16.4934 -0.00369815 -4.51211e-05 -0.00369815 4.51211e-05 4.51211e-05 3.01408e-17 
-16.4934 -0.00369815 -4.51211e-05 -0.00369815 4.51211e-05 4.51211e-05 3.01408e-17 
-16.4934 -0.00369815 -4.51211e-05 -0.00369815 4.51211e-05 4.51211e-05 3.01408e-17 
-16.4443 -0.00372039 -4.55297e-05 -0.00372039 4.55297e-05 4.55297e-05 2.97071e-17 
-16.4443 -0.00372039 -4.55297e-05 -0.00372039 4.55297e-05 4.55297e-05 2.97071e-17 
-16.4443 -0.00372039 -4.55297e-05 -0.00372039 4.55297e-05 4.55297e-05 2.97071e-17 
-16.3952 -0.00374284 -4.59433e-05 -0.00374284 4.59433e-05 4.59433e-05 2.90566e-17 
-16.3952 -0.00374284 -4.59433e-05 -0.00374284 4.59433e-05 4.59433e-05 2.90566e-17 
-16.3952 -0.00374284 -4.59433e-05 -0.00374284 4.59433e-05 4.59433e-05 2.90566e-17 
-16.3461 -0.00376549 -4.63619e-05 -0.00376549 4.63619e-05 4.63619e-05 2.90566e-17 
-16.3461 -0.00376549 -4.63619e-05 -0.00376549 4.63619e-05 4.63619e-05 2.90566e-17 
-16.3461 -0.00376549 -4.63619e-05 -0.00376549 4.63619e-05 4.63619e-05 2.90566e-17 
-16.297 -0.00378835 -4.67856e-05 -0.00378835 4.67856e-05 4.67856e-05 2.88398e-17 
-16.297 -0.00378835 -4.67856e-05 -0.00378835 4.67856e-05 4.67856e-05 2.88398e-17 
-16.297 -0.00378835 -4.67856e-05 -0.00378835 4.67856e-05 4.67856e-05 2.88398e-17 
-16.2479 -0.00381141 -4.72145e-05 -0.00381141 4.72145e-05 4.72145e-05 2.84061e-17 
-16.2479 -0.00381141 -4.72145e-05 -0.00381141 4.72145e-05 4.72145e-05 2.84061e-17 
-16.2479 -0.00381141 -4.72145e-05 -0.00381141 4.72145e-05 4.72145e-05 2.84061e-17 
-16.1988 -0.00383469 -4.76487e-05 -0.00383469 4.76487e-05 4.76487e-05 2.86229e-17 
-16.1988 -0.00383469 -4.76487e-05 -0.00383469 4.76487e-05 4.76487e-05 2.86229e-17 
-16.1988 -0.00383469 -4.76487e-05 -0.00383469 4.76487e-05 4.76487e-05 2.86229e-17 
-16.1497 -0.00385819 -4.80882e-05 -0.00385819 4.80882e-05 4.80882e-05 2.81893e-17 
-16.1497 -0.00385819 -4.80882e-05 -0.00385819 4.80882e-05 4.80882e-05 2.81893e-17 
-16.1497 -0.00385819 -4.80882e-05 -0.00385819 4.80882e-05 4.80882e-05 2.81893e-17 
-16.1007 -0.0038819 -4.85332e-05 -0.0038819 4.85332e-05 4.85332e-05 2.84061e-17 
-16.1007 -0.0038819 -4.85332e-05 -0.0038819 4.85332e-05 4.85332e-05 2.84061e-17 
-16.1007 -0.0038819 -4.85332e-05 -0.0038819 4.85332e-05 4.85332e-05 2.84061e-17 
-16.0516 -0.00390583 -4.89837e-05 -0.00390583 4.89837e-05 4.89837e-05 2.81893e-17 
-16.0516 -0.00390583 -4.89837e-05 -0.00390583 4.89837e-05 4.89837e-05 2.81893e-17 
-16.0516 -0.00390583 -4.89837e-05 -0.00390583 4.89837e-05 4.89837e-05 2.81893e-17 
-16.0025 -0.00392998 -4.94397e-05 -0.00392998 4.94397e-05 4.94397e-05 2.73219e-17 
-16.0025 -0.00392998 -4.94397e-05 -0.00392998 4.94397e-05 4.94397e-05 2.73219e-17 
-16.0025 -0.00392998 -4.94397e-05 -0.00392998 4.94397e-05 4.94397e-05 2.73219e-17 
-15.9534 -0.00395436 -4.99015e-05 -0.00395436 4.99015e-05 4.99015e-05 2.73219e-17 
-15.9534 -0.00395436 -4.99015e-05 -0.00395436 4.99015e-05 4.99015e-05 2.73219e-17 
-15.9534 -0.00395436 -4.99015e-05 -0.00395436 4.99015e-05 4.99015e-05 2.73219e-17 
-15.9043 -0.00397896 -5.03691e-05 -0.00397896 5.03691e-05 5.03691e-05 2.77556e-17 
-15.9043 -0.00397896 -5.03691e-05 -0.00397896 5.03691e-05 5.03691e-05 2.77556e-17 
-15.9043 -0.00397896 -5.03691e-05 -0.00397896 5.03691e-05 5.03691e-05 2.77556e-17 
-15.8552 -0.0040038 -5.08425e-05 -0.0040038 5.08425e-05 5.08425e-05 2.68882e-17 
-15.8552 -0.0040038 -5.08425e-05 -0.0040038 5.08425e-05 5.08425e-05 2.68882e-17 
-15.8552 -0.0040038 -5.08425e-05 -0.0040038 5.08425e-05 5.08425e-05 2.68882e-17 
-15.8061 -0.00402887 -5.13219e-05 -0.00402887 5.13219e-05 5.13219e-05 2.68882e-17 
-15.8061 -0.00402887 -5.13219e-05 -0.00402887 5.13219e-05 5.13219e-05 2.68882e-17 
-15.8061 -0.00402887 -5.13219e-05 -0.00402887 5.13219e-05 5.13219e-05 2.68882e-17 
-15.7571 -0.00405418 -5.18074e-05 -0.00405418 5.18074e-05 5.18074e-05 2.73219e-17 
-15.7571 -0.00405418 -5.18074e-05 -0.00405418 5.18074e-05 5.18074e-05 2.73219e-17 
-15.7571 -0.00405418 -5.18074e-05 -0.00405418 5.18074e-05 5.18074e-05 2.73219e-17 
-15.708 -0.00407973 -5.2299e-05 -0.00407973 5.2299e-05 5.2299e-05 2.60209e-17 
-15.708 -0.00407973 -5.2299e-05 -0.00407973 5.2299e-05 5.2299e-05 2.60209e-17 
-15.708 -0.00407973 -5.2299e-05 -0.00407973 5.2299e-05 5.2299e-05 2.60209e-17 
-15.6589 -0.00410552 -5.27968e-05 -0.00410552 5.27968e-05 5.27968e-05 2.60209e-17 
-15.6589 -0.00410552 -5.27968e-05 -0.00410552 5.27968e-05 5.27968e-05 2.60209e-17 
-15.6589 -0.00410552 -5.27968e-05 -0.00410552 5.27968e-05 5.27968e-05 2.60209e-17 
-15.6098 -0.00413155 -5.33011e-05 -0.00413155 5.33011e-05 5.33011e-05 2.60209e-17 
-15.6098 -0.00413155 -5.33011e-05 -0.00413155 5.33011e-05 5.33011e-05 2.60209e-17 
-15.6098 -0.00413155 -5.33011e-05 -0.00413155 5.33011e-05 5.33011e-05 2.60209e-17 
-15.5607 -0.00415784 -5.38117e-05 -0.00415784 5.38117e-05 5.38117e-05 2.60209e-17 
-15.5607 -0.00415784 -5.38117e-05 -0.00415784 5.38117e-05 5.38117e-05 2.60209e-17 
-15.5607 -0.00415784 -5.38117e-05 -0.00415784 5.38117e-05 5.38117e-05 2.60209e-17 
-15.5116 -0.00418437 -5.4329e-05 -0.00418437 5.4329e-05 5.4329e-05 2.51535e-17 
-15.5116 -0.00418437 -5.4329e-05 -0.00418437 5.4329e-05 5.4329e-05 2.51535e-17 
-15.5116 -0.00418437 -5.4329e-05 -0.00418437 5.4329e-05 5.4329e-05 2.51535e-17 
-15.4625 -0.00421116 -5.48529e-05 -0.00421116 5.48529e-05 5.48529e-05 2.51535e-17 
-15.4625 -0.00421116 -5.48529e-05 -0.00421116 5.48529e-05 5.48529e-05 2.51535e-17 
-15.4625 -0.00421116 -5.48529e-05 -0.00421116 5.48529e-05 5.48529e-05 2.51535e-17 
-15.4134 -0.00423822 -5.53835e-05 -0.00423822 5.53835e-05 5.53836e-05 2.51535e-17 
-15.4134 -0.00423822 -5.53835e-05 -0.00423822 5.53835e-05 5.53836e-05 2.51535e-17 
-15.4134 -0.00423822 -5.53835e-05 -0.00423822 5.53835e-05 5.53836e-05 2.51535e-17 
-15.3644 -0.00426553 -5.59211e-05 -0.00426553 5.59211e-05 5.59211e-05 2.51535e-17 
-15.3644 -0.00426553 -5.59211e-05 -0.00426553 5.59211e-05 5.59211e-05 2.51535e-17 
-15.3644 -0.00426553 -5.59211e-05 -0.00426553 5.59211e-05 5.59211e-05 2.51535e-17 
-15.3153 -0.00429311 -5.64657e-05 -0.00429311 5.64657e-05 5.64657e-05 2.47198e-17 
-15.3153 -0.00429311 -5.64657e-05 -0.00429311 5.64657e-05 5.64657e-05 2.47198e-17 
-15.3153 -0.00429311 -5.64657e-05 -0.00429311 5.64657e-05 5.64657e-05 2.47198e-17 
-15.2662 -0.00432095 -5.70173e-05 -0.00432095 5.70173e-05 5.70174e-05 2.51535e-17 
-15.2662 -0.00432095 -5.70173e-05 -0.00432095 5.70173e-05 5.70174e-05 2.51535e-17 
-15.2662 -0.00432095 -5.70173e-05 -0.00432095 5.70173e-05 5.70174e-05 2.51535e-17 
-15.2171 -0.00434908 -5.75762e-05 -0.00434908 5.75762e-05 5.75762e-05 2.47198e-17 
-15.2171 -0.00434908 -5.75762e-05 -0.00434908 5.75762e-05 5.75762e-05 2.47198e-17 
-15.2171 -0.00434908 -5.75762e-05 -0.00434908 5.75762e-05 5.75762e-05 2.47198e-17 
-15.168 -0.00437747 -5.81425e-05 -0.00437747 5.81425e-05 5.81425e-05 2.42861e-17 
-15.168 -0.00437747 -5.81425e-05 -0.00437747 5.81425e-05 5.81425e-05 2.42861e-17 
-15.168 -0.00437747 -5.81425e-05 -0.00437747 5.81425e-05 5.81425e-05 2.42861e-17 
-15.1189 -0.00440615 -5.87162e-05 -0.00440615 5.87162e-05 5.87162e-05 2.42861e-17 
-15.1189 -0.00440615 -5.87162e-05 -0.00440615 5.87162e-05 5.87162e-05 2.42861e-17 
-15.1189 -0.00440615 -5.87162e-05 -0.00440615 5.87162e-05 5.87162e-05 2.42861e-17 
-15.0698 -0.00443511 -5.92975e-05 -0.00443511 5.92975e-05 5.92975e-05 2.34188e-17 
-15.0698 -0.00443511 -5.92975e-05 -0.00443511 5.92975e-05 5.92975e-05 2.34188e-17 
-15.0698 -0.00443511 -5.92975e-05 -0.00443511 5.92975e-05 5.92975e-05 2.34188e-17 
-15.0207 -0.00446435 -5.98865e-05 -0.00446435 5.98865e-05 5.98865e-05 2.38525e-17 
-15.0207 -0.00446435 -5.98865e-05 -0.00446435 5.98865e-05 5.98865e-05 2.38525e-17 
-15.0207 -0.00446435 -5.98865e-05 -0.00446435 5.98865e-05 5.98865e-05 2.38525e-17 
-14.9717 -0.00449389 -6.04834e-05 -0.00449389 6.04834e-05 6.04834e-05 2.34188e-17 
-14.9717 -0.00449389 -6.04834e-05 -0.00449389 6.04834e-05 6.04834e-05 2.34188e-17 
-14.9717 -0.00449389 -6.04834e-05 -0.00449389 6.04834e-05 6.04834e-05 2.34188e-17 
-14.9226 -0.00452372 -6.10882e-05 -0.00452372 6.10882e-05 6.10882e-05 2.34188e-17 
-14.9226 -0.00452372 -6.10882e-05 -0.00452372 6.10882e-05 6.10882e-05 2.34188e-17 
-14.9226 -0.00452372 -6.10882e-05 -0.00452372 6.10882e-05 6.10882e-05 2.34188e-17 
-14.8735 -0.00455385 -6.17012e-05 -0.00455385 6.17012e-05 6.17012e-05 2.25514e-17 
-14.8735 -0.00455385 -6.17012e-05 -0.00455385 6.17012e-05 6.17012e-05 2.25514e-17 
-14.8735 -0.00455385 -6.17012e-05 -0.00455385 6.17012e-05 6.17012e-05 2.25514e-17 
-14.8244 -0.00458429 -6.23224e-05 -0.00458429 6.23224e-05 6.23224e-05 2.25514e-17 
-14.8244 -0.00458429 -6.23224e-05 -0.00458429 6.23224e-05 6.23224e-05 2.25514e-17 
-14.8244 -0.00458429 -6.23224e-05 -0.00458429 6.23224e-05 6.23224e-05 2.25514e-17 
-14.7753 -0.00461503 -6.2952e-05 -0.00461503 6.2952e-05 6.2952e-05 2.29851e-17 
-14.7753 -0.00461503 -6.2952e-05 -0.00461503 6.2952e-05 6.2952e-05 2.29851e-17 
-14.7753 -0.00461503 -6.2952e-05 -0.00461503 6.2952e-05 6.2952e-05 2.29851e-17 
-14.7262 -0.00464608 -6.35901e-05 -0.00464608 6.35901e-05 6.35901e-05 2.21177e-17 
-14.7262 -0.00464608 -6.35901e-05 -0.00464608 6.35901e-05 6.35901e-05 2.21177e-17 
-14.7262 -0.00464608 -6.35901e-05 -0.00464608 6.35901e-05 6.35901e-05 2.21177e-17 
-14.6771 -0.00467745 -6.42369e-05 -0.00467745 6.42369e-05 6.42369e-05 2.21177e-17 
-14.6771 -0.00467745 -6.42369e-05 -0.00467745 6.42369e-05 6.42369e-05 2.21177e-17 
-14.6771 -0.00467745 -6.42369e-05 -0.00467745 6.42369e-05 6.42369e-05 2.21177e-17 
-14.628 -0.00470913 -6.48925e-05 -0.00470913 6.48925e-05 6.48926e-05 2.21177e-17 
-14.628 -0.00470913 -6.48925e-05 -0.00470913 6.48925e-05 6.48926e-05 2.21177e-17 
-14.628 -0.00470913 -6.48925e-05 -0.00470913 6.48925e-05 6.48926e-05 2.21177e-17 
-14.579 -0.00474114 -6.55571e-05 -0.00474114 6.55571e-05 6.55572e-05 2.12504e-17 
-14.579 -0.00474114 -6.55571e-05 -0.00474114 6.55571e-05 6.55572e-05 2.12504e-17 
-14.579 -0.00474114 -6.55571e-05 -0.00474114 6.55571e-05 6.55572e-05 2.12504e-17 
-14.5299 -0.00477348 -6.62308e-05 -0.00477348 6.62308e-05 6.62309e-05 2.08167e-17 
-14.5299 -0.00477348 -6.62308e-05 -0.00477348 6.62308e-05 6.62309e-05 2.08167e-17 
-14.5299 -0.00477348 -6.62308e-05 -0.00477348 6.62308e-05 6.62309e-05 2.08167e-17 
-14.4808 -0.00480615 -6.69139e-05 -0.00480615 6.69139e-05 6.69139e-05 2.08167e-17 
-14.4808 -0.00480615 -6.69139e-05 -0.00480615 6.69139e-05 6.69139e-05 2.08167e-17 
-14.4808 -0.00480615 -6.69139e-05 -0.00480615 6.69139e-05 6.69139e-05 2.08167e-17 
-14.4317 -0.00483916 -6.76063e-05 -0.00483916 6.76063e-05 6.76064e-05 2.0383e-17 
-14.4317 -0.00483916 -6.76063e-05 -0.00483916 6.76063e-05 6.76064e-05 2.0383e-17 
-14.4317 -0.00483916 -6.76063e-05 -0.00483916 6.76063e-05 6.76064e-05 2.0383e-17 
-14.3826 -0.00487251 -6.83084e-05 -0.00487251 6.83084e-05 6.83085e-05 2.0383e-17 
-14.3826 -0.00487251 -6.83084e-05 -0.00487251 6.83084e-05 6.83085e-05 2.0383e-17 
-14.3826 -0.00487251 -6.83084e-05 -0.00487251 6.83084e-05 6.83085e-05 2.0383e-17 
-14.3335 -0.00490621 -6.90203e-05 -0.00490621 6.90203e-05 6.90204e-05 1.99493e-17 
-14.3335 -0.00490621 -6.90203e-05 -0.00490621 6.90203e-05 6.90204e-05 1.99493e-17 
-14.3335 -0.00490621 -6.90203e-05 -0.00490621 6.90203e-05 6.90204e-05 1.99493e-17 
-14.2844 -0.00494026 -6.97421e-05 -0.00494026 6.97421e-05 6.97422e-05 1.99493e-17 
-14.2844 -0.00494026 -6.97421e-05 -0.00494026 6.97421e-05 6.97422e-05 1.99493e-17 
-14.2844 -0.00494026 -6.97421e-05 -0.00494026 6.97421e-05 6.97422e-05 1.99493e-17 
-14.2353 -0.00497467 -7.04741e-05 -0.00497467 7.04741e-05 7.04742e-05 1.95157e-17 
-14.2353 -0.00497467 -7.04741e-05 -0.00497467 7.04741e-05 7.04742e-05 1.95157e-17 
-14.2353 -0.00497467 -7.04741e-05 -0.00497467 7.04741e-05 7.04742e-05 1.95157e-17 
-14.1863 -0.00500944 -7.12163e-05 -0.00500944 7.12163e-05 7.12164e-05 1.86483e-17 
-14.1863 -0.00500944 -7.12163e-05 -0.00500944 7.12163e-05 7.12164e-05 1.86483e-17 
-14.1863 -0.00500944 -7.12163e-05 -0.00500944 7.12163e-05 7.12164e-05 1.86483e-17 
-14.1372 -0.00504457 -7.19691e-05 -0.00504457 7.19691e-05 7.19692e-05 1.82146e-17 
-14.1372 -0.00504457 -7.19691e-05 -0.00504457 7.19691e-05 7.19692e-05 1.82146e-17 
-14.1372 -0.00504457 -7.19691e-05 -0.00504457 7.19691e-05 7.19692e-05 1.82146e-17 
-14.0881 -0.00508008 -7.27325e-05 -0.00508008 7.27325e-05 7.27326e-05 1.77809e-17 
-14.0881 -0.00508008 -7.27325e-05 -0.00508008 7.27325e-05 7.27326e-05 1.77809e-17 
-14.0881 -0.00508008 -7.27325e-05 -0.00508008 7.27325e-05 7.27326e-05 1.77809e-17 
-14.039 -0.00511596 -7.35068e-05 -0.00511596 7.35068e-05 7.35069e-05 1.77809e-17 
-14.039 -0.00511596 -7.35068e-05 -0.00511596 7.35068e-05 7.35069e-05 1.77809e-17 
-14.039 -0.00511596 -7.35068e-05 -0.00511596 7.35068e-05 7.35069e-05 1.77809e-17 
-13.9899 -0.00515223 -7.42922e-05 -0.00515223 7.42922e-05 7.42923e-05 1.69136e-17 
-13.9899 -0.00515223 -7.42922e-05 -0.00515223 7.42922e-05 7.42923e-05 1.69136e-17 
-13.9899 -0.00515223 -7.42922e-05 -0.00515223 7.42922e-05 7.42923e-05 1.69136e-17 
-13.9408 -0.00518889 -7.50888e-05 -0.00518889 7.50888e-05 7.50889e-05 1.73473e-17 
-13.9408 -0.00518889 -7.50888e-05 -0.00518889 7.50888e-05 7.50889e-05 1.73473e-17 
-13.9408 -0.00518889 -7.50888e-05 -0.00518889 7.50888e-05 7.50889e-05 1.73473e-17 
-13.8917 -0.00522593 -7.58968e-05 -0.00522593 7.58968e-05 7.5897e-05 1.64799e-17 
-13.8917 -0.00522593 -7.58968e-05 -0.00522593 7.58968e-05 7.5897e-05 1.64799e-17 
-13.8917 -0.00522593 -7.58968e-05 -0.00522593 7.58968e-05 7.5897e-05 1.64799e-17 
-13.8426 -0.00526338 -7.67166e-05 -0.00526338 7.67166e-05 7.67167e-05 1.60462e-17 
-13.8426 -0.00526338 -7.67166e-05 -0.00526338 7.67166e-05 7.67167e-05 1.60462e-17 
-13.8426 -0.00526338 -7.67166e-05 -0.00526338 7.67166e-05 7.67167e-05 1.60462e-17 
-13.7936 -0.00530124 -7.75482e-05 -0.00530124 7.75482e-05 7.75484e-05 1.51789e-17 
-13.7936 -0.00530124 -7.75482e-05 -0.00530124 7.75482e-05 7.75484e-05 1.51789e-17 
-13.7936 -0.00530124 -7.75482e-05 -0.00530124 7.75482e-05 7.75484e-05 1.51789e-17 
-13.7445 -0.0053395 -7.8392e-05 -0.0053395 7.8392e-05 7.83921e-05 1.47452e-17 
-13.7445 -0.0053395 -7.8392e-05 -0.0053395 7.8392e-05 7.83921e-05 1.47452e-17 
-13.7445 -0.0053395 -7.8392e-05 -0.0053395 7.8392e-05 7.83921e-05 1.47452e-17 
-13.6954 -0.00537818 -7.9248e-05 -0.00537818 7.9248e-05 7.92482e-05 1.47452e-17 
-13.6954 -0.00537818 -7.9248e-05 -0.00537818 7.9248e-05 7.92482e-05 1.47452e-17 
-13.6954 -0.00537818 -7.9248e-05 -0.00537818 7.9248e-05 7.92482e-05 1.47452e-17 
-13.6463 -0.00541729 -8.01166e-05 -0.00541729 8.01166e-05 8.01168e-05 1.30105e-17 
-13.6463 -0.00541729 -8.01166e-05 -0.00541729 8.01166e-05 8.01168e-05 1.30105e-17 
-13.6463 -0.00541729 -8.01166e-05 -0.00541729 8.01166e-05 8.01168e-05 1.30105e-17 
-13.5972 -0.00545682 -8.0998e-05 -0.00545682 8.0998e-05 8.09982e-05 1.34441e-17 
-13.5972 -0.00545682 -8.0998e-05 -0.00545682 8.0998e-05 8.09982e-05 1.34441e-17 
-13.5972 -0.00545682 -8.0998e-05 -0.00545682 8.0998e-05 8.09982e-05 1.34441e-17 
-13.5481 -0.00549679 -8.18924e-05 -0.00549679 8.18924e-05 8.18926e-05 1.17094e-17 
-13.5481 -0.00549679 -8.18924e-05 -0.00549679 8.18924e-05 8.18926e-05 1.17094e-17 
-13.5481 -0.00549679 -8.18924e-05 -0.00549679 8.18924e-05 8.18926e-05 1.17094e-17 
-13.499 -0.0055372 -8.28001e-05 -0.0055372 8.28001e-05 8.28003e-05 1.12757e-17 
-13.499 -0.0055372 -8.28001e-05 -0.0055372 8.28001e-05 8.28003e-05 1.12757e-17 
-13.499 -0.0055372 -8.28001e-05 -0.0055372 8.28001e-05 8.28003e-05 1.12757e-17 
-13.4499 -0.00557806 -8.37212e-05 -0.00557806 8.37212e-05 8.37215e-05 1.04084e-17 
-13.4499 -0.00557806 -8.37212e-05 -0.00557806 8.37212e-05 8.37215e-05 1.04084e-17 
-13.4499 -0.00557806 -8.37212e-05 -0.00557806 8.37212e-05 8.37215e-05 1.04084e-17 
-13.4009 -0.00561938 -8.46562e-05 -0.00561938 8.46562e-05 8.46564e-05 9.97469e-18 
-13.4009 -0.00561938 -8.46562e-05 -0.00561938 8.46562e-05 8.46564e-05 9.97469e-18 
-13.4009 -0.00561938 -8.46562e-05 -0.00561938 8.46562e-05 8.46564e-05 9.97469e-18 
-13.3518 -0.00566115 -8.56051e-05 -0.00566115 8.56051e-05 8.56054e-05 9.10733e-18 
-13.3518 -0.00566115 -8.56051e-05 -0.00566115 8.56051e-05 8.56054e-05 9.10733e-18 
-13.3518 -0.00566115 -8.56051e-05 -0.00566115 8.56051e-05 8.56054e-05 9.10733e-18 
-13.3027 -0.0057034 -8.65683e-05 -0.0057034 8.65683e-05 8.65686e-05 8.23996e-18 
-13.3027 -0.0057034 -8.65683e-05 -0.0057034 8.65683e-05 8.65686e-05 8.23996e-18 
-13.3027 -0.0057034 -8.65683e-05 -0.0057034 8.65683e-05 8.65686e-05 8.23996e-18 
-13.2536 -0.00574612 -8.75461e-05 -0.00574612 8.75461e-05 8.75464e-05 7.3726e-18 
-13.2536 -0.00574612 -8.75461e-05 -0.00574612 8.75461e-05 8.75464e-05 7.3726e-18 
-13.2536 -0.00574612 -8.75461e-05 -0.00574612 8.75461e-05 8.75464e-05 7.3726e-18 
-13.2045 -0.00578933 -8.85387e-05 -0.00578933 8.85387e-05 8.8539e-05 5.63787e-18 
-13.2045 -0.00578933 -8.85387e-05 -0.00578933 8.85387e-05 8.8539e-05 5.63787e-18 
-13.2045 -0.00578933 -8.85387e-05 -0.00578933 8.85387e-05 8.8539e-05 5.63787e-18 
-13.1554 -0.00583303 -8.95464e-05 -0.00583303 8.95464e-05 8.95468e-05 5.20419e-18 
-13.1554 -0.00583303 -8.95464e-05 -0.00583303 8.95464e-05 8.95468e-05 5.20419e-18 
-13.1554 -0.00583303 -8.95464e-05 -0.00583303 8.95464e-05 8.95468e-05 5.20419e-18 
-13.1063 -0.00587722 -9.05695e-05 -0.00587722 9.05695e-05 9.05699e-05 3.90314e-18 
-13.1063 -0.00587722 -9.05695e-05 -0.00587722 9.05695e-05 9.05699e-05 3.90314e-18 
-13.1063 -0.00587722 -9.05695e-05 -0.00587722 9.05695e-05 9.05699e-05 3.90314e-18 
-13.0572 -0.00592192 -9.16083e-05 -0.00592192 9.16083e-05 9.16087e-05 3.03578e-18 
-13.0572 -0.00592192 -9.16083e-05 -0.00592192 9.16083e-05 9.16087e-05 3.03578e-18 
-13.0572 -0.00592192 -9.16083e-05 -0.00592192 9.16083e-05 9.16087e-05 3.03578e-18 
-13.0082 -0.00596714 -9.26632e-05 -0.00596714 9.26632e-05 9.26636e-05 8.67366e-19 
-13.0082 -0.00596714 -9.26632e-05 -0.00596714 9.26632e-05 9.26636e-05 8.67366e-19 
-13.0082 -0.00596714 -9.26632e-05 -0.00596714 9.26632e-05 9.26636e-05 8.67366e-19 
-12.9591 -0.00601288 -9.37343e-05 -0.00601288 9.37343e-05 9.37347e-05 0 
-12.9591 -0.00601288 -9.37343e-05 -0.00601288 9.37343e-05 9.37347e-05 0 
-12.9591 -0.00601288 -9.37343e-05 -0.00601288 9.37343e-05 9.37347e-05 0 
-12.91 -0.00605914 -9.4822e-05 -0.00605914 9.4822e-05 9.48225e-05 -1.30105e-18 
-12.91 -0.00605914 -9.4822e-05 -0.00605914 9.4822e-05 9.48225e-05 -1.30105e-18 
-12.91 -0.00605914 -9.4822e-05 -0.00605914 9.4822e-05 9.48225e-05 -1.30105e-18 
-12.8609 -0.00610595 -9.59268e-05 -0.00610595 9.59268e-05 9.59273e-05 -3.03578e-18 
-12.8609 -0.00610595 -9.59268e-05 -0.00610595 9.59268e-05 9.59273e-05 -3.03578e-18 
-12.8609 -0.00610595 -9.59268e-05 -0.00610595 9.59268e-05 9.59273e-05 -3.03578e-18 
-12.8118 -0.0061533 -9.70488e-05 -0.0061533 9.70488e-05 9.70493e-05 -4.33683e-18 
-12.8118 -0.0061533 -9.70488e-05 -0.0061533 9.70488e-05 9.70493e-05 -4.33683e-18 
-12.8118 -0.0061533 -9.70488e-05 -0.0061533 9.70488e-05 9.70493e-05 -4.33683e-18 
-12.7627 -0.0062012 -9.81884e-05 -0.0062012 9.81884e-05 9.8189e-05 -6.50525e-18 
-12.7627 -0.0062012 -9.81884e-05 -0.0062012 9.81884e-05 9.8189e-05 -6.50525e-18 
-12.7627 -0.0062012 -9.81884e-05 -0.0062012 9.81884e-05 9.8189e-05 -6.50525e-18 
-12.7136 -0.00624967 -9.9346e-05 -0.00624967 9.9346e-05 9.93466e-05 -8.67367e-18 
-12.7136 -0.00624967 -9.9346e-05 -0.00624967 9.9346e-05 9.93466e-05 -8.67367e-18 
-12.7136 -0.00624967 -9.9346e-05 -0.00624967 9.9346e-05 9.93466e-05 -8.67367e-18 
-12.6645 -0.00629871 -0.000100522 -0.00629871 0.000100522 0.000100523 -1.12758e-17 
-12.6645 -0.00629871 -0.000100522 -0.00629871 0.000100522 0.000100523 -1.12758e-17 
-12.6645 -0.00629871 -0.000100522 -0.00629871 0.000100522 0.000100523 -1.12758e-17 
-12.6155 -0.00634833 -0.000101717 -0.00634833 0.000101717 0.000101717 -1.38779e-17 
-12.6155 -0.00634833 -0.000101717 -0.00634833 0.000101717 0.000101717 -1.38779e-17 
-12.6155 -0.00634833 -0.000101717 -0.00634833 0.000101717 0.000101717 -1.38779e-17 
-12.5664 -0.00639855 -0.00010293 -0.00639855 0.00010293 0.000102931 -1.56126e-17 
-12.5664 -0.00639855 -0.00010293 -0.00639855 0.00010293 0.000102931 -1.56126e-17 
-12.5664 -0.00639855 -0.00010293 -0.00639855 0.00010293 0.000102931 -1.56126e-17 
-12.5173 -0.00644936 -0.000104163 -0.00644936 0.000104163 0.000104164 -1.82147e-17 
-12.5173 -0.00644936 -0.000104163 -0.00644936 0.000104163 0.000104164 -1.82147e-17 
-12.5173 -0.00644936 -0.000104163 -0.00644936 0.000104163 0.000104164 -1.82147e-17 
-12.4682 -0.00650078 -0.000105416 -0.00650078 0.000105416 0.000105417 -2.16842e-17 
-12.4682 -0.00650078 -0.000105416 -0.00650078 0.000105416 0.000105417 -2.16842e-17 
-12.4682 -0.00650078 -0.000105416 -0.00650078 0.000105416 0.000105417 -2.16842e-17 
-12.4191 -0.00655283 -0.00010669 -0.00655283 0.00010669 0.000106691 -2.51537e-17 
-12.4191 -0.00655283 -0.00010669 -0.00655283 0.00010669 0.000106691 -2.51537e-17 
-12.4191 -0.00655283 -0.00010669 -0.00655283 0.00010669 0.000106691 -2.51537e-17 
-12.37 -0.0066055 -0.000107984 -0.0066055 0.000107984 0.000107985 -2.86232e-17 
-12.37 -0.0066055 -0.000107984 -0.0066055 0.000107984 0.000107985 -2.86232e-17 
-12.37 -0.0066055 -0.000107984 -0.0066055 0.000107984 0.000107985 -2.86232e-17 
-12.3209 -0.00665881 -0.000109299 -0.00665881 0.000109299 0.0001093 -3.33937e-17 
-12.3209 -0.00665881 -0.000109299 -0.00665881 0.000109299 0.0001093 -3.33937e-17 
-12.3209 -0.00665881 -0.000109299 -0.00665881 0.000109299 0.0001093 -3.33937e-17 
-12.2718 -0.00671277 -0.000110635 -0.00671277 0.000110635 0.000110636 -3.68632e-17 
-12.2718 -0.00671277 -0.000110635 -0.00671277 0.000110635 0.000110636 -3.68632e-17 
-12.2718 -0.00671277 -0.000110635 -0.00671277 0.000110635 0.000110636 -3.68632e-17 
-12.2228 -0.0067674 -0.000111994 -0.0067674 0.000111994 0.000111995 -4.16338e-17 
-12.2228 -0.0067674 -0.000111994 -0.0067674 0.000111994 0.000111995 -4.16338e-17 
-12.2228 -0.0067674 -0.000111994 -0.0067674 0.000111994 0.000111995 -4.16338e-17 
-12.1737 -0.00682269 -0.000113375 -0.00682269 0.000113375 0.000113376 -4.59706e-17 
-12.1737 -0.00682269 -0.000113375 -0.00682269 0.000113375 0.000113376 -4.59706e-17 
-12.1737 -0.00682269 -0.000113375 -0.00682269 0.000113375 0.000113376 -4.59706e-17 
-12.1246 -0.00687867 -0.000114779 -0.00687867 0.000114779 0.00011478 -5.2476e-17 
-12.1246 -0.00687867 -0.000114779 -0.00687867 0.000114779 0.00011478 -5.2476e-17 
-12.1246 -0.00687867 -0.000114779 -0.00687867 0.000114779 0.00011478 -5.2476e-17 
-12.0755 -0.00693535 -0.000116206 -0.00693535 0.000116206 0.000116207 -5.81139e-17 
-12.0755 -0.00693535 -0.000116206 -0.00693535 0.000116206 0.000116207 -5.81139e-17 
-12.0755 -0.00693535 -0.000116206 -0.00693535 0.000116206 0.000116207 -5.81139e-17 
-12.0264 -0.00699273 -0.000117657 -0.00699273 0.000117657 0.000117658 -6.46192e-17 
-12.0264 -0.00699273 -0.000117657 -0.00699273 0.000117657 0.000117658 -6.46192e-17 
-12.0264 -0.00699273 -0.000117657 -0.00699273 0.000117657 0.000117658 -6.46192e-17 
-11.9773 -0.00705083 -0.000119132 -0.00705083 0.000119132 0.000119134 -7.19919e-17 
-11.9773 -0.00705083 -0.000119132 -0.00705083 0.000119132 0.000119134 -7.19919e-17 
-11.9773 -0.00705083 -0.000119132 -0.00705083 0.000119132 0.000119134 -7.19919e-17 
-11.9282 -0.00710965 -0.000120633 -0.00710965 0.000120633 0.000120634 -8.10994e-17 
-11.9282 -0.00710965 -0.000120633 -0.00710965 0.000120633 0.000120634 -8.10994e-17 
-11.9282 -0.00710965 -0.000120633 -0.00710965 0.000120633 0.000120634 -8.10994e-17 
-11.8791 -0.00716922 -0.000122158 -0.00716922 0.000122158 0.00012216 -8.97732e-17 
-11.8791 -0.00716922 -0.000122158 -0.00716922 0.000122158 0.00012216 -8.97732e-17 
-11.8791 -0.00716922 -0.000122158 -0.00716922 0.000122158 0.00012216 -8.97732e-17 
-11.8301 -0.00722955 -0.00012371 -0.00722955 0.00012371 0.000123712 -1.00182e-16 
-11.8301 -0.00722955 -0.00012371 -0.00722955 0.00012371 0.000123712 -1.00182e-16 
-11.8301 -0.00722955 -0.00012371 -0.00722955 0.00012371 0.000123712 -1.00182e-16 
-11.781 -0.00729064 -0.000125288 -0.00729064 0.000125288 0.00012529 -1.11458e-16 
-11.781 -0.00729064 -0.000125288 -0.00729064 0.000125288 0.00012529 -1.11458e-16 
-11.781 -0.00729064 -0.000125288 -0.00729064 0.000125288 0.00012529 -1.11458e-16 
-11.7319 -0.00735251 -0.000126893 -0.00735251 0.000126893 0.000126895 -1.24468e-16 
-11.7319 -0.00735251 -0.000126893 -0.00735251 0.000126893 0.000126895 -1.24468e-16 
-11.7319 -0.00735251 -0.000126893 -0.00735251 0.000126893 0.000126895 -1.24468e-16 
-11.6828 -0.00741518 -0.000128526 -0.00741518 0.000128526 0.000128528 -1.39214e-16 
-11.6828 -0.00741518 -0.000128526 -0.00741518 0.000128526 0.000128528 -1.39214e-16 
-11.6828 -0.00741518 -0.000128526 -0.00741518 0.000128526 0.000128528 -1.39214e-16 
-11.6337 -0.00747866 -0.000130187 -0.00747866 0.000130187 0.000130189 -1.54393e-16 
-11.6337 -0.00747866 -0.000130187 -0.00747866 0.000130187 0.000130189 -1.54393e-16 
-11.6337 -0.00747866 -0.000130187 -0.00747866 0.000130187 0.000130189 -1.54393e-16 
-11.5846 -0.00754296 -0.000131877 -0.00754296 0.000131877 0.00013188 -1.73042e-16 
-11.5846 -0.00754296 -0.000131877 -0.00754296 0.000131877 0.00013188 -1.73042e-16 
-11.5846 -0.00754296 -0.000131877 -0.00754296 0.000131877 0.00013188 -1.73042e-16 
-11.5355 -0.00760809 -0.000133597 -0.00760809 0.000133597 0.000133599 -1.92992e-16 
-11.5355 -0.00760809 -0.000133597 -0.00760809 0.000133597 0.000133599 -1.92992e-16 
-11.5355 -0.00760809 -0.000133597 -0.00760809 0.000133597 0.000133599 -1.92992e-16 
-11.4864 -0.00767407 -0.000135346 -0.00767407 0.000135346 0.000135349 -2.1511e-16 
-11.4864 -0.00767407 -0.000135346 -0.00767407 0.000135346 0.000135349 -2.1511e-16 
-11.4864 -0.00767407 -0.000135346 -0.00767407 0.000135346 0.000135349 -2.1511e-16 
-11.4374 -0.00774093 -0.000137127 -0.00774093 0.000137127 0.00013713 -2.40698e-16 
-11.4374 -0.00774093 -0.000137127 -0.00774093 0.000137127 0.00013713 -2.40698e-16 
-11.4374 -0.00774093 -0.000137127 -0.00774093 0.000137127 0.00013713 -2.40698e-16 
-11.3883 -0.00780866 -0.000138939 -0.00780866 0.000138939 0.000138942 -2.67587e-16 
-11.3883 -0.00780866 -0.000138939 -0.00780866 0.000138939 0.000138942 -2.67587e-16 
-11.3883 -0.00780866 -0.000138939 -0.00780866 0.000138939 0.000138942 -2.67587e-16 
-11.3392 -0.00787729 -0.000140783 -0.00787729 0.000140783 0.000140786 -2.97512e-16 
-11.3392 -0.00787729 -0.000140783 -0.00787729 0.000140783 0.000140786 -2.97512e-16 
-11.3392 -0.00787729 -0.000140783 -0.00787729 0.000140783 0.000140786 -2.97512e-16 
-11.2901 -0.00794683 -0.00014266 -0.00794683 0.00014266 0.000142664 -3.3134e-16 
-11.2901 -0.00794683 -0.00014266 -0.00794683 0.00014266 0.000142664 -3.3134e-16 
-11.2901 -0.00794683 -0.00014266 -0.00794683 0.00014266 0.000142664 -3.3134e-16 
-11.241 -0.0080173 -0.000144571 -0.0080173 0.000144571 0.000144575 -3.66904e-16 
-11.241 -0.0080173 -0.000144571 -0.0080173 0.000144571 0.000144575 -3.66904e-16 
-11.241 -0.0080173 -0.000144571 -0.0080173 0.000144571 0.000144575 -3.66904e-16 
-11.1919 -0.00808871 -0.000146516 -0.00808871 0.000146516 0.00014652 -4.05069e-16 
-11.1919 -0.00808871 -0.000146516 -0.00808871 0.000146516 0.00014652 -4.05069e-16 
-11.1919 -0.00808871 -0.000146516 -0.00808871 0.000146516 0.00014652 -4.05069e-16 
-11.1428 -0.00816109 -0.000148496 -0.00816109 0.000148496 0.000148501 -4.43235e-16 
-11.1428 -0.00816109 -0.000148496 -0.00816109 0.000148496 0.000148501 -4.43235e-16 
-11.1428 -0.00816109 -0.000148496 -0.00816109 0.000148496 0.000148501 -4.43235e-16 
-11.0937 -0.00823445 -0.000150513 -0.00823445 0.000150513 0.000150518 -4.80533e-16 
-11.0937 -0.00823445 -0.000150513 -0.00823445 0.000150513 0.000150518 -4.80533e-16 
-11.0937 -0.00823445 -0.000150513 -0.00823445 0.000150513 0.000150518 -4.80533e-16 
-11.0447 -0.00830881 -0.000152566 -0.00830881 0.000152566 0.000152571 -5.16964e-16 
-11.0447 -0.00830881 -0.000152566 -0.00830881 0.000152566 0.000152571 -5.16964e-16 
-11.0447 -0.00830881 -0.000152566 -0.00830881 0.000152566 0.000152571 -5.16964e-16 
-10.9956 -0.00838418 -0.000154657 -0.00838418 0.000154657 0.000154662 -5.45589e-16 
-10.9956 -0.00838418 -0.000154657 -0.00838418 0.000154657 0.000154662 -5.45589e-16 
-10.9956 -0.00838418 -0.000154657 -0.00838418 0.000154657 0.000154662 -5.45589e-16 
-10.9465 -0.00846059 -0.000156787 -0.00846059 0.000156787 0.000156792 -5.67275e-16 
-10.9465 -0.00846059 -0.000156787 -0.00846059 0.000156787 0.000156792 -5.67275e-16 
-10.9465 -0.00846059 -0.000156787 -0.00846059 0.000156787 0.000156792 -5.67275e-16 
-10.8974 -0.00853806 -0.000158956 -0.00853806 0.000158956 0.000158962 -5.78552e-16 
-10.8974 -0.00853806 -0.000158956 -0.00853806 0.000158956 0.000158962 -5.78552e-16 
-10.8974 -0.00853806 -0.000158956 -0.00853806 0.000158956 0.000158962 -5.78552e-16 
-10.8483 -0.00861659 -0.000161165 -0.00861659 0.000161165 0.000161172 -5.7942e-16 
-10.8483 -0.00861659 -0.000161165 -0.00861659 0.000161165 0.000161172 -5.7942e-16 
-10.8483 -0.00861659 -0.000161165 -0.00861659 0.000161165 0.000161172 -5.7942e-16 
-10.7992 -0.00869622 -0.000163416 -0.00869622 0.000163416 0.000163423 -5.69013e-16 
-10.7992 -0.00869622 -0.000163416 -0.00869622 0.000163416 0.000163423 -5.69013e-16 
-10.7992 -0.00869622 -0.000163416 -0.00869622 0.000163416 0.000163423 -5.69013e-16 
-10.7501 -0.00877697 -0.000165709 -0.00877697 0.000165709 0.000165717 -5.47329e-16 
-10.7501 -0.00877697 -0.000165709 -0.00877697 0.000165709 0.000165717 -5.47329e-16 
-10.7501 -0.00877697 -0.000165709 -0.00877697 0.000165709 0.000165717 -5.47329e-16 
-10.701 -0.00885885 -0.000168046 -0.00885885 0.000168046 0.000168053 -5.16103e-16 
-10.701 -0.00885885 -0.000168046 -0.00885885 0.000168046 0.000168053 -5.16103e-16 
-10.701 -0.00885885 -0.000168046 -0.00885885 0.000168046 0.000168053 -5.16103e-16 
-10.652 -0.00894189 -0.000170427 -0.00894189 0.000170427 0.000170435 -4.79674e-16 
-10.652 -0.00894189 -0.000170427 -0.00894189 0.000170427 0.000170435 -4.79674e-16 
-10.652 -0.00894189 -0.000170427 -0.00894189 0.000170427 0.000170435 -4.79674e-16 
-10.6029 -0.00902611 -0.000172853 -0.00902611 0.000172853 0.000172862 -4.38907e-16 
-10.6029 -0.00902611 -0.000172853 -0.00902611 0.000172853 0.000172862 -4.38907e-16 
-10.6029 -0.00902611 -0.000172853 -0.00902611 0.000172853 0.000172862 -4.38907e-16 
-10.5538 -0.00911152 -0.000175326 -0.00911152 0.000175326 0.000175335 -3.96405e-16 
-10.5538 -0.00911152 -0.000175326 -0.00911152 0.000175326 0.000175335 -3.96405e-16 
-10.5538 -0.00911152 -0.000175326 -0.00911152 0.000175326 0.000175335 -3.96405e-16 
-10.5047 -0.00919817 -0.000177846 -0.00919817 0.000177846 0.000177856 -3.55638e-16 
-10.5047 -0.00919817 -0.000177846 -0.00919817 0.000177846 0.000177856 -3.55638e-16 
-10.5047 -0.00919817 -0.000177846 -0.00919817 0.000177846 0.000177856 -3.55638e-16 
-10.4556 -0.00928606 -0.000180415 -0.00928606 0.000180415 0.000180426 -3.16605e-16 
-10.4556 -0.00928606 -0.000180415 -0.00928606 0.000180415 0.000180426 -3.16605e-16 
-10.4556 -0.00928606 -0.000180415 -0.00928606 0.000180415 0.000180426 -3.16605e-16 
-10.4065 -0.00937522 -0.000183035 -0.00937522 0.000183035 0.000183046 -2.79307e-16 
-10.4065 -0.00937522 -0.000183035 -0.00937522 0.000183035 0.000183046 -2.79307e-16 
-10.4065 -0.00937522 -0.000183035 -0.00937522 0.000183035 0.000183046 -2.79307e-16 
-10.3574 -0.00946568 -0.000185705 -0.00946568 0.000185705 0.000185717 -2.45479e-16 
-10.3574 -0.00946568 -0.000185705 -0.00946568 0.000185705 0.000185717 -2.45479e-16 
-10.3574 -0.00946568 -0.000185705 -0.00946568 0.000185705 0.000185717 -2.45479e-16 
-10.3084 -0.00955747 -0.000188428 -0.00955747 0.000188428 0.000188441 -2.14253e-16 
-10.3084 -0.00955747 -0.000188428 -0.00955747 0.000188428 0.000188441 -2.14253e-16 
-10.3084 -0.00955747 -0.000188428 -0.00955747 0.000188428 0.000188441 -2.14253e-16 
-10.2593 -0.0096506 -0.000191205 -0.0096506 0.000191205 0.000191218 -1.85628e-16 
-10.2593 -0.0096506 -0.000191205 -0.0096506 0.000191205 0.000191218 -1.85628e-16 
-10.2593 -0.0096506 -0.000191205 -0.0096506 0.000191205 0.000191218 -1.85628e-16 
-10.2102 -0.00974511 -0.000194037 -0.00974511 0.000194037 0.000194051 -1.62209e-16 
-10.2102 -0.00974511 -0.000194037 -0.00974511 0.000194037 0.000194051 -1.62209e-16 
-10.2102 -0.00974511 -0.000194037 -0.00974511 0.000194037 0.000194051 -1.62209e-16 
-10.1611 -0.00984102 -0.000196925 -0.00984102 0.000196925 0.000196941 -1.40523e-16 
-10.1611 -0.00984102 -0.000196925 -0.00984102 0.000196925 0.000196941 -1.40523e-16 
-10.1611 -0.00984102 -0.000196925 -0.00984102 0.000196925 0.000196941 -1.40523e-16 
-10.112 -0.00993836 -0.000199872 -0.00993836 0.000199872 0.000199888 -1.20573e-16 
-10.112 -0.00993836 -0.000199872 -0.00993836 0.000199872 0.000199888 -1.20573e-16 
-10.112 -0.00993836 -0.000199872 -0.00993836 0.000199872 0.000199888 -1.20573e-16 
-10.0629 -0.0100372 -0.000202878 -0.0100372 0.000202878 0.000202895 -1.02357e-16 
-10.0629 -0.0100372 -0.000202878 -0.0100372 0.000202878 0.000202895 -1.02357e-16 
-10.0629 -0.0100372 -0.000202878 -0.0100372 0.000202878 0.000202895 -1.02357e-16 
-10.0138 -0.0101374 -0.000205944 -0.0101374 0.000205944 0.000205963 -8.67439e-17 
-10.0138 -0.0101374 -0.000205944 -0.0101374 0.000205944 0.000205963 -8.67439e-17 
-10.0138 -0.0101374 -0.000205944 -0.0101374 0.000205944 0.000205963 -8.67439e-17 
-9.96474 -0.0102393 -0.000209074 -0.0102393 0.000209074 0.000209093 -7.11304e-17 
-9.96474 -0.0102393 -0.000209074 -0.0102393 0.000209074 0.000209093 -7.11304e-17 
-9.96474 -0.0102393 -0.000209074 -0.0102393 0.000209074 0.000209093 -7.11304e-17 
-9.91565 -0.0103426 -0.000212267 -0.0103426 0.000212267 0.000212288 -5.8119e-17 
-9.91565 -0.0103426 -0.000212267 -0.0103426 0.000212267 0.000212288 -5.8119e-17 
-9.91565 -0.0103426 -0.000212267 -0.0103426 0.000212267 0.000212288 -5.8119e-17 
-9.86656 -0.0104476 -0.000215526 -0.0104476 0.000215526 0.000215548 -4.68424e-17 
-9.86656 -0.0104476 -0.000215526 -0.0104476 0.000215526 0.000215548 -4.68424e-17 
-9.86656 -0.0104476 -0.000215526 -0.0104476 0.000215526 0.000215548 -4.68424e-17 
-9.81748 -0.0105541 -0.000218853 -0.0105541 0.000218853 0.000218877 -3.81681e-17 
-9.81748 -0.0105541 -0.000218853 -0.0105541 0.000218853 0.000218877 -3.81681e-17 
-9.81748 -0.0105541 -0.000218853 -0.0105541 0.000218853 0.000218877 -3.81681e-17 
-9.76839 -0.0106623 -0.000222249 -0.0106623 0.000222249 0.000222274 -2.60238e-17 
-9.76839 -0.0106623 -0.000222249 -0.0106623 0.000222249 0.000222274 -2.60238e-17 
-9.76839 -0.0106623 -0.000222249 -0.0106623 0.000222249 0.000222274 -2.60238e-17 
-9.7193 -0.0107722 -0.000225715 -0.0107722 0.000225715 0.000225743 -1.82168e-17 
-9.7193 -0.0107722 -0.000225715 -0.0107722 0.000225715 0.000225743 -1.82168e-17 
-9.7193 -0.0107722 -0.000225715 -0.0107722 0.000225715 0.000225743 -1.82168e-17 
-9.67021 -0.0108838 -0.000229255 -0.0108838 0.000229255 0.000229284 -1.04097e-17 
-9.67021 -0.0108838 -0.000229255 -0.0108838 0.000229255 0.000229284 -1.04097e-17 
-9.67021 -0.0108838 -0.000229255 -0.0108838 0.000229255 0.000229284 -1.04097e-17 
-9.62113 -0.0109972 -0.00023287 -0.0109972 0.00023287 0.000232901 -3.46991e-18 
-9.62113 -0.0109972 -0.00023287 -0.0109972 0.00023287 0.000232901 -3.46991e-18 
-9.62113 -0.0109972 -0.00023287 -0.0109972 0.00023287 0.000232901 -3.46991e-18 
-9.57204 -0.0111123 -0.000236562 -0.0111123 0.000236562 0.000236595 3.46993e-18 
-9.57204 -0.0111123 -0.000236562 -0.0111123 0.000236562 0.000236595 3.46993e-18 
-9.57204 -0.0111123 -0.000236562 -0.0111123 0.000236562 0.000236595 3.46993e-18 
-9.52295 -0.0112293 -0.000240333 -0.0112293 0.000240333 0.000240368 9.54238e-18 
-9.52295 -0.0112293 -0.000240333 -0.0112293 0.000240333 0.000240368 9.54238e-18 
-9.52295 -0.0112293 -0.000240333 -0.0112293 0.000240333 0.000240368 9.54238e-18 
-9.47387 -0.0113482 -0.000244184 -0.0113482 0.000244184 0.000244222 1.64824e-17 
-9.47387 -0.0113482 -0.000244184 -0.0113482 0.000244184 0.000244222 1.64824e-17 
-9.47387 -0.0113482 -0.000244184 -0.0113482 0.000244184 0.000244222 1.64824e-17 
-9.42478 -0.0114689 -0.000248119 -0.0114689 0.000248119 0.000248159 2.16875e-17 
-9.42478 -0.0114689 -0.000248119 -0.0114689 0.000248119 0.000248159 2.16875e-17 
-9.42478 -0.0114689 -0.000248119 -0.0114689 0.000248119 0.000248159 2.16875e-17 
-9.37569 -0.0115916 -0.00025214 -0.0115916 0.00025214 0.000252183 2.51578e-17 
-9.37569 -0.0115916 -0.00025214 -0.0115916 0.00025214 0.000252183 2.51578e-17 
-9.37569 -0.0115916 -0.00025214 -0.0115916 0.00025214 0.000252183 2.51578e-17 
-9.3266 -0.0117163 -0.000256249 -0.0117163 0.000256249 0.000256294 3.12306e-17 
-9.3266 -0.0117163 -0.000256249 -0.0117163 0.000256249 0.000256294 3.12306e-17 
-9.3266 -0.0117163 -0.000256249 -0.0117163 0.000256249 0.000256294 3.12306e-17 
-9.27752 -0.0118431 -0.000260448 -0.0118431 0.000260448 0.000260497 3.55685e-17 
-9.27752 -0.0118431 -0.000260448 -0.0118431 0.000260448 0.000260497 3.55685e-17 
-9.27752 -0.0118431 -0.000260448 -0.0118431 0.000260448 0.000260497 3.55685e-17 
-9.22843 -0.0119719 -0.00026474 -0.0119719 0.00026474 0.000264792 3.81714e-17 
-9.22843 -0.0119719 -0.00026474 -0.0119719 0.00026474 0.000264792 3.81714e-17 
-9.22843 -0.0119719 -0.00026474 -0.0119719 0.00026474 0.000264792 3.81714e-17 
-9.17934 -0.0121028 -0.000269127 -0.0121028 0.000269127 0.000269183 4.1642e-17 
-9.17934 -0.0121028 -0.000269127 -0.0121028 0.000269127 0.000269183 4.1642e-17 
-9.17934 -0.0121028 -0.000269127 -0.0121028 0.000269127 0.000269183 4.1642e-17 
-9.13025 -0.012236 -0.000273613 -0.012236 0.000273613 0.000273672 4.77152e-17 
-9.13025 -0.012236 -0.000273613 -0.012236 0.000273613 0.000273672 4.77152e-17 
-9.13025 -0.012236 -0.000273613 -0.012236 0.000273613 0.000273672 4.77152e-17 
-9.08117 -0.0123713 -0.0002782 -0.0123713 0.0002782 0.000278263 5.29211e-17 
-9.08117 -0.0123713 -0.0002782 -0.0123713 0.0002782 0.000278263 5.29211e-17 
-9.08117 -0.0123713 -0.0002782 -0.0123713 0.0002782 0.000278263 5.29211e-17 
-9.03208 -0.0125089 -0.00028289 -0.0125089 0.00028289 0.000282958 5.55244e-17 
-9.03208 -0.0125089 -0.00028289 -0.0125089 0.00028289 0.000282958 5.55244e-17 
-9.03208 -0.0125089 -0.00028289 -0.0125089 0.00028289 0.000282958 5.55244e-17 
-8.98299 -0.0126489 -0.000287688 -0.0126489 0.000287688 0.00028776 5.89954e-17 
-8.98299 -0.0126489 -0.000287688 -0.0126489 0.000287688 0.00028776 5.89954e-17 
-8.98299 -0.0126489 -0.000287688 -0.0126489 0.000287688 0.00028776 5.89954e-17 
-8.9339 -0.0127912 -0.000292595 -0.0127912 0.000292595 0.000292672 6.33341e-17 
-8.9339 -0.0127912 -0.000292595 -0.0127912 0.000292595 0.000292672 6.33341e-17 
-8.9339 -0.0127912 -0.000292595 -0.0127912 0.000292595 0.000292672 6.33341e-17 
-8.88482 -0.012936 -0.000297616 -0.012936 0.000297616 0.000297698 6.50701e-17 
-8.88482 -0.012936 -0.000297616 -0.012936 0.000297616 0.000297698 6.50701e-17 
-8.88482 -0.012936 -0.000297616 -0.012936 0.000297616 0.000297698 6.50701e-17 
-8.83573 -0.0130832 -0.000302753 -0.0130832 0.000302753 0.000302841 6.68063e-17 
-8.83573 -0.0130832 -0.000302753 -0.0130832 0.000302753 0.000302841 6.68063e-17 
-8.83573 -0.0130832 -0.000302753 -0.0130832 0.000302753 0.000302841 6.68063e-17 
-8.78664 -0.013233 -0.00030801 -0.013233 0.00030801 0.000308104 7.2013e-17 
-8.78664 -0.013233 -0.00030801 -0.013233 0.00030801 0.000308104 7.2013e-17 
-8.78664 -0.013233 -0.00030801 -0.013233 0.00030801 0.000308104 7.2013e-17 
-8.73755 -0.0133854 -0.00031339 -0.0133854 0.00031339 0.000313491 7.37494e-17 
-8.73755 -0.0133854 -0.00031339 -0.0133854 0.00031339 0.000313491 7.37494e-17 
-8.73755 -0.0133854 -0.00031339 -0.0133854 0.00031339 0.000313491 7.37494e-17 
-8.68847 -0.0135405 -0.000318897 -0.0135405 0.000318897 0.000319005 7.46183e-17 
-8.68847 -0.0135405 -0.000318897 -0.0135405 0.000318897 0.000319005 7.46183e-17 
-8.68847 -0.0135405 -0.000318897 -0.0135405 0.000318897 0.000319005 7.46183e-17 
-8.63938 -0.0136983 -0.000324536 -0.0136983 0.000324536 0.000324651 7.98255e-17 
-8.63938 -0.0136983 -0.000324536 -0.0136983 0.000324536 0.000324651 7.98255e-17 
-8.63938 -0.0136983 -0.000324536 -0.0136983 0.000324536 0.000324651 7.98255e-17 
-8.59029 -0.0138589 -0.000330309 -0.0138589 0.000330309 0.000330432 8.41654e-17 
-8.59029 -0.0138589 -0.000330309 -0.0138589 0.000330309 0.000330432 8.41654e-17 
-8.59029 -0.0138589 -0.000330309 -0.0138589 0.000330309 0.000330432 8.41654e-17 
-8.54121 -0.0140224 -0.000336221 -0.0140224 0.000336221 0.000336352 8.50347e-17 
-8.54121 -0.0140224 -0.000336221 -0.0140224 0.000336221 0.000336352 8.50347e-17 
-8.54121 -0.0140224 -0.000336221 -0.0140224 0.000336221 0.000336352 8.50347e-17 
-8.49212 -0.0141888 -0.000342276 -0.0141888 0.000342276 0.000342417 9.02426e-17 
-8.49212 -0.0141888 -0.000342276 -0.0141888 0.000342276 0.000342417 9.02426e-17 
-8.49212 -0.0141888 -0.000342276 -0.0141888 0.000342276 0.000342417 9.02426e-17 
-8.44303 -0.0143582 -0.000348479 -0.0143582 0.000348479 0.000348629 9.02445e-17 
-8.44303 -0.0143582 -0.000348479 -0.0143582 0.000348479 0.000348629 9.02445e-17 
-8.44303 -0.0143582 -0.000348479 -0.0143582 0.000348479 0.000348629 9.02445e-17 
-8.39394 -0.0145307 -0.000354834 -0.0145307 0.000354834 0.000354995 9.37175e-17 
-8.39394 -0.0145307 -0.000354834 -0.0145307 0.000354834 0.000354995 9.37175e-17 
-8.39394 -0.0145307 -0.000354834 -0.0145307 0.000354834 0.000354995 9.37175e-17 
-8.34486 -0.0147063 -0.000361346 -0.0147063 0.000361346 0.000361518 9.63229e-17 
-8.34486 -0.0147063 -0.000361346 -0.0147063 0.000361346 0.000361518 9.63229e-17 
-8.34486 -0.0147063 -0.000361346 -0.0147063 0.000361346 0.000361518 9.63229e-17 
-8.29577 -0.0148851 -0.00036802 -0.0148851 0.00036802 0.000368204 9.80608e-17 
-8.29577 -0.0148851 -0.00036802 -0.0148851 0.00036802 0.000368204 9.80608e-17 
-8.29577 -0.0148851 -0.00036802 -0.0148851 0.00036802 0.000368204 9.80608e-17 
-8.24668 -0.0150673 -0.000374861 -0.0150673 0.000374861 0.000375057 1.04138e-16 
-8.24668 -0.0150673 -0.000374861 -0.0150673 0.000374861 0.000375057 1.04138e-16 
-8.24668 -0.0150673 -0.000374861 -0.0150673 0.000374861 0.000375057 1.04138e-16 
-8.19759 -0.0152529 -0.000381874 -0.0152529 0.000381874 0.000382084 1.06744e-16 
-8.19759 -0.0152529 -0.000381874 -0.0152529 0.000381874 0.000382084 1.06744e-16 
-8.19759 -0.0152529 -0.000381874 -0.0152529 0.000381874 0.000382084 1.06744e-16 
-8.14851 -0.0154419 -0.000389064 -0.0154419 0.000389064 0.00038929 1.09351e-16 
-8.14851 -0.0154419 -0.000389064 -0.0154419 0.000389064 0.00038929 1.09351e-16 
-8.14851 -0.0154419 -0.000389064 -0.0154419 0.000389064 0.00038929 1.09351e-16 
-8.09942 -0.0156346 -0.000396439 -0.0156346 0.000396439 0.00039668 1.09354e-16 
-8.09942 -0.0156346 -0.000396439 -0.0156346 0.000396439 0.00039668 1.09354e-16 
-8.09942 -0.0156346 -0.000396439 -0.0156346 0.000396439 0.00039668 1.09354e-16 
-8.05033 -0.0158308 -0.000404002 -0.0158308 0.000404002 0.00040426 1.14565e-16 
-8.05033 -0.0158308 -0.000404002 -0.0158308 0.000404002 0.00040426 1.14565e-16 
-8.05033 -0.0158308 -0.000404002 -0.0158308 0.000404002 0.00040426 1.14565e-16 
-8.00124 -0.0160309 -0.000411762 -0.0160309 0.000411762 0.000412038 1.1804e-16 
-8.00124 -0.0160309 -0.000411762 -0.0160309 0.000411762 0.000412038 1.1804e-16 
-8.00124 -0.0160309 -0.000411762 -0.0160309 0.000411762 0.000412038 1.1804e-16 
-7.95216 -0.0162348 -0.000419723 -0.0162348 0.000419723 0.000420019 1.18044e-16 
-7.95216 -0.0162348 -0.000419723 -0.0162348 0.000419723 0.000420019 1.18044e-16 
-7.95216 -0.0162348 -0.000419723 -0.0162348 0.000419723 0.000420019 1.18044e-16 
-7.90307 -0.0164426 -0.000427894 -0.0164426 0.000427894 0.00042821 1.23256e-16 
-7.90307 -0.0164426 -0.000427894 -0.0164426 0.000427894 0.00042821 1.23256e-16 
-7.90307 -0.0164426 -0.000427894 -0.0164426 0.000427894 0.00042821 1.23256e-16 
-7.85398 -0.0166545 -0.00043628 -0.0166545 0.00043628 0.000436618 1.24997e-16 
-7.85398 -0.0166545 -0.00043628 -0.0166545 0.00043628 0.000436618 1.24997e-16 
-7.85398 -0.0166545 -0.00043628 -0.0166545 0.00043628 0.000436618 1.24997e-16 
-7.80489 -0.0168705 -0.000444889 -0.0168705 0.000444889 0.000445252 1.3021e-16 
-7.80489 -0.0168705 -0.000444889 -0.0168705 0.000444889 0.000445252 1.3021e-16 
-7.80489 -0.0168705 -0.000444889 -0.0168705 0.000444889 0.000445252 1.3021e-16 
-7.75581 -0.0170909 -0.000453728 -0.0170909 0.000453728 0.000454117 1.31952e-16 
-7.75581 -0.0170909 -0.000453728 -0.0170909 0.000453728 0.000454117 1.31952e-16 
-7.75581 -0.0170909 -0.000453728 -0.0170909 0.000453728 0.000454117 1.31952e-16 
-7.70672 -0.0173156 -0.000462806 -0.0173156 0.000462806 0.000463223 1.3543e-16 
-7.70672 -0.0173156 -0.000462806 -0.0173156 0.000462806 0.000463223 1.3543e-16 
-7.70672 -0.0173156 -0.000462806 -0.0173156 0.000462806 0.000463223 1.3543e-16 
-7.65763 -0.0175448 -0.000472131 -0.0175448 0.000472131 0.000472577 1.37173e-16 
-7.65763 -0.0175448 -0.000472131 -0.0175448 0.000472131 0.000472577 1.37173e-16 
-7.65763 -0.0175448 -0.000472131 -0.0175448 0.000472131 0.000472577 1.37173e-16 
-7.60854 -0.0177787 -0.000481711 -0.0177787 0.000481711 0.000482189 1.44125e-16 
-7.60854 -0.0177787 -0.000481711 -0.0177787 0.000481711 0.000482189 1.44125e-16 
-7.60854 -0.0177787 -0.000481711 -0.0177787 0.000481711 0.000482189 1.44125e-16 
-7.55946 -0.0180173 -0.000491555 -0.0180173 0.000491555 0.000492067 1.47605e-16 
-7.55946 -0.0180173 -0.000491555 -0.0180173 0.000491555 0.000492067 1.47605e-16 
-7.55946 -0.0180173 -0.000491555 -0.0180173 0.000491555 0.000492067 1.47605e-16 
-7.51037 -0.0182608 -0.000501672 -0.0182608 0.000501672 0.000502222 1.4935e-16 
-7.51037 -0.0182608 -0.000501672 -0.0182608 0.000501672 0.000502222 1.4935e-16 
-7.51037 -0.0182608 -0.000501672 -0.0182608 0.000501672 0.000502222 1.4935e-16 
-7.46128 -0.0185093 -0.000512073 -0.0185093 0.000512073 0.000512662 1.54568e-16 
-7.46128 -0.0185093 -0.000512073 -0.0185093 0.000512073 0.000512662 1.54568e-16 
-7.46128 -0.0185093 -0.000512073 -0.0185093 0.000512073 0.000512662 1.54568e-16 
-7.4122 -0.018763 -0.000522767 -0.018763 0.000522767 0.000523398 1.58051e-16 
-7.4122 -0.018763 -0.000522767 -0.018763 0.000522767 0.000523398 1.58051e-16 
-7.4122 -0.018763 -0.000522767 -0.018763 0.000522767 0.000523398 1.58051e-16 
-7.36311 -0.019022 -0.000533764 -0.019022 0.000533764 0.000534442 1.61534e-16 
-7.36311 -0.019022 -0.000533764 -0.019022 0.000533764 0.000534442 1.61534e-16 
-7.36311 -0.019022 -0.000533764 -0.019022 0.000533764 0.000534442 1.61534e-16 
-7.31402 -0.0192865 -0.000545077 -0.0192865 0.000545077 0.000545803 1.7023e-16 
-7.31402 -0.0192865 -0.000545077 -0.0192865 0.000545077 0.000545803 1.7023e-16 
-7.31402 -0.0192865 -0.000545077 -0.0192865 0.000545077 0.000545803 1.7023e-16 
-7.26493 -0.0195565 -0.000556715 -0.0195565 0.000556715 0.000557495 1.68504e-16 
-7.26493 -0.0195565 -0.000556715 -0.0195565 0.000556715 0.000557495 1.68504e-16 
-7.26493 -0.0195565 -0.000556715 -0.0195565 0.000556715 0.000557495 1.68504e-16 
-7.21585 -0.0198324 -0.000568693 -0.0198324 0.000568693 0.000569529 1.77202e-16 
-7.21585 -0.0198324 -0.000568693 -0.0198324 0.000568693 0.000569529 1.77202e-16 
-7.21585 -0.0198324 -0.000568693 -0.0198324 0.000568693 0.000569529 1.77202e-16 
-7.16676 -0.0201142 -0.000581021 -0.0201142 0.000581021 0.000581919 1.78953e-16 
-7.16676 -0.0201142 -0.000581021 -0.0201142 0.000581021 0.000581919 1.78953e-16 
-7.16676 -0.0201142 -0.000581021 -0.0201142 0.000581021 0.000581919 1.78953e-16 
-7.11767 -0.0204021 -0.000593713 -0.0204021 0.000593713 0.000594677 1.84179e-16 
-7.11767 -0.0204021 -0.000593713 -0.0204021 0.000593713 0.000594677 1.84179e-16 
-7.11767 -0.0204021 -0.000593713 -0.0204021 0.000593713 0.000594677 1.84179e-16 
-7.06858 -0.0206964 -0.000606784 -0.0206964 0.000606784 0.000607818 1.85932e-16 
-7.06858 -0.0206964 -0.000606784 -0.0206964 0.000606784 0.000607818 1.85932e-16 
-7.06858 -0.0206964 -0.000606784 -0.0206964 0.000606784 0.000607818 1.85932e-16 
-7.0195 -0.0209971 -0.000620247 -0.0209971 0.000620247 0.000621358 1.96375e-16 
-7.0195 -0.0209971 -0.000620247 -0.0209971 0.000620247 0.000621358 1.96375e-16 
-7.0195 -0.0209971 -0.000620247 -0.0209971 0.000620247 0.000621358 1.96375e-16 
-6.97041 -0.0213045 -0.000634118 -0.0213045 0.000634118 0.00063531 2.01606e-16 
-6.97041 -0.0213045 -0.000634118 -0.0213045 0.000634118 0.00063531 2.01606e-16 
-6.97041 -0.0213045 -0.000634118 -0.0213045 0.000634118 0.00063531 2.01606e-16 
-6.92132 -0.0216188 -0.000648413 -0.0216188 0.000648413 0.000649693 2.0684e-16 
-6.92132 -0.0216188 -0.000648413 -0.0216188 0.000648413 0.000649693 2.0684e-16 
-6.92132 -0.0216188 -0.000648413 -0.0216188 0.000648413 0.000649693 2.0684e-16 
-6.87223 -0.0219402 -0.000663147 -0.0219402 0.000663147 0.000664523 2.12075e-16 
-6.87223 -0.0219402 -0.000663147 -0.0219402 0.000663147 0.000664523 2.12075e-16 
-6.87223 -0.0219402 -0.000663147 -0.0219402 0.000663147 0.000664523 2.12075e-16 
-6.82315 -0.0222689 -0.00067834 -0.0222689 0.00067834 0.000679818 2.17313e-16 
-6.82315 -0.0222689 -0.00067834 -0.0222689 0.00067834 0.000679818 2.17313e-16 
-6.82315 -0.0222689 -0.00067834 -0.0222689 0.00067834 0.000679818 2.17313e-16 
-6.77406 -0.0226052 -0.000694009 -0.0226052 0.000694009 0.000695597 2.15598e-16 
-6.77406 -0.0226052 -0.000694009 -0.0226052 0.000694009 0.000695597 2.15598e-16 
-6.77406 -0.0226052 -0.000694009 -0.0226052 0.000694009 0.000695597 2.15598e-16 
-6.72497 -0.0229492 -0.000710173 -0.0229492 0.000710173 0.00071188 2.29534e-16 
-6.72497 -0.0229492 -0.000710173 -0.0229492 0.000710173 0.00071188 2.29534e-16 
-6.72497 -0.0229492 -0.000710173 -0.0229492 0.000710173 0.00071188 2.29534e-16 
-6.67588 -0.0233013 -0.000726853 -0.0233013 0.000726853 0.000728688 2.34779e-16 
-6.67588 -0.0233013 -0.000726853 -0.0233013 0.000726853 0.000728688 2.34779e-16 
-6.67588 -0.0233013 -0.000726853 -0.0233013 0.000726853 0.000728688 2.34779e-16 
-6.6268 -0.0236617 -0.000744071 -0.0236617 0.000744071 0.000746044 2.40027e-16 
-6.6268 -0.0236617 -0.000744071 -0.0236617 0.000744071 0.000746044 2.40027e-16 
-6.6268 -0.0236617 -0.000744071 -0.0236617 0.000744071 0.000746044 2.40027e-16 
-6.57771 -0.0240306 -0.000761847 -0.0240306 0.000761847 0.00076397 2.45277e-16 
-6.57771 -0.0240306 -0.000761847 -0.0240306 0.000761847 0.00076397 2.45277e-16 
-6.57771 -0.0240306 -0.000761847 -0.0240306 0.000761847 0.00076397 2.45277e-16 
-6.52862 -0.0244083 -0.000780208 -0.0244083 0.000780208 0.000782491 2.54011e-16 
-6.52862 -0.0244083 -0.000780208 -0.0244083 0.000780208 0.000782491 2.54011e-16 
-6.52862 -0.0244083 -0.000780208 -0.0244083 0.000780208 0.000782491 2.54011e-16 
-6.47953 -0.0247952 -0.000799178 -0.0247952 0.000799178 0.000801635 2.73189e-16 
-6.47953 -0.0247952 -0.000799178 -0.0247952 0.000799178 0.000801635 2.73189e-16 
-6.47953 -0.0247952 -0.000799178 -0.0247952 0.000799178 0.000801635 2.73189e-16 
-6.43045 -0.0251914 -0.000818782 -0.0251914 0.000818782 0.000821425 2.74971e-16 
-6.43045 -0.0251914 -0.000818782 -0.0251914 0.000818782 0.000821425 2.74971e-16 
-6.43045 -0.0251914 -0.000818782 -0.0251914 0.000818782 0.000821425 2.74971e-16 
-6.38136 -0.0255974 -0.000839048 -0.0255974 0.000839048 0.000841893 2.68053e-16 
-6.38136 -0.0255974 -0.000839048 -0.0255974 0.000839048 0.000841893 2.68053e-16 
-6.38136 -0.0255974 -0.000839048 -0.0255974 0.000839048 0.000841893 2.68053e-16 
-6.33227 -0.0260135 -0.000860005 -0.0260135 0.000860005 0.000863069 2.90731e-16 
-6.33227 -0.0260135 -0.000860005 -0.0260135 0.000860005 0.000863069 2.90731e-16 
-6.33227 -0.0260135 -0.000860005 -0.0260135 0.000860005 0.000863069 2.90731e-16 
-6.28319 -0.0264399 -0.000881682 -0.0264399 0.000881682 0.000884981 2.99489e-16 
-6.28319 -0.0264399 -0.000881682 -0.0264399 0.000881682 0.000884981 2.99489e-16 
-6.28319 -0.0264399 -0.000881682 -0.0264399 0.000881682 0.000884981 2.99489e-16 
-6.2341 -0.0268771 -0.000904111 -0.0268771 0.000904111 0.000907665 2.99545e-16 
-6.2341 -0.0268771 -0.000904111 -0.0268771 0.000904111 0.000907665 2.99545e-16 
-6.2341 -0.0268771 -0.000904111 -0.0268771 0.000904111 0.000907665 2.99545e-16 
-6.18501 -0.0273254 -0.000927324 -0.0273254 0.000927324 0.000931153 3.0483e-16 
-6.18501 -0.0273254 -0.000927324 -0.0273254 0.000927324 0.000931153 3.0483e-16 
-6.18501 -0.0273254 -0.000927324 -0.0273254 0.000927324 0.000931153 3.0483e-16 
-6.13592 -0.0277852 -0.000951354 -0.0277852 0.000951354 0.00095548 3.258e-16 
-6.13592 -0.0277852 -0.000951354 -0.0277852 0.000951354 0.00095548 3.258e-16 
-6.13592 -0.0277852 -0.000951354 -0.0277852 0.000951354 0.00095548 3.258e-16 
-6.08684 -0.0282569 -0.000976238 -0.0282569 0.000976238 0.000980685 3.39812e-16 
-6.08684 -0.0282569 -0.000976238 -0.0282569 0.000976238 0.000980685 3.39812e-16 
-6.08684 -0.0282569 -0.000976238 -0.0282569 0.000976238 0.000980685 3.39812e-16 
-6.03775 -0.028741 -0.00100202 -0.028741 0.00100202 0.00100681 3.32918e-16 
-6.03775 -0.028741 -0.00100202 -0.028741 0.00100202 0.00100681 3.32918e-16 
-6.03775 -0.028741 -0.00100202 -0.028741 0.00100202 0.00100681 3.32918e-16 
-5.98866 -0.0292378 -0.00102873 -0.0292378 0.00102873 0.0010339 3.55662e-16 
-5.98866 -0.0292378 -0.00102873 -0.0292378 0.00102873 0.0010339 3.55662e-16 
-5.98866 -0.0292378 -0.00102873 -0.0292378 0.00102873 0.0010339 3.55662e-16 
-5.93957 -0.0297479 -0.00105642 -0.0297479 0.00105642 0.001062 3.48777e-16 
-5.93957 -0.0297479 -0.00105642 -0.0297479 0.00105642 0.001062 3.48777e-16 
-5.93957 -0.0297479 -0.00105642 -0.0297479 0.00105642 0.001062 3.48777e-16 
-5.89049 -0.0302718 -0.00108514 -0.0302718 0.00108514 0.00109116 3.75034e-16 
-5.89049 -0.0302718 -0.00108514 -0.0302718 0.00108514 0.00109116 3.75034e-16 
-5.89049 -0.0302718 -0.00108514 -0.0302718 0.00108514 0.00109116 3.75034e-16 
-5.8414 -0.0308098 -0.00111494 -0.0308098 0.00111494 0.00112144 3.85608e-16 
-5.8414 -0.0308098 -0.00111494 -0.0308098 0.00111494 0.00112144 3.85608e-16 
-5.8414 -0.0308098 -0.00111494 -0.0308098 0.00111494 0.00112144 3.85608e-16 
-5.79231 -0.0313627 -0.00114588 -0.0313627 0.00114588 0.00115289 4.15391e-16 
-5.79231 -0.0313627 -0.00114588 -0.0313627 0.00114588 0.00115289 4.15391e-16 
-5.79231 -0.0313627 -0.00114588 -0.0313627 0.00114588 0.00115289 4.15391e-16 
-5.74322 -0.031931 -0.00117801 -0.031931 0.00117801 0.00118558 4.29486e-16 
-5.74322 -0.031931 -0.00117801 -0.031931 0.00117801 0.00118558 4.29486e-16 
-5.74322 -0.031931 -0.00117801 -0.031931 0.00117801 0.00118558 4.29486e-16 
-5.69414 -0.0325151 -0.00121139 -0.0325151 0.00121139 0.00121957 4.40103e-16 
-5.69414 -0.0325151 -0.00121139 -0.0325151 0.00121139 0.00121957 4.40103e-16 
-5.69414 -0.0325151 -0.00121139 -0.0325151 0.00121139 0.00121957 4.40103e-16 
-5.64505 -0.0331158 -0.00124609 -0.0331158 0.00124609 0.00125494 4.43746e-16 
-5.64505 -0.0331158 -0.00124609 -0.0331158 0.00124609 0.00125494 4.43746e-16 
-5.64505 -0.0331158 -0.00124609 -0.0331158 0.00124609 0.00125494 4.43746e-16 
-5.59596 -0.0337337 -0.0012822 -0.0337337 0.0012822 0.00129175 4.64876e-16 
-5.59596 -0.0337337 -0.0012822 -0.0337337 0.0012822 0.00129175 4.64876e-16 
-5.59596 -0.0337337 -0.0012822 -0.0337337 0.0012822 0.00129175 4.64876e-16 
-5.54687 -0.0343694 -0.00131976 -0.0343694 0.00131976 0.00133009 4.89526e-16 
-5.54687 -0.0343694 -0.00131976 -0.0343694 0.00131976 0.00133009 4.89526e-16 
-5.54687 -0.0343694 -0.00131976 -0.0343694 0.00131976 0.00133009 4.89526e-16 
-5.49779 -0.0350238 -0.00135887 -0.0350238 0.00135887 0.00137005 5.00212e-16 
-5.49779 -0.0350238 -0.00135887 -0.0350238 0.00135887 0.00137005 5.00212e-16 
-5.49779 -0.0350238 -0.00135887 -0.0350238 0.00135887 0.00137005 5.00212e-16 
-5.4487 -0.0356976 -0.00139963 -0.0356976 0.00139963 0.00141172 5.14416e-16 
-5.4487 -0.0356976 -0.00139963 -0.0356976 0.00139963 0.00141172 5.14416e-16 
-5.4487 -0.0356976 -0.00139963 -0.0356976 0.00139963 0.00141172 5.14416e-16 
-5.39961 -0.0363914 -0.0014421 -0.0363914 0.0014421 0.00145519 5.35644e-16 
-5.39961 -0.0363914 -0.0014421 -0.0363914 0.0014421 0.00145519 5.35644e-16 
-5.39961 -0.0363914 -0.0014421 -0.0363914 0.0014421 0.00145519 5.35644e-16 
-5.35052 -0.0371062 -0.00148641 -0.0371062 0.00148641 0.00150059 5.74416e-16 
-5.35052 -0.0371062 -0.00148641 -0.0371062 0.00148641 0.00150059 5.74416e-16 
-5.35052 -0.0371062 -0.00148641 -0.0371062 0.00148641 0.00150059 5.74416e-16 
-5.30144 -0.037843 -0.00153267 -0.037843 0.00153267 0.00154802 5.92211e-16 
-5.30144 -0.037843 -0.00153267 -0.037843 0.00153267 0.00154802 5.92211e-16 
-5.30144 -0.037843 -0.00153267 -0.037843 0.00153267 0.00154802 5.92211e-16 
-5.25235 -0.0386025 -0.00158096 -0.0386025 0.00158096 0.0015976 6.03026e-16 
-5.25235 -0.0386025 -0.00158096 -0.0386025 0.00158096 0.0015976 6.03026e-16 
-5.25235 -0.0386025 -0.00158096 -0.0386025 0.00158096 0.0015976 6.03026e-16 
-5.20326 -0.0393859 -0.00163146 -0.0393859 0.00163146 0.0016495 6.27898e-16 
-5.20326 -0.0393859 -0.00163146 -0.0393859 0.00163146 0.0016495 6.27898e-16 
-5.20326 -0.0393859 -0.00163146 -0.0393859 0.00163146 0.0016495 6.27898e-16 
-5.15418 -0.0401942 -0.00168429 -0.0401942 0.00168429 0.00170386 6.38775e-16 
-5.15418 -0.0401942 -0.00168429 -0.0401942 0.00168429 0.00170386 6.38775e-16 
-5.15418 -0.0401942 -0.00168429 -0.0401942 0.00168429 0.00170386 6.38775e-16 
-5.10509 -0.0410282 -0.00173958 -0.0410282 0.00173958 0.00176081 6.53194e-16 
-5.10509 -0.0410282 -0.00173958 -0.0410282 0.00173958 0.00176081 6.53194e-16 
-5.10509 -0.0410282 -0.00173958 -0.0410282 0.00173958 0.00176081 6.53194e-16 
-5.056 -0.0418895 -0.00179755 -0.0418895 0.00179755 0.0018206 7.37927e-16 
-5.056 -0.0418895 -0.00179755 -0.0418895 0.00179755 0.0018206 7.37927e-16 
-5.056 -0.0418895 -0.00179755 -0.0418895 0.00179755 0.0018206 7.37927e-16 
-5.00691 -0.0427793 -0.00185837 -0.0427793 0.00185837 0.00188341 7.34884e-16 
-5.00691 -0.0427793 -0.00185837 -0.0427793 0.00185837 0.00188341 7.34884e-16 
-5.00691 -0.0427793 -0.00185837 -0.0427793 0.00185837 0.00188341 7.34884e-16 
-4.95783 -0.0436986 -0.00192221 -0.0436986 0.00192221 0.00194942 7.70565e-16 
-4.95783 -0.0436986 -0.00192221 -0.0436986 0.00192221 0.00194942 7.70565e-16 
-4.95783 -0.0436986 -0.00192221 -0.0436986 0.00192221 0.00194942 7.70565e-16 
-4.90874 -0.0446492 -0.00198936 -0.0446492 0.00198936 0.00201894 8.23926e-16 
-4.90874 -0.0446492 -0.00198936 -0.0446492 0.00198936 0.00201894 8.23926e-16 
-4.90874 -0.0446492 -0.00198936 -0.0446492 0.00198936 0.00201894 8.23926e-16 
-4.85965 -0.0456324 -0.00206006 -0.0456324 0.00206006 0.00209226 8.70345e-16 
-4.85965 -0.0456324 -0.00206006 -0.0456324 0.00206006 0.00209226 8.70345e-16 
-4.85965 -0.0456324 -0.00206006 -0.0456324 0.00206006 0.00209226 8.70345e-16 
-4.81056 -0.0466497 -0.00213455 -0.0466497 0.00213455 0.00216959 8.99236e-16 
-4.81056 -0.0466497 -0.00213455 -0.0466497 0.00213455 0.00216959 8.99236e-16 
-4.81056 -0.0466497 -0.00213455 -0.0466497 0.00213455 0.00216959 8.99236e-16 
-4.76148 -0.047703 -0.00221324 -0.047703 0.00221324 0.00225143 9.07032e-16 
-4.76148 -0.047703 -0.00221324 -0.047703 0.00221324 0.00225143 9.07032e-16 
-4.76148 -0.047703 -0.00221324 -0.047703 0.00221324 0.00225143 9.07032e-16 
-4.71239 -0.0487943 -0.00229653 -0.0487943 0.00229653 0.00233817 9.7846e-16 
-4.71239 -0.0487943 -0.00229653 -0.0487943 0.00229653 0.00233817 9.7846e-16 
-4.71239 -0.0487943 -0.00229653 -0.0487943 0.00229653 0.00233817 9.7846e-16 
-4.6633 -0.049925 -0.00238475 -0.049925 0.00238475 0.00243018 9.93487e-16 
-4.6633 -0.049925 -0.00238475 -0.049925 0.00238475 0.00243018 9.93487e-16 
-4.6633 -0.049925 -0.00238475 -0.049925 0.00238475 0.00243018 9.93487e-16 
-4.61421 -0.0510978 -0.00247858 -0.0510978 0.00247858 0.00252819 1.07936e-15 
-4.61421 -0.0510978 -0.00247858 -0.0510978 0.00247858 0.00252819 1.07936e-15 
-4.61421 -0.0510978 -0.00247858 -0.0510978 0.00247858 0.00252819 1.07936e-15 
-4.56513 -0.0523149 -0.00257863 -0.0523149 0.00257863 0.00263287 1.11587e-15 
-4.56513 -0.0523149 -0.00257863 -0.0523149 0.00257863 0.00263287 1.11587e-15 
-4.56513 -0.0523149 -0.00257863 -0.0523149 0.00257863 0.00263287 1.11587e-15 
-4.51604 -0.0535782 -0.00268549 -0.0535782 0.00268549 0.00274486 1.20214e-15 
-4.51604 -0.0535782 -0.00268549 -0.0535782 0.00268549 0.00274486 1.20214e-15 
-4.51604 -0.0535782 -0.00268549 -0.0535782 0.00268549 0.00274486 1.20214e-15 
-4.46695 -0.054891 -0.00280032 -0.054891 0.00280032 0.00286537 1.32062e-15 
-4.46695 -0.054891 -0.00280032 -0.054891 0.00280032 0.00286537 1.32062e-15 
-4.46695 -0.054891 -0.00280032 -0.054891 0.00280032 0.00286537 1.32062e-15 
-4.41786 -0.0562561 -0.00292425 -0.0562561 0.00292425 0.00299564 1.35769e-15 
-4.41786 -0.0562561 -0.00292425 -0.0562561 0.00292425 0.00299564 1.35769e-15 
-4.41786 -0.0562561 -0.00292425 -0.0562561 0.00292425 0.00299564 1.35769e-15 
-4.36878 -0.0576758 -0.00305848 -0.0576758 0.00305848 0.00313696 1.56217e-15 
-4.36878 -0.0576758 -0.00305848 -0.0576758 0.00305848 0.00313696 1.56217e-15 
-4.36878 -0.0576758 -0.00305848 -0.0576758 0.00305848 0.00313696 1.56217e-15 
-4.31969 -0.0591542 -0.00320515 -0.0591542 0.00320515 0.00329158 1.55703e-15 
-4.31969 -0.0591542 -0.00320515 -0.0591542 0.00320515 0.00329158 1.55703e-15 
-4.31969 -0.0591542 -0.00320515 -0.0591542 0.00320515 0.00329158 1.55703e-15 
-4.2706 -0.0606947 -0.00336656 -0.0606947 0.00336656 0.00346198 1.79459e-15 
-4.2706 -0.0606947 -0.00336656 -0.0606947 0.00336656 0.00346198 1.79459e-15 
-4.2706 -0.0606947 -0.00336656 -0.0606947 0.00336656 0.00346198 1.79459e-15 
-4.22152 -0.0622999 -0.00354547 -0.0622999 0.00354547 0.00365109 2.00791e-15 
-4.22152 -0.0622999 -0.00354547 -0.0622999 0.00354547 0.00365109 2.00791e-15 
-4.22152 -0.0622999 -0.00354547 -0.0622999 0.00354547 0.00365109 2.00791e-15 
-4.17243 -0.0639743 -0.0037464 -0.0639743 0.0037464 0.00386371 2.23272e-15 
-4.17243 -0.0639743 -0.0037464 -0.0639743 0.0037464 0.00386371 2.23272e-15 
-4.17243 -0.0639743 -0.0037464 -0.0639743 0.0037464 0.00386371 2.23272e-15 
-4.12334 -0.0657208 -0.00397475 -0.0657208 0.00397475 0.00410557 2.60889e-15 
-4.12334 -0.0657208 -0.00397475 -0.0657208 0.00397475 0.00410557 2.60889e-15 
-4.12334 -0.0657208 -0.00397475 -0.0657208 0.00397475 0.00410557 2.60889e-15 
-4.07425 -0.0675407 -0.00423706 -0.0675407 0.00423706 0.00438365 3.06542e-15 
-4.07425 -0.0675407 -0.00423706 -0.0675407 0.00423706 0.00438365 3.06542e-15 
-4.07425 -0.0675407 -0.00423706 -0.0675407 0.00423706 0.00438365 3.06542e-15 
-4.02517 -0.0694348 -0.00454258 -0.0694348 0.00454258 0.0047078 3.73227e-15 
-4.02517 -0.0694348 -0.00454258 -0.0694348 0.00454258 0.0047078 3.73227e-15 
-4.02517 -0.0694348 -0.00454258 -0.0694348 0.00454258 0.0047078 3.73227e-15 
-3.97608 -0.071399 -0.00490121 -0.071399 0.00490121 0.0050886 4.50983e-15 
-3.97608 -0.071399 -0.00490121 -0.071399 0.00490121 0.0050886 4.50983e-15 
-3.97608 -0.071399 -0.00490121 -0.071399 0.00490121 0.0050886 4.50983e-15 
-3.92699 -0.073422 -0.00532178 -0.073422 0.00532178 0.00553571 5.26901e-15 
-3.92699 -0.073422 -0.00532178 -0.073422 0.00532178 0.00553571 5.26901e-15 
-3.92699 -0.073422 -0.00532178 -0.073422 0.00532178 0.00553571 5.26901e-15 
-3.8779 -0.0754852 -0.00580929 -0.0754852 0.00580929 0.00605481 6.02438e-15 
-3.8779 -0.0754852 -0.00580929 -0.0754852 0.00580929 0.00605481 6.02438e-15 
-3.8779 -0.0754852 -0.00580929 -0.0754852 0.00580929 0.00605481 6.02438e-15 
-3.82882 -0.0775609 -0.00635223 -0.0775609 0.00635223 0.0066345 6.07318e-15 
-3.82882 -0.0775609 -0.00635223 -0.0775609 0.00635223 0.0066345 6.07318e-15 
-3.82882 -0.0775609 -0.00635223 -0.0775609 0.00635223 0.0066345 6.07318e-15 
-3.77973 -0.0796232 -0.00691472 -0.0796232 0.00691472 0.0072378 4.80092e-15 
-3.77973 -0.0796232 -0.00691472 -0.0796232 0.00691472 0.0072378 4.80092e-15 
-3.77973 -0.0796232 -0.00691472 -0.0796232 0.00691472 0.0072378 4.80092e-15 
-3.73064 -0.0816711 -0.00743971 -0.0816711 0.00743971 0.00780525 1.75444e-15 
-3.73064 -0.0816711 -0.00743971 -0.0816711 0.00743971 0.00780525 1.75444e-15 
-3.73064 -0.0816711 -0.00743971 -0.0816711 0.00743971 0.00780525 1.75444e-15 
-3.68155 -0.0837461 -0.00787016 -0.0837461 0.00787016 0.0082768 -2.69275e-15 
-3.68155 -0.0837461 -0.00787016 -0.0837461 0.00787016 0.0082768 -2.69275e-15 
-3.68155 -0.0837461 -0.00787016 -0.0837461 0.00787016 0.0082768 -2.69275e-15 
-3.63247 -0.0859218 -0.00818519 -0.0859218 0.00818519 0.00862996 -7.17694e-15 
-3.63247 -0.0859218 -0.00818519 -0.0859218 0.00818519 0.00862996 -7.17694e-15 
-3.63247 -0.0859218 -0.00818519 -0.0859218 0.00818519 0.00862996 -7.17694e-15 
-3.58338 -0.0882642 -0.00841163 -0.0882642 0.00841163 0.00889237 -1.04017e-14 
-3.58338 -0.0882642 -0.00841163 -0.0882642 0.00841163 0.00889237 -1.04017e-14 
-3.58338 -0.0882642 -0.00841163 -0.0882642 0.00841163 0.00889237 -1.04017e-14 
-3.53429 -0.0908067 -0.00859509 -0.0908067 0.00859509 0.00911177 -1.2314e-14 
-3.53429 -0.0908067 -0.00859509 -0.0908067 0.00859509 0.00911177 -1.2314e-14 
-3.53429 -0.0908067 -0.00859509 -0.0908067 0.00859509 0.00911177 -1.2314e-14 
-3.4852 -0.0935572 -0.00877385 -0.0935572 0.00877385 0.00932864 -1.29035e-14 
-3.4852 -0.0935572 -0.00877385 -0.0935572 0.00877385 0.00932864 -1.29035e-14 
-3.4852 -0.0935572 -0.00877385 -0.0935572 0.00877385 0.00932864 -1.29035e-14 
-3.43612 -0.0965137 -0.00897192 -0.0965137 0.00897192 0.00956873 -1.28694e-14 
-3.43612 -0.0965137 -0.00897192 -0.0965137 0.00897192 0.00956873 -1.28694e-14 
-3.43612 -0.0965137 -0.00897192 -0.0965137 0.00897192 0.00956873 -1.28694e-14 
-3.38703 -0.0996743 -0.00920218 -0.0996743 0.00920218 0.00984618 -1.24806e-14 
-3.38703 -0.0996743 -0.00920218 -0.0996743 0.00920218 0.00984618 -1.24806e-14 
-3.38703 -0.0996743 -0.00920218 -0.0996743 0.00920218 0.00984618 -1.24806e-14 
-3.33794 -0.103041 -0.0094714 -0.103041 0.0094714 0.0101688 -1.17335e-14 
-3.33794 -0.103041 -0.0094714 -0.103041 0.0094714 0.0101688 -1.17335e-14 
-3.33794 -0.103041 -0.0094714 -0.103041 0.0094714 0.0101688 -1.17335e-14 
-3.28885 -0.106619 -0.00978368 -0.106619 0.00978368 0.0105417 -1.07886e-14 
-3.28885 -0.106619 -0.00978368 -0.106619 0.00978368 0.0105417 -1.07886e-14 
-3.28885 -0.106619 -0.00978368 -0.106619 0.00978368 0.0105417 -1.07886e-14 
-3.23977 -0.110419 -0.0101422 -0.110419 0.0101422 0.0109692 -9.9212e-15 
-3.23977 -0.110419 -0.0101422 -0.110419 0.0101422 0.0109692 -9.9212e-15 
-3.23977 -0.110419 -0.0101422 -0.110419 0.0101422 0.0109692 -9.9212e-15 
-3.19068 -0.114452 -0.0105501 -0.114452 0.0105501 0.0114554 -8.81523e-15 
-3.19068 -0.114452 -0.0105501 -0.114452 0.0105501 0.0114554 -8.81523e-15 
-3.19068 -0.114452 -0.0105501 -0.114452 0.0105501 0.0114554 -8.81523e-15 
-3.14159 -0.118735 -0.0110109 -0.118735 0.0110109 0.0120055 -7.69431e-15 
-3.14159 -0.118735 -0.0110109 -0.118735 0.0110109 0.0120055 -7.69431e-15 
-3.14159 -0.118735 -0.0110109 -0.118735 0.0110109 0.0120055 -7.69431e-15 
-3.09251 -0.123285 -0.0115289 -0.123285 0.0115289 0.0126252 -6.39813e-15 
-3.09251 -0.123285 -0.0115289 -0.123285 0.0115289 0.0126252 -6.39813e-15 
-3.09251 -0.123285 -0.0115289 -0.123285 0.0115289 0.0126252 -6.39813e-15 
-3.04342 -0.128123 -0.0121091 -0.128123 0.0121091 0.0133214 -5.09924e-15 
-3.04342 -0.128123 -0.0121091 -0.128123 0.0121091 0.0133214 -5.09924e-15 
-3.04342 -0.128123 -0.0121091 -0.128123 0.0121091 0.0133214 -5.09924e-15 
-2.99433 -0.133274 -0.0127574 -0.133274 0.0127574 0.0141023 -3.55906e-15 
-2.99433 -0.133274 -0.0127574 -0.133274 0.0127574 0.0141023 -3.55906e-15 
-2.99433 -0.133274 -0.0127574 -0.133274 0.0127574 0.0141023 -3.55906e-15 
-2.94524 -0.138763 -0.0134808 -0.138763 0.0134808 0.0149774 -2.03524e-15 
-2.94524 -0.138763 -0.0134808 -0.138763 0.0134808 0.0149774 -2.03524e-15 
-2.94524 -0.138763 -0.0134808 -0.138763 0.0134808 0.0149774 -2.03524e-15 
-2.89616 -0.144622 -0.0142875 -0.144622 0.0142875 0.0159581 -3.87513e-16 
-2.89616 -0.144622 -0.0142875 -0.144622 0.0142875 0.0159581 -3.87513e-16 
-2.89616 -0.144622 -0.0142875 -0.144622 0.0142875 0.0159581 -3.87513e-16 
-2.84707 -0.150885 -0.0151873 -0.150885 0.0151873 0.017058 1.55872e-15 
-2.84707 -0.150885 -0.0151873 -0.150885 0.0151873 0.017058 1.55872e-15 
-2.84707 -0.150885 -0.0151873 -0.150885 0.0151873 0.017058 1.55872e-15 
-2.79798 -0.157591 -0.0161917 -0.157591 0.0161917 0.018293 3.59044e-15 
-2.79798 -0.157591 -0.0161917 -0.157591 0.0161917 0.018293 3.59044e-15 
-2.79798 -0.157591 -0.0161917 -0.157591 0.0161917 0.018293 3.59044e-15 
-2.74889 -0.164785 -0.0173143 -0.164785 0.0173143 0.0196821 5.6161e-15 
-2.74889 -0.164785 -0.0173143 -0.164785 0.0173143 0.0196821 5.6161e-15 
-2.74889 -0.164785 -0.0173143 -0.164785 0.0173143 0.0196821 5.6161e-15 
-2.69981 -0.172519 -0.0185715 -0.172519 0.0185715 0.0212481 8.43118e-15 
-2.69981 -0.172519 -0.0185715 -0.172519 0.0185715 0.0212481 8.43118e-15 
-2.69981 -0.172519 -0.0185715 -0.172519 0.0185715 0.0212481 8.43118e-15 
-2.65072 -0.18085 -0.0199824 -0.18085 0.0199824 0.0230183 1.10305e-14 
-2.65072 -0.18085 -0.0199824 -0.18085 0.0199824 0.0230183 1.10305e-14 
-2.65072 -0.18085 -0.0199824 -0.18085 0.0199824 0.0230183 1.10305e-14 
-2.60163 -0.189846 -0.0215703 -0.189846 0.0215703 0.0250255 1.42814e-14 
-2.60163 -0.189846 -0.0215703 -0.189846 0.0215703 0.0250255 1.42814e-14 
-2.60163 -0.189846 -0.0215703 -0.189846 0.0215703 0.0250255 1.42814e-14 
-2.55254 -0.199587 -0.0233643 -0.199587 0.0233643 0.0273111 1.80876e-14 
-2.55254 -0.199587 -0.0233643 -0.199587 0.0233643 0.0273111 1.80876e-14 
-2.55254 -0.199587 -0.0233643 -0.199587 0.0233643 0.0273111 1.80876e-14 
-2.50346 -0.210166 -0.0254034 -0.210166 0.0254034 0.0299297 2.27926e-14 
-2.50346 -0.210166 -0.0254034 -0.210166 0.0254034 0.0299297 2.27926e-14 
-2.50346 -0.210166 -0.0254034 -0.210166 0.0254034 0.0299297 2.27926e-14 
-2.45437 -0.221685 -0.0277387 -0.221685 0.0277387 0.0329532 2.80273e-14 
-2.45437 -0.221685 -0.0277387 -0.221685 0.0277387 0.0329532 2.80273e-14 
-2.45437 -0.221685 -0.0277387 -0.221685 0.0277387 0.0329532 2.80273e-14 
-2.40528 -0.234258 -0.0304313 -0.234258 0.0304313 0.0364683 3.51411e-14 
-2.40528 -0.234258 -0.0304313 -0.234258 0.0304313 0.0364683 3.51411e-14 
-2.40528 -0.234258 -0.0304313 -0.234258 0.0304313 0.0364683 3.51411e-14 
-2.35619 -0.248015 -0.0335459 -0.248015 0.0335459 0.0405706 4.31179e-14 
-2.35619 -0.248015 -0.0335459 -0.248015 0.0335459 0.0405706 4.31179e-14 
-2.35619 -0.248015 -0.0335459 -0.248015 0.0335459 0.0405706 4.31179e-14 
-2.30711 -0.26312 -0.0371632 -0.26312 0.0371632 0.0453803 5.35164e-14 
-2.30711 -0.26312 -0.0371632 -0.26312 0.0371632 0.0453803 5.35164e-14 
-2.30711 -0.26312 -0.0371632 -0.26312 0.0371632 0.0453803 5.35164e-14 
-2.25802 -0.279767 -0.0413897 -0.279767 0.0413897 0.0510555 6.52907e-14 
-2.25802 -0.279767 -0.0413897 -0.279767 0.0413897 0.0510555 6.52907e-14 
-2.25802 -0.279767 -0.0413897 -0.279767 0.0413897 0.0510555 6.52907e-14 
-2.20893 -0.298188 -0.046365 -0.298188 0.046365 0.0578047 7.98308e-14 
-2.20893 -0.298188 -0.046365 -0.298188 0.046365 0.0578047 7.98308e-14 
-2.20893 -0.298188 -0.046365 -0.298188 0.046365 0.0578047 7.98308e-14 
-2.15984 -0.318658 -0.0522708 -0.318658 0.0522708 0.0659011 9.86109e-14 
-2.15984 -0.318658 -0.0522708 -0.318658 0.0522708 0.0659011 9.86109e-14 
-2.15984 -0.318658 -0.0522708 -0.318658 0.0522708 0.0659011 9.86109e-14 
-2.11076 -0.341503 -0.0593454 -0.341503 0.0593454 0.0757064 1.23183e-13 
-2.11076 -0.341503 -0.0593454 -0.341503 0.0593454 0.0757064 1.23183e-13 
-2.11076 -0.341503 -0.0593454 -0.341503 0.0593454 0.0757064 1.23183e-13 
-2.06167 -0.367117 -0.0679051 -0.367117 0.0679051 0.0877051 1.54328e-13 
-2.06167 -0.367117 -0.0679051 -0.367117 0.0679051 0.0877051 1.54328e-13 
-2.06167 -0.367117 -0.0679051 -0.367117 0.0679051 0.0877051 1.54328e-13 
-2.01258 -0.395973 -0.0783754 -0.395973 0.0783754 0.102556 1.95866e-13 
-2.01258 -0.395973 -0.0783754 -0.395973 0.0783754 0.102556 1.95866e-13 
-2.01258 -0.395973 -0.0783754 -0.395973 0.0783754 0.102556 1.95866e-13 
-1.9635 -0.428637 -0.0913365 -0.428637 0.0913365 0.121165 2.5159e-13 
-1.9635 -0.428637 -0.0913365 -0.428637 0.0913365 0.121165 2.5159e-13 
-1.9635 -0.428637 -0.0913365 -0.428637 0.0913365 0.121165 2.5159e-13 
-1.91441 -0.465786 -0.10759 -0.465786 0.10759 0.1448 3.26181e-13 
-1.91441 -0.465786 -0.10759 -0.465786 0.10759 0.1448 3.26181e-13 
-1.91441 -0.465786 -0.10759 -0.465786 0.10759 0.1448 3.26181e-13 
-1.86532 -0.508217 -0.128259 -0.508217 0.128259 0.175257 4.3069e-13 
-1.86532 -0.508217 -0.128259 -0.508217 0.128259 0.175257 4.3069e-13 
-1.86532 -0.508217 -0.128259 -0.508217 0.128259 0.175257 4.3069e-13 
-1.81623 -0.556844 -0.154937 -0.556844 0.154937 0.215122 5.76363e-13 
-1.81623 -0.556844 -0.154937 -0.556844 0.154937 0.215122 5.76363e-13 
-1.81623 -0.556844 -0.154937 -0.556844 0.154937 0.215122 5.76363e-13 
-1.76715 -0.612653 -0.189918 -0.612653 0.189918 0.268168 7.80537e-13 
-1.76715 -0.612653 -0.189918 -0.612653 0.189918 0.268168 7.80537e-13 
-1.76715 -0.612653 -0.189918 -0.612653 0.189918 0.268168 7.80537e-13 
-1.71806 -0.676579 -0.236546 -0.676579 0.236546 0.339983 1.07239e-12 
-1.71806 -0.676579 -0.236546 -0.676579 0.236546 0.339983 1.07239e-12 
-1.71806 -0.676579 -0.236546 -0.676579 0.236546 0.339983 1.07239e-12 
-1.66897 -0.749171 -0.299724 -0.749171 0.299724 0.438913 1.49419e-12 
-1.66897 -0.749171 -0.299724 -0.749171 0.299724 0.438913 1.49419e-12 
-1.66897 -0.749171 -0.299724 -0.749171 0.299724 0.438913 1.49419e-12 
-1.61988 -0.82983 -0.386613 -0.82983 0.386613 0.577415 2.1041e-12 
-1.61988 -0.82983 -0.386613 -0.82983 0.386613 0.577415 2.1041e-12 
-1.61988 -0.82983 -0.386613 -0.82983 0.386613 0.577415 2.1041e-12 
-1.5708 -0.915128 -0.507369 -0.915128 0.507369 0.773672 2.98957e-12 
-1.5708 -0.915128 -0.507369 -0.915128 0.507369 0.773672 2.98957e-12 
-1.5708 -0.915128 -0.507369 -0.915128 0.507369 0.773672 2.98957e-12 
-1.52171 -0.99546 -0.675194 -0.99546 0.675194 1.05239 4.27984e-12 
-1.52171 -0.99546 -0.675194 -0.99546 0.675194 1.05239 4.27984e-12 
-1.52171 -0.99546 -0.675194 -0.99546 0.675194 1.05239 4.27984e-12 
-1.47262 -1.04944 -0.903373 -1.04944 0.903373 1.44099 6.148e-12 
-1.47262 -1.04944 -0.903373 -1.04944 0.903373 1.44099 6.148e-12 
-1.47262 -1.04944 -0.903373 -1.04944 0.903373 1.44099 6.148e-12 
-1.42353 -1.03882 -1.19434 -1.03882 1.19434 1.95222 8.83702e-12 
-1.42353 -1.03882 -1.19434 -1.03882 1.19434 1.95222 8.83702e-12 
-1.42353 -1.03882 -1.19434 -1.03882 1.19434 1.95222 8.83702e-12 
-1.37445 -0.916713 -1.51895 -0.916713 1.51895 2.54775 1.24828e-11 
-1.37445 -0.916713 -1.51895 -0.916713 1.51895 2.54775 1.24828e-11 
-1.37445 -0.916713 -1.51895 -0.916713 1.51895 2.54775 1.24828e-11 
-1.32536 -0.664655 -1.81015 -0.664655 1.81015 3.12017 1.61329e-11 
-1.32536 -0.664655 -1.81015 -0.664655 1.81015 3.12017 1.61329e-11 
-1.32536 -0.664655 -1.81015 -0.664655 1.81015 3.12017 1.61329e-11 
-1.27627 -0.320648 -2.00867 -0.320648 2.00867 3.56381 1.67467e-11 
-1.27627 -0.320648 -2.00867 -0.320648 2.00867 3.56381 1.67467e-11 
-1.27627 -0.320648 -2.00867 -0.320648 2.00867 3.56381 1.67467e-11 
-1.22718 0.0687171 -2.10502 0.0687171 2.10502 3.85077 1.11414e-11 
-1.22718 0.0687171 -2.10502 0.0687171 2.10502 3.85077 1.11414e-11 
-1.22718 0.0687171 -2.10502 0.0687171 2.10502 3.85077 1.11414e-11 
-1.1781 0.488098 -2.09215 0.488098 2.09215 3.95333 -4.04577e-13 
-1.1781 0.488098 -2.09215 0.488098 2.09215 3.95333 -4.04577e-13 
-1.1781 0.488098 -2.09215 0.488098 2.09215 3.95333 -4.04577e-13 
-1.12901 0.897161 -1.93604 0.897161 1.93604 3.78642 -1.34157e-11 
-1.12901 0.897161 -1.93604 0.897161 1.93604 3.78642 -1.34157e-11 
-1.12901 0.897161 -1.93604 0.897161 1.93604 3.78642 -1.34157e-11 
-1.07992 1.20988 -1.64683 1.20988 1.64683 3.34071 -2.22034e-11 
-1.07992 1.20988 -1.64683 1.20988 1.64683 3.34071 -2.22034e-11 
-1.07992 1.20988 -1.64683 1.20988 1.64683 3.34071 -2.22034e-11 
-1.03084 1.37439 -1.30396 1.37439 1.30396 2.75006 -2.44698e-11 
-1.03084 1.37439 -1.30396 1.37439 1.30396 2.75006 -2.44698e-11 
-1.03084 1.37439 -1.30396 1.37439 1.30396 2.75006 -2.44698e-11 
-0.981748 1.41014 -0.988178 1.41014 0.988178 2.17225 -2.19917e-11 
-0.981748 1.41014 -0.988178 1.41014 0.988178 2.17225 -2.19917e-11 
-0.981748 1.41014 -0.988178 1.41014 0.988178 2.17225 -2.19917e-11 
-0.93266 1.36821 -0.736164 1.36821 0.736164 1.69144 -1.78154e-11 
-0.93266 1.36821 -0.736164 1.36821 0.736164 1.69144 -1.78154e-11 
-0.93266 1.36821 -0.736164 1.36821 0.736164 1.69144 -1.78154e-11 
-0.883573 1.29195 -0.549001 1.29195 0.549001 1.3225 -1.37873e-11 
-0.883573 1.29195 -0.549001 1.29195 0.549001 1.3225 -1.37873e-11 
-0.883573 1.29195 -0.549001 1.29195 0.549001 1.3225 -1.37873e-11 
-0.834486 1.20691 -0.413882 1.20691 0.413882 1.04885 -1.05399e-11 
-0.834486 1.20691 -0.413882 1.20691 0.413882 1.04885 -1.05399e-11 
-0.834486 1.20691 -0.413882 1.20691 0.413882 1.04885 -1.05399e-11 
-0.785398 1.12528 -0.316709 1.12528 0.316709 0.84753 -8.09275e-12 
-0.785398 1.12528 -0.316709 1.12528 0.316709 0.84753 -8.09275e-12 
-0.785398 1.12528 -0.316709 1.12528 0.316709 0.84753 -8.09275e-12 
-0.736311 1.05177 -0.246197 1.05177 0.246197 0.698676 -6.29881e-12 
-0.736311 1.05177 -0.246197 1.05177 0.246197 0.698676 -6.29881e-12 
-0.736311 1.05177 -0.246197 1.05177 0.246197 0.698676 -6.29881e-12 
-0.687223 0.987536 -0.194251 0.987536 0.194251 0.587396 -4.9868e-12 
-0.687223 0.987536 -0.194251 0.987536 0.194251 0.587396 -4.9868e-12 
-0.687223 0.987536 -0.194251 0.987536 0.194251 0.587396 -4.9868e-12 
-0.638136 0.932228 -0.15529 0.932228 0.15529 0.503104 -4.02597e-12 
-0.638136 0.932228 -0.15529 0.932228 0.15529 0.503104 -4.02597e-12 
-0.638136 0.932228 -0.15529 0.932228 0.15529 0.503104 -4.02597e-12 
-0.589049 0.884943 -0.125512 0.884943 0.125512 0.438404 -3.30554e-12 
-0.589049 0.884943 -0.125512 0.884943 0.125512 0.438404 -3.30554e-12 
-0.589049 0.884943 -0.125512 0.884943 0.125512 0.438404 -3.30554e-12 
-0.539961 0.844672 -0.102315 0.844672 0.102315 0.388135 -2.77317e-12 
-0.539961 0.844672 -0.102315 0.844672 0.102315 0.388135 -2.77317e-12 
-0.539961 0.844672 -0.102315 0.844672 0.102315 0.388135 -2.77317e-12 
-0.490874 0.810466 -0.0838984 0.810466 0.0838984 0.348669 -2.36256e-12 
-0.490874 0.810466 -0.0838984 0.810466 0.0838984 0.348669 -2.36256e-12 
-0.490874 0.810466 -0.0838984 0.810466 0.0838984 0.348669 -2.36256e-12 
-0.441786 0.781498 -0.0690001 0.781498 0.0690001 0.317433 -2.05247e-12 
-0.441786 0.781498 -0.0690001 0.781498 0.0690001 0.317433 -2.05247e-12 
-0.441786 0.781498 -0.0690001 0.781498 0.0690001 0.317433 -2.05247e-12 
-0.392699 0.757077 -0.0567203 0.757077 0.0567203 0.292577 -1.80423e-12 
-0.392699 0.757077 -0.0567203 0.757077 0.0567203 0.292577 -1.80423e-12 
-0.392699 0.757077 -0.0567203 0.757077 0.0567203 0.292577 -1.80423e-12 
-0.343612 0.736631 -0.0464064 0.736631 0.0464064 0.272762 -1.62388e-12 
-0.343612 0.736631 -0.0464064 0.736631 0.0464064 0.272762 -1.62388e-12 
-0.343612 0.736631 -0.0464064 0.736631 0.0464064 0.272762 -1.62388e-12 
-0.294524 0.7197 -0.0375766 0.7197 0.0375766 0.25701 -1.47922e-12 
-0.294524 0.7197 -0.0375766 0.7197 0.0375766 0.25701 -1.47922e-12 
-0.294524 0.7197 -0.0375766 0.7197 0.0375766 0.25701 -1.47922e-12 
-0.245437 0.705916 -0.0298677 0.705916 0.0298677 0.244604 -1.36839e-12 
-0.245437 0.705916 -0.0298677 0.705916 0.0298677 0.244604 -1.36839e-12 
-0.245437 0.705916 -0.0298677 0.705916 0.0298677 0.244604 -1.36839e-12 
-0.19635 0.694991 -0.0229992 0.694991 0.0229992 0.23502 -1.28879e-12 
-0.19635 0.694991 -0.0229992 0.694991 0.0229992 0.23502 -1.28879e-12 
-0.19635 0.694991 -0.0229992 0.694991 0.0229992 0.23502 -1.28879e-12 
-0.147262 0.686702 -0.0167485 0.686702 0.0167485 0.227877 -1.21523e-12 
-0.147262 0.686702 -0.0167485 0.686702 0.0167485 0.227877 -1.21523e-12 
-0.147262 0.686702 -0.0167485 0.686702 0.0167485 0.227877 -1.21523e-12 
-0.0981748 0.680888 -0.0109328 0.680888 0.0109328 0.222899 -1.16912e-12 
-0.0981748 0.680888 -0.0109328 0.680888 0.0109328 0.222899 -1.16912e-12 
-0.0981748 0.680888 -0.0109328 0.680888 0.0109328 0.222899 -1.16912e-12 
-0.0490874 0.677439 -0.00539643 0.677439 0.00539643 0.219915 -1.13562e-12 
-0.0490874 0.677439 -0.00539643 0.677439 0.00539643 0.219915 -1.13562e-12 
-0.0490874 0.677439 -0.00539643 0.677439 0.00539643 0.219915 -1.13562e-12 


==> anc/FOURIER/LAMBDA2.0GAMMA0.2BETA1.0QUANTUM_SCHL/V.txt <==
0 0.240776 -4.24398e-12 0 2.56173 
0 0.240776 -4.24398e-12 0 2.56173 
0.0490874 0.23353 -0.0620428 0 2.52836 
0.0490874 0.23353 -0.0620428 0 2.52836 
0.0981748 0.212759 -0.119391 0 2.43417 
0.0981748 0.212759 -0.119391 0 2.43417 
0.147262 0.181114 -0.168202 0 2.28851 
0.147262 0.181114 -0.168202 0 2.28851 
0.19635 0.142323 -0.206055 0 2.1056 
0.19635 0.142323 -0.206055 0 2.1056 
0.245437 0.100452 -0.232162 0 1.90131 
0.245437 0.100452 -0.232162 0 1.90131 
0.294524 0.0592141 -0.247218 0 1.69088 
0.294524 0.0592141 -0.247218 0 1.69088 
0.343612 0.02146 -0.253004 0 1.48708 
0.343612 0.02146 -0.253004 0 1.48708 
0.392699 -0.011057 -0.25183 0 1.299 
0.392699 -0.011057 -0.25183 0 1.299 
0.441786 -0.0376156 -0.24602 0 1.13181 
0.441786 -0.0376156 -0.24602 0 1.13181 
0.490874 -0.0582675 -0.237563 0 0.987276 
0.490874 -0.0582675 -0.237563 0 0.987276 
0.539961 -0.0735256 -0.22797 0 0.864812 
0.539961 -0.0735256 -0.22797 0 0.864812 
0.589049 -0.0841024 -0.218284 0 0.762448 
0.589049 -0.0841024 -0.218284 0 0.762448 
0.638136 -0.0907355 -0.209159 0 0.677627 
0.638136 -0.0907355 -0.209159 0 0.677627 
0.687223 -0.0940938 -0.200966 0 0.607702 
0.687223 -0.0940938 -0.200966 0 0.607702 
0.736311 -0.0947364 -0.193879 0 0.550204 
0.736311 -0.0947364 -0.193879 0 0.550204 
0.785398 -0.0931044 -0.187948 0 0.502959 
0.785398 -0.0931044 -0.187948 0 0.502959 
0.834486 -0.0895229 -0.183139 0 0.464107 
0.834486 -0.0895229 -0.183139 0 0.464107 
0.883573 -0.0842022 -0.179367 0 0.432081 
0.883573 -0.0842022 -0.179367 0 0.432081 
0.93266 -0.0772272 -0.17652 0 0.40558 
0.93266 -0.0772272 -0.17652 0 0.40558 
0.981748 -0.0685311 -0.174501 0 0.383595 
0.981748 -0.0685311 -0.174501 0 0.383595 
1.03084 -0.0578765 -0.173323 0 0.365539 
1.03084 -0.0578765 -0.173323 0 0.365539 
1.07992 -0.0449349 -0.173264 0 0.351477 
1.07992 -0.0449349 -0.173264 0 0.351477 
1.12901 -0.0295624 -0.174931 0 0.342122 
1.12901 -0.0295624 -0.174931 0 0.342122 
1.1781 -0.0120779 -0.178954 0 0.338152 
1.1781 -0.0120779 -0.178954 0 0.338152 
1.22718 0.00698795 -0.185521 0 0.339377 
1.22718 0.00698795 -0.185521 0 0.339377 
1.27627 0.0274353 -0.194561 0 0.345194 
1.27627 0.0274353 -0.194561 0 0.345194 
1.32536 0.0492507 -0.206237 0 0.355493 
1.32536 0.0492507 -0.206237 0 0.355493 
1.37445 0.0722185 -0.220754 0 0.370272 
1.37445 0.0722185 -0.220754 0 0.370272 
1.42353 0.096187 -0.23805 0 0.389109 
1.42353 0.096187 -0.23805 0 0.389109 
1.47262 0.121388 -0.2581 0 0.4117 
1.47262 0.121388 -0.2581 0 0.4117 
1.52171 0.148231 -0.281246 0 0.438365 
1.52171 0.148231 -0.281246 0 0.438365 
1.5708 0.177025 -0.308187 0 0.469945 
1.5708 0.177025 -0.308187 0 0.469945 
1.61988 0.207894 -0.339858 0 0.507585 
1.61988 0.207894 -0.339858 0 0.507585 
1.66897 0.240756 -0.377387 0 0.552643 
1.66897 0.240756 -0.377387 0 0.552643 
1.71806 0.275287 -0.422108 0 0.606689 
1.71806 0.275287 -0.422108 0 0.606689 
1.76715 0.310839 -0.475576 0 0.671523 
1.76715 0.310839 -0.475576 0 0.671523 
1.81623 0.346301 -0.539562 0 0.749156 
1.81623 0.346301 -0.539562 0 0.749156 
1.86532 0.379904 -0.616 0 0.841724 
1.86532 0.379904 -0.616 0 0.841724 
1.91441 0.408984 -0.706826 0 0.951278 
1.91441 0.408984 -0.706826 0 0.951278 
1.9635 0.429739 -0.813667 0 1.07939 
1.9635 0.429739 -0.813667 0 1.07939 
2.01258 0.437059 -0.937326 0 1.22651 
2.01258 0.437059 -0.937326 0 1.22651 
2.06167 0.424587 -1.07703 0 1.39108 
2.06167 0.424587 -1.07703 0 1.39108 
2.11076 0.38521 -1.22959 0 1.56857 
2.11076 0.38521 -1.22959 0 1.56857 
2.15984 0.312127 -1.38864 0 1.75075 
2.15984 0.312127 -1.38864 0 1.75075 
2.20893 0.200449 -1.54461 0 1.92571 
2.20893 0.200449 -1.54461 0 1.92571 
2.25802 0.0488692 -1.68545 0 2.07905 
2.25802 0.0488692 -1.68545 0 2.07905 
2.30711 -0.139234 -1.79844 0 2.19609 
2.30711 -0.139234 -1.79844 0 2.19609 
2.35619 -0.355716 -1.87222 0 2.26428 
2.35619 -0.355716 -1.87222 0 2.26428 
2.40528 -0.588502 -1.89868 0 2.27535 
2.40528 -0.588502 -1.89868 0 2.27535 
2.45437 -0.823038 -1.87429 0 2.22663 
2.45437 -0.823038 -1.87429 0 2.22663 
2.50346 -1.04426 -1.8009 0 2.12178 
2.50346 -1.04426 -1.8009 0 2.12178 
2.55254 -1.23893 -1.68562 0 1.97036 
2.55254 -1.23893 -1.68562 0 1.97036 
2.60163 -1.39774 -1.53939 0 1.78598 
2.60163 -1.39774 -1.53939 0 1.78598 
2.65072 -1.51615 -1.37483 0 1.5837 
2.65072 -1.51615 -1.37483 0 1.5837 
2.69981 -1.59419 -1.20415 0 1.3777 
2.69981 -1.59419 -1.20415 0 1.3777 
2.74889 -1.63553 -1.03778 0 1.17969 
2.74889 -1.63553 -1.03778 0 1.17969 
2.79798 -1.64627 -0.883418 0 0.998062 
2.79798 -1.64627 -0.883418 0 0.998062 
2.84707 -1.63359 -0.745773 0 0.837633 
2.84707 -1.63359 -0.745773 0 0.837633 
2.89616 -1.60461 -0.626749 0 0.700035 
2.89616 -1.60461 -0.626749 0 0.700035 
2.94524 -1.56542 -0.526124 0 0.584533 
2.94524 -1.56542 -0.526124 0 0.584533 
2.99433 -1.52082 -0.44235 0 0.488982 
2.99433 -1.52082 -0.44235 0 0.488982 
3.04342 -1.47419 -0.373255 0 0.410624 
3.04342 -1.47419 -0.373255 0 0.410624 
3.09251 -1.42781 -0.316533 0 0.346633 
3.09251 -1.42781 -0.316533 0 0.346633 
3.14159 -1.38306 -0.27002 0 0.294412 
3.14159 -1.38306 -0.27002 0 0.294412 
3.19068 -1.34071 -0.231823 0 0.251717 
3.19068 -1.34071 -0.231823 0 0.251717 
3.23977 -1.30114 -0.20035 0 0.216687 
3.23977 -1.30114 -0.20035 0 0.216687 
3.28885 -1.26444 -0.174302 0 0.187808 
3.28885 -1.26444 -0.174302 0 0.187808 
3.33794 -1.23056 -0.152629 0 0.163868 
3.33794 -1.23056 -0.152629 0 0.163868 
3.38703 -1.19936 -0.134492 0 0.143905 
3.38703 -1.19936 -0.134492 0 0.143905 
3.43612 -1.17066 -0.119224 0 0.127155 
3.43612 -1.17066 -0.119224 0 0.127155 
3.4852 -1.14426 -0.106294 0 0.113015 
3.4852 -1.14426 -0.106294 0 0.113015 
3.53429 -1.11996 -0.0952803 0 0.101008 
3.53429 -1.11996 -0.0952803 0 0.101008 
3.58338 -1.09756 -0.0858457 0 0.0907519 
3.58338 -1.09756 -0.0858457 0 0.0907519 
3.63247 -1.07689 -0.0777205 0 0.0819438 
3.63247 -1.07689 -0.0777205 0 0.0819438 
3.68155 -1.05777 -0.0706873 0 0.0743396 
3.68155 -1.05777 -0.0706873 0 0.0743396 
3.73064 -1.04007 -0.0645697 0 0.0677422 
3.73064 -1.04007 -0.0645697 0 0.0677422 
3.77973 -1.02365 -0.0592241 0 0.0619913 
3.77973 -1.02365 -0.0592241 0 0.0619913 
3.82882 -1.00839 -0.0545323 0 0.0569555 
3.82882 -1.00839 -0.0545323 0 0.0569555 
3.8779 -0.994186 -0.0503971 0 0.052527 
3.8779 -0.994186 -0.0503971 0 0.052527 
3.92699 -0.980937 -0.0467384 0 0.0486172 
3.92699 -0.980937 -0.0467384 0 0.0486172 
3.97608 -0.968559 -0.0434899 0 0.0451527 
3.97608 -0.968559 -0.0434899 0 0.0451527 
4.02517 -0.956976 -0.0405966 0 0.0420731 
4.02517 -0.956976 -0.0405966 0 0.0420731 
4.07425 -0.94612 -0.0380127 0 0.0393279 
4.07425 -0.94612 -0.0380127 0 0.0393279 
4.12334 -0.935931 -0.0356998 0 0.0368748 
4.12334 -0.935931 -0.0356998 0 0.0368748 
4.17243 -0.926354 -0.0336251 0 0.034678 
4.17243 -0.926354 -0.0336251 0 0.034678 
4.22152 -0.917343 -0.031761 0 0.0327072 
4.22152 -0.917343 -0.031761 0 0.0327072 
4.2706 -0.908856 -0.0300836 0 0.0309362 
4.2706 -0.908856 -0.0300836 0 0.0309362 
4.31969 -0.900854 -0.0285718 0 0.0293423 
4.31969 -0.900854 -0.0285718 0 0.0293423 
4.36878 -0.893306 -0.0272072 0 0.0279053 
4.36878 -0.893306 -0.0272072 0 0.0279053 
4.41786 -0.886182 -0.0259727 0 0.0266068 
4.41786 -0.886182 -0.0259727 0 0.0266068 
4.46695 -0.879457 -0.0248524 0 0.0254297 
4.46695 -0.879457 -0.0248524 0 0.0254297 
4.51604 -0.873107 -0.0238306 0 0.0243574 
4.51604 -0.873107 -0.0238306 0 0.0243574 
4.56513 -0.867113 -0.0228914 0 0.023373 
4.56513 -0.867113 -0.0228914 0 0.023373 
4.61421 -0.861454 -0.0220181 0 0.0224588 
4.61421 -0.861454 -0.0220181 0 0.0224588 
4.6633 -0.856112 -0.0211926 0 0.0215964 
4.6633 -0.856112 -0.0211926 0 0.0215964 
4.71239 -0.851066 -0.0203965 0 0.0207662 
4.71239 -0.851066 -0.0203965 0 0.0207662 
4.76148 -0.846292 -0.0196112 0 0.0199496 
4.76148 -0.846292 -0.0196112 0 0.0199496 
4.81056 -0.841764 -0.0188208 0 0.0191298 
4.81056 -0.841764 -0.0188208 0 0.0191298 
4.85965 -0.837451 -0.0180135 0 0.018295 
4.85965 -0.837451 -0.0180135 0 0.018295 
4.90874 -0.833322 -0.0171842 0 0.0174397 
4.90874 -0.833322 -0.0171842 0 0.0174397 
4.95783 -0.829347 -0.0163345 0 0.0165657 
4.95783 -0.829347 -0.0163345 0 0.0165657 
5.00691 -0.8255 -0.0154726 0 0.0156811 
5.00691 -0.8255 -0.0154726 0 0.0156811 
5.056 -0.82176 -0.0146114 0 0.0147988 
5.056 -0.82176 -0.0146114 0 0.0147988 
5.10509 -0.818113 -0.0137658 0 0.0139338 
5.10509 -0.818113 -0.0137658 0 0.0139338 
5.15418 -0.814553 -0.0129506 0 0.013101 
5.15418 -0.814553 -0.0129506 0 0.013101 
5.20326 -0.811078 -0.012178 0 0.0123127 
5.20326 -0.811078 -0.012178 0 0.0123127 
5.25235 -0.80769 -0.0114567 0 0.0115773 
5.25235 -0.80769 -0.0114567 0 0.0115773 
5.30144 -0.804393 -0.0107908 0 0.0108989 
5.30144 -0.804393 -0.0107908 0 0.0108989 
5.35052 -0.80119 -0.0101809 0 0.010278 
5.35052 -0.80119 -0.0101809 0 0.010278 
5.39961 -0.798086 -0.00962474 0 0.00971211 
5.39961 -0.798086 -0.00962474 0 0.00971211 
5.4487 -0.795081 -0.0091185 0 0.0091973 
5.4487 -0.795081 -0.0091185 0 0.0091973 
5.49779 -0.792175 -0.00865743 0 0.00872865 
5.49779 -0.792175 -0.00865743 0 0.00872865 
5.54687 -0.789368 -0.00823664 0 0.00830113 
5.54687 -0.789368 -0.00823664 0 0.00830113 
5.59596 -0.786656 -0.00785145 0 0.00790997 
5.59596 -0.786656 -0.00785145 0 0.00790997 
5.64505 -0.784038 -0.0074976 0 0.0075508 
5.64505 -0.784038 -0.0074976 0 0.0075508 
5.69414 -0.781509 -0.00717134 0 0.00721977 
5.69414 -0.781509 -0.00717134 0 0.00721977 
5.74322 -0.779066 -0.00686938 0 0.00691355 
5.74322 -0.779066 -0.00686938 0 0.00691355 
5.79231 -0.776706 -0.00658892 0 0.00662925 
5.79231 -0.776706 -0.00658892 0 0.00662925 
5.8414 -0.774425 -0.00632755 0 0.00636442 
5.8414 -0.774425 -0.00632755 0 0.00636442 
5.89049 -0.772219 -0.00608323 0 0.00611697 
5.89049 -0.772219 -0.00608323 0 0.00611697 
5.93957 -0.770085 -0.00585418 0 0.00588509 
5.93957 -0.770085 -0.00585418 0 0.00588509 
5.98866 -0.76802 -0.00563891 0 0.00566726 
5.98866 -0.76802 -0.00563891 0 0.00566726 
6.03775 -0.766021 -0.00543611 0 0.00546213 
6.03775 -0.766021 -0.00543611 0 0.00546213 
6.08684 -0.764085 -0.00524467 0 0.00526857 
6.08684 -0.764085 -0.00524467 0 0.00526857 
6.13592 -0.762209 -0.0050636 0 0.00508556 
6.13592 -0.762209 -0.0050636 0 0.00508556 
6.18501 -0.76039 -0.00489205 0 0.00491225 
6.18501 -0.76039 -0.00489205 0 0.00491225 
6.2341 -0.758627 -0.00472926 0 0.00474785 
6.2341 -0.758627 -0.00472926 0 0.00474785 
6.28319 -0.756916 -0.00457456 0 0.00459168 
6.28319 -0.756916 -0.00457456 0 0.00459168 
6.33227 -0.755255 -0.00442736 0 0.00444314 
6.33227 -0.755255 -0.00442736 0 0.00444314 
6.38136 -0.753643 -0.00428714 0 0.00430168 
6.38136 -0.753643 -0.00428714 0 0.00430168 
6.43045 -0.752077 -0.0041534 0 0.00416682 
6.43045 -0.752077 -0.0041534 0 0.00416682 
6.47953 -0.750555 -0.00402573 0 0.00403811 
6.47953 -0.750555 -0.00402573 0 0.00403811 
6.52862 -0.749076 -0.00390372 0 0.00391515 
6.52862 -0.749076 -0.00390372 0 0.00391515 
6.57771 -0.747639 -0.00378703 0 0.00379759 
6.57771 -0.747639 -0.00378703 0 0.00379759 
6.6268 -0.74624 -0.00367533 0 0.00368509 
6.6268 -0.74624 -0.00367533 0 0.00368509 
6.67588 -0.74488 -0.00356833 0 0.00357734 
6.67588 -0.74488 -0.00356833 0 0.00357734 
6.72497 -0.743556 -0.00346574 0 0.00347408 
6.72497 -0.743556 -0.00346574 0 0.00347408 
6.77406 -0.742267 -0.00336732 0 0.00337503 
6.77406 -0.742267 -0.00336732 0 0.00337503 
6.82315 -0.741012 -0.00327284 0 0.00327997 
6.82315 -0.741012 -0.00327284 0 0.00327997 
6.87223 -0.73979 -0.00318208 0 0.00318868 
6.87223 -0.73979 -0.00318208 0 0.00318868 
6.92132 -0.738599 -0.00309484 0 0.00310096 
6.92132 -0.738599 -0.00309484 0 0.00310096 
6.97041 -0.737438 -0.00301093 0 0.0030166 
6.97041 -0.737438 -0.00301093 0 0.0030166 
7.0195 -0.736307 -0.00293019 0 0.00293544 
7.0195 -0.736307 -0.00293019 0 0.00293544 
7.06858 -0.735203 -0.00285244 0 0.00285731 
7.06858 -0.735203 -0.00285244 0 0.00285731 
7.11767 -0.734127 -0.00277755 0 0.00278206 
7.11767 -0.734127 -0.00277755 0 0.00278206 
7.16676 -0.733077 -0.00270535 0 0.00270953 
7.16676 -0.733077 -0.00270535 0 0.00270953 
7.21585 -0.732053 -0.00263573 0 0.00263961 
7.21585 -0.732053 -0.00263573 0 0.00263961 
7.26493 -0.731053 -0.00256856 0 0.00257216 
7.26493 -0.731053 -0.00256856 0 0.00257216 
7.31402 -0.730077 -0.00250371 0 0.00250706 
7.31402 -0.730077 -0.00250371 0 0.00250706 
7.36311 -0.729124 -0.0024411 0 0.0024442 
7.36311 -0.729124 -0.0024411 0 0.0024442 
7.4122 -0.728193 -0.00238061 0 0.00238349 
7.4122 -0.728193 -0.00238061 0 0.00238349 
7.46128 -0.727283 -0.00232216 0 0.00232483 
7.46128 -0.727283 -0.00232216 0 0.00232483 
7.51037 -0.726394 -0.00226565 0 0.00226814 
7.51037 -0.726394 -0.00226565 0 0.00226814 
7.55946 -0.725526 -0.00221103 0 0.00221334 
7.55946 -0.725526 -0.00221103 0 0.00221334 
7.60854 -0.724677 -0.0021582 0 0.00216034 
7.60854 -0.724677 -0.0021582 0 0.00216034 
7.65763 -0.723847 -0.0021071 0 0.00210909 
7.65763 -0.723847 -0.0021071 0 0.00210909 
7.70672 -0.723035 -0.00205766 0 0.00205951 
7.70672 -0.723035 -0.00205766 0 0.00205951 
7.75581 -0.722241 -0.00200981 0 0.00201153 
7.75581 -0.722241 -0.00200981 0 0.00201153 
7.80489 -0.721464 -0.00196349 0 0.00196509 
7.80489 -0.721464 -0.00196349 0 0.00196509 
7.85398 -0.720704 -0.00191864 0 0.00192013 
7.85398 -0.720704 -0.00191864 0 0.00192013 
7.90307 -0.71996 -0.00187519 0 0.00187658 
7.90307 -0.71996 -0.00187519 0 0.00187658 
7.95216 -0.719232 -0.0018331 0 0.00183439 
7.95216 -0.719232 -0.0018331 0 0.00183439 
8.00124 -0.718519 -0.0017923 0 0.0017935 
8.00124 -0.718519 -0.0017923 0 0.0017935 
8.05033 -0.717821 -0.00175274 0 0.00175387 
8.05033 -0.717821 -0.00175274 0 0.00175387 
8.09942 -0.717138 -0.00171438 0 0.00171543 
8.09942 -0.717138 -0.00171438 0 0.00171543 
8.14851 -0.716469 -0.00167717 0 0.00167814 
8.14851 -0.716469 -0.00167717 0 0.00167814 
8.19759 -0.715813 -0.00164106 0 0.00164197 
8.19759 -0.715813 -0.00164106 0 0.00164197 
8.24668 -0.715171 -0.00160601 0 0.00160685 
8.24668 -0.715171 -0.00160601 0 0.00160685 
8.29577 -0.714541 -0.00157198 0 0.00157277 
8.29577 -0.714541 -0.00157198 0 0.00157277 
8.34486 -0.713924 -0.00153893 0 0.00153966 
8.34486 -0.713924 -0.00153893 0 0.00153966 
8.39394 -0.713319 -0.00150682 0 0.00150751 
8.39394 -0.713319 -0.00150682 0 0.00150751 
8.44303 -0.712726 -0.00147563 0 0.00147627 
8.44303 -0.712726 -0.00147563 0 0.00147627 
8.49212 -0.712145 -0.00144532 0 0.00144591 
8.49212 -0.712145 -0.00144532 0 0.00144591 
8.54121 -0.711575 -0.00141584 0 0.0014164 
8.54121 -0.711575 -0.00141584 0 0.0014164 
8.59029 -0.711016 -0.00138719 0 0.00138771 
8.59029 -0.711016 -0.00138719 0 0.00138771 
8.63938 -0.710468 -0.00135932 0 0.00135981 
8.63938 -0.710468 -0.00135932 0 0.00135981 
8.68847 -0.70993 -0.00133221 0 0.00133267 
8.68847 -0.70993 -0.00133221 0 0.00133267 
8.73755 -0.709402 -0.00130583 0 0.00130626 
8.73755 -0.709402 -0.00130583 0 0.00130626 
8.78664 -0.708884 -0.00128016 0 0.00128056 
8.78664 -0.708884 -0.00128016 0 0.00128056 
8.83573 -0.708375 -0.00125518 0 0.00125555 
8.83573 -0.708375 -0.00125518 0 0.00125555 
8.88482 -0.707876 -0.00123085 0 0.0012312 
8.88482 -0.707876 -0.00123085 0 0.0012312 
8.9339 -0.707386 -0.00120716 0 0.00120748 
8.9339 -0.707386 -0.00120716 0 0.00120748 
8.98299 -0.706905 -0.00118409 0 0.00118439 
8.98299 -0.706905 -0.00118409 0 0.00118439 
9.03208 -0.706433 -0.00116161 0 0.00116189 
9.03208 -0.706433 -0.00116161 0 0.00116189 
9.08117 -0.705969 -0.00113971 0 0.00113998 
9.08117 -0.705969 -0.00113971 0 0.00113998 
9.13025 -0.705514 -0.00111837 0 0.00111862 
9.13025 -0.705514 -0.00111837 0 0.00111862 
9.17934 -0.705066 -0.00109756 0 0.0010978 
9.17934 -0.705066 -0.00109756 0 0.0010978 
9.22843 -0.704627 -0.00107728 0 0.0010775 
9.22843 -0.704627 -0.00107728 0 0.0010775 
9.27752 -0.704195 -0.00105751 0 0.00105771 
9.27752 -0.704195 -0.00105751 0 0.00105771 
9.3266 -0.70377 -0.00103822 0 0.00103841 
9.3266 -0.70377 -0.00103822 0 0.00103841 
9.37569 -0.703353 -0.00101941 0 0.00101959 
9.37569 -0.703353 -0.00101941 0 0.00101959 
9.42478 -0.702943 -0.00100106 0 0.00100123 
9.42478 -0.702943 -0.00100106 0 0.00100123 
9.47387 -0.70254 -0.000983156 0 0.000983314 
9.47387 -0.70254 -0.000983156 0 0.000983314 
9.52295 -0.702144 -0.000965682 0 0.00096583 
9.52295 -0.702144 -0.000965682 0 0.00096583 
9.57204 -0.701755 -0.000948626 0 0.000948766 
9.57204 -0.701755 -0.000948626 0 0.000948766 
9.62113 -0.701372 -0.000931977 0 0.000932108 
9.62113 -0.701372 -0.000931977 0 0.000932108 
9.67021 -0.700995 -0.000915721 0 0.000915844 
9.67021 -0.700995 -0.000915721 0 0.000915844 
9.7193 -0.700625 -0.000899847 0 0.000899963 
9.7193 -0.700625 -0.000899847 0 0.000899963 
9.76839 -0.700261 -0.000884344 0 0.000884453 
9.76839 -0.700261 -0.000884344 0 0.000884453 
9.81748 -0.699903 -0.0008692 0 0.000869303 
9.81748 -0.699903 -0.0008692 0 0.000869303 
9.86656 -0.69955 -0.000854406 0 0.000854502 
9.86656 -0.69955 -0.000854406 0 0.000854502 
9.91565 -0.699203 -0.00083995 0 0.000840041 
9.91565 -0.699203 -0.00083995 0 0.000840041 
9.96474 -0.698862 -0.000825823 0 0.000825909 
9.96474 -0.698862 -0.000825823 0 0.000825909 
10.0138 -0.698527 -0.000812017 0 0.000812098 
10.0138 -0.698527 -0.000812017 0 0.000812098 
10.0629 -0.698196 -0.00079852 0 0.000798597 
10.0629 -0.698196 -0.00079852 0 0.000798597 
10.112 -0.697871 -0.000785326 0 0.000785398 
10.112 -0.697871 -0.000785326 0 0.000785398 
10.1611 -0.697551 -0.000772425 0 0.000772493 
10.1611 -0.697551 -0.000772425 0 0.000772493 
10.2102 -0.697236 -0.000759808 0 0.000759873 
10.2102 -0.697236 -0.000759808 0 0.000759873 
10.2593 -0.696926 -0.000747469 0 0.00074753 
10.2593 -0.696926 -0.000747469 0 0.00074753 
10.3084 -0.69662 -0.000735399 0 0.000735457 
10.3084 -0.69662 -0.000735399 0 0.000735457 
10.3574 -0.69632 -0.000723591 0 0.000723646 
10.3574 -0.69632 -0.000723591 0 0.000723646 
10.4065 -0.696023 -0.000712038 0 0.000712091 
10.4065 -0.696023 -0.000712038 0 0.000712091 
10.4556 -0.695732 -0.000700733 0 0.000700783 
10.4556 -0.695732 -0.000700733 0 0.000700783 
10.5047 -0.695445 -0.000689669 0 0.000689717 
10.5047 -0.695445 -0.000689669 0 0.000689717 
10.5538 -0.695162 -0.00067884 0 0.000678885 
10.5538 -0.695162 -0.00067884 0 0.000678885 
10.6029 -0.694883 -0.000668239 0 0.000668282 
10.6029 -0.694883 -0.000668239 0 0.000668282 
10.652 -0.694608 -0.000657861 0 0.000657902 
10.652 -0.694608 -0.000657861 0 0.000657902 
10.701 -0.694338 -0.000647699 0 0.000647738 
10.701 -0.694338 -0.000647699 0 0.000647738 
10.7501 -0.694071 -0.000637748 0 0.000637785 
10.7501 -0.694071 -0.000637748 0 0.000637785 
10.7992 -0.693809 -0.000628002 0 0.000628038 
10.7992 -0.693809 -0.000628002 0 0.000628038 
10.8483 -0.69355 -0.000618456 0 0.00061849 
10.8483 -0.69355 -0.000618456 0 0.00061849 
10.8974 -0.693295 -0.000609105 0 0.000609138 
10.8974 -0.693295 -0.000609105 0 0.000609138 
10.9465 -0.693044 -0.000599944 0 0.000599975 
10.9465 -0.693044 -0.000599944 0 0.000599975 
10.9956 -0.692796 -0.000590967 0 0.000590998 
10.9956 -0.692796 -0.000590967 0 0.000590998 
11.0447 -0.692552 -0.000582171 0 0.000582201 
11.0447 -0.692552 -0.000582171 0 0.000582201 
11.0937 -0.692311 -0.000573551 0 0.000573579 
11.0937 -0.692311 -0.000573551 0 0.000573579 
11.1428 -0.692074 -0.000565102 0 0.000565129 
11.1428 -0.692074 -0.000565102 0 0.000565129 
11.1919 -0.69184 -0.00055682 0 0.000556846 
11.1919 -0.69184 -0.00055682 0 0.000556846 
11.241 -0.691609 -0.0005487 0 0.000548726 
11.241 -0.691609 -0.0005487 0 0.000548726 
11.2901 -0.691381 -0.00054074 0 0.000540765 
11.2901 -0.691381 -0.00054074 0 0.000540765 
11.3392 -0.691157 -0.000532934 0 0.000532959 
11.3392 -0.691157 -0.000532934 0 0.000532959 
11.3883 -0.690936 -0.00052528 0 0.000525304 
11.3883 -0.690936 -0.00052528 0 0.000525304 
11.4374 -0.690717 -0.000517773 0 0.000517796 
11.4374 -0.690717 -0.000517773 0 0.000517796 
11.4864 -0.690502 -0.00051041 0 0.000510433 
11.4864 -0.690502 -0.00051041 0 0.000510433 
11.5355 -0.69029 -0.000503187 0 0.00050321 
11.5355 -0.69029 -0.000503187 0 0.00050321 
11.5846 -0.69008 -0.000496102 0 0.000496123 
11.5846 -0.69008 -0.000496102 0 0.000496123 
11.6337 -0.689873 -0.00048915 0 0.000489171 
11.6337 -0.689873 -0.00048915 0 0.000489171 
11.6828 -0.68967 -0.000482329 0 0.00048235 
11.6828 -0.68967 -0.000482329 0 0.00048235 
11.7319 -0.689468 -0.000475635 0 0.000475656 
11.7319 -0.689468 -0.000475635 0 0.000475656 
11.781 -0.68927 -0.000469066 0 0.000469086 
11.781 -0.68927 -0.000469066 0 0.000469086 
11.8301 -0.689074 -0.000462618 0 0.000462638 
11.8301 -0.689074 -0.000462618 0 0.000462638 
11.8791 -0.688881 -0.000456289 0 0.000456309 
11.8791 -0.688881 -0.000456289 0 0.000456309 
11.9282 -0.68869 -0.000450076 0 0.000450096 
11.9282 -0.68869 -0.000450076 0 0.000450096 
11.9773 -0.688501 -0.000443977 0 0.000443996 
11.9773 -0.688501 -0.000443977 0 0.000443996 
12.0264 -0.688316 -0.000437988 0 0.000438008 
12.0264 -0.688316 -0.000437988 0 0.000438008 
12.0755 -0.688132 -0.000432108 0 0.000432127 
12.0755 -0.688132 -0.000432108 0 0.000432127 
12.1246 -0.687951 -0.000426333 0 0.000426352 
12.1246 -0.687951 -0.000426333 0 0.000426352 
12.1737 -0.687772 -0.000420662 0 0.000420681 
12.1737 -0.687772 -0.000420662 0 0.000420681 
12.2228 -0.687595 -0.000415092 0 0.000415111 
12.2228 -0.687595 -0.000415092 0 0.000415111 
12.2718 -0.687421 -0.00040962 0 0.000409639 
12.2718 -0.687421 -0.00040962 0 0.000409639 
12.3209 -0.687249 -0.000404246 0 0.000404264 
12.3209 -0.687249 -0.000404246 0 0.000404264 
12.37 -0.687079 -0.000398965 0 0.000398984 
12.37 -0.687079 -0.000398965 0 0.000398984 
12.4191 -0.686911 -0.000393777 0 0.000393796 
12.4191 -0.686911 -0.000393777 0 0.000393796 
12.4682 -0.686746 -0.00038868 0 0.000388699 
12.4682 -0.686746 -0.00038868 0 0.000388699 
12.5173 -0.686582 -0.00038367 0 0.000383689 
12.5173 -0.686582 -0.00038367 0 0.000383689 
12.5664 -0.68642 -0.000378748 0 0.000378767 
12.5664 -0.68642 -0.000378748 0 0.000378767 
12.6155 -0.68626 -0.000373909 0 0.000373928 
12.6155 -0.68626 -0.000373909 0 0.000373928 
12.6645 -0.686103 -0.000369154 0 0.000369173 
12.6645 -0.686103 -0.000369154 0 0.000369173 
12.7136 -0.685947 -0.00036448 0 0.000364499 
12.7136 -0.685947 -0.00036448 0 0.000364499 
12.7627 -0.685793 -0.000359884 0 0.000359904 
12.7627 -0.685793 -0.000359884 0 0.000359904 
12.8118 -0.685641 -0.000355367 0 0.000355386 
12.8118 -0.685641 -0.000355367 0 0.000355386 
12.8609 -0.685491 -0.000350925 0 0.000350944 
12.8609 -0.685491 -0.000350925 0 0.000350944 
12.91 -0.685342 -0.000346557 0 0.000346577 
12.91 -0.685342 -0.000346557 0 0.000346577 
12.9591 -0.685196 -0.000342263 0 0.000342283 
12.9591 -0.685196 -0.000342263 0 0.000342283 
13.0082 -0.685051 -0.000338039 0 0.000338059 
13.0082 -0.685051 -0.000338039 0 0.000338059 
13.0572 -0.684907 -0.000333886 0 0.000333906 
13.0572 -0.684907 -0.000333886 0 0.000333906 
13.1063 -0.684766 -0.0003298 0 0.00032982 
13.1063 -0.684766 -0.0003298 0 0.00032982 
13.1554 -0.684626 -0.000325782 0 0.000325802 
13.1554 -0.684626 -0.000325782 0 0.000325802 
13.2045 -0.684488 -0.000321829 0 0.000321849 
13.2045 -0.684488 -0.000321829 0 0.000321849 
13.2536 -0.684351 -0.00031794 0 0.000317961 
13.2536 -0.684351 -0.00031794 0 0.000317961 
13.3027 -0.684216 -0.000314114 0 0.000314135 
13.3027 -0.684216 -0.000314114 0 0.000314135 
13.3518 -0.684083 -0.00031035 0 0.000310371 
13.3518 -0.684083 -0.00031035 0 0.000310371 
13.4009 -0.683951 -0.000306646 0 0.000306667 
13.4009 -0.683951 -0.000306646 0 0.000306667 
13.4499 -0.68382 -0.000303001 0 0.000303023 
13.4499 -0.68382 -0.000303001 0 0.000303023 
13.499 -0.683691 -0.000299414 0 0.000299436 
13.499 -0.683691 -0.000299414 0 0.000299436 
13.5481 -0.683564 -0.000295884 0 0.000295906 
13.5481 -0.683564 -0.000295884 0 0.000295906 
13.5972 -0.683438 -0.00029241 0 0.000292432 
13.5972 -0.683438 -0.00029241 0 0.000292432 
13.6463 -0.683313 -0.00028899 0 0.000289013 
13.6463 -0.683313 -0.00028899 0 0.000289013 
13.6954 -0.68319 -0.000285624 0 0.000285647 
13.6954 -0.68319 -0.000285624 0 0.000285647 
13.7445 -0.683068 -0.00028231 0 0.000282333 
13.7445 -0.683068 -0.00028231 0 0.000282333 
13.7936 -0.682948 -0.000279048 0 0.000279071 
13.7936 -0.682948 -0.000279048 0 0.000279071 
13.8426 -0.682829 -0.000275836 0 0.000275859 
13.8426 -0.682829 -0.000275836 0 0.000275859 
13.8917 -0.682711 -0.000272673 0 0.000272697 
13.8917 -0.682711 -0.000272673 0 0.000272697 
13.9408 -0.682594 -0.000269559 0 0.000269583 
13.9408 -0.682594 -0.000269559 0 0.000269583 
13.9899 -0.682479 -0.000266493 0 0.000266517 
13.9899 -0.682479 -0.000266493 0 0.000266517 
14.039 -0.682365 -0.000263473 0 0.000263497 
14.039 -0.682365 -0.000263473 0 0.000263497 
14.0881 -0.682252 -0.000260499 0 0.000260524 
14.0881 -0.682252 -0.000260499 0 0.000260524 
14.1372 -0.682141 -0.000257569 0 0.000257595 
14.1372 -0.682141 -0.000257569 0 0.000257595 
14.1863 -0.68203 -0.000254684 0 0.00025471 
14.1863 -0.68203 -0.000254684 0 0.00025471 
14.2353 -0.681921 -0.000251842 0 0.000251868 
14.2353 -0.681921 -0.000251842 0 0.000251868 
14.2844 -0.681813 -0.000249043 0 0.000249069 
14.2844 -0.681813 -0.000249043 0 0.000249069 
14.3335 -0.681706 -0.000246285 0 0.000246312 
14.3335 -0.681706 -0.000246285 0 0.000246312 
14.3826 -0.681601 -0.000243568 0 0.000243595 
14.3826 -0.681601 -0.000243568 0 0.000243595 
14.4317 -0.681496 -0.000240891 0 0.000240918 
14.4317 -0.681496 -0.000240891 0 0.000240918 
14.4808 -0.681393 -0.000238253 0 0.000238281 
14.4808 -0.681393 -0.000238253 0 0.000238281 
14.5299 -0.68129 -0.000235654 0 0.000235682 
14.5299 -0.68129 -0.000235654 0 0.000235682 
14.579 -0.681189 -0.000233093 0 0.000233121 
14.579 -0.681189 -0.000233093 0 0.000233121 
14.628 -0.681089 -0.000230569 0 0.000230598 
14.628 -0.681089 -0.000230569 0 0.000230598 
14.6771 -0.68099 -0.000228081 0 0.000228111 
14.6771 -0.68099 -0.000228081 0 0.000228111 
14.7262 -0.680891 -0.00022563 0 0.000225659 
14.7262 -0.680891 -0.00022563 0 0.000225659 
14.7753 -0.680794 -0.000223213 0 0.000223243 
14.7753 -0.680794 -0.000223213 0 0.000223243 
14.8244 -0.680698 -0.000220831 0 0.000220862 
14.8244 -0.680698 -0.000220831 0 0.000220862 
14.8735 -0.680603 -0.000218484 0 0.000218515 
14.8735 -0.680603 -0.000218484 0 0.000218515 
14.9226 -0.680509 -0.000216169 0 0.000216201 
14.9226 -0.680509 -0.000216169 0 0.000216201 
14.9717 -0.680416 -0.000213887 0 0.000213919 
14.9717 -0.680416 -0.000213887 0 0.000213919 
15.0207 -0.680323 -0.000211638 0 0.00021167 
15.0207 -0.680323 -0.000211638 0 0.00021167 
15.0698 -0.680232 -0.00020942 0 0.000209453 
15.0698 -0.680232 -0.00020942 0 0.000209453 
15.1189 -0.680142 -0.000207233 0 0.000207266 
15.1189 -0.680142 -0.000207233 0 0.000207266 
15.168 -0.680052 -0.000205077 0 0.00020511 
15.168 -0.680052 -0.000205077 0 0.00020511 
15.2171 -0.679964 -0.00020295 0 0.000202985 
15.2171 -0.679964 -0.00020295 0 0.000202985 
15.2662 -0.679876 -0.000200854 0 0.000200888 
15.2662 -0.679876 -0.000200854 0 0.000200888 
15.3153 -0.679789 -0.000198786 0 0.000198821 
15.3153 -0.679789 -0.000198786 0 0.000198821 
15.3644 -0.679703 -0.000196746 0 0.000196782 
15.3644 -0.679703 -0.000196746 0 0.000196782 
15.4134 -0.679618 -0.000194734 0 0.00019477 
15.4134 -0.679618 -0.000194734 0 0.00019477 
15.4625 -0.679534 -0.00019275 0 0.000192787 
15.4625 -0.679534 -0.00019275 0 0.000192787 
15.5116 -0.67945 -0.000190793 0 0.00019083 
15.5116 -0.67945 -0.000190793 0 0.00019083 
15.5607 -0.679367 -0.000188863 0 0.0001889 
15.5607 -0.679367 -0.000188863 0 0.0001889 
15.6098 -0.679286 -0.000186958 0 0.000186996 
15.6098 -0.679286 -0.000186958 0 0.000186996 
15.6589 -0.679204 -0.000185079 0 0.000185118 
15.6589 -0.679204 -0.000185079 0 0.000185118 
15.708 -0.679124 -0.000183226 0 0.000183265 
15.708 -0.679124 -0.000183226 0 0.000183265 
15.7571 -0.679045 -0.000181397 0 0.000181437 
15.7571 -0.679045 -0.000181397 0 0.000181437 
15.8061 -0.678966 -0.000179593 0 0.000179633 
15.8061 -0.678966 -0.000179593 0 0.000179633 
15.8552 -0.678888 -0.000177812 0 0.000177853 
15.8552 -0.678888 -0.000177812 0 0.000177853 
15.9043 -0.678811 -0.000176055 0 0.000176097 
15.9043 -0.678811 -0.000176055 0 0.000176097 
15.9534 -0.678734 -0.000174321 0 0.000174364 
15.9534 -0.678734 -0.000174321 0 0.000174364 
16.0025 -0.678659 -0.000172611 0 0.000172653 
16.0025 -0.678659 -0.000172611 0 0.000172653 
16.0516 -0.678583 -0.000170922 0 0.000170965 
16.0516 -0.678583 -0.000170922 0 0.000170965 
16.1007 -0.678509 -0.000169256 0 0.0001693 
16.1007 -0.678509 -0.000169256 0 0.0001693 
16.1497 -0.678435 -0.000167611 0 0.000167655 
16.1497 -0.678435 -0.000167611 0 0.000167655 
16.1988 -0.678363 -0.000165987 0 0.000166033 
16.1988 -0.678363 -0.000165987 0 0.000166033 
16.2479 -0.67829 -0.000164385 0 0.000164431 
16.2479 -0.67829 -0.000164385 0 0.000164431 
16.297 -0.678219 -0.000162803 0 0.00016285 
16.297 -0.678219 -0.000162803 0 0.00016285 
16.3461 -0.678148 -0.000161242 0 0.000161289 
16.3461 -0.678148 -0.000161242 0 0.000161289 
16.3952 -0.678077 -0.0001597 0 0.000159748 
16.3952 -0.678077 -0.0001597 0 0.000159748 
16.4443 -0.678008 -0.000158178 0 0.000158227 
16.4443 -0.678008 -0.000158178 0 0.000158227 
16.4934 -0.677939 -0.000156676 0 0.000156725 
16.4934 -0.677939 -0.000156676 0 0.000156725 
16.5424 -0.677871 -0.000155192 0 0.000155243 
16.5424 -0.677871 -0.000155192 0 0.000155243 
16.5915 -0.677803 -0.000153728 0 0.000153779 
16.5915 -0.677803 -0.000153728 0 0.000153779 
16.6406 -0.677736 -0.000152282 0 0.000152333 
16.6406 -0.677736 -0.000152282 0 0.000152333 
16.6897 -0.677669 -0.000150853 0 0.000150906 
16.6897 -0.677669 -0.000150853 0 0.000150906 
16.7388 -0.677603 -0.000149443 0 0.000149497 
16.7388 -0.677603 -0.000149443 0 0.000149497 
16.7879 -0.677538 -0.000148051 0 0.000148105 
16.7879 -0.677538 -0.000148051 0 0.000148105 
16.837 -0.677473 -0.000146675 0 0.00014673 
16.837 -0.677473 -0.000146675 0 0.00014673 
16.8861 -0.677409 -0.000145317 0 0.000145373 
16.8861 -0.677409 -0.000145317 0 0.000145373 
16.9351 -0.677346 -0.000143976 0 0.000144032 
16.9351 -0.677346 -0.000143976 0 0.000144032 
16.9842 -0.677283 -0.000142651 0 0.000142708 
16.9842 -0.677283 -0.000142651 0 0.000142708 
17.0333 -0.67722 -0.000141342 0 0.000141401 
17.0333 -0.67722 -0.000141342 0 0.000141401 
17.0824 -0.677158 -0.000140049 0 0.000140109 
17.0824 -0.677158 -0.000140049 0 0.000140109 
17.1315 -0.677097 -0.000138772 0 0.000138833 
17.1315 -0.677097 -0.000138772 0 0.000138833 
17.1806 -0.677036 -0.000137511 0 0.000137572 
17.1806 -0.677036 -0.000137511 0 0.000137572 
17.2297 -0.676976 -0.000136265 0 0.000136327 
17.2297 -0.676976 -0.000136265 0 0.000136327 
17.2788 -0.676916 -0.000135034 0 0.000135097 
17.2788 -0.676916 -0.000135034 0 0.000135097 
17.3278 -0.676857 -0.000133817 0 0.000133882 
17.3278 -0.676857 -0.000133817 0 0.000133882 
17.3769 -0.676798 -0.000132616 0 0.000132681 
17.3769 -0.676798 -0.000132616 0 0.000132681 
17.426 -0.67674 -0.000131429 0 0.000131495 
17.426 -0.67674 -0.000131429 0 0.000131495 
17.4751 -0.676682 -0.000130256 0 0.000130323 
17.4751 -0.676682 -0.000130256 0 0.000130323 
17.5242 -0.676625 -0.000129096 0 0.000129165 
17.5242 -0.676625 -0.000129096 0 0.000129165 
17.5733 -0.676568 -0.000127951 0 0.000128021 
17.5733 -0.676568 -0.000127951 0 0.000128021 
17.6224 -0.676512 -0.000126819 0 0.00012689 
17.6224 -0.676512 -0.000126819 0 0.00012689 
17.6715 -0.676457 -0.000125701 0 0.000125773 
17.6715 -0.676457 -0.000125701 0 0.000125773 
17.7205 -0.676401 -0.000124595 0 0.000124669 
17.7205 -0.676401 -0.000124595 0 0.000124669 
17.7696 -0.676347 -0.000123503 0 0.000123577 
17.7696 -0.676347 -0.000123503 0 0.000123577 
17.8187 -0.676292 -0.000122423 0 0.000122499 
17.8187 -0.676292 -0.000122423 0 0.000122499 
17.8678 -0.676238 -0.000121356 0 0.000121433 
17.8678 -0.676238 -0.000121356 0 0.000121433 
17.9169 -0.676185 -0.000120302 0 0.00012038 
17.9169 -0.676185 -0.000120302 0 0.00012038 
17.966 -0.676132 -0.000119259 0 0.000119339 
17.966 -0.676132 -0.000119259 0 0.000119339 
18.0151 -0.676079 -0.000118229 0 0.000118309 
18.0151 -0.676079 -0.000118229 0 0.000118309 
18.0642 -0.676027 -0.00011721 0 0.000117292 
18.0642 -0.676027 -0.00011721 0 0.000117292 
18.1132 -0.675976 -0.000116203 0 0.000116287 
18.1132 -0.675976 -0.000116203 0 0.000116287 
18.1623 -0.675925 -0.000115208 0 0.000115293 
18.1623 -0.675925 -0.000115208 0 0.000115293 
18.2114 -0.675874 -0.000114224 0 0.00011431 
18.2114 -0.675874 -0.000114224 0 0.00011431 
18.2605 -0.675823 -0.000113251 0 0.000113339 
18.2605 -0.675823 -0.000113251 0 0.000113339 
18.3096 -0.675774 -0.000112289 0 0.000112378 
18.3096 -0.675774 -0.000112289 0 0.000112378 
18.3587 -0.675724 -0.000111338 0 0.000111429 
18.3587 -0.675724 -0.000111338 0 0.000111429 
18.4078 -0.675675 -0.000110398 0 0.00011049 
18.4078 -0.675675 -0.000110398 0 0.00011049 
18.4569 -0.675626 -0.000109468 0 0.000109562 
18.4569 -0.675626 -0.000109468 0 0.000109562 
18.5059 -0.675578 -0.000108549 0 0.000108645 
18.5059 -0.675578 -0.000108549 0 0.000108645 
18.555 -0.67553 -0.00010764 0 0.000107737 
18.555 -0.67553 -0.00010764 0 0.000107737 
18.6041 -0.675482 -0.000106741 0 0.00010684 
18.6041 -0.675482 -0.000106741 0 0.00010684 
18.6532 -0.675435 -0.000105852 0 0.000105953 
18.6532 -0.675435 -0.000105852 0 0.000105953 
18.7023 -0.675388 -0.000104973 0 0.000105076 
18.7023 -0.675388 -0.000104973 0 0.000105076 
18.7514 -0.675342 -0.000104103 0 0.000104208 
18.7514 -0.675342 -0.000104103 0 0.000104208 
18.8005 -0.675296 -0.000103244 0 0.00010335 
18.8005 -0.675296 -0.000103244 0 0.00010335 
18.8496 -0.67525 -0.000102393 0 0.000102502 
18.8496 -0.67525 -0.000102393 0 0.000102502 
18.8986 -0.675205 -0.000101552 0 0.000101663 
18.8986 -0.675205 -0.000101552 0 0.000101663 
18.9477 -0.67516 -0.00010072 0 0.000100833 
18.9477 -0.67516 -0.00010072 0 0.000100833 
18.9968 -0.675115 -9.98973e-05 0 0.000100012 
18.9968 -0.675115 -9.98973e-05 0 0.000100012 
19.0459 -0.675071 -9.90833e-05 0 9.92001e-05 
19.0459 -0.675071 -9.90833e-05 0 9.92001e-05 
19.095 -0.675027 -9.82782e-05 0 9.83972e-05 
19.095 -0.675027 -9.82782e-05 0 9.83972e-05 
19.1441 -0.674984 -9.74817e-05 0 9.76029e-05 
19.1441 -0.674984 -9.74817e-05 0 9.76029e-05 
19.1932 -0.674941 -9.66938e-05 0 9.68173e-05 
19.1932 -0.674941 -9.66938e-05 0 9.68173e-05 
19.2423 -0.674898 -9.59143e-05 0 9.60402e-05 
19.2423 -0.674898 -9.59143e-05 0 9.60402e-05 
19.2913 -0.674855 -9.51431e-05 0 9.52715e-05 
19.2913 -0.674855 -9.51431e-05 0 9.52715e-05 
19.3404 -0.674813 -9.43802e-05 0 9.4511e-05 
19.3404 -0.674813 -9.43802e-05 0 9.4511e-05 
19.3895 -0.674771 -9.36254e-05 0 9.37587e-05 
19.3895 -0.674771 -9.36254e-05 0 9.37587e-05 
19.4386 -0.67473 -9.28785e-05 0 9.30145e-05 
19.4386 -0.67473 -9.28785e-05 0 9.30145e-05 
19.4877 -0.674688 -9.21395e-05 0 9.22782e-05 
19.4877 -0.674688 -9.21395e-05 0 9.22782e-05 
19.5368 -0.674648 -9.14083e-05 0 9.15498e-05 
19.5368 -0.674648 -9.14083e-05 0 9.15498e-05 
19.5859 -0.674607 -9.06848e-05 0 9.08291e-05 
19.5859 -0.674607 -9.06848e-05 0 9.08291e-05 
19.635 -0.674567 -8.99689e-05 0 9.0116e-05 
19.635 -0.674567 -8.99689e-05 0 9.0116e-05 
19.684 -0.674527 -8.92604e-05 0 8.94105e-05 
19.684 -0.674527 -8.92604e-05 0 8.94105e-05 
19.7331 -0.674487 -8.85593e-05 0 8.87125e-05 
19.7331 -0.674487 -8.85593e-05 0 8.87125e-05 
19.7822 -0.674448 -8.78654e-05 0 8.80218e-05 
19.7822 -0.674448 -8.78654e-05 0 8.80218e-05 
19.8313 -0.674409 -8.71788e-05 0 8.73384e-05 
19.8313 -0.674409 -8.71788e-05 0 8.73384e-05 
19.8804 -0.67437 -8.64992e-05 0 8.66621e-05 
19.8804 -0.67437 -8.64992e-05 0 8.66621e-05 
19.9295 -0.674331 -8.58265e-05 0 8.5993e-05 
19.9295 -0.674331 -8.58265e-05 0 8.5993e-05 
19.9786 -0.674293 -8.51608e-05 0 8.53308e-05 
19.9786 -0.674293 -8.51608e-05 0 8.53308e-05 
20.0277 -0.674255 -8.45019e-05 0 8.46755e-05 
20.0277 -0.674255 -8.45019e-05 0 8.46755e-05 
20.0767 -0.674218 -8.38496e-05 0 8.4027e-05 
20.0767 -0.674218 -8.38496e-05 0 8.4027e-05 
20.1258 -0.674181 -8.3204e-05 0 8.33853e-05 
20.1258 -0.674181 -8.3204e-05 0 8.33853e-05 
20.1749 -0.674143 -8.25649e-05 0 8.27502e-05 
20.1749 -0.674143 -8.25649e-05 0 8.27502e-05 
20.224 -0.674107 -8.19323e-05 0 8.21217e-05 
20.224 -0.674107 -8.19323e-05 0 8.21217e-05 
20.2731 -0.67407 -8.1306e-05 0 8.14996e-05 
20.2731 -0.67407 -8.1306e-05 0 8.14996e-05 
20.3222 -0.674034 -8.06859e-05 0 8.0884e-05 
20.3222 -0.674034 -8.06859e-05 0 8.0884e-05 
20.3713 -0.673998 -8.00721e-05 0 8.02747e-05 
20.3713 -0.673998 -8.00721e-05 0 8.02747e-05 
20.4204 -0.673962 -7.94643e-05 0 7.96717e-05 
20.4204 -0.673962 -7.94643e-05 0 7.96717e-05 
20.4694 -0.673927 -7.88626e-05 0 7.90748e-05 
20.4694 -0.673927 -7.88626e-05 0 7.90748e-05 
20.5185 -0.673892 -7.82668e-05 0 7.84841e-05 
20.5185 -0.673892 -7.82668e-05 0 7.84841e-05 
20.5676 -0.673857 -7.76769e-05 0 7.78994e-05 
20.5676 -0.673857 -7.76769e-05 0 7.78994e-05 
20.6167 -0.673822 -7.70927e-05 0 7.73206e-05 
20.6167 -0.673822 -7.70927e-05 0 7.73206e-05 
20.6658 -0.673788 -7.65143e-05 0 7.67478e-05 
20.6658 -0.673788 -7.65143e-05 0 7.67478e-05 
20.7149 -0.673754 -7.59414e-05 0 7.61808e-05 
20.7149 -0.673754 -7.59414e-05 0 7.61808e-05 
20.764 -0.67372 -7.53741e-05 0 7.56195e-05 
20.764 -0.67372 -7.53741e-05 0 7.56195e-05 
20.8131 -0.673686 -7.48123e-05 0 7.5064e-05 
20.8131 -0.673686 -7.48123e-05 0 7.5064e-05 
20.8621 -0.673653 -7.42558e-05 0 7.45142e-05 
20.8621 -0.673653 -7.42558e-05 0 7.45142e-05 
20.9112 -0.67362 -7.37046e-05 0 7.39699e-05 
20.9112 -0.67362 -7.37046e-05 0 7.39699e-05 
20.9603 -0.673587 -7.31587e-05 0 7.34312e-05 
20.9603 -0.673587 -7.31587e-05 0 7.34312e-05 
21.0094 -0.673554 -7.26178e-05 0 7.28979e-05 
21.0094 -0.673554 -7.26178e-05 0 7.28979e-05 
21.0585 -0.673522 -7.20821e-05 0 7.23702e-05 
21.0585 -0.673522 -7.20821e-05 0 7.23702e-05 
21.1076 -0.673489 -7.15512e-05 0 7.18478e-05 
21.1076 -0.673489 -7.15512e-05 0 7.18478e-05 
21.1567 -0.673457 -7.10253e-05 0 7.13308e-05 
21.1567 -0.673457 -7.10253e-05 0 7.13308e-05 
21.2058 -0.673426 -7.05041e-05 0 7.08193e-05 
21.2058 -0.673426 -7.05041e-05 0 7.08193e-05 
21.2548 -0.673394 -6.99875e-05 0 7.0313e-05 
21.2548 -0.673394 -6.99875e-05 0 7.0313e-05 
21.3039 -0.673363 -6.94755e-05 0 6.98122e-05 
21.3039 -0.673363 -6.94755e-05 0 6.98122e-05 
21.353 -0.673332 -6.89678e-05 0 6.93166e-05 
21.353 -0.673332 -6.89678e-05 0 6.93166e-05 
21.4021 -0.673301 -6.84644e-05 0 6.88264e-05 
21.4021 -0.673301 -6.84644e-05 0 6.88264e-05 
21.4512 -0.67327 -6.79653e-05 0 6.83414e-05 
21.4512 -0.67327 -6.79653e-05 0 6.83414e-05 
21.5003 -0.67324 -6.74704e-05 0 6.78615e-05 
21.5003 -0.67324 -6.74704e-05 0 6.78615e-05 
21.5494 -0.67321 -6.69797e-05 0 6.73866e-05 
21.5494 -0.67321 -6.69797e-05 0 6.73866e-05 
21.5984 -0.67318 -6.64934e-05 0 6.69164e-05 
21.5984 -0.67318 -6.64934e-05 0 6.69164e-05 
21.6475 -0.67315 -6.60114e-05 0 6.6451e-05 
21.6475 -0.67315 -6.60114e-05 0 6.6451e-05 
21.6966 -0.67312 -6.55337e-05 0 6.59903e-05 
21.6966 -0.67312 -6.55337e-05 0 6.59903e-05 
21.7457 -0.673091 -6.50602e-05 0 6.55343e-05 
21.7457 -0.673091 -6.50602e-05 0 6.55343e-05 
21.7948 -0.673062 -6.45908e-05 0 6.50828e-05 
21.7948 -0.673062 -6.45908e-05 0 6.50828e-05 
21.8439 -0.673033 -6.41254e-05 0 6.46359e-05 
21.8439 -0.673033 -6.41254e-05 0 6.46359e-05 
21.893 -0.673004 -6.3664e-05 0 6.41937e-05 
21.893 -0.673004 -6.3664e-05 0 6.41937e-05 
21.9421 -0.672975 -6.32064e-05 0 6.37559e-05 
21.9421 -0.672975 -6.32064e-05 0 6.37559e-05 
21.9911 -0.672947 -6.27526e-05 0 6.33228e-05 
21.9911 -0.672947 -6.27526e-05 0 6.33228e-05 
22.0402 -0.672919 -6.23024e-05 0 6.28942e-05 
22.0402 -0.672919 -6.23024e-05 0 6.28942e-05 
22.0893 -0.672891 -6.18558e-05 0 6.24702e-05 
22.0893 -0.672891 -6.18558e-05 0 6.24702e-05 
22.1384 -0.672863 -6.14126e-05 0 6.20507e-05 
22.1384 -0.672863 -6.14126e-05 0 6.20507e-05 
22.1875 -0.672836 -6.09727e-05 0 6.16358e-05 
22.1875 -0.672836 -6.09727e-05 0 6.16358e-05 
22.2366 -0.672808 -6.05361e-05 0 6.12255e-05 
22.2366 -0.672808 -6.05361e-05 0 6.12255e-05 
22.2857 -0.672781 -6.01025e-05 0 6.08198e-05 
22.2857 -0.672781 -6.01025e-05 0 6.08198e-05 
22.3348 -0.672754 -5.96718e-05 0 6.04188e-05 
22.3348 -0.672754 -5.96718e-05 0 6.04188e-05 
22.3838 -0.672727 -5.92439e-05 0 6.00224e-05 
22.3838 -0.672727 -5.92439e-05 0 6.00224e-05 
22.4329 -0.672701 -5.88187e-05 0 5.96308e-05 
22.4329 -0.672701 -5.88187e-05 0 5.96308e-05 
22.482 -0.672674 -5.83958e-05 0 5.92441e-05 
22.482 -0.672674 -5.83958e-05 0 5.92441e-05 
22.5311 -0.672648 -5.79752e-05 0 5.88622e-05 
22.5311 -0.672648 -5.79752e-05 0 5.88622e-05 
22.5802 -0.672622 -5.75566e-05 0 5.84853e-05 
22.5802 -0.672622 -5.75566e-05 0 5.84853e-05 
22.6293 -0.672596 -5.71398e-05 0 5.81135e-05 
22.6293 -0.672596 -5.71398e-05 0 5.81135e-05 
22.6784 -0.672571 -5.67244e-05 0 5.77471e-05 
22.6784 -0.672571 -5.67244e-05 0 5.77471e-05 
22.7275 -0.672545 -5.63101e-05 0 5.73861e-05 
22.7275 -0.672545 -5.63101e-05 0 5.73861e-05 
22.7765 -0.67252 -5.58965e-05 0 5.70309e-05 
22.7765 -0.67252 -5.58965e-05 0 5.70309e-05 
22.8256 -0.672495 -5.54832e-05 0 5.66816e-05 
22.8256 -0.672495 -5.54832e-05 0 5.66816e-05 
22.8747 -0.67247 -5.50694e-05 0 5.63388e-05 
22.8747 -0.67247 -5.50694e-05 0 5.63388e-05 
22.9238 -0.672445 -5.46546e-05 0 5.60029e-05 
22.9238 -0.672445 -5.46546e-05 0 5.60029e-05 
22.9729 -0.67242 -5.42378e-05 0 5.56743e-05 
22.9729 -0.67242 -5.42378e-05 0 5.56743e-05 
23.022 -0.672396 -5.38181e-05 0 5.53538e-05 
23.022 -0.672396 -5.38181e-05 0 5.53538e-05 
23.0711 -0.672372 -5.33942e-05 0 5.50423e-05 
23.0711 -0.672372 -5.33942e-05 0 5.50423e-05 
23.1202 -0.672348 -5.29644e-05 0 5.47408e-05 
23.1202 -0.672348 -5.29644e-05 0 5.47408e-05 
23.1692 -0.672324 -5.25265e-05 0 5.44509e-05 
23.1692 -0.672324 -5.25265e-05 0 5.44509e-05 
23.2183 -0.6723 -5.20779e-05 0 5.41742e-05 
23.2183 -0.6723 -5.20779e-05 0 5.41742e-05 
23.2674 -0.672277 -5.16149e-05 0 5.39133e-05 
23.2674 -0.672277 -5.16149e-05 0 5.39133e-05 
23.3165 -0.672254 -5.11326e-05 0 5.36713e-05 
23.3165 -0.672254 -5.11326e-05 0 5.36713e-05 
23.3656 -0.672231 -5.06242e-05 0 5.34526e-05 
23.3656 -0.672231 -5.06242e-05 0 5.34526e-05 
23.4147 -0.672208 -5.00805e-05 0 5.32631e-05 
23.4147 -0.672208 -5.00805e-05 0 5.32631e-05 
23.4638 -0.672186 -4.94883e-05 0 5.3111e-05 
23.4638 -0.672186 -4.94883e-05 0 5.3111e-05 
23.5129 -0.672164 -4.88286e-05 0 5.30077e-05 
23.5129 -0.672164 -4.88286e-05 0 5.30077e-05 
23.5619 -0.672142 -4.80737e-05 0 5.29694e-05 
23.5619 -0.672142 -4.80737e-05 0 5.29694e-05 
23.611 -0.672121 -4.71824e-05 0 5.30192e-05 
23.611 -0.672121 -4.71824e-05 0 5.30192e-05 
23.6601 -0.6721 -4.60939e-05 0 5.31902e-05 
23.6601 -0.6721 -4.60939e-05 0 5.31902e-05 
23.7092 -0.67208 -4.4721e-05 0 5.35278e-05 
23.7092 -0.67208 -4.4721e-05 0 5.35278e-05 
23.7583 -0.672061 -4.29537e-05 0 5.40877e-05 
23.7583 -0.672061 -4.29537e-05 0 5.40877e-05 
23.8074 -0.672044 -4.06971e-05 0 5.49153e-05 
23.8074 -0.672044 -4.06971e-05 0 5.49153e-05 
23.8565 -0.672027 -3.79446e-05 0 5.60053e-05 
23.8565 -0.672027 -3.79446e-05 0 5.60053e-05 
23.9056 -0.672012 -3.47933e-05 0 5.72937e-05 
23.9056 -0.672012 -3.47933e-05 0 5.72937e-05 
23.9546 -0.671999 -3.13637e-05 0 5.87092e-05 
23.9546 -0.671999 -3.13637e-05 0 5.87092e-05 
24.0037 -0.671988 -2.77882e-05 0 6.01861e-05 
24.0037 -0.671988 -2.77882e-05 0 6.01861e-05 
24.0528 -0.671978 -2.42847e-05 0 6.16179e-05 
24.0528 -0.671978 -2.42847e-05 0 6.16179e-05 
24.1019 -0.671969 -2.11065e-05 0 6.28759e-05 
24.1019 -0.671969 -2.11065e-05 0 6.28759e-05 
24.151 -0.671962 -1.84017e-05 0 6.38842e-05 
24.151 -0.671962 -1.84017e-05 0 6.38842e-05 
24.2001 -0.671955 -1.6176e-05 0 6.4643e-05 
24.2001 -0.671955 -1.6176e-05 0 6.4643e-05 
24.2492 -0.671949 -1.43541e-05 0 6.51949e-05 
24.2492 -0.671949 -1.43541e-05 0 6.51949e-05 
24.2983 -0.671944 -1.28432e-05 0 6.55912e-05 
24.2983 -0.671944 -1.28432e-05 0 6.55912e-05 
24.3473 -0.67194 -1.15628e-05 0 6.58752e-05 
24.3473 -0.67194 -1.15628e-05 0 6.58752e-05 
24.3964 -0.671936 -1.04516e-05 0 6.60794e-05 
24.3964 -0.671936 -1.04516e-05 0 6.60794e-05 
24.4455 -0.671932 -9.46511e-06 0 6.6227e-05 
24.4455 -0.671932 -9.46511e-06 0 6.6227e-05 
24.4946 -0.671929 -8.57162e-06 0 6.63341e-05 
24.4946 -0.671929 -8.57162e-06 0 6.63341e-05 
24.5437 -0.671926 -7.74834e-06 0 6.6412e-05 
24.5437 -0.671926 -7.74834e-06 0 6.6412e-05 
24.5928 -0.671923 -6.97884e-06 0 6.64687e-05 
24.5928 -0.671923 -6.97884e-06 0 6.64687e-05 
24.6419 -0.671921 -6.25103e-06 0 6.65099e-05 
24.6419 -0.671921 -6.25103e-06 0 6.65099e-05 
24.691 -0.671918 -5.55591e-06 0 6.65397e-05 
24.691 -0.671918 -5.55591e-06 0 6.65397e-05 
24.74 -0.671917 -4.88662e-06 0 6.65611e-05 
24.74 -0.671917 -4.88662e-06 0 6.65611e-05 
24.7891 -0.671915 -4.23787e-06 0 6.65764e-05 
24.7891 -0.671915 -4.23787e-06 0 6.65764e-05 
24.8382 -0.671914 -3.60547e-06 0 6.65871e-05 
24.8382 -0.671914 -3.60547e-06 0 6.65871e-05 
24.8873 -0.671912 -2.98608e-06 0 6.65946e-05 
24.8873 -0.671912 -2.98608e-06 0 6.65946e-05 
24.9364 -0.671911 -2.3769e-06 0 6.65998e-05 
24.9364 -0.671911 -2.3769e-06 0 6.65998e-05 
24.9855 -0.671911 -1.77562e-06 0 6.66033e-05 
24.9855 -0.671911 -1.77562e-06 0 6.66033e-05 
25.0346 -0.67191 -1.18022e-06 0 6.66056e-05 
25.0346 -0.67191 -1.18022e-06 0 6.66056e-05 
25.0837 -0.67191 -5.88892e-07 0 6.66072e-05 
25.0837 -0.67191 -5.88892e-07 0 6.66072e-05 
25.1327 -0.67191 -4.25105e-13 0 6.66946e-05 
25.1327 -0.67191 -4.25105e-13 0 6.66946e-05 
-25.0837 -0.67191 4.14828e-07 0 6.66072e-05 
-25.0837 -0.67191 4.14828e-07 0 6.66072e-05 
-25.0346 -0.67191 1.00379e-06 0 6.66056e-05 
-25.0346 -0.67191 1.00379e-06 0 6.66056e-05 
-24.9855 -0.671911 1.59526e-06 0 6.66033e-05 
-24.9855 -0.671911 1.59526e-06 0 6.66033e-05 
-24.9364 -0.671911 2.19088e-06 0 6.65998e-05 
-24.9364 -0.671911 2.19088e-06 0 6.65998e-05 
-24.8873 -0.671912 2.79247e-06 0 6.65946e-05 
-24.8873 -0.671912 2.79247e-06 0 6.65946e-05 
-24.8382 -0.671914 3.40205e-06 0 6.65871e-05 
-24.8382 -0.671914 3.40205e-06 0 6.65871e-05 
-24.7891 -0.671915 4.02198e-06 0 6.65764e-05 
-24.7891 -0.671915 4.02198e-06 0 6.65764e-05 
-24.74 -0.671917 4.65504e-06 0 6.65611e-05 
-24.74 -0.671917 4.65504e-06 0 6.65611e-05 
-24.691 -0.671918 5.30466e-06 0 6.65397e-05 
-24.691 -0.671918 5.30466e-06 0 6.65397e-05 
-24.6419 -0.671921 5.97506e-06 0 6.65099e-05 
-24.6419 -0.671921 5.97506e-06 0 6.65099e-05 
-24.5928 -0.671923 6.67163e-06 0 6.64687e-05 
-24.5928 -0.671923 6.67163e-06 0 6.64687e-05 
-24.5437 -0.671926 7.40134e-06 0 6.6412e-05 
-24.5437 -0.671926 7.40134e-06 0 6.6412e-05 
-24.4946 -0.671929 8.17341e-06 0 6.63341e-05 
-24.4946 -0.671929 8.17341e-06 0 6.63341e-05 
-24.4455 -0.671932 9.00019e-06 0 6.6227e-05 
-24.4455 -0.671932 9.00019e-06 0 6.6227e-05 
-24.3964 -0.671936 9.89857e-06 0 6.60794e-05 
-24.3964 -0.671936 9.89857e-06 0 6.60794e-05 
-24.3473 -0.67194 1.08919e-05 0 6.58752e-05 
-24.3473 -0.67194 1.08919e-05 0 6.58752e-05 
-24.2983 -0.671944 1.2013e-05 0 6.55912e-05 
-24.2983 -0.671944 1.2013e-05 0 6.55912e-05 
-24.2492 -0.671949 1.33073e-05 0 6.51949e-05 
-24.2492 -0.671949 1.33073e-05 0 6.51949e-05 
-24.2001 -0.671955 1.48372e-05 0 6.4643e-05 
-24.2001 -0.671955 1.48372e-05 0 6.4643e-05 
-24.151 -0.671962 1.66824e-05 0 6.38842e-05 
-24.151 -0.671962 1.66824e-05 0 6.38842e-05 
-24.1019 -0.671969 1.89298e-05 0 6.28759e-05 
-24.1019 -0.671969 1.89298e-05 0 6.28759e-05 
-24.0528 -0.671978 2.16406e-05 0 6.16179e-05 
-24.0528 -0.671978 2.16406e-05 0 6.16179e-05 
-24.0037 -0.671988 2.47913e-05 0 6.01861e-05 
-24.0037 -0.671988 2.47913e-05 0 6.01861e-05 
-23.9546 -0.671999 2.82346e-05 0 5.87092e-05 
-23.9546 -0.671999 2.82346e-05 0 5.87092e-05 
-23.9056 -0.672012 3.17454e-05 0 5.72937e-05 
-23.9056 -0.672012 3.17454e-05 0 5.72937e-05 
-23.8565 -0.672027 3.51239e-05 0 5.60053e-05 
-23.8565 -0.672027 3.51239e-05 0 5.60053e-05 
-23.8074 -0.672044 3.82275e-05 0 5.49153e-05 
-23.8074 -0.672044 3.82275e-05 0 5.49153e-05 
-23.7583 -0.672061 4.09372e-05 0 5.40877e-05 
-23.7583 -0.672061 4.09372e-05 0 5.40877e-05 
-23.7092 -0.67208 4.31758e-05 0 5.35278e-05 
-23.7092 -0.67208 4.31758e-05 0 5.35278e-05 
-23.6601 -0.6721 4.49533e-05 0 5.31902e-05 
-23.6601 -0.6721 4.49533e-05 0 5.31902e-05 
-23.611 -0.672121 4.63494e-05 0 5.30192e-05 
-23.611 -0.672121 4.63494e-05 0 5.30192e-05 
-23.5619 -0.672142 4.74613e-05 0 5.29694e-05 
-23.5619 -0.672142 4.74613e-05 0 5.29694e-05 
-23.5129 -0.672164 4.83716e-05 0 5.30077e-05 
-23.5129 -0.672164 4.83716e-05 0 5.30077e-05 
-23.4638 -0.672186 4.91409e-05 0 5.3111e-05 
-23.4638 -0.672186 4.91409e-05 0 5.3111e-05 
-23.4147 -0.672208 4.98114e-05 0 5.32631e-05 
-23.4147 -0.672208 4.98114e-05 0 5.32631e-05 
-23.3656 -0.672231 5.0412e-05 0 5.34526e-05 
-23.3656 -0.672231 5.0412e-05 0 5.34526e-05 
-23.3165 -0.672254 5.09623e-05 0 5.36713e-05 
-23.3165 -0.672254 5.09623e-05 0 5.36713e-05 
-23.2674 -0.672277 5.14762e-05 0 5.39133e-05 
-23.2674 -0.672277 5.14762e-05 0 5.39133e-05 
-23.2183 -0.6723 5.19633e-05 0 5.41742e-05 
-23.2183 -0.6723 5.19633e-05 0 5.41742e-05 
-23.1692 -0.672324 5.24306e-05 0 5.44509e-05 
-23.1692 -0.672324 5.24306e-05 0 5.44509e-05 
-23.1202 -0.672348 5.28832e-05 0 5.47408e-05 
-23.1202 -0.672348 5.28832e-05 0 5.47408e-05 
-23.0711 -0.672372 5.33248e-05 0 5.50423e-05 
-23.0711 -0.672372 5.33248e-05 0 5.50423e-05 
-23.022 -0.672396 5.37582e-05 0 5.53538e-05 
-23.022 -0.672396 5.37582e-05 0 5.53538e-05 
-22.9729 -0.67242 5.41857e-05 0 5.56743e-05 
-22.9729 -0.67242 5.41857e-05 0 5.56743e-05 
-22.9238 -0.672445 5.46088e-05 0 5.60029e-05 
-22.9238 -0.672445 5.46088e-05 0 5.60029e-05 
-22.8747 -0.67247 5.5029e-05 0 5.63388e-05 
-22.8747 -0.67247 5.5029e-05 0 5.63388e-05 
-22.8256 -0.672495 5.54472e-05 0 5.66816e-05 
-22.8256 -0.672495 5.54472e-05 0 5.66816e-05 
-22.7765 -0.67252 5.58644e-05 0 5.70309e-05 
-22.7765 -0.67252 5.58644e-05 0 5.70309e-05 
-22.7275 -0.672545 5.62813e-05 0 5.73861e-05 
-22.7275 -0.672545 5.62813e-05 0 5.73861e-05 
-22.6784 -0.672571 5.66983e-05 0 5.77471e-05 
-22.6784 -0.672571 5.66983e-05 0 5.77471e-05 
-22.6293 -0.672596 5.71161e-05 0 5.81135e-05 
-22.6293 -0.672596 5.71161e-05 0 5.81135e-05 
-22.5802 -0.672622 5.7535e-05 0 5.84853e-05 
-22.5802 -0.672622 5.7535e-05 0 5.84853e-05 
-22.5311 -0.672648 5.79554e-05 0 5.88622e-05 
-22.5311 -0.672648 5.79554e-05 0 5.88622e-05 
-22.482 -0.672674 5.83776e-05 0 5.92441e-05 
-22.482 -0.672674 5.83776e-05 0 5.92441e-05 
-22.4329 -0.672701 5.88019e-05 0 5.96308e-05 
-22.4329 -0.672701 5.88019e-05 0 5.96308e-05 
-22.3838 -0.672727 5.92284e-05 0 6.00224e-05 
-22.3838 -0.672727 5.92284e-05 0 6.00224e-05 
-22.3348 -0.672754 5.96573e-05 0 6.04188e-05 
-22.3348 -0.672754 5.96573e-05 0 6.04188e-05 
-22.2857 -0.672781 6.0089e-05 0 6.08198e-05 
-22.2857 -0.672781 6.0089e-05 0 6.08198e-05 
-22.2366 -0.672808 6.05234e-05 0 6.12255e-05 
-22.2366 -0.672808 6.05234e-05 0 6.12255e-05 
-22.1875 -0.672836 6.09609e-05 0 6.16358e-05 
-22.1875 -0.672836 6.09609e-05 0 6.16358e-05 
-22.1384 -0.672863 6.14014e-05 0 6.20507e-05 
-22.1384 -0.672863 6.14014e-05 0 6.20507e-05 
-22.0893 -0.672891 6.18453e-05 0 6.24702e-05 
-22.0893 -0.672891 6.18453e-05 0 6.24702e-05 
-22.0402 -0.672919 6.22924e-05 0 6.28942e-05 
-22.0402 -0.672919 6.22924e-05 0 6.28942e-05 
-21.9911 -0.672947 6.27431e-05 0 6.33228e-05 
-21.9911 -0.672947 6.27431e-05 0 6.33228e-05 
-21.9421 -0.672975 6.31974e-05 0 6.37559e-05 
-21.9421 -0.672975 6.31974e-05 0 6.37559e-05 
-21.893 -0.673004 6.36553e-05 0 6.41937e-05 
-21.893 -0.673004 6.36553e-05 0 6.41937e-05 
-21.8439 -0.673033 6.41171e-05 0 6.46359e-05 
-21.8439 -0.673033 6.41171e-05 0 6.46359e-05 
-21.7948 -0.673062 6.45828e-05 0 6.50828e-05 
-21.7948 -0.673062 6.45828e-05 0 6.50828e-05 
-21.7457 -0.673091 6.50524e-05 0 6.55343e-05 
-21.7457 -0.673091 6.50524e-05 0 6.55343e-05 
-21.6966 -0.67312 6.55261e-05 0 6.59903e-05 
-21.6966 -0.67312 6.55261e-05 0 6.59903e-05 
-21.6475 -0.67315 6.60041e-05 0 6.6451e-05 
-21.6475 -0.67315 6.60041e-05 0 6.6451e-05 
-21.5984 -0.67318 6.64862e-05 0 6.69164e-05 
-21.5984 -0.67318 6.64862e-05 0 6.69164e-05 
-21.5494 -0.67321 6.69727e-05 0 6.73866e-05 
-21.5494 -0.67321 6.69727e-05 0 6.73866e-05 
-21.5003 -0.67324 6.74635e-05 0 6.78615e-05 
-21.5003 -0.67324 6.74635e-05 0 6.78615e-05 
-21.4512 -0.67327 6.79587e-05 0 6.83414e-05 
-21.4512 -0.67327 6.79587e-05 0 6.83414e-05 
-21.4021 -0.673301 6.84582e-05 0 6.88264e-05 
-21.4021 -0.673301 6.84582e-05 0 6.88264e-05 
-21.353 -0.673332 6.89621e-05 0 6.93166e-05 
-21.353 -0.673332 6.89621e-05 0 6.93166e-05 
-21.3039 -0.673363 6.94702e-05 0 6.98122e-05 
-21.3039 -0.673363 6.94702e-05 0 6.98122e-05 
-21.2548 -0.673394 6.99827e-05 0 7.0313e-05 
-21.2548 -0.673394 6.99827e-05 0 7.0313e-05 
-21.2058 -0.673426 7.04997e-05 0 7.08193e-05 
-21.2058 -0.673426 7.04997e-05 0 7.08193e-05 
-21.1567 -0.673457 7.10213e-05 0 7.13308e-05 
-21.1567 -0.673457 7.10213e-05 0 7.13308e-05 
-21.1076 -0.673489 7.15475e-05 0 7.18478e-05 
-21.1076 -0.673489 7.15475e-05 0 7.18478e-05 
-21.0585 -0.673522 7.20786e-05 0 7.23702e-05 
-21.0585 -0.673522 7.20786e-05 0 7.23702e-05 
-21.0094 -0.673554 7.26146e-05 0 7.28979e-05 
-21.0094 -0.673554 7.26146e-05 0 7.28979e-05 
-20.9603 -0.673587 7.31556e-05 0 7.34312e-05 
-20.9603 -0.673587 7.31556e-05 0 7.34312e-05 
-20.9112 -0.67362 7.37017e-05 0 7.39699e-05 
-20.9112 -0.67362 7.37017e-05 0 7.39699e-05 
-20.8621 -0.673653 7.4253e-05 0 7.45142e-05 
-20.8621 -0.673653 7.4253e-05 0 7.45142e-05 
-20.8131 -0.673686 7.48097e-05 0 7.5064e-05 
-20.8131 -0.673686 7.48097e-05 0 7.5064e-05 
-20.764 -0.67372 7.53716e-05 0 7.56195e-05 
-20.764 -0.67372 7.53716e-05 0 7.56195e-05 
-20.7149 -0.673754 7.5939e-05 0 7.61808e-05 
-20.7149 -0.673754 7.5939e-05 0 7.61808e-05 
-20.6658 -0.673788 7.6512e-05 0 7.67478e-05 
-20.6658 -0.673788 7.6512e-05 0 7.67478e-05 
-20.6167 -0.673822 7.70906e-05 0 7.73206e-05 
-20.6167 -0.673822 7.70906e-05 0 7.73206e-05 
-20.5676 -0.673857 7.76748e-05 0 7.78994e-05 
-20.5676 -0.673857 7.76748e-05 0 7.78994e-05 
-20.5185 -0.673892 7.82648e-05 0 7.84841e-05 
-20.5185 -0.673892 7.82648e-05 0 7.84841e-05 
-20.4694 -0.673927 7.88607e-05 0 7.90748e-05 
-20.4694 -0.673927 7.88607e-05 0 7.90748e-05 
-20.4204 -0.673962 7.94625e-05 0 7.96717e-05 
-20.4204 -0.673962 7.94625e-05 0 7.96717e-05 
-20.3713 -0.673998 8.00703e-05 0 8.02747e-05 
-20.3713 -0.673998 8.00703e-05 0 8.02747e-05 
-20.3222 -0.674034 8.06842e-05 0 8.0884e-05 
-20.3222 -0.674034 8.06842e-05 0 8.0884e-05 
-20.2731 -0.67407 8.13043e-05 0 8.14996e-05 
-20.2731 -0.67407 8.13043e-05 0 8.14996e-05 
-20.224 -0.674107 8.19307e-05 0 8.21217e-05 
-20.224 -0.674107 8.19307e-05 0 8.21217e-05 
-20.1749 -0.674143 8.25634e-05 0 8.27502e-05 
-20.1749 -0.674143 8.25634e-05 0 8.27502e-05 
-20.1258 -0.674181 8.32025e-05 0 8.33853e-05 
-20.1258 -0.674181 8.32025e-05 0 8.33853e-05 
-20.0767 -0.674218 8.38482e-05 0 8.4027e-05 
-20.0767 -0.674218 8.38482e-05 0 8.4027e-05 
-20.0277 -0.674255 8.45005e-05 0 8.46755e-05 
-20.0277 -0.674255 8.45005e-05 0 8.46755e-05 
-19.9786 -0.674293 8.51595e-05 0 8.53308e-05 
-19.9786 -0.674293 8.51595e-05 0 8.53308e-05 
-19.9295 -0.674331 8.58252e-05 0 8.5993e-05 
-19.9295 -0.674331 8.58252e-05 0 8.5993e-05 
-19.8804 -0.67437 8.64979e-05 0 8.66621e-05 
-19.8804 -0.67437 8.64979e-05 0 8.66621e-05 
-19.8313 -0.674409 8.71775e-05 0 8.73384e-05 
-19.8313 -0.674409 8.71775e-05 0 8.73384e-05 
-19.7822 -0.674448 8.78642e-05 0 8.80218e-05 
-19.7822 -0.674448 8.78642e-05 0 8.80218e-05 
-19.7331 -0.674487 8.85581e-05 0 8.87125e-05 
-19.7331 -0.674487 8.85581e-05 0 8.87125e-05 
-19.684 -0.674527 8.92593e-05 0 8.94105e-05 
-19.684 -0.674527 8.92593e-05 0 8.94105e-05 
-19.635 -0.674567 8.99678e-05 0 9.0116e-05 
-19.635 -0.674567 8.99678e-05 0 9.0116e-05 
-19.5859 -0.674607 9.06838e-05 0 9.08291e-05 
-19.5859 -0.674607 9.06838e-05 0 9.08291e-05 
-19.5368 -0.674648 9.14073e-05 0 9.15498e-05 
-19.5368 -0.674648 9.14073e-05 0 9.15498e-05 
-19.4877 -0.674688 9.21385e-05 0 9.22782e-05 
-19.4877 -0.674688 9.21385e-05 0 9.22782e-05 
-19.4386 -0.67473 9.28775e-05 0 9.30145e-05 
-19.4386 -0.67473 9.28775e-05 0 9.30145e-05 
-19.3895 -0.674771 9.36244e-05 0 9.37587e-05 
-19.3895 -0.674771 9.36244e-05 0 9.37587e-05 
-19.3404 -0.674813 9.43793e-05 0 9.4511e-05 
-19.3404 -0.674813 9.43793e-05 0 9.4511e-05 
-19.2913 -0.674855 9.51422e-05 0 9.52715e-05 
-19.2913 -0.674855 9.51422e-05 0 9.52715e-05 
-19.2423 -0.674898 9.59134e-05 0 9.60402e-05 
-19.2423 -0.674898 9.59134e-05 0 9.60402e-05 
-19.1932 -0.674941 9.66929e-05 0 9.68173e-05 
-19.1932 -0.674941 9.66929e-05 0 9.68173e-05 
-19.1441 -0.674984 9.74809e-05 0 9.76029e-05 
-19.1441 -0.674984 9.74809e-05 0 9.76029e-05 
-19.095 -0.675027 9.82774e-05 0 9.83972e-05 
-19.095 -0.675027 9.82774e-05 0 9.83972e-05 
-19.0459 -0.675071 9.90826e-05 0 9.92001e-05 
-19.0459 -0.675071 9.90826e-05 0 9.92001e-05 
-18.9968 -0.675115 9.98965e-05 0 0.000100012 
-18.9968 -0.675115 9.98965e-05 0 0.000100012 
-18.9477 -0.67516 0.000100719 0 0.000100833 
-18.9477 -0.67516 0.000100719 0 0.000100833 
-18.8986 -0.675205 0.000101551 0 0.000101663 
-18.8986 -0.675205 0.000101551 0 0.000101663 
-18.8496 -0.67525 0.000102392 0 0.000102502 
-18.8496 -0.67525 0.000102392 0 0.000102502 
-18.8005 -0.675296 0.000103243 0 0.00010335 
-18.8005 -0.675296 0.000103243 0 0.00010335 
-18.7514 -0.675342 0.000104103 0 0.000104208 
-18.7514 -0.675342 0.000104103 0 0.000104208 
-18.7023 -0.675388 0.000104972 0 0.000105076 
-18.7023 -0.675388 0.000104972 0 0.000105076 
-18.6532 -0.675435 0.000105851 0 0.000105953 
-18.6532 -0.675435 0.000105851 0 0.000105953 
-18.6041 -0.675482 0.00010674 0 0.00010684 
-18.6041 -0.675482 0.00010674 0 0.00010684 
-18.555 -0.67553 0.000107639 0 0.000107737 
-18.555 -0.67553 0.000107639 0 0.000107737 
-18.5059 -0.675578 0.000108548 0 0.000108645 
-18.5059 -0.675578 0.000108548 0 0.000108645 
-18.4569 -0.675626 0.000109467 0 0.000109562 
-18.4569 -0.675626 0.000109467 0 0.000109562 
-18.4078 -0.675675 0.000110397 0 0.00011049 
-18.4078 -0.675675 0.000110397 0 0.00011049 
-18.3587 -0.675724 0.000111337 0 0.000111429 
-18.3587 -0.675724 0.000111337 0 0.000111429 
-18.3096 -0.675774 0.000112288 0 0.000112378 
-18.3096 -0.675774 0.000112288 0 0.000112378 
-18.2605 -0.675823 0.00011325 0 0.000113339 
-18.2605 -0.675823 0.00011325 0 0.000113339 
-18.2114 -0.675874 0.000114223 0 0.00011431 
-18.2114 -0.675874 0.000114223 0 0.00011431 
-18.1623 -0.675925 0.000115207 0 0.000115293 
-18.1623 -0.675925 0.000115207 0 0.000115293 
-18.1132 -0.675976 0.000116203 0 0.000116287 
-18.1132 -0.675976 0.000116203 0 0.000116287 
-18.0642 -0.676027 0.00011721 0 0.000117292 
-18.0642 -0.676027 0.00011721 0 0.000117292 
-18.0151 -0.676079 0.000118228 0 0.000118309 
-18.0151 -0.676079 0.000118228 0 0.000118309 
-17.966 -0.676132 0.000119259 0 0.000119339 
-17.966 -0.676132 0.000119259 0 0.000119339 
-17.9169 -0.676185 0.000120301 0 0.00012038 
-17.9169 -0.676185 0.000120301 0 0.00012038 
-17.8678 -0.676238 0.000121356 0 0.000121433 
-17.8678 -0.676238 0.000121356 0 0.000121433 
-17.8187 -0.676292 0.000122423 0 0.000122499 
-17.8187 -0.676292 0.000122423 0 0.000122499 
-17.7696 -0.676347 0.000123503 0 0.000123577 
-17.7696 -0.676347 0.000123503 0 0.000123577 
-17.7205 -0.676401 0.000124595 0 0.000124669 
-17.7205 -0.676401 0.000124595 0 0.000124669 
-17.6715 -0.676457 0.0001257 0 0.000125773 
-17.6715 -0.676457 0.0001257 0 0.000125773 
-17.6224 -0.676512 0.000126819 0 0.00012689 
-17.6224 -0.676512 0.000126819 0 0.00012689 
-17.5733 -0.676568 0.000127951 0 0.000128021 
-17.5733 -0.676568 0.000127951 0 0.000128021 
-17.5242 -0.676625 0.000129096 0 0.000129165 
-17.5242 -0.676625 0.000129096 0 0.000129165 
-17.4751 -0.676682 0.000130255 0 0.000130323 
-17.4751 -0.676682 0.000130255 0 0.000130323 
-17.426 -0.67674 0.000131428 0 0.000131495 
-17.426 -0.67674 0.000131428 0 0.000131495 
-17.3769 -0.676798 0.000132615 0 0.000132681 
-17.3769 -0.676798 0.000132615 0 0.000132681 
-17.3278 -0.676857 0.000133817 0 0.000133882 
-17.3278 -0.676857 0.000133817 0 0.000133882 
-17.2788 -0.676916 0.000135033 0 0.000135097 
-17.2788 -0.676916 0.000135033 0 0.000135097 
-17.2297 -0.676976 0.000136264 0 0.000136327 
-17.2297 -0.676976 0.000136264 0 0.000136327 
-17.1806 -0.677036 0.000137511 0 0.000137572 
-17.1806 -0.677036 0.000137511 0 0.000137572 
-17.1315 -0.677097 0.000138772 0 0.000138833 
-17.1315 -0.677097 0.000138772 0 0.000138833 
-17.0824 -0.677158 0.000140049 0 0.000140109 
-17.0824 -0.677158 0.000140049 0 0.000140109 
-17.0333 -0.67722 0.000141342 0 0.000141401 
-17.0333 -0.67722 0.000141342 0 0.000141401 
-16.9842 -0.677283 0.00014265 0 0.000142708 
-16.9842 -0.677283 0.00014265 0 0.000142708 
-16.9351 -0.677346 0.000143975 0 0.000144032 
-16.9351 -0.677346 0.000143975 0 0.000144032 
-16.8861 -0.677409 0.000145317 0 0.000145373 
-16.8861 -0.677409 0.000145317 0 0.000145373 
-16.837 -0.677473 0.000146675 0 0.00014673 
-16.837 -0.677473 0.000146675 0 0.00014673 
-16.7879 -0.677538 0.00014805 0 0.000148105 
-16.7879 -0.677538 0.00014805 0 0.000148105 
-16.7388 -0.677603 0.000149443 0 0.000149497 
-16.7388 -0.677603 0.000149443 0 0.000149497 
-16.6897 -0.677669 0.000150853 0 0.000150906 
-16.6897 -0.677669 0.000150853 0 0.000150906 
-16.6406 -0.677736 0.000152281 0 0.000152333 
-16.6406 -0.677736 0.000152281 0 0.000152333 
-16.5915 -0.677803 0.000153728 0 0.000153779 
-16.5915 -0.677803 0.000153728 0 0.000153779 
-16.5424 -0.677871 0.000155192 0 0.000155243 
-16.5424 -0.677871 0.000155192 0 0.000155243 
-16.4934 -0.677939 0.000156676 0 0.000156725 
-16.4934 -0.677939 0.000156676 0 0.000156725 
-16.4443 -0.678008 0.000158178 0 0.000158227 
-16.4443 -0.678008 0.000158178 0 0.000158227 
-16.3952 -0.678077 0.0001597 0 0.000159748 
-16.3952 -0.678077 0.0001597 0 0.000159748 
-16.3461 -0.678148 0.000161241 0 0.000161289 
-16.3461 -0.678148 0.000161241 0 0.000161289 
-16.297 -0.678219 0.000162803 0 0.00016285 
-16.297 -0.678219 0.000162803 0 0.00016285 
-16.2479 -0.67829 0.000164385 0 0.000164431 
-16.2479 -0.67829 0.000164385 0 0.000164431 
-16.1988 -0.678363 0.000165987 0 0.000166033 
-16.1988 -0.678363 0.000165987 0 0.000166033 
-16.1497 -0.678435 0.000167611 0 0.000167655 
-16.1497 -0.678435 0.000167611 0 0.000167655 
-16.1007 -0.678509 0.000169255 0 0.0001693 
-16.1007 -0.678509 0.000169255 0 0.0001693 
-16.0516 -0.678583 0.000170922 0 0.000170965 
-16.0516 -0.678583 0.000170922 0 0.000170965 
-16.0025 -0.678659 0.00017261 0 0.000172653 
-16.0025 -0.678659 0.00017261 0 0.000172653 
-15.9534 -0.678734 0.000174321 0 0.000174364 
-15.9534 -0.678734 0.000174321 0 0.000174364 
-15.9043 -0.678811 0.000176055 0 0.000176097 
-15.9043 -0.678811 0.000176055 0 0.000176097 
-15.8552 -0.678888 0.000177812 0 0.000177853 
-15.8552 -0.678888 0.000177812 0 0.000177853 
-15.8061 -0.678966 0.000179592 0 0.000179633 
-15.8061 -0.678966 0.000179592 0 0.000179633 
-15.7571 -0.679045 0.000181397 0 0.000181437 
-15.7571 -0.679045 0.000181397 0 0.000181437 
-15.708 -0.679124 0.000183226 0 0.000183265 
-15.708 -0.679124 0.000183226 0 0.000183265 
-15.6589 -0.679204 0.000185079 0 0.000185118 
-15.6589 -0.679204 0.000185079 0 0.000185118 
-15.6098 -0.679286 0.000186958 0 0.000186996 
-15.6098 -0.679286 0.000186958 0 0.000186996 
-15.5607 -0.679367 0.000188863 0 0.0001889 
-15.5607 -0.679367 0.000188863 0 0.0001889 
-15.5116 -0.67945 0.000190793 0 0.00019083 
-15.5116 -0.67945 0.000190793 0 0.00019083 
-15.4625 -0.679534 0.00019275 0 0.000192787 
-15.4625 -0.679534 0.00019275 0 0.000192787 
-15.4134 -0.679618 0.000194734 0 0.00019477 
-15.4134 -0.679618 0.000194734 0 0.00019477 
-15.3644 -0.679703 0.000196746 0 0.000196782 
-15.3644 -0.679703 0.000196746 0 0.000196782 
-15.3153 -0.679789 0.000198785 0 0.000198821 
-15.3153 -0.679789 0.000198785 0 0.000198821 
-15.2662 -0.679876 0.000200853 0 0.000200888 
-15.2662 -0.679876 0.000200853 0 0.000200888 
-15.2171 -0.679964 0.00020295 0 0.000202985 
-15.2171 -0.679964 0.00020295 0 0.000202985 
-15.168 -0.680052 0.000205077 0 0.00020511 
-15.168 -0.680052 0.000205077 0 0.00020511 
-15.1189 -0.680142 0.000207233 0 0.000207266 
-15.1189 -0.680142 0.000207233 0 0.000207266 
-15.0698 -0.680232 0.00020942 0 0.000209453 
-15.0698 -0.680232 0.00020942 0 0.000209453 
-15.0207 -0.680323 0.000211638 0 0.00021167 
-15.0207 -0.680323 0.000211638 0 0.00021167 
-14.9717 -0.680416 0.000213887 0 0.000213919 
-14.9717 -0.680416 0.000213887 0 0.000213919 
-14.9226 -0.680509 0.000216169 0 0.000216201 
-14.9226 -0.680509 0.000216169 0 0.000216201 
-14.8735 -0.680603 0.000218484 0 0.000218515 
-14.8735 -0.680603 0.000218484 0 0.000218515 
-14.8244 -0.680698 0.000220831 0 0.000220862 
-14.8244 -0.680698 0.000220831 0 0.000220862 
-14.7753 -0.680794 0.000223213 0 0.000223243 
-14.7753 -0.680794 0.000223213 0 0.000223243 
-14.7262 -0.680891 0.00022563 0 0.000225659 
-14.7262 -0.680891 0.00022563 0 0.000225659 
-14.6771 -0.68099 0.000228081 0 0.000228111 
-14.6771 -0.68099 0.000228081 0 0.000228111 
-14.628 -0.681089 0.000230569 0 0.000230598 
-14.628 -0.681089 0.000230569 0 0.000230598 
-14.579 -0.681189 0.000233093 0 0.000233121 
-14.579 -0.681189 0.000233093 0 0.000233121 
-14.5299 -0.68129 0.000235654 0 0.000235682 
-14.5299 -0.68129 0.000235654 0 0.000235682 
-14.4808 -0.681393 0.000238253 0 0.000238281 
-14.4808 -0.681393 0.000238253 0 0.000238281 
-14.4317 -0.681496 0.000240891 0 0.000240918 
-14.4317 -0.681496 0.000240891 0 0.000240918 
-14.3826 -0.681601 0.000243568 0 0.000243595 
-14.3826 -0.681601 0.000243568 0 0.000243595 
-14.3335 -0.681706 0.000246285 0 0.000246312 
-14.3335 -0.681706 0.000246285 0 0.000246312 
-14.2844 -0.681813 0.000249043 0 0.000249069 
-14.2844 -0.681813 0.000249043 0 0.000249069 
-14.2353 -0.681921 0.000251842 0 0.000251868 
-14.2353 -0.681921 0.000251842 0 0.000251868 
-14.1863 -0.68203 0.000254684 0 0.00025471 
-14.1863 -0.68203 0.000254684 0 0.00025471 
-14.1372 -0.682141 0.000257569 0 0.000257595 
-14.1372 -0.682141 0.000257569 0 0.000257595 
-14.0881 -0.682252 0.000260498 0 0.000260524 
-14.0881 -0.682252 0.000260498 0 0.000260524 
-14.039 -0.682365 0.000263473 0 0.000263497 
-14.039 -0.682365 0.000263473 0 0.000263497 
-13.9899 -0.682479 0.000266492 0 0.000266517 
-13.9899 -0.682479 0.000266492 0 0.000266517 
-13.9408 -0.682594 0.000269559 0 0.000269583 
-13.9408 -0.682594 0.000269559 0 0.000269583 
-13.8917 -0.682711 0.000272673 0 0.000272697 
-13.8917 -0.682711 0.000272673 0 0.000272697 
-13.8426 -0.682829 0.000275835 0 0.000275859 
-13.8426 -0.682829 0.000275835 0 0.000275859 
-13.7936 -0.682948 0.000279047 0 0.000279071 
-13.7936 -0.682948 0.000279047 0 0.000279071 
-13.7445 -0.683068 0.00028231 0 0.000282333 
-13.7445 -0.683068 0.00028231 0 0.000282333 
-13.6954 -0.68319 0.000285624 0 0.000285647 
-13.6954 -0.68319 0.000285624 0 0.000285647 
-13.6463 -0.683313 0.00028899 0 0.000289013 
-13.6463 -0.683313 0.00028899 0 0.000289013 
-13.5972 -0.683438 0.00029241 0 0.000292432 
-13.5972 -0.683438 0.00029241 0 0.000292432 
-13.5481 -0.683564 0.000295884 0 0.000295906 
-13.5481 -0.683564 0.000295884 0 0.000295906 
-13.499 -0.683691 0.000299414 0 0.000299436 
-13.499 -0.683691 0.000299414 0 0.000299436 
-13.4499 -0.68382 0.000303001 0 0.000303023 
-13.4499 -0.68382 0.000303001 0 0.000303023 
-13.4009 -0.683951 0.000306646 0 0.000306667 
-13.4009 -0.683951 0.000306646 0 0.000306667 
-13.3518 -0.684083 0.00031035 0 0.000310371 
-13.3518 -0.684083 0.00031035 0 0.000310371 
-13.3027 -0.684216 0.000314114 0 0.000314135 
-13.3027 -0.684216 0.000314114 0 0.000314135 
-13.2536 -0.684351 0.00031794 0 0.000317961 
-13.2536 -0.684351 0.00031794 0 0.000317961 
-13.2045 -0.684488 0.000321829 0 0.000321849 
-13.2045 -0.684488 0.000321829 0 0.000321849 
-13.1554 -0.684626 0.000325782 0 0.000325802 
-13.1554 -0.684626 0.000325782 0 0.000325802 
-13.1063 -0.684766 0.0003298 0 0.00032982 
-13.1063 -0.684766 0.0003298 0 0.00032982 
-13.0572 -0.684907 0.000333886 0 0.000333906 
-13.0572 -0.684907 0.000333886 0 0.000333906 
-13.0082 -0.685051 0.000338039 0 0.000338059 
-13.0082 -0.685051 0.000338039 0 0.000338059 
-12.9591 -0.685196 0.000342263 0 0.000342283 
-12.9591 -0.685196 0.000342263 0 0.000342283 
-12.91 -0.685342 0.000346557 0 0.000346577 
-12.91 -0.685342 0.000346557 0 0.000346577 
-12.8609 -0.685491 0.000350925 0 0.000350944 
-12.8609 -0.685491 0.000350925 0 0.000350944 
-12.8118 -0.685641 0.000355367 0 0.000355386 
-12.8118 -0.685641 0.000355367 0 0.000355386 
-12.7627 -0.685793 0.000359884 0 0.000359904 
-12.7627 -0.685793 0.000359884 0 0.000359904 
-12.7136 -0.685947 0.000364479 0 0.000364499 
-12.7136 -0.685947 0.000364479 0 0.000364499 
-12.6645 -0.686103 0.000369154 0 0.000369173 
-12.6645 -0.686103 0.000369154 0 0.000369173 
-12.6155 -0.68626 0.000373909 0 0.000373928 
-12.6155 -0.68626 0.000373909 0 0.000373928 
-12.5664 -0.68642 0.000378748 0 0.000378767 
-12.5664 -0.68642 0.000378748 0 0.000378767 
-12.5173 -0.686582 0.00038367 0 0.000383689 
-12.5173 -0.686582 0.00038367 0 0.000383689 
-12.4682 -0.686746 0.00038868 0 0.000388699 
-12.4682 -0.686746 0.00038868 0 0.000388699 
-12.4191 -0.686911 0.000393777 0 0.000393796 
-12.4191 -0.686911 0.000393777 0 0.000393796 
-12.37 -0.687079 0.000398965 0 0.000398984 
-12.37 -0.687079 0.000398965 0 0.000398984 
-12.3209 -0.687249 0.000404245 0 0.000404264 
-12.3209 -0.687249 0.000404245 0 0.000404264 
-12.2718 -0.687421 0.00040962 0 0.000409639 
-12.2718 -0.687421 0.00040962 0 0.000409639 
-12.2228 -0.687595 0.000415092 0 0.000415111 
-12.2228 -0.687595 0.000415092 0 0.000415111 
-12.1737 -0.687772 0.000420662 0 0.000420681 
-12.1737 -0.687772 0.000420662 0 0.000420681 
-12.1246 -0.687951 0.000426333 0 0.000426352 
-12.1246 -0.687951 0.000426333 0 0.000426352 
-12.0755 -0.688132 0.000432108 0 0.000432127 
-12.0755 -0.688132 0.000432108 0 0.000432127 
-12.0264 -0.688316 0.000437988 0 0.000438008 
-12.0264 -0.688316 0.000437988 0 0.000438008 
-11.9773 -0.688501 0.000443977 0 0.000443996 
-11.9773 -0.688501 0.000443977 0 0.000443996 
-11.9282 -0.68869 0.000450076 0 0.000450096 
-11.9282 -0.68869 0.000450076 0 0.000450096 
-11.8791 -0.688881 0.000456289 0 0.000456309 
-11.8791 -0.688881 0.000456289 0 0.000456309 
-11.8301 -0.689074 0.000462618 0 0.000462638 
-11.8301 -0.689074 0.000462618 0 0.000462638 
-11.781 -0.68927 0.000469066 0 0.000469086 
-11.781 -0.68927 0.000469066 0 0.000469086 
-11.7319 -0.689468 0.000475635 0 0.000475656 
-11.7319 -0.689468 0.000475635 0 0.000475656 
-11.6828 -0.68967 0.000482328 0 0.00048235 
-11.6828 -0.68967 0.000482328 0 0.00048235 
-11.6337 -0.689873 0.00048915 0 0.000489171 
-11.6337 -0.689873 0.00048915 0 0.000489171 
-11.5846 -0.69008 0.000496102 0 0.000496123 
-11.5846 -0.69008 0.000496102 0 0.000496123 
-11.5355 -0.69029 0.000503187 0 0.00050321 
-11.5355 -0.69029 0.000503187 0 0.00050321 
-11.4864 -0.690502 0.00051041 0 0.000510433 
-11.4864 -0.690502 0.00051041 0 0.000510433 
-11.4374 -0.690717 0.000517773 0 0.000517796 
-11.4374 -0.690717 0.000517773 0 0.000517796 
-11.3883 -0.690936 0.00052528 0 0.000525304 
-11.3883 -0.690936 0.00052528 0 0.000525304 
-11.3392 -0.691157 0.000532934 0 0.000532959 
-11.3392 -0.691157 0.000532934 0 0.000532959 
-11.2901 -0.691381 0.00054074 0 0.000540765 
-11.2901 -0.691381 0.00054074 0 0.000540765 
-11.241 -0.691609 0.0005487 0 0.000548726 
-11.241 -0.691609 0.0005487 0 0.000548726 
-11.1919 -0.69184 0.00055682 0 0.000556846 
-11.1919 -0.69184 0.00055682 0 0.000556846 
-11.1428 -0.692074 0.000565102 0 0.000565129 
-11.1428 -0.692074 0.000565102 0 0.000565129 
-11.0937 -0.692311 0.000573551 0 0.000573579 
-11.0937 -0.692311 0.000573551 0 0.000573579 
-11.0447 -0.692552 0.000582171 0 0.000582201 
-11.0447 -0.692552 0.000582171 0 0.000582201 
-10.9956 -0.692796 0.000590967 0 0.000590998 
-10.9956 -0.692796 0.000590967 0 0.000590998 
-10.9465 -0.693044 0.000599944 0 0.000599975 
-10.9465 -0.693044 0.000599944 0 0.000599975 
-10.8974 -0.693295 0.000609105 0 0.000609138 
-10.8974 -0.693295 0.000609105 0 0.000609138 
-10.8483 -0.69355 0.000618456 0 0.00061849 
-10.8483 -0.69355 0.000618456 0 0.00061849 
-10.7992 -0.693809 0.000628002 0 0.000628038 
-10.7992 -0.693809 0.000628002 0 0.000628038 
-10.7501 -0.694071 0.000637748 0 0.000637785 
-10.7501 -0.694071 0.000637748 0 0.000637785 
-10.701 -0.694338 0.000647699 0 0.000647738 
-10.701 -0.694338 0.000647699 0 0.000647738 
-10.652 -0.694608 0.000657861 0 0.000657902 
-10.652 -0.694608 0.000657861 0 0.000657902 
-10.6029 -0.694883 0.000668239 0 0.000668282 
-10.6029 -0.694883 0.000668239 0 0.000668282 
-10.5538 -0.695162 0.00067884 0 0.000678885 
-10.5538 -0.695162 0.00067884 0 0.000678885 
-10.5047 -0.695445 0.000689669 0 0.000689717 
-10.5047 -0.695445 0.000689669 0 0.000689717 
-10.4556 -0.695732 0.000700733 0 0.000700783 
-10.4556 -0.695732 0.000700733 0 0.000700783 
-10.4065 -0.696023 0.000712038 0 0.000712091 
-10.4065 -0.696023 0.000712038 0 0.000712091 
-10.3574 -0.69632 0.000723591 0 0.000723646 
-10.3574 -0.69632 0.000723591 0 0.000723646 
-10.3084 -0.69662 0.000735399 0 0.000735457 
-10.3084 -0.69662 0.000735399 0 0.000735457 
-10.2593 -0.696926 0.000747469 0 0.00074753 
-10.2593 -0.696926 0.000747469 0 0.00074753 
-10.2102 -0.697236 0.000759808 0 0.000759873 
-10.2102 -0.697236 0.000759808 0 0.000759873 
-10.1611 -0.697551 0.000772425 0 0.000772493 
-10.1611 -0.697551 0.000772425 0 0.000772493 
-10.112 -0.697871 0.000785326 0 0.000785398 
-10.112 -0.697871 0.000785326 0 0.000785398 
-10.0629 -0.698196 0.00079852 0 0.000798597 
-10.0629 -0.698196 0.00079852 0 0.000798597 
-10.0138 -0.698527 0.000812017 0 0.000812098 
-10.0138 -0.698527 0.000812017 0 0.000812098 
-9.96474 -0.698862 0.000825823 0 0.000825909 
-9.96474 -0.698862 0.000825823 0 0.000825909 
-9.91565 -0.699203 0.00083995 0 0.000840041 
-9.91565 -0.699203 0.00083995 0 0.000840041 
-9.86656 -0.69955 0.000854406 0 0.000854502 
-9.86656 -0.69955 0.000854406 0 0.000854502 
-9.81748 -0.699903 0.0008692 0 0.000869303 
-9.81748 -0.699903 0.0008692 0 0.000869303 
-9.76839 -0.700261 0.000884344 0 0.000884453 
-9.76839 -0.700261 0.000884344 0 0.000884453 
-9.7193 -0.700625 0.000899847 0 0.000899963 
-9.7193 -0.700625 0.000899847 0 0.000899963 
-9.67021 -0.700995 0.000915721 0 0.000915844 
-9.67021 -0.700995 0.000915721 0 0.000915844 
-9.62113 -0.701372 0.000931977 0 0.000932108 
-9.62113 -0.701372 0.000931977 0 0.000932108 
-9.57204 -0.701755 0.000948626 0 0.000948766 
-9.57204 -0.701755 0.000948626 0 0.000948766 
-9.52295 -0.702144 0.000965682 0 0.00096583 
-9.52295 -0.702144 0.000965682 0 0.00096583 
-9.47387 -0.70254 0.000983156 0 0.000983314 
-9.47387 -0.70254 0.000983156 0 0.000983314 
-9.42478 -0.702943 0.00100106 0 0.00100123 
-9.42478 -0.702943 0.00100106 0 0.00100123 
-9.37569 -0.703353 0.00101941 0 0.00101959 
-9.37569 -0.703353 0.00101941 0 0.00101959 
-9.3266 -0.70377 0.00103822 0 0.00103841 
-9.3266 -0.70377 0.00103822 0 0.00103841 
-9.27752 -0.704195 0.00105751 0 0.00105771 
-9.27752 -0.704195 0.00105751 0 0.00105771 
-9.22843 -0.704627 0.00107728 0 0.0010775 
-9.22843 -0.704627 0.00107728 0 0.0010775 
-9.17934 -0.705066 0.00109756 0 0.0010978 
-9.17934 -0.705066 0.00109756 0 0.0010978 
-9.13025 -0.705514 0.00111837 0 0.00111862 
-9.13025 -0.705514 0.00111837 0 0.00111862 
-9.08117 -0.705969 0.00113971 0 0.00113998 
-9.08117 -0.705969 0.00113971 0 0.00113998 
-9.03208 -0.706433 0.00116161 0 0.00116189 
-9.03208 -0.706433 0.00116161 0 0.00116189 
-8.98299 -0.706905 0.00118409 0 0.00118439 
-8.98299 -0.706905 0.00118409 0 0.00118439 
-8.9339 -0.707386 0.00120716 0 0.00120748 
-8.9339 -0.707386 0.00120716 0 0.00120748 
-8.88482 -0.707876 0.00123085 0 0.0012312 
-8.88482 -0.707876 0.00123085 0 0.0012312 
-8.83573 -0.708375 0.00125518 0 0.00125555 
-8.83573 -0.708375 0.00125518 0 0.00125555 
-8.78664 -0.708884 0.00128016 0 0.00128056 
-8.78664 -0.708884 0.00128016 0 0.00128056 
-8.73755 -0.709402 0.00130583 0 0.00130626 
-8.73755 -0.709402 0.00130583 0 0.00130626 
-8.68847 -0.70993 0.00133221 0 0.00133267 
-8.68847 -0.70993 0.00133221 0 0.00133267 
-8.63938 -0.710468 0.00135932 0 0.00135981 
-8.63938 -0.710468 0.00135932 0 0.00135981 
-8.59029 -0.711016 0.00138719 0 0.00138771 
-8.59029 -0.711016 0.00138719 0 0.00138771 
-8.54121 -0.711575 0.00141584 0 0.0014164 
-8.54121 -0.711575 0.00141584 0 0.0014164 
-8.49212 -0.712145 0.00144532 0 0.00144591 
-8.49212 -0.712145 0.00144532 0 0.00144591 
-8.44303 -0.712726 0.00147563 0 0.00147627 
-8.44303 -0.712726 0.00147563 0 0.00147627 
-8.39394 -0.713319 0.00150682 0 0.00150751 
-8.39394 -0.713319 0.00150682 0 0.00150751 
-8.34486 -0.713924 0.00153893 0 0.00153966 
-8.34486 -0.713924 0.00153893 0 0.00153966 
-8.29577 -0.714541 0.00157198 0 0.00157277 
-8.29577 -0.714541 0.00157198 0 0.00157277 
-8.24668 -0.715171 0.00160601 0 0.00160685 
-8.24668 -0.715171 0.00160601 0 0.00160685 
-8.19759 -0.715813 0.00164106 0 0.00164197 
-8.19759 -0.715813 0.00164106 0 0.00164197 
-8.14851 -0.716469 0.00167717 0 0.00167814 
-8.14851 -0.716469 0.00167717 0 0.00167814 
-8.09942 -0.717138 0.00171438 0 0.00171543 
-8.09942 -0.717138 0.00171438 0 0.00171543 
-8.05033 -0.717821 0.00175274 0 0.00175387 
-8.05033 -0.717821 0.00175274 0 0.00175387 
-8.00124 -0.718519 0.0017923 0 0.0017935 
-8.00124 -0.718519 0.0017923 0 0.0017935 
-7.95216 -0.719232 0.0018331 0 0.00183439 
-7.95216 -0.719232 0.0018331 0 0.00183439 
-7.90307 -0.71996 0.00187519 0 0.00187658 
-7.90307 -0.71996 0.00187519 0 0.00187658 
-7.85398 -0.720704 0.00191864 0 0.00192013 
-7.85398 -0.720704 0.00191864 0 0.00192013 
-7.80489 -0.721464 0.00196349 0 0.00196509 
-7.80489 -0.721464 0.00196349 0 0.00196509 
-7.75581 -0.722241 0.00200981 0 0.00201153 
-7.75581 -0.722241 0.00200981 0 0.00201153 
-7.70672 -0.723035 0.00205766 0 0.00205951 
-7.70672 -0.723035 0.00205766 0 0.00205951 
-7.65763 -0.723847 0.0021071 0 0.00210909 
-7.65763 -0.723847 0.0021071 0 0.00210909 
-7.60854 -0.724677 0.0021582 0 0.00216034 
-7.60854 -0.724677 0.0021582 0 0.00216034 
-7.55946 -0.725526 0.00221103 0 0.00221334 
-7.55946 -0.725526 0.00221103 0 0.00221334 
-7.51037 -0.726394 0.00226565 0 0.00226814 
-7.51037 -0.726394 0.00226565 0 0.00226814 
-7.46128 -0.727283 0.00232216 0 0.00232483 
-7.46128 -0.727283 0.00232216 0 0.00232483 
-7.4122 -0.728193 0.00238061 0 0.00238349 
-7.4122 -0.728193 0.00238061 0 0.00238349 
-7.36311 -0.729124 0.0024411 0 0.0024442 
-7.36311 -0.729124 0.0024411 0 0.0024442 
-7.31402 -0.730077 0.00250371 0 0.00250706 
-7.31402 -0.730077 0.00250371 0 0.00250706 
-7.26493 -0.731053 0.00256856 0 0.00257216 
-7.26493 -0.731053 0.00256856 0 0.00257216 
-7.21585 -0.732053 0.00263573 0 0.00263961 
-7.21585 -0.732053 0.00263573 0 0.00263961 
-7.16676 -0.733077 0.00270535 0 0.00270953 
-7.16676 -0.733077 0.00270535 0 0.00270953 
-7.11767 -0.734127 0.00277755 0 0.00278206 
-7.11767 -0.734127 0.00277755 0 0.00278206 
-7.06858 -0.735203 0.00285244 0 0.00285731 
-7.06858 -0.735203 0.00285244 0 0.00285731 
-7.0195 -0.736307 0.00293019 0 0.00293544 
-7.0195 -0.736307 0.00293019 0 0.00293544 
-6.97041 -0.737438 0.00301093 0 0.0030166 
-6.97041 -0.737438 0.00301093 0 0.0030166 
-6.92132 -0.738599 0.00309484 0 0.00310096 
-6.92132 -0.738599 0.00309484 0 0.00310096 
-6.87223 -0.73979 0.00318208 0 0.00318868 
-6.87223 -0.73979 0.00318208 0 0.00318868 
-6.82315 -0.741012 0.00327284 0 0.00327997 
-6.82315 -0.741012 0.00327284 0 0.00327997 
-6.77406 -0.742267 0.00336732 0 0.00337503 
-6.77406 -0.742267 0.00336732 0 0.00337503 
-6.72497 -0.743556 0.00346574 0 0.00347408 
-6.72497 -0.743556 0.00346574 0 0.00347408 
-6.67588 -0.74488 0.00356833 0 0.00357734 
-6.67588 -0.74488 0.00356833 0 0.00357734 
-6.6268 -0.74624 0.00367533 0 0.00368509 
-6.6268 -0.74624 0.00367533 0 0.00368509 
-6.57771 -0.747639 0.00378703 0 0.00379759 
-6.57771 -0.747639 0.00378703 0 0.00379759 
-6.52862 -0.749076 0.00390372 0 0.00391515 
-6.52862 -0.749076 0.00390372 0 0.00391515 
-6.47953 -0.750555 0.00402573 0 0.00403811 
-6.47953 -0.750555 0.00402573 0 0.00403811 
-6.43045 -0.752077 0.0041534 0 0.00416682 
-6.43045 -0.752077 0.0041534 0 0.00416682 
-6.38136 -0.753643 0.00428714 0 0.00430168 
-6.38136 -0.753643 0.00428714 0 0.00430168 
-6.33227 -0.755255 0.00442736 0 0.00444314 
-6.33227 -0.755255 0.00442736 0 0.00444314 
-6.28319 -0.756916 0.00457456 0 0.00459168 
-6.28319 -0.756916 0.00457456 0 0.00459168 
-6.2341 -0.758627 0.00472926 0 0.00474785 
-6.2341 -0.758627 0.00472926 0 0.00474785 
-6.18501 -0.76039 0.00489205 0 0.00491225 
-6.18501 -0.76039 0.00489205 0 0.00491225 
-6.13592 -0.762209 0.0050636 0 0.00508556 
-6.13592 -0.762209 0.0050636 0 0.00508556 
-6.08684 -0.764085 0.00524467 0 0.00526857 
-6.08684 -0.764085 0.00524467 0 0.00526857 
-6.03775 -0.766021 0.00543611 0 0.00546213 
-6.03775 -0.766021 0.00543611 0 0.00546213 
-5.98866 -0.76802 0.00563891 0 0.00566726 
-5.98866 -0.76802 0.00563891 0 0.00566726 
-5.93957 -0.770085 0.00585418 0 0.00588509 
-5.93957 -0.770085 0.00585418 0 0.00588509 
-5.89049 -0.772219 0.00608323 0 0.00611697 
-5.89049 -0.772219 0.00608323 0 0.00611697 
-5.8414 -0.774425 0.00632755 0 0.00636442 
-5.8414 -0.774425 0.00632755 0 0.00636442 
-5.79231 -0.776706 0.00658892 0 0.00662925 
-5.79231 -0.776706 0.00658892 0 0.00662925 
-5.74322 -0.779066 0.00686938 0 0.00691355 
-5.74322 -0.779066 0.00686938 0 0.00691355 
-5.69414 -0.781509 0.00717134 0 0.00721977 
-5.69414 -0.781509 0.00717134 0 0.00721977 
-5.64505 -0.784038 0.0074976 0 0.0075508 
-5.64505 -0.784038 0.0074976 0 0.0075508 
-5.59596 -0.786656 0.00785145 0 0.00790997 
-5.59596 -0.786656 0.00785145 0 0.00790997 
-5.54687 -0.789368 0.00823664 0 0.00830113 
-5.54687 -0.789368 0.00823664 0 0.00830113 
-5.49779 -0.792175 0.00865743 0 0.00872865 
-5.49779 -0.792175 0.00865743 0 0.00872865 
-5.4487 -0.795081 0.0091185 0 0.0091973 
-5.4487 -0.795081 0.0091185 0 0.0091973 
-5.39961 -0.798086 0.00962474 0 0.00971211 
-5.39961 -0.798086 0.00962474 0 0.00971211 
-5.35052 -0.80119 0.0101809 0 0.010278 
-5.35052 -0.80119 0.0101809 0 0.010278 
-5.30144 -0.804393 0.0107908 0 0.0108989 
-5.30144 -0.804393 0.0107908 0 0.0108989 
-5.25235 -0.80769 0.0114567 0 0.0115773 
-5.25235 -0.80769 0.0114567 0 0.0115773 
-5.20326 -0.811078 0.012178 0 0.0123127 
-5.20326 -0.811078 0.012178 0 0.0123127 
-5.15418 -0.814553 0.0129506 0 0.013101 
-5.15418 -0.814553 0.0129506 0 0.013101 
-5.10509 -0.818113 0.0137658 0 0.0139338 
-5.10509 -0.818113 0.0137658 0 0.0139338 
-5.056 -0.82176 0.0146114 0 0.0147988 
-5.056 -0.82176 0.0146114 0 0.0147988 
-5.00691 -0.8255 0.0154726 0 0.0156811 
-5.00691 -0.8255 0.0154726 0 0.0156811 
-4.95783 -0.829347 0.0163345 0 0.0165657 
-4.95783 -0.829347 0.0163345 0 0.0165657 
-4.90874 -0.833322 0.0171842 0 0.0174397 
-4.90874 -0.833322 0.0171842 0 0.0174397 
-4.85965 -0.837451 0.0180135 0 0.018295 
-4.85965 -0.837451 0.0180135 0 0.018295 
-4.81056 -0.841764 0.0188208 0 0.0191298 
-4.81056 -0.841764 0.0188208 0 0.0191298 
-4.76148 -0.846292 0.0196112 0 0.0199496 
-4.76148 -0.846292 0.0196112 0 0.0199496 
-4.71239 -0.851066 0.0203965 0 0.0207662 
-4.71239 -0.851066 0.0203965 0 0.0207662 
-4.6633 -0.856112 0.0211926 0 0.0215964 
-4.6633 -0.856112 0.0211926 0 0.0215964 
-4.61421 -0.861454 0.0220181 0 0.0224588 
-4.61421 -0.861454 0.0220181 0 0.0224588 
-4.56513 -0.867113 0.0228914 0 0.023373 
-4.56513 -0.867113 0.0228914 0 0.023373 
-4.51604 -0.873107 0.0238306 0 0.0243574 
-4.51604 -0.873107 0.0238306 0 0.0243574 
-4.46695 -0.879457 0.0248524 0 0.0254297 
-4.46695 -0.879457 0.0248524 0 0.0254297 
-4.41786 -0.886182 0.0259727 0 0.0266068 
-4.41786 -0.886182 0.0259727 0 0.0266068 
-4.36878 -0.893306 0.0272072 0 0.0279053 
-4.36878 -0.893306 0.0272072 0 0.0279053 
-4.31969 -0.900854 0.0285718 0 0.0293423 
-4.31969 -0.900854 0.0285718 0 0.0293423 
-4.2706 -0.908856 0.0300836 0 0.0309362 
-4.2706 -0.908856 0.0300836 0 0.0309362 
-4.22152 -0.917343 0.031761 0 0.0327072 
-4.22152 -0.917343 0.031761 0 0.0327072 
-4.17243 -0.926354 0.0336251 0 0.034678 
-4.17243 -0.926354 0.0336251 0 0.034678 
-4.12334 -0.935931 0.0356998 0 0.0368748 
-4.12334 -0.935931 0.0356998 0 0.0368748 
-4.07425 -0.94612 0.0380127 0 0.0393279 
-4.07425 -0.94612 0.0380127 0 0.0393279 
-4.02517 -0.956976 0.0405966 0 0.0420731 
-4.02517 -0.956976 0.0405966 0 0.0420731 
-3.97608 -0.968559 0.0434899 0 0.0451527 
-3.97608 -0.968559 0.0434899 0 0.0451527 
-3.92699 -0.980937 0.0467384 0 0.0486172 
-3.92699 -0.980937 0.0467384 0 0.0486172 
-3.8779 -0.994186 0.0503971 0 0.052527 
-3.8779 -0.994186 0.0503971 0 0.052527 
-3.82882 -1.00839 0.0545323 0 0.0569555 
-3.82882 -1.00839 0.0545323 0 0.0569555 
-3.77973 -1.02365 0.0592241 0 0.0619913 
-3.77973 -1.02365 0.0592241 0 0.0619913 
-3.73064 -1.04007 0.0645697 0 0.0677422 
-3.73064 -1.04007 0.0645697 0 0.0677422 
-3.68155 -1.05777 0.0706873 0 0.0743396 
-3.68155 -1.05777 0.0706873 0 0.0743396 
-3.63247 -1.07689 0.0777205 0 0.0819438 
-3.63247 -1.07689 0.0777205 0 0.0819438 
-3.58338 -1.09756 0.0858457 0 0.0907519 
-3.58338 -1.09756 0.0858457 0 0.0907519 
-3.53429 -1.11996 0.0952803 0 0.101008 
-3.53429 -1.11996 0.0952803 0 0.101008 
-3.4852 -1.14426 0.106294 0 0.113015 
-3.4852 -1.14426 0.106294 0 0.113015 
-3.43612 -1.17066 0.119224 0 0.127155 
-3.43612 -1.17066 0.119224 0 0.127155 
-3.38703 -1.19936 0.134492 0 0.143905 
-3.38703 -1.19936 0.134492 0 0.143905 
-3.33794 -1.23056 0.152629 0 0.163868 
-3.33794 -1.23056 0.152629 0 0.163868 
-3.28885 -1.26444 0.174302 0 0.187808 
-3.28885 -1.26444 0.174302 0 0.187808 
-3.23977 -1.30114 0.20035 0 0.216687 
-3.23977 -1.30114 0.20035 0 0.216687 
-3.19068 -1.34071 0.231823 0 0.251717 
-3.19068 -1.34071 0.231823 0 0.251717 
-3.14159 -1.38306 0.27002 0 0.294412 
-3.14159 -1.38306 0.27002 0 0.294412 
-3.09251 -1.42781 0.316533 0 0.346633 
-3.09251 -1.42781 0.316533 0 0.346633 
-3.04342 -1.47419 0.373255 0 0.410624 
-3.04342 -1.47419 0.373255 0 0.410624 
-2.99433 -1.52082 0.44235 0 0.488982 
-2.99433 -1.52082 0.44235 0 0.488982 
-2.94524 -1.56542 0.526124 0 0.584533 
-2.94524 -1.56542 0.526124 0 0.584533 
-2.89616 -1.60461 0.626749 0 0.700035 
-2.89616 -1.60461 0.626749 0 0.700035 
-2.84707 -1.63359 0.745773 0 0.837633 
-2.84707 -1.63359 0.745773 0 0.837633 
-2.79798 -1.64627 0.883418 0 0.998062 
-2.79798 -1.64627 0.883418 0 0.998062 
-2.74889 -1.63553 1.03778 0 1.17969 
-2.74889 -1.63553 1.03778 0 1.17969 
-2.69981 -1.59419 1.20415 0 1.3777 
-2.69981 -1.59419 1.20415 0 1.3777 
-2.65072 -1.51615 1.37483 0 1.5837 
-2.65072 -1.51615 1.37483 0 1.5837 
-2.60163 -1.39774 1.53939 0 1.78598 
-2.60163 -1.39774 1.53939 0 1.78598 
-2.55254 -1.23893 1.68562 0 1.97036 
-2.55254 -1.23893 1.68562 0 1.97036 
-2.50346 -1.04426 1.8009 0 2.12178 
-2.50346 -1.04426 1.8009 0 2.12178 
-2.45437 -0.823038 1.87429 0 2.22663 
-2.45437 -0.823038 1.87429 0 2.22663 
-2.40528 -0.588502 1.89868 0 2.27535 
-2.40528 -0.588502 1.89868 0 2.27535 
-2.35619 -0.355716 1.87222 0 2.26428 
-2.35619 -0.355716 1.87222 0 2.26428 
-2.30711 -0.139234 1.79844 0 2.19609 
-2.30711 -0.139234 1.79844 0 2.19609 
-2.25802 0.0488692 1.68545 0 2.07905 
-2.25802 0.0488692 1.68545 0 2.07905 
-2.20893 0.200449 1.54461 0 1.92571 
-2.20893 0.200449 1.54461 0 1.92571 
-2.15984 0.312127 1.38864 0 1.75075 
-2.15984 0.312127 1.38864 0 1.75075 
-2.11076 0.38521 1.22959 0 1.56857 
-2.11076 0.38521 1.22959 0 1.56857 
-2.06167 0.424587 1.07703 0 1.39108 
-2.06167 0.424587 1.07703 0 1.39108 
-2.01258 0.437059 0.937326 0 1.22651 
-2.01258 0.437059 0.937326 0 1.22651 
-1.9635 0.429739 0.813667 0 1.07939 
-1.9635 0.429739 0.813667 0 1.07939 
-1.91441 0.408984 0.706826 0 0.951278 
-1.91441 0.408984 0.706826 0 0.951278 
-1.86532 0.379904 0.616 0 0.841724 
-1.86532 0.379904 0.616 0 0.841724 
-1.81623 0.346301 0.539562 0 0.749156 
-1.81623 0.346301 0.539562 0 0.749156 
-1.76715 0.310839 0.475576 0 0.671523 
-1.76715 0.310839 0.475576 0 0.671523 
-1.71806 0.275287 0.422108 0 0.606689 
-1.71806 0.275287 0.422108 0 0.606689 
-1.66897 0.240756 0.377387 0 0.552643 
-1.66897 0.240756 0.377387 0 0.552643 
-1.61988 0.207894 0.339858 0 0.507585 
-1.61988 0.207894 0.339858 0 0.507585 
-1.5708 0.177025 0.308187 0 0.469945 
-1.5708 0.177025 0.308187 0 0.469945 
-1.52171 0.148231 0.281246 0 0.438365 
-1.52171 0.148231 0.281246 0 0.438365 
-1.47262 0.121388 0.2581 0 0.4117 
-1.47262 0.121388 0.2581 0 0.4117 
-1.42353 0.096187 0.23805 0 0.389109 
-1.42353 0.096187 0.23805 0 0.389109 
-1.37445 0.0722185 0.220754 0 0.370272 
-1.37445 0.0722185 0.220754 0 0.370272 
-1.32536 0.0492507 0.206237 0 0.355493 
-1.32536 0.0492507 0.206237 0 0.355493 
-1.27627 0.0274353 0.194561 0 0.345194 
-1.27627 0.0274353 0.194561 0 0.345194 
-1.22718 0.00698795 0.185521 0 0.339377 
-1.22718 0.00698795 0.185521 0 0.339377 
-1.1781 -0.0120779 0.178954 0 0.338152 
-1.1781 -0.0120779 0.178954 0 0.338152 
-1.12901 -0.0295624 0.174931 0 0.342122 
-1.12901 -0.0295624 0.174931 0 0.342122 
-1.07992 -0.0449349 0.173264 0 0.351477 
-1.07992 -0.0449349 0.173264 0 0.351477 
-1.03084 -0.0578765 0.173323 0 0.365539 
-1.03084 -0.0578765 0.173323 0 0.365539 
-0.981748 -0.0685311 0.174501 0 0.383595 
-0.981748 -0.0685311 0.174501 0 0.383595 
-0.93266 -0.0772272 0.17652 0 0.40558 
-0.93266 -0.0772272 0.17652 0 0.40558 
-0.883573 -0.0842022 0.179367 0 0.432081 
-0.883573 -0.0842022 0.179367 0 0.432081 
-0.834486 -0.0895229 0.183139 0 0.464107 
-0.834486 -0.0895229 0.183139 0 0.464107 
-0.785398 -0.0931044 0.187948 0 0.502959 
-0.785398 -0.0931044 0.187948 0 0.502959 
-0.736311 -0.0947364 0.193879 0 0.550204 
-0.736311 -0.0947364 0.193879 0 0.550204 
-0.687223 -0.0940938 0.200966 0 0.607702 
-0.687223 -0.0940938 0.200966 0 0.607702 
-0.638136 -0.0907355 0.209159 0 0.677627 
-0.638136 -0.0907355 0.209159 0 0.677627 
-0.589049 -0.0841024 0.218284 0 0.762448 
-0.589049 -0.0841024 0.218284 0 0.762448 
-0.539961 -0.0735256 0.22797 0 0.864812 
-0.539961 -0.0735256 0.22797 0 0.864812 
-0.490874 -0.0582675 0.237563 0 0.987276 
-0.490874 -0.0582675 0.237563 0 0.987276 
-0.441786 -0.0376156 0.24602 0 1.13181 
-0.441786 -0.0376156 0.24602 0 1.13181 
-0.392699 -0.011057 0.25183 0 1.299 
-0.392699 -0.011057 0.25183 0 1.299 
-0.343612 0.02146 0.253004 0 1.48708 
-0.343612 0.02146 0.253004 0 1.48708 
-0.294524 0.0592141 0.247218 0 1.69088 
-0.294524 0.0592141 0.247218 0 1.69088 
-0.245437 0.100452 0.232162 0 1.90131 
-0.245437 0.100452 0.232162 0 1.90131 
-0.19635 0.142323 0.206055 0 2.1056 
-0.19635 0.142323 0.206055 0 2.1056 
-0.147262 0.181114 0.168202 0 2.28851 
-0.147262 0.181114 0.168202 0 2.28851 
-0.0981748 0.212759 0.119391 0 2.43417 
-0.0981748 0.212759 0.119391 0 2.43417 
-0.0490874 0.23353 0.0620428 0 2.52836 
-0.0490874 0.23353 0.0620428 0 2.52836 


==> anc/FOURIER/LAMBDA2.0GAMMA0.2BETA1.0QUANTUM_SCHL/info.txt <==
#RUN PARAMETERS:
PERTURBATIVE = 0
TWO-LOOP = 1
QUANTUM = 1
VERTEX-FLOW = 0
REGULATOR = 1
SHARP CUTOFF = 666
lambdaUV = 2    mUV = 1   N = 1  beta = 1    ThetaUV = 0.2


==> anc/FOURIER/LAMBDA2.0GAMMA0.2BETA1.0QUANTUM_STD/G.txt <==
0 nan nan nan nan nan nan 
0 nan nan nan nan nan nan 
0 nan nan nan nan nan nan 
0.0490874 0.67517 0.00536387 0.67517 -0.00536387 0.218587 -1.43875e-12 
0.0490874 0.67517 0.00536387 0.67517 -0.00536387 0.218587 -1.43875e-12 
0.0490874 0.67517 0.00536387 0.67517 -0.00536387 0.218587 -1.43875e-12 
0.0981748 0.678611 0.0108646 0.678611 -0.0108646 0.22151 -1.4747e-12 
0.0981748 0.678611 0.0108646 0.678611 -0.0108646 0.22151 -1.4747e-12 
0.0981748 0.678611 0.0108646 0.678611 -0.0108646 0.22151 -1.4747e-12 
0.147262 0.684416 0.0166435 0.684416 -0.0166435 0.226447 -1.52036e-12 
0.147262 0.684416 0.0166435 0.684416 -0.0166435 0.226447 -1.52036e-12 
0.147262 0.684416 0.0166435 0.684416 -0.0166435 0.226447 -1.52036e-12 
0.19635 0.692699 0.0228564 0.692699 -0.0228564 0.233561 -1.59623e-12 
0.19635 0.692699 0.0228564 0.692699 -0.0228564 0.233561 -1.59623e-12 
0.19635 0.692699 0.0228564 0.692699 -0.0228564 0.233561 -1.59623e-12 
0.245437 0.703626 0.0296867 0.703626 -0.0296867 0.243122 -1.69753e-12 
0.245437 0.703626 0.0296867 0.703626 -0.0296867 0.243122 -1.69753e-12 
0.245437 0.703626 0.0296867 0.703626 -0.0296867 0.243122 -1.69753e-12 
0.294524 0.717427 0.0373583 0.717427 -0.0373583 0.255517 -1.83839e-12 
0.294524 0.717427 0.0373583 0.717427 -0.0373583 0.255517 -1.83839e-12 
0.294524 0.717427 0.0373583 0.717427 -0.0373583 0.255517 -1.83839e-12 
0.343612 0.734398 0.0461549 0.734398 -0.0461549 0.271284 -2.00693e-12 
0.343612 0.734398 0.0461549 0.734398 -0.0461549 0.271284 -2.00693e-12 
0.343612 0.734398 0.0461549 0.734398 -0.0461549 0.271284 -2.00693e-12 
0.392699 0.754922 0.0564463 0.754922 -0.0564463 0.291163 -2.22601e-12 
0.392699 0.754922 0.0564463 0.754922 -0.0564463 0.291163 -2.22601e-12 
0.392699 0.754922 0.0564463 0.754922 -0.0564463 0.291163 -2.22601e-12 
0.441786 0.779478 0.0687265 0.779478 -0.0687265 0.316174 -2.49452e-12 
0.441786 0.779478 0.0687265 0.779478 -0.0687265 0.316174 -2.49452e-12 
0.441786 0.779478 0.0687265 0.779478 -0.0687265 0.316174 -2.49452e-12 
0.490874 0.808658 0.0836707 0.808658 -0.0836707 0.347723 -2.83502e-12 
0.490874 0.808658 0.0836707 0.808658 -0.0836707 0.347723 -2.83502e-12 
0.490874 0.808658 0.0836707 0.808658 -0.0836707 0.347723 -2.83502e-12 
0.539961 0.843187 0.102219 0.843187 -0.102219 0.38777 -3.2613e-12 
0.539961 0.843187 0.102219 0.843187 -0.102219 0.38777 -3.2613e-12 
0.539961 0.843187 0.102219 0.843187 -0.102219 0.38777 -3.2613e-12 
0.589049 0.883921 0.125704 0.883921 -0.125704 0.439072 -3.7992e-12 
0.589049 0.883921 0.125704 0.883921 -0.125704 0.439072 -3.7992e-12 
0.589049 0.883921 0.125704 0.883921 -0.125704 0.439072 -3.7992e-12 
0.638136 0.931835 0.156044 0.931835 -0.156044 0.505546 -4.49123e-12 
0.638136 0.931835 0.156044 0.931835 -0.156044 0.505546 -4.49123e-12 
0.638136 0.931835 0.156044 0.931835 -0.156044 0.505546 -4.49123e-12 
0.687223 0.987931 0.196037 0.987931 -0.196037 0.592798 -5.40024e-12 
0.687223 0.987931 0.196037 0.987931 -0.196037 0.592798 -5.40024e-12 
0.687223 0.987931 0.196037 0.987931 -0.196037 0.592798 -5.40024e-12 
0.736311 1.05301 0.24979 1.05301 -0.24979 0.70887 -6.61482e-12 
0.736311 1.05301 0.24979 1.05301 -0.24979 0.70887 -6.61482e-12 
0.736311 1.05301 0.24979 1.05301 -0.24979 0.70887 -6.61482e-12 
0.785398 1.12709 0.323308 1.12709 -0.323308 0.86519 -8.27398e-12 
0.785398 1.12709 0.323308 1.12709 -0.323308 0.86519 -8.27398e-12 
0.785398 1.12709 0.323308 1.12709 -0.323308 0.86519 -8.27398e-12 
0.834486 1.20825 0.425175 1.20825 -0.425175 1.07747 -1.05777e-11 
0.834486 1.20825 0.425175 1.20825 -0.425175 1.07747 -1.05777e-11 
0.834486 1.20825 0.425175 1.20825 -0.425175 1.07747 -1.05777e-11 
0.883573 1.29013 0.566865 1.29013 -0.566865 1.36553 -1.37672e-11 
0.883573 1.29013 0.566865 1.29013 -0.566865 1.36553 -1.37672e-11 
0.883573 1.29013 0.566865 1.29013 -0.566865 1.36553 -1.37672e-11 
0.93266 1.35787 0.761317 1.35787 -0.761317 1.74923 -1.79187e-11 
0.93266 1.35787 0.761317 1.35787 -0.761317 1.74923 -1.79187e-11 
0.93266 1.35787 0.761317 1.35787 -0.761317 1.74923 -1.79187e-11 
0.981748 1.38317 1.01675 1.38317 -1.01675 2.23506 -2.24763e-11 
0.981748 1.38317 1.01675 1.38317 -1.01675 2.23506 -2.24763e-11 
0.981748 1.38317 1.01675 1.38317 -1.01675 2.23506 -2.24763e-11 
1.03084 1.32465 1.32268 1.32465 -1.32268 2.78955 -2.53661e-11 
1.03084 1.32465 1.32268 1.32465 -1.32268 2.78955 -2.53661e-11 
1.03084 1.32465 1.32268 1.32465 -1.32268 2.78955 -2.53661e-11 
1.07992 1.14568 1.63483 1.14568 -1.63483 3.31636 -2.31146e-11 
1.07992 1.14568 1.63483 1.14568 -1.63483 3.31636 -2.31146e-11 
1.07992 1.14568 1.63483 1.14568 -1.63483 3.31636 -2.31146e-11 
1.12901 0.847943 1.88451 0.847943 -1.88451 3.68563 -1.39308e-11 
1.12901 0.847943 1.88451 0.847943 -1.88451 3.68563 -1.39308e-11 
1.12901 0.847943 1.88451 0.847943 -1.88451 3.68563 -1.39308e-11 
1.1781 0.480561 2.02269 0.480561 -2.02269 3.82208 -1.11093e-12 
1.1781 0.480561 2.02269 0.480561 -2.02269 3.82208 -1.11093e-12 
1.1781 0.480561 2.02269 0.480561 -2.02269 3.82208 -1.11093e-12 
1.22718 0.0997518 2.04693 0.0997518 -2.04693 3.7445 9.69724e-12 
1.22718 0.0997518 2.04693 0.0997518 -2.04693 3.7445 9.69724e-12 
1.22718 0.0997518 2.04693 0.0997518 -2.04693 3.7445 9.69724e-12 
1.27627 -0.26587 1.97413 -0.26587 -1.97413 3.50253 1.53995e-11 
1.27627 -0.26587 1.97413 -0.26587 -1.97413 3.50253 1.53995e-11 
1.27627 -0.26587 1.97413 -0.26587 -1.97413 3.50253 1.53995e-11 
1.32536 -0.599124 1.80728 -0.599124 -1.80728 3.11522 1.59978e-11 
1.32536 -0.599124 1.80728 -0.599124 -1.80728 3.11522 1.59978e-11 
1.32536 -0.599124 1.80728 -0.599124 -1.80728 3.11522 1.59978e-11 
1.37445 -0.862424 1.54865 -0.862424 -1.54865 2.59755 1.33446e-11 
1.37445 -0.862424 1.54865 -0.862424 -1.54865 2.59755 1.33446e-11 
1.37445 -0.862424 1.54865 -0.862424 -1.54865 2.59755 1.33446e-11 
1.42353 -1.01181 1.23769 -1.01181 -1.23769 2.02309 9.91551e-12 
1.42353 -1.01181 1.23769 -1.01181 -1.23769 2.02309 9.91551e-12 
1.42353 -1.01181 1.23769 -1.01181 -1.23769 2.02309 9.91551e-12 
1.47262 -1.0446 0.940638 -1.0446 -0.940638 1.50043 7.0549e-12 
1.47262 -1.0446 0.940638 -1.0446 -0.940638 1.50043 7.0549e-12 
1.47262 -1.0446 0.940638 -1.0446 -0.940638 1.50043 7.0549e-12 
1.52171 -1.00025 0.700616 -1.00025 -0.700616 1.09202 4.93698e-12 
1.52171 -1.00025 0.700616 -1.00025 -0.700616 1.09202 4.93698e-12 
1.52171 -1.00025 0.700616 -1.00025 -0.700616 1.09202 4.93698e-12 
1.5708 -0.921814 0.523552 -0.921814 -0.523552 0.798348 3.42373e-12 
1.5708 -0.921814 0.523552 -0.921814 -0.523552 0.798348 3.42373e-12 
1.5708 -0.921814 0.523552 -0.921814 -0.523552 0.798348 3.42373e-12 
1.61988 -0.83574 0.397188 -0.83574 -0.397188 0.593208 2.3704e-12 
1.61988 -0.83574 0.397188 -0.83574 -0.397188 0.593208 2.3704e-12 
1.61988 -0.83574 0.397188 -0.83574 -0.397188 0.593208 2.3704e-12 
1.66897 -0.753909 0.307072 -0.753909 -0.307072 0.449674 1.65255e-12 
1.66897 -0.753909 0.307072 -0.753909 -0.307072 0.449674 1.65255e-12 
1.66897 -0.753909 0.307072 -0.753909 -0.307072 0.449674 1.65255e-12 
1.71806 -0.680369 0.24194 -0.680369 -0.24194 0.347736 1.16463e-12 
1.71806 -0.680369 0.24194 -0.680369 -0.24194 0.347736 1.16463e-12 
1.71806 -0.680369 0.24194 -0.680369 -0.24194 0.347736 1.16463e-12 
1.76715 -0.615758 0.194012 -0.615758 -0.194012 0.273949 8.33602e-13 
1.76715 -0.615758 0.194012 -0.615758 -0.194012 0.273949 8.33602e-13 
1.76715 -0.615758 0.194012 -0.615758 -0.194012 0.273949 8.33602e-13 
1.81623 -0.559446 0.158093 -0.559446 -0.158093 0.219505 6.06962e-13 
1.81623 -0.559446 0.158093 -0.559446 -0.158093 0.219505 6.06962e-13 
1.81623 -0.559446 0.158093 -0.559446 -0.158093 0.219505 6.06962e-13 
1.86532 -0.510429 0.130704 -0.510429 -0.130704 0.178599 4.49198e-13 
1.86532 -0.510429 0.130704 -0.510429 -0.130704 0.178599 4.49198e-13 
1.86532 -0.510429 0.130704 -0.510429 -0.130704 0.178599 4.49198e-13 
1.91441 -0.467677 0.109484 -0.467677 -0.109484 0.147349 3.37052e-13 
1.91441 -0.467677 0.109484 -0.467677 -0.109484 0.147349 3.37052e-13 
1.91441 -0.467677 0.109484 -0.467677 -0.109484 0.147349 3.37052e-13 
1.9635 -0.430256 0.0927995 -0.430256 -0.0927995 0.123105 2.57702e-13 
1.9635 -0.430256 0.0927995 -0.430256 -0.0927995 0.123105 2.57702e-13 
1.9635 -0.430256 0.0927995 -0.430256 -0.0927995 0.123105 2.57702e-13 
2.01258 -0.397357 0.0795015 -0.397357 -0.0795015 0.104029 2.00842e-13 
2.01258 -0.397357 0.0795015 -0.397357 -0.0795015 0.104029 2.00842e-13 
2.01258 -0.397357 0.0795015 -0.397357 -0.0795015 0.104029 2.00842e-13 
2.06167 -0.368298 0.0687684 -0.368298 -0.0687684 0.0888202 1.56981e-13 
2.06167 -0.368298 0.0687684 -0.368298 -0.0687684 0.0888202 1.56981e-13 
2.06167 -0.368298 0.0687684 -0.368298 -0.0687684 0.0888202 1.56981e-13 
2.11076 -0.342509 0.0600041 -0.342509 -0.0600041 0.0765468 1.24528e-13 
2.11076 -0.342509 0.0600041 -0.342509 -0.0600041 0.0765468 1.24528e-13 
2.11076 -0.342509 0.0600041 -0.342509 -0.0600041 0.0765468 1.24528e-13 
2.15984 -0.319512 0.0527704 -0.319512 -0.0527704 0.066531 9.96257e-14 
2.15984 -0.319512 0.0527704 -0.319512 -0.0527704 0.066531 9.96257e-14 
2.15984 -0.319512 0.0527704 -0.319512 -0.0527704 0.066531 9.96257e-14 
2.20893 -0.298911 0.0467412 -0.298911 -0.0467412 0.0582737 8.06267e-14 
2.20893 -0.298911 0.0467412 -0.298911 -0.0467412 0.0582737 8.06267e-14 
2.20893 -0.298911 0.0467412 -0.298911 -0.0467412 0.0582737 8.06267e-14 
2.25802 -0.280375 0.0416716 -0.280375 -0.0416716 0.0514032 6.49826e-14 
2.25802 -0.280375 0.0416716 -0.280375 -0.0416716 0.0514032 6.49826e-14 
2.25802 -0.280375 0.0416716 -0.280375 -0.0416716 0.0514032 6.49826e-14 
2.30711 -0.263629 0.037375 -0.263629 -0.037375 0.0456389 5.3313e-14 
2.30711 -0.263629 0.037375 -0.263629 -0.037375 0.0456389 5.3313e-14 
2.30711 -0.263629 0.037375 -0.263629 -0.037375 0.0456389 5.3313e-14 
2.35619 -0.248442 0.033708 -0.248442 -0.033708 0.0407668 4.33864e-14 
2.35619 -0.248442 0.033708 -0.248442 -0.033708 0.0407668 4.33864e-14 
2.35619 -0.248442 0.033708 -0.248442 -0.033708 0.0407668 4.33864e-14 
2.40528 -0.234619 0.0305585 -0.234619 -0.0305585 0.0366207 3.49249e-14 
2.40528 -0.234619 0.0305585 -0.234619 -0.0305585 0.0366207 3.49249e-14 
2.40528 -0.234619 0.0305585 -0.234619 -0.0305585 0.0366207 3.49249e-14 
2.45437 -0.221998 0.0278371 -0.221998 -0.0278371 0.0330701 2.80767e-14 
2.45437 -0.221998 0.0278371 -0.221998 -0.0278371 0.0330701 2.80767e-14 
2.45437 -0.221998 0.0278371 -0.221998 -0.0278371 0.0330701 2.80767e-14 
2.50346 -0.210438 0.0254717 -0.210438 -0.0254717 0.0300103 2.31687e-14 
2.50346 -0.210438 0.0254717 -0.210438 -0.0254717 0.0300103 2.31687e-14 
2.50346 -0.210438 0.0254717 -0.210438 -0.0254717 0.0300103 2.31687e-14 
2.55254 -0.19982 0.0234035 -0.19982 -0.0234035 0.0273569 1.82823e-14 
2.55254 -0.19982 0.0234035 -0.19982 -0.0234035 0.0273569 1.82823e-14 
2.55254 -0.19982 0.0234035 -0.19982 -0.0234035 0.0273569 1.82823e-14 
2.60163 -0.190038 0.0215849 -0.190038 -0.0215849 0.0250424 1.47e-14 
2.60163 -0.190038 0.0215849 -0.190038 -0.0215849 0.0250424 1.47e-14 
2.60163 -0.190038 0.0215849 -0.190038 -0.0215849 0.0250424 1.47e-14 
2.65072 -0.181003 0.019978 -0.181003 -0.019978 0.0230132 1.14461e-14 
2.65072 -0.181003 0.019978 -0.181003 -0.019978 0.0230132 1.14461e-14 
2.65072 -0.181003 0.019978 -0.181003 -0.019978 0.0230132 1.14461e-14 
2.69981 -0.172634 0.0185527 -0.172634 -0.0185527 0.0212267 8.51057e-15 
2.69981 -0.172634 0.0185527 -0.172634 -0.0185527 0.0212267 8.51057e-15 
2.69981 -0.172634 0.0185527 -0.172634 -0.0185527 0.0212267 8.51057e-15 
2.74889 -0.164863 0.0172849 -0.164863 -0.0172849 0.0196486 6.18402e-15 
2.74889 -0.164863 0.0172849 -0.164863 -0.0172849 0.0196486 6.18402e-15 
2.74889 -0.164863 0.0172849 -0.164863 -0.0172849 0.0196486 6.18402e-15 
2.79798 -0.157631 0.0161551 -0.157631 -0.0161551 0.0182516 3.9824e-15 
2.79798 -0.157631 0.0161551 -0.157631 -0.0161551 0.0182516 3.9824e-15 
2.79798 -0.157631 0.0161551 -0.157631 -0.0161551 0.0182516 3.9824e-15 
2.84707 -0.150886 0.0151475 -0.150886 -0.0151475 0.0170133 1.88605e-15 
2.84707 -0.150886 0.0151475 -0.150886 -0.0151475 0.0170133 1.88605e-15 
2.84707 -0.150886 0.0151475 -0.150886 -0.0151475 0.0170133 1.88605e-15 
2.89616 -0.144582 0.0142496 -0.144582 -0.0142496 0.0159158 -0 
2.89616 -0.144582 0.0142496 -0.144582 -0.0142496 0.0159158 -0 
2.89616 -0.144582 0.0142496 -0.144582 -0.0142496 0.0159158 -0 
2.94524 -0.13868 0.0134514 -0.13868 -0.0134514 0.0149447 -2.23568e-15 
2.94524 -0.13868 0.0134514 -0.13868 -0.0134514 0.0149447 -2.23568e-15 
2.94524 -0.13868 0.0134514 -0.13868 -0.0134514 0.0149447 -2.23568e-15 
2.99433 -0.133147 0.0127451 -0.133147 -0.0127451 0.0140887 -4.20337e-15 
2.99433 -0.133147 0.0127451 -0.133147 -0.0127451 0.0140887 -4.20337e-15 
2.99433 -0.133147 0.0127451 -0.133147 -0.0127451 0.0140887 -4.20337e-15 
3.04342 -0.127954 0.0121246 -0.127954 -0.0121246 0.0133385 -6.35115e-15 
3.04342 -0.127954 0.0121246 -0.127954 -0.0121246 0.0133385 -6.35115e-15 
3.04342 -0.127954 0.0121246 -0.127954 -0.0121246 0.0133385 -6.35115e-15 
3.09251 -0.123076 0.0115847 -0.123076 -0.0115847 0.0126863 -8.57897e-15 
3.09251 -0.123076 0.0115847 -0.123076 -0.0115847 0.0126863 -8.57897e-15 
3.09251 -0.123076 0.0115847 -0.123076 -0.0115847 0.0126863 -8.57897e-15 
3.14159 -0.118495 0.0111207 -0.118495 -0.0111207 0.0121252 -1.08038e-14 
3.14159 -0.118495 0.0111207 -0.118495 -0.0111207 0.0121252 -1.08038e-14 
3.14159 -0.118495 0.0111207 -0.118495 -0.0111207 0.0121252 -1.08038e-14 
3.19068 -0.114195 0.0107272 -0.114195 -0.0107272 0.0116477 -1.30119e-14 
3.19068 -0.114195 0.0107272 -0.114195 -0.0107272 0.0116477 -1.30119e-14 
3.19068 -0.114195 0.0107272 -0.114195 -0.0107272 0.0116477 -1.30119e-14 
3.23977 -0.110165 0.0103971 -0.110165 -0.0103971 0.0112449 -1.48593e-14 
3.23977 -0.110165 0.0103971 -0.110165 -0.0103971 0.0112449 -1.48593e-14 
3.23977 -0.110165 0.0103971 -0.110165 -0.0103971 0.0112449 -1.48593e-14 
3.28885 -0.106396 0.0101211 -0.106396 -0.0101211 0.0109053 -1.62017e-14 
3.28885 -0.106396 0.0101211 -0.106396 -0.0101211 0.0109053 -1.62017e-14 
3.28885 -0.106396 0.0101211 -0.106396 -0.0101211 0.0109053 -1.62017e-14 
3.33794 -0.102881 0.00988603 -0.102881 -0.00988603 0.010614 -1.67323e-14 
3.33794 -0.102881 0.00988603 -0.102881 -0.00988603 0.010614 -1.67323e-14 
3.33794 -0.102881 0.00988603 -0.102881 -0.00988603 0.010614 -1.67323e-14 
3.38703 -0.0996113 0.00967498 -0.0996113 -0.00967498 0.0103521 -1.66012e-14 
3.38703 -0.0996113 0.00967498 -0.0996113 -0.00967498 0.0103521 -1.66012e-14 
3.38703 -0.0996113 0.00967498 -0.0996113 -0.00967498 0.0103521 -1.66012e-14 
3.43612 -0.0965769 0.00946728 -0.0965769 -0.00946728 0.010097 -1.50008e-14 
3.43612 -0.0965769 0.00946728 -0.0965769 -0.00946728 0.010097 -1.50008e-14 
3.43612 -0.0965769 0.00946728 -0.0965769 -0.00946728 0.010097 -1.50008e-14 
3.4852 -0.0937611 0.00923988 -0.0937611 -0.00923988 0.00982415 -1.24682e-14 
3.4852 -0.0937611 0.00923988 -0.0937611 -0.00923988 0.00982415 -1.24682e-14 
3.4852 -0.0937611 0.00923988 -0.0937611 -0.00923988 0.00982415 -1.24682e-14 
3.53429 -0.0911404 0.00897013 -0.0911404 -0.00897013 0.00950935 -9.12881e-15 
3.53429 -0.0911404 0.00897013 -0.0911404 -0.00897013 0.00950935 -9.12881e-15 
3.53429 -0.0911404 0.00897013 -0.0911404 -0.00897013 0.00950935 -9.12881e-15 
3.58338 -0.0886827 0.00863997 -0.0886827 -0.00863997 0.00913376 -5.09081e-15 
3.58338 -0.0886827 0.00863997 -0.0886827 -0.00863997 0.00913376 -5.09081e-15 
3.58338 -0.0886827 0.00863997 -0.0886827 -0.00863997 0.00913376 -5.09081e-15 
3.63247 -0.0863498 0.00824079 -0.0863498 -0.00824079 0.00868859 -1.22908e-15 
3.63247 -0.0863498 0.00824079 -0.0863498 -0.00824079 0.00868859 -1.22908e-15 
3.63247 -0.0863498 0.00824079 -0.0863498 -0.00824079 0.00868859 -1.22908e-15 
3.68155 -0.0841022 0.00777717 -0.0841022 -0.00777717 0.008179 2.02868e-15 
3.68155 -0.0841022 0.00777717 -0.0841022 -0.00777717 0.008179 2.02868e-15 
3.68155 -0.0841022 0.00777717 -0.0841022 -0.00777717 0.008179 2.02868e-15 
3.73064 -0.0819056 0.0072673 -0.0819056 -0.0072673 0.00762436 4.37517e-15 
3.73064 -0.0819056 0.0072673 -0.0819056 -0.0072673 0.00762436 4.37517e-15 
3.73064 -0.0819056 0.0072673 -0.0819056 -0.0072673 0.00762436 4.37517e-15 
3.77973 -0.0797382 0.00673884 -0.0797382 -0.00673884 0.00705371 5.56354e-15 
3.77973 -0.0797382 0.00673884 -0.0797382 -0.00673884 0.00705371 5.56354e-15 
3.77973 -0.0797382 0.00673884 -0.0797382 -0.00673884 0.00705371 5.56354e-15 
3.82882 -0.0775933 0.0062213 -0.0775933 -0.0062213 0.00649775 5.7543e-15 
3.82882 -0.0775933 0.0062213 -0.0775933 -0.0062213 0.00649775 5.7543e-15 
3.82882 -0.0775933 0.0062213 -0.0775933 -0.0062213 0.00649775 5.7543e-15 
3.8779 -0.0754771 0.00573836 -0.0754771 -0.00573836 0.00598088 5.47474e-15 
3.8779 -0.0754771 0.00573836 -0.0754771 -0.00573836 0.00598088 5.47474e-15 
3.8779 -0.0754771 0.00573836 -0.0754771 -0.00573836 0.00598088 5.47474e-15 
3.92699 -0.0734025 0.00530377 -0.0734025 -0.00530377 0.00551697 4.9009e-15 
3.92699 -0.0734025 0.00530377 -0.0734025 -0.00530377 0.00551697 4.9009e-15 
3.92699 -0.0734025 0.00530377 -0.0734025 -0.00530377 0.00551697 4.9009e-15 
3.97608 -0.0713834 0.00492118 -0.0713834 -0.00492118 0.00510934 4.34414e-15 
3.97608 -0.0713834 0.00492118 -0.0713834 -0.00492118 0.00510934 4.34414e-15 
3.97608 -0.0713834 0.00492118 -0.0713834 -0.00492118 0.00510934 4.34414e-15 
4.02517 -0.0694301 0.00458715 -0.0694301 -0.00458715 0.00475398 3.83294e-15 
4.02517 -0.0694301 0.00458715 -0.0694301 -0.00458715 0.00475398 3.83294e-15 
4.02517 -0.0694301 0.00458715 -0.0694301 -0.00458715 0.00475398 3.83294e-15 
4.07425 -0.0675482 0.00429522 -0.0675482 -0.00429522 0.00444383 3.40283e-15 
4.07425 -0.0675482 0.00429522 -0.0675482 -0.00429522 0.00444383 3.40283e-15 
4.07425 -0.0675482 0.00429522 -0.0675482 -0.00429522 0.00444383 3.40283e-15 
4.12334 -0.0657395 0.00403827 -0.0657395 -0.00403827 0.00417119 3.05326e-15 
4.12334 -0.0657395 0.00403827 -0.0657395 -0.00403827 0.00417119 3.05326e-15 
4.12334 -0.0657395 0.00403827 -0.0657395 -0.00403827 0.00417119 3.05326e-15 
4.17243 -0.0640027 0.00380981 -0.0640027 -0.00380981 0.0039291 2.66925e-15 
4.17243 -0.0640027 0.00380981 -0.0640027 -0.00380981 0.0039291 2.66925e-15 
4.17243 -0.0640027 0.00380981 -0.0640027 -0.00380981 0.0039291 2.66925e-15 
4.22152 -0.0623354 0.00360508 -0.0623354 -0.00360508 0.00371247 2.47952e-15 
4.22152 -0.0623354 0.00360508 -0.0623354 -0.00360508 0.00371247 2.47952e-15 
4.22152 -0.0623354 0.00360508 -0.0623354 -0.00360508 0.00371247 2.47952e-15 
4.2706 -0.0607346 0.00342029 -0.0607346 -0.00342029 0.00351723 2.25841e-15 
4.2706 -0.0607346 0.00342029 -0.0607346 -0.00342029 0.00351723 2.25841e-15 
4.2706 -0.0607346 0.00342029 -0.0607346 -0.00342029 0.00351723 2.25841e-15 
4.31969 -0.0591968 0.00325226 -0.0591968 -0.00325226 0.00333997 2.07367e-15 
4.31969 -0.0591968 0.00325226 -0.0591968 -0.00325226 0.00333997 2.07367e-15 
4.31969 -0.0591968 0.00325226 -0.0591968 -0.00325226 0.00333997 2.07367e-15 
4.36878 -0.0577192 0.00309892 -0.0577192 -0.00309892 0.00317843 1.81126e-15 
4.36878 -0.0577192 0.00309892 -0.0577192 -0.00309892 0.00317843 1.81126e-15 
4.36878 -0.0577192 0.00309892 -0.0577192 -0.00309892 0.00317843 1.81126e-15 
4.41786 -0.0562987 0.00295838 -0.0562987 -0.00295838 0.00303061 1.67401e-15 
4.41786 -0.0562987 0.00295838 -0.0562987 -0.00295838 0.00303061 1.67401e-15 
4.41786 -0.0562987 0.00295838 -0.0562987 -0.00295838 0.00303061 1.67401e-15 
4.46695 -0.0549322 0.00282883 -0.0549322 -0.00282883 0.00289455 1.57267e-15 
4.46695 -0.0549322 0.00282883 -0.0549322 -0.00282883 0.00289455 1.57267e-15 
4.46695 -0.0549322 0.00282883 -0.0549322 -0.00282883 0.00289455 1.57267e-15 
4.51604 -0.0536173 0.00270912 -0.0536173 -0.00270912 0.00276901 1.41846e-15 
4.51604 -0.0536173 0.00270912 -0.0536173 -0.00270912 0.00276901 1.41846e-15 
4.51604 -0.0536173 0.00270912 -0.0536173 -0.00270912 0.00276901 1.41846e-15 
4.56513 -0.0523516 0.00259813 -0.0523516 -0.00259813 0.00265279 1.33904e-15 
4.56513 -0.0523516 0.00259813 -0.0523516 -0.00259813 0.00265279 1.33904e-15 
4.56513 -0.0523516 0.00259813 -0.0523516 -0.00259813 0.00265279 1.33904e-15 
4.61421 -0.051132 0.00249465 -0.051132 -0.00249465 0.00254458 1.2103e-15 
4.61421 -0.051132 0.00249465 -0.051132 -0.00249465 0.00254458 1.2103e-15 
4.61421 -0.051132 0.00249465 -0.051132 -0.00249465 0.00254458 1.2103e-15 
4.6633 -0.0499567 0.00239801 -0.0499567 -0.00239801 0.00244369 1.14552e-15 
4.6633 -0.0499567 0.00239801 -0.0499567 -0.00239801 0.00244369 1.14552e-15 
4.6633 -0.0499567 0.00239801 -0.0499567 -0.00239801 0.00244369 1.14552e-15 
4.71239 -0.0488235 0.00230751 -0.0488235 -0.00230751 0.00234935 1.09503e-15 
4.71239 -0.0488235 0.00230751 -0.0488235 -0.00230751 0.00234935 1.09503e-15 
4.71239 -0.0488235 0.00230751 -0.0488235 -0.00230751 0.00234935 1.09503e-15 
4.76148 -0.04773 0.00222236 -0.04773 -0.00222236 0.0022607 1.01291e-15 
4.76148 -0.04773 0.00222236 -0.04773 -0.00222236 0.0022607 1.01291e-15 
4.76148 -0.04773 0.00222236 -0.04773 -0.00222236 0.0022607 1.01291e-15 
4.81056 -0.0466745 0.00214216 -0.0466745 -0.00214216 0.00217734 1.00856e-15 
4.81056 -0.0466745 0.00214216 -0.0466745 -0.00214216 0.00217734 1.00856e-15 
4.81056 -0.0466745 0.00214216 -0.0466745 -0.00214216 0.00217734 1.00856e-15 
4.85965 -0.0456554 0.00206649 -0.0456554 -0.00206649 0.00209879 9.30248e-16 
4.85965 -0.0456554 0.00206649 -0.0456554 -0.00206649 0.00209879 9.30248e-16 
4.85965 -0.0456554 0.00206649 -0.0456554 -0.00206649 0.00209879 9.30248e-16 
4.90874 -0.0446703 0.0019948 -0.0446703 -0.0019948 0.00202447 8.45052e-16 
4.90874 -0.0446703 0.0019948 -0.0446703 -0.0019948 0.00202447 8.45052e-16 
4.90874 -0.0446703 0.0019948 -0.0446703 -0.0019948 0.00202447 8.45052e-16 
4.95783 -0.0437182 0.00192687 -0.0437182 -0.00192687 0.00195414 8.37417e-16 
4.95783 -0.0437182 0.00192687 -0.0437182 -0.00192687 0.00195414 8.37417e-16 
4.95783 -0.0437182 0.00192687 -0.0437182 -0.00192687 0.00195414 8.37417e-16 
5.00691 -0.0427975 0.00186241 -0.0427975 -0.00186241 0.00188751 7.91143e-16 
5.00691 -0.0427975 0.00186241 -0.0427975 -0.00186241 0.00188751 7.91143e-16 
5.00691 -0.0427975 0.00186241 -0.0427975 -0.00186241 0.00188751 7.91143e-16 
5.056 -0.0419064 0.00180105 -0.0419064 -0.00180105 0.00182414 7.87122e-16 
5.056 -0.0419064 0.00180105 -0.0419064 -0.00180105 0.00182414 7.87122e-16 
5.056 -0.0419064 0.00180105 -0.0419064 -0.00180105 0.00182414 7.87122e-16 
5.10509 -0.0410439 0.00174265 -0.0410439 -0.00174265 0.00176392 7.30453e-16 
5.10509 -0.0410439 0.00174265 -0.0410439 -0.00174265 0.00176392 7.30453e-16 
5.10509 -0.0410439 0.00174265 -0.0410439 -0.00174265 0.00176392 7.30453e-16 
5.15418 -0.0402088 0.00168702 -0.0402088 -0.00168702 0.00170662 6.98441e-16 
5.15418 -0.0402088 0.00168702 -0.0402088 -0.00168702 0.00170662 6.98441e-16 
5.15418 -0.0402088 0.00168702 -0.0402088 -0.00168702 0.00170662 6.98441e-16 
5.20326 -0.0393995 0.00163386 -0.0393995 -0.00163386 0.00165193 6.735e-16 
5.20326 -0.0393995 0.00163386 -0.0393995 -0.00163386 0.00165193 6.735e-16 
5.20326 -0.0393995 0.00163386 -0.0393995 -0.00163386 0.00165193 6.735e-16 
5.25235 -0.0386153 0.00158311 -0.0386153 -0.00158311 0.00159978 6.3458e-16 
5.25235 -0.0386153 0.00158311 -0.0386153 -0.00158311 0.00159978 6.3458e-16 
5.25235 -0.0386153 0.00158311 -0.0386153 -0.00158311 0.00159978 6.3458e-16 
5.30144 -0.0378551 0.00153462 -0.0378551 -0.00153462 0.00155 6.13236e-16 
5.30144 -0.0378551 0.00153462 -0.0378551 -0.00153462 0.00155 6.13236e-16 
5.30144 -0.0378551 0.00153462 -0.0378551 -0.00153462 0.00155 6.13236e-16 
5.35052 -0.0371175 0.00148817 -0.0371175 -0.00148817 0.00150236 5.98933e-16 
5.35052 -0.0371175 0.00148817 -0.0371175 -0.00148817 0.00150236 5.98933e-16 
5.35052 -0.0371175 0.00148817 -0.0371175 -0.00148817 0.00150236 5.98933e-16 
5.39961 -0.0364019 0.0014437 -0.0364019 -0.0014437 0.00145681 5.67153e-16 
5.39961 -0.0364019 0.0014437 -0.0364019 -0.0014437 0.00145681 5.67153e-16 
5.39961 -0.0364019 0.0014437 -0.0364019 -0.0014437 0.00145681 5.67153e-16 
5.4487 -0.0357076 0.00140111 -0.0357076 -0.00140111 0.00141322 5.52909e-16 
5.4487 -0.0357076 0.00140111 -0.0357076 -0.00140111 0.00141322 5.52909e-16 
5.4487 -0.0357076 0.00140111 -0.0357076 -0.00140111 0.00141322 5.52909e-16 
5.49779 -0.0350332 0.00136023 -0.0350332 -0.00136023 0.00137142 5.31694e-16 
5.49779 -0.0350332 0.00136023 -0.0350332 -0.00136023 0.00137142 5.31694e-16 
5.49779 -0.0350332 0.00136023 -0.0350332 -0.00136023 0.00137142 5.31694e-16 
5.54687 -0.0343783 0.00132101 -0.0343783 -0.00132101 0.00133136 5.00016e-16 
5.54687 -0.0343783 0.00132101 -0.0343783 -0.00132101 0.00133136 5.00016e-16 
5.54687 -0.0343783 0.00132101 -0.0343783 -0.00132101 0.00133136 5.00016e-16 
5.59596 -0.0337422 0.00128338 -0.0337422 -0.00128338 0.00129294 4.82352e-16 
5.59596 -0.0337422 0.00128338 -0.0337422 -0.00128338 0.00129294 4.82352e-16 
5.59596 -0.0337422 0.00128338 -0.0337422 -0.00128338 0.00129294 4.82352e-16 
5.64505 -0.0331238 0.00124718 -0.0331238 -0.00124718 0.00125603 4.68204e-16 
5.64505 -0.0331238 0.00124718 -0.0331238 -0.00124718 0.00125603 4.68204e-16 
5.64505 -0.0331238 0.00124718 -0.0331238 -0.00124718 0.00125603 4.68204e-16 
5.69414 -0.0325227 0.0012124 -0.0325227 -0.0012124 0.00122059 4.64553e-16 
5.69414 -0.0325227 0.0012124 -0.0325227 -0.0012124 0.00122059 4.64553e-16 
5.69414 -0.0325227 0.0012124 -0.0325227 -0.0012124 0.00122059 4.64553e-16 
5.74322 -0.0319383 0.00117897 -0.0319383 -0.00117897 0.00118655 4.43453e-16 
5.74322 -0.0319383 0.00117897 -0.0319383 -0.00117897 0.00118655 4.43453e-16 
5.74322 -0.0319383 0.00117897 -0.0319383 -0.00117897 0.00118655 4.43453e-16 
5.79231 -0.0313696 0.00114676 -0.0313696 -0.00114676 0.00115378 4.32845e-16 
5.79231 -0.0313696 0.00114676 -0.0313696 -0.00114676 0.00115378 4.32845e-16 
5.79231 -0.0313696 0.00114676 -0.0313696 -0.00114676 0.00115378 4.32845e-16 
5.8414 -0.0308164 0.00111577 -0.0308164 -0.00111577 0.00112227 4.04801e-16 
5.8414 -0.0308164 0.00111577 -0.0308164 -0.00111577 0.00112227 4.04801e-16 
5.8414 -0.0308164 0.00111577 -0.0308164 -0.00111577 0.00112227 4.04801e-16 
5.89049 -0.0302781 0.00108592 -0.0302781 -0.00108592 0.00109194 3.88989e-16 
5.89049 -0.0302781 0.00108592 -0.0302781 -0.00108592 0.00109194 3.88989e-16 
5.89049 -0.0302781 0.00108592 -0.0302781 -0.00108592 0.00109194 3.88989e-16 
5.93957 -0.029754 0.00105714 -0.029754 -0.00105714 0.00106272 3.9063e-16 
5.93957 -0.029754 0.00105714 -0.029754 -0.00105714 0.00106272 3.9063e-16 
5.93957 -0.029754 0.00105714 -0.029754 -0.00105714 0.00106272 3.9063e-16 
5.98866 -0.0292436 0.00102939 -0.0292436 -0.00102939 0.00103457 3.73097e-16 
5.98866 -0.0292436 0.00102939 -0.0292436 -0.00102939 0.00103457 3.73097e-16 
5.98866 -0.0292436 0.00102939 -0.0292436 -0.00102939 0.00103457 3.73097e-16 
6.03775 -0.0287466 0.00100264 -0.0287466 -0.00100264 0.00100744 3.50348e-16 
6.03775 -0.0287466 0.00100264 -0.0287466 -0.00100264 0.00100744 3.50348e-16 
6.03775 -0.0287466 0.00100264 -0.0287466 -0.00100264 0.00100744 3.50348e-16 
6.08684 -0.0282622 0.000976814 -0.0282622 -0.000976814 0.000981264 3.60724e-16 
6.08684 -0.0282622 0.000976814 -0.0282622 -0.000976814 0.000981264 3.60724e-16 
6.08684 -0.0282622 0.000976814 -0.0282622 -0.000976814 0.000981264 3.60724e-16 
6.13592 -0.0277902 0.000951891 -0.0277902 -0.000951891 0.000956019 3.44965e-16 
6.13592 -0.0277902 0.000951891 -0.0277902 -0.000951891 0.000956019 3.44965e-16 
6.13592 -0.0277902 0.000951891 -0.0277902 -0.000951891 0.000956019 3.44965e-16 
6.18501 -0.0273303 0.000927836 -0.0273303 -0.000927836 0.000931667 3.44893e-16 
6.18501 -0.0273303 0.000927836 -0.0273303 -0.000927836 0.000931667 3.44893e-16 
6.18501 -0.0273303 0.000927836 -0.0273303 -0.000927836 0.000931667 3.44893e-16 
6.2341 -0.0268817 0.000904587 -0.0268817 -0.000904587 0.000908143 3.2741e-16 
6.2341 -0.0268817 0.000904587 -0.0268817 -0.000904587 0.000908143 3.2741e-16 
6.2341 -0.0268817 0.000904587 -0.0268817 -0.000904587 0.000908143 3.2741e-16 
6.28319 -0.0264443 0.000882132 -0.0264443 -0.000882132 0.000885433 3.22125e-16 
6.28319 -0.0264443 0.000882132 -0.0264443 -0.000882132 0.000885433 3.22125e-16 
6.28319 -0.0264443 0.000882132 -0.0264443 -0.000882132 0.000885433 3.22125e-16 
6.33227 -0.0260178 0.000860437 -0.0260178 -0.000860437 0.000863502 3.13363e-16 
6.33227 -0.0260178 0.000860437 -0.0260178 -0.000860437 0.000863502 3.13363e-16 
6.33227 -0.0260178 0.000860437 -0.0260178 -0.000860437 0.000863502 3.13363e-16 
6.38136 -0.0256015 0.000839452 -0.0256015 -0.000839452 0.000842299 2.92422e-16 
6.38136 -0.0256015 0.000839452 -0.0256015 -0.000839452 0.000842299 2.92422e-16 
6.38136 -0.0256015 0.000839452 -0.0256015 -0.000839452 0.000842299 2.92422e-16 
6.43045 -0.0251954 0.000819164 -0.0251954 -0.000819164 0.000821809 2.92374e-16 
6.43045 -0.0251954 0.000819164 -0.0251954 -0.000819164 0.000821809 2.92374e-16 
6.43045 -0.0251954 0.000819164 -0.0251954 -0.000819164 0.000821809 2.92374e-16 
6.47953 -0.024799 0.000799546 -0.024799 -0.000799546 0.000802003 2.73189e-16 
6.47953 -0.024799 0.000799546 -0.024799 -0.000799546 0.000802003 2.73189e-16 
6.47953 -0.024799 0.000799546 -0.024799 -0.000799546 0.000802003 2.73189e-16 
6.52862 -0.024412 0.000780552 -0.024412 -0.000780552 0.000782836 2.74888e-16 
6.52862 -0.024412 0.000780552 -0.024412 -0.000780552 0.000782836 2.74888e-16 
6.52862 -0.024412 0.000780552 -0.024412 -0.000780552 0.000782836 2.74888e-16 
6.57771 -0.0240341 0.000762172 -0.0240341 -0.000762172 0.000764296 2.64413e-16 
6.57771 -0.0240341 0.000762172 -0.0240341 -0.000762172 0.000764296 2.64413e-16 
6.57771 -0.0240341 0.000762172 -0.0240341 -0.000762172 0.000764296 2.64413e-16 
6.6268 -0.0236651 0.000744382 -0.0236651 -0.000744382 0.000746356 2.55681e-16 
6.6268 -0.0236651 0.000744382 -0.0236651 -0.000744382 0.000746356 2.55681e-16 
6.6268 -0.0236651 0.000744382 -0.0236651 -0.000744382 0.000746356 2.55681e-16 
6.67588 -0.0233046 0.000727143 -0.0233046 -0.000727143 0.000728979 2.48692e-16 
6.67588 -0.0233046 0.000727143 -0.0233046 -0.000727143 0.000728979 2.48692e-16 
6.67588 -0.0233046 0.000727143 -0.0233046 -0.000727143 0.000728979 2.48692e-16 
6.72497 -0.0229524 0.000710447 -0.0229524 -0.000710447 0.000712155 2.3649e-16 
6.72497 -0.0229524 0.000710447 -0.0229524 -0.000710447 0.000712155 2.3649e-16 
6.72497 -0.0229524 0.000710447 -0.0229524 -0.000710447 0.000712155 2.3649e-16 
6.77406 -0.0226083 0.000694271 -0.0226083 -0.000694271 0.00069586 2.36462e-16 
6.77406 -0.0226083 0.000694271 -0.0226083 -0.000694271 0.00069586 2.36462e-16 
6.77406 -0.0226083 0.000694271 -0.0226083 -0.000694271 0.00069586 2.36462e-16 
6.82315 -0.0222719 0.000678585 -0.0222719 -0.000678585 0.000680064 2.29482e-16 
6.82315 -0.0222719 0.000678585 -0.0222719 -0.000678585 0.000680064 2.29482e-16 
6.82315 -0.0222719 0.000678585 -0.0222719 -0.000678585 0.000680064 2.29482e-16 
6.87223 -0.021943 0.00066338 -0.021943 -0.00066338 0.000664756 2.15552e-16 
6.87223 -0.021943 0.00066338 -0.021943 -0.00066338 0.000664756 2.15552e-16 
6.87223 -0.021943 0.00066338 -0.021943 -0.00066338 0.000664756 2.15552e-16 
6.92132 -0.0216216 0.000648636 -0.0216216 -0.000648636 0.000649917 2.15531e-16 
6.92132 -0.0216216 0.000648636 -0.0216216 -0.000648636 0.000649917 2.15531e-16 
6.92132 -0.0216216 0.000648636 -0.0216216 -0.000648636 0.000649917 2.15531e-16 
6.97041 -0.0213071 0.000634327 -0.0213071 -0.000634327 0.00063552 2.1551e-16 
6.97041 -0.0213071 0.000634327 -0.0213071 -0.000634327 0.00063552 2.1551e-16 
6.97041 -0.0213071 0.000634327 -0.0213071 -0.000634327 0.00063552 2.1551e-16 
7.0195 -0.0209996 0.000620446 -0.0209996 -0.000620446 0.000621557 2.06802e-16 
7.0195 -0.0209996 0.000620446 -0.0209996 -0.000620446 0.000621557 2.06802e-16 
7.0195 -0.0209996 0.000620446 -0.0209996 -0.000620446 0.000621557 2.06802e-16 
7.06858 -0.0206988 0.000606976 -0.0206988 -0.000606976 0.00060801 2.05046e-16 
7.06858 -0.0206988 0.000606976 -0.0206988 -0.000606976 0.00060801 2.05046e-16 
7.06858 -0.0206988 0.000606976 -0.0206988 -0.000606976 0.00060801 2.05046e-16 
7.11767 -0.0204045 0.000593894 -0.0204045 -0.000593894 0.000594857 1.96342e-16 
7.11767 -0.0204045 0.000593894 -0.0204045 -0.000593894 0.000594857 1.96342e-16 
7.11767 -0.0204045 0.000593894 -0.0204045 -0.000593894 0.000594857 1.96342e-16 
7.16676 -0.0201165 0.000581192 -0.0201165 -0.000581192 0.00058209 1.8764e-16 
7.16676 -0.0201165 0.000581192 -0.0201165 -0.000581192 0.00058209 1.8764e-16 
7.16676 -0.0201165 0.000581192 -0.0201165 -0.000581192 0.00058209 1.8764e-16 
7.21585 -0.0198346 0.000568858 -0.0198346 -0.000568858 0.000569695 1.85888e-16 
7.21585 -0.0198346 0.000568858 -0.0198346 -0.000568858 0.000569695 1.85888e-16 
7.21585 -0.0198346 0.000568858 -0.0198346 -0.000568858 0.000569695 1.85888e-16 
7.26493 -0.0195587 0.000556872 -0.0195587 -0.000556872 0.000557652 1.85875e-16 
7.26493 -0.0195587 0.000556872 -0.0195587 -0.000556872 0.000557652 1.85875e-16 
7.26493 -0.0195587 0.000556872 -0.0195587 -0.000556872 0.000557652 1.85875e-16 
7.31402 -0.0192885 0.000545226 -0.0192885 -0.000545226 0.000545953 1.77178e-16 
7.31402 -0.0192885 0.000545226 -0.0192885 -0.000545226 0.000545953 1.77178e-16 
7.31402 -0.0192885 0.000545226 -0.0192885 -0.000545226 0.000545953 1.77178e-16 
7.36311 -0.019024 0.000533909 -0.019024 -0.000533909 0.000534586 1.73693e-16 
7.36311 -0.019024 0.000533909 -0.019024 -0.000533909 0.000534586 1.73693e-16 
7.36311 -0.019024 0.000533909 -0.019024 -0.000533909 0.000534586 1.73693e-16 
7.4122 -0.018765 0.000522903 -0.018765 -0.000522903 0.000523535 1.61524e-16 
7.4122 -0.018765 0.000522903 -0.018765 -0.000522903 0.000523535 1.61524e-16 
7.4122 -0.018765 0.000522903 -0.018765 -0.000522903 0.000523535 1.61524e-16 
7.46128 -0.0185112 0.000512204 -0.0185112 -0.000512204 0.000512793 1.64988e-16 
7.46128 -0.0185112 0.000512204 -0.0185112 -0.000512204 0.000512793 1.64988e-16 
7.46128 -0.0185112 0.000512204 -0.0185112 -0.000512204 0.000512793 1.64988e-16 
7.51037 -0.0182626 0.000501799 -0.0182626 -0.000501799 0.000502349 1.63243e-16 
7.51037 -0.0182626 0.000501799 -0.0182626 -0.000501799 0.000502349 1.63243e-16 
7.51037 -0.0182626 0.000501799 -0.0182626 -0.000501799 0.000502349 1.63243e-16 
7.55946 -0.0180191 0.000491675 -0.0180191 -0.000491675 0.000492188 1.56288e-16 
7.55946 -0.0180191 0.000491675 -0.0180191 -0.000491675 0.000492188 1.56288e-16 
7.55946 -0.0180191 0.000491675 -0.0180191 -0.000491675 0.000492188 1.56288e-16 
7.60854 -0.0177804 0.000481826 -0.0177804 -0.000481826 0.000482304 1.54544e-16 
7.60854 -0.0177804 0.000481826 -0.0177804 -0.000481826 0.000482304 1.54544e-16 
7.60854 -0.0177804 0.000481826 -0.0177804 -0.000481826 0.000482304 1.54544e-16 
7.65763 -0.0175465 0.000472243 -0.0175465 -0.000472243 0.000472689 1.45855e-16 
7.65763 -0.0175465 0.000472243 -0.0175465 -0.000472243 0.000472689 1.45855e-16 
7.65763 -0.0175465 0.000472243 -0.0175465 -0.000472243 0.000472689 1.45855e-16 
7.70672 -0.0173172 0.000462912 -0.0173172 -0.000462912 0.000463329 1.44112e-16 
7.70672 -0.0173172 0.000462912 -0.0173172 -0.000462912 0.000463329 1.44112e-16 
7.70672 -0.0173172 0.000462912 -0.0173172 -0.000462912 0.000463329 1.44112e-16 
7.75581 -0.0170925 0.00045383 -0.0170925 -0.00045383 0.000454219 1.40633e-16 
7.75581 -0.0170925 0.00045383 -0.0170925 -0.00045383 0.000454219 1.40633e-16 
7.75581 -0.0170925 0.00045383 -0.0170925 -0.00045383 0.000454219 1.40633e-16 
7.80489 -0.0168721 0.000444988 -0.0168721 -0.000444988 0.000445351 1.37155e-16 
7.80489 -0.0168721 0.000444988 -0.0168721 -0.000444988 0.000445351 1.37155e-16 
7.80489 -0.0168721 0.000444988 -0.0168721 -0.000444988 0.000445351 1.37155e-16 
7.85398 -0.016656 0.000436374 -0.016656 -0.000436374 0.000436713 1.33677e-16 
7.85398 -0.016656 0.000436374 -0.016656 -0.000436374 0.000436713 1.33677e-16 
7.85398 -0.016656 0.000436374 -0.016656 -0.000436374 0.000436713 1.33677e-16 
7.90307 -0.016444 0.000427984 -0.016444 -0.000427984 0.000428301 1.31936e-16 
7.90307 -0.016444 0.000427984 -0.016444 -0.000427984 0.000428301 1.31936e-16 
7.90307 -0.016444 0.000427984 -0.016444 -0.000427984 0.000428301 1.31936e-16 
7.95216 -0.0162362 0.000419812 -0.0162362 -0.000419812 0.000420107 1.30196e-16 
7.95216 -0.0162362 0.000419812 -0.0162362 -0.000419812 0.000420107 1.30196e-16 
7.95216 -0.0162362 0.000419812 -0.0162362 -0.000419812 0.000420107 1.30196e-16 
8.00124 -0.0160322 0.000411846 -0.0160322 -0.000411846 0.000412122 1.28456e-16 
8.00124 -0.0160322 0.000411846 -0.0160322 -0.000411846 0.000412122 1.28456e-16 
8.00124 -0.0160322 0.000411846 -0.0160322 -0.000411846 0.000412122 1.28456e-16 
8.05033 -0.0158322 0.000404083 -0.0158322 -0.000404083 0.000404341 1.23244e-16 
8.05033 -0.0158322 0.000404083 -0.0158322 -0.000404083 0.000404341 1.23244e-16 
8.05033 -0.0158322 0.000404083 -0.0158322 -0.000404083 0.000404341 1.23244e-16 
8.09942 -0.0156359 0.000396518 -0.0156359 -0.000396518 0.000396758 1.19769e-16 
8.09942 -0.0156359 0.000396518 -0.0156359 -0.000396518 0.000396758 1.19769e-16 
8.09942 -0.0156359 0.000396518 -0.0156359 -0.000396518 0.000396758 1.19769e-16 
8.14851 -0.0154432 0.00038914 -0.0154432 -0.00038914 0.000389365 1.18029e-16 
8.14851 -0.0154432 0.00038914 -0.0154432 -0.00038914 0.000389365 1.18029e-16 
8.14851 -0.0154432 0.00038914 -0.0154432 -0.00038914 0.000389365 1.18029e-16 
8.19759 -0.0152541 0.000381946 -0.0152541 -0.000381946 0.000382157 1.1629e-16 
8.19759 -0.0152541 0.000381946 -0.0152541 -0.000381946 0.000382157 1.1629e-16 
8.19759 -0.0152541 0.000381946 -0.0152541 -0.000381946 0.000382157 1.1629e-16 
8.24668 -0.0150685 0.000374931 -0.0150685 -0.000374931 0.000375128 1.13684e-16 
8.24668 -0.0150685 0.000374931 -0.0150685 -0.000374931 0.000375128 1.13684e-16 
8.24668 -0.0150685 0.000374931 -0.0150685 -0.000374931 0.000375128 1.13684e-16 
8.29577 -0.0148863 0.000368087 -0.0148863 -0.000368087 0.000368271 1.12813e-16 
8.29577 -0.0148863 0.000368087 -0.0148863 -0.000368087 0.000368271 1.12813e-16 
8.29577 -0.0148863 0.000368087 -0.0148863 -0.000368087 0.000368271 1.12813e-16 
8.34486 -0.0147074 0.000361411 -0.0147074 -0.000361411 0.000361583 1.0934e-16 
8.34486 -0.0147074 0.000361411 -0.0147074 -0.000361411 0.000361583 1.0934e-16 
8.34486 -0.0147074 0.000361411 -0.0147074 -0.000361411 0.000361583 1.0934e-16 
8.39394 -0.0145318 0.000354898 -0.0145318 -0.000354898 0.000355058 1.09337e-16 
8.39394 -0.0145318 0.000354898 -0.0145318 -0.000354898 0.000355058 1.09337e-16 
8.39394 -0.0145318 0.000354898 -0.0145318 -0.000354898 0.000355058 1.09337e-16 
8.44303 -0.0143592 0.00034854 -0.0143592 -0.00034854 0.00034869 1.04996e-16 
8.44303 -0.0143592 0.00034854 -0.0143592 -0.00034854 0.00034869 1.04996e-16 
8.44303 -0.0143592 0.00034854 -0.0143592 -0.00034854 0.00034869 1.04996e-16 
8.49212 -0.0141898 0.000342335 -0.0141898 -0.000342335 0.000342475 1.01523e-16 
8.49212 -0.0141898 0.000342335 -0.0141898 -0.000342335 0.000342475 1.01523e-16 
8.49212 -0.0141898 0.000342335 -0.0141898 -0.000342335 0.000342475 1.01523e-16 
8.54121 -0.0140234 0.000336278 -0.0140234 -0.000336278 0.000336409 9.89179e-17 
8.54121 -0.0140234 0.000336278 -0.0140234 -0.000336278 0.000336409 9.89179e-17 
8.54121 -0.0140234 0.000336278 -0.0140234 -0.000336278 0.000336409 9.89179e-17 
8.59029 -0.0138599 0.000330364 -0.0138599 -0.000330364 0.000330486 9.8916e-17 
8.59029 -0.0138599 0.000330364 -0.0138599 -0.000330364 0.000330486 9.8916e-17 
8.59029 -0.0138599 0.000330364 -0.0138599 -0.000330364 0.000330486 9.8916e-17 
8.63938 -0.0136993 0.000324589 -0.0136993 -0.000324589 0.000324703 9.80466e-17 
8.63938 -0.0136993 0.000324589 -0.0136993 -0.000324589 0.000324703 9.80466e-17 
8.63938 -0.0136993 0.000324589 -0.0136993 -0.000324589 0.000324703 9.80466e-17 
8.68847 -0.0135414 0.000318949 -0.0135414 -0.000318949 0.000319056 9.5442e-17 
8.68847 -0.0135414 0.000318949 -0.0135414 -0.000318949 0.000319056 9.5442e-17 
8.68847 -0.0135414 0.000318949 -0.0135414 -0.000318949 0.000319056 9.5442e-17 
8.73755 -0.0133863 0.000313439 -0.0133863 -0.000313439 0.00031354 9.28375e-17 
8.73755 -0.0133863 0.000313439 -0.0133863 -0.000313439 0.00031354 9.28375e-17 
8.73755 -0.0133863 0.000313439 -0.0133863 -0.000313439 0.00031354 9.28375e-17 
8.78664 -0.0132339 0.000308058 -0.0132339 -0.000308058 0.000308152 8.84979e-17 
8.78664 -0.0132339 0.000308058 -0.0132339 -0.000308058 0.000308152 8.84979e-17 
8.78664 -0.0132339 0.000308058 -0.0132339 -0.000308058 0.000308152 8.84979e-17 
8.83573 -0.0130841 0.0003028 -0.0130841 -0.0003028 0.000302888 8.84966e-17 
8.83573 -0.0130841 0.0003028 -0.0130841 -0.0003028 0.000302888 8.84966e-17 
8.83573 -0.0130841 0.0003028 -0.0130841 -0.0003028 0.000302888 8.84966e-17 
8.88482 -0.0129368 0.000297661 -0.0129368 -0.000297661 0.000297743 8.9363e-17 
8.88482 -0.0129368 0.000297661 -0.0129368 -0.000297661 0.000297743 8.9363e-17 
8.88482 -0.0129368 0.000297661 -0.0129368 -0.000297661 0.000297743 8.9363e-17 
8.9339 -0.012792 0.000292639 -0.012792 -0.000292639 0.000292716 8.6759e-17 
8.9339 -0.012792 0.000292639 -0.012792 -0.000292639 0.000292716 8.6759e-17 
8.9339 -0.012792 0.000292639 -0.012792 -0.000292639 0.000292716 8.6759e-17 
8.98299 -0.0126497 0.00028773 -0.0126497 -0.00028773 0.000287803 8.41552e-17 
8.98299 -0.0126497 0.00028773 -0.0126497 -0.00028773 0.000287803 8.41552e-17 
8.98299 -0.0126497 0.00028773 -0.0126497 -0.00028773 0.000287803 8.41552e-17 
9.03208 -0.0125097 0.000282931 -0.0125097 -0.000282931 0.000282999 8.32866e-17 
9.03208 -0.0125097 0.000282931 -0.0125097 -0.000282931 0.000282999 8.32866e-17 
9.03208 -0.0125097 0.000282931 -0.0125097 -0.000282931 0.000282999 8.32866e-17 
9.08117 -0.0123721 0.000278239 -0.0123721 -0.000278239 0.000278303 8.15506e-17 
9.08117 -0.0123721 0.000278239 -0.0123721 -0.000278239 0.000278303 8.15506e-17 
9.08117 -0.0123721 0.000278239 -0.0123721 -0.000278239 0.000278303 8.15506e-17 
9.13025 -0.0122367 0.000273652 -0.0122367 -0.000273652 0.000273711 7.98146e-17 
9.13025 -0.0122367 0.000273652 -0.0122367 -0.000273652 0.000273711 7.98146e-17 
9.13025 -0.0122367 0.000273652 -0.0122367 -0.000273652 0.000273711 7.98146e-17 
9.17934 -0.0121036 0.000269164 -0.0121036 -0.000269164 0.00026922 7.63436e-17 
9.17934 -0.0121036 0.000269164 -0.0121036 -0.000269164 0.00026922 7.63436e-17 
9.17934 -0.0121036 0.000269164 -0.0121036 -0.000269164 0.00026922 7.63436e-17 
9.22843 -0.0119726 0.000264776 -0.0119726 -0.000264776 0.000264828 7.63428e-17 
9.22843 -0.0119726 0.000264776 -0.0119726 -0.000264776 0.000264828 7.63428e-17 
9.22843 -0.0119726 0.000264776 -0.0119726 -0.000264776 0.000264828 7.63428e-17 
9.27752 -0.0118438 0.000260483 -0.0118438 -0.000260483 0.000260532 7.54746e-17 
9.27752 -0.0118438 0.000260483 -0.0118438 -0.000260483 0.000260532 7.54746e-17 
9.27752 -0.0118438 0.000260483 -0.0118438 -0.000260483 0.000260532 7.54746e-17 
9.3266 -0.011717 0.000256283 -0.011717 -0.000256283 0.000256328 7.46064e-17 
9.3266 -0.011717 0.000256283 -0.011717 -0.000256283 0.000256328 7.46064e-17 
9.3266 -0.011717 0.000256283 -0.011717 -0.000256283 0.000256328 7.46064e-17 
9.37569 -0.0115923 0.000252173 -0.0115923 -0.000252173 0.000252216 7.28707e-17 
9.37569 -0.0115923 0.000252173 -0.0115923 -0.000252173 0.000252216 7.28707e-17 
9.37569 -0.0115923 0.000252173 -0.0115923 -0.000252173 0.000252216 7.28707e-17 
9.42478 -0.0114696 0.000248152 -0.0114696 -0.000248152 0.000248192 7.02676e-17 
9.42478 -0.0114696 0.000248152 -0.0114696 -0.000248152 0.000248192 7.02676e-17 
9.42478 -0.0114696 0.000248152 -0.0114696 -0.000248152 0.000248192 7.02676e-17 
9.47387 -0.0113488 0.000244215 -0.0113488 -0.000244215 0.000244253 6.76646e-17 
9.47387 -0.0113488 0.000244215 -0.0113488 -0.000244215 0.000244253 6.76646e-17 
9.47387 -0.0113488 0.000244215 -0.0113488 -0.000244215 0.000244253 6.76646e-17 
9.52295 -0.0112299 0.000240363 -0.0112299 -0.000240363 0.000240398 6.85316e-17 
9.52295 -0.0112299 0.000240363 -0.0112299 -0.000240363 0.000240398 6.85316e-17 
9.52295 -0.0112299 0.000240363 -0.0112299 -0.000240363 0.000240398 6.85316e-17 
9.57204 -0.0111129 0.000236591 -0.0111129 -0.000236591 0.000236624 6.67962e-17 
9.57204 -0.0111129 0.000236591 -0.0111129 -0.000236591 0.000236624 6.67962e-17 
9.57204 -0.0111129 0.000236591 -0.0111129 -0.000236591 0.000236624 6.67962e-17 
9.62113 -0.0109978 0.000232898 -0.0109978 -0.000232898 0.000232929 6.59282e-17 
9.62113 -0.0109978 0.000232898 -0.0109978 -0.000232898 0.000232929 6.59282e-17 
9.62113 -0.0109978 0.000232898 -0.0109978 -0.000232898 0.000232929 6.59282e-17 
9.67021 -0.0108844 0.000229283 -0.0108844 -0.000229283 0.000229312 6.33254e-17 
9.67021 -0.0108844 0.000229283 -0.0108844 -0.000229283 0.000229312 6.33254e-17 
9.67021 -0.0108844 0.000229283 -0.0108844 -0.000229283 0.000229312 6.33254e-17 
9.7193 -0.0107728 0.000225742 -0.0107728 -0.000225742 0.00022577 6.41925e-17 
9.7193 -0.0107728 0.000225742 -0.0107728 -0.000225742 0.00022577 6.41925e-17 
9.7193 -0.0107728 0.000225742 -0.0107728 -0.000225742 0.00022577 6.41925e-17 
9.76839 -0.0106629 0.000222275 -0.0106629 -0.000222275 0.0002223 6.07223e-17 
9.76839 -0.0106629 0.000222275 -0.0106629 -0.000222275 0.0002223 6.07223e-17 
9.76839 -0.0106629 0.000222275 -0.0106629 -0.000222275 0.0002223 6.07223e-17 
9.81748 -0.0105547 0.000218878 -0.0105547 -0.000218878 0.000218902 6.07219e-17 
9.81748 -0.0105547 0.000218878 -0.0105547 -0.000218878 0.000218902 6.07219e-17 
9.81748 -0.0105547 0.000218878 -0.0105547 -0.000218878 0.000218902 6.07219e-17 
9.86656 -0.0104481 0.000215551 -0.0104481 -0.000215551 0.000215573 5.98542e-17 
9.86656 -0.0104481 0.000215551 -0.0104481 -0.000215551 0.000215573 5.98542e-17 
9.86656 -0.0104481 0.000215551 -0.0104481 -0.000215551 0.000215573 5.98542e-17 
9.91565 -0.0103431 0.000212291 -0.0103431 -0.000212291 0.000212312 5.8119e-17 
9.91565 -0.0103431 0.000212291 -0.0103431 -0.000212291 0.000212312 5.8119e-17 
9.91565 -0.0103431 0.000212291 -0.0103431 -0.000212291 0.000212312 5.8119e-17 
9.96474 -0.0102398 0.000209097 -0.0102398 -0.000209097 0.000209116 5.81187e-17 
9.96474 -0.0102398 0.000209097 -0.0102398 -0.000209097 0.000209116 5.81187e-17 
9.96474 -0.0102398 0.000209097 -0.0102398 -0.000209097 0.000209116 5.81187e-17 
10.0138 -0.010138 0.000205967 -0.010138 -0.000205967 0.000205985 5.55161e-17 
10.0138 -0.010138 0.000205967 -0.010138 -0.000205967 0.000205985 5.55161e-17 
10.0138 -0.010138 0.000205967 -0.010138 -0.000205967 0.000205985 5.55161e-17 
10.0629 -0.0100376 0.0002029 -0.0100376 -0.0002029 0.000202917 5.55159e-17 
10.0629 -0.0100376 0.0002029 -0.0100376 -0.0002029 0.000202917 5.55159e-17 
10.0629 -0.0100376 0.0002029 -0.0100376 -0.0002029 0.000202917 5.55159e-17 
10.112 -0.00993884 0.000199893 -0.00993884 -0.000199893 0.000199909 5.37808e-17 
10.112 -0.00993884 0.000199893 -0.00993884 -0.000199893 0.000199909 5.37808e-17 
10.112 -0.00993884 0.000199893 -0.00993884 -0.000199893 0.000199909 5.37808e-17 
10.1611 -0.00984149 0.000196946 -0.00984149 -0.000196946 0.000196961 5.29132e-17 
10.1611 -0.00984149 0.000196946 -0.00984149 -0.000196946 0.000196961 5.29132e-17 
10.1611 -0.00984149 0.000196946 -0.00984149 -0.000196946 0.000196961 5.29132e-17 
10.2102 -0.00974557 0.000194057 -0.00974557 -0.000194057 0.000194071 5.20455e-17 
10.2102 -0.00974557 0.000194057 -0.00974557 -0.000194057 0.000194071 5.20455e-17 
10.2102 -0.00974557 0.000194057 -0.00974557 -0.000194057 0.000194071 5.20455e-17 
10.2593 -0.00965105 0.000191225 -0.00965105 -0.000191225 0.000191238 5.11779e-17 
10.2593 -0.00965105 0.000191225 -0.00965105 -0.000191225 0.000191238 5.11779e-17 
10.2593 -0.00965105 0.000191225 -0.00965105 -0.000191225 0.000191238 5.11779e-17 
10.3084 -0.00955791 0.000188447 -0.00955791 -0.000188447 0.00018846 5.03103e-17 
10.3084 -0.00955791 0.000188447 -0.00955791 -0.000188447 0.00018846 5.03103e-17 
10.3084 -0.00955791 0.000188447 -0.00955791 -0.000188447 0.00018846 5.03103e-17 
10.3574 -0.00946612 0.000185724 -0.00946612 -0.000185724 0.000185736 4.85753e-17 
10.3574 -0.00946612 0.000185724 -0.00946612 -0.000185724 0.000185736 4.85753e-17 
10.3574 -0.00946612 0.000185724 -0.00946612 -0.000185724 0.000185736 4.85753e-17 
10.4065 -0.00937565 0.000183053 -0.00937565 -0.000183053 0.000183064 4.5973e-17 
10.4065 -0.00937565 0.000183053 -0.00937565 -0.000183053 0.000183064 4.5973e-17 
10.4065 -0.00937565 0.000183053 -0.00937565 -0.000183053 0.000183064 4.5973e-17 
10.4556 -0.00928648 0.000180433 -0.00928648 -0.000180433 0.000180444 4.59728e-17 
10.4556 -0.00928648 0.000180433 -0.00928648 -0.000180433 0.000180444 4.59728e-17 
10.4556 -0.00928648 0.000180433 -0.00928648 -0.000180433 0.000180444 4.59728e-17 
10.5047 -0.00919858 0.000177864 -0.00919858 -0.000177864 0.000177873 4.59727e-17 
10.5047 -0.00919858 0.000177864 -0.00919858 -0.000177864 0.000177873 4.59727e-17 
10.5047 -0.00919858 0.000177864 -0.00919858 -0.000177864 0.000177873 4.59727e-17 
10.5538 -0.00911192 0.000175343 -0.00911192 -0.000175343 0.000175352 4.42378e-17 
10.5538 -0.00911192 0.000175343 -0.00911192 -0.000175343 0.000175352 4.42378e-17 
10.5538 -0.00911192 0.000175343 -0.00911192 -0.000175343 0.000175352 4.42378e-17 
10.6029 -0.0090265 0.00017287 -0.0090265 -0.00017287 0.000172878 4.25028e-17 
10.6029 -0.0090265 0.00017287 -0.0090265 -0.00017287 0.000172878 4.25028e-17 
10.6029 -0.0090265 0.00017287 -0.0090265 -0.00017287 0.000172878 4.25028e-17 
10.652 -0.00894227 0.000170443 -0.00894227 -0.000170443 0.000170451 4.25027e-17 
10.652 -0.00894227 0.000170443 -0.00894227 -0.000170443 0.000170451 4.25027e-17 
10.652 -0.00894227 0.000170443 -0.00894227 -0.000170443 0.000170451 4.25027e-17 
10.701 -0.00885923 0.000168062 -0.00885923 -0.000168062 0.000168069 3.9033e-17 
10.701 -0.00885923 0.000168062 -0.00885923 -0.000168062 0.000168069 3.9033e-17 
10.701 -0.00885923 0.000168062 -0.00885923 -0.000168062 0.000168069 3.9033e-17 
10.7501 -0.00877734 0.000165725 -0.00877734 -0.000165725 0.000165732 3.99004e-17 
10.7501 -0.00877734 0.000165725 -0.00877734 -0.000165725 0.000165732 3.99004e-17 
10.7501 -0.00877734 0.000165725 -0.00877734 -0.000165725 0.000165732 3.99004e-17 
10.7992 -0.00869659 0.000163431 -0.00869659 -0.000163431 0.000163438 3.90329e-17 
10.7992 -0.00869659 0.000163431 -0.00869659 -0.000163431 0.000163438 3.90329e-17 
10.7992 -0.00869659 0.000163431 -0.00869659 -0.000163431 0.000163438 3.90329e-17 
10.8483 -0.00861695 0.00016118 -0.00861695 -0.00016118 0.000161186 3.7298e-17 
10.8483 -0.00861695 0.00016118 -0.00861695 -0.00016118 0.000161186 3.7298e-17 
10.8483 -0.00861695 0.00016118 -0.00861695 -0.00016118 0.000161186 3.7298e-17 
10.8974 -0.00853841 0.00015897 -0.00853841 -0.00015897 0.000158976 3.55631e-17 
10.8974 -0.00853841 0.00015897 -0.00853841 -0.00015897 0.000158976 3.55631e-17 
10.8974 -0.00853841 0.00015897 -0.00853841 -0.00015897 0.000158976 3.55631e-17 
10.9465 -0.00846093 0.000156801 -0.00846093 -0.000156801 0.000156806 3.46957e-17 
10.9465 -0.00846093 0.000156801 -0.00846093 -0.000156801 0.000156806 3.46957e-17 
10.9465 -0.00846093 0.000156801 -0.00846093 -0.000156801 0.000156806 3.46957e-17 
10.9956 -0.00838452 0.000154671 -0.00838452 -0.000154671 0.000154676 3.29609e-17 
10.9956 -0.00838452 0.000154671 -0.00838452 -0.000154671 0.000154676 3.29609e-17 
10.9956 -0.00838452 0.000154671 -0.00838452 -0.000154671 0.000154676 3.29609e-17 
11.0447 -0.00830914 0.000152579 -0.00830914 -0.000152579 0.000152584 3.20934e-17 
11.0447 -0.00830914 0.000152579 -0.00830914 -0.000152579 0.000152584 3.20934e-17 
11.0447 -0.00830914 0.000152579 -0.00830914 -0.000152579 0.000152584 3.20934e-17 
11.0937 -0.00823477 0.000150526 -0.00823477 -0.000150526 0.00015053 2.94912e-17 
11.0937 -0.00823477 0.000150526 -0.00823477 -0.000150526 0.00015053 2.94912e-17 
11.0937 -0.00823477 0.000150526 -0.00823477 -0.000150526 0.00015053 2.94912e-17 
11.1428 -0.00816141 0.000148509 -0.00816141 -0.000148509 0.000148513 2.6889e-17 
11.1428 -0.00816141 0.000148509 -0.00816141 -0.000148509 0.000148513 2.6889e-17 
11.1428 -0.00816141 0.000148509 -0.00816141 -0.000148509 0.000148513 2.6889e-17 
11.1919 -0.00808903 0.000146528 -0.00808903 -0.000146528 0.000146532 2.60216e-17 
11.1919 -0.00808903 0.000146528 -0.00808903 -0.000146528 0.000146532 2.60216e-17 
11.1919 -0.00808903 0.000146528 -0.00808903 -0.000146528 0.000146532 2.60216e-17 
11.241 -0.0080176 0.000144583 -0.0080176 -0.000144583 0.000144586 2.34194e-17 
11.241 -0.0080176 0.000144583 -0.0080176 -0.000144583 0.000144586 2.34194e-17 
11.241 -0.0080176 0.000144583 -0.0080176 -0.000144583 0.000144586 2.34194e-17 
11.2901 -0.00794713 0.000142672 -0.00794713 -0.000142672 0.000142675 2.2552e-17 
11.2901 -0.00794713 0.000142672 -0.00794713 -0.000142672 0.000142675 2.2552e-17 
11.2901 -0.00794713 0.000142672 -0.00794713 -0.000142672 0.000142675 2.2552e-17 
11.3392 -0.00787758 0.000140794 -0.00787758 -0.000140794 0.000140798 1.90824e-17 
11.3392 -0.00787758 0.000140794 -0.00787758 -0.000140794 0.000140798 1.90824e-17 
11.3392 -0.00787758 0.000140794 -0.00787758 -0.000140794 0.000140798 1.90824e-17 
11.3883 -0.00780895 0.00013895 -0.00780895 -0.00013895 0.000138953 1.73476e-17 
11.3883 -0.00780895 0.00013895 -0.00780895 -0.00013895 0.000138953 1.73476e-17 
11.3883 -0.00780895 0.00013895 -0.00780895 -0.00013895 0.000138953 1.73476e-17 
11.4374 -0.00774121 0.000137138 -0.00774121 -0.000137138 0.00013714 1.43118e-17 
11.4374 -0.00774121 0.000137138 -0.00774121 -0.000137138 0.00013714 1.43118e-17 
11.4374 -0.00774121 0.000137138 -0.00774121 -0.000137138 0.00013714 1.43118e-17 
11.4864 -0.00767435 0.000135357 -0.00767435 -0.000135357 0.00013536 1.04086e-17 
11.4864 -0.00767435 0.000135357 -0.00767435 -0.000135357 0.00013536 1.04086e-17 
11.4864 -0.00767435 0.000135357 -0.00767435 -0.000135357 0.00013536 1.04086e-17 
11.5355 -0.00760836 0.000133607 -0.00760836 -0.000133607 0.00013361 6.07165e-18 
11.5355 -0.00760836 0.000133607 -0.00760836 -0.000133607 0.00013361 6.07165e-18 
11.5355 -0.00760836 0.000133607 -0.00760836 -0.000133607 0.00013361 6.07165e-18 
11.5846 -0.00754322 0.000131887 -0.00754322 -0.000131887 0.00013189 2.60213e-18 
11.5846 -0.00754322 0.000131887 -0.00754322 -0.000131887 0.00013189 2.60213e-18 
11.5846 -0.00754322 0.000131887 -0.00754322 -0.000131887 0.00013189 2.60213e-18 
11.6337 -0.00747892 0.000130197 -0.00747892 -0.000130197 0.000130199 -3.46951e-18 
11.6337 -0.00747892 0.000130197 -0.00747892 -0.000130197 0.000130199 -3.46951e-18 
11.6337 -0.00747892 0.000130197 -0.00747892 -0.000130197 0.000130199 -3.46951e-18 
11.6828 -0.00741544 0.000128536 -0.00741544 -0.000128536 0.000128538 -8.67376e-18 
11.6828 -0.00741544 0.000128536 -0.00741544 -0.000128536 0.000128538 -8.67376e-18 
11.6828 -0.00741544 0.000128536 -0.00741544 -0.000128536 0.000128538 -8.67376e-18 
11.7319 -0.00735277 0.000126903 -0.00735277 -0.000126903 0.000126905 -1.60464e-17 
11.7319 -0.00735277 0.000126903 -0.00735277 -0.000126903 0.000126905 -1.60464e-17 
11.7319 -0.00735277 0.000126903 -0.00735277 -0.000126903 0.000126905 -1.60464e-17 
11.781 -0.00729089 0.000125297 -0.00729089 -0.000125297 0.000125299 -2.60213e-17 
11.781 -0.00729089 0.000125297 -0.00729089 -0.000125297 0.000125299 -2.60213e-17 
11.781 -0.00729089 0.000125297 -0.00729089 -0.000125297 0.000125299 -2.60213e-17 
11.8301 -0.00722979 0.000123719 -0.00722979 -0.000123719 0.000123721 -3.55623e-17 
11.8301 -0.00722979 0.000123719 -0.00722979 -0.000123719 0.000123721 -3.55623e-17 
11.8301 -0.00722979 0.000123719 -0.00722979 -0.000123719 0.000123721 -3.55623e-17 
11.8791 -0.00716947 0.000122167 -0.00716947 -0.000122167 0.000122169 -4.85729e-17 
11.8791 -0.00716947 0.000122167 -0.00716947 -0.000122167 0.000122169 -4.85729e-17 
11.8791 -0.00716947 0.000122167 -0.00716947 -0.000122167 0.000122169 -4.85729e-17 
11.9282 -0.00710989 0.000120641 -0.00710989 -0.000120641 0.000120643 -6.72214e-17 
11.9282 -0.00710989 0.000120641 -0.00710989 -0.000120641 0.000120643 -6.72214e-17 
11.9282 -0.00710989 0.000120641 -0.00710989 -0.000120641 0.000120643 -6.72214e-17 
11.9773 -0.00705106 0.000119141 -0.00705106 -0.000119141 0.000119142 -9.06404e-17 
11.9773 -0.00705106 0.000119141 -0.00705106 -0.000119141 0.000119142 -9.06404e-17 
11.9773 -0.00705106 0.000119141 -0.00705106 -0.000119141 0.000119142 -9.06404e-17 
12.0264 -0.00699296 0.000117665 -0.00699296 -0.000117665 0.000117667 -1.23601e-16 
12.0264 -0.00699296 0.000117665 -0.00699296 -0.000117665 0.000117667 -1.23601e-16 
12.0264 -0.00699296 0.000117665 -0.00699296 -0.000117665 0.000117667 -1.23601e-16 
12.0755 -0.00693557 0.000116214 -0.00693557 -0.000116214 0.000116215 -1.69137e-16 
12.0755 -0.00693557 0.000116214 -0.00693557 -0.000116214 0.000116215 -1.69137e-16 
12.0755 -0.00693557 0.000116214 -0.00693557 -0.000116214 0.000116215 -1.69137e-16 
12.1246 -0.0068789 0.000114787 -0.0068789 -0.000114787 0.000114788 -2.3766e-16 
12.1246 -0.0068789 0.000114787 -0.0068789 -0.000114787 0.000114788 -2.3766e-16 
12.1246 -0.0068789 0.000114787 -0.0068789 -0.000114787 0.000114788 -2.3766e-16 
12.1737 -0.00682291 0.000113383 -0.00682291 -0.000113383 0.000113384 -3.45647e-16 
12.1737 -0.00682291 0.000113383 -0.00682291 -0.000113383 0.000113384 -3.45647e-16 
12.1737 -0.00682291 0.000113383 -0.00682291 -0.000113383 0.000113384 -3.45647e-16 
12.2228 -0.00676761 0.000112001 -0.00676761 -0.000112001 0.000112003 -5.26494e-16 
12.2228 -0.00676761 0.000112001 -0.00676761 -0.000112001 0.000112003 -5.26494e-16 
12.2228 -0.00676761 0.000112001 -0.00676761 -0.000112001 0.000112003 -5.26494e-16 
12.2718 -0.00671298 0.000110643 -0.00671298 -0.000110643 0.000110644 -8.43951e-16 
12.2718 -0.00671298 0.000110643 -0.00671298 -0.000110643 0.000110644 -8.43951e-16 
12.2718 -0.00671298 0.000110643 -0.00671298 -0.000110643 0.000110644 -8.43951e-16 
12.3209 -0.00665902 0.000109306 -0.00665902 -0.000109306 0.000109307 -1.38736e-15 
12.3209 -0.00665902 0.000109306 -0.00665902 -0.000109306 0.000109307 -1.38736e-15 
12.3209 -0.00665902 0.000109306 -0.00665902 -0.000109306 0.000109307 -1.38736e-15 
12.37 -0.0066057 0.000107991 -0.0066057 -0.000107991 0.000107992 -2.01403e-15 
12.37 -0.0066057 0.000107991 -0.0066057 -0.000107991 0.000107992 -2.01403e-15 
12.37 -0.0066057 0.000107991 -0.0066057 -0.000107991 0.000107992 -2.01403e-15 
12.4191 -0.00655303 0.000106697 -0.00655303 -0.000106697 0.000106698 -1.84056e-15 
12.4191 -0.00655303 0.000106697 -0.00655303 -0.000106697 0.000106698 -1.84056e-15 
12.4191 -0.00655303 0.000106697 -0.00655303 -0.000106697 0.000106698 -1.84056e-15 
12.4682 -0.00650098 0.000105423 -0.00650098 -0.000105423 0.000105424 -1.18873e-15 
12.4682 -0.00650098 0.000105423 -0.00650098 -0.000105423 0.000105424 -1.18873e-15 
12.4682 -0.00650098 0.000105423 -0.00650098 -0.000105423 0.000105424 -1.18873e-15 
12.5173 -0.00644955 0.00010417 -0.00644955 -0.00010417 0.000104171 -6.86956e-16 
12.5173 -0.00644955 0.00010417 -0.00644955 -0.00010417 0.000104171 -6.86956e-16 
12.5173 -0.00644955 0.00010417 -0.00644955 -0.00010417 0.000104171 -6.86956e-16 
12.5664 -0.00639874 0.000102937 -0.00639874 -0.000102937 0.000102938 -4.07229e-16 
12.5664 -0.00639874 0.000102937 -0.00639874 -0.000102937 0.000102938 -4.07229e-16 
12.5664 -0.00639874 0.000102937 -0.00639874 -0.000102937 0.000102938 -4.07229e-16 
12.6155 -0.00634852 0.000101723 -0.00634852 -0.000101723 0.000101724 -2.52404e-16 
12.6155 -0.00634852 0.000101723 -0.00634852 -0.000101723 0.000101724 -2.52404e-16 
12.6155 -0.00634852 0.000101723 -0.00634852 -0.000101723 0.000101724 -2.52404e-16 
12.6645 -0.00629889 0.000100528 -0.00629889 -0.000100528 0.000100529 -1.62631e-16 
12.6645 -0.00629889 0.000100528 -0.00629889 -0.000100528 0.000100529 -1.62631e-16 
12.6645 -0.00629889 0.000100528 -0.00629889 -0.000100528 0.000100529 -1.62631e-16 
12.7136 -0.00624985 9.93521e-05 -0.00624985 -9.93521e-05 9.93527e-05 -1.06686e-16 
12.7136 -0.00624985 9.93521e-05 -0.00624985 -9.93521e-05 9.93527e-05 -1.06686e-16 
12.7136 -0.00624985 9.93521e-05 -0.00624985 -9.93521e-05 9.93527e-05 -1.06686e-16 
12.7627 -0.00620138 9.81944e-05 -0.00620138 -9.81944e-05 9.8195e-05 -6.9823e-17 
12.7627 -0.00620138 9.81944e-05 -0.00620138 -9.81944e-05 9.8195e-05 -6.9823e-17 
12.7627 -0.00620138 9.81944e-05 -0.00620138 -9.81944e-05 9.8195e-05 -6.9823e-17 
12.8118 -0.00615347 9.70547e-05 -0.00615347 -9.70547e-05 9.70552e-05 -4.51031e-17 
12.8118 -0.00615347 9.70547e-05 -0.00615347 -9.70547e-05 9.70552e-05 -4.51031e-17 
12.8118 -0.00615347 9.70547e-05 -0.00615347 -9.70547e-05 9.70552e-05 -4.51031e-17 
12.8609 -0.00610612 9.59325e-05 -0.00610612 -9.59325e-05 9.5933e-05 -2.77557e-17 
12.8609 -0.00610612 9.59325e-05 -0.00610612 -9.59325e-05 9.5933e-05 -2.77557e-17 
12.8609 -0.00610612 9.59325e-05 -0.00610612 -9.59325e-05 9.5933e-05 -2.77557e-17 
12.91 -0.00605931 9.48277e-05 -0.00605931 -9.48277e-05 9.48282e-05 -1.43115e-17 
12.91 -0.00605931 9.48277e-05 -0.00605931 -9.48277e-05 9.48282e-05 -1.43115e-17 
12.91 -0.00605931 9.48277e-05 -0.00605931 -9.48277e-05 9.48282e-05 -1.43115e-17 
12.9591 -0.00601304 9.37399e-05 -0.00601304 -9.37399e-05 9.37403e-05 -4.77051e-18 
12.9591 -0.00601304 9.37399e-05 -0.00601304 -9.37399e-05 9.37403e-05 -4.77051e-18 
12.9591 -0.00601304 9.37399e-05 -0.00601304 -9.37399e-05 9.37403e-05 -4.77051e-18 
13.0082 -0.0059673 9.26686e-05 -0.0059673 -9.26686e-05 9.2669e-05 2.16841e-18 
13.0082 -0.0059673 9.26686e-05 -0.0059673 -9.26686e-05 9.2669e-05 2.16841e-18 
13.0082 -0.0059673 9.26686e-05 -0.0059673 -9.26686e-05 9.2669e-05 2.16841e-18 
13.0572 -0.00592209 9.16137e-05 -0.00592209 -9.16137e-05 9.16141e-05 7.37261e-18 
13.0572 -0.00592209 9.16137e-05 -0.00592209 -9.16137e-05 9.16141e-05 7.37261e-18 
13.0572 -0.00592209 9.16137e-05 -0.00592209 -9.16137e-05 9.16141e-05 7.37261e-18 
13.1063 -0.00587738 9.05748e-05 -0.00587738 -9.05748e-05 9.05751e-05 1.21431e-17 
13.1063 -0.00587738 9.05748e-05 -0.00587738 -9.05748e-05 9.05751e-05 1.21431e-17 
13.1063 -0.00587738 9.05748e-05 -0.00587738 -9.05748e-05 9.05751e-05 1.21431e-17 
13.1554 -0.00583318 8.95515e-05 -0.00583318 -8.95515e-05 8.95519e-05 1.56126e-17 
13.1554 -0.00583318 8.95515e-05 -0.00583318 -8.95515e-05 8.95519e-05 1.56126e-17 
13.1554 -0.00583318 8.95515e-05 -0.00583318 -8.95515e-05 8.95519e-05 1.56126e-17 
13.2045 -0.00578949 8.85437e-05 -0.00578949 -8.85437e-05 8.8544e-05 1.86483e-17 
13.2045 -0.00578949 8.85437e-05 -0.00578949 -8.85437e-05 8.8544e-05 1.86483e-17 
13.2045 -0.00578949 8.85437e-05 -0.00578949 -8.85437e-05 8.8544e-05 1.86483e-17 
13.2536 -0.00574628 8.7551e-05 -0.00574628 -8.7551e-05 8.75513e-05 2.08168e-17 
13.2536 -0.00574628 8.7551e-05 -0.00574628 -8.7551e-05 8.75513e-05 2.08168e-17 
13.2536 -0.00574628 8.7551e-05 -0.00574628 -8.7551e-05 8.75513e-05 2.08168e-17 
13.3027 -0.00570355 8.65732e-05 -0.00570355 -8.65732e-05 8.65734e-05 2.25515e-17 
13.3027 -0.00570355 8.65732e-05 -0.00570355 -8.65732e-05 8.65734e-05 2.25515e-17 
13.3027 -0.00570355 8.65732e-05 -0.00570355 -8.65732e-05 8.65734e-05 2.25515e-17 
13.3518 -0.0056613 8.56098e-05 -0.0056613 -8.56098e-05 8.56101e-05 2.42862e-17 
13.3518 -0.0056613 8.56098e-05 -0.0056613 -8.56098e-05 8.56101e-05 2.42862e-17 
13.3518 -0.0056613 8.56098e-05 -0.0056613 -8.56098e-05 8.56101e-05 2.42862e-17 
13.4009 -0.00561952 8.46608e-05 -0.00561952 -8.46608e-05 8.46611e-05 2.60209e-17 
13.4009 -0.00561952 8.46608e-05 -0.00561952 -8.46608e-05 8.46611e-05 2.60209e-17 
13.4009 -0.00561952 8.46608e-05 -0.00561952 -8.46608e-05 8.46611e-05 2.60209e-17 
13.4499 -0.0055782 8.37258e-05 -0.0055782 -8.37258e-05 8.3726e-05 2.68883e-17 
13.4499 -0.0055782 8.37258e-05 -0.0055782 -8.37258e-05 8.3726e-05 2.68883e-17 
13.4499 -0.0055782 8.37258e-05 -0.0055782 -8.37258e-05 8.3726e-05 2.68883e-17 
13.499 -0.00553734 8.28045e-05 -0.00553734 -8.28045e-05 8.28048e-05 2.81893e-17 
13.499 -0.00553734 8.28045e-05 -0.00553734 -8.28045e-05 8.28048e-05 2.81893e-17 
13.499 -0.00553734 8.28045e-05 -0.00553734 -8.28045e-05 8.28048e-05 2.81893e-17 
13.5481 -0.00549693 8.18968e-05 -0.00549693 -8.18968e-05 8.1897e-05 2.8623e-17 
13.5481 -0.00549693 8.18968e-05 -0.00549693 -8.18968e-05 8.1897e-05 2.8623e-17 
13.5481 -0.00549693 8.18968e-05 -0.00549693 -8.18968e-05 8.1897e-05 2.8623e-17 
13.5972 -0.00545696 8.10023e-05 -0.00545696 -8.10023e-05 8.10025e-05 2.94904e-17 
13.5972 -0.00545696 8.10023e-05 -0.00545696 -8.10023e-05 8.10025e-05 2.94904e-17 
13.5972 -0.00545696 8.10023e-05 -0.00545696 -8.10023e-05 8.10025e-05 2.94904e-17 
13.6463 -0.00541742 8.01209e-05 -0.00541742 -8.01209e-05 8.0121e-05 2.90567e-17 
13.6463 -0.00541742 8.01209e-05 -0.00541742 -8.01209e-05 8.0121e-05 2.90567e-17 
13.6463 -0.00541742 8.01209e-05 -0.00541742 -8.01209e-05 8.0121e-05 2.90567e-17 
13.6954 -0.00537831 7.92522e-05 -0.00537831 -7.92522e-05 7.92524e-05 3.07914e-17 
13.6954 -0.00537831 7.92522e-05 -0.00537831 -7.92522e-05 7.92524e-05 3.07914e-17 
13.6954 -0.00537831 7.92522e-05 -0.00537831 -7.92522e-05 7.92524e-05 3.07914e-17 
13.7445 -0.00533963 7.8396e-05 -0.00533963 -7.8396e-05 7.83962e-05 3.07914e-17 
13.7445 -0.00533963 7.8396e-05 -0.00533963 -7.8396e-05 7.83962e-05 3.07914e-17 
13.7445 -0.00533963 7.8396e-05 -0.00533963 -7.8396e-05 7.83962e-05 3.07914e-17 
13.7936 -0.00530136 7.75522e-05 -0.00530136 -7.75522e-05 7.75524e-05 3.07914e-17 
13.7936 -0.00530136 7.75522e-05 -0.00530136 -7.75522e-05 7.75524e-05 3.07914e-17 
13.7936 -0.00530136 7.75522e-05 -0.00530136 -7.75522e-05 7.75524e-05 3.07914e-17 
13.8426 -0.00526351 7.67205e-05 -0.00526351 -7.67205e-05 7.67207e-05 3.12251e-17 
13.8426 -0.00526351 7.67205e-05 -0.00526351 -7.67205e-05 7.67207e-05 3.12251e-17 
13.8426 -0.00526351 7.67205e-05 -0.00526351 -7.67205e-05 7.67207e-05 3.12251e-17 
13.8917 -0.00522606 7.59007e-05 -0.00522606 -7.59007e-05 7.59008e-05 3.16588e-17 
13.8917 -0.00522606 7.59007e-05 -0.00522606 -7.59007e-05 7.59008e-05 3.16588e-17 
13.8917 -0.00522606 7.59007e-05 -0.00522606 -7.59007e-05 7.59008e-05 3.16588e-17 
13.9408 -0.00518901 7.50926e-05 -0.00518901 -7.50926e-05 7.50927e-05 3.16588e-17 
13.9408 -0.00518901 7.50926e-05 -0.00518901 -7.50926e-05 7.50927e-05 3.16588e-17 
13.9408 -0.00518901 7.50926e-05 -0.00518901 -7.50926e-05 7.50927e-05 3.16588e-17 
13.9899 -0.00515235 7.42959e-05 -0.00515235 -7.42959e-05 7.4296e-05 3.16588e-17 
13.9899 -0.00515235 7.42959e-05 -0.00515235 -7.42959e-05 7.4296e-05 3.16588e-17 
13.9899 -0.00515235 7.42959e-05 -0.00515235 -7.42959e-05 7.4296e-05 3.16588e-17 
14.039 -0.00511608 7.35105e-05 -0.00511608 -7.35105e-05 7.35106e-05 3.25261e-17 
14.039 -0.00511608 7.35105e-05 -0.00511608 -7.35105e-05 7.35106e-05 3.25261e-17 
14.039 -0.00511608 7.35105e-05 -0.00511608 -7.35105e-05 7.35106e-05 3.25261e-17 
14.0881 -0.0050802 7.27361e-05 -0.0050802 -7.27361e-05 7.27362e-05 3.16588e-17 
14.0881 -0.0050802 7.27361e-05 -0.0050802 -7.27361e-05 7.27362e-05 3.16588e-17 
14.0881 -0.0050802 7.27361e-05 -0.0050802 -7.27361e-05 7.27362e-05 3.16588e-17 
14.1372 -0.00504469 7.19726e-05 -0.00504469 -7.19726e-05 7.19727e-05 3.25261e-17 
14.1372 -0.00504469 7.19726e-05 -0.00504469 -7.19726e-05 7.19727e-05 3.25261e-17 
14.1372 -0.00504469 7.19726e-05 -0.00504469 -7.19726e-05 7.19727e-05 3.25261e-17 
14.1863 -0.00500955 7.12198e-05 -0.00500955 -7.12198e-05 7.12199e-05 3.20924e-17 
14.1863 -0.00500955 7.12198e-05 -0.00500955 -7.12198e-05 7.12199e-05 3.20924e-17 
14.1863 -0.00500955 7.12198e-05 -0.00500955 -7.12198e-05 7.12199e-05 3.20924e-17 
14.2353 -0.00497478 7.04775e-05 -0.00497478 -7.04775e-05 7.04776e-05 3.29598e-17 
14.2353 -0.00497478 7.04775e-05 -0.00497478 -7.04775e-05 7.04776e-05 3.29598e-17 
14.2353 -0.00497478 7.04775e-05 -0.00497478 -7.04775e-05 7.04776e-05 3.29598e-17 
14.2844 -0.00494037 6.97455e-05 -0.00494037 -6.97455e-05 6.97456e-05 3.25261e-17 
14.2844 -0.00494037 6.97455e-05 -0.00494037 -6.97455e-05 6.97456e-05 3.25261e-17 
14.2844 -0.00494037 6.97455e-05 -0.00494037 -6.97455e-05 6.97456e-05 3.25261e-17 
14.3335 -0.00490632 6.90236e-05 -0.00490632 -6.90236e-05 6.90237e-05 3.20924e-17 
14.3335 -0.00490632 6.90236e-05 -0.00490632 -6.90236e-05 6.90237e-05 3.20924e-17 
14.3335 -0.00490632 6.90236e-05 -0.00490632 -6.90236e-05 6.90237e-05 3.20924e-17 
14.3826 -0.00487262 6.83116e-05 -0.00487262 -6.83116e-05 6.83117e-05 3.25261e-17 
14.3826 -0.00487262 6.83116e-05 -0.00487262 -6.83116e-05 6.83117e-05 3.25261e-17 
14.3826 -0.00487262 6.83116e-05 -0.00487262 -6.83116e-05 6.83117e-05 3.25261e-17 
14.4317 -0.00483927 6.76095e-05 -0.00483927 -6.76095e-05 6.76096e-05 3.25261e-17 
14.4317 -0.00483927 6.76095e-05 -0.00483927 -6.76095e-05 6.76096e-05 3.25261e-17 
14.4317 -0.00483927 6.76095e-05 -0.00483927 -6.76095e-05 6.76096e-05 3.25261e-17 
14.4808 -0.00480626 6.6917e-05 -0.00480626 -6.6917e-05 6.6917e-05 3.29598e-17 
14.4808 -0.00480626 6.6917e-05 -0.00480626 -6.6917e-05 6.6917e-05 3.29598e-17 
14.4808 -0.00480626 6.6917e-05 -0.00480626 -6.6917e-05 6.6917e-05 3.29598e-17 
14.5299 -0.00477359 6.62339e-05 -0.00477359 -6.62339e-05 6.6234e-05 3.29598e-17 
14.5299 -0.00477359 6.62339e-05 -0.00477359 -6.62339e-05 6.6234e-05 3.29598e-17 
14.5299 -0.00477359 6.62339e-05 -0.00477359 -6.62339e-05 6.6234e-05 3.29598e-17 
14.579 -0.00474125 6.55601e-05 -0.00474125 -6.55601e-05 6.55602e-05 3.29598e-17 
14.579 -0.00474125 6.55601e-05 -0.00474125 -6.55601e-05 6.55602e-05 3.29598e-17 
14.579 -0.00474125 6.55601e-05 -0.00474125 -6.55601e-05 6.55602e-05 3.29598e-17 
14.628 -0.00470923 6.48955e-05 -0.00470923 -6.48955e-05 6.48955e-05 3.29598e-17 
14.628 -0.00470923 6.48955e-05 -0.00470923 -6.48955e-05 6.48955e-05 3.29598e-17 
14.628 -0.00470923 6.48955e-05 -0.00470923 -6.48955e-05 6.48955e-05 3.29598e-17 
14.6771 -0.00467755 6.42398e-05 -0.00467755 -6.42398e-05 6.42398e-05 3.29598e-17 
14.6771 -0.00467755 6.42398e-05 -0.00467755 -6.42398e-05 6.42398e-05 3.29598e-17 
14.6771 -0.00467755 6.42398e-05 -0.00467755 -6.42398e-05 6.42398e-05 3.29598e-17 
14.7262 -0.00464618 6.35929e-05 -0.00464618 -6.35929e-05 6.3593e-05 3.29598e-17 
14.7262 -0.00464618 6.35929e-05 -0.00464618 -6.35929e-05 6.3593e-05 3.29598e-17 
14.7262 -0.00464618 6.35929e-05 -0.00464618 -6.35929e-05 6.3593e-05 3.29598e-17 
14.7753 -0.00461512 6.29548e-05 -0.00461512 -6.29548e-05 6.29548e-05 3.25261e-17 
14.7753 -0.00461512 6.29548e-05 -0.00461512 -6.29548e-05 6.29548e-05 3.25261e-17 
14.7753 -0.00461512 6.29548e-05 -0.00461512 -6.29548e-05 6.29548e-05 3.25261e-17 
14.8244 -0.00458438 6.23251e-05 -0.00458438 -6.23251e-05 6.23252e-05 3.29598e-17 
14.8244 -0.00458438 6.23251e-05 -0.00458438 -6.23251e-05 6.23252e-05 3.29598e-17 
14.8244 -0.00458438 6.23251e-05 -0.00458438 -6.23251e-05 6.23252e-05 3.29598e-17 
14.8735 -0.00455395 6.17039e-05 -0.00455395 -6.17039e-05 6.17039e-05 3.29598e-17 
14.8735 -0.00455395 6.17039e-05 -0.00455395 -6.17039e-05 6.17039e-05 3.29598e-17 
14.8735 -0.00455395 6.17039e-05 -0.00455395 -6.17039e-05 6.17039e-05 3.29598e-17 
14.9226 -0.00452382 6.10909e-05 -0.00452382 -6.10909e-05 6.10909e-05 3.29598e-17 
14.9226 -0.00452382 6.10909e-05 -0.00452382 -6.10909e-05 6.10909e-05 3.29598e-17 
14.9226 -0.00452382 6.10909e-05 -0.00452382 -6.10909e-05 6.10909e-05 3.29598e-17 
14.9717 -0.00449398 6.0486e-05 -0.00449398 -6.0486e-05 6.0486e-05 3.33934e-17 
14.9717 -0.00449398 6.0486e-05 -0.00449398 -6.0486e-05 6.0486e-05 3.33934e-17 
14.9717 -0.00449398 6.0486e-05 -0.00449398 -6.0486e-05 6.0486e-05 3.33934e-17 
15.0207 -0.00446444 5.98891e-05 -0.00446444 -5.98891e-05 5.98891e-05 3.29598e-17 
15.0207 -0.00446444 5.98891e-05 -0.00446444 -5.98891e-05 5.98891e-05 3.29598e-17 
15.0207 -0.00446444 5.98891e-05 -0.00446444 -5.98891e-05 5.98891e-05 3.29598e-17 
15.0698 -0.0044352 5.93e-05 -0.0044352 -5.93e-05 5.93e-05 3.29598e-17 
15.0698 -0.0044352 5.93e-05 -0.0044352 -5.93e-05 5.93e-05 3.29598e-17 
15.0698 -0.0044352 5.93e-05 -0.0044352 -5.93e-05 5.93e-05 3.29598e-17 
15.1189 -0.00440623 5.87187e-05 -0.00440623 -5.87187e-05 5.87187e-05 3.33934e-17 
15.1189 -0.00440623 5.87187e-05 -0.00440623 -5.87187e-05 5.87187e-05 3.33934e-17 
15.1189 -0.00440623 5.87187e-05 -0.00440623 -5.87187e-05 5.87187e-05 3.33934e-17 
15.168 -0.00437756 5.81449e-05 -0.00437756 -5.81449e-05 5.8145e-05 3.33934e-17 
15.168 -0.00437756 5.81449e-05 -0.00437756 -5.81449e-05 5.8145e-05 3.33934e-17 
15.168 -0.00437756 5.81449e-05 -0.00437756 -5.81449e-05 5.8145e-05 3.33934e-17 
15.2171 -0.00434916 5.75786e-05 -0.00434916 -5.75786e-05 5.75787e-05 3.33934e-17 
15.2171 -0.00434916 5.75786e-05 -0.00434916 -5.75786e-05 5.75787e-05 3.33934e-17 
15.2171 -0.00434916 5.75786e-05 -0.00434916 -5.75786e-05 5.75787e-05 3.33934e-17 
15.2662 -0.00432104 5.70197e-05 -0.00432104 -5.70197e-05 5.70197e-05 3.29598e-17 
15.2662 -0.00432104 5.70197e-05 -0.00432104 -5.70197e-05 5.70197e-05 3.29598e-17 
15.2662 -0.00432104 5.70197e-05 -0.00432104 -5.70197e-05 5.70197e-05 3.29598e-17 
15.3153 -0.00429319 5.6468e-05 -0.00429319 -5.6468e-05 5.6468e-05 3.33934e-17 
15.3153 -0.00429319 5.6468e-05 -0.00429319 -5.6468e-05 5.6468e-05 3.33934e-17 
15.3153 -0.00429319 5.6468e-05 -0.00429319 -5.6468e-05 5.6468e-05 3.33934e-17 
15.3644 -0.00426561 5.59234e-05 -0.00426561 -5.59234e-05 5.59234e-05 3.33934e-17 
15.3644 -0.00426561 5.59234e-05 -0.00426561 -5.59234e-05 5.59234e-05 3.33934e-17 
15.3644 -0.00426561 5.59234e-05 -0.00426561 -5.59234e-05 5.59234e-05 3.33934e-17 
15.4134 -0.0042383 5.53858e-05 -0.0042383 -5.53858e-05 5.53858e-05 3.33934e-17 
15.4134 -0.0042383 5.53858e-05 -0.0042383 -5.53858e-05 5.53858e-05 3.33934e-17 
15.4134 -0.0042383 5.53858e-05 -0.0042383 -5.53858e-05 5.53858e-05 3.33934e-17 
15.4625 -0.00421124 5.48551e-05 -0.00421124 -5.48551e-05 5.48551e-05 3.33934e-17 
15.4625 -0.00421124 5.48551e-05 -0.00421124 -5.48551e-05 5.48551e-05 3.33934e-17 
15.4625 -0.00421124 5.48551e-05 -0.00421124 -5.48551e-05 5.48551e-05 3.33934e-17 
15.5116 -0.00418445 5.43312e-05 -0.00418445 -5.43312e-05 5.43312e-05 3.33934e-17 
15.5116 -0.00418445 5.43312e-05 -0.00418445 -5.43312e-05 5.43312e-05 3.33934e-17 
15.5116 -0.00418445 5.43312e-05 -0.00418445 -5.43312e-05 5.43312e-05 3.33934e-17 
15.5607 -0.00415791 5.38139e-05 -0.00415791 -5.38139e-05 5.38139e-05 3.33934e-17 
15.5607 -0.00415791 5.38139e-05 -0.00415791 -5.38139e-05 5.38139e-05 3.33934e-17 
15.5607 -0.00415791 5.38139e-05 -0.00415791 -5.38139e-05 5.38139e-05 3.33934e-17 
15.6098 -0.00413163 5.33032e-05 -0.00413163 -5.33032e-05 5.33032e-05 3.38271e-17 
15.6098 -0.00413163 5.33032e-05 -0.00413163 -5.33032e-05 5.33032e-05 3.38271e-17 
15.6098 -0.00413163 5.33032e-05 -0.00413163 -5.33032e-05 5.33032e-05 3.38271e-17 
15.6589 -0.00410559 5.27989e-05 -0.00410559 -5.27989e-05 5.27989e-05 3.33934e-17 
15.6589 -0.00410559 5.27989e-05 -0.00410559 -5.27989e-05 5.27989e-05 3.33934e-17 
15.6589 -0.00410559 5.27989e-05 -0.00410559 -5.27989e-05 5.27989e-05 3.33934e-17 
15.708 -0.0040798 5.2301e-05 -0.0040798 -5.2301e-05 5.2301e-05 3.38271e-17 
15.708 -0.0040798 5.2301e-05 -0.0040798 -5.2301e-05 5.2301e-05 3.38271e-17 
15.708 -0.0040798 5.2301e-05 -0.0040798 -5.2301e-05 5.2301e-05 3.38271e-17 
15.7571 -0.00405425 5.18094e-05 -0.00405425 -5.18094e-05 5.18094e-05 3.38271e-17 
15.7571 -0.00405425 5.18094e-05 -0.00405425 -5.18094e-05 5.18094e-05 3.38271e-17 
15.7571 -0.00405425 5.18094e-05 -0.00405425 -5.18094e-05 5.18094e-05 3.38271e-17 
15.8061 -0.00402894 5.13239e-05 -0.00402894 -5.13239e-05 5.13239e-05 3.38271e-17 
15.8061 -0.00402894 5.13239e-05 -0.00402894 -5.13239e-05 5.13239e-05 3.38271e-17 
15.8061 -0.00402894 5.13239e-05 -0.00402894 -5.13239e-05 5.13239e-05 3.38271e-17 
15.8552 -0.00400387 5.08445e-05 -0.00400387 -5.08445e-05 5.08445e-05 3.38271e-17 
15.8552 -0.00400387 5.08445e-05 -0.00400387 -5.08445e-05 5.08445e-05 3.38271e-17 
15.8552 -0.00400387 5.08445e-05 -0.00400387 -5.08445e-05 5.08445e-05 3.38271e-17 
15.9043 -0.00397904 5.0371e-05 -0.00397904 -5.0371e-05 5.0371e-05 3.42608e-17 
15.9043 -0.00397904 5.0371e-05 -0.00397904 -5.0371e-05 5.0371e-05 3.42608e-17 
15.9043 -0.00397904 5.0371e-05 -0.00397904 -5.0371e-05 5.0371e-05 3.42608e-17 
15.9534 -0.00395443 4.99034e-05 -0.00395443 -4.99034e-05 4.99034e-05 3.38271e-17 
15.9534 -0.00395443 4.99034e-05 -0.00395443 -4.99034e-05 4.99034e-05 3.38271e-17 
15.9534 -0.00395443 4.99034e-05 -0.00395443 -4.99034e-05 4.99034e-05 3.38271e-17 
16.0025 -0.00393005 4.94416e-05 -0.00393005 -4.94416e-05 4.94416e-05 3.42608e-17 
16.0025 -0.00393005 4.94416e-05 -0.00393005 -4.94416e-05 4.94416e-05 3.42608e-17 
16.0025 -0.00393005 4.94416e-05 -0.00393005 -4.94416e-05 4.94416e-05 3.42608e-17 
16.0516 -0.0039059 4.89855e-05 -0.0039059 -4.89855e-05 4.89855e-05 3.42608e-17 
16.0516 -0.0039059 4.89855e-05 -0.0039059 -4.89855e-05 4.89855e-05 3.42608e-17 
16.0516 -0.0039059 4.89855e-05 -0.0039059 -4.89855e-05 4.89855e-05 3.42608e-17 
16.1007 -0.00388197 4.8535e-05 -0.00388197 -4.8535e-05 4.8535e-05 3.44776e-17 
16.1007 -0.00388197 4.8535e-05 -0.00388197 -4.8535e-05 4.8535e-05 3.44776e-17 
16.1007 -0.00388197 4.8535e-05 -0.00388197 -4.8535e-05 4.8535e-05 3.44776e-17 
16.1497 -0.00385825 4.809e-05 -0.00385825 -4.809e-05 4.809e-05 3.46945e-17 
16.1497 -0.00385825 4.809e-05 -0.00385825 -4.809e-05 4.809e-05 3.46945e-17 
16.1497 -0.00385825 4.809e-05 -0.00385825 -4.809e-05 4.809e-05 3.46945e-17 
16.1988 -0.00383476 4.76504e-05 -0.00383476 -4.76504e-05 4.76504e-05 3.49113e-17 
16.1988 -0.00383476 4.76504e-05 -0.00383476 -4.76504e-05 4.76504e-05 3.49113e-17 
16.1988 -0.00383476 4.76504e-05 -0.00383476 -4.76504e-05 4.76504e-05 3.49113e-17 
16.2479 -0.00381148 4.72162e-05 -0.00381148 -4.72162e-05 4.72162e-05 3.44776e-17 
16.2479 -0.00381148 4.72162e-05 -0.00381148 -4.72162e-05 4.72162e-05 3.44776e-17 
16.2479 -0.00381148 4.72162e-05 -0.00381148 -4.72162e-05 4.72162e-05 3.44776e-17 
16.297 -0.00378841 4.67873e-05 -0.00378841 -4.67873e-05 4.67873e-05 3.46945e-17 
16.297 -0.00378841 4.67873e-05 -0.00378841 -4.67873e-05 4.67873e-05 3.46945e-17 
16.297 -0.00378841 4.67873e-05 -0.00378841 -4.67873e-05 4.67873e-05 3.46945e-17 
16.3461 -0.00376555 4.63636e-05 -0.00376555 -4.63636e-05 4.63636e-05 3.51282e-17 
16.3461 -0.00376555 4.63636e-05 -0.00376555 -4.63636e-05 4.63636e-05 3.51282e-17 
16.3461 -0.00376555 4.63636e-05 -0.00376555 -4.63636e-05 4.63636e-05 3.51282e-17 
16.3952 -0.0037429 4.59449e-05 -0.0037429 -4.59449e-05 4.59449e-05 3.5345e-17 
16.3952 -0.0037429 4.59449e-05 -0.0037429 -4.59449e-05 4.59449e-05 3.5345e-17 
16.3952 -0.0037429 4.59449e-05 -0.0037429 -4.59449e-05 4.59449e-05 3.5345e-17 
16.4443 -0.00372045 4.55313e-05 -0.00372045 -4.55313e-05 4.55313e-05 3.5345e-17 
16.4443 -0.00372045 4.55313e-05 -0.00372045 -4.55313e-05 4.55313e-05 3.5345e-17 
16.4443 -0.00372045 4.55313e-05 -0.00372045 -4.55313e-05 4.55313e-05 3.5345e-17 
16.4934 -0.00369821 4.51227e-05 -0.00369821 -4.51227e-05 4.51227e-05 3.5345e-17 
16.4934 -0.00369821 4.51227e-05 -0.00369821 -4.51227e-05 4.51227e-05 3.5345e-17 
16.4934 -0.00369821 4.51227e-05 -0.00369821 -4.51227e-05 4.51227e-05 3.5345e-17 
16.5424 -0.00367616 4.4719e-05 -0.00367616 -4.4719e-05 4.4719e-05 3.57787e-17 
16.5424 -0.00367616 4.4719e-05 -0.00367616 -4.4719e-05 4.4719e-05 3.57787e-17 
16.5424 -0.00367616 4.4719e-05 -0.00367616 -4.4719e-05 4.4719e-05 3.57787e-17 
16.5915 -0.00365431 4.432e-05 -0.00365431 -4.432e-05 4.432e-05 3.59955e-17 
16.5915 -0.00365431 4.432e-05 -0.00365431 -4.432e-05 4.432e-05 3.59955e-17 
16.5915 -0.00365431 4.432e-05 -0.00365431 -4.432e-05 4.432e-05 3.59955e-17 
16.6406 -0.00363265 4.39258e-05 -0.00363265 -4.39258e-05 4.39258e-05 3.57787e-17 
16.6406 -0.00363265 4.39258e-05 -0.00363265 -4.39258e-05 4.39258e-05 3.57787e-17 
16.6406 -0.00363265 4.39258e-05 -0.00363265 -4.39258e-05 4.39258e-05 3.57787e-17 
16.6897 -0.00361119 4.35363e-05 -0.00361119 -4.35363e-05 4.35363e-05 3.62124e-17 
16.6897 -0.00361119 4.35363e-05 -0.00361119 -4.35363e-05 4.35363e-05 3.62124e-17 
16.6897 -0.00361119 4.35363e-05 -0.00361119 -4.35363e-05 4.35363e-05 3.62124e-17 
16.7388 -0.00358992 4.31514e-05 -0.00358992 -4.31514e-05 4.31514e-05 3.64292e-17 
16.7388 -0.00358992 4.31514e-05 -0.00358992 -4.31514e-05 4.31514e-05 3.64292e-17 
16.7388 -0.00358992 4.31514e-05 -0.00358992 -4.31514e-05 4.31514e-05 3.64292e-17 
16.7879 -0.00356883 4.2771e-05 -0.00356883 -4.2771e-05 4.2771e-05 3.6646e-17 
16.7879 -0.00356883 4.2771e-05 -0.00356883 -4.2771e-05 4.2771e-05 3.6646e-17 
16.7879 -0.00356883 4.2771e-05 -0.00356883 -4.2771e-05 4.2771e-05 3.6646e-17 
16.837 -0.00354793 4.2395e-05 -0.00354793 -4.2395e-05 4.23951e-05 3.6646e-17 
16.837 -0.00354793 4.2395e-05 -0.00354793 -4.2395e-05 4.23951e-05 3.6646e-17 
16.837 -0.00354793 4.2395e-05 -0.00354793 -4.2395e-05 4.23951e-05 3.6646e-17 
16.8861 -0.00352722 4.20235e-05 -0.00352722 -4.20235e-05 4.20235e-05 3.70797e-17 
16.8861 -0.00352722 4.20235e-05 -0.00352722 -4.20235e-05 4.20235e-05 3.70797e-17 
16.8861 -0.00352722 4.20235e-05 -0.00352722 -4.20235e-05 4.20235e-05 3.70797e-17 
16.9351 -0.00350668 4.16563e-05 -0.00350668 -4.16563e-05 4.16563e-05 3.72966e-17 
16.9351 -0.00350668 4.16563e-05 -0.00350668 -4.16563e-05 4.16563e-05 3.72966e-17 
16.9351 -0.00350668 4.16563e-05 -0.00350668 -4.16563e-05 4.16563e-05 3.72966e-17 
16.9842 -0.00348633 4.12934e-05 -0.00348633 -4.12934e-05 4.12934e-05 3.70797e-17 
16.9842 -0.00348633 4.12934e-05 -0.00348633 -4.12934e-05 4.12934e-05 3.70797e-17 
16.9842 -0.00348633 4.12934e-05 -0.00348633 -4.12934e-05 4.12934e-05 3.70797e-17 
17.0333 -0.00346615 4.09347e-05 -0.00346615 -4.09347e-05 4.09347e-05 3.75134e-17 
17.0333 -0.00346615 4.09347e-05 -0.00346615 -4.09347e-05 4.09347e-05 3.75134e-17 
17.0333 -0.00346615 4.09347e-05 -0.00346615 -4.09347e-05 4.09347e-05 3.75134e-17 
17.0824 -0.00344614 4.05802e-05 -0.00344614 -4.05802e-05 4.05802e-05 3.77302e-17 
17.0824 -0.00344614 4.05802e-05 -0.00344614 -4.05802e-05 4.05802e-05 3.77302e-17 
17.0824 -0.00344614 4.05802e-05 -0.00344614 -4.05802e-05 4.05802e-05 3.77302e-17 
17.1315 -0.00342631 4.02297e-05 -0.00342631 -4.02297e-05 4.02297e-05 3.79471e-17 
17.1315 -0.00342631 4.02297e-05 -0.00342631 -4.02297e-05 4.02297e-05 3.79471e-17 
17.1315 -0.00342631 4.02297e-05 -0.00342631 -4.02297e-05 4.02297e-05 3.79471e-17 
17.1806 -0.00340665 3.98833e-05 -0.00340665 -3.98833e-05 3.98833e-05 3.83808e-17 
17.1806 -0.00340665 3.98833e-05 -0.00340665 -3.98833e-05 3.98833e-05 3.83808e-17 
17.1806 -0.00340665 3.98833e-05 -0.00340665 -3.98833e-05 3.98833e-05 3.83808e-17 
17.2297 -0.00338716 3.95408e-05 -0.00338716 -3.95408e-05 3.95408e-05 3.85976e-17 
17.2297 -0.00338716 3.95408e-05 -0.00338716 -3.95408e-05 3.95408e-05 3.85976e-17 
17.2297 -0.00338716 3.95408e-05 -0.00338716 -3.95408e-05 3.95408e-05 3.85976e-17 
17.2788 -0.00336784 3.92023e-05 -0.00336784 -3.92023e-05 3.92023e-05 3.90313e-17 
17.2788 -0.00336784 3.92023e-05 -0.00336784 -3.92023e-05 3.92023e-05 3.90313e-17 
17.2788 -0.00336784 3.92023e-05 -0.00336784 -3.92023e-05 3.92023e-05 3.90313e-17 
17.3278 -0.00334868 3.88676e-05 -0.00334868 -3.88676e-05 3.88676e-05 3.90313e-17 
17.3278 -0.00334868 3.88676e-05 -0.00334868 -3.88676e-05 3.88676e-05 3.90313e-17 
17.3278 -0.00334868 3.88676e-05 -0.00334868 -3.88676e-05 3.88676e-05 3.90313e-17 
17.3769 -0.00332969 3.85367e-05 -0.00332969 -3.85367e-05 3.85367e-05 3.96818e-17 
17.3769 -0.00332969 3.85367e-05 -0.00332969 -3.85367e-05 3.85367e-05 3.96818e-17 
17.3769 -0.00332969 3.85367e-05 -0.00332969 -3.85367e-05 3.85367e-05 3.96818e-17 
17.426 -0.00331085 3.82096e-05 -0.00331085 -3.82096e-05 3.82096e-05 3.96818e-17 
17.426 -0.00331085 3.82096e-05 -0.00331085 -3.82096e-05 3.82096e-05 3.96818e-17 
17.426 -0.00331085 3.82096e-05 -0.00331085 -3.82096e-05 3.82096e-05 3.96818e-17 
17.4751 -0.00329218 3.78862e-05 -0.00329218 -3.78862e-05 3.78862e-05 3.98986e-17 
17.4751 -0.00329218 3.78862e-05 -0.00329218 -3.78862e-05 3.78862e-05 3.98986e-17 
17.4751 -0.00329218 3.78862e-05 -0.00329218 -3.78862e-05 3.78862e-05 3.98986e-17 
17.5242 -0.00327366 3.75664e-05 -0.00327366 -3.75664e-05 3.75664e-05 4.01155e-17 
17.5242 -0.00327366 3.75664e-05 -0.00327366 -3.75664e-05 3.75664e-05 4.01155e-17 
17.5242 -0.00327366 3.75664e-05 -0.00327366 -3.75664e-05 3.75664e-05 4.01155e-17 
17.5733 -0.0032553 3.72502e-05 -0.0032553 -3.72502e-05 3.72502e-05 4.0766e-17 
17.5733 -0.0032553 3.72502e-05 -0.0032553 -3.72502e-05 3.72502e-05 4.0766e-17 
17.5733 -0.0032553 3.72502e-05 -0.0032553 -3.72502e-05 3.72502e-05 4.0766e-17 
17.6224 -0.0032371 3.69376e-05 -0.0032371 -3.69376e-05 3.69376e-05 4.0766e-17 
17.6224 -0.0032371 3.69376e-05 -0.0032371 -3.69376e-05 3.69376e-05 4.0766e-17 
17.6224 -0.0032371 3.69376e-05 -0.0032371 -3.69376e-05 3.69376e-05 4.0766e-17 
17.6715 -0.00321904 3.66285e-05 -0.00321904 -3.66285e-05 3.66285e-05 4.14165e-17 
17.6715 -0.00321904 3.66285e-05 -0.00321904 -3.66285e-05 3.66285e-05 4.14165e-17 
17.6715 -0.00321904 3.66285e-05 -0.00321904 -3.66285e-05 3.66285e-05 4.14165e-17 
17.7205 -0.00320114 3.63228e-05 -0.00320114 -3.63228e-05 3.63228e-05 4.14165e-17 
17.7205 -0.00320114 3.63228e-05 -0.00320114 -3.63228e-05 3.63228e-05 4.14165e-17 
17.7205 -0.00320114 3.63228e-05 -0.00320114 -3.63228e-05 3.63228e-05 4.14165e-17 
17.7696 -0.00318339 3.60205e-05 -0.00318339 -3.60205e-05 3.60205e-05 4.22839e-17 
17.7696 -0.00318339 3.60205e-05 -0.00318339 -3.60205e-05 3.60205e-05 4.22839e-17 
17.7696 -0.00318339 3.60205e-05 -0.00318339 -3.60205e-05 3.60205e-05 4.22839e-17 
17.8187 -0.00316578 3.57215e-05 -0.00316578 -3.57215e-05 3.57215e-05 4.22839e-17 
17.8187 -0.00316578 3.57215e-05 -0.00316578 -3.57215e-05 3.57215e-05 4.22839e-17 
17.8187 -0.00316578 3.57215e-05 -0.00316578 -3.57215e-05 3.57215e-05 4.22839e-17 
17.8678 -0.00314832 3.54259e-05 -0.00314832 -3.54259e-05 3.54259e-05 4.31512e-17 
17.8678 -0.00314832 3.54259e-05 -0.00314832 -3.54259e-05 3.54259e-05 4.31512e-17 
17.8678 -0.00314832 3.54259e-05 -0.00314832 -3.54259e-05 3.54259e-05 4.31512e-17 
17.9169 -0.00313101 3.51335e-05 -0.00313101 -3.51335e-05 3.51335e-05 4.33681e-17 
17.9169 -0.00313101 3.51335e-05 -0.00313101 -3.51335e-05 3.51335e-05 4.33681e-17 
17.9169 -0.00313101 3.51335e-05 -0.00313101 -3.51335e-05 3.51335e-05 4.33681e-17 
17.966 -0.00311383 3.48443e-05 -0.00311383 -3.48443e-05 3.48443e-05 4.38018e-17 
17.966 -0.00311383 3.48443e-05 -0.00311383 -3.48443e-05 3.48443e-05 4.38018e-17 
17.966 -0.00311383 3.48443e-05 -0.00311383 -3.48443e-05 3.48443e-05 4.38018e-17 
18.0151 -0.0030968 3.45583e-05 -0.0030968 -3.45583e-05 3.45583e-05 4.40186e-17 
18.0151 -0.0030968 3.45583e-05 -0.0030968 -3.45583e-05 3.45583e-05 4.40186e-17 
18.0151 -0.0030968 3.45583e-05 -0.0030968 -3.45583e-05 3.45583e-05 4.40186e-17 
18.0642 -0.00307991 3.42754e-05 -0.00307991 -3.42754e-05 3.42754e-05 4.51028e-17 
18.0642 -0.00307991 3.42754e-05 -0.00307991 -3.42754e-05 3.42754e-05 4.51028e-17 
18.0642 -0.00307991 3.42754e-05 -0.00307991 -3.42754e-05 3.42754e-05 4.51028e-17 
18.1132 -0.00306316 3.39957e-05 -0.00306316 -3.39957e-05 3.39957e-05 4.53197e-17 
18.1132 -0.00306316 3.39957e-05 -0.00306316 -3.39957e-05 3.39957e-05 4.53197e-17 
18.1132 -0.00306316 3.39957e-05 -0.00306316 -3.39957e-05 3.39957e-05 4.53197e-17 
18.1623 -0.00304654 3.37189e-05 -0.00304654 -3.37189e-05 3.37189e-05 4.59702e-17 
18.1623 -0.00304654 3.37189e-05 -0.00304654 -3.37189e-05 3.37189e-05 4.59702e-17 
18.1623 -0.00304654 3.37189e-05 -0.00304654 -3.37189e-05 3.37189e-05 4.59702e-17 
18.2114 -0.00303006 3.34452e-05 -0.00303006 -3.34452e-05 3.34452e-05 4.57533e-17 
18.2114 -0.00303006 3.34452e-05 -0.00303006 -3.34452e-05 3.34452e-05 4.57533e-17 
18.2114 -0.00303006 3.34452e-05 -0.00303006 -3.34452e-05 3.34452e-05 4.57533e-17 
18.2605 -0.00301371 3.31744e-05 -0.00301371 -3.31744e-05 3.31744e-05 4.70544e-17 
18.2605 -0.00301371 3.31744e-05 -0.00301371 -3.31744e-05 3.31744e-05 4.70544e-17 
18.2605 -0.00301371 3.31744e-05 -0.00301371 -3.31744e-05 3.31744e-05 4.70544e-17 
18.3096 -0.00299749 3.29065e-05 -0.00299749 -3.29065e-05 3.29065e-05 4.72712e-17 
18.3096 -0.00299749 3.29065e-05 -0.00299749 -3.29065e-05 3.29065e-05 4.72712e-17 
18.3096 -0.00299749 3.29065e-05 -0.00299749 -3.29065e-05 3.29065e-05 4.72712e-17 
18.3587 -0.0029814 3.26415e-05 -0.0029814 -3.26415e-05 3.26415e-05 4.79217e-17 
18.3587 -0.0029814 3.26415e-05 -0.0029814 -3.26415e-05 3.26415e-05 4.79217e-17 
18.3587 -0.0029814 3.26415e-05 -0.0029814 -3.26415e-05 3.26415e-05 4.79217e-17 
18.4078 -0.00296545 3.23794e-05 -0.00296545 -3.23794e-05 3.23794e-05 4.85723e-17 
18.4078 -0.00296545 3.23794e-05 -0.00296545 -3.23794e-05 3.23794e-05 4.85723e-17 
18.4078 -0.00296545 3.23794e-05 -0.00296545 -3.23794e-05 3.23794e-05 4.85723e-17 
18.4569 -0.00294962 3.212e-05 -0.00294962 -3.212e-05 3.212e-05 4.92228e-17 
18.4569 -0.00294962 3.212e-05 -0.00294962 -3.212e-05 3.212e-05 4.92228e-17 
18.4569 -0.00294962 3.212e-05 -0.00294962 -3.212e-05 3.212e-05 4.92228e-17 
18.5059 -0.00293392 3.18634e-05 -0.00293392 -3.18634e-05 3.18634e-05 5.00901e-17 
18.5059 -0.00293392 3.18634e-05 -0.00293392 -3.18634e-05 3.18634e-05 5.00901e-17 
18.5059 -0.00293392 3.18634e-05 -0.00293392 -3.18634e-05 3.18634e-05 5.00901e-17 
18.555 -0.00291834 3.16096e-05 -0.00291834 -3.16096e-05 3.16096e-05 5.05238e-17 
18.555 -0.00291834 3.16096e-05 -0.00291834 -3.16096e-05 3.16096e-05 5.05238e-17 
18.555 -0.00291834 3.16096e-05 -0.00291834 -3.16096e-05 3.16096e-05 5.05238e-17 
18.6041 -0.00290289 3.13584e-05 -0.00290289 -3.13584e-05 3.13584e-05 5.13912e-17 
18.6041 -0.00290289 3.13584e-05 -0.00290289 -3.13584e-05 3.13584e-05 5.13912e-17 
18.6041 -0.00290289 3.13584e-05 -0.00290289 -3.13584e-05 3.13584e-05 5.13912e-17 
18.6532 -0.00288756 3.11099e-05 -0.00288756 -3.11099e-05 3.11099e-05 5.22585e-17 
18.6532 -0.00288756 3.11099e-05 -0.00288756 -3.11099e-05 3.11099e-05 5.22585e-17 
18.6532 -0.00288756 3.11099e-05 -0.00288756 -3.11099e-05 3.11099e-05 5.22585e-17 
18.7023 -0.00287235 3.0864e-05 -0.00287235 -3.0864e-05 3.0864e-05 5.26922e-17 
18.7023 -0.00287235 3.0864e-05 -0.00287235 -3.0864e-05 3.0864e-05 5.26922e-17 
18.7023 -0.00287235 3.0864e-05 -0.00287235 -3.0864e-05 3.0864e-05 5.26922e-17 
18.7514 -0.00285726 3.06206e-05 -0.00285726 -3.06206e-05 3.06206e-05 5.35596e-17 
18.7514 -0.00285726 3.06206e-05 -0.00285726 -3.06206e-05 3.06206e-05 5.35596e-17 
18.7514 -0.00285726 3.06206e-05 -0.00285726 -3.06206e-05 3.06206e-05 5.35596e-17 
18.8005 -0.00284229 3.03798e-05 -0.00284229 -3.03798e-05 3.03798e-05 5.42101e-17 
18.8005 -0.00284229 3.03798e-05 -0.00284229 -3.03798e-05 3.03798e-05 5.42101e-17 
18.8005 -0.00284229 3.03798e-05 -0.00284229 -3.03798e-05 3.03798e-05 5.42101e-17 
18.8496 -0.00282744 3.01415e-05 -0.00282744 -3.01415e-05 3.01415e-05 5.52943e-17 
18.8496 -0.00282744 3.01415e-05 -0.00282744 -3.01415e-05 3.01415e-05 5.52943e-17 
18.8496 -0.00282744 3.01415e-05 -0.00282744 -3.01415e-05 3.01415e-05 5.52943e-17 
18.8986 -0.0028127 2.99056e-05 -0.0028127 -2.99056e-05 2.99056e-05 5.5728e-17 
18.8986 -0.0028127 2.99056e-05 -0.0028127 -2.99056e-05 2.99056e-05 5.5728e-17 
18.8986 -0.0028127 2.99056e-05 -0.0028127 -2.99056e-05 2.99056e-05 5.5728e-17 
18.9477 -0.00279808 2.96722e-05 -0.00279808 -2.96722e-05 2.96722e-05 5.68122e-17 
18.9477 -0.00279808 2.96722e-05 -0.00279808 -2.96722e-05 2.96722e-05 5.68122e-17 
18.9477 -0.00279808 2.96722e-05 -0.00279808 -2.96722e-05 2.96722e-05 5.68122e-17 
18.9968 -0.00278357 2.9441e-05 -0.00278357 -2.9441e-05 2.9441e-05 5.78964e-17 
18.9968 -0.00278357 2.9441e-05 -0.00278357 -2.9441e-05 2.9441e-05 5.78964e-17 
18.9968 -0.00278357 2.9441e-05 -0.00278357 -2.9441e-05 2.9441e-05 5.78964e-17 
19.0459 -0.00276918 2.92121e-05 -0.00276918 -2.92121e-05 2.92121e-05 5.91974e-17 
19.0459 -0.00276918 2.92121e-05 -0.00276918 -2.92121e-05 2.92121e-05 5.91974e-17 
19.0459 -0.00276918 2.92121e-05 -0.00276918 -2.92121e-05 2.92121e-05 5.91974e-17 
19.095 -0.0027549 2.89857e-05 -0.0027549 -2.89857e-05 2.89857e-05 5.96311e-17 
19.095 -0.0027549 2.89857e-05 -0.0027549 -2.89857e-05 2.89857e-05 5.96311e-17 
19.095 -0.0027549 2.89857e-05 -0.0027549 -2.89857e-05 2.89857e-05 5.96311e-17 
19.1441 -0.00274072 2.8762e-05 -0.00274072 -2.8762e-05 2.8762e-05 6.13658e-17 
19.1441 -0.00274072 2.8762e-05 -0.00274072 -2.8762e-05 2.8762e-05 6.13658e-17 
19.1441 -0.00274072 2.8762e-05 -0.00274072 -2.8762e-05 2.8762e-05 6.13658e-17 
19.1932 -0.00272666 2.85409e-05 -0.00272666 -2.85409e-05 2.85409e-05 6.20164e-17 
19.1932 -0.00272666 2.85409e-05 -0.00272666 -2.85409e-05 2.85409e-05 6.20164e-17 
19.1932 -0.00272666 2.85409e-05 -0.00272666 -2.85409e-05 2.85409e-05 6.20164e-17 
19.2423 -0.0027127 2.83221e-05 -0.0027127 -2.83221e-05 2.83222e-05 6.33174e-17 
19.2423 -0.0027127 2.83221e-05 -0.0027127 -2.83221e-05 2.83222e-05 6.33174e-17 
19.2423 -0.0027127 2.83221e-05 -0.0027127 -2.83221e-05 2.83222e-05 6.33174e-17 
19.2913 -0.00269885 2.81055e-05 -0.00269885 -2.81055e-05 2.81055e-05 6.44016e-17 
19.2913 -0.00269885 2.81055e-05 -0.00269885 -2.81055e-05 2.81055e-05 6.44016e-17 
19.2913 -0.00269885 2.81055e-05 -0.00269885 -2.81055e-05 2.81055e-05 6.44016e-17 
19.3404 -0.00268511 2.7891e-05 -0.00268511 -2.7891e-05 2.7891e-05 6.63532e-17 
19.3404 -0.00268511 2.7891e-05 -0.00268511 -2.7891e-05 2.7891e-05 6.63532e-17 
19.3404 -0.00268511 2.7891e-05 -0.00268511 -2.7891e-05 2.7891e-05 6.63532e-17 
19.3895 -0.00267148 2.76786e-05 -0.00267148 -2.76786e-05 2.76786e-05 6.72205e-17 
19.3895 -0.00267148 2.76786e-05 -0.00267148 -2.76786e-05 2.76786e-05 6.72205e-17 
19.3895 -0.00267148 2.76786e-05 -0.00267148 -2.76786e-05 2.76786e-05 6.72205e-17 
19.4386 -0.00265794 2.74683e-05 -0.00265794 -2.74683e-05 2.74683e-05 6.89553e-17 
19.4386 -0.00265794 2.74683e-05 -0.00265794 -2.74683e-05 2.74683e-05 6.89553e-17 
19.4386 -0.00265794 2.74683e-05 -0.00265794 -2.74683e-05 2.74683e-05 6.89553e-17 
19.4877 -0.00264451 2.72601e-05 -0.00264451 -2.72601e-05 2.72601e-05 6.98226e-17 
19.4877 -0.00264451 2.72601e-05 -0.00264451 -2.72601e-05 2.72601e-05 6.98226e-17 
19.4877 -0.00264451 2.72601e-05 -0.00264451 -2.72601e-05 2.72601e-05 6.98226e-17 
19.5368 -0.00263118 2.7054e-05 -0.00263118 -2.7054e-05 2.7054e-05 7.22079e-17 
19.5368 -0.00263118 2.7054e-05 -0.00263118 -2.7054e-05 2.7054e-05 7.22079e-17 
19.5368 -0.00263118 2.7054e-05 -0.00263118 -2.7054e-05 2.7054e-05 7.22079e-17 
19.5859 -0.00261795 2.685e-05 -0.00261795 -2.685e-05 2.685e-05 7.32921e-17 
19.5859 -0.00261795 2.685e-05 -0.00261795 -2.685e-05 2.685e-05 7.32921e-17 
19.5859 -0.00261795 2.685e-05 -0.00261795 -2.685e-05 2.685e-05 7.32921e-17 
19.635 -0.00260482 2.6648e-05 -0.00260482 -2.6648e-05 2.6648e-05 7.56773e-17 
19.635 -0.00260482 2.6648e-05 -0.00260482 -2.6648e-05 2.6648e-05 7.56773e-17 
19.635 -0.00260482 2.6648e-05 -0.00260482 -2.6648e-05 2.6648e-05 7.56773e-17 
19.684 -0.00259179 2.6448e-05 -0.00259179 -2.6448e-05 2.6448e-05 7.69784e-17 
19.684 -0.00259179 2.6448e-05 -0.00259179 -2.6448e-05 2.6448e-05 7.69784e-17 
19.684 -0.00259179 2.6448e-05 -0.00259179 -2.6448e-05 2.6448e-05 7.69784e-17 
19.7331 -0.00257886 2.625e-05 -0.00257886 -2.625e-05 2.625e-05 7.95804e-17 
19.7331 -0.00257886 2.625e-05 -0.00257886 -2.625e-05 2.625e-05 7.95804e-17 
19.7331 -0.00257886 2.625e-05 -0.00257886 -2.625e-05 2.625e-05 7.95804e-17 
19.7822 -0.00256603 2.6054e-05 -0.00256603 -2.6054e-05 2.6054e-05 8.13152e-17 
19.7822 -0.00256603 2.6054e-05 -0.00256603 -2.6054e-05 2.6054e-05 8.13152e-17 
19.7822 -0.00256603 2.6054e-05 -0.00256603 -2.6054e-05 2.6054e-05 8.13152e-17 
19.8313 -0.00255329 2.58599e-05 -0.00255329 -2.58599e-05 2.58599e-05 8.43509e-17 
19.8313 -0.00255329 2.58599e-05 -0.00255329 -2.58599e-05 2.58599e-05 8.43509e-17 
19.8313 -0.00255329 2.58599e-05 -0.00255329 -2.58599e-05 2.58599e-05 8.43509e-17 
19.8804 -0.00254064 2.56678e-05 -0.00254064 -2.56678e-05 2.56678e-05 8.65193e-17 
19.8804 -0.00254064 2.56678e-05 -0.00254064 -2.56678e-05 2.56678e-05 8.65193e-17 
19.8804 -0.00254064 2.56678e-05 -0.00254064 -2.56678e-05 2.56678e-05 8.65193e-17 
19.9295 -0.00252809 2.54775e-05 -0.00252809 -2.54775e-05 2.54775e-05 8.97719e-17 
19.9295 -0.00252809 2.54775e-05 -0.00252809 -2.54775e-05 2.54775e-05 8.97719e-17 
19.9295 -0.00252809 2.54775e-05 -0.00252809 -2.54775e-05 2.54775e-05 8.97719e-17 
19.9786 -0.00251563 2.52892e-05 -0.00251563 -2.52892e-05 2.52892e-05 9.19403e-17 
19.9786 -0.00251563 2.52892e-05 -0.00251563 -2.52892e-05 2.52892e-05 9.19403e-17 
19.9786 -0.00251563 2.52892e-05 -0.00251563 -2.52892e-05 2.52892e-05 9.19403e-17 
20.0277 -0.00250326 2.51027e-05 -0.00250326 -2.51027e-05 2.51027e-05 9.60603e-17 
20.0277 -0.00250326 2.51027e-05 -0.00250326 -2.51027e-05 2.51027e-05 9.60603e-17 
20.0277 -0.00250326 2.51027e-05 -0.00250326 -2.51027e-05 2.51027e-05 9.60603e-17 
20.0767 -0.00249099 2.4918e-05 -0.00249099 -2.4918e-05 2.4918e-05 9.82287e-17 
20.0767 -0.00249099 2.4918e-05 -0.00249099 -2.4918e-05 2.4918e-05 9.82287e-17 
20.0767 -0.00249099 2.4918e-05 -0.00249099 -2.4918e-05 2.4918e-05 9.82287e-17 
20.1258 -0.0024788 2.47351e-05 -0.0024788 -2.47351e-05 2.47351e-05 1.02782e-16 
20.1258 -0.0024788 2.47351e-05 -0.0024788 -2.47351e-05 2.47351e-05 1.02782e-16 
20.1258 -0.0024788 2.47351e-05 -0.0024788 -2.47351e-05 2.47351e-05 1.02782e-16 
20.1749 -0.00246671 2.4554e-05 -0.00246671 -2.4554e-05 2.4554e-05 1.05601e-16 
20.1749 -0.00246671 2.4554e-05 -0.00246671 -2.4554e-05 2.4554e-05 1.05601e-16 
20.1749 -0.00246671 2.4554e-05 -0.00246671 -2.4554e-05 2.4554e-05 1.05601e-16 
20.224 -0.0024547 2.43747e-05 -0.0024547 -2.43747e-05 2.43747e-05 1.10155e-16 
20.224 -0.0024547 2.43747e-05 -0.0024547 -2.43747e-05 2.43747e-05 1.10155e-16 
20.224 -0.0024547 2.43747e-05 -0.0024547 -2.43747e-05 2.43747e-05 1.10155e-16 
20.2731 -0.00244278 2.41971e-05 -0.00244278 -2.41971e-05 2.41971e-05 1.13191e-16 
20.2731 -0.00244278 2.41971e-05 -0.00244278 -2.41971e-05 2.41971e-05 1.13191e-16 
20.2731 -0.00244278 2.41971e-05 -0.00244278 -2.41971e-05 2.41971e-05 1.13191e-16 
20.3222 -0.00243094 2.40213e-05 -0.00243094 -2.40213e-05 2.40213e-05 1.17528e-16 
20.3222 -0.00243094 2.40213e-05 -0.00243094 -2.40213e-05 2.40213e-05 1.17528e-16 
20.3222 -0.00243094 2.40213e-05 -0.00243094 -2.40213e-05 2.40213e-05 1.17528e-16 
20.3713 -0.0024192 2.38471e-05 -0.0024192 -2.38471e-05 2.38471e-05 1.20563e-16 
20.3713 -0.0024192 2.38471e-05 -0.0024192 -2.38471e-05 2.38471e-05 1.20563e-16 
20.3713 -0.0024192 2.38471e-05 -0.0024192 -2.38471e-05 2.38471e-05 1.20563e-16 
20.4204 -0.00240753 2.36746e-05 -0.00240753 -2.36746e-05 2.36746e-05 1.25117e-16 
20.4204 -0.00240753 2.36746e-05 -0.00240753 -2.36746e-05 2.36746e-05 1.25117e-16 
20.4204 -0.00240753 2.36746e-05 -0.00240753 -2.36746e-05 2.36746e-05 1.25117e-16 
20.4694 -0.00239596 2.35038e-05 -0.00239596 -2.35038e-05 2.35038e-05 1.28153e-16 
20.4694 -0.00239596 2.35038e-05 -0.00239596 -2.35038e-05 2.35038e-05 1.28153e-16 
20.4694 -0.00239596 2.35038e-05 -0.00239596 -2.35038e-05 2.35038e-05 1.28153e-16 
20.5185 -0.00238446 2.33347e-05 -0.00238446 -2.33347e-05 2.33347e-05 1.32923e-16 
20.5185 -0.00238446 2.33347e-05 -0.00238446 -2.33347e-05 2.33347e-05 1.32923e-16 
20.5185 -0.00238446 2.33347e-05 -0.00238446 -2.33347e-05 2.33347e-05 1.32923e-16 
20.5676 -0.00237305 2.31671e-05 -0.00237305 -2.31671e-05 2.31671e-05 1.35959e-16 
20.5676 -0.00237305 2.31671e-05 -0.00237305 -2.31671e-05 2.31671e-05 1.35959e-16 
20.5676 -0.00237305 2.31671e-05 -0.00237305 -2.31671e-05 2.31671e-05 1.35959e-16 
20.6167 -0.00236172 2.30012e-05 -0.00236172 -2.30012e-05 2.30012e-05 1.41597e-16 
20.6167 -0.00236172 2.30012e-05 -0.00236172 -2.30012e-05 2.30012e-05 1.41597e-16 
20.6167 -0.00236172 2.30012e-05 -0.00236172 -2.30012e-05 2.30012e-05 1.41597e-16 
20.6658 -0.00235047 2.28368e-05 -0.00235047 -2.28368e-05 2.28368e-05 1.45066e-16 
20.6658 -0.00235047 2.28368e-05 -0.00235047 -2.28368e-05 2.28368e-05 1.45066e-16 
20.6658 -0.00235047 2.28368e-05 -0.00235047 -2.28368e-05 2.28368e-05 1.45066e-16 
20.7149 -0.0023393 2.2674e-05 -0.0023393 -2.2674e-05 2.2674e-05 1.50921e-16 
20.7149 -0.0023393 2.2674e-05 -0.0023393 -2.2674e-05 2.2674e-05 1.50921e-16 
20.7149 -0.0023393 2.2674e-05 -0.0023393 -2.2674e-05 2.2674e-05 1.50921e-16 
20.764 -0.00232821 2.25128e-05 -0.00232821 -2.25128e-05 2.25128e-05 1.55258e-16 
20.764 -0.00232821 2.25128e-05 -0.00232821 -2.25128e-05 2.25128e-05 1.55258e-16 
20.764 -0.00232821 2.25128e-05 -0.00232821 -2.25128e-05 2.25128e-05 1.55258e-16 
20.8131 -0.0023172 2.23531e-05 -0.0023172 -2.23531e-05 2.23531e-05 1.62197e-16 
20.8131 -0.0023172 2.23531e-05 -0.0023172 -2.23531e-05 2.23531e-05 1.62197e-16 
20.8131 -0.0023172 2.23531e-05 -0.0023172 -2.23531e-05 2.23531e-05 1.62197e-16 
20.8621 -0.00230627 2.21948e-05 -0.00230627 -2.21948e-05 2.21948e-05 1.67401e-16 
20.8621 -0.00230627 2.21948e-05 -0.00230627 -2.21948e-05 2.21948e-05 1.67401e-16 
20.8621 -0.00230627 2.21948e-05 -0.00230627 -2.21948e-05 2.21948e-05 1.67401e-16 
20.9112 -0.00229541 2.20381e-05 -0.00229541 -2.20381e-05 2.20381e-05 1.75858e-16 
20.9112 -0.00229541 2.20381e-05 -0.00229541 -2.20381e-05 2.20381e-05 1.75858e-16 
20.9112 -0.00229541 2.20381e-05 -0.00229541 -2.20381e-05 2.20381e-05 1.75858e-16 
20.9603 -0.00228463 2.18829e-05 -0.00228463 -2.18829e-05 2.18829e-05 1.82146e-16 
20.9603 -0.00228463 2.18829e-05 -0.00228463 -2.18829e-05 2.18829e-05 1.82146e-16 
20.9603 -0.00228463 2.18829e-05 -0.00228463 -2.18829e-05 2.18829e-05 1.82146e-16 
21.0094 -0.00227393 2.17291e-05 -0.00227393 -2.17291e-05 2.17291e-05 1.91904e-16 
21.0094 -0.00227393 2.17291e-05 -0.00227393 -2.17291e-05 2.17291e-05 1.91904e-16 
21.0094 -0.00227393 2.17291e-05 -0.00227393 -2.17291e-05 2.17291e-05 1.91904e-16 
21.0585 -0.0022633 2.15767e-05 -0.0022633 -2.15767e-05 2.15767e-05 1.9971e-16 
21.0585 -0.0022633 2.15767e-05 -0.0022633 -2.15767e-05 2.15767e-05 1.9971e-16 
21.0585 -0.0022633 2.15767e-05 -0.0022633 -2.15767e-05 2.15767e-05 1.9971e-16 
21.1076 -0.00225275 2.14258e-05 -0.00225275 -2.14258e-05 2.14258e-05 2.11636e-16 
21.1076 -0.00225275 2.14258e-05 -0.00225275 -2.14258e-05 2.14258e-05 2.11636e-16 
21.1076 -0.00225275 2.14258e-05 -0.00225275 -2.14258e-05 2.14258e-05 2.11636e-16 
21.1567 -0.00224227 2.12763e-05 -0.00224227 -2.12763e-05 2.12763e-05 2.21177e-16 
21.1567 -0.00224227 2.12763e-05 -0.00224227 -2.12763e-05 2.12763e-05 2.21177e-16 
21.1567 -0.00224227 2.12763e-05 -0.00224227 -2.12763e-05 2.12763e-05 2.21177e-16 
21.2058 -0.00223186 2.11281e-05 -0.00223186 -2.11281e-05 2.11281e-05 2.35489e-16 
21.2058 -0.00223186 2.11281e-05 -0.00223186 -2.11281e-05 2.11281e-05 2.35489e-16 
21.2058 -0.00223186 2.11281e-05 -0.00223186 -2.11281e-05 2.11281e-05 2.35489e-16 
21.2548 -0.00222153 2.09814e-05 -0.00222153 -2.09814e-05 2.09814e-05 2.47198e-16 
21.2548 -0.00222153 2.09814e-05 -0.00222153 -2.09814e-05 2.09814e-05 2.47198e-16 
21.2548 -0.00222153 2.09814e-05 -0.00222153 -2.09814e-05 2.09814e-05 2.47198e-16 
21.3039 -0.00221127 2.0836e-05 -0.00221127 -2.0836e-05 2.0836e-05 2.64979e-16 
21.3039 -0.00221127 2.0836e-05 -0.00221127 -2.0836e-05 2.0836e-05 2.64979e-16 
21.3039 -0.00221127 2.0836e-05 -0.00221127 -2.0836e-05 2.0836e-05 2.64979e-16 
21.353 -0.00220108 2.06919e-05 -0.00220108 -2.06919e-05 2.06919e-05 2.79941e-16 
21.353 -0.00220108 2.06919e-05 -0.00220108 -2.06919e-05 2.06919e-05 2.79941e-16 
21.353 -0.00220108 2.06919e-05 -0.00220108 -2.06919e-05 2.06919e-05 2.79941e-16 
21.4021 -0.00219096 2.05492e-05 -0.00219096 -2.05492e-05 2.05492e-05 3.01625e-16 
21.4021 -0.00219096 2.05492e-05 -0.00219096 -2.05492e-05 2.05492e-05 3.01625e-16 
21.4021 -0.00219096 2.05492e-05 -0.00219096 -2.05492e-05 2.05492e-05 3.01625e-16 
21.4512 -0.0021809 2.04077e-05 -0.0021809 -2.04077e-05 2.04077e-05 3.21574e-16 
21.4512 -0.0021809 2.04077e-05 -0.0021809 -2.04077e-05 2.04077e-05 3.21574e-16 
21.4512 -0.0021809 2.04077e-05 -0.0021809 -2.04077e-05 2.04077e-05 3.21574e-16 
21.5003 -0.00217092 2.02676e-05 -0.00217092 -2.02676e-05 2.02676e-05 3.49764e-16 
21.5003 -0.00217092 2.02676e-05 -0.00217092 -2.02676e-05 2.02676e-05 3.49764e-16 
21.5003 -0.00217092 2.02676e-05 -0.00217092 -2.02676e-05 2.02676e-05 3.49764e-16 
21.5494 -0.00216101 2.01288e-05 -0.00216101 -2.01288e-05 2.01288e-05 3.75784e-16 
21.5494 -0.00216101 2.01288e-05 -0.00216101 -2.01288e-05 2.01288e-05 3.75784e-16 
21.5494 -0.00216101 2.01288e-05 -0.00216101 -2.01288e-05 2.01288e-05 3.75784e-16 
21.5984 -0.00215116 1.99912e-05 -0.00215116 -1.99912e-05 1.99912e-05 4.12431e-16 
21.5984 -0.00215116 1.99912e-05 -0.00215116 -1.99912e-05 1.99912e-05 4.12431e-16 
21.5984 -0.00215116 1.99912e-05 -0.00215116 -1.99912e-05 1.99912e-05 4.12431e-16 
21.6475 -0.00214138 1.98549e-05 -0.00214138 -1.98549e-05 1.98549e-05 4.47775e-16 
21.6475 -0.00214138 1.98549e-05 -0.00214138 -1.98549e-05 1.98549e-05 4.47775e-16 
21.6475 -0.00214138 1.98549e-05 -0.00214138 -1.98549e-05 1.98549e-05 4.47775e-16 
21.6966 -0.00213167 1.97198e-05 -0.00213167 -1.97198e-05 1.97198e-05 4.97649e-16 
21.6966 -0.00213167 1.97198e-05 -0.00213167 -1.97198e-05 1.97198e-05 4.97649e-16 
21.6966 -0.00213167 1.97198e-05 -0.00213167 -1.97198e-05 1.97198e-05 4.97649e-16 
21.7457 -0.00212202 1.95859e-05 -0.00212202 -1.95859e-05 1.95859e-05 5.47739e-16 
21.7457 -0.00212202 1.95859e-05 -0.00212202 -1.95859e-05 1.95859e-05 5.47739e-16 
21.7457 -0.00212202 1.95859e-05 -0.00212202 -1.95859e-05 1.95859e-05 5.47739e-16 
21.7948 -0.00211244 1.94533e-05 -0.00211244 -1.94533e-05 1.94533e-05 6.17128e-16 
21.7948 -0.00211244 1.94533e-05 -0.00211244 -1.94533e-05 1.94533e-05 6.17128e-16 
21.7948 -0.00211244 1.94533e-05 -0.00211244 -1.94533e-05 1.94533e-05 6.17128e-16 
21.8439 -0.00210293 1.93218e-05 -0.00210293 -1.93218e-05 1.93218e-05 6.90203e-16 
21.8439 -0.00210293 1.93218e-05 -0.00210293 -1.93218e-05 1.93218e-05 6.90203e-16 
21.8439 -0.00210293 1.93218e-05 -0.00210293 -1.93218e-05 1.93218e-05 6.90203e-16 
21.893 -0.00209348 1.91915e-05 -0.00209348 -1.91915e-05 1.91915e-05 7.90167e-16 
21.893 -0.00209348 1.91915e-05 -0.00209348 -1.91915e-05 1.91915e-05 7.90167e-16 
21.893 -0.00209348 1.91915e-05 -0.00209348 -1.91915e-05 1.91915e-05 7.90167e-16 
21.9421 -0.00208409 1.90624e-05 -0.00208409 -1.90624e-05 1.90624e-05 9.00105e-16 
21.9421 -0.00208409 1.90624e-05 -0.00208409 -1.90624e-05 1.90624e-05 9.00105e-16 
21.9421 -0.00208409 1.90624e-05 -0.00208409 -1.90624e-05 1.90624e-05 9.00105e-16 
21.9911 -0.00207476 1.89345e-05 -0.00207476 -1.89345e-05 1.89345e-05 1.04907e-15 
21.9911 -0.00207476 1.89345e-05 -0.00207476 -1.89345e-05 1.89345e-05 1.04907e-15 
21.9911 -0.00207476 1.89345e-05 -0.00207476 -1.89345e-05 1.89345e-05 1.04907e-15 
22.0402 -0.0020655 1.88077e-05 -0.0020655 -1.88077e-05 1.88077e-05 1.21821e-15 
22.0402 -0.0020655 1.88077e-05 -0.0020655 -1.88077e-05 1.88077e-05 1.21821e-15 
22.0402 -0.0020655 1.88077e-05 -0.0020655 -1.88077e-05 1.88077e-05 1.21821e-15 
22.0893 -0.0020563 1.8682e-05 -0.0020563 -1.8682e-05 1.8682e-05 1.44394e-15 
22.0893 -0.0020563 1.8682e-05 -0.0020563 -1.8682e-05 1.8682e-05 1.44394e-15 
22.0893 -0.0020563 1.8682e-05 -0.0020563 -1.8682e-05 1.8682e-05 1.44394e-15 
22.1384 -0.00204716 1.85575e-05 -0.00204716 -1.85575e-05 1.85575e-05 1.70545e-15 
22.1384 -0.00204716 1.85575e-05 -0.00204716 -1.85575e-05 1.85575e-05 1.70545e-15 
22.1384 -0.00204716 1.85575e-05 -0.00204716 -1.85575e-05 1.85575e-05 1.70545e-15 
22.1875 -0.00203808 1.8434e-05 -0.00203808 -1.8434e-05 1.8434e-05 2.04632e-15 
22.1875 -0.00203808 1.8434e-05 -0.00203808 -1.8434e-05 1.8434e-05 2.04632e-15 
22.1875 -0.00203808 1.8434e-05 -0.00203808 -1.8434e-05 1.8434e-05 2.04632e-15 
22.2366 -0.00202906 1.83116e-05 -0.00202906 -1.83117e-05 1.83116e-05 2.44704e-15 
22.2366 -0.00202906 1.83116e-05 -0.00202906 -1.83117e-05 1.83116e-05 2.44704e-15 
22.2366 -0.00202906 1.83116e-05 -0.00202906 -1.83117e-05 1.83116e-05 2.44704e-15 
22.2857 -0.00202011 1.81904e-05 -0.00202011 -1.81904e-05 1.81904e-05 2.96269e-15 
22.2857 -0.00202011 1.81904e-05 -0.00202011 -1.81904e-05 1.81904e-05 2.96269e-15 
22.2857 -0.00202011 1.81904e-05 -0.00202011 -1.81904e-05 1.81904e-05 2.96269e-15 
22.3348 -0.00201121 1.80702e-05 -0.00201121 -1.80702e-05 1.80702e-05 3.59283e-15 
22.3348 -0.00201121 1.80702e-05 -0.00201121 -1.80702e-05 1.80702e-05 3.59283e-15 
22.3348 -0.00201121 1.80702e-05 -0.00201121 -1.80702e-05 1.80702e-05 3.59283e-15 
22.3838 -0.00200237 1.7951e-05 -0.00200237 -1.7951e-05 1.7951e-05 4.44002e-15 
22.3838 -0.00200237 1.7951e-05 -0.00200237 -1.7951e-05 1.7951e-05 4.44002e-15 
22.3838 -0.00200237 1.7951e-05 -0.00200237 -1.7951e-05 1.7951e-05 4.44002e-15 
22.4329 -0.00199359 1.78329e-05 -0.00199359 -1.78329e-05 1.78329e-05 5.57388e-15 
22.4329 -0.00199359 1.78329e-05 -0.00199359 -1.78329e-05 1.78329e-05 5.57388e-15 
22.4329 -0.00199359 1.78329e-05 -0.00199359 -1.78329e-05 1.78329e-05 5.57388e-15 
22.482 -0.00198486 1.77159e-05 -0.00198486 -1.77159e-05 1.77159e-05 7.1566e-15 
22.482 -0.00198486 1.77159e-05 -0.00198486 -1.77159e-05 1.77159e-05 7.1566e-15 
22.482 -0.00198486 1.77159e-05 -0.00198486 -1.77159e-05 1.77159e-05 7.1566e-15 
22.5311 -0.00197619 1.75998e-05 -0.00197619 -1.75998e-05 1.75998e-05 9.22851e-15 
22.5311 -0.00197619 1.75998e-05 -0.00197619 -1.75998e-05 1.75998e-05 9.22851e-15 
22.5311 -0.00197619 1.75998e-05 -0.00197619 -1.75998e-05 1.75998e-05 9.22851e-15 
22.5802 -0.00196758 1.74848e-05 -0.00196758 -1.74848e-05 1.74848e-05 1.16946e-14 
22.5802 -0.00196758 1.74848e-05 -0.00196758 -1.74848e-05 1.74848e-05 1.16946e-14 
22.5802 -0.00196758 1.74848e-05 -0.00196758 -1.74848e-05 1.74848e-05 1.16946e-14 
22.6293 -0.00195903 1.73708e-05 -0.00195903 -1.73708e-05 1.73708e-05 1.4136e-14 
22.6293 -0.00195903 1.73708e-05 -0.00195903 -1.73708e-05 1.73708e-05 1.4136e-14 
22.6293 -0.00195903 1.73708e-05 -0.00195903 -1.73708e-05 1.73708e-05 1.4136e-14 
22.6784 -0.00195053 1.72577e-05 -0.00195053 -1.72577e-05 1.72577e-05 1.59902e-14 
22.6784 -0.00195053 1.72577e-05 -0.00195053 -1.72577e-05 1.72577e-05 1.59902e-14 
22.6784 -0.00195053 1.72577e-05 -0.00195053 -1.72577e-05 1.72577e-05 1.59902e-14 
22.7275 -0.00194209 1.71457e-05 -0.00194209 -1.71457e-05 1.71457e-05 1.6785e-14 
22.7275 -0.00194209 1.71457e-05 -0.00194209 -1.71457e-05 1.71457e-05 1.6785e-14 
22.7275 -0.00194209 1.71457e-05 -0.00194209 -1.71457e-05 1.71457e-05 1.6785e-14 
22.7765 -0.0019337 1.70346e-05 -0.0019337 -1.70346e-05 1.70346e-05 1.64011e-14 
22.7765 -0.0019337 1.70346e-05 -0.0019337 -1.70346e-05 1.70346e-05 1.64011e-14 
22.7765 -0.0019337 1.70346e-05 -0.0019337 -1.70346e-05 1.70346e-05 1.64011e-14 
22.8256 -0.00192537 1.69244e-05 -0.00192537 -1.69244e-05 1.69244e-05 1.50674e-14 
22.8256 -0.00192537 1.69244e-05 -0.00192537 -1.69244e-05 1.69244e-05 1.50674e-14 
22.8256 -0.00192537 1.69244e-05 -0.00192537 -1.69244e-05 1.69244e-05 1.50674e-14 
22.8747 -0.00191709 1.68153e-05 -0.00191709 -1.68153e-05 1.68153e-05 1.31908e-14 
22.8747 -0.00191709 1.68153e-05 -0.00191709 -1.68153e-05 1.68153e-05 1.31908e-14 
22.8747 -0.00191709 1.68153e-05 -0.00191709 -1.68153e-05 1.68153e-05 1.31908e-14 
22.9238 -0.00190886 1.6707e-05 -0.00190886 -1.6707e-05 1.6707e-05 1.11653e-14 
22.9238 -0.00190886 1.6707e-05 -0.00190886 -1.6707e-05 1.6707e-05 1.11653e-14 
22.9238 -0.00190886 1.6707e-05 -0.00190886 -1.6707e-05 1.6707e-05 1.11653e-14 
22.9729 -0.00190068 1.65997e-05 -0.00190068 -1.65997e-05 1.65997e-05 9.26743e-15 
22.9729 -0.00190068 1.65997e-05 -0.00190068 -1.65997e-05 1.65997e-05 9.26743e-15 
22.9729 -0.00190068 1.65997e-05 -0.00190068 -1.65997e-05 1.65997e-05 9.26743e-15 
23.022 -0.00189256 1.64933e-05 -0.00189256 -1.64933e-05 1.64933e-05 7.64276e-15 
23.022 -0.00189256 1.64933e-05 -0.00189256 -1.64933e-05 1.64933e-05 7.64276e-15 
23.022 -0.00189256 1.64933e-05 -0.00189256 -1.64933e-05 1.64933e-05 7.64276e-15 
23.0711 -0.00188449 1.63878e-05 -0.00188449 -1.63878e-05 1.63878e-05 6.33066e-15 
23.0711 -0.00188449 1.63878e-05 -0.00188449 -1.63878e-05 1.63878e-05 6.33066e-15 
23.0711 -0.00188449 1.63878e-05 -0.00188449 -1.63878e-05 1.63878e-05 6.33066e-15 
23.1202 -0.00187648 1.62832e-05 -0.00187648 -1.62832e-05 1.62832e-05 5.3076e-15 
23.1202 -0.00187648 1.62832e-05 -0.00187648 -1.62832e-05 1.62832e-05 5.3076e-15 
23.1202 -0.00187648 1.62832e-05 -0.00187648 -1.62832e-05 1.62832e-05 5.3076e-15 
23.1692 -0.00186851 1.61795e-05 -0.00186851 -1.61795e-05 1.61795e-05 4.52264e-15 
23.1692 -0.00186851 1.61795e-05 -0.00186851 -1.61795e-05 1.61795e-05 4.52264e-15 
23.1692 -0.00186851 1.61795e-05 -0.00186851 -1.61795e-05 1.61795e-05 4.52264e-15 
23.2183 -0.00186059 1.60767e-05 -0.00186059 -1.60767e-05 1.60767e-05 3.92037e-15 
23.2183 -0.00186059 1.60767e-05 -0.00186059 -1.60767e-05 1.60767e-05 3.92037e-15 
23.2183 -0.00186059 1.60767e-05 -0.00186059 -1.60767e-05 1.60767e-05 3.92037e-15 
23.2674 -0.00185273 1.59748e-05 -0.00185273 -1.59748e-05 1.59748e-05 3.45383e-15 
23.2674 -0.00185273 1.59748e-05 -0.00185273 -1.59748e-05 1.59748e-05 3.45383e-15 
23.2674 -0.00185273 1.59748e-05 -0.00185273 -1.59748e-05 1.59748e-05 3.45383e-15 
23.3165 -0.00184491 1.58737e-05 -0.00184491 -1.58737e-05 1.58737e-05 3.08683e-15 
23.3165 -0.00184491 1.58737e-05 -0.00184491 -1.58737e-05 1.58737e-05 3.08683e-15 
23.3165 -0.00184491 1.58737e-05 -0.00184491 -1.58737e-05 1.58737e-05 3.08683e-15 
23.3656 -0.00183714 1.57734e-05 -0.00183714 -1.57734e-05 1.57734e-05 2.79334e-15 
23.3656 -0.00183714 1.57734e-05 -0.00183714 -1.57734e-05 1.57734e-05 2.79334e-15 
23.3656 -0.00183714 1.57734e-05 -0.00183714 -1.57734e-05 1.57734e-05 2.79334e-15 
23.4147 -0.00182943 1.5674e-05 -0.00182943 -1.5674e-05 1.5674e-05 2.55557e-15 
23.4147 -0.00182943 1.5674e-05 -0.00182943 -1.5674e-05 1.5674e-05 2.55557e-15 
23.4147 -0.00182943 1.5674e-05 -0.00182943 -1.5674e-05 1.5674e-05 2.55557e-15 
23.4638 -0.00182176 1.55755e-05 -0.00182176 -1.55755e-05 1.55755e-05 2.36128e-15 
23.4638 -0.00182176 1.55755e-05 -0.00182176 -1.55755e-05 1.55755e-05 2.36128e-15 
23.4638 -0.00182176 1.55755e-05 -0.00182176 -1.55755e-05 1.55755e-05 2.36128e-15 
23.5129 -0.00181414 1.54777e-05 -0.00181414 -1.54777e-05 1.54777e-05 2.20082e-15 
23.5129 -0.00181414 1.54777e-05 -0.00181414 -1.54777e-05 1.54777e-05 2.20082e-15 
23.5129 -0.00181414 1.54777e-05 -0.00181414 -1.54777e-05 1.54777e-05 2.20082e-15 
23.5619 -0.00180656 1.53808e-05 -0.00180656 -1.53808e-05 1.53808e-05 2.06757e-15 
23.5619 -0.00180656 1.53808e-05 -0.00180656 -1.53808e-05 1.53808e-05 2.06757e-15 
23.5619 -0.00180656 1.53808e-05 -0.00180656 -1.53808e-05 1.53808e-05 2.06757e-15 
23.611 -0.00179904 1.52847e-05 -0.00179904 -1.52847e-05 1.52847e-05 1.95612e-15 
23.611 -0.00179904 1.52847e-05 -0.00179904 -1.52847e-05 1.52847e-05 1.95612e-15 
23.611 -0.00179904 1.52847e-05 -0.00179904 -1.52847e-05 1.52847e-05 1.95612e-15 
23.6601 -0.00179156 1.51894e-05 -0.00179156 -1.51894e-05 1.51894e-05 1.86266e-15 
23.6601 -0.00179156 1.51894e-05 -0.00179156 -1.51894e-05 1.51894e-05 1.86266e-15 
23.6601 -0.00179156 1.51894e-05 -0.00179156 -1.51894e-05 1.51894e-05 1.86266e-15 
23.7092 -0.00178412 1.50949e-05 -0.00178412 -1.50949e-05 1.50949e-05 1.78449e-15 
23.7092 -0.00178412 1.50949e-05 -0.00178412 -1.50949e-05 1.50949e-05 1.78449e-15 
23.7092 -0.00178412 1.50949e-05 -0.00178412 -1.50949e-05 1.50949e-05 1.78449e-15 
23.7583 -0.00177674 1.50011e-05 -0.00177674 -1.50011e-05 1.50011e-05 1.7216e-15 
23.7583 -0.00177674 1.50011e-05 -0.00177674 -1.50011e-05 1.50011e-05 1.7216e-15 
23.7583 -0.00177674 1.50011e-05 -0.00177674 -1.50011e-05 1.50011e-05 1.7216e-15 
23.8074 -0.0017694 1.49082e-05 -0.0017694 -1.49082e-05 1.49082e-05 1.67238e-15 
23.8074 -0.0017694 1.49082e-05 -0.0017694 -1.49082e-05 1.49082e-05 1.67238e-15 
23.8074 -0.0017694 1.49082e-05 -0.0017694 -1.49082e-05 1.49082e-05 1.67238e-15 
23.8565 -0.0017621 1.4816e-05 -0.0017621 -1.4816e-05 1.4816e-05 1.63541e-15 
23.8565 -0.0017621 1.4816e-05 -0.0017621 -1.4816e-05 1.4816e-05 1.63541e-15 
23.8565 -0.0017621 1.4816e-05 -0.0017621 -1.4816e-05 1.4816e-05 1.63541e-15 
23.9056 -0.00175485 1.47246e-05 -0.00175485 -1.47246e-05 1.47246e-05 1.61611e-15 
23.9056 -0.00175485 1.47246e-05 -0.00175485 -1.47246e-05 1.47246e-05 1.61611e-15 
23.9056 -0.00175485 1.47246e-05 -0.00175485 -1.47246e-05 1.47246e-05 1.61611e-15 
23.9546 -0.00174765 1.46339e-05 -0.00174765 -1.46339e-05 1.46339e-05 1.62565e-15 
23.9546 -0.00174765 1.46339e-05 -0.00174765 -1.46339e-05 1.46339e-05 1.62565e-15 
23.9546 -0.00174765 1.46339e-05 -0.00174765 -1.46339e-05 1.46339e-05 1.62565e-15 
24.0037 -0.00174049 1.45439e-05 -0.00174049 -1.45439e-05 1.45439e-05 1.66609e-15 
24.0037 -0.00174049 1.45439e-05 -0.00174049 -1.45439e-05 1.45439e-05 1.66609e-15 
24.0037 -0.00174049 1.45439e-05 -0.00174049 -1.45439e-05 1.45439e-05 1.66609e-15 
24.0528 -0.00173337 1.44547e-05 -0.00173337 -1.44547e-05 1.44547e-05 1.72995e-15 
24.0528 -0.00173337 1.44547e-05 -0.00173337 -1.44547e-05 1.44547e-05 1.72995e-15 
24.0528 -0.00173337 1.44547e-05 -0.00173337 -1.44547e-05 1.44547e-05 1.72995e-15 
24.1019 -0.0017263 1.43663e-05 -0.0017263 -1.43663e-05 1.43663e-05 1.81083e-15 
24.1019 -0.0017263 1.43663e-05 -0.0017263 -1.43663e-05 1.43663e-05 1.81083e-15 
24.1019 -0.0017263 1.43663e-05 -0.0017263 -1.43663e-05 1.43663e-05 1.81083e-15 
24.151 -0.00171927 1.42785e-05 -0.00171927 -1.42785e-05 1.42785e-05 1.90657e-15 
24.151 -0.00171927 1.42785e-05 -0.00171927 -1.42785e-05 1.42785e-05 1.90657e-15 
24.151 -0.00171927 1.42785e-05 -0.00171927 -1.42785e-05 1.42785e-05 1.90657e-15 
24.2001 -0.00171228 1.41915e-05 -0.00171228 -1.41915e-05 1.41915e-05 2.01889e-15 
24.2001 -0.00171228 1.41915e-05 -0.00171228 -1.41915e-05 1.41915e-05 2.01889e-15 
24.2001 -0.00171228 1.41915e-05 -0.00171228 -1.41915e-05 1.41915e-05 2.01889e-15 
24.2492 -0.00170534 1.41051e-05 -0.00170534 -1.41051e-05 1.41051e-05 2.15214e-15 
24.2492 -0.00170534 1.41051e-05 -0.00170534 -1.41051e-05 1.41051e-05 2.15214e-15 
24.2492 -0.00170534 1.41051e-05 -0.00170534 -1.41051e-05 1.41051e-05 2.15214e-15 
24.2983 -0.00169843 1.40195e-05 -0.00169843 -1.40195e-05 1.40195e-05 2.3113e-15 
24.2983 -0.00169843 1.40195e-05 -0.00169843 -1.40195e-05 1.40195e-05 2.3113e-15 
24.2983 -0.00169843 1.40195e-05 -0.00169843 -1.40195e-05 1.40195e-05 2.3113e-15 
24.3473 -0.00169157 1.39346e-05 -0.00169157 -1.39346e-05 1.39346e-05 2.50288e-15 
24.3473 -0.00169157 1.39346e-05 -0.00169157 -1.39346e-05 1.39346e-05 2.50288e-15 
24.3473 -0.00169157 1.39346e-05 -0.00169157 -1.39346e-05 1.39346e-05 2.50288e-15 
24.3964 -0.00168475 1.38503e-05 -0.00168475 -1.38503e-05 1.38503e-05 2.73425e-15 
24.3964 -0.00168475 1.38503e-05 -0.00168475 -1.38503e-05 1.38503e-05 2.73425e-15 
24.3964 -0.00168475 1.38503e-05 -0.00168475 -1.38503e-05 1.38503e-05 2.73425e-15 
24.4455 -0.00167798 1.37667e-05 -0.00167798 -1.37667e-05 1.37667e-05 3.01387e-15 
24.4455 -0.00167798 1.37667e-05 -0.00167798 -1.37667e-05 1.37667e-05 3.01387e-15 
24.4455 -0.00167798 1.37667e-05 -0.00167798 -1.37667e-05 1.37667e-05 3.01387e-15 
24.4946 -0.00167124 1.36838e-05 -0.00167124 -1.36838e-05 1.36838e-05 3.35268e-15 
24.4946 -0.00167124 1.36838e-05 -0.00167124 -1.36838e-05 1.36838e-05 3.35268e-15 
24.4946 -0.00167124 1.36838e-05 -0.00167124 -1.36838e-05 1.36838e-05 3.35268e-15 
24.5437 -0.00166454 1.36016e-05 -0.00166454 -1.36016e-05 1.36016e-05 3.76229e-15 
24.5437 -0.00166454 1.36016e-05 -0.00166454 -1.36016e-05 1.36016e-05 3.76229e-15 
24.5437 -0.00166454 1.36016e-05 -0.00166454 -1.36016e-05 1.36016e-05 3.76229e-15 
24.5928 -0.00165789 1.352e-05 -0.00165789 -1.352e-05 1.352e-05 4.25766e-15 
24.5928 -0.00165789 1.352e-05 -0.00165789 -1.352e-05 1.352e-05 4.25766e-15 
24.5928 -0.00165789 1.352e-05 -0.00165789 -1.352e-05 1.352e-05 4.25766e-15 
24.6419 -0.00165127 1.34391e-05 -0.00165127 -1.34391e-05 1.34391e-05 4.85365e-15 
24.6419 -0.00165127 1.34391e-05 -0.00165127 -1.34391e-05 1.34391e-05 4.85365e-15 
24.6419 -0.00165127 1.34391e-05 -0.00165127 -1.34391e-05 1.34391e-05 4.85365e-15 
24.691 -0.00164469 1.33588e-05 -0.00164469 -1.33588e-05 1.33588e-05 5.56727e-15 
24.691 -0.00164469 1.33588e-05 -0.00164469 -1.33588e-05 1.33588e-05 5.56727e-15 
24.691 -0.00164469 1.33588e-05 -0.00164469 -1.33588e-05 1.33588e-05 5.56727e-15 
24.74 -0.00163816 1.32792e-05 -0.00163816 -1.32792e-05 1.32792e-05 6.41587e-15 
24.74 -0.00163816 1.32792e-05 -0.00163816 -1.32792e-05 1.32792e-05 6.41587e-15 
24.74 -0.00163816 1.32792e-05 -0.00163816 -1.32792e-05 1.32792e-05 6.41587e-15 
24.7891 -0.00163166 1.32001e-05 -0.00163166 -1.32001e-05 1.32001e-05 7.41811e-15 
24.7891 -0.00163166 1.32001e-05 -0.00163166 -1.32001e-05 1.32001e-05 7.41811e-15 
24.7891 -0.00163166 1.32001e-05 -0.00163166 -1.32001e-05 1.32001e-05 7.41811e-15 
24.8382 -0.0016252 1.31218e-05 -0.0016252 -1.31218e-05 1.31218e-05 8.59751e-15 
24.8382 -0.0016252 1.31218e-05 -0.0016252 -1.31218e-05 1.31218e-05 8.59751e-15 
24.8382 -0.0016252 1.31218e-05 -0.0016252 -1.31218e-05 1.31218e-05 8.59751e-15 
24.8873 -0.00161878 1.3044e-05 -0.00161878 -1.3044e-05 1.3044e-05 9.99147e-15 
24.8873 -0.00161878 1.3044e-05 -0.00161878 -1.3044e-05 1.3044e-05 9.99147e-15 
24.8873 -0.00161878 1.3044e-05 -0.00161878 -1.3044e-05 1.3044e-05 9.99147e-15 
24.9364 -0.00161239 1.29668e-05 -0.00161239 -1.29668e-05 1.29668e-05 1.167e-14 
24.9364 -0.00161239 1.29668e-05 -0.00161239 -1.29668e-05 1.29668e-05 1.167e-14 
24.9364 -0.00161239 1.29668e-05 -0.00161239 -1.29668e-05 1.29668e-05 1.167e-14 
24.9855 -0.00160605 1.28903e-05 -0.00160605 -1.28903e-05 1.28903e-05 1.37525e-14 
24.9855 -0.00160605 1.28903e-05 -0.00160605 -1.28903e-05 1.28903e-05 1.37525e-14 
24.9855 -0.00160605 1.28903e-05 -0.00160605 -1.28903e-05 1.28903e-05 1.37525e-14 
25.0346 -0.00159974 1.28143e-05 -0.00159974 -1.28143e-05 1.28143e-05 1.63562e-14 
25.0346 -0.00159974 1.28143e-05 -0.00159974 -1.28143e-05 1.28143e-05 1.63562e-14 
25.0346 -0.00159974 1.28143e-05 -0.00159974 -1.28143e-05 1.28143e-05 1.63562e-14 
25.0837 -0.00159347 1.2739e-05 -0.00159347 -1.2739e-05 1.2739e-05 1.91835e-14 
25.0837 -0.00159347 1.2739e-05 -0.00159347 -1.2739e-05 1.2739e-05 1.91835e-14 
25.0837 -0.00159347 1.2739e-05 -0.00159347 -1.2739e-05 1.2739e-05 1.91835e-14 
25.1327 -0.00158723 -1.26642e-05 -0.00158723 -1.26642e-05 -0 -0 
25.1327 -0.00158723 -1.26642e-05 -0.00158723 -1.26642e-05 -0 -0 
25.1327 -0.00158723 -1.26642e-05 -0.00158723 -1.26642e-05 -0 -0 
-25.0837 -0.00159347 -1.2739e-05 -0.00159347 1.2739e-05 1.2739e-05 1.91835e-14 
-25.0837 -0.00159347 -1.2739e-05 -0.00159347 1.2739e-05 1.2739e-05 1.91835e-14 
-25.0837 -0.00159347 -1.2739e-05 -0.00159347 1.2739e-05 1.2739e-05 1.91835e-14 
-25.0346 -0.00159974 -1.28143e-05 -0.00159974 1.28143e-05 1.28143e-05 1.63562e-14 
-25.0346 -0.00159974 -1.28143e-05 -0.00159974 1.28143e-05 1.28143e-05 1.63562e-14 
-25.0346 -0.00159974 -1.28143e-05 -0.00159974 1.28143e-05 1.28143e-05 1.63562e-14 
-24.9855 -0.00160605 -1.28903e-05 -0.00160605 1.28903e-05 1.28903e-05 1.37525e-14 
-24.9855 -0.00160605 -1.28903e-05 -0.00160605 1.28903e-05 1.28903e-05 1.37525e-14 
-24.9855 -0.00160605 -1.28903e-05 -0.00160605 1.28903e-05 1.28903e-05 1.37525e-14 
-24.9364 -0.00161239 -1.29668e-05 -0.00161239 1.29668e-05 1.29668e-05 1.167e-14 
-24.9364 -0.00161239 -1.29668e-05 -0.00161239 1.29668e-05 1.29668e-05 1.167e-14 
-24.9364 -0.00161239 -1.29668e-05 -0.00161239 1.29668e-05 1.29668e-05 1.167e-14 
-24.8873 -0.00161878 -1.3044e-05 -0.00161878 1.3044e-05 1.3044e-05 9.99147e-15 
-24.8873 -0.00161878 -1.3044e-05 -0.00161878 1.3044e-05 1.3044e-05 9.99147e-15 
-24.8873 -0.00161878 -1.3044e-05 -0.00161878 1.3044e-05 1.3044e-05 9.99147e-15 
-24.8382 -0.0016252 -1.31218e-05 -0.0016252 1.31218e-05 1.31218e-05 8.59751e-15 
-24.8382 -0.0016252 -1.31218e-05 -0.0016252 1.31218e-05 1.31218e-05 8.59751e-15 
-24.8382 -0.0016252 -1.31218e-05 -0.0016252 1.31218e-05 1.31218e-05 8.59751e-15 
-24.7891 -0.00163166 -1.32001e-05 -0.00163166 1.32001e-05 1.32001e-05 7.41811e-15 
-24.7891 -0.00163166 -1.32001e-05 -0.00163166 1.32001e-05 1.32001e-05 7.41811e-15 
-24.7891 -0.00163166 -1.32001e-05 -0.00163166 1.32001e-05 1.32001e-05 7.41811e-15 
-24.74 -0.00163816 -1.32792e-05 -0.00163816 1.32792e-05 1.32792e-05 6.41587e-15 
-24.74 -0.00163816 -1.32792e-05 -0.00163816 1.32792e-05 1.32792e-05 6.41587e-15 
-24.74 -0.00163816 -1.32792e-05 -0.00163816 1.32792e-05 1.32792e-05 6.41587e-15 
-24.691 -0.00164469 -1.33588e-05 -0.00164469 1.33588e-05 1.33588e-05 5.56727e-15 
-24.691 -0.00164469 -1.33588e-05 -0.00164469 1.33588e-05 1.33588e-05 5.56727e-15 
-24.691 -0.00164469 -1.33588e-05 -0.00164469 1.33588e-05 1.33588e-05 5.56727e-15 
-24.6419 -0.00165127 -1.34391e-05 -0.00165127 1.34391e-05 1.34391e-05 4.85365e-15 
-24.6419 -0.00165127 -1.34391e-05 -0.00165127 1.34391e-05 1.34391e-05 4.85365e-15 
-24.6419 -0.00165127 -1.34391e-05 -0.00165127 1.34391e-05 1.34391e-05 4.85365e-15 
-24.5928 -0.00165789 -1.352e-05 -0.00165789 1.352e-05 1.352e-05 4.25766e-15 
-24.5928 -0.00165789 -1.352e-05 -0.00165789 1.352e-05 1.352e-05 4.25766e-15 
-24.5928 -0.00165789 -1.352e-05 -0.00165789 1.352e-05 1.352e-05 4.25766e-15 
-24.5437 -0.00166454 -1.36016e-05 -0.00166454 1.36016e-05 1.36016e-05 3.76229e-15 
-24.5437 -0.00166454 -1.36016e-05 -0.00166454 1.36016e-05 1.36016e-05 3.76229e-15 
-24.5437 -0.00166454 -1.36016e-05 -0.00166454 1.36016e-05 1.36016e-05 3.76229e-15 
-24.4946 -0.00167124 -1.36838e-05 -0.00167124 1.36838e-05 1.36838e-05 3.35268e-15 
-24.4946 -0.00167124 -1.36838e-05 -0.00167124 1.36838e-05 1.36838e-05 3.35268e-15 
-24.4946 -0.00167124 -1.36838e-05 -0.00167124 1.36838e-05 1.36838e-05 3.35268e-15 
-24.4455 -0.00167798 -1.37667e-05 -0.00167798 1.37667e-05 1.37667e-05 3.01387e-15 
-24.4455 -0.00167798 -1.37667e-05 -0.00167798 1.37667e-05 1.37667e-05 3.01387e-15 
-24.4455 -0.00167798 -1.37667e-05 -0.00167798 1.37667e-05 1.37667e-05 3.01387e-15 
-24.3964 -0.00168475 -1.38503e-05 -0.00168475 1.38503e-05 1.38503e-05 2.73425e-15 
-24.3964 -0.00168475 -1.38503e-05 -0.00168475 1.38503e-05 1.38503e-05 2.73425e-15 
-24.3964 -0.00168475 -1.38503e-05 -0.00168475 1.38503e-05 1.38503e-05 2.73425e-15 
-24.3473 -0.00169157 -1.39346e-05 -0.00169157 1.39346e-05 1.39346e-05 2.50288e-15 
-24.3473 -0.00169157 -1.39346e-05 -0.00169157 1.39346e-05 1.39346e-05 2.50288e-15 
-24.3473 -0.00169157 -1.39346e-05 -0.00169157 1.39346e-05 1.39346e-05 2.50288e-15 
-24.2983 -0.00169843 -1.40195e-05 -0.00169843 1.40195e-05 1.40195e-05 2.3113e-15 
-24.2983 -0.00169843 -1.40195e-05 -0.00169843 1.40195e-05 1.40195e-05 2.3113e-15 
-24.2983 -0.00169843 -1.40195e-05 -0.00169843 1.40195e-05 1.40195e-05 2.3113e-15 
-24.2492 -0.00170534 -1.41051e-05 -0.00170534 1.41051e-05 1.41051e-05 2.15214e-15 
-24.2492 -0.00170534 -1.41051e-05 -0.00170534 1.41051e-05 1.41051e-05 2.15214e-15 
-24.2492 -0.00170534 -1.41051e-05 -0.00170534 1.41051e-05 1.41051e-05 2.15214e-15 
-24.2001 -0.00171228 -1.41915e-05 -0.00171228 1.41915e-05 1.41915e-05 2.01889e-15 
-24.2001 -0.00171228 -1.41915e-05 -0.00171228 1.41915e-05 1.41915e-05 2.01889e-15 
-24.2001 -0.00171228 -1.41915e-05 -0.00171228 1.41915e-05 1.41915e-05 2.01889e-15 
-24.151 -0.00171927 -1.42785e-05 -0.00171927 1.42785e-05 1.42785e-05 1.90657e-15 
-24.151 -0.00171927 -1.42785e-05 -0.00171927 1.42785e-05 1.42785e-05 1.90657e-15 
-24.151 -0.00171927 -1.42785e-05 -0.00171927 1.42785e-05 1.42785e-05 1.90657e-15 
-24.1019 -0.0017263 -1.43663e-05 -0.0017263 1.43663e-05 1.43663e-05 1.81083e-15 
-24.1019 -0.0017263 -1.43663e-05 -0.0017263 1.43663e-05 1.43663e-05 1.81083e-15 
-24.1019 -0.0017263 -1.43663e-05 -0.0017263 1.43663e-05 1.43663e-05 1.81083e-15 
-24.0528 -0.00173337 -1.44547e-05 -0.00173337 1.44547e-05 1.44547e-05 1.72995e-15 
-24.0528 -0.00173337 -1.44547e-05 -0.00173337 1.44547e-05 1.44547e-05 1.72995e-15 
-24.0528 -0.00173337 -1.44547e-05 -0.00173337 1.44547e-05 1.44547e-05 1.72995e-15 
-24.0037 -0.00174049 -1.45439e-05 -0.00174049 1.45439e-05 1.45439e-05 1.66609e-15 
-24.0037 -0.00174049 -1.45439e-05 -0.00174049 1.45439e-05 1.45439e-05 1.66609e-15 
-24.0037 -0.00174049 -1.45439e-05 -0.00174049 1.45439e-05 1.45439e-05 1.66609e-15 
-23.9546 -0.00174765 -1.46339e-05 -0.00174765 1.46339e-05 1.46339e-05 1.62565e-15 
-23.9546 -0.00174765 -1.46339e-05 -0.00174765 1.46339e-05 1.46339e-05 1.62565e-15 
-23.9546 -0.00174765 -1.46339e-05 -0.00174765 1.46339e-05 1.46339e-05 1.62565e-15 
-23.9056 -0.00175485 -1.47246e-05 -0.00175485 1.47246e-05 1.47246e-05 1.61611e-15 
-23.9056 -0.00175485 -1.47246e-05 -0.00175485 1.47246e-05 1.47246e-05 1.61611e-15 
-23.9056 -0.00175485 -1.47246e-05 -0.00175485 1.47246e-05 1.47246e-05 1.61611e-15 
-23.8565 -0.0017621 -1.4816e-05 -0.0017621 1.4816e-05 1.4816e-05 1.63541e-15 
-23.8565 -0.0017621 -1.4816e-05 -0.0017621 1.4816e-05 1.4816e-05 1.63541e-15 
-23.8565 -0.0017621 -1.4816e-05 -0.0017621 1.4816e-05 1.4816e-05 1.63541e-15 
-23.8074 -0.0017694 -1.49082e-05 -0.0017694 1.49082e-05 1.49082e-05 1.67238e-15 
-23.8074 -0.0017694 -1.49082e-05 -0.0017694 1.49082e-05 1.49082e-05 1.67238e-15 
-23.8074 -0.0017694 -1.49082e-05 -0.0017694 1.49082e-05 1.49082e-05 1.67238e-15 
-23.7583 -0.00177674 -1.50011e-05 -0.00177674 1.50011e-05 1.50011e-05 1.7216e-15 
-23.7583 -0.00177674 -1.50011e-05 -0.00177674 1.50011e-05 1.50011e-05 1.7216e-15 
-23.7583 -0.00177674 -1.50011e-05 -0.00177674 1.50011e-05 1.50011e-05 1.7216e-15 
-23.7092 -0.00178412 -1.50949e-05 -0.00178412 1.50949e-05 1.50949e-05 1.78449e-15 
-23.7092 -0.00178412 -1.50949e-05 -0.00178412 1.50949e-05 1.50949e-05 1.78449e-15 
-23.7092 -0.00178412 -1.50949e-05 -0.00178412 1.50949e-05 1.50949e-05 1.78449e-15 
-23.6601 -0.00179156 -1.51894e-05 -0.00179156 1.51894e-05 1.51894e-05 1.86266e-15 
-23.6601 -0.00179156 -1.51894e-05 -0.00179156 1.51894e-05 1.51894e-05 1.86266e-15 
-23.6601 -0.00179156 -1.51894e-05 -0.00179156 1.51894e-05 1.51894e-05 1.86266e-15 
-23.611 -0.00179904 -1.52847e-05 -0.00179904 1.52847e-05 1.52847e-05 1.95612e-15 
-23.611 -0.00179904 -1.52847e-05 -0.00179904 1.52847e-05 1.52847e-05 1.95612e-15 
-23.611 -0.00179904 -1.52847e-05 -0.00179904 1.52847e-05 1.52847e-05 1.95612e-15 
-23.5619 -0.00180656 -1.53808e-05 -0.00180656 1.53808e-05 1.53808e-05 2.06757e-15 
-23.5619 -0.00180656 -1.53808e-05 -0.00180656 1.53808e-05 1.53808e-05 2.06757e-15 
-23.5619 -0.00180656 -1.53808e-05 -0.00180656 1.53808e-05 1.53808e-05 2.06757e-15 
-23.5129 -0.00181414 -1.54777e-05 -0.00181414 1.54777e-05 1.54777e-05 2.20082e-15 
-23.5129 -0.00181414 -1.54777e-05 -0.00181414 1.54777e-05 1.54777e-05 2.20082e-15 
-23.5129 -0.00181414 -1.54777e-05 -0.00181414 1.54777e-05 1.54777e-05 2.20082e-15 
-23.4638 -0.00182176 -1.55755e-05 -0.00182176 1.55755e-05 1.55755e-05 2.36128e-15 
-23.4638 -0.00182176 -1.55755e-05 -0.00182176 1.55755e-05 1.55755e-05 2.36128e-15 
-23.4638 -0.00182176 -1.55755e-05 -0.00182176 1.55755e-05 1.55755e-05 2.36128e-15 
-23.4147 -0.00182943 -1.5674e-05 -0.00182943 1.5674e-05 1.5674e-05 2.55557e-15 
-23.4147 -0.00182943 -1.5674e-05 -0.00182943 1.5674e-05 1.5674e-05 2.55557e-15 
-23.4147 -0.00182943 -1.5674e-05 -0.00182943 1.5674e-05 1.5674e-05 2.55557e-15 
-23.3656 -0.00183714 -1.57734e-05 -0.00183714 1.57734e-05 1.57734e-05 2.79334e-15 
-23.3656 -0.00183714 -1.57734e-05 -0.00183714 1.57734e-05 1.57734e-05 2.79334e-15 
-23.3656 -0.00183714 -1.57734e-05 -0.00183714 1.57734e-05 1.57734e-05 2.79334e-15 
-23.3165 -0.00184491 -1.58737e-05 -0.00184491 1.58737e-05 1.58737e-05 3.08683e-15 
-23.3165 -0.00184491 -1.58737e-05 -0.00184491 1.58737e-05 1.58737e-05 3.08683e-15 
-23.3165 -0.00184491 -1.58737e-05 -0.00184491 1.58737e-05 1.58737e-05 3.08683e-15 
-23.2674 -0.00185273 -1.59748e-05 -0.00185273 1.59748e-05 1.59748e-05 3.45383e-15 
-23.2674 -0.00185273 -1.59748e-05 -0.00185273 1.59748e-05 1.59748e-05 3.45383e-15 
-23.2674 -0.00185273 -1.59748e-05 -0.00185273 1.59748e-05 1.59748e-05 3.45383e-15 
-23.2183 -0.00186059 -1.60767e-05 -0.00186059 1.60767e-05 1.60767e-05 3.92037e-15 
-23.2183 -0.00186059 -1.60767e-05 -0.00186059 1.60767e-05 1.60767e-05 3.92037e-15 
-23.2183 -0.00186059 -1.60767e-05 -0.00186059 1.60767e-05 1.60767e-05 3.92037e-15 
-23.1692 -0.00186851 -1.61795e-05 -0.00186851 1.61795e-05 1.61795e-05 4.52264e-15 
-23.1692 -0.00186851 -1.61795e-05 -0.00186851 1.61795e-05 1.61795e-05 4.52264e-15 
-23.1692 -0.00186851 -1.61795e-05 -0.00186851 1.61795e-05 1.61795e-05 4.52264e-15 
-23.1202 -0.00187648 -1.62832e-05 -0.00187648 1.62832e-05 1.62832e-05 5.3076e-15 
-23.1202 -0.00187648 -1.62832e-05 -0.00187648 1.62832e-05 1.62832e-05 5.3076e-15 
-23.1202 -0.00187648 -1.62832e-05 -0.00187648 1.62832e-05 1.62832e-05 5.3076e-15 
-23.0711 -0.00188449 -1.63878e-05 -0.00188449 1.63878e-05 1.63878e-05 6.33066e-15 
-23.0711 -0.00188449 -1.63878e-05 -0.00188449 1.63878e-05 1.63878e-05 6.33066e-15 
-23.0711 -0.00188449 -1.63878e-05 -0.00188449 1.63878e-05 1.63878e-05 6.33066e-15 
-23.022 -0.00189256 -1.64933e-05 -0.00189256 1.64933e-05 1.64933e-05 7.64276e-15 
-23.022 -0.00189256 -1.64933e-05 -0.00189256 1.64933e-05 1.64933e-05 7.64276e-15 
-23.022 -0.00189256 -1.64933e-05 -0.00189256 1.64933e-05 1.64933e-05 7.64276e-15 
-22.9729 -0.00190068 -1.65997e-05 -0.00190068 1.65997e-05 1.65997e-05 9.26743e-15 
-22.9729 -0.00190068 -1.65997e-05 -0.00190068 1.65997e-05 1.65997e-05 9.26743e-15 
-22.9729 -0.00190068 -1.65997e-05 -0.00190068 1.65997e-05 1.65997e-05 9.26743e-15 
-22.9238 -0.00190886 -1.6707e-05 -0.00190886 1.6707e-05 1.6707e-05 1.11653e-14 
-22.9238 -0.00190886 -1.6707e-05 -0.00190886 1.6707e-05 1.6707e-05 1.11653e-14 
-22.9238 -0.00190886 -1.6707e-05 -0.00190886 1.6707e-05 1.6707e-05 1.11653e-14 
-22.8747 -0.00191709 -1.68153e-05 -0.00191709 1.68153e-05 1.68153e-05 1.31908e-14 
-22.8747 -0.00191709 -1.68153e-05 -0.00191709 1.68153e-05 1.68153e-05 1.31908e-14 
-22.8747 -0.00191709 -1.68153e-05 -0.00191709 1.68153e-05 1.68153e-05 1.31908e-14 
-22.8256 -0.00192537 -1.69244e-05 -0.00192537 1.69244e-05 1.69244e-05 1.50674e-14 
-22.8256 -0.00192537 -1.69244e-05 -0.00192537 1.69244e-05 1.69244e-05 1.50674e-14 
-22.8256 -0.00192537 -1.69244e-05 -0.00192537 1.69244e-05 1.69244e-05 1.50674e-14 
-22.7765 -0.0019337 -1.70346e-05 -0.0019337 1.70346e-05 1.70346e-05 1.64011e-14 
-22.7765 -0.0019337 -1.70346e-05 -0.0019337 1.70346e-05 1.70346e-05 1.64011e-14 
-22.7765 -0.0019337 -1.70346e-05 -0.0019337 1.70346e-05 1.70346e-05 1.64011e-14 
-22.7275 -0.00194209 -1.71457e-05 -0.00194209 1.71457e-05 1.71457e-05 1.6785e-14 
-22.7275 -0.00194209 -1.71457e-05 -0.00194209 1.71457e-05 1.71457e-05 1.6785e-14 
-22.7275 -0.00194209 -1.71457e-05 -0.00194209 1.71457e-05 1.71457e-05 1.6785e-14 
-22.6784 -0.00195053 -1.72577e-05 -0.00195053 1.72577e-05 1.72577e-05 1.59902e-14 
-22.6784 -0.00195053 -1.72577e-05 -0.00195053 1.72577e-05 1.72577e-05 1.59902e-14 
-22.6784 -0.00195053 -1.72577e-05 -0.00195053 1.72577e-05 1.72577e-05 1.59902e-14 
-22.6293 -0.00195903 -1.73708e-05 -0.00195903 1.73708e-05 1.73708e-05 1.4136e-14 
-22.6293 -0.00195903 -1.73708e-05 -0.00195903 1.73708e-05 1.73708e-05 1.4136e-14 
-22.6293 -0.00195903 -1.73708e-05 -0.00195903 1.73708e-05 1.73708e-05 1.4136e-14 
-22.5802 -0.00196758 -1.74848e-05 -0.00196758 1.74848e-05 1.74848e-05 1.16946e-14 
-22.5802 -0.00196758 -1.74848e-05 -0.00196758 1.74848e-05 1.74848e-05 1.16946e-14 
-22.5802 -0.00196758 -1.74848e-05 -0.00196758 1.74848e-05 1.74848e-05 1.16946e-14 
-22.5311 -0.00197619 -1.75998e-05 -0.00197619 1.75998e-05 1.75998e-05 9.22851e-15 
-22.5311 -0.00197619 -1.75998e-05 -0.00197619 1.75998e-05 1.75998e-05 9.22851e-15 
-22.5311 -0.00197619 -1.75998e-05 -0.00197619 1.75998e-05 1.75998e-05 9.22851e-15 
-22.482 -0.00198486 -1.77159e-05 -0.00198486 1.77159e-05 1.77159e-05 7.1566e-15 
-22.482 -0.00198486 -1.77159e-05 -0.00198486 1.77159e-05 1.77159e-05 7.1566e-15 
-22.482 -0.00198486 -1.77159e-05 -0.00198486 1.77159e-05 1.77159e-05 7.1566e-15 
-22.4329 -0.00199359 -1.78329e-05 -0.00199359 1.78329e-05 1.78329e-05 5.57388e-15 
-22.4329 -0.00199359 -1.78329e-05 -0.00199359 1.78329e-05 1.78329e-05 5.57388e-15 
-22.4329 -0.00199359 -1.78329e-05 -0.00199359 1.78329e-05 1.78329e-05 5.57388e-15 
-22.3838 -0.00200237 -1.7951e-05 -0.00200237 1.7951e-05 1.7951e-05 4.44002e-15 
-22.3838 -0.00200237 -1.7951e-05 -0.00200237 1.7951e-05 1.7951e-05 4.44002e-15 
-22.3838 -0.00200237 -1.7951e-05 -0.00200237 1.7951e-05 1.7951e-05 4.44002e-15 
-22.3348 -0.00201121 -1.80702e-05 -0.00201121 1.80702e-05 1.80702e-05 3.59283e-15 
-22.3348 -0.00201121 -1.80702e-05 -0.00201121 1.80702e-05 1.80702e-05 3.59283e-15 
-22.3348 -0.00201121 -1.80702e-05 -0.00201121 1.80702e-05 1.80702e-05 3.59283e-15 
-22.2857 -0.00202011 -1.81904e-05 -0.00202011 1.81904e-05 1.81904e-05 2.96269e-15 
-22.2857 -0.00202011 -1.81904e-05 -0.00202011 1.81904e-05 1.81904e-05 2.96269e-15 
-22.2857 -0.00202011 -1.81904e-05 -0.00202011 1.81904e-05 1.81904e-05 2.96269e-15 
-22.2366 -0.00202906 -1.83117e-05 -0.00202906 1.83116e-05 1.83116e-05 2.44704e-15 
-22.2366 -0.00202906 -1.83117e-05 -0.00202906 1.83116e-05 1.83116e-05 2.44704e-15 
-22.2366 -0.00202906 -1.83117e-05 -0.00202906 1.83116e-05 1.83116e-05 2.44704e-15 
-22.1875 -0.00203808 -1.8434e-05 -0.00203808 1.8434e-05 1.8434e-05 2.04632e-15 
-22.1875 -0.00203808 -1.8434e-05 -0.00203808 1.8434e-05 1.8434e-05 2.04632e-15 
-22.1875 -0.00203808 -1.8434e-05 -0.00203808 1.8434e-05 1.8434e-05 2.04632e-15 
-22.1384 -0.00204716 -1.85575e-05 -0.00204716 1.85575e-05 1.85575e-05 1.70545e-15 
-22.1384 -0.00204716 -1.85575e-05 -0.00204716 1.85575e-05 1.85575e-05 1.70545e-15 
-22.1384 -0.00204716 -1.85575e-05 -0.00204716 1.85575e-05 1.85575e-05 1.70545e-15 
-22.0893 -0.0020563 -1.8682e-05 -0.0020563 1.8682e-05 1.8682e-05 1.44394e-15 
-22.0893 -0.0020563 -1.8682e-05 -0.0020563 1.8682e-05 1.8682e-05 1.44394e-15 
-22.0893 -0.0020563 -1.8682e-05 -0.0020563 1.8682e-05 1.8682e-05 1.44394e-15 
-22.0402 -0.0020655 -1.88077e-05 -0.0020655 1.88077e-05 1.88077e-05 1.21821e-15 
-22.0402 -0.0020655 -1.88077e-05 -0.0020655 1.88077e-05 1.88077e-05 1.21821e-15 
-22.0402 -0.0020655 -1.88077e-05 -0.0020655 1.88077e-05 1.88077e-05 1.21821e-15 
-21.9911 -0.00207476 -1.89345e-05 -0.00207476 1.89345e-05 1.89345e-05 1.04907e-15 
-21.9911 -0.00207476 -1.89345e-05 -0.00207476 1.89345e-05 1.89345e-05 1.04907e-15 
-21.9911 -0.00207476 -1.89345e-05 -0.00207476 1.89345e-05 1.89345e-05 1.04907e-15 
-21.9421 -0.00208409 -1.90624e-05 -0.00208409 1.90624e-05 1.90624e-05 9.00105e-16 
-21.9421 -0.00208409 -1.90624e-05 -0.00208409 1.90624e-05 1.90624e-05 9.00105e-16 
-21.9421 -0.00208409 -1.90624e-05 -0.00208409 1.90624e-05 1.90624e-05 9.00105e-16 
-21.893 -0.00209348 -1.91915e-05 -0.00209348 1.91915e-05 1.91915e-05 7.90167e-16 
-21.893 -0.00209348 -1.91915e-05 -0.00209348 1.91915e-05 1.91915e-05 7.90167e-16 
-21.893 -0.00209348 -1.91915e-05 -0.00209348 1.91915e-05 1.91915e-05 7.90167e-16 
-21.8439 -0.00210293 -1.93218e-05 -0.00210293 1.93218e-05 1.93218e-05 6.90203e-16 
-21.8439 -0.00210293 -1.93218e-05 -0.00210293 1.93218e-05 1.93218e-05 6.90203e-16 
-21.8439 -0.00210293 -1.93218e-05 -0.00210293 1.93218e-05 1.93218e-05 6.90203e-16 
-21.7948 -0.00211244 -1.94533e-05 -0.00211244 1.94533e-05 1.94533e-05 6.17128e-16 
-21.7948 -0.00211244 -1.94533e-05 -0.00211244 1.94533e-05 1.94533e-05 6.17128e-16 
-21.7948 -0.00211244 -1.94533e-05 -0.00211244 1.94533e-05 1.94533e-05 6.17128e-16 
-21.7457 -0.00212202 -1.95859e-05 -0.00212202 1.95859e-05 1.95859e-05 5.47739e-16 
-21.7457 -0.00212202 -1.95859e-05 -0.00212202 1.95859e-05 1.95859e-05 5.47739e-16 
-21.7457 -0.00212202 -1.95859e-05 -0.00212202 1.95859e-05 1.95859e-05 5.47739e-16 
-21.6966 -0.00213167 -1.97198e-05 -0.00213167 1.97198e-05 1.97198e-05 4.97649e-16 
-21.6966 -0.00213167 -1.97198e-05 -0.00213167 1.97198e-05 1.97198e-05 4.97649e-16 
-21.6966 -0.00213167 -1.97198e-05 -0.00213167 1.97198e-05 1.97198e-05 4.97649e-16 
-21.6475 -0.00214138 -1.98549e-05 -0.00214138 1.98549e-05 1.98549e-05 4.47775e-16 
-21.6475 -0.00214138 -1.98549e-05 -0.00214138 1.98549e-05 1.98549e-05 4.47775e-16 
-21.6475 -0.00214138 -1.98549e-05 -0.00214138 1.98549e-05 1.98549e-05 4.47775e-16 
-21.5984 -0.00215116 -1.99912e-05 -0.00215116 1.99912e-05 1.99912e-05 4.12431e-16 
-21.5984 -0.00215116 -1.99912e-05 -0.00215116 1.99912e-05 1.99912e-05 4.12431e-16 
-21.5984 -0.00215116 -1.99912e-05 -0.00215116 1.99912e-05 1.99912e-05 4.12431e-16 
-21.5494 -0.00216101 -2.01288e-05 -0.00216101 2.01288e-05 2.01288e-05 3.75784e-16 
-21.5494 -0.00216101 -2.01288e-05 -0.00216101 2.01288e-05 2.01288e-05 3.75784e-16 
-21.5494 -0.00216101 -2.01288e-05 -0.00216101 2.01288e-05 2.01288e-05 3.75784e-16 
-21.5003 -0.00217092 -2.02676e-05 -0.00217092 2.02676e-05 2.02676e-05 3.49764e-16 
-21.5003 -0.00217092 -2.02676e-05 -0.00217092 2.02676e-05 2.02676e-05 3.49764e-16 
-21.5003 -0.00217092 -2.02676e-05 -0.00217092 2.02676e-05 2.02676e-05 3.49764e-16 
-21.4512 -0.0021809 -2.04077e-05 -0.0021809 2.04077e-05 2.04077e-05 3.21574e-16 
-21.4512 -0.0021809 -2.04077e-05 -0.0021809 2.04077e-05 2.04077e-05 3.21574e-16 
-21.4512 -0.0021809 -2.04077e-05 -0.0021809 2.04077e-05 2.04077e-05 3.21574e-16 
-21.4021 -0.00219096 -2.05492e-05 -0.00219096 2.05492e-05 2.05492e-05 3.01625e-16 
-21.4021 -0.00219096 -2.05492e-05 -0.00219096 2.05492e-05 2.05492e-05 3.01625e-16 
-21.4021 -0.00219096 -2.05492e-05 -0.00219096 2.05492e-05 2.05492e-05 3.01625e-16 
-21.353 -0.00220108 -2.06919e-05 -0.00220108 2.06919e-05 2.06919e-05 2.79941e-16 
-21.353 -0.00220108 -2.06919e-05 -0.00220108 2.06919e-05 2.06919e-05 2.79941e-16 
-21.353 -0.00220108 -2.06919e-05 -0.00220108 2.06919e-05 2.06919e-05 2.79941e-16 
-21.3039 -0.00221127 -2.0836e-05 -0.00221127 2.0836e-05 2.0836e-05 2.64979e-16 
-21.3039 -0.00221127 -2.0836e-05 -0.00221127 2.0836e-05 2.0836e-05 2.64979e-16 
-21.3039 -0.00221127 -2.0836e-05 -0.00221127 2.0836e-05 2.0836e-05 2.64979e-16 
-21.2548 -0.00222153 -2.09814e-05 -0.00222153 2.09814e-05 2.09814e-05 2.47198e-16 
-21.2548 -0.00222153 -2.09814e-05 -0.00222153 2.09814e-05 2.09814e-05 2.47198e-16 
-21.2548 -0.00222153 -2.09814e-05 -0.00222153 2.09814e-05 2.09814e-05 2.47198e-16 
-21.2058 -0.00223186 -2.11281e-05 -0.00223186 2.11281e-05 2.11281e-05 2.35489e-16 
-21.2058 -0.00223186 -2.11281e-05 -0.00223186 2.11281e-05 2.11281e-05 2.35489e-16 
-21.2058 -0.00223186 -2.11281e-05 -0.00223186 2.11281e-05 2.11281e-05 2.35489e-16 
-21.1567 -0.00224227 -2.12763e-05 -0.00224227 2.12763e-05 2.12763e-05 2.21177e-16 
-21.1567 -0.00224227 -2.12763e-05 -0.00224227 2.12763e-05 2.12763e-05 2.21177e-16 
-21.1567 -0.00224227 -2.12763e-05 -0.00224227 2.12763e-05 2.12763e-05 2.21177e-16 
-21.1076 -0.00225275 -2.14258e-05 -0.00225275 2.14258e-05 2.14258e-05 2.11636e-16 
-21.1076 -0.00225275 -2.14258e-05 -0.00225275 2.14258e-05 2.14258e-05 2.11636e-16 
-21.1076 -0.00225275 -2.14258e-05 -0.00225275 2.14258e-05 2.14258e-05 2.11636e-16 
-21.0585 -0.0022633 -2.15767e-05 -0.0022633 2.15767e-05 2.15767e-05 1.9971e-16 
-21.0585 -0.0022633 -2.15767e-05 -0.0022633 2.15767e-05 2.15767e-05 1.9971e-16 
-21.0585 -0.0022633 -2.15767e-05 -0.0022633 2.15767e-05 2.15767e-05 1.9971e-16 
-21.0094 -0.00227393 -2.17291e-05 -0.00227393 2.17291e-05 2.17291e-05 1.91904e-16 
-21.0094 -0.00227393 -2.17291e-05 -0.00227393 2.17291e-05 2.17291e-05 1.91904e-16 
-21.0094 -0.00227393 -2.17291e-05 -0.00227393 2.17291e-05 2.17291e-05 1.91904e-16 
-20.9603 -0.00228463 -2.18829e-05 -0.00228463 2.18829e-05 2.18829e-05 1.82146e-16 
-20.9603 -0.00228463 -2.18829e-05 -0.00228463 2.18829e-05 2.18829e-05 1.82146e-16 
-20.9603 -0.00228463 -2.18829e-05 -0.00228463 2.18829e-05 2.18829e-05 1.82146e-16 
-20.9112 -0.00229541 -2.20381e-05 -0.00229541 2.20381e-05 2.20381e-05 1.75858e-16 
-20.9112 -0.00229541 -2.20381e-05 -0.00229541 2.20381e-05 2.20381e-05 1.75858e-16 
-20.9112 -0.00229541 -2.20381e-05 -0.00229541 2.20381e-05 2.20381e-05 1.75858e-16 
-20.8621 -0.00230627 -2.21948e-05 -0.00230627 2.21948e-05 2.21948e-05 1.67401e-16 
-20.8621 -0.00230627 -2.21948e-05 -0.00230627 2.21948e-05 2.21948e-05 1.67401e-16 
-20.8621 -0.00230627 -2.21948e-05 -0.00230627 2.21948e-05 2.21948e-05 1.67401e-16 
-20.8131 -0.0023172 -2.23531e-05 -0.0023172 2.23531e-05 2.23531e-05 1.62197e-16 
-20.8131 -0.0023172 -2.23531e-05 -0.0023172 2.23531e-05 2.23531e-05 1.62197e-16 
-20.8131 -0.0023172 -2.23531e-05 -0.0023172 2.23531e-05 2.23531e-05 1.62197e-16 
-20.764 -0.00232821 -2.25128e-05 -0.00232821 2.25128e-05 2.25128e-05 1.55258e-16 
-20.764 -0.00232821 -2.25128e-05 -0.00232821 2.25128e-05 2.25128e-05 1.55258e-16 
-20.764 -0.00232821 -2.25128e-05 -0.00232821 2.25128e-05 2.25128e-05 1.55258e-16 
-20.7149 -0.0023393 -2.2674e-05 -0.0023393 2.2674e-05 2.2674e-05 1.50921e-16 
-20.7149 -0.0023393 -2.2674e-05 -0.0023393 2.2674e-05 2.2674e-05 1.50921e-16 
-20.7149 -0.0023393 -2.2674e-05 -0.0023393 2.2674e-05 2.2674e-05 1.50921e-16 
-20.6658 -0.00235047 -2.28368e-05 -0.00235047 2.28368e-05 2.28368e-05 1.45066e-16 
-20.6658 -0.00235047 -2.28368e-05 -0.00235047 2.28368e-05 2.28368e-05 1.45066e-16 
-20.6658 -0.00235047 -2.28368e-05 -0.00235047 2.28368e-05 2.28368e-05 1.45066e-16 
-20.6167 -0.00236172 -2.30012e-05 -0.00236172 2.30012e-05 2.30012e-05 1.41597e-16 
-20.6167 -0.00236172 -2.30012e-05 -0.00236172 2.30012e-05 2.30012e-05 1.41597e-16 
-20.6167 -0.00236172 -2.30012e-05 -0.00236172 2.30012e-05 2.30012e-05 1.41597e-16 
-20.5676 -0.00237305 -2.31671e-05 -0.00237305 2.31671e-05 2.31671e-05 1.35959e-16 
-20.5676 -0.00237305 -2.31671e-05 -0.00237305 2.31671e-05 2.31671e-05 1.35959e-16 
-20.5676 -0.00237305 -2.31671e-05 -0.00237305 2.31671e-05 2.31671e-05 1.35959e-16 
-20.5185 -0.00238446 -2.33347e-05 -0.00238446 2.33347e-05 2.33347e-05 1.32923e-16 
-20.5185 -0.00238446 -2.33347e-05 -0.00238446 2.33347e-05 2.33347e-05 1.32923e-16 
-20.5185 -0.00238446 -2.33347e-05 -0.00238446 2.33347e-05 2.33347e-05 1.32923e-16 
-20.4694 -0.00239596 -2.35038e-05 -0.00239596 2.35038e-05 2.35038e-05 1.28153e-16 
-20.4694 -0.00239596 -2.35038e-05 -0.00239596 2.35038e-05 2.35038e-05 1.28153e-16 
-20.4694 -0.00239596 -2.35038e-05 -0.00239596 2.35038e-05 2.35038e-05 1.28153e-16 
-20.4204 -0.00240753 -2.36746e-05 -0.00240753 2.36746e-05 2.36746e-05 1.25117e-16 
-20.4204 -0.00240753 -2.36746e-05 -0.00240753 2.36746e-05 2.36746e-05 1.25117e-16 
-20.4204 -0.00240753 -2.36746e-05 -0.00240753 2.36746e-05 2.36746e-05 1.25117e-16 
-20.3713 -0.0024192 -2.38471e-05 -0.0024192 2.38471e-05 2.38471e-05 1.20563e-16 
-20.3713 -0.0024192 -2.38471e-05 -0.0024192 2.38471e-05 2.38471e-05 1.20563e-16 
-20.3713 -0.0024192 -2.38471e-05 -0.0024192 2.38471e-05 2.38471e-05 1.20563e-16 
-20.3222 -0.00243094 -2.40213e-05 -0.00243094 2.40213e-05 2.40213e-05 1.17528e-16 
-20.3222 -0.00243094 -2.40213e-05 -0.00243094 2.40213e-05 2.40213e-05 1.17528e-16 
-20.3222 -0.00243094 -2.40213e-05 -0.00243094 2.40213e-05 2.40213e-05 1.17528e-16 
-20.2731 -0.00244278 -2.41971e-05 -0.00244278 2.41971e-05 2.41971e-05 1.13191e-16 
-20.2731 -0.00244278 -2.41971e-05 -0.00244278 2.41971e-05 2.41971e-05 1.13191e-16 
-20.2731 -0.00244278 -2.41971e-05 -0.00244278 2.41971e-05 2.41971e-05 1.13191e-16 
-20.224 -0.0024547 -2.43747e-05 -0.0024547 2.43747e-05 2.43747e-05 1.10155e-16 
-20.224 -0.0024547 -2.43747e-05 -0.0024547 2.43747e-05 2.43747e-05 1.10155e-16 
-20.224 -0.0024547 -2.43747e-05 -0.0024547 2.43747e-05 2.43747e-05 1.10155e-16 
-20.1749 -0.00246671 -2.4554e-05 -0.00246671 2.4554e-05 2.4554e-05 1.05601e-16 
-20.1749 -0.00246671 -2.4554e-05 -0.00246671 2.4554e-05 2.4554e-05 1.05601e-16 
-20.1749 -0.00246671 -2.4554e-05 -0.00246671 2.4554e-05 2.4554e-05 1.05601e-16 
-20.1258 -0.0024788 -2.47351e-05 -0.0024788 2.47351e-05 2.47351e-05 1.02782e-16 
-20.1258 -0.0024788 -2.47351e-05 -0.0024788 2.47351e-05 2.47351e-05 1.02782e-16 
-20.1258 -0.0024788 -2.47351e-05 -0.0024788 2.47351e-05 2.47351e-05 1.02782e-16 
-20.0767 -0.00249099 -2.4918e-05 -0.00249099 2.4918e-05 2.4918e-05 9.82287e-17 
-20.0767 -0.00249099 -2.4918e-05 -0.00249099 2.4918e-05 2.4918e-05 9.82287e-17 
-20.0767 -0.00249099 -2.4918e-05 -0.00249099 2.4918e-05 2.4918e-05 9.82287e-17 
-20.0277 -0.00250326 -2.51027e-05 -0.00250326 2.51027e-05 2.51027e-05 9.60603e-17 
-20.0277 -0.00250326 -2.51027e-05 -0.00250326 2.51027e-05 2.51027e-05 9.60603e-17 
-20.0277 -0.00250326 -2.51027e-05 -0.00250326 2.51027e-05 2.51027e-05 9.60603e-17 
-19.9786 -0.00251563 -2.52892e-05 -0.00251563 2.52892e-05 2.52892e-05 9.19403e-17 
-19.9786 -0.00251563 -2.52892e-05 -0.00251563 2.52892e-05 2.52892e-05 9.19403e-17 
-19.9786 -0.00251563 -2.52892e-05 -0.00251563 2.52892e-05 2.52892e-05 9.19403e-17 
-19.9295 -0.00252809 -2.54775e-05 -0.00252809 2.54775e-05 2.54775e-05 8.97719e-17 
-19.9295 -0.00252809 -2.54775e-05 -0.00252809 2.54775e-05 2.54775e-05 8.97719e-17 
-19.9295 -0.00252809 -2.54775e-05 -0.00252809 2.54775e-05 2.54775e-05 8.97719e-17 
-19.8804 -0.00254064 -2.56678e-05 -0.00254064 2.56678e-05 2.56678e-05 8.65193e-17 
-19.8804 -0.00254064 -2.56678e-05 -0.00254064 2.56678e-05 2.56678e-05 8.65193e-17 
-19.8804 -0.00254064 -2.56678e-05 -0.00254064 2.56678e-05 2.56678e-05 8.65193e-17 
-19.8313 -0.00255329 -2.58599e-05 -0.00255329 2.58599e-05 2.58599e-05 8.43509e-17 
-19.8313 -0.00255329 -2.58599e-05 -0.00255329 2.58599e-05 2.58599e-05 8.43509e-17 
-19.8313 -0.00255329 -2.58599e-05 -0.00255329 2.58599e-05 2.58599e-05 8.43509e-17 
-19.7822 -0.00256603 -2.6054e-05 -0.00256603 2.6054e-05 2.6054e-05 8.13152e-17 
-19.7822 -0.00256603 -2.6054e-05 -0.00256603 2.6054e-05 2.6054e-05 8.13152e-17 
-19.7822 -0.00256603 -2.6054e-05 -0.00256603 2.6054e-05 2.6054e-05 8.13152e-17 
-19.7331 -0.00257886 -2.625e-05 -0.00257886 2.625e-05 2.625e-05 7.95804e-17 
-19.7331 -0.00257886 -2.625e-05 -0.00257886 2.625e-05 2.625e-05 7.95804e-17 
-19.7331 -0.00257886 -2.625e-05 -0.00257886 2.625e-05 2.625e-05 7.95804e-17 
-19.684 -0.00259179 -2.6448e-05 -0.00259179 2.6448e-05 2.6448e-05 7.69784e-17 
-19.684 -0.00259179 -2.6448e-05 -0.00259179 2.6448e-05 2.6448e-05 7.69784e-17 
-19.684 -0.00259179 -2.6448e-05 -0.00259179 2.6448e-05 2.6448e-05 7.69784e-17 
-19.635 -0.00260482 -2.6648e-05 -0.00260482 2.6648e-05 2.6648e-05 7.56773e-17 
-19.635 -0.00260482 -2.6648e-05 -0.00260482 2.6648e-05 2.6648e-05 7.56773e-17 
-19.635 -0.00260482 -2.6648e-05 -0.00260482 2.6648e-05 2.6648e-05 7.56773e-17 
-19.5859 -0.00261795 -2.685e-05 -0.00261795 2.685e-05 2.685e-05 7.32921e-17 
-19.5859 -0.00261795 -2.685e-05 -0.00261795 2.685e-05 2.685e-05 7.32921e-17 
-19.5859 -0.00261795 -2.685e-05 -0.00261795 2.685e-05 2.685e-05 7.32921e-17 
-19.5368 -0.00263118 -2.7054e-05 -0.00263118 2.7054e-05 2.7054e-05 7.22079e-17 
-19.5368 -0.00263118 -2.7054e-05 -0.00263118 2.7054e-05 2.7054e-05 7.22079e-17 
-19.5368 -0.00263118 -2.7054e-05 -0.00263118 2.7054e-05 2.7054e-05 7.22079e-17 
-19.4877 -0.00264451 -2.72601e-05 -0.00264451 2.72601e-05 2.72601e-05 6.98226e-17 
-19.4877 -0.00264451 -2.72601e-05 -0.00264451 2.72601e-05 2.72601e-05 6.98226e-17 
-19.4877 -0.00264451 -2.72601e-05 -0.00264451 2.72601e-05 2.72601e-05 6.98226e-17 
-19.4386 -0.00265794 -2.74683e-05 -0.00265794 2.74683e-05 2.74683e-05 6.89553e-17 
-19.4386 -0.00265794 -2.74683e-05 -0.00265794 2.74683e-05 2.74683e-05 6.89553e-17 
-19.4386 -0.00265794 -2.74683e-05 -0.00265794 2.74683e-05 2.74683e-05 6.89553e-17 
-19.3895 -0.00267148 -2.76786e-05 -0.00267148 2.76786e-05 2.76786e-05 6.72205e-17 
-19.3895 -0.00267148 -2.76786e-05 -0.00267148 2.76786e-05 2.76786e-05 6.72205e-17 
-19.3895 -0.00267148 -2.76786e-05 -0.00267148 2.76786e-05 2.76786e-05 6.72205e-17 
-19.3404 -0.00268511 -2.7891e-05 -0.00268511 2.7891e-05 2.7891e-05 6.63532e-17 
-19.3404 -0.00268511 -2.7891e-05 -0.00268511 2.7891e-05 2.7891e-05 6.63532e-17 
-19.3404 -0.00268511 -2.7891e-05 -0.00268511 2.7891e-05 2.7891e-05 6.63532e-17 
-19.2913 -0.00269885 -2.81055e-05 -0.00269885 2.81055e-05 2.81055e-05 6.44016e-17 
-19.2913 -0.00269885 -2.81055e-05 -0.00269885 2.81055e-05 2.81055e-05 6.44016e-17 
-19.2913 -0.00269885 -2.81055e-05 -0.00269885 2.81055e-05 2.81055e-05 6.44016e-17 
-19.2423 -0.0027127 -2.83221e-05 -0.0027127 2.83221e-05 2.83222e-05 6.33174e-17 
-19.2423 -0.0027127 -2.83221e-05 -0.0027127 2.83221e-05 2.83222e-05 6.33174e-17 
-19.2423 -0.0027127 -2.83221e-05 -0.0027127 2.83221e-05 2.83222e-05 6.33174e-17 
-19.1932 -0.00272666 -2.85409e-05 -0.00272666 2.85409e-05 2.85409e-05 6.20164e-17 
-19.1932 -0.00272666 -2.85409e-05 -0.00272666 2.85409e-05 2.85409e-05 6.20164e-17 
-19.1932 -0.00272666 -2.85409e-05 -0.00272666 2.85409e-05 2.85409e-05 6.20164e-17 
-19.1441 -0.00274072 -2.8762e-05 -0.00274072 2.8762e-05 2.8762e-05 6.13658e-17 
-19.1441 -0.00274072 -2.8762e-05 -0.00274072 2.8762e-05 2.8762e-05 6.13658e-17 
-19.1441 -0.00274072 -2.8762e-05 -0.00274072 2.8762e-05 2.8762e-05 6.13658e-17 
-19.095 -0.0027549 -2.89857e-05 -0.0027549 2.89857e-05 2.89857e-05 5.96311e-17 
-19.095 -0.0027549 -2.89857e-05 -0.0027549 2.89857e-05 2.89857e-05 5.96311e-17 
-19.095 -0.0027549 -2.89857e-05 -0.0027549 2.89857e-05 2.89857e-05 5.96311e-17 
-19.0459 -0.00276918 -2.92121e-05 -0.00276918 2.92121e-05 2.92121e-05 5.91974e-17 
-19.0459 -0.00276918 -2.92121e-05 -0.00276918 2.92121e-05 2.92121e-05 5.91974e-17 
-19.0459 -0.00276918 -2.92121e-05 -0.00276918 2.92121e-05 2.92121e-05 5.91974e-17 
-18.9968 -0.00278357 -2.9441e-05 -0.00278357 2.9441e-05 2.9441e-05 5.78964e-17 
-18.9968 -0.00278357 -2.9441e-05 -0.00278357 2.9441e-05 2.9441e-05 5.78964e-17 
-18.9968 -0.00278357 -2.9441e-05 -0.00278357 2.9441e-05 2.9441e-05 5.78964e-17 
-18.9477 -0.00279808 -2.96722e-05 -0.00279808 2.96722e-05 2.96722e-05 5.68122e-17 
-18.9477 -0.00279808 -2.96722e-05 -0.00279808 2.96722e-05 2.96722e-05 5.68122e-17 
-18.9477 -0.00279808 -2.96722e-05 -0.00279808 2.96722e-05 2.96722e-05 5.68122e-17 
-18.8986 -0.0028127 -2.99056e-05 -0.0028127 2.99056e-05 2.99056e-05 5.5728e-17 
-18.8986 -0.0028127 -2.99056e-05 -0.0028127 2.99056e-05 2.99056e-05 5.5728e-17 
-18.8986 -0.0028127 -2.99056e-05 -0.0028127 2.99056e-05 2.99056e-05 5.5728e-17 
-18.8496 -0.00282744 -3.01415e-05 -0.00282744 3.01415e-05 3.01415e-05 5.52943e-17 
-18.8496 -0.00282744 -3.01415e-05 -0.00282744 3.01415e-05 3.01415e-05 5.52943e-17 
-18.8496 -0.00282744 -3.01415e-05 -0.00282744 3.01415e-05 3.01415e-05 5.52943e-17 
-18.8005 -0.00284229 -3.03798e-05 -0.00284229 3.03798e-05 3.03798e-05 5.42101e-17 
-18.8005 -0.00284229 -3.03798e-05 -0.00284229 3.03798e-05 3.03798e-05 5.42101e-17 
-18.8005 -0.00284229 -3.03798e-05 -0.00284229 3.03798e-05 3.03798e-05 5.42101e-17 
-18.7514 -0.00285726 -3.06206e-05 -0.00285726 3.06206e-05 3.06206e-05 5.35596e-17 
-18.7514 -0.00285726 -3.06206e-05 -0.00285726 3.06206e-05 3.06206e-05 5.35596e-17 
-18.7514 -0.00285726 -3.06206e-05 -0.00285726 3.06206e-05 3.06206e-05 5.35596e-17 
-18.7023 -0.00287235 -3.0864e-05 -0.00287235 3.0864e-05 3.0864e-05 5.26922e-17 
-18.7023 -0.00287235 -3.0864e-05 -0.00287235 3.0864e-05 3.0864e-05 5.26922e-17 
-18.7023 -0.00287235 -3.0864e-05 -0.00287235 3.0864e-05 3.0864e-05 5.26922e-17 
-18.6532 -0.00288756 -3.11099e-05 -0.00288756 3.11099e-05 3.11099e-05 5.22585e-17 
-18.6532 -0.00288756 -3.11099e-05 -0.00288756 3.11099e-05 3.11099e-05 5.22585e-17 
-18.6532 -0.00288756 -3.11099e-05 -0.00288756 3.11099e-05 3.11099e-05 5.22585e-17 
-18.6041 -0.00290289 -3.13584e-05 -0.00290289 3.13584e-05 3.13584e-05 5.13912e-17 
-18.6041 -0.00290289 -3.13584e-05 -0.00290289 3.13584e-05 3.13584e-05 5.13912e-17 
-18.6041 -0.00290289 -3.13584e-05 -0.00290289 3.13584e-05 3.13584e-05 5.13912e-17 
-18.555 -0.00291834 -3.16096e-05 -0.00291834 3.16096e-05 3.16096e-05 5.05238e-17 
-18.555 -0.00291834 -3.16096e-05 -0.00291834 3.16096e-05 3.16096e-05 5.05238e-17 
-18.555 -0.00291834 -3.16096e-05 -0.00291834 3.16096e-05 3.16096e-05 5.05238e-17 
-18.5059 -0.00293392 -3.18634e-05 -0.00293392 3.18634e-05 3.18634e-05 5.00901e-17 
-18.5059 -0.00293392 -3.18634e-05 -0.00293392 3.18634e-05 3.18634e-05 5.00901e-17 
-18.5059 -0.00293392 -3.18634e-05 -0.00293392 3.18634e-05 3.18634e-05 5.00901e-17 
-18.4569 -0.00294962 -3.212e-05 -0.00294962 3.212e-05 3.212e-05 4.92228e-17 
-18.4569 -0.00294962 -3.212e-05 -0.00294962 3.212e-05 3.212e-05 4.92228e-17 
-18.4569 -0.00294962 -3.212e-05 -0.00294962 3.212e-05 3.212e-05 4.92228e-17 
-18.4078 -0.00296545 -3.23794e-05 -0.00296545 3.23794e-05 3.23794e-05 4.85723e-17 
-18.4078 -0.00296545 -3.23794e-05 -0.00296545 3.23794e-05 3.23794e-05 4.85723e-17 
-18.4078 -0.00296545 -3.23794e-05 -0.00296545 3.23794e-05 3.23794e-05 4.85723e-17 
-18.3587 -0.0029814 -3.26415e-05 -0.0029814 3.26415e-05 3.26415e-05 4.79217e-17 
-18.3587 -0.0029814 -3.26415e-05 -0.0029814 3.26415e-05 3.26415e-05 4.79217e-17 
-18.3587 -0.0029814 -3.26415e-05 -0.0029814 3.26415e-05 3.26415e-05 4.79217e-17 
-18.3096 -0.00299749 -3.29065e-05 -0.00299749 3.29065e-05 3.29065e-05 4.72712e-17 
-18.3096 -0.00299749 -3.29065e-05 -0.00299749 3.29065e-05 3.29065e-05 4.72712e-17 
-18.3096 -0.00299749 -3.29065e-05 -0.00299749 3.29065e-05 3.29065e-05 4.72712e-17 
-18.2605 -0.00301371 -3.31744e-05 -0.00301371 3.31744e-05 3.31744e-05 4.70544e-17 
-18.2605 -0.00301371 -3.31744e-05 -0.00301371 3.31744e-05 3.31744e-05 4.70544e-17 
-18.2605 -0.00301371 -3.31744e-05 -0.00301371 3.31744e-05 3.31744e-05 4.70544e-17 
-18.2114 -0.00303006 -3.34452e-05 -0.00303006 3.34452e-05 3.34452e-05 4.57533e-17 
-18.2114 -0.00303006 -3.34452e-05 -0.00303006 3.34452e-05 3.34452e-05 4.57533e-17 
-18.2114 -0.00303006 -3.34452e-05 -0.00303006 3.34452e-05 3.34452e-05 4.57533e-17 
-18.1623 -0.00304654 -3.37189e-05 -0.00304654 3.37189e-05 3.37189e-05 4.59702e-17 
-18.1623 -0.00304654 -3.37189e-05 -0.00304654 3.37189e-05 3.37189e-05 4.59702e-17 
-18.1623 -0.00304654 -3.37189e-05 -0.00304654 3.37189e-05 3.37189e-05 4.59702e-17 
-18.1132 -0.00306316 -3.39957e-05 -0.00306316 3.39957e-05 3.39957e-05 4.53197e-17 
-18.1132 -0.00306316 -3.39957e-05 -0.00306316 3.39957e-05 3.39957e-05 4.53197e-17 
-18.1132 -0.00306316 -3.39957e-05 -0.00306316 3.39957e-05 3.39957e-05 4.53197e-17 
-18.0642 -0.00307991 -3.42754e-05 -0.00307991 3.42754e-05 3.42754e-05 4.51028e-17 
-18.0642 -0.00307991 -3.42754e-05 -0.00307991 3.42754e-05 3.42754e-05 4.51028e-17 
-18.0642 -0.00307991 -3.42754e-05 -0.00307991 3.42754e-05 3.42754e-05 4.51028e-17 
-18.0151 -0.0030968 -3.45583e-05 -0.0030968 3.45583e-05 3.45583e-05 4.40186e-17 
-18.0151 -0.0030968 -3.45583e-05 -0.0030968 3.45583e-05 3.45583e-05 4.40186e-17 
-18.0151 -0.0030968 -3.45583e-05 -0.0030968 3.45583e-05 3.45583e-05 4.40186e-17 
-17.966 -0.00311383 -3.48443e-05 -0.00311383 3.48443e-05 3.48443e-05 4.38018e-17 
-17.966 -0.00311383 -3.48443e-05 -0.00311383 3.48443e-05 3.48443e-05 4.38018e-17 
-17.966 -0.00311383 -3.48443e-05 -0.00311383 3.48443e-05 3.48443e-05 4.38018e-17 
-17.9169 -0.00313101 -3.51335e-05 -0.00313101 3.51335e-05 3.51335e-05 4.33681e-17 
-17.9169 -0.00313101 -3.51335e-05 -0.00313101 3.51335e-05 3.51335e-05 4.33681e-17 
-17.9169 -0.00313101 -3.51335e-05 -0.00313101 3.51335e-05 3.51335e-05 4.33681e-17 
-17.8678 -0.00314832 -3.54259e-05 -0.00314832 3.54259e-05 3.54259e-05 4.31512e-17 
-17.8678 -0.00314832 -3.54259e-05 -0.00314832 3.54259e-05 3.54259e-05 4.31512e-17 
-17.8678 -0.00314832 -3.54259e-05 -0.00314832 3.54259e-05 3.54259e-05 4.31512e-17 
-17.8187 -0.00316578 -3.57215e-05 -0.00316578 3.57215e-05 3.57215e-05 4.22839e-17 
-17.8187 -0.00316578 -3.57215e-05 -0.00316578 3.57215e-05 3.57215e-05 4.22839e-17 
-17.8187 -0.00316578 -3.57215e-05 -0.00316578 3.57215e-05 3.57215e-05 4.22839e-17 
-17.7696 -0.00318339 -3.60205e-05 -0.00318339 3.60205e-05 3.60205e-05 4.22839e-17 
-17.7696 -0.00318339 -3.60205e-05 -0.00318339 3.60205e-05 3.60205e-05 4.22839e-17 
-17.7696 -0.00318339 -3.60205e-05 -0.00318339 3.60205e-05 3.60205e-05 4.22839e-17 
-17.7205 -0.00320114 -3.63228e-05 -0.00320114 3.63228e-05 3.63228e-05 4.14165e-17 
-17.7205 -0.00320114 -3.63228e-05 -0.00320114 3.63228e-05 3.63228e-05 4.14165e-17 
-17.7205 -0.00320114 -3.63228e-05 -0.00320114 3.63228e-05 3.63228e-05 4.14165e-17 
-17.6715 -0.00321904 -3.66285e-05 -0.00321904 3.66285e-05 3.66285e-05 4.14165e-17 
-17.6715 -0.00321904 -3.66285e-05 -0.00321904 3.66285e-05 3.66285e-05 4.14165e-17 
-17.6715 -0.00321904 -3.66285e-05 -0.00321904 3.66285e-05 3.66285e-05 4.14165e-17 
-17.6224 -0.0032371 -3.69376e-05 -0.0032371 3.69376e-05 3.69376e-05 4.0766e-17 
-17.6224 -0.0032371 -3.69376e-05 -0.0032371 3.69376e-05 3.69376e-05 4.0766e-17 
-17.6224 -0.0032371 -3.69376e-05 -0.0032371 3.69376e-05 3.69376e-05 4.0766e-17 
-17.5733 -0.0032553 -3.72502e-05 -0.0032553 3.72502e-05 3.72502e-05 4.0766e-17 
-17.5733 -0.0032553 -3.72502e-05 -0.0032553 3.72502e-05 3.72502e-05 4.0766e-17 
-17.5733 -0.0032553 -3.72502e-05 -0.0032553 3.72502e-05 3.72502e-05 4.0766e-17 
-17.5242 -0.00327366 -3.75664e-05 -0.00327366 3.75664e-05 3.75664e-05 4.01155e-17 
-17.5242 -0.00327366 -3.75664e-05 -0.00327366 3.75664e-05 3.75664e-05 4.01155e-17 
-17.5242 -0.00327366 -3.75664e-05 -0.00327366 3.75664e-05 3.75664e-05 4.01155e-17 
-17.4751 -0.00329218 -3.78862e-05 -0.00329218 3.78862e-05 3.78862e-05 3.98986e-17 
-17.4751 -0.00329218 -3.78862e-05 -0.00329218 3.78862e-05 3.78862e-05 3.98986e-17 
-17.4751 -0.00329218 -3.78862e-05 -0.00329218 3.78862e-05 3.78862e-05 3.98986e-17 
-17.426 -0.00331085 -3.82096e-05 -0.00331085 3.82096e-05 3.82096e-05 3.96818e-17 
-17.426 -0.00331085 -3.82096e-05 -0.00331085 3.82096e-05 3.82096e-05 3.96818e-17 
-17.426 -0.00331085 -3.82096e-05 -0.00331085 3.82096e-05 3.82096e-05 3.96818e-17 
-17.3769 -0.00332969 -3.85367e-05 -0.00332969 3.85367e-05 3.85367e-05 3.96818e-17 
-17.3769 -0.00332969 -3.85367e-05 -0.00332969 3.85367e-05 3.85367e-05 3.96818e-17 
-17.3769 -0.00332969 -3.85367e-05 -0.00332969 3.85367e-05 3.85367e-05 3.96818e-17 
-17.3278 -0.00334868 -3.88676e-05 -0.00334868 3.88676e-05 3.88676e-05 3.90313e-17 
-17.3278 -0.00334868 -3.88676e-05 -0.00334868 3.88676e-05 3.88676e-05 3.90313e-17 
-17.3278 -0.00334868 -3.88676e-05 -0.00334868 3.88676e-05 3.88676e-05 3.90313e-17 
-17.2788 -0.00336784 -3.92023e-05 -0.00336784 3.92023e-05 3.92023e-05 3.90313e-17 
-17.2788 -0.00336784 -3.92023e-05 -0.00336784 3.92023e-05 3.92023e-05 3.90313e-17 
-17.2788 -0.00336784 -3.92023e-05 -0.00336784 3.92023e-05 3.92023e-05 3.90313e-17 
-17.2297 -0.00338716 -3.95408e-05 -0.00338716 3.95408e-05 3.95408e-05 3.85976e-17 
-17.2297 -0.00338716 -3.95408e-05 -0.00338716 3.95408e-05 3.95408e-05 3.85976e-17 
-17.2297 -0.00338716 -3.95408e-05 -0.00338716 3.95408e-05 3.95408e-05 3.85976e-17 
-17.1806 -0.00340665 -3.98833e-05 -0.00340665 3.98833e-05 3.98833e-05 3.83808e-17 
-17.1806 -0.00340665 -3.98833e-05 -0.00340665 3.98833e-05 3.98833e-05 3.83808e-17 
-17.1806 -0.00340665 -3.98833e-05 -0.00340665 3.98833e-05 3.98833e-05 3.83808e-17 
-17.1315 -0.00342631 -4.02297e-05 -0.00342631 4.02297e-05 4.02297e-05 3.79471e-17 
-17.1315 -0.00342631 -4.02297e-05 -0.00342631 4.02297e-05 4.02297e-05 3.79471e-17 
-17.1315 -0.00342631 -4.02297e-05 -0.00342631 4.02297e-05 4.02297e-05 3.79471e-17 
-17.0824 -0.00344614 -4.05802e-05 -0.00344614 4.05802e-05 4.05802e-05 3.77302e-17 
-17.0824 -0.00344614 -4.05802e-05 -0.00344614 4.05802e-05 4.05802e-05 3.77302e-17 
-17.0824 -0.00344614 -4.05802e-05 -0.00344614 4.05802e-05 4.05802e-05 3.77302e-17 
-17.0333 -0.00346615 -4.09347e-05 -0.00346615 4.09347e-05 4.09347e-05 3.75134e-17 
-17.0333 -0.00346615 -4.09347e-05 -0.00346615 4.09347e-05 4.09347e-05 3.75134e-17 
-17.0333 -0.00346615 -4.09347e-05 -0.00346615 4.09347e-05 4.09347e-05 3.75134e-17 
-16.9842 -0.00348633 -4.12934e-05 -0.00348633 4.12934e-05 4.12934e-05 3.70797e-17 
-16.9842 -0.00348633 -4.12934e-05 -0.00348633 4.12934e-05 4.12934e-05 3.70797e-17 
-16.9842 -0.00348633 -4.12934e-05 -0.00348633 4.12934e-05 4.12934e-05 3.70797e-17 
-16.9351 -0.00350668 -4.16563e-05 -0.00350668 4.16563e-05 4.16563e-05 3.72966e-17 
-16.9351 -0.00350668 -4.16563e-05 -0.00350668 4.16563e-05 4.16563e-05 3.72966e-17 
-16.9351 -0.00350668 -4.16563e-05 -0.00350668 4.16563e-05 4.16563e-05 3.72966e-17 
-16.8861 -0.00352722 -4.20235e-05 -0.00352722 4.20235e-05 4.20235e-05 3.70797e-17 
-16.8861 -0.00352722 -4.20235e-05 -0.00352722 4.20235e-05 4.20235e-05 3.70797e-17 
-16.8861 -0.00352722 -4.20235e-05 -0.00352722 4.20235e-05 4.20235e-05 3.70797e-17 
-16.837 -0.00354793 -4.2395e-05 -0.00354793 4.2395e-05 4.23951e-05 3.6646e-17 
-16.837 -0.00354793 -4.2395e-05 -0.00354793 4.2395e-05 4.23951e-05 3.6646e-17 
-16.837 -0.00354793 -4.2395e-05 -0.00354793 4.2395e-05 4.23951e-05 3.6646e-17 
-16.7879 -0.00356883 -4.2771e-05 -0.00356883 4.2771e-05 4.2771e-05 3.6646e-17 
-16.7879 -0.00356883 -4.2771e-05 -0.00356883 4.2771e-05 4.2771e-05 3.6646e-17 
-16.7879 -0.00356883 -4.2771e-05 -0.00356883 4.2771e-05 4.2771e-05 3.6646e-17 
-16.7388 -0.00358992 -4.31514e-05 -0.00358992 4.31514e-05 4.31514e-05 3.64292e-17 
-16.7388 -0.00358992 -4.31514e-05 -0.00358992 4.31514e-05 4.31514e-05 3.64292e-17 
-16.7388 -0.00358992 -4.31514e-05 -0.00358992 4.31514e-05 4.31514e-05 3.64292e-17 
-16.6897 -0.00361119 -4.35363e-05 -0.00361119 4.35363e-05 4.35363e-05 3.62124e-17 
-16.6897 -0.00361119 -4.35363e-05 -0.00361119 4.35363e-05 4.35363e-05 3.62124e-17 
-16.6897 -0.00361119 -4.35363e-05 -0.00361119 4.35363e-05 4.35363e-05 3.62124e-17 
-16.6406 -0.00363265 -4.39258e-05 -0.00363265 4.39258e-05 4.39258e-05 3.57787e-17 
-16.6406 -0.00363265 -4.39258e-05 -0.00363265 4.39258e-05 4.39258e-05 3.57787e-17 
-16.6406 -0.00363265 -4.39258e-05 -0.00363265 4.39258e-05 4.39258e-05 3.57787e-17 
-16.5915 -0.00365431 -4.432e-05 -0.00365431 4.432e-05 4.432e-05 3.59955e-17 
-16.5915 -0.00365431 -4.432e-05 -0.00365431 4.432e-05 4.432e-05 3.59955e-17 
-16.5915 -0.00365431 -4.432e-05 -0.00365431 4.432e-05 4.432e-05 3.59955e-17 
-16.5424 -0.00367616 -4.4719e-05 -0.00367616 4.4719e-05 4.4719e-05 3.57787e-17 
-16.5424 -0.00367616 -4.4719e-05 -0.00367616 4.4719e-05 4.4719e-05 3.57787e-17 
-16.5424 -0.00367616 -4.4719e-05 -0.00367616 4.4719e-05 4.4719e-05 3.57787e-17 
-16.4934 -0.00369821 -4.51227e-05 -0.00369821 4.51227e-05 4.51227e-05 3.5345e-17 
-16.4934 -0.00369821 -4.51227e-05 -0.00369821 4.51227e-05 4.51227e-05 3.5345e-17 
-16.4934 -0.00369821 -4.51227e-05 -0.00369821 4.51227e-05 4.51227e-05 3.5345e-17 
-16.4443 -0.00372045 -4.55313e-05 -0.00372045 4.55313e-05 4.55313e-05 3.5345e-17 
-16.4443 -0.00372045 -4.55313e-05 -0.00372045 4.55313e-05 4.55313e-05 3.5345e-17 
-16.4443 -0.00372045 -4.55313e-05 -0.00372045 4.55313e-05 4.55313e-05 3.5345e-17 
-16.3952 -0.0037429 -4.59449e-05 -0.0037429 4.59449e-05 4.59449e-05 3.5345e-17 
-16.3952 -0.0037429 -4.59449e-05 -0.0037429 4.59449e-05 4.59449e-05 3.5345e-17 
-16.3952 -0.0037429 -4.59449e-05 -0.0037429 4.59449e-05 4.59449e-05 3.5345e-17 
-16.3461 -0.00376555 -4.63636e-05 -0.00376555 4.63636e-05 4.63636e-05 3.51282e-17 
-16.3461 -0.00376555 -4.63636e-05 -0.00376555 4.63636e-05 4.63636e-05 3.51282e-17 
-16.3461 -0.00376555 -4.63636e-05 -0.00376555 4.63636e-05 4.63636e-05 3.51282e-17 
-16.297 -0.00378841 -4.67873e-05 -0.00378841 4.67873e-05 4.67873e-05 3.46945e-17 
-16.297 -0.00378841 -4.67873e-05 -0.00378841 4.67873e-05 4.67873e-05 3.46945e-17 
-16.297 -0.00378841 -4.67873e-05 -0.00378841 4.67873e-05 4.67873e-05 3.46945e-17 
-16.2479 -0.00381148 -4.72162e-05 -0.00381148 4.72162e-05 4.72162e-05 3.44776e-17 
-16.2479 -0.00381148 -4.72162e-05 -0.00381148 4.72162e-05 4.72162e-05 3.44776e-17 
-16.2479 -0.00381148 -4.72162e-05 -0.00381148 4.72162e-05 4.72162e-05 3.44776e-17 
-16.1988 -0.00383476 -4.76504e-05 -0.00383476 4.76504e-05 4.76504e-05 3.49113e-17 
-16.1988 -0.00383476 -4.76504e-05 -0.00383476 4.76504e-05 4.76504e-05 3.49113e-17 
-16.1988 -0.00383476 -4.76504e-05 -0.00383476 4.76504e-05 4.76504e-05 3.49113e-17 
-16.1497 -0.00385825 -4.809e-05 -0.00385825 4.809e-05 4.809e-05 3.46945e-17 
-16.1497 -0.00385825 -4.809e-05 -0.00385825 4.809e-05 4.809e-05 3.46945e-17 
-16.1497 -0.00385825 -4.809e-05 -0.00385825 4.809e-05 4.809e-05 3.46945e-17 
-16.1007 -0.00388197 -4.8535e-05 -0.00388197 4.8535e-05 4.8535e-05 3.44776e-17 
-16.1007 -0.00388197 -4.8535e-05 -0.00388197 4.8535e-05 4.8535e-05 3.44776e-17 
-16.1007 -0.00388197 -4.8535e-05 -0.00388197 4.8535e-05 4.8535e-05 3.44776e-17 
-16.0516 -0.0039059 -4.89855e-05 -0.0039059 4.89855e-05 4.89855e-05 3.42608e-17 
-16.0516 -0.0039059 -4.89855e-05 -0.0039059 4.89855e-05 4.89855e-05 3.42608e-17 
-16.0516 -0.0039059 -4.89855e-05 -0.0039059 4.89855e-05 4.89855e-05 3.42608e-17 
-16.0025 -0.00393005 -4.94416e-05 -0.00393005 4.94416e-05 4.94416e-05 3.42608e-17 
-16.0025 -0.00393005 -4.94416e-05 -0.00393005 4.94416e-05 4.94416e-05 3.42608e-17 
-16.0025 -0.00393005 -4.94416e-05 -0.00393005 4.94416e-05 4.94416e-05 3.42608e-17 
-15.9534 -0.00395443 -4.99034e-05 -0.00395443 4.99034e-05 4.99034e-05 3.38271e-17 
-15.9534 -0.00395443 -4.99034e-05 -0.00395443 4.99034e-05 4.99034e-05 3.38271e-17 
-15.9534 -0.00395443 -4.99034e-05 -0.00395443 4.99034e-05 4.99034e-05 3.38271e-17 
-15.9043 -0.00397904 -5.0371e-05 -0.00397904 5.0371e-05 5.0371e-05 3.42608e-17 
-15.9043 -0.00397904 -5.0371e-05 -0.00397904 5.0371e-05 5.0371e-05 3.42608e-17 
-15.9043 -0.00397904 -5.0371e-05 -0.00397904 5.0371e-05 5.0371e-05 3.42608e-17 
-15.8552 -0.00400387 -5.08445e-05 -0.00400387 5.08445e-05 5.08445e-05 3.38271e-17 
-15.8552 -0.00400387 -5.08445e-05 -0.00400387 5.08445e-05 5.08445e-05 3.38271e-17 
-15.8552 -0.00400387 -5.08445e-05 -0.00400387 5.08445e-05 5.08445e-05 3.38271e-17 
-15.8061 -0.00402894 -5.13239e-05 -0.00402894 5.13239e-05 5.13239e-05 3.38271e-17 
-15.8061 -0.00402894 -5.13239e-05 -0.00402894 5.13239e-05 5.13239e-05 3.38271e-17 
-15.8061 -0.00402894 -5.13239e-05 -0.00402894 5.13239e-05 5.13239e-05 3.38271e-17 
-15.7571 -0.00405425 -5.18094e-05 -0.00405425 5.18094e-05 5.18094e-05 3.38271e-17 
-15.7571 -0.00405425 -5.18094e-05 -0.00405425 5.18094e-05 5.18094e-05 3.38271e-17 
-15.7571 -0.00405425 -5.18094e-05 -0.00405425 5.18094e-05 5.18094e-05 3.38271e-17 
-15.708 -0.0040798 -5.2301e-05 -0.0040798 5.2301e-05 5.2301e-05 3.38271e-17 
-15.708 -0.0040798 -5.2301e-05 -0.0040798 5.2301e-05 5.2301e-05 3.38271e-17 
-15.708 -0.0040798 -5.2301e-05 -0.0040798 5.2301e-05 5.2301e-05 3.38271e-17 
-15.6589 -0.00410559 -5.27989e-05 -0.00410559 5.27989e-05 5.27989e-05 3.33934e-17 
-15.6589 -0.00410559 -5.27989e-05 -0.00410559 5.27989e-05 5.27989e-05 3.33934e-17 
-15.6589 -0.00410559 -5.27989e-05 -0.00410559 5.27989e-05 5.27989e-05 3.33934e-17 
-15.6098 -0.00413163 -5.33032e-05 -0.00413163 5.33032e-05 5.33032e-05 3.38271e-17 
-15.6098 -0.00413163 -5.33032e-05 -0.00413163 5.33032e-05 5.33032e-05 3.38271e-17 
-15.6098 -0.00413163 -5.33032e-05 -0.00413163 5.33032e-05 5.33032e-05 3.38271e-17 
-15.5607 -0.00415791 -5.38139e-05 -0.00415791 5.38139e-05 5.38139e-05 3.33934e-17 
-15.5607 -0.00415791 -5.38139e-05 -0.00415791 5.38139e-05 5.38139e-05 3.33934e-17 
-15.5607 -0.00415791 -5.38139e-05 -0.00415791 5.38139e-05 5.38139e-05 3.33934e-17 
-15.5116 -0.00418445 -5.43312e-05 -0.00418445 5.43312e-05 5.43312e-05 3.33934e-17 
-15.5116 -0.00418445 -5.43312e-05 -0.00418445 5.43312e-05 5.43312e-05 3.33934e-17 
-15.5116 -0.00418445 -5.43312e-05 -0.00418445 5.43312e-05 5.43312e-05 3.33934e-17 
-15.4625 -0.00421124 -5.48551e-05 -0.00421124 5.48551e-05 5.48551e-05 3.33934e-17 
-15.4625 -0.00421124 -5.48551e-05 -0.00421124 5.48551e-05 5.48551e-05 3.33934e-17 
-15.4625 -0.00421124 -5.48551e-05 -0.00421124 5.48551e-05 5.48551e-05 3.33934e-17 
-15.4134 -0.0042383 -5.53858e-05 -0.0042383 5.53858e-05 5.53858e-05 3.33934e-17 
-15.4134 -0.0042383 -5.53858e-05 -0.0042383 5.53858e-05 5.53858e-05 3.33934e-17 
-15.4134 -0.0042383 -5.53858e-05 -0.0042383 5.53858e-05 5.53858e-05 3.33934e-17 
-15.3644 -0.00426561 -5.59234e-05 -0.00426561 5.59234e-05 5.59234e-05 3.33934e-17 
-15.3644 -0.00426561 -5.59234e-05 -0.00426561 5.59234e-05 5.59234e-05 3.33934e-17 
-15.3644 -0.00426561 -5.59234e-05 -0.00426561 5.59234e-05 5.59234e-05 3.33934e-17 
-15.3153 -0.00429319 -5.6468e-05 -0.00429319 5.6468e-05 5.6468e-05 3.33934e-17 
-15.3153 -0.00429319 -5.6468e-05 -0.00429319 5.6468e-05 5.6468e-05 3.33934e-17 
-15.3153 -0.00429319 -5.6468e-05 -0.00429319 5.6468e-05 5.6468e-05 3.33934e-17 
-15.2662 -0.00432104 -5.70197e-05 -0.00432104 5.70197e-05 5.70197e-05 3.29598e-17 
-15.2662 -0.00432104 -5.70197e-05 -0.00432104 5.70197e-05 5.70197e-05 3.29598e-17 
-15.2662 -0.00432104 -5.70197e-05 -0.00432104 5.70197e-05 5.70197e-05 3.29598e-17 
-15.2171 -0.00434916 -5.75786e-05 -0.00434916 5.75786e-05 5.75787e-05 3.33934e-17 
-15.2171 -0.00434916 -5.75786e-05 -0.00434916 5.75786e-05 5.75787e-05 3.33934e-17 
-15.2171 -0.00434916 -5.75786e-05 -0.00434916 5.75786e-05 5.75787e-05 3.33934e-17 
-15.168 -0.00437756 -5.81449e-05 -0.00437756 5.81449e-05 5.8145e-05 3.33934e-17 
-15.168 -0.00437756 -5.81449e-05 -0.00437756 5.81449e-05 5.8145e-05 3.33934e-17 
-15.168 -0.00437756 -5.81449e-05 -0.00437756 5.81449e-05 5.8145e-05 3.33934e-17 
-15.1189 -0.00440623 -5.87187e-05 -0.00440623 5.87187e-05 5.87187e-05 3.33934e-17 
-15.1189 -0.00440623 -5.87187e-05 -0.00440623 5.87187e-05 5.87187e-05 3.33934e-17 
-15.1189 -0.00440623 -5.87187e-05 -0.00440623 5.87187e-05 5.87187e-05 3.33934e-17 
-15.0698 -0.0044352 -5.93e-05 -0.0044352 5.93e-05 5.93e-05 3.29598e-17 
-15.0698 -0.0044352 -5.93e-05 -0.0044352 5.93e-05 5.93e-05 3.29598e-17 
-15.0698 -0.0044352 -5.93e-05 -0.0044352 5.93e-05 5.93e-05 3.29598e-17 
-15.0207 -0.00446444 -5.98891e-05 -0.00446444 5.98891e-05 5.98891e-05 3.29598e-17 
-15.0207 -0.00446444 -5.98891e-05 -0.00446444 5.98891e-05 5.98891e-05 3.29598e-17 
-15.0207 -0.00446444 -5.98891e-05 -0.00446444 5.98891e-05 5.98891e-05 3.29598e-17 
-14.9717 -0.00449398 -6.0486e-05 -0.00449398 6.0486e-05 6.0486e-05 3.33934e-17 
-14.9717 -0.00449398 -6.0486e-05 -0.00449398 6.0486e-05 6.0486e-05 3.33934e-17 
-14.9717 -0.00449398 -6.0486e-05 -0.00449398 6.0486e-05 6.0486e-05 3.33934e-17 
-14.9226 -0.00452382 -6.10909e-05 -0.00452382 6.10909e-05 6.10909e-05 3.29598e-17 
-14.9226 -0.00452382 -6.10909e-05 -0.00452382 6.10909e-05 6.10909e-05 3.29598e-17 
-14.9226 -0.00452382 -6.10909e-05 -0.00452382 6.10909e-05 6.10909e-05 3.29598e-17 
-14.8735 -0.00455395 -6.17039e-05 -0.00455395 6.17039e-05 6.17039e-05 3.29598e-17 
-14.8735 -0.00455395 -6.17039e-05 -0.00455395 6.17039e-05 6.17039e-05 3.29598e-17 
-14.8735 -0.00455395 -6.17039e-05 -0.00455395 6.17039e-05 6.17039e-05 3.29598e-17 
-14.8244 -0.00458438 -6.23251e-05 -0.00458438 6.23251e-05 6.23252e-05 3.29598e-17 
-14.8244 -0.00458438 -6.23251e-05 -0.00458438 6.23251e-05 6.23252e-05 3.29598e-17 
-14.8244 -0.00458438 -6.23251e-05 -0.00458438 6.23251e-05 6.23252e-05 3.29598e-17 
-14.7753 -0.00461512 -6.29548e-05 -0.00461512 6.29548e-05 6.29548e-05 3.25261e-17 
-14.7753 -0.00461512 -6.29548e-05 -0.00461512 6.29548e-05 6.29548e-05 3.25261e-17 
-14.7753 -0.00461512 -6.29548e-05 -0.00461512 6.29548e-05 6.29548e-05 3.25261e-17 
-14.7262 -0.00464618 -6.35929e-05 -0.00464618 6.35929e-05 6.3593e-05 3.29598e-17 
-14.7262 -0.00464618 -6.35929e-05 -0.00464618 6.35929e-05 6.3593e-05 3.29598e-17 
-14.7262 -0.00464618 -6.35929e-05 -0.00464618 6.35929e-05 6.3593e-05 3.29598e-17 
-14.6771 -0.00467755 -6.42398e-05 -0.00467755 6.42398e-05 6.42398e-05 3.29598e-17 
-14.6771 -0.00467755 -6.42398e-05 -0.00467755 6.42398e-05 6.42398e-05 3.29598e-17 
-14.6771 -0.00467755 -6.42398e-05 -0.00467755 6.42398e-05 6.42398e-05 3.29598e-17 
-14.628 -0.00470923 -6.48955e-05 -0.00470923 6.48955e-05 6.48955e-05 3.29598e-17 
-14.628 -0.00470923 -6.48955e-05 -0.00470923 6.48955e-05 6.48955e-05 3.29598e-17 
-14.628 -0.00470923 -6.48955e-05 -0.00470923 6.48955e-05 6.48955e-05 3.29598e-17 
-14.579 -0.00474125 -6.55601e-05 -0.00474125 6.55601e-05 6.55602e-05 3.29598e-17 
-14.579 -0.00474125 -6.55601e-05 -0.00474125 6.55601e-05 6.55602e-05 3.29598e-17 
-14.579 -0.00474125 -6.55601e-05 -0.00474125 6.55601e-05 6.55602e-05 3.29598e-17 
-14.5299 -0.00477359 -6.62339e-05 -0.00477359 6.62339e-05 6.6234e-05 3.29598e-17 
-14.5299 -0.00477359 -6.62339e-05 -0.00477359 6.62339e-05 6.6234e-05 3.29598e-17 
-14.5299 -0.00477359 -6.62339e-05 -0.00477359 6.62339e-05 6.6234e-05 3.29598e-17 
-14.4808 -0.00480626 -6.6917e-05 -0.00480626 6.6917e-05 6.6917e-05 3.29598e-17 
-14.4808 -0.00480626 -6.6917e-05 -0.00480626 6.6917e-05 6.6917e-05 3.29598e-17 
-14.4808 -0.00480626 -6.6917e-05 -0.00480626 6.6917e-05 6.6917e-05 3.29598e-17 
-14.4317 -0.00483927 -6.76095e-05 -0.00483927 6.76095e-05 6.76096e-05 3.25261e-17 
-14.4317 -0.00483927 -6.76095e-05 -0.00483927 6.76095e-05 6.76096e-05 3.25261e-17 
-14.4317 -0.00483927 -6.76095e-05 -0.00483927 6.76095e-05 6.76096e-05 3.25261e-17 
-14.3826 -0.00487262 -6.83116e-05 -0.00487262 6.83116e-05 6.83117e-05 3.25261e-17 
-14.3826 -0.00487262 -6.83116e-05 -0.00487262 6.83116e-05 6.83117e-05 3.25261e-17 
-14.3826 -0.00487262 -6.83116e-05 -0.00487262 6.83116e-05 6.83117e-05 3.25261e-17 
-14.3335 -0.00490632 -6.90236e-05 -0.00490632 6.90236e-05 6.90237e-05 3.20924e-17 
-14.3335 -0.00490632 -6.90236e-05 -0.00490632 6.90236e-05 6.90237e-05 3.20924e-17 
-14.3335 -0.00490632 -6.90236e-05 -0.00490632 6.90236e-05 6.90237e-05 3.20924e-17 
-14.2844 -0.00494037 -6.97455e-05 -0.00494037 6.97455e-05 6.97456e-05 3.25261e-17 
-14.2844 -0.00494037 -6.97455e-05 -0.00494037 6.97455e-05 6.97456e-05 3.25261e-17 
-14.2844 -0.00494037 -6.97455e-05 -0.00494037 6.97455e-05 6.97456e-05 3.25261e-17 
-14.2353 -0.00497478 -7.04775e-05 -0.00497478 7.04775e-05 7.04776e-05 3.29598e-17 
-14.2353 -0.00497478 -7.04775e-05 -0.00497478 7.04775e-05 7.04776e-05 3.29598e-17 
-14.2353 -0.00497478 -7.04775e-05 -0.00497478 7.04775e-05 7.04776e-05 3.29598e-17 
-14.1863 -0.00500955 -7.12198e-05 -0.00500955 7.12198e-05 7.12199e-05 3.20924e-17 
-14.1863 -0.00500955 -7.12198e-05 -0.00500955 7.12198e-05 7.12199e-05 3.20924e-17 
-14.1863 -0.00500955 -7.12198e-05 -0.00500955 7.12198e-05 7.12199e-05 3.20924e-17 
-14.1372 -0.00504469 -7.19726e-05 -0.00504469 7.19726e-05 7.19727e-05 3.25261e-17 
-14.1372 -0.00504469 -7.19726e-05 -0.00504469 7.19726e-05 7.19727e-05 3.25261e-17 
-14.1372 -0.00504469 -7.19726e-05 -0.00504469 7.19726e-05 7.19727e-05 3.25261e-17 
-14.0881 -0.0050802 -7.27361e-05 -0.0050802 7.27361e-05 7.27362e-05 3.16588e-17 
-14.0881 -0.0050802 -7.27361e-05 -0.0050802 7.27361e-05 7.27362e-05 3.16588e-17 
-14.0881 -0.0050802 -7.27361e-05 -0.0050802 7.27361e-05 7.27362e-05 3.16588e-17 
-14.039 -0.00511608 -7.35105e-05 -0.00511608 7.35105e-05 7.35106e-05 3.25261e-17 
-14.039 -0.00511608 -7.35105e-05 -0.00511608 7.35105e-05 7.35106e-05 3.25261e-17 
-14.039 -0.00511608 -7.35105e-05 -0.00511608 7.35105e-05 7.35106e-05 3.25261e-17 
-13.9899 -0.00515235 -7.42959e-05 -0.00515235 7.42959e-05 7.4296e-05 3.16588e-17 
-13.9899 -0.00515235 -7.42959e-05 -0.00515235 7.42959e-05 7.4296e-05 3.16588e-17 
-13.9899 -0.00515235 -7.42959e-05 -0.00515235 7.42959e-05 7.4296e-05 3.16588e-17 
-13.9408 -0.00518901 -7.50926e-05 -0.00518901 7.50926e-05 7.50927e-05 3.16588e-17 
-13.9408 -0.00518901 -7.50926e-05 -0.00518901 7.50926e-05 7.50927e-05 3.16588e-17 
-13.9408 -0.00518901 -7.50926e-05 -0.00518901 7.50926e-05 7.50927e-05 3.16588e-17 
-13.8917 -0.00522606 -7.59007e-05 -0.00522606 7.59007e-05 7.59008e-05 3.16588e-17 
-13.8917 -0.00522606 -7.59007e-05 -0.00522606 7.59007e-05 7.59008e-05 3.16588e-17 
-13.8917 -0.00522606 -7.59007e-05 -0.00522606 7.59007e-05 7.59008e-05 3.16588e-17 
-13.8426 -0.00526351 -7.67205e-05 -0.00526351 7.67205e-05 7.67207e-05 3.12251e-17 
-13.8426 -0.00526351 -7.67205e-05 -0.00526351 7.67205e-05 7.67207e-05 3.12251e-17 
-13.8426 -0.00526351 -7.67205e-05 -0.00526351 7.67205e-05 7.67207e-05 3.12251e-17 
-13.7936 -0.00530136 -7.75522e-05 -0.00530136 7.75522e-05 7.75524e-05 3.07914e-17 
-13.7936 -0.00530136 -7.75522e-05 -0.00530136 7.75522e-05 7.75524e-05 3.07914e-17 
-13.7936 -0.00530136 -7.75522e-05 -0.00530136 7.75522e-05 7.75524e-05 3.07914e-17 
-13.7445 -0.00533963 -7.8396e-05 -0.00533963 7.8396e-05 7.83962e-05 3.07914e-17 
-13.7445 -0.00533963 -7.8396e-05 -0.00533963 7.8396e-05 7.83962e-05 3.07914e-17 
-13.7445 -0.00533963 -7.8396e-05 -0.00533963 7.8396e-05 7.83962e-05 3.07914e-17 
-13.6954 -0.00537831 -7.92522e-05 -0.00537831 7.92522e-05 7.92524e-05 3.07914e-17 
-13.6954 -0.00537831 -7.92522e-05 -0.00537831 7.92522e-05 7.92524e-05 3.07914e-17 
-13.6954 -0.00537831 -7.92522e-05 -0.00537831 7.92522e-05 7.92524e-05 3.07914e-17 
-13.6463 -0.00541742 -8.01209e-05 -0.00541742 8.01209e-05 8.0121e-05 2.90567e-17 
-13.6463 -0.00541742 -8.01209e-05 -0.00541742 8.01209e-05 8.0121e-05 2.90567e-17 
-13.6463 -0.00541742 -8.01209e-05 -0.00541742 8.01209e-05 8.0121e-05 2.90567e-17 
-13.5972 -0.00545696 -8.10023e-05 -0.00545696 8.10023e-05 8.10025e-05 2.94904e-17 
-13.5972 -0.00545696 -8.10023e-05 -0.00545696 8.10023e-05 8.10025e-05 2.94904e-17 
-13.5972 -0.00545696 -8.10023e-05 -0.00545696 8.10023e-05 8.10025e-05 2.94904e-17 
-13.5481 -0.00549693 -8.18968e-05 -0.00549693 8.18968e-05 8.1897e-05 2.8623e-17 
-13.5481 -0.00549693 -8.18968e-05 -0.00549693 8.18968e-05 8.1897e-05 2.8623e-17 
-13.5481 -0.00549693 -8.18968e-05 -0.00549693 8.18968e-05 8.1897e-05 2.8623e-17 
-13.499 -0.00553734 -8.28045e-05 -0.00553734 8.28045e-05 8.28048e-05 2.81893e-17 
-13.499 -0.00553734 -8.28045e-05 -0.00553734 8.28045e-05 8.28048e-05 2.81893e-17 
-13.499 -0.00553734 -8.28045e-05 -0.00553734 8.28045e-05 8.28048e-05 2.81893e-17 
-13.4499 -0.0055782 -8.37258e-05 -0.0055782 8.37258e-05 8.3726e-05 2.68883e-17 
-13.4499 -0.0055782 -8.37258e-05 -0.0055782 8.37258e-05 8.3726e-05 2.68883e-17 
-13.4499 -0.0055782 -8.37258e-05 -0.0055782 8.37258e-05 8.3726e-05 2.68883e-17 
-13.4009 -0.00561952 -8.46608e-05 -0.00561952 8.46608e-05 8.46611e-05 2.60209e-17 
-13.4009 -0.00561952 -8.46608e-05 -0.00561952 8.46608e-05 8.46611e-05 2.60209e-17 
-13.4009 -0.00561952 -8.46608e-05 -0.00561952 8.46608e-05 8.46611e-05 2.60209e-17 
-13.3518 -0.0056613 -8.56098e-05 -0.0056613 8.56098e-05 8.56101e-05 2.42862e-17 
-13.3518 -0.0056613 -8.56098e-05 -0.0056613 8.56098e-05 8.56101e-05 2.42862e-17 
-13.3518 -0.0056613 -8.56098e-05 -0.0056613 8.56098e-05 8.56101e-05 2.42862e-17 
-13.3027 -0.00570355 -8.65732e-05 -0.00570355 8.65732e-05 8.65734e-05 2.25515e-17 
-13.3027 -0.00570355 -8.65732e-05 -0.00570355 8.65732e-05 8.65734e-05 2.25515e-17 
-13.3027 -0.00570355 -8.65732e-05 -0.00570355 8.65732e-05 8.65734e-05 2.25515e-17 
-13.2536 -0.00574628 -8.7551e-05 -0.00574628 8.7551e-05 8.75513e-05 2.08168e-17 
-13.2536 -0.00574628 -8.7551e-05 -0.00574628 8.7551e-05 8.75513e-05 2.08168e-17 
-13.2536 -0.00574628 -8.7551e-05 -0.00574628 8.7551e-05 8.75513e-05 2.08168e-17 
-13.2045 -0.00578949 -8.85437e-05 -0.00578949 8.85437e-05 8.8544e-05 1.86483e-17 
-13.2045 -0.00578949 -8.85437e-05 -0.00578949 8.85437e-05 8.8544e-05 1.86483e-17 
-13.2045 -0.00578949 -8.85437e-05 -0.00578949 8.85437e-05 8.8544e-05 1.86483e-17 
-13.1554 -0.00583318 -8.95515e-05 -0.00583318 8.95515e-05 8.95519e-05 1.56126e-17 
-13.1554 -0.00583318 -8.95515e-05 -0.00583318 8.95515e-05 8.95519e-05 1.56126e-17 
-13.1554 -0.00583318 -8.95515e-05 -0.00583318 8.95515e-05 8.95519e-05 1.56126e-17 
-13.1063 -0.00587738 -9.05748e-05 -0.00587738 9.05748e-05 9.05751e-05 1.21431e-17 
-13.1063 -0.00587738 -9.05748e-05 -0.00587738 9.05748e-05 9.05751e-05 1.21431e-17 
-13.1063 -0.00587738 -9.05748e-05 -0.00587738 9.05748e-05 9.05751e-05 1.21431e-17 
-13.0572 -0.00592209 -9.16137e-05 -0.00592209 9.16137e-05 9.16141e-05 7.37261e-18 
-13.0572 -0.00592209 -9.16137e-05 -0.00592209 9.16137e-05 9.16141e-05 7.37261e-18 
-13.0572 -0.00592209 -9.16137e-05 -0.00592209 9.16137e-05 9.16141e-05 7.37261e-18 
-13.0082 -0.0059673 -9.26686e-05 -0.0059673 9.26686e-05 9.2669e-05 2.16841e-18 
-13.0082 -0.0059673 -9.26686e-05 -0.0059673 9.26686e-05 9.2669e-05 2.16841e-18 
-13.0082 -0.0059673 -9.26686e-05 -0.0059673 9.26686e-05 9.2669e-05 2.16841e-18 
-12.9591 -0.00601304 -9.37399e-05 -0.00601304 9.37399e-05 9.37403e-05 -4.77051e-18 
-12.9591 -0.00601304 -9.37399e-05 -0.00601304 9.37399e-05 9.37403e-05 -4.77051e-18 
-12.9591 -0.00601304 -9.37399e-05 -0.00601304 9.37399e-05 9.37403e-05 -4.77051e-18 
-12.91 -0.00605931 -9.48277e-05 -0.00605931 9.48277e-05 9.48282e-05 -1.43115e-17 
-12.91 -0.00605931 -9.48277e-05 -0.00605931 9.48277e-05 9.48282e-05 -1.43115e-17 
-12.91 -0.00605931 -9.48277e-05 -0.00605931 9.48277e-05 9.48282e-05 -1.43115e-17 
-12.8609 -0.00610612 -9.59325e-05 -0.00610612 9.59325e-05 9.5933e-05 -2.77557e-17 
-12.8609 -0.00610612 -9.59325e-05 -0.00610612 9.59325e-05 9.5933e-05 -2.77557e-17 
-12.8609 -0.00610612 -9.59325e-05 -0.00610612 9.59325e-05 9.5933e-05 -2.77557e-17 
-12.8118 -0.00615347 -9.70547e-05 -0.00615347 9.70547e-05 9.70552e-05 -4.51031e-17 
-12.8118 -0.00615347 -9.70547e-05 -0.00615347 9.70547e-05 9.70552e-05 -4.51031e-17 
-12.8118 -0.00615347 -9.70547e-05 -0.00615347 9.70547e-05 9.70552e-05 -4.51031e-17 
-12.7627 -0.00620138 -9.81944e-05 -0.00620138 9.81944e-05 9.8195e-05 -6.9823e-17 
-12.7627 -0.00620138 -9.81944e-05 -0.00620138 9.81944e-05 9.8195e-05 -6.9823e-17 
-12.7627 -0.00620138 -9.81944e-05 -0.00620138 9.81944e-05 9.8195e-05 -6.9823e-17 
-12.7136 -0.00624985 -9.93521e-05 -0.00624985 9.93521e-05 9.93527e-05 -1.06686e-16 
-12.7136 -0.00624985 -9.93521e-05 -0.00624985 9.93521e-05 9.93527e-05 -1.06686e-16 
-12.7136 -0.00624985 -9.93521e-05 -0.00624985 9.93521e-05 9.93527e-05 -1.06686e-16 
-12.6645 -0.00629889 -0.000100528 -0.00629889 0.000100528 0.000100529 -1.62631e-16 
-12.6645 -0.00629889 -0.000100528 -0.00629889 0.000100528 0.000100529 -1.62631e-16 
-12.6645 -0.00629889 -0.000100528 -0.00629889 0.000100528 0.000100529 -1.62631e-16 
-12.6155 -0.00634852 -0.000101723 -0.00634852 0.000101723 0.000101724 -2.52404e-16 
-12.6155 -0.00634852 -0.000101723 -0.00634852 0.000101723 0.000101724 -2.52404e-16 
-12.6155 -0.00634852 -0.000101723 -0.00634852 0.000101723 0.000101724 -2.52404e-16 
-12.5664 -0.00639874 -0.000102937 -0.00639874 0.000102937 0.000102938 -4.07229e-16 
-12.5664 -0.00639874 -0.000102937 -0.00639874 0.000102937 0.000102938 -4.07229e-16 
-12.5664 -0.00639874 -0.000102937 -0.00639874 0.000102937 0.000102938 -4.07229e-16 
-12.5173 -0.00644955 -0.00010417 -0.00644955 0.00010417 0.000104171 -6.86956e-16 
-12.5173 -0.00644955 -0.00010417 -0.00644955 0.00010417 0.000104171 -6.86956e-16 
-12.5173 -0.00644955 -0.00010417 -0.00644955 0.00010417 0.000104171 -6.86956e-16 
-12.4682 -0.00650098 -0.000105423 -0.00650098 0.000105423 0.000105424 -1.18873e-15 
-12.4682 -0.00650098 -0.000105423 -0.00650098 0.000105423 0.000105424 -1.18873e-15 
-12.4682 -0.00650098 -0.000105423 -0.00650098 0.000105423 0.000105424 -1.18873e-15 
-12.4191 -0.00655303 -0.000106697 -0.00655303 0.000106697 0.000106698 -1.84056e-15 
-12.4191 -0.00655303 -0.000106697 -0.00655303 0.000106697 0.000106698 -1.84056e-15 
-12.4191 -0.00655303 -0.000106697 -0.00655303 0.000106697 0.000106698 -1.84056e-15 
-12.37 -0.0066057 -0.000107991 -0.0066057 0.000107991 0.000107992 -2.01403e-15 
-12.37 -0.0066057 -0.000107991 -0.0066057 0.000107991 0.000107992 -2.01403e-15 
-12.37 -0.0066057 -0.000107991 -0.0066057 0.000107991 0.000107992 -2.01403e-15 
-12.3209 -0.00665902 -0.000109306 -0.00665902 0.000109306 0.000109307 -1.38736e-15 
-12.3209 -0.00665902 -0.000109306 -0.00665902 0.000109306 0.000109307 -1.38736e-15 
-12.3209 -0.00665902 -0.000109306 -0.00665902 0.000109306 0.000109307 -1.38736e-15 
-12.2718 -0.00671298 -0.000110643 -0.00671298 0.000110643 0.000110644 -8.43951e-16 
-12.2718 -0.00671298 -0.000110643 -0.00671298 0.000110643 0.000110644 -8.43951e-16 
-12.2718 -0.00671298 -0.000110643 -0.00671298 0.000110643 0.000110644 -8.43951e-16 
-12.2228 -0.00676761 -0.000112001 -0.00676761 0.000112001 0.000112003 -5.26494e-16 
-12.2228 -0.00676761 -0.000112001 -0.00676761 0.000112001 0.000112003 -5.26494e-16 
-12.2228 -0.00676761 -0.000112001 -0.00676761 0.000112001 0.000112003 -5.26494e-16 
-12.1737 -0.00682291 -0.000113383 -0.00682291 0.000113383 0.000113384 -3.45647e-16 
-12.1737 -0.00682291 -0.000113383 -0.00682291 0.000113383 0.000113384 -3.45647e-16 
-12.1737 -0.00682291 -0.000113383 -0.00682291 0.000113383 0.000113384 -3.45647e-16 
-12.1246 -0.0068789 -0.000114787 -0.0068789 0.000114787 0.000114788 -2.3766e-16 
-12.1246 -0.0068789 -0.000114787 -0.0068789 0.000114787 0.000114788 -2.3766e-16 
-12.1246 -0.0068789 -0.000114787 -0.0068789 0.000114787 0.000114788 -2.3766e-16 
-12.0755 -0.00693557 -0.000116214 -0.00693557 0.000116214 0.000116215 -1.69137e-16 
-12.0755 -0.00693557 -0.000116214 -0.00693557 0.000116214 0.000116215 -1.69137e-16 
-12.0755 -0.00693557 -0.000116214 -0.00693557 0.000116214 0.000116215 -1.69137e-16 
-12.0264 -0.00699296 -0.000117665 -0.00699296 0.000117665 0.000117667 -1.23601e-16 
-12.0264 -0.00699296 -0.000117665 -0.00699296 0.000117665 0.000117667 -1.23601e-16 
-12.0264 -0.00699296 -0.000117665 -0.00699296 0.000117665 0.000117667 -1.23601e-16 
-11.9773 -0.00705106 -0.000119141 -0.00705106 0.000119141 0.000119142 -9.06404e-17 
-11.9773 -0.00705106 -0.000119141 -0.00705106 0.000119141 0.000119142 -9.06404e-17 
-11.9773 -0.00705106 -0.000119141 -0.00705106 0.000119141 0.000119142 -9.06404e-17 
-11.9282 -0.00710989 -0.000120641 -0.00710989 0.000120641 0.000120643 -6.72214e-17 
-11.9282 -0.00710989 -0.000120641 -0.00710989 0.000120641 0.000120643 -6.72214e-17 
-11.9282 -0.00710989 -0.000120641 -0.00710989 0.000120641 0.000120643 -6.72214e-17 
-11.8791 -0.00716947 -0.000122167 -0.00716947 0.000122167 0.000122169 -4.85729e-17 
-11.8791 -0.00716947 -0.000122167 -0.00716947 0.000122167 0.000122169 -4.85729e-17 
-11.8791 -0.00716947 -0.000122167 -0.00716947 0.000122167 0.000122169 -4.85729e-17 
-11.8301 -0.00722979 -0.000123719 -0.00722979 0.000123719 0.000123721 -3.55623e-17 
-11.8301 -0.00722979 -0.000123719 -0.00722979 0.000123719 0.000123721 -3.55623e-17 
-11.8301 -0.00722979 -0.000123719 -0.00722979 0.000123719 0.000123721 -3.55623e-17 
-11.781 -0.00729089 -0.000125297 -0.00729089 0.000125297 0.000125299 -2.60213e-17 
-11.781 -0.00729089 -0.000125297 -0.00729089 0.000125297 0.000125299 -2.60213e-17 
-11.781 -0.00729089 -0.000125297 -0.00729089 0.000125297 0.000125299 -2.60213e-17 
-11.7319 -0.00735277 -0.000126903 -0.00735277 0.000126903 0.000126905 -1.60464e-17 
-11.7319 -0.00735277 -0.000126903 -0.00735277 0.000126903 0.000126905 -1.60464e-17 
-11.7319 -0.00735277 -0.000126903 -0.00735277 0.000126903 0.000126905 -1.60464e-17 
-11.6828 -0.00741544 -0.000128536 -0.00741544 0.000128536 0.000128538 -8.67376e-18 
-11.6828 -0.00741544 -0.000128536 -0.00741544 0.000128536 0.000128538 -8.67376e-18 
-11.6828 -0.00741544 -0.000128536 -0.00741544 0.000128536 0.000128538 -8.67376e-18 
-11.6337 -0.00747892 -0.000130197 -0.00747892 0.000130197 0.000130199 -3.46951e-18 
-11.6337 -0.00747892 -0.000130197 -0.00747892 0.000130197 0.000130199 -3.46951e-18 
-11.6337 -0.00747892 -0.000130197 -0.00747892 0.000130197 0.000130199 -3.46951e-18 
-11.5846 -0.00754322 -0.000131887 -0.00754322 0.000131887 0.00013189 2.60213e-18 
-11.5846 -0.00754322 -0.000131887 -0.00754322 0.000131887 0.00013189 2.60213e-18 
-11.5846 -0.00754322 -0.000131887 -0.00754322 0.000131887 0.00013189 2.60213e-18 
-11.5355 -0.00760836 -0.000133607 -0.00760836 0.000133607 0.00013361 6.07165e-18 
-11.5355 -0.00760836 -0.000133607 -0.00760836 0.000133607 0.00013361 6.07165e-18 
-11.5355 -0.00760836 -0.000133607 -0.00760836 0.000133607 0.00013361 6.07165e-18 
-11.4864 -0.00767435 -0.000135357 -0.00767435 0.000135357 0.00013536 1.04086e-17 
-11.4864 -0.00767435 -0.000135357 -0.00767435 0.000135357 0.00013536 1.04086e-17 
-11.4864 -0.00767435 -0.000135357 -0.00767435 0.000135357 0.00013536 1.04086e-17 
-11.4374 -0.00774121 -0.000137138 -0.00774121 0.000137138 0.00013714 1.43118e-17 
-11.4374 -0.00774121 -0.000137138 -0.00774121 0.000137138 0.00013714 1.43118e-17 
-11.4374 -0.00774121 -0.000137138 -0.00774121 0.000137138 0.00013714 1.43118e-17 
-11.3883 -0.00780895 -0.00013895 -0.00780895 0.00013895 0.000138953 1.73476e-17 
-11.3883 -0.00780895 -0.00013895 -0.00780895 0.00013895 0.000138953 1.73476e-17 
-11.3883 -0.00780895 -0.00013895 -0.00780895 0.00013895 0.000138953 1.73476e-17 
-11.3392 -0.00787758 -0.000140794 -0.00787758 0.000140794 0.000140798 1.90824e-17 
-11.3392 -0.00787758 -0.000140794 -0.00787758 0.000140794 0.000140798 1.90824e-17 
-11.3392 -0.00787758 -0.000140794 -0.00787758 0.000140794 0.000140798 1.90824e-17 
-11.2901 -0.00794713 -0.000142672 -0.00794713 0.000142672 0.000142675 2.2552e-17 
-11.2901 -0.00794713 -0.000142672 -0.00794713 0.000142672 0.000142675 2.2552e-17 
-11.2901 -0.00794713 -0.000142672 -0.00794713 0.000142672 0.000142675 2.2552e-17 
-11.241 -0.0080176 -0.000144583 -0.0080176 0.000144583 0.000144586 2.34194e-17 
-11.241 -0.0080176 -0.000144583 -0.0080176 0.000144583 0.000144586 2.34194e-17 
-11.241 -0.0080176 -0.000144583 -0.0080176 0.000144583 0.000144586 2.34194e-17 
-11.1919 -0.00808903 -0.000146528 -0.00808903 0.000146528 0.000146532 2.60216e-17 
-11.1919 -0.00808903 -0.000146528 -0.00808903 0.000146528 0.000146532 2.60216e-17 
-11.1919 -0.00808903 -0.000146528 -0.00808903 0.000146528 0.000146532 2.60216e-17 
-11.1428 -0.00816141 -0.000148509 -0.00816141 0.000148509 0.000148513 2.6889e-17 
-11.1428 -0.00816141 -0.000148509 -0.00816141 0.000148509 0.000148513 2.6889e-17 
-11.1428 -0.00816141 -0.000148509 -0.00816141 0.000148509 0.000148513 2.6889e-17 
-11.0937 -0.00823477 -0.000150526 -0.00823477 0.000150526 0.00015053 2.94912e-17 
-11.0937 -0.00823477 -0.000150526 -0.00823477 0.000150526 0.00015053 2.94912e-17 
-11.0937 -0.00823477 -0.000150526 -0.00823477 0.000150526 0.00015053 2.94912e-17 
-11.0447 -0.00830914 -0.000152579 -0.00830914 0.000152579 0.000152584 3.20934e-17 
-11.0447 -0.00830914 -0.000152579 -0.00830914 0.000152579 0.000152584 3.20934e-17 
-11.0447 -0.00830914 -0.000152579 -0.00830914 0.000152579 0.000152584 3.20934e-17 
-10.9956 -0.00838452 -0.000154671 -0.00838452 0.000154671 0.000154676 3.29609e-17 
-10.9956 -0.00838452 -0.000154671 -0.00838452 0.000154671 0.000154676 3.29609e-17 
-10.9956 -0.00838452 -0.000154671 -0.00838452 0.000154671 0.000154676 3.29609e-17 
-10.9465 -0.00846093 -0.000156801 -0.00846093 0.000156801 0.000156806 3.46957e-17 
-10.9465 -0.00846093 -0.000156801 -0.00846093 0.000156801 0.000156806 3.46957e-17 
-10.9465 -0.00846093 -0.000156801 -0.00846093 0.000156801 0.000156806 3.46957e-17 
-10.8974 -0.00853841 -0.00015897 -0.00853841 0.00015897 0.000158976 3.55631e-17 
-10.8974 -0.00853841 -0.00015897 -0.00853841 0.00015897 0.000158976 3.55631e-17 
-10.8974 -0.00853841 -0.00015897 -0.00853841 0.00015897 0.000158976 3.55631e-17 
-10.8483 -0.00861695 -0.00016118 -0.00861695 0.00016118 0.000161186 3.7298e-17 
-10.8483 -0.00861695 -0.00016118 -0.00861695 0.00016118 0.000161186 3.7298e-17 
-10.8483 -0.00861695 -0.00016118 -0.00861695 0.00016118 0.000161186 3.7298e-17 
-10.7992 -0.00869659 -0.000163431 -0.00869659 0.000163431 0.000163438 3.90329e-17 
-10.7992 -0.00869659 -0.000163431 -0.00869659 0.000163431 0.000163438 3.90329e-17 
-10.7992 -0.00869659 -0.000163431 -0.00869659 0.000163431 0.000163438 3.90329e-17 
-10.7501 -0.00877734 -0.000165725 -0.00877734 0.000165725 0.000165732 3.99004e-17 
-10.7501 -0.00877734 -0.000165725 -0.00877734 0.000165725 0.000165732 3.99004e-17 
-10.7501 -0.00877734 -0.000165725 -0.00877734 0.000165725 0.000165732 3.99004e-17 
-10.701 -0.00885923 -0.000168062 -0.00885923 0.000168062 0.000168069 3.9033e-17 
-10.701 -0.00885923 -0.000168062 -0.00885923 0.000168062 0.000168069 3.9033e-17 
-10.701 -0.00885923 -0.000168062 -0.00885923 0.000168062 0.000168069 3.9033e-17 
-10.652 -0.00894227 -0.000170443 -0.00894227 0.000170443 0.000170451 4.25027e-17 
-10.652 -0.00894227 -0.000170443 -0.00894227 0.000170443 0.000170451 4.25027e-17 
-10.652 -0.00894227 -0.000170443 -0.00894227 0.000170443 0.000170451 4.25027e-17 
-10.6029 -0.0090265 -0.00017287 -0.0090265 0.00017287 0.000172878 4.25028e-17 
-10.6029 -0.0090265 -0.00017287 -0.0090265 0.00017287 0.000172878 4.25028e-17 
-10.6029 -0.0090265 -0.00017287 -0.0090265 0.00017287 0.000172878 4.25028e-17 
-10.5538 -0.00911192 -0.000175343 -0.00911192 0.000175343 0.000175352 4.42378e-17 
-10.5538 -0.00911192 -0.000175343 -0.00911192 0.000175343 0.000175352 4.42378e-17 
-10.5538 -0.00911192 -0.000175343 -0.00911192 0.000175343 0.000175352 4.42378e-17 
-10.5047 -0.00919858 -0.000177864 -0.00919858 0.000177864 0.000177873 4.59727e-17 
-10.5047 -0.00919858 -0.000177864 -0.00919858 0.000177864 0.000177873 4.59727e-17 
-10.5047 -0.00919858 -0.000177864 -0.00919858 0.000177864 0.000177873 4.59727e-17 
-10.4556 -0.00928648 -0.000180433 -0.00928648 0.000180433 0.000180444 4.59728e-17 
-10.4556 -0.00928648 -0.000180433 -0.00928648 0.000180433 0.000180444 4.59728e-17 
-10.4556 -0.00928648 -0.000180433 -0.00928648 0.000180433 0.000180444 4.59728e-17 
-10.4065 -0.00937565 -0.000183053 -0.00937565 0.000183053 0.000183064 4.5973e-17 
-10.4065 -0.00937565 -0.000183053 -0.00937565 0.000183053 0.000183064 4.5973e-17 
-10.4065 -0.00937565 -0.000183053 -0.00937565 0.000183053 0.000183064 4.5973e-17 
-10.3574 -0.00946612 -0.000185724 -0.00946612 0.000185724 0.000185736 4.85753e-17 
-10.3574 -0.00946612 -0.000185724 -0.00946612 0.000185724 0.000185736 4.85753e-17 
-10.3574 -0.00946612 -0.000185724 -0.00946612 0.000185724 0.000185736 4.85753e-17 
-10.3084 -0.00955791 -0.000188447 -0.00955791 0.000188447 0.00018846 5.03103e-17 
-10.3084 -0.00955791 -0.000188447 -0.00955791 0.000188447 0.00018846 5.03103e-17 
-10.3084 -0.00955791 -0.000188447 -0.00955791 0.000188447 0.00018846 5.03103e-17 
-10.2593 -0.00965105 -0.000191225 -0.00965105 0.000191225 0.000191238 5.11779e-17 
-10.2593 -0.00965105 -0.000191225 -0.00965105 0.000191225 0.000191238 5.11779e-17 
-10.2593 -0.00965105 -0.000191225 -0.00965105 0.000191225 0.000191238 5.11779e-17 
-10.2102 -0.00974557 -0.000194057 -0.00974557 0.000194057 0.000194071 5.20455e-17 
-10.2102 -0.00974557 -0.000194057 -0.00974557 0.000194057 0.000194071 5.20455e-17 
-10.2102 -0.00974557 -0.000194057 -0.00974557 0.000194057 0.000194071 5.20455e-17 
-10.1611 -0.00984149 -0.000196946 -0.00984149 0.000196946 0.000196961 5.29132e-17 
-10.1611 -0.00984149 -0.000196946 -0.00984149 0.000196946 0.000196961 5.29132e-17 
-10.1611 -0.00984149 -0.000196946 -0.00984149 0.000196946 0.000196961 5.29132e-17 
-10.112 -0.00993884 -0.000199893 -0.00993884 0.000199893 0.000199909 5.37808e-17 
-10.112 -0.00993884 -0.000199893 -0.00993884 0.000199893 0.000199909 5.37808e-17 
-10.112 -0.00993884 -0.000199893 -0.00993884 0.000199893 0.000199909 5.37808e-17 
-10.0629 -0.0100376 -0.0002029 -0.0100376 0.0002029 0.000202917 5.55159e-17 
-10.0629 -0.0100376 -0.0002029 -0.0100376 0.0002029 0.000202917 5.55159e-17 
-10.0629 -0.0100376 -0.0002029 -0.0100376 0.0002029 0.000202917 5.55159e-17 
-10.0138 -0.010138 -0.000205967 -0.010138 0.000205967 0.000205985 5.55161e-17 
-10.0138 -0.010138 -0.000205967 -0.010138 0.000205967 0.000205985 5.55161e-17 
-10.0138 -0.010138 -0.000205967 -0.010138 0.000205967 0.000205985 5.55161e-17 
-9.96474 -0.0102398 -0.000209097 -0.0102398 0.000209097 0.000209116 5.81187e-17 
-9.96474 -0.0102398 -0.000209097 -0.0102398 0.000209097 0.000209116 5.81187e-17 
-9.96474 -0.0102398 -0.000209097 -0.0102398 0.000209097 0.000209116 5.81187e-17 
-9.91565 -0.0103431 -0.000212291 -0.0103431 0.000212291 0.000212312 5.8119e-17 
-9.91565 -0.0103431 -0.000212291 -0.0103431 0.000212291 0.000212312 5.8119e-17 
-9.91565 -0.0103431 -0.000212291 -0.0103431 0.000212291 0.000212312 5.8119e-17 
-9.86656 -0.0104481 -0.000215551 -0.0104481 0.000215551 0.000215573 5.98542e-17 
-9.86656 -0.0104481 -0.000215551 -0.0104481 0.000215551 0.000215573 5.98542e-17 
-9.86656 -0.0104481 -0.000215551 -0.0104481 0.000215551 0.000215573 5.98542e-17 
-9.81748 -0.0105547 -0.000218878 -0.0105547 0.000218878 0.000218902 6.07219e-17 
-9.81748 -0.0105547 -0.000218878 -0.0105547 0.000218878 0.000218902 6.07219e-17 
-9.81748 -0.0105547 -0.000218878 -0.0105547 0.000218878 0.000218902 6.07219e-17 
-9.76839 -0.0106629 -0.000222275 -0.0106629 0.000222275 0.0002223 6.07223e-17 
-9.76839 -0.0106629 -0.000222275 -0.0106629 0.000222275 0.0002223 6.07223e-17 
-9.76839 -0.0106629 -0.000222275 -0.0106629 0.000222275 0.0002223 6.07223e-17 
-9.7193 -0.0107728 -0.000225742 -0.0107728 0.000225742 0.00022577 6.41925e-17 
-9.7193 -0.0107728 -0.000225742 -0.0107728 0.000225742 0.00022577 6.41925e-17 
-9.7193 -0.0107728 -0.000225742 -0.0107728 0.000225742 0.00022577 6.41925e-17 
-9.67021 -0.0108844 -0.000229283 -0.0108844 0.000229283 0.000229312 6.33254e-17 
-9.67021 -0.0108844 -0.000229283 -0.0108844 0.000229283 0.000229312 6.33254e-17 
-9.67021 -0.0108844 -0.000229283 -0.0108844 0.000229283 0.000229312 6.33254e-17 
-9.62113 -0.0109978 -0.000232898 -0.0109978 0.000232898 0.000232929 6.59282e-17 
-9.62113 -0.0109978 -0.000232898 -0.0109978 0.000232898 0.000232929 6.59282e-17 
-9.62113 -0.0109978 -0.000232898 -0.0109978 0.000232898 0.000232929 6.59282e-17 
-9.57204 -0.0111129 -0.000236591 -0.0111129 0.000236591 0.000236624 6.67962e-17 
-9.57204 -0.0111129 -0.000236591 -0.0111129 0.000236591 0.000236624 6.67962e-17 
-9.57204 -0.0111129 -0.000236591 -0.0111129 0.000236591 0.000236624 6.67962e-17 
-9.52295 -0.0112299 -0.000240363 -0.0112299 0.000240363 0.000240398 6.85316e-17 
-9.52295 -0.0112299 -0.000240363 -0.0112299 0.000240363 0.000240398 6.85316e-17 
-9.52295 -0.0112299 -0.000240363 -0.0112299 0.000240363 0.000240398 6.85316e-17 
-9.47387 -0.0113488 -0.000244215 -0.0113488 0.000244215 0.000244253 6.76646e-17 
-9.47387 -0.0113488 -0.000244215 -0.0113488 0.000244215 0.000244253 6.76646e-17 
-9.47387 -0.0113488 -0.000244215 -0.0113488 0.000244215 0.000244253 6.76646e-17 
-9.42478 -0.0114696 -0.000248152 -0.0114696 0.000248152 0.000248192 7.02676e-17 
-9.42478 -0.0114696 -0.000248152 -0.0114696 0.000248152 0.000248192 7.02676e-17 
-9.42478 -0.0114696 -0.000248152 -0.0114696 0.000248152 0.000248192 7.02676e-17 
-9.37569 -0.0115923 -0.000252173 -0.0115923 0.000252173 0.000252216 7.28707e-17 
-9.37569 -0.0115923 -0.000252173 -0.0115923 0.000252173 0.000252216 7.28707e-17 
-9.37569 -0.0115923 -0.000252173 -0.0115923 0.000252173 0.000252216 7.28707e-17 
-9.3266 -0.011717 -0.000256283 -0.011717 0.000256283 0.000256328 7.46064e-17 
-9.3266 -0.011717 -0.000256283 -0.011717 0.000256283 0.000256328 7.46064e-17 
-9.3266 -0.011717 -0.000256283 -0.011717 0.000256283 0.000256328 7.46064e-17 
-9.27752 -0.0118438 -0.000260483 -0.0118438 0.000260483 0.000260532 7.54746e-17 
-9.27752 -0.0118438 -0.000260483 -0.0118438 0.000260483 0.000260532 7.54746e-17 
-9.27752 -0.0118438 -0.000260483 -0.0118438 0.000260483 0.000260532 7.54746e-17 
-9.22843 -0.0119726 -0.000264776 -0.0119726 0.000264776 0.000264828 7.63428e-17 
-9.22843 -0.0119726 -0.000264776 -0.0119726 0.000264776 0.000264828 7.63428e-17 
-9.22843 -0.0119726 -0.000264776 -0.0119726 0.000264776 0.000264828 7.63428e-17 
-9.17934 -0.0121036 -0.000269164 -0.0121036 0.000269164 0.00026922 7.63436e-17 
-9.17934 -0.0121036 -0.000269164 -0.0121036 0.000269164 0.00026922 7.63436e-17 
-9.17934 -0.0121036 -0.000269164 -0.0121036 0.000269164 0.00026922 7.63436e-17 
-9.13025 -0.0122367 -0.000273652 -0.0122367 0.000273652 0.000273711 7.98146e-17 
-9.13025 -0.0122367 -0.000273652 -0.0122367 0.000273652 0.000273711 7.98146e-17 
-9.13025 -0.0122367 -0.000273652 -0.0122367 0.000273652 0.000273711 7.98146e-17 
-9.08117 -0.0123721 -0.000278239 -0.0123721 0.000278239 0.000278303 8.15506e-17 
-9.08117 -0.0123721 -0.000278239 -0.0123721 0.000278239 0.000278303 8.15506e-17 
-9.08117 -0.0123721 -0.000278239 -0.0123721 0.000278239 0.000278303 8.15506e-17 
-9.03208 -0.0125097 -0.000282931 -0.0125097 0.000282931 0.000282999 8.32866e-17 
-9.03208 -0.0125097 -0.000282931 -0.0125097 0.000282931 0.000282999 8.32866e-17 
-9.03208 -0.0125097 -0.000282931 -0.0125097 0.000282931 0.000282999 8.32866e-17 
-8.98299 -0.0126497 -0.00028773 -0.0126497 0.00028773 0.000287803 8.41552e-17 
-8.98299 -0.0126497 -0.00028773 -0.0126497 0.00028773 0.000287803 8.41552e-17 
-8.98299 -0.0126497 -0.00028773 -0.0126497 0.00028773 0.000287803 8.41552e-17 
-8.9339 -0.012792 -0.000292639 -0.012792 0.000292639 0.000292716 8.6759e-17 
-8.9339 -0.012792 -0.000292639 -0.012792 0.000292639 0.000292716 8.6759e-17 
-8.9339 -0.012792 -0.000292639 -0.012792 0.000292639 0.000292716 8.6759e-17 
-8.88482 -0.0129368 -0.000297661 -0.0129368 0.000297661 0.000297743 8.9363e-17 
-8.88482 -0.0129368 -0.000297661 -0.0129368 0.000297661 0.000297743 8.9363e-17 
-8.88482 -0.0129368 -0.000297661 -0.0129368 0.000297661 0.000297743 8.9363e-17 
-8.83573 -0.0130841 -0.0003028 -0.0130841 0.0003028 0.000302888 8.84966e-17 
-8.83573 -0.0130841 -0.0003028 -0.0130841 0.0003028 0.000302888 8.84966e-17 
-8.83573 -0.0130841 -0.0003028 -0.0130841 0.0003028 0.000302888 8.84966e-17 
-8.78664 -0.0132339 -0.000308058 -0.0132339 0.000308058 0.000308152 8.84979e-17 
-8.78664 -0.0132339 -0.000308058 -0.0132339 0.000308058 0.000308152 8.84979e-17 
-8.78664 -0.0132339 -0.000308058 -0.0132339 0.000308058 0.000308152 8.84979e-17 
-8.73755 -0.0133863 -0.000313439 -0.0133863 0.000313439 0.00031354 9.28375e-17 
-8.73755 -0.0133863 -0.000313439 -0.0133863 0.000313439 0.00031354 9.28375e-17 
-8.73755 -0.0133863 -0.000313439 -0.0133863 0.000313439 0.00031354 9.28375e-17 
-8.68847 -0.0135414 -0.000318949 -0.0135414 0.000318949 0.000319056 9.5442e-17 
-8.68847 -0.0135414 -0.000318949 -0.0135414 0.000318949 0.000319056 9.5442e-17 
-8.68847 -0.0135414 -0.000318949 -0.0135414 0.000318949 0.000319056 9.5442e-17 
-8.63938 -0.0136993 -0.000324589 -0.0136993 0.000324589 0.000324703 9.80466e-17 
-8.63938 -0.0136993 -0.000324589 -0.0136993 0.000324589 0.000324703 9.80466e-17 
-8.63938 -0.0136993 -0.000324589 -0.0136993 0.000324589 0.000324703 9.80466e-17 
-8.59029 -0.0138599 -0.000330364 -0.0138599 0.000330364 0.000330486 9.8916e-17 
-8.59029 -0.0138599 -0.000330364 -0.0138599 0.000330364 0.000330486 9.8916e-17 
-8.59029 -0.0138599 -0.000330364 -0.0138599 0.000330364 0.000330486 9.8916e-17 
-8.54121 -0.0140234 -0.000336278 -0.0140234 0.000336278 0.000336409 9.89179e-17 
-8.54121 -0.0140234 -0.000336278 -0.0140234 0.000336278 0.000336409 9.89179e-17 
-8.54121 -0.0140234 -0.000336278 -0.0140234 0.000336278 0.000336409 9.89179e-17 
-8.49212 -0.0141898 -0.000342335 -0.0141898 0.000342335 0.000342475 1.01523e-16 
-8.49212 -0.0141898 -0.000342335 -0.0141898 0.000342335 0.000342475 1.01523e-16 
-8.49212 -0.0141898 -0.000342335 -0.0141898 0.000342335 0.000342475 1.01523e-16 
-8.44303 -0.0143592 -0.00034854 -0.0143592 0.00034854 0.00034869 1.04996e-16 
-8.44303 -0.0143592 -0.00034854 -0.0143592 0.00034854 0.00034869 1.04996e-16 
-8.44303 -0.0143592 -0.00034854 -0.0143592 0.00034854 0.00034869 1.04996e-16 
-8.39394 -0.0145318 -0.000354898 -0.0145318 0.000354898 0.000355058 1.09337e-16 
-8.39394 -0.0145318 -0.000354898 -0.0145318 0.000354898 0.000355058 1.09337e-16 
-8.39394 -0.0145318 -0.000354898 -0.0145318 0.000354898 0.000355058 1.09337e-16 
-8.34486 -0.0147074 -0.000361411 -0.0147074 0.000361411 0.000361583 1.0934e-16 
-8.34486 -0.0147074 -0.000361411 -0.0147074 0.000361411 0.000361583 1.0934e-16 
-8.34486 -0.0147074 -0.000361411 -0.0147074 0.000361411 0.000361583 1.0934e-16 
-8.29577 -0.0148863 -0.000368087 -0.0148863 0.000368087 0.000368271 1.12813e-16 
-8.29577 -0.0148863 -0.000368087 -0.0148863 0.000368087 0.000368271 1.12813e-16 
-8.29577 -0.0148863 -0.000368087 -0.0148863 0.000368087 0.000368271 1.12813e-16 
-8.24668 -0.0150685 -0.000374931 -0.0150685 0.000374931 0.000375128 1.13684e-16 
-8.24668 -0.0150685 -0.000374931 -0.0150685 0.000374931 0.000375128 1.13684e-16 
-8.24668 -0.0150685 -0.000374931 -0.0150685 0.000374931 0.000375128 1.13684e-16 
-8.19759 -0.0152541 -0.000381946 -0.0152541 0.000381946 0.000382157 1.1629e-16 
-8.19759 -0.0152541 -0.000381946 -0.0152541 0.000381946 0.000382157 1.1629e-16 
-8.19759 -0.0152541 -0.000381946 -0.0152541 0.000381946 0.000382157 1.1629e-16 
-8.14851 -0.0154432 -0.00038914 -0.0154432 0.00038914 0.000389365 1.18029e-16 
-8.14851 -0.0154432 -0.00038914 -0.0154432 0.00038914 0.000389365 1.18029e-16 
-8.14851 -0.0154432 -0.00038914 -0.0154432 0.00038914 0.000389365 1.18029e-16 
-8.09942 -0.0156359 -0.000396518 -0.0156359 0.000396518 0.000396758 1.19769e-16 
-8.09942 -0.0156359 -0.000396518 -0.0156359 0.000396518 0.000396758 1.19769e-16 
-8.09942 -0.0156359 -0.000396518 -0.0156359 0.000396518 0.000396758 1.19769e-16 
-8.05033 -0.0158322 -0.000404083 -0.0158322 0.000404083 0.000404341 1.23244e-16 
-8.05033 -0.0158322 -0.000404083 -0.0158322 0.000404083 0.000404341 1.23244e-16 
-8.05033 -0.0158322 -0.000404083 -0.0158322 0.000404083 0.000404341 1.23244e-16 
-8.00124 -0.0160322 -0.000411846 -0.0160322 0.000411846 0.000412122 1.28456e-16 
-8.00124 -0.0160322 -0.000411846 -0.0160322 0.000411846 0.000412122 1.28456e-16 
-8.00124 -0.0160322 -0.000411846 -0.0160322 0.000411846 0.000412122 1.28456e-16 
-7.95216 -0.0162362 -0.000419812 -0.0162362 0.000419812 0.000420107 1.30196e-16 
-7.95216 -0.0162362 -0.000419812 -0.0162362 0.000419812 0.000420107 1.30196e-16 
-7.95216 -0.0162362 -0.000419812 -0.0162362 0.000419812 0.000420107 1.30196e-16 
-7.90307 -0.016444 -0.000427984 -0.016444 0.000427984 0.000428301 1.31936e-16 
-7.90307 -0.016444 -0.000427984 -0.016444 0.000427984 0.000428301 1.31936e-16 
-7.90307 -0.016444 -0.000427984 -0.016444 0.000427984 0.000428301 1.31936e-16 
-7.85398 -0.016656 -0.000436374 -0.016656 0.000436374 0.000436713 1.33677e-16 
-7.85398 -0.016656 -0.000436374 -0.016656 0.000436374 0.000436713 1.33677e-16 
-7.85398 -0.016656 -0.000436374 -0.016656 0.000436374 0.000436713 1.33677e-16 
-7.80489 -0.0168721 -0.000444988 -0.0168721 0.000444988 0.000445351 1.37155e-16 
-7.80489 -0.0168721 -0.000444988 -0.0168721 0.000444988 0.000445351 1.37155e-16 
-7.80489 -0.0168721 -0.000444988 -0.0168721 0.000444988 0.000445351 1.37155e-16 
-7.75581 -0.0170925 -0.00045383 -0.0170925 0.00045383 0.000454219 1.40633e-16 
-7.75581 -0.0170925 -0.00045383 -0.0170925 0.00045383 0.000454219 1.40633e-16 
-7.75581 -0.0170925 -0.00045383 -0.0170925 0.00045383 0.000454219 1.40633e-16 
-7.70672 -0.0173172 -0.000462912 -0.0173172 0.000462912 0.000463329 1.44112e-16 
-7.70672 -0.0173172 -0.000462912 -0.0173172 0.000462912 0.000463329 1.44112e-16 
-7.70672 -0.0173172 -0.000462912 -0.0173172 0.000462912 0.000463329 1.44112e-16 
-7.65763 -0.0175465 -0.000472243 -0.0175465 0.000472243 0.000472689 1.45855e-16 
-7.65763 -0.0175465 -0.000472243 -0.0175465 0.000472243 0.000472689 1.45855e-16 
-7.65763 -0.0175465 -0.000472243 -0.0175465 0.000472243 0.000472689 1.45855e-16 
-7.60854 -0.0177804 -0.000481826 -0.0177804 0.000481826 0.000482304 1.54544e-16 
-7.60854 -0.0177804 -0.000481826 -0.0177804 0.000481826 0.000482304 1.54544e-16 
-7.60854 -0.0177804 -0.000481826 -0.0177804 0.000481826 0.000482304 1.54544e-16 
-7.55946 -0.0180191 -0.000491675 -0.0180191 0.000491675 0.000492188 1.56288e-16 
-7.55946 -0.0180191 -0.000491675 -0.0180191 0.000491675 0.000492188 1.56288e-16 
-7.55946 -0.0180191 -0.000491675 -0.0180191 0.000491675 0.000492188 1.56288e-16 
-7.51037 -0.0182626 -0.000501799 -0.0182626 0.000501799 0.000502349 1.63243e-16 
-7.51037 -0.0182626 -0.000501799 -0.0182626 0.000501799 0.000502349 1.63243e-16 
-7.51037 -0.0182626 -0.000501799 -0.0182626 0.000501799 0.000502349 1.63243e-16 
-7.46128 -0.0185112 -0.000512204 -0.0185112 0.000512204 0.000512793 1.64988e-16 
-7.46128 -0.0185112 -0.000512204 -0.0185112 0.000512204 0.000512793 1.64988e-16 
-7.46128 -0.0185112 -0.000512204 -0.0185112 0.000512204 0.000512793 1.64988e-16 
-7.4122 -0.018765 -0.000522903 -0.018765 0.000522903 0.000523535 1.61524e-16 
-7.4122 -0.018765 -0.000522903 -0.018765 0.000522903 0.000523535 1.61524e-16 
-7.4122 -0.018765 -0.000522903 -0.018765 0.000522903 0.000523535 1.61524e-16 
-7.36311 -0.019024 -0.000533909 -0.019024 0.000533909 0.000534586 1.73693e-16 
-7.36311 -0.019024 -0.000533909 -0.019024 0.000533909 0.000534586 1.73693e-16 
-7.36311 -0.019024 -0.000533909 -0.019024 0.000533909 0.000534586 1.73693e-16 
-7.31402 -0.0192885 -0.000545226 -0.0192885 0.000545226 0.000545953 1.77178e-16 
-7.31402 -0.0192885 -0.000545226 -0.0192885 0.000545226 0.000545953 1.77178e-16 
-7.31402 -0.0192885 -0.000545226 -0.0192885 0.000545226 0.000545953 1.77178e-16 
-7.26493 -0.0195587 -0.000556872 -0.0195587 0.000556872 0.000557652 1.85875e-16 
-7.26493 -0.0195587 -0.000556872 -0.0195587 0.000556872 0.000557652 1.85875e-16 
-7.26493 -0.0195587 -0.000556872 -0.0195587 0.000556872 0.000557652 1.85875e-16 
-7.21585 -0.0198346 -0.000568858 -0.0198346 0.000568858 0.000569695 1.85888e-16 
-7.21585 -0.0198346 -0.000568858 -0.0198346 0.000568858 0.000569695 1.85888e-16 
-7.21585 -0.0198346 -0.000568858 -0.0198346 0.000568858 0.000569695 1.85888e-16 
-7.16676 -0.0201165 -0.000581192 -0.0201165 0.000581192 0.00058209 1.8764e-16 
-7.16676 -0.0201165 -0.000581192 -0.0201165 0.000581192 0.00058209 1.8764e-16 
-7.16676 -0.0201165 -0.000581192 -0.0201165 0.000581192 0.00058209 1.8764e-16 
-7.11767 -0.0204045 -0.000593894 -0.0204045 0.000593894 0.000594857 1.96342e-16 
-7.11767 -0.0204045 -0.000593894 -0.0204045 0.000593894 0.000594857 1.96342e-16 
-7.11767 -0.0204045 -0.000593894 -0.0204045 0.000593894 0.000594857 1.96342e-16 
-7.06858 -0.0206988 -0.000606976 -0.0206988 0.000606976 0.00060801 2.05046e-16 
-7.06858 -0.0206988 -0.000606976 -0.0206988 0.000606976 0.00060801 2.05046e-16 
-7.06858 -0.0206988 -0.000606976 -0.0206988 0.000606976 0.00060801 2.05046e-16 
-7.0195 -0.0209996 -0.000620446 -0.0209996 0.000620446 0.000621557 2.06802e-16 
-7.0195 -0.0209996 -0.000620446 -0.0209996 0.000620446 0.000621557 2.06802e-16 
-7.0195 -0.0209996 -0.000620446 -0.0209996 0.000620446 0.000621557 2.06802e-16 
-6.97041 -0.0213071 -0.000634327 -0.0213071 0.000634327 0.00063552 2.1551e-16 
-6.97041 -0.0213071 -0.000634327 -0.0213071 0.000634327 0.00063552 2.1551e-16 
-6.97041 -0.0213071 -0.000634327 -0.0213071 0.000634327 0.00063552 2.1551e-16 
-6.92132 -0.0216216 -0.000648636 -0.0216216 0.000648636 0.000649917 2.15531e-16 
-6.92132 -0.0216216 -0.000648636 -0.0216216 0.000648636 0.000649917 2.15531e-16 
-6.92132 -0.0216216 -0.000648636 -0.0216216 0.000648636 0.000649917 2.15531e-16 
-6.87223 -0.021943 -0.00066338 -0.021943 0.00066338 0.000664756 2.15552e-16 
-6.87223 -0.021943 -0.00066338 -0.021943 0.00066338 0.000664756 2.15552e-16 
-6.87223 -0.021943 -0.00066338 -0.021943 0.00066338 0.000664756 2.15552e-16 
-6.82315 -0.0222719 -0.000678585 -0.0222719 0.000678585 0.000680064 2.29482e-16 
-6.82315 -0.0222719 -0.000678585 -0.0222719 0.000678585 0.000680064 2.29482e-16 
-6.82315 -0.0222719 -0.000678585 -0.0222719 0.000678585 0.000680064 2.29482e-16 
-6.77406 -0.0226083 -0.000694271 -0.0226083 0.000694271 0.00069586 2.36462e-16 
-6.77406 -0.0226083 -0.000694271 -0.0226083 0.000694271 0.00069586 2.36462e-16 
-6.77406 -0.0226083 -0.000694271 -0.0226083 0.000694271 0.00069586 2.36462e-16 
-6.72497 -0.0229524 -0.000710447 -0.0229524 0.000710447 0.000712155 2.3649e-16 
-6.72497 -0.0229524 -0.000710447 -0.0229524 0.000710447 0.000712155 2.3649e-16 
-6.72497 -0.0229524 -0.000710447 -0.0229524 0.000710447 0.000712155 2.3649e-16 
-6.67588 -0.0233046 -0.000727143 -0.0233046 0.000727143 0.000728979 2.48692e-16 
-6.67588 -0.0233046 -0.000727143 -0.0233046 0.000727143 0.000728979 2.48692e-16 
-6.67588 -0.0233046 -0.000727143 -0.0233046 0.000727143 0.000728979 2.48692e-16 
-6.6268 -0.0236651 -0.000744382 -0.0236651 0.000744382 0.000746356 2.55681e-16 
-6.6268 -0.0236651 -0.000744382 -0.0236651 0.000744382 0.000746356 2.55681e-16 
-6.6268 -0.0236651 -0.000744382 -0.0236651 0.000744382 0.000746356 2.55681e-16 
-6.57771 -0.0240341 -0.000762172 -0.0240341 0.000762172 0.000764296 2.64413e-16 
-6.57771 -0.0240341 -0.000762172 -0.0240341 0.000762172 0.000764296 2.64413e-16 
-6.57771 -0.0240341 -0.000762172 -0.0240341 0.000762172 0.000764296 2.64413e-16 
-6.52862 -0.024412 -0.000780552 -0.024412 0.000780552 0.000782836 2.74888e-16 
-6.52862 -0.024412 -0.000780552 -0.024412 0.000780552 0.000782836 2.74888e-16 
-6.52862 -0.024412 -0.000780552 -0.024412 0.000780552 0.000782836 2.74888e-16 
-6.47953 -0.024799 -0.000799546 -0.024799 0.000799546 0.000802003 2.73189e-16 
-6.47953 -0.024799 -0.000799546 -0.024799 0.000799546 0.000802003 2.73189e-16 
-6.47953 -0.024799 -0.000799546 -0.024799 0.000799546 0.000802003 2.73189e-16 
-6.43045 -0.0251954 -0.000819164 -0.0251954 0.000819164 0.000821809 2.92374e-16 
-6.43045 -0.0251954 -0.000819164 -0.0251954 0.000819164 0.000821809 2.92374e-16 
-6.43045 -0.0251954 -0.000819164 -0.0251954 0.000819164 0.000821809 2.92374e-16 
-6.38136 -0.0256015 -0.000839452 -0.0256015 0.000839452 0.000842299 2.92422e-16 
-6.38136 -0.0256015 -0.000839452 -0.0256015 0.000839452 0.000842299 2.92422e-16 
-6.38136 -0.0256015 -0.000839452 -0.0256015 0.000839452 0.000842299 2.92422e-16 
-6.33227 -0.0260178 -0.000860437 -0.0260178 0.000860437 0.000863502 3.13363e-16 
-6.33227 -0.0260178 -0.000860437 -0.0260178 0.000860437 0.000863502 3.13363e-16 
-6.33227 -0.0260178 -0.000860437 -0.0260178 0.000860437 0.000863502 3.13363e-16 
-6.28319 -0.0264443 -0.000882132 -0.0264443 0.000882132 0.000885433 3.22125e-16 
-6.28319 -0.0264443 -0.000882132 -0.0264443 0.000882132 0.000885433 3.22125e-16 
-6.28319 -0.0264443 -0.000882132 -0.0264443 0.000882132 0.000885433 3.22125e-16 
-6.2341 -0.0268817 -0.000904587 -0.0268817 0.000904587 0.000908143 3.2741e-16 
-6.2341 -0.0268817 -0.000904587 -0.0268817 0.000904587 0.000908143 3.2741e-16 
-6.2341 -0.0268817 -0.000904587 -0.0268817 0.000904587 0.000908143 3.2741e-16 
-6.18501 -0.0273303 -0.000927836 -0.0273303 0.000927836 0.000931667 3.44893e-16 
-6.18501 -0.0273303 -0.000927836 -0.0273303 0.000927836 0.000931667 3.44893e-16 
-6.18501 -0.0273303 -0.000927836 -0.0273303 0.000927836 0.000931667 3.44893e-16 
-6.13592 -0.0277902 -0.000951891 -0.0277902 0.000951891 0.000956019 3.44965e-16 
-6.13592 -0.0277902 -0.000951891 -0.0277902 0.000951891 0.000956019 3.44965e-16 
-6.13592 -0.0277902 -0.000951891 -0.0277902 0.000951891 0.000956019 3.44965e-16 
-6.08684 -0.0282622 -0.000976814 -0.0282622 0.000976814 0.000981264 3.60724e-16 
-6.08684 -0.0282622 -0.000976814 -0.0282622 0.000976814 0.000981264 3.60724e-16 
-6.08684 -0.0282622 -0.000976814 -0.0282622 0.000976814 0.000981264 3.60724e-16 
-6.03775 -0.0287466 -0.00100264 -0.0287466 0.00100264 0.00100744 3.50348e-16 
-6.03775 -0.0287466 -0.00100264 -0.0287466 0.00100264 0.00100744 3.50348e-16 
-6.03775 -0.0287466 -0.00100264 -0.0287466 0.00100264 0.00100744 3.50348e-16 
-5.98866 -0.0292436 -0.00102939 -0.0292436 0.00102939 0.00103457 3.73097e-16 
-5.98866 -0.0292436 -0.00102939 -0.0292436 0.00102939 0.00103457 3.73097e-16 
-5.98866 -0.0292436 -0.00102939 -0.0292436 0.00102939 0.00103457 3.73097e-16 
-5.93957 -0.029754 -0.00105714 -0.029754 0.00105714 0.00106272 3.9063e-16 
-5.93957 -0.029754 -0.00105714 -0.029754 0.00105714 0.00106272 3.9063e-16 
-5.93957 -0.029754 -0.00105714 -0.029754 0.00105714 0.00106272 3.9063e-16 
-5.89049 -0.0302781 -0.00108592 -0.0302781 0.00108592 0.00109194 3.88989e-16 
-5.89049 -0.0302781 -0.00108592 -0.0302781 0.00108592 0.00109194 3.88989e-16 
-5.89049 -0.0302781 -0.00108592 -0.0302781 0.00108592 0.00109194 3.88989e-16 
-5.8414 -0.0308164 -0.00111577 -0.0308164 0.00111577 0.00112227 4.04801e-16 
-5.8414 -0.0308164 -0.00111577 -0.0308164 0.00111577 0.00112227 4.04801e-16 
-5.8414 -0.0308164 -0.00111577 -0.0308164 0.00111577 0.00112227 4.04801e-16 
-5.79231 -0.0313696 -0.00114676 -0.0313696 0.00114676 0.00115378 4.32845e-16 
-5.79231 -0.0313696 -0.00114676 -0.0313696 0.00114676 0.00115378 4.32845e-16 
-5.79231 -0.0313696 -0.00114676 -0.0313696 0.00114676 0.00115378 4.32845e-16 
-5.74322 -0.0319383 -0.00117897 -0.0319383 0.00117897 0.00118655 4.43453e-16 
-5.74322 -0.0319383 -0.00117897 -0.0319383 0.00117897 0.00118655 4.43453e-16 
-5.74322 -0.0319383 -0.00117897 -0.0319383 0.00117897 0.00118655 4.43453e-16 
-5.69414 -0.0325227 -0.0012124 -0.0325227 0.0012124 0.00122059 4.64553e-16 
-5.69414 -0.0325227 -0.0012124 -0.0325227 0.0012124 0.00122059 4.64553e-16 
-5.69414 -0.0325227 -0.0012124 -0.0325227 0.0012124 0.00122059 4.64553e-16 
-5.64505 -0.0331238 -0.00124718 -0.0331238 0.00124718 0.00125603 4.68204e-16 
-5.64505 -0.0331238 -0.00124718 -0.0331238 0.00124718 0.00125603 4.68204e-16 
-5.64505 -0.0331238 -0.00124718 -0.0331238 0.00124718 0.00125603 4.68204e-16 
-5.59596 -0.0337422 -0.00128338 -0.0337422 0.00128338 0.00129294 4.82352e-16 
-5.59596 -0.0337422 -0.00128338 -0.0337422 0.00128338 0.00129294 4.82352e-16 
-5.59596 -0.0337422 -0.00128338 -0.0337422 0.00128338 0.00129294 4.82352e-16 
-5.54687 -0.0343783 -0.00132101 -0.0343783 0.00132101 0.00133136 5.00016e-16 
-5.54687 -0.0343783 -0.00132101 -0.0343783 0.00132101 0.00133136 5.00016e-16 
-5.54687 -0.0343783 -0.00132101 -0.0343783 0.00132101 0.00133136 5.00016e-16 
-5.49779 -0.0350332 -0.00136023 -0.0350332 0.00136023 0.00137142 5.31694e-16 
-5.49779 -0.0350332 -0.00136023 -0.0350332 0.00136023 0.00137142 5.31694e-16 
-5.49779 -0.0350332 -0.00136023 -0.0350332 0.00136023 0.00137142 5.31694e-16 
-5.4487 -0.0357076 -0.00140111 -0.0357076 0.00140111 0.00141322 5.52909e-16 
-5.4487 -0.0357076 -0.00140111 -0.0357076 0.00140111 0.00141322 5.52909e-16 
-5.4487 -0.0357076 -0.00140111 -0.0357076 0.00140111 0.00141322 5.52909e-16 
-5.39961 -0.0364019 -0.0014437 -0.0364019 0.0014437 0.00145681 5.67153e-16 
-5.39961 -0.0364019 -0.0014437 -0.0364019 0.0014437 0.00145681 5.67153e-16 
-5.39961 -0.0364019 -0.0014437 -0.0364019 0.0014437 0.00145681 5.67153e-16 
-5.35052 -0.0371175 -0.00148817 -0.0371175 0.00148817 0.00150236 5.98933e-16 
-5.35052 -0.0371175 -0.00148817 -0.0371175 0.00148817 0.00150236 5.98933e-16 
-5.35052 -0.0371175 -0.00148817 -0.0371175 0.00148817 0.00150236 5.98933e-16 
-5.30144 -0.0378551 -0.00153462 -0.0378551 0.00153462 0.00155 6.13236e-16 
-5.30144 -0.0378551 -0.00153462 -0.0378551 0.00153462 0.00155 6.13236e-16 
-5.30144 -0.0378551 -0.00153462 -0.0378551 0.00153462 0.00155 6.13236e-16 
-5.25235 -0.0386153 -0.00158311 -0.0386153 0.00158311 0.00159978 6.3458e-16 
-5.25235 -0.0386153 -0.00158311 -0.0386153 0.00158311 0.00159978 6.3458e-16 
-5.25235 -0.0386153 -0.00158311 -0.0386153 0.00158311 0.00159978 6.3458e-16 
-5.20326 -0.0393995 -0.00163386 -0.0393995 0.00163386 0.00165193 6.735e-16 
-5.20326 -0.0393995 -0.00163386 -0.0393995 0.00163386 0.00165193 6.735e-16 
-5.20326 -0.0393995 -0.00163386 -0.0393995 0.00163386 0.00165193 6.735e-16 
-5.15418 -0.0402088 -0.00168702 -0.0402088 0.00168702 0.00170662 6.98441e-16 
-5.15418 -0.0402088 -0.00168702 -0.0402088 0.00168702 0.00170662 6.98441e-16 
-5.15418 -0.0402088 -0.00168702 -0.0402088 0.00168702 0.00170662 6.98441e-16 
-5.10509 -0.0410439 -0.00174265 -0.0410439 0.00174265 0.00176392 7.30453e-16 
-5.10509 -0.0410439 -0.00174265 -0.0410439 0.00174265 0.00176392 7.30453e-16 
-5.10509 -0.0410439 -0.00174265 -0.0410439 0.00174265 0.00176392 7.30453e-16 
-5.056 -0.0419064 -0.00180105 -0.0419064 0.00180105 0.00182414 7.87122e-16 
-5.056 -0.0419064 -0.00180105 -0.0419064 0.00180105 0.00182414 7.87122e-16 
-5.056 -0.0419064 -0.00180105 -0.0419064 0.00180105 0.00182414 7.87122e-16 
-5.00691 -0.0427975 -0.00186241 -0.0427975 0.00186241 0.00188751 7.91143e-16 
-5.00691 -0.0427975 -0.00186241 -0.0427975 0.00186241 0.00188751 7.91143e-16 
-5.00691 -0.0427975 -0.00186241 -0.0427975 0.00186241 0.00188751 7.91143e-16 
-4.95783 -0.0437182 -0.00192687 -0.0437182 0.00192687 0.00195414 8.37417e-16 
-4.95783 -0.0437182 -0.00192687 -0.0437182 0.00192687 0.00195414 8.37417e-16 
-4.95783 -0.0437182 -0.00192687 -0.0437182 0.00192687 0.00195414 8.37417e-16 
-4.90874 -0.0446703 -0.0019948 -0.0446703 0.0019948 0.00202447 8.45052e-16 
-4.90874 -0.0446703 -0.0019948 -0.0446703 0.0019948 0.00202447 8.45052e-16 
-4.90874 -0.0446703 -0.0019948 -0.0446703 0.0019948 0.00202447 8.45052e-16 
-4.85965 -0.0456554 -0.00206649 -0.0456554 0.00206649 0.00209879 9.30248e-16 
-4.85965 -0.0456554 -0.00206649 -0.0456554 0.00206649 0.00209879 9.30248e-16 
-4.85965 -0.0456554 -0.00206649 -0.0456554 0.00206649 0.00209879 9.30248e-16 
-4.81056 -0.0466745 -0.00214216 -0.0466745 0.00214216 0.00217734 1.00856e-15 
-4.81056 -0.0466745 -0.00214216 -0.0466745 0.00214216 0.00217734 1.00856e-15 
-4.81056 -0.0466745 -0.00214216 -0.0466745 0.00214216 0.00217734 1.00856e-15 
-4.76148 -0.04773 -0.00222236 -0.04773 0.00222236 0.0022607 1.01291e-15 
-4.76148 -0.04773 -0.00222236 -0.04773 0.00222236 0.0022607 1.01291e-15 
-4.76148 -0.04773 -0.00222236 -0.04773 0.00222236 0.0022607 1.01291e-15 
-4.71239 -0.0488235 -0.00230751 -0.0488235 0.00230751 0.00234935 1.09503e-15 
-4.71239 -0.0488235 -0.00230751 -0.0488235 0.00230751 0.00234935 1.09503e-15 
-4.71239 -0.0488235 -0.00230751 -0.0488235 0.00230751 0.00234935 1.09503e-15 
-4.6633 -0.0499567 -0.00239801 -0.0499567 0.00239801 0.00244369 1.14552e-15 
-4.6633 -0.0499567 -0.00239801 -0.0499567 0.00239801 0.00244369 1.14552e-15 
-4.6633 -0.0499567 -0.00239801 -0.0499567 0.00239801 0.00244369 1.14552e-15 
-4.61421 -0.051132 -0.00249465 -0.051132 0.00249465 0.00254458 1.2103e-15 
-4.61421 -0.051132 -0.00249465 -0.051132 0.00249465 0.00254458 1.2103e-15 
-4.61421 -0.051132 -0.00249465 -0.051132 0.00249465 0.00254458 1.2103e-15 
-4.56513 -0.0523516 -0.00259813 -0.0523516 0.00259813 0.00265279 1.33904e-15 
-4.56513 -0.0523516 -0.00259813 -0.0523516 0.00259813 0.00265279 1.33904e-15 
-4.56513 -0.0523516 -0.00259813 -0.0523516 0.00259813 0.00265279 1.33904e-15 
-4.51604 -0.0536173 -0.00270912 -0.0536173 0.00270912 0.00276901 1.41846e-15 
-4.51604 -0.0536173 -0.00270912 -0.0536173 0.00270912 0.00276901 1.41846e-15 
-4.51604 -0.0536173 -0.00270912 -0.0536173 0.00270912 0.00276901 1.41846e-15 
-4.46695 -0.0549322 -0.00282883 -0.0549322 0.00282883 0.00289455 1.57267e-15 
-4.46695 -0.0549322 -0.00282883 -0.0549322 0.00282883 0.00289455 1.57267e-15 
-4.46695 -0.0549322 -0.00282883 -0.0549322 0.00282883 0.00289455 1.57267e-15 
-4.41786 -0.0562987 -0.00295838 -0.0562987 0.00295838 0.00303061 1.67401e-15 
-4.41786 -0.0562987 -0.00295838 -0.0562987 0.00295838 0.00303061 1.67401e-15 
-4.41786 -0.0562987 -0.00295838 -0.0562987 0.00295838 0.00303061 1.67401e-15 
-4.36878 -0.0577192 -0.00309892 -0.0577192 0.00309892 0.00317843 1.81126e-15 
-4.36878 -0.0577192 -0.00309892 -0.0577192 0.00309892 0.00317843 1.81126e-15 
-4.36878 -0.0577192 -0.00309892 -0.0577192 0.00309892 0.00317843 1.81126e-15 
-4.31969 -0.0591968 -0.00325226 -0.0591968 0.00325226 0.00333997 2.07367e-15 
-4.31969 -0.0591968 -0.00325226 -0.0591968 0.00325226 0.00333997 2.07367e-15 
-4.31969 -0.0591968 -0.00325226 -0.0591968 0.00325226 0.00333997 2.07367e-15 
-4.2706 -0.0607346 -0.00342029 -0.0607346 0.00342029 0.00351723 2.25841e-15 
-4.2706 -0.0607346 -0.00342029 -0.0607346 0.00342029 0.00351723 2.25841e-15 
-4.2706 -0.0607346 -0.00342029 -0.0607346 0.00342029 0.00351723 2.25841e-15 
-4.22152 -0.0623354 -0.00360508 -0.0623354 0.00360508 0.00371247 2.47952e-15 
-4.22152 -0.0623354 -0.00360508 -0.0623354 0.00360508 0.00371247 2.47952e-15 
-4.22152 -0.0623354 -0.00360508 -0.0623354 0.00360508 0.00371247 2.47952e-15 
-4.17243 -0.0640027 -0.00380981 -0.0640027 0.00380981 0.0039291 2.66925e-15 
-4.17243 -0.0640027 -0.00380981 -0.0640027 0.00380981 0.0039291 2.66925e-15 
-4.17243 -0.0640027 -0.00380981 -0.0640027 0.00380981 0.0039291 2.66925e-15 
-4.12334 -0.0657395 -0.00403827 -0.0657395 0.00403827 0.00417119 3.05326e-15 
-4.12334 -0.0657395 -0.00403827 -0.0657395 0.00403827 0.00417119 3.05326e-15 
-4.12334 -0.0657395 -0.00403827 -0.0657395 0.00403827 0.00417119 3.05326e-15 
-4.07425 -0.0675482 -0.00429522 -0.0675482 0.00429522 0.00444383 3.40283e-15 
-4.07425 -0.0675482 -0.00429522 -0.0675482 0.00429522 0.00444383 3.40283e-15 
-4.07425 -0.0675482 -0.00429522 -0.0675482 0.00429522 0.00444383 3.40283e-15 
-4.02517 -0.0694301 -0.00458715 -0.0694301 0.00458715 0.00475398 3.83294e-15 
-4.02517 -0.0694301 -0.00458715 -0.0694301 0.00458715 0.00475398 3.83294e-15 
-4.02517 -0.0694301 -0.00458715 -0.0694301 0.00458715 0.00475398 3.83294e-15 
-3.97608 -0.0713834 -0.00492118 -0.0713834 0.00492118 0.00510934 4.34414e-15 
-3.97608 -0.0713834 -0.00492118 -0.0713834 0.00492118 0.00510934 4.34414e-15 
-3.97608 -0.0713834 -0.00492118 -0.0713834 0.00492118 0.00510934 4.34414e-15 
-3.92699 -0.0734025 -0.00530377 -0.0734025 0.00530377 0.00551697 4.9009e-15 
-3.92699 -0.0734025 -0.00530377 -0.0734025 0.00530377 0.00551697 4.9009e-15 
-3.92699 -0.0734025 -0.00530377 -0.0734025 0.00530377 0.00551697 4.9009e-15 
-3.8779 -0.0754771 -0.00573836 -0.0754771 0.00573836 0.00598088 5.47474e-15 
-3.8779 -0.0754771 -0.00573836 -0.0754771 0.00573836 0.00598088 5.47474e-15 
-3.8779 -0.0754771 -0.00573836 -0.0754771 0.00573836 0.00598088 5.47474e-15 
-3.82882 -0.0775933 -0.0062213 -0.0775933 0.0062213 0.00649775 5.7543e-15 
-3.82882 -0.0775933 -0.0062213 -0.0775933 0.0062213 0.00649775 5.7543e-15 
-3.82882 -0.0775933 -0.0062213 -0.0775933 0.0062213 0.00649775 5.7543e-15 
-3.77973 -0.0797382 -0.00673884 -0.0797382 0.00673884 0.00705371 5.56354e-15 
-3.77973 -0.0797382 -0.00673884 -0.0797382 0.00673884 0.00705371 5.56354e-15 
-3.77973 -0.0797382 -0.00673884 -0.0797382 0.00673884 0.00705371 5.56354e-15 
-3.73064 -0.0819056 -0.0072673 -0.0819056 0.0072673 0.00762436 4.37517e-15 
-3.73064 -0.0819056 -0.0072673 -0.0819056 0.0072673 0.00762436 4.37517e-15 
-3.73064 -0.0819056 -0.0072673 -0.0819056 0.0072673 0.00762436 4.37517e-15 
-3.68155 -0.0841022 -0.00777717 -0.0841022 0.00777717 0.008179 2.02868e-15 
-3.68155 -0.0841022 -0.00777717 -0.0841022 0.00777717 0.008179 2.02868e-15 
-3.68155 -0.0841022 -0.00777717 -0.0841022 0.00777717 0.008179 2.02868e-15 
-3.63247 -0.0863498 -0.00824079 -0.0863498 0.00824079 0.00868859 -1.22908e-15 
-3.63247 -0.0863498 -0.00824079 -0.0863498 0.00824079 0.00868859 -1.22908e-15 
-3.63247 -0.0863498 -0.00824079 -0.0863498 0.00824079 0.00868859 -1.22908e-15 
-3.58338 -0.0886827 -0.00863997 -0.0886827 0.00863997 0.00913376 -5.09081e-15 
-3.58338 -0.0886827 -0.00863997 -0.0886827 0.00863997 0.00913376 -5.09081e-15 
-3.58338 -0.0886827 -0.00863997 -0.0886827 0.00863997 0.00913376 -5.09081e-15 
-3.53429 -0.0911404 -0.00897013 -0.0911404 0.00897013 0.00950935 -9.12881e-15 
-3.53429 -0.0911404 -0.00897013 -0.0911404 0.00897013 0.00950935 -9.12881e-15 
-3.53429 -0.0911404 -0.00897013 -0.0911404 0.00897013 0.00950935 -9.12881e-15 
-3.4852 -0.0937611 -0.00923988 -0.0937611 0.00923988 0.00982415 -1.24682e-14 
-3.4852 -0.0937611 -0.00923988 -0.0937611 0.00923988 0.00982415 -1.24682e-14 
-3.4852 -0.0937611 -0.00923988 -0.0937611 0.00923988 0.00982415 -1.24682e-14 
-3.43612 -0.0965769 -0.00946728 -0.0965769 0.00946728 0.010097 -1.50008e-14 
-3.43612 -0.0965769 -0.00946728 -0.0965769 0.00946728 0.010097 -1.50008e-14 
-3.43612 -0.0965769 -0.00946728 -0.0965769 0.00946728 0.010097 -1.50008e-14 
-3.38703 -0.0996113 -0.00967498 -0.0996113 0.00967498 0.0103521 -1.66012e-14 
-3.38703 -0.0996113 -0.00967498 -0.0996113 0.00967498 0.0103521 -1.66012e-14 
-3.38703 -0.0996113 -0.00967498 -0.0996113 0.00967498 0.0103521 -1.66012e-14 
-3.33794 -0.102881 -0.00988603 -0.102881 0.00988603 0.010614 -1.67323e-14 
-3.33794 -0.102881 -0.00988603 -0.102881 0.00988603 0.010614 -1.67323e-14 
-3.33794 -0.102881 -0.00988603 -0.102881 0.00988603 0.010614 -1.67323e-14 
-3.28885 -0.106396 -0.0101211 -0.106396 0.0101211 0.0109053 -1.62017e-14 
-3.28885 -0.106396 -0.0101211 -0.106396 0.0101211 0.0109053 -1.62017e-14 
-3.28885 -0.106396 -0.0101211 -0.106396 0.0101211 0.0109053 -1.62017e-14 
-3.23977 -0.110165 -0.0103971 -0.110165 0.0103971 0.0112449 -1.48593e-14 
-3.23977 -0.110165 -0.0103971 -0.110165 0.0103971 0.0112449 -1.48593e-14 
-3.23977 -0.110165 -0.0103971 -0.110165 0.0103971 0.0112449 -1.48593e-14 
-3.19068 -0.114195 -0.0107272 -0.114195 0.0107272 0.0116477 -1.30119e-14 
-3.19068 -0.114195 -0.0107272 -0.114195 0.0107272 0.0116477 -1.30119e-14 
-3.19068 -0.114195 -0.0107272 -0.114195 0.0107272 0.0116477 -1.30119e-14 
-3.14159 -0.118495 -0.0111207 -0.118495 0.0111207 0.0121252 -1.08038e-14 
-3.14159 -0.118495 -0.0111207 -0.118495 0.0111207 0.0121252 -1.08038e-14 
-3.14159 -0.118495 -0.0111207 -0.118495 0.0111207 0.0121252 -1.08038e-14 
-3.09251 -0.123076 -0.0115847 -0.123076 0.0115847 0.0126863 -8.57897e-15 
-3.09251 -0.123076 -0.0115847 -0.123076 0.0115847 0.0126863 -8.57897e-15 
-3.09251 -0.123076 -0.0115847 -0.123076 0.0115847 0.0126863 -8.57897e-15 
-3.04342 -0.127954 -0.0121246 -0.127954 0.0121246 0.0133385 -6.35115e-15 
-3.04342 -0.127954 -0.0121246 -0.127954 0.0121246 0.0133385 -6.35115e-15 
-3.04342 -0.127954 -0.0121246 -0.127954 0.0121246 0.0133385 -6.35115e-15 
-2.99433 -0.133147 -0.0127451 -0.133147 0.0127451 0.0140887 -4.20337e-15 
-2.99433 -0.133147 -0.0127451 -0.133147 0.0127451 0.0140887 -4.20337e-15 
-2.99433 -0.133147 -0.0127451 -0.133147 0.0127451 0.0140887 -4.20337e-15 
-2.94524 -0.13868 -0.0134514 -0.13868 0.0134514 0.0149447 -2.23568e-15 
-2.94524 -0.13868 -0.0134514 -0.13868 0.0134514 0.0149447 -2.23568e-15 
-2.94524 -0.13868 -0.0134514 -0.13868 0.0134514 0.0149447 -2.23568e-15 
-2.89616 -0.144582 -0.0142496 -0.144582 0.0142496 0.0159158 0 
-2.89616 -0.144582 -0.0142496 -0.144582 0.0142496 0.0159158 0 
-2.89616 -0.144582 -0.0142496 -0.144582 0.0142496 0.0159158 0 
-2.84707 -0.150886 -0.0151475 -0.150886 0.0151475 0.0170133 1.88605e-15 
-2.84707 -0.150886 -0.0151475 -0.150886 0.0151475 0.0170133 1.88605e-15 
-2.84707 -0.150886 -0.0151475 -0.150886 0.0151475 0.0170133 1.88605e-15 
-2.79798 -0.157631 -0.0161551 -0.157631 0.0161551 0.0182516 3.9824e-15 
-2.79798 -0.157631 -0.0161551 -0.157631 0.0161551 0.0182516 3.9824e-15 
-2.79798 -0.157631 -0.0161551 -0.157631 0.0161551 0.0182516 3.9824e-15 
-2.74889 -0.164863 -0.0172849 -0.164863 0.0172849 0.0196486 6.18402e-15 
-2.74889 -0.164863 -0.0172849 -0.164863 0.0172849 0.0196486 6.18402e-15 
-2.74889 -0.164863 -0.0172849 -0.164863 0.0172849 0.0196486 6.18402e-15 
-2.69981 -0.172634 -0.0185527 -0.172634 0.0185527 0.0212267 8.51057e-15 
-2.69981 -0.172634 -0.0185527 -0.172634 0.0185527 0.0212267 8.51057e-15 
-2.69981 -0.172634 -0.0185527 -0.172634 0.0185527 0.0212267 8.51057e-15 
-2.65072 -0.181003 -0.019978 -0.181003 0.019978 0.0230132 1.14461e-14 
-2.65072 -0.181003 -0.019978 -0.181003 0.019978 0.0230132 1.14461e-14 
-2.65072 -0.181003 -0.019978 -0.181003 0.019978 0.0230132 1.14461e-14 
-2.60163 -0.190038 -0.0215849 -0.190038 0.0215849 0.0250424 1.47e-14 
-2.60163 -0.190038 -0.0215849 -0.190038 0.0215849 0.0250424 1.47e-14 
-2.60163 -0.190038 -0.0215849 -0.190038 0.0215849 0.0250424 1.47e-14 
-2.55254 -0.19982 -0.0234035 -0.19982 0.0234035 0.0273569 1.82823e-14 
-2.55254 -0.19982 -0.0234035 -0.19982 0.0234035 0.0273569 1.82823e-14 
-2.55254 -0.19982 -0.0234035 -0.19982 0.0234035 0.0273569 1.82823e-14 
-2.50346 -0.210438 -0.0254717 -0.210438 0.0254717 0.0300103 2.31687e-14 
-2.50346 -0.210438 -0.0254717 -0.210438 0.0254717 0.0300103 2.31687e-14 
-2.50346 -0.210438 -0.0254717 -0.210438 0.0254717 0.0300103 2.31687e-14 
-2.45437 -0.221998 -0.0278371 -0.221998 0.0278371 0.0330701 2.80767e-14 
-2.45437 -0.221998 -0.0278371 -0.221998 0.0278371 0.0330701 2.80767e-14 
-2.45437 -0.221998 -0.0278371 -0.221998 0.0278371 0.0330701 2.80767e-14 
-2.40528 -0.234619 -0.0305585 -0.234619 0.0305585 0.0366207 3.49249e-14 
-2.40528 -0.234619 -0.0305585 -0.234619 0.0305585 0.0366207 3.49249e-14 
-2.40528 -0.234619 -0.0305585 -0.234619 0.0305585 0.0366207 3.49249e-14 
-2.35619 -0.248442 -0.033708 -0.248442 0.033708 0.0407668 4.33864e-14 
-2.35619 -0.248442 -0.033708 -0.248442 0.033708 0.0407668 4.33864e-14 
-2.35619 -0.248442 -0.033708 -0.248442 0.033708 0.0407668 4.33864e-14 
-2.30711 -0.263629 -0.037375 -0.263629 0.037375 0.0456389 5.3313e-14 
-2.30711 -0.263629 -0.037375 -0.263629 0.037375 0.0456389 5.3313e-14 
-2.30711 -0.263629 -0.037375 -0.263629 0.037375 0.0456389 5.3313e-14 
-2.25802 -0.280375 -0.0416716 -0.280375 0.0416716 0.0514032 6.49826e-14 
-2.25802 -0.280375 -0.0416716 -0.280375 0.0416716 0.0514032 6.49826e-14 
-2.25802 -0.280375 -0.0416716 -0.280375 0.0416716 0.0514032 6.49826e-14 
-2.20893 -0.298911 -0.0467412 -0.298911 0.0467412 0.0582737 8.06267e-14 
-2.20893 -0.298911 -0.0467412 -0.298911 0.0467412 0.0582737 8.06267e-14 
-2.20893 -0.298911 -0.0467412 -0.298911 0.0467412 0.0582737 8.06267e-14 
-2.15984 -0.319512 -0.0527704 -0.319512 0.0527704 0.066531 9.96257e-14 
-2.15984 -0.319512 -0.0527704 -0.319512 0.0527704 0.066531 9.96257e-14 
-2.15984 -0.319512 -0.0527704 -0.319512 0.0527704 0.066531 9.96257e-14 
-2.11076 -0.342509 -0.0600041 -0.342509 0.0600041 0.0765468 1.24528e-13 
-2.11076 -0.342509 -0.0600041 -0.342509 0.0600041 0.0765468 1.24528e-13 
-2.11076 -0.342509 -0.0600041 -0.342509 0.0600041 0.0765468 1.24528e-13 
-2.06167 -0.368298 -0.0687684 -0.368298 0.0687684 0.0888202 1.56981e-13 
-2.06167 -0.368298 -0.0687684 -0.368298 0.0687684 0.0888202 1.56981e-13 
-2.06167 -0.368298 -0.0687684 -0.368298 0.0687684 0.0888202 1.56981e-13 
-2.01258 -0.397357 -0.0795015 -0.397357 0.0795015 0.104029 2.00842e-13 
-2.01258 -0.397357 -0.0795015 -0.397357 0.0795015 0.104029 2.00842e-13 
-2.01258 -0.397357 -0.0795015 -0.397357 0.0795015 0.104029 2.00842e-13 
-1.9635 -0.430256 -0.0927995 -0.430256 0.0927995 0.123105 2.57702e-13 
-1.9635 -0.430256 -0.0927995 -0.430256 0.0927995 0.123105 2.57702e-13 
-1.9635 -0.430256 -0.0927995 -0.430256 0.0927995 0.123105 2.57702e-13 
-1.91441 -0.467677 -0.109484 -0.467677 0.109484 0.147349 3.37052e-13 
-1.91441 -0.467677 -0.109484 -0.467677 0.109484 0.147349 3.37052e-13 
-1.91441 -0.467677 -0.109484 -0.467677 0.109484 0.147349 3.37052e-13 
-1.86532 -0.510429 -0.130704 -0.510429 0.130704 0.178599 4.49198e-13 
-1.86532 -0.510429 -0.130704 -0.510429 0.130704 0.178599 4.49198e-13 
-1.86532 -0.510429 -0.130704 -0.510429 0.130704 0.178599 4.49198e-13 
-1.81623 -0.559446 -0.158093 -0.559446 0.158093 0.219505 6.06962e-13 
-1.81623 -0.559446 -0.158093 -0.559446 0.158093 0.219505 6.06962e-13 
-1.81623 -0.559446 -0.158093 -0.559446 0.158093 0.219505 6.06962e-13 
-1.76715 -0.615758 -0.194012 -0.615758 0.194012 0.273949 8.33602e-13 
-1.76715 -0.615758 -0.194012 -0.615758 0.194012 0.273949 8.33602e-13 
-1.76715 -0.615758 -0.194012 -0.615758 0.194012 0.273949 8.33602e-13 
-1.71806 -0.680369 -0.24194 -0.680369 0.24194 0.347736 1.16463e-12 
-1.71806 -0.680369 -0.24194 -0.680369 0.24194 0.347736 1.16463e-12 
-1.71806 -0.680369 -0.24194 -0.680369 0.24194 0.347736 1.16463e-12 
-1.66897 -0.753909 -0.307072 -0.753909 0.307072 0.449674 1.65255e-12 
-1.66897 -0.753909 -0.307072 -0.753909 0.307072 0.449674 1.65255e-12 
-1.66897 -0.753909 -0.307072 -0.753909 0.307072 0.449674 1.65255e-12 
-1.61988 -0.83574 -0.397188 -0.83574 0.397188 0.593208 2.3704e-12 
-1.61988 -0.83574 -0.397188 -0.83574 0.397188 0.593208 2.3704e-12 
-1.61988 -0.83574 -0.397188 -0.83574 0.397188 0.593208 2.3704e-12 
-1.5708 -0.921814 -0.523552 -0.921814 0.523552 0.798348 3.42373e-12 
-1.5708 -0.921814 -0.523552 -0.921814 0.523552 0.798348 3.42373e-12 
-1.5708 -0.921814 -0.523552 -0.921814 0.523552 0.798348 3.42373e-12 
-1.52171 -1.00025 -0.700616 -1.00025 0.700616 1.09202 4.93698e-12 
-1.52171 -1.00025 -0.700616 -1.00025 0.700616 1.09202 4.93698e-12 
-1.52171 -1.00025 -0.700616 -1.00025 0.700616 1.09202 4.93698e-12 
-1.47262 -1.0446 -0.940638 -1.0446 0.940638 1.50043 7.0549e-12 
-1.47262 -1.0446 -0.940638 -1.0446 0.940638 1.50043 7.0549e-12 
-1.47262 -1.0446 -0.940638 -1.0446 0.940638 1.50043 7.0549e-12 
-1.42353 -1.01181 -1.23769 -1.01181 1.23769 2.02309 9.91551e-12 
-1.42353 -1.01181 -1.23769 -1.01181 1.23769 2.02309 9.91551e-12 
-1.42353 -1.01181 -1.23769 -1.01181 1.23769 2.02309 9.91551e-12 
-1.37445 -0.862424 -1.54865 -0.862424 1.54865 2.59755 1.33446e-11 
-1.37445 -0.862424 -1.54865 -0.862424 1.54865 2.59755 1.33446e-11 
-1.37445 -0.862424 -1.54865 -0.862424 1.54865 2.59755 1.33446e-11 
-1.32536 -0.599124 -1.80728 -0.599124 1.80728 3.11522 1.59978e-11 
-1.32536 -0.599124 -1.80728 -0.599124 1.80728 3.11522 1.59978e-11 
-1.32536 -0.599124 -1.80728 -0.599124 1.80728 3.11522 1.59978e-11 
-1.27627 -0.26587 -1.97413 -0.26587 1.97413 3.50253 1.53995e-11 
-1.27627 -0.26587 -1.97413 -0.26587 1.97413 3.50253 1.53995e-11 
-1.27627 -0.26587 -1.97413 -0.26587 1.97413 3.50253 1.53995e-11 
-1.22718 0.0997518 -2.04693 0.0997518 2.04693 3.7445 9.69724e-12 
-1.22718 0.0997518 -2.04693 0.0997518 2.04693 3.7445 9.69724e-12 
-1.22718 0.0997518 -2.04693 0.0997518 2.04693 3.7445 9.69724e-12 
-1.1781 0.480561 -2.02269 0.480561 2.02269 3.82208 -1.11093e-12 
-1.1781 0.480561 -2.02269 0.480561 2.02269 3.82208 -1.11093e-12 
-1.1781 0.480561 -2.02269 0.480561 2.02269 3.82208 -1.11093e-12 
-1.12901 0.847943 -1.88451 0.847943 1.88451 3.68563 -1.39308e-11 
-1.12901 0.847943 -1.88451 0.847943 1.88451 3.68563 -1.39308e-11 
-1.12901 0.847943 -1.88451 0.847943 1.88451 3.68563 -1.39308e-11 
-1.07992 1.14568 -1.63483 1.14568 1.63483 3.31636 -2.31146e-11 
-1.07992 1.14568 -1.63483 1.14568 1.63483 3.31636 -2.31146e-11 
-1.07992 1.14568 -1.63483 1.14568 1.63483 3.31636 -2.31146e-11 
-1.03084 1.32465 -1.32268 1.32465 1.32268 2.78955 -2.53661e-11 
-1.03084 1.32465 -1.32268 1.32465 1.32268 2.78955 -2.53661e-11 
-1.03084 1.32465 -1.32268 1.32465 1.32268 2.78955 -2.53661e-11 
-0.981748 1.38317 -1.01675 1.38317 1.01675 2.23506 -2.24763e-11 
-0.981748 1.38317 -1.01675 1.38317 1.01675 2.23506 -2.24763e-11 
-0.981748 1.38317 -1.01675 1.38317 1.01675 2.23506 -2.24763e-11 
-0.93266 1.35787 -0.761317 1.35787 0.761317 1.74923 -1.79187e-11 
-0.93266 1.35787 -0.761317 1.35787 0.761317 1.74923 -1.79187e-11 
-0.93266 1.35787 -0.761317 1.35787 0.761317 1.74923 -1.79187e-11 
-0.883573 1.29013 -0.566865 1.29013 0.566865 1.36553 -1.37672e-11 
-0.883573 1.29013 -0.566865 1.29013 0.566865 1.36553 -1.37672e-11 
-0.883573 1.29013 -0.566865 1.29013 0.566865 1.36553 -1.37672e-11 
-0.834486 1.20825 -0.425175 1.20825 0.425175 1.07747 -1.05777e-11 
-0.834486 1.20825 -0.425175 1.20825 0.425175 1.07747 -1.05777e-11 
-0.834486 1.20825 -0.425175 1.20825 0.425175 1.07747 -1.05777e-11 
-0.785398 1.12709 -0.323308 1.12709 0.323308 0.86519 -8.27398e-12 
-0.785398 1.12709 -0.323308 1.12709 0.323308 0.86519 -8.27398e-12 
-0.785398 1.12709 -0.323308 1.12709 0.323308 0.86519 -8.27398e-12 
-0.736311 1.05301 -0.24979 1.05301 0.24979 0.70887 -6.61482e-12 
-0.736311 1.05301 -0.24979 1.05301 0.24979 0.70887 -6.61482e-12 
-0.736311 1.05301 -0.24979 1.05301 0.24979 0.70887 -6.61482e-12 
-0.687223 0.987931 -0.196037 0.987931 0.196037 0.592798 -5.40024e-12 
-0.687223 0.987931 -0.196037 0.987931 0.196037 0.592798 -5.40024e-12 
-0.687223 0.987931 -0.196037 0.987931 0.196037 0.592798 -5.40024e-12 
-0.638136 0.931835 -0.156044 0.931835 0.156044 0.505546 -4.49123e-12 
-0.638136 0.931835 -0.156044 0.931835 0.156044 0.505546 -4.49123e-12 
-0.638136 0.931835 -0.156044 0.931835 0.156044 0.505546 -4.49123e-12 
-0.589049 0.883921 -0.125704 0.883921 0.125704 0.439072 -3.7992e-12 
-0.589049 0.883921 -0.125704 0.883921 0.125704 0.439072 -3.7992e-12 
-0.589049 0.883921 -0.125704 0.883921 0.125704 0.439072 -3.7992e-12 
-0.539961 0.843187 -0.102219 0.843187 0.102219 0.38777 -3.2613e-12 
-0.539961 0.843187 -0.102219 0.843187 0.102219 0.38777 -3.2613e-12 
-0.539961 0.843187 -0.102219 0.843187 0.102219 0.38777 -3.2613e-12 
-0.490874 0.808658 -0.0836707 0.808658 0.0836707 0.347723 -2.83502e-12 
-0.490874 0.808658 -0.0836707 0.808658 0.0836707 0.347723 -2.83502e-12 
-0.490874 0.808658 -0.0836707 0.808658 0.0836707 0.347723 -2.83502e-12 
-0.441786 0.779478 -0.0687265 0.779478 0.0687265 0.316174 -2.49452e-12 
-0.441786 0.779478 -0.0687265 0.779478 0.0687265 0.316174 -2.49452e-12 
-0.441786 0.779478 -0.0687265 0.779478 0.0687265 0.316174 -2.49452e-12 
-0.392699 0.754922 -0.0564463 0.754922 0.0564463 0.291163 -2.22601e-12 
-0.392699 0.754922 -0.0564463 0.754922 0.0564463 0.291163 -2.22601e-12 
-0.392699 0.754922 -0.0564463 0.754922 0.0564463 0.291163 -2.22601e-12 
-0.343612 0.734398 -0.0461549 0.734398 0.0461549 0.271284 -2.00693e-12 
-0.343612 0.734398 -0.0461549 0.734398 0.0461549 0.271284 -2.00693e-12 
-0.343612 0.734398 -0.0461549 0.734398 0.0461549 0.271284 -2.00693e-12 
-0.294524 0.717427 -0.0373583 0.717427 0.0373583 0.255517 -1.83839e-12 
-0.294524 0.717427 -0.0373583 0.717427 0.0373583 0.255517 -1.83839e-12 
-0.294524 0.717427 -0.0373583 0.717427 0.0373583 0.255517 -1.83839e-12 
-0.245437 0.703626 -0.0296867 0.703626 0.0296867 0.243122 -1.69753e-12 
-0.245437 0.703626 -0.0296867 0.703626 0.0296867 0.243122 -1.69753e-12 
-0.245437 0.703626 -0.0296867 0.703626 0.0296867 0.243122 -1.69753e-12 
-0.19635 0.692699 -0.0228564 0.692699 0.0228564 0.233561 -1.59623e-12 
-0.19635 0.692699 -0.0228564 0.692699 0.0228564 0.233561 -1.59623e-12 
-0.19635 0.692699 -0.0228564 0.692699 0.0228564 0.233561 -1.59623e-12 
-0.147262 0.684416 -0.0166435 0.684416 0.0166435 0.226447 -1.52036e-12 
-0.147262 0.684416 -0.0166435 0.684416 0.0166435 0.226447 -1.52036e-12 
-0.147262 0.684416 -0.0166435 0.684416 0.0166435 0.226447 -1.52036e-12 
-0.0981748 0.678611 -0.0108646 0.678611 0.0108646 0.22151 -1.4747e-12 
-0.0981748 0.678611 -0.0108646 0.678611 0.0108646 0.22151 -1.4747e-12 
-0.0981748 0.678611 -0.0108646 0.678611 0.0108646 0.22151 -1.4747e-12 
-0.0490874 0.67517 -0.00536387 0.67517 0.00536387 0.218587 -1.43875e-12 
-0.0490874 0.67517 -0.00536387 0.67517 0.00536387 0.218587 -1.43875e-12 
-0.0490874 0.67517 -0.00536387 0.67517 0.00536387 0.218587 -1.43875e-12 


==> anc/FOURIER/LAMBDA2.0GAMMA0.2BETA1.0QUANTUM_STD/Gamma.txt <==
0 -1.48361 -3.31569e-12 0 0 
0 -1.48361 -3.31569e-12 0 0 
0.0490874 -1.48102 -0.0117659 0 0 
0.0490874 -1.48102 -0.0117659 0 0 
0.0981748 -1.47322 -0.0235864 0 0 
0.0981748 -1.47322 -0.0235864 0 0 
0.147262 -1.46024 -0.0355096 0 0 
0.147262 -1.46024 -0.0355096 0 0 
0.19635 -1.44206 -0.0475825 0 0 
0.19635 -1.44206 -0.0475825 0 0 
0.245437 -1.41868 -0.0598557 0 0 
0.245437 -1.41868 -0.0598557 0 0 
0.294524 -1.3901 -0.0723862 0 0 
0.294524 -1.3901 -0.0723862 0 0 
0.343612 -1.3563 -0.0852398 0 0 
0.343612 -1.3563 -0.0852398 0 0 
0.392699 -1.31727 -0.0984939 0 0 
0.392699 -1.31727 -0.0984939 0 0 
0.441786 -1.27301 -0.112242 0 0 
0.441786 -1.27301 -0.112242 0 0 
0.490874 -1.22352 -0.126596 0 0 
0.490874 -1.22352 -0.126596 0 0 
0.539961 -1.1688 -0.141693 0 0 
0.539961 -1.1688 -0.141693 0 0 
0.589049 -1.1089 -0.157698 0 0 
0.589049 -1.1089 -0.157698 0 0 
0.638136 -1.04388 -0.174807 0 0 
0.638136 -1.04388 -0.174807 0 0 
0.687223 -0.97387 -0.193247 0 0 
0.687223 -0.97387 -0.193247 0 0 
0.736311 -0.89907 -0.213274 0 0 
0.736311 -0.89907 -0.213274 0 0 
0.785398 -0.819783 -0.235156 0 0 
0.785398 -0.819783 -0.235156 0 0 
0.834486 -0.73645 -0.259152 0 0 
0.834486 -0.73645 -0.259152 0 0 
0.883573 -0.649686 -0.285462 0 0 
0.883573 -0.649686 -0.285462 0 0 
0.93266 -0.560312 -0.314149 0 0 
0.93266 -0.560312 -0.314149 0 0 
0.981748 -0.469359 -0.34502 0 0 
0.981748 -0.469359 -0.34502 0 0 
1.03084 -0.37802 -0.377458 0 0 
1.03084 -0.37802 -0.377458 0 0 
1.07992 -0.28748 -0.410221 0 0 
1.07992 -0.28748 -0.410221 0 0 
1.12901 -0.198564 -0.441298 0 0 
1.12901 -0.198564 -0.441298 0 0 
1.1781 -0.111184 -0.467976 0 0 
1.1781 -0.111184 -0.467976 0 0 
1.22718 -0.0237511 -0.487378 0 0 
1.22718 -0.0237511 -0.487378 0 0 
1.27627 0.0670059 -0.497529 0 0 
1.27627 0.0670059 -0.497529 0 0 
1.32536 0.165266 -0.498532 0 0 
1.32536 0.165266 -0.498532 0 0 
1.37445 0.274475 -0.492873 0 0 
1.37445 0.274475 -0.492873 0 0 
1.42353 0.395912 -0.484297 0 0 
1.42353 0.395912 -0.484297 0 0 
1.47262 0.528647 -0.476036 0 0 
1.47262 0.528647 -0.476036 0 0 
1.52171 0.670696 -0.469784 0 0 
1.52171 0.670696 -0.469784 0 0 
1.5708 0.82023 -0.465856 0 0 
1.5708 0.82023 -0.465856 0 0 
1.61988 0.976082 -0.463886 0 0 
1.61988 0.976082 -0.463886 0 0 
1.66897 1.13768 -0.463384 0 0 
1.66897 1.13768 -0.463384 0 0 
1.71806 1.3048 -0.463987 0 0 
1.71806 1.3048 -0.463987 0 0 
1.76715 1.47735 -0.465482 0 0 
1.76715 1.47735 -0.465482 0 0 
1.81623 1.6553 -0.467768 0 0 
1.81623 1.6553 -0.467768 0 0 
1.86532 1.83858 -0.470801 0 0 
1.86532 1.83858 -0.470801 0 0 
1.91441 2.02713 -0.474556 0 0 
1.91441 2.02713 -0.474556 0 0 
1.9635 2.22088 -0.47901 0 0 
1.9635 2.22088 -0.47901 0 0 
2.01258 2.41977 -0.484137 0 0 
2.01258 2.41977 -0.484137 0 0 
2.06167 2.62372 -0.489899 0 0 
2.06167 2.62372 -0.489899 0 0 
2.11076 2.8327 -0.49626 0 0 
2.11076 2.8327 -0.49626 0 0 
2.15984 3.04667 -0.503187 0 0 
2.15984 3.04667 -0.503187 0 0 
2.20893 3.26563 -0.510652 0 0 
2.20893 3.26563 -0.510652 0 0 
2.25802 3.48956 -0.518645 0 0 
2.25802 3.48956 -0.518645 0 0 
2.30711 3.71847 -0.52717 0 0 
2.30711 3.71847 -0.52717 0 0 
2.35619 3.95233 -0.536243 0 0 
2.35619 3.95233 -0.536243 0 0 
2.40528 4.19113 -0.545882 0 0 
2.40528 4.19113 -0.545882 0 0 
2.45437 4.43482 -0.556099 0 0 
2.45437 4.43482 -0.556099 0 0 
2.50346 4.68338 -0.566884 0 0 
2.50346 4.68338 -0.566884 0 0 
2.55254 4.93679 -0.578213 0 0 
2.55254 4.93679 -0.578213 0 0 
2.60163 5.19508 -0.590067 0 0 
2.60163 5.19508 -0.590067 0 0 
2.65072 5.45829 -0.602455 0 0 
2.65072 5.45829 -0.602455 0 0 
2.69981 5.72647 -0.615417 0 0 
2.69981 5.72647 -0.615417 0 0 
2.74889 5.99969 -0.629032 0 0 
2.74889 5.99969 -0.629032 0 0 
2.79798 6.27799 -0.64341 0 0 
2.79798 6.27799 -0.64341 0 0 
2.84707 6.56141 -0.658704 0 0 
2.84707 6.56141 -0.658704 0 0 
2.89616 6.84996 -0.675115 0 0 
2.89616 6.84996 -0.675115 0 0 
2.94524 7.14362 -0.692902 0 0 
2.94524 7.14362 -0.692902 0 0 
2.99433 7.4423 -0.712392 0 0 
2.99433 7.4423 -0.712392 0 0 
3.04342 7.74578 -0.733972 0 0 
3.04342 7.74578 -0.733972 0 0 
3.09251 8.05371 -0.758067 0 0 
3.09251 8.05371 -0.758067 0 0 
3.14159 8.36551 -0.785101 0 0 
3.14159 8.36551 -0.785101 0 0 
3.19068 8.68037 -0.815411 0 0 
3.19068 8.68037 -0.815411 0 0 
3.23977 8.99717 -0.849136 0 0 
3.23977 8.99717 -0.849136 0 0 
3.28885 9.31457 -0.886066 0 0 
3.28885 9.31457 -0.886066 0 0 
3.33794 9.63106 -0.92547 0 0 
3.33794 9.63106 -0.92547 0 0 
3.38703 9.9452 -0.96595 0 0 
3.38703 9.9452 -0.96595 0 0 
3.43612 10.2559 -1.00537 0 0 
3.43612 10.2559 -1.00537 0 0 
3.4852 10.5628 -1.04093 0 0 
3.4852 10.5628 -1.04093 0 0 
3.53429 10.8668 -1.06952 0 0 
3.53429 10.8668 -1.06952 0 0 
3.58338 11.1701 -1.08826 0 0 
3.58338 11.1701 -1.08826 0 0 
3.63247 11.4763 -1.09524 0 0 
3.63247 11.4763 -1.09524 0 0 
3.68155 11.7895 -1.09021 0 0 
3.68155 11.7895 -1.09021 0 0 
3.73064 12.1138 -1.07483 0 0 
3.73064 12.1138 -1.07483 0 0 
3.77973 12.4521 -1.05235 0 0 
3.77973 12.4521 -1.05235 0 0 
3.82882 12.8054 -1.02671 0 0 
3.82882 12.8054 -1.02671 0 0 
3.8779 13.1729 -1.00151 0 0 
3.8779 13.1729 -1.00151 0 0 
3.92699 13.5528 -0.979267 0 0 
3.92699 13.5528 -0.979267 0 0 
3.97608 13.9426 -0.961204 0 0 
3.97608 13.9426 -0.961204 0 0 
4.02517 14.3404 -0.947449 0 0 
4.02517 14.3404 -0.947449 0 0 
4.07425 14.7446 -0.937574 0 0 
4.07425 14.7446 -0.937574 0 0 
4.12334 15.1544 -0.930908 0 0 
4.12334 15.1544 -0.930908 0 0 
4.17243 15.5692 -0.926767 0 0 
4.17243 15.5692 -0.926767 0 0 
4.22152 15.9888 -0.924688 0 0 
4.22152 15.9888 -0.924688 0 0 
4.2706 16.413 -0.924304 0 0 
4.2706 16.413 -0.924304 0 0 
4.31969 16.842 -0.925294 0 0 
4.31969 16.842 -0.925294 0 0 
4.36878 17.2755 -0.927513 0 0 
4.36878 17.2755 -0.927513 0 0 
4.41786 17.7135 -0.930807 0 0 
4.41786 17.7135 -0.930807 0 0 
4.46695 18.1561 -0.934979 0 0 
4.46695 18.1561 -0.934979 0 0 
4.51604 18.6032 -0.939963 0 0 
4.51604 18.6032 -0.939963 0 0 
4.56513 19.0547 -0.945656 0 0 
4.56513 19.0547 -0.945656 0 0 
4.61421 19.5108 -0.9519 0 0 
4.61421 19.5108 -0.9519 0 0 
4.6633 19.9713 -0.95866 0 0 
4.6633 19.9713 -0.95866 0 0 
4.71239 20.4363 -0.965867 0 0 
4.71239 20.4363 -0.965867 0 0 
4.76148 20.9059 -0.973398 0 0 
4.76148 20.9059 -0.973398 0 0 
4.81056 21.3799 -0.981249 0 0 
4.81056 21.3799 -0.981249 0 0 
4.85965 21.8585 -0.989376 0 0 
4.85965 21.8585 -0.989376 0 0 
4.90874 22.3417 -0.99769 0 0 
4.90874 22.3417 -0.99769 0 0 
4.95783 22.8294 -1.0062 0 0 
4.95783 22.8294 -1.0062 0 0 
5.00691 23.3217 -1.01489 0 0 
5.00691 23.3217 -1.01489 0 0 
5.056 23.8187 -1.02368 0 0 
5.056 23.8187 -1.02368 0 0 
5.10509 24.3203 -1.0326 0 0 
5.10509 24.3203 -1.0326 0 0 
5.15418 24.8265 -1.04163 0 0 
5.15418 24.8265 -1.04163 0 0 
5.20326 25.3375 -1.05072 0 0 
5.20326 25.3375 -1.05072 0 0 
5.25235 25.853 -1.0599 0 0 
5.25235 25.853 -1.0599 0 0 
5.30144 26.3732 -1.06915 0 0 
5.30144 26.3732 -1.06915 0 0 
5.35052 26.8983 -1.07844 0 0 
5.35052 26.8983 -1.07844 0 0 
5.39961 27.4279 -1.08779 0 0 
5.39961 27.4279 -1.08779 0 0 
5.4487 27.9622 -1.0972 0 0 
5.4487 27.9622 -1.0972 0 0 
5.49779 28.5014 -1.10662 0 0 
5.49779 28.5014 -1.10662 0 0 
5.54687 29.0452 -1.11608 0 0 
5.54687 29.0452 -1.11608 0 0 
5.59596 29.5937 -1.12559 0 0 
5.59596 29.5937 -1.12559 0 0 
5.64505 30.1471 -1.1351 0 0 
5.64505 30.1471 -1.1351 0 0 
5.69414 30.7051 -1.14465 0 0 
5.69414 30.7051 -1.14465 0 0 
5.74322 31.2678 -1.15422 0 0 
5.74322 31.2678 -1.15422 0 0 
5.79231 31.8354 -1.16379 0 0 
5.79231 31.8354 -1.16379 0 0 
5.8414 32.4077 -1.17338 0 0 
5.8414 32.4077 -1.17338 0 0 
5.89049 32.9847 -1.18299 0 0 
5.89049 32.9847 -1.18299 0 0 
5.93957 33.5666 -1.1926 0 0 
5.93957 33.5666 -1.1926 0 0 
5.98866 34.1532 -1.20221 0 0 
5.98866 34.1532 -1.20221 0 0 
6.03775 34.7445 -1.21184 0 0 
6.03775 34.7445 -1.21184 0 0 
6.08684 35.3407 -1.22147 0 0 
6.08684 35.3407 -1.22147 0 0 
6.13592 35.9417 -1.2311 0 0 
6.13592 35.9417 -1.2311 0 0 
6.18501 36.5473 -1.24075 0 0 
6.18501 36.5473 -1.24075 0 0 
6.2341 37.1579 -1.25039 0 0 
6.2341 37.1579 -1.25039 0 0 
6.28319 37.7732 -1.26004 0 0 
6.28319 37.7732 -1.26004 0 0 
6.33227 38.3933 -1.26971 0 0 
6.33227 38.3933 -1.26971 0 0 
6.38136 39.0182 -1.27937 0 0 
6.38136 39.0182 -1.27937 0 0 
6.43045 39.6479 -1.28905 0 0 
6.43045 39.6479 -1.28905 0 0 
6.47953 40.2823 -1.29874 0 0 
6.47953 40.2823 -1.29874 0 0 
6.52862 40.9217 -1.30844 0 0 
6.52862 40.9217 -1.30844 0 0 
6.57771 41.5657 -1.31814 0 0 
6.57771 41.5657 -1.31814 0 0 
6.6268 42.2145 -1.32785 0 0 
6.6268 42.2145 -1.32785 0 0 
6.67588 42.8683 -1.33756 0 0 
6.67588 42.8683 -1.33756 0 0 
6.72497 43.5268 -1.34729 0 0 
6.72497 43.5268 -1.34729 0 0 
6.77406 44.1899 -1.35702 0 0 
6.77406 44.1899 -1.35702 0 0 
6.82315 44.8581 -1.36675 0 0 
6.82315 44.8581 -1.36675 0 0 
6.87223 45.5309 -1.37649 0 0 
6.87223 45.5309 -1.37649 0 0 
6.92132 46.2085 -1.38623 0 0 
6.92132 46.2085 -1.38623 0 0 
6.97041 46.8911 -1.39598 0 0 
6.97041 46.8911 -1.39598 0 0 
7.0195 47.5784 -1.40573 0 0 
7.0195 47.5784 -1.40573 0 0 
7.06858 48.2704 -1.41549 0 0 
7.06858 48.2704 -1.41549 0 0 
7.11767 48.9673 -1.42524 0 0 
7.11767 48.9673 -1.42524 0 0 
7.16676 49.669 -1.435 0 0 
7.16676 49.669 -1.435 0 0 
7.21585 50.3754 -1.44477 0 0 
7.21585 50.3754 -1.44477 0 0 
7.26493 51.0868 -1.45453 0 0 
7.26493 51.0868 -1.45453 0 0 
7.31402 51.8029 -1.4643 0 0 
7.31402 51.8029 -1.4643 0 0 
7.36311 52.5237 -1.47408 0 0 
7.36311 52.5237 -1.47408 0 0 
7.4122 53.2495 -1.48385 0 0 
7.4122 53.2495 -1.48385 0 0 
7.46128 53.98 -1.49362 0 0 
7.46128 53.98 -1.49362 0 0 
7.51037 54.7153 -1.5034 0 0 
7.51037 54.7153 -1.5034 0 0 
7.55946 55.4555 -1.51318 0 0 
7.55946 55.4555 -1.51318 0 0 
7.60854 56.2004 -1.52296 0 0 
7.60854 56.2004 -1.52296 0 0 
7.65763 56.9501 -1.53274 0 0 
7.65763 56.9501 -1.53274 0 0 
7.70672 57.7047 -1.54252 0 0 
7.70672 57.7047 -1.54252 0 0 
7.75581 58.4641 -1.55231 0 0 
7.75581 58.4641 -1.55231 0 0 
7.80489 59.2283 -1.5621 0 0 
7.80489 59.2283 -1.5621 0 0 
7.85398 59.9973 -1.57188 0 0 
7.85398 59.9973 -1.57188 0 0 
7.90307 60.7711 -1.58167 0 0 
7.90307 60.7711 -1.58167 0 0 
7.95216 61.5497 -1.59146 0 0 
7.95216 61.5497 -1.59146 0 0 
8.00124 62.3332 -1.60125 0 0 
8.00124 62.3332 -1.60125 0 0 
8.05033 63.1214 -1.61104 0 0 
8.05033 63.1214 -1.61104 0 0 
8.09942 63.9144 -1.62084 0 0 
8.09942 63.9144 -1.62084 0 0 
8.14851 64.7123 -1.63063 0 0 
8.14851 64.7123 -1.63063 0 0 
8.19759 65.515 -1.64042 0 0 
8.19759 65.515 -1.64042 0 0 
8.24668 66.3224 -1.65022 0 0 
8.24668 66.3224 -1.65022 0 0 
8.29577 67.1348 -1.66001 0 0 
8.29577 67.1348 -1.66001 0 0 
8.34486 67.9519 -1.66981 0 0 
8.34486 67.9519 -1.66981 0 0 
8.39394 68.7738 -1.67961 0 0 
8.39394 68.7738 -1.67961 0 0 
8.44303 69.6006 -1.6894 0 0 
8.44303 69.6006 -1.6894 0 0 
8.49212 70.4321 -1.6992 0 0 
8.49212 70.4321 -1.6992 0 0 
8.54121 71.2685 -1.709 0 0 
8.54121 71.2685 -1.709 0 0 
8.59029 72.1097 -1.7188 0 0 
8.59029 72.1097 -1.7188 0 0 
8.63938 72.9557 -1.7286 0 0 
8.63938 72.9557 -1.7286 0 0 
8.68847 73.8064 -1.7384 0 0 
8.68847 73.8064 -1.7384 0 0 
8.73755 74.6621 -1.7482 0 0 
8.73755 74.6621 -1.7482 0 0 
8.78664 75.5225 -1.75801 0 0 
8.78664 75.5225 -1.75801 0 0 
8.83573 76.3878 -1.76781 0 0 
8.83573 76.3878 -1.76781 0 0 
8.88482 77.2579 -1.77761 0 0 
8.88482 77.2579 -1.77761 0 0 
8.9339 78.1328 -1.78741 0 0 
8.9339 78.1328 -1.78741 0 0 
8.98299 79.0124 -1.79722 0 0 
8.98299 79.0124 -1.79722 0 0 
9.03208 79.897 -1.80702 0 0 
9.03208 79.897 -1.80702 0 0 
9.08117 80.7863 -1.81683 0 0 
9.08117 80.7863 -1.81683 0 0 
9.13025 81.6804 -1.82663 0 0 
9.13025 81.6804 -1.82663 0 0 
9.17934 82.5794 -1.83644 0 0 
9.17934 82.5794 -1.83644 0 0 
9.22843 83.4832 -1.84624 0 0 
9.22843 83.4832 -1.84624 0 0 
9.27752 84.3917 -1.85605 0 0 
9.27752 84.3917 -1.85605 0 0 
9.3266 85.3052 -1.86585 0 0 
9.3266 85.3052 -1.86585 0 0 
9.37569 86.2234 -1.87566 0 0 
9.37569 86.2234 -1.87566 0 0 
9.42478 87.1464 -1.88547 0 0 
9.42478 87.1464 -1.88547 0 0 
9.47387 88.0743 -1.89527 0 0 
9.47387 88.0743 -1.89527 0 0 
9.52295 89.007 -1.90508 0 0 
9.52295 89.007 -1.90508 0 0 
9.57204 89.9444 -1.91489 0 0 
9.57204 89.9444 -1.91489 0 0 
9.62113 90.8868 -1.9247 0 0 
9.62113 90.8868 -1.9247 0 0 
9.67021 91.8339 -1.93451 0 0 
9.67021 91.8339 -1.93451 0 0 
9.7193 92.7858 -1.94432 0 0 
9.7193 92.7858 -1.94432 0 0 
9.76839 93.7426 -1.95412 0 0 
9.76839 93.7426 -1.95412 0 0 
9.81748 94.7041 -1.96393 0 0 
9.81748 94.7041 -1.96393 0 0 
9.86656 95.6705 -1.97374 0 0 
9.86656 95.6705 -1.97374 0 0 
9.91565 96.6417 -1.98355 0 0 
9.91565 96.6417 -1.98355 0 0 
9.96474 97.6177 -1.99336 0 0 
9.96474 97.6177 -1.99336 0 0 
10.0138 98.5985 -2.00317 0 0 
10.0138 98.5985 -2.00317 0 0 
10.0629 99.5842 -2.01298 0 0 
10.0629 99.5842 -2.01298 0 0 
10.112 100.575 -2.02279 0 0 
10.112 100.575 -2.02279 0 0 
10.1611 101.57 -2.0326 0 0 
10.1611 101.57 -2.0326 0 0 
10.2102 102.57 -2.04241 0 0 
10.2102 102.57 -2.04241 0 0 
10.2593 103.575 -2.05222 0 0 
10.2593 103.575 -2.05222 0 0 
10.3084 104.585 -2.06203 0 0 
10.3084 104.585 -2.06203 0 0 
10.3574 105.599 -2.07184 0 0 
10.3574 105.599 -2.07184 0 0 
10.4065 106.619 -2.08165 0 0 
10.4065 106.619 -2.08165 0 0 
10.4556 107.643 -2.09147 0 0 
10.4556 107.643 -2.09147 0 0 
10.5047 108.672 -2.10128 0 0 
10.5047 108.672 -2.10128 0 0 
10.5538 109.706 -2.11109 0 0 
10.5538 109.706 -2.11109 0 0 
10.6029 110.744 -2.1209 0 0 
10.6029 110.744 -2.1209 0 0 
10.652 111.788 -2.13071 0 0 
10.652 111.788 -2.13071 0 0 
10.701 112.836 -2.14052 0 0 
10.701 112.836 -2.14052 0 0 
10.7501 113.889 -2.15034 0 0 
10.7501 113.889 -2.15034 0 0 
10.7992 114.947 -2.16015 0 0 
10.7992 114.947 -2.16015 0 0 
10.8483 116.01 -2.16996 0 0 
10.8483 116.01 -2.16996 0 0 
10.8974 117.077 -2.17977 0 0 
10.8974 117.077 -2.17977 0 0 
10.9465 118.15 -2.18959 0 0 
10.9465 118.15 -2.18959 0 0 
10.9956 119.227 -2.1994 0 0 
10.9956 119.227 -2.1994 0 0 
11.0447 120.309 -2.20921 0 0 
11.0447 120.309 -2.20921 0 0 
11.0937 121.396 -2.21903 0 0 
11.0937 121.396 -2.21903 0 0 
11.1428 122.487 -2.22884 0 0 
11.1428 122.487 -2.22884 0 0 
11.1919 123.584 -2.23865 0 0 
11.1919 123.584 -2.23865 0 0 
11.241 124.685 -2.24846 0 0 
11.241 124.685 -2.24846 0 0 
11.2901 125.791 -2.25828 0 0 
11.2901 125.791 -2.25828 0 0 
11.3392 126.902 -2.26809 0 0 
11.3392 126.902 -2.26809 0 0 
11.3883 128.018 -2.2779 0 0 
11.3883 128.018 -2.2779 0 0 
11.4374 129.138 -2.28772 0 0 
11.4374 129.138 -2.28772 0 0 
11.4864 130.264 -2.29753 0 0 
11.4864 130.264 -2.29753 0 0 
11.5355 131.394 -2.30735 0 0 
11.5355 131.394 -2.30735 0 0 
11.5846 132.529 -2.31716 0 0 
11.5846 132.529 -2.31716 0 0 
11.6337 133.669 -2.32697 0 0 
11.6337 133.669 -2.32697 0 0 
11.6828 134.813 -2.33679 0 0 
11.6828 134.813 -2.33679 0 0 
11.7319 135.963 -2.3466 0 0 
11.7319 135.963 -2.3466 0 0 
11.781 137.117 -2.35642 0 0 
11.781 137.117 -2.35642 0 0 
11.8301 138.276 -2.36623 0 0 
11.8301 138.276 -2.36623 0 0 
11.8791 139.44 -2.37604 0 0 
11.8791 139.44 -2.37604 0 0 
11.9282 140.609 -2.38586 0 0 
11.9282 140.609 -2.38586 0 0 
11.9773 141.782 -2.39567 0 0 
11.9773 141.782 -2.39567 0 0 
12.0264 142.961 -2.40549 0 0 
12.0264 142.961 -2.40549 0 0 
12.0755 144.144 -2.4153 0 0 
12.0755 144.144 -2.4153 0 0 
12.1246 145.332 -2.42512 0 0 
12.1246 145.332 -2.42512 0 0 
12.1737 146.525 -2.43493 0 0 
12.1737 146.525 -2.43493 0 0 
12.2228 147.722 -2.44475 0 0 
12.2228 147.722 -2.44475 0 0 
12.2718 148.925 -2.45456 0 0 
12.2718 148.925 -2.45456 0 0 
12.3209 150.132 -2.46437 0 0 
12.3209 150.132 -2.46437 0 0 
12.37 151.344 -2.47419 0 0 
12.37 151.344 -2.47419 0 0 
12.4191 152.561 -2.484 0 0 
12.4191 152.561 -2.484 0 0 
12.4682 153.783 -2.49382 0 0 
12.4682 153.783 -2.49382 0 0 
12.5173 155.009 -2.50363 0 0 
12.5173 155.009 -2.50363 0 0 
12.5664 156.24 -2.51345 0 0 
12.5664 156.24 -2.51345 0 0 
12.6155 157.477 -2.52326 0 0 
12.6155 157.477 -2.52326 0 0 
12.6645 158.718 -2.53308 0 0 
12.6645 158.718 -2.53308 0 0 
12.7136 159.963 -2.54289 0 0 
12.7136 159.963 -2.54289 0 0 
12.7627 161.214 -2.55271 0 0 
12.7627 161.214 -2.55271 0 0 
12.8118 162.469 -2.56252 0 0 
12.8118 162.469 -2.56252 0 0 
12.8609 163.73 -2.57234 0 0 
12.8609 163.73 -2.57234 0 0 
12.91 164.995 -2.58216 0 0 
12.91 164.995 -2.58216 0 0 
12.9591 166.265 -2.59197 0 0 
12.9591 166.265 -2.59197 0 0 
13.0082 167.539 -2.60179 0 0 
13.0082 167.539 -2.60179 0 0 
13.0572 168.819 -2.6116 0 0 
13.0572 168.819 -2.6116 0 0 
13.1063 170.103 -2.62142 0 0 
13.1063 170.103 -2.62142 0 0 
13.1554 171.393 -2.63123 0 0 
13.1554 171.393 -2.63123 0 0 
13.2045 172.687 -2.64105 0 0 
13.2045 172.687 -2.64105 0 0 
13.2536 173.985 -2.65086 0 0 
13.2536 173.985 -2.65086 0 0 
13.3027 175.289 -2.66068 0 0 
13.3027 175.289 -2.66068 0 0 
13.3518 176.597 -2.67049 0 0 
13.3518 176.597 -2.67049 0 0 
13.4009 177.911 -2.68031 0 0 
13.4009 177.911 -2.68031 0 0 
13.4499 179.229 -2.69013 0 0 
13.4499 179.229 -2.69013 0 0 
13.499 180.552 -2.69994 0 0 
13.499 180.552 -2.69994 0 0 
13.5481 181.879 -2.70976 0 0 
13.5481 181.879 -2.70976 0 0 
13.5972 183.212 -2.71957 0 0 
13.5972 183.212 -2.71957 0 0 
13.6463 184.549 -2.72939 0 0 
13.6463 184.549 -2.72939 0 0 
13.6954 185.891 -2.73921 0 0 
13.6954 185.891 -2.73921 0 0 
13.7445 187.239 -2.74902 0 0 
13.7445 187.239 -2.74902 0 0 
13.7936 188.59 -2.75884 0 0 
13.7936 188.59 -2.75884 0 0 
13.8426 189.947 -2.76865 0 0 
13.8426 189.947 -2.76865 0 0 
13.8917 191.308 -2.77847 0 0 
13.8917 191.308 -2.77847 0 0 
13.9408 192.675 -2.78828 0 0 
13.9408 192.675 -2.78828 0 0 
13.9899 194.046 -2.7981 0 0 
13.9899 194.046 -2.7981 0 0 
14.039 195.422 -2.80792 0 0 
14.039 195.422 -2.80792 0 0 
14.0881 196.802 -2.81773 0 0 
14.0881 196.802 -2.81773 0 0 
14.1372 198.188 -2.82755 0 0 
14.1372 198.188 -2.82755 0 0 
14.1863 199.578 -2.83736 0 0 
14.1863 199.578 -2.83736 0 0 
14.2353 200.974 -2.84718 0 0 
14.2353 200.974 -2.84718 0 0 
14.2844 202.374 -2.857 0 0 
14.2844 202.374 -2.857 0 0 
14.3335 203.778 -2.86681 0 0 
14.3335 203.778 -2.86681 0 0 
14.3826 205.188 -2.87663 0 0 
14.3826 205.188 -2.87663 0 0 
14.4317 206.602 -2.88645 0 0 
14.4317 206.602 -2.88645 0 0 
14.4808 208.022 -2.89626 0 0 
14.4808 208.022 -2.89626 0 0 
14.5299 209.446 -2.90608 0 0 
14.5299 209.446 -2.90608 0 0 
14.579 210.875 -2.91589 0 0 
14.579 210.875 -2.91589 0 0 
14.628 212.308 -2.92571 0 0 
14.628 212.308 -2.92571 0 0 
14.6771 213.747 -2.93553 0 0 
14.6771 213.747 -2.93553 0 0 
14.7262 215.19 -2.94534 0 0 
14.7262 215.19 -2.94534 0 0 
14.7753 216.639 -2.95516 0 0 
14.7753 216.639 -2.95516 0 0 
14.8244 218.092 -2.96498 0 0 
14.8244 218.092 -2.96498 0 0 
14.8735 219.549 -2.97479 0 0 
14.8735 219.549 -2.97479 0 0 
14.9226 221.012 -2.98461 0 0 
14.9226 221.012 -2.98461 0 0 
14.9717 222.48 -2.99443 0 0 
14.9717 222.48 -2.99443 0 0 
15.0207 223.952 -3.00424 0 0 
15.0207 223.952 -3.00424 0 0 
15.0698 225.429 -3.01406 0 0 
15.0698 225.429 -3.01406 0 0 
15.1189 226.911 -3.02387 0 0 
15.1189 226.911 -3.02387 0 0 
15.168 228.398 -3.03369 0 0 
15.168 228.398 -3.03369 0 0 
15.2171 229.889 -3.04351 0 0 
15.2171 229.889 -3.04351 0 0 
15.2662 231.386 -3.05332 0 0 
15.2662 231.386 -3.05332 0 0 
15.3153 232.887 -3.06314 0 0 
15.3153 232.887 -3.06314 0 0 
15.3644 234.393 -3.07296 0 0 
15.3644 234.393 -3.07296 0 0 
15.4134 235.904 -3.08277 0 0 
15.4134 235.904 -3.08277 0 0 
15.4625 237.419 -3.09259 0 0 
15.4625 237.419 -3.09259 0 0 
15.5116 238.94 -3.10241 0 0 
15.5116 238.94 -3.10241 0 0 
15.5607 240.465 -3.11222 0 0 
15.5607 240.465 -3.11222 0 0 
15.6098 241.995 -3.12204 0 0 
15.6098 241.995 -3.12204 0 0 
15.6589 243.53 -3.13186 0 0 
15.6589 243.53 -3.13186 0 0 
15.708 245.07 -3.14167 0 0 
15.708 245.07 -3.14167 0 0 
15.7571 246.614 -3.15149 0 0 
15.7571 246.614 -3.15149 0 0 
15.8061 248.164 -3.16131 0 0 
15.8061 248.164 -3.16131 0 0 
15.8552 249.718 -3.17112 0 0 
15.8552 249.718 -3.17112 0 0 
15.9043 251.277 -3.18094 0 0 
15.9043 251.277 -3.18094 0 0 
15.9534 252.841 -3.19076 0 0 
15.9534 252.841 -3.19076 0 0 
16.0025 254.409 -3.20057 0 0 
16.0025 254.409 -3.20057 0 0 
16.0516 255.983 -3.21039 0 0 
16.0516 255.983 -3.21039 0 0 
16.1007 257.561 -3.22021 0 0 
16.1007 257.561 -3.22021 0 0 
16.1497 259.144 -3.23002 0 0 
16.1497 259.144 -3.23002 0 0 
16.1988 260.732 -3.23984 0 0 
16.1988 260.732 -3.23984 0 0 
16.2479 262.325 -3.24966 0 0 
16.2479 262.325 -3.24966 0 0 
16.297 263.923 -3.25947 0 0 
16.297 263.923 -3.25947 0 0 
16.3461 265.525 -3.26929 0 0 
16.3461 265.525 -3.26929 0 0 
16.3952 267.132 -3.27911 0 0 
16.3952 267.132 -3.27911 0 0 
16.4443 268.744 -3.28892 0 0 
16.4443 268.744 -3.28892 0 0 
16.4934 270.361 -3.29874 0 0 
16.4934 270.361 -3.29874 0 0 
16.5424 271.983 -3.30856 0 0 
16.5424 271.983 -3.30856 0 0 
16.5915 273.609 -3.31837 0 0 
16.5915 273.609 -3.31837 0 0 
16.6406 275.241 -3.32819 0 0 
16.6406 275.241 -3.32819 0 0 
16.6897 276.877 -3.33801 0 0 
16.6897 276.877 -3.33801 0 0 
16.7388 278.518 -3.34782 0 0 
16.7388 278.518 -3.34782 0 0 
16.7879 280.163 -3.35764 0 0 
16.7879 280.163 -3.35764 0 0 
16.837 281.814 -3.36746 0 0 
16.837 281.814 -3.36746 0 0 
16.8861 283.469 -3.37727 0 0 
16.8861 283.469 -3.37727 0 0 
16.9351 285.13 -3.38709 0 0 
16.9351 285.13 -3.38709 0 0 
16.9842 286.795 -3.39691 0 0 
16.9842 286.795 -3.39691 0 0 
17.0333 288.464 -3.40672 0 0 
17.0333 288.464 -3.40672 0 0 
17.0824 290.139 -3.41654 0 0 
17.0824 290.139 -3.41654 0 0 
17.1315 291.819 -3.42636 0 0 
17.1315 291.819 -3.42636 0 0 
17.1806 293.503 -3.43618 0 0 
17.1806 293.503 -3.43618 0 0 
17.2297 295.192 -3.44599 0 0 
17.2297 295.192 -3.44599 0 0 
17.2788 296.886 -3.45581 0 0 
17.2788 296.886 -3.45581 0 0 
17.3278 298.585 -3.46563 0 0 
17.3278 298.585 -3.46563 0 0 
17.3769 300.288 -3.47544 0 0 
17.3769 300.288 -3.47544 0 0 
17.426 301.997 -3.48526 0 0 
17.426 301.997 -3.48526 0 0 
17.4751 303.71 -3.49508 0 0 
17.4751 303.71 -3.49508 0 0 
17.5242 305.428 -3.50489 0 0 
17.5242 305.428 -3.50489 0 0 
17.5733 307.151 -3.51471 0 0 
17.5733 307.151 -3.51471 0 0 
17.6224 308.879 -3.52453 0 0 
17.6224 308.879 -3.52453 0 0 
17.6715 310.611 -3.53434 0 0 
17.6715 310.611 -3.53434 0 0 
17.7205 312.348 -3.54416 0 0 
17.7205 312.348 -3.54416 0 0 
17.7696 314.091 -3.55398 0 0 
17.7696 314.091 -3.55398 0 0 
17.8187 315.838 -3.56379 0 0 
17.8187 315.838 -3.56379 0 0 
17.8678 317.589 -3.57361 0 0 
17.8678 317.589 -3.57361 0 0 
17.9169 319.346 -3.58343 0 0 
17.9169 319.346 -3.58343 0 0 
17.966 321.107 -3.59324 0 0 
17.966 321.107 -3.59324 0 0 
18.0151 322.874 -3.60306 0 0 
18.0151 322.874 -3.60306 0 0 
18.0642 324.645 -3.61288 0 0 
18.0642 324.645 -3.61288 0 0 
18.1132 326.42 -3.62269 0 0 
18.1132 326.42 -3.62269 0 0 
18.1623 328.201 -3.63251 0 0 
18.1623 328.201 -3.63251 0 0 
18.2114 329.987 -3.64233 0 0 
18.2114 329.987 -3.64233 0 0 
18.2605 331.777 -3.65214 0 0 
18.2605 331.777 -3.65214 0 0 
18.3096 333.572 -3.66196 0 0 
18.3096 333.572 -3.66196 0 0 
18.3587 335.372 -3.67178 0 0 
18.3587 335.372 -3.67178 0 0 
18.4078 337.177 -3.68159 0 0 
18.4078 337.177 -3.68159 0 0 
18.4569 338.987 -3.69141 0 0 
18.4569 338.987 -3.69141 0 0 
18.5059 340.801 -3.70122 0 0 
18.5059 340.801 -3.70122 0 0 
18.555 342.62 -3.71104 0 0 
18.555 342.62 -3.71104 0 0 
18.6041 344.444 -3.72085 0 0 
18.6041 344.444 -3.72085 0 0 
18.6532 346.273 -3.73066 0 0 
18.6532 346.273 -3.73066 0 0 
18.7023 348.107 -3.74048 0 0 
18.7023 348.107 -3.74048 0 0 
18.7514 349.945 -3.75029 0 0 
18.7514 349.945 -3.75029 0 0 
18.8005 351.789 -3.76009 0 0 
18.8005 351.789 -3.76009 0 0 
18.8496 353.637 -3.7699 0 0 
18.8496 353.637 -3.7699 0 0 
18.8986 355.49 -3.77969 0 0 
18.8986 355.49 -3.77969 0 0 
18.9477 357.348 -3.78948 0 0 
18.9477 357.348 -3.78948 0 0 
18.9968 359.21 -3.79925 0 0 
18.9968 359.21 -3.79925 0 0 
19.0459 361.078 -3.80902 0 0 
19.0459 361.078 -3.80902 0 0 
19.095 362.95 -3.81879 0 0 
19.095 362.95 -3.81879 0 0 
19.1441 364.827 -3.82861 0 0 
19.1441 364.827 -3.82861 0 0 
19.1932 366.709 -3.83848 0 0 
19.1932 366.709 -3.83848 0 0 
19.2423 368.596 -3.84835 0 0 
19.2423 368.596 -3.84835 0 0 
19.2913 370.487 -3.85821 0 0 
19.2913 370.487 -3.85821 0 0 
19.3404 372.384 -3.86805 0 0 
19.3404 372.384 -3.86805 0 0 
19.3895 374.285 -3.87789 0 0 
19.3895 374.285 -3.87789 0 0 
19.4386 376.191 -3.88772 0 0 
19.4386 376.191 -3.88772 0 0 
19.4877 378.102 -3.89754 0 0 
19.4877 378.102 -3.89754 0 0 
19.5368 380.017 -3.90737 0 0 
19.5368 380.017 -3.90737 0 0 
19.5859 381.938 -3.91719 0 0 
19.5859 381.938 -3.91719 0 0 
19.635 383.863 -3.92701 0 0 
19.635 383.863 -3.92701 0 0 
19.684 385.793 -3.93683 0 0 
19.684 385.793 -3.93683 0 0 
19.7331 387.728 -3.94665 0 0 
19.7331 387.728 -3.94665 0 0 
19.7822 389.668 -3.95647 0 0 
19.7822 389.668 -3.95647 0 0 
19.8313 391.612 -3.96629 0 0 
19.8313 391.612 -3.96629 0 0 
19.8804 393.561 -3.97611 0 0 
19.8804 393.561 -3.97611 0 0 
19.9295 395.516 -3.98592 0 0 
19.9295 395.516 -3.98592 0 0 
19.9786 397.475 -3.99574 0 0 
19.9786 397.475 -3.99574 0 0 
20.0277 399.438 -4.00556 0 0 
20.0277 399.438 -4.00556 0 0 
20.0767 401.407 -4.01538 0 0 
20.0767 401.407 -4.01538 0 0 
20.1258 403.381 -4.02519 0 0 
20.1258 403.381 -4.02519 0 0 
20.1749 405.359 -4.03501 0 0 
20.1749 405.359 -4.03501 0 0 
20.224 407.342 -4.04483 0 0 
20.224 407.342 -4.04483 0 0 
20.2731 409.33 -4.05465 0 0 
20.2731 409.33 -4.05465 0 0 
20.3222 411.323 -4.06447 0 0 
20.3222 411.323 -4.06447 0 0 
20.3713 413.32 -4.07428 0 0 
20.3713 413.32 -4.07428 0 0 
20.4204 415.322 -4.0841 0 0 
20.4204 415.322 -4.0841 0 0 
20.4694 417.33 -4.09392 0 0 
20.4694 417.33 -4.09392 0 0 
20.5185 419.342 -4.10374 0 0 
20.5185 419.342 -4.10374 0 0 
20.5676 421.358 -4.11355 0 0 
20.5676 421.358 -4.11355 0 0 
20.6167 423.38 -4.12337 0 0 
20.6167 423.38 -4.12337 0 0 
20.6658 425.407 -4.13319 0 0 
20.6658 425.407 -4.13319 0 0 
20.7149 427.438 -4.143 0 0 
20.7149 427.438 -4.143 0 0 
20.764 429.474 -4.15282 0 0 
20.764 429.474 -4.15282 0 0 
20.8131 431.515 -4.16264 0 0 
20.8131 431.515 -4.16264 0 0 
20.8621 433.561 -4.17246 0 0 
20.8621 433.561 -4.17246 0 0 
20.9112 435.611 -4.18227 0 0 
20.9112 435.611 -4.18227 0 0 
20.9603 437.667 -4.19209 0 0 
20.9603 437.667 -4.19209 0 0 
21.0094 439.727 -4.20191 0 0 
21.0094 439.727 -4.20191 0 0 
21.0585 441.792 -4.21173 0 0 
21.0585 441.792 -4.21173 0 0 
21.1076 443.862 -4.22154 0 0 
21.1076 443.862 -4.22154 0 0 
21.1567 445.936 -4.23136 0 0 
21.1567 445.936 -4.23136 0 0 
21.2058 448.016 -4.24118 0 0 
21.2058 448.016 -4.24118 0 0 
21.2548 450.1 -4.251 0 0 
21.2548 450.1 -4.251 0 0 
21.3039 452.189 -4.26081 0 0 
21.3039 452.189 -4.26081 0 0 
21.353 454.283 -4.27063 0 0 
21.353 454.283 -4.27063 0 0 
21.4021 456.382 -4.28045 0 0 
21.4021 456.382 -4.28045 0 0 
21.4512 458.485 -4.29026 0 0 
21.4512 458.485 -4.29026 0 0 
21.5003 460.594 -4.30008 0 0 
21.5003 460.594 -4.30008 0 0 
21.5494 462.707 -4.3099 0 0 
21.5494 462.707 -4.3099 0 0 
21.5984 464.825 -4.31972 0 0 
21.5984 464.825 -4.31972 0 0 
21.6475 466.948 -4.32953 0 0 
21.6475 466.948 -4.32953 0 0 
21.6966 469.075 -4.33935 0 0 
21.6966 469.075 -4.33935 0 0 
21.7457 471.208 -4.34917 0 0 
21.7457 471.208 -4.34917 0 0 
21.7948 473.345 -4.35899 0 0 
21.7948 473.345 -4.35899 0 0 
21.8439 475.487 -4.3688 0 0 
21.8439 475.487 -4.3688 0 0 
21.893 477.634 -4.37862 0 0 
21.893 477.634 -4.37862 0 0 
21.9421 479.786 -4.38844 0 0 
21.9421 479.786 -4.38844 0 0 
21.9911 481.943 -4.39825 0 0 
21.9911 481.943 -4.39825 0 0 
22.0402 484.104 -4.40807 0 0 
22.0402 484.104 -4.40807 0 0 
22.0893 486.27 -4.41789 0 0 
22.0893 486.27 -4.41789 0 0 
22.1384 488.441 -4.42771 0 0 
22.1384 488.441 -4.42771 0 0 
22.1875 490.617 -4.43752 0 0 
22.1875 490.617 -4.43752 0 0 
22.2366 492.798 -4.44734 0 0 
22.2366 492.798 -4.44734 0 0 
22.2857 494.983 -4.45716 0 0 
22.2857 494.983 -4.45716 0 0 
22.3348 497.174 -4.46698 0 0 
22.3348 497.174 -4.46698 0 0 
22.3838 499.369 -4.47679 0 0 
22.3838 499.369 -4.47679 0 0 
22.4329 501.569 -4.48661 0 0 
22.4329 501.569 -4.48661 0 0 
22.482 503.773 -4.49643 0 0 
22.482 503.773 -4.49643 0 0 
22.5311 505.983 -4.50624 0 0 
22.5311 505.983 -4.50624 0 0 
22.5802 508.197 -4.51606 0 0 
22.5802 508.197 -4.51606 0 0 
22.6293 510.417 -4.52588 0 0 
22.6293 510.417 -4.52588 0 0 
22.6784 512.641 -4.53569 0 0 
22.6784 512.641 -4.53569 0 0 
22.7275 514.87 -4.54551 0 0 
22.7275 514.87 -4.54551 0 0 
22.7765 517.103 -4.55533 0 0 
22.7765 517.103 -4.55533 0 0 
22.8256 519.342 -4.56514 0 0 
22.8256 519.342 -4.56514 0 0 
22.8747 521.585 -4.57496 0 0 
22.8747 521.585 -4.57496 0 0 
22.9238 523.833 -4.58478 0 0 
22.9238 523.833 -4.58478 0 0 
22.9729 526.086 -4.5946 0 0 
22.9729 526.086 -4.5946 0 0 
23.022 528.344 -4.60441 0 0 
23.022 528.344 -4.60441 0 0 
23.0711 530.607 -4.61423 0 0 
23.0711 530.607 -4.61423 0 0 
23.1202 532.874 -4.62405 0 0 
23.1202 532.874 -4.62405 0 0 
23.1692 535.146 -4.63386 0 0 
23.1692 535.146 -4.63386 0 0 
23.2183 537.423 -4.64368 0 0 
23.2183 537.423 -4.64368 0 0 
23.2674 539.705 -4.6535 0 0 
23.2674 539.705 -4.6535 0 0 
23.3165 541.992 -4.66331 0 0 
23.3165 541.992 -4.66331 0 0 
23.3656 544.283 -4.67313 0 0 
23.3656 544.283 -4.67313 0 0 
23.4147 546.58 -4.68295 0 0 
23.4147 546.58 -4.68295 0 0 
23.4638 548.881 -4.69277 0 0 
23.4638 548.881 -4.69277 0 0 
23.5129 551.187 -4.70258 0 0 
23.5129 551.187 -4.70258 0 0 
23.5619 553.498 -4.7124 0 0 
23.5619 553.498 -4.7124 0 0 
23.611 555.813 -4.72222 0 0 
23.611 555.813 -4.72222 0 0 
23.6601 558.134 -4.73203 0 0 
23.6601 558.134 -4.73203 0 0 
23.7092 560.459 -4.74185 0 0 
23.7092 560.459 -4.74185 0 0 
23.7583 562.789 -4.75167 0 0 
23.7583 562.789 -4.75167 0 0 
23.8074 565.124 -4.76149 0 0 
23.8074 565.124 -4.76149 0 0 
23.8565 567.463 -4.7713 0 0 
23.8565 567.463 -4.7713 0 0 
23.9056 569.808 -4.78112 0 0 
23.9056 569.808 -4.78112 0 0 
23.9546 572.157 -4.79094 0 0 
23.9546 572.157 -4.79094 0 0 
24.0037 574.511 -4.80076 0 0 
24.0037 574.511 -4.80076 0 0 
24.0528 576.87 -4.81057 0 0 
24.0528 576.87 -4.81057 0 0 
24.1019 579.234 -4.82039 0 0 
24.1019 579.234 -4.82039 0 0 
24.151 581.603 -4.83021 0 0 
24.151 581.603 -4.83021 0 0 
24.2001 583.976 -4.84002 0 0 
24.2001 583.976 -4.84002 0 0 
24.2492 586.355 -4.84984 0 0 
24.2492 586.355 -4.84984 0 0 
24.2983 588.738 -4.85966 0 0 
24.2983 588.738 -4.85966 0 0 
24.3473 591.125 -4.86948 0 0 
24.3473 591.125 -4.86948 0 0 
24.3964 593.518 -4.87929 0 0 
24.3964 593.518 -4.87929 0 0 
24.4455 595.916 -4.88911 0 0 
24.4455 595.916 -4.88911 0 0 
24.4946 598.318 -4.89893 0 0 
24.4946 598.318 -4.89893 0 0 
24.5437 600.725 -4.90874 0 0 
24.5437 600.725 -4.90874 0 0 
24.5928 603.137 -4.91856 0 0 
24.5928 603.137 -4.91856 0 0 
24.6419 605.554 -4.92838 0 0 
24.6419 605.554 -4.92838 0 0 
24.691 607.976 -4.9382 0 0 
24.691 607.976 -4.9382 0 0 
24.74 610.402 -4.94801 0 0 
24.74 610.402 -4.94801 0 0 
24.7891 612.833 -4.95783 0 0 
24.7891 612.833 -4.95783 0 0 
24.8382 615.269 -4.96765 0 0 
24.8382 615.269 -4.96765 0 0 
24.8873 617.71 -4.97746 0 0 
24.8873 617.71 -4.97746 0 0 
24.9364 620.156 -4.98728 0 0 
24.9364 620.156 -4.98728 0 0 
24.9855 622.607 -4.9971 0 0 
24.9855 622.607 -4.9971 0 0 
25.0346 625.062 -5.00692 0 0 
25.0346 625.062 -5.00692 0 0 
25.0837 627.522 -5.01673 0 0 
25.0837 627.522 -5.01673 0 0 
25.1327 629.987 -5.02655 0 0 
25.1327 629.987 -5.02655 0 0 
-25.0837 627.522 5.01673 0 0 
-25.0837 627.522 5.01673 0 0 
-25.0346 625.062 5.00691 0 0 
-25.0346 625.062 5.00691 0 0 
-24.9855 622.607 4.9971 0 0 
-24.9855 622.607 4.9971 0 0 
-24.9364 620.156 4.98728 0 0 
-24.9364 620.156 4.98728 0 0 
-24.8873 617.71 4.97746 0 0 
-24.8873 617.71 4.97746 0 0 
-24.8382 615.269 4.96765 0 0 
-24.8382 615.269 4.96765 0 0 
-24.7891 612.833 4.95783 0 0 
-24.7891 612.833 4.95783 0 0 
-24.74 610.402 4.94801 0 0 
-24.74 610.402 4.94801 0 0 
-24.691 607.976 4.9382 0 0 
-24.691 607.976 4.9382 0 0 
-24.6419 605.554 4.92838 0 0 
-24.6419 605.554 4.92838 0 0 
-24.5928 603.137 4.91856 0 0 
-24.5928 603.137 4.91856 0 0 
-24.5437 600.725 4.90874 0 0 
-24.5437 600.725 4.90874 0 0 
-24.4946 598.318 4.89893 0 0 
-24.4946 598.318 4.89893 0 0 
-24.4455 595.916 4.88911 0 0 
-24.4455 595.916 4.88911 0 0 
-24.3964 593.518 4.87929 0 0 
-24.3964 593.518 4.87929 0 0 
-24.3473 591.125 4.86948 0 0 
-24.3473 591.125 4.86948 0 0 
-24.2983 588.738 4.85966 0 0 
-24.2983 588.738 4.85966 0 0 
-24.2492 586.355 4.84984 0 0 
-24.2492 586.355 4.84984 0 0 
-24.2001 583.976 4.84002 0 0 
-24.2001 583.976 4.84002 0 0 
-24.151 581.603 4.83021 0 0 
-24.151 581.603 4.83021 0 0 
-24.1019 579.234 4.82039 0 0 
-24.1019 579.234 4.82039 0 0 
-24.0528 576.87 4.81057 0 0 
-24.0528 576.87 4.81057 0 0 
-24.0037 574.511 4.80076 0 0 
-24.0037 574.511 4.80076 0 0 
-23.9546 572.157 4.79094 0 0 
-23.9546 572.157 4.79094 0 0 
-23.9056 569.808 4.78112 0 0 
-23.9056 569.808 4.78112 0 0 
-23.8565 567.463 4.7713 0 0 
-23.8565 567.463 4.7713 0 0 
-23.8074 565.124 4.76149 0 0 
-23.8074 565.124 4.76149 0 0 
-23.7583 562.789 4.75167 0 0 
-23.7583 562.789 4.75167 0 0 
-23.7092 560.459 4.74185 0 0 
-23.7092 560.459 4.74185 0 0 
-23.6601 558.134 4.73203 0 0 
-23.6601 558.134 4.73203 0 0 
-23.611 555.813 4.72222 0 0 
-23.611 555.813 4.72222 0 0 
-23.5619 553.498 4.7124 0 0 
-23.5619 553.498 4.7124 0 0 
-23.5129 551.187 4.70258 0 0 
-23.5129 551.187 4.70258 0 0 
-23.4638 548.881 4.69277 0 0 
-23.4638 548.881 4.69277 0 0 
-23.4147 546.58 4.68295 0 0 
-23.4147 546.58 4.68295 0 0 
-23.3656 544.283 4.67313 0 0 
-23.3656 544.283 4.67313 0 0 
-23.3165 541.992 4.66331 0 0 
-23.3165 541.992 4.66331 0 0 
-23.2674 539.705 4.6535 0 0 
-23.2674 539.705 4.6535 0 0 
-23.2183 537.423 4.64368 0 0 
-23.2183 537.423 4.64368 0 0 
-23.1692 535.146 4.63386 0 0 
-23.1692 535.146 4.63386 0 0 
-23.1202 532.874 4.62405 0 0 
-23.1202 532.874 4.62405 0 0 
-23.0711 530.607 4.61423 0 0 
-23.0711 530.607 4.61423 0 0 
-23.022 528.344 4.60441 0 0 
-23.022 528.344 4.60441 0 0 
-22.9729 526.086 4.59459 0 0 
-22.9729 526.086 4.59459 0 0 
-22.9238 523.833 4.58478 0 0 
-22.9238 523.833 4.58478 0 0 
-22.8747 521.585 4.57496 0 0 
-22.8747 521.585 4.57496 0 0 
-22.8256 519.342 4.56514 0 0 
-22.8256 519.342 4.56514 0 0 
-22.7765 517.103 4.55533 0 0 
-22.7765 517.103 4.55533 0 0 
-22.7275 514.87 4.54551 0 0 
-22.7275 514.87 4.54551 0 0 
-22.6784 512.641 4.53569 0 0 
-22.6784 512.641 4.53569 0 0 
-22.6293 510.417 4.52588 0 0 
-22.6293 510.417 4.52588 0 0 
-22.5802 508.197 4.51606 0 0 
-22.5802 508.197 4.51606 0 0 
-22.5311 505.983 4.50624 0 0 
-22.5311 505.983 4.50624 0 0 
-22.482 503.773 4.49643 0 0 
-22.482 503.773 4.49643 0 0 
-22.4329 501.569 4.48661 0 0 
-22.4329 501.569 4.48661 0 0 
-22.3838 499.369 4.47679 0 0 
-22.3838 499.369 4.47679 0 0 
-22.3348 497.174 4.46698 0 0 
-22.3348 497.174 4.46698 0 0 
-22.2857 494.983 4.45716 0 0 
-22.2857 494.983 4.45716 0 0 
-22.2366 492.798 4.44734 0 0 
-22.2366 492.798 4.44734 0 0 
-22.1875 490.617 4.43752 0 0 
-22.1875 490.617 4.43752 0 0 
-22.1384 488.441 4.42771 0 0 
-22.1384 488.441 4.42771 0 0 
-22.0893 486.27 4.41789 0 0 
-22.0893 486.27 4.41789 0 0 
-22.0402 484.104 4.40807 0 0 
-22.0402 484.104 4.40807 0 0 
-21.9911 481.943 4.39825 0 0 
-21.9911 481.943 4.39825 0 0 
-21.9421 479.786 4.38844 0 0 
-21.9421 479.786 4.38844 0 0 
-21.893 477.634 4.37862 0 0 
-21.893 477.634 4.37862 0 0 
-21.8439 475.487 4.3688 0 0 
-21.8439 475.487 4.3688 0 0 
-21.7948 473.345 4.35899 0 0 
-21.7948 473.345 4.35899 0 0 
-21.7457 471.208 4.34917 0 0 
-21.7457 471.208 4.34917 0 0 
-21.6966 469.075 4.33935 0 0 
-21.6966 469.075 4.33935 0 0 
-21.6475 466.948 4.32953 0 0 
-21.6475 466.948 4.32953 0 0 
-21.5984 464.825 4.31972 0 0 
-21.5984 464.825 4.31972 0 0 
-21.5494 462.707 4.3099 0 0 
-21.5494 462.707 4.3099 0 0 
-21.5003 460.594 4.30008 0 0 
-21.5003 460.594 4.30008 0 0 
-21.4512 458.485 4.29026 0 0 
-21.4512 458.485 4.29026 0 0 
-21.4021 456.382 4.28045 0 0 
-21.4021 456.382 4.28045 0 0 
-21.353 454.283 4.27063 0 0 
-21.353 454.283 4.27063 0 0 
-21.3039 452.189 4.26081 0 0 
-21.3039 452.189 4.26081 0 0 
-21.2548 450.1 4.251 0 0 
-21.2548 450.1 4.251 0 0 
-21.2058 448.016 4.24118 0 0 
-21.2058 448.016 4.24118 0 0 
-21.1567 445.936 4.23136 0 0 
-21.1567 445.936 4.23136 0 0 
-21.1076 443.862 4.22154 0 0 
-21.1076 443.862 4.22154 0 0 
-21.0585 441.792 4.21173 0 0 
-21.0585 441.792 4.21173 0 0 
-21.0094 439.727 4.20191 0 0 
-21.0094 439.727 4.20191 0 0 
-20.9603 437.667 4.19209 0 0 
-20.9603 437.667 4.19209 0 0 
-20.9112 435.611 4.18227 0 0 
-20.9112 435.611 4.18227 0 0 
-20.8621 433.561 4.17246 0 0 
-20.8621 433.561 4.17246 0 0 
-20.8131 431.515 4.16264 0 0 
-20.8131 431.515 4.16264 0 0 
-20.764 429.474 4.15282 0 0 
-20.764 429.474 4.15282 0 0 
-20.7149 427.438 4.143 0 0 
-20.7149 427.438 4.143 0 0 
-20.6658 425.407 4.13319 0 0 
-20.6658 425.407 4.13319 0 0 
-20.6167 423.38 4.12337 0 0 
-20.6167 423.38 4.12337 0 0 
-20.5676 421.358 4.11355 0 0 
-20.5676 421.358 4.11355 0 0 
-20.5185 419.342 4.10374 0 0 
-20.5185 419.342 4.10374 0 0 
-20.4694 417.33 4.09392 0 0 
-20.4694 417.33 4.09392 0 0 
-20.4204 415.322 4.0841 0 0 
-20.4204 415.322 4.0841 0 0 
-20.3713 413.32 4.07428 0 0 
-20.3713 413.32 4.07428 0 0 
-20.3222 411.323 4.06447 0 0 
-20.3222 411.323 4.06447 0 0 
-20.2731 409.33 4.05465 0 0 
-20.2731 409.33 4.05465 0 0 
-20.224 407.342 4.04483 0 0 
-20.224 407.342 4.04483 0 0 
-20.1749 405.359 4.03501 0 0 
-20.1749 405.359 4.03501 0 0 
-20.1258 403.381 4.02519 0 0 
-20.1258 403.381 4.02519 0 0 
-20.0767 401.407 4.01538 0 0 
-20.0767 401.407 4.01538 0 0 
-20.0277 399.438 4.00556 0 0 
-20.0277 399.438 4.00556 0 0 
-19.9786 397.475 3.99574 0 0 
-19.9786 397.475 3.99574 0 0 
-19.9295 395.516 3.98592 0 0 
-19.9295 395.516 3.98592 0 0 
-19.8804 393.561 3.97611 0 0 
-19.8804 393.561 3.97611 0 0 
-19.8313 391.612 3.96629 0 0 
-19.8313 391.612 3.96629 0 0 
-19.7822 389.668 3.95647 0 0 
-19.7822 389.668 3.95647 0 0 
-19.7331 387.728 3.94665 0 0 
-19.7331 387.728 3.94665 0 0 
-19.684 385.793 3.93683 0 0 
-19.684 385.793 3.93683 0 0 
-19.635 383.863 3.92701 0 0 
-19.635 383.863 3.92701 0 0 
-19.5859 381.938 3.91719 0 0 
-19.5859 381.938 3.91719 0 0 
-19.5368 380.017 3.90737 0 0 
-19.5368 380.017 3.90737 0 0 
-19.4877 378.102 3.89754 0 0 
-19.4877 378.102 3.89754 0 0 
-19.4386 376.191 3.88772 0 0 
-19.4386 376.191 3.88772 0 0 
-19.3895 374.285 3.87789 0 0 
-19.3895 374.285 3.87789 0 0 
-19.3404 372.384 3.86805 0 0 
-19.3404 372.384 3.86805 0 0 
-19.2913 370.487 3.85821 0 0 
-19.2913 370.487 3.85821 0 0 
-19.2423 368.596 3.84835 0 0 
-19.2423 368.596 3.84835 0 0 
-19.1932 366.709 3.83848 0 0 
-19.1932 366.709 3.83848 0 0 
-19.1441 364.827 3.82861 0 0 
-19.1441 364.827 3.82861 0 0 
-19.095 362.95 3.81879 0 0 
-19.095 362.95 3.81879 0 0 
-19.0459 361.078 3.80902 0 0 
-19.0459 361.078 3.80902 0 0 
-18.9968 359.21 3.79925 0 0 
-18.9968 359.21 3.79925 0 0 
-18.9477 357.348 3.78948 0 0 
-18.9477 357.348 3.78948 0 0 
-18.8986 355.49 3.77969 0 0 
-18.8986 355.49 3.77969 0 0 
-18.8496 353.637 3.7699 0 0 
-18.8496 353.637 3.7699 0 0 
-18.8005 351.789 3.76009 0 0 
-18.8005 351.789 3.76009 0 0 
-18.7514 349.945 3.75029 0 0 
-18.7514 349.945 3.75029 0 0 
-18.7023 348.107 3.74048 0 0 
-18.7023 348.107 3.74048 0 0 
-18.6532 346.273 3.73066 0 0 
-18.6532 346.273 3.73066 0 0 
-18.6041 344.444 3.72085 0 0 
-18.6041 344.444 3.72085 0 0 
-18.555 342.62 3.71104 0 0 
-18.555 342.62 3.71104 0 0 
-18.5059 340.801 3.70122 0 0 
-18.5059 340.801 3.70122 0 0 
-18.4569 338.987 3.69141 0 0 
-18.4569 338.987 3.69141 0 0 
-18.4078 337.177 3.68159 0 0 
-18.4078 337.177 3.68159 0 0 
-18.3587 335.372 3.67178 0 0 
-18.3587 335.372 3.67178 0 0 
-18.3096 333.572 3.66196 0 0 
-18.3096 333.572 3.66196 0 0 
-18.2605 331.777 3.65214 0 0 
-18.2605 331.777 3.65214 0 0 
-18.2114 329.987 3.64233 0 0 
-18.2114 329.987 3.64233 0 0 
-18.1623 328.201 3.63251 0 0 
-18.1623 328.201 3.63251 0 0 
-18.1132 326.42 3.62269 0 0 
-18.1132 326.42 3.62269 0 0 
-18.0642 324.645 3.61288 0 0 
-18.0642 324.645 3.61288 0 0 
-18.0151 322.874 3.60306 0 0 
-18.0151 322.874 3.60306 0 0 
-17.966 321.107 3.59324 0 0 
-17.966 321.107 3.59324 0 0 
-17.9169 319.346 3.58343 0 0 
-17.9169 319.346 3.58343 0 0 
-17.8678 317.589 3.57361 0 0 
-17.8678 317.589 3.57361 0 0 
-17.8187 315.838 3.56379 0 0 
-17.8187 315.838 3.56379 0 0 
-17.7696 314.091 3.55398 0 0 
-17.7696 314.091 3.55398 0 0 
-17.7205 312.348 3.54416 0 0 
-17.7205 312.348 3.54416 0 0 
-17.6715 310.611 3.53434 0 0 
-17.6715 310.611 3.53434 0 0 
-17.6224 308.879 3.52453 0 0 
-17.6224 308.879 3.52453 0 0 
-17.5733 307.151 3.51471 0 0 
-17.5733 307.151 3.51471 0 0 
-17.5242 305.428 3.50489 0 0 
-17.5242 305.428 3.50489 0 0 
-17.4751 303.71 3.49508 0 0 
-17.4751 303.71 3.49508 0 0 
-17.426 301.997 3.48526 0 0 
-17.426 301.997 3.48526 0 0 
-17.3769 300.288 3.47544 0 0 
-17.3769 300.288 3.47544 0 0 
-17.3278 298.585 3.46563 0 0 
-17.3278 298.585 3.46563 0 0 
-17.2788 296.886 3.45581 0 0 
-17.2788 296.886 3.45581 0 0 
-17.2297 295.192 3.44599 0 0 
-17.2297 295.192 3.44599 0 0 
-17.1806 293.503 3.43618 0 0 
-17.1806 293.503 3.43618 0 0 
-17.1315 291.819 3.42636 0 0 
-17.1315 291.819 3.42636 0 0 
-17.0824 290.139 3.41654 0 0 
-17.0824 290.139 3.41654 0 0 
-17.0333 288.464 3.40672 0 0 
-17.0333 288.464 3.40672 0 0 
-16.9842 286.795 3.39691 0 0 
-16.9842 286.795 3.39691 0 0 
-16.9351 285.13 3.38709 0 0 
-16.9351 285.13 3.38709 0 0 
-16.8861 283.469 3.37727 0 0 
-16.8861 283.469 3.37727 0 0 
-16.837 281.814 3.36746 0 0 
-16.837 281.814 3.36746 0 0 
-16.7879 280.163 3.35764 0 0 
-16.7879 280.163 3.35764 0 0 
-16.7388 278.518 3.34782 0 0 
-16.7388 278.518 3.34782 0 0 
-16.6897 276.877 3.33801 0 0 
-16.6897 276.877 3.33801 0 0 
-16.6406 275.241 3.32819 0 0 
-16.6406 275.241 3.32819 0 0 
-16.5915 273.609 3.31837 0 0 
-16.5915 273.609 3.31837 0 0 
-16.5424 271.983 3.30856 0 0 
-16.5424 271.983 3.30856 0 0 
-16.4934 270.361 3.29874 0 0 
-16.4934 270.361 3.29874 0 0 
-16.4443 268.744 3.28892 0 0 
-16.4443 268.744 3.28892 0 0 
-16.3952 267.132 3.27911 0 0 
-16.3952 267.132 3.27911 0 0 
-16.3461 265.525 3.26929 0 0 
-16.3461 265.525 3.26929 0 0 
-16.297 263.923 3.25947 0 0 
-16.297 263.923 3.25947 0 0 
-16.2479 262.325 3.24966 0 0 
-16.2479 262.325 3.24966 0 0 
-16.1988 260.732 3.23984 0 0 
-16.1988 260.732 3.23984 0 0 
-16.1497 259.144 3.23002 0 0 
-16.1497 259.144 3.23002 0 0 
-16.1007 257.561 3.22021 0 0 
-16.1007 257.561 3.22021 0 0 
-16.0516 255.983 3.21039 0 0 
-16.0516 255.983 3.21039 0 0 
-16.0025 254.409 3.20057 0 0 
-16.0025 254.409 3.20057 0 0 
-15.9534 252.841 3.19076 0 0 
-15.9534 252.841 3.19076 0 0 
-15.9043 251.277 3.18094 0 0 
-15.9043 251.277 3.18094 0 0 
-15.8552 249.718 3.17112 0 0 
-15.8552 249.718 3.17112 0 0 
-15.8061 248.164 3.16131 0 0 
-15.8061 248.164 3.16131 0 0 
-15.7571 246.614 3.15149 0 0 
-15.7571 246.614 3.15149 0 0 
-15.708 245.07 3.14167 0 0 
-15.708 245.07 3.14167 0 0 
-15.6589 243.53 3.13186 0 0 
-15.6589 243.53 3.13186 0 0 
-15.6098 241.995 3.12204 0 0 
-15.6098 241.995 3.12204 0 0 
-15.5607 240.465 3.11222 0 0 
-15.5607 240.465 3.11222 0 0 
-15.5116 238.94 3.10241 0 0 
-15.5116 238.94 3.10241 0 0 
-15.4625 237.419 3.09259 0 0 
-15.4625 237.419 3.09259 0 0 
-15.4134 235.904 3.08277 0 0 
-15.4134 235.904 3.08277 0 0 
-15.3644 234.393 3.07296 0 0 
-15.3644 234.393 3.07296 0 0 
-15.3153 232.887 3.06314 0 0 
-15.3153 232.887 3.06314 0 0 
-15.2662 231.386 3.05332 0 0 
-15.2662 231.386 3.05332 0 0 
-15.2171 229.889 3.04351 0 0 
-15.2171 229.889 3.04351 0 0 
-15.168 228.398 3.03369 0 0 
-15.168 228.398 3.03369 0 0 
-15.1189 226.911 3.02387 0 0 
-15.1189 226.911 3.02387 0 0 
-15.0698 225.429 3.01406 0 0 
-15.0698 225.429 3.01406 0 0 
-15.0207 223.952 3.00424 0 0 
-15.0207 223.952 3.00424 0 0 
-14.9717 222.48 2.99443 0 0 
-14.9717 222.48 2.99443 0 0 
-14.9226 221.012 2.98461 0 0 
-14.9226 221.012 2.98461 0 0 
-14.8735 219.549 2.97479 0 0 
-14.8735 219.549 2.97479 0 0 
-14.8244 218.092 2.96498 0 0 
-14.8244 218.092 2.96498 0 0 
-14.7753 216.639 2.95516 0 0 
-14.7753 216.639 2.95516 0 0 
-14.7262 215.19 2.94534 0 0 
-14.7262 215.19 2.94534 0 0 
-14.6771 213.747 2.93553 0 0 
-14.6771 213.747 2.93553 0 0 
-14.628 212.308 2.92571 0 0 
-14.628 212.308 2.92571 0 0 
-14.579 210.875 2.91589 0 0 
-14.579 210.875 2.91589 0 0 
-14.5299 209.446 2.90608 0 0 
-14.5299 209.446 2.90608 0 0 
-14.4808 208.022 2.89626 0 0 
-14.4808 208.022 2.89626 0 0 
-14.4317 206.602 2.88645 0 0 
-14.4317 206.602 2.88645 0 0 
-14.3826 205.188 2.87663 0 0 
-14.3826 205.188 2.87663 0 0 
-14.3335 203.778 2.86681 0 0 
-14.3335 203.778 2.86681 0 0 
-14.2844 202.374 2.857 0 0 
-14.2844 202.374 2.857 0 0 
-14.2353 200.974 2.84718 0 0 
-14.2353 200.974 2.84718 0 0 
-14.1863 199.578 2.83736 0 0 
-14.1863 199.578 2.83736 0 0 
-14.1372 198.188 2.82755 0 0 
-14.1372 198.188 2.82755 0 0 
-14.0881 196.802 2.81773 0 0 
-14.0881 196.802 2.81773 0 0 
-14.039 195.422 2.80792 0 0 
-14.039 195.422 2.80792 0 0 
-13.9899 194.046 2.7981 0 0 
-13.9899 194.046 2.7981 0 0 
-13.9408 192.675 2.78828 0 0 
-13.9408 192.675 2.78828 0 0 
-13.8917 191.308 2.77847 0 0 
-13.8917 191.308 2.77847 0 0 
-13.8426 189.947 2.76865 0 0 
-13.8426 189.947 2.76865 0 0 
-13.7936 188.59 2.75884 0 0 
-13.7936 188.59 2.75884 0 0 
-13.7445 187.239 2.74902 0 0 
-13.7445 187.239 2.74902 0 0 
-13.6954 185.891 2.73921 0 0 
-13.6954 185.891 2.73921 0 0 
-13.6463 184.549 2.72939 0 0 
-13.6463 184.549 2.72939 0 0 
-13.5972 183.212 2.71957 0 0 
-13.5972 183.212 2.71957 0 0 
-13.5481 181.879 2.70976 0 0 
-13.5481 181.879 2.70976 0 0 
-13.499 180.552 2.69994 0 0 
-13.499 180.552 2.69994 0 0 
-13.4499 179.229 2.69013 0 0 
-13.4499 179.229 2.69013 0 0 
-13.4009 177.911 2.68031 0 0 
-13.4009 177.911 2.68031 0 0 
-13.3518 176.597 2.67049 0 0 
-13.3518 176.597 2.67049 0 0 
-13.3027 175.289 2.66068 0 0 
-13.3027 175.289 2.66068 0 0 
-13.2536 173.985 2.65086 0 0 
-13.2536 173.985 2.65086 0 0 
-13.2045 172.687 2.64105 0 0 
-13.2045 172.687 2.64105 0 0 
-13.1554 171.393 2.63123 0 0 
-13.1554 171.393 2.63123 0 0 
-13.1063 170.103 2.62142 0 0 
-13.1063 170.103 2.62142 0 0 
-13.0572 168.819 2.6116 0 0 
-13.0572 168.819 2.6116 0 0 
-13.0082 167.539 2.60179 0 0 
-13.0082 167.539 2.60179 0 0 
-12.9591 166.265 2.59197 0 0 
-12.9591 166.265 2.59197 0 0 
-12.91 164.995 2.58216 0 0 
-12.91 164.995 2.58216 0 0 
-12.8609 163.73 2.57234 0 0 
-12.8609 163.73 2.57234 0 0 
-12.8118 162.469 2.56252 0 0 
-12.8118 162.469 2.56252 0 0 
-12.7627 161.214 2.55271 0 0 
-12.7627 161.214 2.55271 0 0 
-12.7136 159.963 2.54289 0 0 
-12.7136 159.963 2.54289 0 0 
-12.6645 158.718 2.53308 0 0 
-12.6645 158.718 2.53308 0 0 
-12.6155 157.477 2.52326 0 0 
-12.6155 157.477 2.52326 0 0 
-12.5664 156.24 2.51345 0 0 
-12.5664 156.24 2.51345 0 0 
-12.5173 155.009 2.50363 0 0 
-12.5173 155.009 2.50363 0 0 
-12.4682 153.783 2.49382 0 0 
-12.4682 153.783 2.49382 0 0 
-12.4191 152.561 2.484 0 0 
-12.4191 152.561 2.484 0 0 
-12.37 151.344 2.47419 0 0 
-12.37 151.344 2.47419 0 0 
-12.3209 150.132 2.46437 0 0 
-12.3209 150.132 2.46437 0 0 
-12.2718 148.925 2.45456 0 0 
-12.2718 148.925 2.45456 0 0 
-12.2228 147.722 2.44475 0 0 
-12.2228 147.722 2.44475 0 0 
-12.1737 146.525 2.43493 0 0 
-12.1737 146.525 2.43493 0 0 
-12.1246 145.332 2.42512 0 0 
-12.1246 145.332 2.42512 0 0 
-12.0755 144.144 2.4153 0 0 
-12.0755 144.144 2.4153 0 0 
-12.0264 142.961 2.40549 0 0 
-12.0264 142.961 2.40549 0 0 
-11.9773 141.782 2.39567 0 0 
-11.9773 141.782 2.39567 0 0 
-11.9282 140.609 2.38586 0 0 
-11.9282 140.609 2.38586 0 0 
-11.8791 139.44 2.37604 0 0 
-11.8791 139.44 2.37604 0 0 
-11.8301 138.276 2.36623 0 0 
-11.8301 138.276 2.36623 0 0 
-11.781 137.117 2.35642 0 0 
-11.781 137.117 2.35642 0 0 
-11.7319 135.963 2.3466 0 0 
-11.7319 135.963 2.3466 0 0 
-11.6828 134.813 2.33679 0 0 
-11.6828 134.813 2.33679 0 0 
-11.6337 133.669 2.32697 0 0 
-11.6337 133.669 2.32697 0 0 
-11.5846 132.529 2.31716 0 0 
-11.5846 132.529 2.31716 0 0 
-11.5355 131.394 2.30735 0 0 
-11.5355 131.394 2.30735 0 0 
-11.4864 130.264 2.29753 0 0 
-11.4864 130.264 2.29753 0 0 
-11.4374 129.138 2.28772 0 0 
-11.4374 129.138 2.28772 0 0 
-11.3883 128.018 2.2779 0 0 
-11.3883 128.018 2.2779 0 0 
-11.3392 126.902 2.26809 0 0 
-11.3392 126.902 2.26809 0 0 
-11.2901 125.791 2.25828 0 0 
-11.2901 125.791 2.25828 0 0 
-11.241 124.685 2.24846 0 0 
-11.241 124.685 2.24846 0 0 
-11.1919 123.584 2.23865 0 0 
-11.1919 123.584 2.23865 0 0 
-11.1428 122.487 2.22884 0 0 
-11.1428 122.487 2.22884 0 0 
-11.0937 121.396 2.21903 0 0 
-11.0937 121.396 2.21903 0 0 
-11.0447 120.309 2.20921 0 0 
-11.0447 120.309 2.20921 0 0 
-10.9956 119.227 2.1994 0 0 
-10.9956 119.227 2.1994 0 0 
-10.9465 118.15 2.18959 0 0 
-10.9465 118.15 2.18959 0 0 
-10.8974 117.077 2.17977 0 0 
-10.8974 117.077 2.17977 0 0 
-10.8483 116.01 2.16996 0 0 
-10.8483 116.01 2.16996 0 0 
-10.7992 114.947 2.16015 0 0 
-10.7992 114.947 2.16015 0 0 
-10.7501 113.889 2.15034 0 0 
-10.7501 113.889 2.15034 0 0 
-10.701 112.836 2.14052 0 0 
-10.701 112.836 2.14052 0 0 
-10.652 111.788 2.13071 0 0 
-10.652 111.788 2.13071 0 0 
-10.6029 110.744 2.1209 0 0 
-10.6029 110.744 2.1209 0 0 
-10.5538 109.706 2.11109 0 0 
-10.5538 109.706 2.11109 0 0 
-10.5047 108.672 2.10128 0 0 
-10.5047 108.672 2.10128 0 0 
-10.4556 107.643 2.09147 0 0 
-10.4556 107.643 2.09147 0 0 
-10.4065 106.619 2.08165 0 0 
-10.4065 106.619 2.08165 0 0 
-10.3574 105.599 2.07184 0 0 
-10.3574 105.599 2.07184 0 0 
-10.3084 104.585 2.06203 0 0 
-10.3084 104.585 2.06203 0 0 
-10.2593 103.575 2.05222 0 0 
-10.2593 103.575 2.05222 0 0 
-10.2102 102.57 2.04241 0 0 
-10.2102 102.57 2.04241 0 0 
-10.1611 101.57 2.0326 0 0 
-10.1611 101.57 2.0326 0 0 
-10.112 100.575 2.02279 0 0 
-10.112 100.575 2.02279 0 0 
-10.0629 99.5842 2.01298 0 0 
-10.0629 99.5842 2.01298 0 0 
-10.0138 98.5985 2.00317 0 0 
-10.0138 98.5985 2.00317 0 0 
-9.96474 97.6177 1.99336 0 0 
-9.96474 97.6177 1.99336 0 0 
-9.91565 96.6417 1.98355 0 0 
-9.91565 96.6417 1.98355 0 0 
-9.86656 95.6705 1.97374 0 0 
-9.86656 95.6705 1.97374 0 0 
-9.81748 94.7041 1.96393 0 0 
-9.81748 94.7041 1.96393 0 0 
-9.76839 93.7426 1.95412 0 0 
-9.76839 93.7426 1.95412 0 0 
-9.7193 92.7858 1.94432 0 0 
-9.7193 92.7858 1.94432 0 0 
-9.67021 91.8339 1.93451 0 0 
-9.67021 91.8339 1.93451 0 0 
-9.62113 90.8868 1.9247 0 0 
-9.62113 90.8868 1.9247 0 0 
-9.57204 89.9444 1.91489 0 0 
-9.57204 89.9444 1.91489 0 0 
-9.52295 89.007 1.90508 0 0 
-9.52295 89.007 1.90508 0 0 
-9.47387 88.0743 1.89527 0 0 
-9.47387 88.0743 1.89527 0 0 
-9.42478 87.1464 1.88547 0 0 
-9.42478 87.1464 1.88547 0 0 
-9.37569 86.2234 1.87566 0 0 
-9.37569 86.2234 1.87566 0 0 
-9.3266 85.3052 1.86585 0 0 
-9.3266 85.3052 1.86585 0 0 
-9.27752 84.3917 1.85605 0 0 
-9.27752 84.3917 1.85605 0 0 
-9.22843 83.4832 1.84624 0 0 
-9.22843 83.4832 1.84624 0 0 
-9.17934 82.5794 1.83644 0 0 
-9.17934 82.5794 1.83644 0 0 
-9.13025 81.6804 1.82663 0 0 
-9.13025 81.6804 1.82663 0 0 
-9.08117 80.7863 1.81683 0 0 
-9.08117 80.7863 1.81683 0 0 
-9.03208 79.897 1.80702 0 0 
-9.03208 79.897 1.80702 0 0 
-8.98299 79.0124 1.79722 0 0 
-8.98299 79.0124 1.79722 0 0 
-8.9339 78.1328 1.78741 0 0 
-8.9339 78.1328 1.78741 0 0 
-8.88482 77.2579 1.77761 0 0 
-8.88482 77.2579 1.77761 0 0 
-8.83573 76.3878 1.76781 0 0 
-8.83573 76.3878 1.76781 0 0 
-8.78664 75.5225 1.75801 0 0 
-8.78664 75.5225 1.75801 0 0 
-8.73755 74.6621 1.7482 0 0 
-8.73755 74.6621 1.7482 0 0 
-8.68847 73.8064 1.7384 0 0 
-8.68847 73.8064 1.7384 0 0 
-8.63938 72.9557 1.7286 0 0 
-8.63938 72.9557 1.7286 0 0 
-8.59029 72.1097 1.7188 0 0 
-8.59029 72.1097 1.7188 0 0 
-8.54121 71.2685 1.709 0 0 
-8.54121 71.2685 1.709 0 0 
-8.49212 70.4321 1.6992 0 0 
-8.49212 70.4321 1.6992 0 0 
-8.44303 69.6006 1.6894 0 0 
-8.44303 69.6006 1.6894 0 0 
-8.39394 68.7738 1.67961 0 0 
-8.39394 68.7738 1.67961 0 0 
-8.34486 67.9519 1.66981 0 0 
-8.34486 67.9519 1.66981 0 0 
-8.29577 67.1348 1.66001 0 0 
-8.29577 67.1348 1.66001 0 0 
-8.24668 66.3224 1.65022 0 0 
-8.24668 66.3224 1.65022 0 0 
-8.19759 65.515 1.64042 0 0 
-8.19759 65.515 1.64042 0 0 
-8.14851 64.7123 1.63063 0 0 
-8.14851 64.7123 1.63063 0 0 
-8.09942 63.9144 1.62084 0 0 
-8.09942 63.9144 1.62084 0 0 
-8.05033 63.1214 1.61104 0 0 
-8.05033 63.1214 1.61104 0 0 
-8.00124 62.3332 1.60125 0 0 
-8.00124 62.3332 1.60125 0 0 
-7.95216 61.5497 1.59146 0 0 
-7.95216 61.5497 1.59146 0 0 
-7.90307 60.7711 1.58167 0 0 
-7.90307 60.7711 1.58167 0 0 
-7.85398 59.9973 1.57188 0 0 
-7.85398 59.9973 1.57188 0 0 
-7.80489 59.2283 1.5621 0 0 
-7.80489 59.2283 1.5621 0 0 
-7.75581 58.4641 1.55231 0 0 
-7.75581 58.4641 1.55231 0 0 
-7.70672 57.7047 1.54252 0 0 
-7.70672 57.7047 1.54252 0 0 
-7.65763 56.9501 1.53274 0 0 
-7.65763 56.9501 1.53274 0 0 
-7.60854 56.2004 1.52296 0 0 
-7.60854 56.2004 1.52296 0 0 
-7.55946 55.4555 1.51318 0 0 
-7.55946 55.4555 1.51318 0 0 
-7.51037 54.7153 1.5034 0 0 
-7.51037 54.7153 1.5034 0 0 
-7.46128 53.98 1.49362 0 0 
-7.46128 53.98 1.49362 0 0 
-7.4122 53.2495 1.48385 0 0 
-7.4122 53.2495 1.48385 0 0 
-7.36311 52.5237 1.47408 0 0 
-7.36311 52.5237 1.47408 0 0 
-7.31402 51.8029 1.4643 0 0 
-7.31402 51.8029 1.4643 0 0 
-7.26493 51.0868 1.45453 0 0 
-7.26493 51.0868 1.45453 0 0 
-7.21585 50.3754 1.44477 0 0 
-7.21585 50.3754 1.44477 0 0 
-7.16676 49.669 1.435 0 0 
-7.16676 49.669 1.435 0 0 
-7.11767 48.9673 1.42524 0 0 
-7.11767 48.9673 1.42524 0 0 
-7.06858 48.2704 1.41549 0 0 
-7.06858 48.2704 1.41549 0 0 
-7.0195 47.5784 1.40573 0 0 
-7.0195 47.5784 1.40573 0 0 
-6.97041 46.8911 1.39598 0 0 
-6.97041 46.8911 1.39598 0 0 
-6.92132 46.2085 1.38623 0 0 
-6.92132 46.2085 1.38623 0 0 
-6.87223 45.5309 1.37649 0 0 
-6.87223 45.5309 1.37649 0 0 
-6.82315 44.8581 1.36675 0 0 
-6.82315 44.8581 1.36675 0 0 
-6.77406 44.1899 1.35702 0 0 
-6.77406 44.1899 1.35702 0 0 
-6.72497 43.5268 1.34729 0 0 
-6.72497 43.5268 1.34729 0 0 
-6.67588 42.8683 1.33756 0 0 
-6.67588 42.8683 1.33756 0 0 
-6.6268 42.2145 1.32785 0 0 
-6.6268 42.2145 1.32785 0 0 
-6.57771 41.5657 1.31814 0 0 
-6.57771 41.5657 1.31814 0 0 
-6.52862 40.9217 1.30844 0 0 
-6.52862 40.9217 1.30844 0 0 
-6.47953 40.2823 1.29874 0 0 
-6.47953 40.2823 1.29874 0 0 
-6.43045 39.6479 1.28905 0 0 
-6.43045 39.6479 1.28905 0 0 
-6.38136 39.0182 1.27937 0 0 
-6.38136 39.0182 1.27937 0 0 
-6.33227 38.3933 1.26971 0 0 
-6.33227 38.3933 1.26971 0 0 
-6.28319 37.7732 1.26004 0 0 
-6.28319 37.7732 1.26004 0 0 
-6.2341 37.1579 1.25039 0 0 
-6.2341 37.1579 1.25039 0 0 
-6.18501 36.5473 1.24075 0 0 
-6.18501 36.5473 1.24075 0 0 
-6.13592 35.9417 1.2311 0 0 
-6.13592 35.9417 1.2311 0 0 
-6.08684 35.3407 1.22147 0 0 
-6.08684 35.3407 1.22147 0 0 
-6.03775 34.7445 1.21184 0 0 
-6.03775 34.7445 1.21184 0 0 
-5.98866 34.1532 1.20221 0 0 
-5.98866 34.1532 1.20221 0 0 
-5.93957 33.5666 1.1926 0 0 
-5.93957 33.5666 1.1926 0 0 
-5.89049 32.9847 1.18299 0 0 
-5.89049 32.9847 1.18299 0 0 
-5.8414 32.4077 1.17338 0 0 
-5.8414 32.4077 1.17338 0 0 
-5.79231 31.8354 1.16379 0 0 
-5.79231 31.8354 1.16379 0 0 
-5.74322 31.2678 1.15422 0 0 
-5.74322 31.2678 1.15422 0 0 
-5.69414 30.7051 1.14465 0 0 
-5.69414 30.7051 1.14465 0 0 
-5.64505 30.1471 1.1351 0 0 
-5.64505 30.1471 1.1351 0 0 
-5.59596 29.5937 1.12559 0 0 
-5.59596 29.5937 1.12559 0 0 
-5.54687 29.0452 1.11608 0 0 
-5.54687 29.0452 1.11608 0 0 
-5.49779 28.5014 1.10662 0 0 
-5.49779 28.5014 1.10662 0 0 
-5.4487 27.9622 1.0972 0 0 
-5.4487 27.9622 1.0972 0 0 
-5.39961 27.4279 1.08779 0 0 
-5.39961 27.4279 1.08779 0 0 
-5.35052 26.8983 1.07844 0 0 
-5.35052 26.8983 1.07844 0 0 
-5.30144 26.3732 1.06915 0 0 
-5.30144 26.3732 1.06915 0 0 
-5.25235 25.853 1.0599 0 0 
-5.25235 25.853 1.0599 0 0 
-5.20326 25.3375 1.05072 0 0 
-5.20326 25.3375 1.05072 0 0 
-5.15418 24.8265 1.04163 0 0 
-5.15418 24.8265 1.04163 0 0 
-5.10509 24.3203 1.0326 0 0 
-5.10509 24.3203 1.0326 0 0 
-5.056 23.8187 1.02368 0 0 
-5.056 23.8187 1.02368 0 0 
-5.00691 23.3217 1.01489 0 0 
-5.00691 23.3217 1.01489 0 0 
-4.95783 22.8294 1.0062 0 0 
-4.95783 22.8294 1.0062 0 0 
-4.90874 22.3417 0.99769 0 0 
-4.90874 22.3417 0.99769 0 0 
-4.85965 21.8585 0.989376 0 0 
-4.85965 21.8585 0.989376 0 0 
-4.81056 21.3799 0.981249 0 0 
-4.81056 21.3799 0.981249 0 0 
-4.76148 20.9059 0.973398 0 0 
-4.76148 20.9059 0.973398 0 0 
-4.71239 20.4363 0.965867 0 0 
-4.71239 20.4363 0.965867 0 0 
-4.6633 19.9713 0.95866 0 0 
-4.6633 19.9713 0.95866 0 0 
-4.61421 19.5108 0.9519 0 0 
-4.61421 19.5108 0.9519 0 0 
-4.56513 19.0547 0.945656 0 0 
-4.56513 19.0547 0.945656 0 0 
-4.51604 18.6032 0.939963 0 0 
-4.51604 18.6032 0.939963 0 0 
-4.46695 18.1561 0.934979 0 0 
-4.46695 18.1561 0.934979 0 0 
-4.41786 17.7135 0.930807 0 0 
-4.41786 17.7135 0.930807 0 0 
-4.36878 17.2755 0.927513 0 0 
-4.36878 17.2755 0.927513 0 0 
-4.31969 16.842 0.925294 0 0 
-4.31969 16.842 0.925294 0 0 
-4.2706 16.413 0.924304 0 0 
-4.2706 16.413 0.924304 0 0 
-4.22152 15.9888 0.924688 0 0 
-4.22152 15.9888 0.924688 0 0 
-4.17243 15.5692 0.926767 0 0 
-4.17243 15.5692 0.926767 0 0 
-4.12334 15.1544 0.930908 0 0 
-4.12334 15.1544 0.930908 0 0 
-4.07425 14.7446 0.937574 0 0 
-4.07425 14.7446 0.937574 0 0 
-4.02517 14.3404 0.947449 0 0 
-4.02517 14.3404 0.947449 0 0 
-3.97608 13.9426 0.961204 0 0 
-3.97608 13.9426 0.961204 0 0 
-3.92699 13.5528 0.979267 0 0 
-3.92699 13.5528 0.979267 0 0 
-3.8779 13.1729 1.00151 0 0 
-3.8779 13.1729 1.00151 0 0 
-3.82882 12.8054 1.02671 0 0 
-3.82882 12.8054 1.02671 0 0 
-3.77973 12.4521 1.05235 0 0 
-3.77973 12.4521 1.05235 0 0 
-3.73064 12.1138 1.07483 0 0 
-3.73064 12.1138 1.07483 0 0 
-3.68155 11.7895 1.09021 0 0 
-3.68155 11.7895 1.09021 0 0 
-3.63247 11.4763 1.09524 0 0 
-3.63247 11.4763 1.09524 0 0 
-3.58338 11.1701 1.08826 0 0 
-3.58338 11.1701 1.08826 0 0 
-3.53429 10.8668 1.06952 0 0 
-3.53429 10.8668 1.06952 0 0 
-3.4852 10.5628 1.04093 0 0 
-3.4852 10.5628 1.04093 0 0 
-3.43612 10.2559 1.00537 0 0 
-3.43612 10.2559 1.00537 0 0 
-3.38703 9.9452 0.96595 0 0 
-3.38703 9.9452 0.96595 0 0 
-3.33794 9.63106 0.92547 0 0 
-3.33794 9.63106 0.92547 0 0 
-3.28885 9.31457 0.886066 0 0 
-3.28885 9.31457 0.886066 0 0 
-3.23977 8.99717 0.849136 0 0 
-3.23977 8.99717 0.849136 0 0 
-3.19068 8.68037 0.815411 0 0 
-3.19068 8.68037 0.815411 0 0 
-3.14159 8.36551 0.785101 0 0 
-3.14159 8.36551 0.785101 0 0 
-3.09251 8.05371 0.758067 0 0 
-3.09251 8.05371 0.758067 0 0 
-3.04342 7.74578 0.733972 0 0 
-3.04342 7.74578 0.733972 0 0 
-2.99433 7.4423 0.712392 0 0 
-2.99433 7.4423 0.712392 0 0 
-2.94524 7.14362 0.692902 0 0 
-2.94524 7.14362 0.692902 0 0 
-2.89616 6.84996 0.675115 0 0 
-2.89616 6.84996 0.675115 0 0 
-2.84707 6.56141 0.658704 0 0 
-2.84707 6.56141 0.658704 0 0 
-2.79798 6.27799 0.64341 0 0 
-2.79798 6.27799 0.64341 0 0 
-2.74889 5.99969 0.629032 0 0 
-2.74889 5.99969 0.629032 0 0 
-2.69981 5.72647 0.615417 0 0 
-2.69981 5.72647 0.615417 0 0 
-2.65072 5.45829 0.602455 0 0 
-2.65072 5.45829 0.602455 0 0 
-2.60163 5.19508 0.590067 0 0 
-2.60163 5.19508 0.590067 0 0 
-2.55254 4.93679 0.578213 0 0 
-2.55254 4.93679 0.578213 0 0 
-2.50346 4.68338 0.566884 0 0 
-2.50346 4.68338 0.566884 0 0 
-2.45437 4.43482 0.556099 0 0 
-2.45437 4.43482 0.556099 0 0 
-2.40528 4.19113 0.545882 0 0 
-2.40528 4.19113 0.545882 0 0 
-2.35619 3.95233 0.536243 0 0 
-2.35619 3.95233 0.536243 0 0 
-2.30711 3.71847 0.52717 0 0 
-2.30711 3.71847 0.52717 0 0 
-2.25802 3.48956 0.518645 0 0 
-2.25802 3.48956 0.518645 0 0 
-2.20893 3.26563 0.510652 0 0 
-2.20893 3.26563 0.510652 0 0 
-2.15984 3.04667 0.503187 0 0 
-2.15984 3.04667 0.503187 0 0 
-2.11076 2.8327 0.49626 0 0 
-2.11076 2.8327 0.49626 0 0 
-2.06167 2.62372 0.489899 0 0 
-2.06167 2.62372 0.489899 0 0 
-2.01258 2.41977 0.484137 0 0 
-2.01258 2.41977 0.484137 0 0 
-1.9635 2.22088 0.47901 0 0 
-1.9635 2.22088 0.47901 0 0 
-1.91441 2.02713 0.474556 0 0 
-1.91441 2.02713 0.474556 0 0 
-1.86532 1.83858 0.470801 0 0 
-1.86532 1.83858 0.470801 0 0 
-1.81623 1.6553 0.467768 0 0 
-1.81623 1.6553 0.467768 0 0 
-1.76715 1.47735 0.465482 0 0 
-1.76715 1.47735 0.465482 0 0 
-1.71806 1.3048 0.463987 0 0 
-1.71806 1.3048 0.463987 0 0 
-1.66897 1.13768 0.463384 0 0 
-1.66897 1.13768 0.463384 0 0 
-1.61988 0.976082 0.463886 0 0 
-1.61988 0.976082 0.463886 0 0 
-1.5708 0.82023 0.465856 0 0 
-1.5708 0.82023 0.465856 0 0 
-1.52171 0.670696 0.469784 0 0 
-1.52171 0.670696 0.469784 0 0 
-1.47262 0.528647 0.476036 0 0 
-1.47262 0.528647 0.476036 0 0 
-1.42353 0.395912 0.484297 0 0 
-1.42353 0.395912 0.484297 0 0 
-1.37445 0.274475 0.492873 0 0 
-1.37445 0.274475 0.492873 0 0 
-1.32536 0.165266 0.498532 0 0 
-1.32536 0.165266 0.498532 0 0 
-1.27627 0.0670059 0.497529 0 0 
-1.27627 0.0670059 0.497529 0 0 
-1.22718 -0.0237511 0.487378 0 0 
-1.22718 -0.0237511 0.487378 0 0 
-1.1781 -0.111184 0.467976 0 0 
-1.1781 -0.111184 0.467976 0 0 
-1.12901 -0.198564 0.441298 0 0 
-1.12901 -0.198564 0.441298 0 0 
-1.07992 -0.28748 0.410221 0 0 
-1.07992 -0.28748 0.410221 0 0 
-1.03084 -0.37802 0.377458 0 0 
-1.03084 -0.37802 0.377458 0 0 
-0.981748 -0.469359 0.34502 0 0 
-0.981748 -0.469359 0.34502 0 0 
-0.93266 -0.560312 0.314149 0 0 
-0.93266 -0.560312 0.314149 0 0 
-0.883573 -0.649686 0.285462 0 0 
-0.883573 -0.649686 0.285462 0 0 
-0.834486 -0.73645 0.259152 0 0 
-0.834486 -0.73645 0.259152 0 0 
-0.785398 -0.819783 0.235156 0 0 
-0.785398 -0.819783 0.235156 0 0 
-0.736311 -0.89907 0.213274 0 0 
-0.736311 -0.89907 0.213274 0 0 
-0.687223 -0.97387 0.193247 0 0 
-0.687223 -0.97387 0.193247 0 0 
-0.638136 -1.04388 0.174807 0 0 
-0.638136 -1.04388 0.174807 0 0 
-0.589049 -1.1089 0.157698 0 0 
-0.589049 -1.1089 0.157698 0 0 
-0.539961 -1.1688 0.141693 0 0 
-0.539961 -1.1688 0.141693 0 0 
-0.490874 -1.22352 0.126596 0 0 
-0.490874 -1.22352 0.126596 0 0 
-0.441786 -1.27301 0.112242 0 0 
-0.441786 -1.27301 0.112242 0 0 
-0.392699 -1.31727 0.0984939 0 0 
-0.392699 -1.31727 0.0984939 0 0 
-0.343612 -1.3563 0.0852398 0 0 
-0.343612 -1.3563 0.0852398 0 0 
-0.294524 -1.3901 0.0723862 0 0 
-0.294524 -1.3901 0.0723862 0 0 
-0.245437 -1.41868 0.0598557 0 0 
-0.245437 -1.41868 0.0598557 0 0 
-0.19635 -1.44206 0.0475825 0 0 
-0.19635 -1.44206 0.0475825 0 0 
-0.147262 -1.46024 0.0355096 0 0 
-0.147262 -1.46024 0.0355096 0 0 
-0.0981748 -1.47322 0.0235864 0 0 
-0.0981748 -1.47322 0.0235864 0 0 
-0.0490874 -1.48102 0.0117659 0 0 
-0.0490874 -1.48102 0.0117659 0 0 


==> anc/FOURIER/LAMBDA2.0GAMMA0.2BETA1.0QUANTUM_STD/V.txt <==
0 nan nan 0 nan 
0 nan nan 0 nan 
0.0490874 nan nan 0 nan 
0.0490874 nan nan 0 nan 
0.0981748 nan nan 0 nan 
0.0981748 nan nan 0 nan 
0.147262 nan nan 0 nan 
0.147262 nan nan 0 nan 
0.19635 nan nan 0 nan 
0.19635 nan nan 0 nan 
0.245437 nan nan 0 nan 
0.245437 nan nan 0 nan 
0.294524 nan nan 0 nan 
0.294524 nan nan 0 nan 
0.343612 nan nan 0 nan 
0.343612 nan nan 0 nan 
0.392699 nan nan 0 nan 
0.392699 nan nan 0 nan 
0.441786 nan nan 0 nan 
0.441786 nan nan 0 nan 
0.490874 nan nan 0 nan 
0.490874 nan nan 0 nan 
0.539961 nan nan 0 nan 
0.539961 nan nan 0 nan 
0.589049 nan nan 0 nan 
0.589049 nan nan 0 nan 
0.638136 nan nan 0 nan 
0.638136 nan nan 0 nan 
0.687223 nan nan 0 nan 
0.687223 nan nan 0 nan 
0.736311 nan nan 0 nan 
0.736311 nan nan 0 nan 
0.785398 nan nan 0 nan 
0.785398 nan nan 0 nan 
0.834486 nan nan 0 nan 
0.834486 nan nan 0 nan 
0.883573 nan nan 0 nan 
0.883573 nan nan 0 nan 
0.93266 nan nan 0 nan 
0.93266 nan nan 0 nan 
0.981748 nan nan 0 nan 
0.981748 nan nan 0 nan 
1.03084 nan nan 0 nan 
1.03084 nan nan 0 nan 
1.07992 nan nan 0 nan 
1.07992 nan nan 0 nan 
1.12901 nan nan 0 nan 
1.12901 nan nan 0 nan 
1.1781 nan nan 0 nan 
1.1781 nan nan 0 nan 
1.22718 nan nan 0 nan 
1.22718 nan nan 0 nan 
1.27627 nan nan 0 nan 
1.27627 nan nan 0 nan 
1.32536 nan nan 0 nan 
1.32536 nan nan 0 nan 
1.37445 nan nan 0 nan 
1.37445 nan nan 0 nan 
1.42353 nan nan 0 nan 
1.42353 nan nan 0 nan 
1.47262 nan nan 0 nan 
1.47262 nan nan 0 nan 
1.52171 nan nan 0 nan 
1.52171 nan nan 0 nan 
1.5708 nan nan 0 nan 
1.5708 nan nan 0 nan 
1.61988 nan nan 0 nan 
1.61988 nan nan 0 nan 
1.66897 nan nan 0 nan 
1.66897 nan nan 0 nan 
1.71806 nan nan 0 nan 
1.71806 nan nan 0 nan 
1.76715 nan nan 0 nan 
1.76715 nan nan 0 nan 
1.81623 nan nan 0 nan 
1.81623 nan nan 0 nan 
1.86532 nan nan 0 nan 
1.86532 nan nan 0 nan 
1.91441 nan nan 0 nan 
1.91441 nan nan 0 nan 
1.9635 nan nan 0 nan 
1.9635 nan nan 0 nan 
2.01258 nan nan 0 nan 
2.01258 nan nan 0 nan 
2.06167 nan nan 0 nan 
2.06167 nan nan 0 nan 
2.11076 nan nan 0 nan 
2.11076 nan nan 0 nan 
2.15984 nan nan 0 nan 
2.15984 nan nan 0 nan 
2.20893 nan nan 0 nan 
2.20893 nan nan 0 nan 
2.25802 nan nan 0 nan 
2.25802 nan nan 0 nan 
2.30711 nan nan 0 nan 
2.30711 nan nan 0 nan 
2.35619 nan nan 0 nan 
2.35619 nan nan 0 nan 
2.40528 nan nan 0 nan 
2.40528 nan nan 0 nan 
2.45437 nan nan 0 nan 
2.45437 nan nan 0 nan 
2.50346 nan nan 0 nan 
2.50346 nan nan 0 nan 
2.55254 nan nan 0 nan 
2.55254 nan nan 0 nan 
2.60163 nan nan 0 nan 
2.60163 nan nan 0 nan 
2.65072 nan nan 0 nan 
2.65072 nan nan 0 nan 
2.69981 nan nan 0 nan 
2.69981 nan nan 0 nan 
2.74889 nan nan 0 nan 
2.74889 nan nan 0 nan 
2.79798 nan nan 0 nan 
2.79798 nan nan 0 nan 
2.84707 nan nan 0 nan 
2.84707 nan nan 0 nan 
2.89616 nan nan 0 nan 
2.89616 nan nan 0 nan 
2.94524 nan nan 0 nan 
2.94524 nan nan 0 nan 
2.99433 nan nan 0 nan 
2.99433 nan nan 0 nan 
3.04342 nan nan 0 nan 
3.04342 nan nan 0 nan 
3.09251 nan nan 0 nan 
3.09251 nan nan 0 nan 
3.14159 nan nan 0 nan 
3.14159 nan nan 0 nan 
3.19068 nan nan 0 nan 
3.19068 nan nan 0 nan 
3.23977 nan nan 0 nan 
3.23977 nan nan 0 nan 
3.28885 nan nan 0 nan 
3.28885 nan nan 0 nan 
3.33794 nan nan 0 nan 
3.33794 nan nan 0 nan 
3.38703 nan nan 0 nan 
3.38703 nan nan 0 nan 
3.43612 nan nan 0 nan 
3.43612 nan nan 0 nan 
3.4852 nan nan 0 nan 
3.4852 nan nan 0 nan 
3.53429 nan nan 0 nan 
3.53429 nan nan 0 nan 
3.58338 nan nan 0 nan 
3.58338 nan nan 0 nan 
3.63247 nan nan 0 nan 
3.63247 nan nan 0 nan 
3.68155 nan nan 0 nan 
3.68155 nan nan 0 nan 
3.73064 nan nan 0 nan 
3.73064 nan nan 0 nan 
3.77973 nan nan 0 nan 
3.77973 nan nan 0 nan 
3.82882 nan nan 0 nan 
3.82882 nan nan 0 nan 
3.8779 nan nan 0 nan 
3.8779 nan nan 0 nan 
3.92699 nan nan 0 nan 
3.92699 nan nan 0 nan 
3.97608 nan nan 0 nan 
3.97608 nan nan 0 nan 
4.02517 nan nan 0 nan 
4.02517 nan nan 0 nan 
4.07425 nan nan 0 nan 
4.07425 nan nan 0 nan 
4.12334 nan nan 0 nan 
4.12334 nan nan 0 nan 
4.17243 nan nan 0 nan 
4.17243 nan nan 0 nan 
4.22152 nan nan 0 nan 
4.22152 nan nan 0 nan 
4.2706 nan nan 0 nan 
4.2706 nan nan 0 nan 
4.31969 nan nan 0 nan 
4.31969 nan nan 0 nan 
4.36878 nan nan 0 nan 
4.36878 nan nan 0 nan 
4.41786 nan nan 0 nan 
4.41786 nan nan 0 nan 
4.46695 nan nan 0 nan 
4.46695 nan nan 0 nan 
4.51604 nan nan 0 nan 
4.51604 nan nan 0 nan 
4.56513 nan nan 0 nan 
4.56513 nan nan 0 nan 
4.61421 nan nan 0 nan 
4.61421 nan nan 0 nan 
4.6633 nan nan 0 nan 
4.6633 nan nan 0 nan 
4.71239 nan nan 0 nan 
4.71239 nan nan 0 nan 
4.76148 nan nan 0 nan 
4.76148 nan nan 0 nan 
4.81056 nan nan 0 nan 
4.81056 nan nan 0 nan 
4.85965 nan nan 0 nan 
4.85965 nan nan 0 nan 
4.90874 nan nan 0 nan 
4.90874 nan nan 0 nan 
4.95783 nan nan 0 nan 
4.95783 nan nan 0 nan 
5.00691 nan nan 0 nan 
5.00691 nan nan 0 nan 
5.056 nan nan 0 nan 
5.056 nan nan 0 nan 
5.10509 nan nan 0 nan 
5.10509 nan nan 0 nan 
5.15418 nan nan 0 nan 
5.15418 nan nan 0 nan 
5.20326 nan nan 0 nan 
5.20326 nan nan 0 nan 
5.25235 nan nan 0 nan 
5.25235 nan nan 0 nan 
5.30144 nan nan 0 nan 
5.30144 nan nan 0 nan 
5.35052 nan nan 0 nan 
5.35052 nan nan 0 nan 
5.39961 nan nan 0 nan 
5.39961 nan nan 0 nan 
5.4487 nan nan 0 nan 
5.4487 nan nan 0 nan 
5.49779 nan nan 0 nan 
5.49779 nan nan 0 nan 
5.54687 nan nan 0 nan 
5.54687 nan nan 0 nan 
5.59596 nan nan 0 nan 
5.59596 nan nan 0 nan 
5.64505 nan nan 0 nan 
5.64505 nan nan 0 nan 
5.69414 nan nan 0 nan 
5.69414 nan nan 0 nan 
5.74322 nan nan 0 nan 
5.74322 nan nan 0 nan 
5.79231 nan nan 0 nan 
5.79231 nan nan 0 nan 
5.8414 nan nan 0 nan 
5.8414 nan nan 0 nan 
5.89049 nan nan 0 nan 
5.89049 nan nan 0 nan 
5.93957 nan nan 0 nan 
5.93957 nan nan 0 nan 
5.98866 nan nan 0 nan 
5.98866 nan nan 0 nan 
6.03775 nan nan 0 nan 
6.03775 nan nan 0 nan 
6.08684 nan nan 0 nan 
6.08684 nan nan 0 nan 
6.13592 nan nan 0 nan 
6.13592 nan nan 0 nan 
6.18501 nan nan 0 nan 
6.18501 nan nan 0 nan 
6.2341 nan nan 0 nan 
6.2341 nan nan 0 nan 
6.28319 nan nan 0 nan 
6.28319 nan nan 0 nan 
6.33227 nan nan 0 nan 
6.33227 nan nan 0 nan 
6.38136 nan nan 0 nan 
6.38136 nan nan 0 nan 
6.43045 nan nan 0 nan 
6.43045 nan nan 0 nan 
6.47953 nan nan 0 nan 
6.47953 nan nan 0 nan 
6.52862 nan nan 0 nan 
6.52862 nan nan 0 nan 
6.57771 nan nan 0 nan 
6.57771 nan nan 0 nan 
6.6268 nan nan 0 nan 
6.6268 nan nan 0 nan 
6.67588 nan nan 0 nan 
6.67588 nan nan 0 nan 
6.72497 nan nan 0 nan 
6.72497 nan nan 0 nan 
6.77406 nan nan 0 nan 
6.77406 nan nan 0 nan 
6.82315 nan nan 0 nan 
6.82315 nan nan 0 nan 
6.87223 nan nan 0 nan 
6.87223 nan nan 0 nan 
6.92132 nan nan 0 nan 
6.92132 nan nan 0 nan 
6.97041 nan nan 0 nan 
6.97041 nan nan 0 nan 
7.0195 nan nan 0 nan 
7.0195 nan nan 0 nan 
7.06858 nan nan 0 nan 
7.06858 nan nan 0 nan 
7.11767 nan nan 0 nan 
7.11767 nan nan 0 nan 
7.16676 nan nan 0 nan 
7.16676 nan nan 0 nan 
7.21585 nan nan 0 nan 
7.21585 nan nan 0 nan 
7.26493 nan nan 0 nan 
7.26493 nan nan 0 nan 
7.31402 nan nan 0 nan 
7.31402 nan nan 0 nan 
7.36311 nan nan 0 nan 
7.36311 nan nan 0 nan 
7.4122 nan nan 0 nan 
7.4122 nan nan 0 nan 
7.46128 nan nan 0 nan 
7.46128 nan nan 0 nan 
7.51037 nan nan 0 nan 
7.51037 nan nan 0 nan 
7.55946 nan nan 0 nan 
7.55946 nan nan 0 nan 
7.60854 nan nan 0 nan 
7.60854 nan nan 0 nan 
7.65763 nan nan 0 nan 
7.65763 nan nan 0 nan 
7.70672 nan nan 0 nan 
7.70672 nan nan 0 nan 
7.75581 nan nan 0 nan 
7.75581 nan nan 0 nan 
7.80489 nan nan 0 nan 
7.80489 nan nan 0 nan 
7.85398 nan nan 0 nan 
7.85398 nan nan 0 nan 
7.90307 nan nan 0 nan 
7.90307 nan nan 0 nan 
7.95216 nan nan 0 nan 
7.95216 nan nan 0 nan 
8.00124 nan nan 0 nan 
8.00124 nan nan 0 nan 
8.05033 nan nan 0 nan 
8.05033 nan nan 0 nan 
8.09942 nan nan 0 nan 
8.09942 nan nan 0 nan 
8.14851 nan nan 0 nan 
8.14851 nan nan 0 nan 
8.19759 nan nan 0 nan 
8.19759 nan nan 0 nan 
8.24668 nan nan 0 nan 
8.24668 nan nan 0 nan 
8.29577 nan nan 0 nan 
8.29577 nan nan 0 nan 
8.34486 nan nan 0 nan 
8.34486 nan nan 0 nan 
8.39394 nan nan 0 nan 
8.39394 nan nan 0 nan 
8.44303 nan nan 0 nan 
8.44303 nan nan 0 nan 
8.49212 nan nan 0 nan 
8.49212 nan nan 0 nan 
8.54121 nan nan 0 nan 
8.54121 nan nan 0 nan 
8.59029 nan nan 0 nan 
8.59029 nan nan 0 nan 
8.63938 nan nan 0 nan 
8.63938 nan nan 0 nan 
8.68847 nan nan 0 nan 
8.68847 nan nan 0 nan 
8.73755 nan nan 0 nan 
8.73755 nan nan 0 nan 
8.78664 nan nan 0 nan 
8.78664 nan nan 0 nan 
8.83573 nan nan 0 nan 
8.83573 nan nan 0 nan 
8.88482 nan nan 0 nan 
8.88482 nan nan 0 nan 
8.9339 nan nan 0 nan 
8.9339 nan nan 0 nan 
8.98299 nan nan 0 nan 
8.98299 nan nan 0 nan 
9.03208 nan nan 0 nan 
9.03208 nan nan 0 nan 
9.08117 nan nan 0 nan 
9.08117 nan nan 0 nan 
9.13025 nan nan 0 nan 
9.13025 nan nan 0 nan 
9.17934 nan nan 0 nan 
9.17934 nan nan 0 nan 
9.22843 nan nan 0 nan 
9.22843 nan nan 0 nan 
9.27752 nan nan 0 nan 
9.27752 nan nan 0 nan 
9.3266 nan nan 0 nan 
9.3266 nan nan 0 nan 
9.37569 nan nan 0 nan 
9.37569 nan nan 0 nan 
9.42478 nan nan 0 nan 
9.42478 nan nan 0 nan 
9.47387 nan nan 0 nan 
9.47387 nan nan 0 nan 
9.52295 nan nan 0 nan 
9.52295 nan nan 0 nan 
9.57204 nan nan 0 nan 
9.57204 nan nan 0 nan 
9.62113 nan nan 0 nan 
9.62113 nan nan 0 nan 
9.67021 nan nan 0 nan 
9.67021 nan nan 0 nan 
9.7193 nan nan 0 nan 
9.7193 nan nan 0 nan 
9.76839 nan nan 0 nan 
9.76839 nan nan 0 nan 
9.81748 nan nan 0 nan 
9.81748 nan nan 0 nan 
9.86656 nan nan 0 nan 
9.86656 nan nan 0 nan 
9.91565 nan nan 0 nan 
9.91565 nan nan 0 nan 
9.96474 nan nan 0 nan 
9.96474 nan nan 0 nan 
10.0138 nan nan 0 nan 
10.0138 nan nan 0 nan 
10.0629 nan nan 0 nan 
10.0629 nan nan 0 nan 
10.112 nan nan 0 nan 
10.112 nan nan 0 nan 
10.1611 nan nan 0 nan 
10.1611 nan nan 0 nan 
10.2102 nan nan 0 nan 
10.2102 nan nan 0 nan 
10.2593 nan nan 0 nan 
10.2593 nan nan 0 nan 
10.3084 nan nan 0 nan 
10.3084 nan nan 0 nan 
10.3574 nan nan 0 nan 
10.3574 nan nan 0 nan 
10.4065 nan nan 0 nan 
10.4065 nan nan 0 nan 
10.4556 nan nan 0 nan 
10.4556 nan nan 0 nan 
10.5047 nan nan 0 nan 
10.5047 nan nan 0 nan 
10.5538 nan nan 0 nan 
10.5538 nan nan 0 nan 
10.6029 nan nan 0 nan 
10.6029 nan nan 0 nan 
10.652 nan nan 0 nan 
10.652 nan nan 0 nan 
10.701 nan nan 0 nan 
10.701 nan nan 0 nan 
10.7501 nan nan 0 nan 
10.7501 nan nan 0 nan 
10.7992 nan nan 0 nan 
10.7992 nan nan 0 nan 
10.8483 nan nan 0 nan 
10.8483 nan nan 0 nan 
10.8974 nan nan 0 nan 
10.8974 nan nan 0 nan 
10.9465 nan nan 0 nan 
10.9465 nan nan 0 nan 
10.9956 nan nan 0 nan 
10.9956 nan nan 0 nan 
11.0447 nan nan 0 nan 
11.0447 nan nan 0 nan 
11.0937 nan nan 0 nan 
11.0937 nan nan 0 nan 
11.1428 nan nan 0 nan 
11.1428 nan nan 0 nan 
11.1919 nan nan 0 nan 
11.1919 nan nan 0 nan 
11.241 nan nan 0 nan 
11.241 nan nan 0 nan 
11.2901 nan nan 0 nan 
11.2901 nan nan 0 nan 
11.3392 nan nan 0 nan 
11.3392 nan nan 0 nan 
11.3883 nan nan 0 nan 
11.3883 nan nan 0 nan 
11.4374 nan nan 0 nan 
11.4374 nan nan 0 nan 
11.4864 nan nan 0 nan 
11.4864 nan nan 0 nan 
11.5355 nan nan 0 nan 
11.5355 nan nan 0 nan 
11.5846 nan nan 0 nan 
11.5846 nan nan 0 nan 
11.6337 nan nan 0 nan 
11.6337 nan nan 0 nan 
11.6828 nan nan 0 nan 
11.6828 nan nan 0 nan 
11.7319 nan nan 0 nan 
11.7319 nan nan 0 nan 
11.781 nan nan 0 nan 
11.781 nan nan 0 nan 
11.8301 nan nan 0 nan 
11.8301 nan nan 0 nan 
11.8791 nan nan 0 nan 
11.8791 nan nan 0 nan 
11.9282 nan nan 0 nan 
11.9282 nan nan 0 nan 
11.9773 nan nan 0 nan 
11.9773 nan nan 0 nan 
12.0264 nan nan 0 nan 
12.0264 nan nan 0 nan 
12.0755 nan nan 0 nan 
12.0755 nan nan 0 nan 
12.1246 nan nan 0 nan 
12.1246 nan nan 0 nan 
12.1737 nan nan 0 nan 
12.1737 nan nan 0 nan 
12.2228 nan nan 0 nan 
12.2228 nan nan 0 nan 
12.2718 nan nan 0 nan 
12.2718 nan nan 0 nan 
12.3209 nan nan 0 nan 
12.3209 nan nan 0 nan 
12.37 nan nan 0 nan 
12.37 nan nan 0 nan 
12.4191 nan nan 0 nan 
12.4191 nan nan 0 nan 
12.4682 nan nan 0 nan 
12.4682 nan nan 0 nan 
12.5173 nan nan 0 nan 
12.5173 nan nan 0 nan 
12.5664 nan nan 0 nan 
12.5664 nan nan 0 nan 
12.6155 nan nan 0 nan 
12.6155 nan nan 0 nan 
12.6645 nan nan 0 nan 
12.6645 nan nan 0 nan 
12.7136 nan nan 0 nan 
12.7136 nan nan 0 nan 
12.7627 nan nan 0 nan 
12.7627 nan nan 0 nan 
12.8118 nan nan 0 nan 
12.8118 nan nan 0 nan 
12.8609 nan nan 0 nan 
12.8609 nan nan 0 nan 
12.91 nan nan 0 nan 
12.91 nan nan 0 nan 
12.9591 nan nan 0 nan 
12.9591 nan nan 0 nan 
13.0082 nan nan 0 nan 
13.0082 nan nan 0 nan 
13.0572 nan nan 0 nan 
13.0572 nan nan 0 nan 
13.1063 nan nan 0 nan 
13.1063 nan nan 0 nan 
13.1554 nan nan 0 nan 
13.1554 nan nan 0 nan 
13.2045 nan nan 0 nan 
13.2045 nan nan 0 nan 
13.2536 nan nan 0 nan 
13.2536 nan nan 0 nan 
13.3027 nan nan 0 nan 
13.3027 nan nan 0 nan 
13.3518 nan nan 0 nan 
13.3518 nan nan 0 nan 
13.4009 nan nan 0 nan 
13.4009 nan nan 0 nan 
13.4499 nan nan 0 nan 
13.4499 nan nan 0 nan 
13.499 nan nan 0 nan 
13.499 nan nan 0 nan 
13.5481 nan nan 0 nan 
13.5481 nan nan 0 nan 
13.5972 nan nan 0 nan 
13.5972 nan nan 0 nan 
13.6463 nan nan 0 nan 
13.6463 nan nan 0 nan 
13.6954 nan nan 0 nan 
13.6954 nan nan 0 nan 
13.7445 nan nan 0 nan 
13.7445 nan nan 0 nan 
13.7936 nan nan 0 nan 
13.7936 nan nan 0 nan 
13.8426 nan nan 0 nan 
13.8426 nan nan 0 nan 
13.8917 nan nan 0 nan 
13.8917 nan nan 0 nan 
13.9408 nan nan 0 nan 
13.9408 nan nan 0 nan 
13.9899 nan nan 0 nan 
13.9899 nan nan 0 nan 
14.039 nan nan 0 nan 
14.039 nan nan 0 nan 
14.0881 nan nan 0 nan 
14.0881 nan nan 0 nan 
14.1372 nan nan 0 nan 
14.1372 nan nan 0 nan 
14.1863 nan nan 0 nan 
14.1863 nan nan 0 nan 
14.2353 nan nan 0 nan 
14.2353 nan nan 0 nan 
14.2844 nan nan 0 nan 
14.2844 nan nan 0 nan 
14.3335 nan nan 0 nan 
14.3335 nan nan 0 nan 
14.3826 nan nan 0 nan 
14.3826 nan nan 0 nan 
14.4317 nan nan 0 nan 
14.4317 nan nan 0 nan 
14.4808 nan nan 0 nan 
14.4808 nan nan 0 nan 
14.5299 nan nan 0 nan 
14.5299 nan nan 0 nan 
14.579 nan nan 0 nan 
14.579 nan nan 0 nan 
14.628 nan nan 0 nan 
14.628 nan nan 0 nan 
14.6771 nan nan 0 nan 
14.6771 nan nan 0 nan 
14.7262 nan nan 0 nan 
14.7262 nan nan 0 nan 
14.7753 nan nan 0 nan 
14.7753 nan nan 0 nan 
14.8244 nan nan 0 nan 
14.8244 nan nan 0 nan 
14.8735 nan nan 0 nan 
14.8735 nan nan 0 nan 
14.9226 nan nan 0 nan 
14.9226 nan nan 0 nan 
14.9717 nan nan 0 nan 
14.9717 nan nan 0 nan 
15.0207 nan nan 0 nan 
15.0207 nan nan 0 nan 
15.0698 nan nan 0 nan 
15.0698 nan nan 0 nan 
15.1189 nan nan 0 nan 
15.1189 nan nan 0 nan 
15.168 nan nan 0 nan 
15.168 nan nan 0 nan 
15.2171 nan nan 0 nan 
15.2171 nan nan 0 nan 
15.2662 nan nan 0 nan 
15.2662 nan nan 0 nan 
15.3153 nan nan 0 nan 
15.3153 nan nan 0 nan 
15.3644 nan nan 0 nan 
15.3644 nan nan 0 nan 
15.4134 nan nan 0 nan 
15.4134 nan nan 0 nan 
15.4625 nan nan 0 nan 
15.4625 nan nan 0 nan 
15.5116 nan nan 0 nan 
15.5116 nan nan 0 nan 
15.5607 nan nan 0 nan 
15.5607 nan nan 0 nan 
15.6098 nan nan 0 nan 
15.6098 nan nan 0 nan 
15.6589 nan nan 0 nan 
15.6589 nan nan 0 nan 
15.708 nan nan 0 nan 
15.708 nan nan 0 nan 
15.7571 nan nan 0 nan 
15.7571 nan nan 0 nan 
15.8061 nan nan 0 nan 
15.8061 nan nan 0 nan 
15.8552 nan nan 0 nan 
15.8552 nan nan 0 nan 
15.9043 nan nan 0 nan 
15.9043 nan nan 0 nan 
15.9534 nan nan 0 nan 
15.9534 nan nan 0 nan 
16.0025 nan nan 0 nan 
16.0025 nan nan 0 nan 
16.0516 nan nan 0 nan 
16.0516 nan nan 0 nan 
16.1007 nan nan 0 nan 
16.1007 nan nan 0 nan 
16.1497 nan nan 0 nan 
16.1497 nan nan 0 nan 
16.1988 nan nan 0 nan 
16.1988 nan nan 0 nan 
16.2479 nan nan 0 nan 
16.2479 nan nan 0 nan 
16.297 nan nan 0 nan 
16.297 nan nan 0 nan 
16.3461 nan nan 0 nan 
16.3461 nan nan 0 nan 
16.3952 nan nan 0 nan 
16.3952 nan nan 0 nan 
16.4443 nan nan 0 nan 
16.4443 nan nan 0 nan 
16.4934 nan nan 0 nan 
16.4934 nan nan 0 nan 
16.5424 nan nan 0 nan 
16.5424 nan nan 0 nan 
16.5915 nan nan 0 nan 
16.5915 nan nan 0 nan 
16.6406 nan nan 0 nan 
16.6406 nan nan 0 nan 
16.6897 nan nan 0 nan 
16.6897 nan nan 0 nan 
16.7388 nan nan 0 nan 
16.7388 nan nan 0 nan 
16.7879 nan nan 0 nan 
16.7879 nan nan 0 nan 
16.837 nan nan 0 nan 
16.837 nan nan 0 nan 
16.8861 nan nan 0 nan 
16.8861 nan nan 0 nan 
16.9351 nan nan 0 nan 
16.9351 nan nan 0 nan 
16.9842 nan nan 0 nan 
16.9842 nan nan 0 nan 
17.0333 nan nan 0 nan 
17.0333 nan nan 0 nan 
17.0824 nan nan 0 nan 
17.0824 nan nan 0 nan 
17.1315 nan nan 0 nan 
17.1315 nan nan 0 nan 
17.1806 nan nan 0 nan 
17.1806 nan nan 0 nan 
17.2297 nan nan 0 nan 
17.2297 nan nan 0 nan 
17.2788 nan nan 0 nan 
17.2788 nan nan 0 nan 
17.3278 nan nan 0 nan 
17.3278 nan nan 0 nan 
17.3769 nan nan 0 nan 
17.3769 nan nan 0 nan 
17.426 nan nan 0 nan 
17.426 nan nan 0 nan 
17.4751 nan nan 0 nan 
17.4751 nan nan 0 nan 
17.5242 nan nan 0 nan 
17.5242 nan nan 0 nan 
17.5733 nan nan 0 nan 
17.5733 nan nan 0 nan 
17.6224 nan nan 0 nan 
17.6224 nan nan 0 nan 
17.6715 nan nan 0 nan 
17.6715 nan nan 0 nan 
17.7205 nan nan 0 nan 
17.7205 nan nan 0 nan 
17.7696 nan nan 0 nan 
17.7696 nan nan 0 nan 
17.8187 nan nan 0 nan 
17.8187 nan nan 0 nan 
17.8678 nan nan 0 nan 
17.8678 nan nan 0 nan 
17.9169 nan nan 0 nan 
17.9169 nan nan 0 nan 
17.966 nan nan 0 nan 
17.966 nan nan 0 nan 
18.0151 nan nan 0 nan 
18.0151 nan nan 0 nan 
18.0642 nan nan 0 nan 
18.0642 nan nan 0 nan 
18.1132 nan nan 0 nan 
18.1132 nan nan 0 nan 
18.1623 nan nan 0 nan 
18.1623 nan nan 0 nan 
18.2114 nan nan 0 nan 
18.2114 nan nan 0 nan 
18.2605 nan nan 0 nan 
18.2605 nan nan 0 nan 
18.3096 nan nan 0 nan 
18.3096 nan nan 0 nan 
18.3587 nan nan 0 nan 
18.3587 nan nan 0 nan 
18.4078 nan nan 0 nan 
18.4078 nan nan 0 nan 
18.4569 nan nan 0 nan 
18.4569 nan nan 0 nan 
18.5059 nan nan 0 nan 
18.5059 nan nan 0 nan 
18.555 nan nan 0 nan 
18.555 nan nan 0 nan 
18.6041 nan nan 0 nan 
18.6041 nan nan 0 nan 
18.6532 nan nan 0 nan 
18.6532 nan nan 0 nan 
18.7023 nan nan 0 nan 
18.7023 nan nan 0 nan 
18.7514 nan nan 0 nan 
18.7514 nan nan 0 nan 
18.8005 nan nan 0 nan 
18.8005 nan nan 0 nan 
18.8496 nan nan 0 nan 
18.8496 nan nan 0 nan 
18.8986 nan nan 0 nan 
18.8986 nan nan 0 nan 
18.9477 nan nan 0 nan 
18.9477 nan nan 0 nan 
18.9968 nan nan 0 nan 
18.9968 nan nan 0 nan 
19.0459 nan nan 0 nan 
19.0459 nan nan 0 nan 
19.095 nan nan 0 nan 
19.095 nan nan 0 nan 
19.1441 nan nan 0 nan 
19.1441 nan nan 0 nan 
19.1932 nan nan 0 nan 
19.1932 nan nan 0 nan 
19.2423 nan nan 0 nan 
19.2423 nan nan 0 nan 
19.2913 nan nan 0 nan 
19.2913 nan nan 0 nan 
19.3404 nan nan 0 nan 
19.3404 nan nan 0 nan 
19.3895 nan nan 0 nan 
19.3895 nan nan 0 nan 
19.4386 nan nan 0 nan 
19.4386 nan nan 0 nan 
19.4877 nan nan 0 nan 
19.4877 nan nan 0 nan 
19.5368 nan nan 0 nan 
19.5368 nan nan 0 nan 
19.5859 nan nan 0 nan 
19.5859 nan nan 0 nan 
19.635 nan nan 0 nan 
19.635 nan nan 0 nan 
19.684 nan nan 0 nan 
19.684 nan nan 0 nan 
19.7331 nan nan 0 nan 
19.7331 nan nan 0 nan 
19.7822 nan nan 0 nan 
19.7822 nan nan 0 nan 
19.8313 nan nan 0 nan 
19.8313 nan nan 0 nan 
19.8804 nan nan 0 nan 
19.8804 nan nan 0 nan 
19.9295 nan nan 0 nan 
19.9295 nan nan 0 nan 
19.9786 nan nan 0 nan 
19.9786 nan nan 0 nan 
20.0277 nan nan 0 nan 
20.0277 nan nan 0 nan 
20.0767 nan nan 0 nan 
20.0767 nan nan 0 nan 
20.1258 nan nan 0 nan 
20.1258 nan nan 0 nan 
20.1749 nan nan 0 nan 
20.1749 nan nan 0 nan 
20.224 nan nan 0 nan 
20.224 nan nan 0 nan 
20.2731 nan nan 0 nan 
20.2731 nan nan 0 nan 
20.3222 nan nan 0 nan 
20.3222 nan nan 0 nan 
20.3713 nan nan 0 nan 
20.3713 nan nan 0 nan 
20.4204 nan nan 0 nan 
20.4204 nan nan 0 nan 
20.4694 nan nan 0 nan 
20.4694 nan nan 0 nan 
20.5185 nan nan 0 nan 
20.5185 nan nan 0 nan 
20.5676 nan nan 0 nan 
20.5676 nan nan 0 nan 
20.6167 nan nan 0 nan 
20.6167 nan nan 0 nan 
20.6658 nan nan 0 nan 
20.6658 nan nan 0 nan 
20.7149 nan nan 0 nan 
20.7149 nan nan 0 nan 
20.764 nan nan 0 nan 
20.764 nan nan 0 nan 
20.8131 nan nan 0 nan 
20.8131 nan nan 0 nan 
20.8621 nan nan 0 nan 
20.8621 nan nan 0 nan 
20.9112 nan nan 0 nan 
20.9112 nan nan 0 nan 
20.9603 nan nan 0 nan 
20.9603 nan nan 0 nan 
21.0094 nan nan 0 nan 
21.0094 nan nan 0 nan 
21.0585 nan nan 0 nan 
21.0585 nan nan 0 nan 
21.1076 nan nan 0 nan 
21.1076 nan nan 0 nan 
21.1567 nan nan 0 nan 
21.1567 nan nan 0 nan 
21.2058 nan nan 0 nan 
21.2058 nan nan 0 nan 
21.2548 nan nan 0 nan 
21.2548 nan nan 0 nan 
21.3039 nan nan 0 nan 
21.3039 nan nan 0 nan 
21.353 nan nan 0 nan 
21.353 nan nan 0 nan 
21.4021 nan nan 0 nan 
21.4021 nan nan 0 nan 
21.4512 nan nan 0 nan 
21.4512 nan nan 0 nan 
21.5003 nan nan 0 nan 
21.5003 nan nan 0 nan 
21.5494 nan nan 0 nan 
21.5494 nan nan 0 nan 
21.5984 nan nan 0 nan 
21.5984 nan nan 0 nan 
21.6475 nan nan 0 nan 
21.6475 nan nan 0 nan 
21.6966 nan nan 0 nan 
21.6966 nan nan 0 nan 
21.7457 nan nan 0 nan 
21.7457 nan nan 0 nan 
21.7948 nan nan 0 nan 
21.7948 nan nan 0 nan 
21.8439 nan nan 0 nan 
21.8439 nan nan 0 nan 
21.893 nan nan 0 nan 
21.893 nan nan 0 nan 
21.9421 nan nan 0 nan 
21.9421 nan nan 0 nan 
21.9911 nan nan 0 nan 
21.9911 nan nan 0 nan 
22.0402 nan nan 0 nan 
22.0402 nan nan 0 nan 
22.0893 nan nan 0 nan 
22.0893 nan nan 0 nan 
22.1384 nan nan 0 nan 
22.1384 nan nan 0 nan 
22.1875 nan nan 0 nan 
22.1875 nan nan 0 nan 
22.2366 nan nan 0 nan 
22.2366 nan nan 0 nan 
22.2857 nan nan 0 nan 
22.2857 nan nan 0 nan 
22.3348 nan nan 0 nan 
22.3348 nan nan 0 nan 
22.3838 nan nan 0 nan 
22.3838 nan nan 0 nan 
22.4329 nan nan 0 nan 
22.4329 nan nan 0 nan 
22.482 nan nan 0 nan 
22.482 nan nan 0 nan 
22.5311 nan nan 0 nan 
22.5311 nan nan 0 nan 
22.5802 nan nan 0 nan 
22.5802 nan nan 0 nan 
22.6293 nan nan 0 nan 
22.6293 nan nan 0 nan 
22.6784 nan nan 0 nan 
22.6784 nan nan 0 nan 
22.7275 nan nan 0 nan 
22.7275 nan nan 0 nan 
22.7765 nan nan 0 nan 
22.7765 nan nan 0 nan 
22.8256 nan nan 0 nan 
22.8256 nan nan 0 nan 
22.8747 nan nan 0 nan 
22.8747 nan nan 0 nan 
22.9238 nan nan 0 nan 
22.9238 nan nan 0 nan 
22.9729 nan nan 0 nan 
22.9729 nan nan 0 nan 
23.022 nan nan 0 nan 
23.022 nan nan 0 nan 
23.0711 nan nan 0 nan 
23.0711 nan nan 0 nan 
23.1202 nan nan 0 nan 
23.1202 nan nan 0 nan 
23.1692 nan nan 0 nan 
23.1692 nan nan 0 nan 
23.2183 nan nan 0 nan 
23.2183 nan nan 0 nan 
23.2674 nan nan 0 nan 
23.2674 nan nan 0 nan 
23.3165 nan nan 0 nan 
23.3165 nan nan 0 nan 
23.3656 nan nan 0 nan 
23.3656 nan nan 0 nan 
23.4147 nan nan 0 nan 
23.4147 nan nan 0 nan 
23.4638 nan nan 0 nan 
23.4638 nan nan 0 nan 
23.5129 nan nan 0 nan 
23.5129 nan nan 0 nan 
23.5619 nan nan 0 nan 
23.5619 nan nan 0 nan 
23.611 nan nan 0 nan 
23.611 nan nan 0 nan 
23.6601 nan nan 0 nan 
23.6601 nan nan 0 nan 
23.7092 nan nan 0 nan 
23.7092 nan nan 0 nan 
23.7583 nan nan 0 nan 
23.7583 nan nan 0 nan 
23.8074 nan nan 0 nan 
23.8074 nan nan 0 nan 
23.8565 nan nan 0 nan 
23.8565 nan nan 0 nan 
23.9056 nan nan 0 nan 
23.9056 nan nan 0 nan 
23.9546 nan nan 0 nan 
23.9546 nan nan 0 nan 
24.0037 nan nan 0 nan 
24.0037 nan nan 0 nan 
24.0528 nan nan 0 nan 
24.0528 nan nan 0 nan 
24.1019 nan nan 0 nan 
24.1019 nan nan 0 nan 
24.151 nan nan 0 nan 
24.151 nan nan 0 nan 
24.2001 nan nan 0 nan 
24.2001 nan nan 0 nan 
24.2492 nan nan 0 nan 
24.2492 nan nan 0 nan 
24.2983 nan nan 0 nan 
24.2983 nan nan 0 nan 
24.3473 nan nan 0 nan 
24.3473 nan nan 0 nan 
24.3964 nan nan 0 nan 
24.3964 nan nan 0 nan 
24.4455 nan nan 0 nan 
24.4455 nan nan 0 nan 
24.4946 nan nan 0 nan 
24.4946 nan nan 0 nan 
24.5437 nan nan 0 nan 
24.5437 nan nan 0 nan 
24.5928 nan nan 0 nan 
24.5928 nan nan 0 nan 
24.6419 nan nan 0 nan 
24.6419 nan nan 0 nan 
24.691 nan nan 0 nan 
24.691 nan nan 0 nan 
24.74 nan nan 0 nan 
24.74 nan nan 0 nan 
24.7891 nan nan 0 nan 
24.7891 nan nan 0 nan 
24.8382 nan nan 0 nan 
24.8382 nan nan 0 nan 
24.8873 nan nan 0 nan 
24.8873 nan nan 0 nan 
24.9364 nan nan 0 nan 
24.9364 nan nan 0 nan 
24.9855 nan nan 0 nan 
24.9855 nan nan 0 nan 
25.0346 nan nan 0 nan 
25.0346 nan nan 0 nan 
25.0837 nan nan 0 nan 
25.0837 nan nan 0 nan 
25.1327 nan nan 0 nan 
25.1327 nan nan 0 nan 
-25.0837 nan nan 0 nan 
-25.0837 nan nan 0 nan 
-25.0346 nan nan 0 nan 
-25.0346 nan nan 0 nan 
-24.9855 nan nan 0 nan 
-24.9855 nan nan 0 nan 
-24.9364 nan nan 0 nan 
-24.9364 nan nan 0 nan 
-24.8873 nan nan 0 nan 
-24.8873 nan nan 0 nan 
-24.8382 nan nan 0 nan 
-24.8382 nan nan 0 nan 
-24.7891 nan nan 0 nan 
-24.7891 nan nan 0 nan 
-24.74 nan nan 0 nan 
-24.74 nan nan 0 nan 
-24.691 nan nan 0 nan 
-24.691 nan nan 0 nan 
-24.6419 nan nan 0 nan 
-24.6419 nan nan 0 nan 
-24.5928 nan nan 0 nan 
-24.5928 nan nan 0 nan 
-24.5437 nan nan 0 nan 
-24.5437 nan nan 0 nan 
-24.4946 nan nan 0 nan 
-24.4946 nan nan 0 nan 
-24.4455 nan nan 0 nan 
-24.4455 nan nan 0 nan 
-24.3964 nan nan 0 nan 
-24.3964 nan nan 0 nan 
-24.3473 nan nan 0 nan 
-24.3473 nan nan 0 nan 
-24.2983 nan nan 0 nan 
-24.2983 nan nan 0 nan 
-24.2492 nan nan 0 nan 
-24.2492 nan nan 0 nan 
-24.2001 nan nan 0 nan 
-24.2001 nan nan 0 nan 
-24.151 nan nan 0 nan 
-24.151 nan nan 0 nan 
-24.1019 nan nan 0 nan 
-24.1019 nan nan 0 nan 
-24.0528 nan nan 0 nan 
-24.0528 nan nan 0 nan 
-24.0037 nan nan 0 nan 
-24.0037 nan nan 0 nan 
-23.9546 nan nan 0 nan 
-23.9546 nan nan 0 nan 
-23.9056 nan nan 0 nan 
-23.9056 nan nan 0 nan 
-23.8565 nan nan 0 nan 
-23.8565 nan nan 0 nan 
-23.8074 nan nan 0 nan 
-23.8074 nan nan 0 nan 
-23.7583 nan nan 0 nan 
-23.7583 nan nan 0 nan 
-23.7092 nan nan 0 nan 
-23.7092 nan nan 0 nan 
-23.6601 nan nan 0 nan 
-23.6601 nan nan 0 nan 
-23.611 nan nan 0 nan 
-23.611 nan nan 0 nan 
-23.5619 nan nan 0 nan 
-23.5619 nan nan 0 nan 
-23.5129 nan nan 0 nan 
-23.5129 nan nan 0 nan 
-23.4638 nan nan 0 nan 
-23.4638 nan nan 0 nan 
-23.4147 nan nan 0 nan 
-23.4147 nan nan 0 nan 
-23.3656 nan nan 0 nan 
-23.3656 nan nan 0 nan 
-23.3165 nan nan 0 nan 
-23.3165 nan nan 0 nan 
-23.2674 nan nan 0 nan 
-23.2674 nan nan 0 nan 
-23.2183 nan nan 0 nan 
-23.2183 nan nan 0 nan 
-23.1692 nan nan 0 nan 
-23.1692 nan nan 0 nan 
-23.1202 nan nan 0 nan 
-23.1202 nan nan 0 nan 
-23.0711 nan nan 0 nan 
-23.0711 nan nan 0 nan 
-23.022 nan nan 0 nan 
-23.022 nan nan 0 nan 
-22.9729 nan nan 0 nan 
-22.9729 nan nan 0 nan 
-22.9238 nan nan 0 nan 
-22.9238 nan nan 0 nan 
-22.8747 nan nan 0 nan 
-22.8747 nan nan 0 nan 
-22.8256 nan nan 0 nan 
-22.8256 nan nan 0 nan 
-22.7765 nan nan 0 nan 
-22.7765 nan nan 0 nan 
-22.7275 nan nan 0 nan 
-22.7275 nan nan 0 nan 
-22.6784 nan nan 0 nan 
-22.6784 nan nan 0 nan 
-22.6293 nan nan 0 nan 
-22.6293 nan nan 0 nan 
-22.5802 nan nan 0 nan 
-22.5802 nan nan 0 nan 
-22.5311 nan nan 0 nan 
-22.5311 nan nan 0 nan 
-22.482 nan nan 0 nan 
-22.482 nan nan 0 nan 
-22.4329 nan nan 0 nan 
-22.4329 nan nan 0 nan 
-22.3838 nan nan 0 nan 
-22.3838 nan nan 0 nan 
-22.3348 nan nan 0 nan 
-22.3348 nan nan 0 nan 
-22.2857 nan nan 0 nan 
-22.2857 nan nan 0 nan 
-22.2366 nan nan 0 nan 
-22.2366 nan nan 0 nan 
-22.1875 nan nan 0 nan 
-22.1875 nan nan 0 nan 
-22.1384 nan nan 0 nan 
-22.1384 nan nan 0 nan 
-22.0893 nan nan 0 nan 
-22.0893 nan nan 0 nan 
-22.0402 nan nan 0 nan 
-22.0402 nan nan 0 nan 
-21.9911 nan nan 0 nan 
-21.9911 nan nan 0 nan 
-21.9421 nan nan 0 nan 
-21.9421 nan nan 0 nan 
-21.893 nan nan 0 nan 
-21.893 nan nan 0 nan 
-21.8439 nan nan 0 nan 
-21.8439 nan nan 0 nan 
-21.7948 nan nan 0 nan 
-21.7948 nan nan 0 nan 
-21.7457 nan nan 0 nan 
-21.7457 nan nan 0 nan 
-21.6966 nan nan 0 nan 
-21.6966 nan nan 0 nan 
-21.6475 nan nan 0 nan 
-21.6475 nan nan 0 nan 
-21.5984 nan nan 0 nan 
-21.5984 nan nan 0 nan 
-21.5494 nan nan 0 nan 
-21.5494 nan nan 0 nan 
-21.5003 nan nan 0 nan 
-21.5003 nan nan 0 nan 
-21.4512 nan nan 0 nan 
-21.4512 nan nan 0 nan 
-21.4021 nan nan 0 nan 
-21.4021 nan nan 0 nan 
-21.353 nan nan 0 nan 
-21.353 nan nan 0 nan 
-21.3039 nan nan 0 nan 
-21.3039 nan nan 0 nan 
-21.2548 nan nan 0 nan 
-21.2548 nan nan 0 nan 
-21.2058 nan nan 0 nan 
-21.2058 nan nan 0 nan 
-21.1567 nan nan 0 nan 
-21.1567 nan nan 0 nan 
-21.1076 nan nan 0 nan 
-21.1076 nan nan 0 nan 
-21.0585 nan nan 0 nan 
-21.0585 nan nan 0 nan 
-21.0094 nan nan 0 nan 
-21.0094 nan nan 0 nan 
-20.9603 nan nan 0 nan 
-20.9603 nan nan 0 nan 
-20.9112 nan nan 0 nan 
-20.9112 nan nan 0 nan 
-20.8621 nan nan 0 nan 
-20.8621 nan nan 0 nan 
-20.8131 nan nan 0 nan 
-20.8131 nan nan 0 nan 
-20.764 nan nan 0 nan 
-20.764 nan nan 0 nan 
-20.7149 nan nan 0 nan 
-20.7149 nan nan 0 nan 
-20.6658 nan nan 0 nan 
-20.6658 nan nan 0 nan 
-20.6167 nan nan 0 nan 
-20.6167 nan nan 0 nan 
-20.5676 nan nan 0 nan 
-20.5676 nan nan 0 nan 
-20.5185 nan nan 0 nan 
-20.5185 nan nan 0 nan 
-20.4694 nan nan 0 nan 
-20.4694 nan nan 0 nan 
-20.4204 nan nan 0 nan 
-20.4204 nan nan 0 nan 
-20.3713 nan nan 0 nan 
-20.3713 nan nan 0 nan 
-20.3222 nan nan 0 nan 
-20.3222 nan nan 0 nan 
-20.2731 nan nan 0 nan 
-20.2731 nan nan 0 nan 
-20.224 nan nan 0 nan 
-20.224 nan nan 0 nan 
-20.1749 nan nan 0 nan 
-20.1749 nan nan 0 nan 
-20.1258 nan nan 0 nan 
-20.1258 nan nan 0 nan 
-20.0767 nan nan 0 nan 
-20.0767 nan nan 0 nan 
-20.0277 nan nan 0 nan 
-20.0277 nan nan 0 nan 
-19.9786 nan nan 0 nan 
-19.9786 nan nan 0 nan 
-19.9295 nan nan 0 nan 
-19.9295 nan nan 0 nan 
-19.8804 nan nan 0 nan 
-19.8804 nan nan 0 nan 
-19.8313 nan nan 0 nan 
-19.8313 nan nan 0 nan 
-19.7822 nan nan 0 nan 
-19.7822 nan nan 0 nan 
-19.7331 nan nan 0 nan 
-19.7331 nan nan 0 nan 
-19.684 nan nan 0 nan 
-19.684 nan nan 0 nan 
-19.635 nan nan 0 nan 
-19.635 nan nan 0 nan 
-19.5859 nan nan 0 nan 
-19.5859 nan nan 0 nan 
-19.5368 nan nan 0 nan 
-19.5368 nan nan 0 nan 
-19.4877 nan nan 0 nan 
-19.4877 nan nan 0 nan 
-19.4386 nan nan 0 nan 
-19.4386 nan nan 0 nan 
-19.3895 nan nan 0 nan 
-19.3895 nan nan 0 nan 
-19.3404 nan nan 0 nan 
-19.3404 nan nan 0 nan 
-19.2913 nan nan 0 nan 
-19.2913 nan nan 0 nan 
-19.2423 nan nan 0 nan 
-19.2423 nan nan 0 nan 
-19.1932 nan nan 0 nan 
-19.1932 nan nan 0 nan 
-19.1441 nan nan 0 nan 
-19.1441 nan nan 0 nan 
-19.095 nan nan 0 nan 
-19.095 nan nan 0 nan 
-19.0459 nan nan 0 nan 
-19.0459 nan nan 0 nan 
-18.9968 nan nan 0 nan 
-18.9968 nan nan 0 nan 
-18.9477 nan nan 0 nan 
-18.9477 nan nan 0 nan 
-18.8986 nan nan 0 nan 
-18.8986 nan nan 0 nan 
-18.8496 nan nan 0 nan 
-18.8496 nan nan 0 nan 
-18.8005 nan nan 0 nan 
-18.8005 nan nan 0 nan 
-18.7514 nan nan 0 nan 
-18.7514 nan nan 0 nan 
-18.7023 nan nan 0 nan 
-18.7023 nan nan 0 nan 
-18.6532 nan nan 0 nan 
-18.6532 nan nan 0 nan 
-18.6041 nan nan 0 nan 
-18.6041 nan nan 0 nan 
-18.555 nan nan 0 nan 
-18.555 nan nan 0 nan 
-18.5059 nan nan 0 nan 
-18.5059 nan nan 0 nan 
-18.4569 nan nan 0 nan 
-18.4569 nan nan 0 nan 
-18.4078 nan nan 0 nan 
-18.4078 nan nan 0 nan 
-18.3587 nan nan 0 nan 
-18.3587 nan nan 0 nan 
-18.3096 nan nan 0 nan 
-18.3096 nan nan 0 nan 
-18.2605 nan nan 0 nan 
-18.2605 nan nan 0 nan 
-18.2114 nan nan 0 nan 
-18.2114 nan nan 0 nan 
-18.1623 nan nan 0 nan 
-18.1623 nan nan 0 nan 
-18.1132 nan nan 0 nan 
-18.1132 nan nan 0 nan 
-18.0642 nan nan 0 nan 
-18.0642 nan nan 0 nan 
-18.0151 nan nan 0 nan 
-18.0151 nan nan 0 nan 
-17.966 nan nan 0 nan 
-17.966 nan nan 0 nan 
-17.9169 nan nan 0 nan 
-17.9169 nan nan 0 nan 
-17.8678 nan nan 0 nan 
-17.8678 nan nan 0 nan 
-17.8187 nan nan 0 nan 
-17.8187 nan nan 0 nan 
-17.7696 nan nan 0 nan 
-17.7696 nan nan 0 nan 
-17.7205 nan nan 0 nan 
-17.7205 nan nan 0 nan 
-17.6715 nan nan 0 nan 
-17.6715 nan nan 0 nan 
-17.6224 nan nan 0 nan 
-17.6224 nan nan 0 nan 
-17.5733 nan nan 0 nan 
-17.5733 nan nan 0 nan 
-17.5242 nan nan 0 nan 
-17.5242 nan nan 0 nan 
-17.4751 nan nan 0 nan 
-17.4751 nan nan 0 nan 
-17.426 nan nan 0 nan 
-17.426 nan nan 0 nan 
-17.3769 nan nan 0 nan 
-17.3769 nan nan 0 nan 
-17.3278 nan nan 0 nan 
-17.3278 nan nan 0 nan 
-17.2788 nan nan 0 nan 
-17.2788 nan nan 0 nan 
-17.2297 nan nan 0 nan 
-17.2297 nan nan 0 nan 
-17.1806 nan nan 0 nan 
-17.1806 nan nan 0 nan 
-17.1315 nan nan 0 nan 
-17.1315 nan nan 0 nan 
-17.0824 nan nan 0 nan 
-17.0824 nan nan 0 nan 
-17.0333 nan nan 0 nan 
-17.0333 nan nan 0 nan 
-16.9842 nan nan 0 nan 
-16.9842 nan nan 0 nan 
-16.9351 nan nan 0 nan 
-16.9351 nan nan 0 nan 
-16.8861 nan nan 0 nan 
-16.8861 nan nan 0 nan 
-16.837 nan nan 0 nan 
-16.837 nan nan 0 nan 
-16.7879 nan nan 0 nan 
-16.7879 nan nan 0 nan 
-16.7388 nan nan 0 nan 
-16.7388 nan nan 0 nan 
-16.6897 nan nan 0 nan 
-16.6897 nan nan 0 nan 
-16.6406 nan nan 0 nan 
-16.6406 nan nan 0 nan 
-16.5915 nan nan 0 nan 
-16.5915 nan nan 0 nan 
-16.5424 nan nan 0 nan 
-16.5424 nan nan 0 nan 
-16.4934 nan nan 0 nan 
-16.4934 nan nan 0 nan 
-16.4443 nan nan 0 nan 
-16.4443 nan nan 0 nan 
-16.3952 nan nan 0 nan 
-16.3952 nan nan 0 nan 
-16.3461 nan nan 0 nan 
-16.3461 nan nan 0 nan 
-16.297 nan nan 0 nan 
-16.297 nan nan 0 nan 
-16.2479 nan nan 0 nan 
-16.2479 nan nan 0 nan 
-16.1988 nan nan 0 nan 
-16.1988 nan nan 0 nan 
-16.1497 nan nan 0 nan 
-16.1497 nan nan 0 nan 
-16.1007 nan nan 0 nan 
-16.1007 nan nan 0 nan 
-16.0516 nan nan 0 nan 
-16.0516 nan nan 0 nan 
-16.0025 nan nan 0 nan 
-16.0025 nan nan 0 nan 
-15.9534 nan nan 0 nan 
-15.9534 nan nan 0 nan 
-15.9043 nan nan 0 nan 
-15.9043 nan nan 0 nan 
-15.8552 nan nan 0 nan 
-15.8552 nan nan 0 nan 
-15.8061 nan nan 0 nan 
-15.8061 nan nan 0 nan 
-15.7571 nan nan 0 nan 
-15.7571 nan nan 0 nan 
-15.708 nan nan 0 nan 
-15.708 nan nan 0 nan 
-15.6589 nan nan 0 nan 
-15.6589 nan nan 0 nan 
-15.6098 nan nan 0 nan 
-15.6098 nan nan 0 nan 
-15.5607 nan nan 0 nan 
-15.5607 nan nan 0 nan 
-15.5116 nan nan 0 nan 
-15.5116 nan nan 0 nan 
-15.4625 nan nan 0 nan 
-15.4625 nan nan 0 nan 
-15.4134 nan nan 0 nan 
-15.4134 nan nan 0 nan 
-15.3644 nan nan 0 nan 
-15.3644 nan nan 0 nan 
-15.3153 nan nan 0 nan 
-15.3153 nan nan 0 nan 
-15.2662 nan nan 0 nan 
-15.2662 nan nan 0 nan 
-15.2171 nan nan 0 nan 
-15.2171 nan nan 0 nan 
-15.168 nan nan 0 nan 
-15.168 nan nan 0 nan 
-15.1189 nan nan 0 nan 
-15.1189 nan nan 0 nan 
-15.0698 nan nan 0 nan 
-15.0698 nan nan 0 nan 
-15.0207 nan nan 0 nan 
-15.0207 nan nan 0 nan 
-14.9717 nan nan 0 nan 
-14.9717 nan nan 0 nan 
-14.9226 nan nan 0 nan 
-14.9226 nan nan 0 nan 
-14.8735 nan nan 0 nan 
-14.8735 nan nan 0 nan 
-14.8244 nan nan 0 nan 
-14.8244 nan nan 0 nan 
-14.7753 nan nan 0 nan 
-14.7753 nan nan 0 nan 
-14.7262 nan nan 0 nan 
-14.7262 nan nan 0 nan 
-14.6771 nan nan 0 nan 
-14.6771 nan nan 0 nan 
-14.628 nan nan 0 nan 
-14.628 nan nan 0 nan 
-14.579 nan nan 0 nan 
-14.579 nan nan 0 nan 
-14.5299 nan nan 0 nan 
-14.5299 nan nan 0 nan 
-14.4808 nan nan 0 nan 
-14.4808 nan nan 0 nan 
-14.4317 nan nan 0 nan 
-14.4317 nan nan 0 nan 
-14.3826 nan nan 0 nan 
-14.3826 nan nan 0 nan 
-14.3335 nan nan 0 nan 
-14.3335 nan nan 0 nan 
-14.2844 nan nan 0 nan 
-14.2844 nan nan 0 nan 
-14.2353 nan nan 0 nan 
-14.2353 nan nan 0 nan 
-14.1863 nan nan 0 nan 
-14.1863 nan nan 0 nan 
-14.1372 nan nan 0 nan 
-14.1372 nan nan 0 nan 
-14.0881 nan nan 0 nan 
-14.0881 nan nan 0 nan 
-14.039 nan nan 0 nan 
-14.039 nan nan 0 nan 
-13.9899 nan nan 0 nan 
-13.9899 nan nan 0 nan 
-13.9408 nan nan 0 nan 
-13.9408 nan nan 0 nan 
-13.8917 nan nan 0 nan 
-13.8917 nan nan 0 nan 
-13.8426 nan nan 0 nan 
-13.8426 nan nan 0 nan 
-13.7936 nan nan 0 nan 
-13.7936 nan nan 0 nan 
-13.7445 nan nan 0 nan 
-13.7445 nan nan 0 nan 
-13.6954 nan nan 0 nan 
-13.6954 nan nan 0 nan 
-13.6463 nan nan 0 nan 
-13.6463 nan nan 0 nan 
-13.5972 nan nan 0 nan 
-13.5972 nan nan 0 nan 
-13.5481 nan nan 0 nan 
-13.5481 nan nan 0 nan 
-13.499 nan nan 0 nan 
-13.499 nan nan 0 nan 
-13.4499 nan nan 0 nan 
-13.4499 nan nan 0 nan 
-13.4009 nan nan 0 nan 
-13.4009 nan nan 0 nan 
-13.3518 nan nan 0 nan 
-13.3518 nan nan 0 nan 
-13.3027 nan nan 0 nan 
-13.3027 nan nan 0 nan 
-13.2536 nan nan 0 nan 
-13.2536 nan nan 0 nan 
-13.2045 nan nan 0 nan 
-13.2045 nan nan 0 nan 
-13.1554 nan nan 0 nan 
-13.1554 nan nan 0 nan 
-13.1063 nan nan 0 nan 
-13.1063 nan nan 0 nan 
-13.0572 nan nan 0 nan 
-13.0572 nan nan 0 nan 
-13.0082 nan nan 0 nan 
-13.0082 nan nan 0 nan 
-12.9591 nan nan 0 nan 
-12.9591 nan nan 0 nan 
-12.91 nan nan 0 nan 
-12.91 nan nan 0 nan 
-12.8609 nan nan 0 nan 
-12.8609 nan nan 0 nan 
-12.8118 nan nan 0 nan 
-12.8118 nan nan 0 nan 
-12.7627 nan nan 0 nan 
-12.7627 nan nan 0 nan 
-12.7136 nan nan 0 nan 
-12.7136 nan nan 0 nan 
-12.6645 nan nan 0 nan 
-12.6645 nan nan 0 nan 
-12.6155 nan nan 0 nan 
-12.6155 nan nan 0 nan 
-12.5664 nan nan 0 nan 
-12.5664 nan nan 0 nan 
-12.5173 nan nan 0 nan 
-12.5173 nan nan 0 nan 
-12.4682 nan nan 0 nan 
-12.4682 nan nan 0 nan 
-12.4191 nan nan 0 nan 
-12.4191 nan nan 0 nan 
-12.37 nan nan 0 nan 
-12.37 nan nan 0 nan 
-12.3209 nan nan 0 nan 
-12.3209 nan nan 0 nan 
-12.2718 nan nan 0 nan 
-12.2718 nan nan 0 nan 
-12.2228 nan nan 0 nan 
-12.2228 nan nan 0 nan 
-12.1737 nan nan 0 nan 
-12.1737 nan nan 0 nan 
-12.1246 nan nan 0 nan 
-12.1246 nan nan 0 nan 
-12.0755 nan nan 0 nan 
-12.0755 nan nan 0 nan 
-12.0264 nan nan 0 nan 
-12.0264 nan nan 0 nan 
-11.9773 nan nan 0 nan 
-11.9773 nan nan 0 nan 
-11.9282 nan nan 0 nan 
-11.9282 nan nan 0 nan 
-11.8791 nan nan 0 nan 
-11.8791 nan nan 0 nan 
-11.8301 nan nan 0 nan 
-11.8301 nan nan 0 nan 
-11.781 nan nan 0 nan 
-11.781 nan nan 0 nan 
-11.7319 nan nan 0 nan 
-11.7319 nan nan 0 nan 
-11.6828 nan nan 0 nan 
-11.6828 nan nan 0 nan 
-11.6337 nan nan 0 nan 
-11.6337 nan nan 0 nan 
-11.5846 nan nan 0 nan 
-11.5846 nan nan 0 nan 
-11.5355 nan nan 0 nan 
-11.5355 nan nan 0 nan 
-11.4864 nan nan 0 nan 
-11.4864 nan nan 0 nan 
-11.4374 nan nan 0 nan 
-11.4374 nan nan 0 nan 
-11.3883 nan nan 0 nan 
-11.3883 nan nan 0 nan 
-11.3392 nan nan 0 nan 
-11.3392 nan nan 0 nan 
-11.2901 nan nan 0 nan 
-11.2901 nan nan 0 nan 
-11.241 nan nan 0 nan 
-11.241 nan nan 0 nan 
-11.1919 nan nan 0 nan 
-11.1919 nan nan 0 nan 
-11.1428 nan nan 0 nan 
-11.1428 nan nan 0 nan 
-11.0937 nan nan 0 nan 
-11.0937 nan nan 0 nan 
-11.0447 nan nan 0 nan 
-11.0447 nan nan 0 nan 
-10.9956 nan nan 0 nan 
-10.9956 nan nan 0 nan 
-10.9465 nan nan 0 nan 
-10.9465 nan nan 0 nan 
-10.8974 nan nan 0 nan 
-10.8974 nan nan 0 nan 
-10.8483 nan nan 0 nan 
-10.8483 nan nan 0 nan 
-10.7992 nan nan 0 nan 
-10.7992 nan nan 0 nan 
-10.7501 nan nan 0 nan 
-10.7501 nan nan 0 nan 
-10.701 nan nan 0 nan 
-10.701 nan nan 0 nan 
-10.652 nan nan 0 nan 
-10.652 nan nan 0 nan 
-10.6029 nan nan 0 nan 
-10.6029 nan nan 0 nan 
-10.5538 nan nan 0 nan 
-10.5538 nan nan 0 nan 
-10.5047 nan nan 0 nan 
-10.5047 nan nan 0 nan 
-10.4556 nan nan 0 nan 
-10.4556 nan nan 0 nan 
-10.4065 nan nan 0 nan 
-10.4065 nan nan 0 nan 
-10.3574 nan nan 0 nan 
-10.3574 nan nan 0 nan 
-10.3084 nan nan 0 nan 
-10.3084 nan nan 0 nan 
-10.2593 nan nan 0 nan 
-10.2593 nan nan 0 nan 
-10.2102 nan nan 0 nan 
-10.2102 nan nan 0 nan 
-10.1611 nan nan 0 nan 
-10.1611 nan nan 0 nan 
-10.112 nan nan 0 nan 
-10.112 nan nan 0 nan 
-10.0629 nan nan 0 nan 
-10.0629 nan nan 0 nan 
-10.0138 nan nan 0 nan 
-10.0138 nan nan 0 nan 
-9.96474 nan nan 0 nan 
-9.96474 nan nan 0 nan 
-9.91565 nan nan 0 nan 
-9.91565 nan nan 0 nan 
-9.86656 nan nan 0 nan 
-9.86656 nan nan 0 nan 
-9.81748 nan nan 0 nan 
-9.81748 nan nan 0 nan 
-9.76839 nan nan 0 nan 
-9.76839 nan nan 0 nan 
-9.7193 nan nan 0 nan 
-9.7193 nan nan 0 nan 
-9.67021 nan nan 0 nan 
-9.67021 nan nan 0 nan 
-9.62113 nan nan 0 nan 
-9.62113 nan nan 0 nan 
-9.57204 nan nan 0 nan 
-9.57204 nan nan 0 nan 
-9.52295 nan nan 0 nan 
-9.52295 nan nan 0 nan 
-9.47387 nan nan 0 nan 
-9.47387 nan nan 0 nan 
-9.42478 nan nan 0 nan 
-9.42478 nan nan 0 nan 
-9.37569 nan nan 0 nan 
-9.37569 nan nan 0 nan 
-9.3266 nan nan 0 nan 
-9.3266 nan nan 0 nan 
-9.27752 nan nan 0 nan 
-9.27752 nan nan 0 nan 
-9.22843 nan nan 0 nan 
-9.22843 nan nan 0 nan 
-9.17934 nan nan 0 nan 
-9.17934 nan nan 0 nan 
-9.13025 nan nan 0 nan 
-9.13025 nan nan 0 nan 
-9.08117 nan nan 0 nan 
-9.08117 nan nan 0 nan 
-9.03208 nan nan 0 nan 
-9.03208 nan nan 0 nan 
-8.98299 nan nan 0 nan 
-8.98299 nan nan 0 nan 
-8.9339 nan nan 0 nan 
-8.9339 nan nan 0 nan 
-8.88482 nan nan 0 nan 
-8.88482 nan nan 0 nan 
-8.83573 nan nan 0 nan 
-8.83573 nan nan 0 nan 
-8.78664 nan nan 0 nan 
-8.78664 nan nan 0 nan 
-8.73755 nan nan 0 nan 
-8.73755 nan nan 0 nan 
-8.68847 nan nan 0 nan 
-8.68847 nan nan 0 nan 
-8.63938 nan nan 0 nan 
-8.63938 nan nan 0 nan 
-8.59029 nan nan 0 nan 
-8.59029 nan nan 0 nan 
-8.54121 nan nan 0 nan 
-8.54121 nan nan 0 nan 
-8.49212 nan nan 0 nan 
-8.49212 nan nan 0 nan 
-8.44303 nan nan 0 nan 
-8.44303 nan nan 0 nan 
-8.39394 nan nan 0 nan 
-8.39394 nan nan 0 nan 
-8.34486 nan nan 0 nan 
-8.34486 nan nan 0 nan 
-8.29577 nan nan 0 nan 
-8.29577 nan nan 0 nan 
-8.24668 nan nan 0 nan 
-8.24668 nan nan 0 nan 
-8.19759 nan nan 0 nan 
-8.19759 nan nan 0 nan 
-8.14851 nan nan 0 nan 
-8.14851 nan nan 0 nan 
-8.09942 nan nan 0 nan 
-8.09942 nan nan 0 nan 
-8.05033 nan nan 0 nan 
-8.05033 nan nan 0 nan 
-8.00124 nan nan 0 nan 
-8.00124 nan nan 0 nan 
-7.95216 nan nan 0 nan 
-7.95216 nan nan 0 nan 
-7.90307 nan nan 0 nan 
-7.90307 nan nan 0 nan 
-7.85398 nan nan 0 nan 
-7.85398 nan nan 0 nan 
-7.80489 nan nan 0 nan 
-7.80489 nan nan 0 nan 
-7.75581 nan nan 0 nan 
-7.75581 nan nan 0 nan 
-7.70672 nan nan 0 nan 
-7.70672 nan nan 0 nan 
-7.65763 nan nan 0 nan 
-7.65763 nan nan 0 nan 
-7.60854 nan nan 0 nan 
-7.60854 nan nan 0 nan 
-7.55946 nan nan 0 nan 
-7.55946 nan nan 0 nan 
-7.51037 nan nan 0 nan 
-7.51037 nan nan 0 nan 
-7.46128 nan nan 0 nan 
-7.46128 nan nan 0 nan 
-7.4122 nan nan 0 nan 
-7.4122 nan nan 0 nan 
-7.36311 nan nan 0 nan 
-7.36311 nan nan 0 nan 
-7.31402 nan nan 0 nan 
-7.31402 nan nan 0 nan 
-7.26493 nan nan 0 nan 
-7.26493 nan nan 0 nan 
-7.21585 nan nan 0 nan 
-7.21585 nan nan 0 nan 
-7.16676 nan nan 0 nan 
-7.16676 nan nan 0 nan 
-7.11767 nan nan 0 nan 
-7.11767 nan nan 0 nan 
-7.06858 nan nan 0 nan 
-7.06858 nan nan 0 nan 
-7.0195 nan nan 0 nan 
-7.0195 nan nan 0 nan 
-6.97041 nan nan 0 nan 
-6.97041 nan nan 0 nan 
-6.92132 nan nan 0 nan 
-6.92132 nan nan 0 nan 
-6.87223 nan nan 0 nan 
-6.87223 nan nan 0 nan 
-6.82315 nan nan 0 nan 
-6.82315 nan nan 0 nan 
-6.77406 nan nan 0 nan 
-6.77406 nan nan 0 nan 
-6.72497 nan nan 0 nan 
-6.72497 nan nan 0 nan 
-6.67588 nan nan 0 nan 
-6.67588 nan nan 0 nan 
-6.6268 nan nan 0 nan 
-6.6268 nan nan 0 nan 
-6.57771 nan nan 0 nan 
-6.57771 nan nan 0 nan 
-6.52862 nan nan 0 nan 
-6.52862 nan nan 0 nan 
-6.47953 nan nan 0 nan 
-6.47953 nan nan 0 nan 
-6.43045 nan nan 0 nan 
-6.43045 nan nan 0 nan 
-6.38136 nan nan 0 nan 
-6.38136 nan nan 0 nan 
-6.33227 nan nan 0 nan 
-6.33227 nan nan 0 nan 
-6.28319 nan nan 0 nan 
-6.28319 nan nan 0 nan 
-6.2341 nan nan 0 nan 
-6.2341 nan nan 0 nan 
-6.18501 nan nan 0 nan 
-6.18501 nan nan 0 nan 
-6.13592 nan nan 0 nan 
-6.13592 nan nan 0 nan 
-6.08684 nan nan 0 nan 
-6.08684 nan nan 0 nan 
-6.03775 nan nan 0 nan 
-6.03775 nan nan 0 nan 
-5.98866 nan nan 0 nan 
-5.98866 nan nan 0 nan 
-5.93957 nan nan 0 nan 
-5.93957 nan nan 0 nan 
-5.89049 nan nan 0 nan 
-5.89049 nan nan 0 nan 
-5.8414 nan nan 0 nan 
-5.8414 nan nan 0 nan 
-5.79231 nan nan 0 nan 
-5.79231 nan nan 0 nan 
-5.74322 nan nan 0 nan 
-5.74322 nan nan 0 nan 
-5.69414 nan nan 0 nan 
-5.69414 nan nan 0 nan 
-5.64505 nan nan 0 nan 
-5.64505 nan nan 0 nan 
-5.59596 nan nan 0 nan 
-5.59596 nan nan 0 nan 
-5.54687 nan nan 0 nan 
-5.54687 nan nan 0 nan 
-5.49779 nan nan 0 nan 
-5.49779 nan nan 0 nan 
-5.4487 nan nan 0 nan 
-5.4487 nan nan 0 nan 
-5.39961 nan nan 0 nan 
-5.39961 nan nan 0 nan 
-5.35052 nan nan 0 nan 
-5.35052 nan nan 0 nan 
-5.30144 nan nan 0 nan 
-5.30144 nan nan 0 nan 
-5.25235 nan nan 0 nan 
-5.25235 nan nan 0 nan 
-5.20326 nan nan 0 nan 
-5.20326 nan nan 0 nan 
-5.15418 nan nan 0 nan 
-5.15418 nan nan 0 nan 
-5.10509 nan nan 0 nan 
-5.10509 nan nan 0 nan 
-5.056 nan nan 0 nan 
-5.056 nan nan 0 nan 
-5.00691 nan nan 0 nan 
-5.00691 nan nan 0 nan 
-4.95783 nan nan 0 nan 
-4.95783 nan nan 0 nan 
-4.90874 nan nan 0 nan 
-4.90874 nan nan 0 nan 
-4.85965 nan nan 0 nan 
-4.85965 nan nan 0 nan 
-4.81056 nan nan 0 nan 
-4.81056 nan nan 0 nan 
-4.76148 nan nan 0 nan 
-4.76148 nan nan 0 nan 
-4.71239 nan nan 0 nan 
-4.71239 nan nan 0 nan 
-4.6633 nan nan 0 nan 
-4.6633 nan nan 0 nan 
-4.61421 nan nan 0 nan 
-4.61421 nan nan 0 nan 
-4.56513 nan nan 0 nan 
-4.56513 nan nan 0 nan 
-4.51604 nan nan 0 nan 
-4.51604 nan nan 0 nan 
-4.46695 nan nan 0 nan 
-4.46695 nan nan 0 nan 
-4.41786 nan nan 0 nan 
-4.41786 nan nan 0 nan 
-4.36878 nan nan 0 nan 
-4.36878 nan nan 0 nan 
-4.31969 nan nan 0 nan 
-4.31969 nan nan 0 nan 
-4.2706 nan nan 0 nan 
-4.2706 nan nan 0 nan 
-4.22152 nan nan 0 nan 
-4.22152 nan nan 0 nan 
-4.17243 nan nan 0 nan 
-4.17243 nan nan 0 nan 
-4.12334 nan nan 0 nan 
-4.12334 nan nan 0 nan 
-4.07425 nan nan 0 nan 
-4.07425 nan nan 0 nan 
-4.02517 nan nan 0 nan 
-4.02517 nan nan 0 nan 
-3.97608 nan nan 0 nan 
-3.97608 nan nan 0 nan 
-3.92699 nan nan 0 nan 
-3.92699 nan nan 0 nan 
-3.8779 nan nan 0 nan 
-3.8779 nan nan 0 nan 
-3.82882 nan nan 0 nan 
-3.82882 nan nan 0 nan 
-3.77973 nan nan 0 nan 
-3.77973 nan nan 0 nan 
-3.73064 nan nan 0 nan 
-3.73064 nan nan 0 nan 
-3.68155 nan nan 0 nan 
-3.68155 nan nan 0 nan 
-3.63247 nan nan 0 nan 
-3.63247 nan nan 0 nan 
-3.58338 nan nan 0 nan 
-3.58338 nan nan 0 nan 
-3.53429 nan nan 0 nan 
-3.53429 nan nan 0 nan 
-3.4852 nan nan 0 nan 
-3.4852 nan nan 0 nan 
-3.43612 nan nan 0 nan 
-3.43612 nan nan 0 nan 
-3.38703 nan nan 0 nan 
-3.38703 nan nan 0 nan 
-3.33794 nan nan 0 nan 
-3.33794 nan nan 0 nan 
-3.28885 nan nan 0 nan 
-3.28885 nan nan 0 nan 
-3.23977 nan nan 0 nan 
-3.23977 nan nan 0 nan 
-3.19068 nan nan 0 nan 
-3.19068 nan nan 0 nan 
-3.14159 nan nan 0 nan 
-3.14159 nan nan 0 nan 
-3.09251 nan nan 0 nan 
-3.09251 nan nan 0 nan 
-3.04342 nan nan 0 nan 
-3.04342 nan nan 0 nan 
-2.99433 nan nan 0 nan 
-2.99433 nan nan 0 nan 
-2.94524 nan nan 0 nan 
-2.94524 nan nan 0 nan 
-2.89616 nan nan 0 nan 
-2.89616 nan nan 0 nan 
-2.84707 nan nan 0 nan 
-2.84707 nan nan 0 nan 
-2.79798 nan nan 0 nan 
-2.79798 nan nan 0 nan 
-2.74889 nan nan 0 nan 
-2.74889 nan nan 0 nan 
-2.69981 nan nan 0 nan 
-2.69981 nan nan 0 nan 
-2.65072 nan nan 0 nan 
-2.65072 nan nan 0 nan 
-2.60163 nan nan 0 nan 
-2.60163 nan nan 0 nan 
-2.55254 nan nan 0 nan 
-2.55254 nan nan 0 nan 
-2.50346 nan nan 0 nan 
-2.50346 nan nan 0 nan 
-2.45437 nan nan 0 nan 
-2.45437 nan nan 0 nan 
-2.40528 nan nan 0 nan 
-2.40528 nan nan 0 nan 
-2.35619 nan nan 0 nan 
-2.35619 nan nan 0 nan 
-2.30711 nan nan 0 nan 
-2.30711 nan nan 0 nan 
-2.25802 nan nan 0 nan 
-2.25802 nan nan 0 nan 
-2.20893 nan nan 0 nan 
-2.20893 nan nan 0 nan 
-2.15984 nan nan 0 nan 
-2.15984 nan nan 0 nan 
-2.11076 nan nan 0 nan 
-2.11076 nan nan 0 nan 
-2.06167 nan nan 0 nan 
-2.06167 nan nan 0 nan 
-2.01258 nan nan 0 nan 
-2.01258 nan nan 0 nan 
-1.9635 nan nan 0 nan 
-1.9635 nan nan 0 nan 
-1.91441 nan nan 0 nan 
-1.91441 nan nan 0 nan 
-1.86532 nan nan 0 nan 
-1.86532 nan nan 0 nan 
-1.81623 nan nan 0 nan 
-1.81623 nan nan 0 nan 
-1.76715 nan nan 0 nan 
-1.76715 nan nan 0 nan 
-1.71806 nan nan 0 nan 
-1.71806 nan nan 0 nan 
-1.66897 nan nan 0 nan 
-1.66897 nan nan 0 nan 
-1.61988 nan nan 0 nan 
-1.61988 nan nan 0 nan 
-1.5708 nan nan 0 nan 
-1.5708 nan nan 0 nan 
-1.52171 nan nan 0 nan 
-1.52171 nan nan 0 nan 
-1.47262 nan nan 0 nan 
-1.47262 nan nan 0 nan 
-1.42353 nan nan 0 nan 
-1.42353 nan nan 0 nan 
-1.37445 nan nan 0 nan 
-1.37445 nan nan 0 nan 
-1.32536 nan nan 0 nan 
-1.32536 nan nan 0 nan 
-1.27627 nan nan 0 nan 
-1.27627 nan nan 0 nan 
-1.22718 nan nan 0 nan 
-1.22718 nan nan 0 nan 
-1.1781 nan nan 0 nan 
-1.1781 nan nan 0 nan 
-1.12901 nan nan 0 nan 
-1.12901 nan nan 0 nan 
-1.07992 nan nan 0 nan 
-1.07992 nan nan 0 nan 
-1.03084 nan nan 0 nan 
-1.03084 nan nan 0 nan 
-0.981748 nan nan 0 nan 
-0.981748 nan nan 0 nan 
-0.93266 nan nan 0 nan 
-0.93266 nan nan 0 nan 
-0.883573 nan nan 0 nan 
-0.883573 nan nan 0 nan 
-0.834486 nan nan 0 nan 
-0.834486 nan nan 0 nan 
-0.785398 nan nan 0 nan 
-0.785398 nan nan 0 nan 
-0.736311 nan nan 0 nan 
-0.736311 nan nan 0 nan 
-0.687223 nan nan 0 nan 
-0.687223 nan nan 0 nan 
-0.638136 nan nan 0 nan 
-0.638136 nan nan 0 nan 
-0.589049 nan nan 0 nan 
-0.589049 nan nan 0 nan 
-0.539961 nan nan 0 nan 
-0.539961 nan nan 0 nan 
-0.490874 nan nan 0 nan 
-0.490874 nan nan 0 nan 
-0.441786 nan nan 0 nan 
-0.441786 nan nan 0 nan 
-0.392699 nan nan 0 nan 
-0.392699 nan nan 0 nan 
-0.343612 nan nan 0 nan 
-0.343612 nan nan 0 nan 
-0.294524 nan nan 0 nan 
-0.294524 nan nan 0 nan 
-0.245437 nan nan 0 nan 
-0.245437 nan nan 0 nan 
-0.19635 nan nan 0 nan 
-0.19635 nan nan 0 nan 
-0.147262 nan nan 0 nan 
-0.147262 nan nan 0 nan 
-0.0981748 nan nan 0 nan 
-0.0981748 nan nan 0 nan 
-0.0490874 nan nan 0 nan 
-0.0490874 nan nan 0 nan 


==> anc/FOURIER/LAMBDA2.0GAMMA0.2BETA1.0QUANTUM_STD/info.txt <==
#RUN PARAMETERS:
PERTURBATIVE = 0
TWO-LOOP = 1
QUANTUM = 1
VERTEX-FLOW = 0
REGULATOR = 0
SHARP CUTOFF = 777
lambdaUV = 2    mUV = 1   N = 1  beta = 1    ThetaUV = 0.2


==> anc/FOURIER/LAMBDA2.0GAMMA0.5BETA1.0CLASSICAL/G.txt <==
0 nan nan nan nan nan nan 
0 nan nan nan nan nan nan 
0 nan nan nan nan nan nan 
0.0490874 0.713382 0.0151344 0.713382 -0.0151344 0.616632 -2.32053e-12 
0.0490874 0.713382 0.0151344 0.713382 -0.0151344 0.616632 -2.32053e-12 
0.0490874 0.713382 0.0151344 0.713382 -0.0151344 0.616632 -2.32053e-12 
0.0981748 0.716161 0.03057 0.716161 -0.03057 0.622766 -2.36011e-12 
0.0981748 0.716161 0.03057 0.716161 -0.03057 0.622766 -2.36011e-12 
0.0981748 0.716161 0.03057 0.716161 -0.03057 0.622766 -2.36011e-12 
0.147262 0.720807 0.0466188 0.720807 -0.0466188 0.63314 -2.39668e-12 
0.147262 0.720807 0.0466188 0.720807 -0.0466188 0.63314 -2.39668e-12 
0.147262 0.720807 0.0466188 0.720807 -0.0466188 0.63314 -2.39668e-12 
0.19635 0.727336 0.0636161 0.727336 -0.0636161 0.647989 -2.47376e-12 
0.19635 0.727336 0.0636161 0.727336 -0.0636161 0.647989 -2.47376e-12 
0.19635 0.727336 0.0636161 0.727336 -0.0636161 0.647989 -2.47376e-12 
0.245437 0.735766 0.0819341 0.735766 -0.0819341 0.667659 -2.56389e-12 
0.245437 0.735766 0.0819341 0.735766 -0.0819341 0.667659 -2.56389e-12 
0.245437 0.735766 0.0819341 0.735766 -0.0819341 0.667659 -2.56389e-12 
0.294524 0.746114 0.101997 0.746114 -0.101997 0.692623 -2.68618e-12 
0.294524 0.746114 0.101997 0.746114 -0.101997 0.692623 -2.68618e-12 
0.294524 0.746114 0.101997 0.746114 -0.101997 0.692623 -2.68618e-12 
0.343612 0.758377 0.1243 0.758377 -0.1243 0.723491 -2.83459e-12 
0.343612 0.758377 0.1243 0.758377 -0.1243 0.723491 -2.83459e-12 
0.343612 0.758377 0.1243 0.758377 -0.1243 0.723491 -2.83459e-12 
0.392699 0.772525 0.149429 0.772525 -0.149429 0.761034 -3.0129e-12 
0.392699 0.772525 0.149429 0.772525 -0.149429 0.761034 -3.0129e-12 
0.392699 0.772525 0.149429 0.772525 -0.149429 0.761034 -3.0129e-12 
0.441786 0.788466 0.178083 0.788466 -0.178083 0.806197 -3.22447e-12 
0.441786 0.788466 0.178083 0.788466 -0.178083 0.806197 -3.22447e-12 
0.441786 0.788466 0.178083 0.788466 -0.178083 0.806197 -3.22447e-12 
0.490874 0.806013 0.211106 0.806013 -0.211106 0.860121 -3.48148e-12 
0.490874 0.806013 0.211106 0.806013 -0.211106 0.860121 -3.48148e-12 
0.490874 0.806013 0.211106 0.806013 -0.211106 0.860121 -3.48148e-12 
0.539961 0.824826 0.249501 0.824826 -0.249501 0.924145 -3.78181e-12 
0.539961 0.824826 0.249501 0.824826 -0.249501 0.924145 -3.78181e-12 
0.539961 0.824826 0.249501 0.824826 -0.249501 0.924145 -3.78181e-12 
0.589049 0.844323 0.294462 0.844323 -0.294462 0.999789 -4.12803e-12 
0.589049 0.844323 0.294462 0.844323 -0.294462 0.999789 -4.12803e-12 
0.589049 0.844323 0.294462 0.844323 -0.294462 0.999789 -4.12803e-12 
0.638136 0.863561 0.347365 0.863561 -0.347365 1.08869 -4.52485e-12 
0.638136 0.863561 0.347365 0.863561 -0.347365 1.08869 -4.52485e-12 
0.638136 0.863561 0.347365 0.863561 -0.347365 1.08869 -4.52485e-12 
0.687223 0.881068 0.409735 0.881068 -0.409735 1.19244 -4.96013e-12 
0.687223 0.881068 0.409735 0.881068 -0.409735 1.19244 -4.96013e-12 
0.687223 0.881068 0.409735 0.881068 -0.409735 1.19244 -4.96013e-12 
0.736311 0.894624 0.483126 0.894624 -0.483126 1.31229 -5.42588e-12 
0.736311 0.894624 0.483126 0.894624 -0.483126 1.31229 -5.42588e-12 
0.736311 0.894624 0.483126 0.894624 -0.483126 1.31229 -5.42588e-12 
0.785398 0.901009 0.568876 0.901009 -0.568876 1.44863 -5.8812e-12 
0.785398 0.901009 0.568876 0.901009 -0.568876 1.44863 -5.8812e-12 
0.785398 0.901009 0.568876 0.901009 -0.568876 1.44863 -5.8812e-12 
0.834486 0.895779 0.667633 0.895779 -0.667633 1.60011 -6.26605e-12 
0.834486 0.895779 0.667633 0.895779 -0.667633 1.60011 -6.26605e-12 
0.834486 0.895779 0.667633 0.895779 -0.667633 1.60011 -6.26605e-12 
0.883573 0.873212 0.778624 0.873212 -0.778624 1.76244 -6.47357e-12 
0.883573 0.873212 0.778624 0.873212 -0.778624 1.76244 -6.47357e-12 
0.883573 0.873212 0.778624 0.873212 -0.778624 1.76244 -6.47357e-12 
0.93266 0.826671 0.898635 0.826671 -0.898635 1.92704 -6.38069e-12 
0.93266 0.826671 0.898635 0.826671 -0.898635 1.92704 -6.38069e-12 
0.93266 0.826671 0.898635 0.826671 -0.898635 1.92704 -6.38069e-12 
0.981748 0.749724 1.02099 0.749724 -1.02099 2.07994 -5.83831e-12 
0.981748 0.749724 1.02099 0.749724 -1.02099 2.07994 -5.83831e-12 
0.981748 0.749724 1.02099 0.749724 -1.02099 2.07994 -5.83831e-12 
1.03084 0.638187 1.13507 0.638187 -1.13507 2.20224 -4.75674e-12 
1.03084 0.638187 1.13507 0.638187 -1.13507 2.20224 -4.75674e-12 
1.03084 0.638187 1.13507 0.638187 -1.13507 2.20224 -4.75674e-12 
1.07992 0.49275 1.22733 0.49275 -1.22733 2.27299 -3.18076e-12 
1.07992 0.49275 1.22733 0.49275 -1.22733 2.27299 -3.18076e-12 
1.07992 0.49275 1.22733 0.49275 -1.22733 2.27299 -3.18076e-12 
1.12901 0.320947 1.2842 0.320947 -1.2842 2.27491 -1.33181e-12 
1.12901 0.320947 1.2842 0.320947 -1.2842 2.27491 -1.33181e-12 
1.12901 0.320947 1.2842 0.320947 -1.2842 2.27491 -1.33181e-12 
1.1781 0.136838 1.29634 0.136838 -1.29634 2.20074 4.52086e-13 
1.1781 0.136838 1.29634 0.136838 -1.29634 2.20074 4.52086e-13 
1.1781 0.136838 1.29634 0.136838 -1.29634 2.20074 4.52086e-13 
1.22718 -0.0422585 1.26205 -0.0422585 -1.26205 2.05682 1.84723e-12 
1.22718 -0.0422585 1.26205 -0.0422585 -1.26205 2.05682 1.84723e-12 
1.22718 -0.0422585 1.26205 -0.0422585 -1.26205 2.05682 1.84723e-12 
1.27627 -0.20059 1.18774 -0.20059 -1.18774 1.86126 2.68489e-12 
1.27627 -0.20059 1.18774 -0.20059 -1.18774 1.86126 2.68489e-12 
1.27627 -0.20059 1.18774 -0.20059 -1.18774 1.86126 2.68489e-12 
1.32536 -0.327858 1.0854 -0.327858 -1.0854 1.6379 2.97907e-12 
1.32536 -0.327858 1.0854 -0.327858 -1.0854 1.6379 2.97907e-12 
1.32536 -0.327858 1.0854 -0.327858 -1.0854 1.6379 2.97907e-12 
1.37445 -0.420483 0.968599 -0.420483 -0.968599 1.40944 2.87167e-12 
1.37445 -0.420483 0.968599 -0.420483 -0.968599 1.40944 2.87167e-12 
1.37445 -0.420483 0.968599 -0.420483 -0.968599 1.40944 2.87167e-12 
1.42353 -0.480454 0.849157 -0.480454 -0.849157 1.19303 2.54023e-12 
1.42353 -0.480454 0.849157 -0.480454 -0.849157 1.19303 2.54023e-12 
1.42353 -0.480454 0.849157 -0.480454 -0.849157 1.19303 2.54023e-12 
1.47262 -0.513061 0.735498 -0.513061 -0.735498 0.998896 2.12746e-12 
1.47262 -0.513061 0.735498 -0.513061 -0.735498 0.998896 2.12746e-12 
1.47262 -0.513061 0.735498 -0.513061 -0.735498 0.998896 2.12746e-12 
1.52171 -0.524722 0.63249 -0.524722 -0.63249 0.831289 1.72271e-12 
1.52171 -0.524722 0.63249 -0.524722 -0.63249 0.831289 1.72271e-12 
1.52171 -0.524722 0.63249 -0.524722 -0.63249 0.831289 1.72271e-12 
1.5708 -0.521524 0.542152 -0.521524 -0.542152 0.690289 1.36693e-12 
1.5708 -0.521524 0.542152 -0.521524 -0.542152 0.690289 1.36693e-12 
1.5708 -0.521524 0.542152 -0.521524 -0.542152 0.690289 1.36693e-12 
1.61988 -0.508508 0.464604 -0.508508 -0.464604 0.573626 1.07405e-12 
1.61988 -0.508508 0.464604 -0.508508 -0.464604 0.573626 1.07405e-12 
1.61988 -0.508508 0.464604 -0.508508 -0.464604 0.573626 1.07405e-12 
1.66897 -0.489503 0.398903 -0.489503 -0.398903 0.478023 8.39666e-13 
1.66897 -0.489503 0.398903 -0.489503 -0.398903 0.478023 8.39666e-13 
1.66897 -0.489503 0.398903 -0.489503 -0.398903 0.478023 8.39666e-13 
1.71806 -0.467235 0.343637 -0.467235 -0.343637 0.400029 6.57e-13 
1.71806 -0.467235 0.343637 -0.467235 -0.343637 0.400029 6.57e-13 
1.71806 -0.467235 0.343637 -0.467235 -0.343637 0.400029 6.57e-13 
1.76715 -0.443551 0.297283 -0.443551 -0.297283 0.336456 5.16019e-13 
1.76715 -0.443551 0.297283 -0.443551 -0.297283 0.336456 5.16019e-13 
1.76715 -0.443551 0.297283 -0.443551 -0.297283 0.336456 5.16019e-13 
1.81623 -0.419653 0.258406 -0.419653 -0.258406 0.284552 4.0653e-13 
1.81623 -0.419653 0.258406 -0.419653 -0.258406 0.284552 4.0653e-13 
1.81623 -0.419653 0.258406 -0.419653 -0.258406 0.284552 4.0653e-13 
1.86532 -0.396285 0.225736 -0.396285 -0.225736 0.242035 3.21939e-13 
1.86532 -0.396285 0.225736 -0.396285 -0.225736 0.242035 3.21939e-13 
1.86532 -0.396285 0.225736 -0.396285 -0.225736 0.242035 3.21939e-13 
1.91441 -0.373884 0.198194 -0.373884 -0.198194 0.207055 2.56735e-13 
1.91441 -0.373884 0.198194 -0.373884 -0.198194 0.207055 2.56735e-13 
1.91441 -0.373884 0.198194 -0.373884 -0.198194 0.207055 2.56735e-13 
1.9635 -0.352682 0.174882 -0.352682 -0.174882 0.178133 2.06694e-13 
1.9635 -0.352682 0.174882 -0.352682 -0.174882 0.178133 2.06694e-13 
1.9635 -0.352682 0.174882 -0.352682 -0.174882 0.178133 2.06694e-13 
2.01258 -0.332781 0.155062 -0.332781 -0.155062 0.154092 1.6712e-13 
2.01258 -0.332781 0.155062 -0.332781 -0.155062 0.154092 1.6712e-13 
2.01258 -0.332781 0.155062 -0.332781 -0.155062 0.154092 1.6712e-13 
2.06167 -0.3142 0.138131 -0.3142 -0.138131 0.133999 1.35515e-13 
2.06167 -0.3142 0.138131 -0.3142 -0.138131 0.133999 1.35515e-13 
2.06167 -0.3142 0.138131 -0.3142 -0.138131 0.133999 1.35515e-13 
2.11076 -0.296911 0.123601 -0.296911 -0.123601 0.117115 1.11088e-13 
2.11076 -0.296911 0.123601 -0.296911 -0.123601 0.117115 1.11088e-13 
2.11076 -0.296911 0.123601 -0.296911 -0.123601 0.117115 1.11088e-13 
2.15984 -0.280855 0.111072 -0.280855 -0.111072 0.102852 9.10859e-14 
2.15984 -0.280855 0.111072 -0.280855 -0.111072 0.102852 9.10859e-14 
2.15984 -0.280855 0.111072 -0.280855 -0.111072 0.102852 9.10859e-14 
2.20893 -0.265959 0.100218 -0.265959 -0.100218 0.0907392 7.56171e-14 
2.20893 -0.265959 0.100218 -0.265959 -0.100218 0.0907392 7.56171e-14 
2.20893 -0.265959 0.100218 -0.265959 -0.100218 0.0907392 7.56171e-14 
2.25802 -0.252144 0.0907745 -0.252144 -0.0907745 0.0804018 6.28613e-14 
2.25802 -0.252144 0.0907745 -0.252144 -0.0907745 0.0804018 6.28613e-14 
2.25802 -0.252144 0.0907745 -0.252144 -0.0907745 0.0804018 6.28613e-14 
2.30711 -0.23933 0.0825214 -0.23933 -0.0825214 0.0715367 5.2537e-14 
2.30711 -0.23933 0.0825214 -0.23933 -0.0825214 0.0715367 5.2537e-14 
2.30711 -0.23933 0.0825214 -0.23933 -0.0825214 0.0715367 5.2537e-14 
2.35619 -0.227437 0.0752789 -0.227437 -0.0752789 0.0638987 4.4139e-14 
2.35619 -0.227437 0.0752789 -0.227437 -0.0752789 0.0638987 4.4139e-14 
2.35619 -0.227437 0.0752789 -0.227437 -0.0752789 0.0638987 4.4139e-14 
2.40528 -0.216393 0.0688975 -0.216393 -0.0688975 0.0572885 3.70531e-14 
2.40528 -0.216393 0.0688975 -0.216393 -0.0688975 0.0572885 3.70531e-14 
2.40528 -0.216393 0.0688975 -0.216393 -0.0688975 0.0572885 3.70531e-14 
2.45437 -0.206126 0.0632528 -0.206126 -0.0632528 0.051543 3.14606e-14 
2.45437 -0.206126 0.0632528 -0.206126 -0.0632528 0.051543 3.14606e-14 
2.45437 -0.206126 0.0632528 -0.206126 -0.0632528 0.051543 3.14606e-14 
2.50346 -0.196572 0.058241 -0.196572 -0.058241 0.0465284 2.65199e-14 
2.50346 -0.196572 0.058241 -0.196572 -0.058241 0.0465284 2.65199e-14 
2.50346 -0.196572 0.058241 -0.196572 -0.058241 0.0465284 2.65199e-14 
2.55254 -0.187671 0.0537749 -0.187671 -0.0537749 0.0421343 2.28239e-14 
2.55254 -0.187671 0.0537749 -0.187671 -0.0537749 0.0421343 2.28239e-14 
2.55254 -0.187671 0.0537749 -0.187671 -0.0537749 0.0421343 2.28239e-14 
2.60163 -0.179369 0.0497814 -0.179369 -0.0497814 0.0382693 1.93634e-14 
2.60163 -0.179369 0.0497814 -0.179369 -0.0497814 0.0382693 1.93634e-14 
2.60163 -0.179369 0.0497814 -0.179369 -0.0497814 0.0382693 1.93634e-14 
2.65072 -0.171616 0.0461987 -0.171616 -0.0461987 0.0348575 1.67117e-14 
2.65072 -0.171616 0.0461987 -0.171616 -0.0461987 0.0348575 1.67117e-14 
2.65072 -0.171616 0.0461987 -0.171616 -0.0461987 0.0348575 1.67117e-14 
2.69981 -0.164366 0.0429744 -0.164366 -0.0429744 0.0318352 1.43106e-14 
2.69981 -0.164366 0.0429744 -0.164366 -0.0429744 0.0318352 1.43106e-14 
2.69981 -0.164366 0.0429744 -0.164366 -0.0429744 0.0318352 1.43106e-14 
2.74889 -0.157579 0.0400641 -0.157579 -0.0400641 0.0291493 1.23284e-14 
2.74889 -0.157579 0.0400641 -0.157579 -0.0400641 0.0291493 1.23284e-14 
2.74889 -0.157579 0.0400641 -0.157579 -0.0400641 0.0291493 1.23284e-14 
2.79798 -0.151217 0.0374296 -0.151217 -0.0374296 0.0267547 1.06638e-14 
2.79798 -0.151217 0.0374296 -0.151217 -0.0374296 0.0267547 1.06638e-14 
2.79798 -0.151217 0.0374296 -0.151217 -0.0374296 0.0267547 1.06638e-14 
2.84707 -0.145248 0.0350381 -0.145248 -0.0350381 0.0246134 9.23214e-15 
2.84707 -0.145248 0.0350381 -0.145248 -0.0350381 0.0246134 9.23214e-15 
2.84707 -0.145248 0.0350381 -0.145248 -0.0350381 0.0246134 9.23214e-15 
2.89616 -0.13964 0.0328611 -0.13964 -0.0328611 0.0226929 8.0023e-15 
2.89616 -0.13964 0.0328611 -0.13964 -0.0328611 0.0226929 8.0023e-15 
2.89616 -0.13964 0.0328611 -0.13964 -0.0328611 0.0226929 8.0023e-15 
2.94524 -0.134366 0.030874 -0.134366 -0.030874 0.0209653 7.00193e-15 
2.94524 -0.134366 0.030874 -0.134366 -0.030874 0.0209653 7.00193e-15 
2.94524 -0.134366 0.030874 -0.134366 -0.030874 0.0209653 7.00193e-15 
2.99433 -0.129401 0.029055 -0.129401 -0.029055 0.0194067 6.16414e-15 
2.99433 -0.129401 0.029055 -0.129401 -0.029055 0.0194067 6.16414e-15 
2.99433 -0.129401 0.029055 -0.129401 -0.029055 0.0194067 6.16414e-15 
3.04342 -0.124723 0.0273851 -0.124723 -0.0273851 0.0179963 5.43544e-15 
3.04342 -0.124723 0.0273851 -0.124723 -0.0273851 0.0179963 5.43544e-15 
3.04342 -0.124723 0.0273851 -0.124723 -0.0273851 0.0179963 5.43544e-15 
3.09251 -0.12031 0.0258474 -0.12031 -0.0258474 0.0167162 4.86451e-15 
3.09251 -0.12031 0.0258474 -0.12031 -0.0258474 0.0167162 4.86451e-15 
3.09251 -0.12031 0.0258474 -0.12031 -0.0258474 0.0167162 4.86451e-15 
3.14159 -0.116143 0.0244269 -0.116143 -0.0244269 0.0155506 4.34676e-15 
3.14159 -0.116143 0.0244269 -0.116143 -0.0244269 0.0155506 4.34676e-15 
3.14159 -0.116143 0.0244269 -0.116143 -0.0244269 0.0155506 4.34676e-15 
3.19068 -0.112203 0.0231101 -0.112203 -0.0231101 0.014486 4.01022e-15 
3.19068 -0.112203 0.0231101 -0.112203 -0.0231101 0.014486 4.01022e-15 
3.19068 -0.112203 0.0231101 -0.112203 -0.0231101 0.014486 4.01022e-15 
3.23977 -0.108476 0.0218853 -0.108476 -0.0218853 0.0135104 3.70101e-15 
3.23977 -0.108476 0.0218853 -0.108476 -0.0218853 0.0135104 3.70101e-15 
3.23977 -0.108476 0.0218853 -0.108476 -0.0218853 0.0135104 3.70101e-15 
3.28885 -0.104943 0.0207421 -0.104943 -0.0207421 0.0126136 3.44745e-15 
3.28885 -0.104943 0.0207421 -0.104943 -0.0207421 0.0126136 3.44745e-15 
3.28885 -0.104943 0.0207421 -0.104943 -0.0207421 0.0126136 3.44745e-15 
3.33794 -0.101591 0.0196716 -0.101591 -0.0196716 0.0117866 3.3136e-15 
3.33794 -0.101591 0.0196716 -0.101591 -0.0196716 0.0117866 3.3136e-15 
3.33794 -0.101591 0.0196716 -0.101591 -0.0196716 0.0117866 3.3136e-15 
3.38703 -0.0984063 0.0186659 -0.0984063 -0.0186659 0.011022 3.19592e-15 
3.38703 -0.0984063 0.0186659 -0.0984063 -0.0186659 0.011022 3.19592e-15 
3.38703 -0.0984063 0.0186659 -0.0984063 -0.0186659 0.011022 3.19592e-15 
3.43612 -0.0953748 0.0177188 -0.0953748 -0.0177188 0.0103133 3.12199e-15 
3.43612 -0.0953748 0.0177188 -0.0953748 -0.0177188 0.0103133 3.12199e-15 
3.43612 -0.0953748 0.0177188 -0.0953748 -0.0177188 0.0103133 3.12199e-15 
3.4852 -0.0924849 0.0168252 -0.0924849 -0.0168252 0.0096552 3.07006e-15 
3.4852 -0.0924849 0.0168252 -0.0924849 -0.0168252 0.0096552 3.07006e-15 
3.4852 -0.0924849 0.0168252 -0.0924849 -0.0168252 0.0096552 3.07006e-15 
3.53429 -0.0897255 0.015981 -0.0897255 -0.015981 0.0090434 2.99993e-15 
3.53429 -0.0897255 0.015981 -0.0897255 -0.015981 0.0090434 2.99993e-15 
3.53429 -0.0897255 0.015981 -0.0897255 -0.015981 0.0090434 2.99993e-15 
3.58338 -0.0870867 0.0151833 -0.0870867 -0.0151833 0.00847427 2.88525e-15 
3.58338 -0.0870867 0.0151833 -0.0870867 -0.0151833 0.00847427 2.88525e-15 
3.58338 -0.0870867 0.0151833 -0.0870867 -0.0151833 0.00847427 2.88525e-15 
3.63247 -0.0845598 0.0144296 -0.0845598 -0.0144296 0.00794481 2.85008e-15 
3.63247 -0.0845598 0.0144296 -0.0845598 -0.0144296 0.00794481 2.85008e-15 
3.63247 -0.0845598 0.0144296 -0.0845598 -0.0144296 0.00794481 2.85008e-15 
3.68155 -0.0821372 0.0137183 -0.0821372 -0.0137183 0.00745245 2.75931e-15 
3.68155 -0.0821372 0.0137183 -0.0821372 -0.0137183 0.00745245 2.75931e-15 
3.68155 -0.0821372 0.0137183 -0.0821372 -0.0137183 0.00745245 2.75931e-15 
3.73064 -0.0798124 0.0130477 -0.0798124 -0.0130477 0.00699491 2.62628e-15 
3.73064 -0.0798124 0.0130477 -0.0798124 -0.0130477 0.00699491 2.62628e-15 
3.73064 -0.0798124 0.0130477 -0.0798124 -0.0130477 0.00699491 2.62628e-15 
3.77973 -0.07758 0.0124165 -0.07758 -0.0124165 0.00657006 2.50406e-15 
3.77973 -0.07758 0.0124165 -0.07758 -0.0124165 0.00657006 2.50406e-15 
3.77973 -0.07758 0.0124165 -0.07758 -0.0124165 0.00657006 2.50406e-15 
3.82882 -0.0754351 0.0118231 -0.0754351 -0.0118231 0.00617586 2.38496e-15 
3.82882 -0.0754351 0.0118231 -0.0754351 -0.0118231 0.00617586 2.38496e-15 
3.82882 -0.0754351 0.0118231 -0.0754351 -0.0118231 0.00617586 2.38496e-15 
3.8779 -0.0733736 0.0112659 -0.0733736 -0.0112659 0.00581031 2.26531e-15 
3.8779 -0.0733736 0.0112659 -0.0733736 -0.0112659 0.00581031 2.26531e-15 
3.8779 -0.0733736 0.0112659 -0.0733736 -0.0112659 0.00581031 2.26531e-15 
3.92699 -0.0713918 0.0107431 -0.0713918 -0.0107431 0.00547144 2.15571e-15 
3.92699 -0.0713918 0.0107431 -0.0713918 -0.0107431 0.00547144 2.15571e-15 
3.92699 -0.0713918 0.0107431 -0.0713918 -0.0107431 0.00547144 2.15571e-15 
3.97608 -0.0694862 0.0102529 -0.0694862 -0.0102529 0.00515729 2.01392e-15 
3.97608 -0.0694862 0.0102529 -0.0694862 -0.0102529 0.00515729 2.01392e-15 
3.97608 -0.0694862 0.0102529 -0.0694862 -0.0102529 0.00515729 2.01392e-15 
4.02517 -0.0676536 0.00979322 -0.0676536 -0.00979322 0.004866 1.89627e-15 
4.02517 -0.0676536 0.00979322 -0.0676536 -0.00979322 0.004866 1.89627e-15 
4.02517 -0.0676536 0.00979322 -0.0676536 -0.00979322 0.004866 1.89627e-15 
4.07425 -0.065891 0.00936211 -0.065891 -0.00936211 0.00459574 1.77464e-15 
4.07425 -0.065891 0.00936211 -0.065891 -0.00936211 0.00459574 1.77464e-15 
4.07425 -0.065891 0.00936211 -0.065891 -0.00936211 0.00459574 1.77464e-15 
4.12334 -0.0641953 0.00895758 -0.0641953 -0.00895758 0.00434482 1.65591e-15 
4.12334 -0.0641953 0.00895758 -0.0641953 -0.00895758 0.00434482 1.65591e-15 
4.12334 -0.0641953 0.00895758 -0.0641953 -0.00895758 0.00434482 1.65591e-15 
4.17243 -0.0625637 0.00857774 -0.0625637 -0.00857774 0.00411163 1.5433e-15 
4.17243 -0.0625637 0.00857774 -0.0625637 -0.00857774 0.00411163 1.5433e-15 
4.17243 -0.0625637 0.00857774 -0.0625637 -0.00857774 0.00411163 1.5433e-15 
4.22152 -0.0609934 0.00822076 -0.0609934 -0.00822076 0.0038947 1.46125e-15 
4.22152 -0.0609934 0.00822076 -0.0609934 -0.00822076 0.0038947 1.46125e-15 
4.22152 -0.0609934 0.00822076 -0.0609934 -0.00822076 0.0038947 1.46125e-15 
4.2706 -0.0594815 0.00788494 -0.0594815 -0.00788494 0.00369266 1.34696e-15 
4.2706 -0.0594815 0.00788494 -0.0594815 -0.00788494 0.00369266 1.34696e-15 
4.2706 -0.0594815 0.00788494 -0.0594815 -0.00788494 0.00369266 1.34696e-15 
4.31969 -0.0580256 0.00756867 -0.0580256 -0.00756867 0.00350427 1.26901e-15 
4.31969 -0.0580256 0.00756867 -0.0580256 -0.00756867 0.00350427 1.26901e-15 
4.31969 -0.0580256 0.00756867 -0.0580256 -0.00756867 0.00350427 1.26901e-15 
4.36878 -0.0566229 0.0072705 -0.0566229 -0.0072705 0.00332839 1.17534e-15 
4.36878 -0.0566229 0.0072705 -0.0566229 -0.0072705 0.00332839 1.17534e-15 
4.36878 -0.0566229 0.0072705 -0.0566229 -0.0072705 0.00332839 1.17534e-15 
4.41786 -0.0552712 0.00698907 -0.0552712 -0.00698907 0.003164 1.13558e-15 
4.41786 -0.0552712 0.00698907 -0.0552712 -0.00698907 0.003164 1.13558e-15 
4.41786 -0.0552712 0.00698907 -0.0552712 -0.00698907 0.003164 1.13558e-15 
4.46695 -0.053968 0.00672314 -0.053968 -0.00672314 0.00301017 1.06873e-15 
4.46695 -0.053968 0.00672314 -0.053968 -0.00672314 0.00301017 1.06873e-15 
4.46695 -0.053968 0.00672314 -0.053968 -0.00672314 0.00301017 1.06873e-15 
4.51604 -0.0527111 0.00647159 -0.0527111 -0.00647159 0.00286605 9.94115e-16 
4.51604 -0.0527111 0.00647159 -0.0527111 -0.00647159 0.00286605 9.94115e-16 
4.51604 -0.0527111 0.00647159 -0.0527111 -0.00647159 0.00286605 9.94115e-16 
4.56513 -0.0514984 0.00623338 -0.0514984 -0.00623338 0.00273087 9.37827e-16 
4.56513 -0.0514984 0.00623338 -0.0514984 -0.00623338 0.00273087 9.37827e-16 
4.56513 -0.0514984 0.00623338 -0.0514984 -0.00623338 0.00273087 9.37827e-16 
4.61421 -0.0503279 0.00600756 -0.0503279 -0.00600756 0.00260394 8.75216e-16 
4.61421 -0.0503279 0.00600756 -0.0503279 -0.00600756 0.00260394 8.75216e-16 
4.61421 -0.0503279 0.00600756 -0.0503279 -0.00600756 0.00260394 8.75216e-16 
4.6633 -0.0491976 0.00579328 -0.0491976 -0.00579328 0.00248463 8.45172e-16 
4.6633 -0.0491976 0.00579328 -0.0491976 -0.00579328 0.00248463 8.45172e-16 
4.6633 -0.0491976 0.00579328 -0.0491976 -0.00579328 0.00248463 8.45172e-16 
4.71239 -0.0481058 0.00558975 -0.0481058 -0.00558975 0.00237236 7.83359e-16 
4.71239 -0.0481058 0.00558975 -0.0481058 -0.00558975 0.00237236 7.83359e-16 
4.71239 -0.0481058 0.00558975 -0.0481058 -0.00558975 0.00237236 7.83359e-16 
4.76148 -0.0470507 0.00539624 -0.0470507 -0.00539624 0.00226662 7.49052e-16 
4.76148 -0.0470507 0.00539624 -0.0470507 -0.00539624 0.00226662 7.49052e-16 
4.76148 -0.0470507 0.00539624 -0.0470507 -0.00539624 0.00226662 7.49052e-16 
4.81056 -0.0460306 0.0052121 -0.0460306 -0.0052121 0.00216694 7.05348e-16 
4.81056 -0.0460306 0.0052121 -0.0460306 -0.0052121 0.00216694 7.05348e-16 
4.81056 -0.0460306 0.0052121 -0.0460306 -0.0052121 0.00216694 7.05348e-16 
4.85965 -0.0450441 0.00503673 -0.0450441 -0.00503673 0.00207288 6.68238e-16 
4.85965 -0.0450441 0.00503673 -0.0450441 -0.00503673 0.00207288 6.68238e-16 
4.85965 -0.0450441 0.00503673 -0.0450441 -0.00503673 0.00207288 6.68238e-16 
4.90874 -0.0440897 0.00486956 -0.0440897 -0.00486956 0.00198404 6.30457e-16 
4.90874 -0.0440897 0.00486956 -0.0440897 -0.00486956 0.00198404 6.30457e-16 
4.90874 -0.0440897 0.00486956 -0.0440897 -0.00486956 0.00198404 6.30457e-16 
4.95783 -0.0431659 0.0047101 -0.0431659 -0.0047101 0.00190007 6.01821e-16 
4.95783 -0.0431659 0.0047101 -0.0431659 -0.0047101 0.00190007 6.01821e-16 
4.95783 -0.0431659 0.0047101 -0.0431659 -0.0047101 0.00190007 6.01821e-16 
5.00691 -0.0422714 0.00455787 -0.0422714 -0.00455787 0.00182063 5.72361e-16 
5.00691 -0.0422714 0.00455787 -0.0422714 -0.00455787 0.00182063 5.72361e-16 
5.00691 -0.0422714 0.00455787 -0.0422714 -0.00455787 0.00182063 5.72361e-16 
5.056 -0.041405 0.00441243 -0.041405 -0.00441243 0.00174542 5.32494e-16 
5.056 -0.041405 0.00441243 -0.041405 -0.00441243 0.00174542 5.32494e-16 
5.056 -0.041405 0.00441243 -0.041405 -0.00441243 0.00174542 5.32494e-16 
5.10509 -0.0405656 0.00427339 -0.0405656 -0.00427339 0.00167417 5.21937e-16 
5.10509 -0.0405656 0.00427339 -0.0405656 -0.00427339 0.00167417 5.21937e-16 
5.10509 -0.0405656 0.00427339 -0.0405656 -0.00427339 0.00167417 5.21937e-16 
5.15418 -0.0397519 0.00414039 -0.0397519 -0.00414039 0.00160661 4.9408e-16 
5.15418 -0.0397519 0.00414039 -0.0397519 -0.00414039 0.00160661 4.9408e-16 
5.15418 -0.0397519 0.00414039 -0.0397519 -0.00414039 0.00160661 4.9408e-16 
5.20326 -0.038963 0.00401306 -0.038963 -0.00401306 0.00154252 4.62747e-16 
5.20326 -0.038963 0.00401306 -0.038963 -0.00401306 0.00154252 4.62747e-16 
5.20326 -0.038963 0.00401306 -0.038963 -0.00401306 0.00154252 4.62747e-16 
5.25235 -0.0381977 0.00389111 -0.0381977 -0.00389111 0.00148166 4.37285e-16 
5.25235 -0.0381977 0.00389111 -0.0381977 -0.00389111 0.00148166 4.37285e-16 
5.25235 -0.0381977 0.00389111 -0.0381977 -0.00389111 0.00148166 4.37285e-16 
5.30144 -0.0374553 0.00377423 -0.0374553 -0.00377423 0.00142385 4.28001e-16 
5.30144 -0.0374553 0.00377423 -0.0374553 -0.00377423 0.00142385 4.28001e-16 
5.30144 -0.0374553 0.00377423 -0.0374553 -0.00377423 0.00142385 4.28001e-16 
5.35052 -0.0367347 0.00366215 -0.0367347 -0.00366215 0.00136889 4.03324e-16 
5.35052 -0.0367347 0.00366215 -0.0367347 -0.00366215 0.00136889 4.03324e-16 
5.35052 -0.0367347 0.00366215 -0.0367347 -0.00366215 0.00136889 4.03324e-16 
5.39961 -0.036035 0.00355461 -0.036035 -0.00355461 0.00131662 3.88092e-16 
5.39961 -0.036035 0.00355461 -0.036035 -0.00355461 0.00131662 3.88092e-16 
5.39961 -0.036035 0.00355461 -0.036035 -0.00355461 0.00131662 3.88092e-16 
5.4487 -0.0353555 0.00345137 -0.0353555 -0.00345137 0.00126686 3.66767e-16 
5.4487 -0.0353555 0.00345137 -0.0353555 -0.00345137 0.00126686 3.66767e-16 
5.4487 -0.0353555 0.00345137 -0.0353555 -0.00345137 0.00126686 3.66767e-16 
5.49779 -0.0346955 0.00335222 -0.0346955 -0.00335222 0.00121948 3.53395e-16 
5.49779 -0.0346955 0.00335222 -0.0346955 -0.00335222 0.00121948 3.53395e-16 
5.49779 -0.0346955 0.00335222 -0.0346955 -0.00335222 0.00121948 3.53395e-16 
5.54687 -0.034054 0.00325694 -0.034054 -0.00325694 0.00117433 3.36507e-16 
5.54687 -0.034054 0.00325694 -0.034054 -0.00325694 0.00117433 3.36507e-16 
5.54687 -0.034054 0.00325694 -0.034054 -0.00325694 0.00117433 3.36507e-16 
5.59596 -0.0334305 0.00316534 -0.0334305 -0.00316534 0.0011313 3.22395e-16 
5.59596 -0.0334305 0.00316534 -0.0334305 -0.00316534 0.0011313 3.22395e-16 
5.59596 -0.0334305 0.00316534 -0.0334305 -0.00316534 0.0011313 3.22395e-16 
5.64505 -0.0328242 0.00307724 -0.0328242 -0.00307724 0.00109024 3.10988e-16 
5.64505 -0.0328242 0.00307724 -0.0328242 -0.00307724 0.00109024 3.10988e-16 
5.64505 -0.0328242 0.00307724 -0.0328242 -0.00307724 0.00109024 3.10988e-16 
5.69414 -0.0322346 0.00299246 -0.0322346 -0.00299246 0.00105107 2.96121e-16 
5.69414 -0.0322346 0.00299246 -0.0322346 -0.00299246 0.00105107 2.96121e-16 
5.69414 -0.0322346 0.00299246 -0.0322346 -0.00299246 0.00105107 2.96121e-16 
5.74322 -0.0316609 0.00291085 -0.0316609 -0.00291085 0.00101366 2.83924e-16 
5.74322 -0.0316609 0.00291085 -0.0316609 -0.00291085 0.00101366 2.83924e-16 
5.74322 -0.0316609 0.00291085 -0.0316609 -0.00291085 0.00101366 2.83924e-16 
5.79231 -0.0311027 0.00283225 -0.0311027 -0.00283225 0.000977933 2.7433e-16 
5.79231 -0.0311027 0.00283225 -0.0311027 -0.00283225 0.000977933 2.7433e-16 
5.79231 -0.0311027 0.00283225 -0.0311027 -0.00283225 0.000977933 2.7433e-16 
5.8414 -0.0305593 0.00275652 -0.0305593 -0.00275652 0.000943786 2.6074e-16 
5.8414 -0.0305593 0.00275652 -0.0305593 -0.00275652 0.000943786 2.6074e-16 
5.8414 -0.0305593 0.00275652 -0.0305593 -0.00275652 0.000943786 2.6074e-16 
5.89049 -0.0300303 0.00268352 -0.0300303 -0.00268352 0.000911138 2.5091e-16 
5.89049 -0.0300303 0.00268352 -0.0300303 -0.00268352 0.000911138 2.5091e-16 
5.89049 -0.0300303 0.00268352 -0.0300303 -0.00268352 0.000911138 2.5091e-16 
5.93957 -0.0295151 0.00261314 -0.0295151 -0.00261314 0.000879908 2.41243e-16 
5.93957 -0.0295151 0.00261314 -0.0295151 -0.00261314 0.000879908 2.41243e-16 
5.93957 -0.0295151 0.00261314 -0.0295151 -0.00261314 0.000879908 2.41243e-16 
5.98866 -0.0290132 0.00254525 -0.0290132 -0.00254525 0.000850023 2.29996e-16 
5.98866 -0.0290132 0.00254525 -0.0290132 -0.00254525 0.000850023 2.29996e-16 
5.98866 -0.0290132 0.00254525 -0.0290132 -0.00254525 0.000850023 2.29996e-16 
6.03775 -0.0285242 0.00247974 -0.0285242 -0.00247974 0.000821412 2.23529e-16 
6.03775 -0.0285242 0.00247974 -0.0285242 -0.00247974 0.000821412 2.23529e-16 
6.03775 -0.0285242 0.00247974 -0.0285242 -0.00247974 0.000821412 2.23529e-16 
6.08684 -0.0280476 0.0024165 -0.0280476 -0.0024165 0.000794009 2.14317e-16 
6.08684 -0.0280476 0.0024165 -0.0280476 -0.0024165 0.000794009 2.14317e-16 
6.08684 -0.0280476 0.0024165 -0.0280476 -0.0024165 0.000794009 2.14317e-16 
6.13592 -0.0275831 0.00235544 -0.0275831 -0.00235544 0.000767754 2.08079e-16 
6.13592 -0.0275831 0.00235544 -0.0275831 -0.00235544 0.000767754 2.08079e-16 
6.13592 -0.0275831 0.00235544 -0.0275831 -0.00235544 0.000767754 2.08079e-16 
6.18501 -0.0271301 0.00229646 -0.0271301 -0.00229646 0.000742587 1.98574e-16 
6.18501 -0.0271301 0.00229646 -0.0271301 -0.00229646 0.000742587 1.98574e-16 
6.18501 -0.0271301 0.00229646 -0.0271301 -0.00229646 0.000742587 1.98574e-16 
6.2341 -0.0266884 0.00223946 -0.0266884 -0.00223946 0.000718455 1.91445e-16 
6.2341 -0.0266884 0.00223946 -0.0266884 -0.00223946 0.000718455 1.91445e-16 
6.2341 -0.0266884 0.00223946 -0.0266884 -0.00223946 0.000718455 1.91445e-16 
6.28319 -0.0262575 0.00218437 -0.0262575 -0.00218437 0.000695306 1.83876e-16 
6.28319 -0.0262575 0.00218437 -0.0262575 -0.00218437 0.000695306 1.83876e-16 
6.28319 -0.0262575 0.00218437 -0.0262575 -0.00218437 0.000695306 1.83876e-16 
6.33227 -0.025837 0.0021311 -0.025837 -0.0021311 0.000673092 1.78615e-16 
6.33227 -0.025837 0.0021311 -0.025837 -0.0021311 0.000673092 1.78615e-16 
6.33227 -0.025837 0.0021311 -0.025837 -0.0021311 0.000673092 1.78615e-16 
6.38136 -0.0254268 0.00207958 -0.0254268 -0.00207958 0.000651768 1.71804e-16 
6.38136 -0.0254268 0.00207958 -0.0254268 -0.00207958 0.000651768 1.71804e-16 
6.38136 -0.0254268 0.00207958 -0.0254268 -0.00207958 0.000651768 1.71804e-16 
6.43045 -0.0250263 0.00202974 -0.0250263 -0.00202974 0.00063129 1.64558e-16 
6.43045 -0.0250263 0.00202974 -0.0250263 -0.00202974 0.00063129 1.64558e-16 
6.43045 -0.0250263 0.00202974 -0.0250263 -0.00202974 0.00063129 1.64558e-16 
6.47953 -0.0246354 0.0019815 -0.0246354 -0.0019815 0.000611618 1.60634e-16 
6.47953 -0.0246354 0.0019815 -0.0246354 -0.0019815 0.000611618 1.60634e-16 
6.47953 -0.0246354 0.0019815 -0.0246354 -0.0019815 0.000611618 1.60634e-16 
6.52862 -0.0242536 0.0019348 -0.0242536 -0.0019348 0.000592713 1.55175e-16 
6.52862 -0.0242536 0.0019348 -0.0242536 -0.0019348 0.000592713 1.55175e-16 
6.52862 -0.0242536 0.0019348 -0.0242536 -0.0019348 0.000592713 1.55175e-16 
6.57771 -0.0238808 0.00188958 -0.0238808 -0.00188958 0.000574541 1.4927e-16 
6.57771 -0.0238808 0.00188958 -0.0238808 -0.00188958 0.000574541 1.4927e-16 
6.57771 -0.0238808 0.00188958 -0.0238808 -0.00188958 0.000574541 1.4927e-16 
6.6268 -0.0235165 0.00184578 -0.0235165 -0.00184578 0.000557066 1.44499e-16 
6.6268 -0.0235165 0.00184578 -0.0235165 -0.00184578 0.000557066 1.44499e-16 
6.6268 -0.0235165 0.00184578 -0.0235165 -0.00184578 0.000557066 1.44499e-16 
6.67588 -0.0231607 0.00180334 -0.0231607 -0.00180334 0.000540256 1.39279e-16 
6.67588 -0.0231607 0.00180334 -0.0231607 -0.00180334 0.000540256 1.39279e-16 
6.67588 -0.0231607 0.00180334 -0.0231607 -0.00180334 0.000540256 1.39279e-16 
6.72497 -0.0228129 0.00176222 -0.0228129 -0.00176222 0.000524081 1.35683e-16 
6.72497 -0.0228129 0.00176222 -0.0228129 -0.00176222 0.000524081 1.35683e-16 
6.72497 -0.0228129 0.00176222 -0.0228129 -0.00176222 0.000524081 1.35683e-16 
6.77406 -0.0224731 0.00172235 -0.0224731 -0.00172235 0.000508512 1.29066e-16 
6.77406 -0.0224731 0.00172235 -0.0224731 -0.00172235 0.000508512 1.29066e-16 
6.77406 -0.0224731 0.00172235 -0.0224731 -0.00172235 0.000508512 1.29066e-16 
6.82315 -0.0221408 0.00168369 -0.0221408 -0.00168369 0.000493522 1.25087e-16 
6.82315 -0.0221408 0.00168369 -0.0221408 -0.00168369 0.000493522 1.25087e-16 
6.82315 -0.0221408 0.00168369 -0.0221408 -0.00168369 0.000493522 1.25087e-16 
6.87223 -0.0218159 0.00164619 -0.0218159 -0.00164619 0.000479085 1.19649e-16 
6.87223 -0.0218159 0.00164619 -0.0218159 -0.00164619 0.000479085 1.19649e-16 
6.87223 -0.0218159 0.00164619 -0.0218159 -0.00164619 0.000479085 1.19649e-16 
6.92132 -0.0214982 0.00160982 -0.0214982 -0.00160982 0.000465176 1.17798e-16 
6.92132 -0.0214982 0.00160982 -0.0214982 -0.00160982 0.000465176 1.17798e-16 
6.92132 -0.0214982 0.00160982 -0.0214982 -0.00160982 0.000465176 1.17798e-16 
6.97041 -0.0211875 0.00157452 -0.0211875 -0.00157452 0.000451772 1.14978e-16 
6.97041 -0.0211875 0.00157452 -0.0211875 -0.00157452 0.000451772 1.14978e-16 
6.97041 -0.0211875 0.00157452 -0.0211875 -0.00157452 0.000451772 1.14978e-16 
7.0195 -0.0208835 0.00154026 -0.0208835 -0.00154026 0.000438851 1.11208e-16 
7.0195 -0.0208835 0.00154026 -0.0208835 -0.00154026 0.000438851 1.11208e-16 
7.0195 -0.0208835 0.00154026 -0.0208835 -0.00154026 0.000438851 1.11208e-16 
7.06858 -0.0205861 0.00150699 -0.0205861 -0.00150699 0.000426392 1.07982e-16 
7.06858 -0.0205861 0.00150699 -0.0205861 -0.00150699 0.000426392 1.07982e-16 
7.06858 -0.0205861 0.00150699 -0.0205861 -0.00150699 0.000426392 1.07982e-16 
7.11767 -0.020295 0.00147469 -0.020295 -0.00147469 0.000414376 1.04312e-16 
7.11767 -0.020295 0.00147469 -0.020295 -0.00147469 0.000414376 1.04312e-16 
7.11767 -0.020295 0.00147469 -0.020295 -0.00147469 0.000414376 1.04312e-16 
7.16676 -0.0200102 0.00144332 -0.0200102 -0.00144332 0.000402783 1.02146e-16 
7.16676 -0.0200102 0.00144332 -0.0200102 -0.00144332 0.000402783 1.02146e-16 
7.16676 -0.0200102 0.00144332 -0.0200102 -0.00144332 0.000402783 1.02146e-16 
7.21585 -0.0197313 0.00141284 -0.0197313 -0.00141284 0.000391595 9.71235e-17 
7.21585 -0.0197313 0.00141284 -0.0197313 -0.00141284 0.000391595 9.71235e-17 
7.21585 -0.0197313 0.00141284 -0.0197313 -0.00141284 0.000391595 9.71235e-17 
7.26493 -0.0194583 0.00138323 -0.0194583 -0.00138323 0.000380796 9.4557e-17 
7.26493 -0.0194583 0.00138323 -0.0194583 -0.00138323 0.000380796 9.4557e-17 
7.26493 -0.0194583 0.00138323 -0.0194583 -0.00138323 0.000380796 9.4557e-17 
7.31402 -0.019191 0.00135444 -0.019191 -0.00135444 0.000370369 9.24994e-17 
7.31402 -0.019191 0.00135444 -0.019191 -0.00135444 0.000370369 9.24994e-17 
7.31402 -0.019191 0.00135444 -0.019191 -0.00135444 0.000370369 9.24994e-17 
7.36311 -0.0189292 0.00132646 -0.0189292 -0.00132646 0.000360299 8.90555e-17 
7.36311 -0.0189292 0.00132646 -0.0189292 -0.00132646 0.000360299 8.90555e-17 
7.36311 -0.0189292 0.00132646 -0.0189292 -0.00132646 0.000360299 8.90555e-17 
7.4122 -0.0186727 0.00129925 -0.0186727 -0.00129925 0.000350571 8.65935e-17 
7.4122 -0.0186727 0.00129925 -0.0186727 -0.00129925 0.000350571 8.65935e-17 
7.4122 -0.0186727 0.00129925 -0.0186727 -0.00129925 0.000350571 8.65935e-17 
7.46128 -0.0184215 0.00127279 -0.0184215 -0.00127279 0.000341171 8.36988e-17 
7.46128 -0.0184215 0.00127279 -0.0184215 -0.00127279 0.000341171 8.36988e-17 
7.46128 -0.0184215 0.00127279 -0.0184215 -0.00127279 0.000341171 8.36988e-17 
7.51037 -0.0181754 0.00124705 -0.0181754 -0.00124705 0.000332086 8.22278e-17 
7.51037 -0.0181754 0.00124705 -0.0181754 -0.00124705 0.000332086 8.22278e-17 
7.51037 -0.0181754 0.00124705 -0.0181754 -0.00124705 0.000332086 8.22278e-17 
7.55946 -0.0179342 0.001222 -0.0179342 -0.001222 0.000323304 7.98581e-17 
7.55946 -0.0179342 0.001222 -0.0179342 -0.001222 0.000323304 7.98581e-17 
7.55946 -0.0179342 0.001222 -0.0179342 -0.001222 0.000323304 7.98581e-17 
7.60854 -0.0176978 0.00119763 -0.0176978 -0.00119763 0.000314812 7.79749e-17 
7.60854 -0.0176978 0.00119763 -0.0176978 -0.00119763 0.000314812 7.79749e-17 
7.60854 -0.0176978 0.00119763 -0.0176978 -0.00119763 0.000314812 7.79749e-17 
7.65763 -0.0174661 0.00117391 -0.0174661 -0.00117391 0.000306598 7.56628e-17 
7.65763 -0.0174661 0.00117391 -0.0174661 -0.00117391 0.000306598 7.56628e-17 
7.65763 -0.0174661 0.00117391 -0.0174661 -0.00117391 0.000306598 7.56628e-17 
7.70672 -0.0172389 0.00115081 -0.0172389 -0.00115081 0.000298652 7.38303e-17 
7.70672 -0.0172389 0.00115081 -0.0172389 -0.00115081 0.000298652 7.38303e-17 
7.70672 -0.0172389 0.00115081 -0.0172389 -0.00115081 0.000298652 7.38303e-17 
7.75581 -0.0170162 0.00112833 -0.0170162 -0.00112833 0.000290964 7.11263e-17 
7.75581 -0.0170162 0.00112833 -0.0170162 -0.00112833 0.000290964 7.11263e-17 
7.75581 -0.0170162 0.00112833 -0.0170162 -0.00112833 0.000290964 7.11263e-17 
7.80489 -0.0167978 0.00110643 -0.0167978 -0.00110643 0.000283522 7.02345e-17 
7.80489 -0.0167978 0.00110643 -0.0167978 -0.00110643 0.000283522 7.02345e-17 
7.80489 -0.0167978 0.00110643 -0.0167978 -0.00110643 0.000283522 7.02345e-17 
7.85398 -0.0165837 0.0010851 -0.0165837 -0.0010851 0.000276319 6.7145e-17 
7.85398 -0.0165837 0.0010851 -0.0165837 -0.0010851 0.000276319 6.7145e-17 
7.85398 -0.0165837 0.0010851 -0.0165837 -0.0010851 0.000276319 6.7145e-17 
7.90307 -0.0163736 0.00106432 -0.0163736 -0.00106432 0.000269344 6.6289e-17 
7.90307 -0.0163736 0.00106432 -0.0163736 -0.00106432 0.000269344 6.6289e-17 
7.90307 -0.0163736 0.00106432 -0.0163736 -0.00106432 0.000269344 6.6289e-17 
7.95216 -0.0161675 0.00104407 -0.0161675 -0.00104407 0.000262589 6.41346e-17 
7.95216 -0.0161675 0.00104407 -0.0161675 -0.00104407 0.000262589 6.41346e-17 
7.95216 -0.0161675 0.00104407 -0.0161675 -0.00104407 0.000262589 6.41346e-17 
8.00124 -0.0159653 0.00102434 -0.0159653 -0.00102434 0.000256045 6.2874e-17 
8.00124 -0.0159653 0.00102434 -0.0159653 -0.00102434 0.000256045 6.2874e-17 
8.00124 -0.0159653 0.00102434 -0.0159653 -0.00102434 0.000256045 6.2874e-17 
8.05033 -0.015767 0.0010051 -0.015767 -0.0010051 0.000249705 6.07667e-17 
8.05033 -0.015767 0.0010051 -0.015767 -0.0010051 0.000249705 6.07667e-17 
8.05033 -0.015767 0.0010051 -0.015767 -0.0010051 0.000249705 6.07667e-17 
8.09942 -0.0155723 0.000986352 -0.0155723 -0.000986352 0.000243561 5.99701e-17 
8.09942 -0.0155723 0.000986352 -0.0155723 -0.000986352 0.000243561 5.99701e-17 
8.09942 -0.0155723 0.000986352 -0.0155723 -0.000986352 0.000243561 5.99701e-17 
8.14851 -0.0153812 0.000968067 -0.0153812 -0.000968067 0.000237606 5.79057e-17 
8.14851 -0.0153812 0.000968067 -0.0153812 -0.000968067 0.000237606 5.79057e-17 
8.14851 -0.0153812 0.000968067 -0.0153812 -0.000968067 0.000237606 5.79057e-17 
8.19759 -0.0151936 0.000950236 -0.0151936 -0.000950236 0.000231833 5.71357e-17 
8.19759 -0.0151936 0.000950236 -0.0151936 -0.000950236 0.000231833 5.71357e-17 
8.19759 -0.0151936 0.000950236 -0.0151936 -0.000950236 0.000231833 5.71357e-17 
8.24668 -0.0150095 0.000932843 -0.0150095 -0.000932843 0.000226235 5.55335e-17 
8.24668 -0.0150095 0.000932843 -0.0150095 -0.000932843 0.000226235 5.55335e-17 
8.24668 -0.0150095 0.000932843 -0.0150095 -0.000932843 0.000226235 5.55335e-17 
8.29577 -0.0148288 0.000915875 -0.0148288 -0.000915875 0.000220805 5.41593e-17 
8.29577 -0.0148288 0.000915875 -0.0148288 -0.000915875 0.000220805 5.41593e-17 
8.29577 -0.0148288 0.000915875 -0.0148288 -0.000915875 0.000220805 5.41593e-17 
8.34486 -0.0146513 0.00089932 -0.0146513 -0.00089932 0.000215539 5.30092e-17 
8.34486 -0.0146513 0.00089932 -0.0146513 -0.00089932 0.000215539 5.30092e-17 
8.34486 -0.0146513 0.00089932 -0.0146513 -0.00089932 0.000215539 5.30092e-17 
8.39394 -0.014477 0.000883164 -0.014477 -0.000883164 0.000210429 5.10459e-17 
8.39394 -0.014477 0.000883164 -0.014477 -0.000883164 0.000210429 5.10459e-17 
8.39394 -0.014477 0.000883164 -0.014477 -0.000883164 0.000210429 5.10459e-17 
8.44303 -0.0143058 0.000867396 -0.0143058 -0.000867396 0.00020547 5.05437e-17 
8.44303 -0.0143058 0.000867396 -0.0143058 -0.000867396 0.00020547 5.05437e-17 
8.44303 -0.0143058 0.000867396 -0.0143058 -0.000867396 0.00020547 5.05437e-17 
8.49212 -0.0141376 0.000852004 -0.0141376 -0.000852004 0.000200658 4.94344e-17 
8.49212 -0.0141376 0.000852004 -0.0141376 -0.000852004 0.000200658 4.94344e-17 
8.49212 -0.0141376 0.000852004 -0.0141376 -0.000852004 0.000200658 4.94344e-17 
8.54121 -0.0139724 0.000836977 -0.0139724 -0.000836977 0.000195986 4.79317e-17 
8.54121 -0.0139724 0.000836977 -0.0139724 -0.000836977 0.000195986 4.79317e-17 
8.54121 -0.0139724 0.000836977 -0.0139724 -0.000836977 0.000195986 4.79317e-17 
8.59029 -0.0138101 0.000822304 -0.0138101 -0.000822304 0.00019145 4.68501e-17 
8.59029 -0.0138101 0.000822304 -0.0138101 -0.000822304 0.00019145 4.68501e-17 
8.59029 -0.0138101 0.000822304 -0.0138101 -0.000822304 0.00019145 4.68501e-17 
8.63938 -0.0136506 0.000807974 -0.0136506 -0.000807974 0.000187044 4.59815e-17 
8.63938 -0.0136506 0.000807974 -0.0136506 -0.000807974 0.000187044 4.59815e-17 
8.63938 -0.0136506 0.000807974 -0.0136506 -0.000807974 0.000187044 4.59815e-17 
8.68847 -0.0134939 0.000793978 -0.0134939 -0.000793978 0.000182766 4.49231e-17 
8.68847 -0.0134939 0.000793978 -0.0134939 -0.000793978 0.000182766 4.49231e-17 
8.68847 -0.0134939 0.000793978 -0.0134939 -0.000793978 0.000182766 4.49231e-17 
8.73755 -0.0133399 0.000780305 -0.0133399 -0.000780305 0.00017861 4.3678e-17 
8.73755 -0.0133399 0.000780305 -0.0133399 -0.000780305 0.00017861 4.3678e-17 
8.73755 -0.0133399 0.000780305 -0.0133399 -0.000780305 0.00017861 4.3678e-17 
8.78664 -0.0131886 0.000766947 -0.0131886 -0.000766947 0.000174571 4.32366e-17 
8.78664 -0.0131886 0.000766947 -0.0131886 -0.000766947 0.000174571 4.32366e-17 
8.78664 -0.0131886 0.000766947 -0.0131886 -0.000766947 0.000174571 4.32366e-17 
8.83573 -0.0130398 0.000753894 -0.0130398 -0.000753894 0.000170647 4.16221e-17 
8.83573 -0.0130398 0.000753894 -0.0130398 -0.000753894 0.000170647 4.16221e-17 
8.83573 -0.0130398 0.000753894 -0.0130398 -0.000753894 0.000170647 4.16221e-17 
8.88482 -0.0128935 0.000741137 -0.0128935 -0.000741137 0.000166832 4.10016e-17 
8.88482 -0.0128935 0.000741137 -0.0128935 -0.000741137 0.000166832 4.10016e-17 
8.88482 -0.0128935 0.000741137 -0.0128935 -0.000741137 0.000166832 4.10016e-17 
8.9339 -0.0127497 0.000728669 -0.0127497 -0.000728669 0.000163124 4.01938e-17 
8.9339 -0.0127497 0.000728669 -0.0127497 -0.000728669 0.000163124 4.01938e-17 
8.9339 -0.0127497 0.000728669 -0.0127497 -0.000728669 0.000163124 4.01938e-17 
8.98299 -0.0126083 0.000716481 -0.0126083 -0.000716481 0.000159519 3.92017e-17 
8.98299 -0.0126083 0.000716481 -0.0126083 -0.000716481 0.000159519 3.92017e-17 
8.98299 -0.0126083 0.000716481 -0.0126083 -0.000716481 0.000159519 3.92017e-17 
9.03208 -0.0124693 0.000704565 -0.0124693 -0.000704565 0.000156014 3.84125e-17 
9.03208 -0.0124693 0.000704565 -0.0124693 -0.000704565 0.000156014 3.84125e-17 
9.03208 -0.0124693 0.000704565 -0.0124693 -0.000704565 0.000156014 3.84125e-17 
9.08117 -0.0123325 0.000692913 -0.0123325 -0.000692913 0.000152604 3.78228e-17 
9.08117 -0.0123325 0.000692913 -0.0123325 -0.000692913 0.000152604 3.78228e-17 
9.08117 -0.0123325 0.000692913 -0.0123325 -0.000692913 0.000152604 3.78228e-17 
9.13025 -0.012198 0.000681518 -0.012198 -0.000681518 0.000149288 3.68595e-17 
9.13025 -0.012198 0.000681518 -0.012198 -0.000681518 0.000149288 3.68595e-17 
9.13025 -0.012198 0.000681518 -0.012198 -0.000681518 0.000149288 3.68595e-17 
9.17934 -0.0120657 0.000670374 -0.0120657 -0.000670374 0.000146061 3.60954e-17 
9.17934 -0.0120657 0.000670374 -0.0120657 -0.000670374 0.000146061 3.60954e-17 
9.17934 -0.0120657 0.000670374 -0.0120657 -0.000670374 0.000146061 3.60954e-17 
9.22843 -0.0119356 0.000659473 -0.0119356 -0.000659473 0.000142922 3.55275e-17 
9.22843 -0.0119356 0.000659473 -0.0119356 -0.000659473 0.000142922 3.55275e-17 
9.22843 -0.0119356 0.000659473 -0.0119356 -0.000659473 0.000142922 3.55275e-17 
9.27752 -0.0118076 0.000648808 -0.0118076 -0.000648808 0.000139867 3.47786e-17 
9.27752 -0.0118076 0.000648808 -0.0118076 -0.000648808 0.000139867 3.47786e-17 
9.27752 -0.0118076 0.000648808 -0.0118076 -0.000648808 0.000139867 3.47786e-17 
9.3266 -0.0116816 0.000638373 -0.0116816 -0.000638373 0.000136893 3.40375e-17 
9.3266 -0.0116816 0.000638373 -0.0116816 -0.000638373 0.000136893 3.40375e-17 
9.3266 -0.0116816 0.000638373 -0.0116816 -0.000638373 0.000136893 3.40375e-17 
9.37569 -0.0115576 0.000628163 -0.0115576 -0.000628163 0.000133998 3.31192e-17 
9.37569 -0.0115576 0.000628163 -0.0115576 -0.000628163 0.000133998 3.31192e-17 
9.37569 -0.0115576 0.000628163 -0.0115576 -0.000628163 0.000133998 3.31192e-17 
9.42478 -0.0114356 0.00061817 -0.0114356 -0.00061817 0.00013118 3.29467e-17 
9.42478 -0.0114356 0.00061817 -0.0114356 -0.00061817 0.00013118 3.29467e-17 
9.42478 -0.0114356 0.00061817 -0.0114356 -0.00061817 0.00013118 3.29467e-17 
9.47387 -0.0113156 0.000608389 -0.0113156 -0.000608389 0.000128435 3.20436e-17 
9.47387 -0.0113156 0.000608389 -0.0113156 -0.000608389 0.000128435 3.20436e-17 
9.47387 -0.0113156 0.000608389 -0.0113156 -0.000608389 0.000128435 3.20436e-17 
9.52295 -0.0111974 0.000598815 -0.0111974 -0.000598815 0.000125762 3.11498e-17 
9.52295 -0.0111974 0.000598815 -0.0111974 -0.000598815 0.000125762 3.11498e-17 
9.52295 -0.0111974 0.000598815 -0.0111974 -0.000598815 0.000125762 3.11498e-17 
9.57204 -0.0110811 0.000589442 -0.0110811 -0.000589442 0.000123159 3.08088e-17 
9.57204 -0.0110811 0.000589442 -0.0110811 -0.000589442 0.000123159 3.08088e-17 
9.57204 -0.0110811 0.000589442 -0.0110811 -0.000589442 0.000123159 3.08088e-17 
9.62113 -0.0109666 0.000580264 -0.0109666 -0.000580264 0.000120623 3.01107e-17 
9.62113 -0.0109666 0.000580264 -0.0109666 -0.000580264 0.000120623 3.01107e-17 
9.62113 -0.0109666 0.000580264 -0.0109666 -0.000580264 0.000120623 3.01107e-17 
9.67021 -0.0108539 0.000571277 -0.0108539 -0.000571277 0.000118152 2.95991e-17 
9.67021 -0.0108539 0.000571277 -0.0108539 -0.000571277 0.000118152 2.95991e-17 
9.67021 -0.0108539 0.000571277 -0.0108539 -0.000571277 0.000118152 2.95991e-17 
9.7193 -0.0107429 0.000562476 -0.0107429 -0.000562476 0.000115744 2.90926e-17 
9.7193 -0.0107429 0.000562476 -0.0107429 -0.000562476 0.000115744 2.90926e-17 
9.7193 -0.0107429 0.000562476 -0.0107429 -0.000562476 0.000115744 2.90926e-17 
9.76839 -0.0106336 0.000553856 -0.0106336 -0.000553856 0.000113398 2.85913e-17 
9.76839 -0.0106336 0.000553856 -0.0106336 -0.000553856 0.000113398 2.85913e-17 
9.76839 -0.0106336 0.000553856 -0.0106336 -0.000553856 0.000113398 2.85913e-17 
9.81748 -0.010526 0.000545411 -0.010526 -0.000545411 0.00011111 2.79182e-17 
9.81748 -0.010526 0.000545411 -0.010526 -0.000545411 0.00011111 2.79182e-17 
9.81748 -0.010526 0.000545411 -0.010526 -0.000545411 0.00011111 2.79182e-17 
9.86656 -0.01042 0.000537139 -0.01042 -0.000537139 0.000108881 2.74277e-17 
9.86656 -0.01042 0.000537139 -0.01042 -0.000537139 0.000108881 2.74277e-17 
9.86656 -0.01042 0.000537139 -0.01042 -0.000537139 0.000108881 2.74277e-17 
9.91565 -0.0103156 0.000529034 -0.0103156 -0.000529034 0.000106707 2.6942e-17 
9.91565 -0.0103156 0.000529034 -0.0103156 -0.000529034 0.000106707 2.6942e-17 
9.91565 -0.0103156 0.000529034 -0.0103156 -0.000529034 0.000106707 2.6942e-17 
9.96474 -0.0102128 0.000521092 -0.0102128 -0.000521092 0.000104587 2.66352e-17 
9.96474 -0.0102128 0.000521092 -0.0102128 -0.000521092 0.000104587 2.66352e-17 
9.96474 -0.0102128 0.000521092 -0.0102128 -0.000521092 0.000104587 2.66352e-17 
10.0138 -0.0101115 0.000513309 -0.0101115 -0.000513309 0.00010252 2.59849e-17 
10.0138 -0.0101115 0.000513309 -0.0101115 -0.000513309 0.00010252 2.59849e-17 
10.0138 -0.0101115 0.000513309 -0.0101115 -0.000513309 0.00010252 2.59849e-17 
10.0629 -0.0100117 0.000505681 -0.0100117 -0.000505681 0.000100504 2.55134e-17 
10.0629 -0.0100117 0.000505681 -0.0100117 -0.000505681 0.000100504 2.55134e-17 
10.0629 -0.0100117 0.000505681 -0.0100117 -0.000505681 0.000100504 2.55134e-17 
10.112 -0.00991344 0.000498204 -0.00991344 -0.000498204 9.85372e-05 2.48749e-17 
10.112 -0.00991344 0.000498204 -0.00991344 -0.000498204 9.85372e-05 2.48749e-17 
10.112 -0.00991344 0.000498204 -0.00991344 -0.000498204 9.85372e-05 2.48749e-17 
10.1611 -0.00981659 0.000490875 -0.00981659 -0.000490875 9.66186e-05 2.47547e-17 
10.1611 -0.00981659 0.000490875 -0.00981659 -0.000490875 9.66186e-05 2.47547e-17 
10.1611 -0.00981659 0.000490875 -0.00981659 -0.000490875 9.66186e-05 2.47547e-17 
10.2102 -0.00972116 0.000483689 -0.00972116 -0.000483689 9.47465e-05 2.39561e-17 
10.2102 -0.00972116 0.000483689 -0.00972116 -0.000483689 9.47465e-05 2.39561e-17 
10.2102 -0.00972116 0.000483689 -0.00972116 -0.000483689 9.47465e-05 2.39561e-17 
10.2593 -0.00962712 0.000476644 -0.00962712 -0.000476644 9.29197e-05 2.35033e-17 
10.2593 -0.00962712 0.000476644 -0.00962712 -0.000476644 9.29197e-05 2.35033e-17 
10.2593 -0.00962712 0.000476644 -0.00962712 -0.000476644 9.29197e-05 2.35033e-17 
10.3084 -0.00953444 0.000469736 -0.00953444 -0.000469736 9.11369e-05 2.32231e-17 
10.3084 -0.00953444 0.000469736 -0.00953444 -0.000469736 9.11369e-05 2.32231e-17 
10.3084 -0.00953444 0.000469736 -0.00953444 -0.000469736 9.11369e-05 2.32231e-17 
10.3574 -0.0094431 0.000462961 -0.0094431 -0.000462961 8.93967e-05 2.27781e-17 
10.3574 -0.0094431 0.000462961 -0.0094431 -0.000462961 8.93967e-05 2.27781e-17 
10.3574 -0.0094431 0.000462961 -0.0094431 -0.000462961 8.93967e-05 2.27781e-17 
10.4065 -0.00935307 0.000456316 -0.00935307 -0.000456316 8.7698e-05 2.21705e-17 
10.4065 -0.00935307 0.000456316 -0.00935307 -0.000456316 8.7698e-05 2.21705e-17 
10.4065 -0.00935307 0.000456316 -0.00935307 -0.000456316 8.7698e-05 2.21705e-17 
10.4556 -0.00926433 0.000449798 -0.00926433 -0.000449798 8.60396e-05 2.19005e-17 
10.4556 -0.00926433 0.000449798 -0.00926433 -0.000449798 8.60396e-05 2.19005e-17 
10.4556 -0.00926433 0.000449798 -0.00926433 -0.000449798 8.60396e-05 2.19005e-17 
10.5047 -0.00917685 0.000443405 -0.00917685 -0.000443405 8.44203e-05 2.14679e-17 
10.5047 -0.00917685 0.000443405 -0.00917685 -0.000443405 8.44203e-05 2.14679e-17 
10.5047 -0.00917685 0.000443405 -0.00917685 -0.000443405 8.44203e-05 2.14679e-17 
10.5538 -0.00909061 0.000437133 -0.00909061 -0.000437133 8.2839e-05 2.10393e-17 
10.5538 -0.00909061 0.000437133 -0.00909061 -0.000437133 8.2839e-05 2.10393e-17 
10.5538 -0.00909061 0.000437133 -0.00909061 -0.000437133 8.2839e-05 2.10393e-17 
10.6029 -0.00900558 0.000430979 -0.00900558 -0.000430979 8.12947e-05 2.04511e-17 
10.6029 -0.00900558 0.000430979 -0.00900558 -0.000430979 8.12947e-05 2.04511e-17 
10.6029 -0.00900558 0.000430979 -0.00900558 -0.000430979 8.12947e-05 2.04511e-17 
10.652 -0.00892175 0.00042494 -0.00892175 -0.00042494 7.97863e-05 2.0194e-17 
10.652 -0.00892175 0.00042494 -0.00892175 -0.00042494 7.97863e-05 2.0194e-17 
10.652 -0.00892175 0.00042494 -0.00892175 -0.00042494 7.97863e-05 2.0194e-17 
10.701 -0.00883909 0.000419015 -0.00883909 -0.000419015 7.83128e-05 1.97771e-17 
10.701 -0.00883909 0.000419015 -0.00883909 -0.000419015 7.83128e-05 1.97771e-17 
10.701 -0.00883909 0.000419015 -0.00883909 -0.000419015 7.83128e-05 1.97771e-17 
10.7501 -0.00875757 0.000413199 -0.00875757 -0.000413199 7.68733e-05 1.92027e-17 
10.7501 -0.00875757 0.000413199 -0.00875757 -0.000413199 7.68733e-05 1.92027e-17 
10.7501 -0.00875757 0.000413199 -0.00875757 -0.000413199 7.68733e-05 1.92027e-17 
10.7992 -0.00867719 0.000407491 -0.00867719 -0.000407491 7.54668e-05 1.89548e-17 
10.7992 -0.00867719 0.000407491 -0.00867719 -0.000407491 7.54668e-05 1.89548e-17 
10.7992 -0.00867719 0.000407491 -0.00867719 -0.000407491 7.54668e-05 1.89548e-17 
10.8483 -0.0085979 0.000401889 -0.0085979 -0.000401889 7.40924e-05 1.82294e-17 
10.8483 -0.0085979 0.000401889 -0.0085979 -0.000401889 7.40924e-05 1.82294e-17 
10.8483 -0.0085979 0.000401889 -0.0085979 -0.000401889 7.40924e-05 1.82294e-17 
10.8974 -0.00851971 0.000396389 -0.00851971 -0.000396389 7.27492e-05 1.79881e-17 
10.8974 -0.00851971 0.000396389 -0.00851971 -0.000396389 7.27492e-05 1.79881e-17 
10.8974 -0.00851971 0.000396389 -0.00851971 -0.000396389 7.27492e-05 1.79881e-17 
10.9465 -0.00844258 0.000390989 -0.00844258 -0.000390989 7.14364e-05 1.75905e-17 
10.9465 -0.00844258 0.000390989 -0.00844258 -0.000390989 7.14364e-05 1.75905e-17 
10.9465 -0.00844258 0.000390989 -0.00844258 -0.000390989 7.14364e-05 1.75905e-17 
10.9956 -0.0083665 0.000385687 -0.0083665 -0.000385687 7.01532e-05 1.70387e-17 
10.9956 -0.0083665 0.000385687 -0.0083665 -0.000385687 7.01532e-05 1.70387e-17 
10.9956 -0.0083665 0.000385687 -0.0083665 -0.000385687 7.01532e-05 1.70387e-17 
11.0447 -0.00829144 0.000380481 -0.00829144 -0.000380481 6.88987e-05 1.64918e-17 
11.0447 -0.00829144 0.000380481 -0.00829144 -0.000380481 6.88987e-05 1.64918e-17 
11.0447 -0.00829144 0.000380481 -0.00829144 -0.000380481 6.88987e-05 1.64918e-17 
11.0937 -0.00821739 0.000375369 -0.00821739 -0.000375369 6.76722e-05 1.62624e-17 
11.0937 -0.00821739 0.000375369 -0.00821739 -0.000375369 6.76722e-05 1.62624e-17 
11.0937 -0.00821739 0.000375369 -0.00821739 -0.000375369 6.76722e-05 1.62624e-17 
11.1428 -0.00814434 0.000370348 -0.00814434 -0.000370348 6.64729e-05 1.54124e-17 
11.1428 -0.00814434 0.000370348 -0.00814434 -0.000370348 6.64729e-05 1.54124e-17 
11.1428 -0.00814434 0.000370348 -0.00814434 -0.000370348 6.64729e-05 1.54124e-17 
11.1919 -0.00807226 0.000365417 -0.00807226 -0.000365417 6.53002e-05 1.50348e-17 
11.1919 -0.00807226 0.000365417 -0.00807226 -0.000365417 6.53002e-05 1.50348e-17 
11.1919 -0.00807226 0.000365417 -0.00807226 -0.000365417 6.53002e-05 1.50348e-17 
11.241 -0.00800113 0.000360574 -0.00800113 -0.000360574 6.41532e-05 1.45062e-17 
11.241 -0.00800113 0.000360574 -0.00800113 -0.000360574 6.41532e-05 1.45062e-17 
11.241 -0.00800113 0.000360574 -0.00800113 -0.000360574 6.41532e-05 1.45062e-17 
11.2901 -0.00793095 0.000355816 -0.00793095 -0.000355816 6.30314e-05 1.38285e-17 
11.2901 -0.00793095 0.000355816 -0.00793095 -0.000355816 6.30314e-05 1.38285e-17 
11.2901 -0.00793095 0.000355816 -0.00793095 -0.000355816 6.30314e-05 1.38285e-17 
11.3392 -0.00786169 0.000351141 -0.00786169 -0.000351141 6.19341e-05 1.31567e-17 
11.3392 -0.00786169 0.000351141 -0.00786169 -0.000351141 6.19341e-05 1.31567e-17 
11.3392 -0.00786169 0.000351141 -0.00786169 -0.000351141 6.19341e-05 1.31567e-17 
11.3883 -0.00779333 0.000346549 -0.00779333 -0.000346549 6.08606e-05 1.25668e-17 
11.3883 -0.00779333 0.000346549 -0.00779333 -0.000346549 6.08606e-05 1.25668e-17 
11.3883 -0.00779333 0.000346549 -0.00779333 -0.000346549 6.08606e-05 1.25668e-17 
11.4374 -0.00772586 0.000342036 -0.00772586 -0.000342036 5.98103e-05 1.19062e-17 
11.4374 -0.00772586 0.000342036 -0.00772586 -0.000342036 5.98103e-05 1.19062e-17 
11.4374 -0.00772586 0.000342036 -0.00772586 -0.000342036 5.98103e-05 1.19062e-17 
11.4864 -0.00765927 0.000337602 -0.00765927 -0.000337602 5.87827e-05 1.11002e-17 
11.4864 -0.00765927 0.000337602 -0.00765927 -0.000337602 5.87827e-05 1.11002e-17 
11.4864 -0.00765927 0.000337602 -0.00765927 -0.000337602 5.87827e-05 1.11002e-17 
11.5355 -0.00759354 0.000333245 -0.00759354 -0.000333245 5.7777e-05 1.01507e-17 
11.5355 -0.00759354 0.000333245 -0.00759354 -0.000333245 5.7777e-05 1.01507e-17 
11.5355 -0.00759354 0.000333245 -0.00759354 -0.000333245 5.7777e-05 1.01507e-17 
11.5846 -0.00752866 0.000328962 -0.00752866 -0.000328962 5.67929e-05 9.20923e-18 
11.5846 -0.00752866 0.000328962 -0.00752866 -0.000328962 5.67929e-05 9.20923e-18 
11.5846 -0.00752866 0.000328962 -0.00752866 -0.000328962 5.67929e-05 9.20923e-18 
11.6337 -0.00746461 0.000324753 -0.00746461 -0.000324753 5.58296e-05 7.97748e-18 
11.6337 -0.00746461 0.000324753 -0.00746461 -0.000324753 5.58296e-05 7.97748e-18 
11.6337 -0.00746461 0.000324753 -0.00746461 -0.000324753 5.58296e-05 7.97748e-18 
11.6828 -0.00740137 0.000320615 -0.00740137 -0.000320615 5.48867e-05 6.53335e-18 
11.6828 -0.00740137 0.000320615 -0.00740137 -0.000320615 5.48867e-05 6.53335e-18 
11.6828 -0.00740137 0.000320615 -0.00740137 -0.000320615 5.48867e-05 6.53335e-18 
11.7319 -0.00733894 0.000316548 -0.00733894 -0.000316548 5.39637e-05 5.3231e-18 
11.7319 -0.00733894 0.000316548 -0.00733894 -0.000316548 5.39637e-05 5.3231e-18 
11.7319 -0.00733894 0.000316548 -0.00733894 -0.000316548 5.39637e-05 5.3231e-18 
11.781 -0.00727729 0.00031255 -0.00727729 -0.00031255 5.30601e-05 3.60757e-18 
11.781 -0.00727729 0.00031255 -0.00727729 -0.00031255 5.30601e-05 3.60757e-18 
11.781 -0.00727729 0.00031255 -0.00727729 -0.00031255 5.30601e-05 3.60757e-18 
11.8301 -0.00721642 0.000308618 -0.00721642 -0.000308618 5.21753e-05 1.53969e-18 
11.8301 -0.00721642 0.000308618 -0.00721642 -0.000308618 5.21753e-05 1.53969e-18 
11.8301 -0.00721642 0.000308618 -0.00721642 -0.000308618 5.21753e-05 1.53969e-18 
11.8791 -0.00715632 0.000304753 -0.00715632 -0.000304753 5.13089e-05 -8.76186e-19 
11.8791 -0.00715632 0.000304753 -0.00715632 -0.000304753 5.13089e-05 -8.76186e-19 
11.8791 -0.00715632 0.000304753 -0.00715632 -0.000304753 5.13089e-05 -8.76186e-19 
11.9282 -0.00709696 0.000300952 -0.00709696 -0.000300952 5.04605e-05 -3.8539e-18 
11.9282 -0.00709696 0.000300952 -0.00709696 -0.000300952 5.04605e-05 -3.8539e-18 
11.9282 -0.00709696 0.000300952 -0.00709696 -0.000300952 5.04605e-05 -3.8539e-18 
11.9773 -0.00703834 0.000297215 -0.00703834 -0.000297215 4.96296e-05 -7.45895e-18 
11.9773 -0.00703834 0.000297215 -0.00703834 -0.000297215 4.96296e-05 -7.45895e-18 
11.9773 -0.00703834 0.000297215 -0.00703834 -0.000297215 4.96296e-05 -7.45895e-18 
12.0264 -0.00698045 0.000293539 -0.00698045 -0.000293539 4.88157e-05 -1.20443e-17 
12.0264 -0.00698045 0.000293539 -0.00698045 -0.000293539 4.88157e-05 -1.20443e-17 
12.0264 -0.00698045 0.000293539 -0.00698045 -0.000293539 4.88157e-05 -1.20443e-17 
12.0755 -0.00692327 0.000289924 -0.00692327 -0.000289924 4.80185e-05 -1.73824e-17 
12.0755 -0.00692327 0.000289924 -0.00692327 -0.000289924 4.80185e-05 -1.73824e-17 
12.0755 -0.00692327 0.000289924 -0.00692327 -0.000289924 4.80185e-05 -1.73824e-17 
12.1246 -0.0068668 0.000286368 -0.0068668 -0.000286368 4.72376e-05 -2.42512e-17 
12.1246 -0.0068668 0.000286368 -0.0068668 -0.000286368 4.72376e-05 -2.42512e-17 
12.1246 -0.0068668 0.000286368 -0.0068668 -0.000286368 4.72376e-05 -2.42512e-17 
12.1737 -0.00681101 0.00028287 -0.00681101 -0.00028287 4.64725e-05 -3.2632e-17 
12.1737 -0.00681101 0.00028287 -0.00681101 -0.00028287 4.64725e-05 -3.2632e-17 
12.1737 -0.00681101 0.00028287 -0.00681101 -0.00028287 4.64725e-05 -3.2632e-17 
12.2228 -0.00675591 0.00027943 -0.00675591 -0.00027943 4.57228e-05 -4.21519e-17 
12.2228 -0.00675591 0.00027943 -0.00675591 -0.00027943 4.57228e-05 -4.21519e-17 
12.2228 -0.00675591 0.00027943 -0.00675591 -0.00027943 4.57228e-05 -4.21519e-17 
12.2718 -0.00670147 0.000276045 -0.00670147 -0.000276045 4.49883e-05 -5.23025e-17 
12.2718 -0.00670147 0.000276045 -0.00670147 -0.000276045 4.49883e-05 -5.23025e-17 
12.2718 -0.00670147 0.000276045 -0.00670147 -0.000276045 4.49883e-05 -5.23025e-17 
12.3209 -0.00664769 0.000272714 -0.00664769 -0.000272714 4.42684e-05 -6.11753e-17 
12.3209 -0.00664769 0.000272714 -0.00664769 -0.000272714 4.42684e-05 -6.11753e-17 
12.3209 -0.00664769 0.000272714 -0.00664769 -0.000272714 4.42684e-05 -6.11753e-17 
12.37 -0.00659455 0.000269437 -0.00659455 -0.000269437 4.35629e-05 -6.57707e-17 
12.37 -0.00659455 0.000269437 -0.00659455 -0.000269437 4.35629e-05 -6.57707e-17 
12.37 -0.00659455 0.000269437 -0.00659455 -0.000269437 4.35629e-05 -6.57707e-17 
12.4191 -0.00654205 0.000266213 -0.00654205 -0.000266213 4.28715e-05 -6.42536e-17 
12.4191 -0.00654205 0.000266213 -0.00654205 -0.000266213 4.28715e-05 -6.42536e-17 
12.4191 -0.00654205 0.000266213 -0.00654205 -0.000266213 4.28715e-05 -6.42536e-17 
12.4682 -0.00649018 0.00026304 -0.00649018 -0.00026304 4.21937e-05 -5.67658e-17 
12.4682 -0.00649018 0.00026304 -0.00649018 -0.00026304 4.21937e-05 -5.67658e-17 
12.4682 -0.00649018 0.00026304 -0.00649018 -0.00026304 4.21937e-05 -5.67658e-17 
12.5173 -0.00643893 0.000259917 -0.00643893 -0.000259917 4.15294e-05 -4.60106e-17 
12.5173 -0.00643893 0.000259917 -0.00643893 -0.000259917 4.15294e-05 -4.60106e-17 
12.5173 -0.00643893 0.000259917 -0.00643893 -0.000259917 4.15294e-05 -4.60106e-17 
12.5664 -0.00638828 0.000256844 -0.00638828 -0.000256844 4.0878e-05 -3.49254e-17 
12.5664 -0.00638828 0.000256844 -0.00638828 -0.000256844 4.0878e-05 -3.49254e-17 
12.5664 -0.00638828 0.000256844 -0.00638828 -0.000256844 4.0878e-05 -3.49254e-17 
12.6155 -0.00633822 0.000253819 -0.00633822 -0.000253819 4.02394e-05 -2.49577e-17 
12.6155 -0.00633822 0.000253819 -0.00633822 -0.000253819 4.02394e-05 -2.49577e-17 
12.6155 -0.00633822 0.000253819 -0.00633822 -0.000253819 4.02394e-05 -2.49577e-17 
12.6645 -0.00628876 0.000250842 -0.00628876 -0.000250842 3.96133e-05 -1.69164e-17 
12.6645 -0.00628876 0.000250842 -0.00628876 -0.000250842 3.96133e-05 -1.69164e-17 
12.6645 -0.00628876 0.000250842 -0.00628876 -0.000250842 3.96133e-05 -1.69164e-17 
12.7136 -0.00623987 0.000247911 -0.00623987 -0.000247911 3.89993e-05 -1.05746e-17 
12.7136 -0.00623987 0.000247911 -0.00623987 -0.000247911 3.89993e-05 -1.05746e-17 
12.7136 -0.00623987 0.000247911 -0.00623987 -0.000247911 3.89993e-05 -1.05746e-17 
12.7627 -0.00619156 0.000245026 -0.00619156 -0.000245026 3.83972e-05 -5.64073e-18 
12.7627 -0.00619156 0.000245026 -0.00619156 -0.000245026 3.83972e-05 -5.64073e-18 
12.7627 -0.00619156 0.000245026 -0.00619156 -0.000245026 3.83972e-05 -5.64073e-18 
12.8118 -0.0061438 0.000242186 -0.0061438 -0.000242186 3.78066e-05 -1.89561e-18 
12.8118 -0.0061438 0.000242186 -0.0061438 -0.000242186 3.78066e-05 -1.89561e-18 
12.8118 -0.0061438 0.000242186 -0.0061438 -0.000242186 3.78066e-05 -1.89561e-18 
12.8609 -0.0060966 0.000239389 -0.0060966 -0.000239389 3.72274e-05 1.07907e-18 
12.8609 -0.0060966 0.000239389 -0.0060966 -0.000239389 3.72274e-05 1.07907e-18 
12.8609 -0.0060966 0.000239389 -0.0060966 -0.000239389 3.72274e-05 1.07907e-18 
12.91 -0.00604994 0.000236636 -0.00604994 -0.000236636 3.66593e-05 3.29208e-18 
12.91 -0.00604994 0.000236636 -0.00604994 -0.000236636 3.66593e-05 3.29208e-18 
12.91 -0.00604994 0.000236636 -0.00604994 -0.000236636 3.66593e-05 3.29208e-18 
12.9591 -0.00600381 0.000233924 -0.00600381 -0.000233924 3.6102e-05 5.15368e-18 
12.9591 -0.00600381 0.000233924 -0.00600381 -0.000233924 3.6102e-05 5.15368e-18 
12.9591 -0.00600381 0.000233924 -0.00600381 -0.000233924 3.6102e-05 5.15368e-18 
13.0082 -0.00595821 0.000231254 -0.00595821 -0.000231254 3.55553e-05 6.53447e-18 
13.0082 -0.00595821 0.000231254 -0.00595821 -0.000231254 3.55553e-05 6.53447e-18 
13.0082 -0.00595821 0.000231254 -0.00595821 -0.000231254 3.55553e-05 6.53447e-18 
13.0572 -0.00591314 0.000228625 -0.00591314 -0.000228625 3.50189e-05 7.63918e-18 
13.0572 -0.00591314 0.000228625 -0.00591314 -0.000228625 3.50189e-05 7.63918e-18 
13.0572 -0.00591314 0.000228625 -0.00591314 -0.000228625 3.50189e-05 7.63918e-18 
13.1063 -0.00586857 0.000226035 -0.00586857 -0.000226035 3.44926e-05 8.66943e-18 
13.1063 -0.00586857 0.000226035 -0.00586857 -0.000226035 3.44926e-05 8.66943e-18 
13.1063 -0.00586857 0.000226035 -0.00586857 -0.000226035 3.44926e-05 8.66943e-18 
13.1554 -0.0058245 0.000223485 -0.0058245 -0.000223485 3.39761e-05 9.36233e-18 
13.1554 -0.0058245 0.000223485 -0.0058245 -0.000223485 3.39761e-05 9.36233e-18 
13.1554 -0.0058245 0.000223485 -0.0058245 -0.000223485 3.39761e-05 9.36233e-18 
13.2045 -0.00578093 0.000220973 -0.00578093 -0.000220973 3.34693e-05 9.98439e-18 
13.2045 -0.00578093 0.000220973 -0.00578093 -0.000220973 3.34693e-05 9.98439e-18 
13.2045 -0.00578093 0.000220973 -0.00578093 -0.000220973 3.34693e-05 9.98439e-18 
13.2536 -0.00573785 0.000218498 -0.00573785 -0.000218498 3.29719e-05 1.04055e-17 
13.2536 -0.00573785 0.000218498 -0.00573785 -0.000218498 3.29719e-05 1.04055e-17 
13.2536 -0.00573785 0.000218498 -0.00573785 -0.000218498 3.29719e-05 1.04055e-17 
13.3027 -0.00569525 0.000216061 -0.00569525 -0.000216061 3.24838e-05 1.10191e-17 
13.3027 -0.00569525 0.000216061 -0.00569525 -0.000216061 3.24838e-05 1.10191e-17 
13.3027 -0.00569525 0.000216061 -0.00569525 -0.000216061 3.24838e-05 1.10191e-17 
13.3518 -0.00565313 0.000213659 -0.00565313 -0.000213659 3.20047e-05 1.13034e-17 
13.3518 -0.00565313 0.000213659 -0.00565313 -0.000213659 3.20047e-05 1.13034e-17 
13.3518 -0.00565313 0.000213659 -0.00565313 -0.000213659 3.20047e-05 1.13034e-17 
13.4009 -0.00561147 0.000211294 -0.00561147 -0.000211294 3.15343e-05 1.15209e-17 
13.4009 -0.00561147 0.000211294 -0.00561147 -0.000211294 3.15343e-05 1.15209e-17 
13.4009 -0.00561147 0.000211294 -0.00561147 -0.000211294 3.15343e-05 1.15209e-17 
13.4499 -0.00557027 0.000208963 -0.00557027 -0.000208963 3.10727e-05 1.18658e-17 
13.4499 -0.00557027 0.000208963 -0.00557027 -0.000208963 3.10727e-05 1.18658e-17 
13.4499 -0.00557027 0.000208963 -0.00557027 -0.000208963 3.10727e-05 1.18658e-17 
13.499 -0.00552952 0.000206666 -0.00552952 -0.000206666 3.06194e-05 1.20154e-17 
13.499 -0.00552952 0.000206666 -0.00552952 -0.000206666 3.06194e-05 1.20154e-17 
13.499 -0.00552952 0.000206666 -0.00552952 -0.000206666 3.06194e-05 1.20154e-17 
13.5481 -0.00548922 0.000204403 -0.00548922 -0.000204403 3.01744e-05 1.2228e-17 
13.5481 -0.00548922 0.000204403 -0.00548922 -0.000204403 3.01744e-05 1.2228e-17 
13.5481 -0.00548922 0.000204403 -0.00548922 -0.000204403 3.01744e-05 1.2228e-17 
13.5972 -0.00544936 0.000202173 -0.00544936 -0.000202173 2.97374e-05 1.23752e-17 
13.5972 -0.00544936 0.000202173 -0.00544936 -0.000202173 2.97374e-05 1.23752e-17 
13.5972 -0.00544936 0.000202173 -0.00544936 -0.000202173 2.97374e-05 1.23752e-17 
13.6463 -0.00540994 0.000199975 -0.00540994 -0.000199975 2.93084e-05 1.25214e-17 
13.6463 -0.00540994 0.000199975 -0.00540994 -0.000199975 2.93084e-05 1.25214e-17 
13.6463 -0.00540994 0.000199975 -0.00540994 -0.000199975 2.93084e-05 1.25214e-17 
13.6954 -0.00537094 0.00019781 -0.00537094 -0.00019781 2.88871e-05 1.26032e-17 
13.6954 -0.00537094 0.00019781 -0.00537094 -0.00019781 2.88871e-05 1.26032e-17 
13.6954 -0.00537094 0.00019781 -0.00537094 -0.00019781 2.88871e-05 1.26032e-17 
13.7445 -0.00533236 0.000195675 -0.00533236 -0.000195675 2.84733e-05 1.26212e-17 
13.7445 -0.00533236 0.000195675 -0.00533236 -0.000195675 2.84733e-05 1.26212e-17 
13.7445 -0.00533236 0.000195675 -0.00533236 -0.000195675 2.84733e-05 1.26212e-17 
13.7936 -0.0052942 0.000193571 -0.0052942 -0.000193571 2.80669e-05 1.2765e-17 
13.7936 -0.0052942 0.000193571 -0.0052942 -0.000193571 2.80669e-05 1.2765e-17 
13.7936 -0.0052942 0.000193571 -0.0052942 -0.000193571 2.80669e-05 1.2765e-17 
13.8426 -0.00525645 0.000191498 -0.00525645 -0.000191498 2.76678e-05 1.2845e-17 
13.8426 -0.00525645 0.000191498 -0.00525645 -0.000191498 2.76678e-05 1.2845e-17 
13.8426 -0.00525645 0.000191498 -0.00525645 -0.000191498 2.76678e-05 1.2845e-17 
13.8917 -0.0052191 0.000189453 -0.0052191 -0.000189453 2.72757e-05 1.29245e-17 
13.8917 -0.0052191 0.000189453 -0.0052191 -0.000189453 2.72757e-05 1.29245e-17 
13.8917 -0.0052191 0.000189453 -0.0052191 -0.000189453 2.72757e-05 1.29245e-17 
13.9408 -0.00518215 0.000187438 -0.00518215 -0.000187438 2.68906e-05 1.2879e-17 
13.9408 -0.00518215 0.000187438 -0.00518215 -0.000187438 2.68906e-05 1.2879e-17 
13.9408 -0.00518215 0.000187438 -0.00518215 -0.000187438 2.68906e-05 1.2879e-17 
13.9899 -0.00514559 0.000185452 -0.00514559 -0.000185452 2.65122e-05 1.29578e-17 
13.9899 -0.00514559 0.000185452 -0.00514559 -0.000185452 2.65122e-05 1.29578e-17 
13.9899 -0.00514559 0.000185452 -0.00514559 -0.000185452 2.65122e-05 1.29578e-17 
14.039 -0.00510941 0.000183493 -0.00510941 -0.000183493 2.61405e-05 1.29743e-17 
14.039 -0.00510941 0.000183493 -0.00510941 -0.000183493 2.61405e-05 1.29743e-17 
14.039 -0.00510941 0.000183493 -0.00510941 -0.000183493 2.61405e-05 1.29743e-17 
14.0881 -0.00507362 0.000181563 -0.00507362 -0.000181563 2.57753e-05 1.30522e-17 
14.0881 -0.00507362 0.000181563 -0.00507362 -0.000181563 2.57753e-05 1.30522e-17 
14.0881 -0.00507362 0.000181563 -0.00507362 -0.000181563 2.57753e-05 1.30522e-17 
14.1372 -0.0050382 0.000179659 -0.0050382 -0.000179659 2.54165e-05 1.30069e-17 
14.1372 -0.0050382 0.000179659 -0.0050382 -0.000179659 2.54165e-05 1.30069e-17 
14.1372 -0.0050382 0.000179659 -0.0050382 -0.000179659 2.54165e-05 1.30069e-17 
14.1863 -0.00500316 0.000177781 -0.00500316 -0.000177781 2.50639e-05 1.30842e-17 
14.1863 -0.00500316 0.000177781 -0.00500316 -0.000177781 2.50639e-05 1.30842e-17 
14.1863 -0.00500316 0.000177781 -0.00500316 -0.000177781 2.50639e-05 1.30842e-17 
14.2353 -0.00496848 0.00017593 -0.00496848 -0.00017593 2.47174e-05 1.31e-17 
14.2353 -0.00496848 0.00017593 -0.00496848 -0.00017593 2.47174e-05 1.31e-17 
14.2353 -0.00496848 0.00017593 -0.00496848 -0.00017593 2.47174e-05 1.31e-17 
14.2844 -0.00493416 0.000174105 -0.00493416 -0.000174105 2.43769e-05 1.31764e-17 
14.2844 -0.00493416 0.000174105 -0.00493416 -0.000174105 2.43769e-05 1.31764e-17 
14.2844 -0.00493416 0.000174105 -0.00493416 -0.000174105 2.43769e-05 1.31764e-17 
14.3335 -0.00490019 0.000172305 -0.00490019 -0.000172305 2.40422e-05 1.31918e-17 
14.3335 -0.00490019 0.000172305 -0.00490019 -0.000172305 2.40422e-05 1.31918e-17 
14.3335 -0.00490019 0.000172305 -0.00490019 -0.000172305 2.40422e-05 1.31918e-17 
14.3826 -0.00486657 0.000170529 -0.00486657 -0.000170529 2.37133e-05 1.32674e-17 
14.3826 -0.00486657 0.000170529 -0.00486657 -0.000170529 2.37133e-05 1.32674e-17 
14.3826 -0.00486657 0.000170529 -0.00486657 -0.000170529 2.37133e-05 1.32674e-17 
14.4317 -0.0048333 0.000168778 -0.0048333 -0.000168778 2.33899e-05 1.32223e-17 
14.4317 -0.0048333 0.000168778 -0.0048333 -0.000168778 2.33899e-05 1.32223e-17 
14.4317 -0.0048333 0.000168778 -0.0048333 -0.000168778 2.33899e-05 1.32223e-17 
14.4808 -0.00480037 0.000167051 -0.00480037 -0.000167051 2.30721e-05 1.32373e-17 
14.4808 -0.00480037 0.000167051 -0.00480037 -0.000167051 2.30721e-05 1.32373e-17 
14.4808 -0.00480037 0.000167051 -0.00480037 -0.000167051 2.30721e-05 1.32373e-17 
14.5299 -0.00476778 0.000165347 -0.00476778 -0.000165347 2.27597e-05 1.3312e-17 
14.5299 -0.00476778 0.000165347 -0.00476778 -0.000165347 2.27597e-05 1.3312e-17 
14.5299 -0.00476778 0.000165347 -0.00476778 -0.000165347 2.27597e-05 1.3312e-17 
14.579 -0.00473552 0.000163667 -0.00473552 -0.000163667 2.24525e-05 1.32672e-17 
14.579 -0.00473552 0.000163667 -0.00473552 -0.000163667 2.24525e-05 1.32672e-17 
14.579 -0.00473552 0.000163667 -0.00473552 -0.000163667 2.24525e-05 1.32672e-17 
14.628 -0.00470359 0.000162009 -0.00470359 -0.000162009 2.21505e-05 1.33413e-17 
14.628 -0.00470359 0.000162009 -0.00470359 -0.000162009 2.21505e-05 1.33413e-17 
14.628 -0.00470359 0.000162009 -0.00470359 -0.000162009 2.21505e-05 1.33413e-17 
14.6771 -0.00467197 0.000160374 -0.00467197 -0.000160374 2.18536e-05 1.32966e-17 
14.6771 -0.00467197 0.000160374 -0.00467197 -0.000160374 2.18536e-05 1.32966e-17 
14.6771 -0.00467197 0.000160374 -0.00467197 -0.000160374 2.18536e-05 1.32966e-17 
14.7262 -0.00464068 0.000158761 -0.00464068 -0.000158761 2.15616e-05 1.33701e-17 
14.7262 -0.00464068 0.000158761 -0.00464068 -0.000158761 2.15616e-05 1.33701e-17 
14.7262 -0.00464068 0.000158761 -0.00464068 -0.000158761 2.15616e-05 1.33701e-17 
14.7753 -0.0046097 0.000157169 -0.0046097 -0.000157169 2.12745e-05 1.33844e-17 
14.7753 -0.0046097 0.000157169 -0.0046097 -0.000157169 2.12745e-05 1.33844e-17 
14.7753 -0.0046097 0.000157169 -0.0046097 -0.000157169 2.12745e-05 1.33844e-17 
14.8244 -0.00457903 0.000155599 -0.00457903 -0.000155599 2.09922e-05 1.34571e-17 
14.8244 -0.00457903 0.000155599 -0.00457903 -0.000155599 2.09922e-05 1.34571e-17 
14.8244 -0.00457903 0.000155599 -0.00457903 -0.000155599 2.09922e-05 1.34571e-17 
14.8735 -0.00454867 0.000154049 -0.00454867 -0.000154049 2.07146e-05 1.3471e-17 
14.8735 -0.00454867 0.000154049 -0.00454867 -0.000154049 2.07146e-05 1.3471e-17 
14.8735 -0.00454867 0.000154049 -0.00454867 -0.000154049 2.07146e-05 1.3471e-17 
14.9226 -0.0045186 0.00015252 -0.0045186 -0.00015252 2.04415e-05 1.34267e-17 
14.9226 -0.0045186 0.00015252 -0.0045186 -0.00015252 2.04415e-05 1.34267e-17 
14.9226 -0.0045186 0.00015252 -0.0045186 -0.00015252 2.04415e-05 1.34267e-17 
14.9717 -0.00448884 0.000151011 -0.00448884 -0.000151011 2.01729e-05 1.35565e-17 
14.9717 -0.00448884 0.000151011 -0.00448884 -0.000151011 2.01729e-05 1.35565e-17 
14.9717 -0.00448884 0.000151011 -0.00448884 -0.000151011 2.01729e-05 1.35565e-17 
15.0207 -0.00445937 0.000149522 -0.00445937 -0.000149522 1.99088e-05 1.35122e-17 
15.0207 -0.00445937 0.000149522 -0.00445937 -0.000149522 1.99088e-05 1.35122e-17 
15.0207 -0.00445937 0.000149522 -0.00445937 -0.000149522 1.99088e-05 1.35122e-17 
15.0698 -0.00443019 0.000148053 -0.00443019 -0.000148053 1.96489e-05 1.35833e-17 
15.0698 -0.00443019 0.000148053 -0.00443019 -0.000148053 1.96489e-05 1.35833e-17 
15.0698 -0.00443019 0.000148053 -0.00443019 -0.000148053 1.96489e-05 1.35833e-17 
15.1189 -0.00440129 0.000146603 -0.00440129 -0.000146603 1.93933e-05 1.35392e-17 
15.1189 -0.00440129 0.000146603 -0.00440129 -0.000146603 1.93933e-05 1.35392e-17 
15.1189 -0.00440129 0.000146603 -0.00440129 -0.000146603 1.93933e-05 1.35392e-17 
15.168 -0.00437268 0.000145172 -0.00437268 -0.000145172 1.91418e-05 1.36669e-17 
15.168 -0.00437268 0.000145172 -0.00437268 -0.000145172 1.91418e-05 1.36669e-17 
15.168 -0.00437268 0.000145172 -0.00437268 -0.000145172 1.91418e-05 1.36669e-17 
15.2171 -0.00434435 0.000143759 -0.00434435 -0.000143759 1.88944e-05 1.36798e-17 
15.2171 -0.00434435 0.000143759 -0.00434435 -0.000143759 1.88944e-05 1.36798e-17 
15.2171 -0.00434435 0.000143759 -0.00434435 -0.000143759 1.88944e-05 1.36798e-17 
15.2662 -0.00431629 0.000142365 -0.00431629 -0.000142365 1.8651e-05 1.37495e-17 
15.2662 -0.00431629 0.000142365 -0.00431629 -0.000142365 1.8651e-05 1.37495e-17 
15.2662 -0.00431629 0.000142365 -0.00431629 -0.000142365 1.8651e-05 1.37495e-17 
15.3153 -0.0042885 0.000140988 -0.0042885 -0.000140988 1.84115e-05 1.3762e-17 
15.3153 -0.0042885 0.000140988 -0.0042885 -0.000140988 1.84115e-05 1.3762e-17 
15.3153 -0.0042885 0.000140988 -0.0042885 -0.000140988 1.84115e-05 1.3762e-17 
15.3644 -0.00426098 0.00013963 -0.00426098 -0.00013963 1.81758e-05 1.38874e-17 
15.3644 -0.00426098 0.00013963 -0.00426098 -0.00013963 1.81758e-05 1.38874e-17 
15.3644 -0.00426098 0.00013963 -0.00426098 -0.00013963 1.81758e-05 1.38874e-17 
15.4134 -0.00423373 0.000138289 -0.00423373 -0.000138289 1.79439e-05 1.38995e-17 
15.4134 -0.00423373 0.000138289 -0.00423373 -0.000138289 1.79439e-05 1.38995e-17 
15.4134 -0.00423373 0.000138289 -0.00423373 -0.000138289 1.79439e-05 1.38995e-17 
15.4625 -0.00420673 0.000136965 -0.00420673 -0.000136965 1.77157e-05 1.39114e-17 
15.4625 -0.00420673 0.000136965 -0.00420673 -0.000136965 1.77157e-05 1.39114e-17 
15.4625 -0.00420673 0.000136965 -0.00420673 -0.000136965 1.77157e-05 1.39114e-17 
15.5116 -0.00418 0.000135658 -0.00418 -0.000135658 1.74911e-05 1.39792e-17 
15.5116 -0.00418 0.000135658 -0.00418 -0.000135658 1.74911e-05 1.39792e-17 
15.5116 -0.00418 0.000135658 -0.00418 -0.000135658 1.74911e-05 1.39792e-17 
15.5607 -0.00415351 0.000134367 -0.00415351 -0.000134367 1.72701e-05 1.40466e-17 
15.5607 -0.00415351 0.000134367 -0.00415351 -0.000134367 1.72701e-05 1.40466e-17 
15.5607 -0.00415351 0.000134367 -0.00415351 -0.000134367 1.72701e-05 1.40466e-17 
15.6098 -0.00412728 0.000133093 -0.00412728 -0.000133093 1.70525e-05 1.4058e-17 
15.6098 -0.00412728 0.000133093 -0.00412728 -0.000133093 1.70525e-05 1.4058e-17 
15.6098 -0.00412728 0.000133093 -0.00412728 -0.000133093 1.70525e-05 1.4058e-17 
15.6589 -0.0041013 0.000131835 -0.0041013 -0.000131835 1.68384e-05 1.41247e-17 
15.6589 -0.0041013 0.000131835 -0.0041013 -0.000131835 1.68384e-05 1.41247e-17 
15.6589 -0.0041013 0.000131835 -0.0041013 -0.000131835 1.68384e-05 1.41247e-17 
15.708 -0.00407557 0.000130593 -0.00407557 -0.000130593 1.66276e-05 1.4191e-17 
15.708 -0.00407557 0.000130593 -0.00407557 -0.000130593 1.66276e-05 1.4191e-17 
15.708 -0.00407557 0.000130593 -0.00407557 -0.000130593 1.66276e-05 1.4191e-17 
15.7571 -0.00405007 0.000129366 -0.00405007 -0.000129366 1.64201e-05 1.42569e-17 
15.7571 -0.00405007 0.000129366 -0.00405007 -0.000129366 1.64201e-05 1.42569e-17 
15.7571 -0.00405007 0.000129366 -0.00405007 -0.000129366 1.64201e-05 1.42569e-17 
15.8061 -0.00402482 0.000128155 -0.00402482 -0.000128155 1.62158e-05 1.43224e-17 
15.8061 -0.00402482 0.000128155 -0.00402482 -0.000128155 1.62158e-05 1.43224e-17 
15.8061 -0.00402482 0.000128155 -0.00402482 -0.000128155 1.62158e-05 1.43224e-17 
15.8552 -0.0039998 0.000126959 -0.0039998 -0.000126959 1.60148e-05 1.43874e-17 
15.8552 -0.0039998 0.000126959 -0.0039998 -0.000126959 1.60148e-05 1.43874e-17 
15.8552 -0.0039998 0.000126959 -0.0039998 -0.000126959 1.60148e-05 1.43874e-17 
15.9043 -0.00397501 0.000125778 -0.00397501 -0.000125778 1.58168e-05 1.44521e-17 
15.9043 -0.00397501 0.000125778 -0.00397501 -0.000125778 1.58168e-05 1.44521e-17 
15.9043 -0.00397501 0.000125778 -0.00397501 -0.000125778 1.58168e-05 1.44521e-17 
15.9534 -0.00395045 0.000124611 -0.00395045 -0.000124611 1.56219e-05 1.45707e-17 
15.9534 -0.00395045 0.000124611 -0.00395045 -0.000124611 1.56219e-05 1.45707e-17 
15.9534 -0.00395045 0.000124611 -0.00395045 -0.000124611 1.56219e-05 1.45707e-17 
16.0025 -0.00392612 0.000123459 -0.00392612 -0.000123459 1.54299e-05 1.45803e-17 
16.0025 -0.00392612 0.000123459 -0.00392612 -0.000123459 1.54299e-05 1.45803e-17 
16.0025 -0.00392612 0.000123459 -0.00392612 -0.000123459 1.54299e-05 1.45803e-17 
16.0516 -0.00390202 0.000122321 -0.00390202 -0.000122321 1.52409e-05 1.46708e-17 
16.0516 -0.00390202 0.000122321 -0.00390202 -0.000122321 1.52409e-05 1.46708e-17 
16.0516 -0.00390202 0.000122321 -0.00390202 -0.000122321 1.52409e-05 1.46708e-17 
16.1007 -0.00387813 0.000121197 -0.00387813 -0.000121197 1.50549e-05 1.47876e-17 
16.1007 -0.00387813 0.000121197 -0.00387813 -0.000121197 1.50549e-05 1.47876e-17 
16.1007 -0.00387813 0.000121197 -0.00387813 -0.000121197 1.50549e-05 1.47876e-17 
16.1497 -0.00385447 0.000120086 -0.00385447 -0.000120086 1.48716e-05 1.4877e-17 
16.1497 -0.00385447 0.000120086 -0.00385447 -0.000120086 1.48716e-05 1.4877e-17 
16.1497 -0.00385447 0.000120086 -0.00385447 -0.000120086 1.48716e-05 1.4877e-17 
16.1988 -0.00383102 0.000118989 -0.00383102 -0.000118989 1.46911e-05 1.49657e-17 
16.1988 -0.00383102 0.000118989 -0.00383102 -0.000118989 1.46911e-05 1.49657e-17 
16.1988 -0.00383102 0.000118989 -0.00383102 -0.000118989 1.46911e-05 1.49657e-17 
16.2479 -0.00380779 0.000117906 -0.00380779 -0.000117906 1.45134e-05 1.5054e-17 
16.2479 -0.00380779 0.000117906 -0.00380779 -0.000117906 1.45134e-05 1.5054e-17 
16.2479 -0.00380779 0.000117906 -0.00380779 -0.000117906 1.45134e-05 1.5054e-17 
16.297 -0.00378476 0.000116836 -0.00378476 -0.000116836 1.43383e-05 1.51151e-17 
16.297 -0.00378476 0.000116836 -0.00378476 -0.000116836 1.43383e-05 1.51151e-17 
16.297 -0.00378476 0.000116836 -0.00378476 -0.000116836 1.43383e-05 1.51151e-17 
16.3461 -0.00376195 0.000115778 -0.00376195 -0.000115778 1.41659e-05 1.52819e-17 
16.3461 -0.00376195 0.000115778 -0.00376195 -0.000115778 1.41659e-05 1.52819e-17 
16.3461 -0.00376195 0.000115778 -0.00376195 -0.000115778 1.41659e-05 1.52819e-17 
16.3952 -0.00373934 0.000114734 -0.00373934 -0.000114734 1.3996e-05 1.53155e-17 
16.3952 -0.00373934 0.000114734 -0.00373934 -0.000114734 1.3996e-05 1.53155e-17 
16.3952 -0.00373934 0.000114734 -0.00373934 -0.000114734 1.3996e-05 1.53155e-17 
16.4443 -0.00371693 0.000113702 -0.00371693 -0.000113702 1.38287e-05 1.54808e-17 
16.4443 -0.00371693 0.000113702 -0.00371693 -0.000113702 1.38287e-05 1.54808e-17 
16.4443 -0.00371693 0.000113702 -0.00371693 -0.000113702 1.38287e-05 1.54808e-17 
16.4934 -0.00369473 0.000112682 -0.00369473 -0.000112682 1.36639e-05 1.55662e-17 
16.4934 -0.00369473 0.000112682 -0.00369473 -0.000112682 1.36639e-05 1.55662e-17 
16.4934 -0.00369473 0.000112682 -0.00369473 -0.000112682 1.36639e-05 1.55662e-17 
16.5424 -0.00367272 0.000111675 -0.00367272 -0.000111675 1.35016e-05 1.56773e-17 
16.5424 -0.00367272 0.000111675 -0.00367272 -0.000111675 1.35016e-05 1.56773e-17 
16.5424 -0.00367272 0.000111675 -0.00367272 -0.000111675 1.35016e-05 1.56773e-17 
16.5915 -0.00365092 0.000110679 -0.00365092 -0.000110679 1.33416e-05 1.58139e-17 
16.5915 -0.00365092 0.000110679 -0.00365092 -0.000110679 1.33416e-05 1.58139e-17 
16.5915 -0.00365092 0.000110679 -0.00365092 -0.000110679 1.33416e-05 1.58139e-17 
16.6406 -0.0036293 0.000109695 -0.0036293 -0.000109695 1.3184e-05 1.59497e-17 
16.6406 -0.0036293 0.000109695 -0.0036293 -0.000109695 1.3184e-05 1.59497e-17 
16.6406 -0.0036293 0.000109695 -0.0036293 -0.000109695 1.3184e-05 1.59497e-17 
16.6897 -0.00360788 0.000108723 -0.00360788 -0.000108723 1.30288e-05 1.60587e-17 
16.6897 -0.00360788 0.000108723 -0.00360788 -0.000108723 1.30288e-05 1.60587e-17 
16.6897 -0.00360788 0.000108723 -0.00360788 -0.000108723 1.30288e-05 1.60587e-17 
16.7388 -0.00358664 0.000107763 -0.00358664 -0.000107763 1.28758e-05 1.62189e-17 
16.7388 -0.00358664 0.000107763 -0.00358664 -0.000107763 1.28758e-05 1.62189e-17 
16.7388 -0.00358664 0.000107763 -0.00358664 -0.000107763 1.28758e-05 1.62189e-17 
16.7879 -0.0035656 0.000106813 -0.0035656 -0.000106813 1.27251e-05 1.63264e-17 
16.7879 -0.0035656 0.000106813 -0.0035656 -0.000106813 1.27251e-05 1.63264e-17 
16.7879 -0.0035656 0.000106813 -0.0035656 -0.000106813 1.27251e-05 1.63264e-17 
16.837 -0.00354473 0.000105875 -0.00354473 -0.000105875 1.25765e-05 1.64849e-17 
16.837 -0.00354473 0.000105875 -0.00354473 -0.000105875 1.25765e-05 1.64849e-17 
16.837 -0.00354473 0.000105875 -0.00354473 -0.000105875 1.25765e-05 1.64849e-17 
16.8861 -0.00352406 0.000104948 -0.00352406 -0.000104948 1.24301e-05 1.66424e-17 
16.8861 -0.00352406 0.000104948 -0.00352406 -0.000104948 1.24301e-05 1.66424e-17 
16.8861 -0.00352406 0.000104948 -0.00352406 -0.000104948 1.24301e-05 1.66424e-17 
16.9351 -0.00350356 0.000104032 -0.00350356 -0.000104032 1.22859e-05 1.68247e-17 
16.9351 -0.00350356 0.000104032 -0.00350356 -0.000104032 1.22859e-05 1.68247e-17 
16.9351 -0.00350356 0.000104032 -0.00350356 -0.000104032 1.22859e-05 1.68247e-17 
16.9842 -0.00348324 0.000103126 -0.00348324 -0.000103126 1.21437e-05 1.69548e-17 
16.9842 -0.00348324 0.000103126 -0.00348324 -0.000103126 1.21437e-05 1.69548e-17 
16.9842 -0.00348324 0.000103126 -0.00348324 -0.000103126 1.21437e-05 1.69548e-17 
17.0333 -0.00346309 0.000102231 -0.00346309 -0.000102231 1.20036e-05 1.71096e-17 
17.0333 -0.00346309 0.000102231 -0.00346309 -0.000102231 1.20036e-05 1.71096e-17 
17.0333 -0.00346309 0.000102231 -0.00346309 -0.000102231 1.20036e-05 1.71096e-17 
17.0824 -0.00344313 0.000101346 -0.00344313 -0.000101346 1.18655e-05 1.72889e-17 
17.0824 -0.00344313 0.000101346 -0.00344313 -0.000101346 1.18655e-05 1.72889e-17 
17.0824 -0.00344313 0.000101346 -0.00344313 -0.000101346 1.18655e-05 1.72889e-17 
17.1315 -0.00342333 0.000100471 -0.00342333 -0.000100471 1.17294e-05 1.74925e-17 
17.1315 -0.00342333 0.000100471 -0.00342333 -0.000100471 1.17294e-05 1.74925e-17 
17.1315 -0.00342333 0.000100471 -0.00342333 -0.000100471 1.17294e-05 1.74925e-17 
17.1806 -0.0034037 9.96068e-05 -0.0034037 -9.96068e-05 1.15953e-05 1.7695e-17 
17.1806 -0.0034037 9.96068e-05 -0.0034037 -9.96068e-05 1.15953e-05 1.7695e-17 
17.1806 -0.0034037 9.96068e-05 -0.0034037 -9.96068e-05 1.15953e-05 1.7695e-17 
17.2297 -0.00338425 9.87521e-05 -0.00338425 -9.87521e-05 1.1463e-05 1.78459e-17 
17.2297 -0.00338425 9.87521e-05 -0.00338425 -9.87521e-05 1.1463e-05 1.78459e-17 
17.2297 -0.00338425 9.87521e-05 -0.00338425 -9.87521e-05 1.1463e-05 1.78459e-17 
17.2788 -0.00336496 9.79072e-05 -0.00336496 -9.79072e-05 1.13327e-05 1.80462e-17 
17.2788 -0.00336496 9.79072e-05 -0.00336496 -9.79072e-05 1.13327e-05 1.80462e-17 
17.2788 -0.00336496 9.79072e-05 -0.00336496 -9.79072e-05 1.13327e-05 1.80462e-17 
17.3278 -0.00334583 9.70719e-05 -0.00334583 -9.70719e-05 1.12041e-05 1.82454e-17 
17.3278 -0.00334583 9.70719e-05 -0.00334583 -9.70719e-05 1.12041e-05 1.82454e-17 
17.3278 -0.00334583 9.70719e-05 -0.00334583 -9.70719e-05 1.12041e-05 1.82454e-17 
17.3769 -0.00332687 9.62461e-05 -0.00332687 -9.62461e-05 1.10775e-05 1.85183e-17 
17.3769 -0.00332687 9.62461e-05 -0.00332687 -9.62461e-05 1.10775e-05 1.85183e-17 
17.3769 -0.00332687 9.62461e-05 -0.00332687 -9.62461e-05 1.10775e-05 1.85183e-17 
17.426 -0.00330807 9.54296e-05 -0.00330807 -9.54296e-05 1.09525e-05 1.8715e-17 
17.426 -0.00330807 9.54296e-05 -0.00330807 -9.54296e-05 1.09525e-05 1.8715e-17 
17.426 -0.00330807 9.54296e-05 -0.00330807 -9.54296e-05 1.09525e-05 1.8715e-17 
17.4751 -0.00328942 9.46224e-05 -0.00328942 -9.46224e-05 1.08294e-05 1.89354e-17 
17.4751 -0.00328942 9.46224e-05 -0.00328942 -9.46224e-05 1.08294e-05 1.89354e-17 
17.4751 -0.00328942 9.46224e-05 -0.00328942 -9.46224e-05 1.08294e-05 1.89354e-17 
17.5242 -0.00327094 9.38243e-05 -0.00327094 -9.38243e-05 1.0708e-05 1.91546e-17 
17.5242 -0.00327094 9.38243e-05 -0.00327094 -9.38243e-05 1.0708e-05 1.91546e-17 
17.5242 -0.00327094 9.38243e-05 -0.00327094 -9.38243e-05 1.0708e-05 1.91546e-17 
17.5733 -0.00325261 9.30351e-05 -0.00325261 -9.30351e-05 1.05882e-05 1.93972e-17 
17.5733 -0.00325261 9.30351e-05 -0.00325261 -9.30351e-05 1.05882e-05 1.93972e-17 
17.5733 -0.00325261 9.30351e-05 -0.00325261 -9.30351e-05 1.05882e-05 1.93972e-17 
17.6224 -0.00323443 9.22548e-05 -0.00323443 -9.22548e-05 1.04702e-05 1.96139e-17 
17.6224 -0.00323443 9.22548e-05 -0.00323443 -9.22548e-05 1.04702e-05 1.96139e-17 
17.6224 -0.00323443 9.22548e-05 -0.00323443 -9.22548e-05 1.04702e-05 1.96139e-17 
17.6715 -0.00321641 9.14832e-05 -0.00321641 -9.14832e-05 1.03538e-05 1.9903e-17 
17.6715 -0.00321641 9.14832e-05 -0.00321641 -9.14832e-05 1.03538e-05 1.9903e-17 
17.6715 -0.00321641 9.14832e-05 -0.00321641 -9.14832e-05 1.03538e-05 1.9903e-17 
17.7205 -0.00319854 9.07202e-05 -0.00319854 -9.07202e-05 1.0239e-05 2.0166e-17 
17.7205 -0.00319854 9.07202e-05 -0.00319854 -9.07202e-05 1.0239e-05 2.0166e-17 
17.7205 -0.00319854 9.07202e-05 -0.00319854 -9.07202e-05 1.0239e-05 2.0166e-17 
17.7696 -0.00318081 8.99657e-05 -0.00318081 -8.99657e-05 1.01258e-05 2.0452e-17 
17.7696 -0.00318081 8.99657e-05 -0.00318081 -8.99657e-05 1.01258e-05 2.0452e-17 
17.7696 -0.00318081 8.99657e-05 -0.00318081 -8.99657e-05 1.01258e-05 2.0452e-17 
17.8187 -0.00316324 8.92195e-05 -0.00316324 -8.92195e-05 1.00141e-05 2.07607e-17 
17.8187 -0.00316324 8.92195e-05 -0.00316324 -8.92195e-05 1.00141e-05 2.07607e-17 
17.8187 -0.00316324 8.92195e-05 -0.00316324 -8.92195e-05 1.00141e-05 2.07607e-17 
17.8678 -0.0031458 8.84815e-05 -0.0031458 -8.84815e-05 9.90402e-06 2.10435e-17 
17.8678 -0.0031458 8.84815e-05 -0.0031458 -8.84815e-05 9.90402e-06 2.10435e-17 
17.8678 -0.0031458 8.84815e-05 -0.0031458 -8.84815e-05 9.90402e-06 2.10435e-17 
17.9169 -0.00312852 8.77517e-05 -0.00312852 -8.77517e-05 9.79542e-06 2.13973e-17 
17.9169 -0.00312852 8.77517e-05 -0.00312852 -8.77517e-05 9.79542e-06 2.13973e-17 
17.9169 -0.00312852 8.77517e-05 -0.00312852 -8.77517e-05 9.79542e-06 2.13973e-17 
17.966 -0.00311137 8.70299e-05 -0.00311137 -8.70299e-05 9.6883e-06 2.1701e-17 
17.966 -0.00311137 8.70299e-05 -0.00311137 -8.70299e-05 9.6883e-06 2.1701e-17 
17.966 -0.00311137 8.70299e-05 -0.00311137 -8.70299e-05 9.6883e-06 2.1701e-17 
18.0151 -0.00309437 8.63161e-05 -0.00309437 -8.63161e-05 9.58265e-06 2.2027e-17 
18.0151 -0.00309437 8.63161e-05 -0.00309437 -8.63161e-05 9.58265e-06 2.2027e-17 
18.0151 -0.00309437 8.63161e-05 -0.00309437 -8.63161e-05 9.58265e-06 2.2027e-17 
18.0642 -0.0030775 8.561e-05 -0.0030775 -8.561e-05 9.47843e-06 2.23513e-17 
18.0642 -0.0030775 8.561e-05 -0.0030775 -8.561e-05 9.47843e-06 2.23513e-17 
18.0642 -0.0030775 8.561e-05 -0.0030775 -8.561e-05 9.47843e-06 2.23513e-17 
18.1132 -0.00306077 8.49116e-05 -0.00306077 -8.49116e-05 9.37563e-06 2.27456e-17 
18.1132 -0.00306077 8.49116e-05 -0.00306077 -8.49116e-05 9.37563e-06 2.27456e-17 
18.1132 -0.00306077 8.49116e-05 -0.00306077 -8.49116e-05 9.37563e-06 2.27456e-17 
18.1623 -0.00304418 8.42208e-05 -0.00304418 -8.42208e-05 9.27422e-06 2.30901e-17 
18.1623 -0.00304418 8.42208e-05 -0.00304418 -8.42208e-05 9.27422e-06 2.30901e-17 
18.1623 -0.00304418 8.42208e-05 -0.00304418 -8.42208e-05 9.27422e-06 2.30901e-17 
18.2114 -0.00302772 8.35374e-05 -0.00302772 -8.35374e-05 9.17418e-06 2.35279e-17 
18.2114 -0.00302772 8.35374e-05 -0.00302772 -8.35374e-05 9.17418e-06 2.35279e-17 
18.2114 -0.00302772 8.35374e-05 -0.00302772 -8.35374e-05 9.17418e-06 2.35279e-17 
18.2605 -0.0030114 8.28615e-05 -0.0030114 -8.28615e-05 9.07549e-06 2.38684e-17 
18.2605 -0.0030114 8.28615e-05 -0.0030114 -8.28615e-05 9.07549e-06 2.38684e-17 
18.2605 -0.0030114 8.28615e-05 -0.0030114 -8.28615e-05 9.07549e-06 2.38684e-17 
18.3096 -0.00299521 8.21928e-05 -0.00299521 -8.21928e-05 8.97812e-06 2.42781e-17 
18.3096 -0.00299521 8.21928e-05 -0.00299521 -8.21928e-05 8.97812e-06 2.42781e-17 
18.3096 -0.00299521 8.21928e-05 -0.00299521 -8.21928e-05 8.97812e-06 2.42781e-17 
18.3587 -0.00297915 8.15314e-05 -0.00297915 -8.15314e-05 8.88205e-06 2.47329e-17 
18.3587 -0.00297915 8.15314e-05 -0.00297915 -8.15314e-05 8.88205e-06 2.47329e-17 
18.3587 -0.00297915 8.15314e-05 -0.00297915 -8.15314e-05 8.88205e-06 2.47329e-17 
18.4078 -0.00296322 8.0877e-05 -0.00296322 -8.0877e-05 8.78727e-06 2.51617e-17 
18.4078 -0.00296322 8.0877e-05 -0.00296322 -8.0877e-05 8.78727e-06 2.51617e-17 
18.4078 -0.00296322 8.0877e-05 -0.00296322 -8.0877e-05 8.78727e-06 2.51617e-17 
18.4569 -0.00294741 8.02296e-05 -0.00294741 -8.02296e-05 8.69375e-06 2.56352e-17 
18.4569 -0.00294741 8.02296e-05 -0.00294741 -8.02296e-05 8.69375e-06 2.56352e-17 
18.4569 -0.00294741 8.02296e-05 -0.00294741 -8.02296e-05 8.69375e-06 2.56352e-17 
18.5059 -0.00293173 7.95891e-05 -0.00293173 -7.95891e-05 8.60147e-06 2.61297e-17 
18.5059 -0.00293173 7.95891e-05 -0.00293173 -7.95891e-05 8.60147e-06 2.61297e-17 
18.5059 -0.00293173 7.95891e-05 -0.00293173 -7.95891e-05 8.60147e-06 2.61297e-17 
18.555 -0.00291618 7.89554e-05 -0.00291618 -7.89554e-05 8.51041e-06 2.66215e-17 
18.555 -0.00291618 7.89554e-05 -0.00291618 -7.89554e-05 8.51041e-06 2.66215e-17 
18.555 -0.00291618 7.89554e-05 -0.00291618 -7.89554e-05 8.51041e-06 2.66215e-17 
18.6041 -0.00290075 7.83285e-05 -0.00290075 -7.83285e-05 8.42055e-06 2.71573e-17 
18.6041 -0.00290075 7.83285e-05 -0.00290075 -7.83285e-05 8.42055e-06 2.71573e-17 
18.6041 -0.00290075 7.83285e-05 -0.00290075 -7.83285e-05 8.42055e-06 2.71573e-17 
18.6532 -0.00288544 7.77082e-05 -0.00288544 -7.77082e-05 8.33188e-06 2.76671e-17 
18.6532 -0.00288544 7.77082e-05 -0.00288544 -7.77082e-05 8.33188e-06 2.76671e-17 
18.6532 -0.00288544 7.77082e-05 -0.00288544 -7.77082e-05 8.33188e-06 2.76671e-17 
18.7023 -0.00287025 7.70944e-05 -0.00287025 -7.70944e-05 8.24438e-06 2.8267e-17 
18.7023 -0.00287025 7.70944e-05 -0.00287025 -7.70944e-05 8.24438e-06 2.8267e-17 
18.7023 -0.00287025 7.70944e-05 -0.00287025 -7.70944e-05 8.24438e-06 2.8267e-17 
18.7514 -0.00285519 7.6487e-05 -0.00285519 -7.6487e-05 8.15802e-06 2.88637e-17 
18.7514 -0.00285519 7.6487e-05 -0.00285519 -7.6487e-05 8.15802e-06 2.88637e-17 
18.7514 -0.00285519 7.6487e-05 -0.00285519 -7.6487e-05 8.15802e-06 2.88637e-17 
18.8005 -0.00284024 7.58861e-05 -0.00284024 -7.58861e-05 8.07279e-06 2.94573e-17 
18.8005 -0.00284024 7.58861e-05 -0.00284024 -7.58861e-05 8.07279e-06 2.94573e-17 
18.8005 -0.00284024 7.58861e-05 -0.00284024 -7.58861e-05 8.07279e-06 2.94573e-17 
18.8496 -0.00282541 7.52914e-05 -0.00282541 -7.52914e-05 7.98867e-06 3.00938e-17 
18.8496 -0.00282541 7.52914e-05 -0.00282541 -7.52914e-05 7.98867e-06 3.00938e-17 
18.8496 -0.00282541 7.52914e-05 -0.00282541 -7.52914e-05 7.98867e-06 3.00938e-17 
18.8986 -0.00281069 7.47029e-05 -0.00281069 -7.47029e-05 7.90564e-06 3.07958e-17 
18.8986 -0.00281069 7.47029e-05 -0.00281069 -7.47029e-05 7.90564e-06 3.07958e-17 
18.8986 -0.00281069 7.47029e-05 -0.00281069 -7.47029e-05 7.90564e-06 3.07958e-17 
18.9477 -0.00279609 7.41206e-05 -0.00279609 -7.41206e-05 7.82369e-06 3.14714e-17 
18.9477 -0.00279609 7.41206e-05 -0.00279609 -7.41206e-05 7.82369e-06 3.14714e-17 
18.9477 -0.00279609 7.41206e-05 -0.00279609 -7.41206e-05 7.82369e-06 3.14714e-17 
18.9968 -0.00278161 7.35443e-05 -0.00278161 -7.35443e-05 7.7428e-06 3.21891e-17 
18.9968 -0.00278161 7.35443e-05 -0.00278161 -7.35443e-05 7.7428e-06 3.21891e-17 
18.9968 -0.00278161 7.35443e-05 -0.00278161 -7.35443e-05 7.7428e-06 3.21891e-17 
19.0459 -0.00276723 7.2974e-05 -0.00276723 -7.2974e-05 7.66296e-06 3.29486e-17 
19.0459 -0.00276723 7.2974e-05 -0.00276723 -7.2974e-05 7.66296e-06 3.29486e-17 
19.0459 -0.00276723 7.2974e-05 -0.00276723 -7.2974e-05 7.66296e-06 3.29486e-17 
19.095 -0.00275297 7.24095e-05 -0.00275297 -7.24095e-05 7.58414e-06 3.37497e-17 
19.095 -0.00275297 7.24095e-05 -0.00275297 -7.24095e-05 7.58414e-06 3.37497e-17 
19.095 -0.00275297 7.24095e-05 -0.00275297 -7.24095e-05 7.58414e-06 3.37497e-17 
19.1441 -0.00273882 7.18509e-05 -0.00273882 -7.18509e-05 7.50633e-06 3.46146e-17 
19.1441 -0.00273882 7.18509e-05 -0.00273882 -7.18509e-05 7.50633e-06 3.46146e-17 
19.1441 -0.00273882 7.18509e-05 -0.00273882 -7.18509e-05 7.50633e-06 3.46146e-17 
19.1932 -0.00272477 7.1298e-05 -0.00272477 -7.1298e-05 7.42952e-06 3.54525e-17 
19.1932 -0.00272477 7.1298e-05 -0.00272477 -7.1298e-05 7.42952e-06 3.54525e-17 
19.1932 -0.00272477 7.1298e-05 -0.00272477 -7.1298e-05 7.42952e-06 3.54525e-17 
19.2423 -0.00271084 7.07508e-05 -0.00271084 -7.07508e-05 7.35369e-06 3.63988e-17 
19.2423 -0.00271084 7.07508e-05 -0.00271084 -7.07508e-05 7.35369e-06 3.63988e-17 
19.2423 -0.00271084 7.07508e-05 -0.00271084 -7.07508e-05 7.35369e-06 3.63988e-17 
19.2913 -0.00269701 7.02092e-05 -0.00269701 -7.02092e-05 7.27883e-06 3.73178e-17 
19.2913 -0.00269701 7.02092e-05 -0.00269701 -7.02092e-05 7.27883e-06 3.73178e-17 
19.2913 -0.00269701 7.02092e-05 -0.00269701 -7.02092e-05 7.27883e-06 3.73178e-17 
19.3404 -0.00268328 6.96731e-05 -0.00268328 -6.96731e-05 7.20492e-06 3.82994e-17 
19.3404 -0.00268328 6.96731e-05 -0.00268328 -6.96731e-05 7.20492e-06 3.82994e-17 
19.3404 -0.00268328 6.96731e-05 -0.00268328 -6.96731e-05 7.20492e-06 3.82994e-17 
19.3895 -0.00266966 6.91425e-05 -0.00266966 -6.91425e-05 7.13194e-06 3.93431e-17 
19.3895 -0.00266966 6.91425e-05 -0.00266966 -6.91425e-05 7.13194e-06 3.93431e-17 
19.3895 -0.00266966 6.91425e-05 -0.00266966 -6.91425e-05 7.13194e-06 3.93431e-17 
19.4386 -0.00265615 6.86172e-05 -0.00265615 -6.86172e-05 7.05989e-06 4.04486e-17 
19.4386 -0.00265615 6.86172e-05 -0.00265615 -6.86172e-05 7.05989e-06 4.04486e-17 
19.4386 -0.00265615 6.86172e-05 -0.00265615 -6.86172e-05 7.05989e-06 4.04486e-17 
19.4877 -0.00264274 6.80972e-05 -0.00264274 -6.80972e-05 6.98874e-06 4.16152e-17 
19.4877 -0.00264274 6.80972e-05 -0.00264274 -6.80972e-05 6.98874e-06 4.16152e-17 
19.4877 -0.00264274 6.80972e-05 -0.00264274 -6.80972e-05 6.98874e-06 4.16152e-17 
19.5368 -0.00262943 6.75825e-05 -0.00262943 -6.75825e-05 6.91849e-06 4.28203e-17 
19.5368 -0.00262943 6.75825e-05 -0.00262943 -6.75825e-05 6.91849e-06 4.28203e-17 
19.5368 -0.00262943 6.75825e-05 -0.00262943 -6.75825e-05 6.91849e-06 4.28203e-17 
19.5859 -0.00261621 6.7073e-05 -0.00261621 -6.7073e-05 6.84912e-06 4.40637e-17 
19.5859 -0.00261621 6.7073e-05 -0.00261621 -6.7073e-05 6.84912e-06 4.40637e-17 
19.5859 -0.00261621 6.7073e-05 -0.00261621 -6.7073e-05 6.84912e-06 4.40637e-17 
19.635 -0.0026031 6.65686e-05 -0.0026031 -6.65686e-05 6.78062e-06 4.54333e-17 
19.635 -0.0026031 6.65686e-05 -0.0026031 -6.65686e-05 6.78062e-06 4.54333e-17 
19.635 -0.0026031 6.65686e-05 -0.0026031 -6.65686e-05 6.78062e-06 4.54333e-17 
19.684 -0.00259009 6.60693e-05 -0.00259009 -6.60693e-05 6.71298e-06 4.68182e-17 
19.684 -0.00259009 6.60693e-05 -0.00259009 -6.60693e-05 6.71298e-06 4.68182e-17 
19.684 -0.00259009 6.60693e-05 -0.00259009 -6.60693e-05 6.71298e-06 4.68182e-17 
19.7331 -0.00257717 6.55749e-05 -0.00257717 -6.55749e-05 6.64617e-06 4.82841e-17 
19.7331 -0.00257717 6.55749e-05 -0.00257717 -6.55749e-05 6.64617e-06 4.82841e-17 
19.7331 -0.00257717 6.55749e-05 -0.00257717 -6.55749e-05 6.64617e-06 4.82841e-17 
19.7822 -0.00256435 6.50854e-05 -0.00256435 -6.50854e-05 6.5802e-06 4.98743e-17 
19.7822 -0.00256435 6.50854e-05 -0.00256435 -6.50854e-05 6.5802e-06 4.98743e-17 
19.7822 -0.00256435 6.50854e-05 -0.00256435 -6.50854e-05 6.5802e-06 4.98743e-17 
19.8313 -0.00255163 6.46009e-05 -0.00255163 -6.46009e-05 6.51504e-06 5.14784e-17 
19.8313 -0.00255163 6.46009e-05 -0.00255163 -6.46009e-05 6.51504e-06 5.14784e-17 
19.8313 -0.00255163 6.46009e-05 -0.00255163 -6.46009e-05 6.51504e-06 5.14784e-17 
19.8804 -0.002539 6.41211e-05 -0.002539 -6.41211e-05 6.45069e-06 5.32492e-17 
19.8804 -0.002539 6.41211e-05 -0.002539 -6.41211e-05 6.45069e-06 5.32492e-17 
19.8804 -0.002539 6.41211e-05 -0.002539 -6.41211e-05 6.45069e-06 5.32492e-17 
19.9295 -0.00252647 6.36461e-05 -0.00252647 -6.36461e-05 6.38713e-06 5.50765e-17 
19.9295 -0.00252647 6.36461e-05 -0.00252647 -6.36461e-05 6.38713e-06 5.50765e-17 
19.9295 -0.00252647 6.36461e-05 -0.00252647 -6.36461e-05 6.38713e-06 5.50765e-17 
19.9786 -0.00251402 6.31757e-05 -0.00251402 -6.31757e-05 6.32435e-06 5.70251e-17 
19.9786 -0.00251402 6.31757e-05 -0.00251402 -6.31757e-05 6.32435e-06 5.70251e-17 
19.9786 -0.00251402 6.31757e-05 -0.00251402 -6.31757e-05 6.32435e-06 5.70251e-17 
20.0277 -0.00250167 6.271e-05 -0.00250167 -6.271e-05 6.26234e-06 5.90724e-17 
20.0277 -0.00250167 6.271e-05 -0.00250167 -6.271e-05 6.26234e-06 5.90724e-17 
20.0277 -0.00250167 6.271e-05 -0.00250167 -6.271e-05 6.26234e-06 5.90724e-17 
20.0767 -0.00248941 6.22489e-05 -0.00248941 -6.22489e-05 6.20109e-06 6.12393e-17 
20.0767 -0.00248941 6.22489e-05 -0.00248941 -6.22489e-05 6.20109e-06 6.12393e-17 
20.0767 -0.00248941 6.22489e-05 -0.00248941 -6.22489e-05 6.20109e-06 6.12393e-17 
20.1258 -0.00247724 6.17922e-05 -0.00247724 -6.17922e-05 6.14059e-06 6.35034e-17 
20.1258 -0.00247724 6.17922e-05 -0.00247724 -6.17922e-05 6.14059e-06 6.35034e-17 
20.1258 -0.00247724 6.17922e-05 -0.00247724 -6.17922e-05 6.14059e-06 6.35034e-17 
20.1749 -0.00246516 6.13401e-05 -0.00246516 -6.13401e-05 6.08083e-06 6.59929e-17 
20.1749 -0.00246516 6.13401e-05 -0.00246516 -6.13401e-05 6.08083e-06 6.59929e-17 
20.1749 -0.00246516 6.13401e-05 -0.00246516 -6.13401e-05 6.08083e-06 6.59929e-17 
20.224 -0.00245317 6.08923e-05 -0.00245317 -6.08923e-05 6.02179e-06 6.8556e-17 
20.224 -0.00245317 6.08923e-05 -0.00245317 -6.08923e-05 6.02179e-06 6.8556e-17 
20.224 -0.00245317 6.08923e-05 -0.00245317 -6.08923e-05 6.02179e-06 6.8556e-17 
20.2731 -0.00244126 6.04489e-05 -0.00244126 -6.04489e-05 5.96346e-06 7.12994e-17 
20.2731 -0.00244126 6.04489e-05 -0.00244126 -6.04489e-05 5.96346e-06 7.12994e-17 
20.2731 -0.00244126 6.04489e-05 -0.00244126 -6.04489e-05 5.96346e-06 7.12994e-17 
20.3222 -0.00242945 6.00098e-05 -0.00242945 -6.00098e-05 5.90584e-06 7.42001e-17 
20.3222 -0.00242945 6.00098e-05 -0.00242945 -6.00098e-05 5.90584e-06 7.42001e-17 
20.3222 -0.00242945 6.00098e-05 -0.00242945 -6.00098e-05 5.90584e-06 7.42001e-17 
20.3713 -0.00241771 5.95749e-05 -0.00241771 -5.95749e-05 5.84892e-06 7.73211e-17 
20.3713 -0.00241771 5.95749e-05 -0.00241771 -5.95749e-05 5.84892e-06 7.73211e-17 
20.3713 -0.00241771 5.95749e-05 -0.00241771 -5.95749e-05 5.84892e-06 7.73211e-17 
20.4204 -0.00240606 5.91443e-05 -0.00240606 -5.91443e-05 5.79268e-06 8.0597e-17 
20.4204 -0.00240606 5.91443e-05 -0.00240606 -5.91443e-05 5.79268e-06 8.0597e-17 
20.4204 -0.00240606 5.91443e-05 -0.00240606 -5.91443e-05 5.79268e-06 8.0597e-17 
20.4694 -0.0023945 5.87178e-05 -0.0023945 -5.87178e-05 5.73712e-06 8.41114e-17 
20.4694 -0.0023945 5.87178e-05 -0.0023945 -5.87178e-05 5.73712e-06 8.41114e-17 
20.4694 -0.0023945 5.87178e-05 -0.0023945 -5.87178e-05 5.73712e-06 8.41114e-17 
20.5185 -0.00238302 5.82954e-05 -0.00238302 -5.82954e-05 5.68222e-06 8.78837e-17 
20.5185 -0.00238302 5.82954e-05 -0.00238302 -5.82954e-05 5.68222e-06 8.78837e-17 
20.5185 -0.00238302 5.82954e-05 -0.00238302 -5.82954e-05 5.68222e-06 8.78837e-17 
20.5676 -0.00237162 5.7877e-05 -0.00237162 -5.7877e-05 5.62797e-06 9.19122e-17 
20.5676 -0.00237162 5.7877e-05 -0.00237162 -5.7877e-05 5.62797e-06 9.19122e-17 
20.5676 -0.00237162 5.7877e-05 -0.00237162 -5.7877e-05 5.62797e-06 9.19122e-17 
20.6167 -0.00236031 5.74626e-05 -0.00236031 -5.74626e-05 5.57437e-06 9.61739e-17 
20.6167 -0.00236031 5.74626e-05 -0.00236031 -5.74626e-05 5.57437e-06 9.61739e-17 
20.6167 -0.00236031 5.74626e-05 -0.00236031 -5.74626e-05 5.57437e-06 9.61739e-17 
20.6658 -0.00234907 5.70522e-05 -0.00234907 -5.70522e-05 5.52141e-06 1.00772e-16 
20.6658 -0.00234907 5.70522e-05 -0.00234907 -5.70522e-05 5.52141e-06 1.00772e-16 
20.6658 -0.00234907 5.70522e-05 -0.00234907 -5.70522e-05 5.52141e-06 1.00772e-16 
20.7149 -0.00233791 5.66457e-05 -0.00233791 -5.66457e-05 5.46908e-06 1.05684e-16 
20.7149 -0.00233791 5.66457e-05 -0.00233791 -5.66457e-05 5.46908e-06 1.05684e-16 
20.7149 -0.00233791 5.66457e-05 -0.00233791 -5.66457e-05 5.46908e-06 1.05684e-16 
20.764 -0.00232684 5.6243e-05 -0.00232684 -5.6243e-05 5.41737e-06 1.10989e-16 
20.764 -0.00232684 5.6243e-05 -0.00232684 -5.6243e-05 5.41737e-06 1.10989e-16 
20.764 -0.00232684 5.6243e-05 -0.00232684 -5.6243e-05 5.41737e-06 1.10989e-16 
20.8131 -0.00231584 5.58442e-05 -0.00231584 -5.58442e-05 5.36626e-06 1.16687e-16 
20.8131 -0.00231584 5.58442e-05 -0.00231584 -5.58442e-05 5.36626e-06 1.16687e-16 
20.8131 -0.00231584 5.58442e-05 -0.00231584 -5.58442e-05 5.36626e-06 1.16687e-16 
20.8621 -0.00230492 5.54491e-05 -0.00230492 -5.54491e-05 5.31576e-06 1.22857e-16 
20.8621 -0.00230492 5.54491e-05 -0.00230492 -5.54491e-05 5.31576e-06 1.22857e-16 
20.8621 -0.00230492 5.54491e-05 -0.00230492 -5.54491e-05 5.31576e-06 1.22857e-16 
20.9112 -0.00229408 5.50577e-05 -0.00229408 -5.50577e-05 5.26585e-06 1.29537e-16 
20.9112 -0.00229408 5.50577e-05 -0.00229408 -5.50577e-05 5.26585e-06 1.29537e-16 
20.9112 -0.00229408 5.50577e-05 -0.00229408 -5.50577e-05 5.26585e-06 1.29537e-16 
20.9603 -0.00228331 5.467e-05 -0.00228331 -5.467e-05 5.21653e-06 1.36723e-16 
20.9603 -0.00228331 5.467e-05 -0.00228331 -5.467e-05 5.21653e-06 1.36723e-16 
20.9603 -0.00228331 5.467e-05 -0.00228331 -5.467e-05 5.21653e-06 1.36723e-16 
21.0094 -0.00227262 5.4286e-05 -0.00227262 -5.4286e-05 5.16778e-06 1.44516e-16 
21.0094 -0.00227262 5.4286e-05 -0.00227262 -5.4286e-05 5.16778e-06 1.44516e-16 
21.0094 -0.00227262 5.4286e-05 -0.00227262 -5.4286e-05 5.16778e-06 1.44516e-16 
21.0585 -0.00226201 5.39055e-05 -0.00226201 -5.39055e-05 5.1196e-06 1.53014e-16 
21.0585 -0.00226201 5.39055e-05 -0.00226201 -5.39055e-05 5.1196e-06 1.53014e-16 
21.0585 -0.00226201 5.39055e-05 -0.00226201 -5.39055e-05 5.1196e-06 1.53014e-16 
21.1076 -0.00225146 5.35286e-05 -0.00225146 -5.35286e-05 5.07198e-06 1.62315e-16 
21.1076 -0.00225146 5.35286e-05 -0.00225146 -5.35286e-05 5.07198e-06 1.62315e-16 
21.1076 -0.00225146 5.35286e-05 -0.00225146 -5.35286e-05 5.07198e-06 1.62315e-16 
21.1567 -0.002241 5.31552e-05 -0.002241 -5.31552e-05 5.02492e-06 1.72454e-16 
21.1567 -0.002241 5.31552e-05 -0.002241 -5.31552e-05 5.02492e-06 1.72454e-16 
21.1567 -0.002241 5.31552e-05 -0.002241 -5.31552e-05 5.02492e-06 1.72454e-16 
21.2058 -0.0022306 5.27853e-05 -0.0022306 -5.27853e-05 4.97839e-06 1.83508e-16 
21.2058 -0.0022306 5.27853e-05 -0.0022306 -5.27853e-05 4.97839e-06 1.83508e-16 
21.2058 -0.0022306 5.27853e-05 -0.0022306 -5.27853e-05 4.97839e-06 1.83508e-16 
21.2548 -0.00222028 5.24188e-05 -0.00222028 -5.24188e-05 4.93241e-06 1.95673e-16 
21.2548 -0.00222028 5.24188e-05 -0.00222028 -5.24188e-05 4.93241e-06 1.95673e-16 
21.2548 -0.00222028 5.24188e-05 -0.00222028 -5.24188e-05 4.93241e-06 1.95673e-16 
21.3039 -0.00221003 5.20557e-05 -0.00221003 -5.20557e-05 4.88696e-06 2.09106e-16 
21.3039 -0.00221003 5.20557e-05 -0.00221003 -5.20557e-05 4.88696e-06 2.09106e-16 
21.3039 -0.00221003 5.20557e-05 -0.00221003 -5.20557e-05 4.88696e-06 2.09106e-16 
21.353 -0.00219985 5.16959e-05 -0.00219985 -5.16959e-05 4.84203e-06 2.23857e-16 
21.353 -0.00219985 5.16959e-05 -0.00219985 -5.16959e-05 4.84203e-06 2.23857e-16 
21.353 -0.00219985 5.16959e-05 -0.00219985 -5.16959e-05 4.84203e-06 2.23857e-16 
21.4021 -0.00218974 5.13395e-05 -0.00218974 -5.13395e-05 4.79761e-06 2.40203e-16 
21.4021 -0.00218974 5.13395e-05 -0.00218974 -5.13395e-05 4.79761e-06 2.40203e-16 
21.4021 -0.00218974 5.13395e-05 -0.00218974 -5.13395e-05 4.79761e-06 2.40203e-16 
21.4512 -0.0021797 5.09863e-05 -0.0021797 -5.09863e-05 4.75371e-06 2.58354e-16 
21.4512 -0.0021797 5.09863e-05 -0.0021797 -5.09863e-05 4.75371e-06 2.58354e-16 
21.4512 -0.0021797 5.09863e-05 -0.0021797 -5.09863e-05 4.75371e-06 2.58354e-16 
21.5003 -0.00216973 5.06364e-05 -0.00216973 -5.06364e-05 4.7103e-06 2.7852e-16 
21.5003 -0.00216973 5.06364e-05 -0.00216973 -5.06364e-05 4.7103e-06 2.7852e-16 
21.5003 -0.00216973 5.06364e-05 -0.00216973 -5.06364e-05 4.7103e-06 2.7852e-16 
21.5494 -0.00215982 5.02896e-05 -0.00215982 -5.02896e-05 4.66739e-06 3.0105e-16 
21.5494 -0.00215982 5.02896e-05 -0.00215982 -5.02896e-05 4.66739e-06 3.0105e-16 
21.5494 -0.00215982 5.02896e-05 -0.00215982 -5.02896e-05 4.66739e-06 3.0105e-16 
21.5984 -0.00214999 4.99461e-05 -0.00214999 -4.99461e-05 4.62497e-06 3.26208e-16 
21.5984 -0.00214999 4.99461e-05 -0.00214999 -4.99461e-05 4.62497e-06 3.26208e-16 
21.5984 -0.00214999 4.99461e-05 -0.00214999 -4.99461e-05 4.62497e-06 3.26208e-16 
21.6475 -0.00214022 4.96056e-05 -0.00214022 -4.96056e-05 4.58302e-06 3.54457e-16 
21.6475 -0.00214022 4.96056e-05 -0.00214022 -4.96056e-05 4.58302e-06 3.54457e-16 
21.6475 -0.00214022 4.96056e-05 -0.00214022 -4.96056e-05 4.58302e-06 3.54457e-16 
21.6966 -0.00213052 4.92682e-05 -0.00213052 -4.92682e-05 4.54156e-06 3.86256e-16 
21.6966 -0.00213052 4.92682e-05 -0.00213052 -4.92682e-05 4.54156e-06 3.86256e-16 
21.6966 -0.00213052 4.92682e-05 -0.00213052 -4.92682e-05 4.54156e-06 3.86256e-16 
21.7457 -0.00212088 4.89339e-05 -0.00212088 -4.89339e-05 4.50056e-06 4.2212e-16 
21.7457 -0.00212088 4.89339e-05 -0.00212088 -4.89339e-05 4.50056e-06 4.2212e-16 
21.7457 -0.00212088 4.89339e-05 -0.00212088 -4.89339e-05 4.50056e-06 4.2212e-16 
21.7948 -0.00211131 4.86026e-05 -0.00211131 -4.86026e-05 4.46002e-06 4.62736e-16 
21.7948 -0.00211131 4.86026e-05 -0.00211131 -4.86026e-05 4.46002e-06 4.62736e-16 
21.7948 -0.00211131 4.86026e-05 -0.00211131 -4.86026e-05 4.46002e-06 4.62736e-16 
21.8439 -0.00210181 4.82743e-05 -0.00210181 -4.82743e-05 4.41994e-06 5.08829e-16 
21.8439 -0.00210181 4.82743e-05 -0.00210181 -4.82743e-05 4.41994e-06 5.08829e-16 
21.8439 -0.00210181 4.82743e-05 -0.00210181 -4.82743e-05 4.41994e-06 5.08829e-16 
21.893 -0.00209236 4.7949e-05 -0.00209236 -4.7949e-05 4.38031e-06 5.61272e-16 
21.893 -0.00209236 4.7949e-05 -0.00209236 -4.7949e-05 4.38031e-06 5.61272e-16 
21.893 -0.00209236 4.7949e-05 -0.00209236 -4.7949e-05 4.38031e-06 5.61272e-16 
21.9421 -0.00208299 4.76266e-05 -0.00208299 -4.76266e-05 4.34112e-06 6.2105e-16 
21.9421 -0.00208299 4.76266e-05 -0.00208299 -4.76266e-05 4.34112e-06 6.2105e-16 
21.9421 -0.00208299 4.76266e-05 -0.00208299 -4.76266e-05 4.34112e-06 6.2105e-16 
21.9911 -0.00207367 4.7307e-05 -0.00207367 -4.7307e-05 4.30237e-06 6.89475e-16 
21.9911 -0.00207367 4.7307e-05 -0.00207367 -4.7307e-05 4.30237e-06 6.89475e-16 
21.9911 -0.00207367 4.7307e-05 -0.00207367 -4.7307e-05 4.30237e-06 6.89475e-16 
22.0402 -0.00206442 4.69904e-05 -0.00206442 -4.69904e-05 4.26405e-06 7.67847e-16 
22.0402 -0.00206442 4.69904e-05 -0.00206442 -4.69904e-05 4.26405e-06 7.67847e-16 
22.0402 -0.00206442 4.69904e-05 -0.00206442 -4.69904e-05 4.26405e-06 7.67847e-16 
22.0893 -0.00205523 4.66765e-05 -0.00205523 -4.66765e-05 4.22616e-06 8.57866e-16 
22.0893 -0.00205523 4.66765e-05 -0.00205523 -4.66765e-05 4.22616e-06 8.57866e-16 
22.0893 -0.00205523 4.66765e-05 -0.00205523 -4.66765e-05 4.22616e-06 8.57866e-16 
22.1384 -0.0020461 4.63654e-05 -0.0020461 -4.63654e-05 4.18869e-06 9.61356e-16 
22.1384 -0.0020461 4.63654e-05 -0.0020461 -4.63654e-05 4.18869e-06 9.61356e-16 
22.1384 -0.0020461 4.63654e-05 -0.0020461 -4.63654e-05 4.18869e-06 9.61356e-16 
22.1875 -0.00203703 4.60571e-05 -0.00203703 -4.60571e-05 4.15163e-06 1.08043e-15 
22.1875 -0.00203703 4.60571e-05 -0.00203703 -4.60571e-05 4.15163e-06 1.08043e-15 
22.1875 -0.00203703 4.60571e-05 -0.00203703 -4.60571e-05 4.15163e-06 1.08043e-15 
22.2366 -0.00202802 4.57515e-05 -0.00202802 -4.57515e-05 4.11498e-06 1.2175e-15 
22.2366 -0.00202802 4.57515e-05 -0.00202802 -4.57515e-05 4.11498e-06 1.2175e-15 
22.2366 -0.00202802 4.57515e-05 -0.00202802 -4.57515e-05 4.11498e-06 1.2175e-15 
22.2857 -0.00201907 4.54487e-05 -0.00201907 -4.54487e-05 4.07873e-06 1.37505e-15 
22.2857 -0.00201907 4.54487e-05 -0.00201907 -4.54487e-05 4.07873e-06 1.37505e-15 
22.2857 -0.00201907 4.54487e-05 -0.00201907 -4.54487e-05 4.07873e-06 1.37505e-15 
22.3348 -0.00201018 4.51485e-05 -0.00201018 -4.51485e-05 4.04289e-06 1.5556e-15 
22.3348 -0.00201018 4.51485e-05 -0.00201018 -4.51485e-05 4.04289e-06 1.5556e-15 
22.3348 -0.00201018 4.51485e-05 -0.00201018 -4.51485e-05 4.04289e-06 1.5556e-15 
22.3838 -0.00200135 4.48509e-05 -0.00200135 -4.48509e-05 4.00743e-06 1.7613e-15 
22.3838 -0.00200135 4.48509e-05 -0.00200135 -4.48509e-05 4.00743e-06 1.7613e-15 
22.3838 -0.00200135 4.48509e-05 -0.00200135 -4.48509e-05 4.00743e-06 1.7613e-15 
22.4329 -0.00199258 4.45559e-05 -0.00199258 -4.45559e-05 3.97237e-06 1.99334e-15 
22.4329 -0.00199258 4.45559e-05 -0.00199258 -4.45559e-05 3.97237e-06 1.99334e-15 
22.4329 -0.00199258 4.45559e-05 -0.00199258 -4.45559e-05 3.97237e-06 1.99334e-15 
22.482 -0.00198386 4.42636e-05 -0.00198386 -4.42636e-05 3.93768e-06 2.251e-15 
22.482 -0.00198386 4.42636e-05 -0.00198386 -4.42636e-05 3.93768e-06 2.251e-15 
22.482 -0.00198386 4.42636e-05 -0.00198386 -4.42636e-05 3.93768e-06 2.251e-15 
22.5311 -0.0019752 4.39737e-05 -0.0019752 -4.39737e-05 3.90338e-06 2.53055e-15 
22.5311 -0.0019752 4.39737e-05 -0.0019752 -4.39737e-05 3.90338e-06 2.53055e-15 
22.5311 -0.0019752 4.39737e-05 -0.0019752 -4.39737e-05 3.90338e-06 2.53055e-15 
22.5802 -0.0019666 4.36864e-05 -0.0019666 -4.36864e-05 3.86945e-06 2.82397e-15 
22.5802 -0.0019666 4.36864e-05 -0.0019666 -4.36864e-05 3.86945e-06 2.82397e-15 
22.5802 -0.0019666 4.36864e-05 -0.0019666 -4.36864e-05 3.86945e-06 2.82397e-15 
22.6293 -0.00195806 4.34017e-05 -0.00195806 -4.34017e-05 3.83588e-06 3.11817e-15 
22.6293 -0.00195806 4.34017e-05 -0.00195806 -4.34017e-05 3.83588e-06 3.11817e-15 
22.6293 -0.00195806 4.34017e-05 -0.00195806 -4.34017e-05 3.83588e-06 3.11817e-15 
22.6784 -0.00194957 4.31193e-05 -0.00194957 -4.31193e-05 3.80268e-06 3.39558e-15 
22.6784 -0.00194957 4.31193e-05 -0.00194957 -4.31193e-05 3.80268e-06 3.39558e-15 
22.6784 -0.00194957 4.31193e-05 -0.00194957 -4.31193e-05 3.80268e-06 3.39558e-15 
22.7275 -0.00194113 4.28395e-05 -0.00194113 -4.28395e-05 3.76984e-06 3.63618e-15 
22.7275 -0.00194113 4.28395e-05 -0.00194113 -4.28395e-05 3.76984e-06 3.63618e-15 
22.7275 -0.00194113 4.28395e-05 -0.00194113 -4.28395e-05 3.76984e-06 3.63618e-15 
22.7765 -0.00193275 4.2562e-05 -0.00193275 -4.2562e-05 3.73735e-06 3.8211e-15 
22.7765 -0.00193275 4.2562e-05 -0.00193275 -4.2562e-05 3.73735e-06 3.8211e-15 
22.7765 -0.00193275 4.2562e-05 -0.00193275 -4.2562e-05 3.73735e-06 3.8211e-15 
22.8256 -0.00192443 4.22869e-05 -0.00192443 -4.2287e-05 3.70522e-06 3.93679e-15 
22.8256 -0.00192443 4.22869e-05 -0.00192443 -4.2287e-05 3.70522e-06 3.93679e-15 
22.8256 -0.00192443 4.22869e-05 -0.00192443 -4.2287e-05 3.70522e-06 3.93679e-15 
22.8747 -0.00191615 4.20143e-05 -0.00191615 -4.20143e-05 3.67342e-06 3.97803e-15 
22.8747 -0.00191615 4.20143e-05 -0.00191615 -4.20143e-05 3.67342e-06 3.97803e-15 
22.8747 -0.00191615 4.20143e-05 -0.00191615 -4.20143e-05 3.67342e-06 3.97803e-15 
22.9238 -0.00190793 4.17439e-05 -0.00190793 -4.17439e-05 3.64197e-06 3.94828e-15 
22.9238 -0.00190793 4.17439e-05 -0.00190793 -4.17439e-05 3.64197e-06 3.94828e-15 
22.9238 -0.00190793 4.17439e-05 -0.00190793 -4.17439e-05 3.64197e-06 3.94828e-15 
22.9729 -0.00189977 4.14759e-05 -0.00189977 -4.14759e-05 3.61085e-06 3.85862e-15 
22.9729 -0.00189977 4.14759e-05 -0.00189977 -4.14759e-05 3.61085e-06 3.85862e-15 
22.9729 -0.00189977 4.14759e-05 -0.00189977 -4.14759e-05 3.61085e-06 3.85862e-15 
23.022 -0.00189165 4.12101e-05 -0.00189165 -4.12101e-05 3.58007e-06 3.7241e-15 
23.022 -0.00189165 4.12101e-05 -0.00189165 -4.12101e-05 3.58007e-06 3.7241e-15 
23.022 -0.00189165 4.12101e-05 -0.00189165 -4.12101e-05 3.58007e-06 3.7241e-15 
23.0711 -0.00188359 4.09466e-05 -0.00188359 -4.09467e-05 3.54961e-06 3.56061e-15 
23.0711 -0.00188359 4.09466e-05 -0.00188359 -4.09467e-05 3.54961e-06 3.56061e-15 
23.0711 -0.00188359 4.09466e-05 -0.00188359 -4.09467e-05 3.54961e-06 3.56061e-15 
23.1202 -0.00187558 4.06854e-05 -0.00187558 -4.06854e-05 3.51948e-06 3.38266e-15 
23.1202 -0.00187558 4.06854e-05 -0.00187558 -4.06854e-05 3.51948e-06 3.38266e-15 
23.1202 -0.00187558 4.06854e-05 -0.00187558 -4.06854e-05 3.51948e-06 3.38266e-15 
23.1692 -0.00186762 4.04264e-05 -0.00186762 -4.04264e-05 3.48966e-06 3.20176e-15 
23.1692 -0.00186762 4.04264e-05 -0.00186762 -4.04264e-05 3.48966e-06 3.20176e-15 
23.1692 -0.00186762 4.04264e-05 -0.00186762 -4.04264e-05 3.48966e-06 3.20176e-15 
23.2183 -0.00185971 4.01696e-05 -0.00185971 -4.01696e-05 3.46016e-06 3.02613e-15 
23.2183 -0.00185971 4.01696e-05 -0.00185971 -4.01696e-05 3.46016e-06 3.02613e-15 
23.2183 -0.00185971 4.01696e-05 -0.00185971 -4.01696e-05 3.46016e-06 3.02613e-15 
23.2674 -0.00185186 3.99149e-05 -0.00185186 -3.99149e-05 3.43097e-06 2.86114e-15 
23.2674 -0.00185186 3.99149e-05 -0.00185186 -3.99149e-05 3.43097e-06 2.86114e-15 
23.2674 -0.00185186 3.99149e-05 -0.00185186 -3.99149e-05 3.43097e-06 2.86114e-15 
23.3165 -0.00184405 3.96624e-05 -0.00184405 -3.96625e-05 3.40209e-06 2.70971e-15 
23.3165 -0.00184405 3.96624e-05 -0.00184405 -3.96625e-05 3.40209e-06 2.70971e-15 
23.3165 -0.00184405 3.96624e-05 -0.00184405 -3.96625e-05 3.40209e-06 2.70971e-15 
23.3656 -0.00183629 3.94121e-05 -0.00183629 -3.94121e-05 3.37351e-06 2.573e-15 
23.3656 -0.00183629 3.94121e-05 -0.00183629 -3.94121e-05 3.37351e-06 2.573e-15 
23.3656 -0.00183629 3.94121e-05 -0.00183629 -3.94121e-05 3.37351e-06 2.573e-15 
23.4147 -0.00182858 3.91638e-05 -0.00182858 -3.91638e-05 3.34524e-06 2.45116e-15 
23.4147 -0.00182858 3.91638e-05 -0.00182858 -3.91638e-05 3.34524e-06 2.45116e-15 
23.4147 -0.00182858 3.91638e-05 -0.00182858 -3.91638e-05 3.34524e-06 2.45116e-15 
23.4638 -0.00182091 3.89176e-05 -0.00182091 -3.89176e-05 3.31725e-06 2.34343e-15 
23.4638 -0.00182091 3.89176e-05 -0.00182091 -3.89176e-05 3.31725e-06 2.34343e-15 
23.4638 -0.00182091 3.89176e-05 -0.00182091 -3.89176e-05 3.31725e-06 2.34343e-15 
23.5129 -0.0018133 3.86735e-05 -0.0018133 -3.86735e-05 3.28956e-06 2.24893e-15 
23.5129 -0.0018133 3.86735e-05 -0.0018133 -3.86735e-05 3.28956e-06 2.24893e-15 
23.5129 -0.0018133 3.86735e-05 -0.0018133 -3.86735e-05 3.28956e-06 2.24893e-15 
23.5619 -0.00180573 3.84314e-05 -0.00180573 -3.84314e-05 3.26216e-06 2.16644e-15 
23.5619 -0.00180573 3.84314e-05 -0.00180573 -3.84314e-05 3.26216e-06 2.16644e-15 
23.5619 -0.00180573 3.84314e-05 -0.00180573 -3.84314e-05 3.26216e-06 2.16644e-15 
23.611 -0.00179822 3.81914e-05 -0.00179822 -3.81914e-05 3.23505e-06 2.09484e-15 
23.611 -0.00179822 3.81914e-05 -0.00179822 -3.81914e-05 3.23505e-06 2.09484e-15 
23.611 -0.00179822 3.81914e-05 -0.00179822 -3.81914e-05 3.23505e-06 2.09484e-15 
23.6601 -0.00179074 3.79533e-05 -0.00179074 -3.79533e-05 3.20821e-06 2.03305e-15 
23.6601 -0.00179074 3.79533e-05 -0.00179074 -3.79533e-05 3.20821e-06 2.03305e-15 
23.6601 -0.00179074 3.79533e-05 -0.00179074 -3.79533e-05 3.20821e-06 2.03305e-15 
23.7092 -0.00178332 3.77172e-05 -0.00178332 -3.77172e-05 3.18165e-06 1.98017e-15 
23.7092 -0.00178332 3.77172e-05 -0.00178332 -3.77172e-05 3.18165e-06 1.98017e-15 
23.7092 -0.00178332 3.77172e-05 -0.00178332 -3.77172e-05 3.18165e-06 1.98017e-15 
23.7583 -0.00177594 3.74831e-05 -0.00177594 -3.74831e-05 3.15537e-06 1.9356e-15 
23.7583 -0.00177594 3.74831e-05 -0.00177594 -3.74831e-05 3.15537e-06 1.9356e-15 
23.7583 -0.00177594 3.74831e-05 -0.00177594 -3.74831e-05 3.15537e-06 1.9356e-15 
23.8074 -0.0017686 3.72509e-05 -0.0017686 -3.72509e-05 3.12936e-06 1.8991e-15 
23.8074 -0.0017686 3.72509e-05 -0.0017686 -3.72509e-05 3.12936e-06 1.8991e-15 
23.8074 -0.0017686 3.72509e-05 -0.0017686 -3.72509e-05 3.12936e-06 1.8991e-15 
23.8565 -0.00176132 3.70206e-05 -0.00176132 -3.70206e-05 3.10361e-06 1.87099e-15 
23.8565 -0.00176132 3.70206e-05 -0.00176132 -3.70206e-05 3.10361e-06 1.87099e-15 
23.8565 -0.00176132 3.70206e-05 -0.00176132 -3.70206e-05 3.10361e-06 1.87099e-15 
23.9056 -0.00175407 3.67922e-05 -0.00175407 -3.67922e-05 3.07813e-06 1.85255e-15 
23.9056 -0.00175407 3.67922e-05 -0.00175407 -3.67922e-05 3.07813e-06 1.85255e-15 
23.9056 -0.00175407 3.67922e-05 -0.00175407 -3.67922e-05 3.07813e-06 1.85255e-15 
23.9546 -0.00174687 3.65657e-05 -0.00174687 -3.65657e-05 3.05291e-06 1.84567e-15 
23.9546 -0.00174687 3.65657e-05 -0.00174687 -3.65657e-05 3.05291e-06 1.84567e-15 
23.9546 -0.00174687 3.65657e-05 -0.00174687 -3.65657e-05 3.05291e-06 1.84567e-15 
24.0037 -0.00173972 3.63411e-05 -0.00173972 -3.63411e-05 3.02795e-06 1.85207e-15 
24.0037 -0.00173972 3.63411e-05 -0.00173972 -3.63411e-05 3.02795e-06 1.85207e-15 
24.0037 -0.00173972 3.63411e-05 -0.00173972 -3.63411e-05 3.02795e-06 1.85207e-15 
24.0528 -0.00173261 3.61183e-05 -0.00173261 -3.61183e-05 3.00325e-06 1.87201e-15 
24.0528 -0.00173261 3.61183e-05 -0.00173261 -3.61183e-05 3.00325e-06 1.87201e-15 
24.0528 -0.00173261 3.61183e-05 -0.00173261 -3.61183e-05 3.00325e-06 1.87201e-15 
24.1019 -0.00172554 3.58973e-05 -0.00172554 -3.58973e-05 2.97879e-06 1.90425e-15 
24.1019 -0.00172554 3.58973e-05 -0.00172554 -3.58973e-05 2.97879e-06 1.90425e-15 
24.1019 -0.00172554 3.58973e-05 -0.00172554 -3.58973e-05 2.97879e-06 1.90425e-15 
24.151 -0.00171852 3.56781e-05 -0.00171852 -3.56781e-05 2.95458e-06 1.94716e-15 
24.151 -0.00171852 3.56781e-05 -0.00171852 -3.56781e-05 2.95458e-06 1.94716e-15 
24.151 -0.00171852 3.56781e-05 -0.00171852 -3.56781e-05 2.95458e-06 1.94716e-15 
24.2001 -0.00171154 3.54607e-05 -0.00171154 -3.54607e-05 2.93062e-06 1.99952e-15 
24.2001 -0.00171154 3.54607e-05 -0.00171154 -3.54607e-05 2.93062e-06 1.99952e-15 
24.2001 -0.00171154 3.54607e-05 -0.00171154 -3.54607e-05 2.93062e-06 1.99952e-15 
24.2492 -0.0017046 3.5245e-05 -0.0017046 -3.5245e-05 2.90691e-06 2.06088e-15 
24.2492 -0.0017046 3.5245e-05 -0.0017046 -3.5245e-05 2.90691e-06 2.06088e-15 
24.2492 -0.0017046 3.5245e-05 -0.0017046 -3.5245e-05 2.90691e-06 2.06088e-15 
24.2983 -0.0016977 3.50311e-05 -0.0016977 -3.50311e-05 2.88343e-06 2.13136e-15 
24.2983 -0.0016977 3.50311e-05 -0.0016977 -3.50311e-05 2.88343e-06 2.13136e-15 
24.2983 -0.0016977 3.50311e-05 -0.0016977 -3.50311e-05 2.88343e-06 2.13136e-15 
24.3473 -0.00169085 3.48189e-05 -0.00169085 -3.48189e-05 2.86018e-06 2.21149e-15 
24.3473 -0.00169085 3.48189e-05 -0.00169085 -3.48189e-05 2.86018e-06 2.21149e-15 
24.3473 -0.00169085 3.48189e-05 -0.00169085 -3.48189e-05 2.86018e-06 2.21149e-15 
24.3964 -0.00168404 3.46085e-05 -0.00168404 -3.46085e-05 2.83718e-06 2.30198e-15 
24.3964 -0.00168404 3.46085e-05 -0.00168404 -3.46085e-05 2.83718e-06 2.30198e-15 
24.3964 -0.00168404 3.46085e-05 -0.00168404 -3.46085e-05 2.83718e-06 2.30198e-15 
24.4455 -0.00167726 3.43997e-05 -0.00167726 -3.43997e-05 2.8144e-06 2.40364e-15 
24.4455 -0.00167726 3.43997e-05 -0.00167726 -3.43997e-05 2.8144e-06 2.40364e-15 
24.4455 -0.00167726 3.43997e-05 -0.00167726 -3.43997e-05 2.8144e-06 2.40364e-15 
24.4946 -0.00167053 3.41926e-05 -0.00167053 -3.41926e-05 2.79185e-06 2.51728e-15 
24.4946 -0.00167053 3.41926e-05 -0.00167053 -3.41926e-05 2.79185e-06 2.51728e-15 
24.4946 -0.00167053 3.41926e-05 -0.00167053 -3.41926e-05 2.79185e-06 2.51728e-15 
24.5437 -0.00166384 3.39872e-05 -0.00166384 -3.39872e-05 2.76953e-06 2.64369e-15 
24.5437 -0.00166384 3.39872e-05 -0.00166384 -3.39872e-05 2.76953e-06 2.64369e-15 
24.5437 -0.00166384 3.39872e-05 -0.00166384 -3.39872e-05 2.76953e-06 2.64369e-15 
24.5928 -0.00165719 3.37834e-05 -0.00165719 -3.37834e-05 2.74743e-06 2.78342e-15 
24.5928 -0.00165719 3.37834e-05 -0.00165719 -3.37834e-05 2.74743e-06 2.78342e-15 
24.5928 -0.00165719 3.37834e-05 -0.00165719 -3.37834e-05 2.74743e-06 2.78342e-15 
24.6419 -0.00165058 3.35813e-05 -0.00165058 -3.35813e-05 2.72555e-06 2.93697e-15 
24.6419 -0.00165058 3.35813e-05 -0.00165058 -3.35813e-05 2.72555e-06 2.93697e-15 
24.6419 -0.00165058 3.35813e-05 -0.00165058 -3.35813e-05 2.72555e-06 2.93697e-15 
24.691 -0.00164401 3.33807e-05 -0.00164401 -3.33807e-05 2.70388e-06 3.10452e-15 
24.691 -0.00164401 3.33807e-05 -0.00164401 -3.33807e-05 2.70388e-06 3.10452e-15 
24.691 -0.00164401 3.33807e-05 -0.00164401 -3.33807e-05 2.70388e-06 3.10452e-15 
24.74 -0.00163748 3.31818e-05 -0.00163748 -3.31818e-05 2.68243e-06 3.28585e-15 
24.74 -0.00163748 3.31818e-05 -0.00163748 -3.31818e-05 2.68243e-06 3.28585e-15 
24.74 -0.00163748 3.31818e-05 -0.00163748 -3.31818e-05 2.68243e-06 3.28585e-15 
24.7891 -0.00163098 3.29844e-05 -0.00163098 -3.29844e-05 2.6612e-06 3.48007e-15 
24.7891 -0.00163098 3.29844e-05 -0.00163098 -3.29844e-05 2.6612e-06 3.48007e-15 
24.7891 -0.00163098 3.29844e-05 -0.00163098 -3.29844e-05 2.6612e-06 3.48007e-15 
24.8382 -0.00162453 3.27886e-05 -0.00162453 -3.27886e-05 2.64017e-06 3.68516e-15 
24.8382 -0.00162453 3.27886e-05 -0.00162453 -3.27886e-05 2.64017e-06 3.68516e-15 
24.8382 -0.00162453 3.27886e-05 -0.00162453 -3.27886e-05 2.64017e-06 3.68516e-15 
24.8873 -0.00161811 3.25943e-05 -0.00161811 -3.25943e-05 2.61935e-06 3.89701e-15 
24.8873 -0.00161811 3.25943e-05 -0.00161811 -3.25943e-05 2.61935e-06 3.89701e-15 
24.8873 -0.00161811 3.25943e-05 -0.00161811 -3.25943e-05 2.61935e-06 3.89701e-15 
24.9364 -0.00161173 3.24016e-05 -0.00161173 -3.24016e-05 2.59874e-06 4.10761e-15 
24.9364 -0.00161173 3.24016e-05 -0.00161173 -3.24016e-05 2.59874e-06 4.10761e-15 
24.9364 -0.00161173 3.24016e-05 -0.00161173 -3.24016e-05 2.59874e-06 4.10761e-15 
24.9855 -0.00160539 3.22104e-05 -0.00160539 -3.22104e-05 2.57833e-06 4.30274e-15 
24.9855 -0.00160539 3.22104e-05 -0.00160539 -3.22104e-05 2.57833e-06 4.30274e-15 
24.9855 -0.00160539 3.22104e-05 -0.00160539 -3.22104e-05 2.57833e-06 4.30274e-15 
25.0346 -0.00159909 3.20207e-05 -0.00159909 -3.20207e-05 2.55812e-06 4.45999e-15 
25.0346 -0.00159909 3.20207e-05 -0.00159909 -3.20207e-05 2.55812e-06 4.45999e-15 
25.0346 -0.00159909 3.20207e-05 -0.00159909 -3.20207e-05 2.55812e-06 4.45999e-15 
25.0837 -0.00159282 3.18324e-05 -0.00159282 -3.18324e-05 2.5381e-06 4.55048e-15 
25.0837 -0.00159282 3.18324e-05 -0.00159282 -3.18324e-05 2.5381e-06 4.55048e-15 
25.0837 -0.00159282 3.18324e-05 -0.00159282 -3.18324e-05 2.5381e-06 4.55048e-15 
25.1327 -0.00158659 -3.16457e-05 -0.00158659 -3.16457e-05 -0 -0 
25.1327 -0.00158659 -3.16457e-05 -0.00158659 -3.16457e-05 -0 -0 
25.1327 -0.00158659 -3.16457e-05 -0.00158659 -3.16457e-05 -0 -0 
-25.0837 -0.00159282 -3.18324e-05 -0.00159282 3.18324e-05 2.5381e-06 4.55048e-15 
-25.0837 -0.00159282 -3.18324e-05 -0.00159282 3.18324e-05 2.5381e-06 4.55048e-15 
-25.0837 -0.00159282 -3.18324e-05 -0.00159282 3.18324e-05 2.5381e-06 4.55048e-15 
-25.0346 -0.00159909 -3.20207e-05 -0.00159909 3.20207e-05 2.55812e-06 4.45999e-15 
-25.0346 -0.00159909 -3.20207e-05 -0.00159909 3.20207e-05 2.55812e-06 4.45999e-15 
-25.0346 -0.00159909 -3.20207e-05 -0.00159909 3.20207e-05 2.55812e-06 4.45999e-15 
-24.9855 -0.00160539 -3.22104e-05 -0.00160539 3.22104e-05 2.57833e-06 4.30274e-15 
-24.9855 -0.00160539 -3.22104e-05 -0.00160539 3.22104e-05 2.57833e-06 4.30274e-15 
-24.9855 -0.00160539 -3.22104e-05 -0.00160539 3.22104e-05 2.57833e-06 4.30274e-15 
-24.9364 -0.00161173 -3.24016e-05 -0.00161173 3.24016e-05 2.59874e-06 4.10761e-15 
-24.9364 -0.00161173 -3.24016e-05 -0.00161173 3.24016e-05 2.59874e-06 4.10761e-15 
-24.9364 -0.00161173 -3.24016e-05 -0.00161173 3.24016e-05 2.59874e-06 4.10761e-15 
-24.8873 -0.00161811 -3.25943e-05 -0.00161811 3.25943e-05 2.61935e-06 3.89701e-15 
-24.8873 -0.00161811 -3.25943e-05 -0.00161811 3.25943e-05 2.61935e-06 3.89701e-15 
-24.8873 -0.00161811 -3.25943e-05 -0.00161811 3.25943e-05 2.61935e-06 3.89701e-15 
-24.8382 -0.00162453 -3.27886e-05 -0.00162453 3.27886e-05 2.64017e-06 3.68516e-15 
-24.8382 -0.00162453 -3.27886e-05 -0.00162453 3.27886e-05 2.64017e-06 3.68516e-15 
-24.8382 -0.00162453 -3.27886e-05 -0.00162453 3.27886e-05 2.64017e-06 3.68516e-15 
-24.7891 -0.00163098 -3.29844e-05 -0.00163098 3.29844e-05 2.6612e-06 3.48007e-15 
-24.7891 -0.00163098 -3.29844e-05 -0.00163098 3.29844e-05 2.6612e-06 3.48007e-15 
-24.7891 -0.00163098 -3.29844e-05 -0.00163098 3.29844e-05 2.6612e-06 3.48007e-15 
-24.74 -0.00163748 -3.31818e-05 -0.00163748 3.31818e-05 2.68243e-06 3.28585e-15 
-24.74 -0.00163748 -3.31818e-05 -0.00163748 3.31818e-05 2.68243e-06 3.28585e-15 
-24.74 -0.00163748 -3.31818e-05 -0.00163748 3.31818e-05 2.68243e-06 3.28585e-15 
-24.691 -0.00164401 -3.33807e-05 -0.00164401 3.33807e-05 2.70388e-06 3.10452e-15 
-24.691 -0.00164401 -3.33807e-05 -0.00164401 3.33807e-05 2.70388e-06 3.10452e-15 
-24.691 -0.00164401 -3.33807e-05 -0.00164401 3.33807e-05 2.70388e-06 3.10452e-15 
-24.6419 -0.00165058 -3.35813e-05 -0.00165058 3.35813e-05 2.72555e-06 2.93697e-15 
-24.6419 -0.00165058 -3.35813e-05 -0.00165058 3.35813e-05 2.72555e-06 2.93697e-15 
-24.6419 -0.00165058 -3.35813e-05 -0.00165058 3.35813e-05 2.72555e-06 2.93697e-15 
-24.5928 -0.00165719 -3.37834e-05 -0.00165719 3.37834e-05 2.74743e-06 2.78342e-15 
-24.5928 -0.00165719 -3.37834e-05 -0.00165719 3.37834e-05 2.74743e-06 2.78342e-15 
-24.5928 -0.00165719 -3.37834e-05 -0.00165719 3.37834e-05 2.74743e-06 2.78342e-15 
-24.5437 -0.00166384 -3.39872e-05 -0.00166384 3.39872e-05 2.76953e-06 2.64369e-15 
-24.5437 -0.00166384 -3.39872e-05 -0.00166384 3.39872e-05 2.76953e-06 2.64369e-15 
-24.5437 -0.00166384 -3.39872e-05 -0.00166384 3.39872e-05 2.76953e-06 2.64369e-15 
-24.4946 -0.00167053 -3.41926e-05 -0.00167053 3.41926e-05 2.79185e-06 2.51728e-15 
-24.4946 -0.00167053 -3.41926e-05 -0.00167053 3.41926e-05 2.79185e-06 2.51728e-15 
-24.4946 -0.00167053 -3.41926e-05 -0.00167053 3.41926e-05 2.79185e-06 2.51728e-15 
-24.4455 -0.00167726 -3.43997e-05 -0.00167726 3.43997e-05 2.8144e-06 2.40364e-15 
-24.4455 -0.00167726 -3.43997e-05 -0.00167726 3.43997e-05 2.8144e-06 2.40364e-15 
-24.4455 -0.00167726 -3.43997e-05 -0.00167726 3.43997e-05 2.8144e-06 2.40364e-15 
-24.3964 -0.00168404 -3.46085e-05 -0.00168404 3.46085e-05 2.83718e-06 2.30198e-15 
-24.3964 -0.00168404 -3.46085e-05 -0.00168404 3.46085e-05 2.83718e-06 2.30198e-15 
-24.3964 -0.00168404 -3.46085e-05 -0.00168404 3.46085e-05 2.83718e-06 2.30198e-15 
-24.3473 -0.00169085 -3.48189e-05 -0.00169085 3.48189e-05 2.86018e-06 2.21149e-15 
-24.3473 -0.00169085 -3.48189e-05 -0.00169085 3.48189e-05 2.86018e-06 2.21149e-15 
-24.3473 -0.00169085 -3.48189e-05 -0.00169085 3.48189e-05 2.86018e-06 2.21149e-15 
-24.2983 -0.0016977 -3.50311e-05 -0.0016977 3.50311e-05 2.88343e-06 2.13136e-15 
-24.2983 -0.0016977 -3.50311e-05 -0.0016977 3.50311e-05 2.88343e-06 2.13136e-15 
-24.2983 -0.0016977 -3.50311e-05 -0.0016977 3.50311e-05 2.88343e-06 2.13136e-15 
-24.2492 -0.0017046 -3.5245e-05 -0.0017046 3.5245e-05 2.90691e-06 2.06088e-15 
-24.2492 -0.0017046 -3.5245e-05 -0.0017046 3.5245e-05 2.90691e-06 2.06088e-15 
-24.2492 -0.0017046 -3.5245e-05 -0.0017046 3.5245e-05 2.90691e-06 2.06088e-15 
-24.2001 -0.00171154 -3.54607e-05 -0.00171154 3.54607e-05 2.93062e-06 1.99952e-15 
-24.2001 -0.00171154 -3.54607e-05 -0.00171154 3.54607e-05 2.93062e-06 1.99952e-15 
-24.2001 -0.00171154 -3.54607e-05 -0.00171154 3.54607e-05 2.93062e-06 1.99952e-15 
-24.151 -0.00171852 -3.56781e-05 -0.00171852 3.56781e-05 2.95458e-06 1.94716e-15 
-24.151 -0.00171852 -3.56781e-05 -0.00171852 3.56781e-05 2.95458e-06 1.94716e-15 
-24.151 -0.00171852 -3.56781e-05 -0.00171852 3.56781e-05 2.95458e-06 1.94716e-15 
-24.1019 -0.00172554 -3.58973e-05 -0.00172554 3.58973e-05 2.97879e-06 1.90425e-15 
-24.1019 -0.00172554 -3.58973e-05 -0.00172554 3.58973e-05 2.97879e-06 1.90425e-15 
-24.1019 -0.00172554 -3.58973e-05 -0.00172554 3.58973e-05 2.97879e-06 1.90425e-15 
-24.0528 -0.00173261 -3.61183e-05 -0.00173261 3.61183e-05 3.00325e-06 1.87201e-15 
-24.0528 -0.00173261 -3.61183e-05 -0.00173261 3.61183e-05 3.00325e-06 1.87201e-15 
-24.0528 -0.00173261 -3.61183e-05 -0.00173261 3.61183e-05 3.00325e-06 1.87201e-15 
-24.0037 -0.00173972 -3.63411e-05 -0.00173972 3.63411e-05 3.02795e-06 1.85207e-15 
-24.0037 -0.00173972 -3.63411e-05 -0.00173972 3.63411e-05 3.02795e-06 1.85207e-15 
-24.0037 -0.00173972 -3.63411e-05 -0.00173972 3.63411e-05 3.02795e-06 1.85207e-15 
-23.9546 -0.00174687 -3.65657e-05 -0.00174687 3.65657e-05 3.05291e-06 1.84567e-15 
-23.9546 -0.00174687 -3.65657e-05 -0.00174687 3.65657e-05 3.05291e-06 1.84567e-15 
-23.9546 -0.00174687 -3.65657e-05 -0.00174687 3.65657e-05 3.05291e-06 1.84567e-15 
-23.9056 -0.00175407 -3.67922e-05 -0.00175407 3.67922e-05 3.07813e-06 1.85255e-15 
-23.9056 -0.00175407 -3.67922e-05 -0.00175407 3.67922e-05 3.07813e-06 1.85255e-15 
-23.9056 -0.00175407 -3.67922e-05 -0.00175407 3.67922e-05 3.07813e-06 1.85255e-15 
-23.8565 -0.00176132 -3.70206e-05 -0.00176132 3.70206e-05 3.10361e-06 1.87099e-15 
-23.8565 -0.00176132 -3.70206e-05 -0.00176132 3.70206e-05 3.10361e-06 1.87099e-15 
-23.8565 -0.00176132 -3.70206e-05 -0.00176132 3.70206e-05 3.10361e-06 1.87099e-15 
-23.8074 -0.0017686 -3.72509e-05 -0.0017686 3.72509e-05 3.12936e-06 1.8991e-15 
-23.8074 -0.0017686 -3.72509e-05 -0.0017686 3.72509e-05 3.12936e-06 1.8991e-15 
-23.8074 -0.0017686 -3.72509e-05 -0.0017686 3.72509e-05 3.12936e-06 1.8991e-15 
-23.7583 -0.00177594 -3.74831e-05 -0.00177594 3.74831e-05 3.15537e-06 1.9356e-15 
-23.7583 -0.00177594 -3.74831e-05 -0.00177594 3.74831e-05 3.15537e-06 1.9356e-15 
-23.7583 -0.00177594 -3.74831e-05 -0.00177594 3.74831e-05 3.15537e-06 1.9356e-15 
-23.7092 -0.00178332 -3.77172e-05 -0.00178332 3.77172e-05 3.18165e-06 1.98017e-15 
-23.7092 -0.00178332 -3.77172e-05 -0.00178332 3.77172e-05 3.18165e-06 1.98017e-15 
-23.7092 -0.00178332 -3.77172e-05 -0.00178332 3.77172e-05 3.18165e-06 1.98017e-15 
-23.6601 -0.00179074 -3.79533e-05 -0.00179074 3.79533e-05 3.20821e-06 2.03305e-15 
-23.6601 -0.00179074 -3.79533e-05 -0.00179074 3.79533e-05 3.20821e-06 2.03305e-15 
-23.6601 -0.00179074 -3.79533e-05 -0.00179074 3.79533e-05 3.20821e-06 2.03305e-15 
-23.611 -0.00179822 -3.81914e-05 -0.00179822 3.81914e-05 3.23505e-06 2.09484e-15 
-23.611 -0.00179822 -3.81914e-05 -0.00179822 3.81914e-05 3.23505e-06 2.09484e-15 
-23.611 -0.00179822 -3.81914e-05 -0.00179822 3.81914e-05 3.23505e-06 2.09484e-15 
-23.5619 -0.00180573 -3.84314e-05 -0.00180573 3.84314e-05 3.26216e-06 2.16644e-15 
-23.5619 -0.00180573 -3.84314e-05 -0.00180573 3.84314e-05 3.26216e-06 2.16644e-15 
-23.5619 -0.00180573 -3.84314e-05 -0.00180573 3.84314e-05 3.26216e-06 2.16644e-15 
-23.5129 -0.0018133 -3.86735e-05 -0.0018133 3.86735e-05 3.28956e-06 2.24893e-15 
-23.5129 -0.0018133 -3.86735e-05 -0.0018133 3.86735e-05 3.28956e-06 2.24893e-15 
-23.5129 -0.0018133 -3.86735e-05 -0.0018133 3.86735e-05 3.28956e-06 2.24893e-15 
-23.4638 -0.00182091 -3.89176e-05 -0.00182091 3.89176e-05 3.31725e-06 2.34343e-15 
-23.4638 -0.00182091 -3.89176e-05 -0.00182091 3.89176e-05 3.31725e-06 2.34343e-15 
-23.4638 -0.00182091 -3.89176e-05 -0.00182091 3.89176e-05 3.31725e-06 2.34343e-15 
-23.4147 -0.00182858 -3.91638e-05 -0.00182858 3.91638e-05 3.34524e-06 2.45116e-15 
-23.4147 -0.00182858 -3.91638e-05 -0.00182858 3.91638e-05 3.34524e-06 2.45116e-15 
-23.4147 -0.00182858 -3.91638e-05 -0.00182858 3.91638e-05 3.34524e-06 2.45116e-15 
-23.3656 -0.00183629 -3.94121e-05 -0.00183629 3.94121e-05 3.37351e-06 2.573e-15 
-23.3656 -0.00183629 -3.94121e-05 -0.00183629 3.94121e-05 3.37351e-06 2.573e-15 
-23.3656 -0.00183629 -3.94121e-05 -0.00183629 3.94121e-05 3.37351e-06 2.573e-15 
-23.3165 -0.00184405 -3.96625e-05 -0.00184405 3.96624e-05 3.40209e-06 2.70971e-15 
-23.3165 -0.00184405 -3.96625e-05 -0.00184405 3.96624e-05 3.40209e-06 2.70971e-15 
-23.3165 -0.00184405 -3.96625e-05 -0.00184405 3.96624e-05 3.40209e-06 2.70971e-15 
-23.2674 -0.00185186 -3.99149e-05 -0.00185186 3.99149e-05 3.43097e-06 2.86114e-15 
-23.2674 -0.00185186 -3.99149e-05 -0.00185186 3.99149e-05 3.43097e-06 2.86114e-15 
-23.2674 -0.00185186 -3.99149e-05 -0.00185186 3.99149e-05 3.43097e-06 2.86114e-15 
-23.2183 -0.00185971 -4.01696e-05 -0.00185971 4.01696e-05 3.46016e-06 3.02613e-15 
-23.2183 -0.00185971 -4.01696e-05 -0.00185971 4.01696e-05 3.46016e-06 3.02613e-15 
-23.2183 -0.00185971 -4.01696e-05 -0.00185971 4.01696e-05 3.46016e-06 3.02613e-15 
-23.1692 -0.00186762 -4.04264e-05 -0.00186762 4.04264e-05 3.48966e-06 3.20176e-15 
-23.1692 -0.00186762 -4.04264e-05 -0.00186762 4.04264e-05 3.48966e-06 3.20176e-15 
-23.1692 -0.00186762 -4.04264e-05 -0.00186762 4.04264e-05 3.48966e-06 3.20176e-15 
-23.1202 -0.00187558 -4.06854e-05 -0.00187558 4.06854e-05 3.51948e-06 3.38266e-15 
-23.1202 -0.00187558 -4.06854e-05 -0.00187558 4.06854e-05 3.51948e-06 3.38266e-15 
-23.1202 -0.00187558 -4.06854e-05 -0.00187558 4.06854e-05 3.51948e-06 3.38266e-15 
-23.0711 -0.00188359 -4.09467e-05 -0.00188359 4.09466e-05 3.54961e-06 3.56061e-15 
-23.0711 -0.00188359 -4.09467e-05 -0.00188359 4.09466e-05 3.54961e-06 3.56061e-15 
-23.0711 -0.00188359 -4.09467e-05 -0.00188359 4.09466e-05 3.54961e-06 3.56061e-15 
-23.022 -0.00189165 -4.12101e-05 -0.00189165 4.12101e-05 3.58007e-06 3.7241e-15 
-23.022 -0.00189165 -4.12101e-05 -0.00189165 4.12101e-05 3.58007e-06 3.7241e-15 
-23.022 -0.00189165 -4.12101e-05 -0.00189165 4.12101e-05 3.58007e-06 3.7241e-15 
-22.9729 -0.00189977 -4.14759e-05 -0.00189977 4.14759e-05 3.61085e-06 3.85862e-15 
-22.9729 -0.00189977 -4.14759e-05 -0.00189977 4.14759e-05 3.61085e-06 3.85862e-15 
-22.9729 -0.00189977 -4.14759e-05 -0.00189977 4.14759e-05 3.61085e-06 3.85862e-15 
-22.9238 -0.00190793 -4.17439e-05 -0.00190793 4.17439e-05 3.64197e-06 3.94828e-15 
-22.9238 -0.00190793 -4.17439e-05 -0.00190793 4.17439e-05 3.64197e-06 3.94828e-15 
-22.9238 -0.00190793 -4.17439e-05 -0.00190793 4.17439e-05 3.64197e-06 3.94828e-15 
-22.8747 -0.00191615 -4.20143e-05 -0.00191615 4.20143e-05 3.67342e-06 3.97803e-15 
-22.8747 -0.00191615 -4.20143e-05 -0.00191615 4.20143e-05 3.67342e-06 3.97803e-15 
-22.8747 -0.00191615 -4.20143e-05 -0.00191615 4.20143e-05 3.67342e-06 3.97803e-15 
-22.8256 -0.00192443 -4.2287e-05 -0.00192443 4.22869e-05 3.70522e-06 3.93679e-15 
-22.8256 -0.00192443 -4.2287e-05 -0.00192443 4.22869e-05 3.70522e-06 3.93679e-15 
-22.8256 -0.00192443 -4.2287e-05 -0.00192443 4.22869e-05 3.70522e-06 3.93679e-15 
-22.7765 -0.00193275 -4.2562e-05 -0.00193275 4.2562e-05 3.73735e-06 3.8211e-15 
-22.7765 -0.00193275 -4.2562e-05 -0.00193275 4.2562e-05 3.73735e-06 3.8211e-15 
-22.7765 -0.00193275 -4.2562e-05 -0.00193275 4.2562e-05 3.73735e-06 3.8211e-15 
-22.7275 -0.00194113 -4.28395e-05 -0.00194113 4.28395e-05 3.76984e-06 3.63618e-15 
-22.7275 -0.00194113 -4.28395e-05 -0.00194113 4.28395e-05 3.76984e-06 3.63618e-15 
-22.7275 -0.00194113 -4.28395e-05 -0.00194113 4.28395e-05 3.76984e-06 3.63618e-15 
-22.6784 -0.00194957 -4.31193e-05 -0.00194957 4.31193e-05 3.80268e-06 3.39558e-15 
-22.6784 -0.00194957 -4.31193e-05 -0.00194957 4.31193e-05 3.80268e-06 3.39558e-15 
-22.6784 -0.00194957 -4.31193e-05 -0.00194957 4.31193e-05 3.80268e-06 3.39558e-15 
-22.6293 -0.00195806 -4.34017e-05 -0.00195806 4.34017e-05 3.83588e-06 3.11817e-15 
-22.6293 -0.00195806 -4.34017e-05 -0.00195806 4.34017e-05 3.83588e-06 3.11817e-15 
-22.6293 -0.00195806 -4.34017e-05 -0.00195806 4.34017e-05 3.83588e-06 3.11817e-15 
-22.5802 -0.0019666 -4.36864e-05 -0.0019666 4.36864e-05 3.86945e-06 2.82397e-15 
-22.5802 -0.0019666 -4.36864e-05 -0.0019666 4.36864e-05 3.86945e-06 2.82397e-15 
-22.5802 -0.0019666 -4.36864e-05 -0.0019666 4.36864e-05 3.86945e-06 2.82397e-15 
-22.5311 -0.0019752 -4.39737e-05 -0.0019752 4.39737e-05 3.90338e-06 2.53055e-15 
-22.5311 -0.0019752 -4.39737e-05 -0.0019752 4.39737e-05 3.90338e-06 2.53055e-15 
-22.5311 -0.0019752 -4.39737e-05 -0.0019752 4.39737e-05 3.90338e-06 2.53055e-15 
-22.482 -0.00198386 -4.42636e-05 -0.00198386 4.42636e-05 3.93768e-06 2.251e-15 
-22.482 -0.00198386 -4.42636e-05 -0.00198386 4.42636e-05 3.93768e-06 2.251e-15 
-22.482 -0.00198386 -4.42636e-05 -0.00198386 4.42636e-05 3.93768e-06 2.251e-15 
-22.4329 -0.00199258 -4.45559e-05 -0.00199258 4.45559e-05 3.97237e-06 1.99334e-15 
-22.4329 -0.00199258 -4.45559e-05 -0.00199258 4.45559e-05 3.97237e-06 1.99334e-15 
-22.4329 -0.00199258 -4.45559e-05 -0.00199258 4.45559e-05 3.97237e-06 1.99334e-15 
-22.3838 -0.00200135 -4.48509e-05 -0.00200135 4.48509e-05 4.00743e-06 1.7613e-15 
-22.3838 -0.00200135 -4.48509e-05 -0.00200135 4.48509e-05 4.00743e-06 1.7613e-15 
-22.3838 -0.00200135 -4.48509e-05 -0.00200135 4.48509e-05 4.00743e-06 1.7613e-15 
-22.3348 -0.00201018 -4.51485e-05 -0.00201018 4.51485e-05 4.04289e-06 1.5556e-15 
-22.3348 -0.00201018 -4.51485e-05 -0.00201018 4.51485e-05 4.04289e-06 1.5556e-15 
-22.3348 -0.00201018 -4.51485e-05 -0.00201018 4.51485e-05 4.04289e-06 1.5556e-15 
-22.2857 -0.00201907 -4.54487e-05 -0.00201907 4.54487e-05 4.07873e-06 1.37505e-15 
-22.2857 -0.00201907 -4.54487e-05 -0.00201907 4.54487e-05 4.07873e-06 1.37505e-15 
-22.2857 -0.00201907 -4.54487e-05 -0.00201907 4.54487e-05 4.07873e-06 1.37505e-15 
-22.2366 -0.00202802 -4.57515e-05 -0.00202802 4.57515e-05 4.11498e-06 1.2175e-15 
-22.2366 -0.00202802 -4.57515e-05 -0.00202802 4.57515e-05 4.11498e-06 1.2175e-15 
-22.2366 -0.00202802 -4.57515e-05 -0.00202802 4.57515e-05 4.11498e-06 1.2175e-15 
-22.1875 -0.00203703 -4.60571e-05 -0.00203703 4.60571e-05 4.15163e-06 1.08043e-15 
-22.1875 -0.00203703 -4.60571e-05 -0.00203703 4.60571e-05 4.15163e-06 1.08043e-15 
-22.1875 -0.00203703 -4.60571e-05 -0.00203703 4.60571e-05 4.15163e-06 1.08043e-15 
-22.1384 -0.0020461 -4.63654e-05 -0.0020461 4.63654e-05 4.18869e-06 9.61356e-16 
-22.1384 -0.0020461 -4.63654e-05 -0.0020461 4.63654e-05 4.18869e-06 9.61356e-16 
-22.1384 -0.0020461 -4.63654e-05 -0.0020461 4.63654e-05 4.18869e-06 9.61356e-16 
-22.0893 -0.00205523 -4.66765e-05 -0.00205523 4.66765e-05 4.22616e-06 8.57866e-16 
-22.0893 -0.00205523 -4.66765e-05 -0.00205523 4.66765e-05 4.22616e-06 8.57866e-16 
-22.0893 -0.00205523 -4.66765e-05 -0.00205523 4.66765e-05 4.22616e-06 8.57866e-16 
-22.0402 -0.00206442 -4.69904e-05 -0.00206442 4.69904e-05 4.26405e-06 7.67847e-16 
-22.0402 -0.00206442 -4.69904e-05 -0.00206442 4.69904e-05 4.26405e-06 7.67847e-16 
-22.0402 -0.00206442 -4.69904e-05 -0.00206442 4.69904e-05 4.26405e-06 7.67847e-16 
-21.9911 -0.00207367 -4.7307e-05 -0.00207367 4.7307e-05 4.30237e-06 6.89475e-16 
-21.9911 -0.00207367 -4.7307e-05 -0.00207367 4.7307e-05 4.30237e-06 6.89475e-16 
-21.9911 -0.00207367 -4.7307e-05 -0.00207367 4.7307e-05 4.30237e-06 6.89475e-16 
-21.9421 -0.00208299 -4.76266e-05 -0.00208299 4.76266e-05 4.34112e-06 6.2105e-16 
-21.9421 -0.00208299 -4.76266e-05 -0.00208299 4.76266e-05 4.34112e-06 6.2105e-16 
-21.9421 -0.00208299 -4.76266e-05 -0.00208299 4.76266e-05 4.34112e-06 6.2105e-16 
-21.893 -0.00209236 -4.7949e-05 -0.00209236 4.7949e-05 4.38031e-06 5.61272e-16 
-21.893 -0.00209236 -4.7949e-05 -0.00209236 4.7949e-05 4.38031e-06 5.61272e-16 
-21.893 -0.00209236 -4.7949e-05 -0.00209236 4.7949e-05 4.38031e-06 5.61272e-16 
-21.8439 -0.00210181 -4.82743e-05 -0.00210181 4.82743e-05 4.41994e-06 5.08829e-16 
-21.8439 -0.00210181 -4.82743e-05 -0.00210181 4.82743e-05 4.41994e-06 5.08829e-16 
-21.8439 -0.00210181 -4.82743e-05 -0.00210181 4.82743e-05 4.41994e-06 5.08829e-16 
-21.7948 -0.00211131 -4.86026e-05 -0.00211131 4.86026e-05 4.46002e-06 4.62736e-16 
-21.7948 -0.00211131 -4.86026e-05 -0.00211131 4.86026e-05 4.46002e-06 4.62736e-16 
-21.7948 -0.00211131 -4.86026e-05 -0.00211131 4.86026e-05 4.46002e-06 4.62736e-16 
-21.7457 -0.00212088 -4.89339e-05 -0.00212088 4.89339e-05 4.50056e-06 4.2212e-16 
-21.7457 -0.00212088 -4.89339e-05 -0.00212088 4.89339e-05 4.50056e-06 4.2212e-16 
-21.7457 -0.00212088 -4.89339e-05 -0.00212088 4.89339e-05 4.50056e-06 4.2212e-16 
-21.6966 -0.00213052 -4.92682e-05 -0.00213052 4.92682e-05 4.54156e-06 3.86256e-16 
-21.6966 -0.00213052 -4.92682e-05 -0.00213052 4.92682e-05 4.54156e-06 3.86256e-16 
-21.6966 -0.00213052 -4.92682e-05 -0.00213052 4.92682e-05 4.54156e-06 3.86256e-16 
-21.6475 -0.00214022 -4.96056e-05 -0.00214022 4.96056e-05 4.58302e-06 3.54457e-16 
-21.6475 -0.00214022 -4.96056e-05 -0.00214022 4.96056e-05 4.58302e-06 3.54457e-16 
-21.6475 -0.00214022 -4.96056e-05 -0.00214022 4.96056e-05 4.58302e-06 3.54457e-16 
-21.5984 -0.00214999 -4.99461e-05 -0.00214999 4.99461e-05 4.62497e-06 3.26208e-16 
-21.5984 -0.00214999 -4.99461e-05 -0.00214999 4.99461e-05 4.62497e-06 3.26208e-16 
-21.5984 -0.00214999 -4.99461e-05 -0.00214999 4.99461e-05 4.62497e-06 3.26208e-16 
-21.5494 -0.00215982 -5.02896e-05 -0.00215982 5.02896e-05 4.66739e-06 3.0105e-16 
-21.5494 -0.00215982 -5.02896e-05 -0.00215982 5.02896e-05 4.66739e-06 3.0105e-16 
-21.5494 -0.00215982 -5.02896e-05 -0.00215982 5.02896e-05 4.66739e-06 3.0105e-16 
-21.5003 -0.00216973 -5.06364e-05 -0.00216973 5.06364e-05 4.7103e-06 2.7852e-16 
-21.5003 -0.00216973 -5.06364e-05 -0.00216973 5.06364e-05 4.7103e-06 2.7852e-16 
-21.5003 -0.00216973 -5.06364e-05 -0.00216973 5.06364e-05 4.7103e-06 2.7852e-16 
-21.4512 -0.0021797 -5.09863e-05 -0.0021797 5.09863e-05 4.75371e-06 2.58354e-16 
-21.4512 -0.0021797 -5.09863e-05 -0.0021797 5.09863e-05 4.75371e-06 2.58354e-16 
-21.4512 -0.0021797 -5.09863e-05 -0.0021797 5.09863e-05 4.75371e-06 2.58354e-16 
-21.4021 -0.00218974 -5.13395e-05 -0.00218974 5.13395e-05 4.79761e-06 2.40203e-16 
-21.4021 -0.00218974 -5.13395e-05 -0.00218974 5.13395e-05 4.79761e-06 2.40203e-16 
-21.4021 -0.00218974 -5.13395e-05 -0.00218974 5.13395e-05 4.79761e-06 2.40203e-16 
-21.353 -0.00219985 -5.16959e-05 -0.00219985 5.16959e-05 4.84203e-06 2.23857e-16 
-21.353 -0.00219985 -5.16959e-05 -0.00219985 5.16959e-05 4.84203e-06 2.23857e-16 
-21.353 -0.00219985 -5.16959e-05 -0.00219985 5.16959e-05 4.84203e-06 2.23857e-16 
-21.3039 -0.00221003 -5.20557e-05 -0.00221003 5.20557e-05 4.88696e-06 2.09106e-16 
-21.3039 -0.00221003 -5.20557e-05 -0.00221003 5.20557e-05 4.88696e-06 2.09106e-16 
-21.3039 -0.00221003 -5.20557e-05 -0.00221003 5.20557e-05 4.88696e-06 2.09106e-16 
-21.2548 -0.00222028 -5.24188e-05 -0.00222028 5.24188e-05 4.93241e-06 1.95673e-16 
-21.2548 -0.00222028 -5.24188e-05 -0.00222028 5.24188e-05 4.93241e-06 1.95673e-16 
-21.2548 -0.00222028 -5.24188e-05 -0.00222028 5.24188e-05 4.93241e-06 1.95673e-16 
-21.2058 -0.0022306 -5.27853e-05 -0.0022306 5.27853e-05 4.97839e-06 1.83508e-16 
-21.2058 -0.0022306 -5.27853e-05 -0.0022306 5.27853e-05 4.97839e-06 1.83508e-16 
-21.2058 -0.0022306 -5.27853e-05 -0.0022306 5.27853e-05 4.97839e-06 1.83508e-16 
-21.1567 -0.002241 -5.31552e-05 -0.002241 5.31552e-05 5.02492e-06 1.72454e-16 
-21.1567 -0.002241 -5.31552e-05 -0.002241 5.31552e-05 5.02492e-06 1.72454e-16 
-21.1567 -0.002241 -5.31552e-05 -0.002241 5.31552e-05 5.02492e-06 1.72454e-16 
-21.1076 -0.00225146 -5.35286e-05 -0.00225146 5.35286e-05 5.07198e-06 1.62315e-16 
-21.1076 -0.00225146 -5.35286e-05 -0.00225146 5.35286e-05 5.07198e-06 1.62315e-16 
-21.1076 -0.00225146 -5.35286e-05 -0.00225146 5.35286e-05 5.07198e-06 1.62315e-16 
-21.0585 -0.00226201 -5.39055e-05 -0.00226201 5.39055e-05 5.1196e-06 1.53014e-16 
-21.0585 -0.00226201 -5.39055e-05 -0.00226201 5.39055e-05 5.1196e-06 1.53014e-16 
-21.0585 -0.00226201 -5.39055e-05 -0.00226201 5.39055e-05 5.1196e-06 1.53014e-16 
-21.0094 -0.00227262 -5.4286e-05 -0.00227262 5.4286e-05 5.16778e-06 1.44516e-16 
-21.0094 -0.00227262 -5.4286e-05 -0.00227262 5.4286e-05 5.16778e-06 1.44516e-16 
-21.0094 -0.00227262 -5.4286e-05 -0.00227262 5.4286e-05 5.16778e-06 1.44516e-16 
-20.9603 -0.00228331 -5.467e-05 -0.00228331 5.467e-05 5.21653e-06 1.36723e-16 
-20.9603 -0.00228331 -5.467e-05 -0.00228331 5.467e-05 5.21653e-06 1.36723e-16 
-20.9603 -0.00228331 -5.467e-05 -0.00228331 5.467e-05 5.21653e-06 1.36723e-16 
-20.9112 -0.00229408 -5.50577e-05 -0.00229408 5.50577e-05 5.26585e-06 1.29537e-16 
-20.9112 -0.00229408 -5.50577e-05 -0.00229408 5.50577e-05 5.26585e-06 1.29537e-16 
-20.9112 -0.00229408 -5.50577e-05 -0.00229408 5.50577e-05 5.26585e-06 1.29537e-16 
-20.8621 -0.00230492 -5.54491e-05 -0.00230492 5.54491e-05 5.31576e-06 1.22857e-16 
-20.8621 -0.00230492 -5.54491e-05 -0.00230492 5.54491e-05 5.31576e-06 1.22857e-16 
-20.8621 -0.00230492 -5.54491e-05 -0.00230492 5.54491e-05 5.31576e-06 1.22857e-16 
-20.8131 -0.00231584 -5.58442e-05 -0.00231584 5.58442e-05 5.36626e-06 1.16687e-16 
-20.8131 -0.00231584 -5.58442e-05 -0.00231584 5.58442e-05 5.36626e-06 1.16687e-16 
-20.8131 -0.00231584 -5.58442e-05 -0.00231584 5.58442e-05 5.36626e-06 1.16687e-16 
-20.764 -0.00232684 -5.6243e-05 -0.00232684 5.6243e-05 5.41737e-06 1.10989e-16 
-20.764 -0.00232684 -5.6243e-05 -0.00232684 5.6243e-05 5.41737e-06 1.10989e-16 
-20.764 -0.00232684 -5.6243e-05 -0.00232684 5.6243e-05 5.41737e-06 1.10989e-16 
-20.7149 -0.00233791 -5.66457e-05 -0.00233791 5.66457e-05 5.46908e-06 1.05684e-16 
-20.7149 -0.00233791 -5.66457e-05 -0.00233791 5.66457e-05 5.46908e-06 1.05684e-16 
-20.7149 -0.00233791 -5.66457e-05 -0.00233791 5.66457e-05 5.46908e-06 1.05684e-16 
-20.6658 -0.00234907 -5.70522e-05 -0.00234907 5.70522e-05 5.52141e-06 1.00772e-16 
-20.6658 -0.00234907 -5.70522e-05 -0.00234907 5.70522e-05 5.52141e-06 1.00772e-16 
-20.6658 -0.00234907 -5.70522e-05 -0.00234907 5.70522e-05 5.52141e-06 1.00772e-16 
-20.6167 -0.00236031 -5.74626e-05 -0.00236031 5.74626e-05 5.57437e-06 9.61739e-17 
-20.6167 -0.00236031 -5.74626e-05 -0.00236031 5.74626e-05 5.57437e-06 9.61739e-17 
-20.6167 -0.00236031 -5.74626e-05 -0.00236031 5.74626e-05 5.57437e-06 9.61739e-17 
-20.5676 -0.00237162 -5.7877e-05 -0.00237162 5.7877e-05 5.62797e-06 9.19122e-17 
-20.5676 -0.00237162 -5.7877e-05 -0.00237162 5.7877e-05 5.62797e-06 9.19122e-17 
-20.5676 -0.00237162 -5.7877e-05 -0.00237162 5.7877e-05 5.62797e-06 9.19122e-17 
-20.5185 -0.00238302 -5.82954e-05 -0.00238302 5.82954e-05 5.68222e-06 8.78837e-17 
-20.5185 -0.00238302 -5.82954e-05 -0.00238302 5.82954e-05 5.68222e-06 8.78837e-17 
-20.5185 -0.00238302 -5.82954e-05 -0.00238302 5.82954e-05 5.68222e-06 8.78837e-17 
-20.4694 -0.0023945 -5.87178e-05 -0.0023945 5.87178e-05 5.73712e-06 8.41114e-17 
-20.4694 -0.0023945 -5.87178e-05 -0.0023945 5.87178e-05 5.73712e-06 8.41114e-17 
-20.4694 -0.0023945 -5.87178e-05 -0.0023945 5.87178e-05 5.73712e-06 8.41114e-17 
-20.4204 -0.00240606 -5.91443e-05 -0.00240606 5.91443e-05 5.79268e-06 8.0597e-17 
-20.4204 -0.00240606 -5.91443e-05 -0.00240606 5.91443e-05 5.79268e-06 8.0597e-17 
-20.4204 -0.00240606 -5.91443e-05 -0.00240606 5.91443e-05 5.79268e-06 8.0597e-17 
-20.3713 -0.00241771 -5.95749e-05 -0.00241771 5.95749e-05 5.84892e-06 7.73211e-17 
-20.3713 -0.00241771 -5.95749e-05 -0.00241771 5.95749e-05 5.84892e-06 7.73211e-17 
-20.3713 -0.00241771 -5.95749e-05 -0.00241771 5.95749e-05 5.84892e-06 7.73211e-17 
-20.3222 -0.00242945 -6.00098e-05 -0.00242945 6.00098e-05 5.90584e-06 7.42001e-17 
-20.3222 -0.00242945 -6.00098e-05 -0.00242945 6.00098e-05 5.90584e-06 7.42001e-17 
-20.3222 -0.00242945 -6.00098e-05 -0.00242945 6.00098e-05 5.90584e-06 7.42001e-17 
-20.2731 -0.00244126 -6.04489e-05 -0.00244126 6.04489e-05 5.96346e-06 7.12994e-17 
-20.2731 -0.00244126 -6.04489e-05 -0.00244126 6.04489e-05 5.96346e-06 7.12994e-17 
-20.2731 -0.00244126 -6.04489e-05 -0.00244126 6.04489e-05 5.96346e-06 7.12994e-17 
-20.224 -0.00245317 -6.08923e-05 -0.00245317 6.08923e-05 6.02179e-06 6.8556e-17 
-20.224 -0.00245317 -6.08923e-05 -0.00245317 6.08923e-05 6.02179e-06 6.8556e-17 
-20.224 -0.00245317 -6.08923e-05 -0.00245317 6.08923e-05 6.02179e-06 6.8556e-17 
-20.1749 -0.00246516 -6.13401e-05 -0.00246516 6.13401e-05 6.08083e-06 6.59929e-17 
-20.1749 -0.00246516 -6.13401e-05 -0.00246516 6.13401e-05 6.08083e-06 6.59929e-17 
-20.1749 -0.00246516 -6.13401e-05 -0.00246516 6.13401e-05 6.08083e-06 6.59929e-17 
-20.1258 -0.00247724 -6.17922e-05 -0.00247724 6.17922e-05 6.14059e-06 6.35034e-17 
-20.1258 -0.00247724 -6.17922e-05 -0.00247724 6.17922e-05 6.14059e-06 6.35034e-17 
-20.1258 -0.00247724 -6.17922e-05 -0.00247724 6.17922e-05 6.14059e-06 6.35034e-17 
-20.0767 -0.00248941 -6.22489e-05 -0.00248941 6.22489e-05 6.20109e-06 6.12393e-17 
-20.0767 -0.00248941 -6.22489e-05 -0.00248941 6.22489e-05 6.20109e-06 6.12393e-17 
-20.0767 -0.00248941 -6.22489e-05 -0.00248941 6.22489e-05 6.20109e-06 6.12393e-17 
-20.0277 -0.00250167 -6.271e-05 -0.00250167 6.271e-05 6.26234e-06 5.90724e-17 
-20.0277 -0.00250167 -6.271e-05 -0.00250167 6.271e-05 6.26234e-06 5.90724e-17 
-20.0277 -0.00250167 -6.271e-05 -0.00250167 6.271e-05 6.26234e-06 5.90724e-17 
-19.9786 -0.00251402 -6.31757e-05 -0.00251402 6.31757e-05 6.32435e-06 5.70251e-17 
-19.9786 -0.00251402 -6.31757e-05 -0.00251402 6.31757e-05 6.32435e-06 5.70251e-17 
-19.9786 -0.00251402 -6.31757e-05 -0.00251402 6.31757e-05 6.32435e-06 5.70251e-17 
-19.9295 -0.00252647 -6.36461e-05 -0.00252647 6.36461e-05 6.38713e-06 5.50765e-17 
-19.9295 -0.00252647 -6.36461e-05 -0.00252647 6.36461e-05 6.38713e-06 5.50765e-17 
-19.9295 -0.00252647 -6.36461e-05 -0.00252647 6.36461e-05 6.38713e-06 5.50765e-17 
-19.8804 -0.002539 -6.41211e-05 -0.002539 6.41211e-05 6.45069e-06 5.32492e-17 
-19.8804 -0.002539 -6.41211e-05 -0.002539 6.41211e-05 6.45069e-06 5.32492e-17 
-19.8804 -0.002539 -6.41211e-05 -0.002539 6.41211e-05 6.45069e-06 5.32492e-17 
-19.8313 -0.00255163 -6.46009e-05 -0.00255163 6.46009e-05 6.51504e-06 5.14784e-17 
-19.8313 -0.00255163 -6.46009e-05 -0.00255163 6.46009e-05 6.51504e-06 5.14784e-17 
-19.8313 -0.00255163 -6.46009e-05 -0.00255163 6.46009e-05 6.51504e-06 5.14784e-17 
-19.7822 -0.00256435 -6.50854e-05 -0.00256435 6.50854e-05 6.5802e-06 4.98743e-17 
-19.7822 -0.00256435 -6.50854e-05 -0.00256435 6.50854e-05 6.5802e-06 4.98743e-17 
-19.7822 -0.00256435 -6.50854e-05 -0.00256435 6.50854e-05 6.5802e-06 4.98743e-17 
-19.7331 -0.00257717 -6.55749e-05 -0.00257717 6.55749e-05 6.64617e-06 4.82841e-17 
-19.7331 -0.00257717 -6.55749e-05 -0.00257717 6.55749e-05 6.64617e-06 4.82841e-17 
-19.7331 -0.00257717 -6.55749e-05 -0.00257717 6.55749e-05 6.64617e-06 4.82841e-17 
-19.684 -0.00259009 -6.60693e-05 -0.00259009 6.60693e-05 6.71298e-06 4.68182e-17 
-19.684 -0.00259009 -6.60693e-05 -0.00259009 6.60693e-05 6.71298e-06 4.68182e-17 
-19.684 -0.00259009 -6.60693e-05 -0.00259009 6.60693e-05 6.71298e-06 4.68182e-17 
-19.635 -0.0026031 -6.65686e-05 -0.0026031 6.65686e-05 6.78062e-06 4.54333e-17 
-19.635 -0.0026031 -6.65686e-05 -0.0026031 6.65686e-05 6.78062e-06 4.54333e-17 
-19.635 -0.0026031 -6.65686e-05 -0.0026031 6.65686e-05 6.78062e-06 4.54333e-17 
-19.5859 -0.00261621 -6.7073e-05 -0.00261621 6.7073e-05 6.84912e-06 4.40637e-17 
-19.5859 -0.00261621 -6.7073e-05 -0.00261621 6.7073e-05 6.84912e-06 4.40637e-17 
-19.5859 -0.00261621 -6.7073e-05 -0.00261621 6.7073e-05 6.84912e-06 4.40637e-17 
-19.5368 -0.00262943 -6.75825e-05 -0.00262943 6.75825e-05 6.91849e-06 4.28203e-17 
-19.5368 -0.00262943 -6.75825e-05 -0.00262943 6.75825e-05 6.91849e-06 4.28203e-17 
-19.5368 -0.00262943 -6.75825e-05 -0.00262943 6.75825e-05 6.91849e-06 4.28203e-17 
-19.4877 -0.00264274 -6.80972e-05 -0.00264274 6.80972e-05 6.98874e-06 4.16152e-17 
-19.4877 -0.00264274 -6.80972e-05 -0.00264274 6.80972e-05 6.98874e-06 4.16152e-17 
-19.4877 -0.00264274 -6.80972e-05 -0.00264274 6.80972e-05 6.98874e-06 4.16152e-17 
-19.4386 -0.00265615 -6.86172e-05 -0.00265615 6.86172e-05 7.05989e-06 4.04486e-17 
-19.4386 -0.00265615 -6.86172e-05 -0.00265615 6.86172e-05 7.05989e-06 4.04486e-17 
-19.4386 -0.00265615 -6.86172e-05 -0.00265615 6.86172e-05 7.05989e-06 4.04486e-17 
-19.3895 -0.00266966 -6.91425e-05 -0.00266966 6.91425e-05 7.13194e-06 3.93431e-17 
-19.3895 -0.00266966 -6.91425e-05 -0.00266966 6.91425e-05 7.13194e-06 3.93431e-17 
-19.3895 -0.00266966 -6.91425e-05 -0.00266966 6.91425e-05 7.13194e-06 3.93431e-17 
-19.3404 -0.00268328 -6.96731e-05 -0.00268328 6.96731e-05 7.20492e-06 3.82994e-17 
-19.3404 -0.00268328 -6.96731e-05 -0.00268328 6.96731e-05 7.20492e-06 3.82994e-17 
-19.3404 -0.00268328 -6.96731e-05 -0.00268328 6.96731e-05 7.20492e-06 3.82994e-17 
-19.2913 -0.00269701 -7.02092e-05 -0.00269701 7.02092e-05 7.27883e-06 3.73178e-17 
-19.2913 -0.00269701 -7.02092e-05 -0.00269701 7.02092e-05 7.27883e-06 3.73178e-17 
-19.2913 -0.00269701 -7.02092e-05 -0.00269701 7.02092e-05 7.27883e-06 3.73178e-17 
-19.2423 -0.00271084 -7.07508e-05 -0.00271084 7.07508e-05 7.35369e-06 3.63988e-17 
-19.2423 -0.00271084 -7.07508e-05 -0.00271084 7.07508e-05 7.35369e-06 3.63988e-17 
-19.2423 -0.00271084 -7.07508e-05 -0.00271084 7.07508e-05 7.35369e-06 3.63988e-17 
-19.1932 -0.00272477 -7.1298e-05 -0.00272477 7.1298e-05 7.42952e-06 3.54525e-17 
-19.1932 -0.00272477 -7.1298e-05 -0.00272477 7.1298e-05 7.42952e-06 3.54525e-17 
-19.1932 -0.00272477 -7.1298e-05 -0.00272477 7.1298e-05 7.42952e-06 3.54525e-17 
-19.1441 -0.00273882 -7.18509e-05 -0.00273882 7.18509e-05 7.50633e-06 3.46146e-17 
-19.1441 -0.00273882 -7.18509e-05 -0.00273882 7.18509e-05 7.50633e-06 3.46146e-17 
-19.1441 -0.00273882 -7.18509e-05 -0.00273882 7.18509e-05 7.50633e-06 3.46146e-17 
-19.095 -0.00275297 -7.24095e-05 -0.00275297 7.24095e-05 7.58414e-06 3.37497e-17 
-19.095 -0.00275297 -7.24095e-05 -0.00275297 7.24095e-05 7.58414e-06 3.37497e-17 
-19.095 -0.00275297 -7.24095e-05 -0.00275297 7.24095e-05 7.58414e-06 3.37497e-17 
-19.0459 -0.00276723 -7.2974e-05 -0.00276723 7.2974e-05 7.66296e-06 3.29486e-17 
-19.0459 -0.00276723 -7.2974e-05 -0.00276723 7.2974e-05 7.66296e-06 3.29486e-17 
-19.0459 -0.00276723 -7.2974e-05 -0.00276723 7.2974e-05 7.66296e-06 3.29486e-17 
-18.9968 -0.00278161 -7.35443e-05 -0.00278161 7.35443e-05 7.7428e-06 3.21891e-17 
-18.9968 -0.00278161 -7.35443e-05 -0.00278161 7.35443e-05 7.7428e-06 3.21891e-17 
-18.9968 -0.00278161 -7.35443e-05 -0.00278161 7.35443e-05 7.7428e-06 3.21891e-17 
-18.9477 -0.00279609 -7.41206e-05 -0.00279609 7.41206e-05 7.82369e-06 3.14714e-17 
-18.9477 -0.00279609 -7.41206e-05 -0.00279609 7.41206e-05 7.82369e-06 3.14714e-17 
-18.9477 -0.00279609 -7.41206e-05 -0.00279609 7.41206e-05 7.82369e-06 3.14714e-17 
-18.8986 -0.00281069 -7.47029e-05 -0.00281069 7.47029e-05 7.90564e-06 3.07958e-17 
-18.8986 -0.00281069 -7.47029e-05 -0.00281069 7.47029e-05 7.90564e-06 3.07958e-17 
-18.8986 -0.00281069 -7.47029e-05 -0.00281069 7.47029e-05 7.90564e-06 3.07958e-17 
-18.8496 -0.00282541 -7.52914e-05 -0.00282541 7.52914e-05 7.98867e-06 3.00938e-17 
-18.8496 -0.00282541 -7.52914e-05 -0.00282541 7.52914e-05 7.98867e-06 3.00938e-17 
-18.8496 -0.00282541 -7.52914e-05 -0.00282541 7.52914e-05 7.98867e-06 3.00938e-17 
-18.8005 -0.00284024 -7.58861e-05 -0.00284024 7.58861e-05 8.07279e-06 2.94573e-17 
-18.8005 -0.00284024 -7.58861e-05 -0.00284024 7.58861e-05 8.07279e-06 2.94573e-17 
-18.8005 -0.00284024 -7.58861e-05 -0.00284024 7.58861e-05 8.07279e-06 2.94573e-17 
-18.7514 -0.00285519 -7.6487e-05 -0.00285519 7.6487e-05 8.15802e-06 2.88637e-17 
-18.7514 -0.00285519 -7.6487e-05 -0.00285519 7.6487e-05 8.15802e-06 2.88637e-17 
-18.7514 -0.00285519 -7.6487e-05 -0.00285519 7.6487e-05 8.15802e-06 2.88637e-17 
-18.7023 -0.00287025 -7.70944e-05 -0.00287025 7.70944e-05 8.24438e-06 2.8267e-17 
-18.7023 -0.00287025 -7.70944e-05 -0.00287025 7.70944e-05 8.24438e-06 2.8267e-17 
-18.7023 -0.00287025 -7.70944e-05 -0.00287025 7.70944e-05 8.24438e-06 2.8267e-17 
-18.6532 -0.00288544 -7.77082e-05 -0.00288544 7.77082e-05 8.33188e-06 2.76671e-17 
-18.6532 -0.00288544 -7.77082e-05 -0.00288544 7.77082e-05 8.33188e-06 2.76671e-17 
-18.6532 -0.00288544 -7.77082e-05 -0.00288544 7.77082e-05 8.33188e-06 2.76671e-17 
-18.6041 -0.00290075 -7.83285e-05 -0.00290075 7.83285e-05 8.42055e-06 2.71573e-17 
-18.6041 -0.00290075 -7.83285e-05 -0.00290075 7.83285e-05 8.42055e-06 2.71573e-17 
-18.6041 -0.00290075 -7.83285e-05 -0.00290075 7.83285e-05 8.42055e-06 2.71573e-17 
-18.555 -0.00291618 -7.89554e-05 -0.00291618 7.89554e-05 8.51041e-06 2.66215e-17 
-18.555 -0.00291618 -7.89554e-05 -0.00291618 7.89554e-05 8.51041e-06 2.66215e-17 
-18.555 -0.00291618 -7.89554e-05 -0.00291618 7.89554e-05 8.51041e-06 2.66215e-17 
-18.5059 -0.00293173 -7.95891e-05 -0.00293173 7.95891e-05 8.60147e-06 2.61297e-17 
-18.5059 -0.00293173 -7.95891e-05 -0.00293173 7.95891e-05 8.60147e-06 2.61297e-17 
-18.5059 -0.00293173 -7.95891e-05 -0.00293173 7.95891e-05 8.60147e-06 2.61297e-17 
-18.4569 -0.00294741 -8.02296e-05 -0.00294741 8.02296e-05 8.69375e-06 2.56352e-17 
-18.4569 -0.00294741 -8.02296e-05 -0.00294741 8.02296e-05 8.69375e-06 2.56352e-17 
-18.4569 -0.00294741 -8.02296e-05 -0.00294741 8.02296e-05 8.69375e-06 2.56352e-17 
-18.4078 -0.00296322 -8.0877e-05 -0.00296322 8.0877e-05 8.78727e-06 2.51617e-17 
-18.4078 -0.00296322 -8.0877e-05 -0.00296322 8.0877e-05 8.78727e-06 2.51617e-17 
-18.4078 -0.00296322 -8.0877e-05 -0.00296322 8.0877e-05 8.78727e-06 2.51617e-17 
-18.3587 -0.00297915 -8.15314e-05 -0.00297915 8.15314e-05 8.88205e-06 2.47329e-17 
-18.3587 -0.00297915 -8.15314e-05 -0.00297915 8.15314e-05 8.88205e-06 2.47329e-17 
-18.3587 -0.00297915 -8.15314e-05 -0.00297915 8.15314e-05 8.88205e-06 2.47329e-17 
-18.3096 -0.00299521 -8.21928e-05 -0.00299521 8.21928e-05 8.97812e-06 2.42781e-17 
-18.3096 -0.00299521 -8.21928e-05 -0.00299521 8.21928e-05 8.97812e-06 2.42781e-17 
-18.3096 -0.00299521 -8.21928e-05 -0.00299521 8.21928e-05 8.97812e-06 2.42781e-17 
-18.2605 -0.0030114 -8.28615e-05 -0.0030114 8.28615e-05 9.07549e-06 2.38684e-17 
-18.2605 -0.0030114 -8.28615e-05 -0.0030114 8.28615e-05 9.07549e-06 2.38684e-17 
-18.2605 -0.0030114 -8.28615e-05 -0.0030114 8.28615e-05 9.07549e-06 2.38684e-17 
-18.2114 -0.00302772 -8.35374e-05 -0.00302772 8.35374e-05 9.17418e-06 2.35279e-17 
-18.2114 -0.00302772 -8.35374e-05 -0.00302772 8.35374e-05 9.17418e-06 2.35279e-17 
-18.2114 -0.00302772 -8.35374e-05 -0.00302772 8.35374e-05 9.17418e-06 2.35279e-17 
-18.1623 -0.00304418 -8.42208e-05 -0.00304418 8.42208e-05 9.27422e-06 2.30901e-17 
-18.1623 -0.00304418 -8.42208e-05 -0.00304418 8.42208e-05 9.27422e-06 2.30901e-17 
-18.1623 -0.00304418 -8.42208e-05 -0.00304418 8.42208e-05 9.27422e-06 2.30901e-17 
-18.1132 -0.00306077 -8.49116e-05 -0.00306077 8.49116e-05 9.37563e-06 2.27456e-17 
-18.1132 -0.00306077 -8.49116e-05 -0.00306077 8.49116e-05 9.37563e-06 2.27456e-17 
-18.1132 -0.00306077 -8.49116e-05 -0.00306077 8.49116e-05 9.37563e-06 2.27456e-17 
-18.0642 -0.0030775 -8.561e-05 -0.0030775 8.561e-05 9.47843e-06 2.23513e-17 
-18.0642 -0.0030775 -8.561e-05 -0.0030775 8.561e-05 9.47843e-06 2.23513e-17 
-18.0642 -0.0030775 -8.561e-05 -0.0030775 8.561e-05 9.47843e-06 2.23513e-17 
-18.0151 -0.00309437 -8.63161e-05 -0.00309437 8.63161e-05 9.58265e-06 2.2027e-17 
-18.0151 -0.00309437 -8.63161e-05 -0.00309437 8.63161e-05 9.58265e-06 2.2027e-17 
-18.0151 -0.00309437 -8.63161e-05 -0.00309437 8.63161e-05 9.58265e-06 2.2027e-17 
-17.966 -0.00311137 -8.70299e-05 -0.00311137 8.70299e-05 9.6883e-06 2.1701e-17 
-17.966 -0.00311137 -8.70299e-05 -0.00311137 8.70299e-05 9.6883e-06 2.1701e-17 
-17.966 -0.00311137 -8.70299e-05 -0.00311137 8.70299e-05 9.6883e-06 2.1701e-17 
-17.9169 -0.00312852 -8.77517e-05 -0.00312852 8.77517e-05 9.79542e-06 2.13973e-17 
-17.9169 -0.00312852 -8.77517e-05 -0.00312852 8.77517e-05 9.79542e-06 2.13973e-17 
-17.9169 -0.00312852 -8.77517e-05 -0.00312852 8.77517e-05 9.79542e-06 2.13973e-17 
-17.8678 -0.0031458 -8.84815e-05 -0.0031458 8.84815e-05 9.90402e-06 2.10435e-17 
-17.8678 -0.0031458 -8.84815e-05 -0.0031458 8.84815e-05 9.90402e-06 2.10435e-17 
-17.8678 -0.0031458 -8.84815e-05 -0.0031458 8.84815e-05 9.90402e-06 2.10435e-17 
-17.8187 -0.00316324 -8.92195e-05 -0.00316324 8.92195e-05 1.00141e-05 2.07607e-17 
-17.8187 -0.00316324 -8.92195e-05 -0.00316324 8.92195e-05 1.00141e-05 2.07607e-17 
-17.8187 -0.00316324 -8.92195e-05 -0.00316324 8.92195e-05 1.00141e-05 2.07607e-17 
-17.7696 -0.00318081 -8.99657e-05 -0.00318081 8.99657e-05 1.01258e-05 2.0452e-17 
-17.7696 -0.00318081 -8.99657e-05 -0.00318081 8.99657e-05 1.01258e-05 2.0452e-17 
-17.7696 -0.00318081 -8.99657e-05 -0.00318081 8.99657e-05 1.01258e-05 2.0452e-17 
-17.7205 -0.00319854 -9.07202e-05 -0.00319854 9.07202e-05 1.0239e-05 2.0166e-17 
-17.7205 -0.00319854 -9.07202e-05 -0.00319854 9.07202e-05 1.0239e-05 2.0166e-17 
-17.7205 -0.00319854 -9.07202e-05 -0.00319854 9.07202e-05 1.0239e-05 2.0166e-17 
-17.6715 -0.00321641 -9.14832e-05 -0.00321641 9.14832e-05 1.03538e-05 1.9903e-17 
-17.6715 -0.00321641 -9.14832e-05 -0.00321641 9.14832e-05 1.03538e-05 1.9903e-17 
-17.6715 -0.00321641 -9.14832e-05 -0.00321641 9.14832e-05 1.03538e-05 1.9903e-17 
-17.6224 -0.00323443 -9.22548e-05 -0.00323443 9.22548e-05 1.04702e-05 1.96139e-17 
-17.6224 -0.00323443 -9.22548e-05 -0.00323443 9.22548e-05 1.04702e-05 1.96139e-17 
-17.6224 -0.00323443 -9.22548e-05 -0.00323443 9.22548e-05 1.04702e-05 1.96139e-17 
-17.5733 -0.00325261 -9.30351e-05 -0.00325261 9.30351e-05 1.05882e-05 1.93972e-17 
-17.5733 -0.00325261 -9.30351e-05 -0.00325261 9.30351e-05 1.05882e-05 1.93972e-17 
-17.5733 -0.00325261 -9.30351e-05 -0.00325261 9.30351e-05 1.05882e-05 1.93972e-17 
-17.5242 -0.00327094 -9.38243e-05 -0.00327094 9.38243e-05 1.0708e-05 1.91546e-17 
-17.5242 -0.00327094 -9.38243e-05 -0.00327094 9.38243e-05 1.0708e-05 1.91546e-17 
-17.5242 -0.00327094 -9.38243e-05 -0.00327094 9.38243e-05 1.0708e-05 1.91546e-17 
-17.4751 -0.00328942 -9.46224e-05 -0.00328942 9.46224e-05 1.08294e-05 1.89354e-17 
-17.4751 -0.00328942 -9.46224e-05 -0.00328942 9.46224e-05 1.08294e-05 1.89354e-17 
-17.4751 -0.00328942 -9.46224e-05 -0.00328942 9.46224e-05 1.08294e-05 1.89354e-17 
-17.426 -0.00330807 -9.54296e-05 -0.00330807 9.54296e-05 1.09525e-05 1.8715e-17 
-17.426 -0.00330807 -9.54296e-05 -0.00330807 9.54296e-05 1.09525e-05 1.8715e-17 
-17.426 -0.00330807 -9.54296e-05 -0.00330807 9.54296e-05 1.09525e-05 1.8715e-17 
-17.3769 -0.00332687 -9.62461e-05 -0.00332687 9.62461e-05 1.10775e-05 1.85183e-17 
-17.3769 -0.00332687 -9.62461e-05 -0.00332687 9.62461e-05 1.10775e-05 1.85183e-17 
-17.3769 -0.00332687 -9.62461e-05 -0.00332687 9.62461e-05 1.10775e-05 1.85183e-17 
-17.3278 -0.00334583 -9.70719e-05 -0.00334583 9.70719e-05 1.12041e-05 1.82454e-17 
-17.3278 -0.00334583 -9.70719e-05 -0.00334583 9.70719e-05 1.12041e-05 1.82454e-17 
-17.3278 -0.00334583 -9.70719e-05 -0.00334583 9.70719e-05 1.12041e-05 1.82454e-17 
-17.2788 -0.00336496 -9.79072e-05 -0.00336496 9.79072e-05 1.13327e-05 1.80462e-17 
-17.2788 -0.00336496 -9.79072e-05 -0.00336496 9.79072e-05 1.13327e-05 1.80462e-17 
-17.2788 -0.00336496 -9.79072e-05 -0.00336496 9.79072e-05 1.13327e-05 1.80462e-17 
-17.2297 -0.00338425 -9.87521e-05 -0.00338425 9.87521e-05 1.1463e-05 1.78459e-17 
-17.2297 -0.00338425 -9.87521e-05 -0.00338425 9.87521e-05 1.1463e-05 1.78459e-17 
-17.2297 -0.00338425 -9.87521e-05 -0.00338425 9.87521e-05 1.1463e-05 1.78459e-17 
-17.1806 -0.0034037 -9.96068e-05 -0.0034037 9.96068e-05 1.15953e-05 1.7695e-17 
-17.1806 -0.0034037 -9.96068e-05 -0.0034037 9.96068e-05 1.15953e-05 1.7695e-17 
-17.1806 -0.0034037 -9.96068e-05 -0.0034037 9.96068e-05 1.15953e-05 1.7695e-17 
-17.1315 -0.00342333 -0.000100471 -0.00342333 0.000100471 1.17294e-05 1.74925e-17 
-17.1315 -0.00342333 -0.000100471 -0.00342333 0.000100471 1.17294e-05 1.74925e-17 
-17.1315 -0.00342333 -0.000100471 -0.00342333 0.000100471 1.17294e-05 1.74925e-17 
-17.0824 -0.00344313 -0.000101346 -0.00344313 0.000101346 1.18655e-05 1.72889e-17 
-17.0824 -0.00344313 -0.000101346 -0.00344313 0.000101346 1.18655e-05 1.72889e-17 
-17.0824 -0.00344313 -0.000101346 -0.00344313 0.000101346 1.18655e-05 1.72889e-17 
-17.0333 -0.00346309 -0.000102231 -0.00346309 0.000102231 1.20036e-05 1.71096e-17 
-17.0333 -0.00346309 -0.000102231 -0.00346309 0.000102231 1.20036e-05 1.71096e-17 
-17.0333 -0.00346309 -0.000102231 -0.00346309 0.000102231 1.20036e-05 1.71096e-17 
-16.9842 -0.00348324 -0.000103126 -0.00348324 0.000103126 1.21437e-05 1.69548e-17 
-16.9842 -0.00348324 -0.000103126 -0.00348324 0.000103126 1.21437e-05 1.69548e-17 
-16.9842 -0.00348324 -0.000103126 -0.00348324 0.000103126 1.21437e-05 1.69548e-17 
-16.9351 -0.00350356 -0.000104032 -0.00350356 0.000104032 1.22859e-05 1.68247e-17 
-16.9351 -0.00350356 -0.000104032 -0.00350356 0.000104032 1.22859e-05 1.68247e-17 
-16.9351 -0.00350356 -0.000104032 -0.00350356 0.000104032 1.22859e-05 1.68247e-17 
-16.8861 -0.00352406 -0.000104948 -0.00352406 0.000104948 1.24301e-05 1.66424e-17 
-16.8861 -0.00352406 -0.000104948 -0.00352406 0.000104948 1.24301e-05 1.66424e-17 
-16.8861 -0.00352406 -0.000104948 -0.00352406 0.000104948 1.24301e-05 1.66424e-17 
-16.837 -0.00354473 -0.000105875 -0.00354473 0.000105875 1.25765e-05 1.64849e-17 
-16.837 -0.00354473 -0.000105875 -0.00354473 0.000105875 1.25765e-05 1.64849e-17 
-16.837 -0.00354473 -0.000105875 -0.00354473 0.000105875 1.25765e-05 1.64849e-17 
-16.7879 -0.0035656 -0.000106813 -0.0035656 0.000106813 1.27251e-05 1.63264e-17 
-16.7879 -0.0035656 -0.000106813 -0.0035656 0.000106813 1.27251e-05 1.63264e-17 
-16.7879 -0.0035656 -0.000106813 -0.0035656 0.000106813 1.27251e-05 1.63264e-17 
-16.7388 -0.00358664 -0.000107763 -0.00358664 0.000107763 1.28758e-05 1.62189e-17 
-16.7388 -0.00358664 -0.000107763 -0.00358664 0.000107763 1.28758e-05 1.62189e-17 
-16.7388 -0.00358664 -0.000107763 -0.00358664 0.000107763 1.28758e-05 1.62189e-17 
-16.6897 -0.00360788 -0.000108723 -0.00360788 0.000108723 1.30288e-05 1.60587e-17 
-16.6897 -0.00360788 -0.000108723 -0.00360788 0.000108723 1.30288e-05 1.60587e-17 
-16.6897 -0.00360788 -0.000108723 -0.00360788 0.000108723 1.30288e-05 1.60587e-17 
-16.6406 -0.0036293 -0.000109695 -0.0036293 0.000109695 1.3184e-05 1.59497e-17 
-16.6406 -0.0036293 -0.000109695 -0.0036293 0.000109695 1.3184e-05 1.59497e-17 
-16.6406 -0.0036293 -0.000109695 -0.0036293 0.000109695 1.3184e-05 1.59497e-17 
-16.5915 -0.00365092 -0.000110679 -0.00365092 0.000110679 1.33416e-05 1.58139e-17 
-16.5915 -0.00365092 -0.000110679 -0.00365092 0.000110679 1.33416e-05 1.58139e-17 
-16.5915 -0.00365092 -0.000110679 -0.00365092 0.000110679 1.33416e-05 1.58139e-17 
-16.5424 -0.00367272 -0.000111675 -0.00367272 0.000111675 1.35016e-05 1.56773e-17 
-16.5424 -0.00367272 -0.000111675 -0.00367272 0.000111675 1.35016e-05 1.56773e-17 
-16.5424 -0.00367272 -0.000111675 -0.00367272 0.000111675 1.35016e-05 1.56773e-17 
-16.4934 -0.00369473 -0.000112682 -0.00369473 0.000112682 1.36639e-05 1.55662e-17 
-16.4934 -0.00369473 -0.000112682 -0.00369473 0.000112682 1.36639e-05 1.55662e-17 
-16.4934 -0.00369473 -0.000112682 -0.00369473 0.000112682 1.36639e-05 1.55662e-17 
-16.4443 -0.00371693 -0.000113702 -0.00371693 0.000113702 1.38287e-05 1.54808e-17 
-16.4443 -0.00371693 -0.000113702 -0.00371693 0.000113702 1.38287e-05 1.54808e-17 
-16.4443 -0.00371693 -0.000113702 -0.00371693 0.000113702 1.38287e-05 1.54808e-17 
-16.3952 -0.00373934 -0.000114734 -0.00373934 0.000114734 1.3996e-05 1.53155e-17 
-16.3952 -0.00373934 -0.000114734 -0.00373934 0.000114734 1.3996e-05 1.53155e-17 
-16.3952 -0.00373934 -0.000114734 -0.00373934 0.000114734 1.3996e-05 1.53155e-17 
-16.3461 -0.00376195 -0.000115778 -0.00376195 0.000115778 1.41659e-05 1.52819e-17 
-16.3461 -0.00376195 -0.000115778 -0.00376195 0.000115778 1.41659e-05 1.52819e-17 
-16.3461 -0.00376195 -0.000115778 -0.00376195 0.000115778 1.41659e-05 1.52819e-17 
-16.297 -0.00378476 -0.000116836 -0.00378476 0.000116836 1.43383e-05 1.51151e-17 
-16.297 -0.00378476 -0.000116836 -0.00378476 0.000116836 1.43383e-05 1.51151e-17 
-16.297 -0.00378476 -0.000116836 -0.00378476 0.000116836 1.43383e-05 1.51151e-17 
-16.2479 -0.00380779 -0.000117906 -0.00380779 0.000117906 1.45134e-05 1.5054e-17 
-16.2479 -0.00380779 -0.000117906 -0.00380779 0.000117906 1.45134e-05 1.5054e-17 
-16.2479 -0.00380779 -0.000117906 -0.00380779 0.000117906 1.45134e-05 1.5054e-17 
-16.1988 -0.00383102 -0.000118989 -0.00383102 0.000118989 1.46911e-05 1.49657e-17 
-16.1988 -0.00383102 -0.000118989 -0.00383102 0.000118989 1.46911e-05 1.49657e-17 
-16.1988 -0.00383102 -0.000118989 -0.00383102 0.000118989 1.46911e-05 1.49657e-17 
-16.1497 -0.00385447 -0.000120086 -0.00385447 0.000120086 1.48716e-05 1.4877e-17 
-16.1497 -0.00385447 -0.000120086 -0.00385447 0.000120086 1.48716e-05 1.4877e-17 
-16.1497 -0.00385447 -0.000120086 -0.00385447 0.000120086 1.48716e-05 1.4877e-17 
-16.1007 -0.00387813 -0.000121197 -0.00387813 0.000121197 1.50549e-05 1.47876e-17 
-16.1007 -0.00387813 -0.000121197 -0.00387813 0.000121197 1.50549e-05 1.47876e-17 
-16.1007 -0.00387813 -0.000121197 -0.00387813 0.000121197 1.50549e-05 1.47876e-17 
-16.0516 -0.00390202 -0.000122321 -0.00390202 0.000122321 1.52409e-05 1.46708e-17 
-16.0516 -0.00390202 -0.000122321 -0.00390202 0.000122321 1.52409e-05 1.46708e-17 
-16.0516 -0.00390202 -0.000122321 -0.00390202 0.000122321 1.52409e-05 1.46708e-17 
-16.0025 -0.00392612 -0.000123459 -0.00392612 0.000123459 1.54299e-05 1.45803e-17 
-16.0025 -0.00392612 -0.000123459 -0.00392612 0.000123459 1.54299e-05 1.45803e-17 
-16.0025 -0.00392612 -0.000123459 -0.00392612 0.000123459 1.54299e-05 1.45803e-17 
-15.9534 -0.00395045 -0.000124611 -0.00395045 0.000124611 1.56219e-05 1.45707e-17 
-15.9534 -0.00395045 -0.000124611 -0.00395045 0.000124611 1.56219e-05 1.45707e-17 
-15.9534 -0.00395045 -0.000124611 -0.00395045 0.000124611 1.56219e-05 1.45707e-17 
-15.9043 -0.00397501 -0.000125778 -0.00397501 0.000125778 1.58168e-05 1.44521e-17 
-15.9043 -0.00397501 -0.000125778 -0.00397501 0.000125778 1.58168e-05 1.44521e-17 
-15.9043 -0.00397501 -0.000125778 -0.00397501 0.000125778 1.58168e-05 1.44521e-17 
-15.8552 -0.0039998 -0.000126959 -0.0039998 0.000126959 1.60148e-05 1.43874e-17 
-15.8552 -0.0039998 -0.000126959 -0.0039998 0.000126959 1.60148e-05 1.43874e-17 
-15.8552 -0.0039998 -0.000126959 -0.0039998 0.000126959 1.60148e-05 1.43874e-17 
-15.8061 -0.00402482 -0.000128155 -0.00402482 0.000128155 1.62158e-05 1.43224e-17 
-15.8061 -0.00402482 -0.000128155 -0.00402482 0.000128155 1.62158e-05 1.43224e-17 
-15.8061 -0.00402482 -0.000128155 -0.00402482 0.000128155 1.62158e-05 1.43224e-17 
-15.7571 -0.00405007 -0.000129366 -0.00405007 0.000129366 1.64201e-05 1.42569e-17 
-15.7571 -0.00405007 -0.000129366 -0.00405007 0.000129366 1.64201e-05 1.42569e-17 
-15.7571 -0.00405007 -0.000129366 -0.00405007 0.000129366 1.64201e-05 1.42569e-17 
-15.708 -0.00407557 -0.000130593 -0.00407557 0.000130593 1.66276e-05 1.4191e-17 
-15.708 -0.00407557 -0.000130593 -0.00407557 0.000130593 1.66276e-05 1.4191e-17 
-15.708 -0.00407557 -0.000130593 -0.00407557 0.000130593 1.66276e-05 1.4191e-17 
-15.6589 -0.0041013 -0.000131835 -0.0041013 0.000131835 1.68384e-05 1.41247e-17 
-15.6589 -0.0041013 -0.000131835 -0.0041013 0.000131835 1.68384e-05 1.41247e-17 
-15.6589 -0.0041013 -0.000131835 -0.0041013 0.000131835 1.68384e-05 1.41247e-17 
-15.6098 -0.00412728 -0.000133093 -0.00412728 0.000133093 1.70525e-05 1.4058e-17 
-15.6098 -0.00412728 -0.000133093 -0.00412728 0.000133093 1.70525e-05 1.4058e-17 
-15.6098 -0.00412728 -0.000133093 -0.00412728 0.000133093 1.70525e-05 1.4058e-17 
-15.5607 -0.00415351 -0.000134367 -0.00415351 0.000134367 1.72701e-05 1.40466e-17 
-15.5607 -0.00415351 -0.000134367 -0.00415351 0.000134367 1.72701e-05 1.40466e-17 
-15.5607 -0.00415351 -0.000134367 -0.00415351 0.000134367 1.72701e-05 1.40466e-17 
-15.5116 -0.00418 -0.000135658 -0.00418 0.000135658 1.74911e-05 1.39792e-17 
-15.5116 -0.00418 -0.000135658 -0.00418 0.000135658 1.74911e-05 1.39792e-17 
-15.5116 -0.00418 -0.000135658 -0.00418 0.000135658 1.74911e-05 1.39792e-17 
-15.4625 -0.00420673 -0.000136965 -0.00420673 0.000136965 1.77157e-05 1.39114e-17 
-15.4625 -0.00420673 -0.000136965 -0.00420673 0.000136965 1.77157e-05 1.39114e-17 
-15.4625 -0.00420673 -0.000136965 -0.00420673 0.000136965 1.77157e-05 1.39114e-17 
-15.4134 -0.00423373 -0.000138289 -0.00423373 0.000138289 1.79439e-05 1.38995e-17 
-15.4134 -0.00423373 -0.000138289 -0.00423373 0.000138289 1.79439e-05 1.38995e-17 
-15.4134 -0.00423373 -0.000138289 -0.00423373 0.000138289 1.79439e-05 1.38995e-17 
-15.3644 -0.00426098 -0.00013963 -0.00426098 0.00013963 1.81758e-05 1.38874e-17 
-15.3644 -0.00426098 -0.00013963 -0.00426098 0.00013963 1.81758e-05 1.38874e-17 
-15.3644 -0.00426098 -0.00013963 -0.00426098 0.00013963 1.81758e-05 1.38874e-17 
-15.3153 -0.0042885 -0.000140988 -0.0042885 0.000140988 1.84115e-05 1.3762e-17 
-15.3153 -0.0042885 -0.000140988 -0.0042885 0.000140988 1.84115e-05 1.3762e-17 
-15.3153 -0.0042885 -0.000140988 -0.0042885 0.000140988 1.84115e-05 1.3762e-17 
-15.2662 -0.00431629 -0.000142365 -0.00431629 0.000142365 1.8651e-05 1.37495e-17 
-15.2662 -0.00431629 -0.000142365 -0.00431629 0.000142365 1.8651e-05 1.37495e-17 
-15.2662 -0.00431629 -0.000142365 -0.00431629 0.000142365 1.8651e-05 1.37495e-17 
-15.2171 -0.00434435 -0.000143759 -0.00434435 0.000143759 1.88944e-05 1.36798e-17 
-15.2171 -0.00434435 -0.000143759 -0.00434435 0.000143759 1.88944e-05 1.36798e-17 
-15.2171 -0.00434435 -0.000143759 -0.00434435 0.000143759 1.88944e-05 1.36798e-17 
-15.168 -0.00437268 -0.000145172 -0.00437268 0.000145172 1.91418e-05 1.36669e-17 
-15.168 -0.00437268 -0.000145172 -0.00437268 0.000145172 1.91418e-05 1.36669e-17 
-15.168 -0.00437268 -0.000145172 -0.00437268 0.000145172 1.91418e-05 1.36669e-17 
-15.1189 -0.00440129 -0.000146603 -0.00440129 0.000146603 1.93933e-05 1.35392e-17 
-15.1189 -0.00440129 -0.000146603 -0.00440129 0.000146603 1.93933e-05 1.35392e-17 
-15.1189 -0.00440129 -0.000146603 -0.00440129 0.000146603 1.93933e-05 1.35392e-17 
-15.0698 -0.00443019 -0.000148053 -0.00443019 0.000148053 1.96489e-05 1.35833e-17 
-15.0698 -0.00443019 -0.000148053 -0.00443019 0.000148053 1.96489e-05 1.35833e-17 
-15.0698 -0.00443019 -0.000148053 -0.00443019 0.000148053 1.96489e-05 1.35833e-17 
-15.0207 -0.00445937 -0.000149522 -0.00445937 0.000149522 1.99088e-05 1.35122e-17 
-15.0207 -0.00445937 -0.000149522 -0.00445937 0.000149522 1.99088e-05 1.35122e-17 
-15.0207 -0.00445937 -0.000149522 -0.00445937 0.000149522 1.99088e-05 1.35122e-17 
-14.9717 -0.00448884 -0.000151011 -0.00448884 0.000151011 2.01729e-05 1.35565e-17 
-14.9717 -0.00448884 -0.000151011 -0.00448884 0.000151011 2.01729e-05 1.35565e-17 
-14.9717 -0.00448884 -0.000151011 -0.00448884 0.000151011 2.01729e-05 1.35565e-17 
-14.9226 -0.0045186 -0.00015252 -0.0045186 0.00015252 2.04415e-05 1.34267e-17 
-14.9226 -0.0045186 -0.00015252 -0.0045186 0.00015252 2.04415e-05 1.34267e-17 
-14.9226 -0.0045186 -0.00015252 -0.0045186 0.00015252 2.04415e-05 1.34267e-17 
-14.8735 -0.00454867 -0.000154049 -0.00454867 0.000154049 2.07146e-05 1.3471e-17 
-14.8735 -0.00454867 -0.000154049 -0.00454867 0.000154049 2.07146e-05 1.3471e-17 
-14.8735 -0.00454867 -0.000154049 -0.00454867 0.000154049 2.07146e-05 1.3471e-17 
-14.8244 -0.00457903 -0.000155599 -0.00457903 0.000155599 2.09922e-05 1.34571e-17 
-14.8244 -0.00457903 -0.000155599 -0.00457903 0.000155599 2.09922e-05 1.34571e-17 
-14.8244 -0.00457903 -0.000155599 -0.00457903 0.000155599 2.09922e-05 1.34571e-17 
-14.7753 -0.0046097 -0.000157169 -0.0046097 0.000157169 2.12745e-05 1.33844e-17 
-14.7753 -0.0046097 -0.000157169 -0.0046097 0.000157169 2.12745e-05 1.33844e-17 
-14.7753 -0.0046097 -0.000157169 -0.0046097 0.000157169 2.12745e-05 1.33844e-17 
-14.7262 -0.00464068 -0.000158761 -0.00464068 0.000158761 2.15616e-05 1.33701e-17 
-14.7262 -0.00464068 -0.000158761 -0.00464068 0.000158761 2.15616e-05 1.33701e-17 
-14.7262 -0.00464068 -0.000158761 -0.00464068 0.000158761 2.15616e-05 1.33701e-17 
-14.6771 -0.00467197 -0.000160374 -0.00467197 0.000160374 2.18536e-05 1.32966e-17 
-14.6771 -0.00467197 -0.000160374 -0.00467197 0.000160374 2.18536e-05 1.32966e-17 
-14.6771 -0.00467197 -0.000160374 -0.00467197 0.000160374 2.18536e-05 1.32966e-17 
-14.628 -0.00470359 -0.000162009 -0.00470359 0.000162009 2.21505e-05 1.33413e-17 
-14.628 -0.00470359 -0.000162009 -0.00470359 0.000162009 2.21505e-05 1.33413e-17 
-14.628 -0.00470359 -0.000162009 -0.00470359 0.000162009 2.21505e-05 1.33413e-17 
-14.579 -0.00473552 -0.000163667 -0.00473552 0.000163667 2.24525e-05 1.32672e-17 
-14.579 -0.00473552 -0.000163667 -0.00473552 0.000163667 2.24525e-05 1.32672e-17 
-14.579 -0.00473552 -0.000163667 -0.00473552 0.000163667 2.24525e-05 1.32672e-17 
-14.5299 -0.00476778 -0.000165347 -0.00476778 0.000165347 2.27597e-05 1.3312e-17 
-14.5299 -0.00476778 -0.000165347 -0.00476778 0.000165347 2.27597e-05 1.3312e-17 
-14.5299 -0.00476778 -0.000165347 -0.00476778 0.000165347 2.27597e-05 1.3312e-17 
-14.4808 -0.00480037 -0.000167051 -0.00480037 0.000167051 2.30721e-05 1.32373e-17 
-14.4808 -0.00480037 -0.000167051 -0.00480037 0.000167051 2.30721e-05 1.32373e-17 
-14.4808 -0.00480037 -0.000167051 -0.00480037 0.000167051 2.30721e-05 1.32373e-17 
-14.4317 -0.0048333 -0.000168778 -0.0048333 0.000168778 2.33899e-05 1.32223e-17 
-14.4317 -0.0048333 -0.000168778 -0.0048333 0.000168778 2.33899e-05 1.32223e-17 
-14.4317 -0.0048333 -0.000168778 -0.0048333 0.000168778 2.33899e-05 1.32223e-17 
-14.3826 -0.00486657 -0.000170529 -0.00486657 0.000170529 2.37133e-05 1.32674e-17 
-14.3826 -0.00486657 -0.000170529 -0.00486657 0.000170529 2.37133e-05 1.32674e-17 
-14.3826 -0.00486657 -0.000170529 -0.00486657 0.000170529 2.37133e-05 1.32674e-17 
-14.3335 -0.00490019 -0.000172305 -0.00490019 0.000172305 2.40422e-05 1.31918e-17 
-14.3335 -0.00490019 -0.000172305 -0.00490019 0.000172305 2.40422e-05 1.31918e-17 
-14.3335 -0.00490019 -0.000172305 -0.00490019 0.000172305 2.40422e-05 1.31918e-17 
-14.2844 -0.00493416 -0.000174105 -0.00493416 0.000174105 2.43769e-05 1.31764e-17 
-14.2844 -0.00493416 -0.000174105 -0.00493416 0.000174105 2.43769e-05 1.31764e-17 
-14.2844 -0.00493416 -0.000174105 -0.00493416 0.000174105 2.43769e-05 1.31764e-17 
-14.2353 -0.00496848 -0.00017593 -0.00496848 0.00017593 2.47174e-05 1.31e-17 
-14.2353 -0.00496848 -0.00017593 -0.00496848 0.00017593 2.47174e-05 1.31e-17 
-14.2353 -0.00496848 -0.00017593 -0.00496848 0.00017593 2.47174e-05 1.31e-17 
-14.1863 -0.00500316 -0.000177781 -0.00500316 0.000177781 2.50639e-05 1.30842e-17 
-14.1863 -0.00500316 -0.000177781 -0.00500316 0.000177781 2.50639e-05 1.30842e-17 
-14.1863 -0.00500316 -0.000177781 -0.00500316 0.000177781 2.50639e-05 1.30842e-17 
-14.1372 -0.0050382 -0.000179659 -0.0050382 0.000179659 2.54165e-05 1.30069e-17 
-14.1372 -0.0050382 -0.000179659 -0.0050382 0.000179659 2.54165e-05 1.30069e-17 
-14.1372 -0.0050382 -0.000179659 -0.0050382 0.000179659 2.54165e-05 1.30069e-17 
-14.0881 -0.00507362 -0.000181563 -0.00507362 0.000181563 2.57753e-05 1.30522e-17 
-14.0881 -0.00507362 -0.000181563 -0.00507362 0.000181563 2.57753e-05 1.30522e-17 
-14.0881 -0.00507362 -0.000181563 -0.00507362 0.000181563 2.57753e-05 1.30522e-17 
-14.039 -0.00510941 -0.000183493 -0.00510941 0.000183493 2.61405e-05 1.29743e-17 
-14.039 -0.00510941 -0.000183493 -0.00510941 0.000183493 2.61405e-05 1.29743e-17 
-14.039 -0.00510941 -0.000183493 -0.00510941 0.000183493 2.61405e-05 1.29743e-17 
-13.9899 -0.00514559 -0.000185452 -0.00514559 0.000185452 2.65122e-05 1.29578e-17 
-13.9899 -0.00514559 -0.000185452 -0.00514559 0.000185452 2.65122e-05 1.29578e-17 
-13.9899 -0.00514559 -0.000185452 -0.00514559 0.000185452 2.65122e-05 1.29578e-17 
-13.9408 -0.00518215 -0.000187438 -0.00518215 0.000187438 2.68906e-05 1.2879e-17 
-13.9408 -0.00518215 -0.000187438 -0.00518215 0.000187438 2.68906e-05 1.2879e-17 
-13.9408 -0.00518215 -0.000187438 -0.00518215 0.000187438 2.68906e-05 1.2879e-17 
-13.8917 -0.0052191 -0.000189453 -0.0052191 0.000189453 2.72757e-05 1.29245e-17 
-13.8917 -0.0052191 -0.000189453 -0.0052191 0.000189453 2.72757e-05 1.29245e-17 
-13.8917 -0.0052191 -0.000189453 -0.0052191 0.000189453 2.72757e-05 1.29245e-17 
-13.8426 -0.00525645 -0.000191498 -0.00525645 0.000191498 2.76678e-05 1.2845e-17 
-13.8426 -0.00525645 -0.000191498 -0.00525645 0.000191498 2.76678e-05 1.2845e-17 
-13.8426 -0.00525645 -0.000191498 -0.00525645 0.000191498 2.76678e-05 1.2845e-17 
-13.7936 -0.0052942 -0.000193571 -0.0052942 0.000193571 2.80669e-05 1.2765e-17 
-13.7936 -0.0052942 -0.000193571 -0.0052942 0.000193571 2.80669e-05 1.2765e-17 
-13.7936 -0.0052942 -0.000193571 -0.0052942 0.000193571 2.80669e-05 1.2765e-17 
-13.7445 -0.00533236 -0.000195675 -0.00533236 0.000195675 2.84733e-05 1.26212e-17 
-13.7445 -0.00533236 -0.000195675 -0.00533236 0.000195675 2.84733e-05 1.26212e-17 
-13.7445 -0.00533236 -0.000195675 -0.00533236 0.000195675 2.84733e-05 1.26212e-17 
-13.6954 -0.00537094 -0.00019781 -0.00537094 0.00019781 2.88871e-05 1.26032e-17 
-13.6954 -0.00537094 -0.00019781 -0.00537094 0.00019781 2.88871e-05 1.26032e-17 
-13.6954 -0.00537094 -0.00019781 -0.00537094 0.00019781 2.88871e-05 1.26032e-17 
-13.6463 -0.00540994 -0.000199975 -0.00540994 0.000199975 2.93084e-05 1.25214e-17 
-13.6463 -0.00540994 -0.000199975 -0.00540994 0.000199975 2.93084e-05 1.25214e-17 
-13.6463 -0.00540994 -0.000199975 -0.00540994 0.000199975 2.93084e-05 1.25214e-17 
-13.5972 -0.00544936 -0.000202173 -0.00544936 0.000202173 2.97374e-05 1.23752e-17 
-13.5972 -0.00544936 -0.000202173 -0.00544936 0.000202173 2.97374e-05 1.23752e-17 
-13.5972 -0.00544936 -0.000202173 -0.00544936 0.000202173 2.97374e-05 1.23752e-17 
-13.5481 -0.00548922 -0.000204403 -0.00548922 0.000204403 3.01744e-05 1.2228e-17 
-13.5481 -0.00548922 -0.000204403 -0.00548922 0.000204403 3.01744e-05 1.2228e-17 
-13.5481 -0.00548922 -0.000204403 -0.00548922 0.000204403 3.01744e-05 1.2228e-17 
-13.499 -0.00552952 -0.000206666 -0.00552952 0.000206666 3.06194e-05 1.20154e-17 
-13.499 -0.00552952 -0.000206666 -0.00552952 0.000206666 3.06194e-05 1.20154e-17 
-13.499 -0.00552952 -0.000206666 -0.00552952 0.000206666 3.06194e-05 1.20154e-17 
-13.4499 -0.00557027 -0.000208963 -0.00557027 0.000208963 3.10727e-05 1.18658e-17 
-13.4499 -0.00557027 -0.000208963 -0.00557027 0.000208963 3.10727e-05 1.18658e-17 
-13.4499 -0.00557027 -0.000208963 -0.00557027 0.000208963 3.10727e-05 1.18658e-17 
-13.4009 -0.00561147 -0.000211294 -0.00561147 0.000211294 3.15343e-05 1.15209e-17 
-13.4009 -0.00561147 -0.000211294 -0.00561147 0.000211294 3.15343e-05 1.15209e-17 
-13.4009 -0.00561147 -0.000211294 -0.00561147 0.000211294 3.15343e-05 1.15209e-17 
-13.3518 -0.00565313 -0.000213659 -0.00565313 0.000213659 3.20047e-05 1.13034e-17 
-13.3518 -0.00565313 -0.000213659 -0.00565313 0.000213659 3.20047e-05 1.13034e-17 
-13.3518 -0.00565313 -0.000213659 -0.00565313 0.000213659 3.20047e-05 1.13034e-17 
-13.3027 -0.00569525 -0.000216061 -0.00569525 0.000216061 3.24838e-05 1.10191e-17 
-13.3027 -0.00569525 -0.000216061 -0.00569525 0.000216061 3.24838e-05 1.10191e-17 
-13.3027 -0.00569525 -0.000216061 -0.00569525 0.000216061 3.24838e-05 1.10191e-17 
-13.2536 -0.00573785 -0.000218498 -0.00573785 0.000218498 3.29719e-05 1.04055e-17 
-13.2536 -0.00573785 -0.000218498 -0.00573785 0.000218498 3.29719e-05 1.04055e-17 
-13.2536 -0.00573785 -0.000218498 -0.00573785 0.000218498 3.29719e-05 1.04055e-17 
-13.2045 -0.00578093 -0.000220973 -0.00578093 0.000220973 3.34693e-05 9.98439e-18 
-13.2045 -0.00578093 -0.000220973 -0.00578093 0.000220973 3.34693e-05 9.98439e-18 
-13.2045 -0.00578093 -0.000220973 -0.00578093 0.000220973 3.34693e-05 9.98439e-18 
-13.1554 -0.0058245 -0.000223485 -0.0058245 0.000223485 3.39761e-05 9.36233e-18 
-13.1554 -0.0058245 -0.000223485 -0.0058245 0.000223485 3.39761e-05 9.36233e-18 
-13.1554 -0.0058245 -0.000223485 -0.0058245 0.000223485 3.39761e-05 9.36233e-18 
-13.1063 -0.00586857 -0.000226035 -0.00586857 0.000226035 3.44926e-05 8.66943e-18 
-13.1063 -0.00586857 -0.000226035 -0.00586857 0.000226035 3.44926e-05 8.66943e-18 
-13.1063 -0.00586857 -0.000226035 -0.00586857 0.000226035 3.44926e-05 8.66943e-18 
-13.0572 -0.00591314 -0.000228625 -0.00591314 0.000228625 3.50189e-05 7.63918e-18 
-13.0572 -0.00591314 -0.000228625 -0.00591314 0.000228625 3.50189e-05 7.63918e-18 
-13.0572 -0.00591314 -0.000228625 -0.00591314 0.000228625 3.50189e-05 7.63918e-18 
-13.0082 -0.00595821 -0.000231254 -0.00595821 0.000231254 3.55553e-05 6.53447e-18 
-13.0082 -0.00595821 -0.000231254 -0.00595821 0.000231254 3.55553e-05 6.53447e-18 
-13.0082 -0.00595821 -0.000231254 -0.00595821 0.000231254 3.55553e-05 6.53447e-18 
-12.9591 -0.00600381 -0.000233924 -0.00600381 0.000233924 3.6102e-05 5.15368e-18 
-12.9591 -0.00600381 -0.000233924 -0.00600381 0.000233924 3.6102e-05 5.15368e-18 
-12.9591 -0.00600381 -0.000233924 -0.00600381 0.000233924 3.6102e-05 5.15368e-18 
-12.91 -0.00604994 -0.000236636 -0.00604994 0.000236636 3.66593e-05 3.29208e-18 
-12.91 -0.00604994 -0.000236636 -0.00604994 0.000236636 3.66593e-05 3.29208e-18 
-12.91 -0.00604994 -0.000236636 -0.00604994 0.000236636 3.66593e-05 3.29208e-18 
-12.8609 -0.0060966 -0.000239389 -0.0060966 0.000239389 3.72274e-05 1.07907e-18 
-12.8609 -0.0060966 -0.000239389 -0.0060966 0.000239389 3.72274e-05 1.07907e-18 
-12.8609 -0.0060966 -0.000239389 -0.0060966 0.000239389 3.72274e-05 1.07907e-18 
-12.8118 -0.0061438 -0.000242186 -0.0061438 0.000242186 3.78066e-05 -1.89561e-18 
-12.8118 -0.0061438 -0.000242186 -0.0061438 0.000242186 3.78066e-05 -1.89561e-18 
-12.8118 -0.0061438 -0.000242186 -0.0061438 0.000242186 3.78066e-05 -1.89561e-18 
-12.7627 -0.00619156 -0.000245026 -0.00619156 0.000245026 3.83972e-05 -5.64073e-18 
-12.7627 -0.00619156 -0.000245026 -0.00619156 0.000245026 3.83972e-05 -5.64073e-18 
-12.7627 -0.00619156 -0.000245026 -0.00619156 0.000245026 3.83972e-05 -5.64073e-18 
-12.7136 -0.00623987 -0.000247911 -0.00623987 0.000247911 3.89993e-05 -1.05746e-17 
-12.7136 -0.00623987 -0.000247911 -0.00623987 0.000247911 3.89993e-05 -1.05746e-17 
-12.7136 -0.00623987 -0.000247911 -0.00623987 0.000247911 3.89993e-05 -1.05746e-17 
-12.6645 -0.00628876 -0.000250842 -0.00628876 0.000250842 3.96133e-05 -1.69164e-17 
-12.6645 -0.00628876 -0.000250842 -0.00628876 0.000250842 3.96133e-05 -1.69164e-17 
-12.6645 -0.00628876 -0.000250842 -0.00628876 0.000250842 3.96133e-05 -1.69164e-17 
-12.6155 -0.00633822 -0.000253819 -0.00633822 0.000253819 4.02394e-05 -2.49577e-17 
-12.6155 -0.00633822 -0.000253819 -0.00633822 0.000253819 4.02394e-05 -2.49577e-17 
-12.6155 -0.00633822 -0.000253819 -0.00633822 0.000253819 4.02394e-05 -2.49577e-17 
-12.5664 -0.00638828 -0.000256844 -0.00638828 0.000256844 4.0878e-05 -3.49254e-17 
-12.5664 -0.00638828 -0.000256844 -0.00638828 0.000256844 4.0878e-05 -3.49254e-17 
-12.5664 -0.00638828 -0.000256844 -0.00638828 0.000256844 4.0878e-05 -3.49254e-17 
-12.5173 -0.00643893 -0.000259917 -0.00643893 0.000259917 4.15294e-05 -4.60106e-17 
-12.5173 -0.00643893 -0.000259917 -0.00643893 0.000259917 4.15294e-05 -4.60106e-17 
-12.5173 -0.00643893 -0.000259917 -0.00643893 0.000259917 4.15294e-05 -4.60106e-17 
-12.4682 -0.00649018 -0.00026304 -0.00649018 0.00026304 4.21937e-05 -5.67658e-17 
-12.4682 -0.00649018 -0.00026304 -0.00649018 0.00026304 4.21937e-05 -5.67658e-17 
-12.4682 -0.00649018 -0.00026304 -0.00649018 0.00026304 4.21937e-05 -5.67658e-17 
-12.4191 -0.00654205 -0.000266213 -0.00654205 0.000266213 4.28715e-05 -6.42536e-17 
-12.4191 -0.00654205 -0.000266213 -0.00654205 0.000266213 4.28715e-05 -6.42536e-17 
-12.4191 -0.00654205 -0.000266213 -0.00654205 0.000266213 4.28715e-05 -6.42536e-17 
-12.37 -0.00659455 -0.000269437 -0.00659455 0.000269437 4.35629e-05 -6.57707e-17 
-12.37 -0.00659455 -0.000269437 -0.00659455 0.000269437 4.35629e-05 -6.57707e-17 
-12.37 -0.00659455 -0.000269437 -0.00659455 0.000269437 4.35629e-05 -6.57707e-17 
-12.3209 -0.00664769 -0.000272714 -0.00664769 0.000272714 4.42684e-05 -6.11753e-17 
-12.3209 -0.00664769 -0.000272714 -0.00664769 0.000272714 4.42684e-05 -6.11753e-17 
-12.3209 -0.00664769 -0.000272714 -0.00664769 0.000272714 4.42684e-05 -6.11753e-17 
-12.2718 -0.00670147 -0.000276045 -0.00670147 0.000276045 4.49883e-05 -5.23025e-17 
-12.2718 -0.00670147 -0.000276045 -0.00670147 0.000276045 4.49883e-05 -5.23025e-17 
-12.2718 -0.00670147 -0.000276045 -0.00670147 0.000276045 4.49883e-05 -5.23025e-17 
-12.2228 -0.00675591 -0.00027943 -0.00675591 0.00027943 4.57228e-05 -4.21519e-17 
-12.2228 -0.00675591 -0.00027943 -0.00675591 0.00027943 4.57228e-05 -4.21519e-17 
-12.2228 -0.00675591 -0.00027943 -0.00675591 0.00027943 4.57228e-05 -4.21519e-17 
-12.1737 -0.00681101 -0.00028287 -0.00681101 0.00028287 4.64725e-05 -3.2632e-17 
-12.1737 -0.00681101 -0.00028287 -0.00681101 0.00028287 4.64725e-05 -3.2632e-17 
-12.1737 -0.00681101 -0.00028287 -0.00681101 0.00028287 4.64725e-05 -3.2632e-17 
-12.1246 -0.0068668 -0.000286368 -0.0068668 0.000286368 4.72376e-05 -2.42512e-17 
-12.1246 -0.0068668 -0.000286368 -0.0068668 0.000286368 4.72376e-05 -2.42512e-17 
-12.1246 -0.0068668 -0.000286368 -0.0068668 0.000286368 4.72376e-05 -2.42512e-17 
-12.0755 -0.00692327 -0.000289924 -0.00692327 0.000289924 4.80185e-05 -1.73824e-17 
-12.0755 -0.00692327 -0.000289924 -0.00692327 0.000289924 4.80185e-05 -1.73824e-17 
-12.0755 -0.00692327 -0.000289924 -0.00692327 0.000289924 4.80185e-05 -1.73824e-17 
-12.0264 -0.00698045 -0.000293539 -0.00698045 0.000293539 4.88157e-05 -1.20443e-17 
-12.0264 -0.00698045 -0.000293539 -0.00698045 0.000293539 4.88157e-05 -1.20443e-17 
-12.0264 -0.00698045 -0.000293539 -0.00698045 0.000293539 4.88157e-05 -1.20443e-17 
-11.9773 -0.00703834 -0.000297215 -0.00703834 0.000297215 4.96296e-05 -7.45895e-18 
-11.9773 -0.00703834 -0.000297215 -0.00703834 0.000297215 4.96296e-05 -7.45895e-18 
-11.9773 -0.00703834 -0.000297215 -0.00703834 0.000297215 4.96296e-05 -7.45895e-18 
-11.9282 -0.00709696 -0.000300952 -0.00709696 0.000300952 5.04605e-05 -3.8539e-18 
-11.9282 -0.00709696 -0.000300952 -0.00709696 0.000300952 5.04605e-05 -3.8539e-18 
-11.9282 -0.00709696 -0.000300952 -0.00709696 0.000300952 5.04605e-05 -3.8539e-18 
-11.8791 -0.00715632 -0.000304753 -0.00715632 0.000304753 5.13089e-05 -8.76186e-19 
-11.8791 -0.00715632 -0.000304753 -0.00715632 0.000304753 5.13089e-05 -8.76186e-19 
-11.8791 -0.00715632 -0.000304753 -0.00715632 0.000304753 5.13089e-05 -8.76186e-19 
-11.8301 -0.00721642 -0.000308618 -0.00721642 0.000308618 5.21753e-05 1.53969e-18 
-11.8301 -0.00721642 -0.000308618 -0.00721642 0.000308618 5.21753e-05 1.53969e-18 
-11.8301 -0.00721642 -0.000308618 -0.00721642 0.000308618 5.21753e-05 1.53969e-18 
-11.781 -0.00727729 -0.00031255 -0.00727729 0.00031255 5.30601e-05 3.60757e-18 
-11.781 -0.00727729 -0.00031255 -0.00727729 0.00031255 5.30601e-05 3.60757e-18 
-11.781 -0.00727729 -0.00031255 -0.00727729 0.00031255 5.30601e-05 3.60757e-18 
-11.7319 -0.00733894 -0.000316548 -0.00733894 0.000316548 5.39637e-05 5.3231e-18 
-11.7319 -0.00733894 -0.000316548 -0.00733894 0.000316548 5.39637e-05 5.3231e-18 
-11.7319 -0.00733894 -0.000316548 -0.00733894 0.000316548 5.39637e-05 5.3231e-18 
-11.6828 -0.00740137 -0.000320615 -0.00740137 0.000320615 5.48867e-05 6.53335e-18 
-11.6828 -0.00740137 -0.000320615 -0.00740137 0.000320615 5.48867e-05 6.53335e-18 
-11.6828 -0.00740137 -0.000320615 -0.00740137 0.000320615 5.48867e-05 6.53335e-18 
-11.6337 -0.00746461 -0.000324753 -0.00746461 0.000324753 5.58296e-05 7.97748e-18 
-11.6337 -0.00746461 -0.000324753 -0.00746461 0.000324753 5.58296e-05 7.97748e-18 
-11.6337 -0.00746461 -0.000324753 -0.00746461 0.000324753 5.58296e-05 7.97748e-18 
-11.5846 -0.00752866 -0.000328962 -0.00752866 0.000328962 5.67929e-05 9.20923e-18 
-11.5846 -0.00752866 -0.000328962 -0.00752866 0.000328962 5.67929e-05 9.20923e-18 
-11.5846 -0.00752866 -0.000328962 -0.00752866 0.000328962 5.67929e-05 9.20923e-18 
-11.5355 -0.00759354 -0.000333245 -0.00759354 0.000333245 5.7777e-05 1.01507e-17 
-11.5355 -0.00759354 -0.000333245 -0.00759354 0.000333245 5.7777e-05 1.01507e-17 
-11.5355 -0.00759354 -0.000333245 -0.00759354 0.000333245 5.7777e-05 1.01507e-17 
-11.4864 -0.00765927 -0.000337602 -0.00765927 0.000337602 5.87827e-05 1.11002e-17 
-11.4864 -0.00765927 -0.000337602 -0.00765927 0.000337602 5.87827e-05 1.11002e-17 
-11.4864 -0.00765927 -0.000337602 -0.00765927 0.000337602 5.87827e-05 1.11002e-17 
-11.4374 -0.00772586 -0.000342036 -0.00772586 0.000342036 5.98103e-05 1.19062e-17 
-11.4374 -0.00772586 -0.000342036 -0.00772586 0.000342036 5.98103e-05 1.19062e-17 
-11.4374 -0.00772586 -0.000342036 -0.00772586 0.000342036 5.98103e-05 1.19062e-17 
-11.3883 -0.00779333 -0.000346549 -0.00779333 0.000346549 6.08606e-05 1.25668e-17 
-11.3883 -0.00779333 -0.000346549 -0.00779333 0.000346549 6.08606e-05 1.25668e-17 
-11.3883 -0.00779333 -0.000346549 -0.00779333 0.000346549 6.08606e-05 1.25668e-17 
-11.3392 -0.00786169 -0.000351141 -0.00786169 0.000351141 6.19341e-05 1.31567e-17 
-11.3392 -0.00786169 -0.000351141 -0.00786169 0.000351141 6.19341e-05 1.31567e-17 
-11.3392 -0.00786169 -0.000351141 -0.00786169 0.000351141 6.19341e-05 1.31567e-17 
-11.2901 -0.00793095 -0.000355816 -0.00793095 0.000355816 6.30314e-05 1.38285e-17 
-11.2901 -0.00793095 -0.000355816 -0.00793095 0.000355816 6.30314e-05 1.38285e-17 
-11.2901 -0.00793095 -0.000355816 -0.00793095 0.000355816 6.30314e-05 1.38285e-17 
-11.241 -0.00800113 -0.000360574 -0.00800113 0.000360574 6.41532e-05 1.45062e-17 
-11.241 -0.00800113 -0.000360574 -0.00800113 0.000360574 6.41532e-05 1.45062e-17 
-11.241 -0.00800113 -0.000360574 -0.00800113 0.000360574 6.41532e-05 1.45062e-17 
-11.1919 -0.00807226 -0.000365417 -0.00807226 0.000365417 6.53002e-05 1.50348e-17 
-11.1919 -0.00807226 -0.000365417 -0.00807226 0.000365417 6.53002e-05 1.50348e-17 
-11.1919 -0.00807226 -0.000365417 -0.00807226 0.000365417 6.53002e-05 1.50348e-17 
-11.1428 -0.00814434 -0.000370348 -0.00814434 0.000370348 6.64729e-05 1.54124e-17 
-11.1428 -0.00814434 -0.000370348 -0.00814434 0.000370348 6.64729e-05 1.54124e-17 
-11.1428 -0.00814434 -0.000370348 -0.00814434 0.000370348 6.64729e-05 1.54124e-17 
-11.0937 -0.00821739 -0.000375369 -0.00821739 0.000375369 6.76722e-05 1.62624e-17 
-11.0937 -0.00821739 -0.000375369 -0.00821739 0.000375369 6.76722e-05 1.62624e-17 
-11.0937 -0.00821739 -0.000375369 -0.00821739 0.000375369 6.76722e-05 1.62624e-17 
-11.0447 -0.00829144 -0.000380481 -0.00829144 0.000380481 6.88987e-05 1.64918e-17 
-11.0447 -0.00829144 -0.000380481 -0.00829144 0.000380481 6.88987e-05 1.64918e-17 
-11.0447 -0.00829144 -0.000380481 -0.00829144 0.000380481 6.88987e-05 1.64918e-17 
-10.9956 -0.0083665 -0.000385687 -0.0083665 0.000385687 7.01532e-05 1.70387e-17 
-10.9956 -0.0083665 -0.000385687 -0.0083665 0.000385687 7.01532e-05 1.70387e-17 
-10.9956 -0.0083665 -0.000385687 -0.0083665 0.000385687 7.01532e-05 1.70387e-17 
-10.9465 -0.00844258 -0.000390989 -0.00844258 0.000390989 7.14364e-05 1.75905e-17 
-10.9465 -0.00844258 -0.000390989 -0.00844258 0.000390989 7.14364e-05 1.75905e-17 
-10.9465 -0.00844258 -0.000390989 -0.00844258 0.000390989 7.14364e-05 1.75905e-17 
-10.8974 -0.00851971 -0.000396389 -0.00851971 0.000396389 7.27492e-05 1.79881e-17 
-10.8974 -0.00851971 -0.000396389 -0.00851971 0.000396389 7.27492e-05 1.79881e-17 
-10.8974 -0.00851971 -0.000396389 -0.00851971 0.000396389 7.27492e-05 1.79881e-17 
-10.8483 -0.0085979 -0.000401889 -0.0085979 0.000401889 7.40924e-05 1.82294e-17 
-10.8483 -0.0085979 -0.000401889 -0.0085979 0.000401889 7.40924e-05 1.82294e-17 
-10.8483 -0.0085979 -0.000401889 -0.0085979 0.000401889 7.40924e-05 1.82294e-17 
-10.7992 -0.00867719 -0.000407491 -0.00867719 0.000407491 7.54668e-05 1.89548e-17 
-10.7992 -0.00867719 -0.000407491 -0.00867719 0.000407491 7.54668e-05 1.89548e-17 
-10.7992 -0.00867719 -0.000407491 -0.00867719 0.000407491 7.54668e-05 1.89548e-17 
-10.7501 -0.00875757 -0.000413199 -0.00875757 0.000413199 7.68733e-05 1.92027e-17 
-10.7501 -0.00875757 -0.000413199 -0.00875757 0.000413199 7.68733e-05 1.92027e-17 
-10.7501 -0.00875757 -0.000413199 -0.00875757 0.000413199 7.68733e-05 1.92027e-17 
-10.701 -0.00883909 -0.000419015 -0.00883909 0.000419015 7.83128e-05 1.97771e-17 
-10.701 -0.00883909 -0.000419015 -0.00883909 0.000419015 7.83128e-05 1.97771e-17 
-10.701 -0.00883909 -0.000419015 -0.00883909 0.000419015 7.83128e-05 1.97771e-17 
-10.652 -0.00892175 -0.00042494 -0.00892175 0.00042494 7.97863e-05 2.0194e-17 
-10.652 -0.00892175 -0.00042494 -0.00892175 0.00042494 7.97863e-05 2.0194e-17 
-10.652 -0.00892175 -0.00042494 -0.00892175 0.00042494 7.97863e-05 2.0194e-17 
-10.6029 -0.00900558 -0.000430979 -0.00900558 0.000430979 8.12947e-05 2.04511e-17 
-10.6029 -0.00900558 -0.000430979 -0.00900558 0.000430979 8.12947e-05 2.04511e-17 
-10.6029 -0.00900558 -0.000430979 -0.00900558 0.000430979 8.12947e-05 2.04511e-17 
-10.5538 -0.00909061 -0.000437133 -0.00909061 0.000437133 8.2839e-05 2.10393e-17 
-10.5538 -0.00909061 -0.000437133 -0.00909061 0.000437133 8.2839e-05 2.10393e-17 
-10.5538 -0.00909061 -0.000437133 -0.00909061 0.000437133 8.2839e-05 2.10393e-17 
-10.5047 -0.00917685 -0.000443405 -0.00917685 0.000443405 8.44203e-05 2.14679e-17 
-10.5047 -0.00917685 -0.000443405 -0.00917685 0.000443405 8.44203e-05 2.14679e-17 
-10.5047 -0.00917685 -0.000443405 -0.00917685 0.000443405 8.44203e-05 2.14679e-17 
-10.4556 -0.00926433 -0.000449798 -0.00926433 0.000449798 8.60396e-05 2.19005e-17 
-10.4556 -0.00926433 -0.000449798 -0.00926433 0.000449798 8.60396e-05 2.19005e-17 
-10.4556 -0.00926433 -0.000449798 -0.00926433 0.000449798 8.60396e-05 2.19005e-17 
-10.4065 -0.00935307 -0.000456316 -0.00935307 0.000456316 8.7698e-05 2.21705e-17 
-10.4065 -0.00935307 -0.000456316 -0.00935307 0.000456316 8.7698e-05 2.21705e-17 
-10.4065 -0.00935307 -0.000456316 -0.00935307 0.000456316 8.7698e-05 2.21705e-17 
-10.3574 -0.0094431 -0.000462961 -0.0094431 0.000462961 8.93967e-05 2.27781e-17 
-10.3574 -0.0094431 -0.000462961 -0.0094431 0.000462961 8.93967e-05 2.27781e-17 
-10.3574 -0.0094431 -0.000462961 -0.0094431 0.000462961 8.93967e-05 2.27781e-17 
-10.3084 -0.00953444 -0.000469736 -0.00953444 0.000469736 9.11369e-05 2.32231e-17 
-10.3084 -0.00953444 -0.000469736 -0.00953444 0.000469736 9.11369e-05 2.32231e-17 
-10.3084 -0.00953444 -0.000469736 -0.00953444 0.000469736 9.11369e-05 2.32231e-17 
-10.2593 -0.00962712 -0.000476644 -0.00962712 0.000476644 9.29197e-05 2.35033e-17 
-10.2593 -0.00962712 -0.000476644 -0.00962712 0.000476644 9.29197e-05 2.35033e-17 
-10.2593 -0.00962712 -0.000476644 -0.00962712 0.000476644 9.29197e-05 2.35033e-17 
-10.2102 -0.00972116 -0.000483689 -0.00972116 0.000483689 9.47465e-05 2.39561e-17 
-10.2102 -0.00972116 -0.000483689 -0.00972116 0.000483689 9.47465e-05 2.39561e-17 
-10.2102 -0.00972116 -0.000483689 -0.00972116 0.000483689 9.47465e-05 2.39561e-17 
-10.1611 -0.00981659 -0.000490875 -0.00981659 0.000490875 9.66186e-05 2.47547e-17 
-10.1611 -0.00981659 -0.000490875 -0.00981659 0.000490875 9.66186e-05 2.47547e-17 
-10.1611 -0.00981659 -0.000490875 -0.00981659 0.000490875 9.66186e-05 2.47547e-17 
-10.112 -0.00991344 -0.000498204 -0.00991344 0.000498204 9.85372e-05 2.48749e-17 
-10.112 -0.00991344 -0.000498204 -0.00991344 0.000498204 9.85372e-05 2.48749e-17 
-10.112 -0.00991344 -0.000498204 -0.00991344 0.000498204 9.85372e-05 2.48749e-17 
-10.0629 -0.0100117 -0.000505681 -0.0100117 0.000505681 0.000100504 2.55134e-17 
-10.0629 -0.0100117 -0.000505681 -0.0100117 0.000505681 0.000100504 2.55134e-17 
-10.0629 -0.0100117 -0.000505681 -0.0100117 0.000505681 0.000100504 2.55134e-17 
-10.0138 -0.0101115 -0.000513309 -0.0101115 0.000513309 0.00010252 2.59849e-17 
-10.0138 -0.0101115 -0.000513309 -0.0101115 0.000513309 0.00010252 2.59849e-17 
-10.0138 -0.0101115 -0.000513309 -0.0101115 0.000513309 0.00010252 2.59849e-17 
-9.96474 -0.0102128 -0.000521092 -0.0102128 0.000521092 0.000104587 2.66352e-17 
-9.96474 -0.0102128 -0.000521092 -0.0102128 0.000521092 0.000104587 2.66352e-17 
-9.96474 -0.0102128 -0.000521092 -0.0102128 0.000521092 0.000104587 2.66352e-17 
-9.91565 -0.0103156 -0.000529034 -0.0103156 0.000529034 0.000106707 2.6942e-17 
-9.91565 -0.0103156 -0.000529034 -0.0103156 0.000529034 0.000106707 2.6942e-17 
-9.91565 -0.0103156 -0.000529034 -0.0103156 0.000529034 0.000106707 2.6942e-17 
-9.86656 -0.01042 -0.000537139 -0.01042 0.000537139 0.000108881 2.74277e-17 
-9.86656 -0.01042 -0.000537139 -0.01042 0.000537139 0.000108881 2.74277e-17 
-9.86656 -0.01042 -0.000537139 -0.01042 0.000537139 0.000108881 2.74277e-17 
-9.81748 -0.010526 -0.000545411 -0.010526 0.000545411 0.00011111 2.79182e-17 
-9.81748 -0.010526 -0.000545411 -0.010526 0.000545411 0.00011111 2.79182e-17 
-9.81748 -0.010526 -0.000545411 -0.010526 0.000545411 0.00011111 2.79182e-17 
-9.76839 -0.0106336 -0.000553856 -0.0106336 0.000553856 0.000113398 2.85913e-17 
-9.76839 -0.0106336 -0.000553856 -0.0106336 0.000553856 0.000113398 2.85913e-17 
-9.76839 -0.0106336 -0.000553856 -0.0106336 0.000553856 0.000113398 2.85913e-17 
-9.7193 -0.0107429 -0.000562476 -0.0107429 0.000562476 0.000115744 2.90926e-17 
-9.7193 -0.0107429 -0.000562476 -0.0107429 0.000562476 0.000115744 2.90926e-17 
-9.7193 -0.0107429 -0.000562476 -0.0107429 0.000562476 0.000115744 2.90926e-17 
-9.67021 -0.0108539 -0.000571277 -0.0108539 0.000571277 0.000118152 2.95991e-17 
-9.67021 -0.0108539 -0.000571277 -0.0108539 0.000571277 0.000118152 2.95991e-17 
-9.67021 -0.0108539 -0.000571277 -0.0108539 0.000571277 0.000118152 2.95991e-17 
-9.62113 -0.0109666 -0.000580264 -0.0109666 0.000580264 0.000120623 3.01107e-17 
-9.62113 -0.0109666 -0.000580264 -0.0109666 0.000580264 0.000120623 3.01107e-17 
-9.62113 -0.0109666 -0.000580264 -0.0109666 0.000580264 0.000120623 3.01107e-17 
-9.57204 -0.0110811 -0.000589442 -0.0110811 0.000589442 0.000123159 3.08088e-17 
-9.57204 -0.0110811 -0.000589442 -0.0110811 0.000589442 0.000123159 3.08088e-17 
-9.57204 -0.0110811 -0.000589442 -0.0110811 0.000589442 0.000123159 3.08088e-17 
-9.52295 -0.0111974 -0.000598815 -0.0111974 0.000598815 0.000125762 3.11498e-17 
-9.52295 -0.0111974 -0.000598815 -0.0111974 0.000598815 0.000125762 3.11498e-17 
-9.52295 -0.0111974 -0.000598815 -0.0111974 0.000598815 0.000125762 3.11498e-17 
-9.47387 -0.0113156 -0.000608389 -0.0113156 0.000608389 0.000128435 3.20436e-17 
-9.47387 -0.0113156 -0.000608389 -0.0113156 0.000608389 0.000128435 3.20436e-17 
-9.47387 -0.0113156 -0.000608389 -0.0113156 0.000608389 0.000128435 3.20436e-17 
-9.42478 -0.0114356 -0.00061817 -0.0114356 0.00061817 0.00013118 3.29467e-17 
-9.42478 -0.0114356 -0.00061817 -0.0114356 0.00061817 0.00013118 3.29467e-17 
-9.42478 -0.0114356 -0.00061817 -0.0114356 0.00061817 0.00013118 3.29467e-17 
-9.37569 -0.0115576 -0.000628163 -0.0115576 0.000628163 0.000133998 3.31192e-17 
-9.37569 -0.0115576 -0.000628163 -0.0115576 0.000628163 0.000133998 3.31192e-17 
-9.37569 -0.0115576 -0.000628163 -0.0115576 0.000628163 0.000133998 3.31192e-17 
-9.3266 -0.0116816 -0.000638373 -0.0116816 0.000638373 0.000136893 3.40375e-17 
-9.3266 -0.0116816 -0.000638373 -0.0116816 0.000638373 0.000136893 3.40375e-17 
-9.3266 -0.0116816 -0.000638373 -0.0116816 0.000638373 0.000136893 3.40375e-17 
-9.27752 -0.0118076 -0.000648808 -0.0118076 0.000648808 0.000139867 3.47786e-17 
-9.27752 -0.0118076 -0.000648808 -0.0118076 0.000648808 0.000139867 3.47786e-17 
-9.27752 -0.0118076 -0.000648808 -0.0118076 0.000648808 0.000139867 3.47786e-17 
-9.22843 -0.0119356 -0.000659473 -0.0119356 0.000659473 0.000142922 3.55275e-17 
-9.22843 -0.0119356 -0.000659473 -0.0119356 0.000659473 0.000142922 3.55275e-17 
-9.22843 -0.0119356 -0.000659473 -0.0119356 0.000659473 0.000142922 3.55275e-17 
-9.17934 -0.0120657 -0.000670374 -0.0120657 0.000670374 0.000146061 3.60954e-17 
-9.17934 -0.0120657 -0.000670374 -0.0120657 0.000670374 0.000146061 3.60954e-17 
-9.17934 -0.0120657 -0.000670374 -0.0120657 0.000670374 0.000146061 3.60954e-17 
-9.13025 -0.012198 -0.000681518 -0.012198 0.000681518 0.000149288 3.68595e-17 
-9.13025 -0.012198 -0.000681518 -0.012198 0.000681518 0.000149288 3.68595e-17 
-9.13025 -0.012198 -0.000681518 -0.012198 0.000681518 0.000149288 3.68595e-17 
-9.08117 -0.0123325 -0.000692913 -0.0123325 0.000692913 0.000152604 3.78228e-17 
-9.08117 -0.0123325 -0.000692913 -0.0123325 0.000692913 0.000152604 3.78228e-17 
-9.08117 -0.0123325 -0.000692913 -0.0123325 0.000692913 0.000152604 3.78228e-17 
-9.03208 -0.0124693 -0.000704565 -0.0124693 0.000704565 0.000156014 3.84125e-17 
-9.03208 -0.0124693 -0.000704565 -0.0124693 0.000704565 0.000156014 3.84125e-17 
-9.03208 -0.0124693 -0.000704565 -0.0124693 0.000704565 0.000156014 3.84125e-17 
-8.98299 -0.0126083 -0.000716481 -0.0126083 0.000716481 0.000159519 3.92017e-17 
-8.98299 -0.0126083 -0.000716481 -0.0126083 0.000716481 0.000159519 3.92017e-17 
-8.98299 -0.0126083 -0.000716481 -0.0126083 0.000716481 0.000159519 3.92017e-17 
-8.9339 -0.0127497 -0.000728669 -0.0127497 0.000728669 0.000163124 4.01938e-17 
-8.9339 -0.0127497 -0.000728669 -0.0127497 0.000728669 0.000163124 4.01938e-17 
-8.9339 -0.0127497 -0.000728669 -0.0127497 0.000728669 0.000163124 4.01938e-17 
-8.88482 -0.0128935 -0.000741137 -0.0128935 0.000741137 0.000166832 4.10016e-17 
-8.88482 -0.0128935 -0.000741137 -0.0128935 0.000741137 0.000166832 4.10016e-17 
-8.88482 -0.0128935 -0.000741137 -0.0128935 0.000741137 0.000166832 4.10016e-17 
-8.83573 -0.0130398 -0.000753894 -0.0130398 0.000753894 0.000170647 4.16221e-17 
-8.83573 -0.0130398 -0.000753894 -0.0130398 0.000753894 0.000170647 4.16221e-17 
-8.83573 -0.0130398 -0.000753894 -0.0130398 0.000753894 0.000170647 4.16221e-17 
-8.78664 -0.0131886 -0.000766947 -0.0131886 0.000766947 0.000174571 4.32366e-17 
-8.78664 -0.0131886 -0.000766947 -0.0131886 0.000766947 0.000174571 4.32366e-17 
-8.78664 -0.0131886 -0.000766947 -0.0131886 0.000766947 0.000174571 4.32366e-17 
-8.73755 -0.0133399 -0.000780305 -0.0133399 0.000780305 0.00017861 4.3678e-17 
-8.73755 -0.0133399 -0.000780305 -0.0133399 0.000780305 0.00017861 4.3678e-17 
-8.73755 -0.0133399 -0.000780305 -0.0133399 0.000780305 0.00017861 4.3678e-17 
-8.68847 -0.0134939 -0.000793978 -0.0134939 0.000793978 0.000182766 4.49231e-17 
-8.68847 -0.0134939 -0.000793978 -0.0134939 0.000793978 0.000182766 4.49231e-17 
-8.68847 -0.0134939 -0.000793978 -0.0134939 0.000793978 0.000182766 4.49231e-17 
-8.63938 -0.0136506 -0.000807974 -0.0136506 0.000807974 0.000187044 4.59815e-17 
-8.63938 -0.0136506 -0.000807974 -0.0136506 0.000807974 0.000187044 4.59815e-17 
-8.63938 -0.0136506 -0.000807974 -0.0136506 0.000807974 0.000187044 4.59815e-17 
-8.59029 -0.0138101 -0.000822304 -0.0138101 0.000822304 0.00019145 4.68501e-17 
-8.59029 -0.0138101 -0.000822304 -0.0138101 0.000822304 0.00019145 4.68501e-17 
-8.59029 -0.0138101 -0.000822304 -0.0138101 0.000822304 0.00019145 4.68501e-17 
-8.54121 -0.0139724 -0.000836977 -0.0139724 0.000836977 0.000195986 4.79317e-17 
-8.54121 -0.0139724 -0.000836977 -0.0139724 0.000836977 0.000195986 4.79317e-17 
-8.54121 -0.0139724 -0.000836977 -0.0139724 0.000836977 0.000195986 4.79317e-17 
-8.49212 -0.0141376 -0.000852004 -0.0141376 0.000852004 0.000200658 4.94344e-17 
-8.49212 -0.0141376 -0.000852004 -0.0141376 0.000852004 0.000200658 4.94344e-17 
-8.49212 -0.0141376 -0.000852004 -0.0141376 0.000852004 0.000200658 4.94344e-17 
-8.44303 -0.0143058 -0.000867396 -0.0143058 0.000867396 0.00020547 5.05437e-17 
-8.44303 -0.0143058 -0.000867396 -0.0143058 0.000867396 0.00020547 5.05437e-17 
-8.44303 -0.0143058 -0.000867396 -0.0143058 0.000867396 0.00020547 5.05437e-17 
-8.39394 -0.014477 -0.000883164 -0.014477 0.000883164 0.000210429 5.10459e-17 
-8.39394 -0.014477 -0.000883164 -0.014477 0.000883164 0.000210429 5.10459e-17 
-8.39394 -0.014477 -0.000883164 -0.014477 0.000883164 0.000210429 5.10459e-17 
-8.34486 -0.0146513 -0.00089932 -0.0146513 0.00089932 0.000215539 5.30092e-17 
-8.34486 -0.0146513 -0.00089932 -0.0146513 0.00089932 0.000215539 5.30092e-17 
-8.34486 -0.0146513 -0.00089932 -0.0146513 0.00089932 0.000215539 5.30092e-17 
-8.29577 -0.0148288 -0.000915875 -0.0148288 0.000915875 0.000220805 5.41593e-17 
-8.29577 -0.0148288 -0.000915875 -0.0148288 0.000915875 0.000220805 5.41593e-17 
-8.29577 -0.0148288 -0.000915875 -0.0148288 0.000915875 0.000220805 5.41593e-17 
-8.24668 -0.0150095 -0.000932843 -0.0150095 0.000932843 0.000226235 5.55335e-17 
-8.24668 -0.0150095 -0.000932843 -0.0150095 0.000932843 0.000226235 5.55335e-17 
-8.24668 -0.0150095 -0.000932843 -0.0150095 0.000932843 0.000226235 5.55335e-17 
-8.19759 -0.0151936 -0.000950236 -0.0151936 0.000950236 0.000231833 5.71357e-17 
-8.19759 -0.0151936 -0.000950236 -0.0151936 0.000950236 0.000231833 5.71357e-17 
-8.19759 -0.0151936 -0.000950236 -0.0151936 0.000950236 0.000231833 5.71357e-17 
-8.14851 -0.0153812 -0.000968067 -0.0153812 0.000968067 0.000237606 5.79057e-17 
-8.14851 -0.0153812 -0.000968067 -0.0153812 0.000968067 0.000237606 5.79057e-17 
-8.14851 -0.0153812 -0.000968067 -0.0153812 0.000968067 0.000237606 5.79057e-17 
-8.09942 -0.0155723 -0.000986352 -0.0155723 0.000986352 0.000243561 5.99701e-17 
-8.09942 -0.0155723 -0.000986352 -0.0155723 0.000986352 0.000243561 5.99701e-17 
-8.09942 -0.0155723 -0.000986352 -0.0155723 0.000986352 0.000243561 5.99701e-17 
-8.05033 -0.015767 -0.0010051 -0.015767 0.0010051 0.000249705 6.07667e-17 
-8.05033 -0.015767 -0.0010051 -0.015767 0.0010051 0.000249705 6.07667e-17 
-8.05033 -0.015767 -0.0010051 -0.015767 0.0010051 0.000249705 6.07667e-17 
-8.00124 -0.0159653 -0.00102434 -0.0159653 0.00102434 0.000256045 6.2874e-17 
-8.00124 -0.0159653 -0.00102434 -0.0159653 0.00102434 0.000256045 6.2874e-17 
-8.00124 -0.0159653 -0.00102434 -0.0159653 0.00102434 0.000256045 6.2874e-17 
-7.95216 -0.0161675 -0.00104407 -0.0161675 0.00104407 0.000262589 6.41346e-17 
-7.95216 -0.0161675 -0.00104407 -0.0161675 0.00104407 0.000262589 6.41346e-17 
-7.95216 -0.0161675 -0.00104407 -0.0161675 0.00104407 0.000262589 6.41346e-17 
-7.90307 -0.0163736 -0.00106432 -0.0163736 0.00106432 0.000269344 6.6289e-17 
-7.90307 -0.0163736 -0.00106432 -0.0163736 0.00106432 0.000269344 6.6289e-17 
-7.90307 -0.0163736 -0.00106432 -0.0163736 0.00106432 0.000269344 6.6289e-17 
-7.85398 -0.0165837 -0.0010851 -0.0165837 0.0010851 0.000276319 6.7145e-17 
-7.85398 -0.0165837 -0.0010851 -0.0165837 0.0010851 0.000276319 6.7145e-17 
-7.85398 -0.0165837 -0.0010851 -0.0165837 0.0010851 0.000276319 6.7145e-17 
-7.80489 -0.0167978 -0.00110643 -0.0167978 0.00110643 0.000283522 7.02345e-17 
-7.80489 -0.0167978 -0.00110643 -0.0167978 0.00110643 0.000283522 7.02345e-17 
-7.80489 -0.0167978 -0.00110643 -0.0167978 0.00110643 0.000283522 7.02345e-17 
-7.75581 -0.0170162 -0.00112833 -0.0170162 0.00112833 0.000290964 7.11263e-17 
-7.75581 -0.0170162 -0.00112833 -0.0170162 0.00112833 0.000290964 7.11263e-17 
-7.75581 -0.0170162 -0.00112833 -0.0170162 0.00112833 0.000290964 7.11263e-17 
-7.70672 -0.0172389 -0.00115081 -0.0172389 0.00115081 0.000298652 7.38303e-17 
-7.70672 -0.0172389 -0.00115081 -0.0172389 0.00115081 0.000298652 7.38303e-17 
-7.70672 -0.0172389 -0.00115081 -0.0172389 0.00115081 0.000298652 7.38303e-17 
-7.65763 -0.0174661 -0.00117391 -0.0174661 0.00117391 0.000306598 7.56628e-17 
-7.65763 -0.0174661 -0.00117391 -0.0174661 0.00117391 0.000306598 7.56628e-17 
-7.65763 -0.0174661 -0.00117391 -0.0174661 0.00117391 0.000306598 7.56628e-17 
-7.60854 -0.0176978 -0.00119763 -0.0176978 0.00119763 0.000314812 7.79749e-17 
-7.60854 -0.0176978 -0.00119763 -0.0176978 0.00119763 0.000314812 7.79749e-17 
-7.60854 -0.0176978 -0.00119763 -0.0176978 0.00119763 0.000314812 7.79749e-17 
-7.55946 -0.0179342 -0.001222 -0.0179342 0.001222 0.000323304 7.98581e-17 
-7.55946 -0.0179342 -0.001222 -0.0179342 0.001222 0.000323304 7.98581e-17 
-7.55946 -0.0179342 -0.001222 -0.0179342 0.001222 0.000323304 7.98581e-17 
-7.51037 -0.0181754 -0.00124705 -0.0181754 0.00124705 0.000332086 8.22278e-17 
-7.51037 -0.0181754 -0.00124705 -0.0181754 0.00124705 0.000332086 8.22278e-17 
-7.51037 -0.0181754 -0.00124705 -0.0181754 0.00124705 0.000332086 8.22278e-17 
-7.46128 -0.0184215 -0.00127279 -0.0184215 0.00127279 0.000341171 8.36988e-17 
-7.46128 -0.0184215 -0.00127279 -0.0184215 0.00127279 0.000341171 8.36988e-17 
-7.46128 -0.0184215 -0.00127279 -0.0184215 0.00127279 0.000341171 8.36988e-17 
-7.4122 -0.0186727 -0.00129925 -0.0186727 0.00129925 0.000350571 8.65935e-17 
-7.4122 -0.0186727 -0.00129925 -0.0186727 0.00129925 0.000350571 8.65935e-17 
-7.4122 -0.0186727 -0.00129925 -0.0186727 0.00129925 0.000350571 8.65935e-17 
-7.36311 -0.0189292 -0.00132646 -0.0189292 0.00132646 0.000360299 8.90555e-17 
-7.36311 -0.0189292 -0.00132646 -0.0189292 0.00132646 0.000360299 8.90555e-17 
-7.36311 -0.0189292 -0.00132646 -0.0189292 0.00132646 0.000360299 8.90555e-17 
-7.31402 -0.019191 -0.00135444 -0.019191 0.00135444 0.000370369 9.24994e-17 
-7.31402 -0.019191 -0.00135444 -0.019191 0.00135444 0.000370369 9.24994e-17 
-7.31402 -0.019191 -0.00135444 -0.019191 0.00135444 0.000370369 9.24994e-17 
-7.26493 -0.0194583 -0.00138323 -0.0194583 0.00138323 0.000380796 9.4557e-17 
-7.26493 -0.0194583 -0.00138323 -0.0194583 0.00138323 0.000380796 9.4557e-17 
-7.26493 -0.0194583 -0.00138323 -0.0194583 0.00138323 0.000380796 9.4557e-17 
-7.21585 -0.0197313 -0.00141284 -0.0197313 0.00141284 0.000391595 9.71235e-17 
-7.21585 -0.0197313 -0.00141284 -0.0197313 0.00141284 0.000391595 9.71235e-17 
-7.21585 -0.0197313 -0.00141284 -0.0197313 0.00141284 0.000391595 9.71235e-17 
-7.16676 -0.0200102 -0.00144332 -0.0200102 0.00144332 0.000402783 1.02146e-16 
-7.16676 -0.0200102 -0.00144332 -0.0200102 0.00144332 0.000402783 1.02146e-16 
-7.16676 -0.0200102 -0.00144332 -0.0200102 0.00144332 0.000402783 1.02146e-16 
-7.11767 -0.020295 -0.00147469 -0.020295 0.00147469 0.000414376 1.04312e-16 
-7.11767 -0.020295 -0.00147469 -0.020295 0.00147469 0.000414376 1.04312e-16 
-7.11767 -0.020295 -0.00147469 -0.020295 0.00147469 0.000414376 1.04312e-16 
-7.06858 -0.0205861 -0.00150699 -0.0205861 0.00150699 0.000426392 1.07982e-16 
-7.06858 -0.0205861 -0.00150699 -0.0205861 0.00150699 0.000426392 1.07982e-16 
-7.06858 -0.0205861 -0.00150699 -0.0205861 0.00150699 0.000426392 1.07982e-16 
-7.0195 -0.0208835 -0.00154026 -0.0208835 0.00154026 0.000438851 1.11208e-16 
-7.0195 -0.0208835 -0.00154026 -0.0208835 0.00154026 0.000438851 1.11208e-16 
-7.0195 -0.0208835 -0.00154026 -0.0208835 0.00154026 0.000438851 1.11208e-16 
-6.97041 -0.0211875 -0.00157452 -0.0211875 0.00157452 0.000451772 1.14978e-16 
-6.97041 -0.0211875 -0.00157452 -0.0211875 0.00157452 0.000451772 1.14978e-16 
-6.97041 -0.0211875 -0.00157452 -0.0211875 0.00157452 0.000451772 1.14978e-16 
-6.92132 -0.0214982 -0.00160982 -0.0214982 0.00160982 0.000465176 1.17798e-16 
-6.92132 -0.0214982 -0.00160982 -0.0214982 0.00160982 0.000465176 1.17798e-16 
-6.92132 -0.0214982 -0.00160982 -0.0214982 0.00160982 0.000465176 1.17798e-16 
-6.87223 -0.0218159 -0.00164619 -0.0218159 0.00164619 0.000479085 1.19649e-16 
-6.87223 -0.0218159 -0.00164619 -0.0218159 0.00164619 0.000479085 1.19649e-16 
-6.87223 -0.0218159 -0.00164619 -0.0218159 0.00164619 0.000479085 1.19649e-16 
-6.82315 -0.0221408 -0.00168369 -0.0221408 0.00168369 0.000493522 1.25087e-16 
-6.82315 -0.0221408 -0.00168369 -0.0221408 0.00168369 0.000493522 1.25087e-16 
-6.82315 -0.0221408 -0.00168369 -0.0221408 0.00168369 0.000493522 1.25087e-16 
-6.77406 -0.0224731 -0.00172235 -0.0224731 0.00172235 0.000508512 1.29066e-16 
-6.77406 -0.0224731 -0.00172235 -0.0224731 0.00172235 0.000508512 1.29066e-16 
-6.77406 -0.0224731 -0.00172235 -0.0224731 0.00172235 0.000508512 1.29066e-16 
-6.72497 -0.0228129 -0.00176222 -0.0228129 0.00176222 0.000524081 1.35683e-16 
-6.72497 -0.0228129 -0.00176222 -0.0228129 0.00176222 0.000524081 1.35683e-16 
-6.72497 -0.0228129 -0.00176222 -0.0228129 0.00176222 0.000524081 1.35683e-16 
-6.67588 -0.0231607 -0.00180334 -0.0231607 0.00180334 0.000540256 1.39279e-16 
-6.67588 -0.0231607 -0.00180334 -0.0231607 0.00180334 0.000540256 1.39279e-16 
-6.67588 -0.0231607 -0.00180334 -0.0231607 0.00180334 0.000540256 1.39279e-16 
-6.6268 -0.0235165 -0.00184578 -0.0235165 0.00184578 0.000557066 1.44499e-16 
-6.6268 -0.0235165 -0.00184578 -0.0235165 0.00184578 0.000557066 1.44499e-16 
-6.6268 -0.0235165 -0.00184578 -0.0235165 0.00184578 0.000557066 1.44499e-16 
-6.57771 -0.0238808 -0.00188958 -0.0238808 0.00188958 0.000574541 1.4927e-16 
-6.57771 -0.0238808 -0.00188958 -0.0238808 0.00188958 0.000574541 1.4927e-16 
-6.57771 -0.0238808 -0.00188958 -0.0238808 0.00188958 0.000574541 1.4927e-16 
-6.52862 -0.0242536 -0.0019348 -0.0242536 0.0019348 0.000592713 1.55175e-16 
-6.52862 -0.0242536 -0.0019348 -0.0242536 0.0019348 0.000592713 1.55175e-16 
-6.52862 -0.0242536 -0.0019348 -0.0242536 0.0019348 0.000592713 1.55175e-16 
-6.47953 -0.0246354 -0.0019815 -0.0246354 0.0019815 0.000611618 1.60634e-16 
-6.47953 -0.0246354 -0.0019815 -0.0246354 0.0019815 0.000611618 1.60634e-16 
-6.47953 -0.0246354 -0.0019815 -0.0246354 0.0019815 0.000611618 1.60634e-16 
-6.43045 -0.0250263 -0.00202974 -0.0250263 0.00202974 0.00063129 1.64558e-16 
-6.43045 -0.0250263 -0.00202974 -0.0250263 0.00202974 0.00063129 1.64558e-16 
-6.43045 -0.0250263 -0.00202974 -0.0250263 0.00202974 0.00063129 1.64558e-16 
-6.38136 -0.0254268 -0.00207958 -0.0254268 0.00207958 0.000651768 1.71804e-16 
-6.38136 -0.0254268 -0.00207958 -0.0254268 0.00207958 0.000651768 1.71804e-16 
-6.38136 -0.0254268 -0.00207958 -0.0254268 0.00207958 0.000651768 1.71804e-16 
-6.33227 -0.025837 -0.0021311 -0.025837 0.0021311 0.000673092 1.78615e-16 
-6.33227 -0.025837 -0.0021311 -0.025837 0.0021311 0.000673092 1.78615e-16 
-6.33227 -0.025837 -0.0021311 -0.025837 0.0021311 0.000673092 1.78615e-16 
-6.28319 -0.0262575 -0.00218437 -0.0262575 0.00218437 0.000695306 1.83876e-16 
-6.28319 -0.0262575 -0.00218437 -0.0262575 0.00218437 0.000695306 1.83876e-16 
-6.28319 -0.0262575 -0.00218437 -0.0262575 0.00218437 0.000695306 1.83876e-16 
-6.2341 -0.0266884 -0.00223946 -0.0266884 0.00223946 0.000718455 1.91445e-16 
-6.2341 -0.0266884 -0.00223946 -0.0266884 0.00223946 0.000718455 1.91445e-16 
-6.2341 -0.0266884 -0.00223946 -0.0266884 0.00223946 0.000718455 1.91445e-16 
-6.18501 -0.0271301 -0.00229646 -0.0271301 0.00229646 0.000742587 1.98574e-16 
-6.18501 -0.0271301 -0.00229646 -0.0271301 0.00229646 0.000742587 1.98574e-16 
-6.18501 -0.0271301 -0.00229646 -0.0271301 0.00229646 0.000742587 1.98574e-16 
-6.13592 -0.0275831 -0.00235544 -0.0275831 0.00235544 0.000767754 2.08079e-16 
-6.13592 -0.0275831 -0.00235544 -0.0275831 0.00235544 0.000767754 2.08079e-16 
-6.13592 -0.0275831 -0.00235544 -0.0275831 0.00235544 0.000767754 2.08079e-16 
-6.08684 -0.0280476 -0.0024165 -0.0280476 0.0024165 0.000794009 2.14317e-16 
-6.08684 -0.0280476 -0.0024165 -0.0280476 0.0024165 0.000794009 2.14317e-16 
-6.08684 -0.0280476 -0.0024165 -0.0280476 0.0024165 0.000794009 2.14317e-16 
-6.03775 -0.0285242 -0.00247974 -0.0285242 0.00247974 0.000821412 2.23529e-16 
-6.03775 -0.0285242 -0.00247974 -0.0285242 0.00247974 0.000821412 2.23529e-16 
-6.03775 -0.0285242 -0.00247974 -0.0285242 0.00247974 0.000821412 2.23529e-16 
-5.98866 -0.0290132 -0.00254525 -0.0290132 0.00254525 0.000850023 2.29996e-16 
-5.98866 -0.0290132 -0.00254525 -0.0290132 0.00254525 0.000850023 2.29996e-16 
-5.98866 -0.0290132 -0.00254525 -0.0290132 0.00254525 0.000850023 2.29996e-16 
-5.93957 -0.0295151 -0.00261314 -0.0295151 0.00261314 0.000879908 2.41243e-16 
-5.93957 -0.0295151 -0.00261314 -0.0295151 0.00261314 0.000879908 2.41243e-16 
-5.93957 -0.0295151 -0.00261314 -0.0295151 0.00261314 0.000879908 2.41243e-16 
-5.89049 -0.0300303 -0.00268352 -0.0300303 0.00268352 0.000911138 2.5091e-16 
-5.89049 -0.0300303 -0.00268352 -0.0300303 0.00268352 0.000911138 2.5091e-16 
-5.89049 -0.0300303 -0.00268352 -0.0300303 0.00268352 0.000911138 2.5091e-16 
-5.8414 -0.0305593 -0.00275652 -0.0305593 0.00275652 0.000943786 2.6074e-16 
-5.8414 -0.0305593 -0.00275652 -0.0305593 0.00275652 0.000943786 2.6074e-16 
-5.8414 -0.0305593 -0.00275652 -0.0305593 0.00275652 0.000943786 2.6074e-16 
-5.79231 -0.0311027 -0.00283225 -0.0311027 0.00283225 0.000977933 2.7433e-16 
-5.79231 -0.0311027 -0.00283225 -0.0311027 0.00283225 0.000977933 2.7433e-16 
-5.79231 -0.0311027 -0.00283225 -0.0311027 0.00283225 0.000977933 2.7433e-16 
-5.74322 -0.0316609 -0.00291085 -0.0316609 0.00291085 0.00101366 2.83924e-16 
-5.74322 -0.0316609 -0.00291085 -0.0316609 0.00291085 0.00101366 2.83924e-16 
-5.74322 -0.0316609 -0.00291085 -0.0316609 0.00291085 0.00101366 2.83924e-16 
-5.69414 -0.0322346 -0.00299246 -0.0322346 0.00299246 0.00105107 2.96121e-16 
-5.69414 -0.0322346 -0.00299246 -0.0322346 0.00299246 0.00105107 2.96121e-16 
-5.69414 -0.0322346 -0.00299246 -0.0322346 0.00299246 0.00105107 2.96121e-16 
-5.64505 -0.0328242 -0.00307724 -0.0328242 0.00307724 0.00109024 3.10988e-16 
-5.64505 -0.0328242 -0.00307724 -0.0328242 0.00307724 0.00109024 3.10988e-16 
-5.64505 -0.0328242 -0.00307724 -0.0328242 0.00307724 0.00109024 3.10988e-16 
-5.59596 -0.0334305 -0.00316534 -0.0334305 0.00316534 0.0011313 3.22395e-16 
-5.59596 -0.0334305 -0.00316534 -0.0334305 0.00316534 0.0011313 3.22395e-16 
-5.59596 -0.0334305 -0.00316534 -0.0334305 0.00316534 0.0011313 3.22395e-16 
-5.54687 -0.034054 -0.00325694 -0.034054 0.00325694 0.00117433 3.36507e-16 
-5.54687 -0.034054 -0.00325694 -0.034054 0.00325694 0.00117433 3.36507e-16 
-5.54687 -0.034054 -0.00325694 -0.034054 0.00325694 0.00117433 3.36507e-16 
-5.49779 -0.0346955 -0.00335222 -0.0346955 0.00335222 0.00121948 3.53395e-16 
-5.49779 -0.0346955 -0.00335222 -0.0346955 0.00335222 0.00121948 3.53395e-16 
-5.49779 -0.0346955 -0.00335222 -0.0346955 0.00335222 0.00121948 3.53395e-16 
-5.4487 -0.0353555 -0.00345137 -0.0353555 0.00345137 0.00126686 3.66767e-16 
-5.4487 -0.0353555 -0.00345137 -0.0353555 0.00345137 0.00126686 3.66767e-16 
-5.4487 -0.0353555 -0.00345137 -0.0353555 0.00345137 0.00126686 3.66767e-16 
-5.39961 -0.036035 -0.00355461 -0.036035 0.00355461 0.00131662 3.88092e-16 
-5.39961 -0.036035 -0.00355461 -0.036035 0.00355461 0.00131662 3.88092e-16 
-5.39961 -0.036035 -0.00355461 -0.036035 0.00355461 0.00131662 3.88092e-16 
-5.35052 -0.0367347 -0.00366215 -0.0367347 0.00366215 0.00136889 4.03324e-16 
-5.35052 -0.0367347 -0.00366215 -0.0367347 0.00366215 0.00136889 4.03324e-16 
-5.35052 -0.0367347 -0.00366215 -0.0367347 0.00366215 0.00136889 4.03324e-16 
-5.30144 -0.0374553 -0.00377423 -0.0374553 0.00377423 0.00142385 4.28001e-16 
-5.30144 -0.0374553 -0.00377423 -0.0374553 0.00377423 0.00142385 4.28001e-16 
-5.30144 -0.0374553 -0.00377423 -0.0374553 0.00377423 0.00142385 4.28001e-16 
-5.25235 -0.0381977 -0.00389111 -0.0381977 0.00389111 0.00148166 4.37285e-16 
-5.25235 -0.0381977 -0.00389111 -0.0381977 0.00389111 0.00148166 4.37285e-16 
-5.25235 -0.0381977 -0.00389111 -0.0381977 0.00389111 0.00148166 4.37285e-16 
-5.20326 -0.038963 -0.00401306 -0.038963 0.00401306 0.00154252 4.62747e-16 
-5.20326 -0.038963 -0.00401306 -0.038963 0.00401306 0.00154252 4.62747e-16 
-5.20326 -0.038963 -0.00401306 -0.038963 0.00401306 0.00154252 4.62747e-16 
-5.15418 -0.0397519 -0.00414039 -0.0397519 0.00414039 0.00160661 4.9408e-16 
-5.15418 -0.0397519 -0.00414039 -0.0397519 0.00414039 0.00160661 4.9408e-16 
-5.15418 -0.0397519 -0.00414039 -0.0397519 0.00414039 0.00160661 4.9408e-16 
-5.10509 -0.0405656 -0.00427339 -0.0405656 0.00427339 0.00167417 5.21937e-16 
-5.10509 -0.0405656 -0.00427339 -0.0405656 0.00427339 0.00167417 5.21937e-16 
-5.10509 -0.0405656 -0.00427339 -0.0405656 0.00427339 0.00167417 5.21937e-16 
-5.056 -0.041405 -0.00441243 -0.041405 0.00441243 0.00174542 5.32494e-16 
-5.056 -0.041405 -0.00441243 -0.041405 0.00441243 0.00174542 5.32494e-16 
-5.056 -0.041405 -0.00441243 -0.041405 0.00441243 0.00174542 5.32494e-16 
-5.00691 -0.0422714 -0.00455787 -0.0422714 0.00455787 0.00182063 5.72361e-16 
-5.00691 -0.0422714 -0.00455787 -0.0422714 0.00455787 0.00182063 5.72361e-16 
-5.00691 -0.0422714 -0.00455787 -0.0422714 0.00455787 0.00182063 5.72361e-16 
-4.95783 -0.0431659 -0.0047101 -0.0431659 0.0047101 0.00190007 6.01821e-16 
-4.95783 -0.0431659 -0.0047101 -0.0431659 0.0047101 0.00190007 6.01821e-16 
-4.95783 -0.0431659 -0.0047101 -0.0431659 0.0047101 0.00190007 6.01821e-16 
-4.90874 -0.0440897 -0.00486956 -0.0440897 0.00486956 0.00198404 6.30457e-16 
-4.90874 -0.0440897 -0.00486956 -0.0440897 0.00486956 0.00198404 6.30457e-16 
-4.90874 -0.0440897 -0.00486956 -0.0440897 0.00486956 0.00198404 6.30457e-16 
-4.85965 -0.0450441 -0.00503673 -0.0450441 0.00503673 0.00207288 6.68238e-16 
-4.85965 -0.0450441 -0.00503673 -0.0450441 0.00503673 0.00207288 6.68238e-16 
-4.85965 -0.0450441 -0.00503673 -0.0450441 0.00503673 0.00207288 6.68238e-16 
-4.81056 -0.0460306 -0.0052121 -0.0460306 0.0052121 0.00216694 7.05348e-16 
-4.81056 -0.0460306 -0.0052121 -0.0460306 0.0052121 0.00216694 7.05348e-16 
-4.81056 -0.0460306 -0.0052121 -0.0460306 0.0052121 0.00216694 7.05348e-16 
-4.76148 -0.0470507 -0.00539624 -0.0470507 0.00539624 0.00226662 7.49052e-16 
-4.76148 -0.0470507 -0.00539624 -0.0470507 0.00539624 0.00226662 7.49052e-16 
-4.76148 -0.0470507 -0.00539624 -0.0470507 0.00539624 0.00226662 7.49052e-16 
-4.71239 -0.0481058 -0.00558975 -0.0481058 0.00558975 0.00237236 7.83359e-16 
-4.71239 -0.0481058 -0.00558975 -0.0481058 0.00558975 0.00237236 7.83359e-16 
-4.71239 -0.0481058 -0.00558975 -0.0481058 0.00558975 0.00237236 7.83359e-16 
-4.6633 -0.0491976 -0.00579328 -0.0491976 0.00579328 0.00248463 8.45172e-16 
-4.6633 -0.0491976 -0.00579328 -0.0491976 0.00579328 0.00248463 8.45172e-16 
-4.6633 -0.0491976 -0.00579328 -0.0491976 0.00579328 0.00248463 8.45172e-16 
-4.61421 -0.0503279 -0.00600756 -0.0503279 0.00600756 0.00260394 8.75216e-16 
-4.61421 -0.0503279 -0.00600756 -0.0503279 0.00600756 0.00260394 8.75216e-16 
-4.61421 -0.0503279 -0.00600756 -0.0503279 0.00600756 0.00260394 8.75216e-16 
-4.56513 -0.0514984 -0.00623338 -0.0514984 0.00623338 0.00273087 9.37827e-16 
-4.56513 -0.0514984 -0.00623338 -0.0514984 0.00623338 0.00273087 9.37827e-16 
-4.56513 -0.0514984 -0.00623338 -0.0514984 0.00623338 0.00273087 9.37827e-16 
-4.51604 -0.0527111 -0.00647159 -0.0527111 0.00647159 0.00286605 9.94115e-16 
-4.51604 -0.0527111 -0.00647159 -0.0527111 0.00647159 0.00286605 9.94115e-16 
-4.51604 -0.0527111 -0.00647159 -0.0527111 0.00647159 0.00286605 9.94115e-16 
-4.46695 -0.053968 -0.00672314 -0.053968 0.00672314 0.00301017 1.06873e-15 
-4.46695 -0.053968 -0.00672314 -0.053968 0.00672314 0.00301017 1.06873e-15 
-4.46695 -0.053968 -0.00672314 -0.053968 0.00672314 0.00301017 1.06873e-15 
-4.41786 -0.0552712 -0.00698907 -0.0552712 0.00698907 0.003164 1.13558e-15 
-4.41786 -0.0552712 -0.00698907 -0.0552712 0.00698907 0.003164 1.13558e-15 
-4.41786 -0.0552712 -0.00698907 -0.0552712 0.00698907 0.003164 1.13558e-15 
-4.36878 -0.0566229 -0.0072705 -0.0566229 0.0072705 0.00332839 1.17534e-15 
-4.36878 -0.0566229 -0.0072705 -0.0566229 0.0072705 0.00332839 1.17534e-15 
-4.36878 -0.0566229 -0.0072705 -0.0566229 0.0072705 0.00332839 1.17534e-15 
-4.31969 -0.0580256 -0.00756867 -0.0580256 0.00756867 0.00350427 1.26901e-15 
-4.31969 -0.0580256 -0.00756867 -0.0580256 0.00756867 0.00350427 1.26901e-15 
-4.31969 -0.0580256 -0.00756867 -0.0580256 0.00756867 0.00350427 1.26901e-15 
-4.2706 -0.0594815 -0.00788494 -0.0594815 0.00788494 0.00369266 1.34696e-15 
-4.2706 -0.0594815 -0.00788494 -0.0594815 0.00788494 0.00369266 1.34696e-15 
-4.2706 -0.0594815 -0.00788494 -0.0594815 0.00788494 0.00369266 1.34696e-15 
-4.22152 -0.0609934 -0.00822076 -0.0609934 0.00822076 0.0038947 1.46125e-15 
-4.22152 -0.0609934 -0.00822076 -0.0609934 0.00822076 0.0038947 1.46125e-15 
-4.22152 -0.0609934 -0.00822076 -0.0609934 0.00822076 0.0038947 1.46125e-15 
-4.17243 -0.0625637 -0.00857774 -0.0625637 0.00857774 0.00411163 1.5433e-15 
-4.17243 -0.0625637 -0.00857774 -0.0625637 0.00857774 0.00411163 1.5433e-15 
-4.17243 -0.0625637 -0.00857774 -0.0625637 0.00857774 0.00411163 1.5433e-15 
-4.12334 -0.0641953 -0.00895758 -0.0641953 0.00895758 0.00434482 1.65591e-15 
-4.12334 -0.0641953 -0.00895758 -0.0641953 0.00895758 0.00434482 1.65591e-15 
-4.12334 -0.0641953 -0.00895758 -0.0641953 0.00895758 0.00434482 1.65591e-15 
-4.07425 -0.065891 -0.00936211 -0.065891 0.00936211 0.00459574 1.77464e-15 
-4.07425 -0.065891 -0.00936211 -0.065891 0.00936211 0.00459574 1.77464e-15 
-4.07425 -0.065891 -0.00936211 -0.065891 0.00936211 0.00459574 1.77464e-15 
-4.02517 -0.0676536 -0.00979322 -0.0676536 0.00979322 0.004866 1.89627e-15 
-4.02517 -0.0676536 -0.00979322 -0.0676536 0.00979322 0.004866 1.89627e-15 
-4.02517 -0.0676536 -0.00979322 -0.0676536 0.00979322 0.004866 1.89627e-15 
-3.97608 -0.0694862 -0.0102529 -0.0694862 0.0102529 0.00515729 2.01392e-15 
-3.97608 -0.0694862 -0.0102529 -0.0694862 0.0102529 0.00515729 2.01392e-15 
-3.97608 -0.0694862 -0.0102529 -0.0694862 0.0102529 0.00515729 2.01392e-15 
-3.92699 -0.0713918 -0.0107431 -0.0713918 0.0107431 0.00547144 2.15571e-15 
-3.92699 -0.0713918 -0.0107431 -0.0713918 0.0107431 0.00547144 2.15571e-15 
-3.92699 -0.0713918 -0.0107431 -0.0713918 0.0107431 0.00547144 2.15571e-15 
-3.8779 -0.0733736 -0.0112659 -0.0733736 0.0112659 0.00581031 2.26531e-15 
-3.8779 -0.0733736 -0.0112659 -0.0733736 0.0112659 0.00581031 2.26531e-15 
-3.8779 -0.0733736 -0.0112659 -0.0733736 0.0112659 0.00581031 2.26531e-15 
-3.82882 -0.0754351 -0.0118231 -0.0754351 0.0118231 0.00617586 2.38496e-15 
-3.82882 -0.0754351 -0.0118231 -0.0754351 0.0118231 0.00617586 2.38496e-15 
-3.82882 -0.0754351 -0.0118231 -0.0754351 0.0118231 0.00617586 2.38496e-15 
-3.77973 -0.07758 -0.0124165 -0.07758 0.0124165 0.00657006 2.50406e-15 
-3.77973 -0.07758 -0.0124165 -0.07758 0.0124165 0.00657006 2.50406e-15 
-3.77973 -0.07758 -0.0124165 -0.07758 0.0124165 0.00657006 2.50406e-15 
-3.73064 -0.0798124 -0.0130477 -0.0798124 0.0130477 0.00699491 2.62628e-15 
-3.73064 -0.0798124 -0.0130477 -0.0798124 0.0130477 0.00699491 2.62628e-15 
-3.73064 -0.0798124 -0.0130477 -0.0798124 0.0130477 0.00699491 2.62628e-15 
-3.68155 -0.0821372 -0.0137183 -0.0821372 0.0137183 0.00745245 2.75931e-15 
-3.68155 -0.0821372 -0.0137183 -0.0821372 0.0137183 0.00745245 2.75931e-15 
-3.68155 -0.0821372 -0.0137183 -0.0821372 0.0137183 0.00745245 2.75931e-15 
-3.63247 -0.0845598 -0.0144296 -0.0845598 0.0144296 0.00794481 2.85008e-15 
-3.63247 -0.0845598 -0.0144296 -0.0845598 0.0144296 0.00794481 2.85008e-15 
-3.63247 -0.0845598 -0.0144296 -0.0845598 0.0144296 0.00794481 2.85008e-15 
-3.58338 -0.0870867 -0.0151833 -0.0870867 0.0151833 0.00847427 2.88525e-15 
-3.58338 -0.0870867 -0.0151833 -0.0870867 0.0151833 0.00847427 2.88525e-15 
-3.58338 -0.0870867 -0.0151833 -0.0870867 0.0151833 0.00847427 2.88525e-15 
-3.53429 -0.0897255 -0.015981 -0.0897255 0.015981 0.0090434 2.99993e-15 
-3.53429 -0.0897255 -0.015981 -0.0897255 0.015981 0.0090434 2.99993e-15 
-3.53429 -0.0897255 -0.015981 -0.0897255 0.015981 0.0090434 2.99993e-15 
-3.4852 -0.0924849 -0.0168252 -0.0924849 0.0168252 0.0096552 3.07006e-15 
-3.4852 -0.0924849 -0.0168252 -0.0924849 0.0168252 0.0096552 3.07006e-15 
-3.4852 -0.0924849 -0.0168252 -0.0924849 0.0168252 0.0096552 3.07006e-15 
-3.43612 -0.0953748 -0.0177188 -0.0953748 0.0177188 0.0103133 3.12199e-15 
-3.43612 -0.0953748 -0.0177188 -0.0953748 0.0177188 0.0103133 3.12199e-15 
-3.43612 -0.0953748 -0.0177188 -0.0953748 0.0177188 0.0103133 3.12199e-15 
-3.38703 -0.0984063 -0.0186659 -0.0984063 0.0186659 0.011022 3.19592e-15 
-3.38703 -0.0984063 -0.0186659 -0.0984063 0.0186659 0.011022 3.19592e-15 
-3.38703 -0.0984063 -0.0186659 -0.0984063 0.0186659 0.011022 3.19592e-15 
-3.33794 -0.101591 -0.0196716 -0.101591 0.0196716 0.0117866 3.3136e-15 
-3.33794 -0.101591 -0.0196716 -0.101591 0.0196716 0.0117866 3.3136e-15 
-3.33794 -0.101591 -0.0196716 -0.101591 0.0196716 0.0117866 3.3136e-15 
-3.28885 -0.104943 -0.0207421 -0.104943 0.0207421 0.0126136 3.44745e-15 
-3.28885 -0.104943 -0.0207421 -0.104943 0.0207421 0.0126136 3.44745e-15 
-3.28885 -0.104943 -0.0207421 -0.104943 0.0207421 0.0126136 3.44745e-15 
-3.23977 -0.108476 -0.0218853 -0.108476 0.0218853 0.0135104 3.70101e-15 
-3.23977 -0.108476 -0.0218853 -0.108476 0.0218853 0.0135104 3.70101e-15 
-3.23977 -0.108476 -0.0218853 -0.108476 0.0218853 0.0135104 3.70101e-15 
-3.19068 -0.112203 -0.0231101 -0.112203 0.0231101 0.014486 4.01022e-15 
-3.19068 -0.112203 -0.0231101 -0.112203 0.0231101 0.014486 4.01022e-15 
-3.19068 -0.112203 -0.0231101 -0.112203 0.0231101 0.014486 4.01022e-15 
-3.14159 -0.116143 -0.0244269 -0.116143 0.0244269 0.0155506 4.34676e-15 
-3.14159 -0.116143 -0.0244269 -0.116143 0.0244269 0.0155506 4.34676e-15 
-3.14159 -0.116143 -0.0244269 -0.116143 0.0244269 0.0155506 4.34676e-15 
-3.09251 -0.12031 -0.0258474 -0.12031 0.0258474 0.0167162 4.86451e-15 
-3.09251 -0.12031 -0.0258474 -0.12031 0.0258474 0.0167162 4.86451e-15 
-3.09251 -0.12031 -0.0258474 -0.12031 0.0258474 0.0167162 4.86451e-15 
-3.04342 -0.124723 -0.0273851 -0.124723 0.0273851 0.0179963 5.43544e-15 
-3.04342 -0.124723 -0.0273851 -0.124723 0.0273851 0.0179963 5.43544e-15 
-3.04342 -0.124723 -0.0273851 -0.124723 0.0273851 0.0179963 5.43544e-15 
-2.99433 -0.129401 -0.029055 -0.129401 0.029055 0.0194067 6.16414e-15 
-2.99433 -0.129401 -0.029055 -0.129401 0.029055 0.0194067 6.16414e-15 
-2.99433 -0.129401 -0.029055 -0.129401 0.029055 0.0194067 6.16414e-15 
-2.94524 -0.134366 -0.030874 -0.134366 0.030874 0.0209653 7.00193e-15 
-2.94524 -0.134366 -0.030874 -0.134366 0.030874 0.0209653 7.00193e-15 
-2.94524 -0.134366 -0.030874 -0.134366 0.030874 0.0209653 7.00193e-15 
-2.89616 -0.13964 -0.0328611 -0.13964 0.0328611 0.0226929 8.0023e-15 
-2.89616 -0.13964 -0.0328611 -0.13964 0.0328611 0.0226929 8.0023e-15 
-2.89616 -0.13964 -0.0328611 -0.13964 0.0328611 0.0226929 8.0023e-15 
-2.84707 -0.145248 -0.0350381 -0.145248 0.0350381 0.0246134 9.23214e-15 
-2.84707 -0.145248 -0.0350381 -0.145248 0.0350381 0.0246134 9.23214e-15 
-2.84707 -0.145248 -0.0350381 -0.145248 0.0350381 0.0246134 9.23214e-15 
-2.79798 -0.151217 -0.0374296 -0.151217 0.0374296 0.0267547 1.06638e-14 
-2.79798 -0.151217 -0.0374296 -0.151217 0.0374296 0.0267547 1.06638e-14 
-2.79798 -0.151217 -0.0374296 -0.151217 0.0374296 0.0267547 1.06638e-14 
-2.74889 -0.157579 -0.0400641 -0.157579 0.0400641 0.0291493 1.23284e-14 
-2.74889 -0.157579 -0.0400641 -0.157579 0.0400641 0.0291493 1.23284e-14 
-2.74889 -0.157579 -0.0400641 -0.157579 0.0400641 0.0291493 1.23284e-14 
-2.69981 -0.164366 -0.0429744 -0.164366 0.0429744 0.0318352 1.43106e-14 
-2.69981 -0.164366 -0.0429744 -0.164366 0.0429744 0.0318352 1.43106e-14 
-2.69981 -0.164366 -0.0429744 -0.164366 0.0429744 0.0318352 1.43106e-14 
-2.65072 -0.171616 -0.0461987 -0.171616 0.0461987 0.0348575 1.67117e-14 
-2.65072 -0.171616 -0.0461987 -0.171616 0.0461987 0.0348575 1.67117e-14 
-2.65072 -0.171616 -0.0461987 -0.171616 0.0461987 0.0348575 1.67117e-14 
-2.60163 -0.179369 -0.0497814 -0.179369 0.0497814 0.0382693 1.93634e-14 
-2.60163 -0.179369 -0.0497814 -0.179369 0.0497814 0.0382693 1.93634e-14 
-2.60163 -0.179369 -0.0497814 -0.179369 0.0497814 0.0382693 1.93634e-14 
-2.55254 -0.187671 -0.0537749 -0.187671 0.0537749 0.0421343 2.28239e-14 
-2.55254 -0.187671 -0.0537749 -0.187671 0.0537749 0.0421343 2.28239e-14 
-2.55254 -0.187671 -0.0537749 -0.187671 0.0537749 0.0421343 2.28239e-14 
-2.50346 -0.196572 -0.058241 -0.196572 0.058241 0.0465284 2.65199e-14 
-2.50346 -0.196572 -0.058241 -0.196572 0.058241 0.0465284 2.65199e-14 
-2.50346 -0.196572 -0.058241 -0.196572 0.058241 0.0465284 2.65199e-14 
-2.45437 -0.206126 -0.0632528 -0.206126 0.0632528 0.051543 3.14606e-14 
-2.45437 -0.206126 -0.0632528 -0.206126 0.0632528 0.051543 3.14606e-14 
-2.45437 -0.206126 -0.0632528 -0.206126 0.0632528 0.051543 3.14606e-14 
-2.40528 -0.216393 -0.0688975 -0.216393 0.0688975 0.0572885 3.70531e-14 
-2.40528 -0.216393 -0.0688975 -0.216393 0.0688975 0.0572885 3.70531e-14 
-2.40528 -0.216393 -0.0688975 -0.216393 0.0688975 0.0572885 3.70531e-14 
-2.35619 -0.227437 -0.0752789 -0.227437 0.0752789 0.0638987 4.4139e-14 
-2.35619 -0.227437 -0.0752789 -0.227437 0.0752789 0.0638987 4.4139e-14 
-2.35619 -0.227437 -0.0752789 -0.227437 0.0752789 0.0638987 4.4139e-14 
-2.30711 -0.23933 -0.0825214 -0.23933 0.0825214 0.0715367 5.2537e-14 
-2.30711 -0.23933 -0.0825214 -0.23933 0.0825214 0.0715367 5.2537e-14 
-2.30711 -0.23933 -0.0825214 -0.23933 0.0825214 0.0715367 5.2537e-14 
-2.25802 -0.252144 -0.0907745 -0.252144 0.0907745 0.0804018 6.28613e-14 
-2.25802 -0.252144 -0.0907745 -0.252144 0.0907745 0.0804018 6.28613e-14 
-2.25802 -0.252144 -0.0907745 -0.252144 0.0907745 0.0804018 6.28613e-14 
-2.20893 -0.265959 -0.100218 -0.265959 0.100218 0.0907392 7.56171e-14 
-2.20893 -0.265959 -0.100218 -0.265959 0.100218 0.0907392 7.56171e-14 
-2.20893 -0.265959 -0.100218 -0.265959 0.100218 0.0907392 7.56171e-14 
-2.15984 -0.280855 -0.111072 -0.280855 0.111072 0.102852 9.10859e-14 
-2.15984 -0.280855 -0.111072 -0.280855 0.111072 0.102852 9.10859e-14 
-2.15984 -0.280855 -0.111072 -0.280855 0.111072 0.102852 9.10859e-14 
-2.11076 -0.296911 -0.123601 -0.296911 0.123601 0.117115 1.11088e-13 
-2.11076 -0.296911 -0.123601 -0.296911 0.123601 0.117115 1.11088e-13 
-2.11076 -0.296911 -0.123601 -0.296911 0.123601 0.117115 1.11088e-13 
-2.06167 -0.3142 -0.138131 -0.3142 0.138131 0.133999 1.35515e-13 
-2.06167 -0.3142 -0.138131 -0.3142 0.138131 0.133999 1.35515e-13 
-2.06167 -0.3142 -0.138131 -0.3142 0.138131 0.133999 1.35515e-13 
-2.01258 -0.332781 -0.155062 -0.332781 0.155062 0.154092 1.6712e-13 
-2.01258 -0.332781 -0.155062 -0.332781 0.155062 0.154092 1.6712e-13 
-2.01258 -0.332781 -0.155062 -0.332781 0.155062 0.154092 1.6712e-13 
-1.9635 -0.352682 -0.174882 -0.352682 0.174882 0.178133 2.06694e-13 
-1.9635 -0.352682 -0.174882 -0.352682 0.174882 0.178133 2.06694e-13 
-1.9635 -0.352682 -0.174882 -0.352682 0.174882 0.178133 2.06694e-13 
-1.91441 -0.373884 -0.198194 -0.373884 0.198194 0.207055 2.56735e-13 
-1.91441 -0.373884 -0.198194 -0.373884 0.198194 0.207055 2.56735e-13 
-1.91441 -0.373884 -0.198194 -0.373884 0.198194 0.207055 2.56735e-13 
-1.86532 -0.396285 -0.225736 -0.396285 0.225736 0.242035 3.21939e-13 
-1.86532 -0.396285 -0.225736 -0.396285 0.225736 0.242035 3.21939e-13 
-1.86532 -0.396285 -0.225736 -0.396285 0.225736 0.242035 3.21939e-13 
-1.81623 -0.419653 -0.258406 -0.419653 0.258406 0.284552 4.0653e-13 
-1.81623 -0.419653 -0.258406 -0.419653 0.258406 0.284552 4.0653e-13 
-1.81623 -0.419653 -0.258406 -0.419653 0.258406 0.284552 4.0653e-13 
-1.76715 -0.443551 -0.297283 -0.443551 0.297283 0.336456 5.16019e-13 
-1.76715 -0.443551 -0.297283 -0.443551 0.297283 0.336456 5.16019e-13 
-1.76715 -0.443551 -0.297283 -0.443551 0.297283 0.336456 5.16019e-13 
-1.71806 -0.467235 -0.343637 -0.467235 0.343637 0.400029 6.57e-13 
-1.71806 -0.467235 -0.343637 -0.467235 0.343637 0.400029 6.57e-13 
-1.71806 -0.467235 -0.343637 -0.467235 0.343637 0.400029 6.57e-13 
-1.66897 -0.489503 -0.398903 -0.489503 0.398903 0.478023 8.39666e-13 
-1.66897 -0.489503 -0.398903 -0.489503 0.398903 0.478023 8.39666e-13 
-1.66897 -0.489503 -0.398903 -0.489503 0.398903 0.478023 8.39666e-13 
-1.61988 -0.508508 -0.464604 -0.508508 0.464604 0.573626 1.07405e-12 
-1.61988 -0.508508 -0.464604 -0.508508 0.464604 0.573626 1.07405e-12 
-1.61988 -0.508508 -0.464604 -0.508508 0.464604 0.573626 1.07405e-12 
-1.5708 -0.521524 -0.542152 -0.521524 0.542152 0.690289 1.36693e-12 
-1.5708 -0.521524 -0.542152 -0.521524 0.542152 0.690289 1.36693e-12 
-1.5708 -0.521524 -0.542152 -0.521524 0.542152 0.690289 1.36693e-12 
-1.52171 -0.524722 -0.63249 -0.524722 0.63249 0.831289 1.72271e-12 
-1.52171 -0.524722 -0.63249 -0.524722 0.63249 0.831289 1.72271e-12 
-1.52171 -0.524722 -0.63249 -0.524722 0.63249 0.831289 1.72271e-12 
-1.47262 -0.513061 -0.735498 -0.513061 0.735498 0.998896 2.12746e-12 
-1.47262 -0.513061 -0.735498 -0.513061 0.735498 0.998896 2.12746e-12 
-1.47262 -0.513061 -0.735498 -0.513061 0.735498 0.998896 2.12746e-12 
-1.42353 -0.480454 -0.849157 -0.480454 0.849157 1.19303 2.54023e-12 
-1.42353 -0.480454 -0.849157 -0.480454 0.849157 1.19303 2.54023e-12 
-1.42353 -0.480454 -0.849157 -0.480454 0.849157 1.19303 2.54023e-12 
-1.37445 -0.420483 -0.968599 -0.420483 0.968599 1.40944 2.87167e-12 
-1.37445 -0.420483 -0.968599 -0.420483 0.968599 1.40944 2.87167e-12 
-1.37445 -0.420483 -0.968599 -0.420483 0.968599 1.40944 2.87167e-12 
-1.32536 -0.327858 -1.0854 -0.327858 1.0854 1.6379 2.97907e-12 
-1.32536 -0.327858 -1.0854 -0.327858 1.0854 1.6379 2.97907e-12 
-1.32536 -0.327858 -1.0854 -0.327858 1.0854 1.6379 2.97907e-12 
-1.27627 -0.20059 -1.18774 -0.20059 1.18774 1.86126 2.68489e-12 
-1.27627 -0.20059 -1.18774 -0.20059 1.18774 1.86126 2.68489e-12 
-1.27627 -0.20059 -1.18774 -0.20059 1.18774 1.86126 2.68489e-12 
-1.22718 -0.0422585 -1.26205 -0.0422585 1.26205 2.05682 1.84723e-12 
-1.22718 -0.0422585 -1.26205 -0.0422585 1.26205 2.05682 1.84723e-12 
-1.22718 -0.0422585 -1.26205 -0.0422585 1.26205 2.05682 1.84723e-12 
-1.1781 0.136838 -1.29634 0.136838 1.29634 2.20074 4.52086e-13 
-1.1781 0.136838 -1.29634 0.136838 1.29634 2.20074 4.52086e-13 
-1.1781 0.136838 -1.29634 0.136838 1.29634 2.20074 4.52086e-13 
-1.12901 0.320947 -1.2842 0.320947 1.2842 2.27491 -1.33181e-12 
-1.12901 0.320947 -1.2842 0.320947 1.2842 2.27491 -1.33181e-12 
-1.12901 0.320947 -1.2842 0.320947 1.2842 2.27491 -1.33181e-12 
-1.07992 0.49275 -1.22733 0.49275 1.22733 2.27299 -3.18076e-12 
-1.07992 0.49275 -1.22733 0.49275 1.22733 2.27299 -3.18076e-12 
-1.07992 0.49275 -1.22733 0.49275 1.22733 2.27299 -3.18076e-12 
-1.03084 0.638187 -1.13507 0.638187 1.13507 2.20224 -4.75674e-12 
-1.03084 0.638187 -1.13507 0.638187 1.13507 2.20224 -4.75674e-12 
-1.03084 0.638187 -1.13507 0.638187 1.13507 2.20224 -4.75674e-12 
-0.981748 0.749724 -1.02099 0.749724 1.02099 2.07994 -5.83831e-12 
-0.981748 0.749724 -1.02099 0.749724 1.02099 2.07994 -5.83831e-12 
-0.981748 0.749724 -1.02099 0.749724 1.02099 2.07994 -5.83831e-12 
-0.93266 0.826671 -0.898635 0.826671 0.898635 1.92704 -6.38069e-12 
-0.93266 0.826671 -0.898635 0.826671 0.898635 1.92704 -6.38069e-12 
-0.93266 0.826671 -0.898635 0.826671 0.898635 1.92704 -6.38069e-12 
-0.883573 0.873212 -0.778624 0.873212 0.778624 1.76244 -6.47357e-12 
-0.883573 0.873212 -0.778624 0.873212 0.778624 1.76244 -6.47357e-12 
-0.883573 0.873212 -0.778624 0.873212 0.778624 1.76244 -6.47357e-12 
-0.834486 0.895779 -0.667633 0.895779 0.667633 1.60011 -6.26605e-12 
-0.834486 0.895779 -0.667633 0.895779 0.667633 1.60011 -6.26605e-12 
-0.834486 0.895779 -0.667633 0.895779 0.667633 1.60011 -6.26605e-12 
-0.785398 0.901009 -0.568876 0.901009 0.568876 1.44863 -5.8812e-12 
-0.785398 0.901009 -0.568876 0.901009 0.568876 1.44863 -5.8812e-12 
-0.785398 0.901009 -0.568876 0.901009 0.568876 1.44863 -5.8812e-12 
-0.736311 0.894624 -0.483126 0.894624 0.483126 1.31229 -5.42588e-12 
-0.736311 0.894624 -0.483126 0.894624 0.483126 1.31229 -5.42588e-12 
-0.736311 0.894624 -0.483126 0.894624 0.483126 1.31229 -5.42588e-12 
-0.687223 0.881068 -0.409735 0.881068 0.409735 1.19244 -4.96013e-12 
-0.687223 0.881068 -0.409735 0.881068 0.409735 1.19244 -4.96013e-12 
-0.687223 0.881068 -0.409735 0.881068 0.409735 1.19244 -4.96013e-12 
-0.638136 0.863561 -0.347365 0.863561 0.347365 1.08869 -4.52485e-12 
-0.638136 0.863561 -0.347365 0.863561 0.347365 1.08869 -4.52485e-12 
-0.638136 0.863561 -0.347365 0.863561 0.347365 1.08869 -4.52485e-12 
-0.589049 0.844323 -0.294462 0.844323 0.294462 0.999789 -4.12803e-12 
-0.589049 0.844323 -0.294462 0.844323 0.294462 0.999789 -4.12803e-12 
-0.589049 0.844323 -0.294462 0.844323 0.294462 0.999789 -4.12803e-12 
-0.539961 0.824826 -0.249501 0.824826 0.249501 0.924145 -3.78181e-12 
-0.539961 0.824826 -0.249501 0.824826 0.249501 0.924145 -3.78181e-12 
-0.539961 0.824826 -0.249501 0.824826 0.249501 0.924145 -3.78181e-12 
-0.490874 0.806013 -0.211106 0.806013 0.211106 0.860121 -3.48148e-12 
-0.490874 0.806013 -0.211106 0.806013 0.211106 0.860121 -3.48148e-12 
-0.490874 0.806013 -0.211106 0.806013 0.211106 0.860121 -3.48148e-12 
-0.441786 0.788466 -0.178083 0.788466 0.178083 0.806197 -3.22447e-12 
-0.441786 0.788466 -0.178083 0.788466 0.178083 0.806197 -3.22447e-12 
-0.441786 0.788466 -0.178083 0.788466 0.178083 0.806197 -3.22447e-12 
-0.392699 0.772525 -0.149429 0.772525 0.149429 0.761034 -3.0129e-12 
-0.392699 0.772525 -0.149429 0.772525 0.149429 0.761034 -3.0129e-12 
-0.392699 0.772525 -0.149429 0.772525 0.149429 0.761034 -3.0129e-12 
-0.343612 0.758377 -0.1243 0.758377 0.1243 0.723491 -2.83459e-12 
-0.343612 0.758377 -0.1243 0.758377 0.1243 0.723491 -2.83459e-12 
-0.343612 0.758377 -0.1243 0.758377 0.1243 0.723491 -2.83459e-12 
-0.294524 0.746114 -0.101997 0.746114 0.101997 0.692623 -2.68618e-12 
-0.294524 0.746114 -0.101997 0.746114 0.101997 0.692623 -2.68618e-12 
-0.294524 0.746114 -0.101997 0.746114 0.101997 0.692623 -2.68618e-12 
-0.245437 0.735766 -0.0819341 0.735766 0.0819341 0.667659 -2.56389e-12 
-0.245437 0.735766 -0.0819341 0.735766 0.0819341 0.667659 -2.56389e-12 
-0.245437 0.735766 -0.0819341 0.735766 0.0819341 0.667659 -2.56389e-12 
-0.19635 0.727336 -0.0636161 0.727336 0.0636161 0.647989 -2.47376e-12 
-0.19635 0.727336 -0.0636161 0.727336 0.0636161 0.647989 -2.47376e-12 
-0.19635 0.727336 -0.0636161 0.727336 0.0636161 0.647989 -2.47376e-12 
-0.147262 0.720807 -0.0466188 0.720807 0.0466188 0.63314 -2.39668e-12 
-0.147262 0.720807 -0.0466188 0.720807 0.0466188 0.63314 -2.39668e-12 
-0.147262 0.720807 -0.0466188 0.720807 0.0466188 0.63314 -2.39668e-12 
-0.0981748 0.716161 -0.03057 0.716161 0.03057 0.622766 -2.36011e-12 
-0.0981748 0.716161 -0.03057 0.716161 0.03057 0.622766 -2.36011e-12 
-0.0981748 0.716161 -0.03057 0.716161 0.03057 0.622766 -2.36011e-12 
-0.0490874 0.713382 -0.0151344 0.713382 0.0151344 0.616632 -2.32053e-12 
-0.0490874 0.713382 -0.0151344 0.713382 0.0151344 0.616632 -2.32053e-12 
-0.0490874 0.713382 -0.0151344 0.713382 0.0151344 0.616632 -2.32053e-12 


==> anc/FOURIER/LAMBDA2.0GAMMA0.5BETA1.0CLASSICAL/Gamma.txt <==
0 -1.40359 -2.1308e-12 0 0 
0 -1.40359 -2.1308e-12 0 0 
0.0490874 -1.40114 -0.0297253 0 0 
0.0490874 -1.40114 -0.0297253 0 0 
0.0981748 -1.39379 -0.0594953 0 0 
0.0981748 -1.39379 -0.0594953 0 0 
0.147262 -1.38155 -0.0893532 0 0 
0.147262 -1.38155 -0.0893532 0 0 
0.19635 -1.36444 -0.119341 0 0 
0.19635 -1.36444 -0.119341 0 0 
0.245437 -1.34248 -0.149497 0 0 
0.245437 -1.34248 -0.149497 0 0 
0.294524 -1.31569 -0.179861 0 0 
0.294524 -1.31569 -0.179861 0 0 
0.343612 -1.28411 -0.210469 0 0 
0.343612 -1.28411 -0.210469 0 0 
0.392699 -1.24777 -0.241355 0 0 
0.392699 -1.24777 -0.241355 0 0 
0.441786 -1.20673 -0.272552 0 0 
0.441786 -1.20673 -0.272552 0 0 
0.490874 -1.16103 -0.304089 0 0 
0.490874 -1.16103 -0.304089 0 0 
0.539961 -1.11074 -0.335989 0 0 
0.539961 -1.11074 -0.335989 0 0 
0.589049 -1.05595 -0.368267 0 0 
0.589049 -1.05595 -0.368267 0 0 
0.638136 -0.996723 -0.400929 0 0 
0.638136 -0.996723 -0.400929 0 0 
0.687223 -0.933173 -0.433966 0 0 
0.687223 -0.933173 -0.433966 0 0 
0.736311 -0.865405 -0.467347 0 0 
0.736311 -0.865405 -0.467347 0 0 
0.785398 -0.793535 -0.501019 0 0 
0.785398 -0.793535 -0.501019 0 0 
0.834486 -0.717683 -0.534897 0 0 
0.834486 -0.717683 -0.534897 0 0 
0.883573 -0.637961 -0.568856 0 0 
0.883573 -0.637961 -0.568856 0 0 
0.93266 -0.554466 -0.602734 0 0 
0.93266 -0.554466 -0.602734 0 0 
0.981748 -0.467262 -0.636327 0 0 
0.981748 -0.467262 -0.636327 0 0 
1.03084 -0.376362 -0.669394 0 0 
1.03084 -0.376362 -0.669394 0 0 
1.07992 -0.28171 -0.701676 0 0 
1.07992 -0.28171 -0.701676 0 0 
1.12901 -0.183172 -0.732919 0 0 
1.12901 -0.183172 -0.732919 0 0 
1.1781 -0.0805296 -0.762902 0 0 
1.1781 -0.0805296 -0.762902 0 0 
1.22718 0.0265019 -0.791477 0 0 
1.22718 0.0265019 -0.791477 0 0 
1.27627 0.138246 -0.818587 0 0 
1.27627 0.138246 -0.818587 0 0 
1.32536 0.255026 -0.844283 0 0 
1.32536 0.255026 -0.844283 0 0 
1.37445 0.377118 -0.868706 0 0 
1.37445 0.377118 -0.868706 0 0 
1.42353 0.50473 -0.892062 0 0 
1.42353 0.50473 -0.892062 0 0 
1.47262 0.637986 -0.914583 0 0 
1.47262 0.637986 -0.914583 0 0 
1.52171 0.776932 -0.936499 0 0 
1.52171 0.776932 -0.936499 0 0 
1.5708 0.921558 -0.958008 0 0 
1.5708 0.921558 -0.958008 0 0 
1.61988 1.07181 -0.979273 0 0 
1.61988 1.07181 -0.979273 0 0 
1.66897 1.22763 -1.00042 0 0 
1.66897 1.22763 -1.00042 0 0 
1.71806 1.38895 -1.02153 0 0 
1.71806 1.38895 -1.02153 0 0 
1.76715 1.55569 -1.04268 0 0 
1.76715 1.55569 -1.04268 0 0 
1.81623 1.7278 -1.06392 0 0 
1.81623 1.7278 -1.06392 0 0 
1.86532 1.90523 -1.08528 0 0 
1.86532 1.90523 -1.08528 0 0 
1.91441 2.08792 -1.1068 0 0 
1.91441 2.08792 -1.1068 0 0 
1.9635 2.27584 -1.1285 0 0 
1.9635 2.27584 -1.1285 0 0 
2.01258 2.46894 -1.15042 0 0 
2.01258 2.46894 -1.15042 0 0 
2.06167 2.66719 -1.17257 0 0 
2.06167 2.66719 -1.17257 0 0 
2.11076 2.87055 -1.19498 0 0 
2.11076 2.87055 -1.19498 0 0 
2.15984 3.07899 -1.21767 0 0 
2.15984 3.07899 -1.21767 0 0 
2.20893 3.29247 -1.24066 0 0 
2.20893 3.29247 -1.24066 0 0 
2.25802 3.51094 -1.26397 0 0 
2.25802 3.51094 -1.26397 0 0 
2.30711 3.73436 -1.28762 0 0 
2.30711 3.73436 -1.28762 0 0 
2.35619 3.96269 -1.3116 0 0 
2.35619 3.96269 -1.3116 0 0 
2.40528 4.19588 -1.33593 0 0 
2.40528 4.19588 -1.33593 0 0 
2.45437 4.43389 -1.36061 0 0 
2.45437 4.43389 -1.36061 0 0 
2.50346 4.67667 -1.38562 0 0 
2.50346 4.67667 -1.38562 0 0 
2.55254 4.92418 -1.41096 0 0 
2.55254 4.92418 -1.41096 0 0 
2.60163 5.17638 -1.43663 0 0 
2.60163 5.17638 -1.43663 0 0 
2.65072 5.43324 -1.46262 0 0 
2.65072 5.43324 -1.46262 0 0 
2.69981 5.6947 -1.48891 0 0 
2.69981 5.6947 -1.48891 0 0 
2.74889 5.96071 -1.5155 0 0 
2.74889 5.96071 -1.5155 0 0 
2.79798 6.23123 -1.54237 0 0 
2.79798 6.23123 -1.54237 0 0 
2.84707 6.50618 -1.56948 0 0 
2.84707 6.50618 -1.56948 0 0 
2.89616 6.78551 -1.59682 0 0 
2.89616 6.78551 -1.59682 0 0 
2.94524 7.06914 -1.62431 0 0 
2.94524 7.06914 -1.62431 0 0 
2.99433 7.35699 -1.6519 0 0 
2.99433 7.35699 -1.6519 0 0 
3.04342 7.64902 -1.67948 0 0 
3.04342 7.64902 -1.67948 0 0 
3.09251 7.94516 -1.70695 0 0 
3.09251 7.94516 -1.70695 0 0 
3.14159 8.24539 -1.73415 0 0 
3.14159 8.24539 -1.73415 0 0 
3.19068 8.54969 -1.76095 0 0 
3.19068 8.54969 -1.76095 0 0 
3.23977 8.8581 -1.78715 0 0 
3.23977 8.8581 -1.78715 0 0 
3.28885 9.1707 -1.8126 0 0 
3.28885 9.1707 -1.8126 0 0 
3.33794 9.48762 -1.83713 0 0 
3.33794 9.48762 -1.83713 0 0 
3.38703 9.80903 -1.86059 0 0 
3.38703 9.80903 -1.86059 0 0 
3.43612 10.1351 -1.88291 0 0 
3.43612 10.1351 -1.88291 0 0 
3.4852 10.4662 -1.90404 0 0 
3.4852 10.4662 -1.90404 0 0 
3.53429 10.8024 -1.92402 0 0 
3.53429 10.8024 -1.92402 0 0 
3.58338 11.1441 -1.94293 0 0 
3.58338 11.1441 -1.94293 0 0 
3.63247 11.4913 -1.96093 0 0 
3.63247 11.4913 -1.96093 0 0 
3.68155 11.8444 -1.97821 0 0 
3.68155 11.8444 -1.97821 0 0 
3.73064 12.2032 -1.99499 0 0 
3.73064 12.2032 -1.99499 0 0 
3.77973 12.568 -2.01148 0 0 
3.77973 12.568 -2.01148 0 0 
3.82882 12.9386 -2.0279 0 0 
3.82882 12.9386 -2.0279 0 0 
3.8779 13.315 -2.04441 0 0 
3.8779 13.315 -2.04441 0 0 
3.92699 13.6971 -2.06115 0 0 
3.92699 13.6971 -2.06115 0 0 
3.97608 14.0847 -2.07824 0 0 
3.97608 14.0847 -2.07824 0 0 
4.02517 14.4778 -2.09574 0 0 
4.02517 14.4778 -2.09574 0 0 
4.07425 14.8763 -2.11369 0 0 
4.07425 14.8763 -2.11369 0 0 
4.12334 15.2799 -2.13211 0 0 
4.12334 15.2799 -2.13211 0 0 
4.17243 15.6888 -2.151 0 0 
4.17243 15.6888 -2.151 0 0 
4.22152 16.1027 -2.17034 0 0 
4.22152 16.1027 -2.17034 0 0 
4.2706 16.5216 -2.19012 0 0 
4.2706 16.5216 -2.19012 0 0 
4.31969 16.9455 -2.21031 0 0 
4.31969 16.9455 -2.21031 0 0 
4.36878 17.3742 -2.23089 0 0 
4.36878 17.3742 -2.23089 0 0 
4.41786 17.8079 -2.25182 0 0 
4.41786 17.8079 -2.25182 0 0 
4.46695 18.2463 -2.27307 0 0 
4.46695 18.2463 -2.27307 0 0 
4.51604 18.6896 -2.29462 0 0 
4.51604 18.6896 -2.29462 0 0 
4.56513 19.1377 -2.31643 0 0 
4.56513 19.1377 -2.31643 0 0 
4.61421 19.5906 -2.3385 0 0 
4.61421 19.5906 -2.3385 0 0 
4.6633 20.0482 -2.36078 0 0 
4.6633 20.0482 -2.36078 0 0 
4.71239 20.5106 -2.38327 0 0 
4.71239 20.5106 -2.38327 0 0 
4.76148 20.9777 -2.40593 0 0 
4.76148 20.9777 -2.40593 0 0 
4.81056 21.4496 -2.42877 0 0 
4.81056 21.4496 -2.42877 0 0 
4.85965 21.9263 -2.45175 0 0 
4.85965 21.9263 -2.45175 0 0 
4.90874 22.4077 -2.47486 0 0 
4.90874 22.4077 -2.47486 0 0 
4.95783 22.8939 -2.49809 0 0 
4.95783 22.8939 -2.49809 0 0 
5.00691 23.3848 -2.52144 0 0 
5.00691 23.3848 -2.52144 0 0 
5.056 23.8805 -2.54488 0 0 
5.056 23.8805 -2.54488 0 0 
5.10509 24.3809 -2.56841 0 0 
5.10509 24.3809 -2.56841 0 0 
5.15418 24.8861 -2.59202 0 0 
5.15418 24.8861 -2.59202 0 0 
5.20326 25.396 -2.61571 0 0 
5.20326 25.396 -2.61571 0 0 
5.25235 25.9107 -2.63946 0 0 
5.25235 25.9107 -2.63946 0 0 
5.30144 26.4301 -2.66327 0 0 
5.30144 26.4301 -2.66327 0 0 
5.35052 26.9544 -2.68713 0 0 
5.35052 26.9544 -2.68713 0 0 
5.39961 27.4834 -2.71105 0 0 
5.39961 27.4834 -2.71105 0 0 
5.4487 28.0171 -2.735 0 0 
5.4487 28.0171 -2.735 0 0 
5.49779 28.5557 -2.759 0 0 
5.49779 28.5557 -2.759 0 0 
5.54687 29.099 -2.78304 0 0 
5.54687 29.099 -2.78304 0 0 
5.59596 29.647 -2.80711 0 0 
5.59596 29.647 -2.80711 0 0 
5.64505 30.1999 -2.83121 0 0 
5.64505 30.1999 -2.83121 0 0 
5.69414 30.7575 -2.85534 0 0 
5.69414 30.7575 -2.85534 0 0 
5.74322 31.32 -2.8795 0 0 
5.74322 31.32 -2.8795 0 0 
5.79231 31.8872 -2.90368 0 0 
5.79231 31.8872 -2.90368 0 0 
5.8414 32.4592 -2.92789 0 0 
5.8414 32.4592 -2.92789 0 0 
5.89049 33.0359 -2.95211 0 0 
5.89049 33.0359 -2.95211 0 0 
5.93957 33.6175 -2.97635 0 0 
5.93957 33.6175 -2.97635 0 0 
5.98866 34.2039 -3.00061 0 0 
5.98866 34.2039 -3.00061 0 0 
6.03775 34.795 -3.02489 0 0 
6.03775 34.795 -3.02489 0 0 
6.08684 35.3909 -3.04918 0 0 
6.08684 35.3909 -3.04918 0 0 
6.13592 35.9917 -3.07349 0 0 
6.13592 35.9917 -3.07349 0 0 
6.18501 36.5972 -3.09781 0 0 
6.18501 36.5972 -3.09781 0 0 
6.2341 37.2075 -3.12214 0 0 
6.2341 37.2075 -3.12214 0 0 
6.28319 37.8227 -3.14648 0 0 
6.28319 37.8227 -3.14648 0 0 
6.33227 38.4426 -3.17084 0 0 
6.33227 38.4426 -3.17084 0 0 
6.38136 39.0673 -3.1952 0 0 
6.38136 39.0673 -3.1952 0 0 
6.43045 39.6968 -3.21957 0 0 
6.43045 39.6968 -3.21957 0 0 
6.47953 40.3311 -3.24396 0 0 
6.47953 40.3311 -3.24396 0 0 
6.52862 40.9702 -3.26835 0 0 
6.52862 40.9702 -3.26835 0 0 
6.57771 41.6142 -3.29275 0 0 
6.57771 41.6142 -3.29275 0 0 
6.6268 42.2629 -3.31715 0 0 
6.6268 42.2629 -3.31715 0 0 
6.67588 42.9164 -3.34157 0 0 
6.67588 42.9164 -3.34157 0 0 
6.72497 43.5747 -3.36599 0 0 
6.72497 43.5747 -3.36599 0 0 
6.77406 44.2379 -3.39041 0 0 
6.77406 44.2379 -3.39041 0 0 
6.82315 44.9058 -3.41484 0 0 
6.82315 44.9058 -3.41484 0 0 
6.87223 45.5786 -3.43928 0 0 
6.87223 45.5786 -3.43928 0 0 
6.92132 46.2561 -3.46372 0 0 
6.92132 46.2561 -3.46372 0 0 
6.97041 46.9385 -3.48816 0 0 
6.97041 46.9385 -3.48816 0 0 
7.0195 47.6256 -3.51261 0 0 
7.0195 47.6256 -3.51261 0 0 
7.06858 48.3176 -3.53707 0 0 
7.06858 48.3176 -3.53707 0 0 
7.11767 49.0144 -3.56152 0 0 
7.11767 49.0144 -3.56152 0 0 
7.16676 49.716 -3.58599 0 0 
7.16676 49.716 -3.58599 0 0 
7.21585 50.4224 -3.61045 0 0 
7.21585 50.4224 -3.61045 0 0 
7.26493 51.1336 -3.63492 0 0 
7.26493 51.1336 -3.63492 0 0 
7.31402 51.8496 -3.65939 0 0 
7.31402 51.8496 -3.65939 0 0 
7.36311 52.5704 -3.68387 0 0 
7.36311 52.5704 -3.68387 0 0 
7.4122 53.296 -3.70834 0 0 
7.4122 53.296 -3.70834 0 0 
7.46128 54.0265 -3.73282 0 0 
7.46128 54.0265 -3.73282 0 0 
7.51037 54.7617 -3.7573 0 0 
7.51037 54.7617 -3.7573 0 0 
7.55946 55.5018 -3.78179 0 0 
7.55946 55.5018 -3.78179 0 0 
7.60854 56.2467 -3.80628 0 0 
7.60854 56.2467 -3.80628 0 0 
7.65763 56.9964 -3.83077 0 0 
7.65763 56.9964 -3.83077 0 0 
7.70672 57.7509 -3.85526 0 0 
7.70672 57.7509 -3.85526 0 0 
7.75581 58.5102 -3.87975 0 0 
7.75581 58.5102 -3.87975 0 0 
7.80489 59.2743 -3.90425 0 0 
7.80489 59.2743 -3.90425 0 0 
7.85398 60.0432 -3.92874 0 0 
7.85398 60.0432 -3.92874 0 0 
7.90307 60.817 -3.95324 0 0 
7.90307 60.817 -3.95324 0 0 
7.95216 61.5955 -3.97774 0 0 
7.95216 61.5955 -3.97774 0 0 
8.00124 62.3789 -4.00224 0 0 
8.00124 62.3789 -4.00224 0 0 
8.05033 63.1671 -4.02675 0 0 
8.05033 63.1671 -4.02675 0 0 
8.09942 63.9601 -4.05125 0 0 
8.09942 63.9601 -4.05125 0 0 
8.14851 64.7579 -4.07576 0 0 
8.14851 64.7579 -4.07576 0 0 
8.19759 65.5605 -4.10026 0 0 
8.19759 65.5605 -4.10026 0 0 
8.24668 66.368 -4.12477 0 0 
8.24668 66.368 -4.12477 0 0 
8.29577 67.1802 -4.14928 0 0 
8.29577 67.1802 -4.14928 0 0 
8.34486 67.9973 -4.17379 0 0 
8.34486 67.9973 -4.17379 0 0 
8.39394 68.8192 -4.1983 0 0 
8.39394 68.8192 -4.1983 0 0 
8.44303 69.6459 -4.22282 0 0 
8.44303 69.6459 -4.22282 0 0 
8.49212 70.4774 -4.24733 0 0 
8.49212 70.4774 -4.24733 0 0 
8.54121 71.3137 -4.27185 0 0 
8.54121 71.3137 -4.27185 0 0 
8.59029 72.1549 -4.29636 0 0 
8.59029 72.1549 -4.29636 0 0 
8.63938 73.0008 -4.32088 0 0 
8.63938 73.0008 -4.32088 0 0 
8.68847 73.8516 -4.3454 0 0 
8.68847 73.8516 -4.3454 0 0 
8.73755 74.7072 -4.36991 0 0 
8.73755 74.7072 -4.36991 0 0 
8.78664 75.5676 -4.39443 0 0 
8.78664 75.5676 -4.39443 0 0 
8.83573 76.4328 -4.41895 0 0 
8.83573 76.4328 -4.41895 0 0 
8.88482 77.3029 -4.44347 0 0 
8.88482 77.3029 -4.44347 0 0 
8.9339 78.1777 -4.46799 0 0 
8.9339 78.1777 -4.46799 0 0 
8.98299 79.0574 -4.49252 0 0 
8.98299 79.0574 -4.49252 0 0 
9.03208 79.9419 -4.51704 0 0 
9.03208 79.9419 -4.51704 0 0 
9.08117 80.8312 -4.54156 0 0 
9.08117 80.8312 -4.54156 0 0 
9.13025 81.7253 -4.56608 0 0 
9.13025 81.7253 -4.56608 0 0 
9.17934 82.6242 -4.59061 0 0 
9.17934 82.6242 -4.59061 0 0 
9.22843 83.5279 -4.61513 0 0 
9.22843 83.5279 -4.61513 0 0 
9.27752 84.4365 -4.63966 0 0 
9.27752 84.4365 -4.63966 0 0 
9.3266 85.3499 -4.66418 0 0 
9.3266 85.3499 -4.66418 0 0 
9.37569 86.2681 -4.68871 0 0 
9.37569 86.2681 -4.68871 0 0 
9.42478 87.1911 -4.71324 0 0 
9.42478 87.1911 -4.71324 0 0 
9.47387 88.1189 -4.73776 0 0 
9.47387 88.1189 -4.73776 0 0 
9.52295 89.0516 -4.76229 0 0 
9.52295 89.0516 -4.76229 0 0 
9.57204 89.989 -4.78682 0 0 
9.57204 89.989 -4.78682 0 0 
9.62113 90.9313 -4.81135 0 0 
9.62113 90.9313 -4.81135 0 0 
9.67021 91.8784 -4.83588 0 0 
9.67021 91.8784 -4.83588 0 0 
9.7193 92.8303 -4.86041 0 0 
9.7193 92.8303 -4.86041 0 0 
9.76839 93.787 -4.88494 0 0 
9.76839 93.787 -4.88494 0 0 
9.81748 94.7486 -4.90947 0 0 
9.81748 94.7486 -4.90947 0 0 
9.86656 95.715 -4.934 0 0 
9.86656 95.715 -4.934 0 0 
9.91565 96.6861 -4.95853 0 0 
9.91565 96.6861 -4.95853 0 0 
9.96474 97.6621 -4.98306 0 0 
9.96474 97.6621 -4.98306 0 0 
10.0138 98.6429 -5.00759 0 0 
10.0138 98.6429 -5.00759 0 0 
10.0629 99.6286 -5.03212 0 0 
10.0629 99.6286 -5.03212 0 0 
10.112 100.619 -5.05665 0 0 
10.112 100.619 -5.05665 0 0 
10.1611 101.614 -5.08119 0 0 
10.1611 101.614 -5.08119 0 0 
10.2102 102.614 -5.10572 0 0 
10.2102 102.614 -5.10572 0 0 
10.2593 103.619 -5.13025 0 0 
10.2593 103.619 -5.13025 0 0 
10.3084 104.629 -5.15478 0 0 
10.3084 104.629 -5.15478 0 0 
10.3574 105.644 -5.17932 0 0 
10.3574 105.644 -5.17932 0 0 
10.4065 106.663 -5.20385 0 0 
10.4065 106.663 -5.20385 0 0 
10.4556 107.687 -5.22838 0 0 
10.4556 107.687 -5.22838 0 0 
10.5047 108.716 -5.25292 0 0 
10.5047 108.716 -5.25292 0 0 
10.5538 109.75 -5.27745 0 0 
10.5538 109.75 -5.27745 0 0 
10.6029 110.788 -5.30199 0 0 
10.6029 110.788 -5.30199 0 0 
10.652 111.832 -5.32652 0 0 
10.652 111.832 -5.32652 0 0 
10.701 112.88 -5.35106 0 0 
10.701 112.88 -5.35106 0 0 
10.7501 113.933 -5.37559 0 0 
10.7501 113.933 -5.37559 0 0 
10.7992 114.991 -5.40013 0 0 
10.7992 114.991 -5.40013 0 0 
10.8483 116.054 -5.42466 0 0 
10.8483 116.054 -5.42466 0 0 
10.8974 117.121 -5.4492 0 0 
10.8974 117.121 -5.4492 0 0 
10.9465 118.194 -5.47373 0 0 
10.9465 118.194 -5.47373 0 0 
10.9956 119.271 -5.49827 0 0 
10.9956 119.271 -5.49827 0 0 
11.0447 120.353 -5.52281 0 0 
11.0447 120.353 -5.52281 0 0 
11.0937 121.44 -5.54734 0 0 
11.0937 121.44 -5.54734 0 0 
11.1428 122.531 -5.57188 0 0 
11.1428 122.531 -5.57188 0 0 
11.1919 123.628 -5.59641 0 0 
11.1919 123.628 -5.59641 0 0 
11.241 124.729 -5.62095 0 0 
11.241 124.729 -5.62095 0 0 
11.2901 125.835 -5.64549 0 0 
11.2901 125.835 -5.64549 0 0 
11.3392 126.946 -5.67003 0 0 
11.3392 126.946 -5.67003 0 0 
11.3883 128.062 -5.69456 0 0 
11.3883 128.062 -5.69456 0 0 
11.4374 129.182 -5.7191 0 0 
11.4374 129.182 -5.7191 0 0 
11.4864 130.308 -5.74364 0 0 
11.4864 130.308 -5.74364 0 0 
11.5355 131.438 -5.76817 0 0 
11.5355 131.438 -5.76817 0 0 
11.5846 132.573 -5.79271 0 0 
11.5846 132.573 -5.79271 0 0 
11.6337 133.712 -5.81725 0 0 
11.6337 133.712 -5.81725 0 0 
11.6828 134.857 -5.84179 0 0 
11.6828 134.857 -5.84179 0 0 
11.7319 136.007 -5.86633 0 0 
11.7319 136.007 -5.86633 0 0 
11.781 137.161 -5.89086 0 0 
11.781 137.161 -5.89086 0 0 
11.8301 138.32 -5.9154 0 0 
11.8301 138.32 -5.9154 0 0 
11.8791 139.484 -5.93994 0 0 
11.8791 139.484 -5.93994 0 0 
11.9282 140.652 -5.96448 0 0 
11.9282 140.652 -5.96448 0 0 
11.9773 141.826 -5.98902 0 0 
11.9773 141.826 -5.98902 0 0 
12.0264 143.004 -6.01356 0 0 
12.0264 143.004 -6.01356 0 0 
12.0755 144.187 -6.0381 0 0 
12.0755 144.187 -6.0381 0 0 
12.1246 145.375 -6.06263 0 0 
12.1246 145.375 -6.06263 0 0 
12.1737 146.568 -6.08717 0 0 
12.1737 146.568 -6.08717 0 0 
12.2228 147.766 -6.11171 0 0 
12.2228 147.766 -6.11171 0 0 
12.2718 148.968 -6.13625 0 0 
12.2718 148.968 -6.13625 0 0 
12.3209 150.176 -6.16079 0 0 
12.3209 150.176 -6.16079 0 0 
12.37 151.388 -6.18533 0 0 
12.37 151.388 -6.18533 0 0 
12.4191 152.605 -6.20987 0 0 
12.4191 152.605 -6.20987 0 0 
12.4682 153.826 -6.23441 0 0 
12.4682 153.826 -6.23441 0 0 
12.5173 155.053 -6.25895 0 0 
12.5173 155.053 -6.25895 0 0 
12.5664 156.284 -6.28349 0 0 
12.5664 156.284 -6.28349 0 0 
12.6155 157.52 -6.30803 0 0 
12.6155 157.52 -6.30803 0 0 
12.6645 158.761 -6.33257 0 0 
12.6645 158.761 -6.33257 0 0 
12.7136 160.007 -6.35711 0 0 
12.7136 160.007 -6.35711 0 0 
12.7627 161.258 -6.38165 0 0 
12.7627 161.258 -6.38165 0 0 
12.8118 162.513 -6.40619 0 0 
12.8118 162.513 -6.40619 0 0 
12.8609 163.773 -6.43073 0 0 
12.8609 163.773 -6.43073 0 0 
12.91 165.038 -6.45527 0 0 
12.91 165.038 -6.45527 0 0 
12.9591 166.308 -6.47981 0 0 
12.9591 166.308 -6.47981 0 0 
13.0082 167.583 -6.50435 0 0 
13.0082 167.583 -6.50435 0 0 
13.0572 168.863 -6.52889 0 0 
13.0572 168.863 -6.52889 0 0 
13.1063 170.147 -6.55343 0 0 
13.1063 170.147 -6.55343 0 0 
13.1554 171.436 -6.57797 0 0 
13.1554 171.436 -6.57797 0 0 
13.2045 172.73 -6.60251 0 0 
13.2045 172.73 -6.60251 0 0 
13.2536 174.029 -6.62705 0 0 
13.2536 174.029 -6.62705 0 0 
13.3027 175.333 -6.65159 0 0 
13.3027 175.333 -6.65159 0 0 
13.3518 176.641 -6.67613 0 0 
13.3518 176.641 -6.67613 0 0 
13.4009 177.954 -6.70067 0 0 
13.4009 177.954 -6.70067 0 0 
13.4499 179.272 -6.72521 0 0 
13.4499 179.272 -6.72521 0 0 
13.499 180.595 -6.74975 0 0 
13.499 180.595 -6.74975 0 0 
13.5481 181.923 -6.77429 0 0 
13.5481 181.923 -6.77429 0 0 
13.5972 183.255 -6.79883 0 0 
13.5972 183.255 -6.79883 0 0 
13.6463 184.593 -6.82338 0 0 
13.6463 184.593 -6.82338 0 0 
13.6954 185.935 -6.84792 0 0 
13.6954 185.935 -6.84792 0 0 
13.7445 187.282 -6.87246 0 0 
13.7445 187.282 -6.87246 0 0 
13.7936 188.634 -6.897 0 0 
13.7936 188.634 -6.897 0 0 
13.8426 189.99 -6.92154 0 0 
13.8426 189.99 -6.92154 0 0 
13.8917 191.352 -6.94608 0 0 
13.8917 191.352 -6.94608 0 0 
13.9408 192.718 -6.97062 0 0 
13.9408 192.718 -6.97062 0 0 
13.9899 194.089 -6.99516 0 0 
13.9899 194.089 -6.99516 0 0 
14.039 195.465 -7.0197 0 0 
14.039 195.465 -7.0197 0 0 
14.0881 196.846 -7.04425 0 0 
14.0881 196.846 -7.04425 0 0 
14.1372 198.231 -7.06879 0 0 
14.1372 198.231 -7.06879 0 0 
14.1863 199.622 -7.09333 0 0 
14.1863 199.622 -7.09333 0 0 
14.2353 201.017 -7.11787 0 0 
14.2353 201.017 -7.11787 0 0 
14.2844 202.417 -7.14241 0 0 
14.2844 202.417 -7.14241 0 0 
14.3335 203.822 -7.16695 0 0 
14.3335 203.822 -7.16695 0 0 
14.3826 205.231 -7.19149 0 0 
14.3826 205.231 -7.19149 0 0 
14.4317 206.646 -7.21604 0 0 
14.4317 206.646 -7.21604 0 0 
14.4808 208.065 -7.24058 0 0 
14.4808 208.065 -7.24058 0 0 
14.5299 209.489 -7.26512 0 0 
14.5299 209.489 -7.26512 0 0 
14.579 210.918 -7.28966 0 0 
14.579 210.918 -7.28966 0 0 
14.628 212.352 -7.3142 0 0 
14.628 212.352 -7.3142 0 0 
14.6771 213.79 -7.33874 0 0 
14.6771 213.79 -7.33874 0 0 
14.7262 215.234 -7.36329 0 0 
14.7262 215.234 -7.36329 0 0 
14.7753 216.682 -7.38783 0 0 
14.7753 216.682 -7.38783 0 0 
14.8244 218.135 -7.41237 0 0 
14.8244 218.135 -7.41237 0 0 
14.8735 219.593 -7.43691 0 0 
14.8735 219.593 -7.43691 0 0 
14.9226 221.055 -7.46145 0 0 
14.9226 221.055 -7.46145 0 0 
14.9717 222.523 -7.48599 0 0 
14.9717 222.523 -7.48599 0 0 
15.0207 223.995 -7.51054 0 0 
15.0207 223.995 -7.51054 0 0 
15.0698 225.472 -7.53508 0 0 
15.0698 225.472 -7.53508 0 0 
15.1189 226.954 -7.55962 0 0 
15.1189 226.954 -7.55962 0 0 
15.168 228.441 -7.58416 0 0 
15.168 228.441 -7.58416 0 0 
15.2171 229.932 -7.6087 0 0 
15.2171 229.932 -7.6087 0 0 
15.2662 231.429 -7.63325 0 0 
15.2662 231.429 -7.63325 0 0 
15.3153 232.93 -7.65779 0 0 
15.3153 232.93 -7.65779 0 0 
15.3644 234.436 -7.68233 0 0 
15.3644 234.436 -7.68233 0 0 
15.4134 235.947 -7.70687 0 0 
15.4134 235.947 -7.70687 0 0 
15.4625 237.462 -7.73141 0 0 
15.4625 237.462 -7.73141 0 0 
15.5116 238.983 -7.75596 0 0 
15.5116 238.983 -7.75596 0 0 
15.5607 240.508 -7.7805 0 0 
15.5607 240.508 -7.7805 0 0 
15.6098 242.038 -7.80504 0 0 
15.6098 242.038 -7.80504 0 0 
15.6589 243.573 -7.82958 0 0 
15.6589 243.573 -7.82958 0 0 
15.708 245.113 -7.85413 0 0 
15.708 245.113 -7.85413 0 0 
15.7571 246.658 -7.87867 0 0 
15.7571 246.658 -7.87867 0 0 
15.8061 248.207 -7.90321 0 0 
15.8061 248.207 -7.90321 0 0 
15.8552 249.761 -7.92775 0 0 
15.8552 249.761 -7.92775 0 0 
15.9043 251.32 -7.95229 0 0 
15.9043 251.32 -7.95229 0 0 
15.9534 252.884 -7.97684 0 0 
15.9534 252.884 -7.97684 0 0 
16.0025 254.453 -8.00138 0 0 
16.0025 254.453 -8.00138 0 0 
16.0516 256.026 -8.02592 0 0 
16.0516 256.026 -8.02592 0 0 
16.1007 257.604 -8.05046 0 0 
16.1007 257.604 -8.05046 0 0 
16.1497 259.188 -8.07501 0 0 
16.1497 259.188 -8.07501 0 0 
16.1988 260.775 -8.09955 0 0 
16.1988 260.775 -8.09955 0 0 
16.2479 262.368 -8.12409 0 0 
16.2479 262.368 -8.12409 0 0 
16.297 263.966 -8.14863 0 0 
16.297 263.966 -8.14863 0 0 
16.3461 265.568 -8.17318 0 0 
16.3461 265.568 -8.17318 0 0 
16.3952 267.175 -8.19772 0 0 
16.3952 267.175 -8.19772 0 0 
16.4443 268.787 -8.22226 0 0 
16.4443 268.787 -8.22226 0 0 
16.4934 270.404 -8.2468 0 0 
16.4934 270.404 -8.2468 0 0 
16.5424 272.026 -8.27135 0 0 
16.5424 272.026 -8.27135 0 0 
16.5915 273.652 -8.29589 0 0 
16.5915 273.652 -8.29589 0 0 
16.6406 275.284 -8.32043 0 0 
16.6406 275.284 -8.32043 0 0 
16.6897 276.92 -8.34497 0 0 
16.6897 276.92 -8.34497 0 0 
16.7388 278.561 -8.36952 0 0 
16.7388 278.561 -8.36952 0 0 
16.7879 280.207 -8.39406 0 0 
16.7879 280.207 -8.39406 0 0 
16.837 281.857 -8.4186 0 0 
16.837 281.857 -8.4186 0 0 
16.8861 283.513 -8.44314 0 0 
16.8861 283.513 -8.44314 0 0 
16.9351 285.173 -8.46769 0 0 
16.9351 285.173 -8.46769 0 0 
16.9842 286.838 -8.49223 0 0 
16.9842 286.838 -8.49223 0 0 
17.0333 288.508 -8.51677 0 0 
17.0333 288.508 -8.51677 0 0 
17.0824 290.182 -8.54131 0 0 
17.0824 290.182 -8.54131 0 0 
17.1315 291.862 -8.56586 0 0 
17.1315 291.862 -8.56586 0 0 
17.1806 293.546 -8.5904 0 0 
17.1806 293.546 -8.5904 0 0 
17.2297 295.235 -8.61494 0 0 
17.2297 295.235 -8.61494 0 0 
17.2788 296.929 -8.63949 0 0 
17.2788 296.929 -8.63949 0 0 
17.3278 298.628 -8.66403 0 0 
17.3278 298.628 -8.66403 0 0 
17.3769 300.332 -8.68857 0 0 
17.3769 300.332 -8.68857 0 0 
17.426 302.04 -8.71311 0 0 
17.426 302.04 -8.71311 0 0 
17.4751 303.753 -8.73766 0 0 
17.4751 303.753 -8.73766 0 0 
17.5242 305.471 -8.7622 0 0 
17.5242 305.471 -8.7622 0 0 
17.5733 307.194 -8.78674 0 0 
17.5733 307.194 -8.78674 0 0 
17.6224 308.922 -8.81128 0 0 
17.6224 308.922 -8.81128 0 0 
17.6715 310.654 -8.83583 0 0 
17.6715 310.654 -8.83583 0 0 
17.7205 312.392 -8.86037 0 0 
17.7205 312.392 -8.86037 0 0 
17.7696 314.134 -8.88491 0 0 
17.7696 314.134 -8.88491 0 0 
17.8187 315.881 -8.90946 0 0 
17.8187 315.881 -8.90946 0 0 
17.8678 317.632 -8.934 0 0 
17.8678 317.632 -8.934 0 0 
17.9169 319.389 -8.95854 0 0 
17.9169 319.389 -8.95854 0 0 
17.966 321.15 -8.98308 0 0 
17.966 321.15 -8.98308 0 0 
18.0151 322.917 -9.00763 0 0 
18.0151 322.917 -9.00763 0 0 
18.0642 324.688 -9.03217 0 0 
18.0642 324.688 -9.03217 0 0 
18.1132 326.464 -9.05671 0 0 
18.1132 326.464 -9.05671 0 0 
18.1623 328.244 -9.08126 0 0 
18.1623 328.244 -9.08126 0 0 
18.2114 330.03 -9.1058 0 0 
18.2114 330.03 -9.1058 0 0 
18.2605 331.82 -9.13034 0 0 
18.2605 331.82 -9.13034 0 0 
18.3096 333.615 -9.15488 0 0 
18.3096 333.615 -9.15488 0 0 
18.3587 335.415 -9.17943 0 0 
18.3587 335.415 -9.17943 0 0 
18.4078 337.22 -9.20397 0 0 
18.4078 337.22 -9.20397 0 0 
18.4569 339.03 -9.22851 0 0 
18.4569 339.03 -9.22851 0 0 
18.5059 340.844 -9.25305 0 0 
18.5059 340.844 -9.25305 0 0 
18.555 342.663 -9.2776 0 0 
18.555 342.663 -9.2776 0 0 
18.6041 344.487 -9.30214 0 0 
18.6041 344.487 -9.30214 0 0 
18.6532 346.316 -9.32668 0 0 
18.6532 346.316 -9.32668 0 0 
18.7023 348.15 -9.35123 0 0 
18.7023 348.15 -9.35123 0 0 
18.7514 349.988 -9.37577 0 0 
18.7514 349.988 -9.37577 0 0 
18.8005 351.832 -9.40031 0 0 
18.8005 351.832 -9.40031 0 0 
18.8496 353.68 -9.42485 0 0 
18.8496 353.68 -9.42485 0 0 
18.8986 355.533 -9.4494 0 0 
18.8986 355.533 -9.4494 0 0 
18.9477 357.391 -9.47394 0 0 
18.9477 357.391 -9.47394 0 0 
18.9968 359.253 -9.49848 0 0 
18.9968 359.253 -9.49848 0 0 
19.0459 361.121 -9.52302 0 0 
19.0459 361.121 -9.52302 0 0 
19.095 362.993 -9.54757 0 0 
19.095 362.993 -9.54757 0 0 
19.1441 364.87 -9.57211 0 0 
19.1441 364.87 -9.57211 0 0 
19.1932 366.752 -9.59665 0 0 
19.1932 366.752 -9.59665 0 0 
19.2423 368.639 -9.6212 0 0 
19.2423 368.639 -9.6212 0 0 
19.2913 370.53 -9.64574 0 0 
19.2913 370.53 -9.64574 0 0 
19.3404 372.427 -9.67028 0 0 
19.3404 372.427 -9.67028 0 0 
19.3895 374.328 -9.69483 0 0 
19.3895 374.328 -9.69483 0 0 
19.4386 376.234 -9.71937 0 0 
19.4386 376.234 -9.71937 0 0 
19.4877 378.145 -9.74391 0 0 
19.4877 378.145 -9.74391 0 0 
19.5368 380.06 -9.76846 0 0 
19.5368 380.06 -9.76846 0 0 
19.5859 381.981 -9.793 0 0 
19.5859 381.981 -9.793 0 0 
19.635 383.906 -9.81754 0 0 
19.635 383.906 -9.81754 0 0 
19.684 385.836 -9.84209 0 0 
19.684 385.836 -9.84209 0 0 
19.7331 387.771 -9.86663 0 0 
19.7331 387.771 -9.86663 0 0 
19.7822 389.711 -9.89117 0 0 
19.7822 389.711 -9.89117 0 0 
19.8313 391.655 -9.91572 0 0 
19.8313 391.655 -9.91572 0 0 
19.8804 393.604 -9.94026 0 0 
19.8804 393.604 -9.94026 0 0 
19.9295 395.559 -9.9648 0 0 
19.9295 395.559 -9.9648 0 0 
19.9786 397.518 -9.98935 0 0 
19.9786 397.518 -9.98935 0 0 
20.0277 399.481 -10.0139 0 0 
20.0277 399.481 -10.0139 0 0 
20.0767 401.45 -10.0384 0 0 
20.0767 401.45 -10.0384 0 0 
20.1258 403.424 -10.063 0 0 
20.1258 403.424 -10.063 0 0 
20.1749 405.402 -10.0875 0 0 
20.1749 405.402 -10.0875 0 0 
20.224 407.385 -10.1121 0 0 
20.224 407.385 -10.1121 0 0 
20.2731 409.373 -10.1366 0 0 
20.2731 409.373 -10.1366 0 0 
20.3222 411.366 -10.1612 0 0 
20.3222 411.366 -10.1612 0 0 
20.3713 413.363 -10.1857 0 0 
20.3713 413.363 -10.1857 0 0 
20.4204 415.365 -10.2102 0 0 
20.4204 415.365 -10.2102 0 0 
20.4694 417.373 -10.2348 0 0 
20.4694 417.373 -10.2348 0 0 
20.5185 419.385 -10.2593 0 0 
20.5185 419.385 -10.2593 0 0 
20.5676 421.401 -10.2839 0 0 
20.5676 421.401 -10.2839 0 0 
20.6167 423.423 -10.3084 0 0 
20.6167 423.423 -10.3084 0 0 
20.6658 425.45 -10.333 0 0 
20.6658 425.45 -10.333 0 0 
20.7149 427.481 -10.3575 0 0 
20.7149 427.481 -10.3575 0 0 
20.764 429.517 -10.382 0 0 
20.764 429.517 -10.382 0 0 
20.8131 431.558 -10.4066 0 0 
20.8131 431.558 -10.4066 0 0 
20.8621 433.604 -10.4311 0 0 
20.8621 433.604 -10.4311 0 0 
20.9112 435.654 -10.4557 0 0 
20.9112 435.654 -10.4557 0 0 
20.9603 437.71 -10.4802 0 0 
20.9603 437.71 -10.4802 0 0 
21.0094 439.77 -10.5048 0 0 
21.0094 439.77 -10.5048 0 0 
21.0585 441.835 -10.5293 0 0 
21.0585 441.835 -10.5293 0 0 
21.1076 443.905 -10.5538 0 0 
21.1076 443.905 -10.5538 0 0 
21.1567 445.979 -10.5784 0 0 
21.1567 445.979 -10.5784 0 0 
21.2058 448.059 -10.6029 0 0 
21.2058 448.059 -10.6029 0 0 
21.2548 450.143 -10.6275 0 0 
21.2548 450.143 -10.6275 0 0 
21.3039 452.232 -10.652 0 0 
21.3039 452.232 -10.652 0 0 
21.353 454.326 -10.6766 0 0 
21.353 454.326 -10.6766 0 0 
21.4021 456.425 -10.7011 0 0 
21.4021 456.425 -10.7011 0 0 
21.4512 458.528 -10.7256 0 0 
21.4512 458.528 -10.7256 0 0 
21.5003 460.637 -10.7502 0 0 
21.5003 460.637 -10.7502 0 0 
21.5494 462.75 -10.7747 0 0 
21.5494 462.75 -10.7747 0 0 
21.5984 464.868 -10.7993 0 0 
21.5984 464.868 -10.7993 0 0 
21.6475 466.991 -10.8238 0 0 
21.6475 466.991 -10.8238 0 0 
21.6966 469.118 -10.8484 0 0 
21.6966 469.118 -10.8484 0 0 
21.7457 471.251 -10.8729 0 0 
21.7457 471.251 -10.8729 0 0 
21.7948 473.388 -10.8974 0 0 
21.7948 473.388 -10.8974 0 0 
21.8439 475.53 -10.922 0 0 
21.8439 475.53 -10.922 0 0 
21.893 477.677 -10.9465 0 0 
21.893 477.677 -10.9465 0 0 
21.9421 479.829 -10.9711 0 0 
21.9421 479.829 -10.9711 0 0 
21.9911 481.986 -10.9956 0 0 
21.9911 481.986 -10.9956 0 0 
22.0402 484.147 -11.0202 0 0 
22.0402 484.147 -11.0202 0 0 
22.0893 486.313 -11.0447 0 0 
22.0893 486.313 -11.0447 0 0 
22.1384 488.484 -11.0693 0 0 
22.1384 488.484 -11.0693 0 0 
22.1875 490.66 -11.0938 0 0 
22.1875 490.66 -11.0938 0 0 
22.2366 492.841 -11.1183 0 0 
22.2366 492.841 -11.1183 0 0 
22.2857 495.026 -11.1429 0 0 
22.2857 495.026 -11.1429 0 0 
22.3348 497.217 -11.1674 0 0 
22.3348 497.217 -11.1674 0 0 
22.3838 499.412 -11.192 0 0 
22.3838 499.412 -11.192 0 0 
22.4329 501.612 -11.2165 0 0 
22.4329 501.612 -11.2165 0 0 
22.482 503.816 -11.2411 0 0 
22.482 503.816 -11.2411 0 0 
22.5311 506.026 -11.2656 0 0 
22.5311 506.026 -11.2656 0 0 
22.5802 508.24 -11.2901 0 0 
22.5802 508.24 -11.2901 0 0 
22.6293 510.46 -11.3147 0 0 
22.6293 510.46 -11.3147 0 0 
22.6784 512.684 -11.3392 0 0 
22.6784 512.684 -11.3392 0 0 
22.7275 514.913 -11.3638 0 0 
22.7275 514.913 -11.3638 0 0 
22.7765 517.146 -11.3883 0 0 
22.7765 517.146 -11.3883 0 0 
22.8256 519.385 -11.4129 0 0 
22.8256 519.385 -11.4129 0 0 
22.8747 521.628 -11.4374 0 0 
22.8747 521.628 -11.4374 0 0 
22.9238 523.876 -11.4619 0 0 
22.9238 523.876 -11.4619 0 0 
22.9729 526.129 -11.4865 0 0 
22.9729 526.129 -11.4865 0 0 
23.022 528.387 -11.511 0 0 
23.022 528.387 -11.511 0 0 
23.0711 530.649 -11.5356 0 0 
23.0711 530.649 -11.5356 0 0 
23.1202 532.917 -11.5601 0 0 
23.1202 532.917 -11.5601 0 0 
23.1692 535.189 -11.5847 0 0 
23.1692 535.189 -11.5847 0 0 
23.2183 537.466 -11.6092 0 0 
23.2183 537.466 -11.6092 0 0 
23.2674 539.748 -11.6337 0 0 
23.2674 539.748 -11.6337 0 0 
23.3165 542.035 -11.6583 0 0 
23.3165 542.035 -11.6583 0 0 
23.3656 544.326 -11.6828 0 0 
23.3656 544.326 -11.6828 0 0 
23.4147 546.623 -11.7074 0 0 
23.4147 546.623 -11.7074 0 0 
23.4638 548.924 -11.7319 0 0 
23.4638 548.924 -11.7319 0 0 
23.5129 551.23 -11.7565 0 0 
23.5129 551.23 -11.7565 0 0 
23.5619 553.54 -11.781 0 0 
23.5619 553.54 -11.781 0 0 
23.611 555.856 -11.8055 0 0 
23.611 555.856 -11.8055 0 0 
23.6601 558.176 -11.8301 0 0 
23.6601 558.176 -11.8301 0 0 
23.7092 560.502 -11.8546 0 0 
23.7092 560.502 -11.8546 0 0 
23.7583 562.832 -11.8792 0 0 
23.7583 562.832 -11.8792 0 0 
23.8074 565.167 -11.9037 0 0 
23.8074 565.167 -11.9037 0 0 
23.8565 567.506 -11.9283 0 0 
23.8565 567.506 -11.9283 0 0 
23.9056 569.851 -11.9528 0 0 
23.9056 569.851 -11.9528 0 0 
23.9546 572.2 -11.9773 0 0 
23.9546 572.2 -11.9773 0 0 
24.0037 574.554 -12.0019 0 0 
24.0037 574.554 -12.0019 0 0 
24.0528 576.913 -12.0264 0 0 
24.0528 576.913 -12.0264 0 0 
24.1019 579.277 -12.051 0 0 
24.1019 579.277 -12.051 0 0 
24.151 581.646 -12.0755 0 0 
24.151 581.646 -12.0755 0 0 
24.2001 584.019 -12.1001 0 0 
24.2001 584.019 -12.1001 0 0 
24.2492 586.397 -12.1246 0 0 
24.2492 586.397 -12.1246 0 0 
24.2983 588.781 -12.1491 0 0 
24.2983 588.781 -12.1491 0 0 
24.3473 591.168 -12.1737 0 0 
24.3473 591.168 -12.1737 0 0 
24.3964 593.561 -12.1982 0 0 
24.3964 593.561 -12.1982 0 0 
24.4455 595.959 -12.2228 0 0 
24.4455 595.959 -12.2228 0 0 
24.4946 598.361 -12.2473 0 0 
24.4946 598.361 -12.2473 0 0 
24.5437 600.768 -12.2719 0 0 
24.5437 600.768 -12.2719 0 0 
24.5928 603.18 -12.2964 0 0 
24.5928 603.18 -12.2964 0 0 
24.6419 605.597 -12.3209 0 0 
24.6419 605.597 -12.3209 0 0 
24.691 608.019 -12.3455 0 0 
24.691 608.019 -12.3455 0 0 
24.74 610.445 -12.37 0 0 
24.74 610.445 -12.37 0 0 
24.7891 612.876 -12.3946 0 0 
24.7891 612.876 -12.3946 0 0 
24.8382 615.312 -12.4191 0 0 
24.8382 615.312 -12.4191 0 0 
24.8873 617.753 -12.4437 0 0 
24.8873 617.753 -12.4437 0 0 
24.9364 620.199 -12.4682 0 0 
24.9364 620.199 -12.4682 0 0 
24.9855 622.649 -12.4927 0 0 
24.9855 622.649 -12.4927 0 0 
25.0346 625.105 -12.5173 0 0 
25.0346 625.105 -12.5173 0 0 
25.0837 627.565 -12.5418 0 0 
25.0837 627.565 -12.5418 0 0 
25.1327 630.03 -12.5664 0 0 
25.1327 630.03 -12.5664 0 0 
-25.0837 627.565 12.5418 0 0 
-25.0837 627.565 12.5418 0 0 
-25.0346 625.105 12.5173 0 0 
-25.0346 625.105 12.5173 0 0 
-24.9855 622.649 12.4927 0 0 
-24.9855 622.649 12.4927 0 0 
-24.9364 620.199 12.4682 0 0 
-24.9364 620.199 12.4682 0 0 
-24.8873 617.753 12.4437 0 0 
-24.8873 617.753 12.4437 0 0 
-24.8382 615.312 12.4191 0 0 
-24.8382 615.312 12.4191 0 0 
-24.7891 612.876 12.3946 0 0 
-24.7891 612.876 12.3946 0 0 
-24.74 610.445 12.37 0 0 
-24.74 610.445 12.37 0 0 
-24.691 608.019 12.3455 0 0 
-24.691 608.019 12.3455 0 0 
-24.6419 605.597 12.3209 0 0 
-24.6419 605.597 12.3209 0 0 
-24.5928 603.18 12.2964 0 0 
-24.5928 603.18 12.2964 0 0 
-24.5437 600.768 12.2719 0 0 
-24.5437 600.768 12.2719 0 0 
-24.4946 598.361 12.2473 0 0 
-24.4946 598.361 12.2473 0 0 
-24.4455 595.959 12.2228 0 0 
-24.4455 595.959 12.2228 0 0 
-24.3964 593.561 12.1982 0 0 
-24.3964 593.561 12.1982 0 0 
-24.3473 591.168 12.1737 0 0 
-24.3473 591.168 12.1737 0 0 
-24.2983 588.781 12.1491 0 0 
-24.2983 588.781 12.1491 0 0 
-24.2492 586.397 12.1246 0 0 
-24.2492 586.397 12.1246 0 0 
-24.2001 584.019 12.1001 0 0 
-24.2001 584.019 12.1001 0 0 
-24.151 581.646 12.0755 0 0 
-24.151 581.646 12.0755 0 0 
-24.1019 579.277 12.051 0 0 
-24.1019 579.277 12.051 0 0 
-24.0528 576.913 12.0264 0 0 
-24.0528 576.913 12.0264 0 0 
-24.0037 574.554 12.0019 0 0 
-24.0037 574.554 12.0019 0 0 
-23.9546 572.2 11.9773 0 0 
-23.9546 572.2 11.9773 0 0 
-23.9056 569.851 11.9528 0 0 
-23.9056 569.851 11.9528 0 0 
-23.8565 567.506 11.9283 0 0 
-23.8565 567.506 11.9283 0 0 
-23.8074 565.167 11.9037 0 0 
-23.8074 565.167 11.9037 0 0 
-23.7583 562.832 11.8792 0 0 
-23.7583 562.832 11.8792 0 0 
-23.7092 560.502 11.8546 0 0 
-23.7092 560.502 11.8546 0 0 
-23.6601 558.176 11.8301 0 0 
-23.6601 558.176 11.8301 0 0 
-23.611 555.856 11.8055 0 0 
-23.611 555.856 11.8055 0 0 
-23.5619 553.54 11.781 0 0 
-23.5619 553.54 11.781 0 0 
-23.5129 551.23 11.7565 0 0 
-23.5129 551.23 11.7565 0 0 
-23.4638 548.924 11.7319 0 0 
-23.4638 548.924 11.7319 0 0 
-23.4147 546.623 11.7074 0 0 
-23.4147 546.623 11.7074 0 0 
-23.3656 544.326 11.6828 0 0 
-23.3656 544.326 11.6828 0 0 
-23.3165 542.035 11.6583 0 0 
-23.3165 542.035 11.6583 0 0 
-23.2674 539.748 11.6337 0 0 
-23.2674 539.748 11.6337 0 0 
-23.2183 537.466 11.6092 0 0 
-23.2183 537.466 11.6092 0 0 
-23.1692 535.189 11.5847 0 0 
-23.1692 535.189 11.5847 0 0 
-23.1202 532.917 11.5601 0 0 
-23.1202 532.917 11.5601 0 0 
-23.0711 530.649 11.5356 0 0 
-23.0711 530.649 11.5356 0 0 
-23.022 528.387 11.511 0 0 
-23.022 528.387 11.511 0 0 
-22.9729 526.129 11.4865 0 0 
-22.9729 526.129 11.4865 0 0 
-22.9238 523.876 11.4619 0 0 
-22.9238 523.876 11.4619 0 0 
-22.8747 521.628 11.4374 0 0 
-22.8747 521.628 11.4374 0 0 
-22.8256 519.385 11.4129 0 0 
-22.8256 519.385 11.4129 0 0 
-22.7765 517.146 11.3883 0 0 
-22.7765 517.146 11.3883 0 0 
-22.7275 514.913 11.3638 0 0 
-22.7275 514.913 11.3638 0 0 
-22.6784 512.684 11.3392 0 0 
-22.6784 512.684 11.3392 0 0 
-22.6293 510.46 11.3147 0 0 
-22.6293 510.46 11.3147 0 0 
-22.5802 508.24 11.2901 0 0 
-22.5802 508.24 11.2901 0 0 
-22.5311 506.026 11.2656 0 0 
-22.5311 506.026 11.2656 0 0 
-22.482 503.816 11.2411 0 0 
-22.482 503.816 11.2411 0 0 
-22.4329 501.612 11.2165 0 0 
-22.4329 501.612 11.2165 0 0 
-22.3838 499.412 11.192 0 0 
-22.3838 499.412 11.192 0 0 
-22.3348 497.217 11.1674 0 0 
-22.3348 497.217 11.1674 0 0 
-22.2857 495.026 11.1429 0 0 
-22.2857 495.026 11.1429 0 0 
-22.2366 492.841 11.1183 0 0 
-22.2366 492.841 11.1183 0 0 
-22.1875 490.66 11.0938 0 0 
-22.1875 490.66 11.0938 0 0 
-22.1384 488.484 11.0693 0 0 
-22.1384 488.484 11.0693 0 0 
-22.0893 486.313 11.0447 0 0 
-22.0893 486.313 11.0447 0 0 
-22.0402 484.147 11.0202 0 0 
-22.0402 484.147 11.0202 0 0 
-21.9911 481.986 10.9956 0 0 
-21.9911 481.986 10.9956 0 0 
-21.9421 479.829 10.9711 0 0 
-21.9421 479.829 10.9711 0 0 
-21.893 477.677 10.9465 0 0 
-21.893 477.677 10.9465 0 0 
-21.8439 475.53 10.922 0 0 
-21.8439 475.53 10.922 0 0 
-21.7948 473.388 10.8974 0 0 
-21.7948 473.388 10.8974 0 0 
-21.7457 471.251 10.8729 0 0 
-21.7457 471.251 10.8729 0 0 
-21.6966 469.118 10.8484 0 0 
-21.6966 469.118 10.8484 0 0 
-21.6475 466.991 10.8238 0 0 
-21.6475 466.991 10.8238 0 0 
-21.5984 464.868 10.7993 0 0 
-21.5984 464.868 10.7993 0 0 
-21.5494 462.75 10.7747 0 0 
-21.5494 462.75 10.7747 0 0 
-21.5003 460.637 10.7502 0 0 
-21.5003 460.637 10.7502 0 0 
-21.4512 458.528 10.7256 0 0 
-21.4512 458.528 10.7256 0 0 
-21.4021 456.425 10.7011 0 0 
-21.4021 456.425 10.7011 0 0 
-21.353 454.326 10.6766 0 0 
-21.353 454.326 10.6766 0 0 
-21.3039 452.232 10.652 0 0 
-21.3039 452.232 10.652 0 0 
-21.2548 450.143 10.6275 0 0 
-21.2548 450.143 10.6275 0 0 
-21.2058 448.059 10.6029 0 0 
-21.2058 448.059 10.6029 0 0 
-21.1567 445.979 10.5784 0 0 
-21.1567 445.979 10.5784 0 0 
-21.1076 443.905 10.5538 0 0 
-21.1076 443.905 10.5538 0 0 
-21.0585 441.835 10.5293 0 0 
-21.0585 441.835 10.5293 0 0 
-21.0094 439.77 10.5048 0 0 
-21.0094 439.77 10.5048 0 0 
-20.9603 437.71 10.4802 0 0 
-20.9603 437.71 10.4802 0 0 
-20.9112 435.654 10.4557 0 0 
-20.9112 435.654 10.4557 0 0 
-20.8621 433.604 10.4311 0 0 
-20.8621 433.604 10.4311 0 0 
-20.8131 431.558 10.4066 0 0 
-20.8131 431.558 10.4066 0 0 
-20.764 429.517 10.382 0 0 
-20.764 429.517 10.382 0 0 
-20.7149 427.481 10.3575 0 0 
-20.7149 427.481 10.3575 0 0 
-20.6658 425.45 10.333 0 0 
-20.6658 425.45 10.333 0 0 
-20.6167 423.423 10.3084 0 0 
-20.6167 423.423 10.3084 0 0 
-20.5676 421.401 10.2839 0 0 
-20.5676 421.401 10.2839 0 0 
-20.5185 419.385 10.2593 0 0 
-20.5185 419.385 10.2593 0 0 
-20.4694 417.373 10.2348 0 0 
-20.4694 417.373 10.2348 0 0 
-20.4204 415.365 10.2102 0 0 
-20.4204 415.365 10.2102 0 0 
-20.3713 413.363 10.1857 0 0 
-20.3713 413.363 10.1857 0 0 
-20.3222 411.366 10.1612 0 0 
-20.3222 411.366 10.1612 0 0 
-20.2731 409.373 10.1366 0 0 
-20.2731 409.373 10.1366 0 0 
-20.224 407.385 10.1121 0 0 
-20.224 407.385 10.1121 0 0 
-20.1749 405.402 10.0875 0 0 
-20.1749 405.402 10.0875 0 0 
-20.1258 403.424 10.063 0 0 
-20.1258 403.424 10.063 0 0 
-20.0767 401.45 10.0384 0 0 
-20.0767 401.45 10.0384 0 0 
-20.0277 399.481 10.0139 0 0 
-20.0277 399.481 10.0139 0 0 
-19.9786 397.518 9.98935 0 0 
-19.9786 397.518 9.98935 0 0 
-19.9295 395.559 9.9648 0 0 
-19.9295 395.559 9.9648 0 0 
-19.8804 393.604 9.94026 0 0 
-19.8804 393.604 9.94026 0 0 
-19.8313 391.655 9.91572 0 0 
-19.8313 391.655 9.91572 0 0 
-19.7822 389.711 9.89117 0 0 
-19.7822 389.711 9.89117 0 0 
-19.7331 387.771 9.86663 0 0 
-19.7331 387.771 9.86663 0 0 
-19.684 385.836 9.84209 0 0 
-19.684 385.836 9.84209 0 0 
-19.635 383.906 9.81754 0 0 
-19.635 383.906 9.81754 0 0 
-19.5859 381.981 9.793 0 0 
-19.5859 381.981 9.793 0 0 
-19.5368 380.06 9.76846 0 0 
-19.5368 380.06 9.76846 0 0 
-19.4877 378.145 9.74391 0 0 
-19.4877 378.145 9.74391 0 0 
-19.4386 376.234 9.71937 0 0 
-19.4386 376.234 9.71937 0 0 
-19.3895 374.328 9.69483 0 0 
-19.3895 374.328 9.69483 0 0 
-19.3404 372.427 9.67028 0 0 
-19.3404 372.427 9.67028 0 0 
-19.2913 370.53 9.64574 0 0 
-19.2913 370.53 9.64574 0 0 
-19.2423 368.639 9.6212 0 0 
-19.2423 368.639 9.6212 0 0 
-19.1932 366.752 9.59665 0 0 
-19.1932 366.752 9.59665 0 0 
-19.1441 364.87 9.57211 0 0 
-19.1441 364.87 9.57211 0 0 
-19.095 362.993 9.54757 0 0 
-19.095 362.993 9.54757 0 0 
-19.0459 361.121 9.52302 0 0 
-19.0459 361.121 9.52302 0 0 
-18.9968 359.253 9.49848 0 0 
-18.9968 359.253 9.49848 0 0 
-18.9477 357.391 9.47394 0 0 
-18.9477 357.391 9.47394 0 0 
-18.8986 355.533 9.4494 0 0 
-18.8986 355.533 9.4494 0 0 
-18.8496 353.68 9.42485 0 0 
-18.8496 353.68 9.42485 0 0 
-18.8005 351.832 9.40031 0 0 
-18.8005 351.832 9.40031 0 0 
-18.7514 349.988 9.37577 0 0 
-18.7514 349.988 9.37577 0 0 
-18.7023 348.15 9.35123 0 0 
-18.7023 348.15 9.35123 0 0 
-18.6532 346.316 9.32668 0 0 
-18.6532 346.316 9.32668 0 0 
-18.6041 344.487 9.30214 0 0 
-18.6041 344.487 9.30214 0 0 
-18.555 342.663 9.2776 0 0 
-18.555 342.663 9.2776 0 0 
-18.5059 340.844 9.25305 0 0 
-18.5059 340.844 9.25305 0 0 
-18.4569 339.03 9.22851 0 0 
-18.4569 339.03 9.22851 0 0 
-18.4078 337.22 9.20397 0 0 
-18.4078 337.22 9.20397 0 0 
-18.3587 335.415 9.17943 0 0 
-18.3587 335.415 9.17943 0 0 
-18.3096 333.615 9.15488 0 0 
-18.3096 333.615 9.15488 0 0 
-18.2605 331.82 9.13034 0 0 
-18.2605 331.82 9.13034 0 0 
-18.2114 330.03 9.1058 0 0 
-18.2114 330.03 9.1058 0 0 
-18.1623 328.244 9.08126 0 0 
-18.1623 328.244 9.08126 0 0 
-18.1132 326.464 9.05671 0 0 
-18.1132 326.464 9.05671 0 0 
-18.0642 324.688 9.03217 0 0 
-18.0642 324.688 9.03217 0 0 
-18.0151 322.917 9.00763 0 0 
-18.0151 322.917 9.00763 0 0 
-17.966 321.15 8.98308 0 0 
-17.966 321.15 8.98308 0 0 
-17.9169 319.389 8.95854 0 0 
-17.9169 319.389 8.95854 0 0 
-17.8678 317.632 8.934 0 0 
-17.8678 317.632 8.934 0 0 
-17.8187 315.881 8.90946 0 0 
-17.8187 315.881 8.90946 0 0 
-17.7696 314.134 8.88491 0 0 
-17.7696 314.134 8.88491 0 0 
-17.7205 312.392 8.86037 0 0 
-17.7205 312.392 8.86037 0 0 
-17.6715 310.654 8.83583 0 0 
-17.6715 310.654 8.83583 0 0 
-17.6224 308.922 8.81128 0 0 
-17.6224 308.922 8.81128 0 0 
-17.5733 307.194 8.78674 0 0 
-17.5733 307.194 8.78674 0 0 
-17.5242 305.471 8.7622 0 0 
-17.5242 305.471 8.7622 0 0 
-17.4751 303.753 8.73766 0 0 
-17.4751 303.753 8.73766 0 0 
-17.426 302.04 8.71311 0 0 
-17.426 302.04 8.71311 0 0 
-17.3769 300.332 8.68857 0 0 
-17.3769 300.332 8.68857 0 0 
-17.3278 298.628 8.66403 0 0 
-17.3278 298.628 8.66403 0 0 
-17.2788 296.929 8.63949 0 0 
-17.2788 296.929 8.63949 0 0 
-17.2297 295.235 8.61494 0 0 
-17.2297 295.235 8.61494 0 0 
-17.1806 293.546 8.5904 0 0 
-17.1806 293.546 8.5904 0 0 
-17.1315 291.862 8.56586 0 0 
-17.1315 291.862 8.56586 0 0 
-17.0824 290.182 8.54131 0 0 
-17.0824 290.182 8.54131 0 0 
-17.0333 288.508 8.51677 0 0 
-17.0333 288.508 8.51677 0 0 
-16.9842 286.838 8.49223 0 0 
-16.9842 286.838 8.49223 0 0 
-16.9351 285.173 8.46769 0 0 
-16.9351 285.173 8.46769 0 0 
-16.8861 283.513 8.44314 0 0 
-16.8861 283.513 8.44314 0 0 
-16.837 281.857 8.4186 0 0 
-16.837 281.857 8.4186 0 0 
-16.7879 280.207 8.39406 0 0 
-16.7879 280.207 8.39406 0 0 
-16.7388 278.561 8.36952 0 0 
-16.7388 278.561 8.36952 0 0 
-16.6897 276.92 8.34497 0 0 
-16.6897 276.92 8.34497 0 0 
-16.6406 275.284 8.32043 0 0 
-16.6406 275.284 8.32043 0 0 
-16.5915 273.652 8.29589 0 0 
-16.5915 273.652 8.29589 0 0 
-16.5424 272.026 8.27135 0 0 
-16.5424 272.026 8.27135 0 0 
-16.4934 270.404 8.2468 0 0 
-16.4934 270.404 8.2468 0 0 
-16.4443 268.787 8.22226 0 0 
-16.4443 268.787 8.22226 0 0 
-16.3952 267.175 8.19772 0 0 
-16.3952 267.175 8.19772 0 0 
-16.3461 265.568 8.17318 0 0 
-16.3461 265.568 8.17318 0 0 
-16.297 263.966 8.14863 0 0 
-16.297 263.966 8.14863 0 0 
-16.2479 262.368 8.12409 0 0 
-16.2479 262.368 8.12409 0 0 
-16.1988 260.775 8.09955 0 0 
-16.1988 260.775 8.09955 0 0 
-16.1497 259.188 8.07501 0 0 
-16.1497 259.188 8.07501 0 0 
-16.1007 257.604 8.05046 0 0 
-16.1007 257.604 8.05046 0 0 
-16.0516 256.026 8.02592 0 0 
-16.0516 256.026 8.02592 0 0 
-16.0025 254.453 8.00138 0 0 
-16.0025 254.453 8.00138 0 0 
-15.9534 252.884 7.97684 0 0 
-15.9534 252.884 7.97684 0 0 
-15.9043 251.32 7.95229 0 0 
-15.9043 251.32 7.95229 0 0 
-15.8552 249.761 7.92775 0 0 
-15.8552 249.761 7.92775 0 0 
-15.8061 248.207 7.90321 0 0 
-15.8061 248.207 7.90321 0 0 
-15.7571 246.658 7.87867 0 0 
-15.7571 246.658 7.87867 0 0 
-15.708 245.113 7.85413 0 0 
-15.708 245.113 7.85413 0 0 
-15.6589 243.573 7.82958 0 0 
-15.6589 243.573 7.82958 0 0 
-15.6098 242.038 7.80504 0 0 
-15.6098 242.038 7.80504 0 0 
-15.5607 240.508 7.7805 0 0 
-15.5607 240.508 7.7805 0 0 
-15.5116 238.983 7.75596 0 0 
-15.5116 238.983 7.75596 0 0 
-15.4625 237.462 7.73141 0 0 
-15.4625 237.462 7.73141 0 0 
-15.4134 235.947 7.70687 0 0 
-15.4134 235.947 7.70687 0 0 
-15.3644 234.436 7.68233 0 0 
-15.3644 234.436 7.68233 0 0 
-15.3153 232.93 7.65779 0 0 
-15.3153 232.93 7.65779 0 0 
-15.2662 231.429 7.63325 0 0 
-15.2662 231.429 7.63325 0 0 
-15.2171 229.932 7.6087 0 0 
-15.2171 229.932 7.6087 0 0 
-15.168 228.441 7.58416 0 0 
-15.168 228.441 7.58416 0 0 
-15.1189 226.954 7.55962 0 0 
-15.1189 226.954 7.55962 0 0 
-15.0698 225.472 7.53508 0 0 
-15.0698 225.472 7.53508 0 0 
-15.0207 223.995 7.51054 0 0 
-15.0207 223.995 7.51054 0 0 
-14.9717 222.523 7.48599 0 0 
-14.9717 222.523 7.48599 0 0 
-14.9226 221.055 7.46145 0 0 
-14.9226 221.055 7.46145 0 0 
-14.8735 219.593 7.43691 0 0 
-14.8735 219.593 7.43691 0 0 
-14.8244 218.135 7.41237 0 0 
-14.8244 218.135 7.41237 0 0 
-14.7753 216.682 7.38783 0 0 
-14.7753 216.682 7.38783 0 0 
-14.7262 215.234 7.36329 0 0 
-14.7262 215.234 7.36329 0 0 
-14.6771 213.79 7.33874 0 0 
-14.6771 213.79 7.33874 0 0 
-14.628 212.352 7.3142 0 0 
-14.628 212.352 7.3142 0 0 
-14.579 210.918 7.28966 0 0 
-14.579 210.918 7.28966 0 0 
-14.5299 209.489 7.26512 0 0 
-14.5299 209.489 7.26512 0 0 
-14.4808 208.065 7.24058 0 0 
-14.4808 208.065 7.24058 0 0 
-14.4317 206.646 7.21604 0 0 
-14.4317 206.646 7.21604 0 0 
-14.3826 205.231 7.19149 0 0 
-14.3826 205.231 7.19149 0 0 
-14.3335 203.822 7.16695 0 0 
-14.3335 203.822 7.16695 0 0 
-14.2844 202.417 7.14241 0 0 
-14.2844 202.417 7.14241 0 0 
-14.2353 201.017 7.11787 0 0 
-14.2353 201.017 7.11787 0 0 
-14.1863 199.622 7.09333 0 0 
-14.1863 199.622 7.09333 0 0 
-14.1372 198.231 7.06879 0 0 
-14.1372 198.231 7.06879 0 0 
-14.0881 196.846 7.04425 0 0 
-14.0881 196.846 7.04425 0 0 
-14.039 195.465 7.0197 0 0 
-14.039 195.465 7.0197 0 0 
-13.9899 194.089 6.99516 0 0 
-13.9899 194.089 6.99516 0 0 
-13.9408 192.718 6.97062 0 0 
-13.9408 192.718 6.97062 0 0 
-13.8917 191.352 6.94608 0 0 
-13.8917 191.352 6.94608 0 0 
-13.8426 189.99 6.92154 0 0 
-13.8426 189.99 6.92154 0 0 
-13.7936 188.634 6.897 0 0 
-13.7936 188.634 6.897 0 0 
-13.7445 187.282 6.87246 0 0 
-13.7445 187.282 6.87246 0 0 
-13.6954 185.935 6.84792 0 0 
-13.6954 185.935 6.84792 0 0 
-13.6463 184.593 6.82338 0 0 
-13.6463 184.593 6.82338 0 0 
-13.5972 183.255 6.79883 0 0 
-13.5972 183.255 6.79883 0 0 
-13.5481 181.923 6.77429 0 0 
-13.5481 181.923 6.77429 0 0 
-13.499 180.595 6.74975 0 0 
-13.499 180.595 6.74975 0 0 
-13.4499 179.272 6.72521 0 0 
-13.4499 179.272 6.72521 0 0 
-13.4009 177.954 6.70067 0 0 
-13.4009 177.954 6.70067 0 0 
-13.3518 176.641 6.67613 0 0 
-13.3518 176.641 6.67613 0 0 
-13.3027 175.333 6.65159 0 0 
-13.3027 175.333 6.65159 0 0 
-13.2536 174.029 6.62705 0 0 
-13.2536 174.029 6.62705 0 0 
-13.2045 172.73 6.60251 0 0 
-13.2045 172.73 6.60251 0 0 
-13.1554 171.436 6.57797 0 0 
-13.1554 171.436 6.57797 0 0 
-13.1063 170.147 6.55343 0 0 
-13.1063 170.147 6.55343 0 0 
-13.0572 168.863 6.52889 0 0 
-13.0572 168.863 6.52889 0 0 
-13.0082 167.583 6.50435 0 0 
-13.0082 167.583 6.50435 0 0 
-12.9591 166.308 6.47981 0 0 
-12.9591 166.308 6.47981 0 0 
-12.91 165.038 6.45527 0 0 
-12.91 165.038 6.45527 0 0 
-12.8609 163.773 6.43073 0 0 
-12.8609 163.773 6.43073 0 0 
-12.8118 162.513 6.40619 0 0 
-12.8118 162.513 6.40619 0 0 
-12.7627 161.258 6.38165 0 0 
-12.7627 161.258 6.38165 0 0 
-12.7136 160.007 6.35711 0 0 
-12.7136 160.007 6.35711 0 0 
-12.6645 158.761 6.33257 0 0 
-12.6645 158.761 6.33257 0 0 
-12.6155 157.52 6.30803 0 0 
-12.6155 157.52 6.30803 0 0 
-12.5664 156.284 6.28349 0 0 
-12.5664 156.284 6.28349 0 0 
-12.5173 155.053 6.25895 0 0 
-12.5173 155.053 6.25895 0 0 
-12.4682 153.826 6.23441 0 0 
-12.4682 153.826 6.23441 0 0 
-12.4191 152.605 6.20987 0 0 
-12.4191 152.605 6.20987 0 0 
-12.37 151.388 6.18533 0 0 
-12.37 151.388 6.18533 0 0 
-12.3209 150.176 6.16079 0 0 
-12.3209 150.176 6.16079 0 0 
-12.2718 148.968 6.13625 0 0 
-12.2718 148.968 6.13625 0 0 
-12.2228 147.766 6.11171 0 0 
-12.2228 147.766 6.11171 0 0 
-12.1737 146.568 6.08717 0 0 
-12.1737 146.568 6.08717 0 0 
-12.1246 145.375 6.06263 0 0 
-12.1246 145.375 6.06263 0 0 
-12.0755 144.187 6.0381 0 0 
-12.0755 144.187 6.0381 0 0 
-12.0264 143.004 6.01356 0 0 
-12.0264 143.004 6.01356 0 0 
-11.9773 141.826 5.98902 0 0 
-11.9773 141.826 5.98902 0 0 
-11.9282 140.652 5.96448 0 0 
-11.9282 140.652 5.96448 0 0 
-11.8791 139.484 5.93994 0 0 
-11.8791 139.484 5.93994 0 0 
-11.8301 138.32 5.9154 0 0 
-11.8301 138.32 5.9154 0 0 
-11.781 137.161 5.89086 0 0 
-11.781 137.161 5.89086 0 0 
-11.7319 136.007 5.86633 0 0 
-11.7319 136.007 5.86633 0 0 
-11.6828 134.857 5.84179 0 0 
-11.6828 134.857 5.84179 0 0 
-11.6337 133.712 5.81725 0 0 
-11.6337 133.712 5.81725 0 0 
-11.5846 132.573 5.79271 0 0 
-11.5846 132.573 5.79271 0 0 
-11.5355 131.438 5.76817 0 0 
-11.5355 131.438 5.76817 0 0 
-11.4864 130.308 5.74364 0 0 
-11.4864 130.308 5.74364 0 0 
-11.4374 129.182 5.7191 0 0 
-11.4374 129.182 5.7191 0 0 
-11.3883 128.062 5.69456 0 0 
-11.3883 128.062 5.69456 0 0 
-11.3392 126.946 5.67003 0 0 
-11.3392 126.946 5.67003 0 0 
-11.2901 125.835 5.64549 0 0 
-11.2901 125.835 5.64549 0 0 
-11.241 124.729 5.62095 0 0 
-11.241 124.729 5.62095 0 0 
-11.1919 123.628 5.59641 0 0 
-11.1919 123.628 5.59641 0 0 
-11.1428 122.531 5.57188 0 0 
-11.1428 122.531 5.57188 0 0 
-11.0937 121.44 5.54734 0 0 
-11.0937 121.44 5.54734 0 0 
-11.0447 120.353 5.52281 0 0 
-11.0447 120.353 5.52281 0 0 
-10.9956 119.271 5.49827 0 0 
-10.9956 119.271 5.49827 0 0 
-10.9465 118.194 5.47373 0 0 
-10.9465 118.194 5.47373 0 0 
-10.8974 117.121 5.4492 0 0 
-10.8974 117.121 5.4492 0 0 
-10.8483 116.054 5.42466 0 0 
-10.8483 116.054 5.42466 0 0 
-10.7992 114.991 5.40013 0 0 
-10.7992 114.991 5.40013 0 0 
-10.7501 113.933 5.37559 0 0 
-10.7501 113.933 5.37559 0 0 
-10.701 112.88 5.35106 0 0 
-10.701 112.88 5.35106 0 0 
-10.652 111.832 5.32652 0 0 
-10.652 111.832 5.32652 0 0 
-10.6029 110.788 5.30199 0 0 
-10.6029 110.788 5.30199 0 0 
-10.5538 109.75 5.27745 0 0 
-10.5538 109.75 5.27745 0 0 
-10.5047 108.716 5.25292 0 0 
-10.5047 108.716 5.25292 0 0 
-10.4556 107.687 5.22838 0 0 
-10.4556 107.687 5.22838 0 0 
-10.4065 106.663 5.20385 0 0 
-10.4065 106.663 5.20385 0 0 
-10.3574 105.644 5.17932 0 0 
-10.3574 105.644 5.17932 0 0 
-10.3084 104.629 5.15478 0 0 
-10.3084 104.629 5.15478 0 0 
-10.2593 103.619 5.13025 0 0 
-10.2593 103.619 5.13025 0 0 
-10.2102 102.614 5.10572 0 0 
-10.2102 102.614 5.10572 0 0 
-10.1611 101.614 5.08119 0 0 
-10.1611 101.614 5.08119 0 0 
-10.112 100.619 5.05665 0 0 
-10.112 100.619 5.05665 0 0 
-10.0629 99.6286 5.03212 0 0 
-10.0629 99.6286 5.03212 0 0 
-10.0138 98.6429 5.00759 0 0 
-10.0138 98.6429 5.00759 0 0 
-9.96474 97.6621 4.98306 0 0 
-9.96474 97.6621 4.98306 0 0 
-9.91565 96.6861 4.95853 0 0 
-9.91565 96.6861 4.95853 0 0 
-9.86656 95.715 4.934 0 0 
-9.86656 95.715 4.934 0 0 
-9.81748 94.7486 4.90947 0 0 
-9.81748 94.7486 4.90947 0 0 
-9.76839 93.787 4.88494 0 0 
-9.76839 93.787 4.88494 0 0 
-9.7193 92.8303 4.86041 0 0 
-9.7193 92.8303 4.86041 0 0 
-9.67021 91.8784 4.83588 0 0 
-9.67021 91.8784 4.83588 0 0 
-9.62113 90.9313 4.81135 0 0 
-9.62113 90.9313 4.81135 0 0 
-9.57204 89.989 4.78682 0 0 
-9.57204 89.989 4.78682 0 0 
-9.52295 89.0516 4.76229 0 0 
-9.52295 89.0516 4.76229 0 0 
-9.47387 88.1189 4.73776 0 0 
-9.47387 88.1189 4.73776 0 0 
-9.42478 87.1911 4.71324 0 0 
-9.42478 87.1911 4.71324 0 0 
-9.37569 86.2681 4.68871 0 0 
-9.37569 86.2681 4.68871 0 0 
-9.3266 85.3499 4.66418 0 0 
-9.3266 85.3499 4.66418 0 0 
-9.27752 84.4365 4.63966 0 0 
-9.27752 84.4365 4.63966 0 0 
-9.22843 83.5279 4.61513 0 0 
-9.22843 83.5279 4.61513 0 0 
-9.17934 82.6242 4.59061 0 0 
-9.17934 82.6242 4.59061 0 0 
-9.13025 81.7253 4.56608 0 0 
-9.13025 81.7253 4.56608 0 0 
-9.08117 80.8312 4.54156 0 0 
-9.08117 80.8312 4.54156 0 0 
-9.03208 79.9419 4.51704 0 0 
-9.03208 79.9419 4.51704 0 0 
-8.98299 79.0574 4.49252 0 0 
-8.98299 79.0574 4.49252 0 0 
-8.9339 78.1777 4.46799 0 0 
-8.9339 78.1777 4.46799 0 0 
-8.88482 77.3029 4.44347 0 0 
-8.88482 77.3029 4.44347 0 0 
-8.83573 76.4328 4.41895 0 0 
-8.83573 76.4328 4.41895 0 0 
-8.78664 75.5676 4.39443 0 0 
-8.78664 75.5676 4.39443 0 0 
-8.73755 74.7072 4.36991 0 0 
-8.73755 74.7072 4.36991 0 0 
-8.68847 73.8516 4.3454 0 0 
-8.68847 73.8516 4.3454 0 0 
-8.63938 73.0008 4.32088 0 0 
-8.63938 73.0008 4.32088 0 0 
-8.59029 72.1549 4.29636 0 0 
-8.59029 72.1549 4.29636 0 0 
-8.54121 71.3137 4.27185 0 0 
-8.54121 71.3137 4.27185 0 0 
-8.49212 70.4774 4.24733 0 0 
-8.49212 70.4774 4.24733 0 0 
-8.44303 69.6459 4.22282 0 0 
-8.44303 69.6459 4.22282 0 0 
-8.39394 68.8192 4.1983 0 0 
-8.39394 68.8192 4.1983 0 0 
-8.34486 67.9973 4.17379 0 0 
-8.34486 67.9973 4.17379 0 0 
-8.29577 67.1802 4.14928 0 0 
-8.29577 67.1802 4.14928 0 0 
-8.24668 66.368 4.12477 0 0 
-8.24668 66.368 4.12477 0 0 
-8.19759 65.5605 4.10026 0 0 
-8.19759 65.5605 4.10026 0 0 
-8.14851 64.7579 4.07576 0 0 
-8.14851 64.7579 4.07576 0 0 
-8.09942 63.9601 4.05125 0 0 
-8.09942 63.9601 4.05125 0 0 
-8.05033 63.1671 4.02675 0 0 
-8.05033 63.1671 4.02675 0 0 
-8.00124 62.3789 4.00224 0 0 
-8.00124 62.3789 4.00224 0 0 
-7.95216 61.5955 3.97774 0 0 
-7.95216 61.5955 3.97774 0 0 
-7.90307 60.817 3.95324 0 0 
-7.90307 60.817 3.95324 0 0 
-7.85398 60.0432 3.92874 0 0 
-7.85398 60.0432 3.92874 0 0 
-7.80489 59.2743 3.90425 0 0 
-7.80489 59.2743 3.90425 0 0 
-7.75581 58.5102 3.87975 0 0 
-7.75581 58.5102 3.87975 0 0 
-7.70672 57.7509 3.85526 0 0 
-7.70672 57.7509 3.85526 0 0 
-7.65763 56.9964 3.83077 0 0 
-7.65763 56.9964 3.83077 0 0 
-7.60854 56.2467 3.80628 0 0 
-7.60854 56.2467 3.80628 0 0 
-7.55946 55.5018 3.78179 0 0 
-7.55946 55.5018 3.78179 0 0 
-7.51037 54.7617 3.7573 0 0 
-7.51037 54.7617 3.7573 0 0 
-7.46128 54.0265 3.73282 0 0 
-7.46128 54.0265 3.73282 0 0 
-7.4122 53.296 3.70834 0 0 
-7.4122 53.296 3.70834 0 0 
-7.36311 52.5704 3.68387 0 0 
-7.36311 52.5704 3.68387 0 0 
-7.31402 51.8496 3.65939 0 0 
-7.31402 51.8496 3.65939 0 0 
-7.26493 51.1336 3.63492 0 0 
-7.26493 51.1336 3.63492 0 0 
-7.21585 50.4224 3.61045 0 0 
-7.21585 50.4224 3.61045 0 0 
-7.16676 49.716 3.58599 0 0 
-7.16676 49.716 3.58599 0 0 
-7.11767 49.0144 3.56152 0 0 
-7.11767 49.0144 3.56152 0 0 
-7.06858 48.3176 3.53707 0 0 
-7.06858 48.3176 3.53707 0 0 
-7.0195 47.6256 3.51261 0 0 
-7.0195 47.6256 3.51261 0 0 
-6.97041 46.9385 3.48816 0 0 
-6.97041 46.9385 3.48816 0 0 
-6.92132 46.2561 3.46372 0 0 
-6.92132 46.2561 3.46372 0 0 
-6.87223 45.5786 3.43928 0 0 
-6.87223 45.5786 3.43928 0 0 
-6.82315 44.9058 3.41484 0 0 
-6.82315 44.9058 3.41484 0 0 
-6.77406 44.2379 3.39041 0 0 
-6.77406 44.2379 3.39041 0 0 
-6.72497 43.5747 3.36599 0 0 
-6.72497 43.5747 3.36599 0 0 
-6.67588 42.9164 3.34157 0 0 
-6.67588 42.9164 3.34157 0 0 
-6.6268 42.2629 3.31715 0 0 
-6.6268 42.2629 3.31715 0 0 
-6.57771 41.6142 3.29275 0 0 
-6.57771 41.6142 3.29275 0 0 
-6.52862 40.9702 3.26835 0 0 
-6.52862 40.9702 3.26835 0 0 
-6.47953 40.3311 3.24396 0 0 
-6.47953 40.3311 3.24396 0 0 
-6.43045 39.6968 3.21957 0 0 
-6.43045 39.6968 3.21957 0 0 
-6.38136 39.0673 3.1952 0 0 
-6.38136 39.0673 3.1952 0 0 
-6.33227 38.4426 3.17084 0 0 
-6.33227 38.4426 3.17084 0 0 
-6.28319 37.8227 3.14648 0 0 
-6.28319 37.8227 3.14648 0 0 
-6.2341 37.2075 3.12214 0 0 
-6.2341 37.2075 3.12214 0 0 
-6.18501 36.5972 3.09781 0 0 
-6.18501 36.5972 3.09781 0 0 
-6.13592 35.9917 3.07349 0 0 
-6.13592 35.9917 3.07349 0 0 
-6.08684 35.3909 3.04918 0 0 
-6.08684 35.3909 3.04918 0 0 
-6.03775 34.795 3.02489 0 0 
-6.03775 34.795 3.02489 0 0 
-5.98866 34.2039 3.00061 0 0 
-5.98866 34.2039 3.00061 0 0 
-5.93957 33.6175 2.97635 0 0 
-5.93957 33.6175 2.97635 0 0 
-5.89049 33.0359 2.95211 0 0 
-5.89049 33.0359 2.95211 0 0 
-5.8414 32.4592 2.92789 0 0 
-5.8414 32.4592 2.92789 0 0 
-5.79231 31.8872 2.90368 0 0 
-5.79231 31.8872 2.90368 0 0 
-5.74322 31.32 2.8795 0 0 
-5.74322 31.32 2.8795 0 0 
-5.69414 30.7575 2.85534 0 0 
-5.69414 30.7575 2.85534 0 0 
-5.64505 30.1999 2.83121 0 0 
-5.64505 30.1999 2.83121 0 0 
-5.59596 29.647 2.80711 0 0 
-5.59596 29.647 2.80711 0 0 
-5.54687 29.099 2.78304 0 0 
-5.54687 29.099 2.78304 0 0 
-5.49779 28.5557 2.759 0 0 
-5.49779 28.5557 2.759 0 0 
-5.4487 28.0171 2.735 0 0 
-5.4487 28.0171 2.735 0 0 
-5.39961 27.4834 2.71105 0 0 
-5.39961 27.4834 2.71105 0 0 
-5.35052 26.9544 2.68713 0 0 
-5.35052 26.9544 2.68713 0 0 
-5.30144 26.4301 2.66327 0 0 
-5.30144 26.4301 2.66327 0 0 
-5.25235 25.9107 2.63946 0 0 
-5.25235 25.9107 2.63946 0 0 
-5.20326 25.396 2.61571 0 0 
-5.20326 25.396 2.61571 0 0 
-5.15418 24.8861 2.59202 0 0 
-5.15418 24.8861 2.59202 0 0 
-5.10509 24.3809 2.56841 0 0 
-5.10509 24.3809 2.56841 0 0 
-5.056 23.8805 2.54488 0 0 
-5.056 23.8805 2.54488 0 0 
-5.00691 23.3848 2.52144 0 0 
-5.00691 23.3848 2.52144 0 0 
-4.95783 22.8939 2.49809 0 0 
-4.95783 22.8939 2.49809 0 0 
-4.90874 22.4077 2.47486 0 0 
-4.90874 22.4077 2.47486 0 0 
-4.85965 21.9263 2.45175 0 0 
-4.85965 21.9263 2.45175 0 0 
-4.81056 21.4496 2.42877 0 0 
-4.81056 21.4496 2.42877 0 0 
-4.76148 20.9777 2.40593 0 0 
-4.76148 20.9777 2.40593 0 0 
-4.71239 20.5106 2.38327 0 0 
-4.71239 20.5106 2.38327 0 0 
-4.6633 20.0482 2.36078 0 0 
-4.6633 20.0482 2.36078 0 0 
-4.61421 19.5906 2.3385 0 0 
-4.61421 19.5906 2.3385 0 0 
-4.56513 19.1377 2.31643 0 0 
-4.56513 19.1377 2.31643 0 0 
-4.51604 18.6896 2.29462 0 0 
-4.51604 18.6896 2.29462 0 0 
-4.46695 18.2463 2.27307 0 0 
-4.46695 18.2463 2.27307 0 0 
-4.41786 17.8079 2.25182 0 0 
-4.41786 17.8079 2.25182 0 0 
-4.36878 17.3742 2.23089 0 0 
-4.36878 17.3742 2.23089 0 0 
-4.31969 16.9455 2.21031 0 0 
-4.31969 16.9455 2.21031 0 0 
-4.2706 16.5216 2.19012 0 0 
-4.2706 16.5216 2.19012 0 0 
-4.22152 16.1027 2.17034 0 0 
-4.22152 16.1027 2.17034 0 0 
-4.17243 15.6888 2.151 0 0 
-4.17243 15.6888 2.151 0 0 
-4.12334 15.2799 2.13211 0 0 
-4.12334 15.2799 2.13211 0 0 
-4.07425 14.8763 2.11369 0 0 
-4.07425 14.8763 2.11369 0 0 
-4.02517 14.4778 2.09574 0 0 
-4.02517 14.4778 2.09574 0 0 
-3.97608 14.0847 2.07824 0 0 
-3.97608 14.0847 2.07824 0 0 
-3.92699 13.6971 2.06115 0 0 
-3.92699 13.6971 2.06115 0 0 
-3.8779 13.315 2.04441 0 0 
-3.8779 13.315 2.04441 0 0 
-3.82882 12.9386 2.0279 0 0 
-3.82882 12.9386 2.0279 0 0 
-3.77973 12.568 2.01148 0 0 
-3.77973 12.568 2.01148 0 0 
-3.73064 12.2032 1.99499 0 0 
-3.73064 12.2032 1.99499 0 0 
-3.68155 11.8444 1.97821 0 0 
-3.68155 11.8444 1.97821 0 0 
-3.63247 11.4913 1.96093 0 0 
-3.63247 11.4913 1.96093 0 0 
-3.58338 11.1441 1.94293 0 0 
-3.58338 11.1441 1.94293 0 0 
-3.53429 10.8024 1.92402 0 0 
-3.53429 10.8024 1.92402 0 0 
-3.4852 10.4662 1.90404 0 0 
-3.4852 10.4662 1.90404 0 0 
-3.43612 10.1351 1.88291 0 0 
-3.43612 10.1351 1.88291 0 0 
-3.38703 9.80903 1.86059 0 0 
-3.38703 9.80903 1.86059 0 0 
-3.33794 9.48762 1.83713 0 0 
-3.33794 9.48762 1.83713 0 0 
-3.28885 9.1707 1.8126 0 0 
-3.28885 9.1707 1.8126 0 0 
-3.23977 8.8581 1.78715 0 0 
-3.23977 8.8581 1.78715 0 0 
-3.19068 8.54969 1.76095 0 0 
-3.19068 8.54969 1.76095 0 0 
-3.14159 8.24539 1.73415 0 0 
-3.14159 8.24539 1.73415 0 0 
-3.09251 7.94516 1.70695 0 0 
-3.09251 7.94516 1.70695 0 0 
-3.04342 7.64902 1.67948 0 0 
-3.04342 7.64902 1.67948 0 0 
-2.99433 7.35699 1.6519 0 0 
-2.99433 7.35699 1.6519 0 0 
-2.94524 7.06914 1.62431 0 0 
-2.94524 7.06914 1.62431 0 0 
-2.89616 6.78551 1.59682 0 0 
-2.89616 6.78551 1.59682 0 0 
-2.84707 6.50618 1.56948 0 0 
-2.84707 6.50618 1.56948 0 0 
-2.79798 6.23123 1.54237 0 0 
-2.79798 6.23123 1.54237 0 0 
-2.74889 5.96071 1.5155 0 0 
-2.74889 5.96071 1.5155 0 0 
-2.69981 5.6947 1.48891 0 0 
-2.69981 5.6947 1.48891 0 0 
-2.65072 5.43324 1.46262 0 0 
-2.65072 5.43324 1.46262 0 0 
-2.60163 5.17638 1.43663 0 0 
-2.60163 5.17638 1.43663 0 0 
-2.55254 4.92418 1.41096 0 0 
-2.55254 4.92418 1.41096 0 0 
-2.50346 4.67667 1.38562 0 0 
-2.50346 4.67667 1.38562 0 0 
-2.45437 4.43389 1.36061 0 0 
-2.45437 4.43389 1.36061 0 0 
-2.40528 4.19588 1.33593 0 0 
-2.40528 4.19588 1.33593 0 0 
-2.35619 3.96269 1.3116 0 0 
-2.35619 3.96269 1.3116 0 0 
-2.30711 3.73436 1.28762 0 0 
-2.30711 3.73436 1.28762 0 0 
-2.25802 3.51094 1.26397 0 0 
-2.25802 3.51094 1.26397 0 0 
-2.20893 3.29247 1.24066 0 0 
-2.20893 3.29247 1.24066 0 0 
-2.15984 3.07899 1.21767 0 0 
-2.15984 3.07899 1.21767 0 0 
-2.11076 2.87055 1.19498 0 0 
-2.11076 2.87055 1.19498 0 0 
-2.06167 2.66719 1.17257 0 0 
-2.06167 2.66719 1.17257 0 0 
-2.01258 2.46894 1.15042 0 0 
-2.01258 2.46894 1.15042 0 0 
-1.9635 2.27584 1.1285 0 0 
-1.9635 2.27584 1.1285 0 0 
-1.91441 2.08792 1.1068 0 0 
-1.91441 2.08792 1.1068 0 0 
-1.86532 1.90523 1.08528 0 0 
-1.86532 1.90523 1.08528 0 0 
-1.81623 1.7278 1.06392 0 0 
-1.81623 1.7278 1.06392 0 0 
-1.76715 1.55569 1.04268 0 0 
-1.76715 1.55569 1.04268 0 0 
-1.71806 1.38895 1.02153 0 0 
-1.71806 1.38895 1.02153 0 0 
-1.66897 1.22763 1.00042 0 0 
-1.66897 1.22763 1.00042 0 0 
-1.61988 1.07181 0.979273 0 0 
-1.61988 1.07181 0.979273 0 0 
-1.5708 0.921558 0.958008 0 0 
-1.5708 0.921558 0.958008 0 0 
-1.52171 0.776932 0.936499 0 0 
-1.52171 0.776932 0.936499 0 0 
-1.47262 0.637986 0.914583 0 0 
-1.47262 0.637986 0.914583 0 0 
-1.42353 0.50473 0.892062 0 0 
-1.42353 0.50473 0.892062 0 0 
-1.37445 0.377118 0.868706 0 0 
-1.37445 0.377118 0.868706 0 0 
-1.32536 0.255026 0.844283 0 0 
-1.32536 0.255026 0.844283 0 0 
-1.27627 0.138246 0.818587 0 0 
-1.27627 0.138246 0.818587 0 0 
-1.22718 0.0265019 0.791477 0 0 
-1.22718 0.0265019 0.791477 0 0 
-1.1781 -0.0805296 0.762902 0 0 
-1.1781 -0.0805296 0.762902 0 0 
-1.12901 -0.183172 0.732919 0 0 
-1.12901 -0.183172 0.732919 0 0 
-1.07992 -0.28171 0.701676 0 0 
-1.07992 -0.28171 0.701676 0 0 
-1.03084 -0.376362 0.669394 0 0 
-1.03084 -0.376362 0.669394 0 0 
-0.981748 -0.467262 0.636327 0 0 
-0.981748 -0.467262 0.636327 0 0 
-0.93266 -0.554466 0.602734 0 0 
-0.93266 -0.554466 0.602734 0 0 
-0.883573 -0.637961 0.568856 0 0 
-0.883573 -0.637961 0.568856 0 0 
-0.834486 -0.717683 0.534897 0 0 
-0.834486 -0.717683 0.534897 0 0 
-0.785398 -0.793535 0.501019 0 0 
-0.785398 -0.793535 0.501019 0 0 
-0.736311 -0.865405 0.467347 0 0 
-0.736311 -0.865405 0.467347 0 0 
-0.687223 -0.933173 0.433966 0 0 
-0.687223 -0.933173 0.433966 0 0 
-0.638136 -0.996723 0.400929 0 0 
-0.638136 -0.996723 0.400929 0 0 
-0.589049 -1.05595 0.368267 0 0 
-0.589049 -1.05595 0.368267 0 0 
-0.539961 -1.11074 0.335989 0 0 
-0.539961 -1.11074 0.335989 0 0 
-0.490874 -1.16103 0.304089 0 0 
-0.490874 -1.16103 0.304089 0 0 
-0.441786 -1.20673 0.272552 0 0 
-0.441786 -1.20673 0.272552 0 0 
-0.392699 -1.24777 0.241355 0 0 
-0.392699 -1.24777 0.241355 0 0 
-0.343612 -1.28411 0.210469 0 0 
-0.343612 -1.28411 0.210469 0 0 
-0.294524 -1.31569 0.179861 0 0 
-0.294524 -1.31569 0.179861 0 0 
-0.245437 -1.34248 0.149497 0 0 
-0.245437 -1.34248 0.149497 0 0 
-0.19635 -1.36444 0.119341 0 0 
-0.19635 -1.36444 0.119341 0 0 
-0.147262 -1.38155 0.0893532 0 0 
-0.147262 -1.38155 0.0893532 0 0 
-0.0981748 -1.39379 0.0594953 0 0 
-0.0981748 -1.39379 0.0594953 0 0 
-0.0490874 -1.40114 0.0297253 0 0 
-0.0490874 -1.40114 0.0297253 0 0 


==> anc/FOURIER/LAMBDA2.0GAMMA0.5BETA1.0CLASSICAL/V.txt <==
0 nan nan 0 nan 
0 nan nan 0 nan 
0.0490874 nan nan 0 nan 
0.0490874 nan nan 0 nan 
0.0981748 nan nan 0 nan 
0.0981748 nan nan 0 nan 
0.147262 nan nan 0 nan 
0.147262 nan nan 0 nan 
0.19635 nan nan 0 nan 
0.19635 nan nan 0 nan 
0.245437 nan nan 0 nan 
0.245437 nan nan 0 nan 
0.294524 nan nan 0 nan 
0.294524 nan nan 0 nan 
0.343612 nan nan 0 nan 
0.343612 nan nan 0 nan 
0.392699 nan nan 0 nan 
0.392699 nan nan 0 nan 
0.441786 nan nan 0 nan 
0.441786 nan nan 0 nan 
0.490874 nan nan 0 nan 
0.490874 nan nan 0 nan 
0.539961 nan nan 0 nan 
0.539961 nan nan 0 nan 
0.589049 nan nan 0 nan 
0.589049 nan nan 0 nan 
0.638136 nan nan 0 nan 
0.638136 nan nan 0 nan 
0.687223 nan nan 0 nan 
0.687223 nan nan 0 nan 
0.736311 nan nan 0 nan 
0.736311 nan nan 0 nan 
0.785398 nan nan 0 nan 
0.785398 nan nan 0 nan 
0.834486 nan nan 0 nan 
0.834486 nan nan 0 nan 
0.883573 nan nan 0 nan 
0.883573 nan nan 0 nan 
0.93266 nan nan 0 nan 
0.93266 nan nan 0 nan 
0.981748 nan nan 0 nan 
0.981748 nan nan 0 nan 
1.03084 nan nan 0 nan 
1.03084 nan nan 0 nan 
1.07992 nan nan 0 nan 
1.07992 nan nan 0 nan 
1.12901 nan nan 0 nan 
1.12901 nan nan 0 nan 
1.1781 nan nan 0 nan 
1.1781 nan nan 0 nan 
1.22718 nan nan 0 nan 
1.22718 nan nan 0 nan 
1.27627 nan nan 0 nan 
1.27627 nan nan 0 nan 
1.32536 nan nan 0 nan 
1.32536 nan nan 0 nan 
1.37445 nan nan 0 nan 
1.37445 nan nan 0 nan 
1.42353 nan nan 0 nan 
1.42353 nan nan 0 nan 
1.47262 nan nan 0 nan 
1.47262 nan nan 0 nan 
1.52171 nan nan 0 nan 
1.52171 nan nan 0 nan 
1.5708 nan nan 0 nan 
1.5708 nan nan 0 nan 
1.61988 nan nan 0 nan 
1.61988 nan nan 0 nan 
1.66897 nan nan 0 nan 
1.66897 nan nan 0 nan 
1.71806 nan nan 0 nan 
1.71806 nan nan 0 nan 
1.76715 nan nan 0 nan 
1.76715 nan nan 0 nan 
1.81623 nan nan 0 nan 
1.81623 nan nan 0 nan 
1.86532 nan nan 0 nan 
1.86532 nan nan 0 nan 
1.91441 nan nan 0 nan 
1.91441 nan nan 0 nan 
1.9635 nan nan 0 nan 
1.9635 nan nan 0 nan 
2.01258 nan nan 0 nan 
2.01258 nan nan 0 nan 
2.06167 nan nan 0 nan 
2.06167 nan nan 0 nan 
2.11076 nan nan 0 nan 
2.11076 nan nan 0 nan 
2.15984 nan nan 0 nan 
2.15984 nan nan 0 nan 
2.20893 nan nan 0 nan 
2.20893 nan nan 0 nan 
2.25802 nan nan 0 nan 
2.25802 nan nan 0 nan 
2.30711 nan nan 0 nan 
2.30711 nan nan 0 nan 
2.35619 nan nan 0 nan 
2.35619 nan nan 0 nan 
2.40528 nan nan 0 nan 
2.40528 nan nan 0 nan 
2.45437 nan nan 0 nan 
2.45437 nan nan 0 nan 
2.50346 nan nan 0 nan 
2.50346 nan nan 0 nan 
2.55254 nan nan 0 nan 
2.55254 nan nan 0 nan 
2.60163 nan nan 0 nan 
2.60163 nan nan 0 nan 
2.65072 nan nan 0 nan 
2.65072 nan nan 0 nan 
2.69981 nan nan 0 nan 
2.69981 nan nan 0 nan 
2.74889 nan nan 0 nan 
2.74889 nan nan 0 nan 
2.79798 nan nan 0 nan 
2.79798 nan nan 0 nan 
2.84707 nan nan 0 nan 
2.84707 nan nan 0 nan 
2.89616 nan nan 0 nan 
2.89616 nan nan 0 nan 
2.94524 nan nan 0 nan 
2.94524 nan nan 0 nan 
2.99433 nan nan 0 nan 
2.99433 nan nan 0 nan 
3.04342 nan nan 0 nan 
3.04342 nan nan 0 nan 
3.09251 nan nan 0 nan 
3.09251 nan nan 0 nan 
3.14159 nan nan 0 nan 
3.14159 nan nan 0 nan 
3.19068 nan nan 0 nan 
3.19068 nan nan 0 nan 
3.23977 nan nan 0 nan 
3.23977 nan nan 0 nan 
3.28885 nan nan 0 nan 
3.28885 nan nan 0 nan 
3.33794 nan nan 0 nan 
3.33794 nan nan 0 nan 
3.38703 nan nan 0 nan 
3.38703 nan nan 0 nan 
3.43612 nan nan 0 nan 
3.43612 nan nan 0 nan 
3.4852 nan nan 0 nan 
3.4852 nan nan 0 nan 
3.53429 nan nan 0 nan 
3.53429 nan nan 0 nan 
3.58338 nan nan 0 nan 
3.58338 nan nan 0 nan 
3.63247 nan nan 0 nan 
3.63247 nan nan 0 nan 
3.68155 nan nan 0 nan 
3.68155 nan nan 0 nan 
3.73064 nan nan 0 nan 
3.73064 nan nan 0 nan 
3.77973 nan nan 0 nan 
3.77973 nan nan 0 nan 
3.82882 nan nan 0 nan 
3.82882 nan nan 0 nan 
3.8779 nan nan 0 nan 
3.8779 nan nan 0 nan 
3.92699 nan nan 0 nan 
3.92699 nan nan 0 nan 
3.97608 nan nan 0 nan 
3.97608 nan nan 0 nan 
4.02517 nan nan 0 nan 
4.02517 nan nan 0 nan 
4.07425 nan nan 0 nan 
4.07425 nan nan 0 nan 
4.12334 nan nan 0 nan 
4.12334 nan nan 0 nan 
4.17243 nan nan 0 nan 
4.17243 nan nan 0 nan 
4.22152 nan nan 0 nan 
4.22152 nan nan 0 nan 
4.2706 nan nan 0 nan 
4.2706 nan nan 0 nan 
4.31969 nan nan 0 nan 
4.31969 nan nan 0 nan 
4.36878 nan nan 0 nan 
4.36878 nan nan 0 nan 
4.41786 nan nan 0 nan 
4.41786 nan nan 0 nan 
4.46695 nan nan 0 nan 
4.46695 nan nan 0 nan 
4.51604 nan nan 0 nan 
4.51604 nan nan 0 nan 
4.56513 nan nan 0 nan 
4.56513 nan nan 0 nan 
4.61421 nan nan 0 nan 
4.61421 nan nan 0 nan 
4.6633 nan nan 0 nan 
4.6633 nan nan 0 nan 
4.71239 nan nan 0 nan 
4.71239 nan nan 0 nan 
4.76148 nan nan 0 nan 
4.76148 nan nan 0 nan 
4.81056 nan nan 0 nan 
4.81056 nan nan 0 nan 
4.85965 nan nan 0 nan 
4.85965 nan nan 0 nan 
4.90874 nan nan 0 nan 
4.90874 nan nan 0 nan 
4.95783 nan nan 0 nan 
4.95783 nan nan 0 nan 
5.00691 nan nan 0 nan 
5.00691 nan nan 0 nan 
5.056 nan nan 0 nan 
5.056 nan nan 0 nan 
5.10509 nan nan 0 nan 
5.10509 nan nan 0 nan 
5.15418 nan nan 0 nan 
5.15418 nan nan 0 nan 
5.20326 nan nan 0 nan 
5.20326 nan nan 0 nan 
5.25235 nan nan 0 nan 
5.25235 nan nan 0 nan 
5.30144 nan nan 0 nan 
5.30144 nan nan 0 nan 
5.35052 nan nan 0 nan 
5.35052 nan nan 0 nan 
5.39961 nan nan 0 nan 
5.39961 nan nan 0 nan 
5.4487 nan nan 0 nan 
5.4487 nan nan 0 nan 
5.49779 nan nan 0 nan 
5.49779 nan nan 0 nan 
5.54687 nan nan 0 nan 
5.54687 nan nan 0 nan 
5.59596 nan nan 0 nan 
5.59596 nan nan 0 nan 
5.64505 nan nan 0 nan 
5.64505 nan nan 0 nan 
5.69414 nan nan 0 nan 
5.69414 nan nan 0 nan 
5.74322 nan nan 0 nan 
5.74322 nan nan 0 nan 
5.79231 nan nan 0 nan 
5.79231 nan nan 0 nan 
5.8414 nan nan 0 nan 
5.8414 nan nan 0 nan 
5.89049 nan nan 0 nan 
5.89049 nan nan 0 nan 
5.93957 nan nan 0 nan 
5.93957 nan nan 0 nan 
5.98866 nan nan 0 nan 
5.98866 nan nan 0 nan 
6.03775 nan nan 0 nan 
6.03775 nan nan 0 nan 
6.08684 nan nan 0 nan 
6.08684 nan nan 0 nan 
6.13592 nan nan 0 nan 
6.13592 nan nan 0 nan 
6.18501 nan nan 0 nan 
6.18501 nan nan 0 nan 
6.2341 nan nan 0 nan 
6.2341 nan nan 0 nan 
6.28319 nan nan 0 nan 
6.28319 nan nan 0 nan 
6.33227 nan nan 0 nan 
6.33227 nan nan 0 nan 
6.38136 nan nan 0 nan 
6.38136 nan nan 0 nan 
6.43045 nan nan 0 nan 
6.43045 nan nan 0 nan 
6.47953 nan nan 0 nan 
6.47953 nan nan 0 nan 
6.52862 nan nan 0 nan 
6.52862 nan nan 0 nan 
6.57771 nan nan 0 nan 
6.57771 nan nan 0 nan 
6.6268 nan nan 0 nan 
6.6268 nan nan 0 nan 
6.67588 nan nan 0 nan 
6.67588 nan nan 0 nan 
6.72497 nan nan 0 nan 
6.72497 nan nan 0 nan 
6.77406 nan nan 0 nan 
6.77406 nan nan 0 nan 
6.82315 nan nan 0 nan 
6.82315 nan nan 0 nan 
6.87223 nan nan 0 nan 
6.87223 nan nan 0 nan 
6.92132 nan nan 0 nan 
6.92132 nan nan 0 nan 
6.97041 nan nan 0 nan 
6.97041 nan nan 0 nan 
7.0195 nan nan 0 nan 
7.0195 nan nan 0 nan 
7.06858 nan nan 0 nan 
7.06858 nan nan 0 nan 
7.11767 nan nan 0 nan 
7.11767 nan nan 0 nan 
7.16676 nan nan 0 nan 
7.16676 nan nan 0 nan 
7.21585 nan nan 0 nan 
7.21585 nan nan 0 nan 
7.26493 nan nan 0 nan 
7.26493 nan nan 0 nan 
7.31402 nan nan 0 nan 
7.31402 nan nan 0 nan 
7.36311 nan nan 0 nan 
7.36311 nan nan 0 nan 
7.4122 nan nan 0 nan 
7.4122 nan nan 0 nan 
7.46128 nan nan 0 nan 
7.46128 nan nan 0 nan 
7.51037 nan nan 0 nan 
7.51037 nan nan 0 nan 
7.55946 nan nan 0 nan 
7.55946 nan nan 0 nan 
7.60854 nan nan 0 nan 
7.60854 nan nan 0 nan 
7.65763 nan nan 0 nan 
7.65763 nan nan 0 nan 
7.70672 nan nan 0 nan 
7.70672 nan nan 0 nan 
7.75581 nan nan 0 nan 
7.75581 nan nan 0 nan 
7.80489 nan nan 0 nan 
7.80489 nan nan 0 nan 
7.85398 nan nan 0 nan 
7.85398 nan nan 0 nan 
7.90307 nan nan 0 nan 
7.90307 nan nan 0 nan 
7.95216 nan nan 0 nan 
7.95216 nan nan 0 nan 
8.00124 nan nan 0 nan 
8.00124 nan nan 0 nan 
8.05033 nan nan 0 nan 
8.05033 nan nan 0 nan 
8.09942 nan nan 0 nan 
8.09942 nan nan 0 nan 
8.14851 nan nan 0 nan 
8.14851 nan nan 0 nan 
8.19759 nan nan 0 nan 
8.19759 nan nan 0 nan 
8.24668 nan nan 0 nan 
8.24668 nan nan 0 nan 
8.29577 nan nan 0 nan 
8.29577 nan nan 0 nan 
8.34486 nan nan 0 nan 
8.34486 nan nan 0 nan 
8.39394 nan nan 0 nan 
8.39394 nan nan 0 nan 
8.44303 nan nan 0 nan 
8.44303 nan nan 0 nan 
8.49212 nan nan 0 nan 
8.49212 nan nan 0 nan 
8.54121 nan nan 0 nan 
8.54121 nan nan 0 nan 
8.59029 nan nan 0 nan 
8.59029 nan nan 0 nan 
8.63938 nan nan 0 nan 
8.63938 nan nan 0 nan 
8.68847 nan nan 0 nan 
8.68847 nan nan 0 nan 
8.73755 nan nan 0 nan 
8.73755 nan nan 0 nan 
8.78664 nan nan 0 nan 
8.78664 nan nan 0 nan 
8.83573 nan nan 0 nan 
8.83573 nan nan 0 nan 
8.88482 nan nan 0 nan 
8.88482 nan nan 0 nan 
8.9339 nan nan 0 nan 
8.9339 nan nan 0 nan 
8.98299 nan nan 0 nan 
8.98299 nan nan 0 nan 
9.03208 nan nan 0 nan 
9.03208 nan nan 0 nan 
9.08117 nan nan 0 nan 
9.08117 nan nan 0 nan 
9.13025 nan nan 0 nan 
9.13025 nan nan 0 nan 
9.17934 nan nan 0 nan 
9.17934 nan nan 0 nan 
9.22843 nan nan 0 nan 
9.22843 nan nan 0 nan 
9.27752 nan nan 0 nan 
9.27752 nan nan 0 nan 
9.3266 nan nan 0 nan 
9.3266 nan nan 0 nan 
9.37569 nan nan 0 nan 
9.37569 nan nan 0 nan 
9.42478 nan nan 0 nan 
9.42478 nan nan 0 nan 
9.47387 nan nan 0 nan 
9.47387 nan nan 0 nan 
9.52295 nan nan 0 nan 
9.52295 nan nan 0 nan 
9.57204 nan nan 0 nan 
9.57204 nan nan 0 nan 
9.62113 nan nan 0 nan 
9.62113 nan nan 0 nan 
9.67021 nan nan 0 nan 
9.67021 nan nan 0 nan 
9.7193 nan nan 0 nan 
9.7193 nan nan 0 nan 
9.76839 nan nan 0 nan 
9.76839 nan nan 0 nan 
9.81748 nan nan 0 nan 
9.81748 nan nan 0 nan 
9.86656 nan nan 0 nan 
9.86656 nan nan 0 nan 
9.91565 nan nan 0 nan 
9.91565 nan nan 0 nan 
9.96474 nan nan 0 nan 
9.96474 nan nan 0 nan 
10.0138 nan nan 0 nan 
10.0138 nan nan 0 nan 
10.0629 nan nan 0 nan 
10.0629 nan nan 0 nan 
10.112 nan nan 0 nan 
10.112 nan nan 0 nan 
10.1611 nan nan 0 nan 
10.1611 nan nan 0 nan 
10.2102 nan nan 0 nan 
10.2102 nan nan 0 nan 
10.2593 nan nan 0 nan 
10.2593 nan nan 0 nan 
10.3084 nan nan 0 nan 
10.3084 nan nan 0 nan 
10.3574 nan nan 0 nan 
10.3574 nan nan 0 nan 
10.4065 nan nan 0 nan 
10.4065 nan nan 0 nan 
10.4556 nan nan 0 nan 
10.4556 nan nan 0 nan 
10.5047 nan nan 0 nan 
10.5047 nan nan 0 nan 
10.5538 nan nan 0 nan 
10.5538 nan nan 0 nan 
10.6029 nan nan 0 nan 
10.6029 nan nan 0 nan 
10.652 nan nan 0 nan 
10.652 nan nan 0 nan 
10.701 nan nan 0 nan 
10.701 nan nan 0 nan 
10.7501 nan nan 0 nan 
10.7501 nan nan 0 nan 
10.7992 nan nan 0 nan 
10.7992 nan nan 0 nan 
10.8483 nan nan 0 nan 
10.8483 nan nan 0 nan 
10.8974 nan nan 0 nan 
10.8974 nan nan 0 nan 
10.9465 nan nan 0 nan 
10.9465 nan nan 0 nan 
10.9956 nan nan 0 nan 
10.9956 nan nan 0 nan 
11.0447 nan nan 0 nan 
11.0447 nan nan 0 nan 
11.0937 nan nan 0 nan 
11.0937 nan nan 0 nan 
11.1428 nan nan 0 nan 
11.1428 nan nan 0 nan 
11.1919 nan nan 0 nan 
11.1919 nan nan 0 nan 
11.241 nan nan 0 nan 
11.241 nan nan 0 nan 
11.2901 nan nan 0 nan 
11.2901 nan nan 0 nan 
11.3392 nan nan 0 nan 
11.3392 nan nan 0 nan 
11.3883 nan nan 0 nan 
11.3883 nan nan 0 nan 
11.4374 nan nan 0 nan 
11.4374 nan nan 0 nan 
11.4864 nan nan 0 nan 
11.4864 nan nan 0 nan 
11.5355 nan nan 0 nan 
11.5355 nan nan 0 nan 
11.5846 nan nan 0 nan 
11.5846 nan nan 0 nan 
11.6337 nan nan 0 nan 
11.6337 nan nan 0 nan 
11.6828 nan nan 0 nan 
11.6828 nan nan 0 nan 
11.7319 nan nan 0 nan 
11.7319 nan nan 0 nan 
11.781 nan nan 0 nan 
11.781 nan nan 0 nan 
11.8301 nan nan 0 nan 
11.8301 nan nan 0 nan 
11.8791 nan nan 0 nan 
11.8791 nan nan 0 nan 
11.9282 nan nan 0 nan 
11.9282 nan nan 0 nan 
11.9773 nan nan 0 nan 
11.9773 nan nan 0 nan 
12.0264 nan nan 0 nan 
12.0264 nan nan 0 nan 
12.0755 nan nan 0 nan 
12.0755 nan nan 0 nan 
12.1246 nan nan 0 nan 
12.1246 nan nan 0 nan 
12.1737 nan nan 0 nan 
12.1737 nan nan 0 nan 
12.2228 nan nan 0 nan 
12.2228 nan nan 0 nan 
12.2718 nan nan 0 nan 
12.2718 nan nan 0 nan 
12.3209 nan nan 0 nan 
12.3209 nan nan 0 nan 
12.37 nan nan 0 nan 
12.37 nan nan 0 nan 
12.4191 nan nan 0 nan 
12.4191 nan nan 0 nan 
12.4682 nan nan 0 nan 
12.4682 nan nan 0 nan 
12.5173 nan nan 0 nan 
12.5173 nan nan 0 nan 
12.5664 nan nan 0 nan 
12.5664 nan nan 0 nan 
12.6155 nan nan 0 nan 
12.6155 nan nan 0 nan 
12.6645 nan nan 0 nan 
12.6645 nan nan 0 nan 
12.7136 nan nan 0 nan 
12.7136 nan nan 0 nan 
12.7627 nan nan 0 nan 
12.7627 nan nan 0 nan 
12.8118 nan nan 0 nan 
12.8118 nan nan 0 nan 
12.8609 nan nan 0 nan 
12.8609 nan nan 0 nan 
12.91 nan nan 0 nan 
12.91 nan nan 0 nan 
12.9591 nan nan 0 nan 
12.9591 nan nan 0 nan 
13.0082 nan nan 0 nan 
13.0082 nan nan 0 nan 
13.0572 nan nan 0 nan 
13.0572 nan nan 0 nan 
13.1063 nan nan 0 nan 
13.1063 nan nan 0 nan 
13.1554 nan nan 0 nan 
13.1554 nan nan 0 nan 
13.2045 nan nan 0 nan 
13.2045 nan nan 0 nan 
13.2536 nan nan 0 nan 
13.2536 nan nan 0 nan 
13.3027 nan nan 0 nan 
13.3027 nan nan 0 nan 
13.3518 nan nan 0 nan 
13.3518 nan nan 0 nan 
13.4009 nan nan 0 nan 
13.4009 nan nan 0 nan 
13.4499 nan nan 0 nan 
13.4499 nan nan 0 nan 
13.499 nan nan 0 nan 
13.499 nan nan 0 nan 
13.5481 nan nan 0 nan 
13.5481 nan nan 0 nan 
13.5972 nan nan 0 nan 
13.5972 nan nan 0 nan 
13.6463 nan nan 0 nan 
13.6463 nan nan 0 nan 
13.6954 nan nan 0 nan 
13.6954 nan nan 0 nan 
13.7445 nan nan 0 nan 
13.7445 nan nan 0 nan 
13.7936 nan nan 0 nan 
13.7936 nan nan 0 nan 
13.8426 nan nan 0 nan 
13.8426 nan nan 0 nan 
13.8917 nan nan 0 nan 
13.8917 nan nan 0 nan 
13.9408 nan nan 0 nan 
13.9408 nan nan 0 nan 
13.9899 nan nan 0 nan 
13.9899 nan nan 0 nan 
14.039 nan nan 0 nan 
14.039 nan nan 0 nan 
14.0881 nan nan 0 nan 
14.0881 nan nan 0 nan 
14.1372 nan nan 0 nan 
14.1372 nan nan 0 nan 
14.1863 nan nan 0 nan 
14.1863 nan nan 0 nan 
14.2353 nan nan 0 nan 
14.2353 nan nan 0 nan 
14.2844 nan nan 0 nan 
14.2844 nan nan 0 nan 
14.3335 nan nan 0 nan 
14.3335 nan nan 0 nan 
14.3826 nan nan 0 nan 
14.3826 nan nan 0 nan 
14.4317 nan nan 0 nan 
14.4317 nan nan 0 nan 
14.4808 nan nan 0 nan 
14.4808 nan nan 0 nan 
14.5299 nan nan 0 nan 
14.5299 nan nan 0 nan 
14.579 nan nan 0 nan 
14.579 nan nan 0 nan 
14.628 nan nan 0 nan 
14.628 nan nan 0 nan 
14.6771 nan nan 0 nan 
14.6771 nan nan 0 nan 
14.7262 nan nan 0 nan 
14.7262 nan nan 0 nan 
14.7753 nan nan 0 nan 
14.7753 nan nan 0 nan 
14.8244 nan nan 0 nan 
14.8244 nan nan 0 nan 
14.8735 nan nan 0 nan 
14.8735 nan nan 0 nan 
14.9226 nan nan 0 nan 
14.9226 nan nan 0 nan 
14.9717 nan nan 0 nan 
14.9717 nan nan 0 nan 
15.0207 nan nan 0 nan 
15.0207 nan nan 0 nan 
15.0698 nan nan 0 nan 
15.0698 nan nan 0 nan 
15.1189 nan nan 0 nan 
15.1189 nan nan 0 nan 
15.168 nan nan 0 nan 
15.168 nan nan 0 nan 
15.2171 nan nan 0 nan 
15.2171 nan nan 0 nan 
15.2662 nan nan 0 nan 
15.2662 nan nan 0 nan 
15.3153 nan nan 0 nan 
15.3153 nan nan 0 nan 
15.3644 nan nan 0 nan 
15.3644 nan nan 0 nan 
15.4134 nan nan 0 nan 
15.4134 nan nan 0 nan 
15.4625 nan nan 0 nan 
15.4625 nan nan 0 nan 
15.5116 nan nan 0 nan 
15.5116 nan nan 0 nan 
15.5607 nan nan 0 nan 
15.5607 nan nan 0 nan 
15.6098 nan nan 0 nan 
15.6098 nan nan 0 nan 
15.6589 nan nan 0 nan 
15.6589 nan nan 0 nan 
15.708 nan nan 0 nan 
15.708 nan nan 0 nan 
15.7571 nan nan 0 nan 
15.7571 nan nan 0 nan 
15.8061 nan nan 0 nan 
15.8061 nan nan 0 nan 
15.8552 nan nan 0 nan 
15.8552 nan nan 0 nan 
15.9043 nan nan 0 nan 
15.9043 nan nan 0 nan 
15.9534 nan nan 0 nan 
15.9534 nan nan 0 nan 
16.0025 nan nan 0 nan 
16.0025 nan nan 0 nan 
16.0516 nan nan 0 nan 
16.0516 nan nan 0 nan 
16.1007 nan nan 0 nan 
16.1007 nan nan 0 nan 
16.1497 nan nan 0 nan 
16.1497 nan nan 0 nan 
16.1988 nan nan 0 nan 
16.1988 nan nan 0 nan 
16.2479 nan nan 0 nan 
16.2479 nan nan 0 nan 
16.297 nan nan 0 nan 
16.297 nan nan 0 nan 
16.3461 nan nan 0 nan 
16.3461 nan nan 0 nan 
16.3952 nan nan 0 nan 
16.3952 nan nan 0 nan 
16.4443 nan nan 0 nan 
16.4443 nan nan 0 nan 
16.4934 nan nan 0 nan 
16.4934 nan nan 0 nan 
16.5424 nan nan 0 nan 
16.5424 nan nan 0 nan 
16.5915 nan nan 0 nan 
16.5915 nan nan 0 nan 
16.6406 nan nan 0 nan 
16.6406 nan nan 0 nan 
16.6897 nan nan 0 nan 
16.6897 nan nan 0 nan 
16.7388 nan nan 0 nan 
16.7388 nan nan 0 nan 
16.7879 nan nan 0 nan 
16.7879 nan nan 0 nan 
16.837 nan nan 0 nan 
16.837 nan nan 0 nan 
16.8861 nan nan 0 nan 
16.8861 nan nan 0 nan 
16.9351 nan nan 0 nan 
16.9351 nan nan 0 nan 
16.9842 nan nan 0 nan 
16.9842 nan nan 0 nan 
17.0333 nan nan 0 nan 
17.0333 nan nan 0 nan 
17.0824 nan nan 0 nan 
17.0824 nan nan 0 nan 
17.1315 nan nan 0 nan 
17.1315 nan nan 0 nan 
17.1806 nan nan 0 nan 
17.1806 nan nan 0 nan 
17.2297 nan nan 0 nan 
17.2297 nan nan 0 nan 
17.2788 nan nan 0 nan 
17.2788 nan nan 0 nan 
17.3278 nan nan 0 nan 
17.3278 nan nan 0 nan 
17.3769 nan nan 0 nan 
17.3769 nan nan 0 nan 
17.426 nan nan 0 nan 
17.426 nan nan 0 nan 
17.4751 nan nan 0 nan 
17.4751 nan nan 0 nan 
17.5242 nan nan 0 nan 
17.5242 nan nan 0 nan 
17.5733 nan nan 0 nan 
17.5733 nan nan 0 nan 
17.6224 nan nan 0 nan 
17.6224 nan nan 0 nan 
17.6715 nan nan 0 nan 
17.6715 nan nan 0 nan 
17.7205 nan nan 0 nan 
17.7205 nan nan 0 nan 
17.7696 nan nan 0 nan 
17.7696 nan nan 0 nan 
17.8187 nan nan 0 nan 
17.8187 nan nan 0 nan 
17.8678 nan nan 0 nan 
17.8678 nan nan 0 nan 
17.9169 nan nan 0 nan 
17.9169 nan nan 0 nan 
17.966 nan nan 0 nan 
17.966 nan nan 0 nan 
18.0151 nan nan 0 nan 
18.0151 nan nan 0 nan 
18.0642 nan nan 0 nan 
18.0642 nan nan 0 nan 
18.1132 nan nan 0 nan 
18.1132 nan nan 0 nan 
18.1623 nan nan 0 nan 
18.1623 nan nan 0 nan 
18.2114 nan nan 0 nan 
18.2114 nan nan 0 nan 
18.2605 nan nan 0 nan 
18.2605 nan nan 0 nan 
18.3096 nan nan 0 nan 
18.3096 nan nan 0 nan 
18.3587 nan nan 0 nan 
18.3587 nan nan 0 nan 
18.4078 nan nan 0 nan 
18.4078 nan nan 0 nan 
18.4569 nan nan 0 nan 
18.4569 nan nan 0 nan 
18.5059 nan nan 0 nan 
18.5059 nan nan 0 nan 
18.555 nan nan 0 nan 
18.555 nan nan 0 nan 
18.6041 nan nan 0 nan 
18.6041 nan nan 0 nan 
18.6532 nan nan 0 nan 
18.6532 nan nan 0 nan 
18.7023 nan nan 0 nan 
18.7023 nan nan 0 nan 
18.7514 nan nan 0 nan 
18.7514 nan nan 0 nan 
18.8005 nan nan 0 nan 
18.8005 nan nan 0 nan 
18.8496 nan nan 0 nan 
18.8496 nan nan 0 nan 
18.8986 nan nan 0 nan 
18.8986 nan nan 0 nan 
18.9477 nan nan 0 nan 
18.9477 nan nan 0 nan 
18.9968 nan nan 0 nan 
18.9968 nan nan 0 nan 
19.0459 nan nan 0 nan 
19.0459 nan nan 0 nan 
19.095 nan nan 0 nan 
19.095 nan nan 0 nan 
19.1441 nan nan 0 nan 
19.1441 nan nan 0 nan 
19.1932 nan nan 0 nan 
19.1932 nan nan 0 nan 
19.2423 nan nan 0 nan 
19.2423 nan nan 0 nan 
19.2913 nan nan 0 nan 
19.2913 nan nan 0 nan 
19.3404 nan nan 0 nan 
19.3404 nan nan 0 nan 
19.3895 nan nan 0 nan 
19.3895 nan nan 0 nan 
19.4386 nan nan 0 nan 
19.4386 nan nan 0 nan 
19.4877 nan nan 0 nan 
19.4877 nan nan 0 nan 
19.5368 nan nan 0 nan 
19.5368 nan nan 0 nan 
19.5859 nan nan 0 nan 
19.5859 nan nan 0 nan 
19.635 nan nan 0 nan 
19.635 nan nan 0 nan 
19.684 nan nan 0 nan 
19.684 nan nan 0 nan 
19.7331 nan nan 0 nan 
19.7331 nan nan 0 nan 
19.7822 nan nan 0 nan 
19.7822 nan nan 0 nan 
19.8313 nan nan 0 nan 
19.8313 nan nan 0 nan 
19.8804 nan nan 0 nan 
19.8804 nan nan 0 nan 
19.9295 nan nan 0 nan 
19.9295 nan nan 0 nan 
19.9786 nan nan 0 nan 
19.9786 nan nan 0 nan 
20.0277 nan nan 0 nan 
20.0277 nan nan 0 nan 
20.0767 nan nan 0 nan 
20.0767 nan nan 0 nan 
20.1258 nan nan 0 nan 
20.1258 nan nan 0 nan 
20.1749 nan nan 0 nan 
20.1749 nan nan 0 nan 
20.224 nan nan 0 nan 
20.224 nan nan 0 nan 
20.2731 nan nan 0 nan 
20.2731 nan nan 0 nan 
20.3222 nan nan 0 nan 
20.3222 nan nan 0 nan 
20.3713 nan nan 0 nan 
20.3713 nan nan 0 nan 
20.4204 nan nan 0 nan 
20.4204 nan nan 0 nan 
20.4694 nan nan 0 nan 
20.4694 nan nan 0 nan 
20.5185 nan nan 0 nan 
20.5185 nan nan 0 nan 
20.5676 nan nan 0 nan 
20.5676 nan nan 0 nan 
20.6167 nan nan 0 nan 
20.6167 nan nan 0 nan 
20.6658 nan nan 0 nan 
20.6658 nan nan 0 nan 
20.7149 nan nan 0 nan 
20.7149 nan nan 0 nan 
20.764 nan nan 0 nan 
20.764 nan nan 0 nan 
20.8131 nan nan 0 nan 
20.8131 nan nan 0 nan 
20.8621 nan nan 0 nan 
20.8621 nan nan 0 nan 
20.9112 nan nan 0 nan 
20.9112 nan nan 0 nan 
20.9603 nan nan 0 nan 
20.9603 nan nan 0 nan 
21.0094 nan nan 0 nan 
21.0094 nan nan 0 nan 
21.0585 nan nan 0 nan 
21.0585 nan nan 0 nan 
21.1076 nan nan 0 nan 
21.1076 nan nan 0 nan 
21.1567 nan nan 0 nan 
21.1567 nan nan 0 nan 
21.2058 nan nan 0 nan 
21.2058 nan nan 0 nan 
21.2548 nan nan 0 nan 
21.2548 nan nan 0 nan 
21.3039 nan nan 0 nan 
21.3039 nan nan 0 nan 
21.353 nan nan 0 nan 
21.353 nan nan 0 nan 
21.4021 nan nan 0 nan 
21.4021 nan nan 0 nan 
21.4512 nan nan 0 nan 
21.4512 nan nan 0 nan 
21.5003 nan nan 0 nan 
21.5003 nan nan 0 nan 
21.5494 nan nan 0 nan 
21.5494 nan nan 0 nan 
21.5984 nan nan 0 nan 
21.5984 nan nan 0 nan 
21.6475 nan nan 0 nan 
21.6475 nan nan 0 nan 
21.6966 nan nan 0 nan 
21.6966 nan nan 0 nan 
21.7457 nan nan 0 nan 
21.7457 nan nan 0 nan 
21.7948 nan nan 0 nan 
21.7948 nan nan 0 nan 
21.8439 nan nan 0 nan 
21.8439 nan nan 0 nan 
21.893 nan nan 0 nan 
21.893 nan nan 0 nan 
21.9421 nan nan 0 nan 
21.9421 nan nan 0 nan 
21.9911 nan nan 0 nan 
21.9911 nan nan 0 nan 
22.0402 nan nan 0 nan 
22.0402 nan nan 0 nan 
22.0893 nan nan 0 nan 
22.0893 nan nan 0 nan 
22.1384 nan nan 0 nan 
22.1384 nan nan 0 nan 
22.1875 nan nan 0 nan 
22.1875 nan nan 0 nan 
22.2366 nan nan 0 nan 
22.2366 nan nan 0 nan 
22.2857 nan nan 0 nan 
22.2857 nan nan 0 nan 
22.3348 nan nan 0 nan 
22.3348 nan nan 0 nan 
22.3838 nan nan 0 nan 
22.3838 nan nan 0 nan 
22.4329 nan nan 0 nan 
22.4329 nan nan 0 nan 
22.482 nan nan 0 nan 
22.482 nan nan 0 nan 
22.5311 nan nan 0 nan 
22.5311 nan nan 0 nan 
22.5802 nan nan 0 nan 
22.5802 nan nan 0 nan 
22.6293 nan nan 0 nan 
22.6293 nan nan 0 nan 
22.6784 nan nan 0 nan 
22.6784 nan nan 0 nan 
22.7275 nan nan 0 nan 
22.7275 nan nan 0 nan 
22.7765 nan nan 0 nan 
22.7765 nan nan 0 nan 
22.8256 nan nan 0 nan 
22.8256 nan nan 0 nan 
22.8747 nan nan 0 nan 
22.8747 nan nan 0 nan 
22.9238 nan nan 0 nan 
22.9238 nan nan 0 nan 
22.9729 nan nan 0 nan 
22.9729 nan nan 0 nan 
23.022 nan nan 0 nan 
23.022 nan nan 0 nan 
23.0711 nan nan 0 nan 
23.0711 nan nan 0 nan 
23.1202 nan nan 0 nan 
23.1202 nan nan 0 nan 
23.1692 nan nan 0 nan 
23.1692 nan nan 0 nan 
23.2183 nan nan 0 nan 
23.2183 nan nan 0 nan 
23.2674 nan nan 0 nan 
23.2674 nan nan 0 nan 
23.3165 nan nan 0 nan 
23.3165 nan nan 0 nan 
23.3656 nan nan 0 nan 
23.3656 nan nan 0 nan 
23.4147 nan nan 0 nan 
23.4147 nan nan 0 nan 
23.4638 nan nan 0 nan 
23.4638 nan nan 0 nan 
23.5129 nan nan 0 nan 
23.5129 nan nan 0 nan 
23.5619 nan nan 0 nan 
23.5619 nan nan 0 nan 
23.611 nan nan 0 nan 
23.611 nan nan 0 nan 
23.6601 nan nan 0 nan 
23.6601 nan nan 0 nan 
23.7092 nan nan 0 nan 
23.7092 nan nan 0 nan 
23.7583 nan nan 0 nan 
23.7583 nan nan 0 nan 
23.8074 nan nan 0 nan 
23.8074 nan nan 0 nan 
23.8565 nan nan 0 nan 
23.8565 nan nan 0 nan 
23.9056 nan nan 0 nan 
23.9056 nan nan 0 nan 
23.9546 nan nan 0 nan 
23.9546 nan nan 0 nan 
24.0037 nan nan 0 nan 
24.0037 nan nan 0 nan 
24.0528 nan nan 0 nan 
24.0528 nan nan 0 nan 
24.1019 nan nan 0 nan 
24.1019 nan nan 0 nan 
24.151 nan nan 0 nan 
24.151 nan nan 0 nan 
24.2001 nan nan 0 nan 
24.2001 nan nan 0 nan 
24.2492 nan nan 0 nan 
24.2492 nan nan 0 nan 
24.2983 nan nan 0 nan 
24.2983 nan nan 0 nan 
24.3473 nan nan 0 nan 
24.3473 nan nan 0 nan 
24.3964 nan nan 0 nan 
24.3964 nan nan 0 nan 
24.4455 nan nan 0 nan 
24.4455 nan nan 0 nan 
24.4946 nan nan 0 nan 
24.4946 nan nan 0 nan 
24.5437 nan nan 0 nan 
24.5437 nan nan 0 nan 
24.5928 nan nan 0 nan 
24.5928 nan nan 0 nan 
24.6419 nan nan 0 nan 
24.6419 nan nan 0 nan 
24.691 nan nan 0 nan 
24.691 nan nan 0 nan 
24.74 nan nan 0 nan 
24.74 nan nan 0 nan 
24.7891 nan nan 0 nan 
24.7891 nan nan 0 nan 
24.8382 nan nan 0 nan 
24.8382 nan nan 0 nan 
24.8873 nan nan 0 nan 
24.8873 nan nan 0 nan 
24.9364 nan nan 0 nan 
24.9364 nan nan 0 nan 
24.9855 nan nan 0 nan 
24.9855 nan nan 0 nan 
25.0346 nan nan 0 nan 
25.0346 nan nan 0 nan 
25.0837 nan nan 0 nan 
25.0837 nan nan 0 nan 
25.1327 nan nan 0 nan 
25.1327 nan nan 0 nan 
-25.0837 nan nan 0 nan 
-25.0837 nan nan 0 nan 
-25.0346 nan nan 0 nan 
-25.0346 nan nan 0 nan 
-24.9855 nan nan 0 nan 
-24.9855 nan nan 0 nan 
-24.9364 nan nan 0 nan 
-24.9364 nan nan 0 nan 
-24.8873 nan nan 0 nan 
-24.8873 nan nan 0 nan 
-24.8382 nan nan 0 nan 
-24.8382 nan nan 0 nan 
-24.7891 nan nan 0 nan 
-24.7891 nan nan 0 nan 
-24.74 nan nan 0 nan 
-24.74 nan nan 0 nan 
-24.691 nan nan 0 nan 
-24.691 nan nan 0 nan 
-24.6419 nan nan 0 nan 
-24.6419 nan nan 0 nan 
-24.5928 nan nan 0 nan 
-24.5928 nan nan 0 nan 
-24.5437 nan nan 0 nan 
-24.5437 nan nan 0 nan 
-24.4946 nan nan 0 nan 
-24.4946 nan nan 0 nan 
-24.4455 nan nan 0 nan 
-24.4455 nan nan 0 nan 
-24.3964 nan nan 0 nan 
-24.3964 nan nan 0 nan 
-24.3473 nan nan 0 nan 
-24.3473 nan nan 0 nan 
-24.2983 nan nan 0 nan 
-24.2983 nan nan 0 nan 
-24.2492 nan nan 0 nan 
-24.2492 nan nan 0 nan 
-24.2001 nan nan 0 nan 
-24.2001 nan nan 0 nan 
-24.151 nan nan 0 nan 
-24.151 nan nan 0 nan 
-24.1019 nan nan 0 nan 
-24.1019 nan nan 0 nan 
-24.0528 nan nan 0 nan 
-24.0528 nan nan 0 nan 
-24.0037 nan nan 0 nan 
-24.0037 nan nan 0 nan 
-23.9546 nan nan 0 nan 
-23.9546 nan nan 0 nan 
-23.9056 nan nan 0 nan 
-23.9056 nan nan 0 nan 
-23.8565 nan nan 0 nan 
-23.8565 nan nan 0 nan 
-23.8074 nan nan 0 nan 
-23.8074 nan nan 0 nan 
-23.7583 nan nan 0 nan 
-23.7583 nan nan 0 nan 
-23.7092 nan nan 0 nan 
-23.7092 nan nan 0 nan 
-23.6601 nan nan 0 nan 
-23.6601 nan nan 0 nan 
-23.611 nan nan 0 nan 
-23.611 nan nan 0 nan 
-23.5619 nan nan 0 nan 
-23.5619 nan nan 0 nan 
-23.5129 nan nan 0 nan 
-23.5129 nan nan 0 nan 
-23.4638 nan nan 0 nan 
-23.4638 nan nan 0 nan 
-23.4147 nan nan 0 nan 
-23.4147 nan nan 0 nan 
-23.3656 nan nan 0 nan 
-23.3656 nan nan 0 nan 
-23.3165 nan nan 0 nan 
-23.3165 nan nan 0 nan 
-23.2674 nan nan 0 nan 
-23.2674 nan nan 0 nan 
-23.2183 nan nan 0 nan 
-23.2183 nan nan 0 nan 
-23.1692 nan nan 0 nan 
-23.1692 nan nan 0 nan 
-23.1202 nan nan 0 nan 
-23.1202 nan nan 0 nan 
-23.0711 nan nan 0 nan 
-23.0711 nan nan 0 nan 
-23.022 nan nan 0 nan 
-23.022 nan nan 0 nan 
-22.9729 nan nan 0 nan 
-22.9729 nan nan 0 nan 
-22.9238 nan nan 0 nan 
-22.9238 nan nan 0 nan 
-22.8747 nan nan 0 nan 
-22.8747 nan nan 0 nan 
-22.8256 nan nan 0 nan 
-22.8256 nan nan 0 nan 
-22.7765 nan nan 0 nan 
-22.7765 nan nan 0 nan 
-22.7275 nan nan 0 nan 
-22.7275 nan nan 0 nan 
-22.6784 nan nan 0 nan 
-22.6784 nan nan 0 nan 
-22.6293 nan nan 0 nan 
-22.6293 nan nan 0 nan 
-22.5802 nan nan 0 nan 
-22.5802 nan nan 0 nan 
-22.5311 nan nan 0 nan 
-22.5311 nan nan 0 nan 
-22.482 nan nan 0 nan 
-22.482 nan nan 0 nan 
-22.4329 nan nan 0 nan 
-22.4329 nan nan 0 nan 
-22.3838 nan nan 0 nan 
-22.3838 nan nan 0 nan 
-22.3348 nan nan 0 nan 
-22.3348 nan nan 0 nan 
-22.2857 nan nan 0 nan 
-22.2857 nan nan 0 nan 
-22.2366 nan nan 0 nan 
-22.2366 nan nan 0 nan 
-22.1875 nan nan 0 nan 
-22.1875 nan nan 0 nan 
-22.1384 nan nan 0 nan 
-22.1384 nan nan 0 nan 
-22.0893 nan nan 0 nan 
-22.0893 nan nan 0 nan 
-22.0402 nan nan 0 nan 
-22.0402 nan nan 0 nan 
-21.9911 nan nan 0 nan 
-21.9911 nan nan 0 nan 
-21.9421 nan nan 0 nan 
-21.9421 nan nan 0 nan 
-21.893 nan nan 0 nan 
-21.893 nan nan 0 nan 
-21.8439 nan nan 0 nan 
-21.8439 nan nan 0 nan 
-21.7948 nan nan 0 nan 
-21.7948 nan nan 0 nan 
-21.7457 nan nan 0 nan 
-21.7457 nan nan 0 nan 
-21.6966 nan nan 0 nan 
-21.6966 nan nan 0 nan 
-21.6475 nan nan 0 nan 
-21.6475 nan nan 0 nan 
-21.5984 nan nan 0 nan 
-21.5984 nan nan 0 nan 
-21.5494 nan nan 0 nan 
-21.5494 nan nan 0 nan 
-21.5003 nan nan 0 nan 
-21.5003 nan nan 0 nan 
-21.4512 nan nan 0 nan 
-21.4512 nan nan 0 nan 
-21.4021 nan nan 0 nan 
-21.4021 nan nan 0 nan 
-21.353 nan nan 0 nan 
-21.353 nan nan 0 nan 
-21.3039 nan nan 0 nan 
-21.3039 nan nan 0 nan 
-21.2548 nan nan 0 nan 
-21.2548 nan nan 0 nan 
-21.2058 nan nan 0 nan 
-21.2058 nan nan 0 nan 
-21.1567 nan nan 0 nan 
-21.1567 nan nan 0 nan 
-21.1076 nan nan 0 nan 
-21.1076 nan nan 0 nan 
-21.0585 nan nan 0 nan 
-21.0585 nan nan 0 nan 
-21.0094 nan nan 0 nan 
-21.0094 nan nan 0 nan 
-20.9603 nan nan 0 nan 
-20.9603 nan nan 0 nan 
-20.9112 nan nan 0 nan 
-20.9112 nan nan 0 nan 
-20.8621 nan nan 0 nan 
-20.8621 nan nan 0 nan 
-20.8131 nan nan 0 nan 
-20.8131 nan nan 0 nan 
-20.764 nan nan 0 nan 
-20.764 nan nan 0 nan 
-20.7149 nan nan 0 nan 
-20.7149 nan nan 0 nan 
-20.6658 nan nan 0 nan 
-20.6658 nan nan 0 nan 
-20.6167 nan nan 0 nan 
-20.6167 nan nan 0 nan 
-20.5676 nan nan 0 nan 
-20.5676 nan nan 0 nan 
-20.5185 nan nan 0 nan 
-20.5185 nan nan 0 nan 
-20.4694 nan nan 0 nan 
-20.4694 nan nan 0 nan 
-20.4204 nan nan 0 nan 
-20.4204 nan nan 0 nan 
-20.3713 nan nan 0 nan 
-20.3713 nan nan 0 nan 
-20.3222 nan nan 0 nan 
-20.3222 nan nan 0 nan 
-20.2731 nan nan 0 nan 
-20.2731 nan nan 0 nan 
-20.224 nan nan 0 nan 
-20.224 nan nan 0 nan 
-20.1749 nan nan 0 nan 
-20.1749 nan nan 0 nan 
-20.1258 nan nan 0 nan 
-20.1258 nan nan 0 nan 
-20.0767 nan nan 0 nan 
-20.0767 nan nan 0 nan 
-20.0277 nan nan 0 nan 
-20.0277 nan nan 0 nan 
-19.9786 nan nan 0 nan 
-19.9786 nan nan 0 nan 
-19.9295 nan nan 0 nan 
-19.9295 nan nan 0 nan 
-19.8804 nan nan 0 nan 
-19.8804 nan nan 0 nan 
-19.8313 nan nan 0 nan 
-19.8313 nan nan 0 nan 
-19.7822 nan nan 0 nan 
-19.7822 nan nan 0 nan 
-19.7331 nan nan 0 nan 
-19.7331 nan nan 0 nan 
-19.684 nan nan 0 nan 
-19.684 nan nan 0 nan 
-19.635 nan nan 0 nan 
-19.635 nan nan 0 nan 
-19.5859 nan nan 0 nan 
-19.5859 nan nan 0 nan 
-19.5368 nan nan 0 nan 
-19.5368 nan nan 0 nan 
-19.4877 nan nan 0 nan 
-19.4877 nan nan 0 nan 
-19.4386 nan nan 0 nan 
-19.4386 nan nan 0 nan 
-19.3895 nan nan 0 nan 
-19.3895 nan nan 0 nan 
-19.3404 nan nan 0 nan 
-19.3404 nan nan 0 nan 
-19.2913 nan nan 0 nan 
-19.2913 nan nan 0 nan 
-19.2423 nan nan 0 nan 
-19.2423 nan nan 0 nan 
-19.1932 nan nan 0 nan 
-19.1932 nan nan 0 nan 
-19.1441 nan nan 0 nan 
-19.1441 nan nan 0 nan 
-19.095 nan nan 0 nan 
-19.095 nan nan 0 nan 
-19.0459 nan nan 0 nan 
-19.0459 nan nan 0 nan 
-18.9968 nan nan 0 nan 
-18.9968 nan nan 0 nan 
-18.9477 nan nan 0 nan 
-18.9477 nan nan 0 nan 
-18.8986 nan nan 0 nan 
-18.8986 nan nan 0 nan 
-18.8496 nan nan 0 nan 
-18.8496 nan nan 0 nan 
-18.8005 nan nan 0 nan 
-18.8005 nan nan 0 nan 
-18.7514 nan nan 0 nan 
-18.7514 nan nan 0 nan 
-18.7023 nan nan 0 nan 
-18.7023 nan nan 0 nan 
-18.6532 nan nan 0 nan 
-18.6532 nan nan 0 nan 
-18.6041 nan nan 0 nan 
-18.6041 nan nan 0 nan 
-18.555 nan nan 0 nan 
-18.555 nan nan 0 nan 
-18.5059 nan nan 0 nan 
-18.5059 nan nan 0 nan 
-18.4569 nan nan 0 nan 
-18.4569 nan nan 0 nan 
-18.4078 nan nan 0 nan 
-18.4078 nan nan 0 nan 
-18.3587 nan nan 0 nan 
-18.3587 nan nan 0 nan 
-18.3096 nan nan 0 nan 
-18.3096 nan nan 0 nan 
-18.2605 nan nan 0 nan 
-18.2605 nan nan 0 nan 
-18.2114 nan nan 0 nan 
-18.2114 nan nan 0 nan 
-18.1623 nan nan 0 nan 
-18.1623 nan nan 0 nan 
-18.1132 nan nan 0 nan 
-18.1132 nan nan 0 nan 
-18.0642 nan nan 0 nan 
-18.0642 nan nan 0 nan 
-18.0151 nan nan 0 nan 
-18.0151 nan nan 0 nan 
-17.966 nan nan 0 nan 
-17.966 nan nan 0 nan 
-17.9169 nan nan 0 nan 
-17.9169 nan nan 0 nan 
-17.8678 nan nan 0 nan 
-17.8678 nan nan 0 nan 
-17.8187 nan nan 0 nan 
-17.8187 nan nan 0 nan 
-17.7696 nan nan 0 nan 
-17.7696 nan nan 0 nan 
-17.7205 nan nan 0 nan 
-17.7205 nan nan 0 nan 
-17.6715 nan nan 0 nan 
-17.6715 nan nan 0 nan 
-17.6224 nan nan 0 nan 
-17.6224 nan nan 0 nan 
-17.5733 nan nan 0 nan 
-17.5733 nan nan 0 nan 
-17.5242 nan nan 0 nan 
-17.5242 nan nan 0 nan 
-17.4751 nan nan 0 nan 
-17.4751 nan nan 0 nan 
-17.426 nan nan 0 nan 
-17.426 nan nan 0 nan 
-17.3769 nan nan 0 nan 
-17.3769 nan nan 0 nan 
-17.3278 nan nan 0 nan 
-17.3278 nan nan 0 nan 
-17.2788 nan nan 0 nan 
-17.2788 nan nan 0 nan 
-17.2297 nan nan 0 nan 
-17.2297 nan nan 0 nan 
-17.1806 nan nan 0 nan 
-17.1806 nan nan 0 nan 
-17.1315 nan nan 0 nan 
-17.1315 nan nan 0 nan 
-17.0824 nan nan 0 nan 
-17.0824 nan nan 0 nan 
-17.0333 nan nan 0 nan 
-17.0333 nan nan 0 nan 
-16.9842 nan nan 0 nan 
-16.9842 nan nan 0 nan 
-16.9351 nan nan 0 nan 
-16.9351 nan nan 0 nan 
-16.8861 nan nan 0 nan 
-16.8861 nan nan 0 nan 
-16.837 nan nan 0 nan 
-16.837 nan nan 0 nan 
-16.7879 nan nan 0 nan 
-16.7879 nan nan 0 nan 
-16.7388 nan nan 0 nan 
-16.7388 nan nan 0 nan 
-16.6897 nan nan 0 nan 
-16.6897 nan nan 0 nan 
-16.6406 nan nan 0 nan 
-16.6406 nan nan 0 nan 
-16.5915 nan nan 0 nan 
-16.5915 nan nan 0 nan 
-16.5424 nan nan 0 nan 
-16.5424 nan nan 0 nan 
-16.4934 nan nan 0 nan 
-16.4934 nan nan 0 nan 
-16.4443 nan nan 0 nan 
-16.4443 nan nan 0 nan 
-16.3952 nan nan 0 nan 
-16.3952 nan nan 0 nan 
-16.3461 nan nan 0 nan 
-16.3461 nan nan 0 nan 
-16.297 nan nan 0 nan 
-16.297 nan nan 0 nan 
-16.2479 nan nan 0 nan 
-16.2479 nan nan 0 nan 
-16.1988 nan nan 0 nan 
-16.1988 nan nan 0 nan 
-16.1497 nan nan 0 nan 
-16.1497 nan nan 0 nan 
-16.1007 nan nan 0 nan 
-16.1007 nan nan 0 nan 
-16.0516 nan nan 0 nan 
-16.0516 nan nan 0 nan 
-16.0025 nan nan 0 nan 
-16.0025 nan nan 0 nan 
-15.9534 nan nan 0 nan 
-15.9534 nan nan 0 nan 
-15.9043 nan nan 0 nan 
-15.9043 nan nan 0 nan 
-15.8552 nan nan 0 nan 
-15.8552 nan nan 0 nan 
-15.8061 nan nan 0 nan 
-15.8061 nan nan 0 nan 
-15.7571 nan nan 0 nan 
-15.7571 nan nan 0 nan 
-15.708 nan nan 0 nan 
-15.708 nan nan 0 nan 
-15.6589 nan nan 0 nan 
-15.6589 nan nan 0 nan 
-15.6098 nan nan 0 nan 
-15.6098 nan nan 0 nan 
-15.5607 nan nan 0 nan 
-15.5607 nan nan 0 nan 
-15.5116 nan nan 0 nan 
-15.5116 nan nan 0 nan 
-15.4625 nan nan 0 nan 
-15.4625 nan nan 0 nan 
-15.4134 nan nan 0 nan 
-15.4134 nan nan 0 nan 
-15.3644 nan nan 0 nan 
-15.3644 nan nan 0 nan 
-15.3153 nan nan 0 nan 
-15.3153 nan nan 0 nan 
-15.2662 nan nan 0 nan 
-15.2662 nan nan 0 nan 
-15.2171 nan nan 0 nan 
-15.2171 nan nan 0 nan 
-15.168 nan nan 0 nan 
-15.168 nan nan 0 nan 
-15.1189 nan nan 0 nan 
-15.1189 nan nan 0 nan 
-15.0698 nan nan 0 nan 
-15.0698 nan nan 0 nan 
-15.0207 nan nan 0 nan 
-15.0207 nan nan 0 nan 
-14.9717 nan nan 0 nan 
-14.9717 nan nan 0 nan 
-14.9226 nan nan 0 nan 
-14.9226 nan nan 0 nan 
-14.8735 nan nan 0 nan 
-14.8735 nan nan 0 nan 
-14.8244 nan nan 0 nan 
-14.8244 nan nan 0 nan 
-14.7753 nan nan 0 nan 
-14.7753 nan nan 0 nan 
-14.7262 nan nan 0 nan 
-14.7262 nan nan 0 nan 
-14.6771 nan nan 0 nan 
-14.6771 nan nan 0 nan 
-14.628 nan nan 0 nan 
-14.628 nan nan 0 nan 
-14.579 nan nan 0 nan 
-14.579 nan nan 0 nan 
-14.5299 nan nan 0 nan 
-14.5299 nan nan 0 nan 
-14.4808 nan nan 0 nan 
-14.4808 nan nan 0 nan 
-14.4317 nan nan 0 nan 
-14.4317 nan nan 0 nan 
-14.3826 nan nan 0 nan 
-14.3826 nan nan 0 nan 
-14.3335 nan nan 0 nan 
-14.3335 nan nan 0 nan 
-14.2844 nan nan 0 nan 
-14.2844 nan nan 0 nan 
-14.2353 nan nan 0 nan 
-14.2353 nan nan 0 nan 
-14.1863 nan nan 0 nan 
-14.1863 nan nan 0 nan 
-14.1372 nan nan 0 nan 
-14.1372 nan nan 0 nan 
-14.0881 nan nan 0 nan 
-14.0881 nan nan 0 nan 
-14.039 nan nan 0 nan 
-14.039 nan nan 0 nan 
-13.9899 nan nan 0 nan 
-13.9899 nan nan 0 nan 
-13.9408 nan nan 0 nan 
-13.9408 nan nan 0 nan 
-13.8917 nan nan 0 nan 
-13.8917 nan nan 0 nan 
-13.8426 nan nan 0 nan 
-13.8426 nan nan 0 nan 
-13.7936 nan nan 0 nan 
-13.7936 nan nan 0 nan 
-13.7445 nan nan 0 nan 
-13.7445 nan nan 0 nan 
-13.6954 nan nan 0 nan 
-13.6954 nan nan 0 nan 
-13.6463 nan nan 0 nan 
-13.6463 nan nan 0 nan 
-13.5972 nan nan 0 nan 
-13.5972 nan nan 0 nan 
-13.5481 nan nan 0 nan 
-13.5481 nan nan 0 nan 
-13.499 nan nan 0 nan 
-13.499 nan nan 0 nan 
-13.4499 nan nan 0 nan 
-13.4499 nan nan 0 nan 
-13.4009 nan nan 0 nan 
-13.4009 nan nan 0 nan 
-13.3518 nan nan 0 nan 
-13.3518 nan nan 0 nan 
-13.3027 nan nan 0 nan 
-13.3027 nan nan 0 nan 
-13.2536 nan nan 0 nan 
-13.2536 nan nan 0 nan 
-13.2045 nan nan 0 nan 
-13.2045 nan nan 0 nan 
-13.1554 nan nan 0 nan 
-13.1554 nan nan 0 nan 
-13.1063 nan nan 0 nan 
-13.1063 nan nan 0 nan 
-13.0572 nan nan 0 nan 
-13.0572 nan nan 0 nan 
-13.0082 nan nan 0 nan 
-13.0082 nan nan 0 nan 
-12.9591 nan nan 0 nan 
-12.9591 nan nan 0 nan 
-12.91 nan nan 0 nan 
-12.91 nan nan 0 nan 
-12.8609 nan nan 0 nan 
-12.8609 nan nan 0 nan 
-12.8118 nan nan 0 nan 
-12.8118 nan nan 0 nan 
-12.7627 nan nan 0 nan 
-12.7627 nan nan 0 nan 
-12.7136 nan nan 0 nan 
-12.7136 nan nan 0 nan 
-12.6645 nan nan 0 nan 
-12.6645 nan nan 0 nan 
-12.6155 nan nan 0 nan 
-12.6155 nan nan 0 nan 
-12.5664 nan nan 0 nan 
-12.5664 nan nan 0 nan 
-12.5173 nan nan 0 nan 
-12.5173 nan nan 0 nan 
-12.4682 nan nan 0 nan 
-12.4682 nan nan 0 nan 
-12.4191 nan nan 0 nan 
-12.4191 nan nan 0 nan 
-12.37 nan nan 0 nan 
-12.37 nan nan 0 nan 
-12.3209 nan nan 0 nan 
-12.3209 nan nan 0 nan 
-12.2718 nan nan 0 nan 
-12.2718 nan nan 0 nan 
-12.2228 nan nan 0 nan 
-12.2228 nan nan 0 nan 
-12.1737 nan nan 0 nan 
-12.1737 nan nan 0 nan 
-12.1246 nan nan 0 nan 
-12.1246 nan nan 0 nan 
-12.0755 nan nan 0 nan 
-12.0755 nan nan 0 nan 
-12.0264 nan nan 0 nan 
-12.0264 nan nan 0 nan 
-11.9773 nan nan 0 nan 
-11.9773 nan nan 0 nan 
-11.9282 nan nan 0 nan 
-11.9282 nan nan 0 nan 
-11.8791 nan nan 0 nan 
-11.8791 nan nan 0 nan 
-11.8301 nan nan 0 nan 
-11.8301 nan nan 0 nan 
-11.781 nan nan 0 nan 
-11.781 nan nan 0 nan 
-11.7319 nan nan 0 nan 
-11.7319 nan nan 0 nan 
-11.6828 nan nan 0 nan 
-11.6828 nan nan 0 nan 
-11.6337 nan nan 0 nan 
-11.6337 nan nan 0 nan 
-11.5846 nan nan 0 nan 
-11.5846 nan nan 0 nan 
-11.5355 nan nan 0 nan 
-11.5355 nan nan 0 nan 
-11.4864 nan nan 0 nan 
-11.4864 nan nan 0 nan 
-11.4374 nan nan 0 nan 
-11.4374 nan nan 0 nan 
-11.3883 nan nan 0 nan 
-11.3883 nan nan 0 nan 
-11.3392 nan nan 0 nan 
-11.3392 nan nan 0 nan 
-11.2901 nan nan 0 nan 
-11.2901 nan nan 0 nan 
-11.241 nan nan 0 nan 
-11.241 nan nan 0 nan 
-11.1919 nan nan 0 nan 
-11.1919 nan nan 0 nan 
-11.1428 nan nan 0 nan 
-11.1428 nan nan 0 nan 
-11.0937 nan nan 0 nan 
-11.0937 nan nan 0 nan 
-11.0447 nan nan 0 nan 
-11.0447 nan nan 0 nan 
-10.9956 nan nan 0 nan 
-10.9956 nan nan 0 nan 
-10.9465 nan nan 0 nan 
-10.9465 nan nan 0 nan 
-10.8974 nan nan 0 nan 
-10.8974 nan nan 0 nan 
-10.8483 nan nan 0 nan 
-10.8483 nan nan 0 nan 
-10.7992 nan nan 0 nan 
-10.7992 nan nan 0 nan 
-10.7501 nan nan 0 nan 
-10.7501 nan nan 0 nan 
-10.701 nan nan 0 nan 
-10.701 nan nan 0 nan 
-10.652 nan nan 0 nan 
-10.652 nan nan 0 nan 
-10.6029 nan nan 0 nan 
-10.6029 nan nan 0 nan 
-10.5538 nan nan 0 nan 
-10.5538 nan nan 0 nan 
-10.5047 nan nan 0 nan 
-10.5047 nan nan 0 nan 
-10.4556 nan nan 0 nan 
-10.4556 nan nan 0 nan 
-10.4065 nan nan 0 nan 
-10.4065 nan nan 0 nan 
-10.3574 nan nan 0 nan 
-10.3574 nan nan 0 nan 
-10.3084 nan nan 0 nan 
-10.3084 nan nan 0 nan 
-10.2593 nan nan 0 nan 
-10.2593 nan nan 0 nan 
-10.2102 nan nan 0 nan 
-10.2102 nan nan 0 nan 
-10.1611 nan nan 0 nan 
-10.1611 nan nan 0 nan 
-10.112 nan nan 0 nan 
-10.112 nan nan 0 nan 
-10.0629 nan nan 0 nan 
-10.0629 nan nan 0 nan 
-10.0138 nan nan 0 nan 
-10.0138 nan nan 0 nan 
-9.96474 nan nan 0 nan 
-9.96474 nan nan 0 nan 
-9.91565 nan nan 0 nan 
-9.91565 nan nan 0 nan 
-9.86656 nan nan 0 nan 
-9.86656 nan nan 0 nan 
-9.81748 nan nan 0 nan 
-9.81748 nan nan 0 nan 
-9.76839 nan nan 0 nan 
-9.76839 nan nan 0 nan 
-9.7193 nan nan 0 nan 
-9.7193 nan nan 0 nan 
-9.67021 nan nan 0 nan 
-9.67021 nan nan 0 nan 
-9.62113 nan nan 0 nan 
-9.62113 nan nan 0 nan 
-9.57204 nan nan 0 nan 
-9.57204 nan nan 0 nan 
-9.52295 nan nan 0 nan 
-9.52295 nan nan 0 nan 
-9.47387 nan nan 0 nan 
-9.47387 nan nan 0 nan 
-9.42478 nan nan 0 nan 
-9.42478 nan nan 0 nan 
-9.37569 nan nan 0 nan 
-9.37569 nan nan 0 nan 
-9.3266 nan nan 0 nan 
-9.3266 nan nan 0 nan 
-9.27752 nan nan 0 nan 
-9.27752 nan nan 0 nan 
-9.22843 nan nan 0 nan 
-9.22843 nan nan 0 nan 
-9.17934 nan nan 0 nan 
-9.17934 nan nan 0 nan 
-9.13025 nan nan 0 nan 
-9.13025 nan nan 0 nan 
-9.08117 nan nan 0 nan 
-9.08117 nan nan 0 nan 
-9.03208 nan nan 0 nan 
-9.03208 nan nan 0 nan 
-8.98299 nan nan 0 nan 
-8.98299 nan nan 0 nan 
-8.9339 nan nan 0 nan 
-8.9339 nan nan 0 nan 
-8.88482 nan nan 0 nan 
-8.88482 nan nan 0 nan 
-8.83573 nan nan 0 nan 
-8.83573 nan nan 0 nan 
-8.78664 nan nan 0 nan 
-8.78664 nan nan 0 nan 
-8.73755 nan nan 0 nan 
-8.73755 nan nan 0 nan 
-8.68847 nan nan 0 nan 
-8.68847 nan nan 0 nan 
-8.63938 nan nan 0 nan 
-8.63938 nan nan 0 nan 
-8.59029 nan nan 0 nan 
-8.59029 nan nan 0 nan 
-8.54121 nan nan 0 nan 
-8.54121 nan nan 0 nan 
-8.49212 nan nan 0 nan 
-8.49212 nan nan 0 nan 
-8.44303 nan nan 0 nan 
-8.44303 nan nan 0 nan 
-8.39394 nan nan 0 nan 
-8.39394 nan nan 0 nan 
-8.34486 nan nan 0 nan 
-8.34486 nan nan 0 nan 
-8.29577 nan nan 0 nan 
-8.29577 nan nan 0 nan 
-8.24668 nan nan 0 nan 
-8.24668 nan nan 0 nan 
-8.19759 nan nan 0 nan 
-8.19759 nan nan 0 nan 
-8.14851 nan nan 0 nan 
-8.14851 nan nan 0 nan 
-8.09942 nan nan 0 nan 
-8.09942 nan nan 0 nan 
-8.05033 nan nan 0 nan 
-8.05033 nan nan 0 nan 
-8.00124 nan nan 0 nan 
-8.00124 nan nan 0 nan 
-7.95216 nan nan 0 nan 
-7.95216 nan nan 0 nan 
-7.90307 nan nan 0 nan 
-7.90307 nan nan 0 nan 
-7.85398 nan nan 0 nan 
-7.85398 nan nan 0 nan 
-7.80489 nan nan 0 nan 
-7.80489 nan nan 0 nan 
-7.75581 nan nan 0 nan 
-7.75581 nan nan 0 nan 
-7.70672 nan nan 0 nan 
-7.70672 nan nan 0 nan 
-7.65763 nan nan 0 nan 
-7.65763 nan nan 0 nan 
-7.60854 nan nan 0 nan 
-7.60854 nan nan 0 nan 
-7.55946 nan nan 0 nan 
-7.55946 nan nan 0 nan 
-7.51037 nan nan 0 nan 
-7.51037 nan nan 0 nan 
-7.46128 nan nan 0 nan 
-7.46128 nan nan 0 nan 
-7.4122 nan nan 0 nan 
-7.4122 nan nan 0 nan 
-7.36311 nan nan 0 nan 
-7.36311 nan nan 0 nan 
-7.31402 nan nan 0 nan 
-7.31402 nan nan 0 nan 
-7.26493 nan nan 0 nan 
-7.26493 nan nan 0 nan 
-7.21585 nan nan 0 nan 
-7.21585 nan nan 0 nan 
-7.16676 nan nan 0 nan 
-7.16676 nan nan 0 nan 
-7.11767 nan nan 0 nan 
-7.11767 nan nan 0 nan 
-7.06858 nan nan 0 nan 
-7.06858 nan nan 0 nan 
-7.0195 nan nan 0 nan 
-7.0195 nan nan 0 nan 
-6.97041 nan nan 0 nan 
-6.97041 nan nan 0 nan 
-6.92132 nan nan 0 nan 
-6.92132 nan nan 0 nan 
-6.87223 nan nan 0 nan 
-6.87223 nan nan 0 nan 
-6.82315 nan nan 0 nan 
-6.82315 nan nan 0 nan 
-6.77406 nan nan 0 nan 
-6.77406 nan nan 0 nan 
-6.72497 nan nan 0 nan 
-6.72497 nan nan 0 nan 
-6.67588 nan nan 0 nan 
-6.67588 nan nan 0 nan 
-6.6268 nan nan 0 nan 
-6.6268 nan nan 0 nan 
-6.57771 nan nan 0 nan 
-6.57771 nan nan 0 nan 
-6.52862 nan nan 0 nan 
-6.52862 nan nan 0 nan 
-6.47953 nan nan 0 nan 
-6.47953 nan nan 0 nan 
-6.43045 nan nan 0 nan 
-6.43045 nan nan 0 nan 
-6.38136 nan nan 0 nan 
-6.38136 nan nan 0 nan 
-6.33227 nan nan 0 nan 
-6.33227 nan nan 0 nan 
-6.28319 nan nan 0 nan 
-6.28319 nan nan 0 nan 
-6.2341 nan nan 0 nan 
-6.2341 nan nan 0 nan 
-6.18501 nan nan 0 nan 
-6.18501 nan nan 0 nan 
-6.13592 nan nan 0 nan 
-6.13592 nan nan 0 nan 
-6.08684 nan nan 0 nan 
-6.08684 nan nan 0 nan 
-6.03775 nan nan 0 nan 
-6.03775 nan nan 0 nan 
-5.98866 nan nan 0 nan 
-5.98866 nan nan 0 nan 
-5.93957 nan nan 0 nan 
-5.93957 nan nan 0 nan 
-5.89049 nan nan 0 nan 
-5.89049 nan nan 0 nan 
-5.8414 nan nan 0 nan 
-5.8414 nan nan 0 nan 
-5.79231 nan nan 0 nan 
-5.79231 nan nan 0 nan 
-5.74322 nan nan 0 nan 
-5.74322 nan nan 0 nan 
-5.69414 nan nan 0 nan 
-5.69414 nan nan 0 nan 
-5.64505 nan nan 0 nan 
-5.64505 nan nan 0 nan 
-5.59596 nan nan 0 nan 
-5.59596 nan nan 0 nan 
-5.54687 nan nan 0 nan 
-5.54687 nan nan 0 nan 
-5.49779 nan nan 0 nan 
-5.49779 nan nan 0 nan 
-5.4487 nan nan 0 nan 
-5.4487 nan nan 0 nan 
-5.39961 nan nan 0 nan 
-5.39961 nan nan 0 nan 
-5.35052 nan nan 0 nan 
-5.35052 nan nan 0 nan 
-5.30144 nan nan 0 nan 
-5.30144 nan nan 0 nan 
-5.25235 nan nan 0 nan 
-5.25235 nan nan 0 nan 
-5.20326 nan nan 0 nan 
-5.20326 nan nan 0 nan 
-5.15418 nan nan 0 nan 
-5.15418 nan nan 0 nan 
-5.10509 nan nan 0 nan 
-5.10509 nan nan 0 nan 
-5.056 nan nan 0 nan 
-5.056 nan nan 0 nan 
-5.00691 nan nan 0 nan 
-5.00691 nan nan 0 nan 
-4.95783 nan nan 0 nan 
-4.95783 nan nan 0 nan 
-4.90874 nan nan 0 nan 
-4.90874 nan nan 0 nan 
-4.85965 nan nan 0 nan 
-4.85965 nan nan 0 nan 
-4.81056 nan nan 0 nan 
-4.81056 nan nan 0 nan 
-4.76148 nan nan 0 nan 
-4.76148 nan nan 0 nan 
-4.71239 nan nan 0 nan 
-4.71239 nan nan 0 nan 
-4.6633 nan nan 0 nan 
-4.6633 nan nan 0 nan 
-4.61421 nan nan 0 nan 
-4.61421 nan nan 0 nan 
-4.56513 nan nan 0 nan 
-4.56513 nan nan 0 nan 
-4.51604 nan nan 0 nan 
-4.51604 nan nan 0 nan 
-4.46695 nan nan 0 nan 
-4.46695 nan nan 0 nan 
-4.41786 nan nan 0 nan 
-4.41786 nan nan 0 nan 
-4.36878 nan nan 0 nan 
-4.36878 nan nan 0 nan 
-4.31969 nan nan 0 nan 
-4.31969 nan nan 0 nan 
-4.2706 nan nan 0 nan 
-4.2706 nan nan 0 nan 
-4.22152 nan nan 0 nan 
-4.22152 nan nan 0 nan 
-4.17243 nan nan 0 nan 
-4.17243 nan nan 0 nan 
-4.12334 nan nan 0 nan 
-4.12334 nan nan 0 nan 
-4.07425 nan nan 0 nan 
-4.07425 nan nan 0 nan 
-4.02517 nan nan 0 nan 
-4.02517 nan nan 0 nan 
-3.97608 nan nan 0 nan 
-3.97608 nan nan 0 nan 
-3.92699 nan nan 0 nan 
-3.92699 nan nan 0 nan 
-3.8779 nan nan 0 nan 
-3.8779 nan nan 0 nan 
-3.82882 nan nan 0 nan 
-3.82882 nan nan 0 nan 
-3.77973 nan nan 0 nan 
-3.77973 nan nan 0 nan 
-3.73064 nan nan 0 nan 
-3.73064 nan nan 0 nan 
-3.68155 nan nan 0 nan 
-3.68155 nan nan 0 nan 
-3.63247 nan nan 0 nan 
-3.63247 nan nan 0 nan 
-3.58338 nan nan 0 nan 
-3.58338 nan nan 0 nan 
-3.53429 nan nan 0 nan 
-3.53429 nan nan 0 nan 
-3.4852 nan nan 0 nan 
-3.4852 nan nan 0 nan 
-3.43612 nan nan 0 nan 
-3.43612 nan nan 0 nan 
-3.38703 nan nan 0 nan 
-3.38703 nan nan 0 nan 
-3.33794 nan nan 0 nan 
-3.33794 nan nan 0 nan 
-3.28885 nan nan 0 nan 
-3.28885 nan nan 0 nan 
-3.23977 nan nan 0 nan 
-3.23977 nan nan 0 nan 
-3.19068 nan nan 0 nan 
-3.19068 nan nan 0 nan 
-3.14159 nan nan 0 nan 
-3.14159 nan nan 0 nan 
-3.09251 nan nan 0 nan 
-3.09251 nan nan 0 nan 
-3.04342 nan nan 0 nan 
-3.04342 nan nan 0 nan 
-2.99433 nan nan 0 nan 
-2.99433 nan nan 0 nan 
-2.94524 nan nan 0 nan 
-2.94524 nan nan 0 nan 
-2.89616 nan nan 0 nan 
-2.89616 nan nan 0 nan 
-2.84707 nan nan 0 nan 
-2.84707 nan nan 0 nan 
-2.79798 nan nan 0 nan 
-2.79798 nan nan 0 nan 
-2.74889 nan nan 0 nan 
-2.74889 nan nan 0 nan 
-2.69981 nan nan 0 nan 
-2.69981 nan nan 0 nan 
-2.65072 nan nan 0 nan 
-2.65072 nan nan 0 nan 
-2.60163 nan nan 0 nan 
-2.60163 nan nan 0 nan 
-2.55254 nan nan 0 nan 
-2.55254 nan nan 0 nan 
-2.50346 nan nan 0 nan 
-2.50346 nan nan 0 nan 
-2.45437 nan nan 0 nan 
-2.45437 nan nan 0 nan 
-2.40528 nan nan 0 nan 
-2.40528 nan nan 0 nan 
-2.35619 nan nan 0 nan 
-2.35619 nan nan 0 nan 
-2.30711 nan nan 0 nan 
-2.30711 nan nan 0 nan 
-2.25802 nan nan 0 nan 
-2.25802 nan nan 0 nan 
-2.20893 nan nan 0 nan 
-2.20893 nan nan 0 nan 
-2.15984 nan nan 0 nan 
-2.15984 nan nan 0 nan 
-2.11076 nan nan 0 nan 
-2.11076 nan nan 0 nan 
-2.06167 nan nan 0 nan 
-2.06167 nan nan 0 nan 
-2.01258 nan nan 0 nan 
-2.01258 nan nan 0 nan 
-1.9635 nan nan 0 nan 
-1.9635 nan nan 0 nan 
-1.91441 nan nan 0 nan 
-1.91441 nan nan 0 nan 
-1.86532 nan nan 0 nan 
-1.86532 nan nan 0 nan 
-1.81623 nan nan 0 nan 
-1.81623 nan nan 0 nan 
-1.76715 nan nan 0 nan 
-1.76715 nan nan 0 nan 
-1.71806 nan nan 0 nan 
-1.71806 nan nan 0 nan 
-1.66897 nan nan 0 nan 
-1.66897 nan nan 0 nan 
-1.61988 nan nan 0 nan 
-1.61988 nan nan 0 nan 
-1.5708 nan nan 0 nan 
-1.5708 nan nan 0 nan 
-1.52171 nan nan 0 nan 
-1.52171 nan nan 0 nan 
-1.47262 nan nan 0 nan 
-1.47262 nan nan 0 nan 
-1.42353 nan nan 0 nan 
-1.42353 nan nan 0 nan 
-1.37445 nan nan 0 nan 
-1.37445 nan nan 0 nan 
-1.32536 nan nan 0 nan 
-1.32536 nan nan 0 nan 
-1.27627 nan nan 0 nan 
-1.27627 nan nan 0 nan 
-1.22718 nan nan 0 nan 
-1.22718 nan nan 0 nan 
-1.1781 nan nan 0 nan 
-1.1781 nan nan 0 nan 
-1.12901 nan nan 0 nan 
-1.12901 nan nan 0 nan 
-1.07992 nan nan 0 nan 
-1.07992 nan nan 0 nan 
-1.03084 nan nan 0 nan 
-1.03084 nan nan 0 nan 
-0.981748 nan nan 0 nan 
-0.981748 nan nan 0 nan 
-0.93266 nan nan 0 nan 
-0.93266 nan nan 0 nan 
-0.883573 nan nan 0 nan 
-0.883573 nan nan 0 nan 
-0.834486 nan nan 0 nan 
-0.834486 nan nan 0 nan 
-0.785398 nan nan 0 nan 
-0.785398 nan nan 0 nan 
-0.736311 nan nan 0 nan 
-0.736311 nan nan 0 nan 
-0.687223 nan nan 0 nan 
-0.687223 nan nan 0 nan 
-0.638136 nan nan 0 nan 
-0.638136 nan nan 0 nan 
-0.589049 nan nan 0 nan 
-0.589049 nan nan 0 nan 
-0.539961 nan nan 0 nan 
-0.539961 nan nan 0 nan 
-0.490874 nan nan 0 nan 
-0.490874 nan nan 0 nan 
-0.441786 nan nan 0 nan 
-0.441786 nan nan 0 nan 
-0.392699 nan nan 0 nan 
-0.392699 nan nan 0 nan 
-0.343612 nan nan 0 nan 
-0.343612 nan nan 0 nan 
-0.294524 nan nan 0 nan 
-0.294524 nan nan 0 nan 
-0.245437 nan nan 0 nan 
-0.245437 nan nan 0 nan 
-0.19635 nan nan 0 nan 
-0.19635 nan nan 0 nan 
-0.147262 nan nan 0 nan 
-0.147262 nan nan 0 nan 
-0.0981748 nan nan 0 nan 
-0.0981748 nan nan 0 nan 
-0.0490874 nan nan 0 nan 
-0.0490874 nan nan 0 nan 


==> anc/FOURIER/LAMBDA2.0GAMMA0.5BETA1.0CLASSICAL/info.txt <==
#RUN PARAMETERS:
PERTURBATIVE = 0
TWO-LOOP = 1
QUANTUM = 0
VERTEX-FLOW = 0
REGULATOR = 0
SHARP CUTOFF = 777
lambdaUV = 2    mUV = 1   N = 1  beta = 1    ThetaUV = 0.5


==> anc/FOURIER/LAMBDA2.0GAMMA0.5BETA1.0CLASSICAL_FULL/G.txt <==
0 nan -nan -nan nan 0 0 
0 nan -nan -nan nan 0 0 
0 nan -nan -nan nan 0 0 
0.0490874 0.6219 0.00949858 0.6219 -0.00949238 0.386881 3.8563e-06 
0.0490874 0.6219 0.00949858 0.6219 -0.00949238 0.386881 3.8563e-06 
0.0490874 0.6219 0.00949858 0.6219 -0.00949238 0.386881 3.8563e-06 
0.0981748 0.624267 0.0191525 0.624268 -0.0191463 0.390108 3.90327e-06 
0.0981748 0.624267 0.0191525 0.624268 -0.0191463 0.390108 3.90327e-06 
0.0981748 0.624267 0.0191525 0.624268 -0.0191463 0.390108 3.90327e-06 
0.147262 0.628244 0.0291295 0.628245 -0.0291232 0.395572 3.98316e-06 
0.147262 0.628244 0.0291295 0.628245 -0.0291232 0.395572 3.98316e-06 
0.147262 0.628244 0.0291295 0.628245 -0.0291232 0.395572 3.98316e-06 
0.19635 0.633878 0.0396073 0.633879 -0.0396009 0.403404 4.09846e-06 
0.19635 0.633878 0.0396073 0.633879 -0.0396009 0.403404 4.09846e-06 
0.19635 0.633878 0.0396073 0.633879 -0.0396009 0.403404 4.09846e-06 
0.245437 0.641236 0.050784 0.641237 -0.0507774 0.413799 4.25287e-06 
0.245437 0.641236 0.050784 0.641237 -0.0507774 0.413799 4.25287e-06 
0.245437 0.641236 0.050784 0.641237 -0.0507774 0.413799 4.25287e-06 
0.294524 0.650405 0.0628873 0.650406 -0.0628806 0.427021 4.45153e-06 
0.294524 0.650405 0.0628873 0.650406 -0.0628806 0.427021 4.45153e-06 
0.294524 0.650405 0.0628873 0.650406 -0.0628806 0.427021 4.45153e-06 
0.343612 0.661495 0.076186 0.661497 -0.0761791 0.443422 4.70134e-06 
0.343612 0.661495 0.076186 0.661497 -0.0761791 0.443422 4.70134e-06 
0.343612 0.661495 0.076186 0.661497 -0.0761791 0.443422 4.70134e-06 
0.392699 0.674635 0.0910039 0.674637 -0.0909968 0.463461 5.01142e-06 
0.392699 0.674635 0.0910039 0.674637 -0.0909968 0.463461 5.01142e-06 
0.392699 0.674635 0.0910039 0.674637 -0.0909968 0.463461 5.01142e-06 
0.441786 0.689976 0.107739 0.689979 -0.107732 0.487726 5.39374e-06 
0.441786 0.689976 0.107739 0.689979 -0.107732 0.487726 5.39374e-06 
0.441786 0.689976 0.107739 0.689979 -0.107732 0.487726 5.39374e-06 
0.490874 0.707685 0.126889 0.707688 -0.126881 0.516976 5.86396e-06 
0.490874 0.707685 0.126889 0.707688 -0.126881 0.516976 5.86396e-06 
0.490874 0.707685 0.126889 0.707688 -0.126881 0.516976 5.86396e-06 
0.539961 0.727938 0.149083 0.727942 -0.149075 0.552185 6.44259e-06 
0.539961 0.727938 0.149083 0.727942 -0.149075 0.552185 6.44259e-06 
0.539961 0.727938 0.149083 0.727942 -0.149075 0.552185 6.44259e-06 
0.589049 0.750908 0.175131 0.750912 -0.175122 0.594608 7.15646e-06 
0.589049 0.750908 0.175131 0.750912 -0.175122 0.594608 7.15646e-06 
0.589049 0.750908 0.175131 0.750912 -0.175122 0.594608 7.15646e-06 
0.638136 0.776731 0.20608 0.776736 -0.206071 0.645867 8.0407e-06 
0.638136 0.776731 0.20608 0.776736 -0.206071 0.645867 8.0407e-06 
0.638136 0.776731 0.20608 0.776736 -0.206071 0.645867 8.0407e-06 
0.687223 0.805457 0.243302 0.805463 -0.243293 0.70806 9.14093e-06 
0.687223 0.805457 0.243302 0.805463 -0.243293 0.70806 9.14093e-06 
0.687223 0.805457 0.243302 0.805463 -0.243293 0.70806 9.14093e-06 
0.736311 0.836951 0.288602 0.836958 -0.288592 0.7839 1.05156e-05 
0.736311 0.836951 0.288602 0.836958 -0.288592 0.7839 1.05156e-05 
0.736311 0.836951 0.288602 0.836958 -0.288592 0.7839 1.05156e-05 
0.785398 0.870716 0.344353 0.870726 -0.344343 0.876874 1.22373e-05 
0.785398 0.870716 0.344353 0.870726 -0.344343 0.876874 1.22373e-05 
0.785398 0.870716 0.344353 0.870726 -0.344343 0.876874 1.22373e-05 
0.834486 0.905588 0.413651 0.9056 -0.41364 0.991378 1.43891e-05 
0.834486 0.905588 0.413651 0.9056 -0.41364 0.991378 1.43891e-05 
0.834486 0.905588 0.413651 0.9056 -0.41364 0.991378 1.43891e-05 
0.883573 0.939191 0.500432 0.939206 -0.500422 1.13274 1.70505e-05 
0.883573 0.939191 0.500432 0.939206 -0.500422 1.13274 1.70505e-05 
0.883573 0.939191 0.500432 0.939206 -0.500422 1.13274 1.70505e-05 
0.93266 0.967035 0.609413 0.967054 -0.609404 1.30682 2.02536e-05 
0.93266 0.967035 0.609413 0.967054 -0.609404 1.30682 2.02536e-05 
0.93266 0.967035 0.609413 0.967054 -0.609404 1.30682 2.02536e-05 
0.981748 0.981117 0.745478 0.98114 -0.745472 1.51867 2.3879e-05 
0.981748 0.981117 0.745478 0.98114 -0.745472 1.51867 2.3879e-05 
0.981748 0.981117 0.745478 0.98114 -0.745472 1.51867 2.3879e-05 
1.03084 0.968116 0.911771 0.968144 -0.911769 1.76899 2.74457e-05 
1.03084 0.968116 0.911771 0.968144 -0.911769 1.76899 2.74457e-05 
1.03084 0.968116 0.911771 0.968144 -0.911769 1.76899 2.74457e-05 
1.07992 0.908201 1.10526 0.908234 -1.10526 2.04693 2.97917e-05 
1.07992 0.908201 1.10526 0.908234 -1.10526 2.04693 2.97917e-05 
1.07992 0.908201 1.10526 0.908234 -1.10526 2.04693 2.97917e-05 
1.12901 0.777604 1.30916 0.777637 -1.30918 2.31914 2.88995e-05 
1.12901 0.777604 1.30916 0.777637 -1.30918 2.31914 2.88995e-05 
1.12901 0.777604 1.30916 0.777637 -1.30918 2.31914 2.88995e-05 
1.1781 0.560278 1.486 0.560305 -1.48603 2.52274 2.26504e-05 
1.1781 0.560278 1.486 0.560305 -1.48603 2.52274 2.26504e-05 
1.1781 0.560278 1.486 0.560305 -1.48603 2.52274 2.26504e-05 
1.22718 0.268622 1.58381 0.268636 -1.58385 2.58125 1.11113e-05 
1.22718 0.268622 1.58381 0.268636 -1.58385 2.58125 1.11113e-05 
1.22718 0.268622 1.58381 0.268636 -1.58385 2.58125 1.11113e-05 
1.27627 -0.0460639 1.56537 -0.0460662 -1.56541 2.45307 -1.81127e-06 
1.27627 -0.0460639 1.56537 -0.0460662 -1.56541 2.45307 -1.81127e-06 
1.27627 -0.0460639 1.56537 -0.0460662 -1.56541 2.45307 -1.81127e-06 
1.32536 -0.317893 1.43847 -0.317907 -1.4385 2.17071 -1.10589e-05 
1.32536 -0.317893 1.43847 -0.317907 -1.4385 2.17071 -1.10589e-05 
1.32536 -0.317893 1.43847 -0.317907 -1.4385 2.17071 -1.10589e-05 
1.37445 -0.506996 1.24908 -0.507017 -1.2491 1.81758 -1.47681e-05 
1.37445 -0.506996 1.24908 -0.507017 -1.2491 1.81758 -1.47681e-05 
1.37445 -0.506996 1.24908 -0.507017 -1.2491 1.81758 -1.47681e-05 
1.42353 -0.61215 1.04672 -0.612171 -1.04673 1.4706 -1.4427e-05 
1.42353 -0.61215 1.04672 -0.612171 -1.04673 1.4706 -1.4427e-05 
1.42353 -0.61215 1.04672 -0.612171 -1.04673 1.4706 -1.4427e-05 
1.47262 -0.653796 0.862092 -0.653814 -0.862097 1.17083 -1.22676e-05 
1.47262 -0.653796 0.862092 -0.653814 -0.862097 1.17083 -1.22676e-05 
1.47262 -0.653796 0.862092 -0.653814 -0.862097 1.17083 -1.22676e-05 
1.52171 -0.655189 0.706723 -0.655204 -0.706724 0.928855 -9.75299e-06 
1.52171 -0.655189 0.706723 -0.655204 -0.706724 0.928855 -9.75299e-06 
1.52171 -0.655189 0.706723 -0.655204 -0.706724 0.928855 -9.75299e-06 
1.5708 -0.634118 0.581026 -0.63413 -0.581025 0.739785 -7.51793e-06 
1.5708 -0.634118 0.581026 -0.63413 -0.581025 0.739785 -7.51793e-06 
1.5708 -0.634118 0.581026 -0.63413 -0.581025 0.739785 -7.51793e-06 
1.61988 -0.60203 0.480982 -0.602039 -0.48098 0.593846 -5.72948e-06 
1.61988 -0.60203 0.480982 -0.602039 -0.48098 0.593846 -5.72948e-06 
1.61988 -0.60203 0.480982 -0.602039 -0.48098 0.593846 -5.72948e-06 
1.66897 -0.565634 0.40164 -0.565641 -0.401637 0.481301 -4.3629e-06 
1.66897 -0.565634 0.40164 -0.565641 -0.401637 0.481301 -4.3629e-06 
1.66897 -0.565634 0.40164 -0.565641 -0.401637 0.481301 -4.3629e-06 
1.71806 -0.528618 0.338507 -0.528624 -0.338505 0.394057 -3.33828e-06 
1.71806 -0.528618 0.338507 -0.528624 -0.338505 0.394057 -3.33828e-06 
1.71806 -0.528618 0.338507 -0.528624 -0.338505 0.394057 -3.33828e-06 
1.76715 -0.492889 0.287926 -0.492893 -0.287924 0.325864 -2.574e-06 
1.76715 -0.492889 0.287926 -0.492893 -0.287924 0.325864 -2.574e-06 
1.76715 -0.492889 0.287926 -0.492893 -0.287924 0.325864 -2.574e-06 
1.81623 -0.459343 0.247053 -0.459346 -0.247051 0.272049 -2.00266e-06 
1.81623 -0.459343 0.247053 -0.459346 -0.247051 0.272049 -2.00266e-06 
1.81623 -0.459343 0.247053 -0.459346 -0.247051 0.272049 -2.00266e-06 
1.86532 -0.428323 0.213721 -0.428326 -0.213719 0.229151 -1.57295e-06 
1.86532 -0.428323 0.213721 -0.428326 -0.213719 0.229151 -1.57295e-06 
1.86532 -0.428323 0.213721 -0.428326 -0.213719 0.229151 -1.57295e-06 
1.91441 -0.399877 0.186286 -0.399879 -0.186284 0.194614 -1.24716e-06 
1.91441 -0.399877 0.186286 -0.399879 -0.186284 0.194614 -1.24716e-06 
1.91441 -0.399877 0.186286 -0.399879 -0.186284 0.194614 -1.24716e-06 
1.9635 -0.3739 0.163503 -0.373902 -0.163502 0.166542 -9.97935e-07 
1.9635 -0.3739 0.163503 -0.373902 -0.163502 0.166542 -9.97935e-07 
1.9635 -0.3739 0.163503 -0.373902 -0.163502 0.166542 -9.97935e-07 
2.01258 -0.35022 0.144422 -0.350222 -0.14442 0.143518 -8.05509e-07 
2.01258 -0.35022 0.144422 -0.350222 -0.14442 0.143518 -8.05509e-07 
2.01258 -0.35022 0.144422 -0.350222 -0.14442 0.143518 -8.05509e-07 
2.06167 -0.32864 0.128312 -0.328641 -0.128311 0.124473 -6.55569e-07 
2.06167 -0.32864 0.128312 -0.328641 -0.128311 0.124473 -6.55569e-07 
2.06167 -0.32864 0.128312 -0.328641 -0.128311 0.124473 -6.55569e-07 
2.11076 -0.308959 0.114609 -0.30896 -0.114608 0.108595 -5.37688e-07 
2.11076 -0.308959 0.114609 -0.30896 -0.114608 0.108595 -5.37688e-07 
2.11076 -0.308959 0.114609 -0.30896 -0.114608 0.108595 -5.37688e-07 
2.15984 -0.290985 0.102872 -0.290986 -0.102871 0.0952582 -4.44217e-07 
2.15984 -0.290985 0.102872 -0.290986 -0.102871 0.0952582 -4.44217e-07 
2.15984 -0.290985 0.102872 -0.290986 -0.102871 0.0952582 -4.44217e-07 
2.20893 -0.274544 0.0927536 -0.274545 -0.0927526 0.08398 -3.69495e-07 
2.20893 -0.274544 0.0927536 -0.274545 -0.0927526 0.08398 -3.69495e-07 
2.20893 -0.274544 0.0927536 -0.274545 -0.0927526 0.08398 -3.69495e-07 
2.25802 -0.259475 0.083978 -0.259476 -0.0839771 0.0743816 -3.09302e-07 
2.25802 -0.259475 0.083978 -0.259476 -0.0839771 0.0743816 -3.09302e-07 
2.25802 -0.259475 0.083978 -0.259476 -0.0839771 0.0743816 -3.09302e-07 
2.30711 -0.245636 0.0763244 -0.245637 -0.0763236 0.0661642 -2.60457e-07 
2.30711 -0.245636 0.0763244 -0.245637 -0.0763236 0.0661642 -2.60457e-07 
2.30711 -0.245636 0.0763244 -0.245637 -0.0763236 0.0661642 -2.60457e-07 
2.35619 -0.232901 0.0696146 -0.232901 -0.0696138 0.0590904 -2.20551e-07 
2.35619 -0.232901 0.0696146 -0.232901 -0.0696138 0.0590904 -2.20551e-07 
2.35619 -0.232901 0.0696146 -0.232901 -0.0696138 0.0590904 -2.20551e-07 
2.40528 -0.221157 0.0637037 -0.221157 -0.063703 0.0529695 -1.87736e-07 
2.40528 -0.221157 0.0637037 -0.221157 -0.063703 0.0529695 -1.87736e-07 
2.40528 -0.221157 0.0637037 -0.221157 -0.063703 0.0529695 -1.87736e-07 
2.45437 -0.210304 0.058473 -0.210304 -0.0584724 0.0476479 -1.60587e-07 
2.45437 -0.210304 0.058473 -0.210304 -0.0584724 0.0476479 -1.60587e-07 
2.45437 -0.210304 0.058473 -0.210304 -0.0584724 0.0476479 -1.60587e-07 
2.50346 -0.200255 0.0538249 -0.200256 -0.0538243 0.0430002 -1.37999e-07 
2.50346 -0.200255 0.0538249 -0.200256 -0.0538243 0.0430002 -1.37999e-07 
2.50346 -0.200255 0.0538249 -0.200256 -0.0538243 0.0430002 -1.37999e-07 
2.55254 -0.190933 0.049678 -0.190933 -0.0496775 0.0389241 -1.19102e-07 
2.55254 -0.190933 0.049678 -0.190933 -0.0496775 0.0389241 -1.19102e-07 
2.55254 -0.190933 0.049678 -0.190933 -0.0496775 0.0389241 -1.19102e-07 
2.60163 -0.182268 0.0459647 -0.182269 -0.0459642 0.0353351 -1.03214e-07 
2.60163 -0.182268 0.0459647 -0.182269 -0.0459642 0.0353351 -1.03214e-07 
2.60163 -0.182268 0.0459647 -0.182269 -0.0459642 0.0353351 -1.03214e-07 
2.65072 -0.1742 0.0426282 -0.1742 -0.0426278 0.0321634 -8.97904e-08 
2.65072 -0.1742 0.0426282 -0.1742 -0.0426278 0.0321634 -8.97904e-08 
2.65072 -0.1742 0.0426282 -0.1742 -0.0426278 0.0321634 -8.97904e-08 
2.69981 -0.166674 0.0396206 -0.166674 -0.0396201 0.0293505 -7.83978e-08 
2.69981 -0.166674 0.0396206 -0.166674 -0.0396201 0.0293505 -7.83978e-08 
2.69981 -0.166674 0.0396206 -0.166674 -0.0396201 0.0293505 -7.83978e-08 
2.74889 -0.159642 0.036901 -0.159642 -0.0369006 0.0268477 -6.86871e-08 
2.74889 -0.159642 0.036901 -0.159642 -0.0369006 0.0268477 -6.86871e-08 
2.74889 -0.159642 0.036901 -0.159642 -0.0369006 0.0268477 -6.86871e-08 
2.79798 -0.153061 0.0344348 -0.153062 -0.0344344 0.0246139 -6.03763e-08 
2.79798 -0.153061 0.0344348 -0.153062 -0.0344344 0.0246139 -6.03763e-08 
2.79798 -0.153061 0.0344348 -0.153062 -0.0344344 0.0246139 -6.03763e-08 
2.84707 -0.146893 0.0321924 -0.146893 -0.032192 0.0226143 -5.32359e-08 
2.84707 -0.146893 0.0321924 -0.146893 -0.032192 0.0226143 -5.32359e-08 
2.84707 -0.146893 0.0321924 -0.146893 -0.032192 0.0226143 -5.32359e-08 
2.89616 -0.141103 0.0301481 -0.141103 -0.0301478 0.0208193 -4.70786e-08 
2.89616 -0.141103 0.0301481 -0.141103 -0.0301478 0.0208193 -4.70786e-08 
2.89616 -0.141103 0.0301481 -0.141103 -0.0301478 0.0208193 -4.70786e-08 
2.94524 -0.135661 0.0282801 -0.135661 -0.0282798 0.0192038 -4.17504e-08 
2.94524 -0.135661 0.0282801 -0.135661 -0.0282798 0.0192038 -4.17504e-08 
2.94524 -0.135661 0.0282801 -0.135661 -0.0282798 0.0192038 -4.17504e-08 
2.99433 -0.130538 0.0265691 -0.130538 -0.0265688 0.0177462 -3.71244e-08 
2.99433 -0.130538 0.0265691 -0.130538 -0.0265688 0.0177462 -3.71244e-08 
2.99433 -0.130538 0.0265691 -0.130538 -0.0265688 0.0177462 -3.71244e-08 
3.04342 -0.125709 0.0249985 -0.125709 -0.0249982 0.0164278 -3.30952e-08 
3.04342 -0.125709 0.0249985 -0.125709 -0.0249982 0.0164278 -3.30952e-08 
3.04342 -0.125709 0.0249985 -0.125709 -0.0249982 0.0164278 -3.30952e-08 
3.09251 -0.121152 0.0235538 -0.121152 -0.0235535 0.0152327 -2.95752e-08 
3.09251 -0.121152 0.0235538 -0.121152 -0.0235535 0.0152327 -2.95752e-08 
3.09251 -0.121152 0.0235538 -0.121152 -0.0235535 0.0152327 -2.95752e-08 
3.14159 -0.116847 0.0222223 -0.116847 -0.0222221 0.0141471 -2.64912e-08 
3.14159 -0.116847 0.0222223 -0.116847 -0.0222221 0.0141471 -2.64912e-08 
3.14159 -0.116847 0.0222223 -0.116847 -0.0222221 0.0141471 -2.64912e-08 
3.19068 -0.112774 0.0209928 -0.112774 -0.0209926 0.0131588 -2.37817e-08 
3.19068 -0.112774 0.0209928 -0.112774 -0.0209926 0.0131588 -2.37817e-08 
3.19068 -0.112774 0.0209928 -0.112774 -0.0209926 0.0131588 -2.37817e-08 
3.23977 -0.108917 0.0198555 -0.108917 -0.0198553 0.0122573 -2.13949e-08 
3.23977 -0.108917 0.0198555 -0.108917 -0.0198553 0.0122573 -2.13949e-08 
3.23977 -0.108917 0.0198555 -0.108917 -0.0198553 0.0122573 -2.13949e-08 
3.28885 -0.105261 0.0188016 -0.105261 -0.0188015 0.0114335 -1.92871e-08 
3.28885 -0.105261 0.0188016 -0.105261 -0.0188015 0.0114335 -1.92871e-08 
3.28885 -0.105261 0.0188016 -0.105261 -0.0188015 0.0114335 -1.92871e-08 
3.33794 -0.101792 0.0178235 -0.101792 -0.0178234 0.0106793 -1.74211e-08 
3.33794 -0.101792 0.0178235 -0.101792 -0.0178234 0.0106793 -1.74211e-08 
3.33794 -0.101792 0.0178235 -0.101792 -0.0178234 0.0106793 -1.74211e-08 
3.38703 -0.0984961 0.0169143 -0.0984962 -0.0169142 0.00998766 -1.57653e-08 
3.38703 -0.0984961 0.0169143 -0.0984962 -0.0169142 0.00998766 -1.57653e-08 
3.38703 -0.0984961 0.0169143 -0.0984962 -0.0169142 0.00998766 -1.57653e-08 
3.43612 -0.0953628 0.0160679 -0.0953628 -0.0160677 0.0093523 -1.42928e-08 
3.43612 -0.0953628 0.0160679 -0.0953628 -0.0160677 0.0093523 -1.42928e-08 
3.43612 -0.0953628 0.0160679 -0.0953628 -0.0160677 0.0093523 -1.42928e-08 
3.4852 -0.0923809 0.0152787 -0.0923809 -0.0152786 0.00876773 -1.29804e-08 
3.4852 -0.0923809 0.0152787 -0.0923809 -0.0152786 0.00876773 -1.29804e-08 
3.4852 -0.0923809 0.0152787 -0.0923809 -0.0152786 0.00876773 -1.29804e-08 
3.53429 -0.0895407 0.014542 -0.0895407 -0.0145419 0.00822906 -1.18084e-08 
3.53429 -0.0895407 0.014542 -0.0895407 -0.0145419 0.00822906 -1.18084e-08 
3.53429 -0.0895407 0.014542 -0.0895407 -0.0145419 0.00822906 -1.18084e-08 
3.58338 -0.0868331 0.0138533 -0.0868331 -0.0138532 0.00773195 -1.07595e-08 
3.58338 -0.0868331 0.0138533 -0.0868331 -0.0138532 0.00773195 -1.07595e-08 
3.58338 -0.0868331 0.0138533 -0.0868331 -0.0138532 0.00773195 -1.07595e-08 
3.63247 -0.0842498 0.0132087 -0.0842499 -0.0132086 0.00727255 -9.81919e-09 
3.63247 -0.0842498 0.0132087 -0.0842499 -0.0132086 0.00727255 -9.81919e-09 
3.63247 -0.0842498 0.0132087 -0.0842499 -0.0132086 0.00727255 -9.81919e-09 
3.68155 -0.0817833 0.0126046 -0.0817833 -0.0126045 0.00684742 -8.97452e-09 
3.68155 -0.0817833 0.0126046 -0.0817833 -0.0126045 0.00684742 -8.97452e-09 
3.68155 -0.0817833 0.0126046 -0.0817833 -0.0126045 0.00684742 -8.97452e-09 
3.73064 -0.0794263 0.0120379 -0.0794263 -0.0120378 0.00645348 -8.21444e-09 
3.73064 -0.0794263 0.0120379 -0.0794263 -0.0120378 0.00645348 -8.21444e-09 
3.73064 -0.0794263 0.0120379 -0.0794263 -0.0120378 0.00645348 -8.21444e-09 
3.77973 -0.0771724 0.0115055 -0.0771724 -0.0115054 0.00608799 -7.52931e-09 
3.77973 -0.0771724 0.0115055 -0.0771724 -0.0115054 0.00608799 -7.52931e-09 
3.77973 -0.0771724 0.0115055 -0.0771724 -0.0115054 0.00608799 -7.52931e-09 
3.82882 -0.0750155 0.011005 -0.0750155 -0.0110049 0.00574847 -6.91071e-09 
3.82882 -0.0750155 0.011005 -0.0750155 -0.0110049 0.00574847 -6.91071e-09 
3.82882 -0.0750155 0.011005 -0.0750155 -0.0110049 0.00574847 -6.91071e-09 
3.8779 -0.07295 0.0105338 -0.0729501 -0.0105337 0.0054327 -6.35127e-09 
3.8779 -0.07295 0.0105338 -0.0729501 -0.0105337 0.0054327 -6.35127e-09 
3.8779 -0.07295 0.0105338 -0.0729501 -0.0105337 0.0054327 -6.35127e-09 
3.92699 -0.0709708 0.0100898 -0.0709708 -0.0100897 0.00513869 -5.84455e-09 
3.92699 -0.0709708 0.0100898 -0.0709708 -0.0100897 0.00513869 -5.84455e-09 
3.92699 -0.0709708 0.0100898 -0.0709708 -0.0100897 0.00513869 -5.84455e-09 
3.97608 -0.0690729 0.00967111 -0.069073 -0.00967103 0.00486463 -5.3849e-09 
3.97608 -0.0690729 0.00967111 -0.069073 -0.00967103 0.00486463 -5.3849e-09 
3.97608 -0.0690729 0.00967111 -0.069073 -0.00967103 0.00486463 -5.3849e-09 
4.02517 -0.067252 0.00927582 -0.067252 -0.00927575 0.0046089 -4.96732e-09 
4.02517 -0.067252 0.00927582 -0.067252 -0.00927575 0.0046089 -4.96732e-09 
4.02517 -0.067252 0.00927582 -0.067252 -0.00927575 0.0046089 -4.96732e-09 
4.07425 -0.0655038 0.00890231 -0.0655038 -0.00890225 0.00437002 -4.58743e-09 
4.07425 -0.0655038 0.00890231 -0.0655038 -0.00890225 0.00437002 -4.58743e-09 
4.07425 -0.0655038 0.00890231 -0.0655038 -0.00890225 0.00437002 -4.58743e-09 
4.12334 -0.0638244 0.00854908 -0.0638244 -0.00854901 0.00414666 -4.24136e-09 
4.12334 -0.0638244 0.00854908 -0.0638244 -0.00854901 0.00414666 -4.24136e-09 
4.12334 -0.0638244 0.00854908 -0.0638244 -0.00854901 0.00414666 -4.24136e-09 
4.17243 -0.0622102 0.00821472 -0.0622102 -0.00821466 0.00393761 -3.92567e-09 
4.17243 -0.0622102 0.00821472 -0.0622102 -0.00821466 0.00393761 -3.92567e-09 
4.17243 -0.0622102 0.00821472 -0.0622102 -0.00821466 0.00393761 -3.92567e-09 
4.22152 -0.0606578 0.00789799 -0.0606578 -0.00789793 0.00374176 -3.63733e-09 
4.22152 -0.0606578 0.00789799 -0.0606578 -0.00789793 0.00374176 -3.63733e-09 
4.22152 -0.0606578 0.00789799 -0.0606578 -0.00789793 0.00374176 -3.63733e-09 
4.2706 -0.059164 0.0075977 -0.0591641 -0.00759764 0.00355812 -3.37364e-09 
4.2706 -0.059164 0.0075977 -0.0591641 -0.00759764 0.00355812 -3.37364e-09 
4.2706 -0.059164 0.0075977 -0.0591641 -0.00759764 0.00355812 -3.37364e-09 
4.31969 -0.0577259 0.00731278 -0.057726 -0.00731272 0.00338578 -3.1322e-09 
4.31969 -0.0577259 0.00731278 -0.057726 -0.00731272 0.00338578 -3.1322e-09 
4.31969 -0.0577259 0.00731278 -0.057726 -0.00731272 0.00338578 -3.1322e-09 
4.36878 -0.0563407 0.00704224 -0.0563407 -0.00704219 0.00322388 -2.91086e-09 
4.36878 -0.0563407 0.00704224 -0.0563407 -0.00704219 0.00322388 -2.91086e-09 
4.36878 -0.0563407 0.00704224 -0.0563407 -0.00704219 0.00322388 -2.91086e-09 
4.41786 -0.0550058 0.00678517 -0.0550058 -0.00678512 0.00307169 -2.70773e-09 
4.41786 -0.0550058 0.00678517 -0.0550058 -0.00678512 0.00307169 -2.70773e-09 
4.41786 -0.0550058 0.00678517 -0.0550058 -0.00678512 0.00307169 -2.70773e-09 
4.46695 -0.0537186 0.00654072 -0.0537187 -0.00654068 0.00292849 -2.52109e-09 
4.46695 -0.0537186 0.00654072 -0.0537187 -0.00654068 0.00292849 -2.52109e-09 
4.46695 -0.0537186 0.00654072 -0.0537187 -0.00654068 0.00292849 -2.52109e-09 
4.51604 -0.0524771 0.00630813 -0.0524771 -0.00630808 0.00279364 -2.34942e-09 
4.51604 -0.0524771 0.00630813 -0.0524771 -0.00630808 0.00279364 -2.34942e-09 
4.51604 -0.0524771 0.00630813 -0.0524771 -0.00630808 0.00279364 -2.34942e-09 
4.56513 -0.0512788 0.00608665 -0.0512789 -0.00608661 0.00266658 -2.19135e-09 
4.56513 -0.0512788 0.00608665 -0.0512789 -0.00608661 0.00266658 -2.19135e-09 
4.56513 -0.0512788 0.00608665 -0.0512789 -0.00608661 0.00266658 -2.19135e-09 
4.61421 -0.050122 0.00587563 -0.050122 -0.00587559 0.00254674 -2.04566e-09 
4.61421 -0.050122 0.00587563 -0.050122 -0.00587559 0.00254674 -2.04566e-09 
4.61421 -0.050122 0.00587563 -0.050122 -0.00587559 0.00254674 -2.04566e-09 
4.6633 -0.0490045 0.00567444 -0.0490045 -0.00567441 0.00243365 -1.91124e-09 
4.6633 -0.0490045 0.00567444 -0.0490045 -0.00567441 0.00243365 -1.91124e-09 
4.6633 -0.0490045 0.00567444 -0.0490045 -0.00567441 0.00243365 -1.91124e-09 
4.71239 -0.0479247 0.00548252 -0.0479247 -0.00548248 0.00232684 -1.78709e-09 
4.71239 -0.0479247 0.00548252 -0.0479247 -0.00548248 0.00232684 -1.78709e-09 
4.71239 -0.0479247 0.00548252 -0.0479247 -0.00548248 0.00232684 -1.78709e-09 
4.76148 -0.0468808 0.00529931 -0.0468808 -0.00529927 0.0022259 -1.67233e-09 
4.76148 -0.0468808 0.00529931 -0.0468808 -0.00529927 0.0022259 -1.67233e-09 
4.76148 -0.0468808 0.00529931 -0.0468808 -0.00529927 0.0022259 -1.67233e-09 
4.81056 -0.0458713 0.00512433 -0.0458713 -0.00512429 0.00213044 -1.56614e-09 
4.81056 -0.0458713 0.00512433 -0.0458713 -0.00512429 0.00213044 -1.56614e-09 
4.81056 -0.0458713 0.00512433 -0.0458713 -0.00512429 0.00213044 -1.56614e-09 
4.85965 -0.0448946 0.00495711 -0.0448946 -0.00495708 0.0020401 -1.4678e-09 
4.85965 -0.0448946 0.00495711 -0.0448946 -0.00495708 0.0020401 -1.4678e-09 
4.85965 -0.0448946 0.00495711 -0.0448946 -0.00495708 0.0020401 -1.4678e-09 
4.90874 -0.0439492 0.00479721 -0.0439492 -0.00479718 0.00195455 -1.37664e-09 
4.90874 -0.0439492 0.00479721 -0.0439492 -0.00479718 0.00195455 -1.37664e-09 
4.90874 -0.0439492 0.00479721 -0.0439492 -0.00479718 0.00195455 -1.37664e-09 
4.95783 -0.0430339 0.00464425 -0.043034 -0.00464422 0.00187349 -1.29206e-09 
4.95783 -0.0430339 0.00464425 -0.043034 -0.00464422 0.00187349 -1.29206e-09 
4.95783 -0.0430339 0.00464425 -0.043034 -0.00464422 0.00187349 -1.29206e-09 
5.00691 -0.0421474 0.00449782 -0.0421474 -0.0044978 0.00179664 -1.21353e-09 
5.00691 -0.0421474 0.00449782 -0.0421474 -0.0044978 0.00179664 -1.21353e-09 
5.00691 -0.0421474 0.00449782 -0.0421474 -0.0044978 0.00179664 -1.21353e-09 
5.056 -0.0412884 0.0043576 -0.0412884 -0.00435757 0.00172373 -1.14056e-09 
5.056 -0.0412884 0.0043576 -0.0412884 -0.00435757 0.00172373 -1.14056e-09 
5.056 -0.0412884 0.0043576 -0.0412884 -0.00435757 0.00172373 -1.14056e-09 
5.10509 -0.0404559 0.00422324 -0.0404559 -0.00422321 0.00165452 -1.07269e-09 
5.10509 -0.0404559 0.00422324 -0.0404559 -0.00422321 0.00165452 -1.07269e-09 
5.10509 -0.0404559 0.00422324 -0.0404559 -0.00422321 0.00165452 -1.07269e-09 
5.15418 -0.0396486 0.00409444 -0.0396486 -0.00409442 0.00158878 -1.00951e-09 
5.15418 -0.0396486 0.00409444 -0.0396486 -0.00409442 0.00158878 -1.00951e-09 
5.15418 -0.0396486 0.00409444 -0.0396486 -0.00409442 0.00158878 -1.00951e-09 
5.20326 -0.0388656 0.00397091 -0.0388657 -0.00397089 0.00152631 -9.50669e-10 
5.20326 -0.0388656 0.00397091 -0.0388657 -0.00397089 0.00152631 -9.50669e-10 
5.20326 -0.0388656 0.00397091 -0.0388657 -0.00397089 0.00152631 -9.50669e-10 
5.25235 -0.038106 0.00385238 -0.038106 -0.00385235 0.00146691 -8.95814e-10 
5.25235 -0.038106 0.00385238 -0.038106 -0.00385235 0.00146691 -8.95814e-10 
5.25235 -0.038106 0.00385238 -0.038106 -0.00385235 0.00146691 -8.95814e-10 
5.30144 -0.0373687 0.00373859 -0.0373687 -0.00373857 0.0014104 -8.4464e-10 
5.30144 -0.0373687 0.00373859 -0.0373687 -0.00373857 0.0014104 -8.4464e-10 
5.30144 -0.0373687 0.00373859 -0.0373687 -0.00373857 0.0014104 -8.4464e-10 
5.35052 -0.036653 0.00362931 -0.036653 -0.00362929 0.00135661 -7.96868e-10 
5.35052 -0.036653 0.00362931 -0.036653 -0.00362929 0.00135661 -7.96868e-10 
5.35052 -0.036653 0.00362931 -0.036653 -0.00362929 0.00135661 -7.96868e-10 
5.39961 -0.0359579 0.00352431 -0.0359579 -0.00352429 0.00130539 -7.52238e-10 
5.39961 -0.0359579 0.00352431 -0.0359579 -0.00352429 0.00130539 -7.52238e-10 
5.39961 -0.0359579 0.00352431 -0.0359579 -0.00352429 0.00130539 -7.52238e-10 
5.4487 -0.0352826 0.00342339 -0.0352826 -0.00342337 0.00125658 -7.10515e-10 
5.4487 -0.0352826 0.00342339 -0.0352826 -0.00342337 0.00125658 -7.10515e-10 
5.4487 -0.0352826 0.00342339 -0.0352826 -0.00342337 0.00125658 -7.10515e-10 
5.49779 -0.0346265 0.00332633 -0.0346265 -0.00332631 0.00121006 -6.71484e-10 
5.49779 -0.0346265 0.00332633 -0.0346265 -0.00332631 0.00121006 -6.71484e-10 
5.49779 -0.0346265 0.00332633 -0.0346265 -0.00332631 0.00121006 -6.71484e-10 
5.54687 -0.0339887 0.00323297 -0.0339887 -0.00323295 0.00116569 -6.34947e-10 
5.54687 -0.0339887 0.00323297 -0.0339887 -0.00323295 0.00116569 -6.34947e-10 
5.54687 -0.0339887 0.00323297 -0.0339887 -0.00323295 0.00116569 -6.34947e-10 
5.59596 -0.0333686 0.00314311 -0.0333686 -0.0031431 0.00112335 -6.00722e-10 
5.59596 -0.0333686 0.00314311 -0.0333686 -0.0031431 0.00112335 -6.00722e-10 
5.59596 -0.0333686 0.00314311 -0.0333686 -0.0031431 0.00112335 -6.00722e-10 
5.64505 -0.0327656 0.0030566 -0.0327656 -0.00305659 0.00108293 -5.68643e-10 
5.64505 -0.0327656 0.0030566 -0.0327656 -0.00305659 0.00108293 -5.68643e-10 
5.64505 -0.0327656 0.0030566 -0.0327656 -0.00305659 0.00108293 -5.68643e-10 
5.69414 -0.032179 0.00297329 -0.032179 -0.00297327 0.00104433 -5.38556e-10 
5.69414 -0.032179 0.00297329 -0.032179 -0.00297327 0.00104433 -5.38556e-10 
5.69414 -0.032179 0.00297329 -0.032179 -0.00297327 0.00104433 -5.38556e-10 
5.74322 -0.0316082 0.00289301 -0.0316082 -0.00289299 0.00100745 -5.10321e-10 
5.74322 -0.0316082 0.00289301 -0.0316082 -0.00289299 0.00100745 -5.10321e-10 
5.74322 -0.0316082 0.00289301 -0.0316082 -0.00289299 0.00100745 -5.10321e-10 
5.79231 -0.0310526 0.00281563 -0.0310526 -0.00281562 0.000972195 -4.83808e-10 
5.79231 -0.0310526 0.00281563 -0.0310526 -0.00281562 0.000972195 -4.83808e-10 
5.79231 -0.0310526 0.00281563 -0.0310526 -0.00281562 0.000972195 -4.83808e-10 
5.8414 -0.0305118 0.00274103 -0.0305118 -0.00274102 0.000938482 -4.58896e-10 
5.8414 -0.0305118 0.00274103 -0.0305118 -0.00274102 0.000938482 -4.58896e-10 
5.8414 -0.0305118 0.00274103 -0.0305118 -0.00274102 0.000938482 -4.58896e-10 
5.89049 -0.0299851 0.00266907 -0.0299851 -0.00266906 0.00090623 -4.35477e-10 
5.89049 -0.0299851 0.00266907 -0.0299851 -0.00266906 0.00090623 -4.35477e-10 
5.89049 -0.0299851 0.00266907 -0.0299851 -0.00266906 0.00090623 -4.35477e-10 
5.93957 -0.0294721 0.00259965 -0.0294721 -0.00259963 0.000875362 -4.13447e-10 
5.93957 -0.0294721 0.00259965 -0.0294721 -0.00259963 0.000875362 -4.13447e-10 
5.93957 -0.0294721 0.00259965 -0.0294721 -0.00259963 0.000875362 -4.13447e-10 
5.98866 -0.0289723 0.00253263 -0.0289723 -0.00253262 0.000845808 -3.92714e-10 
5.98866 -0.0289723 0.00253263 -0.0289723 -0.00253262 0.000845808 -3.92714e-10 
5.98866 -0.0289723 0.00253263 -0.0289723 -0.00253262 0.000845808 -3.92714e-10 
6.03775 -0.0284853 0.00246794 -0.0284853 -0.00246792 0.0008175 -3.73189e-10 
6.03775 -0.0284853 0.00246794 -0.0284853 -0.00246792 0.0008175 -3.73189e-10 
6.03775 -0.0284853 0.00246794 -0.0284853 -0.00246792 0.0008175 -3.73189e-10 
6.08684 -0.0280105 0.00240545 -0.0280105 -0.00240544 0.000790375 -3.54794e-10 
6.08684 -0.0280105 0.00240545 -0.0280105 -0.00240544 0.000790375 -3.54794e-10 
6.08684 -0.0280105 0.00240545 -0.0280105 -0.00240544 0.000790375 -3.54794e-10 
6.13592 -0.0275477 0.00234508 -0.0275477 -0.00234507 0.000764375 -3.37453e-10 
6.13592 -0.0275477 0.00234508 -0.0275477 -0.00234507 0.000764375 -3.37453e-10 
6.13592 -0.0275477 0.00234508 -0.0275477 -0.00234507 0.000764375 -3.37453e-10 
6.18501 -0.0270964 0.00228674 -0.0270964 -0.00228672 0.000739442 -3.21098e-10 
6.18501 -0.0270964 0.00228674 -0.0270964 -0.00228672 0.000739442 -3.21098e-10 
6.18501 -0.0270964 0.00228674 -0.0270964 -0.00228672 0.000739442 -3.21098e-10 
6.2341 -0.0266562 0.00223033 -0.0266562 -0.00223032 0.000715526 -3.05665e-10 
6.2341 -0.0266562 0.00223033 -0.0266562 -0.00223032 0.000715526 -3.05665e-10 
6.2341 -0.0266562 0.00223033 -0.0266562 -0.00223032 0.000715526 -3.05665e-10 
6.28319 -0.0262268 0.00217579 -0.0262268 -0.00217578 0.000692575 -2.91094e-10 
6.28319 -0.0262268 0.00217579 -0.0262268 -0.00217578 0.000692575 -2.91094e-10 
6.28319 -0.0262268 0.00217579 -0.0262268 -0.00217578 0.000692575 -2.91094e-10 
6.33227 -0.0258077 0.00212304 -0.0258077 -0.00212303 0.000670544 -2.77331e-10 
6.33227 -0.0258077 0.00212304 -0.0258077 -0.00212303 0.000670544 -2.77331e-10 
6.33227 -0.0258077 0.00212304 -0.0258077 -0.00212303 0.000670544 -2.77331e-10 
6.38136 -0.0253988 0.00207199 -0.0253988 -0.00207198 0.000649388 -2.64325e-10 
6.38136 -0.0253988 0.00207199 -0.0253988 -0.00207198 0.000649388 -2.64325e-10 
6.38136 -0.0253988 0.00207199 -0.0253988 -0.00207198 0.000649388 -2.64325e-10 
6.43045 -0.0249996 0.00202259 -0.0249996 -0.00202258 0.000629066 -2.52029e-10 
6.43045 -0.0249996 0.00202259 -0.0249996 -0.00202258 0.000629066 -2.52029e-10 
6.43045 -0.0249996 0.00202259 -0.0249996 -0.00202258 0.000629066 -2.52029e-10 
6.47953 -0.0246098 0.00197477 -0.0246098 -0.00197476 0.000609538 -2.40397e-10 
6.47953 -0.0246098 0.00197477 -0.0246098 -0.00197476 0.000609538 -2.40397e-10 
6.47953 -0.0246098 0.00197477 -0.0246098 -0.00197476 0.000609538 -2.40397e-10 
6.52862 -0.0242291 0.00192845 -0.0242291 -0.00192844 0.000590767 -2.2939e-10 
6.52862 -0.0242291 0.00192845 -0.0242291 -0.00192844 0.000590767 -2.2939e-10 
6.52862 -0.0242291 0.00192845 -0.0242291 -0.00192844 0.000590767 -2.2939e-10 
6.57771 -0.0238573 0.00188359 -0.0238573 -0.00188358 0.000572718 -2.1897e-10 
6.57771 -0.0238573 0.00188359 -0.0238573 -0.00188358 0.000572718 -2.1897e-10 
6.57771 -0.0238573 0.00188359 -0.0238573 -0.00188358 0.000572718 -2.1897e-10 
6.6268 -0.0234941 0.00184012 -0.0234941 -0.00184011 0.000555357 -2.09099e-10 
6.6268 -0.0234941 0.00184012 -0.0234941 -0.00184011 0.000555357 -2.09099e-10 
6.6268 -0.0234941 0.00184012 -0.0234941 -0.00184011 0.000555357 -2.09099e-10 
6.67588 -0.0231392 0.001798 -0.0231392 -0.00179799 0.000538653 -1.99747e-10 
6.67588 -0.0231392 0.001798 -0.0231392 -0.00179799 0.000538653 -1.99747e-10 
6.67588 -0.0231392 0.001798 -0.0231392 -0.00179799 0.000538653 -1.99747e-10 
6.72497 -0.0227923 0.00175716 -0.0227923 -0.00175715 0.000522577 -1.9088e-10 
6.72497 -0.0227923 0.00175716 -0.0227923 -0.00175715 0.000522577 -1.9088e-10 
6.72497 -0.0227923 0.00175716 -0.0227923 -0.00175715 0.000522577 -1.9088e-10 
6.77406 -0.0224533 0.00171757 -0.0224533 -0.00171756 0.0005071 -1.82472e-10 
6.77406 -0.0224533 0.00171757 -0.0224533 -0.00171756 0.0005071 -1.82472e-10 
6.77406 -0.0224533 0.00171757 -0.0224533 -0.00171756 0.0005071 -1.82472e-10 
6.82315 -0.0221218 0.00167916 -0.0221218 -0.00167915 0.000492194 -1.74494e-10 
6.82315 -0.0221218 0.00167916 -0.0221218 -0.00167915 0.000492194 -1.74494e-10 
6.82315 -0.0221218 0.00167916 -0.0221218 -0.00167915 0.000492194 -1.74494e-10 
6.87223 -0.0217977 0.0016419 -0.0217977 -0.0016419 0.000477836 -1.66921e-10 
6.87223 -0.0217977 0.0016419 -0.0217977 -0.0016419 0.000477836 -1.66921e-10 
6.87223 -0.0217977 0.0016419 -0.0217977 -0.0016419 0.000477836 -1.66921e-10 
6.92132 -0.0214807 0.00160575 -0.0214807 -0.00160575 0.000464001 -1.59731e-10 
6.92132 -0.0214807 0.00160575 -0.0214807 -0.00160575 0.000464001 -1.59731e-10 
6.92132 -0.0214807 0.00160575 -0.0214807 -0.00160575 0.000464001 -1.59731e-10 
6.97041 -0.0211707 0.00157066 -0.0211707 -0.00157066 0.000450665 -1.52901e-10 
6.97041 -0.0211707 0.00157066 -0.0211707 -0.00157066 0.000450665 -1.52901e-10 
6.97041 -0.0211707 0.00157066 -0.0211707 -0.00157066 0.000450665 -1.52901e-10 
7.0195 -0.0208674 0.0015366 -0.0208674 -0.00153659 0.000437808 -1.46411e-10 
7.0195 -0.0208674 0.0015366 -0.0208674 -0.00153659 0.000437808 -1.46411e-10 
7.0195 -0.0208674 0.0015366 -0.0208674 -0.00153659 0.000437808 -1.46411e-10 
7.06858 -0.0205706 0.00150352 -0.0205706 -0.00150352 0.000425409 -1.40241e-10 
7.06858 -0.0205706 0.00150352 -0.0205706 -0.00150352 0.000425409 -1.40241e-10 
7.06858 -0.0205706 0.00150352 -0.0205706 -0.00150352 0.000425409 -1.40241e-10 
7.11767 -0.0202801 0.0014714 -0.0202801 -0.00147139 0.000413448 -1.34374e-10 
7.11767 -0.0202801 0.0014714 -0.0202801 -0.00147139 0.000413448 -1.34374e-10 
7.11767 -0.0202801 0.0014714 -0.0202801 -0.00147139 0.000413448 -1.34374e-10 
7.16676 -0.0199958 0.00144019 -0.0199958 -0.00144018 0.000401907 -1.28792e-10 
7.16676 -0.0199958 0.00144019 -0.0199958 -0.00144018 0.000401907 -1.28792e-10 
7.16676 -0.0199958 0.00144019 -0.0199958 -0.00144018 0.000401907 -1.28792e-10 
7.21585 -0.0197175 0.00140986 -0.0197175 -0.00140986 0.000390768 -1.23479e-10 
7.21585 -0.0197175 0.00140986 -0.0197175 -0.00140986 0.000390768 -1.23479e-10 
7.21585 -0.0197175 0.00140986 -0.0197175 -0.00140986 0.000390768 -1.23479e-10 
7.26493 -0.019445 0.00138039 -0.019445 -0.00138039 0.000380014 -1.18422e-10 
7.26493 -0.019445 0.00138039 -0.019445 -0.00138039 0.000380014 -1.18422e-10 
7.26493 -0.019445 0.00138039 -0.019445 -0.00138039 0.000380014 -1.18422e-10 
7.31402 -0.0191782 0.00135174 -0.0191782 -0.00135174 0.00036963 -1.13605e-10 
7.31402 -0.0191782 0.00135174 -0.0191782 -0.00135174 0.00036963 -1.13605e-10 
7.31402 -0.0191782 0.00135174 -0.0191782 -0.00135174 0.00036963 -1.13605e-10 
7.36311 -0.0189168 0.00132389 -0.0189168 -0.00132388 0.0003596 -1.09016e-10 
7.36311 -0.0189168 0.00132389 -0.0189168 -0.00132388 0.0003596 -1.09016e-10 
7.36311 -0.0189168 0.00132389 -0.0189168 -0.00132388 0.0003596 -1.09016e-10 
7.4122 -0.0186608 0.0012968 -0.0186608 -0.0012968 0.000349909 -1.04643e-10 
7.4122 -0.0186608 0.0012968 -0.0186608 -0.0012968 0.000349909 -1.04643e-10 
7.4122 -0.0186608 0.0012968 -0.0186608 -0.0012968 0.000349909 -1.04643e-10 
7.46128 -0.0184101 0.00127045 -0.0184101 -0.00127045 0.000340545 -1.00474e-10 
7.46128 -0.0184101 0.00127045 -0.0184101 -0.00127045 0.000340545 -1.00474e-10 
7.46128 -0.0184101 0.00127045 -0.0184101 -0.00127045 0.000340545 -1.00474e-10 
7.51037 -0.0181643 0.00124482 -0.0181643 -0.00124481 0.000331493 -9.64975e-11 
7.51037 -0.0181643 0.00124482 -0.0181643 -0.00124481 0.000331493 -9.64975e-11 
7.51037 -0.0181643 0.00124482 -0.0181643 -0.00124481 0.000331493 -9.64975e-11 
7.55946 -0.0179235 0.00121988 -0.0179235 -0.00121987 0.000322741 -9.27044e-11 
7.55946 -0.0179235 0.00121988 -0.0179235 -0.00121987 0.000322741 -9.27044e-11 
7.55946 -0.0179235 0.00121988 -0.0179235 -0.00121987 0.000322741 -9.27044e-11 
7.60854 -0.0176875 0.0011956 -0.0176875 -0.0011956 0.000314278 -8.90848e-11 
7.60854 -0.0176875 0.0011956 -0.0176875 -0.0011956 0.000314278 -8.90848e-11 
7.60854 -0.0176875 0.0011956 -0.0176875 -0.0011956 0.000314278 -8.90848e-11 
7.65763 -0.0174562 0.00117197 -0.0174562 -0.00117197 0.000306092 -8.56294e-11 
7.65763 -0.0174562 0.00117197 -0.0174562 -0.00117197 0.000306092 -8.56294e-11 
7.65763 -0.0174562 0.00117197 -0.0174562 -0.00117197 0.000306092 -8.56294e-11 
7.70672 -0.0172294 0.00114896 -0.0172294 -0.00114896 0.000298172 -8.233e-11 
7.70672 -0.0172294 0.00114896 -0.0172294 -0.00114896 0.000298172 -8.233e-11 
7.70672 -0.0172294 0.00114896 -0.0172294 -0.00114896 0.000298172 -8.233e-11 
7.75581 -0.017007 0.00112656 -0.017007 -0.00112656 0.000290507 -7.91784e-11 
7.75581 -0.017007 0.00112656 -0.017007 -0.00112656 0.000290507 -7.91784e-11 
7.75581 -0.017007 0.00112656 -0.017007 -0.00112656 0.000290507 -7.91784e-11 
7.80489 -0.0167889 0.00110474 -0.0167889 -0.00110474 0.000283089 -7.61671e-11 
7.80489 -0.0167889 0.00110474 -0.0167889 -0.00110474 0.000283089 -7.61671e-11 
7.80489 -0.0167889 0.00110474 -0.0167889 -0.00110474 0.000283089 -7.61671e-11 
7.85398 -0.016575 0.00108348 -0.016575 -0.00108348 0.000275906 -7.3289e-11 
7.85398 -0.016575 0.00108348 -0.016575 -0.00108348 0.000275906 -7.3289e-11 
7.85398 -0.016575 0.00108348 -0.016575 -0.00108348 0.000275906 -7.3289e-11 
7.90307 -0.0163652 0.00106277 -0.0163653 -0.00106277 0.000268951 -7.05374e-11 
7.90307 -0.0163652 0.00106277 -0.0163653 -0.00106277 0.000268951 -7.05374e-11 
7.90307 -0.0163652 0.00106277 -0.0163653 -0.00106277 0.000268951 -7.05374e-11 
7.95216 -0.0161594 0.00104259 -0.0161595 -0.00104259 0.000262215 -6.79059e-11 
7.95216 -0.0161594 0.00104259 -0.0161595 -0.00104259 0.000262215 -6.79059e-11 
7.95216 -0.0161594 0.00104259 -0.0161595 -0.00104259 0.000262215 -6.79059e-11 
8.00124 -0.0159575 0.00102292 -0.0159575 -0.00102292 0.00025569 -6.53886e-11 
8.00124 -0.0159575 0.00102292 -0.0159575 -0.00102292 0.00025569 -6.53886e-11 
8.00124 -0.0159575 0.00102292 -0.0159575 -0.00102292 0.00025569 -6.53886e-11 
8.05033 -0.0157594 0.00100375 -0.0157594 -0.00100374 0.000249367 -6.29798e-11 
8.05033 -0.0157594 0.00100375 -0.0157594 -0.00100374 0.000249367 -6.29798e-11 
8.05033 -0.0157594 0.00100375 -0.0157594 -0.00100374 0.000249367 -6.29798e-11 
8.09942 -0.015565 0.000985049 -0.015565 -0.000985046 0.000243239 -6.06742e-11 
8.09942 -0.015565 0.000985049 -0.015565 -0.000985046 0.000243239 -6.06742e-11 
8.09942 -0.015565 0.000985049 -0.015565 -0.000985046 0.000243239 -6.06742e-11 
8.14851 -0.0153741 0.000966819 -0.0153741 -0.000966815 0.000237299 -5.84668e-11 
8.14851 -0.0153741 0.000966819 -0.0153741 -0.000966815 0.000237299 -5.84668e-11 
8.14851 -0.0153741 0.000966819 -0.0153741 -0.000966815 0.000237299 -5.84668e-11 
8.19759 -0.0151868 0.000949038 -0.0151868 -0.000949034 0.00023154 -5.63528e-11 
8.19759 -0.0151868 0.000949038 -0.0151868 -0.000949034 0.00023154 -5.63528e-11 
8.19759 -0.0151868 0.000949038 -0.0151868 -0.000949034 0.00023154 -5.63528e-11 
8.24668 -0.0150029 0.000931694 -0.0150029 -0.00093169 0.000225956 -5.43277e-11 
8.24668 -0.0150029 0.000931694 -0.0150029 -0.00093169 0.000225956 -5.43277e-11 
8.24668 -0.0150029 0.000931694 -0.0150029 -0.00093169 0.000225956 -5.43277e-11 
8.29577 -0.0148223 0.000914772 -0.0148223 -0.000914769 0.000220539 -5.23872e-11 
8.29577 -0.0148223 0.000914772 -0.0148223 -0.000914769 0.000220539 -5.23872e-11 
8.29577 -0.0148223 0.000914772 -0.0148223 -0.000914769 0.000220539 -5.23872e-11 
8.34486 -0.014645 0.000898261 -0.014645 -0.000898258 0.000215285 -5.05273e-11 
8.34486 -0.014645 0.000898261 -0.014645 -0.000898258 0.000215285 -5.05273e-11 
8.34486 -0.014645 0.000898261 -0.014645 -0.000898258 0.000215285 -5.05273e-11 
8.39394 -0.0144709 0.000882147 -0.0144709 -0.000882144 0.000210186 -4.87442e-11 
8.39394 -0.0144709 0.000882147 -0.0144709 -0.000882144 0.000210186 -4.87442e-11 
8.39394 -0.0144709 0.000882147 -0.0144709 -0.000882144 0.000210186 -4.87442e-11 
8.44303 -0.0142999 0.000866419 -0.0142999 -0.000866416 0.000205239 -4.70343e-11 
8.44303 -0.0142999 0.000866419 -0.0142999 -0.000866416 0.000205239 -4.70343e-11 
8.44303 -0.0142999 0.000866419 -0.0142999 -0.000866416 0.000205239 -4.70343e-11 
8.49212 -0.0141319 0.000851066 -0.0141319 -0.000851062 0.000200436 -4.53942e-11 
8.49212 -0.0141319 0.000851066 -0.0141319 -0.000851062 0.000200436 -4.53942e-11 
8.49212 -0.0141319 0.000851066 -0.0141319 -0.000851062 0.000200436 -4.53942e-11 
8.54121 -0.0139669 0.000836075 -0.0139669 -0.000836072 0.000195774 -4.38205e-11 
8.54121 -0.0139669 0.000836075 -0.0139669 -0.000836072 0.000195774 -4.38205e-11 
8.54121 -0.0139669 0.000836075 -0.0139669 -0.000836072 0.000195774 -4.38205e-11 
8.59029 -0.0138048 0.000821436 -0.0138048 -0.000821433 0.000191247 -4.23104e-11 
8.59029 -0.0138048 0.000821436 -0.0138048 -0.000821433 0.000191247 -4.23104e-11 
8.59029 -0.0138048 0.000821436 -0.0138048 -0.000821433 0.000191247 -4.23104e-11 
8.63938 -0.0136455 0.000807139 -0.0136455 -0.000807136 0.000186851 -4.08607e-11 
8.63938 -0.0136455 0.000807139 -0.0136455 -0.000807136 0.000186851 -4.08607e-11 
8.63938 -0.0136455 0.000807139 -0.0136455 -0.000807136 0.000186851 -4.08607e-11 
8.68847 -0.0134889 0.000793175 -0.0134889 -0.000793172 0.000182581 -3.94688e-11 
8.68847 -0.0134889 0.000793175 -0.0134889 -0.000793172 0.000182581 -3.94688e-11 
8.68847 -0.0134889 0.000793175 -0.0134889 -0.000793172 0.000182581 -3.94688e-11 
8.73755 -0.0133351 0.000779532 -0.0133351 -0.000779529 0.000178432 -3.81321e-11 
8.73755 -0.0133351 0.000779532 -0.0133351 -0.000779529 0.000178432 -3.81321e-11 
8.73755 -0.0133351 0.000779532 -0.0133351 -0.000779529 0.000178432 -3.81321e-11 
8.78664 -0.0131838 0.000766203 -0.0131838 -0.0007662 0.000174401 -3.6848e-11 
8.78664 -0.0131838 0.000766203 -0.0131838 -0.0007662 0.000174401 -3.6848e-11 
8.78664 -0.0131838 0.000766203 -0.0131838 -0.0007662 0.000174401 -3.6848e-11 
8.83573 -0.0130352 0.000753177 -0.0130352 -0.000753175 0.000170484 -3.56142e-11 
8.83573 -0.0130352 0.000753177 -0.0130352 -0.000753175 0.000170484 -3.56142e-11 
8.83573 -0.0130352 0.000753177 -0.0130352 -0.000753175 0.000170484 -3.56142e-11 
8.88482 -0.0128891 0.000740447 -0.0128891 -0.000740445 0.000166677 -3.44285e-11 
8.88482 -0.0128891 0.000740447 -0.0128891 -0.000740445 0.000166677 -3.44285e-11 
8.88482 -0.0128891 0.000740447 -0.0128891 -0.000740445 0.000166677 -3.44285e-11 
8.9339 -0.0127454 0.000728004 -0.0127454 -0.000728001 0.000162975 -3.32886e-11 
8.9339 -0.0127454 0.000728004 -0.0127454 -0.000728001 0.000162975 -3.32886e-11 
8.9339 -0.0127454 0.000728004 -0.0127454 -0.000728001 0.000162975 -3.32886e-11 
8.98299 -0.0126041 0.00071584 -0.0126041 -0.000715837 0.000159376 -3.21927e-11 
8.98299 -0.0126041 0.00071584 -0.0126041 -0.000715837 0.000159376 -3.21927e-11 
8.98299 -0.0126041 0.00071584 -0.0126041 -0.000715837 0.000159376 -3.21927e-11 
9.03208 -0.0124652 0.000703947 -0.0124652 -0.000703944 0.000155877 -3.11387e-11 
9.03208 -0.0124652 0.000703947 -0.0124652 -0.000703944 0.000155877 -3.11387e-11 
9.03208 -0.0124652 0.000703947 -0.0124652 -0.000703944 0.000155877 -3.11387e-11 
9.08117 -0.0123285 0.000692317 -0.0123285 -0.000692315 0.000152473 -3.01249e-11 
9.08117 -0.0123285 0.000692317 -0.0123285 -0.000692315 0.000152473 -3.01249e-11 
9.08117 -0.0123285 0.000692317 -0.0123285 -0.000692315 0.000152473 -3.01249e-11 
9.13025 -0.0121942 0.000680944 -0.0121942 -0.000680941 0.000149162 -2.91494e-11 
9.13025 -0.0121942 0.000680944 -0.0121942 -0.000680941 0.000149162 -2.91494e-11 
9.13025 -0.0121942 0.000680944 -0.0121942 -0.000680941 0.000149162 -2.91494e-11 
9.17934 -0.012062 0.000669819 -0.012062 -0.000669817 0.00014594 -2.82107e-11 
9.17934 -0.012062 0.000669819 -0.012062 -0.000669817 0.00014594 -2.82107e-11 
9.17934 -0.012062 0.000669819 -0.012062 -0.000669817 0.00014594 -2.82107e-11 
9.22843 -0.0119319 0.000658937 -0.0119319 -0.000658935 0.000142806 -2.73072e-11 
9.22843 -0.0119319 0.000658937 -0.0119319 -0.000658935 0.000142806 -2.73072e-11 
9.22843 -0.0119319 0.000658937 -0.0119319 -0.000658935 0.000142806 -2.73072e-11 
9.27752 -0.011804 0.000648291 -0.011804 -0.000648289 0.000139755 -2.64373e-11 
9.27752 -0.011804 0.000648291 -0.011804 -0.000648289 0.000139755 -2.64373e-11 
9.27752 -0.011804 0.000648291 -0.011804 -0.000648289 0.000139755 -2.64373e-11 
9.3266 -0.0116781 0.000637875 -0.0116781 -0.000637872 0.000136786 -2.55996e-11 
9.3266 -0.0116781 0.000637875 -0.0116781 -0.000637872 0.000136786 -2.55996e-11 
9.3266 -0.0116781 0.000637875 -0.0116781 -0.000637872 0.000136786 -2.55996e-11 
9.37569 -0.0115542 0.000627681 -0.0115542 -0.000627679 0.000133895 -2.47928e-11 
9.37569 -0.0115542 0.000627681 -0.0115542 -0.000627679 0.000133895 -2.47928e-11 
9.37569 -0.0115542 0.000627681 -0.0115542 -0.000627679 0.000133895 -2.47928e-11 
9.42478 -0.0114323 0.000617705 -0.0114323 -0.000617702 0.000131081 -2.40156e-11 
9.42478 -0.0114323 0.000617705 -0.0114323 -0.000617702 0.000131081 -2.40156e-11 
9.42478 -0.0114323 0.000617705 -0.0114323 -0.000617702 0.000131081 -2.40156e-11 
9.47387 -0.0113124 0.00060794 -0.0113124 -0.000607938 0.00012834 -2.32667e-11 
9.47387 -0.0113124 0.00060794 -0.0113124 -0.000607938 0.00012834 -2.32667e-11 
9.47387 -0.0113124 0.00060794 -0.0113124 -0.000607938 0.00012834 -2.32667e-11 
9.52295 -0.0111943 0.00059838 -0.0111943 -0.000598378 0.000125671 -2.2545e-11 
9.52295 -0.0111943 0.00059838 -0.0111943 -0.000598378 0.000125671 -2.2545e-11 
9.52295 -0.0111943 0.00059838 -0.0111943 -0.000598378 0.000125671 -2.2545e-11 
9.57204 -0.0110781 0.000589022 -0.0110781 -0.00058902 0.000123071 -2.18493e-11 
9.57204 -0.0110781 0.000589022 -0.0110781 -0.00058902 0.000123071 -2.18493e-11 
9.57204 -0.0110781 0.000589022 -0.0110781 -0.00058902 0.000123071 -2.18493e-11 
9.62113 -0.0109636 0.000579858 -0.0109636 -0.000579856 0.000120538 -2.11786e-11 
9.62113 -0.0109636 0.000579858 -0.0109636 -0.000579856 0.000120538 -2.11786e-11 
9.62113 -0.0109636 0.000579858 -0.0109636 -0.000579856 0.000120538 -2.11786e-11 
9.67021 -0.010851 0.000570885 -0.010851 -0.000570883 0.000118071 -2.05319e-11 
9.67021 -0.010851 0.000570885 -0.010851 -0.000570883 0.000118071 -2.05319e-11 
9.67021 -0.010851 0.000570885 -0.010851 -0.000570883 0.000118071 -2.05319e-11 
9.7193 -0.0107401 0.000562096 -0.0107401 -0.000562095 0.000115666 -1.99081e-11 
9.7193 -0.0107401 0.000562096 -0.0107401 -0.000562095 0.000115666 -1.99081e-11 
9.7193 -0.0107401 0.000562096 -0.0107401 -0.000562095 0.000115666 -1.99081e-11 
9.76839 -0.0106309 0.000553488 -0.0106309 -0.000553487 0.000113322 -1.93063e-11 
9.76839 -0.0106309 0.000553488 -0.0106309 -0.000553487 0.000113322 -1.93063e-11 
9.76839 -0.0106309 0.000553488 -0.0106309 -0.000553487 0.000113322 -1.93063e-11 
9.81748 -0.0105233 0.000545056 -0.0105233 -0.000545054 0.000111038 -1.87257e-11 
9.81748 -0.0105233 0.000545056 -0.0105233 -0.000545054 0.000111038 -1.87257e-11 
9.81748 -0.0105233 0.000545056 -0.0105233 -0.000545054 0.000111038 -1.87257e-11 
9.86656 -0.0104174 0.000536795 -0.0104174 -0.000536794 0.000108811 -1.81654e-11 
9.86656 -0.0104174 0.000536795 -0.0104174 -0.000536794 0.000108811 -1.81654e-11 
9.86656 -0.0104174 0.000536795 -0.0104174 -0.000536794 0.000108811 -1.81654e-11 
9.91565 -0.0103131 0.000528701 -0.0103131 -0.0005287 0.00010664 -1.76247e-11 
9.91565 -0.0103131 0.000528701 -0.0103131 -0.0005287 0.00010664 -1.76247e-11 
9.91565 -0.0103131 0.000528701 -0.0103131 -0.0005287 0.00010664 -1.76247e-11 
9.96474 -0.0102103 0.00052077 -0.0102103 -0.000520768 0.000104522 -1.71026e-11 
9.96474 -0.0102103 0.00052077 -0.0102103 -0.000520768 0.000104522 -1.71026e-11 
9.96474 -0.0102103 0.00052077 -0.0102103 -0.000520768 0.000104522 -1.71026e-11 
10.0138 -0.0101091 0.000512997 -0.0101091 -0.000512996 0.000102458 -1.65985e-11 
10.0138 -0.0101091 0.000512997 -0.0101091 -0.000512996 0.000102458 -1.65985e-11 
10.0138 -0.0101091 0.000512997 -0.0101091 -0.000512996 0.000102458 -1.65985e-11 
10.0629 -0.0100094 0.000505379 -0.0100094 -0.000505378 0.000100444 -1.61117e-11 
10.0629 -0.0100094 0.000505379 -0.0100094 -0.000505378 0.000100444 -1.61117e-11 
10.0629 -0.0100094 0.000505379 -0.0100094 -0.000505378 0.000100444 -1.61117e-11 
10.112 -0.00991113 0.000497912 -0.00991113 -0.00049791 9.84793e-05 -1.56416e-11 
10.112 -0.00991113 0.000497912 -0.00991113 -0.00049791 9.84793e-05 -1.56416e-11 
10.112 -0.00991113 0.000497912 -0.00991113 -0.00049791 9.84793e-05 -1.56416e-11 
10.1611 -0.00981433 0.000490592 -0.00981433 -0.00049059 9.65627e-05 -1.51873e-11 
10.1611 -0.00981433 0.000490592 -0.00981433 -0.00049059 9.65627e-05 -1.51873e-11 
10.1611 -0.00981433 0.000490592 -0.00981433 -0.00049059 9.65627e-05 -1.51873e-11 
10.2102 -0.00971895 0.000483415 -0.00971895 -0.000483414 9.46927e-05 -1.47485e-11 
10.2102 -0.00971895 0.000483415 -0.00971895 -0.000483414 9.46927e-05 -1.47485e-11 
10.2102 -0.00971895 0.000483415 -0.00971895 -0.000483414 9.46927e-05 -1.47485e-11 
10.2593 -0.00962496 0.000476378 -0.00962496 -0.000476377 9.28678e-05 -1.43243e-11 
10.2593 -0.00962496 0.000476378 -0.00962496 -0.000476377 9.28678e-05 -1.43243e-11 
10.2593 -0.00962496 0.000476378 -0.00962496 -0.000476377 9.28678e-05 -1.43243e-11 
10.3084 -0.00953234 0.000469478 -0.00953234 -0.000469477 9.10868e-05 -1.39144e-11 
10.3084 -0.00953234 0.000469478 -0.00953234 -0.000469477 9.10868e-05 -1.39144e-11 
10.3084 -0.00953234 0.000469478 -0.00953234 -0.000469477 9.10868e-05 -1.39144e-11 
10.3574 -0.00944104 0.000462711 -0.00944104 -0.00046271 8.93485e-05 -1.35181e-11 
10.3574 -0.00944104 0.000462711 -0.00944104 -0.00046271 8.93485e-05 -1.35181e-11 
10.3574 -0.00944104 0.000462711 -0.00944104 -0.00046271 8.93485e-05 -1.35181e-11 
10.4065 -0.00935106 0.000456075 -0.00935106 -0.000456073 8.76515e-05 -1.3135e-11 
10.4065 -0.00935106 0.000456075 -0.00935106 -0.000456073 8.76515e-05 -1.3135e-11 
10.4065 -0.00935106 0.000456075 -0.00935106 -0.000456073 8.76515e-05 -1.3135e-11 
10.4556 -0.00926237 0.000449565 -0.00926237 -0.000449563 8.59948e-05 -1.27645e-11 
10.4556 -0.00926237 0.000449565 -0.00926237 -0.000449563 8.59948e-05 -1.27645e-11 
10.4556 -0.00926237 0.000449565 -0.00926237 -0.000449563 8.59948e-05 -1.27645e-11 
10.5047 -0.00917493 0.000443179 -0.00917493 -0.000443177 8.43771e-05 -1.24061e-11 
10.5047 -0.00917493 0.000443179 -0.00917493 -0.000443177 8.43771e-05 -1.24061e-11 
10.5047 -0.00917493 0.000443179 -0.00917493 -0.000443177 8.43771e-05 -1.24061e-11 
10.5538 -0.00908874 0.000436913 -0.00908874 -0.000436912 8.27974e-05 -1.20595e-11 
10.5538 -0.00908874 0.000436913 -0.00908874 -0.000436912 8.27974e-05 -1.20595e-11 
10.5538 -0.00908874 0.000436913 -0.00908874 -0.000436912 8.27974e-05 -1.20595e-11 
10.6029 -0.00900375 0.000430767 -0.00900375 -0.000430765 8.12545e-05 -1.17242e-11 
10.6029 -0.00900375 0.000430767 -0.00900375 -0.000430765 8.12545e-05 -1.17242e-11 
10.6029 -0.00900375 0.000430767 -0.00900375 -0.000430765 8.12545e-05 -1.17242e-11 
10.652 -0.00891996 0.000424735 -0.00891996 -0.000424734 7.97476e-05 -1.13997e-11 
10.652 -0.00891996 0.000424735 -0.00891996 -0.000424734 7.97476e-05 -1.13997e-11 
10.652 -0.00891996 0.000424735 -0.00891996 -0.000424734 7.97476e-05 -1.13997e-11 
10.701 -0.00883734 0.000418816 -0.00883734 -0.000418815 7.82755e-05 -1.10857e-11 
10.701 -0.00883734 0.000418816 -0.00883734 -0.000418815 7.82755e-05 -1.10857e-11 
10.701 -0.00883734 0.000418816 -0.00883734 -0.000418815 7.82755e-05 -1.10857e-11 
10.7501 -0.00875586 0.000413007 -0.00875586 -0.000413006 7.68374e-05 -1.07817e-11 
10.7501 -0.00875586 0.000413007 -0.00875586 -0.000413006 7.68374e-05 -1.07817e-11 
10.7501 -0.00875586 0.000413007 -0.00875586 -0.000413006 7.68374e-05 -1.07817e-11 
10.7992 -0.00867551 0.000407305 -0.00867551 -0.000407304 7.54322e-05 -1.04875e-11 
10.7992 -0.00867551 0.000407305 -0.00867551 -0.000407304 7.54322e-05 -1.04875e-11 
10.7992 -0.00867551 0.000407305 -0.00867551 -0.000407304 7.54322e-05 -1.04875e-11 
10.8483 -0.00859626 0.000401709 -0.00859626 -0.000401708 7.40591e-05 -1.02026e-11 
10.8483 -0.00859626 0.000401709 -0.00859626 -0.000401708 7.40591e-05 -1.02026e-11 
10.8483 -0.00859626 0.000401709 -0.00859626 -0.000401708 7.40591e-05 -1.02026e-11 
10.8974 -0.0085181 0.000396215 -0.0085181 -0.000396214 7.27173e-05 -9.92677e-12 
10.8974 -0.0085181 0.000396215 -0.0085181 -0.000396214 7.27173e-05 -9.92677e-12 
10.8974 -0.0085181 0.000396215 -0.0085181 -0.000396214 7.27173e-05 -9.92677e-12 
10.9465 -0.00844101 0.000390822 -0.00844101 -0.00039082 7.14057e-05 -9.65962e-12 
10.9465 -0.00844101 0.000390822 -0.00844101 -0.00039082 7.14057e-05 -9.65962e-12 
10.9465 -0.00844101 0.000390822 -0.00844101 -0.00039082 7.14057e-05 -9.65962e-12 
10.9956 -0.00836496 0.000385526 -0.00836496 -0.000385525 7.01238e-05 -9.40086e-12 
10.9956 -0.00836496 0.000385526 -0.00836496 -0.000385525 7.01238e-05 -9.40086e-12 
10.9956 -0.00836496 0.000385526 -0.00836496 -0.000385525 7.01238e-05 -9.40086e-12 
11.0447 -0.00828993 0.000380326 -0.00828993 -0.000380325 6.88705e-05 -9.15017e-12 
11.0447 -0.00828993 0.000380326 -0.00828993 -0.000380325 6.88705e-05 -9.15017e-12 
11.0447 -0.00828993 0.000380326 -0.00828993 -0.000380325 6.88705e-05 -9.15017e-12 
11.0937 -0.00821592 0.000375221 -0.00821592 -0.000375219 6.76453e-05 -8.90727e-12 
11.0937 -0.00821592 0.000375221 -0.00821592 -0.000375219 6.76453e-05 -8.90727e-12 
11.0937 -0.00821592 0.000375221 -0.00821592 -0.000375219 6.76453e-05 -8.90727e-12 
11.1428 -0.0081429 0.000370206 -0.0081429 -0.000370205 6.64473e-05 -8.67186e-12 
11.1428 -0.0081429 0.000370206 -0.0081429 -0.000370205 6.64473e-05 -8.67186e-12 
11.1428 -0.0081429 0.000370206 -0.0081429 -0.000370205 6.64473e-05 -8.67186e-12 
11.1919 -0.00807084 0.000365282 -0.00807084 -0.000365281 6.52758e-05 -8.44368e-12 
11.1919 -0.00807084 0.000365282 -0.00807084 -0.000365281 6.52758e-05 -8.44368e-12 
11.1919 -0.00807084 0.000365282 -0.00807084 -0.000365281 6.52758e-05 -8.44368e-12 
11.241 -0.00799975 0.000360445 -0.00799975 -0.000360443 6.41302e-05 -8.22245e-12 
11.241 -0.00799975 0.000360445 -0.00799975 -0.000360443 6.41302e-05 -8.22245e-12 
11.241 -0.00799975 0.000360445 -0.00799975 -0.000360443 6.41302e-05 -8.22245e-12 
11.2901 -0.00792959 0.000355693 -0.00792959 -0.000355692 6.30096e-05 -8.00788e-12 
11.2901 -0.00792959 0.000355693 -0.00792959 -0.000355692 6.30096e-05 -8.00788e-12 
11.2901 -0.00792959 0.000355693 -0.00792959 -0.000355692 6.30096e-05 -8.00788e-12 
11.3392 -0.00786036 0.000351025 -0.00786036 -0.000351024 6.19136e-05 -7.79965e-12 
11.3392 -0.00786036 0.000351025 -0.00786036 -0.000351024 6.19136e-05 -7.79965e-12 
11.3392 -0.00786036 0.000351025 -0.00786036 -0.000351024 6.19136e-05 -7.79965e-12 
11.3883 -0.00779203 0.000346439 -0.00779203 -0.000346438 6.08413e-05 -7.59735e-12 
11.3883 -0.00779203 0.000346439 -0.00779203 -0.000346438 6.08413e-05 -7.59735e-12 
11.3883 -0.00779203 0.000346439 -0.00779203 -0.000346438 6.08413e-05 -7.59735e-12 
11.4374 -0.00772459 0.000341933 -0.00772459 -0.000341932 5.97922e-05 -7.40046e-12 
11.4374 -0.00772459 0.000341933 -0.00772459 -0.000341932 5.97922e-05 -7.40046e-12 
11.4374 -0.00772459 0.000341933 -0.00772459 -0.000341932 5.97922e-05 -7.40046e-12 
11.4864 -0.00765803 0.000337504 -0.00765803 -0.000337504 5.87656e-05 -7.20838e-12 
11.4864 -0.00765803 0.000337504 -0.00765803 -0.000337504 5.87656e-05 -7.20838e-12 
11.4864 -0.00765803 0.000337504 -0.00765803 -0.000337504 5.87656e-05 -7.20838e-12 
11.5355 -0.00759233 0.000333152 -0.00759233 -0.000333151 5.77609e-05 -7.02061e-12 
11.5355 -0.00759233 0.000333152 -0.00759233 -0.000333151 5.77609e-05 -7.02061e-12 
11.5355 -0.00759233 0.000333152 -0.00759233 -0.000333151 5.77609e-05 -7.02061e-12 
11.5846 -0.00752748 0.000328874 -0.00752748 -0.000328873 5.67775e-05 -6.83701e-12 
11.5846 -0.00752748 0.000328874 -0.00752748 -0.000328873 5.67775e-05 -6.83701e-12 
11.5846 -0.00752748 0.000328874 -0.00752748 -0.000328873 5.67775e-05 -6.83701e-12 
11.6337 -0.00746345 0.000324668 -0.00746345 -0.000324667 5.58149e-05 -6.65788e-12 
11.6337 -0.00746345 0.000324668 -0.00746345 -0.000324667 5.58149e-05 -6.65788e-12 
11.6337 -0.00746345 0.000324668 -0.00746345 -0.000324667 5.58149e-05 -6.65788e-12 
11.6828 -0.00740024 0.000320532 -0.00740024 -0.000320532 5.48725e-05 -6.4839e-12 
11.6828 -0.00740024 0.000320532 -0.00740024 -0.000320532 5.48725e-05 -6.4839e-12 
11.6828 -0.00740024 0.000320532 -0.00740024 -0.000320532 5.48725e-05 -6.4839e-12 
11.7319 -0.00733783 0.000316467 -0.00733783 -0.000316466 5.39498e-05 -6.31572e-12 
11.7319 -0.00733783 0.000316467 -0.00733783 -0.000316466 5.39498e-05 -6.31572e-12 
11.7319 -0.00733783 0.000316467 -0.00733783 -0.000316466 5.39498e-05 -6.31572e-12 
11.781 -0.00727621 0.00031247 -0.00727621 -0.000312469 5.30464e-05 -6.15374e-12 
11.781 -0.00727621 0.00031247 -0.00727621 -0.000312469 5.30464e-05 -6.15374e-12 
11.781 -0.00727621 0.00031247 -0.00727621 -0.000312469 5.30464e-05 -6.15374e-12 
11.8301 -0.00721537 0.000308539 -0.00721537 -0.000308538 5.21618e-05 -5.99795e-12 
11.8301 -0.00721537 0.000308539 -0.00721537 -0.000308538 5.21618e-05 -5.99795e-12 
11.8301 -0.00721537 0.000308539 -0.00721537 -0.000308538 5.21618e-05 -5.99795e-12 
11.8791 -0.00715528 0.000304674 -0.00715528 -0.000304674 5.12956e-05 -5.84802e-12 
11.8791 -0.00715528 0.000304674 -0.00715528 -0.000304674 5.12956e-05 -5.84802e-12 
11.8791 -0.00715528 0.000304674 -0.00715528 -0.000304674 5.12956e-05 -5.84802e-12 
11.9282 -0.00709595 0.000300874 -0.00709595 -0.000300873 5.04473e-05 -5.70347e-12 
11.9282 -0.00709595 0.000300874 -0.00709595 -0.000300873 5.04473e-05 -5.70347e-12 
11.9282 -0.00709595 0.000300874 -0.00709595 -0.000300873 5.04473e-05 -5.70347e-12 
11.9773 -0.00703735 0.000297137 -0.00703735 -0.000297136 4.96165e-05 -5.56382e-12 
11.9773 -0.00703735 0.000297137 -0.00703735 -0.000297136 4.96165e-05 -5.56382e-12 
11.9773 -0.00703735 0.000297137 -0.00703735 -0.000297136 4.96165e-05 -5.56382e-12 
12.0264 -0.00697948 0.000293462 -0.00697948 -0.000293461 4.88028e-05 -5.42862e-12 
12.0264 -0.00697948 0.000293462 -0.00697948 -0.000293461 4.88028e-05 -5.42862e-12 
12.0264 -0.00697948 0.000293462 -0.00697948 -0.000293461 4.88028e-05 -5.42862e-12 
12.0755 -0.00692232 0.000289847 -0.00692232 -0.000289847 4.80058e-05 -5.29749e-12 
12.0755 -0.00692232 0.000289847 -0.00692232 -0.000289847 4.80058e-05 -5.29749e-12 
12.0755 -0.00692232 0.000289847 -0.00692232 -0.000289847 4.80058e-05 -5.29749e-12 
12.1246 -0.00686586 0.000286292 -0.00686586 -0.000286292 4.72251e-05 -5.17016e-12 
12.1246 -0.00686586 0.000286292 -0.00686586 -0.000286292 4.72251e-05 -5.17016e-12 
12.1246 -0.00686586 0.000286292 -0.00686586 -0.000286292 4.72251e-05 -5.17016e-12 
12.1737 -0.0068101 0.000282796 -0.0068101 -0.000282795 4.64601e-05 -5.04642e-12 
12.1737 -0.0068101 0.000282796 -0.0068101 -0.000282795 4.64601e-05 -5.04642e-12 
12.1737 -0.0068101 0.000282796 -0.0068101 -0.000282795 4.64601e-05 -5.04642e-12 
12.2228 -0.00675501 0.000279356 -0.00675501 -0.000279355 4.57107e-05 -4.92607e-12 
12.2228 -0.00675501 0.000279356 -0.00675501 -0.000279355 4.57107e-05 -4.92607e-12 
12.2228 -0.00675501 0.000279356 -0.00675501 -0.000279355 4.57107e-05 -4.92607e-12 
12.2718 -0.00670058 0.000275972 -0.00670058 -0.000275971 4.49764e-05 -4.80899e-12 
12.2718 -0.00670058 0.000275972 -0.00670058 -0.000275971 4.49764e-05 -4.80899e-12 
12.2718 -0.00670058 0.000275972 -0.00670058 -0.000275971 4.49764e-05 -4.80899e-12 
12.3209 -0.00664682 0.000272643 -0.00664682 -0.000272642 4.42568e-05 -4.69506e-12 
12.3209 -0.00664682 0.000272643 -0.00664682 -0.000272642 4.42568e-05 -4.69506e-12 
12.3209 -0.00664682 0.000272643 -0.00664682 -0.000272642 4.42568e-05 -4.69506e-12 
12.37 -0.0065937 0.000269367 -0.0065937 -0.000269366 4.35515e-05 -4.58416e-12 
12.37 -0.0065937 0.000269367 -0.0065937 -0.000269366 4.35515e-05 -4.58416e-12 
12.37 -0.0065937 0.000269367 -0.0065937 -0.000269366 4.35515e-05 -4.58416e-12 
12.4191 -0.00654122 0.000266144 -0.00654122 -0.000266143 4.28603e-05 -4.4762e-12 
12.4191 -0.00654122 0.000266144 -0.00654122 -0.000266143 4.28603e-05 -4.4762e-12 
12.4191 -0.00654122 0.000266144 -0.00654122 -0.000266143 4.28603e-05 -4.4762e-12 
12.4682 -0.00648936 0.000262972 -0.00648936 -0.000262972 4.21828e-05 -4.3711e-12 
12.4682 -0.00648936 0.000262972 -0.00648936 -0.000262972 4.21828e-05 -4.3711e-12 
12.4682 -0.00648936 0.000262972 -0.00648936 -0.000262972 4.21828e-05 -4.3711e-12 
12.5173 -0.00643812 0.000259851 -0.00643812 -0.00025985 4.15187e-05 -4.26877e-12 
12.5173 -0.00643812 0.000259851 -0.00643812 -0.00025985 4.15187e-05 -4.26877e-12 
12.5173 -0.00643812 0.000259851 -0.00643812 -0.00025985 4.15187e-05 -4.26877e-12 
12.5664 -0.00638749 0.000256779 -0.00638749 -0.000256779 4.08676e-05 -4.16915e-12 
12.5664 -0.00638749 0.000256779 -0.00638749 -0.000256779 4.08676e-05 -4.16915e-12 
12.5664 -0.00638749 0.000256779 -0.00638749 -0.000256779 4.08676e-05 -4.16915e-12 
12.6155 -0.00633745 0.000253756 -0.00633745 -0.000253755 4.02293e-05 -4.07216e-12 
12.6155 -0.00633745 0.000253756 -0.00633745 -0.000253755 4.02293e-05 -4.07216e-12 
12.6155 -0.00633745 0.000253756 -0.00633745 -0.000253755 4.02293e-05 -4.07216e-12 
12.6645 -0.006288 0.00025078 -0.006288 -0.000250779 3.96034e-05 -3.97771e-12 
12.6645 -0.006288 0.00025078 -0.006288 -0.000250779 3.96034e-05 -3.97771e-12 
12.6645 -0.006288 0.00025078 -0.006288 -0.000250779 3.96034e-05 -3.97771e-12 
12.7136 -0.00623913 0.000247851 -0.00623913 -0.00024785 3.89897e-05 -3.88569e-12 
12.7136 -0.00623913 0.000247851 -0.00623913 -0.00024785 3.89897e-05 -3.88569e-12 
12.7136 -0.00623913 0.000247851 -0.00623913 -0.00024785 3.89897e-05 -3.88569e-12 
12.7627 -0.00619082 0.000244967 -0.00619082 -0.000244966 3.83878e-05 -3.79601e-12 
12.7627 -0.00619082 0.000244967 -0.00619082 -0.000244966 3.83878e-05 -3.79601e-12 
12.7627 -0.00619082 0.000244967 -0.00619082 -0.000244966 3.83878e-05 -3.79601e-12 
12.8118 -0.00614308 0.000242128 -0.00614308 -0.000242127 3.77976e-05 -3.7086e-12 
12.8118 -0.00614308 0.000242128 -0.00614308 -0.000242127 3.77976e-05 -3.7086e-12 
12.8118 -0.00614308 0.000242128 -0.00614308 -0.000242127 3.77976e-05 -3.7086e-12 
12.8609 -0.00609589 0.000239333 -0.00609589 -0.000239332 3.72187e-05 -3.62341e-12 
12.8609 -0.00609589 0.000239333 -0.00609589 -0.000239332 3.72187e-05 -3.62341e-12 
12.8609 -0.00609589 0.000239333 -0.00609589 -0.000239332 3.72187e-05 -3.62341e-12 
12.91 -0.00604924 0.000236581 -0.00604924 -0.00023658 3.66508e-05 -3.54039e-12 
12.91 -0.00604924 0.000236581 -0.00604924 -0.00023658 3.66508e-05 -3.54039e-12 
12.91 -0.00604924 0.000236581 -0.00604924 -0.00023658 3.66508e-05 -3.54039e-12 
12.9591 -0.00600313 0.000233871 -0.00600313 -0.000233871 3.60938e-05 -3.45949e-12 
12.9591 -0.00600313 0.000233871 -0.00600313 -0.000233871 3.60938e-05 -3.45949e-12 
12.9591 -0.00600313 0.000233871 -0.00600313 -0.000233871 3.60938e-05 -3.45949e-12 
13.0082 -0.00595754 0.000231203 -0.00595754 -0.000231202 3.55473e-05 -3.38064e-12 
13.0082 -0.00595754 0.000231203 -0.00595754 -0.000231202 3.55473e-05 -3.38064e-12 
13.0082 -0.00595754 0.000231203 -0.00595754 -0.000231202 3.55473e-05 -3.38064e-12 
13.0572 -0.00591247 0.000228575 -0.00591247 -0.000228575 3.50112e-05 -3.30378e-12 
13.0572 -0.00591247 0.000228575 -0.00591247 -0.000228575 3.50112e-05 -3.30378e-12 
13.0572 -0.00591247 0.000228575 -0.00591247 -0.000228575 3.50112e-05 -3.30378e-12 
13.1063 -0.00586791 0.000225987 -0.00586791 -0.000225987 3.44852e-05 -3.22884e-12 
13.1063 -0.00586791 0.000225987 -0.00586791 -0.000225987 3.44852e-05 -3.22884e-12 
13.1063 -0.00586791 0.000225987 -0.00586791 -0.000225987 3.44852e-05 -3.22884e-12 
13.1554 -0.00582386 0.000223438 -0.00582386 -0.000223438 3.3969e-05 -3.15576e-12 
13.1554 -0.00582386 0.000223438 -0.00582386 -0.000223438 3.3969e-05 -3.15576e-12 
13.1554 -0.00582386 0.000223438 -0.00582386 -0.000223438 3.3969e-05 -3.15576e-12 
13.2045 -0.0057803 0.000220928 -0.0057803 -0.000220928 3.34625e-05 -3.08448e-12 
13.2045 -0.0057803 0.000220928 -0.0057803 -0.000220928 3.34625e-05 -3.08448e-12 
13.2045 -0.0057803 0.000220928 -0.0057803 -0.000220928 3.34625e-05 -3.08448e-12 
13.2536 -0.00573723 0.000218455 -0.00573723 -0.000218455 3.29654e-05 -3.01494e-12 
13.2536 -0.00573723 0.000218455 -0.00573723 -0.000218455 3.29654e-05 -3.01494e-12 
13.2536 -0.00573723 0.000218455 -0.00573723 -0.000218455 3.29654e-05 -3.01494e-12 
13.3027 -0.00569464 0.00021602 -0.00569464 -0.000216019 3.24776e-05 -2.94709e-12 
13.3027 -0.00569464 0.00021602 -0.00569464 -0.000216019 3.24776e-05 -2.94709e-12 
13.3027 -0.00569464 0.00021602 -0.00569464 -0.000216019 3.24776e-05 -2.94709e-12 
13.3518 -0.00565253 0.00021362 -0.00565253 -0.00021362 3.19987e-05 -2.88092e-12 
13.3518 -0.00565253 0.00021362 -0.00565253 -0.00021362 3.19987e-05 -2.88092e-12 
13.3518 -0.00565253 0.00021362 -0.00565253 -0.00021362 3.19987e-05 -2.88092e-12 
13.4009 -0.00561088 0.000211256 -0.00561088 -0.000211256 3.15287e-05 -2.81639e-12 
13.4009 -0.00561088 0.000211256 -0.00561088 -0.000211256 3.15287e-05 -2.81639e-12 
13.4009 -0.00561088 0.000211256 -0.00561088 -0.000211256 3.15287e-05 -2.81639e-12 
13.4499 -0.00556969 0.000208927 -0.00556969 -0.000208927 3.10674e-05 -2.75353e-12 
13.4499 -0.00556969 0.000208927 -0.00556969 -0.000208927 3.10674e-05 -2.75353e-12 
13.4499 -0.00556969 0.000208927 -0.00556969 -0.000208927 3.10674e-05 -2.75353e-12 
13.499 -0.00552895 0.000206633 -0.00552895 -0.000206632 3.06144e-05 -2.69236e-12 
13.499 -0.00552895 0.000206633 -0.00552895 -0.000206632 3.06144e-05 -2.69236e-12 
13.499 -0.00552895 0.000206633 -0.00552895 -0.000206632 3.06144e-05 -2.69236e-12 
13.5481 -0.00548866 0.000204372 -0.00548866 -0.000204371 3.01698e-05 -2.63298e-12 
13.5481 -0.00548866 0.000204372 -0.00548866 -0.000204371 3.01698e-05 -2.63298e-12 
13.5481 -0.00548866 0.000204372 -0.00548866 -0.000204371 3.01698e-05 -2.63298e-12 
13.5972 -0.00544881 0.000202144 -0.00544881 -0.000202144 2.97331e-05 -2.57549e-12 
13.5972 -0.00544881 0.000202144 -0.00544881 -0.000202144 2.97331e-05 -2.57549e-12 
13.5972 -0.00544881 0.000202144 -0.00544881 -0.000202144 2.97331e-05 -2.57549e-12 
13.6463 -0.0054094 0.000199949 -0.0054094 -0.000199948 2.93044e-05 -2.52002e-12 
13.6463 -0.0054094 0.000199949 -0.0054094 -0.000199948 2.93044e-05 -2.52002e-12 
13.6463 -0.0054094 0.000199949 -0.0054094 -0.000199948 2.93044e-05 -2.52002e-12 
13.6954 -0.00537041 0.000197785 -0.00537041 -0.000197784 2.88834e-05 -2.46669e-12 
13.6954 -0.00537041 0.000197785 -0.00537041 -0.000197784 2.88834e-05 -2.46669e-12 
13.6954 -0.00537041 0.000197785 -0.00537041 -0.000197784 2.88834e-05 -2.46669e-12 
13.7445 -0.00533184 0.000195652 -0.00533184 -0.000195652 2.84699e-05 -2.41552e-12 
13.7445 -0.00533184 0.000195652 -0.00533184 -0.000195652 2.84699e-05 -2.41552e-12 
13.7445 -0.00533184 0.000195652 -0.00533184 -0.000195652 2.84699e-05 -2.41552e-12 
13.7936 -0.00529369 0.00019355 -0.00529369 -0.000193549 2.80638e-05 -2.36637e-12 
13.7936 -0.00529369 0.00019355 -0.00529369 -0.000193549 2.80638e-05 -2.36637e-12 
13.7936 -0.00529369 0.00019355 -0.00529369 -0.000193549 2.80638e-05 -2.36637e-12 
13.8426 -0.00525595 0.000191477 -0.00525595 -0.000191477 2.76648e-05 -2.31889e-12 
13.8426 -0.00525595 0.000191477 -0.00525595 -0.000191477 2.76648e-05 -2.31889e-12 
13.8426 -0.00525595 0.000191477 -0.00525595 -0.000191477 2.76648e-05 -2.31889e-12 
13.8917 -0.00521861 0.000189434 -0.00521861 -0.000189433 2.72728e-05 -2.27263e-12 
13.8917 -0.00521861 0.000189434 -0.00521861 -0.000189433 2.72728e-05 -2.27263e-12 
13.8917 -0.00521861 0.000189434 -0.00521861 -0.000189433 2.72728e-05 -2.27263e-12 
13.9408 -0.00518167 0.000187419 -0.00518167 -0.000187418 2.68878e-05 -2.22714e-12 
13.9408 -0.00518167 0.000187419 -0.00518167 -0.000187418 2.68878e-05 -2.22714e-12 
13.9408 -0.00518167 0.000187419 -0.00518167 -0.000187418 2.68878e-05 -2.22714e-12 
13.9899 -0.00514512 0.000185432 -0.00514512 -0.000185432 2.65094e-05 -2.18215e-12 
13.9899 -0.00514512 0.000185432 -0.00514512 -0.000185432 2.65094e-05 -2.18215e-12 
13.9899 -0.00514512 0.000185432 -0.00514512 -0.000185432 2.65094e-05 -2.18215e-12 
14.039 -0.00510895 0.000183473 -0.00510895 -0.000183473 2.61376e-05 -2.13763e-12 
14.039 -0.00510895 0.000183473 -0.00510895 -0.000183473 2.61376e-05 -2.13763e-12 
14.039 -0.00510895 0.000183473 -0.00510895 -0.000183473 2.61376e-05 -2.13763e-12 
14.0881 -0.00507317 0.000181541 -0.00507317 -0.000181541 2.57723e-05 -2.0937e-12 
14.0881 -0.00507317 0.000181541 -0.00507317 -0.000181541 2.57723e-05 -2.0937e-12 
14.0881 -0.00507317 0.000181541 -0.00507317 -0.000181541 2.57723e-05 -2.0937e-12 
14.1372 -0.00503776 0.000179637 -0.00503776 -0.000179636 2.54133e-05 -2.05051e-12 
14.1372 -0.00503776 0.000179637 -0.00503776 -0.000179636 2.54133e-05 -2.05051e-12 
14.1372 -0.00503776 0.000179637 -0.00503776 -0.000179636 2.54133e-05 -2.05051e-12 
14.1863 -0.00500272 0.000177758 -0.00500272 -0.000177758 2.50606e-05 -2.00819e-12 
14.1863 -0.00500272 0.000177758 -0.00500272 -0.000177758 2.50606e-05 -2.00819e-12 
14.1863 -0.00500272 0.000177758 -0.00500272 -0.000177758 2.50606e-05 -2.00819e-12 
14.2353 -0.00496805 0.000175907 -0.00496805 -0.000175906 2.4714e-05 -1.9668e-12 
14.2353 -0.00496805 0.000175907 -0.00496805 -0.000175906 2.4714e-05 -1.9668e-12 
14.2353 -0.00496805 0.000175907 -0.00496805 -0.000175906 2.4714e-05 -1.9668e-12 
14.2844 -0.00493373 0.00017408 -0.00493373 -0.00017408 2.43734e-05 -1.92636e-12 
14.2844 -0.00493373 0.00017408 -0.00493373 -0.00017408 2.43734e-05 -1.92636e-12 
14.2844 -0.00493373 0.00017408 -0.00493373 -0.00017408 2.43734e-05 -1.92636e-12 
14.3335 -0.00489977 0.00017228 -0.00489977 -0.000172279 2.40387e-05 -1.88686e-12 
14.3335 -0.00489977 0.00017228 -0.00489977 -0.000172279 2.40387e-05 -1.88686e-12 
14.3335 -0.00489977 0.00017228 -0.00489977 -0.000172279 2.40387e-05 -1.88686e-12 
14.3826 -0.00486617 0.000170504 -0.00486617 -0.000170503 2.37097e-05 -1.84828e-12 
14.3826 -0.00486617 0.000170504 -0.00486617 -0.000170503 2.37097e-05 -1.84828e-12 
14.3826 -0.00486617 0.000170504 -0.00486617 -0.000170503 2.37097e-05 -1.84828e-12 
14.4317 -0.0048329 0.000168752 -0.0048329 -0.000168752 2.33864e-05 -1.81061e-12 
14.4317 -0.0048329 0.000168752 -0.0048329 -0.000168752 2.33864e-05 -1.81061e-12 
14.4317 -0.0048329 0.000168752 -0.0048329 -0.000168752 2.33864e-05 -1.81061e-12 
14.4808 -0.00479998 0.000167025 -0.00479998 -0.000167025 2.30685e-05 -1.77383e-12 
14.4808 -0.00479998 0.000167025 -0.00479998 -0.000167025 2.30685e-05 -1.77383e-12 
14.4808 -0.00479998 0.000167025 -0.00479998 -0.000167025 2.30685e-05 -1.77383e-12 
14.5299 -0.00476739 0.000165322 -0.00476739 -0.000165321 2.27561e-05 -1.73792e-12 
14.5299 -0.00476739 0.000165322 -0.00476739 -0.000165321 2.27561e-05 -1.73792e-12 
14.5299 -0.00476739 0.000165322 -0.00476739 -0.000165321 2.27561e-05 -1.73792e-12 
14.579 -0.00473514 0.000163641 -0.00473514 -0.000163641 2.24489e-05 -1.70285e-12 
14.579 -0.00473514 0.000163641 -0.00473514 -0.000163641 2.24489e-05 -1.70285e-12 
14.579 -0.00473514 0.000163641 -0.00473514 -0.000163641 2.24489e-05 -1.70285e-12 
14.628 -0.00470321 0.000161983 -0.00470321 -0.000161983 2.2147e-05 -1.6686e-12 
14.628 -0.00470321 0.000161983 -0.00470321 -0.000161983 2.2147e-05 -1.6686e-12 
14.628 -0.00470321 0.000161983 -0.00470321 -0.000161983 2.2147e-05 -1.6686e-12 
14.6771 -0.0046716 0.000160348 -0.0046716 -0.000160348 2.18501e-05 -1.63516e-12 
14.6771 -0.0046716 0.000160348 -0.0046716 -0.000160348 2.18501e-05 -1.63516e-12 
14.6771 -0.0046716 0.000160348 -0.0046716 -0.000160348 2.18501e-05 -1.63516e-12 
14.7262 -0.00464031 0.000158735 -0.00464031 -0.000158735 2.15581e-05 -1.60251e-12 
14.7262 -0.00464031 0.000158735 -0.00464031 -0.000158735 2.15581e-05 -1.60251e-12 
14.7262 -0.00464031 0.000158735 -0.00464031 -0.000158735 2.15581e-05 -1.60251e-12 
14.7753 -0.00460934 0.000157144 -0.00460934 -0.000157143 2.12711e-05 -1.57061e-12 
14.7753 -0.00460934 0.000157144 -0.00460934 -0.000157143 2.12711e-05 -1.57061e-12 
14.7753 -0.00460934 0.000157144 -0.00460934 -0.000157143 2.12711e-05 -1.57061e-12 
14.8244 -0.00457867 0.000155573 -0.00457867 -0.000155573 2.09888e-05 -1.53946e-12 
14.8244 -0.00457867 0.000155573 -0.00457867 -0.000155573 2.09888e-05 -1.53946e-12 
14.8244 -0.00457867 0.000155573 -0.00457867 -0.000155573 2.09888e-05 -1.53946e-12 
14.8735 -0.00454832 0.000154024 -0.00454832 -0.000154024 2.07112e-05 -1.50902e-12 
14.8735 -0.00454832 0.000154024 -0.00454832 -0.000154024 2.07112e-05 -1.50902e-12 
14.8735 -0.00454832 0.000154024 -0.00454832 -0.000154024 2.07112e-05 -1.50902e-12 
14.9226 -0.00451826 0.000152495 -0.00451826 -0.000152495 2.04382e-05 -1.47929e-12 
14.9226 -0.00451826 0.000152495 -0.00451826 -0.000152495 2.04382e-05 -1.47929e-12 
14.9226 -0.00451826 0.000152495 -0.00451826 -0.000152495 2.04382e-05 -1.47929e-12 
14.9717 -0.0044885 0.000150987 -0.0044885 -0.000150987 2.01697e-05 -1.45025e-12 
14.9717 -0.0044885 0.000150987 -0.0044885 -0.000150987 2.01697e-05 -1.45025e-12 
14.9717 -0.0044885 0.000150987 -0.0044885 -0.000150987 2.01697e-05 -1.45025e-12 
15.0207 -0.00445903 0.000149498 -0.00445903 -0.000149498 1.99056e-05 -1.42187e-12 
15.0207 -0.00445903 0.000149498 -0.00445903 -0.000149498 1.99056e-05 -1.42187e-12 
15.0207 -0.00445903 0.000149498 -0.00445903 -0.000149498 1.99056e-05 -1.42187e-12 
15.0698 -0.00442986 0.000148029 -0.00442986 -0.000148029 1.96458e-05 -1.39413e-12 
15.0698 -0.00442986 0.000148029 -0.00442986 -0.000148029 1.96458e-05 -1.39413e-12 
15.0698 -0.00442986 0.000148029 -0.00442986 -0.000148029 1.96458e-05 -1.39413e-12 
15.1189 -0.00440097 0.000146579 -0.00440097 -0.000146579 1.93902e-05 -1.36703e-12 
15.1189 -0.00440097 0.000146579 -0.00440097 -0.000146579 1.93902e-05 -1.36703e-12 
15.1189 -0.00440097 0.000146579 -0.00440097 -0.000146579 1.93902e-05 -1.36703e-12 
15.168 -0.00437236 0.000145149 -0.00437236 -0.000145148 1.91388e-05 -1.34054e-12 
15.168 -0.00437236 0.000145149 -0.00437236 -0.000145148 1.91388e-05 -1.34054e-12 
15.168 -0.00437236 0.000145149 -0.00437236 -0.000145148 1.91388e-05 -1.34054e-12 
15.2171 -0.00434403 0.000143736 -0.00434403 -0.000143736 1.88914e-05 -1.31465e-12 
15.2171 -0.00434403 0.000143736 -0.00434403 -0.000143736 1.88914e-05 -1.31465e-12 
15.2171 -0.00434403 0.000143736 -0.00434403 -0.000143736 1.88914e-05 -1.31465e-12 
15.2662 -0.00431597 0.000142342 -0.00431597 -0.000142342 1.8648e-05 -1.28934e-12 
15.2662 -0.00431597 0.000142342 -0.00431597 -0.000142342 1.8648e-05 -1.28934e-12 
15.2662 -0.00431597 0.000142342 -0.00431597 -0.000142342 1.8648e-05 -1.28934e-12 
15.3153 -0.00428819 0.000140966 -0.00428819 -0.000140966 1.84086e-05 -1.2646e-12 
15.3153 -0.00428819 0.000140966 -0.00428819 -0.000140966 1.84086e-05 -1.2646e-12 
15.3153 -0.00428819 0.000140966 -0.00428819 -0.000140966 1.84086e-05 -1.2646e-12 
15.3644 -0.00426068 0.000139608 -0.00426068 -0.000139608 1.8173e-05 -1.24041e-12 
15.3644 -0.00426068 0.000139608 -0.00426068 -0.000139608 1.8173e-05 -1.24041e-12 
15.3644 -0.00426068 0.000139608 -0.00426068 -0.000139608 1.8173e-05 -1.24041e-12 
15.4134 -0.00423342 0.000138267 -0.00423342 -0.000138267 1.79411e-05 -1.21676e-12 
15.4134 -0.00423342 0.000138267 -0.00423342 -0.000138267 1.79411e-05 -1.21676e-12 
15.4134 -0.00423342 0.000138267 -0.00423342 -0.000138267 1.79411e-05 -1.21676e-12 
15.4625 -0.00420644 0.000136944 -0.00420644 -0.000136943 1.7713e-05 -1.19363e-12 
15.4625 -0.00420644 0.000136944 -0.00420644 -0.000136943 1.7713e-05 -1.19363e-12 
15.4625 -0.00420644 0.000136944 -0.00420644 -0.000136943 1.7713e-05 -1.19363e-12 
15.5116 -0.0041797 0.000135637 -0.0041797 -0.000135637 1.74884e-05 -1.17102e-12 
15.5116 -0.0041797 0.000135637 -0.0041797 -0.000135637 1.74884e-05 -1.17102e-12 
15.5116 -0.0041797 0.000135637 -0.0041797 -0.000135637 1.74884e-05 -1.17102e-12 
15.5607 -0.00415323 0.000134347 -0.00415323 -0.000134347 1.72674e-05 -1.1489e-12 
15.5607 -0.00415323 0.000134347 -0.00415323 -0.000134347 1.72674e-05 -1.1489e-12 
15.5607 -0.00415323 0.000134347 -0.00415323 -0.000134347 1.72674e-05 -1.1489e-12 
15.6098 -0.004127 0.000133073 -0.004127 -0.000133073 1.70499e-05 -1.12727e-12 
15.6098 -0.004127 0.000133073 -0.004127 -0.000133073 1.70499e-05 -1.12727e-12 
15.6098 -0.004127 0.000133073 -0.004127 -0.000133073 1.70499e-05 -1.12727e-12 
15.6589 -0.00410102 0.000131815 -0.00410102 -0.000131815 1.68358e-05 -1.10612e-12 
15.6589 -0.00410102 0.000131815 -0.00410102 -0.000131815 1.68358e-05 -1.10612e-12 
15.6589 -0.00410102 0.000131815 -0.00410102 -0.000131815 1.68358e-05 -1.10612e-12 
15.708 -0.00407529 0.000130573 -0.00407529 -0.000130573 1.66251e-05 -1.08542e-12 
15.708 -0.00407529 0.000130573 -0.00407529 -0.000130573 1.66251e-05 -1.08542e-12 
15.708 -0.00407529 0.000130573 -0.00407529 -0.000130573 1.66251e-05 -1.08542e-12 
15.7571 -0.0040498 0.000129347 -0.0040498 -0.000129347 1.64177e-05 -1.06518e-12 
15.7571 -0.0040498 0.000129347 -0.0040498 -0.000129347 1.64177e-05 -1.06518e-12 
15.7571 -0.0040498 0.000129347 -0.0040498 -0.000129347 1.64177e-05 -1.06518e-12 
15.8061 -0.00402455 0.000128136 -0.00402455 -0.000128136 1.62135e-05 -1.04537e-12 
15.8061 -0.00402455 0.000128136 -0.00402455 -0.000128136 1.62135e-05 -1.04537e-12 
15.8061 -0.00402455 0.000128136 -0.00402455 -0.000128136 1.62135e-05 -1.04537e-12 
15.8552 -0.00399953 0.00012694 -0.00399953 -0.00012694 1.60124e-05 -1.026e-12 
15.8552 -0.00399953 0.00012694 -0.00399953 -0.00012694 1.60124e-05 -1.026e-12 
15.8552 -0.00399953 0.00012694 -0.00399953 -0.00012694 1.60124e-05 -1.026e-12 
15.9043 -0.00397475 0.000125759 -0.00397475 -0.000125759 1.58145e-05 -1.00704e-12 
15.9043 -0.00397475 0.000125759 -0.00397475 -0.000125759 1.58145e-05 -1.00704e-12 
15.9043 -0.00397475 0.000125759 -0.00397475 -0.000125759 1.58145e-05 -1.00704e-12 
15.9534 -0.00395019 0.000124593 -0.00395019 -0.000124593 1.56196e-05 -9.88489e-13 
15.9534 -0.00395019 0.000124593 -0.00395019 -0.000124593 1.56196e-05 -9.88489e-13 
15.9534 -0.00395019 0.000124593 -0.00395019 -0.000124593 1.56196e-05 -9.88489e-13 
16.0025 -0.00392587 0.000123441 -0.00392587 -0.000123441 1.54277e-05 -9.70336e-13 
16.0025 -0.00392587 0.000123441 -0.00392587 -0.000123441 1.54277e-05 -9.70336e-13 
16.0025 -0.00392587 0.000123441 -0.00392587 -0.000123441 1.54277e-05 -9.70336e-13 
16.0516 -0.00390177 0.000122303 -0.00390177 -0.000122303 1.52388e-05 -9.5257e-13 
16.0516 -0.00390177 0.000122303 -0.00390177 -0.000122303 1.52388e-05 -9.5257e-13 
16.0516 -0.00390177 0.000122303 -0.00390177 -0.000122303 1.52388e-05 -9.5257e-13 
16.1007 -0.00387789 0.00012118 -0.00387789 -0.000121179 1.50527e-05 -9.35182e-13 
16.1007 -0.00387789 0.00012118 -0.00387789 -0.000121179 1.50527e-05 -9.35182e-13 
16.1007 -0.00387789 0.00012118 -0.00387789 -0.000121179 1.50527e-05 -9.35182e-13 
16.1497 -0.00385422 0.00012007 -0.00385422 -0.000120069 1.48695e-05 -9.18164e-13 
16.1497 -0.00385422 0.00012007 -0.00385422 -0.000120069 1.48695e-05 -9.18164e-13 
16.1497 -0.00385422 0.00012007 -0.00385422 -0.000120069 1.48695e-05 -9.18164e-13 
16.1988 -0.00383078 0.000118973 -0.00383078 -0.000118973 1.46891e-05 -9.01506e-13 
16.1988 -0.00383078 0.000118973 -0.00383078 -0.000118973 1.46891e-05 -9.01506e-13 
16.1988 -0.00383078 0.000118973 -0.00383078 -0.000118973 1.46891e-05 -9.01506e-13 
16.2479 -0.00380755 0.00011789 -0.00380755 -0.00011789 1.45114e-05 -8.85199e-13 
16.2479 -0.00380755 0.00011789 -0.00380755 -0.00011789 1.45114e-05 -8.85199e-13 
16.2479 -0.00380755 0.00011789 -0.00380755 -0.00011789 1.45114e-05 -8.85199e-13 
16.297 -0.00378453 0.00011682 -0.00378453 -0.00011682 1.43363e-05 -8.69234e-13 
16.297 -0.00378453 0.00011682 -0.00378453 -0.00011682 1.43363e-05 -8.69234e-13 
16.297 -0.00378453 0.00011682 -0.00378453 -0.00011682 1.43363e-05 -8.69234e-13 
16.3461 -0.00376172 0.000115763 -0.00376172 -0.000115763 1.41639e-05 -8.53605e-13 
16.3461 -0.00376172 0.000115763 -0.00376172 -0.000115763 1.41639e-05 -8.53605e-13 
16.3461 -0.00376172 0.000115763 -0.00376172 -0.000115763 1.41639e-05 -8.53605e-13 
16.3952 -0.00373911 0.000114718 -0.00373911 -0.000114718 1.39941e-05 -8.38301e-13 
16.3952 -0.00373911 0.000114718 -0.00373911 -0.000114718 1.39941e-05 -8.38301e-13 
16.3952 -0.00373911 0.000114718 -0.00373911 -0.000114718 1.39941e-05 -8.38301e-13 
16.4443 -0.00371671 0.000113687 -0.00371671 -0.000113686 1.38269e-05 -8.23317e-13 
16.4443 -0.00371671 0.000113687 -0.00371671 -0.000113686 1.38269e-05 -8.23317e-13 
16.4443 -0.00371671 0.000113687 -0.00371671 -0.000113686 1.38269e-05 -8.23317e-13 
16.4934 -0.00369451 0.000112667 -0.00369451 -0.000112667 1.36621e-05 -8.08644e-13 
16.4934 -0.00369451 0.000112667 -0.00369451 -0.000112667 1.36621e-05 -8.08644e-13 
16.4934 -0.00369451 0.000112667 -0.00369451 -0.000112667 1.36621e-05 -8.08644e-13 
16.5424 -0.0036725 0.00011166 -0.0036725 -0.00011166 1.34998e-05 -7.94274e-13 
16.5424 -0.0036725 0.00011166 -0.0036725 -0.00011166 1.34998e-05 -7.94274e-13 
16.5424 -0.0036725 0.00011166 -0.0036725 -0.00011166 1.34998e-05 -7.94274e-13 
16.5915 -0.0036507 0.000110665 -0.0036507 -0.000110664 1.33399e-05 -7.802e-13 
16.5915 -0.0036507 0.000110665 -0.0036507 -0.000110664 1.33399e-05 -7.802e-13 
16.5915 -0.0036507 0.000110665 -0.0036507 -0.000110664 1.33399e-05 -7.802e-13 
16.6406 -0.00362909 0.000109681 -0.00362909 -0.000109681 1.31823e-05 -7.66416e-13 
16.6406 -0.00362909 0.000109681 -0.00362909 -0.000109681 1.31823e-05 -7.66416e-13 
16.6406 -0.00362909 0.000109681 -0.00362909 -0.000109681 1.31823e-05 -7.66416e-13 
16.6897 -0.00360767 0.000108709 -0.00360767 -0.000108709 1.30271e-05 -7.52913e-13 
16.6897 -0.00360767 0.000108709 -0.00360767 -0.000108709 1.30271e-05 -7.52913e-13 
16.6897 -0.00360767 0.000108709 -0.00360767 -0.000108709 1.30271e-05 -7.52913e-13 
16.7388 -0.00358643 0.000107749 -0.00358643 -0.000107749 1.28741e-05 -7.39686e-13 
16.7388 -0.00358643 0.000107749 -0.00358643 -0.000107749 1.28741e-05 -7.39686e-13 
16.7388 -0.00358643 0.000107749 -0.00358643 -0.000107749 1.28741e-05 -7.39686e-13 
16.7879 -0.00356539 0.0001068 -0.00356539 -0.0001068 1.27234e-05 -7.26727e-13 
16.7879 -0.00356539 0.0001068 -0.00356539 -0.0001068 1.27234e-05 -7.26727e-13 
16.7879 -0.00356539 0.0001068 -0.00356539 -0.0001068 1.27234e-05 -7.26727e-13 
16.837 -0.00354453 0.000105862 -0.00354453 -0.000105862 1.25749e-05 -7.14031e-13 
16.837 -0.00354453 0.000105862 -0.00354453 -0.000105862 1.25749e-05 -7.14031e-13 
16.837 -0.00354453 0.000105862 -0.00354453 -0.000105862 1.25749e-05 -7.14031e-13 
16.8861 -0.00352385 0.000104935 -0.00352385 -0.000104935 1.24286e-05 -7.0159e-13 
16.8861 -0.00352385 0.000104935 -0.00352385 -0.000104935 1.24286e-05 -7.0159e-13 
16.8861 -0.00352385 0.000104935 -0.00352385 -0.000104935 1.24286e-05 -7.0159e-13 
16.9351 -0.00350336 0.000104019 -0.00350336 -0.000104019 1.22844e-05 -6.89398e-13 
16.9351 -0.00350336 0.000104019 -0.00350336 -0.000104019 1.22844e-05 -6.89398e-13 
16.9351 -0.00350336 0.000104019 -0.00350336 -0.000104019 1.22844e-05 -6.89398e-13 
16.9842 -0.00348304 0.000103113 -0.00348304 -0.000103113 1.21422e-05 -6.77449e-13 
16.9842 -0.00348304 0.000103113 -0.00348304 -0.000103113 1.21422e-05 -6.77449e-13 
16.9842 -0.00348304 0.000103113 -0.00348304 -0.000103113 1.21422e-05 -6.77449e-13 
17.0333 -0.0034629 0.000102218 -0.0034629 -0.000102218 1.20022e-05 -6.65737e-13 
17.0333 -0.0034629 0.000102218 -0.0034629 -0.000102218 1.20022e-05 -6.65737e-13 
17.0333 -0.0034629 0.000102218 -0.0034629 -0.000102218 1.20022e-05 -6.65737e-13 
17.0824 -0.00344294 0.000101334 -0.00344294 -0.000101334 1.18641e-05 -6.54253e-13 
17.0824 -0.00344294 0.000101334 -0.00344294 -0.000101334 1.18641e-05 -6.54253e-13 
17.0824 -0.00344294 0.000101334 -0.00344294 -0.000101334 1.18641e-05 -6.54253e-13 
17.1315 -0.00342314 0.000100459 -0.00342314 -0.000100459 1.1728e-05 -6.42994e-13 
17.1315 -0.00342314 0.000100459 -0.00342314 -0.000100459 1.1728e-05 -6.42994e-13 
17.1315 -0.00342314 0.000100459 -0.00342314 -0.000100459 1.1728e-05 -6.42994e-13 
17.1806 -0.00340352 9.95949e-05 -0.00340352 -9.95947e-05 1.15939e-05 -6.31953e-13 
17.1806 -0.00340352 9.95949e-05 -0.00340352 -9.95947e-05 1.15939e-05 -6.31953e-13 
17.1806 -0.00340352 9.95949e-05 -0.00340352 -9.95947e-05 1.15939e-05 -6.31953e-13 
17.2297 -0.00338406 9.87404e-05 -0.00338406 -9.87402e-05 1.14617e-05 -6.21121e-13 
17.2297 -0.00338406 9.87404e-05 -0.00338406 -9.87402e-05 1.14617e-05 -6.21121e-13 
17.2297 -0.00338406 9.87404e-05 -0.00338406 -9.87402e-05 1.14617e-05 -6.21121e-13 
17.2788 -0.00336478 9.78957e-05 -0.00336478 -9.78955e-05 1.13313e-05 -6.10495e-13 
17.2788 -0.00336478 9.78957e-05 -0.00336478 -9.78955e-05 1.13313e-05 -6.10495e-13 
17.2788 -0.00336478 9.78957e-05 -0.00336478 -9.78955e-05 1.13313e-05 -6.10495e-13 
17.3278 -0.00334565 9.70605e-05 -0.00334565 -9.70604e-05 1.12028e-05 -6.0007e-13 
17.3278 -0.00334565 9.70605e-05 -0.00334565 -9.70604e-05 1.12028e-05 -6.0007e-13 
17.3278 -0.00334565 9.70605e-05 -0.00334565 -9.70604e-05 1.12028e-05 -6.0007e-13 
17.3769 -0.00332669 9.62349e-05 -0.00332669 -9.62347e-05 1.10762e-05 -5.8984e-13 
17.3769 -0.00332669 9.62349e-05 -0.00332669 -9.62347e-05 1.10762e-05 -5.8984e-13 
17.3769 -0.00332669 9.62349e-05 -0.00332669 -9.62347e-05 1.10762e-05 -5.8984e-13 
17.426 -0.00330789 9.54186e-05 -0.00330789 -9.54185e-05 1.09513e-05 -5.79806e-13 
17.426 -0.00330789 9.54186e-05 -0.00330789 -9.54185e-05 1.09513e-05 -5.79806e-13 
17.426 -0.00330789 9.54186e-05 -0.00330789 -9.54185e-05 1.09513e-05 -5.79806e-13 
17.4751 -0.00328925 9.46116e-05 -0.00328925 -9.46114e-05 1.08281e-05 -5.69967e-13 
17.4751 -0.00328925 9.46116e-05 -0.00328925 -9.46114e-05 1.08281e-05 -5.69967e-13 
17.4751 -0.00328925 9.46116e-05 -0.00328925 -9.46114e-05 1.08281e-05 -5.69967e-13 
17.5242 -0.00327077 9.38136e-05 -0.00327077 -9.38135e-05 1.07067e-05 -5.6033e-13 
17.5242 -0.00327077 9.38136e-05 -0.00327077 -9.38135e-05 1.07067e-05 -5.6033e-13 
17.5242 -0.00327077 9.38136e-05 -0.00327077 -9.38135e-05 1.07067e-05 -5.6033e-13 
17.5733 -0.00325244 9.30246e-05 -0.00325244 -9.30245e-05 1.0587e-05 -5.50902e-13 
17.5733 -0.00325244 9.30246e-05 -0.00325244 -9.30245e-05 1.0587e-05 -5.50902e-13 
17.5733 -0.00325244 9.30246e-05 -0.00325244 -9.30245e-05 1.0587e-05 -5.50902e-13 
17.6224 -0.00323427 9.22445e-05 -0.00323427 -9.22443e-05 1.0469e-05 -5.4169e-13 
17.6224 -0.00323427 9.22445e-05 -0.00323427 -9.22443e-05 1.0469e-05 -5.4169e-13 
17.6224 -0.00323427 9.22445e-05 -0.00323427 -9.22443e-05 1.0469e-05 -5.4169e-13 
17.6715 -0.00321625 9.1473e-05 -0.00321625 -9.14729e-05 1.03526e-05 -5.3269e-13 
17.6715 -0.00321625 9.1473e-05 -0.00321625 -9.14729e-05 1.03526e-05 -5.3269e-13 
17.6715 -0.00321625 9.1473e-05 -0.00321625 -9.14729e-05 1.03526e-05 -5.3269e-13 
17.7205 -0.00319838 9.07102e-05 -0.00319838 -9.071e-05 1.02378e-05 -5.23895e-13 
17.7205 -0.00319838 9.07102e-05 -0.00319838 -9.071e-05 1.02378e-05 -5.23895e-13 
17.7205 -0.00319838 9.07102e-05 -0.00319838 -9.071e-05 1.02378e-05 -5.23895e-13 
17.7696 -0.00318065 8.99558e-05 -0.00318065 -8.99556e-05 1.01247e-05 -5.15288e-13 
17.7696 -0.00318065 8.99558e-05 -0.00318065 -8.99556e-05 1.01247e-05 -5.15288e-13 
17.7696 -0.00318065 8.99558e-05 -0.00318065 -8.99556e-05 1.01247e-05 -5.15288e-13 
17.8187 -0.00316308 8.92097e-05 -0.00316308 -8.92096e-05 1.0013e-05 -5.06855e-13 
17.8187 -0.00316308 8.92097e-05 -0.00316308 -8.92096e-05 1.0013e-05 -5.06855e-13 
17.8187 -0.00316308 8.92097e-05 -0.00316308 -8.92096e-05 1.0013e-05 -5.06855e-13 
17.8678 -0.00314565 8.8472e-05 -0.00314565 -8.84718e-05 9.90294e-06 -4.98584e-13 
17.8678 -0.00314565 8.8472e-05 -0.00314565 -8.84718e-05 9.90294e-06 -4.98584e-13 
17.8678 -0.00314565 8.8472e-05 -0.00314565 -8.84718e-05 9.90294e-06 -4.98584e-13 
17.9169 -0.00312836 8.77423e-05 -0.00312836 -8.77421e-05 9.79435e-06 -4.90466e-13 
17.9169 -0.00312836 8.77423e-05 -0.00312836 -8.77421e-05 9.79435e-06 -4.90466e-13 
17.9169 -0.00312836 8.77423e-05 -0.00312836 -8.77421e-05 9.79435e-06 -4.90466e-13 
17.966 -0.00311122 8.70206e-05 -0.00311122 -8.70205e-05 9.68726e-06 -4.82496e-13 
17.966 -0.00311122 8.70206e-05 -0.00311122 -8.70205e-05 9.68726e-06 -4.82496e-13 
17.966 -0.00311122 8.70206e-05 -0.00311122 -8.70205e-05 9.68726e-06 -4.82496e-13 
18.0151 -0.00309422 8.63069e-05 -0.00309422 -8.63067e-05 9.58162e-06 -4.7467e-13 
18.0151 -0.00309422 8.63069e-05 -0.00309422 -8.63067e-05 9.58162e-06 -4.7467e-13 
18.0151 -0.00309422 8.63069e-05 -0.00309422 -8.63067e-05 9.58162e-06 -4.7467e-13 
18.0642 -0.00307735 8.56009e-05 -0.00307735 -8.56008e-05 9.47743e-06 -4.66987e-13 
18.0642 -0.00307735 8.56009e-05 -0.00307735 -8.56008e-05 9.47743e-06 -4.66987e-13 
18.0642 -0.00307735 8.56009e-05 -0.00307735 -8.56008e-05 9.47743e-06 -4.66987e-13 
18.1132 -0.00306063 8.49027e-05 -0.00306063 -8.49025e-05 9.37464e-06 -4.59443e-13 
18.1132 -0.00306063 8.49027e-05 -0.00306063 -8.49025e-05 9.37464e-06 -4.59443e-13 
18.1132 -0.00306063 8.49027e-05 -0.00306063 -8.49025e-05 9.37464e-06 -4.59443e-13 
18.1623 -0.00304404 8.4212e-05 -0.00304404 -8.42119e-05 9.27325e-06 -4.52036e-13 
18.1623 -0.00304404 8.4212e-05 -0.00304404 -8.42119e-05 9.27325e-06 -4.52036e-13 
18.1623 -0.00304404 8.4212e-05 -0.00304404 -8.42119e-05 9.27325e-06 -4.52036e-13 
18.2114 -0.00302758 8.35288e-05 -0.00302758 -8.35287e-05 9.17323e-06 -4.44764e-13 
18.2114 -0.00302758 8.35288e-05 -0.00302758 -8.35287e-05 9.17323e-06 -4.44764e-13 
18.2114 -0.00302758 8.35288e-05 -0.00302758 -8.35287e-05 9.17323e-06 -4.44764e-13 
18.2605 -0.00301126 8.2853e-05 -0.00301126 -8.28528e-05 9.07455e-06 -4.37626e-13 
18.2605 -0.00301126 8.2853e-05 -0.00301126 -8.28528e-05 9.07455e-06 -4.37626e-13 
18.2605 -0.00301126 8.2853e-05 -0.00301126 -8.28528e-05 9.07455e-06 -4.37626e-13 
18.3096 -0.00299507 8.21845e-05 -0.00299507 -8.21843e-05 8.97719e-06 -4.30618e-13 
18.3096 -0.00299507 8.21845e-05 -0.00299507 -8.21843e-05 8.97719e-06 -4.30618e-13 
18.3096 -0.00299507 8.21845e-05 -0.00299507 -8.21843e-05 8.97719e-06 -4.30618e-13 
18.3587 -0.00297901 8.15231e-05 -0.00297901 -8.1523e-05 8.88114e-06 -4.23739e-13 
18.3587 -0.00297901 8.15231e-05 -0.00297901 -8.1523e-05 8.88114e-06 -4.23739e-13 
18.3587 -0.00297901 8.15231e-05 -0.00297901 -8.1523e-05 8.88114e-06 -4.23739e-13 
18.4078 -0.00296308 8.08688e-05 -0.00296308 -8.08687e-05 8.78637e-06 -4.16986e-13 
18.4078 -0.00296308 8.08688e-05 -0.00296308 -8.08687e-05 8.78637e-06 -4.16986e-13 
18.4078 -0.00296308 8.08688e-05 -0.00296308 -8.08687e-05 8.78637e-06 -4.16986e-13 
18.4569 -0.00294727 8.02216e-05 -0.00294727 -8.02214e-05 8.69287e-06 -4.10357e-13 
18.4569 -0.00294727 8.02216e-05 -0.00294727 -8.02214e-05 8.69287e-06 -4.10357e-13 
18.4569 -0.00294727 8.02216e-05 -0.00294727 -8.02214e-05 8.69287e-06 -4.10357e-13 
18.5059 -0.0029316 7.95812e-05 -0.0029316 -7.95811e-05 8.6006e-06 -4.03849e-13 
18.5059 -0.0029316 7.95812e-05 -0.0029316 -7.95811e-05 8.6006e-06 -4.03849e-13 
18.5059 -0.0029316 7.95812e-05 -0.0029316 -7.95811e-05 8.6006e-06 -4.03849e-13 
18.555 -0.00291605 7.89476e-05 -0.00291605 -7.89475e-05 8.50956e-06 -3.97461e-13 
18.555 -0.00291605 7.89476e-05 -0.00291605 -7.89475e-05 8.50956e-06 -3.97461e-13 
18.555 -0.00291605 7.89476e-05 -0.00291605 -7.89475e-05 8.50956e-06 -3.97461e-13 
18.6041 -0.00290062 7.83208e-05 -0.00290062 -7.83206e-05 8.41972e-06 -3.9119e-13 
18.6041 -0.00290062 7.83208e-05 -0.00290062 -7.83206e-05 8.41972e-06 -3.9119e-13 
18.6041 -0.00290062 7.83208e-05 -0.00290062 -7.83206e-05 8.41972e-06 -3.9119e-13 
18.6532 -0.00288531 7.77006e-05 -0.00288531 -7.77004e-05 8.33106e-06 -3.85034e-13 
18.6532 -0.00288531 7.77006e-05 -0.00288531 -7.77004e-05 8.33106e-06 -3.85034e-13 
18.6532 -0.00288531 7.77006e-05 -0.00288531 -7.77004e-05 8.33106e-06 -3.85034e-13 
18.7023 -0.00287013 7.70869e-05 -0.00287013 -7.70867e-05 8.24357e-06 -3.78991e-13 
18.7023 -0.00287013 7.70869e-05 -0.00287013 -7.70867e-05 8.24357e-06 -3.78991e-13 
18.7023 -0.00287013 7.70869e-05 -0.00287013 -7.70867e-05 8.24357e-06 -3.78991e-13 
18.7514 -0.00285506 7.64796e-05 -0.00285506 -7.64795e-05 8.15722e-06 -3.73057e-13 
18.7514 -0.00285506 7.64796e-05 -0.00285506 -7.64795e-05 8.15722e-06 -3.73057e-13 
18.7514 -0.00285506 7.64796e-05 -0.00285506 -7.64795e-05 8.15722e-06 -3.73057e-13 
18.8005 -0.00284011 7.58788e-05 -0.00284011 -7.58786e-05 8.072e-06 -3.67226e-13 
18.8005 -0.00284011 7.58788e-05 -0.00284011 -7.58786e-05 8.072e-06 -3.67226e-13 
18.8005 -0.00284011 7.58788e-05 -0.00284011 -7.58786e-05 8.072e-06 -3.67226e-13 
18.8496 -0.00282528 7.52842e-05 -0.00282528 -7.52841e-05 7.98789e-06 -3.61498e-13 
18.8496 -0.00282528 7.52842e-05 -0.00282528 -7.52841e-05 7.98789e-06 -3.61498e-13 
18.8496 -0.00282528 7.52842e-05 -0.00282528 -7.52841e-05 7.98789e-06 -3.61498e-13 
18.8986 -0.00281057 7.46958e-05 -0.00281057 -7.46957e-05 7.90488e-06 -3.55874e-13 
18.8986 -0.00281057 7.46958e-05 -0.00281057 -7.46957e-05 7.90488e-06 -3.55874e-13 
18.8986 -0.00281057 7.46958e-05 -0.00281057 -7.46957e-05 7.90488e-06 -3.55874e-13 
18.9477 -0.00279597 7.41136e-05 -0.00279597 -7.41134e-05 7.82294e-06 -3.50351e-13 
18.9477 -0.00279597 7.41136e-05 -0.00279597 -7.41134e-05 7.82294e-06 -3.50351e-13 
18.9477 -0.00279597 7.41136e-05 -0.00279597 -7.41134e-05 7.82294e-06 -3.50351e-13 
18.9968 -0.00278149 7.35374e-05 -0.00278149 -7.35372e-05 7.74206e-06 -3.44929e-13 
18.9968 -0.00278149 7.35374e-05 -0.00278149 -7.35372e-05 7.74206e-06 -3.44929e-13 
18.9968 -0.00278149 7.35374e-05 -0.00278149 -7.35372e-05 7.74206e-06 -3.44929e-13 
19.0459 -0.00276711 7.29671e-05 -0.00276711 -7.2967e-05 7.66223e-06 -3.39603e-13 
19.0459 -0.00276711 7.29671e-05 -0.00276711 -7.2967e-05 7.66223e-06 -3.39603e-13 
19.0459 -0.00276711 7.29671e-05 -0.00276711 -7.2967e-05 7.66223e-06 -3.39603e-13 
19.095 -0.00275285 7.24028e-05 -0.00275285 -7.24027e-05 7.58342e-06 -3.34372e-13 
19.095 -0.00275285 7.24028e-05 -0.00275285 -7.24027e-05 7.58342e-06 -3.34372e-13 
19.095 -0.00275285 7.24028e-05 -0.00275285 -7.24027e-05 7.58342e-06 -3.34372e-13 
19.1441 -0.0027387 7.18443e-05 -0.0027387 -7.18441e-05 7.50563e-06 -3.29234e-13 
19.1441 -0.0027387 7.18443e-05 -0.0027387 -7.18441e-05 7.50563e-06 -3.29234e-13 
19.1441 -0.0027387 7.18443e-05 -0.0027387 -7.18441e-05 7.50563e-06 -3.29234e-13 
19.1932 -0.00272466 7.12915e-05 -0.00272466 -7.12914e-05 7.42883e-06 -3.24186e-13 
19.1932 -0.00272466 7.12915e-05 -0.00272466 -7.12914e-05 7.42883e-06 -3.24186e-13 
19.1932 -0.00272466 7.12915e-05 -0.00272466 -7.12914e-05 7.42883e-06 -3.24186e-13 
19.2423 -0.00271072 7.07444e-05 -0.00271072 -7.07442e-05 7.35302e-06 -3.19228e-13 
19.2423 -0.00271072 7.07444e-05 -0.00271072 -7.07442e-05 7.35302e-06 -3.19228e-13 
19.2423 -0.00271072 7.07444e-05 -0.00271072 -7.07442e-05 7.35302e-06 -3.19228e-13 
19.2913 -0.0026969 7.02028e-05 -0.0026969 -7.02027e-05 7.27816e-06 -3.14355e-13 
19.2913 -0.0026969 7.02028e-05 -0.0026969 -7.02027e-05 7.27816e-06 -3.14355e-13 
19.2913 -0.0026969 7.02028e-05 -0.0026969 -7.02027e-05 7.27816e-06 -3.14355e-13 
19.3404 -0.00268317 6.96668e-05 -0.00268317 -6.96667e-05 7.20426e-06 -3.09567e-13 
19.3404 -0.00268317 6.96668e-05 -0.00268317 -6.96667e-05 7.20426e-06 -3.09567e-13 
19.3404 -0.00268317 6.96668e-05 -0.00268317 -6.96667e-05 7.20426e-06 -3.09567e-13 
19.3895 -0.00266956 6.91363e-05 -0.00266956 -6.91362e-05 7.1313e-06 -3.04862e-13 
19.3895 -0.00266956 6.91363e-05 -0.00266956 -6.91362e-05 7.1313e-06 -3.04862e-13 
19.3895 -0.00266956 6.91363e-05 -0.00266956 -6.91362e-05 7.1313e-06 -3.04862e-13 
19.4386 -0.00265604 6.86111e-05 -0.00265604 -6.8611e-05 7.05926e-06 -3.00236e-13 
19.4386 -0.00265604 6.86111e-05 -0.00265604 -6.8611e-05 7.05926e-06 -3.00236e-13 
19.4386 -0.00265604 6.86111e-05 -0.00265604 -6.8611e-05 7.05926e-06 -3.00236e-13 
19.4877 -0.00264263 6.80913e-05 -0.00264263 -6.80911e-05 6.98812e-06 -2.9569e-13 
19.4877 -0.00264263 6.80913e-05 -0.00264263 -6.80911e-05 6.98812e-06 -2.9569e-13 
19.4877 -0.00264263 6.80913e-05 -0.00264263 -6.80911e-05 6.98812e-06 -2.9569e-13 
19.5368 -0.00262932 6.75766e-05 -0.00262932 -6.75765e-05 6.91788e-06 -2.91219e-13 
19.5368 -0.00262932 6.75766e-05 -0.00262932 -6.75765e-05 6.91788e-06 -2.91219e-13 
19.5368 -0.00262932 6.75766e-05 -0.00262932 -6.75765e-05 6.91788e-06 -2.91219e-13 
19.5859 -0.00261611 6.70672e-05 -0.00261611 -6.70671e-05 6.84852e-06 -2.86823e-13 
19.5859 -0.00261611 6.70672e-05 -0.00261611 -6.70671e-05 6.84852e-06 -2.86823e-13 
19.5859 -0.00261611 6.70672e-05 -0.00261611 -6.70671e-05 6.84852e-06 -2.86823e-13 
19.635 -0.002603 6.65629e-05 -0.002603 -6.65628e-05 6.78003e-06 -2.825e-13 
19.635 -0.002603 6.65629e-05 -0.002603 -6.65628e-05 6.78003e-06 -2.825e-13 
19.635 -0.002603 6.65629e-05 -0.002603 -6.65628e-05 6.78003e-06 -2.825e-13 
19.684 -0.00258999 6.60636e-05 -0.00258999 -6.60635e-05 6.7124e-06 -2.7825e-13 
19.684 -0.00258999 6.60636e-05 -0.00258999 -6.60635e-05 6.7124e-06 -2.7825e-13 
19.684 -0.00258999 6.60636e-05 -0.00258999 -6.60635e-05 6.7124e-06 -2.7825e-13 
19.7331 -0.00257707 6.55693e-05 -0.00257707 -6.55692e-05 6.6456e-06 -2.74073e-13 
19.7331 -0.00257707 6.55693e-05 -0.00257707 -6.55692e-05 6.6456e-06 -2.74073e-13 
19.7331 -0.00257707 6.55693e-05 -0.00257707 -6.55692e-05 6.6456e-06 -2.74073e-13 
19.7822 -0.00256425 6.508e-05 -0.00256425 -6.50798e-05 6.57964e-06 -2.69971e-13 
19.7822 -0.00256425 6.508e-05 -0.00256425 -6.50798e-05 6.57964e-06 -2.69971e-13 
19.7822 -0.00256425 6.508e-05 -0.00256425 -6.50798e-05 6.57964e-06 -2.69971e-13 
19.8313 -0.00255153 6.45955e-05 -0.00255153 -6.45953e-05 6.51449e-06 -2.65947e-13 
19.8313 -0.00255153 6.45955e-05 -0.00255153 -6.45953e-05 6.51449e-06 -2.65947e-13 
19.8313 -0.00255153 6.45955e-05 -0.00255153 -6.45953e-05 6.51449e-06 -2.65947e-13 
19.8804 -0.0025389 6.41158e-05 -0.0025389 -6.41156e-05 6.45014e-06 -2.62005e-13 
19.8804 -0.0025389 6.41158e-05 -0.0025389 -6.41156e-05 6.45014e-06 -2.62005e-13 
19.8804 -0.0025389 6.41158e-05 -0.0025389 -6.41156e-05 6.45014e-06 -2.62005e-13 
19.9295 -0.00252637 6.36408e-05 -0.00252637 -6.36407e-05 6.38659e-06 -2.58148e-13 
19.9295 -0.00252637 6.36408e-05 -0.00252637 -6.36407e-05 6.38659e-06 -2.58148e-13 
19.9295 -0.00252637 6.36408e-05 -0.00252637 -6.36407e-05 6.38659e-06 -2.58148e-13 
19.9786 -0.00251393 6.31705e-05 -0.00251393 -6.31704e-05 6.32383e-06 -2.54372e-13 
19.9786 -0.00251393 6.31705e-05 -0.00251393 -6.31704e-05 6.32383e-06 -2.54372e-13 
19.9786 -0.00251393 6.31705e-05 -0.00251393 -6.31704e-05 6.32383e-06 -2.54372e-13 
20.0277 -0.00250158 6.27049e-05 -0.00250158 -6.27048e-05 6.26183e-06 -2.50673e-13 
20.0277 -0.00250158 6.27049e-05 -0.00250158 -6.27048e-05 6.26183e-06 -2.50673e-13 
20.0277 -0.00250158 6.27049e-05 -0.00250158 -6.27048e-05 6.26183e-06 -2.50673e-13 
20.0767 -0.00248932 6.22438e-05 -0.00248932 -6.22437e-05 6.20058e-06 -2.47043e-13 
20.0767 -0.00248932 6.22438e-05 -0.00248932 -6.22437e-05 6.20058e-06 -2.47043e-13 
20.0767 -0.00248932 6.22438e-05 -0.00248932 -6.22437e-05 6.20058e-06 -2.47043e-13 
20.1258 -0.00247715 6.17873e-05 -0.00247715 -6.17872e-05 6.14009e-06 -2.43475e-13 
20.1258 -0.00247715 6.17873e-05 -0.00247715 -6.17872e-05 6.14009e-06 -2.43475e-13 
20.1258 -0.00247715 6.17873e-05 -0.00247715 -6.17872e-05 6.14009e-06 -2.43475e-13 
20.1749 -0.00246507 6.13352e-05 -0.00246507 -6.13351e-05 6.08033e-06 -2.39966e-13 
20.1749 -0.00246507 6.13352e-05 -0.00246507 -6.13351e-05 6.08033e-06 -2.39966e-13 
20.1749 -0.00246507 6.13352e-05 -0.00246507 -6.13351e-05 6.08033e-06 -2.39966e-13 
20.224 -0.00245308 6.08875e-05 -0.00245308 -6.08874e-05 6.0213e-06 -2.36511e-13 
20.224 -0.00245308 6.08875e-05 -0.00245308 -6.08874e-05 6.0213e-06 -2.36511e-13 
20.224 -0.00245308 6.08875e-05 -0.00245308 -6.08874e-05 6.0213e-06 -2.36511e-13 
20.2731 -0.00244117 6.04441e-05 -0.00244117 -6.0444e-05 5.96299e-06 -2.33111e-13 
20.2731 -0.00244117 6.04441e-05 -0.00244117 -6.0444e-05 5.96299e-06 -2.33111e-13 
20.2731 -0.00244117 6.04441e-05 -0.00244117 -6.0444e-05 5.96299e-06 -2.33111e-13 
20.3222 -0.00242936 6.00051e-05 -0.00242936 -6.0005e-05 5.90537e-06 -2.29763e-13 
20.3222 -0.00242936 6.00051e-05 -0.00242936 -6.0005e-05 5.90537e-06 -2.29763e-13 
20.3222 -0.00242936 6.00051e-05 -0.00242936 -6.0005e-05 5.90537e-06 -2.29763e-13 
20.3713 -0.00241762 5.95703e-05 -0.00241762 -5.95702e-05 5.84846e-06 -2.26468e-13 
20.3713 -0.00241762 5.95703e-05 -0.00241762 -5.95702e-05 5.84846e-06 -2.26468e-13 
20.3713 -0.00241762 5.95703e-05 -0.00241762 -5.95702e-05 5.84846e-06 -2.26468e-13 
20.4204 -0.00240598 5.91397e-05 -0.00240598 -5.91396e-05 5.79223e-06 -2.23225e-13 
20.4204 -0.00240598 5.91397e-05 -0.00240598 -5.91396e-05 5.79223e-06 -2.23225e-13 
20.4204 -0.00240598 5.91397e-05 -0.00240598 -5.91396e-05 5.79223e-06 -2.23225e-13 
20.4694 -0.00239441 5.87132e-05 -0.00239441 -5.87131e-05 5.73667e-06 -2.20034e-13 
20.4694 -0.00239441 5.87132e-05 -0.00239441 -5.87131e-05 5.73667e-06 -2.20034e-13 
20.4694 -0.00239441 5.87132e-05 -0.00239441 -5.87131e-05 5.73667e-06 -2.20034e-13 
20.5185 -0.00238293 5.82909e-05 -0.00238293 -5.82908e-05 5.68177e-06 -2.16893e-13 
20.5185 -0.00238293 5.82909e-05 -0.00238293 -5.82908e-05 5.68177e-06 -2.16893e-13 
20.5185 -0.00238293 5.82909e-05 -0.00238293 -5.82908e-05 5.68177e-06 -2.16893e-13 
20.5676 -0.00237154 5.78726e-05 -0.00237154 -5.78725e-05 5.62754e-06 -2.13804e-13 
20.5676 -0.00237154 5.78726e-05 -0.00237154 -5.78725e-05 5.62754e-06 -2.13804e-13 
20.5676 -0.00237154 5.78726e-05 -0.00237154 -5.78725e-05 5.62754e-06 -2.13804e-13 
20.6167 -0.00236022 5.74582e-05 -0.00236022 -5.74582e-05 5.57395e-06 -2.10764e-13 
20.6167 -0.00236022 5.74582e-05 -0.00236022 -5.74582e-05 5.57395e-06 -2.10764e-13 
20.6167 -0.00236022 5.74582e-05 -0.00236022 -5.74582e-05 5.57395e-06 -2.10764e-13 
20.6658 -0.00234899 5.70479e-05 -0.00234899 -5.70478e-05 5.52099e-06 -2.07773e-13 
20.6658 -0.00234899 5.70479e-05 -0.00234899 -5.70478e-05 5.52099e-06 -2.07773e-13 
20.6658 -0.00234899 5.70479e-05 -0.00234899 -5.70478e-05 5.52099e-06 -2.07773e-13 
20.7149 -0.00233783 5.66414e-05 -0.00233783 -5.66413e-05 5.46867e-06 -2.04831e-13 
20.7149 -0.00233783 5.66414e-05 -0.00233783 -5.66413e-05 5.46867e-06 -2.04831e-13 
20.7149 -0.00233783 5.66414e-05 -0.00233783 -5.66413e-05 5.46867e-06 -2.04831e-13 
20.764 -0.00232676 5.62388e-05 -0.00232676 -5.62387e-05 5.41696e-06 -2.01937e-13 
20.764 -0.00232676 5.62388e-05 -0.00232676 -5.62387e-05 5.41696e-06 -2.01937e-13 
20.764 -0.00232676 5.62388e-05 -0.00232676 -5.62387e-05 5.41696e-06 -2.01937e-13 
20.8131 -0.00231576 5.584e-05 -0.00231576 -5.58399e-05 5.36586e-06 -1.9909e-13 
20.8131 -0.00231576 5.584e-05 -0.00231576 -5.58399e-05 5.36586e-06 -1.9909e-13 
20.8131 -0.00231576 5.584e-05 -0.00231576 -5.58399e-05 5.36586e-06 -1.9909e-13 
20.8621 -0.00230484 5.5445e-05 -0.00230484 -5.54449e-05 5.31536e-06 -1.9629e-13 
20.8621 -0.00230484 5.5445e-05 -0.00230484 -5.54449e-05 5.31536e-06 -1.9629e-13 
20.8621 -0.00230484 5.5445e-05 -0.00230484 -5.54449e-05 5.31536e-06 -1.9629e-13 
20.9112 -0.002294 5.50537e-05 -0.002294 -5.50536e-05 5.26546e-06 -1.93535e-13 
20.9112 -0.002294 5.50537e-05 -0.002294 -5.50536e-05 5.26546e-06 -1.93535e-13 
20.9112 -0.002294 5.50537e-05 -0.002294 -5.50536e-05 5.26546e-06 -1.93535e-13 
20.9603 -0.00228323 5.4666e-05 -0.00228323 -5.4666e-05 5.21614e-06 -1.90824e-13 
20.9603 -0.00228323 5.4666e-05 -0.00228323 -5.4666e-05 5.21614e-06 -1.90824e-13 
20.9603 -0.00228323 5.4666e-05 -0.00228323 -5.4666e-05 5.21614e-06 -1.90824e-13 
21.0094 -0.00227254 5.4282e-05 -0.00227254 -5.4282e-05 5.1674e-06 -1.88158e-13 
21.0094 -0.00227254 5.4282e-05 -0.00227254 -5.4282e-05 5.1674e-06 -1.88158e-13 
21.0094 -0.00227254 5.4282e-05 -0.00227254 -5.4282e-05 5.1674e-06 -1.88158e-13 
21.0585 -0.00226193 5.39016e-05 -0.00226193 -5.39016e-05 5.11923e-06 -1.85535e-13 
21.0585 -0.00226193 5.39016e-05 -0.00226193 -5.39016e-05 5.11923e-06 -1.85535e-13 
21.0585 -0.00226193 5.39016e-05 -0.00226193 -5.39016e-05 5.11923e-06 -1.85535e-13 
21.1076 -0.00225139 5.35248e-05 -0.00225139 -5.35247e-05 5.07161e-06 -1.82954e-13 
21.1076 -0.00225139 5.35248e-05 -0.00225139 -5.35247e-05 5.07161e-06 -1.82954e-13 
21.1076 -0.00225139 5.35248e-05 -0.00225139 -5.35247e-05 5.07161e-06 -1.82954e-13 
21.1567 -0.00224092 5.31514e-05 -0.00224092 -5.31514e-05 5.02455e-06 -1.80415e-13 
21.1567 -0.00224092 5.31514e-05 -0.00224092 -5.31514e-05 5.02455e-06 -1.80415e-13 
21.1567 -0.00224092 5.31514e-05 -0.00224092 -5.31514e-05 5.02455e-06 -1.80415e-13 
21.2058 -0.00223053 5.27816e-05 -0.00223053 -5.27815e-05 4.97804e-06 -1.77917e-13 
21.2058 -0.00223053 5.27816e-05 -0.00223053 -5.27815e-05 4.97804e-06 -1.77917e-13 
21.2058 -0.00223053 5.27816e-05 -0.00223053 -5.27815e-05 4.97804e-06 -1.77917e-13 
21.2548 -0.00222021 5.24151e-05 -0.00222021 -5.2415e-05 4.93206e-06 -1.75458e-13 
21.2548 -0.00222021 5.24151e-05 -0.00222021 -5.2415e-05 4.93206e-06 -1.75458e-13 
21.2548 -0.00222021 5.24151e-05 -0.00222021 -5.2415e-05 4.93206e-06 -1.75458e-13 
21.3039 -0.00220996 5.2052e-05 -0.00220996 -5.2052e-05 4.88661e-06 -1.7304e-13 
21.3039 -0.00220996 5.2052e-05 -0.00220996 -5.2052e-05 4.88661e-06 -1.7304e-13 
21.3039 -0.00220996 5.2052e-05 -0.00220996 -5.2052e-05 4.88661e-06 -1.7304e-13 
21.353 -0.00219978 5.16923e-05 -0.00219978 -5.16923e-05 4.84169e-06 -1.7066e-13 
21.353 -0.00219978 5.16923e-05 -0.00219978 -5.16923e-05 4.84169e-06 -1.7066e-13 
21.353 -0.00219978 5.16923e-05 -0.00219978 -5.16923e-05 4.84169e-06 -1.7066e-13 
21.4021 -0.00218967 5.13359e-05 -0.00218967 -5.13359e-05 4.79728e-06 -1.68318e-13 
21.4021 -0.00218967 5.13359e-05 -0.00218967 -5.13359e-05 4.79728e-06 -1.68318e-13 
21.4021 -0.00218967 5.13359e-05 -0.00218967 -5.13359e-05 4.79728e-06 -1.68318e-13 
21.4512 -0.00217963 5.09828e-05 -0.00217963 -5.09827e-05 4.75337e-06 -1.66014e-13 
21.4512 -0.00217963 5.09828e-05 -0.00217963 -5.09827e-05 4.75337e-06 -1.66014e-13 
21.4512 -0.00217963 5.09828e-05 -0.00217963 -5.09827e-05 4.75337e-06 -1.66014e-13 
21.5003 -0.00216966 5.06329e-05 -0.00216966 -5.06328e-05 4.70997e-06 -1.63746e-13 
21.5003 -0.00216966 5.06329e-05 -0.00216966 -5.06328e-05 4.70997e-06 -1.63746e-13 
21.5003 -0.00216966 5.06329e-05 -0.00216966 -5.06328e-05 4.70997e-06 -1.63746e-13 
21.5494 -0.00215975 5.02862e-05 -0.00215975 -5.02861e-05 4.66707e-06 -1.61515e-13 
21.5494 -0.00215975 5.02862e-05 -0.00215975 -5.02861e-05 4.66707e-06 -1.61515e-13 
21.5494 -0.00215975 5.02862e-05 -0.00215975 -5.02861e-05 4.66707e-06 -1.61515e-13 
21.5984 -0.00214992 4.99427e-05 -0.00214992 -4.99426e-05 4.62465e-06 -1.59318e-13 
21.5984 -0.00214992 4.99427e-05 -0.00214992 -4.99426e-05 4.62465e-06 -1.59318e-13 
21.5984 -0.00214992 4.99427e-05 -0.00214992 -4.99426e-05 4.62465e-06 -1.59318e-13 
21.6475 -0.00214015 4.96023e-05 -0.00214015 -4.96022e-05 4.58271e-06 -1.57157e-13 
21.6475 -0.00214015 4.96023e-05 -0.00214015 -4.96022e-05 4.58271e-06 -1.57157e-13 
21.6475 -0.00214015 4.96023e-05 -0.00214015 -4.96022e-05 4.58271e-06 -1.57157e-13 
21.6966 -0.00213045 4.92649e-05 -0.00213045 -4.92649e-05 4.54125e-06 -1.55029e-13 
21.6966 -0.00213045 4.92649e-05 -0.00213045 -4.92649e-05 4.54125e-06 -1.55029e-13 
21.6966 -0.00213045 4.92649e-05 -0.00213045 -4.92649e-05 4.54125e-06 -1.55029e-13 
21.7457 -0.00212082 4.89307e-05 -0.00212082 -4.89306e-05 4.50026e-06 -1.52935e-13 
21.7457 -0.00212082 4.89307e-05 -0.00212082 -4.89306e-05 4.50026e-06 -1.52935e-13 
21.7457 -0.00212082 4.89307e-05 -0.00212082 -4.89306e-05 4.50026e-06 -1.52935e-13 
21.7948 -0.00211125 4.85994e-05 -0.00211125 -4.85994e-05 4.45972e-06 -1.50874e-13 
21.7948 -0.00211125 4.85994e-05 -0.00211125 -4.85994e-05 4.45972e-06 -1.50874e-13 
21.7948 -0.00211125 4.85994e-05 -0.00211125 -4.85994e-05 4.45972e-06 -1.50874e-13 
21.8439 -0.00210174 4.82712e-05 -0.00210174 -4.82711e-05 4.41965e-06 -1.48846e-13 
21.8439 -0.00210174 4.82712e-05 -0.00210174 -4.82711e-05 4.41965e-06 -1.48846e-13 
21.8439 -0.00210174 4.82712e-05 -0.00210174 -4.82711e-05 4.41965e-06 -1.48846e-13 
21.893 -0.0020923 4.79459e-05 -0.0020923 -4.79458e-05 4.38002e-06 -1.46849e-13 
21.893 -0.0020923 4.79459e-05 -0.0020923 -4.79458e-05 4.38002e-06 -1.46849e-13 
21.893 -0.0020923 4.79459e-05 -0.0020923 -4.79458e-05 4.38002e-06 -1.46849e-13 
21.9421 -0.00208292 4.76235e-05 -0.00208292 -4.76234e-05 4.34084e-06 -1.44883e-13 
21.9421 -0.00208292 4.76235e-05 -0.00208292 -4.76234e-05 4.34084e-06 -1.44883e-13 
21.9421 -0.00208292 4.76235e-05 -0.00208292 -4.76234e-05 4.34084e-06 -1.44883e-13 
21.9911 -0.00207361 4.7304e-05 -0.00207361 -4.73039e-05 4.30209e-06 -1.42948e-13 
21.9911 -0.00207361 4.7304e-05 -0.00207361 -4.73039e-05 4.30209e-06 -1.42948e-13 
21.9911 -0.00207361 4.7304e-05 -0.00207361 -4.73039e-05 4.30209e-06 -1.42948e-13 
22.0402 -0.00206436 4.69873e-05 -0.00206436 -4.69873e-05 4.26377e-06 -1.41043e-13 
22.0402 -0.00206436 4.69873e-05 -0.00206436 -4.69873e-05 4.26377e-06 -1.41043e-13 
22.0402 -0.00206436 4.69873e-05 -0.00206436 -4.69873e-05 4.26377e-06 -1.41043e-13 
22.0893 -0.00205517 4.66735e-05 -0.00205517 -4.66734e-05 4.22588e-06 -1.39168e-13 
22.0893 -0.00205517 4.66735e-05 -0.00205517 -4.66734e-05 4.22588e-06 -1.39168e-13 
22.0893 -0.00205517 4.66735e-05 -0.00205517 -4.66734e-05 4.22588e-06 -1.39168e-13 
22.1384 -0.00204604 4.63625e-05 -0.00204604 -4.63624e-05 4.18842e-06 -1.37321e-13 
22.1384 -0.00204604 4.63625e-05 -0.00204604 -4.63624e-05 4.18842e-06 -1.37321e-13 
22.1384 -0.00204604 4.63625e-05 -0.00204604 -4.63624e-05 4.18842e-06 -1.37321e-13 
22.1875 -0.00203697 4.60542e-05 -0.00203697 -4.60541e-05 4.15136e-06 -1.35503e-13 
22.1875 -0.00203697 4.60542e-05 -0.00203697 -4.60541e-05 4.15136e-06 -1.35503e-13 
22.1875 -0.00203697 4.60542e-05 -0.00203697 -4.60541e-05 4.15136e-06 -1.35503e-13 
22.2366 -0.00202796 4.57487e-05 -0.00202796 -4.57486e-05 4.11472e-06 -1.33713e-13 
22.2366 -0.00202796 4.57487e-05 -0.00202796 -4.57486e-05 4.11472e-06 -1.33713e-13 
22.2366 -0.00202796 4.57487e-05 -0.00202796 -4.57486e-05 4.11472e-06 -1.33713e-13 
22.2857 -0.00201901 4.54458e-05 -0.00201901 -4.54457e-05 4.07847e-06 -1.31951e-13 
22.2857 -0.00201901 4.54458e-05 -0.00201901 -4.54457e-05 4.07847e-06 -1.31951e-13 
22.2857 -0.00201901 4.54458e-05 -0.00201901 -4.54457e-05 4.07847e-06 -1.31951e-13 
22.3348 -0.00201012 4.51456e-05 -0.00201012 -4.51456e-05 4.04263e-06 -1.30216e-13 
22.3348 -0.00201012 4.51456e-05 -0.00201012 -4.51456e-05 4.04263e-06 -1.30216e-13 
22.3348 -0.00201012 4.51456e-05 -0.00201012 -4.51456e-05 4.04263e-06 -1.30216e-13 
22.3838 -0.00200129 4.48481e-05 -0.00200129 -4.4848e-05 4.00718e-06 -1.28507e-13 
22.3838 -0.00200129 4.48481e-05 -0.00200129 -4.4848e-05 4.00718e-06 -1.28507e-13 
22.3838 -0.00200129 4.48481e-05 -0.00200129 -4.4848e-05 4.00718e-06 -1.28507e-13 
22.4329 -0.00199252 4.45532e-05 -0.00199252 -4.45531e-05 3.97212e-06 -1.26824e-13 
22.4329 -0.00199252 4.45532e-05 -0.00199252 -4.45531e-05 3.97212e-06 -1.26824e-13 
22.4329 -0.00199252 4.45532e-05 -0.00199252 -4.45531e-05 3.97212e-06 -1.26824e-13 
22.482 -0.0019838 4.42608e-05 -0.0019838 -4.42608e-05 3.93744e-06 -1.25167e-13 
22.482 -0.0019838 4.42608e-05 -0.0019838 -4.42608e-05 3.93744e-06 -1.25167e-13 
22.482 -0.0019838 4.42608e-05 -0.0019838 -4.42608e-05 3.93744e-06 -1.25167e-13 
22.5311 -0.00197515 4.39711e-05 -0.00197515 -4.3971e-05 3.90314e-06 -1.23535e-13 
22.5311 -0.00197515 4.39711e-05 -0.00197515 -4.3971e-05 3.90314e-06 -1.23535e-13 
22.5311 -0.00197515 4.39711e-05 -0.00197515 -4.3971e-05 3.90314e-06 -1.23535e-13 
22.5802 -0.00196655 4.36838e-05 -0.00196655 -4.36837e-05 3.86921e-06 -1.21928e-13 
22.5802 -0.00196655 4.36838e-05 -0.00196655 -4.36837e-05 3.86921e-06 -1.21928e-13 
22.5802 -0.00196655 4.36838e-05 -0.00196655 -4.36837e-05 3.86921e-06 -1.21928e-13 
22.6293 -0.001958 4.3399e-05 -0.001958 -4.3399e-05 3.83565e-06 -1.20346e-13 
22.6293 -0.001958 4.3399e-05 -0.001958 -4.3399e-05 3.83565e-06 -1.20346e-13 
22.6293 -0.001958 4.3399e-05 -0.001958 -4.3399e-05 3.83565e-06 -1.20346e-13 
22.6784 -0.00194951 4.31168e-05 -0.00194951 -4.31167e-05 3.80245e-06 -1.18787e-13 
22.6784 -0.00194951 4.31168e-05 -0.00194951 -4.31167e-05 3.80245e-06 -1.18787e-13 
22.6784 -0.00194951 4.31168e-05 -0.00194951 -4.31167e-05 3.80245e-06 -1.18787e-13 
22.7275 -0.00194108 4.28369e-05 -0.00194108 -4.28369e-05 3.76961e-06 -1.17252e-13 
22.7275 -0.00194108 4.28369e-05 -0.00194108 -4.28369e-05 3.76961e-06 -1.17252e-13 
22.7275 -0.00194108 4.28369e-05 -0.00194108 -4.28369e-05 3.76961e-06 -1.17252e-13 
22.7765 -0.0019327 4.25595e-05 -0.0019327 -4.25594e-05 3.73713e-06 -1.1574e-13 
22.7765 -0.0019327 4.25595e-05 -0.0019327 -4.25594e-05 3.73713e-06 -1.1574e-13 
22.7765 -0.0019327 4.25595e-05 -0.0019327 -4.25594e-05 3.73713e-06 -1.1574e-13 
22.8256 -0.00192437 4.22845e-05 -0.00192437 -4.22844e-05 3.70499e-06 -1.1425e-13 
22.8256 -0.00192437 4.22845e-05 -0.00192437 -4.22844e-05 3.70499e-06 -1.1425e-13 
22.8256 -0.00192437 4.22845e-05 -0.00192437 -4.22844e-05 3.70499e-06 -1.1425e-13 
22.8747 -0.0019161 4.20118e-05 -0.0019161 -4.20117e-05 3.6732e-06 -1.12783e-13 
22.8747 -0.0019161 4.20118e-05 -0.0019161 -4.20117e-05 3.6732e-06 -1.12783e-13 
22.8747 -0.0019161 4.20118e-05 -0.0019161 -4.20117e-05 3.6732e-06 -1.12783e-13 
22.9238 -0.00190788 4.17415e-05 -0.00190788 -4.17414e-05 3.64175e-06 -1.11338e-13 
22.9238 -0.00190788 4.17415e-05 -0.00190788 -4.17414e-05 3.64175e-06 -1.11338e-13 
22.9238 -0.00190788 4.17415e-05 -0.00190788 -4.17414e-05 3.64175e-06 -1.11338e-13 
22.9729 -0.00189972 4.14735e-05 -0.00189972 -4.14734e-05 3.61064e-06 -1.09915e-13 
22.9729 -0.00189972 4.14735e-05 -0.00189972 -4.14734e-05 3.61064e-06 -1.09915e-13 
22.9729 -0.00189972 4.14735e-05 -0.00189972 -4.14734e-05 3.61064e-06 -1.09915e-13 
23.022 -0.0018916 4.12078e-05 -0.0018916 -4.12077e-05 3.57986e-06 -1.08512e-13 
23.022 -0.0018916 4.12078e-05 -0.0018916 -4.12077e-05 3.57986e-06 -1.08512e-13 
23.022 -0.0018916 4.12078e-05 -0.0018916 -4.12077e-05 3.57986e-06 -1.08512e-13 
23.0711 -0.00188354 4.09443e-05 -0.00188354 -4.09442e-05 3.5494e-06 -1.0713e-13 
23.0711 -0.00188354 4.09443e-05 -0.00188354 -4.09442e-05 3.5494e-06 -1.0713e-13 
23.0711 -0.00188354 4.09443e-05 -0.00188354 -4.09442e-05 3.5494e-06 -1.0713e-13 
23.1202 -0.00187553 4.06831e-05 -0.00187553 -4.0683e-05 3.51927e-06 -1.05769e-13 
23.1202 -0.00187553 4.06831e-05 -0.00187553 -4.0683e-05 3.51927e-06 -1.05769e-13 
23.1202 -0.00187553 4.06831e-05 -0.00187553 -4.0683e-05 3.51927e-06 -1.05769e-13 
23.1692 -0.00186757 4.04241e-05 -0.00186757 -4.04241e-05 3.48946e-06 -1.04429e-13 
23.1692 -0.00186757 4.04241e-05 -0.00186757 -4.04241e-05 3.48946e-06 -1.04429e-13 
23.1692 -0.00186757 4.04241e-05 -0.00186757 -4.04241e-05 3.48946e-06 -1.04429e-13 
23.2183 -0.00185966 4.01673e-05 -0.00185966 -4.01673e-05 3.45996e-06 -1.03107e-13 
23.2183 -0.00185966 4.01673e-05 -0.00185966 -4.01673e-05 3.45996e-06 -1.03107e-13 
23.2183 -0.00185966 4.01673e-05 -0.00185966 -4.01673e-05 3.45996e-06 -1.03107e-13 
23.2674 -0.00185181 3.99127e-05 -0.00185181 -3.99127e-05 3.43078e-06 -1.01806e-13 
23.2674 -0.00185181 3.99127e-05 -0.00185181 -3.99127e-05 3.43078e-06 -1.01806e-13 
23.2674 -0.00185181 3.99127e-05 -0.00185181 -3.99127e-05 3.43078e-06 -1.01806e-13 
23.3165 -0.001844 3.96602e-05 -0.001844 -3.96602e-05 3.4019e-06 -1.00523e-13 
23.3165 -0.001844 3.96602e-05 -0.001844 -3.96602e-05 3.4019e-06 -1.00523e-13 
23.3165 -0.001844 3.96602e-05 -0.001844 -3.96602e-05 3.4019e-06 -1.00523e-13 
23.3656 -0.00183624 3.94099e-05 -0.00183624 -3.94098e-05 3.37333e-06 -9.92594e-14 
23.3656 -0.00183624 3.94099e-05 -0.00183624 -3.94098e-05 3.37333e-06 -9.92594e-14 
23.3656 -0.00183624 3.94099e-05 -0.00183624 -3.94098e-05 3.37333e-06 -9.92594e-14 
23.4147 -0.00182853 3.91617e-05 -0.00182853 -3.91616e-05 3.34505e-06 -9.80142e-14 
23.4147 -0.00182853 3.91617e-05 -0.00182853 -3.91616e-05 3.34505e-06 -9.80142e-14 
23.4147 -0.00182853 3.91617e-05 -0.00182853 -3.91616e-05 3.34505e-06 -9.80142e-14 
23.4638 -0.00182087 3.89155e-05 -0.00182087 -3.89155e-05 3.31707e-06 -9.67872e-14 
23.4638 -0.00182087 3.89155e-05 -0.00182087 -3.89155e-05 3.31707e-06 -9.67872e-14 
23.4638 -0.00182087 3.89155e-05 -0.00182087 -3.89155e-05 3.31707e-06 -9.67872e-14 
23.5129 -0.00181325 3.86714e-05 -0.00181325 -3.86714e-05 3.28938e-06 -9.55781e-14 
23.5129 -0.00181325 3.86714e-05 -0.00181325 -3.86714e-05 3.28938e-06 -9.55781e-14 
23.5129 -0.00181325 3.86714e-05 -0.00181325 -3.86714e-05 3.28938e-06 -9.55781e-14 
23.5619 -0.00180569 3.84294e-05 -0.00180569 -3.84293e-05 3.26198e-06 -9.43865e-14 
23.5619 -0.00180569 3.84294e-05 -0.00180569 -3.84293e-05 3.26198e-06 -9.43865e-14 
23.5619 -0.00180569 3.84294e-05 -0.00180569 -3.84293e-05 3.26198e-06 -9.43865e-14 
23.611 -0.00179817 3.81893e-05 -0.00179817 -3.81893e-05 3.23487e-06 -9.32123e-14 
23.611 -0.00179817 3.81893e-05 -0.00179817 -3.81893e-05 3.23487e-06 -9.32123e-14 
23.611 -0.00179817 3.81893e-05 -0.00179817 -3.81893e-05 3.23487e-06 -9.32123e-14 
23.6601 -0.0017907 3.79513e-05 -0.0017907 -3.79512e-05 3.20804e-06 -9.20551e-14 
23.6601 -0.0017907 3.79513e-05 -0.0017907 -3.79512e-05 3.20804e-06 -9.20551e-14 
23.6601 -0.0017907 3.79513e-05 -0.0017907 -3.79512e-05 3.20804e-06 -9.20551e-14 
23.7092 -0.00178327 3.77152e-05 -0.00178327 -3.77152e-05 3.18148e-06 -9.09146e-14 
23.7092 -0.00178327 3.77152e-05 -0.00178327 -3.77152e-05 3.18148e-06 -9.09146e-14 
23.7092 -0.00178327 3.77152e-05 -0.00178327 -3.77152e-05 3.18148e-06 -9.09146e-14 
23.7583 -0.00177589 3.74811e-05 -0.00177589 -3.74811e-05 3.1552e-06 -8.97905e-14 
23.7583 -0.00177589 3.74811e-05 -0.00177589 -3.74811e-05 3.1552e-06 -8.97905e-14 
23.7583 -0.00177589 3.74811e-05 -0.00177589 -3.74811e-05 3.1552e-06 -8.97905e-14 
23.8074 -0.00176856 3.72489e-05 -0.00176856 -3.72489e-05 3.12919e-06 -8.86826e-14 
23.8074 -0.00176856 3.72489e-05 -0.00176856 -3.72489e-05 3.12919e-06 -8.86826e-14 
23.8074 -0.00176856 3.72489e-05 -0.00176856 -3.72489e-05 3.12919e-06 -8.86826e-14 
23.8565 -0.00176127 3.70187e-05 -0.00176127 -3.70186e-05 3.10345e-06 -8.75907e-14 
23.8565 -0.00176127 3.70187e-05 -0.00176127 -3.70186e-05 3.10345e-06 -8.75907e-14 
23.8565 -0.00176127 3.70187e-05 -0.00176127 -3.70186e-05 3.10345e-06 -8.75907e-14 
23.9056 -0.00175403 3.67903e-05 -0.00175403 -3.67903e-05 3.07797e-06 -8.65144e-14 
23.9056 -0.00175403 3.67903e-05 -0.00175403 -3.67903e-05 3.07797e-06 -8.65144e-14 
23.9056 -0.00175403 3.67903e-05 -0.00175403 -3.67903e-05 3.07797e-06 -8.65144e-14 
23.9546 -0.00174683 3.65638e-05 -0.00174683 -3.65638e-05 3.05275e-06 -8.54537e-14 
23.9546 -0.00174683 3.65638e-05 -0.00174683 -3.65638e-05 3.05275e-06 -8.54537e-14 
23.9546 -0.00174683 3.65638e-05 -0.00174683 -3.65638e-05 3.05275e-06 -8.54537e-14 
24.0037 -0.00173968 3.63392e-05 -0.00173968 -3.63392e-05 3.02779e-06 -8.4408e-14 
24.0037 -0.00173968 3.63392e-05 -0.00173968 -3.63392e-05 3.02779e-06 -8.4408e-14 
24.0037 -0.00173968 3.63392e-05 -0.00173968 -3.63392e-05 3.02779e-06 -8.4408e-14 
24.0528 -0.00173257 3.61164e-05 -0.00173257 -3.61164e-05 3.00309e-06 -8.33772e-14 
24.0528 -0.00173257 3.61164e-05 -0.00173257 -3.61164e-05 3.00309e-06 -8.33772e-14 
24.0528 -0.00173257 3.61164e-05 -0.00173257 -3.61164e-05 3.00309e-06 -8.33772e-14 
24.1019 -0.0017255 3.58954e-05 -0.0017255 -3.58954e-05 2.97864e-06 -8.23609e-14 
24.1019 -0.0017255 3.58954e-05 -0.0017255 -3.58954e-05 2.97864e-06 -8.23609e-14 
24.1019 -0.0017255 3.58954e-05 -0.0017255 -3.58954e-05 2.97864e-06 -8.23609e-14 
24.151 -0.00171848 3.56763e-05 -0.00171848 -3.56762e-05 2.95443e-06 -8.13593e-14 
24.151 -0.00171848 3.56763e-05 -0.00171848 -3.56762e-05 2.95443e-06 -8.13593e-14 
24.151 -0.00171848 3.56763e-05 -0.00171848 -3.56762e-05 2.95443e-06 -8.13593e-14 
24.2001 -0.0017115 3.54589e-05 -0.0017115 -3.54588e-05 2.93047e-06 -8.03716e-14 
24.2001 -0.0017115 3.54589e-05 -0.0017115 -3.54588e-05 2.93047e-06 -8.03716e-14 
24.2001 -0.0017115 3.54589e-05 -0.0017115 -3.54588e-05 2.93047e-06 -8.03716e-14 
24.2492 -0.00170456 3.52432e-05 -0.00170456 -3.52432e-05 2.90676e-06 -7.93981e-14 
24.2492 -0.00170456 3.52432e-05 -0.00170456 -3.52432e-05 2.90676e-06 -7.93981e-14 
24.2492 -0.00170456 3.52432e-05 -0.00170456 -3.52432e-05 2.90676e-06 -7.93981e-14 
24.2983 -0.00169766 3.50294e-05 -0.00169766 -3.50293e-05 2.88328e-06 -7.84384e-14 
24.2983 -0.00169766 3.50294e-05 -0.00169766 -3.50293e-05 2.88328e-06 -7.84384e-14 
24.2983 -0.00169766 3.50294e-05 -0.00169766 -3.50293e-05 2.88328e-06 -7.84384e-14 
24.3473 -0.00169081 3.48172e-05 -0.00169081 -3.48172e-05 2.86004e-06 -7.74921e-14 
24.3473 -0.00169081 3.48172e-05 -0.00169081 -3.48172e-05 2.86004e-06 -7.74921e-14 
24.3473 -0.00169081 3.48172e-05 -0.00169081 -3.48172e-05 2.86004e-06 -7.74921e-14 
24.3964 -0.00168399 3.46068e-05 -0.00168399 -3.46067e-05 2.83703e-06 -7.6559e-14 
24.3964 -0.00168399 3.46068e-05 -0.00168399 -3.46067e-05 2.83703e-06 -7.6559e-14 
24.3964 -0.00168399 3.46068e-05 -0.00168399 -3.46067e-05 2.83703e-06 -7.6559e-14 
24.4455 -0.00167722 3.4398e-05 -0.00167722 -3.4398e-05 2.81426e-06 -7.56393e-14 
24.4455 -0.00167722 3.4398e-05 -0.00167722 -3.4398e-05 2.81426e-06 -7.56393e-14 
24.4455 -0.00167722 3.4398e-05 -0.00167722 -3.4398e-05 2.81426e-06 -7.56393e-14 
24.4946 -0.00167049 3.4191e-05 -0.00167049 -3.41909e-05 2.79171e-06 -7.47322e-14 
24.4946 -0.00167049 3.4191e-05 -0.00167049 -3.41909e-05 2.79171e-06 -7.47322e-14 
24.4946 -0.00167049 3.4191e-05 -0.00167049 -3.41909e-05 2.79171e-06 -7.47322e-14 
24.5437 -0.0016638 3.39856e-05 -0.0016638 -3.39855e-05 2.76939e-06 -7.38379e-14 
24.5437 -0.0016638 3.39856e-05 -0.0016638 -3.39855e-05 2.76939e-06 -7.38379e-14 
24.5437 -0.0016638 3.39856e-05 -0.0016638 -3.39855e-05 2.76939e-06 -7.38379e-14 
24.5928 -0.00165715 3.37818e-05 -0.00165715 -3.37817e-05 2.74729e-06 -7.2956e-14 
24.5928 -0.00165715 3.37818e-05 -0.00165715 -3.37817e-05 2.74729e-06 -7.2956e-14 
24.5928 -0.00165715 3.37818e-05 -0.00165715 -3.37817e-05 2.74729e-06 -7.2956e-14 
24.6419 -0.00165054 3.35796e-05 -0.00165054 -3.35796e-05 2.72541e-06 -7.20865e-14 
24.6419 -0.00165054 3.35796e-05 -0.00165054 -3.35796e-05 2.72541e-06 -7.20865e-14 
24.6419 -0.00165054 3.35796e-05 -0.00165054 -3.35796e-05 2.72541e-06 -7.20865e-14 
24.691 -0.00164397 3.33791e-05 -0.00164397 -3.33791e-05 2.70375e-06 -7.1229e-14 
24.691 -0.00164397 3.33791e-05 -0.00164397 -3.33791e-05 2.70375e-06 -7.1229e-14 
24.691 -0.00164397 3.33791e-05 -0.00164397 -3.33791e-05 2.70375e-06 -7.1229e-14 
24.74 -0.00163744 3.31802e-05 -0.00163744 -3.31801e-05 2.6823e-06 -7.03836e-14 
24.74 -0.00163744 3.31802e-05 -0.00163744 -3.31801e-05 2.6823e-06 -7.03836e-14 
24.74 -0.00163744 3.31802e-05 -0.00163744 -3.31801e-05 2.6823e-06 -7.03836e-14 
24.7891 -0.00163095 3.29828e-05 -0.00163095 -3.29828e-05 2.66107e-06 -6.95498e-14 
24.7891 -0.00163095 3.29828e-05 -0.00163095 -3.29828e-05 2.66107e-06 -6.95498e-14 
24.7891 -0.00163095 3.29828e-05 -0.00163095 -3.29828e-05 2.66107e-06 -6.95498e-14 
24.8382 -0.00162449 3.2787e-05 -0.00162449 -3.2787e-05 2.64005e-06 -6.87277e-14 
24.8382 -0.00162449 3.2787e-05 -0.00162449 -3.2787e-05 2.64005e-06 -6.87277e-14 
24.8382 -0.00162449 3.2787e-05 -0.00162449 -3.2787e-05 2.64005e-06 -6.87277e-14 
24.8873 -0.00161807 3.25928e-05 -0.00161807 -3.25928e-05 2.61923e-06 -6.79169e-14 
24.8873 -0.00161807 3.25928e-05 -0.00161807 -3.25928e-05 2.61923e-06 -6.79169e-14 
24.8873 -0.00161807 3.25928e-05 -0.00161807 -3.25928e-05 2.61923e-06 -6.79169e-14 
24.9364 -0.0016117 3.24001e-05 -0.0016117 -3.24e-05 2.59862e-06 -6.71174e-14 
24.9364 -0.0016117 3.24001e-05 -0.0016117 -3.24e-05 2.59862e-06 -6.71174e-14 
24.9364 -0.0016117 3.24001e-05 -0.0016117 -3.24e-05 2.59862e-06 -6.71174e-14 
24.9855 -0.00160536 3.22089e-05 -0.00160536 -3.22088e-05 2.57821e-06 -6.63289e-14 
24.9855 -0.00160536 3.22089e-05 -0.00160536 -3.22088e-05 2.57821e-06 -6.63289e-14 
24.9855 -0.00160536 3.22089e-05 -0.00160536 -3.22088e-05 2.57821e-06 -6.63289e-14 
25.0346 -0.00159905 3.20192e-05 -0.00159905 -3.20192e-05 2.558e-06 -6.55512e-14 
25.0346 -0.00159905 3.20192e-05 -0.00159905 -3.20192e-05 2.558e-06 -6.55512e-14 
25.0346 -0.00159905 3.20192e-05 -0.00159905 -3.20192e-05 2.558e-06 -6.55512e-14 
25.0837 -0.00159279 3.1831e-05 -0.00159279 -3.1831e-05 2.53799e-06 -6.4784e-14 
25.0837 -0.00159279 3.1831e-05 -0.00159279 -3.1831e-05 2.53799e-06 -6.4784e-14 
25.0837 -0.00159279 3.1831e-05 -0.00159279 -3.1831e-05 2.53799e-06 -6.4784e-14 
25.1327 -0.00158656 -3.16442e-05 -0.00158656 -3.16442e-05 -0 0 
25.1327 -0.00158656 -3.16442e-05 -0.00158656 -3.16442e-05 -0 0 
25.1327 -0.00158656 -3.16442e-05 -0.00158656 -3.16442e-05 -0 0 
-25.0837 -0.00159279 -3.1831e-05 -0.00159279 3.1831e-05 2.53799e-06 -6.4784e-14 
-25.0837 -0.00159279 -3.1831e-05 -0.00159279 3.1831e-05 2.53799e-06 -6.4784e-14 
-25.0837 -0.00159279 -3.1831e-05 -0.00159279 3.1831e-05 2.53799e-06 -6.4784e-14 
-25.0346 -0.00159905 -3.20192e-05 -0.00159905 3.20192e-05 2.558e-06 -6.55512e-14 
-25.0346 -0.00159905 -3.20192e-05 -0.00159905 3.20192e-05 2.558e-06 -6.55512e-14 
-25.0346 -0.00159905 -3.20192e-05 -0.00159905 3.20192e-05 2.558e-06 -6.55512e-14 
-24.9855 -0.00160536 -3.22088e-05 -0.00160536 3.22089e-05 2.57821e-06 -6.63289e-14 
-24.9855 -0.00160536 -3.22088e-05 -0.00160536 3.22089e-05 2.57821e-06 -6.63289e-14 
-24.9855 -0.00160536 -3.22088e-05 -0.00160536 3.22089e-05 2.57821e-06 -6.63289e-14 
-24.9364 -0.0016117 -3.24e-05 -0.0016117 3.24001e-05 2.59862e-06 -6.71174e-14 
-24.9364 -0.0016117 -3.24e-05 -0.0016117 3.24001e-05 2.59862e-06 -6.71174e-14 
-24.9364 -0.0016117 -3.24e-05 -0.0016117 3.24001e-05 2.59862e-06 -6.71174e-14 
-24.8873 -0.00161807 -3.25928e-05 -0.00161807 3.25928e-05 2.61923e-06 -6.79169e-14 
-24.8873 -0.00161807 -3.25928e-05 -0.00161807 3.25928e-05 2.61923e-06 -6.79169e-14 
-24.8873 -0.00161807 -3.25928e-05 -0.00161807 3.25928e-05 2.61923e-06 -6.79169e-14 
-24.8382 -0.00162449 -3.2787e-05 -0.00162449 3.2787e-05 2.64005e-06 -6.87277e-14 
-24.8382 -0.00162449 -3.2787e-05 -0.00162449 3.2787e-05 2.64005e-06 -6.87277e-14 
-24.8382 -0.00162449 -3.2787e-05 -0.00162449 3.2787e-05 2.64005e-06 -6.87277e-14 
-24.7891 -0.00163095 -3.29828e-05 -0.00163095 3.29828e-05 2.66107e-06 -6.95498e-14 
-24.7891 -0.00163095 -3.29828e-05 -0.00163095 3.29828e-05 2.66107e-06 -6.95498e-14 
-24.7891 -0.00163095 -3.29828e-05 -0.00163095 3.29828e-05 2.66107e-06 -6.95498e-14 
-24.74 -0.00163744 -3.31801e-05 -0.00163744 3.31802e-05 2.6823e-06 -7.03836e-14 
-24.74 -0.00163744 -3.31801e-05 -0.00163744 3.31802e-05 2.6823e-06 -7.03836e-14 
-24.74 -0.00163744 -3.31801e-05 -0.00163744 3.31802e-05 2.6823e-06 -7.03836e-14 
-24.691 -0.00164397 -3.33791e-05 -0.00164397 3.33791e-05 2.70375e-06 -7.1229e-14 
-24.691 -0.00164397 -3.33791e-05 -0.00164397 3.33791e-05 2.70375e-06 -7.1229e-14 
-24.691 -0.00164397 -3.33791e-05 -0.00164397 3.33791e-05 2.70375e-06 -7.1229e-14 
-24.6419 -0.00165054 -3.35796e-05 -0.00165054 3.35796e-05 2.72541e-06 -7.20865e-14 
-24.6419 -0.00165054 -3.35796e-05 -0.00165054 3.35796e-05 2.72541e-06 -7.20865e-14 
-24.6419 -0.00165054 -3.35796e-05 -0.00165054 3.35796e-05 2.72541e-06 -7.20865e-14 
-24.5928 -0.00165715 -3.37817e-05 -0.00165715 3.37818e-05 2.74729e-06 -7.2956e-14 
-24.5928 -0.00165715 -3.37817e-05 -0.00165715 3.37818e-05 2.74729e-06 -7.2956e-14 
-24.5928 -0.00165715 -3.37817e-05 -0.00165715 3.37818e-05 2.74729e-06 -7.2956e-14 
-24.5437 -0.0016638 -3.39855e-05 -0.0016638 3.39856e-05 2.76939e-06 -7.38379e-14 
-24.5437 -0.0016638 -3.39855e-05 -0.0016638 3.39856e-05 2.76939e-06 -7.38379e-14 
-24.5437 -0.0016638 -3.39855e-05 -0.0016638 3.39856e-05 2.76939e-06 -7.38379e-14 
-24.4946 -0.00167049 -3.41909e-05 -0.00167049 3.4191e-05 2.79171e-06 -7.47322e-14 
-24.4946 -0.00167049 -3.41909e-05 -0.00167049 3.4191e-05 2.79171e-06 -7.47322e-14 
-24.4946 -0.00167049 -3.41909e-05 -0.00167049 3.4191e-05 2.79171e-06 -7.47322e-14 
-24.4455 -0.00167722 -3.4398e-05 -0.00167722 3.4398e-05 2.81426e-06 -7.56393e-14 
-24.4455 -0.00167722 -3.4398e-05 -0.00167722 3.4398e-05 2.81426e-06 -7.56393e-14 
-24.4455 -0.00167722 -3.4398e-05 -0.00167722 3.4398e-05 2.81426e-06 -7.56393e-14 
-24.3964 -0.00168399 -3.46067e-05 -0.00168399 3.46068e-05 2.83703e-06 -7.6559e-14 
-24.3964 -0.00168399 -3.46067e-05 -0.00168399 3.46068e-05 2.83703e-06 -7.6559e-14 
-24.3964 -0.00168399 -3.46067e-05 -0.00168399 3.46068e-05 2.83703e-06 -7.6559e-14 
-24.3473 -0.00169081 -3.48172e-05 -0.00169081 3.48172e-05 2.86004e-06 -7.74921e-14 
-24.3473 -0.00169081 -3.48172e-05 -0.00169081 3.48172e-05 2.86004e-06 -7.74921e-14 
-24.3473 -0.00169081 -3.48172e-05 -0.00169081 3.48172e-05 2.86004e-06 -7.74921e-14 
-24.2983 -0.00169766 -3.50293e-05 -0.00169766 3.50294e-05 2.88328e-06 -7.84384e-14 
-24.2983 -0.00169766 -3.50293e-05 -0.00169766 3.50294e-05 2.88328e-06 -7.84384e-14 
-24.2983 -0.00169766 -3.50293e-05 -0.00169766 3.50294e-05 2.88328e-06 -7.84384e-14 
-24.2492 -0.00170456 -3.52432e-05 -0.00170456 3.52432e-05 2.90676e-06 -7.93981e-14 
-24.2492 -0.00170456 -3.52432e-05 -0.00170456 3.52432e-05 2.90676e-06 -7.93981e-14 
-24.2492 -0.00170456 -3.52432e-05 -0.00170456 3.52432e-05 2.90676e-06 -7.93981e-14 
-24.2001 -0.0017115 -3.54588e-05 -0.0017115 3.54589e-05 2.93047e-06 -8.03716e-14 
-24.2001 -0.0017115 -3.54588e-05 -0.0017115 3.54589e-05 2.93047e-06 -8.03716e-14 
-24.2001 -0.0017115 -3.54588e-05 -0.0017115 3.54589e-05 2.93047e-06 -8.03716e-14 
-24.151 -0.00171848 -3.56762e-05 -0.00171848 3.56763e-05 2.95443e-06 -8.13593e-14 
-24.151 -0.00171848 -3.56762e-05 -0.00171848 3.56763e-05 2.95443e-06 -8.13593e-14 
-24.151 -0.00171848 -3.56762e-05 -0.00171848 3.56763e-05 2.95443e-06 -8.13593e-14 
-24.1019 -0.0017255 -3.58954e-05 -0.0017255 3.58954e-05 2.97864e-06 -8.23609e-14 
-24.1019 -0.0017255 -3.58954e-05 -0.0017255 3.58954e-05 2.97864e-06 -8.23609e-14 
-24.1019 -0.0017255 -3.58954e-05 -0.0017255 3.58954e-05 2.97864e-06 -8.23609e-14 
-24.0528 -0.00173257 -3.61164e-05 -0.00173257 3.61164e-05 3.00309e-06 -8.33772e-14 
-24.0528 -0.00173257 -3.61164e-05 -0.00173257 3.61164e-05 3.00309e-06 -8.33772e-14 
-24.0528 -0.00173257 -3.61164e-05 -0.00173257 3.61164e-05 3.00309e-06 -8.33772e-14 
-24.0037 -0.00173968 -3.63392e-05 -0.00173968 3.63392e-05 3.02779e-06 -8.4408e-14 
-24.0037 -0.00173968 -3.63392e-05 -0.00173968 3.63392e-05 3.02779e-06 -8.4408e-14 
-24.0037 -0.00173968 -3.63392e-05 -0.00173968 3.63392e-05 3.02779e-06 -8.4408e-14 
-23.9546 -0.00174683 -3.65638e-05 -0.00174683 3.65638e-05 3.05275e-06 -8.54537e-14 
-23.9546 -0.00174683 -3.65638e-05 -0.00174683 3.65638e-05 3.05275e-06 -8.54537e-14 
-23.9546 -0.00174683 -3.65638e-05 -0.00174683 3.65638e-05 3.05275e-06 -8.54537e-14 
-23.9056 -0.00175403 -3.67903e-05 -0.00175403 3.67903e-05 3.07797e-06 -8.65144e-14 
-23.9056 -0.00175403 -3.67903e-05 -0.00175403 3.67903e-05 3.07797e-06 -8.65144e-14 
-23.9056 -0.00175403 -3.67903e-05 -0.00175403 3.67903e-05 3.07797e-06 -8.65144e-14 
-23.8565 -0.00176127 -3.70186e-05 -0.00176127 3.70187e-05 3.10345e-06 -8.75907e-14 
-23.8565 -0.00176127 -3.70186e-05 -0.00176127 3.70187e-05 3.10345e-06 -8.75907e-14 
-23.8565 -0.00176127 -3.70186e-05 -0.00176127 3.70187e-05 3.10345e-06 -8.75907e-14 
-23.8074 -0.00176856 -3.72489e-05 -0.00176856 3.72489e-05 3.12919e-06 -8.86826e-14 
-23.8074 -0.00176856 -3.72489e-05 -0.00176856 3.72489e-05 3.12919e-06 -8.86826e-14 
-23.8074 -0.00176856 -3.72489e-05 -0.00176856 3.72489e-05 3.12919e-06 -8.86826e-14 
-23.7583 -0.00177589 -3.74811e-05 -0.00177589 3.74811e-05 3.1552e-06 -8.97905e-14 
-23.7583 -0.00177589 -3.74811e-05 -0.00177589 3.74811e-05 3.1552e-06 -8.97905e-14 
-23.7583 -0.00177589 -3.74811e-05 -0.00177589 3.74811e-05 3.1552e-06 -8.97905e-14 
-23.7092 -0.00178327 -3.77152e-05 -0.00178327 3.77152e-05 3.18148e-06 -9.09146e-14 
-23.7092 -0.00178327 -3.77152e-05 -0.00178327 3.77152e-05 3.18148e-06 -9.09146e-14 
-23.7092 -0.00178327 -3.77152e-05 -0.00178327 3.77152e-05 3.18148e-06 -9.09146e-14 
-23.6601 -0.0017907 -3.79512e-05 -0.0017907 3.79513e-05 3.20804e-06 -9.20551e-14 
-23.6601 -0.0017907 -3.79512e-05 -0.0017907 3.79513e-05 3.20804e-06 -9.20551e-14 
-23.6601 -0.0017907 -3.79512e-05 -0.0017907 3.79513e-05 3.20804e-06 -9.20551e-14 
-23.611 -0.00179817 -3.81893e-05 -0.00179817 3.81893e-05 3.23487e-06 -9.32123e-14 
-23.611 -0.00179817 -3.81893e-05 -0.00179817 3.81893e-05 3.23487e-06 -9.32123e-14 
-23.611 -0.00179817 -3.81893e-05 -0.00179817 3.81893e-05 3.23487e-06 -9.32123e-14 
-23.5619 -0.00180569 -3.84293e-05 -0.00180569 3.84294e-05 3.26198e-06 -9.43865e-14 
-23.5619 -0.00180569 -3.84293e-05 -0.00180569 3.84294e-05 3.26198e-06 -9.43865e-14 
-23.5619 -0.00180569 -3.84293e-05 -0.00180569 3.84294e-05 3.26198e-06 -9.43865e-14 
-23.5129 -0.00181325 -3.86714e-05 -0.00181325 3.86714e-05 3.28938e-06 -9.55781e-14 
-23.5129 -0.00181325 -3.86714e-05 -0.00181325 3.86714e-05 3.28938e-06 -9.55781e-14 
-23.5129 -0.00181325 -3.86714e-05 -0.00181325 3.86714e-05 3.28938e-06 -9.55781e-14 
-23.4638 -0.00182087 -3.89155e-05 -0.00182087 3.89155e-05 3.31707e-06 -9.67872e-14 
-23.4638 -0.00182087 -3.89155e-05 -0.00182087 3.89155e-05 3.31707e-06 -9.67872e-14 
-23.4638 -0.00182087 -3.89155e-05 -0.00182087 3.89155e-05 3.31707e-06 -9.67872e-14 
-23.4147 -0.00182853 -3.91616e-05 -0.00182853 3.91617e-05 3.34505e-06 -9.80142e-14 
-23.4147 -0.00182853 -3.91616e-05 -0.00182853 3.91617e-05 3.34505e-06 -9.80142e-14 
-23.4147 -0.00182853 -3.91616e-05 -0.00182853 3.91617e-05 3.34505e-06 -9.80142e-14 
-23.3656 -0.00183624 -3.94098e-05 -0.00183624 3.94099e-05 3.37333e-06 -9.92594e-14 
-23.3656 -0.00183624 -3.94098e-05 -0.00183624 3.94099e-05 3.37333e-06 -9.92594e-14 
-23.3656 -0.00183624 -3.94098e-05 -0.00183624 3.94099e-05 3.37333e-06 -9.92594e-14 
-23.3165 -0.001844 -3.96602e-05 -0.001844 3.96602e-05 3.4019e-06 -1.00523e-13 
-23.3165 -0.001844 -3.96602e-05 -0.001844 3.96602e-05 3.4019e-06 -1.00523e-13 
-23.3165 -0.001844 -3.96602e-05 -0.001844 3.96602e-05 3.4019e-06 -1.00523e-13 
-23.2674 -0.00185181 -3.99127e-05 -0.00185181 3.99127e-05 3.43078e-06 -1.01806e-13 
-23.2674 -0.00185181 -3.99127e-05 -0.00185181 3.99127e-05 3.43078e-06 -1.01806e-13 
-23.2674 -0.00185181 -3.99127e-05 -0.00185181 3.99127e-05 3.43078e-06 -1.01806e-13 
-23.2183 -0.00185966 -4.01673e-05 -0.00185966 4.01673e-05 3.45996e-06 -1.03107e-13 
-23.2183 -0.00185966 -4.01673e-05 -0.00185966 4.01673e-05 3.45996e-06 -1.03107e-13 
-23.2183 -0.00185966 -4.01673e-05 -0.00185966 4.01673e-05 3.45996e-06 -1.03107e-13 
-23.1692 -0.00186757 -4.04241e-05 -0.00186757 4.04241e-05 3.48946e-06 -1.04429e-13 
-23.1692 -0.00186757 -4.04241e-05 -0.00186757 4.04241e-05 3.48946e-06 -1.04429e-13 
-23.1692 -0.00186757 -4.04241e-05 -0.00186757 4.04241e-05 3.48946e-06 -1.04429e-13 
-23.1202 -0.00187553 -4.0683e-05 -0.00187553 4.06831e-05 3.51927e-06 -1.05769e-13 
-23.1202 -0.00187553 -4.0683e-05 -0.00187553 4.06831e-05 3.51927e-06 -1.05769e-13 
-23.1202 -0.00187553 -4.0683e-05 -0.00187553 4.06831e-05 3.51927e-06 -1.05769e-13 
-23.0711 -0.00188354 -4.09442e-05 -0.00188354 4.09443e-05 3.5494e-06 -1.0713e-13 
-23.0711 -0.00188354 -4.09442e-05 -0.00188354 4.09443e-05 3.5494e-06 -1.0713e-13 
-23.0711 -0.00188354 -4.09442e-05 -0.00188354 4.09443e-05 3.5494e-06 -1.0713e-13 
-23.022 -0.0018916 -4.12077e-05 -0.0018916 4.12078e-05 3.57986e-06 -1.08512e-13 
-23.022 -0.0018916 -4.12077e-05 -0.0018916 4.12078e-05 3.57986e-06 -1.08512e-13 
-23.022 -0.0018916 -4.12077e-05 -0.0018916 4.12078e-05 3.57986e-06 -1.08512e-13 
-22.9729 -0.00189972 -4.14734e-05 -0.00189972 4.14735e-05 3.61064e-06 -1.09915e-13 
-22.9729 -0.00189972 -4.14734e-05 -0.00189972 4.14735e-05 3.61064e-06 -1.09915e-13 
-22.9729 -0.00189972 -4.14734e-05 -0.00189972 4.14735e-05 3.61064e-06 -1.09915e-13 
-22.9238 -0.00190788 -4.17414e-05 -0.00190788 4.17415e-05 3.64175e-06 -1.11338e-13 
-22.9238 -0.00190788 -4.17414e-05 -0.00190788 4.17415e-05 3.64175e-06 -1.11338e-13 
-22.9238 -0.00190788 -4.17414e-05 -0.00190788 4.17415e-05 3.64175e-06 -1.11338e-13 
-22.8747 -0.0019161 -4.20117e-05 -0.0019161 4.20118e-05 3.6732e-06 -1.12783e-13 
-22.8747 -0.0019161 -4.20117e-05 -0.0019161 4.20118e-05 3.6732e-06 -1.12783e-13 
-22.8747 -0.0019161 -4.20117e-05 -0.0019161 4.20118e-05 3.6732e-06 -1.12783e-13 
-22.8256 -0.00192437 -4.22844e-05 -0.00192437 4.22845e-05 3.70499e-06 -1.1425e-13 
-22.8256 -0.00192437 -4.22844e-05 -0.00192437 4.22845e-05 3.70499e-06 -1.1425e-13 
-22.8256 -0.00192437 -4.22844e-05 -0.00192437 4.22845e-05 3.70499e-06 -1.1425e-13 
-22.7765 -0.0019327 -4.25594e-05 -0.0019327 4.25595e-05 3.73713e-06 -1.1574e-13 
-22.7765 -0.0019327 -4.25594e-05 -0.0019327 4.25595e-05 3.73713e-06 -1.1574e-13 
-22.7765 -0.0019327 -4.25594e-05 -0.0019327 4.25595e-05 3.73713e-06 -1.1574e-13 
-22.7275 -0.00194108 -4.28369e-05 -0.00194108 4.28369e-05 3.76961e-06 -1.17252e-13 
-22.7275 -0.00194108 -4.28369e-05 -0.00194108 4.28369e-05 3.76961e-06 -1.17252e-13 
-22.7275 -0.00194108 -4.28369e-05 -0.00194108 4.28369e-05 3.76961e-06 -1.17252e-13 
-22.6784 -0.00194951 -4.31167e-05 -0.00194951 4.31168e-05 3.80245e-06 -1.18787e-13 
-22.6784 -0.00194951 -4.31167e-05 -0.00194951 4.31168e-05 3.80245e-06 -1.18787e-13 
-22.6784 -0.00194951 -4.31167e-05 -0.00194951 4.31168e-05 3.80245e-06 -1.18787e-13 
-22.6293 -0.001958 -4.3399e-05 -0.001958 4.3399e-05 3.83565e-06 -1.20346e-13 
-22.6293 -0.001958 -4.3399e-05 -0.001958 4.3399e-05 3.83565e-06 -1.20346e-13 
-22.6293 -0.001958 -4.3399e-05 -0.001958 4.3399e-05 3.83565e-06 -1.20346e-13 
-22.5802 -0.00196655 -4.36837e-05 -0.00196655 4.36838e-05 3.86921e-06 -1.21928e-13 
-22.5802 -0.00196655 -4.36837e-05 -0.00196655 4.36838e-05 3.86921e-06 -1.21928e-13 
-22.5802 -0.00196655 -4.36837e-05 -0.00196655 4.36838e-05 3.86921e-06 -1.21928e-13 
-22.5311 -0.00197515 -4.3971e-05 -0.00197515 4.39711e-05 3.90314e-06 -1.23535e-13 
-22.5311 -0.00197515 -4.3971e-05 -0.00197515 4.39711e-05 3.90314e-06 -1.23535e-13 
-22.5311 -0.00197515 -4.3971e-05 -0.00197515 4.39711e-05 3.90314e-06 -1.23535e-13 
-22.482 -0.0019838 -4.42608e-05 -0.0019838 4.42608e-05 3.93744e-06 -1.25167e-13 
-22.482 -0.0019838 -4.42608e-05 -0.0019838 4.42608e-05 3.93744e-06 -1.25167e-13 
-22.482 -0.0019838 -4.42608e-05 -0.0019838 4.42608e-05 3.93744e-06 -1.25167e-13 
-22.4329 -0.00199252 -4.45531e-05 -0.00199252 4.45532e-05 3.97212e-06 -1.26824e-13 
-22.4329 -0.00199252 -4.45531e-05 -0.00199252 4.45532e-05 3.97212e-06 -1.26824e-13 
-22.4329 -0.00199252 -4.45531e-05 -0.00199252 4.45532e-05 3.97212e-06 -1.26824e-13 
-22.3838 -0.00200129 -4.4848e-05 -0.00200129 4.48481e-05 4.00718e-06 -1.28507e-13 
-22.3838 -0.00200129 -4.4848e-05 -0.00200129 4.48481e-05 4.00718e-06 -1.28507e-13 
-22.3838 -0.00200129 -4.4848e-05 -0.00200129 4.48481e-05 4.00718e-06 -1.28507e-13 
-22.3348 -0.00201012 -4.51456e-05 -0.00201012 4.51456e-05 4.04263e-06 -1.30216e-13 
-22.3348 -0.00201012 -4.51456e-05 -0.00201012 4.51456e-05 4.04263e-06 -1.30216e-13 
-22.3348 -0.00201012 -4.51456e-05 -0.00201012 4.51456e-05 4.04263e-06 -1.30216e-13 
-22.2857 -0.00201901 -4.54457e-05 -0.00201901 4.54458e-05 4.07847e-06 -1.31951e-13 
-22.2857 -0.00201901 -4.54457e-05 -0.00201901 4.54458e-05 4.07847e-06 -1.31951e-13 
-22.2857 -0.00201901 -4.54457e-05 -0.00201901 4.54458e-05 4.07847e-06 -1.31951e-13 
-22.2366 -0.00202796 -4.57486e-05 -0.00202796 4.57487e-05 4.11472e-06 -1.33713e-13 
-22.2366 -0.00202796 -4.57486e-05 -0.00202796 4.57487e-05 4.11472e-06 -1.33713e-13 
-22.2366 -0.00202796 -4.57486e-05 -0.00202796 4.57487e-05 4.11472e-06 -1.33713e-13 
-22.1875 -0.00203697 -4.60541e-05 -0.00203697 4.60542e-05 4.15136e-06 -1.35503e-13 
-22.1875 -0.00203697 -4.60541e-05 -0.00203697 4.60542e-05 4.15136e-06 -1.35503e-13 
-22.1875 -0.00203697 -4.60541e-05 -0.00203697 4.60542e-05 4.15136e-06 -1.35503e-13 
-22.1384 -0.00204604 -4.63624e-05 -0.00204604 4.63625e-05 4.18842e-06 -1.37321e-13 
-22.1384 -0.00204604 -4.63624e-05 -0.00204604 4.63625e-05 4.18842e-06 -1.37321e-13 
-22.1384 -0.00204604 -4.63624e-05 -0.00204604 4.63625e-05 4.18842e-06 -1.37321e-13 
-22.0893 -0.00205517 -4.66734e-05 -0.00205517 4.66735e-05 4.22588e-06 -1.39168e-13 
-22.0893 -0.00205517 -4.66734e-05 -0.00205517 4.66735e-05 4.22588e-06 -1.39168e-13 
-22.0893 -0.00205517 -4.66734e-05 -0.00205517 4.66735e-05 4.22588e-06 -1.39168e-13 
-22.0402 -0.00206436 -4.69873e-05 -0.00206436 4.69873e-05 4.26377e-06 -1.41043e-13 
-22.0402 -0.00206436 -4.69873e-05 -0.00206436 4.69873e-05 4.26377e-06 -1.41043e-13 
-22.0402 -0.00206436 -4.69873e-05 -0.00206436 4.69873e-05 4.26377e-06 -1.41043e-13 
-21.9911 -0.00207361 -4.73039e-05 -0.00207361 4.7304e-05 4.30209e-06 -1.42948e-13 
-21.9911 -0.00207361 -4.73039e-05 -0.00207361 4.7304e-05 4.30209e-06 -1.42948e-13 
-21.9911 -0.00207361 -4.73039e-05 -0.00207361 4.7304e-05 4.30209e-06 -1.42948e-13 
-21.9421 -0.00208292 -4.76234e-05 -0.00208292 4.76235e-05 4.34084e-06 -1.44883e-13 
-21.9421 -0.00208292 -4.76234e-05 -0.00208292 4.76235e-05 4.34084e-06 -1.44883e-13 
-21.9421 -0.00208292 -4.76234e-05 -0.00208292 4.76235e-05 4.34084e-06 -1.44883e-13 
-21.893 -0.0020923 -4.79458e-05 -0.0020923 4.79459e-05 4.38002e-06 -1.46849e-13 
-21.893 -0.0020923 -4.79458e-05 -0.0020923 4.79459e-05 4.38002e-06 -1.46849e-13 
-21.893 -0.0020923 -4.79458e-05 -0.0020923 4.79459e-05 4.38002e-06 -1.46849e-13 
-21.8439 -0.00210174 -4.82711e-05 -0.00210174 4.82712e-05 4.41965e-06 -1.48846e-13 
-21.8439 -0.00210174 -4.82711e-05 -0.00210174 4.82712e-05 4.41965e-06 -1.48846e-13 
-21.8439 -0.00210174 -4.82711e-05 -0.00210174 4.82712e-05 4.41965e-06 -1.48846e-13 
-21.7948 -0.00211125 -4.85994e-05 -0.00211125 4.85994e-05 4.45972e-06 -1.50874e-13 
-21.7948 -0.00211125 -4.85994e-05 -0.00211125 4.85994e-05 4.45972e-06 -1.50874e-13 
-21.7948 -0.00211125 -4.85994e-05 -0.00211125 4.85994e-05 4.45972e-06 -1.50874e-13 
-21.7457 -0.00212082 -4.89306e-05 -0.00212082 4.89307e-05 4.50026e-06 -1.52935e-13 
-21.7457 -0.00212082 -4.89306e-05 -0.00212082 4.89307e-05 4.50026e-06 -1.52935e-13 
-21.7457 -0.00212082 -4.89306e-05 -0.00212082 4.89307e-05 4.50026e-06 -1.52935e-13 
-21.6966 -0.00213045 -4.92649e-05 -0.00213045 4.92649e-05 4.54125e-06 -1.55029e-13 
-21.6966 -0.00213045 -4.92649e-05 -0.00213045 4.92649e-05 4.54125e-06 -1.55029e-13 
-21.6966 -0.00213045 -4.92649e-05 -0.00213045 4.92649e-05 4.54125e-06 -1.55029e-13 
-21.6475 -0.00214015 -4.96022e-05 -0.00214015 4.96023e-05 4.58271e-06 -1.57157e-13 
-21.6475 -0.00214015 -4.96022e-05 -0.00214015 4.96023e-05 4.58271e-06 -1.57157e-13 
-21.6475 -0.00214015 -4.96022e-05 -0.00214015 4.96023e-05 4.58271e-06 -1.57157e-13 
-21.5984 -0.00214992 -4.99426e-05 -0.00214992 4.99427e-05 4.62465e-06 -1.59318e-13 
-21.5984 -0.00214992 -4.99426e-05 -0.00214992 4.99427e-05 4.62465e-06 -1.59318e-13 
-21.5984 -0.00214992 -4.99426e-05 -0.00214992 4.99427e-05 4.62465e-06 -1.59318e-13 
-21.5494 -0.00215975 -5.02861e-05 -0.00215975 5.02862e-05 4.66707e-06 -1.61515e-13 
-21.5494 -0.00215975 -5.02861e-05 -0.00215975 5.02862e-05 4.66707e-06 -1.61515e-13 
-21.5494 -0.00215975 -5.02861e-05 -0.00215975 5.02862e-05 4.66707e-06 -1.61515e-13 
-21.5003 -0.00216966 -5.06328e-05 -0.00216966 5.06329e-05 4.70997e-06 -1.63746e-13 
-21.5003 -0.00216966 -5.06328e-05 -0.00216966 5.06329e-05 4.70997e-06 -1.63746e-13 
-21.5003 -0.00216966 -5.06328e-05 -0.00216966 5.06329e-05 4.70997e-06 -1.63746e-13 
-21.4512 -0.00217963 -5.09827e-05 -0.00217963 5.09828e-05 4.75337e-06 -1.66014e-13 
-21.4512 -0.00217963 -5.09827e-05 -0.00217963 5.09828e-05 4.75337e-06 -1.66014e-13 
-21.4512 -0.00217963 -5.09827e-05 -0.00217963 5.09828e-05 4.75337e-06 -1.66014e-13 
-21.4021 -0.00218967 -5.13359e-05 -0.00218967 5.13359e-05 4.79728e-06 -1.68318e-13 
-21.4021 -0.00218967 -5.13359e-05 -0.00218967 5.13359e-05 4.79728e-06 -1.68318e-13 
-21.4021 -0.00218967 -5.13359e-05 -0.00218967 5.13359e-05 4.79728e-06 -1.68318e-13 
-21.353 -0.00219978 -5.16923e-05 -0.00219978 5.16923e-05 4.84169e-06 -1.7066e-13 
-21.353 -0.00219978 -5.16923e-05 -0.00219978 5.16923e-05 4.84169e-06 -1.7066e-13 
-21.353 -0.00219978 -5.16923e-05 -0.00219978 5.16923e-05 4.84169e-06 -1.7066e-13 
-21.3039 -0.00220996 -5.2052e-05 -0.00220996 5.2052e-05 4.88661e-06 -1.7304e-13 
-21.3039 -0.00220996 -5.2052e-05 -0.00220996 5.2052e-05 4.88661e-06 -1.7304e-13 
-21.3039 -0.00220996 -5.2052e-05 -0.00220996 5.2052e-05 4.88661e-06 -1.7304e-13 
-21.2548 -0.00222021 -5.2415e-05 -0.00222021 5.24151e-05 4.93206e-06 -1.75458e-13 
-21.2548 -0.00222021 -5.2415e-05 -0.00222021 5.24151e-05 4.93206e-06 -1.75458e-13 
-21.2548 -0.00222021 -5.2415e-05 -0.00222021 5.24151e-05 4.93206e-06 -1.75458e-13 
-21.2058 -0.00223053 -5.27815e-05 -0.00223053 5.27816e-05 4.97804e-06 -1.77917e-13 
-21.2058 -0.00223053 -5.27815e-05 -0.00223053 5.27816e-05 4.97804e-06 -1.77917e-13 
-21.2058 -0.00223053 -5.27815e-05 -0.00223053 5.27816e-05 4.97804e-06 -1.77917e-13 
-21.1567 -0.00224092 -5.31514e-05 -0.00224092 5.31514e-05 5.02455e-06 -1.80415e-13 
-21.1567 -0.00224092 -5.31514e-05 -0.00224092 5.31514e-05 5.02455e-06 -1.80415e-13 
-21.1567 -0.00224092 -5.31514e-05 -0.00224092 5.31514e-05 5.02455e-06 -1.80415e-13 
-21.1076 -0.00225139 -5.35247e-05 -0.00225139 5.35248e-05 5.07161e-06 -1.82954e-13 
-21.1076 -0.00225139 -5.35247e-05 -0.00225139 5.35248e-05 5.07161e-06 -1.82954e-13 
-21.1076 -0.00225139 -5.35247e-05 -0.00225139 5.35248e-05 5.07161e-06 -1.82954e-13 
-21.0585 -0.00226193 -5.39016e-05 -0.00226193 5.39016e-05 5.11923e-06 -1.85535e-13 
-21.0585 -0.00226193 -5.39016e-05 -0.00226193 5.39016e-05 5.11923e-06 -1.85535e-13 
-21.0585 -0.00226193 -5.39016e-05 -0.00226193 5.39016e-05 5.11923e-06 -1.85535e-13 
-21.0094 -0.00227254 -5.4282e-05 -0.00227254 5.4282e-05 5.1674e-06 -1.88158e-13 
-21.0094 -0.00227254 -5.4282e-05 -0.00227254 5.4282e-05 5.1674e-06 -1.88158e-13 
-21.0094 -0.00227254 -5.4282e-05 -0.00227254 5.4282e-05 5.1674e-06 -1.88158e-13 
-20.9603 -0.00228323 -5.4666e-05 -0.00228323 5.4666e-05 5.21614e-06 -1.90824e-13 
-20.9603 -0.00228323 -5.4666e-05 -0.00228323 5.4666e-05 5.21614e-06 -1.90824e-13 
-20.9603 -0.00228323 -5.4666e-05 -0.00228323 5.4666e-05 5.21614e-06 -1.90824e-13 
-20.9112 -0.002294 -5.50536e-05 -0.002294 5.50537e-05 5.26546e-06 -1.93535e-13 
-20.9112 -0.002294 -5.50536e-05 -0.002294 5.50537e-05 5.26546e-06 -1.93535e-13 
-20.9112 -0.002294 -5.50536e-05 -0.002294 5.50537e-05 5.26546e-06 -1.93535e-13 
-20.8621 -0.00230484 -5.54449e-05 -0.00230484 5.5445e-05 5.31536e-06 -1.9629e-13 
-20.8621 -0.00230484 -5.54449e-05 -0.00230484 5.5445e-05 5.31536e-06 -1.9629e-13 
-20.8621 -0.00230484 -5.54449e-05 -0.00230484 5.5445e-05 5.31536e-06 -1.9629e-13 
-20.8131 -0.00231576 -5.58399e-05 -0.00231576 5.584e-05 5.36586e-06 -1.9909e-13 
-20.8131 -0.00231576 -5.58399e-05 -0.00231576 5.584e-05 5.36586e-06 -1.9909e-13 
-20.8131 -0.00231576 -5.58399e-05 -0.00231576 5.584e-05 5.36586e-06 -1.9909e-13 
-20.764 -0.00232676 -5.62387e-05 -0.00232676 5.62388e-05 5.41696e-06 -2.01937e-13 
-20.764 -0.00232676 -5.62387e-05 -0.00232676 5.62388e-05 5.41696e-06 -2.01937e-13 
-20.764 -0.00232676 -5.62387e-05 -0.00232676 5.62388e-05 5.41696e-06 -2.01937e-13 
-20.7149 -0.00233783 -5.66413e-05 -0.00233783 5.66414e-05 5.46867e-06 -2.04831e-13 
-20.7149 -0.00233783 -5.66413e-05 -0.00233783 5.66414e-05 5.46867e-06 -2.04831e-13 
-20.7149 -0.00233783 -5.66413e-05 -0.00233783 5.66414e-05 5.46867e-06 -2.04831e-13 
-20.6658 -0.00234899 -5.70478e-05 -0.00234899 5.70479e-05 5.52099e-06 -2.07773e-13 
-20.6658 -0.00234899 -5.70478e-05 -0.00234899 5.70479e-05 5.52099e-06 -2.07773e-13 
-20.6658 -0.00234899 -5.70478e-05 -0.00234899 5.70479e-05 5.52099e-06 -2.07773e-13 
-20.6167 -0.00236022 -5.74582e-05 -0.00236022 5.74582e-05 5.57395e-06 -2.10764e-13 
-20.6167 -0.00236022 -5.74582e-05 -0.00236022 5.74582e-05 5.57395e-06 -2.10764e-13 
-20.6167 -0.00236022 -5.74582e-05 -0.00236022 5.74582e-05 5.57395e-06 -2.10764e-13 
-20.5676 -0.00237154 -5.78725e-05 -0.00237154 5.78726e-05 5.62754e-06 -2.13804e-13 
-20.5676 -0.00237154 -5.78725e-05 -0.00237154 5.78726e-05 5.62754e-06 -2.13804e-13 
-20.5676 -0.00237154 -5.78725e-05 -0.00237154 5.78726e-05 5.62754e-06 -2.13804e-13 
-20.5185 -0.00238293 -5.82908e-05 -0.00238293 5.82909e-05 5.68177e-06 -2.16893e-13 
-20.5185 -0.00238293 -5.82908e-05 -0.00238293 5.82909e-05 5.68177e-06 -2.16893e-13 
-20.5185 -0.00238293 -5.82908e-05 -0.00238293 5.82909e-05 5.68177e-06 -2.16893e-13 
-20.4694 -0.00239441 -5.87131e-05 -0.00239441 5.87132e-05 5.73667e-06 -2.20034e-13 
-20.4694 -0.00239441 -5.87131e-05 -0.00239441 5.87132e-05 5.73667e-06 -2.20034e-13 
-20.4694 -0.00239441 -5.87131e-05 -0.00239441 5.87132e-05 5.73667e-06 -2.20034e-13 
-20.4204 -0.00240598 -5.91396e-05 -0.00240598 5.91397e-05 5.79223e-06 -2.23225e-13 
-20.4204 -0.00240598 -5.91396e-05 -0.00240598 5.91397e-05 5.79223e-06 -2.23225e-13 
-20.4204 -0.00240598 -5.91396e-05 -0.00240598 5.91397e-05 5.79223e-06 -2.23225e-13 
-20.3713 -0.00241762 -5.95702e-05 -0.00241762 5.95703e-05 5.84846e-06 -2.26468e-13 
-20.3713 -0.00241762 -5.95702e-05 -0.00241762 5.95703e-05 5.84846e-06 -2.26468e-13 
-20.3713 -0.00241762 -5.95702e-05 -0.00241762 5.95703e-05 5.84846e-06 -2.26468e-13 
-20.3222 -0.00242936 -6.0005e-05 -0.00242936 6.00051e-05 5.90537e-06 -2.29763e-13 
-20.3222 -0.00242936 -6.0005e-05 -0.00242936 6.00051e-05 5.90537e-06 -2.29763e-13 
-20.3222 -0.00242936 -6.0005e-05 -0.00242936 6.00051e-05 5.90537e-06 -2.29763e-13 
-20.2731 -0.00244117 -6.0444e-05 -0.00244117 6.04441e-05 5.96299e-06 -2.33111e-13 
-20.2731 -0.00244117 -6.0444e-05 -0.00244117 6.04441e-05 5.96299e-06 -2.33111e-13 
-20.2731 -0.00244117 -6.0444e-05 -0.00244117 6.04441e-05 5.96299e-06 -2.33111e-13 
-20.224 -0.00245308 -6.08874e-05 -0.00245308 6.08875e-05 6.0213e-06 -2.36511e-13 
-20.224 -0.00245308 -6.08874e-05 -0.00245308 6.08875e-05 6.0213e-06 -2.36511e-13 
-20.224 -0.00245308 -6.08874e-05 -0.00245308 6.08875e-05 6.0213e-06 -2.36511e-13 
-20.1749 -0.00246507 -6.13351e-05 -0.00246507 6.13352e-05 6.08033e-06 -2.39966e-13 
-20.1749 -0.00246507 -6.13351e-05 -0.00246507 6.13352e-05 6.08033e-06 -2.39966e-13 
-20.1749 -0.00246507 -6.13351e-05 -0.00246507 6.13352e-05 6.08033e-06 -2.39966e-13 
-20.1258 -0.00247715 -6.17872e-05 -0.00247715 6.17873e-05 6.14009e-06 -2.43475e-13 
-20.1258 -0.00247715 -6.17872e-05 -0.00247715 6.17873e-05 6.14009e-06 -2.43475e-13 
-20.1258 -0.00247715 -6.17872e-05 -0.00247715 6.17873e-05 6.14009e-06 -2.43475e-13 
-20.0767 -0.00248932 -6.22437e-05 -0.00248932 6.22438e-05 6.20058e-06 -2.47043e-13 
-20.0767 -0.00248932 -6.22437e-05 -0.00248932 6.22438e-05 6.20058e-06 -2.47043e-13 
-20.0767 -0.00248932 -6.22437e-05 -0.00248932 6.22438e-05 6.20058e-06 -2.47043e-13 
-20.0277 -0.00250158 -6.27048e-05 -0.00250158 6.27049e-05 6.26183e-06 -2.50673e-13 
-20.0277 -0.00250158 -6.27048e-05 -0.00250158 6.27049e-05 6.26183e-06 -2.50673e-13 
-20.0277 -0.00250158 -6.27048e-05 -0.00250158 6.27049e-05 6.26183e-06 -2.50673e-13 
-19.9786 -0.00251393 -6.31704e-05 -0.00251393 6.31705e-05 6.32383e-06 -2.54372e-13 
-19.9786 -0.00251393 -6.31704e-05 -0.00251393 6.31705e-05 6.32383e-06 -2.54372e-13 
-19.9786 -0.00251393 -6.31704e-05 -0.00251393 6.31705e-05 6.32383e-06 -2.54372e-13 
-19.9295 -0.00252637 -6.36407e-05 -0.00252637 6.36408e-05 6.38659e-06 -2.58148e-13 
-19.9295 -0.00252637 -6.36407e-05 -0.00252637 6.36408e-05 6.38659e-06 -2.58148e-13 
-19.9295 -0.00252637 -6.36407e-05 -0.00252637 6.36408e-05 6.38659e-06 -2.58148e-13 
-19.8804 -0.0025389 -6.41156e-05 -0.0025389 6.41158e-05 6.45014e-06 -2.62005e-13 
-19.8804 -0.0025389 -6.41156e-05 -0.0025389 6.41158e-05 6.45014e-06 -2.62005e-13 
-19.8804 -0.0025389 -6.41156e-05 -0.0025389 6.41158e-05 6.45014e-06 -2.62005e-13 
-19.8313 -0.00255153 -6.45953e-05 -0.00255153 6.45955e-05 6.51449e-06 -2.65947e-13 
-19.8313 -0.00255153 -6.45953e-05 -0.00255153 6.45955e-05 6.51449e-06 -2.65947e-13 
-19.8313 -0.00255153 -6.45953e-05 -0.00255153 6.45955e-05 6.51449e-06 -2.65947e-13 
-19.7822 -0.00256425 -6.50798e-05 -0.00256425 6.508e-05 6.57964e-06 -2.69971e-13 
-19.7822 -0.00256425 -6.50798e-05 -0.00256425 6.508e-05 6.57964e-06 -2.69971e-13 
-19.7822 -0.00256425 -6.50798e-05 -0.00256425 6.508e-05 6.57964e-06 -2.69971e-13 
-19.7331 -0.00257707 -6.55692e-05 -0.00257707 6.55693e-05 6.6456e-06 -2.74073e-13 
-19.7331 -0.00257707 -6.55692e-05 -0.00257707 6.55693e-05 6.6456e-06 -2.74073e-13 
-19.7331 -0.00257707 -6.55692e-05 -0.00257707 6.55693e-05 6.6456e-06 -2.74073e-13 
-19.684 -0.00258999 -6.60635e-05 -0.00258999 6.60636e-05 6.7124e-06 -2.7825e-13 
-19.684 -0.00258999 -6.60635e-05 -0.00258999 6.60636e-05 6.7124e-06 -2.7825e-13 
-19.684 -0.00258999 -6.60635e-05 -0.00258999 6.60636e-05 6.7124e-06 -2.7825e-13 
-19.635 -0.002603 -6.65628e-05 -0.002603 6.65629e-05 6.78003e-06 -2.825e-13 
-19.635 -0.002603 -6.65628e-05 -0.002603 6.65629e-05 6.78003e-06 -2.825e-13 
-19.635 -0.002603 -6.65628e-05 -0.002603 6.65629e-05 6.78003e-06 -2.825e-13 
-19.5859 -0.00261611 -6.70671e-05 -0.00261611 6.70672e-05 6.84852e-06 -2.86823e-13 
-19.5859 -0.00261611 -6.70671e-05 -0.00261611 6.70672e-05 6.84852e-06 -2.86823e-13 
-19.5859 -0.00261611 -6.70671e-05 -0.00261611 6.70672e-05 6.84852e-06 -2.86823e-13 
-19.5368 -0.00262932 -6.75765e-05 -0.00262932 6.75766e-05 6.91788e-06 -2.91219e-13 
-19.5368 -0.00262932 -6.75765e-05 -0.00262932 6.75766e-05 6.91788e-06 -2.91219e-13 
-19.5368 -0.00262932 -6.75765e-05 -0.00262932 6.75766e-05 6.91788e-06 -2.91219e-13 
-19.4877 -0.00264263 -6.80911e-05 -0.00264263 6.80913e-05 6.98812e-06 -2.9569e-13 
-19.4877 -0.00264263 -6.80911e-05 -0.00264263 6.80913e-05 6.98812e-06 -2.9569e-13 
-19.4877 -0.00264263 -6.80911e-05 -0.00264263 6.80913e-05 6.98812e-06 -2.9569e-13 
-19.4386 -0.00265604 -6.8611e-05 -0.00265604 6.86111e-05 7.05926e-06 -3.00236e-13 
-19.4386 -0.00265604 -6.8611e-05 -0.00265604 6.86111e-05 7.05926e-06 -3.00236e-13 
-19.4386 -0.00265604 -6.8611e-05 -0.00265604 6.86111e-05 7.05926e-06 -3.00236e-13 
-19.3895 -0.00266956 -6.91362e-05 -0.00266956 6.91363e-05 7.1313e-06 -3.04862e-13 
-19.3895 -0.00266956 -6.91362e-05 -0.00266956 6.91363e-05 7.1313e-06 -3.04862e-13 
-19.3895 -0.00266956 -6.91362e-05 -0.00266956 6.91363e-05 7.1313e-06 -3.04862e-13 
-19.3404 -0.00268317 -6.96667e-05 -0.00268317 6.96668e-05 7.20426e-06 -3.09567e-13 
-19.3404 -0.00268317 -6.96667e-05 -0.00268317 6.96668e-05 7.20426e-06 -3.09567e-13 
-19.3404 -0.00268317 -6.96667e-05 -0.00268317 6.96668e-05 7.20426e-06 -3.09567e-13 
-19.2913 -0.0026969 -7.02027e-05 -0.0026969 7.02028e-05 7.27816e-06 -3.14355e-13 
-19.2913 -0.0026969 -7.02027e-05 -0.0026969 7.02028e-05 7.27816e-06 -3.14355e-13 
-19.2913 -0.0026969 -7.02027e-05 -0.0026969 7.02028e-05 7.27816e-06 -3.14355e-13 
-19.2423 -0.00271072 -7.07442e-05 -0.00271072 7.07444e-05 7.35302e-06 -3.19228e-13 
-19.2423 -0.00271072 -7.07442e-05 -0.00271072 7.07444e-05 7.35302e-06 -3.19228e-13 
-19.2423 -0.00271072 -7.07442e-05 -0.00271072 7.07444e-05 7.35302e-06 -3.19228e-13 
-19.1932 -0.00272466 -7.12914e-05 -0.00272466 7.12915e-05 7.42883e-06 -3.24186e-13 
-19.1932 -0.00272466 -7.12914e-05 -0.00272466 7.12915e-05 7.42883e-06 -3.24186e-13 
-19.1932 -0.00272466 -7.12914e-05 -0.00272466 7.12915e-05 7.42883e-06 -3.24186e-13 
-19.1441 -0.0027387 -7.18441e-05 -0.0027387 7.18443e-05 7.50563e-06 -3.29234e-13 
-19.1441 -0.0027387 -7.18441e-05 -0.0027387 7.18443e-05 7.50563e-06 -3.29234e-13 
-19.1441 -0.0027387 -7.18441e-05 -0.0027387 7.18443e-05 7.50563e-06 -3.29234e-13 
-19.095 -0.00275285 -7.24027e-05 -0.00275285 7.24028e-05 7.58342e-06 -3.34372e-13 
-19.095 -0.00275285 -7.24027e-05 -0.00275285 7.24028e-05 7.58342e-06 -3.34372e-13 
-19.095 -0.00275285 -7.24027e-05 -0.00275285 7.24028e-05 7.58342e-06 -3.34372e-13 
-19.0459 -0.00276711 -7.2967e-05 -0.00276711 7.29671e-05 7.66223e-06 -3.39603e-13 
-19.0459 -0.00276711 -7.2967e-05 -0.00276711 7.29671e-05 7.66223e-06 -3.39603e-13 
-19.0459 -0.00276711 -7.2967e-05 -0.00276711 7.29671e-05 7.66223e-06 -3.39603e-13 
-18.9968 -0.00278149 -7.35372e-05 -0.00278149 7.35374e-05 7.74206e-06 -3.44929e-13 
-18.9968 -0.00278149 -7.35372e-05 -0.00278149 7.35374e-05 7.74206e-06 -3.44929e-13 
-18.9968 -0.00278149 -7.35372e-05 -0.00278149 7.35374e-05 7.74206e-06 -3.44929e-13 
-18.9477 -0.00279597 -7.41134e-05 -0.00279597 7.41136e-05 7.82294e-06 -3.50351e-13 
-18.9477 -0.00279597 -7.41134e-05 -0.00279597 7.41136e-05 7.82294e-06 -3.50351e-13 
-18.9477 -0.00279597 -7.41134e-05 -0.00279597 7.41136e-05 7.82294e-06 -3.50351e-13 
-18.8986 -0.00281057 -7.46957e-05 -0.00281057 7.46958e-05 7.90488e-06 -3.55874e-13 
-18.8986 -0.00281057 -7.46957e-05 -0.00281057 7.46958e-05 7.90488e-06 -3.55874e-13 
-18.8986 -0.00281057 -7.46957e-05 -0.00281057 7.46958e-05 7.90488e-06 -3.55874e-13 
-18.8496 -0.00282528 -7.52841e-05 -0.00282528 7.52842e-05 7.98789e-06 -3.61498e-13 
-18.8496 -0.00282528 -7.52841e-05 -0.00282528 7.52842e-05 7.98789e-06 -3.61498e-13 
-18.8496 -0.00282528 -7.52841e-05 -0.00282528 7.52842e-05 7.98789e-06 -3.61498e-13 
-18.8005 -0.00284011 -7.58786e-05 -0.00284011 7.58788e-05 8.072e-06 -3.67226e-13 
-18.8005 -0.00284011 -7.58786e-05 -0.00284011 7.58788e-05 8.072e-06 -3.67226e-13 
-18.8005 -0.00284011 -7.58786e-05 -0.00284011 7.58788e-05 8.072e-06 -3.67226e-13 
-18.7514 -0.00285506 -7.64795e-05 -0.00285506 7.64796e-05 8.15722e-06 -3.73057e-13 
-18.7514 -0.00285506 -7.64795e-05 -0.00285506 7.64796e-05 8.15722e-06 -3.73057e-13 
-18.7514 -0.00285506 -7.64795e-05 -0.00285506 7.64796e-05 8.15722e-06 -3.73057e-13 
-18.7023 -0.00287013 -7.70867e-05 -0.00287013 7.70869e-05 8.24357e-06 -3.78991e-13 
-18.7023 -0.00287013 -7.70867e-05 -0.00287013 7.70869e-05 8.24357e-06 -3.78991e-13 
-18.7023 -0.00287013 -7.70867e-05 -0.00287013 7.70869e-05 8.24357e-06 -3.78991e-13 
-18.6532 -0.00288531 -7.77004e-05 -0.00288531 7.77006e-05 8.33106e-06 -3.85034e-13 
-18.6532 -0.00288531 -7.77004e-05 -0.00288531 7.77006e-05 8.33106e-06 -3.85034e-13 
-18.6532 -0.00288531 -7.77004e-05 -0.00288531 7.77006e-05 8.33106e-06 -3.85034e-13 
-18.6041 -0.00290062 -7.83206e-05 -0.00290062 7.83208e-05 8.41972e-06 -3.9119e-13 
-18.6041 -0.00290062 -7.83206e-05 -0.00290062 7.83208e-05 8.41972e-06 -3.9119e-13 
-18.6041 -0.00290062 -7.83206e-05 -0.00290062 7.83208e-05 8.41972e-06 -3.9119e-13 
-18.555 -0.00291605 -7.89475e-05 -0.00291605 7.89476e-05 8.50956e-06 -3.97461e-13 
-18.555 -0.00291605 -7.89475e-05 -0.00291605 7.89476e-05 8.50956e-06 -3.97461e-13 
-18.555 -0.00291605 -7.89475e-05 -0.00291605 7.89476e-05 8.50956e-06 -3.97461e-13 
-18.5059 -0.0029316 -7.95811e-05 -0.0029316 7.95812e-05 8.6006e-06 -4.03849e-13 
-18.5059 -0.0029316 -7.95811e-05 -0.0029316 7.95812e-05 8.6006e-06 -4.03849e-13 
-18.5059 -0.0029316 -7.95811e-05 -0.0029316 7.95812e-05 8.6006e-06 -4.03849e-13 
-18.4569 -0.00294727 -8.02214e-05 -0.00294727 8.02216e-05 8.69287e-06 -4.10357e-13 
-18.4569 -0.00294727 -8.02214e-05 -0.00294727 8.02216e-05 8.69287e-06 -4.10357e-13 
-18.4569 -0.00294727 -8.02214e-05 -0.00294727 8.02216e-05 8.69287e-06 -4.10357e-13 
-18.4078 -0.00296308 -8.08687e-05 -0.00296308 8.08688e-05 8.78637e-06 -4.16986e-13 
-18.4078 -0.00296308 -8.08687e-05 -0.00296308 8.08688e-05 8.78637e-06 -4.16986e-13 
-18.4078 -0.00296308 -8.08687e-05 -0.00296308 8.08688e-05 8.78637e-06 -4.16986e-13 
-18.3587 -0.00297901 -8.1523e-05 -0.00297901 8.15231e-05 8.88114e-06 -4.23739e-13 
-18.3587 -0.00297901 -8.1523e-05 -0.00297901 8.15231e-05 8.88114e-06 -4.23739e-13 
-18.3587 -0.00297901 -8.1523e-05 -0.00297901 8.15231e-05 8.88114e-06 -4.23739e-13 
-18.3096 -0.00299507 -8.21843e-05 -0.00299507 8.21845e-05 8.97719e-06 -4.30618e-13 
-18.3096 -0.00299507 -8.21843e-05 -0.00299507 8.21845e-05 8.97719e-06 -4.30618e-13 
-18.3096 -0.00299507 -8.21843e-05 -0.00299507 8.21845e-05 8.97719e-06 -4.30618e-13 
-18.2605 -0.00301126 -8.28528e-05 -0.00301126 8.2853e-05 9.07455e-06 -4.37626e-13 
-18.2605 -0.00301126 -8.28528e-05 -0.00301126 8.2853e-05 9.07455e-06 -4.37626e-13 
-18.2605 -0.00301126 -8.28528e-05 -0.00301126 8.2853e-05 9.07455e-06 -4.37626e-13 
-18.2114 -0.00302758 -8.35287e-05 -0.00302758 8.35288e-05 9.17323e-06 -4.44764e-13 
-18.2114 -0.00302758 -8.35287e-05 -0.00302758 8.35288e-05 9.17323e-06 -4.44764e-13 
-18.2114 -0.00302758 -8.35287e-05 -0.00302758 8.35288e-05 9.17323e-06 -4.44764e-13 
-18.1623 -0.00304404 -8.42119e-05 -0.00304404 8.4212e-05 9.27325e-06 -4.52036e-13 
-18.1623 -0.00304404 -8.42119e-05 -0.00304404 8.4212e-05 9.27325e-06 -4.52036e-13 
-18.1623 -0.00304404 -8.42119e-05 -0.00304404 8.4212e-05 9.27325e-06 -4.52036e-13 
-18.1132 -0.00306063 -8.49025e-05 -0.00306063 8.49027e-05 9.37464e-06 -4.59443e-13 
-18.1132 -0.00306063 -8.49025e-05 -0.00306063 8.49027e-05 9.37464e-06 -4.59443e-13 
-18.1132 -0.00306063 -8.49025e-05 -0.00306063 8.49027e-05 9.37464e-06 -4.59443e-13 
-18.0642 -0.00307735 -8.56008e-05 -0.00307735 8.56009e-05 9.47743e-06 -4.66987e-13 
-18.0642 -0.00307735 -8.56008e-05 -0.00307735 8.56009e-05 9.47743e-06 -4.66987e-13 
-18.0642 -0.00307735 -8.56008e-05 -0.00307735 8.56009e-05 9.47743e-06 -4.66987e-13 
-18.0151 -0.00309422 -8.63067e-05 -0.00309422 8.63069e-05 9.58162e-06 -4.7467e-13 
-18.0151 -0.00309422 -8.63067e-05 -0.00309422 8.63069e-05 9.58162e-06 -4.7467e-13 
-18.0151 -0.00309422 -8.63067e-05 -0.00309422 8.63069e-05 9.58162e-06 -4.7467e-13 
-17.966 -0.00311122 -8.70205e-05 -0.00311122 8.70206e-05 9.68726e-06 -4.82496e-13 
-17.966 -0.00311122 -8.70205e-05 -0.00311122 8.70206e-05 9.68726e-06 -4.82496e-13 
-17.966 -0.00311122 -8.70205e-05 -0.00311122 8.70206e-05 9.68726e-06 -4.82496e-13 
-17.9169 -0.00312836 -8.77421e-05 -0.00312836 8.77423e-05 9.79435e-06 -4.90466e-13 
-17.9169 -0.00312836 -8.77421e-05 -0.00312836 8.77423e-05 9.79435e-06 -4.90466e-13 
-17.9169 -0.00312836 -8.77421e-05 -0.00312836 8.77423e-05 9.79435e-06 -4.90466e-13 
-17.8678 -0.00314565 -8.84718e-05 -0.00314565 8.8472e-05 9.90294e-06 -4.98584e-13 
-17.8678 -0.00314565 -8.84718e-05 -0.00314565 8.8472e-05 9.90294e-06 -4.98584e-13 
-17.8678 -0.00314565 -8.84718e-05 -0.00314565 8.8472e-05 9.90294e-06 -4.98584e-13 
-17.8187 -0.00316308 -8.92096e-05 -0.00316308 8.92097e-05 1.0013e-05 -5.06855e-13 
-17.8187 -0.00316308 -8.92096e-05 -0.00316308 8.92097e-05 1.0013e-05 -5.06855e-13 
-17.8187 -0.00316308 -8.92096e-05 -0.00316308 8.92097e-05 1.0013e-05 -5.06855e-13 
-17.7696 -0.00318065 -8.99556e-05 -0.00318065 8.99558e-05 1.01247e-05 -5.15288e-13 
-17.7696 -0.00318065 -8.99556e-05 -0.00318065 8.99558e-05 1.01247e-05 -5.15288e-13 
-17.7696 -0.00318065 -8.99556e-05 -0.00318065 8.99558e-05 1.01247e-05 -5.15288e-13 
-17.7205 -0.00319838 -9.071e-05 -0.00319838 9.07102e-05 1.02378e-05 -5.23895e-13 
-17.7205 -0.00319838 -9.071e-05 -0.00319838 9.07102e-05 1.02378e-05 -5.23895e-13 
-17.7205 -0.00319838 -9.071e-05 -0.00319838 9.07102e-05 1.02378e-05 -5.23895e-13 
-17.6715 -0.00321625 -9.14729e-05 -0.00321625 9.1473e-05 1.03526e-05 -5.3269e-13 
-17.6715 -0.00321625 -9.14729e-05 -0.00321625 9.1473e-05 1.03526e-05 -5.3269e-13 
-17.6715 -0.00321625 -9.14729e-05 -0.00321625 9.1473e-05 1.03526e-05 -5.3269e-13 
-17.6224 -0.00323427 -9.22443e-05 -0.00323427 9.22445e-05 1.0469e-05 -5.4169e-13 
-17.6224 -0.00323427 -9.22443e-05 -0.00323427 9.22445e-05 1.0469e-05 -5.4169e-13 
-17.6224 -0.00323427 -9.22443e-05 -0.00323427 9.22445e-05 1.0469e-05 -5.4169e-13 
-17.5733 -0.00325244 -9.30245e-05 -0.00325244 9.30246e-05 1.0587e-05 -5.50902e-13 
-17.5733 -0.00325244 -9.30245e-05 -0.00325244 9.30246e-05 1.0587e-05 -5.50902e-13 
-17.5733 -0.00325244 -9.30245e-05 -0.00325244 9.30246e-05 1.0587e-05 -5.50902e-13 
-17.5242 -0.00327077 -9.38135e-05 -0.00327077 9.38136e-05 1.07067e-05 -5.6033e-13 
-17.5242 -0.00327077 -9.38135e-05 -0.00327077 9.38136e-05 1.07067e-05 -5.6033e-13 
-17.5242 -0.00327077 -9.38135e-05 -0.00327077 9.38136e-05 1.07067e-05 -5.6033e-13 
-17.4751 -0.00328925 -9.46114e-05 -0.00328925 9.46116e-05 1.08281e-05 -5.69967e-13 
-17.4751 -0.00328925 -9.46114e-05 -0.00328925 9.46116e-05 1.08281e-05 -5.69967e-13 
-17.4751 -0.00328925 -9.46114e-05 -0.00328925 9.46116e-05 1.08281e-05 -5.69967e-13 
-17.426 -0.00330789 -9.54185e-05 -0.00330789 9.54186e-05 1.09513e-05 -5.79806e-13 
-17.426 -0.00330789 -9.54185e-05 -0.00330789 9.54186e-05 1.09513e-05 -5.79806e-13 
-17.426 -0.00330789 -9.54185e-05 -0.00330789 9.54186e-05 1.09513e-05 -5.79806e-13 
-17.3769 -0.00332669 -9.62347e-05 -0.00332669 9.62349e-05 1.10762e-05 -5.8984e-13 
-17.3769 -0.00332669 -9.62347e-05 -0.00332669 9.62349e-05 1.10762e-05 -5.8984e-13 
-17.3769 -0.00332669 -9.62347e-05 -0.00332669 9.62349e-05 1.10762e-05 -5.8984e-13 
-17.3278 -0.00334565 -9.70604e-05 -0.00334565 9.70605e-05 1.12028e-05 -6.0007e-13 
-17.3278 -0.00334565 -9.70604e-05 -0.00334565 9.70605e-05 1.12028e-05 -6.0007e-13 
-17.3278 -0.00334565 -9.70604e-05 -0.00334565 9.70605e-05 1.12028e-05 -6.0007e-13 
-17.2788 -0.00336478 -9.78955e-05 -0.00336478 9.78957e-05 1.13313e-05 -6.10495e-13 
-17.2788 -0.00336478 -9.78955e-05 -0.00336478 9.78957e-05 1.13313e-05 -6.10495e-13 
-17.2788 -0.00336478 -9.78955e-05 -0.00336478 9.78957e-05 1.13313e-05 -6.10495e-13 
-17.2297 -0.00338406 -9.87402e-05 -0.00338406 9.87404e-05 1.14617e-05 -6.21121e-13 
-17.2297 -0.00338406 -9.87402e-05 -0.00338406 9.87404e-05 1.14617e-05 -6.21121e-13 
-17.2297 -0.00338406 -9.87402e-05 -0.00338406 9.87404e-05 1.14617e-05 -6.21121e-13 
-17.1806 -0.00340352 -9.95947e-05 -0.00340352 9.95949e-05 1.15939e-05 -6.31953e-13 
-17.1806 -0.00340352 -9.95947e-05 -0.00340352 9.95949e-05 1.15939e-05 -6.31953e-13 
-17.1806 -0.00340352 -9.95947e-05 -0.00340352 9.95949e-05 1.15939e-05 -6.31953e-13 
-17.1315 -0.00342314 -0.000100459 -0.00342314 0.000100459 1.1728e-05 -6.42994e-13 
-17.1315 -0.00342314 -0.000100459 -0.00342314 0.000100459 1.1728e-05 -6.42994e-13 
-17.1315 -0.00342314 -0.000100459 -0.00342314 0.000100459 1.1728e-05 -6.42994e-13 
-17.0824 -0.00344294 -0.000101334 -0.00344294 0.000101334 1.18641e-05 -6.54253e-13 
-17.0824 -0.00344294 -0.000101334 -0.00344294 0.000101334 1.18641e-05 -6.54253e-13 
-17.0824 -0.00344294 -0.000101334 -0.00344294 0.000101334 1.18641e-05 -6.54253e-13 
-17.0333 -0.0034629 -0.000102218 -0.0034629 0.000102218 1.20022e-05 -6.65737e-13 
-17.0333 -0.0034629 -0.000102218 -0.0034629 0.000102218 1.20022e-05 -6.65737e-13 
-17.0333 -0.0034629 -0.000102218 -0.0034629 0.000102218 1.20022e-05 -6.65737e-13 
-16.9842 -0.00348304 -0.000103113 -0.00348304 0.000103113 1.21422e-05 -6.77449e-13 
-16.9842 -0.00348304 -0.000103113 -0.00348304 0.000103113 1.21422e-05 -6.77449e-13 
-16.9842 -0.00348304 -0.000103113 -0.00348304 0.000103113 1.21422e-05 -6.77449e-13 
-16.9351 -0.00350336 -0.000104019 -0.00350336 0.000104019 1.22844e-05 -6.89398e-13 
-16.9351 -0.00350336 -0.000104019 -0.00350336 0.000104019 1.22844e-05 -6.89398e-13 
-16.9351 -0.00350336 -0.000104019 -0.00350336 0.000104019 1.22844e-05 -6.89398e-13 
-16.8861 -0.00352385 -0.000104935 -0.00352385 0.000104935 1.24286e-05 -7.0159e-13 
-16.8861 -0.00352385 -0.000104935 -0.00352385 0.000104935 1.24286e-05 -7.0159e-13 
-16.8861 -0.00352385 -0.000104935 -0.00352385 0.000104935 1.24286e-05 -7.0159e-13 
-16.837 -0.00354453 -0.000105862 -0.00354453 0.000105862 1.25749e-05 -7.14031e-13 
-16.837 -0.00354453 -0.000105862 -0.00354453 0.000105862 1.25749e-05 -7.14031e-13 
-16.837 -0.00354453 -0.000105862 -0.00354453 0.000105862 1.25749e-05 -7.14031e-13 
-16.7879 -0.00356539 -0.0001068 -0.00356539 0.0001068 1.27234e-05 -7.26727e-13 
-16.7879 -0.00356539 -0.0001068 -0.00356539 0.0001068 1.27234e-05 -7.26727e-13 
-16.7879 -0.00356539 -0.0001068 -0.00356539 0.0001068 1.27234e-05 -7.26727e-13 
-16.7388 -0.00358643 -0.000107749 -0.00358643 0.000107749 1.28741e-05 -7.39686e-13 
-16.7388 -0.00358643 -0.000107749 -0.00358643 0.000107749 1.28741e-05 -7.39686e-13 
-16.7388 -0.00358643 -0.000107749 -0.00358643 0.000107749 1.28741e-05 -7.39686e-13 
-16.6897 -0.00360767 -0.000108709 -0.00360767 0.000108709 1.30271e-05 -7.52913e-13 
-16.6897 -0.00360767 -0.000108709 -0.00360767 0.000108709 1.30271e-05 -7.52913e-13 
-16.6897 -0.00360767 -0.000108709 -0.00360767 0.000108709 1.30271e-05 -7.52913e-13 
-16.6406 -0.00362909 -0.000109681 -0.00362909 0.000109681 1.31823e-05 -7.66416e-13 
-16.6406 -0.00362909 -0.000109681 -0.00362909 0.000109681 1.31823e-05 -7.66416e-13 
-16.6406 -0.00362909 -0.000109681 -0.00362909 0.000109681 1.31823e-05 -7.66416e-13 
-16.5915 -0.0036507 -0.000110664 -0.0036507 0.000110665 1.33399e-05 -7.802e-13 
-16.5915 -0.0036507 -0.000110664 -0.0036507 0.000110665 1.33399e-05 -7.802e-13 
-16.5915 -0.0036507 -0.000110664 -0.0036507 0.000110665 1.33399e-05 -7.802e-13 
-16.5424 -0.0036725 -0.00011166 -0.0036725 0.00011166 1.34998e-05 -7.94274e-13 
-16.5424 -0.0036725 -0.00011166 -0.0036725 0.00011166 1.34998e-05 -7.94274e-13 
-16.5424 -0.0036725 -0.00011166 -0.0036725 0.00011166 1.34998e-05 -7.94274e-13 
-16.4934 -0.00369451 -0.000112667 -0.00369451 0.000112667 1.36621e-05 -8.08644e-13 
-16.4934 -0.00369451 -0.000112667 -0.00369451 0.000112667 1.36621e-05 -8.08644e-13 
-16.4934 -0.00369451 -0.000112667 -0.00369451 0.000112667 1.36621e-05 -8.08644e-13 
-16.4443 -0.00371671 -0.000113686 -0.00371671 0.000113687 1.38269e-05 -8.23317e-13 
-16.4443 -0.00371671 -0.000113686 -0.00371671 0.000113687 1.38269e-05 -8.23317e-13 
-16.4443 -0.00371671 -0.000113686 -0.00371671 0.000113687 1.38269e-05 -8.23317e-13 
-16.3952 -0.00373911 -0.000114718 -0.00373911 0.000114718 1.39941e-05 -8.38301e-13 
-16.3952 -0.00373911 -0.000114718 -0.00373911 0.000114718 1.39941e-05 -8.38301e-13 
-16.3952 -0.00373911 -0.000114718 -0.00373911 0.000114718 1.39941e-05 -8.38301e-13 
-16.3461 -0.00376172 -0.000115763 -0.00376172 0.000115763 1.41639e-05 -8.53605e-13 
-16.3461 -0.00376172 -0.000115763 -0.00376172 0.000115763 1.41639e-05 -8.53605e-13 
-16.3461 -0.00376172 -0.000115763 -0.00376172 0.000115763 1.41639e-05 -8.53605e-13 
-16.297 -0.00378453 -0.00011682 -0.00378453 0.00011682 1.43363e-05 -8.69234e-13 
-16.297 -0.00378453 -0.00011682 -0.00378453 0.00011682 1.43363e-05 -8.69234e-13 
-16.297 -0.00378453 -0.00011682 -0.00378453 0.00011682 1.43363e-05 -8.69234e-13 
-16.2479 -0.00380755 -0.00011789 -0.00380755 0.00011789 1.45114e-05 -8.85199e-13 
-16.2479 -0.00380755 -0.00011789 -0.00380755 0.00011789 1.45114e-05 -8.85199e-13 
-16.2479 -0.00380755 -0.00011789 -0.00380755 0.00011789 1.45114e-05 -8.85199e-13 
-16.1988 -0.00383078 -0.000118973 -0.00383078 0.000118973 1.46891e-05 -9.01506e-13 
-16.1988 -0.00383078 -0.000118973 -0.00383078 0.000118973 1.46891e-05 -9.01506e-13 
-16.1988 -0.00383078 -0.000118973 -0.00383078 0.000118973 1.46891e-05 -9.01506e-13 
-16.1497 -0.00385422 -0.000120069 -0.00385422 0.00012007 1.48695e-05 -9.18164e-13 
-16.1497 -0.00385422 -0.000120069 -0.00385422 0.00012007 1.48695e-05 -9.18164e-13 
-16.1497 -0.00385422 -0.000120069 -0.00385422 0.00012007 1.48695e-05 -9.18164e-13 
-16.1007 -0.00387789 -0.000121179 -0.00387789 0.00012118 1.50527e-05 -9.35182e-13 
-16.1007 -0.00387789 -0.000121179 -0.00387789 0.00012118 1.50527e-05 -9.35182e-13 
-16.1007 -0.00387789 -0.000121179 -0.00387789 0.00012118 1.50527e-05 -9.35182e-13 
-16.0516 -0.00390177 -0.000122303 -0.00390177 0.000122303 1.52388e-05 -9.5257e-13 
-16.0516 -0.00390177 -0.000122303 -0.00390177 0.000122303 1.52388e-05 -9.5257e-13 
-16.0516 -0.00390177 -0.000122303 -0.00390177 0.000122303 1.52388e-05 -9.5257e-13 
-16.0025 -0.00392587 -0.000123441 -0.00392587 0.000123441 1.54277e-05 -9.70336e-13 
-16.0025 -0.00392587 -0.000123441 -0.00392587 0.000123441 1.54277e-05 -9.70336e-13 
-16.0025 -0.00392587 -0.000123441 -0.00392587 0.000123441 1.54277e-05 -9.70336e-13 
-15.9534 -0.00395019 -0.000124593 -0.00395019 0.000124593 1.56196e-05 -9.88489e-13 
-15.9534 -0.00395019 -0.000124593 -0.00395019 0.000124593 1.56196e-05 -9.88489e-13 
-15.9534 -0.00395019 -0.000124593 -0.00395019 0.000124593 1.56196e-05 -9.88489e-13 
-15.9043 -0.00397475 -0.000125759 -0.00397475 0.000125759 1.58145e-05 -1.00704e-12 
-15.9043 -0.00397475 -0.000125759 -0.00397475 0.000125759 1.58145e-05 -1.00704e-12 
-15.9043 -0.00397475 -0.000125759 -0.00397475 0.000125759 1.58145e-05 -1.00704e-12 
-15.8552 -0.00399953 -0.00012694 -0.00399953 0.00012694 1.60124e-05 -1.026e-12 
-15.8552 -0.00399953 -0.00012694 -0.00399953 0.00012694 1.60124e-05 -1.026e-12 
-15.8552 -0.00399953 -0.00012694 -0.00399953 0.00012694 1.60124e-05 -1.026e-12 
-15.8061 -0.00402455 -0.000128136 -0.00402455 0.000128136 1.62135e-05 -1.04537e-12 
-15.8061 -0.00402455 -0.000128136 -0.00402455 0.000128136 1.62135e-05 -1.04537e-12 
-15.8061 -0.00402455 -0.000128136 -0.00402455 0.000128136 1.62135e-05 -1.04537e-12 
-15.7571 -0.0040498 -0.000129347 -0.0040498 0.000129347 1.64177e-05 -1.06518e-12 
-15.7571 -0.0040498 -0.000129347 -0.0040498 0.000129347 1.64177e-05 -1.06518e-12 
-15.7571 -0.0040498 -0.000129347 -0.0040498 0.000129347 1.64177e-05 -1.06518e-12 
-15.708 -0.00407529 -0.000130573 -0.00407529 0.000130573 1.66251e-05 -1.08542e-12 
-15.708 -0.00407529 -0.000130573 -0.00407529 0.000130573 1.66251e-05 -1.08542e-12 
-15.708 -0.00407529 -0.000130573 -0.00407529 0.000130573 1.66251e-05 -1.08542e-12 
-15.6589 -0.00410102 -0.000131815 -0.00410102 0.000131815 1.68358e-05 -1.10612e-12 
-15.6589 -0.00410102 -0.000131815 -0.00410102 0.000131815 1.68358e-05 -1.10612e-12 
-15.6589 -0.00410102 -0.000131815 -0.00410102 0.000131815 1.68358e-05 -1.10612e-12 
-15.6098 -0.004127 -0.000133073 -0.004127 0.000133073 1.70499e-05 -1.12727e-12 
-15.6098 -0.004127 -0.000133073 -0.004127 0.000133073 1.70499e-05 -1.12727e-12 
-15.6098 -0.004127 -0.000133073 -0.004127 0.000133073 1.70499e-05 -1.12727e-12 
-15.5607 -0.00415323 -0.000134347 -0.00415323 0.000134347 1.72674e-05 -1.1489e-12 
-15.5607 -0.00415323 -0.000134347 -0.00415323 0.000134347 1.72674e-05 -1.1489e-12 
-15.5607 -0.00415323 -0.000134347 -0.00415323 0.000134347 1.72674e-05 -1.1489e-12 
-15.5116 -0.0041797 -0.000135637 -0.0041797 0.000135637 1.74884e-05 -1.17102e-12 
-15.5116 -0.0041797 -0.000135637 -0.0041797 0.000135637 1.74884e-05 -1.17102e-12 
-15.5116 -0.0041797 -0.000135637 -0.0041797 0.000135637 1.74884e-05 -1.17102e-12 
-15.4625 -0.00420644 -0.000136943 -0.00420644 0.000136944 1.7713e-05 -1.19363e-12 
-15.4625 -0.00420644 -0.000136943 -0.00420644 0.000136944 1.7713e-05 -1.19363e-12 
-15.4625 -0.00420644 -0.000136943 -0.00420644 0.000136944 1.7713e-05 -1.19363e-12 
-15.4134 -0.00423342 -0.000138267 -0.00423342 0.000138267 1.79411e-05 -1.21676e-12 
-15.4134 -0.00423342 -0.000138267 -0.00423342 0.000138267 1.79411e-05 -1.21676e-12 
-15.4134 -0.00423342 -0.000138267 -0.00423342 0.000138267 1.79411e-05 -1.21676e-12 
-15.3644 -0.00426068 -0.000139608 -0.00426068 0.000139608 1.8173e-05 -1.24041e-12 
-15.3644 -0.00426068 -0.000139608 -0.00426068 0.000139608 1.8173e-05 -1.24041e-12 
-15.3644 -0.00426068 -0.000139608 -0.00426068 0.000139608 1.8173e-05 -1.24041e-12 
-15.3153 -0.00428819 -0.000140966 -0.00428819 0.000140966 1.84086e-05 -1.2646e-12 
-15.3153 -0.00428819 -0.000140966 -0.00428819 0.000140966 1.84086e-05 -1.2646e-12 
-15.3153 -0.00428819 -0.000140966 -0.00428819 0.000140966 1.84086e-05 -1.2646e-12 
-15.2662 -0.00431597 -0.000142342 -0.00431597 0.000142342 1.8648e-05 -1.28934e-12 
-15.2662 -0.00431597 -0.000142342 -0.00431597 0.000142342 1.8648e-05 -1.28934e-12 
-15.2662 -0.00431597 -0.000142342 -0.00431597 0.000142342 1.8648e-05 -1.28934e-12 
-15.2171 -0.00434403 -0.000143736 -0.00434403 0.000143736 1.88914e-05 -1.31465e-12 
-15.2171 -0.00434403 -0.000143736 -0.00434403 0.000143736 1.88914e-05 -1.31465e-12 
-15.2171 -0.00434403 -0.000143736 -0.00434403 0.000143736 1.88914e-05 -1.31465e-12 
-15.168 -0.00437236 -0.000145148 -0.00437236 0.000145149 1.91388e-05 -1.34054e-12 
-15.168 -0.00437236 -0.000145148 -0.00437236 0.000145149 1.91388e-05 -1.34054e-12 
-15.168 -0.00437236 -0.000145148 -0.00437236 0.000145149 1.91388e-05 -1.34054e-12 
-15.1189 -0.00440097 -0.000146579 -0.00440097 0.000146579 1.93902e-05 -1.36703e-12 
-15.1189 -0.00440097 -0.000146579 -0.00440097 0.000146579 1.93902e-05 -1.36703e-12 
-15.1189 -0.00440097 -0.000146579 -0.00440097 0.000146579 1.93902e-05 -1.36703e-12 
-15.0698 -0.00442986 -0.000148029 -0.00442986 0.000148029 1.96458e-05 -1.39413e-12 
-15.0698 -0.00442986 -0.000148029 -0.00442986 0.000148029 1.96458e-05 -1.39413e-12 
-15.0698 -0.00442986 -0.000148029 -0.00442986 0.000148029 1.96458e-05 -1.39413e-12 
-15.0207 -0.00445903 -0.000149498 -0.00445903 0.000149498 1.99056e-05 -1.42187e-12 
-15.0207 -0.00445903 -0.000149498 -0.00445903 0.000149498 1.99056e-05 -1.42187e-12 
-15.0207 -0.00445903 -0.000149498 -0.00445903 0.000149498 1.99056e-05 -1.42187e-12 
-14.9717 -0.0044885 -0.000150987 -0.0044885 0.000150987 2.01697e-05 -1.45025e-12 
-14.9717 -0.0044885 -0.000150987 -0.0044885 0.000150987 2.01697e-05 -1.45025e-12 
-14.9717 -0.0044885 -0.000150987 -0.0044885 0.000150987 2.01697e-05 -1.45025e-12 
-14.9226 -0.00451826 -0.000152495 -0.00451826 0.000152495 2.04382e-05 -1.47929e-12 
-14.9226 -0.00451826 -0.000152495 -0.00451826 0.000152495 2.04382e-05 -1.47929e-12 
-14.9226 -0.00451826 -0.000152495 -0.00451826 0.000152495 2.04382e-05 -1.47929e-12 
-14.8735 -0.00454832 -0.000154024 -0.00454832 0.000154024 2.07112e-05 -1.50902e-12 
-14.8735 -0.00454832 -0.000154024 -0.00454832 0.000154024 2.07112e-05 -1.50902e-12 
-14.8735 -0.00454832 -0.000154024 -0.00454832 0.000154024 2.07112e-05 -1.50902e-12 
-14.8244 -0.00457867 -0.000155573 -0.00457867 0.000155573 2.09888e-05 -1.53946e-12 
-14.8244 -0.00457867 -0.000155573 -0.00457867 0.000155573 2.09888e-05 -1.53946e-12 
-14.8244 -0.00457867 -0.000155573 -0.00457867 0.000155573 2.09888e-05 -1.53946e-12 
-14.7753 -0.00460934 -0.000157143 -0.00460934 0.000157144 2.12711e-05 -1.57061e-12 
-14.7753 -0.00460934 -0.000157143 -0.00460934 0.000157144 2.12711e-05 -1.57061e-12 
-14.7753 -0.00460934 -0.000157143 -0.00460934 0.000157144 2.12711e-05 -1.57061e-12 
-14.7262 -0.00464031 -0.000158735 -0.00464031 0.000158735 2.15581e-05 -1.60251e-12 
-14.7262 -0.00464031 -0.000158735 -0.00464031 0.000158735 2.15581e-05 -1.60251e-12 
-14.7262 -0.00464031 -0.000158735 -0.00464031 0.000158735 2.15581e-05 -1.60251e-12 
-14.6771 -0.0046716 -0.000160348 -0.0046716 0.000160348 2.18501e-05 -1.63516e-12 
-14.6771 -0.0046716 -0.000160348 -0.0046716 0.000160348 2.18501e-05 -1.63516e-12 
-14.6771 -0.0046716 -0.000160348 -0.0046716 0.000160348 2.18501e-05 -1.63516e-12 
-14.628 -0.00470321 -0.000161983 -0.00470321 0.000161983 2.2147e-05 -1.6686e-12 
-14.628 -0.00470321 -0.000161983 -0.00470321 0.000161983 2.2147e-05 -1.6686e-12 
-14.628 -0.00470321 -0.000161983 -0.00470321 0.000161983 2.2147e-05 -1.6686e-12 
-14.579 -0.00473514 -0.000163641 -0.00473514 0.000163641 2.24489e-05 -1.70285e-12 
-14.579 -0.00473514 -0.000163641 -0.00473514 0.000163641 2.24489e-05 -1.70285e-12 
-14.579 -0.00473514 -0.000163641 -0.00473514 0.000163641 2.24489e-05 -1.70285e-12 
-14.5299 -0.00476739 -0.000165321 -0.00476739 0.000165322 2.27561e-05 -1.73792e-12 
-14.5299 -0.00476739 -0.000165321 -0.00476739 0.000165322 2.27561e-05 -1.73792e-12 
-14.5299 -0.00476739 -0.000165321 -0.00476739 0.000165322 2.27561e-05 -1.73792e-12 
-14.4808 -0.00479998 -0.000167025 -0.00479998 0.000167025 2.30685e-05 -1.77383e-12 
-14.4808 -0.00479998 -0.000167025 -0.00479998 0.000167025 2.30685e-05 -1.77383e-12 
-14.4808 -0.00479998 -0.000167025 -0.00479998 0.000167025 2.30685e-05 -1.77383e-12 
-14.4317 -0.0048329 -0.000168752 -0.0048329 0.000168752 2.33864e-05 -1.81061e-12 
-14.4317 -0.0048329 -0.000168752 -0.0048329 0.000168752 2.33864e-05 -1.81061e-12 
-14.4317 -0.0048329 -0.000168752 -0.0048329 0.000168752 2.33864e-05 -1.81061e-12 
-14.3826 -0.00486617 -0.000170503 -0.00486617 0.000170504 2.37097e-05 -1.84828e-12 
-14.3826 -0.00486617 -0.000170503 -0.00486617 0.000170504 2.37097e-05 -1.84828e-12 
-14.3826 -0.00486617 -0.000170503 -0.00486617 0.000170504 2.37097e-05 -1.84828e-12 
-14.3335 -0.00489977 -0.000172279 -0.00489977 0.00017228 2.40387e-05 -1.88686e-12 
-14.3335 -0.00489977 -0.000172279 -0.00489977 0.00017228 2.40387e-05 -1.88686e-12 
-14.3335 -0.00489977 -0.000172279 -0.00489977 0.00017228 2.40387e-05 -1.88686e-12 
-14.2844 -0.00493373 -0.00017408 -0.00493373 0.00017408 2.43734e-05 -1.92636e-12 
-14.2844 -0.00493373 -0.00017408 -0.00493373 0.00017408 2.43734e-05 -1.92636e-12 
-14.2844 -0.00493373 -0.00017408 -0.00493373 0.00017408 2.43734e-05 -1.92636e-12 
-14.2353 -0.00496805 -0.000175906 -0.00496805 0.000175907 2.4714e-05 -1.9668e-12 
-14.2353 -0.00496805 -0.000175906 -0.00496805 0.000175907 2.4714e-05 -1.9668e-12 
-14.2353 -0.00496805 -0.000175906 -0.00496805 0.000175907 2.4714e-05 -1.9668e-12 
-14.1863 -0.00500272 -0.000177758 -0.00500272 0.000177758 2.50606e-05 -2.00819e-12 
-14.1863 -0.00500272 -0.000177758 -0.00500272 0.000177758 2.50606e-05 -2.00819e-12 
-14.1863 -0.00500272 -0.000177758 -0.00500272 0.000177758 2.50606e-05 -2.00819e-12 
-14.1372 -0.00503776 -0.000179636 -0.00503776 0.000179637 2.54133e-05 -2.05051e-12 
-14.1372 -0.00503776 -0.000179636 -0.00503776 0.000179637 2.54133e-05 -2.05051e-12 
-14.1372 -0.00503776 -0.000179636 -0.00503776 0.000179637 2.54133e-05 -2.05051e-12 
-14.0881 -0.00507317 -0.000181541 -0.00507317 0.000181541 2.57723e-05 -2.0937e-12 
-14.0881 -0.00507317 -0.000181541 -0.00507317 0.000181541 2.57723e-05 -2.0937e-12 
-14.0881 -0.00507317 -0.000181541 -0.00507317 0.000181541 2.57723e-05 -2.0937e-12 
-14.039 -0.00510895 -0.000183473 -0.00510895 0.000183473 2.61376e-05 -2.13763e-12 
-14.039 -0.00510895 -0.000183473 -0.00510895 0.000183473 2.61376e-05 -2.13763e-12 
-14.039 -0.00510895 -0.000183473 -0.00510895 0.000183473 2.61376e-05 -2.13763e-12 
-13.9899 -0.00514512 -0.000185432 -0.00514512 0.000185432 2.65094e-05 -2.18215e-12 
-13.9899 -0.00514512 -0.000185432 -0.00514512 0.000185432 2.65094e-05 -2.18215e-12 
-13.9899 -0.00514512 -0.000185432 -0.00514512 0.000185432 2.65094e-05 -2.18215e-12 
-13.9408 -0.00518167 -0.000187418 -0.00518167 0.000187419 2.68878e-05 -2.22714e-12 
-13.9408 -0.00518167 -0.000187418 -0.00518167 0.000187419 2.68878e-05 -2.22714e-12 
-13.9408 -0.00518167 -0.000187418 -0.00518167 0.000187419 2.68878e-05 -2.22714e-12 
-13.8917 -0.00521861 -0.000189433 -0.00521861 0.000189434 2.72728e-05 -2.27263e-12 
-13.8917 -0.00521861 -0.000189433 -0.00521861 0.000189434 2.72728e-05 -2.27263e-12 
-13.8917 -0.00521861 -0.000189433 -0.00521861 0.000189434 2.72728e-05 -2.27263e-12 
-13.8426 -0.00525595 -0.000191477 -0.00525595 0.000191477 2.76648e-05 -2.31889e-12 
-13.8426 -0.00525595 -0.000191477 -0.00525595 0.000191477 2.76648e-05 -2.31889e-12 
-13.8426 -0.00525595 -0.000191477 -0.00525595 0.000191477 2.76648e-05 -2.31889e-12 
-13.7936 -0.00529369 -0.000193549 -0.00529369 0.00019355 2.80638e-05 -2.36637e-12 
-13.7936 -0.00529369 -0.000193549 -0.00529369 0.00019355 2.80638e-05 -2.36637e-12 
-13.7936 -0.00529369 -0.000193549 -0.00529369 0.00019355 2.80638e-05 -2.36637e-12 
-13.7445 -0.00533184 -0.000195652 -0.00533184 0.000195652 2.84699e-05 -2.41552e-12 
-13.7445 -0.00533184 -0.000195652 -0.00533184 0.000195652 2.84699e-05 -2.41552e-12 
-13.7445 -0.00533184 -0.000195652 -0.00533184 0.000195652 2.84699e-05 -2.41552e-12 
-13.6954 -0.00537041 -0.000197784 -0.00537041 0.000197785 2.88834e-05 -2.46669e-12 
-13.6954 -0.00537041 -0.000197784 -0.00537041 0.000197785 2.88834e-05 -2.46669e-12 
-13.6954 -0.00537041 -0.000197784 -0.00537041 0.000197785 2.88834e-05 -2.46669e-12 
-13.6463 -0.0054094 -0.000199948 -0.0054094 0.000199949 2.93044e-05 -2.52002e-12 
-13.6463 -0.0054094 -0.000199948 -0.0054094 0.000199949 2.93044e-05 -2.52002e-12 
-13.6463 -0.0054094 -0.000199948 -0.0054094 0.000199949 2.93044e-05 -2.52002e-12 
-13.5972 -0.00544881 -0.000202144 -0.00544881 0.000202144 2.97331e-05 -2.57549e-12 
-13.5972 -0.00544881 -0.000202144 -0.00544881 0.000202144 2.97331e-05 -2.57549e-12 
-13.5972 -0.00544881 -0.000202144 -0.00544881 0.000202144 2.97331e-05 -2.57549e-12 
-13.5481 -0.00548866 -0.000204371 -0.00548866 0.000204372 3.01698e-05 -2.63298e-12 
-13.5481 -0.00548866 -0.000204371 -0.00548866 0.000204372 3.01698e-05 -2.63298e-12 
-13.5481 -0.00548866 -0.000204371 -0.00548866 0.000204372 3.01698e-05 -2.63298e-12 
-13.499 -0.00552895 -0.000206632 -0.00552895 0.000206633 3.06144e-05 -2.69236e-12 
-13.499 -0.00552895 -0.000206632 -0.00552895 0.000206633 3.06144e-05 -2.69236e-12 
-13.499 -0.00552895 -0.000206632 -0.00552895 0.000206633 3.06144e-05 -2.69236e-12 
-13.4499 -0.00556969 -0.000208927 -0.00556969 0.000208927 3.10674e-05 -2.75353e-12 
-13.4499 -0.00556969 -0.000208927 -0.00556969 0.000208927 3.10674e-05 -2.75353e-12 
-13.4499 -0.00556969 -0.000208927 -0.00556969 0.000208927 3.10674e-05 -2.75353e-12 
-13.4009 -0.00561088 -0.000211256 -0.00561088 0.000211256 3.15287e-05 -2.81639e-12 
-13.4009 -0.00561088 -0.000211256 -0.00561088 0.000211256 3.15287e-05 -2.81639e-12 
-13.4009 -0.00561088 -0.000211256 -0.00561088 0.000211256 3.15287e-05 -2.81639e-12 
-13.3518 -0.00565253 -0.00021362 -0.00565253 0.00021362 3.19987e-05 -2.88092e-12 
-13.3518 -0.00565253 -0.00021362 -0.00565253 0.00021362 3.19987e-05 -2.88092e-12 
-13.3518 -0.00565253 -0.00021362 -0.00565253 0.00021362 3.19987e-05 -2.88092e-12 
-13.3027 -0.00569464 -0.000216019 -0.00569464 0.00021602 3.24776e-05 -2.94709e-12 
-13.3027 -0.00569464 -0.000216019 -0.00569464 0.00021602 3.24776e-05 -2.94709e-12 
-13.3027 -0.00569464 -0.000216019 -0.00569464 0.00021602 3.24776e-05 -2.94709e-12 
-13.2536 -0.00573723 -0.000218455 -0.00573723 0.000218455 3.29654e-05 -3.01494e-12 
-13.2536 -0.00573723 -0.000218455 -0.00573723 0.000218455 3.29654e-05 -3.01494e-12 
-13.2536 -0.00573723 -0.000218455 -0.00573723 0.000218455 3.29654e-05 -3.01494e-12 
-13.2045 -0.0057803 -0.000220928 -0.0057803 0.000220928 3.34625e-05 -3.08448e-12 
-13.2045 -0.0057803 -0.000220928 -0.0057803 0.000220928 3.34625e-05 -3.08448e-12 
-13.2045 -0.0057803 -0.000220928 -0.0057803 0.000220928 3.34625e-05 -3.08448e-12 
-13.1554 -0.00582386 -0.000223438 -0.00582386 0.000223438 3.3969e-05 -3.15576e-12 
-13.1554 -0.00582386 -0.000223438 -0.00582386 0.000223438 3.3969e-05 -3.15576e-12 
-13.1554 -0.00582386 -0.000223438 -0.00582386 0.000223438 3.3969e-05 -3.15576e-12 
-13.1063 -0.00586791 -0.000225987 -0.00586791 0.000225987 3.44852e-05 -3.22884e-12 
-13.1063 -0.00586791 -0.000225987 -0.00586791 0.000225987 3.44852e-05 -3.22884e-12 
-13.1063 -0.00586791 -0.000225987 -0.00586791 0.000225987 3.44852e-05 -3.22884e-12 
-13.0572 -0.00591247 -0.000228575 -0.00591247 0.000228575 3.50112e-05 -3.30378e-12 
-13.0572 -0.00591247 -0.000228575 -0.00591247 0.000228575 3.50112e-05 -3.30378e-12 
-13.0572 -0.00591247 -0.000228575 -0.00591247 0.000228575 3.50112e-05 -3.30378e-12 
-13.0082 -0.00595754 -0.000231202 -0.00595754 0.000231203 3.55473e-05 -3.38064e-12 
-13.0082 -0.00595754 -0.000231202 -0.00595754 0.000231203 3.55473e-05 -3.38064e-12 
-13.0082 -0.00595754 -0.000231202 -0.00595754 0.000231203 3.55473e-05 -3.38064e-12 
-12.9591 -0.00600313 -0.000233871 -0.00600313 0.000233871 3.60938e-05 -3.45949e-12 
-12.9591 -0.00600313 -0.000233871 -0.00600313 0.000233871 3.60938e-05 -3.45949e-12 
-12.9591 -0.00600313 -0.000233871 -0.00600313 0.000233871 3.60938e-05 -3.45949e-12 
-12.91 -0.00604924 -0.00023658 -0.00604924 0.000236581 3.66508e-05 -3.54039e-12 
-12.91 -0.00604924 -0.00023658 -0.00604924 0.000236581 3.66508e-05 -3.54039e-12 
-12.91 -0.00604924 -0.00023658 -0.00604924 0.000236581 3.66508e-05 -3.54039e-12 
-12.8609 -0.00609589 -0.000239332 -0.00609589 0.000239333 3.72187e-05 -3.62341e-12 
-12.8609 -0.00609589 -0.000239332 -0.00609589 0.000239333 3.72187e-05 -3.62341e-12 
-12.8609 -0.00609589 -0.000239332 -0.00609589 0.000239333 3.72187e-05 -3.62341e-12 
-12.8118 -0.00614308 -0.000242127 -0.00614308 0.000242128 3.77976e-05 -3.7086e-12 
-12.8118 -0.00614308 -0.000242127 -0.00614308 0.000242128 3.77976e-05 -3.7086e-12 
-12.8118 -0.00614308 -0.000242127 -0.00614308 0.000242128 3.77976e-05 -3.7086e-12 
-12.7627 -0.00619082 -0.000244966 -0.00619082 0.000244967 3.83878e-05 -3.79601e-12 
-12.7627 -0.00619082 -0.000244966 -0.00619082 0.000244967 3.83878e-05 -3.79601e-12 
-12.7627 -0.00619082 -0.000244966 -0.00619082 0.000244967 3.83878e-05 -3.79601e-12 
-12.7136 -0.00623913 -0.00024785 -0.00623913 0.000247851 3.89897e-05 -3.88569e-12 
-12.7136 -0.00623913 -0.00024785 -0.00623913 0.000247851 3.89897e-05 -3.88569e-12 
-12.7136 -0.00623913 -0.00024785 -0.00623913 0.000247851 3.89897e-05 -3.88569e-12 
-12.6645 -0.006288 -0.000250779 -0.006288 0.00025078 3.96034e-05 -3.97771e-12 
-12.6645 -0.006288 -0.000250779 -0.006288 0.00025078 3.96034e-05 -3.97771e-12 
-12.6645 -0.006288 -0.000250779 -0.006288 0.00025078 3.96034e-05 -3.97771e-12 
-12.6155 -0.00633745 -0.000253755 -0.00633745 0.000253756 4.02293e-05 -4.07216e-12 
-12.6155 -0.00633745 -0.000253755 -0.00633745 0.000253756 4.02293e-05 -4.07216e-12 
-12.6155 -0.00633745 -0.000253755 -0.00633745 0.000253756 4.02293e-05 -4.07216e-12 
-12.5664 -0.00638749 -0.000256779 -0.00638749 0.000256779 4.08676e-05 -4.16915e-12 
-12.5664 -0.00638749 -0.000256779 -0.00638749 0.000256779 4.08676e-05 -4.16915e-12 
-12.5664 -0.00638749 -0.000256779 -0.00638749 0.000256779 4.08676e-05 -4.16915e-12 
-12.5173 -0.00643812 -0.00025985 -0.00643812 0.000259851 4.15187e-05 -4.26877e-12 
-12.5173 -0.00643812 -0.00025985 -0.00643812 0.000259851 4.15187e-05 -4.26877e-12 
-12.5173 -0.00643812 -0.00025985 -0.00643812 0.000259851 4.15187e-05 -4.26877e-12 
-12.4682 -0.00648936 -0.000262972 -0.00648936 0.000262972 4.21828e-05 -4.3711e-12 
-12.4682 -0.00648936 -0.000262972 -0.00648936 0.000262972 4.21828e-05 -4.3711e-12 
-12.4682 -0.00648936 -0.000262972 -0.00648936 0.000262972 4.21828e-05 -4.3711e-12 
-12.4191 -0.00654122 -0.000266143 -0.00654122 0.000266144 4.28603e-05 -4.4762e-12 
-12.4191 -0.00654122 -0.000266143 -0.00654122 0.000266144 4.28603e-05 -4.4762e-12 
-12.4191 -0.00654122 -0.000266143 -0.00654122 0.000266144 4.28603e-05 -4.4762e-12 
-12.37 -0.0065937 -0.000269366 -0.0065937 0.000269367 4.35515e-05 -4.58416e-12 
-12.37 -0.0065937 -0.000269366 -0.0065937 0.000269367 4.35515e-05 -4.58416e-12 
-12.37 -0.0065937 -0.000269366 -0.0065937 0.000269367 4.35515e-05 -4.58416e-12 
-12.3209 -0.00664682 -0.000272642 -0.00664682 0.000272643 4.42568e-05 -4.69506e-12 
-12.3209 -0.00664682 -0.000272642 -0.00664682 0.000272643 4.42568e-05 -4.69506e-12 
-12.3209 -0.00664682 -0.000272642 -0.00664682 0.000272643 4.42568e-05 -4.69506e-12 
-12.2718 -0.00670058 -0.000275971 -0.00670058 0.000275972 4.49764e-05 -4.80899e-12 
-12.2718 -0.00670058 -0.000275971 -0.00670058 0.000275972 4.49764e-05 -4.80899e-12 
-12.2718 -0.00670058 -0.000275971 -0.00670058 0.000275972 4.49764e-05 -4.80899e-12 
-12.2228 -0.00675501 -0.000279355 -0.00675501 0.000279356 4.57107e-05 -4.92607e-12 
-12.2228 -0.00675501 -0.000279355 -0.00675501 0.000279356 4.57107e-05 -4.92607e-12 
-12.2228 -0.00675501 -0.000279355 -0.00675501 0.000279356 4.57107e-05 -4.92607e-12 
-12.1737 -0.0068101 -0.000282795 -0.0068101 0.000282796 4.64601e-05 -5.04642e-12 
-12.1737 -0.0068101 -0.000282795 -0.0068101 0.000282796 4.64601e-05 -5.04642e-12 
-12.1737 -0.0068101 -0.000282795 -0.0068101 0.000282796 4.64601e-05 -5.04642e-12 
-12.1246 -0.00686586 -0.000286292 -0.00686586 0.000286292 4.72251e-05 -5.17016e-12 
-12.1246 -0.00686586 -0.000286292 -0.00686586 0.000286292 4.72251e-05 -5.17016e-12 
-12.1246 -0.00686586 -0.000286292 -0.00686586 0.000286292 4.72251e-05 -5.17016e-12 
-12.0755 -0.00692232 -0.000289847 -0.00692232 0.000289847 4.80058e-05 -5.29749e-12 
-12.0755 -0.00692232 -0.000289847 -0.00692232 0.000289847 4.80058e-05 -5.29749e-12 
-12.0755 -0.00692232 -0.000289847 -0.00692232 0.000289847 4.80058e-05 -5.29749e-12 
-12.0264 -0.00697948 -0.000293461 -0.00697948 0.000293462 4.88028e-05 -5.42862e-12 
-12.0264 -0.00697948 -0.000293461 -0.00697948 0.000293462 4.88028e-05 -5.42862e-12 
-12.0264 -0.00697948 -0.000293461 -0.00697948 0.000293462 4.88028e-05 -5.42862e-12 
-11.9773 -0.00703735 -0.000297136 -0.00703735 0.000297137 4.96165e-05 -5.56382e-12 
-11.9773 -0.00703735 -0.000297136 -0.00703735 0.000297137 4.96165e-05 -5.56382e-12 
-11.9773 -0.00703735 -0.000297136 -0.00703735 0.000297137 4.96165e-05 -5.56382e-12 
-11.9282 -0.00709595 -0.000300873 -0.00709595 0.000300874 5.04473e-05 -5.70347e-12 
-11.9282 -0.00709595 -0.000300873 -0.00709595 0.000300874 5.04473e-05 -5.70347e-12 
-11.9282 -0.00709595 -0.000300873 -0.00709595 0.000300874 5.04473e-05 -5.70347e-12 
-11.8791 -0.00715528 -0.000304674 -0.00715528 0.000304674 5.12956e-05 -5.84802e-12 
-11.8791 -0.00715528 -0.000304674 -0.00715528 0.000304674 5.12956e-05 -5.84802e-12 
-11.8791 -0.00715528 -0.000304674 -0.00715528 0.000304674 5.12956e-05 -5.84802e-12 
-11.8301 -0.00721537 -0.000308538 -0.00721537 0.000308539 5.21618e-05 -5.99795e-12 
-11.8301 -0.00721537 -0.000308538 -0.00721537 0.000308539 5.21618e-05 -5.99795e-12 
-11.8301 -0.00721537 -0.000308538 -0.00721537 0.000308539 5.21618e-05 -5.99795e-12 
-11.781 -0.00727621 -0.000312469 -0.00727621 0.00031247 5.30464e-05 -6.15374e-12 
-11.781 -0.00727621 -0.000312469 -0.00727621 0.00031247 5.30464e-05 -6.15374e-12 
-11.781 -0.00727621 -0.000312469 -0.00727621 0.00031247 5.30464e-05 -6.15374e-12 
-11.7319 -0.00733783 -0.000316466 -0.00733783 0.000316467 5.39498e-05 -6.31572e-12 
-11.7319 -0.00733783 -0.000316466 -0.00733783 0.000316467 5.39498e-05 -6.31572e-12 
-11.7319 -0.00733783 -0.000316466 -0.00733783 0.000316467 5.39498e-05 -6.31572e-12 
-11.6828 -0.00740024 -0.000320532 -0.00740024 0.000320532 5.48725e-05 -6.4839e-12 
-11.6828 -0.00740024 -0.000320532 -0.00740024 0.000320532 5.48725e-05 -6.4839e-12 
-11.6828 -0.00740024 -0.000320532 -0.00740024 0.000320532 5.48725e-05 -6.4839e-12 
-11.6337 -0.00746345 -0.000324667 -0.00746345 0.000324668 5.58149e-05 -6.65788e-12 
-11.6337 -0.00746345 -0.000324667 -0.00746345 0.000324668 5.58149e-05 -6.65788e-12 
-11.6337 -0.00746345 -0.000324667 -0.00746345 0.000324668 5.58149e-05 -6.65788e-12 
-11.5846 -0.00752748 -0.000328873 -0.00752748 0.000328874 5.67775e-05 -6.83701e-12 
-11.5846 -0.00752748 -0.000328873 -0.00752748 0.000328874 5.67775e-05 -6.83701e-12 
-11.5846 -0.00752748 -0.000328873 -0.00752748 0.000328874 5.67775e-05 -6.83701e-12 
-11.5355 -0.00759233 -0.000333151 -0.00759233 0.000333152 5.77609e-05 -7.02061e-12 
-11.5355 -0.00759233 -0.000333151 -0.00759233 0.000333152 5.77609e-05 -7.02061e-12 
-11.5355 -0.00759233 -0.000333151 -0.00759233 0.000333152 5.77609e-05 -7.02061e-12 
-11.4864 -0.00765803 -0.000337504 -0.00765803 0.000337504 5.87656e-05 -7.20838e-12 
-11.4864 -0.00765803 -0.000337504 -0.00765803 0.000337504 5.87656e-05 -7.20838e-12 
-11.4864 -0.00765803 -0.000337504 -0.00765803 0.000337504 5.87656e-05 -7.20838e-12 
-11.4374 -0.00772459 -0.000341932 -0.00772459 0.000341933 5.97922e-05 -7.40046e-12 
-11.4374 -0.00772459 -0.000341932 -0.00772459 0.000341933 5.97922e-05 -7.40046e-12 
-11.4374 -0.00772459 -0.000341932 -0.00772459 0.000341933 5.97922e-05 -7.40046e-12 
-11.3883 -0.00779203 -0.000346438 -0.00779203 0.000346439 6.08413e-05 -7.59735e-12 
-11.3883 -0.00779203 -0.000346438 -0.00779203 0.000346439 6.08413e-05 -7.59735e-12 
-11.3883 -0.00779203 -0.000346438 -0.00779203 0.000346439 6.08413e-05 -7.59735e-12 
-11.3392 -0.00786036 -0.000351024 -0.00786036 0.000351025 6.19136e-05 -7.79965e-12 
-11.3392 -0.00786036 -0.000351024 -0.00786036 0.000351025 6.19136e-05 -7.79965e-12 
-11.3392 -0.00786036 -0.000351024 -0.00786036 0.000351025 6.19136e-05 -7.79965e-12 
-11.2901 -0.00792959 -0.000355692 -0.00792959 0.000355693 6.30096e-05 -8.00788e-12 
-11.2901 -0.00792959 -0.000355692 -0.00792959 0.000355693 6.30096e-05 -8.00788e-12 
-11.2901 -0.00792959 -0.000355692 -0.00792959 0.000355693 6.30096e-05 -8.00788e-12 
-11.241 -0.00799975 -0.000360443 -0.00799975 0.000360445 6.41302e-05 -8.22245e-12 
-11.241 -0.00799975 -0.000360443 -0.00799975 0.000360445 6.41302e-05 -8.22245e-12 
-11.241 -0.00799975 -0.000360443 -0.00799975 0.000360445 6.41302e-05 -8.22245e-12 
-11.1919 -0.00807084 -0.000365281 -0.00807084 0.000365282 6.52758e-05 -8.44368e-12 
-11.1919 -0.00807084 -0.000365281 -0.00807084 0.000365282 6.52758e-05 -8.44368e-12 
-11.1919 -0.00807084 -0.000365281 -0.00807084 0.000365282 6.52758e-05 -8.44368e-12 
-11.1428 -0.0081429 -0.000370205 -0.0081429 0.000370206 6.64473e-05 -8.67186e-12 
-11.1428 -0.0081429 -0.000370205 -0.0081429 0.000370206 6.64473e-05 -8.67186e-12 
-11.1428 -0.0081429 -0.000370205 -0.0081429 0.000370206 6.64473e-05 -8.67186e-12 
-11.0937 -0.00821592 -0.000375219 -0.00821592 0.000375221 6.76453e-05 -8.90727e-12 
-11.0937 -0.00821592 -0.000375219 -0.00821592 0.000375221 6.76453e-05 -8.90727e-12 
-11.0937 -0.00821592 -0.000375219 -0.00821592 0.000375221 6.76453e-05 -8.90727e-12 
-11.0447 -0.00828993 -0.000380325 -0.00828993 0.000380326 6.88705e-05 -9.15017e-12 
-11.0447 -0.00828993 -0.000380325 -0.00828993 0.000380326 6.88705e-05 -9.15017e-12 
-11.0447 -0.00828993 -0.000380325 -0.00828993 0.000380326 6.88705e-05 -9.15017e-12 
-10.9956 -0.00836496 -0.000385525 -0.00836496 0.000385526 7.01238e-05 -9.40086e-12 
-10.9956 -0.00836496 -0.000385525 -0.00836496 0.000385526 7.01238e-05 -9.40086e-12 
-10.9956 -0.00836496 -0.000385525 -0.00836496 0.000385526 7.01238e-05 -9.40086e-12 
-10.9465 -0.00844101 -0.00039082 -0.00844101 0.000390822 7.14057e-05 -9.65962e-12 
-10.9465 -0.00844101 -0.00039082 -0.00844101 0.000390822 7.14057e-05 -9.65962e-12 
-10.9465 -0.00844101 -0.00039082 -0.00844101 0.000390822 7.14057e-05 -9.65962e-12 
-10.8974 -0.0085181 -0.000396214 -0.0085181 0.000396215 7.27173e-05 -9.92677e-12 
-10.8974 -0.0085181 -0.000396214 -0.0085181 0.000396215 7.27173e-05 -9.92677e-12 
-10.8974 -0.0085181 -0.000396214 -0.0085181 0.000396215 7.27173e-05 -9.92677e-12 
-10.8483 -0.00859626 -0.000401708 -0.00859626 0.000401709 7.40591e-05 -1.02026e-11 
-10.8483 -0.00859626 -0.000401708 -0.00859626 0.000401709 7.40591e-05 -1.02026e-11 
-10.8483 -0.00859626 -0.000401708 -0.00859626 0.000401709 7.40591e-05 -1.02026e-11 
-10.7992 -0.00867551 -0.000407304 -0.00867551 0.000407305 7.54322e-05 -1.04875e-11 
-10.7992 -0.00867551 -0.000407304 -0.00867551 0.000407305 7.54322e-05 -1.04875e-11 
-10.7992 -0.00867551 -0.000407304 -0.00867551 0.000407305 7.54322e-05 -1.04875e-11 
-10.7501 -0.00875586 -0.000413006 -0.00875586 0.000413007 7.68374e-05 -1.07817e-11 
-10.7501 -0.00875586 -0.000413006 -0.00875586 0.000413007 7.68374e-05 -1.07817e-11 
-10.7501 -0.00875586 -0.000413006 -0.00875586 0.000413007 7.68374e-05 -1.07817e-11 
-10.701 -0.00883734 -0.000418815 -0.00883734 0.000418816 7.82755e-05 -1.10857e-11 
-10.701 -0.00883734 -0.000418815 -0.00883734 0.000418816 7.82755e-05 -1.10857e-11 
-10.701 -0.00883734 -0.000418815 -0.00883734 0.000418816 7.82755e-05 -1.10857e-11 
-10.652 -0.00891996 -0.000424734 -0.00891996 0.000424735 7.97476e-05 -1.13997e-11 
-10.652 -0.00891996 -0.000424734 -0.00891996 0.000424735 7.97476e-05 -1.13997e-11 
-10.652 -0.00891996 -0.000424734 -0.00891996 0.000424735 7.97476e-05 -1.13997e-11 
-10.6029 -0.00900375 -0.000430765 -0.00900375 0.000430767 8.12545e-05 -1.17242e-11 
-10.6029 -0.00900375 -0.000430765 -0.00900375 0.000430767 8.12545e-05 -1.17242e-11 
-10.6029 -0.00900375 -0.000430765 -0.00900375 0.000430767 8.12545e-05 -1.17242e-11 
-10.5538 -0.00908874 -0.000436912 -0.00908874 0.000436913 8.27974e-05 -1.20595e-11 
-10.5538 -0.00908874 -0.000436912 -0.00908874 0.000436913 8.27974e-05 -1.20595e-11 
-10.5538 -0.00908874 -0.000436912 -0.00908874 0.000436913 8.27974e-05 -1.20595e-11 
-10.5047 -0.00917493 -0.000443177 -0.00917493 0.000443179 8.43771e-05 -1.24061e-11 
-10.5047 -0.00917493 -0.000443177 -0.00917493 0.000443179 8.43771e-05 -1.24061e-11 
-10.5047 -0.00917493 -0.000443177 -0.00917493 0.000443179 8.43771e-05 -1.24061e-11 
-10.4556 -0.00926237 -0.000449563 -0.00926237 0.000449565 8.59948e-05 -1.27645e-11 
-10.4556 -0.00926237 -0.000449563 -0.00926237 0.000449565 8.59948e-05 -1.27645e-11 
-10.4556 -0.00926237 -0.000449563 -0.00926237 0.000449565 8.59948e-05 -1.27645e-11 
-10.4065 -0.00935106 -0.000456073 -0.00935106 0.000456075 8.76515e-05 -1.3135e-11 
-10.4065 -0.00935106 -0.000456073 -0.00935106 0.000456075 8.76515e-05 -1.3135e-11 
-10.4065 -0.00935106 -0.000456073 -0.00935106 0.000456075 8.76515e-05 -1.3135e-11 
-10.3574 -0.00944104 -0.00046271 -0.00944104 0.000462711 8.93485e-05 -1.35181e-11 
-10.3574 -0.00944104 -0.00046271 -0.00944104 0.000462711 8.93485e-05 -1.35181e-11 
-10.3574 -0.00944104 -0.00046271 -0.00944104 0.000462711 8.93485e-05 -1.35181e-11 
-10.3084 -0.00953234 -0.000469477 -0.00953234 0.000469478 9.10868e-05 -1.39144e-11 
-10.3084 -0.00953234 -0.000469477 -0.00953234 0.000469478 9.10868e-05 -1.39144e-11 
-10.3084 -0.00953234 -0.000469477 -0.00953234 0.000469478 9.10868e-05 -1.39144e-11 
-10.2593 -0.00962496 -0.000476377 -0.00962496 0.000476378 9.28678e-05 -1.43243e-11 
-10.2593 -0.00962496 -0.000476377 -0.00962496 0.000476378 9.28678e-05 -1.43243e-11 
-10.2593 -0.00962496 -0.000476377 -0.00962496 0.000476378 9.28678e-05 -1.43243e-11 
-10.2102 -0.00971895 -0.000483414 -0.00971895 0.000483415 9.46927e-05 -1.47485e-11 
-10.2102 -0.00971895 -0.000483414 -0.00971895 0.000483415 9.46927e-05 -1.47485e-11 
-10.2102 -0.00971895 -0.000483414 -0.00971895 0.000483415 9.46927e-05 -1.47485e-11 
-10.1611 -0.00981433 -0.00049059 -0.00981433 0.000490592 9.65627e-05 -1.51873e-11 
-10.1611 -0.00981433 -0.00049059 -0.00981433 0.000490592 9.65627e-05 -1.51873e-11 
-10.1611 -0.00981433 -0.00049059 -0.00981433 0.000490592 9.65627e-05 -1.51873e-11 
-10.112 -0.00991113 -0.00049791 -0.00991113 0.000497912 9.84793e-05 -1.56416e-11 
-10.112 -0.00991113 -0.00049791 -0.00991113 0.000497912 9.84793e-05 -1.56416e-11 
-10.112 -0.00991113 -0.00049791 -0.00991113 0.000497912 9.84793e-05 -1.56416e-11 
-10.0629 -0.0100094 -0.000505378 -0.0100094 0.000505379 0.000100444 -1.61117e-11 
-10.0629 -0.0100094 -0.000505378 -0.0100094 0.000505379 0.000100444 -1.61117e-11 
-10.0629 -0.0100094 -0.000505378 -0.0100094 0.000505379 0.000100444 -1.61117e-11 
-10.0138 -0.0101091 -0.000512996 -0.0101091 0.000512997 0.000102458 -1.65985e-11 
-10.0138 -0.0101091 -0.000512996 -0.0101091 0.000512997 0.000102458 -1.65985e-11 
-10.0138 -0.0101091 -0.000512996 -0.0101091 0.000512997 0.000102458 -1.65985e-11 
-9.96474 -0.0102103 -0.000520768 -0.0102103 0.00052077 0.000104522 -1.71026e-11 
-9.96474 -0.0102103 -0.000520768 -0.0102103 0.00052077 0.000104522 -1.71026e-11 
-9.96474 -0.0102103 -0.000520768 -0.0102103 0.00052077 0.000104522 -1.71026e-11 
-9.91565 -0.0103131 -0.0005287 -0.0103131 0.000528701 0.00010664 -1.76247e-11 
-9.91565 -0.0103131 -0.0005287 -0.0103131 0.000528701 0.00010664 -1.76247e-11 
-9.91565 -0.0103131 -0.0005287 -0.0103131 0.000528701 0.00010664 -1.76247e-11 
-9.86656 -0.0104174 -0.000536794 -0.0104174 0.000536795 0.000108811 -1.81654e-11 
-9.86656 -0.0104174 -0.000536794 -0.0104174 0.000536795 0.000108811 -1.81654e-11 
-9.86656 -0.0104174 -0.000536794 -0.0104174 0.000536795 0.000108811 -1.81654e-11 
-9.81748 -0.0105233 -0.000545054 -0.0105233 0.000545056 0.000111038 -1.87257e-11 
-9.81748 -0.0105233 -0.000545054 -0.0105233 0.000545056 0.000111038 -1.87257e-11 
-9.81748 -0.0105233 -0.000545054 -0.0105233 0.000545056 0.000111038 -1.87257e-11 
-9.76839 -0.0106309 -0.000553487 -0.0106309 0.000553488 0.000113322 -1.93063e-11 
-9.76839 -0.0106309 -0.000553487 -0.0106309 0.000553488 0.000113322 -1.93063e-11 
-9.76839 -0.0106309 -0.000553487 -0.0106309 0.000553488 0.000113322 -1.93063e-11 
-9.7193 -0.0107401 -0.000562095 -0.0107401 0.000562096 0.000115666 -1.99081e-11 
-9.7193 -0.0107401 -0.000562095 -0.0107401 0.000562096 0.000115666 -1.99081e-11 
-9.7193 -0.0107401 -0.000562095 -0.0107401 0.000562096 0.000115666 -1.99081e-11 
-9.67021 -0.010851 -0.000570883 -0.010851 0.000570885 0.000118071 -2.05319e-11 
-9.67021 -0.010851 -0.000570883 -0.010851 0.000570885 0.000118071 -2.05319e-11 
-9.67021 -0.010851 -0.000570883 -0.010851 0.000570885 0.000118071 -2.05319e-11 
-9.62113 -0.0109636 -0.000579856 -0.0109636 0.000579858 0.000120538 -2.11786e-11 
-9.62113 -0.0109636 -0.000579856 -0.0109636 0.000579858 0.000120538 -2.11786e-11 
-9.62113 -0.0109636 -0.000579856 -0.0109636 0.000579858 0.000120538 -2.11786e-11 
-9.57204 -0.0110781 -0.00058902 -0.0110781 0.000589022 0.000123071 -2.18493e-11 
-9.57204 -0.0110781 -0.00058902 -0.0110781 0.000589022 0.000123071 -2.18493e-11 
-9.57204 -0.0110781 -0.00058902 -0.0110781 0.000589022 0.000123071 -2.18493e-11 
-9.52295 -0.0111943 -0.000598378 -0.0111943 0.00059838 0.000125671 -2.2545e-11 
-9.52295 -0.0111943 -0.000598378 -0.0111943 0.00059838 0.000125671 -2.2545e-11 
-9.52295 -0.0111943 -0.000598378 -0.0111943 0.00059838 0.000125671 -2.2545e-11 
-9.47387 -0.0113124 -0.000607938 -0.0113124 0.00060794 0.00012834 -2.32667e-11 
-9.47387 -0.0113124 -0.000607938 -0.0113124 0.00060794 0.00012834 -2.32667e-11 
-9.47387 -0.0113124 -0.000607938 -0.0113124 0.00060794 0.00012834 -2.32667e-11 
-9.42478 -0.0114323 -0.000617702 -0.0114323 0.000617705 0.000131081 -2.40156e-11 
-9.42478 -0.0114323 -0.000617702 -0.0114323 0.000617705 0.000131081 -2.40156e-11 
-9.42478 -0.0114323 -0.000617702 -0.0114323 0.000617705 0.000131081 -2.40156e-11 
-9.37569 -0.0115542 -0.000627679 -0.0115542 0.000627681 0.000133895 -2.47928e-11 
-9.37569 -0.0115542 -0.000627679 -0.0115542 0.000627681 0.000133895 -2.47928e-11 
-9.37569 -0.0115542 -0.000627679 -0.0115542 0.000627681 0.000133895 -2.47928e-11 
-9.3266 -0.0116781 -0.000637872 -0.0116781 0.000637875 0.000136786 -2.55996e-11 
-9.3266 -0.0116781 -0.000637872 -0.0116781 0.000637875 0.000136786 -2.55996e-11 
-9.3266 -0.0116781 -0.000637872 -0.0116781 0.000637875 0.000136786 -2.55996e-11 
-9.27752 -0.011804 -0.000648289 -0.011804 0.000648291 0.000139755 -2.64373e-11 
-9.27752 -0.011804 -0.000648289 -0.011804 0.000648291 0.000139755 -2.64373e-11 
-9.27752 -0.011804 -0.000648289 -0.011804 0.000648291 0.000139755 -2.64373e-11 
-9.22843 -0.0119319 -0.000658935 -0.0119319 0.000658937 0.000142806 -2.73072e-11 
-9.22843 -0.0119319 -0.000658935 -0.0119319 0.000658937 0.000142806 -2.73072e-11 
-9.22843 -0.0119319 -0.000658935 -0.0119319 0.000658937 0.000142806 -2.73072e-11 
-9.17934 -0.012062 -0.000669817 -0.012062 0.000669819 0.00014594 -2.82107e-11 
-9.17934 -0.012062 -0.000669817 -0.012062 0.000669819 0.00014594 -2.82107e-11 
-9.17934 -0.012062 -0.000669817 -0.012062 0.000669819 0.00014594 -2.82107e-11 
-9.13025 -0.0121942 -0.000680941 -0.0121942 0.000680944 0.000149162 -2.91494e-11 
-9.13025 -0.0121942 -0.000680941 -0.0121942 0.000680944 0.000149162 -2.91494e-11 
-9.13025 -0.0121942 -0.000680941 -0.0121942 0.000680944 0.000149162 -2.91494e-11 
-9.08117 -0.0123285 -0.000692315 -0.0123285 0.000692317 0.000152473 -3.01249e-11 
-9.08117 -0.0123285 -0.000692315 -0.0123285 0.000692317 0.000152473 -3.01249e-11 
-9.08117 -0.0123285 -0.000692315 -0.0123285 0.000692317 0.000152473 -3.01249e-11 
-9.03208 -0.0124652 -0.000703944 -0.0124652 0.000703947 0.000155877 -3.11387e-11 
-9.03208 -0.0124652 -0.000703944 -0.0124652 0.000703947 0.000155877 -3.11387e-11 
-9.03208 -0.0124652 -0.000703944 -0.0124652 0.000703947 0.000155877 -3.11387e-11 
-8.98299 -0.0126041 -0.000715837 -0.0126041 0.00071584 0.000159376 -3.21927e-11 
-8.98299 -0.0126041 -0.000715837 -0.0126041 0.00071584 0.000159376 -3.21927e-11 
-8.98299 -0.0126041 -0.000715837 -0.0126041 0.00071584 0.000159376 -3.21927e-11 
-8.9339 -0.0127454 -0.000728001 -0.0127454 0.000728004 0.000162975 -3.32886e-11 
-8.9339 -0.0127454 -0.000728001 -0.0127454 0.000728004 0.000162975 -3.32886e-11 
-8.9339 -0.0127454 -0.000728001 -0.0127454 0.000728004 0.000162975 -3.32886e-11 
-8.88482 -0.0128891 -0.000740445 -0.0128891 0.000740447 0.000166677 -3.44285e-11 
-8.88482 -0.0128891 -0.000740445 -0.0128891 0.000740447 0.000166677 -3.44285e-11 
-8.88482 -0.0128891 -0.000740445 -0.0128891 0.000740447 0.000166677 -3.44285e-11 
-8.83573 -0.0130352 -0.000753175 -0.0130352 0.000753177 0.000170484 -3.56142e-11 
-8.83573 -0.0130352 -0.000753175 -0.0130352 0.000753177 0.000170484 -3.56142e-11 
-8.83573 -0.0130352 -0.000753175 -0.0130352 0.000753177 0.000170484 -3.56142e-11 
-8.78664 -0.0131838 -0.0007662 -0.0131838 0.000766203 0.000174401 -3.6848e-11 
-8.78664 -0.0131838 -0.0007662 -0.0131838 0.000766203 0.000174401 -3.6848e-11 
-8.78664 -0.0131838 -0.0007662 -0.0131838 0.000766203 0.000174401 -3.6848e-11 
-8.73755 -0.0133351 -0.000779529 -0.0133351 0.000779532 0.000178432 -3.81321e-11 
-8.73755 -0.0133351 -0.000779529 -0.0133351 0.000779532 0.000178432 -3.81321e-11 
-8.73755 -0.0133351 -0.000779529 -0.0133351 0.000779532 0.000178432 -3.81321e-11 
-8.68847 -0.0134889 -0.000793172 -0.0134889 0.000793175 0.000182581 -3.94688e-11 
-8.68847 -0.0134889 -0.000793172 -0.0134889 0.000793175 0.000182581 -3.94688e-11 
-8.68847 -0.0134889 -0.000793172 -0.0134889 0.000793175 0.000182581 -3.94688e-11 
-8.63938 -0.0136455 -0.000807136 -0.0136455 0.000807139 0.000186851 -4.08607e-11 
-8.63938 -0.0136455 -0.000807136 -0.0136455 0.000807139 0.000186851 -4.08607e-11 
-8.63938 -0.0136455 -0.000807136 -0.0136455 0.000807139 0.000186851 -4.08607e-11 
-8.59029 -0.0138048 -0.000821433 -0.0138048 0.000821436 0.000191247 -4.23104e-11 
-8.59029 -0.0138048 -0.000821433 -0.0138048 0.000821436 0.000191247 -4.23104e-11 
-8.59029 -0.0138048 -0.000821433 -0.0138048 0.000821436 0.000191247 -4.23104e-11 
-8.54121 -0.0139669 -0.000836072 -0.0139669 0.000836075 0.000195774 -4.38205e-11 
-8.54121 -0.0139669 -0.000836072 -0.0139669 0.000836075 0.000195774 -4.38205e-11 
-8.54121 -0.0139669 -0.000836072 -0.0139669 0.000836075 0.000195774 -4.38205e-11 
-8.49212 -0.0141319 -0.000851062 -0.0141319 0.000851066 0.000200436 -4.53942e-11 
-8.49212 -0.0141319 -0.000851062 -0.0141319 0.000851066 0.000200436 -4.53942e-11 
-8.49212 -0.0141319 -0.000851062 -0.0141319 0.000851066 0.000200436 -4.53942e-11 
-8.44303 -0.0142999 -0.000866416 -0.0142999 0.000866419 0.000205239 -4.70343e-11 
-8.44303 -0.0142999 -0.000866416 -0.0142999 0.000866419 0.000205239 -4.70343e-11 
-8.44303 -0.0142999 -0.000866416 -0.0142999 0.000866419 0.000205239 -4.70343e-11 
-8.39394 -0.0144709 -0.000882144 -0.0144709 0.000882147 0.000210186 -4.87442e-11 
-8.39394 -0.0144709 -0.000882144 -0.0144709 0.000882147 0.000210186 -4.87442e-11 
-8.39394 -0.0144709 -0.000882144 -0.0144709 0.000882147 0.000210186 -4.87442e-11 
-8.34486 -0.014645 -0.000898258 -0.014645 0.000898261 0.000215285 -5.05273e-11 
-8.34486 -0.014645 -0.000898258 -0.014645 0.000898261 0.000215285 -5.05273e-11 
-8.34486 -0.014645 -0.000898258 -0.014645 0.000898261 0.000215285 -5.05273e-11 
-8.29577 -0.0148223 -0.000914769 -0.0148223 0.000914772 0.000220539 -5.23872e-11 
-8.29577 -0.0148223 -0.000914769 -0.0148223 0.000914772 0.000220539 -5.23872e-11 
-8.29577 -0.0148223 -0.000914769 -0.0148223 0.000914772 0.000220539 -5.23872e-11 
-8.24668 -0.0150029 -0.00093169 -0.0150029 0.000931694 0.000225956 -5.43277e-11 
-8.24668 -0.0150029 -0.00093169 -0.0150029 0.000931694 0.000225956 -5.43277e-11 
-8.24668 -0.0150029 -0.00093169 -0.0150029 0.000931694 0.000225956 -5.43277e-11 
-8.19759 -0.0151868 -0.000949034 -0.0151868 0.000949038 0.00023154 -5.63528e-11 
-8.19759 -0.0151868 -0.000949034 -0.0151868 0.000949038 0.00023154 -5.63528e-11 
-8.19759 -0.0151868 -0.000949034 -0.0151868 0.000949038 0.00023154 -5.63528e-11 
-8.14851 -0.0153741 -0.000966815 -0.0153741 0.000966819 0.000237299 -5.84668e-11 
-8.14851 -0.0153741 -0.000966815 -0.0153741 0.000966819 0.000237299 -5.84668e-11 
-8.14851 -0.0153741 -0.000966815 -0.0153741 0.000966819 0.000237299 -5.84668e-11 
-8.09942 -0.015565 -0.000985046 -0.015565 0.000985049 0.000243239 -6.06742e-11 
-8.09942 -0.015565 -0.000985046 -0.015565 0.000985049 0.000243239 -6.06742e-11 
-8.09942 -0.015565 -0.000985046 -0.015565 0.000985049 0.000243239 -6.06742e-11 
-8.05033 -0.0157594 -0.00100374 -0.0157594 0.00100375 0.000249367 -6.29798e-11 
-8.05033 -0.0157594 -0.00100374 -0.0157594 0.00100375 0.000249367 -6.29798e-11 
-8.05033 -0.0157594 -0.00100374 -0.0157594 0.00100375 0.000249367 -6.29798e-11 
-8.00124 -0.0159575 -0.00102292 -0.0159575 0.00102292 0.00025569 -6.53886e-11 
-8.00124 -0.0159575 -0.00102292 -0.0159575 0.00102292 0.00025569 -6.53886e-11 
-8.00124 -0.0159575 -0.00102292 -0.0159575 0.00102292 0.00025569 -6.53886e-11 
-7.95216 -0.0161595 -0.00104259 -0.0161594 0.00104259 0.000262215 -6.79059e-11 
-7.95216 -0.0161595 -0.00104259 -0.0161594 0.00104259 0.000262215 -6.79059e-11 
-7.95216 -0.0161595 -0.00104259 -0.0161594 0.00104259 0.000262215 -6.79059e-11 
-7.90307 -0.0163653 -0.00106277 -0.0163652 0.00106277 0.000268951 -7.05374e-11 
-7.90307 -0.0163653 -0.00106277 -0.0163652 0.00106277 0.000268951 -7.05374e-11 
-7.90307 -0.0163653 -0.00106277 -0.0163652 0.00106277 0.000268951 -7.05374e-11 
-7.85398 -0.016575 -0.00108348 -0.016575 0.00108348 0.000275906 -7.3289e-11 
-7.85398 -0.016575 -0.00108348 -0.016575 0.00108348 0.000275906 -7.3289e-11 
-7.85398 -0.016575 -0.00108348 -0.016575 0.00108348 0.000275906 -7.3289e-11 
-7.80489 -0.0167889 -0.00110474 -0.0167889 0.00110474 0.000283089 -7.61671e-11 
-7.80489 -0.0167889 -0.00110474 -0.0167889 0.00110474 0.000283089 -7.61671e-11 
-7.80489 -0.0167889 -0.00110474 -0.0167889 0.00110474 0.000283089 -7.61671e-11 
-7.75581 -0.017007 -0.00112656 -0.017007 0.00112656 0.000290507 -7.91784e-11 
-7.75581 -0.017007 -0.00112656 -0.017007 0.00112656 0.000290507 -7.91784e-11 
-7.75581 -0.017007 -0.00112656 -0.017007 0.00112656 0.000290507 -7.91784e-11 
-7.70672 -0.0172294 -0.00114896 -0.0172294 0.00114896 0.000298172 -8.233e-11 
-7.70672 -0.0172294 -0.00114896 -0.0172294 0.00114896 0.000298172 -8.233e-11 
-7.70672 -0.0172294 -0.00114896 -0.0172294 0.00114896 0.000298172 -8.233e-11 
-7.65763 -0.0174562 -0.00117197 -0.0174562 0.00117197 0.000306092 -8.56294e-11 
-7.65763 -0.0174562 -0.00117197 -0.0174562 0.00117197 0.000306092 -8.56294e-11 
-7.65763 -0.0174562 -0.00117197 -0.0174562 0.00117197 0.000306092 -8.56294e-11 
-7.60854 -0.0176875 -0.0011956 -0.0176875 0.0011956 0.000314278 -8.90848e-11 
-7.60854 -0.0176875 -0.0011956 -0.0176875 0.0011956 0.000314278 -8.90848e-11 
-7.60854 -0.0176875 -0.0011956 -0.0176875 0.0011956 0.000314278 -8.90848e-11 
-7.55946 -0.0179235 -0.00121987 -0.0179235 0.00121988 0.000322741 -9.27044e-11 
-7.55946 -0.0179235 -0.00121987 -0.0179235 0.00121988 0.000322741 -9.27044e-11 
-7.55946 -0.0179235 -0.00121987 -0.0179235 0.00121988 0.000322741 -9.27044e-11 
-7.51037 -0.0181643 -0.00124481 -0.0181643 0.00124482 0.000331493 -9.64975e-11 
-7.51037 -0.0181643 -0.00124481 -0.0181643 0.00124482 0.000331493 -9.64975e-11 
-7.51037 -0.0181643 -0.00124481 -0.0181643 0.00124482 0.000331493 -9.64975e-11 
-7.46128 -0.0184101 -0.00127045 -0.0184101 0.00127045 0.000340545 -1.00474e-10 
-7.46128 -0.0184101 -0.00127045 -0.0184101 0.00127045 0.000340545 -1.00474e-10 
-7.46128 -0.0184101 -0.00127045 -0.0184101 0.00127045 0.000340545 -1.00474e-10 
-7.4122 -0.0186608 -0.0012968 -0.0186608 0.0012968 0.000349909 -1.04643e-10 
-7.4122 -0.0186608 -0.0012968 -0.0186608 0.0012968 0.000349909 -1.04643e-10 
-7.4122 -0.0186608 -0.0012968 -0.0186608 0.0012968 0.000349909 -1.04643e-10 
-7.36311 -0.0189168 -0.00132388 -0.0189168 0.00132389 0.0003596 -1.09016e-10 
-7.36311 -0.0189168 -0.00132388 -0.0189168 0.00132389 0.0003596 -1.09016e-10 
-7.36311 -0.0189168 -0.00132388 -0.0189168 0.00132389 0.0003596 -1.09016e-10 
-7.31402 -0.0191782 -0.00135174 -0.0191782 0.00135174 0.00036963 -1.13605e-10 
-7.31402 -0.0191782 -0.00135174 -0.0191782 0.00135174 0.00036963 -1.13605e-10 
-7.31402 -0.0191782 -0.00135174 -0.0191782 0.00135174 0.00036963 -1.13605e-10 
-7.26493 -0.019445 -0.00138039 -0.019445 0.00138039 0.000380014 -1.18422e-10 
-7.26493 -0.019445 -0.00138039 -0.019445 0.00138039 0.000380014 -1.18422e-10 
-7.26493 -0.019445 -0.00138039 -0.019445 0.00138039 0.000380014 -1.18422e-10 
-7.21585 -0.0197175 -0.00140986 -0.0197175 0.00140986 0.000390768 -1.23479e-10 
-7.21585 -0.0197175 -0.00140986 -0.0197175 0.00140986 0.000390768 -1.23479e-10 
-7.21585 -0.0197175 -0.00140986 -0.0197175 0.00140986 0.000390768 -1.23479e-10 
-7.16676 -0.0199958 -0.00144018 -0.0199958 0.00144019 0.000401907 -1.28792e-10 
-7.16676 -0.0199958 -0.00144018 -0.0199958 0.00144019 0.000401907 -1.28792e-10 
-7.16676 -0.0199958 -0.00144018 -0.0199958 0.00144019 0.000401907 -1.28792e-10 
-7.11767 -0.0202801 -0.00147139 -0.0202801 0.0014714 0.000413448 -1.34374e-10 
-7.11767 -0.0202801 -0.00147139 -0.0202801 0.0014714 0.000413448 -1.34374e-10 
-7.11767 -0.0202801 -0.00147139 -0.0202801 0.0014714 0.000413448 -1.34374e-10 
-7.06858 -0.0205706 -0.00150352 -0.0205706 0.00150352 0.000425409 -1.40241e-10 
-7.06858 -0.0205706 -0.00150352 -0.0205706 0.00150352 0.000425409 -1.40241e-10 
-7.06858 -0.0205706 -0.00150352 -0.0205706 0.00150352 0.000425409 -1.40241e-10 
-7.0195 -0.0208674 -0.00153659 -0.0208674 0.0015366 0.000437808 -1.46411e-10 
-7.0195 -0.0208674 -0.00153659 -0.0208674 0.0015366 0.000437808 -1.46411e-10 
-7.0195 -0.0208674 -0.00153659 -0.0208674 0.0015366 0.000437808 -1.46411e-10 
-6.97041 -0.0211707 -0.00157066 -0.0211707 0.00157066 0.000450665 -1.52901e-10 
-6.97041 -0.0211707 -0.00157066 -0.0211707 0.00157066 0.000450665 -1.52901e-10 
-6.97041 -0.0211707 -0.00157066 -0.0211707 0.00157066 0.000450665 -1.52901e-10 
-6.92132 -0.0214807 -0.00160575 -0.0214807 0.00160575 0.000464001 -1.59731e-10 
-6.92132 -0.0214807 -0.00160575 -0.0214807 0.00160575 0.000464001 -1.59731e-10 
-6.92132 -0.0214807 -0.00160575 -0.0214807 0.00160575 0.000464001 -1.59731e-10 
-6.87223 -0.0217977 -0.0016419 -0.0217977 0.0016419 0.000477836 -1.66921e-10 
-6.87223 -0.0217977 -0.0016419 -0.0217977 0.0016419 0.000477836 -1.66921e-10 
-6.87223 -0.0217977 -0.0016419 -0.0217977 0.0016419 0.000477836 -1.66921e-10 
-6.82315 -0.0221218 -0.00167915 -0.0221218 0.00167916 0.000492194 -1.74494e-10 
-6.82315 -0.0221218 -0.00167915 -0.0221218 0.00167916 0.000492194 -1.74494e-10 
-6.82315 -0.0221218 -0.00167915 -0.0221218 0.00167916 0.000492194 -1.74494e-10 
-6.77406 -0.0224533 -0.00171756 -0.0224533 0.00171757 0.0005071 -1.82472e-10 
-6.77406 -0.0224533 -0.00171756 -0.0224533 0.00171757 0.0005071 -1.82472e-10 
-6.77406 -0.0224533 -0.00171756 -0.0224533 0.00171757 0.0005071 -1.82472e-10 
-6.72497 -0.0227923 -0.00175715 -0.0227923 0.00175716 0.000522577 -1.9088e-10 
-6.72497 -0.0227923 -0.00175715 -0.0227923 0.00175716 0.000522577 -1.9088e-10 
-6.72497 -0.0227923 -0.00175715 -0.0227923 0.00175716 0.000522577 -1.9088e-10 
-6.67588 -0.0231392 -0.00179799 -0.0231392 0.001798 0.000538653 -1.99747e-10 
-6.67588 -0.0231392 -0.00179799 -0.0231392 0.001798 0.000538653 -1.99747e-10 
-6.67588 -0.0231392 -0.00179799 -0.0231392 0.001798 0.000538653 -1.99747e-10 
-6.6268 -0.0234941 -0.00184011 -0.0234941 0.00184012 0.000555357 -2.09099e-10 
-6.6268 -0.0234941 -0.00184011 -0.0234941 0.00184012 0.000555357 -2.09099e-10 
-6.6268 -0.0234941 -0.00184011 -0.0234941 0.00184012 0.000555357 -2.09099e-10 
-6.57771 -0.0238573 -0.00188358 -0.0238573 0.00188359 0.000572718 -2.1897e-10 
-6.57771 -0.0238573 -0.00188358 -0.0238573 0.00188359 0.000572718 -2.1897e-10 
-6.57771 -0.0238573 -0.00188358 -0.0238573 0.00188359 0.000572718 -2.1897e-10 
-6.52862 -0.0242291 -0.00192844 -0.0242291 0.00192845 0.000590767 -2.2939e-10 
-6.52862 -0.0242291 -0.00192844 -0.0242291 0.00192845 0.000590767 -2.2939e-10 
-6.52862 -0.0242291 -0.00192844 -0.0242291 0.00192845 0.000590767 -2.2939e-10 
-6.47953 -0.0246098 -0.00197476 -0.0246098 0.00197477 0.000609538 -2.40397e-10 
-6.47953 -0.0246098 -0.00197476 -0.0246098 0.00197477 0.000609538 -2.40397e-10 
-6.47953 -0.0246098 -0.00197476 -0.0246098 0.00197477 0.000609538 -2.40397e-10 
-6.43045 -0.0249996 -0.00202258 -0.0249996 0.00202259 0.000629066 -2.52029e-10 
-6.43045 -0.0249996 -0.00202258 -0.0249996 0.00202259 0.000629066 -2.52029e-10 
-6.43045 -0.0249996 -0.00202258 -0.0249996 0.00202259 0.000629066 -2.52029e-10 
-6.38136 -0.0253988 -0.00207198 -0.0253988 0.00207199 0.000649388 -2.64325e-10 
-6.38136 -0.0253988 -0.00207198 -0.0253988 0.00207199 0.000649388 -2.64325e-10 
-6.38136 -0.0253988 -0.00207198 -0.0253988 0.00207199 0.000649388 -2.64325e-10 
-6.33227 -0.0258077 -0.00212303 -0.0258077 0.00212304 0.000670544 -2.77331e-10 
-6.33227 -0.0258077 -0.00212303 -0.0258077 0.00212304 0.000670544 -2.77331e-10 
-6.33227 -0.0258077 -0.00212303 -0.0258077 0.00212304 0.000670544 -2.77331e-10 
-6.28319 -0.0262268 -0.00217578 -0.0262268 0.00217579 0.000692575 -2.91094e-10 
-6.28319 -0.0262268 -0.00217578 -0.0262268 0.00217579 0.000692575 -2.91094e-10 
-6.28319 -0.0262268 -0.00217578 -0.0262268 0.00217579 0.000692575 -2.91094e-10 
-6.2341 -0.0266562 -0.00223032 -0.0266562 0.00223033 0.000715526 -3.05665e-10 
-6.2341 -0.0266562 -0.00223032 -0.0266562 0.00223033 0.000715526 -3.05665e-10 
-6.2341 -0.0266562 -0.00223032 -0.0266562 0.00223033 0.000715526 -3.05665e-10 
-6.18501 -0.0270964 -0.00228672 -0.0270964 0.00228674 0.000739442 -3.21098e-10 
-6.18501 -0.0270964 -0.00228672 -0.0270964 0.00228674 0.000739442 -3.21098e-10 
-6.18501 -0.0270964 -0.00228672 -0.0270964 0.00228674 0.000739442 -3.21098e-10 
-6.13592 -0.0275477 -0.00234507 -0.0275477 0.00234508 0.000764375 -3.37453e-10 
-6.13592 -0.0275477 -0.00234507 -0.0275477 0.00234508 0.000764375 -3.37453e-10 
-6.13592 -0.0275477 -0.00234507 -0.0275477 0.00234508 0.000764375 -3.37453e-10 
-6.08684 -0.0280105 -0.00240544 -0.0280105 0.00240545 0.000790375 -3.54794e-10 
-6.08684 -0.0280105 -0.00240544 -0.0280105 0.00240545 0.000790375 -3.54794e-10 
-6.08684 -0.0280105 -0.00240544 -0.0280105 0.00240545 0.000790375 -3.54794e-10 
-6.03775 -0.0284853 -0.00246792 -0.0284853 0.00246794 0.0008175 -3.73189e-10 
-6.03775 -0.0284853 -0.00246792 -0.0284853 0.00246794 0.0008175 -3.73189e-10 
-6.03775 -0.0284853 -0.00246792 -0.0284853 0.00246794 0.0008175 -3.73189e-10 
-5.98866 -0.0289723 -0.00253262 -0.0289723 0.00253263 0.000845808 -3.92714e-10 
-5.98866 -0.0289723 -0.00253262 -0.0289723 0.00253263 0.000845808 -3.92714e-10 
-5.98866 -0.0289723 -0.00253262 -0.0289723 0.00253263 0.000845808 -3.92714e-10 
-5.93957 -0.0294721 -0.00259963 -0.0294721 0.00259965 0.000875362 -4.13447e-10 
-5.93957 -0.0294721 -0.00259963 -0.0294721 0.00259965 0.000875362 -4.13447e-10 
-5.93957 -0.0294721 -0.00259963 -0.0294721 0.00259965 0.000875362 -4.13447e-10 
-5.89049 -0.0299851 -0.00266906 -0.0299851 0.00266907 0.00090623 -4.35477e-10 
-5.89049 -0.0299851 -0.00266906 -0.0299851 0.00266907 0.00090623 -4.35477e-10 
-5.89049 -0.0299851 -0.00266906 -0.0299851 0.00266907 0.00090623 -4.35477e-10 
-5.8414 -0.0305118 -0.00274102 -0.0305118 0.00274103 0.000938482 -4.58896e-10 
-5.8414 -0.0305118 -0.00274102 -0.0305118 0.00274103 0.000938482 -4.58896e-10 
-5.8414 -0.0305118 -0.00274102 -0.0305118 0.00274103 0.000938482 -4.58896e-10 
-5.79231 -0.0310526 -0.00281562 -0.0310526 0.00281563 0.000972195 -4.83808e-10 
-5.79231 -0.0310526 -0.00281562 -0.0310526 0.00281563 0.000972195 -4.83808e-10 
-5.79231 -0.0310526 -0.00281562 -0.0310526 0.00281563 0.000972195 -4.83808e-10 
-5.74322 -0.0316082 -0.00289299 -0.0316082 0.00289301 0.00100745 -5.10321e-10 
-5.74322 -0.0316082 -0.00289299 -0.0316082 0.00289301 0.00100745 -5.10321e-10 
-5.74322 -0.0316082 -0.00289299 -0.0316082 0.00289301 0.00100745 -5.10321e-10 
-5.69414 -0.032179 -0.00297327 -0.032179 0.00297329 0.00104433 -5.38556e-10 
-5.69414 -0.032179 -0.00297327 -0.032179 0.00297329 0.00104433 -5.38556e-10 
-5.69414 -0.032179 -0.00297327 -0.032179 0.00297329 0.00104433 -5.38556e-10 
-5.64505 -0.0327656 -0.00305659 -0.0327656 0.0030566 0.00108293 -5.68643e-10 
-5.64505 -0.0327656 -0.00305659 -0.0327656 0.0030566 0.00108293 -5.68643e-10 
-5.64505 -0.0327656 -0.00305659 -0.0327656 0.0030566 0.00108293 -5.68643e-10 
-5.59596 -0.0333686 -0.0031431 -0.0333686 0.00314311 0.00112335 -6.00722e-10 
-5.59596 -0.0333686 -0.0031431 -0.0333686 0.00314311 0.00112335 -6.00722e-10 
-5.59596 -0.0333686 -0.0031431 -0.0333686 0.00314311 0.00112335 -6.00722e-10 
-5.54687 -0.0339887 -0.00323295 -0.0339887 0.00323297 0.00116569 -6.34947e-10 
-5.54687 -0.0339887 -0.00323295 -0.0339887 0.00323297 0.00116569 -6.34947e-10 
-5.54687 -0.0339887 -0.00323295 -0.0339887 0.00323297 0.00116569 -6.34947e-10 
-5.49779 -0.0346265 -0.00332631 -0.0346265 0.00332633 0.00121006 -6.71484e-10 
-5.49779 -0.0346265 -0.00332631 -0.0346265 0.00332633 0.00121006 -6.71484e-10 
-5.49779 -0.0346265 -0.00332631 -0.0346265 0.00332633 0.00121006 -6.71484e-10 
-5.4487 -0.0352826 -0.00342337 -0.0352826 0.00342339 0.00125658 -7.10515e-10 
-5.4487 -0.0352826 -0.00342337 -0.0352826 0.00342339 0.00125658 -7.10515e-10 
-5.4487 -0.0352826 -0.00342337 -0.0352826 0.00342339 0.00125658 -7.10515e-10 
-5.39961 -0.0359579 -0.00352429 -0.0359579 0.00352431 0.00130539 -7.52238e-10 
-5.39961 -0.0359579 -0.00352429 -0.0359579 0.00352431 0.00130539 -7.52238e-10 
-5.39961 -0.0359579 -0.00352429 -0.0359579 0.00352431 0.00130539 -7.52238e-10 
-5.35052 -0.036653 -0.00362929 -0.036653 0.00362931 0.00135661 -7.96868e-10 
-5.35052 -0.036653 -0.00362929 -0.036653 0.00362931 0.00135661 -7.96868e-10 
-5.35052 -0.036653 -0.00362929 -0.036653 0.00362931 0.00135661 -7.96868e-10 
-5.30144 -0.0373687 -0.00373857 -0.0373687 0.00373859 0.0014104 -8.4464e-10 
-5.30144 -0.0373687 -0.00373857 -0.0373687 0.00373859 0.0014104 -8.4464e-10 
-5.30144 -0.0373687 -0.00373857 -0.0373687 0.00373859 0.0014104 -8.4464e-10 
-5.25235 -0.038106 -0.00385235 -0.038106 0.00385238 0.00146691 -8.95814e-10 
-5.25235 -0.038106 -0.00385235 -0.038106 0.00385238 0.00146691 -8.95814e-10 
-5.25235 -0.038106 -0.00385235 -0.038106 0.00385238 0.00146691 -8.95814e-10 
-5.20326 -0.0388657 -0.00397089 -0.0388656 0.00397091 0.00152631 -9.50669e-10 
-5.20326 -0.0388657 -0.00397089 -0.0388656 0.00397091 0.00152631 -9.50669e-10 
-5.20326 -0.0388657 -0.00397089 -0.0388656 0.00397091 0.00152631 -9.50669e-10 
-5.15418 -0.0396486 -0.00409442 -0.0396486 0.00409444 0.00158878 -1.00951e-09 
-5.15418 -0.0396486 -0.00409442 -0.0396486 0.00409444 0.00158878 -1.00951e-09 
-5.15418 -0.0396486 -0.00409442 -0.0396486 0.00409444 0.00158878 -1.00951e-09 
-5.10509 -0.0404559 -0.00422321 -0.0404559 0.00422324 0.00165452 -1.07269e-09 
-5.10509 -0.0404559 -0.00422321 -0.0404559 0.00422324 0.00165452 -1.07269e-09 
-5.10509 -0.0404559 -0.00422321 -0.0404559 0.00422324 0.00165452 -1.07269e-09 
-5.056 -0.0412884 -0.00435757 -0.0412884 0.0043576 0.00172373 -1.14056e-09 
-5.056 -0.0412884 -0.00435757 -0.0412884 0.0043576 0.00172373 -1.14056e-09 
-5.056 -0.0412884 -0.00435757 -0.0412884 0.0043576 0.00172373 -1.14056e-09 
-5.00691 -0.0421474 -0.0044978 -0.0421474 0.00449782 0.00179664 -1.21353e-09 
-5.00691 -0.0421474 -0.0044978 -0.0421474 0.00449782 0.00179664 -1.21353e-09 
-5.00691 -0.0421474 -0.0044978 -0.0421474 0.00449782 0.00179664 -1.21353e-09 
-4.95783 -0.043034 -0.00464422 -0.0430339 0.00464425 0.00187349 -1.29206e-09 
-4.95783 -0.043034 -0.00464422 -0.0430339 0.00464425 0.00187349 -1.29206e-09 
-4.95783 -0.043034 -0.00464422 -0.0430339 0.00464425 0.00187349 -1.29206e-09 
-4.90874 -0.0439492 -0.00479718 -0.0439492 0.00479721 0.00195455 -1.37664e-09 
-4.90874 -0.0439492 -0.00479718 -0.0439492 0.00479721 0.00195455 -1.37664e-09 
-4.90874 -0.0439492 -0.00479718 -0.0439492 0.00479721 0.00195455 -1.37664e-09 
-4.85965 -0.0448946 -0.00495708 -0.0448946 0.00495711 0.0020401 -1.4678e-09 
-4.85965 -0.0448946 -0.00495708 -0.0448946 0.00495711 0.0020401 -1.4678e-09 
-4.85965 -0.0448946 -0.00495708 -0.0448946 0.00495711 0.0020401 -1.4678e-09 
-4.81056 -0.0458713 -0.00512429 -0.0458713 0.00512433 0.00213044 -1.56614e-09 
-4.81056 -0.0458713 -0.00512429 -0.0458713 0.00512433 0.00213044 -1.56614e-09 
-4.81056 -0.0458713 -0.00512429 -0.0458713 0.00512433 0.00213044 -1.56614e-09 
-4.76148 -0.0468808 -0.00529927 -0.0468808 0.00529931 0.0022259 -1.67233e-09 
-4.76148 -0.0468808 -0.00529927 -0.0468808 0.00529931 0.0022259 -1.67233e-09 
-4.76148 -0.0468808 -0.00529927 -0.0468808 0.00529931 0.0022259 -1.67233e-09 
-4.71239 -0.0479247 -0.00548248 -0.0479247 0.00548252 0.00232684 -1.78709e-09 
-4.71239 -0.0479247 -0.00548248 -0.0479247 0.00548252 0.00232684 -1.78709e-09 
-4.71239 -0.0479247 -0.00548248 -0.0479247 0.00548252 0.00232684 -1.78709e-09 
-4.6633 -0.0490045 -0.00567441 -0.0490045 0.00567444 0.00243365 -1.91124e-09 
-4.6633 -0.0490045 -0.00567441 -0.0490045 0.00567444 0.00243365 -1.91124e-09 
-4.6633 -0.0490045 -0.00567441 -0.0490045 0.00567444 0.00243365 -1.91124e-09 
-4.61421 -0.050122 -0.00587559 -0.050122 0.00587563 0.00254674 -2.04566e-09 
-4.61421 -0.050122 -0.00587559 -0.050122 0.00587563 0.00254674 -2.04566e-09 
-4.61421 -0.050122 -0.00587559 -0.050122 0.00587563 0.00254674 -2.04566e-09 
-4.56513 -0.0512789 -0.00608661 -0.0512788 0.00608665 0.00266658 -2.19135e-09 
-4.56513 -0.0512789 -0.00608661 -0.0512788 0.00608665 0.00266658 -2.19135e-09 
-4.56513 -0.0512789 -0.00608661 -0.0512788 0.00608665 0.00266658 -2.19135e-09 
-4.51604 -0.0524771 -0.00630808 -0.0524771 0.00630813 0.00279364 -2.34942e-09 
-4.51604 -0.0524771 -0.00630808 -0.0524771 0.00630813 0.00279364 -2.34942e-09 
-4.51604 -0.0524771 -0.00630808 -0.0524771 0.00630813 0.00279364 -2.34942e-09 
-4.46695 -0.0537187 -0.00654068 -0.0537186 0.00654072 0.00292849 -2.52109e-09 
-4.46695 -0.0537187 -0.00654068 -0.0537186 0.00654072 0.00292849 -2.52109e-09 
-4.46695 -0.0537187 -0.00654068 -0.0537186 0.00654072 0.00292849 -2.52109e-09 
-4.41786 -0.0550058 -0.00678512 -0.0550058 0.00678517 0.00307169 -2.70773e-09 
-4.41786 -0.0550058 -0.00678512 -0.0550058 0.00678517 0.00307169 -2.70773e-09 
-4.41786 -0.0550058 -0.00678512 -0.0550058 0.00678517 0.00307169 -2.70773e-09 
-4.36878 -0.0563407 -0.00704219 -0.0563407 0.00704224 0.00322388 -2.91086e-09 
-4.36878 -0.0563407 -0.00704219 -0.0563407 0.00704224 0.00322388 -2.91086e-09 
-4.36878 -0.0563407 -0.00704219 -0.0563407 0.00704224 0.00322388 -2.91086e-09 
-4.31969 -0.057726 -0.00731272 -0.0577259 0.00731278 0.00338578 -3.1322e-09 
-4.31969 -0.057726 -0.00731272 -0.0577259 0.00731278 0.00338578 -3.1322e-09 
-4.31969 -0.057726 -0.00731272 -0.0577259 0.00731278 0.00338578 -3.1322e-09 
-4.2706 -0.0591641 -0.00759764 -0.059164 0.0075977 0.00355812 -3.37364e-09 
-4.2706 -0.0591641 -0.00759764 -0.059164 0.0075977 0.00355812 -3.37364e-09 
-4.2706 -0.0591641 -0.00759764 -0.059164 0.0075977 0.00355812 -3.37364e-09 
-4.22152 -0.0606578 -0.00789793 -0.0606578 0.00789799 0.00374176 -3.63733e-09 
-4.22152 -0.0606578 -0.00789793 -0.0606578 0.00789799 0.00374176 -3.63733e-09 
-4.22152 -0.0606578 -0.00789793 -0.0606578 0.00789799 0.00374176 -3.63733e-09 
-4.17243 -0.0622102 -0.00821466 -0.0622102 0.00821472 0.00393761 -3.92567e-09 
-4.17243 -0.0622102 -0.00821466 -0.0622102 0.00821472 0.00393761 -3.92567e-09 
-4.17243 -0.0622102 -0.00821466 -0.0622102 0.00821472 0.00393761 -3.92567e-09 
-4.12334 -0.0638244 -0.00854901 -0.0638244 0.00854908 0.00414666 -4.24136e-09 
-4.12334 -0.0638244 -0.00854901 -0.0638244 0.00854908 0.00414666 -4.24136e-09 
-4.12334 -0.0638244 -0.00854901 -0.0638244 0.00854908 0.00414666 -4.24136e-09 
-4.07425 -0.0655038 -0.00890225 -0.0655038 0.00890231 0.00437002 -4.58743e-09 
-4.07425 -0.0655038 -0.00890225 -0.0655038 0.00890231 0.00437002 -4.58743e-09 
-4.07425 -0.0655038 -0.00890225 -0.0655038 0.00890231 0.00437002 -4.58743e-09 
-4.02517 -0.067252 -0.00927575 -0.067252 0.00927582 0.0046089 -4.96732e-09 
-4.02517 -0.067252 -0.00927575 -0.067252 0.00927582 0.0046089 -4.96732e-09 
-4.02517 -0.067252 -0.00927575 -0.067252 0.00927582 0.0046089 -4.96732e-09 
-3.97608 -0.069073 -0.00967103 -0.0690729 0.00967111 0.00486463 -5.3849e-09 
-3.97608 -0.069073 -0.00967103 -0.0690729 0.00967111 0.00486463 -5.3849e-09 
-3.97608 -0.069073 -0.00967103 -0.0690729 0.00967111 0.00486463 -5.3849e-09 
-3.92699 -0.0709708 -0.0100897 -0.0709708 0.0100898 0.00513869 -5.84455e-09 
-3.92699 -0.0709708 -0.0100897 -0.0709708 0.0100898 0.00513869 -5.84455e-09 
-3.92699 -0.0709708 -0.0100897 -0.0709708 0.0100898 0.00513869 -5.84455e-09 
-3.8779 -0.0729501 -0.0105337 -0.07295 0.0105338 0.0054327 -6.35127e-09 
-3.8779 -0.0729501 -0.0105337 -0.07295 0.0105338 0.0054327 -6.35127e-09 
-3.8779 -0.0729501 -0.0105337 -0.07295 0.0105338 0.0054327 -6.35127e-09 
-3.82882 -0.0750155 -0.0110049 -0.0750155 0.011005 0.00574847 -6.91071e-09 
-3.82882 -0.0750155 -0.0110049 -0.0750155 0.011005 0.00574847 -6.91071e-09 
-3.82882 -0.0750155 -0.0110049 -0.0750155 0.011005 0.00574847 -6.91071e-09 
-3.77973 -0.0771724 -0.0115054 -0.0771724 0.0115055 0.00608799 -7.52931e-09 
-3.77973 -0.0771724 -0.0115054 -0.0771724 0.0115055 0.00608799 -7.52931e-09 
-3.77973 -0.0771724 -0.0115054 -0.0771724 0.0115055 0.00608799 -7.52931e-09 
-3.73064 -0.0794263 -0.0120378 -0.0794263 0.0120379 0.00645348 -8.21444e-09 
-3.73064 -0.0794263 -0.0120378 -0.0794263 0.0120379 0.00645348 -8.21444e-09 
-3.73064 -0.0794263 -0.0120378 -0.0794263 0.0120379 0.00645348 -8.21444e-09 
-3.68155 -0.0817833 -0.0126045 -0.0817833 0.0126046 0.00684742 -8.97452e-09 
-3.68155 -0.0817833 -0.0126045 -0.0817833 0.0126046 0.00684742 -8.97452e-09 
-3.68155 -0.0817833 -0.0126045 -0.0817833 0.0126046 0.00684742 -8.97452e-09 
-3.63247 -0.0842499 -0.0132086 -0.0842498 0.0132087 0.00727255 -9.81919e-09 
-3.63247 -0.0842499 -0.0132086 -0.0842498 0.0132087 0.00727255 -9.81919e-09 
-3.63247 -0.0842499 -0.0132086 -0.0842498 0.0132087 0.00727255 -9.81919e-09 
-3.58338 -0.0868331 -0.0138532 -0.0868331 0.0138533 0.00773195 -1.07595e-08 
-3.58338 -0.0868331 -0.0138532 -0.0868331 0.0138533 0.00773195 -1.07595e-08 
-3.58338 -0.0868331 -0.0138532 -0.0868331 0.0138533 0.00773195 -1.07595e-08 
-3.53429 -0.0895407 -0.0145419 -0.0895407 0.014542 0.00822906 -1.18084e-08 
-3.53429 -0.0895407 -0.0145419 -0.0895407 0.014542 0.00822906 -1.18084e-08 
-3.53429 -0.0895407 -0.0145419 -0.0895407 0.014542 0.00822906 -1.18084e-08 
-3.4852 -0.0923809 -0.0152786 -0.0923809 0.0152787 0.00876773 -1.29804e-08 
-3.4852 -0.0923809 -0.0152786 -0.0923809 0.0152787 0.00876773 -1.29804e-08 
-3.4852 -0.0923809 -0.0152786 -0.0923809 0.0152787 0.00876773 -1.29804e-08 
-3.43612 -0.0953628 -0.0160677 -0.0953628 0.0160679 0.0093523 -1.42928e-08 
-3.43612 -0.0953628 -0.0160677 -0.0953628 0.0160679 0.0093523 -1.42928e-08 
-3.43612 -0.0953628 -0.0160677 -0.0953628 0.0160679 0.0093523 -1.42928e-08 
-3.38703 -0.0984962 -0.0169142 -0.0984961 0.0169143 0.00998766 -1.57653e-08 
-3.38703 -0.0984962 -0.0169142 -0.0984961 0.0169143 0.00998766 -1.57653e-08 
-3.38703 -0.0984962 -0.0169142 -0.0984961 0.0169143 0.00998766 -1.57653e-08 
-3.33794 -0.101792 -0.0178234 -0.101792 0.0178235 0.0106793 -1.74211e-08 
-3.33794 -0.101792 -0.0178234 -0.101792 0.0178235 0.0106793 -1.74211e-08 
-3.33794 -0.101792 -0.0178234 -0.101792 0.0178235 0.0106793 -1.74211e-08 
-3.28885 -0.105261 -0.0188015 -0.105261 0.0188016 0.0114335 -1.92871e-08 
-3.28885 -0.105261 -0.0188015 -0.105261 0.0188016 0.0114335 -1.92871e-08 
-3.28885 -0.105261 -0.0188015 -0.105261 0.0188016 0.0114335 -1.92871e-08 
-3.23977 -0.108917 -0.0198553 -0.108917 0.0198555 0.0122573 -2.13949e-08 
-3.23977 -0.108917 -0.0198553 -0.108917 0.0198555 0.0122573 -2.13949e-08 
-3.23977 -0.108917 -0.0198553 -0.108917 0.0198555 0.0122573 -2.13949e-08 
-3.19068 -0.112774 -0.0209926 -0.112774 0.0209928 0.0131588 -2.37817e-08 
-3.19068 -0.112774 -0.0209926 -0.112774 0.0209928 0.0131588 -2.37817e-08 
-3.19068 -0.112774 -0.0209926 -0.112774 0.0209928 0.0131588 -2.37817e-08 
-3.14159 -0.116847 -0.0222221 -0.116847 0.0222223 0.0141471 -2.64912e-08 
-3.14159 -0.116847 -0.0222221 -0.116847 0.0222223 0.0141471 -2.64912e-08 
-3.14159 -0.116847 -0.0222221 -0.116847 0.0222223 0.0141471 -2.64912e-08 
-3.09251 -0.121152 -0.0235535 -0.121152 0.0235538 0.0152327 -2.95752e-08 
-3.09251 -0.121152 -0.0235535 -0.121152 0.0235538 0.0152327 -2.95752e-08 
-3.09251 -0.121152 -0.0235535 -0.121152 0.0235538 0.0152327 -2.95752e-08 
-3.04342 -0.125709 -0.0249982 -0.125709 0.0249985 0.0164278 -3.30952e-08 
-3.04342 -0.125709 -0.0249982 -0.125709 0.0249985 0.0164278 -3.30952e-08 
-3.04342 -0.125709 -0.0249982 -0.125709 0.0249985 0.0164278 -3.30952e-08 
-2.99433 -0.130538 -0.0265688 -0.130538 0.0265691 0.0177462 -3.71244e-08 
-2.99433 -0.130538 -0.0265688 -0.130538 0.0265691 0.0177462 -3.71244e-08 
-2.99433 -0.130538 -0.0265688 -0.130538 0.0265691 0.0177462 -3.71244e-08 
-2.94524 -0.135661 -0.0282798 -0.135661 0.0282801 0.0192038 -4.17504e-08 
-2.94524 -0.135661 -0.0282798 -0.135661 0.0282801 0.0192038 -4.17504e-08 
-2.94524 -0.135661 -0.0282798 -0.135661 0.0282801 0.0192038 -4.17504e-08 
-2.89616 -0.141103 -0.0301478 -0.141103 0.0301481 0.0208193 -4.70786e-08 
-2.89616 -0.141103 -0.0301478 -0.141103 0.0301481 0.0208193 -4.70786e-08 
-2.89616 -0.141103 -0.0301478 -0.141103 0.0301481 0.0208193 -4.70786e-08 
-2.84707 -0.146893 -0.032192 -0.146893 0.0321924 0.0226143 -5.32359e-08 
-2.84707 -0.146893 -0.032192 -0.146893 0.0321924 0.0226143 -5.32359e-08 
-2.84707 -0.146893 -0.032192 -0.146893 0.0321924 0.0226143 -5.32359e-08 
-2.79798 -0.153062 -0.0344344 -0.153061 0.0344348 0.0246139 -6.03763e-08 
-2.79798 -0.153062 -0.0344344 -0.153061 0.0344348 0.0246139 -6.03763e-08 
-2.79798 -0.153062 -0.0344344 -0.153061 0.0344348 0.0246139 -6.03763e-08 
-2.74889 -0.159642 -0.0369006 -0.159642 0.036901 0.0268477 -6.86871e-08 
-2.74889 -0.159642 -0.0369006 -0.159642 0.036901 0.0268477 -6.86871e-08 
-2.74889 -0.159642 -0.0369006 -0.159642 0.036901 0.0268477 -6.86871e-08 
-2.69981 -0.166674 -0.0396201 -0.166674 0.0396206 0.0293505 -7.83978e-08 
-2.69981 -0.166674 -0.0396201 -0.166674 0.0396206 0.0293505 -7.83978e-08 
-2.69981 -0.166674 -0.0396201 -0.166674 0.0396206 0.0293505 -7.83978e-08 
-2.65072 -0.1742 -0.0426278 -0.1742 0.0426282 0.0321634 -8.97904e-08 
-2.65072 -0.1742 -0.0426278 -0.1742 0.0426282 0.0321634 -8.97904e-08 
-2.65072 -0.1742 -0.0426278 -0.1742 0.0426282 0.0321634 -8.97904e-08 
-2.60163 -0.182269 -0.0459642 -0.182268 0.0459647 0.0353351 -1.03214e-07 
-2.60163 -0.182269 -0.0459642 -0.182268 0.0459647 0.0353351 -1.03214e-07 
-2.60163 -0.182269 -0.0459642 -0.182268 0.0459647 0.0353351 -1.03214e-07 
-2.55254 -0.190933 -0.0496775 -0.190933 0.049678 0.0389241 -1.19102e-07 
-2.55254 -0.190933 -0.0496775 -0.190933 0.049678 0.0389241 -1.19102e-07 
-2.55254 -0.190933 -0.0496775 -0.190933 0.049678 0.0389241 -1.19102e-07 
-2.50346 -0.200256 -0.0538243 -0.200255 0.0538249 0.0430002 -1.37999e-07 
-2.50346 -0.200256 -0.0538243 -0.200255 0.0538249 0.0430002 -1.37999e-07 
-2.50346 -0.200256 -0.0538243 -0.200255 0.0538249 0.0430002 -1.37999e-07 
-2.45437 -0.210304 -0.0584724 -0.210304 0.058473 0.0476479 -1.60587e-07 
-2.45437 -0.210304 -0.0584724 -0.210304 0.058473 0.0476479 -1.60587e-07 
-2.45437 -0.210304 -0.0584724 -0.210304 0.058473 0.0476479 -1.60587e-07 
-2.40528 -0.221157 -0.063703 -0.221157 0.0637037 0.0529695 -1.87736e-07 
-2.40528 -0.221157 -0.063703 -0.221157 0.0637037 0.0529695 -1.87736e-07 
-2.40528 -0.221157 -0.063703 -0.221157 0.0637037 0.0529695 -1.87736e-07 
-2.35619 -0.232901 -0.0696138 -0.232901 0.0696146 0.0590904 -2.20551e-07 
-2.35619 -0.232901 -0.0696138 -0.232901 0.0696146 0.0590904 -2.20551e-07 
-2.35619 -0.232901 -0.0696138 -0.232901 0.0696146 0.0590904 -2.20551e-07 
-2.30711 -0.245637 -0.0763236 -0.245636 0.0763244 0.0661642 -2.60457e-07 
-2.30711 -0.245637 -0.0763236 -0.245636 0.0763244 0.0661642 -2.60457e-07 
-2.30711 -0.245637 -0.0763236 -0.245636 0.0763244 0.0661642 -2.60457e-07 
-2.25802 -0.259476 -0.0839771 -0.259475 0.083978 0.0743816 -3.09302e-07 
-2.25802 -0.259476 -0.0839771 -0.259475 0.083978 0.0743816 -3.09302e-07 
-2.25802 -0.259476 -0.0839771 -0.259475 0.083978 0.0743816 -3.09302e-07 
-2.20893 -0.274545 -0.0927526 -0.274544 0.0927536 0.08398 -3.69495e-07 
-2.20893 -0.274545 -0.0927526 -0.274544 0.0927536 0.08398 -3.69495e-07 
-2.20893 -0.274545 -0.0927526 -0.274544 0.0927536 0.08398 -3.69495e-07 
-2.15984 -0.290986 -0.102871 -0.290985 0.102872 0.0952582 -4.44217e-07 
-2.15984 -0.290986 -0.102871 -0.290985 0.102872 0.0952582 -4.44217e-07 
-2.15984 -0.290986 -0.102871 -0.290985 0.102872 0.0952582 -4.44217e-07 
-2.11076 -0.30896 -0.114608 -0.308959 0.114609 0.108595 -5.37688e-07 
-2.11076 -0.30896 -0.114608 -0.308959 0.114609 0.108595 -5.37688e-07 
-2.11076 -0.30896 -0.114608 -0.308959 0.114609 0.108595 -5.37688e-07 
-2.06167 -0.328641 -0.128311 -0.32864 0.128312 0.124473 -6.55569e-07 
-2.06167 -0.328641 -0.128311 -0.32864 0.128312 0.124473 -6.55569e-07 
-2.06167 -0.328641 -0.128311 -0.32864 0.128312 0.124473 -6.55569e-07 
-2.01258 -0.350222 -0.14442 -0.35022 0.144422 0.143518 -8.05509e-07 
-2.01258 -0.350222 -0.14442 -0.35022 0.144422 0.143518 -8.05509e-07 
-2.01258 -0.350222 -0.14442 -0.35022 0.144422 0.143518 -8.05509e-07 
-1.9635 -0.373902 -0.163502 -0.3739 0.163503 0.166542 -9.97935e-07 
-1.9635 -0.373902 -0.163502 -0.3739 0.163503 0.166542 -9.97935e-07 
-1.9635 -0.373902 -0.163502 -0.3739 0.163503 0.166542 -9.97935e-07 
-1.91441 -0.399879 -0.186284 -0.399877 0.186286 0.194614 -1.24716e-06 
-1.91441 -0.399879 -0.186284 -0.399877 0.186286 0.194614 -1.24716e-06 
-1.91441 -0.399879 -0.186284 -0.399877 0.186286 0.194614 -1.24716e-06 
-1.86532 -0.428326 -0.213719 -0.428323 0.213721 0.229151 -1.57295e-06 
-1.86532 -0.428326 -0.213719 -0.428323 0.213721 0.229151 -1.57295e-06 
-1.86532 -0.428326 -0.213719 -0.428323 0.213721 0.229151 -1.57295e-06 
-1.81623 -0.459346 -0.247051 -0.459343 0.247053 0.272049 -2.00266e-06 
-1.81623 -0.459346 -0.247051 -0.459343 0.247053 0.272049 -2.00266e-06 
-1.81623 -0.459346 -0.247051 -0.459343 0.247053 0.272049 -2.00266e-06 
-1.76715 -0.492893 -0.287924 -0.492889 0.287926 0.325864 -2.574e-06 
-1.76715 -0.492893 -0.287924 -0.492889 0.287926 0.325864 -2.574e-06 
-1.76715 -0.492893 -0.287924 -0.492889 0.287926 0.325864 -2.574e-06 
-1.71806 -0.528624 -0.338505 -0.528618 0.338507 0.394057 -3.33828e-06 
-1.71806 -0.528624 -0.338505 -0.528618 0.338507 0.394057 -3.33828e-06 
-1.71806 -0.528624 -0.338505 -0.528618 0.338507 0.394057 -3.33828e-06 
-1.66897 -0.565641 -0.401637 -0.565634 0.40164 0.481301 -4.3629e-06 
-1.66897 -0.565641 -0.401637 -0.565634 0.40164 0.481301 -4.3629e-06 
-1.66897 -0.565641 -0.401637 -0.565634 0.40164 0.481301 -4.3629e-06 
-1.61988 -0.602039 -0.48098 -0.60203 0.480982 0.593846 -5.72948e-06 
-1.61988 -0.602039 -0.48098 -0.60203 0.480982 0.593846 -5.72948e-06 
-1.61988 -0.602039 -0.48098 -0.60203 0.480982 0.593846 -5.72948e-06 
-1.5708 -0.63413 -0.581025 -0.634118 0.581026 0.739785 -7.51793e-06 
-1.5708 -0.63413 -0.581025 -0.634118 0.581026 0.739785 -7.51793e-06 
-1.5708 -0.63413 -0.581025 -0.634118 0.581026 0.739785 -7.51793e-06 
-1.52171 -0.655204 -0.706724 -0.655189 0.706723 0.928855 -9.75299e-06 
-1.52171 -0.655204 -0.706724 -0.655189 0.706723 0.928855 -9.75299e-06 
-1.52171 -0.655204 -0.706724 -0.655189 0.706723 0.928855 -9.75299e-06 
-1.47262 -0.653814 -0.862097 -0.653796 0.862092 1.17083 -1.22676e-05 
-1.47262 -0.653814 -0.862097 -0.653796 0.862092 1.17083 -1.22676e-05 
-1.47262 -0.653814 -0.862097 -0.653796 0.862092 1.17083 -1.22676e-05 
-1.42353 -0.612171 -1.04673 -0.61215 1.04672 1.4706 -1.4427e-05 
-1.42353 -0.612171 -1.04673 -0.61215 1.04672 1.4706 -1.4427e-05 
-1.42353 -0.612171 -1.04673 -0.61215 1.04672 1.4706 -1.4427e-05 
-1.37445 -0.507017 -1.2491 -0.506996 1.24908 1.81758 -1.47681e-05 
-1.37445 -0.507017 -1.2491 -0.506996 1.24908 1.81758 -1.47681e-05 
-1.37445 -0.507017 -1.2491 -0.506996 1.24908 1.81758 -1.47681e-05 
-1.32536 -0.317907 -1.4385 -0.317893 1.43847 2.17071 -1.10589e-05 
-1.32536 -0.317907 -1.4385 -0.317893 1.43847 2.17071 -1.10589e-05 
-1.32536 -0.317907 -1.4385 -0.317893 1.43847 2.17071 -1.10589e-05 
-1.27627 -0.0460662 -1.56541 -0.0460639 1.56537 2.45307 -1.81127e-06 
-1.27627 -0.0460662 -1.56541 -0.0460639 1.56537 2.45307 -1.81127e-06 
-1.27627 -0.0460662 -1.56541 -0.0460639 1.56537 2.45307 -1.81127e-06 
-1.22718 0.268636 -1.58385 0.268622 1.58381 2.58125 1.11113e-05 
-1.22718 0.268636 -1.58385 0.268622 1.58381 2.58125 1.11113e-05 
-1.22718 0.268636 -1.58385 0.268622 1.58381 2.58125 1.11113e-05 
-1.1781 0.560305 -1.48603 0.560278 1.486 2.52274 2.26504e-05 
-1.1781 0.560305 -1.48603 0.560278 1.486 2.52274 2.26504e-05 
-1.1781 0.560305 -1.48603 0.560278 1.486 2.52274 2.26504e-05 
-1.12901 0.777637 -1.30918 0.777604 1.30916 2.31914 2.88995e-05 
-1.12901 0.777637 -1.30918 0.777604 1.30916 2.31914 2.88995e-05 
-1.12901 0.777637 -1.30918 0.777604 1.30916 2.31914 2.88995e-05 
-1.07992 0.908234 -1.10526 0.908201 1.10526 2.04693 2.97917e-05 
-1.07992 0.908234 -1.10526 0.908201 1.10526 2.04693 2.97917e-05 
-1.07992 0.908234 -1.10526 0.908201 1.10526 2.04693 2.97917e-05 
-1.03084 0.968144 -0.911769 0.968116 0.911771 1.76899 2.74457e-05 
-1.03084 0.968144 -0.911769 0.968116 0.911771 1.76899 2.74457e-05 
-1.03084 0.968144 -0.911769 0.968116 0.911771 1.76899 2.74457e-05 
-0.981748 0.98114 -0.745472 0.981117 0.745478 1.51867 2.3879e-05 
-0.981748 0.98114 -0.745472 0.981117 0.745478 1.51867 2.3879e-05 
-0.981748 0.98114 -0.745472 0.981117 0.745478 1.51867 2.3879e-05 
-0.93266 0.967054 -0.609404 0.967035 0.609413 1.30682 2.02536e-05 
-0.93266 0.967054 -0.609404 0.967035 0.609413 1.30682 2.02536e-05 
-0.93266 0.967054 -0.609404 0.967035 0.609413 1.30682 2.02536e-05 
-0.883573 0.939206 -0.500422 0.939191 0.500432 1.13274 1.70505e-05 
-0.883573 0.939206 -0.500422 0.939191 0.500432 1.13274 1.70505e-05 
-0.883573 0.939206 -0.500422 0.939191 0.500432 1.13274 1.70505e-05 
-0.834486 0.9056 -0.41364 0.905588 0.413651 0.991378 1.43891e-05 
-0.834486 0.9056 -0.41364 0.905588 0.413651 0.991378 1.43891e-05 
-0.834486 0.9056 -0.41364 0.905588 0.413651 0.991378 1.43891e-05 
-0.785398 0.870726 -0.344343 0.870716 0.344353 0.876874 1.22373e-05 
-0.785398 0.870726 -0.344343 0.870716 0.344353 0.876874 1.22373e-05 
-0.785398 0.870726 -0.344343 0.870716 0.344353 0.876874 1.22373e-05 
-0.736311 0.836958 -0.288592 0.836951 0.288602 0.7839 1.05156e-05 
-0.736311 0.836958 -0.288592 0.836951 0.288602 0.7839 1.05156e-05 
-0.736311 0.836958 -0.288592 0.836951 0.288602 0.7839 1.05156e-05 
-0.687223 0.805463 -0.243293 0.805457 0.243302 0.70806 9.14093e-06 
-0.687223 0.805463 -0.243293 0.805457 0.243302 0.70806 9.14093e-06 
-0.687223 0.805463 -0.243293 0.805457 0.243302 0.70806 9.14093e-06 
-0.638136 0.776736 -0.206071 0.776731 0.20608 0.645867 8.0407e-06 
-0.638136 0.776736 -0.206071 0.776731 0.20608 0.645867 8.0407e-06 
-0.638136 0.776736 -0.206071 0.776731 0.20608 0.645867 8.0407e-06 
-0.589049 0.750912 -0.175122 0.750908 0.175131 0.594608 7.15646e-06 
-0.589049 0.750912 -0.175122 0.750908 0.175131 0.594608 7.15646e-06 
-0.589049 0.750912 -0.175122 0.750908 0.175131 0.594608 7.15646e-06 
-0.539961 0.727942 -0.149075 0.727938 0.149083 0.552185 6.44259e-06 
-0.539961 0.727942 -0.149075 0.727938 0.149083 0.552185 6.44259e-06 
-0.539961 0.727942 -0.149075 0.727938 0.149083 0.552185 6.44259e-06 
-0.490874 0.707688 -0.126881 0.707685 0.126889 0.516976 5.86396e-06 
-0.490874 0.707688 -0.126881 0.707685 0.126889 0.516976 5.86396e-06 
-0.490874 0.707688 -0.126881 0.707685 0.126889 0.516976 5.86396e-06 
-0.441786 0.689979 -0.107732 0.689976 0.107739 0.487726 5.39374e-06 
-0.441786 0.689979 -0.107732 0.689976 0.107739 0.487726 5.39374e-06 
-0.441786 0.689979 -0.107732 0.689976 0.107739 0.487726 5.39374e-06 
-0.392699 0.674637 -0.0909968 0.674635 0.0910039 0.463461 5.01142e-06 
-0.392699 0.674637 -0.0909968 0.674635 0.0910039 0.463461 5.01142e-06 
-0.392699 0.674637 -0.0909968 0.674635 0.0910039 0.463461 5.01142e-06 
-0.343612 0.661497 -0.0761791 0.661495 0.076186 0.443422 4.70134e-06 
-0.343612 0.661497 -0.0761791 0.661495 0.076186 0.443422 4.70134e-06 
-0.343612 0.661497 -0.0761791 0.661495 0.076186 0.443422 4.70134e-06 
-0.294524 0.650406 -0.0628806 0.650405 0.0628873 0.427021 4.45153e-06 
-0.294524 0.650406 -0.0628806 0.650405 0.0628873 0.427021 4.45153e-06 
-0.294524 0.650406 -0.0628806 0.650405 0.0628873 0.427021 4.45153e-06 
-0.245437 0.641237 -0.0507774 0.641236 0.050784 0.413799 4.25287e-06 
-0.245437 0.641237 -0.0507774 0.641236 0.050784 0.413799 4.25287e-06 
-0.245437 0.641237 -0.0507774 0.641236 0.050784 0.413799 4.25287e-06 
-0.19635 0.633879 -0.0396009 0.633878 0.0396073 0.403404 4.09846e-06 
-0.19635 0.633879 -0.0396009 0.633878 0.0396073 0.403404 4.09846e-06 
-0.19635 0.633879 -0.0396009 0.633878 0.0396073 0.403404 4.09846e-06 
-0.147262 0.628245 -0.0291232 0.628244 0.0291295 0.395572 3.98316e-06 
-0.147262 0.628245 -0.0291232 0.628244 0.0291295 0.395572 3.98316e-06 
-0.147262 0.628245 -0.0291232 0.628244 0.0291295 0.395572 3.98316e-06 
-0.0981748 0.624268 -0.0191463 0.624267 0.0191525 0.390108 3.90327e-06 
-0.0981748 0.624268 -0.0191463 0.624267 0.0191525 0.390108 3.90327e-06 
-0.0981748 0.624268 -0.0191463 0.624267 0.0191525 0.390108 3.90327e-06 
-0.0490874 0.6219 -0.00949238 0.6219 0.00949858 0.386881 3.8563e-06 
-0.0490874 0.6219 -0.00949238 0.6219 0.00949858 0.386881 3.8563e-06 
-0.0490874 0.6219 -0.00949238 0.6219 0.00949858 0.386881 3.8563e-06 


==> anc/FOURIER/LAMBDA2.0GAMMA0.5BETA1.0CLASSICAL_FULL/Gamma.txt <==
0 -1.61001 8.01336e-06 -0.224171 -0.000111067 
0 -1.61001 8.01336e-06 -0.224171 -0.000111067 
0.0490874 -1.6076 -0.0245376 -0.224873 -0.0295183 
0.0490874 -1.6076 -0.0245376 -0.224873 -0.0295183 
0.0981748 -1.60037 -0.0490833 -0.232298 -0.0579018 
0.0981748 -1.60037 -0.0490833 -0.232298 -0.0579018 
0.147262 -1.58832 -0.0736291 -0.245841 -0.0837853 
0.147262 -1.58832 -0.0736291 -0.245841 -0.0837853 
0.19635 -1.57146 -0.0981751 -0.260917 -0.106224 
0.19635 -1.57146 -0.0981751 -0.260917 -0.106224 
0.245437 -1.54977 -0.122721 -0.279256 -0.12516 
0.245437 -1.54977 -0.122721 -0.279256 -0.12516 
0.294524 -1.52326 -0.147267 -0.299486 -0.140617 
0.294524 -1.52326 -0.147267 -0.299486 -0.140617 
0.343612 -1.49194 -0.171814 -0.320219 -0.152695 
0.343612 -1.49194 -0.171814 -0.320219 -0.152695 
0.392699 -1.45579 -0.196361 -0.341308 -0.161802 
0.392699 -1.45579 -0.196361 -0.341308 -0.161802 
0.441786 -1.41483 -0.220908 -0.361937 -0.16823 
0.441786 -1.41483 -0.220908 -0.361937 -0.16823 
0.490874 -1.36904 -0.245456 -0.382383 -0.172477 
0.490874 -1.36904 -0.245456 -0.382383 -0.172477 
0.539961 -1.31844 -0.270004 -0.401828 -0.174767 
0.539961 -1.31844 -0.270004 -0.401828 -0.174767 
0.589049 -1.26302 -0.294553 -0.420805 -0.175561 
0.589049 -1.26302 -0.294553 -0.420805 -0.175561 
0.638136 -1.20278 -0.319102 -0.43867 -0.17499 
0.638136 -1.20278 -0.319102 -0.43867 -0.17499 
0.687223 -1.13772 -0.343652 -0.45599 -0.173429 
0.687223 -1.13772 -0.343652 -0.45599 -0.173429 
0.736311 -1.06784 -0.368203 -0.472266 -0.170907 
0.736311 -1.06784 -0.368203 -0.472266 -0.170907 
0.785398 -0.993146 -0.392755 -0.488019 -0.167711 
0.785398 -0.993146 -0.392755 -0.488019 -0.167711 
0.834486 -0.913631 -0.417308 -0.5028 -0.163767 
0.834486 -0.913631 -0.417308 -0.5028 -0.163767 
0.883573 -0.829299 -0.441862 -0.517074 -0.159301 
0.883573 -0.829299 -0.441862 -0.517074 -0.159301 
0.93266 -0.740149 -0.466416 -0.53036 -0.154113 
0.93266 -0.740149 -0.466416 -0.53036 -0.154113 
0.981748 -0.646182 -0.49097 -0.543014 -0.148418 
0.981748 -0.646182 -0.49097 -0.543014 -0.148418 
1.03084 -0.547399 -0.515524 -0.554273 -0.14196 
1.03084 -0.547399 -0.515524 -0.554273 -0.14196 
1.07992 -0.443799 -0.540076 -0.564437 -0.13512 
1.07992 -0.443799 -0.540076 -0.564437 -0.13512 
1.12901 -0.335382 -0.564626 -0.572452 -0.128158 
1.12901 -0.335382 -0.564626 -0.572452 -0.128158 
1.1781 -0.222146 -0.589173 -0.579079 -0.121545 
1.1781 -0.222146 -0.589173 -0.579079 -0.121545 
1.22718 -0.104092 -0.613717 -0.583922 -0.115938 
1.22718 -0.104092 -0.613717 -0.583922 -0.115938 
1.27627 0.0187824 -0.638258 -0.587751 -0.111046 
1.27627 0.0187824 -0.638258 -0.587751 -0.111046 
1.32536 0.146477 -0.662796 -0.590338 -0.107086 
1.32536 0.146477 -0.662796 -0.590338 -0.107086 
1.37445 0.278993 -0.687333 -0.591913 -0.103729 
1.37445 0.278993 -0.687333 -0.591913 -0.103729 
1.42353 0.41633 -0.711869 -0.592073 -0.101036 
1.42353 0.41633 -0.711869 -0.592073 -0.101036 
1.47262 0.558488 -0.736405 -0.590761 -0.0988854 
1.47262 0.558488 -0.736405 -0.590761 -0.0988854 
1.52171 0.705468 -0.76094 -0.587314 -0.0973871 
1.52171 0.705468 -0.76094 -0.587314 -0.0973871 
1.5708 0.857267 -0.785476 -0.58168 -0.096728 
1.5708 0.857267 -0.785476 -0.58168 -0.096728 
1.61988 1.01389 -0.810013 -0.573028 -0.0971966 
1.61988 1.01389 -0.810013 -0.573028 -0.0971966 
1.66897 1.17533 -0.83455 -0.561462 -0.0991517 
1.66897 1.17533 -0.83455 -0.561462 -0.0991517 
1.71806 1.34159 -0.859087 -0.546079 -0.103065 
1.71806 1.34159 -0.859087 -0.546079 -0.103065 
1.76715 1.51267 -0.883626 -0.527152 -0.109444 
1.76715 1.51267 -0.883626 -0.527152 -0.109444 
1.81623 1.68857 -0.908164 -0.503848 -0.118972 
1.81623 1.68857 -0.908164 -0.503848 -0.118972 
1.86532 1.86929 -0.932704 -0.476605 -0.132339 
1.86532 1.86929 -0.932704 -0.476605 -0.132339 
1.91441 2.05482 -0.957244 -0.44504 -0.150485 
1.91441 2.05482 -0.957244 -0.44504 -0.150485 
1.9635 2.24518 -0.981784 -0.409677 -0.174278 
1.9635 2.24518 -0.981784 -0.409677 -0.174278 
2.01258 2.44036 -1.00632 -0.371253 -0.205008 
2.01258 2.44036 -1.00632 -0.371253 -0.205008 
2.06167 2.64035 -1.03087 -0.330198 -0.243543 
2.06167 2.64035 -1.03087 -0.330198 -0.243543 
2.11076 2.84517 -1.05541 -0.289422 -0.291789 
2.11076 2.84517 -1.05541 -0.289422 -0.291789 
2.15984 3.0548 -1.07995 -0.24892 -0.34993 
2.15984 3.0548 -1.07995 -0.24892 -0.34993 
2.20893 3.26925 -1.10449 -0.214525 -0.421029 
2.20893 3.26925 -1.10449 -0.214525 -0.421029 
2.25802 3.48853 -1.12903 -0.18669 -0.502759 
2.25802 3.48853 -1.12903 -0.18669 -0.502759 
2.30711 3.71262 -1.15357 -0.173221 -0.598276 
2.30711 3.71262 -1.15357 -0.173221 -0.598276 
2.35619 3.94153 -1.17812 -0.175736 -0.70197 
2.35619 3.94153 -1.17812 -0.175736 -0.70197 
2.40528 4.17526 -1.20266 -0.201393 -0.811862 
2.40528 4.17526 -1.20266 -0.201393 -0.811862 
2.45437 4.41381 -1.2272 -0.250587 -0.917891 
2.45437 4.41381 -1.2272 -0.250587 -0.917891 
2.50346 4.65717 -1.25174 -0.32458 -1.01172 
2.50346 4.65717 -1.25174 -0.32458 -1.01172 
2.55254 4.90536 -1.27629 -0.420578 -1.08569 
2.55254 4.90536 -1.27629 -0.420578 -1.08569 
2.60163 5.15837 -1.30083 -0.532465 -1.12954 
2.60163 5.15837 -1.30083 -0.532465 -1.12954 
2.65072 5.41619 -1.32537 -0.654448 -1.14152 
2.65072 5.41619 -1.32537 -0.654448 -1.14152 
2.69981 5.67883 -1.34991 -0.778184 -1.11508 
2.69981 5.67883 -1.34991 -0.778184 -1.11508 
2.74889 5.9463 -1.37446 -0.896241 -1.05137 
2.74889 5.9463 -1.37446 -0.896241 -1.05137 
2.79798 6.21858 -1.399 -0.99941 -0.951252 
2.79798 6.21858 -1.399 -0.99941 -0.951252 
2.84707 6.49568 -1.42354 -1.08147 -0.819593 
2.84707 6.49568 -1.42354 -1.08147 -0.819593 
2.89616 6.7776 -1.44809 -1.1356 -0.663409 
2.89616 6.7776 -1.44809 -1.1356 -0.663409 
2.94524 7.06434 -1.47263 -1.16124 -0.491103 
2.94524 7.06434 -1.47263 -1.16124 -0.491103 
2.99433 7.3559 -1.49717 -1.15574 -0.310619 
2.99433 7.3559 -1.49717 -1.15574 -0.310619 
3.04342 7.65228 -1.52172 -1.12378 -0.130515 
3.04342 7.65228 -1.52172 -1.12378 -0.130515 
3.09251 7.95348 -1.54626 -1.06678 0.0437109 
3.09251 7.95348 -1.54626 -1.06678 0.0437109 
3.14159 8.25949 -1.5708 -0.990977 0.206077 
3.14159 8.25949 -1.5708 -0.990977 0.206077 
3.19068 8.57033 -1.59535 -0.900298 0.354108 
3.19068 8.57033 -1.59535 -0.900298 0.354108 
3.23977 8.88598 -1.61989 -0.800171 0.484758 
3.23977 8.88598 -1.61989 -0.800171 0.484758 
3.28885 9.20646 -1.64443 -0.694822 0.597893 
3.28885 9.20646 -1.64443 -0.694822 0.597893 
3.33794 9.53175 -1.66898 -0.588218 0.692864 
3.33794 9.53175 -1.66898 -0.588218 0.692864 
3.38703 9.86186 -1.69352 -0.483495 0.770547 
3.38703 9.86186 -1.69352 -0.483495 0.770547 
3.43612 10.1968 -1.71806 -0.383312 0.832035 
3.43612 10.1968 -1.71806 -0.383312 0.832035 
3.4852 10.5365 -1.74261 -0.28932 0.878289 
3.4852 10.5365 -1.74261 -0.28932 0.878289 
3.53429 10.8811 -1.76715 -0.203355 0.911174 
3.53429 10.8811 -1.76715 -0.203355 0.911174 
3.58338 11.2305 -1.79169 -0.125674 0.931657 
3.58338 11.2305 -1.79169 -0.125674 0.931657 
3.63247 11.5847 -1.81624 -0.0575227 0.941559 
3.63247 11.5847 -1.81624 -0.0575227 0.941559 
3.68155 11.9437 -1.84078 0.00159049 0.941872 
3.68155 11.9437 -1.84078 0.00159049 0.941872 
3.73064 12.3076 -1.86532 0.051059 0.934163 
3.73064 12.3076 -1.86532 0.051059 0.934163 
3.77973 12.6762 -1.88987 0.0915692 0.919283 
3.77973 12.6762 -1.88987 0.0915692 0.919283 
3.82882 13.0497 -1.91441 0.123066 0.898582 
3.82882 13.0497 -1.91441 0.123066 0.898582 
3.8779 13.428 -1.93895 0.146198 0.872688 
3.8779 13.428 -1.93895 0.146198 0.872688 
3.92699 13.8112 -1.9635 0.161241 0.842773 
3.92699 13.8112 -1.9635 0.161241 0.842773 
3.97608 14.1991 -1.98804 0.168845 0.809269 
3.97608 14.1991 -1.98804 0.168845 0.809269 
4.02517 14.5919 -2.01258 0.169357 0.773171 
4.02517 14.5919 -2.01258 0.169357 0.773171 
4.07425 14.9894 -2.03713 0.163513 0.734775 
4.07425 14.9894 -2.03713 0.163513 0.734775 
4.12334 15.3918 -2.06167 0.151549 0.694896 
4.12334 15.3918 -2.06167 0.151549 0.694896 
4.17243 15.7991 -2.08621 0.134107 0.653578 
4.17243 15.7991 -2.08621 0.134107 0.653578 
4.22152 16.2111 -2.11076 0.105618 0.606888 
4.22152 16.2111 -2.11076 0.105618 0.606888 
4.2706 16.6279 -2.1353 0.0849577 0.569742 
4.2706 16.6279 -2.1353 0.0849577 0.569742 
4.31969 17.0496 -2.15985 0.0541153 0.527677 
4.31969 17.0496 -2.15985 0.0541153 0.527677 
4.36878 17.4761 -2.18439 0.0194674 0.485735 
4.36878 17.4761 -2.18439 0.0194674 0.485735 
4.41786 17.9074 -2.20893 -0.0184209 0.444471 
4.41786 17.9074 -2.20893 -0.0184209 0.444471 
4.46695 18.3436 -2.23348 -0.0593084 0.403909 
4.46695 18.3436 -2.23348 -0.0593084 0.403909 
4.51604 18.7845 -2.25802 -0.102831 0.364491 
4.51604 18.7845 -2.25802 -0.102831 0.364491 
4.56513 19.2303 -2.28256 -0.148728 0.326222 
4.56513 19.2303 -2.28256 -0.148728 0.326222 
4.61421 19.6809 -2.30711 -0.196716 0.289508 
4.61421 19.6809 -2.30711 -0.196716 0.289508 
4.6633 20.1363 -2.33165 -0.246535 0.25439 
4.6633 20.1363 -2.33165 -0.246535 0.25439 
4.71239 20.5965 -2.35619 -0.29791 0.221235 
4.71239 20.5965 -2.35619 -0.29791 0.221235 
4.76148 21.0616 -2.38074 -0.350623 0.19008 
4.76148 21.0616 -2.38074 -0.350623 0.19008 
4.81056 21.5314 -2.40528 -0.4044 0.161294 
4.81056 21.5314 -2.40528 -0.4044 0.161294 
4.85965 22.0061 -2.42982 -0.458937 0.134958 
4.85965 22.0061 -2.42982 -0.458937 0.134958 
4.90874 22.4856 -2.45437 -0.513989 0.111389 
4.90874 22.4856 -2.45437 -0.513989 0.111389 
4.95783 22.9699 -2.47891 -0.569196 0.0906545 
4.95783 22.9699 -2.47891 -0.569196 0.0906545 
5.00691 23.4591 -2.50346 -0.62425 0.0730194 
5.00691 23.4591 -2.50346 -0.62425 0.0730194 
5.056 23.953 -2.528 -0.67876 0.058485 
5.056 23.953 -2.528 -0.67876 0.058485 
5.10509 24.4518 -2.55254 -0.732316 0.0472412 
5.10509 24.4518 -2.55254 -0.732316 0.0472412 
5.15418 24.9554 -2.57709 -0.784526 0.0391514 
5.15418 24.9554 -2.57709 -0.784526 0.0391514 
5.20326 25.4639 -2.60163 -0.834952 0.0342748 
5.20326 25.4639 -2.60163 -0.834952 0.0342748 
5.25235 25.9771 -2.62617 -0.883254 0.0322644 
5.25235 25.9771 -2.62617 -0.883254 0.0322644 
5.30144 26.4951 -2.65072 -0.929059 0.0330386 
5.30144 26.4951 -2.65072 -0.929059 0.0330386 
5.35052 27.018 -2.67526 -0.972105 0.0361063 
5.35052 27.018 -2.67526 -0.972105 0.0361063 
5.39961 27.5457 -2.6998 -1.0122 0.0411811 
5.39961 27.5457 -2.6998 -1.0122 0.0411811 
5.4487 28.0782 -2.72435 -1.04924 0.0476562 
5.4487 28.0782 -2.72435 -1.04924 0.0476562 
5.49779 28.6156 -2.74889 -1.0832 0.0551644 
5.49779 28.6156 -2.74889 -1.0832 0.0551644 
5.54687 29.1577 -2.77343 -1.11416 0.0630691 
5.54687 29.1577 -2.77343 -1.11416 0.0630691 
5.59596 29.7047 -2.79798 -1.14229 0.0709974 
5.59596 29.7047 -2.79798 -1.14229 0.0709974 
5.64505 30.2565 -2.82252 -1.16786 0.0783497 
5.64505 30.2565 -2.82252 -1.16786 0.0783497 
5.69414 30.8131 -2.84706 -1.19119 0.0848007 
5.69414 30.8131 -2.84706 -1.19119 0.0848007 
5.74322 31.3745 -2.87161 -1.21266 0.0899051 
5.74322 31.3745 -2.87161 -1.21266 0.0899051 
5.79231 31.9408 -2.89615 -1.23265 0.0934185 
5.79231 31.9408 -2.89615 -1.23265 0.0934185 
5.8414 32.5119 -2.92069 -1.25167 0.0950632 
5.8414 32.5119 -2.92069 -1.25167 0.0950632 
5.89049 33.0877 -2.94524 -1.27003 0.0947389 
5.89049 33.0877 -2.94524 -1.27003 0.0947389 
5.93957 33.6684 -2.96978 -1.28811 0.092353 
5.93957 33.6684 -2.96978 -1.28811 0.092353 
5.98866 34.254 -2.99432 -1.30633 0.0878896 
5.98866 34.254 -2.99432 -1.30633 0.0878896 
6.03775 34.8443 -3.01886 -1.32494 0.081384 
6.03775 34.8443 -3.01886 -1.32494 0.081384 
6.08684 35.4395 -3.0434 -1.3443 0.0729413 
6.08684 35.4395 -3.0434 -1.3443 0.0729413 
6.13592 36.0395 -3.06795 -1.36454 0.0625925 
6.13592 36.0395 -3.06795 -1.36454 0.0625925 
6.18501 36.6443 -3.09249 -1.38588 0.0505445 
6.18501 36.6443 -3.09249 -1.38588 0.0505445 
6.2341 37.2539 -3.11703 -1.40843 0.0368284 
6.2341 37.2539 -3.11703 -1.40843 0.0368284 
6.28319 37.8683 -3.14157 -1.43216 0.0217091 
6.28319 37.8683 -3.14157 -1.43216 0.0217091 
6.33227 38.4876 -3.16611 -1.45701 0.00522918 
6.33227 38.4876 -3.16611 -1.45701 0.00522918 
6.38136 39.1117 -3.19066 -1.48288 -0.0123974 
6.38136 39.1117 -3.19066 -1.48288 -0.0123974 
6.43045 39.7406 -3.2152 -1.50958 -0.0311496 
6.43045 39.7406 -3.2152 -1.50958 -0.0311496 
6.47953 40.3743 -3.23975 -1.53695 -0.0508937 
6.47953 40.3743 -3.23975 -1.53695 -0.0508937 
6.52862 41.0128 -3.26429 -1.56472 -0.0716508 
6.52862 41.0128 -3.26429 -1.56472 -0.0716508 
6.57771 41.6562 -3.28884 -1.5927 -0.093364 
6.57771 41.6562 -3.28884 -1.5927 -0.093364 
6.6268 42.3044 -3.31338 -1.62059 -0.116104 
6.6268 42.3044 -3.31338 -1.62059 -0.116104 
6.67588 42.9574 -3.33793 -1.64817 -0.139875 
6.67588 42.9574 -3.33793 -1.64817 -0.139875 
6.72497 43.6152 -3.36247 -1.67516 -0.164764 
6.72497 43.6152 -3.36247 -1.67516 -0.164764 
6.77406 44.2778 -3.38702 -1.70136 -0.1908 
6.77406 44.2778 -3.38702 -1.70136 -0.1908 
6.82315 44.9453 -3.41156 -1.72651 -0.218038 
6.82315 44.9453 -3.41156 -1.72651 -0.218038 
6.87223 45.6175 -3.43611 -1.75043 -0.246469 
6.87223 45.6175 -3.43611 -1.75043 -0.246469 
6.92132 46.2946 -3.46065 -1.77293 -0.276048 
6.92132 46.2946 -3.46065 -1.77293 -0.276048 
6.97041 46.9765 -3.4852 -1.79384 -0.306635 
6.97041 46.9765 -3.4852 -1.79384 -0.306635 
7.0195 47.6633 -3.50974 -1.81297 -0.338021 
7.0195 47.6633 -3.50974 -1.81297 -0.338021 
7.06858 48.3548 -3.53429 -1.83019 -0.369901 
7.06858 48.3548 -3.53429 -1.83019 -0.369901 
7.11767 49.0512 -3.55883 -1.84523 -0.401858 
7.11767 49.0512 -3.55883 -1.84523 -0.401858 
7.16676 49.7524 -3.58338 -1.85802 -0.433423 
7.16676 49.7524 -3.58338 -1.85802 -0.433423 
7.21585 50.4584 -3.60792 -1.86816 -0.463984 
7.21585 50.4584 -3.60792 -1.86816 -0.463984 
7.26493 51.1692 -3.63246 -1.87555 -0.492926 
7.26493 51.1692 -3.63246 -1.87555 -0.492926 
7.31402 51.8849 -3.65701 -1.87975 -0.519757 
7.31402 51.8849 -3.65701 -1.87975 -0.519757 
7.36311 52.6053 -3.68155 -1.88038 -0.543645 
7.36311 52.6053 -3.68155 -1.88038 -0.543645 
7.4122 53.3306 -3.7061 -1.87731 -0.564623 
7.4122 53.3306 -3.7061 -1.87731 -0.564623 
7.46128 54.0607 -3.73064 -1.86988 -0.581739 
7.46128 54.0607 -3.73064 -1.86988 -0.581739 
7.51037 54.7956 -3.75518 -1.85823 -0.595671 
7.51037 54.7956 -3.75518 -1.85823 -0.595671 
7.55946 55.5354 -3.77973 -1.84194 -0.605704 
7.55946 55.5354 -3.77973 -1.84194 -0.605704 
7.60854 56.2799 -3.80427 -1.82114 -0.612811 
7.60854 56.2799 -3.80427 -1.82114 -0.612811 
7.65763 57.0293 -3.82882 -1.79604 -0.616848 
7.65763 57.0293 -3.82882 -1.79604 -0.616848 
7.70672 57.7835 -3.85336 -1.76667 -0.61867 
7.70672 57.7835 -3.85336 -1.76667 -0.61867 
7.75581 58.5425 -3.8779 -1.73377 -0.61865 
7.75581 58.5425 -3.8779 -1.73377 -0.61865 
7.80489 59.3063 -3.90245 -1.69754 -0.617349 
7.80489 59.3063 -3.90245 -1.69754 -0.617349 
7.85398 60.075 -3.92699 -1.65885 -0.615334 
7.85398 60.075 -3.92699 -1.65885 -0.615334 
7.90307 60.8485 -3.95154 -1.61814 -0.612819 
7.90307 60.8485 -3.95154 -1.61814 -0.612819 
7.95216 61.6268 -3.97608 -1.57605 -0.610299 
7.95216 61.6268 -3.97608 -1.57605 -0.610299 
8.00124 62.4099 -4.00062 -1.53322 -0.607707 
8.00124 62.4099 -4.00062 -1.53322 -0.607707 
8.05033 63.1978 -4.02517 -1.48996 -0.605345 
8.05033 63.1978 -4.02517 -1.48996 -0.605345 
8.09942 63.9906 -4.04971 -1.44692 -0.603044 
8.09942 63.9906 -4.04971 -1.44692 -0.603044 
8.14851 64.7881 -4.07425 -1.40418 -0.600806 
8.14851 64.7881 -4.07425 -1.40418 -0.600806 
8.19759 65.5905 -4.0988 -1.3622 -0.598566 
8.19759 65.5905 -4.0988 -1.3622 -0.598566 
8.24668 66.3977 -4.12334 -1.32093 -0.596042 
8.24668 66.3977 -4.12334 -1.32093 -0.596042 
8.29577 67.2097 -4.14789 -1.28058 -0.59332 
8.29577 67.2097 -4.14789 -1.28058 -0.59332 
8.34486 68.0266 -4.17243 -1.24102 -0.590027 
8.34486 68.0266 -4.17243 -1.24102 -0.590027 
8.39394 68.8483 -4.19697 -1.20244 -0.586447 
8.39394 68.8483 -4.19697 -1.20244 -0.586447 
8.44303 69.6747 -4.22152 -1.16048 -0.577649 
8.44303 69.6747 -4.22152 -1.16048 -0.577649 
8.49212 70.5061 -4.24606 -1.12758 -0.577446 
8.49212 70.5061 -4.24606 -1.12758 -0.577446 
8.54121 71.3422 -4.27061 -1.09133 -0.572154 
8.54121 71.3422 -4.27061 -1.09133 -0.572154 
8.59029 72.1831 -4.29515 -1.05562 -0.566263 
8.59029 72.1831 -4.29515 -1.05562 -0.566263 
8.63938 73.0289 -4.31969 -1.0205 -0.559859 
8.63938 73.0289 -4.31969 -1.0205 -0.559859 
8.68847 73.8795 -4.34424 -0.98586 -0.552988 
8.68847 73.8795 -4.34424 -0.98586 -0.552988 
8.73755 74.7349 -4.36878 -0.951741 -0.545725 
8.73755 74.7349 -4.36878 -0.951741 -0.545725 
8.78664 75.5951 -4.39333 -0.918032 -0.538124 
8.78664 75.5951 -4.39333 -0.918032 -0.538124 
8.83573 76.4601 -4.41787 -0.884769 -0.530255 
8.83573 76.4601 -4.41787 -0.884769 -0.530255 
8.88482 77.33 -4.44242 -0.851915 -0.522184 
8.88482 77.33 -4.44242 -0.851915 -0.522184 
8.9339 78.2047 -4.46696 -0.819395 -0.513959 
8.9339 78.2047 -4.46696 -0.819395 -0.513959 
8.98299 79.0841 -4.4915 -0.78728 -0.505644 
8.98299 79.0841 -4.4915 -0.78728 -0.505644 
9.03208 79.9685 -4.51605 -0.755465 -0.497283 
9.03208 79.9685 -4.51605 -0.755465 -0.497283 
9.08117 80.8576 -4.54059 -0.724024 -0.488914 
9.08117 80.8576 -4.54059 -0.724024 -0.488914 
9.13025 81.7516 -4.56514 -0.692881 -0.480564 
9.13025 81.7516 -4.56514 -0.692881 -0.480564 
9.17934 82.6503 -4.58968 -0.662064 -0.472269 
9.17934 82.6503 -4.58968 -0.662064 -0.472269 
9.22843 83.5539 -4.61423 -0.631512 -0.464021 
9.22843 83.5539 -4.61423 -0.631512 -0.464021 
9.27752 84.4623 -4.63877 -0.60122 -0.455856 
9.27752 84.4623 -4.63877 -0.60122 -0.455856 
9.3266 85.3756 -4.66331 -0.571173 -0.447771 
9.3266 85.3756 -4.66331 -0.571173 -0.447771 
9.37569 86.2936 -4.68786 -0.541324 -0.439768 
9.37569 86.2936 -4.68786 -0.541324 -0.439768 
9.42478 87.2165 -4.7124 -0.511668 -0.431852 
9.42478 87.2165 -4.7124 -0.511668 -0.431852 
9.47387 88.1442 -4.73695 -0.482163 -0.424019 
9.47387 88.1442 -4.73695 -0.482163 -0.424019 
9.52295 89.0767 -4.76149 -0.452757 -0.416257 
9.52295 89.0767 -4.76149 -0.452757 -0.416257 
9.57204 90.014 -4.78604 -0.423429 -0.408567 
9.57204 90.014 -4.78604 -0.423429 -0.408567 
9.62113 90.9561 -4.81058 -0.394138 -0.400945 
9.62113 90.9561 -4.81058 -0.394138 -0.400945 
9.67021 91.9031 -4.83513 -0.364844 -0.393375 
9.67021 91.9031 -4.83513 -0.364844 -0.393375 
9.7193 92.8549 -4.85967 -0.335519 -0.385864 
9.7193 92.8549 -4.85967 -0.335519 -0.385864 
9.76839 93.8115 -4.88422 -0.306127 -0.378395 
9.76839 93.8115 -4.88422 -0.306127 -0.378395 
9.81748 94.7729 -4.90876 -0.276609 -0.370964 
9.81748 94.7729 -4.90876 -0.276609 -0.370964 
9.86656 95.7392 -4.93331 -0.246945 -0.363568 
9.86656 95.7392 -4.93331 -0.246945 -0.363568 
9.91565 96.7102 -4.95785 -0.217094 -0.356208 
9.91565 96.7102 -4.95785 -0.217094 -0.356208 
9.96474 97.6861 -4.9824 -0.187023 -0.34887 
9.96474 97.6861 -4.9824 -0.187023 -0.34887 
10.0138 98.6668 -5.00694 -0.156703 -0.341568 
10.0138 98.6668 -5.00694 -0.156703 -0.341568 
10.0629 99.6523 -5.03149 -0.126115 -0.334288 
10.0629 99.6523 -5.03149 -0.126115 -0.334288 
10.112 100.643 -5.05604 -0.0952031 -0.327034 
10.112 100.643 -5.05604 -0.0952031 -0.327034 
10.1611 101.638 -5.08058 -0.0639684 -0.319809 
10.1611 101.638 -5.08058 -0.0639684 -0.319809 
10.2102 102.638 -5.10513 -0.0323625 -0.312612 
10.2102 102.638 -5.10513 -0.0323625 -0.312612 
10.2593 103.643 -5.12968 -0.00039472 -0.305452 
10.2593 103.643 -5.12968 -0.00039472 -0.305452 
10.3084 104.652 -5.15422 0.0319904 -0.298322 
10.3084 104.652 -5.15422 0.0319904 -0.298322 
10.3574 105.667 -5.17877 0.0647472 -0.291255 
10.3574 105.667 -5.17877 0.0647472 -0.291255 
10.4065 106.686 -5.20332 0.097967 -0.284203 
10.4065 106.686 -5.20332 0.097967 -0.284203 
10.4556 107.71 -5.22787 0.131588 -0.277251 
10.4556 107.71 -5.22787 0.131588 -0.277251 
10.5047 108.739 -5.25242 0.16568 -0.270312 
10.5047 108.739 -5.25242 0.16568 -0.270312 
10.5538 109.773 -5.27697 0.200261 -0.263461 
10.5538 109.773 -5.27697 0.200261 -0.263461 
10.6029 110.811 -5.30152 0.235327 -0.256629 
10.6029 110.811 -5.30152 0.235327 -0.256629 
10.652 111.855 -5.32607 0.271036 -0.249785 
10.652 111.855 -5.32607 0.271036 -0.249785 
10.701 112.903 -5.35063 0.307274 -0.242956 
10.701 112.903 -5.35063 0.307274 -0.242956 
10.7501 113.956 -5.37518 0.34425 -0.236013 
10.7501 113.956 -5.37518 0.34425 -0.236013 
10.7992 115.013 -5.39974 0.381787 -0.229089 
10.7992 115.013 -5.39974 0.381787 -0.229089 
10.8483 116.076 -5.4243 0.41993 -0.222101 
10.8483 116.076 -5.4243 0.41993 -0.222101 
10.8974 117.144 -5.44886 0.458683 -0.215119 
10.8974 117.144 -5.44886 0.458683 -0.215119 
10.9465 118.216 -5.47342 0.4979 -0.20816 
10.9465 118.216 -5.47342 0.4979 -0.20816 
10.9956 119.293 -5.49798 0.537772 -0.201156 
10.9956 119.293 -5.49798 0.537772 -0.201156 
11.0447 120.375 -5.52255 0.578163 -0.19416 
11.0447 120.375 -5.52255 0.578163 -0.19416 
11.0937 121.462 -5.54713 0.6192 -0.187077 
11.0937 121.462 -5.54713 0.6192 -0.187077 
11.1428 122.553 -5.5717 0.660868 -0.179931 
11.1428 122.553 -5.5717 0.660868 -0.179931 
11.1919 123.649 -5.59629 0.703164 -0.172676 
11.1919 123.649 -5.59629 0.703164 -0.172676 
11.241 124.751 -5.62087 0.746139 -0.165303 
11.241 124.751 -5.62087 0.746139 -0.165303 
11.2901 125.857 -5.64546 0.78975 -0.157789 
11.2901 125.857 -5.64546 0.78975 -0.157789 
11.3392 126.967 -5.67005 0.834047 -0.150115 
11.3392 126.967 -5.67005 0.834047 -0.150115 
11.3883 128.083 -5.69465 0.878998 -0.142263 
11.3883 128.083 -5.69465 0.878998 -0.142263 
11.4374 129.203 -5.71924 0.924631 -0.134214 
11.4374 129.203 -5.71924 0.924631 -0.134214 
11.4864 130.329 -5.74382 0.970933 -0.125944 
11.4864 130.329 -5.74382 0.970933 -0.125944 
11.5355 131.459 -5.7684 1.01791 -0.11744 
11.5355 131.459 -5.7684 1.01791 -0.11744 
11.5846 132.594 -5.79296 1.06556 -0.10867 
11.5846 132.594 -5.79296 1.06556 -0.10867 
11.6337 133.733 -5.81751 1.11388 -0.0996297 
11.6337 133.733 -5.81751 1.11388 -0.0996297 
11.6828 134.878 -5.84205 1.16289 -0.0902884 
11.6828 134.878 -5.84205 1.16289 -0.0902884 
11.7319 136.027 -5.86657 1.21256 -0.0806284 
11.7319 136.027 -5.86657 1.21256 -0.0806284 
11.781 137.181 -5.89109 1.26291 -0.0706356 
11.781 137.181 -5.89109 1.26291 -0.0706356 
11.8301 138.34 -5.9156 1.31392 -0.0602849 
11.8301 138.34 -5.9156 1.31392 -0.0602849 
11.8791 139.504 -5.94011 1.36558 -0.0495517 
11.8791 139.504 -5.94011 1.36558 -0.0495517 
11.9282 140.673 -5.96462 1.41789 -0.0384265 
11.9282 140.673 -5.96462 1.41789 -0.0384265 
11.9773 141.846 -5.98913 1.47083 -0.0268734 
11.9773 141.846 -5.98913 1.47083 -0.0268734 
12.0264 143.024 -6.01364 1.52439 -0.0148867 
12.0264 143.024 -6.01364 1.52439 -0.0148867 
12.0755 144.207 -6.03815 1.57855 -0.0024356 
12.0755 144.207 -6.03815 1.57855 -0.0024356 
12.1246 145.395 -6.06267 1.63327 0.0104912 
12.1246 145.395 -6.06267 1.63327 0.0104912 
12.1737 146.588 -6.08719 1.68854 0.0239223 
12.1737 146.588 -6.08719 1.68854 0.0239223 
12.2228 147.786 -6.11171 1.74432 0.0378624 
12.2228 147.786 -6.11171 1.74432 0.0378624 
12.2718 148.988 -6.13624 1.80056 0.0523298 
12.2718 148.988 -6.13624 1.80056 0.0523298 
12.3209 150.195 -6.16077 1.85724 0.0673397 
12.3209 150.195 -6.16077 1.85724 0.0673397 
12.37 151.407 -6.1853 1.91428 0.082876 
12.37 151.407 -6.1853 1.91428 0.082876 
12.4191 152.624 -6.20983 1.97163 0.0989546 
12.4191 152.624 -6.20983 1.97163 0.0989546 
12.4682 153.846 -6.23437 2.02924 0.115572 
12.4682 153.846 -6.23437 2.02924 0.115572 
12.5173 155.072 -6.2589 2.08696 0.132692 
12.5173 155.072 -6.2589 2.08696 0.132692 
12.5664 156.304 -6.28344 2.14487 0.150326 
12.5664 156.304 -6.28344 2.14487 0.150326 
12.6155 157.54 -6.30798 2.20271 0.168408 
12.6155 157.54 -6.30798 2.20271 0.168408 
12.6645 158.781 -6.33252 2.23804 0.185577 
12.6645 158.781 -6.33252 2.23804 0.185577 
12.7136 160.026 -6.35706 2.31776 0.205764 
12.7136 160.026 -6.35706 2.31776 0.205764 
12.7627 161.277 -6.38161 2.37507 0.224964 
12.7627 161.277 -6.38161 2.37507 0.224964 
12.8118 162.532 -6.40615 2.43167 0.244349 
12.8118 162.532 -6.40615 2.43167 0.244349 
12.8609 163.793 -6.4307 2.4876 0.263907 
12.8609 163.793 -6.4307 2.4876 0.263907 
12.91 165.058 -6.45525 2.54267 0.2835 
12.91 165.058 -6.45525 2.54267 0.2835 
12.9591 166.327 -6.47981 2.59674 0.303061 
12.9591 166.327 -6.47981 2.59674 0.303061 
13.0082 167.602 -6.50436 2.64959 0.322481 
13.0082 167.602 -6.50436 2.64959 0.322481 
13.0572 168.882 -6.52892 2.70108 0.341663 
13.0572 168.882 -6.52892 2.70108 0.341663 
13.1063 170.166 -6.55347 2.75099 0.360507 
13.1063 170.166 -6.55347 2.75099 0.360507 
13.1554 171.455 -6.57803 2.79916 0.378914 
13.1554 171.455 -6.57803 2.79916 0.378914 
13.2045 172.749 -6.6026 2.84541 0.396794 
13.2045 172.749 -6.6026 2.84541 0.396794 
13.2536 174.048 -6.62716 2.88956 0.41405 
13.2536 174.048 -6.62716 2.88956 0.41405 
13.3027 175.351 -6.65173 2.93146 0.430617 
13.3027 175.351 -6.65173 2.93146 0.430617 
13.3518 176.66 -6.6763 2.97095 0.446409 
13.3518 176.66 -6.6763 2.97095 0.446409 
13.4009 177.973 -6.70088 3.0079 0.461387 
13.4009 177.973 -6.70088 3.0079 0.461387 
13.4499 179.291 -6.72546 3.04218 0.475483 
13.4499 179.291 -6.72546 3.04218 0.475483 
13.499 180.614 -6.75004 3.07372 0.48869 
13.499 180.614 -6.75004 3.07372 0.48869 
13.5481 181.942 -6.77463 3.10238 0.500958 
13.5481 181.942 -6.77463 3.10238 0.500958 
13.5972 183.274 -6.79922 3.12814 0.51231 
13.5972 183.274 -6.79922 3.12814 0.51231 
13.6463 184.611 -6.82381 3.15092 0.522718 
13.6463 184.611 -6.82381 3.15092 0.522718 
13.6954 185.953 -6.84839 3.17071 0.532224 
13.6954 185.953 -6.84839 3.17071 0.532224 
13.7445 187.3 -6.87297 3.18747 0.540835 
13.7445 187.3 -6.87297 3.18747 0.540835 
13.7936 188.652 -6.89755 3.20125 0.548592 
13.7936 188.652 -6.89755 3.20125 0.548592 
13.8426 190.008 -6.9221 3.21201 0.555545 
13.8426 190.008 -6.9221 3.21201 0.555545 
13.8917 191.37 -6.94664 3.21986 0.561729 
13.8917 191.37 -6.94664 3.21986 0.561729 
13.9408 192.736 -6.97117 3.22479 0.567203 
13.9408 192.736 -6.97117 3.22479 0.567203 
13.9899 194.107 -6.99567 3.22696 0.572039 
13.9899 194.107 -6.99567 3.22696 0.572039 
14.039 195.483 -7.02017 3.22635 0.576246 
14.039 195.483 -7.02017 3.22635 0.576246 
14.0881 196.863 -7.04466 3.22317 0.57999 
14.0881 196.863 -7.04466 3.22317 0.57999 
14.1372 198.249 -7.06915 3.21743 0.583234 
14.1372 198.249 -7.06915 3.21743 0.583234 
14.1863 199.639 -7.09363 3.20925 0.586189 
14.1863 199.639 -7.09363 3.20925 0.586189 
14.2353 201.034 -7.11812 3.19876 0.588835 
14.2353 201.034 -7.11812 3.19876 0.588835 
14.2844 202.434 -7.14261 3.18587 0.591254 
14.2844 202.434 -7.14261 3.18587 0.591254 
14.3335 203.839 -7.16711 3.17089 0.593513 
14.3335 203.839 -7.16711 3.17089 0.593513 
14.3826 205.249 -7.19162 3.15367 0.595491 
14.3826 205.249 -7.19162 3.15367 0.595491 
14.4317 206.663 -7.21612 3.13456 0.597393 
14.4317 206.663 -7.21612 3.13456 0.597393 
14.4808 208.082 -7.24064 3.11358 0.599087 
14.4808 208.082 -7.24064 3.11358 0.599087 
14.5299 209.506 -7.26515 3.09094 0.600803 
14.5299 209.506 -7.26515 3.09094 0.600803 
14.579 210.935 -7.28967 3.06678 0.602573 
14.579 210.935 -7.28967 3.06678 0.602573 
14.628 212.369 -7.3142 3.04118 0.604479 
14.628 212.369 -7.3142 3.04118 0.604479 
14.6771 213.807 -7.33872 3.01431 0.606633 
14.6771 213.807 -7.33872 3.01431 0.606633 
14.7262 215.251 -7.36325 2.98621 0.608997 
14.7262 215.251 -7.36325 2.98621 0.608997 
14.7753 216.699 -7.38778 2.95701 0.611628 
14.7753 216.699 -7.38778 2.95701 0.611628 
14.8244 218.152 -7.41231 2.92675 0.614501 
14.8244 218.152 -7.41231 2.92675 0.614501 
14.8735 219.61 -7.43685 2.89552 0.617626 
14.8735 219.61 -7.43685 2.89552 0.617626 
14.9226 221.072 -7.46138 2.86338 0.620998 
14.9226 221.072 -7.46138 2.86338 0.620998 
14.9717 222.54 -7.48592 2.83039 0.624603 
14.9717 222.54 -7.48592 2.83039 0.624603 
15.0207 224.012 -7.51045 2.79659 0.628453 
15.0207 224.012 -7.51045 2.79659 0.628453 
15.0698 225.489 -7.53499 2.76207 0.632545 
15.0698 225.489 -7.53499 2.76207 0.632545 
15.1189 226.971 -7.55953 2.72685 0.636875 
15.1189 226.971 -7.55953 2.72685 0.636875 
15.168 228.458 -7.58407 2.69099 0.641422 
15.168 228.458 -7.58407 2.69099 0.641422 
15.2171 229.949 -7.60861 2.65452 0.646188 
15.2171 229.949 -7.60861 2.65452 0.646188 
15.2662 231.446 -7.63314 2.61748 0.651156 
15.2662 231.446 -7.63314 2.61748 0.651156 
15.3153 232.947 -7.65768 2.5799 0.656314 
15.3153 232.947 -7.65768 2.5799 0.656314 
15.3644 234.453 -7.68222 2.5418 0.661634 
15.3644 234.453 -7.68222 2.5418 0.661634 
15.4134 235.964 -7.70676 2.50321 0.667101 
15.4134 235.964 -7.70676 2.50321 0.667101 
15.4625 237.479 -7.73131 2.46414 0.672684 
15.4625 237.479 -7.73131 2.46414 0.672684 
15.5116 239 -7.75585 2.4246 0.678363 
15.5116 239 -7.75585 2.4246 0.678363 
15.5607 240.525 -7.78039 2.38461 0.684101 
15.5607 240.525 -7.78039 2.38461 0.684101 
15.6098 242.055 -7.80493 2.34416 0.689871 
15.6098 242.055 -7.80493 2.34416 0.689871 
15.6589 243.59 -7.82947 2.30326 0.69563 
15.6589 243.59 -7.82947 2.30326 0.69563 
15.708 245.13 -7.85401 2.26192 0.701349 
15.708 245.13 -7.85401 2.26192 0.701349 
15.7571 246.674 -7.87855 2.22011 0.706982 
15.7571 246.674 -7.87855 2.22011 0.706982 
15.8061 248.224 -7.9031 2.17785 0.712489 
15.8061 248.224 -7.9031 2.17785 0.712489 
15.8552 249.778 -7.92764 2.13513 0.717821 
15.8552 249.778 -7.92764 2.13513 0.717821 
15.9043 251.337 -7.95218 2.09193 0.722935 
15.9043 251.337 -7.95218 2.09193 0.722935 
15.9534 252.901 -7.97672 2.04825 0.727781 
15.9534 252.901 -7.97672 2.04825 0.727781 
16.0025 254.469 -8.00127 2.00408 0.732309 
16.0025 254.469 -8.00127 2.00408 0.732309 
16.0516 256.043 -8.02581 1.95941 0.736464 
16.0516 256.043 -8.02581 1.95941 0.736464 
16.1007 257.621 -8.05035 1.91423 0.740195 
16.1007 257.621 -8.05035 1.91423 0.740195 
16.1497 259.204 -8.07489 1.86853 0.743449 
16.1497 259.204 -8.07489 1.86853 0.743449 
16.1988 260.792 -8.09944 1.8223 0.746171 
16.1988 260.792 -8.09944 1.8223 0.746171 
16.2479 262.385 -8.12398 1.77554 0.748309 
16.2479 262.385 -8.12398 1.77554 0.748309 
16.297 263.982 -8.14852 1.72823 0.749809 
16.297 263.982 -8.14852 1.72823 0.749809 
16.3461 265.585 -8.17306 1.68037 0.750622 
16.3461 265.585 -8.17306 1.68037 0.750622 
16.3952 267.192 -8.19761 1.63196 0.750696 
16.3952 267.192 -8.19761 1.63196 0.750696 
16.4443 268.804 -8.22215 1.583 0.749992 
16.4443 268.804 -8.22215 1.583 0.749992 
16.4934 270.421 -8.24669 1.53351 0.748461 
16.4934 270.421 -8.24669 1.53351 0.748461 
16.5424 272.042 -8.27124 1.48348 0.746074 
16.5424 272.042 -8.27124 1.48348 0.746074 
16.5915 273.669 -8.29578 1.43293 0.742794 
16.5915 273.669 -8.29578 1.43293 0.742794 
16.6406 275.3 -8.32032 1.38195 0.738668 
16.6406 275.3 -8.32032 1.38195 0.738668 
16.6897 276.936 -8.34486 1.33046 0.733596 
16.6897 276.936 -8.34486 1.33046 0.733596 
16.7388 278.577 -8.36941 1.27846 0.727467 
16.7388 278.577 -8.36941 1.27846 0.727467 
16.7879 280.223 -8.39395 1.22601 0.720378 
16.7879 280.223 -8.39395 1.22601 0.720378 
16.837 281.873 -8.41849 1.17327 0.712407 
16.837 281.873 -8.41849 1.17327 0.712407 
16.8861 283.529 -8.44304 1.10582 0.69794 
16.8861 283.529 -8.44304 1.10582 0.69794 
16.9351 285.189 -8.46758 1.06667 0.693682 
16.9351 285.189 -8.46758 1.06667 0.693682 
16.9842 286.854 -8.49212 1.01313 0.683062 
16.9842 286.854 -8.49212 1.01313 0.683062 
17.0333 288.524 -8.51667 0.95934 0.671564 
17.0333 288.524 -8.51667 0.95934 0.671564 
17.0824 290.198 -8.54121 0.905443 0.659271 
17.0824 290.198 -8.54121 0.905443 0.659271 
17.1315 291.878 -8.56575 0.851517 0.646256 
17.1315 291.878 -8.56575 0.851517 0.646256 
17.1806 293.562 -8.5903 0.797627 0.632566 
17.1806 293.562 -8.5903 0.797627 0.632566 
17.2297 295.251 -8.61484 0.743855 0.618284 
17.2297 295.251 -8.61484 0.743855 0.618284 
17.2788 296.945 -8.63938 0.690274 0.603472 
17.2788 296.945 -8.63938 0.690274 0.603472 
17.3278 298.644 -8.66393 0.636973 0.58822 
17.3278 298.644 -8.66393 0.636973 0.58822 
17.3769 300.348 -8.68847 0.584031 0.572603 
17.3769 300.348 -8.68847 0.584031 0.572603 
17.426 302.056 -8.71301 0.531533 0.556711 
17.426 302.056 -8.71301 0.531533 0.556711 
17.4751 303.769 -8.73756 0.479562 0.540627 
17.4751 303.769 -8.73756 0.479562 0.540627 
17.5242 305.487 -8.7621 0.428198 0.524433 
17.5242 305.487 -8.7621 0.428198 0.524433 
17.5733 307.21 -8.78664 0.377527 0.508218 
17.5733 307.21 -8.78664 0.377527 0.508218 
17.6224 308.938 -8.81119 0.327625 0.492056 
17.6224 308.938 -8.81119 0.327625 0.492056 
17.6715 310.67 -8.83573 0.278573 0.47603 
17.6715 310.67 -8.83573 0.278573 0.47603 
17.7205 312.407 -8.86027 0.230428 0.4602 
17.7205 312.407 -8.86027 0.230428 0.4602 
17.7696 314.15 -8.88482 0.183269 0.444642 
17.7696 314.15 -8.88482 0.183269 0.444642 
17.8187 315.897 -8.90936 0.137138 0.429401 
17.8187 315.897 -8.90936 0.137138 0.429401 
17.8678 317.648 -8.9339 0.0921063 0.414543 
17.8678 317.648 -8.9339 0.0921063 0.414543 
17.9169 319.405 -8.95845 0.0482013 0.400095 
17.9169 319.405 -8.95845 0.0482013 0.400095 
17.966 321.166 -8.98299 0.00548043 0.386108 
17.966 321.166 -8.98299 0.00548043 0.386108 
18.0151 322.932 -9.00753 -0.0360463 0.372595 
18.0151 322.932 -9.00753 -0.0360463 0.372595 
18.0642 324.704 -9.03208 -0.0763275 0.359593 
18.0642 324.704 -9.03208 -0.0763275 0.359593 
18.1132 326.479 -9.05662 -0.115369 0.347099 
18.1132 326.479 -9.05662 -0.115369 0.347099 
18.1623 328.26 -9.08116 -0.153129 0.335137 
18.1623 328.26 -9.08116 -0.153129 0.335137 
18.2114 330.046 -9.10571 -0.189635 0.323691 
18.2114 330.046 -9.10571 -0.189635 0.323691 
18.2605 331.836 -9.13025 -0.224848 0.312771 
18.2605 331.836 -9.13025 -0.224848 0.312771 
18.3096 333.631 -9.15479 -0.258813 0.302352 
18.3096 333.631 -9.15479 -0.258813 0.302352 
18.3587 335.431 -9.17934 -0.291496 0.292435 
18.3587 335.431 -9.17934 -0.291496 0.292435 
18.4078 337.236 -9.20388 -0.32296 0.282982 
18.4078 337.236 -9.20388 -0.32296 0.282982 
18.4569 339.045 -9.22842 -0.353178 0.273995 
18.4569 339.045 -9.22842 -0.353178 0.273995 
18.5059 340.86 -9.25297 -0.382222 0.265423 
18.5059 340.86 -9.25297 -0.382222 0.265423 
18.555 342.679 -9.27751 -0.410079 0.257272 
18.555 342.679 -9.27751 -0.410079 0.257272 
18.6041 344.503 -9.30205 -0.4368 0.249485 
18.6041 344.503 -9.30205 -0.4368 0.249485 
18.6532 346.332 -9.32659 -0.46241 0.242073 
18.6532 346.332 -9.32659 -0.46241 0.242073 
18.7023 348.166 -9.35114 -0.486906 0.234983 
18.7023 348.166 -9.35114 -0.486906 0.234983 
18.7514 350.004 -9.37568 -0.510387 0.228217 
18.7514 350.004 -9.37568 -0.510387 0.228217 
18.8005 351.847 -9.40022 -0.532742 0.221764 
18.8005 351.847 -9.40022 -0.532742 0.221764 
18.8496 353.695 -9.42476 -0.554183 0.215568 
18.8496 353.695 -9.42476 -0.554183 0.215568 
18.8986 355.548 -9.4493 -0.574529 0.209697 
18.8986 355.548 -9.4493 -0.574529 0.209697 
18.9477 357.406 -9.47384 -0.59404 0.203997 
18.9477 357.406 -9.47384 -0.59404 0.203997 
18.9968 359.269 -9.49839 -0.612622 0.19859 
18.9968 359.269 -9.49839 -0.612622 0.19859 
19.0459 361.136 -9.52293 -0.630413 0.193288 
19.0459 361.136 -9.52293 -0.630413 0.193288 
19.095 363.008 -9.54747 -0.647502 0.188138 
19.095 363.008 -9.54747 -0.647502 0.188138 
19.1441 364.886 -9.57202 -0.663842 0.183092 
19.1441 364.886 -9.57202 -0.663842 0.183092 
19.1932 366.767 -9.59656 -0.679587 0.178058 
19.1932 366.767 -9.59656 -0.679587 0.178058 
19.2423 368.654 -9.62111 -0.694636 0.173137 
19.2423 368.654 -9.62111 -0.694636 0.173137 
19.2913 370.546 -9.64565 -0.709103 0.168215 
19.2913 370.546 -9.64565 -0.709103 0.168215 
19.3404 372.442 -9.6702 -0.722913 0.16338 
19.3404 372.442 -9.6702 -0.722913 0.16338 
19.3895 374.343 -9.69474 -0.736144 0.158599 
19.3895 374.343 -9.69474 -0.736144 0.158599 
19.4386 376.249 -9.71929 -0.748756 0.153895 
19.4386 376.249 -9.71929 -0.748756 0.153895 
19.4877 378.16 -9.74383 -0.760808 0.149263 
19.4877 378.16 -9.74383 -0.760808 0.149263 
19.5368 380.076 -9.76838 -0.772304 0.144728 
19.5368 380.076 -9.76838 -0.772304 0.144728 
19.5859 381.996 -9.79292 -0.783286 0.140258 
19.5859 381.996 -9.79292 -0.783286 0.140258 
19.635 383.921 -9.81747 -0.793784 0.135878 
19.635 383.921 -9.81747 -0.793784 0.135878 
19.684 385.851 -9.84201 -0.803819 0.131567 
19.684 385.851 -9.84201 -0.803819 0.131567 
19.7331 387.786 -9.86656 -0.813434 0.127317 
19.7331 387.786 -9.86656 -0.813434 0.127317 
19.7822 389.726 -9.8911 -0.82263 0.123143 
19.7822 389.726 -9.8911 -0.82263 0.123143 
19.8313 391.67 -9.91564 -0.831459 0.119013 
19.8313 391.67 -9.91564 -0.831459 0.119013 
19.8804 393.62 -9.94019 -0.83991 0.114955 
19.8804 393.62 -9.94019 -0.83991 0.114955 
19.9295 395.574 -9.96473 -0.848025 0.110944 
19.9295 395.574 -9.96473 -0.848025 0.110944 
19.9786 397.533 -9.98928 -0.855794 0.106995 
19.9786 397.533 -9.98928 -0.855794 0.106995 
20.0277 399.497 -10.0138 -0.863242 0.103097 
20.0277 399.497 -10.0138 -0.863242 0.103097 
20.0767 401.465 -10.0384 -0.870369 0.0992539 
20.0767 401.465 -10.0384 -0.870369 0.0992539 
20.1258 403.439 -10.0629 -0.877189 0.0954629 
20.1258 403.439 -10.0629 -0.877189 0.0954629 
20.1749 405.417 -10.0875 -0.883707 0.0917237 
20.1749 405.417 -10.0875 -0.883707 0.0917237 
20.224 407.4 -10.112 -0.88993 0.0880382 
20.224 407.4 -10.112 -0.88993 0.0880382 
20.2731 409.388 -10.1365 -0.895865 0.0844049 
20.2731 409.388 -10.1365 -0.895865 0.0844049 
20.3222 411.381 -10.1611 -0.901517 0.0808265 
20.3222 411.381 -10.1611 -0.901517 0.0808265 
20.3713 413.378 -10.1856 -0.906894 0.0773025 
20.3713 413.378 -10.1856 -0.906894 0.0773025 
20.4204 415.381 -10.2102 -0.912 0.0738357 
20.4204 415.381 -10.2102 -0.912 0.0738357 
20.4694 417.388 -10.2347 -0.916843 0.0704257 
20.4694 417.388 -10.2347 -0.916843 0.0704257 
20.5185 419.4 -10.2593 -0.921427 0.0670748 
20.5185 419.4 -10.2593 -0.921427 0.0670748 
20.5676 421.417 -10.2838 -0.925759 0.0637835 
20.5676 421.417 -10.2838 -0.925759 0.0637835 
20.6167 423.438 -10.3083 -0.929844 0.0605528 
20.6167 423.438 -10.3083 -0.929844 0.0605528 
20.6658 425.465 -10.3329 -0.933687 0.057385 
20.6658 425.465 -10.3329 -0.933687 0.057385 
20.7149 427.496 -10.3574 -0.937291 0.0542802 
20.7149 427.496 -10.3574 -0.937291 0.0542802 
20.764 429.532 -10.382 -0.94066 0.0512396 
20.764 429.532 -10.382 -0.94066 0.0512396 
20.8131 431.573 -10.4065 -0.943798 0.0482644 
20.8131 431.573 -10.4065 -0.943798 0.0482644 
20.8621 433.619 -10.4311 -0.946707 0.0453545 
20.8621 433.619 -10.4311 -0.946707 0.0453545 
20.9112 435.669 -10.4556 -0.949391 0.0425111 
20.9112 435.669 -10.4556 -0.949391 0.0425111 
20.9603 437.725 -10.4802 -0.951851 0.039734 
20.9603 437.725 -10.4802 -0.951851 0.039734 
21.0094 439.785 -10.5047 -0.954087 0.0370235 
21.0094 439.785 -10.5047 -0.954087 0.0370235 
21.0585 441.85 -10.5292 -0.953859 0.03409 
21.0585 441.85 -10.5292 -0.953859 0.03409 
21.1076 443.92 -10.5538 -0.95788 0.0318 
21.1076 443.92 -10.5538 -0.95788 0.0318 
21.1567 445.994 -10.5783 -0.959473 0.0292917 
21.1567 445.994 -10.5783 -0.959473 0.0292917 
21.2058 448.074 -10.6029 -0.960827 0.0268486 
21.2058 448.074 -10.6029 -0.960827 0.0268486 
21.2548 450.158 -10.6274 -0.961962 0.0244724 
21.2548 450.158 -10.6274 -0.961962 0.0244724 
21.3039 452.247 -10.652 -0.962876 0.0221635 
21.3039 452.247 -10.652 -0.962876 0.0221635 
21.353 454.341 -10.6765 -0.963568 0.0199224 
21.353 454.341 -10.6765 -0.963568 0.0199224 
21.4021 456.44 -10.701 -0.964035 0.017749 
21.4021 456.44 -10.701 -0.964035 0.017749 
21.4512 458.543 -10.7256 -0.964277 0.0156438 
21.4512 458.543 -10.7256 -0.964277 0.0156438 
21.5003 460.652 -10.7501 -0.96429 0.0136071 
21.5003 460.652 -10.7501 -0.96429 0.0136071 
21.5494 462.765 -10.7747 -0.964076 0.0116394 
21.5494 462.765 -10.7747 -0.964076 0.0116394 
21.5984 464.883 -10.7992 -0.96363 0.00974139 
21.5984 464.883 -10.7992 -0.96363 0.00974139 
21.6475 467.006 -10.8238 -0.96295 0.00791337 
21.6475 467.006 -10.8238 -0.96295 0.00791337 
21.6966 469.133 -10.8483 -0.962033 0.00615636 
21.6966 469.133 -10.8483 -0.962033 0.00615636 
21.7457 471.266 -10.8728 -0.960876 0.00447097 
21.7457 471.266 -10.8728 -0.960876 0.00447097 
21.7948 473.403 -10.8974 -0.959477 0.00285766 
21.7948 473.403 -10.8974 -0.959477 0.00285766 
21.8439 475.545 -10.9219 -0.957832 0.00131849 
21.8439 475.545 -10.9219 -0.957832 0.00131849 
21.893 477.692 -10.9465 -0.955936 -0.000147182 
21.893 477.692 -10.9465 -0.955936 -0.000147182 
21.9421 479.844 -10.971 -0.953788 -0.00153578 
21.9421 479.844 -10.971 -0.953788 -0.00153578 
21.9911 482 -10.9956 -0.951382 -0.00284878 
21.9911 482 -10.9956 -0.951382 -0.00284878 
22.0402 484.162 -11.0201 -0.948717 -0.00408111 
22.0402 484.162 -11.0201 -0.948717 -0.00408111 
22.0893 486.328 -11.0447 -0.945785 -0.00523537 
22.0893 486.328 -11.0447 -0.945785 -0.00523537 
22.1384 488.499 -11.0692 -0.942595 -0.00630545 
22.1384 488.499 -11.0692 -0.942595 -0.00630545 
22.1875 490.675 -11.0937 -0.93913 -0.00729563 
22.1875 490.675 -11.0937 -0.93913 -0.00729563 
22.2366 492.856 -11.1183 -0.935415 -0.00820167 
22.2366 492.856 -11.1183 -0.935415 -0.00820167 
22.2857 495.041 -11.1428 -0.931418 -0.00902777 
22.2857 495.041 -11.1428 -0.931418 -0.00902777 
22.3348 497.231 -11.1674 -0.927179 -0.00978201 
22.3348 497.231 -11.1674 -0.927179 -0.00978201 
22.3838 499.426 -11.1919 -0.922649 -0.0104581 
22.3838 499.426 -11.1919 -0.922649 -0.0104581 
22.4329 501.626 -11.2165 -0.917842 -0.0110922 
22.4329 501.626 -11.2165 -0.917842 -0.0110922 
22.482 503.831 -11.241 -0.91273 -0.011651 
22.482 503.831 -11.241 -0.91273 -0.011651 
22.5311 506.041 -11.2655 -0.907228 -0.0121899 
22.5311 506.041 -11.2655 -0.907228 -0.0121899 
22.5802 508.255 -11.2901 -0.901387 -0.0126524 
22.5802 508.255 -11.2901 -0.901387 -0.0126524 
22.6293 510.474 -11.3146 -0.895033 -0.0130476 
22.6293 510.474 -11.3146 -0.895033 -0.0130476 
22.6784 512.698 -11.3392 -0.888307 -0.0133545 
22.6784 512.698 -11.3392 -0.888307 -0.0133545 
22.7275 514.927 -11.3637 -0.881093 -0.0134683 
22.7275 514.927 -11.3637 -0.881093 -0.0134683 
22.7765 517.161 -11.3883 -0.873499 -0.013473 
22.7765 517.161 -11.3883 -0.873499 -0.013473 
22.8256 519.399 -11.4128 -0.865573 -0.0132123 
22.8256 519.399 -11.4128 -0.865573 -0.0132123 
22.8747 521.643 -11.4374 -0.857277 -0.0128282 
22.8747 521.643 -11.4374 -0.857277 -0.0128282 
22.9238 523.891 -11.4619 -0.84871 -0.0122623 
22.9238 523.891 -11.4619 -0.84871 -0.0122623 
22.9729 526.144 -11.4864 -0.839775 -0.0115773 
22.9729 526.144 -11.4864 -0.839775 -0.0115773 
23.022 528.402 -11.511 -0.830535 -0.0108606 
23.022 528.402 -11.511 -0.830535 -0.0108606 
23.0711 530.664 -11.5355 -0.820918 -0.0100383 
23.0711 530.664 -11.5355 -0.820918 -0.0100383 
23.1202 532.932 -11.5601 -0.810989 -0.00924563 
23.1202 532.932 -11.5601 -0.810989 -0.00924563 
23.1692 535.204 -11.5846 -0.800673 -0.0083532 
23.1692 535.204 -11.5846 -0.800673 -0.0083532 
23.2183 537.481 -11.6092 -0.790039 -0.00743793 
23.2183 537.481 -11.6092 -0.790039 -0.00743793 
23.2674 539.763 -11.6337 -0.779007 -0.00641857 
23.2674 539.763 -11.6337 -0.779007 -0.00641857 
23.3165 542.049 -11.6582 -0.767621 -0.00530696 
23.3165 542.049 -11.6582 -0.767621 -0.00530696 
23.3656 544.341 -11.6828 -0.755823 -0.00408388 
23.3656 544.341 -11.6828 -0.755823 -0.00408388 
23.4147 546.637 -11.7073 -0.74363 -0.00273379 
23.4147 546.637 -11.7073 -0.74363 -0.00273379 
23.4638 548.938 -11.7319 -0.731005 -0.00126631 
23.4638 548.938 -11.7319 -0.731005 -0.00126631 
23.5129 551.244 -11.7564 -0.717963 0.000335961 
23.5129 551.244 -11.7564 -0.717963 0.000335961 
23.5619 553.555 -11.781 -0.704457 0.00206006 
23.5619 553.555 -11.781 -0.704457 0.00206006 
23.611 555.871 -11.8055 -0.69053 0.00391575 
23.611 555.871 -11.8055 -0.69053 0.00391575 
23.6601 558.191 -11.8301 -0.676088 0.00589747 
23.6601 558.191 -11.8301 -0.676088 0.00589747 
23.7092 560.516 -11.8546 -0.661238 0.00800304 
23.7092 560.516 -11.8546 -0.661238 0.00800304 
23.7583 562.846 -11.8791 -0.64581 0.0102353 
23.7583 562.846 -11.8791 -0.64581 0.0102353 
23.8074 565.181 -11.9037 -0.630006 0.0125837 
23.8074 565.181 -11.9037 -0.630006 0.0125837 
23.8565 567.521 -11.9282 -0.613608 0.015048 
23.8565 567.521 -11.9282 -0.613608 0.015048 
23.9056 569.865 -11.9528 -0.596852 0.0176308 
23.9056 569.865 -11.9528 -0.596852 0.0176308 
23.9546 572.215 -11.9773 -0.579556 0.0203192 
23.9546 572.215 -11.9773 -0.579556 0.0203192 
24.0037 574.569 -12.0019 -0.561844 0.0231394 
24.0037 574.569 -12.0019 -0.561844 0.0231394 
24.0528 576.928 -12.0264 -0.543618 0.0260709 
24.0528 576.928 -12.0264 -0.543618 0.0260709 
24.1019 579.292 -12.0509 -0.524906 0.0291408 
24.1019 579.292 -12.0509 -0.524906 0.0291408 
24.151 581.66 -12.0755 -0.505667 0.0323336 
24.151 581.66 -12.0755 -0.505667 0.0323336 
24.2001 584.034 -12.1 -0.485922 0.0356651 
24.2001 584.034 -12.1 -0.485922 0.0356651 
24.2492 586.412 -12.1246 -0.465635 0.0391303 
24.2492 586.412 -12.1246 -0.465635 0.0391303 
24.2983 588.795 -12.1491 -0.444847 0.0427332 
24.2983 588.795 -12.1491 -0.444847 0.0427332 
24.3473 591.183 -12.1737 -0.423505 0.0464777 
24.3473 591.183 -12.1737 -0.423505 0.0464777 
24.3964 593.576 -12.1982 -0.401672 0.05036 
24.3964 593.576 -12.1982 -0.401672 0.05036 
24.4455 595.973 -12.2228 -0.379279 0.0543888 
24.4455 595.973 -12.2228 -0.379279 0.0543888 
24.4946 598.375 -12.2473 -0.356403 0.0585565 
24.4946 598.375 -12.2473 -0.356403 0.0585565 
24.5437 600.783 -12.2718 -0.332967 0.0628732 
24.5437 600.783 -12.2718 -0.332967 0.0628732 
24.5928 603.195 -12.2964 -0.309058 0.0673281 
24.5928 603.195 -12.2964 -0.309058 0.0673281 
24.6419 605.611 -12.3209 -0.284594 0.0719335 
24.6419 605.611 -12.3209 -0.284594 0.0719335 
24.691 608.033 -12.3455 -0.259665 0.0766762 
24.691 608.033 -12.3455 -0.259665 0.0766762 
24.74 610.459 -12.37 -0.23419 0.0815697 
24.74 610.459 -12.37 -0.23419 0.0815697 
24.7891 612.891 -12.3946 -0.208264 0.0865997 
24.7891 612.891 -12.3946 -0.208264 0.0865997 
24.8382 615.327 -12.4191 -0.181802 0.0917795 
24.8382 615.327 -12.4191 -0.181802 0.0917795 
24.8873 617.768 -12.4436 -0.154902 0.0970936 
24.8873 617.768 -12.4436 -0.154902 0.0970936 
24.9364 620.213 -12.4682 -0.127484 0.102557 
24.9364 620.213 -12.4682 -0.127484 0.102557 
24.9855 622.664 -12.4927 -0.0993612 0.108179 
24.9855 622.664 -12.4927 -0.0993612 0.108179 
25.0346 625.119 -12.5173 -0.0707322 0.113946 
25.0346 625.119 -12.5173 -0.0707322 0.113946 
25.0837 627.579 -12.5418 -0.041328 0.119827 
25.0837 627.579 -12.5418 -0.041328 0.119827 
25.1327 630.044 -12.5664 -0.0124644 0.125802 
25.1327 630.044 -12.5664 -0.0124644 0.125802 
-25.0837 627.579 12.5418 -0.042238 -0.109397 
-25.0837 627.579 12.5418 -0.042238 -0.109397 
-25.0346 625.119 12.5173 -0.0757661 -0.104742 
-25.0346 625.119 12.5173 -0.0757661 -0.104742 
-24.9855 622.664 12.4927 -0.0993729 -0.100051 
-24.9855 622.664 12.4927 -0.0993729 -0.100051 
-24.9364 620.213 12.4682 -0.127284 -0.094651 
-24.9364 620.213 12.4682 -0.127284 -0.094651 
-24.8873 617.768 12.4437 -0.154719 -0.089382 
-24.8873 617.768 12.4437 -0.154719 -0.089382 
-24.8382 615.327 12.4191 -0.181633 -0.08426 
-24.8382 615.327 12.4191 -0.181633 -0.08426 
-24.7891 612.891 12.3946 -0.208112 -0.0792747 
-24.7891 612.891 12.3946 -0.208112 -0.0792747 
-24.74 610.459 12.37 -0.234053 -0.0744365 
-24.74 610.459 12.37 -0.234053 -0.0744365 
-24.691 608.033 12.3455 -0.259543 -0.0697345 
-24.691 608.033 12.3455 -0.259543 -0.0697345 
-24.6419 605.611 12.3209 -0.284485 -0.0651785 
-24.6419 605.611 12.3209 -0.284485 -0.0651785 
-24.5928 603.195 12.2964 -0.308962 -0.060758 
-24.5928 603.195 12.2964 -0.308962 -0.060758 
-24.5437 600.783 12.2719 -0.332885 -0.0564822 
-24.5437 600.783 12.2719 -0.332885 -0.0564822 
-24.4946 598.375 12.2473 -0.356332 -0.0523409 
-24.4946 598.375 12.2473 -0.356332 -0.0523409 
-24.4455 595.973 12.2228 -0.379222 -0.0483422 
-24.4455 595.973 12.2228 -0.379222 -0.0483422 
-24.3964 593.576 12.1982 -0.401625 -0.044478 
-24.3964 593.576 12.1982 -0.401625 -0.044478 
-24.3473 591.183 12.1737 -0.423473 -0.0407538 
-24.3473 591.183 12.1737 -0.423473 -0.0407538 
-24.2983 588.795 12.1491 -0.444825 -0.0371667 
-24.2983 588.795 12.1491 -0.444825 -0.0371667 
-24.2492 586.412 12.1246 -0.465628 -0.033717 
-24.2492 586.412 12.1246 -0.465628 -0.033717 
-24.2001 584.034 12.1 -0.485924 -0.0304083 
-24.2001 584.034 12.1 -0.485924 -0.0304083 
-24.151 581.66 12.0755 -0.505683 -0.0272334 
-24.151 581.66 12.0755 -0.505683 -0.0272334 
-24.1019 579.292 12.051 -0.524932 -0.0242042 
-24.1019 579.292 12.051 -0.524932 -0.0242042 
-24.0528 576.928 12.0264 -0.54366 -0.0213027 
-24.0528 576.928 12.0264 -0.54366 -0.0213027 
-24.0037 574.569 12.0019 -0.561917 -0.018548 
-24.0037 574.569 12.0019 -0.561917 -0.018548 
-23.9546 572.215 11.9773 -0.579648 -0.015912 
-23.9546 572.215 11.9773 -0.579648 -0.015912 
-23.9056 569.865 11.9528 -0.596984 -0.0134098 
-23.9056 569.865 11.9528 -0.596984 -0.0134098 
-23.8565 567.521 11.9282 -0.61374 -0.011024 
-23.8565 567.521 11.9282 -0.61374 -0.011024 
-23.8074 565.181 11.9037 -0.630118 -0.00875443 
-23.8074 565.181 11.9037 -0.630118 -0.00875443 
-23.7583 562.846 11.8792 -0.645887 -0.00660671 
-23.7583 562.846 11.8792 -0.645887 -0.00660671 
-23.7092 560.516 11.8546 -0.661243 -0.00456632 
-23.7092 560.516 11.8546 -0.661243 -0.00456632 
-23.6601 558.191 11.8301 -0.676041 -0.00264363 
-23.6601 558.191 11.8301 -0.676041 -0.00264363 
-23.611 555.871 11.8055 -0.690405 -0.000819695 
-23.611 555.871 11.8055 -0.690405 -0.000819695 
-23.5619 553.555 11.781 -0.704275 0.00089601 
-23.5619 553.555 11.781 -0.704275 0.00089601 
-23.5129 551.244 11.7564 -0.717712 0.00252265 
-23.5129 551.244 11.7564 -0.717712 0.00252265 
-23.4638 548.938 11.7319 -0.7307 0.00404692 
-23.4638 548.938 11.7319 -0.7307 0.00404692 
-23.4147 546.637 11.7074 -0.743284 0.00548944 
-23.4147 546.637 11.7074 -0.743284 0.00548944 
-23.3656 544.341 11.6828 -0.755447 0.0068309 
-23.3656 544.341 11.6828 -0.755447 0.0068309 
-23.3165 542.049 11.6583 -0.767269 0.00808832 
-23.3165 542.049 11.6583 -0.767269 0.00808832 
-23.2674 539.763 11.6337 -0.778691 0.00924162 
-23.2674 539.763 11.6337 -0.778691 0.00924162 
-23.2183 537.481 11.6092 -0.789874 0.010282 
-23.2183 537.481 11.6092 -0.789874 0.010282 
-23.1692 535.204 11.5846 -0.800666 0.0112115 
-23.1692 535.204 11.5846 -0.800666 0.0112115 
-23.1202 532.932 11.5601 -0.811281 0.0119623 
-23.1202 532.932 11.5601 -0.811281 0.0119623 
-23.0711 530.664 11.5355 -0.821504 0.0125979 
-23.0711 530.664 11.5355 -0.821504 0.0125979 
-23.022 528.402 11.511 -0.831437 0.0130052 
-23.022 528.402 11.511 -0.831437 0.0130052 
-22.9729 526.144 11.4865 -0.840965 0.0133046 
-22.9729 526.144 11.4865 -0.840965 0.0133046 
-22.9238 523.891 11.4619 -0.849988 0.0134428 
-22.9238 523.891 11.4619 -0.849988 0.0134428 
-22.8747 521.643 11.4374 -0.858608 0.0134896 
-22.8747 521.643 11.4374 -0.858608 0.0134896 
-22.8256 519.399 11.4128 -0.866671 0.0135285 
-22.8256 519.399 11.4128 -0.866671 0.0135285 
-22.7765 517.161 11.3883 -0.874354 0.0134865 
-22.7765 517.161 11.3883 -0.874354 0.0134865 
-22.7275 514.927 11.3637 -0.881586 0.0135188 
-22.7275 514.927 11.3637 -0.881586 0.0135188 
-22.6784 512.698 11.3392 -0.888463 0.0134659 
-22.6784 512.698 11.3392 -0.888463 0.0134659 
-22.6293 510.474 11.3147 -0.894969 0.0134246 
-22.6293 510.474 11.3147 -0.894969 0.0134246 
-22.5802 508.255 11.2901 -0.901138 0.0132873 
-22.5802 508.255 11.2901 -0.901138 0.0132873 
-22.5311 506.041 11.2656 -0.90697 0.0130463 
-22.5311 506.041 11.2656 -0.90697 0.0130463 
-22.482 503.831 11.241 -0.912482 0.0127057 
-22.482 503.831 11.241 -0.912482 0.0127057 
-22.4329 501.626 11.2165 -0.917689 0.0122106 
-22.4329 501.626 11.2165 -0.917689 0.0122106 
-22.3838 499.426 11.1919 -0.922588 0.011623 
-22.3838 499.426 11.1919 -0.922588 0.011623 
-22.3348 497.231 11.1674 -0.927206 0.0108981 
-22.3348 497.231 11.1674 -0.927206 0.0108981 
-22.2857 495.041 11.1428 -0.931526 0.0100895 
-22.2857 495.041 11.1428 -0.931526 0.0100895 
-22.2366 492.856 11.1183 -0.935573 0.00917699 
-22.2366 492.856 11.1183 -0.935573 0.00917699 
-22.1875 490.675 11.0938 -0.939332 0.00818609 
-22.1875 490.675 11.0938 -0.939332 0.00818609 
-22.1384 488.499 11.0692 -0.942819 0.00711271 
-22.1384 488.499 11.0692 -0.942819 0.00711271 
-22.0893 486.328 11.0447 -0.946027 0.00596378 
-22.0893 486.328 11.0447 -0.946027 0.00596378 
-22.0402 484.162 11.0201 -0.948968 0.00474058 
-22.0402 484.162 11.0201 -0.948968 0.00474058 
-21.9911 482 10.9956 -0.951638 0.00344322 
-21.9911 482 10.9956 -0.951638 0.00344322 
-21.9421 479.844 10.971 -0.954047 0.00207438 
-21.9421 479.844 10.971 -0.954047 0.00207438 
-21.893 477.692 10.9465 -0.956197 0.00063237 
-21.893 477.692 10.9465 -0.956197 0.00063237 
-21.8439 475.545 10.922 -0.958094 -0.000880032 
-21.8439 475.545 10.922 -0.958094 -0.000880032 
-21.7948 473.403 10.8974 -0.959741 -0.00246436 
-21.7948 473.403 10.8974 -0.959741 -0.00246436 
-21.7457 471.266 10.8729 -0.961141 -0.00411881 
-21.7457 471.266 10.8729 -0.961141 -0.00411881 
-21.6966 469.133 10.8483 -0.962299 -0.00584373 
-21.6966 469.133 10.8483 -0.962299 -0.00584373 
-21.6475 467.006 10.8238 -0.963218 -0.0076378 
-21.6475 467.006 10.8238 -0.963218 -0.0076378 
-21.5984 464.883 10.7992 -0.9639 -0.00950138 
-21.5984 464.883 10.7992 -0.9639 -0.00950138 
-21.5494 462.765 10.7747 -0.964348 -0.0114339 
-21.5494 462.765 10.7747 -0.964348 -0.0114339 
-21.5003 460.652 10.7501 -0.964565 -0.0134347 
-21.5003 460.652 10.7501 -0.964565 -0.0134347 
-21.4512 458.543 10.7256 -0.964553 -0.0155033 
-21.4512 458.543 10.7256 -0.964553 -0.0155033 
-21.4021 456.44 10.7011 -0.964314 -0.0176397 
-21.4021 456.44 10.7011 -0.964314 -0.0176397 
-21.353 454.341 10.6765 -0.96385 -0.0198429 
-21.353 454.341 10.6765 -0.96385 -0.0198429 
-21.3039 452.247 10.652 -0.963162 -0.0221135 
-21.3039 452.247 10.652 -0.963162 -0.0221135 
-21.2548 450.158 10.6274 -0.962252 -0.0244503 
-21.2548 450.158 10.6274 -0.962252 -0.0244503 
-21.2058 448.074 10.6029 -0.961121 -0.0268532 
-21.2058 448.074 10.6029 -0.961121 -0.0268532 
-21.1567 445.994 10.5783 -0.95977 -0.029322 
-21.1567 445.994 10.5783 -0.95977 -0.029322 
-21.1076 443.92 10.5538 -0.9582 -0.0318559 
-21.1076 443.92 10.5538 -0.9582 -0.0318559 
-21.0585 441.85 10.5293 -0.956409 -0.0344556 
-21.0585 441.85 10.5293 -0.956409 -0.0344556 
-21.0094 439.785 10.5047 -0.954398 -0.0371202 
-21.0094 439.785 10.5047 -0.954398 -0.0371202 
-20.9603 437.725 10.4802 -0.952166 -0.0398496 
-20.9603 437.725 10.4802 -0.952166 -0.0398496 
-20.9112 435.669 10.4556 -0.949711 -0.0426434 
-20.9112 435.669 10.4556 -0.949711 -0.0426434 
-20.8621 433.619 10.4311 -0.944823 -0.045169 
-20.8621 433.619 10.4311 -0.944823 -0.045169 
-20.8131 431.573 10.4065 -0.944112 -0.0484221 
-20.8131 431.573 10.4065 -0.944112 -0.0484221 
-20.764 429.532 10.382 -0.940997 -0.0514115 
-20.764 429.532 10.382 -0.940997 -0.0514115 
-20.7149 427.496 10.3574 -0.937635 -0.0544622 
-20.7149 427.496 10.3574 -0.937635 -0.0544622 
-20.6658 425.465 10.3329 -0.934039 -0.057577 
-20.6658 425.465 10.3329 -0.934039 -0.057577 
-20.6167 423.438 10.3084 -0.930204 -0.0607566 
-20.6167 423.438 10.3084 -0.930204 -0.0607566 
-20.5676 421.417 10.2838 -0.926127 -0.0640004 
-20.5676 421.417 10.2838 -0.926127 -0.0640004 
-20.5185 419.4 10.2593 -0.921804 -0.0673091 
-20.5185 419.4 10.2593 -0.921804 -0.0673091 
-20.4694 417.388 10.2347 -0.917229 -0.0706818 
-20.4694 417.388 10.2347 -0.917229 -0.0706818 
-20.4204 415.381 10.2102 -0.912395 -0.0741187 
-20.4204 415.381 10.2102 -0.912395 -0.0741187 
-20.3713 413.378 10.1856 -0.907298 -0.0776202 
-20.3713 413.378 10.1856 -0.907298 -0.0776202 
-20.3222 411.381 10.1611 -0.901928 -0.0811841 
-20.3222 411.381 10.1611 -0.901928 -0.0811841 
-20.2731 409.388 10.1366 -0.896283 -0.0848117 
-20.2731 409.388 10.1366 -0.896283 -0.0848117 
-20.224 407.4 10.112 -0.890353 -0.0884992 
-20.224 407.4 10.112 -0.890353 -0.0884992 
-20.1749 405.417 10.0875 -0.884132 -0.0922481 
-20.1749 405.417 10.0875 -0.884132 -0.0922481 
-20.1258 403.439 10.0629 -0.877614 -0.0960529 
-20.1258 403.439 10.0629 -0.877614 -0.0960529 
-20.0767 401.465 10.0384 -0.870787 -0.0999154 
-20.0767 401.465 10.0384 -0.870787 -0.0999154 
-20.0277 399.497 10.0138 -0.863653 -0.103828 
-20.0277 399.497 10.0138 -0.863653 -0.103828 
-19.9786 397.533 9.98929 -0.856188 -0.107791 
-19.9786 397.533 9.98929 -0.856188 -0.107791 
-19.9295 395.574 9.96475 -0.848404 -0.111801 
-19.9295 395.574 9.96475 -0.848404 -0.111801 
-19.8804 393.62 9.9402 -0.840262 -0.115852 
-19.8804 393.62 9.9402 -0.840262 -0.115852 
-19.8313 391.67 9.91566 -0.831784 -0.119954 
-19.8313 391.67 9.91566 -0.831784 -0.119954 
-19.7822 389.726 9.89112 -0.822921 -0.124086 
-19.7822 389.726 9.89112 -0.822921 -0.124086 
-19.7331 387.786 9.86657 -0.813689 -0.128279 
-19.7331 387.786 9.86657 -0.813689 -0.128279 
-19.684 385.851 9.84203 -0.804036 -0.132499 
-19.684 385.851 9.84203 -0.804036 -0.132499 
-19.635 383.921 9.81748 -0.793964 -0.136774 
-19.635 383.921 9.81748 -0.793964 -0.136774 
-19.5859 381.996 9.79294 -0.783435 -0.141085 
-19.5859 381.996 9.79294 -0.783435 -0.141085 
-19.5368 380.076 9.76839 -0.772424 -0.145425 
-19.5368 380.076 9.76839 -0.772424 -0.145425 
-19.4877 378.16 9.74385 -0.760932 -0.149811 
-19.4877 378.16 9.74385 -0.760932 -0.149811 
-19.4386 376.249 9.7193 -0.748879 -0.154239 
-19.4386 376.249 9.7193 -0.748879 -0.154239 
-19.3895 374.343 9.69476 -0.736353 -0.158725 
-19.3895 374.343 9.69476 -0.736353 -0.158725 
-19.3404 372.442 9.67021 -0.72319 -0.163292 
-19.3404 372.442 9.67021 -0.72319 -0.163292 
-19.2913 370.546 9.64567 -0.709564 -0.167968 
-19.2913 370.546 9.64567 -0.709564 -0.167968 
-19.2423 368.654 9.62112 -0.695275 -0.172732 
-19.2423 368.654 9.62112 -0.695275 -0.172732 
-19.1932 366.767 9.59658 -0.68042 -0.177698 
-19.1932 366.767 9.59658 -0.68042 -0.177698 
-19.1441 364.886 9.57203 -0.664902 -0.182767 
-19.1441 364.886 9.57203 -0.664902 -0.182767 
-19.095 363.008 9.54749 -0.648612 -0.188074 
-19.095 363.008 9.54749 -0.648612 -0.188074 
-19.0459 361.136 9.52294 -0.631616 -0.193551 
-19.0459 361.136 9.52294 -0.631616 -0.193551 
-18.9968 359.269 9.4984 -0.613708 -0.19918 
-18.9968 359.269 9.4984 -0.613708 -0.19918 
-18.9477 357.406 9.47386 -0.595018 -0.205029 
-18.9477 357.406 9.47386 -0.595018 -0.205029 
-18.8986 355.548 9.44932 -0.575355 -0.210968 
-18.8986 355.548 9.44932 -0.575355 -0.210968 
-18.8496 353.695 9.42478 -0.554831 -0.217134 
-18.8496 353.695 9.42478 -0.554831 -0.217134 
-18.8005 351.847 9.40024 -0.533297 -0.22345 
-18.8005 351.847 9.40024 -0.533297 -0.22345 
-18.7514 350.004 9.37569 -0.510817 -0.230004 
-18.7514 350.004 9.37569 -0.510817 -0.230004 
-18.7023 348.166 9.35115 -0.487302 -0.236812 
-18.7023 348.166 9.35115 -0.487302 -0.236812 
-18.6532 346.332 9.32661 -0.462755 -0.243902 
-18.6532 346.332 9.32661 -0.462755 -0.243902 
-18.6041 344.503 9.30207 -0.437143 -0.251324 
-18.6041 344.503 9.30207 -0.437143 -0.251324 
-18.555 342.679 9.27752 -0.410415 -0.259088 
-18.555 342.679 9.27752 -0.410415 -0.259088 
-18.5059 340.86 9.25298 -0.382568 -0.267246 
-18.5059 340.86 9.25298 -0.382568 -0.267246 
-18.4569 339.045 9.22844 -0.353536 -0.275806 
-18.4569 339.045 9.22844 -0.353536 -0.275806 
-18.4078 337.236 9.2039 -0.323331 -0.284811 
-18.4078 337.236 9.2039 -0.323331 -0.284811 
-18.3587 335.431 9.17935 -0.291882 -0.294273 
-18.3587 335.431 9.17935 -0.291882 -0.294273 
-18.3096 333.631 9.15481 -0.259213 -0.304221 
-18.3096 333.631 9.15481 -0.259213 -0.304221 
-18.2605 331.836 9.13027 -0.225263 -0.314669 
-18.2605 331.836 9.13027 -0.225263 -0.314669 
-18.2114 330.046 9.10572 -0.190061 -0.325634 
-18.2114 330.046 9.10572 -0.190061 -0.325634 
-18.1623 328.26 9.08118 -0.153568 -0.337124 
-18.1623 328.26 9.08118 -0.153568 -0.337124 
-18.1132 326.479 9.05664 -0.115818 -0.34914 
-18.1132 326.479 9.05664 -0.115818 -0.34914 
-18.0642 324.704 9.03209 -0.0767868 -0.361687 
-18.0642 324.704 9.03209 -0.0767868 -0.361687 
-18.0151 322.932 9.00755 -0.0365129 -0.374751 
-18.0151 322.932 9.00755 -0.0365129 -0.374751 
-17.966 321.166 8.98301 0.00500531 -0.388324 
-17.966 321.166 8.98301 0.00500531 -0.388324 
-17.9169 319.405 8.95846 0.0477205 -0.402377 
-17.9169 319.405 8.95846 0.0477205 -0.402377 
-17.8678 317.648 8.93392 0.0916187 -0.41689 
-17.8678 317.648 8.93392 0.0916187 -0.41689 
-17.8187 315.897 8.90938 0.136646 -0.431818 
-17.8187 315.897 8.90938 0.136646 -0.431818 
-17.7696 314.15 8.88483 0.182771 -0.447128 
-17.7696 314.15 8.88483 0.182771 -0.447128 
-17.7205 312.407 8.86029 0.229927 -0.462759 
-17.7205 312.407 8.86029 0.229927 -0.462759 
-17.6715 310.67 8.83575 0.278068 -0.478664 
-17.6715 310.67 8.83575 0.278068 -0.478664 
-17.6224 308.938 8.8112 0.327117 -0.494768 
-17.6224 308.938 8.8112 0.327117 -0.494768 
-17.5733 307.21 8.78666 0.377016 -0.511011 
-17.5733 307.21 8.78666 0.377016 -0.511011 
-17.5242 305.487 8.76212 0.427685 -0.52731 
-17.5242 305.487 8.76212 0.427685 -0.52731 
-17.4751 303.769 8.73757 0.479047 -0.54359 
-17.4751 303.769 8.73757 0.479047 -0.54359 
-17.426 302.056 8.71303 0.531016 -0.559766 
-17.426 302.056 8.71303 0.531016 -0.559766 
-17.3769 300.348 8.68849 0.583514 -0.575754 
-17.3769 300.348 8.68849 0.583514 -0.575754 
-17.3278 298.644 8.66394 0.636456 -0.591472 
-17.3278 298.644 8.66394 0.636456 -0.591472 
-17.2788 296.945 8.6394 0.689758 -0.606831 
-17.2788 296.945 8.6394 0.689758 -0.606831 
-17.2297 295.251 8.61486 0.74334 -0.621755 
-17.2297 295.251 8.61486 0.74334 -0.621755 
-17.1806 293.562 8.59031 0.797115 -0.636157 
-17.1806 293.562 8.59031 0.797115 -0.636157 
-17.1315 291.878 8.56577 0.851008 -0.649972 
-17.1315 291.878 8.56577 0.851008 -0.649972 
-17.0824 290.198 8.54123 0.904938 -0.663119 
-17.0824 290.198 8.54123 0.904938 -0.663119 
-17.0333 288.524 8.51668 0.958841 -0.675549 
-17.0333 288.524 8.51668 0.958841 -0.675549 
-16.9842 286.854 8.49214 1.01264 -0.687195 
-16.9842 286.854 8.49214 1.01264 -0.687195 
-16.9351 285.189 8.4676 1.06632 -0.69808 
-16.9351 285.189 8.4676 1.06632 -0.69808 
-16.8861 283.529 8.44305 1.11975 -0.708083 
-16.8861 283.529 8.44305 1.11975 -0.708083 
-16.837 281.873 8.41851 1.17284 -0.717084 
-16.837 281.873 8.41851 1.17284 -0.717084 
-16.7879 280.223 8.39397 1.22556 -0.725146 
-16.7879 280.223 8.39397 1.22556 -0.725146 
-16.7388 278.577 8.36942 1.278 -0.732329 
-16.7388 278.577 8.36942 1.278 -0.732329 
-16.6897 276.936 8.34488 1.31482 -0.732844 
-16.6897 276.936 8.34488 1.31482 -0.732844 
-16.6406 275.3 8.32034 1.38141 -0.74384 
-16.6406 275.3 8.32034 1.38141 -0.74384 
-16.5915 273.669 8.29579 1.43256 -0.748271 
-16.5915 273.669 8.29579 1.43256 -0.748271 
-16.5424 272.042 8.27125 1.48312 -0.751737 
-16.5424 272.042 8.27125 1.48312 -0.751737 
-16.4934 270.421 8.24671 1.53318 -0.754309 
-16.4934 270.421 8.24671 1.53318 -0.754309 
-16.4443 268.804 8.22217 1.5827 -0.756025 
-16.4443 268.804 8.22217 1.5827 -0.756025 
-16.3952 267.192 8.19762 1.63168 -0.756914 
-16.3952 267.192 8.19762 1.63168 -0.756914 
-16.3461 265.585 8.17308 1.68012 -0.757024 
-16.3461 265.585 8.17308 1.68012 -0.757024 
-16.297 263.982 8.14854 1.72801 -0.756394 
-16.297 263.982 8.14854 1.72801 -0.756394 
-16.2479 262.385 8.12399 1.77535 -0.755073 
-16.2479 262.385 8.12399 1.77535 -0.755073 
-16.1988 260.792 8.09945 1.82215 -0.753111 
-16.1988 260.792 8.09945 1.82215 -0.753111 
-16.1497 259.204 8.07491 1.86841 -0.75056 
-16.1497 259.204 8.07491 1.86841 -0.75056 
-16.1007 257.621 8.05037 1.91414 -0.747473 
-16.1007 257.621 8.05037 1.91414 -0.747473 
-16.0516 256.043 8.02582 1.95936 -0.743902 
-16.0516 256.043 8.02582 1.95936 -0.743902 
-16.0025 254.469 8.00128 2.00406 -0.739902 
-16.0025 254.469 8.00128 2.00406 -0.739902 
-15.9534 252.901 7.97674 2.04826 -0.735521 
-15.9534 252.901 7.97674 2.04826 -0.735521 
-15.9043 251.337 7.9522 2.09197 -0.730816 
-15.9043 251.337 7.9522 2.09197 -0.730816 
-15.8552 249.778 7.92765 2.1352 -0.725834 
-15.8552 249.778 7.92765 2.1352 -0.725834 
-15.8061 248.224 7.90311 2.17796 -0.720625 
-15.8061 248.224 7.90311 2.17796 -0.720625 
-15.7571 246.674 7.87857 2.22025 -0.715232 
-15.7571 246.674 7.87857 2.22025 -0.715232 
-15.708 245.13 7.85403 2.26208 -0.709705 
-15.708 245.13 7.85403 2.26208 -0.709705 
-15.6589 243.59 7.82949 2.30346 -0.704082 
-15.6589 243.59 7.82949 2.30346 -0.704082 
-15.6098 242.055 7.80495 2.34438 -0.69841 
-15.6098 242.055 7.80495 2.34438 -0.69841 
-15.5607 240.525 7.7804 2.38485 -0.692719 
-15.5607 240.525 7.7804 2.38485 -0.692719 
-15.5116 239 7.75586 2.42486 -0.687051 
-15.5116 239 7.75586 2.42486 -0.687051 
-15.4625 237.479 7.73132 2.46442 -0.681434 
-15.4625 237.479 7.73132 2.46442 -0.681434 
-15.4134 235.964 7.70678 2.50351 -0.675907 
-15.4134 235.964 7.70678 2.50351 -0.675907 
-15.3644 234.453 7.68224 2.54211 -0.670491 
-15.3644 234.453 7.68224 2.54211 -0.670491 
-15.3153 232.947 7.6577 2.58021 -0.665218 
-15.3153 232.947 7.6577 2.58021 -0.665218 
-15.2662 231.446 7.63316 2.6178 -0.660104 
-15.2662 231.446 7.63316 2.6178 -0.660104 
-15.2171 229.949 7.60862 2.65485 -0.655181 
-15.2171 229.949 7.60862 2.65485 -0.655181 
-15.168 228.458 7.58408 2.69132 -0.650463 
-15.168 228.458 7.58408 2.69132 -0.650463 
-15.1189 226.971 7.55954 2.72719 -0.64597 
-15.1189 226.971 7.55954 2.72719 -0.64597 
-15.0698 225.489 7.53501 2.7624 -0.641706 
-15.0698 225.489 7.53501 2.7624 -0.641706 
-15.0207 224.012 7.51047 2.79694 -0.637692 
-15.0207 224.012 7.51047 2.79694 -0.637692 
-14.9717 222.54 7.48593 2.83075 -0.63394 
-14.9717 222.54 7.48593 2.83075 -0.63394 
-14.9226 221.072 7.4614 2.86378 -0.630446 
-14.9226 221.072 7.4614 2.86378 -0.630446 
-14.8735 219.61 7.43686 2.89598 -0.627204 
-14.8735 219.61 7.43686 2.89598 -0.627204 
-14.8244 218.152 7.41233 2.92729 -0.624209 
-14.8244 218.152 7.41233 2.92729 -0.624209 
-14.7753 216.699 7.3878 2.9577 -0.621443 
-14.7753 216.699 7.3878 2.9577 -0.621443 
-14.7262 215.251 7.36327 2.98707 -0.618881 
-14.7262 215.251 7.36327 2.98707 -0.618881 
-14.6771 213.807 7.33874 3.0154 -0.616435 
-14.6771 213.807 7.33874 3.0154 -0.616435 
-14.628 212.369 7.31421 3.04248 -0.614127 
-14.628 212.369 7.31421 3.04248 -0.614127 
-14.579 210.935 7.28969 3.06821 -0.611815 
-14.579 210.935 7.28969 3.06821 -0.611815 
-14.5299 209.506 7.26517 3.09246 -0.609585 
-14.5299 209.506 7.26517 3.09246 -0.609585 
-14.4808 208.082 7.24065 3.11497 -0.607374 
-14.4808 208.082 7.24065 3.11497 -0.607374 
-14.4317 206.663 7.21614 3.13579 -0.6052 
-14.4317 206.663 7.21614 3.13579 -0.6052 
-14.3826 205.249 7.19163 3.15463 -0.603148 
-14.3826 205.249 7.19163 3.15463 -0.603148 
-14.3335 203.839 7.16713 3.17161 -0.601046 
-14.3335 203.839 7.16713 3.17161 -0.601046 
-14.2844 202.434 7.14263 3.18647 -0.598957 
-14.2844 202.434 7.14263 3.18647 -0.598957 
-14.2353 201.034 7.11814 3.19925 -0.59667 
-14.2353 201.034 7.11814 3.19925 -0.59667 
-14.1863 199.639 7.09365 3.20977 -0.594156 
-14.1863 199.639 7.09365 3.20977 -0.594156 
-14.1372 198.249 7.06916 3.21797 -0.591328 
-14.1372 198.249 7.06916 3.21797 -0.591328 
-14.0881 196.863 7.04468 3.22377 -0.5881 
-14.0881 196.863 7.04468 3.22377 -0.5881 
-14.039 195.483 7.02019 3.22701 -0.584465 
-14.039 195.483 7.02019 3.22701 -0.584465 
-13.9899 194.107 6.99569 3.22766 -0.580297 
-13.9899 194.107 6.99569 3.22766 -0.580297 
-13.9408 192.736 6.97118 3.22555 -0.575584 
-13.9408 192.736 6.97118 3.22555 -0.575584 
-13.8917 191.37 6.94666 3.22067 -0.570213 
-13.8917 191.37 6.94666 3.22067 -0.570213 
-13.8426 190.008 6.92212 3.21287 -0.564137 
-13.8426 190.008 6.92212 3.21287 -0.564137 
-13.7936 188.652 6.89756 3.20216 -0.557287 
-13.7936 188.652 6.89756 3.20216 -0.557287 
-13.7445 187.3 6.87299 3.18843 -0.549604 
-13.7445 187.3 6.87299 3.18843 -0.549604 
-13.6954 185.953 6.84841 3.17172 -0.541053 
-13.6954 185.953 6.84841 3.17172 -0.541053 
-13.6463 184.611 6.82382 3.15197 -0.531586 
-13.6463 184.611 6.82382 3.15197 -0.531586 
-13.5972 183.274 6.79923 3.12923 -0.521197 
-13.5972 183.274 6.79923 3.12923 -0.521197 
-13.5481 181.942 6.77464 3.10351 -0.509847 
-13.5481 181.942 6.77464 3.10351 -0.509847 
-13.499 180.614 6.75006 3.07487 -0.497567 
-13.499 180.614 6.75006 3.07487 -0.497567 
-13.4499 179.291 6.72548 3.04337 -0.484331 
-13.4499 179.291 6.72548 3.04337 -0.484331 
-13.4009 177.973 6.7009 3.00911 -0.470195 
-13.4009 177.973 6.7009 3.00911 -0.470195 
-13.3518 176.66 6.67632 2.97217 -0.455166 
-13.3518 176.66 6.67632 2.97217 -0.455166 
-13.3027 175.351 6.65175 2.93271 -0.439314 
-13.3027 175.351 6.65175 2.93271 -0.439314 
-13.2536 174.048 6.62718 2.89082 -0.422678 
-13.2536 174.048 6.62718 2.89082 -0.422678 
-13.2045 172.749 6.60261 2.84669 -0.405346 
-13.2045 172.749 6.60261 2.84669 -0.405346 
-13.1554 171.455 6.57805 2.80045 -0.387381 
-13.1554 171.455 6.57805 2.80045 -0.387381 
-13.1063 170.166 6.55349 2.75228 -0.368882 
-13.1063 170.166 6.55349 2.75228 -0.368882 
-13.0572 168.882 6.52893 2.70238 -0.349939 
-13.0572 168.882 6.52893 2.70238 -0.349939 
-13.0082 167.602 6.50438 2.6509 -0.330648 
-13.0082 167.602 6.50438 2.6509 -0.330648 
-12.9591 166.327 6.47982 2.59805 -0.31112 
-12.9591 166.327 6.47982 2.59805 -0.31112 
-12.91 165.058 6.45527 2.54399 -0.29144 
-12.91 165.058 6.45527 2.54399 -0.29144 
-12.8609 163.793 6.43072 2.48892 -0.271727 
-12.8609 163.793 6.43072 2.48892 -0.271727 
-12.8118 162.532 6.40617 2.43299 -0.252049 
-12.8118 162.532 6.40617 2.43299 -0.252049 
-12.7627 161.277 6.38162 2.3764 -0.232522 
-12.7627 161.277 6.38162 2.3764 -0.232522 
-12.7136 160.026 6.35708 2.31926 -0.213189 
-12.7136 160.026 6.35708 2.31926 -0.213189 
-12.6645 158.781 6.33254 2.26173 -0.194175 
-12.6645 158.781 6.33254 2.26173 -0.194175 
-12.6155 157.54 6.308 2.20402 -0.175491 
-12.6155 157.54 6.308 2.20402 -0.175491 
-12.5664 156.304 6.28346 2.14616 -0.157241 
-12.5664 156.304 6.28346 2.14616 -0.157241 
-12.5173 155.072 6.25892 2.06632 -0.138182 
-12.5173 155.072 6.25892 2.06632 -0.138182 
-12.4682 153.846 6.23438 2.03033 -0.122098 
-12.4682 153.846 6.23438 2.03033 -0.122098 
-12.4191 152.624 6.20985 1.97288 -0.105295 
-12.4191 152.624 6.20985 1.97288 -0.105295 
-12.37 151.407 6.18532 1.91551 -0.0890146 
-12.37 151.407 6.18532 1.91551 -0.0890146 
-12.3209 150.195 6.16078 1.85844 -0.0732631 
-12.3209 150.195 6.16078 1.85844 -0.0732631 
-12.2718 148.988 6.13626 1.80174 -0.0580601 
-12.2718 148.988 6.13626 1.80174 -0.0580601 
-12.2228 147.786 6.11173 1.74546 -0.0433873 
-12.2228 147.786 6.11173 1.74546 -0.0433873 
-12.1737 146.588 6.08721 1.68965 -0.0292352 
-12.1737 146.588 6.08721 1.68965 -0.0292352 
-12.1246 145.395 6.06269 1.63435 -0.0156 
-12.1246 145.395 6.06269 1.63435 -0.0156 
-12.0755 144.207 6.03817 1.57959 -0.00245189 
-12.0755 144.207 6.03817 1.57959 -0.00245189 
-12.0264 143.024 6.01365 1.5254 0.01021 
-12.0264 143.024 6.01365 1.5254 0.01021 
-11.9773 141.846 5.98914 1.4718 0.0224141 
-11.9773 141.846 5.98914 1.4718 0.0224141 
-11.9282 140.673 5.96463 1.41883 0.0341812 
-11.9282 140.673 5.96463 1.41883 0.0341812 
-11.8791 139.504 5.94012 1.36648 0.0455156 
-11.8791 139.504 5.94012 1.36648 0.0455156 
-11.8301 138.34 5.91562 1.31477 0.0564644 
-11.8301 138.34 5.91562 1.31477 0.0564644 
-11.781 137.181 5.89111 1.26373 0.0670153 
-11.781 137.181 5.89111 1.26373 0.0670153 
-11.7319 136.027 5.86659 1.21334 0.0772185 
-11.7319 136.027 5.86659 1.21334 0.0772185 
-11.6828 134.878 5.84207 1.16362 0.0870709 
-11.6828 134.878 5.84207 1.16362 0.0870709 
-11.6337 133.733 5.81753 1.11458 0.0966074 
-11.6337 133.733 5.81753 1.11458 0.0966074 
-11.5846 132.594 5.79298 1.06622 0.105841 
-11.5846 132.594 5.79298 1.06622 0.105841 
-11.5355 131.459 5.76842 1.01853 0.11479 
-11.5355 131.459 5.76842 1.01853 0.11479 
-11.4864 130.329 5.74384 0.971518 0.123483 
-11.4864 130.329 5.74384 0.971518 0.123483 
-11.4374 129.203 5.71925 0.925185 0.131922 
-11.4374 129.203 5.71925 0.925185 0.131922 
-11.3883 128.083 5.69466 0.879513 0.140146 
-11.3883 128.083 5.69466 0.879513 0.140146 
-11.3392 126.967 5.67007 0.834536 0.148162 
-11.3392 126.967 5.67007 0.834536 0.148162 
-11.2901 125.857 5.64548 0.790201 0.155987 
-11.2901 125.857 5.64548 0.790201 0.155987 
-11.241 124.751 5.62089 0.74656 0.163661 
-11.241 124.751 5.62089 0.74656 0.163661 
-11.1919 123.649 5.5963 0.70355 0.171167 
-11.1919 123.649 5.5963 0.70355 0.171167 
-11.1428 122.553 5.57172 0.661201 0.178579 
-11.1428 122.553 5.57172 0.661201 0.178579 
-11.0937 121.462 5.54714 0.619491 0.185873 
-11.0937 121.462 5.54714 0.619491 0.185873 
-11.0447 120.375 5.52257 0.578364 0.193113 
-11.0447 120.375 5.52257 0.578364 0.193113 
-10.9956 119.293 5.498 0.537901 0.200299 
-10.9956 119.293 5.498 0.537901 0.200299 
-10.9465 118.216 5.47343 0.497941 0.20743 
-10.9465 118.216 5.47343 0.497941 0.20743 
-10.8974 117.144 5.44887 0.458635 0.214548 
-10.8974 117.144 5.44887 0.458635 0.214548 
-10.8483 116.076 5.42431 0.419892 0.221554 
-10.8483 116.076 5.42431 0.419892 0.221554 
-10.7992 115.013 5.39975 0.381746 0.228541 
-10.7992 115.013 5.39975 0.381746 0.228541 
-10.7501 113.956 5.3752 0.3443 0.235446 
-10.7501 113.956 5.3752 0.3443 0.235446 
-10.701 112.903 5.35064 0.307407 0.242321 
-10.701 112.903 5.35064 0.307407 0.242321 
-10.652 111.855 5.32609 0.271193 0.249238 
-10.652 111.855 5.32609 0.271193 0.249238 
-10.6029 110.811 5.30154 0.235506 0.256137 
-10.6029 110.811 5.30154 0.235506 0.256137 
-10.5538 109.773 5.27699 0.200371 0.26312 
-10.5538 109.773 5.27699 0.200371 0.26312 
-10.5047 108.739 5.25244 0.165734 0.27011 
-10.5047 108.739 5.25244 0.165734 0.27011 
-10.4556 107.71 5.22789 0.131564 0.277154 
-10.4556 107.71 5.22789 0.131564 0.277154 
-10.4065 106.686 5.20334 0.0978788 0.284216 
-10.4065 106.686 5.20334 0.0978788 0.284216 
-10.3574 105.667 5.17879 0.0646124 0.291314 
-10.3574 105.667 5.17879 0.0646124 0.291314 
-10.3084 104.652 5.15424 0.031814 0.298434 
-10.3084 104.652 5.15424 0.031814 0.298434 
-10.2593 103.643 5.12969 -0.000592312 0.305575 
-10.2593 103.643 5.12969 -0.000592312 0.305575 
-10.2102 102.638 5.10515 -0.0325807 0.312746 
-10.2102 102.638 5.10515 -0.0325807 0.312746 
-10.1611 101.638 5.0806 -0.0641943 0.319936 
-10.1611 101.638 5.0806 -0.0641943 0.319936 
-10.112 100.643 5.05605 -0.0954363 0.327153 
-10.112 100.643 5.05605 -0.0954363 0.327153 
-10.0629 99.6523 5.03151 -0.126349 0.334393 
-10.0629 99.6523 5.03151 -0.126349 0.334393 
-10.0138 98.6668 5.00696 -0.156937 0.341655 
-10.0138 98.6668 5.00696 -0.156937 0.341655 
-9.96474 97.6861 4.98241 -0.187254 0.34894 
-9.96474 97.6861 4.98241 -0.187254 0.34894 
-9.91565 96.7102 4.95787 -0.21732 0.356259 
-9.91565 96.7102 4.95787 -0.21732 0.356259 
-9.86656 95.7392 4.93332 -0.247166 0.363603 
-9.86656 95.7392 4.93332 -0.247166 0.363603 
-9.81748 94.7729 4.90878 -0.276824 0.370984 
-9.81748 94.7729 4.90878 -0.276824 0.370984 
-9.76839 93.8115 4.88423 -0.306336 0.378404 
-9.76839 93.8115 4.88423 -0.306336 0.378404 
-9.7193 92.8549 4.85969 -0.335722 0.385863 
-9.7193 92.8549 4.85969 -0.335722 0.385863 
-9.67021 91.9031 4.83514 -0.365041 0.393368 
-9.67021 91.9031 4.83514 -0.365041 0.393368 
-9.62113 90.9561 4.8106 -0.394329 0.400932 
-9.62113 90.9561 4.8106 -0.394329 0.400932 
-9.57204 90.014 4.78605 -0.423613 0.408551 
-9.57204 90.014 4.78605 -0.423613 0.408551 
-9.52295 89.0767 4.76151 -0.452935 0.416241 
-9.52295 89.0767 4.76151 -0.452935 0.416241 
-9.47387 88.1442 4.73696 -0.482335 0.424004 
-9.47387 88.1442 4.73696 -0.482335 0.424004 
-9.42478 87.2165 4.71242 -0.511833 0.431837 
-9.42478 87.2165 4.71242 -0.511833 0.431837 
-9.37569 86.2936 4.68787 -0.54148 0.439754 
-9.37569 86.2936 4.68787 -0.54148 0.439754 
-9.3266 85.3756 4.66333 -0.571319 0.447753 
-9.3266 85.3756 4.66333 -0.571319 0.447753 
-9.27752 84.4623 4.63879 -0.601353 0.455833 
-9.27752 84.4623 4.63879 -0.601353 0.455833 
-9.22843 83.5539 4.61424 -0.631629 0.463993 
-9.22843 83.5539 4.61424 -0.631629 0.463993 
-9.17934 82.6503 4.5897 -0.662162 0.472234 
-9.17934 82.6503 4.5897 -0.662162 0.472234 
-9.13025 81.7516 4.56515 -0.692955 0.480519 
-9.13025 81.7516 4.56515 -0.692955 0.480519 
-9.08117 80.8576 4.54061 -0.72407 0.48886 
-9.08117 80.8576 4.54061 -0.72407 0.48886 
-9.03208 79.9685 4.51606 -0.755478 0.497212 
-9.03208 79.9685 4.51606 -0.755478 0.497212 
-8.98299 79.0841 4.49152 -0.787254 0.505558 
-8.98299 79.0841 4.49152 -0.787254 0.505558 
-8.9339 78.2047 4.46698 -0.819325 0.513861 
-8.9339 78.2047 4.46698 -0.819325 0.513861 
-8.88482 77.33 4.44243 -0.851796 0.522073 
-8.88482 77.33 4.44243 -0.851796 0.522073 
-8.83573 76.4601 4.41789 -0.884595 0.530133 
-8.83573 76.4601 4.41789 -0.884595 0.530133 
-8.78664 75.5951 4.39334 -0.917796 0.537995 
-8.78664 75.5951 4.39334 -0.917796 0.537995 
-8.73755 74.7349 4.3688 -0.95144 0.545584 
-8.73755 74.7349 4.3688 -0.95144 0.545584 
-8.68847 73.8795 4.34425 -0.985488 0.552838 
-8.68847 73.8795 4.34425 -0.985488 0.552838 
-8.63938 73.0289 4.31971 -1.02005 0.559706 
-8.63938 73.0289 4.31971 -1.02005 0.559706 
-8.59029 72.1831 4.29517 -1.05509 0.566101 
-8.59029 72.1831 4.29517 -1.05509 0.566101 
-8.54121 71.3422 4.27062 -1.09072 0.571994 
-8.54121 71.3422 4.27062 -1.09072 0.571994 
-8.49212 70.5061 4.24608 -1.12694 0.577325 
-8.49212 70.5061 4.24608 -1.12694 0.577325 
-8.44303 69.6747 4.22153 -1.16383 0.582017 
-8.44303 69.6747 4.22153 -1.16383 0.582017 
-8.39394 68.8483 4.19699 -1.20157 0.586279 
-8.39394 68.8483 4.19699 -1.20157 0.586279 
-8.34486 68.0266 4.17245 -1.23593 0.585321 
-8.34486 68.0266 4.17245 -1.23593 0.585321 
-8.29577 67.2097 4.1479 -1.27948 0.593089 
-8.29577 67.2097 4.1479 -1.27948 0.593089 
-8.24668 66.3977 4.12336 -1.31979 0.595835 
-8.24668 66.3977 4.12336 -1.31979 0.595835 
-8.19759 65.5905 4.09881 -1.36098 0.598337 
-8.19759 65.5905 4.09881 -1.36098 0.598337 
-8.14851 64.7881 4.07427 -1.40289 0.600549 
-8.14851 64.7881 4.07427 -1.40289 0.600549 
-8.09942 63.9906 4.04973 -1.44555 0.602753 
-8.09942 63.9906 4.04973 -1.44555 0.602753 
-8.05033 63.1978 4.02518 -1.48854 0.605011 
-8.05033 63.1978 4.02518 -1.48854 0.605011 
-8.00124 62.4099 4.00064 -1.53175 0.607323 
-8.00124 62.4099 4.00064 -1.53175 0.607323 
-7.95216 61.6268 3.9761 -1.57455 0.60986 
-7.95216 61.6268 3.9761 -1.57455 0.60986 
-7.90307 60.8485 3.95155 -1.61662 0.61232 
-7.90307 60.8485 3.95155 -1.61662 0.61232 
-7.85398 60.075 3.92701 -1.65732 0.61477 
-7.85398 60.075 3.92701 -1.65732 0.61477 
-7.80489 59.3063 3.90246 -1.69601 0.616719 
-7.80489 59.3063 3.90246 -1.69601 0.616719 
-7.75581 58.5425 3.87792 -1.73226 0.61795 
-7.75581 58.5425 3.87792 -1.73226 0.61795 
-7.70672 57.7835 3.85338 -1.7652 0.617901 
-7.70672 57.7835 3.85338 -1.7652 0.617901 
-7.65763 57.0293 3.82883 -1.79462 0.616015 
-7.65763 57.0293 3.82883 -1.79462 0.616015 
-7.60854 56.2799 3.80429 -1.81978 0.611914 
-7.60854 56.2799 3.80429 -1.81978 0.611914 
-7.55946 55.5354 3.77974 -1.84065 0.604749 
-7.55946 55.5354 3.77974 -1.84065 0.604749 
-7.51037 54.7956 3.7552 -1.85702 0.594664 
-7.51037 54.7956 3.7552 -1.85702 0.594664 
-7.46128 54.0607 3.73066 -1.86875 0.580684 
-7.46128 54.0607 3.73066 -1.86875 0.580684 
-7.4122 53.3306 3.70611 -1.87628 0.563525 
-7.4122 53.3306 3.70611 -1.87628 0.563525 
-7.36311 52.6053 3.68157 -1.87943 0.542519 
-7.36311 52.6053 3.68157 -1.87943 0.542519 
-7.31402 51.8849 3.65702 -1.87888 0.518607 
-7.31402 51.8849 3.65702 -1.87888 0.518607 
-7.26493 51.1692 3.63248 -1.87478 0.491766 
-7.26493 51.1692 3.63248 -1.87478 0.491766 
-7.21585 50.4584 3.60794 -1.86748 0.462829 
-7.21585 50.4584 3.60794 -1.86748 0.462829 
-7.16676 49.7524 3.58339 -1.85743 0.432278 
-7.16676 49.7524 3.58339 -1.85743 0.432278 
-7.11767 49.0512 3.55885 -1.84471 0.400745 
-7.11767 49.0512 3.55885 -1.84471 0.400745 
-7.06858 48.3548 3.5343 -1.82976 0.368833 
-7.06858 48.3548 3.5343 -1.82976 0.368833 
-7.0195 47.6633 3.50976 -1.81262 0.337016 
-7.0195 47.6633 3.50976 -1.81262 0.337016 
-6.97041 46.9765 3.48521 -1.79357 0.305712 
-6.97041 46.9765 3.48521 -1.79357 0.305712 
-6.92132 46.2946 3.46067 -1.77274 0.275224 
-6.92132 46.2946 3.46067 -1.77274 0.275224 
-6.87223 45.6175 3.43612 -1.75031 0.245761 
-6.87223 45.6175 3.43612 -1.75031 0.245761 
-6.82315 44.9453 3.41158 -1.72646 0.217459 
-6.82315 44.9453 3.41158 -1.72646 0.217459 
-6.77406 44.2778 3.38703 -1.70138 0.190359 
-6.77406 44.2778 3.38703 -1.70138 0.190359 
-6.72497 43.6152 3.36249 -1.67525 0.16447 
-6.72497 43.6152 3.36249 -1.67525 0.16447 
-6.67588 42.9574 3.33794 -1.64833 0.139736 
-6.67588 42.9574 3.33794 -1.64833 0.139736 
-6.6268 42.3044 3.3134 -1.62081 0.116125 
-6.6268 42.3044 3.3134 -1.62081 0.116125 
-6.57771 41.6562 3.28885 -1.59298 0.0935477 
-6.57771 41.6562 3.28885 -1.59298 0.0935477 
-6.52862 41.0128 3.26431 -1.56506 0.0720063 
-6.52862 41.0128 3.26431 -1.56506 0.0720063 
-6.47953 40.3743 3.23976 -1.53736 0.051419 
-6.47953 40.3743 3.23976 -1.53736 0.051419 
-6.43045 39.7406 3.21522 -1.51005 0.0318518 
-6.43045 39.7406 3.21522 -1.51005 0.0318518 
-6.38136 39.1117 3.19067 -1.48341 0.0132739 
-6.38136 39.1117 3.19067 -1.48341 0.0132739 
-6.33227 38.4876 3.16613 -1.45761 -0.00417386 
-6.33227 38.4876 3.16613 -1.45761 -0.00417386 
-6.28319 37.8683 3.14159 -1.43282 -0.0204821 
-6.28319 37.8683 3.14159 -1.43282 -0.0204821 
-6.2341 37.2539 3.11705 -1.40916 -0.0354629 
-6.2341 37.2539 3.11705 -1.40916 -0.0354629 
-6.18501 36.6443 3.0925 -1.38668 -0.0490555 
-6.18501 36.6443 3.0925 -1.38668 -0.0490555 
-6.13592 36.0395 3.06796 -1.36538 -0.06105 
-6.13592 36.0395 3.06796 -1.36538 -0.06105 
-6.08684 35.4395 3.04342 -1.34517 -0.0713589 
-6.08684 35.4395 3.04342 -1.34517 -0.0713589 
-6.03775 34.8443 3.01888 -1.32583 -0.0797768 
-6.03775 34.8443 3.01888 -1.32583 -0.0797768 
-5.98866 34.254 2.99434 -1.30723 -0.0862513 
-5.98866 34.254 2.99434 -1.30723 -0.0862513 
-5.93957 33.6684 2.96979 -1.28904 -0.0905997 
-5.93957 33.6684 2.96979 -1.28904 -0.0905997 
-5.89049 33.0877 2.94525 -1.27095 -0.0928572 
-5.89049 33.0877 2.94525 -1.27095 -0.0928572 
-5.8414 32.5119 2.92071 -1.25261 -0.0930196 
-5.8414 32.5119 2.92071 -1.25261 -0.0930196 
-5.79231 31.9408 2.89617 -1.23359 -0.0912153 
-5.79231 31.9408 2.89617 -1.23359 -0.0912153 
-5.74322 31.3745 2.87162 -1.21358 -0.0875493 
-5.74322 31.3745 2.87162 -1.21358 -0.0875493 
-5.69414 30.8131 2.84708 -1.1921 -0.0823119 
-5.69414 30.8131 2.84708 -1.1921 -0.0823119 
-5.64505 30.2565 2.82254 -1.16874 -0.0757359 
-5.64505 30.2565 2.82254 -1.16874 -0.0757359 
-5.59596 29.7047 2.79799 -1.14314 -0.0682719 
-5.59596 29.7047 2.79799 -1.14314 -0.0682719 
-5.54687 29.1577 2.77345 -1.11498 -0.0602304 
-5.54687 29.1577 2.77345 -1.11498 -0.0602304 
-5.49779 28.6156 2.74891 -1.08396 -0.0522068 
-5.49779 28.6156 2.74891 -1.08396 -0.0522068 
-5.4487 28.0782 2.72436 -1.04995 -0.0445996 
-5.4487 28.0782 2.72436 -1.04995 -0.0445996 
-5.39961 27.5457 2.69982 -1.01283 -0.0380273 
-5.39961 27.5457 2.69982 -1.01283 -0.0380273 
-5.35052 27.018 2.67528 -0.972661 -0.0328699 
-5.35052 27.018 2.67528 -0.972661 -0.0328699 
-5.30144 26.4951 2.65073 -0.929522 -0.029727 
-5.30144 26.4951 2.65073 -0.929522 -0.029727 
-5.25235 25.9771 2.62619 -0.883619 -0.0289069 
-5.25235 25.9771 2.62619 -0.883619 -0.0289069 
-5.20326 25.4639 2.60165 -0.835223 -0.0308859 
-5.20326 25.4639 2.60165 -0.835223 -0.0308859 
-5.15418 24.9554 2.5771 -0.784685 -0.0357457 
-5.15418 24.9554 2.5771 -0.784685 -0.0357457 
-5.10509 24.4518 2.55256 -0.732376 -0.0438527 
-5.10509 24.4518 2.55256 -0.732376 -0.0438527 
-5.056 23.953 2.52801 -0.678722 -0.0551244 
-5.056 23.953 2.52801 -0.678722 -0.0551244 
-5.00691 23.4591 2.50347 -0.624123 -0.0697232 
-5.00691 23.4591 2.50347 -0.624123 -0.0697232 
-4.95783 22.9699 2.47893 -0.568989 -0.087427 
-4.95783 22.9699 2.47893 -0.568989 -0.087427 
-4.90874 22.4856 2.45438 -0.513711 -0.108256 
-4.90874 22.4856 2.45438 -0.513711 -0.108256 
-4.85965 22.0061 2.42984 -0.458609 -0.131925 
-4.85965 22.0061 2.42984 -0.458609 -0.131925 
-4.81056 21.5314 2.4053 -0.404037 -0.158374 
-4.81056 21.5314 2.4053 -0.404037 -0.158374 
-4.76148 21.0616 2.38075 -0.350244 -0.187274 
-4.76148 21.0616 2.38075 -0.350244 -0.187274 
-4.71239 20.5965 2.35621 -0.297532 -0.218544 
-4.71239 20.5965 2.35621 -0.297532 -0.218544 
-4.6633 20.1363 2.33167 -0.246173 -0.251806 
-4.6633 20.1363 2.33167 -0.246173 -0.251806 
-4.61421 19.6809 2.30712 -0.19639 -0.287032 
-4.61421 19.6809 2.30712 -0.19639 -0.287032 
-4.56513 19.2303 2.28258 -0.14845 -0.323838 
-4.56513 19.2303 2.28258 -0.14845 -0.323838 
-4.51604 18.7845 2.25804 -0.102616 -0.362206 
-4.51604 18.7845 2.25804 -0.102616 -0.362206 
-4.46695 18.3436 2.23349 -0.0591646 -0.401698 
-4.46695 18.3436 2.23349 -0.0591646 -0.401698 
-4.41786 17.9074 2.20895 -0.0183536 -0.442336 
-4.41786 17.9074 2.20895 -0.0183536 -0.442336 
-4.36878 17.4761 2.18441 0.0194488 -0.483664 
-4.36878 17.4761 2.18441 0.0194488 -0.483664 
-4.31969 17.0496 2.15986 0.0540093 -0.525663 
-4.31969 17.0496 2.15986 0.0540093 -0.525663 
-4.2706 16.6279 2.13532 0.0848146 -0.567808 
-4.2706 16.6279 2.13532 0.0848146 -0.567808 
-4.22152 16.2111 2.11077 0.111463 -0.609893 
-4.22152 16.2111 2.11077 0.111463 -0.609893 
-4.17243 15.7991 2.08623 0.127803 -0.647078 
-4.17243 15.7991 2.08623 0.127803 -0.647078 
-4.12334 15.3918 2.06169 0.15106 -0.69301 
-4.12334 15.3918 2.06169 0.15106 -0.69301 
-4.07425 14.9894 2.03714 0.162994 -0.732945 
-4.07425 14.9894 2.03714 0.162994 -0.732945 
-4.02517 14.5919 2.0126 0.168764 -0.771382 
-4.02517 14.5919 2.0126 0.168764 -0.771382 
-3.97608 14.1991 1.98806 0.168184 -0.8075 
-3.97608 14.1991 1.98806 0.168184 -0.8075 
-3.92699 13.8112 1.96351 0.160513 -0.841036 
-3.92699 13.8112 1.96351 0.160513 -0.841036 
-3.8779 13.428 1.93897 0.145416 -0.870958 
-3.8779 13.428 1.93897 0.145416 -0.870958 
-3.82882 13.0497 1.91443 0.122232 -0.896875 
-3.82882 13.0497 1.91443 0.122232 -0.896875 
-3.77973 12.6762 1.88988 0.0907004 -0.917566 
-3.77973 12.6762 1.88988 0.0907004 -0.917566 
-3.73064 12.3076 1.86534 0.0501598 -0.932456 
-3.73064 12.3076 1.86534 0.0501598 -0.932456 
-3.68155 11.9437 1.8408 0.000684796 -0.94013 
-3.68155 11.9437 1.8408 0.000684796 -0.94013 
-3.63247 11.5847 1.81625 -0.0584295 -0.939811 
-3.63247 11.5847 1.81625 -0.0584295 -0.939811 
-3.58338 11.2305 1.79171 -0.126553 -0.929846 
-3.58338 11.2305 1.79171 -0.126553 -0.929846 
-3.53429 10.8811 1.76717 -0.204202 -0.909344 
-3.53429 10.8811 1.76717 -0.204202 -0.909344 
-3.4852 10.5365 1.74262 -0.290108 -0.876375 
-3.4852 10.5365 1.74262 -0.290108 -0.876375 
-3.43612 10.1968 1.71808 -0.38404 -0.830086 
-3.43612 10.1968 1.71808 -0.38404 -0.830086 
-3.38703 9.86186 1.69354 -0.484142 -0.768504 
-3.38703 9.86186 1.69354 -0.484142 -0.768504 
-3.33794 9.53175 1.66899 -0.588798 -0.690784 
-3.33794 9.53175 1.66899 -0.588798 -0.690784 
-3.28885 9.20646 1.64445 -0.695326 -0.595712 
-3.28885 9.20646 1.64445 -0.695326 -0.595712 
-3.23977 8.88598 1.61991 -0.80064 -0.482557 
-3.23977 8.88598 1.61991 -0.80064 -0.482557 
-3.19068 8.57033 1.59536 -0.900742 -0.351806 
-3.19068 8.57033 1.59536 -0.900742 -0.351806 
-3.14159 8.25949 1.57082 -0.991466 -0.203782 
-3.14159 8.25949 1.57082 -0.991466 -0.203782 
-3.09251 7.95348 1.54628 -1.06735 -0.0413051 
-3.09251 7.95348 1.54628 -1.06735 -0.0413051 
-3.04342 7.65228 1.52173 -1.12452 0.132901 
-3.04342 7.65228 1.52173 -1.12452 0.132901 
-2.99433 7.3559 1.49719 -1.15671 0.313157 
-2.99433 7.3559 1.49719 -1.15671 0.313157 
-2.94524 7.06434 1.47265 -1.16251 0.493642 
-2.94524 7.06434 1.47265 -1.16251 0.493642 
-2.89616 6.7776 1.4481 -1.13723 0.666197 
-2.89616 6.7776 1.4481 -1.13723 0.666197 
-2.84707 6.49568 1.42356 -1.08351 0.822455 
-2.84707 6.49568 1.42356 -1.08351 0.822455 
-2.79798 6.21858 1.39902 -1.00189 0.95454 
-2.79798 6.21858 1.39902 -1.00189 0.95454 
-2.74889 5.9463 1.37447 -0.899151 1.05486 
-2.74889 5.9463 1.37447 -0.899151 1.05486 
-2.69981 5.67883 1.34993 -0.781445 1.11925 
-2.69981 5.67883 1.34993 -0.781445 1.11925 
-2.65072 5.41619 1.32539 -0.658056 1.14606 
-2.65072 5.41619 1.32539 -0.658056 1.14606 
-2.60163 5.15837 1.30084 -0.536159 1.13494 
-2.60163 5.15837 1.30084 -0.536159 1.13494 
-2.55254 4.90536 1.2763 -0.424499 1.09155 
-2.55254 4.90536 1.2763 -0.424499 1.09155 
-2.50346 4.65717 1.25176 -0.328397 1.01839 
-2.50346 4.65717 1.25176 -0.328397 1.01839 
-2.45437 4.41381 1.22722 -0.254657 0.925139 
-2.45437 4.41381 1.22722 -0.254657 0.925139 
-2.40528 4.17526 1.20267 -0.205395 0.819808 
-2.40528 4.17526 1.20267 -0.205395 0.819808 
-2.35619 3.94153 1.17813 -0.179997 0.710744 
-2.35619 3.94153 1.17813 -0.179997 0.710744 
-2.30711 3.71262 1.15359 -0.177318 0.607598 
-2.30711 3.71262 1.15359 -0.177318 0.607598 
-2.25802 3.48853 1.12905 -0.190749 0.512911 
-2.25802 3.48853 1.12905 -0.190749 0.512911 
-2.20893 3.26925 1.10451 -0.218148 0.431295 
-2.20893 3.26925 1.10451 -0.218148 0.431295 
-2.15984 3.0548 1.07996 -0.252187 0.360549 
-2.15984 3.0548 1.07996 -0.252187 0.360549 
-2.11076 2.84517 1.05542 -0.292144 0.30196 
-2.11076 2.84517 1.05542 -0.292144 0.30196 
-2.06167 2.64035 1.03088 -0.332514 0.253485 
-2.06167 2.64035 1.03088 -0.332514 0.253485 
-2.01258 2.44036 1.00634 -0.373133 0.214171 
-2.01258 2.44036 1.00634 -0.373133 0.214171 
-1.9635 2.24518 0.9818 -0.411261 0.182887 
-1.9635 2.24518 0.9818 -0.411261 0.182887 
-1.91441 2.05482 0.95726 -0.446344 0.158257 
-1.91441 2.05482 0.95726 -0.446344 0.158257 
-1.86532 1.86929 0.93272 -0.477722 0.139478 
-1.86532 1.86929 0.93272 -0.477722 0.139478 
-1.81623 1.68857 0.90818 -0.504791 0.125354 
-1.81623 1.68857 0.90818 -0.504791 0.125354 
-1.76715 1.51267 0.883642 -0.527974 0.115235 
-1.76715 1.51267 0.883642 -0.527974 0.115235 
-1.71806 1.34159 0.859103 -0.546783 0.108215 
-1.71806 1.34159 0.859103 -0.546783 0.108215 
-1.66897 1.17533 0.834566 -0.562075 0.103787 
-1.66897 1.17533 0.834566 -0.562075 0.103787 
-1.61988 1.01389 0.810029 -0.57355 0.101301 
-1.61988 1.01389 0.810029 -0.57355 0.101301 
-1.5708 0.857267 0.785492 -0.582127 0.100394 
-1.5708 0.857267 0.785492 -0.582127 0.100394 
-1.52171 0.705468 0.760956 -0.587684 0.100613 
-1.52171 0.705468 0.760956 -0.587684 0.100613 
-1.47262 0.558488 0.736421 -0.591066 0.10174 
-1.47262 0.558488 0.736421 -0.591066 0.10174 
-1.42353 0.41633 0.711885 -0.592312 0.103524 
-1.42353 0.41633 0.711885 -0.592312 0.103524 
-1.37445 0.278993 0.687349 -0.592097 0.105898 
-1.37445 0.278993 0.687349 -0.592097 0.105898 
-1.32536 0.146477 0.662812 -0.590469 0.108945 
-1.32536 0.146477 0.662812 -0.590469 0.108945 
-1.27627 0.0187824 0.638274 -0.587839 0.11263 
-1.27627 0.0187824 0.638274 -0.587839 0.11263 
-1.22718 -0.104092 0.613733 -0.583976 0.117257 
-1.22718 -0.104092 0.613733 -0.583976 0.117257 
-1.1781 -0.222146 0.589189 -0.579114 0.122626 
-1.1781 -0.222146 0.589189 -0.579114 0.122626 
-1.12901 -0.335382 0.564642 -0.57248 0.129018 
-1.12901 -0.335382 0.564642 -0.57248 0.129018 
-1.07992 -0.443799 0.540092 -0.564472 0.135793 
-1.07992 -0.443799 0.540092 -0.564472 0.135793 
-1.03084 -0.547399 0.51554 -0.554319 0.142469 
-1.03084 -0.547399 0.51554 -0.554319 0.142469 
-0.981748 -0.646182 0.490986 -0.543071 0.148789 
-0.981748 -0.646182 0.490986 -0.543071 0.148789 
-0.93266 -0.740149 0.466432 -0.530428 0.154361 
-0.93266 -0.740149 0.466432 -0.530428 0.154361 
-0.883573 -0.829299 0.441878 -0.517154 0.15944 
-0.883573 -0.829299 0.441878 -0.517154 0.15944 
-0.834486 -0.913631 0.417324 -0.502893 0.163809 
-0.834486 -0.913631 0.417324 -0.502893 0.163809 
-0.785398 -0.993146 0.392771 -0.48813 0.167668 
-0.785398 -0.993146 0.392771 -0.48813 0.167668 
-0.736311 -1.06784 0.368219 -0.472399 0.170789 
-0.736311 -1.06784 0.368219 -0.472399 0.170789 
-0.687223 -1.13772 0.343668 -0.456149 0.173248 
-0.687223 -1.13772 0.343668 -0.456149 0.173248 
-0.638136 -1.20278 0.319118 -0.438859 0.174757 
-0.638136 -1.20278 0.319118 -0.438859 0.174757 
-0.589049 -1.26302 0.294569 -0.421029 0.175284 
-0.589049 -1.26302 0.294569 -0.421029 0.175284 
-0.539961 -1.31844 0.27002 -0.40209 0.17446 
-0.539961 -1.31844 0.27002 -0.40209 0.17446 
-0.490874 -1.36904 0.245472 -0.38269 0.172148 
-0.490874 -1.36904 0.245472 -0.38269 0.172148 
-0.441786 -1.41483 0.220924 -0.362293 0.167897 
-0.441786 -1.41483 0.220924 -0.362293 0.167897 
-0.392699 -1.45579 0.196377 -0.341718 0.161476 
-0.392699 -1.45579 0.196377 -0.341718 0.161476 
-0.343612 -1.49194 0.17183 -0.320689 0.152402 
-0.343612 -1.49194 0.17183 -0.320689 0.152402 
-0.294524 -1.52326 0.147283 -0.300015 0.14038 
-0.294524 -1.52326 0.147283 -0.300015 0.14038 
-0.245437 -1.54977 0.122737 -0.279832 0.125017 
-0.245437 -1.54977 0.122737 -0.279832 0.125017 
-0.19635 -1.57146 0.0981911 -0.261496 0.106212 
-0.19635 -1.57146 0.0981911 -0.261496 0.106212 
-0.147262 -1.58832 0.0736452 -0.246406 0.0839375 
-0.147262 -1.58832 0.0736452 -0.246406 0.0839375 
-0.0981748 -1.60037 0.0490994 -0.23276 0.0582342 
-0.0981748 -1.60037 0.0490994 -0.23276 0.0582342 
-0.0490874 -1.6076 0.0245537 -0.225103 0.0299979 
-0.0490874 -1.6076 0.0245537 -0.225103 0.0299979 


==> anc/FOURIER/LAMBDA2.0GAMMA0.5BETA1.0CLASSICAL_FULL/V.txt <==
0 -0.224171 -0.000111067 0 0 
0 -0.224171 -0.000111067 0 0 
0.0490874 -0.224873 -0.0295183 0 1.20269 
0.0490874 -0.224873 -0.0295183 0 1.20269 
0.0981748 -0.232298 -0.0579018 0 1.17957 
0.0981748 -0.232298 -0.0579018 0 1.17957 
0.147262 -0.245841 -0.0837853 0 1.13791 
0.147262 -0.245841 -0.0837853 0 1.13791 
0.19635 -0.260917 -0.106224 0 1.08199 
0.19635 -0.260917 -0.106224 0 1.08199 
0.245437 -0.279256 -0.12516 0 1.01989 
0.245437 -0.279256 -0.12516 0 1.01989 
0.294524 -0.299486 -0.140617 0 0.954874 
0.294524 -0.299486 -0.140617 0 0.954874 
0.343612 -0.320219 -0.152695 0 0.888766 
0.343612 -0.320219 -0.152695 0 0.888766 
0.392699 -0.341308 -0.161802 0 0.824049 
0.392699 -0.341308 -0.161802 0 0.824049 
0.441786 -0.361937 -0.16823 0 0.761592 
0.441786 -0.361937 -0.16823 0 0.761592 
0.490874 -0.382383 -0.172477 0 0.702733 
0.490874 -0.382383 -0.172477 0 0.702733 
0.539961 -0.401828 -0.174767 0 0.64733 
0.539961 -0.401828 -0.174767 0 0.64733 
0.589049 -0.420805 -0.175561 0 0.596083 
0.589049 -0.420805 -0.175561 0 0.596083 
0.638136 -0.43867 -0.17499 0 0.548442 
0.638136 -0.43867 -0.17499 0 0.548442 
0.687223 -0.45599 -0.173429 0 0.504723 
0.687223 -0.45599 -0.173429 0 0.504723 
0.736311 -0.472266 -0.170907 0 0.464225 
0.736311 -0.472266 -0.170907 0 0.464225 
0.785398 -0.488019 -0.167711 0 0.427073 
0.785398 -0.488019 -0.167711 0 0.427073 
0.834486 -0.5028 -0.163767 0 0.392498 
0.834486 -0.5028 -0.163767 0 0.392498 
0.883573 -0.517074 -0.159301 0 0.360584 
0.883573 -0.517074 -0.159301 0 0.360584 
0.93266 -0.53036 -0.154113 0 0.330481 
0.93266 -0.53036 -0.154113 0 0.330481 
0.981748 -0.543014 -0.148418 0 0.302355 
0.981748 -0.543014 -0.148418 0 0.302355 
1.03084 -0.554273 -0.14196 0 0.275427 
1.03084 -0.554273 -0.14196 0 0.275427 
1.07992 -0.564437 -0.13512 0 0.250239 
1.07992 -0.564437 -0.13512 0 0.250239 
1.12901 -0.572452 -0.128158 0 0.227028 
1.12901 -0.572452 -0.128158 0 0.227028 
1.1781 -0.579079 -0.121545 0 0.20634 
1.1781 -0.579079 -0.121545 0 0.20634 
1.22718 -0.583922 -0.115938 0 0.18895 
1.22718 -0.583922 -0.115938 0 0.18895 
1.27627 -0.587751 -0.111046 0 0.174016 
1.27627 -0.587751 -0.111046 0 0.174016 
1.32536 -0.590338 -0.107086 0 0.161595 
1.32536 -0.590338 -0.107086 0 0.161595 
1.37445 -0.591913 -0.103729 0 0.150939 
1.37445 -0.591913 -0.103729 0 0.150939 
1.42353 -0.592073 -0.101036 0 0.141952 
1.42353 -0.592073 -0.101036 0 0.141952 
1.47262 -0.590761 -0.0988854 0 0.134298 
1.47262 -0.590761 -0.0988854 0 0.134298 
1.52171 -0.587314 -0.0973871 0 0.127997 
1.52171 -0.587314 -0.0973871 0 0.127997 
1.5708 -0.58168 -0.096728 0 0.123158 
1.5708 -0.58168 -0.096728 0 0.123158 
1.61988 -0.573028 -0.0971966 0 0.120004 
1.61988 -0.573028 -0.0971966 0 0.120004 
1.66897 -0.561462 -0.0991517 0 0.118818 
1.66897 -0.561462 -0.0991517 0 0.118818 
1.71806 -0.546079 -0.103065 0 0.119978 
1.71806 -0.546079 -0.103065 0 0.119978 
1.76715 -0.527152 -0.109444 0 0.123866 
1.76715 -0.527152 -0.109444 0 0.123866 
1.81623 -0.503848 -0.118972 0 0.131009 
1.81623 -0.503848 -0.118972 0 0.131009 
1.86532 -0.476605 -0.132339 0 0.141894 
1.86532 -0.476605 -0.132339 0 0.141894 
1.91441 -0.44504 -0.150485 0 0.157213 
1.91441 -0.44504 -0.150485 0 0.157213 
1.9635 -0.409677 -0.174278 0 0.177518 
1.9635 -0.409677 -0.174278 0 0.177518 
2.01258 -0.371253 -0.205008 0 0.203726 
2.01258 -0.371253 -0.205008 0 0.203726 
2.06167 -0.330198 -0.243543 0 0.236258 
2.06167 -0.330198 -0.243543 0 0.236258 
2.11076 -0.289422 -0.291789 0 0.276478 
2.11076 -0.289422 -0.291789 0 0.276478 
2.15984 -0.24892 -0.34993 0 0.324032 
2.15984 -0.24892 -0.34993 0 0.324032 
2.20893 -0.214525 -0.421029 0 0.381206 
2.20893 -0.214525 -0.421029 0 0.381206 
2.25802 -0.18669 -0.502759 0 0.445309 
2.25802 -0.18669 -0.502759 0 0.445309 
2.30711 -0.173221 -0.598276 0 0.518638 
2.30711 -0.173221 -0.598276 0 0.518638 
2.35619 -0.175736 -0.70197 0 0.59585 
2.35619 -0.175736 -0.70197 0 0.59585 
2.40528 -0.201393 -0.811862 0 0.675066 
2.40528 -0.201393 -0.811862 0 0.675066 
2.45437 -0.250587 -0.917891 0 0.747965 
2.45437 -0.250587 -0.917891 0 0.747965 
2.50346 -0.32458 -1.01172 0 0.808257 
2.50346 -0.32458 -1.01172 0 0.808257 
2.55254 -0.420578 -1.08569 0 0.850677 
2.55254 -0.420578 -1.08569 0 0.850677 
2.60163 -0.532465 -1.12954 0 0.868334 
2.60163 -0.532465 -1.12954 0 0.868334 
2.65072 -0.654448 -1.14152 0 0.861294 
2.65072 -0.654448 -1.14152 0 0.861294 
2.69981 -0.778184 -1.11508 0 0.826044 
2.69981 -0.778184 -1.11508 0 0.826044 
2.74889 -0.896241 -1.05137 0 0.764941 
2.74889 -0.896241 -1.05137 0 0.764941 
2.79798 -0.99941 -0.951252 0 0.679956 
2.79798 -0.99941 -0.951252 0 0.679956 
2.84707 -1.08147 -0.819593 0 0.575745 
2.84707 -1.08147 -0.819593 0 0.575745 
2.89616 -1.1356 -0.663409 0 0.458131 
2.89616 -1.1356 -0.663409 0 0.458131 
2.94524 -1.16124 -0.491103 0 0.333489 
2.94524 -1.16124 -0.491103 0 0.333489 
2.99433 -1.15574 -0.310619 0 0.207471 
2.99433 -1.15574 -0.310619 0 0.207471 
3.04342 -1.12378 -0.130515 0 0.0857686 
3.04342 -1.12378 -0.130515 0 0.0857686 
3.09251 -1.06678 0.0437109 0 -0.0282689 
3.09251 -1.06678 0.0437109 0 -0.0282689 
3.14159 -0.990977 0.206077 0 -0.131192 
3.14159 -0.990977 0.206077 0 -0.131192 
3.19068 -0.900298 0.354108 0 -0.221964 
3.19068 -0.900298 0.354108 0 -0.221964 
3.23977 -0.800171 0.484758 0 -0.299255 
3.23977 -0.800171 0.484758 0 -0.299255 
3.28885 -0.694822 0.597893 0 -0.363587 
3.28885 -0.694822 0.597893 0 -0.363587 
3.33794 -0.588218 0.692864 0 -0.415144 
3.33794 -0.588218 0.692864 0 -0.415144 
3.38703 -0.483495 0.770547 0 -0.454999 
3.38703 -0.483495 0.770547 0 -0.454999 
3.43612 -0.383312 0.832035 0 -0.484288 
3.43612 -0.383312 0.832035 0 -0.484288 
3.4852 -0.28932 0.878289 0 -0.50401 
3.4852 -0.28932 0.878289 0 -0.50401 
3.53429 -0.203355 0.911174 0 -0.515619 
3.53429 -0.203355 0.911174 0 -0.515619 
3.58338 -0.125674 0.931657 0 -0.519988 
3.58338 -0.125674 0.931657 0 -0.519988 
3.63247 -0.0575227 0.941559 0 -0.518413 
3.63247 -0.0575227 0.941559 0 -0.518413 
3.68155 0.00159049 0.941872 0 -0.511671 
3.68155 0.00159049 0.941872 0 -0.511671 
3.73064 0.051059 0.934163 0 -0.500806 
3.73064 0.051059 0.934163 0 -0.500806 
3.77973 0.0915692 0.919283 0 -0.486428 
3.77973 0.0915692 0.919283 0 -0.486428 
3.82882 0.123066 0.898582 0 -0.469379 
3.82882 0.123066 0.898582 0 -0.469379 
3.8779 0.146198 0.872688 0 -0.450083 
3.8779 0.146198 0.872688 0 -0.450083 
3.92699 0.161241 0.842773 0 -0.429221 
3.92699 0.161241 0.842773 0 -0.429221 
3.97608 0.168845 0.809269 0 -0.407069 
3.97608 0.168845 0.809269 0 -0.407069 
4.02517 0.169357 0.773171 0 -0.384168 
4.02517 0.169357 0.773171 0 -0.384168 
4.07425 0.163513 0.734775 0 -0.360692 
4.07425 0.163513 0.734775 0 -0.360692 
4.12334 0.151549 0.694896 0 -0.337055 
4.12334 0.151549 0.694896 0 -0.337055 
4.17243 0.134107 0.653578 0 -0.313284 
4.17243 0.134107 0.653578 0 -0.313284 
4.22152 0.105618 0.606888 0 -0.287521 
4.22152 0.105618 0.606888 0 -0.287521 
4.2706 0.0849577 0.569742 0 -0.26682 
4.2706 0.0849577 0.569742 0 -0.26682 
4.31969 0.0541153 0.527677 0 -0.244312 
4.31969 0.0541153 0.527677 0 -0.244312 
4.36878 0.0194674 0.485735 0 -0.222367 
4.36878 0.0194674 0.485735 0 -0.222367 
4.41786 -0.0184209 0.444471 0 -0.201215 
4.41786 -0.0184209 0.444471 0 -0.201215 
4.46695 -0.0593084 0.403909 0 -0.180843 
4.46695 -0.0593084 0.403909 0 -0.180843 
4.51604 -0.102831 0.364491 0 -0.161421 
4.51604 -0.102831 0.364491 0 -0.161421 
4.56513 -0.148728 0.326222 0 -0.142919 
4.56513 -0.148728 0.326222 0 -0.142919 
4.61421 -0.196716 0.289508 0 -0.125485 
4.61421 -0.196716 0.289508 0 -0.125485 
4.6633 -0.246535 0.25439 0 -0.109103 
4.6633 -0.246535 0.25439 0 -0.109103 
4.71239 -0.29791 0.221235 0 -0.0938952 
4.71239 -0.29791 0.221235 0 -0.0938952 
4.76148 -0.350623 0.19008 0 -0.0798409 
4.76148 -0.350623 0.19008 0 -0.0798409 
4.81056 -0.4044 0.161294 0 -0.0670585 
4.81056 -0.4044 0.161294 0 -0.0670585 
4.85965 -0.458937 0.134958 0 -0.0555424 
4.85965 -0.458937 0.134958 0 -0.0555424 
4.90874 -0.513989 0.111389 0 -0.045384 
4.90874 -0.513989 0.111389 0 -0.045384 
4.95783 -0.569196 0.0906545 0 -0.0365703 
4.95783 -0.569196 0.0906545 0 -0.0365703 
5.00691 -0.62425 0.0730194 0 -0.0291674 
5.00691 -0.62425 0.0730194 0 -0.0291674 
5.056 -0.67876 0.058485 0 -0.0231349 
5.056 -0.67876 0.058485 0 -0.0231349 
5.10509 -0.732316 0.0472412 0 -0.0185075 
5.10509 -0.732316 0.0472412 0 -0.0185075 
5.15418 -0.784526 0.0391514 0 -0.0151921 
5.15418 -0.784526 0.0391514 0 -0.0151921 
5.20326 -0.834952 0.0342748 0 -0.0131744 
5.20326 -0.834952 0.0342748 0 -0.0131744 
5.25235 -0.883254 0.0322644 0 -0.0122857 
5.25235 -0.883254 0.0322644 0 -0.0122857 
5.30144 -0.929059 0.0330386 0 -0.012464 
5.30144 -0.929059 0.0330386 0 -0.012464 
5.35052 -0.972105 0.0361063 0 -0.0134964 
5.35052 -0.972105 0.0361063 0 -0.0134964 
5.39961 -1.0122 0.0411811 0 -0.0152534 
5.39961 -1.0122 0.0411811 0 -0.0152534 
5.4487 -1.04924 0.0476562 0 -0.0174927 
5.4487 -1.04924 0.0476562 0 -0.0174927 
5.49779 -1.0832 0.0551644 0 -0.0200678 
5.49779 -1.0832 0.0551644 0 -0.0200678 
5.54687 -1.11416 0.0630691 0 -0.0227404 
5.54687 -1.11416 0.0630691 0 -0.0227404 
5.59596 -1.14229 0.0709974 0 -0.0253745 
5.59596 -1.14229 0.0709974 0 -0.0253745 
5.64505 -1.16786 0.0783497 0 -0.0277587 
5.64505 -1.16786 0.0783497 0 -0.0277587 
5.69414 -1.19119 0.0848007 0 -0.0297853 
5.69414 -1.19119 0.0848007 0 -0.0297853 
5.74322 -1.21266 0.0899051 0 -0.0313082 
5.74322 -1.21266 0.0899051 0 -0.0313082 
5.79231 -1.23265 0.0934185 0 -0.032256 
5.79231 -1.23265 0.0934185 0 -0.032256 
5.8414 -1.25167 0.0950632 0 -0.0325481 
5.8414 -1.25167 0.0950632 0 -0.0325481 
5.89049 -1.27003 0.0947389 0 -0.0321668 
5.89049 -1.27003 0.0947389 0 -0.0321668 
5.93957 -1.28811 0.092353 0 -0.0310975 
5.93957 -1.28811 0.092353 0 -0.0310975 
5.98866 -1.30633 0.0878896 0 -0.029352 
5.98866 -1.30633 0.0878896 0 -0.029352 
6.03775 -1.32494 0.081384 0 -0.0269584 
6.03775 -1.32494 0.081384 0 -0.0269584 
6.08684 -1.3443 0.0729413 0 -0.0239669 
6.08684 -1.3443 0.0729413 0 -0.0239669 
6.13592 -1.36454 0.0625925 0 -0.020402 
6.13592 -1.36454 0.0625925 0 -0.020402 
6.18501 -1.38588 0.0505445 0 -0.0163442 
6.18501 -1.38588 0.0505445 0 -0.0163442 
6.2341 -1.40843 0.0368284 0 -0.0118151 
6.2341 -1.40843 0.0368284 0 -0.0118151 
6.28319 -1.43216 0.0217091 0 -0.00691024 
6.28319 -1.43216 0.0217091 0 -0.00691024 
6.33227 -1.45701 0.00522918 0 -0.0016516 
6.33227 -1.45701 0.00522918 0 -0.0016516 
6.38136 -1.48288 -0.0123974 0 0.0038855 
6.38136 -1.48288 -0.0123974 0 0.0038855 
6.43045 -1.50958 -0.0311496 0 0.00968817 
6.43045 -1.50958 -0.0311496 0 0.00968817 
6.47953 -1.53695 -0.0508937 0 0.0157091 
6.47953 -1.53695 -0.0508937 0 0.0157091 
6.52862 -1.56472 -0.0716508 0 0.0219498 
6.52862 -1.56472 -0.0716508 0 0.0219498 
6.57771 -1.5927 -0.093364 0 0.028388 
6.57771 -1.5927 -0.093364 0 0.028388 
6.6268 -1.62059 -0.116104 0 0.0350408 
6.6268 -1.62059 -0.116104 0 0.0350408 
6.67588 -1.64817 -0.139875 0 0.0419047 
6.67588 -1.64817 -0.139875 0 0.0419047 
6.72497 -1.67516 -0.164764 0 0.0490006 
6.72497 -1.67516 -0.164764 0 0.0490006 
6.77406 -1.70136 -0.1908 0 0.0563325 
6.77406 -1.70136 -0.1908 0 0.0563325 
6.82315 -1.72651 -0.218038 0 0.0639114 
6.82315 -1.72651 -0.218038 0 0.0639114 
6.87223 -1.75043 -0.246469 0 0.0717289 
6.87223 -1.75043 -0.246469 0 0.0717289 
6.92132 -1.77293 -0.276048 0 0.0797673 
6.92132 -1.77293 -0.276048 0 0.0797673 
6.97041 -1.79384 -0.306635 0 0.0879819 
6.97041 -1.79384 -0.306635 0 0.0879819 
7.0195 -1.81297 -0.338021 0 0.0963093 
7.0195 -1.81297 -0.338021 0 0.0963093 
7.06858 -1.83019 -0.369901 0 0.104661 
7.06858 -1.83019 -0.369901 0 0.104661 
7.11767 -1.84523 -0.401858 0 0.112918 
7.11767 -1.84523 -0.401858 0 0.112918 
7.16676 -1.85802 -0.433423 0 0.120954 
7.16676 -1.85802 -0.433423 0 0.120954 
7.21585 -1.86816 -0.463984 0 0.128602 
7.21585 -1.86816 -0.463984 0 0.128602 
7.26493 -1.87555 -0.492926 0 0.1357 
7.26493 -1.87555 -0.492926 0 0.1357 
7.31402 -1.87975 -0.519757 0 0.142126 
7.31402 -1.87975 -0.519757 0 0.142126 
7.36311 -1.88038 -0.543645 0 0.147667 
7.36311 -1.88038 -0.543645 0 0.147667 
7.4122 -1.87731 -0.564623 0 0.15235 
7.4122 -1.87731 -0.564623 0 0.15235 
7.46128 -1.86988 -0.581739 0 0.155935 
7.46128 -1.86988 -0.581739 0 0.155935 
7.51037 -1.85823 -0.595671 0 0.158626 
7.51037 -1.85823 -0.595671 0 0.158626 
7.55946 -1.84194 -0.605704 0 0.160251 
7.55946 -1.84194 -0.605704 0 0.160251 
7.60854 -1.82114 -0.612811 0 0.161085 
7.60854 -1.82114 -0.612811 0 0.161085 
7.65763 -1.79604 -0.616848 0 0.161107 
7.65763 -1.79604 -0.616848 0 0.161107 
7.70672 -1.76667 -0.61867 0 0.160553 
7.70672 -1.76667 -0.61867 0 0.160553 
7.75581 -1.73377 -0.61865 0 0.159532 
7.75581 -1.73377 -0.61865 0 0.159532 
7.80489 -1.69754 -0.617349 0 0.158195 
7.80489 -1.69754 -0.617349 0 0.158195 
7.85398 -1.65885 -0.615334 0 0.156694 
7.85398 -1.65885 -0.615334 0 0.156694 
7.90307 -1.61814 -0.612819 0 0.155084 
7.90307 -1.61814 -0.612819 0 0.155084 
7.95216 -1.57605 -0.610299 0 0.153493 
7.95216 -1.57605 -0.610299 0 0.153493 
8.00124 -1.53322 -0.607707 0 0.151903 
8.00124 -1.53322 -0.607707 0 0.151903 
8.05033 -1.48996 -0.605345 0 0.15039 
8.05033 -1.48996 -0.605345 0 0.15039 
8.09942 -1.44692 -0.603044 0 0.14891 
8.09942 -1.44692 -0.603044 0 0.14891 
8.14851 -1.40418 -0.600806 0 0.147464 
8.14851 -1.40418 -0.600806 0 0.147464 
8.19759 -1.3622 -0.598566 0 0.146035 
8.19759 -1.3622 -0.598566 0 0.146035 
8.24668 -1.32093 -0.596042 0 0.144553 
8.24668 -1.32093 -0.596042 0 0.144553 
8.29577 -1.28058 -0.59332 0 0.143042 
8.29577 -1.28058 -0.59332 0 0.143042 
8.34486 -1.24102 -0.590027 0 0.141411 
8.34486 -1.24102 -0.590027 0 0.141411 
8.39394 -1.20244 -0.586447 0 0.139731 
8.39394 -1.20244 -0.586447 0 0.139731 
8.44303 -1.16048 -0.577649 0 0.136835 
8.44303 -1.16048 -0.577649 0 0.136835 
8.49212 -1.12758 -0.577446 0 0.135996 
8.49212 -1.12758 -0.577446 0 0.135996 
8.54121 -1.09133 -0.572154 0 0.133975 
8.54121 -1.09133 -0.572154 0 0.133975 
8.59029 -1.05562 -0.566263 0 0.131838 
8.59029 -1.05562 -0.566263 0 0.131838 
8.63938 -1.0205 -0.559859 0 0.129606 
8.63938 -1.0205 -0.559859 0 0.129606 
8.68847 -0.98586 -0.552988 0 0.127292 
8.68847 -0.98586 -0.552988 0 0.127292 
8.73755 -0.951741 -0.545725 0 0.124915 
8.73755 -0.951741 -0.545725 0 0.124915 
8.78664 -0.918032 -0.538124 0 0.122487 
8.78664 -0.918032 -0.538124 0 0.122487 
8.83573 -0.884769 -0.530255 0 0.120025 
8.83573 -0.884769 -0.530255 0 0.120025 
8.88482 -0.851915 -0.522184 0 0.117545 
8.88482 -0.851915 -0.522184 0 0.117545 
8.9339 -0.819395 -0.513959 0 0.115058 
8.9339 -0.819395 -0.513959 0 0.115058 
8.98299 -0.78728 -0.505644 0 0.112578 
8.98299 -0.78728 -0.505644 0 0.112578 
9.03208 -0.755465 -0.497283 0 0.110115 
9.03208 -0.755465 -0.497283 0 0.110115 
9.08117 -0.724024 -0.488914 0 0.107676 
9.08117 -0.724024 -0.488914 0 0.107676 
9.13025 -0.692881 -0.480564 0 0.105269 
9.13025 -0.692881 -0.480564 0 0.105269 
9.17934 -0.662064 -0.472269 0 0.102898 
9.17934 -0.662064 -0.472269 0 0.102898 
9.22843 -0.631512 -0.464021 0 0.100563 
9.22843 -0.631512 -0.464021 0 0.100563 
9.27752 -0.60122 -0.455856 0 0.0982712 
9.27752 -0.60122 -0.455856 0 0.0982712 
9.3266 -0.571173 -0.447771 0 0.0960201 
9.3266 -0.571173 -0.447771 0 0.0960201 
9.37569 -0.541324 -0.439768 0 0.0938103 
9.37569 -0.541324 -0.439768 0 0.0938103 
9.42478 -0.511668 -0.431852 0 0.0916418 
9.42478 -0.511668 -0.431852 0 0.0916418 
9.47387 -0.482163 -0.424019 0 0.0895134 
9.47387 -0.482163 -0.424019 0 0.0895134 
9.52295 -0.452757 -0.416257 0 0.0874218 
9.52295 -0.452757 -0.416257 0 0.0874218 
9.57204 -0.423429 -0.408567 0 0.0853667 
9.57204 -0.423429 -0.408567 0 0.0853667 
9.62113 -0.394138 -0.400945 0 0.0833467 
9.62113 -0.394138 -0.400945 0 0.0833467 
9.67021 -0.364844 -0.393375 0 0.0813581 
9.67021 -0.364844 -0.393375 0 0.0813581 
9.7193 -0.335519 -0.385864 0 0.0794015 
9.7193 -0.335519 -0.385864 0 0.0794015 
9.76839 -0.306127 -0.378395 0 0.0774734 
9.76839 -0.306127 -0.378395 0 0.0774734 
9.81748 -0.276609 -0.370964 0 0.0755721 
9.81748 -0.276609 -0.370964 0 0.0755721 
9.86656 -0.246945 -0.363568 0 0.0736969 
9.86656 -0.246945 -0.363568 0 0.0736969 
9.91565 -0.217094 -0.356208 0 0.0718477 
9.91565 -0.217094 -0.356208 0 0.0718477 
9.96474 -0.187023 -0.34887 0 0.0700209 
9.96474 -0.187023 -0.34887 0 0.0700209 
10.0138 -0.156703 -0.341568 0 0.0682192 
10.0138 -0.156703 -0.341568 0 0.0682192 
10.0629 -0.126115 -0.334288 0 0.0664396 
10.0629 -0.126115 -0.334288 0 0.0664396 
10.112 -0.0952031 -0.327034 0 0.0646823 
10.112 -0.0952031 -0.327034 0 0.0646823 
10.1611 -0.0639684 -0.319809 0 0.0629477 
10.1611 -0.0639684 -0.319809 0 0.0629477 
10.2102 -0.0323625 -0.312612 0 0.0612353 
10.2102 -0.0323625 -0.312612 0 0.0612353 
10.2593 -0.00039472 -0.305452 0 0.0595466 
10.2593 -0.00039472 -0.305452 0 0.0595466 
10.3084 0.0319904 -0.298322 0 0.0578796 
10.3084 0.0319904 -0.298322 0 0.0578796 
10.3574 0.0647472 -0.291255 0 0.0562407 
10.3574 0.0647472 -0.291255 0 0.0562407 
10.4065 0.097967 -0.284203 0 0.0546201 
10.4065 0.097967 -0.284203 0 0.0546201 
10.4556 0.131588 -0.277251 0 0.053034 
10.4556 0.131588 -0.277251 0 0.053034 
10.5047 0.16568 -0.270312 0 0.0514649 
10.5047 0.16568 -0.270312 0 0.0514649 
10.5538 0.200261 -0.263461 0 0.0499273 
10.5538 0.200261 -0.263461 0 0.0499273 
10.6029 0.235327 -0.256629 0 0.0484074 
10.6029 0.235327 -0.256629 0 0.0484074 
10.652 0.271036 -0.249785 0 0.0468993 
10.652 0.271036 -0.249785 0 0.0468993 
10.701 0.307274 -0.242956 0 0.0454079 
10.701 0.307274 -0.242956 0 0.0454079 
10.7501 0.34425 -0.236013 0 0.0439088 
10.7501 0.34425 -0.236013 0 0.0439088 
10.7992 0.381787 -0.229089 0 0.0424269 
10.7992 0.381787 -0.229089 0 0.0424269 
10.8483 0.41993 -0.222101 0 0.0409466 
10.8483 0.41993 -0.222101 0 0.0409466 
10.8974 0.458683 -0.215119 0 0.0394808 
10.8974 0.458683 -0.215119 0 0.0394808 
10.9465 0.4979 -0.20816 0 0.0380323 
10.9465 0.4979 -0.20816 0 0.0380323 
10.9956 0.537772 -0.201156 0 0.0365886 
10.9956 0.537772 -0.201156 0 0.0365886 
11.0447 0.578163 -0.19416 0 0.035159 
11.0447 0.578163 -0.19416 0 0.035159 
11.0937 0.6192 -0.187077 0 0.0337265 
11.0937 0.6192 -0.187077 0 0.0337265 
11.1428 0.660868 -0.179931 0 0.0322954 
11.1428 0.660868 -0.179931 0 0.0322954 
11.1919 0.703164 -0.172676 0 0.0308573 
11.1919 0.703164 -0.172676 0 0.0308573 
11.241 0.746139 -0.165303 0 0.0294107 
11.241 0.746139 -0.165303 0 0.0294107 
11.2901 0.78975 -0.157789 0 0.0279517 
11.2901 0.78975 -0.157789 0 0.0279517 
11.3392 0.834047 -0.150115 0 0.0264773 
11.3392 0.834047 -0.150115 0 0.0264773 
11.3883 0.878998 -0.142263 0 0.0249841 
11.3883 0.878998 -0.142263 0 0.0249841 
11.4374 0.924631 -0.134214 0 0.0234693 
11.4374 0.924631 -0.134214 0 0.0234693 
11.4864 0.970933 -0.125944 0 0.0219292 
11.4864 0.970933 -0.125944 0 0.0219292 
11.5355 1.01791 -0.11744 0 0.0203614 
11.5355 1.01791 -0.11744 0 0.0203614 
11.5846 1.06556 -0.10867 0 0.0187611 
11.5846 1.06556 -0.10867 0 0.0187611 
11.6337 1.11388 -0.0996297 0 0.0171278 
11.6337 1.11388 -0.0996297 0 0.0171278 
11.6828 1.16289 -0.0902884 0 0.0154566 
11.6828 1.16289 -0.0902884 0 0.0154566 
11.7319 1.21256 -0.0806284 0 0.0137452 
11.7319 1.21256 -0.0806284 0 0.0137452 
11.781 1.26291 -0.0706356 0 0.0119915 
11.781 1.26291 -0.0706356 0 0.0119915 
11.8301 1.31392 -0.0602849 0 0.0101918 
11.8301 1.31392 -0.0602849 0 0.0101918 
11.8791 1.36558 -0.0495517 0 0.00834264 
11.8791 1.36558 -0.0495517 0 0.00834264 
11.9282 1.41789 -0.0384265 0 0.00644296 
11.9282 1.41789 -0.0384265 0 0.00644296 
11.9773 1.47083 -0.0268734 0 0.00448738 
11.9773 1.47083 -0.0268734 0 0.00448738 
12.0264 1.52439 -0.0148867 0 0.00247566 
12.0264 1.52439 -0.0148867 0 0.00247566 
12.0755 1.57855 -0.0024356 0 0.000403396 
12.0755 1.57855 -0.0024356 0 0.000403396 
12.1246 1.63327 0.0104912 0 -0.00173057 
12.1246 1.63327 0.0104912 0 -0.00173057 
12.1737 1.68854 0.0239223 0 -0.00393017 
12.1737 1.68854 0.0239223 0 -0.00393017 
12.2228 1.74432 0.0378624 0 -0.00619539 
12.2228 1.74432 0.0378624 0 -0.00619539 
12.2718 1.80056 0.0523298 0 -0.00852844 
12.2718 1.80056 0.0523298 0 -0.00852844 
12.3209 1.85724 0.0673397 0 -0.0109309 
12.3209 1.85724 0.0673397 0 -0.0109309 
12.37 1.91428 0.082876 0 -0.0133995 
12.37 1.91428 0.082876 0 -0.0133995 
12.4191 1.97163 0.0989546 0 -0.0159359 
12.4191 1.97163 0.0989546 0 -0.0159359 
12.4682 2.02924 0.115572 0 -0.0185388 
12.4682 2.02924 0.115572 0 -0.0185388 
12.5173 2.08696 0.132692 0 -0.0212014 
12.5173 2.08696 0.132692 0 -0.0212014 
12.5664 2.14487 0.150326 0 -0.0239251 
12.5664 2.14487 0.150326 0 -0.0239251 
12.6155 2.20271 0.168408 0 -0.0266987 
12.6155 2.20271 0.168408 0 -0.0266987 
12.6645 2.23804 0.185577 0 -0.0293065 
12.6645 2.23804 0.185577 0 -0.0293065 
12.7136 2.31776 0.205764 0 -0.032369 
12.7136 2.31776 0.205764 0 -0.032369 
12.7627 2.37507 0.224964 0 -0.0352534 
12.7627 2.37507 0.224964 0 -0.0352534 
12.8118 2.43167 0.244349 0 -0.0381444 
12.8118 2.43167 0.244349 0 -0.0381444 
12.8609 2.4876 0.263907 0 -0.0410402 
12.8609 2.4876 0.263907 0 -0.0410402 
12.91 2.54267 0.2835 0 -0.0439196 
12.91 2.54267 0.2835 0 -0.0439196 
12.9591 2.59674 0.303061 0 -0.046772 
12.9591 2.59674 0.303061 0 -0.046772 
13.0082 2.64959 0.322481 0 -0.0495813 
13.0082 2.64959 0.322481 0 -0.0495813 
13.0572 2.70108 0.341663 0 -0.0523331 
13.0572 2.70108 0.341663 0 -0.0523331 
13.1063 2.75099 0.360507 0 -0.0550126 
13.1063 2.75099 0.360507 0 -0.0550126 
13.1554 2.79916 0.378914 0 -0.0576058 
13.1554 2.79916 0.378914 0 -0.0576058 
13.2045 2.84541 0.396794 0 -0.0600998 
13.2045 2.84541 0.396794 0 -0.0600998 
13.2536 2.88956 0.41405 0 -0.0624811 
13.2536 2.88956 0.41405 0 -0.0624811 
13.3027 2.93146 0.430617 0 -0.0647414 
13.3027 2.93146 0.430617 0 -0.0647414 
13.3518 2.97095 0.446409 0 -0.0668689 
13.3518 2.97095 0.446409 0 -0.0668689 
13.4009 3.0079 0.461387 0 -0.0688593 
13.4009 3.0079 0.461387 0 -0.0688593 
13.4499 3.04218 0.475483 0 -0.0707041 
13.4499 3.04218 0.475483 0 -0.0707041 
13.499 3.07372 0.48869 0 -0.0724037 
13.499 3.07372 0.48869 0 -0.0724037 
13.5481 3.10238 0.500958 0 -0.0739524 
13.5481 3.10238 0.500958 0 -0.0739524 
13.5972 3.12814 0.51231 0 -0.0753552 
13.5972 3.12814 0.51231 0 -0.0753552 
13.6463 3.15092 0.522718 0 -0.0766096 
13.6463 3.15092 0.522718 0 -0.0766096 
13.6954 3.17071 0.532224 0 -0.0777231 
13.6954 3.17071 0.532224 0 -0.0777231 
13.7445 3.18747 0.540835 0 -0.0786986 
13.7445 3.18747 0.540835 0 -0.0786986 
13.7936 3.20125 0.548592 0 -0.0795432 
13.7936 3.20125 0.548592 0 -0.0795432 
13.8426 3.21201 0.555545 0 -0.0802657 
13.8426 3.21201 0.555545 0 -0.0802657 
13.8917 3.21986 0.561729 0 -0.0808725 
13.8917 3.21986 0.561729 0 -0.0808725 
13.9408 3.22479 0.567203 0 -0.0813729 
13.9408 3.22479 0.567203 0 -0.0813729 
13.9899 3.22696 0.572039 0 -0.0817788 
13.9899 3.22696 0.572039 0 -0.0817788 
14.039 3.22635 0.576246 0 -0.0820922 
14.039 3.22635 0.576246 0 -0.0820922 
14.0881 3.22317 0.57999 0 -0.0823377 
14.0881 3.22317 0.57999 0 -0.0823377 
14.1372 3.21743 0.583234 0 -0.0825108 
14.1372 3.21743 0.583234 0 -0.0825108 
14.1863 3.20925 0.586189 0 -0.0826419 
14.1863 3.20925 0.586189 0 -0.0826419 
14.2353 3.19876 0.588835 0 -0.0827286 
14.2353 3.19876 0.588835 0 -0.0827286 
14.2844 3.18587 0.591254 0 -0.082783 
14.2844 3.18587 0.591254 0 -0.082783 
14.3335 3.17089 0.593513 0 -0.0828147 
14.3335 3.17089 0.593513 0 -0.0828147 
14.3826 3.15367 0.595491 0 -0.0828071 
14.3826 3.15367 0.595491 0 -0.0828071 
14.4317 3.13456 0.597393 0 -0.0827891 
14.4317 3.13456 0.597393 0 -0.0827891 
14.4808 3.11358 0.599087 0 -0.0827424 
14.4808 3.11358 0.599087 0 -0.0827424 
14.5299 3.09094 0.600803 0 -0.0826991 
14.5299 3.09094 0.600803 0 -0.0826991 
14.579 3.06678 0.602573 0 -0.0826634 
14.579 3.06678 0.602573 0 -0.0826634 
14.628 3.04118 0.604479 0 -0.0826466 
14.628 3.04118 0.604479 0 -0.0826466 
14.6771 3.01431 0.606633 0 -0.0826637 
14.6771 3.01431 0.606633 0 -0.0826637 
14.7262 2.98621 0.608997 0 -0.0827092 
14.7262 2.98621 0.608997 0 -0.0827092 
14.7753 2.95701 0.611628 0 -0.0827906 
14.7753 2.95701 0.611628 0 -0.0827906 
14.8244 2.92675 0.614501 0 -0.082904 
14.8244 2.92675 0.614501 0 -0.082904 
14.8735 2.89552 0.617626 0 -0.0830506 
14.8735 2.89552 0.617626 0 -0.0830506 
14.9226 2.86338 0.620998 0 -0.0832294 
14.9226 2.86338 0.620998 0 -0.0832294 
14.9717 2.83039 0.624603 0 -0.0834381 
14.9717 2.83039 0.624603 0 -0.0834381 
15.0207 2.79659 0.628453 0 -0.083678 
15.0207 2.79659 0.628453 0 -0.083678 
15.0698 2.76207 0.632545 0 -0.0839485 
15.0698 2.76207 0.632545 0 -0.0839485 
15.1189 2.72685 0.636875 0 -0.0842487 
15.1189 2.72685 0.636875 0 -0.0842487 
15.168 2.69099 0.641422 0 -0.0845757 
15.168 2.69099 0.641422 0 -0.0845757 
15.2171 2.65452 0.646188 0 -0.0849293 
15.2171 2.65452 0.646188 0 -0.0849293 
15.2662 2.61748 0.651156 0 -0.0853071 
15.2662 2.61748 0.651156 0 -0.0853071 
15.3153 2.5799 0.656314 0 -0.0857072 
15.3153 2.5799 0.656314 0 -0.0857072 
15.3644 2.5418 0.661634 0 -0.0861259 
15.3644 2.5418 0.661634 0 -0.0861259 
15.4134 2.50321 0.667101 0 -0.0865609 
15.4134 2.50321 0.667101 0 -0.0865609 
15.4625 2.46414 0.672684 0 -0.0870083 
15.4625 2.46414 0.672684 0 -0.0870083 
15.5116 2.4246 0.678363 0 -0.0874652 
15.5116 2.4246 0.678363 0 -0.0874652 
15.5607 2.38461 0.684101 0 -0.0879268 
15.5607 2.38461 0.684101 0 -0.0879268 
15.6098 2.34416 0.689871 0 -0.0883895 
15.6098 2.34416 0.689871 0 -0.0883895 
15.6589 2.30326 0.69563 0 -0.088848 
15.6589 2.30326 0.69563 0 -0.088848 
15.708 2.26192 0.701349 0 -0.0892986 
15.708 2.26192 0.701349 0 -0.0892986 
15.7571 2.22011 0.706982 0 -0.0897353 
15.7571 2.22011 0.706982 0 -0.0897353 
15.8061 2.17785 0.712489 0 -0.0901535 
15.8061 2.17785 0.712489 0 -0.0901535 
15.8552 2.13513 0.717821 0 -0.0905469 
15.8552 2.13513 0.717821 0 -0.0905469 
15.9043 2.09193 0.722935 0 -0.0909106 
15.9043 2.09193 0.722935 0 -0.0909106 
15.9534 2.04825 0.727781 0 -0.0912383 
15.9534 2.04825 0.727781 0 -0.0912383 
16.0025 2.00408 0.732309 0 -0.0915244 
16.0025 2.00408 0.732309 0 -0.0915244 
16.0516 1.95941 0.736464 0 -0.0917622 
16.0516 1.95941 0.736464 0 -0.0917622 
16.1007 1.91423 0.740195 0 -0.091946 
16.1007 1.91423 0.740195 0 -0.091946 
16.1497 1.86853 0.743449 0 -0.0920694 
16.1497 1.86853 0.743449 0 -0.0920694 
16.1988 1.8223 0.746171 0 -0.0921265 
16.1988 1.8223 0.746171 0 -0.0921265 
16.2479 1.77554 0.748309 0 -0.0921114 
16.2479 1.77554 0.748309 0 -0.0921114 
16.297 1.72823 0.749809 0 -0.092018 
16.297 1.72823 0.749809 0 -0.092018 
16.3461 1.68037 0.750622 0 -0.0918411 
16.3461 1.68037 0.750622 0 -0.0918411 
16.3952 1.63196 0.750696 0 -0.0915751 
16.3952 1.63196 0.750696 0 -0.0915751 
16.4443 1.583 0.749992 0 -0.0912161 
16.4443 1.583 0.749992 0 -0.0912161 
16.4934 1.53351 0.748461 0 -0.0907591 
16.4934 1.53351 0.748461 0 -0.0907591 
16.5424 1.48348 0.746074 0 -0.0902011 
16.5424 1.48348 0.746074 0 -0.0902011 
16.5915 1.43293 0.742794 0 -0.0895389 
16.5915 1.43293 0.742794 0 -0.0895389 
16.6406 1.38195 0.738668 0 -0.0887789 
16.6406 1.38195 0.738668 0 -0.0887789 
16.6897 1.33046 0.733596 0 -0.08791 
16.6897 1.33046 0.733596 0 -0.08791 
16.7388 1.27846 0.727467 0 -0.0869198 
16.7388 1.27846 0.727467 0 -0.0869198 
16.7879 1.22601 0.720378 0 -0.0858211 
16.7879 1.22601 0.720378 0 -0.0858211 
16.837 1.17327 0.712407 0 -0.0846241 
16.837 1.17327 0.712407 0 -0.0846241 
16.8861 1.10582 0.69794 0 -0.0826646 
16.8861 1.10582 0.69794 0 -0.0826646 
16.9351 1.06667 0.693682 0 -0.0819221 
16.9351 1.06667 0.693682 0 -0.0819221 
16.9842 1.01313 0.683062 0 -0.0804349 
16.9842 1.01313 0.683062 0 -0.0804349 
17.0333 0.95934 0.671564 0 -0.078853 
17.0333 0.95934 0.671564 0 -0.078853 
17.0824 0.905443 0.659271 0 -0.0771872 
17.0824 0.905443 0.659271 0 -0.0771872 
17.1315 0.851517 0.646256 0 -0.0754465 
17.1315 0.851517 0.646256 0 -0.0754465 
17.1806 0.797627 0.632566 0 -0.0736374 
17.1806 0.797627 0.632566 0 -0.0736374 
17.2297 0.743855 0.618284 0 -0.0717696 
17.2297 0.743855 0.618284 0 -0.0717696 
17.2788 0.690274 0.603472 0 -0.0698513 
17.2788 0.690274 0.603472 0 -0.0698513 
17.3278 0.636973 0.58822 0 -0.067893 
17.3278 0.636973 0.58822 0 -0.067893 
17.3769 0.584031 0.572603 0 -0.0659038 
17.3769 0.584031 0.572603 0 -0.0659038 
17.426 0.531533 0.556711 0 -0.0638943 
17.426 0.531533 0.556711 0 -0.0638943 
17.4751 0.479562 0.540627 0 -0.0618739 
17.4751 0.479562 0.540627 0 -0.0618739 
17.5242 0.428198 0.524433 0 -0.0598525 
17.5242 0.428198 0.524433 0 -0.0598525 
17.5733 0.377527 0.508218 0 -0.0578399 
17.5733 0.377527 0.508218 0 -0.0578399 
17.6224 0.327625 0.492056 0 -0.0558445 
17.6224 0.327625 0.492056 0 -0.0558445 
17.6715 0.278573 0.47603 0 -0.0538755 
17.6715 0.278573 0.47603 0 -0.0538755 
17.7205 0.230428 0.4602 0 -0.0519397 
17.7205 0.230428 0.4602 0 -0.0519397 
17.7696 0.183269 0.444642 0 -0.0500451 
17.7696 0.183269 0.444642 0 -0.0500451 
17.8187 0.137138 0.429401 0 -0.0481966 
17.8187 0.137138 0.429401 0 -0.0481966 
17.8678 0.0921063 0.414543 0 -0.0464011 
17.8678 0.0921063 0.414543 0 -0.0464011 
17.9169 0.0482013 0.400095 0 -0.0446612 
17.9169 0.0482013 0.400095 0 -0.0446612 
17.966 0.00548043 0.386108 0 -0.0429821 
17.966 0.00548043 0.386108 0 -0.0429821 
18.0151 -0.0360463 0.372595 0 -0.0413648 
18.0151 -0.0360463 0.372595 0 -0.0413648 
18.0642 -0.0763275 0.359593 0 -0.0398128 
18.0642 -0.0763275 0.359593 0 -0.0398128 
18.1132 -0.115369 0.347099 0 -0.0383255 
18.1132 -0.115369 0.347099 0 -0.0383255 
18.1623 -0.153129 0.335137 0 -0.0369047 
18.1623 -0.153129 0.335137 0 -0.0369047 
18.2114 -0.189635 0.323691 0 -0.0355481 
18.2114 -0.189635 0.323691 0 -0.0355481 
18.2605 -0.224848 0.312771 0 -0.0342566 
18.2605 -0.224848 0.312771 0 -0.0342566 
18.3096 -0.258813 0.302352 0 -0.0330266 
18.3096 -0.258813 0.302352 0 -0.0330266 
18.3587 -0.291496 0.292435 0 -0.031858 
18.3587 -0.291496 0.292435 0 -0.031858 
18.4078 -0.32296 0.282982 0 -0.030746 
18.4078 -0.32296 0.282982 0 -0.030746 
18.4569 -0.353178 0.273995 0 -0.0296903 
18.4569 -0.353178 0.273995 0 -0.0296903 
18.5059 -0.382222 0.265423 0 -0.0286852 
18.5059 -0.382222 0.265423 0 -0.0286852 
18.555 -0.410079 0.257272 0 -0.0277307 
18.555 -0.410079 0.257272 0 -0.0277307 
18.6041 -0.4368 0.249485 0 -0.0268204 
18.6041 -0.4368 0.249485 0 -0.0268204 
18.6532 -0.46241 0.242073 0 -0.0259551 
18.6532 -0.46241 0.242073 0 -0.0259551 
18.7023 -0.486906 0.234983 0 -0.0251288 
18.7023 -0.486906 0.234983 0 -0.0251288 
18.7514 -0.510387 0.228217 0 -0.0243414 
18.7514 -0.510387 0.228217 0 -0.0243414 
18.8005 -0.532742 0.221764 0 -0.0235913 
18.8005 -0.532742 0.221764 0 -0.0235913 
18.8496 -0.554183 0.215568 0 -0.0228724 
18.8496 -0.554183 0.215568 0 -0.0228724 
18.8986 -0.574529 0.209697 0 -0.0221917 
18.8986 -0.574529 0.209697 0 -0.0221917 
18.9477 -0.59404 0.203997 0 -0.0215326 
18.9477 -0.59404 0.203997 0 -0.0215326 
18.9968 -0.612622 0.19859 0 -0.0209077 
18.9968 -0.612622 0.19859 0 -0.0209077 
19.0459 -0.630413 0.193288 0 -0.020297 
19.0459 -0.630413 0.193288 0 -0.020297 
19.095 -0.647502 0.188138 0 -0.0197055 
19.095 -0.647502 0.188138 0 -0.0197055 
19.1441 -0.663842 0.183092 0 -0.0191278 
19.1441 -0.663842 0.183092 0 -0.0191278 
19.1932 -0.679587 0.178058 0 -0.0185543 
19.1932 -0.679587 0.178058 0 -0.0185543 
19.2423 -0.694636 0.173137 0 -0.0179955 
19.2423 -0.694636 0.173137 0 -0.0179955 
19.2913 -0.709103 0.168215 0 -0.0174394 
19.2913 -0.709103 0.168215 0 -0.0174394 
19.3404 -0.722913 0.16338 0 -0.0168952 
19.3404 -0.722913 0.16338 0 -0.0168952 
19.3895 -0.736144 0.158599 0 -0.0163592 
19.3895 -0.736144 0.158599 0 -0.0163592 
19.4386 -0.748756 0.153895 0 -0.0158339 
19.4386 -0.748756 0.153895 0 -0.0158339 
19.4877 -0.760808 0.149263 0 -0.0153187 
19.4877 -0.760808 0.149263 0 -0.0153187 
19.5368 -0.772304 0.144728 0 -0.0148159 
19.5368 -0.772304 0.144728 0 -0.0148159 
19.5859 -0.783286 0.140258 0 -0.0143223 
19.5859 -0.783286 0.140258 0 -0.0143223 
19.635 -0.793784 0.135878 0 -0.0138404 
19.635 -0.793784 0.135878 0 -0.0138404 
19.684 -0.803819 0.131567 0 -0.0133679 
19.684 -0.803819 0.131567 0 -0.0133679 
19.7331 -0.813434 0.127317 0 -0.0129039 
19.7331 -0.813434 0.127317 0 -0.0129039 
19.7822 -0.82263 0.123143 0 -0.0124499 
19.7822 -0.82263 0.123143 0 -0.0124499 
19.8313 -0.831459 0.119013 0 -0.0120025 
19.8313 -0.831459 0.119013 0 -0.0120025 
19.8804 -0.83991 0.114955 0 -0.0115647 
19.8804 -0.83991 0.114955 0 -0.0115647 
19.9295 -0.848025 0.110944 0 -0.0111337 
19.9295 -0.848025 0.110944 0 -0.0111337 
19.9786 -0.855794 0.106995 0 -0.010711 
19.9786 -0.855794 0.106995 0 -0.010711 
20.0277 -0.863242 0.103097 0 -0.0102955 
20.0277 -0.863242 0.103097 0 -0.0102955 
20.0767 -0.870369 0.0992539 0 -0.00988745 
20.0767 -0.870369 0.0992539 0 -0.00988745 
20.1258 -0.877189 0.0954629 0 -0.00948661 
20.1258 -0.877189 0.0954629 0 -0.00948661 
20.1749 -0.883707 0.0917237 0 -0.00909285 
20.1749 -0.883707 0.0917237 0 -0.00909285 
20.224 -0.88993 0.0880382 0 -0.0087063 
20.224 -0.88993 0.0880382 0 -0.0087063 
20.2731 -0.895865 0.0844049 0 -0.00832679 
20.2731 -0.895865 0.0844049 0 -0.00832679 
20.3222 -0.901517 0.0808265 0 -0.00795452 
20.3222 -0.901517 0.0808265 0 -0.00795452 
20.3713 -0.906894 0.0773025 0 -0.00758937 
20.3713 -0.906894 0.0773025 0 -0.00758937 
20.4204 -0.912 0.0738357 0 -0.00723158 
20.4204 -0.912 0.0738357 0 -0.00723158 
20.4694 -0.916843 0.0704257 0 -0.00688106 
20.4694 -0.916843 0.0704257 0 -0.00688106 
20.5185 -0.921427 0.0670748 0 -0.00653798 
20.5185 -0.921427 0.0670748 0 -0.00653798 
20.5676 -0.925759 0.0637835 0 -0.00620232 
20.5676 -0.925759 0.0637835 0 -0.00620232 
20.6167 -0.929844 0.0605528 0 -0.00587415 
20.6167 -0.929844 0.0605528 0 -0.00587415 
20.6658 -0.933687 0.057385 0 -0.00555362 
20.6658 -0.933687 0.057385 0 -0.00555362 
20.7149 -0.937291 0.0542802 0 -0.0052407 
20.7149 -0.937291 0.0542802 0 -0.0052407 
20.764 -0.94066 0.0512396 0 -0.00493544 
20.764 -0.94066 0.0512396 0 -0.00493544 
20.8131 -0.943798 0.0482644 0 -0.0046379 
20.8131 -0.943798 0.0482644 0 -0.0046379 
20.8621 -0.946707 0.0453545 0 -0.00434802 
20.8621 -0.946707 0.0453545 0 -0.00434802 
20.9112 -0.949391 0.0425111 0 -0.00406587 
20.9112 -0.949391 0.0425111 0 -0.00406587 
20.9603 -0.951851 0.039734 0 -0.00379135 
20.9603 -0.951851 0.039734 0 -0.00379135 
21.0094 -0.954087 0.0370235 0 -0.00352447 
21.0094 -0.954087 0.0370235 0 -0.00352447 
21.0585 -0.953859 0.03409 0 -0.00323765 
21.0585 -0.953859 0.03409 0 -0.00323765 
21.1076 -0.95788 0.0318 0 -0.00301313 
21.1076 -0.95788 0.0318 0 -0.00301313 
21.1567 -0.959473 0.0292917 0 -0.00276903 
21.1567 -0.959473 0.0292917 0 -0.00276903 
21.2058 -0.960827 0.0268486 0 -0.0025322 
21.2058 -0.960827 0.0268486 0 -0.0025322 
21.2548 -0.961962 0.0244724 0 -0.00230276 
21.2548 -0.961962 0.0244724 0 -0.00230276 
21.3039 -0.962876 0.0221635 0 -0.0020807 
21.3039 -0.962876 0.0221635 0 -0.0020807 
21.353 -0.963568 0.0199224 0 -0.001866 
21.353 -0.963568 0.0199224 0 -0.001866 
21.4021 -0.964035 0.017749 0 -0.00165862 
21.4021 -0.964035 0.017749 0 -0.00165862 
21.4512 -0.964277 0.0156438 0 -0.00145855 
21.4512 -0.964277 0.0156438 0 -0.00145855 
21.5003 -0.96429 0.0136071 0 -0.00126576 
21.5003 -0.96429 0.0136071 0 -0.00126576 
21.5494 -0.964076 0.0116394 0 -0.00108026 
21.5494 -0.964076 0.0116394 0 -0.00108026 
21.5984 -0.96363 0.00974139 0 -0.000902045 
21.5984 -0.96363 0.00974139 0 -0.000902045 
21.6475 -0.96295 0.00791337 0 -0.00073111 
21.6475 -0.96295 0.00791337 0 -0.00073111 
21.6966 -0.962033 0.00615636 0 -0.000567495 
21.6966 -0.962033 0.00615636 0 -0.000567495 
21.7457 -0.960876 0.00447097 0 -0.000411204 
21.7457 -0.960876 0.00447097 0 -0.000411204 
21.7948 -0.959477 0.00285766 0 -0.000262233 
21.7948 -0.959477 0.00285766 0 -0.000262233 
21.8439 -0.957832 0.00131849 0 -0.000120719 
21.8439 -0.957832 0.00131849 0 -0.000120719 
21.893 -0.955936 -0.000147182 0 1.34456e-05 
21.893 -0.955936 -0.000147182 0 1.34456e-05 
21.9421 -0.953788 -0.00153578 0 0.000139985 
21.9421 -0.953788 -0.00153578 0 0.000139985 
21.9911 -0.951382 -0.00284878 0 0.000259084 
21.9911 -0.951382 -0.00284878 0 0.000259084 
22.0402 -0.948717 -0.00408111 0 0.000370333 
22.0402 -0.948717 -0.00408111 0 0.000370333 
22.0893 -0.945785 -0.00523537 0 0.000474018 
22.0893 -0.945785 -0.00523537 0 0.000474018 
22.1384 -0.942595 -0.00630545 0 0.000569638 
22.1384 -0.942595 -0.00630545 0 0.000569638 
22.1875 -0.93913 -0.00729563 0 0.000657634 
22.1875 -0.93913 -0.00729563 0 0.000657634 
22.2366 -0.935415 -0.00820167 0 0.000737674 
22.2366 -0.935415 -0.00820167 0 0.000737674 
22.2857 -0.931418 -0.00902777 0 0.000810186 
22.2857 -0.931418 -0.00902777 0 0.000810186 
22.3348 -0.927179 -0.00978201 0 0.000875945 
22.3348 -0.927179 -0.00978201 0 0.000875945 
22.3838 -0.922649 -0.0104581 0 0.000934434 
22.3838 -0.922649 -0.0104581 0 0.000934434 
22.4329 -0.917842 -0.0110922 0 0.000988924 
22.4329 -0.917842 -0.0110922 0 0.000988924 
22.482 -0.91273 -0.011651 0 0.00103647 
22.482 -0.91273 -0.011651 0 0.00103647 
22.5311 -0.907228 -0.0121899 0 0.00108205 
22.5311 -0.907228 -0.0121899 0 0.00108205 
22.5802 -0.901387 -0.0126524 0 0.00112066 
22.5802 -0.901387 -0.0126524 0 0.00112066 
22.6293 -0.895033 -0.0130476 0 0.00115316 
22.6293 -0.895033 -0.0130476 0 0.00115316 
22.6784 -0.888307 -0.0133545 0 0.00117773 
22.6784 -0.888307 -0.0133545 0 0.00117773 
22.7275 -0.881093 -0.0134683 0 0.0011852 
22.7275 -0.881093 -0.0134683 0 0.0011852 
22.7765 -0.873499 -0.013473 0 0.00118306 
22.7765 -0.873499 -0.013473 0 0.00118306 
22.8256 -0.865573 -0.0132123 0 0.00115767 
22.8256 -0.865573 -0.0132123 0 0.00115767 
22.8747 -0.857277 -0.0128282 0 0.00112161 
22.8747 -0.857277 -0.0128282 0 0.00112161 
22.9238 -0.84871 -0.0122623 0 0.00106983 
22.9238 -0.84871 -0.0122623 0 0.00106983 
22.9729 -0.839775 -0.0115773 0 0.00100791 
22.9729 -0.839775 -0.0115773 0 0.00100791 
23.022 -0.830535 -0.0108606 0 0.000943497 
23.022 -0.830535 -0.0108606 0 0.000943497 
23.0711 -0.820918 -0.0100383 0 0.00087021 
23.0711 -0.820918 -0.0100383 0 0.00087021 
23.1202 -0.810989 -0.00924563 0 0.00079979 
23.1202 -0.810989 -0.00924563 0 0.00079979 
23.1692 -0.800673 -0.0083532 0 0.000721059 
23.1692 -0.800673 -0.0083532 0 0.000721059 
23.2183 -0.790039 -0.00743793 0 0.000640695 
23.2183 -0.790039 -0.00743793 0 0.000640695 
23.2674 -0.779007 -0.00641857 0 0.000551722 
23.2674 -0.779007 -0.00641857 0 0.000551722 
23.3165 -0.767621 -0.00530696 0 0.000455211 
23.3165 -0.767621 -0.00530696 0 0.000455211 
23.3656 -0.755823 -0.00408388 0 0.000349564 
23.3656 -0.755823 -0.00408388 0 0.000349564 
23.4147 -0.74363 -0.00273379 0 0.000233511 
23.4147 -0.74363 -0.00273379 0 0.000233511 
23.4638 -0.731005 -0.00126631 0 0.000107937 
23.4638 -0.731005 -0.00126631 0 0.000107937 
23.5129 -0.717963 0.000335961 0 -2.85768e-05 
23.5129 -0.717963 0.000335961 0 -2.85768e-05 
23.5619 -0.704457 0.00206006 0 -0.000174863 
23.5619 -0.704457 0.00206006 0 -0.000174863 
23.611 -0.69053 0.00391575 0 -0.000331688 
23.611 -0.69053 0.00391575 0 -0.000331688 
23.6601 -0.676088 0.00589747 0 -0.000498516 
23.6601 -0.676088 0.00589747 0 -0.000498516 
23.7092 -0.661238 0.00800304 0 -0.0006751 
23.7092 -0.661238 0.00800304 0 -0.0006751 
23.7583 -0.64581 0.0102353 0 -0.000861618 
23.7583 -0.64581 0.0102353 0 -0.000861618 
23.8074 -0.630006 0.0125837 0 -0.00105712 
23.8074 -0.630006 0.0125837 0 -0.00105712 
23.8565 -0.613608 0.015048 0 -0.00126154 
23.8565 -0.613608 0.015048 0 -0.00126154 
23.9056 -0.596852 0.0176308 0 -0.00147504 
23.9056 -0.596852 0.0176308 0 -0.00147504 
23.9546 -0.579556 0.0203192 0 -0.00169647 
23.9546 -0.579556 0.0203192 0 -0.00169647 
24.0037 -0.561844 0.0231394 0 -0.00192799 
24.0037 -0.561844 0.0231394 0 -0.00192799 
24.0528 -0.543618 0.0260709 0 -0.0021678 
24.0528 -0.543618 0.0260709 0 -0.0021678 
24.1019 -0.524906 0.0291408 0 -0.00241813 
24.1019 -0.524906 0.0291408 0 -0.00241813 
24.151 -0.505667 0.0323336 0 -0.00267762 
24.151 -0.505667 0.0323336 0 -0.00267762 
24.2001 -0.485922 0.0356651 0 -0.00294752 
24.2001 -0.485922 0.0356651 0 -0.00294752 
24.2492 -0.465635 0.0391303 0 -0.00322735 
24.2492 -0.465635 0.0391303 0 -0.00322735 
24.2983 -0.444847 0.0427332 0 -0.00351738 
24.2983 -0.444847 0.0427332 0 -0.00351738 
24.3473 -0.423505 0.0464777 0 -0.00381789 
24.3473 -0.423505 0.0464777 0 -0.00381789 
24.3964 -0.401672 0.05036 0 -0.00412847 
24.3964 -0.401672 0.05036 0 -0.00412847 
24.4455 -0.379279 0.0543888 0 -0.0044498 
24.4455 -0.379279 0.0543888 0 -0.0044498 
24.4946 -0.356403 0.0585565 0 -0.00478117 
24.4946 -0.356403 0.0585565 0 -0.00478117 
24.5437 -0.332967 0.0628732 0 -0.00512337 
24.5437 -0.332967 0.0628732 0 -0.00512337 
24.5928 -0.309058 0.0673281 0 -0.00547544 
24.5928 -0.309058 0.0673281 0 -0.00547544 
24.6419 -0.284594 0.0719335 0 -0.00583832 
24.6419 -0.284594 0.0719335 0 -0.00583832 
24.691 -0.259665 0.0766762 0 -0.00621088 
24.691 -0.259665 0.0766762 0 -0.00621088 
24.74 -0.23419 0.0815697 0 -0.00659414 
24.74 -0.23419 0.0815697 0 -0.00659414 
24.7891 -0.208264 0.0865997 0 -0.00698691 
24.7891 -0.208264 0.0865997 0 -0.00698691 
24.8382 -0.181802 0.0917795 0 -0.00739019 
24.8382 -0.181802 0.0917795 0 -0.00739019 
24.8873 -0.154902 0.0970936 0 -0.00780266 
24.8873 -0.154902 0.0970936 0 -0.00780266 
24.9364 -0.127484 0.102557 0 -0.00822548 
24.9364 -0.127484 0.102557 0 -0.00822548 
24.9855 -0.0993612 0.108179 0 -0.00865939 
24.9855 -0.0993612 0.108179 0 -0.00865939 
25.0346 -0.0707322 0.113946 0 -0.0091031 
25.0346 -0.0707322 0.113946 0 -0.0091031 
25.0837 -0.041328 0.119827 0 -0.00955416 
25.0837 -0.041328 0.119827 0 -0.00955416 
25.1327 -0.0124644 0.125802 0 -0.010011 
25.1327 -0.0124644 0.125802 0 -0.010011 
-25.0837 -0.042238 -0.109397 0 -0.00872261 
-25.0837 -0.042238 -0.109397 0 -0.00872261 
-25.0346 -0.0757661 -0.104742 0 -0.00836778 
-25.0346 -0.0757661 -0.104742 0 -0.00836778 
-24.9855 -0.0993729 -0.100051 0 -0.00800869 
-24.9855 -0.0993729 -0.100051 0 -0.00800869 
-24.9364 -0.127284 -0.094651 0 -0.0075914 
-24.9364 -0.127284 -0.094651 0 -0.0075914 
-24.8873 -0.154719 -0.089382 0 -0.00718294 
-24.8873 -0.154719 -0.089382 0 -0.00718294 
-24.8382 -0.181633 -0.08426 0 -0.00678471 
-24.8382 -0.181633 -0.08426 0 -0.00678471 
-24.7891 -0.208112 -0.0792747 0 -0.00639592 
-24.7891 -0.208112 -0.0792747 0 -0.00639592 
-24.74 -0.234053 -0.0744365 0 -0.00601749 
-24.74 -0.234053 -0.0744365 0 -0.00601749 
-24.691 -0.259543 -0.0697345 0 -0.00564858 
-24.691 -0.259543 -0.0697345 0 -0.00564858 
-24.6419 -0.284485 -0.0651785 0 -0.00529006 
-24.6419 -0.284485 -0.0651785 0 -0.00529006 
-24.5928 -0.308962 -0.060758 0 -0.00494112 
-24.5928 -0.308962 -0.060758 0 -0.00494112 
-24.5437 -0.332885 -0.0564822 0 -0.00460258 
-24.5437 -0.332885 -0.0564822 0 -0.00460258 
-24.4946 -0.356332 -0.0523409 0 -0.00427366 
-24.4946 -0.356332 -0.0523409 0 -0.00427366 
-24.4455 -0.379222 -0.0483422 0 -0.0039551 
-24.4455 -0.379222 -0.0483422 0 -0.0039551 
-24.3964 -0.401625 -0.044478 0 -0.00364627 
-24.3964 -0.401625 -0.044478 0 -0.00364627 
-24.3473 -0.423473 -0.0407538 0 -0.0033477 
-24.3473 -0.423473 -0.0407538 0 -0.0033477 
-24.2983 -0.444825 -0.0371667 0 -0.00305921 
-24.2983 -0.444825 -0.0371667 0 -0.00305921 
-24.2492 -0.465628 -0.033717 0 -0.00278088 
-24.2492 -0.465628 -0.033717 0 -0.00278088 
-24.2001 -0.485924 -0.0304083 0 -0.00251307 
-24.2001 -0.485924 -0.0304083 0 -0.00251307 
-24.151 -0.505683 -0.0272334 0 -0.00225526 
-24.151 -0.505683 -0.0272334 0 -0.00225526 
-24.1019 -0.524932 -0.0242042 0 -0.00200849 
-24.1019 -0.524932 -0.0242042 0 -0.00200849 
-24.0528 -0.54366 -0.0213027 0 -0.00177133 
-24.0528 -0.54366 -0.0213027 0 -0.00177133 
-24.0037 -0.561917 -0.018548 0 -0.00154543 
-24.0037 -0.561917 -0.018548 0 -0.00154543 
-23.9546 -0.579648 -0.015912 0 -0.00132851 
-23.9546 -0.579648 -0.015912 0 -0.00132851 
-23.9056 -0.596984 -0.0134098 0 -0.0011219 
-23.9056 -0.596984 -0.0134098 0 -0.0011219 
-23.8565 -0.61374 -0.011024 0 -0.000924194 
-23.8565 -0.61374 -0.011024 0 -0.000924194 
-23.8074 -0.630118 -0.00875443 0 -0.000735438 
-23.8074 -0.630118 -0.00875443 0 -0.000735438 
-23.7583 -0.645887 -0.00660671 0 -0.00055616 
-23.7583 -0.645887 -0.00660671 0 -0.00055616 
-23.7092 -0.661243 -0.00456632 0 -0.000385193 
-23.7092 -0.661243 -0.00456632 0 -0.000385193 
-23.6601 -0.676041 -0.00264363 0 -0.000223467 
-23.6601 -0.676041 -0.00264363 0 -0.000223467 
-23.611 -0.690405 -0.000819695 0 -6.94332e-05 
-23.611 -0.690405 -0.000819695 0 -6.94332e-05 
-23.5619 -0.704275 0.00089601 0 7.60557e-05 
-23.5619 -0.704275 0.00089601 0 7.60557e-05 
-23.5129 -0.717712 0.00252265 0 0.000214576 
-23.5129 -0.717712 0.00252265 0 0.000214576 
-23.4638 -0.7307 0.00404692 0 0.00034495 
-23.4638 -0.7307 0.00404692 0 0.00034495 
-23.4147 -0.743284 0.00548944 0 0.000468889 
-23.4147 -0.743284 0.00548944 0 0.000468889 
-23.3656 -0.755447 0.0068309 0 0.000584698 
-23.3656 -0.755447 0.0068309 0 0.000584698 
-23.3165 -0.767269 0.00808832 0 0.000693785 
-23.3165 -0.767269 0.00808832 0 0.000693785 
-23.2674 -0.778691 0.00924162 0 0.000794383 
-23.2674 -0.778691 0.00924162 0 0.000794383 
-23.2183 -0.789874 0.010282 0 0.000885682 
-23.2183 -0.789874 0.010282 0 0.000885682 
-23.1692 -0.800666 0.0112115 0 0.000967793 
-23.1692 -0.800666 0.0112115 0 0.000967793 
-23.1202 -0.811281 0.0119623 0 0.00103479 
-23.1202 -0.811281 0.0119623 0 0.00103479 
-23.0711 -0.821504 0.0125979 0 0.0010921 
-23.0711 -0.821504 0.0125979 0 0.0010921 
-23.022 -0.831437 0.0130052 0 0.00112981 
-23.022 -0.831437 0.0130052 0 0.00112981 
-22.9729 -0.840965 0.0133046 0 0.00115829 
-22.9729 -0.840965 0.0133046 0 0.00115829 
-22.9238 -0.849988 0.0134428 0 0.00117282 
-22.9238 -0.849988 0.0134428 0 0.00117282 
-22.8747 -0.858608 0.0134896 0 0.00117943 
-22.8747 -0.858608 0.0134896 0 0.00117943 
-22.8256 -0.866671 0.0135285 0 0.00118538 
-22.8256 -0.866671 0.0135285 0 0.00118538 
-22.7765 -0.874354 0.0134865 0 0.00118424 
-22.7765 -0.874354 0.0134865 0 0.00118424 
-22.7275 -0.881586 0.0135188 0 0.00118965 
-22.7275 -0.881586 0.0135188 0 0.00118965 
-22.6784 -0.888463 0.0134659 0 0.00118755 
-22.6784 -0.888463 0.0134659 0 0.00118755 
-22.6293 -0.894969 0.0134246 0 0.00118648 
-22.6293 -0.894969 0.0134246 0 0.00118648 
-22.5802 -0.901138 0.0132873 0 0.0011769 
-22.5802 -0.901138 0.0132873 0 0.0011769 
-22.5311 -0.90697 0.0130463 0 0.00115807 
-22.5311 -0.90697 0.0130463 0 0.00115807 
-22.482 -0.912482 0.0127057 0 0.0011303 
-22.482 -0.912482 0.0127057 0 0.0011303 
-22.4329 -0.917689 0.0122106 0 0.00108864 
-22.4329 -0.917689 0.0122106 0 0.00108864 
-22.3838 -0.922588 0.011623 0 0.00103852 
-22.3838 -0.922588 0.011623 0 0.00103852 
-22.3348 -0.927206 0.0108981 0 0.000975888 
-22.3348 -0.927206 0.0108981 0 0.000975888 
-22.2857 -0.931526 0.0100895 0 0.000905466 
-22.2857 -0.931526 0.0100895 0 0.000905466 
-22.2366 -0.935573 0.00917699 0 0.000825396 
-22.2366 -0.935573 0.00917699 0 0.000825396 
-22.1875 -0.939332 0.00818609 0 0.000737901 
-22.1875 -0.939332 0.00818609 0 0.000737901 
-22.1384 -0.942819 0.00711271 0 0.000642568 
-22.1384 -0.942819 0.00711271 0 0.000642568 
-22.0893 -0.946027 0.00596378 0 0.000539969 
-22.0893 -0.946027 0.00596378 0 0.000539969 
-22.0402 -0.948968 0.00474058 0 0.000430175 
-22.0402 -0.948968 0.00474058 0 0.000430175 
-21.9911 -0.951638 0.00344322 0 0.000313146 
-21.9911 -0.951638 0.00344322 0 0.000313146 
-21.9421 -0.954047 0.00207438 0 0.000189078 
-21.9421 -0.954047 0.00207438 0 0.000189078 
-21.893 -0.956197 0.00063237 0 5.77692e-05 
-21.893 -0.956197 0.00063237 0 5.77692e-05 
-21.8439 -0.958094 -0.000880032 0 -8.05747e-05 
-21.8439 -0.958094 -0.000880032 0 -8.05747e-05 
-21.7948 -0.959741 -0.00246436 0 -0.000226142 
-21.7948 -0.959741 -0.00246436 0 -0.000226142 
-21.7457 -0.961141 -0.00411881 0 -0.000378816 
-21.7457 -0.961141 -0.00411881 0 -0.000378816 
-21.6966 -0.962299 -0.00584373 0 -0.000538677 
-21.6966 -0.962299 -0.00584373 0 -0.000538677 
-21.6475 -0.963218 -0.0076378 0 -0.000705651 
-21.6475 -0.963218 -0.0076378 0 -0.000705651 
-21.5984 -0.9639 -0.00950138 0 -0.000879821 
-21.5984 -0.9639 -0.00950138 0 -0.000879821 
-21.5494 -0.964348 -0.0114339 0 -0.00106118 
-21.5494 -0.964348 -0.0114339 0 -0.00106118 
-21.5003 -0.964565 -0.0134347 0 -0.00124972 
-21.5003 -0.964565 -0.0134347 0 -0.00124972 
-21.4512 -0.964553 -0.0155033 0 -0.00144545 
-21.4512 -0.964553 -0.0155033 0 -0.00144545 
-21.4021 -0.964314 -0.0176397 0 -0.0016484 
-21.4021 -0.964314 -0.0176397 0 -0.0016484 
-21.353 -0.96385 -0.0198429 0 -0.00185856 
-21.353 -0.96385 -0.0198429 0 -0.00185856 
-21.3039 -0.963162 -0.0221135 0 -0.002076 
-21.3039 -0.963162 -0.0221135 0 -0.002076 
-21.2548 -0.962252 -0.0244503 0 -0.00230068 
-21.2548 -0.962252 -0.0244503 0 -0.00230068 
-21.2058 -0.961121 -0.0268532 0 -0.00253264 
-21.2058 -0.961121 -0.0268532 0 -0.00253264 
-21.1567 -0.95977 -0.029322 0 -0.00277189 
-21.1567 -0.95977 -0.029322 0 -0.00277189 
-21.1076 -0.9582 -0.0318559 0 -0.00301844 
-21.1076 -0.9582 -0.0318559 0 -0.00301844 
-21.0585 -0.956409 -0.0344556 0 -0.00327237 
-21.0585 -0.956409 -0.0344556 0 -0.00327237 
-21.0094 -0.954398 -0.0371202 0 -0.00353368 
-21.0094 -0.954398 -0.0371202 0 -0.00353368 
-20.9603 -0.952166 -0.0398496 0 -0.00380238 
-20.9603 -0.952166 -0.0398496 0 -0.00380238 
-20.9112 -0.949711 -0.0426434 0 -0.00407852 
-20.9112 -0.949711 -0.0426434 0 -0.00407852 
-20.8621 -0.944823 -0.045169 0 -0.00433024 
-20.8621 -0.944823 -0.045169 0 -0.00433024 
-20.8131 -0.944112 -0.0484221 0 -0.00465306 
-20.8131 -0.944112 -0.0484221 0 -0.00465306 
-20.764 -0.940997 -0.0514115 0 -0.00495199 
-20.764 -0.940997 -0.0514115 0 -0.00495199 
-20.7149 -0.937635 -0.0544622 0 -0.00525827 
-20.7149 -0.937635 -0.0544622 0 -0.00525827 
-20.6658 -0.934039 -0.057577 0 -0.0055722 
-20.6658 -0.934039 -0.057577 0 -0.0055722 
-20.6167 -0.930204 -0.0607566 0 -0.00589392 
-20.6167 -0.930204 -0.0607566 0 -0.00589392 
-20.5676 -0.926127 -0.0640004 0 -0.00622341 
-20.5676 -0.926127 -0.0640004 0 -0.00622341 
-20.5185 -0.921804 -0.0673091 0 -0.00656081 
-20.5185 -0.921804 -0.0673091 0 -0.00656081 
-20.4694 -0.917229 -0.0706818 0 -0.00690608 
-20.4694 -0.917229 -0.0706818 0 -0.00690608 
-20.4204 -0.912395 -0.0741187 0 -0.0072593 
-20.4204 -0.912395 -0.0741187 0 -0.0072593 
-20.3713 -0.907298 -0.0776202 0 -0.00762056 
-20.3713 -0.907298 -0.0776202 0 -0.00762056 
-20.3222 -0.901928 -0.0811841 0 -0.0079897 
-20.3222 -0.901928 -0.0811841 0 -0.0079897 
-20.2731 -0.896283 -0.0848117 0 -0.00836692 
-20.2731 -0.896283 -0.0848117 0 -0.00836692 
-20.224 -0.890353 -0.0884992 0 -0.0087519 
-20.224 -0.890353 -0.0884992 0 -0.0087519 
-20.1749 -0.884132 -0.0922481 0 -0.00914483 
-20.1749 -0.884132 -0.0922481 0 -0.00914483 
-20.1258 -0.877614 -0.0960529 0 -0.00954524 
-20.1258 -0.877614 -0.0960529 0 -0.00954524 
-20.0767 -0.870787 -0.0999154 0 -0.00995335 
-20.0767 -0.870787 -0.0999154 0 -0.00995335 
-20.0277 -0.863653 -0.103828 0 -0.0103684 
-20.0277 -0.863653 -0.103828 0 -0.0103684 
-19.9786 -0.856188 -0.107791 0 -0.0107907 
-19.9786 -0.856188 -0.107791 0 -0.0107907 
-19.9295 -0.848404 -0.111801 0 -0.0112197 
-19.9295 -0.848404 -0.111801 0 -0.0112197 
-19.8804 -0.840262 -0.115852 0 -0.0116549 
-19.8804 -0.840262 -0.115852 0 -0.0116549 
-19.8313 -0.831784 -0.119954 0 -0.0120975 
-19.8313 -0.831784 -0.119954 0 -0.0120975 
-19.7822 -0.822921 -0.124086 0 -0.0125452 
-19.7822 -0.822921 -0.124086 0 -0.0125452 
-19.7331 -0.813689 -0.128279 0 -0.0130014 
-19.7331 -0.813689 -0.128279 0 -0.0130014 
-19.684 -0.804036 -0.132499 0 -0.0134626 
-19.684 -0.804036 -0.132499 0 -0.0134626 
-19.635 -0.793964 -0.136774 0 -0.0139316 
-19.635 -0.793964 -0.136774 0 -0.0139316 
-19.5859 -0.783435 -0.141085 0 -0.0144068 
-19.5859 -0.783435 -0.141085 0 -0.0144068 
-19.5368 -0.772424 -0.145425 0 -0.0148874 
-19.5368 -0.772424 -0.145425 0 -0.0148874 
-19.4877 -0.760932 -0.149811 0 -0.015375 
-19.4877 -0.760932 -0.149811 0 -0.015375 
-19.4386 -0.748879 -0.154239 0 -0.0158693 
-19.4386 -0.748879 -0.154239 0 -0.0158693 
-19.3895 -0.736353 -0.158725 0 -0.0163723 
-19.3895 -0.736353 -0.158725 0 -0.0163723 
-19.3404 -0.72319 -0.163292 0 -0.016886 
-19.3404 -0.72319 -0.163292 0 -0.016886 
-19.2913 -0.709564 -0.167968 0 -0.0174138 
-19.2913 -0.709564 -0.167968 0 -0.0174138 
-19.2423 -0.695275 -0.172732 0 -0.0179534 
-19.2423 -0.695275 -0.172732 0 -0.0179534 
-19.1932 -0.68042 -0.177698 0 -0.0185168 
-19.1932 -0.68042 -0.177698 0 -0.0185168 
-19.1441 -0.664902 -0.182767 0 -0.0190939 
-19.1441 -0.664902 -0.182767 0 -0.0190939 
-19.095 -0.648612 -0.188074 0 -0.0196988 
-19.095 -0.648612 -0.188074 0 -0.0196988 
-19.0459 -0.631616 -0.193551 0 -0.0203247 
-19.0459 -0.631616 -0.193551 0 -0.0203247 
-18.9968 -0.613708 -0.19918 0 -0.0209698 
-18.9968 -0.613708 -0.19918 0 -0.0209698 
-18.9477 -0.595018 -0.205029 0 -0.0216416 
-18.9477 -0.595018 -0.205029 0 -0.0216416 
-18.8986 -0.575355 -0.210968 0 -0.0223262 
-18.8986 -0.575355 -0.210968 0 -0.0223262 
-18.8496 -0.554831 -0.217134 0 -0.0230387 
-18.8496 -0.554831 -0.217134 0 -0.0230387 
-18.8005 -0.533297 -0.22345 0 -0.0237706 
-18.8005 -0.533297 -0.22345 0 -0.0237706 
-18.7514 -0.510817 -0.230004 0 -0.024532 
-18.7514 -0.510817 -0.230004 0 -0.024532 
-18.7023 -0.487302 -0.236812 0 -0.0253244 
-18.7023 -0.487302 -0.236812 0 -0.0253244 
-18.6532 -0.462755 -0.243902 0 -0.0261512 
-18.6532 -0.462755 -0.243902 0 -0.0261512 
-18.6041 -0.437143 -0.251324 0 -0.0270181 
-18.6041 -0.437143 -0.251324 0 -0.0270181 
-18.555 -0.410415 -0.259088 0 -0.0279264 
-18.555 -0.410415 -0.259088 0 -0.0279264 
-18.5059 -0.382568 -0.267246 0 -0.0288822 
-18.5059 -0.382568 -0.267246 0 -0.0288822 
-18.4569 -0.353536 -0.275806 0 -0.0298866 
-18.4569 -0.353536 -0.275806 0 -0.0298866 
-18.4078 -0.323331 -0.284811 0 -0.0309446 
-18.4078 -0.323331 -0.284811 0 -0.0309446 
-18.3587 -0.291882 -0.294273 0 -0.0320582 
-18.3587 -0.291882 -0.294273 0 -0.0320582 
-18.3096 -0.259213 -0.304221 0 -0.0332308 
-18.3096 -0.259213 -0.304221 0 -0.0332308 
-18.2605 -0.225263 -0.314669 0 -0.0344645 
-18.2605 -0.225263 -0.314669 0 -0.0344645 
-18.2114 -0.190061 -0.325634 0 -0.0357615 
-18.2114 -0.190061 -0.325634 0 -0.0357615 
-18.1623 -0.153568 -0.337124 0 -0.0371234 
-18.1623 -0.153568 -0.337124 0 -0.0371234 
-18.1132 -0.115818 -0.34914 0 -0.0385508 
-18.1132 -0.115818 -0.34914 0 -0.0385508 
-18.0642 -0.0767868 -0.361687 0 -0.0400447 
-18.0642 -0.0767868 -0.361687 0 -0.0400447 
-18.0151 -0.0365129 -0.374751 0 -0.0416041 
-18.0151 -0.0365129 -0.374751 0 -0.0416041 
-17.966 0.00500531 -0.388324 0 -0.0432288 
-17.966 0.00500531 -0.388324 0 -0.0432288 
-17.9169 0.0477205 -0.402377 0 -0.0449159 
-17.9169 0.0477205 -0.402377 0 -0.0449159 
-17.8678 0.0916187 -0.41689 0 -0.0466639 
-17.8678 0.0916187 -0.41689 0 -0.0466639 
-17.8187 0.136646 -0.431818 0 -0.0484679 
-17.8187 0.136646 -0.431818 0 -0.0484679 
-17.7696 0.182771 -0.447128 0 -0.050325 
-17.7696 0.182771 -0.447128 0 -0.050325 
-17.7205 0.229927 -0.462759 0 -0.0522286 
-17.7205 0.229927 -0.462759 0 -0.0522286 
-17.6715 0.278068 -0.478664 0 -0.0541737 
-17.6715 0.278068 -0.478664 0 -0.0541737 
-17.6224 0.327117 -0.494768 0 -0.0561523 
-17.6224 0.327117 -0.494768 0 -0.0561523 
-17.5733 0.377016 -0.511011 0 -0.0581577 
-17.5733 0.377016 -0.511011 0 -0.0581577 
-17.5242 0.427685 -0.52731 0 -0.0601807 
-17.5242 0.427685 -0.52731 0 -0.0601807 
-17.4751 0.479047 -0.54359 0 -0.0622131 
-17.4751 0.479047 -0.54359 0 -0.0622131 
-17.426 0.531016 -0.559766 0 -0.0642449 
-17.426 0.531016 -0.559766 0 -0.0642449 
-17.3769 0.583514 -0.575754 0 -0.0662665 
-17.3769 0.583514 -0.575754 0 -0.0662665 
-17.3278 0.636456 -0.591472 0 -0.0682684 
-17.3278 0.636456 -0.591472 0 -0.0682684 
-17.2788 0.689758 -0.606831 0 -0.0702401 
-17.2788 0.689758 -0.606831 0 -0.0702401 
-17.2297 0.74334 -0.621755 0 -0.0721726 
-17.2297 0.74334 -0.621755 0 -0.0721726 
-17.1806 0.797115 -0.636157 0 -0.0740553 
-17.1806 0.797115 -0.636157 0 -0.0740553 
-17.1315 0.851008 -0.649972 0 -0.0758803 
-17.1315 0.851008 -0.649972 0 -0.0758803 
-17.0824 0.904938 -0.663119 0 -0.0776376 
-17.0824 0.904938 -0.663119 0 -0.0776376 
-17.0333 0.958841 -0.675549 0 -0.0793209 
-17.0333 0.958841 -0.675549 0 -0.0793209 
-16.9842 1.01264 -0.687195 0 -0.0809215 
-16.9842 1.01264 -0.687195 0 -0.0809215 
-16.9351 1.06632 -0.69808 0 -0.0824415 
-16.9351 1.06632 -0.69808 0 -0.0824415 
-16.8861 1.11975 -0.708083 0 -0.083866 
-16.8861 1.11975 -0.708083 0 -0.083866 
-16.837 1.17284 -0.717084 0 -0.0851797 
-16.837 1.17284 -0.717084 0 -0.0851797 
-16.7879 1.22556 -0.725146 0 -0.0863892 
-16.7879 1.22556 -0.725146 0 -0.0863892 
-16.7388 1.278 -0.732329 0 -0.0875008 
-16.7388 1.278 -0.732329 0 -0.0875008 
-16.6897 1.31482 -0.732844 0 -0.0878199 
-16.6897 1.31482 -0.732844 0 -0.0878199 
-16.6406 1.38141 -0.74384 0 -0.0894005 
-16.6406 1.38141 -0.74384 0 -0.0894005 
-16.5915 1.43256 -0.748271 0 -0.0901991 
-16.5915 1.43256 -0.748271 0 -0.0901991 
-16.5424 1.48312 -0.751737 0 -0.0908858 
-16.5424 1.48312 -0.751737 0 -0.0908858 
-16.4934 1.53318 -0.754309 0 -0.0914682 
-16.4934 1.53318 -0.754309 0 -0.0914682 
-16.4443 1.5827 -0.756025 0 -0.09195 
-16.4443 1.5827 -0.756025 0 -0.09195 
-16.3952 1.63168 -0.756914 0 -0.0923337 
-16.3952 1.63168 -0.756914 0 -0.0923337 
-16.3461 1.68012 -0.757024 0 -0.0926244 
-16.3461 1.68012 -0.757024 0 -0.0926244 
-16.297 1.72801 -0.756394 0 -0.092826 
-16.297 1.72801 -0.756394 0 -0.092826 
-16.2479 1.77535 -0.755073 0 -0.0929439 
-16.2479 1.77535 -0.755073 0 -0.0929439 
-16.1988 1.82215 -0.753111 0 -0.0929833 
-16.1988 1.82215 -0.753111 0 -0.0929833 
-16.1497 1.86841 -0.75056 0 -0.09295 
-16.1497 1.86841 -0.75056 0 -0.09295 
-16.1007 1.91414 -0.747473 0 -0.09285 
-16.1007 1.91414 -0.747473 0 -0.09285 
-16.0516 1.95936 -0.743902 0 -0.092689 
-16.0516 1.95936 -0.743902 0 -0.092689 
-16.0025 2.00406 -0.739902 0 -0.0924734 
-16.0025 2.00406 -0.739902 0 -0.0924734 
-15.9534 2.04826 -0.735521 0 -0.0922087 
-15.9534 2.04826 -0.735521 0 -0.0922087 
-15.9043 2.09197 -0.730816 0 -0.0919016 
-15.9043 2.09197 -0.730816 0 -0.0919016 
-15.8552 2.1352 -0.725834 0 -0.0915576 
-15.8552 2.1352 -0.725834 0 -0.0915576 
-15.8061 2.17796 -0.720625 0 -0.091183 
-15.8061 2.17796 -0.720625 0 -0.091183 
-15.7571 2.22025 -0.715232 0 -0.0907825 
-15.7571 2.22025 -0.715232 0 -0.0907825 
-15.708 2.26208 -0.709705 0 -0.0903625 
-15.708 2.26208 -0.709705 0 -0.0903625 
-15.6589 2.30346 -0.704082 0 -0.0899276 
-15.6589 2.30346 -0.704082 0 -0.0899276 
-15.6098 2.34438 -0.69841 0 -0.0894836 
-15.6098 2.34438 -0.69841 0 -0.0894836 
-15.5607 2.38485 -0.692719 0 -0.0890344 
-15.5607 2.38485 -0.692719 0 -0.0890344 
-15.5116 2.42486 -0.687051 0 -0.0885854 
-15.5116 2.42486 -0.687051 0 -0.0885854 
-15.4625 2.46442 -0.681434 0 -0.0881401 
-15.4625 2.46442 -0.681434 0 -0.0881401 
-15.4134 2.50351 -0.675907 0 -0.0877036 
-15.4134 2.50351 -0.675907 0 -0.0877036 
-15.3644 2.54211 -0.670491 0 -0.0872787 
-15.3644 2.54211 -0.670491 0 -0.0872787 
-15.3153 2.58021 -0.665218 0 -0.0868699 
-15.3153 2.58021 -0.665218 0 -0.0868699 
-15.2662 2.6178 -0.660104 0 -0.0864793 
-15.2662 2.6178 -0.660104 0 -0.0864793 
-15.2171 2.65485 -0.655181 0 -0.0861112 
-15.2171 2.65485 -0.655181 0 -0.0861112 
-15.168 2.69132 -0.650463 0 -0.0857678 
-15.168 2.69132 -0.650463 0 -0.0857678 
-15.1189 2.72719 -0.64597 0 -0.0854519 
-15.1189 2.72719 -0.64597 0 -0.0854519 
-15.0698 2.7624 -0.641706 0 -0.0851644 
-15.0698 2.7624 -0.641706 0 -0.0851644 
-15.0207 2.79694 -0.637692 0 -0.0849082 
-15.0207 2.79694 -0.637692 0 -0.0849082 
-14.9717 2.83075 -0.63394 0 -0.0846854 
-14.9717 2.83075 -0.63394 0 -0.0846854 
-14.9226 2.86378 -0.630446 0 -0.0844956 
-14.9226 2.86378 -0.630446 0 -0.0844956 
-14.8735 2.89598 -0.627204 0 -0.0843386 
-14.8735 2.89598 -0.627204 0 -0.0843386 
-14.8244 2.92729 -0.624209 0 -0.0842137 
-14.8244 2.92729 -0.624209 0 -0.0842137 
-14.7753 2.9577 -0.621443 0 -0.0841192 
-14.7753 2.9577 -0.621443 0 -0.0841192 
-14.7262 2.98707 -0.618881 0 -0.0840516 
-14.7262 2.98707 -0.618881 0 -0.0840516 
-14.6771 3.0154 -0.616435 0 -0.0839994 
-14.6771 3.0154 -0.616435 0 -0.0839994 
-14.628 3.04248 -0.614127 0 -0.0839657 
-14.628 3.04248 -0.614127 0 -0.0839657 
-14.579 3.06821 -0.611815 0 -0.0839313 
-14.579 3.06821 -0.611815 0 -0.0839313 
-14.5299 3.09246 -0.609585 0 -0.0839078 
-14.5299 3.09246 -0.609585 0 -0.0839078 
-14.4808 3.11497 -0.607374 0 -0.0838869 
-14.4808 3.11497 -0.607374 0 -0.0838869 
-14.4317 3.13579 -0.6052 0 -0.083871 
-14.4317 3.13579 -0.6052 0 -0.083871 
-14.3826 3.15463 -0.603148 0 -0.0838719 
-14.3826 3.15463 -0.603148 0 -0.0838719 
-14.3335 3.17161 -0.601046 0 -0.0838659 
-14.3335 3.17161 -0.601046 0 -0.0838659 
-14.2844 3.18647 -0.598957 0 -0.0838615 
-14.2844 3.18647 -0.598957 0 -0.0838615 
-14.2353 3.19925 -0.59667 0 -0.0838294 
-14.2353 3.19925 -0.59667 0 -0.0838294 
-14.1863 3.20977 -0.594156 0 -0.0837651 
-14.1863 3.20977 -0.594156 0 -0.0837651 
-14.1372 3.21797 -0.591328 0 -0.0836558 
-14.1372 3.21797 -0.591328 0 -0.0836558 
-14.0881 3.22377 -0.5881 0 -0.083489 
-14.0881 3.22377 -0.5881 0 -0.083489 
-14.039 3.22701 -0.584465 0 -0.0832631 
-14.039 3.22701 -0.584465 0 -0.0832631 
-13.9899 3.22766 -0.580297 0 -0.0829594 
-13.9899 3.22766 -0.580297 0 -0.0829594 
-13.9408 3.22555 -0.575584 0 -0.0825754 
-13.9408 3.22555 -0.575584 0 -0.0825754 
-13.8917 3.22067 -0.570213 0 -0.0820939 
-13.8917 3.22067 -0.570213 0 -0.0820939 
-13.8426 3.21287 -0.564137 0 -0.0815071 
-13.8426 3.21287 -0.564137 0 -0.0815071 
-13.7936 3.20216 -0.557287 0 -0.080804 
-13.7936 3.20216 -0.557287 0 -0.080804 
-13.7445 3.18843 -0.549604 0 -0.0799745 
-13.7445 3.18843 -0.549604 0 -0.0799745 
-13.6954 3.17172 -0.541053 0 -0.0790124 
-13.6954 3.17172 -0.541053 0 -0.0790124 
-13.6463 3.15197 -0.531586 0 -0.0779092 
-13.6463 3.15197 -0.531586 0 -0.0779092 
-13.5972 3.12923 -0.521197 0 -0.0766623 
-13.5972 3.12923 -0.521197 0 -0.0766623 
-13.5481 3.10351 -0.509847 0 -0.0752647 
-13.5481 3.10351 -0.509847 0 -0.0752647 
-13.499 3.07487 -0.497567 0 -0.0737189 
-13.499 3.07487 -0.497567 0 -0.0737189 
-13.4499 3.04337 -0.484331 0 -0.0720198 
-13.4499 3.04337 -0.484331 0 -0.0720198 
-13.4009 3.00911 -0.470195 0 -0.0701739 
-13.4009 3.00911 -0.470195 0 -0.0701739 
-13.3518 2.97217 -0.455166 0 -0.0681807 
-13.3518 2.97217 -0.455166 0 -0.0681807 
-13.3027 2.93271 -0.439314 0 -0.066049 
-13.3027 2.93271 -0.439314 0 -0.066049 
-13.2536 2.89082 -0.422678 0 -0.0637832 
-13.2536 2.89082 -0.422678 0 -0.0637832 
-13.2045 2.84669 -0.405346 0 -0.0613952 
-13.2045 2.84669 -0.405346 0 -0.0613952 
-13.1554 2.80045 -0.387381 0 -0.0588929 
-13.1554 2.80045 -0.387381 0 -0.0588929 
-13.1063 2.75228 -0.368882 0 -0.0562907 
-13.1063 2.75228 -0.368882 0 -0.0562907 
-13.0572 2.70238 -0.349939 0 -0.0536007 
-13.0572 2.70238 -0.349939 0 -0.0536007 
-13.0082 2.6509 -0.330648 0 -0.0508371 
-13.0082 2.6509 -0.330648 0 -0.0508371 
-12.9591 2.59805 -0.31112 0 -0.0480158 
-12.9591 2.59805 -0.31112 0 -0.0480158 
-12.91 2.54399 -0.29144 0 -0.0451496 
-12.91 2.54399 -0.29144 0 -0.0451496 
-12.8609 2.48892 -0.271727 0 -0.0422563 
-12.8609 2.48892 -0.271727 0 -0.0422563 
-12.8118 2.43299 -0.252049 0 -0.0393463 
-12.8118 2.43299 -0.252049 0 -0.0393463 
-12.7627 2.3764 -0.232522 0 -0.0364377 
-12.7627 2.3764 -0.232522 0 -0.0364377 
-12.7136 2.31926 -0.213189 0 -0.033537 
-12.7136 2.31926 -0.213189 0 -0.033537 
-12.6645 2.26173 -0.194175 0 -0.0306644 
-12.6645 2.26173 -0.194175 0 -0.0306644 
-12.6155 2.20402 -0.175491 0 -0.0278216 
-12.6155 2.20402 -0.175491 0 -0.0278216 
-12.5664 2.14616 -0.157241 0 -0.0250257 
-12.5664 2.14616 -0.157241 0 -0.0250257 
-12.5173 2.06632 -0.138182 0 -0.0220786 
-12.5173 2.06632 -0.138182 0 -0.0220786 
-12.4682 2.03033 -0.122098 0 -0.0195855 
-12.4682 2.03033 -0.122098 0 -0.0195855 
-12.4191 1.97288 -0.105295 0 -0.0169569 
-12.4191 1.97288 -0.105295 0 -0.0169569 
-12.37 1.91551 -0.0890146 0 -0.014392 
-12.37 1.91551 -0.0890146 0 -0.014392 
-12.3209 1.85844 -0.0732631 0 -0.0118925 
-12.3209 1.85844 -0.0732631 0 -0.0118925 
-12.2718 1.80174 -0.0580601 0 -0.00946233 
-12.2718 1.80174 -0.0580601 0 -0.00946233 
-12.2228 1.74546 -0.0433873 0 -0.00709942 
-12.2228 1.74546 -0.0433873 0 -0.00709942 
-12.1737 1.68965 -0.0292352 0 -0.00480302 
-12.1737 1.68965 -0.0292352 0 -0.00480302 
-12.1246 1.63435 -0.0156 0 -0.00257329 
-12.1246 1.63435 -0.0156 0 -0.00257329 
-12.0755 1.57959 -0.00245189 0 -0.000406094 
-12.0755 1.57959 -0.00245189 0 -0.000406094 
-12.0264 1.5254 0.01021 0 0.00169793 
-12.0264 1.5254 0.01021 0 0.00169793 
-11.9773 1.4718 0.0224141 0 0.00374276 
-11.9773 1.4718 0.0224141 0 0.00374276 
-11.9282 1.41883 0.0341812 0 0.00573114 
-11.9282 1.41883 0.0341812 0 0.00573114 
-11.8791 1.36648 0.0455156 0 0.00766311 
-11.8791 1.36648 0.0455156 0 0.00766311 
-11.8301 1.31477 0.0564644 0 0.00954592 
-11.8301 1.31477 0.0564644 0 0.00954592 
-11.781 1.26373 0.0670153 0 0.0113769 
-11.781 1.26373 0.0670153 0 0.0113769 
-11.7319 1.21334 0.0772185 0 0.0131639 
-11.7319 1.21334 0.0772185 0 0.0131639 
-11.6828 1.16362 0.0870709 0 0.0149058 
-11.6828 1.16362 0.0870709 0 0.0149058 
-11.6337 1.11458 0.0966074 0 0.0166082 
-11.6337 1.11458 0.0966074 0 0.0166082 
-11.5846 1.06622 0.105841 0 0.0182727 
-11.5846 1.06622 0.105841 0 0.0182727 
-11.5355 1.01853 0.11479 0 0.019902 
-11.5355 1.01853 0.11479 0 0.019902 
-11.4864 0.971518 0.123483 0 0.0215007 
-11.4864 0.971518 0.123483 0 0.0215007 
-11.4374 0.925185 0.131922 0 0.0230687 
-11.4374 0.925185 0.131922 0 0.0230687 
-11.3883 0.879513 0.140146 0 0.0246124 
-11.3883 0.879513 0.140146 0 0.0246124 
-11.3392 0.834536 0.148162 0 0.0261328 
-11.3392 0.834536 0.148162 0 0.0261328 
-11.2901 0.790201 0.155987 0 0.0276325 
-11.2901 0.790201 0.155987 0 0.0276325 
-11.241 0.74656 0.163661 0 0.0291185 
-11.241 0.74656 0.163661 0 0.0291185 
-11.1919 0.70355 0.171167 0 0.0305877 
-11.1919 0.70355 0.171167 0 0.0305877 
-11.1428 0.661201 0.178579 0 0.0320528 
-11.1428 0.661201 0.178579 0 0.0320528 
-11.0937 0.619491 0.185873 0 0.0335095 
-11.0937 0.619491 0.185873 0 0.0335095 
-11.0447 0.578364 0.193113 0 0.0349694 
-11.0447 0.578364 0.193113 0 0.0349694 
-10.9956 0.537901 0.200299 0 0.0364327 
-10.9956 0.537901 0.200299 0 0.0364327 
-10.9465 0.497941 0.20743 0 0.037899 
-10.9465 0.497941 0.20743 0 0.037899 
-10.8974 0.458635 0.214548 0 0.0393761 
-10.8974 0.458635 0.214548 0 0.0393761 
-10.8483 0.419892 0.221554 0 0.0408457 
-10.8483 0.419892 0.221554 0 0.0408457 
-10.7992 0.381746 0.228541 0 0.0423255 
-10.7992 0.381746 0.228541 0 0.0423255 
-10.7501 0.3443 0.235446 0 0.0438033 
-10.7501 0.3443 0.235446 0 0.0438033 
-10.701 0.307407 0.242321 0 0.0452891 
-10.701 0.307407 0.242321 0 0.0452891 
-10.652 0.271193 0.249238 0 0.0467966 
-10.652 0.271193 0.249238 0 0.0467966 
-10.6029 0.235506 0.256137 0 0.0483146 
-10.6029 0.235506 0.256137 0 0.0483146 
-10.5538 0.200371 0.26312 0 0.0498627 
-10.5538 0.200371 0.26312 0 0.0498627 
-10.5047 0.165734 0.27011 0 0.0514265 
-10.5047 0.165734 0.27011 0 0.0514265 
-10.4556 0.131564 0.277154 0 0.0530153 
-10.4556 0.131564 0.277154 0 0.0530153 
-10.4065 0.0978788 0.284216 0 0.0546227 
-10.4065 0.0978788 0.284216 0 0.0546227 
-10.3574 0.0646124 0.291314 0 0.056252 
-10.3574 0.0646124 0.291314 0 0.056252 
-10.3084 0.031814 0.298434 0 0.0579013 
-10.3084 0.031814 0.298434 0 0.0579013 
-10.2593 -0.000592312 0.305575 0 0.0595705 
-10.2593 -0.000592312 0.305575 0 0.0595705 
-10.2102 -0.0325807 0.312746 0 0.0612617 
-10.2102 -0.0325807 0.312746 0 0.0612617 
-10.1611 -0.0641943 0.319936 0 0.0629729 
-10.1611 -0.0641943 0.319936 0 0.0629729 
-10.112 -0.0954363 0.327153 0 0.0647059 
-10.112 -0.0954363 0.327153 0 0.0647059 
-10.0629 -0.126349 0.334393 0 0.0664604 
-10.0629 -0.126349 0.334393 0 0.0664604 
-10.0138 -0.156937 0.341655 0 0.0682367 
-10.0138 -0.156937 0.341655 0 0.0682367 
-9.96474 -0.187254 0.34894 0 0.070035 
-9.96474 -0.187254 0.34894 0 0.070035 
-9.91565 -0.21732 0.356259 0 0.071858 
-9.91565 -0.21732 0.356259 0 0.071858 
-9.86656 -0.247166 0.363603 0 0.073704 
-9.86656 -0.247166 0.363603 0 0.073704 
-9.81748 -0.276824 0.370984 0 0.0755761 
-9.81748 -0.276824 0.370984 0 0.0755761 
-9.76839 -0.306336 0.378404 0 0.0774752 
-9.76839 -0.306336 0.378404 0 0.0774752 
-9.7193 -0.335722 0.385863 0 0.0794013 
-9.7193 -0.335722 0.385863 0 0.0794013 
-9.67021 -0.365041 0.393368 0 0.0813567 
-9.67021 -0.365041 0.393368 0 0.0813567 
-9.62113 -0.394329 0.400932 0 0.0833441 
-9.62113 -0.394329 0.400932 0 0.0833441 
-9.57204 -0.423613 0.408551 0 0.0853635 
-9.57204 -0.423613 0.408551 0 0.0853635 
-9.52295 -0.452935 0.416241 0 0.0874185 
-9.52295 -0.452935 0.416241 0 0.0874185 
-9.47387 -0.482335 0.424004 0 0.0895103 
-9.47387 -0.482335 0.424004 0 0.0895103 
-9.42478 -0.511833 0.431837 0 0.0916387 
-9.42478 -0.511833 0.431837 0 0.0916387 
-9.37569 -0.54148 0.439754 0 0.0938072 
-9.37569 -0.54148 0.439754 0 0.0938072 
-9.3266 -0.571319 0.447753 0 0.0960162 
-9.3266 -0.571319 0.447753 0 0.0960162 
-9.27752 -0.601353 0.455833 0 0.0982663 
-9.27752 -0.601353 0.455833 0 0.0982663 
-9.22843 -0.631629 0.463993 0 0.100557 
-9.22843 -0.631629 0.463993 0 0.100557 
-9.17934 -0.662162 0.472234 0 0.102891 
-9.17934 -0.662162 0.472234 0 0.102891 
-9.13025 -0.692955 0.480519 0 0.105259 
-9.13025 -0.692955 0.480519 0 0.105259 
-9.08117 -0.72407 0.48886 0 0.107664 
-9.08117 -0.72407 0.48886 0 0.107664 
-9.03208 -0.755478 0.497212 0 0.110099 
-9.03208 -0.755478 0.497212 0 0.110099 
-8.98299 -0.787254 0.505558 0 0.112559 
-8.98299 -0.787254 0.505558 0 0.112559 
-8.9339 -0.819325 0.513861 0 0.115036 
-8.9339 -0.819325 0.513861 0 0.115036 
-8.88482 -0.851796 0.522073 0 0.11752 
-8.88482 -0.851796 0.522073 0 0.11752 
-8.83573 -0.884595 0.530133 0 0.119997 
-8.83573 -0.884595 0.530133 0 0.119997 
-8.78664 -0.917796 0.537995 0 0.122457 
-8.78664 -0.917796 0.537995 0 0.122457 
-8.73755 -0.95144 0.545584 0 0.124883 
-8.73755 -0.95144 0.545584 0 0.124883 
-8.68847 -0.985488 0.552838 0 0.127258 
-8.68847 -0.985488 0.552838 0 0.127258 
-8.63938 -1.02005 0.559706 0 0.129571 
-8.63938 -1.02005 0.559706 0 0.129571 
-8.59029 -1.05509 0.566101 0 0.1318 
-8.59029 -1.05509 0.566101 0 0.1318 
-8.54121 -1.09072 0.571994 0 0.133938 
-8.54121 -1.09072 0.571994 0 0.133938 
-8.49212 -1.12694 0.577325 0 0.135967 
-8.49212 -1.12694 0.577325 0 0.135967 
-8.44303 -1.16383 0.582017 0 0.137869 
-8.44303 -1.16383 0.582017 0 0.137869 
-8.39394 -1.20157 0.586279 0 0.139691 
-8.39394 -1.20157 0.586279 0 0.139691 
-8.34486 -1.23593 0.585321 0 0.140283 
-8.34486 -1.23593 0.585321 0 0.140283 
-8.29577 -1.27948 0.593089 0 0.142986 
-8.29577 -1.27948 0.593089 0 0.142986 
-8.24668 -1.31979 0.595835 0 0.144503 
-8.24668 -1.31979 0.595835 0 0.144503 
-8.19759 -1.36098 0.598337 0 0.145979 
-8.19759 -1.36098 0.598337 0 0.145979 
-8.14851 -1.40289 0.600549 0 0.147401 
-8.14851 -1.40289 0.600549 0 0.147401 
-8.09942 -1.44555 0.602753 0 0.148839 
-8.09942 -1.44555 0.602753 0 0.148839 
-8.05033 -1.48854 0.605011 0 0.150307 
-8.05033 -1.48854 0.605011 0 0.150307 
-8.00124 -1.53175 0.607323 0 0.151807 
-8.00124 -1.53175 0.607323 0 0.151807 
-7.95216 -1.57455 0.60986 0 0.153382 
-7.95216 -1.57455 0.60986 0 0.153382 
-7.90307 -1.61662 0.61232 0 0.154957 
-7.90307 -1.61662 0.61232 0 0.154957 
-7.85398 -1.65732 0.61477 0 0.15655 
-7.85398 -1.65732 0.61477 0 0.15655 
-7.80489 -1.69601 0.616719 0 0.158034 
-7.80489 -1.69601 0.616719 0 0.158034 
-7.75581 -1.73226 0.61795 0 0.159352 
-7.75581 -1.73226 0.61795 0 0.159352 
-7.70672 -1.7652 0.617901 0 0.160354 
-7.70672 -1.7652 0.617901 0 0.160354 
-7.65763 -1.79462 0.616015 0 0.160889 
-7.65763 -1.79462 0.616015 0 0.160889 
-7.60854 -1.81978 0.611914 0 0.160849 
-7.60854 -1.81978 0.611914 0 0.160849 
-7.55946 -1.84065 0.604749 0 0.159998 
-7.55946 -1.84065 0.604749 0 0.159998 
-7.51037 -1.85702 0.594664 0 0.158358 
-7.51037 -1.85702 0.594664 0 0.158358 
-7.46128 -1.86875 0.580684 0 0.155653 
-7.46128 -1.86875 0.580684 0 0.155653 
-7.4122 -1.87628 0.563525 0 0.152053 
-7.4122 -1.87628 0.563525 0 0.152053 
-7.36311 -1.87943 0.542519 0 0.147361 
-7.36311 -1.87943 0.542519 0 0.147361 
-7.31402 -1.87888 0.518607 0 0.141812 
-7.31402 -1.87888 0.518607 0 0.141812 
-7.26493 -1.87478 0.491766 0 0.135381 
-7.26493 -1.87478 0.491766 0 0.135381 
-7.21585 -1.86748 0.462829 0 0.128281 
-7.21585 -1.86748 0.462829 0 0.128281 
-7.16676 -1.85743 0.432278 0 0.120634 
-7.16676 -1.85743 0.432278 0 0.120634 
-7.11767 -1.84471 0.400745 0 0.112606 
-7.11767 -1.84471 0.400745 0 0.112606 
-7.06858 -1.82976 0.368833 0 0.104358 
-7.06858 -1.82976 0.368833 0 0.104358 
-7.0195 -1.81262 0.337016 0 0.0960228 
-7.0195 -1.81262 0.337016 0 0.0960228 
-6.97041 -1.79357 0.305712 0 0.0877172 
-6.97041 -1.79357 0.305712 0 0.0877172 
-6.92132 -1.77274 0.275224 0 0.0795293 
-6.92132 -1.77274 0.275224 0 0.0795293 
-6.87223 -1.75031 0.245761 0 0.0715228 
-6.87223 -1.75031 0.245761 0 0.0715228 
-6.82315 -1.72646 0.217459 0 0.0637415 
-6.82315 -1.72646 0.217459 0 0.0637415 
-6.77406 -1.70138 0.190359 0 0.0562022 
-6.77406 -1.70138 0.190359 0 0.0562022 
-6.72497 -1.67525 0.16447 0 0.0489133 
-6.72497 -1.67525 0.16447 0 0.0489133 
-6.67588 -1.64833 0.139736 0 0.0418629 
-6.67588 -1.64833 0.139736 0 0.0418629 
-6.6268 -1.62081 0.116125 0 0.0350471 
-6.6268 -1.62081 0.116125 0 0.0350471 
-6.57771 -1.59298 0.0935477 0 0.0284439 
-6.57771 -1.59298 0.0935477 0 0.0284439 
-6.52862 -1.56506 0.0720063 0 0.0220587 
-6.52862 -1.56506 0.0720063 0 0.0220587 
-6.47953 -1.53736 0.051419 0 0.0158712 
-6.47953 -1.53736 0.051419 0 0.0158712 
-6.43045 -1.51005 0.0318518 0 0.00990655 
-6.43045 -1.51005 0.0318518 0 0.00990655 
-6.38136 -1.48341 0.0132739 0 0.00416022 
-6.38136 -1.48341 0.0132739 0 0.00416022 
-6.33227 -1.45761 -0.00417386 0 -0.00131828 
-6.33227 -1.45761 -0.00417386 0 -0.00131828 
-6.28319 -1.43282 -0.0204821 0 -0.00651966 
-6.28319 -1.43282 -0.0204821 0 -0.00651966 
-6.2341 -1.40916 -0.0354629 0 -0.0113771 
-6.2341 -1.40916 -0.0354629 0 -0.0113771 
-6.18501 -1.38668 -0.0490555 0 -0.0158627 
-6.18501 -1.38668 -0.0490555 0 -0.0158627 
-6.13592 -1.36538 -0.06105 0 -0.0198992 
-6.13592 -1.36538 -0.06105 0 -0.0198992 
-6.08684 -1.34517 -0.0713589 0 -0.0234469 
-6.08684 -1.34517 -0.0713589 0 -0.0234469 
-6.03775 -1.32583 -0.0797768 0 -0.026426 
-6.03775 -1.32583 -0.0797768 0 -0.026426 
-5.98866 -1.30723 -0.0862513 0 -0.0288049 
-5.98866 -1.30723 -0.0862513 0 -0.0288049 
-5.93957 -1.28904 -0.0905997 0 -0.0305071 
-5.93957 -1.28904 -0.0905997 0 -0.0305071 
-5.89049 -1.27095 -0.0928572 0 -0.0315279 
-5.89049 -1.27095 -0.0928572 0 -0.0315279 
-5.8414 -1.25261 -0.0930196 0 -0.0318484 
-5.8414 -1.25261 -0.0930196 0 -0.0318484 
-5.79231 -1.23359 -0.0912153 0 -0.0314953 
-5.79231 -1.23359 -0.0912153 0 -0.0314953 
-5.74322 -1.21358 -0.0875493 0 -0.0304879 
-5.74322 -1.21358 -0.0875493 0 -0.0304879 
-5.69414 -1.1921 -0.0823119 0 -0.0289111 
-5.69414 -1.1921 -0.0823119 0 -0.0289111 
-5.64505 -1.16874 -0.0757359 0 -0.0268327 
-5.64505 -1.16874 -0.0757359 0 -0.0268327 
-5.59596 -1.14314 -0.0682719 0 -0.0244004 
-5.59596 -1.14314 -0.0682719 0 -0.0244004 
-5.54687 -1.11498 -0.0602304 0 -0.0217169 
-5.54687 -1.11498 -0.0602304 0 -0.0217169 
-5.49779 -1.08396 -0.0522068 0 -0.0189919 
-5.49779 -1.08396 -0.0522068 0 -0.0189919 
-5.4487 -1.04995 -0.0445996 0 -0.0163707 
-5.4487 -1.04995 -0.0445996 0 -0.0163707 
-5.39961 -1.01283 -0.0380273 0 -0.0140852 
-5.39961 -1.01283 -0.0380273 0 -0.0140852 
-5.35052 -0.972661 -0.0328699 0 -0.0122866 
-5.35052 -0.972661 -0.0328699 0 -0.0122866 
-5.30144 -0.929522 -0.029727 0 -0.0112147 
-5.30144 -0.929522 -0.029727 0 -0.0112147 
-5.25235 -0.883619 -0.0289069 0 -0.0110072 
-5.25235 -0.883619 -0.0289069 0 -0.0110072 
-5.20326 -0.835223 -0.0308859 0 -0.0118717 
-5.20326 -0.835223 -0.0308859 0 -0.0118717 
-5.15418 -0.784685 -0.0357457 0 -0.0138706 
-5.15418 -0.784685 -0.0357457 0 -0.0138706 
-5.10509 -0.732376 -0.0438527 0 -0.01718 
-5.10509 -0.732376 -0.0438527 0 -0.01718 
-5.056 -0.678722 -0.0551244 0 -0.0218055 
-5.056 -0.678722 -0.0551244 0 -0.0218055 
-5.00691 -0.624123 -0.0697232 0 -0.0278508 
-5.00691 -0.624123 -0.0697232 0 -0.0278508 
-4.95783 -0.568989 -0.087427 0 -0.0352683 
-4.95783 -0.568989 -0.087427 0 -0.0352683 
-4.90874 -0.513711 -0.108256 0 -0.0441077 
-4.90874 -0.513711 -0.108256 0 -0.0441077 
-4.85965 -0.458609 -0.131925 0 -0.0542939 
-4.85965 -0.458609 -0.131925 0 -0.0542939 
-4.81056 -0.404037 -0.158374 0 -0.0658441 
-4.81056 -0.404037 -0.158374 0 -0.0658441 
-4.76148 -0.350244 -0.187274 0 -0.078662 
-4.76148 -0.350244 -0.187274 0 -0.078662 
-4.71239 -0.297532 -0.218544 0 -0.0927528 
-4.71239 -0.297532 -0.218544 0 -0.0927528 
-4.6633 -0.246173 -0.251806 0 -0.107995 
-4.6633 -0.246173 -0.251806 0 -0.107995 
-4.61421 -0.19639 -0.287032 0 -0.124412 
-4.61421 -0.19639 -0.287032 0 -0.124412 
-4.56513 -0.14845 -0.323838 0 -0.141875 
-4.56513 -0.14845 -0.323838 0 -0.141875 
-4.51604 -0.102616 -0.362206 0 -0.160409 
-4.51604 -0.102616 -0.362206 0 -0.160409 
-4.46695 -0.0591646 -0.401698 0 -0.179853 
-4.46695 -0.0591646 -0.401698 0 -0.179853 
-4.41786 -0.0183536 -0.442336 0 -0.200249 
-4.41786 -0.0183536 -0.442336 0 -0.200249 
-4.36878 0.0194488 -0.483664 0 -0.221419 
-4.36878 0.0194488 -0.483664 0 -0.221419 
-4.31969 0.0540093 -0.525663 0 -0.24338 
-4.31969 0.0540093 -0.525663 0 -0.24338 
-4.2706 0.0848146 -0.567808 0 -0.265915 
-4.2706 0.0848146 -0.567808 0 -0.265915 
-4.22152 0.111463 -0.609893 0 -0.288945 
-4.22152 0.111463 -0.609893 0 -0.288945 
-4.17243 0.127803 -0.647078 0 -0.310168 
-4.17243 0.127803 -0.647078 0 -0.310168 
-4.12334 0.15106 -0.69301 0 -0.33614 
-4.12334 0.15106 -0.69301 0 -0.33614 
-4.07425 0.162994 -0.732945 0 -0.359793 
-4.07425 0.162994 -0.732945 0 -0.359793 
-4.02517 0.168764 -0.771382 0 -0.38328 
-4.02517 0.168764 -0.771382 0 -0.38328 
-3.97608 0.168184 -0.8075 0 -0.406179 
-3.97608 0.168184 -0.8075 0 -0.406179 
-3.92699 0.160513 -0.841036 0 -0.428336 
-3.92699 0.160513 -0.841036 0 -0.428336 
-3.8779 0.145416 -0.870958 0 -0.44919 
-3.8779 0.145416 -0.870958 0 -0.44919 
-3.82882 0.122232 -0.896875 0 -0.468487 
-3.82882 0.122232 -0.896875 0 -0.468487 
-3.77973 0.0907004 -0.917566 0 -0.485519 
-3.77973 0.0907004 -0.917566 0 -0.485519 
-3.73064 0.0501598 -0.932456 0 -0.499891 
-3.73064 0.0501598 -0.932456 0 -0.499891 
-3.68155 0.000684796 -0.94013 0 -0.510725 
-3.68155 0.000684796 -0.94013 0 -0.510725 
-3.63247 -0.0584295 -0.939811 0 -0.517451 
-3.63247 -0.0584295 -0.939811 0 -0.517451 
-3.58338 -0.126553 -0.929846 0 -0.518977 
-3.58338 -0.126553 -0.929846 0 -0.518977 
-3.53429 -0.204202 -0.909344 0 -0.514584 
-3.53429 -0.204202 -0.909344 0 -0.514584 
-3.4852 -0.290108 -0.876375 0 -0.502912 
-3.4852 -0.290108 -0.876375 0 -0.502912 
-3.43612 -0.38404 -0.830086 0 -0.483154 
-3.43612 -0.38404 -0.830086 0 -0.483154 
-3.38703 -0.484142 -0.768504 0 -0.453792 
-3.38703 -0.484142 -0.768504 0 -0.453792 
-3.33794 -0.588798 -0.690784 0 -0.413898 
-3.33794 -0.588798 -0.690784 0 -0.413898 
-3.28885 -0.695326 -0.595712 0 -0.362261 
-3.28885 -0.695326 -0.595712 0 -0.362261 
-3.23977 -0.80064 -0.482557 0 -0.297896 
-3.23977 -0.80064 -0.482557 0 -0.297896 
-3.19068 -0.900742 -0.351806 0 -0.220521 
-3.19068 -0.900742 -0.351806 0 -0.220521 
-3.14159 -0.991466 -0.203782 0 -0.129731 
-3.14159 -0.991466 -0.203782 0 -0.129731 
-3.09251 -1.06735 -0.0413051 0 -0.026713 
-3.09251 -1.06735 -0.0413051 0 -0.026713 
-3.04342 -1.12452 0.132901 0 0.087337 
-3.04342 -1.12452 0.132901 0 0.087337 
-2.99433 -1.15671 0.313157 0 0.209166 
-2.99433 -1.15671 0.313157 0 0.209166 
-2.94524 -1.16251 0.493642 0 0.335213 
-2.94524 -1.16251 0.493642 0 0.335213 
-2.89616 -1.13723 0.666197 0 0.460056 
-2.89616 -1.13723 0.666197 0 0.460056 
-2.84707 -1.08351 0.822455 0 0.577756 
-2.84707 -1.08351 0.822455 0 0.577756 
-2.79798 -1.00189 0.95454 0 0.682306 
-2.79798 -1.00189 0.95454 0 0.682306 
-2.74889 -0.899151 1.05486 0 0.767483 
-2.74889 -0.899151 1.05486 0 0.767483 
-2.69981 -0.781445 1.11925 0 0.829135 
-2.69981 -0.781445 1.11925 0 0.829135 
-2.65072 -0.658056 1.14606 0 0.864718 
-2.65072 -0.658056 1.14606 0 0.864718 
-2.60163 -0.536159 1.13494 0 0.872485 
-2.60163 -0.536159 1.13494 0 0.872485 
-2.55254 -0.424499 1.09155 0 0.855268 
-2.55254 -0.424499 1.09155 0 0.855268 
-2.50346 -0.328397 1.01839 0 0.813586 
-2.50346 -0.328397 1.01839 0 0.813586 
-2.45437 -0.254657 0.925139 0 0.753871 
-2.45437 -0.254657 0.925139 0 0.753871 
-2.40528 -0.205395 0.819808 0 0.681673 
-2.40528 -0.205395 0.819808 0 0.681673 
-2.35619 -0.179997 0.710744 0 0.603299 
-2.35619 -0.179997 0.710744 0 0.603299 
-2.30711 -0.177318 0.607598 0 0.526718 
-2.30711 -0.177318 0.607598 0 0.526718 
-2.25802 -0.190749 0.512911 0 0.454302 
-2.25802 -0.190749 0.512911 0 0.454302 
-2.20893 -0.218148 0.431295 0 0.390501 
-2.20893 -0.218148 0.431295 0 0.390501 
-2.15984 -0.252187 0.360549 0 0.333866 
-2.15984 -0.252187 0.360549 0 0.333866 
-2.11076 -0.292144 0.30196 0 0.286115 
-2.11076 -0.292144 0.30196 0 0.286115 
-2.06167 -0.332514 0.253485 0 0.245902 
-2.06167 -0.332514 0.253485 0 0.245902 
-2.01258 -0.373133 0.214171 0 0.212832 
-2.01258 -0.373133 0.214171 0 0.212832 
-1.9635 -0.411261 0.182887 0 0.186287 
-1.9635 -0.411261 0.182887 0 0.186287 
-1.91441 -0.446344 0.158257 0 0.165333 
-1.91441 -0.446344 0.158257 0 0.165333 
-1.86532 -0.477722 0.139478 0 0.149549 
-1.86532 -0.477722 0.139478 0 0.149549 
-1.81623 -0.504791 0.125354 0 0.138038 
-1.81623 -0.504791 0.125354 0 0.138038 
-1.76715 -0.527974 0.115235 0 0.130419 
-1.76715 -0.527974 0.115235 0 0.130419 
-1.71806 -0.546783 0.108215 0 0.125974 
-1.71806 -0.546783 0.108215 0 0.125974 
-1.66897 -0.562075 0.103787 0 0.124372 
-1.66897 -0.562075 0.103787 0 0.124372 
-1.61988 -0.57355 0.101301 0 0.125072 
-1.61988 -0.57355 0.101301 0 0.125072 
-1.5708 -0.582127 0.100394 0 0.127826 
-1.5708 -0.582127 0.100394 0 0.127826 
-1.52171 -0.587684 0.100613 0 0.132237 
-1.52171 -0.587684 0.100613 0 0.132237 
-1.47262 -0.591066 0.10174 0 0.138175 
-1.47262 -0.591066 0.10174 0 0.138175 
-1.42353 -0.592312 0.103524 0 0.145446 
-1.42353 -0.592312 0.103524 0 0.145446 
-1.37445 -0.592097 0.105898 0 0.154095 
-1.37445 -0.592097 0.105898 0 0.154095 
-1.32536 -0.590469 0.108945 0 0.164401 
-1.32536 -0.590469 0.108945 0 0.164401 
-1.27627 -0.587839 0.11263 0 0.176498 
-1.27627 -0.587839 0.11263 0 0.176498 
-1.22718 -0.583976 0.117257 0 0.1911 
-1.22718 -0.583976 0.117257 0 0.1911 
-1.1781 -0.579114 0.122626 0 0.208176 
-1.1781 -0.579114 0.122626 0 0.208176 
-1.12901 -0.57248 0.129018 0 0.228551 
-1.12901 -0.57248 0.129018 0 0.228551 
-1.07992 -0.564472 0.135793 0 0.251487 
-1.07992 -0.564472 0.135793 0 0.251487 
-1.03084 -0.554319 0.142469 0 0.276415 
-1.03084 -0.554319 0.142469 0 0.276415 
-0.981748 -0.543071 0.148789 0 0.30311 
-0.981748 -0.543071 0.148789 0 0.30311 
-0.93266 -0.530428 0.154361 0 0.331012 
-0.93266 -0.530428 0.154361 0 0.331012 
-0.883573 -0.517154 0.15944 0 0.360897 
-0.883573 -0.517154 0.15944 0 0.360897 
-0.834486 -0.502893 0.163809 0 0.392598 
-0.834486 -0.502893 0.163809 0 0.392598 
-0.785398 -0.48813 0.167668 0 0.426962 
-0.785398 -0.48813 0.167668 0 0.426962 
-0.736311 -0.472399 0.170789 0 0.463906 
-0.736311 -0.472399 0.170789 0 0.463906 
-0.687223 -0.456149 0.173248 0 0.504196 
-0.687223 -0.456149 0.173248 0 0.504196 
-0.638136 -0.438859 0.174757 0 0.547711 
-0.638136 -0.438859 0.174757 0 0.547711 
-0.589049 -0.421029 0.175284 0 0.595144 
-0.589049 -0.421029 0.175284 0 0.595144 
-0.539961 -0.40209 0.17446 0 0.646193 
-0.539961 -0.40209 0.17446 0 0.646193 
-0.490874 -0.38269 0.172148 0 0.701395 
-0.490874 -0.38269 0.172148 0 0.701395 
-0.441786 -0.362293 0.167897 0 0.76008 
-0.441786 -0.362293 0.167897 0 0.76008 
-0.392699 -0.341718 0.161476 0 0.822391 
-0.392699 -0.341718 0.161476 0 0.822391 
-0.343612 -0.320689 0.152402 0 0.887057 
-0.343612 -0.320689 0.152402 0 0.887057 
-0.294524 -0.300015 0.14038 0 0.953263 
-0.294524 -0.300015 0.14038 0 0.953263 
-0.245437 -0.279832 0.125017 0 1.01873 
-0.245437 -0.279832 0.125017 0 1.01873 
-0.19635 -0.261496 0.106212 0 1.08186 
-0.19635 -0.261496 0.106212 0 1.08186 
-0.147262 -0.246406 0.0839375 0 1.13997 
-0.147262 -0.246406 0.0839375 0 1.13997 
-0.0981748 -0.23276 0.0582342 0 1.18634 
-0.0981748 -0.23276 0.0582342 0 1.18634 
-0.0490874 -0.225103 0.0299979 0 1.22222 
-0.0490874 -0.225103 0.0299979 0 1.22222 


==> anc/FOURIER/LAMBDA2.0GAMMA0.5BETA1.0CLASSICAL_FULL/info.txt <==
#RUN PARAMETERS:
PERTURBATIVE = 0
TWO-LOOP = 1
QUANTUM = 0
VERTEX-FLOW = 1
REGULATOR = 0
SHARP CUTOFF = 777
lambdaUV = 2    mUV = 1   N = 1  beta = 1    ThetaUV = 0.5


==> anc/FOURIER/LAMBDA2.0GAMMA0.5BETA1.0QUANTUM/G.txt <==
0 nan nan nan nan nan nan 
0 nan nan nan nan nan nan 
0 nan nan nan nan nan nan 
0.0490874 0.683377 0.0133155 0.683377 -0.0133155 0.542631 -2.25155e-11 
0.0490874 0.683377 0.0133155 0.683377 -0.0133155 0.542631 -2.25155e-11 
0.0490874 0.683377 0.0133155 0.683377 -0.0133155 0.542631 -2.25155e-11 
0.0981748 0.686065 0.0268901 0.686065 -0.0268901 0.54824 -2.2829e-11 
0.0981748 0.686065 0.0268901 0.686065 -0.0268901 0.54824 -2.2829e-11 
0.0981748 0.686065 0.0268901 0.686065 -0.0268901 0.54824 -2.2829e-11 
0.147262 0.690565 0.0409927 0.690565 -0.0409927 0.557737 -2.33477e-11 
0.147262 0.690565 0.0409927 0.690565 -0.0409927 0.557737 -2.33477e-11 
0.147262 0.690565 0.0409927 0.690565 -0.0409927 0.557737 -2.33477e-11 
0.19635 0.696907 0.0559128 0.696907 -0.0559128 0.571351 -2.40933e-11 
0.19635 0.696907 0.0559128 0.696907 -0.0559128 0.571351 -2.40933e-11 
0.19635 0.696907 0.0559128 0.696907 -0.0559128 0.571351 -2.40933e-11 
0.245437 0.705127 0.0719725 0.705127 -0.0719725 0.589426 -2.50833e-11 
0.245437 0.705127 0.0719725 0.705127 -0.0719725 0.589426 -2.50833e-11 
0.245437 0.705127 0.0719725 0.705127 -0.0719725 0.589426 -2.50833e-11 
0.294524 0.71527 0.0895411 0.71527 -0.0895411 0.612428 -2.6329e-11 
0.294524 0.71527 0.0895411 0.71527 -0.0895411 0.612428 -2.6329e-11 
0.294524 0.71527 0.0895411 0.71527 -0.0895411 0.612428 -2.6329e-11 
0.343612 0.727374 0.109052 0.727374 -0.109052 0.640972 -2.78804e-11 
0.343612 0.727374 0.109052 0.727374 -0.109052 0.640972 -2.78804e-11 
0.343612 0.727374 0.109052 0.727374 -0.109052 0.640972 -2.78804e-11 
0.392699 0.741469 0.131022 0.741469 -0.131022 0.675843 -2.97796e-11 
0.392699 0.741469 0.131022 0.741469 -0.131022 0.675843 -2.97796e-11 
0.392699 0.741469 0.131022 0.741469 -0.131022 0.675843 -2.97796e-11 
0.441786 0.757548 0.156077 0.757548 -0.156077 0.718029 -3.20767e-11 
0.441786 0.757548 0.156077 0.757548 -0.156077 0.718029 -3.20767e-11 
0.441786 0.757548 0.156077 0.757548 -0.156077 0.718029 -3.20767e-11 
0.490874 0.775546 0.184981 0.775546 -0.184981 0.768755 -3.48478e-11 
0.490874 0.775546 0.184981 0.775546 -0.184981 0.768755 -3.48478e-11 
0.490874 0.775546 0.184981 0.775546 -0.184981 0.768755 -3.48478e-11 
0.539961 0.795294 0.218666 0.795294 -0.218666 0.829517 -3.81686e-11 
0.539961 0.795294 0.218666 0.795294 -0.218666 0.829517 -3.81686e-11 
0.539961 0.795294 0.218666 0.795294 -0.218666 0.829517 -3.81686e-11 
0.589049 0.81645 0.25827 0.81645 -0.25827 0.902114 -4.21223e-11 
0.589049 0.81645 0.25827 0.81645 -0.25827 0.902114 -4.21223e-11 
0.589049 0.81645 0.25827 0.81645 -0.25827 0.902114 -4.21223e-11 
0.638136 0.838398 0.305161 0.838398 -0.305161 0.988652 -4.67902e-11 
0.638136 0.838398 0.305161 0.838398 -0.305161 0.988652 -4.67902e-11 
0.638136 0.838398 0.305161 0.838398 -0.305161 0.988652 -4.67902e-11 
0.687223 0.860095 0.360954 0.860095 -0.360954 1.09149 -5.2226e-11 
0.687223 0.860095 0.360954 0.860095 -0.360954 1.09149 -5.2226e-11 
0.687223 0.860095 0.360954 0.860095 -0.360954 1.09149 -5.2226e-11 
0.736311 0.879854 0.427465 0.879854 -0.427465 1.21309 -5.84107e-11 
0.736311 0.879854 0.427465 0.879854 -0.427465 1.21309 -5.84107e-11 
0.736311 0.879854 0.427465 0.879854 -0.427465 1.21309 -5.84107e-11 
0.785398 0.895059 0.506579 0.895059 -0.506579 1.35563 -6.51631e-11 
0.785398 0.895059 0.506579 0.895059 -0.506579 1.35563 -6.51631e-11 
0.785398 0.895059 0.506579 0.895059 -0.506579 1.35563 -6.51631e-11 
0.834486 0.901814 0.599922 0.901814 -0.599922 1.52031 -7.20062e-11 
0.834486 0.901814 0.599922 0.901814 -0.599922 1.52031 -7.20062e-11 
0.834486 0.901814 0.599922 0.901814 -0.599922 1.52031 -7.20062e-11 
0.883573 0.894626 0.708237 0.894626 -0.708237 1.70609 -7.79874e-11 
0.883573 0.894626 0.708237 0.894626 -0.708237 1.70609 -7.79874e-11 
0.883573 0.894626 0.708237 0.894626 -0.708237 1.70609 -7.79874e-11 
0.93266 0.866325 0.83034 0.866325 -0.83034 1.90782 -8.14776e-11 
0.93266 0.866325 0.83034 0.866325 -0.83034 1.90782 -8.14776e-11 
0.93266 0.866325 0.83034 0.866325 -0.83034 1.90782 -8.14776e-11 
0.981748 0.808633 0.961671 0.808633 -0.961671 2.11398 -8.02129e-11 
0.981748 0.808633 0.961671 0.808633 -0.961671 2.11398 -8.02129e-11 
0.981748 0.808633 0.961671 0.808633 -0.961671 2.11398 -8.02129e-11 
1.03084 0.713906 1.09287 0.713906 -1.09287 2.30487 -7.17816e-11 
1.03084 0.713906 1.09287 0.713906 -1.09287 2.30487 -7.17816e-11 
1.03084 0.713906 1.09287 0.713906 -1.09287 2.30487 -7.17816e-11 
1.07992 0.578322 1.20937 0.578322 -1.20937 2.45329 -5.48839e-11 
1.07992 0.578322 1.20937 0.578322 -1.20937 2.45329 -5.48839e-11 
1.07992 0.578322 1.20937 0.578322 -1.20937 2.45329 -5.48839e-11 
1.12901 0.405666 1.29358 0.405666 -1.29358 2.52992 -3.08688e-11 
1.12901 0.405666 1.29358 0.405666 -1.29358 2.52992 -3.08688e-11 
1.12901 0.405666 1.29358 0.405666 -1.29358 2.52992 -3.08688e-11 
1.1781 0.209362 1.33003 0.209362 -1.33003 2.51323 -4.2307e-12 
1.1781 0.209362 1.33003 0.209362 -1.33003 2.51323 -4.2307e-12 
1.1781 0.209362 1.33003 0.209362 -1.33003 2.51323 -4.2307e-12 
1.22718 0.0101463 1.31159 0.0101463 -1.31159 2.39931 1.90871e-11 
1.22718 0.0101463 1.31159 0.0101463 -1.31159 2.39931 1.90871e-11 
1.22718 0.0101463 1.31159 0.0101463 -1.31159 2.39931 1.90871e-11 
1.27627 -0.170427 1.24265 -0.170427 -1.24265 2.20473 3.46595e-11 
1.27627 -0.170427 1.24265 -0.170427 -1.24265 2.20473 3.46595e-11 
1.27627 -0.170427 1.24265 -0.170427 -1.24265 2.20473 3.46595e-11 
1.32536 -0.316879 1.13694 -0.316879 -1.13694 1.95975 4.14189e-11 
1.32536 -0.316879 1.13694 -0.316879 -1.13694 1.95975 4.14189e-11 
1.32536 -0.316879 1.13694 -0.316879 -1.13694 1.95975 4.14189e-11 
1.37445 -0.42302 1.01171 -0.42302 -1.01171 1.69694 4.12014e-11 
1.37445 -0.42302 1.01171 -0.42302 -1.01171 1.69694 4.12014e-11 
1.37445 -0.42302 1.01171 -0.42302 -1.01171 1.69694 4.12014e-11 
1.42353 -0.490765 0.882323 -0.490765 -0.882323 1.44221 3.69249e-11 
1.42353 -0.490765 0.882323 -0.490765 -0.882323 1.44221 3.69249e-11 
1.42353 -0.490765 0.882323 -0.490765 -0.882323 1.44221 3.69249e-11 
1.47262 -0.526713 0.759471 -0.526713 -0.759471 1.21145 3.10951e-11 
1.47262 -0.526713 0.759471 -0.526713 -0.759471 1.21145 3.10951e-11 
1.47262 -0.526713 0.759471 -0.526713 -0.759471 1.21145 3.10951e-11 
1.52171 -0.538885 0.649005 -0.538885 -0.649005 1.01157 2.52574e-11 
1.52171 -0.538885 0.649005 -0.538885 -0.649005 1.01157 2.52574e-11 
1.52171 -0.538885 0.649005 -0.538885 -0.649005 1.01157 2.52574e-11 
1.5708 -0.534676 0.553088 -0.534676 -0.553088 0.843386 2.01204e-11 
1.5708 -0.534676 0.553088 -0.534676 -0.553088 0.843386 2.01204e-11 
1.5708 -0.534676 0.553088 -0.534676 -0.553088 0.843386 2.01204e-11 
1.61988 -0.520003 0.471582 -0.520003 -0.471582 0.704318 1.58878e-11 
1.61988 -0.520003 0.471582 -0.520003 -0.471582 0.704318 1.58878e-11 
1.61988 -0.520003 0.471582 -0.520003 -0.471582 0.704318 1.58878e-11 
1.66897 -0.499193 0.403175 -0.499193 -0.403175 0.590407 1.2518e-11 
1.66897 -0.499193 0.403175 -0.499193 -0.403175 0.590407 1.2518e-11 
1.66897 -0.499193 0.403175 -0.499193 -0.403175 0.590407 1.2518e-11 
1.71806 -0.475226 0.346109 -0.475226 -0.346109 0.497456 9.87877e-12 
1.71806 -0.475226 0.346109 -0.475226 -0.346109 0.497456 9.87877e-12 
1.71806 -0.475226 0.346109 -0.475226 -0.346109 0.497456 9.87877e-12 
1.76715 -0.450053 0.298586 -0.450053 -0.298586 0.421609 7.82665e-12 
1.76715 -0.450053 0.298586 -0.450053 -0.298586 0.421609 7.82665e-12 
1.76715 -0.450053 0.298586 -0.450053 -0.298586 0.421609 7.82665e-12 
1.81623 -0.424898 0.258966 -0.424898 -0.258966 0.359562 6.23487e-12 
1.81623 -0.424898 0.258966 -0.424898 -0.258966 0.359562 6.23487e-12 
1.81623 -0.424898 0.258966 -0.424898 -0.258966 0.359562 6.23487e-12 
1.86532 -0.400495 0.225838 -0.400495 -0.225838 0.308593 4.99632e-12 
1.86532 -0.400495 0.225838 -0.400495 -0.225838 0.308593 4.99632e-12 
1.86532 -0.400495 0.225838 -0.400495 -0.225838 0.308593 4.99632e-12 
1.91441 -0.377251 0.198025 -0.377251 -0.198025 0.266511 4.02964e-12 
1.91441 -0.377251 0.198025 -0.377251 -0.198025 0.266511 4.02964e-12 
1.91441 -0.377251 0.198025 -0.377251 -0.198025 0.266511 4.02964e-12 
1.9635 -0.355368 0.174563 -0.355368 -0.174563 0.231571 3.27063e-12 
1.9635 -0.355368 0.174563 -0.355368 -0.174563 0.231571 3.27063e-12 
1.9635 -0.355368 0.174563 -0.355368 -0.174563 0.231571 3.27063e-12 
2.01258 -0.33492 0.15467 -0.33492 -0.15467 0.202389 2.67236e-12 
2.01258 -0.33492 0.15467 -0.33492 -0.15467 0.202389 2.67236e-12 
2.01258 -0.33492 0.15467 -0.33492 -0.15467 0.202389 2.67236e-12 
2.06167 -0.3159 0.137716 -0.3159 -0.137716 0.177872 2.19645e-12 
2.06167 -0.3159 0.137716 -0.3159 -0.137716 0.177872 2.19645e-12 
2.06167 -0.3159 0.137716 -0.3159 -0.137716 0.177872 2.19645e-12 
2.11076 -0.298257 0.123192 -0.298257 -0.123192 0.157155 1.81598e-12 
2.11076 -0.298257 0.123192 -0.298257 -0.123192 0.157155 1.81598e-12 
2.11076 -0.298257 0.123192 -0.298257 -0.123192 0.157155 1.81598e-12 
2.15984 -0.281915 0.110686 -0.281915 -0.110686 0.139549 1.50996e-12 
2.15984 -0.281915 0.110686 -0.281915 -0.110686 0.139549 1.50996e-12 
2.15984 -0.281915 0.110686 -0.281915 -0.110686 0.139549 1.50996e-12 
2.20893 -0.266788 0.099865 -0.266788 -0.099865 0.124505 1.26099e-12 
2.20893 -0.266788 0.099865 -0.266788 -0.099865 0.124505 1.26099e-12 
2.20893 -0.266788 0.099865 -0.266788 -0.099865 0.124505 1.26099e-12 
2.25802 -0.252785 0.0904582 -0.252785 -0.0904582 0.111583 1.05831e-12 
2.25802 -0.252785 0.0904582 -0.252785 -0.0904582 0.111583 1.05831e-12 
2.25802 -0.252785 0.0904582 -0.252785 -0.0904582 0.111583 1.05831e-12 
2.30711 -0.239817 0.0822441 -0.239817 -0.0822441 0.100429 8.91849e-13 
2.30711 -0.239817 0.0822441 -0.239817 -0.0822441 0.100429 8.91849e-13 
2.30711 -0.239817 0.0822441 -0.239817 -0.0822441 0.100429 8.91849e-13 
2.35619 -0.227798 0.0750407 -0.227798 -0.0750407 0.0907549 7.53933e-13 
2.35619 -0.227798 0.0750407 -0.227798 -0.0750407 0.0907549 7.53933e-13 
2.35619 -0.227798 0.0750407 -0.227798 -0.0750407 0.0907549 7.53933e-13 
2.40528 -0.216649 0.0686976 -0.216649 -0.0686976 0.082326 6.39591e-13 
2.40528 -0.216649 0.0686976 -0.216649 -0.0686976 0.082326 6.39591e-13 
2.40528 -0.216649 0.0686976 -0.216649 -0.0686976 0.082326 6.39591e-13 
2.45437 -0.206296 0.0630898 -0.206296 -0.0630898 0.0749498 5.44256e-13 
2.45437 -0.206296 0.0630898 -0.206296 -0.0630898 0.0749498 5.44256e-13 
2.45437 -0.206296 0.0630898 -0.206296 -0.0630898 0.0749498 5.44256e-13 
2.50346 -0.196671 0.0581133 -0.196671 -0.0581133 0.0684679 4.64355e-13 
2.50346 -0.196671 0.0581133 -0.196671 -0.0581133 0.0684679 4.64355e-13 
2.50346 -0.196671 0.0581133 -0.196671 -0.0581133 0.0684679 4.64355e-13 
2.55254 -0.187711 0.0536809 -0.187711 -0.0536809 0.0627488 3.9697e-13 
2.55254 -0.187711 0.0536809 -0.187711 -0.0536809 0.0627488 3.9697e-13 
2.55254 -0.187711 0.0536809 -0.187711 -0.0536809 0.0627488 3.9697e-13 
2.60163 -0.17936 0.0497193 -0.17936 -0.0497193 0.0576835 3.40193e-13 
2.60163 -0.17936 0.0497193 -0.17936 -0.0497193 0.0576835 3.40193e-13 
2.60163 -0.17936 0.0497193 -0.17936 -0.0497193 0.0576835 3.40193e-13 
2.65072 -0.171565 0.0461668 -0.171565 -0.0461668 0.0531808 2.9186e-13 
2.65072 -0.171565 0.0461668 -0.171565 -0.0461668 0.0531808 2.9186e-13 
2.65072 -0.171565 0.0461668 -0.171565 -0.0461668 0.0531808 2.9186e-13 
2.69981 -0.164282 0.0429713 -0.164282 -0.0429713 0.0491646 2.50522e-13 
2.69981 -0.164282 0.0429713 -0.164282 -0.0429713 0.0491646 2.50522e-13 
2.69981 -0.164282 0.0429713 -0.164282 -0.0429713 0.0491646 2.50522e-13 
2.74889 -0.157467 0.0400884 -0.157467 -0.0400884 0.0455705 2.15179e-13 
2.74889 -0.157467 0.0400884 -0.157467 -0.0400884 0.0455705 2.15179e-13 
2.74889 -0.157467 0.0400884 -0.157467 -0.0400884 0.0455705 2.15179e-13 
2.79798 -0.151082 0.0374803 -0.151082 -0.0374803 0.0423443 1.84821e-13 
2.79798 -0.151082 0.0374803 -0.151082 -0.0374803 0.0423443 1.84821e-13 
2.79798 -0.151082 0.0374803 -0.151082 -0.0374803 0.0423443 1.84821e-13 
2.84707 -0.145093 0.0351144 -0.145093 -0.0351144 0.0394396 1.58709e-13 
2.84707 -0.145093 0.0351144 -0.145093 -0.0351144 0.0394396 1.58709e-13 
2.84707 -0.145093 0.0351144 -0.145093 -0.0351144 0.0394396 1.58709e-13 
2.89616 -0.13947 0.0329626 -0.13947 -0.0329626 0.0368168 1.36218e-13 
2.89616 -0.13947 0.0329626 -0.13947 -0.0329626 0.0368168 1.36218e-13 
2.89616 -0.13947 0.0329626 -0.13947 -0.0329626 0.0368168 1.36218e-13 
2.94524 -0.134184 0.0310004 -0.134184 -0.0310004 0.0344419 1.17011e-13 
2.94524 -0.134184 0.0310004 -0.134184 -0.0310004 0.0344419 1.17011e-13 
2.94524 -0.134184 0.0310004 -0.134184 -0.0310004 0.0344419 1.17011e-13 
2.99433 -0.129211 0.0292063 -0.129211 -0.0292063 0.0322852 1.00605e-13 
2.99433 -0.129211 0.0292063 -0.129211 -0.0292063 0.0322852 1.00605e-13 
2.99433 -0.129211 0.0292063 -0.129211 -0.0292063 0.0322852 1.00605e-13 
3.04342 -0.124527 0.0275615 -0.124527 -0.0275615 0.0303208 8.66794e-14 
3.04342 -0.124527 0.0275615 -0.124527 -0.0275615 0.0303208 8.66794e-14 
3.04342 -0.124527 0.0275615 -0.124527 -0.0275615 0.0303208 8.66794e-14 
3.09251 -0.120112 0.0260489 -0.120112 -0.0260489 0.028526 7.52502e-14 
3.09251 -0.120112 0.0260489 -0.120112 -0.0260489 0.028526 7.52502e-14 
3.09251 -0.120112 0.0260489 -0.120112 -0.0260489 0.028526 7.52502e-14 
3.14159 -0.115947 0.0246535 -0.115947 -0.0246535 0.0268805 6.58896e-14 
3.14159 -0.115947 0.0246535 -0.115947 -0.0246535 0.0268805 6.58896e-14 
3.14159 -0.115947 0.0246535 -0.115947 -0.0246535 0.0268805 6.58896e-14 
3.19068 -0.112013 0.0233616 -0.112013 -0.0233616 0.0253665 5.86853e-14 
3.19068 -0.112013 0.0233616 -0.112013 -0.0233616 0.0253665 5.86853e-14 
3.19068 -0.112013 0.0233616 -0.112013 -0.0233616 0.0253665 5.86853e-14 
3.23977 -0.108296 0.022161 -0.108296 -0.022161 0.023968 5.31783e-14 
3.23977 -0.108296 0.022161 -0.108296 -0.022161 0.023968 5.31783e-14 
3.23977 -0.108296 0.022161 -0.108296 -0.022161 0.023968 5.31783e-14 
3.28885 -0.104778 0.0210405 -0.104778 -0.0210405 0.0226708 4.97713e-14 
3.28885 -0.104778 0.0210405 -0.104778 -0.0210405 0.0226708 4.97713e-14 
3.28885 -0.104778 0.0210405 -0.104778 -0.0210405 0.0226708 4.97713e-14 
3.33794 -0.101444 0.0199904 -0.101444 -0.0199904 0.0214624 4.76268e-14 
3.33794 -0.101444 0.0199904 -0.101444 -0.0199904 0.0214624 4.76268e-14 
3.33794 -0.101444 0.0199904 -0.101444 -0.0199904 0.0214624 4.76268e-14 
3.38703 -0.0982817 0.0190022 -0.0982817 -0.0190022 0.0203321 4.66853e-14 
3.38703 -0.0982817 0.0190022 -0.0982817 -0.0190022 0.0203321 4.66853e-14 
3.38703 -0.0982817 0.0190022 -0.0982817 -0.0190022 0.0203321 4.66853e-14 
3.43612 -0.095276 0.0180687 -0.095276 -0.0180687 0.0192706 4.67118e-14 
3.43612 -0.095276 0.0180687 -0.095276 -0.0180687 0.0192706 4.67118e-14 
3.43612 -0.095276 0.0180687 -0.095276 -0.0180687 0.0192706 4.67118e-14 
3.4852 -0.0924145 0.017184 -0.0924145 -0.017184 0.0182706 4.73793e-14 
3.4852 -0.0924145 0.017184 -0.0924145 -0.017184 0.0182706 4.73793e-14 
3.4852 -0.0924145 0.017184 -0.0924145 -0.017184 0.0182706 4.73793e-14 
3.53429 -0.0896849 0.0163436 -0.0896849 -0.0163436 0.0173261 4.84393e-14 
3.53429 -0.0896849 0.0163436 -0.0896849 -0.0163436 0.0173261 4.84393e-14 
3.53429 -0.0896849 0.0163436 -0.0896849 -0.0163436 0.0173261 4.84393e-14 
3.58338 -0.0870761 0.0155445 -0.0870761 -0.0155445 0.0164329 4.93676e-14 
3.58338 -0.0870761 0.0155445 -0.0870761 -0.0155445 0.0164329 4.93676e-14 
3.58338 -0.0870761 0.0155445 -0.0870761 -0.0155445 0.0164329 4.93676e-14 
3.63247 -0.0845784 0.0147844 -0.0845784 -0.0147844 0.0155878 5.00703e-14 
3.63247 -0.0845784 0.0147844 -0.0845784 -0.0147844 0.0155878 5.00703e-14 
3.63247 -0.0845784 0.0147844 -0.0845784 -0.0147844 0.0155878 5.00703e-14 
3.68155 -0.082183 0.0140621 -0.082183 -0.0140621 0.0147886 5.03814e-14 
3.68155 -0.082183 0.0140621 -0.082183 -0.0140621 0.0147886 5.03814e-14 
3.68155 -0.082183 0.0140621 -0.082183 -0.0140621 0.0147886 5.03814e-14 
3.73064 -0.0798826 0.0133767 -0.0798826 -0.0133767 0.0140339 5.03327e-14 
3.73064 -0.0798826 0.0133767 -0.0798826 -0.0133767 0.0140339 5.03327e-14 
3.73064 -0.0798826 0.0133767 -0.0798826 -0.0133767 0.0140339 5.03327e-14 
3.77973 -0.0776711 0.0127278 -0.0776711 -0.0127278 0.0133225 4.95417e-14 
3.77973 -0.0776711 0.0127278 -0.0776711 -0.0127278 0.0133225 4.95417e-14 
3.77973 -0.0776711 0.0127278 -0.0776711 -0.0127278 0.0133225 4.95417e-14 
3.82882 -0.0755435 0.0121148 -0.0755435 -0.0121148 0.0126532 4.84767e-14 
3.82882 -0.0755435 0.0121148 -0.0755435 -0.0121148 0.0126532 4.84767e-14 
3.82882 -0.0755435 0.0121148 -0.0755435 -0.0121148 0.0126532 4.84767e-14 
3.8779 -0.0734957 0.011537 -0.0734957 -0.011537 0.0120246 4.7009e-14 
3.8779 -0.0734957 0.011537 -0.0734957 -0.011537 0.0120246 4.7009e-14 
3.8779 -0.0734957 0.011537 -0.0734957 -0.011537 0.0120246 4.7009e-14 
3.92699 -0.0715241 0.0109933 -0.0715241 -0.0109933 0.0114353 4.52052e-14 
3.92699 -0.0715241 0.0109933 -0.0715241 -0.0109933 0.0114353 4.52052e-14 
3.92699 -0.0715241 0.0109933 -0.0715241 -0.0109933 0.0114353 4.52052e-14 
3.97608 -0.0696257 0.0104826 -0.0696257 -0.0104826 0.0108834 4.33045e-14 
3.97608 -0.0696257 0.0104826 -0.0696257 -0.0104826 0.0108834 4.33045e-14 
3.97608 -0.0696257 0.0104826 -0.0696257 -0.0104826 0.0108834 4.33045e-14 
4.02517 -0.0677976 0.0100031 -0.0677976 -0.0100031 0.0103669 4.12419e-14 
4.02517 -0.0677976 0.0100031 -0.0677976 -0.0100031 0.0103669 4.12419e-14 
4.02517 -0.0677976 0.0100031 -0.0677976 -0.0100031 0.0103669 4.12419e-14 
4.07425 -0.0660372 0.00955335 -0.0660372 -0.00955335 0.00988388 3.91254e-14 
4.07425 -0.0660372 0.00955335 -0.0660372 -0.00955335 0.00988388 3.91254e-14 
4.07425 -0.0660372 0.00955335 -0.0660372 -0.00955335 0.00988388 3.91254e-14 
4.12334 -0.0643419 0.00913143 -0.0643419 -0.00913143 0.00943198 3.7148e-14 
4.12334 -0.0643419 0.00913143 -0.0643419 -0.00913143 0.00943198 3.7148e-14 
4.12334 -0.0643419 0.00913143 -0.0643419 -0.00913143 0.00943198 3.7148e-14 
4.17243 -0.0627092 0.00873554 -0.0627092 -0.00873554 0.00900907 3.50294e-14 
4.17243 -0.0627092 0.00873554 -0.0627092 -0.00873554 0.00900907 3.50294e-14 
4.17243 -0.0627092 0.00873554 -0.0627092 -0.00873554 0.00900907 3.50294e-14 
4.22152 -0.0611367 0.00836388 -0.0611367 -0.00836388 0.00861304 3.32056e-14 
4.22152 -0.0611367 0.00836388 -0.0611367 -0.00836388 0.00861304 3.32056e-14 
4.22152 -0.0611367 0.00836388 -0.0611367 -0.00836388 0.00861304 3.32056e-14 
4.2706 -0.0596217 0.00801469 -0.0596217 -0.00801469 0.00824185 3.13394e-14 
4.2706 -0.0596217 0.00801469 -0.0596217 -0.00801469 0.00824185 3.13394e-14 
4.2706 -0.0596217 0.00801469 -0.0596217 -0.00801469 0.00824185 3.13394e-14 
4.31969 -0.0581621 0.00768632 -0.0581621 -0.00768632 0.0078936 2.96727e-14 
4.31969 -0.0581621 0.00768632 -0.0581621 -0.00768632 0.0078936 2.96727e-14 
4.31969 -0.0581621 0.00768632 -0.0581621 -0.00768632 0.0078936 2.96727e-14 
4.36878 -0.0567553 0.00737722 -0.0567553 -0.00737722 0.00756651 2.80799e-14 
4.36878 -0.0567553 0.00737722 -0.0567553 -0.00737722 0.00756651 2.80799e-14 
4.36878 -0.0567553 0.00737722 -0.0567553 -0.00737722 0.00756651 2.80799e-14 
4.41786 -0.0553991 0.00708595 -0.0553991 -0.00708595 0.00725895 2.64145e-14 
4.41786 -0.0553991 0.00708595 -0.0553991 -0.00708595 0.00725895 2.64145e-14 
4.41786 -0.0553991 0.00708595 -0.0553991 -0.00708595 0.00725895 2.64145e-14 
4.46695 -0.0540913 0.00681118 -0.0540913 -0.00681118 0.00696941 2.50562e-14 
4.46695 -0.0540913 0.00681118 -0.0540913 -0.00681118 0.00696941 2.50562e-14 
4.46695 -0.0540913 0.00681118 -0.0540913 -0.00681118 0.00696941 2.50562e-14 
4.51604 -0.0528297 0.00655168 -0.0528297 -0.00655168 0.00669651 2.37592e-14 
4.51604 -0.0528297 0.00655168 -0.0528297 -0.00655168 0.00669651 2.37592e-14 
4.51604 -0.0528297 0.00655168 -0.0528297 -0.00655168 0.00669651 2.37592e-14 
4.56513 -0.0516124 0.00630633 -0.0516124 -0.00630633 0.00643899 2.24767e-14 
4.56513 -0.0516124 0.00630633 -0.0516124 -0.00630633 0.00643899 2.24767e-14 
4.56513 -0.0516124 0.00630633 -0.0516124 -0.00630633 0.00643899 2.24767e-14 
4.61421 -0.0504372 0.0060741 -0.0504372 -0.0060741 0.00619569 2.13573e-14 
4.61421 -0.0504372 0.0060741 -0.0504372 -0.0060741 0.00619569 2.13573e-14 
4.61421 -0.0504372 0.0060741 -0.0504372 -0.0060741 0.00619569 2.13573e-14 
4.6633 -0.0493024 0.00585406 -0.0493024 -0.00585406 0.00596558 2.02551e-14 
4.6633 -0.0493024 0.00585406 -0.0493024 -0.00585406 0.00596558 2.02551e-14 
4.6633 -0.0493024 0.00585406 -0.0493024 -0.00585406 0.00596558 2.02551e-14 
4.71239 -0.0482062 0.00564535 -0.0482062 -0.00564535 0.0057477 1.92725e-14 
4.71239 -0.0482062 0.00564535 -0.0482062 -0.00564535 0.0057477 1.92725e-14 
4.71239 -0.0482062 0.00564535 -0.0482062 -0.00564535 0.0057477 1.92725e-14 
4.76148 -0.0471468 0.00544719 -0.0471468 -0.00544719 0.00554117 1.82995e-14 
4.76148 -0.0471468 0.00544719 -0.0471468 -0.00544719 0.00554117 1.82995e-14 
4.76148 -0.0471468 0.00544719 -0.0471468 -0.00544719 0.00554117 1.82995e-14 
4.81056 -0.0461226 0.00525886 -0.0461226 -0.00525886 0.00534521 1.74275e-14 
4.81056 -0.0461226 0.00525886 -0.0461226 -0.00525886 0.00534521 1.74275e-14 
4.81056 -0.0461226 0.00525886 -0.0461226 -0.00525886 0.00534521 1.74275e-14 
4.85965 -0.0451322 0.00507971 -0.0451322 -0.00507971 0.00515909 1.65788e-14 
4.85965 -0.0451322 0.00507971 -0.0451322 -0.00507971 0.00515909 1.65788e-14 
4.85965 -0.0451322 0.00507971 -0.0451322 -0.00507971 0.00515909 1.65788e-14 
4.90874 -0.0441739 0.00490913 -0.0441739 -0.00490913 0.00498215 1.58201e-14 
4.90874 -0.0441739 0.00490913 -0.0441739 -0.00490913 0.00498215 1.58201e-14 
4.90874 -0.0441739 0.00490913 -0.0441739 -0.00490913 0.00498215 1.58201e-14 
4.95783 -0.0432464 0.00474659 -0.0432464 -0.00474659 0.00481378 1.51193e-14 
4.95783 -0.0432464 0.00474659 -0.0432464 -0.00474659 0.00481378 1.51193e-14 
4.95783 -0.0432464 0.00474659 -0.0432464 -0.00474659 0.00481378 1.51193e-14 
5.00691 -0.0423485 0.00459157 -0.0423485 -0.00459157 0.00465343 1.44199e-14 
5.00691 -0.0423485 0.00459157 -0.0423485 -0.00459157 0.00465343 1.44199e-14 
5.00691 -0.0423485 0.00459157 -0.0423485 -0.00459157 0.00465343 1.44199e-14 
5.056 -0.0414788 0.00444361 -0.0414788 -0.00444361 0.00450059 1.38168e-14 
5.056 -0.0414788 0.00444361 -0.0414788 -0.00444361 0.00450059 1.38168e-14 
5.056 -0.0414788 0.00444361 -0.0414788 -0.00444361 0.00450059 1.38168e-14 
5.10509 -0.0406362 0.00430228 -0.0406362 -0.00430228 0.00435479 1.31938e-14 
5.10509 -0.0406362 0.00430228 -0.0406362 -0.00430228 0.00435479 1.31938e-14 
5.10509 -0.0406362 0.00430228 -0.0406362 -0.00430228 0.00435479 1.31938e-14 
5.15418 -0.0398196 0.00416718 -0.0398196 -0.00416718 0.0042156 1.26492e-14 
5.15418 -0.0398196 0.00416718 -0.0398196 -0.00416718 0.0042156 1.26492e-14 
5.15418 -0.0398196 0.00416718 -0.0398196 -0.00416718 0.0042156 1.26492e-14 
5.20326 -0.0390278 0.00403796 -0.0390278 -0.00403796 0.00408262 1.2109e-14 
5.20326 -0.0390278 0.00403796 -0.0390278 -0.00403796 0.00408262 1.2109e-14 
5.20326 -0.0390278 0.00403796 -0.0390278 -0.00403796 0.00408262 1.2109e-14 
5.25235 -0.0382598 0.00391428 -0.0382598 -0.00391428 0.00395548 1.16047e-14 
5.25235 -0.0382598 0.00391428 -0.0382598 -0.00391428 0.00395548 1.16047e-14 
5.25235 -0.0382598 0.00391428 -0.0382598 -0.00391428 0.00395548 1.16047e-14 
5.30144 -0.0375148 0.00379582 -0.0375148 -0.00379582 0.00383384 1.10943e-14 
5.30144 -0.0375148 0.00379582 -0.0375148 -0.00379582 0.00383384 1.10943e-14 
5.30144 -0.0375148 0.00379582 -0.0375148 -0.00379582 0.00383384 1.10943e-14 
5.35052 -0.0367917 0.00368229 -0.0367917 -0.00368229 0.0037174 1.06932e-14 
5.35052 -0.0367917 0.00368229 -0.0367917 -0.00368229 0.0037174 1.06932e-14 
5.35052 -0.0367917 0.00368229 -0.0367917 -0.00368229 0.0037174 1.06932e-14 
5.39961 -0.0360898 0.00357342 -0.0360898 -0.00357342 0.00360586 1.02403e-14 
5.39961 -0.0360898 0.00357342 -0.0360898 -0.00357342 0.00360586 1.02403e-14 
5.39961 -0.0360898 0.00357342 -0.0360898 -0.00357342 0.00360586 1.02403e-14 
5.4487 -0.0354081 0.00346897 -0.0354081 -0.00346897 0.00349894 9.86488e-15 
5.4487 -0.0354081 0.00346897 -0.0354081 -0.00346897 0.00349894 9.86488e-15 
5.4487 -0.0354081 0.00346897 -0.0354081 -0.00346897 0.00349894 9.86488e-15 
5.49779 -0.0347459 0.0033687 -0.0347459 -0.0033687 0.0033964 9.48304e-15 
5.49779 -0.0347459 0.0033687 -0.0347459 -0.0033687 0.0033964 9.48304e-15 
5.49779 -0.0347459 0.0033687 -0.0347459 -0.0033687 0.0033964 9.48304e-15 
5.54687 -0.0341024 0.00327239 -0.0341024 -0.00327239 0.00329801 9.12965e-15 
5.54687 -0.0341024 0.00327239 -0.0341024 -0.00327239 0.00329801 9.12965e-15 
5.54687 -0.0341024 0.00327239 -0.0341024 -0.00327239 0.00329801 9.12965e-15 
5.59596 -0.033477 0.00317983 -0.033477 -0.00317983 0.00320354 8.7872e-15 
5.59596 -0.033477 0.00317983 -0.033477 -0.00317983 0.00320354 8.7872e-15 
5.59596 -0.033477 0.00317983 -0.033477 -0.00317983 0.00320354 8.7872e-15 
5.64505 -0.0328689 0.00309085 -0.0328689 -0.00309085 0.00311278 8.4766e-15 
5.64505 -0.0328689 0.00309085 -0.0328689 -0.00309085 0.00311278 8.4766e-15 
5.64505 -0.0328689 0.00309085 -0.0328689 -0.00309085 0.00311278 8.4766e-15 
5.69414 -0.0322776 0.00300526 -0.0322776 -0.00300526 0.00302556 8.1454e-15 
5.69414 -0.0322776 0.00300526 -0.0322776 -0.00300526 0.00302556 8.1454e-15 
5.69414 -0.0322776 0.00300526 -0.0322776 -0.00300526 0.00302556 8.1454e-15 
5.74322 -0.0317023 0.0029229 -0.0317023 -0.0029229 0.00294169 7.84946e-15 
5.74322 -0.0317023 0.0029229 -0.0317023 -0.0029229 0.00294169 7.84946e-15 
5.74322 -0.0317023 0.0029229 -0.0317023 -0.0029229 0.00294169 7.84946e-15 
5.79231 -0.0311425 0.0028436 -0.0311425 -0.0028436 0.002861 7.57652e-15 
5.79231 -0.0311425 0.0028436 -0.0311425 -0.0028436 0.002861 7.57652e-15 
5.79231 -0.0311425 0.0028436 -0.0311425 -0.0028436 0.002861 7.57652e-15 
5.8414 -0.0305976 0.00276722 -0.0305976 -0.00276722 0.00278334 7.32654e-15 
5.8414 -0.0305976 0.00276722 -0.0305976 -0.00276722 0.00278334 7.32654e-15 
5.8414 -0.0305976 0.00276722 -0.0305976 -0.00276722 0.00278334 7.32654e-15 
5.89049 -0.0300672 0.00269363 -0.0300672 -0.00269363 0.00270857 7.07158e-15 
5.89049 -0.0300672 0.00269363 -0.0300672 -0.00269363 0.00270857 7.07158e-15 
5.89049 -0.0300672 0.00269363 -0.0300672 -0.00269363 0.00270857 7.07158e-15 
5.93957 -0.0295506 0.00262268 -0.0295506 -0.00262268 0.00263653 6.80638e-15 
5.93957 -0.0295506 0.00262268 -0.0295506 -0.00262268 0.00263653 6.80638e-15 
5.93957 -0.0295506 0.00262268 -0.0295506 -0.00262268 0.00263653 6.80638e-15 
5.98866 -0.0290474 0.00255427 -0.0290474 -0.00255427 0.00256711 6.57627e-15 
5.98866 -0.0290474 0.00255427 -0.0290474 -0.00255427 0.00256711 6.57627e-15 
5.98866 -0.0290474 0.00255427 -0.0290474 -0.00255427 0.00256711 6.57627e-15 
6.03775 -0.0285572 0.00248827 -0.0285572 -0.00248827 0.00250018 6.37075e-15 
6.03775 -0.0285572 0.00248827 -0.0285572 -0.00248827 0.00250018 6.37075e-15 
6.03775 -0.0285572 0.00248827 -0.0285572 -0.00248827 0.00250018 6.37075e-15 
6.08684 -0.0280795 0.00242458 -0.0280795 -0.00242458 0.00243563 6.14798e-15 
6.08684 -0.0280795 0.00242458 -0.0280795 -0.00242458 0.00243563 6.14798e-15 
6.08684 -0.0280795 0.00242458 -0.0280795 -0.00242458 0.00243563 6.14798e-15 
6.13592 -0.0276138 0.0023631 -0.0276138 -0.0023631 0.00237334 5.95848e-15 
6.13592 -0.0276138 0.0023631 -0.0276138 -0.0023631 0.00237334 5.95848e-15 
6.13592 -0.0276138 0.0023631 -0.0276138 -0.0023631 0.00237334 5.95848e-15 
6.18501 -0.0271598 0.00230371 -0.0271598 -0.00230371 0.00231323 5.78829e-15 
6.18501 -0.0271598 0.00230371 -0.0271598 -0.00230371 0.00231323 5.78829e-15 
6.18501 -0.0271598 0.00230371 -0.0271598 -0.00230371 0.00231323 5.78829e-15 
6.2341 -0.026717 0.00224635 -0.026717 -0.00224635 0.00225518 5.58164e-15 
6.2341 -0.026717 0.00224635 -0.026717 -0.00224635 0.00225518 5.58164e-15 
6.2341 -0.026717 0.00224635 -0.026717 -0.00224635 0.00225518 5.58164e-15 
6.28319 -0.0262851 0.00219091 -0.0262851 -0.00219091 0.00219911 5.4204e-15 
6.28319 -0.0262851 0.00219091 -0.0262851 -0.00219091 0.00219911 5.4204e-15 
6.28319 -0.0262851 0.00219091 -0.0262851 -0.00219091 0.00219911 5.4204e-15 
6.33227 -0.0258638 0.00213732 -0.0258638 -0.00213732 0.00214493 5.23315e-15 
6.33227 -0.0258638 0.00213732 -0.0258638 -0.00213732 0.00214493 5.23315e-15 
6.33227 -0.0258638 0.00213732 -0.0258638 -0.00213732 0.00214493 5.23315e-15 
6.38136 -0.0254526 0.00208549 -0.0254526 -0.00208549 0.00209256 5.08257e-15 
6.38136 -0.0254526 0.00208549 -0.0254526 -0.00208549 0.00209256 5.08257e-15 
6.38136 -0.0254526 0.00208549 -0.0254526 -0.00208549 0.00209256 5.08257e-15 
6.43045 -0.0250513 0.00203536 -0.0250513 -0.00203536 0.00204193 4.9199e-15 
6.43045 -0.0250513 0.00203536 -0.0250513 -0.00203536 0.00204193 4.9199e-15 
6.43045 -0.0250513 0.00203536 -0.0250513 -0.00203536 0.00204193 4.9199e-15 
6.47953 -0.0246595 0.00198685 -0.0246595 -0.00198685 0.00199295 4.76775e-15 
6.47953 -0.0246595 0.00198685 -0.0246595 -0.00198685 0.00199295 4.76775e-15 
6.47953 -0.0246595 0.00198685 -0.0246595 -0.00198685 0.00199295 4.76775e-15 
6.52862 -0.0242769 0.00193989 -0.0242769 -0.00193989 0.00194557 4.61221e-15 
6.52862 -0.0242769 0.00193989 -0.0242769 -0.00193989 0.00194557 4.61221e-15 
6.52862 -0.0242769 0.00193989 -0.0242769 -0.00193989 0.00194557 4.61221e-15 
6.57771 -0.0239033 0.00189443 -0.0239033 -0.00189443 0.00189971 4.48458e-15 
6.57771 -0.0239033 0.00189443 -0.0239033 -0.00189443 0.00189971 4.48458e-15 
6.57771 -0.0239033 0.00189443 -0.0239033 -0.00189443 0.00189971 4.48458e-15 
6.6268 -0.0235384 0.00185041 -0.0235384 -0.00185041 0.00185531 4.36744e-15 
6.6268 -0.0235384 0.00185041 -0.0235384 -0.00185041 0.00185531 4.36744e-15 
6.6268 -0.0235384 0.00185041 -0.0235384 -0.00185041 0.00185531 4.36744e-15 
6.67588 -0.0231818 0.00180776 -0.0231818 -0.00180776 0.00181232 4.23472e-15 
6.67588 -0.0231818 0.00180776 -0.0231818 -0.00180776 0.00181232 4.23472e-15 
6.67588 -0.0231818 0.00180776 -0.0231818 -0.00180776 0.00181232 4.23472e-15 
6.72497 -0.0228334 0.00176643 -0.0228334 -0.00176643 0.00177067 4.10379e-15 
6.72497 -0.0228334 0.00176643 -0.0228334 -0.00176643 0.00177067 4.10379e-15 
6.72497 -0.0228334 0.00176643 -0.0228334 -0.00176643 0.00177067 4.10379e-15 
6.77406 -0.0224929 0.00172637 -0.0224929 -0.00172637 0.00173032 4.00595e-15 
6.77406 -0.0224929 0.00172637 -0.0224929 -0.00172637 0.00173032 4.00595e-15 
6.77406 -0.0224929 0.00172637 -0.0224929 -0.00172637 0.00173032 4.00595e-15 
6.82315 -0.02216 0.00168753 -0.02216 -0.00168753 0.00169121 3.88034e-15 
6.82315 -0.02216 0.00168753 -0.02216 -0.00168753 0.00169121 3.88034e-15 
6.82315 -0.02216 0.00168753 -0.02216 -0.00168753 0.00169121 3.88034e-15 
6.87223 -0.0218345 0.00164986 -0.0218345 -0.00164986 0.00165329 3.77216e-15 
6.87223 -0.0218345 0.00164986 -0.0218345 -0.00164986 0.00165329 3.77216e-15 
6.87223 -0.0218345 0.00164986 -0.0218345 -0.00164986 0.00165329 3.77216e-15 
6.92132 -0.0215163 0.00161333 -0.0215163 -0.00161333 0.00161652 3.65533e-15 
6.92132 -0.0215163 0.00161333 -0.0215163 -0.00161333 0.00161652 3.65533e-15 
6.92132 -0.0215163 0.00161333 -0.0215163 -0.00161333 0.00161652 3.65533e-15 
6.97041 -0.021205 0.00157788 -0.021205 -0.00157788 0.00158085 3.55766e-15 
6.97041 -0.021205 0.00157788 -0.021205 -0.00157788 0.00158085 3.55766e-15 
6.97041 -0.021205 0.00157788 -0.021205 -0.00157788 0.00158085 3.55766e-15 
7.0195 -0.0209005 0.00154348 -0.0209005 -0.00154348 0.00154624 3.47044e-15 
7.0195 -0.0209005 0.00154348 -0.0209005 -0.00154348 0.00154624 3.47044e-15 
7.0195 -0.0209005 0.00154348 -0.0209005 -0.00154348 0.00154624 3.47044e-15 
7.06858 -0.0206025 0.00151008 -0.0206025 -0.00151008 0.00151265 3.37631e-15 
7.06858 -0.0206025 0.00151008 -0.0206025 -0.00151008 0.00151265 3.37631e-15 
7.06858 -0.0206025 0.00151008 -0.0206025 -0.00151008 0.00151265 3.37631e-15 
7.11767 -0.020311 0.00147765 -0.020311 -0.00147765 0.00148005 3.27005e-15 
7.11767 -0.020311 0.00147765 -0.020311 -0.00147765 0.00148005 3.27005e-15 
7.11767 -0.020311 0.00147765 -0.020311 -0.00147765 0.00148005 3.27005e-15 
7.16676 -0.0200257 0.00144616 -0.0200257 -0.00144616 0.00144839 3.20551e-15 
7.16676 -0.0200257 0.00144616 -0.0200257 -0.00144616 0.00144839 3.20551e-15 
7.16676 -0.0200257 0.00144616 -0.0200257 -0.00144616 0.00144839 3.20551e-15 
7.21585 -0.0197464 0.00141556 -0.0197464 -0.00141556 0.00141764 3.10972e-15 
7.21585 -0.0197464 0.00141556 -0.0197464 -0.00141556 0.00141764 3.10972e-15 
7.21585 -0.0197464 0.00141556 -0.0197464 -0.00141556 0.00141764 3.10972e-15 
7.26493 -0.0194729 0.00138584 -0.0194729 -0.00138584 0.00138778 3.02265e-15 
7.26493 -0.0194729 0.00138584 -0.0194729 -0.00138584 0.00138778 3.02265e-15 
7.26493 -0.0194729 0.00138584 -0.0194729 -0.00138584 0.00138778 3.02265e-15 
7.31402 -0.0192052 0.00135695 -0.0192052 -0.00135695 0.00135875 2.95296e-15 
7.31402 -0.0192052 0.00135695 -0.0192052 -0.00135695 0.00135875 2.95296e-15 
7.31402 -0.0192052 0.00135695 -0.0192052 -0.00135695 0.00135875 2.95296e-15 
7.36311 -0.0189429 0.00132886 -0.0189429 -0.00132886 0.00133055 2.87635e-15 
7.36311 -0.0189429 0.00132886 -0.0189429 -0.00132886 0.00133055 2.87635e-15 
7.36311 -0.0189429 0.00132886 -0.0189429 -0.00132886 0.00133055 2.87635e-15 
7.4122 -0.0186861 0.00130156 -0.0186861 -0.00130156 0.00130313 2.81017e-15 
7.4122 -0.0186861 0.00130156 -0.0186861 -0.00130156 0.00130313 2.81017e-15 
7.4122 -0.0186861 0.00130156 -0.0186861 -0.00130156 0.00130313 2.81017e-15 
7.46128 -0.0184345 0.00127501 -0.0184345 -0.00127501 0.00127647 2.74054e-15 
7.46128 -0.0184345 0.00127501 -0.0184345 -0.00127501 0.00127647 2.74054e-15 
7.46128 -0.0184345 0.00127501 -0.0184345 -0.00127501 0.00127647 2.74054e-15 
7.51037 -0.018188 0.00124918 -0.018188 -0.00124918 0.00125055 2.6744e-15 
7.51037 -0.018188 0.00124918 -0.018188 -0.00124918 0.00125055 2.6744e-15 
7.51037 -0.018188 0.00124918 -0.018188 -0.00124918 0.00125055 2.6744e-15 
7.55946 -0.0179465 0.00122405 -0.0179465 -0.00122405 0.00122533 2.60654e-15 
7.55946 -0.0179465 0.00122405 -0.0179465 -0.00122405 0.00122533 2.60654e-15 
7.55946 -0.0179465 0.00122405 -0.0179465 -0.00122405 0.00122533 2.60654e-15 
7.60854 -0.0177098 0.00119961 -0.0177098 -0.00119961 0.0012008 2.54042e-15 
7.60854 -0.0177098 0.00119961 -0.0177098 -0.00119961 0.0012008 2.54042e-15 
7.60854 -0.0177098 0.00119961 -0.0177098 -0.00119961 0.0012008 2.54042e-15 
7.65763 -0.0174777 0.00117581 -0.0174777 -0.00117581 0.00117692 2.483e-15 
7.65763 -0.0174777 0.00117581 -0.0174777 -0.00117581 0.00117692 2.483e-15 
7.65763 -0.0174777 0.00117581 -0.0174777 -0.00117581 0.00117692 2.483e-15 
7.70672 -0.0172503 0.00115265 -0.0172503 -0.00115265 0.00115368 2.41864e-15 
7.70672 -0.0172503 0.00115265 -0.0172503 -0.00115265 0.00115368 2.41864e-15 
7.70672 -0.0172503 0.00115265 -0.0172503 -0.00115265 0.00115368 2.41864e-15 
7.75581 -0.0170272 0.00113009 -0.0170272 -0.00113009 0.00113106 2.36298e-15 
7.75581 -0.0170272 0.00113009 -0.0170272 -0.00113009 0.00113106 2.36298e-15 
7.75581 -0.0170272 0.00113009 -0.0170272 -0.00113009 0.00113106 2.36298e-15 
7.80489 -0.0168086 0.00110813 -0.0168086 -0.00110813 0.00110903 2.31427e-15 
7.80489 -0.0168086 0.00110813 -0.0168086 -0.00110813 0.00110903 2.31427e-15 
7.80489 -0.0168086 0.00110813 -0.0168086 -0.00110813 0.00110903 2.31427e-15 
7.85398 -0.0165941 0.00108674 -0.0165941 -0.00108674 0.00108758 2.2621e-15 
7.85398 -0.0165941 0.00108674 -0.0165941 -0.00108674 0.00108758 2.2621e-15 
7.85398 -0.0165941 0.00108674 -0.0165941 -0.00108674 0.00108758 2.2621e-15 
7.90307 -0.0163838 0.0010659 -0.0163838 -0.0010659 0.00106669 2.19778e-15 
7.90307 -0.0163838 0.0010659 -0.0163838 -0.0010659 0.00106669 2.19778e-15 
7.90307 -0.0163838 0.0010659 -0.0163838 -0.0010659 0.00106669 2.19778e-15 
7.95216 -0.0161774 0.0010456 -0.0161774 -0.0010456 0.00104633 2.15604e-15 
7.95216 -0.0161774 0.0010456 -0.0161774 -0.0010456 0.00104633 2.15604e-15 
7.95216 -0.0161774 0.0010456 -0.0161774 -0.0010456 0.00104633 2.15604e-15 
8.00124 -0.015975 0.00102581 -0.015975 -0.00102581 0.0010265 2.1091e-15 
8.00124 -0.015975 0.00102581 -0.015975 -0.00102581 0.0010265 2.1091e-15 
8.00124 -0.015975 0.00102581 -0.015975 -0.00102581 0.0010265 2.1091e-15 
8.05033 -0.0157763 0.00100652 -0.0157763 -0.00100652 0.00100716 2.0587e-15 
8.05033 -0.0157763 0.00100652 -0.0157763 -0.00100652 0.00100716 2.0587e-15 
8.05033 -0.0157763 0.00100652 -0.0157763 -0.00100652 0.00100716 2.0587e-15 
8.09942 -0.0155814 0.000987721 -0.0155814 -0.000987721 0.000988321 2.01003e-15 
8.09942 -0.0155814 0.000987721 -0.0155814 -0.000987721 0.000988321 2.01003e-15 
8.09942 -0.0155814 0.000987721 -0.0155814 -0.000987721 0.000988321 2.01003e-15 
8.14851 -0.0153901 0.00096939 -0.0153901 -0.00096939 0.00096995 1.97179e-15 
8.14851 -0.0153901 0.00096939 -0.0153901 -0.00096939 0.00096995 1.97179e-15 
8.14851 -0.0153901 0.00096939 -0.0153901 -0.00096939 0.00096995 1.97179e-15 
8.19759 -0.0152023 0.000951513 -0.0152023 -0.000951513 0.000952037 1.92747e-15 
8.19759 -0.0152023 0.000951513 -0.0152023 -0.000951513 0.000952037 1.92747e-15 
8.19759 -0.0152023 0.000951513 -0.0152023 -0.000951513 0.000952037 1.92747e-15 
8.24668 -0.015018 0.000934077 -0.015018 -0.000934077 0.000934566 1.87969e-15 
8.24668 -0.015018 0.000934077 -0.015018 -0.000934077 0.000934566 1.87969e-15 
8.24668 -0.015018 0.000934077 -0.015018 -0.000934077 0.000934566 1.87969e-15 
8.29577 -0.014837 0.000917068 -0.014837 -0.000917068 0.000917525 1.8432e-15 
8.29577 -0.014837 0.000917068 -0.014837 -0.000917068 0.000917525 1.8432e-15 
8.29577 -0.014837 0.000917068 -0.014837 -0.000917068 0.000917525 1.8432e-15 
8.34486 -0.0146593 0.000900473 -0.0146593 -0.000900473 0.000900901 1.8015e-15 
8.34486 -0.0146593 0.000900473 -0.0146593 -0.000900473 0.000900901 1.8015e-15 
8.34486 -0.0146593 0.000900473 -0.0146593 -0.000900473 0.000900901 1.8015e-15 
8.39394 -0.0144848 0.000884279 -0.0144848 -0.000884279 0.000884679 1.76154e-15 
8.39394 -0.0144848 0.000884279 -0.0144848 -0.000884279 0.000884679 1.76154e-15 
8.39394 -0.0144848 0.000884279 -0.0144848 -0.000884279 0.000884679 1.76154e-15 
8.44303 -0.0143134 0.000868474 -0.0143134 -0.000868474 0.000868849 1.73113e-15 
8.44303 -0.0143134 0.000868474 -0.0143134 -0.000868474 0.000868849 1.73113e-15 
8.44303 -0.0143134 0.000868474 -0.0143134 -0.000868474 0.000868849 1.73113e-15 
8.49212 -0.0141451 0.000853047 -0.0141451 -0.000853047 0.000853397 1.69031e-15 
8.49212 -0.0141451 0.000853047 -0.0141451 -0.000853047 0.000853397 1.69031e-15 
8.49212 -0.0141451 0.000853047 -0.0141451 -0.000853047 0.000853397 1.69031e-15 
8.54121 -0.0139797 0.000837987 -0.0139797 -0.000837987 0.000838314 1.65644e-15 
8.54121 -0.0139797 0.000837987 -0.0139797 -0.000837987 0.000838314 1.65644e-15 
8.54121 -0.0139797 0.000837987 -0.0139797 -0.000837987 0.000838314 1.65644e-15 
8.59029 -0.0138172 0.000823281 -0.0138172 -0.000823281 0.000823587 1.61997e-15 
8.59029 -0.0138172 0.000823281 -0.0138172 -0.000823281 0.000823587 1.61997e-15 
8.59029 -0.0138172 0.000823281 -0.0138172 -0.000823281 0.000823587 1.61997e-15 
8.63938 -0.0136576 0.00080892 -0.0136576 -0.00080892 0.000809207 1.5887e-15 
8.63938 -0.0136576 0.00080892 -0.0136576 -0.00080892 0.000809207 1.5887e-15 
8.63938 -0.0136576 0.00080892 -0.0136576 -0.00080892 0.000809207 1.5887e-15 
8.68847 -0.0135007 0.000794894 -0.0135007 -0.000794894 0.000795162 1.55917e-15 
8.68847 -0.0135007 0.000794894 -0.0135007 -0.000794894 0.000795162 1.55917e-15 
8.68847 -0.0135007 0.000794894 -0.0135007 -0.000794894 0.000795162 1.55917e-15 
8.73755 -0.0133466 0.000781193 -0.0133466 -0.000781193 0.000781443 1.52791e-15 
8.73755 -0.0133466 0.000781193 -0.0133466 -0.000781193 0.000781443 1.52791e-15 
8.73755 -0.0133466 0.000781193 -0.0133466 -0.000781193 0.000781443 1.52791e-15 
8.78664 -0.0131951 0.000767807 -0.0131951 -0.000767807 0.000768041 1.49319e-15 
8.78664 -0.0131951 0.000767807 -0.0131951 -0.000767807 0.000768041 1.49319e-15 
8.78664 -0.0131951 0.000767807 -0.0131951 -0.000767807 0.000768041 1.49319e-15 
8.83573 -0.0130461 0.000754727 -0.0130461 -0.000754727 0.000754947 1.46714e-15 
8.83573 -0.0130461 0.000754727 -0.0130461 -0.000754727 0.000754947 1.46714e-15 
8.83573 -0.0130461 0.000754727 -0.0130461 -0.000754727 0.000754947 1.46714e-15 
8.88482 -0.0128997 0.000741945 -0.0128997 -0.000741945 0.000742151 1.44109e-15 
8.88482 -0.0128997 0.000741945 -0.0128997 -0.000741945 0.000742151 1.44109e-15 
8.88482 -0.0128997 0.000741945 -0.0128997 -0.000741945 0.000742151 1.44109e-15 
8.9339 -0.0127558 0.000729452 -0.0127558 -0.000729452 0.000729645 1.40376e-15 
8.9339 -0.0127558 0.000729452 -0.0127558 -0.000729452 0.000729645 1.40376e-15 
8.9339 -0.0127558 0.000729452 -0.0127558 -0.000729452 0.000729645 1.40376e-15 
8.98299 -0.0126142 0.00071724 -0.0126142 -0.00071724 0.00071742 1.37772e-15 
8.98299 -0.0126142 0.00071724 -0.0126142 -0.00071724 0.00071742 1.37772e-15 
8.98299 -0.0126142 0.00071724 -0.0126142 -0.00071724 0.00071742 1.37772e-15 
9.03208 -0.012475 0.000705301 -0.012475 -0.000705301 0.00070547 1.35341e-15 
9.03208 -0.012475 0.000705301 -0.012475 -0.000705301 0.00070547 1.35341e-15 
9.03208 -0.012475 0.000705301 -0.012475 -0.000705301 0.00070547 1.35341e-15 
9.08117 -0.0123382 0.000693628 -0.0123382 -0.000693628 0.000693785 1.32563e-15 
9.08117 -0.0123382 0.000693628 -0.0123382 -0.000693628 0.000693785 1.32563e-15 
9.08117 -0.0123382 0.000693628 -0.0123382 -0.000693628 0.000693785 1.32563e-15 
9.13025 -0.0122035 0.000682212 -0.0122035 -0.000682212 0.00068236 1.30566e-15 
9.13025 -0.0122035 0.000682212 -0.0122035 -0.000682212 0.00068236 1.30566e-15 
9.13025 -0.0122035 0.000682212 -0.0122035 -0.000682212 0.00068236 1.30566e-15 
9.17934 -0.0120711 0.000671047 -0.0120711 -0.000671047 0.000671185 1.27875e-15 
9.17934 -0.0120711 0.000671047 -0.0120711 -0.000671047 0.000671185 1.27875e-15 
9.17934 -0.0120711 0.000671047 -0.0120711 -0.000671047 0.000671185 1.27875e-15 
9.22843 -0.0119409 0.000660126 -0.0119409 -0.000660126 0.000660256 1.25532e-15 
9.22843 -0.0119409 0.000660126 -0.0119409 -0.000660126 0.000660256 1.25532e-15 
9.22843 -0.0119409 0.000660126 -0.0119409 -0.000660126 0.000660256 1.25532e-15 
9.27752 -0.0118127 0.000649442 -0.0118127 -0.000649442 0.000649564 1.23102e-15 
9.27752 -0.0118127 0.000649442 -0.0118127 -0.000649442 0.000649564 1.23102e-15 
9.27752 -0.0118127 0.000649442 -0.0118127 -0.000649442 0.000649564 1.23102e-15 
9.3266 -0.0116866 0.000638989 -0.0116866 -0.000638989 0.000639103 1.20411e-15 
9.3266 -0.0116866 0.000638989 -0.0116866 -0.000638989 0.000639103 1.20411e-15 
9.3266 -0.0116866 0.000638989 -0.0116866 -0.000638989 0.000639103 1.20411e-15 
9.37569 -0.0115626 0.000628761 -0.0115626 -0.000628761 0.000628868 1.18415e-15 
9.37569 -0.0115626 0.000628761 -0.0115626 -0.000628761 0.000628868 1.18415e-15 
9.37569 -0.0115626 0.000628761 -0.0115626 -0.000628761 0.000628868 1.18415e-15 
9.42478 -0.0114405 0.000618751 -0.0114405 -0.000618751 0.000618851 1.16245e-15 
9.42478 -0.0114405 0.000618751 -0.0114405 -0.000618751 0.000618851 1.16245e-15 
9.42478 -0.0114405 0.000618751 -0.0114405 -0.000618751 0.000618851 1.16245e-15 
9.47387 -0.0113203 0.000608954 -0.0113203 -0.000608954 0.000609048 1.13989e-15 
9.47387 -0.0113203 0.000608954 -0.0113203 -0.000608954 0.000609048 1.13989e-15 
9.47387 -0.0113203 0.000608954 -0.0113203 -0.000608954 0.000609048 1.13989e-15 
9.52295 -0.011202 0.000599364 -0.011202 -0.000599364 0.000599452 1.11559e-15 
9.52295 -0.011202 0.000599364 -0.011202 -0.000599364 0.000599452 1.11559e-15 
9.52295 -0.011202 0.000599364 -0.011202 -0.000599364 0.000599452 1.11559e-15 
9.57204 -0.0110856 0.000589975 -0.0110856 -0.000589975 0.000590058 1.0965e-15 
9.57204 -0.0110856 0.000589975 -0.0110856 -0.000589975 0.000590058 1.0965e-15 
9.57204 -0.0110856 0.000589975 -0.0110856 -0.000589975 0.000590058 1.0965e-15 
9.62113 -0.010971 0.000580783 -0.010971 -0.000580783 0.00058086 1.07654e-15 
9.62113 -0.010971 0.000580783 -0.010971 -0.000580783 0.00058086 1.07654e-15 
9.62113 -0.010971 0.000580783 -0.010971 -0.000580783 0.00058086 1.07654e-15 
9.67021 -0.0108582 0.000571782 -0.0108582 -0.000571782 0.000571854 1.05658e-15 
9.67021 -0.0108582 0.000571782 -0.0108582 -0.000571782 0.000571854 1.05658e-15 
9.67021 -0.0108582 0.000571782 -0.0108582 -0.000571782 0.000571854 1.05658e-15 
9.7193 -0.0107471 0.000562967 -0.0107471 -0.000562967 0.000563034 1.03836e-15 
9.7193 -0.0107471 0.000562967 -0.0107471 -0.000562967 0.000563034 1.03836e-15 
9.7193 -0.0107471 0.000562967 -0.0107471 -0.000562967 0.000563034 1.03836e-15 
9.76839 -0.0106378 0.000554333 -0.0106378 -0.000554333 0.000554396 1.0158e-15 
9.76839 -0.0106378 0.000554333 -0.0106378 -0.000554333 0.000554396 1.0158e-15 
9.76839 -0.0106378 0.000554333 -0.0106378 -0.000554333 0.000554396 1.0158e-15 
9.81748 -0.0105301 0.000545876 -0.0105301 -0.000545876 0.000545935 9.97575e-16 
9.81748 -0.0105301 0.000545876 -0.0105301 -0.000545876 0.000545935 9.97575e-16 
9.81748 -0.0105301 0.000545876 -0.0105301 -0.000545876 0.000545935 9.97575e-16 
9.86656 -0.010424 0.000537591 -0.010424 -0.000537591 0.000537647 9.78486e-16 
9.86656 -0.010424 0.000537591 -0.010424 -0.000537591 0.000537647 9.78486e-16 
9.86656 -0.010424 0.000537591 -0.010424 -0.000537591 0.000537647 9.78486e-16 
9.91565 -0.0103195 0.000529474 -0.0103195 -0.000529474 0.000529526 9.58529e-16 
9.91565 -0.0103195 0.000529474 -0.0103195 -0.000529474 0.000529526 9.58529e-16 
9.91565 -0.0103195 0.000529474 -0.0103195 -0.000529474 0.000529526 9.58529e-16 
9.96474 -0.0102166 0.00052152 -0.0102166 -0.00052152 0.000521569 9.39441e-16 
9.96474 -0.0102166 0.00052152 -0.0102166 -0.00052152 0.000521569 9.39441e-16 
9.96474 -0.0102166 0.00052152 -0.0102166 -0.00052152 0.000521569 9.39441e-16 
10.0138 -0.0101153 0.000513726 -0.0101153 -0.000513726 0.000513772 9.22956e-16 
10.0138 -0.0101153 0.000513726 -0.0101153 -0.000513726 0.000513772 9.22956e-16 
10.0138 -0.0101153 0.000513726 -0.0101153 -0.000513726 0.000513772 9.22956e-16 
10.0629 -0.0100154 0.000506087 -0.0100154 -0.000506087 0.00050613 9.03868e-16 
10.0629 -0.0100154 0.000506087 -0.0100154 -0.000506087 0.00050613 9.03868e-16 
10.0629 -0.0100154 0.000506087 -0.0100154 -0.000506087 0.00050613 9.03868e-16 
10.112 -0.00991703 0.000498599 -0.00991703 -0.000498599 0.00049864 8.87383e-16 
10.112 -0.00991703 0.000498599 -0.00991703 -0.000498599 0.00049864 8.87383e-16 
10.112 -0.00991703 0.000498599 -0.00991703 -0.000498599 0.00049864 8.87383e-16 
10.1611 -0.00982011 0.00049126 -0.00982011 -0.00049126 0.000491298 8.67429e-16 
10.1611 -0.00982011 0.00049126 -0.00982011 -0.00049126 0.000491298 8.67429e-16 
10.1611 -0.00982011 0.00049126 -0.00982011 -0.00049126 0.000491298 8.67429e-16 
10.2102 -0.00972461 0.000484064 -0.00972461 -0.000484064 0.0004841 8.4921e-16 
10.2102 -0.00972461 0.000484064 -0.00972461 -0.000484064 0.0004841 8.4921e-16 
10.2102 -0.00972461 0.000484064 -0.00972461 -0.000484064 0.0004841 8.4921e-16 
10.2593 -0.0096305 0.000477009 -0.0096305 -0.000477009 0.000477043 8.30991e-16 
10.2593 -0.0096305 0.000477009 -0.0096305 -0.000477009 0.000477043 8.30991e-16 
10.2593 -0.0096305 0.000477009 -0.0096305 -0.000477009 0.000477043 8.30991e-16 
10.3084 -0.00953775 0.000470092 -0.00953775 -0.000470092 0.000470123 8.14507e-16 
10.3084 -0.00953775 0.000470092 -0.00953775 -0.000470092 0.000470123 8.14507e-16 
10.3084 -0.00953775 0.000470092 -0.00953775 -0.000470092 0.000470123 8.14507e-16 
10.3574 -0.00944635 0.000463308 -0.00944635 -0.000463308 0.000463337 7.97156e-16 
10.3574 -0.00944635 0.000463308 -0.00944635 -0.000463308 0.000463337 7.97156e-16 
10.3574 -0.00944635 0.000463308 -0.00944635 -0.000463308 0.000463337 7.97156e-16 
10.4065 -0.00935626 0.000456654 -0.00935626 -0.000456654 0.000456682 7.78071e-16 
10.4065 -0.00935626 0.000456654 -0.00935626 -0.000456654 0.000456682 7.78071e-16 
10.4065 -0.00935626 0.000456654 -0.00935626 -0.000456654 0.000456682 7.78071e-16 
10.4556 -0.00926746 0.000450128 -0.00926746 -0.000450128 0.000450154 7.6419e-16 
10.4556 -0.00926746 0.000450128 -0.00926746 -0.000450128 0.000450154 7.6419e-16 
10.4556 -0.00926746 0.000450128 -0.00926746 -0.000450128 0.000450154 7.6419e-16 
10.5047 -0.00917992 0.000443726 -0.00917992 -0.000443726 0.000443751 7.44237e-16 
10.5047 -0.00917992 0.000443726 -0.00917992 -0.000443726 0.000443751 7.44237e-16 
10.5047 -0.00917992 0.000443726 -0.00917992 -0.000443726 0.000443751 7.44237e-16 
10.5538 -0.00909362 0.000437446 -0.00909362 -0.000437446 0.000437469 7.27754e-16 
10.5538 -0.00909362 0.000437446 -0.00909362 -0.000437446 0.000437469 7.27754e-16 
10.5538 -0.00909362 0.000437446 -0.00909362 -0.000437446 0.000437469 7.27754e-16 
10.6029 -0.00900854 0.000431285 -0.00900854 -0.000431285 0.000431306 7.06068e-16 
10.6029 -0.00900854 0.000431285 -0.00900854 -0.000431285 0.000431306 7.06068e-16 
10.6029 -0.00900854 0.000431285 -0.00900854 -0.000431285 0.000431306 7.06068e-16 
10.652 -0.00892465 0.000425239 -0.00892465 -0.000425239 0.000425259 6.88718e-16 
10.652 -0.00892465 0.000425239 -0.00892465 -0.000425239 0.000425259 6.88718e-16 
10.652 -0.00892465 0.000425239 -0.00892465 -0.000425239 0.000425259 6.88718e-16 
10.701 -0.00884193 0.000419306 -0.00884193 -0.000419306 0.000419325 6.72236e-16 
10.701 -0.00884193 0.000419306 -0.00884193 -0.000419306 0.000419325 6.72236e-16 
10.701 -0.00884193 0.000419306 -0.00884193 -0.000419306 0.000419325 6.72236e-16 
10.7501 -0.00876036 0.000413483 -0.00876036 -0.000413483 0.000413501 6.53151e-16 
10.7501 -0.00876036 0.000413483 -0.00876036 -0.000413483 0.000413501 6.53151e-16 
10.7501 -0.00876036 0.000413483 -0.00876036 -0.000413483 0.000413501 6.53151e-16 
10.7992 -0.00867992 0.000407768 -0.00867992 -0.000407768 0.000407785 6.34935e-16 
10.7992 -0.00867992 0.000407768 -0.00867992 -0.000407768 0.000407785 6.34935e-16 
10.7992 -0.00867992 0.000407768 -0.00867992 -0.000407768 0.000407785 6.34935e-16 
10.8483 -0.00860059 0.000402159 -0.00860059 -0.000402159 0.000402175 6.13249e-16 
10.8483 -0.00860059 0.000402159 -0.00860059 -0.000402159 0.000402175 6.13249e-16 
10.8483 -0.00860059 0.000402159 -0.00860059 -0.000402159 0.000402175 6.13249e-16 
10.8974 -0.00852234 0.000396652 -0.00852234 -0.000396652 0.000396667 5.94165e-16 
10.8974 -0.00852234 0.000396652 -0.00852234 -0.000396652 0.000396667 5.94165e-16 
10.8974 -0.00852234 0.000396652 -0.00852234 -0.000396652 0.000396667 5.94165e-16 
10.9465 -0.00844516 0.000391246 -0.00844516 -0.000391246 0.00039126 5.71612e-16 
10.9465 -0.00844516 0.000391246 -0.00844516 -0.000391246 0.00039126 5.71612e-16 
10.9465 -0.00844516 0.000391246 -0.00844516 -0.000391246 0.00039126 5.71612e-16 
10.9956 -0.00836903 0.000385939 -0.00836903 -0.000385939 0.000385951 5.47324e-16 
10.9956 -0.00836903 0.000385939 -0.00836903 -0.000385939 0.000385951 5.47324e-16 
10.9956 -0.00836903 0.000385939 -0.00836903 -0.000385939 0.000385951 5.47324e-16 
11.0447 -0.00829393 0.000380727 -0.00829393 -0.000380727 0.000380739 5.25638e-16 
11.0447 -0.00829393 0.000380727 -0.00829393 -0.000380727 0.000380739 5.25638e-16 
11.0447 -0.00829393 0.000380727 -0.00829393 -0.000380727 0.000380739 5.25638e-16 
11.0937 -0.00821984 0.000375609 -0.00821984 -0.000375609 0.00037562 5.0135e-16 
11.0937 -0.00821984 0.000375609 -0.00821984 -0.000375609 0.00037562 5.0135e-16 
11.0937 -0.00821984 0.000375609 -0.00821984 -0.000375609 0.00037562 5.0135e-16 
11.1428 -0.00814674 0.000370583 -0.00814674 -0.000370583 0.000370593 4.74461e-16 
11.1428 -0.00814674 0.000370583 -0.00814674 -0.000370583 0.000370593 4.74461e-16 
11.1428 -0.00814674 0.000370583 -0.00814674 -0.000370583 0.000370593 4.74461e-16 
11.1919 -0.00807462 0.000365646 -0.00807462 -0.000365646 0.000365656 4.46704e-16 
11.1919 -0.00807462 0.000365646 -0.00807462 -0.000365646 0.000365656 4.46704e-16 
11.1919 -0.00807462 0.000365646 -0.00807462 -0.000365646 0.000365656 4.46704e-16 
11.241 -0.00800345 0.000360797 -0.00800345 -0.000360797 0.000360807 4.17212e-16 
11.241 -0.00800345 0.000360797 -0.00800345 -0.000360797 0.000360807 4.17212e-16 
11.241 -0.00800345 0.000360797 -0.00800345 -0.000360797 0.000360807 4.17212e-16 
11.2901 -0.00793322 0.000356034 -0.00793322 -0.000356034 0.000356043 3.85118e-16 
11.2901 -0.00793322 0.000356034 -0.00793322 -0.000356034 0.000356043 3.85118e-16 
11.2901 -0.00793322 0.000356034 -0.00793322 -0.000356034 0.000356043 3.85118e-16 
11.3392 -0.00786392 0.000351355 -0.00786392 -0.000351355 0.000351363 3.49555e-16 
11.3392 -0.00786392 0.000351355 -0.00786392 -0.000351355 0.000351363 3.49555e-16 
11.3392 -0.00786392 0.000351355 -0.00786392 -0.000351355 0.000351363 3.49555e-16 
11.3883 -0.00779552 0.000346757 -0.00779552 -0.000346757 0.000346765 3.11824e-16 
11.3883 -0.00779552 0.000346757 -0.00779552 -0.000346757 0.000346765 3.11824e-16 
11.3883 -0.00779552 0.000346757 -0.00779552 -0.000346757 0.000346765 3.11824e-16 
11.4374 -0.00772802 0.00034224 -0.00772802 -0.00034224 0.000342247 2.68888e-16 
11.4374 -0.00772802 0.00034224 -0.00772802 -0.00034224 0.000342247 2.68888e-16 
11.4374 -0.00772802 0.00034224 -0.00772802 -0.00034224 0.000342247 2.68888e-16 
11.4864 -0.00766139 0.000337801 -0.00766139 -0.000337801 0.000337808 2.22917e-16 
11.4864 -0.00766139 0.000337801 -0.00766139 -0.000337801 0.000337808 2.22917e-16 
11.4864 -0.00766139 0.000337801 -0.00766139 -0.000337801 0.000337808 2.22917e-16 
11.5355 -0.00759563 0.000333439 -0.00759563 -0.000333439 0.000333446 1.72608e-16 
11.5355 -0.00759563 0.000333439 -0.00759563 -0.000333439 0.000333446 1.72608e-16 
11.5355 -0.00759563 0.000333439 -0.00759563 -0.000333439 0.000333446 1.72608e-16 
11.5846 -0.00753071 0.000329152 -0.00753071 -0.000329152 0.000329158 1.11024e-16 
11.5846 -0.00753071 0.000329152 -0.00753071 -0.000329152 0.000329158 1.11024e-16 
11.5846 -0.00753071 0.000329152 -0.00753071 -0.000329152 0.000329158 1.11024e-16 
11.6337 -0.00746662 0.000324939 -0.00746662 -0.000324939 0.000324945 4.46699e-17 
11.6337 -0.00746662 0.000324939 -0.00746662 -0.000324939 0.000324945 4.46699e-17 
11.6337 -0.00746662 0.000324939 -0.00746662 -0.000324939 0.000324945 4.46699e-17 
11.6828 -0.00740335 0.000320797 -0.00740335 -0.000320797 0.000320803 -3.25266e-17 
11.6828 -0.00740335 0.000320797 -0.00740335 -0.000320797 0.000320803 -3.25266e-17 
11.6828 -0.00740335 0.000320797 -0.00740335 -0.000320797 0.000320803 -3.25266e-17 
11.7319 -0.00734088 0.000316726 -0.00734088 -0.000316726 0.000316731 -1.223e-16 
11.7319 -0.00734088 0.000316726 -0.00734088 -0.000316726 0.000316731 -1.223e-16 
11.7319 -0.00734088 0.000316726 -0.00734088 -0.000316726 0.000316731 -1.223e-16 
11.781 -0.0072792 0.000312724 -0.0072792 -0.000312724 0.000312728 -2.29421e-16 
11.781 -0.0072792 0.000312724 -0.0072792 -0.000312724 0.000312728 -2.29421e-16 
11.781 -0.0072792 0.000312724 -0.0072792 -0.000312724 0.000312728 -2.29421e-16 
11.8301 -0.0072183 0.000308789 -0.0072183 -0.000308789 0.000308793 -3.54756e-16 
11.8301 -0.0072183 0.000308789 -0.0072183 -0.000308789 0.000308793 -3.54756e-16 
11.8301 -0.0072183 0.000308789 -0.0072183 -0.000308789 0.000308793 -3.54756e-16 
11.8791 -0.00715816 0.00030492 -0.00715816 -0.00030492 0.000304924 -5.06113e-16 
11.8791 -0.00715816 0.00030492 -0.00715816 -0.00030492 0.000304924 -5.06113e-16 
11.8791 -0.00715816 0.00030492 -0.00715816 -0.00030492 0.000304924 -5.06113e-16 
11.9282 -0.00709878 0.000301115 -0.00709878 -0.000301115 0.000301119 -6.92164e-16 
11.9282 -0.00709878 0.000301115 -0.00709878 -0.000301115 0.000301119 -6.92164e-16 
11.9282 -0.00709878 0.000301115 -0.00709878 -0.000301115 0.000301119 -6.92164e-16 
11.9773 -0.00704013 0.000297374 -0.00704013 -0.000297374 0.000297378 -9.18548e-16 
11.9773 -0.00704013 0.000297374 -0.00704013 -0.000297374 0.000297378 -9.18548e-16 
11.9773 -0.00704013 0.000297374 -0.00704013 -0.000297374 0.000297378 -9.18548e-16 
12.0264 -0.00698221 0.000293695 -0.00698221 -0.000293695 0.000293699 -1.19654e-15 
12.0264 -0.00698221 0.000293695 -0.00698221 -0.000293695 0.000293699 -1.19654e-15 
12.0264 -0.00698221 0.000293695 -0.00698221 -0.000293695 0.000293699 -1.19654e-15 
12.0755 -0.006925 0.000290077 -0.006925 -0.000290077 0.00029008 -1.54436e-15 
12.0755 -0.006925 0.000290077 -0.006925 -0.000290077 0.00029008 -1.54436e-15 
12.0755 -0.006925 0.000290077 -0.006925 -0.000290077 0.00029008 -1.54436e-15 
12.1246 -0.00686849 0.000286518 -0.00686849 -0.000286518 0.000286521 -1.97457e-15 
12.1246 -0.00686849 0.000286518 -0.00686849 -0.000286518 0.000286521 -1.97457e-15 
12.1246 -0.00686849 0.000286518 -0.00686849 -0.000286518 0.000286521 -1.97457e-15 
12.1737 -0.00681268 0.000283017 -0.00681268 -0.000283017 0.00028302 -2.49673e-15 
12.1737 -0.00681268 0.000283017 -0.00681268 -0.000283017 0.00028302 -2.49673e-15 
12.1737 -0.00681268 0.000283017 -0.00681268 -0.000283017 0.00028302 -2.49673e-15 
12.2228 -0.00675755 0.000279573 -0.00675755 -0.000279573 0.000279576 -3.10042e-15 
12.2228 -0.00675755 0.000279573 -0.00675755 -0.000279573 0.000279576 -3.10042e-15 
12.2228 -0.00675755 0.000279573 -0.00675755 -0.000279573 0.000279576 -3.10042e-15 
12.2718 -0.00670308 0.000276185 -0.00670308 -0.000276185 0.000276187 -3.73316e-15 
12.2718 -0.00670308 0.000276185 -0.00670308 -0.000276185 0.000276187 -3.73316e-15 
12.2718 -0.00670308 0.000276185 -0.00670308 -0.000276185 0.000276187 -3.73316e-15 
12.3209 -0.00664927 0.000272851 -0.00664927 -0.000272851 0.000272854 -4.27787e-15 
12.3209 -0.00664927 0.000272851 -0.00664927 -0.000272851 0.000272854 -4.27787e-15 
12.3209 -0.00664927 0.000272851 -0.00664927 -0.000272851 0.000272854 -4.27787e-15 
12.37 -0.00659611 0.000269572 -0.00659611 -0.000269572 0.000269574 -4.54935e-15 
12.37 -0.00659611 0.000269572 -0.00659611 -0.000269572 0.000269574 -4.54935e-15 
12.37 -0.00659611 0.000269572 -0.00659611 -0.000269572 0.000269574 -4.54935e-15 
12.4191 -0.00654359 0.000266345 -0.00654359 -0.000266345 0.000266347 -4.42445e-15 
12.4191 -0.00654359 0.000266345 -0.00654359 -0.000266345 0.000266347 -4.42445e-15 
12.4191 -0.00654359 0.000266345 -0.00654359 -0.000266345 0.000266347 -4.42445e-15 
12.4682 -0.00649169 0.000263169 -0.00649169 -0.000263169 0.000263171 -3.93048e-15 
12.4682 -0.00649169 0.000263169 -0.00649169 -0.000263169 0.000263171 -3.93048e-15 
12.4682 -0.00649169 0.000263169 -0.00649169 -0.000263169 0.000263171 -3.93048e-15 
12.5173 -0.00644041 0.000260044 -0.00644041 -0.000260044 0.000260046 -3.23658e-15 
12.5173 -0.00644041 0.000260044 -0.00644041 -0.000260044 0.000260046 -3.23658e-15 
12.5173 -0.00644041 0.000260044 -0.00644041 -0.000260044 0.000260046 -3.23658e-15 
12.5664 -0.00638974 0.000256968 -0.00638974 -0.000256968 0.00025697 -2.52274e-15 
12.5664 -0.00638974 0.000256968 -0.00638974 -0.000256968 0.00025697 -2.52274e-15 
12.5664 -0.00638974 0.000256968 -0.00638974 -0.000256968 0.00025697 -2.52274e-15 
12.6155 -0.00633967 0.000253941 -0.00633967 -0.000253941 0.000253942 -1.89433e-15 
12.6155 -0.00633967 0.000253941 -0.00633967 -0.000253941 0.000253942 -1.89433e-15 
12.6155 -0.00633967 0.000253941 -0.00633967 -0.000253941 0.000253942 -1.89433e-15 
12.6645 -0.00629018 0.000250961 -0.00629018 -0.000250961 0.000250962 -1.38215e-15 
12.6645 -0.00629018 0.000250961 -0.00629018 -0.000250961 0.000250962 -1.38215e-15 
12.6645 -0.00629018 0.000250961 -0.00629018 -0.000250961 0.000250962 -1.38215e-15 
12.7136 -0.00624127 0.000248028 -0.00624127 -0.000248028 0.000248029 -9.80992e-16 
12.7136 -0.00624127 0.000248028 -0.00624127 -0.000248028 0.000248029 -9.80992e-16 
12.7136 -0.00624127 0.000248028 -0.00624127 -0.000248028 0.000248029 -9.80992e-16 
12.7627 -0.00619293 0.00024514 -0.00619293 -0.00024514 0.000245142 -6.70474e-16 
12.7627 -0.00619293 0.00024514 -0.00619293 -0.00024514 0.000245142 -6.70474e-16 
12.7627 -0.00619293 0.00024514 -0.00619293 -0.00024514 0.000245142 -6.70474e-16 
12.8118 -0.00614516 0.000242298 -0.00614516 -0.000242298 0.000242299 -4.32382e-16 
12.8118 -0.00614516 0.000242298 -0.00614516 -0.000242298 0.000242299 -4.32382e-16 
12.8118 -0.00614516 0.000242298 -0.00614516 -0.000242298 0.000242299 -4.32382e-16 
12.8609 -0.00609793 0.000239499 -0.00609793 -0.000239499 0.0002395 -2.48067e-16 
12.8609 -0.00609793 0.000239499 -0.00609793 -0.000239499 0.0002395 -2.48067e-16 
12.8609 -0.00609793 0.000239499 -0.00609793 -0.000239499 0.0002395 -2.48067e-16 
12.91 -0.00605125 0.000236743 -0.00605125 -0.000236743 0.000236744 -1.03217e-16 
12.91 -0.00605125 0.000236743 -0.00605125 -0.000236743 0.000236744 -1.03217e-16 
12.91 -0.00605125 0.000236743 -0.00605125 -0.000236743 0.000236744 -1.03217e-16 
12.9591 -0.0060051 0.00023403 -0.0060051 -0.00023403 0.000234031 9.54102e-18 
12.9591 -0.0060051 0.00023403 -0.0060051 -0.00023403 0.000234031 9.54102e-18 
12.9591 -0.0060051 0.00023403 -0.0060051 -0.00023403 0.000234031 9.54102e-18 
13.0082 -0.00595949 0.000231358 -0.00595949 -0.000231358 0.000231359 9.93134e-17 
13.0082 -0.00595949 0.000231358 -0.00595949 -0.000231358 0.000231359 9.93134e-17 
13.0082 -0.00595949 0.000231358 -0.00595949 -0.000231358 0.000231359 9.93134e-17 
13.0572 -0.00591439 0.000228726 -0.00591439 -0.000228726 0.000228727 1.71738e-16 
13.0572 -0.00591439 0.000228726 -0.00591439 -0.000228726 0.000228727 1.71738e-16 
13.0572 -0.00591439 0.000228726 -0.00591439 -0.000228726 0.000228727 1.71738e-16 
13.1063 -0.0058698 0.000226135 -0.0058698 -0.000226135 0.000226136 2.29852e-16 
13.1063 -0.0058698 0.000226135 -0.0058698 -0.000226135 0.000226136 2.29852e-16 
13.1063 -0.0058698 0.000226135 -0.0058698 -0.000226135 0.000226136 2.29852e-16 
13.1554 -0.00582572 0.000223582 -0.00582572 -0.000223582 0.000223583 2.76689e-16 
13.1554 -0.00582572 0.000223582 -0.00582572 -0.000223582 0.000223583 2.76689e-16 
13.1554 -0.00582572 0.000223582 -0.00582572 -0.000223582 0.000223583 2.76689e-16 
13.2045 -0.00578213 0.000221068 -0.00578213 -0.000221068 0.000221069 3.16155e-16 
13.2045 -0.00578213 0.000221068 -0.00578213 -0.000221068 0.000221069 3.16155e-16 
13.2045 -0.00578213 0.000221068 -0.00578213 -0.000221068 0.000221069 3.16155e-16 
13.2536 -0.00573903 0.000218592 -0.00573903 -0.000218592 0.000218593 3.48681e-16 
13.2536 -0.00573903 0.000218592 -0.00573903 -0.000218592 0.000218593 3.48681e-16 
13.2536 -0.00573903 0.000218592 -0.00573903 -0.000218592 0.000218593 3.48681e-16 
13.3027 -0.00569641 0.000216153 -0.00569641 -0.000216153 0.000216153 3.74702e-16 
13.3027 -0.00569641 0.000216153 -0.00569641 -0.000216153 0.000216153 3.74702e-16 
13.3027 -0.00569641 0.000216153 -0.00569641 -0.000216153 0.000216153 3.74702e-16 
13.3518 -0.00565427 0.00021375 -0.00565427 -0.00021375 0.00021375 3.96819e-16 
13.3518 -0.00565427 0.00021375 -0.00565427 -0.00021375 0.00021375 3.96819e-16 
13.3518 -0.00565427 0.00021375 -0.00565427 -0.00021375 0.00021375 3.96819e-16 
13.4009 -0.00561259 0.000211382 -0.00561259 -0.000211382 0.000211383 4.15901e-16 
13.4009 -0.00561259 0.000211382 -0.00561259 -0.000211382 0.000211383 4.15901e-16 
13.4009 -0.00561259 0.000211382 -0.00561259 -0.000211382 0.000211383 4.15901e-16 
13.4499 -0.00557138 0.000209049 -0.00557138 -0.000209049 0.00020905 4.3108e-16 
13.4499 -0.00557138 0.000209049 -0.00557138 -0.000209049 0.00020905 4.3108e-16 
13.4499 -0.00557138 0.000209049 -0.00557138 -0.000209049 0.00020905 4.3108e-16 
13.499 -0.00553061 0.000206751 -0.00553061 -0.000206751 0.000206752 4.4409e-16 
13.499 -0.00553061 0.000206751 -0.00553061 -0.000206751 0.000206752 4.4409e-16 
13.499 -0.00553061 0.000206751 -0.00553061 -0.000206751 0.000206752 4.4409e-16 
13.5481 -0.0054903 0.000204487 -0.0054903 -0.000204487 0.000204487 4.558e-16 
13.5481 -0.0054903 0.000204487 -0.0054903 -0.000204487 0.000204487 4.558e-16 
13.5481 -0.0054903 0.000204487 -0.0054903 -0.000204487 0.000204487 4.558e-16 
13.5972 -0.00545042 0.000202255 -0.00545042 -0.000202255 0.000202256 4.65341e-16 
13.5972 -0.00545042 0.000202255 -0.00545042 -0.000202255 0.000202256 4.65341e-16 
13.5972 -0.00545042 0.000202255 -0.00545042 -0.000202255 0.000202256 4.65341e-16 
13.6463 -0.00541098 0.000200056 -0.00541098 -0.000200056 0.000200056 4.73147e-16 
13.6463 -0.00541098 0.000200056 -0.00541098 -0.000200056 0.000200056 4.73147e-16 
13.6463 -0.00541098 0.000200056 -0.00541098 -0.000200056 0.000200056 4.73147e-16 
13.6954 -0.00537197 0.000197889 -0.00537197 -0.000197889 0.000197889 4.79652e-16 
13.6954 -0.00537197 0.000197889 -0.00537197 -0.000197889 0.000197889 4.79652e-16 
13.6954 -0.00537197 0.000197889 -0.00537197 -0.000197889 0.000197889 4.79652e-16 
13.7445 -0.00533338 0.000195753 -0.00533338 -0.000195753 0.000195753 4.85724e-16 
13.7445 -0.00533338 0.000195753 -0.00533338 -0.000195753 0.000195753 4.85724e-16 
13.7445 -0.00533338 0.000195753 -0.00533338 -0.000195753 0.000195753 4.85724e-16 
13.7936 -0.0052952 0.000193647 -0.0052952 -0.000193647 0.000193648 4.90928e-16 
13.7936 -0.0052952 0.000193647 -0.0052952 -0.000193647 0.000193648 4.90928e-16 
13.7936 -0.0052952 0.000193647 -0.0052952 -0.000193647 0.000193648 4.90928e-16 
13.8426 -0.00525743 0.000191572 -0.00525743 -0.000191572 0.000191573 4.94831e-16 
13.8426 -0.00525743 0.000191572 -0.00525743 -0.000191572 0.000191573 4.94831e-16 
13.8426 -0.00525743 0.000191572 -0.00525743 -0.000191572 0.000191573 4.94831e-16 
13.8917 -0.00522007 0.000189527 -0.00522007 -0.000189527 0.000189527 4.99168e-16 
13.8917 -0.00522007 0.000189527 -0.00522007 -0.000189527 0.000189527 4.99168e-16 
13.8917 -0.00522007 0.000189527 -0.00522007 -0.000189527 0.000189527 4.99168e-16 
13.9408 -0.0051831 0.00018751 -0.0051831 -0.00018751 0.000187511 5.01336e-16 
13.9408 -0.0051831 0.00018751 -0.0051831 -0.00018751 0.000187511 5.01336e-16 
13.9408 -0.0051831 0.00018751 -0.0051831 -0.00018751 0.000187511 5.01336e-16 
13.9899 -0.00514653 0.000185523 -0.00514653 -0.000185523 0.000185523 5.04372e-16 
13.9899 -0.00514653 0.000185523 -0.00514653 -0.000185523 0.000185523 5.04372e-16 
13.9899 -0.00514653 0.000185523 -0.00514653 -0.000185523 0.000185523 5.04372e-16 
14.039 -0.00511034 0.000183563 -0.00511034 -0.000183563 0.000183563 5.06974e-16 
14.039 -0.00511034 0.000183563 -0.00511034 -0.000183563 0.000183563 5.06974e-16 
14.039 -0.00511034 0.000183563 -0.00511034 -0.000183563 0.000183563 5.06974e-16 
14.0881 -0.00507454 0.000181631 -0.00507454 -0.000181631 0.000181631 5.08708e-16 
14.0881 -0.00507454 0.000181631 -0.00507454 -0.000181631 0.000181631 5.08708e-16 
14.0881 -0.00507454 0.000181631 -0.00507454 -0.000181631 0.000181631 5.08708e-16 
14.1372 -0.00503911 0.000179726 -0.00503911 -0.000179726 0.000179726 5.1131e-16 
14.1372 -0.00503911 0.000179726 -0.00503911 -0.000179726 0.000179726 5.1131e-16 
14.1372 -0.00503911 0.000179726 -0.00503911 -0.000179726 0.000179726 5.1131e-16 
14.1863 -0.00500405 0.000177847 -0.00500405 -0.000177847 0.000177847 5.12178e-16 
14.1863 -0.00500405 0.000177847 -0.00500405 -0.000177847 0.000177847 5.12178e-16 
14.1863 -0.00500405 0.000177847 -0.00500405 -0.000177847 0.000177847 5.12178e-16 
14.2353 -0.00496936 0.000175995 -0.00496936 -0.000175995 0.000175995 5.13479e-16 
14.2353 -0.00496936 0.000175995 -0.00496936 -0.000175995 0.000175995 5.13479e-16 
14.2353 -0.00496936 0.000175995 -0.00496936 -0.000175995 0.000175995 5.13479e-16 
14.2844 -0.00493502 0.000174168 -0.00493502 -0.000174168 0.000174168 5.14346e-16 
14.2844 -0.00493502 0.000174168 -0.00493502 -0.000174168 0.000174168 5.14346e-16 
14.2844 -0.00493502 0.000174168 -0.00493502 -0.000174168 0.000174168 5.14346e-16 
14.3335 -0.00490104 0.000172367 -0.00490104 -0.000172367 0.000172367 5.15647e-16 
14.3335 -0.00490104 0.000172367 -0.00490104 -0.000172367 0.000172367 5.15647e-16 
14.3335 -0.00490104 0.000172367 -0.00490104 -0.000172367 0.000172367 5.15647e-16 
14.3826 -0.00486742 0.00017059 -0.00486742 -0.00017059 0.000170591 5.16081e-16 
14.3826 -0.00486742 0.00017059 -0.00486742 -0.00017059 0.000170591 5.16081e-16 
14.3826 -0.00486742 0.00017059 -0.00486742 -0.00017059 0.000170591 5.16081e-16 
14.4317 -0.00483414 0.000168838 -0.00483414 -0.000168838 0.000168838 5.16948e-16 
14.4317 -0.00483414 0.000168838 -0.00483414 -0.000168838 0.000168838 5.16948e-16 
14.4317 -0.00483414 0.000168838 -0.00483414 -0.000168838 0.000168838 5.16948e-16 
14.4808 -0.0048012 0.00016711 -0.0048012 -0.00016711 0.00016711 5.16948e-16 
14.4808 -0.0048012 0.00016711 -0.0048012 -0.00016711 0.00016711 5.16948e-16 
14.4808 -0.0048012 0.00016711 -0.0048012 -0.00016711 0.00016711 5.16948e-16 
14.5299 -0.00476859 0.000165405 -0.00476859 -0.000165405 0.000165406 5.16948e-16 
14.5299 -0.00476859 0.000165405 -0.00476859 -0.000165405 0.000165406 5.16948e-16 
14.5299 -0.00476859 0.000165405 -0.00476859 -0.000165405 0.000165406 5.16948e-16 
14.579 -0.00473632 0.000163724 -0.00473632 -0.000163724 0.000163724 5.18249e-16 
14.579 -0.00473632 0.000163724 -0.00473632 -0.000163724 0.000163724 5.18249e-16 
14.579 -0.00473632 0.000163724 -0.00473632 -0.000163724 0.000163724 5.18249e-16 
14.628 -0.00470437 0.000162065 -0.00470437 -0.000162065 0.000162066 5.18683e-16 
14.628 -0.00470437 0.000162065 -0.00470437 -0.000162065 0.000162066 5.18683e-16 
14.628 -0.00470437 0.000162065 -0.00470437 -0.000162065 0.000162066 5.18683e-16 
14.6771 -0.00467275 0.000160429 -0.00467275 -0.000160429 0.000160429 5.19116e-16 
14.6771 -0.00467275 0.000160429 -0.00467275 -0.000160429 0.000160429 5.19116e-16 
14.6771 -0.00467275 0.000160429 -0.00467275 -0.000160429 0.000160429 5.19116e-16 
14.7262 -0.00464145 0.000158815 -0.00464145 -0.000158815 0.000158815 5.1955e-16 
14.7262 -0.00464145 0.000158815 -0.00464145 -0.000158815 0.000158815 5.1955e-16 
14.7262 -0.00464145 0.000158815 -0.00464145 -0.000158815 0.000158815 5.1955e-16 
14.7753 -0.00461046 0.000157222 -0.00461046 -0.000157222 0.000157222 5.19984e-16 
14.7753 -0.00461046 0.000157222 -0.00461046 -0.000157222 0.000157222 5.19984e-16 
14.7753 -0.00461046 0.000157222 -0.00461046 -0.000157222 0.000157222 5.19984e-16 
14.8244 -0.00457978 0.000155651 -0.00457978 -0.000155651 0.000155651 5.19984e-16 
14.8244 -0.00457978 0.000155651 -0.00457978 -0.000155651 0.000155651 5.19984e-16 
14.8244 -0.00457978 0.000155651 -0.00457978 -0.000155651 0.000155651 5.19984e-16 
14.8735 -0.0045494 0.0001541 -0.0045494 -0.0001541 0.0001541 5.19984e-16 
14.8735 -0.0045494 0.0001541 -0.0045494 -0.0001541 0.0001541 5.19984e-16 
14.8735 -0.0045494 0.0001541 -0.0045494 -0.0001541 0.0001541 5.19984e-16 
14.9226 -0.00451933 0.000152571 -0.00451933 -0.000152571 0.000152571 5.20851e-16 
14.9226 -0.00451933 0.000152571 -0.00451933 -0.000152571 0.000152571 5.20851e-16 
14.9226 -0.00451933 0.000152571 -0.00451933 -0.000152571 0.000152571 5.20851e-16 
14.9717 -0.00448956 0.000151061 -0.00448956 -0.000151061 0.000151061 5.20851e-16 
14.9717 -0.00448956 0.000151061 -0.00448956 -0.000151061 0.000151061 5.20851e-16 
14.9717 -0.00448956 0.000151061 -0.00448956 -0.000151061 0.000151061 5.20851e-16 
15.0207 -0.00446008 0.000149571 -0.00446008 -0.000149571 0.000149571 5.21285e-16 
15.0207 -0.00446008 0.000149571 -0.00446008 -0.000149571 0.000149571 5.21285e-16 
15.0207 -0.00446008 0.000149571 -0.00446008 -0.000149571 0.000149571 5.21285e-16 
15.0698 -0.00443089 0.000148101 -0.00443089 -0.000148101 0.000148101 5.21718e-16 
15.0698 -0.00443089 0.000148101 -0.00443089 -0.000148101 0.000148101 5.21718e-16 
15.0698 -0.00443089 0.000148101 -0.00443089 -0.000148101 0.000148101 5.21718e-16 
15.1189 -0.00440198 0.00014665 -0.00440198 -0.00014665 0.00014665 5.22152e-16 
15.1189 -0.00440198 0.00014665 -0.00440198 -0.00014665 0.00014665 5.22152e-16 
15.1189 -0.00440198 0.00014665 -0.00440198 -0.00014665 0.00014665 5.22152e-16 
15.168 -0.00437336 0.000145218 -0.00437336 -0.000145218 0.000145218 5.23019e-16 
15.168 -0.00437336 0.000145218 -0.00437336 -0.000145218 0.000145218 5.23019e-16 
15.168 -0.00437336 0.000145218 -0.00437336 -0.000145218 0.000145218 5.23019e-16 
15.2171 -0.00434502 0.000143805 -0.00434502 -0.000143805 0.000143805 5.23453e-16 
15.2171 -0.00434502 0.000143805 -0.00434502 -0.000143805 0.000143805 5.23453e-16 
15.2171 -0.00434502 0.000143805 -0.00434502 -0.000143805 0.000143805 5.23453e-16 
15.2662 -0.00431695 0.00014241 -0.00431695 -0.00014241 0.00014241 5.23887e-16 
15.2662 -0.00431695 0.00014241 -0.00431695 -0.00014241 0.00014241 5.23887e-16 
15.2662 -0.00431695 0.00014241 -0.00431695 -0.00014241 0.00014241 5.23887e-16 
15.3153 -0.00428915 0.000141033 -0.00428915 -0.000141033 0.000141033 5.2432e-16 
15.3153 -0.00428915 0.000141033 -0.00428915 -0.000141033 0.000141033 5.2432e-16 
15.3153 -0.00428915 0.000141033 -0.00428915 -0.000141033 0.000141033 5.2432e-16 
15.3644 -0.00426163 0.000139673 -0.00426163 -0.000139673 0.000139673 5.23887e-16 
15.3644 -0.00426163 0.000139673 -0.00426163 -0.000139673 0.000139673 5.23887e-16 
15.3644 -0.00426163 0.000139673 -0.00426163 -0.000139673 0.000139673 5.23887e-16 
15.4134 -0.00423436 0.000138331 -0.00423436 -0.000138331 0.000138332 5.25621e-16 
15.4134 -0.00423436 0.000138331 -0.00423436 -0.000138331 0.000138332 5.25621e-16 
15.4134 -0.00423436 0.000138331 -0.00423436 -0.000138331 0.000138332 5.25621e-16 
15.4625 -0.00420736 0.000137007 -0.00420736 -0.000137007 0.000137007 5.26055e-16 
15.4625 -0.00420736 0.000137007 -0.00420736 -0.000137007 0.000137007 5.26055e-16 
15.4625 -0.00420736 0.000137007 -0.00420736 -0.000137007 0.000137007 5.26055e-16 
15.5116 -0.00418062 0.000135699 -0.00418062 -0.000135699 0.000135699 5.26922e-16 
15.5116 -0.00418062 0.000135699 -0.00418062 -0.000135699 0.000135699 5.26922e-16 
15.5116 -0.00418062 0.000135699 -0.00418062 -0.000135699 0.000135699 5.26922e-16 
15.5607 -0.00415413 0.000134408 -0.00415413 -0.000134408 0.000134408 5.28223e-16 
15.5607 -0.00415413 0.000134408 -0.00415413 -0.000134408 0.000134408 5.28223e-16 
15.5607 -0.00415413 0.000134408 -0.00415413 -0.000134408 0.000134408 5.28223e-16 
15.6098 -0.00412789 0.000133133 -0.00412789 -0.000133133 0.000133133 5.29091e-16 
15.6098 -0.00412789 0.000133133 -0.00412789 -0.000133133 0.000133133 5.29091e-16 
15.6098 -0.00412789 0.000133133 -0.00412789 -0.000133133 0.000133133 5.29091e-16 
15.6589 -0.0041019 0.000131874 -0.0041019 -0.000131874 0.000131875 5.29958e-16 
15.6589 -0.0041019 0.000131874 -0.0041019 -0.000131874 0.000131875 5.29958e-16 
15.6589 -0.0041019 0.000131874 -0.0041019 -0.000131874 0.000131875 5.29958e-16 
15.708 -0.00407616 0.000130632 -0.00407616 -0.000130632 0.000130632 5.30826e-16 
15.708 -0.00407616 0.000130632 -0.00407616 -0.000130632 0.000130632 5.30826e-16 
15.708 -0.00407616 0.000130632 -0.00407616 -0.000130632 0.000130632 5.30826e-16 
15.7571 -0.00405065 0.000129404 -0.00405065 -0.000129404 0.000129404 5.31693e-16 
15.7571 -0.00405065 0.000129404 -0.00405065 -0.000129404 0.000129404 5.31693e-16 
15.7571 -0.00405065 0.000129404 -0.00405065 -0.000129404 0.000129404 5.31693e-16 
15.8061 -0.00402539 0.000128193 -0.00402539 -0.000128193 0.000128193 5.32127e-16 
15.8061 -0.00402539 0.000128193 -0.00402539 -0.000128193 0.000128193 5.32127e-16 
15.8061 -0.00402539 0.000128193 -0.00402539 -0.000128193 0.000128193 5.32127e-16 
15.8552 -0.00400036 0.000126996 -0.00400036 -0.000126996 0.000126996 5.33861e-16 
15.8552 -0.00400036 0.000126996 -0.00400036 -0.000126996 0.000126996 5.33861e-16 
15.8552 -0.00400036 0.000126996 -0.00400036 -0.000126996 0.000126996 5.33861e-16 
15.9043 -0.00397557 0.000125814 -0.00397557 -0.000125814 0.000125814 5.3603e-16 
15.9043 -0.00397557 0.000125814 -0.00397557 -0.000125814 0.000125814 5.3603e-16 
15.9043 -0.00397557 0.000125814 -0.00397557 -0.000125814 0.000125814 5.3603e-16 
15.9534 -0.003951 0.000124647 -0.003951 -0.000124647 0.000124647 5.36897e-16 
15.9534 -0.003951 0.000124647 -0.003951 -0.000124647 0.000124647 5.36897e-16 
15.9534 -0.003951 0.000124647 -0.003951 -0.000124647 0.000124647 5.36897e-16 
16.0025 -0.00392667 0.000123494 -0.00392667 -0.000123494 0.000123494 5.38632e-16 
16.0025 -0.00392667 0.000123494 -0.00392667 -0.000123494 0.000123494 5.38632e-16 
16.0025 -0.00392667 0.000123494 -0.00392667 -0.000123494 0.000123494 5.38632e-16 
16.0516 -0.00390256 0.000122355 -0.00390256 -0.000122355 0.000122355 5.39716e-16 
16.0516 -0.00390256 0.000122355 -0.00390256 -0.000122355 0.000122355 5.39716e-16 
16.0516 -0.00390256 0.000122355 -0.00390256 -0.000122355 0.000122355 5.39716e-16 
16.1007 -0.00387867 0.000121231 -0.00387867 -0.000121231 0.000121231 5.41451e-16 
16.1007 -0.00387867 0.000121231 -0.00387867 -0.000121231 0.000121231 5.41451e-16 
16.1007 -0.00387867 0.000121231 -0.00387867 -0.000121231 0.000121231 5.41451e-16 
16.1497 -0.003855 0.00012012 -0.003855 -0.00012012 0.00012012 5.43402e-16 
16.1497 -0.003855 0.00012012 -0.003855 -0.00012012 0.00012012 5.43402e-16 
16.1497 -0.003855 0.00012012 -0.003855 -0.00012012 0.00012012 5.43402e-16 
16.1988 -0.00383154 0.000119023 -0.00383154 -0.000119023 0.000119023 5.44703e-16 
16.1988 -0.00383154 0.000119023 -0.00383154 -0.000119023 0.000119023 5.44703e-16 
16.1988 -0.00383154 0.000119023 -0.00383154 -0.000119023 0.000119023 5.44703e-16 
16.2479 -0.0038083 0.000117939 -0.0038083 -0.000117939 0.000117939 5.46655e-16 
16.2479 -0.0038083 0.000117939 -0.0038083 -0.000117939 0.000117939 5.46655e-16 
16.2479 -0.0038083 0.000117939 -0.0038083 -0.000117939 0.000117939 5.46655e-16 
16.297 -0.00378527 0.000116868 -0.00378527 -0.000116868 0.000116868 5.48823e-16 
16.297 -0.00378527 0.000116868 -0.00378527 -0.000116868 0.000116868 5.48823e-16 
16.297 -0.00378527 0.000116868 -0.00378527 -0.000116868 0.000116868 5.48823e-16 
16.3461 -0.00376245 0.00011581 -0.00376245 -0.00011581 0.00011581 5.50558e-16 
16.3461 -0.00376245 0.00011581 -0.00376245 -0.00011581 0.00011581 5.50558e-16 
16.3461 -0.00376245 0.00011581 -0.00376245 -0.00011581 0.00011581 5.50558e-16 
16.3952 -0.00373983 0.000114765 -0.00373983 -0.000114765 0.000114765 5.52293e-16 
16.3952 -0.00373983 0.000114765 -0.00373983 -0.000114765 0.000114765 5.52293e-16 
16.3952 -0.00373983 0.000114765 -0.00373983 -0.000114765 0.000114765 5.52293e-16 
16.4443 -0.00371742 0.000113732 -0.00371742 -0.000113732 0.000113732 5.54895e-16 
16.4443 -0.00371742 0.000113732 -0.00371742 -0.000113732 0.000113732 5.54895e-16 
16.4443 -0.00371742 0.000113732 -0.00371742 -0.000113732 0.000113732 5.54895e-16 
16.4934 -0.00369521 0.000112712 -0.00369521 -0.000112712 0.000112712 5.56846e-16 
16.4934 -0.00369521 0.000112712 -0.00369521 -0.000112712 0.000112712 5.56846e-16 
16.4934 -0.00369521 0.000112712 -0.00369521 -0.000112712 0.000112712 5.56846e-16 
16.5424 -0.0036732 0.000111704 -0.0036732 -0.000111704 0.000111704 5.59232e-16 
16.5424 -0.0036732 0.000111704 -0.0036732 -0.000111704 0.000111704 5.59232e-16 
16.5424 -0.0036732 0.000111704 -0.0036732 -0.000111704 0.000111704 5.59232e-16 
16.5915 -0.00365139 0.000110708 -0.00365139 -0.000110708 0.000110708 5.61834e-16 
16.5915 -0.00365139 0.000110708 -0.00365139 -0.000110708 0.000110708 5.61834e-16 
16.5915 -0.00365139 0.000110708 -0.00365139 -0.000110708 0.000110708 5.61834e-16 
16.6406 -0.00362977 0.000109724 -0.00362977 -0.000109724 0.000109724 5.64869e-16 
16.6406 -0.00362977 0.000109724 -0.00362977 -0.000109724 0.000109724 5.64869e-16 
16.6406 -0.00362977 0.000109724 -0.00362977 -0.000109724 0.000109724 5.64869e-16 
16.6897 -0.00360834 0.000108752 -0.00360834 -0.000108752 0.000108752 5.66821e-16 
16.6897 -0.00360834 0.000108752 -0.00360834 -0.000108752 0.000108752 5.66821e-16 
16.6897 -0.00360834 0.000108752 -0.00360834 -0.000108752 0.000108752 5.66821e-16 
16.7388 -0.0035871 0.000107791 -0.0035871 -0.000107791 0.000107791 5.7029e-16 
16.7388 -0.0035871 0.000107791 -0.0035871 -0.000107791 0.000107791 5.7029e-16 
16.7388 -0.0035871 0.000107791 -0.0035871 -0.000107791 0.000107791 5.7029e-16 
16.7879 -0.00356605 0.000106841 -0.00356605 -0.000106841 0.000106841 5.72676e-16 
16.7879 -0.00356605 0.000106841 -0.00356605 -0.000106841 0.000106841 5.72676e-16 
16.7879 -0.00356605 0.000106841 -0.00356605 -0.000106841 0.000106841 5.72676e-16 
16.837 -0.00354518 0.000105902 -0.00354518 -0.000105902 0.000105902 5.75928e-16 
16.837 -0.00354518 0.000105902 -0.00354518 -0.000105902 0.000105902 5.75928e-16 
16.837 -0.00354518 0.000105902 -0.00354518 -0.000105902 0.000105902 5.75928e-16 
16.8861 -0.0035245 0.000104975 -0.0035245 -0.000104975 0.000104975 5.79181e-16 
16.8861 -0.0035245 0.000104975 -0.0035245 -0.000104975 0.000104975 5.79181e-16 
16.8861 -0.0035245 0.000104975 -0.0035245 -0.000104975 0.000104975 5.79181e-16 
16.9351 -0.00350399 0.000104058 -0.00350399 -0.000104058 0.000104058 5.82e-16 
16.9351 -0.00350399 0.000104058 -0.00350399 -0.000104058 0.000104058 5.82e-16 
16.9351 -0.00350399 0.000104058 -0.00350399 -0.000104058 0.000104058 5.82e-16 
16.9842 -0.00348367 0.000103152 -0.00348367 -0.000103152 0.000103152 5.85686e-16 
16.9842 -0.00348367 0.000103152 -0.00348367 -0.000103152 0.000103152 5.85686e-16 
16.9842 -0.00348367 0.000103152 -0.00348367 -0.000103152 0.000103152 5.85686e-16 
17.0333 -0.00346352 0.000102256 -0.00346352 -0.000102256 0.000102256 5.89156e-16 
17.0333 -0.00346352 0.000102256 -0.00346352 -0.000102256 0.000102256 5.89156e-16 
17.0333 -0.00346352 0.000102256 -0.00346352 -0.000102256 0.000102256 5.89156e-16 
17.0824 -0.00344355 0.000101371 -0.00344355 -0.000101371 0.000101371 5.92408e-16 
17.0824 -0.00344355 0.000101371 -0.00344355 -0.000101371 0.000101371 5.92408e-16 
17.0824 -0.00344355 0.000101371 -0.00344355 -0.000101371 0.000101371 5.92408e-16 
17.1315 -0.00342374 0.000100496 -0.00342374 -0.000100496 0.000100496 5.96311e-16 
17.1315 -0.00342374 0.000100496 -0.00342374 -0.000100496 0.000100496 5.96311e-16 
17.1315 -0.00342374 0.000100496 -0.00342374 -0.000100496 0.000100496 5.96311e-16 
17.1806 -0.00340411 9.96313e-05 -0.00340411 -9.96313e-05 9.96313e-05 6.00431e-16 
17.1806 -0.00340411 9.96313e-05 -0.00340411 -9.96313e-05 9.96313e-05 6.00431e-16 
17.1806 -0.00340411 9.96313e-05 -0.00340411 -9.96313e-05 9.96313e-05 6.00431e-16 
17.2297 -0.00338465 9.87762e-05 -0.00338465 -9.87762e-05 9.87762e-05 6.04551e-16 
17.2297 -0.00338465 9.87762e-05 -0.00338465 -9.87762e-05 9.87762e-05 6.04551e-16 
17.2297 -0.00338465 9.87762e-05 -0.00338465 -9.87762e-05 9.87762e-05 6.04551e-16 
17.2788 -0.00336536 9.7931e-05 -0.00336536 -9.7931e-05 9.7931e-05 6.08454e-16 
17.2788 -0.00336536 9.7931e-05 -0.00336536 -9.7931e-05 9.7931e-05 6.08454e-16 
17.2788 -0.00336536 9.7931e-05 -0.00336536 -9.7931e-05 9.7931e-05 6.08454e-16 
17.3278 -0.00334623 9.70953e-05 -0.00334623 -9.70953e-05 9.70953e-05 6.13008e-16 
17.3278 -0.00334623 9.70953e-05 -0.00334623 -9.70953e-05 9.70953e-05 6.13008e-16 
17.3278 -0.00334623 9.70953e-05 -0.00334623 -9.70953e-05 9.70953e-05 6.13008e-16 
17.3769 -0.00332726 9.62692e-05 -0.00332726 -9.62692e-05 9.62692e-05 6.17345e-16 
17.3769 -0.00332726 9.62692e-05 -0.00332726 -9.62692e-05 9.62692e-05 6.17345e-16 
17.3769 -0.00332726 9.62692e-05 -0.00332726 -9.62692e-05 9.62692e-05 6.17345e-16 
17.426 -0.00330845 9.54524e-05 -0.00330845 -9.54524e-05 9.54524e-05 6.22115e-16 
17.426 -0.00330845 9.54524e-05 -0.00330845 -9.54524e-05 9.54524e-05 6.22115e-16 
17.426 -0.00330845 9.54524e-05 -0.00330845 -9.54524e-05 9.54524e-05 6.22115e-16 
17.4751 -0.00328981 9.46449e-05 -0.00328981 -9.46449e-05 9.46449e-05 6.26886e-16 
17.4751 -0.00328981 9.46449e-05 -0.00328981 -9.46449e-05 9.46449e-05 6.26886e-16 
17.4751 -0.00328981 9.46449e-05 -0.00328981 -9.46449e-05 9.46449e-05 6.26886e-16 
17.5242 -0.00327132 9.38464e-05 -0.00327132 -9.38464e-05 9.38464e-05 6.31656e-16 
17.5242 -0.00327132 9.38464e-05 -0.00327132 -9.38464e-05 9.38464e-05 6.31656e-16 
17.5242 -0.00327132 9.38464e-05 -0.00327132 -9.38464e-05 9.38464e-05 6.31656e-16 
17.5733 -0.00325298 9.30569e-05 -0.00325298 -9.30569e-05 9.30569e-05 6.37077e-16 
17.5733 -0.00325298 9.30569e-05 -0.00325298 -9.30569e-05 9.30569e-05 6.37077e-16 
17.5733 -0.00325298 9.30569e-05 -0.00325298 -9.30569e-05 9.30569e-05 6.37077e-16 
17.6224 -0.0032348 9.22763e-05 -0.0032348 -9.22763e-05 9.22763e-05 6.42498e-16 
17.6224 -0.0032348 9.22763e-05 -0.0032348 -9.22763e-05 9.22763e-05 6.42498e-16 
17.6224 -0.0032348 9.22763e-05 -0.0032348 -9.22763e-05 9.22763e-05 6.42498e-16 
17.6715 -0.00321678 9.15044e-05 -0.00321678 -9.15044e-05 9.15044e-05 6.48353e-16 
17.6715 -0.00321678 9.15044e-05 -0.00321678 -9.15044e-05 9.15044e-05 6.48353e-16 
17.6715 -0.00321678 9.15044e-05 -0.00321678 -9.15044e-05 9.15044e-05 6.48353e-16 
17.7205 -0.0031989 9.07411e-05 -0.0031989 -9.07411e-05 9.07411e-05 6.53774e-16 
17.7205 -0.0031989 9.07411e-05 -0.0031989 -9.07411e-05 9.07411e-05 6.53774e-16 
17.7205 -0.0031989 9.07411e-05 -0.0031989 -9.07411e-05 9.07411e-05 6.53774e-16 
17.7696 -0.00318117 8.99862e-05 -0.00318117 -8.99862e-05 8.99862e-05 6.59629e-16 
17.7696 -0.00318117 8.99862e-05 -0.00318117 -8.99862e-05 8.99862e-05 6.59629e-16 
17.7696 -0.00318117 8.99862e-05 -0.00318117 -8.99862e-05 8.99862e-05 6.59629e-16 
17.8187 -0.00316359 8.92398e-05 -0.00316359 -8.92398e-05 8.92398e-05 6.65917e-16 
17.8187 -0.00316359 8.92398e-05 -0.00316359 -8.92398e-05 8.92398e-05 6.65917e-16 
17.8187 -0.00316359 8.92398e-05 -0.00316359 -8.92398e-05 8.92398e-05 6.65917e-16 
17.8678 -0.00314615 8.85015e-05 -0.00314615 -8.85015e-05 8.85015e-05 6.72205e-16 
17.8678 -0.00314615 8.85015e-05 -0.00314615 -8.85015e-05 8.85015e-05 6.72205e-16 
17.8678 -0.00314615 8.85015e-05 -0.00314615 -8.85015e-05 8.85015e-05 6.72205e-16 
17.9169 -0.00312886 8.77714e-05 -0.00312886 -8.77714e-05 8.77715e-05 6.78711e-16 
17.9169 -0.00312886 8.77714e-05 -0.00312886 -8.77714e-05 8.77715e-05 6.78711e-16 
17.9169 -0.00312886 8.77714e-05 -0.00312886 -8.77714e-05 8.77715e-05 6.78711e-16 
17.966 -0.00311171 8.70494e-05 -0.00311171 -8.70494e-05 8.70494e-05 6.85433e-16 
17.966 -0.00311171 8.70494e-05 -0.00311171 -8.70494e-05 8.70494e-05 6.85433e-16 
17.966 -0.00311171 8.70494e-05 -0.00311171 -8.70494e-05 8.70494e-05 6.85433e-16 
18.0151 -0.0030947 8.63352e-05 -0.0030947 -8.63352e-05 8.63352e-05 6.92805e-16 
18.0151 -0.0030947 8.63352e-05 -0.0030947 -8.63352e-05 8.63352e-05 6.92805e-16 
18.0151 -0.0030947 8.63352e-05 -0.0030947 -8.63352e-05 8.63352e-05 6.92805e-16 
18.0642 -0.00307784 8.56289e-05 -0.00307784 -8.56289e-05 8.56289e-05 7.00178e-16 
18.0642 -0.00307784 8.56289e-05 -0.00307784 -8.56289e-05 8.56289e-05 7.00178e-16 
18.0642 -0.00307784 8.56289e-05 -0.00307784 -8.56289e-05 8.56289e-05 7.00178e-16 
18.1132 -0.0030611 8.49302e-05 -0.0030611 -8.49302e-05 8.49302e-05 7.07767e-16 
18.1132 -0.0030611 8.49302e-05 -0.0030611 -8.49302e-05 8.49302e-05 7.07767e-16 
18.1132 -0.0030611 8.49302e-05 -0.0030611 -8.49302e-05 8.49302e-05 7.07767e-16 
18.1623 -0.00304451 8.42391e-05 -0.00304451 -8.42391e-05 8.42391e-05 7.15573e-16 
18.1623 -0.00304451 8.42391e-05 -0.00304451 -8.42391e-05 8.42391e-05 7.15573e-16 
18.1623 -0.00304451 8.42391e-05 -0.00304451 -8.42391e-05 8.42391e-05 7.15573e-16 
18.2114 -0.00302805 8.35555e-05 -0.00302805 -8.35555e-05 8.35555e-05 7.23597e-16 
18.2114 -0.00302805 8.35555e-05 -0.00302805 -8.35555e-05 8.35555e-05 7.23597e-16 
18.2114 -0.00302805 8.35555e-05 -0.00302805 -8.35555e-05 8.35555e-05 7.23597e-16 
18.2605 -0.00301172 8.28793e-05 -0.00301172 -8.28793e-05 8.28793e-05 7.31836e-16 
18.2605 -0.00301172 8.28793e-05 -0.00301172 -8.28793e-05 8.28793e-05 7.31836e-16 
18.2605 -0.00301172 8.28793e-05 -0.00301172 -8.28793e-05 8.28793e-05 7.31836e-16 
18.3096 -0.00299553 8.22104e-05 -0.00299553 -8.22104e-05 8.22104e-05 7.40944e-16 
18.3096 -0.00299553 8.22104e-05 -0.00299553 -8.22104e-05 8.22104e-05 7.40944e-16 
18.3096 -0.00299553 8.22104e-05 -0.00299553 -8.22104e-05 8.22104e-05 7.40944e-16 
18.3587 -0.00297946 8.15487e-05 -0.00297946 -8.15487e-05 8.15487e-05 7.49834e-16 
18.3587 -0.00297946 8.15487e-05 -0.00297946 -8.15487e-05 8.15487e-05 7.49834e-16 
18.3587 -0.00297946 8.15487e-05 -0.00297946 -8.15487e-05 8.15487e-05 7.49834e-16 
18.4078 -0.00296353 8.08941e-05 -0.00296353 -8.08941e-05 8.08941e-05 7.59158e-16 
18.4078 -0.00296353 8.08941e-05 -0.00296353 -8.08941e-05 8.08941e-05 7.59158e-16 
18.4078 -0.00296353 8.08941e-05 -0.00296353 -8.08941e-05 8.08941e-05 7.59158e-16 
18.4569 -0.00294772 8.02464e-05 -0.00294772 -8.02464e-05 8.02464e-05 7.69133e-16 
18.4569 -0.00294772 8.02464e-05 -0.00294772 -8.02464e-05 8.02464e-05 7.69133e-16 
18.4569 -0.00294772 8.02464e-05 -0.00294772 -8.02464e-05 8.02464e-05 7.69133e-16 
18.5059 -0.00293204 7.96057e-05 -0.00293204 -7.96057e-05 7.96057e-05 7.78891e-16 
18.5059 -0.00293204 7.96057e-05 -0.00293204 -7.96057e-05 7.96057e-05 7.78891e-16 
18.5059 -0.00293204 7.96057e-05 -0.00293204 -7.96057e-05 7.96057e-05 7.78891e-16 
18.555 -0.00291648 7.89718e-05 -0.00291648 -7.89718e-05 7.89718e-05 7.89733e-16 
18.555 -0.00291648 7.89718e-05 -0.00291648 -7.89718e-05 7.89718e-05 7.89733e-16 
18.555 -0.00291648 7.89718e-05 -0.00291648 -7.89718e-05 7.89718e-05 7.89733e-16 
18.6041 -0.00290105 7.83446e-05 -0.00290105 -7.83446e-05 7.83446e-05 8.00141e-16 
18.6041 -0.00290105 7.83446e-05 -0.00290105 -7.83446e-05 7.83446e-05 8.00141e-16 
18.6041 -0.00290105 7.83446e-05 -0.00290105 -7.83446e-05 7.83446e-05 8.00141e-16 
18.6532 -0.00288574 7.7724e-05 -0.00288574 -7.7724e-05 7.7724e-05 8.112e-16 
18.6532 -0.00288574 7.7724e-05 -0.00288574 -7.7724e-05 7.7724e-05 8.112e-16 
18.6532 -0.00288574 7.7724e-05 -0.00288574 -7.7724e-05 7.7724e-05 8.112e-16 
18.7023 -0.00287055 7.71099e-05 -0.00287055 -7.71099e-05 7.71099e-05 8.23343e-16 
18.7023 -0.00287055 7.71099e-05 -0.00287055 -7.71099e-05 7.71099e-05 8.23343e-16 
18.7023 -0.00287055 7.71099e-05 -0.00287055 -7.71099e-05 7.71099e-05 8.23343e-16 
18.7514 -0.00285548 7.65023e-05 -0.00285548 -7.65023e-05 7.65023e-05 8.35269e-16 
18.7514 -0.00285548 7.65023e-05 -0.00285548 -7.65023e-05 7.65023e-05 8.35269e-16 
18.7514 -0.00285548 7.65023e-05 -0.00285548 -7.65023e-05 7.65023e-05 8.35269e-16 
18.8005 -0.00284052 7.59011e-05 -0.00284052 -7.59011e-05 7.59011e-05 8.47629e-16 
18.8005 -0.00284052 7.59011e-05 -0.00284052 -7.59011e-05 7.59011e-05 8.47629e-16 
18.8005 -0.00284052 7.59011e-05 -0.00284052 -7.59011e-05 7.59011e-05 8.47629e-16 
18.8496 -0.00282569 7.53062e-05 -0.00282569 -7.53062e-05 7.53062e-05 8.6064e-16 
18.8496 -0.00282569 7.53062e-05 -0.00282569 -7.53062e-05 7.53062e-05 8.6064e-16 
18.8496 -0.00282569 7.53062e-05 -0.00282569 -7.53062e-05 7.53062e-05 8.6064e-16 
18.8986 -0.00281097 7.47175e-05 -0.00281097 -7.47175e-05 7.47175e-05 8.74734e-16 
18.8986 -0.00281097 7.47175e-05 -0.00281097 -7.47175e-05 7.47175e-05 8.74734e-16 
18.8986 -0.00281097 7.47175e-05 -0.00281097 -7.47175e-05 7.47175e-05 8.74734e-16 
18.9477 -0.00279637 7.41349e-05 -0.00279637 -7.41349e-05 7.41349e-05 8.88395e-16 
18.9477 -0.00279637 7.41349e-05 -0.00279637 -7.41349e-05 7.41349e-05 8.88395e-16 
18.9477 -0.00279637 7.41349e-05 -0.00279637 -7.41349e-05 7.41349e-05 8.88395e-16 
18.9968 -0.00278188 7.35583e-05 -0.00278188 -7.35583e-05 7.35583e-05 9.02924e-16 
18.9968 -0.00278188 7.35583e-05 -0.00278188 -7.35583e-05 7.35583e-05 9.02924e-16 
18.9968 -0.00278188 7.35583e-05 -0.00278188 -7.35583e-05 7.35583e-05 9.02924e-16 
19.0459 -0.0027675 7.29877e-05 -0.0027675 -7.29877e-05 7.29877e-05 9.18753e-16 
19.0459 -0.0027675 7.29877e-05 -0.0027675 -7.29877e-05 7.29877e-05 9.18753e-16 
19.0459 -0.0027675 7.29877e-05 -0.0027675 -7.29877e-05 7.29877e-05 9.18753e-16 
19.095 -0.00275324 7.24231e-05 -0.00275324 -7.24231e-05 7.24231e-05 9.34149e-16 
19.095 -0.00275324 7.24231e-05 -0.00275324 -7.24231e-05 7.24231e-05 9.34149e-16 
19.095 -0.00275324 7.24231e-05 -0.00275324 -7.24231e-05 7.24231e-05 9.34149e-16 
19.1441 -0.00273908 7.18643e-05 -0.00273908 -7.18643e-05 7.18643e-05 9.50628e-16 
19.1441 -0.00273908 7.18643e-05 -0.00273908 -7.18643e-05 7.18643e-05 9.50628e-16 
19.1441 -0.00273908 7.18643e-05 -0.00273908 -7.18643e-05 7.18643e-05 9.50628e-16 
19.1932 -0.00272503 7.13113e-05 -0.00272503 -7.13113e-05 7.13113e-05 9.67759e-16 
19.1932 -0.00272503 7.13113e-05 -0.00272503 -7.13113e-05 7.13113e-05 9.67759e-16 
19.1932 -0.00272503 7.13113e-05 -0.00272503 -7.13113e-05 7.13113e-05 9.67759e-16 
19.2423 -0.0027111 7.07639e-05 -0.0027111 -7.07639e-05 7.07639e-05 9.8619e-16 
19.2423 -0.0027111 7.07639e-05 -0.0027111 -7.07639e-05 7.07639e-05 9.8619e-16 
19.2423 -0.0027111 7.07639e-05 -0.0027111 -7.07639e-05 7.07639e-05 9.8619e-16 
19.2913 -0.00269726 7.02222e-05 -0.00269726 -7.02222e-05 7.02222e-05 1.00527e-15 
19.2913 -0.00269726 7.02222e-05 -0.00269726 -7.02222e-05 7.02222e-05 1.00527e-15 
19.2913 -0.00269726 7.02222e-05 -0.00269726 -7.02222e-05 7.02222e-05 1.00527e-15 
19.3404 -0.00268354 6.9686e-05 -0.00268354 -6.9686e-05 6.9686e-05 1.02457e-15 
19.3404 -0.00268354 6.9686e-05 -0.00268354 -6.9686e-05 6.9686e-05 1.02457e-15 
19.3404 -0.00268354 6.9686e-05 -0.00268354 -6.9686e-05 6.9686e-05 1.02457e-15 
19.3895 -0.00266992 6.91552e-05 -0.00266992 -6.91552e-05 6.91552e-05 1.04539e-15 
19.3895 -0.00266992 6.91552e-05 -0.00266992 -6.91552e-05 6.91552e-05 1.04539e-15 
19.3895 -0.00266992 6.91552e-05 -0.00266992 -6.91552e-05 6.91552e-05 1.04539e-15 
19.4386 -0.0026564 6.86298e-05 -0.0026564 -6.86298e-05 6.86298e-05 1.06664e-15 
19.4386 -0.0026564 6.86298e-05 -0.0026564 -6.86298e-05 6.86298e-05 1.06664e-15 
19.4386 -0.0026564 6.86298e-05 -0.0026564 -6.86298e-05 6.86298e-05 1.06664e-15 
19.4877 -0.00264298 6.81098e-05 -0.00264298 -6.81098e-05 6.81098e-05 1.08941e-15 
19.4877 -0.00264298 6.81098e-05 -0.00264298 -6.81098e-05 6.81098e-05 1.08941e-15 
19.4877 -0.00264298 6.81098e-05 -0.00264298 -6.81098e-05 6.81098e-05 1.08941e-15 
19.5368 -0.00262967 6.7595e-05 -0.00262967 -6.7595e-05 6.7595e-05 1.11261e-15 
19.5368 -0.00262967 6.7595e-05 -0.00262967 -6.7595e-05 6.7595e-05 1.11261e-15 
19.5368 -0.00262967 6.7595e-05 -0.00262967 -6.7595e-05 6.7595e-05 1.11261e-15 
19.5859 -0.00261646 6.70853e-05 -0.00261646 -6.70853e-05 6.70853e-05 1.13711e-15 
19.5859 -0.00261646 6.70853e-05 -0.00261646 -6.70853e-05 6.70853e-05 1.13711e-15 
19.5859 -0.00261646 6.70853e-05 -0.00261646 -6.70853e-05 6.70853e-05 1.13711e-15 
19.635 -0.00260334 6.65808e-05 -0.00260334 -6.65808e-05 6.65808e-05 1.1627e-15 
19.635 -0.00260334 6.65808e-05 -0.00260334 -6.65808e-05 6.65808e-05 1.1627e-15 
19.635 -0.00260334 6.65808e-05 -0.00260334 -6.65808e-05 6.65808e-05 1.1627e-15 
19.684 -0.00259033 6.60813e-05 -0.00259033 -6.60813e-05 6.60813e-05 1.1898e-15 
19.684 -0.00259033 6.60813e-05 -0.00259033 -6.60813e-05 6.60813e-05 1.1898e-15 
19.684 -0.00259033 6.60813e-05 -0.00259033 -6.60813e-05 6.60813e-05 1.1898e-15 
19.7331 -0.00257741 6.55868e-05 -0.00257741 -6.55868e-05 6.55868e-05 1.21821e-15 
19.7331 -0.00257741 6.55868e-05 -0.00257741 -6.55868e-05 6.55868e-05 1.21821e-15 
19.7331 -0.00257741 6.55868e-05 -0.00257741 -6.55868e-05 6.55868e-05 1.21821e-15 
19.7822 -0.00256459 6.50972e-05 -0.00256459 -6.50972e-05 6.50972e-05 1.2477e-15 
19.7822 -0.00256459 6.50972e-05 -0.00256459 -6.50972e-05 6.50972e-05 1.2477e-15 
19.7822 -0.00256459 6.50972e-05 -0.00256459 -6.50972e-05 6.50972e-05 1.2477e-15 
19.8313 -0.00255186 6.46125e-05 -0.00255186 -6.46125e-05 6.46125e-05 1.27871e-15 
19.8313 -0.00255186 6.46125e-05 -0.00255186 -6.46125e-05 6.46125e-05 1.27871e-15 
19.8313 -0.00255186 6.46125e-05 -0.00255186 -6.46125e-05 6.46125e-05 1.27871e-15 
19.8804 -0.00253923 6.41326e-05 -0.00253923 -6.41326e-05 6.41326e-05 1.31145e-15 
19.8804 -0.00253923 6.41326e-05 -0.00253923 -6.41326e-05 6.41326e-05 1.31145e-15 
19.8804 -0.00253923 6.41326e-05 -0.00253923 -6.41326e-05 6.41326e-05 1.31145e-15 
19.9295 -0.00252669 6.36574e-05 -0.00252669 -6.36574e-05 6.36574e-05 1.34615e-15 
19.9295 -0.00252669 6.36574e-05 -0.00252669 -6.36574e-05 6.36574e-05 1.34615e-15 
19.9295 -0.00252669 6.36574e-05 -0.00252669 -6.36574e-05 6.36574e-05 1.34615e-15 
19.9786 -0.00251425 6.3187e-05 -0.00251425 -6.3187e-05 6.3187e-05 1.38214e-15 
19.9786 -0.00251425 6.3187e-05 -0.00251425 -6.3187e-05 6.3187e-05 1.38214e-15 
19.9786 -0.00251425 6.3187e-05 -0.00251425 -6.3187e-05 6.3187e-05 1.38214e-15 
20.0277 -0.00250189 6.27211e-05 -0.00250189 -6.27211e-05 6.27211e-05 1.42052e-15 
20.0277 -0.00250189 6.27211e-05 -0.00250189 -6.27211e-05 6.27211e-05 1.42052e-15 
20.0277 -0.00250189 6.27211e-05 -0.00250189 -6.27211e-05 6.27211e-05 1.42052e-15 
20.0767 -0.00248963 6.22598e-05 -0.00248963 -6.22598e-05 6.22598e-05 1.46042e-15 
20.0767 -0.00248963 6.22598e-05 -0.00248963 -6.22598e-05 6.22598e-05 1.46042e-15 
20.0767 -0.00248963 6.22598e-05 -0.00248963 -6.22598e-05 6.22598e-05 1.46042e-15 
20.1258 -0.00247746 6.18031e-05 -0.00247746 -6.18031e-05 6.18031e-05 1.5027e-15 
20.1258 -0.00247746 6.18031e-05 -0.00247746 -6.18031e-05 6.18031e-05 1.5027e-15 
20.1258 -0.00247746 6.18031e-05 -0.00247746 -6.18031e-05 6.18031e-05 1.5027e-15 
20.1749 -0.00246538 6.13508e-05 -0.00246538 -6.13508e-05 6.13508e-05 1.54694e-15 
20.1749 -0.00246538 6.13508e-05 -0.00246538 -6.13508e-05 6.13508e-05 1.54694e-15 
20.1749 -0.00246538 6.13508e-05 -0.00246538 -6.13508e-05 6.13508e-05 1.54694e-15 
20.224 -0.00245338 6.09029e-05 -0.00245338 -6.09029e-05 6.09029e-05 1.59399e-15 
20.224 -0.00245338 6.09029e-05 -0.00245338 -6.09029e-05 6.09029e-05 1.59399e-15 
20.224 -0.00245338 6.09029e-05 -0.00245338 -6.09029e-05 6.09029e-05 1.59399e-15 
20.2731 -0.00244147 6.04594e-05 -0.00244147 -6.04594e-05 6.04594e-05 1.64343e-15 
20.2731 -0.00244147 6.04594e-05 -0.00244147 -6.04594e-05 6.04594e-05 1.64343e-15 
20.2731 -0.00244147 6.04594e-05 -0.00244147 -6.04594e-05 6.04594e-05 1.64343e-15 
20.3222 -0.00242965 6.00202e-05 -0.00242965 -6.00202e-05 6.00202e-05 1.69548e-15 
20.3222 -0.00242965 6.00202e-05 -0.00242965 -6.00202e-05 6.00202e-05 1.69548e-15 
20.3222 -0.00242965 6.00202e-05 -0.00242965 -6.00202e-05 6.00202e-05 1.69548e-15 
20.3713 -0.00241792 5.95852e-05 -0.00241792 -5.95852e-05 5.95852e-05 1.75099e-15 
20.3713 -0.00241792 5.95852e-05 -0.00241792 -5.95852e-05 5.95852e-05 1.75099e-15 
20.3713 -0.00241792 5.95852e-05 -0.00241792 -5.95852e-05 5.95852e-05 1.75099e-15 
20.4204 -0.00240627 5.91544e-05 -0.00240627 -5.91544e-05 5.91544e-05 1.80953e-15 
20.4204 -0.00240627 5.91544e-05 -0.00240627 -5.91544e-05 5.91544e-05 1.80953e-15 
20.4204 -0.00240627 5.91544e-05 -0.00240627 -5.91544e-05 5.91544e-05 1.80953e-15 
20.4694 -0.0023947 5.87278e-05 -0.0023947 -5.87278e-05 5.87278e-05 1.8709e-15 
20.4694 -0.0023947 5.87278e-05 -0.0023947 -5.87278e-05 5.87278e-05 1.8709e-15 
20.4694 -0.0023947 5.87278e-05 -0.0023947 -5.87278e-05 5.87278e-05 1.8709e-15 
20.5185 -0.00238322 5.83052e-05 -0.00238322 -5.83052e-05 5.83052e-05 1.9366e-15 
20.5185 -0.00238322 5.83052e-05 -0.00238322 -5.83052e-05 5.83052e-05 1.9366e-15 
20.5185 -0.00238322 5.83052e-05 -0.00238322 -5.83052e-05 5.83052e-05 1.9366e-15 
20.5676 -0.00237182 5.78867e-05 -0.00237182 -5.78867e-05 5.78867e-05 2.00642e-15 
20.5676 -0.00237182 5.78867e-05 -0.00237182 -5.78867e-05 5.78867e-05 2.00642e-15 
20.5676 -0.00237182 5.78867e-05 -0.00237182 -5.78867e-05 5.78867e-05 2.00642e-15 
20.6167 -0.0023605 5.74722e-05 -0.0023605 -5.74722e-05 5.74722e-05 2.08037e-15 
20.6167 -0.0023605 5.74722e-05 -0.0023605 -5.74722e-05 5.74722e-05 2.08037e-15 
20.6167 -0.0023605 5.74722e-05 -0.0023605 -5.74722e-05 5.74722e-05 2.08037e-15 
20.6658 -0.00234926 5.70617e-05 -0.00234926 -5.70617e-05 5.70617e-05 2.1593e-15 
20.6658 -0.00234926 5.70617e-05 -0.00234926 -5.70617e-05 5.70617e-05 2.1593e-15 
20.6658 -0.00234926 5.70617e-05 -0.00234926 -5.70617e-05 5.70617e-05 2.1593e-15 
20.7149 -0.00233811 5.66551e-05 -0.00233811 -5.66551e-05 5.66551e-05 2.24365e-15 
20.7149 -0.00233811 5.66551e-05 -0.00233811 -5.66551e-05 5.66551e-05 2.24365e-15 
20.7149 -0.00233811 5.66551e-05 -0.00233811 -5.66551e-05 5.66551e-05 2.24365e-15 
20.764 -0.00232703 5.62523e-05 -0.00232703 -5.62523e-05 5.62523e-05 2.33364e-15 
20.764 -0.00232703 5.62523e-05 -0.00232703 -5.62523e-05 5.62523e-05 2.33364e-15 
20.764 -0.00232703 5.62523e-05 -0.00232703 -5.62523e-05 5.62523e-05 2.33364e-15 
20.8131 -0.00231603 5.58533e-05 -0.00231603 -5.58533e-05 5.58533e-05 2.43013e-15 
20.8131 -0.00231603 5.58533e-05 -0.00231603 -5.58533e-05 5.58533e-05 2.43013e-15 
20.8131 -0.00231603 5.58533e-05 -0.00231603 -5.58533e-05 5.58533e-05 2.43013e-15 
20.8621 -0.00230511 5.54581e-05 -0.00230511 -5.54581e-05 5.54581e-05 2.53378e-15 
20.8621 -0.00230511 5.54581e-05 -0.00230511 -5.54581e-05 5.54581e-05 2.53378e-15 
20.8621 -0.00230511 5.54581e-05 -0.00230511 -5.54581e-05 5.54581e-05 2.53378e-15 
20.9112 -0.00229426 5.50667e-05 -0.00229426 -5.50667e-05 5.50667e-05 2.64524e-15 
20.9112 -0.00229426 5.50667e-05 -0.00229426 -5.50667e-05 5.50667e-05 2.64524e-15 
20.9112 -0.00229426 5.50667e-05 -0.00229426 -5.50667e-05 5.50667e-05 2.64524e-15 
20.9603 -0.00228349 5.46789e-05 -0.00228349 -5.46789e-05 5.46789e-05 2.76537e-15 
20.9603 -0.00228349 5.46789e-05 -0.00228349 -5.46789e-05 5.46789e-05 2.76537e-15 
20.9603 -0.00228349 5.46789e-05 -0.00228349 -5.46789e-05 5.46789e-05 2.76537e-15 
21.0094 -0.0022728 5.42947e-05 -0.0022728 -5.42947e-05 5.42947e-05 2.89547e-15 
21.0094 -0.0022728 5.42947e-05 -0.0022728 -5.42947e-05 5.42947e-05 2.89547e-15 
21.0094 -0.0022728 5.42947e-05 -0.0022728 -5.42947e-05 5.42947e-05 2.89547e-15 
21.0585 -0.00226218 5.39142e-05 -0.00226218 -5.39142e-05 5.39142e-05 3.03577e-15 
21.0585 -0.00226218 5.39142e-05 -0.00226218 -5.39142e-05 5.39142e-05 3.03577e-15 
21.0585 -0.00226218 5.39142e-05 -0.00226218 -5.39142e-05 5.39142e-05 3.03577e-15 
21.1076 -0.00225164 5.35372e-05 -0.00225164 -5.35372e-05 5.35372e-05 3.18864e-15 
21.1076 -0.00225164 5.35372e-05 -0.00225164 -5.35372e-05 5.35372e-05 3.18864e-15 
21.1076 -0.00225164 5.35372e-05 -0.00225164 -5.35372e-05 5.35372e-05 3.18864e-15 
21.1567 -0.00224117 5.31637e-05 -0.00224117 -5.31637e-05 5.31637e-05 3.35474e-15 
21.1567 -0.00224117 5.31637e-05 -0.00224117 -5.31637e-05 5.31637e-05 3.35474e-15 
21.1567 -0.00224117 5.31637e-05 -0.00224117 -5.31637e-05 5.31637e-05 3.35474e-15 
21.2058 -0.00223078 5.27937e-05 -0.00223078 -5.27937e-05 5.27937e-05 3.53537e-15 
21.2058 -0.00223078 5.27937e-05 -0.00223078 -5.27937e-05 5.27937e-05 3.53537e-15 
21.2058 -0.00223078 5.27937e-05 -0.00223078 -5.27937e-05 5.27937e-05 3.53537e-15 
21.2548 -0.00222045 5.24271e-05 -0.00222045 -5.24271e-05 5.24271e-05 3.73334e-15 
21.2548 -0.00222045 5.24271e-05 -0.00222045 -5.24271e-05 5.24271e-05 3.73334e-15 
21.2548 -0.00222045 5.24271e-05 -0.00222045 -5.24271e-05 5.24271e-05 3.73334e-15 
21.3039 -0.0022102 5.20639e-05 -0.0022102 -5.20639e-05 5.20639e-05 3.95018e-15 
21.3039 -0.0022102 5.20639e-05 -0.0022102 -5.20639e-05 5.20639e-05 3.95018e-15 
21.3039 -0.0022102 5.20639e-05 -0.0022102 -5.20639e-05 5.20639e-05 3.95018e-15 
21.353 -0.00220002 5.1704e-05 -0.00220002 -5.1704e-05 5.1704e-05 4.18849e-15 
21.353 -0.00220002 5.1704e-05 -0.00220002 -5.1704e-05 5.1704e-05 4.18849e-15 
21.353 -0.00220002 5.1704e-05 -0.00220002 -5.1704e-05 5.1704e-05 4.18849e-15 
21.4021 -0.00218991 5.13475e-05 -0.00218991 -5.13475e-05 5.13475e-05 4.45087e-15 
21.4021 -0.00218991 5.13475e-05 -0.00218991 -5.13475e-05 5.13475e-05 4.45087e-15 
21.4021 -0.00218991 5.13475e-05 -0.00218991 -5.13475e-05 5.13475e-05 4.45087e-15 
21.4512 -0.00217986 5.09942e-05 -0.00217986 -5.09942e-05 5.09942e-05 4.741e-15 
21.4512 -0.00217986 5.09942e-05 -0.00217986 -5.09942e-05 5.09942e-05 4.741e-15 
21.4512 -0.00217986 5.09942e-05 -0.00217986 -5.09942e-05 5.09942e-05 4.741e-15 
21.5003 -0.00216989 5.06442e-05 -0.00216989 -5.06442e-05 5.06442e-05 5.06214e-15 
21.5003 -0.00216989 5.06442e-05 -0.00216989 -5.06442e-05 5.06442e-05 5.06214e-15 
21.5003 -0.00216989 5.06442e-05 -0.00216989 -5.06442e-05 5.06442e-05 5.06214e-15 
21.5494 -0.00215999 5.02973e-05 -0.00215999 -5.02973e-05 5.02973e-05 5.41949e-15 
21.5494 -0.00215999 5.02973e-05 -0.00215999 -5.02973e-05 5.02973e-05 5.41949e-15 
21.5494 -0.00215999 5.02973e-05 -0.00215999 -5.02973e-05 5.02973e-05 5.41949e-15 
21.5984 -0.00215015 4.99537e-05 -0.00215015 -4.99537e-05 4.99537e-05 5.8174e-15 
21.5984 -0.00215015 4.99537e-05 -0.00215015 -4.99537e-05 4.99537e-05 5.8174e-15 
21.5984 -0.00215015 4.99537e-05 -0.00215015 -4.99537e-05 4.99537e-05 5.8174e-15 
21.6475 -0.00214038 4.96131e-05 -0.00214038 -4.96131e-05 4.96131e-05 6.26213e-15 
21.6475 -0.00214038 4.96131e-05 -0.00214038 -4.96131e-05 4.96131e-05 6.26213e-15 
21.6475 -0.00214038 4.96131e-05 -0.00214038 -4.96131e-05 4.96131e-05 6.26213e-15 
21.6966 -0.00213068 4.92757e-05 -0.00213068 -4.92757e-05 4.92757e-05 6.76065e-15 
21.6966 -0.00213068 4.92757e-05 -0.00213068 -4.92757e-05 4.92757e-05 6.76065e-15 
21.6966 -0.00213068 4.92757e-05 -0.00213068 -4.92757e-05 4.92757e-05 6.76065e-15 
21.7457 -0.00212104 4.89413e-05 -0.00212104 -4.89413e-05 4.89413e-05 7.32097e-15 
21.7457 -0.00212104 4.89413e-05 -0.00212104 -4.89413e-05 4.89413e-05 7.32097e-15 
21.7457 -0.00212104 4.89413e-05 -0.00212104 -4.89413e-05 4.89413e-05 7.32097e-15 
21.7948 -0.00211147 4.86099e-05 -0.00211147 -4.86099e-05 4.86099e-05 7.95241e-15 
21.7948 -0.00211147 4.86099e-05 -0.00211147 -4.86099e-05 4.86099e-05 7.95241e-15 
21.7948 -0.00211147 4.86099e-05 -0.00211147 -4.86099e-05 4.86099e-05 7.95241e-15 
21.8439 -0.00210196 4.82815e-05 -0.00210196 -4.82815e-05 4.82815e-05 8.66668e-15 
21.8439 -0.00210196 4.82815e-05 -0.00210196 -4.82815e-05 4.82815e-05 8.66668e-15 
21.8439 -0.00210196 4.82815e-05 -0.00210196 -4.82815e-05 4.82815e-05 8.66668e-15 
21.893 -0.00209252 4.79561e-05 -0.00209252 -4.79561e-05 4.79561e-05 9.47614e-15 
21.893 -0.00209252 4.79561e-05 -0.00209252 -4.79561e-05 4.79561e-05 9.47614e-15 
21.893 -0.00209252 4.79561e-05 -0.00209252 -4.79561e-05 4.79561e-05 9.47614e-15 
21.9421 -0.00208314 4.76336e-05 -0.00208314 -4.76336e-05 4.76336e-05 1.0396e-14 
21.9421 -0.00208314 4.76336e-05 -0.00208314 -4.76336e-05 4.76336e-05 1.0396e-14 
21.9421 -0.00208314 4.76336e-05 -0.00208314 -4.76336e-05 4.76336e-05 1.0396e-14 
21.9911 -0.00207382 4.7314e-05 -0.00207382 -4.7314e-05 4.7314e-05 1.14429e-14 
21.9911 -0.00207382 4.7314e-05 -0.00207382 -4.7314e-05 4.7314e-05 1.14429e-14 
21.9911 -0.00207382 4.7314e-05 -0.00207382 -4.7314e-05 4.7314e-05 1.14429e-14 
22.0402 -0.00206457 4.69972e-05 -0.00206457 -4.69972e-05 4.69972e-05 1.26385e-14 
22.0402 -0.00206457 4.69972e-05 -0.00206457 -4.69972e-05 4.69972e-05 1.26385e-14 
22.0402 -0.00206457 4.69972e-05 -0.00206457 -4.69972e-05 4.69972e-05 1.26385e-14 
22.0893 -0.00205538 4.66833e-05 -0.00205538 -4.66833e-05 4.66833e-05 1.40049e-14 
22.0893 -0.00205538 4.66833e-05 -0.00205538 -4.66833e-05 4.66833e-05 1.40049e-14 
22.0893 -0.00205538 4.66833e-05 -0.00205538 -4.66833e-05 4.66833e-05 1.40049e-14 
22.1384 -0.00204625 4.63721e-05 -0.00204625 -4.63721e-05 4.63721e-05 1.55685e-14 
22.1384 -0.00204625 4.63721e-05 -0.00204625 -4.63721e-05 4.63721e-05 1.55685e-14 
22.1384 -0.00204625 4.63721e-05 -0.00204625 -4.63721e-05 4.63721e-05 1.55685e-14 
22.1875 -0.00203718 4.60638e-05 -0.00203718 -4.60638e-05 4.60638e-05 1.73587e-14 
22.1875 -0.00203718 4.60638e-05 -0.00203718 -4.60638e-05 4.60638e-05 1.73587e-14 
22.1875 -0.00203718 4.60638e-05 -0.00203718 -4.60638e-05 4.60638e-05 1.73587e-14 
22.2366 -0.00202817 4.57581e-05 -0.00202817 -4.57581e-05 4.57581e-05 1.9407e-14 
22.2366 -0.00202817 4.57581e-05 -0.00202817 -4.57581e-05 4.57581e-05 1.9407e-14 
22.2366 -0.00202817 4.57581e-05 -0.00202817 -4.57581e-05 4.57581e-05 1.9407e-14 
22.2857 -0.00201922 4.54552e-05 -0.00201922 -4.54552e-05 4.54552e-05 2.17474e-14 
22.2857 -0.00201922 4.54552e-05 -0.00201922 -4.54552e-05 4.54552e-05 2.17474e-14 
22.2857 -0.00201922 4.54552e-05 -0.00201922 -4.54552e-05 4.54552e-05 2.17474e-14 
22.3348 -0.00201032 4.51549e-05 -0.00201032 -4.51549e-05 4.51549e-05 2.44091e-14 
22.3348 -0.00201032 4.51549e-05 -0.00201032 -4.51549e-05 4.51549e-05 2.44091e-14 
22.3348 -0.00201032 4.51549e-05 -0.00201032 -4.51549e-05 4.51549e-05 2.44091e-14 
22.3838 -0.00200149 4.48572e-05 -0.00200149 -4.48572e-05 4.48572e-05 2.74145e-14 
22.3838 -0.00200149 4.48572e-05 -0.00200149 -4.48572e-05 4.48572e-05 2.74145e-14 
22.3838 -0.00200149 4.48572e-05 -0.00200149 -4.48572e-05 4.48572e-05 2.74145e-14 
22.4329 -0.00199272 4.45622e-05 -0.00199272 -4.45622e-05 4.45622e-05 3.07666e-14 
22.4329 -0.00199272 4.45622e-05 -0.00199272 -4.45622e-05 4.45622e-05 3.07666e-14 
22.4329 -0.00199272 4.45622e-05 -0.00199272 -4.45622e-05 4.45622e-05 3.07666e-14 
22.482 -0.001984 4.42698e-05 -0.001984 -4.42698e-05 4.42698e-05 3.44349e-14 
22.482 -0.001984 4.42698e-05 -0.001984 -4.42698e-05 4.42698e-05 3.44349e-14 
22.482 -0.001984 4.42698e-05 -0.001984 -4.42698e-05 4.42698e-05 3.44349e-14 
22.5311 -0.00197534 4.39799e-05 -0.00197534 -4.39799e-05 4.39799e-05 3.83365e-14 
22.5311 -0.00197534 4.39799e-05 -0.00197534 -4.39799e-05 4.39799e-05 3.83365e-14 
22.5311 -0.00197534 4.39799e-05 -0.00197534 -4.39799e-05 4.39799e-05 3.83365e-14 
22.5802 -0.00196674 4.36925e-05 -0.00196674 -4.36925e-05 4.36925e-05 4.23212e-14 
22.5802 -0.00196674 4.36925e-05 -0.00196674 -4.36925e-05 4.36925e-05 4.23212e-14 
22.5802 -0.00196674 4.36925e-05 -0.00196674 -4.36925e-05 4.36925e-05 4.23212e-14 
22.6293 -0.00195819 4.34077e-05 -0.00195819 -4.34077e-05 4.34077e-05 4.61662e-14 
22.6293 -0.00195819 4.34077e-05 -0.00195819 -4.34077e-05 4.34077e-05 4.61662e-14 
22.6293 -0.00195819 4.34077e-05 -0.00195819 -4.34077e-05 4.34077e-05 4.61662e-14 
22.6784 -0.0019497 4.31253e-05 -0.0019497 -4.31253e-05 4.31253e-05 4.95915e-14 
22.6784 -0.0019497 4.31253e-05 -0.0019497 -4.31253e-05 4.31253e-05 4.95915e-14 
22.6784 -0.0019497 4.31253e-05 -0.0019497 -4.31253e-05 4.31253e-05 4.95915e-14 
22.7275 -0.00194126 4.28453e-05 -0.00194126 -4.28453e-05 4.28453e-05 5.2308e-14 
22.7275 -0.00194126 4.28453e-05 -0.00194126 -4.28453e-05 4.28453e-05 5.2308e-14 
22.7275 -0.00194126 4.28453e-05 -0.00194126 -4.28453e-05 4.28453e-05 5.2308e-14 
22.7765 -0.00193288 4.25678e-05 -0.00193288 -4.25678e-05 4.25678e-05 5.40768e-14 
22.7765 -0.00193288 4.25678e-05 -0.00193288 -4.25678e-05 4.25678e-05 5.40768e-14 
22.7765 -0.00193288 4.25678e-05 -0.00193288 -4.25678e-05 4.25678e-05 5.40768e-14 
22.8256 -0.00192456 4.22927e-05 -0.00192456 -4.22927e-05 4.22927e-05 5.47698e-14 
22.8256 -0.00192456 4.22927e-05 -0.00192456 -4.22927e-05 4.22927e-05 5.47698e-14 
22.8256 -0.00192456 4.22927e-05 -0.00192456 -4.22927e-05 4.22927e-05 5.47698e-14 
22.8747 -0.00191628 4.20199e-05 -0.00191628 -4.20199e-05 4.20199e-05 5.43984e-14 
22.8747 -0.00191628 4.20199e-05 -0.00191628 -4.20199e-05 4.20199e-05 5.43984e-14 
22.8747 -0.00191628 4.20199e-05 -0.00191628 -4.20199e-05 4.20199e-05 5.43984e-14 
22.9238 -0.00190806 4.17495e-05 -0.00190806 -4.17495e-05 4.17495e-05 5.30996e-14 
22.9238 -0.00190806 4.17495e-05 -0.00190806 -4.17495e-05 4.17495e-05 5.30996e-14 
22.9238 -0.00190806 4.17495e-05 -0.00190806 -4.17495e-05 4.17495e-05 5.30996e-14 
22.9729 -0.0018999 4.14814e-05 -0.0018999 -4.14814e-05 4.14814e-05 5.10936e-14 
22.9729 -0.0018999 4.14814e-05 -0.0018999 -4.14814e-05 4.14814e-05 5.10936e-14 
22.9729 -0.0018999 4.14814e-05 -0.0018999 -4.14814e-05 4.14814e-05 5.10936e-14 
23.022 -0.00189178 4.12156e-05 -0.00189178 -4.12156e-05 4.12156e-05 4.86278e-14 
23.022 -0.00189178 4.12156e-05 -0.00189178 -4.12156e-05 4.12156e-05 4.86278e-14 
23.022 -0.00189178 4.12156e-05 -0.00189178 -4.12156e-05 4.12156e-05 4.86278e-14 
23.0711 -0.00188372 4.09521e-05 -0.00188372 -4.09521e-05 4.09521e-05 4.59314e-14 
23.0711 -0.00188372 4.09521e-05 -0.00188372 -4.09521e-05 4.09521e-05 4.59314e-14 
23.0711 -0.00188372 4.09521e-05 -0.00188372 -4.09521e-05 4.09521e-05 4.59314e-14 
23.1202 -0.00187571 4.06908e-05 -0.00187571 -4.06908e-05 4.06908e-05 4.31898e-14 
23.1202 -0.00187571 4.06908e-05 -0.00187571 -4.06908e-05 4.06908e-05 4.31898e-14 
23.1202 -0.00187571 4.06908e-05 -0.00187571 -4.06908e-05 4.06908e-05 4.31898e-14 
23.1692 -0.00186775 4.04317e-05 -0.00186775 -4.04317e-05 4.04317e-05 4.05351e-14 
23.1692 -0.00186775 4.04317e-05 -0.00186775 -4.04317e-05 4.04317e-05 4.05351e-14 
23.1692 -0.00186775 4.04317e-05 -0.00186775 -4.04317e-05 4.04317e-05 4.05351e-14 
23.2183 -0.00185984 4.01749e-05 -0.00185984 -4.01749e-05 4.01749e-05 3.80505e-14 
23.2183 -0.00185984 4.01749e-05 -0.00185984 -4.01749e-05 4.01749e-05 3.80505e-14 
23.2183 -0.00185984 4.01749e-05 -0.00185984 -4.01749e-05 4.01749e-05 3.80505e-14 
23.2674 -0.00185198 3.99202e-05 -0.00185198 -3.99202e-05 3.99202e-05 3.57813e-14 
23.2674 -0.00185198 3.99202e-05 -0.00185198 -3.99202e-05 3.99202e-05 3.57813e-14 
23.2674 -0.00185198 3.99202e-05 -0.00185198 -3.99202e-05 3.99202e-05 3.57813e-14 
23.3165 -0.00184417 3.96676e-05 -0.00184417 -3.96676e-05 3.96676e-05 3.37438e-14 
23.3165 -0.00184417 3.96676e-05 -0.00184417 -3.96676e-05 3.96676e-05 3.37438e-14 
23.3165 -0.00184417 3.96676e-05 -0.00184417 -3.96676e-05 3.96676e-05 3.37438e-14 
23.3656 -0.00183641 3.94172e-05 -0.00183641 -3.94172e-05 3.94172e-05 3.19373e-14 
23.3656 -0.00183641 3.94172e-05 -0.00183641 -3.94172e-05 3.94172e-05 3.19373e-14 
23.3656 -0.00183641 3.94172e-05 -0.00183641 -3.94172e-05 3.94172e-05 3.19373e-14 
23.4147 -0.00182869 3.91689e-05 -0.00182869 -3.91689e-05 3.91689e-05 3.03505e-14 
23.4147 -0.00182869 3.91689e-05 -0.00182869 -3.91689e-05 3.91689e-05 3.03505e-14 
23.4147 -0.00182869 3.91689e-05 -0.00182869 -3.91689e-05 3.91689e-05 3.03505e-14 
23.4638 -0.00182103 3.89226e-05 -0.00182103 -3.89226e-05 3.89226e-05 2.89663e-14 
23.4638 -0.00182103 3.89226e-05 -0.00182103 -3.89226e-05 3.89226e-05 2.89663e-14 
23.4638 -0.00182103 3.89226e-05 -0.00182103 -3.89226e-05 3.89226e-05 2.89663e-14 
23.5129 -0.00181342 3.86785e-05 -0.00181342 -3.86785e-05 3.86785e-05 2.77665e-14 
23.5129 -0.00181342 3.86785e-05 -0.00181342 -3.86785e-05 3.86785e-05 2.77665e-14 
23.5129 -0.00181342 3.86785e-05 -0.00181342 -3.86785e-05 3.86785e-05 2.77665e-14 
23.5619 -0.00180585 3.84363e-05 -0.00180585 -3.84363e-05 3.84363e-05 2.67323e-14 
23.5619 -0.00180585 3.84363e-05 -0.00180585 -3.84363e-05 3.84363e-05 2.67323e-14 
23.5619 -0.00180585 3.84363e-05 -0.00180585 -3.84363e-05 3.84363e-05 2.67323e-14 
23.611 -0.00179833 3.81962e-05 -0.00179833 -3.81962e-05 3.81962e-05 2.58466e-14 
23.611 -0.00179833 3.81962e-05 -0.00179833 -3.81962e-05 3.81962e-05 2.58466e-14 
23.611 -0.00179833 3.81962e-05 -0.00179833 -3.81962e-05 3.81962e-05 2.58466e-14 
23.6601 -0.00179086 3.79581e-05 -0.00179086 -3.79581e-05 3.79581e-05 2.50945e-14 
23.6601 -0.00179086 3.79581e-05 -0.00179086 -3.79581e-05 3.79581e-05 2.50945e-14 
23.6601 -0.00179086 3.79581e-05 -0.00179086 -3.79581e-05 3.79581e-05 2.50945e-14 
23.7092 -0.00178343 3.7722e-05 -0.00178343 -3.7722e-05 3.7722e-05 2.44645e-14 
23.7092 -0.00178343 3.7722e-05 -0.00178343 -3.7722e-05 3.7722e-05 2.44645e-14 
23.7092 -0.00178343 3.7722e-05 -0.00178343 -3.7722e-05 3.7722e-05 2.44645e-14 
23.7583 -0.00177605 3.74878e-05 -0.00177605 -3.74878e-05 3.74878e-05 2.39484e-14 
23.7583 -0.00177605 3.74878e-05 -0.00177605 -3.74878e-05 3.74878e-05 2.39484e-14 
23.7583 -0.00177605 3.74878e-05 -0.00177605 -3.74878e-05 3.74878e-05 2.39484e-14 
23.8074 -0.00176871 3.72555e-05 -0.00176871 -3.72555e-05 3.72555e-05 2.35453e-14 
23.8074 -0.00176871 3.72555e-05 -0.00176871 -3.72555e-05 3.72555e-05 2.35453e-14 
23.8074 -0.00176871 3.72555e-05 -0.00176871 -3.72555e-05 3.72555e-05 2.35453e-14 
23.8565 -0.00176143 3.70252e-05 -0.00176143 -3.70252e-05 3.70252e-05 2.32628e-14 
23.8565 -0.00176143 3.70252e-05 -0.00176143 -3.70252e-05 3.70252e-05 2.32628e-14 
23.8565 -0.00176143 3.70252e-05 -0.00176143 -3.70252e-05 3.70252e-05 2.32628e-14 
23.9056 -0.00175418 3.67968e-05 -0.00175418 -3.67968e-05 3.67968e-05 2.31219e-14 
23.9056 -0.00175418 3.67968e-05 -0.00175418 -3.67968e-05 3.67968e-05 2.31219e-14 
23.9056 -0.00175418 3.67968e-05 -0.00175418 -3.67968e-05 3.67968e-05 2.31219e-14 
23.9546 -0.00174698 3.65702e-05 -0.00174698 -3.65702e-05 3.65702e-05 2.31489e-14 
23.9546 -0.00174698 3.65702e-05 -0.00174698 -3.65702e-05 3.65702e-05 2.31489e-14 
23.9546 -0.00174698 3.65702e-05 -0.00174698 -3.65702e-05 3.65702e-05 2.31489e-14 
24.0037 -0.00173983 3.63455e-05 -0.00173983 -3.63455e-05 3.63455e-05 2.33631e-14 
24.0037 -0.00173983 3.63455e-05 -0.00173983 -3.63455e-05 3.63455e-05 2.33631e-14 
24.0037 -0.00173983 3.63455e-05 -0.00173983 -3.63455e-05 3.63455e-05 2.33631e-14 
24.0528 -0.00173271 3.61227e-05 -0.00173271 -3.61227e-05 3.61227e-05 2.37593e-14 
24.0528 -0.00173271 3.61227e-05 -0.00173271 -3.61227e-05 3.61227e-05 2.37593e-14 
24.0528 -0.00173271 3.61227e-05 -0.00173271 -3.61227e-05 3.61227e-05 2.37593e-14 
24.1019 -0.00172565 3.59016e-05 -0.00172565 -3.59016e-05 3.59016e-05 2.43149e-14 
24.1019 -0.00172565 3.59016e-05 -0.00172565 -3.59016e-05 3.59016e-05 2.43149e-14 
24.1019 -0.00172565 3.59016e-05 -0.00172565 -3.59016e-05 3.59016e-05 2.43149e-14 
24.151 -0.00171862 3.56824e-05 -0.00171862 -3.56824e-05 3.56824e-05 2.50086e-14 
24.151 -0.00171862 3.56824e-05 -0.00171862 -3.56824e-05 3.56824e-05 2.50086e-14 
24.151 -0.00171862 3.56824e-05 -0.00171862 -3.56824e-05 3.56824e-05 2.50086e-14 
24.2001 -0.00171164 3.54649e-05 -0.00171164 -3.54649e-05 3.54649e-05 2.58285e-14 
24.2001 -0.00171164 3.54649e-05 -0.00171164 -3.54649e-05 3.54649e-05 2.58285e-14 
24.2001 -0.00171164 3.54649e-05 -0.00171164 -3.54649e-05 3.54649e-05 2.58285e-14 
24.2492 -0.0017047 3.52492e-05 -0.0017047 -3.52492e-05 3.52492e-05 2.67748e-14 
24.2492 -0.0017047 3.52492e-05 -0.0017047 -3.52492e-05 3.52492e-05 2.67748e-14 
24.2492 -0.0017047 3.52492e-05 -0.0017047 -3.52492e-05 3.52492e-05 2.67748e-14 
24.2983 -0.0016978 3.50353e-05 -0.0016978 -3.50353e-05 3.50353e-05 2.78537e-14 
24.2983 -0.0016978 3.50353e-05 -0.0016978 -3.50353e-05 3.50353e-05 2.78537e-14 
24.2983 -0.0016978 3.50353e-05 -0.0016978 -3.50353e-05 3.50353e-05 2.78537e-14 
24.3473 -0.00169095 3.48231e-05 -0.00169095 -3.48231e-05 3.48231e-05 2.90768e-14 
24.3473 -0.00169095 3.48231e-05 -0.00169095 -3.48231e-05 3.48231e-05 2.90768e-14 
24.3473 -0.00169095 3.48231e-05 -0.00169095 -3.48231e-05 3.48231e-05 2.90768e-14 
24.3964 -0.00168413 3.46126e-05 -0.00168413 -3.46126e-05 3.46126e-05 3.04563e-14 
24.3964 -0.00168413 3.46126e-05 -0.00168413 -3.46126e-05 3.46126e-05 3.04563e-14 
24.3964 -0.00168413 3.46126e-05 -0.00168413 -3.46126e-05 3.46126e-05 3.04563e-14 
24.4455 -0.00167736 3.44038e-05 -0.00167736 -3.44038e-05 3.44038e-05 3.20064e-14 
24.4455 -0.00167736 3.44038e-05 -0.00167736 -3.44038e-05 3.44038e-05 3.20064e-14 
24.4455 -0.00167736 3.44038e-05 -0.00167736 -3.44038e-05 3.44038e-05 3.20064e-14 
24.4946 -0.00167063 3.41966e-05 -0.00167063 -3.41966e-05 3.41966e-05 3.37411e-14 
24.4946 -0.00167063 3.41966e-05 -0.00167063 -3.41966e-05 3.41966e-05 3.37411e-14 
24.4946 -0.00167063 3.41966e-05 -0.00167063 -3.41966e-05 3.41966e-05 3.37411e-14 
24.5437 -0.00166394 3.39912e-05 -0.00166394 -3.39912e-05 3.39912e-05 3.56724e-14 
24.5437 -0.00166394 3.39912e-05 -0.00166394 -3.39912e-05 3.39912e-05 3.56724e-14 
24.5437 -0.00166394 3.39912e-05 -0.00166394 -3.39912e-05 3.39912e-05 3.56724e-14 
24.5928 -0.00165729 3.37873e-05 -0.00165729 -3.37874e-05 3.37874e-05 3.7811e-14 
24.5928 -0.00165729 3.37873e-05 -0.00165729 -3.37874e-05 3.37874e-05 3.7811e-14 
24.5928 -0.00165729 3.37873e-05 -0.00165729 -3.37874e-05 3.37874e-05 3.7811e-14 
24.6419 -0.00165068 3.35852e-05 -0.00165068 -3.35852e-05 3.35852e-05 4.01645e-14 
24.6419 -0.00165068 3.35852e-05 -0.00165068 -3.35852e-05 3.35852e-05 4.01645e-14 
24.6419 -0.00165068 3.35852e-05 -0.00165068 -3.35852e-05 3.35852e-05 4.01645e-14 
24.691 -0.0016441 3.33846e-05 -0.0016441 -3.33846e-05 3.33846e-05 4.27356e-14 
24.691 -0.0016441 3.33846e-05 -0.0016441 -3.33846e-05 3.33846e-05 4.27356e-14 
24.691 -0.0016441 3.33846e-05 -0.0016441 -3.33846e-05 3.33846e-05 4.27356e-14 
24.74 -0.00163757 3.31856e-05 -0.00163757 -3.31856e-05 3.31856e-05 4.55206e-14 
24.74 -0.00163757 3.31856e-05 -0.00163757 -3.31856e-05 3.31856e-05 4.55206e-14 
24.74 -0.00163757 3.31856e-05 -0.00163757 -3.31856e-05 3.31856e-05 4.55206e-14 
24.7891 -0.00163108 3.29882e-05 -0.00163108 -3.29882e-05 3.29882e-05 4.8505e-14 
24.7891 -0.00163108 3.29882e-05 -0.00163108 -3.29882e-05 3.29882e-05 4.8505e-14 
24.7891 -0.00163108 3.29882e-05 -0.00163108 -3.29882e-05 3.29882e-05 4.8505e-14 
24.8382 -0.00162462 3.27923e-05 -0.00162462 -3.27923e-05 3.27923e-05 5.16572e-14 
24.8382 -0.00162462 3.27923e-05 -0.00162462 -3.27923e-05 3.27923e-05 5.16572e-14 
24.8382 -0.00162462 3.27923e-05 -0.00162462 -3.27923e-05 3.27923e-05 5.16572e-14 
24.8873 -0.0016182 3.2598e-05 -0.0016182 -3.2598e-05 3.2598e-05 5.49138e-14 
24.8873 -0.0016182 3.2598e-05 -0.0016182 -3.2598e-05 3.2598e-05 5.49138e-14 
24.8873 -0.0016182 3.2598e-05 -0.0016182 -3.2598e-05 3.2598e-05 5.49138e-14 
24.9364 -0.00161183 3.24053e-05 -0.00161183 -3.24053e-05 3.24053e-05 5.8156e-14 
24.9364 -0.00161183 3.24053e-05 -0.00161183 -3.24053e-05 3.24053e-05 5.8156e-14 
24.9364 -0.00161183 3.24053e-05 -0.00161183 -3.24053e-05 3.24053e-05 5.8156e-14 
24.9855 -0.00160548 3.2214e-05 -0.00160548 -3.2214e-05 3.2214e-05 6.11752e-14 
24.9855 -0.00160548 3.2214e-05 -0.00160548 -3.2214e-05 3.2214e-05 6.11752e-14 
24.9855 -0.00160548 3.2214e-05 -0.00160548 -3.2214e-05 3.2214e-05 6.11752e-14 
25.0346 -0.00159918 3.20243e-05 -0.00159918 -3.20243e-05 3.20243e-05 6.36419e-14 
25.0346 -0.00159918 3.20243e-05 -0.00159918 -3.20243e-05 3.20243e-05 6.36419e-14 
25.0346 -0.00159918 3.20243e-05 -0.00159918 -3.20243e-05 3.20243e-05 6.36419e-14 
25.0837 -0.00159291 3.1836e-05 -0.00159291 -3.1836e-05 3.1836e-05 6.5129e-14 
25.0837 -0.00159291 3.1836e-05 -0.00159291 -3.1836e-05 3.1836e-05 6.5129e-14 
25.0837 -0.00159291 3.1836e-05 -0.00159291 -3.1836e-05 3.1836e-05 6.5129e-14 
25.1327 -0.00158668 -3.16492e-05 -0.00158668 -3.16492e-05 -0 -0 
25.1327 -0.00158668 -3.16492e-05 -0.00158668 -3.16492e-05 -0 -0 
25.1327 -0.00158668 -3.16492e-05 -0.00158668 -3.16492e-05 -0 -0 
-25.0837 -0.00159291 -3.1836e-05 -0.00159291 3.1836e-05 3.1836e-05 6.5129e-14 
-25.0837 -0.00159291 -3.1836e-05 -0.00159291 3.1836e-05 3.1836e-05 6.5129e-14 
-25.0837 -0.00159291 -3.1836e-05 -0.00159291 3.1836e-05 3.1836e-05 6.5129e-14 
-25.0346 -0.00159918 -3.20243e-05 -0.00159918 3.20243e-05 3.20243e-05 6.36419e-14 
-25.0346 -0.00159918 -3.20243e-05 -0.00159918 3.20243e-05 3.20243e-05 6.36419e-14 
-25.0346 -0.00159918 -3.20243e-05 -0.00159918 3.20243e-05 3.20243e-05 6.36419e-14 
-24.9855 -0.00160548 -3.2214e-05 -0.00160548 3.2214e-05 3.2214e-05 6.11752e-14 
-24.9855 -0.00160548 -3.2214e-05 -0.00160548 3.2214e-05 3.2214e-05 6.11752e-14 
-24.9855 -0.00160548 -3.2214e-05 -0.00160548 3.2214e-05 3.2214e-05 6.11752e-14 
-24.9364 -0.00161183 -3.24053e-05 -0.00161183 3.24053e-05 3.24053e-05 5.8156e-14 
-24.9364 -0.00161183 -3.24053e-05 -0.00161183 3.24053e-05 3.24053e-05 5.8156e-14 
-24.9364 -0.00161183 -3.24053e-05 -0.00161183 3.24053e-05 3.24053e-05 5.8156e-14 
-24.8873 -0.0016182 -3.2598e-05 -0.0016182 3.2598e-05 3.2598e-05 5.49138e-14 
-24.8873 -0.0016182 -3.2598e-05 -0.0016182 3.2598e-05 3.2598e-05 5.49138e-14 
-24.8873 -0.0016182 -3.2598e-05 -0.0016182 3.2598e-05 3.2598e-05 5.49138e-14 
-24.8382 -0.00162462 -3.27923e-05 -0.00162462 3.27923e-05 3.27923e-05 5.16572e-14 
-24.8382 -0.00162462 -3.27923e-05 -0.00162462 3.27923e-05 3.27923e-05 5.16572e-14 
-24.8382 -0.00162462 -3.27923e-05 -0.00162462 3.27923e-05 3.27923e-05 5.16572e-14 
-24.7891 -0.00163108 -3.29882e-05 -0.00163108 3.29882e-05 3.29882e-05 4.8505e-14 
-24.7891 -0.00163108 -3.29882e-05 -0.00163108 3.29882e-05 3.29882e-05 4.8505e-14 
-24.7891 -0.00163108 -3.29882e-05 -0.00163108 3.29882e-05 3.29882e-05 4.8505e-14 
-24.74 -0.00163757 -3.31856e-05 -0.00163757 3.31856e-05 3.31856e-05 4.55206e-14 
-24.74 -0.00163757 -3.31856e-05 -0.00163757 3.31856e-05 3.31856e-05 4.55206e-14 
-24.74 -0.00163757 -3.31856e-05 -0.00163757 3.31856e-05 3.31856e-05 4.55206e-14 
-24.691 -0.0016441 -3.33846e-05 -0.0016441 3.33846e-05 3.33846e-05 4.27356e-14 
-24.691 -0.0016441 -3.33846e-05 -0.0016441 3.33846e-05 3.33846e-05 4.27356e-14 
-24.691 -0.0016441 -3.33846e-05 -0.0016441 3.33846e-05 3.33846e-05 4.27356e-14 
-24.6419 -0.00165068 -3.35852e-05 -0.00165068 3.35852e-05 3.35852e-05 4.01645e-14 
-24.6419 -0.00165068 -3.35852e-05 -0.00165068 3.35852e-05 3.35852e-05 4.01645e-14 
-24.6419 -0.00165068 -3.35852e-05 -0.00165068 3.35852e-05 3.35852e-05 4.01645e-14 
-24.5928 -0.00165729 -3.37874e-05 -0.00165729 3.37873e-05 3.37874e-05 3.7811e-14 
-24.5928 -0.00165729 -3.37874e-05 -0.00165729 3.37873e-05 3.37874e-05 3.7811e-14 
-24.5928 -0.00165729 -3.37874e-05 -0.00165729 3.37873e-05 3.37874e-05 3.7811e-14 
-24.5437 -0.00166394 -3.39912e-05 -0.00166394 3.39912e-05 3.39912e-05 3.56724e-14 
-24.5437 -0.00166394 -3.39912e-05 -0.00166394 3.39912e-05 3.39912e-05 3.56724e-14 
-24.5437 -0.00166394 -3.39912e-05 -0.00166394 3.39912e-05 3.39912e-05 3.56724e-14 
-24.4946 -0.00167063 -3.41966e-05 -0.00167063 3.41966e-05 3.41966e-05 3.37411e-14 
-24.4946 -0.00167063 -3.41966e-05 -0.00167063 3.41966e-05 3.41966e-05 3.37411e-14 
-24.4946 -0.00167063 -3.41966e-05 -0.00167063 3.41966e-05 3.41966e-05 3.37411e-14 
-24.4455 -0.00167736 -3.44038e-05 -0.00167736 3.44038e-05 3.44038e-05 3.20064e-14 
-24.4455 -0.00167736 -3.44038e-05 -0.00167736 3.44038e-05 3.44038e-05 3.20064e-14 
-24.4455 -0.00167736 -3.44038e-05 -0.00167736 3.44038e-05 3.44038e-05 3.20064e-14 
-24.3964 -0.00168413 -3.46126e-05 -0.00168413 3.46126e-05 3.46126e-05 3.04563e-14 
-24.3964 -0.00168413 -3.46126e-05 -0.00168413 3.46126e-05 3.46126e-05 3.04563e-14 
-24.3964 -0.00168413 -3.46126e-05 -0.00168413 3.46126e-05 3.46126e-05 3.04563e-14 
-24.3473 -0.00169095 -3.48231e-05 -0.00169095 3.48231e-05 3.48231e-05 2.90768e-14 
-24.3473 -0.00169095 -3.48231e-05 -0.00169095 3.48231e-05 3.48231e-05 2.90768e-14 
-24.3473 -0.00169095 -3.48231e-05 -0.00169095 3.48231e-05 3.48231e-05 2.90768e-14 
-24.2983 -0.0016978 -3.50353e-05 -0.0016978 3.50353e-05 3.50353e-05 2.78537e-14 
-24.2983 -0.0016978 -3.50353e-05 -0.0016978 3.50353e-05 3.50353e-05 2.78537e-14 
-24.2983 -0.0016978 -3.50353e-05 -0.0016978 3.50353e-05 3.50353e-05 2.78537e-14 
-24.2492 -0.0017047 -3.52492e-05 -0.0017047 3.52492e-05 3.52492e-05 2.67748e-14 
-24.2492 -0.0017047 -3.52492e-05 -0.0017047 3.52492e-05 3.52492e-05 2.67748e-14 
-24.2492 -0.0017047 -3.52492e-05 -0.0017047 3.52492e-05 3.52492e-05 2.67748e-14 
-24.2001 -0.00171164 -3.54649e-05 -0.00171164 3.54649e-05 3.54649e-05 2.58285e-14 
-24.2001 -0.00171164 -3.54649e-05 -0.00171164 3.54649e-05 3.54649e-05 2.58285e-14 
-24.2001 -0.00171164 -3.54649e-05 -0.00171164 3.54649e-05 3.54649e-05 2.58285e-14 
-24.151 -0.00171862 -3.56824e-05 -0.00171862 3.56824e-05 3.56824e-05 2.50086e-14 
-24.151 -0.00171862 -3.56824e-05 -0.00171862 3.56824e-05 3.56824e-05 2.50086e-14 
-24.151 -0.00171862 -3.56824e-05 -0.00171862 3.56824e-05 3.56824e-05 2.50086e-14 
-24.1019 -0.00172565 -3.59016e-05 -0.00172565 3.59016e-05 3.59016e-05 2.43149e-14 
-24.1019 -0.00172565 -3.59016e-05 -0.00172565 3.59016e-05 3.59016e-05 2.43149e-14 
-24.1019 -0.00172565 -3.59016e-05 -0.00172565 3.59016e-05 3.59016e-05 2.43149e-14 
-24.0528 -0.00173271 -3.61227e-05 -0.00173271 3.61227e-05 3.61227e-05 2.37593e-14 
-24.0528 -0.00173271 -3.61227e-05 -0.00173271 3.61227e-05 3.61227e-05 2.37593e-14 
-24.0528 -0.00173271 -3.61227e-05 -0.00173271 3.61227e-05 3.61227e-05 2.37593e-14 
-24.0037 -0.00173983 -3.63455e-05 -0.00173983 3.63455e-05 3.63455e-05 2.33631e-14 
-24.0037 -0.00173983 -3.63455e-05 -0.00173983 3.63455e-05 3.63455e-05 2.33631e-14 
-24.0037 -0.00173983 -3.63455e-05 -0.00173983 3.63455e-05 3.63455e-05 2.33631e-14 
-23.9546 -0.00174698 -3.65702e-05 -0.00174698 3.65702e-05 3.65702e-05 2.31489e-14 
-23.9546 -0.00174698 -3.65702e-05 -0.00174698 3.65702e-05 3.65702e-05 2.31489e-14 
-23.9546 -0.00174698 -3.65702e-05 -0.00174698 3.65702e-05 3.65702e-05 2.31489e-14 
-23.9056 -0.00175418 -3.67968e-05 -0.00175418 3.67968e-05 3.67968e-05 2.31219e-14 
-23.9056 -0.00175418 -3.67968e-05 -0.00175418 3.67968e-05 3.67968e-05 2.31219e-14 
-23.9056 -0.00175418 -3.67968e-05 -0.00175418 3.67968e-05 3.67968e-05 2.31219e-14 
-23.8565 -0.00176143 -3.70252e-05 -0.00176143 3.70252e-05 3.70252e-05 2.32628e-14 
-23.8565 -0.00176143 -3.70252e-05 -0.00176143 3.70252e-05 3.70252e-05 2.32628e-14 
-23.8565 -0.00176143 -3.70252e-05 -0.00176143 3.70252e-05 3.70252e-05 2.32628e-14 
-23.8074 -0.00176871 -3.72555e-05 -0.00176871 3.72555e-05 3.72555e-05 2.35453e-14 
-23.8074 -0.00176871 -3.72555e-05 -0.00176871 3.72555e-05 3.72555e-05 2.35453e-14 
-23.8074 -0.00176871 -3.72555e-05 -0.00176871 3.72555e-05 3.72555e-05 2.35453e-14 
-23.7583 -0.00177605 -3.74878e-05 -0.00177605 3.74878e-05 3.74878e-05 2.39484e-14 
-23.7583 -0.00177605 -3.74878e-05 -0.00177605 3.74878e-05 3.74878e-05 2.39484e-14 
-23.7583 -0.00177605 -3.74878e-05 -0.00177605 3.74878e-05 3.74878e-05 2.39484e-14 
-23.7092 -0.00178343 -3.7722e-05 -0.00178343 3.7722e-05 3.7722e-05 2.44645e-14 
-23.7092 -0.00178343 -3.7722e-05 -0.00178343 3.7722e-05 3.7722e-05 2.44645e-14 
-23.7092 -0.00178343 -3.7722e-05 -0.00178343 3.7722e-05 3.7722e-05 2.44645e-14 
-23.6601 -0.00179086 -3.79581e-05 -0.00179086 3.79581e-05 3.79581e-05 2.50945e-14 
-23.6601 -0.00179086 -3.79581e-05 -0.00179086 3.79581e-05 3.79581e-05 2.50945e-14 
-23.6601 -0.00179086 -3.79581e-05 -0.00179086 3.79581e-05 3.79581e-05 2.50945e-14 
-23.611 -0.00179833 -3.81962e-05 -0.00179833 3.81962e-05 3.81962e-05 2.58466e-14 
-23.611 -0.00179833 -3.81962e-05 -0.00179833 3.81962e-05 3.81962e-05 2.58466e-14 
-23.611 -0.00179833 -3.81962e-05 -0.00179833 3.81962e-05 3.81962e-05 2.58466e-14 
-23.5619 -0.00180585 -3.84363e-05 -0.00180585 3.84363e-05 3.84363e-05 2.67323e-14 
-23.5619 -0.00180585 -3.84363e-05 -0.00180585 3.84363e-05 3.84363e-05 2.67323e-14 
-23.5619 -0.00180585 -3.84363e-05 -0.00180585 3.84363e-05 3.84363e-05 2.67323e-14 
-23.5129 -0.00181342 -3.86785e-05 -0.00181342 3.86785e-05 3.86785e-05 2.77665e-14 
-23.5129 -0.00181342 -3.86785e-05 -0.00181342 3.86785e-05 3.86785e-05 2.77665e-14 
-23.5129 -0.00181342 -3.86785e-05 -0.00181342 3.86785e-05 3.86785e-05 2.77665e-14 
-23.4638 -0.00182103 -3.89226e-05 -0.00182103 3.89226e-05 3.89226e-05 2.89663e-14 
-23.4638 -0.00182103 -3.89226e-05 -0.00182103 3.89226e-05 3.89226e-05 2.89663e-14 
-23.4638 -0.00182103 -3.89226e-05 -0.00182103 3.89226e-05 3.89226e-05 2.89663e-14 
-23.4147 -0.00182869 -3.91689e-05 -0.00182869 3.91689e-05 3.91689e-05 3.03505e-14 
-23.4147 -0.00182869 -3.91689e-05 -0.00182869 3.91689e-05 3.91689e-05 3.03505e-14 
-23.4147 -0.00182869 -3.91689e-05 -0.00182869 3.91689e-05 3.91689e-05 3.03505e-14 
-23.3656 -0.00183641 -3.94172e-05 -0.00183641 3.94172e-05 3.94172e-05 3.19373e-14 
-23.3656 -0.00183641 -3.94172e-05 -0.00183641 3.94172e-05 3.94172e-05 3.19373e-14 
-23.3656 -0.00183641 -3.94172e-05 -0.00183641 3.94172e-05 3.94172e-05 3.19373e-14 
-23.3165 -0.00184417 -3.96676e-05 -0.00184417 3.96676e-05 3.96676e-05 3.37438e-14 
-23.3165 -0.00184417 -3.96676e-05 -0.00184417 3.96676e-05 3.96676e-05 3.37438e-14 
-23.3165 -0.00184417 -3.96676e-05 -0.00184417 3.96676e-05 3.96676e-05 3.37438e-14 
-23.2674 -0.00185198 -3.99202e-05 -0.00185198 3.99202e-05 3.99202e-05 3.57813e-14 
-23.2674 -0.00185198 -3.99202e-05 -0.00185198 3.99202e-05 3.99202e-05 3.57813e-14 
-23.2674 -0.00185198 -3.99202e-05 -0.00185198 3.99202e-05 3.99202e-05 3.57813e-14 
-23.2183 -0.00185984 -4.01749e-05 -0.00185984 4.01749e-05 4.01749e-05 3.80505e-14 
-23.2183 -0.00185984 -4.01749e-05 -0.00185984 4.01749e-05 4.01749e-05 3.80505e-14 
-23.2183 -0.00185984 -4.01749e-05 -0.00185984 4.01749e-05 4.01749e-05 3.80505e-14 
-23.1692 -0.00186775 -4.04317e-05 -0.00186775 4.04317e-05 4.04317e-05 4.05351e-14 
-23.1692 -0.00186775 -4.04317e-05 -0.00186775 4.04317e-05 4.04317e-05 4.05351e-14 
-23.1692 -0.00186775 -4.04317e-05 -0.00186775 4.04317e-05 4.04317e-05 4.05351e-14 
-23.1202 -0.00187571 -4.06908e-05 -0.00187571 4.06908e-05 4.06908e-05 4.31898e-14 
-23.1202 -0.00187571 -4.06908e-05 -0.00187571 4.06908e-05 4.06908e-05 4.31898e-14 
-23.1202 -0.00187571 -4.06908e-05 -0.00187571 4.06908e-05 4.06908e-05 4.31898e-14 
-23.0711 -0.00188372 -4.09521e-05 -0.00188372 4.09521e-05 4.09521e-05 4.59314e-14 
-23.0711 -0.00188372 -4.09521e-05 -0.00188372 4.09521e-05 4.09521e-05 4.59314e-14 
-23.0711 -0.00188372 -4.09521e-05 -0.00188372 4.09521e-05 4.09521e-05 4.59314e-14 
-23.022 -0.00189178 -4.12156e-05 -0.00189178 4.12156e-05 4.12156e-05 4.86278e-14 
-23.022 -0.00189178 -4.12156e-05 -0.00189178 4.12156e-05 4.12156e-05 4.86278e-14 
-23.022 -0.00189178 -4.12156e-05 -0.00189178 4.12156e-05 4.12156e-05 4.86278e-14 
-22.9729 -0.0018999 -4.14814e-05 -0.0018999 4.14814e-05 4.14814e-05 5.10936e-14 
-22.9729 -0.0018999 -4.14814e-05 -0.0018999 4.14814e-05 4.14814e-05 5.10936e-14 
-22.9729 -0.0018999 -4.14814e-05 -0.0018999 4.14814e-05 4.14814e-05 5.10936e-14 
-22.9238 -0.00190806 -4.17495e-05 -0.00190806 4.17495e-05 4.17495e-05 5.30996e-14 
-22.9238 -0.00190806 -4.17495e-05 -0.00190806 4.17495e-05 4.17495e-05 5.30996e-14 
-22.9238 -0.00190806 -4.17495e-05 -0.00190806 4.17495e-05 4.17495e-05 5.30996e-14 
-22.8747 -0.00191628 -4.20199e-05 -0.00191628 4.20199e-05 4.20199e-05 5.43984e-14 
-22.8747 -0.00191628 -4.20199e-05 -0.00191628 4.20199e-05 4.20199e-05 5.43984e-14 
-22.8747 -0.00191628 -4.20199e-05 -0.00191628 4.20199e-05 4.20199e-05 5.43984e-14 
-22.8256 -0.00192456 -4.22927e-05 -0.00192456 4.22927e-05 4.22927e-05 5.47698e-14 
-22.8256 -0.00192456 -4.22927e-05 -0.00192456 4.22927e-05 4.22927e-05 5.47698e-14 
-22.8256 -0.00192456 -4.22927e-05 -0.00192456 4.22927e-05 4.22927e-05 5.47698e-14 
-22.7765 -0.00193288 -4.25678e-05 -0.00193288 4.25678e-05 4.25678e-05 5.40768e-14 
-22.7765 -0.00193288 -4.25678e-05 -0.00193288 4.25678e-05 4.25678e-05 5.40768e-14 
-22.7765 -0.00193288 -4.25678e-05 -0.00193288 4.25678e-05 4.25678e-05 5.40768e-14 
-22.7275 -0.00194126 -4.28453e-05 -0.00194126 4.28453e-05 4.28453e-05 5.2308e-14 
-22.7275 -0.00194126 -4.28453e-05 -0.00194126 4.28453e-05 4.28453e-05 5.2308e-14 
-22.7275 -0.00194126 -4.28453e-05 -0.00194126 4.28453e-05 4.28453e-05 5.2308e-14 
-22.6784 -0.0019497 -4.31253e-05 -0.0019497 4.31253e-05 4.31253e-05 4.95915e-14 
-22.6784 -0.0019497 -4.31253e-05 -0.0019497 4.31253e-05 4.31253e-05 4.95915e-14 
-22.6784 -0.0019497 -4.31253e-05 -0.0019497 4.31253e-05 4.31253e-05 4.95915e-14 
-22.6293 -0.00195819 -4.34077e-05 -0.00195819 4.34077e-05 4.34077e-05 4.61662e-14 
-22.6293 -0.00195819 -4.34077e-05 -0.00195819 4.34077e-05 4.34077e-05 4.61662e-14 
-22.6293 -0.00195819 -4.34077e-05 -0.00195819 4.34077e-05 4.34077e-05 4.61662e-14 
-22.5802 -0.00196674 -4.36925e-05 -0.00196674 4.36925e-05 4.36925e-05 4.23212e-14 
-22.5802 -0.00196674 -4.36925e-05 -0.00196674 4.36925e-05 4.36925e-05 4.23212e-14 
-22.5802 -0.00196674 -4.36925e-05 -0.00196674 4.36925e-05 4.36925e-05 4.23212e-14 
-22.5311 -0.00197534 -4.39799e-05 -0.00197534 4.39799e-05 4.39799e-05 3.83365e-14 
-22.5311 -0.00197534 -4.39799e-05 -0.00197534 4.39799e-05 4.39799e-05 3.83365e-14 
-22.5311 -0.00197534 -4.39799e-05 -0.00197534 4.39799e-05 4.39799e-05 3.83365e-14 
-22.482 -0.001984 -4.42698e-05 -0.001984 4.42698e-05 4.42698e-05 3.44349e-14 
-22.482 -0.001984 -4.42698e-05 -0.001984 4.42698e-05 4.42698e-05 3.44349e-14 
-22.482 -0.001984 -4.42698e-05 -0.001984 4.42698e-05 4.42698e-05 3.44349e-14 
-22.4329 -0.00199272 -4.45622e-05 -0.00199272 4.45622e-05 4.45622e-05 3.07666e-14 
-22.4329 -0.00199272 -4.45622e-05 -0.00199272 4.45622e-05 4.45622e-05 3.07666e-14 
-22.4329 -0.00199272 -4.45622e-05 -0.00199272 4.45622e-05 4.45622e-05 3.07666e-14 
-22.3838 -0.00200149 -4.48572e-05 -0.00200149 4.48572e-05 4.48572e-05 2.74145e-14 
-22.3838 -0.00200149 -4.48572e-05 -0.00200149 4.48572e-05 4.48572e-05 2.74145e-14 
-22.3838 -0.00200149 -4.48572e-05 -0.00200149 4.48572e-05 4.48572e-05 2.74145e-14 
-22.3348 -0.00201032 -4.51549e-05 -0.00201032 4.51549e-05 4.51549e-05 2.44091e-14 
-22.3348 -0.00201032 -4.51549e-05 -0.00201032 4.51549e-05 4.51549e-05 2.44091e-14 
-22.3348 -0.00201032 -4.51549e-05 -0.00201032 4.51549e-05 4.51549e-05 2.44091e-14 
-22.2857 -0.00201922 -4.54552e-05 -0.00201922 4.54552e-05 4.54552e-05 2.17474e-14 
-22.2857 -0.00201922 -4.54552e-05 -0.00201922 4.54552e-05 4.54552e-05 2.17474e-14 
-22.2857 -0.00201922 -4.54552e-05 -0.00201922 4.54552e-05 4.54552e-05 2.17474e-14 
-22.2366 -0.00202817 -4.57581e-05 -0.00202817 4.57581e-05 4.57581e-05 1.9407e-14 
-22.2366 -0.00202817 -4.57581e-05 -0.00202817 4.57581e-05 4.57581e-05 1.9407e-14 
-22.2366 -0.00202817 -4.57581e-05 -0.00202817 4.57581e-05 4.57581e-05 1.9407e-14 
-22.1875 -0.00203718 -4.60638e-05 -0.00203718 4.60638e-05 4.60638e-05 1.73587e-14 
-22.1875 -0.00203718 -4.60638e-05 -0.00203718 4.60638e-05 4.60638e-05 1.73587e-14 
-22.1875 -0.00203718 -4.60638e-05 -0.00203718 4.60638e-05 4.60638e-05 1.73587e-14 
-22.1384 -0.00204625 -4.63721e-05 -0.00204625 4.63721e-05 4.63721e-05 1.55685e-14 
-22.1384 -0.00204625 -4.63721e-05 -0.00204625 4.63721e-05 4.63721e-05 1.55685e-14 
-22.1384 -0.00204625 -4.63721e-05 -0.00204625 4.63721e-05 4.63721e-05 1.55685e-14 
-22.0893 -0.00205538 -4.66833e-05 -0.00205538 4.66833e-05 4.66833e-05 1.40049e-14 
-22.0893 -0.00205538 -4.66833e-05 -0.00205538 4.66833e-05 4.66833e-05 1.40049e-14 
-22.0893 -0.00205538 -4.66833e-05 -0.00205538 4.66833e-05 4.66833e-05 1.40049e-14 
-22.0402 -0.00206457 -4.69972e-05 -0.00206457 4.69972e-05 4.69972e-05 1.26385e-14 
-22.0402 -0.00206457 -4.69972e-05 -0.00206457 4.69972e-05 4.69972e-05 1.26385e-14 
-22.0402 -0.00206457 -4.69972e-05 -0.00206457 4.69972e-05 4.69972e-05 1.26385e-14 
-21.9911 -0.00207382 -4.7314e-05 -0.00207382 4.7314e-05 4.7314e-05 1.14429e-14 
-21.9911 -0.00207382 -4.7314e-05 -0.00207382 4.7314e-05 4.7314e-05 1.14429e-14 
-21.9911 -0.00207382 -4.7314e-05 -0.00207382 4.7314e-05 4.7314e-05 1.14429e-14 
-21.9421 -0.00208314 -4.76336e-05 -0.00208314 4.76336e-05 4.76336e-05 1.0396e-14 
-21.9421 -0.00208314 -4.76336e-05 -0.00208314 4.76336e-05 4.76336e-05 1.0396e-14 
-21.9421 -0.00208314 -4.76336e-05 -0.00208314 4.76336e-05 4.76336e-05 1.0396e-14 
-21.893 -0.00209252 -4.79561e-05 -0.00209252 4.79561e-05 4.79561e-05 9.47614e-15 
-21.893 -0.00209252 -4.79561e-05 -0.00209252 4.79561e-05 4.79561e-05 9.47614e-15 
-21.893 -0.00209252 -4.79561e-05 -0.00209252 4.79561e-05 4.79561e-05 9.47614e-15 
-21.8439 -0.00210196 -4.82815e-05 -0.00210196 4.82815e-05 4.82815e-05 8.66668e-15 
-21.8439 -0.00210196 -4.82815e-05 -0.00210196 4.82815e-05 4.82815e-05 8.66668e-15 
-21.8439 -0.00210196 -4.82815e-05 -0.00210196 4.82815e-05 4.82815e-05 8.66668e-15 
-21.7948 -0.00211147 -4.86099e-05 -0.00211147 4.86099e-05 4.86099e-05 7.95241e-15 
-21.7948 -0.00211147 -4.86099e-05 -0.00211147 4.86099e-05 4.86099e-05 7.95241e-15 
-21.7948 -0.00211147 -4.86099e-05 -0.00211147 4.86099e-05 4.86099e-05 7.95241e-15 
-21.7457 -0.00212104 -4.89413e-05 -0.00212104 4.89413e-05 4.89413e-05 7.32097e-15 
-21.7457 -0.00212104 -4.89413e-05 -0.00212104 4.89413e-05 4.89413e-05 7.32097e-15 
-21.7457 -0.00212104 -4.89413e-05 -0.00212104 4.89413e-05 4.89413e-05 7.32097e-15 
-21.6966 -0.00213068 -4.92757e-05 -0.00213068 4.92757e-05 4.92757e-05 6.76065e-15 
-21.6966 -0.00213068 -4.92757e-05 -0.00213068 4.92757e-05 4.92757e-05 6.76065e-15 
-21.6966 -0.00213068 -4.92757e-05 -0.00213068 4.92757e-05 4.92757e-05 6.76065e-15 
-21.6475 -0.00214038 -4.96131e-05 -0.00214038 4.96131e-05 4.96131e-05 6.26213e-15 
-21.6475 -0.00214038 -4.96131e-05 -0.00214038 4.96131e-05 4.96131e-05 6.26213e-15 
-21.6475 -0.00214038 -4.96131e-05 -0.00214038 4.96131e-05 4.96131e-05 6.26213e-15 
-21.5984 -0.00215015 -4.99537e-05 -0.00215015 4.99537e-05 4.99537e-05 5.8174e-15 
-21.5984 -0.00215015 -4.99537e-05 -0.00215015 4.99537e-05 4.99537e-05 5.8174e-15 
-21.5984 -0.00215015 -4.99537e-05 -0.00215015 4.99537e-05 4.99537e-05 5.8174e-15 
-21.5494 -0.00215999 -5.02973e-05 -0.00215999 5.02973e-05 5.02973e-05 5.41949e-15 
-21.5494 -0.00215999 -5.02973e-05 -0.00215999 5.02973e-05 5.02973e-05 5.41949e-15 
-21.5494 -0.00215999 -5.02973e-05 -0.00215999 5.02973e-05 5.02973e-05 5.41949e-15 
-21.5003 -0.00216989 -5.06442e-05 -0.00216989 5.06442e-05 5.06442e-05 5.06214e-15 
-21.5003 -0.00216989 -5.06442e-05 -0.00216989 5.06442e-05 5.06442e-05 5.06214e-15 
-21.5003 -0.00216989 -5.06442e-05 -0.00216989 5.06442e-05 5.06442e-05 5.06214e-15 
-21.4512 -0.00217986 -5.09942e-05 -0.00217986 5.09942e-05 5.09942e-05 4.741e-15 
-21.4512 -0.00217986 -5.09942e-05 -0.00217986 5.09942e-05 5.09942e-05 4.741e-15 
-21.4512 -0.00217986 -5.09942e-05 -0.00217986 5.09942e-05 5.09942e-05 4.741e-15 
-21.4021 -0.00218991 -5.13475e-05 -0.00218991 5.13475e-05 5.13475e-05 4.45087e-15 
-21.4021 -0.00218991 -5.13475e-05 -0.00218991 5.13475e-05 5.13475e-05 4.45087e-15 
-21.4021 -0.00218991 -5.13475e-05 -0.00218991 5.13475e-05 5.13475e-05 4.45087e-15 
-21.353 -0.00220002 -5.1704e-05 -0.00220002 5.1704e-05 5.1704e-05 4.18849e-15 
-21.353 -0.00220002 -5.1704e-05 -0.00220002 5.1704e-05 5.1704e-05 4.18849e-15 
-21.353 -0.00220002 -5.1704e-05 -0.00220002 5.1704e-05 5.1704e-05 4.18849e-15 
-21.3039 -0.0022102 -5.20639e-05 -0.0022102 5.20639e-05 5.20639e-05 3.95018e-15 
-21.3039 -0.0022102 -5.20639e-05 -0.0022102 5.20639e-05 5.20639e-05 3.95018e-15 
-21.3039 -0.0022102 -5.20639e-05 -0.0022102 5.20639e-05 5.20639e-05 3.95018e-15 
-21.2548 -0.00222045 -5.24271e-05 -0.00222045 5.24271e-05 5.24271e-05 3.73334e-15 
-21.2548 -0.00222045 -5.24271e-05 -0.00222045 5.24271e-05 5.24271e-05 3.73334e-15 
-21.2548 -0.00222045 -5.24271e-05 -0.00222045 5.24271e-05 5.24271e-05 3.73334e-15 
-21.2058 -0.00223078 -5.27937e-05 -0.00223078 5.27937e-05 5.27937e-05 3.53537e-15 
-21.2058 -0.00223078 -5.27937e-05 -0.00223078 5.27937e-05 5.27937e-05 3.53537e-15 
-21.2058 -0.00223078 -5.27937e-05 -0.00223078 5.27937e-05 5.27937e-05 3.53537e-15 
-21.1567 -0.00224117 -5.31637e-05 -0.00224117 5.31637e-05 5.31637e-05 3.35474e-15 
-21.1567 -0.00224117 -5.31637e-05 -0.00224117 5.31637e-05 5.31637e-05 3.35474e-15 
-21.1567 -0.00224117 -5.31637e-05 -0.00224117 5.31637e-05 5.31637e-05 3.35474e-15 
-21.1076 -0.00225164 -5.35372e-05 -0.00225164 5.35372e-05 5.35372e-05 3.18864e-15 
-21.1076 -0.00225164 -5.35372e-05 -0.00225164 5.35372e-05 5.35372e-05 3.18864e-15 
-21.1076 -0.00225164 -5.35372e-05 -0.00225164 5.35372e-05 5.35372e-05 3.18864e-15 
-21.0585 -0.00226218 -5.39142e-05 -0.00226218 5.39142e-05 5.39142e-05 3.03577e-15 
-21.0585 -0.00226218 -5.39142e-05 -0.00226218 5.39142e-05 5.39142e-05 3.03577e-15 
-21.0585 -0.00226218 -5.39142e-05 -0.00226218 5.39142e-05 5.39142e-05 3.03577e-15 
-21.0094 -0.0022728 -5.42947e-05 -0.0022728 5.42947e-05 5.42947e-05 2.89547e-15 
-21.0094 -0.0022728 -5.42947e-05 -0.0022728 5.42947e-05 5.42947e-05 2.89547e-15 
-21.0094 -0.0022728 -5.42947e-05 -0.0022728 5.42947e-05 5.42947e-05 2.89547e-15 
-20.9603 -0.00228349 -5.46789e-05 -0.00228349 5.46789e-05 5.46789e-05 2.76537e-15 
-20.9603 -0.00228349 -5.46789e-05 -0.00228349 5.46789e-05 5.46789e-05 2.76537e-15 
-20.9603 -0.00228349 -5.46789e-05 -0.00228349 5.46789e-05 5.46789e-05 2.76537e-15 
-20.9112 -0.00229426 -5.50667e-05 -0.00229426 5.50667e-05 5.50667e-05 2.64524e-15 
-20.9112 -0.00229426 -5.50667e-05 -0.00229426 5.50667e-05 5.50667e-05 2.64524e-15 
-20.9112 -0.00229426 -5.50667e-05 -0.00229426 5.50667e-05 5.50667e-05 2.64524e-15 
-20.8621 -0.00230511 -5.54581e-05 -0.00230511 5.54581e-05 5.54581e-05 2.53378e-15 
-20.8621 -0.00230511 -5.54581e-05 -0.00230511 5.54581e-05 5.54581e-05 2.53378e-15 
-20.8621 -0.00230511 -5.54581e-05 -0.00230511 5.54581e-05 5.54581e-05 2.53378e-15 
-20.8131 -0.00231603 -5.58533e-05 -0.00231603 5.58533e-05 5.58533e-05 2.43013e-15 
-20.8131 -0.00231603 -5.58533e-05 -0.00231603 5.58533e-05 5.58533e-05 2.43013e-15 
-20.8131 -0.00231603 -5.58533e-05 -0.00231603 5.58533e-05 5.58533e-05 2.43013e-15 
-20.764 -0.00232703 -5.62523e-05 -0.00232703 5.62523e-05 5.62523e-05 2.33364e-15 
-20.764 -0.00232703 -5.62523e-05 -0.00232703 5.62523e-05 5.62523e-05 2.33364e-15 
-20.764 -0.00232703 -5.62523e-05 -0.00232703 5.62523e-05 5.62523e-05 2.33364e-15 
-20.7149 -0.00233811 -5.66551e-05 -0.00233811 5.66551e-05 5.66551e-05 2.24365e-15 
-20.7149 -0.00233811 -5.66551e-05 -0.00233811 5.66551e-05 5.66551e-05 2.24365e-15 
-20.7149 -0.00233811 -5.66551e-05 -0.00233811 5.66551e-05 5.66551e-05 2.24365e-15 
-20.6658 -0.00234926 -5.70617e-05 -0.00234926 5.70617e-05 5.70617e-05 2.1593e-15 
-20.6658 -0.00234926 -5.70617e-05 -0.00234926 5.70617e-05 5.70617e-05 2.1593e-15 
-20.6658 -0.00234926 -5.70617e-05 -0.00234926 5.70617e-05 5.70617e-05 2.1593e-15 
-20.6167 -0.0023605 -5.74722e-05 -0.0023605 5.74722e-05 5.74722e-05 2.08037e-15 
-20.6167 -0.0023605 -5.74722e-05 -0.0023605 5.74722e-05 5.74722e-05 2.08037e-15 
-20.6167 -0.0023605 -5.74722e-05 -0.0023605 5.74722e-05 5.74722e-05 2.08037e-15 
-20.5676 -0.00237182 -5.78867e-05 -0.00237182 5.78867e-05 5.78867e-05 2.00642e-15 
-20.5676 -0.00237182 -5.78867e-05 -0.00237182 5.78867e-05 5.78867e-05 2.00642e-15 
-20.5676 -0.00237182 -5.78867e-05 -0.00237182 5.78867e-05 5.78867e-05 2.00642e-15 
-20.5185 -0.00238322 -5.83052e-05 -0.00238322 5.83052e-05 5.83052e-05 1.9366e-15 
-20.5185 -0.00238322 -5.83052e-05 -0.00238322 5.83052e-05 5.83052e-05 1.9366e-15 
-20.5185 -0.00238322 -5.83052e-05 -0.00238322 5.83052e-05 5.83052e-05 1.9366e-15 
-20.4694 -0.0023947 -5.87278e-05 -0.0023947 5.87278e-05 5.87278e-05 1.8709e-15 
-20.4694 -0.0023947 -5.87278e-05 -0.0023947 5.87278e-05 5.87278e-05 1.8709e-15 
-20.4694 -0.0023947 -5.87278e-05 -0.0023947 5.87278e-05 5.87278e-05 1.8709e-15 
-20.4204 -0.00240627 -5.91544e-05 -0.00240627 5.91544e-05 5.91544e-05 1.80953e-15 
-20.4204 -0.00240627 -5.91544e-05 -0.00240627 5.91544e-05 5.91544e-05 1.80953e-15 
-20.4204 -0.00240627 -5.91544e-05 -0.00240627 5.91544e-05 5.91544e-05 1.80953e-15 
-20.3713 -0.00241792 -5.95852e-05 -0.00241792 5.95852e-05 5.95852e-05 1.75099e-15 
-20.3713 -0.00241792 -5.95852e-05 -0.00241792 5.95852e-05 5.95852e-05 1.75099e-15 
-20.3713 -0.00241792 -5.95852e-05 -0.00241792 5.95852e-05 5.95852e-05 1.75099e-15 
-20.3222 -0.00242965 -6.00202e-05 -0.00242965 6.00202e-05 6.00202e-05 1.69548e-15 
-20.3222 -0.00242965 -6.00202e-05 -0.00242965 6.00202e-05 6.00202e-05 1.69548e-15 
-20.3222 -0.00242965 -6.00202e-05 -0.00242965 6.00202e-05 6.00202e-05 1.69548e-15 
-20.2731 -0.00244147 -6.04594e-05 -0.00244147 6.04594e-05 6.04594e-05 1.64343e-15 
-20.2731 -0.00244147 -6.04594e-05 -0.00244147 6.04594e-05 6.04594e-05 1.64343e-15 
-20.2731 -0.00244147 -6.04594e-05 -0.00244147 6.04594e-05 6.04594e-05 1.64343e-15 
-20.224 -0.00245338 -6.09029e-05 -0.00245338 6.09029e-05 6.09029e-05 1.59399e-15 
-20.224 -0.00245338 -6.09029e-05 -0.00245338 6.09029e-05 6.09029e-05 1.59399e-15 
-20.224 -0.00245338 -6.09029e-05 -0.00245338 6.09029e-05 6.09029e-05 1.59399e-15 
-20.1749 -0.00246538 -6.13508e-05 -0.00246538 6.13508e-05 6.13508e-05 1.54694e-15 
-20.1749 -0.00246538 -6.13508e-05 -0.00246538 6.13508e-05 6.13508e-05 1.54694e-15 
-20.1749 -0.00246538 -6.13508e-05 -0.00246538 6.13508e-05 6.13508e-05 1.54694e-15 
-20.1258 -0.00247746 -6.18031e-05 -0.00247746 6.18031e-05 6.18031e-05 1.5027e-15 
-20.1258 -0.00247746 -6.18031e-05 -0.00247746 6.18031e-05 6.18031e-05 1.5027e-15 
-20.1258 -0.00247746 -6.18031e-05 -0.00247746 6.18031e-05 6.18031e-05 1.5027e-15 
-20.0767 -0.00248963 -6.22598e-05 -0.00248963 6.22598e-05 6.22598e-05 1.46042e-15 
-20.0767 -0.00248963 -6.22598e-05 -0.00248963 6.22598e-05 6.22598e-05 1.46042e-15 
-20.0767 -0.00248963 -6.22598e-05 -0.00248963 6.22598e-05 6.22598e-05 1.46042e-15 
-20.0277 -0.00250189 -6.27211e-05 -0.00250189 6.27211e-05 6.27211e-05 1.42052e-15 
-20.0277 -0.00250189 -6.27211e-05 -0.00250189 6.27211e-05 6.27211e-05 1.42052e-15 
-20.0277 -0.00250189 -6.27211e-05 -0.00250189 6.27211e-05 6.27211e-05 1.42052e-15 
-19.9786 -0.00251425 -6.3187e-05 -0.00251425 6.3187e-05 6.3187e-05 1.38214e-15 
-19.9786 -0.00251425 -6.3187e-05 -0.00251425 6.3187e-05 6.3187e-05 1.38214e-15 
-19.9786 -0.00251425 -6.3187e-05 -0.00251425 6.3187e-05 6.3187e-05 1.38214e-15 
-19.9295 -0.00252669 -6.36574e-05 -0.00252669 6.36574e-05 6.36574e-05 1.34615e-15 
-19.9295 -0.00252669 -6.36574e-05 -0.00252669 6.36574e-05 6.36574e-05 1.34615e-15 
-19.9295 -0.00252669 -6.36574e-05 -0.00252669 6.36574e-05 6.36574e-05 1.34615e-15 
-19.8804 -0.00253923 -6.41326e-05 -0.00253923 6.41326e-05 6.41326e-05 1.31145e-15 
-19.8804 -0.00253923 -6.41326e-05 -0.00253923 6.41326e-05 6.41326e-05 1.31145e-15 
-19.8804 -0.00253923 -6.41326e-05 -0.00253923 6.41326e-05 6.41326e-05 1.31145e-15 
-19.8313 -0.00255186 -6.46125e-05 -0.00255186 6.46125e-05 6.46125e-05 1.27871e-15 
-19.8313 -0.00255186 -6.46125e-05 -0.00255186 6.46125e-05 6.46125e-05 1.27871e-15 
-19.8313 -0.00255186 -6.46125e-05 -0.00255186 6.46125e-05 6.46125e-05 1.27871e-15 
-19.7822 -0.00256459 -6.50972e-05 -0.00256459 6.50972e-05 6.50972e-05 1.2477e-15 
-19.7822 -0.00256459 -6.50972e-05 -0.00256459 6.50972e-05 6.50972e-05 1.2477e-15 
-19.7822 -0.00256459 -6.50972e-05 -0.00256459 6.50972e-05 6.50972e-05 1.2477e-15 
-19.7331 -0.00257741 -6.55868e-05 -0.00257741 6.55868e-05 6.55868e-05 1.21821e-15 
-19.7331 -0.00257741 -6.55868e-05 -0.00257741 6.55868e-05 6.55868e-05 1.21821e-15 
-19.7331 -0.00257741 -6.55868e-05 -0.00257741 6.55868e-05 6.55868e-05 1.21821e-15 
-19.684 -0.00259033 -6.60813e-05 -0.00259033 6.60813e-05 6.60813e-05 1.1898e-15 
-19.684 -0.00259033 -6.60813e-05 -0.00259033 6.60813e-05 6.60813e-05 1.1898e-15 
-19.684 -0.00259033 -6.60813e-05 -0.00259033 6.60813e-05 6.60813e-05 1.1898e-15 
-19.635 -0.00260334 -6.65808e-05 -0.00260334 6.65808e-05 6.65808e-05 1.1627e-15 
-19.635 -0.00260334 -6.65808e-05 -0.00260334 6.65808e-05 6.65808e-05 1.1627e-15 
-19.635 -0.00260334 -6.65808e-05 -0.00260334 6.65808e-05 6.65808e-05 1.1627e-15 
-19.5859 -0.00261646 -6.70853e-05 -0.00261646 6.70853e-05 6.70853e-05 1.13711e-15 
-19.5859 -0.00261646 -6.70853e-05 -0.00261646 6.70853e-05 6.70853e-05 1.13711e-15 
-19.5859 -0.00261646 -6.70853e-05 -0.00261646 6.70853e-05 6.70853e-05 1.13711e-15 
-19.5368 -0.00262967 -6.7595e-05 -0.00262967 6.7595e-05 6.7595e-05 1.11261e-15 
-19.5368 -0.00262967 -6.7595e-05 -0.00262967 6.7595e-05 6.7595e-05 1.11261e-15 
-19.5368 -0.00262967 -6.7595e-05 -0.00262967 6.7595e-05 6.7595e-05 1.11261e-15 
-19.4877 -0.00264298 -6.81098e-05 -0.00264298 6.81098e-05 6.81098e-05 1.08941e-15 
-19.4877 -0.00264298 -6.81098e-05 -0.00264298 6.81098e-05 6.81098e-05 1.08941e-15 
-19.4877 -0.00264298 -6.81098e-05 -0.00264298 6.81098e-05 6.81098e-05 1.08941e-15 
-19.4386 -0.0026564 -6.86298e-05 -0.0026564 6.86298e-05 6.86298e-05 1.06664e-15 
-19.4386 -0.0026564 -6.86298e-05 -0.0026564 6.86298e-05 6.86298e-05 1.06664e-15 
-19.4386 -0.0026564 -6.86298e-05 -0.0026564 6.86298e-05 6.86298e-05 1.06664e-15 
-19.3895 -0.00266992 -6.91552e-05 -0.00266992 6.91552e-05 6.91552e-05 1.04539e-15 
-19.3895 -0.00266992 -6.91552e-05 -0.00266992 6.91552e-05 6.91552e-05 1.04539e-15 
-19.3895 -0.00266992 -6.91552e-05 -0.00266992 6.91552e-05 6.91552e-05 1.04539e-15 
-19.3404 -0.00268354 -6.9686e-05 -0.00268354 6.9686e-05 6.9686e-05 1.02457e-15 
-19.3404 -0.00268354 -6.9686e-05 -0.00268354 6.9686e-05 6.9686e-05 1.02457e-15 
-19.3404 -0.00268354 -6.9686e-05 -0.00268354 6.9686e-05 6.9686e-05 1.02457e-15 
-19.2913 -0.00269726 -7.02222e-05 -0.00269726 7.02222e-05 7.02222e-05 1.00527e-15 
-19.2913 -0.00269726 -7.02222e-05 -0.00269726 7.02222e-05 7.02222e-05 1.00527e-15 
-19.2913 -0.00269726 -7.02222e-05 -0.00269726 7.02222e-05 7.02222e-05 1.00527e-15 
-19.2423 -0.0027111 -7.07639e-05 -0.0027111 7.07639e-05 7.07639e-05 9.8619e-16 
-19.2423 -0.0027111 -7.07639e-05 -0.0027111 7.07639e-05 7.07639e-05 9.8619e-16 
-19.2423 -0.0027111 -7.07639e-05 -0.0027111 7.07639e-05 7.07639e-05 9.8619e-16 
-19.1932 -0.00272503 -7.13113e-05 -0.00272503 7.13113e-05 7.13113e-05 9.67759e-16 
-19.1932 -0.00272503 -7.13113e-05 -0.00272503 7.13113e-05 7.13113e-05 9.67759e-16 
-19.1932 -0.00272503 -7.13113e-05 -0.00272503 7.13113e-05 7.13113e-05 9.67759e-16 
-19.1441 -0.00273908 -7.18643e-05 -0.00273908 7.18643e-05 7.18643e-05 9.50628e-16 
-19.1441 -0.00273908 -7.18643e-05 -0.00273908 7.18643e-05 7.18643e-05 9.50628e-16 
-19.1441 -0.00273908 -7.18643e-05 -0.00273908 7.18643e-05 7.18643e-05 9.50628e-16 
-19.095 -0.00275324 -7.24231e-05 -0.00275324 7.24231e-05 7.24231e-05 9.34149e-16 
-19.095 -0.00275324 -7.24231e-05 -0.00275324 7.24231e-05 7.24231e-05 9.34149e-16 
-19.095 -0.00275324 -7.24231e-05 -0.00275324 7.24231e-05 7.24231e-05 9.34149e-16 
-19.0459 -0.0027675 -7.29877e-05 -0.0027675 7.29877e-05 7.29877e-05 9.18753e-16 
-19.0459 -0.0027675 -7.29877e-05 -0.0027675 7.29877e-05 7.29877e-05 9.18753e-16 
-19.0459 -0.0027675 -7.29877e-05 -0.0027675 7.29877e-05 7.29877e-05 9.18753e-16 
-18.9968 -0.00278188 -7.35583e-05 -0.00278188 7.35583e-05 7.35583e-05 9.02924e-16 
-18.9968 -0.00278188 -7.35583e-05 -0.00278188 7.35583e-05 7.35583e-05 9.02924e-16 
-18.9968 -0.00278188 -7.35583e-05 -0.00278188 7.35583e-05 7.35583e-05 9.02924e-16 
-18.9477 -0.00279637 -7.41349e-05 -0.00279637 7.41349e-05 7.41349e-05 8.88395e-16 
-18.9477 -0.00279637 -7.41349e-05 -0.00279637 7.41349e-05 7.41349e-05 8.88395e-16 
-18.9477 -0.00279637 -7.41349e-05 -0.00279637 7.41349e-05 7.41349e-05 8.88395e-16 
-18.8986 -0.00281097 -7.47175e-05 -0.00281097 7.47175e-05 7.47175e-05 8.74734e-16 
-18.8986 -0.00281097 -7.47175e-05 -0.00281097 7.47175e-05 7.47175e-05 8.74734e-16 
-18.8986 -0.00281097 -7.47175e-05 -0.00281097 7.47175e-05 7.47175e-05 8.74734e-16 
-18.8496 -0.00282569 -7.53062e-05 -0.00282569 7.53062e-05 7.53062e-05 8.6064e-16 
-18.8496 -0.00282569 -7.53062e-05 -0.00282569 7.53062e-05 7.53062e-05 8.6064e-16 
-18.8496 -0.00282569 -7.53062e-05 -0.00282569 7.53062e-05 7.53062e-05 8.6064e-16 
-18.8005 -0.00284052 -7.59011e-05 -0.00284052 7.59011e-05 7.59011e-05 8.47629e-16 
-18.8005 -0.00284052 -7.59011e-05 -0.00284052 7.59011e-05 7.59011e-05 8.47629e-16 
-18.8005 -0.00284052 -7.59011e-05 -0.00284052 7.59011e-05 7.59011e-05 8.47629e-16 
-18.7514 -0.00285548 -7.65023e-05 -0.00285548 7.65023e-05 7.65023e-05 8.35269e-16 
-18.7514 -0.00285548 -7.65023e-05 -0.00285548 7.65023e-05 7.65023e-05 8.35269e-16 
-18.7514 -0.00285548 -7.65023e-05 -0.00285548 7.65023e-05 7.65023e-05 8.35269e-16 
-18.7023 -0.00287055 -7.71099e-05 -0.00287055 7.71099e-05 7.71099e-05 8.23343e-16 
-18.7023 -0.00287055 -7.71099e-05 -0.00287055 7.71099e-05 7.71099e-05 8.23343e-16 
-18.7023 -0.00287055 -7.71099e-05 -0.00287055 7.71099e-05 7.71099e-05 8.23343e-16 
-18.6532 -0.00288574 -7.7724e-05 -0.00288574 7.7724e-05 7.7724e-05 8.112e-16 
-18.6532 -0.00288574 -7.7724e-05 -0.00288574 7.7724e-05 7.7724e-05 8.112e-16 
-18.6532 -0.00288574 -7.7724e-05 -0.00288574 7.7724e-05 7.7724e-05 8.112e-16 
-18.6041 -0.00290105 -7.83446e-05 -0.00290105 7.83446e-05 7.83446e-05 8.00141e-16 
-18.6041 -0.00290105 -7.83446e-05 -0.00290105 7.83446e-05 7.83446e-05 8.00141e-16 
-18.6041 -0.00290105 -7.83446e-05 -0.00290105 7.83446e-05 7.83446e-05 8.00141e-16 
-18.555 -0.00291648 -7.89718e-05 -0.00291648 7.89718e-05 7.89718e-05 7.89733e-16 
-18.555 -0.00291648 -7.89718e-05 -0.00291648 7.89718e-05 7.89718e-05 7.89733e-16 
-18.555 -0.00291648 -7.89718e-05 -0.00291648 7.89718e-05 7.89718e-05 7.89733e-16 
-18.5059 -0.00293204 -7.96057e-05 -0.00293204 7.96057e-05 7.96057e-05 7.78891e-16 
-18.5059 -0.00293204 -7.96057e-05 -0.00293204 7.96057e-05 7.96057e-05 7.78891e-16 
-18.5059 -0.00293204 -7.96057e-05 -0.00293204 7.96057e-05 7.96057e-05 7.78891e-16 
-18.4569 -0.00294772 -8.02464e-05 -0.00294772 8.02464e-05 8.02464e-05 7.69133e-16 
-18.4569 -0.00294772 -8.02464e-05 -0.00294772 8.02464e-05 8.02464e-05 7.69133e-16 
-18.4569 -0.00294772 -8.02464e-05 -0.00294772 8.02464e-05 8.02464e-05 7.69133e-16 
-18.4078 -0.00296353 -8.08941e-05 -0.00296353 8.08941e-05 8.08941e-05 7.59158e-16 
-18.4078 -0.00296353 -8.08941e-05 -0.00296353 8.08941e-05 8.08941e-05 7.59158e-16 
-18.4078 -0.00296353 -8.08941e-05 -0.00296353 8.08941e-05 8.08941e-05 7.59158e-16 
-18.3587 -0.00297946 -8.15487e-05 -0.00297946 8.15487e-05 8.15487e-05 7.49834e-16 
-18.3587 -0.00297946 -8.15487e-05 -0.00297946 8.15487e-05 8.15487e-05 7.49834e-16 
-18.3587 -0.00297946 -8.15487e-05 -0.00297946 8.15487e-05 8.15487e-05 7.49834e-16 
-18.3096 -0.00299553 -8.22104e-05 -0.00299553 8.22104e-05 8.22104e-05 7.40944e-16 
-18.3096 -0.00299553 -8.22104e-05 -0.00299553 8.22104e-05 8.22104e-05 7.40944e-16 
-18.3096 -0.00299553 -8.22104e-05 -0.00299553 8.22104e-05 8.22104e-05 7.40944e-16 
-18.2605 -0.00301172 -8.28793e-05 -0.00301172 8.28793e-05 8.28793e-05 7.31836e-16 
-18.2605 -0.00301172 -8.28793e-05 -0.00301172 8.28793e-05 8.28793e-05 7.31836e-16 
-18.2605 -0.00301172 -8.28793e-05 -0.00301172 8.28793e-05 8.28793e-05 7.31836e-16 
-18.2114 -0.00302805 -8.35555e-05 -0.00302805 8.35555e-05 8.35555e-05 7.23597e-16 
-18.2114 -0.00302805 -8.35555e-05 -0.00302805 8.35555e-05 8.35555e-05 7.23597e-16 
-18.2114 -0.00302805 -8.35555e-05 -0.00302805 8.35555e-05 8.35555e-05 7.23597e-16 
-18.1623 -0.00304451 -8.42391e-05 -0.00304451 8.42391e-05 8.42391e-05 7.15573e-16 
-18.1623 -0.00304451 -8.42391e-05 -0.00304451 8.42391e-05 8.42391e-05 7.15573e-16 
-18.1623 -0.00304451 -8.42391e-05 -0.00304451 8.42391e-05 8.42391e-05 7.15573e-16 
-18.1132 -0.0030611 -8.49302e-05 -0.0030611 8.49302e-05 8.49302e-05 7.07767e-16 
-18.1132 -0.0030611 -8.49302e-05 -0.0030611 8.49302e-05 8.49302e-05 7.07767e-16 
-18.1132 -0.0030611 -8.49302e-05 -0.0030611 8.49302e-05 8.49302e-05 7.07767e-16 
-18.0642 -0.00307784 -8.56289e-05 -0.00307784 8.56289e-05 8.56289e-05 7.00178e-16 
-18.0642 -0.00307784 -8.56289e-05 -0.00307784 8.56289e-05 8.56289e-05 7.00178e-16 
-18.0642 -0.00307784 -8.56289e-05 -0.00307784 8.56289e-05 8.56289e-05 7.00178e-16 
-18.0151 -0.0030947 -8.63352e-05 -0.0030947 8.63352e-05 8.63352e-05 6.92805e-16 
-18.0151 -0.0030947 -8.63352e-05 -0.0030947 8.63352e-05 8.63352e-05 6.92805e-16 
-18.0151 -0.0030947 -8.63352e-05 -0.0030947 8.63352e-05 8.63352e-05 6.92805e-16 
-17.966 -0.00311171 -8.70494e-05 -0.00311171 8.70494e-05 8.70494e-05 6.85433e-16 
-17.966 -0.00311171 -8.70494e-05 -0.00311171 8.70494e-05 8.70494e-05 6.85433e-16 
-17.966 -0.00311171 -8.70494e-05 -0.00311171 8.70494e-05 8.70494e-05 6.85433e-16 
-17.9169 -0.00312886 -8.77714e-05 -0.00312886 8.77714e-05 8.77715e-05 6.78711e-16 
-17.9169 -0.00312886 -8.77714e-05 -0.00312886 8.77714e-05 8.77715e-05 6.78711e-16 
-17.9169 -0.00312886 -8.77714e-05 -0.00312886 8.77714e-05 8.77715e-05 6.78711e-16 
-17.8678 -0.00314615 -8.85015e-05 -0.00314615 8.85015e-05 8.85015e-05 6.72205e-16 
-17.8678 -0.00314615 -8.85015e-05 -0.00314615 8.85015e-05 8.85015e-05 6.72205e-16 
-17.8678 -0.00314615 -8.85015e-05 -0.00314615 8.85015e-05 8.85015e-05 6.72205e-16 
-17.8187 -0.00316359 -8.92398e-05 -0.00316359 8.92398e-05 8.92398e-05 6.65917e-16 
-17.8187 -0.00316359 -8.92398e-05 -0.00316359 8.92398e-05 8.92398e-05 6.65917e-16 
-17.8187 -0.00316359 -8.92398e-05 -0.00316359 8.92398e-05 8.92398e-05 6.65917e-16 
-17.7696 -0.00318117 -8.99862e-05 -0.00318117 8.99862e-05 8.99862e-05 6.59629e-16 
-17.7696 -0.00318117 -8.99862e-05 -0.00318117 8.99862e-05 8.99862e-05 6.59629e-16 
-17.7696 -0.00318117 -8.99862e-05 -0.00318117 8.99862e-05 8.99862e-05 6.59629e-16 
-17.7205 -0.0031989 -9.07411e-05 -0.0031989 9.07411e-05 9.07411e-05 6.53774e-16 
-17.7205 -0.0031989 -9.07411e-05 -0.0031989 9.07411e-05 9.07411e-05 6.53774e-16 
-17.7205 -0.0031989 -9.07411e-05 -0.0031989 9.07411e-05 9.07411e-05 6.53774e-16 
-17.6715 -0.00321678 -9.15044e-05 -0.00321678 9.15044e-05 9.15044e-05 6.48353e-16 
-17.6715 -0.00321678 -9.15044e-05 -0.00321678 9.15044e-05 9.15044e-05 6.48353e-16 
-17.6715 -0.00321678 -9.15044e-05 -0.00321678 9.15044e-05 9.15044e-05 6.48353e-16 
-17.6224 -0.0032348 -9.22763e-05 -0.0032348 9.22763e-05 9.22763e-05 6.42498e-16 
-17.6224 -0.0032348 -9.22763e-05 -0.0032348 9.22763e-05 9.22763e-05 6.42498e-16 
-17.6224 -0.0032348 -9.22763e-05 -0.0032348 9.22763e-05 9.22763e-05 6.42498e-16 
-17.5733 -0.00325298 -9.30569e-05 -0.00325298 9.30569e-05 9.30569e-05 6.37077e-16 
-17.5733 -0.00325298 -9.30569e-05 -0.00325298 9.30569e-05 9.30569e-05 6.37077e-16 
-17.5733 -0.00325298 -9.30569e-05 -0.00325298 9.30569e-05 9.30569e-05 6.37077e-16 
-17.5242 -0.00327132 -9.38464e-05 -0.00327132 9.38464e-05 9.38464e-05 6.31656e-16 
-17.5242 -0.00327132 -9.38464e-05 -0.00327132 9.38464e-05 9.38464e-05 6.31656e-16 
-17.5242 -0.00327132 -9.38464e-05 -0.00327132 9.38464e-05 9.38464e-05 6.31656e-16 
-17.4751 -0.00328981 -9.46449e-05 -0.00328981 9.46449e-05 9.46449e-05 6.26886e-16 
-17.4751 -0.00328981 -9.46449e-05 -0.00328981 9.46449e-05 9.46449e-05 6.26886e-16 
-17.4751 -0.00328981 -9.46449e-05 -0.00328981 9.46449e-05 9.46449e-05 6.26886e-16 
-17.426 -0.00330845 -9.54524e-05 -0.00330845 9.54524e-05 9.54524e-05 6.22115e-16 
-17.426 -0.00330845 -9.54524e-05 -0.00330845 9.54524e-05 9.54524e-05 6.22115e-16 
-17.426 -0.00330845 -9.54524e-05 -0.00330845 9.54524e-05 9.54524e-05 6.22115e-16 
-17.3769 -0.00332726 -9.62692e-05 -0.00332726 9.62692e-05 9.62692e-05 6.17345e-16 
-17.3769 -0.00332726 -9.62692e-05 -0.00332726 9.62692e-05 9.62692e-05 6.17345e-16 
-17.3769 -0.00332726 -9.62692e-05 -0.00332726 9.62692e-05 9.62692e-05 6.17345e-16 
-17.3278 -0.00334623 -9.70953e-05 -0.00334623 9.70953e-05 9.70953e-05 6.13008e-16 
-17.3278 -0.00334623 -9.70953e-05 -0.00334623 9.70953e-05 9.70953e-05 6.13008e-16 
-17.3278 -0.00334623 -9.70953e-05 -0.00334623 9.70953e-05 9.70953e-05 6.13008e-16 
-17.2788 -0.00336536 -9.7931e-05 -0.00336536 9.7931e-05 9.7931e-05 6.08454e-16 
-17.2788 -0.00336536 -9.7931e-05 -0.00336536 9.7931e-05 9.7931e-05 6.08454e-16 
-17.2788 -0.00336536 -9.7931e-05 -0.00336536 9.7931e-05 9.7931e-05 6.08454e-16 
-17.2297 -0.00338465 -9.87762e-05 -0.00338465 9.87762e-05 9.87762e-05 6.04551e-16 
-17.2297 -0.00338465 -9.87762e-05 -0.00338465 9.87762e-05 9.87762e-05 6.04551e-16 
-17.2297 -0.00338465 -9.87762e-05 -0.00338465 9.87762e-05 9.87762e-05 6.04551e-16 
-17.1806 -0.00340411 -9.96313e-05 -0.00340411 9.96313e-05 9.96313e-05 6.00431e-16 
-17.1806 -0.00340411 -9.96313e-05 -0.00340411 9.96313e-05 9.96313e-05 6.00431e-16 
-17.1806 -0.00340411 -9.96313e-05 -0.00340411 9.96313e-05 9.96313e-05 6.00431e-16 
-17.1315 -0.00342374 -0.000100496 -0.00342374 0.000100496 0.000100496 5.96311e-16 
-17.1315 -0.00342374 -0.000100496 -0.00342374 0.000100496 0.000100496 5.96311e-16 
-17.1315 -0.00342374 -0.000100496 -0.00342374 0.000100496 0.000100496 5.96311e-16 
-17.0824 -0.00344355 -0.000101371 -0.00344355 0.000101371 0.000101371 5.92408e-16 
-17.0824 -0.00344355 -0.000101371 -0.00344355 0.000101371 0.000101371 5.92408e-16 
-17.0824 -0.00344355 -0.000101371 -0.00344355 0.000101371 0.000101371 5.92408e-16 
-17.0333 -0.00346352 -0.000102256 -0.00346352 0.000102256 0.000102256 5.89156e-16 
-17.0333 -0.00346352 -0.000102256 -0.00346352 0.000102256 0.000102256 5.89156e-16 
-17.0333 -0.00346352 -0.000102256 -0.00346352 0.000102256 0.000102256 5.89156e-16 
-16.9842 -0.00348367 -0.000103152 -0.00348367 0.000103152 0.000103152 5.85686e-16 
-16.9842 -0.00348367 -0.000103152 -0.00348367 0.000103152 0.000103152 5.85686e-16 
-16.9842 -0.00348367 -0.000103152 -0.00348367 0.000103152 0.000103152 5.85686e-16 
-16.9351 -0.00350399 -0.000104058 -0.00350399 0.000104058 0.000104058 5.82e-16 
-16.9351 -0.00350399 -0.000104058 -0.00350399 0.000104058 0.000104058 5.82e-16 
-16.9351 -0.00350399 -0.000104058 -0.00350399 0.000104058 0.000104058 5.82e-16 
-16.8861 -0.0035245 -0.000104975 -0.0035245 0.000104975 0.000104975 5.79181e-16 
-16.8861 -0.0035245 -0.000104975 -0.0035245 0.000104975 0.000104975 5.79181e-16 
-16.8861 -0.0035245 -0.000104975 -0.0035245 0.000104975 0.000104975 5.79181e-16 
-16.837 -0.00354518 -0.000105902 -0.00354518 0.000105902 0.000105902 5.75928e-16 
-16.837 -0.00354518 -0.000105902 -0.00354518 0.000105902 0.000105902 5.75928e-16 
-16.837 -0.00354518 -0.000105902 -0.00354518 0.000105902 0.000105902 5.75928e-16 
-16.7879 -0.00356605 -0.000106841 -0.00356605 0.000106841 0.000106841 5.72676e-16 
-16.7879 -0.00356605 -0.000106841 -0.00356605 0.000106841 0.000106841 5.72676e-16 
-16.7879 -0.00356605 -0.000106841 -0.00356605 0.000106841 0.000106841 5.72676e-16 
-16.7388 -0.0035871 -0.000107791 -0.0035871 0.000107791 0.000107791 5.7029e-16 
-16.7388 -0.0035871 -0.000107791 -0.0035871 0.000107791 0.000107791 5.7029e-16 
-16.7388 -0.0035871 -0.000107791 -0.0035871 0.000107791 0.000107791 5.7029e-16 
-16.6897 -0.00360834 -0.000108752 -0.00360834 0.000108752 0.000108752 5.66821e-16 
-16.6897 -0.00360834 -0.000108752 -0.00360834 0.000108752 0.000108752 5.66821e-16 
-16.6897 -0.00360834 -0.000108752 -0.00360834 0.000108752 0.000108752 5.66821e-16 
-16.6406 -0.00362977 -0.000109724 -0.00362977 0.000109724 0.000109724 5.64869e-16 
-16.6406 -0.00362977 -0.000109724 -0.00362977 0.000109724 0.000109724 5.64869e-16 
-16.6406 -0.00362977 -0.000109724 -0.00362977 0.000109724 0.000109724 5.64869e-16 
-16.5915 -0.00365139 -0.000110708 -0.00365139 0.000110708 0.000110708 5.61834e-16 
-16.5915 -0.00365139 -0.000110708 -0.00365139 0.000110708 0.000110708 5.61834e-16 
-16.5915 -0.00365139 -0.000110708 -0.00365139 0.000110708 0.000110708 5.61834e-16 
-16.5424 -0.0036732 -0.000111704 -0.0036732 0.000111704 0.000111704 5.59232e-16 
-16.5424 -0.0036732 -0.000111704 -0.0036732 0.000111704 0.000111704 5.59232e-16 
-16.5424 -0.0036732 -0.000111704 -0.0036732 0.000111704 0.000111704 5.59232e-16 
-16.4934 -0.00369521 -0.000112712 -0.00369521 0.000112712 0.000112712 5.56846e-16 
-16.4934 -0.00369521 -0.000112712 -0.00369521 0.000112712 0.000112712 5.56846e-16 
-16.4934 -0.00369521 -0.000112712 -0.00369521 0.000112712 0.000112712 5.56846e-16 
-16.4443 -0.00371742 -0.000113732 -0.00371742 0.000113732 0.000113732 5.54895e-16 
-16.4443 -0.00371742 -0.000113732 -0.00371742 0.000113732 0.000113732 5.54895e-16 
-16.4443 -0.00371742 -0.000113732 -0.00371742 0.000113732 0.000113732 5.54895e-16 
-16.3952 -0.00373983 -0.000114765 -0.00373983 0.000114765 0.000114765 5.52293e-16 
-16.3952 -0.00373983 -0.000114765 -0.00373983 0.000114765 0.000114765 5.52293e-16 
-16.3952 -0.00373983 -0.000114765 -0.00373983 0.000114765 0.000114765 5.52293e-16 
-16.3461 -0.00376245 -0.00011581 -0.00376245 0.00011581 0.00011581 5.50558e-16 
-16.3461 -0.00376245 -0.00011581 -0.00376245 0.00011581 0.00011581 5.50558e-16 
-16.3461 -0.00376245 -0.00011581 -0.00376245 0.00011581 0.00011581 5.50558e-16 
-16.297 -0.00378527 -0.000116868 -0.00378527 0.000116868 0.000116868 5.48823e-16 
-16.297 -0.00378527 -0.000116868 -0.00378527 0.000116868 0.000116868 5.48823e-16 
-16.297 -0.00378527 -0.000116868 -0.00378527 0.000116868 0.000116868 5.48823e-16 
-16.2479 -0.0038083 -0.000117939 -0.0038083 0.000117939 0.000117939 5.46655e-16 
-16.2479 -0.0038083 -0.000117939 -0.0038083 0.000117939 0.000117939 5.46655e-16 
-16.2479 -0.0038083 -0.000117939 -0.0038083 0.000117939 0.000117939 5.46655e-16 
-16.1988 -0.00383154 -0.000119023 -0.00383154 0.000119023 0.000119023 5.44703e-16 
-16.1988 -0.00383154 -0.000119023 -0.00383154 0.000119023 0.000119023 5.44703e-16 
-16.1988 -0.00383154 -0.000119023 -0.00383154 0.000119023 0.000119023 5.44703e-16 
-16.1497 -0.003855 -0.00012012 -0.003855 0.00012012 0.00012012 5.43402e-16 
-16.1497 -0.003855 -0.00012012 -0.003855 0.00012012 0.00012012 5.43402e-16 
-16.1497 -0.003855 -0.00012012 -0.003855 0.00012012 0.00012012 5.43402e-16 
-16.1007 -0.00387867 -0.000121231 -0.00387867 0.000121231 0.000121231 5.41451e-16 
-16.1007 -0.00387867 -0.000121231 -0.00387867 0.000121231 0.000121231 5.41451e-16 
-16.1007 -0.00387867 -0.000121231 -0.00387867 0.000121231 0.000121231 5.41451e-16 
-16.0516 -0.00390256 -0.000122355 -0.00390256 0.000122355 0.000122355 5.39716e-16 
-16.0516 -0.00390256 -0.000122355 -0.00390256 0.000122355 0.000122355 5.39716e-16 
-16.0516 -0.00390256 -0.000122355 -0.00390256 0.000122355 0.000122355 5.39716e-16 
-16.0025 -0.00392667 -0.000123494 -0.00392667 0.000123494 0.000123494 5.38632e-16 
-16.0025 -0.00392667 -0.000123494 -0.00392667 0.000123494 0.000123494 5.38632e-16 
-16.0025 -0.00392667 -0.000123494 -0.00392667 0.000123494 0.000123494 5.38632e-16 
-15.9534 -0.003951 -0.000124647 -0.003951 0.000124647 0.000124647 5.36897e-16 
-15.9534 -0.003951 -0.000124647 -0.003951 0.000124647 0.000124647 5.36897e-16 
-15.9534 -0.003951 -0.000124647 -0.003951 0.000124647 0.000124647 5.36897e-16 
-15.9043 -0.00397557 -0.000125814 -0.00397557 0.000125814 0.000125814 5.3603e-16 
-15.9043 -0.00397557 -0.000125814 -0.00397557 0.000125814 0.000125814 5.3603e-16 
-15.9043 -0.00397557 -0.000125814 -0.00397557 0.000125814 0.000125814 5.3603e-16 
-15.8552 -0.00400036 -0.000126996 -0.00400036 0.000126996 0.000126996 5.33861e-16 
-15.8552 -0.00400036 -0.000126996 -0.00400036 0.000126996 0.000126996 5.33861e-16 
-15.8552 -0.00400036 -0.000126996 -0.00400036 0.000126996 0.000126996 5.33861e-16 
-15.8061 -0.00402539 -0.000128193 -0.00402539 0.000128193 0.000128193 5.32127e-16 
-15.8061 -0.00402539 -0.000128193 -0.00402539 0.000128193 0.000128193 5.32127e-16 
-15.8061 -0.00402539 -0.000128193 -0.00402539 0.000128193 0.000128193 5.32127e-16 
-15.7571 -0.00405065 -0.000129404 -0.00405065 0.000129404 0.000129404 5.31693e-16 
-15.7571 -0.00405065 -0.000129404 -0.00405065 0.000129404 0.000129404 5.31693e-16 
-15.7571 -0.00405065 -0.000129404 -0.00405065 0.000129404 0.000129404 5.31693e-16 
-15.708 -0.00407616 -0.000130632 -0.00407616 0.000130632 0.000130632 5.30826e-16 
-15.708 -0.00407616 -0.000130632 -0.00407616 0.000130632 0.000130632 5.30826e-16 
-15.708 -0.00407616 -0.000130632 -0.00407616 0.000130632 0.000130632 5.30826e-16 
-15.6589 -0.0041019 -0.000131874 -0.0041019 0.000131874 0.000131875 5.29958e-16 
-15.6589 -0.0041019 -0.000131874 -0.0041019 0.000131874 0.000131875 5.29958e-16 
-15.6589 -0.0041019 -0.000131874 -0.0041019 0.000131874 0.000131875 5.29958e-16 
-15.6098 -0.00412789 -0.000133133 -0.00412789 0.000133133 0.000133133 5.29091e-16 
-15.6098 -0.00412789 -0.000133133 -0.00412789 0.000133133 0.000133133 5.29091e-16 
-15.6098 -0.00412789 -0.000133133 -0.00412789 0.000133133 0.000133133 5.29091e-16 
-15.5607 -0.00415413 -0.000134408 -0.00415413 0.000134408 0.000134408 5.28223e-16 
-15.5607 -0.00415413 -0.000134408 -0.00415413 0.000134408 0.000134408 5.28223e-16 
-15.5607 -0.00415413 -0.000134408 -0.00415413 0.000134408 0.000134408 5.28223e-16 
-15.5116 -0.00418062 -0.000135699 -0.00418062 0.000135699 0.000135699 5.26922e-16 
-15.5116 -0.00418062 -0.000135699 -0.00418062 0.000135699 0.000135699 5.26922e-16 
-15.5116 -0.00418062 -0.000135699 -0.00418062 0.000135699 0.000135699 5.26922e-16 
-15.4625 -0.00420736 -0.000137007 -0.00420736 0.000137007 0.000137007 5.26055e-16 
-15.4625 -0.00420736 -0.000137007 -0.00420736 0.000137007 0.000137007 5.26055e-16 
-15.4625 -0.00420736 -0.000137007 -0.00420736 0.000137007 0.000137007 5.26055e-16 
-15.4134 -0.00423436 -0.000138331 -0.00423436 0.000138331 0.000138332 5.25621e-16 
-15.4134 -0.00423436 -0.000138331 -0.00423436 0.000138331 0.000138332 5.25621e-16 
-15.4134 -0.00423436 -0.000138331 -0.00423436 0.000138331 0.000138332 5.25621e-16 
-15.3644 -0.00426163 -0.000139673 -0.00426163 0.000139673 0.000139673 5.23887e-16 
-15.3644 -0.00426163 -0.000139673 -0.00426163 0.000139673 0.000139673 5.23887e-16 
-15.3644 -0.00426163 -0.000139673 -0.00426163 0.000139673 0.000139673 5.23887e-16 
-15.3153 -0.00428915 -0.000141033 -0.00428915 0.000141033 0.000141033 5.2432e-16 
-15.3153 -0.00428915 -0.000141033 -0.00428915 0.000141033 0.000141033 5.2432e-16 
-15.3153 -0.00428915 -0.000141033 -0.00428915 0.000141033 0.000141033 5.2432e-16 
-15.2662 -0.00431695 -0.00014241 -0.00431695 0.00014241 0.00014241 5.23887e-16 
-15.2662 -0.00431695 -0.00014241 -0.00431695 0.00014241 0.00014241 5.23887e-16 
-15.2662 -0.00431695 -0.00014241 -0.00431695 0.00014241 0.00014241 5.23887e-16 
-15.2171 -0.00434502 -0.000143805 -0.00434502 0.000143805 0.000143805 5.23453e-16 
-15.2171 -0.00434502 -0.000143805 -0.00434502 0.000143805 0.000143805 5.23453e-16 
-15.2171 -0.00434502 -0.000143805 -0.00434502 0.000143805 0.000143805 5.23453e-16 
-15.168 -0.00437336 -0.000145218 -0.00437336 0.000145218 0.000145218 5.23019e-16 
-15.168 -0.00437336 -0.000145218 -0.00437336 0.000145218 0.000145218 5.23019e-16 
-15.168 -0.00437336 -0.000145218 -0.00437336 0.000145218 0.000145218 5.23019e-16 
-15.1189 -0.00440198 -0.00014665 -0.00440198 0.00014665 0.00014665 5.22152e-16 
-15.1189 -0.00440198 -0.00014665 -0.00440198 0.00014665 0.00014665 5.22152e-16 
-15.1189 -0.00440198 -0.00014665 -0.00440198 0.00014665 0.00014665 5.22152e-16 
-15.0698 -0.00443089 -0.000148101 -0.00443089 0.000148101 0.000148101 5.21718e-16 
-15.0698 -0.00443089 -0.000148101 -0.00443089 0.000148101 0.000148101 5.21718e-16 
-15.0698 -0.00443089 -0.000148101 -0.00443089 0.000148101 0.000148101 5.21718e-16 
-15.0207 -0.00446008 -0.000149571 -0.00446008 0.000149571 0.000149571 5.21285e-16 
-15.0207 -0.00446008 -0.000149571 -0.00446008 0.000149571 0.000149571 5.21285e-16 
-15.0207 -0.00446008 -0.000149571 -0.00446008 0.000149571 0.000149571 5.21285e-16 
-14.9717 -0.00448956 -0.000151061 -0.00448956 0.000151061 0.000151061 5.20851e-16 
-14.9717 -0.00448956 -0.000151061 -0.00448956 0.000151061 0.000151061 5.20851e-16 
-14.9717 -0.00448956 -0.000151061 -0.00448956 0.000151061 0.000151061 5.20851e-16 
-14.9226 -0.00451933 -0.000152571 -0.00451933 0.000152571 0.000152571 5.20851e-16 
-14.9226 -0.00451933 -0.000152571 -0.00451933 0.000152571 0.000152571 5.20851e-16 
-14.9226 -0.00451933 -0.000152571 -0.00451933 0.000152571 0.000152571 5.20851e-16 
-14.8735 -0.0045494 -0.0001541 -0.0045494 0.0001541 0.0001541 5.19984e-16 
-14.8735 -0.0045494 -0.0001541 -0.0045494 0.0001541 0.0001541 5.19984e-16 
-14.8735 -0.0045494 -0.0001541 -0.0045494 0.0001541 0.0001541 5.19984e-16 
-14.8244 -0.00457978 -0.000155651 -0.00457978 0.000155651 0.000155651 5.19984e-16 
-14.8244 -0.00457978 -0.000155651 -0.00457978 0.000155651 0.000155651 5.19984e-16 
-14.8244 -0.00457978 -0.000155651 -0.00457978 0.000155651 0.000155651 5.19984e-16 
-14.7753 -0.00461046 -0.000157222 -0.00461046 0.000157222 0.000157222 5.19984e-16 
-14.7753 -0.00461046 -0.000157222 -0.00461046 0.000157222 0.000157222 5.19984e-16 
-14.7753 -0.00461046 -0.000157222 -0.00461046 0.000157222 0.000157222 5.19984e-16 
-14.7262 -0.00464145 -0.000158815 -0.00464145 0.000158815 0.000158815 5.1955e-16 
-14.7262 -0.00464145 -0.000158815 -0.00464145 0.000158815 0.000158815 5.1955e-16 
-14.7262 -0.00464145 -0.000158815 -0.00464145 0.000158815 0.000158815 5.1955e-16 
-14.6771 -0.00467275 -0.000160429 -0.00467275 0.000160429 0.000160429 5.19116e-16 
-14.6771 -0.00467275 -0.000160429 -0.00467275 0.000160429 0.000160429 5.19116e-16 
-14.6771 -0.00467275 -0.000160429 -0.00467275 0.000160429 0.000160429 5.19116e-16 
-14.628 -0.00470437 -0.000162065 -0.00470437 0.000162065 0.000162066 5.18683e-16 
-14.628 -0.00470437 -0.000162065 -0.00470437 0.000162065 0.000162066 5.18683e-16 
-14.628 -0.00470437 -0.000162065 -0.00470437 0.000162065 0.000162066 5.18683e-16 
-14.579 -0.00473632 -0.000163724 -0.00473632 0.000163724 0.000163724 5.18249e-16 
-14.579 -0.00473632 -0.000163724 -0.00473632 0.000163724 0.000163724 5.18249e-16 
-14.579 -0.00473632 -0.000163724 -0.00473632 0.000163724 0.000163724 5.18249e-16 
-14.5299 -0.00476859 -0.000165405 -0.00476859 0.000165405 0.000165406 5.16948e-16 
-14.5299 -0.00476859 -0.000165405 -0.00476859 0.000165405 0.000165406 5.16948e-16 
-14.5299 -0.00476859 -0.000165405 -0.00476859 0.000165405 0.000165406 5.16948e-16 
-14.4808 -0.0048012 -0.00016711 -0.0048012 0.00016711 0.00016711 5.16948e-16 
-14.4808 -0.0048012 -0.00016711 -0.0048012 0.00016711 0.00016711 5.16948e-16 
-14.4808 -0.0048012 -0.00016711 -0.0048012 0.00016711 0.00016711 5.16948e-16 
-14.4317 -0.00483414 -0.000168838 -0.00483414 0.000168838 0.000168838 5.16948e-16 
-14.4317 -0.00483414 -0.000168838 -0.00483414 0.000168838 0.000168838 5.16948e-16 
-14.4317 -0.00483414 -0.000168838 -0.00483414 0.000168838 0.000168838 5.16948e-16 
-14.3826 -0.00486742 -0.00017059 -0.00486742 0.00017059 0.000170591 5.16081e-16 
-14.3826 -0.00486742 -0.00017059 -0.00486742 0.00017059 0.000170591 5.16081e-16 
-14.3826 -0.00486742 -0.00017059 -0.00486742 0.00017059 0.000170591 5.16081e-16 
-14.3335 -0.00490104 -0.000172367 -0.00490104 0.000172367 0.000172367 5.15647e-16 
-14.3335 -0.00490104 -0.000172367 -0.00490104 0.000172367 0.000172367 5.15647e-16 
-14.3335 -0.00490104 -0.000172367 -0.00490104 0.000172367 0.000172367 5.15647e-16 
-14.2844 -0.00493502 -0.000174168 -0.00493502 0.000174168 0.000174168 5.14346e-16 
-14.2844 -0.00493502 -0.000174168 -0.00493502 0.000174168 0.000174168 5.14346e-16 
-14.2844 -0.00493502 -0.000174168 -0.00493502 0.000174168 0.000174168 5.14346e-16 
-14.2353 -0.00496936 -0.000175995 -0.00496936 0.000175995 0.000175995 5.13479e-16 
-14.2353 -0.00496936 -0.000175995 -0.00496936 0.000175995 0.000175995 5.13479e-16 
-14.2353 -0.00496936 -0.000175995 -0.00496936 0.000175995 0.000175995 5.13479e-16 
-14.1863 -0.00500405 -0.000177847 -0.00500405 0.000177847 0.000177847 5.12178e-16 
-14.1863 -0.00500405 -0.000177847 -0.00500405 0.000177847 0.000177847 5.12178e-16 
-14.1863 -0.00500405 -0.000177847 -0.00500405 0.000177847 0.000177847 5.12178e-16 
-14.1372 -0.00503911 -0.000179726 -0.00503911 0.000179726 0.000179726 5.1131e-16 
-14.1372 -0.00503911 -0.000179726 -0.00503911 0.000179726 0.000179726 5.1131e-16 
-14.1372 -0.00503911 -0.000179726 -0.00503911 0.000179726 0.000179726 5.1131e-16 
-14.0881 -0.00507454 -0.000181631 -0.00507454 0.000181631 0.000181631 5.08708e-16 
-14.0881 -0.00507454 -0.000181631 -0.00507454 0.000181631 0.000181631 5.08708e-16 
-14.0881 -0.00507454 -0.000181631 -0.00507454 0.000181631 0.000181631 5.08708e-16 
-14.039 -0.00511034 -0.000183563 -0.00511034 0.000183563 0.000183563 5.06974e-16 
-14.039 -0.00511034 -0.000183563 -0.00511034 0.000183563 0.000183563 5.06974e-16 
-14.039 -0.00511034 -0.000183563 -0.00511034 0.000183563 0.000183563 5.06974e-16 
-13.9899 -0.00514653 -0.000185523 -0.00514653 0.000185523 0.000185523 5.04372e-16 
-13.9899 -0.00514653 -0.000185523 -0.00514653 0.000185523 0.000185523 5.04372e-16 
-13.9899 -0.00514653 -0.000185523 -0.00514653 0.000185523 0.000185523 5.04372e-16 
-13.9408 -0.0051831 -0.00018751 -0.0051831 0.00018751 0.000187511 5.01336e-16 
-13.9408 -0.0051831 -0.00018751 -0.0051831 0.00018751 0.000187511 5.01336e-16 
-13.9408 -0.0051831 -0.00018751 -0.0051831 0.00018751 0.000187511 5.01336e-16 
-13.8917 -0.00522007 -0.000189527 -0.00522007 0.000189527 0.000189527 4.99168e-16 
-13.8917 -0.00522007 -0.000189527 -0.00522007 0.000189527 0.000189527 4.99168e-16 
-13.8917 -0.00522007 -0.000189527 -0.00522007 0.000189527 0.000189527 4.99168e-16 
-13.8426 -0.00525743 -0.000191572 -0.00525743 0.000191572 0.000191573 4.94831e-16 
-13.8426 -0.00525743 -0.000191572 -0.00525743 0.000191572 0.000191573 4.94831e-16 
-13.8426 -0.00525743 -0.000191572 -0.00525743 0.000191572 0.000191573 4.94831e-16 
-13.7936 -0.0052952 -0.000193647 -0.0052952 0.000193647 0.000193648 4.90928e-16 
-13.7936 -0.0052952 -0.000193647 -0.0052952 0.000193647 0.000193648 4.90928e-16 
-13.7936 -0.0052952 -0.000193647 -0.0052952 0.000193647 0.000193648 4.90928e-16 
-13.7445 -0.00533338 -0.000195753 -0.00533338 0.000195753 0.000195753 4.85724e-16 
-13.7445 -0.00533338 -0.000195753 -0.00533338 0.000195753 0.000195753 4.85724e-16 
-13.7445 -0.00533338 -0.000195753 -0.00533338 0.000195753 0.000195753 4.85724e-16 
-13.6954 -0.00537197 -0.000197889 -0.00537197 0.000197889 0.000197889 4.79652e-16 
-13.6954 -0.00537197 -0.000197889 -0.00537197 0.000197889 0.000197889 4.79652e-16 
-13.6954 -0.00537197 -0.000197889 -0.00537197 0.000197889 0.000197889 4.79652e-16 
-13.6463 -0.00541098 -0.000200056 -0.00541098 0.000200056 0.000200056 4.73147e-16 
-13.6463 -0.00541098 -0.000200056 -0.00541098 0.000200056 0.000200056 4.73147e-16 
-13.6463 -0.00541098 -0.000200056 -0.00541098 0.000200056 0.000200056 4.73147e-16 
-13.5972 -0.00545042 -0.000202255 -0.00545042 0.000202255 0.000202256 4.65341e-16 
-13.5972 -0.00545042 -0.000202255 -0.00545042 0.000202255 0.000202256 4.65341e-16 
-13.5972 -0.00545042 -0.000202255 -0.00545042 0.000202255 0.000202256 4.65341e-16 
-13.5481 -0.0054903 -0.000204487 -0.0054903 0.000204487 0.000204487 4.558e-16 
-13.5481 -0.0054903 -0.000204487 -0.0054903 0.000204487 0.000204487 4.558e-16 
-13.5481 -0.0054903 -0.000204487 -0.0054903 0.000204487 0.000204487 4.558e-16 
-13.499 -0.00553061 -0.000206751 -0.00553061 0.000206751 0.000206752 4.4409e-16 
-13.499 -0.00553061 -0.000206751 -0.00553061 0.000206751 0.000206752 4.4409e-16 
-13.499 -0.00553061 -0.000206751 -0.00553061 0.000206751 0.000206752 4.4409e-16 
-13.4499 -0.00557138 -0.000209049 -0.00557138 0.000209049 0.00020905 4.3108e-16 
-13.4499 -0.00557138 -0.000209049 -0.00557138 0.000209049 0.00020905 4.3108e-16 
-13.4499 -0.00557138 -0.000209049 -0.00557138 0.000209049 0.00020905 4.3108e-16 
-13.4009 -0.00561259 -0.000211382 -0.00561259 0.000211382 0.000211383 4.15901e-16 
-13.4009 -0.00561259 -0.000211382 -0.00561259 0.000211382 0.000211383 4.15901e-16 
-13.4009 -0.00561259 -0.000211382 -0.00561259 0.000211382 0.000211383 4.15901e-16 
-13.3518 -0.00565427 -0.00021375 -0.00565427 0.00021375 0.00021375 3.96819e-16 
-13.3518 -0.00565427 -0.00021375 -0.00565427 0.00021375 0.00021375 3.96819e-16 
-13.3518 -0.00565427 -0.00021375 -0.00565427 0.00021375 0.00021375 3.96819e-16 
-13.3027 -0.00569641 -0.000216153 -0.00569641 0.000216153 0.000216153 3.74702e-16 
-13.3027 -0.00569641 -0.000216153 -0.00569641 0.000216153 0.000216153 3.74702e-16 
-13.3027 -0.00569641 -0.000216153 -0.00569641 0.000216153 0.000216153 3.74702e-16 
-13.2536 -0.00573903 -0.000218592 -0.00573903 0.000218592 0.000218593 3.48681e-16 
-13.2536 -0.00573903 -0.000218592 -0.00573903 0.000218592 0.000218593 3.48681e-16 
-13.2536 -0.00573903 -0.000218592 -0.00573903 0.000218592 0.000218593 3.48681e-16 
-13.2045 -0.00578213 -0.000221068 -0.00578213 0.000221068 0.000221069 3.16155e-16 
-13.2045 -0.00578213 -0.000221068 -0.00578213 0.000221068 0.000221069 3.16155e-16 
-13.2045 -0.00578213 -0.000221068 -0.00578213 0.000221068 0.000221069 3.16155e-16 
-13.1554 -0.00582572 -0.000223582 -0.00582572 0.000223582 0.000223583 2.76689e-16 
-13.1554 -0.00582572 -0.000223582 -0.00582572 0.000223582 0.000223583 2.76689e-16 
-13.1554 -0.00582572 -0.000223582 -0.00582572 0.000223582 0.000223583 2.76689e-16 
-13.1063 -0.0058698 -0.000226135 -0.0058698 0.000226135 0.000226136 2.29852e-16 
-13.1063 -0.0058698 -0.000226135 -0.0058698 0.000226135 0.000226136 2.29852e-16 
-13.1063 -0.0058698 -0.000226135 -0.0058698 0.000226135 0.000226136 2.29852e-16 
-13.0572 -0.00591439 -0.000228726 -0.00591439 0.000228726 0.000228727 1.71738e-16 
-13.0572 -0.00591439 -0.000228726 -0.00591439 0.000228726 0.000228727 1.71738e-16 
-13.0572 -0.00591439 -0.000228726 -0.00591439 0.000228726 0.000228727 1.71738e-16 
-13.0082 -0.00595949 -0.000231358 -0.00595949 0.000231358 0.000231359 9.93134e-17 
-13.0082 -0.00595949 -0.000231358 -0.00595949 0.000231358 0.000231359 9.93134e-17 
-13.0082 -0.00595949 -0.000231358 -0.00595949 0.000231358 0.000231359 9.93134e-17 
-12.9591 -0.0060051 -0.00023403 -0.0060051 0.00023403 0.000234031 9.54102e-18 
-12.9591 -0.0060051 -0.00023403 -0.0060051 0.00023403 0.000234031 9.54102e-18 
-12.9591 -0.0060051 -0.00023403 -0.0060051 0.00023403 0.000234031 9.54102e-18 
-12.91 -0.00605125 -0.000236743 -0.00605125 0.000236743 0.000236744 -1.03217e-16 
-12.91 -0.00605125 -0.000236743 -0.00605125 0.000236743 0.000236744 -1.03217e-16 
-12.91 -0.00605125 -0.000236743 -0.00605125 0.000236743 0.000236744 -1.03217e-16 
-12.8609 -0.00609793 -0.000239499 -0.00609793 0.000239499 0.0002395 -2.48067e-16 
-12.8609 -0.00609793 -0.000239499 -0.00609793 0.000239499 0.0002395 -2.48067e-16 
-12.8609 -0.00609793 -0.000239499 -0.00609793 0.000239499 0.0002395 -2.48067e-16 
-12.8118 -0.00614516 -0.000242298 -0.00614516 0.000242298 0.000242299 -4.32382e-16 
-12.8118 -0.00614516 -0.000242298 -0.00614516 0.000242298 0.000242299 -4.32382e-16 
-12.8118 -0.00614516 -0.000242298 -0.00614516 0.000242298 0.000242299 -4.32382e-16 
-12.7627 -0.00619293 -0.00024514 -0.00619293 0.00024514 0.000245142 -6.70474e-16 
-12.7627 -0.00619293 -0.00024514 -0.00619293 0.00024514 0.000245142 -6.70474e-16 
-12.7627 -0.00619293 -0.00024514 -0.00619293 0.00024514 0.000245142 -6.70474e-16 
-12.7136 -0.00624127 -0.000248028 -0.00624127 0.000248028 0.000248029 -9.80992e-16 
-12.7136 -0.00624127 -0.000248028 -0.00624127 0.000248028 0.000248029 -9.80992e-16 
-12.7136 -0.00624127 -0.000248028 -0.00624127 0.000248028 0.000248029 -9.80992e-16 
-12.6645 -0.00629018 -0.000250961 -0.00629018 0.000250961 0.000250962 -1.38215e-15 
-12.6645 -0.00629018 -0.000250961 -0.00629018 0.000250961 0.000250962 -1.38215e-15 
-12.6645 -0.00629018 -0.000250961 -0.00629018 0.000250961 0.000250962 -1.38215e-15 
-12.6155 -0.00633967 -0.000253941 -0.00633967 0.000253941 0.000253942 -1.89433e-15 
-12.6155 -0.00633967 -0.000253941 -0.00633967 0.000253941 0.000253942 -1.89433e-15 
-12.6155 -0.00633967 -0.000253941 -0.00633967 0.000253941 0.000253942 -1.89433e-15 
-12.5664 -0.00638974 -0.000256968 -0.00638974 0.000256968 0.00025697 -2.52274e-15 
-12.5664 -0.00638974 -0.000256968 -0.00638974 0.000256968 0.00025697 -2.52274e-15 
-12.5664 -0.00638974 -0.000256968 -0.00638974 0.000256968 0.00025697 -2.52274e-15 
-12.5173 -0.00644041 -0.000260044 -0.00644041 0.000260044 0.000260046 -3.23658e-15 
-12.5173 -0.00644041 -0.000260044 -0.00644041 0.000260044 0.000260046 -3.23658e-15 
-12.5173 -0.00644041 -0.000260044 -0.00644041 0.000260044 0.000260046 -3.23658e-15 
-12.4682 -0.00649169 -0.000263169 -0.00649169 0.000263169 0.000263171 -3.93048e-15 
-12.4682 -0.00649169 -0.000263169 -0.00649169 0.000263169 0.000263171 -3.93048e-15 
-12.4682 -0.00649169 -0.000263169 -0.00649169 0.000263169 0.000263171 -3.93048e-15 
-12.4191 -0.00654359 -0.000266345 -0.00654359 0.000266345 0.000266347 -4.42445e-15 
-12.4191 -0.00654359 -0.000266345 -0.00654359 0.000266345 0.000266347 -4.42445e-15 
-12.4191 -0.00654359 -0.000266345 -0.00654359 0.000266345 0.000266347 -4.42445e-15 
-12.37 -0.00659611 -0.000269572 -0.00659611 0.000269572 0.000269574 -4.54935e-15 
-12.37 -0.00659611 -0.000269572 -0.00659611 0.000269572 0.000269574 -4.54935e-15 
-12.37 -0.00659611 -0.000269572 -0.00659611 0.000269572 0.000269574 -4.54935e-15 
-12.3209 -0.00664927 -0.000272851 -0.00664927 0.000272851 0.000272854 -4.27787e-15 
-12.3209 -0.00664927 -0.000272851 -0.00664927 0.000272851 0.000272854 -4.27787e-15 
-12.3209 -0.00664927 -0.000272851 -0.00664927 0.000272851 0.000272854 -4.27787e-15 
-12.2718 -0.00670308 -0.000276185 -0.00670308 0.000276185 0.000276187 -3.73316e-15 
-12.2718 -0.00670308 -0.000276185 -0.00670308 0.000276185 0.000276187 -3.73316e-15 
-12.2718 -0.00670308 -0.000276185 -0.00670308 0.000276185 0.000276187 -3.73316e-15 
-12.2228 -0.00675755 -0.000279573 -0.00675755 0.000279573 0.000279576 -3.10042e-15 
-12.2228 -0.00675755 -0.000279573 -0.00675755 0.000279573 0.000279576 -3.10042e-15 
-12.2228 -0.00675755 -0.000279573 -0.00675755 0.000279573 0.000279576 -3.10042e-15 
-12.1737 -0.00681268 -0.000283017 -0.00681268 0.000283017 0.00028302 -2.49673e-15 
-12.1737 -0.00681268 -0.000283017 -0.00681268 0.000283017 0.00028302 -2.49673e-15 
-12.1737 -0.00681268 -0.000283017 -0.00681268 0.000283017 0.00028302 -2.49673e-15 
-12.1246 -0.00686849 -0.000286518 -0.00686849 0.000286518 0.000286521 -1.97457e-15 
-12.1246 -0.00686849 -0.000286518 -0.00686849 0.000286518 0.000286521 -1.97457e-15 
-12.1246 -0.00686849 -0.000286518 -0.00686849 0.000286518 0.000286521 -1.97457e-15 
-12.0755 -0.006925 -0.000290077 -0.006925 0.000290077 0.00029008 -1.54436e-15 
-12.0755 -0.006925 -0.000290077 -0.006925 0.000290077 0.00029008 -1.54436e-15 
-12.0755 -0.006925 -0.000290077 -0.006925 0.000290077 0.00029008 -1.54436e-15 
-12.0264 -0.00698221 -0.000293695 -0.00698221 0.000293695 0.000293699 -1.19654e-15 
-12.0264 -0.00698221 -0.000293695 -0.00698221 0.000293695 0.000293699 -1.19654e-15 
-12.0264 -0.00698221 -0.000293695 -0.00698221 0.000293695 0.000293699 -1.19654e-15 
-11.9773 -0.00704013 -0.000297374 -0.00704013 0.000297374 0.000297378 -9.18548e-16 
-11.9773 -0.00704013 -0.000297374 -0.00704013 0.000297374 0.000297378 -9.18548e-16 
-11.9773 -0.00704013 -0.000297374 -0.00704013 0.000297374 0.000297378 -9.18548e-16 
-11.9282 -0.00709878 -0.000301115 -0.00709878 0.000301115 0.000301119 -6.92164e-16 
-11.9282 -0.00709878 -0.000301115 -0.00709878 0.000301115 0.000301119 -6.92164e-16 
-11.9282 -0.00709878 -0.000301115 -0.00709878 0.000301115 0.000301119 -6.92164e-16 
-11.8791 -0.00715816 -0.00030492 -0.00715816 0.00030492 0.000304924 -5.06113e-16 
-11.8791 -0.00715816 -0.00030492 -0.00715816 0.00030492 0.000304924 -5.06113e-16 
-11.8791 -0.00715816 -0.00030492 -0.00715816 0.00030492 0.000304924 -5.06113e-16 
-11.8301 -0.0072183 -0.000308789 -0.0072183 0.000308789 0.000308793 -3.54756e-16 
-11.8301 -0.0072183 -0.000308789 -0.0072183 0.000308789 0.000308793 -3.54756e-16 
-11.8301 -0.0072183 -0.000308789 -0.0072183 0.000308789 0.000308793 -3.54756e-16 
-11.781 -0.0072792 -0.000312724 -0.0072792 0.000312724 0.000312728 -2.29421e-16 
-11.781 -0.0072792 -0.000312724 -0.0072792 0.000312724 0.000312728 -2.29421e-16 
-11.781 -0.0072792 -0.000312724 -0.0072792 0.000312724 0.000312728 -2.29421e-16 
-11.7319 -0.00734088 -0.000316726 -0.00734088 0.000316726 0.000316731 -1.223e-16 
-11.7319 -0.00734088 -0.000316726 -0.00734088 0.000316726 0.000316731 -1.223e-16 
-11.7319 -0.00734088 -0.000316726 -0.00734088 0.000316726 0.000316731 -1.223e-16 
-11.6828 -0.00740335 -0.000320797 -0.00740335 0.000320797 0.000320803 -3.25266e-17 
-11.6828 -0.00740335 -0.000320797 -0.00740335 0.000320797 0.000320803 -3.25266e-17 
-11.6828 -0.00740335 -0.000320797 -0.00740335 0.000320797 0.000320803 -3.25266e-17 
-11.6337 -0.00746662 -0.000324939 -0.00746662 0.000324939 0.000324945 4.46699e-17 
-11.6337 -0.00746662 -0.000324939 -0.00746662 0.000324939 0.000324945 4.46699e-17 
-11.6337 -0.00746662 -0.000324939 -0.00746662 0.000324939 0.000324945 4.46699e-17 
-11.5846 -0.00753071 -0.000329152 -0.00753071 0.000329152 0.000329158 1.11024e-16 
-11.5846 -0.00753071 -0.000329152 -0.00753071 0.000329152 0.000329158 1.11024e-16 
-11.5846 -0.00753071 -0.000329152 -0.00753071 0.000329152 0.000329158 1.11024e-16 
-11.5355 -0.00759563 -0.000333439 -0.00759563 0.000333439 0.000333446 1.72608e-16 
-11.5355 -0.00759563 -0.000333439 -0.00759563 0.000333439 0.000333446 1.72608e-16 
-11.5355 -0.00759563 -0.000333439 -0.00759563 0.000333439 0.000333446 1.72608e-16 
-11.4864 -0.00766139 -0.000337801 -0.00766139 0.000337801 0.000337808 2.22917e-16 
-11.4864 -0.00766139 -0.000337801 -0.00766139 0.000337801 0.000337808 2.22917e-16 
-11.4864 -0.00766139 -0.000337801 -0.00766139 0.000337801 0.000337808 2.22917e-16 
-11.4374 -0.00772802 -0.00034224 -0.00772802 0.00034224 0.000342247 2.68888e-16 
-11.4374 -0.00772802 -0.00034224 -0.00772802 0.00034224 0.000342247 2.68888e-16 
-11.4374 -0.00772802 -0.00034224 -0.00772802 0.00034224 0.000342247 2.68888e-16 
-11.3883 -0.00779552 -0.000346757 -0.00779552 0.000346757 0.000346765 3.11824e-16 
-11.3883 -0.00779552 -0.000346757 -0.00779552 0.000346757 0.000346765 3.11824e-16 
-11.3883 -0.00779552 -0.000346757 -0.00779552 0.000346757 0.000346765 3.11824e-16 
-11.3392 -0.00786392 -0.000351355 -0.00786392 0.000351355 0.000351363 3.49555e-16 
-11.3392 -0.00786392 -0.000351355 -0.00786392 0.000351355 0.000351363 3.49555e-16 
-11.3392 -0.00786392 -0.000351355 -0.00786392 0.000351355 0.000351363 3.49555e-16 
-11.2901 -0.00793322 -0.000356034 -0.00793322 0.000356034 0.000356043 3.85118e-16 
-11.2901 -0.00793322 -0.000356034 -0.00793322 0.000356034 0.000356043 3.85118e-16 
-11.2901 -0.00793322 -0.000356034 -0.00793322 0.000356034 0.000356043 3.85118e-16 
-11.241 -0.00800345 -0.000360797 -0.00800345 0.000360797 0.000360807 4.17212e-16 
-11.241 -0.00800345 -0.000360797 -0.00800345 0.000360797 0.000360807 4.17212e-16 
-11.241 -0.00800345 -0.000360797 -0.00800345 0.000360797 0.000360807 4.17212e-16 
-11.1919 -0.00807462 -0.000365646 -0.00807462 0.000365646 0.000365656 4.46704e-16 
-11.1919 -0.00807462 -0.000365646 -0.00807462 0.000365646 0.000365656 4.46704e-16 
-11.1919 -0.00807462 -0.000365646 -0.00807462 0.000365646 0.000365656 4.46704e-16 
-11.1428 -0.00814674 -0.000370583 -0.00814674 0.000370583 0.000370593 4.74461e-16 
-11.1428 -0.00814674 -0.000370583 -0.00814674 0.000370583 0.000370593 4.74461e-16 
-11.1428 -0.00814674 -0.000370583 -0.00814674 0.000370583 0.000370593 4.74461e-16 
-11.0937 -0.00821984 -0.000375609 -0.00821984 0.000375609 0.00037562 5.0135e-16 
-11.0937 -0.00821984 -0.000375609 -0.00821984 0.000375609 0.00037562 5.0135e-16 
-11.0937 -0.00821984 -0.000375609 -0.00821984 0.000375609 0.00037562 5.0135e-16 
-11.0447 -0.00829393 -0.000380727 -0.00829393 0.000380727 0.000380739 5.25638e-16 
-11.0447 -0.00829393 -0.000380727 -0.00829393 0.000380727 0.000380739 5.25638e-16 
-11.0447 -0.00829393 -0.000380727 -0.00829393 0.000380727 0.000380739 5.25638e-16 
-10.9956 -0.00836903 -0.000385939 -0.00836903 0.000385939 0.000385951 5.47324e-16 
-10.9956 -0.00836903 -0.000385939 -0.00836903 0.000385939 0.000385951 5.47324e-16 
-10.9956 -0.00836903 -0.000385939 -0.00836903 0.000385939 0.000385951 5.47324e-16 
-10.9465 -0.00844516 -0.000391246 -0.00844516 0.000391246 0.00039126 5.71612e-16 
-10.9465 -0.00844516 -0.000391246 -0.00844516 0.000391246 0.00039126 5.71612e-16 
-10.9465 -0.00844516 -0.000391246 -0.00844516 0.000391246 0.00039126 5.71612e-16 
-10.8974 -0.00852234 -0.000396652 -0.00852234 0.000396652 0.000396667 5.94165e-16 
-10.8974 -0.00852234 -0.000396652 -0.00852234 0.000396652 0.000396667 5.94165e-16 
-10.8974 -0.00852234 -0.000396652 -0.00852234 0.000396652 0.000396667 5.94165e-16 
-10.8483 -0.00860059 -0.000402159 -0.00860059 0.000402159 0.000402175 6.13249e-16 
-10.8483 -0.00860059 -0.000402159 -0.00860059 0.000402159 0.000402175 6.13249e-16 
-10.8483 -0.00860059 -0.000402159 -0.00860059 0.000402159 0.000402175 6.13249e-16 
-10.7992 -0.00867992 -0.000407768 -0.00867992 0.000407768 0.000407785 6.34935e-16 
-10.7992 -0.00867992 -0.000407768 -0.00867992 0.000407768 0.000407785 6.34935e-16 
-10.7992 -0.00867992 -0.000407768 -0.00867992 0.000407768 0.000407785 6.34935e-16 
-10.7501 -0.00876036 -0.000413483 -0.00876036 0.000413483 0.000413501 6.53151e-16 
-10.7501 -0.00876036 -0.000413483 -0.00876036 0.000413483 0.000413501 6.53151e-16 
-10.7501 -0.00876036 -0.000413483 -0.00876036 0.000413483 0.000413501 6.53151e-16 
-10.701 -0.00884193 -0.000419306 -0.00884193 0.000419306 0.000419325 6.72236e-16 
-10.701 -0.00884193 -0.000419306 -0.00884193 0.000419306 0.000419325 6.72236e-16 
-10.701 -0.00884193 -0.000419306 -0.00884193 0.000419306 0.000419325 6.72236e-16 
-10.652 -0.00892465 -0.000425239 -0.00892465 0.000425239 0.000425259 6.88718e-16 
-10.652 -0.00892465 -0.000425239 -0.00892465 0.000425239 0.000425259 6.88718e-16 
-10.652 -0.00892465 -0.000425239 -0.00892465 0.000425239 0.000425259 6.88718e-16 
-10.6029 -0.00900854 -0.000431285 -0.00900854 0.000431285 0.000431306 7.06068e-16 
-10.6029 -0.00900854 -0.000431285 -0.00900854 0.000431285 0.000431306 7.06068e-16 
-10.6029 -0.00900854 -0.000431285 -0.00900854 0.000431285 0.000431306 7.06068e-16 
-10.5538 -0.00909362 -0.000437446 -0.00909362 0.000437446 0.000437469 7.27754e-16 
-10.5538 -0.00909362 -0.000437446 -0.00909362 0.000437446 0.000437469 7.27754e-16 
-10.5538 -0.00909362 -0.000437446 -0.00909362 0.000437446 0.000437469 7.27754e-16 
-10.5047 -0.00917992 -0.000443726 -0.00917992 0.000443726 0.000443751 7.44237e-16 
-10.5047 -0.00917992 -0.000443726 -0.00917992 0.000443726 0.000443751 7.44237e-16 
-10.5047 -0.00917992 -0.000443726 -0.00917992 0.000443726 0.000443751 7.44237e-16 
-10.4556 -0.00926746 -0.000450128 -0.00926746 0.000450128 0.000450154 7.6419e-16 
-10.4556 -0.00926746 -0.000450128 -0.00926746 0.000450128 0.000450154 7.6419e-16 
-10.4556 -0.00926746 -0.000450128 -0.00926746 0.000450128 0.000450154 7.6419e-16 
-10.4065 -0.00935626 -0.000456654 -0.00935626 0.000456654 0.000456682 7.78071e-16 
-10.4065 -0.00935626 -0.000456654 -0.00935626 0.000456654 0.000456682 7.78071e-16 
-10.4065 -0.00935626 -0.000456654 -0.00935626 0.000456654 0.000456682 7.78071e-16 
-10.3574 -0.00944635 -0.000463308 -0.00944635 0.000463308 0.000463337 7.97156e-16 
-10.3574 -0.00944635 -0.000463308 -0.00944635 0.000463308 0.000463337 7.97156e-16 
-10.3574 -0.00944635 -0.000463308 -0.00944635 0.000463308 0.000463337 7.97156e-16 
-10.3084 -0.00953775 -0.000470092 -0.00953775 0.000470092 0.000470123 8.14507e-16 
-10.3084 -0.00953775 -0.000470092 -0.00953775 0.000470092 0.000470123 8.14507e-16 
-10.3084 -0.00953775 -0.000470092 -0.00953775 0.000470092 0.000470123 8.14507e-16 
-10.2593 -0.0096305 -0.000477009 -0.0096305 0.000477009 0.000477043 8.30991e-16 
-10.2593 -0.0096305 -0.000477009 -0.0096305 0.000477009 0.000477043 8.30991e-16 
-10.2593 -0.0096305 -0.000477009 -0.0096305 0.000477009 0.000477043 8.30991e-16 
-10.2102 -0.00972461 -0.000484064 -0.00972461 0.000484064 0.0004841 8.4921e-16 
-10.2102 -0.00972461 -0.000484064 -0.00972461 0.000484064 0.0004841 8.4921e-16 
-10.2102 -0.00972461 -0.000484064 -0.00972461 0.000484064 0.0004841 8.4921e-16 
-10.1611 -0.00982011 -0.00049126 -0.00982011 0.00049126 0.000491298 8.67429e-16 
-10.1611 -0.00982011 -0.00049126 -0.00982011 0.00049126 0.000491298 8.67429e-16 
-10.1611 -0.00982011 -0.00049126 -0.00982011 0.00049126 0.000491298 8.67429e-16 
-10.112 -0.00991703 -0.000498599 -0.00991703 0.000498599 0.00049864 8.87383e-16 
-10.112 -0.00991703 -0.000498599 -0.00991703 0.000498599 0.00049864 8.87383e-16 
-10.112 -0.00991703 -0.000498599 -0.00991703 0.000498599 0.00049864 8.87383e-16 
-10.0629 -0.0100154 -0.000506087 -0.0100154 0.000506087 0.00050613 9.03868e-16 
-10.0629 -0.0100154 -0.000506087 -0.0100154 0.000506087 0.00050613 9.03868e-16 
-10.0629 -0.0100154 -0.000506087 -0.0100154 0.000506087 0.00050613 9.03868e-16 
-10.0138 -0.0101153 -0.000513726 -0.0101153 0.000513726 0.000513772 9.22956e-16 
-10.0138 -0.0101153 -0.000513726 -0.0101153 0.000513726 0.000513772 9.22956e-16 
-10.0138 -0.0101153 -0.000513726 -0.0101153 0.000513726 0.000513772 9.22956e-16 
-9.96474 -0.0102166 -0.00052152 -0.0102166 0.00052152 0.000521569 9.39441e-16 
-9.96474 -0.0102166 -0.00052152 -0.0102166 0.00052152 0.000521569 9.39441e-16 
-9.96474 -0.0102166 -0.00052152 -0.0102166 0.00052152 0.000521569 9.39441e-16 
-9.91565 -0.0103195 -0.000529474 -0.0103195 0.000529474 0.000529526 9.58529e-16 
-9.91565 -0.0103195 -0.000529474 -0.0103195 0.000529474 0.000529526 9.58529e-16 
-9.91565 -0.0103195 -0.000529474 -0.0103195 0.000529474 0.000529526 9.58529e-16 
-9.86656 -0.010424 -0.000537591 -0.010424 0.000537591 0.000537647 9.78486e-16 
-9.86656 -0.010424 -0.000537591 -0.010424 0.000537591 0.000537647 9.78486e-16 
-9.86656 -0.010424 -0.000537591 -0.010424 0.000537591 0.000537647 9.78486e-16 
-9.81748 -0.0105301 -0.000545876 -0.0105301 0.000545876 0.000545935 9.97575e-16 
-9.81748 -0.0105301 -0.000545876 -0.0105301 0.000545876 0.000545935 9.97575e-16 
-9.81748 -0.0105301 -0.000545876 -0.0105301 0.000545876 0.000545935 9.97575e-16 
-9.76839 -0.0106378 -0.000554333 -0.0106378 0.000554333 0.000554396 1.0158e-15 
-9.76839 -0.0106378 -0.000554333 -0.0106378 0.000554333 0.000554396 1.0158e-15 
-9.76839 -0.0106378 -0.000554333 -0.0106378 0.000554333 0.000554396 1.0158e-15 
-9.7193 -0.0107471 -0.000562967 -0.0107471 0.000562967 0.000563034 1.03836e-15 
-9.7193 -0.0107471 -0.000562967 -0.0107471 0.000562967 0.000563034 1.03836e-15 
-9.7193 -0.0107471 -0.000562967 -0.0107471 0.000562967 0.000563034 1.03836e-15 
-9.67021 -0.0108582 -0.000571782 -0.0108582 0.000571782 0.000571854 1.05658e-15 
-9.67021 -0.0108582 -0.000571782 -0.0108582 0.000571782 0.000571854 1.05658e-15 
-9.67021 -0.0108582 -0.000571782 -0.0108582 0.000571782 0.000571854 1.05658e-15 
-9.62113 -0.010971 -0.000580783 -0.010971 0.000580783 0.00058086 1.07654e-15 
-9.62113 -0.010971 -0.000580783 -0.010971 0.000580783 0.00058086 1.07654e-15 
-9.62113 -0.010971 -0.000580783 -0.010971 0.000580783 0.00058086 1.07654e-15 
-9.57204 -0.0110856 -0.000589975 -0.0110856 0.000589975 0.000590058 1.0965e-15 
-9.57204 -0.0110856 -0.000589975 -0.0110856 0.000589975 0.000590058 1.0965e-15 
-9.57204 -0.0110856 -0.000589975 -0.0110856 0.000589975 0.000590058 1.0965e-15 
-9.52295 -0.011202 -0.000599364 -0.011202 0.000599364 0.000599452 1.11559e-15 
-9.52295 -0.011202 -0.000599364 -0.011202 0.000599364 0.000599452 1.11559e-15 
-9.52295 -0.011202 -0.000599364 -0.011202 0.000599364 0.000599452 1.11559e-15 
-9.47387 -0.0113203 -0.000608954 -0.0113203 0.000608954 0.000609048 1.13989e-15 
-9.47387 -0.0113203 -0.000608954 -0.0113203 0.000608954 0.000609048 1.13989e-15 
-9.47387 -0.0113203 -0.000608954 -0.0113203 0.000608954 0.000609048 1.13989e-15 
-9.42478 -0.0114405 -0.000618751 -0.0114405 0.000618751 0.000618851 1.16245e-15 
-9.42478 -0.0114405 -0.000618751 -0.0114405 0.000618751 0.000618851 1.16245e-15 
-9.42478 -0.0114405 -0.000618751 -0.0114405 0.000618751 0.000618851 1.16245e-15 
-9.37569 -0.0115626 -0.000628761 -0.0115626 0.000628761 0.000628868 1.18415e-15 
-9.37569 -0.0115626 -0.000628761 -0.0115626 0.000628761 0.000628868 1.18415e-15 
-9.37569 -0.0115626 -0.000628761 -0.0115626 0.000628761 0.000628868 1.18415e-15 
-9.3266 -0.0116866 -0.000638989 -0.0116866 0.000638989 0.000639103 1.20411e-15 
-9.3266 -0.0116866 -0.000638989 -0.0116866 0.000638989 0.000639103 1.20411e-15 
-9.3266 -0.0116866 -0.000638989 -0.0116866 0.000638989 0.000639103 1.20411e-15 
-9.27752 -0.0118127 -0.000649442 -0.0118127 0.000649442 0.000649564 1.23102e-15 
-9.27752 -0.0118127 -0.000649442 -0.0118127 0.000649442 0.000649564 1.23102e-15 
-9.27752 -0.0118127 -0.000649442 -0.0118127 0.000649442 0.000649564 1.23102e-15 
-9.22843 -0.0119409 -0.000660126 -0.0119409 0.000660126 0.000660256 1.25532e-15 
-9.22843 -0.0119409 -0.000660126 -0.0119409 0.000660126 0.000660256 1.25532e-15 
-9.22843 -0.0119409 -0.000660126 -0.0119409 0.000660126 0.000660256 1.25532e-15 
-9.17934 -0.0120711 -0.000671047 -0.0120711 0.000671047 0.000671185 1.27875e-15 
-9.17934 -0.0120711 -0.000671047 -0.0120711 0.000671047 0.000671185 1.27875e-15 
-9.17934 -0.0120711 -0.000671047 -0.0120711 0.000671047 0.000671185 1.27875e-15 
-9.13025 -0.0122035 -0.000682212 -0.0122035 0.000682212 0.00068236 1.30566e-15 
-9.13025 -0.0122035 -0.000682212 -0.0122035 0.000682212 0.00068236 1.30566e-15 
-9.13025 -0.0122035 -0.000682212 -0.0122035 0.000682212 0.00068236 1.30566e-15 
-9.08117 -0.0123382 -0.000693628 -0.0123382 0.000693628 0.000693785 1.32563e-15 
-9.08117 -0.0123382 -0.000693628 -0.0123382 0.000693628 0.000693785 1.32563e-15 
-9.08117 -0.0123382 -0.000693628 -0.0123382 0.000693628 0.000693785 1.32563e-15 
-9.03208 -0.012475 -0.000705301 -0.012475 0.000705301 0.00070547 1.35341e-15 
-9.03208 -0.012475 -0.000705301 -0.012475 0.000705301 0.00070547 1.35341e-15 
-9.03208 -0.012475 -0.000705301 -0.012475 0.000705301 0.00070547 1.35341e-15 
-8.98299 -0.0126142 -0.00071724 -0.0126142 0.00071724 0.00071742 1.37772e-15 
-8.98299 -0.0126142 -0.00071724 -0.0126142 0.00071724 0.00071742 1.37772e-15 
-8.98299 -0.0126142 -0.00071724 -0.0126142 0.00071724 0.00071742 1.37772e-15 
-8.9339 -0.0127558 -0.000729452 -0.0127558 0.000729452 0.000729645 1.40376e-15 
-8.9339 -0.0127558 -0.000729452 -0.0127558 0.000729452 0.000729645 1.40376e-15 
-8.9339 -0.0127558 -0.000729452 -0.0127558 0.000729452 0.000729645 1.40376e-15 
-8.88482 -0.0128997 -0.000741945 -0.0128997 0.000741945 0.000742151 1.44109e-15 
-8.88482 -0.0128997 -0.000741945 -0.0128997 0.000741945 0.000742151 1.44109e-15 
-8.88482 -0.0128997 -0.000741945 -0.0128997 0.000741945 0.000742151 1.44109e-15 
-8.83573 -0.0130461 -0.000754727 -0.0130461 0.000754727 0.000754947 1.46714e-15 
-8.83573 -0.0130461 -0.000754727 -0.0130461 0.000754727 0.000754947 1.46714e-15 
-8.83573 -0.0130461 -0.000754727 -0.0130461 0.000754727 0.000754947 1.46714e-15 
-8.78664 -0.0131951 -0.000767807 -0.0131951 0.000767807 0.000768041 1.49319e-15 
-8.78664 -0.0131951 -0.000767807 -0.0131951 0.000767807 0.000768041 1.49319e-15 
-8.78664 -0.0131951 -0.000767807 -0.0131951 0.000767807 0.000768041 1.49319e-15 
-8.73755 -0.0133466 -0.000781193 -0.0133466 0.000781193 0.000781443 1.52791e-15 
-8.73755 -0.0133466 -0.000781193 -0.0133466 0.000781193 0.000781443 1.52791e-15 
-8.73755 -0.0133466 -0.000781193 -0.0133466 0.000781193 0.000781443 1.52791e-15 
-8.68847 -0.0135007 -0.000794894 -0.0135007 0.000794894 0.000795162 1.55917e-15 
-8.68847 -0.0135007 -0.000794894 -0.0135007 0.000794894 0.000795162 1.55917e-15 
-8.68847 -0.0135007 -0.000794894 -0.0135007 0.000794894 0.000795162 1.55917e-15 
-8.63938 -0.0136576 -0.00080892 -0.0136576 0.00080892 0.000809207 1.5887e-15 
-8.63938 -0.0136576 -0.00080892 -0.0136576 0.00080892 0.000809207 1.5887e-15 
-8.63938 -0.0136576 -0.00080892 -0.0136576 0.00080892 0.000809207 1.5887e-15 
-8.59029 -0.0138172 -0.000823281 -0.0138172 0.000823281 0.000823587 1.61997e-15 
-8.59029 -0.0138172 -0.000823281 -0.0138172 0.000823281 0.000823587 1.61997e-15 
-8.59029 -0.0138172 -0.000823281 -0.0138172 0.000823281 0.000823587 1.61997e-15 
-8.54121 -0.0139797 -0.000837987 -0.0139797 0.000837987 0.000838314 1.65644e-15 
-8.54121 -0.0139797 -0.000837987 -0.0139797 0.000837987 0.000838314 1.65644e-15 
-8.54121 -0.0139797 -0.000837987 -0.0139797 0.000837987 0.000838314 1.65644e-15 
-8.49212 -0.0141451 -0.000853047 -0.0141451 0.000853047 0.000853397 1.69031e-15 
-8.49212 -0.0141451 -0.000853047 -0.0141451 0.000853047 0.000853397 1.69031e-15 
-8.49212 -0.0141451 -0.000853047 -0.0141451 0.000853047 0.000853397 1.69031e-15 
-8.44303 -0.0143134 -0.000868474 -0.0143134 0.000868474 0.000868849 1.73113e-15 
-8.44303 -0.0143134 -0.000868474 -0.0143134 0.000868474 0.000868849 1.73113e-15 
-8.44303 -0.0143134 -0.000868474 -0.0143134 0.000868474 0.000868849 1.73113e-15 
-8.39394 -0.0144848 -0.000884279 -0.0144848 0.000884279 0.000884679 1.76154e-15 
-8.39394 -0.0144848 -0.000884279 -0.0144848 0.000884279 0.000884679 1.76154e-15 
-8.39394 -0.0144848 -0.000884279 -0.0144848 0.000884279 0.000884679 1.76154e-15 
-8.34486 -0.0146593 -0.000900473 -0.0146593 0.000900473 0.000900901 1.8015e-15 
-8.34486 -0.0146593 -0.000900473 -0.0146593 0.000900473 0.000900901 1.8015e-15 
-8.34486 -0.0146593 -0.000900473 -0.0146593 0.000900473 0.000900901 1.8015e-15 
-8.29577 -0.014837 -0.000917068 -0.014837 0.000917068 0.000917525 1.8432e-15 
-8.29577 -0.014837 -0.000917068 -0.014837 0.000917068 0.000917525 1.8432e-15 
-8.29577 -0.014837 -0.000917068 -0.014837 0.000917068 0.000917525 1.8432e-15 
-8.24668 -0.015018 -0.000934077 -0.015018 0.000934077 0.000934566 1.87969e-15 
-8.24668 -0.015018 -0.000934077 -0.015018 0.000934077 0.000934566 1.87969e-15 
-8.24668 -0.015018 -0.000934077 -0.015018 0.000934077 0.000934566 1.87969e-15 
-8.19759 -0.0152023 -0.000951513 -0.0152023 0.000951513 0.000952037 1.92747e-15 
-8.19759 -0.0152023 -0.000951513 -0.0152023 0.000951513 0.000952037 1.92747e-15 
-8.19759 -0.0152023 -0.000951513 -0.0152023 0.000951513 0.000952037 1.92747e-15 
-8.14851 -0.0153901 -0.00096939 -0.0153901 0.00096939 0.00096995 1.97179e-15 
-8.14851 -0.0153901 -0.00096939 -0.0153901 0.00096939 0.00096995 1.97179e-15 
-8.14851 -0.0153901 -0.00096939 -0.0153901 0.00096939 0.00096995 1.97179e-15 
-8.09942 -0.0155814 -0.000987721 -0.0155814 0.000987721 0.000988321 2.01003e-15 
-8.09942 -0.0155814 -0.000987721 -0.0155814 0.000987721 0.000988321 2.01003e-15 
-8.09942 -0.0155814 -0.000987721 -0.0155814 0.000987721 0.000988321 2.01003e-15 
-8.05033 -0.0157763 -0.00100652 -0.0157763 0.00100652 0.00100716 2.0587e-15 
-8.05033 -0.0157763 -0.00100652 -0.0157763 0.00100652 0.00100716 2.0587e-15 
-8.05033 -0.0157763 -0.00100652 -0.0157763 0.00100652 0.00100716 2.0587e-15 
-8.00124 -0.015975 -0.00102581 -0.015975 0.00102581 0.0010265 2.1091e-15 
-8.00124 -0.015975 -0.00102581 -0.015975 0.00102581 0.0010265 2.1091e-15 
-8.00124 -0.015975 -0.00102581 -0.015975 0.00102581 0.0010265 2.1091e-15 
-7.95216 -0.0161774 -0.0010456 -0.0161774 0.0010456 0.00104633 2.15604e-15 
-7.95216 -0.0161774 -0.0010456 -0.0161774 0.0010456 0.00104633 2.15604e-15 
-7.95216 -0.0161774 -0.0010456 -0.0161774 0.0010456 0.00104633 2.15604e-15 
-7.90307 -0.0163838 -0.0010659 -0.0163838 0.0010659 0.00106669 2.19778e-15 
-7.90307 -0.0163838 -0.0010659 -0.0163838 0.0010659 0.00106669 2.19778e-15 
-7.90307 -0.0163838 -0.0010659 -0.0163838 0.0010659 0.00106669 2.19778e-15 
-7.85398 -0.0165941 -0.00108674 -0.0165941 0.00108674 0.00108758 2.2621e-15 
-7.85398 -0.0165941 -0.00108674 -0.0165941 0.00108674 0.00108758 2.2621e-15 
-7.85398 -0.0165941 -0.00108674 -0.0165941 0.00108674 0.00108758 2.2621e-15 
-7.80489 -0.0168086 -0.00110813 -0.0168086 0.00110813 0.00110903 2.31427e-15 
-7.80489 -0.0168086 -0.00110813 -0.0168086 0.00110813 0.00110903 2.31427e-15 
-7.80489 -0.0168086 -0.00110813 -0.0168086 0.00110813 0.00110903 2.31427e-15 
-7.75581 -0.0170272 -0.00113009 -0.0170272 0.00113009 0.00113106 2.36298e-15 
-7.75581 -0.0170272 -0.00113009 -0.0170272 0.00113009 0.00113106 2.36298e-15 
-7.75581 -0.0170272 -0.00113009 -0.0170272 0.00113009 0.00113106 2.36298e-15 
-7.70672 -0.0172503 -0.00115265 -0.0172503 0.00115265 0.00115368 2.41864e-15 
-7.70672 -0.0172503 -0.00115265 -0.0172503 0.00115265 0.00115368 2.41864e-15 
-7.70672 -0.0172503 -0.00115265 -0.0172503 0.00115265 0.00115368 2.41864e-15 
-7.65763 -0.0174777 -0.00117581 -0.0174777 0.00117581 0.00117692 2.483e-15 
-7.65763 -0.0174777 -0.00117581 -0.0174777 0.00117581 0.00117692 2.483e-15 
-7.65763 -0.0174777 -0.00117581 -0.0174777 0.00117581 0.00117692 2.483e-15 
-7.60854 -0.0177098 -0.00119961 -0.0177098 0.00119961 0.0012008 2.54042e-15 
-7.60854 -0.0177098 -0.00119961 -0.0177098 0.00119961 0.0012008 2.54042e-15 
-7.60854 -0.0177098 -0.00119961 -0.0177098 0.00119961 0.0012008 2.54042e-15 
-7.55946 -0.0179465 -0.00122405 -0.0179465 0.00122405 0.00122533 2.60654e-15 
-7.55946 -0.0179465 -0.00122405 -0.0179465 0.00122405 0.00122533 2.60654e-15 
-7.55946 -0.0179465 -0.00122405 -0.0179465 0.00122405 0.00122533 2.60654e-15 
-7.51037 -0.018188 -0.00124918 -0.018188 0.00124918 0.00125055 2.6744e-15 
-7.51037 -0.018188 -0.00124918 -0.018188 0.00124918 0.00125055 2.6744e-15 
-7.51037 -0.018188 -0.00124918 -0.018188 0.00124918 0.00125055 2.6744e-15 
-7.46128 -0.0184345 -0.00127501 -0.0184345 0.00127501 0.00127647 2.74054e-15 
-7.46128 -0.0184345 -0.00127501 -0.0184345 0.00127501 0.00127647 2.74054e-15 
-7.46128 -0.0184345 -0.00127501 -0.0184345 0.00127501 0.00127647 2.74054e-15 
-7.4122 -0.0186861 -0.00130156 -0.0186861 0.00130156 0.00130313 2.81017e-15 
-7.4122 -0.0186861 -0.00130156 -0.0186861 0.00130156 0.00130313 2.81017e-15 
-7.4122 -0.0186861 -0.00130156 -0.0186861 0.00130156 0.00130313 2.81017e-15 
-7.36311 -0.0189429 -0.00132886 -0.0189429 0.00132886 0.00133055 2.87635e-15 
-7.36311 -0.0189429 -0.00132886 -0.0189429 0.00132886 0.00133055 2.87635e-15 
-7.36311 -0.0189429 -0.00132886 -0.0189429 0.00132886 0.00133055 2.87635e-15 
-7.31402 -0.0192052 -0.00135695 -0.0192052 0.00135695 0.00135875 2.95296e-15 
-7.31402 -0.0192052 -0.00135695 -0.0192052 0.00135695 0.00135875 2.95296e-15 
-7.31402 -0.0192052 -0.00135695 -0.0192052 0.00135695 0.00135875 2.95296e-15 
-7.26493 -0.0194729 -0.00138584 -0.0194729 0.00138584 0.00138778 3.02265e-15 
-7.26493 -0.0194729 -0.00138584 -0.0194729 0.00138584 0.00138778 3.02265e-15 
-7.26493 -0.0194729 -0.00138584 -0.0194729 0.00138584 0.00138778 3.02265e-15 
-7.21585 -0.0197464 -0.00141556 -0.0197464 0.00141556 0.00141764 3.10972e-15 
-7.21585 -0.0197464 -0.00141556 -0.0197464 0.00141556 0.00141764 3.10972e-15 
-7.21585 -0.0197464 -0.00141556 -0.0197464 0.00141556 0.00141764 3.10972e-15 
-7.16676 -0.0200257 -0.00144616 -0.0200257 0.00144616 0.00144839 3.20551e-15 
-7.16676 -0.0200257 -0.00144616 -0.0200257 0.00144616 0.00144839 3.20551e-15 
-7.16676 -0.0200257 -0.00144616 -0.0200257 0.00144616 0.00144839 3.20551e-15 
-7.11767 -0.020311 -0.00147765 -0.020311 0.00147765 0.00148005 3.27005e-15 
-7.11767 -0.020311 -0.00147765 -0.020311 0.00147765 0.00148005 3.27005e-15 
-7.11767 -0.020311 -0.00147765 -0.020311 0.00147765 0.00148005 3.27005e-15 
-7.06858 -0.0206025 -0.00151008 -0.0206025 0.00151008 0.00151265 3.37631e-15 
-7.06858 -0.0206025 -0.00151008 -0.0206025 0.00151008 0.00151265 3.37631e-15 
-7.06858 -0.0206025 -0.00151008 -0.0206025 0.00151008 0.00151265 3.37631e-15 
-7.0195 -0.0209005 -0.00154348 -0.0209005 0.00154348 0.00154624 3.47044e-15 
-7.0195 -0.0209005 -0.00154348 -0.0209005 0.00154348 0.00154624 3.47044e-15 
-7.0195 -0.0209005 -0.00154348 -0.0209005 0.00154348 0.00154624 3.47044e-15 
-6.97041 -0.021205 -0.00157788 -0.021205 0.00157788 0.00158085 3.55766e-15 
-6.97041 -0.021205 -0.00157788 -0.021205 0.00157788 0.00158085 3.55766e-15 
-6.97041 -0.021205 -0.00157788 -0.021205 0.00157788 0.00158085 3.55766e-15 
-6.92132 -0.0215163 -0.00161333 -0.0215163 0.00161333 0.00161652 3.65533e-15 
-6.92132 -0.0215163 -0.00161333 -0.0215163 0.00161333 0.00161652 3.65533e-15 
-6.92132 -0.0215163 -0.00161333 -0.0215163 0.00161333 0.00161652 3.65533e-15 
-6.87223 -0.0218345 -0.00164986 -0.0218345 0.00164986 0.00165329 3.77216e-15 
-6.87223 -0.0218345 -0.00164986 -0.0218345 0.00164986 0.00165329 3.77216e-15 
-6.87223 -0.0218345 -0.00164986 -0.0218345 0.00164986 0.00165329 3.77216e-15 
-6.82315 -0.02216 -0.00168753 -0.02216 0.00168753 0.00169121 3.88034e-15 
-6.82315 -0.02216 -0.00168753 -0.02216 0.00168753 0.00169121 3.88034e-15 
-6.82315 -0.02216 -0.00168753 -0.02216 0.00168753 0.00169121 3.88034e-15 
-6.77406 -0.0224929 -0.00172637 -0.0224929 0.00172637 0.00173032 4.00595e-15 
-6.77406 -0.0224929 -0.00172637 -0.0224929 0.00172637 0.00173032 4.00595e-15 
-6.77406 -0.0224929 -0.00172637 -0.0224929 0.00172637 0.00173032 4.00595e-15 
-6.72497 -0.0228334 -0.00176643 -0.0228334 0.00176643 0.00177067 4.10379e-15 
-6.72497 -0.0228334 -0.00176643 -0.0228334 0.00176643 0.00177067 4.10379e-15 
-6.72497 -0.0228334 -0.00176643 -0.0228334 0.00176643 0.00177067 4.10379e-15 
-6.67588 -0.0231818 -0.00180776 -0.0231818 0.00180776 0.00181232 4.23472e-15 
-6.67588 -0.0231818 -0.00180776 -0.0231818 0.00180776 0.00181232 4.23472e-15 
-6.67588 -0.0231818 -0.00180776 -0.0231818 0.00180776 0.00181232 4.23472e-15 
-6.6268 -0.0235384 -0.00185041 -0.0235384 0.00185041 0.00185531 4.36744e-15 
-6.6268 -0.0235384 -0.00185041 -0.0235384 0.00185041 0.00185531 4.36744e-15 
-6.6268 -0.0235384 -0.00185041 -0.0235384 0.00185041 0.00185531 4.36744e-15 
-6.57771 -0.0239033 -0.00189443 -0.0239033 0.00189443 0.00189971 4.48458e-15 
-6.57771 -0.0239033 -0.00189443 -0.0239033 0.00189443 0.00189971 4.48458e-15 
-6.57771 -0.0239033 -0.00189443 -0.0239033 0.00189443 0.00189971 4.48458e-15 
-6.52862 -0.0242769 -0.00193989 -0.0242769 0.00193989 0.00194557 4.61221e-15 
-6.52862 -0.0242769 -0.00193989 -0.0242769 0.00193989 0.00194557 4.61221e-15 
-6.52862 -0.0242769 -0.00193989 -0.0242769 0.00193989 0.00194557 4.61221e-15 
-6.47953 -0.0246595 -0.00198685 -0.0246595 0.00198685 0.00199295 4.76775e-15 
-6.47953 -0.0246595 -0.00198685 -0.0246595 0.00198685 0.00199295 4.76775e-15 
-6.47953 -0.0246595 -0.00198685 -0.0246595 0.00198685 0.00199295 4.76775e-15 
-6.43045 -0.0250513 -0.00203536 -0.0250513 0.00203536 0.00204193 4.9199e-15 
-6.43045 -0.0250513 -0.00203536 -0.0250513 0.00203536 0.00204193 4.9199e-15 
-6.43045 -0.0250513 -0.00203536 -0.0250513 0.00203536 0.00204193 4.9199e-15 
-6.38136 -0.0254526 -0.00208549 -0.0254526 0.00208549 0.00209256 5.08257e-15 
-6.38136 -0.0254526 -0.00208549 -0.0254526 0.00208549 0.00209256 5.08257e-15 
-6.38136 -0.0254526 -0.00208549 -0.0254526 0.00208549 0.00209256 5.08257e-15 
-6.33227 -0.0258638 -0.00213732 -0.0258638 0.00213732 0.00214493 5.23315e-15 
-6.33227 -0.0258638 -0.00213732 -0.0258638 0.00213732 0.00214493 5.23315e-15 
-6.33227 -0.0258638 -0.00213732 -0.0258638 0.00213732 0.00214493 5.23315e-15 
-6.28319 -0.0262851 -0.00219091 -0.0262851 0.00219091 0.00219911 5.4204e-15 
-6.28319 -0.0262851 -0.00219091 -0.0262851 0.00219091 0.00219911 5.4204e-15 
-6.28319 -0.0262851 -0.00219091 -0.0262851 0.00219091 0.00219911 5.4204e-15 
-6.2341 -0.026717 -0.00224635 -0.026717 0.00224635 0.00225518 5.58164e-15 
-6.2341 -0.026717 -0.00224635 -0.026717 0.00224635 0.00225518 5.58164e-15 
-6.2341 -0.026717 -0.00224635 -0.026717 0.00224635 0.00225518 5.58164e-15 
-6.18501 -0.0271598 -0.00230371 -0.0271598 0.00230371 0.00231323 5.78829e-15 
-6.18501 -0.0271598 -0.00230371 -0.0271598 0.00230371 0.00231323 5.78829e-15 
-6.18501 -0.0271598 -0.00230371 -0.0271598 0.00230371 0.00231323 5.78829e-15 
-6.13592 -0.0276138 -0.0023631 -0.0276138 0.0023631 0.00237334 5.95848e-15 
-6.13592 -0.0276138 -0.0023631 -0.0276138 0.0023631 0.00237334 5.95848e-15 
-6.13592 -0.0276138 -0.0023631 -0.0276138 0.0023631 0.00237334 5.95848e-15 
-6.08684 -0.0280795 -0.00242458 -0.0280795 0.00242458 0.00243563 6.14798e-15 
-6.08684 -0.0280795 -0.00242458 -0.0280795 0.00242458 0.00243563 6.14798e-15 
-6.08684 -0.0280795 -0.00242458 -0.0280795 0.00242458 0.00243563 6.14798e-15 
-6.03775 -0.0285572 -0.00248827 -0.0285572 0.00248827 0.00250018 6.37075e-15 
-6.03775 -0.0285572 -0.00248827 -0.0285572 0.00248827 0.00250018 6.37075e-15 
-6.03775 -0.0285572 -0.00248827 -0.0285572 0.00248827 0.00250018 6.37075e-15 
-5.98866 -0.0290474 -0.00255427 -0.0290474 0.00255427 0.00256711 6.57627e-15 
-5.98866 -0.0290474 -0.00255427 -0.0290474 0.00255427 0.00256711 6.57627e-15 
-5.98866 -0.0290474 -0.00255427 -0.0290474 0.00255427 0.00256711 6.57627e-15 
-5.93957 -0.0295506 -0.00262268 -0.0295506 0.00262268 0.00263653 6.80638e-15 
-5.93957 -0.0295506 -0.00262268 -0.0295506 0.00262268 0.00263653 6.80638e-15 
-5.93957 -0.0295506 -0.00262268 -0.0295506 0.00262268 0.00263653 6.80638e-15 
-5.89049 -0.0300672 -0.00269363 -0.0300672 0.00269363 0.00270857 7.07158e-15 
-5.89049 -0.0300672 -0.00269363 -0.0300672 0.00269363 0.00270857 7.07158e-15 
-5.89049 -0.0300672 -0.00269363 -0.0300672 0.00269363 0.00270857 7.07158e-15 
-5.8414 -0.0305976 -0.00276722 -0.0305976 0.00276722 0.00278334 7.32654e-15 
-5.8414 -0.0305976 -0.00276722 -0.0305976 0.00276722 0.00278334 7.32654e-15 
-5.8414 -0.0305976 -0.00276722 -0.0305976 0.00276722 0.00278334 7.32654e-15 
-5.79231 -0.0311425 -0.0028436 -0.0311425 0.0028436 0.002861 7.57652e-15 
-5.79231 -0.0311425 -0.0028436 -0.0311425 0.0028436 0.002861 7.57652e-15 
-5.79231 -0.0311425 -0.0028436 -0.0311425 0.0028436 0.002861 7.57652e-15 
-5.74322 -0.0317023 -0.0029229 -0.0317023 0.0029229 0.00294169 7.84946e-15 
-5.74322 -0.0317023 -0.0029229 -0.0317023 0.0029229 0.00294169 7.84946e-15 
-5.74322 -0.0317023 -0.0029229 -0.0317023 0.0029229 0.00294169 7.84946e-15 
-5.69414 -0.0322776 -0.00300526 -0.0322776 0.00300526 0.00302556 8.1454e-15 
-5.69414 -0.0322776 -0.00300526 -0.0322776 0.00300526 0.00302556 8.1454e-15 
-5.69414 -0.0322776 -0.00300526 -0.0322776 0.00300526 0.00302556 8.1454e-15 
-5.64505 -0.0328689 -0.00309085 -0.0328689 0.00309085 0.00311278 8.4766e-15 
-5.64505 -0.0328689 -0.00309085 -0.0328689 0.00309085 0.00311278 8.4766e-15 
-5.64505 -0.0328689 -0.00309085 -0.0328689 0.00309085 0.00311278 8.4766e-15 
-5.59596 -0.033477 -0.00317983 -0.033477 0.00317983 0.00320354 8.7872e-15 
-5.59596 -0.033477 -0.00317983 -0.033477 0.00317983 0.00320354 8.7872e-15 
-5.59596 -0.033477 -0.00317983 -0.033477 0.00317983 0.00320354 8.7872e-15 
-5.54687 -0.0341024 -0.00327239 -0.0341024 0.00327239 0.00329801 9.12965e-15 
-5.54687 -0.0341024 -0.00327239 -0.0341024 0.00327239 0.00329801 9.12965e-15 
-5.54687 -0.0341024 -0.00327239 -0.0341024 0.00327239 0.00329801 9.12965e-15 
-5.49779 -0.0347459 -0.0033687 -0.0347459 0.0033687 0.0033964 9.48304e-15 
-5.49779 -0.0347459 -0.0033687 -0.0347459 0.0033687 0.0033964 9.48304e-15 
-5.49779 -0.0347459 -0.0033687 -0.0347459 0.0033687 0.0033964 9.48304e-15 
-5.4487 -0.0354081 -0.00346897 -0.0354081 0.00346897 0.00349894 9.86488e-15 
-5.4487 -0.0354081 -0.00346897 -0.0354081 0.00346897 0.00349894 9.86488e-15 
-5.4487 -0.0354081 -0.00346897 -0.0354081 0.00346897 0.00349894 9.86488e-15 
-5.39961 -0.0360898 -0.00357342 -0.0360898 0.00357342 0.00360586 1.02403e-14 
-5.39961 -0.0360898 -0.00357342 -0.0360898 0.00357342 0.00360586 1.02403e-14 
-5.39961 -0.0360898 -0.00357342 -0.0360898 0.00357342 0.00360586 1.02403e-14 
-5.35052 -0.0367917 -0.00368229 -0.0367917 0.00368229 0.0037174 1.06932e-14 
-5.35052 -0.0367917 -0.00368229 -0.0367917 0.00368229 0.0037174 1.06932e-14 
-5.35052 -0.0367917 -0.00368229 -0.0367917 0.00368229 0.0037174 1.06932e-14 
-5.30144 -0.0375148 -0.00379582 -0.0375148 0.00379582 0.00383384 1.10943e-14 
-5.30144 -0.0375148 -0.00379582 -0.0375148 0.00379582 0.00383384 1.10943e-14 
-5.30144 -0.0375148 -0.00379582 -0.0375148 0.00379582 0.00383384 1.10943e-14 
-5.25235 -0.0382598 -0.00391428 -0.0382598 0.00391428 0.00395548 1.16047e-14 
-5.25235 -0.0382598 -0.00391428 -0.0382598 0.00391428 0.00395548 1.16047e-14 
-5.25235 -0.0382598 -0.00391428 -0.0382598 0.00391428 0.00395548 1.16047e-14 
-5.20326 -0.0390278 -0.00403796 -0.0390278 0.00403796 0.00408262 1.2109e-14 
-5.20326 -0.0390278 -0.00403796 -0.0390278 0.00403796 0.00408262 1.2109e-14 
-5.20326 -0.0390278 -0.00403796 -0.0390278 0.00403796 0.00408262 1.2109e-14 
-5.15418 -0.0398196 -0.00416718 -0.0398196 0.00416718 0.0042156 1.26492e-14 
-5.15418 -0.0398196 -0.00416718 -0.0398196 0.00416718 0.0042156 1.26492e-14 
-5.15418 -0.0398196 -0.00416718 -0.0398196 0.00416718 0.0042156 1.26492e-14 
-5.10509 -0.0406362 -0.00430228 -0.0406362 0.00430228 0.00435479 1.31938e-14 
-5.10509 -0.0406362 -0.00430228 -0.0406362 0.00430228 0.00435479 1.31938e-14 
-5.10509 -0.0406362 -0.00430228 -0.0406362 0.00430228 0.00435479 1.31938e-14 
-5.056 -0.0414788 -0.00444361 -0.0414788 0.00444361 0.00450059 1.38168e-14 
-5.056 -0.0414788 -0.00444361 -0.0414788 0.00444361 0.00450059 1.38168e-14 
-5.056 -0.0414788 -0.00444361 -0.0414788 0.00444361 0.00450059 1.38168e-14 
-5.00691 -0.0423485 -0.00459157 -0.0423485 0.00459157 0.00465343 1.44199e-14 
-5.00691 -0.0423485 -0.00459157 -0.0423485 0.00459157 0.00465343 1.44199e-14 
-5.00691 -0.0423485 -0.00459157 -0.0423485 0.00459157 0.00465343 1.44199e-14 
-4.95783 -0.0432464 -0.00474659 -0.0432464 0.00474659 0.00481378 1.51193e-14 
-4.95783 -0.0432464 -0.00474659 -0.0432464 0.00474659 0.00481378 1.51193e-14 
-4.95783 -0.0432464 -0.00474659 -0.0432464 0.00474659 0.00481378 1.51193e-14 
-4.90874 -0.0441739 -0.00490913 -0.0441739 0.00490913 0.00498215 1.58201e-14 
-4.90874 -0.0441739 -0.00490913 -0.0441739 0.00490913 0.00498215 1.58201e-14 
-4.90874 -0.0441739 -0.00490913 -0.0441739 0.00490913 0.00498215 1.58201e-14 
-4.85965 -0.0451322 -0.00507971 -0.0451322 0.00507971 0.00515909 1.65788e-14 
-4.85965 -0.0451322 -0.00507971 -0.0451322 0.00507971 0.00515909 1.65788e-14 
-4.85965 -0.0451322 -0.00507971 -0.0451322 0.00507971 0.00515909 1.65788e-14 
-4.81056 -0.0461226 -0.00525886 -0.0461226 0.00525886 0.00534521 1.74275e-14 
-4.81056 -0.0461226 -0.00525886 -0.0461226 0.00525886 0.00534521 1.74275e-14 
-4.81056 -0.0461226 -0.00525886 -0.0461226 0.00525886 0.00534521 1.74275e-14 
-4.76148 -0.0471468 -0.00544719 -0.0471468 0.00544719 0.00554117 1.82995e-14 
-4.76148 -0.0471468 -0.00544719 -0.0471468 0.00544719 0.00554117 1.82995e-14 
-4.76148 -0.0471468 -0.00544719 -0.0471468 0.00544719 0.00554117 1.82995e-14 
-4.71239 -0.0482062 -0.00564535 -0.0482062 0.00564535 0.0057477 1.92725e-14 
-4.71239 -0.0482062 -0.00564535 -0.0482062 0.00564535 0.0057477 1.92725e-14 
-4.71239 -0.0482062 -0.00564535 -0.0482062 0.00564535 0.0057477 1.92725e-14 
-4.6633 -0.0493024 -0.00585406 -0.0493024 0.00585406 0.00596558 2.02551e-14 
-4.6633 -0.0493024 -0.00585406 -0.0493024 0.00585406 0.00596558 2.02551e-14 
-4.6633 -0.0493024 -0.00585406 -0.0493024 0.00585406 0.00596558 2.02551e-14 
-4.61421 -0.0504372 -0.0060741 -0.0504372 0.0060741 0.00619569 2.13573e-14 
-4.61421 -0.0504372 -0.0060741 -0.0504372 0.0060741 0.00619569 2.13573e-14 
-4.61421 -0.0504372 -0.0060741 -0.0504372 0.0060741 0.00619569 2.13573e-14 
-4.56513 -0.0516124 -0.00630633 -0.0516124 0.00630633 0.00643899 2.24767e-14 
-4.56513 -0.0516124 -0.00630633 -0.0516124 0.00630633 0.00643899 2.24767e-14 
-4.56513 -0.0516124 -0.00630633 -0.0516124 0.00630633 0.00643899 2.24767e-14 
-4.51604 -0.0528297 -0.00655168 -0.0528297 0.00655168 0.00669651 2.37592e-14 
-4.51604 -0.0528297 -0.00655168 -0.0528297 0.00655168 0.00669651 2.37592e-14 
-4.51604 -0.0528297 -0.00655168 -0.0528297 0.00655168 0.00669651 2.37592e-14 
-4.46695 -0.0540913 -0.00681118 -0.0540913 0.00681118 0.00696941 2.50562e-14 
-4.46695 -0.0540913 -0.00681118 -0.0540913 0.00681118 0.00696941 2.50562e-14 
-4.46695 -0.0540913 -0.00681118 -0.0540913 0.00681118 0.00696941 2.50562e-14 
-4.41786 -0.0553991 -0.00708595 -0.0553991 0.00708595 0.00725895 2.64145e-14 
-4.41786 -0.0553991 -0.00708595 -0.0553991 0.00708595 0.00725895 2.64145e-14 
-4.41786 -0.0553991 -0.00708595 -0.0553991 0.00708595 0.00725895 2.64145e-14 
-4.36878 -0.0567553 -0.00737722 -0.0567553 0.00737722 0.00756651 2.80799e-14 
-4.36878 -0.0567553 -0.00737722 -0.0567553 0.00737722 0.00756651 2.80799e-14 
-4.36878 -0.0567553 -0.00737722 -0.0567553 0.00737722 0.00756651 2.80799e-14 
-4.31969 -0.0581621 -0.00768632 -0.0581621 0.00768632 0.0078936 2.96727e-14 
-4.31969 -0.0581621 -0.00768632 -0.0581621 0.00768632 0.0078936 2.96727e-14 
-4.31969 -0.0581621 -0.00768632 -0.0581621 0.00768632 0.0078936 2.96727e-14 
-4.2706 -0.0596217 -0.00801469 -0.0596217 0.00801469 0.00824185 3.13394e-14 
-4.2706 -0.0596217 -0.00801469 -0.0596217 0.00801469 0.00824185 3.13394e-14 
-4.2706 -0.0596217 -0.00801469 -0.0596217 0.00801469 0.00824185 3.13394e-14 
-4.22152 -0.0611367 -0.00836388 -0.0611367 0.00836388 0.00861304 3.32056e-14 
-4.22152 -0.0611367 -0.00836388 -0.0611367 0.00836388 0.00861304 3.32056e-14 
-4.22152 -0.0611367 -0.00836388 -0.0611367 0.00836388 0.00861304 3.32056e-14 
-4.17243 -0.0627092 -0.00873554 -0.0627092 0.00873554 0.00900907 3.50294e-14 
-4.17243 -0.0627092 -0.00873554 -0.0627092 0.00873554 0.00900907 3.50294e-14 
-4.17243 -0.0627092 -0.00873554 -0.0627092 0.00873554 0.00900907 3.50294e-14 
-4.12334 -0.0643419 -0.00913143 -0.0643419 0.00913143 0.00943198 3.7148e-14 
-4.12334 -0.0643419 -0.00913143 -0.0643419 0.00913143 0.00943198 3.7148e-14 
-4.12334 -0.0643419 -0.00913143 -0.0643419 0.00913143 0.00943198 3.7148e-14 
-4.07425 -0.0660372 -0.00955335 -0.0660372 0.00955335 0.00988388 3.91254e-14 
-4.07425 -0.0660372 -0.00955335 -0.0660372 0.00955335 0.00988388 3.91254e-14 
-4.07425 -0.0660372 -0.00955335 -0.0660372 0.00955335 0.00988388 3.91254e-14 
-4.02517 -0.0677976 -0.0100031 -0.0677976 0.0100031 0.0103669 4.12419e-14 
-4.02517 -0.0677976 -0.0100031 -0.0677976 0.0100031 0.0103669 4.12419e-14 
-4.02517 -0.0677976 -0.0100031 -0.0677976 0.0100031 0.0103669 4.12419e-14 
-3.97608 -0.0696257 -0.0104826 -0.0696257 0.0104826 0.0108834 4.33045e-14 
-3.97608 -0.0696257 -0.0104826 -0.0696257 0.0104826 0.0108834 4.33045e-14 
-3.97608 -0.0696257 -0.0104826 -0.0696257 0.0104826 0.0108834 4.33045e-14 
-3.92699 -0.0715241 -0.0109933 -0.0715241 0.0109933 0.0114353 4.52052e-14 
-3.92699 -0.0715241 -0.0109933 -0.0715241 0.0109933 0.0114353 4.52052e-14 
-3.92699 -0.0715241 -0.0109933 -0.0715241 0.0109933 0.0114353 4.52052e-14 
-3.8779 -0.0734957 -0.011537 -0.0734957 0.011537 0.0120246 4.7009e-14 
-3.8779 -0.0734957 -0.011537 -0.0734957 0.011537 0.0120246 4.7009e-14 
-3.8779 -0.0734957 -0.011537 -0.0734957 0.011537 0.0120246 4.7009e-14 
-3.82882 -0.0755435 -0.0121148 -0.0755435 0.0121148 0.0126532 4.84767e-14 
-3.82882 -0.0755435 -0.0121148 -0.0755435 0.0121148 0.0126532 4.84767e-14 
-3.82882 -0.0755435 -0.0121148 -0.0755435 0.0121148 0.0126532 4.84767e-14 
-3.77973 -0.0776711 -0.0127278 -0.0776711 0.0127278 0.0133225 4.95417e-14 
-3.77973 -0.0776711 -0.0127278 -0.0776711 0.0127278 0.0133225 4.95417e-14 
-3.77973 -0.0776711 -0.0127278 -0.0776711 0.0127278 0.0133225 4.95417e-14 
-3.73064 -0.0798826 -0.0133767 -0.0798826 0.0133767 0.0140339 5.03327e-14 
-3.73064 -0.0798826 -0.0133767 -0.0798826 0.0133767 0.0140339 5.03327e-14 
-3.73064 -0.0798826 -0.0133767 -0.0798826 0.0133767 0.0140339 5.03327e-14 
-3.68155 -0.082183 -0.0140621 -0.082183 0.0140621 0.0147886 5.03814e-14 
-3.68155 -0.082183 -0.0140621 -0.082183 0.0140621 0.0147886 5.03814e-14 
-3.68155 -0.082183 -0.0140621 -0.082183 0.0140621 0.0147886 5.03814e-14 
-3.63247 -0.0845784 -0.0147844 -0.0845784 0.0147844 0.0155878 5.00703e-14 
-3.63247 -0.0845784 -0.0147844 -0.0845784 0.0147844 0.0155878 5.00703e-14 
-3.63247 -0.0845784 -0.0147844 -0.0845784 0.0147844 0.0155878 5.00703e-14 
-3.58338 -0.0870761 -0.0155445 -0.0870761 0.0155445 0.0164329 4.93676e-14 
-3.58338 -0.0870761 -0.0155445 -0.0870761 0.0155445 0.0164329 4.93676e-14 
-3.58338 -0.0870761 -0.0155445 -0.0870761 0.0155445 0.0164329 4.93676e-14 
-3.53429 -0.0896849 -0.0163436 -0.0896849 0.0163436 0.0173261 4.84393e-14 
-3.53429 -0.0896849 -0.0163436 -0.0896849 0.0163436 0.0173261 4.84393e-14 
-3.53429 -0.0896849 -0.0163436 -0.0896849 0.0163436 0.0173261 4.84393e-14 
-3.4852 -0.0924145 -0.017184 -0.0924145 0.017184 0.0182706 4.73793e-14 
-3.4852 -0.0924145 -0.017184 -0.0924145 0.017184 0.0182706 4.73793e-14 
-3.4852 -0.0924145 -0.017184 -0.0924145 0.017184 0.0182706 4.73793e-14 
-3.43612 -0.095276 -0.0180687 -0.095276 0.0180687 0.0192706 4.67118e-14 
-3.43612 -0.095276 -0.0180687 -0.095276 0.0180687 0.0192706 4.67118e-14 
-3.43612 -0.095276 -0.0180687 -0.095276 0.0180687 0.0192706 4.67118e-14 
-3.38703 -0.0982817 -0.0190022 -0.0982817 0.0190022 0.0203321 4.66853e-14 
-3.38703 -0.0982817 -0.0190022 -0.0982817 0.0190022 0.0203321 4.66853e-14 
-3.38703 -0.0982817 -0.0190022 -0.0982817 0.0190022 0.0203321 4.66853e-14 
-3.33794 -0.101444 -0.0199904 -0.101444 0.0199904 0.0214624 4.76268e-14 
-3.33794 -0.101444 -0.0199904 -0.101444 0.0199904 0.0214624 4.76268e-14 
-3.33794 -0.101444 -0.0199904 -0.101444 0.0199904 0.0214624 4.76268e-14 
-3.28885 -0.104778 -0.0210405 -0.104778 0.0210405 0.0226708 4.97713e-14 
-3.28885 -0.104778 -0.0210405 -0.104778 0.0210405 0.0226708 4.97713e-14 
-3.28885 -0.104778 -0.0210405 -0.104778 0.0210405 0.0226708 4.97713e-14 
-3.23977 -0.108296 -0.022161 -0.108296 0.022161 0.023968 5.31783e-14 
-3.23977 -0.108296 -0.022161 -0.108296 0.022161 0.023968 5.31783e-14 
-3.23977 -0.108296 -0.022161 -0.108296 0.022161 0.023968 5.31783e-14 
-3.19068 -0.112013 -0.0233616 -0.112013 0.0233616 0.0253665 5.86853e-14 
-3.19068 -0.112013 -0.0233616 -0.112013 0.0233616 0.0253665 5.86853e-14 
-3.19068 -0.112013 -0.0233616 -0.112013 0.0233616 0.0253665 5.86853e-14 
-3.14159 -0.115947 -0.0246535 -0.115947 0.0246535 0.0268805 6.58896e-14 
-3.14159 -0.115947 -0.0246535 -0.115947 0.0246535 0.0268805 6.58896e-14 
-3.14159 -0.115947 -0.0246535 -0.115947 0.0246535 0.0268805 6.58896e-14 
-3.09251 -0.120112 -0.0260489 -0.120112 0.0260489 0.028526 7.52502e-14 
-3.09251 -0.120112 -0.0260489 -0.120112 0.0260489 0.028526 7.52502e-14 
-3.09251 -0.120112 -0.0260489 -0.120112 0.0260489 0.028526 7.52502e-14 
-3.04342 -0.124527 -0.0275615 -0.124527 0.0275615 0.0303208 8.66794e-14 
-3.04342 -0.124527 -0.0275615 -0.124527 0.0275615 0.0303208 8.66794e-14 
-3.04342 -0.124527 -0.0275615 -0.124527 0.0275615 0.0303208 8.66794e-14 
-2.99433 -0.129211 -0.0292063 -0.129211 0.0292063 0.0322852 1.00605e-13 
-2.99433 -0.129211 -0.0292063 -0.129211 0.0292063 0.0322852 1.00605e-13 
-2.99433 -0.129211 -0.0292063 -0.129211 0.0292063 0.0322852 1.00605e-13 
-2.94524 -0.134184 -0.0310004 -0.134184 0.0310004 0.0344419 1.17011e-13 
-2.94524 -0.134184 -0.0310004 -0.134184 0.0310004 0.0344419 1.17011e-13 
-2.94524 -0.134184 -0.0310004 -0.134184 0.0310004 0.0344419 1.17011e-13 
-2.89616 -0.13947 -0.0329626 -0.13947 0.0329626 0.0368168 1.36218e-13 
-2.89616 -0.13947 -0.0329626 -0.13947 0.0329626 0.0368168 1.36218e-13 
-2.89616 -0.13947 -0.0329626 -0.13947 0.0329626 0.0368168 1.36218e-13 
-2.84707 -0.145093 -0.0351144 -0.145093 0.0351144 0.0394396 1.58709e-13 
-2.84707 -0.145093 -0.0351144 -0.145093 0.0351144 0.0394396 1.58709e-13 
-2.84707 -0.145093 -0.0351144 -0.145093 0.0351144 0.0394396 1.58709e-13 
-2.79798 -0.151082 -0.0374803 -0.151082 0.0374803 0.0423443 1.84821e-13 
-2.79798 -0.151082 -0.0374803 -0.151082 0.0374803 0.0423443 1.84821e-13 
-2.79798 -0.151082 -0.0374803 -0.151082 0.0374803 0.0423443 1.84821e-13 
-2.74889 -0.157467 -0.0400884 -0.157467 0.0400884 0.0455705 2.15179e-13 
-2.74889 -0.157467 -0.0400884 -0.157467 0.0400884 0.0455705 2.15179e-13 
-2.74889 -0.157467 -0.0400884 -0.157467 0.0400884 0.0455705 2.15179e-13 
-2.69981 -0.164282 -0.0429713 -0.164282 0.0429713 0.0491646 2.50522e-13 
-2.69981 -0.164282 -0.0429713 -0.164282 0.0429713 0.0491646 2.50522e-13 
-2.69981 -0.164282 -0.0429713 -0.164282 0.0429713 0.0491646 2.50522e-13 
-2.65072 -0.171565 -0.0461668 -0.171565 0.0461668 0.0531808 2.9186e-13 
-2.65072 -0.171565 -0.0461668 -0.171565 0.0461668 0.0531808 2.9186e-13 
-2.65072 -0.171565 -0.0461668 -0.171565 0.0461668 0.0531808 2.9186e-13 
-2.60163 -0.17936 -0.0497193 -0.17936 0.0497193 0.0576835 3.40193e-13 
-2.60163 -0.17936 -0.0497193 -0.17936 0.0497193 0.0576835 3.40193e-13 
-2.60163 -0.17936 -0.0497193 -0.17936 0.0497193 0.0576835 3.40193e-13 
-2.55254 -0.187711 -0.0536809 -0.187711 0.0536809 0.0627488 3.9697e-13 
-2.55254 -0.187711 -0.0536809 -0.187711 0.0536809 0.0627488 3.9697e-13 
-2.55254 -0.187711 -0.0536809 -0.187711 0.0536809 0.0627488 3.9697e-13 
-2.50346 -0.196671 -0.0581133 -0.196671 0.0581133 0.0684679 4.64355e-13 
-2.50346 -0.196671 -0.0581133 -0.196671 0.0581133 0.0684679 4.64355e-13 
-2.50346 -0.196671 -0.0581133 -0.196671 0.0581133 0.0684679 4.64355e-13 
-2.45437 -0.206296 -0.0630898 -0.206296 0.0630898 0.0749498 5.44256e-13 
-2.45437 -0.206296 -0.0630898 -0.206296 0.0630898 0.0749498 5.44256e-13 
-2.45437 -0.206296 -0.0630898 -0.206296 0.0630898 0.0749498 5.44256e-13 
-2.40528 -0.216649 -0.0686976 -0.216649 0.0686976 0.082326 6.39591e-13 
-2.40528 -0.216649 -0.0686976 -0.216649 0.0686976 0.082326 6.39591e-13 
-2.40528 -0.216649 -0.0686976 -0.216649 0.0686976 0.082326 6.39591e-13 
-2.35619 -0.227798 -0.0750407 -0.227798 0.0750407 0.0907549 7.53933e-13 
-2.35619 -0.227798 -0.0750407 -0.227798 0.0750407 0.0907549 7.53933e-13 
-2.35619 -0.227798 -0.0750407 -0.227798 0.0750407 0.0907549 7.53933e-13 
-2.30711 -0.239817 -0.0822441 -0.239817 0.0822441 0.100429 8.91849e-13 
-2.30711 -0.239817 -0.0822441 -0.239817 0.0822441 0.100429 8.91849e-13 
-2.30711 -0.239817 -0.0822441 -0.239817 0.0822441 0.100429 8.91849e-13 
-2.25802 -0.252785 -0.0904582 -0.252785 0.0904582 0.111583 1.05831e-12 
-2.25802 -0.252785 -0.0904582 -0.252785 0.0904582 0.111583 1.05831e-12 
-2.25802 -0.252785 -0.0904582 -0.252785 0.0904582 0.111583 1.05831e-12 
-2.20893 -0.266788 -0.099865 -0.266788 0.099865 0.124505 1.26099e-12 
-2.20893 -0.266788 -0.099865 -0.266788 0.099865 0.124505 1.26099e-12 
-2.20893 -0.266788 -0.099865 -0.266788 0.099865 0.124505 1.26099e-12 
-2.15984 -0.281915 -0.110686 -0.281915 0.110686 0.139549 1.50996e-12 
-2.15984 -0.281915 -0.110686 -0.281915 0.110686 0.139549 1.50996e-12 
-2.15984 -0.281915 -0.110686 -0.281915 0.110686 0.139549 1.50996e-12 
-2.11076 -0.298257 -0.123192 -0.298257 0.123192 0.157155 1.81598e-12 
-2.11076 -0.298257 -0.123192 -0.298257 0.123192 0.157155 1.81598e-12 
-2.11076 -0.298257 -0.123192 -0.298257 0.123192 0.157155 1.81598e-12 
-2.06167 -0.3159 -0.137716 -0.3159 0.137716 0.177872 2.19645e-12 
-2.06167 -0.3159 -0.137716 -0.3159 0.137716 0.177872 2.19645e-12 
-2.06167 -0.3159 -0.137716 -0.3159 0.137716 0.177872 2.19645e-12 
-2.01258 -0.33492 -0.15467 -0.33492 0.15467 0.202389 2.67236e-12 
-2.01258 -0.33492 -0.15467 -0.33492 0.15467 0.202389 2.67236e-12 
-2.01258 -0.33492 -0.15467 -0.33492 0.15467 0.202389 2.67236e-12 
-1.9635 -0.355368 -0.174563 -0.355368 0.174563 0.231571 3.27063e-12 
-1.9635 -0.355368 -0.174563 -0.355368 0.174563 0.231571 3.27063e-12 
-1.9635 -0.355368 -0.174563 -0.355368 0.174563 0.231571 3.27063e-12 
-1.91441 -0.377251 -0.198025 -0.377251 0.198025 0.266511 4.02964e-12 
-1.91441 -0.377251 -0.198025 -0.377251 0.198025 0.266511 4.02964e-12 
-1.91441 -0.377251 -0.198025 -0.377251 0.198025 0.266511 4.02964e-12 
-1.86532 -0.400495 -0.225838 -0.400495 0.225838 0.308593 4.99632e-12 
-1.86532 -0.400495 -0.225838 -0.400495 0.225838 0.308593 4.99632e-12 
-1.86532 -0.400495 -0.225838 -0.400495 0.225838 0.308593 4.99632e-12 
-1.81623 -0.424898 -0.258966 -0.424898 0.258966 0.359562 6.23487e-12 
-1.81623 -0.424898 -0.258966 -0.424898 0.258966 0.359562 6.23487e-12 
-1.81623 -0.424898 -0.258966 -0.424898 0.258966 0.359562 6.23487e-12 
-1.76715 -0.450053 -0.298586 -0.450053 0.298586 0.421609 7.82665e-12 
-1.76715 -0.450053 -0.298586 -0.450053 0.298586 0.421609 7.82665e-12 
-1.76715 -0.450053 -0.298586 -0.450053 0.298586 0.421609 7.82665e-12 
-1.71806 -0.475226 -0.346109 -0.475226 0.346109 0.497456 9.87877e-12 
-1.71806 -0.475226 -0.346109 -0.475226 0.346109 0.497456 9.87877e-12 
-1.71806 -0.475226 -0.346109 -0.475226 0.346109 0.497456 9.87877e-12 
-1.66897 -0.499193 -0.403175 -0.499193 0.403175 0.590407 1.2518e-11 
-1.66897 -0.499193 -0.403175 -0.499193 0.403175 0.590407 1.2518e-11 
-1.66897 -0.499193 -0.403175 -0.499193 0.403175 0.590407 1.2518e-11 
-1.61988 -0.520003 -0.471582 -0.520003 0.471582 0.704318 1.58878e-11 
-1.61988 -0.520003 -0.471582 -0.520003 0.471582 0.704318 1.58878e-11 
-1.61988 -0.520003 -0.471582 -0.520003 0.471582 0.704318 1.58878e-11 
-1.5708 -0.534676 -0.553088 -0.534676 0.553088 0.843386 2.01204e-11 
-1.5708 -0.534676 -0.553088 -0.534676 0.553088 0.843386 2.01204e-11 
-1.5708 -0.534676 -0.553088 -0.534676 0.553088 0.843386 2.01204e-11 
-1.52171 -0.538885 -0.649005 -0.538885 0.649005 1.01157 2.52574e-11 
-1.52171 -0.538885 -0.649005 -0.538885 0.649005 1.01157 2.52574e-11 
-1.52171 -0.538885 -0.649005 -0.538885 0.649005 1.01157 2.52574e-11 
-1.47262 -0.526713 -0.759471 -0.526713 0.759471 1.21145 3.10951e-11 
-1.47262 -0.526713 -0.759471 -0.526713 0.759471 1.21145 3.10951e-11 
-1.47262 -0.526713 -0.759471 -0.526713 0.759471 1.21145 3.10951e-11 
-1.42353 -0.490765 -0.882323 -0.490765 0.882323 1.44221 3.69249e-11 
-1.42353 -0.490765 -0.882323 -0.490765 0.882323 1.44221 3.69249e-11 
-1.42353 -0.490765 -0.882323 -0.490765 0.882323 1.44221 3.69249e-11 
-1.37445 -0.42302 -1.01171 -0.42302 1.01171 1.69694 4.12014e-11 
-1.37445 -0.42302 -1.01171 -0.42302 1.01171 1.69694 4.12014e-11 
-1.37445 -0.42302 -1.01171 -0.42302 1.01171 1.69694 4.12014e-11 
-1.32536 -0.316879 -1.13694 -0.316879 1.13694 1.95975 4.14189e-11 
-1.32536 -0.316879 -1.13694 -0.316879 1.13694 1.95975 4.14189e-11 
-1.32536 -0.316879 -1.13694 -0.316879 1.13694 1.95975 4.14189e-11 
-1.27627 -0.170427 -1.24265 -0.170427 1.24265 2.20473 3.46595e-11 
-1.27627 -0.170427 -1.24265 -0.170427 1.24265 2.20473 3.46595e-11 
-1.27627 -0.170427 -1.24265 -0.170427 1.24265 2.20473 3.46595e-11 
-1.22718 0.0101463 -1.31159 0.0101463 1.31159 2.39931 1.90871e-11 
-1.22718 0.0101463 -1.31159 0.0101463 1.31159 2.39931 1.90871e-11 
-1.22718 0.0101463 -1.31159 0.0101463 1.31159 2.39931 1.90871e-11 
-1.1781 0.209362 -1.33003 0.209362 1.33003 2.51323 -4.2307e-12 
-1.1781 0.209362 -1.33003 0.209362 1.33003 2.51323 -4.2307e-12 
-1.1781 0.209362 -1.33003 0.209362 1.33003 2.51323 -4.2307e-12 
-1.12901 0.405666 -1.29358 0.405666 1.29358 2.52992 -3.08688e-11 
-1.12901 0.405666 -1.29358 0.405666 1.29358 2.52992 -3.08688e-11 
-1.12901 0.405666 -1.29358 0.405666 1.29358 2.52992 -3.08688e-11 
-1.07992 0.578322 -1.20937 0.578322 1.20937 2.45329 -5.48839e-11 
-1.07992 0.578322 -1.20937 0.578322 1.20937 2.45329 -5.48839e-11 
-1.07992 0.578322 -1.20937 0.578322 1.20937 2.45329 -5.48839e-11 
-1.03084 0.713906 -1.09287 0.713906 1.09287 2.30487 -7.17816e-11 
-1.03084 0.713906 -1.09287 0.713906 1.09287 2.30487 -7.17816e-11 
-1.03084 0.713906 -1.09287 0.713906 1.09287 2.30487 -7.17816e-11 
-0.981748 0.808633 -0.961671 0.808633 0.961671 2.11398 -8.02129e-11 
-0.981748 0.808633 -0.961671 0.808633 0.961671 2.11398 -8.02129e-11 
-0.981748 0.808633 -0.961671 0.808633 0.961671 2.11398 -8.02129e-11 
-0.93266 0.866325 -0.83034 0.866325 0.83034 1.90782 -8.14776e-11 
-0.93266 0.866325 -0.83034 0.866325 0.83034 1.90782 -8.14776e-11 
-0.93266 0.866325 -0.83034 0.866325 0.83034 1.90782 -8.14776e-11 
-0.883573 0.894626 -0.708237 0.894626 0.708237 1.70609 -7.79874e-11 
-0.883573 0.894626 -0.708237 0.894626 0.708237 1.70609 -7.79874e-11 
-0.883573 0.894626 -0.708237 0.894626 0.708237 1.70609 -7.79874e-11 
-0.834486 0.901814 -0.599922 0.901814 0.599922 1.52031 -7.20062e-11 
-0.834486 0.901814 -0.599922 0.901814 0.599922 1.52031 -7.20062e-11 
-0.834486 0.901814 -0.599922 0.901814 0.599922 1.52031 -7.20062e-11 
-0.785398 0.895059 -0.506579 0.895059 0.506579 1.35563 -6.51631e-11 
-0.785398 0.895059 -0.506579 0.895059 0.506579 1.35563 -6.51631e-11 
-0.785398 0.895059 -0.506579 0.895059 0.506579 1.35563 -6.51631e-11 
-0.736311 0.879854 -0.427465 0.879854 0.427465 1.21309 -5.84107e-11 
-0.736311 0.879854 -0.427465 0.879854 0.427465 1.21309 -5.84107e-11 
-0.736311 0.879854 -0.427465 0.879854 0.427465 1.21309 -5.84107e-11 
-0.687223 0.860095 -0.360954 0.860095 0.360954 1.09149 -5.2226e-11 
-0.687223 0.860095 -0.360954 0.860095 0.360954 1.09149 -5.2226e-11 
-0.687223 0.860095 -0.360954 0.860095 0.360954 1.09149 -5.2226e-11 
-0.638136 0.838398 -0.305161 0.838398 0.305161 0.988652 -4.67902e-11 
-0.638136 0.838398 -0.305161 0.838398 0.305161 0.988652 -4.67902e-11 
-0.638136 0.838398 -0.305161 0.838398 0.305161 0.988652 -4.67902e-11 
-0.589049 0.81645 -0.25827 0.81645 0.25827 0.902114 -4.21223e-11 
-0.589049 0.81645 -0.25827 0.81645 0.25827 0.902114 -4.21223e-11 
-0.589049 0.81645 -0.25827 0.81645 0.25827 0.902114 -4.21223e-11 
-0.539961 0.795294 -0.218666 0.795294 0.218666 0.829517 -3.81686e-11 
-0.539961 0.795294 -0.218666 0.795294 0.218666 0.829517 -3.81686e-11 
-0.539961 0.795294 -0.218666 0.795294 0.218666 0.829517 -3.81686e-11 
-0.490874 0.775546 -0.184981 0.775546 0.184981 0.768755 -3.48478e-11 
-0.490874 0.775546 -0.184981 0.775546 0.184981 0.768755 -3.48478e-11 
-0.490874 0.775546 -0.184981 0.775546 0.184981 0.768755 -3.48478e-11 
-0.441786 0.757548 -0.156077 0.757548 0.156077 0.718029 -3.20767e-11 
-0.441786 0.757548 -0.156077 0.757548 0.156077 0.718029 -3.20767e-11 
-0.441786 0.757548 -0.156077 0.757548 0.156077 0.718029 -3.20767e-11 
-0.392699 0.741469 -0.131022 0.741469 0.131022 0.675843 -2.97796e-11 
-0.392699 0.741469 -0.131022 0.741469 0.131022 0.675843 -2.97796e-11 
-0.392699 0.741469 -0.131022 0.741469 0.131022 0.675843 -2.97796e-11 
-0.343612 0.727374 -0.109052 0.727374 0.109052 0.640972 -2.78804e-11 
-0.343612 0.727374 -0.109052 0.727374 0.109052 0.640972 -2.78804e-11 
-0.343612 0.727374 -0.109052 0.727374 0.109052 0.640972 -2.78804e-11 
-0.294524 0.71527 -0.0895411 0.71527 0.0895411 0.612428 -2.6329e-11 
-0.294524 0.71527 -0.0895411 0.71527 0.0895411 0.612428 -2.6329e-11 
-0.294524 0.71527 -0.0895411 0.71527 0.0895411 0.612428 -2.6329e-11 
-0.245437 0.705127 -0.0719725 0.705127 0.0719725 0.589426 -2.50833e-11 
-0.245437 0.705127 -0.0719725 0.705127 0.0719725 0.589426 -2.50833e-11 
-0.245437 0.705127 -0.0719725 0.705127 0.0719725 0.589426 -2.50833e-11 
-0.19635 0.696907 -0.0559128 0.696907 0.0559128 0.571351 -2.40933e-11 
-0.19635 0.696907 -0.0559128 0.696907 0.0559128 0.571351 -2.40933e-11 
-0.19635 0.696907 -0.0559128 0.696907 0.0559128 0.571351 -2.40933e-11 
-0.147262 0.690565 -0.0409927 0.690565 0.0409927 0.557737 -2.33477e-11 
-0.147262 0.690565 -0.0409927 0.690565 0.0409927 0.557737 -2.33477e-11 
-0.147262 0.690565 -0.0409927 0.690565 0.0409927 0.557737 -2.33477e-11 
-0.0981748 0.686065 -0.0268901 0.686065 0.0268901 0.54824 -2.2829e-11 
-0.0981748 0.686065 -0.0268901 0.686065 0.0268901 0.54824 -2.2829e-11 
-0.0981748 0.686065 -0.0268901 0.686065 0.0268901 0.54824 -2.2829e-11 
-0.0490874 0.683377 -0.0133155 0.683377 0.0133155 0.542631 -2.25155e-11 
-0.0490874 0.683377 -0.0133155 0.683377 0.0133155 0.542631 -2.25155e-11 
-0.0490874 0.683377 -0.0133155 0.683377 0.0133155 0.542631 -2.25155e-11 


==> anc/FOURIER/LAMBDA2.0GAMMA0.5BETA1.0QUANTUM/Gamma.txt <==
0 -1.46524 -2.50893e-11 0 0 
0 -1.46524 -2.50893e-11 0 0 
0.0490874 -1.46277 -0.0285018 0 0 
0.0490874 -1.46277 -0.0285018 0 0 
0.0981748 -1.45535 -0.057042 0 0 
0.0981748 -1.45535 -0.057042 0 0 
0.147262 -1.443 -0.0856583 0 0 
0.147262 -1.443 -0.0856583 0 0 
0.19635 -1.42574 -0.114387 0 0 
0.19635 -1.42574 -0.114387 0 0 
0.245437 -1.40356 -0.143262 0 0 
0.245437 -1.40356 -0.143262 0 0 
0.294524 -1.3765 -0.172318 0 0 
0.294524 -1.3765 -0.172318 0 0 
0.343612 -1.34458 -0.201587 0 0 
0.343612 -1.34458 -0.201587 0 0 
0.392699 -1.30784 -0.231103 0 0 
0.392699 -1.30784 -0.231103 0 0 
0.441786 -1.2663 -0.260895 0 0 
0.441786 -1.2663 -0.260895 0 0 
0.490874 -1.22001 -0.290993 0 0 
0.490874 -1.22001 -0.290993 0 0 
0.539961 -1.16902 -0.321423 0 0 
0.539961 -1.16902 -0.321423 0 0 
0.589049 -1.1134 -0.352205 0 0 
0.589049 -1.1134 -0.352205 0 0 
0.638136 -1.05322 -0.383352 0 0 
0.638136 -1.05322 -0.383352 0 0 
0.687223 -0.988557 -0.414865 0 0 
0.687223 -0.988557 -0.414865 0 0 
0.736311 -0.919513 -0.446733 0 0 
0.736311 -0.919513 -0.446733 0 0 
0.785398 -0.846189 -0.47892 0 0 
0.785398 -0.846189 -0.47892 0 0 
0.834486 -0.768695 -0.511366 0 0 
0.834486 -0.768695 -0.511366 0 0 
0.883573 -0.68714 -0.543979 0 0 
0.883573 -0.68714 -0.543979 0 0 
0.93266 -0.601622 -0.576631 0 0 
0.93266 -0.601622 -0.576631 0 0 
0.981748 -0.512215 -0.609154 0 0 
0.981748 -0.512215 -0.609154 0 0 
1.03084 -0.418955 -0.641347 0 0 
1.03084 -0.418955 -0.641347 0 0 
1.07992 -0.32182 -0.672982 0 0 
1.07992 -0.32182 -0.672982 0 0 
1.12901 -0.220721 -0.70383 0 0 
1.12901 -0.220721 -0.70383 0 0 
1.1781 -0.11549 -0.733684 0 0 
1.1781 -0.11549 -0.733684 0 0 
1.22718 -0.00589779 -0.762391 0 0 
1.22718 -0.00589779 -0.762391 0 0 
1.27627 0.10833 -0.789876 0 0 
1.27627 0.10833 -0.789876 0 0 
1.32536 0.227474 -0.816157 0 0 
1.32536 0.227474 -0.816157 0 0 
1.37445 0.351783 -0.841337 0 0 
1.37445 0.351783 -0.841337 0 0 
1.42353 0.481451 -0.865579 0 0 
1.42353 0.481451 -0.865579 0 0 
1.47262 0.616599 -0.889079 0 0 
1.47262 0.616599 -0.889079 0 0 
1.52171 0.757281 -0.912031 0 0 
1.52171 0.757281 -0.912031 0 0 
1.5708 0.903498 -0.93461 0 0 
1.5708 0.903498 -0.93461 0 0 
1.61988 1.05522 -0.956959 0 0 
1.61988 1.05522 -0.956959 0 0 
1.66897 1.21239 -0.979188 0 0 
1.66897 1.21239 -0.979188 0 0 
1.71806 1.37495 -1.00138 0 0 
1.71806 1.37495 -1.00138 0 0 
1.76715 1.54286 -1.0236 0 0 
1.76715 1.54286 -1.0236 0 0 
1.81623 1.71605 -1.0459 0 0 
1.81623 1.71605 -1.0459 0 0 
1.86532 1.8945 -1.0683 0 0 
1.86532 1.8945 -1.0683 0 0 
1.91441 2.07815 -1.09085 0 0 
1.91441 2.07815 -1.09085 0 0 
1.9635 2.26697 -1.11358 0 0 
1.9635 2.26697 -1.11358 0 0 
2.01258 2.46094 -1.13649 0 0 
2.01258 2.46094 -1.13649 0 0 
2.06167 2.66002 -1.15963 0 0 
2.06167 2.66002 -1.15963 0 0 
2.11076 2.86418 -1.18302 0 0 
2.11076 2.86418 -1.18302 0 0 
2.15984 3.0734 -1.20668 0 0 
2.15984 3.0734 -1.20668 0 0 
2.20893 3.28764 -1.23064 0 0 
2.20893 3.28764 -1.23064 0 0 
2.25802 3.50686 -1.25492 0 0 
2.25802 3.50686 -1.25492 0 0 
2.30711 3.73104 -1.27954 0 0 
2.30711 3.73104 -1.27954 0 0 
2.35619 3.96012 -1.30453 0 0 
2.35619 3.96012 -1.30453 0 0 
2.40528 4.19406 -1.3299 0 0 
2.40528 4.19406 -1.3299 0 0 
2.45437 4.43282 -1.35565 0 0 
2.45437 4.43282 -1.35565 0 0 
2.50346 4.67634 -1.38179 0 0 
2.50346 4.67634 -1.38179 0 0 
2.55254 4.9246 -1.40832 0 0 
2.55254 4.9246 -1.40832 0 0 
2.60163 5.17754 -1.43524 0 0 
2.60163 5.17754 -1.43524 0 0 
2.65072 5.43512 -1.46255 0 0 
2.65072 5.43512 -1.46255 0 0 
2.69981 5.6973 -1.49025 0 0 
2.69981 5.6973 -1.49025 0 0 
2.74889 5.96401 -1.51834 0 0 
2.74889 5.96401 -1.51834 0 0 
2.79798 6.2352 -1.54683 0 0 
2.79798 6.2352 -1.54683 0 0 
2.84707 6.5108 -1.5757 0 0 
2.84707 6.5108 -1.5757 0 0 
2.89616 6.79071 -1.60493 0 0 
2.89616 6.79071 -1.60493 0 0 
2.94524 7.07485 -1.63449 0 0 
2.94524 7.07485 -1.63449 0 0 
2.99433 7.36311 -1.66433 0 0 
2.99433 7.36311 -1.66433 0 0 
3.04342 7.65539 -1.69436 0 0 
3.04342 7.65539 -1.69436 0 0 
3.09251 7.95158 -1.72447 0 0 
3.09251 7.95158 -1.72447 0 0 
3.14159 8.25159 -1.75452 0 0 
3.14159 8.25159 -1.75452 0 0 
3.19068 8.55536 -1.78431 0 0 
3.19068 8.55536 -1.78431 0 0 
3.23977 8.86285 -1.81364 0 0 
3.23977 8.86285 -1.81364 0 0 
3.28885 9.17409 -1.84226 0 0 
3.28885 9.17409 -1.84226 0 0 
3.33794 9.48915 -1.86991 0 0 
3.33794 9.48915 -1.86991 0 0 
3.38703 9.80819 -1.89636 0 0 
3.38703 9.80819 -1.89636 0 0 
3.43612 10.1314 -1.92138 0 0 
3.43612 10.1314 -1.92138 0 0 
3.4852 10.4592 -1.94483 0 0 
3.4852 10.4592 -1.94483 0 0 
3.53429 10.7918 -1.96663 0 0 
3.53429 10.7918 -1.96663 0 0 
3.58338 11.1295 -1.9868 0 0 
3.58338 11.1295 -1.9868 0 0 
3.63247 11.4728 -2.00546 0 0 
3.63247 11.4728 -2.00546 0 0 
3.68155 11.8219 -2.0228 0 0 
3.68155 11.8219 -2.0228 0 0 
3.73064 12.1769 -2.03908 0 0 
3.73064 12.1769 -2.03908 0 0 
3.77973 12.5381 -2.0546 0 0 
3.77973 12.5381 -2.0546 0 0 
3.82882 12.9055 -2.06964 0 0 
3.82882 12.9055 -2.06964 0 0 
3.8779 13.279 -2.08448 0 0 
3.8779 13.279 -2.08448 0 0 
3.92699 13.6586 -2.09935 0 0 
3.92699 13.6586 -2.09935 0 0 
3.97608 14.0442 -2.11443 0 0 
3.97608 14.0442 -2.11443 0 0 
4.02517 14.4355 -2.12988 0 0 
4.02517 14.4355 -2.12988 0 0 
4.07425 14.8326 -2.14577 0 0 
4.07425 14.8326 -2.14577 0 0 
4.12334 15.2351 -2.16217 0 0 
4.12334 15.2351 -2.16217 0 0 
4.17243 15.6431 -2.17911 0 0 
4.17243 15.6431 -2.17911 0 0 
4.22152 16.0563 -2.1966 0 0 
4.22152 16.0563 -2.1966 0 0 
4.2706 16.4747 -2.21462 0 0 
4.2706 16.4747 -2.21462 0 0 
4.31969 16.8982 -2.23316 0 0 
4.31969 16.8982 -2.23316 0 0 
4.36878 17.3268 -2.25218 0 0 
4.36878 17.3268 -2.25218 0 0 
4.41786 17.7603 -2.27167 0 0 
4.41786 17.7603 -2.27167 0 0 
4.46695 18.1987 -2.29158 0 0 
4.46695 18.1987 -2.29158 0 0 
4.51604 18.642 -2.31189 0 0 
4.51604 18.642 -2.31189 0 0 
4.56513 19.0902 -2.33256 0 0 
4.56513 19.0902 -2.33256 0 0 
4.61421 19.5432 -2.35356 0 0 
4.61421 19.5432 -2.35356 0 0 
4.6633 20.001 -2.37487 0 0 
4.6633 20.001 -2.37487 0 0 
4.71239 20.4636 -2.39646 0 0 
4.71239 20.4636 -2.39646 0 0 
4.76148 20.9309 -2.41829 0 0 
4.76148 20.9309 -2.41829 0 0 
4.81056 21.4031 -2.44036 0 0 
4.81056 21.4031 -2.44036 0 0 
4.85965 21.88 -2.46263 0 0 
4.85965 21.88 -2.46263 0 0 
4.90874 22.3616 -2.48509 0 0 
4.90874 22.3616 -2.48509 0 0 
4.95783 22.848 -2.50773 0 0 
4.95783 22.848 -2.50773 0 0 
5.00691 23.3392 -2.53052 0 0 
5.00691 23.3392 -2.53052 0 0 
5.056 23.8351 -2.55345 0 0 
5.056 23.8351 -2.55345 0 0 
5.10509 24.3358 -2.5765 0 0 
5.10509 24.3358 -2.5765 0 0 
5.15418 24.8412 -2.59968 0 0 
5.15418 24.8412 -2.59968 0 0 
5.20326 25.3514 -2.62295 0 0 
5.20326 25.3514 -2.62295 0 0 
5.25235 25.8663 -2.64633 0 0 
5.25235 25.8663 -2.64633 0 0 
5.30144 26.386 -2.66978 0 0 
5.30144 26.386 -2.66978 0 0 
5.35052 26.9105 -2.69332 0 0 
5.35052 26.9105 -2.69332 0 0 
5.39961 27.4397 -2.71693 0 0 
5.39961 27.4397 -2.71693 0 0 
5.4487 27.9736 -2.74061 0 0 
5.4487 27.9736 -2.74061 0 0 
5.49779 28.5124 -2.76434 0 0 
5.49779 28.5124 -2.76434 0 0 
5.54687 29.0559 -2.78813 0 0 
5.54687 29.0559 -2.78813 0 0 
5.59596 29.6041 -2.81197 0 0 
5.59596 29.6041 -2.81197 0 0 
5.64505 30.1572 -2.83585 0 0 
5.64505 30.1572 -2.83585 0 0 
5.69414 30.715 -2.85978 0 0 
5.69414 30.715 -2.85978 0 0 
5.74322 31.2776 -2.88374 0 0 
5.74322 31.2776 -2.88374 0 0 
5.79231 31.845 -2.90774 0 0 
5.79231 31.845 -2.90774 0 0 
5.8414 32.4171 -2.93177 0 0 
5.8414 32.4171 -2.93177 0 0 
5.89049 32.9941 -2.95584 0 0 
5.89049 32.9941 -2.95584 0 0 
5.93957 33.5758 -2.97993 0 0 
5.93957 33.5758 -2.97993 0 0 
5.98866 34.1623 -3.00404 0 0 
5.98866 34.1623 -3.00404 0 0 
6.03775 34.7536 -3.02818 0 0 
6.03775 34.7536 -3.02818 0 0 
6.08684 35.3496 -3.05234 0 0 
6.08684 35.3496 -3.05234 0 0 
6.13592 35.9505 -3.07652 0 0 
6.13592 35.9505 -3.07652 0 0 
6.18501 36.5562 -3.10073 0 0 
6.18501 36.5562 -3.10073 0 0 
6.2341 37.1666 -3.12495 0 0 
6.2341 37.1666 -3.12495 0 0 
6.28319 37.7819 -3.14918 0 0 
6.28319 37.7819 -3.14918 0 0 
6.33227 38.4019 -3.17343 0 0 
6.33227 38.4019 -3.17343 0 0 
6.38136 39.0267 -3.1977 0 0 
6.38136 39.0267 -3.1977 0 0 
6.43045 39.6564 -3.22198 0 0 
6.43045 39.6564 -3.22198 0 0 
6.47953 40.2908 -3.24628 0 0 
6.47953 40.2908 -3.24628 0 0 
6.52862 40.93 -3.27059 0 0 
6.52862 40.93 -3.27059 0 0 
6.57771 41.574 -3.2949 0 0 
6.57771 41.574 -3.2949 0 0 
6.6268 42.2228 -3.31923 0 0 
6.6268 42.2228 -3.31923 0 0 
6.67588 42.8765 -3.34357 0 0 
6.67588 42.8765 -3.34357 0 0 
6.72497 43.5349 -3.36792 0 0 
6.72497 43.5349 -3.36792 0 0 
6.77406 44.1981 -3.39228 0 0 
6.77406 44.1981 -3.39228 0 0 
6.82315 44.8662 -3.41665 0 0 
6.82315 44.8662 -3.41665 0 0 
6.87223 45.539 -3.44102 0 0 
6.87223 45.539 -3.44102 0 0 
6.92132 46.2166 -3.46541 0 0 
6.92132 46.2166 -3.46541 0 0 
6.97041 46.8991 -3.4898 0 0 
6.97041 46.8991 -3.4898 0 0 
7.0195 47.5863 -3.51419 0 0 
7.0195 47.5863 -3.51419 0 0 
7.06858 48.2783 -3.5386 0 0 
7.06858 48.2783 -3.5386 0 0 
7.11767 48.9752 -3.56301 0 0 
7.11767 48.9752 -3.56301 0 0 
7.16676 49.6769 -3.58742 0 0 
7.16676 49.6769 -3.58742 0 0 
7.21585 50.3833 -3.61184 0 0 
7.21585 50.3833 -3.61184 0 0 
7.26493 51.0946 -3.63627 0 0 
7.26493 51.0946 -3.63627 0 0 
7.31402 51.8107 -3.6607 0 0 
7.31402 51.8107 -3.6607 0 0 
7.36311 52.5316 -3.68513 0 0 
7.36311 52.5316 -3.68513 0 0 
7.4122 53.2573 -3.70957 0 0 
7.4122 53.2573 -3.70957 0 0 
7.46128 53.9878 -3.73402 0 0 
7.46128 53.9878 -3.73402 0 0 
7.51037 54.7231 -3.75847 0 0 
7.51037 54.7231 -3.75847 0 0 
7.55946 55.4632 -3.78292 0 0 
7.55946 55.4632 -3.78292 0 0 
7.60854 56.2082 -3.80737 0 0 
7.60854 56.2082 -3.80737 0 0 
7.65763 56.9579 -3.83183 0 0 
7.65763 56.9579 -3.83183 0 0 
7.70672 57.7125 -3.85629 0 0 
7.70672 57.7125 -3.85629 0 0 
7.75581 58.4718 -3.88076 0 0 
7.75581 58.4718 -3.88076 0 0 
7.80489 59.236 -3.90522 0 0 
7.80489 59.236 -3.90522 0 0 
7.85398 60.005 -3.92969 0 0 
7.85398 60.005 -3.92969 0 0 
7.90307 60.7788 -3.95417 0 0 
7.90307 60.7788 -3.95417 0 0 
7.95216 61.5574 -3.97864 0 0 
7.95216 61.5574 -3.97864 0 0 
8.00124 62.3408 -4.00312 0 0 
8.00124 62.3408 -4.00312 0 0 
8.05033 63.1291 -4.0276 0 0 
8.05033 63.1291 -4.0276 0 0 
8.09942 63.9221 -4.05208 0 0 
8.09942 63.9221 -4.05208 0 0 
8.14851 64.72 -4.07657 0 0 
8.14851 64.72 -4.07657 0 0 
8.19759 65.5227 -4.10106 0 0 
8.19759 65.5227 -4.10106 0 0 
8.24668 66.3301 -4.12554 0 0 
8.24668 66.3301 -4.12554 0 0 
8.29577 67.1424 -4.15003 0 0 
8.29577 67.1424 -4.15003 0 0 
8.34486 67.9596 -4.17453 0 0 
8.34486 67.9596 -4.17453 0 0 
8.39394 68.7815 -4.19902 0 0 
8.39394 68.7815 -4.19902 0 0 
8.44303 69.6082 -4.22352 0 0 
8.44303 69.6082 -4.22352 0 0 
8.49212 70.4398 -4.24801 0 0 
8.49212 70.4398 -4.24801 0 0 
8.54121 71.2761 -4.27251 0 0 
8.54121 71.2761 -4.27251 0 0 
8.59029 72.1173 -4.29701 0 0 
8.59029 72.1173 -4.29701 0 0 
8.63938 72.9633 -4.32151 0 0 
8.63938 72.9633 -4.32151 0 0 
8.68847 73.8141 -4.34601 0 0 
8.68847 73.8141 -4.34601 0 0 
8.73755 74.6698 -4.37052 0 0 
8.73755 74.6698 -4.37052 0 0 
8.78664 75.5302 -4.39502 0 0 
8.78664 75.5302 -4.39502 0 0 
8.83573 76.3954 -4.41953 0 0 
8.83573 76.3954 -4.41953 0 0 
8.88482 77.2655 -4.44404 0 0 
8.88482 77.2655 -4.44404 0 0 
8.9339 78.1404 -4.46854 0 0 
8.9339 78.1404 -4.46854 0 0 
8.98299 79.0201 -4.49305 0 0 
8.98299 79.0201 -4.49305 0 0 
9.03208 79.9046 -4.51756 0 0 
9.03208 79.9046 -4.51756 0 0 
9.08117 80.7939 -4.54208 0 0 
9.08117 80.7939 -4.54208 0 0 
9.13025 81.6881 -4.56659 0 0 
9.13025 81.6881 -4.56659 0 0 
9.17934 82.587 -4.5911 0 0 
9.17934 82.587 -4.5911 0 0 
9.22843 83.4908 -4.61562 0 0 
9.22843 83.4908 -4.61562 0 0 
9.27752 84.3994 -4.64013 0 0 
9.27752 84.3994 -4.64013 0 0 
9.3266 85.3128 -4.66465 0 0 
9.3266 85.3128 -4.66465 0 0 
9.37569 86.231 -4.68916 0 0 
9.37569 86.231 -4.68916 0 0 
9.42478 87.1541 -4.71368 0 0 
9.42478 87.1541 -4.71368 0 0 
9.47387 88.0819 -4.7382 0 0 
9.47387 88.0819 -4.7382 0 0 
9.52295 89.0146 -4.76272 0 0 
9.52295 89.0146 -4.76272 0 0 
9.57204 89.9521 -4.78724 0 0 
9.57204 89.9521 -4.78724 0 0 
9.62113 90.8944 -4.81176 0 0 
9.62113 90.8944 -4.81176 0 0 
9.67021 91.8415 -4.83628 0 0 
9.67021 91.8415 -4.83628 0 0 
9.7193 92.7935 -4.8608 0 0 
9.7193 92.7935 -4.8608 0 0 
9.76839 93.7502 -4.88532 0 0 
9.76839 93.7502 -4.88532 0 0 
9.81748 94.7118 -4.90984 0 0 
9.81748 94.7118 -4.90984 0 0 
9.86656 95.6782 -4.93436 0 0 
9.86656 95.6782 -4.93436 0 0 
9.91565 96.6494 -4.95889 0 0 
9.91565 96.6494 -4.95889 0 0 
9.96474 97.6254 -4.98341 0 0 
9.96474 97.6254 -4.98341 0 0 
10.0138 98.6062 -5.00794 0 0 
10.0138 98.6062 -5.00794 0 0 
10.0629 99.5919 -5.03246 0 0 
10.0629 99.5919 -5.03246 0 0 
10.112 100.582 -5.05699 0 0 
10.112 100.582 -5.05699 0 0 
10.1611 101.578 -5.08151 0 0 
10.1611 101.578 -5.08151 0 0 
10.2102 102.578 -5.10604 0 0 
10.2102 102.578 -5.10604 0 0 
10.2593 103.583 -5.13056 0 0 
10.2593 103.583 -5.13056 0 0 
10.3084 104.592 -5.15509 0 0 
10.3084 104.592 -5.15509 0 0 
10.3574 105.607 -5.17962 0 0 
10.3574 105.607 -5.17962 0 0 
10.4065 106.626 -5.20415 0 0 
10.4065 106.626 -5.20415 0 0 
10.4556 107.651 -5.22868 0 0 
10.4556 107.651 -5.22868 0 0 
10.5047 108.68 -5.2532 0 0 
10.5047 108.68 -5.2532 0 0 
10.5538 109.713 -5.27773 0 0 
10.5538 109.713 -5.27773 0 0 
10.6029 110.752 -5.30226 0 0 
10.6029 110.752 -5.30226 0 0 
10.652 111.795 -5.32679 0 0 
10.652 111.795 -5.32679 0 0 
10.701 112.844 -5.35132 0 0 
10.701 112.844 -5.35132 0 0 
10.7501 113.897 -5.37585 0 0 
10.7501 113.897 -5.37585 0 0 
10.7992 114.955 -5.40038 0 0 
10.7992 114.955 -5.40038 0 0 
10.8483 116.017 -5.42491 0 0 
10.8483 116.017 -5.42491 0 0 
10.8974 117.085 -5.44944 0 0 
10.8974 117.085 -5.44944 0 0 
10.9465 118.157 -5.47398 0 0 
10.9465 118.157 -5.47398 0 0 
10.9956 119.235 -5.49851 0 0 
10.9956 119.235 -5.49851 0 0 
11.0447 120.317 -5.52304 0 0 
11.0447 120.317 -5.52304 0 0 
11.0937 121.403 -5.54757 0 0 
11.0937 121.403 -5.54757 0 0 
11.1428 122.495 -5.5721 0 0 
11.1428 122.495 -5.5721 0 0 
11.1919 123.591 -5.59664 0 0 
11.1919 123.591 -5.59664 0 0 
11.241 124.693 -5.62117 0 0 
11.241 124.693 -5.62117 0 0 
11.2901 125.799 -5.6457 0 0 
11.2901 125.799 -5.6457 0 0 
11.3392 126.91 -5.67024 0 0 
11.3392 126.91 -5.67024 0 0 
11.3883 128.025 -5.69477 0 0 
11.3883 128.025 -5.69477 0 0 
11.4374 129.146 -5.7193 0 0 
11.4374 129.146 -5.7193 0 0 
11.4864 130.271 -5.74384 0 0 
11.4864 130.271 -5.74384 0 0 
11.5355 131.401 -5.76837 0 0 
11.5355 131.401 -5.76837 0 0 
11.5846 132.536 -5.79291 0 0 
11.5846 132.536 -5.79291 0 0 
11.6337 133.676 -5.81744 0 0 
11.6337 133.676 -5.81744 0 0 
11.6828 134.821 -5.84198 0 0 
11.6828 134.821 -5.84198 0 0 
11.7319 135.97 -5.86651 0 0 
11.7319 135.97 -5.86651 0 0 
11.781 137.125 -5.89105 0 0 
11.781 137.125 -5.89105 0 0 
11.8301 138.284 -5.91558 0 0 
11.8301 138.284 -5.91558 0 0 
11.8791 139.448 -5.94012 0 0 
11.8791 139.448 -5.94012 0 0 
11.9282 140.616 -5.96465 0 0 
11.9282 140.616 -5.96465 0 0 
11.9773 141.79 -5.98919 0 0 
11.9773 141.79 -5.98919 0 0 
12.0264 142.968 -6.01372 0 0 
12.0264 142.968 -6.01372 0 0 
12.0755 144.151 -6.03826 0 0 
12.0755 144.151 -6.03826 0 0 
12.1246 145.339 -6.0628 0 0 
12.1246 145.339 -6.0628 0 0 
12.1737 146.532 -6.08733 0 0 
12.1737 146.532 -6.08733 0 0 
12.2228 147.73 -6.11187 0 0 
12.2228 147.73 -6.11187 0 0 
12.2718 148.932 -6.13641 0 0 
12.2718 148.932 -6.13641 0 0 
12.3209 150.14 -6.16094 0 0 
12.3209 150.14 -6.16094 0 0 
12.37 151.352 -6.18548 0 0 
12.37 151.352 -6.18548 0 0 
12.4191 152.569 -6.21002 0 0 
12.4191 152.569 -6.21002 0 0 
12.4682 153.79 -6.23455 0 0 
12.4682 153.79 -6.23455 0 0 
12.5173 155.017 -6.25909 0 0 
12.5173 155.017 -6.25909 0 0 
12.5664 156.248 -6.28363 0 0 
12.5664 156.248 -6.28363 0 0 
12.6155 157.484 -6.30817 0 0 
12.6155 157.484 -6.30817 0 0 
12.6645 158.725 -6.3327 0 0 
12.6645 158.725 -6.3327 0 0 
12.7136 159.971 -6.35724 0 0 
12.7136 159.971 -6.35724 0 0 
12.7627 161.222 -6.38178 0 0 
12.7627 161.222 -6.38178 0 0 
12.8118 162.477 -6.40632 0 0 
12.8118 162.477 -6.40632 0 0 
12.8609 163.737 -6.43086 0 0 
12.8609 163.737 -6.43086 0 0 
12.91 165.003 -6.45539 0 0 
12.91 165.003 -6.45539 0 0 
12.9591 166.272 -6.47993 0 0 
12.9591 166.272 -6.47993 0 0 
13.0082 167.547 -6.50447 0 0 
13.0082 167.547 -6.50447 0 0 
13.0572 168.827 -6.52901 0 0 
13.0572 168.827 -6.52901 0 0 
13.1063 170.111 -6.55355 0 0 
13.1063 170.111 -6.55355 0 0 
13.1554 171.4 -6.57809 0 0 
13.1554 171.4 -6.57809 0 0 
13.2045 172.694 -6.60263 0 0 
13.2045 172.694 -6.60263 0 0 
13.2536 173.993 -6.62717 0 0 
13.2536 173.993 -6.62717 0 0 
13.3027 175.297 -6.6517 0 0 
13.3027 175.297 -6.6517 0 0 
13.3518 176.605 -6.67624 0 0 
13.3518 176.605 -6.67624 0 0 
13.4009 177.918 -6.70078 0 0 
13.4009 177.918 -6.70078 0 0 
13.4499 179.237 -6.72532 0 0 
13.4499 179.237 -6.72532 0 0 
13.499 180.559 -6.74986 0 0 
13.499 180.559 -6.74986 0 0 
13.5481 181.887 -6.7744 0 0 
13.5481 181.887 -6.7744 0 0 
13.5972 183.22 -6.79894 0 0 
13.5972 183.22 -6.79894 0 0 
13.6463 184.557 -6.82348 0 0 
13.6463 184.557 -6.82348 0 0 
13.6954 185.899 -6.84802 0 0 
13.6954 185.899 -6.84802 0 0 
13.7445 187.246 -6.87256 0 0 
13.7445 187.246 -6.87256 0 0 
13.7936 188.598 -6.8971 0 0 
13.7936 188.598 -6.8971 0 0 
13.8426 189.955 -6.92164 0 0 
13.8426 189.955 -6.92164 0 0 
13.8917 191.316 -6.94618 0 0 
13.8917 191.316 -6.94618 0 0 
13.9408 192.682 -6.97072 0 0 
13.9408 192.682 -6.97072 0 0 
13.9899 194.054 -6.99526 0 0 
13.9899 194.054 -6.99526 0 0 
14.039 195.429 -7.0198 0 0 
14.039 195.429 -7.0198 0 0 
14.0881 196.81 -7.04434 0 0 
14.0881 196.81 -7.04434 0 0 
14.1372 198.196 -7.06888 0 0 
14.1372 198.196 -7.06888 0 0 
14.1863 199.586 -7.09342 0 0 
14.1863 199.586 -7.09342 0 0 
14.2353 200.981 -7.11796 0 0 
14.2353 200.981 -7.11796 0 0 
14.2844 202.381 -7.1425 0 0 
14.2844 202.381 -7.1425 0 0 
14.3335 203.786 -7.16704 0 0 
14.3335 203.786 -7.16704 0 0 
14.3826 205.196 -7.19158 0 0 
14.3826 205.196 -7.19158 0 0 
14.4317 206.61 -7.21612 0 0 
14.4317 206.61 -7.21612 0 0 
14.4808 208.029 -7.24066 0 0 
14.4808 208.029 -7.24066 0 0 
14.5299 209.454 -7.2652 0 0 
14.5299 209.454 -7.2652 0 0 
14.579 210.882 -7.28974 0 0 
14.579 210.882 -7.28974 0 0 
14.628 212.316 -7.31428 0 0 
14.628 212.316 -7.31428 0 0 
14.6771 213.755 -7.33882 0 0 
14.6771 213.755 -7.33882 0 0 
14.7262 215.198 -7.36336 0 0 
14.7262 215.198 -7.36336 0 0 
14.7753 216.646 -7.3879 0 0 
14.7753 216.646 -7.3879 0 0 
14.8244 218.099 -7.41244 0 0 
14.8244 218.099 -7.41244 0 0 
14.8735 219.557 -7.43699 0 0 
14.8735 219.557 -7.43699 0 0 
14.9226 221.02 -7.46153 0 0 
14.9226 221.02 -7.46153 0 0 
14.9717 222.487 -7.48607 0 0 
14.9717 222.487 -7.48607 0 0 
15.0207 223.96 -7.51061 0 0 
15.0207 223.96 -7.51061 0 0 
15.0698 225.437 -7.53515 0 0 
15.0698 225.437 -7.53515 0 0 
15.1189 226.919 -7.55969 0 0 
15.1189 226.919 -7.55969 0 0 
15.168 228.405 -7.58423 0 0 
15.168 228.405 -7.58423 0 0 
15.2171 229.897 -7.60877 0 0 
15.2171 229.897 -7.60877 0 0 
15.2662 231.393 -7.63331 0 0 
15.2662 231.393 -7.63331 0 0 
15.3153 232.894 -7.65785 0 0 
15.3153 232.894 -7.65785 0 0 
15.3644 234.4 -7.6824 0 0 
15.3644 234.4 -7.6824 0 0 
15.4134 235.911 -7.70694 0 0 
15.4134 235.911 -7.70694 0 0 
15.4625 237.427 -7.73148 0 0 
15.4625 237.427 -7.73148 0 0 
15.5116 238.947 -7.75602 0 0 
15.5116 238.947 -7.75602 0 0 
15.5607 240.473 -7.78056 0 0 
15.5607 240.473 -7.78056 0 0 
15.6098 242.003 -7.8051 0 0 
15.6098 242.003 -7.8051 0 0 
15.6589 243.538 -7.82964 0 0 
15.6589 243.538 -7.82964 0 0 
15.708 245.078 -7.85419 0 0 
15.708 245.078 -7.85419 0 0 
15.7571 246.622 -7.87873 0 0 
15.7571 246.622 -7.87873 0 0 
15.8061 248.171 -7.90327 0 0 
15.8061 248.171 -7.90327 0 0 
15.8552 249.726 -7.92781 0 0 
15.8552 249.726 -7.92781 0 0 
15.9043 251.285 -7.95235 0 0 
15.9043 251.285 -7.95235 0 0 
15.9534 252.849 -7.97689 0 0 
15.9534 252.849 -7.97689 0 0 
16.0025 254.417 -8.00143 0 0 
16.0025 254.417 -8.00143 0 0 
16.0516 255.991 -8.02598 0 0 
16.0516 255.991 -8.02598 0 0 
16.1007 257.569 -8.05052 0 0 
16.1007 257.569 -8.05052 0 0 
16.1497 259.152 -8.07506 0 0 
16.1497 259.152 -8.07506 0 0 
16.1988 260.74 -8.0996 0 0 
16.1988 260.74 -8.0996 0 0 
16.2479 262.333 -8.12414 0 0 
16.2479 262.333 -8.12414 0 0 
16.297 263.93 -8.14869 0 0 
16.297 263.93 -8.14869 0 0 
16.3461 265.533 -8.17323 0 0 
16.3461 265.533 -8.17323 0 0 
16.3952 267.14 -8.19777 0 0 
16.3952 267.14 -8.19777 0 0 
16.4443 268.752 -8.22231 0 0 
16.4443 268.752 -8.22231 0 0 
16.4934 270.369 -8.24685 0 0 
16.4934 270.369 -8.24685 0 0 
16.5424 271.991 -8.27139 0 0 
16.5424 271.991 -8.27139 0 0 
16.5915 273.617 -8.29594 0 0 
16.5915 273.617 -8.29594 0 0 
16.6406 275.248 -8.32048 0 0 
16.6406 275.248 -8.32048 0 0 
16.6897 276.884 -8.34502 0 0 
16.6897 276.884 -8.34502 0 0 
16.7388 278.525 -8.36956 0 0 
16.7388 278.525 -8.36956 0 0 
16.7879 280.171 -8.3941 0 0 
16.7879 280.171 -8.3941 0 0 
16.837 281.822 -8.41865 0 0 
16.837 281.822 -8.41865 0 0 
16.8861 283.477 -8.44319 0 0 
16.8861 283.477 -8.44319 0 0 
16.9351 285.137 -8.46773 0 0 
16.9351 285.137 -8.46773 0 0 
16.9842 286.802 -8.49227 0 0 
16.9842 286.802 -8.49227 0 0 
17.0333 288.472 -8.51681 0 0 
17.0333 288.472 -8.51681 0 0 
17.0824 290.147 -8.54136 0 0 
17.0824 290.147 -8.54136 0 0 
17.1315 291.826 -8.5659 0 0 
17.1315 291.826 -8.5659 0 0 
17.1806 293.511 -8.59044 0 0 
17.1806 293.511 -8.59044 0 0 
17.2297 295.2 -8.61498 0 0 
17.2297 295.2 -8.61498 0 0 
17.2788 296.894 -8.63952 0 0 
17.2788 296.894 -8.63952 0 0 
17.3278 298.593 -8.66407 0 0 
17.3278 298.593 -8.66407 0 0 
17.3769 300.296 -8.68861 0 0 
17.3769 300.296 -8.68861 0 0 
17.426 302.005 -8.71315 0 0 
17.426 302.005 -8.71315 0 0 
17.4751 303.718 -8.73769 0 0 
17.4751 303.718 -8.73769 0 0 
17.5242 305.436 -8.76224 0 0 
17.5242 305.436 -8.76224 0 0 
17.5733 307.159 -8.78678 0 0 
17.5733 307.159 -8.78678 0 0 
17.6224 308.886 -8.81132 0 0 
17.6224 308.886 -8.81132 0 0 
17.6715 310.619 -8.83586 0 0 
17.6715 310.619 -8.83586 0 0 
17.7205 312.356 -8.8604 0 0 
17.7205 312.356 -8.8604 0 0 
17.7696 314.098 -8.88495 0 0 
17.7696 314.098 -8.88495 0 0 
17.8187 315.845 -8.90949 0 0 
17.8187 315.845 -8.90949 0 0 
17.8678 317.597 -8.93403 0 0 
17.8678 317.597 -8.93403 0 0 
17.9169 319.354 -8.95857 0 0 
17.9169 319.354 -8.95857 0 0 
17.966 321.115 -8.98311 0 0 
17.966 321.115 -8.98311 0 0 
18.0151 322.881 -9.00765 0 0 
18.0151 322.881 -9.00765 0 0 
18.0642 324.652 -9.0322 0 0 
18.0642 324.652 -9.0322 0 0 
18.1132 326.428 -9.05674 0 0 
18.1132 326.428 -9.05674 0 0 
18.1623 328.209 -9.08128 0 0 
18.1623 328.209 -9.08128 0 0 
18.2114 329.994 -9.10582 0 0 
18.2114 329.994 -9.10582 0 0 
18.2605 331.785 -9.13036 0 0 
18.2605 331.785 -9.13036 0 0 
18.3096 333.58 -9.1549 0 0 
18.3096 333.58 -9.1549 0 0 
18.3587 335.38 -9.17944 0 0 
18.3587 335.38 -9.17944 0 0 
18.4078 337.185 -9.20398 0 0 
18.4078 337.185 -9.20398 0 0 
18.4569 338.994 -9.22852 0 0 
18.4569 338.994 -9.22852 0 0 
18.5059 340.809 -9.25306 0 0 
18.5059 340.809 -9.25306 0 0 
18.555 342.628 -9.2776 0 0 
18.555 342.628 -9.2776 0 0 
18.6041 344.452 -9.30214 0 0 
18.6041 344.452 -9.30214 0 0 
18.6532 346.281 -9.32668 0 0 
18.6532 346.281 -9.32668 0 0 
18.7023 348.115 -9.35122 0 0 
18.7023 348.115 -9.35122 0 0 
18.7514 349.953 -9.37575 0 0 
18.7514 349.953 -9.37575 0 0 
18.8005 351.796 -9.40029 0 0 
18.8005 351.796 -9.40029 0 0 
18.8496 353.645 -9.42482 0 0 
18.8496 353.645 -9.42482 0 0 
18.8986 355.498 -9.44936 0 0 
18.8986 355.498 -9.44936 0 0 
18.9477 357.355 -9.47389 0 0 
18.9477 357.355 -9.47389 0 0 
18.9968 359.218 -9.49843 0 0 
18.9968 359.218 -9.49843 0 0 
19.0459 361.086 -9.52296 0 0 
19.0459 361.086 -9.52296 0 0 
19.095 362.958 -9.5475 0 0 
19.095 362.958 -9.5475 0 0 
19.1441 364.835 -9.57204 0 0 
19.1441 364.835 -9.57204 0 0 
19.1932 366.717 -9.59659 0 0 
19.1932 366.717 -9.59659 0 0 
19.2423 368.603 -9.62114 0 0 
19.2423 368.603 -9.62114 0 0 
19.2913 370.495 -9.64569 0 0 
19.2913 370.495 -9.64569 0 0 
19.3404 372.391 -9.67024 0 0 
19.3404 372.391 -9.67024 0 0 
19.3895 374.293 -9.69479 0 0 
19.3895 374.293 -9.69479 0 0 
19.4386 376.199 -9.71934 0 0 
19.4386 376.199 -9.71934 0 0 
19.4877 378.109 -9.74389 0 0 
19.4877 378.109 -9.74389 0 0 
19.5368 380.025 -9.76844 0 0 
19.5368 380.025 -9.76844 0 0 
19.5859 381.945 -9.79299 0 0 
19.5859 381.945 -9.79299 0 0 
19.635 383.871 -9.81754 0 0 
19.635 383.871 -9.81754 0 0 
19.684 385.801 -9.84209 0 0 
19.684 385.801 -9.84209 0 0 
19.7331 387.736 -9.86663 0 0 
19.7331 387.736 -9.86663 0 0 
19.7822 389.675 -9.89118 0 0 
19.7822 389.675 -9.89118 0 0 
19.8313 391.62 -9.91572 0 0 
19.8313 391.62 -9.91572 0 0 
19.8804 393.569 -9.94027 0 0 
19.8804 393.569 -9.94027 0 0 
19.9295 395.523 -9.96481 0 0 
19.9295 395.523 -9.96481 0 0 
19.9786 397.482 -9.98936 0 0 
19.9786 397.482 -9.98936 0 0 
20.0277 399.446 -10.0139 0 0 
20.0277 399.446 -10.0139 0 0 
20.0767 401.415 -10.0384 0 0 
20.0767 401.415 -10.0384 0 0 
20.1258 403.388 -10.063 0 0 
20.1258 403.388 -10.063 0 0 
20.1749 405.367 -10.0875 0 0 
20.1749 405.367 -10.0875 0 0 
20.224 407.35 -10.1121 0 0 
20.224 407.35 -10.1121 0 0 
20.2731 409.338 -10.1366 0 0 
20.2731 409.338 -10.1366 0 0 
20.3222 411.33 -10.1612 0 0 
20.3222 411.33 -10.1612 0 0 
20.3713 413.328 -10.1857 0 0 
20.3713 413.328 -10.1857 0 0 
20.4204 415.33 -10.2103 0 0 
20.4204 415.33 -10.2103 0 0 
20.4694 417.337 -10.2348 0 0 
20.4694 417.337 -10.2348 0 0 
20.5185 419.349 -10.2593 0 0 
20.5185 419.349 -10.2593 0 0 
20.5676 421.366 -10.2839 0 0 
20.5676 421.366 -10.2839 0 0 
20.6167 423.388 -10.3084 0 0 
20.6167 423.388 -10.3084 0 0 
20.6658 425.414 -10.333 0 0 
20.6658 425.414 -10.333 0 0 
20.7149 427.446 -10.3575 0 0 
20.7149 427.446 -10.3575 0 0 
20.764 429.482 -10.3821 0 0 
20.764 429.482 -10.3821 0 0 
20.8131 431.523 -10.4066 0 0 
20.8131 431.523 -10.4066 0 0 
20.8621 433.568 -10.4311 0 0 
20.8621 433.568 -10.4311 0 0 
20.9112 435.619 -10.4557 0 0 
20.9112 435.619 -10.4557 0 0 
20.9603 437.674 -10.4802 0 0 
20.9603 437.674 -10.4802 0 0 
21.0094 439.735 -10.5048 0 0 
21.0094 439.735 -10.5048 0 0 
21.0585 441.8 -10.5293 0 0 
21.0585 441.8 -10.5293 0 0 
21.1076 443.869 -10.5539 0 0 
21.1076 443.869 -10.5539 0 0 
21.1567 445.944 -10.5784 0 0 
21.1567 445.944 -10.5784 0 0 
21.2058 448.024 -10.6029 0 0 
21.2058 448.024 -10.6029 0 0 
21.2548 450.108 -10.6275 0 0 
21.2548 450.108 -10.6275 0 0 
21.3039 452.197 -10.652 0 0 
21.3039 452.197 -10.652 0 0 
21.353 454.291 -10.6766 0 0 
21.353 454.291 -10.6766 0 0 
21.4021 456.39 -10.7011 0 0 
21.4021 456.39 -10.7011 0 0 
21.4512 458.493 -10.7257 0 0 
21.4512 458.493 -10.7257 0 0 
21.5003 460.602 -10.7502 0 0 
21.5003 460.602 -10.7502 0 0 
21.5494 462.715 -10.7747 0 0 
21.5494 462.715 -10.7747 0 0 
21.5984 464.833 -10.7993 0 0 
21.5984 464.833 -10.7993 0 0 
21.6475 466.956 -10.8238 0 0 
21.6475 466.956 -10.8238 0 0 
21.6966 469.083 -10.8484 0 0 
21.6966 469.083 -10.8484 0 0 
21.7457 471.216 -10.8729 0 0 
21.7457 471.216 -10.8729 0 0 
21.7948 473.353 -10.8975 0 0 
21.7948 473.353 -10.8975 0 0 
21.8439 475.495 -10.922 0 0 
21.8439 475.495 -10.922 0 0 
21.893 477.642 -10.9466 0 0 
21.893 477.642 -10.9466 0 0 
21.9421 479.794 -10.9711 0 0 
21.9421 479.794 -10.9711 0 0 
21.9911 481.95 -10.9956 0 0 
21.9911 481.95 -10.9956 0 0 
22.0402 484.112 -11.0202 0 0 
22.0402 484.112 -11.0202 0 0 
22.0893 486.278 -11.0447 0 0 
22.0893 486.278 -11.0447 0 0 
22.1384 488.449 -11.0693 0 0 
22.1384 488.449 -11.0693 0 0 
22.1875 490.625 -11.0938 0 0 
22.1875 490.625 -11.0938 0 0 
22.2366 492.806 -11.1184 0 0 
22.2366 492.806 -11.1184 0 0 
22.2857 494.991 -11.1429 0 0 
22.2857 494.991 -11.1429 0 0 
22.3348 497.181 -11.1674 0 0 
22.3348 497.181 -11.1674 0 0 
22.3838 499.377 -11.192 0 0 
22.3838 499.377 -11.192 0 0 
22.4329 501.577 -11.2165 0 0 
22.4329 501.577 -11.2165 0 0 
22.482 503.781 -11.2411 0 0 
22.482 503.781 -11.2411 0 0 
22.5311 505.991 -11.2656 0 0 
22.5311 505.991 -11.2656 0 0 
22.5802 508.205 -11.2902 0 0 
22.5802 508.205 -11.2902 0 0 
22.6293 510.424 -11.3147 0 0 
22.6293 510.424 -11.3147 0 0 
22.6784 512.649 -11.3392 0 0 
22.6784 512.649 -11.3392 0 0 
22.7275 514.877 -11.3638 0 0 
22.7275 514.877 -11.3638 0 0 
22.7765 517.111 -11.3883 0 0 
22.7765 517.111 -11.3883 0 0 
22.8256 519.35 -11.4129 0 0 
22.8256 519.35 -11.4129 0 0 
22.8747 521.593 -11.4374 0 0 
22.8747 521.593 -11.4374 0 0 
22.9238 523.841 -11.4619 0 0 
22.9238 523.841 -11.4619 0 0 
22.9729 526.094 -11.4865 0 0 
22.9729 526.094 -11.4865 0 0 
23.022 528.352 -11.511 0 0 
23.022 528.352 -11.511 0 0 
23.0711 530.614 -11.5356 0 0 
23.0711 530.614 -11.5356 0 0 
23.1202 532.882 -11.5601 0 0 
23.1202 532.882 -11.5601 0 0 
23.1692 535.154 -11.5847 0 0 
23.1692 535.154 -11.5847 0 0 
23.2183 537.431 -11.6092 0 0 
23.2183 537.431 -11.6092 0 0 
23.2674 539.713 -11.6337 0 0 
23.2674 539.713 -11.6337 0 0 
23.3165 542 -11.6583 0 0 
23.3165 542 -11.6583 0 0 
23.3656 544.291 -11.6828 0 0 
23.3656 544.291 -11.6828 0 0 
23.4147 546.587 -11.7074 0 0 
23.4147 546.587 -11.7074 0 0 
23.4638 548.889 -11.7319 0 0 
23.4638 548.889 -11.7319 0 0 
23.5129 551.195 -11.7565 0 0 
23.5129 551.195 -11.7565 0 0 
23.5619 553.505 -11.781 0 0 
23.5619 553.505 -11.781 0 0 
23.611 555.821 -11.8055 0 0 
23.611 555.821 -11.8055 0 0 
23.6601 558.141 -11.8301 0 0 
23.6601 558.141 -11.8301 0 0 
23.7092 560.467 -11.8546 0 0 
23.7092 560.467 -11.8546 0 0 
23.7583 562.797 -11.8792 0 0 
23.7583 562.797 -11.8792 0 0 
23.8074 565.132 -11.9037 0 0 
23.8074 565.132 -11.9037 0 0 
23.8565 567.471 -11.9283 0 0 
23.8565 567.471 -11.9283 0 0 
23.9056 569.816 -11.9528 0 0 
23.9056 569.816 -11.9528 0 0 
23.9546 572.165 -11.9773 0 0 
23.9546 572.165 -11.9773 0 0 
24.0037 574.519 -12.0019 0 0 
24.0037 574.519 -12.0019 0 0 
24.0528 576.878 -12.0264 0 0 
24.0528 576.878 -12.0264 0 0 
24.1019 579.242 -12.051 0 0 
24.1019 579.242 -12.051 0 0 
24.151 581.611 -12.0755 0 0 
24.151 581.611 -12.0755 0 0 
24.2001 583.984 -12.1001 0 0 
24.2001 583.984 -12.1001 0 0 
24.2492 586.362 -12.1246 0 0 
24.2492 586.362 -12.1246 0 0 
24.2983 588.745 -12.1491 0 0 
24.2983 588.745 -12.1491 0 0 
24.3473 591.133 -12.1737 0 0 
24.3473 591.133 -12.1737 0 0 
24.3964 593.526 -12.1982 0 0 
24.3964 593.526 -12.1982 0 0 
24.4455 595.924 -12.2228 0 0 
24.4455 595.924 -12.2228 0 0 
24.4946 598.326 -12.2473 0 0 
24.4946 598.326 -12.2473 0 0 
24.5437 600.733 -12.2719 0 0 
24.5437 600.733 -12.2719 0 0 
24.5928 603.145 -12.2964 0 0 
24.5928 603.145 -12.2964 0 0 
24.6419 605.562 -12.3209 0 0 
24.6419 605.562 -12.3209 0 0 
24.691 607.983 -12.3455 0 0 
24.691 607.983 -12.3455 0 0 
24.74 610.41 -12.37 0 0 
24.74 610.41 -12.37 0 0 
24.7891 612.841 -12.3946 0 0 
24.7891 612.841 -12.3946 0 0 
24.8382 615.277 -12.4191 0 0 
24.8382 615.277 -12.4191 0 0 
24.8873 617.718 -12.4437 0 0 
24.8873 617.718 -12.4437 0 0 
24.9364 620.164 -12.4682 0 0 
24.9364 620.164 -12.4682 0 0 
24.9855 622.614 -12.4927 0 0 
24.9855 622.614 -12.4927 0 0 
25.0346 625.07 -12.5173 0 0 
25.0346 625.07 -12.5173 0 0 
25.0837 627.53 -12.5418 0 0 
25.0837 627.53 -12.5418 0 0 
25.1327 629.995 -12.5664 0 0 
25.1327 629.995 -12.5664 0 0 
-25.0837 627.53 12.5418 0 0 
-25.0837 627.53 12.5418 0 0 
-25.0346 625.07 12.5173 0 0 
-25.0346 625.07 12.5173 0 0 
-24.9855 622.614 12.4927 0 0 
-24.9855 622.614 12.4927 0 0 
-24.9364 620.164 12.4682 0 0 
-24.9364 620.164 12.4682 0 0 
-24.8873 617.718 12.4437 0 0 
-24.8873 617.718 12.4437 0 0 
-24.8382 615.277 12.4191 0 0 
-24.8382 615.277 12.4191 0 0 
-24.7891 612.841 12.3946 0 0 
-24.7891 612.841 12.3946 0 0 
-24.74 610.41 12.37 0 0 
-24.74 610.41 12.37 0 0 
-24.691 607.983 12.3455 0 0 
-24.691 607.983 12.3455 0 0 
-24.6419 605.562 12.3209 0 0 
-24.6419 605.562 12.3209 0 0 
-24.5928 603.145 12.2964 0 0 
-24.5928 603.145 12.2964 0 0 
-24.5437 600.733 12.2719 0 0 
-24.5437 600.733 12.2719 0 0 
-24.4946 598.326 12.2473 0 0 
-24.4946 598.326 12.2473 0 0 
-24.4455 595.924 12.2228 0 0 
-24.4455 595.924 12.2228 0 0 
-24.3964 593.526 12.1982 0 0 
-24.3964 593.526 12.1982 0 0 
-24.3473 591.133 12.1737 0 0 
-24.3473 591.133 12.1737 0 0 
-24.2983 588.745 12.1491 0 0 
-24.2983 588.745 12.1491 0 0 
-24.2492 586.362 12.1246 0 0 
-24.2492 586.362 12.1246 0 0 
-24.2001 583.984 12.1001 0 0 
-24.2001 583.984 12.1001 0 0 
-24.151 581.611 12.0755 0 0 
-24.151 581.611 12.0755 0 0 
-24.1019 579.242 12.051 0 0 
-24.1019 579.242 12.051 0 0 
-24.0528 576.878 12.0264 0 0 
-24.0528 576.878 12.0264 0 0 
-24.0037 574.519 12.0019 0 0 
-24.0037 574.519 12.0019 0 0 
-23.9546 572.165 11.9773 0 0 
-23.9546 572.165 11.9773 0 0 
-23.9056 569.816 11.9528 0 0 
-23.9056 569.816 11.9528 0 0 
-23.8565 567.471 11.9283 0 0 
-23.8565 567.471 11.9283 0 0 
-23.8074 565.132 11.9037 0 0 
-23.8074 565.132 11.9037 0 0 
-23.7583 562.797 11.8792 0 0 
-23.7583 562.797 11.8792 0 0 
-23.7092 560.467 11.8546 0 0 
-23.7092 560.467 11.8546 0 0 
-23.6601 558.141 11.8301 0 0 
-23.6601 558.141 11.8301 0 0 
-23.611 555.821 11.8055 0 0 
-23.611 555.821 11.8055 0 0 
-23.5619 553.505 11.781 0 0 
-23.5619 553.505 11.781 0 0 
-23.5129 551.195 11.7565 0 0 
-23.5129 551.195 11.7565 0 0 
-23.4638 548.889 11.7319 0 0 
-23.4638 548.889 11.7319 0 0 
-23.4147 546.587 11.7074 0 0 
-23.4147 546.587 11.7074 0 0 
-23.3656 544.291 11.6828 0 0 
-23.3656 544.291 11.6828 0 0 
-23.3165 542 11.6583 0 0 
-23.3165 542 11.6583 0 0 
-23.2674 539.713 11.6337 0 0 
-23.2674 539.713 11.6337 0 0 
-23.2183 537.431 11.6092 0 0 
-23.2183 537.431 11.6092 0 0 
-23.1692 535.154 11.5847 0 0 
-23.1692 535.154 11.5847 0 0 
-23.1202 532.882 11.5601 0 0 
-23.1202 532.882 11.5601 0 0 
-23.0711 530.614 11.5356 0 0 
-23.0711 530.614 11.5356 0 0 
-23.022 528.352 11.511 0 0 
-23.022 528.352 11.511 0 0 
-22.9729 526.094 11.4865 0 0 
-22.9729 526.094 11.4865 0 0 
-22.9238 523.841 11.4619 0 0 
-22.9238 523.841 11.4619 0 0 
-22.8747 521.593 11.4374 0 0 
-22.8747 521.593 11.4374 0 0 
-22.8256 519.35 11.4129 0 0 
-22.8256 519.35 11.4129 0 0 
-22.7765 517.111 11.3883 0 0 
-22.7765 517.111 11.3883 0 0 
-22.7275 514.877 11.3638 0 0 
-22.7275 514.877 11.3638 0 0 
-22.6784 512.649 11.3392 0 0 
-22.6784 512.649 11.3392 0 0 
-22.6293 510.424 11.3147 0 0 
-22.6293 510.424 11.3147 0 0 
-22.5802 508.205 11.2902 0 0 
-22.5802 508.205 11.2902 0 0 
-22.5311 505.991 11.2656 0 0 
-22.5311 505.991 11.2656 0 0 
-22.482 503.781 11.2411 0 0 
-22.482 503.781 11.2411 0 0 
-22.4329 501.577 11.2165 0 0 
-22.4329 501.577 11.2165 0 0 
-22.3838 499.377 11.192 0 0 
-22.3838 499.377 11.192 0 0 
-22.3348 497.181 11.1674 0 0 
-22.3348 497.181 11.1674 0 0 
-22.2857 494.991 11.1429 0 0 
-22.2857 494.991 11.1429 0 0 
-22.2366 492.806 11.1184 0 0 
-22.2366 492.806 11.1184 0 0 
-22.1875 490.625 11.0938 0 0 
-22.1875 490.625 11.0938 0 0 
-22.1384 488.449 11.0693 0 0 
-22.1384 488.449 11.0693 0 0 
-22.0893 486.278 11.0447 0 0 
-22.0893 486.278 11.0447 0 0 
-22.0402 484.112 11.0202 0 0 
-22.0402 484.112 11.0202 0 0 
-21.9911 481.95 10.9956 0 0 
-21.9911 481.95 10.9956 0 0 
-21.9421 479.794 10.9711 0 0 
-21.9421 479.794 10.9711 0 0 
-21.893 477.642 10.9466 0 0 
-21.893 477.642 10.9466 0 0 
-21.8439 475.495 10.922 0 0 
-21.8439 475.495 10.922 0 0 
-21.7948 473.353 10.8975 0 0 
-21.7948 473.353 10.8975 0 0 
-21.7457 471.216 10.8729 0 0 
-21.7457 471.216 10.8729 0 0 
-21.6966 469.083 10.8484 0 0 
-21.6966 469.083 10.8484 0 0 
-21.6475 466.956 10.8238 0 0 
-21.6475 466.956 10.8238 0 0 
-21.5984 464.833 10.7993 0 0 
-21.5984 464.833 10.7993 0 0 
-21.5494 462.715 10.7747 0 0 
-21.5494 462.715 10.7747 0 0 
-21.5003 460.602 10.7502 0 0 
-21.5003 460.602 10.7502 0 0 
-21.4512 458.493 10.7257 0 0 
-21.4512 458.493 10.7257 0 0 
-21.4021 456.39 10.7011 0 0 
-21.4021 456.39 10.7011 0 0 
-21.353 454.291 10.6766 0 0 
-21.353 454.291 10.6766 0 0 
-21.3039 452.197 10.652 0 0 
-21.3039 452.197 10.652 0 0 
-21.2548 450.108 10.6275 0 0 
-21.2548 450.108 10.6275 0 0 
-21.2058 448.024 10.6029 0 0 
-21.2058 448.024 10.6029 0 0 
-21.1567 445.944 10.5784 0 0 
-21.1567 445.944 10.5784 0 0 
-21.1076 443.869 10.5539 0 0 
-21.1076 443.869 10.5539 0 0 
-21.0585 441.8 10.5293 0 0 
-21.0585 441.8 10.5293 0 0 
-21.0094 439.735 10.5048 0 0 
-21.0094 439.735 10.5048 0 0 
-20.9603 437.674 10.4802 0 0 
-20.9603 437.674 10.4802 0 0 
-20.9112 435.619 10.4557 0 0 
-20.9112 435.619 10.4557 0 0 
-20.8621 433.568 10.4311 0 0 
-20.8621 433.568 10.4311 0 0 
-20.8131 431.523 10.4066 0 0 
-20.8131 431.523 10.4066 0 0 
-20.764 429.482 10.3821 0 0 
-20.764 429.482 10.3821 0 0 
-20.7149 427.446 10.3575 0 0 
-20.7149 427.446 10.3575 0 0 
-20.6658 425.414 10.333 0 0 
-20.6658 425.414 10.333 0 0 
-20.6167 423.388 10.3084 0 0 
-20.6167 423.388 10.3084 0 0 
-20.5676 421.366 10.2839 0 0 
-20.5676 421.366 10.2839 0 0 
-20.5185 419.349 10.2593 0 0 
-20.5185 419.349 10.2593 0 0 
-20.4694 417.337 10.2348 0 0 
-20.4694 417.337 10.2348 0 0 
-20.4204 415.33 10.2103 0 0 
-20.4204 415.33 10.2103 0 0 
-20.3713 413.328 10.1857 0 0 
-20.3713 413.328 10.1857 0 0 
-20.3222 411.33 10.1612 0 0 
-20.3222 411.33 10.1612 0 0 
-20.2731 409.338 10.1366 0 0 
-20.2731 409.338 10.1366 0 0 
-20.224 407.35 10.1121 0 0 
-20.224 407.35 10.1121 0 0 
-20.1749 405.367 10.0875 0 0 
-20.1749 405.367 10.0875 0 0 
-20.1258 403.388 10.063 0 0 
-20.1258 403.388 10.063 0 0 
-20.0767 401.415 10.0384 0 0 
-20.0767 401.415 10.0384 0 0 
-20.0277 399.446 10.0139 0 0 
-20.0277 399.446 10.0139 0 0 
-19.9786 397.482 9.98936 0 0 
-19.9786 397.482 9.98936 0 0 
-19.9295 395.523 9.96481 0 0 
-19.9295 395.523 9.96481 0 0 
-19.8804 393.569 9.94027 0 0 
-19.8804 393.569 9.94027 0 0 
-19.8313 391.62 9.91572 0 0 
-19.8313 391.62 9.91572 0 0 
-19.7822 389.675 9.89118 0 0 
-19.7822 389.675 9.89118 0 0 
-19.7331 387.736 9.86663 0 0 
-19.7331 387.736 9.86663 0 0 
-19.684 385.801 9.84209 0 0 
-19.684 385.801 9.84209 0 0 
-19.635 383.871 9.81754 0 0 
-19.635 383.871 9.81754 0 0 
-19.5859 381.945 9.79299 0 0 
-19.5859 381.945 9.79299 0 0 
-19.5368 380.025 9.76844 0 0 
-19.5368 380.025 9.76844 0 0 
-19.4877 378.109 9.74389 0 0 
-19.4877 378.109 9.74389 0 0 
-19.4386 376.199 9.71934 0 0 
-19.4386 376.199 9.71934 0 0 
-19.3895 374.293 9.69479 0 0 
-19.3895 374.293 9.69479 0 0 
-19.3404 372.391 9.67024 0 0 
-19.3404 372.391 9.67024 0 0 
-19.2913 370.495 9.64569 0 0 
-19.2913 370.495 9.64569 0 0 
-19.2423 368.603 9.62114 0 0 
-19.2423 368.603 9.62114 0 0 
-19.1932 366.717 9.59659 0 0 
-19.1932 366.717 9.59659 0 0 
-19.1441 364.835 9.57204 0 0 
-19.1441 364.835 9.57204 0 0 
-19.095 362.958 9.5475 0 0 
-19.095 362.958 9.5475 0 0 
-19.0459 361.086 9.52296 0 0 
-19.0459 361.086 9.52296 0 0 
-18.9968 359.218 9.49843 0 0 
-18.9968 359.218 9.49843 0 0 
-18.9477 357.355 9.47389 0 0 
-18.9477 357.355 9.47389 0 0 
-18.8986 355.498 9.44936 0 0 
-18.8986 355.498 9.44936 0 0 
-18.8496 353.645 9.42482 0 0 
-18.8496 353.645 9.42482 0 0 
-18.8005 351.796 9.40029 0 0 
-18.8005 351.796 9.40029 0 0 
-18.7514 349.953 9.37575 0 0 
-18.7514 349.953 9.37575 0 0 
-18.7023 348.115 9.35122 0 0 
-18.7023 348.115 9.35122 0 0 
-18.6532 346.281 9.32668 0 0 
-18.6532 346.281 9.32668 0 0 
-18.6041 344.452 9.30214 0 0 
-18.6041 344.452 9.30214 0 0 
-18.555 342.628 9.2776 0 0 
-18.555 342.628 9.2776 0 0 
-18.5059 340.809 9.25306 0 0 
-18.5059 340.809 9.25306 0 0 
-18.4569 338.994 9.22852 0 0 
-18.4569 338.994 9.22852 0 0 
-18.4078 337.185 9.20398 0 0 
-18.4078 337.185 9.20398 0 0 
-18.3587 335.38 9.17944 0 0 
-18.3587 335.38 9.17944 0 0 
-18.3096 333.58 9.1549 0 0 
-18.3096 333.58 9.1549 0 0 
-18.2605 331.785 9.13036 0 0 
-18.2605 331.785 9.13036 0 0 
-18.2114 329.994 9.10582 0 0 
-18.2114 329.994 9.10582 0 0 
-18.1623 328.209 9.08128 0 0 
-18.1623 328.209 9.08128 0 0 
-18.1132 326.428 9.05674 0 0 
-18.1132 326.428 9.05674 0 0 
-18.0642 324.652 9.0322 0 0 
-18.0642 324.652 9.0322 0 0 
-18.0151 322.881 9.00765 0 0 
-18.0151 322.881 9.00765 0 0 
-17.966 321.115 8.98311 0 0 
-17.966 321.115 8.98311 0 0 
-17.9169 319.354 8.95857 0 0 
-17.9169 319.354 8.95857 0 0 
-17.8678 317.597 8.93403 0 0 
-17.8678 317.597 8.93403 0 0 
-17.8187 315.845 8.90949 0 0 
-17.8187 315.845 8.90949 0 0 
-17.7696 314.098 8.88495 0 0 
-17.7696 314.098 8.88495 0 0 
-17.7205 312.356 8.8604 0 0 
-17.7205 312.356 8.8604 0 0 
-17.6715 310.619 8.83586 0 0 
-17.6715 310.619 8.83586 0 0 
-17.6224 308.886 8.81132 0 0 
-17.6224 308.886 8.81132 0 0 
-17.5733 307.159 8.78678 0 0 
-17.5733 307.159 8.78678 0 0 
-17.5242 305.436 8.76224 0 0 
-17.5242 305.436 8.76224 0 0 
-17.4751 303.718 8.73769 0 0 
-17.4751 303.718 8.73769 0 0 
-17.426 302.005 8.71315 0 0 
-17.426 302.005 8.71315 0 0 
-17.3769 300.296 8.68861 0 0 
-17.3769 300.296 8.68861 0 0 
-17.3278 298.593 8.66407 0 0 
-17.3278 298.593 8.66407 0 0 
-17.2788 296.894 8.63952 0 0 
-17.2788 296.894 8.63952 0 0 
-17.2297 295.2 8.61498 0 0 
-17.2297 295.2 8.61498 0 0 
-17.1806 293.511 8.59044 0 0 
-17.1806 293.511 8.59044 0 0 
-17.1315 291.826 8.5659 0 0 
-17.1315 291.826 8.5659 0 0 
-17.0824 290.147 8.54136 0 0 
-17.0824 290.147 8.54136 0 0 
-17.0333 288.472 8.51681 0 0 
-17.0333 288.472 8.51681 0 0 
-16.9842 286.802 8.49227 0 0 
-16.9842 286.802 8.49227 0 0 
-16.9351 285.137 8.46773 0 0 
-16.9351 285.137 8.46773 0 0 
-16.8861 283.477 8.44319 0 0 
-16.8861 283.477 8.44319 0 0 
-16.837 281.822 8.41865 0 0 
-16.837 281.822 8.41865 0 0 
-16.7879 280.171 8.3941 0 0 
-16.7879 280.171 8.3941 0 0 
-16.7388 278.525 8.36956 0 0 
-16.7388 278.525 8.36956 0 0 
-16.6897 276.884 8.34502 0 0 
-16.6897 276.884 8.34502 0 0 
-16.6406 275.248 8.32048 0 0 
-16.6406 275.248 8.32048 0 0 
-16.5915 273.617 8.29594 0 0 
-16.5915 273.617 8.29594 0 0 
-16.5424 271.991 8.27139 0 0 
-16.5424 271.991 8.27139 0 0 
-16.4934 270.369 8.24685 0 0 
-16.4934 270.369 8.24685 0 0 
-16.4443 268.752 8.22231 0 0 
-16.4443 268.752 8.22231 0 0 
-16.3952 267.14 8.19777 0 0 
-16.3952 267.14 8.19777 0 0 
-16.3461 265.533 8.17323 0 0 
-16.3461 265.533 8.17323 0 0 
-16.297 263.93 8.14869 0 0 
-16.297 263.93 8.14869 0 0 
-16.2479 262.333 8.12414 0 0 
-16.2479 262.333 8.12414 0 0 
-16.1988 260.74 8.0996 0 0 
-16.1988 260.74 8.0996 0 0 
-16.1497 259.152 8.07506 0 0 
-16.1497 259.152 8.07506 0 0 
-16.1007 257.569 8.05052 0 0 
-16.1007 257.569 8.05052 0 0 
-16.0516 255.991 8.02598 0 0 
-16.0516 255.991 8.02598 0 0 
-16.0025 254.417 8.00143 0 0 
-16.0025 254.417 8.00143 0 0 
-15.9534 252.849 7.97689 0 0 
-15.9534 252.849 7.97689 0 0 
-15.9043 251.285 7.95235 0 0 
-15.9043 251.285 7.95235 0 0 
-15.8552 249.726 7.92781 0 0 
-15.8552 249.726 7.92781 0 0 
-15.8061 248.171 7.90327 0 0 
-15.8061 248.171 7.90327 0 0 
-15.7571 246.622 7.87873 0 0 
-15.7571 246.622 7.87873 0 0 
-15.708 245.078 7.85419 0 0 
-15.708 245.078 7.85419 0 0 
-15.6589 243.538 7.82964 0 0 
-15.6589 243.538 7.82964 0 0 
-15.6098 242.003 7.8051 0 0 
-15.6098 242.003 7.8051 0 0 
-15.5607 240.473 7.78056 0 0 
-15.5607 240.473 7.78056 0 0 
-15.5116 238.947 7.75602 0 0 
-15.5116 238.947 7.75602 0 0 
-15.4625 237.427 7.73148 0 0 
-15.4625 237.427 7.73148 0 0 
-15.4134 235.911 7.70694 0 0 
-15.4134 235.911 7.70694 0 0 
-15.3644 234.4 7.6824 0 0 
-15.3644 234.4 7.6824 0 0 
-15.3153 232.894 7.65785 0 0 
-15.3153 232.894 7.65785 0 0 
-15.2662 231.393 7.63331 0 0 
-15.2662 231.393 7.63331 0 0 
-15.2171 229.897 7.60877 0 0 
-15.2171 229.897 7.60877 0 0 
-15.168 228.405 7.58423 0 0 
-15.168 228.405 7.58423 0 0 
-15.1189 226.919 7.55969 0 0 
-15.1189 226.919 7.55969 0 0 
-15.0698 225.437 7.53515 0 0 
-15.0698 225.437 7.53515 0 0 
-15.0207 223.96 7.51061 0 0 
-15.0207 223.96 7.51061 0 0 
-14.9717 222.487 7.48607 0 0 
-14.9717 222.487 7.48607 0 0 
-14.9226 221.02 7.46153 0 0 
-14.9226 221.02 7.46153 0 0 
-14.8735 219.557 7.43699 0 0 
-14.8735 219.557 7.43699 0 0 
-14.8244 218.099 7.41244 0 0 
-14.8244 218.099 7.41244 0 0 
-14.7753 216.646 7.3879 0 0 
-14.7753 216.646 7.3879 0 0 
-14.7262 215.198 7.36336 0 0 
-14.7262 215.198 7.36336 0 0 
-14.6771 213.755 7.33882 0 0 
-14.6771 213.755 7.33882 0 0 
-14.628 212.316 7.31428 0 0 
-14.628 212.316 7.31428 0 0 
-14.579 210.882 7.28974 0 0 
-14.579 210.882 7.28974 0 0 
-14.5299 209.454 7.2652 0 0 
-14.5299 209.454 7.2652 0 0 
-14.4808 208.029 7.24066 0 0 
-14.4808 208.029 7.24066 0 0 
-14.4317 206.61 7.21612 0 0 
-14.4317 206.61 7.21612 0 0 
-14.3826 205.196 7.19158 0 0 
-14.3826 205.196 7.19158 0 0 
-14.3335 203.786 7.16704 0 0 
-14.3335 203.786 7.16704 0 0 
-14.2844 202.381 7.1425 0 0 
-14.2844 202.381 7.1425 0 0 
-14.2353 200.981 7.11796 0 0 
-14.2353 200.981 7.11796 0 0 
-14.1863 199.586 7.09342 0 0 
-14.1863 199.586 7.09342 0 0 
-14.1372 198.196 7.06888 0 0 
-14.1372 198.196 7.06888 0 0 
-14.0881 196.81 7.04434 0 0 
-14.0881 196.81 7.04434 0 0 
-14.039 195.429 7.0198 0 0 
-14.039 195.429 7.0198 0 0 
-13.9899 194.054 6.99526 0 0 
-13.9899 194.054 6.99526 0 0 
-13.9408 192.682 6.97072 0 0 
-13.9408 192.682 6.97072 0 0 
-13.8917 191.316 6.94618 0 0 
-13.8917 191.316 6.94618 0 0 
-13.8426 189.955 6.92164 0 0 
-13.8426 189.955 6.92164 0 0 
-13.7936 188.598 6.8971 0 0 
-13.7936 188.598 6.8971 0 0 
-13.7445 187.246 6.87256 0 0 
-13.7445 187.246 6.87256 0 0 
-13.6954 185.899 6.84802 0 0 
-13.6954 185.899 6.84802 0 0 
-13.6463 184.557 6.82348 0 0 
-13.6463 184.557 6.82348 0 0 
-13.5972 183.22 6.79894 0 0 
-13.5972 183.22 6.79894 0 0 
-13.5481 181.887 6.7744 0 0 
-13.5481 181.887 6.7744 0 0 
-13.499 180.559 6.74986 0 0 
-13.499 180.559 6.74986 0 0 
-13.4499 179.237 6.72532 0 0 
-13.4499 179.237 6.72532 0 0 
-13.4009 177.918 6.70078 0 0 
-13.4009 177.918 6.70078 0 0 
-13.3518 176.605 6.67624 0 0 
-13.3518 176.605 6.67624 0 0 
-13.3027 175.297 6.6517 0 0 
-13.3027 175.297 6.6517 0 0 
-13.2536 173.993 6.62717 0 0 
-13.2536 173.993 6.62717 0 0 
-13.2045 172.694 6.60263 0 0 
-13.2045 172.694 6.60263 0 0 
-13.1554 171.4 6.57809 0 0 
-13.1554 171.4 6.57809 0 0 
-13.1063 170.111 6.55355 0 0 
-13.1063 170.111 6.55355 0 0 
-13.0572 168.827 6.52901 0 0 
-13.0572 168.827 6.52901 0 0 
-13.0082 167.547 6.50447 0 0 
-13.0082 167.547 6.50447 0 0 
-12.9591 166.272 6.47993 0 0 
-12.9591 166.272 6.47993 0 0 
-12.91 165.003 6.45539 0 0 
-12.91 165.003 6.45539 0 0 
-12.8609 163.737 6.43086 0 0 
-12.8609 163.737 6.43086 0 0 
-12.8118 162.477 6.40632 0 0 
-12.8118 162.477 6.40632 0 0 
-12.7627 161.222 6.38178 0 0 
-12.7627 161.222 6.38178 0 0 
-12.7136 159.971 6.35724 0 0 
-12.7136 159.971 6.35724 0 0 
-12.6645 158.725 6.3327 0 0 
-12.6645 158.725 6.3327 0 0 
-12.6155 157.484 6.30817 0 0 
-12.6155 157.484 6.30817 0 0 
-12.5664 156.248 6.28363 0 0 
-12.5664 156.248 6.28363 0 0 
-12.5173 155.017 6.25909 0 0 
-12.5173 155.017 6.25909 0 0 
-12.4682 153.79 6.23455 0 0 
-12.4682 153.79 6.23455 0 0 
-12.4191 152.569 6.21002 0 0 
-12.4191 152.569 6.21002 0 0 
-12.37 151.352 6.18548 0 0 
-12.37 151.352 6.18548 0 0 
-12.3209 150.14 6.16094 0 0 
-12.3209 150.14 6.16094 0 0 
-12.2718 148.932 6.13641 0 0 
-12.2718 148.932 6.13641 0 0 
-12.2228 147.73 6.11187 0 0 
-12.2228 147.73 6.11187 0 0 
-12.1737 146.532 6.08733 0 0 
-12.1737 146.532 6.08733 0 0 
-12.1246 145.339 6.0628 0 0 
-12.1246 145.339 6.0628 0 0 
-12.0755 144.151 6.03826 0 0 
-12.0755 144.151 6.03826 0 0 
-12.0264 142.968 6.01372 0 0 
-12.0264 142.968 6.01372 0 0 
-11.9773 141.79 5.98919 0 0 
-11.9773 141.79 5.98919 0 0 
-11.9282 140.616 5.96465 0 0 
-11.9282 140.616 5.96465 0 0 
-11.8791 139.448 5.94012 0 0 
-11.8791 139.448 5.94012 0 0 
-11.8301 138.284 5.91558 0 0 
-11.8301 138.284 5.91558 0 0 
-11.781 137.125 5.89105 0 0 
-11.781 137.125 5.89105 0 0 
-11.7319 135.97 5.86651 0 0 
-11.7319 135.97 5.86651 0 0 
-11.6828 134.821 5.84198 0 0 
-11.6828 134.821 5.84198 0 0 
-11.6337 133.676 5.81744 0 0 
-11.6337 133.676 5.81744 0 0 
-11.5846 132.536 5.79291 0 0 
-11.5846 132.536 5.79291 0 0 
-11.5355 131.401 5.76837 0 0 
-11.5355 131.401 5.76837 0 0 
-11.4864 130.271 5.74384 0 0 
-11.4864 130.271 5.74384 0 0 
-11.4374 129.146 5.7193 0 0 
-11.4374 129.146 5.7193 0 0 
-11.3883 128.025 5.69477 0 0 
-11.3883 128.025 5.69477 0 0 
-11.3392 126.91 5.67024 0 0 
-11.3392 126.91 5.67024 0 0 
-11.2901 125.799 5.6457 0 0 
-11.2901 125.799 5.6457 0 0 
-11.241 124.693 5.62117 0 0 
-11.241 124.693 5.62117 0 0 
-11.1919 123.591 5.59664 0 0 
-11.1919 123.591 5.59664 0 0 
-11.1428 122.495 5.5721 0 0 
-11.1428 122.495 5.5721 0 0 
-11.0937 121.403 5.54757 0 0 
-11.0937 121.403 5.54757 0 0 
-11.0447 120.317 5.52304 0 0 
-11.0447 120.317 5.52304 0 0 
-10.9956 119.235 5.49851 0 0 
-10.9956 119.235 5.49851 0 0 
-10.9465 118.157 5.47398 0 0 
-10.9465 118.157 5.47398 0 0 
-10.8974 117.085 5.44944 0 0 
-10.8974 117.085 5.44944 0 0 
-10.8483 116.017 5.42491 0 0 
-10.8483 116.017 5.42491 0 0 
-10.7992 114.955 5.40038 0 0 
-10.7992 114.955 5.40038 0 0 
-10.7501 113.897 5.37585 0 0 
-10.7501 113.897 5.37585 0 0 
-10.701 112.844 5.35132 0 0 
-10.701 112.844 5.35132 0 0 
-10.652 111.795 5.32679 0 0 
-10.652 111.795 5.32679 0 0 
-10.6029 110.752 5.30226 0 0 
-10.6029 110.752 5.30226 0 0 
-10.5538 109.713 5.27773 0 0 
-10.5538 109.713 5.27773 0 0 
-10.5047 108.68 5.2532 0 0 
-10.5047 108.68 5.2532 0 0 
-10.4556 107.651 5.22868 0 0 
-10.4556 107.651 5.22868 0 0 
-10.4065 106.626 5.20415 0 0 
-10.4065 106.626 5.20415 0 0 
-10.3574 105.607 5.17962 0 0 
-10.3574 105.607 5.17962 0 0 
-10.3084 104.592 5.15509 0 0 
-10.3084 104.592 5.15509 0 0 
-10.2593 103.583 5.13056 0 0 
-10.2593 103.583 5.13056 0 0 
-10.2102 102.578 5.10604 0 0 
-10.2102 102.578 5.10604 0 0 
-10.1611 101.578 5.08151 0 0 
-10.1611 101.578 5.08151 0 0 
-10.112 100.582 5.05699 0 0 
-10.112 100.582 5.05699 0 0 
-10.0629 99.5919 5.03246 0 0 
-10.0629 99.5919 5.03246 0 0 
-10.0138 98.6062 5.00794 0 0 
-10.0138 98.6062 5.00794 0 0 
-9.96474 97.6254 4.98341 0 0 
-9.96474 97.6254 4.98341 0 0 
-9.91565 96.6494 4.95889 0 0 
-9.91565 96.6494 4.95889 0 0 
-9.86656 95.6782 4.93436 0 0 
-9.86656 95.6782 4.93436 0 0 
-9.81748 94.7118 4.90984 0 0 
-9.81748 94.7118 4.90984 0 0 
-9.76839 93.7502 4.88532 0 0 
-9.76839 93.7502 4.88532 0 0 
-9.7193 92.7935 4.8608 0 0 
-9.7193 92.7935 4.8608 0 0 
-9.67021 91.8415 4.83628 0 0 
-9.67021 91.8415 4.83628 0 0 
-9.62113 90.8944 4.81176 0 0 
-9.62113 90.8944 4.81176 0 0 
-9.57204 89.9521 4.78724 0 0 
-9.57204 89.9521 4.78724 0 0 
-9.52295 89.0146 4.76272 0 0 
-9.52295 89.0146 4.76272 0 0 
-9.47387 88.0819 4.7382 0 0 
-9.47387 88.0819 4.7382 0 0 
-9.42478 87.1541 4.71368 0 0 
-9.42478 87.1541 4.71368 0 0 
-9.37569 86.231 4.68916 0 0 
-9.37569 86.231 4.68916 0 0 
-9.3266 85.3128 4.66465 0 0 
-9.3266 85.3128 4.66465 0 0 
-9.27752 84.3994 4.64013 0 0 
-9.27752 84.3994 4.64013 0 0 
-9.22843 83.4908 4.61562 0 0 
-9.22843 83.4908 4.61562 0 0 
-9.17934 82.587 4.5911 0 0 
-9.17934 82.587 4.5911 0 0 
-9.13025 81.6881 4.56659 0 0 
-9.13025 81.6881 4.56659 0 0 
-9.08117 80.7939 4.54208 0 0 
-9.08117 80.7939 4.54208 0 0 
-9.03208 79.9046 4.51756 0 0 
-9.03208 79.9046 4.51756 0 0 
-8.98299 79.0201 4.49305 0 0 
-8.98299 79.0201 4.49305 0 0 
-8.9339 78.1404 4.46854 0 0 
-8.9339 78.1404 4.46854 0 0 
-8.88482 77.2655 4.44404 0 0 
-8.88482 77.2655 4.44404 0 0 
-8.83573 76.3954 4.41953 0 0 
-8.83573 76.3954 4.41953 0 0 
-8.78664 75.5302 4.39502 0 0 
-8.78664 75.5302 4.39502 0 0 
-8.73755 74.6698 4.37052 0 0 
-8.73755 74.6698 4.37052 0 0 
-8.68847 73.8141 4.34601 0 0 
-8.68847 73.8141 4.34601 0 0 
-8.63938 72.9633 4.32151 0 0 
-8.63938 72.9633 4.32151 0 0 
-8.59029 72.1173 4.29701 0 0 
-8.59029 72.1173 4.29701 0 0 
-8.54121 71.2761 4.27251 0 0 
-8.54121 71.2761 4.27251 0 0 
-8.49212 70.4398 4.24801 0 0 
-8.49212 70.4398 4.24801 0 0 
-8.44303 69.6082 4.22352 0 0 
-8.44303 69.6082 4.22352 0 0 
-8.39394 68.7815 4.19902 0 0 
-8.39394 68.7815 4.19902 0 0 
-8.34486 67.9596 4.17453 0 0 
-8.34486 67.9596 4.17453 0 0 
-8.29577 67.1424 4.15003 0 0 
-8.29577 67.1424 4.15003 0 0 
-8.24668 66.3301 4.12554 0 0 
-8.24668 66.3301 4.12554 0 0 
-8.19759 65.5227 4.10106 0 0 
-8.19759 65.5227 4.10106 0 0 
-8.14851 64.72 4.07657 0 0 
-8.14851 64.72 4.07657 0 0 
-8.09942 63.9221 4.05208 0 0 
-8.09942 63.9221 4.05208 0 0 
-8.05033 63.1291 4.0276 0 0 
-8.05033 63.1291 4.0276 0 0 
-8.00124 62.3408 4.00312 0 0 
-8.00124 62.3408 4.00312 0 0 
-7.95216 61.5574 3.97864 0 0 
-7.95216 61.5574 3.97864 0 0 
-7.90307 60.7788 3.95417 0 0 
-7.90307 60.7788 3.95417 0 0 
-7.85398 60.005 3.92969 0 0 
-7.85398 60.005 3.92969 0 0 
-7.80489 59.236 3.90522 0 0 
-7.80489 59.236 3.90522 0 0 
-7.75581 58.4718 3.88076 0 0 
-7.75581 58.4718 3.88076 0 0 
-7.70672 57.7125 3.85629 0 0 
-7.70672 57.7125 3.85629 0 0 
-7.65763 56.9579 3.83183 0 0 
-7.65763 56.9579 3.83183 0 0 
-7.60854 56.2082 3.80737 0 0 
-7.60854 56.2082 3.80737 0 0 
-7.55946 55.4632 3.78292 0 0 
-7.55946 55.4632 3.78292 0 0 
-7.51037 54.7231 3.75847 0 0 
-7.51037 54.7231 3.75847 0 0 
-7.46128 53.9878 3.73402 0 0 
-7.46128 53.9878 3.73402 0 0 
-7.4122 53.2573 3.70957 0 0 
-7.4122 53.2573 3.70957 0 0 
-7.36311 52.5316 3.68513 0 0 
-7.36311 52.5316 3.68513 0 0 
-7.31402 51.8107 3.6607 0 0 
-7.31402 51.8107 3.6607 0 0 
-7.26493 51.0946 3.63627 0 0 
-7.26493 51.0946 3.63627 0 0 
-7.21585 50.3833 3.61184 0 0 
-7.21585 50.3833 3.61184 0 0 
-7.16676 49.6769 3.58742 0 0 
-7.16676 49.6769 3.58742 0 0 
-7.11767 48.9752 3.56301 0 0 
-7.11767 48.9752 3.56301 0 0 
-7.06858 48.2783 3.5386 0 0 
-7.06858 48.2783 3.5386 0 0 
-7.0195 47.5863 3.51419 0 0 
-7.0195 47.5863 3.51419 0 0 
-6.97041 46.8991 3.4898 0 0 
-6.97041 46.8991 3.4898 0 0 
-6.92132 46.2166 3.46541 0 0 
-6.92132 46.2166 3.46541 0 0 
-6.87223 45.539 3.44102 0 0 
-6.87223 45.539 3.44102 0 0 
-6.82315 44.8662 3.41665 0 0 
-6.82315 44.8662 3.41665 0 0 
-6.77406 44.1981 3.39228 0 0 
-6.77406 44.1981 3.39228 0 0 
-6.72497 43.5349 3.36792 0 0 
-6.72497 43.5349 3.36792 0 0 
-6.67588 42.8765 3.34357 0 0 
-6.67588 42.8765 3.34357 0 0 
-6.6268 42.2228 3.31923 0 0 
-6.6268 42.2228 3.31923 0 0 
-6.57771 41.574 3.2949 0 0 
-6.57771 41.574 3.2949 0 0 
-6.52862 40.93 3.27059 0 0 
-6.52862 40.93 3.27059 0 0 
-6.47953 40.2908 3.24628 0 0 
-6.47953 40.2908 3.24628 0 0 
-6.43045 39.6564 3.22198 0 0 
-6.43045 39.6564 3.22198 0 0 
-6.38136 39.0267 3.1977 0 0 
-6.38136 39.0267 3.1977 0 0 
-6.33227 38.4019 3.17343 0 0 
-6.33227 38.4019 3.17343 0 0 
-6.28319 37.7819 3.14918 0 0 
-6.28319 37.7819 3.14918 0 0 
-6.2341 37.1666 3.12495 0 0 
-6.2341 37.1666 3.12495 0 0 
-6.18501 36.5562 3.10073 0 0 
-6.18501 36.5562 3.10073 0 0 
-6.13592 35.9505 3.07652 0 0 
-6.13592 35.9505 3.07652 0 0 
-6.08684 35.3496 3.05234 0 0 
-6.08684 35.3496 3.05234 0 0 
-6.03775 34.7536 3.02818 0 0 
-6.03775 34.7536 3.02818 0 0 
-5.98866 34.1623 3.00404 0 0 
-5.98866 34.1623 3.00404 0 0 
-5.93957 33.5758 2.97993 0 0 
-5.93957 33.5758 2.97993 0 0 
-5.89049 32.9941 2.95584 0 0 
-5.89049 32.9941 2.95584 0 0 
-5.8414 32.4171 2.93177 0 0 
-5.8414 32.4171 2.93177 0 0 
-5.79231 31.845 2.90774 0 0 
-5.79231 31.845 2.90774 0 0 
-5.74322 31.2776 2.88374 0 0 
-5.74322 31.2776 2.88374 0 0 
-5.69414 30.715 2.85978 0 0 
-5.69414 30.715 2.85978 0 0 
-5.64505 30.1572 2.83585 0 0 
-5.64505 30.1572 2.83585 0 0 
-5.59596 29.6041 2.81197 0 0 
-5.59596 29.6041 2.81197 0 0 
-5.54687 29.0559 2.78813 0 0 
-5.54687 29.0559 2.78813 0 0 
-5.49779 28.5124 2.76434 0 0 
-5.49779 28.5124 2.76434 0 0 
-5.4487 27.9736 2.74061 0 0 
-5.4487 27.9736 2.74061 0 0 
-5.39961 27.4397 2.71693 0 0 
-5.39961 27.4397 2.71693 0 0 
-5.35052 26.9105 2.69332 0 0 
-5.35052 26.9105 2.69332 0 0 
-5.30144 26.386 2.66978 0 0 
-5.30144 26.386 2.66978 0 0 
-5.25235 25.8663 2.64633 0 0 
-5.25235 25.8663 2.64633 0 0 
-5.20326 25.3514 2.62295 0 0 
-5.20326 25.3514 2.62295 0 0 
-5.15418 24.8412 2.59968 0 0 
-5.15418 24.8412 2.59968 0 0 
-5.10509 24.3358 2.5765 0 0 
-5.10509 24.3358 2.5765 0 0 
-5.056 23.8351 2.55345 0 0 
-5.056 23.8351 2.55345 0 0 
-5.00691 23.3392 2.53052 0 0 
-5.00691 23.3392 2.53052 0 0 
-4.95783 22.848 2.50773 0 0 
-4.95783 22.848 2.50773 0 0 
-4.90874 22.3616 2.48509 0 0 
-4.90874 22.3616 2.48509 0 0 
-4.85965 21.88 2.46263 0 0 
-4.85965 21.88 2.46263 0 0 
-4.81056 21.4031 2.44036 0 0 
-4.81056 21.4031 2.44036 0 0 
-4.76148 20.9309 2.41829 0 0 
-4.76148 20.9309 2.41829 0 0 
-4.71239 20.4636 2.39646 0 0 
-4.71239 20.4636 2.39646 0 0 
-4.6633 20.001 2.37487 0 0 
-4.6633 20.001 2.37487 0 0 
-4.61421 19.5432 2.35356 0 0 
-4.61421 19.5432 2.35356 0 0 
-4.56513 19.0902 2.33256 0 0 
-4.56513 19.0902 2.33256 0 0 
-4.51604 18.642 2.31189 0 0 
-4.51604 18.642 2.31189 0 0 
-4.46695 18.1987 2.29158 0 0 
-4.46695 18.1987 2.29158 0 0 
-4.41786 17.7603 2.27167 0 0 
-4.41786 17.7603 2.27167 0 0 
-4.36878 17.3268 2.25218 0 0 
-4.36878 17.3268 2.25218 0 0 
-4.31969 16.8982 2.23316 0 0 
-4.31969 16.8982 2.23316 0 0 
-4.2706 16.4747 2.21462 0 0 
-4.2706 16.4747 2.21462 0 0 
-4.22152 16.0563 2.1966 0 0 
-4.22152 16.0563 2.1966 0 0 
-4.17243 15.6431 2.17911 0 0 
-4.17243 15.6431 2.17911 0 0 
-4.12334 15.2351 2.16217 0 0 
-4.12334 15.2351 2.16217 0 0 
-4.07425 14.8326 2.14577 0 0 
-4.07425 14.8326 2.14577 0 0 
-4.02517 14.4355 2.12988 0 0 
-4.02517 14.4355 2.12988 0 0 
-3.97608 14.0442 2.11443 0 0 
-3.97608 14.0442 2.11443 0 0 
-3.92699 13.6586 2.09935 0 0 
-3.92699 13.6586 2.09935 0 0 
-3.8779 13.279 2.08448 0 0 
-3.8779 13.279 2.08448 0 0 
-3.82882 12.9055 2.06964 0 0 
-3.82882 12.9055 2.06964 0 0 
-3.77973 12.5381 2.0546 0 0 
-3.77973 12.5381 2.0546 0 0 
-3.73064 12.1769 2.03908 0 0 
-3.73064 12.1769 2.03908 0 0 
-3.68155 11.8219 2.0228 0 0 
-3.68155 11.8219 2.0228 0 0 
-3.63247 11.4728 2.00546 0 0 
-3.63247 11.4728 2.00546 0 0 
-3.58338 11.1295 1.9868 0 0 
-3.58338 11.1295 1.9868 0 0 
-3.53429 10.7918 1.96663 0 0 
-3.53429 10.7918 1.96663 0 0 
-3.4852 10.4592 1.94483 0 0 
-3.4852 10.4592 1.94483 0 0 
-3.43612 10.1314 1.92138 0 0 
-3.43612 10.1314 1.92138 0 0 
-3.38703 9.80819 1.89636 0 0 
-3.38703 9.80819 1.89636 0 0 
-3.33794 9.48915 1.86991 0 0 
-3.33794 9.48915 1.86991 0 0 
-3.28885 9.17409 1.84226 0 0 
-3.28885 9.17409 1.84226 0 0 
-3.23977 8.86285 1.81364 0 0 
-3.23977 8.86285 1.81364 0 0 
-3.19068 8.55536 1.78431 0 0 
-3.19068 8.55536 1.78431 0 0 
-3.14159 8.25159 1.75452 0 0 
-3.14159 8.25159 1.75452 0 0 
-3.09251 7.95158 1.72447 0 0 
-3.09251 7.95158 1.72447 0 0 
-3.04342 7.65539 1.69436 0 0 
-3.04342 7.65539 1.69436 0 0 
-2.99433 7.36311 1.66433 0 0 
-2.99433 7.36311 1.66433 0 0 
-2.94524 7.07485 1.63449 0 0 
-2.94524 7.07485 1.63449 0 0 
-2.89616 6.79071 1.60493 0 0 
-2.89616 6.79071 1.60493 0 0 
-2.84707 6.5108 1.5757 0 0 
-2.84707 6.5108 1.5757 0 0 
-2.79798 6.2352 1.54683 0 0 
-2.79798 6.2352 1.54683 0 0 
-2.74889 5.96401 1.51834 0 0 
-2.74889 5.96401 1.51834 0 0 
-2.69981 5.6973 1.49025 0 0 
-2.69981 5.6973 1.49025 0 0 
-2.65072 5.43512 1.46255 0 0 
-2.65072 5.43512 1.46255 0 0 
-2.60163 5.17754 1.43524 0 0 
-2.60163 5.17754 1.43524 0 0 
-2.55254 4.9246 1.40832 0 0 
-2.55254 4.9246 1.40832 0 0 
-2.50346 4.67634 1.38179 0 0 
-2.50346 4.67634 1.38179 0 0 
-2.45437 4.43282 1.35565 0 0 
-2.45437 4.43282 1.35565 0 0 
-2.40528 4.19406 1.3299 0 0 
-2.40528 4.19406 1.3299 0 0 
-2.35619 3.96012 1.30453 0 0 
-2.35619 3.96012 1.30453 0 0 
-2.30711 3.73104 1.27954 0 0 
-2.30711 3.73104 1.27954 0 0 
-2.25802 3.50686 1.25492 0 0 
-2.25802 3.50686 1.25492 0 0 
-2.20893 3.28764 1.23064 0 0 
-2.20893 3.28764 1.23064 0 0 
-2.15984 3.0734 1.20668 0 0 
-2.15984 3.0734 1.20668 0 0 
-2.11076 2.86418 1.18302 0 0 
-2.11076 2.86418 1.18302 0 0 
-2.06167 2.66002 1.15963 0 0 
-2.06167 2.66002 1.15963 0 0 
-2.01258 2.46094 1.13649 0 0 
-2.01258 2.46094 1.13649 0 0 
-1.9635 2.26697 1.11358 0 0 
-1.9635 2.26697 1.11358 0 0 
-1.91441 2.07815 1.09085 0 0 
-1.91441 2.07815 1.09085 0 0 
-1.86532 1.8945 1.0683 0 0 
-1.86532 1.8945 1.0683 0 0 
-1.81623 1.71605 1.0459 0 0 
-1.81623 1.71605 1.0459 0 0 
-1.76715 1.54286 1.0236 0 0 
-1.76715 1.54286 1.0236 0 0 
-1.71806 1.37495 1.00138 0 0 
-1.71806 1.37495 1.00138 0 0 
-1.66897 1.21239 0.979188 0 0 
-1.66897 1.21239 0.979188 0 0 
-1.61988 1.05522 0.956959 0 0 
-1.61988 1.05522 0.956959 0 0 
-1.5708 0.903498 0.93461 0 0 
-1.5708 0.903498 0.93461 0 0 
-1.52171 0.757281 0.912031 0 0 
-1.52171 0.757281 0.912031 0 0 
-1.47262 0.616599 0.889079 0 0 
-1.47262 0.616599 0.889079 0 0 
-1.42353 0.481451 0.865579 0 0 
-1.42353 0.481451 0.865579 0 0 
-1.37445 0.351783 0.841337 0 0 
-1.37445 0.351783 0.841337 0 0 
-1.32536 0.227474 0.816157 0 0 
-1.32536 0.227474 0.816157 0 0 
-1.27627 0.10833 0.789876 0 0 
-1.27627 0.10833 0.789876 0 0 
-1.22718 -0.00589779 0.762391 0 0 
-1.22718 -0.00589779 0.762391 0 0 
-1.1781 -0.11549 0.733684 0 0 
-1.1781 -0.11549 0.733684 0 0 
-1.12901 -0.220721 0.70383 0 0 
-1.12901 -0.220721 0.70383 0 0 
-1.07992 -0.32182 0.672982 0 0 
-1.07992 -0.32182 0.672982 0 0 
-1.03084 -0.418955 0.641347 0 0 
-1.03084 -0.418955 0.641347 0 0 
-0.981748 -0.512215 0.609154 0 0 
-0.981748 -0.512215 0.609154 0 0 
-0.93266 -0.601622 0.576631 0 0 
-0.93266 -0.601622 0.576631 0 0 
-0.883573 -0.68714 0.543979 0 0 
-0.883573 -0.68714 0.543979 0 0 
-0.834486 -0.768695 0.511366 0 0 
-0.834486 -0.768695 0.511366 0 0 
-0.785398 -0.846189 0.47892 0 0 
-0.785398 -0.846189 0.47892 0 0 
-0.736311 -0.919513 0.446733 0 0 
-0.736311 -0.919513 0.446733 0 0 
-0.687223 -0.988557 0.414865 0 0 
-0.687223 -0.988557 0.414865 0 0 
-0.638136 -1.05322 0.383352 0 0 
-0.638136 -1.05322 0.383352 0 0 
-0.589049 -1.1134 0.352205 0 0 
-0.589049 -1.1134 0.352205 0 0 
-0.539961 -1.16902 0.321423 0 0 
-0.539961 -1.16902 0.321423 0 0 
-0.490874 -1.22001 0.290993 0 0 
-0.490874 -1.22001 0.290993 0 0 
-0.441786 -1.2663 0.260895 0 0 
-0.441786 -1.2663 0.260895 0 0 
-0.392699 -1.30784 0.231103 0 0 
-0.392699 -1.30784 0.231103 0 0 
-0.343612 -1.34458 0.201587 0 0 
-0.343612 -1.34458 0.201587 0 0 
-0.294524 -1.3765 0.172318 0 0 
-0.294524 -1.3765 0.172318 0 0 
-0.245437 -1.40356 0.143262 0 0 
-0.245437 -1.40356 0.143262 0 0 
-0.19635 -1.42574 0.114387 0 0 
-0.19635 -1.42574 0.114387 0 0 
-0.147262 -1.443 0.0856583 0 0 
-0.147262 -1.443 0.0856583 0 0 
-0.0981748 -1.45535 0.057042 0 0 
-0.0981748 -1.45535 0.057042 0 0 
-0.0490874 -1.46277 0.0285018 0 0 
-0.0490874 -1.46277 0.0285018 0 0 


==> anc/FOURIER/LAMBDA2.0GAMMA0.5BETA1.0QUANTUM/V.txt <==
0 nan nan 0 nan 
0 nan nan 0 nan 
0.0490874 nan nan 0 nan 
0.0490874 nan nan 0 nan 
0.0981748 nan nan 0 nan 
0.0981748 nan nan 0 nan 
0.147262 nan nan 0 nan 
0.147262 nan nan 0 nan 
0.19635 nan nan 0 nan 
0.19635 nan nan 0 nan 
0.245437 nan nan 0 nan 
0.245437 nan nan 0 nan 
0.294524 nan nan 0 nan 
0.294524 nan nan 0 nan 
0.343612 nan nan 0 nan 
0.343612 nan nan 0 nan 
0.392699 nan nan 0 nan 
0.392699 nan nan 0 nan 
0.441786 nan nan 0 nan 
0.441786 nan nan 0 nan 
0.490874 nan nan 0 nan 
0.490874 nan nan 0 nan 
0.539961 nan nan 0 nan 
0.539961 nan nan 0 nan 
0.589049 nan nan 0 nan 
0.589049 nan nan 0 nan 
0.638136 nan nan 0 nan 
0.638136 nan nan 0 nan 
0.687223 nan nan 0 nan 
0.687223 nan nan 0 nan 
0.736311 nan nan 0 nan 
0.736311 nan nan 0 nan 
0.785398 nan nan 0 nan 
0.785398 nan nan 0 nan 
0.834486 nan nan 0 nan 
0.834486 nan nan 0 nan 
0.883573 nan nan 0 nan 
0.883573 nan nan 0 nan 
0.93266 nan nan 0 nan 
0.93266 nan nan 0 nan 
0.981748 nan nan 0 nan 
0.981748 nan nan 0 nan 
1.03084 nan nan 0 nan 
1.03084 nan nan 0 nan 
1.07992 nan nan 0 nan 
1.07992 nan nan 0 nan 
1.12901 nan nan 0 nan 
1.12901 nan nan 0 nan 
1.1781 nan nan 0 nan 
1.1781 nan nan 0 nan 
1.22718 nan nan 0 nan 
1.22718 nan nan 0 nan 
1.27627 nan nan 0 nan 
1.27627 nan nan 0 nan 
1.32536 nan nan 0 nan 
1.32536 nan nan 0 nan 
1.37445 nan nan 0 nan 
1.37445 nan nan 0 nan 
1.42353 nan nan 0 nan 
1.42353 nan nan 0 nan 
1.47262 nan nan 0 nan 
1.47262 nan nan 0 nan 
1.52171 nan nan 0 nan 
1.52171 nan nan 0 nan 
1.5708 nan nan 0 nan 
1.5708 nan nan 0 nan 
1.61988 nan nan 0 nan 
1.61988 nan nan 0 nan 
1.66897 nan nan 0 nan 
1.66897 nan nan 0 nan 
1.71806 nan nan 0 nan 
1.71806 nan nan 0 nan 
1.76715 nan nan 0 nan 
1.76715 nan nan 0 nan 
1.81623 nan nan 0 nan 
1.81623 nan nan 0 nan 
1.86532 nan nan 0 nan 
1.86532 nan nan 0 nan 
1.91441 nan nan 0 nan 
1.91441 nan nan 0 nan 
1.9635 nan nan 0 nan 
1.9635 nan nan 0 nan 
2.01258 nan nan 0 nan 
2.01258 nan nan 0 nan 
2.06167 nan nan 0 nan 
2.06167 nan nan 0 nan 
2.11076 nan nan 0 nan 
2.11076 nan nan 0 nan 
2.15984 nan nan 0 nan 
2.15984 nan nan 0 nan 
2.20893 nan nan 0 nan 
2.20893 nan nan 0 nan 
2.25802 nan nan 0 nan 
2.25802 nan nan 0 nan 
2.30711 nan nan 0 nan 
2.30711 nan nan 0 nan 
2.35619 nan nan 0 nan 
2.35619 nan nan 0 nan 
2.40528 nan nan 0 nan 
2.40528 nan nan 0 nan 
2.45437 nan nan 0 nan 
2.45437 nan nan 0 nan 
2.50346 nan nan 0 nan 
2.50346 nan nan 0 nan 
2.55254 nan nan 0 nan 
2.55254 nan nan 0 nan 
2.60163 nan nan 0 nan 
2.60163 nan nan 0 nan 
2.65072 nan nan 0 nan 
2.65072 nan nan 0 nan 
2.69981 nan nan 0 nan 
2.69981 nan nan 0 nan 
2.74889 nan nan 0 nan 
2.74889 nan nan 0 nan 
2.79798 nan nan 0 nan 
2.79798 nan nan 0 nan 
2.84707 nan nan 0 nan 
2.84707 nan nan 0 nan 
2.89616 nan nan 0 nan 
2.89616 nan nan 0 nan 
2.94524 nan nan 0 nan 
2.94524 nan nan 0 nan 
2.99433 nan nan 0 nan 
2.99433 nan nan 0 nan 
3.04342 nan nan 0 nan 
3.04342 nan nan 0 nan 
3.09251 nan nan 0 nan 
3.09251 nan nan 0 nan 
3.14159 nan nan 0 nan 
3.14159 nan nan 0 nan 
3.19068 nan nan 0 nan 
3.19068 nan nan 0 nan 
3.23977 nan nan 0 nan 
3.23977 nan nan 0 nan 
3.28885 nan nan 0 nan 
3.28885 nan nan 0 nan 
3.33794 nan nan 0 nan 
3.33794 nan nan 0 nan 
3.38703 nan nan 0 nan 
3.38703 nan nan 0 nan 
3.43612 nan nan 0 nan 
3.43612 nan nan 0 nan 
3.4852 nan nan 0 nan 
3.4852 nan nan 0 nan 
3.53429 nan nan 0 nan 
3.53429 nan nan 0 nan 
3.58338 nan nan 0 nan 
3.58338 nan nan 0 nan 
3.63247 nan nan 0 nan 
3.63247 nan nan 0 nan 
3.68155 nan nan 0 nan 
3.68155 nan nan 0 nan 
3.73064 nan nan 0 nan 
3.73064 nan nan 0 nan 
3.77973 nan nan 0 nan 
3.77973 nan nan 0 nan 
3.82882 nan nan 0 nan 
3.82882 nan nan 0 nan 
3.8779 nan nan 0 nan 
3.8779 nan nan 0 nan 
3.92699 nan nan 0 nan 
3.92699 nan nan 0 nan 
3.97608 nan nan 0 nan 
3.97608 nan nan 0 nan 
4.02517 nan nan 0 nan 
4.02517 nan nan 0 nan 
4.07425 nan nan 0 nan 
4.07425 nan nan 0 nan 
4.12334 nan nan 0 nan 
4.12334 nan nan 0 nan 
4.17243 nan nan 0 nan 
4.17243 nan nan 0 nan 
4.22152 nan nan 0 nan 
4.22152 nan nan 0 nan 
4.2706 nan nan 0 nan 
4.2706 nan nan 0 nan 
4.31969 nan nan 0 nan 
4.31969 nan nan 0 nan 
4.36878 nan nan 0 nan 
4.36878 nan nan 0 nan 
4.41786 nan nan 0 nan 
4.41786 nan nan 0 nan 
4.46695 nan nan 0 nan 
4.46695 nan nan 0 nan 
4.51604 nan nan 0 nan 
4.51604 nan nan 0 nan 
4.56513 nan nan 0 nan 
4.56513 nan nan 0 nan 
4.61421 nan nan 0 nan 
4.61421 nan nan 0 nan 
4.6633 nan nan 0 nan 
4.6633 nan nan 0 nan 
4.71239 nan nan 0 nan 
4.71239 nan nan 0 nan 
4.76148 nan nan 0 nan 
4.76148 nan nan 0 nan 
4.81056 nan nan 0 nan 
4.81056 nan nan 0 nan 
4.85965 nan nan 0 nan 
4.85965 nan nan 0 nan 
4.90874 nan nan 0 nan 
4.90874 nan nan 0 nan 
4.95783 nan nan 0 nan 
4.95783 nan nan 0 nan 
5.00691 nan nan 0 nan 
5.00691 nan nan 0 nan 
5.056 nan nan 0 nan 
5.056 nan nan 0 nan 
5.10509 nan nan 0 nan 
5.10509 nan nan 0 nan 
5.15418 nan nan 0 nan 
5.15418 nan nan 0 nan 
5.20326 nan nan 0 nan 
5.20326 nan nan 0 nan 
5.25235 nan nan 0 nan 
5.25235 nan nan 0 nan 
5.30144 nan nan 0 nan 
5.30144 nan nan 0 nan 
5.35052 nan nan 0 nan 
5.35052 nan nan 0 nan 
5.39961 nan nan 0 nan 
5.39961 nan nan 0 nan 
5.4487 nan nan 0 nan 
5.4487 nan nan 0 nan 
5.49779 nan nan 0 nan 
5.49779 nan nan 0 nan 
5.54687 nan nan 0 nan 
5.54687 nan nan 0 nan 
5.59596 nan nan 0 nan 
5.59596 nan nan 0 nan 
5.64505 nan nan 0 nan 
5.64505 nan nan 0 nan 
5.69414 nan nan 0 nan 
5.69414 nan nan 0 nan 
5.74322 nan nan 0 nan 
5.74322 nan nan 0 nan 
5.79231 nan nan 0 nan 
5.79231 nan nan 0 nan 
5.8414 nan nan 0 nan 
5.8414 nan nan 0 nan 
5.89049 nan nan 0 nan 
5.89049 nan nan 0 nan 
5.93957 nan nan 0 nan 
5.93957 nan nan 0 nan 
5.98866 nan nan 0 nan 
5.98866 nan nan 0 nan 
6.03775 nan nan 0 nan 
6.03775 nan nan 0 nan 
6.08684 nan nan 0 nan 
6.08684 nan nan 0 nan 
6.13592 nan nan 0 nan 
6.13592 nan nan 0 nan 
6.18501 nan nan 0 nan 
6.18501 nan nan 0 nan 
6.2341 nan nan 0 nan 
6.2341 nan nan 0 nan 
6.28319 nan nan 0 nan 
6.28319 nan nan 0 nan 
6.33227 nan nan 0 nan 
6.33227 nan nan 0 nan 
6.38136 nan nan 0 nan 
6.38136 nan nan 0 nan 
6.43045 nan nan 0 nan 
6.43045 nan nan 0 nan 
6.47953 nan nan 0 nan 
6.47953 nan nan 0 nan 
6.52862 nan nan 0 nan 
6.52862 nan nan 0 nan 
6.57771 nan nan 0 nan 
6.57771 nan nan 0 nan 
6.6268 nan nan 0 nan 
6.6268 nan nan 0 nan 
6.67588 nan nan 0 nan 
6.67588 nan nan 0 nan 
6.72497 nan nan 0 nan 
6.72497 nan nan 0 nan 
6.77406 nan nan 0 nan 
6.77406 nan nan 0 nan 
6.82315 nan nan 0 nan 
6.82315 nan nan 0 nan 
6.87223 nan nan 0 nan 
6.87223 nan nan 0 nan 
6.92132 nan nan 0 nan 
6.92132 nan nan 0 nan 
6.97041 nan nan 0 nan 
6.97041 nan nan 0 nan 
7.0195 nan nan 0 nan 
7.0195 nan nan 0 nan 
7.06858 nan nan 0 nan 
7.06858 nan nan 0 nan 
7.11767 nan nan 0 nan 
7.11767 nan nan 0 nan 
7.16676 nan nan 0 nan 
7.16676 nan nan 0 nan 
7.21585 nan nan 0 nan 
7.21585 nan nan 0 nan 
7.26493 nan nan 0 nan 
7.26493 nan nan 0 nan 
7.31402 nan nan 0 nan 
7.31402 nan nan 0 nan 
7.36311 nan nan 0 nan 
7.36311 nan nan 0 nan 
7.4122 nan nan 0 nan 
7.4122 nan nan 0 nan 
7.46128 nan nan 0 nan 
7.46128 nan nan 0 nan 
7.51037 nan nan 0 nan 
7.51037 nan nan 0 nan 
7.55946 nan nan 0 nan 
7.55946 nan nan 0 nan 
7.60854 nan nan 0 nan 
7.60854 nan nan 0 nan 
7.65763 nan nan 0 nan 
7.65763 nan nan 0 nan 
7.70672 nan nan 0 nan 
7.70672 nan nan 0 nan 
7.75581 nan nan 0 nan 
7.75581 nan nan 0 nan 
7.80489 nan nan 0 nan 
7.80489 nan nan 0 nan 
7.85398 nan nan 0 nan 
7.85398 nan nan 0 nan 
7.90307 nan nan 0 nan 
7.90307 nan nan 0 nan 
7.95216 nan nan 0 nan 
7.95216 nan nan 0 nan 
8.00124 nan nan 0 nan 
8.00124 nan nan 0 nan 
8.05033 nan nan 0 nan 
8.05033 nan nan 0 nan 
8.09942 nan nan 0 nan 
8.09942 nan nan 0 nan 
8.14851 nan nan 0 nan 
8.14851 nan nan 0 nan 
8.19759 nan nan 0 nan 
8.19759 nan nan 0 nan 
8.24668 nan nan 0 nan 
8.24668 nan nan 0 nan 
8.29577 nan nan 0 nan 
8.29577 nan nan 0 nan 
8.34486 nan nan 0 nan 
8.34486 nan nan 0 nan 
8.39394 nan nan 0 nan 
8.39394 nan nan 0 nan 
8.44303 nan nan 0 nan 
8.44303 nan nan 0 nan 
8.49212 nan nan 0 nan 
8.49212 nan nan 0 nan 
8.54121 nan nan 0 nan 
8.54121 nan nan 0 nan 
8.59029 nan nan 0 nan 
8.59029 nan nan 0 nan 
8.63938 nan nan 0 nan 
8.63938 nan nan 0 nan 
8.68847 nan nan 0 nan 
8.68847 nan nan 0 nan 
8.73755 nan nan 0 nan 
8.73755 nan nan 0 nan 
8.78664 nan nan 0 nan 
8.78664 nan nan 0 nan 
8.83573 nan nan 0 nan 
8.83573 nan nan 0 nan 
8.88482 nan nan 0 nan 
8.88482 nan nan 0 nan 
8.9339 nan nan 0 nan 
8.9339 nan nan 0 nan 
8.98299 nan nan 0 nan 
8.98299 nan nan 0 nan 
9.03208 nan nan 0 nan 
9.03208 nan nan 0 nan 
9.08117 nan nan 0 nan 
9.08117 nan nan 0 nan 
9.13025 nan nan 0 nan 
9.13025 nan nan 0 nan 
9.17934 nan nan 0 nan 
9.17934 nan nan 0 nan 
9.22843 nan nan 0 nan 
9.22843 nan nan 0 nan 
9.27752 nan nan 0 nan 
9.27752 nan nan 0 nan 
9.3266 nan nan 0 nan 
9.3266 nan nan 0 nan 
9.37569 nan nan 0 nan 
9.37569 nan nan 0 nan 
9.42478 nan nan 0 nan 
9.42478 nan nan 0 nan 
9.47387 nan nan 0 nan 
9.47387 nan nan 0 nan 
9.52295 nan nan 0 nan 
9.52295 nan nan 0 nan 
9.57204 nan nan 0 nan 
9.57204 nan nan 0 nan 
9.62113 nan nan 0 nan 
9.62113 nan nan 0 nan 
9.67021 nan nan 0 nan 
9.67021 nan nan 0 nan 
9.7193 nan nan 0 nan 
9.7193 nan nan 0 nan 
9.76839 nan nan 0 nan 
9.76839 nan nan 0 nan 
9.81748 nan nan 0 nan 
9.81748 nan nan 0 nan 
9.86656 nan nan 0 nan 
9.86656 nan nan 0 nan 
9.91565 nan nan 0 nan 
9.91565 nan nan 0 nan 
9.96474 nan nan 0 nan 
9.96474 nan nan 0 nan 
10.0138 nan nan 0 nan 
10.0138 nan nan 0 nan 
10.0629 nan nan 0 nan 
10.0629 nan nan 0 nan 
10.112 nan nan 0 nan 
10.112 nan nan 0 nan 
10.1611 nan nan 0 nan 
10.1611 nan nan 0 nan 
10.2102 nan nan 0 nan 
10.2102 nan nan 0 nan 
10.2593 nan nan 0 nan 
10.2593 nan nan 0 nan 
10.3084 nan nan 0 nan 
10.3084 nan nan 0 nan 
10.3574 nan nan 0 nan 
10.3574 nan nan 0 nan 
10.4065 nan nan 0 nan 
10.4065 nan nan 0 nan 
10.4556 nan nan 0 nan 
10.4556 nan nan 0 nan 
10.5047 nan nan 0 nan 
10.5047 nan nan 0 nan 
10.5538 nan nan 0 nan 
10.5538 nan nan 0 nan 
10.6029 nan nan 0 nan 
10.6029 nan nan 0 nan 
10.652 nan nan 0 nan 
10.652 nan nan 0 nan 
10.701 nan nan 0 nan 
10.701 nan nan 0 nan 
10.7501 nan nan 0 nan 
10.7501 nan nan 0 nan 
10.7992 nan nan 0 nan 
10.7992 nan nan 0 nan 
10.8483 nan nan 0 nan 
10.8483 nan nan 0 nan 
10.8974 nan nan 0 nan 
10.8974 nan nan 0 nan 
10.9465 nan nan 0 nan 
10.9465 nan nan 0 nan 
10.9956 nan nan 0 nan 
10.9956 nan nan 0 nan 
11.0447 nan nan 0 nan 
11.0447 nan nan 0 nan 
11.0937 nan nan 0 nan 
11.0937 nan nan 0 nan 
11.1428 nan nan 0 nan 
11.1428 nan nan 0 nan 
11.1919 nan nan 0 nan 
11.1919 nan nan 0 nan 
11.241 nan nan 0 nan 
11.241 nan nan 0 nan 
11.2901 nan nan 0 nan 
11.2901 nan nan 0 nan 
11.3392 nan nan 0 nan 
11.3392 nan nan 0 nan 
11.3883 nan nan 0 nan 
11.3883 nan nan 0 nan 
11.4374 nan nan 0 nan 
11.4374 nan nan 0 nan 
11.4864 nan nan 0 nan 
11.4864 nan nan 0 nan 
11.5355 nan nan 0 nan 
11.5355 nan nan 0 nan 
11.5846 nan nan 0 nan 
11.5846 nan nan 0 nan 
11.6337 nan nan 0 nan 
11.6337 nan nan 0 nan 
11.6828 nan nan 0 nan 
11.6828 nan nan 0 nan 
11.7319 nan nan 0 nan 
11.7319 nan nan 0 nan 
11.781 nan nan 0 nan 
11.781 nan nan 0 nan 
11.8301 nan nan 0 nan 
11.8301 nan nan 0 nan 
11.8791 nan nan 0 nan 
11.8791 nan nan 0 nan 
11.9282 nan nan 0 nan 
11.9282 nan nan 0 nan 
11.9773 nan nan 0 nan 
11.9773 nan nan 0 nan 
12.0264 nan nan 0 nan 
12.0264 nan nan 0 nan 
12.0755 nan nan 0 nan 
12.0755 nan nan 0 nan 
12.1246 nan nan 0 nan 
12.1246 nan nan 0 nan 
12.1737 nan nan 0 nan 
12.1737 nan nan 0 nan 
12.2228 nan nan 0 nan 
12.2228 nan nan 0 nan 
12.2718 nan nan 0 nan 
12.2718 nan nan 0 nan 
12.3209 nan nan 0 nan 
12.3209 nan nan 0 nan 
12.37 nan nan 0 nan 
12.37 nan nan 0 nan 
12.4191 nan nan 0 nan 
12.4191 nan nan 0 nan 
12.4682 nan nan 0 nan 
12.4682 nan nan 0 nan 
12.5173 nan nan 0 nan 
12.5173 nan nan 0 nan 
12.5664 nan nan 0 nan 
12.5664 nan nan 0 nan 
12.6155 nan nan 0 nan 
12.6155 nan nan 0 nan 
12.6645 nan nan 0 nan 
12.6645 nan nan 0 nan 
12.7136 nan nan 0 nan 
12.7136 nan nan 0 nan 
12.7627 nan nan 0 nan 
12.7627 nan nan 0 nan 
12.8118 nan nan 0 nan 
12.8118 nan nan 0 nan 
12.8609 nan nan 0 nan 
12.8609 nan nan 0 nan 
12.91 nan nan 0 nan 
12.91 nan nan 0 nan 
12.9591 nan nan 0 nan 
12.9591 nan nan 0 nan 
13.0082 nan nan 0 nan 
13.0082 nan nan 0 nan 
13.0572 nan nan 0 nan 
13.0572 nan nan 0 nan 
13.1063 nan nan 0 nan 
13.1063 nan nan 0 nan 
13.1554 nan nan 0 nan 
13.1554 nan nan 0 nan 
13.2045 nan nan 0 nan 
13.2045 nan nan 0 nan 
13.2536 nan nan 0 nan 
13.2536 nan nan 0 nan 
13.3027 nan nan 0 nan 
13.3027 nan nan 0 nan 
13.3518 nan nan 0 nan 
13.3518 nan nan 0 nan 
13.4009 nan nan 0 nan 
13.4009 nan nan 0 nan 
13.4499 nan nan 0 nan 
13.4499 nan nan 0 nan 
13.499 nan nan 0 nan 
13.499 nan nan 0 nan 
13.5481 nan nan 0 nan 
13.5481 nan nan 0 nan 
13.5972 nan nan 0 nan 
13.5972 nan nan 0 nan 
13.6463 nan nan 0 nan 
13.6463 nan nan 0 nan 
13.6954 nan nan 0 nan 
13.6954 nan nan 0 nan 
13.7445 nan nan 0 nan 
13.7445 nan nan 0 nan 
13.7936 nan nan 0 nan 
13.7936 nan nan 0 nan 
13.8426 nan nan 0 nan 
13.8426 nan nan 0 nan 
13.8917 nan nan 0 nan 
13.8917 nan nan 0 nan 
13.9408 nan nan 0 nan 
13.9408 nan nan 0 nan 
13.9899 nan nan 0 nan 
13.9899 nan nan 0 nan 
14.039 nan nan 0 nan 
14.039 nan nan 0 nan 
14.0881 nan nan 0 nan 
14.0881 nan nan 0 nan 
14.1372 nan nan 0 nan 
14.1372 nan nan 0 nan 
14.1863 nan nan 0 nan 
14.1863 nan nan 0 nan 
14.2353 nan nan 0 nan 
14.2353 nan nan 0 nan 
14.2844 nan nan 0 nan 
14.2844 nan nan 0 nan 
14.3335 nan nan 0 nan 
14.3335 nan nan 0 nan 
14.3826 nan nan 0 nan 
14.3826 nan nan 0 nan 
14.4317 nan nan 0 nan 
14.4317 nan nan 0 nan 
14.4808 nan nan 0 nan 
14.4808 nan nan 0 nan 
14.5299 nan nan 0 nan 
14.5299 nan nan 0 nan 
14.579 nan nan 0 nan 
14.579 nan nan 0 nan 
14.628 nan nan 0 nan 
14.628 nan nan 0 nan 
14.6771 nan nan 0 nan 
14.6771 nan nan 0 nan 
14.7262 nan nan 0 nan 
14.7262 nan nan 0 nan 
14.7753 nan nan 0 nan 
14.7753 nan nan 0 nan 
14.8244 nan nan 0 nan 
14.8244 nan nan 0 nan 
14.8735 nan nan 0 nan 
14.8735 nan nan 0 nan 
14.9226 nan nan 0 nan 
14.9226 nan nan 0 nan 
14.9717 nan nan 0 nan 
14.9717 nan nan 0 nan 
15.0207 nan nan 0 nan 
15.0207 nan nan 0 nan 
15.0698 nan nan 0 nan 
15.0698 nan nan 0 nan 
15.1189 nan nan 0 nan 
15.1189 nan nan 0 nan 
15.168 nan nan 0 nan 
15.168 nan nan 0 nan 
15.2171 nan nan 0 nan 
15.2171 nan nan 0 nan 
15.2662 nan nan 0 nan 
15.2662 nan nan 0 nan 
15.3153 nan nan 0 nan 
15.3153 nan nan 0 nan 
15.3644 nan nan 0 nan 
15.3644 nan nan 0 nan 
15.4134 nan nan 0 nan 
15.4134 nan nan 0 nan 
15.4625 nan nan 0 nan 
15.4625 nan nan 0 nan 
15.5116 nan nan 0 nan 
15.5116 nan nan 0 nan 
15.5607 nan nan 0 nan 
15.5607 nan nan 0 nan 
15.6098 nan nan 0 nan 
15.6098 nan nan 0 nan 
15.6589 nan nan 0 nan 
15.6589 nan nan 0 nan 
15.708 nan nan 0 nan 
15.708 nan nan 0 nan 
15.7571 nan nan 0 nan 
15.7571 nan nan 0 nan 
15.8061 nan nan 0 nan 
15.8061 nan nan 0 nan 
15.8552 nan nan 0 nan 
15.8552 nan nan 0 nan 
15.9043 nan nan 0 nan 
15.9043 nan nan 0 nan 
15.9534 nan nan 0 nan 
15.9534 nan nan 0 nan 
16.0025 nan nan 0 nan 
16.0025 nan nan 0 nan 
16.0516 nan nan 0 nan 
16.0516 nan nan 0 nan 
16.1007 nan nan 0 nan 
16.1007 nan nan 0 nan 
16.1497 nan nan 0 nan 
16.1497 nan nan 0 nan 
16.1988 nan nan 0 nan 
16.1988 nan nan 0 nan 
16.2479 nan nan 0 nan 
16.2479 nan nan 0 nan 
16.297 nan nan 0 nan 
16.297 nan nan 0 nan 
16.3461 nan nan 0 nan 
16.3461 nan nan 0 nan 
16.3952 nan nan 0 nan 
16.3952 nan nan 0 nan 
16.4443 nan nan 0 nan 
16.4443 nan nan 0 nan 
16.4934 nan nan 0 nan 
16.4934 nan nan 0 nan 
16.5424 nan nan 0 nan 
16.5424 nan nan 0 nan 
16.5915 nan nan 0 nan 
16.5915 nan nan 0 nan 
16.6406 nan nan 0 nan 
16.6406 nan nan 0 nan 
16.6897 nan nan 0 nan 
16.6897 nan nan 0 nan 
16.7388 nan nan 0 nan 
16.7388 nan nan 0 nan 
16.7879 nan nan 0 nan 
16.7879 nan nan 0 nan 
16.837 nan nan 0 nan 
16.837 nan nan 0 nan 
16.8861 nan nan 0 nan 
16.8861 nan nan 0 nan 
16.9351 nan nan 0 nan 
16.9351 nan nan 0 nan 
16.9842 nan nan 0 nan 
16.9842 nan nan 0 nan 
17.0333 nan nan 0 nan 
17.0333 nan nan 0 nan 
17.0824 nan nan 0 nan 
17.0824 nan nan 0 nan 
17.1315 nan nan 0 nan 
17.1315 nan nan 0 nan 
17.1806 nan nan 0 nan 
17.1806 nan nan 0 nan 
17.2297 nan nan 0 nan 
17.2297 nan nan 0 nan 
17.2788 nan nan 0 nan 
17.2788 nan nan 0 nan 
17.3278 nan nan 0 nan 
17.3278 nan nan 0 nan 
17.3769 nan nan 0 nan 
17.3769 nan nan 0 nan 
17.426 nan nan 0 nan 
17.426 nan nan 0 nan 
17.4751 nan nan 0 nan 
17.4751 nan nan 0 nan 
17.5242 nan nan 0 nan 
17.5242 nan nan 0 nan 
17.5733 nan nan 0 nan 
17.5733 nan nan 0 nan 
17.6224 nan nan 0 nan 
17.6224 nan nan 0 nan 
17.6715 nan nan 0 nan 
17.6715 nan nan 0 nan 
17.7205 nan nan 0 nan 
17.7205 nan nan 0 nan 
17.7696 nan nan 0 nan 
17.7696 nan nan 0 nan 
17.8187 nan nan 0 nan 
17.8187 nan nan 0 nan 
17.8678 nan nan 0 nan 
17.8678 nan nan 0 nan 
17.9169 nan nan 0 nan 
17.9169 nan nan 0 nan 
17.966 nan nan 0 nan 
17.966 nan nan 0 nan 
18.0151 nan nan 0 nan 
18.0151 nan nan 0 nan 
18.0642 nan nan 0 nan 
18.0642 nan nan 0 nan 
18.1132 nan nan 0 nan 
18.1132 nan nan 0 nan 
18.1623 nan nan 0 nan 
18.1623 nan nan 0 nan 
18.2114 nan nan 0 nan 
18.2114 nan nan 0 nan 
18.2605 nan nan 0 nan 
18.2605 nan nan 0 nan 
18.3096 nan nan 0 nan 
18.3096 nan nan 0 nan 
18.3587 nan nan 0 nan 
18.3587 nan nan 0 nan 
18.4078 nan nan 0 nan 
18.4078 nan nan 0 nan 
18.4569 nan nan 0 nan 
18.4569 nan nan 0 nan 
18.5059 nan nan 0 nan 
18.5059 nan nan 0 nan 
18.555 nan nan 0 nan 
18.555 nan nan 0 nan 
18.6041 nan nan 0 nan 
18.6041 nan nan 0 nan 
18.6532 nan nan 0 nan 
18.6532 nan nan 0 nan 
18.7023 nan nan 0 nan 
18.7023 nan nan 0 nan 
18.7514 nan nan 0 nan 
18.7514 nan nan 0 nan 
18.8005 nan nan 0 nan 
18.8005 nan nan 0 nan 
18.8496 nan nan 0 nan 
18.8496 nan nan 0 nan 
18.8986 nan nan 0 nan 
18.8986 nan nan 0 nan 
18.9477 nan nan 0 nan 
18.9477 nan nan 0 nan 
18.9968 nan nan 0 nan 
18.9968 nan nan 0 nan 
19.0459 nan nan 0 nan 
19.0459 nan nan 0 nan 
19.095 nan nan 0 nan 
19.095 nan nan 0 nan 
19.1441 nan nan 0 nan 
19.1441 nan nan 0 nan 
19.1932 nan nan 0 nan 
19.1932 nan nan 0 nan 
19.2423 nan nan 0 nan 
19.2423 nan nan 0 nan 
19.2913 nan nan 0 nan 
19.2913 nan nan 0 nan 
19.3404 nan nan 0 nan 
19.3404 nan nan 0 nan 
19.3895 nan nan 0 nan 
19.3895 nan nan 0 nan 
19.4386 nan nan 0 nan 
19.4386 nan nan 0 nan 
19.4877 nan nan 0 nan 
19.4877 nan nan 0 nan 
19.5368 nan nan 0 nan 
19.5368 nan nan 0 nan 
19.5859 nan nan 0 nan 
19.5859 nan nan 0 nan 
19.635 nan nan 0 nan 
19.635 nan nan 0 nan 
19.684 nan nan 0 nan 
19.684 nan nan 0 nan 
19.7331 nan nan 0 nan 
19.7331 nan nan 0 nan 
19.7822 nan nan 0 nan 
19.7822 nan nan 0 nan 
19.8313 nan nan 0 nan 
19.8313 nan nan 0 nan 
19.8804 nan nan 0 nan 
19.8804 nan nan 0 nan 
19.9295 nan nan 0 nan 
19.9295 nan nan 0 nan 
19.9786 nan nan 0 nan 
19.9786 nan nan 0 nan 
20.0277 nan nan 0 nan 
20.0277 nan nan 0 nan 
20.0767 nan nan 0 nan 
20.0767 nan nan 0 nan 
20.1258 nan nan 0 nan 
20.1258 nan nan 0 nan 
20.1749 nan nan 0 nan 
20.1749 nan nan 0 nan 
20.224 nan nan 0 nan 
20.224 nan nan 0 nan 
20.2731 nan nan 0 nan 
20.2731 nan nan 0 nan 
20.3222 nan nan 0 nan 
20.3222 nan nan 0 nan 
20.3713 nan nan 0 nan 
20.3713 nan nan 0 nan 
20.4204 nan nan 0 nan 
20.4204 nan nan 0 nan 
20.4694 nan nan 0 nan 
20.4694 nan nan 0 nan 
20.5185 nan nan 0 nan 
20.5185 nan nan 0 nan 
20.5676 nan nan 0 nan 
20.5676 nan nan 0 nan 
20.6167 nan nan 0 nan 
20.6167 nan nan 0 nan 
20.6658 nan nan 0 nan 
20.6658 nan nan 0 nan 
20.7149 nan nan 0 nan 
20.7149 nan nan 0 nan 
20.764 nan nan 0 nan 
20.764 nan nan 0 nan 
20.8131 nan nan 0 nan 
20.8131 nan nan 0 nan 
20.8621 nan nan 0 nan 
20.8621 nan nan 0 nan 
20.9112 nan nan 0 nan 
20.9112 nan nan 0 nan 
20.9603 nan nan 0 nan 
20.9603 nan nan 0 nan 
21.0094 nan nan 0 nan 
21.0094 nan nan 0 nan 
21.0585 nan nan 0 nan 
21.0585 nan nan 0 nan 
21.1076 nan nan 0 nan 
21.1076 nan nan 0 nan 
21.1567 nan nan 0 nan 
21.1567 nan nan 0 nan 
21.2058 nan nan 0 nan 
21.2058 nan nan 0 nan 
21.2548 nan nan 0 nan 
21.2548 nan nan 0 nan 
21.3039 nan nan 0 nan 
21.3039 nan nan 0 nan 
21.353 nan nan 0 nan 
21.353 nan nan 0 nan 
21.4021 nan nan 0 nan 
21.4021 nan nan 0 nan 
21.4512 nan nan 0 nan 
21.4512 nan nan 0 nan 
21.5003 nan nan 0 nan 
21.5003 nan nan 0 nan 
21.5494 nan nan 0 nan 
21.5494 nan nan 0 nan 
21.5984 nan nan 0 nan 
21.5984 nan nan 0 nan 
21.6475 nan nan 0 nan 
21.6475 nan nan 0 nan 
21.6966 nan nan 0 nan 
21.6966 nan nan 0 nan 
21.7457 nan nan 0 nan 
21.7457 nan nan 0 nan 
21.7948 nan nan 0 nan 
21.7948 nan nan 0 nan 
21.8439 nan nan 0 nan 
21.8439 nan nan 0 nan 
21.893 nan nan 0 nan 
21.893 nan nan 0 nan 
21.9421 nan nan 0 nan 
21.9421 nan nan 0 nan 
21.9911 nan nan 0 nan 
21.9911 nan nan 0 nan 
22.0402 nan nan 0 nan 
22.0402 nan nan 0 nan 
22.0893 nan nan 0 nan 
22.0893 nan nan 0 nan 
22.1384 nan nan 0 nan 
22.1384 nan nan 0 nan 
22.1875 nan nan 0 nan 
22.1875 nan nan 0 nan 
22.2366 nan nan 0 nan 
22.2366 nan nan 0 nan 
22.2857 nan nan 0 nan 
22.2857 nan nan 0 nan 
22.3348 nan nan 0 nan 
22.3348 nan nan 0 nan 
22.3838 nan nan 0 nan 
22.3838 nan nan 0 nan 
22.4329 nan nan 0 nan 
22.4329 nan nan 0 nan 
22.482 nan nan 0 nan 
22.482 nan nan 0 nan 
22.5311 nan nan 0 nan 
22.5311 nan nan 0 nan 
22.5802 nan nan 0 nan 
22.5802 nan nan 0 nan 
22.6293 nan nan 0 nan 
22.6293 nan nan 0 nan 
22.6784 nan nan 0 nan 
22.6784 nan nan 0 nan 
22.7275 nan nan 0 nan 
22.7275 nan nan 0 nan 
22.7765 nan nan 0 nan 
22.7765 nan nan 0 nan 
22.8256 nan nan 0 nan 
22.8256 nan nan 0 nan 
22.8747 nan nan 0 nan 
22.8747 nan nan 0 nan 
22.9238 nan nan 0 nan 
22.9238 nan nan 0 nan 
22.9729 nan nan 0 nan 
22.9729 nan nan 0 nan 
23.022 nan nan 0 nan 
23.022 nan nan 0 nan 
23.0711 nan nan 0 nan 
23.0711 nan nan 0 nan 
23.1202 nan nan 0 nan 
23.1202 nan nan 0 nan 
23.1692 nan nan 0 nan 
23.1692 nan nan 0 nan 
23.2183 nan nan 0 nan 
23.2183 nan nan 0 nan 
23.2674 nan nan 0 nan 
23.2674 nan nan 0 nan 
23.3165 nan nan 0 nan 
23.3165 nan nan 0 nan 
23.3656 nan nan 0 nan 
23.3656 nan nan 0 nan 
23.4147 nan nan 0 nan 
23.4147 nan nan 0 nan 
23.4638 nan nan 0 nan 
23.4638 nan nan 0 nan 
23.5129 nan nan 0 nan 
23.5129 nan nan 0 nan 
23.5619 nan nan 0 nan 
23.5619 nan nan 0 nan 
23.611 nan nan 0 nan 
23.611 nan nan 0 nan 
23.6601 nan nan 0 nan 
23.6601 nan nan 0 nan 
23.7092 nan nan 0 nan 
23.7092 nan nan 0 nan 
23.7583 nan nan 0 nan 
23.7583 nan nan 0 nan 
23.8074 nan nan 0 nan 
23.8074 nan nan 0 nan 
23.8565 nan nan 0 nan 
23.8565 nan nan 0 nan 
23.9056 nan nan 0 nan 
23.9056 nan nan 0 nan 
23.9546 nan nan 0 nan 
23.9546 nan nan 0 nan 
24.0037 nan nan 0 nan 
24.0037 nan nan 0 nan 
24.0528 nan nan 0 nan 
24.0528 nan nan 0 nan 
24.1019 nan nan 0 nan 
24.1019 nan nan 0 nan 
24.151 nan nan 0 nan 
24.151 nan nan 0 nan 
24.2001 nan nan 0 nan 
24.2001 nan nan 0 nan 
24.2492 nan nan 0 nan 
24.2492 nan nan 0 nan 
24.2983 nan nan 0 nan 
24.2983 nan nan 0 nan 
24.3473 nan nan 0 nan 
24.3473 nan nan 0 nan 
24.3964 nan nan 0 nan 
24.3964 nan nan 0 nan 
24.4455 nan nan 0 nan 
24.4455 nan nan 0 nan 
24.4946 nan nan 0 nan 
24.4946 nan nan 0 nan 
24.5437 nan nan 0 nan 
24.5437 nan nan 0 nan 
24.5928 nan nan 0 nan 
24.5928 nan nan 0 nan 
24.6419 nan nan 0 nan 
24.6419 nan nan 0 nan 
24.691 nan nan 0 nan 
24.691 nan nan 0 nan 
24.74 nan nan 0 nan 
24.74 nan nan 0 nan 
24.7891 nan nan 0 nan 
24.7891 nan nan 0 nan 
24.8382 nan nan 0 nan 
24.8382 nan nan 0 nan 
24.8873 nan nan 0 nan 
24.8873 nan nan 0 nan 
24.9364 nan nan 0 nan 
24.9364 nan nan 0 nan 
24.9855 nan nan 0 nan 
24.9855 nan nan 0 nan 
25.0346 nan nan 0 nan 
25.0346 nan nan 0 nan 
25.0837 nan nan 0 nan 
25.0837 nan nan 0 nan 
25.1327 nan nan 0 nan 
25.1327 nan nan 0 nan 
-25.0837 nan nan 0 nan 
-25.0837 nan nan 0 nan 
-25.0346 nan nan 0 nan 
-25.0346 nan nan 0 nan 
-24.9855 nan nan 0 nan 
-24.9855 nan nan 0 nan 
-24.9364 nan nan 0 nan 
-24.9364 nan nan 0 nan 
-24.8873 nan nan 0 nan 
-24.8873 nan nan 0 nan 
-24.8382 nan nan 0 nan 
-24.8382 nan nan 0 nan 
-24.7891 nan nan 0 nan 
-24.7891 nan nan 0 nan 
-24.74 nan nan 0 nan 
-24.74 nan nan 0 nan 
-24.691 nan nan 0 nan 
-24.691 nan nan 0 nan 
-24.6419 nan nan 0 nan 
-24.6419 nan nan 0 nan 
-24.5928 nan nan 0 nan 
-24.5928 nan nan 0 nan 
-24.5437 nan nan 0 nan 
-24.5437 nan nan 0 nan 
-24.4946 nan nan 0 nan 
-24.4946 nan nan 0 nan 
-24.4455 nan nan 0 nan 
-24.4455 nan nan 0 nan 
-24.3964 nan nan 0 nan 
-24.3964 nan nan 0 nan 
-24.3473 nan nan 0 nan 
-24.3473 nan nan 0 nan 
-24.2983 nan nan 0 nan 
-24.2983 nan nan 0 nan 
-24.2492 nan nan 0 nan 
-24.2492 nan nan 0 nan 
-24.2001 nan nan 0 nan 
-24.2001 nan nan 0 nan 
-24.151 nan nan 0 nan 
-24.151 nan nan 0 nan 
-24.1019 nan nan 0 nan 
-24.1019 nan nan 0 nan 
-24.0528 nan nan 0 nan 
-24.0528 nan nan 0 nan 
-24.0037 nan nan 0 nan 
-24.0037 nan nan 0 nan 
-23.9546 nan nan 0 nan 
-23.9546 nan nan 0 nan 
-23.9056 nan nan 0 nan 
-23.9056 nan nan 0 nan 
-23.8565 nan nan 0 nan 
-23.8565 nan nan 0 nan 
-23.8074 nan nan 0 nan 
-23.8074 nan nan 0 nan 
-23.7583 nan nan 0 nan 
-23.7583 nan nan 0 nan 
-23.7092 nan nan 0 nan 
-23.7092 nan nan 0 nan 
-23.6601 nan nan 0 nan 
-23.6601 nan nan 0 nan 
-23.611 nan nan 0 nan 
-23.611 nan nan 0 nan 
-23.5619 nan nan 0 nan 
-23.5619 nan nan 0 nan 
-23.5129 nan nan 0 nan 
-23.5129 nan nan 0 nan 
-23.4638 nan nan 0 nan 
-23.4638 nan nan 0 nan 
-23.4147 nan nan 0 nan 
-23.4147 nan nan 0 nan 
-23.3656 nan nan 0 nan 
-23.3656 nan nan 0 nan 
-23.3165 nan nan 0 nan 
-23.3165 nan nan 0 nan 
-23.2674 nan nan 0 nan 
-23.2674 nan nan 0 nan 
-23.2183 nan nan 0 nan 
-23.2183 nan nan 0 nan 
-23.1692 nan nan 0 nan 
-23.1692 nan nan 0 nan 
-23.1202 nan nan 0 nan 
-23.1202 nan nan 0 nan 
-23.0711 nan nan 0 nan 
-23.0711 nan nan 0 nan 
-23.022 nan nan 0 nan 
-23.022 nan nan 0 nan 
-22.9729 nan nan 0 nan 
-22.9729 nan nan 0 nan 
-22.9238 nan nan 0 nan 
-22.9238 nan nan 0 nan 
-22.8747 nan nan 0 nan 
-22.8747 nan nan 0 nan 
-22.8256 nan nan 0 nan 
-22.8256 nan nan 0 nan 
-22.7765 nan nan 0 nan 
-22.7765 nan nan 0 nan 
-22.7275 nan nan 0 nan 
-22.7275 nan nan 0 nan 
-22.6784 nan nan 0 nan 
-22.6784 nan nan 0 nan 
-22.6293 nan nan 0 nan 
-22.6293 nan nan 0 nan 
-22.5802 nan nan 0 nan 
-22.5802 nan nan 0 nan 
-22.5311 nan nan 0 nan 
-22.5311 nan nan 0 nan 
-22.482 nan nan 0 nan 
-22.482 nan nan 0 nan 
-22.4329 nan nan 0 nan 
-22.4329 nan nan 0 nan 
-22.3838 nan nan 0 nan 
-22.3838 nan nan 0 nan 
-22.3348 nan nan 0 nan 
-22.3348 nan nan 0 nan 
-22.2857 nan nan 0 nan 
-22.2857 nan nan 0 nan 
-22.2366 nan nan 0 nan 
-22.2366 nan nan 0 nan 
-22.1875 nan nan 0 nan 
-22.1875 nan nan 0 nan 
-22.1384 nan nan 0 nan 
-22.1384 nan nan 0 nan 
-22.0893 nan nan 0 nan 
-22.0893 nan nan 0 nan 
-22.0402 nan nan 0 nan 
-22.0402 nan nan 0 nan 
-21.9911 nan nan 0 nan 
-21.9911 nan nan 0 nan 
-21.9421 nan nan 0 nan 
-21.9421 nan nan 0 nan 
-21.893 nan nan 0 nan 
-21.893 nan nan 0 nan 
-21.8439 nan nan 0 nan 
-21.8439 nan nan 0 nan 
-21.7948 nan nan 0 nan 
-21.7948 nan nan 0 nan 
-21.7457 nan nan 0 nan 
-21.7457 nan nan 0 nan 
-21.6966 nan nan 0 nan 
-21.6966 nan nan 0 nan 
-21.6475 nan nan 0 nan 
-21.6475 nan nan 0 nan 
-21.5984 nan nan 0 nan 
-21.5984 nan nan 0 nan 
-21.5494 nan nan 0 nan 
-21.5494 nan nan 0 nan 
-21.5003 nan nan 0 nan 
-21.5003 nan nan 0 nan 
-21.4512 nan nan 0 nan 
-21.4512 nan nan 0 nan 
-21.4021 nan nan 0 nan 
-21.4021 nan nan 0 nan 
-21.353 nan nan 0 nan 
-21.353 nan nan 0 nan 
-21.3039 nan nan 0 nan 
-21.3039 nan nan 0 nan 
-21.2548 nan nan 0 nan 
-21.2548 nan nan 0 nan 
-21.2058 nan nan 0 nan 
-21.2058 nan nan 0 nan 
-21.1567 nan nan 0 nan 
-21.1567 nan nan 0 nan 
-21.1076 nan nan 0 nan 
-21.1076 nan nan 0 nan 
-21.0585 nan nan 0 nan 
-21.0585 nan nan 0 nan 
-21.0094 nan nan 0 nan 
-21.0094 nan nan 0 nan 
-20.9603 nan nan 0 nan 
-20.9603 nan nan 0 nan 
-20.9112 nan nan 0 nan 
-20.9112 nan nan 0 nan 
-20.8621 nan nan 0 nan 
-20.8621 nan nan 0 nan 
-20.8131 nan nan 0 nan 
-20.8131 nan nan 0 nan 
-20.764 nan nan 0 nan 
-20.764 nan nan 0 nan 
-20.7149 nan nan 0 nan 
-20.7149 nan nan 0 nan 
-20.6658 nan nan 0 nan 
-20.6658 nan nan 0 nan 
-20.6167 nan nan 0 nan 
-20.6167 nan nan 0 nan 
-20.5676 nan nan 0 nan 
-20.5676 nan nan 0 nan 
-20.5185 nan nan 0 nan 
-20.5185 nan nan 0 nan 
-20.4694 nan nan 0 nan 
-20.4694 nan nan 0 nan 
-20.4204 nan nan 0 nan 
-20.4204 nan nan 0 nan 
-20.3713 nan nan 0 nan 
-20.3713 nan nan 0 nan 
-20.3222 nan nan 0 nan 
-20.3222 nan nan 0 nan 
-20.2731 nan nan 0 nan 
-20.2731 nan nan 0 nan 
-20.224 nan nan 0 nan 
-20.224 nan nan 0 nan 
-20.1749 nan nan 0 nan 
-20.1749 nan nan 0 nan 
-20.1258 nan nan 0 nan 
-20.1258 nan nan 0 nan 
-20.0767 nan nan 0 nan 
-20.0767 nan nan 0 nan 
-20.0277 nan nan 0 nan 
-20.0277 nan nan 0 nan 
-19.9786 nan nan 0 nan 
-19.9786 nan nan 0 nan 
-19.9295 nan nan 0 nan 
-19.9295 nan nan 0 nan 
-19.8804 nan nan 0 nan 
-19.8804 nan nan 0 nan 
-19.8313 nan nan 0 nan 
-19.8313 nan nan 0 nan 
-19.7822 nan nan 0 nan 
-19.7822 nan nan 0 nan 
-19.7331 nan nan 0 nan 
-19.7331 nan nan 0 nan 
-19.684 nan nan 0 nan 
-19.684 nan nan 0 nan 
-19.635 nan nan 0 nan 
-19.635 nan nan 0 nan 
-19.5859 nan nan 0 nan 
-19.5859 nan nan 0 nan 
-19.5368 nan nan 0 nan 
-19.5368 nan nan 0 nan 
-19.4877 nan nan 0 nan 
-19.4877 nan nan 0 nan 
-19.4386 nan nan 0 nan 
-19.4386 nan nan 0 nan 
-19.3895 nan nan 0 nan 
-19.3895 nan nan 0 nan 
-19.3404 nan nan 0 nan 
-19.3404 nan nan 0 nan 
-19.2913 nan nan 0 nan 
-19.2913 nan nan 0 nan 
-19.2423 nan nan 0 nan 
-19.2423 nan nan 0 nan 
-19.1932 nan nan 0 nan 
-19.1932 nan nan 0 nan 
-19.1441 nan nan 0 nan 
-19.1441 nan nan 0 nan 
-19.095 nan nan 0 nan 
-19.095 nan nan 0 nan 
-19.0459 nan nan 0 nan 
-19.0459 nan nan 0 nan 
-18.9968 nan nan 0 nan 
-18.9968 nan nan 0 nan 
-18.9477 nan nan 0 nan 
-18.9477 nan nan 0 nan 
-18.8986 nan nan 0 nan 
-18.8986 nan nan 0 nan 
-18.8496 nan nan 0 nan 
-18.8496 nan nan 0 nan 
-18.8005 nan nan 0 nan 
-18.8005 nan nan 0 nan 
-18.7514 nan nan 0 nan 
-18.7514 nan nan 0 nan 
-18.7023 nan nan 0 nan 
-18.7023 nan nan 0 nan 
-18.6532 nan nan 0 nan 
-18.6532 nan nan 0 nan 
-18.6041 nan nan 0 nan 
-18.6041 nan nan 0 nan 
-18.555 nan nan 0 nan 
-18.555 nan nan 0 nan 
-18.5059 nan nan 0 nan 
-18.5059 nan nan 0 nan 
-18.4569 nan nan 0 nan 
-18.4569 nan nan 0 nan 
-18.4078 nan nan 0 nan 
-18.4078 nan nan 0 nan 
-18.3587 nan nan 0 nan 
-18.3587 nan nan 0 nan 
-18.3096 nan nan 0 nan 
-18.3096 nan nan 0 nan 
-18.2605 nan nan 0 nan 
-18.2605 nan nan 0 nan 
-18.2114 nan nan 0 nan 
-18.2114 nan nan 0 nan 
-18.1623 nan nan 0 nan 
-18.1623 nan nan 0 nan 
-18.1132 nan nan 0 nan 
-18.1132 nan nan 0 nan 
-18.0642 nan nan 0 nan 
-18.0642 nan nan 0 nan 
-18.0151 nan nan 0 nan 
-18.0151 nan nan 0 nan 
-17.966 nan nan 0 nan 
-17.966 nan nan 0 nan 
-17.9169 nan nan 0 nan 
-17.9169 nan nan 0 nan 
-17.8678 nan nan 0 nan 
-17.8678 nan nan 0 nan 
-17.8187 nan nan 0 nan 
-17.8187 nan nan 0 nan 
-17.7696 nan nan 0 nan 
-17.7696 nan nan 0 nan 
-17.7205 nan nan 0 nan 
-17.7205 nan nan 0 nan 
-17.6715 nan nan 0 nan 
-17.6715 nan nan 0 nan 
-17.6224 nan nan 0 nan 
-17.6224 nan nan 0 nan 
-17.5733 nan nan 0 nan 
-17.5733 nan nan 0 nan 
-17.5242 nan nan 0 nan 
-17.5242 nan nan 0 nan 
-17.4751 nan nan 0 nan 
-17.4751 nan nan 0 nan 
-17.426 nan nan 0 nan 
-17.426 nan nan 0 nan 
-17.3769 nan nan 0 nan 
-17.3769 nan nan 0 nan 
-17.3278 nan nan 0 nan 
-17.3278 nan nan 0 nan 
-17.2788 nan nan 0 nan 
-17.2788 nan nan 0 nan 
-17.2297 nan nan 0 nan 
-17.2297 nan nan 0 nan 
-17.1806 nan nan 0 nan 
-17.1806 nan nan 0 nan 
-17.1315 nan nan 0 nan 
-17.1315 nan nan 0 nan 
-17.0824 nan nan 0 nan 
-17.0824 nan nan 0 nan 
-17.0333 nan nan 0 nan 
-17.0333 nan nan 0 nan 
-16.9842 nan nan 0 nan 
-16.9842 nan nan 0 nan 
-16.9351 nan nan 0 nan 
-16.9351 nan nan 0 nan 
-16.8861 nan nan 0 nan 
-16.8861 nan nan 0 nan 
-16.837 nan nan 0 nan 
-16.837 nan nan 0 nan 
-16.7879 nan nan 0 nan 
-16.7879 nan nan 0 nan 
-16.7388 nan nan 0 nan 
-16.7388 nan nan 0 nan 
-16.6897 nan nan 0 nan 
-16.6897 nan nan 0 nan 
-16.6406 nan nan 0 nan 
-16.6406 nan nan 0 nan 
-16.5915 nan nan 0 nan 
-16.5915 nan nan 0 nan 
-16.5424 nan nan 0 nan 
-16.5424 nan nan 0 nan 
-16.4934 nan nan 0 nan 
-16.4934 nan nan 0 nan 
-16.4443 nan nan 0 nan 
-16.4443 nan nan 0 nan 
-16.3952 nan nan 0 nan 
-16.3952 nan nan 0 nan 
-16.3461 nan nan 0 nan 
-16.3461 nan nan 0 nan 
-16.297 nan nan 0 nan 
-16.297 nan nan 0 nan 
-16.2479 nan nan 0 nan 
-16.2479 nan nan 0 nan 
-16.1988 nan nan 0 nan 
-16.1988 nan nan 0 nan 
-16.1497 nan nan 0 nan 
-16.1497 nan nan 0 nan 
-16.1007 nan nan 0 nan 
-16.1007 nan nan 0 nan 
-16.0516 nan nan 0 nan 
-16.0516 nan nan 0 nan 
-16.0025 nan nan 0 nan 
-16.0025 nan nan 0 nan 
-15.9534 nan nan 0 nan 
-15.9534 nan nan 0 nan 
-15.9043 nan nan 0 nan 
-15.9043 nan nan 0 nan 
-15.8552 nan nan 0 nan 
-15.8552 nan nan 0 nan 
-15.8061 nan nan 0 nan 
-15.8061 nan nan 0 nan 
-15.7571 nan nan 0 nan 
-15.7571 nan nan 0 nan 
-15.708 nan nan 0 nan 
-15.708 nan nan 0 nan 
-15.6589 nan nan 0 nan 
-15.6589 nan nan 0 nan 
-15.6098 nan nan 0 nan 
-15.6098 nan nan 0 nan 
-15.5607 nan nan 0 nan 
-15.5607 nan nan 0 nan 
-15.5116 nan nan 0 nan 
-15.5116 nan nan 0 nan 
-15.4625 nan nan 0 nan 
-15.4625 nan nan 0 nan 
-15.4134 nan nan 0 nan 
-15.4134 nan nan 0 nan 
-15.3644 nan nan 0 nan 
-15.3644 nan nan 0 nan 
-15.3153 nan nan 0 nan 
-15.3153 nan nan 0 nan 
-15.2662 nan nan 0 nan 
-15.2662 nan nan 0 nan 
-15.2171 nan nan 0 nan 
-15.2171 nan nan 0 nan 
-15.168 nan nan 0 nan 
-15.168 nan nan 0 nan 
-15.1189 nan nan 0 nan 
-15.1189 nan nan 0 nan 
-15.0698 nan nan 0 nan 
-15.0698 nan nan 0 nan 
-15.0207 nan nan 0 nan 
-15.0207 nan nan 0 nan 
-14.9717 nan nan 0 nan 
-14.9717 nan nan 0 nan 
-14.9226 nan nan 0 nan 
-14.9226 nan nan 0 nan 
-14.8735 nan nan 0 nan 
-14.8735 nan nan 0 nan 
-14.8244 nan nan 0 nan 
-14.8244 nan nan 0 nan 
-14.7753 nan nan 0 nan 
-14.7753 nan nan 0 nan 
-14.7262 nan nan 0 nan 
-14.7262 nan nan 0 nan 
-14.6771 nan nan 0 nan 
-14.6771 nan nan 0 nan 
-14.628 nan nan 0 nan 
-14.628 nan nan 0 nan 
-14.579 nan nan 0 nan 
-14.579 nan nan 0 nan 
-14.5299 nan nan 0 nan 
-14.5299 nan nan 0 nan 
-14.4808 nan nan 0 nan 
-14.4808 nan nan 0 nan 
-14.4317 nan nan 0 nan 
-14.4317 nan nan 0 nan 
-14.3826 nan nan 0 nan 
-14.3826 nan nan 0 nan 
-14.3335 nan nan 0 nan 
-14.3335 nan nan 0 nan 
-14.2844 nan nan 0 nan 
-14.2844 nan nan 0 nan 
-14.2353 nan nan 0 nan 
-14.2353 nan nan 0 nan 
-14.1863 nan nan 0 nan 
-14.1863 nan nan 0 nan 
-14.1372 nan nan 0 nan 
-14.1372 nan nan 0 nan 
-14.0881 nan nan 0 nan 
-14.0881 nan nan 0 nan 
-14.039 nan nan 0 nan 
-14.039 nan nan 0 nan 
-13.9899 nan nan 0 nan 
-13.9899 nan nan 0 nan 
-13.9408 nan nan 0 nan 
-13.9408 nan nan 0 nan 
-13.8917 nan nan 0 nan 
-13.8917 nan nan 0 nan 
-13.8426 nan nan 0 nan 
-13.8426 nan nan 0 nan 
-13.7936 nan nan 0 nan 
-13.7936 nan nan 0 nan 
-13.7445 nan nan 0 nan 
-13.7445 nan nan 0 nan 
-13.6954 nan nan 0 nan 
-13.6954 nan nan 0 nan 
-13.6463 nan nan 0 nan 
-13.6463 nan nan 0 nan 
-13.5972 nan nan 0 nan 
-13.5972 nan nan 0 nan 
-13.5481 nan nan 0 nan 
-13.5481 nan nan 0 nan 
-13.499 nan nan 0 nan 
-13.499 nan nan 0 nan 
-13.4499 nan nan 0 nan 
-13.4499 nan nan 0 nan 
-13.4009 nan nan 0 nan 
-13.4009 nan nan 0 nan 
-13.3518 nan nan 0 nan 
-13.3518 nan nan 0 nan 
-13.3027 nan nan 0 nan 
-13.3027 nan nan 0 nan 
-13.2536 nan nan 0 nan 
-13.2536 nan nan 0 nan 
-13.2045 nan nan 0 nan 
-13.2045 nan nan 0 nan 
-13.1554 nan nan 0 nan 
-13.1554 nan nan 0 nan 
-13.1063 nan nan 0 nan 
-13.1063 nan nan 0 nan 
-13.0572 nan nan 0 nan 
-13.0572 nan nan 0 nan 
-13.0082 nan nan 0 nan 
-13.0082 nan nan 0 nan 
-12.9591 nan nan 0 nan 
-12.9591 nan nan 0 nan 
-12.91 nan nan 0 nan 
-12.91 nan nan 0 nan 
-12.8609 nan nan 0 nan 
-12.8609 nan nan 0 nan 
-12.8118 nan nan 0 nan 
-12.8118 nan nan 0 nan 
-12.7627 nan nan 0 nan 
-12.7627 nan nan 0 nan 
-12.7136 nan nan 0 nan 
-12.7136 nan nan 0 nan 
-12.6645 nan nan 0 nan 
-12.6645 nan nan 0 nan 
-12.6155 nan nan 0 nan 
-12.6155 nan nan 0 nan 
-12.5664 nan nan 0 nan 
-12.5664 nan nan 0 nan 
-12.5173 nan nan 0 nan 
-12.5173 nan nan 0 nan 
-12.4682 nan nan 0 nan 
-12.4682 nan nan 0 nan 
-12.4191 nan nan 0 nan 
-12.4191 nan nan 0 nan 
-12.37 nan nan 0 nan 
-12.37 nan nan 0 nan 
-12.3209 nan nan 0 nan 
-12.3209 nan nan 0 nan 
-12.2718 nan nan 0 nan 
-12.2718 nan nan 0 nan 
-12.2228 nan nan 0 nan 
-12.2228 nan nan 0 nan 
-12.1737 nan nan 0 nan 
-12.1737 nan nan 0 nan 
-12.1246 nan nan 0 nan 
-12.1246 nan nan 0 nan 
-12.0755 nan nan 0 nan 
-12.0755 nan nan 0 nan 
-12.0264 nan nan 0 nan 
-12.0264 nan nan 0 nan 
-11.9773 nan nan 0 nan 
-11.9773 nan nan 0 nan 
-11.9282 nan nan 0 nan 
-11.9282 nan nan 0 nan 
-11.8791 nan nan 0 nan 
-11.8791 nan nan 0 nan 
-11.8301 nan nan 0 nan 
-11.8301 nan nan 0 nan 
-11.781 nan nan 0 nan 
-11.781 nan nan 0 nan 
-11.7319 nan nan 0 nan 
-11.7319 nan nan 0 nan 
-11.6828 nan nan 0 nan 
-11.6828 nan nan 0 nan 
-11.6337 nan nan 0 nan 
-11.6337 nan nan 0 nan 
-11.5846 nan nan 0 nan 
-11.5846 nan nan 0 nan 
-11.5355 nan nan 0 nan 
-11.5355 nan nan 0 nan 
-11.4864 nan nan 0 nan 
-11.4864 nan nan 0 nan 
-11.4374 nan nan 0 nan 
-11.4374 nan nan 0 nan 
-11.3883 nan nan 0 nan 
-11.3883 nan nan 0 nan 
-11.3392 nan nan 0 nan 
-11.3392 nan nan 0 nan 
-11.2901 nan nan 0 nan 
-11.2901 nan nan 0 nan 
-11.241 nan nan 0 nan 
-11.241 nan nan 0 nan 
-11.1919 nan nan 0 nan 
-11.1919 nan nan 0 nan 
-11.1428 nan nan 0 nan 
-11.1428 nan nan 0 nan 
-11.0937 nan nan 0 nan 
-11.0937 nan nan 0 nan 
-11.0447 nan nan 0 nan 
-11.0447 nan nan 0 nan 
-10.9956 nan nan 0 nan 
-10.9956 nan nan 0 nan 
-10.9465 nan nan 0 nan 
-10.9465 nan nan 0 nan 
-10.8974 nan nan 0 nan 
-10.8974 nan nan 0 nan 
-10.8483 nan nan 0 nan 
-10.8483 nan nan 0 nan 
-10.7992 nan nan 0 nan 
-10.7992 nan nan 0 nan 
-10.7501 nan nan 0 nan 
-10.7501 nan nan 0 nan 
-10.701 nan nan 0 nan 
-10.701 nan nan 0 nan 
-10.652 nan nan 0 nan 
-10.652 nan nan 0 nan 
-10.6029 nan nan 0 nan 
-10.6029 nan nan 0 nan 
-10.5538 nan nan 0 nan 
-10.5538 nan nan 0 nan 
-10.5047 nan nan 0 nan 
-10.5047 nan nan 0 nan 
-10.4556 nan nan 0 nan 
-10.4556 nan nan 0 nan 
-10.4065 nan nan 0 nan 
-10.4065 nan nan 0 nan 
-10.3574 nan nan 0 nan 
-10.3574 nan nan 0 nan 
-10.3084 nan nan 0 nan 
-10.3084 nan nan 0 nan 
-10.2593 nan nan 0 nan 
-10.2593 nan nan 0 nan 
-10.2102 nan nan 0 nan 
-10.2102 nan nan 0 nan 
-10.1611 nan nan 0 nan 
-10.1611 nan nan 0 nan 
-10.112 nan nan 0 nan 
-10.112 nan nan 0 nan 
-10.0629 nan nan 0 nan 
-10.0629 nan nan 0 nan 
-10.0138 nan nan 0 nan 
-10.0138 nan nan 0 nan 
-9.96474 nan nan 0 nan 
-9.96474 nan nan 0 nan 
-9.91565 nan nan 0 nan 
-9.91565 nan nan 0 nan 
-9.86656 nan nan 0 nan 
-9.86656 nan nan 0 nan 
-9.81748 nan nan 0 nan 
-9.81748 nan nan 0 nan 
-9.76839 nan nan 0 nan 
-9.76839 nan nan 0 nan 
-9.7193 nan nan 0 nan 
-9.7193 nan nan 0 nan 
-9.67021 nan nan 0 nan 
-9.67021 nan nan 0 nan 
-9.62113 nan nan 0 nan 
-9.62113 nan nan 0 nan 
-9.57204 nan nan 0 nan 
-9.57204 nan nan 0 nan 
-9.52295 nan nan 0 nan 
-9.52295 nan nan 0 nan 
-9.47387 nan nan 0 nan 
-9.47387 nan nan 0 nan 
-9.42478 nan nan 0 nan 
-9.42478 nan nan 0 nan 
-9.37569 nan nan 0 nan 
-9.37569 nan nan 0 nan 
-9.3266 nan nan 0 nan 
-9.3266 nan nan 0 nan 
-9.27752 nan nan 0 nan 
-9.27752 nan nan 0 nan 
-9.22843 nan nan 0 nan 
-9.22843 nan nan 0 nan 
-9.17934 nan nan 0 nan 
-9.17934 nan nan 0 nan 
-9.13025 nan nan 0 nan 
-9.13025 nan nan 0 nan 
-9.08117 nan nan 0 nan 
-9.08117 nan nan 0 nan 
-9.03208 nan nan 0 nan 
-9.03208 nan nan 0 nan 
-8.98299 nan nan 0 nan 
-8.98299 nan nan 0 nan 
-8.9339 nan nan 0 nan 
-8.9339 nan nan 0 nan 
-8.88482 nan nan 0 nan 
-8.88482 nan nan 0 nan 
-8.83573 nan nan 0 nan 
-8.83573 nan nan 0 nan 
-8.78664 nan nan 0 nan 
-8.78664 nan nan 0 nan 
-8.73755 nan nan 0 nan 
-8.73755 nan nan 0 nan 
-8.68847 nan nan 0 nan 
-8.68847 nan nan 0 nan 
-8.63938 nan nan 0 nan 
-8.63938 nan nan 0 nan 
-8.59029 nan nan 0 nan 
-8.59029 nan nan 0 nan 
-8.54121 nan nan 0 nan 
-8.54121 nan nan 0 nan 
-8.49212 nan nan 0 nan 
-8.49212 nan nan 0 nan 
-8.44303 nan nan 0 nan 
-8.44303 nan nan 0 nan 
-8.39394 nan nan 0 nan 
-8.39394 nan nan 0 nan 
-8.34486 nan nan 0 nan 
-8.34486 nan nan 0 nan 
-8.29577 nan nan 0 nan 
-8.29577 nan nan 0 nan 
-8.24668 nan nan 0 nan 
-8.24668 nan nan 0 nan 
-8.19759 nan nan 0 nan 
-8.19759 nan nan 0 nan 
-8.14851 nan nan 0 nan 
-8.14851 nan nan 0 nan 
-8.09942 nan nan 0 nan 
-8.09942 nan nan 0 nan 
-8.05033 nan nan 0 nan 
-8.05033 nan nan 0 nan 
-8.00124 nan nan 0 nan 
-8.00124 nan nan 0 nan 
-7.95216 nan nan 0 nan 
-7.95216 nan nan 0 nan 
-7.90307 nan nan 0 nan 
-7.90307 nan nan 0 nan 
-7.85398 nan nan 0 nan 
-7.85398 nan nan 0 nan 
-7.80489 nan nan 0 nan 
-7.80489 nan nan 0 nan 
-7.75581 nan nan 0 nan 
-7.75581 nan nan 0 nan 
-7.70672 nan nan 0 nan 
-7.70672 nan nan 0 nan 
-7.65763 nan nan 0 nan 
-7.65763 nan nan 0 nan 
-7.60854 nan nan 0 nan 
-7.60854 nan nan 0 nan 
-7.55946 nan nan 0 nan 
-7.55946 nan nan 0 nan 
-7.51037 nan nan 0 nan 
-7.51037 nan nan 0 nan 
-7.46128 nan nan 0 nan 
-7.46128 nan nan 0 nan 
-7.4122 nan nan 0 nan 
-7.4122 nan nan 0 nan 
-7.36311 nan nan 0 nan 
-7.36311 nan nan 0 nan 
-7.31402 nan nan 0 nan 
-7.31402 nan nan 0 nan 
-7.26493 nan nan 0 nan 
-7.26493 nan nan 0 nan 
-7.21585 nan nan 0 nan 
-7.21585 nan nan 0 nan 
-7.16676 nan nan 0 nan 
-7.16676 nan nan 0 nan 
-7.11767 nan nan 0 nan 
-7.11767 nan nan 0 nan 
-7.06858 nan nan 0 nan 
-7.06858 nan nan 0 nan 
-7.0195 nan nan 0 nan 
-7.0195 nan nan 0 nan 
-6.97041 nan nan 0 nan 
-6.97041 nan nan 0 nan 
-6.92132 nan nan 0 nan 
-6.92132 nan nan 0 nan 
-6.87223 nan nan 0 nan 
-6.87223 nan nan 0 nan 
-6.82315 nan nan 0 nan 
-6.82315 nan nan 0 nan 
-6.77406 nan nan 0 nan 
-6.77406 nan nan 0 nan 
-6.72497 nan nan 0 nan 
-6.72497 nan nan 0 nan 
-6.67588 nan nan 0 nan 
-6.67588 nan nan 0 nan 
-6.6268 nan nan 0 nan 
-6.6268 nan nan 0 nan 
-6.57771 nan nan 0 nan 
-6.57771 nan nan 0 nan 
-6.52862 nan nan 0 nan 
-6.52862 nan nan 0 nan 
-6.47953 nan nan 0 nan 
-6.47953 nan nan 0 nan 
-6.43045 nan nan 0 nan 
-6.43045 nan nan 0 nan 
-6.38136 nan nan 0 nan 
-6.38136 nan nan 0 nan 
-6.33227 nan nan 0 nan 
-6.33227 nan nan 0 nan 
-6.28319 nan nan 0 nan 
-6.28319 nan nan 0 nan 
-6.2341 nan nan 0 nan 
-6.2341 nan nan 0 nan 
-6.18501 nan nan 0 nan 
-6.18501 nan nan 0 nan 
-6.13592 nan nan 0 nan 
-6.13592 nan nan 0 nan 
-6.08684 nan nan 0 nan 
-6.08684 nan nan 0 nan 
-6.03775 nan nan 0 nan 
-6.03775 nan nan 0 nan 
-5.98866 nan nan 0 nan 
-5.98866 nan nan 0 nan 
-5.93957 nan nan 0 nan 
-5.93957 nan nan 0 nan 
-5.89049 nan nan 0 nan 
-5.89049 nan nan 0 nan 
-5.8414 nan nan 0 nan 
-5.8414 nan nan 0 nan 
-5.79231 nan nan 0 nan 
-5.79231 nan nan 0 nan 
-5.74322 nan nan 0 nan 
-5.74322 nan nan 0 nan 
-5.69414 nan nan 0 nan 
-5.69414 nan nan 0 nan 
-5.64505 nan nan 0 nan 
-5.64505 nan nan 0 nan 
-5.59596 nan nan 0 nan 
-5.59596 nan nan 0 nan 
-5.54687 nan nan 0 nan 
-5.54687 nan nan 0 nan 
-5.49779 nan nan 0 nan 
-5.49779 nan nan 0 nan 
-5.4487 nan nan 0 nan 
-5.4487 nan nan 0 nan 
-5.39961 nan nan 0 nan 
-5.39961 nan nan 0 nan 
-5.35052 nan nan 0 nan 
-5.35052 nan nan 0 nan 
-5.30144 nan nan 0 nan 
-5.30144 nan nan 0 nan 
-5.25235 nan nan 0 nan 
-5.25235 nan nan 0 nan 
-5.20326 nan nan 0 nan 
-5.20326 nan nan 0 nan 
-5.15418 nan nan 0 nan 
-5.15418 nan nan 0 nan 
-5.10509 nan nan 0 nan 
-5.10509 nan nan 0 nan 
-5.056 nan nan 0 nan 
-5.056 nan nan 0 nan 
-5.00691 nan nan 0 nan 
-5.00691 nan nan 0 nan 
-4.95783 nan nan 0 nan 
-4.95783 nan nan 0 nan 
-4.90874 nan nan 0 nan 
-4.90874 nan nan 0 nan 
-4.85965 nan nan 0 nan 
-4.85965 nan nan 0 nan 
-4.81056 nan nan 0 nan 
-4.81056 nan nan 0 nan 
-4.76148 nan nan 0 nan 
-4.76148 nan nan 0 nan 
-4.71239 nan nan 0 nan 
-4.71239 nan nan 0 nan 
-4.6633 nan nan 0 nan 
-4.6633 nan nan 0 nan 
-4.61421 nan nan 0 nan 
-4.61421 nan nan 0 nan 
-4.56513 nan nan 0 nan 
-4.56513 nan nan 0 nan 
-4.51604 nan nan 0 nan 
-4.51604 nan nan 0 nan 
-4.46695 nan nan 0 nan 
-4.46695 nan nan 0 nan 
-4.41786 nan nan 0 nan 
-4.41786 nan nan 0 nan 
-4.36878 nan nan 0 nan 
-4.36878 nan nan 0 nan 
-4.31969 nan nan 0 nan 
-4.31969 nan nan 0 nan 
-4.2706 nan nan 0 nan 
-4.2706 nan nan 0 nan 
-4.22152 nan nan 0 nan 
-4.22152 nan nan 0 nan 
-4.17243 nan nan 0 nan 
-4.17243 nan nan 0 nan 
-4.12334 nan nan 0 nan 
-4.12334 nan nan 0 nan 
-4.07425 nan nan 0 nan 
-4.07425 nan nan 0 nan 
-4.02517 nan nan 0 nan 
-4.02517 nan nan 0 nan 
-3.97608 nan nan 0 nan 
-3.97608 nan nan 0 nan 
-3.92699 nan nan 0 nan 
-3.92699 nan nan 0 nan 
-3.8779 nan nan 0 nan 
-3.8779 nan nan 0 nan 
-3.82882 nan nan 0 nan 
-3.82882 nan nan 0 nan 
-3.77973 nan nan 0 nan 
-3.77973 nan nan 0 nan 
-3.73064 nan nan 0 nan 
-3.73064 nan nan 0 nan 
-3.68155 nan nan 0 nan 
-3.68155 nan nan 0 nan 
-3.63247 nan nan 0 nan 
-3.63247 nan nan 0 nan 
-3.58338 nan nan 0 nan 
-3.58338 nan nan 0 nan 
-3.53429 nan nan 0 nan 
-3.53429 nan nan 0 nan 
-3.4852 nan nan 0 nan 
-3.4852 nan nan 0 nan 
-3.43612 nan nan 0 nan 
-3.43612 nan nan 0 nan 
-3.38703 nan nan 0 nan 
-3.38703 nan nan 0 nan 
-3.33794 nan nan 0 nan 
-3.33794 nan nan 0 nan 
-3.28885 nan nan 0 nan 
-3.28885 nan nan 0 nan 
-3.23977 nan nan 0 nan 
-3.23977 nan nan 0 nan 
-3.19068 nan nan 0 nan 
-3.19068 nan nan 0 nan 
-3.14159 nan nan 0 nan 
-3.14159 nan nan 0 nan 
-3.09251 nan nan 0 nan 
-3.09251 nan nan 0 nan 
-3.04342 nan nan 0 nan 
-3.04342 nan nan 0 nan 
-2.99433 nan nan 0 nan 
-2.99433 nan nan 0 nan 
-2.94524 nan nan 0 nan 
-2.94524 nan nan 0 nan 
-2.89616 nan nan 0 nan 
-2.89616 nan nan 0 nan 
-2.84707 nan nan 0 nan 
-2.84707 nan nan 0 nan 
-2.79798 nan nan 0 nan 
-2.79798 nan nan 0 nan 
-2.74889 nan nan 0 nan 
-2.74889 nan nan 0 nan 
-2.69981 nan nan 0 nan 
-2.69981 nan nan 0 nan 
-2.65072 nan nan 0 nan 
-2.65072 nan nan 0 nan 
-2.60163 nan nan 0 nan 
-2.60163 nan nan 0 nan 
-2.55254 nan nan 0 nan 
-2.55254 nan nan 0 nan 
-2.50346 nan nan 0 nan 
-2.50346 nan nan 0 nan 
-2.45437 nan nan 0 nan 
-2.45437 nan nan 0 nan 
-2.40528 nan nan 0 nan 
-2.40528 nan nan 0 nan 
-2.35619 nan nan 0 nan 
-2.35619 nan nan 0 nan 
-2.30711 nan nan 0 nan 
-2.30711 nan nan 0 nan 
-2.25802 nan nan 0 nan 
-2.25802 nan nan 0 nan 
-2.20893 nan nan 0 nan 
-2.20893 nan nan 0 nan 
-2.15984 nan nan 0 nan 
-2.15984 nan nan 0 nan 
-2.11076 nan nan 0 nan 
-2.11076 nan nan 0 nan 
-2.06167 nan nan 0 nan 
-2.06167 nan nan 0 nan 
-2.01258 nan nan 0 nan 
-2.01258 nan nan 0 nan 
-1.9635 nan nan 0 nan 
-1.9635 nan nan 0 nan 
-1.91441 nan nan 0 nan 
-1.91441 nan nan 0 nan 
-1.86532 nan nan 0 nan 
-1.86532 nan nan 0 nan 
-1.81623 nan nan 0 nan 
-1.81623 nan nan 0 nan 
-1.76715 nan nan 0 nan 
-1.76715 nan nan 0 nan 
-1.71806 nan nan 0 nan 
-1.71806 nan nan 0 nan 
-1.66897 nan nan 0 nan 
-1.66897 nan nan 0 nan 
-1.61988 nan nan 0 nan 
-1.61988 nan nan 0 nan 
-1.5708 nan nan 0 nan 
-1.5708 nan nan 0 nan 
-1.52171 nan nan 0 nan 
-1.52171 nan nan 0 nan 
-1.47262 nan nan 0 nan 
-1.47262 nan nan 0 nan 
-1.42353 nan nan 0 nan 
-1.42353 nan nan 0 nan 
-1.37445 nan nan 0 nan 
-1.37445 nan nan 0 nan 
-1.32536 nan nan 0 nan 
-1.32536 nan nan 0 nan 
-1.27627 nan nan 0 nan 
-1.27627 nan nan 0 nan 
-1.22718 nan nan 0 nan 
-1.22718 nan nan 0 nan 
-1.1781 nan nan 0 nan 
-1.1781 nan nan 0 nan 
-1.12901 nan nan 0 nan 
-1.12901 nan nan 0 nan 
-1.07992 nan nan 0 nan 
-1.07992 nan nan 0 nan 
-1.03084 nan nan 0 nan 
-1.03084 nan nan 0 nan 
-0.981748 nan nan 0 nan 
-0.981748 nan nan 0 nan 
-0.93266 nan nan 0 nan 
-0.93266 nan nan 0 nan 
-0.883573 nan nan 0 nan 
-0.883573 nan nan 0 nan 
-0.834486 nan nan 0 nan 
-0.834486 nan nan 0 nan 
-0.785398 nan nan 0 nan 
-0.785398 nan nan 0 nan 
-0.736311 nan nan 0 nan 
-0.736311 nan nan 0 nan 
-0.687223 nan nan 0 nan 
-0.687223 nan nan 0 nan 
-0.638136 nan nan 0 nan 
-0.638136 nan nan 0 nan 
-0.589049 nan nan 0 nan 
-0.589049 nan nan 0 nan 
-0.539961 nan nan 0 nan 
-0.539961 nan nan 0 nan 
-0.490874 nan nan 0 nan 
-0.490874 nan nan 0 nan 
-0.441786 nan nan 0 nan 
-0.441786 nan nan 0 nan 
-0.392699 nan nan 0 nan 
-0.392699 nan nan 0 nan 
-0.343612 nan nan 0 nan 
-0.343612 nan nan 0 nan 
-0.294524 nan nan 0 nan 
-0.294524 nan nan 0 nan 
-0.245437 nan nan 0 nan 
-0.245437 nan nan 0 nan 
-0.19635 nan nan 0 nan 
-0.19635 nan nan 0 nan 
-0.147262 nan nan 0 nan 
-0.147262 nan nan 0 nan 
-0.0981748 nan nan 0 nan 
-0.0981748 nan nan 0 nan 
-0.0490874 nan nan 0 nan 
-0.0490874 nan nan 0 nan 


==> anc/FOURIER/LAMBDA2.0GAMMA0.5BETA1.0QUANTUM/info.txt <==
#RUN PARAMETERS:
PERTURBATIVE = 0
TWO-LOOP = 1
QUANTUM = 1
VERTEX-FLOW = 0
REGULATOR = 0
SHARP CUTOFF = 777
lambdaUV = 2    mUV = 1   N = 1  beta = 1    ThetaUV = 0.5


==> anc/HERMITE/GAMMA0025/DeltaGammaFX_0_FRG.txt <==
9.995 -0.0367181 -0.0366931
9.99 -0.0320821 -0.0320726
9.985 0.0781409 0.0781115
9.98 -0.0546844 -0.0546656
9.975 -0.012615 -0.0126063
9.97 0.0732748 0.0732407
9.965 -0.0680055 -0.0679757
9.96 0.00784193 0.00783441
9.955 0.0625038 0.062486
9.95 -0.0756369 -0.0756089
9.945 0.0279514 0.0279447
9.94 0.0464201 0.046388
9.935 -0.0770861 -0.0770452
9.93 0.0463676 0.0463388
9.925 0.0262091 0.026212
9.92 -0.0724243 -0.0723998
9.915 0.0618051 0.0617843
9.91 0.00352655 0.00351511
9.905 -0.0621913 -0.0621593
9.9 0.0730416 0.0730086
9.895 -0.0195974 -0.0195895
9.89 -0.0473064 -0.0472854
9.885 0.0790447 0.07901
9.88 -0.0410541 -0.0410319
9.875 -0.0289376 -0.0289275
9.87 0.0790526 0.0790213
9.865 -0.0588862 -0.0588677
9.86 -0.00841301 -0.00840917
9.855 0.0727148 0.0726875
9.85 -0.0715281 -0.0714954
9.845 0.0128549 0.0128504
9.84 0.0602144 0.0601815
9.835 -0.0779817 -0.077945
9.83 0.0334196 0.0334005
9.825 0.0423517 0.0423416
9.82 -0.0778658 -0.0778348
9.815 0.0518511 0.0518303
9.81 0.0205279 0.0205158
9.805 -0.0713941 -0.0713624
9.8 0.0667657 0.0667396
9.795 -0.00333572 -0.0033417
9.79 -0.0592717 -0.0592409
9.785 0.0769046 0.076866
9.78 -0.027013 -0.0269903
9.775 -0.0425801 -0.0425683
9.77 0.0812356 0.0812083
9.765 -0.0482663 -0.0482588
9.76 -0.0226367 -0.0226218
9.755 0.0790629 0.0790272
9.75 -0.0650902 -0.0650556
9.745 -0.000914665 -0.000917515
9.74 0.0702011 0.0701713
9.735 -0.0760123 -0.0759824
9.73 0.0210499 0.021041
9.725 0.0550721 0.0550492
9.72 -0.0801792 -0.0801425
9.715 0.0417043 0.0416819
9.71 0.0347802 0.0347723
9.705 -0.0774375 -0.0774092
9.7 0.0595236 0.0595051
9.695 0.0110607 0.0110404
9.69 -0.0682282 -0.0681877
9.685 0.0730673 0.0730237
9.68 -0.013859 -0.013833
9.675 -0.0535001 -0.0534879
9.67 0.0810826 0.0810591
9.665 -0.0375684 -0.0375723
9.66 -0.0345249 -0.0344996
9.655 0.0825945 0.0825522
9.65 -0.0577253 -0.0576896
9.645 -0.0128165 -0.0128157
9.64 0.0771037 0.077074
9.635 -0.0724362 -0.0724118
9.63 0.0100131 0.0100125
9.625 0.0646956 0.064666
9.62 -0.080409 -0.0803719
9.615 0.0322959 0.0322773
9.61 0.0461836 0.0461735
9.605 -0.0811071 -0.0810801
9.6 0.0523803 0.0523664
9.595 0.0230913 0.0230659
9.59 -0.0746912 -0.0746489
9.585 0.0686669 0.0686244
9.58 -0.00241494 -0.00239106
9.575 -0.061945 -0.0619315
9.57 0.0797198 0.0796968
9.565 -0.0278321 -0.0278383
9.56 -0.0440765 -0.0440475
9.555 0.0843348 0.0842893
9.55 -0.0505625 -0.0505277
9.545 -0.0226181 -0.0226145
9.54 0.0817531 0.0817214
9.535 -0.0683622 -0.0683377
9.53 0.000745399 0.000749792
9.525 0.0717777 0.0717405
9.52 -0.0795457 -0.0795065
9.515 0.0242417 0.0242258
9.51 0.0549637 0.0549507
9.505 -0.0832198 -0.083192
9.5 0.0460933 0.0460852
9.495 0.0326391 0.0326032
9.49 -0.0792644 -0.0792168
9.485 0.064561 0.0645197
9.48 0.00688818 0.00690958
9.475 -0.0682971 -0.0682827
9.47 0.0780449 0.0780269
9.465 -0.0197312 -0.0197467
9.46 -0.0514527 -0.0514185
9.455 0.0851543 0.0851088
9.45 -0.0444306 -0.044398
9.445 -0.0302795 -0.0302742
9.44 0.0849157 0.0848858
9.435 -0.0646698 -0.0646494
9.43 -0.00652741 -0.00652061
9.425 0.0769075 0.0768709
9.42 -0.0784314 -0.0783945
9.415 0.017925 0.0179112
9.41 0.061475 0.0614602
9.405 -0.0845054 -0.0844769
9.4 0.0411801 0.0411714
9.395 0.0397901 0.0397558
9.39 -0.0825273 -0.0824807
9.385 0.0613629 0.0613226
9.38 0.0138731 0.0138919
9.375 -0.0729578 -0.0729408
9.37 0.0767292 0.0767086
9.365 -0.0136706 -0.0136843
9.36 -0.0568771 -0.056842
9.355 0.0857268 0.08568
9.35 -0.0398912 -0.0398599
9.345 -0.0358508 -0.0358426
9.34 0.0872129 0.0871796
9.335 -0.0620061 -0.0619835
9.33 -0.0117044 -0.0116958
9.325 0.080593 0.0805526
9.32 -0.0777145 -0.0776767
9.315 0.0135806 0.0135687
9.31 0.0660634 0.0660457
9.305 -0.0855501 -0.0855195
9.3 0.0379806 0.0379745
9.295 0.0446966 0.0446557
9.29 -0.0849518 -0.0849009
9.285 0.0594939 0.0594529
9.28 0.0184898 0.0185081
9.275 -0.0762698 -0.0762519
9.27 0.0762385 0.0762209
9.265 -0.00988011 -0.00990181
9.26 -0.0605506 -0.0605097
9.255 0.0865289 0.0864797
9.25 -0.0373093 -0.0372773
9.245 -0.0394029 -0.0393934
9.24 0.0890868 0.0890542
9.235 -0.0608044 -0.0607862
9.23 -0.0147359 -0.0147238
9.225 0.0832018 0.0831606
9.22 -0.077843 -0.0778062
9.215 0.0113522 0.0113433
9.21 0.0689847 0.0689637
9.205 -0.0867604 -0.0867295
9.2 0.036715 0.0367097
9.195 0.0474801 0.0474401
9.19 -0.086867 -0.0868176
9.185 0.0592206 0.0591825
9.18 0.0207252 0.0207399
9.175 -0.0784579 -0.0784387
9.17 0.076865 0.0768477
9.165 -0.0084936 -0.00851546
9.16 -0.0625989 -0.0625582
9.155 0.0878457 0.0877976
9.15 -0.0369042 -0.0368736
9.145 -0.0409676 -0.0409576
9.14 0.090792 0.0907597
9.135 -0.0613278 -0.0613102
9.13 -0.0155808 -0.0155685
9.125 0.0849293 0.0848883
9.12 -0.0790685 -0.079032
9.115 0.0113394 0.0113301
9.11 0.0703594 0.0703395
9.105 -0.088349 -0.088319
9.1 0.0375144 0.0375099
9.095 0.0481783 0.0481364
9.09 -0.0884236 -0.0883727
9.085 0.0606891 0.0606483
9.08 0.0205402 0.0205598
9.075 -0.0796077 -0.0795916
9.07 0.0787432 0.0787286
9.065 -0.00960035 -0.00962728
9.06 -0.0630382 -0.0629946
9.055 0.0897855 0.0897336
9.05 -0.0387877 -0.0387503
9.045 -0.0405114 -0.0405049
9.04 0.092391 0.0923604
9.035 -0.0636785 -0.0636642
9.03 -0.014172 -0.0141591
9.025 0.0857883 0.0857475
9.02 -0.0814665 -0.0814276
9.015 0.0136163 0.0136065
9.01 0.0701502 0.0701278
9.005 -0.0903353 -0.0903036
9 0.0404436 0.0404361
8.995 0.0467199 0.0466826
8.99 -0.089587 -0.0895377
8.985 0.0639308 0.0638907
8.98 0.0178531 0.0178702
8.975 -0.079637 -0.0796189
8.97 0.0818598 0.0818426
8.965 -0.0132683 -0.013292
8.96 -0.0617655 -0.0617232
8.955 0.0922771 0.0922246
8.95 -0.0429817 -0.0429429
8.945 -0.037924 -0.0379179
8.94 0.0937568 0.0937249
8.935 -0.0678118 -0.067796
8.93 -0.0104185 -0.0104072
8.925 0.0856047 0.0855645
8.92 -0.0849138 -0.0848731
8.915 0.0182372 0.0182261
8.91 0.0681619 0.0681383
8.905 -0.092542 -0.0925085
8.9 0.0454946 0.0454846
8.895 0.0429235 0.0428879
8.89 -0.0901385 -0.0900882
8.885 0.0688638 0.068821
8.88 0.0125379 0.0125576
8.875 -0.0783132 -0.0782955
8.87 0.0860453 0.086027
8.865 -0.019524 -0.019548
8.86 -0.0585575 -0.0585144
8.855 0.0950677 0.0950117
8.85 -0.0493975 -0.0493522
8.845 -0.0330278 -0.0330241
8.84 0.0945671 0.0945331
8.835 -0.0735204 -0.073503
8.83 -0.00421283 -0.00420509
8.825 0.084023 0.0839865
8.82 -0.0891074 -0.089065
8.815 0.0252137 0.0252029
8.81 0.0640552 0.0640239
8.805 -0.0945892 -0.0945486
8.8 0.0525685 0.0525484
8.795 0.0365278 0.0365065
8.79 -0.0896742 -0.0896298
8.785 0.0752661 0.0752259
8.78 0.00446691 0.00447919
8.775 -0.0752557 -0.075232
8.77 0.0909562 0.0909277
8.765 -0.0283261 -0.028335
8.76 -0.0531035 -0.0530686
8.755 0.0977087 0.0976554
8.75 -0.0578057 -0.0577612
8.745 -0.0256112 -0.0256076
8.74 0.0943069 0.0942678
8.735 -0.0804039 -0.0803772
8.73 0.00452818 0.00452647
8.725 0.0805236 0.0804952
8.72 -0.0935235 -0.0934827
8.715 0.0344809 0.0344687
8.71 0.0573824 0.057348
8.705 -0.0959056 -0.0958597
8.7 0.0614375 0.0614064
8.695 0.0272396 0.0272344
8.69 -0.0876393 -0.0876033
8.685 0.0827448 0.0827067
8.68 -0.00643214 -0.00642216
8.675 -0.0699818 -0.069957
8.67 0.0960492 0.0960139
8.665 -0.0394854 -0.0394806
8.66 -0.0450422 -0.0450179
8.655 0.0995445 0.0994975
8.65 -0.067773 -0.0677309
8.645 -0.0154744 -0.0154716
8.64 0.0922775 0.0922351
8.635 -0.0878426 -0.0878087
8.63 0.0158139 0.0158013
8.625 0.0744557 0.0744425
8.62 -0.0974373 -0.0974054
8.615 0.0458423 0.0458361
8.61 0.047652 0.0476055
8.605 -0.0957447 -0.0956897
8.6 0.0716928 0.0716479
8.595 0.0148218 0.014841
8.59 -0.0833513 -0.0833302
8.585 0.0906923 0.0906664
8.58 -0.020076 -0.0200853
8.575 -0.0619526 -0.0619173
8.57 0.100552 0.100505
8.565 -0.052598 -0.0525718
8.56 -0.0340295 -0.0340171
8.555 0.0997126 0.0996729
8.55 -0.0786189 -0.0785866
8.545 -0.00250554 -0.0024992
8.54 0.0876275 0.0875795
8.535 -0.0949689 -0.0949232
8.53 0.0295081 0.0294865
8.525 0.0651113 0.065103
8.52 -0.0999093 -0.0998785
8.515 0.0589001 0.0588915
8.51 0.0344264 0.0343788
8.505 -0.093221 -0.0931602
8.5 0.0826894 0.0826326
8.495 -0.000795129 -0.000760335
8.49 -0.0760796 -0.0760654
8.485 0.0982429 0.0982163
8.48 -0.036128 -0.036137
8.475 -0.0506596 -0.0506251
8.47 0.103458 0.103403
8.465 -0.0669516 -0.0669074
8.46 -0.0198259 -0.0198258
8.455 0.0971649 0.0971288
8.45 -0.0893529 -0.0893201
8.445 0.0132396 0.0132383
8.44 0.0794263 0.0793852
8.435 -0.100666 -0.100617
8.43 0.0452445 0.0452143
8.425 0.0518288 0.0518283
8.42 -0.0998482 -0.0998211
8.415 0.0729866 0.0729739
8.41 0.017459 0.0174185
8.405 -0.0873987 -0.0873415
8.4 0.0934849 0.093424
8.395 -0.0193739 -0.0193284
8.39 -0.0651291 -0.0651221
8.385 0.104251 0.104227
8.38 -0.0538695 -0.0538797
8.375 -0.0357211 -0.0356903
8.37 0.103529 0.103477
8.365 -0.0814577 -0.0814071
8.36 -0.00239309 -0.00239504
8.355 0.0907429 0.0906982
8.35 -0.0986849 -0.0986445
8.345 0.0314331 0.0314175
8.34 0.06678 0.06676
8.335 -0.103628 -0.103586
8.33 0.0623417 0.0623173
8.325 0.0341615 0.0341414
8.32 -0.0960902 -0.0960469
8.315 0.0870875 0.0870505
8.31 -0.00313312 -0.00313626
8.305 -0.0773826 -0.0773451
8.3 0.102805 0.102753
8.295 -0.0402158 -0.0401821
8.29 -0.0499641 -0.0499512
8.285 0.107295 0.107255
8.28 -0.0721219 -0.0721038
8.275 -0.0170022 -0.0169933
8.27 0.0993791 0.0993425
8.265 -0.0946453 -0.0946025
8.26 0.0179817 0.01798
8.255 0.0793091 0.0792571
8.25 -0.10507 -0.105016
8.245 0.0513772 0.0513422
8.24 0.0490253 0.0490327
8.235 -0.102442 -0.102416
8.23 0.0797131 0.0796974
8.225 0.0120846 0.0120487
8.22 -0.0875262 -0.0874718
8.215 0.0997971 0.0997416
8.21 -0.0266858 -0.0266574
8.205 -0.0624752 -0.0624563
8.2 0.10904 0.108998
8.195 -0.0620516 -0.0620313
8.19 -0.0303535 -0.0303353
8.185 0.105753 0.105702
8.18 -0.0892177 -0.0891755
8.175 0.00524802 0.00523868
8.17 0.0896143 0.0895892
8.165 -0.104706 -0.104669
8.16 0.0405737 0.0405687
8.155 0.0619702 0.0619164
8.15 -0.106826 -0.106762
8.145 0.0719054 0.0718506
8.14 0.0259757 0.02601
8.135 -0.0957647 -0.0957524
8.13 0.0958091 0.0957974
8.125 -0.0137769 -0.0138192
8.12 -0.0732882 -0.0732309
8.115 0.109312 0.109243
8.11 -0.0518398 -0.0517817
8.105 -0.0423434 -0.042342
8.1 0.110318 0.110281
8.095 -0.0829933 -0.0829789
8.09 -0.00651984 -0.00650872
8.085 0.0979691 0.0979269
8.08 -0.103061 -0.103011
8.075 0.0302664 0.0302537
8.07 0.0730889 0.0730507
8.065 -0.109652 -0.109603
8.06 0.0641149 0.0640863
8.055 0.0383711 0.0383547
8.05 -0.10235 -0.102303
8.045 0.0913122 0.0912654
8.04 -0.00179943 -0.0017831
8.035 -0.0825324 -0.0825074
8.03 0.108612 0.108577
8.025 -0.0419588 -0.0419609
8.02 -0.0529452 -0.0529137
8.015 0.113504 0.113449
8.01 -0.0764718 -0.0764231
8.005 -0.0171897 -0.017186
8 0.1047 0.104651
7.995 -0.100617 -0.100579
7.99 0.0207113 0.020697
7.985 0.0825347 0.08252
7.98 -0.11132 -0.111284
7.975 0.0566629 0.0566562
7.97 0.0492614 0.0492046
7.965 -0.107579 -0.107511
7.96 0.0867154 0.0866572
7.955 0.00902598 0.00905563
7.95 -0.0903697 -0.0903485
7.945 0.107348 0.107315
7.94 -0.0327264 -0.0327318
7.935 -0.0622109 -0.0621744
7.93 0.115716 0.115659
7.925 -0.070077 -0.070037
7.92 -0.0266921 -0.0266879
7.915 0.110136 0.110096
7.91 -0.0977925 -0.0977558
7.905 0.012073 0.0120757
7.9 0.0905051 0.0904515
7.895 -0.112203 -0.112146
7.89 0.0497985 0.0497628
7.885 0.0587091 0.0587148
7.88 -0.111753 -0.111726
7.875 0.082331 0.0823228
7.87 0.0185936 0.0185351
7.865 -0.0969835 -0.0969103
7.86 0.10587 0.105792
7.855 -0.0243783 -0.0243148
7.85 -0.0702332 -0.0702309
7.845 0.117301 0.117273
7.84 -0.0641258 -0.064136
7.835 -0.0350089 -0.0349785
7.83 0.114575 0.114519
7.825 -0.0949425 -0.0948833
7.82 0.00445045 0.00444481
7.815 0.0972288 0.0971784
7.81 -0.11264 -0.112592
7.805 0.0437107 0.043686
7.8 0.0667946 0.0667845
7.795 -0.115136 -0.115096
7.79 0.078392 0.0783687
7.785 0.0268922 0.0268636
7.78 -0.102588 -0.102535
7.775 0.104468 0.104419
7.77 -0.0170854 -0.017077
7.765 -0.0771035 -0.0770691
7.76 0.118546 0.118491
7.755 -0.0588507 -0.0588152
7.75 -0.042172 -0.0421575
7.745 0.118288 0.118237
7.74 -0.092356 -0.0923219
7.735 -0.00208982 -0.00209377
7.73 0.102912 0.102884
7.725 -0.112916 -0.112875
7.72 0.038523 0.0385221
7.715 0.0736406 0.073575
7.71 -0.117977 -0.117907
7.705 0.0750858 0.0750292
7.7 0.0339232 0.0339554
7.695 -0.10736 -0.107342
7.69 0.103358 0.103344
7.685 -0.010929 -0.0109758
7.68 -0.0829451 -0.0828802
7.675 0.119691 0.119614
7.67 -0.0544356 -0.0543737
7.665 -0.0482105 -0.0482083
7.66 0.121504 0.121463
7.655 -0.0902546 -0.0902327
7.65 -0.00752457 -0.00751538
7.645 0.107733 0.107687
7.64 -0.113259 -0.113205
7.635 0.0343218 0.0343034
7.63 0.0793779 0.0793488
7.625 -0.120498 -0.120454
7.62 0.0725531 0.0725328
7.615 0.0397074 0.0396703
7.61 -0.111453 -0.111391
7.605 0.102703 0.102642
7.6 -0.00594843 -0.00591516
7.595 -0.0878704 -0.0878503
7.59 0.120928 0.120894
7.585 -0.0510112 -0.0510236
7.58 -0.0531696 -0.053131
7.575 0.124398 0.124334
7.57 -0.0887992 -0.0887353
7.565 -0.0118432 -0.0118438
7.56 0.111854 0.111796
7.555 -0.113857 -0.113811
7.55 0.0311641 0.0311377
7.545 0.0841033 0.0841052
7.54 -0.122855 -0.122825
7.535 0.070886 0.0708863
7.53 0.0443026 0.044225
7.525 -0.115018 -0.114934
7.52 0.102634 0.102556
7.515 -0.00218296 -0.00212681
7.51 -0.0919582 -0.0919483
7.505 0.122389 0.122361
7.5 -0.0486437 -0.0486597
7.495 -0.0571027 -0.0570603
7.49 0.127115 0.127047
7.485 -0.0881187 -0.0880609
7.48 -0.0150471 -0.0150511
7.475 0.115395 0.115353
7.47 -0.11484 -0.114801
7.465 0.0290904 0.0290864
7.46 0.0878992 0.0878503
7.455 -0.125177 -0.125115
7.45 0.0701393 0.0700977
7.445 0.0477599 0.0477615
7.44 -0.118157 -0.118121
7.435 0.103243 0.103218
7.43 0.000355101 0.000317443
7.425 -0.0952845 -0.0952204
7.42 0.124164 0.124085
7.415 -0.0473779 -0.0473127
7.41 -0.0600453 -0.0600423
7.405 0.129753 0.129714
7.4 -0.0882937 -0.0882862
7.395 -0.0171446 -0.0171292
7.39 0.118439 0.118396
7.385 -0.116298 -0.116244
7.38 0.0281138 0.0281135
7.375 0.0908399 0.0907674
7.37 -0.127555 -0.127483
7.365 0.0703622 0.0703081
7.36 0.0501004 0.0501241
7.355 -0.120935 -0.120908
7.35 0.104566 0.104545
7.345 0.00169122 0.00165196
7.34 -0.0979047 -0.0978423
7.335 0.126326 0.126254
7.33 -0.0472566 -0.0472103
7.325 -0.0620246 -0.0620121
7.32 0.132365 0.132319
7.315 -0.0893534 -0.0893285
7.31 -0.0181435 -0.0181262
7.305 0.121043 0.12098
7.3 -0.118288 -0.11823
7.295 0.0282363 0.0282136
7.29 0.0929715 0.092952
7.285 -0.130038 -0.129996
7.28 0.0715722 0.0715611
7.275 0.0513469 0.0512853
7.27 -0.12339 -0.123311
7.265 0.106626 0.106548
7.26 0.00183779 0.00189774
7.255 -0.0998505 -0.0998446
7.25 0.128895 0.128877
7.245 -0.0482763 -0.0483191
7.24 -0.0630546 -0.062996
7.235 0.134978 0.134898
7.23 -0.0913172 -0.0912383
7.225 -0.0180601 -0.0180626
7.22 0.123228 0.123165
7.215 -0.120824 -0.120777
7.21 0.0294618 0.0294345
7.205 0.0943058 0.094308
7.2 -0.132645 -0.13261
7.195 0.0737543 0.0737531
7.19 0.0515333 0.0514529
7.185 -0.125543 -0.125456
7.18 0.109431 0.109353
7.175 0.000792343 0.000845125
7.17 -0.101121 -0.101106
7.165 0.131858 0.131826
7.16 -0.0504046 -0.0504215
7.155 -0.063153 -0.0631059
7.15 0.13759 0.137516
7.145 -0.094174 -0.0941129
7.14 -0.0168971 -0.0169016
7.135 0.124994 0.12495
7.13 -0.12389 -0.123846
7.125 0.0317685 0.0317643
7.12 0.0948403 0.0947846
7.115 -0.135353 -0.135284
7.11 0.0768914 0.0768435
7.105 0.0506711 0.0506793
7.1 -0.127391 -0.127357
7.095 0.112949 0.112926
7.09 -0.00142223 -0.0014703
7.085 -0.101708 -0.101635
7.08 0.135187 0.135098
7.075 -0.0536153 -0.053538
7.07 -0.0623219 -0.0623221
7.065 0.140169 0.140127
7.06 -0.0978758 -0.0978686
7.055 -0.0146685 -0.0146539
7.05 0.126315 0.126271
7.045 -0.127438 -0.127381
7.04 0.0351305 0.0351315
7.035 0.0945731 0.0944888
7.03 -0.138127 -0.138043
7.025 0.0809461 0.0808783
7.02 0.0487527 0.0487934
7.015 -0.128886 -0.128867
7.01 0.117124 0.117108
7.005 -0.0047663 -0.00481819
7 -0.101611 -0.101539
6.995 0.138832 0.138749
6.99 -0.0578741 -0.0578148
6.985 -0.0605497 -0.0605405
6.98 0.14266 0.142611
6.975 -0.102357 -0.102331
6.97 -0.0113991 -0.0113842
6.965 0.127146 0.127083
6.96 -0.131397 -0.131331
6.955 0.0395096 0.0394806
6.95 0.0934881 0.0934681
6.945 -0.140904 -0.140859
6.94 0.0858664 0.0858502
6.935 0.0457844 0.0457266
6.93 -0.129977 -0.129897
6.925 0.121884 0.121803
6.92 -0.00919858 -0.00914306
6.915 -0.100793 -0.10078
6.91 0.142721 0.142689
6.905 -0.0631205 -0.0631472
6.9 -0.0578424 -0.0577936
6.895 0.14499 0.144915
6.89 -0.107543 -0.107462
6.885 -0.0071083 -0.00710985
6.88 0.12744 0.127365
6.875 -0.135692 -0.135633
6.87 0.0448523 0.0448097
6.865 0.0915538 0.0915757
6.86 -0.143597 -0.143572
6.855 0.0915758 0.091585
6.85 0.0417927 0.0416826
6.845 -0.130616 -0.130504
6.84 0.127152 0.127039
6.835 -0.0146772 -0.0145751
6.83 -0.099218 -0.0992283
6.825 0.146755 0.146736
6.82 -0.0692498 -0.0692875
6.815 -0.0542016 -0.0541474
6.81 0.147087 0.147007
6.805 -0.11334 -0.113262
6.8 -0.00183559 -0.00184206
6.795 0.127139 0.127076
6.79 -0.140224 -0.140167
6.785 0.0511036 0.0510761
6.78 0.0887415 0.0887198
6.775 -0.146135 -0.146077
6.77 0.097978 0.0979387
6.765 0.0368039 0.036786
6.76 -0.130744 -0.130691
6.755 0.132834 0.132785
6.75 -0.0211454 -0.0211544
6.745 -0.0968635 -0.0968106
6.74 0.150833 0.150756
6.735 -0.0761586 -0.0761031
6.73 -0.049643 -0.0496294
6.725 0.148864 0.1488
6.72 -0.119618 -0.119576
6.715 0.00437108 0.00436066
6.71 0.126191 0.126167
6.705 -0.144865 -0.144818
6.7 0.0581738 0.0581802
6.695 0.0850482 0.0849454
6.69 -0.148417 -0.148312
6.685 0.104982 0.104888
6.68 0.0308447 0.0309187
6.675 -0.130315 -0.13031
6.67 0.138806 0.138798
6.665 -0.028511 -0.0285832
6.66 -0.0937211 -0.0936362
6.655 0.154859 0.154756
6.65 -0.0837573 -0.0836583
6.645 -0.0441964 -0.0442036
6.64 0.150237 0.150182
6.635 -0.126252 -0.126226
6.63 0.0114468 0.0114452
6.625 0.124548 0.124514
6.62 -0.149503 -0.149441
6.615 0.0659643 0.0659493
6.61 0.0804919 0.0804235
6.605 -0.150352 -0.150271
6.6 0.112474 0.112407
6.595 0.0239704 0.0239934
6.59 -0.129252 -0.129214
6.585 0.144951 0.144904
6.58 -0.036657 -0.0366624
6.575 -0.0897954 -0.0897452
6.57 0.158727 0.15865
6.565 -0.0919158 -0.0918715
6.56 -0.0378976 -0.0378879
6.555 0.151134 0.15108
6.55 -0.133127 -0.133072
6.545 0.0193006 0.0193051
6.54 0.122179 0.122096
6.535 -0.154036 -0.153952
6.53 0.0743694 0.074308
6.525 0.0750921 0.0751207
6.52 -0.151885 -0.151859
6.515 0.120329 0.120325
6.51 0.016265 0.0161689
6.505 -0.127545 -0.127435
6.5 0.151151 0.15103
6.495 -0.0454641 -0.0453458
6.49 -0.0851017 -0.0851167
6.485 0.162339 0.16231
6.48 -0.100468 -0.100498
6.475 -0.030822 -0.0307837
6.47 0.151496 0.151435
6.465 -0.14008 -0.139998
6.46 0.0278368 0.0278392
6.455 0.119088 0.118979
6.45 -0.158358 -0.15826
6.445 0.0832615 0.0831747
6.44 0.0688943 0.0689689
6.435 -0.152946 -0.152944
6.43 0.128415 0.12843
6.425 0.00783606 0.00771261
6.42 -0.125207 -0.125084
6.415 0.157298 0.157168
6.41 -0.0548196 -0.0547003
6.405 -0.0796866 -0.0797003
6.4 0.16561 0.165571
6.395 -0.109287 -0.10929
6.39 -0.0230636 -0.0230354
6.385 0.151292 0.151227
6.38 -0.147003 -0.146928
6.375 0.0369262 0.0369138
6.37 0.115304 0.115235
6.365 -0.162365 -0.162288
6.36 0.0925134 0.0924643
6.355 0.0619863 0.0619762
6.35 -0.153482 -0.153422
6.345 0.136593 0.136534
6.34 -0.00116538 -0.00115749
6.335 -0.122234 -0.122189
6.33 0.163288 0.16323
6.325 -0.0645554 -0.0645546
6.32 -0.0736272 -0.0735826
6.315 0.168474 0.168394
6.31 -0.118216 -0.118143
6.305 -0.0147327 -0.0147275
6.3 0.150514 0.150432
6.295 -0.153794 -0.153725
6.29 0.0464321 0.0463877
6.285 0.110877 0.110889
6.28 -0.166024 -0.165991
6.275 0.101978 0.101989
6.27 0.0544789 0.054352
6.265 -0.153524 -0.153393
6.26 0.144752 0.144619
6.255 -0.0106086 -0.0104838
6.25 -0.118705 -0.118722
6.245 0.169026 0.169013
6.24 -0.0744918 -0.0745566
6.235 -0.0670287 -0.0669558
6.23 0.170911 0.170815
6.225 -0.127097 -0.126994
6.22 -0.00597733 -0.00598182
6.215 0.1492 0.149109
6.21 -0.160306 -0.160235
6.205 0.0562073 0.0561544
6.2 0.105908 0.105934
6.195 -0.16927 -0.169236
6.19 0.1115 0.111501
6.185 0.046541 0.0464337
6.18 -0.15309 -0.152975
6.175 0.152781 0.15267
6.17 -0.0203259 -0.0202483
6.165 -0.114704 -0.114691
6.16 0.174445 0.174397
6.155 -0.0844762 -0.0844773
6.15 -0.0600422 -0.0599991
6.145 0.172915 0.172831
6.14 -0.135838 -0.135765
6.135 0.00304521 0.0030361
6.13 0.147419 0.147362
6.125 -0.166525 -0.166463
6.12 0.0660803 0.0660649
6.115 0.100526 0.100457
6.11 -0.172117 -0.172021
6.105 0.120946 0.120863
6.1 0.0383517 0.0383956
6.095 -0.152254 -0.152229
6.09 0.160577 0.160556
6.085 -0.0300967 -0.0301676
6.08 -0.110346 -0.110252
6.075 0.179517 0.179399
6.07 -0.0943006 -0.0941876
6.065 -0.0528287 -0.0528337
6.06 0.17453 0.174458
6.055 -0.144271 -0.144239
6.05 0.0121446 0.0121276
6.045 0.145288 0.145284
6.04 -0.172371 -0.172324
6.035 0.0758782 0.0759056
6.03 0.094915 0.0947466
6.025 -0.174614 -0.17446
6.02 0.130174 0.130021
6.015 0.0301042 0.0302643
6.01 -0.151138 -0.151176
6.005 0.168064 0.168093
6 -0.0397378 -0.0398867
5.995 -0.105842 -0.105709
5.99 0.184238 0.184092
5.985 -0.103845 -0.103688
5.98 -0.0455947 -0.0456181
5.975 0.175835 0.175765
5.97 -0.152334 -0.152309
5.965 0.0211101 0.0210902
5.96 0.142965 0.142968
5.955 -0.177832 -0.177782
5.95 0.0854159 0.0854348
5.945 0.0893048 0.0891505
5.94 -0.176812 -0.176669
5.935 0.139066 0.138933
5.93 0.0220578 0.0221725
5.925 -0.149866 -0.149871
5.92 0.175175 0.175161
5.915 -0.0489747 -0.0490456
5.91 -0.10137 -0.10128
5.905 0.188653 0.18854
5.9 -0.112905 -0.112809
5.895 -0.0385781 -0.0385814
5.89 0.176955 0.176885
5.885 -0.159918 -0.159866
5.88 0.0297253 0.0297162
5.875 0.140652 0.140597
5.87 -0.182961 -0.182879
5.865 0.0945018 0.0944573
5.86 0.0839384 0.0839107
5.855 -0.178876 -0.17881
5.85 0.147506 0.147462
5.845 0.0144498 0.0144037
5.84 -0.148689 -0.148597
5.835 0.18189 0.181779
5.83 -0.0576233 -0.0575366
5.825 -0.0972075 -0.0971983
5.82 0.192827 0.192768
5.815 -0.121348 -0.121347
5.81 -0.0320446 -0.0320168
5.805 0.178061 0.177997
5.8 -0.166972 -0.166888
5.795 0.0377342 0.0377398
5.79 0.138605 0.138479
5.785 -0.187754 -0.187637
5.78 0.102957 0.10285
5.775 0.0791226 0.0792135
5.77 -0.180905 -0.180907
5.765 0.15537 0.155396
5.76 0.00762465 0.00745997
5.755 -0.147792 -0.147633
5.75 0.188208 0.188036
5.745 -0.0654003 -0.0652213
5.74 -0.0936206 -0.0936568
5.735 0.196858 0.196826
5.73 -0.12898 -0.12902
5.725 -0.0262894 -0.0262477
5.72 0.179359 0.179293
5.715 -0.173468 -0.173371
5.71 0.0448739 0.0448753
5.705 0.137106 0.136973
5.7 -0.192362 -0.192243
5.695 0.11058 0.110472
5.69 0.0751533 0.0752391
5.685 -0.183151 -0.183143
5.68 0.162564 0.162571
5.675 0.00185921 0.00173027
5.67 -0.147514 -0.147378
5.665 0.194138 0.19399
5.66 -0.0720884 -0.0719583
5.655 -0.0909417 -0.0909533
5.65 0.200881 0.200829
5.645 -0.135662 -0.135655
5.64 -0.0216498 -0.0216177
5.635 0.181086 0.180999
5.63 -0.179329 -0.179235
5.625 0.0508564 0.0508263
5.62 0.136485 0.136431
5.615 -0.196797 -0.19672
5.61 0.117156 0.117115
5.605 0.0724223 0.0723748
5.6 -0.185745 -0.185653
5.595 0.168969 0.168879
5.59 -0.00244879 -0.00241306
5.585 -0.148097 -0.148055
5.58 0.199697 0.199634
5.575 -0.0773505 -0.0773654
5.57 -0.0895224 -0.0894634
5.565 0.20503 0.204934
5.56 -0.141184 -0.141085
5.555 -0.0184773 -0.0184676
5.55 0.183502 0.183384
5.545 -0.184547 -0.184464
5.54 0.0553486 0.0552791
5.535 0.13707 0.137122
5.53 -0.201219 -0.201195
5.525 0.12245 0.12249
5.52 0.0712873 0.0710833
5.515 -0.189002 -0.188815
5.51 0.174464 0.174273
5.505 -0.00498071 -0.00478077
5.5 -0.149917 -0.149965
5.495 0.204885 0.2049
5.49 -0.0809196 -0.08106
5.485 -0.0897684 -0.0896476
5.48 0.209452 0.209317
5.475 -0.145364 -0.145194
5.47 -0.0171826 -0.0171939
5.465 0.186868 0.186736
5.46 -0.188993 -0.188922
5.455 0.0580002 0.0579156
5.45 0.13923 0.139329
5.445 -0.205613 -0.205607
5.44 0.12616 0.126228
5.435 0.0722053 0.0719458
5.43 -0.193021 -0.192804
5.425 0.178884 0.178665
5.42 -0.00526123 -0.00502365
5.415 -0.153244 -0.15331
5.41 0.209658 0.209684
5.405 -0.082337 -0.082488
5.4 -0.0920648 -0.091936
5.395 0.214258 0.214115
5.39 -0.147873 -0.147703
5.385 -0.0182111 -0.0182295
5.38 0.191435 0.191322
5.375 -0.192523 -0.192459
5.37 0.0583764 0.0583158
5.365 0.143314 0.143357
5.36 -0.210037 -0.209996
5.355 0.127939 0.127958
5.35 0.0755793 0.0754102
5.345 -0.198067 -0.197907
5.34 0.181982 0.181829
5.335 -0.0028903 -0.00277206
5.33 -0.158445 -0.15844
5.325 0.213919 0.213877
5.32 -0.0812579 -0.0812929
5.315 -0.0968824 -0.0968064
5.31 0.219488 0.219372
5.305 -0.148407 -0.148314
5.3 -0.0220484 -0.0220524
5.295 0.197392 0.197314
5.29 -0.194909 -0.194836
5.285 0.0559819 0.0559664
5.28 0.149657 0.14958
5.275 -0.214342 -0.214238
5.27 0.127343 0.127269
5.265 0.0818719 0.0818755
5.26 -0.204124 -0.204065
5.255 0.183409 0.18337
5.25 0.00271419 0.00263764
5.245 -0.165716 -0.165597
5.24 0.217446 0.217301
5.235 -0.0770388 -0.0769086
5.23 -0.104587 -0.10459
5.225 0.225094 0.225028
5.22 -0.146354 -0.146369
5.215 -0.0292394 -0.0292099
5.21 0.204855 0.204797
5.205 -0.195642 -0.19554
5.2 0.0502257 0.0502415
5.195 0.158554 0.158377
5.19 -0.218255 -0.218109
5.185 0.123775 0.12363
5.18 0.0915057 0.0916438
5.175 -0.21115 -0.211164
5.17 0.182648 0.182693
5.165 0.0120683 0.0118515
5.16 -0.175275 -0.175076
5.155 0.219847 0.219633
5.15 -0.0691455 -0.0689143
5.145 -0.115603 -0.115657
5.14 0.23083 0.230801
5.135 -0.141182 -0.141265
5.13 -0.0403551 -0.0402919
5.125 0.213765 0.213693
5.12 -0.194244 -0.194111
5.115 0.040414 0.0404272
5.11 0.170141 0.169948
5.105 -0.221336 -0.221196
5.1 0.116527 0.116382
5.095 0.104831 0.104977
5.09 -0.218854 -0.218865
5.085 0.178984 0.179029
5.08 0.0257698 0.025554
5.075 -0.187034 -0.186837
5.07 0.220516 0.220313
5.065 -0.0567667 -0.0565717
5.06 -0.130158 -0.130192
5.055 0.236227 0.23619
5.05 -0.131894 -0.131948
5.045 -0.055924 -0.0558554
5.04 0.223873 0.22377
5.035 -0.189657 -0.18953
5.03 0.0257651 0.025756
5.025 0.184426 0.1843
5.02 -0.222611 -0.222508
5.015 0.104648 0.104569
5.01 0.122149 0.12217
5.005 -0.226483 -0.22642
5 0.171426 0.17139
4.995 0.0444017 0.0443238
4.99 -0.200624 -0.20051
4.985 0.218489 0.218376
4.98 -0.0390656 -0.0390319
4.975 -0.14829 -0.148233
4.97 0.240461 0.240358
4.965 -0.117511 -0.117443
4.96 -0.076436 -0.0764073
4.955 0.234548 0.23444
4.95 -0.180826 -0.180767
4.945 0.00545157 0.00543834
4.94 0.201043 0.201002
4.935 -0.221045 -0.220963
4.93 0.0870338 0.0870418
4.925 0.143428 0.143266
4.92 -0.233092 -0.232935
4.915 0.158708 0.158556
4.91 0.0683087 0.0684337
4.905 -0.215304 -0.215307
4.9 0.212444 0.212462
4.895 -0.0152624 -0.0154455
4.89 -0.169672 -0.169488
4.885 0.242259 0.242052
4.88 -0.0968121 -0.0965841
4.875 -0.10206 -0.102104
4.87 0.244709 0.244647
4.865 -0.166169 -0.166226
4.86 -0.0212797 -0.0212502
4.855 0.219208 0.219185
4.85 -0.214793 -0.214679
4.845 0.0624614 0.0625124
4.84 0.168329 0.168046
4.835 -0.236829 -0.236629
4.83 0.139233 0.139003
4.825 0.0976948 0.0979751
4.82 -0.229433 -0.229521
4.815 0.200568 0.200702
4.81 0.0154677 0.0150941
4.805 -0.193187 -0.19289
4.8 0.239772 0.239464
4.795 -0.0683798 -0.0680165
4.79 -0.132434 -0.132554
4.785 0.252618 0.252634
4.78 -0.143757 -0.143932
4.775 -0.0548811 -0.0547706
4.77 0.237485 0.237394
4.765 -0.201625 -0.20144
4.76 0.0296795 0.0296995
4.755 0.195841 0.195584
4.75 -0.235308 -0.235156
4.745 0.111166 0.110967
4.74 0.132125 0.132387
4.735 -0.24076 -0.24083
4.73 0.180554 0.180708
4.725 0.0533881 0.0529659
4.72 -0.216944 -0.216616
4.715 0.230462 0.230121
4.71 -0.0312134 -0.0308132
4.705 -0.166395 -0.166542
4.7 0.255685 0.255756
4.695 -0.111827 -0.112073
4.69 -0.0951461 -0.0949625
4.685 0.253472 0.253292
4.68 -0.179078 -0.178838
4.675 -0.0121411 -0.0121793
4.67 0.223974 0.223829
4.665 -0.225477 -0.225416
4.66 0.0726809 0.0726014
4.655 0.170259 0.170336
4.65 -0.245846 -0.245803
4.645 0.149793 0.149842
4.64 0.0980534 0.097797
4.635 -0.23759 -0.237368
4.63 0.211104 0.210873
4.625 0.0153607 0.0155851
4.62 -0.201166 -0.201214
4.615 0.250388 0.250407
4.61 -0.0685443 -0.0687131
4.605 -0.140486 -0.140318
4.6 0.263638 0.263445
4.595 -0.144205 -0.144012
4.59 -0.0628402 -0.0628751
4.585 0.249516 0.249435
4.58 -0.203452 -0.203428
4.575 0.0224283 0.0224416
4.57 0.209504 0.209417
4.565 -0.240062 -0.239938
4.56 0.105607 0.10555
4.555 0.147783 0.147728
4.55 -0.250087 -0.249997
4.545 0.17793 0.177878
4.54 0.0708774 0.0708033
4.535 -0.231963 -0.23183
4.53 0.232167 0.232025
4.525 -0.0129446 -0.012864
4.52 -0.18711 -0.187077
4.515 0.263033 0.262966
4.51 -0.0946345 -0.0946764
4.505 -0.120351 -0.120257
4.5 0.267512 0.267373
4.495 -0.165543 -0.16541
4.49 -0.0394871 -0.0394861
4.485 0.245314 0.245186
4.48 -0.218564 -0.21849
4.475 0.0461245 0.0460752
4.47 0.198794 0.198801
4.465 -0.248467 -0.248399
4.46 0.127297 0.12733
4.455 0.132745 0.132512
4.45 -0.252068 -0.251856
4.445 0.195868 0.195639
4.44 0.053992 0.054223
4.435 -0.228377 -0.228437
4.43 0.245361 0.245433
4.425 -0.0293809 -0.0296641
4.42 -0.17927 -0.179018
4.415 0.271071 0.270799
4.41 -0.108739 -0.108417
4.405 -0.109924 -0.110016
4.4 0.270739 0.270695
4.395 -0.176343 -0.176458
4.39 -0.0281531 -0.0280864
4.385 0.244631 0.244582
4.38 -0.225861 -0.225696
4.375 0.0569917 0.057019
4.37 0.195544 0.19527
4.365 -0.252807 -0.252641
4.36 0.136805 0.1366
4.355 0.128482 0.128719
4.35 -0.254382 -0.254425
4.345 0.203714 0.203832
4.34 0.0500203 0.0496535
4.335 -0.229688 -0.229388
4.33 0.251606 0.251283
4.325 -0.0319987 -0.0316411
4.32 -0.180624 -0.180746
4.315 0.27623 0.276282
4.31 -0.109728 -0.109973
4.305 -0.112004 -0.111807
4.3 0.275531 0.275337
4.295 -0.175969 -0.175696
4.29 -0.0313427 -0.0313878
4.285 0.24997 0.249807
4.28 -0.225174 -0.225152
4.275 0.0528924 0.0528198
4.27 0.202353 0.202459
4.265 -0.253255 -0.253197
4.26 0.132464 0.132554
4.255 0.137361 0.137006
4.25 -0.257543 -0.257287
4.245 0.200168 0.199879
4.24 0.0612488 0.0615579
4.235 -0.23694 -0.237026
4.23 0.250171 0.250265
4.225 -0.0189404 -0.0192387
4.22 -0.19259 -0.192332
4.215 0.27816 0.277889
4.21 -0.0958175 -0.0955454
4.205 -0.128537 -0.128606
4.2 0.281994 0.281953
4.195 -0.162907 -0.162978
4.19 -0.0513232 -0.0512387
4.185 0.261777 0.261654
4.18 -0.214936 -0.21478
4.175 0.0312136 0.0311908
4.17 0.219884 0.21975
4.165 -0.248146 -0.248047
4.16 0.111305 0.11123
4.155 0.160457 0.160457
4.15 -0.259821 -0.259735
4.145 0.18206 0.182026
4.14 0.0889545 0.0888387
4.135 -0.2484 -0.248254
4.13 0.237626 0.237478
4.125 0.0117541 0.0118163
4.12 -0.214022 -0.213967
4.115 0.273522 0.273437
4.11 -0.0645191 -0.0645329
4.105 -0.159228 -0.159136
4.1 0.286964 0.286822
4.095 -0.133717 -0.133648
4.09 -0.0891491 -0.0891235
4.085 0.277342 0.277244
4.08 -0.190853 -0.190768
4.075 -0.0105735 -0.0105474
4.07 0.246139 0.245974
4.065 -0.232241 -0.232129
4.06 0.0693099 0.0692195
4.055 0.196635 0.196686
4.05 -0.25518 -0.255132
4.045 0.143838 0.143901
4.04 0.133329 0.133038
4.035 -0.257712 -0.25747
4.03 0.20723 0.20695
4.025 0.0616699 0.0619641
4.02 -0.238905 -0.238996
4.015 0.254646 0.254765
4.01 -0.0125121 -0.0128718
4.005 -0.199452 -0.199144
4 0.282547 0.282213
3.995 -0.0834277 -0.0830407
3.99 -0.142426 -0.142565
3.985 0.289098 0.289112
3.98 -0.146183 -0.146402
3.975 -0.0728568 -0.0726964
3.97 0.274467 0.274333
3.965 -0.197018 -0.196761
3.96 0.00298789 0.00296448
3.955 0.240627 0.24039
3.95 -0.233282 -0.233224
3.945 0.0789456 0.0788091
3.94 0.190956 0.191163
3.935 -0.252976 -0.252961
3.93 0.149366 0.149528
3.925 0.129682 0.129195
3.92 -0.254498 -0.254168
3.915 0.209296 0.20888
3.91 0.0617133 0.062228
3.905 -0.237025 -0.23724
3.9 0.254602 0.254871
3.895 -0.00792773 -0.00852149
3.89 -0.20106 -0.20061
3.885 0.282084 0.281606
3.88 -0.0743126 -0.0736977
3.875 -0.149097 -0.149375
3.87 0.290219 0.290346
3.865 -0.133495 -0.133931
3.86 -0.0853811 -0.0850967
3.855 0.279071 0.278877
3.85 -0.182431 -0.182012
3.845 -0.0151208 -0.0152097
3.84 0.250438 0.250183
3.835 -0.219176 -0.219232
3.83 0.0564118 0.0563032
3.825 0.207188 0.207464
3.82 -0.242151 -0.242093
3.815 0.124498 0.124699
3.81 0.152913 0.152307
3.805 -0.250075 -0.24975
3.8 0.184838 0.184379
3.795 0.0917141 0.0923218
3.79 -0.241945 -0.242178
3.785 0.233762 0.234101
3.78 0.0277611 0.0270709
3.775 -0.217537 -0.217051
3.77 0.268119 0.26758
3.765 -0.0347361 -0.0340798
3.76 -0.178103 -0.17841
3.755 0.28597 0.286188
3.75 -0.092343 -0.0928552
3.745 -0.126317 -0.125946
3.74 0.286683 0.286356
3.735 -0.142359 -0.141872
3.73 -0.0661582 -0.0663354
3.725 0.271157 0.271071
3.72 -0.183134 -0.183332
3.715 -0.00177803 -0.00171213
3.71 0.241401 0.241454
3.705 -0.213519 -0.213312
3.7 0.0627584 0.0628183
3.695 0.200099 0.199677
3.69 -0.232603 -0.232458
3.685 0.123957 0.123674
3.68 0.150393 0.150811
3.675 -0.239508 -0.23959
3.67 0.178604 0.178867
3.665 0.0955202 0.0949015
3.66 -0.23345 -0.23306
3.655 0.223809 0.223316
3.65 0.0389232 0.0395144
3.645 -0.214269 -0.214522
3.64 0.257142 0.257423
3.635 -0.0163 -0.0168678
3.63 -0.182706 -0.182285
3.625 0.2769 0.276452
3.62 -0.0673973 -0.0668767
3.615 -0.140736 -0.14097
3.61 0.282516 0.282622
3.605 -0.112545 -0.112877
3.6 -0.0911355 -0.0908808
3.595 0.274522 0.27429
3.59 -0.150545 -0.150219
3.585 -0.0370468 -0.0371575
3.58 0.254394 0.254295
3.575 -0.180865 -0.18094
3.57 0.0186099 0.0186465
3.565 0.224164 0.224137
3.56 -0.203081 -0.202929
3.555 0.0732654 0.0732547
3.55 0.186104 0.185902
3.545 -0.21681 -0.216716
3.54 0.124692 0.124572
3.535 0.142625 0.142714
3.53 -0.221548 -0.221498
3.525 0.170812 0.170833
3.52 0.0961256 0.0959215
3.515 -0.216851 -0.216684
3.51 0.209719 0.209522
3.505 0.0489968 0.0491381
3.5 -0.202654 -0.202654
3.495 0.239711 0.239713
3.49 0.00340173 0.00324801
3.485 -0.179439 -0.179273
3.48 0.259636 0.259431
3.475 -0.0388943 -0.038744
3.47 -0.148489 -0.148507
3.465 0.269 0.268957
3.46 -0.0766576 -0.0767327
3.455 -0.111568 -0.111454
3.45 0.26813 0.267965
3.445 -0.109259 -0.109133
3.44 -0.0707358 -0.0707533
3.435 0.257975 0.257894
3.43 -0.136448 -0.13644
3.425 -0.0279118 -0.0278672
3.42 0.239885 0.239758
3.415 -0.158249 -0.158152
3.41 0.0152666 0.0152333
3.405 0.215407 0.215348
3.4 -0.174691 -0.174636
3.395 0.0574244 0.0574343
3.39 0.186063 0.18592
3.385 -0.185756 -0.18565
3.38 0.0974542 0.0973544
3.375 0.153408 0.153452
3.37 -0.19136 -0.191324
3.365 0.134274 0.13431
3.36 0.118862 0.118646
3.355 -0.191346 -0.191184
3.35 0.16694 0.166734
3.345 0.083866 0.0840489
3.34 -0.185735 -0.185771
3.335 0.194511 0.1946
3.33 0.0496481 0.0493632
3.325 -0.174646 -0.17442
3.32 0.216271 0.21598
3.315 0.0173405 0.0176246
3.31 -0.158629 -0.158738
3.305 0.231759 0.231865
3.3 -0.012292 -0.0125872
3.295 -0.138401 -0.138154
3.29 0.240873 0.240575
3.285 -0.0386933 -0.0383858
3.28 -0.114997 -0.115132
3.275 0.24393 0.243992
3.27 -0.0617027 -0.0619429
3.265 -0.0894526 -0.0892466
3.26 0.241471 0.241241
3.255 -0.0812768 -0.0810091
3.25 -0.0627538 -0.0628676
3.245 0.234331 0.234311
3.24 -0.0976248 -0.0977763
3.235 -0.0357711 -0.0356477
3.23 0.223306 0.223177
3.225 -0.110898 -0.110698
3.22 -0.00911439 -0.00918237
3.215 0.209292 0.209187
3.21 -0.121376 -0.121436
3.205 0.0166444 0.0166717
3.2 0.193034 0.193013
3.195 -0.129197 -0.129066
3.19 0.0412004 0.041186
3.185 0.175272 0.17509
3.18 -0.134579 -0.134559
3.175 0.0641788 0.0641097
3.17 0.156623 0.156706
3.165 -0.13763 -0.137569
3.16 0.085415 0.0854579
3.155 0.137651 0.137399
3.15 -0.138513 -0.138419
3.145 0.104644 0.104482
3.14 0.118856 0.119038
3.135 -0.137362 -0.137372
3.13 0.121764 0.121864
3.125 0.100642 0.100329
3.12 -0.134341 -0.134182
3.115 0.136614 0.13637
3.11 0.0833855 0.083651
3.105 -0.129674 -0.12975
3.1 0.149162 0.149309
3.095 0.0673293 0.0669753
3.09 -0.123559 -0.123349
3.085 0.159388 0.159089
3.08 0.0527054 0.053022
3.075 -0.116314 -0.116439
3.07 0.167364 0.167532
3.065 0.039597 0.0392361
3.06 -0.108166 -0.107932
3.055 0.173212 0.172896
3.05 0.0280972 0.0284236
3.045 -0.0994607 -0.0996095
3.04 0.177115 0.177273
3.035 0.0181578 0.0178255
3.03 -0.0904204 -0.0901922
3.025 0.179285 0.178988
3.02 0.00977546 0.0100746
3.015 -0.0813331 -0.0814792
3.01 0.179974 0.180098
3.005 0.00282115 0.0025425
3 -0.0723829 -0.0721834
2.995 0.179413 0.179156
2.99 -0.00275238 -0.00250263
2.985 -0.0637569 -0.0638822
2.98 0.177858 0.177938
2.975 -0.00710604 -0.00732205
2.97 -0.0555841 -0.0554243
2.965 0.175511 0.175301
2.96 -0.0102952 -0.0101004
2.955 -0.0479582 -0.0480564
2.95 0.172587 0.172626
2.945 -0.0124799 -0.0126387
2.94 -0.0409513 -0.0408308
2.935 0.169239 0.16907
2.93 -0.0137099 -0.0135629
2.925 -0.0345931 -0.034667
2.92 0.165621 0.16563
2.915 -0.0141251 -0.0142408
2.91 -0.0289043 -0.0288151
2.905 0.161836 0.161697
2.9 -0.0137712 -0.013659
2.895 -0.0238801 -0.023937
2.89 0.157978 0.157969
2.885 -0.0127574 -0.0128464
2.88 -0.0194955 -0.0194273
2.875 0.154103 0.153984
2.87 -0.011131 -0.0110403
2.865 -0.0157335 -0.0157814
2.86 0.150258 0.150241
2.855 -0.0089669 -0.0090433
2.85 -0.0125292 -0.0124727
2.845 0.146461 0.146353
2.84 -0.00631636 -0.00623705
2.835 -0.00986237 -0.00990728
2.83 0.142721 0.142703
2.825 -0.00322601 -0.00329917
2.82 -0.00764336 -0.0075922
2.815 0.139024 0.138921
2.81 0.000254433 0.000327441
2.805 -0.00583929 -0.00588397
2.8 0.135361 0.135346
2.795 0.00409313 0.00401936
2.79 -0.0043612 -0.00431304
2.785 0.131685 0.131584
2.78 0.00824882 0.00831547
2.775 -0.00314692 -0.00319067
2.77 0.127987 0.127975
2.765 0.0126919 0.0126187
2.76 -0.00212893 -0.0020851
2.755 0.124194 0.124097
2.75 0.0173904 0.0174464
2.745 -0.00121064 -0.00125001
2.74 0.120308 0.120297
2.735 0.0223092 0.0222414
2.73 -0.000349623 -0.000313981
2.725 0.116245 0.116158
2.72 0.0274195 0.0274587
2.715 0.000572253 0.000541748
2.71 0.112025 0.112008
2.705 0.0326757 0.0326188
2.7 0.00158106 0.00160431
2.695 0.107573 0.107501
2.69 0.0380415 0.0380583
2.685 0.00279463 0.002776
2.68 0.10293 0.102904
2.675 0.0434556 0.0434133
2.67 0.00423152 0.00424036
2.665 0.0980562 0.0980022
2.66 0.0488631 0.0488558
2.655 0.00598701 0.00597965
2.65 0.0930135 0.0929781
2.645 0.0541826 0.054154
2.64 0.00807689 0.00807309
2.635 0.087818 0.0877809
2.63 0.0593318 0.059304
2.625 0.010554 0.010553
2.62 0.0825486 0.0825079
2.615 0.0642081 0.0641875
2.61 0.0134327 0.0134214
2.605 0.0772878 0.0772616
2.6 0.0687066 0.0686667
2.595 0.0167129 0.0167108
2.59 0.072119 0.0720802
2.585 0.072709 0.0726882
2.58 0.0204029 0.0203904
2.575 0.067183 0.06716
2.57 0.0761129 0.0760707
2.565 0.0244575 0.0244476
2.56 0.0625541 0.0625234
2.555 0.0788035 0.0787755
2.55 0.0288659 0.028856
2.545 0.0583977 0.0583727
2.54 0.0807193 0.0806819
2.535 0.0335566 0.0335359
2.53 0.0547751 0.0547541
2.525 0.0817868 0.0817499
2.52 0.0384832 0.0384755
2.515 0.0518281 0.0518003
2.51 0.0820187 0.0819879
2.505 0.0435552 0.0435253
2.5 0.049604 0.0495892
2.495 0.0814283 0.0813861
2.49 0.0486763 0.0486669
2.485 0.0481805 0.0481524
2.48 0.0801169 0.0800898
2.475 0.0537269 0.0536922
2.47 0.0475787 0.0475646
2.465 0.0782093 0.0781681
2.46 0.0585602 0.0585447
2.455 0.0477909 0.047765
2.45 0.0758808 0.0758538
2.445 0.0630273 0.0629921
2.44 0.0487928 0.0487749
2.435 0.0733453 0.0733093
2.43 0.0669675 0.0669437
2.425 0.050494 0.0504707
2.42 0.0708 0.0707715
2.415 0.0702454 0.0702118
2.41 0.0528179 0.0527945
2.405 0.0684801 0.0684496
2.4 0.0727671 0.0727365
2.395 0.0556161 0.0555934
2.39 0.0665366 0.0665071
2.385 0.0744842 0.0744522
2.38 0.0587639 0.058736
2.375 0.0651486 0.0651215
2.37 0.0754437 0.0754095
2.365 0.0620853 0.062061
2.36 0.0643777 0.0643481
2.355 0.075726 0.0756947
2.35 0.0654152 0.0653841
2.345 0.0642932 0.0642667
2.34 0.0755158 0.0754813
2.335 0.0685815 0.0685538
2.33 0.0648623 0.064833
2.325 0.0749908 0.0749594
2.32 0.0714198 0.071387
2.315 0.066033 0.0660048
2.31 0.0743808 0.0743475
2.305 0.0738199 0.0737887
2.3 0.0676994 0.0676698
2.295 0.0738722 0.0738403
2.29 0.0757062 0.0756729
2.285 0.069722 0.0696911
2.28 0.0736283 0.0735964
2.275 0.0770914 0.0770576
2.27 0.0719564 0.0719259
2.265 0.0737591 0.0737265
2.26 0.0780416 0.0780081
2.255 0.0742377 0.0742043
2.25 0.0743069 0.074275
2.245 0.0786813 0.0786463
2.24 0.0764305 0.076398
2.235 0.0752716 0.0752383
2.23 0.0791638 0.0791298
2.225 0.0784198 0.0783849
2.22 0.0765899 0.0765566
2.215 0.0796349 0.0795998
2.21 0.0801445 0.0801098
2.205 0.0781768 0.0781427
2.2 0.0802246 0.0801895
2.195 0.0815989 0.0815633
2.19 0.0799204 0.0798851
2.185 0.0810119 0.0809766
2.18 0.0828242 0.0827877
2.175 0.0817124 0.081677
2.17 0.0820362 0.0820001
2.165 0.0839046 0.0838682
2.16 0.0834636 0.0834268
2.155 0.0832883 0.0832519
2.15 0.0849302 0.0848928
2.145 0.0851107 0.0850736
2.14 0.0847248 0.0846877
2.135 0.0859891 0.0859515
2.13 0.0866378 0.0865999
2.125 0.0862876 0.0862497
2.12 0.0871428 0.0871047
2.115 0.0880562 0.0880175
2.11 0.0879068 0.0878684
2.105 0.0884202 0.0883814
2.1 0.0894095 0.0893704
2.095 0.0895329 0.0894936
2.09 0.0898256 0.0897863
2.085 0.0907476 0.0907078
2.08 0.0911286 0.0910887
2.075 0.0913337 0.0912936
2.07 0.0921149 0.0920745
2.065 0.0926865 0.0926459
2.06 0.0929154 0.0928746
2.055 0.0935446 0.0935036
2.05 0.0942169 0.0941756
2.045 0.0945361 0.0944946
2.04 0.0950473 0.0950056
2.035 0.0957415 0.0956995
2.03 0.0961722 0.09613
2.025 0.0966215 0.096579
2.02 0.0972858 0.097243
2.015 0.0978131 0.0977701
2.01 0.0982543 0.0982111
2.005 0.0988684 0.098825
2 0.0994585 0.0994147
1.995 0.0999296 0.0998857
1.99 0.1005 0.100456
1.985 0.101118 0.101073
1.98 0.101636 0.101591
1.975 0.102183 0.102138
1.97 0.102802 0.102757
1.965 0.103366 0.10332
1.96 0.103911 0.103866
1.955 0.104522 0.104476
1.95 0.105119 0.105073
1.945 0.105681 0.105634
1.94 0.106282 0.106236
1.935 0.1069 0.106853
1.93 0.107485 0.107438
1.925 0.108085 0.108038
1.92 0.108713 0.108665
1.915 0.109323 0.109275
1.91 0.10993 0.109882
1.905 0.110562 0.110513
1.9 0.111193 0.111144
1.895 0.111814 0.111765
1.89 0.112451 0.112402
1.885 0.113097 0.113047
1.88 0.113736 0.113686
1.875 0.114382 0.114331
1.87 0.115039 0.114988
1.865 0.115696 0.115644
1.86 0.116353 0.116302
1.855 0.117021 0.116969
1.85 0.117693 0.117641
1.845 0.118365 0.118313
1.84 0.119044 0.118991
1.835 0.11973 0.119677
1.83 0.120417 0.120364
1.825 0.121109 0.121055
1.82 0.121808 0.121754
1.815 0.122511 0.122457
1.81 0.123217 0.123162
1.805 0.123929 0.123874
1.8 0.124646 0.124591
1.795 0.125367 0.125312
1.79 0.126093 0.126037
1.785 0.126825 0.126769
1.78 0.127561 0.127505
1.775 0.128302 0.128245
1.77 0.129048 0.128991
1.765 0.1298 0.129742
1.76 0.130556 0.130498
1.755 0.131317 0.131259
1.75 0.132084 0.132025
1.745 0.132856 0.132796
1.74 0.133632 0.133573
1.735 0.134414 0.134355
1.73 0.135202 0.135142
1.725 0.135995 0.135934
1.72 0.136793 0.136732
1.715 0.137596 0.137535
1.71 0.138405 0.138343
1.705 0.139219 0.139157
1.7 0.140039 0.139976
1.695 0.140864 0.140801
1.69 0.141695 0.141632
1.685 0.142531 0.142468
1.68 0.143374 0.14331
1.675 0.144221 0.144157
1.67 0.145075 0.14501
1.665 0.145934 0.145869
1.66 0.146799 0.146733
1.655 0.14767 0.147603
1.65 0.148546 0.14848
1.645 0.149428 0.149362
1.64 0.150317 0.150249
1.635 0.151211 0.151143
1.63 0.152111 0.152043
1.625 0.153017 0.152949
1.62 0.153929 0.15386
1.615 0.154848 0.154778
1.61 0.155772 0.155702
1.605 0.156703 0.156632
1.6 0.157639 0.157569
1.595 0.158582 0.158511
1.59 0.159531 0.159459
1.585 0.160486 0.160414
1.58 0.161448 0.161375
1.575 0.162416 0.162343
1.57 0.16339 0.163316
1.565 0.16437 0.164296
1.56 0.165357 0.165283
1.555 0.16635 0.166275
1.55 0.16735 0.167275
1.545 0.168356 0.16828
1.54 0.169369 0.169292
1.535 0.170388 0.170311
1.53 0.171413 0.171336
1.525 0.172445 0.172367
1.52 0.173483 0.173405
1.515 0.174528 0.174449
1.51 0.17558 0.1755
1.505 0.176638 0.176558
1.5 0.177702 0.177622
1.495 0.178774 0.178693
1.49 0.179851 0.17977
1.485 0.180935 0.180853
1.48 0.182026 0.181943
1.475 0.183123 0.18304
1.47 0.184227 0.184143
1.465 0.185337 0.185253
1.46 0.186454 0.186369
1.455 0.187577 0.187491
1.45 0.188706 0.18862
1.445 0.189842 0.189755
1.44 0.190984 0.190897
1.435 0.192133 0.192045
1.43 0.193287 0.193199
1.425 0.194448 0.194359
1.42 0.195615 0.195526
1.415 0.196788 0.196698
1.41 0.197967 0.197877
1.405 0.199152 0.199061
1.4 0.200343 0.200251
1.395 0.201539 0.201447
1.39 0.202741 0.202648
1.385 0.203949 0.203855
1.38 0.205162 0.205068
1.375 0.20638 0.206285
1.37 0.207603 0.207508
1.365 0.208831 0.208735
1.36 0.210064 0.209968
1.355 0.211302 0.211204
1.35 0.212544 0.212446
1.345 0.21379 0.213691
1.34 0.21504 0.214941
1.335 0.216294 0.216194
1.33 0.217551 0.21745
1.325 0.218811 0.21871
1.32 0.220075 0.219973
1.315 0.221341 0.221238
1.31 0.222609 0.222506
1.305 0.223879 0.223775
1.3 0.225151 0.225046
1.295 0.226424 0.226318
1.29 0.227697 0.227591
1.285 0.228971 0.228864
1.28 0.230245 0.230137
1.275 0.231518 0.231409
1.27 0.232789 0.23268
1.265 0.234059 0.23395
1.26 0.235327 0.235216
1.255 0.236591 0.23648
1.25 0.237852 0.23774
1.245 0.239108 0.238995
1.24 0.240359 0.240246
1.235 0.241604 0.24149
1.23 0.242842 0.242727
1.225 0.244072 0.243957
1.22 0.245294 0.245178
1.215 0.246506 0.246389
1.21 0.247707 0.24759
1.205 0.248897 0.248779
1.2 0.250073 0.249954
1.195 0.251235 0.251116
1.19 0.252382 0.252262
1.185 0.253512 0.253391
1.18 0.254623 0.254501
1.175 0.255715 0.255592
1.17 0.256785 0.256661
1.165 0.257832 0.257708
1.16 0.258854 0.258729
1.155 0.259849 0.259724
1.15 0.260816 0.26069
1.145 0.261752 0.261625
1.14 0.262656 0.262528
1.135 0.263524 0.263396
1.13 0.264356 0.264227
1.125 0.265147 0.265017
1.12 0.265897 0.265766
1.115 0.266601 0.26647
1.11 0.267258 0.267127
1.105 0.267865 0.267733
1.1 0.268418 0.268285
1.095 0.268915 0.268782
1.09 0.269353 0.269218
1.085 0.269727 0.269592
1.08 0.270035 0.2699
1.075 0.270273 0.270137
1.07 0.270438 0.270301
1.065 0.270525 0.270388
1.06 0.270531 0.270394
1.055 0.270452 0.270315
1.05 0.270284 0.270146
1.045 0.270022 0.269884
1.04 0.269663 0.269524
1.035 0.269201 0.269062
1.03 0.268633 0.268494
1.025 0.267954 0.267815
1.02 0.26716 0.26702
1.015 0.266246 0.266106
1.01 0.265206 0.265067
1.005 0.264038 0.263898
1 0.262735 0.262596
0.995 0.261295 0.261155
0.99 0.259711 0.259571
0.985 0.257979 0.25784
0.98 0.256096 0.255957
0.975 0.254057 0.253918
0.97 0.251857 0.251718
0.965 0.249493 0.249355
0.96 0.246962 0.246824
0.955 0.244259 0.244122
0.95 0.241381 0.241245
0.945 0.238326 0.23819
0.94 0.235091 0.234956
0.935 0.231673 0.231539
0.93 0.228071 0.227938
0.925 0.224283 0.224151
0.92 0.220308 0.220177
0.915 0.216146 0.216016
0.91 0.211796 0.211667
0.905 0.207259 0.207132
0.9 0.202536 0.20241
0.895 0.197628 0.197504
0.89 0.192538 0.192415
0.885 0.187268 0.187147
0.88 0.181822 0.181703
0.875 0.176203 0.176086
0.87 0.170416 0.170301
0.865 0.164467 0.164354
0.86 0.15836 0.158249
0.855 0.152103 0.151994
0.85 0.145702 0.145596
0.845 0.139164 0.139061
0.84 0.132499 0.132398
0.835 0.125713 0.125615
0.83 0.118817 0.118721
0.825 0.11182 0.111727
0.82 0.104731 0.104641
0.815 0.097562 0.0974747
0.81 0.0903223 0.0902379
0.805 0.0830234 0.082942
0.8 0.0756764 0.0755981
0.795 0.068293 0.0682177
0.79 0.0608848 0.0608127
0.785 0.0534637 0.0533947
0.78 0.0460416 0.0459758
0.775 0.0386306 0.0385681
0.77 0.0312427 0.0311835
0.765 0.0238901 0.0238341
0.76 0.0165847 0.016532
0.755 0.00933833 0.00928899
0.75 0.00216293 0.00211691
0.745 -0.00492993 -0.00497263
0.74 -0.0119288 -0.0119682
0.735 -0.0188225 -0.0188585
0.73 -0.0256 -0.0256328
0.725 -0.0322508 -0.0322802
0.72 -0.0387643 -0.0387906
0.715 -0.0451308 -0.0451538
0.71 -0.0513406 -0.0513604
0.705 -0.0573844 -0.057401
0.7 -0.0632535 -0.063267
0.695 -0.0689395 -0.06895
0.69 -0.0744347 -0.0744422
0.685 -0.0797317 -0.0797362
0.68 -0.0848236 -0.0848252
0.675 -0.0897042 -0.089703
0.67 -0.0943678 -0.0943638
0.665 -0.0988092 -0.0988025
0.66 -0.103024 -0.103015
0.655 -0.107008 -0.106996
0.65 -0.110758 -0.110743
0.645 -0.114271 -0.114254
0.64 -0.117545 -0.117526
0.635 -0.120579 -0.120558
0.63 -0.123372 -0.123349
0.625 -0.125923 -0.125898
0.62 -0.128233 -0.128207
0.615 -0.130303 -0.130275
0.61 -0.132135 -0.132105
0.605 -0.13373 -0.133698
0.6 -0.135091 -0.135058
0.595 -0.136221 -0.136187
0.59 -0.137124 -0.137089
0.585 -0.137804 -0.137768
0.58 -0.138265 -0.138228
0.575 -0.138513 -0.138475
0.57 -0.138552 -0.138513
0.565 -0.138388 -0.138349
0.56 -0.138027 -0.137988
0.555 -0.137476 -0.137436
0.55 -0.136741 -0.136701
0.545 -0.135829 -0.135788
0.54 -0.134746 -0.134706
0.535 -0.133501 -0.133461
0.53 -0.132101 -0.132061
0.525 -0.130554 -0.130514
0.52 -0.128868 -0.128829
0.515 -0.127052 -0.127013
0.51 -0.125113 -0.125076
0.505 -0.123062 -0.123025
0.5 -0.120907 -0.120871
0.495 -0.118657 -0.118622
0.49 -0.116322 -0.116288
0.485 -0.113912 -0.113879
0.48 -0.111436 -0.111405
0.475 -0.108905 -0.108875
0.47 -0.106328 -0.106299
0.465 -0.103716 -0.103688
0.46 -0.101077 -0.101051
0.455 -0.0984237 -0.0983987
0.45 -0.0957641 -0.0957405
0.445 -0.0931084 -0.0930862
0.44 -0.0904657 -0.090445
0.435 -0.0878453 -0.087826
0.43 -0.0852555 -0.0852377
0.425 -0.0827046 -0.0826882
0.42 -0.0802001 -0.0801852
0.415 -0.0777489 -0.0777354
0.41 -0.0753574 -0.0753452
0.405 -0.073031 -0.0730201
0.4 -0.0707745 -0.0707648
0.395 -0.0685918 -0.0685834
0.39 -0.066486 -0.0664788
0.385 -0.0644595 -0.0644534
0.38 -0.0625134 -0.0625084
0.375 -0.0606484 -0.0606444
0.37 -0.0588641 -0.0588611
0.365 -0.0571595 -0.0571573
0.36 -0.0555325 -0.0555311
0.355 -0.0539806 -0.0539801
0.35 -0.0525007 -0.0525009
0.345 -0.051089 -0.0510898
0.34 -0.0497412 -0.0497426
0.335 -0.0484528 -0.0484548
0.33 -0.0472188 -0.0472213
0.325 -0.0460343 -0.0460372
0.32 -0.0448941 -0.0448974
0.315 -0.043793 -0.0437966
0.31 -0.042726 -0.0427299
0.305 -0.0416882 -0.0416924
0.3 -0.040675 -0.0406795
0.295 -0.039682 -0.0396868
0.29 -0.0387054 -0.0387104
0.285 -0.0377415 -0.0377466
0.28 -0.0367871 -0.0367924
0.275 -0.0358396 -0.0358449
0.27 -0.0348965 -0.034902
0.265 -0.033956 -0.0339616
0.26 -0.0330166 -0.0330222
0.255 -0.0320772 -0.0320829
0.25 -0.031137 -0.0311427
0.245 -0.0301955 -0.0302013
0.24 -0.0292527 -0.0292584
0.235 -0.0283084 -0.0283141
0.23 -0.0273631 -0.0273688
0.225 -0.0264172 -0.0264229
0.22 -0.0254714 -0.025477
0.215 -0.0245264 -0.0245319
0.21 -0.0235832 -0.0235886
0.205 -0.0226427 -0.022648
0.2 -0.0217061 -0.0217113
0.195 -0.0207746 -0.0207796
0.19 -0.0198494 -0.0198543
0.185 -0.0189318 -0.0189366
0.18 -0.0180234 -0.018028
0.175 -0.0171254 -0.0171298
0.17 -0.0162394 -0.0162437
0.165 -0.0153669 -0.015371
0.16 -0.0145094 -0.0145132
0.155 -0.0136684 -0.013672
0.15 -0.0128453 -0.0128488
0.145 -0.0120417 -0.012045
0.14 -0.0112589 -0.011262
0.135 -0.0104982 -0.0105011
0.13 -0.00976083 -0.00976354
0.125 -0.00904787 -0.00905042
0.12 -0.00836028 -0.00836266
0.115 -0.00769883 -0.00770106
0.11 -0.00706416 -0.00706626
0.105 -0.00645675 -0.00645872
0.1 -0.0058769 -0.00587875
0.095 -0.00532477 -0.00532651
0.09 -0.00480041 -0.00480204
0.085 -0.00430375 -0.00430528
0.08 -0.00383467 -0.0038361
0.075 -0.00339302 -0.00339435
0.07 -0.00297863 -0.00297985
0.065 -0.00259137 -0.00259249
0.06 -0.00223116 -0.00223217
0.055 -0.00189796 -0.00189885
0.05 -0.00159176 -0.00159255
0.045 -0.00131262 -0.00131329
0.04 -0.00106058 -0.00106113
0.035 -0.000835668 -0.000836112
0.03 -0.000637887 -0.000638231
0.025 -0.000467175 -0.000467427
0.02 -0.000323397 -0.000323571
0.015 -0.000206347 -0.000206456
0.01 -0.000115759 -0.000115819
0.005 -5.13796e-05 -5.14058e-05
-1.63468e-13 -1.72272e-05 -1.72358e-05


==> anc/HERMITE/GAMMA0025/DeltaGammaFX_0_OneLoopFRG.txt <==
9.995 -0.0366396 -0.0366239
9.99 -0.0323059 -0.032292
9.985 0.0785814 0.0785477
9.98 -0.0546261 -0.0546027
9.975 -0.0129926 -0.012987
9.97 0.0738592 0.0738276
9.965 -0.0678929 -0.0678638
9.96 0.00738398 0.00738082
9.955 0.0630852 0.0630582
9.95 -0.0754367 -0.0754043
9.945 0.0275153 0.0275035
9.94 0.0468732 0.0468531
9.935 -0.0768232 -0.0767903
9.93 0.0460673 0.0460476
9.925 0.0264425 0.0264312
9.92 -0.0721583 -0.0721273
9.915 0.0617165 0.0616901
9.91 0.00353876 0.00353724
9.905 -0.0619996 -0.061973
9.9 0.0732067 0.0731753
9.895 -0.0197517 -0.0197432
9.89 -0.047245 -0.0472248
9.885 0.0794384 0.0794044
9.88 -0.0412626 -0.0412449
9.875 -0.0290257 -0.0290132
9.87 0.0795923 0.0795582
9.865 -0.0590288 -0.0590035
9.86 -0.00862091 -0.00861722
9.855 0.0732741 0.0732427
9.85 -0.0715236 -0.071493
9.845 0.0125996 0.0125942
9.84 0.0606533 0.0606272
9.835 -0.0778052 -0.0777718
9.83 0.0332151 0.0332009
9.825 0.0425525 0.0425343
9.82 -0.0775559 -0.0775226
9.815 0.0517868 0.0517646
9.81 0.020446 0.0204372
9.805 -0.0710299 -0.0709994
9.8 0.0669027 0.0668741
9.795 -0.00366272 -0.00366115
9.79 -0.0589443 -0.058919
9.785 0.0772507 0.0772176
9.78 -0.0274747 -0.027463
9.775 -0.0423531 -0.0423349
9.77 0.0817292 0.0816942
9.765 -0.0487004 -0.0486795
9.76 -0.0225337 -0.0225241
9.755 0.0795936 0.0795595
9.75 -0.0653627 -0.0653347
9.745 -0.000901962 -0.000901575
9.74 0.0706188 0.0705885
9.735 -0.0760316 -0.075999
9.73 0.0210452 0.0210361
9.725 0.0552384 0.0552147
9.72 -0.0799443 -0.07991
9.715 0.0417688 0.0417508
9.71 0.0346109 0.0345961
9.705 -0.077008 -0.076975
9.7 0.0597283 0.0597027
9.695 0.0105676 0.010563
9.69 -0.0677121 -0.0676831
9.685 0.0734422 0.0734107
9.68 -0.0145764 -0.0145702
9.675 -0.0529948 -0.052972
9.67 0.0815852 0.0815502
9.665 -0.0383215 -0.0383051
9.66 -0.0341058 -0.0340912
9.655 0.0831295 0.0830938
9.65 -0.0583301 -0.0583051
9.645 -0.0124933 -0.0124879
9.64 0.0775175 0.0774843
9.635 -0.0727357 -0.0727045
9.63 0.0102767 0.0102723
9.625 0.0648352 0.0648074
9.62 -0.0803457 -0.0803112
9.615 0.0325721 0.0325581
9.61 0.0459327 0.045913
9.605 -0.0807094 -0.0806748
9.6 0.0527374 0.0527148
9.595 0.022436 0.0224264
9.59 -0.0740659 -0.0740342
9.585 0.069147 0.0691173
9.58 -0.00338934 -0.00338789
9.575 -0.0612142 -0.0611879
9.57 0.0802923 0.0802578
9.565 -0.0289175 -0.0289051
9.56 -0.0433589 -0.0433403
9.555 0.0849151 0.0848787
9.55 -0.0515319 -0.0515098
9.545 -0.0219704 -0.021961
9.54 0.0821856 0.0821504
9.535 -0.0689936 -0.068964
9.53 0.00131982 0.00131925
9.525 0.0718972 0.0718663
9.52 -0.0797204 -0.0796862
9.515 0.0247891 0.0247784
9.51 0.0546295 0.0546061
9.505 -0.0829227 -0.0828871
9.5 0.046672 0.0466519
9.495 0.0318142 0.0318006
9.49 -0.0785924 -0.0785587
9.485 0.0652126 0.0651846
9.48 0.00564757 0.00564515
9.475 -0.0673866 -0.0673577
9.47 0.0787447 0.0787109
9.465 -0.0211637 -0.0211546
9.46 -0.0504605 -0.0504388
9.455 0.0858199 0.0857832
9.45 -0.0457834 -0.0457637
9.445 -0.0293051 -0.0292925
9.44 0.0853877 0.0853511
9.435 -0.0656613 -0.0656331
9.43 -0.00561755 -0.00561515
9.425 0.0770074 0.0769744
9.42 -0.078879 -0.0788452
9.415 0.0187867 0.0187787
9.41 0.0610434 0.0610172
9.405 -0.0843482 -0.0843121
9.4 0.0420331 0.042015
9.395 0.0387734 0.0387568
9.39 -0.0818426 -0.0818075
9.385 0.0622413 0.0622146
9.38 0.0123423 0.012337
9.375 -0.071895 -0.0718642
9.37 0.0776036 0.0775703
9.365 -0.0154713 -0.0154647
9.36 -0.055624 -0.0556001
9.355 0.0865107 0.0864736
9.35 -0.0416449 -0.041627
9.345 -0.0345495 -0.0345346
9.34 0.0877362 0.0876986
9.335 -0.0633675 -0.0633403
9.33 -0.0104412 -0.0104367
9.325 0.0806629 0.0806283
9.32 -0.078442 -0.0784084
9.315 0.0147874 0.014781
9.31 0.0655044 0.0654763
9.305 -0.0855381 -0.0855015
9.3 0.0391489 0.0391321
9.295 0.0434461 0.0434275
9.29 -0.0842599 -0.0842238
9.285 0.0606406 0.0606146
9.28 0.0166274 0.0166203
9.275 -0.0750553 -0.0750232
9.27 0.0773233 0.0772901
9.265 -0.0120805 -0.0120753
9.26 -0.0590339 -0.0590086
9.255 0.08745 0.0874126
9.25 -0.0394788 -0.0394619
9.245 -0.0377645 -0.0377483
9.24 0.0896584 0.08962
9.235 -0.0625346 -0.0625078
9.23 -0.013103 -0.0130974
9.225 0.0832126 0.0831769
9.22 -0.0788314 -0.0787976
9.215 0.0129299 0.0129244
9.21 0.0682474 0.0682181
9.205 -0.0868652 -0.086828
9.2 0.0382284 0.038212
9.195 0.0459327 0.045913
9.19 -0.086137 -0.0861001
9.185 0.0606662 0.0606401
9.18 0.0184696 0.0184617
9.175 -0.0770656 -0.0770326
9.17 0.0781799 0.0781464
9.165 -0.0111357 -0.0111309
9.16 -0.0607944 -0.0607683
9.155 0.0889062 0.0888681
9.15 -0.0395018 -0.0394849
9.145 -0.0389705 -0.0389538
9.14 0.0913862 0.091347
9.135 -0.0634055 -0.0633784
9.13 -0.0135553 -0.0135495
9.125 0.0848268 0.0847904
9.12 -0.0802742 -0.0802398
9.115 0.0133108 0.0133051
9.11 0.0693652 0.0693355
9.105 -0.08851 -0.088472
9.1 0.0393963 0.0393794
9.095 0.0462459 0.0462261
9.09 -0.0875912 -0.0875537
9.085 0.0624493 0.0624226
9.08 0.0178145 0.0178068
9.075 -0.0779779 -0.0779445
9.07 0.0802904 0.080256
9.065 -0.0127324 -0.0127269
9.06 -0.0609002 -0.0608741
9.055 0.0909619 0.0909229
9.05 -0.0418176 -0.0417996
9.045 -0.03812 -0.0381036
9.04 0.0929534 0.0929135
9.035 -0.0660614 -0.0660331
9.03 -0.0117272 -0.0117221
9.025 0.085485 0.0854483
9.02 -0.082807 -0.0827715
9.015 0.0160039 0.015997
9.01 0.068789 0.0687595
9.005 -0.090455 -0.0904162
9 0.042708 0.0426897
8.995 0.0442883 0.0442693
8.99 -0.0885547 -0.0885167
8.985 0.0660075 0.0659792
8.98 0.014566 0.0145598
8.975 -0.0776864 -0.0776531
8.97 0.083617 0.0835811
8.965 -0.0169317 -0.0169244
8.96 -0.0592265 -0.0592011
8.955 0.0935144 0.0934743
8.95 -0.0464242 -0.0464043
8.945 -0.0350907 -0.0350757
8.94 0.0941933 0.0941529
8.935 -0.0704225 -0.0703923
8.93 -0.00752155 -0.00751833
8.925 0.0849721 0.0849356
8.92 -0.0862732 -0.0862362
8.915 0.0210586 0.0210496
8.91 0.0662876 0.0662592
8.905 -0.0924826 -0.092443
8.9 0.0481447 0.0481241
8.895 0.0398573 0.0398402
8.89 -0.088774 -0.0887359
8.885 0.0712355 0.071205
8.88 0.00859872 0.00859503
8.875 -0.0759319 -0.0758994
8.87 0.0879579 0.0879202
8.865 -0.0237426 -0.0237324
8.86 -0.055538 -0.0555142
8.855 0.0962673 0.096226
8.85 -0.0531951 -0.0531723
8.845 -0.0296993 -0.0296866
8.84 0.094735 0.0946944
8.835 -0.0762319 -0.0761992
8.83 -0.000832892 -0.000832534
8.825 0.082885 0.0828494
8.82 -0.0903142 -0.0902755
8.815 0.0284793 0.0284671
8.81 0.0614872 0.0614608
8.805 -0.0941755 -0.0941351
8.8 0.0555889 0.0555651
8.795 0.032679 0.032665
8.79 -0.0878211 -0.0877835
8.785 0.0778808 0.0778474
8.78 -0.000198556 -0.000198471
8.775 -0.0723213 -0.0722903
8.77 0.0929245 0.0928847
8.765 -0.0330753 -0.0330611
8.76 -0.0495159 -0.0494947
8.755 0.0987155 0.0986732
8.75 -0.0618374 -0.0618109
8.745 -0.0217343 -0.021725
8.74 0.0940038 0.0939635
8.735 -0.0830279 -0.0829923
8.73 0.00841516 0.00841155
8.725 0.0786533 0.0786196
8.72 -0.0943598 -0.0943193
8.715 0.0381834 0.038167
8.71 0.0539151 0.053892
8.705 -0.0949261 -0.0948854
8.7 0.064782 0.0647543
8.695 0.0224717 0.022462
8.69 -0.0851193 -0.0850828
8.685 0.0855031 0.0854665
8.68 -0.0118481 -0.0118431
8.675 -0.0663658 -0.0663373
8.67 0.0979106 0.0978686
8.665 -0.0446696 -0.0446505
8.66 -0.0408047 -0.0407872
8.655 0.100132 0.100089
8.65 -0.0718373 -0.0718065
8.645 -0.0110087 -0.011004
8.64 0.091234 0.0911949
8.635 -0.0901157 -0.090077
8.63 0.0202129 0.0202042
8.625 0.071585 0.0715543
8.62 -0.0976286 -0.0975867
8.615 0.0499431 0.0499217
8.61 0.0430769 0.0430584
8.605 -0.0939621 -0.0939218
8.6 0.0752677 0.0752355
8.595 0.00904413 0.00904025
8.59 -0.0799877 -0.0799534
8.585 0.0934271 0.0933871
8.58 -0.026182 -0.0261708
8.575 -0.0575393 -0.0575147
8.57 0.102063 0.102019
8.565 -0.0580103 -0.0579854
8.56 -0.0290791 -0.0290667
8.555 0.0995708 0.0995281
8.55 -0.0824081 -0.0823728
8.545 0.00256772 0.00256662
8.54 0.0855109 0.0854742
8.535 -0.096553 -0.0965116
8.53 0.0343897 0.034375
8.525 0.0609505 0.0609244
8.52 -0.09915 -0.0991075
8.515 0.063312 0.0632848
8.51 0.0285744 0.0285621
8.505 -0.0903977 -0.090359
8.5 0.0863264 0.0862894
8.495 -0.00757349 -0.00757025
8.49 -0.0717117 -0.071681
8.485 0.100695 0.100652
8.48 -0.0427251 -0.0427068
8.475 -0.0453596 -0.0453401
8.47 0.104268 0.104223
8.465 -0.0722471 -0.0722161
8.46 -0.0141313 -0.0141252
8.455 0.0958971 0.095856
8.45 -0.092459 -0.0924193
8.445 0.0188984 0.0188903
8.44 0.0758589 0.0758263
8.435 -0.101169 -0.101126
8.43 0.0505251 0.0505034
8.425 0.0461192 0.0460994
8.42 -0.0978217 -0.0977798
8.415 0.077542 0.0775088
8.41 0.0102662 0.0102618
8.405 -0.0833153 -0.0832795
8.4 0.0969112 0.0968697
8.395 -0.0269778 -0.0269663
8.39 -0.0596386 -0.059613
8.385 0.10604 0.105994
8.38 -0.0605845 -0.0605586
8.375 -0.0294902 -0.0294776
8.37 0.103178 0.103134
8.365 -0.0861462 -0.0861093
8.36 0.0040243 0.00402258
8.355 0.087883 0.0878453
8.35 -0.10061 -0.100567
8.345 0.0375952 0.0375791
8.34 0.0613961 0.0613697
8.335 -0.102629 -0.102585
8.33 0.0678496 0.0678205
8.325 0.0267524 0.0267409
8.32 -0.0925078 -0.0924681
8.315 0.0915041 0.0914649
8.31 -0.0115403 -0.0115354
8.305 -0.0718803 -0.0718495
8.3 0.105605 0.10556
8.295 -0.0482467 -0.048226
8.29 -0.043298 -0.0432795
8.285 0.107899 0.107853
8.28 -0.0783807 -0.078347
8.275 -0.00986293 -0.0098587
8.27 0.0973051 0.0972634
8.265 -0.0981033 -0.0980612
8.26 0.0250305 0.0250197
8.255 0.074379 0.0743471
8.25 -0.105274 -0.105229
8.245 0.0578649 0.0578401
8.24 0.0415642 0.0415464
8.235 -0.0995596 -0.0995169
8.23 0.0851492 0.0851127
8.225 0.00304122 0.00303991
8.22 -0.0821789 -0.0821437
8.215 0.10363 0.103585
8.21 -0.0359016 -0.0358862
8.205 -0.0554847 -0.0554609
8.2 0.110629 0.110581
8.195 -0.0698448 -0.0698148
8.19 -0.0225426 -0.0225329
8.185 0.104515 0.10447
8.18 -0.0942586 -0.0942182
8.175 0.0131873 0.0131816
8.17 0.0852152 0.0851787
8.165 -0.106243 -0.106198
8.16 0.0480589 0.0480383
8.155 0.0545866 0.0545632
8.15 -0.104807 -0.104762
8.145 0.0783977 0.0783641
8.14 0.0164207 0.0164137
8.135 -0.0907165 -0.0906776
8.13 0.100694 0.100651
8.125 -0.0240541 -0.0240438
8.12 -0.0660835 -0.0660552
8.115 0.11191 0.111862
8.11 -0.0611121 -0.0610859
8.105 -0.0339081 -0.0338936
8.1 0.109941 0.109894
8.095 -0.0896343 -0.0895958
8.09 0.00230059 0.0022996
8.085 0.094153 0.0941127
8.08 -0.106015 -0.10597
8.075 0.0387793 0.0387626
8.07 0.0658497 0.0658215
8.065 -0.108616 -0.108569
8.06 0.071686 0.0716553
8.055 0.0284132 0.028401
8.05 -0.0977281 -0.0976862
8.045 0.0972845 0.0972428
8.04 -0.0130607 -0.0130551
8.035 -0.0751975 -0.0751652
8.03 0.112229 0.112181
8.025 -0.0526404 -0.0526179
8.02 -0.043936 -0.0439172
8.015 0.114005 0.113956
8.01 -0.0847137 -0.0846774
8.005 -0.00748816 -0.00748494
8 0.101487 0.101443
7.995 -0.105035 -0.10499
7.99 0.0302735 0.0302605
7.985 0.0754752 0.0754429
7.98 -0.111348 -0.111301
7.975 0.0653497 0.0653217
7.97 0.0389524 0.0389357
7.965 -0.103471 -0.103427
7.96 0.0937983 0.0937581
7.955 -0.00315405 -0.0031527
7.95 -0.0829712 -0.0829356
7.945 0.112002 0.111954
7.94 -0.0447788 -0.0447596
7.935 -0.0526591 -0.0526365
7.93 0.117092 0.117042
7.925 -0.0798983 -0.079864
7.92 -0.0161059 -0.016099
7.915 0.107518 0.107472
7.91 -0.103697 -0.103653
7.905 0.0227112 0.0227014
7.9 0.0836325 0.0835967
7.895 -0.113344 -0.113296
7.89 0.0596412 0.0596156
7.885 0.0480516 0.048031
7.88 -0.108203 -0.108157
7.875 0.0905497 0.0905109
7.87 0.00552788 0.00552551
7.865 -0.0895677 -0.0895292
7.86 0.111576 0.111528
7.855 -0.0377823 -0.0377661
7.85 -0.0601436 -0.0601178
7.845 0.119542 0.119491
7.84 -0.0755094 -0.075477
7.835 -0.0235264 -0.0235163
7.83 0.112529 0.112481
7.825 -0.102335 -0.102291
7.82 0.0162035 0.0161965
7.815 0.0905066 0.0904678
7.81 -0.114905 -0.114856
7.805 0.0547459 0.0547224
7.8 0.05577 0.0557461
7.795 -0.112165 -0.112117
7.79 0.0877825 0.0877449
7.785 0.0129149 0.0129093
7.78 -0.0951499 -0.0951091
7.775 0.111229 0.111181
7.77 -0.0318299 -0.0318162
7.765 -0.0664716 -0.0664431
7.76 0.121635 0.121583
7.755 -0.0717956 -0.0717648
7.75 -0.0297528 -0.02974
7.745 0.116769 0.116719
7.74 -0.10122 -0.101177
7.735 0.0108202 0.0108156
7.73 0.0962749 0.0962337
7.725 -0.116287 -0.116237
7.72 0.0507974 0.0507756
7.715 0.0621876 0.062161
7.71 -0.115566 -0.115517
7.705 0.0856812 0.0856445
7.7 0.0189802 0.0189721
7.695 -0.0998679 -0.0998251
7.69 0.111179 0.111131
7.685 -0.0270425 -0.0270309
7.68 -0.0717264 -0.0716956
7.675 0.123599 0.123546
7.67 -0.0689425 -0.068913
7.665 -0.0348034 -0.0347884
7.66 0.120442 0.120391
7.655 -0.100567 -0.100524
7.65 0.00660288 0.00660005
7.645 0.101093 0.10105
7.64 -0.117696 -0.117646
7.635 0.0478894 0.0478689
7.63 0.0673861 0.0673572
7.625 -0.118582 -0.118531
7.62 0.0843818 0.0843456
7.615 0.0237219 0.0237117
7.61 -0.103849 -0.103804
7.605 0.11159 0.111542
7.6 -0.0234986 -0.0234886
7.595 -0.0759828 -0.0759502
7.59 0.125607 0.125553
7.585 -0.0670838 -0.067055
7.58 -0.0387013 -0.0386847
7.575 0.123711 0.123658
7.57 -0.100536 -0.100492
7.565 0.00357532 0.00357379
7.56 0.105086 0.105041
7.555 -0.119292 -0.119241
7.55 0.0460863 0.0460665
7.545 0.0714362 0.0714056
7.54 -0.121347 -0.121295
7.535 0.0839801 0.0839441
7.53 0.0271485 0.0271369
7.525 -0.107192 -0.107146
7.52 0.112578 0.11253
7.515 -0.0212474 -0.0212383
7.51 -0.0792999 -0.0792659
7.505 0.127782 0.127728
7.5 -0.06631 -0.0662816
7.495 -0.0414673 -0.0414495
7.49 0.126689 0.126635
7.485 -0.101236 -0.101192
7.48 0.00175094 0.00175018
7.475 0.108344 0.108297
7.47 -0.121182 -0.12113
7.465 0.0454294 0.0454099
7.46 0.0743903 0.0743584
7.455 -0.123953 -0.1239
7.45 0.0845388 0.0845025
7.445 0.0292698 0.0292573
7.44 -0.109964 -0.109917
7.435 0.11422 0.114171
7.43 -0.0203173 -0.0203086
7.425 -0.0817175 -0.0816824
7.42 0.130204 0.130148
7.415 -0.0666765 -0.0666479
7.41 -0.0431152 -0.0430967
7.405 0.129448 0.129392
7.4 -0.102734 -0.10269
7.395 0.00113753 0.00113704
7.39 0.110919 0.110872
7.385 -0.123431 -0.123379
7.38 0.0459429 0.0459232
7.375 0.0762783 0.0762456
7.37 -0.126452 -0.126398
7.365 0.0860923 0.0860554
7.36 0.0300916 0.0300787
7.355 -0.1122 -0.112152
7.35 0.116553 0.116503
7.345 -0.0207223 -0.0207134
7.34 -0.0832543 -0.0832186
7.335 0.132908 0.132851
7.33 -0.0682083 -0.068179
7.325 -0.04365 -0.0436313
7.32 0.132016 0.131959
7.315 -0.105059 -0.105014
7.31 0.00173978 0.00173903
7.305 0.112831 0.112783
7.3 -0.126062 -0.126008
7.295 0.0476364 0.047616
7.29 0.0771076 0.0770746
7.285 -0.128859 -0.128804
7.28 0.0886503 0.0886123
7.275 0.0296135 0.0296008
7.27 -0.113907 -0.113858
7.265 0.119584 0.119533
7.26 -0.0224646 -0.022455
7.255 -0.0839088 -0.0838728
7.25 0.135893 0.135835
7.245 -0.070904 -0.0708736
7.24 -0.0430677 -0.0430492
7.235 0.134384 0.134327
7.23 -0.1082 -0.108153
7.225 0.00355979 0.00355826
7.22 0.114065 0.114016
7.215 -0.129057 -0.129002
7.21 0.0505058 0.0504842
7.205 0.076865 0.076832
7.2 -0.13115 -0.131094
7.195 0.0921992 0.0921596
7.19 0.0278303 0.0278184
7.185 -0.115059 -0.11501
7.18 0.123286 0.123233
7.175 -0.0255351 -0.0255242
7.17 -0.0836617 -0.0836258
7.165 0.139122 0.139063
7.16 -0.0747371 -0.0747051
7.155 -0.0413572 -0.0413395
7.15 0.136509 0.136451
7.145 -0.112116 -0.112068
7.14 0.00659603 0.0065932
7.135 0.114578 0.114529
7.13 -0.132366 -0.132309
7.125 0.0545338 0.0545104
7.12 0.0755199 0.0754875
7.115 -0.133274 -0.133216
7.11 0.0967033 0.0966618
7.105 0.0247346 0.024724
7.1 -0.115611 -0.115561
7.095 0.127606 0.127552
7.09 -0.0299118 -0.029899
7.085 -0.0824795 -0.0824441
7.08 0.142528 0.142467
7.075 -0.0796564 -0.0796222
7.07 -0.0385038 -0.0384873
7.065 0.138317 0.138258
7.06 -0.116734 -0.116684
7.055 0.0108412 0.0108365
7.05 0.114306 0.114257
7.045 -0.135904 -0.135846
7.04 0.0596881 0.0596625
7.035 0.0730308 0.0729995
7.03 -0.135149 -0.135091
7.025 0.102105 0.102061
7.02 0.0203214 0.0203127
7.015 -0.115497 -0.115448
7.01 0.132465 0.132408
7.005 -0.0355568 -0.0355416
7 -0.0803195 -0.0802851
6.995 0.146015 0.145952
6.99 -0.0855856 -0.085549
6.985 -0.0344924 -0.0344776
6.98 0.139711 0.139651
6.975 -0.121952 -0.121899
6.97 0.0162791 0.0162721
6.965 0.113166 0.113117
6.96 -0.139564 -0.139504
6.955 0.0659203 0.0658921
6.95 0.0693512 0.0693214
6.945 -0.136676 -0.136618
6.94 0.108325 0.108279
6.935 0.0145942 0.0145879
6.93 -0.114641 -0.114591
6.925 0.137755 0.137696
6.92 -0.0424133 -0.0423951
6.915 -0.0771355 -0.0771025
6.91 0.149462 0.149398
6.905 -0.0924236 -0.092384
6.9 -0.0293131 -0.0293005
6.895 0.140573 0.140512
6.89 -0.127643 -0.127588
6.885 0.0228814 0.0228716
6.88 0.111067 0.111019
6.875 -0.143213 -0.143152
6.87 0.073164 0.0731326
6.865 0.0644374 0.0644098
6.86 -0.137742 -0.137683
6.855 0.115262 0.115213
6.85 0.0075707 0.00756746
6.845 -0.112957 -0.112909
6.84 0.14335 0.143289
6.835 -0.0504022 -0.0503806
6.83 -0.0728839 -0.0728526
6.825 0.15273 0.152664
6.82 -0.100044 -0.100001
6.815 -0.0229657 -0.0229558
6.81 0.140774 0.140714
6.805 -0.133659 -0.133601
6.8 0.0306041 0.030591
6.795 0.107917 0.107871
6.79 -0.146707 -0.146644
6.785 0.0813331 0.0812982
6.78 0.0582568 0.0582318
6.775 -0.138224 -0.138165
6.77 0.122794 0.122741
6.765 -0.000710953 -0.000710648
6.76 -0.110366 -0.110319
6.755 0.149103 0.149039
6.75 -0.0594195 -0.059394
6.745 -0.0675297 -0.0675008
6.74 0.155667 0.1556
6.735 -0.108298 -0.108251
6.73 -0.0154645 -0.0154579
6.725 0.140183 0.140123
6.72 -0.139832 -0.139772
6.715 0.0393848 0.0393679
6.71 0.103632 0.103588
6.705 -0.149891 -0.149827
6.7 0.090321 0.0902823
6.695 0.0507954 0.0507736
6.69 -0.138003 -0.137944
6.685 0.130778 0.130722
6.68 -0.0101872 -0.0101828
6.675 -0.106794 -0.106749
6.67 0.15485 0.154784
6.665 -0.0693352 -0.0693055
6.66 -0.0610533 -0.0610271
6.655 0.158113 0.158045
6.65 -0.117015 -0.116965
6.645 -0.0068429 -0.00683997
6.64 0.138671 0.138612
6.635 -0.145987 -0.145925
6.63 0.0491401 0.049119
6.625 0.0981452 0.0981031
6.62 -0.152611 -0.152546
6.615 0.100001 0.0999583
6.61 0.0420653 0.0420473
6.605 -0.136968 -0.13691
6.6 0.139056 0.138997
6.595 -0.0207651 -0.0207562
6.59 -0.102185 -0.102142
6.585 0.160423 0.160354
6.58 -0.0799943 -0.07996
6.575 -0.053455 -0.0534321
6.57 0.159911 0.159842
6.565 -0.12601 -0.125956
6.56 0.00284339 0.00284217
6.555 0.136126 0.136068
6.55 -0.151943 -0.151878
6.545 0.0597647 0.059739
6.54 0.0914144 0.0913752
6.535 -0.154722 -0.154655
6.53 0.110228 0.110181
6.525 0.0321111 0.0320973
6.52 -0.135026 -0.134968
6.515 0.147459 0.147396
6.51 -0.0323208 -0.032307
6.505 -0.0965049 -0.0964635
6.5 0.165646 0.165575
6.495 -0.0912193 -0.0911802
6.49 -0.0447607 -0.0447415
6.485 0.160914 0.160845
6.48 -0.135089 -0.135031
6.475 0.0135139 0.0135081
6.47 0.132459 0.132402
6.465 -0.157526 -0.157458
6.46 0.0711317 0.0711012
6.455 0.0834324 0.0833967
6.45 -0.156093 -0.156027
6.445 0.120841 0.12079
6.44 0.0210135 0.0210045
6.435 -0.132107 -0.132051
6.43 0.155809 0.155742
6.425 -0.0447003 -0.0446811
6.42 -0.0897477 -0.0897092
6.415 0.170355 0.170282
6.41 -0.102816 -0.102772
6.405 -0.0350247 -0.0350096
6.4 0.160997 0.160928
6.395 -0.144057 -0.143995
6.39 0.0250624 0.0250517
6.385 0.127614 0.127559
6.38 -0.162574 -0.162505
6.375 0.0830943 0.0830587
6.37 0.0742323 0.0742005
6.365 -0.156623 -0.156556
6.36 0.131669 0.131612
6.355 0.00889166 0.00888784
6.35 -0.128174 -0.12812
6.345 0.163932 0.163862
6.34 -0.0577223 -0.0576975
6.335 -0.0819412 -0.0819061
6.33 0.174398 0.174323
6.325 -0.11458 -0.114531
6.32 -0.0243318 -0.0243213
6.315 0.160066 0.159997
6.31 -0.152728 -0.152663
6.305 0.0373578 0.0373417
6.3 0.121578 0.121526
6.295 -0.166953 -0.166881
6.29 0.0954896 0.0954486
6.285 0.0638917 0.0638643
6.28 -0.156241 -0.156174
6.275 0.142535 0.142473
6.27 -0.00409785 -0.00409609
6.265 -0.123228 -0.123175
6.26 0.171664 0.17159
6.255 -0.0711847 -0.0711542
6.25 -0.0731492 -0.0731179
6.245 0.177653 0.177577
6.24 -0.126307 -0.126252
6.235 -0.0127981 -0.0127926
6.23 0.158066 0.157998
6.225 -0.160936 -0.160867
6.22 0.050246 0.0502245
6.215 0.114386 0.114337
6.21 -0.170558 -0.170484
6.205 0.108143 0.108097
6.2 0.0525351 0.0525126
6.195 -0.154917 -0.154851
6.19 0.153267 0.153201
6.185 -0.0177649 -0.0177573
6.18 -0.117309 -0.117259
6.175 0.178861 0.178784
6.17 -0.0848725 -0.0848361
6.165 -0.0634733 -0.0634461
6.16 0.180034 0.179957
6.155 -0.137802 -0.137743
6.15 -0.000569753 -0.000569509
6.145 0.154994 0.154927
6.14 -0.168542 -0.16847
6.135 0.0635545 0.0635273
6.13 0.106127 0.106082
6.125 -0.173328 -0.173254
6.12 0.120877 0.120825
6.115 0.0403325 0.0403152
6.11 -0.15267 -0.152605
6.105 0.163705 0.163635
6.1 -0.031892 -0.0318784
6.095 -0.110505 -0.110458
6.09 0.185409 0.18533
6.085 -0.0985679 -0.0985256
6.08 -0.0530531 -0.0530304
6.075 0.181502 0.181424
6.07 -0.148893 -0.148829
6.065 0.0121797 0.0121745
6.06 0.150903 0.150838
6.055 -0.175449 -0.175373
6.05 0.0770969 0.0770639
6.045 0.0969465 0.096905
6.04 -0.175251 -0.175176
6.035 0.133516 0.133459
6.03 0.0274962 0.0274844
6.025 -0.149567 -0.149503
6.02 0.173713 0.173639
6.015 -0.0462429 -0.0462231
6.01 -0.102948 -0.102904
6.005 0.191239 0.191157
6 -0.112061 -0.112013
5.995 -0.0420648 -0.0420467
5.99 0.182073 0.181995
5.985 -0.159436 -0.159368
5.98 0.025253 0.0252422
5.975 0.145908 0.145845
5.97 -0.181603 -0.181525
5.965 0.0906796 0.0906408
5.96 0.0870428 0.0870055
5.955 -0.176367 -0.176291
5.95 0.145896 0.145834
5.945 0.0142744 0.0142683
5.94 -0.145728 -0.145665
5.935 0.183186 0.183107
5.93 -0.0605718 -0.0605459
5.925 -0.0948151 -0.0947745
5.92 0.196329 0.196245
5.915 -0.125158 -0.125105
5.91 -0.0307187 -0.0307055
5.905 0.181828 0.18175
5.9 -0.16933 -0.169257
5.895 0.0384339 0.0384174
5.89 0.140186 0.140126
5.885 -0.187006 -0.186926
5.88 0.104108 0.104064
5.875 0.0766674 0.0766346
5.87 -0.176773 -0.176698
5.865 0.157875 0.157807
5.86 0.000943877 0.000943472
5.855 -0.141326 -0.141265
5.85 0.192059 0.191976
5.845 -0.074633 -0.074601
5.84 -0.0863289 -0.0862919
5.835 0.200715 0.200629
5.83 -0.137696 -0.137637
5.825 -0.0192562 -0.0192479
5.82 0.180912 0.180835
5.815 -0.178517 -0.178441
5.81 0.0514919 0.0514698
5.805 0.133979 0.133922
5.8 -0.191716 -0.191633
5.795 0.117194 0.117144
5.79 0.0661185 0.0660901
5.785 -0.176625 -0.176549
5.78 0.169335 0.169262
5.775 -0.0121976 -0.0121924
5.77 -0.136587 -0.136528
5.765 0.200314 0.200228
5.76 -0.0881888 -0.088151
5.755 -0.0777532 -0.0777198
5.75 0.204497 0.204409
5.745 -0.149541 -0.149477
5.74 -0.00794643 -0.00794302
5.735 0.17954 0.179463
5.73 -0.186993 -0.186912
5.725 0.0641861 0.0641585
5.72 0.12759 0.127535
5.715 -0.195845 -0.195761
5.71 0.129757 0.129702
5.705 0.0557353 0.0557114
5.7 -0.176134 -0.176058
5.695 0.180191 0.180113
5.69 -0.024838 -0.0248273
5.685 -0.131786 -0.131729
5.68 0.207985 0.207896
5.675 -0.101015 -0.100972
5.67 -0.0693916 -0.0693619
5.665 0.207837 0.207748
5.66 -0.160598 -0.160529
5.655 0.00291599 0.00291474
5.65 0.177991 0.177915
5.645 -0.194798 -0.194714
5.64 0.0762679 0.0762352
5.635 0.121377 0.121325
5.63 -0.199564 -0.199478
5.625 0.141632 0.141571
5.62 0.0458935 0.0458738
5.615 -0.175564 -0.175489
5.61 0.190389 0.190308
5.605 -0.0366548 -0.0366391
5.6 -0.127247 -0.127193
5.595 0.215155 0.215063
5.59 -0.112901 -0.112853
5.585 -0.0615858 -0.0615594
5.58 0.210959 0.210869
5.575 -0.170801 -0.170728
5.57 0.013012 0.0130064
5.565 0.176607 0.176532
5.56 -0.202021 -0.201934
5.555 0.0874805 0.087443
5.55 0.11575 0.1157
5.545 -0.20309 -0.203003
5.54 0.152662 0.152596
5.535 0.0370013 0.0369855
5.53 -0.175231 -0.175156
5.525 0.199908 0.199822
5.52 -0.0473147 -0.0472944
5.515 -0.123338 -0.123285
5.51 0.221954 0.221859
5.505 -0.123647 -0.123594
5.5 -0.0547143 -0.0546908
5.495 0.214142 0.21405
5.49 -0.180112 -0.180035
5.485 0.0219961 0.0219866
5.48 0.175787 0.175711
5.475 -0.208783 -0.208693
5.47 0.0975547 0.0975128
5.465 0.111166 0.111119
5.46 -0.206681 -0.206592
5.455 0.162694 0.162624
5.45 0.0295002 0.0294876
5.445 -0.175489 -0.175414
5.44 0.208742 0.208653
5.435 -0.0564675 -0.0564433
5.43 -0.120469 -0.120417
5.425 0.228542 0.228444
5.42 -0.133049 -0.132992
5.415 -0.0491936 -0.0491725
5.41 0.217706 0.217613
5.405 -0.188502 -0.188421
5.4 0.0294913 0.0294787
5.395 0.175971 0.175896
5.39 -0.215224 -0.215132
5.385 0.106199 0.106153
5.38 0.108126 0.10808
5.375 -0.210621 -0.210531
5.37 0.171564 0.17149
5.365 0.0238684 0.0238582
5.36 -0.176728 -0.176653
5.355 0.21689 0.216797
5.35 -0.0637332 -0.0637059
5.345 -0.119086 -0.119035
5.34 0.235097 0.234996
5.335 -0.140881 -0.140821
5.33 -0.0454811 -0.0454616
5.325 0.221997 0.221901
5.32 -0.195927 -0.195843
5.315 0.0350799 0.0350648
5.31 0.177637 0.177561
5.305 -0.221481 -0.221386
5.3 0.113084 0.113036
5.295 0.10717 0.107124
5.29 -0.215203 -0.215111
5.285 0.179078 0.179001
5.28 0.0206296 0.0206207
5.275 -0.179357 -0.17928
5.27 0.224327 0.22423
5.265 -0.0686817 -0.0686523
5.26 -0.119671 -0.11962
5.255 0.241781 0.241677
5.25 -0.146868 -0.146805
5.245 -0.0440795 -0.0440606
5.24 0.227359 0.227261
5.235 -0.202294 -0.202208
5.23 0.0382896 0.0382731
5.225 0.181274 0.181196
5.22 -0.227652 -0.227554
5.215 0.117821 0.11777
5.21 0.108872 0.108825
5.205 -0.220697 -0.220603
5.2 0.184977 0.184897
5.195 0.0203649 0.0203562
5.19 -0.183787 -0.183708
5.185 0.230965 0.230866
5.18 -0.0708053 -0.070775
5.175 -0.122731 -0.122678
5.17 0.248705 0.248598
5.165 -0.15064 -0.150576
5.16 -0.0455409 -0.0455214
5.155 0.234101 0.234001
5.15 -0.207421 -0.207332
5.145 0.0385768 0.0385603
5.14 0.187365 0.187285
5.135 -0.233754 -0.233654
5.13 0.119929 0.119877
5.125 0.113835 0.113787
5.12 -0.227319 -0.227221
5.115 0.188899 0.188818
5.11 0.0237256 0.0237155
5.105 -0.190404 -0.190323
5.1 0.23661 0.236509
5.095 -0.0694853 -0.0694555
5.09 -0.128784 -0.128729
5.085 0.255873 0.255764
5.08 -0.151689 -0.151624
5.075 -0.0504689 -0.0504472
5.07 0.242447 0.242343
5.065 -0.210968 -0.210877
5.06 0.0353086 0.0352935
5.055 0.196344 0.19626
5.05 -0.239663 -0.23956
5.045 0.118805 0.118754
5.04 0.122672 0.122619
5.035 -0.235167 -0.235066
5.03 0.19033 0.190248
5.025 0.0314405 0.0314271
5.02 -0.199526 -0.19944
5.015 0.240891 0.240788
5.01 -0.0639567 -0.0639293
5.005 -0.138336 -0.138277
5 0.263114 0.263001
4.995 -0.149305 -0.149241
4.99 -0.0595116 -0.059486
4.985 0.252463 0.252354
4.98 -0.21237 -0.212279
4.975 0.027748 0.0277361
4.97 0.208537 0.208448
4.965 -0.245026 -0.244921
4.96 0.113684 0.113635
4.955 0.135963 0.135905
4.95 -0.244152 -0.244048
4.945 0.188542 0.188461
4.94 0.0443083 0.0442893
4.935 -0.211334 -0.211244
4.93 0.243189 0.243085
4.925 -0.0532807 -0.0532578
4.92 -0.15183 -0.151765
4.915 0.269988 0.269872
4.91 -0.142516 -0.142455
4.905 -0.0733376 -0.0733061
4.9 0.26396 0.263846
4.895 -0.210743 -0.210653
4.89 0.0150517 0.0150453
4.885 0.224072 0.223976
4.88 -0.249161 -0.249054
4.875 0.103609 0.103565
4.87 0.154189 0.154123
4.865 -0.253878 -0.253769
4.86 0.182536 0.182458
4.855 0.0631581 0.063131
4.85 -0.225775 -0.225678
4.845 0.242547 0.242443
4.84 -0.0363384 -0.0363228
4.835 -0.169564 -0.169491
4.83 0.275674 0.275555
4.825 -0.130029 -0.129973
4.82 -0.0925795 -0.0925398
4.815 0.276364 0.276246
4.81 -0.204779 -0.204691
4.805 -0.00370532 -0.00370373
4.8 0.242735 0.242631
4.795 -0.250912 -0.250804
4.79 0.0874227 0.0873852
4.785 0.177599 0.177523
4.78 -0.263491 -0.263378
4.775 0.170995 0.170921
4.77 0.0887524 0.0887144
4.765 -0.2424 -0.242296
4.76 0.237578 0.237476
4.755 -0.0118749 -0.0118698
4.75 -0.191551 -0.191469
4.745 0.278839 0.27872
4.74 -0.11021 -0.110163
4.735 -0.117723 -0.117673
4.73 0.288548 0.288424
4.725 -0.19265 -0.192568
4.72 -0.0294569 -0.0294443
4.715 0.263778 0.263665
4.71 -0.248493 -0.248386
4.705 0.0637916 0.0637643
4.7 0.206001 0.205913
4.695 -0.271472 -0.271356
4.69 0.152259 0.152193
4.685 0.121599 0.121547
4.68 -0.260143 -0.260031
4.675 0.226396 0.226298
4.67 0.0213651 0.021356
4.665 -0.217301 -0.217207
4.66 0.277506 0.277387
4.655 -0.0811294 -0.0810946
4.65 -0.148911 -0.148848
4.645 0.298628 0.2985
4.64 -0.171957 -0.171884
4.635 -0.0629886 -0.0629616
4.63 0.285655 0.285532
4.625 -0.239324 -0.239221
4.62 0.0313179 0.0313045
4.615 0.238458 0.238356
4.61 -0.275388 -0.275269
4.605 0.124376 0.124323
4.6 0.161626 0.161557
4.595 -0.27701 -0.276891
4.59 0.206589 0.2065
4.585 0.0643487 0.0643211
4.58 -0.245484 -0.245379
4.575 0.268943 0.268828
4.57 -0.040763 -0.0407455
4.565 -0.185622 -0.185542
4.56 0.303764 0.303634
4.555 -0.139785 -0.139725
4.55 -0.104649 -0.104604
4.545 0.305709 0.305578
4.54 -0.21993 -0.219836
4.535 -0.0112275 -0.0112226
4.53 0.272871 0.272754
4.525 -0.271627 -0.271511
4.52 0.0852727 0.0852361
4.515 0.207692 0.207603
4.51 -0.289693 -0.289569
4.505 0.175308 0.175232
4.5 0.117242 0.117191
4.495 -0.273469 -0.273351
4.49 0.249652 0.249545
4.485 0.0125575 0.0125521
4.48 -0.226169 -0.226072
4.475 0.300015 0.299887
4.47 -0.0930023 -0.0929625
4.465 -0.153866 -0.1538
4.46 0.319873 0.319736
4.455 -0.186016 -0.185937
4.45 -0.0644637 -0.064436
4.445 0.305491 0.30536
4.44 -0.255232 -0.255122
4.435 0.0331201 0.0331059
4.43 0.256918 0.256808
4.425 -0.293161 -0.293036
4.42 0.129549 0.129493
4.415 0.178611 0.178534
4.41 -0.296725 -0.296597
4.405 0.215538 0.215445
4.4 0.0793153 0.0792813
4.395 -0.266997 -0.266883
4.39 0.282354 0.282233
4.385 -0.0289909 -0.0289785
4.38 -0.208393 -0.208304
4.375 0.322479 0.322341
4.37 -0.132951 -0.132894
4.365 -0.127659 -0.127604
4.36 0.330469 0.330327
4.355 -0.220021 -0.219927
4.35 -0.0329699 -0.0329558
4.345 0.303931 0.303801
4.34 -0.280399 -0.280279
4.335 0.0667639 0.0667353
4.33 0.244362 0.244257
4.325 -0.308207 -0.308075
4.32 0.162404 0.162334
4.315 0.157515 0.157447
4.31 -0.301786 -0.301656
4.305 0.24502 0.244915
4.3 0.052999 0.0529763
4.295 -0.26324 -0.263127
4.29 0.306391 0.306259
4.285 -0.0569635 -0.0569391
4.28 -0.197582 -0.197497
4.275 0.339676 0.33953
4.27 -0.159414 -0.159346
4.265 -0.111797 -0.111749
4.26 0.340251 0.340105
4.255 -0.242681 -0.242577
4.25 -0.0140364 -0.0140304
4.245 0.306599 0.306468
4.24 -0.298028 -0.297901
4.235 0.0869801 0.0869428
4.23 0.241003 0.2409
4.225 -0.320565 -0.320427
4.22 0.182415 0.182337
4.215 0.149746 0.149682
4.21 -0.309353 -0.309221
4.205 0.263721 0.263608
4.2 0.042589 0.0425707
4.195 -0.266898 -0.266784
4.19 0.323121 0.322983
4.185 -0.0684906 -0.0684612
4.18 -0.198318 -0.198233
4.175 0.354244 0.354093
4.17 -0.171069 -0.170996
4.165 -0.110485 -0.110438
4.16 0.352898 0.352747
4.155 -0.254113 -0.254004
4.15 -0.0113017 -0.0112968
4.145 0.317864 0.317728
4.14 -0.309431 -0.309298
4.135 0.0908422 0.0908033
4.13 0.251492 0.251384
4.125 -0.332452 -0.332309
4.12 0.187478 0.187398
4.115 0.159848 0.159779
4.11 -0.322293 -0.322155
4.105 0.270431 0.270315
4.1 0.052217 0.0521946
4.095 -0.281281 -0.281161
4.09 0.332253 0.332111
4.085 -0.0600374 -0.0600116
4.08 -0.2142 -0.214108
4.075 0.366789 0.366632
4.07 -0.165061 -0.16499
4.065 -0.1275 -0.127445
4.06 0.369853 0.369694
4.055 -0.252165 -0.252057
4.05 -0.0286278 -0.0286155
4.045 0.339938 0.339792
4.04 -0.313173 -0.313038
4.035 0.0744836 0.0744516
4.03 0.278762 0.278643
4.025 -0.343189 -0.343042
4.02 0.173797 0.173722
4.015 0.191456 0.191374
4.01 -0.340741 -0.340595
4.005 0.261503 0.261391
4 0.0862183 0.0861813
3.995 -0.307416 -0.307284
3.99 0.330387 0.330246
3.985 -0.0265995 -0.0265881
3.98 -0.247217 -0.247111
3.975 0.374296 0.374136
3.97 -0.135824 -0.135766
3.965 -0.165845 -0.165774
3.96 0.388702 0.388535
3.955 -0.23094 -0.230841
3.95 -0.0700635 -0.0700334
3.945 0.371317 0.371158
3.94 -0.303374 -0.303244
3.935 0.032805 0.032791
3.93 0.322621 0.322482
3.925 -0.347348 -0.347199
3.92 0.135247 0.135189
3.915 0.24614 0.246034
3.91 -0.36019 -0.360036
3.905 0.229859 0.229761
3.9 0.148327 0.148264
3.895 -0.342163 -0.342016
3.89 0.309647 0.309514
3.885 0.0379707 0.0379544
3.88 -0.295981 -0.295854
3.875 0.368374 0.368216
3.87 -0.0748167 -0.0747847
3.865 -0.22619 -0.226093
3.86 0.401004 0.400832
3.855 -0.179834 -0.179757
3.85 -0.138561 -0.138502
3.845 0.404196 0.404022
3.84 -0.268008 -0.267893
3.835 -0.0395885 -0.0395716
3.83 0.376793 0.376631
3.825 -0.332346 -0.332204
3.82 0.0638975 0.0638701
3.815 0.320187 0.320049
3.81 -0.368475 -0.368317
3.805 0.165022 0.164951
3.8 0.23843 0.238328
3.795 -0.374744 -0.374583
3.79 0.25711 0.256999
3.785 0.138002 0.137943
3.78 -0.351981 -0.35183
3.775 0.333945 0.333802
3.77 0.0272047 0.027193
3.765 -0.303031 -0.302901
3.76 0.390069 0.389902
3.755 -0.0847329 -0.0846966
3.75 -0.23222 -0.23212
3.745 0.421145 0.420964
3.74 -0.188688 -0.188607
3.735 -0.144856 -0.144794
3.73 0.424352 0.42417
3.725 -0.276617 -0.276498
3.72 -0.0468155 -0.0467954
3.715 0.398759 0.398588
3.71 -0.342302 -0.342155
3.705 0.0557789 0.055755
3.7 0.345592 0.345444
3.695 -0.381765 -0.381601
3.69 0.156794 0.156727
3.685 0.268307 0.268192
3.68 -0.393346 -0.393178
3.675 0.250291 0.250183
3.67 0.1724 0.172327
3.665 -0.377509 -0.377348
3.66 0.330722 0.33058
3.655 0.0649497 0.0649218
3.65 -0.336474 -0.33633
3.645 0.393159 0.39299
3.64 -0.0460694 -0.0460496
3.635 -0.273783 -0.273666
3.63 0.433554 0.433368
3.625 -0.152582 -0.152516
3.62 -0.19388 -0.193797
3.615 0.449029 0.448836
3.61 -0.247193 -0.247087
3.605 -0.101755 -0.101711
3.6 0.438155 0.437967
3.595 -0.323828 -0.323689
3.59 -0.00265856 -0.00265742
3.585 0.401172 0.401
3.58 -0.378139 -0.377977
3.575 0.0981063 0.0980642
3.57 0.340092 0.339946
3.565 -0.407665 -0.40749
3.56 0.195356 0.195272
3.555 0.258638 0.258527
3.55 -0.411767 -0.411591
3.545 0.28417 0.284048
3.54 0.161996 0.161926
3.535 -0.391401 -0.391233
3.53 0.360045 0.35989
3.525 0.0563973 0.0563731
3.52 -0.3488 -0.348651
3.515 0.419055 0.418875
3.51 -0.0514245 -0.0514025
3.505 -0.287142 -0.287019
3.5 0.458038 0.457842
3.495 -0.154816 -0.15475
3.49 -0.210231 -0.210141
3.485 0.474784 0.47458
3.48 -0.247749 -0.247643
3.475 -0.122237 -0.122184
3.47 0.468206 0.468005
3.465 -0.325246 -0.325107
3.46 -0.0274858 -0.0274741
3.455 0.438468 0.43828
3.45 -0.383657 -0.383492
3.445 0.0696961 0.0696662
3.44 0.387036 0.386871
3.435 -0.420758 -0.420578
3.43 0.165107 0.165036
3.425 0.316627 0.316491
3.42 -0.435717 -0.43553
3.415 0.254771 0.254662
3.41 0.231041 0.230942
3.405 -0.428933 -0.428749
3.4 0.335034 0.33489
3.395 0.134906 0.134849
3.39 -0.401821 -0.401648
3.385 0.40266 0.402487
3.38 0.0333318 0.0333175
3.375 -0.356574 -0.356421
3.37 0.454932 0.454737
3.365 -0.0684656 -0.0684362
3.36 -0.295927 -0.2958
3.355 0.489758 0.489548
3.35 -0.165525 -0.165454
3.345 -0.222955 -0.222859
3.34 0.50576 0.505544
3.335 -0.253457 -0.253349
3.33 -0.140902 -0.140841
3.325 0.502359 0.502144
3.32 -0.328672 -0.328531
3.315 -0.0530512 -0.0530284
3.31 0.479809 0.479603
3.305 -0.388514 -0.388347
3.3 0.037377 0.0373609
3.295 0.4392 0.439012
3.29 -0.431304 -0.431119
3.285 0.127302 0.127247
3.28 0.382406 0.382242
3.275 -0.456296 -0.4561
3.27 0.213843 0.213751
3.265 0.311972 0.311838
3.26 -0.463578 -0.463379
3.255 0.294373 0.294247
3.25 0.230968 0.230869
3.245 -0.453937 -0.453743
3.24 0.366562 0.366405
3.235 0.142795 0.142734
3.23 -0.428706 -0.428523
3.225 0.428423 0.428239
3.22 0.0509894 0.0509675
3.215 -0.389617 -0.38945
3.21 0.478349 0.478144
3.205 -0.0409815 -0.0409639
3.2 -0.338662 -0.338517
3.195 0.515148 0.514927
3.19 -0.129895 -0.12984
3.185 -0.277981 -0.277861
3.18 0.538071 0.53784
3.175 -0.212919 -0.212827
3.17 -0.209761 -0.209671
3.165 0.54682 0.546586
3.16 -0.287706 -0.287583
3.155 -0.136169 -0.13611
3.15 0.54155 0.541318
3.145 -0.352458 -0.352307
3.14 -0.0592845 -0.0592591
3.135 0.522844 0.52262
3.13 -0.405929 -0.405755
3.125 0.018933 0.0189249
3.12 0.491678 0.491467
3.115 -0.447409 -0.447217
3.11 0.0966819 0.0966404
3.105 0.449362 0.449169
3.1 -0.476673 -0.476469
3.095 0.172338 0.172264
3.09 0.397472 0.397302
3.085 -0.493913 -0.493701
3.08 0.244473 0.244368
3.075 0.33777 0.337625
3.07 -0.499664 -0.49945
3.065 0.311863 0.311729
3.06 0.272119 0.272002
3.055 -0.494727 -0.494515
3.05 0.373497 0.373337
3.045 0.202403 0.202316
3.04 -0.480093 -0.479887
3.035 0.428583 0.428399
3.03 0.13045 0.130394
3.025 -0.456881 -0.456685
3.02 0.476541 0.476336
3.015 0.0579689 0.0579441
3.01 -0.426277 -0.426094
3.005 0.517003 0.516781
3 -0.0135037 -0.0134979
2.995 -0.389487 -0.38932
2.99 0.549804 0.549568
2.985 -0.082639 -0.0826036
2.98 -0.347703 -0.347553
2.975 0.574967 0.57472
2.97 -0.148338 -0.148275
2.965 -0.302064 -0.301935
2.96 0.592689 0.592435
2.955 -0.20974 -0.20965
2.95 -0.253647 -0.253538
2.945 0.60332 0.603061
2.94 -0.266218 -0.266104
2.935 -0.203439 -0.203351
2.93 0.607337 0.607077
2.925 -0.317366 -0.31723
2.92 -0.152336 -0.15227
2.915 0.605328 0.605068
2.91 -0.362979 -0.362823
2.905 -0.101133 -0.10109
2.9 0.597957 0.597701
2.895 -0.403029 -0.402856
2.89 -0.0505265 -0.0505048
2.885 0.585947 0.585696
2.88 -0.437638 -0.43745
2.875 -0.00110868 -0.0011082
2.87 0.570053 0.569808
2.865 -0.467048 -0.466848
2.86 0.046623 0.046603
2.855 0.551039 0.550802
2.85 -0.4916 -0.491389
2.845 0.0922636 0.092224
2.84 0.529662 0.529435
2.835 -0.511704 -0.511485
2.83 0.135493 0.135435
2.825 0.506656 0.506439
2.82 -0.527819 -0.527592
2.815 0.176069 0.175994
2.81 0.482718 0.482511
2.805 -0.540432 -0.5402
2.8 0.213818 0.213726
2.795 0.458498 0.458301
2.79 -0.550045 -0.549809
2.785 0.248624 0.248518
2.78 0.434595 0.434408
2.775 -0.557155 -0.556916
2.77 0.280424 0.280303
2.765 0.411554 0.411377
2.76 -0.562249 -0.562008
2.755 0.30919 0.309058
2.75 0.389865 0.389697
2.745 -0.565788 -0.565545
2.74 0.334928 0.334785
2.735 0.369963 0.369804
2.73 -0.568204 -0.567961
2.725 0.35766 0.357507
2.72 0.352234 0.352083
2.715 -0.569895 -0.569651
2.71 0.37742 0.377258
2.705 0.337017 0.336872
2.7 -0.571213 -0.570969
2.695 0.394239 0.39407
2.69 0.324608 0.324469
2.685 -0.572469 -0.572224
2.68 0.408143 0.407968
2.675 0.315269 0.315133
2.67 -0.573921 -0.573675
2.665 0.419139 0.418959
2.66 0.309224 0.309092
2.655 -0.575776 -0.575529
2.65 0.42721 0.427027
2.645 0.306672 0.306541
2.64 -0.578181 -0.577933
2.635 0.432309 0.432124
2.63 0.307782 0.30765
2.625 -0.581225 -0.580975
2.62 0.434351 0.434165
2.615 0.312693 0.312559
2.61 -0.584925 -0.584674
2.605 0.433211 0.433025
2.6 0.321519 0.321381
2.595 -0.589227 -0.588974
2.59 0.428719 0.428535
2.585 0.334335 0.334192
2.58 -0.593995 -0.593741
2.575 0.420661 0.42048
2.57 0.351178 0.351027
2.565 -0.599005 -0.598748
2.56 0.408777 0.408601
2.555 0.372028 0.371869
2.55 -0.603932 -0.603673
2.545 0.392767 0.392598
2.54 0.396802 0.396632
2.535 -0.608343 -0.608082
2.53 0.372297 0.372137
2.525 0.425331 0.425149
2.52 -0.611688 -0.611426
2.515 0.347008 0.346859
2.51 0.457339 0.457143
2.505 -0.613287 -0.613024
2.5 0.31653 0.316395
2.495 0.492423 0.492212
2.49 -0.612324 -0.612062
2.485 0.280506 0.280385
2.48 0.53002 0.529792
2.475 -0.607844 -0.607583
2.47 0.23861 0.238507
2.465 0.569384 0.56914
2.46 -0.598752 -0.598495
2.455 0.190586 0.190504
2.45 0.609559 0.609298
2.445 -0.583824 -0.583574
2.44 0.136282 0.136224
2.435 0.649353 0.649075
2.43 -0.561728 -0.561487
2.425 0.0757032 0.0756707
2.42 0.687323 0.687029
2.415 -0.531062 -0.530834
2.41 0.00906072 0.00905684
2.405 0.721768 0.721458
2.4 -0.490409 -0.490199
2.395 -0.0631598 -0.0631327
2.39 0.750735 0.750413
2.385 -0.438425 -0.438237
2.38 -0.140129 -0.140069
2.375 0.772052 0.771721
2.37 -0.373948 -0.373788
2.365 -0.220597 -0.220502
2.36 0.783376 0.78304
2.355 -0.296142 -0.296015
2.35 -0.302813 -0.302684
2.345 0.782275 0.781939
2.34 -0.204671 -0.204583
2.335 -0.384453 -0.384288
2.33 0.766338 0.76601
2.325 -0.0999013 -0.0998584
2.32 -0.462551 -0.462353
2.315 0.733324 0.733009
2.31 0.0168914 0.0168841
2.305 -0.533466 -0.533237
2.3 0.68133 0.681038
2.295 0.143317 0.143256
2.29 -0.592886 -0.592632
2.285 0.609004 0.608743
2.28 0.275714 0.275595
2.275 -0.635908 -0.635636
2.27 0.515771 0.51555
2.265 0.409061 0.408886
2.26 -0.657216 -0.656934
2.255 0.402087 0.401915
2.25 0.537024 0.536794
2.245 -0.6514 -0.651121
2.24 0.269696 0.269581
2.235 0.65215 0.65187
2.23 -0.613454 -0.613191
2.225 0.121898 0.121845
2.22 0.74625 0.74593
2.215 -0.539455 -0.539224
2.21 -0.0362109 -0.0361954
2.205 0.810975 0.810627
2.2 -0.427431 -0.427248
2.195 -0.197529 -0.197444
2.19 0.838545 0.838186
2.185 -0.278337 -0.278218
2.18 -0.352847 -0.352696
2.175 0.822593 0.822241
2.17 -0.0969946 -0.096953
2.165 -0.490916 -0.490705
2.16 0.759046 0.758721
2.155 0.107213 0.107167
2.15 -0.598808 -0.598551
2.145 0.646965 0.646688
2.14 0.320181 0.320044
2.135 -0.662737 -0.662452
2.13 0.489291 0.489081
2.125 0.523702 0.523477
2.12 -0.669501 -0.669213
2.115 0.293447 0.293322
2.11 0.697009 0.69671
2.105 -0.608657 -0.608396
2.1 0.0717663 0.0717356
2.095 0.819185 0.818834
2.09 -0.475364 -0.47516
2.085 -0.158333 -0.158265
2.08 0.872109 0.871735
2.075 -0.27348 -0.273363
2.07 -0.374574 -0.374413
2.065 0.843466 0.843105
2.06 -0.0181077 -0.0180999
2.055 -0.550786 -0.55055
2.05 0.729311 0.728999
2.045 0.263592 0.263479
2.04 -0.659095 -0.658812
2.035 0.535844 0.535614
2.03 0.534408 0.534179
2.025 -0.673907 -0.673618
2.02 0.280284 0.280163
2.015 0.75234 0.752018
2.01 -0.577948 -0.5777
2.005 -0.00911338 -0.00910948
2 0.878343 0.877966
1.995 -0.369714 -0.369556
1.99 -0.294002 -0.293876
1.985 0.884679 0.884299
1.98 -0.0702005 -0.0701704
1.975 -0.528414 -0.528187
1.97 0.761693 0.761366
1.965 0.274655 0.274538
1.96 -0.663956 -0.663672
1.955 0.521561 0.521337
1.95 0.599302 0.599045
1.945 -0.659169 -0.658887
1.94 0.198835 0.19875
1.935 0.832466 0.832109
1.93 -0.493348 -0.493136
1.925 -0.151665 -0.1516
1.92 0.915964 0.915571
1.915 -0.181744 -0.181666
1.91 -0.459671 -0.459474
1.905 0.821722 0.82137
1.9 0.215557 0.215465
1.895 -0.648788 -0.64851
1.89 0.561349 0.561109
1.885 0.600629 0.600371
1.88 -0.65346 -0.65318
1.875 0.186861 0.18678
1.87 0.864123 0.863752
1.865 -0.444549 -0.444358
1.86 -0.215488 -0.215395
1.855 0.922359 0.921963
1.85 -0.0561891 -0.056165
1.845 -0.53734 -0.53711
1.84 0.748024 0.747703
1.835 0.404475 0.404301
1.83 -0.669952 -0.669665
1.825 0.382187 0.382024
1.82 0.783463 0.783127
1.815 -0.540831 -0.540599
1.81 -0.0723013 -0.0722703
1.805 0.939443 0.93904
1.8 -0.160476 -0.160407
1.795 -0.470292 -0.47009
1.79 0.805563 0.805217
1.785 0.348898 0.348748
1.78 -0.657783 -0.657501
1.775 0.419981 0.419801
1.77 0.78267 0.782335
1.765 -0.528172 -0.527946
1.76 -0.0823093 -0.082274
1.755 0.946689 0.946283
1.75 -0.0955466 -0.0955056
1.745 -0.504077 -0.503861
1.74 0.758324 0.757999
1.735 0.464458 0.464259
1.73 -0.644662 -0.644385
1.725 0.290468 0.290343
1.72 0.875544 0.875169
1.715 -0.394323 -0.394153
1.71 -0.25235 -0.252242
1.705 0.916085 0.915692
1.7 0.160349 0.160281
1.695 -0.601856 -0.601598
1.69 0.554657 0.554419
1.685 0.723432 0.723122
1.68 -0.537779 -0.537549
1.675 -0.0273041 -0.0272924
1.67 0.953785 0.953376
1.665 -0.0441891 -0.0441702
1.66 -0.510987 -0.510768
1.655 0.701319 0.701018
1.65 0.596081 0.595825
1.645 -0.580778 -0.580529
1.64 0.11178 0.111732
1.635 0.94728 0.946873
1.63 -0.13377 -0.133712
1.625 -0.447474 -0.447282
1.62 0.754409 0.754086
1.615 0.549624 0.549388
1.61 -0.574357 -0.574111
1.605 0.145606 0.145544
1.6 0.945002 0.944596
1.595 -0.114353 -0.114304
1.59 -0.444114 -0.443924
1.585 0.729261 0.728948
1.58 0.601857 0.601599
1.575 -0.533411 -0.533182
1.57 0.0693265 0.0692967
1.565 0.950834 0.950426
1.56 0.0180853 0.0180775
1.555 -0.493219 -0.493008
1.55 0.612398 0.612135
1.545 0.738672 0.738356
1.54 -0.425173 -0.424991
1.535 -0.111117 -0.111069
1.53 0.916192 0.915799
1.525 0.275041 0.274923
1.52 -0.535544 -0.535315
1.515 0.368744 0.368586
1.51 0.894253 0.893869
1.505 -0.176454 -0.176379
1.5 -0.347882 -0.347733
1.495 0.744065 0.743746
1.49 0.625396 0.625127
1.485 -0.442405 -0.442215
1.48 -0.00657684 -0.00657402
1.475 0.920005 0.919611
1.47 0.263857 0.263744
1.465 -0.489801 -0.489591
1.46 0.346783 0.346635
1.455 0.903645 0.903258
1.45 -0.057236 -0.0572114
1.445 -0.377211 -0.37705
1.44 0.624695 0.624427
1.435 0.762026 0.7617
1.43 -0.272754 -0.272637
1.425 -0.188276 -0.188195
1.42 0.798443 0.798101
1.415 0.574166 0.57392
1.41 -0.379298 -0.379136
1.405 0.00859969 0.008596
1.4 0.880529 0.880151
1.395 0.399834 0.399663
1.39 -0.406254 -0.40608
1.385 0.17241 0.172336
1.38 0.902072 0.901685
1.375 0.271066 0.27095
1.37 -0.389976 -0.389809
1.365 0.285574 0.285451
1.36 0.895016 0.894633
1.355 0.198571 0.198486
1.35 -0.359463 -0.359309
1.345 0.344486 0.344338
1.34 0.882228 0.88185
1.335 0.182389 0.18231
1.33 -0.33116 -0.331018
1.325 0.350847 0.350696
1.32 0.873773 0.873399
1.315 0.220008 0.219913
1.31 -0.308019 -0.307887
1.305 0.306761 0.306629
1.3 0.866091 0.86572
1.295 0.309229 0.309097
1.29 -0.279382 -0.279263
1.285 0.214895 0.214803
1.28 0.842079 0.841718
1.275 0.444789 0.444598
1.27 -0.221172 -0.221077
1.265 0.0844414 0.0844052
1.26 0.773204 0.772872
1.255 0.6086 0.608339
1.25 -0.0997461 -0.0997034
1.245 -0.0574375 -0.0574129
1.24 0.628412 0.628142
1.235 0.756629 0.756305
1.23 0.112938 0.11289
1.225 -0.153377 -0.153311
1.22 0.396314 0.396144
1.215 0.814047 0.813698
1.21 0.405445 0.405271
1.205 -0.118274 -0.118223
1.2 0.121255 0.121203
1.195 0.70098 0.700679
1.19 0.684928 0.684634
1.185 0.114448 0.114399
1.18 -0.0678818 -0.0678527
1.175 0.40574 0.405566
1.17 0.781115 0.78078
1.165 0.488483 0.488274
1.16 0.00251846 0.00251738
1.155 0.0757221 0.0756896
1.15 0.570056 0.569811
1.145 0.75153 0.751208
1.14 0.368756 0.368598
1.135 0.00585275 0.00585024
1.13 0.184079 0.184
1.125 0.625623 0.625355
1.12 0.717403 0.717096
1.115 0.35016 0.35001
1.11 0.0513191 0.0512971
1.105 0.219695 0.219601
1.1 0.608799 0.608538
1.095 0.713696 0.71339
1.09 0.417049 0.41687
1.085 0.120513 0.120461
1.08 0.19639 0.196306
1.075 0.529032 0.528805
1.07 0.71341 0.713105
1.065 0.545555 0.545321
1.06 0.245088 0.244983
1.055 0.169339 0.169266
1.05 0.387594 0.387428
1.045 0.644854 0.644578
1.04 0.669459 0.669172
1.035 0.454281 0.454086
1.03 0.244033 0.243929
1.025 0.254796 0.254686
1.02 0.459003 0.458807
1.015 0.648947 0.648669
1.01 0.652215 0.651935
1.005 0.483961 0.483754
1 0.31451 0.314375
0.995 0.296101 0.295974
0.99 0.431549 0.431364
0.985 0.597051 0.596795
0.98 0.660957 0.660674
0.975 0.586261 0.586009
0.97 0.446788 0.446596
0.965 0.355839 0.355687
0.96 0.375258 0.375097
0.955 0.480581 0.480375
0.95 0.594252 0.593997
0.945 0.645346 0.645069
0.94 0.612265 0.612003
0.935 0.527563 0.527337
0.93 0.449066 0.448873
0.925 0.421259 0.421079
0.92 0.453081 0.452887
0.915 0.521128 0.520904
0.91 0.588863 0.588611
0.905 0.626962 0.626694
0.9 0.624962 0.624694
0.895 0.591587 0.591334
0.89 0.546625 0.546391
0.885 0.510122 0.509903
0.88 0.49439 0.494178
0.875 0.501442 0.501227
0.87 0.52517 0.524945
0.865 0.555743 0.555504
0.86 0.583817 0.583567
0.855 0.603173 0.602914
0.85 0.611513 0.611251
0.845 0.609857 0.609595
0.84 0.601218 0.60096
0.835 0.589208 0.588955
0.83 0.57698 0.576732
0.825 0.56667 0.566427
0.82 0.559292 0.559052
0.815 0.554932 0.554694
0.81 0.553067 0.55283
0.805 0.552888 0.552651
0.8 0.55355 0.553312
0.795 0.554321 0.554084
0.79 0.554658 0.55442
0.785 0.554205 0.553968
0.78 0.552773 0.552536
0.775 0.550293 0.550057
0.77 0.546777 0.546543
0.765 0.542282 0.54205
0.76 0.536884 0.536654
0.755 0.53066 0.530433
0.75 0.523683 0.523459
0.745 0.516011 0.51579
0.74 0.507686 0.507469
0.735 0.498734 0.498521
0.73 0.489159 0.488949
0.725 0.478939 0.478734
0.72 0.468024 0.467823
0.715 0.456329 0.456133
0.71 0.443738 0.443548
0.705 0.430106 0.429922
0.7 0.415275 0.415097
0.695 0.399099 0.398928
0.69 0.381483 0.381319
0.685 0.362423 0.362268
0.68 0.342053 0.341907
0.675 0.32067 0.320532
0.67 0.298731 0.298603
0.665 0.276807 0.276689
0.66 0.255488 0.255379
0.655 0.235243 0.235142
0.65 0.216277 0.216184
0.645 0.198417 0.198332
0.64 0.181083 0.181005
0.635 0.163378 0.163308
0.63 0.144304 0.144242
0.625 0.123057 0.123004
0.62 0.0993231 0.0992805
0.615 0.0734672 0.0734357
0.61 0.0465232 0.0465033
0.605 0.0199601 0.0199515
0.6 -0.0047263 -0.00472427
0.595 -0.0264654 -0.026454
0.59 -0.0449487 -0.0449294
0.585 -0.0607218 -0.0606957
0.58 -0.0749899 -0.0749578
0.575 -0.0892028 -0.0891645
0.57 -0.104564 -0.104519
0.565 -0.121638 -0.121586
0.56 -0.140186 -0.140126
0.555 -0.159273 -0.159205
0.55 -0.177589 -0.177513
0.545 -0.193857 -0.193774
0.54 -0.207183 -0.207094
0.535 -0.217256 -0.217163
0.53 -0.224344 -0.224248
0.525 -0.229133 -0.229034
0.52 -0.232485 -0.232385
0.515 -0.235199 -0.235098
0.51 -0.237838 -0.237736
0.505 -0.240651 -0.240548
0.5 -0.243593 -0.243488
0.495 -0.2464 -0.246295
0.49 -0.248704 -0.248598
0.485 -0.25013 -0.250023
0.48 -0.250373 -0.250266
0.475 -0.249244 -0.249137
0.47 -0.246671 -0.246565
0.465 -0.242692 -0.242588
0.46 -0.237423 -0.237321
0.455 -0.231028 -0.230929
0.45 -0.223691 -0.223595
0.445 -0.215593 -0.2155
0.44 -0.206902 -0.206813
0.435 -0.197763 -0.197678
0.43 -0.188298 -0.188217
0.425 -0.178609 -0.178532
0.42 -0.168778 -0.168705
0.415 -0.158875 -0.158807
0.41 -0.148961 -0.148897
0.405 -0.13909 -0.139031
0.4 -0.129312 -0.129257
0.395 -0.119675 -0.119624
0.39 -0.110225 -0.110178
0.385 -0.101007 -0.100964
0.38 -0.0920646 -0.0920251
0.375 -0.0834387 -0.0834029
0.37 -0.0751682 -0.0751359
0.365 -0.0672884 -0.0672595
0.36 -0.0598305 -0.0598049
0.355 -0.0528212 -0.0527985
0.35 -0.0462815 -0.0462617
0.345 -0.0402271 -0.0402098
0.34 -0.0346671 -0.0346522
0.335 -0.0296046 -0.0295919
0.33 -0.0250365 -0.0250257
0.325 -0.0209532 -0.0209442
0.32 -0.0173395 -0.017332
0.315 -0.0141747 -0.0141686
0.31 -0.0114334 -0.0114285
0.305 -0.00908633 -0.00908244
0.3 -0.0071011 -0.00709805
0.295 -0.00544318 -0.00544084
0.29 -0.00407694 -0.00407519
0.285 -0.00296661 -0.00296534
0.28 -0.0020772 -0.00207631
0.275 -0.00137535 -0.00137476
0.27 -0.00082997 -0.000829614
0.265 -0.000412844 -0.000412667
0.26 -9.89448e-05 -9.89024e-05
0.255 0.000133372 0.000133315
0.25 0.000302359 0.00030223
0.245 0.000423022 0.000422841
0.24 0.000507378 0.000507161
0.235 0.000564808 0.000564565
0.23 0.000602446 0.000602187
0.225 0.00062559 0.000625322
0.22 0.000638092 0.000637818
0.215 0.000642701 0.000642425
0.21 0.000641361 0.000641086
0.205 0.000635448 0.000635176
0.2 0.000625946 0.000625677
0.195 0.000613574 0.000613311
0.19 0.000598878 0.000598621
0.185 0.000582288 0.000582038
0.18 0.000564151 0.000563909
0.175 0.00054476 0.000544526
0.17 0.000524364 0.000524139
0.165 0.000503179 0.000502963
0.16 0.000481395 0.000481188
0.155 0.000459178 0.000458981
0.15 0.000436678 0.00043649
0.145 0.000414026 0.000413848
0.14 0.000391342 0.000391174
0.135 0.000368732 0.000368574
0.13 0.000346293 0.000346144
0.125 0.000324112 0.000323973
0.12 0.00030227 0.00030214
0.115 0.000280837 0.000280717
0.11 0.00025988 0.000259769
0.105 0.000239459 0.000239357
0.1 0.000219629 0.000219535
0.095 0.00020044 0.000200354
0.09 0.000181937 0.000181859
0.085 0.000164164 0.000164094
0.08 0.000147159 0.000147096
0.075 0.000130956 0.0001309
0.07 0.000115589 0.00011554
0.065 0.000101087 0.000101044
0.06 8.74772e-05 8.74397e-05
0.055 7.47833e-05 7.47512e-05
0.05 6.30278e-05 6.30008e-05
0.045 5.22308e-05 5.22084e-05
0.04 4.24101e-05 4.23919e-05
0.035 3.35817e-05 3.35673e-05
0.03 2.57598e-05 2.57487e-05
0.025 1.89565e-05 1.89483e-05
0.02 1.31823e-05 1.31766e-05
0.015 8.44612e-06 8.44249e-06
0.01 4.75506e-06 4.75302e-06
0.005 2.11629e-06 2.11539e-06
-1.63468e-13 7.11373e-07 7.11068e-07


==> anc/HERMITE/GAMMA0025/GApOneLoop.txt <==
-22.5254 -0.00197669 2.20035e-06
-22.448 -0.00199039 2.22329e-06
-22.3846 -0.00200172 2.24232e-06
-22.3285 -0.00201182 2.25933e-06
-22.2772 -0.00202113 2.27504e-06
-22.2294 -0.00202986 2.28981e-06
-22.1842 -0.00203815 2.30387e-06
-22.1412 -0.0020461 2.31737e-06
-22.1001 -0.00205375 2.3304e-06
-22.0604 -0.00206116 2.34304e-06
-22.0221 -0.00206837 2.35534e-06
-21.9849 -0.00207539 2.36736e-06
-21.9488 -0.00208225 2.37912e-06
-21.9136 -0.00208897 2.39066e-06
-21.8792 -0.00209556 2.40199e-06
-21.8456 -0.00210204 2.41315e-06
-21.8126 -0.00210841 2.42414e-06
-21.7803 -0.00211468 2.43498e-06
-21.7486 -0.00212087 2.44569e-06
-21.7175 -0.00212698 2.45627e-06
-21.6869 -0.00213301 2.46674e-06
-21.6567 -0.00213897 2.4771e-06
-21.627 -0.00214487 2.48737e-06
-21.5977 -0.00215071 2.49754e-06
-21.5688 -0.00215649 2.50763e-06
-21.5403 -0.00216222 2.51764e-06
-21.5122 -0.0021679 2.52758e-06
-21.4844 -0.00217353 2.53745e-06
-21.4569 -0.00217912 2.54725e-06
-21.4298 -0.00218467 2.55699e-06
-21.4029 -0.00219017 2.56667e-06
-21.3763 -0.00219564 2.5763e-06
-21.35 -0.00220108 2.58588e-06
-21.3239 -0.00220648 2.59542e-06
-21.2981 -0.00221184 2.6049e-06
-21.2726 -0.00221718 2.61435e-06
-21.2472 -0.00222249 2.62375e-06
-21.2221 -0.00222777 2.63312e-06
-21.1972 -0.00223302 2.64244e-06
-21.1726 -0.00223825 2.65174e-06
-21.1481 -0.00224345 2.661e-06
-21.1238 -0.00224863 2.67023e-06
-21.0997 -0.00225379 2.67944e-06
-21.0758 -0.00225893 2.68861e-06
-21.052 -0.00226404 2.69776e-06
-21.0284 -0.00226914 2.70689e-06
-21.005 -0.00227422 2.71599e-06
-20.9818 -0.00227928 2.72507e-06
-20.9587 -0.00228432 2.73412e-06
-20.9357 -0.00228934 2.74316e-06
-20.913 -0.00229435 2.75218e-06
-20.8903 -0.00229935 2.76118e-06
-20.8678 -0.00230433 2.77017e-06
-20.8454 -0.00230929 2.77913e-06
-20.8232 -0.00231424 2.78809e-06
-20.8011 -0.00231918 2.79702e-06
-20.7791 -0.00232411 2.80595e-06
-20.7573 -0.00232902 2.81486e-06
-20.7356 -0.00233392 2.82376e-06
-20.7139 -0.00233881 2.83265e-06
-20.6924 -0.00234369 2.84153e-06
-20.6711 -0.00234856 2.8504e-06
-20.6498 -0.00235341 2.85926e-06
-20.6286 -0.00235826 2.86811e-06
-20.6076 -0.0023631 2.87695e-06
-20.5866 -0.00236793 2.88578e-06
-20.5658 -0.00237275 2.89461e-06
-20.545 -0.00237756 2.90343e-06
-20.5244 -0.00238237 2.91225e-06
-20.5038 -0.00238716 2.92106e-06
-20.4833 -0.00239195 2.92986e-06
-20.463 -0.00239674 2.93866e-06
-20.4427 -0.00240151 2.94746e-06
-20.4225 -0.00240628 2.95625e-06
-20.4024 -0.00241104 2.96504e-06
-20.3824 -0.0024158 2.97383e-06
-20.3625 -0.00242054 2.98261e-06
-20.3426 -0.00242529 2.9914e-06
-20.3228 -0.00243003 3.00018e-06
-20.3031 -0.00243476 3.00896e-06
-20.2835 -0.00243949 3.01773e-06
-20.264 -0.00244421 3.02651e-06
-20.2445 -0.00244893 3.03529e-06
-20.2252 -0.00245364 3.04407e-06
-20.2058 -0.00245835 3.05285e-06
-20.1866 -0.00246305 3.06163e-06
-20.1674 -0.00246776 3.07041e-06
-20.1483 -0.00247245 3.07919e-06
-20.1293 -0.00247715 3.08797e-06
-20.1104 -0.00248184 3.09676e-06
-20.0915 -0.00248652 3.10554e-06
-20.0726 -0.00249121 3.11433e-06
-20.0539 -0.00249589 3.12313e-06
-20.0352 -0.00250057 3.13192e-06
-20.0165 -0.00250524 3.14072e-06
-19.998 -0.00250992 3.14952e-06
-19.9795 -0.00251459 3.15833e-06
-19.961 -0.00251925 3.16714e-06
-19.9426 -0.00252392 3.17596e-06
-19.9243 -0.00252858 3.18477e-06
-19.906 -0.00253325 3.1936e-06
-19.8878 -0.00253791 3.20243e-06
-19.8696 -0.00254257 3.21126e-06
-19.8515 -0.00254722 3.2201e-06
-19.8335 -0.00255188 3.22894e-06
-19.8155 -0.00255654 3.23779e-06
-19.7976 -0.00256119 3.24665e-06
-19.7797 -0.00256584 3.25551e-06
-19.7618 -0.00257049 3.26438e-06
-19.744 -0.00257514 3.27325e-06
-19.7263 -0.00257979 3.28214e-06
-19.7086 -0.00258444 3.29103e-06
-19.691 -0.00258909 3.29992e-06
-19.6734 -0.00259374 3.30882e-06
-19.6559 -0.00259839 3.31773e-06
-19.6384 -0.00260304 3.32665e-06
-19.6209 -0.00260769 3.33558e-06
-19.6035 -0.00261233 3.34451e-06
-19.5862 -0.00261698 3.35345e-06
-19.5689 -0.00262163 3.3624e-06
-19.5516 -0.00262628 3.37136e-06
-19.5344 -0.00263093 3.38033e-06
-19.5173 -0.00263557 3.3893e-06
-19.5001 -0.00264022 3.39828e-06
-19.483 -0.00264487 3.40728e-06
-19.466 -0.00264952 3.41628e-06
-19.449 -0.00265418 3.42529e-06
-19.4321 -0.00265883 3.43431e-06
-19.4151 -0.00266348 3.44334e-06
-19.3983 -0.00266813 3.45238e-06
-19.3814 -0.00267279 3.46143e-06
-19.3647 -0.00267744 3.47049e-06
-19.3479 -0.0026821 3.47956e-06
-19.3312 -0.00268676 3.48864e-06
-19.3145 -0.00269142 3.49774e-06
-19.2979 -0.00269608 3.50684e-06
-19.2813 -0.00270074 3.51595e-06
-19.2647 -0.0027054 3.52507e-06
-19.2482 -0.00271007 3.53421e-06
-19.2317 -0.00271474 3.54335e-06
-19.2153 -0.0027194 3.55251e-06
-19.1989 -0.00272407 3.56167e-06
-19.1825 -0.00272875 3.57085e-06
-19.1662 -0.00273342 3.58004e-06
-19.1499 -0.00273809 3.58925e-06
-19.1336 -0.00274277 3.59846e-06
-19.1173 -0.00274745 3.60768e-06
-19.1011 -0.00275213 3.61692e-06
-19.085 -0.00275682 3.62617e-06
-19.0688 -0.0027615 3.63543e-06
-19.0527 -0.00276619 3.64471e-06
-19.0367 -0.00277088 3.654e-06
-19.0206 -0.00277557 3.66329e-06
-19.0046 -0.00278027 3.67261e-06
-18.9887 -0.00278497 3.68193e-06
-18.9727 -0.00278967 3.69127e-06
-18.9568 -0.00279437 3.70062e-06
-18.941 -0.00279908 3.70999e-06
-18.9251 -0.00280378 3.71936e-06
-18.9093 -0.00280849 3.72875e-06
-18.8935 -0.00281321 3.73816e-06
-18.8778 -0.00281792 3.74757e-06
-18.8621 -0.00282264 3.75701e-06
-18.8464 -0.00282737 3.76645e-06
-18.8307 -0.00283209 3.77591e-06
-18.8151 -0.00283682 3.78538e-06
-18.7995 -0.00284155 3.79487e-06
-18.7839 -0.00284628 3.80437e-06
-18.7683 -0.00285102 3.81389e-06
-18.7528 -0.00285576 3.82342e-06
-18.7373 -0.00286051 3.83296e-06
-18.7219 -0.00286525 3.84252e-06
-18.7064 -0.00287 3.85209e-06
-18.691 -0.00287476 3.86168e-06
-18.6757 -0.00287951 3.87128e-06
-18.6603 -0.00288427 3.8809e-06
-18.645 -0.00288904 3.89054e-06
-18.6297 -0.00289381 3.90018e-06
-18.6144 -0.00289858 3.90985e-06
-18.5992 -0.00290335 3.91953e-06
-18.5839 -0.00290813 3.92922e-06
-18.5687 -0.00291291 3.93893e-06
-18.5536 -0.0029177 3.94866e-06
-18.5384 -0.00292249 3.9584e-06
-18.5233 -0.00292728 3.96816e-06
-18.5082 -0.00293208 3.97793e-06
-18.4931 -0.00293688 3.98772e-06
-18.4781 -0.00294169 3.99752e-06
-18.4631 -0.0029465 4.00734e-06
-18.4481 -0.00295131 4.01718e-06
-18.4331 -0.00295613 4.02704e-06
-18.4182 -0.00296095 4.03691e-06
-18.4032 -0.00296577 4.04679e-06
-18.3883 -0.0029706 4.0567e-06
-18.3735 -0.00297544 4.06662e-06
-18.3586 -0.00298027 4.07656e-06
-18.3438 -0.00298512 4.08651e-06
-18.329 -0.00298996 4.09648e-06
-18.3142 -0.00299481 4.10647e-06
-18.2994 -0.00299967 4.11647e-06
-18.2847 -0.00300453 4.1265e-06
-18.27 -0.00300939 4.13654e-06
-18.2553 -0.00301426 4.1466e-06
-18.2406 -0.00301914 4.15667e-06
-18.226 -0.00302401 4.16676e-06
-18.2113 -0.0030289 4.17687e-06
-18.1967 -0.00303378 4.187e-06
-18.1821 -0.00303867 4.19715e-06
-18.1676 -0.00304357 4.20731e-06
-18.153 -0.00304847 4.21749e-06
-18.1385 -0.00305338 4.22769e-06
-18.124 -0.00305829 4.23791e-06
-18.1095 -0.0030632 4.24815e-06
-18.0951 -0.00306812 4.25841e-06
-18.0806 -0.00307305 4.26868e-06
-18.0662 -0.00307798 4.27897e-06
-18.0518 -0.00308292 4.28928e-06
-18.0374 -0.00308786 4.29961e-06
-18.0231 -0.0030928 4.30996e-06
-18.0087 -0.00309775 4.32033e-06
-17.9944 -0.00310271 4.33072e-06
-17.9801 -0.00310767 4.34112e-06
-17.9658 -0.00311263 4.35155e-06
-17.9516 -0.0031176 4.36199e-06
-17.9373 -0.00312258 4.37245e-06
-17.9231 -0.00312756 4.38294e-06
-17.9089 -0.00313255 4.39344e-06
-17.8947 -0.00313754 4.40396e-06
-17.8805 -0.00314254 4.4145e-06
-17.8664 -0.00314754 4.42507e-06
-17.8523 -0.00315255 4.43565e-06
-17.8382 -0.00315756 4.44625e-06
-17.8241 -0.00316258 4.45687e-06
-17.81 -0.0031676 4.46751e-06
-17.7959 -0.00317263 4.47817e-06
-17.7819 -0.00317767 4.48886e-06
-17.7679 -0.00318271 4.49956e-06
-17.7539 -0.00318776 4.51028e-06
-17.7399 -0.00319281 4.52103e-06
-17.7259 -0.00319787 4.53179e-06
-17.712 -0.00320293 4.54258e-06
-17.698 -0.003208 4.55338e-06
-17.6841 -0.00321307 4.56421e-06
-17.6702 -0.00321815 4.57506e-06
-17.6563 -0.00322324 4.58593e-06
-17.6425 -0.00322833 4.59682e-06
-17.6286 -0.00323343 4.60773e-06
-17.6148 -0.00323854 4.61866e-06
-17.601 -0.00324365 4.62961e-06
-17.5872 -0.00324876 4.64059e-06
-17.5734 -0.00325389 4.65159e-06
-17.5596 -0.00325901 4.66261e-06
-17.5459 -0.00326415 4.67365e-06
-17.5321 -0.00326929 4.68471e-06
-17.5184 -0.00327444 4.69579e-06
-17.5047 -0.00327959 4.7069e-06
-17.491 -0.00328475 4.71803e-06
-17.4774 -0.00328991 4.72918e-06
-17.4637 -0.00329508 4.74035e-06
-17.4501 -0.00330026 4.75155e-06
-17.4365 -0.00330544 4.76277e-06
-17.4229 -0.00331063 4.77401e-06
-17.4093 -0.00331583 4.78527e-06
-17.3957 -0.00332103 4.79656e-06
-17.3821 -0.00332624 4.80786e-06
-17.3686 -0.00333146 4.8192e-06
-17.3551 -0.00333668 4.83055e-06
-17.3416 -0.00334191 4.84193e-06
-17.3281 -0.00334714 4.85333e-06
-17.3146 -0.00335239 4.86475e-06
-17.3011 -0.00335763 4.8762e-06
-17.2876 -0.00336289 4.88767e-06
-17.2742 -0.00336815 4.89916e-06
-17.2608 -0.00337342 4.91068e-06
-17.2474 -0.00337869 4.92222e-06
-17.234 -0.00338397 4.93379e-06
-17.2206 -0.00338926 4.94538e-06
-17.2072 -0.00339456 4.95699e-06
-17.1939 -0.00339986 4.96863e-06
-17.1805 -0.00340517 4.98029e-06
-17.1672 -0.00341048 4.99198e-06
-17.1539 -0.00341581 5.00368e-06
-17.1406 -0.00342113 5.01542e-06
-17.1273 -0.00342647 5.02718e-06
-17.114 -0.00343181 5.03896e-06
-17.1008 -0.00343716 5.05077e-06
-17.0875 -0.00344252 5.0626e-06
-17.0743 -0.00344788 5.07446e-06
-17.0611 -0.00345326 5.08634e-06
-17.0479 -0.00345863 5.09825e-06
-17.0347 -0.00346402 5.11018e-06
-17.0215 -0.00346941 5.12214e-06
-17.0084 -0.00347481 5.13412e-06
-16.9952 -0.00348022 5.14613e-06
-16.9821 -0.00348563 5.15816e-06
-16.969 -0.00349105 5.17022e-06
-16.9559 -0.00349648 5.18231e-06
-16.9428 -0.00350192 5.19442e-06
-16.9297 -0.00350736 5.20656e-06
-16.9166 -0.00351281 5.21872e-06
-16.9035 -0.00351827 5.23091e-06
-16.8905 -0.00352373 5.24312e-06
-16.8775 -0.00352921 5.25536e-06
-16.8645 -0.00353469 5.26763e-06
-16.8514 -0.00354018 5.27992e-06
-16.8385 -0.00354567 5.29224e-06
-16.8255 -0.00355117 5.30459e-06
-16.8125 -0.00355668 5.31696e-06
-16.7995 -0.0035622 5.32937e-06
-16.7866 -0.00356773 5.34179e-06
-16.7737 -0.00357326 5.35425e-06
-16.7607 -0.0035788 5.36673e-06
-16.7478 -0.00358435 5.37924e-06
-16.7349 -0.00358991 5.39177e-06
-16.7221 -0.00359547 5.40433e-06
-16.7092 -0.00360104 5.41692e-06
-16.6963 -0.00360662 5.42954e-06
-16.6835 -0.00361221 5.44219e-06
-16.6706 -0.00361781 5.45486e-06
-16.6578 -0.00362341 5.46756e-06
-16.645 -0.00362902 5.48029e-06
-16.6322 -0.00363464 5.49305e-06
-16.6194 -0.00364027 5.50583e-06
-16.6066 -0.0036459 5.51865e-06
-16.5938 -0.00365155 5.53149e-06
-16.5811 -0.0036572 5.54436e-06
-16.5683 -0.00366286 5.55726e-06
-16.5556 -0.00366853 5.57018e-06
-16.5429 -0.0036742 5.58314e-06
-16.5302 -0.00367989 5.59612e-06
-16.5175 -0.00368558 5.60914e-06
-16.5048 -0.00369128 5.62218e-06
-16.4921 -0.00369699 5.63525e-06
-16.4794 -0.00370271 5.64835e-06
-16.4668 -0.00370843 5.66148e-06
-16.4541 -0.00371416 5.67464e-06
-16.4415 -0.00371991 5.68783e-06
-16.4289 -0.00372566 5.70105e-06
-16.4163 -0.00373142 5.7143e-06
-16.4037 -0.00373718 5.72758e-06
-16.3911 -0.00374296 5.74089e-06
-16.3785 -0.00374874 5.75422e-06
-16.3659 -0.00375454 5.76759e-06
-16.3534 -0.00376034 5.78099e-06
-16.3408 -0.00376615 5.79442e-06
-16.3283 -0.00377197 5.80788e-06
-16.3158 -0.00377779 5.82137e-06
-16.3032 -0.00378363 5.83489e-06
-16.2907 -0.00378948 5.84844e-06
-16.2782 -0.00379533 5.86202e-06
-16.2658 -0.00380119 5.87563e-06
-16.2533 -0.00380706 5.88928e-06
-16.2408 -0.00381294 5.90295e-06
-16.2284 -0.00381883 5.91666e-06
-16.2159 -0.00382473 5.9304e-06
-16.2035 -0.00383064 5.94417e-06
-16.191 -0.00383655 5.95797e-06
-16.1786 -0.00384248 5.9718e-06
-16.1662 -0.00384841 5.98566e-06
-16.1538 -0.00385435 5.99956e-06
-16.1414 -0.0038603 6.01349e-06
-16.1291 -0.00386626 6.02745e-06
-16.1167 -0.00387223 6.04144e-06
-16.1043 -0.00387821 6.05547e-06
-16.092 -0.0038842 6.06952e-06
-16.0797 -0.0038902 6.08361e-06
-16.0673 -0.0038962 6.09773e-06
-16.055 -0.00390222 6.11189e-06
-16.0427 -0.00390825 6.12608e-06
-16.0304 -0.00391428 6.1403e-06
-16.0181 -0.00392032 6.15455e-06
-16.0058 -0.00392638 6.16884e-06
-15.9936 -0.00393244 6.18316e-06
-15.9813 -0.00393851 6.19752e-06
-15.9691 -0.00394459 6.2119e-06
-15.9568 -0.00395068 6.22632e-06
-15.9446 -0.00395678 6.24078e-06
-15.9324 -0.00396289 6.25527e-06
-15.9202 -0.00396901 6.26979e-06
-15.9079 -0.00397514 6.28435e-06
-15.8957 -0.00398128 6.29894e-06
-15.8836 -0.00398743 6.31357e-06
-15.8714 -0.00399359 6.32823e-06
-15.8592 -0.00399975 6.34292e-06
-15.8471 -0.00400593 6.35765e-06
-15.8349 -0.00401212 6.37241e-06
-15.8228 -0.00401832 6.38721e-06
-15.8106 -0.00402452 6.40205e-06
-15.7985 -0.00403074 6.41692e-06
-15.7864 -0.00403697 6.43182e-06
-15.7743 -0.0040432 6.44676e-06
-15.7622 -0.00404945 6.46174e-06
-15.7501 -0.0040557 6.47675e-06
-15.738 -0.00406197 6.4918e-06
-15.7259 -0.00406825 6.50688e-06
-15.7139 -0.00407453 6.522e-06
-15.7018 -0.00408083 6.53715e-06
-15.6898 -0.00408714 6.55234e-06
-15.6777 -0.00409345 6.56757e-06
-15.6657 -0.00409978 6.58284e-06
-15.6537 -0.00410612 6.59814e-06
-15.6417 -0.00411247 6.61347e-06
-15.6297 -0.00411883 6.62885e-06
-15.6177 -0.00412519 6.64426e-06
-15.6057 -0.00413157 6.65971e-06
-15.5937 -0.00413796 6.67519e-06
-15.5818 -0.00414436 6.69072e-06
-15.5698 -0.00415077 6.70628e-06
-15.5578 -0.00415719 6.72187e-06
-15.5459 -0.00416362 6.73751e-06
-15.534 -0.00417006 6.75318e-06
-15.522 -0.00417652 6.7689e-06
-15.5101 -0.00418298 6.78464e-06
-15.4982 -0.00418945 6.80043e-06
-15.4863 -0.00419593 6.81626e-06
-15.4744 -0.00420243 6.83212e-06
-15.4625 -0.00420893 6.84803e-06
-15.4506 -0.00421545 6.86397e-06
-15.4388 -0.00422198 6.87995e-06
-15.4269 -0.00422852 6.89597e-06
-15.415 -0.00423506 6.91203e-06
-15.4032 -0.00424162 6.92813e-06
-15.3913 -0.00424819 6.94427e-06
-15.3795 -0.00425477 6.96044e-06
-15.3677 -0.00426137 6.97666e-06
-15.3559 -0.00426797 6.99292e-06
-15.3441 -0.00427458 7.00921e-06
-15.3323 -0.00428121 7.02555e-06
-15.3205 -0.00428785 7.04193e-06
-15.3087 -0.00429449 7.05834e-06
-15.2969 -0.00430115 7.0748e-06
-15.2851 -0.00430782 7.0913e-06
-15.2734 -0.0043145 7.10784e-06
-15.2616 -0.0043212 7.12442e-06
-15.2499 -0.0043279 7.14104e-06
-15.2381 -0.00433461 7.1577e-06
-15.2264 -0.00434134 7.17441e-06
-15.2147 -0.00434808 7.19115e-06
-15.2029 -0.00435483 7.20794e-06
-15.1912 -0.00436159 7.22477e-06
-15.1795 -0.00436836 7.24164e-06
-15.1678 -0.00437515 7.25855e-06
-15.1561 -0.00438194 7.2755e-06
-15.1445 -0.00438875 7.2925e-06
-15.1328 -0.00439557 7.30954e-06
-15.1211 -0.0044024 7.32662e-06
-15.1095 -0.00440924 7.34374e-06
-15.0978 -0.00441609 7.36091e-06
-15.0862 -0.00442296 7.37812e-06
-15.0745 -0.00442984 7.39537e-06
-15.0629 -0.00443672 7.41267e-06
-15.0513 -0.00444363 7.43001e-06
-15.0397 -0.00445054 7.44739e-06
-15.028 -0.00445746 7.46482e-06
-15.0164 -0.0044644 7.48229e-06
-15.0048 -0.00447135 7.49981e-06
-14.9933 -0.00447831 7.51736e-06
-14.9817 -0.00448528 7.53497e-06
-14.9701 -0.00449227 7.55262e-06
-14.9585 -0.00449927 7.57031e-06
-14.947 -0.00450627 7.58805e-06
-14.9354 -0.0045133 7.60583e-06
-14.9239 -0.00452033 7.62366e-06
-14.9123 -0.00452738 7.64153e-06
-14.9008 -0.00453444 7.65945e-06
-14.8893 -0.00454151 7.67741e-06
-14.8778 -0.00454859 7.69542e-06
-14.8662 -0.00455569 7.71347e-06
-14.8547 -0.00456279 7.73157e-06
-14.8432 -0.00456991 7.74972e-06
-14.8317 -0.00457705 7.76791e-06
-14.8203 -0.00458419 7.78615e-06
-14.8088 -0.00459135 7.80444e-06
-14.7973 -0.00459852 7.82277e-06
-14.7858 -0.00460571 7.84115e-06
-14.7744 -0.0046129 7.85958e-06
-14.7629 -0.00462011 7.87806e-06
-14.7515 -0.00462733 7.89658e-06
-14.7401 -0.00463457 7.91515e-06
-14.7286 -0.00464182 7.93377e-06
-14.7172 -0.00464908 7.95243e-06
-14.7058 -0.00465635 7.97114e-06
-14.6944 -0.00466364 7.98991e-06
-14.683 -0.00467094 8.00872e-06
-14.6716 -0.00467825 8.02757e-06
-14.6602 -0.00468558 8.04648e-06
-14.6488 -0.00469292 8.06544e-06
-14.6374 -0.00470027 8.08444e-06
-14.626 -0.00470763 8.1035e-06
-14.6146 -0.00471501 8.1226e-06
-14.6033 -0.0047224 8.14175e-06
-14.5919 -0.00472981 8.16096e-06
-14.5806 -0.00473723 8.18021e-06
-14.5692 -0.00474466 8.19951e-06
-14.5579 -0.0047521 8.21886e-06
-14.5466 -0.00475956 8.23827e-06
-14.5352 -0.00476703 8.25772e-06
-14.5239 -0.00477452 8.27723e-06
-14.5126 -0.00478202 8.29678e-06
-14.5013 -0.00478953 8.31639e-06
-14.49 -0.00479706 8.33605e-06
-14.4787 -0.0048046 8.35576e-06
-14.4674 -0.00481215 8.37552e-06
-14.4561 -0.00481972 8.39533e-06
-14.4449 -0.0048273 8.4152e-06
-14.4336 -0.0048349 8.43512e-06
-14.4223 -0.00484251 8.45508e-06
-14.4111 -0.00485013 8.47511e-06
-14.3998 -0.00485777 8.49518e-06
-14.3886 -0.00486542 8.51531e-06
-14.3773 -0.00487309 8.53549e-06
-14.3661 -0.00488077 8.55572e-06
-14.3549 -0.00488846 8.57601e-06
-14.3437 -0.00489617 8.59635e-06
-14.3324 -0.00490389 8.61675e-06
-14.3212 -0.00491163 8.6372e-06
-14.31 -0.00491938 8.6577e-06
-14.2988 -0.00492714 8.67826e-06
-14.2876 -0.00493492 8.69887e-06
-14.2765 -0.00494272 8.71954e-06
-14.2653 -0.00495053 8.74026e-06
-14.2541 -0.00495835 8.76103e-06
-14.2429 -0.00496619 8.78187e-06
-14.2318 -0.00497404 8.80275e-06
-14.2206 -0.00498191 8.8237e-06
-14.2095 -0.00498979 8.8447e-06
-14.1983 -0.00499768 8.86575e-06
-14.1872 -0.00500559 8.88686e-06
-14.176 -0.00501352 8.90803e-06
-14.1649 -0.00502146 8.92925e-06
-14.1538 -0.00502942 8.95054e-06
-14.1427 -0.00503739 8.97187e-06
-14.1316 -0.00504537 8.99327e-06
-14.1204 -0.00505337 9.01472e-06
-14.1093 -0.00506139 9.03623e-06
-14.0982 -0.00506942 9.0578e-06
-14.0872 -0.00507746 9.07943e-06
-14.0761 -0.00508553 9.10112e-06
-14.065 -0.0050936 9.12286e-06
-14.0539 -0.00510169 9.14466e-06
-14.0429 -0.0051098 9.16652e-06
-14.0318 -0.00511792 9.18844e-06
-14.0207 -0.00512606 9.21042e-06
-14.0097 -0.00513421 9.23246e-06
-13.9986 -0.00514238 9.25456e-06
-13.9876 -0.00515057 9.27672e-06
-13.9766 -0.00515877 9.29894e-06
-13.9655 -0.00516698 9.32121e-06
-13.9545 -0.00517521 9.34355e-06
-13.9435 -0.00518346 9.36595e-06
-13.9325 -0.00519172 9.38842e-06
-13.9215 -0.0052 9.41094e-06
-13.9105 -0.00520829 9.43352e-06
-13.8995 -0.0052166 9.45617e-06
-13.8885 -0.00522493 9.47887e-06
-13.8775 -0.00523327 9.50164e-06
-13.8665 -0.00524163 9.52447e-06
-13.8555 -0.00525001 9.54737e-06
-13.8445 -0.0052584 9.57032e-06
-13.8336 -0.0052668 9.59334e-06
-13.8226 -0.00527523 9.61643e-06
-13.8117 -0.00528366 9.63957e-06
-13.8007 -0.00529212 9.66278e-06
-13.7898 -0.00530059 9.68606e-06
-13.7788 -0.00530908 9.70939e-06
-13.7679 -0.00531759 9.73279e-06
-13.757 -0.00532611 9.75626e-06
-13.746 -0.00533464 9.77979e-06
-13.7351 -0.0053432 9.80339e-06
-13.7242 -0.00535177 9.82705e-06
-13.7133 -0.00536036 9.85078e-06
-13.7024 -0.00536896 9.87457e-06
-13.6915 -0.00537758 9.89843e-06
-13.6806 -0.00538622 9.92235e-06
-13.6697 -0.00539488 9.94634e-06
-13.6588 -0.00540355 9.9704e-06
-13.6479 -0.00541224 9.99452e-06
-13.637 -0.00542095 1.00187e-05
-13.6262 -0.00542967 1.0043e-05
-13.6153 -0.00543841 1.00673e-05
-13.6044 -0.00544717 1.00917e-05
-13.5936 -0.00545594 1.01162e-05
-13.5827 -0.00546473 1.01407e-05
-13.5719 -0.00547354 1.01653e-05
-13.5611 -0.00548237 1.01899e-05
-13.5502 -0.00549122 1.02147e-05
-13.5394 -0.00550008 1.02395e-05
-13.5286 -0.00550896 1.02644e-05
-13.5177 -0.00551786 1.02893e-05
-13.5069 -0.00552677 1.03143e-05
-13.4961 -0.0055357 1.03394e-05
-13.4853 -0.00554465 1.03646e-05
-13.4745 -0.00555362 1.03898e-05
-13.4637 -0.00556261 1.04151e-05
-13.4529 -0.00557161 1.04404e-05
-13.4421 -0.00558063 1.04659e-05
-13.4313 -0.00558967 1.04914e-05
-13.4206 -0.00559873 1.0517e-05
-13.4098 -0.00560781 1.05426e-05
-13.399 -0.0056169 1.05684e-05
-13.3882 -0.00562601 1.05942e-05
-13.3775 -0.00563515 1.062e-05
-13.3667 -0.0056443 1.0646e-05
-13.356 -0.00565346 1.0672e-05
-13.3452 -0.00566265 1.06981e-05
-13.3345 -0.00567185 1.07243e-05
-13.3237 -0.00568108 1.07505e-05
-13.313 -0.00569032 1.07768e-05
-13.3023 -0.00569958 1.08032e-05
-13.2916 -0.00570886 1.08297e-05
-13.2808 -0.00571816 1.08562e-05
-13.2701 -0.00572747 1.08829e-05
-13.2594 -0.00573681 1.09096e-05
-13.2487 -0.00574616 1.09363e-05
-13.238 -0.00575554 1.09632e-05
-13.2273 -0.00576493 1.09901e-05
-13.2166 -0.00577434 1.10171e-05
-13.2059 -0.00578377 1.10442e-05
-13.1953 -0.00579323 1.10713e-05
-13.1846 -0.00580269 1.10986e-05
-13.1739 -0.00581218 1.11259e-05
-13.1632 -0.00582169 1.11533e-05
-13.1526 -0.00583122 1.11808e-05
-13.1419 -0.00584077 1.12083e-05
-13.1312 -0.00585033 1.12359e-05
-13.1206 -0.00585992 1.12636e-05
-13.1099 -0.00586953 1.12914e-05
-13.0993 -0.00587915 1.13193e-05
-13.0887 -0.0058888 1.13473e-05
-13.078 -0.00589847 1.13753e-05
-13.0674 -0.00590815 1.14034e-05
-13.0568 -0.00591786 1.14316e-05
-13.0462 -0.00592758 1.14599e-05
-13.0355 -0.00593733 1.14882e-05
-13.0249 -0.00594709 1.15167e-05
-13.0143 -0.00595688 1.15452e-05
-13.0037 -0.00596669 1.15738e-05
-12.9931 -0.00597651 1.16025e-05
-12.9825 -0.00598636 1.16313e-05
-12.9719 -0.00599623 1.16601e-05
-12.9613 -0.00600612 1.1689e-05
-12.9508 -0.00601603 1.17181e-05
-12.9402 -0.00602596 1.17472e-05
-12.9296 -0.00603591 1.17764e-05
-12.919 -0.00604588 1.18057e-05
-12.9085 -0.00605587 1.1835e-05
-12.8979 -0.00606588 1.18645e-05
-12.8873 -0.00607592 1.1894e-05
-12.8768 -0.00608597 1.19236e-05
-12.8662 -0.00609605 1.19534e-05
-12.8557 -0.00610615 1.19832e-05
-12.8451 -0.00611626 1.2013e-05
-12.8346 -0.0061264 1.2043e-05
-12.8241 -0.00613656 1.20731e-05
-12.8135 -0.00614675 1.21032e-05
-12.803 -0.00615695 1.21335e-05
-12.7925 -0.00616718 1.21638e-05
-12.782 -0.00617742 1.21942e-05
-12.7715 -0.00618769 1.22247e-05
-12.761 -0.00619798 1.22554e-05
-12.7505 -0.00620829 1.2286e-05
-12.74 -0.00621863 1.23168e-05
-12.7295 -0.00622898 1.23477e-05
-12.719 -0.00623936 1.23787e-05
-12.7085 -0.00624976 1.24097e-05
-12.698 -0.00626019 1.24409e-05
-12.6875 -0.00627063 1.24721e-05
-12.677 -0.0062811 1.25035e-05
-12.6666 -0.00629159 1.25349e-05
-12.6561 -0.0063021 1.25664e-05
-12.6456 -0.00631263 1.2598e-05
-12.6352 -0.00632319 1.26298e-05
-12.6247 -0.00633377 1.26616e-05
-12.6143 -0.00634437 1.26935e-05
-12.6038 -0.00635499 1.27255e-05
-12.5934 -0.00636564 1.27576e-05
-12.5829 -0.00637631 1.27898e-05
-12.5725 -0.006387 1.2822e-05
-12.562 -0.00639772 1.28544e-05
-12.5516 -0.00640846 1.28869e-05
-12.5412 -0.00641922 1.29195e-05
-12.5308 -0.00643001 1.29522e-05
-12.5203 -0.00644082 1.29849e-05
-12.5099 -0.00645165 1.30178e-05
-12.4995 -0.00646251 1.30508e-05
-12.4891 -0.00647338 1.30839e-05
-12.4787 -0.00648429 1.3117e-05
-12.4683 -0.00649521 1.31503e-05
-12.4579 -0.00650617 1.31837e-05
-12.4475 -0.00651714 1.32172e-05
-12.4371 -0.00652814 1.32508e-05
-12.4268 -0.00653916 1.32844e-05
-12.4164 -0.00655021 1.33182e-05
-12.406 -0.00656128 1.33521e-05
-12.3956 -0.00657237 1.33861e-05
-12.3853 -0.00658349 1.34202e-05
-12.3749 -0.00659463 1.34544e-05
-12.3645 -0.0066058 1.34887e-05
-12.3542 -0.00661699 1.35231e-05
-12.3438 -0.00662821 1.35576e-05
-12.3335 -0.00663945 1.35922e-05
-12.3231 -0.00665072 1.3627e-05
-12.3128 -0.00666201 1.36618e-05
-12.3024 -0.00667332 1.36967e-05
-12.2921 -0.00668466 1.37318e-05
-12.2818 -0.00669603 1.37669e-05
-12.2714 -0.00670742 1.38022e-05
-12.2611 -0.00671883 1.38376e-05
-12.2508 -0.00673028 1.3873e-05
-12.2405 -0.00674174 1.39086e-05
-12.2301 -0.00675323 1.39443e-05
-12.2198 -0.00676475 1.39801e-05
-12.2095 -0.00677629 1.4016e-05
-12.1992 -0.00678786 1.40521e-05
-12.1889 -0.00679946 1.40882e-05
-12.1786 -0.00681108 1.41245e-05
-12.1683 -0.00682272 1.41608e-05
-12.158 -0.00683439 1.41973e-05
-12.1478 -0.00684609 1.42339e-05
-12.1375 -0.00685782 1.42706e-05
-12.1272 -0.00686957 1.43074e-05
-12.1169 -0.00688134 1.43443e-05
-12.1066 -0.00689315 1.43814e-05
-12.0964 -0.00690498 1.44186e-05
-12.0861 -0.00691683 1.44558e-05
-12.0759 -0.00692872 1.44932e-05
-12.0656 -0.00694062 1.45307e-05
-12.0553 -0.00695256 1.45684e-05
-12.0451 -0.00696452 1.46061e-05
-12.0348 -0.00697651 1.4644e-05
-12.0246 -0.00698853 1.4682e-05
-12.0144 -0.00700058 1.47201e-05
-12.0041 -0.00701265 1.47583e-05
-11.9939 -0.00702475 1.47966e-05
-11.9837 -0.00703687 1.48351e-05
-11.9734 -0.00704903 1.48737e-05
-11.9632 -0.00706121 1.49124e-05
-11.953 -0.00707342 1.49512e-05
-11.9428 -0.00708565 1.49902e-05
-11.9325 -0.00709792 1.50292e-05
-11.9223 -0.00711021 1.50684e-05
-11.9121 -0.00712253 1.51078e-05
-11.9019 -0.00713488 1.51472e-05
-11.8917 -0.00714726 1.51868e-05
-11.8815 -0.00715966 1.52265e-05
-11.8713 -0.00717209 1.52663e-05
-11.8611 -0.00718456 1.53062e-05
-11.851 -0.00719705 1.53463e-05
-11.8408 -0.00720957 1.53865e-05
-11.8306 -0.00722211 1.54268e-05
-11.8204 -0.00723469 1.54673e-05
-11.8102 -0.00724729 1.55079e-05
-11.8001 -0.00725993 1.55486e-05
-11.7899 -0.00727259 1.55895e-05
-11.7797 -0.00728529 1.56304e-05
-11.7696 -0.00729801 1.56715e-05
-11.7594 -0.00731076 1.57128e-05
-11.7493 -0.00732354 1.57542e-05
-11.7391 -0.00733635 1.57957e-05
-11.729 -0.00734919 1.58373e-05
-11.7188 -0.00736206 1.58791e-05
-11.7087 -0.00737496 1.5921e-05
-11.6985 -0.00738789 1.5963e-05
-11.6884 -0.00740085 1.60052e-05
-11.6783 -0.00741384 1.60475e-05
-11.6681 -0.00742686 1.60899e-05
-11.658 -0.00743991 1.61325e-05
-11.6479 -0.00745299 1.61753e-05
-11.6378 -0.00746611 1.62181e-05
-11.6277 -0.00747925 1.62611e-05
-11.6176 -0.00749242 1.63043e-05
-11.6074 -0.00750562 1.63475e-05
-11.5973 -0.00751886 1.6391e-05
-11.5872 -0.00753212 1.64345e-05
-11.5771 -0.00754542 1.64782e-05
-11.567 -0.00755875 1.65221e-05
-11.5569 -0.00757211 1.6566e-05
-11.5469 -0.0075855 1.66102e-05
-11.5368 -0.00759892 1.66544e-05
-11.5267 -0.00761238 1.66989e-05
-11.5166 -0.00762586 1.67434e-05
-11.5065 -0.00763938 1.67881e-05
-11.4964 -0.00765293 1.6833e-05
-11.4864 -0.00766651 1.6878e-05
-11.4763 -0.00768013 1.69231e-05
-11.4662 -0.00769377 1.69684e-05
-11.4562 -0.00770745 1.70139e-05
-11.4461 -0.00772116 1.70595e-05
-11.4361 -0.00773491 1.71052e-05
-11.426 -0.00774868 1.71511e-05
-11.4159 -0.00776249 1.71972e-05
-11.4059 -0.00777634 1.72434e-05
-11.3959 -0.00779021 1.72897e-05
-11.3858 -0.00780412 1.73362e-05
-11.3758 -0.00781806 1.73829e-05
-11.3657 -0.00783204 1.74297e-05
-11.3557 -0.00784605 1.74766e-05
-11.3457 -0.00786009 1.75238e-05
-11.3356 -0.00787416 1.7571e-05
-11.3256 -0.00788827 1.76185e-05
-11.3156 -0.00790242 1.76661e-05
-11.3056 -0.00791659 1.77138e-05
-11.2956 -0.00793081 1.77617e-05
-11.2856 -0.00794505 1.78098e-05
-11.2755 -0.00795933 1.7858e-05
-11.2655 -0.00797365 1.79064e-05
-11.2555 -0.007988 1.7955e-05
-11.2455 -0.00800238 1.80037e-05
-11.2355 -0.0080168 1.80525e-05
-11.2255 -0.00803125 1.81016e-05
-11.2156 -0.00804574 1.81508e-05
-11.2056 -0.00806027 1.82001e-05
-11.1956 -0.00807483 1.82497e-05
-11.1856 -0.00808942 1.82994e-05
-11.1756 -0.00810405 1.83492e-05
-11.1656 -0.00811872 1.83993e-05
-11.1557 -0.00813342 1.84495e-05
-11.1457 -0.00814816 1.84998e-05
-11.1357 -0.00816293 1.85504e-05
-11.1258 -0.00817774 1.86011e-05
-11.1158 -0.00819259 1.8652e-05
-11.1058 -0.00820747 1.8703e-05
-11.0959 -0.00822239 1.87543e-05
-11.0859 -0.00823734 1.88057e-05
-11.076 -0.00825234 1.88572e-05
-11.066 -0.00826737 1.8909e-05
-11.0561 -0.00828243 1.89609e-05
-11.0461 -0.00829754 1.9013e-05
-11.0362 -0.00831268 1.90653e-05
-11.0263 -0.00832786 1.91177e-05
-11.0163 -0.00834307 1.91704e-05
-11.0064 -0.00835832 1.92232e-05
-10.9965 -0.00837361 1.92762e-05
-10.9865 -0.00838894 1.93294e-05
-10.9766 -0.00840431 1.93827e-05
-10.9667 -0.00841972 1.94363e-05
-10.9568 -0.00843516 1.949e-05
-10.9469 -0.00845064 1.95439e-05
-10.9369 -0.00846616 1.9598e-05
-10.927 -0.00848172 1.96522e-05
-10.9171 -0.00849732 1.97067e-05
-10.9072 -0.00851295 1.97614e-05
-10.8973 -0.00852863 1.98162e-05
-10.8874 -0.00854434 1.98712e-05
-10.8775 -0.0085601 1.99264e-05
-10.8676 -0.00857589 1.99818e-05
-10.8577 -0.00859173 2.00374e-05
-10.8478 -0.0086076 2.00932e-05
-10.838 -0.00862351 2.01492e-05
-10.8281 -0.00863947 2.02054e-05
-10.8182 -0.00865546 2.02618e-05
-10.8083 -0.00867149 2.03183e-05
-10.7984 -0.00868757 2.03751e-05
-10.7886 -0.00870368 2.04321e-05
-10.7787 -0.00871984 2.04892e-05
-10.7688 -0.00873603 2.05466e-05
-10.759 -0.00875227 2.06041e-05
-10.7491 -0.00876855 2.06619e-05
-10.7392 -0.00878487 2.07199e-05
-10.7294 -0.00880123 2.0778e-05
-10.7195 -0.00881763 2.08364e-05
-10.7097 -0.00883407 2.08949e-05
-10.6998 -0.00885056 2.09537e-05
-10.69 -0.00886709 2.10127e-05
-10.6801 -0.00888366 2.10719e-05
-10.6703 -0.00890027 2.11313e-05
-10.6605 -0.00891693 2.11909e-05
-10.6506 -0.00893362 2.12507e-05
-10.6408 -0.00895036 2.13107e-05
-10.631 -0.00896715 2.1371e-05
-10.6211 -0.00898397 2.14314e-05
-10.6113 -0.00900084 2.14921e-05
-10.6015 -0.00901775 2.15529e-05
-10.5917 -0.00903471 2.1614e-05
-10.5819 -0.00905171 2.16753e-05
-10.572 -0.00906875 2.17369e-05
-10.5622 -0.00908584 2.17986e-05
-10.5524 -0.00910297 2.18606e-05
-10.5426 -0.00912015 2.19227e-05
-10.5328 -0.00913737 2.19851e-05
-10.523 -0.00915464 2.20478e-05
-10.5132 -0.00917195 2.21106e-05
-10.5034 -0.0091893 2.21737e-05
-10.4936 -0.0092067 2.2237e-05
-10.4838 -0.00922415 2.23005e-05
-10.474 -0.00924164 2.23642e-05
-10.4642 -0.00925917 2.24282e-05
-10.4545 -0.00927675 2.24924e-05
-10.4447 -0.00929438 2.25568e-05
-10.4349 -0.00931206 2.26215e-05
-10.4251 -0.00932977 2.26864e-05
-10.4153 -0.00934754 2.27515e-05
-10.4056 -0.00936535 2.28169e-05
-10.3958 -0.00938321 2.28825e-05
-10.386 -0.00940112 2.29483e-05
-10.3763 -0.00941907 2.30144e-05
-10.3665 -0.00943707 2.30807e-05
-10.3567 -0.00945512 2.31473e-05
-10.347 -0.00947322 2.32141e-05
-10.3372 -0.00949136 2.32811e-05
-10.3275 -0.00950955 2.33484e-05
-10.3177 -0.00952779 2.34159e-05
-10.308 -0.00954608 2.34837e-05
-10.2982 -0.00956441 2.35517e-05
-10.2885 -0.0095828 2.36199e-05
-10.2787 -0.00960123 2.36884e-05
-10.269 -0.00961971 2.37572e-05
-10.2593 -0.00963824 2.38262e-05
-10.2495 -0.00965682 2.38955e-05
-10.2398 -0.00967545 2.3965e-05
-10.2301 -0.00969413 2.40347e-05
-10.2204 -0.00971286 2.41048e-05
-10.2106 -0.00973164 2.4175e-05
-10.2009 -0.00975047 2.42456e-05
-10.1912 -0.00976935 2.43164e-05
-10.1815 -0.00978828 2.43874e-05
-10.1718 -0.00980726 2.44587e-05
-10.162 -0.00982629 2.45303e-05
-10.1523 -0.00984538 2.46022e-05
-10.1426 -0.00986451 2.46743e-05
-10.1329 -0.0098837 2.47466e-05
-10.1232 -0.00990293 2.48193e-05
-10.1135 -0.00992222 2.48922e-05
-10.1038 -0.00994157 2.49654e-05
-10.0941 -0.00996096 2.50388e-05
-10.0844 -0.00998041 2.51125e-05
-10.0747 -0.0099999 2.51865e-05
-10.065 -0.0100195 2.52608e-05
-10.0554 -0.0100391 2.53353e-05
-10.0457 -0.0100587 2.54101e-05
-10.036 -0.0100784 2.54852e-05
-10.0263 -0.0100982 2.55606e-05
-10.0166 -0.010118 2.56363e-05
-10.007 -0.0101379 2.57122e-05
-9.99729 -0.0101578 2.57885e-05
-9.98761 -0.0101778 2.5865e-05
-9.97795 -0.0101978 2.59418e-05
-9.96828 -0.0102179 2.60189e-05
-9.95862 -0.0102381 2.60962e-05
-9.94895 -0.0102583 2.61739e-05
-9.93929 -0.0102785 2.62519e-05
-9.92964 -0.0102988 2.63301e-05
-9.91998 -0.0103192 2.64086e-05
-9.91033 -0.0103396 2.64875e-05
-9.90068 -0.0103601 2.65666e-05
-9.89103 -0.0103806 2.66461e-05
-9.88138 -0.0104012 2.67258e-05
-9.87174 -0.0104219 2.68058e-05
-9.8621 -0.0104426 2.68862e-05
-9.85246 -0.0104634 2.69668e-05
-9.84282 -0.0104842 2.70478e-05
-9.83318 -0.0105051 2.7129e-05
-9.82355 -0.010526 2.72106e-05
-9.81392 -0.010547 2.72925e-05
-9.80429 -0.0105681 2.73747e-05
-9.79467 -0.0105892 2.74572e-05
-9.78504 -0.0106103 2.754e-05
-9.77542 -0.0106316 2.76231e-05
-9.7658 -0.0106529 2.77066e-05
-9.75618 -0.0106742 2.77904e-05
-9.74657 -0.0106956 2.78745e-05
-9.73695 -0.0107171 2.79589e-05
-9.72734 -0.0107386 2.80436e-05
-9.71773 -0.0107602 2.81287e-05
-9.70812 -0.0107819 2.82141e-05
-9.69852 -0.0108036 2.82998e-05
-9.68892 -0.0108253 2.83858e-05
-9.67932 -0.0108472 2.84722e-05
-9.66972 -0.0108691 2.85589e-05
-9.66012 -0.010891 2.8646e-05
-9.65053 -0.0109131 2.87334e-05
-9.64094 -0.0109351 2.88211e-05
-9.63135 -0.0109573 2.89092e-05
-9.62176 -0.0109795 2.89976e-05
-9.61217 -0.0110018 2.90863e-05
-9.60259 -0.0110241 2.91754e-05
-9.59301 -0.0110465 2.92649e-05
-9.58343 -0.011069 2.93547e-05
-9.57385 -0.0110915 2.94448e-05
-9.56428 -0.0111141 2.95353e-05
-9.5547 -0.0111367 2.96261e-05
-9.54513 -0.0111594 2.97173e-05
-9.53556 -0.0111822 2.98089e-05
-9.526 -0.0112051 2.99008e-05
-9.51643 -0.011228 2.99931e-05
-9.50687 -0.011251 3.00857e-05
-9.49731 -0.011274 3.01787e-05
-9.48775 -0.0112971 3.02721e-05
-9.47819 -0.0113203 3.03658e-05
-9.46864 -0.0113436 3.046e-05
-9.45908 -0.0113669 3.05544e-05
-9.44953 -0.0113903 3.06493e-05
-9.43999 -0.0114137 3.07445e-05
-9.43044 -0.0114372 3.08401e-05
-9.42089 -0.0114608 3.09361e-05
-9.41135 -0.0114845 3.10324e-05
-9.40181 -0.0115082 3.11292e-05
-9.39227 -0.011532 3.12263e-05
-9.38274 -0.0115558 3.13238e-05
-9.3732 -0.0115798 3.14217e-05
-9.36367 -0.0116038 3.152e-05
-9.35414 -0.0116278 3.16187e-05
-9.34461 -0.011652 3.17178e-05
-9.33509 -0.0116762 3.18172e-05
-9.32556 -0.0117005 3.19171e-05
-9.31604 -0.0117248 3.20174e-05
-9.30652 -0.0117492 3.2118e-05
-9.297 -0.0117737 3.22191e-05
-9.28748 -0.0117983 3.23206e-05
-9.27797 -0.0118229 3.24225e-05
-9.26846 -0.0118476 3.25248e-05
-9.25895 -0.0118724 3.26275e-05
-9.24944 -0.0118973 3.27306e-05
-9.23993 -0.0119222 3.28342e-05
-9.23043 -0.0119472 3.29381e-05
-9.22093 -0.0119723 3.30425e-05
-9.21143 -0.0119975 3.31473e-05
-9.20193 -0.0120227 3.32525e-05
-9.19243 -0.012048 3.33582e-05
-9.18293 -0.0120734 3.34643e-05
-9.17344 -0.0120988 3.35708e-05
-9.16395 -0.0121243 3.36777e-05
-9.15446 -0.01215 3.37851e-05
-9.14497 -0.0121756 3.38929e-05
-9.13549 -0.0122014 3.40012e-05
-9.12601 -0.0122272 3.41099e-05
-9.11653 -0.0122531 3.4219e-05
-9.10705 -0.0122791 3.43286e-05
-9.09757 -0.0123052 3.44387e-05
-9.08809 -0.0123314 3.45492e-05
-9.07862 -0.0123576 3.46601e-05
-9.06915 -0.0123839 3.47715e-05
-9.05968 -0.0124103 3.48834e-05
-9.05021 -0.0124367 3.49957e-05
-9.04074 -0.0124633 3.51085e-05
-9.03128 -0.0124899 3.52217e-05
-9.02182 -0.0125166 3.53355e-05
-9.01236 -0.0125434 3.54497e-05
-9.0029 -0.0125703 3.55643e-05
-8.99344 -0.0125972 3.56795e-05
-8.98399 -0.0126242 3.57951e-05
-8.97453 -0.0126514 3.59112e-05
-8.96508 -0.0126786 3.60277e-05
-8.95563 -0.0127058 3.61448e-05
-8.94618 -0.0127332 3.62624e-05
-8.93674 -0.0127606 3.63804e-05
-8.92729 -0.0127882 3.64989e-05
-8.91785 -0.0128158 3.6618e-05
-8.90841 -0.0128435 3.67375e-05
-8.89897 -0.0128713 3.68575e-05
-8.88954 -0.0128991 3.69781e-05
-8.8801 -0.0129271 3.70991e-05
-8.87067 -0.0129551 3.72206e-05
-8.86124 -0.0129833 3.73427e-05
-8.85181 -0.0130115 3.74653e-05
-8.84238 -0.0130398 3.75884e-05
-8.83296 -0.0130682 3.7712e-05
-8.82353 -0.0130966 3.78361e-05
-8.81411 -0.0131252 3.79608e-05
-8.80469 -0.0131539 3.80859e-05
-8.79527 -0.0131826 3.82117e-05
-8.78586 -0.0132114 3.83379e-05
-8.77644 -0.0132404 3.84647e-05
-8.76703 -0.0132694 3.8592e-05
-8.75762 -0.0132985 3.87199e-05
-8.74821 -0.0133277 3.88483e-05
-8.7388 -0.013357 3.89772e-05
-8.7294 -0.0133863 3.91067e-05
-8.71999 -0.0134158 3.92368e-05
-8.71059 -0.0134454 3.93674e-05
-8.70119 -0.013475 3.94986e-05
-8.69179 -0.0135048 3.96303e-05
-8.68239 -0.0135346 3.97626e-05
-8.673 -0.0135646 3.98955e-05
-8.6636 -0.0135946 4.00289e-05
-8.65421 -0.0136247 4.0163e-05
-8.64482 -0.0136549 4.02976e-05
-8.63543 -0.0136852 4.04327e-05
-8.62605 -0.0137157 4.05685e-05
-8.61666 -0.0137462 4.07048e-05
-8.60728 -0.0137768 4.08418e-05
-8.5979 -0.0138075 4.09793e-05
-8.58852 -0.0138383 4.11175e-05
-8.57914 -0.0138692 4.12562e-05
-8.56976 -0.0139002 4.13955e-05
-8.56039 -0.0139313 4.15355e-05
-8.55102 -0.0139625 4.1676e-05
-8.54165 -0.0139938 4.18172e-05
-8.53228 -0.0140252 4.19589e-05
-8.52291 -0.0140567 4.21013e-05
-8.51354 -0.0140883 4.22444e-05
-8.50418 -0.01412 4.2388e-05
-8.49482 -0.0141518 4.25323e-05
-8.48546 -0.0141837 4.26772e-05
-8.4761 -0.0142157 4.28228e-05
-8.46674 -0.0142478 4.2969e-05
-8.45738 -0.01428 4.31158e-05
-8.44803 -0.0143123 4.32633e-05
-8.43868 -0.0143447 4.34114e-05
-8.42933 -0.0143773 4.35602e-05
-8.41998 -0.0144099 4.37096e-05
-8.41063 -0.0144426 4.38598e-05
-8.40128 -0.0144755 4.40105e-05
-8.39194 -0.0145085 4.4162e-05
-8.3826 -0.0145415 4.43141e-05
-8.37326 -0.0145747 4.44669e-05
-8.36392 -0.014608 4.46204e-05
-8.35458 -0.0146414 4.47745e-05
-8.34525 -0.0146749 4.49294e-05
-8.33591 -0.0147085 4.50849e-05
-8.32658 -0.0147422 4.52412e-05
-8.31725 -0.014776 4.53981e-05
-8.30792 -0.0148099 4.55558e-05
-8.29859 -0.014844 4.57141e-05
-8.28926 -0.0148782 4.58732e-05
-8.27994 -0.0149124 4.6033e-05
-8.27062 -0.0149468 4.61935e-05
-8.2613 -0.0149813 4.63547e-05
-8.25198 -0.015016 4.65167e-05
-8.24266 -0.0150507 4.66793e-05
-8.23334 -0.0150855 4.68428e-05
-8.22403 -0.0151205 4.70069e-05
-8.21472 -0.0151556 4.71718e-05
-8.2054 -0.0151908 4.73375e-05
-8.19609 -0.0152261 4.75039e-05
-8.18679 -0.0152616 4.76711e-05
-8.17748 -0.0152971 4.7839e-05
-8.16817 -0.0153328 4.80077e-05
-8.15887 -0.0153686 4.81772e-05
-8.14957 -0.0154045 4.83474e-05
-8.14027 -0.0154405 4.85185e-05
-8.13097 -0.0154767 4.86903e-05
-8.12167 -0.015513 4.88629e-05
-8.11238 -0.0155494 4.90363e-05
-8.10308 -0.0155859 4.92105e-05
-8.09379 -0.0156225 4.93855e-05
-8.0845 -0.0156593 4.95613e-05
-8.07521 -0.0156962 4.97379e-05
-8.06592 -0.0157332 4.99153e-05
-8.05664 -0.0157704 5.00935e-05
-8.04735 -0.0158076 5.02726e-05
-8.03807 -0.015845 5.04525e-05
-8.02879 -0.0158826 5.06333e-05
-8.01951 -0.0159202 5.08149e-05
-8.01023 -0.015958 5.09973e-05
-8.00095 -0.0159959 5.11806e-05
-7.99168 -0.016034 5.13647e-05
-7.9824 -0.0160722 5.15497e-05
-7.97313 -0.0161105 5.17356e-05
-7.96386 -0.0161489 5.19223e-05
-7.95459 -0.0161875 5.21099e-05
-7.94532 -0.0162262 5.22984e-05
-7.93606 -0.016265 5.24878e-05
-7.92679 -0.016304 5.2678e-05
-7.91753 -0.0163431 5.28692e-05
-7.90827 -0.0163823 5.30613e-05
-7.89901 -0.0164217 5.32542e-05
-7.88975 -0.0164612 5.34481e-05
-7.88049 -0.0165009 5.36429e-05
-7.87123 -0.0165407 5.38386e-05
-7.86198 -0.0165806 5.40353e-05
-7.85273 -0.0166207 5.42329e-05
-7.84348 -0.0166609 5.44314e-05
-7.83423 -0.0167012 5.46309e-05
-7.82498 -0.0167417 5.48313e-05
-7.81573 -0.0167824 5.50327e-05
-7.80649 -0.0168231 5.5235e-05
-7.79724 -0.0168641 5.54384e-05
-7.788 -0.0169051 5.56427e-05
-7.77876 -0.0169463 5.58479e-05
-7.76952 -0.0169877 5.60542e-05
-7.76028 -0.0170292 5.62614e-05
-7.75105 -0.0170708 5.64697e-05
-7.74181 -0.0171126 5.66789e-05
-7.73258 -0.0171546 5.68892e-05
-7.72335 -0.0171967 5.71005e-05
-7.71412 -0.0172389 5.73128e-05
-7.70489 -0.0172813 5.75261e-05
-7.69566 -0.0173239 5.77405e-05
-7.68643 -0.0173666 5.79559e-05
-7.67721 -0.0174094 5.81723e-05
-7.66798 -0.0174524 5.83898e-05
-7.65876 -0.0174956 5.86084e-05
-7.64954 -0.0175389 5.8828e-05
-7.64032 -0.0175824 5.90487e-05
-7.63111 -0.017626 5.92705e-05
-7.62189 -0.0176698 5.94934e-05
-7.61267 -0.0177137 5.97174e-05
-7.60346 -0.0177578 5.99424e-05
-7.59425 -0.0178021 6.01686e-05
-7.58504 -0.0178465 6.03959e-05
-7.57583 -0.017891 6.06243e-05
-7.56662 -0.0179358 6.08538e-05
-7.55742 -0.0179807 6.10845e-05
-7.54821 -0.0180258 6.13163e-05
-7.53901 -0.018071 6.15493e-05
-7.52981 -0.0181164 6.17834e-05
-7.5206 -0.0181619 6.20187e-05
-7.51141 -0.0182077 6.22552e-05
-7.50221 -0.0182536 6.24928e-05
-7.49301 -0.0182996 6.27316e-05
-7.48382 -0.0183459 6.29716e-05
-7.47462 -0.0183923 6.32128e-05
-7.46543 -0.0184388 6.34552e-05
-7.45624 -0.0184856 6.36989e-05
-7.44705 -0.0185325 6.39437e-05
-7.43786 -0.0185796 6.41898e-05
-7.42868 -0.0186269 6.44371e-05
-7.41949 -0.0186743 6.46857e-05
-7.41031 -0.0187219 6.49355e-05
-7.40112 -0.0187697 6.51866e-05
-7.39194 -0.0188177 6.5439e-05
-7.38276 -0.0188658 6.56926e-05
-7.37358 -0.0189142 6.59475e-05
-7.36441 -0.0189627 6.62037e-05
-7.35523 -0.0190114 6.64613e-05
-7.34606 -0.0190602 6.67201e-05
-7.33688 -0.0191093 6.69802e-05
-7.32771 -0.0191585 6.72417e-05
-7.31854 -0.019208 6.75045e-05
-7.30937 -0.0192576 6.77687e-05
-7.3002 -0.0193074 6.80342e-05
-7.29104 -0.0193574 6.83011e-05
-7.28187 -0.0194076 6.85693e-05
-7.27271 -0.0194579 6.8839e-05
-7.26355 -0.0195085 6.911e-05
-7.25438 -0.0195592 6.93824e-05
-7.24522 -0.0196102 6.96562e-05
-7.23607 -0.0196613 6.99315e-05
-7.22691 -0.0197126 7.02081e-05
-7.21775 -0.0197642 7.04862e-05
-7.2086 -0.0198159 7.07658e-05
-7.19945 -0.0198678 7.10468e-05
-7.19029 -0.0199199 7.13292e-05
-7.18114 -0.0199722 7.16131e-05
-7.17199 -0.0200248 7.18986e-05
-7.16285 -0.0200775 7.21855e-05
-7.1537 -0.0201304 7.24739e-05
-7.14455 -0.0201835 7.27638e-05
-7.13541 -0.0202369 7.30552e-05
-7.12627 -0.0202904 7.33482e-05
-7.11713 -0.0203442 7.36427e-05
-7.10798 -0.0203981 7.39388e-05
-7.09885 -0.0204523 7.42364e-05
-7.08971 -0.0205067 7.45356e-05
-7.08057 -0.0205612 7.48364e-05
-7.07144 -0.020616 7.51388e-05
-7.0623 -0.0206711 7.54428e-05
-7.05317 -0.0207263 7.57484e-05
-7.04404 -0.0207817 7.60556e-05
-7.03491 -0.0208374 7.63645e-05
-7.02578 -0.0208933 7.6675e-05
-7.01665 -0.0209494 7.69872e-05
-7.00753 -0.0210057 7.7301e-05
-6.9984 -0.0210622 7.76165e-05
-6.98928 -0.021119 7.79337e-05
-6.98016 -0.021176 7.82527e-05
-6.97103 -0.0212332 7.85733e-05
-6.96191 -0.0212907 7.88957e-05
-6.9528 -0.0213483 7.92198e-05
-6.94368 -0.0214062 7.95456e-05
-6.93456 -0.0214644 7.98732e-05
-6.92545 -0.0215227 8.02026e-05
-6.91633 -0.0215813 8.05338e-05
-6.90722 -0.0216402 8.08668e-05
-6.89811 -0.0216992 8.12016e-05
-6.889 -0.0217585 8.15382e-05
-6.87989 -0.0218181 8.18766e-05
-6.87078 -0.0218778 8.22169e-05
-6.86168 -0.0219379 8.25591e-05
-6.85257 -0.0219981 8.29031e-05
-6.84347 -0.0220586 8.3249e-05
-6.83437 -0.0221194 8.35969e-05
-6.82526 -0.0221804 8.39466e-05
-6.81616 -0.0222416 8.42983e-05
-6.80707 -0.0223031 8.46519e-05
-6.79797 -0.0223648 8.50074e-05
-6.78887 -0.0224268 8.53649e-05
-6.77978 -0.0224891 8.57244e-05
-6.77068 -0.0225516 8.60859e-05
-6.76159 -0.0226143 8.64494e-05
-6.7525 -0.0226773 8.6815e-05
-6.74341 -0.0227406 8.71825e-05
-6.73432 -0.0228041 8.75522e-05
-6.72523 -0.0228679 8.79239e-05
-6.71614 -0.022932 8.82976e-05
-6.70706 -0.0229963 8.86735e-05
-6.69797 -0.0230609 8.90515e-05
-6.68889 -0.0231257 8.94315e-05
-6.67981 -0.0231908 8.98138e-05
-6.67072 -0.0232562 9.01982e-05
-6.66164 -0.0233219 9.05847e-05
-6.65257 -0.0233878 9.09735e-05
-6.64349 -0.023454 9.13644e-05
-6.63441 -0.0235205 9.17576e-05
-6.62534 -0.0235873 9.2153e-05
-6.61626 -0.0236543 9.25506e-05
-6.60719 -0.0237216 9.29506e-05
-6.59812 -0.0237892 9.33528e-05
-6.58905 -0.0238571 9.37573e-05
-6.57998 -0.0239253 9.41641e-05
-6.57091 -0.0239937 9.45732e-05
-6.56184 -0.0240625 9.49847e-05
-6.55278 -0.0241315 9.53985e-05
-6.54371 -0.0242009 9.58148e-05
-6.53465 -0.0242705 9.62334e-05
-6.52559 -0.0243404 9.66544e-05
-6.51652 -0.0244106 9.70779e-05
-6.50746 -0.0244811 9.75039e-05
-6.49841 -0.024552 9.79323e-05
-6.48935 -0.0246231 9.83632e-05
-6.48029 -0.0246945 9.87966e-05
-6.47123 -0.0247662 9.92325e-05
-6.46218 -0.0248383 9.9671e-05
-6.45313 -0.0249106 0.000100112
-6.44407 -0.0249833 0.000100556
-6.43502 -0.0250562 0.000101002
-6.42597 -0.0251295 0.000101451
-6.41692 -0.0252031 0.000101902
-6.40788 -0.0252771 0.000102356
-6.39883 -0.0253513 0.000102813
-6.38978 -0.0254259 0.000103273
-6.38074 -0.0255008 0.000103735
-6.3717 -0.025576 0.0001042
-6.36265 -0.0256515 0.000104667
-6.35361 -0.0257274 0.000105138
-6.34457 -0.0258036 0.000105611
-6.33553 -0.0258801 0.000106087
-6.3265 -0.025957 0.000106566
-6.31746 -0.0260342 0.000107048
-6.30842 -0.0261118 0.000107533
-6.29939 -0.0261897 0.00010802
-6.29035 -0.0262679 0.000108511
-6.28132 -0.0263465 0.000109005
-6.27229 -0.0264254 0.000109501
-6.26326 -0.0265047 0.00011
-6.25423 -0.0265844 0.000110503
-6.2452 -0.0266644 0.000111009
-6.23618 -0.0267447 0.000111517
-6.22715 -0.0268254 0.000112029
-6.21813 -0.0269065 0.000112544
-6.2091 -0.0269879 0.000113062
-6.20008 -0.0270697 0.000113583
-6.19106 -0.0271519 0.000114107
-6.18204 -0.0272344 0.000114634
-6.17302 -0.0273173 0.000115165
-6.164 -0.0274006 0.000115699
-6.15498 -0.0274842 0.000116236
-6.14596 -0.0275683 0.000116777
-6.13695 -0.0276527 0.000117321
-6.12793 -0.0277375 0.000117868
-6.11892 -0.0278227 0.000118419
-6.10991 -0.0279083 0.000118973
-6.1009 -0.0279942 0.000119531
-6.09189 -0.0280806 0.000120092
-6.08288 -0.0281673 0.000120656
-6.07387 -0.0282545 0.000121224
-6.06486 -0.028342 0.000121796
-6.05586 -0.02843 0.000122371
-6.04685 -0.0285184 0.00012295
-6.03785 -0.0286071 0.000123532
-6.02885 -0.0286963 0.000124118
-6.01984 -0.0287859 0.000124708
-6.01084 -0.0288759 0.000125301
-6.00184 -0.0289663 0.000125898
-5.99285 -0.0290572 0.000126499
-5.98385 -0.0291485 0.000127104
-5.97485 -0.0292402 0.000127713
-5.96585 -0.0293323 0.000128326
-5.95686 -0.0294249 0.000128942
-5.94787 -0.0295179 0.000129562
-5.93887 -0.0296113 0.000130187
-5.92988 -0.0297052 0.000130815
-5.92089 -0.0297995 0.000131448
-5.9119 -0.0298942 0.000132084
-5.90291 -0.0299894 0.000132725
-5.89393 -0.0300851 0.000133369
-5.88494 -0.0301812 0.000134018
-5.87595 -0.0302778 0.000134671
-5.86697 -0.0303748 0.000135329
-5.85798 -0.0304723 0.00013599
-5.849 -0.0305703 0.000136656
-5.84002 -0.0306687 0.000137326
-5.83104 -0.0307676 0.000138001
-5.82206 -0.030867 0.00013868
-5.81308 -0.0309668 0.000139364
-5.8041 -0.0310672 0.000140051
-5.79513 -0.031168 0.000140744
-5.78615 -0.0312693 0.000141441
-5.77718 -0.0313711 0.000142143
-5.7682 -0.0314734 0.000142849
-5.75923 -0.0315762 0.00014356
-5.75026 -0.0316795 0.000144276
-5.74129 -0.0317833 0.000144996
-5.73232 -0.0318876 0.000145721
-5.72335 -0.0319924 0.000146451
-5.71438 -0.0320978 0.000147186
-5.70541 -0.0322036 0.000147926
-5.69645 -0.03231 0.000148671
-5.68748 -0.0324169 0.000149421
-5.67852 -0.0325243 0.000150176
-5.66955 -0.0326323 0.000150936
-5.66059 -0.0327408 0.000151701
-5.65163 -0.0328498 0.000152471
-5.64267 -0.0329594 0.000153247
-5.63371 -0.0330695 0.000154028
-5.62475 -0.0331801 0.000154814
-5.61579 -0.0332914 0.000155605
-5.60684 -0.0334031 0.000156402
-5.59788 -0.0335155 0.000157204
-5.58893 -0.0336284 0.000158012
-5.57997 -0.0337419 0.000158825
-5.57102 -0.0338559 0.000159644
-5.56207 -0.0339705 0.000160469
-5.55312 -0.0340857 0.000161299
-5.54416 -0.0342015 0.000162135
-5.53522 -0.0343179 0.000162977
-5.52627 -0.0344349 0.000163824
-5.51732 -0.0345524 0.000164678
-5.50837 -0.0346706 0.000165537
-5.49943 -0.0347894 0.000166403
-5.49048 -0.0349088 0.000167274
-5.48154 -0.0350288 0.000168152
-5.4726 -0.0351494 0.000169036
-5.46365 -0.0352706 0.000169926
-5.45471 -0.0353925 0.000170822
-5.44577 -0.035515 0.000171725
-5.43683 -0.0356381 0.000172634
-5.4279 -0.0357619 0.000173549
-5.41896 -0.0358863 0.000174471
-5.41002 -0.0360113 0.000175399
-5.40109 -0.0361371 0.000176334
-5.39215 -0.0362634 0.000177276
-5.38322 -0.0363905 0.000178225
-5.37428 -0.0365182 0.00017918
-5.36535 -0.0366466 0.000180142
-5.35642 -0.0367756 0.000181111
-5.34749 -0.0369053 0.000182087
-5.33856 -0.0370358 0.00018307
-5.32963 -0.0371669 0.00018406
-5.3207 -0.0372987 0.000185058
-5.31178 -0.0374312 0.000186062
-5.30285 -0.0375644 0.000187074
-5.29393 -0.0376984 0.000188093
-5.285 -0.037833 0.00018912
-5.27608 -0.0379684 0.000190154
-5.26716 -0.0381045 0.000191196
-5.25824 -0.0382413 0.000192246
-5.24931 -0.0383789 0.000193303
-5.24039 -0.0385172 0.000194368
-5.23148 -0.0386563 0.000195441
-5.22256 -0.0387961 0.000196521
-5.21364 -0.0389367 0.00019761
-5.20472 -0.039078 0.000198707
-5.19581 -0.0392201 0.000199812
-5.18689 -0.039363 0.000200926
-5.17798 -0.0395067 0.000202047
-5.16907 -0.0396512 0.000203177
-5.16015 -0.0397964 0.000204316
-5.15124 -0.0399425 0.000205463
-5.14233 -0.0400893 0.000206619
-5.13342 -0.040237 0.000207783
-5.12451 -0.0403855 0.000208957
-5.11561 -0.0405349 0.000210139
-5.1067 -0.040685 0.00021133
-5.09779 -0.040836 0.00021253
-5.08889 -0.0409879 0.00021374
-5.07998 -0.0411405 0.000214958
-5.07108 -0.0412941 0.000216186
-5.06218 -0.0414485 0.000217424
-5.05327 -0.0416038 0.000218671
-5.04437 -0.04176 0.000219927
-5.03547 -0.041917 0.000221194
-5.02657 -0.0420749 0.00022247
-5.01767 -0.0422338 0.000223756
-5.00877 -0.0423935 0.000225052
-4.99988 -0.0425541 0.000226358
-4.99098 -0.0427157 0.000227674
-4.98209 -0.0428782 0.000229001
-4.97319 -0.0430416 0.000230338
-4.9643 -0.043206 0.000231685
-4.9554 -0.0433713 0.000233043
-4.94651 -0.0435376 0.000234412
-4.93762 -0.0437048 0.000235792
-4.92873 -0.043873 0.000237182
-4.91984 -0.0440422 0.000238584
-4.91095 -0.0442123 0.000239997
-4.90206 -0.0443835 0.000241421
-4.89317 -0.0445556 0.000242856
-4.88429 -0.0447288 0.000244303
-4.8754 -0.044903 0.000245762
-4.86651 -0.0450782 0.000247232
-4.85763 -0.0452544 0.000248714
-4.84875 -0.0454317 0.000250208
-4.83986 -0.0456101 0.000251714
-4.83098 -0.0457895 0.000253233
-4.8221 -0.0459699 0.000254763
-4.81322 -0.0461515 0.000256307
-4.80434 -0.0463341 0.000257863
-4.79546 -0.0465178 0.000259431
-4.78658 -0.0467026 0.000261013
-4.77771 -0.0468885 0.000262607
-4.76883 -0.0470756 0.000264215
-4.75995 -0.0472638 0.000265836
-4.75108 -0.0474531 0.00026747
-4.7422 -0.0476436 0.000269118
-4.73333 -0.0478352 0.000270779
-4.72446 -0.048028 0.000272455
-4.71558 -0.048222 0.000274144
-4.70671 -0.0484171 0.000275848
-4.69784 -0.0486135 0.000277566
-4.68897 -0.048811 0.000279298
-4.6801 -0.0490098 0.000281045
-4.67123 -0.0492098 0.000282807
-4.66237 -0.0494111 0.000284583
-4.6535 -0.0496136 0.000286375
-4.64463 -0.0498173 0.000288182
-4.63577 -0.0500224 0.000290004
-4.6269 -0.0502287 0.000291842
-4.61804 -0.0504363 0.000293696
-4.60918 -0.0506452 0.000295566
-4.60031 -0.0508554 0.000297451
-4.59145 -0.0510669 0.000299353
-4.58259 -0.0512798 0.000301272
-4.57373 -0.051494 0.000303207
-4.56487 -0.0517096 0.000305159
-4.55601 -0.0519265 0.000307128
-4.54716 -0.0521449 0.000309114
-4.5383 -0.0523646 0.000311117
-4.52944 -0.0525858 0.000313138
-4.52059 -0.0528083 0.000315177
-4.51173 -0.0530323 0.000317234
-4.50288 -0.0532577 0.000319309
-4.49402 -0.0534846 0.000321402
-4.48517 -0.053713 0.000323514
-4.47632 -0.0539429 0.000325645
-4.46747 -0.0541742 0.000327795
-4.45862 -0.0544071 0.000329964
-4.44977 -0.0546415 0.000332153
-4.44092 -0.0548774 0.000334361
-4.43207 -0.0551148 0.000336589
-4.42322 -0.0553539 0.000338837
-4.41437 -0.0555945 0.000341106
-4.40553 -0.0558367 0.000343395
-4.39668 -0.0560805 0.000345705
-4.38783 -0.056326 0.000348036
-4.37899 -0.056573 0.000350388
-4.37015 -0.0568218 0.000352762
-4.3613 -0.0570722 0.000355158
-4.35246 -0.0573242 0.000357576
-4.34362 -0.057578 0.000360016
-4.33478 -0.0578335 0.000362479
-4.32594 -0.0580907 0.000364965
-4.3171 -0.0583497 0.000367474
-4.30826 -0.0586104 0.000370006
-4.29942 -0.0588729 0.000372562
-4.29058 -0.0591372 0.000375142
-4.28175 -0.0594034 0.000377747
-4.27291 -0.0596713 0.000380375
-4.26407 -0.0599411 0.000383029
-4.25524 -0.0602128 0.000385708
-4.2464 -0.0604863 0.000388413
-4.23757 -0.0607617 0.000391143
-4.22874 -0.0610391 0.000393899
-4.21991 -0.0613184 0.000396682
-4.21107 -0.0615996 0.000399491
-4.20224 -0.0618828 0.000402328
-4.19341 -0.062168 0.000405192
-4.18458 -0.0624553 0.000408083
-4.17575 -0.0627445 0.000411003
-4.16693 -0.0630358 0.000413951
-4.1581 -0.0633292 0.000416928
-4.14927 -0.0636246 0.000419935
-4.14045 -0.0639222 0.00042297
-4.13162 -0.0642219 0.000426036
-4.12279 -0.0645238 0.000429132
-4.11397 -0.0648278 0.000432258
-4.10515 -0.065134 0.000435416
-4.09632 -0.0654425 0.000438605
-4.0875 -0.0657532 0.000441826
-4.07868 -0.0660661 0.000445079
-4.06986 -0.0663813 0.000448365
-4.06104 -0.0666989 0.000451683
-4.05222 -0.0670188 0.000455036
-4.0434 -0.067341 0.000458422
-4.03458 -0.0676656 0.000461843
-4.02576 -0.0679926 0.000465298
-4.01695 -0.068322 0.000468789
-4.00813 -0.0686539 0.000472316
-3.99931 -0.0689882 0.000475878
-3.9905 -0.0693251 0.000479478
-3.98168 -0.0696645 0.000483115
-3.97287 -0.0700064 0.000486789
-3.96405 -0.0703509 0.000490501
-3.95524 -0.070698 0.000494253
-3.94643 -0.0710478 0.000498043
-3.93762 -0.0714002 0.000501873
-3.92881 -0.0717553 0.000505744
-3.92 -0.0721132 0.000509655
-3.91119 -0.0724737 0.000513608
-3.90238 -0.0728371 0.000517602
-3.89357 -0.0732032 0.000521639
-3.88476 -0.0735722 0.000525719
-3.87595 -0.073944 0.000529843
-3.86715 -0.0743188 0.000534011
-3.85834 -0.0746965 0.000538224
-3.84953 -0.0750771 0.000542482
-3.84073 -0.0754607 0.000546787
-3.83192 -0.0758473 0.000551138
-3.82312 -0.076237 0.000555537
-3.81432 -0.0766298 0.000559984
-3.80551 -0.0770257 0.00056448
-3.79671 -0.0774248 0.000569025
-3.78791 -0.077827 0.00057362
-3.77911 -0.0782325 0.000578266
-3.77031 -0.0786412 0.000582964
-3.76151 -0.0790533 0.000587714
-3.75271 -0.0794687 0.000592517
-3.74391 -0.0798874 0.000597374
-3.73511 -0.0803095 0.000602286
-3.72632 -0.0807351 0.000607253
-3.71752 -0.0811642 0.000612276
-3.70872 -0.0815968 0.000617357
-3.69993 -0.082033 0.000622495
-3.69113 -0.0824728 0.000627692
-3.68234 -0.0829162 0.000632949
-3.67355 -0.0833634 0.000638266
-3.66475 -0.0838142 0.000643644
-3.65596 -0.0842689 0.000649085
-3.64717 -0.0847273 0.000654589
-3.63838 -0.0851896 0.000660157
-3.62958 -0.0856559 0.00066579
-3.62079 -0.086126 0.000671489
-3.612 -0.0866002 0.000677256
-3.60321 -0.0870784 0.00068309
-3.59443 -0.0875608 0.000688994
-3.58564 -0.0880472 0.000694968
-3.57685 -0.0885379 0.000701013
-3.56806 -0.0890328 0.000707131
-3.55928 -0.089532 0.000713322
-3.55049 -0.0900355 0.000719588
-3.5417 -0.0905435 0.00072593
-3.53292 -0.0910559 0.000732349
-3.52413 -0.0915728 0.000738846
-3.51535 -0.0920943 0.000745422
-3.50657 -0.0926203 0.000752079
-3.49778 -0.0931511 0.000758818
-3.489 -0.0936866 0.000765641
-3.48022 -0.0942268 0.000772548
-3.47144 -0.094772 0.000779541
-3.46266 -0.095322 0.000786621
-3.45388 -0.095877 0.00079379
-3.4451 -0.096437 0.000801049
-3.43632 -0.0970021 0.0008084
-3.42754 -0.0975724 0.000815845
-3.41876 -0.098148 0.000823383
-3.40999 -0.0987288 0.000831019
-3.40121 -0.0993149 0.000838752
-3.39243 -0.0999065 0.000846584
-3.38366 -0.100504 0.000854518
-3.37488 -0.101106 0.000862554
-3.36611 -0.101715 0.000870695
-3.35733 -0.102329 0.000878942
-3.34856 -0.102948 0.000887298
-3.33979 -0.103574 0.000895763
-3.33101 -0.104206 0.00090434
-3.32224 -0.104843 0.000913031
-3.31347 -0.105487 0.000921838
-3.3047 -0.106137 0.000930762
-3.29593 -0.106793 0.000939806
-3.28716 -0.107456 0.000948972
-3.27839 -0.108125 0.000958261
-3.26962 -0.1088 0.000967677
-3.26085 -0.109482 0.000977221
-3.25208 -0.110171 0.000986896
-3.24331 -0.110867 0.000996704
-3.23455 -0.111569 0.00100665
-3.22578 -0.112279 0.00101673
-3.21701 -0.112995 0.00102695
-3.20825 -0.113719 0.00103731
-3.19948 -0.11445 0.00104782
-3.19072 -0.115188 0.00105848
-3.18195 -0.115934 0.00106928
-3.17319 -0.116688 0.00108024
-3.16442 -0.117449 0.00109136
-3.15566 -0.118218 0.00110264
-3.1469 -0.118994 0.00111408
-3.13814 -0.119779 0.00112568
-3.12938 -0.120572 0.00113745
-3.12062 -0.121374 0.00114939
-3.11186 -0.122183 0.00116151
-3.1031 -0.123002 0.00117381
-3.09434 -0.123828 0.00118628
-3.08558 -0.124664 0.00119894
-3.07682 -0.125508 0.00121179
-3.06806 -0.126362 0.00122483
-3.0593 -0.127225 0.00123807
-3.05055 -0.128097 0.00125151
-3.04179 -0.128978 0.00126515
-3.03303 -0.129869 0.001279
-3.02428 -0.13077 0.00129306
-3.01552 -0.13168 0.00130733
-3.00677 -0.132601 0.00132183
-2.99801 -0.133532 0.00133655
-2.98926 -0.134473 0.0013515
-2.9805 -0.135424 0.00136668
-2.97175 -0.136387 0.0013821
-2.963 -0.13736 0.00139777
-2.95425 -0.138344 0.00141368
-2.9455 -0.139339 0.00142985
-2.93674 -0.140346 0.00144627
-2.92799 -0.141364 0.00146296
-2.91924 -0.142394 0.00147992
-2.91049 -0.143436 0.00149716
-2.90174 -0.14449 0.00151468
-2.89299 -0.145556 0.00153248
-2.88425 -0.146635 0.00155058
-2.8755 -0.147726 0.00156897
-2.86675 -0.14883 0.00158768
-2.858 -0.149948 0.00160669
-2.84926 -0.151079 0.00162603
-2.84051 -0.152223 0.00164569
-2.83176 -0.153381 0.00166569
-2.82302 -0.154554 0.00168603
-2.81427 -0.15574 0.00170671
-2.80553 -0.156941 0.00172776
-2.79678 -0.158157 0.00174917
-2.78804 -0.159388 0.00177095
-2.7793 -0.160635 0.00179311
-2.77055 -0.161896 0.00181567
-2.76181 -0.163174 0.00183862
-2.75307 -0.164468 0.00186198
-2.74433 -0.165778 0.00188576
-2.73559 -0.167105 0.00190997
-2.72685 -0.168449 0.00193462
-2.71811 -0.16981 0.00195972
-2.70937 -0.171189 0.00198527
-2.70063 -0.172586 0.0020113
-2.69189 -0.174001 0.0020378
-2.68315 -0.175435 0.0020648
-2.67441 -0.176888 0.00209231
-2.66567 -0.17836 0.00212033
-2.65693 -0.179852 0.00214889
-2.6482 -0.181364 0.00217798
-2.63946 -0.182896 0.00220764
-2.63072 -0.184449 0.00223786
-2.62199 -0.186024 0.00226868
-2.61325 -0.18762 0.00230009
-2.60452 -0.189238 0.00233212
-2.59578 -0.190879 0.00236478
-2.58705 -0.192543 0.00239809
-2.57831 -0.19423 0.00243206
-2.56958 -0.195941 0.00246672
-2.56085 -0.197676 0.00250208
-2.55211 -0.199436 0.00253816
-2.54338 -0.201222 0.00257498
-2.53465 -0.203033 0.00261255
-2.52592 -0.204871 0.00265091
-2.51719 -0.206736 0.00269006
-2.50845 -0.208629 0.00273004
-2.49972 -0.210549 0.00277086
-2.49099 -0.212499 0.00281256
-2.48226 -0.214477 0.00285514
-2.47353 -0.216486 0.00289865
-2.46481 -0.218525 0.00294309
-2.45608 -0.220596 0.00298851
-2.44735 -0.222698 0.00303493
-2.43862 -0.224833 0.00308238
-2.42989 -0.227002 0.00313089
-2.42117 -0.229204 0.00318049
-2.41244 -0.231442 0.00323121
-2.40371 -0.233715 0.00328308
-2.39499 -0.236025 0.00333615
-2.38626 -0.238372 0.00339044
-2.37753 -0.240757 0.003446
-2.36881 -0.243182 0.00350286
-2.36008 -0.245646 0.00356106
-2.35136 -0.248152 0.00362065
-2.34264 -0.250699 0.00368167
-2.33391 -0.25329 0.00374416
-2.32519 -0.255924 0.00380818
-2.31647 -0.258604 0.00387376
-2.30774 -0.261329 0.00394097
-2.29902 -0.264102 0.00400985
-2.2903 -0.266924 0.00408046
-2.28158 -0.269795 0.00415286
-2.27286 -0.272718 0.0042271
-2.26414 -0.275692 0.00430326
-2.25542 -0.278721 0.00438139
-2.24669 -0.281804 0.00446157
-2.23798 -0.284944 0.00454386
-2.22926 -0.288142 0.00462833
-2.22054 -0.291399 0.00471508
-2.21182 -0.294718 0.00480416
-2.2031 -0.298099 0.00489568
-2.19438 -0.301545 0.00498972
-2.18566 -0.305058 0.00508636
-2.17695 -0.308638 0.00518572
-2.16823 -0.312288 0.00528788
-2.15951 -0.316011 0.00539295
-2.15079 -0.319808 0.00550105
-2.14208 -0.323681 0.00561228
-2.13336 -0.327632 0.00572678
-2.12465 -0.331664 0.00584466
-2.11593 -0.33578 0.00596606
-2.10722 -0.339981 0.00609113
-2.0985 -0.34427 0.00622
-2.08979 -0.348651 0.00635283
-2.08107 -0.353125 0.00648979
-2.07236 -0.357696 0.00663105
-2.06365 -0.362367 0.00677678
-2.05493 -0.36714 0.00692717
-2.04622 -0.37202 0.00708243
-2.03751 -0.37701 0.00724276
-2.0288 -0.382112 0.00740839
-2.02008 -0.387332 0.00757954
-2.01137 -0.392673 0.00775647
-2.00266 -0.398139 0.00793944
-1.99395 -0.403735 0.00812872
-1.98524 -0.409464 0.00832459
-1.97653 -0.415331 0.00852738
-1.96782 -0.421343 0.0087374
-1.95911 -0.427502 0.00895501
-1.9504 -0.433816 0.00918056
-1.94169 -0.440289 0.00941445
-1.93298 -0.446928 0.00965708
-1.92427 -0.453739 0.00990891
-1.91556 -0.460728 0.0101704
-1.90686 -0.467902 0.010442
-1.89815 -0.475269 0.0107243
-1.88944 -0.482835 0.0110179
-1.88073 -0.49061 0.0113233
-1.87203 -0.498601 0.0116411
-1.86332 -0.506818 0.0119722
-1.85461 -0.515269 0.0123171
-1.84591 -0.523965 0.0126768
-1.8372 -0.532916 0.0130519
-1.8285 -0.542133 0.0134435
-1.81979 -0.551628 0.0138525
-1.81108 -0.561414 0.0142799
-1.80238 -0.571503 0.0147269
-1.79368 -0.581909 0.0151946
-1.78497 -0.592648 0.0156845
-1.77627 -0.603735 0.0161977
-1.76756 -0.615187 0.016736
-1.75886 -0.627022 0.0173009
-1.75016 -0.639259 0.0178941
-1.74145 -0.651917 0.0185177
-1.73275 -0.66502 0.0191737
-1.72405 -0.67859 0.0198644
-1.71535 -0.692651 0.0205923
-1.70665 -0.707232 0.0213601
-1.69794 -0.722359 0.0221707
-1.68924 -0.738065 0.0230273
-1.68054 -0.754382 0.0239336
-1.67184 -0.771346 0.0248934
-1.66314 -0.788995 0.025911
-1.65444 -0.80737 0.0269912
-1.64574 -0.826518 0.028139
-1.63704 -0.846486 0.0293604
-1.62834 -0.867328 0.0306616
-1.61964 -0.889102 0.0320498
-1.61094 -0.911869 0.0335329
-1.60224 -0.935699 0.0351198
-1.59354 -0.960666 0.0368202
-1.58484 -0.986853 0.0386454
-1.57615 -1.01435 0.0406077
-1.56745 -1.04326 0.0427212
-1.55875 -1.07368 0.0450018
-1.55005 -1.10575 0.0474676
-1.54136 -1.13959 0.0501392
-1.53266 -1.17535 0.0530401
-1.52396 -1.21321 0.0561971
-1.51527 -1.25334 0.0596413
-1.50657 -1.29596 0.0634086
-1.49787 -1.3413 0.0675407
-1.48918 -1.38963 0.072086
-1.48048 -1.44125 0.0771014
-1.47179 -1.49651 0.0826541
-1.46309 -1.55579 0.0888234
-1.4544 -1.61956 0.0957039
-1.4457 -1.68833 0.103409
-1.43701 -1.76271 0.112076
-1.42831 -1.84341 0.121872
-1.41962 -1.93127 0.133
-1.41092 -2.02726 0.145713
-1.40223 -2.13256 0.160328
-1.39354 -2.24858 0.177241
-1.38484 -2.37702 0.196959
-1.37615 -2.51997 0.220139
-1.36746 -2.68001 0.247638
-1.35876 -2.86034 0.280594
-1.35007 -3.06505 0.320549
-1.34138 -3.29933 0.369625
-1.33269 -3.57001 0.430809
-1.32399 -3.88606 0.508413
-1.3153 -4.25969 0.608841
-1.30661 -4.70769 0.741919
-1.29792 -5.25386 0.923328
-1.28923 -5.93279 1.17928
-1.28054 -6.79604 1.5561
-1.27185 -7.92226 2.1414
-1.26316 -9.43107 3.11526
-1.25447 -11.4859 4.88613
-1.24578 -14.1543 8.47837
-1.23709 -16.1648 16.4353
-1.2284 -8.78285 29.9907
-1.21971 11.3639 28.2184
-1.21102 16.4356 14.8974
-1.20233 14.0867 7.78749
-1.19364 11.4898 4.55994
-1.18495 9.52261 2.94283
-1.17626 8.07721 2.04102
-1.16757 6.99447 1.49309
-1.15888 6.16141 1.13734
-1.15019 5.50402 0.894092
-1.14151 4.97362 0.72076
-1.13282 4.5375 0.593048
-1.12413 4.17302 0.496316
-1.11544 3.86415 0.421335
-1.10676 3.59923 0.362062
-1.09807 3.36962 0.31441
-1.08938 3.16878 0.275534
-1.08069 2.99168 0.24341
-1.07201 2.83439 0.216563
-1.06332 2.69379 0.193899
-1.05463 2.56738 0.174593
-1.04595 2.45315 0.158014
-1.03726 2.34943 0.143672
-1.02858 2.25484 0.131183
-1.01989 2.16825 0.120239
-1.0112 2.0887 0.110598
-1.00252 2.01537 0.102059
-0.993833 1.94756 0.0944617
-0.985148 1.88469 0.0876718
-0.976463 1.82624 0.0815788
-0.967778 1.77177 0.0760905
-0.959093 1.72089 0.0711294
-0.950408 1.67327 0.06663
-0.941724 1.6286 0.0625366
-0.933039 1.58664 0.0588018
-0.924355 1.54713 0.0553847
-0.915671 1.50989 0.0522502
-0.906987 1.47472 0.0493679
-0.898303 1.44146 0.0467114
-0.889619 1.40996 0.0442576
-0.880936 1.3801 0.0419863
-0.872252 1.35175 0.0398797
-0.863569 1.3248 0.0379223
-0.854886 1.29916 0.0361002
-0.846202 1.27474 0.0344011
-0.837519 1.25145 0.0328141
-0.828837 1.22923 0.0313295
-0.820154 1.20799 0.0299386
-0.811471 1.1877 0.0286336
-0.802789 1.16827 0.0274075
-0.794106 1.14968 0.026254
-0.785424 1.13185 0.0251674
-0.776742 1.11476 0.0241425
-0.76806 1.09836 0.0231747
-0.759378 1.0826 0.0222598
-0.750696 1.06747 0.0213939
-0.742014 1.05292 0.0205735
-0.733333 1.03892 0.0197955
-0.724651 1.02545 0.0190568
-0.71597 1.01248 0.0183548
-0.707289 0.999982 0.0176871
-0.698608 0.987936 0.0170514
-0.689927 0.97632 0.0164456
-0.681246 0.965114 0.0158679
-0.672565 0.954299 0.0153163
-0.663884 0.943859 0.0147895
-0.655203 0.933775 0.0142857
-0.646523 0.924033 0.0138037
-0.637842 0.914618 0.0133421
-0.629162 0.905517 0.0128998
-0.620482 0.896715 0.0124756
-0.611801 0.888202 0.0120685
-0.603121 0.879966 0.0116776
-0.594441 0.871996 0.0113019
-0.585761 0.864281 0.0109406
-0.577081 0.856811 0.0105929
-0.568402 0.849579 0.0102581
-0.559722 0.842574 0.00993549
-0.551042 0.83579 0.00962446
-0.542363 0.829217 0.0093244
-0.533684 0.822848 0.00903474
-0.525004 0.816677 0.00875495
-0.516325 0.810697 0.00848453
-0.507646 0.804902 0.00822302
-0.498967 0.799284 0.00796998
-0.490288 0.79384 0.00772499
-0.481609 0.788563 0.00748765
-0.47293 0.783448 0.00725761
-0.464251 0.77849 0.00703451
-0.455572 0.773684 0.00681802
-0.446893 0.769027 0.00660783
-0.438215 0.764513 0.00640364
-0.429536 0.760139 0.00620518
-0.420858 0.755901 0.00601218
-0.412179 0.751795 0.00582439
-0.403501 0.747817 0.00564157
-0.394822 0.743964 0.00546348
-0.386144 0.740234 0.00528993
-0.377466 0.736622 0.00512069
-0.368788 0.733127 0.00495558
-0.36011 0.729744 0.00479441
-0.351432 0.726473 0.004637
-0.342754 0.723309 0.00448318
-0.334076 0.72025 0.00433279
-0.325398 0.717295 0.00418567
-0.31672 0.714441 0.00404168
-0.308042 0.711686 0.00390067
-0.299364 0.709027 0.00376251
-0.290687 0.706464 0.00362707
-0.282009 0.703993 0.00349422
-0.273331 0.701614 0.00336384
-0.264654 0.699324 0.00323582
-0.255976 0.697123 0.00311005
-0.247299 0.695008 0.00298641
-0.238621 0.692978 0.00286481
-0.229944 0.691032 0.00274514
-0.221266 0.689168 0.00262732
-0.212589 0.687385 0.00251123
-0.203912 0.685683 0.00239681
-0.195234 0.684059 0.00228396
-0.186557 0.682513 0.00217259
-0.17788 0.681044 0.00206263
-0.169203 0.67965 0.00195399
-0.160525 0.678332 0.00184659
-0.151848 0.677087 0.00174037
-0.143171 0.675916 0.00163525
-0.134494 0.674818 0.00153115
-0.125817 0.673791 0.00142801
-0.11714 0.672836 0.00132576
-0.108463 0.671951 0.00122433
-0.0997855 0.671137 0.00112365
-0.0911085 0.670392 0.00102366
-0.0824315 0.669716 0.000924304
-0.0737544 0.669109 0.00082551
-0.0650774 0.66857 0.000727218
-0.0564004 0.6681 0.000629369
-0.0477234 0.667697 0.0005319
-0.0390464 0.667361 0.000434754
-0.0303694 0.667093 0.00033787
-0.0216924 0.666892 0.00024119
-0.0130155 0.666759 0.000144656
-0.00433849 0.666692 4.8209e-05
0.00433849 0.666692 -4.8209e-05
0.0130155 0.666759 -0.000144656
0.0216924 0.666892 -0.00024119
0.0303694 0.667093 -0.00033787
0.0390464 0.667361 -0.000434754
0.0477234 0.667697 -0.0005319
0.0564004 0.6681 -0.000629369
0.0650774 0.66857 -0.000727218
0.0737544 0.669109 -0.00082551
0.0824315 0.669716 -0.000924304
0.0911085 0.670392 -0.00102366
0.0997855 0.671137 -0.00112365
0.108463 0.671951 -0.00122433
0.11714 0.672836 -0.00132576
0.125817 0.673791 -0.00142801
0.134494 0.674818 -0.00153115
0.143171 0.675916 -0.00163525
0.151848 0.677087 -0.00174037
0.160525 0.678332 -0.00184659
0.169203 0.67965 -0.00195399
0.17788 0.681044 -0.00206263
0.186557 0.682513 -0.00217259
0.195234 0.684059 -0.00228396
0.203912 0.685683 -0.00239681
0.212589 0.687385 -0.00251123
0.221266 0.689168 -0.00262732
0.229944 0.691032 -0.00274514
0.238621 0.692978 -0.00286481
0.247299 0.695008 -0.00298641
0.255976 0.697123 -0.00311005
0.264654 0.699324 -0.00323582
0.273331 0.701614 -0.00336384
0.282009 0.703993 -0.00349422
0.290687 0.706464 -0.00362707
0.299364 0.709027 -0.00376251
0.308042 0.711686 -0.00390067
0.31672 0.714441 -0.00404168
0.325398 0.717295 -0.00418567
0.334076 0.72025 -0.00433279
0.342754 0.723309 -0.00448318
0.351432 0.726473 -0.004637
0.36011 0.729744 -0.00479441
0.368788 0.733127 -0.00495558
0.377466 0.736622 -0.00512069
0.386144 0.740234 -0.00528993
0.394822 0.743964 -0.00546348
0.403501 0.747817 -0.00564157
0.412179 0.751795 -0.00582439
0.420858 0.755901 -0.00601218
0.429536 0.760139 -0.00620518
0.438215 0.764513 -0.00640364
0.446893 0.769027 -0.00660783
0.455572 0.773684 -0.00681802
0.464251 0.77849 -0.00703451
0.47293 0.783448 -0.00725761
0.481609 0.788563 -0.00748765
0.490288 0.79384 -0.00772499
0.498967 0.799284 -0.00796998
0.507646 0.804902 -0.00822302
0.516325 0.810697 -0.00848453
0.525004 0.816677 -0.00875495
0.533684 0.822848 -0.00903474
0.542363 0.829217 -0.0093244
0.551042 0.83579 -0.00962446
0.559722 0.842574 -0.00993549
0.568402 0.849579 -0.0102581
0.577081 0.856811 -0.0105929
0.585761 0.864281 -0.0109406
0.594441 0.871996 -0.0113019
0.603121 0.879966 -0.0116776
0.611801 0.888202 -0.0120685
0.620482 0.896715 -0.0124756
0.629162 0.905517 -0.0128998
0.637842 0.914618 -0.0133421
0.646523 0.924033 -0.0138037
0.655203 0.933775 -0.0142857
0.663884 0.943859 -0.0147895
0.672565 0.954299 -0.0153163
0.681246 0.965114 -0.0158679
0.689927 0.97632 -0.0164456
0.698608 0.987936 -0.0170514
0.707289 0.999982 -0.0176871
0.71597 1.01248 -0.0183548
0.724651 1.02545 -0.0190568
0.733333 1.03892 -0.0197955
0.742014 1.05292 -0.0205735
0.750696 1.06747 -0.0213939
0.759378 1.0826 -0.0222598
0.76806 1.09836 -0.0231747
0.776742 1.11476 -0.0241425
0.785424 1.13185 -0.0251674
0.794106 1.14968 -0.026254
0.802789 1.16827 -0.0274075
0.811471 1.1877 -0.0286336
0.820154 1.20799 -0.0299386
0.828837 1.22923 -0.0313295
0.837519 1.25145 -0.0328141
0.846202 1.27474 -0.0344011
0.854886 1.29916 -0.0361002
0.863569 1.3248 -0.0379223
0.872252 1.35175 -0.0398797
0.880936 1.3801 -0.0419863
0.889619 1.40996 -0.0442576
0.898303 1.44146 -0.0467114
0.906987 1.47472 -0.0493679
0.915671 1.50989 -0.0522502
0.924355 1.54713 -0.0553847
0.933039 1.58664 -0.0588018
0.941724 1.6286 -0.0625366
0.950408 1.67327 -0.06663
0.959093 1.72089 -0.0711294
0.967778 1.77177 -0.0760905
0.976463 1.82624 -0.0815788
0.985148 1.88469 -0.0876718
0.993833 1.94756 -0.0944617
1.00252 2.01537 -0.102059
1.0112 2.0887 -0.110598
1.01989 2.16825 -0.120239
1.02858 2.25484 -0.131183
1.03726 2.34943 -0.143672
1.04595 2.45315 -0.158014
1.05463 2.56738 -0.174593
1.06332 2.69379 -0.193899
1.07201 2.83439 -0.216563
1.08069 2.99168 -0.24341
1.08938 3.16878 -0.275534
1.09807 3.36962 -0.31441
1.10676 3.59923 -0.362062
1.11544 3.86415 -0.421335
1.12413 4.17302 -0.496316
1.13282 4.5375 -0.593048
1.14151 4.97362 -0.72076
1.15019 5.50402 -0.894092
1.15888 6.16141 -1.13734
1.16757 6.99447 -1.49309
1.17626 8.07721 -2.04102
1.18495 9.52261 -2.94283
1.19364 11.4898 -4.55994
1.20233 14.0867 -7.78749
1.21102 16.4356 -14.8974
1.21971 11.3639 -28.2184
1.2284 -8.78285 -29.9907
1.23709 -16.1648 -16.4353
1.24578 -14.1543 -8.47837
1.25447 -11.4859 -4.88613
1.26316 -9.43107 -3.11526
1.27185 -7.92226 -2.1414
1.28054 -6.79604 -1.5561
1.28923 -5.93279 -1.17928
1.29792 -5.25386 -0.923328
1.30661 -4.70769 -0.741919
1.3153 -4.25969 -0.608841
1.32399 -3.88606 -0.508413
1.33269 -3.57001 -0.430809
1.34138 -3.29933 -0.369625
1.35007 -3.06505 -0.320549
1.35876 -2.86034 -0.280594
1.36746 -2.68001 -0.247638
1.37615 -2.51997 -0.220139
1.38484 -2.37702 -0.196959
1.39354 -2.24858 -0.177241
1.40223 -2.13256 -0.160328
1.41092 -2.02726 -0.145713
1.41962 -1.93127 -0.133
1.42831 -1.84341 -0.121872
1.43701 -1.76271 -0.112076
1.4457 -1.68833 -0.103409
1.4544 -1.61956 -0.0957039
1.46309 -1.55579 -0.0888234
1.47179 -1.49651 -0.0826541
1.48048 -1.44125 -0.0771014
1.48918 -1.38963 -0.072086
1.49787 -1.3413 -0.0675407
1.50657 -1.29596 -0.0634086
1.51527 -1.25334 -0.0596413
1.52396 -1.21321 -0.0561971
1.53266 -1.17535 -0.0530401
1.54136 -1.13959 -0.0501392
1.55005 -1.10575 -0.0474676
1.55875 -1.07368 -0.0450018
1.56745 -1.04326 -0.0427212
1.57615 -1.01435 -0.0406077
1.58484 -0.986853 -0.0386454
1.59354 -0.960666 -0.0368202
1.60224 -0.935699 -0.0351198
1.61094 -0.911869 -0.0335329
1.61964 -0.889102 -0.0320498
1.62834 -0.867328 -0.0306616
1.63704 -0.846486 -0.0293604
1.64574 -0.826518 -0.028139
1.65444 -0.80737 -0.0269912
1.66314 -0.788995 -0.025911
1.67184 -0.771346 -0.0248934
1.68054 -0.754382 -0.0239336
1.68924 -0.738065 -0.0230273
1.69794 -0.722359 -0.0221707
1.70665 -0.707232 -0.0213601
1.71535 -0.692651 -0.0205923
1.72405 -0.67859 -0.0198644
1.73275 -0.66502 -0.0191737
1.74145 -0.651917 -0.0185177
1.75016 -0.639259 -0.0178941
1.75886 -0.627022 -0.0173009
1.76756 -0.615187 -0.016736
1.77627 -0.603735 -0.0161977
1.78497 -0.592648 -0.0156845
1.79368 -0.581909 -0.0151946
1.80238 -0.571503 -0.0147269
1.81108 -0.561414 -0.0142799
1.81979 -0.551628 -0.0138525
1.8285 -0.542133 -0.0134435
1.8372 -0.532916 -0.0130519
1.84591 -0.523965 -0.0126768
1.85461 -0.515269 -0.0123171
1.86332 -0.506818 -0.0119722
1.87203 -0.498601 -0.0116411
1.88073 -0.49061 -0.0113233
1.88944 -0.482835 -0.0110179
1.89815 -0.475269 -0.0107243
1.90686 -0.467902 -0.010442
1.91556 -0.460728 -0.0101704
1.92427 -0.453739 -0.00990891
1.93298 -0.446928 -0.00965708
1.94169 -0.440289 -0.00941445
1.9504 -0.433816 -0.00918056
1.95911 -0.427502 -0.00895501
1.96782 -0.421343 -0.0087374
1.97653 -0.415331 -0.00852738
1.98524 -0.409464 -0.00832459
1.99395 -0.403735 -0.00812872
2.00266 -0.398139 -0.00793944
2.01137 -0.392673 -0.00775647
2.02008 -0.387332 -0.00757954
2.0288 -0.382112 -0.00740839
2.03751 -0.37701 -0.00724276
2.04622 -0.37202 -0.00708243
2.05493 -0.36714 -0.00692717
2.06365 -0.362367 -0.00677678
2.07236 -0.357696 -0.00663105
2.08107 -0.353125 -0.00648979
2.08979 -0.348651 -0.00635283
2.0985 -0.34427 -0.00622
2.10722 -0.339981 -0.00609113
2.11593 -0.33578 -0.00596606
2.12465 -0.331664 -0.00584466
2.13336 -0.327632 -0.00572678
2.14208 -0.323681 -0.00561228
2.15079 -0.319808 -0.00550105
2.15951 -0.316011 -0.00539295
2.16823 -0.312288 -0.00528788
2.17695 -0.308638 -0.00518572
2.18566 -0.305058 -0.00508636
2.19438 -0.301545 -0.00498972
2.2031 -0.298099 -0.00489568
2.21182 -0.294718 -0.00480416
2.22054 -0.291399 -0.00471508
2.22926 -0.288142 -0.00462833
2.23798 -0.284944 -0.00454386
2.24669 -0.281804 -0.00446157
2.25542 -0.278721 -0.00438139
2.26414 -0.275692 -0.00430326
2.27286 -0.272718 -0.0042271
2.28158 -0.269795 -0.00415286
2.2903 -0.266924 -0.00408046
2.29902 -0.264102 -0.00400985
2.30774 -0.261329 -0.00394097
2.31647 -0.258604 -0.00387376
2.32519 -0.255924 -0.00380818
2.33391 -0.25329 -0.00374416
2.34264 -0.250699 -0.00368167
2.35136 -0.248152 -0.00362065
2.36008 -0.245646 -0.00356106
2.36881 -0.243182 -0.00350286
2.37753 -0.240757 -0.003446
2.38626 -0.238372 -0.00339044
2.39499 -0.236025 -0.00333615
2.40371 -0.233715 -0.00328308
2.41244 -0.231442 -0.00323121
2.42117 -0.229204 -0.00318049
2.42989 -0.227002 -0.00313089
2.43862 -0.224833 -0.00308238
2.44735 -0.222698 -0.00303493
2.45608 -0.220596 -0.00298851
2.46481 -0.218525 -0.00294309
2.47353 -0.216486 -0.00289865
2.48226 -0.214477 -0.00285514
2.49099 -0.212499 -0.00281256
2.49972 -0.210549 -0.00277086
2.50845 -0.208629 -0.00273004
2.51719 -0.206736 -0.00269006
2.52592 -0.204871 -0.00265091
2.53465 -0.203033 -0.00261255
2.54338 -0.201222 -0.00257498
2.55211 -0.199436 -0.00253816
2.56085 -0.197676 -0.00250208
2.56958 -0.195941 -0.00246672
2.57831 -0.19423 -0.00243206
2.58705 -0.192543 -0.00239809
2.59578 -0.190879 -0.00236478
2.60452 -0.189238 -0.00233212
2.61325 -0.18762 -0.00230009
2.62199 -0.186024 -0.00226868
2.63072 -0.184449 -0.00223786
2.63946 -0.182896 -0.00220764
2.6482 -0.181364 -0.00217798
2.65693 -0.179852 -0.00214889
2.66567 -0.17836 -0.00212033
2.67441 -0.176888 -0.00209231
2.68315 -0.175435 -0.0020648
2.69189 -0.174001 -0.0020378
2.70063 -0.172586 -0.0020113
2.70937 -0.171189 -0.00198527
2.71811 -0.16981 -0.00195972
2.72685 -0.168449 -0.00193462
2.73559 -0.167105 -0.00190997
2.74433 -0.165778 -0.00188576
2.75307 -0.164468 -0.00186198
2.76181 -0.163174 -0.00183862
2.77055 -0.161896 -0.00181567
2.7793 -0.160635 -0.00179311
2.78804 -0.159388 -0.00177095
2.79678 -0.158157 -0.00174917
2.80553 -0.156941 -0.00172776
2.81427 -0.15574 -0.00170671
2.82302 -0.154554 -0.00168603
2.83176 -0.153381 -0.00166569
2.84051 -0.152223 -0.00164569
2.84926 -0.151079 -0.00162603
2.858 -0.149948 -0.00160669
2.86675 -0.14883 -0.00158768
2.8755 -0.147726 -0.00156897
2.88425 -0.146635 -0.00155058
2.89299 -0.145556 -0.00153248
2.90174 -0.14449 -0.00151468
2.91049 -0.143436 -0.00149716
2.91924 -0.142394 -0.00147992
2.92799 -0.141364 -0.00146296
2.93674 -0.140346 -0.00144627
2.9455 -0.139339 -0.00142985
2.95425 -0.138344 -0.00141368
2.963 -0.13736 -0.00139777
2.97175 -0.136387 -0.0013821
2.9805 -0.135424 -0.00136668
2.98926 -0.134473 -0.0013515
2.99801 -0.133532 -0.00133655
3.00677 -0.132601 -0.00132183
3.01552 -0.13168 -0.00130733
3.02428 -0.13077 -0.00129306
3.03303 -0.129869 -0.001279
3.04179 -0.128978 -0.00126515
3.05055 -0.128097 -0.00125151
3.0593 -0.127225 -0.00123807
3.06806 -0.126362 -0.00122483
3.07682 -0.125508 -0.00121179
3.08558 -0.124664 -0.00119894
3.09434 -0.123828 -0.00118628
3.1031 -0.123002 -0.00117381
3.11186 -0.122183 -0.00116151
3.12062 -0.121374 -0.00114939
3.12938 -0.120572 -0.00113745
3.13814 -0.119779 -0.00112568
3.1469 -0.118994 -0.00111408
3.15566 -0.118218 -0.00110264
3.16442 -0.117449 -0.00109136
3.17319 -0.116688 -0.00108024
3.18195 -0.115934 -0.00106928
3.19072 -0.115188 -0.00105848
3.19948 -0.11445 -0.00104782
3.20825 -0.113719 -0.00103731
3.21701 -0.112995 -0.00102695
3.22578 -0.112279 -0.00101673
3.23455 -0.111569 -0.00100665
3.24331 -0.110867 -0.000996704
3.25208 -0.110171 -0.000986896
3.26085 -0.109482 -0.000977221
3.26962 -0.1088 -0.000967677
3.27839 -0.108125 -0.000958261
3.28716 -0.107456 -0.000948972
3.29593 -0.106793 -0.000939806
3.3047 -0.106137 -0.000930762
3.31347 -0.105487 -0.000921838
3.32224 -0.104843 -0.000913031
3.33101 -0.104206 -0.00090434
3.33979 -0.103574 -0.000895763
3.34856 -0.102948 -0.000887298
3.35733 -0.102329 -0.000878942
3.36611 -0.101715 -0.000870695
3.37488 -0.101106 -0.000862554
3.38366 -0.100504 -0.000854518
3.39243 -0.0999065 -0.000846584
3.40121 -0.0993149 -0.000838752
3.40999 -0.0987288 -0.000831019
3.41876 -0.098148 -0.000823383
3.42754 -0.0975724 -0.000815845
3.43632 -0.0970021 -0.0008084
3.4451 -0.096437 -0.000801049
3.45388 -0.095877 -0.00079379
3.46266 -0.095322 -0.000786621
3.47144 -0.094772 -0.000779541
3.48022 -0.0942268 -0.000772548
3.489 -0.0936866 -0.000765641
3.49778 -0.0931511 -0.000758818
3.50657 -0.0926203 -0.000752079
3.51535 -0.0920943 -0.000745422
3.52413 -0.0915728 -0.000738846
3.53292 -0.0910559 -0.000732349
3.5417 -0.0905435 -0.00072593
3.55049 -0.0900355 -0.000719588
3.55928 -0.089532 -0.000713322
3.56806 -0.0890328 -0.000707131
3.57685 -0.0885379 -0.000701013
3.58564 -0.0880472 -0.000694968
3.59443 -0.0875608 -0.000688994
3.60321 -0.0870784 -0.00068309
3.612 -0.0866002 -0.000677256
3.62079 -0.086126 -0.000671489
3.62958 -0.0856559 -0.00066579
3.63838 -0.0851896 -0.000660157
3.64717 -0.0847273 -0.000654589
3.65596 -0.0842689 -0.000649085
3.66475 -0.0838142 -0.000643644
3.67355 -0.0833634 -0.000638266
3.68234 -0.0829162 -0.000632949
3.69113 -0.0824728 -0.000627692
3.69993 -0.082033 -0.000622495
3.70872 -0.0815968 -0.000617357
3.71752 -0.0811642 -0.000612276
3.72632 -0.0807351 -0.000607253
3.73511 -0.0803095 -0.000602286
3.74391 -0.0798874 -0.000597374
3.75271 -0.0794687 -0.000592517
3.76151 -0.0790533 -0.000587714
3.77031 -0.0786412 -0.000582964
3.77911 -0.0782325 -0.000578266
3.78791 -0.077827 -0.00057362
3.79671 -0.0774248 -0.000569025
3.80551 -0.0770257 -0.00056448
3.81432 -0.0766298 -0.000559984
3.82312 -0.076237 -0.000555537
3.83192 -0.0758473 -0.000551138
3.84073 -0.0754607 -0.000546787
3.84953 -0.0750771 -0.000542482
3.85834 -0.0746965 -0.000538224
3.86715 -0.0743188 -0.000534011
3.87595 -0.073944 -0.000529843
3.88476 -0.0735722 -0.000525719
3.89357 -0.0732032 -0.000521639
3.90238 -0.0728371 -0.000517602
3.91119 -0.0724737 -0.000513608
3.92 -0.0721132 -0.000509655
3.92881 -0.0717553 -0.000505744
3.93762 -0.0714002 -0.000501873
3.94643 -0.0710478 -0.000498043
3.95524 -0.070698 -0.000494253
3.96405 -0.0703509 -0.000490501
3.97287 -0.0700064 -0.000486789
3.98168 -0.0696645 -0.000483115
3.9905 -0.0693251 -0.000479478
3.99931 -0.0689882 -0.000475878
4.00813 -0.0686539 -0.000472316
4.01695 -0.068322 -0.000468789
4.02576 -0.0679926 -0.000465298
4.03458 -0.0676656 -0.000461843
4.0434 -0.067341 -0.000458422
4.05222 -0.0670188 -0.000455036
4.06104 -0.0666989 -0.000451683
4.06986 -0.0663813 -0.000448365
4.07868 -0.0660661 -0.000445079
4.0875 -0.0657532 -0.000441826
4.09632 -0.0654425 -0.000438605
4.10515 -0.065134 -0.000435416
4.11397 -0.0648278 -0.000432258
4.12279 -0.0645238 -0.000429132
4.13162 -0.0642219 -0.000426036
4.14045 -0.0639222 -0.00042297
4.14927 -0.0636246 -0.000419935
4.1581 -0.0633292 -0.000416928
4.16693 -0.0630358 -0.000413951
4.17575 -0.0627445 -0.000411003
4.18458 -0.0624553 -0.000408083
4.19341 -0.062168 -0.000405192
4.20224 -0.0618828 -0.000402328
4.21107 -0.0615996 -0.000399491
4.21991 -0.0613184 -0.000396682
4.22874 -0.0610391 -0.000393899
4.23757 -0.0607617 -0.000391143
4.2464 -0.0604863 -0.000388413
4.25524 -0.0602128 -0.000385708
4.26407 -0.0599411 -0.000383029
4.27291 -0.0596713 -0.000380375
4.28175 -0.0594034 -0.000377747
4.29058 -0.0591372 -0.000375142
4.29942 -0.0588729 -0.000372562
4.30826 -0.0586104 -0.000370006
4.3171 -0.0583497 -0.000367474
4.32594 -0.0580907 -0.000364965
4.33478 -0.0578335 -0.000362479
4.34362 -0.057578 -0.000360016
4.35246 -0.0573242 -0.000357576
4.3613 -0.0570722 -0.000355158
4.37015 -0.0568218 -0.000352762
4.37899 -0.056573 -0.000350388
4.38783 -0.056326 -0.000348036
4.39668 -0.0560805 -0.000345705
4.40553 -0.0558367 -0.000343395
4.41437 -0.0555945 -0.000341106
4.42322 -0.0553539 -0.000338837
4.43207 -0.0551148 -0.000336589
4.44092 -0.0548774 -0.000334361
4.44977 -0.0546415 -0.000332153
4.45862 -0.0544071 -0.000329964
4.46747 -0.0541742 -0.000327795
4.47632 -0.0539429 -0.000325645
4.48517 -0.053713 -0.000323514
4.49402 -0.0534846 -0.000321402
4.50288 -0.0532577 -0.000319309
4.51173 -0.0530323 -0.000317234
4.52059 -0.0528083 -0.000315177
4.52944 -0.0525858 -0.000313138
4.5383 -0.0523646 -0.000311117
4.54716 -0.0521449 -0.000309114
4.55601 -0.0519265 -0.000307128
4.56487 -0.0517096 -0.000305159
4.57373 -0.051494 -0.000303207
4.58259 -0.0512798 -0.000301272
4.59145 -0.0510669 -0.000299353
4.60031 -0.0508554 -0.000297451
4.60918 -0.0506452 -0.000295566
4.61804 -0.0504363 -0.000293696
4.6269 -0.0502287 -0.000291842
4.63577 -0.0500224 -0.000290004
4.64463 -0.0498173 -0.000288182
4.6535 -0.0496136 -0.000286375
4.66237 -0.0494111 -0.000284583
4.67123 -0.0492098 -0.000282807
4.6801 -0.0490098 -0.000281045
4.68897 -0.048811 -0.000279298
4.69784 -0.0486135 -0.000277566
4.70671 -0.0484171 -0.000275848
4.71558 -0.048222 -0.000274144
4.72446 -0.048028 -0.000272455
4.73333 -0.0478352 -0.000270779
4.7422 -0.0476436 -0.000269118
4.75108 -0.0474531 -0.00026747
4.75995 -0.0472638 -0.000265836
4.76883 -0.0470756 -0.000264215
4.77771 -0.0468885 -0.000262607
4.78658 -0.0467026 -0.000261013
4.79546 -0.0465178 -0.000259431
4.80434 -0.0463341 -0.000257863
4.81322 -0.0461515 -0.000256307
4.8221 -0.0459699 -0.000254763
4.83098 -0.0457895 -0.000253233
4.83986 -0.0456101 -0.000251714
4.84875 -0.0454317 -0.000250208
4.85763 -0.0452544 -0.000248714
4.86651 -0.0450782 -0.000247232
4.8754 -0.044903 -0.000245762
4.88429 -0.0447288 -0.000244303
4.89317 -0.0445556 -0.000242856
4.90206 -0.0443835 -0.000241421
4.91095 -0.0442123 -0.000239997
4.91984 -0.0440422 -0.000238584
4.92873 -0.043873 -0.000237182
4.93762 -0.0437048 -0.000235792
4.94651 -0.0435376 -0.000234412
4.9554 -0.0433713 -0.000233043
4.9643 -0.043206 -0.000231685
4.97319 -0.0430416 -0.000230338
4.98209 -0.0428782 -0.000229001
4.99098 -0.0427157 -0.000227674
4.99988 -0.0425541 -0.000226358
5.00877 -0.0423935 -0.000225052
5.01767 -0.0422338 -0.000223756
5.02657 -0.0420749 -0.00022247
5.03547 -0.041917 -0.000221194
5.04437 -0.04176 -0.000219927
5.05327 -0.0416038 -0.000218671
5.06218 -0.0414485 -0.000217424
5.07108 -0.0412941 -0.000216186
5.07998 -0.0411405 -0.000214958
5.08889 -0.0409879 -0.00021374
5.09779 -0.040836 -0.00021253
5.1067 -0.040685 -0.00021133
5.11561 -0.0405349 -0.000210139
5.12451 -0.0403855 -0.000208957
5.13342 -0.040237 -0.000207783
5.14233 -0.0400893 -0.000206619
5.15124 -0.0399425 -0.000205463
5.16015 -0.0397964 -0.000204316
5.16907 -0.0396512 -0.000203177
5.17798 -0.0395067 -0.000202047
5.18689 -0.039363 -0.000200926
5.19581 -0.0392201 -0.000199812
5.20472 -0.039078 -0.000198707
5.21364 -0.0389367 -0.00019761
5.22256 -0.0387961 -0.000196521
5.23148 -0.0386563 -0.000195441
5.24039 -0.0385172 -0.000194368
5.24931 -0.0383789 -0.000193303
5.25824 -0.0382413 -0.000192246
5.26716 -0.0381045 -0.000191196
5.27608 -0.0379684 -0.000190154
5.285 -0.037833 -0.00018912
5.29393 -0.0376984 -0.000188093
5.30285 -0.0375644 -0.000187074
5.31178 -0.0374312 -0.000186062
5.3207 -0.0372987 -0.000185058
5.32963 -0.0371669 -0.00018406
5.33856 -0.0370358 -0.00018307
5.34749 -0.0369053 -0.000182087
5.35642 -0.0367756 -0.000181111
5.36535 -0.0366466 -0.000180142
5.37428 -0.0365182 -0.00017918
5.38322 -0.0363905 -0.000178225
5.39215 -0.0362634 -0.000177276
5.40109 -0.0361371 -0.000176334
5.41002 -0.0360113 -0.000175399
5.41896 -0.0358863 -0.000174471
5.4279 -0.0357619 -0.000173549
5.43683 -0.0356381 -0.000172634
5.44577 -0.035515 -0.000171725
5.45471 -0.0353925 -0.000170822
5.46365 -0.0352706 -0.000169926
5.4726 -0.0351494 -0.000169036
5.48154 -0.0350288 -0.000168152
5.49048 -0.0349088 -0.000167274
5.49943 -0.0347894 -0.000166403
5.50837 -0.0346706 -0.000165537
5.51732 -0.0345524 -0.000164678
5.52627 -0.0344349 -0.000163824
5.53522 -0.0343179 -0.000162977
5.54416 -0.0342015 -0.000162135
5.55312 -0.0340857 -0.000161299
5.56207 -0.0339705 -0.000160469
5.57102 -0.0338559 -0.000159644
5.57997 -0.0337419 -0.000158825
5.58893 -0.0336284 -0.000158012
5.59788 -0.0335155 -0.000157204
5.60684 -0.0334031 -0.000156402
5.61579 -0.0332914 -0.000155605
5.62475 -0.0331801 -0.000154814
5.63371 -0.0330695 -0.000154028
5.64267 -0.0329594 -0.000153247
5.65163 -0.0328498 -0.000152471
5.66059 -0.0327408 -0.000151701
5.66955 -0.0326323 -0.000150936
5.67852 -0.0325243 -0.000150176
5.68748 -0.0324169 -0.000149421
5.69645 -0.03231 -0.000148671
5.70541 -0.0322036 -0.000147926
5.71438 -0.0320978 -0.000147186
5.72335 -0.0319924 -0.000146451
5.73232 -0.0318876 -0.000145721
5.74129 -0.0317833 -0.000144996
5.75026 -0.0316795 -0.000144276
5.75923 -0.0315762 -0.00014356
5.7682 -0.0314734 -0.000142849
5.77718 -0.0313711 -0.000142143
5.78615 -0.0312693 -0.000141441
5.79513 -0.031168 -0.000140744
5.8041 -0.0310672 -0.000140051
5.81308 -0.0309668 -0.000139364
5.82206 -0.030867 -0.00013868
5.83104 -0.0307676 -0.000138001
5.84002 -0.0306687 -0.000137326
5.849 -0.0305703 -0.000136656
5.85798 -0.0304723 -0.00013599
5.86697 -0.0303748 -0.000135329
5.87595 -0.0302778 -0.000134671
5.88494 -0.0301812 -0.000134018
5.89393 -0.0300851 -0.000133369
5.90291 -0.0299894 -0.000132725
5.9119 -0.0298942 -0.000132084
5.92089 -0.0297995 -0.000131448
5.92988 -0.0297052 -0.000130815
5.93887 -0.0296113 -0.000130187
5.94787 -0.0295179 -0.000129562
5.95686 -0.0294249 -0.000128942
5.96585 -0.0293323 -0.000128326
5.97485 -0.0292402 -0.000127713
5.98385 -0.0291485 -0.000127104
5.99285 -0.0290572 -0.000126499
6.00184 -0.0289663 -0.000125898
6.01084 -0.0288759 -0.000125301
6.01984 -0.0287859 -0.000124708
6.02885 -0.0286963 -0.000124118
6.03785 -0.0286071 -0.000123532
6.04685 -0.0285184 -0.00012295
6.05586 -0.02843 -0.000122371
6.06486 -0.028342 -0.000121796
6.07387 -0.0282545 -0.000121224
6.08288 -0.0281673 -0.000120656
6.09189 -0.0280806 -0.000120092
6.1009 -0.0279942 -0.000119531
6.10991 -0.0279083 -0.000118973
6.11892 -0.0278227 -0.000118419
6.12793 -0.0277375 -0.000117868
6.13695 -0.0276527 -0.000117321
6.14596 -0.0275683 -0.000116777
6.15498 -0.0274842 -0.000116236
6.164 -0.0274006 -0.000115699
6.17302 -0.0273173 -0.000115165
6.18204 -0.0272344 -0.000114634
6.19106 -0.0271519 -0.000114107
6.20008 -0.0270697 -0.000113583
6.2091 -0.0269879 -0.000113062
6.21813 -0.0269065 -0.000112544
6.22715 -0.0268254 -0.000112029
6.23618 -0.0267447 -0.000111517
6.2452 -0.0266644 -0.000111009
6.25423 -0.0265844 -0.000110503
6.26326 -0.0265047 -0.00011
6.27229 -0.0264254 -0.000109501
6.28132 -0.0263465 -0.000109005
6.29035 -0.0262679 -0.000108511
6.29939 -0.0261897 -0.00010802
6.30842 -0.0261118 -0.000107533
6.31746 -0.0260342 -0.000107048
6.3265 -0.025957 -0.000106566
6.33553 -0.0258801 -0.000106087
6.34457 -0.0258036 -0.000105611
6.35361 -0.0257274 -0.000105138
6.36265 -0.0256515 -0.000104667
6.3717 -0.025576 -0.0001042
6.38074 -0.0255008 -0.000103735
6.38978 -0.0254259 -0.000103273
6.39883 -0.0253513 -0.000102813
6.40788 -0.0252771 -0.000102356
6.41692 -0.0252031 -0.000101902
6.42597 -0.0251295 -0.000101451
6.43502 -0.0250562 -0.000101002
6.44407 -0.0249833 -0.000100556
6.45313 -0.0249106 -0.000100112
6.46218 -0.0248383 -9.9671e-05
6.47123 -0.0247662 -9.92325e-05
6.48029 -0.0246945 -9.87966e-05
6.48935 -0.0246231 -9.83632e-05
6.49841 -0.024552 -9.79323e-05
6.50746 -0.0244811 -9.75039e-05
6.51652 -0.0244106 -9.70779e-05
6.52559 -0.0243404 -9.66544e-05
6.53465 -0.0242705 -9.62334e-05
6.54371 -0.0242009 -9.58148e-05
6.55278 -0.0241315 -9.53985e-05
6.56184 -0.0240625 -9.49847e-05
6.57091 -0.0239937 -9.45732e-05
6.57998 -0.0239253 -9.41641e-05
6.58905 -0.0238571 -9.37573e-05
6.59812 -0.0237892 -9.33528e-05
6.60719 -0.0237216 -9.29506e-05
6.61626 -0.0236543 -9.25506e-05
6.62534 -0.0235873 -9.2153e-05
6.63441 -0.0235205 -9.17576e-05
6.64349 -0.023454 -9.13644e-05
6.65257 -0.0233878 -9.09735e-05
6.66164 -0.0233219 -9.05847e-05
6.67072 -0.0232562 -9.01982e-05
6.67981 -0.0231908 -8.98138e-05
6.68889 -0.0231257 -8.94315e-05
6.69797 -0.0230609 -8.90515e-05
6.70706 -0.0229963 -8.86735e-05
6.71614 -0.022932 -8.82976e-05
6.72523 -0.0228679 -8.79239e-05
6.73432 -0.0228041 -8.75522e-05
6.74341 -0.0227406 -8.71825e-05
6.7525 -0.0226773 -8.6815e-05
6.76159 -0.0226143 -8.64494e-05
6.77068 -0.0225516 -8.60859e-05
6.77978 -0.0224891 -8.57244e-05
6.78887 -0.0224268 -8.53649e-05
6.79797 -0.0223648 -8.50074e-05
6.80707 -0.0223031 -8.46519e-05
6.81616 -0.0222416 -8.42983e-05
6.82526 -0.0221804 -8.39466e-05
6.83437 -0.0221194 -8.35969e-05
6.84347 -0.0220586 -8.3249e-05
6.85257 -0.0219981 -8.29031e-05
6.86168 -0.0219379 -8.25591e-05
6.87078 -0.0218778 -8.22169e-05
6.87989 -0.0218181 -8.18766e-05
6.889 -0.0217585 -8.15382e-05
6.89811 -0.0216992 -8.12016e-05
6.90722 -0.0216402 -8.08668e-05
6.91633 -0.0215813 -8.05338e-05
6.92545 -0.0215227 -8.02026e-05
6.93456 -0.0214644 -7.98732e-05
6.94368 -0.0214062 -7.95456e-05
6.9528 -0.0213483 -7.92198e-05
6.96191 -0.0212907 -7.88957e-05
6.97103 -0.0212332 -7.85733e-05
6.98016 -0.021176 -7.82527e-05
6.98928 -0.021119 -7.79337e-05
6.9984 -0.0210622 -7.76165e-05
7.00753 -0.0210057 -7.7301e-05
7.01665 -0.0209494 -7.69872e-05
7.02578 -0.0208933 -7.6675e-05
7.03491 -0.0208374 -7.63645e-05
7.04404 -0.0207817 -7.60556e-05
7.05317 -0.0207263 -7.57484e-05
7.0623 -0.0206711 -7.54428e-05
7.07144 -0.020616 -7.51388e-05
7.08057 -0.0205612 -7.48364e-05
7.08971 -0.0205067 -7.45356e-05
7.09885 -0.0204523 -7.42364e-05
7.10798 -0.0203981 -7.39388e-05
7.11713 -0.0203442 -7.36427e-05
7.12627 -0.0202904 -7.33482e-05
7.13541 -0.0202369 -7.30552e-05
7.14455 -0.0201835 -7.27638e-05
7.1537 -0.0201304 -7.24739e-05
7.16285 -0.0200775 -7.21855e-05
7.17199 -0.0200248 -7.18986e-05
7.18114 -0.0199722 -7.16131e-05
7.19029 -0.0199199 -7.13292e-05
7.19945 -0.0198678 -7.10468e-05
7.2086 -0.0198159 -7.07658e-05
7.21775 -0.0197642 -7.04862e-05
7.22691 -0.0197126 -7.02081e-05
7.23607 -0.0196613 -6.99315e-05
7.24522 -0.0196102 -6.96562e-05
7.25438 -0.0195592 -6.93824e-05
7.26355 -0.0195085 -6.911e-05
7.27271 -0.0194579 -6.8839e-05
7.28187 -0.0194076 -6.85693e-05
7.29104 -0.0193574 -6.83011e-05
7.3002 -0.0193074 -6.80342e-05
7.30937 -0.0192576 -6.77687e-05
7.31854 -0.019208 -6.75045e-05
7.32771 -0.0191585 -6.72417e-05
7.33688 -0.0191093 -6.69802e-05
7.34606 -0.0190602 -6.67201e-05
7.35523 -0.0190114 -6.64613e-05
7.36441 -0.0189627 -6.62037e-05
7.37358 -0.0189142 -6.59475e-05
7.38276 -0.0188658 -6.56926e-05
7.39194 -0.0188177 -6.5439e-05
7.40112 -0.0187697 -6.51866e-05
7.41031 -0.0187219 -6.49355e-05
7.41949 -0.0186743 -6.46857e-05
7.42868 -0.0186269 -6.44371e-05
7.43786 -0.0185796 -6.41898e-05
7.44705 -0.0185325 -6.39437e-05
7.45624 -0.0184856 -6.36989e-05
7.46543 -0.0184388 -6.34552e-05
7.47462 -0.0183923 -6.32128e-05
7.48382 -0.0183459 -6.29716e-05
7.49301 -0.0182996 -6.27316e-05
7.50221 -0.0182536 -6.24928e-05
7.51141 -0.0182077 -6.22552e-05
7.5206 -0.0181619 -6.20187e-05
7.52981 -0.0181164 -6.17834e-05
7.53901 -0.018071 -6.15493e-05
7.54821 -0.0180258 -6.13163e-05
7.55742 -0.0179807 -6.10845e-05
7.56662 -0.0179358 -6.08538e-05
7.57583 -0.017891 -6.06243e-05
7.58504 -0.0178465 -6.03959e-05
7.59425 -0.0178021 -6.01686e-05
7.60346 -0.0177578 -5.99424e-05
7.61267 -0.0177137 -5.97174e-05
7.62189 -0.0176698 -5.94934e-05
7.63111 -0.017626 -5.92705e-05
7.64032 -0.0175824 -5.90487e-05
7.64954 -0.0175389 -5.8828e-05
7.65876 -0.0174956 -5.86084e-05
7.66798 -0.0174524 -5.83898e-05
7.67721 -0.0174094 -5.81723e-05
7.68643 -0.0173666 -5.79559e-05
7.69566 -0.0173239 -5.77405e-05
7.70489 -0.0172813 -5.75261e-05
7.71412 -0.0172389 -5.73128e-05
7.72335 -0.0171967 -5.71005e-05
7.73258 -0.0171546 -5.68892e-05
7.74181 -0.0171126 -5.66789e-05
7.75105 -0.0170708 -5.64697e-05
7.76028 -0.0170292 -5.62614e-05
7.76952 -0.0169877 -5.60542e-05
7.77876 -0.0169463 -5.58479e-05
7.788 -0.0169051 -5.56427e-05
7.79724 -0.0168641 -5.54384e-05
7.80649 -0.0168231 -5.5235e-05
7.81573 -0.0167824 -5.50327e-05
7.82498 -0.0167417 -5.48313e-05
7.83423 -0.0167012 -5.46309e-05
7.84348 -0.0166609 -5.44314e-05
7.85273 -0.0166207 -5.42329e-05
7.86198 -0.0165806 -5.40353e-05
7.87123 -0.0165407 -5.38386e-05
7.88049 -0.0165009 -5.36429e-05
7.88975 -0.0164612 -5.34481e-05
7.89901 -0.0164217 -5.32542e-05
7.90827 -0.0163823 -5.30613e-05
7.91753 -0.0163431 -5.28692e-05
7.92679 -0.016304 -5.2678e-05
7.93606 -0.016265 -5.24878e-05
7.94532 -0.0162262 -5.22984e-05
7.95459 -0.0161875 -5.21099e-05
7.96386 -0.0161489 -5.19223e-05
7.97313 -0.0161105 -5.17356e-05
7.9824 -0.0160722 -5.15497e-05
7.99168 -0.016034 -5.13647e-05
8.00095 -0.0159959 -5.11806e-05
8.01023 -0.015958 -5.09973e-05
8.01951 -0.0159202 -5.08149e-05
8.02879 -0.0158826 -5.06333e-05
8.03807 -0.015845 -5.04525e-05
8.04735 -0.0158076 -5.02726e-05
8.05664 -0.0157704 -5.00935e-05
8.06592 -0.0157332 -4.99153e-05
8.07521 -0.0156962 -4.97379e-05
8.0845 -0.0156593 -4.95613e-05
8.09379 -0.0156225 -4.93855e-05
8.10308 -0.0155859 -4.92105e-05
8.11238 -0.0155494 -4.90363e-05
8.12167 -0.015513 -4.88629e-05
8.13097 -0.0154767 -4.86903e-05
8.14027 -0.0154405 -4.85185e-05
8.14957 -0.0154045 -4.83474e-05
8.15887 -0.0153686 -4.81772e-05
8.16817 -0.0153328 -4.80077e-05
8.17748 -0.0152971 -4.7839e-05
8.18679 -0.0152616 -4.76711e-05
8.19609 -0.0152261 -4.75039e-05
8.2054 -0.0151908 -4.73375e-05
8.21472 -0.0151556 -4.71718e-05
8.22403 -0.0151205 -4.70069e-05
8.23334 -0.0150855 -4.68428e-05
8.24266 -0.0150507 -4.66793e-05
8.25198 -0.015016 -4.65167e-05
8.2613 -0.0149813 -4.63547e-05
8.27062 -0.0149468 -4.61935e-05
8.27994 -0.0149124 -4.6033e-05
8.28926 -0.0148782 -4.58732e-05
8.29859 -0.014844 -4.57141e-05
8.30792 -0.0148099 -4.55558e-05
8.31725 -0.014776 -4.53981e-05
8.32658 -0.0147422 -4.52412e-05
8.33591 -0.0147085 -4.50849e-05
8.34525 -0.0146749 -4.49294e-05
8.35458 -0.0146414 -4.47745e-05
8.36392 -0.014608 -4.46204e-05
8.37326 -0.0145747 -4.44669e-05
8.3826 -0.0145415 -4.43141e-05
8.39194 -0.0145085 -4.4162e-05
8.40128 -0.0144755 -4.40105e-05
8.41063 -0.0144426 -4.38598e-05
8.41998 -0.0144099 -4.37096e-05
8.42933 -0.0143773 -4.35602e-05
8.43868 -0.0143447 -4.34114e-05
8.44803 -0.0143123 -4.32633e-05
8.45738 -0.01428 -4.31158e-05
8.46674 -0.0142478 -4.2969e-05
8.4761 -0.0142157 -4.28228e-05
8.48546 -0.0141837 -4.26772e-05
8.49482 -0.0141518 -4.25323e-05
8.50418 -0.01412 -4.2388e-05
8.51354 -0.0140883 -4.22444e-05
8.52291 -0.0140567 -4.21013e-05
8.53228 -0.0140252 -4.19589e-05
8.54165 -0.0139938 -4.18172e-05
8.55102 -0.0139625 -4.1676e-05
8.56039 -0.0139313 -4.15355e-05
8.56976 -0.0139002 -4.13955e-05
8.57914 -0.0138692 -4.12562e-05
8.58852 -0.0138383 -4.11175e-05
8.5979 -0.0138075 -4.09793e-05
8.60728 -0.0137768 -4.08418e-05
8.61666 -0.0137462 -4.07048e-05
8.62605 -0.0137157 -4.05685e-05
8.63543 -0.0136852 -4.04327e-05
8.64482 -0.0136549 -4.02976e-05
8.65421 -0.0136247 -4.0163e-05
8.6636 -0.0135946 -4.00289e-05
8.673 -0.0135646 -3.98955e-05
8.68239 -0.0135346 -3.97626e-05
8.69179 -0.0135048 -3.96303e-05
8.70119 -0.013475 -3.94986e-05
8.71059 -0.0134454 -3.93674e-05
8.71999 -0.0134158 -3.92368e-05
8.7294 -0.0133863 -3.91067e-05
8.7388 -0.013357 -3.89772e-05
8.74821 -0.0133277 -3.88483e-05
8.75762 -0.0132985 -3.87199e-05
8.76703 -0.0132694 -3.8592e-05
8.77644 -0.0132404 -3.84647e-05
8.78586 -0.0132114 -3.83379e-05
8.79527 -0.0131826 -3.82117e-05
8.80469 -0.0131539 -3.80859e-05
8.81411 -0.0131252 -3.79608e-05
8.82353 -0.0130966 -3.78361e-05
8.83296 -0.0130682 -3.7712e-05
8.84238 -0.0130398 -3.75884e-05
8.85181 -0.0130115 -3.74653e-05
8.86124 -0.0129833 -3.73427e-05
8.87067 -0.0129551 -3.72206e-05
8.8801 -0.0129271 -3.70991e-05
8.88954 -0.0128991 -3.69781e-05
8.89897 -0.0128713 -3.68575e-05
8.90841 -0.0128435 -3.67375e-05
8.91785 -0.0128158 -3.6618e-05
8.92729 -0.0127882 -3.64989e-05
8.93674 -0.0127606 -3.63804e-05
8.94618 -0.0127332 -3.62624e-05
8.95563 -0.0127058 -3.61448e-05
8.96508 -0.0126786 -3.60277e-05
8.97453 -0.0126514 -3.59112e-05
8.98399 -0.0126242 -3.57951e-05
8.99344 -0.0125972 -3.56795e-05
9.0029 -0.0125703 -3.55643e-05
9.01236 -0.0125434 -3.54497e-05
9.02182 -0.0125166 -3.53355e-05
9.03128 -0.0124899 -3.52217e-05
9.04074 -0.0124633 -3.51085e-05
9.05021 -0.0124367 -3.49957e-05
9.05968 -0.0124103 -3.48834e-05
9.06915 -0.0123839 -3.47715e-05
9.07862 -0.0123576 -3.46601e-05
9.08809 -0.0123314 -3.45492e-05
9.09757 -0.0123052 -3.44387e-05
9.10705 -0.0122791 -3.43286e-05
9.11653 -0.0122531 -3.4219e-05
9.12601 -0.0122272 -3.41099e-05
9.13549 -0.0122014 -3.40012e-05
9.14497 -0.0121756 -3.38929e-05
9.15446 -0.01215 -3.37851e-05
9.16395 -0.0121243 -3.36777e-05
9.17344 -0.0120988 -3.35708e-05
9.18293 -0.0120734 -3.34643e-05
9.19243 -0.012048 -3.33582e-05
9.20193 -0.0120227 -3.32525e-05
9.21143 -0.0119975 -3.31473e-05
9.22093 -0.0119723 -3.30425e-05
9.23043 -0.0119472 -3.29381e-05
9.23993 -0.0119222 -3.28342e-05
9.24944 -0.0118973 -3.27306e-05
9.25895 -0.0118724 -3.26275e-05
9.26846 -0.0118476 -3.25248e-05
9.27797 -0.0118229 -3.24225e-05
9.28748 -0.0117983 -3.23206e-05
9.297 -0.0117737 -3.22191e-05
9.30652 -0.0117492 -3.2118e-05
9.31604 -0.0117248 -3.20174e-05
9.32556 -0.0117005 -3.19171e-05
9.33509 -0.0116762 -3.18172e-05
9.34461 -0.011652 -3.17178e-05
9.35414 -0.0116278 -3.16187e-05
9.36367 -0.0116038 -3.152e-05
9.3732 -0.0115798 -3.14217e-05
9.38274 -0.0115558 -3.13238e-05
9.39227 -0.011532 -3.12263e-05
9.40181 -0.0115082 -3.11292e-05
9.41135 -0.0114845 -3.10324e-05
9.42089 -0.0114608 -3.09361e-05
9.43044 -0.0114372 -3.08401e-05
9.43999 -0.0114137 -3.07445e-05
9.44953 -0.0113903 -3.06493e-05
9.45908 -0.0113669 -3.05544e-05
9.46864 -0.0113436 -3.046e-05
9.47819 -0.0113203 -3.03658e-05
9.48775 -0.0112971 -3.02721e-05
9.49731 -0.011274 -3.01787e-05
9.50687 -0.011251 -3.00857e-05
9.51643 -0.011228 -2.99931e-05
9.526 -0.0112051 -2.99008e-05
9.53556 -0.0111822 -2.98089e-05
9.54513 -0.0111594 -2.97173e-05
9.5547 -0.0111367 -2.96261e-05
9.56428 -0.0111141 -2.95353e-05
9.57385 -0.0110915 -2.94448e-05
9.58343 -0.011069 -2.93547e-05
9.59301 -0.0110465 -2.92649e-05
9.60259 -0.0110241 -2.91754e-05
9.61217 -0.0110018 -2.90863e-05
9.62176 -0.0109795 -2.89976e-05
9.63135 -0.0109573 -2.89092e-05
9.64094 -0.0109351 -2.88211e-05
9.65053 -0.0109131 -2.87334e-05
9.66012 -0.010891 -2.8646e-05
9.66972 -0.0108691 -2.85589e-05
9.67932 -0.0108472 -2.84722e-05
9.68892 -0.0108253 -2.83858e-05
9.69852 -0.0108036 -2.82998e-05
9.70812 -0.0107819 -2.82141e-05
9.71773 -0.0107602 -2.81287e-05
9.72734 -0.0107386 -2.80436e-05
9.73695 -0.0107171 -2.79589e-05
9.74657 -0.0106956 -2.78745e-05
9.75618 -0.0106742 -2.77904e-05
9.7658 -0.0106529 -2.77066e-05
9.77542 -0.0106316 -2.76231e-05
9.78504 -0.0106103 -2.754e-05
9.79467 -0.0105892 -2.74572e-05
9.80429 -0.0105681 -2.73747e-05
9.81392 -0.010547 -2.72925e-05
9.82355 -0.010526 -2.72106e-05
9.83318 -0.0105051 -2.7129e-05
9.84282 -0.0104842 -2.70478e-05
9.85246 -0.0104634 -2.69668e-05
9.8621 -0.0104426 -2.68862e-05
9.87174 -0.0104219 -2.68058e-05
9.88138 -0.0104012 -2.67258e-05
9.89103 -0.0103806 -2.66461e-05
9.90068 -0.0103601 -2.65666e-05
9.91033 -0.0103396 -2.64875e-05
9.91998 -0.0103192 -2.64086e-05
9.92964 -0.0102988 -2.63301e-05
9.93929 -0.0102785 -2.62519e-05
9.94895 -0.0102583 -2.61739e-05
9.95862 -0.0102381 -2.60962e-05
9.96828 -0.0102179 -2.60189e-05
9.97795 -0.0101978 -2.59418e-05
9.98761 -0.0101778 -2.5865e-05
9.99729 -0.0101578 -2.57885e-05
10.007 -0.0101379 -2.57122e-05
10.0166 -0.010118 -2.56363e-05
10.0263 -0.0100982 -2.55606e-05
10.036 -0.0100784 -2.54852e-05
10.0457 -0.0100587 -2.54101e-05
10.0554 -0.0100391 -2.53353e-05
10.065 -0.0100195 -2.52608e-05
10.0747 -0.0099999 -2.51865e-05
10.0844 -0.00998041 -2.51125e-05
10.0941 -0.00996096 -2.50388e-05
10.1038 -0.00994157 -2.49654e-05
10.1135 -0.00992222 -2.48922e-05
10.1232 -0.00990293 -2.48193e-05
10.1329 -0.0098837 -2.47466e-05
10.1426 -0.00986451 -2.46743e-05
10.1523 -0.00984538 -2.46022e-05
10.162 -0.00982629 -2.45303e-05
10.1718 -0.00980726 -2.44587e-05
10.1815 -0.00978828 -2.43874e-05
10.1912 -0.00976935 -2.43164e-05
10.2009 -0.00975047 -2.42456e-05
10.2106 -0.00973164 -2.4175e-05
10.2204 -0.00971286 -2.41048e-05
10.2301 -0.00969413 -2.40347e-05
10.2398 -0.00967545 -2.3965e-05
10.2495 -0.00965682 -2.38955e-05
10.2593 -0.00963824 -2.38262e-05
10.269 -0.00961971 -2.37572e-05
10.2787 -0.00960123 -2.36884e-05
10.2885 -0.0095828 -2.36199e-05
10.2982 -0.00956441 -2.35517e-05
10.308 -0.00954608 -2.34837e-05
10.3177 -0.00952779 -2.34159e-05
10.3275 -0.00950955 -2.33484e-05
10.3372 -0.00949136 -2.32811e-05
10.347 -0.00947322 -2.32141e-05
10.3567 -0.00945512 -2.31473e-05
10.3665 -0.00943707 -2.30807e-05
10.3763 -0.00941907 -2.30144e-05
10.386 -0.00940112 -2.29483e-05
10.3958 -0.00938321 -2.28825e-05
10.4056 -0.00936535 -2.28169e-05
10.4153 -0.00934754 -2.27515e-05
10.4251 -0.00932977 -2.26864e-05
10.4349 -0.00931206 -2.26215e-05
10.4447 -0.00929438 -2.25568e-05
10.4545 -0.00927675 -2.24924e-05
10.4642 -0.00925917 -2.24282e-05
10.474 -0.00924164 -2.23642e-05
10.4838 -0.00922415 -2.23005e-05
10.4936 -0.0092067 -2.2237e-05
10.5034 -0.0091893 -2.21737e-05
10.5132 -0.00917195 -2.21106e-05
10.523 -0.00915464 -2.20478e-05
10.5328 -0.00913737 -2.19851e-05
10.5426 -0.00912015 -2.19227e-05
10.5524 -0.00910297 -2.18606e-05
10.5622 -0.00908584 -2.17986e-05
10.572 -0.00906875 -2.17369e-05
10.5819 -0.00905171 -2.16753e-05
10.5917 -0.00903471 -2.1614e-05
10.6015 -0.00901775 -2.15529e-05
10.6113 -0.00900084 -2.14921e-05
10.6211 -0.00898397 -2.14314e-05
10.631 -0.00896715 -2.1371e-05
10.6408 -0.00895036 -2.13107e-05
10.6506 -0.00893362 -2.12507e-05
10.6605 -0.00891693 -2.11909e-05
10.6703 -0.00890027 -2.11313e-05
10.6801 -0.00888366 -2.10719e-05
10.69 -0.00886709 -2.10127e-05
10.6998 -0.00885056 -2.09537e-05
10.7097 -0.00883407 -2.08949e-05
10.7195 -0.00881763 -2.08364e-05
10.7294 -0.00880123 -2.0778e-05
10.7392 -0.00878487 -2.07199e-05
10.7491 -0.00876855 -2.06619e-05
10.759 -0.00875227 -2.06041e-05
10.7688 -0.00873603 -2.05466e-05
10.7787 -0.00871984 -2.04892e-05
10.7886 -0.00870368 -2.04321e-05
10.7984 -0.00868757 -2.03751e-05
10.8083 -0.00867149 -2.03183e-05
10.8182 -0.00865546 -2.02618e-05
10.8281 -0.00863947 -2.02054e-05
10.838 -0.00862351 -2.01492e-05
10.8478 -0.0086076 -2.00932e-05
10.8577 -0.00859173 -2.00374e-05
10.8676 -0.00857589 -1.99818e-05
10.8775 -0.0085601 -1.99264e-05
10.8874 -0.00854434 -1.98712e-05
10.8973 -0.00852863 -1.98162e-05
10.9072 -0.00851295 -1.97614e-05
10.9171 -0.00849732 -1.97067e-05
10.927 -0.00848172 -1.96522e-05
10.9369 -0.00846616 -1.9598e-05
10.9469 -0.00845064 -1.95439e-05
10.9568 -0.00843516 -1.949e-05
10.9667 -0.00841972 -1.94363e-05
10.9766 -0.00840431 -1.93827e-05
10.9865 -0.00838894 -1.93294e-05
10.9965 -0.00837361 -1.92762e-05
11.0064 -0.00835832 -1.92232e-05
11.0163 -0.00834307 -1.91704e-05
11.0263 -0.00832786 -1.91177e-05
11.0362 -0.00831268 -1.90653e-05
11.0461 -0.00829754 -1.9013e-05
11.0561 -0.00828243 -1.89609e-05
11.066 -0.00826737 -1.8909e-05
11.076 -0.00825234 -1.88572e-05
11.0859 -0.00823734 -1.88057e-05
11.0959 -0.00822239 -1.87543e-05
11.1058 -0.00820747 -1.8703e-05
11.1158 -0.00819259 -1.8652e-05
11.1258 -0.00817774 -1.86011e-05
11.1357 -0.00816293 -1.85504e-05
11.1457 -0.00814816 -1.84998e-05
11.1557 -0.00813342 -1.84495e-05
11.1656 -0.00811872 -1.83993e-05
11.1756 -0.00810405 -1.83492e-05
11.1856 -0.00808942 -1.82994e-05
11.1956 -0.00807483 -1.82497e-05
11.2056 -0.00806027 -1.82001e-05
11.2156 -0.00804574 -1.81508e-05
11.2255 -0.00803125 -1.81016e-05
11.2355 -0.0080168 -1.80525e-05
11.2455 -0.00800238 -1.80037e-05
11.2555 -0.007988 -1.7955e-05
11.2655 -0.00797365 -1.79064e-05
11.2755 -0.00795933 -1.7858e-05
11.2856 -0.00794505 -1.78098e-05
11.2956 -0.00793081 -1.77617e-05
11.3056 -0.00791659 -1.77138e-05
11.3156 -0.00790242 -1.76661e-05
11.3256 -0.00788827 -1.76185e-05
11.3356 -0.00787416 -1.7571e-05
11.3457 -0.00786009 -1.75238e-05
11.3557 -0.00784605 -1.74766e-05
11.3657 -0.00783204 -1.74297e-05
11.3758 -0.00781806 -1.73829e-05
11.3858 -0.00780412 -1.73362e-05
11.3959 -0.00779021 -1.72897e-05
11.4059 -0.00777634 -1.72434e-05
11.4159 -0.00776249 -1.71972e-05
11.426 -0.00774868 -1.71511e-05
11.4361 -0.00773491 -1.71052e-05
11.4461 -0.00772116 -1.70595e-05
11.4562 -0.00770745 -1.70139e-05
11.4662 -0.00769377 -1.69684e-05
11.4763 -0.00768013 -1.69231e-05
11.4864 -0.00766651 -1.6878e-05
11.4964 -0.00765293 -1.6833e-05
11.5065 -0.00763938 -1.67881e-05
11.5166 -0.00762586 -1.67434e-05
11.5267 -0.00761238 -1.66989e-05
11.5368 -0.00759892 -1.66544e-05
11.5469 -0.0075855 -1.66102e-05
11.5569 -0.00757211 -1.6566e-05
11.567 -0.00755875 -1.65221e-05
11.5771 -0.00754542 -1.64782e-05
11.5872 -0.00753212 -1.64345e-05
11.5973 -0.00751886 -1.6391e-05
11.6074 -0.00750562 -1.63475e-05
11.6176 -0.00749242 -1.63043e-05
11.6277 -0.00747925 -1.62611e-05
11.6378 -0.00746611 -1.62181e-05
11.6479 -0.00745299 -1.61753e-05
11.658 -0.00743991 -1.61325e-05
11.6681 -0.00742686 -1.60899e-05
11.6783 -0.00741384 -1.60475e-05
11.6884 -0.00740085 -1.60052e-05
11.6985 -0.00738789 -1.5963e-05
11.7087 -0.00737496 -1.5921e-05
11.7188 -0.00736206 -1.58791e-05
11.729 -0.00734919 -1.58373e-05
11.7391 -0.00733635 -1.57957e-05
11.7493 -0.00732354 -1.57542e-05
11.7594 -0.00731076 -1.57128e-05
11.7696 -0.00729801 -1.56715e-05
11.7797 -0.00728529 -1.56304e-05
11.7899 -0.00727259 -1.55895e-05
11.8001 -0.00725993 -1.55486e-05
11.8102 -0.00724729 -1.55079e-05
11.8204 -0.00723469 -1.54673e-05
11.8306 -0.00722211 -1.54268e-05
11.8408 -0.00720957 -1.53865e-05
11.851 -0.00719705 -1.53463e-05
11.8611 -0.00718456 -1.53062e-05
11.8713 -0.00717209 -1.52663e-05
11.8815 -0.00715966 -1.52265e-05
11.8917 -0.00714726 -1.51868e-05
11.9019 -0.00713488 -1.51472e-05
11.9121 -0.00712253 -1.51078e-05
11.9223 -0.00711021 -1.50684e-05
11.9325 -0.00709792 -1.50292e-05
11.9428 -0.00708565 -1.49902e-05
11.953 -0.00707342 -1.49512e-05
11.9632 -0.00706121 -1.49124e-05
11.9734 -0.00704903 -1.48737e-05
11.9837 -0.00703687 -1.48351e-05
11.9939 -0.00702475 -1.47966e-05
12.0041 -0.00701265 -1.47583e-05
12.0144 -0.00700058 -1.47201e-05
12.0246 -0.00698853 -1.4682e-05
12.0348 -0.00697651 -1.4644e-05
12.0451 -0.00696452 -1.46061e-05
12.0553 -0.00695256 -1.45684e-05
12.0656 -0.00694062 -1.45307e-05
12.0759 -0.00692872 -1.44932e-05
12.0861 -0.00691683 -1.44558e-05
12.0964 -0.00690498 -1.44186e-05
12.1066 -0.00689315 -1.43814e-05
12.1169 -0.00688134 -1.43443e-05
12.1272 -0.00686957 -1.43074e-05
12.1375 -0.00685782 -1.42706e-05
12.1478 -0.00684609 -1.42339e-05
12.158 -0.00683439 -1.41973e-05
12.1683 -0.00682272 -1.41608e-05
12.1786 -0.00681108 -1.41245e-05
12.1889 -0.00679946 -1.40882e-05
12.1992 -0.00678786 -1.40521e-05
12.2095 -0.00677629 -1.4016e-05
12.2198 -0.00676475 -1.39801e-05
12.2301 -0.00675323 -1.39443e-05
12.2405 -0.00674174 -1.39086e-05
12.2508 -0.00673028 -1.3873e-05
12.2611 -0.00671883 -1.38376e-05
12.2714 -0.00670742 -1.38022e-05
12.2818 -0.00669603 -1.37669e-05
12.2921 -0.00668466 -1.37318e-05
12.3024 -0.00667332 -1.36967e-05
12.3128 -0.00666201 -1.36618e-05
12.3231 -0.00665072 -1.3627e-05
12.3335 -0.00663945 -1.35922e-05
12.3438 -0.00662821 -1.35576e-05
12.3542 -0.00661699 -1.35231e-05
12.3645 -0.0066058 -1.34887e-05
12.3749 -0.00659463 -1.34544e-05
12.3853 -0.00658349 -1.34202e-05
12.3956 -0.00657237 -1.33861e-05
12.406 -0.00656128 -1.33521e-05
12.4164 -0.00655021 -1.33182e-05
12.4268 -0.00653916 -1.32844e-05
12.4371 -0.00652814 -1.32508e-05
12.4475 -0.00651714 -1.32172e-05
12.4579 -0.00650617 -1.31837e-05
12.4683 -0.00649521 -1.31503e-05
12.4787 -0.00648429 -1.3117e-05
12.4891 -0.00647338 -1.30839e-05
12.4995 -0.00646251 -1.30508e-05
12.5099 -0.00645165 -1.30178e-05
12.5203 -0.00644082 -1.29849e-05
12.5308 -0.00643001 -1.29522e-05
12.5412 -0.00641922 -1.29195e-05
12.5516 -0.00640846 -1.28869e-05
12.562 -0.00639772 -1.28544e-05
12.5725 -0.006387 -1.2822e-05
12.5829 -0.00637631 -1.27898e-05
12.5934 -0.00636564 -1.27576e-05
12.6038 -0.00635499 -1.27255e-05
12.6143 -0.00634437 -1.26935e-05
12.6247 -0.00633377 -1.26616e-05
12.6352 -0.00632319 -1.26298e-05
12.6456 -0.00631263 -1.2598e-05
12.6561 -0.0063021 -1.25664e-05
12.6666 -0.00629159 -1.25349e-05
12.677 -0.0062811 -1.25035e-05
12.6875 -0.00627063 -1.24721e-05
12.698 -0.00626019 -1.24409e-05
12.7085 -0.00624976 -1.24097e-05
12.719 -0.00623936 -1.23787e-05
12.7295 -0.00622898 -1.23477e-05
12.74 -0.00621863 -1.23168e-05
12.7505 -0.00620829 -1.2286e-05
12.761 -0.00619798 -1.22554e-05
12.7715 -0.00618769 -1.22247e-05
12.782 -0.00617742 -1.21942e-05
12.7925 -0.00616718 -1.21638e-05
12.803 -0.00615695 -1.21335e-05
12.8135 -0.00614675 -1.21032e-05
12.8241 -0.00613656 -1.20731e-05
12.8346 -0.0061264 -1.2043e-05
12.8451 -0.00611626 -1.2013e-05
12.8557 -0.00610615 -1.19832e-05
12.8662 -0.00609605 -1.19534e-05
12.8768 -0.00608597 -1.19236e-05
12.8873 -0.00607592 -1.1894e-05
12.8979 -0.00606588 -1.18645e-05
12.9085 -0.00605587 -1.1835e-05
12.919 -0.00604588 -1.18057e-05
12.9296 -0.00603591 -1.17764e-05
12.9402 -0.00602596 -1.17472e-05
12.9508 -0.00601603 -1.17181e-05
12.9613 -0.00600612 -1.1689e-05
12.9719 -0.00599623 -1.16601e-05
12.9825 -0.00598636 -1.16313e-05
12.9931 -0.00597651 -1.16025e-05
13.0037 -0.00596669 -1.15738e-05
13.0143 -0.00595688 -1.15452e-05
13.0249 -0.00594709 -1.15167e-05
13.0355 -0.00593733 -1.14882e-05
13.0462 -0.00592758 -1.14599e-05
13.0568 -0.00591786 -1.14316e-05
13.0674 -0.00590815 -1.14034e-05
13.078 -0.00589847 -1.13753e-05
13.0887 -0.0058888 -1.13473e-05
13.0993 -0.00587915 -1.13193e-05
13.1099 -0.00586953 -1.12914e-05
13.1206 -0.00585992 -1.12636e-05
13.1312 -0.00585033 -1.12359e-05
13.1419 -0.00584077 -1.12083e-05
13.1526 -0.00583122 -1.11808e-05
13.1632 -0.00582169 -1.11533e-05
13.1739 -0.00581218 -1.11259e-05
13.1846 -0.00580269 -1.10986e-05
13.1953 -0.00579323 -1.10713e-05
13.2059 -0.00578377 -1.10442e-05
13.2166 -0.00577434 -1.10171e-05
13.2273 -0.00576493 -1.09901e-05
13.238 -0.00575554 -1.09632e-05
13.2487 -0.00574616 -1.09363e-05
13.2594 -0.00573681 -1.09096e-05
13.2701 -0.00572747 -1.08829e-05
13.2808 -0.00571816 -1.08562e-05
13.2916 -0.00570886 -1.08297e-05
13.3023 -0.00569958 -1.08032e-05
13.313 -0.00569032 -1.07768e-05
13.3237 -0.00568108 -1.07505e-05
13.3345 -0.00567185 -1.07243e-05
13.3452 -0.00566265 -1.06981e-05
13.356 -0.00565346 -1.0672e-05
13.3667 -0.0056443 -1.0646e-05
13.3775 -0.00563515 -1.062e-05
13.3882 -0.00562601 -1.05942e-05
13.399 -0.0056169 -1.05684e-05
13.4098 -0.00560781 -1.05426e-05
13.4206 -0.00559873 -1.0517e-05
13.4313 -0.00558967 -1.04914e-05
13.4421 -0.00558063 -1.04659e-05
13.4529 -0.00557161 -1.04404e-05
13.4637 -0.00556261 -1.04151e-05
13.4745 -0.00555362 -1.03898e-05
13.4853 -0.00554465 -1.03646e-05
13.4961 -0.0055357 -1.03394e-05
13.5069 -0.00552677 -1.03143e-05
13.5177 -0.00551786 -1.02893e-05
13.5286 -0.00550896 -1.02644e-05
13.5394 -0.00550008 -1.02395e-05
13.5502 -0.00549122 -1.02147e-05
13.5611 -0.00548237 -1.01899e-05
13.5719 -0.00547354 -1.01653e-05
13.5827 -0.00546473 -1.01407e-05
13.5936 -0.00545594 -1.01162e-05
13.6044 -0.00544717 -1.00917e-05
13.6153 -0.00543841 -1.00673e-05
13.6262 -0.00542967 -1.0043e-05
13.637 -0.00542095 -1.00187e-05
13.6479 -0.00541224 -9.99452e-06
13.6588 -0.00540355 -9.9704e-06
13.6697 -0.00539488 -9.94634e-06
13.6806 -0.00538622 -9.92235e-06
13.6915 -0.00537758 -9.89843e-06
13.7024 -0.00536896 -9.87457e-06
13.7133 -0.00536036 -9.85078e-06
13.7242 -0.00535177 -9.82705e-06
13.7351 -0.0053432 -9.80339e-06
13.746 -0.00533464 -9.77979e-06
13.757 -0.00532611 -9.75626e-06
13.7679 -0.00531759 -9.73279e-06
13.7788 -0.00530908 -9.70939e-06
13.7898 -0.00530059 -9.68606e-06
13.8007 -0.00529212 -9.66278e-06
13.8117 -0.00528366 -9.63957e-06
13.8226 -0.00527523 -9.61643e-06
13.8336 -0.0052668 -9.59334e-06
13.8445 -0.0052584 -9.57032e-06
13.8555 -0.00525001 -9.54737e-06
13.8665 -0.00524163 -9.52447e-06
13.8775 -0.00523327 -9.50164e-06
13.8885 -0.00522493 -9.47887e-06
13.8995 -0.0052166 -9.45617e-06
13.9105 -0.00520829 -9.43352e-06
13.9215 -0.0052 -9.41094e-06
13.9325 -0.00519172 -9.38842e-06
13.9435 -0.00518346 -9.36595e-06
13.9545 -0.00517521 -9.34355e-06
13.9655 -0.00516698 -9.32121e-06
13.9766 -0.00515877 -9.29894e-06
13.9876 -0.00515057 -9.27672e-06
13.9986 -0.00514238 -9.25456e-06
14.0097 -0.00513421 -9.23246e-06
14.0207 -0.00512606 -9.21042e-06
14.0318 -0.00511792 -9.18844e-06
14.0429 -0.0051098 -9.16652e-06
14.0539 -0.00510169 -9.14466e-06
14.065 -0.0050936 -9.12286e-06
14.0761 -0.00508553 -9.10112e-06
14.0872 -0.00507746 -9.07943e-06
14.0982 -0.00506942 -9.0578e-06
14.1093 -0.00506139 -9.03623e-06
14.1204 -0.00505337 -9.01472e-06
14.1316 -0.00504537 -8.99327e-06
14.1427 -0.00503739 -8.97187e-06
14.1538 -0.00502942 -8.95054e-06
14.1649 -0.00502146 -8.92925e-06
14.176 -0.00501352 -8.90803e-06
14.1872 -0.00500559 -8.88686e-06
14.1983 -0.00499768 -8.86575e-06
14.2095 -0.00498979 -8.8447e-06
14.2206 -0.00498191 -8.8237e-06
14.2318 -0.00497404 -8.80275e-06
14.2429 -0.00496619 -8.78187e-06
14.2541 -0.00495835 -8.76103e-06
14.2653 -0.00495053 -8.74026e-06
14.2765 -0.00494272 -8.71954e-06
14.2876 -0.00493492 -8.69887e-06
14.2988 -0.00492714 -8.67826e-06
14.31 -0.00491938 -8.6577e-06
14.3212 -0.00491163 -8.6372e-06
14.3324 -0.00490389 -8.61675e-06
14.3437 -0.00489617 -8.59635e-06
14.3549 -0.00488846 -8.57601e-06
14.3661 -0.00488077 -8.55572e-06
14.3773 -0.00487309 -8.53549e-06
14.3886 -0.00486542 -8.51531e-06
14.3998 -0.00485777 -8.49518e-06
14.4111 -0.00485013 -8.47511e-06
14.4223 -0.00484251 -8.45508e-06
14.4336 -0.0048349 -8.43512e-06
14.4449 -0.0048273 -8.4152e-06
14.4561 -0.00481972 -8.39533e-06
14.4674 -0.00481215 -8.37552e-06
14.4787 -0.0048046 -8.35576e-06
14.49 -0.00479706 -8.33605e-06
14.5013 -0.00478953 -8.31639e-06
14.5126 -0.00478202 -8.29678e-06
14.5239 -0.00477452 -8.27723e-06
14.5352 -0.00476703 -8.25772e-06
14.5466 -0.00475956 -8.23827e-06
14.5579 -0.0047521 -8.21886e-06
14.5692 -0.00474466 -8.19951e-06
14.5806 -0.00473723 -8.18021e-06
14.5919 -0.00472981 -8.16096e-06
14.6033 -0.0047224 -8.14175e-06
14.6146 -0.00471501 -8.1226e-06
14.626 -0.00470763 -8.1035e-06
14.6374 -0.00470027 -8.08444e-06
14.6488 -0.00469292 -8.06544e-06
14.6602 -0.00468558 -8.04648e-06
14.6716 -0.00467825 -8.02757e-06
14.683 -0.00467094 -8.00872e-06
14.6944 -0.00466364 -7.98991e-06
14.7058 -0.00465635 -7.97114e-06
14.7172 -0.00464908 -7.95243e-06
14.7286 -0.00464182 -7.93377e-06
14.7401 -0.00463457 -7.91515e-06
14.7515 -0.00462733 -7.89658e-06
14.7629 -0.00462011 -7.87806e-06
14.7744 -0.0046129 -7.85958e-06
14.7858 -0.00460571 -7.84115e-06
14.7973 -0.00459852 -7.82277e-06
14.8088 -0.00459135 -7.80444e-06
14.8203 -0.00458419 -7.78615e-06
14.8317 -0.00457705 -7.76791e-06
14.8432 -0.00456991 -7.74972e-06
14.8547 -0.00456279 -7.73157e-06
14.8662 -0.00455569 -7.71347e-06
14.8778 -0.00454859 -7.69542e-06
14.8893 -0.00454151 -7.67741e-06
14.9008 -0.00453444 -7.65945e-06
14.9123 -0.00452738 -7.64153e-06
14.9239 -0.00452033 -7.62366e-06
14.9354 -0.0045133 -7.60583e-06
14.947 -0.00450627 -7.58805e-06
14.9585 -0.00449927 -7.57031e-06
14.9701 -0.00449227 -7.55262e-06
14.9817 -0.00448528 -7.53497e-06
14.9933 -0.00447831 -7.51736e-06
15.0048 -0.00447135 -7.49981e-06
15.0164 -0.0044644 -7.48229e-06
15.028 -0.00445746 -7.46482e-06
15.0397 -0.00445054 -7.44739e-06
15.0513 -0.00444363 -7.43001e-06
15.0629 -0.00443672 -7.41267e-06
15.0745 -0.00442984 -7.39537e-06
15.0862 -0.00442296 -7.37812e-06
15.0978 -0.00441609 -7.36091e-06
15.1095 -0.00440924 -7.34374e-06
15.1211 -0.0044024 -7.32662e-06
15.1328 -0.00439557 -7.30954e-06
15.1445 -0.00438875 -7.2925e-06
15.1561 -0.00438194 -7.2755e-06
15.1678 -0.00437515 -7.25855e-06
15.1795 -0.00436836 -7.24164e-06
15.1912 -0.00436159 -7.22477e-06
15.2029 -0.00435483 -7.20794e-06
15.2147 -0.00434808 -7.19115e-06
15.2264 -0.00434134 -7.17441e-06
15.2381 -0.00433461 -7.1577e-06
15.2499 -0.0043279 -7.14104e-06
15.2616 -0.0043212 -7.12442e-06
15.2734 -0.0043145 -7.10784e-06
15.2851 -0.00430782 -7.0913e-06
15.2969 -0.00430115 -7.0748e-06
15.3087 -0.00429449 -7.05834e-06
15.3205 -0.00428785 -7.04193e-06
15.3323 -0.00428121 -7.02555e-06
15.3441 -0.00427458 -7.00921e-06
15.3559 -0.00426797 -6.99292e-06
15.3677 -0.00426137 -6.97666e-06
15.3795 -0.00425477 -6.96044e-06
15.3913 -0.00424819 -6.94427e-06
15.4032 -0.00424162 -6.92813e-06
15.415 -0.00423506 -6.91203e-06
15.4269 -0.00422852 -6.89597e-06
15.4388 -0.00422198 -6.87995e-06
15.4506 -0.00421545 -6.86397e-06
15.4625 -0.00420893 -6.84803e-06
15.4744 -0.00420243 -6.83212e-06
15.4863 -0.00419593 -6.81626e-06
15.4982 -0.00418945 -6.80043e-06
15.5101 -0.00418298 -6.78464e-06
15.522 -0.00417652 -6.7689e-06
15.534 -0.00417006 -6.75318e-06
15.5459 -0.00416362 -6.73751e-06
15.5578 -0.00415719 -6.72187e-06
15.5698 -0.00415077 -6.70628e-06
15.5818 -0.00414436 -6.69072e-06
15.5937 -0.00413796 -6.67519e-06
15.6057 -0.00413157 -6.65971e-06
15.6177 -0.00412519 -6.64426e-06
15.6297 -0.00411883 -6.62885e-06
15.6417 -0.00411247 -6.61347e-06
15.6537 -0.00410612 -6.59814e-06
15.6657 -0.00409978 -6.58284e-06
15.6777 -0.00409345 -6.56757e-06
15.6898 -0.00408714 -6.55234e-06
15.7018 -0.00408083 -6.53715e-06
15.7139 -0.00407453 -6.522e-06
15.7259 -0.00406825 -6.50688e-06
15.738 -0.00406197 -6.4918e-06
15.7501 -0.0040557 -6.47675e-06
15.7622 -0.00404945 -6.46174e-06
15.7743 -0.0040432 -6.44676e-06
15.7864 -0.00403697 -6.43182e-06
15.7985 -0.00403074 -6.41692e-06
15.8106 -0.00402452 -6.40205e-06
15.8228 -0.00401832 -6.38721e-06
15.8349 -0.00401212 -6.37241e-06
15.8471 -0.00400593 -6.35765e-06
15.8592 -0.00399975 -6.34292e-06
15.8714 -0.00399359 -6.32823e-06
15.8836 -0.00398743 -6.31357e-06
15.8957 -0.00398128 -6.29894e-06
15.9079 -0.00397514 -6.28435e-06
15.9202 -0.00396901 -6.26979e-06
15.9324 -0.00396289 -6.25527e-06
15.9446 -0.00395678 -6.24078e-06
15.9568 -0.00395068 -6.22632e-06
15.9691 -0.00394459 -6.2119e-06
15.9813 -0.00393851 -6.19752e-06
15.9936 -0.00393244 -6.18316e-06
16.0058 -0.00392638 -6.16884e-06
16.0181 -0.00392032 -6.15455e-06
16.0304 -0.00391428 -6.1403e-06
16.0427 -0.00390825 -6.12608e-06
16.055 -0.00390222 -6.11189e-06
16.0673 -0.0038962 -6.09773e-06
16.0797 -0.0038902 -6.08361e-06
16.092 -0.0038842 -6.06952e-06
16.1043 -0.00387821 -6.05547e-06
16.1167 -0.00387223 -6.04144e-06
16.1291 -0.00386626 -6.02745e-06
16.1414 -0.0038603 -6.01349e-06
16.1538 -0.00385435 -5.99956e-06
16.1662 -0.00384841 -5.98566e-06
16.1786 -0.00384248 -5.9718e-06
16.191 -0.00383655 -5.95797e-06
16.2035 -0.00383064 -5.94417e-06
16.2159 -0.00382473 -5.9304e-06
16.2284 -0.00381883 -5.91666e-06
16.2408 -0.00381294 -5.90295e-06
16.2533 -0.00380706 -5.88928e-06
16.2658 -0.00380119 -5.87563e-06
16.2782 -0.00379533 -5.86202e-06
16.2907 -0.00378948 -5.84844e-06
16.3032 -0.00378363 -5.83489e-06
16.3158 -0.00377779 -5.82137e-06
16.3283 -0.00377197 -5.80788e-06
16.3408 -0.00376615 -5.79442e-06
16.3534 -0.00376034 -5.78099e-06
16.3659 -0.00375454 -5.76759e-06
16.3785 -0.00374874 -5.75422e-06
16.3911 -0.00374296 -5.74089e-06
16.4037 -0.00373718 -5.72758e-06
16.4163 -0.00373142 -5.7143e-06
16.4289 -0.00372566 -5.70105e-06
16.4415 -0.00371991 -5.68783e-06
16.4541 -0.00371416 -5.67464e-06
16.4668 -0.00370843 -5.66148e-06
16.4794 -0.00370271 -5.64835e-06
16.4921 -0.00369699 -5.63525e-06
16.5048 -0.00369128 -5.62218e-06
16.5175 -0.00368558 -5.60914e-06
16.5302 -0.00367989 -5.59612e-06
16.5429 -0.0036742 -5.58314e-06
16.5556 -0.00366853 -5.57018e-06
16.5683 -0.00366286 -5.55726e-06
16.5811 -0.0036572 -5.54436e-06
16.5938 -0.00365155 -5.53149e-06
16.6066 -0.0036459 -5.51865e-06
16.6194 -0.00364027 -5.50583e-06
16.6322 -0.00363464 -5.49305e-06
16.645 -0.00362902 -5.48029e-06
16.6578 -0.00362341 -5.46756e-06
16.6706 -0.00361781 -5.45486e-06
16.6835 -0.00361221 -5.44219e-06
16.6963 -0.00360662 -5.42954e-06
16.7092 -0.00360104 -5.41692e-06
16.7221 -0.00359547 -5.40433e-06
16.7349 -0.00358991 -5.39177e-06
16.7478 -0.00358435 -5.37924e-06
16.7607 -0.0035788 -5.36673e-06
16.7737 -0.00357326 -5.35425e-06
16.7866 -0.00356773 -5.34179e-06
16.7995 -0.0035622 -5.32937e-06
16.8125 -0.00355668 -5.31696e-06
16.8255 -0.00355117 -5.30459e-06
16.8385 -0.00354567 -5.29224e-06
16.8514 -0.00354018 -5.27992e-06
16.8645 -0.00353469 -5.26763e-06
16.8775 -0.00352921 -5.25536e-06
16.8905 -0.00352373 -5.24312e-06
16.9035 -0.00351827 -5.23091e-06
16.9166 -0.00351281 -5.21872e-06
16.9297 -0.00350736 -5.20656e-06
16.9428 -0.00350192 -5.19442e-06
16.9559 -0.00349648 -5.18231e-06
16.969 -0.00349105 -5.17022e-06
16.9821 -0.00348563 -5.15816e-06
16.9952 -0.00348022 -5.14613e-06
17.0084 -0.00347481 -5.13412e-06
17.0215 -0.00346941 -5.12214e-06
17.0347 -0.00346402 -5.11018e-06
17.0479 -0.00345863 -5.09825e-06
17.0611 -0.00345326 -5.08634e-06
17.0743 -0.00344788 -5.07446e-06
17.0875 -0.00344252 -5.0626e-06
17.1008 -0.00343716 -5.05077e-06
17.114 -0.00343181 -5.03896e-06
17.1273 -0.00342647 -5.02718e-06
17.1406 -0.00342113 -5.01542e-06
17.1539 -0.00341581 -5.00368e-06
17.1672 -0.00341048 -4.99198e-06
17.1805 -0.00340517 -4.98029e-06
17.1939 -0.00339986 -4.96863e-06
17.2072 -0.00339456 -4.95699e-06
17.2206 -0.00338926 -4.94538e-06
17.234 -0.00338397 -4.93379e-06
17.2474 -0.00337869 -4.92222e-06
17.2608 -0.00337342 -4.91068e-06
17.2742 -0.00336815 -4.89916e-06
17.2876 -0.00336289 -4.88767e-06
17.3011 -0.00335763 -4.8762e-06
17.3146 -0.00335239 -4.86475e-06
17.3281 -0.00334714 -4.85333e-06
17.3416 -0.00334191 -4.84193e-06
17.3551 -0.00333668 -4.83055e-06
17.3686 -0.00333146 -4.8192e-06
17.3821 -0.00332624 -4.80786e-06
17.3957 -0.00332103 -4.79656e-06
17.4093 -0.00331583 -4.78527e-06
17.4229 -0.00331063 -4.77401e-06
17.4365 -0.00330544 -4.76277e-06
17.4501 -0.00330026 -4.75155e-06
17.4637 -0.00329508 -4.74035e-06
17.4774 -0.00328991 -4.72918e-06
17.491 -0.00328475 -4.71803e-06
17.5047 -0.00327959 -4.7069e-06
17.5184 -0.00327444 -4.69579e-06
17.5321 -0.00326929 -4.68471e-06
17.5459 -0.00326415 -4.67365e-06
17.5596 -0.00325901 -4.66261e-06
17.5734 -0.00325389 -4.65159e-06
17.5872 -0.00324876 -4.64059e-06
17.601 -0.00324365 -4.62961e-06
17.6148 -0.00323854 -4.61866e-06
17.6286 -0.00323343 -4.60773e-06
17.6425 -0.00322833 -4.59682e-06
17.6563 -0.00322324 -4.58593e-06
17.6702 -0.00321815 -4.57506e-06
17.6841 -0.00321307 -4.56421e-06
17.698 -0.003208 -4.55338e-06
17.712 -0.00320293 -4.54258e-06
17.7259 -0.00319787 -4.53179e-06
17.7399 -0.00319281 -4.52103e-06
17.7539 -0.00318776 -4.51028e-06
17.7679 -0.00318271 -4.49956e-06
17.7819 -0.00317767 -4.48886e-06
17.7959 -0.00317263 -4.47817e-06
17.81 -0.0031676 -4.46751e-06
17.8241 -0.00316258 -4.45687e-06
17.8382 -0.00315756 -4.44625e-06
17.8523 -0.00315255 -4.43565e-06
17.8664 -0.00314754 -4.42507e-06
17.8805 -0.00314254 -4.4145e-06
17.8947 -0.00313754 -4.40396e-06
17.9089 -0.00313255 -4.39344e-06
17.9231 -0.00312756 -4.38294e-06
17.9373 -0.00312258 -4.37245e-06
17.9516 -0.0031176 -4.36199e-06
17.9658 -0.00311263 -4.35155e-06
17.9801 -0.00310767 -4.34112e-06
17.9944 -0.00310271 -4.33072e-06
18.0087 -0.00309775 -4.32033e-06
18.0231 -0.0030928 -4.30996e-06
18.0374 -0.00308786 -4.29961e-06
18.0518 -0.00308292 -4.28928e-06
18.0662 -0.00307798 -4.27897e-06
18.0806 -0.00307305 -4.26868e-06
18.0951 -0.00306812 -4.25841e-06
18.1095 -0.0030632 -4.24815e-06
18.124 -0.00305829 -4.23791e-06
18.1385 -0.00305338 -4.22769e-06
18.153 -0.00304847 -4.21749e-06
18.1676 -0.00304357 -4.20731e-06
18.1821 -0.00303867 -4.19715e-06
18.1967 -0.00303378 -4.187e-06
18.2113 -0.0030289 -4.17687e-06
18.226 -0.00302401 -4.16676e-06
18.2406 -0.00301914 -4.15667e-06
18.2553 -0.00301426 -4.1466e-06
18.27 -0.00300939 -4.13654e-06
18.2847 -0.00300453 -4.1265e-06
18.2994 -0.00299967 -4.11647e-06
18.3142 -0.00299481 -4.10647e-06
18.329 -0.00298996 -4.09648e-06
18.3438 -0.00298512 -4.08651e-06
18.3586 -0.00298027 -4.07656e-06
18.3735 -0.00297544 -4.06662e-06
18.3883 -0.0029706 -4.0567e-06
18.4032 -0.00296577 -4.04679e-06
18.4182 -0.00296095 -4.03691e-06
18.4331 -0.00295613 -4.02704e-06
18.4481 -0.00295131 -4.01718e-06
18.4631 -0.0029465 -4.00734e-06
18.4781 -0.00294169 -3.99752e-06
18.4931 -0.00293688 -3.98772e-06
18.5082 -0.00293208 -3.97793e-06
18.5233 -0.00292728 -3.96816e-06
18.5384 -0.00292249 -3.9584e-06
18.5536 -0.0029177 -3.94866e-06
18.5687 -0.00291291 -3.93893e-06
18.5839 -0.00290813 -3.92922e-06
18.5992 -0.00290335 -3.91953e-06
18.6144 -0.00289858 -3.90985e-06
18.6297 -0.00289381 -3.90018e-06
18.645 -0.00288904 -3.89054e-06
18.6603 -0.00288427 -3.8809e-06
18.6757 -0.00287951 -3.87128e-06
18.691 -0.00287476 -3.86168e-06
18.7064 -0.00287 -3.85209e-06
18.7219 -0.00286525 -3.84252e-06
18.7373 -0.00286051 -3.83296e-06
18.7528 -0.00285576 -3.82342e-06
18.7683 -0.00285102 -3.81389e-06
18.7839 -0.00284628 -3.80437e-06
18.7995 -0.00284155 -3.79487e-06
18.8151 -0.00283682 -3.78538e-06
18.8307 -0.00283209 -3.77591e-06
18.8464 -0.00282737 -3.76645e-06
18.8621 -0.00282264 -3.75701e-06
18.8778 -0.00281792 -3.74757e-06
18.8935 -0.00281321 -3.73816e-06
18.9093 -0.00280849 -3.72875e-06
18.9251 -0.00280378 -3.71936e-06
18.941 -0.00279908 -3.70999e-06
18.9568 -0.00279437 -3.70062e-06
18.9727 -0.00278967 -3.69127e-06
18.9887 -0.00278497 -3.68193e-06
19.0046 -0.00278027 -3.67261e-06
19.0206 -0.00277557 -3.66329e-06
19.0367 -0.00277088 -3.654e-06
19.0527 -0.00276619 -3.64471e-06
19.0688 -0.0027615 -3.63543e-06
19.085 -0.00275682 -3.62617e-06
19.1011 -0.00275213 -3.61692e-06
19.1173 -0.00274745 -3.60768e-06
19.1336 -0.00274277 -3.59846e-06
19.1499 -0.00273809 -3.58925e-06
19.1662 -0.00273342 -3.58004e-06
19.1825 -0.00272875 -3.57085e-06
19.1989 -0.00272407 -3.56167e-06
19.2153 -0.0027194 -3.55251e-06
19.2317 -0.00271474 -3.54335e-06
19.2482 -0.00271007 -3.53421e-06
19.2647 -0.0027054 -3.52507e-06
19.2813 -0.00270074 -3.51595e-06
19.2979 -0.00269608 -3.50684e-06
19.3145 -0.00269142 -3.49774e-06
19.3312 -0.00268676 -3.48864e-06
19.3479 -0.0026821 -3.47956e-06
19.3647 -0.00267744 -3.47049e-06
19.3814 -0.00267279 -3.46143e-06
19.3983 -0.00266813 -3.45238e-06
19.4151 -0.00266348 -3.44334e-06
19.4321 -0.00265883 -3.43431e-06
19.449 -0.00265418 -3.42529e-06
19.466 -0.00264952 -3.41628e-06
19.483 -0.00264487 -3.40728e-06
19.5001 -0.00264022 -3.39828e-06
19.5173 -0.00263557 -3.3893e-06
19.5344 -0.00263093 -3.38033e-06
19.5516 -0.00262628 -3.37136e-06
19.5689 -0.00262163 -3.3624e-06
19.5862 -0.00261698 -3.35345e-06
19.6035 -0.00261233 -3.34451e-06
19.6209 -0.00260769 -3.33558e-06
19.6384 -0.00260304 -3.32665e-06
19.6559 -0.00259839 -3.31773e-06
19.6734 -0.00259374 -3.30882e-06
19.691 -0.00258909 -3.29992e-06
19.7086 -0.00258444 -3.29103e-06
19.7263 -0.00257979 -3.28214e-06
19.744 -0.00257514 -3.27325e-06
19.7618 -0.00257049 -3.26438e-06
19.7797 -0.00256584 -3.25551e-06
19.7976 -0.00256119 -3.24665e-06
19.8155 -0.00255654 -3.23779e-06
19.8335 -0.00255188 -3.22894e-06
19.8515 -0.00254722 -3.2201e-06
19.8696 -0.00254257 -3.21126e-06
19.8878 -0.00253791 -3.20243e-06
19.906 -0.00253325 -3.1936e-06
19.9243 -0.00252858 -3.18477e-06
19.9426 -0.00252392 -3.17596e-06
19.961 -0.00251925 -3.16714e-06
19.9795 -0.00251459 -3.15833e-06
19.998 -0.00250992 -3.14952e-06
20.0165 -0.00250524 -3.14072e-06
20.0352 -0.00250057 -3.13192e-06
20.0539 -0.00249589 -3.12313e-06
20.0726 -0.00249121 -3.11433e-06
20.0915 -0.00248652 -3.10554e-06
20.1104 -0.00248184 -3.09676e-06
20.1293 -0.00247715 -3.08797e-06
20.1483 -0.00247245 -3.07919e-06
20.1674 -0.00246776 -3.07041e-06
20.1866 -0.00246305 -3.06163e-06
20.2058 -0.00245835 -3.05285e-06
20.2252 -0.00245364 -3.04407e-06
20.2445 -0.00244893 -3.03529e-06
20.264 -0.00244421 -3.02651e-06
20.2835 -0.00243949 -3.01773e-06
20.3031 -0.00243476 -3.00896e-06
20.3228 -0.00243003 -3.00018e-06
20.3426 -0.00242529 -2.9914e-06
20.3625 -0.00242054 -2.98261e-06
20.3824 -0.0024158 -2.97383e-06
20.4024 -0.00241104 -2.96504e-06
20.4225 -0.00240628 -2.95625e-06
20.4427 -0.00240151 -2.94746e-06
20.463 -0.00239674 -2.93866e-06
20.4833 -0.00239195 -2.92986e-06
20.5038 -0.00238716 -2.92106e-06
20.5244 -0.00238237 -2.91225e-06
20.545 -0.00237756 -2.90343e-06
20.5658 -0.00237275 -2.89461e-06
20.5866 -0.00236793 -2.88578e-06
20.6076 -0.0023631 -2.87695e-06
20.6286 -0.00235826 -2.86811e-06
20.6498 -0.00235341 -2.85926e-06
20.6711 -0.00234856 -2.8504e-06
20.6924 -0.00234369 -2.84153e-06
20.7139 -0.00233881 -2.83265e-06
20.7356 -0.00233392 -2.82376e-06
20.7573 -0.00232902 -2.81486e-06
20.7791 -0.00232411 -2.80595e-06
20.8011 -0.00231918 -2.79702e-06
20.8232 -0.00231424 -2.78809e-06
20.8454 -0.00230929 -2.77913e-06
20.8678 -0.00230433 -2.77017e-06
20.8903 -0.00229935 -2.76118e-06
20.913 -0.00229435 -2.75218e-06
20.9357 -0.00228934 -2.74316e-06
20.9587 -0.00228432 -2.73412e-06
20.9818 -0.00227928 -2.72507e-06
21.005 -0.00227422 -2.71599e-06
21.0284 -0.00226914 -2.70689e-06
21.052 -0.00226404 -2.69776e-06
21.0758 -0.00225893 -2.68861e-06
21.0997 -0.00225379 -2.67944e-06
21.1238 -0.00224863 -2.67023e-06
21.1481 -0.00224345 -2.661e-06
21.1726 -0.00223825 -2.65174e-06
21.1972 -0.00223302 -2.64244e-06
21.2221 -0.00222777 -2.63312e-06
21.2472 -0.00222249 -2.62375e-06
21.2726 -0.00221718 -2.61435e-06
21.2981 -0.00221184 -2.6049e-06
21.3239 -0.00220648 -2.59542e-06
21.35 -0.00220108 -2.58588e-06
21.3763 -0.00219564 -2.5763e-06
21.4029 -0.00219017 -2.56667e-06
21.4298 -0.00218467 -2.55699e-06
21.4569 -0.00217912 -2.54725e-06
21.4844 -0.00217353 -2.53745e-06
21.5122 -0.0021679 -2.52758e-06
21.5403 -0.00216222 -2.51764e-06
21.5688 -0.00215649 -2.50763e-06
21.5977 -0.00215071 -2.49754e-06
21.627 -0.00214487 -2.48737e-06
21.6567 -0.00213897 -2.4771e-06
21.6869 -0.00213301 -2.46674e-06
21.7175 -0.00212698 -2.45627e-06
21.7486 -0.00212087 -2.44569e-06
21.7803 -0.00211468 -2.43498e-06
21.8126 -0.00210841 -2.42414e-06
21.8456 -0.00210204 -2.41315e-06
21.8792 -0.00209556 -2.40199e-06
21.9136 -0.00208897 -2.39066e-06
21.9488 -0.00208225 -2.37912e-06
21.9849 -0.00207539 -2.36736e-06
22.0221 -0.00206837 -2.35534e-06
22.0604 -0.00206116 -2.34304e-06
22.1001 -0.00205375 -2.3304e-06
22.1412 -0.0020461 -2.31737e-06
22.1842 -0.00203815 -2.30387e-06
22.2294 -0.00202986 -2.28981e-06
22.2772 -0.00202113 -2.27504e-06
22.3285 -0.00201182 -2.25933e-06
22.3846 -0.00200172 -2.24232e-06
22.448 -0.00199039 -2.22329e-06
22.5254 -0.00197669 -2.20035e-06


==> anc/HERMITE/GAMMA0025/GApTwoLoop.txt <==
-22.5254 -0.0019758 2.19938e-06
-22.448 -0.00198949 2.22067e-06
-22.3846 -0.00200081 2.24092e-06
-22.3285 -0.0020109 2.25673e-06
-22.2772 -0.00202019 2.27348e-06
-22.2294 -0.00202892 2.28721e-06
-22.1842 -0.0020372 2.30222e-06
-22.1412 -0.00204514 2.31476e-06
-22.1001 -0.00205279 2.32866e-06
-22.0604 -0.00206019 2.34042e-06
-22.0221 -0.00206739 2.35354e-06
-21.9849 -0.0020744 2.36472e-06
-21.9488 -0.00208126 2.37726e-06
-21.9136 -0.00208797 2.388e-06
-21.8792 -0.00209455 2.40008e-06
-21.8456 -0.00210102 2.41047e-06
-21.8126 -0.00210739 2.42217e-06
-21.7803 -0.00211366 2.43229e-06
-21.7486 -0.00211984 2.44368e-06
-21.7175 -0.00212594 2.45356e-06
-21.6869 -0.00213197 2.46468e-06
-21.6567 -0.00213793 2.47436e-06
-21.627 -0.00214382 2.48527e-06
-21.5977 -0.00214965 2.49478e-06
-21.5688 -0.00215543 2.50549e-06
-21.5403 -0.00216115 2.51485e-06
-21.5122 -0.00216683 2.52539e-06
-21.4844 -0.00217245 2.53463e-06
-21.4569 -0.00217804 2.54502e-06
-21.4298 -0.00218358 2.55415e-06
-21.4029 -0.00218908 2.56441e-06
-21.3763 -0.00219454 2.57344e-06
-21.35 -0.00219997 2.58359e-06
-21.3239 -0.00220536 2.59252e-06
-21.2981 -0.00221072 2.60257e-06
-21.2726 -0.00221606 2.61143e-06
-21.2472 -0.00222136 2.62138e-06
-21.2221 -0.00222663 2.63017e-06
-21.1972 -0.00223188 2.64004e-06
-21.1726 -0.0022371 2.64877e-06
-21.1481 -0.0022423 2.65856e-06
-21.1238 -0.00224748 2.66724e-06
-21.0997 -0.00225263 2.67696e-06
-21.0758 -0.00225776 2.68559e-06
-21.052 -0.00226287 2.69526e-06
-21.0284 -0.00226796 2.70384e-06
-21.005 -0.00227303 2.71345e-06
-20.9818 -0.00227809 2.72199e-06
-20.9587 -0.00228313 2.73156e-06
-20.9357 -0.00228815 2.74007e-06
-20.913 -0.00229315 2.74959e-06
-20.8903 -0.00229814 2.75807e-06
-20.8678 -0.00230311 2.76755e-06
-20.8454 -0.00230807 2.77601e-06
-20.8232 -0.00231302 2.78546e-06
-20.8011 -0.00231795 2.7939e-06
-20.7791 -0.00232287 2.80335e-06
-20.7573 -0.00232778 2.8118e-06
-20.7356 -0.00233267 2.82126e-06
-20.7139 -0.00233756 2.82977e-06
-20.6924 -0.00234243 2.83932e-06
-20.6711 -0.00234729 2.84796e-06
-20.6498 -0.00235215 2.85763e-06
-20.6286 -0.00235699 2.86634e-06
-20.6076 -0.00236182 2.87593e-06
-20.5866 -0.00236665 2.88432e-06
-20.5658 -0.00237147 2.89334e-06
-20.545 -0.00237627 2.90104e-06
-20.5244 -0.00238107 2.90949e-06
-20.5038 -0.00238586 2.9171e-06
-20.4833 -0.00239065 2.92612e-06
-20.463 -0.00239542 2.93476e-06
-20.4427 -0.00240019 2.94466e-06
-20.4225 -0.00240496 2.95343e-06
-20.4024 -0.00240971 2.96256e-06
-20.3824 -0.00241446 2.9703e-06
-20.3625 -0.00241921 2.97909e-06
-20.3426 -0.00242394 2.9875e-06
-20.3228 -0.00242868 2.99725e-06
-20.3031 -0.00243341 3.00585e-06
-20.2835 -0.00243813 3.0148e-06
-20.264 -0.00244284 3.02263e-06
-20.2445 -0.00244756 3.03182e-06
-20.2252 -0.00245227 3.04055e-06
-20.2058 -0.00245697 3.05002e-06
-20.1866 -0.00246167 3.05803e-06
-20.1674 -0.00246637 3.06689e-06
-20.1483 -0.00247106 3.07535e-06
-20.1293 -0.00247575 3.08495e-06
-20.1104 -0.00248043 3.09324e-06
-20.0915 -0.00248511 3.10209e-06
-20.0726 -0.00248979 3.11037e-06
-20.0539 -0.00249447 3.11994e-06
-20.0352 -0.00249914 3.12835e-06
-20.0165 -0.00250381 3.13726e-06
-19.998 -0.00250848 3.1455e-06
-19.9795 -0.00251314 3.15504e-06
-19.961 -0.00251781 3.16348e-06
-19.9426 -0.00252247 3.17243e-06
-19.9243 -0.00252713 3.18073e-06
-19.906 -0.00253178 3.19027e-06
-19.8878 -0.00253644 3.19864e-06
-19.8696 -0.00254109 3.20763e-06
-19.8515 -0.00254574 3.21605e-06
-19.8335 -0.00255039 3.22558e-06
-19.8155 -0.00255504 3.23385e-06
-19.7976 -0.00255969 3.24293e-06
-19.7797 -0.00256434 3.2515e-06
-19.7618 -0.00256899 3.26093e-06
-19.744 -0.00257363 3.26913e-06
-19.7263 -0.00257828 3.27839e-06
-19.7086 -0.00258292 3.28705e-06
-19.691 -0.00258756 3.29631e-06
-19.6734 -0.00259221 3.30456e-06
-19.6559 -0.00259685 3.31405e-06
-19.6384 -0.00260149 3.32262e-06
-19.6209 -0.00260613 3.33176e-06
-19.6035 -0.00261078 3.34025e-06
-19.5862 -0.00261542 3.3498e-06
-19.5689 -0.00262006 3.35817e-06
-19.5516 -0.0026247 3.36744e-06
-19.5344 -0.00262935 3.37613e-06
-19.5173 -0.00263399 3.38552e-06
-19.5001 -0.00263863 3.39388e-06
-19.483 -0.00264328 3.40342e-06
-19.466 -0.00264792 3.41204e-06
-19.449 -0.00265257 3.42129e-06
-19.4321 -0.00265721 3.42992e-06
-19.4151 -0.00266186 3.43949e-06
-19.3983 -0.00266651 3.44792e-06
-19.3814 -0.00267116 3.45739e-06
-19.3647 -0.00267581 3.46614e-06
-19.3479 -0.00268046 3.47551e-06
-19.3312 -0.00268511 3.4841e-06
-19.3145 -0.00268977 3.49375e-06
-19.2979 -0.00269442 3.50232e-06
-19.2813 -0.00269908 3.51177e-06
-19.2647 -0.00270373 3.52059e-06
-19.2482 -0.00270839 3.53008e-06
-19.2317 -0.00271305 3.53868e-06
-19.2153 -0.00271772 3.54839e-06
-19.1989 -0.00272238 3.55706e-06
-19.1825 -0.00272705 3.56656e-06
-19.1662 -0.00273171 3.57544e-06
-19.1499 -0.00273638 3.58501e-06
-19.1336 -0.00274106 3.59368e-06
-19.1173 -0.00274573 3.60345e-06
-19.1011 -0.00275041 3.61219e-06
-19.085 -0.00275508 3.62178e-06
-19.0688 -0.00275976 3.63071e-06
-19.0527 -0.00276445 3.64035e-06
-19.0367 -0.00276913 3.64912e-06
-19.0206 -0.00277382 3.65895e-06
-19.0046 -0.00277851 3.66774e-06
-18.9887 -0.0027832 3.67744e-06
-18.9727 -0.00278789 3.68643e-06
-18.9568 -0.00279259 3.69612e-06
-18.941 -0.00279729 3.70501e-06
-18.9251 -0.00280199 3.7149e-06
-18.9093 -0.0028067 3.72375e-06
-18.8935 -0.0028114 3.73357e-06
-18.8778 -0.00281611 3.74262e-06
-18.8621 -0.00282083 3.75236e-06
-18.8464 -0.00282554 3.76139e-06
-18.8307 -0.00283026 3.77132e-06
-18.8151 -0.00283498 3.78023e-06
-18.7995 -0.00283971 3.7902e-06
-18.7839 -0.00284444 3.79927e-06
-18.7683 -0.00284917 3.80911e-06
-18.7528 -0.0028539 3.81827e-06
-18.7373 -0.00285864 3.82821e-06
-18.7219 -0.00286338 3.83725e-06
-18.7064 -0.00286812 3.84733e-06
-18.691 -0.00287287 3.85641e-06
-18.6757 -0.00287762 3.86641e-06
-18.6603 -0.00288238 3.87565e-06
-18.645 -0.00288714 3.88561e-06
-18.6297 -0.0028919 3.89483e-06
-18.6144 -0.00289666 3.90496e-06
-18.5992 -0.00290143 3.91409e-06
-18.5839 -0.0029062 3.92427e-06
-18.5687 -0.00291098 3.93352e-06
-18.5536 -0.00291576 3.9436e-06
-18.5384 -0.00292054 3.95296e-06
-18.5233 -0.00292533 3.96309e-06
-18.5082 -0.00293012 3.97238e-06
-18.4931 -0.00293491 3.98266e-06
-18.4781 -0.00293971 3.99193e-06
-18.4631 -0.00294452 4.0022e-06
-18.4481 -0.00294932 4.01161e-06
-18.4331 -0.00295413 4.02181e-06
-18.4182 -0.00295895 4.03128e-06
-18.4032 -0.00296377 4.04157e-06
-18.3883 -0.00296859 4.05097e-06
-18.3735 -0.00297342 4.06138e-06
-18.3586 -0.00297825 4.07079e-06
-18.3438 -0.00298309 4.08118e-06
-18.329 -0.00298793 4.09073e-06
-18.3142 -0.00299277 4.10107e-06
-18.2994 -0.00299762 4.11067e-06
-18.2847 -0.00300247 4.12109e-06
-18.27 -0.00300733 4.13063e-06
-18.2553 -0.00301219 4.14118e-06
-18.2406 -0.00301706 4.15073e-06
-18.226 -0.00302193 4.16126e-06
-18.2113 -0.0030268 4.17093e-06
-18.1967 -0.00303169 4.18142e-06
-18.1821 -0.00303657 4.19116e-06
-18.1676 -0.00304146 4.20172e-06
-18.153 -0.00304635 4.21141e-06
-18.1385 -0.00305125 4.22209e-06
-18.124 -0.00305616 4.23178e-06
-18.1095 -0.00306107 4.24247e-06
-18.0951 -0.00306598 4.25227e-06
-18.0806 -0.0030709 4.26291e-06
-18.0662 -0.00307582 4.2728e-06
-18.0518 -0.00308075 4.28349e-06
-18.0374 -0.00308568 4.29335e-06
-18.0231 -0.00309062 4.30416e-06
-18.0087 -0.00309556 4.314e-06
-17.9944 -0.00310051 4.32486e-06
-17.9801 -0.00310547 4.33477e-06
-17.9658 -0.00311042 4.3456e-06
-17.9516 -0.00311539 4.35562e-06
-17.9373 -0.00312036 4.36646e-06
-17.9231 -0.00312533 4.3765e-06
-17.9089 -0.00313031 4.38743e-06
-17.8947 -0.0031353 4.39743e-06
-17.8805 -0.00314029 4.40846e-06
-17.8664 -0.00314528 4.4185e-06
-17.8523 -0.00315028 4.42952e-06
-17.8382 -0.00315529 4.43967e-06
-17.8241 -0.0031603 4.45067e-06
-17.81 -0.00316532 4.46089e-06
-17.7959 -0.00317034 4.47195e-06
-17.7819 -0.00317537 4.48214e-06
-17.7679 -0.0031804 4.49331e-06
-17.7539 -0.00318544 4.5035e-06
-17.7399 -0.00319049 4.51472e-06
-17.7259 -0.00319554 4.52498e-06
-17.712 -0.00320059 4.53619e-06
-17.698 -0.00320565 4.54655e-06
-17.6841 -0.00321072 4.55776e-06
-17.6702 -0.0032158 4.56816e-06
-17.6563 -0.00322087 4.57945e-06
-17.6425 -0.00322596 4.58983e-06
-17.6286 -0.00323105 4.60122e-06
-17.6148 -0.00323615 4.61162e-06
-17.601 -0.00324125 4.62304e-06
-17.5872 -0.00324636 4.63352e-06
-17.5734 -0.00325147 4.64493e-06
-17.5596 -0.00325659 4.6555e-06
-17.5459 -0.00326172 4.66694e-06
-17.5321 -0.00326685 4.67754e-06
-17.5184 -0.00327199 4.68906e-06
-17.5047 -0.00327714 4.69964e-06
-17.491 -0.00328229 4.71126e-06
-17.4774 -0.00328745 4.72186e-06
-17.4637 -0.00329261 4.73351e-06
-17.4501 -0.00329778 4.7442e-06
-17.4365 -0.00330296 4.75584e-06
-17.4229 -0.00330814 4.76662e-06
-17.4093 -0.00331333 4.77829e-06
-17.3957 -0.00331852 4.7891e-06
-17.3821 -0.00332372 4.80085e-06
-17.3686 -0.00332893 4.81166e-06
-17.3551 -0.00333414 4.8235e-06
-17.3416 -0.00333937 4.83433e-06
-17.3281 -0.00334459 4.84621e-06
-17.3146 -0.00334983 4.85712e-06
-17.3011 -0.00335507 4.869e-06
-17.2876 -0.00336031 4.88e-06
-17.2742 -0.00336557 4.8919e-06
-17.2608 -0.00337083 4.90294e-06
-17.2474 -0.00337609 4.91492e-06
-17.234 -0.00338137 4.92597e-06
-17.2206 -0.00338665 4.93804e-06
-17.2072 -0.00339193 4.9491e-06
-17.1939 -0.00339723 4.96123e-06
-17.1805 -0.00340253 4.97235e-06
-17.1672 -0.00340783 4.98449e-06
-17.1539 -0.00341315 4.99571e-06
-17.1406 -0.00341847 5.00786e-06
-17.1273 -0.0034238 5.01914e-06
-17.114 -0.00342913 5.03135e-06
-17.1008 -0.00343447 5.04265e-06
-17.0875 -0.00343982 5.05495e-06
-17.0743 -0.00344518 5.06626e-06
-17.0611 -0.00345054 5.07864e-06
-17.0479 -0.00345591 5.08999e-06
-17.0347 -0.00346129 5.10241e-06
-17.0215 -0.00346667 5.11384e-06
-17.0084 -0.00347206 5.12627e-06
-16.9952 -0.00347746 5.13778e-06
-16.9821 -0.00348287 5.15024e-06
-16.969 -0.00348828 5.16181e-06
-16.9559 -0.0034937 5.17434e-06
-16.9428 -0.00349913 5.18592e-06
-16.9297 -0.00350456 5.19854e-06
-16.9166 -0.00351 5.21014e-06
-16.9035 -0.00351545 5.22283e-06
-16.8905 -0.00352091 5.23449e-06
-16.8775 -0.00352637 5.24721e-06
-16.8645 -0.00353184 5.25895e-06
-16.8514 -0.00353732 5.27169e-06
-16.8385 -0.00354281 5.28351e-06
-16.8255 -0.0035483 5.29629e-06
-16.8125 -0.0035538 5.30815e-06
-16.7995 -0.00355931 5.32101e-06
-16.7866 -0.00356483 5.33289e-06
-16.7737 -0.00357035 5.34584e-06
-16.7607 -0.00357589 5.35775e-06
-16.7478 -0.00358143 5.37077e-06
-16.7349 -0.00358697 5.38274e-06
-16.7221 -0.00359253 5.39578e-06
-16.7092 -0.00359809 5.40784e-06
-16.6963 -0.00360366 5.42091e-06
-16.6835 -0.00360924 5.43304e-06
-16.6706 -0.00361483 5.44616e-06
-16.6578 -0.00362042 5.45834e-06
-16.645 -0.00362602 5.47154e-06
-16.6322 -0.00363163 5.48374e-06
-16.6194 -0.00363725 5.49702e-06
-16.6066 -0.00364288 5.50925e-06
-16.5938 -0.00364851 5.52261e-06
-16.5811 -0.00365415 5.5349e-06
-16.5683 -0.0036598 5.5483e-06
-16.5556 -0.00366546 5.56067e-06
-16.5429 -0.00367113 5.57409e-06
-16.5302 -0.0036768 5.58655e-06
-16.5175 -0.00368249 5.60002e-06
-16.5048 -0.00368818 5.61253e-06
-16.4921 -0.00369388 5.62607e-06
-16.4794 -0.00369958 5.63861e-06
-16.4668 -0.0037053 5.65225e-06
-16.4541 -0.00371102 5.66482e-06
-16.4415 -0.00371676 5.67853e-06
-16.4289 -0.0037225 5.69115e-06
-16.4163 -0.00372825 5.70491e-06
-16.4037 -0.00373401 5.71762e-06
-16.3911 -0.00373977 5.73141e-06
-16.3785 -0.00374555 5.7442e-06
-16.3659 -0.00375133 5.75804e-06
-16.3534 -0.00375712 5.77089e-06
-16.3408 -0.00376292 5.78479e-06
-16.3283 -0.00376873 5.79769e-06
-16.3158 -0.00377455 5.81168e-06
-16.3032 -0.00378037 5.82461e-06
-16.2907 -0.00378621 5.83869e-06
-16.2782 -0.00379205 5.85166e-06
-16.2658 -0.0037979 5.8658e-06
-16.2533 -0.00380377 5.87885e-06
-16.2408 -0.00380963 5.89303e-06
-16.2284 -0.00381551 5.90616e-06
-16.2159 -0.0038214 5.92039e-06
-16.2035 -0.0038273 5.9336e-06
-16.191 -0.0038332 5.94788e-06
-16.1786 -0.00383912 5.96115e-06
-16.1662 -0.00384504 5.9755e-06
-16.1538 -0.00385097 5.98881e-06
-16.1414 -0.00385691 6.00326e-06
-16.1291 -0.00386286 6.01661e-06
-16.1167 -0.00386882 6.03114e-06
-16.1043 -0.00387479 6.04454e-06
-16.092 -0.00388077 6.05914e-06
-16.0797 -0.00388676 6.07262e-06
-16.0673 -0.00389275 6.08726e-06
-16.055 -0.00389876 6.10083e-06
-16.0427 -0.00390477 6.11551e-06
-16.0304 -0.00391079 6.12916e-06
-16.0181 -0.00391683 6.1439e-06
-16.0058 -0.00392287 6.15761e-06
-15.9936 -0.00392892 6.17244e-06
-15.9813 -0.00393498 6.18618e-06
-15.9691 -0.00394105 6.20111e-06
-15.9568 -0.00394713 6.2149e-06
-15.9446 -0.00395322 6.2299e-06
-15.9324 -0.00395932 6.24375e-06
-15.9202 -0.00396543 6.25882e-06
-15.9079 -0.00397155 6.27276e-06
-15.8957 -0.00397767 6.28787e-06
-15.8836 -0.00398381 6.3019e-06
-15.8714 -0.00398996 6.31706e-06
-15.8592 -0.00399612 6.33117e-06
-15.8471 -0.00400228 6.3464e-06
-15.8349 -0.00400846 6.36057e-06
-15.8228 -0.00401464 6.37589e-06
-15.8106 -0.00402084 6.3901e-06
-15.7985 -0.00402704 6.40551e-06
-15.7864 -0.00403326 6.41977e-06
-15.7743 -0.00403948 6.43527e-06
-15.7622 -0.00404572 6.4496e-06
-15.7501 -0.00405196 6.46517e-06
-15.738 -0.00405822 6.47957e-06
-15.7259 -0.00406448 6.4952e-06
-15.7139 -0.00407076 6.50969e-06
-15.7018 -0.00407704 6.52537e-06
-15.6898 -0.00408334 6.53995e-06
-15.6777 -0.00408965 6.55569e-06
-15.6657 -0.00409596 6.57034e-06
-15.6537 -0.00410229 6.58617e-06
-15.6417 -0.00410862 6.60088e-06
-15.6297 -0.00411497 6.6168e-06
-15.6177 -0.00412132 6.63156e-06
-15.6057 -0.00412769 6.64757e-06
-15.5937 -0.00413407 6.66239e-06
-15.5818 -0.00414046 6.67849e-06
-15.5698 -0.00414685 6.69338e-06
-15.5578 -0.00415326 6.70954e-06
-15.5459 -0.00415968 6.72452e-06
-15.534 -0.00416611 6.74075e-06
-15.522 -0.00417255 6.75582e-06
-15.5101 -0.004179 6.7721e-06
-15.4982 -0.00418546 6.78726e-06
-15.4863 -0.00419193 6.80362e-06
-15.4744 -0.00419842 6.81885e-06
-15.4625 -0.00420491 6.8353e-06
-15.4506 -0.00421141 6.85058e-06
-15.4388 -0.00421793 6.86713e-06
-15.4269 -0.00422445 6.88247e-06
-15.415 -0.00423099 6.89912e-06
-15.4032 -0.00423753 6.91452e-06
-15.3913 -0.00424409 6.93125e-06
-15.3795 -0.00425066 6.94674e-06
-15.3677 -0.00425724 6.96353e-06
-15.3559 -0.00426383 6.97912e-06
-15.3441 -0.00427043 6.99598e-06
-15.3323 -0.00427704 7.01165e-06
-15.3205 -0.00428367 7.02858e-06
-15.3087 -0.0042903 7.04434e-06
-15.2969 -0.00429695 7.06135e-06
-15.2851 -0.00430361 7.07719e-06
-15.2734 -0.00431027 7.09429e-06
-15.2616 -0.00431695 7.11019e-06
-15.2499 -0.00432364 7.1274e-06
-15.2381 -0.00433035 7.14335e-06
-15.2264 -0.00433706 7.16066e-06
-15.2147 -0.00434378 7.17669e-06
-15.2029 -0.00435052 7.19408e-06
-15.1912 -0.00435727 7.2102e-06
-15.1795 -0.00436403 7.22767e-06
-15.1678 -0.0043708 7.24388e-06
-15.1561 -0.00437758 7.26142e-06
-15.1445 -0.00438437 7.27773e-06
-15.1328 -0.00439118 7.29533e-06
-15.1211 -0.00439799 7.31173e-06
-15.1095 -0.00440482 7.32943e-06
-15.0978 -0.00441166 7.34591e-06
-15.0862 -0.00441851 7.3637e-06
-15.0745 -0.00442538 7.38025e-06
-15.0629 -0.00443225 7.39815e-06
-15.0513 -0.00443914 7.41476e-06
-15.0397 -0.00444604 7.43276e-06
-15.028 -0.00445295 7.44945e-06
-15.0164 -0.00445987 7.46755e-06
-15.0048 -0.00446681 7.48432e-06
-14.9933 -0.00447375 7.5025e-06
-14.9817 -0.00448071 7.51937e-06
-14.9701 -0.00448768 7.53762e-06
-14.9585 -0.00449467 7.5546e-06
-14.947 -0.00450166 7.57293e-06
-14.9354 -0.00450867 7.59e-06
-14.9239 -0.00451569 7.60842e-06
-14.9123 -0.00452272 7.62558e-06
-14.9008 -0.00452977 7.6441e-06
-14.8893 -0.00453682 7.66133e-06
-14.8778 -0.00454389 7.67996e-06
-14.8662 -0.00455097 7.69726e-06
-14.8547 -0.00455807 7.716e-06
-14.8432 -0.00456517 7.73338e-06
-14.8317 -0.00457229 7.75222e-06
-14.8203 -0.00457942 7.76969e-06
-14.8088 -0.00458656 7.78862e-06
-14.7973 -0.00459372 7.80619e-06
-14.7858 -0.00460089 7.8252e-06
-14.7744 -0.00460807 7.84287e-06
-14.7629 -0.00461527 7.86197e-06
-14.7515 -0.00462247 7.87975e-06
-14.7401 -0.00462969 7.89893e-06
-14.7286 -0.00463693 7.91681e-06
-14.7172 -0.00464417 7.93609e-06
-14.7058 -0.00465143 7.95405e-06
-14.6944 -0.0046587 7.97344e-06
-14.683 -0.00466598 7.99148e-06
-14.6716 -0.00467328 8.01098e-06
-14.6602 -0.00468059 8.02911e-06
-14.6488 -0.00468792 8.04872e-06
-14.6374 -0.00469525 8.06693e-06
-14.626 -0.0047026 8.08665e-06
-14.6146 -0.00470996 8.10495e-06
-14.6033 -0.00471734 8.12477e-06
-14.5919 -0.00472473 8.14318e-06
-14.5806 -0.00473213 8.16309e-06
-14.5692 -0.00473955 8.1816e-06
-14.5579 -0.00474698 8.2016e-06
-14.5466 -0.00475442 8.22023e-06
-14.5352 -0.00476188 8.24032e-06
-14.5239 -0.00476935 8.25905e-06
-14.5126 -0.00477683 8.27924e-06
-14.5013 -0.00478433 8.29807e-06
-14.49 -0.00479184 8.31837e-06
-14.4787 -0.00479936 8.33729e-06
-14.4674 -0.0048069 8.35771e-06
-14.4561 -0.00481445 8.37671e-06
-14.4449 -0.00482202 8.39726e-06
-14.4336 -0.0048296 8.41634e-06
-14.4223 -0.00483719 8.437e-06
-14.4111 -0.00484479 8.45619e-06
-14.3998 -0.00485242 8.47695e-06
-14.3886 -0.00486005 8.49625e-06
-14.3773 -0.0048677 8.51711e-06
-14.3661 -0.00487536 8.53652e-06
-14.3549 -0.00488304 8.55748e-06
-14.3437 -0.00489073 8.57701e-06
-14.3324 -0.00489844 8.59807e-06
-14.3212 -0.00490615 8.6177e-06
-14.31 -0.00491389 8.63887e-06
-14.2988 -0.00492164 8.65861e-06
-14.2876 -0.0049294 8.67989e-06
-14.2765 -0.00493718 8.69973e-06
-14.2653 -0.00494497 8.72114e-06
-14.2541 -0.00495277 8.74107e-06
-14.2429 -0.00496059 8.7626e-06
-14.2318 -0.00496843 8.78262e-06
-14.2206 -0.00497628 8.80428e-06
-14.2095 -0.00498414 8.82441e-06
-14.1983 -0.00499202 8.84618e-06
-14.1872 -0.00499991 8.86642e-06
-14.176 -0.00500782 8.8883e-06
-14.1649 -0.00501574 8.90866e-06
-14.1538 -0.00502368 8.93064e-06
-14.1427 -0.00503163 8.95112e-06
-14.1316 -0.0050396 8.97321e-06
-14.1204 -0.00504758 8.99381e-06
-14.1093 -0.00505558 9.01601e-06
-14.0982 -0.00506359 9.03673e-06
-14.0872 -0.00507162 9.05905e-06
-14.0761 -0.00507966 9.07987e-06
-14.065 -0.00508772 9.10232e-06
-14.0539 -0.00509579 9.12325e-06
-14.0429 -0.00510388 9.14582e-06
-14.0318 -0.00511198 9.16685e-06
-14.0207 -0.0051201 9.18956e-06
-14.0097 -0.00512824 9.2107e-06
-13.9986 -0.00513639 9.23354e-06
-13.9876 -0.00514455 9.25478e-06
-13.9766 -0.00515273 9.27775e-06
-13.9655 -0.00516093 9.29911e-06
-13.9545 -0.00516914 9.32219e-06
-13.9435 -0.00517737 9.34368e-06
-13.9325 -0.00518561 9.36688e-06
-13.9215 -0.00519387 9.38849e-06
-13.9105 -0.00520214 9.4118e-06
-13.8995 -0.00521044 9.43355e-06
-13.8885 -0.00521874 9.45698e-06
-13.8775 -0.00522706 9.47885e-06
-13.8665 -0.0052354 9.50241e-06
-13.8555 -0.00524376 9.52439e-06
-13.8445 -0.00525213 9.54808e-06
-13.8336 -0.00526051 9.57018e-06
-13.8226 -0.00526892 9.59401e-06
-13.8117 -0.00527734 9.61622e-06
-13.8007 -0.00528577 9.64019e-06
-13.7898 -0.00529422 9.66251e-06
-13.7788 -0.00530269 9.68663e-06
-13.7679 -0.00531118 9.70906e-06
-13.757 -0.00531968 9.73331e-06
-13.746 -0.00532819 9.75588e-06
-13.7351 -0.00533673 9.78025e-06
-13.7242 -0.00534528 9.80295e-06
-13.7133 -0.00535385 9.82745e-06
-13.7024 -0.00536243 9.85028e-06
-13.6915 -0.00537103 9.8749e-06
-13.6806 -0.00537965 9.89787e-06
-13.6697 -0.00538828 9.92262e-06
-13.6588 -0.00539693 9.94573e-06
-13.6479 -0.0054056 9.97061e-06
-13.637 -0.00541429 9.99385e-06
-13.6262 -0.00542299 1.00189e-05
-13.6153 -0.00543171 1.00422e-05
-13.6044 -0.00544044 1.00674e-05
-13.5936 -0.0054492 1.00909e-05
-13.5827 -0.00545797 1.01162e-05
-13.5719 -0.00546676 1.01398e-05
-13.5611 -0.00547556 1.01653e-05
-13.5502 -0.00548438 1.0189e-05
-13.5394 -0.00549322 1.02146e-05
-13.5286 -0.00550208 1.02385e-05
-13.5177 -0.00551096 1.02642e-05
-13.5069 -0.00551985 1.02882e-05
-13.4961 -0.00552876 1.03141e-05
-13.4853 -0.00553769 1.03383e-05
-13.4745 -0.00554663 1.03643e-05
-13.4637 -0.0055556 1.03886e-05
-13.4529 -0.00556458 1.04147e-05
-13.4421 -0.00557358 1.04392e-05
-13.4313 -0.0055826 1.04655e-05
-13.4206 -0.00559163 1.04901e-05
-13.4098 -0.00560069 1.05165e-05
-13.399 -0.00560976 1.05412e-05
-13.3882 -0.00561885 1.05678e-05
-13.3775 -0.00562795 1.05927e-05
-13.3667 -0.00563708 1.06194e-05
-13.356 -0.00564623 1.06444e-05
-13.3452 -0.00565539 1.06714e-05
-13.3345 -0.00566457 1.06965e-05
-13.3237 -0.00567377 1.07236e-05
-13.313 -0.00568299 1.07488e-05
-13.3023 -0.00569222 1.0776e-05
-13.2916 -0.00570148 1.08014e-05
-13.2808 -0.00571075 1.08288e-05
-13.2701 -0.00572005 1.08544e-05
-13.2594 -0.00572936 1.08819e-05
-13.2487 -0.00573869 1.09076e-05
-13.238 -0.00574804 1.09353e-05
-13.2273 -0.00575741 1.09612e-05
-13.2166 -0.0057668 1.0989e-05
-13.2059 -0.0057762 1.1015e-05
-13.1953 -0.00578563 1.1043e-05
-13.1846 -0.00579507 1.10692e-05
-13.1739 -0.00580454 1.10973e-05
-13.1632 -0.00581402 1.11236e-05
-13.1526 -0.00582352 1.1152e-05
-13.1419 -0.00583305 1.11784e-05
-13.1312 -0.00584259 1.12069e-05
-13.1206 -0.00585215 1.12335e-05
-13.1099 -0.00586173 1.12622e-05
-13.0993 -0.00587133 1.12889e-05
-13.0887 -0.00588095 1.13178e-05
-13.078 -0.00589059 1.13446e-05
-13.0674 -0.00590025 1.13737e-05
-13.0568 -0.00590993 1.14007e-05
-13.0462 -0.00591963 1.14299e-05
-13.0355 -0.00592935 1.14571e-05
-13.0249 -0.00593909 1.14864e-05
-13.0143 -0.00594885 1.15138e-05
-13.0037 -0.00595863 1.15433e-05
-12.9931 -0.00596843 1.15708e-05
-12.9825 -0.00597825 1.16005e-05
-12.9719 -0.0059881 1.16282e-05
-12.9613 -0.00599796 1.1658e-05
-12.9508 -0.00600784 1.16859e-05
-12.9402 -0.00601774 1.17159e-05
-12.9296 -0.00602767 1.1744e-05
-12.919 -0.00603761 1.17741e-05
-12.9085 -0.00604757 1.18024e-05
-12.8979 -0.00605756 1.18327e-05
-12.8873 -0.00606757 1.18611e-05
-12.8768 -0.00607759 1.18916e-05
-12.8662 -0.00608764 1.19201e-05
-12.8557 -0.00609771 1.19509e-05
-12.8451 -0.0061078 1.19795e-05
-12.8346 -0.00611791 1.20105e-05
-12.8241 -0.00612805 1.20393e-05
-12.8135 -0.0061382 1.20704e-05
-12.803 -0.00614838 1.20994e-05
-12.7925 -0.00615857 1.21307e-05
-12.782 -0.00616879 1.21599e-05
-12.7715 -0.00617903 1.21914e-05
-12.761 -0.0061893 1.22207e-05
-12.7505 -0.00619958 1.22524e-05
-12.74 -0.00620988 1.22819e-05
-12.7295 -0.00622021 1.23138e-05
-12.719 -0.00623056 1.23435e-05
-12.7085 -0.00624093 1.23755e-05
-12.698 -0.00625132 1.24054e-05
-12.6875 -0.00626174 1.24376e-05
-12.677 -0.00627218 1.24677e-05
-12.6666 -0.00628264 1.25001e-05
-12.6561 -0.00629312 1.25304e-05
-12.6456 -0.00630362 1.25629e-05
-12.6352 -0.00631415 1.25934e-05
-12.6247 -0.0063247 1.26262e-05
-12.6143 -0.00633527 1.26568e-05
-12.6038 -0.00634586 1.26898e-05
-12.5934 -0.00635648 1.27206e-05
-12.5829 -0.00636712 1.27538e-05
-12.5725 -0.00637778 1.27848e-05
-12.562 -0.00638847 1.28182e-05
-12.5516 -0.00639918 1.28493e-05
-12.5412 -0.00640991 1.28829e-05
-12.5308 -0.00642066 1.29143e-05
-12.5203 -0.00643144 1.29481e-05
-12.5099 -0.00644224 1.29796e-05
-12.4995 -0.00645307 1.30136e-05
-12.4891 -0.00646392 1.30453e-05
-12.4787 -0.00647479 1.30795e-05
-12.4683 -0.00648568 1.31115e-05
-12.4579 -0.0064966 1.31459e-05
-12.4475 -0.00650754 1.3178e-05
-12.4371 -0.00651851 1.32126e-05
-12.4268 -0.0065295 1.3245e-05
-12.4164 -0.00654051 1.32797e-05
-12.406 -0.00655155 1.33123e-05
-12.3956 -0.00656261 1.33473e-05
-12.3853 -0.0065737 1.338e-05
-12.3749 -0.00658481 1.34153e-05
-12.3645 -0.00659594 1.34482e-05
-12.3542 -0.0066071 1.34837e-05
-12.3438 -0.00661828 1.35168e-05
-12.3335 -0.00662949 1.35525e-05
-12.3231 -0.00664073 1.35858e-05
-12.3128 -0.00665198 1.36217e-05
-12.3024 -0.00666326 1.36552e-05
-12.2921 -0.00667457 1.36913e-05
-12.2818 -0.0066859 1.3725e-05
-12.2714 -0.00669726 1.37614e-05
-12.2611 -0.00670864 1.37953e-05
-12.2508 -0.00672005 1.38319e-05
-12.2405 -0.00673148 1.3866e-05
-12.2301 -0.00674294 1.39028e-05
-12.2198 -0.00675442 1.39372e-05
-12.2095 -0.00676593 1.39742e-05
-12.1992 -0.00677746 1.40088e-05
-12.1889 -0.00678902 1.4046e-05
-12.1786 -0.0068006 1.40808e-05
-12.1683 -0.00681221 1.41182e-05
-12.158 -0.00682385 1.41533e-05
-12.1478 -0.00683551 1.41909e-05
-12.1375 -0.0068472 1.42262e-05
-12.1272 -0.00685891 1.42641e-05
-12.1169 -0.00687065 1.42996e-05
-12.1066 -0.00688242 1.43377e-05
-12.0964 -0.00689421 1.43734e-05
-12.0861 -0.00690603 1.44118e-05
-12.0759 -0.00691788 1.44477e-05
-12.0656 -0.00692975 1.44863e-05
-12.0553 -0.00694165 1.45224e-05
-12.0451 -0.00695358 1.45613e-05
-12.0348 -0.00696553 1.45976e-05
-12.0246 -0.00697751 1.46368e-05
-12.0144 -0.00698952 1.46733e-05
-12.0041 -0.00700155 1.47127e-05
-11.9939 -0.00701361 1.47495e-05
-11.9837 -0.0070257 1.47891e-05
-11.9734 -0.00703781 1.48262e-05
-11.9632 -0.00704996 1.4866e-05
-11.953 -0.00706213 1.49033e-05
-11.9428 -0.00707433 1.49434e-05
-11.9325 -0.00708655 1.49809e-05
-11.9223 -0.0070988 1.50212e-05
-11.9121 -0.00711109 1.5059e-05
-11.9019 -0.00712339 1.50996e-05
-11.8917 -0.00713573 1.51376e-05
-11.8815 -0.0071481 1.51785e-05
-11.8713 -0.00716049 1.52167e-05
-11.8611 -0.00717291 1.52578e-05
-11.851 -0.00718536 1.52963e-05
-11.8408 -0.00719784 1.53377e-05
-11.8306 -0.00721035 1.53764e-05
-11.8204 -0.00722289 1.5418e-05
-11.8102 -0.00723545 1.5457e-05
-11.8001 -0.00724804 1.54989e-05
-11.7899 -0.00726067 1.55381e-05
-11.7797 -0.00727332 1.55803e-05
-11.7696 -0.007286 1.56198e-05
-11.7594 -0.00729871 1.56622e-05
-11.7493 -0.00731145 1.57019e-05
-11.7391 -0.00732422 1.57447e-05
-11.729 -0.00733701 1.57846e-05
-11.7188 -0.00734984 1.58276e-05
-11.7087 -0.0073627 1.58678e-05
-11.6985 -0.00737559 1.59111e-05
-11.6884 -0.0073885 1.59516e-05
-11.6783 -0.00740145 1.59952e-05
-11.6681 -0.00741443 1.60359e-05
-11.658 -0.00742744 1.60797e-05
-11.6479 -0.00744047 1.61207e-05
-11.6378 -0.00745354 1.61648e-05
-11.6277 -0.00746664 1.62061e-05
-11.6176 -0.00747977 1.62505e-05
-11.6074 -0.00749293 1.62921e-05
-11.5973 -0.00750612 1.63367e-05
-11.5872 -0.00751934 1.63786e-05
-11.5771 -0.00753259 1.64235e-05
-11.567 -0.00754588 1.64656e-05
-11.5569 -0.00755919 1.65109e-05
-11.5469 -0.00757254 1.65532e-05
-11.5368 -0.00758591 1.65988e-05
-11.5267 -0.00759932 1.66414e-05
-11.5166 -0.00761276 1.66873e-05
-11.5065 -0.00762623 1.67302e-05
-11.4964 -0.00763974 1.67763e-05
-11.4864 -0.00765327 1.68195e-05
-11.4763 -0.00766684 1.6866e-05
-11.4662 -0.00768044 1.69095e-05
-11.4562 -0.00769407 1.69562e-05
-11.4461 -0.00770774 1.7e-05
-11.4361 -0.00772143 1.70471e-05
-11.426 -0.00773516 1.70911e-05
-11.4159 -0.00774892 1.71385e-05
-11.4059 -0.00776272 1.71828e-05
-11.3959 -0.00777654 1.72305e-05
-11.3858 -0.00779041 1.72751e-05
-11.3758 -0.0078043 1.73231e-05
-11.3657 -0.00781822 1.73681e-05
-11.3557 -0.00783218 1.74164e-05
-11.3457 -0.00784618 1.74616e-05
-11.3356 -0.0078602 1.75102e-05
-11.3256 -0.00787426 1.75558e-05
-11.3156 -0.00788836 1.76047e-05
-11.3056 -0.00790249 1.76506e-05
-11.2956 -0.00791665 1.76998e-05
-11.2856 -0.00793084 1.7746e-05
-11.2755 -0.00794507 1.77956e-05
-11.2655 -0.00795934 1.7842e-05
-11.2555 -0.00797363 1.78919e-05
-11.2455 -0.00798797 1.79387e-05
-11.2355 -0.00800234 1.7989e-05
-11.2255 -0.00801674 1.8036e-05
-11.2156 -0.00803117 1.80866e-05
-11.2056 -0.00804565 1.8134e-05
-11.1956 -0.00806015 1.8185e-05
-11.1856 -0.0080747 1.82327e-05
-11.1756 -0.00808927 1.82839e-05
-11.1656 -0.00810389 1.8332e-05
-11.1557 -0.00811854 1.83836e-05
-11.1457 -0.00813322 1.84319e-05
-11.1357 -0.00814794 1.84839e-05
-11.1258 -0.0081627 1.85326e-05
-11.1158 -0.00817749 1.85849e-05
-11.1058 -0.00819232 1.86339e-05
-11.0959 -0.00820718 1.86866e-05
-11.0859 -0.00822208 1.87359e-05
-11.076 -0.00823702 1.87889e-05
-11.066 -0.00825199 1.88386e-05
-11.0561 -0.008267 1.8892e-05
-11.0461 -0.00828205 1.8942e-05
-11.0362 -0.00829714 1.89957e-05
-11.0263 -0.00831226 1.90461e-05
-11.0163 -0.00832742 1.91002e-05
-11.0064 -0.00834262 1.91509e-05
-10.9965 -0.00835785 1.92054e-05
-10.9865 -0.00837312 1.92564e-05
-10.9766 -0.00838843 1.93112e-05
-10.9667 -0.00840378 1.93626e-05
-10.9568 -0.00841916 1.94179e-05
-10.9469 -0.00843459 1.94696e-05
-10.9369 -0.00845005 1.95252e-05
-10.927 -0.00846555 1.95773e-05
-10.9171 -0.00848109 1.96333e-05
-10.9072 -0.00849667 1.96857e-05
-10.8973 -0.00851228 1.97421e-05
-10.8874 -0.00852794 1.97949e-05
-10.8775 -0.00854363 1.98517e-05
-10.8676 -0.00855937 1.99048e-05
-10.8577 -0.00857514 1.9962e-05
-10.8478 -0.00859095 2.00155e-05
-10.838 -0.0086068 2.00731e-05
-10.8281 -0.00862269 2.0127e-05
-10.8182 -0.00863863 2.01849e-05
-10.8083 -0.0086546 2.02392e-05
-10.7984 -0.00867061 2.02975e-05
-10.7886 -0.00868666 2.03522e-05
-10.7787 -0.00870275 2.04109e-05
-10.7688 -0.00871889 2.0466e-05
-10.759 -0.00873506 2.05251e-05
-10.7491 -0.00875128 2.05805e-05
-10.7392 -0.00876753 2.06401e-05
-10.7294 -0.00878383 2.06959e-05
-10.7195 -0.00880017 2.07559e-05
-10.7097 -0.00881655 2.08121e-05
-10.6998 -0.00883297 2.08725e-05
-10.69 -0.00884943 2.09291e-05
-10.6801 -0.00886594 2.09899e-05
-10.6703 -0.00888248 2.10469e-05
-10.6605 -0.00889907 2.11081e-05
-10.6506 -0.0089157 2.11655e-05
-10.6408 -0.00893238 2.12272e-05
-10.631 -0.0089491 2.1285e-05
-10.6211 -0.00896585 2.13471e-05
-10.6113 -0.00898266 2.14053e-05
-10.6015 -0.0089995 2.14678e-05
-10.5917 -0.00901639 2.15265e-05
-10.5819 -0.00903332 2.15894e-05
-10.572 -0.0090503 2.16485e-05
-10.5622 -0.00906732 2.17119e-05
-10.5524 -0.00908438 2.17714e-05
-10.5426 -0.00910149 2.18352e-05
-10.5328 -0.00911864 2.18951e-05
-10.523 -0.00913583 2.19594e-05
-10.5132 -0.00915307 2.20197e-05
-10.5034 -0.00917036 2.20845e-05
-10.4936 -0.00918768 2.21452e-05
-10.4838 -0.00920506 2.22105e-05
-10.474 -0.00922248 2.22717e-05
-10.4642 -0.00923994 2.23374e-05
-10.4545 -0.00925745 2.2399e-05
-10.4447 -0.00927501 2.24652e-05
-10.4349 -0.00929261 2.25272e-05
-10.4251 -0.00931025 2.25939e-05
-10.4153 -0.00932795 2.26563e-05
-10.4056 -0.00934568 2.27235e-05
-10.3958 -0.00936347 2.27864e-05
-10.386 -0.0093813 2.2854e-05
-10.3763 -0.00939918 2.29174e-05
-10.3665 -0.00941711 2.29855e-05
-10.3567 -0.00943508 2.30494e-05
-10.347 -0.0094531 2.31179e-05
-10.3372 -0.00947116 2.31823e-05
-10.3275 -0.00948928 2.32513e-05
-10.3177 -0.00950744 2.33161e-05
-10.308 -0.00952565 2.33857e-05
-10.2982 -0.00954391 2.3451e-05
-10.2885 -0.00956222 2.3521e-05
-10.2787 -0.00958057 2.35868e-05
-10.269 -0.00959897 2.36574e-05
-10.2593 -0.00961743 2.37236e-05
-10.2495 -0.00963593 2.37947e-05
-10.2398 -0.00965448 2.38614e-05
-10.2301 -0.00967308 2.3933e-05
-10.2204 -0.00969173 2.40002e-05
-10.2106 -0.00971042 2.40723e-05
-10.2009 -0.00972917 2.414e-05
-10.1912 -0.00974797 2.42127e-05
-10.1815 -0.00976682 2.42808e-05
-10.1718 -0.00978572 2.4354e-05
-10.162 -0.00980467 2.44227e-05
-10.1523 -0.00982367 2.44964e-05
-10.1426 -0.00984272 2.45656e-05
-10.1329 -0.00986182 2.46399e-05
-10.1232 -0.00988098 2.47096e-05
-10.1135 -0.00990018 2.47844e-05
-10.1038 -0.00991944 2.48546e-05
-10.0941 -0.00993875 2.493e-05
-10.0844 -0.00995811 2.50007e-05
-10.0747 -0.00997752 2.50766e-05
-10.065 -0.00999698 2.51479e-05
-10.0554 -0.0100165 2.52244e-05
-10.0457 -0.0100361 2.52962e-05
-10.036 -0.0100557 2.53732e-05
-10.0263 -0.0100754 2.54456e-05
-10.0166 -0.0100951 2.55232e-05
-10.007 -0.0101149 2.5596e-05
-9.99729 -0.0101347 2.56742e-05
-9.98761 -0.0101546 2.57477e-05
-9.97795 -0.0101746 2.58264e-05
-9.96828 -0.0101946 2.59004e-05
-9.95862 -0.0102146 2.59798e-05
-9.94895 -0.0102347 2.60543e-05
-9.93929 -0.0102549 2.61343e-05
-9.92964 -0.0102751 2.62093e-05
-9.91998 -0.0102954 2.62899e-05
-9.91033 -0.0103157 2.63655e-05
-9.90068 -0.0103361 2.64467e-05
-9.89103 -0.0103565 2.65229e-05
-9.88138 -0.010377 2.66047e-05
-9.87174 -0.0103976 2.66815e-05
-9.8621 -0.0104182 2.67639e-05
-9.85246 -0.0104389 2.68413e-05
-9.84282 -0.0104596 2.69243e-05
-9.83318 -0.0104804 2.70022e-05
-9.82355 -0.0105012 2.70859e-05
-9.81392 -0.0105221 2.71644e-05
-9.80429 -0.0105431 2.72488e-05
-9.79467 -0.0105641 2.73279e-05
-9.78504 -0.0105852 2.74128e-05
-9.77542 -0.0106063 2.74926e-05
-9.7658 -0.0106275 2.75782e-05
-9.75618 -0.0106488 2.76585e-05
-9.74657 -0.0106701 2.77448e-05
-9.73695 -0.0106914 2.78257e-05
-9.72734 -0.0107129 2.79126e-05
-9.71773 -0.0107343 2.79942e-05
-9.70812 -0.0107559 2.80818e-05
-9.69852 -0.0107775 2.8164e-05
-9.68892 -0.0107992 2.82522e-05
-9.67932 -0.0108209 2.83351e-05
-9.66972 -0.0108427 2.8424e-05
-9.66012 -0.0108645 2.85075e-05
-9.65053 -0.0108865 2.85971e-05
-9.64094 -0.0109084 2.86812e-05
-9.63135 -0.0109305 2.87715e-05
-9.62176 -0.0109526 2.88563e-05
-9.61217 -0.0109747 2.89473e-05
-9.60259 -0.010997 2.90327e-05
-9.59301 -0.0110193 2.91244e-05
-9.58343 -0.0110416 2.92105e-05
-9.57385 -0.011064 2.93029e-05
-9.56428 -0.0110865 2.93897e-05
-9.5547 -0.011109 2.94829e-05
-9.54513 -0.0111317 2.95703e-05
-9.53556 -0.0111543 2.96642e-05
-9.526 -0.0111771 2.97523e-05
-9.51643 -0.0111999 2.98469e-05
-9.50687 -0.0112227 2.99357e-05
-9.49731 -0.0112457 3.00311e-05
-9.48775 -0.0112687 3.01206e-05
-9.47819 -0.0112917 3.02167e-05
-9.46864 -0.0113149 3.03069e-05
-9.45908 -0.0113381 3.04038e-05
-9.44953 -0.0113613 3.04947e-05
-9.43999 -0.0113847 3.05923e-05
-9.43044 -0.011408 3.06839e-05
-9.42089 -0.0114315 3.07823e-05
-9.41135 -0.011455 3.08747e-05
-9.40181 -0.0114786 3.09738e-05
-9.39227 -0.0115023 3.1067e-05
-9.38274 -0.0115261 3.11669e-05
-9.3732 -0.0115499 3.12607e-05
-9.36367 -0.0115737 3.13615e-05
-9.35414 -0.0115977 3.14561e-05
-9.34461 -0.0116217 3.15576e-05
-9.33509 -0.0116458 3.1653e-05
-9.32556 -0.0116699 3.17553e-05
-9.31604 -0.0116942 3.18514e-05
-9.30652 -0.0117185 3.19546e-05
-9.297 -0.0117428 3.20515e-05
-9.28748 -0.0117673 3.21554e-05
-9.27797 -0.0117918 3.22531e-05
-9.26846 -0.0118164 3.23579e-05
-9.25895 -0.011841 3.24564e-05
-9.24944 -0.0118658 3.2562e-05
-9.23993 -0.0118906 3.26613e-05
-9.23043 -0.0119154 3.27678e-05
-9.22093 -0.0119404 3.28679e-05
-9.21143 -0.0119654 3.29752e-05
-9.20193 -0.0119905 3.30761e-05
-9.19243 -0.0120157 3.31843e-05
-9.18293 -0.0120409 3.3286e-05
-9.17344 -0.0120662 3.33951e-05
-9.16395 -0.0120916 3.34976e-05
-9.15446 -0.0121171 3.36076e-05
-9.14497 -0.0121426 3.37109e-05
-9.13549 -0.0121683 3.38218e-05
-9.12601 -0.012194 3.3926e-05
-9.11653 -0.0122197 3.40378e-05
-9.10705 -0.0122456 3.41428e-05
-9.09757 -0.0122715 3.42556e-05
-9.08809 -0.0122975 3.43614e-05
-9.07862 -0.0123236 3.44751e-05
-9.06915 -0.0123498 3.45818e-05
-9.05968 -0.012376 3.46964e-05
-9.05021 -0.0124023 3.4804e-05
-9.04074 -0.0124287 3.49195e-05
-9.03128 -0.0124552 3.5028e-05
-9.02182 -0.0124818 3.51445e-05
-9.01236 -0.0125084 3.52539e-05
-9.0029 -0.0125351 3.53713e-05
-8.99344 -0.0125619 3.54817e-05
-8.98399 -0.0125888 3.56001e-05
-8.97453 -0.0126158 3.57113e-05
-8.96508 -0.0126428 3.58307e-05
-8.95563 -0.01267 3.59429e-05
-8.94618 -0.0126972 3.60632e-05
-8.93674 -0.0127245 3.61763e-05
-8.92729 -0.0127518 3.62976e-05
-8.91785 -0.0127793 3.64117e-05
-8.90841 -0.0128068 3.65341e-05
-8.89897 -0.0128345 3.66491e-05
-8.88954 -0.0128622 3.67724e-05
-8.8801 -0.01289 3.68885e-05
-8.87067 -0.0129179 3.70128e-05
-8.86124 -0.0129458 3.71298e-05
-8.85181 -0.0129739 3.72552e-05
-8.84238 -0.013002 3.73732e-05
-8.83296 -0.0130303 3.74997e-05
-8.82353 -0.0130586 3.76186e-05
-8.81411 -0.013087 3.77462e-05
-8.80469 -0.0131155 3.78662e-05
-8.79527 -0.013144 3.79948e-05
-8.78586 -0.0131727 3.81158e-05
-8.77644 -0.0132015 3.82455e-05
-8.76703 -0.0132303 3.83675e-05
-8.75762 -0.0132593 3.84983e-05
-8.74821 -0.0132883 3.86213e-05
-8.7388 -0.0133174 3.87533e-05
-8.7294 -0.0133466 3.88773e-05
-8.71999 -0.0133759 3.90104e-05
-8.71059 -0.0134053 3.91355e-05
-8.70119 -0.0134348 3.92698e-05
-8.69179 -0.0134643 3.93959e-05
-8.68239 -0.013494 3.95313e-05
-8.673 -0.0135238 3.96586e-05
-8.6636 -0.0135536 3.97951e-05
-8.65421 -0.0135836 3.99235e-05
-8.64482 -0.0136136 4.00612e-05
-8.63543 -0.0136437 4.01907e-05
-8.62605 -0.013674 4.03296e-05
-8.61666 -0.0137043 4.04601e-05
-8.60728 -0.0137347 4.06002e-05
-8.5979 -0.0137652 4.07319e-05
-8.58852 -0.0137959 4.08732e-05
-8.57914 -0.0138266 4.10061e-05
-8.56976 -0.0138574 4.11486e-05
-8.56039 -0.0138883 4.12826e-05
-8.55102 -0.0139193 4.14264e-05
-8.54165 -0.0139504 4.15616e-05
-8.53228 -0.0139816 4.17066e-05
-8.52291 -0.0140129 4.1843e-05
-8.51354 -0.0140443 4.19892e-05
-8.50418 -0.0140758 4.21268e-05
-8.49482 -0.0141074 4.22743e-05
-8.48546 -0.0141392 4.24131e-05
-8.4761 -0.014171 4.25619e-05
-8.46674 -0.0142029 4.2702e-05
-8.45738 -0.0142349 4.2852e-05
-8.44803 -0.014267 4.29933e-05
-8.43868 -0.0142992 4.31447e-05
-8.42933 -0.0143316 4.32873e-05
-8.41998 -0.014364 4.344e-05
-8.41063 -0.0143965 4.35838e-05
-8.40128 -0.0144292 4.37379e-05
-8.39194 -0.0144619 4.38829e-05
-8.3826 -0.0144948 4.40384e-05
-8.37326 -0.0145277 4.41847e-05
-8.36392 -0.0145608 4.43416e-05
-8.35458 -0.014594 4.44892e-05
-8.34525 -0.0146273 4.46475e-05
-8.33591 -0.0146607 4.47964e-05
-8.32658 -0.0146942 4.49561e-05
-8.31725 -0.0147278 4.51064e-05
-8.30792 -0.0147615 4.52675e-05
-8.29859 -0.0147953 4.54191e-05
-8.28926 -0.0148293 4.55817e-05
-8.27994 -0.0148633 4.57346e-05
-8.27062 -0.0148975 4.58987e-05
-8.2613 -0.0149318 4.6053e-05
-8.25198 -0.0149662 4.62185e-05
-8.24266 -0.0150007 4.63742e-05
-8.23334 -0.0150353 4.65413e-05
-8.22403 -0.0150701 4.66984e-05
-8.21472 -0.0151049 4.68669e-05
-8.2054 -0.0151399 4.70255e-05
-8.19609 -0.015175 4.71955e-05
-8.18679 -0.0152102 4.73555e-05
-8.17748 -0.0152455 4.75271e-05
-8.16817 -0.0152809 4.76886e-05
-8.15887 -0.0153165 4.78617e-05
-8.14957 -0.0153522 4.80246e-05
-8.14027 -0.015388 4.81994e-05
-8.13097 -0.0154239 4.83638e-05
-8.12167 -0.0154599 4.85401e-05
-8.11238 -0.0154961 4.87061e-05
-8.10308 -0.0155324 4.8884e-05
-8.09379 -0.0155688 4.90515e-05
-8.0845 -0.0156053 4.9231e-05
-8.07521 -0.0156419 4.94001e-05
-8.06592 -0.0156787 4.95813e-05
-8.05664 -0.0157156 4.97519e-05
-8.04735 -0.0157526 4.99347e-05
-8.03807 -0.0157898 5.01069e-05
-8.02879 -0.015827 5.02915e-05
-8.01951 -0.0158644 5.04653e-05
-8.01023 -0.015902 5.06515e-05
-8.00095 -0.0159396 5.08269e-05
-7.99168 -0.0159774 5.10149e-05
-7.9824 -0.0160153 5.1192e-05
-7.97313 -0.0160534 5.13817e-05
-7.96386 -0.0160915 5.15604e-05
-7.95459 -0.0161298 5.17519e-05
-7.94532 -0.0161683 5.19323e-05
-7.93606 -0.0162068 5.21256e-05
-7.92679 -0.0162455 5.23077e-05
-7.91753 -0.0162844 5.25028e-05
-7.90827 -0.0163233 5.26866e-05
-7.89901 -0.0163624 5.28836e-05
-7.88975 -0.0164017 5.3069e-05
-7.88049 -0.0164411 5.32679e-05
-7.87123 -0.0164806 5.34551e-05
-7.86198 -0.0165202 5.36559e-05
-7.85273 -0.01656 5.38449e-05
-7.84348 -0.0165999 5.40475e-05
-7.83423 -0.01664 5.42383e-05
-7.82498 -0.0166802 5.44429e-05
-7.81573 -0.0167205 5.46355e-05
-7.80649 -0.016761 5.4842e-05
-7.79724 -0.0168016 5.50364e-05
-7.788 -0.0168424 5.5245e-05
-7.77876 -0.0168833 5.54413e-05
-7.76952 -0.0169244 5.56518e-05
-7.76028 -0.0169656 5.58499e-05
-7.75105 -0.0170069 5.60625e-05
-7.74181 -0.0170484 5.62626e-05
-7.73258 -0.01709 5.64771e-05
-7.72335 -0.0171318 5.66791e-05
-7.71412 -0.0171738 5.68958e-05
-7.70489 -0.0172158 5.70998e-05
-7.69566 -0.0172581 5.73185e-05
-7.68643 -0.0173005 5.75244e-05
-7.67721 -0.017343 5.77452e-05
-7.66798 -0.0173857 5.79532e-05
-7.65876 -0.0174285 5.81762e-05
-7.64954 -0.0174715 5.83862e-05
-7.64032 -0.0175146 5.86113e-05
-7.63111 -0.0175579 5.88234e-05
-7.62189 -0.0176014 5.90507e-05
-7.61267 -0.017645 5.92649e-05
-7.60346 -0.0176888 5.94944e-05
-7.59425 -0.0177327 5.97107e-05
-7.58504 -0.0177768 5.99424e-05
-7.57583 -0.017821 6.01608e-05
-7.56662 -0.0178654 6.03948e-05
-7.55742 -0.01791 6.06154e-05
-7.54821 -0.0179547 6.08518e-05
-7.53901 -0.0179996 6.10745e-05
-7.52981 -0.0180446 6.13132e-05
-7.5206 -0.0180898 6.15381e-05
-7.51141 -0.0181352 6.17792e-05
-7.50221 -0.0181807 6.20064e-05
-7.49301 -0.0182264 6.22498e-05
-7.48382 -0.0182723 6.24793e-05
-7.47462 -0.0183184 6.27251e-05
-7.46543 -0.0183646 6.29569e-05
-7.45624 -0.0184109 6.32052e-05
-7.44705 -0.0184575 6.34392e-05
-7.43786 -0.0185042 6.36901e-05
-7.42868 -0.0185511 6.39264e-05
-7.41949 -0.0185982 6.41798e-05
-7.41031 -0.0186454 6.44185e-05
-7.40112 -0.0186928 6.46745e-05
-7.39194 -0.0187404 6.49156e-05
-7.38276 -0.0187882 6.51741e-05
-7.37358 -0.0188361 6.54177e-05
-7.36441 -0.0188842 6.56788e-05
-7.35523 -0.0189326 6.59249e-05
-7.34606 -0.018981 6.61887e-05
-7.33688 -0.0190297 6.64372e-05
-7.32771 -0.0190785 6.67037e-05
-7.31854 -0.0191276 6.69547e-05
-7.30937 -0.0191768 6.72239e-05
-7.3002 -0.0192262 6.74776e-05
-7.29104 -0.0192757 6.77495e-05
-7.28187 -0.0193255 6.80057e-05
-7.27271 -0.0193755 6.82805e-05
-7.26355 -0.0194256 6.85393e-05
-7.25438 -0.0194759 6.88169e-05
-7.24522 -0.0195265 6.90784e-05
-7.23607 -0.0195772 6.93588e-05
-7.22691 -0.0196281 6.96231e-05
-7.21775 -0.0196792 6.99063e-05
-7.2086 -0.0197305 7.01734e-05
-7.19945 -0.0197819 7.04595e-05
-7.19029 -0.0198336 7.07294e-05
-7.18114 -0.0198855 7.10185e-05
-7.17199 -0.0199376 7.12911e-05
-7.16285 -0.0199899 7.15833e-05
-7.1537 -0.0200423 7.18588e-05
-7.14455 -0.020095 7.21539e-05
-7.13541 -0.0201479 7.24323e-05
-7.12627 -0.020201 7.27306e-05
-7.11713 -0.0202543 7.30119e-05
-7.10798 -0.0203078 7.33133e-05
-7.09885 -0.0203615 7.35976e-05
-7.08971 -0.0204154 7.39021e-05
-7.08057 -0.0204695 7.41894e-05
-7.07144 -0.0205238 7.44972e-05
-7.0623 -0.0205784 7.47875e-05
-7.05317 -0.0206331 7.50985e-05
-7.04404 -0.0206881 7.53919e-05
-7.03491 -0.0207432 7.57062e-05
-7.02578 -0.0207986 7.60028e-05
-7.01665 -0.0208542 7.63204e-05
-7.00753 -0.0209101 7.66201e-05
-6.9984 -0.0209661 7.69412e-05
-6.98928 -0.0210224 7.72441e-05
-6.98016 -0.0210789 7.75686e-05
-6.97103 -0.0211356 7.78747e-05
-6.96191 -0.0211925 7.82027e-05
-6.9528 -0.0212497 7.85121e-05
-6.94368 -0.0213071 7.88437e-05
-6.93456 -0.0213647 7.91564e-05
-6.92545 -0.0214225 7.94915e-05
-6.91633 -0.0214806 7.98076e-05
-6.90722 -0.0215389 8.01464e-05
-6.89811 -0.0215974 8.04659e-05
-6.889 -0.0216562 8.08084e-05
-6.87989 -0.0217152 8.11314e-05
-6.87078 -0.0217744 8.14776e-05
-6.86168 -0.0218339 8.18041e-05
-6.85257 -0.0218936 8.21541e-05
-6.84347 -0.0219535 8.24841e-05
-6.83437 -0.0220137 8.2838e-05
-6.82526 -0.0220741 8.31716e-05
-6.81616 -0.0221348 8.35293e-05
-6.80707 -0.0221957 8.38667e-05
-6.79797 -0.0222569 8.42283e-05
-6.78887 -0.0223183 8.45694e-05
-6.77978 -0.02238 8.4935e-05
-6.77068 -0.0224419 8.52799e-05
-6.76159 -0.0225041 8.56496e-05
-6.7525 -0.0225665 8.59983e-05
-6.74341 -0.0226292 8.6372e-05
-6.73432 -0.0226921 8.67246e-05
-6.72523 -0.0227553 8.71025e-05
-6.71614 -0.0228187 8.74591e-05
-6.70706 -0.0228824 8.78412e-05
-6.69797 -0.0229464 8.82018e-05
-6.68889 -0.0230106 8.85881e-05
-6.67981 -0.0230751 8.89527e-05
-6.67072 -0.0231399 8.93434e-05
-6.66164 -0.0232049 8.97122e-05
-6.65257 -0.0232702 9.01072e-05
-6.64349 -0.0233357 9.04802e-05
-6.63441 -0.0234016 9.08797e-05
-6.62534 -0.0234677 9.12569e-05
-6.61626 -0.0235341 9.16608e-05
-6.60719 -0.0236007 9.20424e-05
-6.59812 -0.0236677 9.24509e-05
-6.58905 -0.0237349 9.28368e-05
-6.57998 -0.0238024 9.325e-05
-6.57091 -0.0238702 9.36403e-05
-6.56184 -0.0239382 9.40582e-05
-6.55278 -0.0240066 9.4453e-05
-6.54371 -0.0240752 9.48757e-05
-6.53465 -0.0241442 9.5275e-05
-6.52559 -0.0242134 9.57026e-05
-6.51652 -0.0242829 9.61065e-05
-6.50746 -0.0243527 9.6539e-05
-6.49841 -0.0244228 9.69476e-05
-6.48935 -0.0244932 9.73851e-05
-6.48029 -0.0245639 9.77984e-05
-6.47123 -0.0246349 9.8241e-05
-6.46218 -0.0247062 9.86591e-05
-6.45313 -0.0247778 9.91069e-05
-6.44407 -0.0248498 9.95299e-05
-6.43502 -0.024922 9.99829e-05
-6.42597 -0.0249945 0.000100411
-6.41692 -0.0250674 0.000100869
-6.40788 -0.0251405 0.000101302
-6.39883 -0.025214 0.000101766
-6.38978 -0.0252878 0.000102204
-6.38074 -0.0253619 0.000102673
-6.3717 -0.0254363 0.000103116
-6.36265 -0.0255111 0.000103591
-6.35361 -0.0255862 0.000104039
-6.34457 -0.0256616 0.00010452
-6.33553 -0.0257373 0.000104974
-6.3265 -0.0258134 0.00010546
-6.31746 -0.0258898 0.000105919
-6.30842 -0.0259665 0.000106411
-6.29939 -0.0260436 0.000106875
-6.29035 -0.026121 0.000107373
-6.28132 -0.0261987 0.000107843
-6.27229 -0.0262768 0.000108347
-6.26326 -0.0263552 0.000108823
-6.25423 -0.026434 0.000109333
-6.2452 -0.0265132 0.000109815
-6.23618 -0.0265926 0.000110331
-6.22715 -0.0266725 0.000110818
-6.21813 -0.0267526 0.00011134
-6.2091 -0.0268332 0.000111834
-6.20008 -0.0269141 0.000112362
-6.19106 -0.0269954 0.000112862
-6.18204 -0.027077 0.000113397
-6.17302 -0.027159 0.000113903
-6.164 -0.0272413 0.000114444
-6.15498 -0.0273241 0.000114956
-6.14596 -0.0274072 0.000115504
-6.13695 -0.0274907 0.000116022
-6.12793 -0.0275745 0.000116577
-6.11892 -0.0276587 0.000117102
-6.10991 -0.0277434 0.000117664
-6.1009 -0.0278284 0.000118195
-6.09189 -0.0279137 0.000118763
-6.08288 -0.0279995 0.000119301
-6.07387 -0.0280857 0.000119877
-6.06486 -0.0281722 0.000120421
-6.05586 -0.0282592 0.000121004
-6.04685 -0.0283465 0.000121556
-6.03785 -0.0284343 0.000122146
-6.02885 -0.0285225 0.000122704
-6.01984 -0.028611 0.000123302
-6.01084 -0.0287 0.000123867
-6.00184 -0.0287894 0.000124472
-5.99285 -0.0288792 0.000125044
-5.98385 -0.0289694 0.000125657
-5.97485 -0.02906 0.000126237
-5.96585 -0.0291511 0.000126858
-5.95686 -0.0292425 0.000127445
-5.94787 -0.0293344 0.000128073
-5.93887 -0.0294268 0.000128668
-5.92988 -0.0295195 0.000129304
-5.92089 -0.0296127 0.000129906
-5.9119 -0.0297064 0.000130551
-5.90291 -0.0298005 0.000131161
-5.89393 -0.029895 0.000131814
-5.88494 -0.0299899 0.000132432
-5.87595 -0.0300854 0.000133093
-5.86697 -0.0301812 0.000133719
-5.85798 -0.0302775 0.000134389
-5.849 -0.0303743 0.000135023
-5.84002 -0.0304716 0.000135702
-5.83104 -0.0305693 0.000136344
-5.82206 -0.0306674 0.000137032
-5.81308 -0.0307661 0.000137682
-5.8041 -0.0308652 0.000138379
-5.79513 -0.0309648 0.000139038
-5.78615 -0.0310648 0.000139744
-5.77718 -0.0311654 0.000140412
-5.7682 -0.0312664 0.000141127
-5.75923 -0.031368 0.000141804
-5.75026 -0.03147 0.000142528
-5.74129 -0.0315725 0.000143214
-5.73232 -0.0316755 0.000143948
-5.72335 -0.031779 0.000144643
-5.71438 -0.031883 0.000145387
-5.70541 -0.0319875 0.000146091
-5.69645 -0.0320925 0.000146845
-5.68748 -0.0321981 0.000147558
-5.67852 -0.0323042 0.000148323
-5.66955 -0.0324107 0.000149046
-5.66059 -0.0325179 0.00014982
-5.65163 -0.0326255 0.000150553
-5.64267 -0.0327337 0.000151338
-5.63371 -0.0328424 0.000152081
-5.62475 -0.0329516 0.000152876
-5.61579 -0.0330614 0.000153629
-5.60684 -0.0331717 0.000154436
-5.59788 -0.0332826 0.000155199
-5.58893 -0.0333941 0.000156016
-5.57997 -0.0335061 0.00015679
-5.57102 -0.0336186 0.000157619
-5.56207 -0.0337317 0.000158403
-5.55312 -0.0338454 0.000159243
-5.54416 -0.0339597 0.000160039
-5.53522 -0.0340745 0.00016089
-5.52627 -0.03419 0.000161697
-5.51732 -0.034306 0.00016256
-5.50837 -0.0344226 0.000163378
-5.49943 -0.0345398 0.000164253
-5.49048 -0.0346576 0.000165082
-5.48154 -0.0347759 0.00016597
-5.4726 -0.0348949 0.000166811
-5.46365 -0.0350145 0.000167711
-5.45471 -0.0351348 0.000168564
-5.44577 -0.0352556 0.000169476
-5.43683 -0.0353771 0.000170341
-5.4279 -0.0354991 0.000171267
-5.41896 -0.0356219 0.000172144
-5.41002 -0.0357452 0.000173083
-5.40109 -0.0358692 0.000173973
-5.39215 -0.0359939 0.000174925
-5.38322 -0.0361191 0.000175827
-5.37428 -0.0362451 0.000176793
-5.36535 -0.0363717 0.000177709
-5.35642 -0.0364989 0.000178688
-5.34749 -0.0366269 0.000179617
-5.33856 -0.0367555 0.000180611
-5.32963 -0.0368848 0.000181553
-5.3207 -0.0370147 0.000182561
-5.31178 -0.0371454 0.000183517
-5.30285 -0.0372767 0.00018454
-5.29393 -0.0374088 0.00018551
-5.285 -0.0375415 0.000186548
-5.27608 -0.037675 0.000187532
-5.26716 -0.0378091 0.000188585
-5.25824 -0.037944 0.000189584
-5.24931 -0.0380796 0.000190653
-5.24039 -0.038216 0.000191666
-5.23148 -0.038353 0.000192751
-5.22256 -0.0384909 0.000193779
-5.21364 -0.0386294 0.00019488
-5.20472 -0.0387687 0.000195923
-5.19581 -0.0389088 0.000197041
-5.18689 -0.0390496 0.0001981
-5.17798 -0.0391912 0.000199234
-5.16907 -0.0393335 0.000200309
-5.16015 -0.0394767 0.00020146
-5.15124 -0.0396206 0.000202552
-5.14233 -0.0397653 0.000203721
-5.13342 -0.0399108 0.000204829
-5.12451 -0.0400571 0.000206015
-5.11561 -0.0402043 0.00020714
-5.1067 -0.0403522 0.000208344
-5.09779 -0.0405009 0.000209487
-5.08889 -0.0406505 0.00021071
-5.07998 -0.0408009 0.000211869
-5.07108 -0.0409522 0.000213111
-5.06218 -0.0411043 0.000214289
-5.05327 -0.0412572 0.00021555
-5.04437 -0.0414111 0.000216746
-5.03547 -0.0415657 0.000218027
-5.02657 -0.0417213 0.000219241
-5.01767 -0.0418777 0.000220542
-5.00877 -0.042035 0.000221776
-4.99988 -0.0421932 0.000223097
-4.99098 -0.0423523 0.00022435
-4.98209 -0.0425123 0.000225692
-4.97319 -0.0426732 0.000226965
-4.9643 -0.0428351 0.000228328
-4.9554 -0.0429978 0.000229621
-4.94651 -0.0431615 0.000231006
-4.93762 -0.0433262 0.00023232
-4.92873 -0.0434918 0.000233727
-4.91984 -0.0436583 0.000235062
-4.91095 -0.0438259 0.000236491
-4.90206 -0.0439943 0.000237848
-4.89317 -0.0441638 0.0002393
-4.88429 -0.0443343 0.000240679
-4.8754 -0.0445057 0.000242155
-4.86651 -0.0446782 0.000243556
-4.85763 -0.0448516 0.000245056
-4.84875 -0.0450261 0.000246481
-4.83986 -0.0452016 0.000248005
-4.83098 -0.0453782 0.000249453
-4.8221 -0.0455558 0.000251002
-4.81322 -0.0457345 0.000252474
-4.80434 -0.0459142 0.000254049
-4.79546 -0.046095 0.000255546
-4.78658 -0.0462768 0.000257147
-4.77771 -0.0464598 0.000258668
-4.76883 -0.0466438 0.000260296
-4.75995 -0.046829 0.000261843
-4.75108 -0.0470153 0.000263498
-4.7422 -0.0472026 0.000265072
-4.73333 -0.0473912 0.000266755
-4.72446 -0.0475809 0.000268355
-4.71558 -0.0477717 0.000270066
-4.70671 -0.0479637 0.000271694
-4.69784 -0.0481568 0.000273435
-4.68897 -0.0483512 0.000275091
-4.6801 -0.0485467 0.000276861
-4.67123 -0.0487435 0.000278545
-4.66237 -0.0489414 0.000280346
-4.6535 -0.0491406 0.00028206
-4.64463 -0.049341 0.000283892
-4.63577 -0.0495427 0.000285636
-4.6269 -0.0497456 0.0002875
-4.61804 -0.0499498 0.000289275
-4.60918 -0.0501552 0.000291172
-4.60031 -0.050362 0.000292977
-4.59145 -0.05057 0.000294908
-4.58259 -0.0507794 0.000296746
-4.57373 -0.05099 0.000298711
-4.56487 -0.051202 0.000300581
-4.55601 -0.0514154 0.000302582
-4.54716 -0.0516301 0.000304486
-4.5383 -0.0518462 0.000306522
-4.52944 -0.0520636 0.000308461
-4.52059 -0.0522825 0.000310534
-4.51173 -0.0525027 0.000312508
-4.50288 -0.0527244 0.000314619
-4.49402 -0.0529475 0.000316629
-4.48517 -0.053172 0.000318779
-4.47632 -0.053398 0.000320827
-4.46747 -0.0536255 0.000323016
-4.45862 -0.0538545 0.000325102
-4.44977 -0.0540849 0.000327332
-4.44092 -0.0543169 0.000329456
-4.43207 -0.0545504 0.000331729
-4.42322 -0.0547854 0.000333893
-4.41437 -0.055022 0.000336208
-4.40553 -0.0552601 0.000338414
-4.39668 -0.0554998 0.000340773
-4.38783 -0.0557411 0.000343021
-4.37899 -0.0559841 0.000345425
-4.37015 -0.0562286 0.000347716
-4.3613 -0.0564748 0.000350166
-4.35246 -0.0567227 0.000352502
-4.34362 -0.0569722 0.000355
-4.33478 -0.0572234 0.000357382
-4.32594 -0.0574763 0.000359928
-4.3171 -0.0577309 0.000362357
-4.30826 -0.0579873 0.000364954
-4.29942 -0.0582454 0.000367431
-4.29058 -0.0585053 0.00037008
-4.28175 -0.0587669 0.000372606
-4.27291 -0.0590304 0.000375308
-4.26407 -0.0592957 0.000377886
-4.25524 -0.0595628 0.000380642
-4.2464 -0.0598318 0.000383272
-4.23757 -0.0601027 0.000386085
-4.22874 -0.0603754 0.00038877
-4.21991 -0.0606501 0.00039164
-4.21107 -0.0609267 0.000394381
-4.20224 -0.0612053 0.000397311
-4.19341 -0.0614858 0.000400109
-4.18458 -0.0617683 0.0004031
-4.17575 -0.0620528 0.000405958
-4.16693 -0.0623394 0.000409012
-4.1581 -0.062628 0.000411931
-4.14927 -0.0629186 0.000415051
-4.14045 -0.0632114 0.000418033
-4.13162 -0.0635063 0.00042122
-4.12279 -0.0638033 0.000424267
-4.11397 -0.0641025 0.000427524
-4.10515 -0.0644038 0.000430639
-4.09632 -0.0647074 0.000433967
-4.0875 -0.0650132 0.000437153
-4.07868 -0.0653212 0.000440555
-4.06986 -0.0656315 0.000443812
-4.06104 -0.0659441 0.000447292
-4.05222 -0.066259 0.000450624
-4.0434 -0.0665763 0.000454183
-4.03458 -0.0668959 0.000457593
-4.02576 -0.067218 0.000461234
-4.01695 -0.0675425 0.000464724
-4.00813 -0.0678694 0.000468451
-3.99931 -0.0681988 0.000472025
-3.9905 -0.0685307 0.00047584
-3.98168 -0.0688651 0.000479501
-3.97287 -0.0692021 0.000483408
-3.96405 -0.0695417 0.000487159
-3.95524 -0.069884 0.000491162
-3.94643 -0.0702288 0.000495007
-3.93762 -0.0705764 0.00049911
-3.92881 -0.0709266 0.000503052
-3.92 -0.0712796 0.000507259
-3.91119 -0.0716354 0.000511304
-3.90238 -0.071994 0.000515619
-3.89357 -0.0723554 0.000519771
-3.88476 -0.0727197 0.0005242
-3.87595 -0.0730869 0.000528463
-3.86715 -0.073457 0.00053301
-3.85834 -0.0738302 0.00053739
-3.84953 -0.0742063 0.000542062
-3.84073 -0.0745855 0.000546564
-3.83192 -0.0749678 0.000551366
-3.82312 -0.0753532 0.000555998
-3.81432 -0.0757418 0.000560937
-3.80551 -0.0761335 0.000565704
-3.79671 -0.0765286 0.000570788
-3.78791 -0.0769269 0.000575699
-3.77911 -0.0773286 0.000580934
-3.77031 -0.0777336 0.000585996
-3.76151 -0.0781421 0.000591393
-3.75271 -0.078554 0.000596616
-3.74391 -0.0789694 0.000602183
-3.73511 -0.0793884 0.000607576
-3.72632 -0.079811 0.000613325
-3.71752 -0.0802373 0.000618899
-3.70872 -0.0806673 0.000624842
-3.69993 -0.0811011 0.00063061
-3.69113 -0.0815386 0.000636758
-3.68234 -0.0819801 0.000642734
-3.67355 -0.0824254 0.000649104
-3.66475 -0.0828748 0.000655302
-3.65596 -0.0833282 0.000661909
-3.64717 -0.0837858 0.000668347
-3.63838 -0.0842475 0.000675212
-3.62958 -0.0847134 0.00068191
-3.62079 -0.0851837 0.000689051
-3.612 -0.0856583 0.000696031
-3.60321 -0.0861374 0.000703475
-3.59443 -0.086621 0.000710763
-3.58564 -0.0871092 0.000718535
-3.57685 -0.0876021 0.000726161
-3.56806 -0.0880997 0.000734294
-3.55928 -0.0886022 0.000742291
-3.55049 -0.0891097 0.000750822
-3.5417 -0.0896222 0.000759229
-3.53292 -0.0901397 0.000768201
-3.52413 -0.0906626 0.000777065
-3.51535 -0.0911907 0.000786527
-3.50657 -0.0917243 0.000795902
-3.49778 -0.0922634 0.000805915
-3.489 -0.0928082 0.000815864
-3.48022 -0.0933588 0.000826497
-3.47144 -0.0939153 0.000837098
-3.46266 -0.0944779 0.000848435
-3.45388 -0.0950467 0.000859779
-3.4451 -0.0956218 0.000871921
-3.43632 -0.0962034 0.000884119
-3.42754 -0.0967918 0.000897188
-3.41876 -0.0973869 0.000910375
-3.40999 -0.0979892 0.000924522
-3.40121 -0.0985987 0.000938865
-3.39243 -0.0992157 0.000954275
-3.38366 -0.0998403 0.000969979
-3.37488 -0.100473 0.000986883
-3.36611 -0.101114 0.00100421
-3.35733 -0.101763 0.0010229
-3.34856 -0.102421 0.00104217
-3.33979 -0.103089 0.00106301
-3.33101 -0.103765 0.00108465
-3.32224 -0.104452 0.00110813
-3.31347 -0.105149 0.00113269
-3.3047 -0.105857 0.00115943
-3.29593 -0.106576 0.00118761
-3.28716 -0.107307 0.00121844
-3.27839 -0.108051 0.00125121
-3.26962 -0.108808 0.00128724
-3.26085 -0.109579 0.00132591
-3.25208 -0.110365 0.00136868
-3.24331 -0.111166 0.00141505
-3.23455 -0.111985 0.00146669
-3.22578 -0.112822 0.00152331
-3.21701 -0.113678 0.00158689
-3.20825 -0.114556 0.00165746
-3.19948 -0.115457 0.00173747
-3.19072 -0.116383 0.00182749
-3.18195 -0.117336 0.00193071
-3.17319 -0.118321 0.00204861
-3.16442 -0.119338 0.00218562
-3.15566 -0.120394 0.00234478
-3.1469 -0.121491 0.00253269
-3.13814 -0.122636 0.00275524
-3.12938 -0.123833 0.00302297
-3.12062 -0.12509 0.00334715
-3.11186 -0.126414 0.00374593
-3.1031 -0.127811 0.00424123
-3.09434 -0.12929 0.00486655
-3.08558 -0.130852 0.00566564
-3.07682 -0.132492 0.00670335
-3.06806 -0.134188 0.00806717
-3.0593 -0.135874 0.00987935
-3.05055 -0.137411 0.0122901
-3.04179 -0.13851 0.0154505
-3.03303 -0.138664 0.0193899
-3.02428 -0.137161 0.0237498
-3.01552 -0.133484 0.0274591
-3.00677 -0.128136 0.0289844
-2.99801 -0.122858 0.0275908
-2.98926 -0.11927 0.0241516
-2.9805 -0.117748 0.0201281
-2.97175 -0.117782 0.0164725
-2.963 -0.11873 0.0135016
-2.95425 -0.120135 0.0111972
-2.9455 -0.121735 0.00943428
-2.93674 -0.123393 0.00808471
-2.92799 -0.125046 0.00704186
-2.91924 -0.126665 0.00622789
-2.91049 -0.128239 0.00558375
-2.90174 -0.129769 0.00506907
-2.89299 -0.131256 0.0046521
-2.88425 -0.132707 0.00431206
-2.8755 -0.134125 0.00403105
-2.86675 -0.135516 0.0037982
-2.858 -0.136885 0.00360266
-2.84926 -0.138236 0.0034388
-2.84051 -0.139572 0.00329946
-2.83176 -0.140896 0.00318189
-2.82302 -0.142212 0.003081
-2.81427 -0.143522 0.00299567
-2.80553 -0.144828 0.00292199
-2.79678 -0.146133 0.00285987
-2.78804 -0.147437 0.00280606
-2.7793 -0.148742 0.00276113
-2.77055 -0.150051 0.00272223
-2.76181 -0.151363 0.00269038
-2.75307 -0.152681 0.00266296
-2.74433 -0.154005 0.00264131
-2.73559 -0.155336 0.00262293
-2.72685 -0.156676 0.0026094
-2.71811 -0.158024 0.00259831
-2.70937 -0.159382 0.00259141
-2.70063 -0.16075 0.00258631
-2.69189 -0.16213 0.00258491
-2.68315 -0.163521 0.00258483
-2.67441 -0.164925 0.0025881
-2.66567 -0.166341 0.00259232
-2.65693 -0.167771 0.00259964
-2.6482 -0.169216 0.0026076
-2.63946 -0.170674 0.00261847
-2.63072 -0.172148 0.00262975
-2.62199 -0.173638 0.00264381
-2.61325 -0.175144 0.00265809
-2.60452 -0.176666 0.00267507
-2.59578 -0.178206 0.0026921
-2.58705 -0.179764 0.00271177
-2.57831 -0.181339 0.00273136
-2.56958 -0.182934 0.00275358
-2.56085 -0.184547 0.0027756
-2.55211 -0.18618 0.00280023
-2.54338 -0.187834 0.00282458
-2.53465 -0.189508 0.00285156
-2.52592 -0.191203 0.00287817
-2.51719 -0.19292 0.00290744
-2.50845 -0.194659 0.00293627
-2.49972 -0.196421 0.0029678
-2.49099 -0.198207 0.00299884
-2.48226 -0.200016 0.00303264
-2.47353 -0.201849 0.00306587
-2.46481 -0.203708 0.00310195
-2.45608 -0.205592 0.00313742
-2.44735 -0.207503 0.00317581
-2.43862 -0.20944 0.00321354
-2.42989 -0.211405 0.00325429
-2.42117 -0.213397 0.00329434
-2.41244 -0.215419 0.00333751
-2.40371 -0.217469 0.00337995
-2.39499 -0.21955 0.00342562
-2.38626 -0.221661 0.00347053
-2.37753 -0.223804 0.00351879
-2.36881 -0.225979 0.00356627
-2.36008 -0.228187 0.00361724
-2.35136 -0.230429 0.00366739
-2.34264 -0.232705 0.00372118
-2.33391 -0.235016 0.00377414
-2.32519 -0.237363 0.00383089
-2.31647 -0.239748 0.00388679
-2.30774 -0.24217 0.00394666
-2.29902 -0.244631 0.00400565
-2.2903 -0.247132 0.00406881
-2.28158 -0.249674 0.00413108
-2.27286 -0.252257 0.0041977
-2.26414 -0.254883 0.00426344
-2.25542 -0.257553 0.00433374
-2.24669 -0.260267 0.00440315
-2.23798 -0.263028 0.00447736
-2.22926 -0.265835 0.00455068
-2.22054 -0.268691 0.00462904
-2.21182 -0.271597 0.00470652
-2.2031 -0.274554 0.00478932
-2.19438 -0.277562 0.00487124
-2.18566 -0.280625 0.00495877
-2.17695 -0.283742 0.00504544
-2.16823 -0.286916 0.00513804
-2.15951 -0.290147 0.0052298
-2.15079 -0.293439 0.00532782
-2.14208 -0.296791 0.00542505
-2.13336 -0.300206 0.0055289
-2.12465 -0.303686 0.005632
-2.11593 -0.307233 0.00574212
-2.10722 -0.310847 0.00585156
-2.0985 -0.314532 0.00596843
-2.08979 -0.318289 0.0060847
-2.08107 -0.32212 0.00620887
-2.07236 -0.326028 0.00633253
-2.06365 -0.330015 0.00646459
-2.05493 -0.334083 0.00659624
-2.04622 -0.338234 0.00673686
-2.03751 -0.342471 0.00687719
-2.0288 -0.346798 0.0070271
-2.02008 -0.351216 0.00717687
-2.01137 -0.355728 0.00733688
-2.00266 -0.360338 0.00749694
-1.99395 -0.365048 0.00766797
-1.98524 -0.369862 0.00783926
-1.97653 -0.374783 0.00802232
-1.96782 -0.379815 0.0082059
-1.95911 -0.384961 0.00840214
-1.9504 -0.390226 0.0085992
-1.94169 -0.395613 0.0088099
-1.93298 -0.401127 0.00902178
-1.92427 -0.406772 0.00924839
-1.91556 -0.412553 0.0094766
-1.90686 -0.418474 0.00972074
-1.89815 -0.424541 0.00996699
-1.88944 -0.430759 0.0102305
-1.88073 -0.437133 0.0104968
-1.87203 -0.443671 0.0107818
-1.86332 -0.450377 0.0110703
-1.85461 -0.457259 0.0113792
-1.84591 -0.464323 0.0116924
-1.8372 -0.471576 0.012028
-1.8285 -0.479027 0.0123688
-1.81979 -0.486683 0.0127343
-1.81108 -0.494554 0.0131061
-1.80238 -0.502646 0.0135051
-1.79368 -0.510972 0.0139117
-1.78497 -0.51954 0.0143484
-1.77627 -0.528361 0.0147945
-1.76756 -0.537446 0.0152739
-1.75886 -0.546809 0.0157646
-1.75016 -0.55646 0.0162924
-1.74145 -0.566415 0.016834
-1.73275 -0.576687 0.0174171
-1.72405 -0.587293 0.0180168
-1.71535 -0.598247 0.0186632
-1.70665 -0.609569 0.0193297
-1.69794 -0.621276 0.0200489
-1.68924 -0.633389 0.0207925
-1.68054 -0.64593 0.021596
-1.67184 -0.658921 0.0224292
-1.66314 -0.672388 0.0233307
-1.65444 -0.686357 0.0242685
-1.64574 -0.700856 0.0252848
-1.63704 -0.715919 0.0263454
-1.62834 -0.731577 0.0274969
-1.61964 -0.747868 0.0287028
-1.61094 -0.76483 0.0300148
-1.60224 -0.782507 0.0313939
-1.59354 -0.800945 0.0328977
-1.58484 -0.820197 0.0344846
-1.57615 -0.840316 0.0362196
-1.56745 -0.861365 0.0380585
-1.55875 -0.883408 0.0400746
-1.55005 -0.906524 0.0422215
-1.54136 -0.930787 0.044583
-1.53266 -0.956294 0.0471105
-1.52396 -0.983137 0.0499008
-1.51527 -1.01143 0.0529041
-1.50657 -1.0413 0.0562334
-1.49787 -1.07288 0.0598389
-1.48918 -1.10632 0.0638546
-1.48048 -1.14181 0.0682332
-1.47179 -1.17952 0.0731366
-1.46309 -1.2197 0.0785237
-1.4544 -1.26258 0.0845943
-1.4457 -1.30847 0.0913206
-1.43701 -1.35767 0.0989558
-1.42831 -1.4106 0.107497
-1.41962 -1.46768 0.117276
-1.41092 -1.52945 0.128337
-1.40223 -1.59648 0.141128
-1.39354 -1.66953 0.155781
-1.38484 -1.74941 0.172932
-1.37615 -1.83719 0.192875
-1.36746 -1.93403 0.216561
-1.35876 -2.04148 0.244597
-1.35007 -2.1613 0.278497
-1.34138 -2.29583 0.3195
-1.33269 -2.44775 0.370202
-1.32399 -2.62071 0.433194
-1.3153 -2.81898 0.51334
-1.30661 -3.04838 0.61636
-1.29792 -3.31575 0.75239
-1.28923 -3.6303 0.935122
-1.28054 -4.00205 1.18848
-1.27185 -4.44262 1.54884
-1.26316 -4.95718 2.08054
-1.25447 -5.53179 2.889
-1.24578 -6.07598 4.15103
-1.23709 -6.29515 6.09478
-1.2284 -5.43931 8.73937
-1.21971 -2.58964 11.0336
-1.21102 1.41392 10.9534
-1.20233 4.0736 8.71631
-1.19364 4.8884 6.28037
-1.18495 4.76257 4.48803
-1.17626 4.3297 3.2958
-1.16757 3.85032 2.50735
-1.15888 3.40479 1.97401
-1.15019 3.01369 1.60177
-1.14151 2.6746 1.33474
-1.13282 2.38117 1.13791
-1.12413 2.12511 0.990017
-1.11544 1.89991 0.876763
-1.10676 1.69944 0.789156
-1.09807 1.51919 0.720694
-1.08938 1.35509 0.667193
-1.08069 1.20411 0.625457
-1.07201 1.06346 0.593416
-1.06332 0.931012 0.569456
-1.05463 0.804742 0.552557
-1.04595 0.683017 0.54197
-1.03726 0.564214 0.537294
-1.02858 0.446934 0.538353
-1.01989 0.329743 0.54522
-1.0112 0.211346 0.55827
-1.00252 0.0902626 0.578343
-0.993833 -0.0359279 0.606448
-0.985148 -0.168808 0.643292
-0.976463 -0.309851 0.691092
-0.967778 -0.461433 0.752767
-0.959093 -0.626375 0.832353
-0.950408 -0.807732 0.935558
-0.941724 -1.00906 1.0708
-0.933039 -1.23365 1.2506
-0.924355 -1.48417 1.49403
-0.915671 -1.75901 1.83063
-0.906987 -2.04676 2.30621
-0.898303 -2.30688 2.98941
-0.889619 -2.43246 3.96921
-0.880936 -2.17239 5.29717
-0.872252 -1.10731 6.7727
-0.863569 0.969236 7.62676
-0.854886 3.26301 7.07282
-0.846202 4.64273 5.53663
-0.837519 5.02111 3.98968
-0.828837 4.86921 2.83173
-0.820154 4.53735 2.04203
-0.811471 4.17737 1.51197
-0.802789 3.8444 1.1497
-0.794106 3.5512 0.896738
-0.785424 3.29803 0.714594
-0.776742 3.07968 0.580818
-0.76806 2.89113 0.479675
-0.759378 2.72717 0.402204
-0.750696 2.58384 0.341267
-0.742014 2.45756 0.293033
-0.733333 2.34568 0.253872
-0.724651 2.24585 0.22207
-0.71597 2.15633 0.195577
-0.707289 2.07555 0.173623
-0.698608 2.00236 0.154939
-0.689927 1.93568 0.139206
-0.681246 1.87474 0.125572
-0.672565 1.81878 0.113942
-0.663884 1.76724 0.103704
-0.655203 1.7196 0.0948803
-0.646523 1.67544 0.0870046
-0.637842 1.63439 0.0801591
-0.629162 1.59614 0.0739731
-0.620482 1.56039 0.0685598
-0.611801 1.52694 0.0636126
-0.603121 1.49554 0.0592598
-0.594441 1.46604 0.05524
-0.585761 1.43826 0.0516882
-0.577081 1.41206 0.048376
-0.568402 1.38731 0.0454397
-0.559722 1.36391 0.0426763
-0.551042 1.34174 0.0402205
-0.542363 1.32071 0.0378889
-0.533684 1.30075 0.0358132
-0.525004 1.28178 0.0338259
-0.516325 1.26373 0.0320548
-0.507646 1.24655 0.0303453
-0.498967 1.23017 0.0288209
-0.490288 1.21455 0.0273377
-0.481609 1.19964 0.0260153
-0.47293 1.1854 0.0247185
-0.464251 1.17179 0.0235627
-0.455572 1.15877 0.0224206
-0.446893 1.14631 0.0214036
-0.438215 1.13439 0.0203909
-0.429536 1.12297 0.0194904
-0.420858 1.11204 0.0185868
-0.412179 1.10155 0.0177845
-0.403501 1.0915 0.0169735
-0.394822 1.08186 0.0162547
-0.386144 1.07262 0.0155226
-0.377466 1.06375 0.0148752
-0.368788 1.05525 0.0142108
-0.36011 1.04708 0.0136246
-0.351432 1.03925 0.0130185
-0.342754 1.03174 0.0124852
-0.334076 1.02453 0.0119296
-0.325398 1.01761 0.0114421
-0.31672 1.01097 0.0109303
-0.308042 1.00461 0.0104825
-0.299364 0.99851 0.0100089
-0.290687 0.992662 0.00959575
-0.282009 0.987059 0.00915552
-0.273331 0.981693 0.00877257
-0.264654 0.976556 0.00836151
-0.255976 0.971642 0.008005
-0.247299 0.966944 0.00761951
-0.238621 0.962456 0.00728616
-0.229944 0.958172 0.00692308
-0.221266 0.954086 0.00661
-0.212589 0.950194 0.00626656
-0.203912 0.946491 0.00597123
-0.195234 0.942972 0.00564498
-0.186557 0.939633 0.00536515
-0.17788 0.93647 0.00505393
-0.169203 0.93348 0.00478761
-0.160525 0.930659 0.00448945
-0.151848 0.928004 0.00423484
-0.143171 0.925512 0.00394799
-0.134494 0.923179 0.00370347
-0.125817 0.921005 0.00342633
-0.11714 0.918985 0.00319042
-0.108463 0.917119 0.00292151
-0.0997855 0.915404 0.00269284
-0.0911085 0.913838 0.0024308
-0.0824315 0.912419 0.00220812
-0.0737544 0.911146 0.00195168
-0.0650774 0.910018 0.00173379
-0.0564004 0.909034 0.00148175
-0.0477234 0.908192 0.00126752
-0.0390464 0.907492 0.00101874
-0.0303694 0.906932 0.000807101
-0.0216924 0.906513 0.000560466
-0.0130155 0.906234 0.000350364
-0.00433849 0.906095 0.000104795
0.00433849 0.906095 -0.000104795
0.0130155 0.906234 -0.000350364
0.0216924 0.906513 -0.000560466
0.0303694 0.906932 -0.000807101
0.0390464 0.907492 -0.00101874
0.0477234 0.908192 -0.00126752
0.0564004 0.909034 -0.00148175
0.0650774 0.910018 -0.00173379
0.0737544 0.911146 -0.00195168
0.0824315 0.912419 -0.00220812
0.0911085 0.913838 -0.0024308
0.0997855 0.915404 -0.00269284
0.108463 0.917119 -0.00292151
0.11714 0.918985 -0.00319042
0.125817 0.921005 -0.00342633
0.134494 0.923179 -0.00370347
0.143171 0.925512 -0.00394799
0.151848 0.928004 -0.00423484
0.160525 0.930659 -0.00448945
0.169203 0.93348 -0.00478761
0.17788 0.93647 -0.00505393
0.186557 0.939633 -0.00536515
0.195234 0.942972 -0.00564498
0.203912 0.946491 -0.00597123
0.212589 0.950194 -0.00626656
0.221266 0.954086 -0.00661
0.229944 0.958172 -0.00692308
0.238621 0.962456 -0.00728616
0.247299 0.966944 -0.00761951
0.255976 0.971642 -0.008005
0.264654 0.976556 -0.00836151
0.273331 0.981693 -0.00877257
0.282009 0.987059 -0.00915552
0.290687 0.992662 -0.00959575
0.299364 0.99851 -0.0100089
0.308042 1.00461 -0.0104825
0.31672 1.01097 -0.0109303
0.325398 1.01761 -0.0114421
0.334076 1.02453 -0.0119296
0.342754 1.03174 -0.0124852
0.351432 1.03925 -0.0130185
0.36011 1.04708 -0.0136246
0.368788 1.05525 -0.0142108
0.377466 1.06375 -0.0148752
0.386144 1.07262 -0.0155226
0.394822 1.08186 -0.0162547
0.403501 1.0915 -0.0169735
0.412179 1.10155 -0.0177845
0.420858 1.11204 -0.0185868
0.429536 1.12297 -0.0194904
0.438215 1.13439 -0.0203909
0.446893 1.14631 -0.0214036
0.455572 1.15877 -0.0224206
0.464251 1.17179 -0.0235627
0.47293 1.1854 -0.0247185
0.481609 1.19964 -0.0260153
0.490288 1.21455 -0.0273377
0.498967 1.23017 -0.0288209
0.507646 1.24655 -0.0303453
0.516325 1.26373 -0.0320548
0.525004 1.28178 -0.0338259
0.533684 1.30075 -0.0358132
0.542363 1.32071 -0.0378889
0.551042 1.34174 -0.0402205
0.559722 1.36391 -0.0426763
0.568402 1.38731 -0.0454397
0.577081 1.41206 -0.048376
0.585761 1.43826 -0.0516882
0.594441 1.46604 -0.05524
0.603121 1.49554 -0.0592598
0.611801 1.52694 -0.0636126
0.620482 1.56039 -0.0685598
0.629162 1.59614 -0.0739731
0.637842 1.63439 -0.0801591
0.646523 1.67544 -0.0870046
0.655203 1.7196 -0.0948803
0.663884 1.76724 -0.103704
0.672565 1.81878 -0.113942
0.681246 1.87474 -0.125572
0.689927 1.93568 -0.139206
0.698608 2.00236 -0.154939
0.707289 2.07555 -0.173623
0.71597 2.15633 -0.195577
0.724651 2.24585 -0.22207
0.733333 2.34568 -0.253872
0.742014 2.45756 -0.293033
0.750696 2.58384 -0.341267
0.759378 2.72717 -0.402204
0.76806 2.89113 -0.479675
0.776742 3.07968 -0.580818
0.785424 3.29803 -0.714594
0.794106 3.5512 -0.896738
0.802789 3.8444 -1.1497
0.811471 4.17737 -1.51197
0.820154 4.53735 -2.04203
0.828837 4.86921 -2.83173
0.837519 5.02111 -3.98968
0.846202 4.64273 -5.53663
0.854886 3.26301 -7.07282
0.863569 0.969236 -7.62676
0.872252 -1.10731 -6.7727
0.880936 -2.17239 -5.29717
0.889619 -2.43246 -3.96921
0.898303 -2.30688 -2.98941
0.906987 -2.04676 -2.30621
0.915671 -1.75901 -1.83063
0.924355 -1.48417 -1.49403
0.933039 -1.23365 -1.2506
0.941724 -1.00906 -1.0708
0.950408 -0.807732 -0.935558
0.959093 -0.626375 -0.832353
0.967778 -0.461433 -0.752767
0.976463 -0.309851 -0.691092
0.985148 -0.168808 -0.643292
0.993833 -0.0359279 -0.606448
1.00252 0.0902626 -0.578343
1.0112 0.211346 -0.55827
1.01989 0.329743 -0.54522
1.02858 0.446934 -0.538353
1.03726 0.564214 -0.537294
1.04595 0.683017 -0.54197
1.05463 0.804742 -0.552557
1.06332 0.931012 -0.569456
1.07201 1.06346 -0.593416
1.08069 1.20411 -0.625457
1.08938 1.35509 -0.667193
1.09807 1.51919 -0.720694
1.10676 1.69944 -0.789156
1.11544 1.89991 -0.876763
1.12413 2.12511 -0.990017
1.13282 2.38117 -1.13791
1.14151 2.6746 -1.33474
1.15019 3.01369 -1.60177
1.15888 3.40479 -1.97401
1.16757 3.85032 -2.50735
1.17626 4.3297 -3.2958
1.18495 4.76257 -4.48803
1.19364 4.8884 -6.28037
1.20233 4.0736 -8.71631
1.21102 1.41392 -10.9534
1.21971 -2.58964 -11.0336
1.2284 -5.43931 -8.73937
1.23709 -6.29515 -6.09478
1.24578 -6.07598 -4.15103
1.25447 -5.53179 -2.889
1.26316 -4.95718 -2.08054
1.27185 -4.44262 -1.54884
1.28054 -4.00205 -1.18848
1.28923 -3.6303 -0.935122
1.29792 -3.31575 -0.75239
1.30661 -3.04838 -0.61636
1.3153 -2.81898 -0.51334
1.32399 -2.62071 -0.433194
1.33269 -2.44775 -0.370202
1.34138 -2.29583 -0.3195
1.35007 -2.1613 -0.278497
1.35876 -2.04148 -0.244597
1.36746 -1.93403 -0.216561
1.37615 -1.83719 -0.192875
1.38484 -1.74941 -0.172932
1.39354 -1.66953 -0.155781
1.40223 -1.59648 -0.141128
1.41092 -1.52945 -0.128337
1.41962 -1.46768 -0.117276
1.42831 -1.4106 -0.107497
1.43701 -1.35767 -0.0989558
1.4457 -1.30847 -0.0913206
1.4544 -1.26258 -0.0845943
1.46309 -1.2197 -0.0785237
1.47179 -1.17952 -0.0731366
1.48048 -1.14181 -0.0682332
1.48918 -1.10632 -0.0638546
1.49787 -1.07288 -0.0598389
1.50657 -1.0413 -0.0562334
1.51527 -1.01143 -0.0529041
1.52396 -0.983137 -0.0499008
1.53266 -0.956294 -0.0471105
1.54136 -0.930787 -0.044583
1.55005 -0.906524 -0.0422215
1.55875 -0.883408 -0.0400746
1.56745 -0.861365 -0.0380585
1.57615 -0.840316 -0.0362196
1.58484 -0.820197 -0.0344846
1.59354 -0.800945 -0.0328977
1.60224 -0.782507 -0.0313939
1.61094 -0.76483 -0.0300148
1.61964 -0.747868 -0.0287028
1.62834 -0.731577 -0.0274969
1.63704 -0.715919 -0.0263454
1.64574 -0.700856 -0.0252848
1.65444 -0.686357 -0.0242685
1.66314 -0.672388 -0.0233307
1.67184 -0.658921 -0.0224292
1.68054 -0.64593 -0.021596
1.68924 -0.633389 -0.0207925
1.69794 -0.621276 -0.0200489
1.70665 -0.609569 -0.0193297
1.71535 -0.598247 -0.0186632
1.72405 -0.587293 -0.0180168
1.73275 -0.576687 -0.0174171
1.74145 -0.566415 -0.016834
1.75016 -0.55646 -0.0162924
1.75886 -0.546809 -0.0157646
1.76756 -0.537446 -0.0152739
1.77627 -0.528361 -0.0147945
1.78497 -0.51954 -0.0143484
1.79368 -0.510972 -0.0139117
1.80238 -0.502646 -0.0135051
1.81108 -0.494554 -0.0131061
1.81979 -0.486683 -0.0127343
1.8285 -0.479027 -0.0123688
1.8372 -0.471576 -0.012028
1.84591 -0.464323 -0.0116924
1.85461 -0.457259 -0.0113792
1.86332 -0.450377 -0.0110703
1.87203 -0.443671 -0.0107818
1.88073 -0.437133 -0.0104968
1.88944 -0.430759 -0.0102305
1.89815 -0.424541 -0.00996699
1.90686 -0.418474 -0.00972074
1.91556 -0.412553 -0.0094766
1.92427 -0.406772 -0.00924839
1.93298 -0.401127 -0.00902178
1.94169 -0.395613 -0.0088099
1.9504 -0.390226 -0.0085992
1.95911 -0.384961 -0.00840214
1.96782 -0.379815 -0.0082059
1.97653 -0.374783 -0.00802232
1.98524 -0.369862 -0.00783926
1.99395 -0.365048 -0.00766797
2.00266 -0.360338 -0.00749694
2.01137 -0.355728 -0.00733688
2.02008 -0.351216 -0.00717687
2.0288 -0.346798 -0.0070271
2.03751 -0.342471 -0.00687719
2.04622 -0.338234 -0.00673686
2.05493 -0.334083 -0.00659624
2.06365 -0.330015 -0.00646459
2.07236 -0.326028 -0.00633253
2.08107 -0.32212 -0.00620887
2.08979 -0.318289 -0.0060847
2.0985 -0.314532 -0.00596843
2.10722 -0.310847 -0.00585156
2.11593 -0.307233 -0.00574212
2.12465 -0.303686 -0.005632
2.13336 -0.300206 -0.0055289
2.14208 -0.296791 -0.00542505
2.15079 -0.293439 -0.00532782
2.15951 -0.290147 -0.0052298
2.16823 -0.286916 -0.00513804
2.17695 -0.283742 -0.00504544
2.18566 -0.280625 -0.00495877
2.19438 -0.277562 -0.00487124
2.2031 -0.274554 -0.00478932
2.21182 -0.271597 -0.00470652
2.22054 -0.268691 -0.00462904
2.22926 -0.265835 -0.00455068
2.23798 -0.263028 -0.00447736
2.24669 -0.260267 -0.00440315
2.25542 -0.257553 -0.00433374
2.26414 -0.254883 -0.00426344
2.27286 -0.252257 -0.0041977
2.28158 -0.249674 -0.00413108
2.2903 -0.247132 -0.00406881
2.29902 -0.244631 -0.00400565
2.30774 -0.24217 -0.00394666
2.31647 -0.239748 -0.00388679
2.32519 -0.237363 -0.00383089
2.33391 -0.235016 -0.00377414
2.34264 -0.232705 -0.00372118
2.35136 -0.230429 -0.00366739
2.36008 -0.228187 -0.00361724
2.36881 -0.225979 -0.00356627
2.37753 -0.223804 -0.00351879
2.38626 -0.221661 -0.00347053
2.39499 -0.21955 -0.00342562
2.40371 -0.217469 -0.00337995
2.41244 -0.215419 -0.00333751
2.42117 -0.213397 -0.00329434
2.42989 -0.211405 -0.00325429
2.43862 -0.20944 -0.00321354
2.44735 -0.207503 -0.00317581
2.45608 -0.205592 -0.00313742
2.46481 -0.203708 -0.00310195
2.47353 -0.201849 -0.00306587
2.48226 -0.200016 -0.00303264
2.49099 -0.198207 -0.00299884
2.49972 -0.196421 -0.0029678
2.50845 -0.194659 -0.00293627
2.51719 -0.19292 -0.00290744
2.52592 -0.191203 -0.00287817
2.53465 -0.189508 -0.00285156
2.54338 -0.187834 -0.00282458
2.55211 -0.18618 -0.00280023
2.56085 -0.184547 -0.0027756
2.56958 -0.182934 -0.00275358
2.57831 -0.181339 -0.00273136
2.58705 -0.179764 -0.00271177
2.59578 -0.178206 -0.0026921
2.60452 -0.176666 -0.00267507
2.61325 -0.175144 -0.00265809
2.62199 -0.173638 -0.00264381
2.63072 -0.172148 -0.00262975
2.63946 -0.170674 -0.00261847
2.6482 -0.169216 -0.0026076
2.65693 -0.167771 -0.00259964
2.66567 -0.166341 -0.00259232
2.67441 -0.164925 -0.0025881
2.68315 -0.163521 -0.00258483
2.69189 -0.16213 -0.00258491
2.70063 -0.16075 -0.00258631
2.70937 -0.159382 -0.00259141
2.71811 -0.158024 -0.00259831
2.72685 -0.156676 -0.0026094
2.73559 -0.155336 -0.00262293
2.74433 -0.154005 -0.00264131
2.75307 -0.152681 -0.00266296
2.76181 -0.151363 -0.00269038
2.77055 -0.150051 -0.00272223
2.7793 -0.148742 -0.00276113
2.78804 -0.147437 -0.00280606
2.79678 -0.146133 -0.00285987
2.80553 -0.144828 -0.00292199
2.81427 -0.143522 -0.00299567
2.82302 -0.142212 -0.003081
2.83176 -0.140896 -0.00318189
2.84051 -0.139572 -0.00329946
2.84926 -0.138236 -0.0034388
2.858 -0.136885 -0.00360266
2.86675 -0.135516 -0.0037982
2.8755 -0.134125 -0.00403105
2.88425 -0.132707 -0.00431206
2.89299 -0.131256 -0.0046521
2.90174 -0.129769 -0.00506907
2.91049 -0.128239 -0.00558375
2.91924 -0.126665 -0.00622789
2.92799 -0.125046 -0.00704186
2.93674 -0.123393 -0.00808471
2.9455 -0.121735 -0.00943428
2.95425 -0.120135 -0.0111972
2.963 -0.11873 -0.0135016
2.97175 -0.117782 -0.0164725
2.9805 -0.117748 -0.0201281
2.98926 -0.11927 -0.0241516
2.99801 -0.122858 -0.0275908
3.00677 -0.128136 -0.0289844
3.01552 -0.133484 -0.0274591
3.02428 -0.137161 -0.0237498
3.03303 -0.138664 -0.0193899
3.04179 -0.13851 -0.0154505
3.05055 -0.137411 -0.0122901
3.0593 -0.135874 -0.00987935
3.06806 -0.134188 -0.00806717
3.07682 -0.132492 -0.00670335
3.08558 -0.130852 -0.00566564
3.09434 -0.12929 -0.00486655
3.1031 -0.127811 -0.00424123
3.11186 -0.126414 -0.00374593
3.12062 -0.12509 -0.00334715
3.12938 -0.123833 -0.00302297
3.13814 -0.122636 -0.00275524
3.1469 -0.121491 -0.00253269
3.15566 -0.120394 -0.00234478
3.16442 -0.119338 -0.00218562
3.17319 -0.118321 -0.00204861
3.18195 -0.117336 -0.00193071
3.19072 -0.116383 -0.00182749
3.19948 -0.115457 -0.00173747
3.20825 -0.114556 -0.00165746
3.21701 -0.113678 -0.00158689
3.22578 -0.112822 -0.00152331
3.23455 -0.111985 -0.00146669
3.24331 -0.111166 -0.00141505
3.25208 -0.110365 -0.00136868
3.26085 -0.109579 -0.00132591
3.26962 -0.108808 -0.00128724
3.27839 -0.108051 -0.00125121
3.28716 -0.107307 -0.00121844
3.29593 -0.106576 -0.00118761
3.3047 -0.105857 -0.00115943
3.31347 -0.105149 -0.00113269
3.32224 -0.104452 -0.00110813
3.33101 -0.103765 -0.00108465
3.33979 -0.103089 -0.00106301
3.34856 -0.102421 -0.00104217
3.35733 -0.101763 -0.0010229
3.36611 -0.101114 -0.00100421
3.37488 -0.100473 -0.000986883
3.38366 -0.0998403 -0.000969979
3.39243 -0.0992157 -0.000954275
3.40121 -0.0985987 -0.000938865
3.40999 -0.0979892 -0.000924522
3.41876 -0.0973869 -0.000910375
3.42754 -0.0967918 -0.000897188
3.43632 -0.0962034 -0.000884119
3.4451 -0.0956218 -0.000871921
3.45388 -0.0950467 -0.000859779
3.46266 -0.0944779 -0.000848435
3.47144 -0.0939153 -0.000837098
3.48022 -0.0933588 -0.000826497
3.489 -0.0928082 -0.000815864
3.49778 -0.0922634 -0.000805915
3.50657 -0.0917243 -0.000795902
3.51535 -0.0911907 -0.000786527
3.52413 -0.0906626 -0.000777065
3.53292 -0.0901397 -0.000768201
3.5417 -0.0896222 -0.000759229
3.55049 -0.0891097 -0.000750822
3.55928 -0.0886022 -0.000742291
3.56806 -0.0880997 -0.000734294
3.57685 -0.0876021 -0.000726161
3.58564 -0.0871092 -0.000718535
3.59443 -0.086621 -0.000710763
3.60321 -0.0861374 -0.000703475
3.612 -0.0856583 -0.000696031
3.62079 -0.0851837 -0.000689051
3.62958 -0.0847134 -0.00068191
3.63838 -0.0842475 -0.000675212
3.64717 -0.0837858 -0.000668347
3.65596 -0.0833282 -0.000661909
3.66475 -0.0828748 -0.000655302
3.67355 -0.0824254 -0.000649104
3.68234 -0.0819801 -0.000642734
3.69113 -0.0815386 -0.000636758
3.69993 -0.0811011 -0.00063061
3.70872 -0.0806673 -0.000624842
3.71752 -0.0802373 -0.000618899
3.72632 -0.079811 -0.000613325
3.73511 -0.0793884 -0.000607576
3.74391 -0.0789694 -0.000602183
3.75271 -0.078554 -0.000596616
3.76151 -0.0781421 -0.000591393
3.77031 -0.0777336 -0.000585996
3.77911 -0.0773286 -0.000580934
3.78791 -0.0769269 -0.000575699
3.79671 -0.0765286 -0.000570788
3.80551 -0.0761335 -0.000565704
3.81432 -0.0757418 -0.000560937
3.82312 -0.0753532 -0.000555998
3.83192 -0.0749678 -0.000551366
3.84073 -0.0745855 -0.000546564
3.84953 -0.0742063 -0.000542062
3.85834 -0.0738302 -0.00053739
3.86715 -0.073457 -0.00053301
3.87595 -0.0730869 -0.000528463
3.88476 -0.0727197 -0.0005242
3.89357 -0.0723554 -0.000519771
3.90238 -0.071994 -0.000515619
3.91119 -0.0716354 -0.000511304
3.92 -0.0712796 -0.000507259
3.92881 -0.0709266 -0.000503052
3.93762 -0.0705764 -0.00049911
3.94643 -0.0702288 -0.000495007
3.95524 -0.069884 -0.000491162
3.96405 -0.0695417 -0.000487159
3.97287 -0.0692021 -0.000483408
3.98168 -0.0688651 -0.000479501
3.9905 -0.0685307 -0.00047584
3.99931 -0.0681988 -0.000472025
4.00813 -0.0678694 -0.000468451
4.01695 -0.0675425 -0.000464724
4.02576 -0.067218 -0.000461234
4.03458 -0.0668959 -0.000457593
4.0434 -0.0665763 -0.000454183
4.05222 -0.066259 -0.000450624
4.06104 -0.0659441 -0.000447292
4.06986 -0.0656315 -0.000443812
4.07868 -0.0653212 -0.000440555
4.0875 -0.0650132 -0.000437153
4.09632 -0.0647074 -0.000433967
4.10515 -0.0644038 -0.000430639
4.11397 -0.0641025 -0.000427524
4.12279 -0.0638033 -0.000424267
4.13162 -0.0635063 -0.00042122
4.14045 -0.0632114 -0.000418033
4.14927 -0.0629186 -0.000415051
4.1581 -0.062628 -0.000411931
4.16693 -0.0623394 -0.000409012
4.17575 -0.0620528 -0.000405958
4.18458 -0.0617683 -0.0004031
4.19341 -0.0614858 -0.000400109
4.20224 -0.0612053 -0.000397311
4.21107 -0.0609267 -0.000394381
4.21991 -0.0606501 -0.00039164
4.22874 -0.0603754 -0.00038877
4.23757 -0.0601027 -0.000386085
4.2464 -0.0598318 -0.000383272
4.25524 -0.0595628 -0.000380642
4.26407 -0.0592957 -0.000377886
4.27291 -0.0590304 -0.000375308
4.28175 -0.0587669 -0.000372606
4.29058 -0.0585053 -0.00037008
4.29942 -0.0582454 -0.000367431
4.30826 -0.0579873 -0.000364954
4.3171 -0.0577309 -0.000362357
4.32594 -0.0574763 -0.000359928
4.33478 -0.0572234 -0.000357382
4.34362 -0.0569722 -0.000355
4.35246 -0.0567227 -0.000352502
4.3613 -0.0564748 -0.000350166
4.37015 -0.0562286 -0.000347716
4.37899 -0.0559841 -0.000345425
4.38783 -0.0557411 -0.000343021
4.39668 -0.0554998 -0.000340773
4.40553 -0.0552601 -0.000338414
4.41437 -0.055022 -0.000336208
4.42322 -0.0547854 -0.000333893
4.43207 -0.0545504 -0.000331729
4.44092 -0.0543169 -0.000329456
4.44977 -0.0540849 -0.000327332
4.45862 -0.0538545 -0.000325102
4.46747 -0.0536255 -0.000323016
4.47632 -0.053398 -0.000320827
4.48517 -0.053172 -0.000318779
4.49402 -0.0529475 -0.000316629
4.50288 -0.0527244 -0.000314619
4.51173 -0.0525027 -0.000312508
4.52059 -0.0522825 -0.000310534
4.52944 -0.0520636 -0.000308461
4.5383 -0.0518462 -0.000306522
4.54716 -0.0516301 -0.000304486
4.55601 -0.0514154 -0.000302582
4.56487 -0.051202 -0.000300581
4.57373 -0.05099 -0.000298711
4.58259 -0.0507794 -0.000296746
4.59145 -0.05057 -0.000294908
4.60031 -0.050362 -0.000292977
4.60918 -0.0501552 -0.000291172
4.61804 -0.0499498 -0.000289275
4.6269 -0.0497456 -0.0002875
4.63577 -0.0495427 -0.000285636
4.64463 -0.049341 -0.000283892
4.6535 -0.0491406 -0.00028206
4.66237 -0.0489414 -0.000280346
4.67123 -0.0487435 -0.000278545
4.6801 -0.0485467 -0.000276861
4.68897 -0.0483512 -0.000275091
4.69784 -0.0481568 -0.000273435
4.70671 -0.0479637 -0.000271694
4.71558 -0.0477717 -0.000270066
4.72446 -0.0475809 -0.000268355
4.73333 -0.0473912 -0.000266755
4.7422 -0.0472026 -0.000265072
4.75108 -0.0470153 -0.000263498
4.75995 -0.046829 -0.000261843
4.76883 -0.0466438 -0.000260296
4.77771 -0.0464598 -0.000258668
4.78658 -0.0462768 -0.000257147
4.79546 -0.046095 -0.000255546
4.80434 -0.0459142 -0.000254049
4.81322 -0.0457345 -0.000252474
4.8221 -0.0455558 -0.000251002
4.83098 -0.0453782 -0.000249453
4.83986 -0.0452016 -0.000248005
4.84875 -0.0450261 -0.000246481
4.85763 -0.0448516 -0.000245056
4.86651 -0.0446782 -0.000243556
4.8754 -0.0445057 -0.000242155
4.88429 -0.0443343 -0.000240679
4.89317 -0.0441638 -0.0002393
4.90206 -0.0439943 -0.000237848
4.91095 -0.0438259 -0.000236491
4.91984 -0.0436583 -0.000235062
4.92873 -0.0434918 -0.000233727
4.93762 -0.0433262 -0.00023232
4.94651 -0.0431615 -0.000231006
4.9554 -0.0429978 -0.000229621
4.9643 -0.0428351 -0.000228328
4.97319 -0.0426732 -0.000226965
4.98209 -0.0425123 -0.000225692
4.99098 -0.0423523 -0.00022435
4.99988 -0.0421932 -0.000223097
5.00877 -0.042035 -0.000221776
5.01767 -0.0418777 -0.000220542
5.02657 -0.0417213 -0.000219241
5.03547 -0.0415657 -0.000218027
5.04437 -0.0414111 -0.000216746
5.05327 -0.0412572 -0.00021555
5.06218 -0.0411043 -0.000214289
5.07108 -0.0409522 -0.000213111
5.07998 -0.0408009 -0.000211869
5.08889 -0.0406505 -0.00021071
5.09779 -0.0405009 -0.000209487
5.1067 -0.0403522 -0.000208344
5.11561 -0.0402043 -0.00020714
5.12451 -0.0400571 -0.000206015
5.13342 -0.0399108 -0.000204829
5.14233 -0.0397653 -0.000203721
5.15124 -0.0396206 -0.000202552
5.16015 -0.0394767 -0.00020146
5.16907 -0.0393335 -0.000200309
5.17798 -0.0391912 -0.000199234
5.18689 -0.0390496 -0.0001981
5.19581 -0.0389088 -0.000197041
5.20472 -0.0387687 -0.000195923
5.21364 -0.0386294 -0.00019488
5.22256 -0.0384909 -0.000193779
5.23148 -0.038353 -0.000192751
5.24039 -0.038216 -0.000191666
5.24931 -0.0380796 -0.000190653
5.25824 -0.037944 -0.000189584
5.26716 -0.0378091 -0.000188585
5.27608 -0.037675 -0.000187532
5.285 -0.0375415 -0.000186548
5.29393 -0.0374088 -0.00018551
5.30285 -0.0372767 -0.00018454
5.31178 -0.0371454 -0.000183517
5.3207 -0.0370147 -0.000182561
5.32963 -0.0368848 -0.000181553
5.33856 -0.0367555 -0.000180611
5.34749 -0.0366269 -0.000179617
5.35642 -0.0364989 -0.000178688
5.36535 -0.0363717 -0.000177709
5.37428 -0.0362451 -0.000176793
5.38322 -0.0361191 -0.000175827
5.39215 -0.0359939 -0.000174925
5.40109 -0.0358692 -0.000173973
5.41002 -0.0357452 -0.000173083
5.41896 -0.0356219 -0.000172144
5.4279 -0.0354991 -0.000171267
5.43683 -0.0353771 -0.000170341
5.44577 -0.0352556 -0.000169476
5.45471 -0.0351348 -0.000168564
5.46365 -0.0350145 -0.000167711
5.4726 -0.0348949 -0.000166811
5.48154 -0.0347759 -0.00016597
5.49048 -0.0346576 -0.000165082
5.49943 -0.0345398 -0.000164253
5.50837 -0.0344226 -0.000163378
5.51732 -0.034306 -0.00016256
5.52627 -0.03419 -0.000161697
5.53522 -0.0340745 -0.00016089
5.54416 -0.0339597 -0.000160039
5.55312 -0.0338454 -0.000159243
5.56207 -0.0337317 -0.000158403
5.57102 -0.0336186 -0.000157619
5.57997 -0.0335061 -0.00015679
5.58893 -0.0333941 -0.000156016
5.59788 -0.0332826 -0.000155199
5.60684 -0.0331717 -0.000154436
5.61579 -0.0330614 -0.000153629
5.62475 -0.0329516 -0.000152876
5.63371 -0.0328424 -0.000152081
5.64267 -0.0327337 -0.000151338
5.65163 -0.0326255 -0.000150553
5.66059 -0.0325179 -0.00014982
5.66955 -0.0324107 -0.000149046
5.67852 -0.0323042 -0.000148323
5.68748 -0.0321981 -0.000147558
5.69645 -0.0320925 -0.000146845
5.70541 -0.0319875 -0.000146091
5.71438 -0.031883 -0.000145387
5.72335 -0.031779 -0.000144643
5.73232 -0.0316755 -0.000143948
5.74129 -0.0315725 -0.000143214
5.75026 -0.03147 -0.000142528
5.75923 -0.031368 -0.000141804
5.7682 -0.0312664 -0.000141127
5.77718 -0.0311654 -0.000140412
5.78615 -0.0310648 -0.000139744
5.79513 -0.0309648 -0.000139038
5.8041 -0.0308652 -0.000138379
5.81308 -0.0307661 -0.000137682
5.82206 -0.0306674 -0.000137032
5.83104 -0.0305693 -0.000136344
5.84002 -0.0304716 -0.000135702
5.849 -0.0303743 -0.000135023
5.85798 -0.0302775 -0.000134389
5.86697 -0.0301812 -0.000133719
5.87595 -0.0300854 -0.000133093
5.88494 -0.0299899 -0.000132432
5.89393 -0.029895 -0.000131814
5.90291 -0.0298005 -0.000131161
5.9119 -0.0297064 -0.000130551
5.92089 -0.0296127 -0.000129906
5.92988 -0.0295195 -0.000129304
5.93887 -0.0294268 -0.000128668
5.94787 -0.0293344 -0.000128073
5.95686 -0.0292425 -0.000127445
5.96585 -0.0291511 -0.000126858
5.97485 -0.02906 -0.000126237
5.98385 -0.0289694 -0.000125657
5.99285 -0.0288792 -0.000125044
6.00184 -0.0287894 -0.000124472
6.01084 -0.0287 -0.000123867
6.01984 -0.028611 -0.000123302
6.02885 -0.0285225 -0.000122704
6.03785 -0.0284343 -0.000122146
6.04685 -0.0283465 -0.000121556
6.05586 -0.0282592 -0.000121004
6.06486 -0.0281722 -0.000120421
6.07387 -0.0280857 -0.000119877
6.08288 -0.0279995 -0.000119301
6.09189 -0.0279137 -0.000118763
6.1009 -0.0278284 -0.000118195
6.10991 -0.0277434 -0.000117664
6.11892 -0.0276587 -0.000117102
6.12793 -0.0275745 -0.000116577
6.13695 -0.0274907 -0.000116022
6.14596 -0.0274072 -0.000115504
6.15498 -0.0273241 -0.000114956
6.164 -0.0272413 -0.000114444
6.17302 -0.027159 -0.000113903
6.18204 -0.027077 -0.000113397
6.19106 -0.0269954 -0.000112862
6.20008 -0.0269141 -0.000112362
6.2091 -0.0268332 -0.000111834
6.21813 -0.0267526 -0.00011134
6.22715 -0.0266725 -0.000110818
6.23618 -0.0265926 -0.000110331
6.2452 -0.0265132 -0.000109815
6.25423 -0.026434 -0.000109333
6.26326 -0.0263552 -0.000108823
6.27229 -0.0262768 -0.000108347
6.28132 -0.0261987 -0.000107843
6.29035 -0.026121 -0.000107373
6.29939 -0.0260436 -0.000106875
6.30842 -0.0259665 -0.000106411
6.31746 -0.0258898 -0.000105919
6.3265 -0.0258134 -0.00010546
6.33553 -0.0257373 -0.000104974
6.34457 -0.0256616 -0.00010452
6.35361 -0.0255862 -0.000104039
6.36265 -0.0255111 -0.000103591
6.3717 -0.0254363 -0.000103116
6.38074 -0.0253619 -0.000102673
6.38978 -0.0252878 -0.000102204
6.39883 -0.025214 -0.000101766
6.40788 -0.0251405 -0.000101302
6.41692 -0.0250674 -0.000100869
6.42597 -0.0249945 -0.000100411
6.43502 -0.024922 -9.99829e-05
6.44407 -0.0248498 -9.95299e-05
6.45313 -0.0247778 -9.91069e-05
6.46218 -0.0247062 -9.86591e-05
6.47123 -0.0246349 -9.8241e-05
6.48029 -0.0245639 -9.77984e-05
6.48935 -0.0244932 -9.73851e-05
6.49841 -0.0244228 -9.69476e-05
6.50746 -0.0243527 -9.6539e-05
6.51652 -0.0242829 -9.61065e-05
6.52559 -0.0242134 -9.57026e-05
6.53465 -0.0241442 -9.5275e-05
6.54371 -0.0240752 -9.48757e-05
6.55278 -0.0240066 -9.4453e-05
6.56184 -0.0239382 -9.40582e-05
6.57091 -0.0238702 -9.36403e-05
6.57998 -0.0238024 -9.325e-05
6.58905 -0.0237349 -9.28368e-05
6.59812 -0.0236677 -9.24509e-05
6.60719 -0.0236007 -9.20424e-05
6.61626 -0.0235341 -9.16608e-05
6.62534 -0.0234677 -9.12569e-05
6.63441 -0.0234016 -9.08797e-05
6.64349 -0.0233357 -9.04802e-05
6.65257 -0.0232702 -9.01072e-05
6.66164 -0.0232049 -8.97122e-05
6.67072 -0.0231399 -8.93434e-05
6.67981 -0.0230751 -8.89527e-05
6.68889 -0.0230106 -8.85881e-05
6.69797 -0.0229464 -8.82018e-05
6.70706 -0.0228824 -8.78412e-05
6.71614 -0.0228187 -8.74591e-05
6.72523 -0.0227553 -8.71025e-05
6.73432 -0.0226921 -8.67246e-05
6.74341 -0.0226292 -8.6372e-05
6.7525 -0.0225665 -8.59983e-05
6.76159 -0.0225041 -8.56496e-05
6.77068 -0.0224419 -8.52799e-05
6.77978 -0.02238 -8.4935e-05
6.78887 -0.0223183 -8.45694e-05
6.79797 -0.0222569 -8.42283e-05
6.80707 -0.0221957 -8.38667e-05
6.81616 -0.0221348 -8.35293e-05
6.82526 -0.0220741 -8.31716e-05
6.83437 -0.0220137 -8.2838e-05
6.84347 -0.0219535 -8.24841e-05
6.85257 -0.0218936 -8.21541e-05
6.86168 -0.0218339 -8.18041e-05
6.87078 -0.0217744 -8.14776e-05
6.87989 -0.0217152 -8.11314e-05
6.889 -0.0216562 -8.08084e-05
6.89811 -0.0215974 -8.04659e-05
6.90722 -0.0215389 -8.01464e-05
6.91633 -0.0214806 -7.98076e-05
6.92545 -0.0214225 -7.94915e-05
6.93456 -0.0213647 -7.91564e-05
6.94368 -0.0213071 -7.88437e-05
6.9528 -0.0212497 -7.85121e-05
6.96191 -0.0211925 -7.82027e-05
6.97103 -0.0211356 -7.78747e-05
6.98016 -0.0210789 -7.75686e-05
6.98928 -0.0210224 -7.72441e-05
6.9984 -0.0209661 -7.69412e-05
7.00753 -0.0209101 -7.66201e-05
7.01665 -0.0208542 -7.63204e-05
7.02578 -0.0207986 -7.60028e-05
7.03491 -0.0207432 -7.57062e-05
7.04404 -0.0206881 -7.53919e-05
7.05317 -0.0206331 -7.50985e-05
7.0623 -0.0205784 -7.47875e-05
7.07144 -0.0205238 -7.44972e-05
7.08057 -0.0204695 -7.41894e-05
7.08971 -0.0204154 -7.39021e-05
7.09885 -0.0203615 -7.35976e-05
7.10798 -0.0203078 -7.33133e-05
7.11713 -0.0202543 -7.30119e-05
7.12627 -0.020201 -7.27306e-05
7.13541 -0.0201479 -7.24323e-05
7.14455 -0.020095 -7.21539e-05
7.1537 -0.0200423 -7.18588e-05
7.16285 -0.0199899 -7.15833e-05
7.17199 -0.0199376 -7.12911e-05
7.18114 -0.0198855 -7.10185e-05
7.19029 -0.0198336 -7.07294e-05
7.19945 -0.0197819 -7.04595e-05
7.2086 -0.0197305 -7.01734e-05
7.21775 -0.0196792 -6.99063e-05
7.22691 -0.0196281 -6.96231e-05
7.23607 -0.0195772 -6.93588e-05
7.24522 -0.0195265 -6.90784e-05
7.25438 -0.0194759 -6.88169e-05
7.26355 -0.0194256 -6.85393e-05
7.27271 -0.0193755 -6.82805e-05
7.28187 -0.0193255 -6.80057e-05
7.29104 -0.0192757 -6.77495e-05
7.3002 -0.0192262 -6.74776e-05
7.30937 -0.0191768 -6.72239e-05
7.31854 -0.0191276 -6.69547e-05
7.32771 -0.0190785 -6.67037e-05
7.33688 -0.0190297 -6.64372e-05
7.34606 -0.018981 -6.61887e-05
7.35523 -0.0189326 -6.59249e-05
7.36441 -0.0188842 -6.56788e-05
7.37358 -0.0188361 -6.54177e-05
7.38276 -0.0187882 -6.51741e-05
7.39194 -0.0187404 -6.49156e-05
7.40112 -0.0186928 -6.46745e-05
7.41031 -0.0186454 -6.44185e-05
7.41949 -0.0185982 -6.41798e-05
7.42868 -0.0185511 -6.39264e-05
7.43786 -0.0185042 -6.36901e-05
7.44705 -0.0184575 -6.34392e-05
7.45624 -0.0184109 -6.32052e-05
7.46543 -0.0183646 -6.29569e-05
7.47462 -0.0183184 -6.27251e-05
7.48382 -0.0182723 -6.24793e-05
7.49301 -0.0182264 -6.22498e-05
7.50221 -0.0181807 -6.20064e-05
7.51141 -0.0181352 -6.17792e-05
7.5206 -0.0180898 -6.15381e-05
7.52981 -0.0180446 -6.13132e-05
7.53901 -0.0179996 -6.10745e-05
7.54821 -0.0179547 -6.08518e-05
7.55742 -0.01791 -6.06154e-05
7.56662 -0.0178654 -6.03948e-05
7.57583 -0.017821 -6.01608e-05
7.58504 -0.0177768 -5.99424e-05
7.59425 -0.0177327 -5.97107e-05
7.60346 -0.0176888 -5.94944e-05
7.61267 -0.017645 -5.92649e-05
7.62189 -0.0176014 -5.90507e-05
7.63111 -0.0175579 -5.88234e-05
7.64032 -0.0175146 -5.86113e-05
7.64954 -0.0174715 -5.83862e-05
7.65876 -0.0174285 -5.81762e-05
7.66798 -0.0173857 -5.79532e-05
7.67721 -0.017343 -5.77452e-05
7.68643 -0.0173005 -5.75244e-05
7.69566 -0.0172581 -5.73185e-05
7.70489 -0.0172158 -5.70998e-05
7.71412 -0.0171738 -5.68958e-05
7.72335 -0.0171318 -5.66791e-05
7.73258 -0.01709 -5.64771e-05
7.74181 -0.0170484 -5.62626e-05
7.75105 -0.0170069 -5.60625e-05
7.76028 -0.0169656 -5.58499e-05
7.76952 -0.0169244 -5.56518e-05
7.77876 -0.0168833 -5.54413e-05
7.788 -0.0168424 -5.5245e-05
7.79724 -0.0168016 -5.50364e-05
7.80649 -0.016761 -5.4842e-05
7.81573 -0.0167205 -5.46355e-05
7.82498 -0.0166802 -5.44429e-05
7.83423 -0.01664 -5.42383e-05
7.84348 -0.0165999 -5.40475e-05
7.85273 -0.01656 -5.38449e-05
7.86198 -0.0165202 -5.36559e-05
7.87123 -0.0164806 -5.34551e-05
7.88049 -0.0164411 -5.32679e-05
7.88975 -0.0164017 -5.3069e-05
7.89901 -0.0163624 -5.28836e-05
7.90827 -0.0163233 -5.26866e-05
7.91753 -0.0162844 -5.25028e-05
7.92679 -0.0162455 -5.23077e-05
7.93606 -0.0162068 -5.21256e-05
7.94532 -0.0161683 -5.19323e-05
7.95459 -0.0161298 -5.17519e-05
7.96386 -0.0160915 -5.15604e-05
7.97313 -0.0160534 -5.13817e-05
7.9824 -0.0160153 -5.1192e-05
7.99168 -0.0159774 -5.10149e-05
8.00095 -0.0159396 -5.08269e-05
8.01023 -0.015902 -5.06515e-05
8.01951 -0.0158644 -5.04653e-05
8.02879 -0.015827 -5.02915e-05
8.03807 -0.0157898 -5.01069e-05
8.04735 -0.0157526 -4.99347e-05
8.05664 -0.0157156 -4.97519e-05
8.06592 -0.0156787 -4.95813e-05
8.07521 -0.0156419 -4.94001e-05
8.0845 -0.0156053 -4.9231e-05
8.09379 -0.0155688 -4.90515e-05
8.10308 -0.0155324 -4.8884e-05
8.11238 -0.0154961 -4.87061e-05
8.12167 -0.0154599 -4.85401e-05
8.13097 -0.0154239 -4.83638e-05
8.14027 -0.015388 -4.81994e-05
8.14957 -0.0153522 -4.80246e-05
8.15887 -0.0153165 -4.78617e-05
8.16817 -0.0152809 -4.76886e-05
8.17748 -0.0152455 -4.75271e-05
8.18679 -0.0152102 -4.73555e-05
8.19609 -0.015175 -4.71955e-05
8.2054 -0.0151399 -4.70255e-05
8.21472 -0.0151049 -4.68669e-05
8.22403 -0.0150701 -4.66984e-05
8.23334 -0.0150353 -4.65413e-05
8.24266 -0.0150007 -4.63742e-05
8.25198 -0.0149662 -4.62185e-05
8.2613 -0.0149318 -4.6053e-05
8.27062 -0.0148975 -4.58987e-05
8.27994 -0.0148633 -4.57346e-05
8.28926 -0.0148293 -4.55817e-05
8.29859 -0.0147953 -4.54191e-05
8.30792 -0.0147615 -4.52675e-05
8.31725 -0.0147278 -4.51064e-05
8.32658 -0.0146942 -4.49561e-05
8.33591 -0.0146607 -4.47964e-05
8.34525 -0.0146273 -4.46475e-05
8.35458 -0.014594 -4.44892e-05
8.36392 -0.0145608 -4.43416e-05
8.37326 -0.0145277 -4.41847e-05
8.3826 -0.0144948 -4.40384e-05
8.39194 -0.0144619 -4.38829e-05
8.40128 -0.0144292 -4.37379e-05
8.41063 -0.0143965 -4.35838e-05
8.41998 -0.014364 -4.344e-05
8.42933 -0.0143316 -4.32873e-05
8.43868 -0.0142992 -4.31447e-05
8.44803 -0.014267 -4.29933e-05
8.45738 -0.0142349 -4.2852e-05
8.46674 -0.0142029 -4.2702e-05
8.4761 -0.014171 -4.25619e-05
8.48546 -0.0141392 -4.24131e-05
8.49482 -0.0141074 -4.22743e-05
8.50418 -0.0140758 -4.21268e-05
8.51354 -0.0140443 -4.19892e-05
8.52291 -0.0140129 -4.1843e-05
8.53228 -0.0139816 -4.17066e-05
8.54165 -0.0139504 -4.15616e-05
8.55102 -0.0139193 -4.14264e-05
8.56039 -0.0138883 -4.12826e-05
8.56976 -0.0138574 -4.11486e-05
8.57914 -0.0138266 -4.10061e-05
8.58852 -0.0137959 -4.08732e-05
8.5979 -0.0137652 -4.07319e-05
8.60728 -0.0137347 -4.06002e-05
8.61666 -0.0137043 -4.04601e-05
8.62605 -0.013674 -4.03296e-05
8.63543 -0.0136437 -4.01907e-05
8.64482 -0.0136136 -4.00612e-05
8.65421 -0.0135836 -3.99235e-05
8.6636 -0.0135536 -3.97951e-05
8.673 -0.0135238 -3.96586e-05
8.68239 -0.013494 -3.95313e-05
8.69179 -0.0134643 -3.93959e-05
8.70119 -0.0134348 -3.92698e-05
8.71059 -0.0134053 -3.91355e-05
8.71999 -0.0133759 -3.90104e-05
8.7294 -0.0133466 -3.88773e-05
8.7388 -0.0133174 -3.87533e-05
8.74821 -0.0132883 -3.86213e-05
8.75762 -0.0132593 -3.84983e-05
8.76703 -0.0132303 -3.83675e-05
8.77644 -0.0132015 -3.82455e-05
8.78586 -0.0131727 -3.81158e-05
8.79527 -0.013144 -3.79948e-05
8.80469 -0.0131155 -3.78662e-05
8.81411 -0.013087 -3.77462e-05
8.82353 -0.0130586 -3.76186e-05
8.83296 -0.0130303 -3.74997e-05
8.84238 -0.013002 -3.73732e-05
8.85181 -0.0129739 -3.72552e-05
8.86124 -0.0129458 -3.71298e-05
8.87067 -0.0129179 -3.70128e-05
8.8801 -0.01289 -3.68885e-05
8.88954 -0.0128622 -3.67724e-05
8.89897 -0.0128345 -3.66491e-05
8.90841 -0.0128068 -3.65341e-05
8.91785 -0.0127793 -3.64117e-05
8.92729 -0.0127518 -3.62976e-05
8.93674 -0.0127245 -3.61763e-05
8.94618 -0.0126972 -3.60632e-05
8.95563 -0.01267 -3.59429e-05
8.96508 -0.0126428 -3.58307e-05
8.97453 -0.0126158 -3.57113e-05
8.98399 -0.0125888 -3.56001e-05
8.99344 -0.0125619 -3.54817e-05
9.0029 -0.0125351 -3.53713e-05
9.01236 -0.0125084 -3.52539e-05
9.02182 -0.0124818 -3.51445e-05
9.03128 -0.0124552 -3.5028e-05
9.04074 -0.0124287 -3.49195e-05
9.05021 -0.0124023 -3.4804e-05
9.05968 -0.012376 -3.46964e-05
9.06915 -0.0123498 -3.45818e-05
9.07862 -0.0123236 -3.44751e-05
9.08809 -0.0122975 -3.43614e-05
9.09757 -0.0122715 -3.42556e-05
9.10705 -0.0122456 -3.41428e-05
9.11653 -0.0122197 -3.40378e-05
9.12601 -0.012194 -3.3926e-05
9.13549 -0.0121683 -3.38218e-05
9.14497 -0.0121426 -3.37109e-05
9.15446 -0.0121171 -3.36076e-05
9.16395 -0.0120916 -3.34976e-05
9.17344 -0.0120662 -3.33951e-05
9.18293 -0.0120409 -3.3286e-05
9.19243 -0.0120157 -3.31843e-05
9.20193 -0.0119905 -3.30761e-05
9.21143 -0.0119654 -3.29752e-05
9.22093 -0.0119404 -3.28679e-05
9.23043 -0.0119154 -3.27678e-05
9.23993 -0.0118906 -3.26613e-05
9.24944 -0.0118658 -3.2562e-05
9.25895 -0.011841 -3.24564e-05
9.26846 -0.0118164 -3.23579e-05
9.27797 -0.0117918 -3.22531e-05
9.28748 -0.0117673 -3.21554e-05
9.297 -0.0117428 -3.20515e-05
9.30652 -0.0117185 -3.19546e-05
9.31604 -0.0116942 -3.18514e-05
9.32556 -0.0116699 -3.17553e-05
9.33509 -0.0116458 -3.1653e-05
9.34461 -0.0116217 -3.15576e-05
9.35414 -0.0115977 -3.14561e-05
9.36367 -0.0115737 -3.13615e-05
9.3732 -0.0115499 -3.12607e-05
9.38274 -0.0115261 -3.11669e-05
9.39227 -0.0115023 -3.1067e-05
9.40181 -0.0114786 -3.09738e-05
9.41135 -0.011455 -3.08747e-05
9.42089 -0.0114315 -3.07823e-05
9.43044 -0.011408 -3.06839e-05
9.43999 -0.0113847 -3.05923e-05
9.44953 -0.0113613 -3.04947e-05
9.45908 -0.0113381 -3.04038e-05
9.46864 -0.0113149 -3.03069e-05
9.47819 -0.0112917 -3.02167e-05
9.48775 -0.0112687 -3.01206e-05
9.49731 -0.0112457 -3.00311e-05
9.50687 -0.0112227 -2.99357e-05
9.51643 -0.0111999 -2.98469e-05
9.526 -0.0111771 -2.97523e-05
9.53556 -0.0111543 -2.96642e-05
9.54513 -0.0111317 -2.95703e-05
9.5547 -0.011109 -2.94829e-05
9.56428 -0.0110865 -2.93897e-05
9.57385 -0.011064 -2.93029e-05
9.58343 -0.0110416 -2.92105e-05
9.59301 -0.0110193 -2.91244e-05
9.60259 -0.010997 -2.90327e-05
9.61217 -0.0109747 -2.89473e-05
9.62176 -0.0109526 -2.88563e-05
9.63135 -0.0109305 -2.87715e-05
9.64094 -0.0109084 -2.86812e-05
9.65053 -0.0108865 -2.85971e-05
9.66012 -0.0108645 -2.85075e-05
9.66972 -0.0108427 -2.8424e-05
9.67932 -0.0108209 -2.83351e-05
9.68892 -0.0107992 -2.82522e-05
9.69852 -0.0107775 -2.8164e-05
9.70812 -0.0107559 -2.80818e-05
9.71773 -0.0107343 -2.79942e-05
9.72734 -0.0107129 -2.79126e-05
9.73695 -0.0106914 -2.78257e-05
9.74657 -0.0106701 -2.77448e-05
9.75618 -0.0106488 -2.76585e-05
9.7658 -0.0106275 -2.75782e-05
9.77542 -0.0106063 -2.74926e-05
9.78504 -0.0105852 -2.74128e-05
9.79467 -0.0105641 -2.73279e-05
9.80429 -0.0105431 -2.72488e-05
9.81392 -0.0105221 -2.71644e-05
9.82355 -0.0105012 -2.70859e-05
9.83318 -0.0104804 -2.70022e-05
9.84282 -0.0104596 -2.69243e-05
9.85246 -0.0104389 -2.68413e-05
9.8621 -0.0104182 -2.67639e-05
9.87174 -0.0103976 -2.66815e-05
9.88138 -0.010377 -2.66047e-05
9.89103 -0.0103565 -2.65229e-05
9.90068 -0.0103361 -2.64467e-05
9.91033 -0.0103157 -2.63655e-05
9.91998 -0.0102954 -2.62899e-05
9.92964 -0.0102751 -2.62093e-05
9.93929 -0.0102549 -2.61343e-05
9.94895 -0.0102347 -2.60543e-05
9.95862 -0.0102146 -2.59798e-05
9.96828 -0.0101946 -2.59004e-05
9.97795 -0.0101746 -2.58264e-05
9.98761 -0.0101546 -2.57477e-05
9.99729 -0.0101347 -2.56742e-05
10.007 -0.0101149 -2.5596e-05
10.0166 -0.0100951 -2.55232e-05
10.0263 -0.0100754 -2.54456e-05
10.036 -0.0100557 -2.53732e-05
10.0457 -0.0100361 -2.52962e-05
10.0554 -0.0100165 -2.52244e-05
10.065 -0.00999698 -2.51479e-05
10.0747 -0.00997752 -2.50766e-05
10.0844 -0.00995811 -2.50007e-05
10.0941 -0.00993875 -2.493e-05
10.1038 -0.00991944 -2.48546e-05
10.1135 -0.00990018 -2.47844e-05
10.1232 -0.00988098 -2.47096e-05
10.1329 -0.00986182 -2.46399e-05
10.1426 -0.00984272 -2.45656e-05
10.1523 -0.00982367 -2.44964e-05
10.162 -0.00980467 -2.44227e-05
10.1718 -0.00978572 -2.4354e-05
10.1815 -0.00976682 -2.42808e-05
10.1912 -0.00974797 -2.42127e-05
10.2009 -0.00972917 -2.414e-05
10.2106 -0.00971042 -2.40723e-05
10.2204 -0.00969173 -2.40002e-05
10.2301 -0.00967308 -2.3933e-05
10.2398 -0.00965448 -2.38614e-05
10.2495 -0.00963593 -2.37947e-05
10.2593 -0.00961743 -2.37236e-05
10.269 -0.00959897 -2.36574e-05
10.2787 -0.00958057 -2.35868e-05
10.2885 -0.00956222 -2.3521e-05
10.2982 -0.00954391 -2.3451e-05
10.308 -0.00952565 -2.33857e-05
10.3177 -0.00950744 -2.33161e-05
10.3275 -0.00948928 -2.32513e-05
10.3372 -0.00947116 -2.31823e-05
10.347 -0.0094531 -2.31179e-05
10.3567 -0.00943508 -2.30494e-05
10.3665 -0.00941711 -2.29855e-05
10.3763 -0.00939918 -2.29174e-05
10.386 -0.0093813 -2.2854e-05
10.3958 -0.00936347 -2.27864e-05
10.4056 -0.00934568 -2.27235e-05
10.4153 -0.00932795 -2.26563e-05
10.4251 -0.00931025 -2.25939e-05
10.4349 -0.00929261 -2.25272e-05
10.4447 -0.00927501 -2.24652e-05
10.4545 -0.00925745 -2.2399e-05
10.4642 -0.00923994 -2.23374e-05
10.474 -0.00922248 -2.22717e-05
10.4838 -0.00920506 -2.22105e-05
10.4936 -0.00918768 -2.21452e-05
10.5034 -0.00917036 -2.20845e-05
10.5132 -0.00915307 -2.20197e-05
10.523 -0.00913583 -2.19594e-05
10.5328 -0.00911864 -2.18951e-05
10.5426 -0.00910149 -2.18352e-05
10.5524 -0.00908438 -2.17714e-05
10.5622 -0.00906732 -2.17119e-05
10.572 -0.0090503 -2.16485e-05
10.5819 -0.00903332 -2.15894e-05
10.5917 -0.00901639 -2.15265e-05
10.6015 -0.0089995 -2.14678e-05
10.6113 -0.00898266 -2.14053e-05
10.6211 -0.00896585 -2.13471e-05
10.631 -0.0089491 -2.1285e-05
10.6408 -0.00893238 -2.12272e-05
10.6506 -0.0089157 -2.11655e-05
10.6605 -0.00889907 -2.11081e-05
10.6703 -0.00888248 -2.10469e-05
10.6801 -0.00886594 -2.09899e-05
10.69 -0.00884943 -2.09291e-05
10.6998 -0.00883297 -2.08725e-05
10.7097 -0.00881655 -2.08121e-05
10.7195 -0.00880017 -2.07559e-05
10.7294 -0.00878383 -2.06959e-05
10.7392 -0.00876753 -2.06401e-05
10.7491 -0.00875128 -2.05805e-05
10.759 -0.00873506 -2.05251e-05
10.7688 -0.00871889 -2.0466e-05
10.7787 -0.00870275 -2.04109e-05
10.7886 -0.00868666 -2.03522e-05
10.7984 -0.00867061 -2.02975e-05
10.8083 -0.0086546 -2.02392e-05
10.8182 -0.00863863 -2.01849e-05
10.8281 -0.00862269 -2.0127e-05
10.838 -0.0086068 -2.00731e-05
10.8478 -0.00859095 -2.00155e-05
10.8577 -0.00857514 -1.9962e-05
10.8676 -0.00855937 -1.99048e-05
10.8775 -0.00854363 -1.98517e-05
10.8874 -0.00852794 -1.97949e-05
10.8973 -0.00851228 -1.97421e-05
10.9072 -0.00849667 -1.96857e-05
10.9171 -0.00848109 -1.96333e-05
10.927 -0.00846555 -1.95773e-05
10.9369 -0.00845005 -1.95252e-05
10.9469 -0.00843459 -1.94696e-05
10.9568 -0.00841916 -1.94179e-05
10.9667 -0.00840378 -1.93626e-05
10.9766 -0.00838843 -1.93112e-05
10.9865 -0.00837312 -1.92564e-05
10.9965 -0.00835785 -1.92054e-05
11.0064 -0.00834262 -1.91509e-05
11.0163 -0.00832742 -1.91002e-05
11.0263 -0.00831226 -1.90461e-05
11.0362 -0.00829714 -1.89957e-05
11.0461 -0.00828205 -1.8942e-05
11.0561 -0.008267 -1.8892e-05
11.066 -0.00825199 -1.88386e-05
11.076 -0.00823702 -1.87889e-05
11.0859 -0.00822208 -1.87359e-05
11.0959 -0.00820718 -1.86866e-05
11.1058 -0.00819232 -1.86339e-05
11.1158 -0.00817749 -1.85849e-05
11.1258 -0.0081627 -1.85326e-05
11.1357 -0.00814794 -1.84839e-05
11.1457 -0.00813322 -1.84319e-05
11.1557 -0.00811854 -1.83836e-05
11.1656 -0.00810389 -1.8332e-05
11.1756 -0.00808927 -1.82839e-05
11.1856 -0.0080747 -1.82327e-05
11.1956 -0.00806015 -1.8185e-05
11.2056 -0.00804565 -1.8134e-05
11.2156 -0.00803117 -1.80866e-05
11.2255 -0.00801674 -1.8036e-05
11.2355 -0.00800234 -1.7989e-05
11.2455 -0.00798797 -1.79387e-05
11.2555 -0.00797363 -1.78919e-05
11.2655 -0.00795934 -1.7842e-05
11.2755 -0.00794507 -1.77956e-05
11.2856 -0.00793084 -1.7746e-05
11.2956 -0.00791665 -1.76998e-05
11.3056 -0.00790249 -1.76506e-05
11.3156 -0.00788836 -1.76047e-05
11.3256 -0.00787426 -1.75558e-05
11.3356 -0.0078602 -1.75102e-05
11.3457 -0.00784618 -1.74616e-05
11.3557 -0.00783218 -1.74164e-05
11.3657 -0.00781822 -1.73681e-05
11.3758 -0.0078043 -1.73231e-05
11.3858 -0.00779041 -1.72751e-05
11.3959 -0.00777654 -1.72305e-05
11.4059 -0.00776272 -1.71828e-05
11.4159 -0.00774892 -1.71385e-05
11.426 -0.00773516 -1.70911e-05
11.4361 -0.00772143 -1.70471e-05
11.4461 -0.00770774 -1.7e-05
11.4562 -0.00769407 -1.69562e-05
11.4662 -0.00768044 -1.69095e-05
11.4763 -0.00766684 -1.6866e-05
11.4864 -0.00765327 -1.68195e-05
11.4964 -0.00763974 -1.67763e-05
11.5065 -0.00762623 -1.67302e-05
11.5166 -0.00761276 -1.66873e-05
11.5267 -0.00759932 -1.66414e-05
11.5368 -0.00758591 -1.65988e-05
11.5469 -0.00757254 -1.65532e-05
11.5569 -0.00755919 -1.65109e-05
11.567 -0.00754588 -1.64656e-05
11.5771 -0.00753259 -1.64235e-05
11.5872 -0.00751934 -1.63786e-05
11.5973 -0.00750612 -1.63367e-05
11.6074 -0.00749293 -1.62921e-05
11.6176 -0.00747977 -1.62505e-05
11.6277 -0.00746664 -1.62061e-05
11.6378 -0.00745354 -1.61648e-05
11.6479 -0.00744047 -1.61207e-05
11.658 -0.00742744 -1.60797e-05
11.6681 -0.00741443 -1.60359e-05
11.6783 -0.00740145 -1.59952e-05
11.6884 -0.0073885 -1.59516e-05
11.6985 -0.00737559 -1.59111e-05
11.7087 -0.0073627 -1.58678e-05
11.7188 -0.00734984 -1.58276e-05
11.729 -0.00733701 -1.57846e-05
11.7391 -0.00732422 -1.57447e-05
11.7493 -0.00731145 -1.57019e-05
11.7594 -0.00729871 -1.56622e-05
11.7696 -0.007286 -1.56198e-05
11.7797 -0.00727332 -1.55803e-05
11.7899 -0.00726067 -1.55381e-05
11.8001 -0.00724804 -1.54989e-05
11.8102 -0.00723545 -1.5457e-05
11.8204 -0.00722289 -1.5418e-05
11.8306 -0.00721035 -1.53764e-05
11.8408 -0.00719784 -1.53377e-05
11.851 -0.00718536 -1.52963e-05
11.8611 -0.00717291 -1.52578e-05
11.8713 -0.00716049 -1.52167e-05
11.8815 -0.0071481 -1.51785e-05
11.8917 -0.00713573 -1.51376e-05
11.9019 -0.00712339 -1.50996e-05
11.9121 -0.00711109 -1.5059e-05
11.9223 -0.0070988 -1.50212e-05
11.9325 -0.00708655 -1.49809e-05
11.9428 -0.00707433 -1.49434e-05
11.953 -0.00706213 -1.49033e-05
11.9632 -0.00704996 -1.4866e-05
11.9734 -0.00703781 -1.48262e-05
11.9837 -0.0070257 -1.47891e-05
11.9939 -0.00701361 -1.47495e-05
12.0041 -0.00700155 -1.47127e-05
12.0144 -0.00698952 -1.46733e-05
12.0246 -0.00697751 -1.46368e-05
12.0348 -0.00696553 -1.45976e-05
12.0451 -0.00695358 -1.45613e-05
12.0553 -0.00694165 -1.45224e-05
12.0656 -0.00692975 -1.44863e-05
12.0759 -0.00691788 -1.44477e-05
12.0861 -0.00690603 -1.44118e-05
12.0964 -0.00689421 -1.43734e-05
12.1066 -0.00688242 -1.43377e-05
12.1169 -0.00687065 -1.42996e-05
12.1272 -0.00685891 -1.42641e-05
12.1375 -0.0068472 -1.42262e-05
12.1478 -0.00683551 -1.41909e-05
12.158 -0.00682385 -1.41533e-05
12.1683 -0.00681221 -1.41182e-05
12.1786 -0.0068006 -1.40808e-05
12.1889 -0.00678902 -1.4046e-05
12.1992 -0.00677746 -1.40088e-05
12.2095 -0.00676593 -1.39742e-05
12.2198 -0.00675442 -1.39372e-05
12.2301 -0.00674294 -1.39028e-05
12.2405 -0.00673148 -1.3866e-05
12.2508 -0.00672005 -1.38319e-05
12.2611 -0.00670864 -1.37953e-05
12.2714 -0.00669726 -1.37614e-05
12.2818 -0.0066859 -1.3725e-05
12.2921 -0.00667457 -1.36913e-05
12.3024 -0.00666326 -1.36552e-05
12.3128 -0.00665198 -1.36217e-05
12.3231 -0.00664073 -1.35858e-05
12.3335 -0.00662949 -1.35525e-05
12.3438 -0.00661828 -1.35168e-05
12.3542 -0.0066071 -1.34837e-05
12.3645 -0.00659594 -1.34482e-05
12.3749 -0.00658481 -1.34153e-05
12.3853 -0.0065737 -1.338e-05
12.3956 -0.00656261 -1.33473e-05
12.406 -0.00655155 -1.33123e-05
12.4164 -0.00654051 -1.32797e-05
12.4268 -0.0065295 -1.3245e-05
12.4371 -0.00651851 -1.32126e-05
12.4475 -0.00650754 -1.3178e-05
12.4579 -0.0064966 -1.31459e-05
12.4683 -0.00648568 -1.31115e-05
12.4787 -0.00647479 -1.30795e-05
12.4891 -0.00646392 -1.30453e-05
12.4995 -0.00645307 -1.30136e-05
12.5099 -0.00644224 -1.29796e-05
12.5203 -0.00643144 -1.29481e-05
12.5308 -0.00642066 -1.29143e-05
12.5412 -0.00640991 -1.28829e-05
12.5516 -0.00639918 -1.28493e-05
12.562 -0.00638847 -1.28182e-05
12.5725 -0.00637778 -1.27848e-05
12.5829 -0.00636712 -1.27538e-05
12.5934 -0.00635648 -1.27206e-05
12.6038 -0.00634586 -1.26898e-05
12.6143 -0.00633527 -1.26568e-05
12.6247 -0.0063247 -1.26262e-05
12.6352 -0.00631415 -1.25934e-05
12.6456 -0.00630362 -1.25629e-05
12.6561 -0.00629312 -1.25304e-05
12.6666 -0.00628264 -1.25001e-05
12.677 -0.00627218 -1.24677e-05
12.6875 -0.00626174 -1.24376e-05
12.698 -0.00625132 -1.24054e-05
12.7085 -0.00624093 -1.23755e-05
12.719 -0.00623056 -1.23435e-05
12.7295 -0.00622021 -1.23138e-05
12.74 -0.00620988 -1.22819e-05
12.7505 -0.00619958 -1.22524e-05
12.761 -0.0061893 -1.22207e-05
12.7715 -0.00617903 -1.21914e-05
12.782 -0.00616879 -1.21599e-05
12.7925 -0.00615857 -1.21307e-05
12.803 -0.00614838 -1.20994e-05
12.8135 -0.0061382 -1.20704e-05
12.8241 -0.00612805 -1.20393e-05
12.8346 -0.00611791 -1.20105e-05
12.8451 -0.0061078 -1.19795e-05
12.8557 -0.00609771 -1.19509e-05
12.8662 -0.00608764 -1.19201e-05
12.8768 -0.00607759 -1.18916e-05
12.8873 -0.00606757 -1.18611e-05
12.8979 -0.00605756 -1.18327e-05
12.9085 -0.00604757 -1.18024e-05
12.919 -0.00603761 -1.17741e-05
12.9296 -0.00602767 -1.1744e-05
12.9402 -0.00601774 -1.17159e-05
12.9508 -0.00600784 -1.16859e-05
12.9613 -0.00599796 -1.1658e-05
12.9719 -0.0059881 -1.16282e-05
12.9825 -0.00597825 -1.16005e-05
12.9931 -0.00596843 -1.15708e-05
13.0037 -0.00595863 -1.15433e-05
13.0143 -0.00594885 -1.15138e-05
13.0249 -0.00593909 -1.14864e-05
13.0355 -0.00592935 -1.14571e-05
13.0462 -0.00591963 -1.14299e-05
13.0568 -0.00590993 -1.14007e-05
13.0674 -0.00590025 -1.13737e-05
13.078 -0.00589059 -1.13446e-05
13.0887 -0.00588095 -1.13178e-05
13.0993 -0.00587133 -1.12889e-05
13.1099 -0.00586173 -1.12622e-05
13.1206 -0.00585215 -1.12335e-05
13.1312 -0.00584259 -1.12069e-05
13.1419 -0.00583305 -1.11784e-05
13.1526 -0.00582352 -1.1152e-05
13.1632 -0.00581402 -1.11236e-05
13.1739 -0.00580454 -1.10973e-05
13.1846 -0.00579507 -1.10692e-05
13.1953 -0.00578563 -1.1043e-05
13.2059 -0.0057762 -1.1015e-05
13.2166 -0.0057668 -1.0989e-05
13.2273 -0.00575741 -1.09612e-05
13.238 -0.00574804 -1.09353e-05
13.2487 -0.00573869 -1.09076e-05
13.2594 -0.00572936 -1.08819e-05
13.2701 -0.00572005 -1.08544e-05
13.2808 -0.00571075 -1.08288e-05
13.2916 -0.00570148 -1.08014e-05
13.3023 -0.00569222 -1.0776e-05
13.313 -0.00568299 -1.07488e-05
13.3237 -0.00567377 -1.07236e-05
13.3345 -0.00566457 -1.06965e-05
13.3452 -0.00565539 -1.06714e-05
13.356 -0.00564623 -1.06444e-05
13.3667 -0.00563708 -1.06194e-05
13.3775 -0.00562795 -1.05927e-05
13.3882 -0.00561885 -1.05678e-05
13.399 -0.00560976 -1.05412e-05
13.4098 -0.00560069 -1.05165e-05
13.4206 -0.00559163 -1.04901e-05
13.4313 -0.0055826 -1.04655e-05
13.4421 -0.00557358 -1.04392e-05
13.4529 -0.00556458 -1.04147e-05
13.4637 -0.0055556 -1.03886e-05
13.4745 -0.00554663 -1.03643e-05
13.4853 -0.00553769 -1.03383e-05
13.4961 -0.00552876 -1.03141e-05
13.5069 -0.00551985 -1.02882e-05
13.5177 -0.00551096 -1.02642e-05
13.5286 -0.00550208 -1.02385e-05
13.5394 -0.00549322 -1.02146e-05
13.5502 -0.00548438 -1.0189e-05
13.5611 -0.00547556 -1.01653e-05
13.5719 -0.00546676 -1.01398e-05
13.5827 -0.00545797 -1.01162e-05
13.5936 -0.0054492 -1.00909e-05
13.6044 -0.00544044 -1.00674e-05
13.6153 -0.00543171 -1.00422e-05
13.6262 -0.00542299 -1.00189e-05
13.637 -0.00541429 -9.99385e-06
13.6479 -0.0054056 -9.97061e-06
13.6588 -0.00539693 -9.94573e-06
13.6697 -0.00538828 -9.92262e-06
13.6806 -0.00537965 -9.89787e-06
13.6915 -0.00537103 -9.8749e-06
13.7024 -0.00536243 -9.85028e-06
13.7133 -0.00535385 -9.82745e-06
13.7242 -0.00534528 -9.80295e-06
13.7351 -0.00533673 -9.78025e-06
13.746 -0.00532819 -9.75588e-06
13.757 -0.00531968 -9.73331e-06
13.7679 -0.00531118 -9.70906e-06
13.7788 -0.00530269 -9.68663e-06
13.7898 -0.00529422 -9.66251e-06
13.8007 -0.00528577 -9.64019e-06
13.8117 -0.00527734 -9.61622e-06
13.8226 -0.00526892 -9.59401e-06
13.8336 -0.00526051 -9.57018e-06
13.8445 -0.00525213 -9.54808e-06
13.8555 -0.00524376 -9.52439e-06
13.8665 -0.0052354 -9.50241e-06
13.8775 -0.00522706 -9.47885e-06
13.8885 -0.00521874 -9.45698e-06
13.8995 -0.00521044 -9.43355e-06
13.9105 -0.00520214 -9.4118e-06
13.9215 -0.00519387 -9.38849e-06
13.9325 -0.00518561 -9.36688e-06
13.9435 -0.00517737 -9.34368e-06
13.9545 -0.00516914 -9.32219e-06
13.9655 -0.00516093 -9.29911e-06
13.9766 -0.00515273 -9.27775e-06
13.9876 -0.00514455 -9.25478e-06
13.9986 -0.00513639 -9.23354e-06
14.0097 -0.00512824 -9.2107e-06
14.0207 -0.0051201 -9.18956e-06
14.0318 -0.00511198 -9.16685e-06
14.0429 -0.00510388 -9.14582e-06
14.0539 -0.00509579 -9.12325e-06
14.065 -0.00508772 -9.10232e-06
14.0761 -0.00507966 -9.07987e-06
14.0872 -0.00507162 -9.05905e-06
14.0982 -0.00506359 -9.03673e-06
14.1093 -0.00505558 -9.01601e-06
14.1204 -0.00504758 -8.99381e-06
14.1316 -0.0050396 -8.97321e-06
14.1427 -0.00503163 -8.95112e-06
14.1538 -0.00502368 -8.93064e-06
14.1649 -0.00501574 -8.90866e-06
14.176 -0.00500782 -8.8883e-06
14.1872 -0.00499991 -8.86642e-06
14.1983 -0.00499202 -8.84618e-06
14.2095 -0.00498414 -8.82441e-06
14.2206 -0.00497628 -8.80428e-06
14.2318 -0.00496843 -8.78262e-06
14.2429 -0.00496059 -8.7626e-06
14.2541 -0.00495277 -8.74107e-06
14.2653 -0.00494497 -8.72114e-06
14.2765 -0.00493718 -8.69973e-06
14.2876 -0.0049294 -8.67989e-06
14.2988 -0.00492164 -8.65861e-06
14.31 -0.00491389 -8.63887e-06
14.3212 -0.00490615 -8.6177e-06
14.3324 -0.00489844 -8.59807e-06
14.3437 -0.00489073 -8.57701e-06
14.3549 -0.00488304 -8.55748e-06
14.3661 -0.00487536 -8.53652e-06
14.3773 -0.0048677 -8.51711e-06
14.3886 -0.00486005 -8.49625e-06
14.3998 -0.00485242 -8.47695e-06
14.4111 -0.00484479 -8.45619e-06
14.4223 -0.00483719 -8.437e-06
14.4336 -0.0048296 -8.41634e-06
14.4449 -0.00482202 -8.39726e-06
14.4561 -0.00481445 -8.37671e-06
14.4674 -0.0048069 -8.35771e-06
14.4787 -0.00479936 -8.33729e-06
14.49 -0.00479184 -8.31837e-06
14.5013 -0.00478433 -8.29807e-06
14.5126 -0.00477683 -8.27924e-06
14.5239 -0.00476935 -8.25905e-06
14.5352 -0.00476188 -8.24032e-06
14.5466 -0.00475442 -8.22023e-06
14.5579 -0.00474698 -8.2016e-06
14.5692 -0.00473955 -8.1816e-06
14.5806 -0.00473213 -8.16309e-06
14.5919 -0.00472473 -8.14318e-06
14.6033 -0.00471734 -8.12477e-06
14.6146 -0.00470996 -8.10495e-06
14.626 -0.0047026 -8.08665e-06
14.6374 -0.00469525 -8.06693e-06
14.6488 -0.00468792 -8.04872e-06
14.6602 -0.00468059 -8.02911e-06
14.6716 -0.00467328 -8.01098e-06
14.683 -0.00466598 -7.99148e-06
14.6944 -0.0046587 -7.97344e-06
14.7058 -0.00465143 -7.95405e-06
14.7172 -0.00464417 -7.93609e-06
14.7286 -0.00463693 -7.91681e-06
14.7401 -0.00462969 -7.89893e-06
14.7515 -0.00462247 -7.87975e-06
14.7629 -0.00461527 -7.86197e-06
14.7744 -0.00460807 -7.84287e-06
14.7858 -0.00460089 -7.8252e-06
14.7973 -0.00459372 -7.80619e-06
14.8088 -0.00458656 -7.78862e-06
14.8203 -0.00457942 -7.76969e-06
14.8317 -0.00457229 -7.75222e-06
14.8432 -0.00456517 -7.73338e-06
14.8547 -0.00455807 -7.716e-06
14.8662 -0.00455097 -7.69726e-06
14.8778 -0.00454389 -7.67996e-06
14.8893 -0.00453682 -7.66133e-06
14.9008 -0.00452977 -7.6441e-06
14.9123 -0.00452272 -7.62558e-06
14.9239 -0.00451569 -7.60842e-06
14.9354 -0.00450867 -7.59e-06
14.947 -0.00450166 -7.57293e-06
14.9585 -0.00449467 -7.5546e-06
14.9701 -0.00448768 -7.53762e-06
14.9817 -0.00448071 -7.51937e-06
14.9933 -0.00447375 -7.5025e-06
15.0048 -0.00446681 -7.48432e-06
15.0164 -0.00445987 -7.46755e-06
15.028 -0.00445295 -7.44945e-06
15.0397 -0.00444604 -7.43276e-06
15.0513 -0.00443914 -7.41476e-06
15.0629 -0.00443225 -7.39815e-06
15.0745 -0.00442538 -7.38025e-06
15.0862 -0.00441851 -7.3637e-06
15.0978 -0.00441166 -7.34591e-06
15.1095 -0.00440482 -7.32943e-06
15.1211 -0.00439799 -7.31173e-06
15.1328 -0.00439118 -7.29533e-06
15.1445 -0.00438437 -7.27773e-06
15.1561 -0.00437758 -7.26141e-06
15.1678 -0.0043708 -7.24388e-06
15.1795 -0.00436403 -7.22767e-06
15.1912 -0.00435727 -7.2102e-06
15.2029 -0.00435052 -7.19408e-06
15.2147 -0.00434378 -7.17669e-06
15.2264 -0.00433706 -7.16066e-06
15.2381 -0.00433035 -7.14335e-06
15.2499 -0.00432364 -7.1274e-06
15.2616 -0.00431695 -7.11019e-06
15.2734 -0.00431027 -7.09429e-06
15.2851 -0.00430361 -7.07719e-06
15.2969 -0.00429695 -7.06135e-06
15.3087 -0.0042903 -7.04434e-06
15.3205 -0.00428367 -7.02858e-06
15.3323 -0.00427704 -7.01165e-06
15.3441 -0.00427043 -6.99598e-06
15.3559 -0.00426383 -6.97912e-06
15.3677 -0.00425724 -6.96353e-06
15.3795 -0.00425066 -6.94674e-06
15.3913 -0.00424409 -6.93125e-06
15.4032 -0.00423753 -6.91452e-06
15.415 -0.00423099 -6.89912e-06
15.4269 -0.00422445 -6.88247e-06
15.4388 -0.00421793 -6.86713e-06
15.4506 -0.00421141 -6.85058e-06
15.4625 -0.00420491 -6.8353e-06
15.4744 -0.00419842 -6.81885e-06
15.4863 -0.00419193 -6.80362e-06
15.4982 -0.00418546 -6.78726e-06
15.5101 -0.004179 -6.7721e-06
15.522 -0.00417255 -6.75582e-06
15.534 -0.00416611 -6.74075e-06
15.5459 -0.00415968 -6.72452e-06
15.5578 -0.00415326 -6.70954e-06
15.5698 -0.00414685 -6.69338e-06
15.5818 -0.00414046 -6.67849e-06
15.5937 -0.00413407 -6.66239e-06
15.6057 -0.00412769 -6.64757e-06
15.6177 -0.00412132 -6.63156e-06
15.6297 -0.00411497 -6.6168e-06
15.6417 -0.00410862 -6.60088e-06
15.6537 -0.00410229 -6.58617e-06
15.6657 -0.00409596 -6.57034e-06
15.6777 -0.00408965 -6.55569e-06
15.6898 -0.00408334 -6.53995e-06
15.7018 -0.00407704 -6.52537e-06
15.7139 -0.00407076 -6.50969e-06
15.7259 -0.00406448 -6.4952e-06
15.738 -0.00405822 -6.47957e-06
15.7501 -0.00405196 -6.46517e-06
15.7622 -0.00404572 -6.4496e-06
15.7743 -0.00403948 -6.43527e-06
15.7864 -0.00403326 -6.41977e-06
15.7985 -0.00402704 -6.40551e-06
15.8106 -0.00402084 -6.3901e-06
15.8228 -0.00401464 -6.37589e-06
15.8349 -0.00400846 -6.36057e-06
15.8471 -0.00400228 -6.3464e-06
15.8592 -0.00399612 -6.33117e-06
15.8714 -0.00398996 -6.31706e-06
15.8836 -0.00398381 -6.3019e-06
15.8957 -0.00397767 -6.28787e-06
15.9079 -0.00397155 -6.27276e-06
15.9202 -0.00396543 -6.25882e-06
15.9324 -0.00395932 -6.24375e-06
15.9446 -0.00395322 -6.2299e-06
15.9568 -0.00394713 -6.2149e-06
15.9691 -0.00394105 -6.20111e-06
15.9813 -0.00393498 -6.18618e-06
15.9936 -0.00392892 -6.17244e-06
16.0058 -0.00392287 -6.15761e-06
16.0181 -0.00391683 -6.1439e-06
16.0304 -0.00391079 -6.12916e-06
16.0427 -0.00390477 -6.11551e-06
16.055 -0.00389876 -6.10083e-06
16.0673 -0.00389275 -6.08726e-06
16.0797 -0.00388676 -6.07262e-06
16.092 -0.00388077 -6.05914e-06
16.1043 -0.00387479 -6.04454e-06
16.1167 -0.00386882 -6.03114e-06
16.1291 -0.00386286 -6.01661e-06
16.1414 -0.00385691 -6.00326e-06
16.1538 -0.00385097 -5.98881e-06
16.1662 -0.00384504 -5.9755e-06
16.1786 -0.00383912 -5.96115e-06
16.191 -0.0038332 -5.94788e-06
16.2035 -0.0038273 -5.9336e-06
16.2159 -0.0038214 -5.92039e-06
16.2284 -0.00381551 -5.90616e-06
16.2408 -0.00380963 -5.89303e-06
16.2533 -0.00380377 -5.87885e-06
16.2658 -0.0037979 -5.8658e-06
16.2782 -0.00379205 -5.85166e-06
16.2907 -0.00378621 -5.83869e-06
16.3032 -0.00378037 -5.82461e-06
16.3158 -0.00377455 -5.81168e-06
16.3283 -0.00376873 -5.79769e-06
16.3408 -0.00376292 -5.78479e-06
16.3534 -0.00375712 -5.77089e-06
16.3659 -0.00375133 -5.75804e-06
16.3785 -0.00374555 -5.7442e-06
16.3911 -0.00373977 -5.73141e-06
16.4037 -0.00373401 -5.71762e-06
16.4163 -0.00372825 -5.70491e-06
16.4289 -0.0037225 -5.69115e-06
16.4415 -0.00371676 -5.67853e-06
16.4541 -0.00371102 -5.66482e-06
16.4668 -0.0037053 -5.65225e-06
16.4794 -0.00369958 -5.63861e-06
16.4921 -0.00369388 -5.62607e-06
16.5048 -0.00368818 -5.61253e-06
16.5175 -0.00368249 -5.60002e-06
16.5302 -0.0036768 -5.58655e-06
16.5429 -0.00367113 -5.57409e-06
16.5556 -0.00366546 -5.56067e-06
16.5683 -0.0036598 -5.5483e-06
16.5811 -0.00365415 -5.5349e-06
16.5938 -0.00364851 -5.52261e-06
16.6066 -0.00364288 -5.50925e-06
16.6194 -0.00363725 -5.49702e-06
16.6322 -0.00363163 -5.48374e-06
16.645 -0.00362602 -5.47154e-06
16.6578 -0.00362042 -5.45834e-06
16.6706 -0.00361483 -5.44616e-06
16.6835 -0.00360924 -5.43304e-06
16.6963 -0.00360366 -5.42091e-06
16.7092 -0.00359809 -5.40784e-06
16.7221 -0.00359253 -5.39578e-06
16.7349 -0.00358697 -5.38274e-06
16.7478 -0.00358143 -5.37077e-06
16.7607 -0.00357589 -5.35775e-06
16.7737 -0.00357035 -5.34584e-06
16.7866 -0.00356483 -5.33289e-06
16.7995 -0.00355931 -5.32101e-06
16.8125 -0.0035538 -5.30815e-06
16.8255 -0.0035483 -5.29629e-06
16.8385 -0.00354281 -5.28351e-06
16.8514 -0.00353732 -5.27169e-06
16.8645 -0.00353184 -5.25895e-06
16.8775 -0.00352637 -5.24721e-06
16.8905 -0.00352091 -5.23449e-06
16.9035 -0.00351545 -5.22283e-06
16.9166 -0.00351 -5.21014e-06
16.9297 -0.00350456 -5.19854e-06
16.9428 -0.00349913 -5.18592e-06
16.9559 -0.0034937 -5.17434e-06
16.969 -0.00348828 -5.16181e-06
16.9821 -0.00348287 -5.15024e-06
16.9952 -0.00347746 -5.13778e-06
17.0084 -0.00347206 -5.12627e-06
17.0215 -0.00346667 -5.11384e-06
17.0347 -0.00346129 -5.10241e-06
17.0479 -0.00345591 -5.08999e-06
17.0611 -0.00345054 -5.07864e-06
17.0743 -0.00344518 -5.06626e-06
17.0875 -0.00343982 -5.05495e-06
17.1008 -0.00343447 -5.04265e-06
17.114 -0.00342913 -5.03135e-06
17.1273 -0.0034238 -5.01914e-06
17.1406 -0.00341847 -5.00786e-06
17.1539 -0.00341315 -4.99571e-06
17.1672 -0.00340783 -4.98449e-06
17.1805 -0.00340253 -4.97235e-06
17.1939 -0.00339723 -4.96123e-06
17.2072 -0.00339193 -4.9491e-06
17.2206 -0.00338665 -4.93804e-06
17.234 -0.00338137 -4.92597e-06
17.2474 -0.00337609 -4.91492e-06
17.2608 -0.00337083 -4.90294e-06
17.2742 -0.00336557 -4.8919e-06
17.2876 -0.00336031 -4.88e-06
17.3011 -0.00335507 -4.869e-06
17.3146 -0.00334983 -4.85712e-06
17.3281 -0.00334459 -4.84621e-06
17.3416 -0.00333937 -4.83433e-06
17.3551 -0.00333414 -4.8235e-06
17.3686 -0.00332893 -4.81166e-06
17.3821 -0.00332372 -4.80085e-06
17.3957 -0.00331852 -4.7891e-06
17.4093 -0.00331333 -4.77829e-06
17.4229 -0.00330814 -4.76662e-06
17.4365 -0.00330296 -4.75584e-06
17.4501 -0.00329778 -4.7442e-06
17.4637 -0.00329261 -4.73351e-06
17.4774 -0.00328745 -4.72186e-06
17.491 -0.00328229 -4.71126e-06
17.5047 -0.00327714 -4.69964e-06
17.5184 -0.00327199 -4.68906e-06
17.5321 -0.00326685 -4.67754e-06
17.5459 -0.00326172 -4.66694e-06
17.5596 -0.00325659 -4.6555e-06
17.5734 -0.00325147 -4.64493e-06
17.5872 -0.00324636 -4.63352e-06
17.601 -0.00324125 -4.62304e-06
17.6148 -0.00323615 -4.61162e-06
17.6286 -0.00323105 -4.60122e-06
17.6425 -0.00322596 -4.58983e-06
17.6563 -0.00322087 -4.57945e-06
17.6702 -0.0032158 -4.56816e-06
17.6841 -0.00321072 -4.55776e-06
17.698 -0.00320565 -4.54655e-06
17.712 -0.00320059 -4.53619e-06
17.7259 -0.00319554 -4.52498e-06
17.7399 -0.00319049 -4.51472e-06
17.7539 -0.00318544 -4.5035e-06
17.7679 -0.0031804 -4.49331e-06
17.7819 -0.00317537 -4.48214e-06
17.7959 -0.00317034 -4.47195e-06
17.81 -0.00316532 -4.46089e-06
17.8241 -0.0031603 -4.45067e-06
17.8382 -0.00315529 -4.43967e-06
17.8523 -0.00315028 -4.42952e-06
17.8664 -0.00314528 -4.4185e-06
17.8805 -0.00314029 -4.40846e-06
17.8947 -0.0031353 -4.39743e-06
17.9089 -0.00313031 -4.38743e-06
17.9231 -0.00312533 -4.3765e-06
17.9373 -0.00312036 -4.36646e-06
17.9516 -0.00311539 -4.35562e-06
17.9658 -0.00311042 -4.3456e-06
17.9801 -0.00310547 -4.33477e-06
17.9944 -0.00310051 -4.32486e-06
18.0087 -0.00309556 -4.314e-06
18.0231 -0.00309062 -4.30416e-06
18.0374 -0.00308568 -4.29335e-06
18.0518 -0.00308075 -4.28349e-06
18.0662 -0.00307582 -4.2728e-06
18.0806 -0.0030709 -4.26291e-06
18.0951 -0.00306598 -4.25227e-06
18.1095 -0.00306107 -4.24247e-06
18.124 -0.00305616 -4.23178e-06
18.1385 -0.00305125 -4.22209e-06
18.153 -0.00304635 -4.21141e-06
18.1676 -0.00304146 -4.20172e-06
18.1821 -0.00303657 -4.19116e-06
18.1967 -0.00303169 -4.18142e-06
18.2113 -0.0030268 -4.17093e-06
18.226 -0.00302193 -4.16126e-06
18.2406 -0.00301706 -4.15073e-06
18.2553 -0.00301219 -4.14118e-06
18.27 -0.00300733 -4.13063e-06
18.2847 -0.00300247 -4.12109e-06
18.2994 -0.00299762 -4.11067e-06
18.3142 -0.00299277 -4.10107e-06
18.329 -0.00298793 -4.09073e-06
18.3438 -0.00298309 -4.08118e-06
18.3586 -0.00297825 -4.07079e-06
18.3735 -0.00297342 -4.06138e-06
18.3883 -0.00296859 -4.05097e-06
18.4032 -0.00296377 -4.04157e-06
18.4182 -0.00295895 -4.03128e-06
18.4331 -0.00295413 -4.02181e-06
18.4481 -0.00294932 -4.01161e-06
18.4631 -0.00294452 -4.0022e-06
18.4781 -0.00293971 -3.99193e-06
18.4931 -0.00293491 -3.98266e-06
18.5082 -0.00293012 -3.97238e-06
18.5233 -0.00292533 -3.96309e-06
18.5384 -0.00292054 -3.95296e-06
18.5536 -0.00291576 -3.9436e-06
18.5687 -0.00291098 -3.93352e-06
18.5839 -0.0029062 -3.92427e-06
18.5992 -0.00290143 -3.91409e-06
18.6144 -0.00289666 -3.90496e-06
18.6297 -0.0028919 -3.89483e-06
18.645 -0.00288714 -3.88561e-06
18.6603 -0.00288238 -3.87565e-06
18.6757 -0.00287762 -3.86641e-06
18.691 -0.00287287 -3.85641e-06
18.7064 -0.00286812 -3.84733e-06
18.7219 -0.00286338 -3.83725e-06
18.7373 -0.00285864 -3.82821e-06
18.7528 -0.0028539 -3.81827e-06
18.7683 -0.00284917 -3.80911e-06
18.7839 -0.00284444 -3.79927e-06
18.7995 -0.00283971 -3.7902e-06
18.8151 -0.00283498 -3.78023e-06
18.8307 -0.00283026 -3.77132e-06
18.8464 -0.00282554 -3.76139e-06
18.8621 -0.00282083 -3.75236e-06
18.8778 -0.00281611 -3.74262e-06
18.8935 -0.0028114 -3.73357e-06
18.9093 -0.0028067 -3.72375e-06
18.9251 -0.00280199 -3.7149e-06
18.941 -0.00279729 -3.70501e-06
18.9568 -0.00279259 -3.69612e-06
18.9727 -0.00278789 -3.68643e-06
18.9887 -0.0027832 -3.67744e-06
19.0046 -0.00277851 -3.66774e-06
19.0206 -0.00277382 -3.65895e-06
19.0367 -0.00276913 -3.64912e-06
19.0527 -0.00276445 -3.64035e-06
19.0688 -0.00275976 -3.63071e-06
19.085 -0.00275508 -3.62178e-06
19.1011 -0.00275041 -3.61219e-06
19.1173 -0.00274573 -3.60345e-06
19.1336 -0.00274106 -3.59368e-06
19.1499 -0.00273638 -3.58501e-06
19.1662 -0.00273171 -3.57544e-06
19.1825 -0.00272705 -3.56656e-06
19.1989 -0.00272238 -3.55706e-06
19.2153 -0.00271772 -3.54839e-06
19.2317 -0.00271305 -3.53868e-06
19.2482 -0.00270839 -3.53008e-06
19.2647 -0.00270373 -3.52059e-06
19.2813 -0.00269908 -3.51177e-06
19.2979 -0.00269442 -3.50232e-06
19.3145 -0.00268977 -3.49375e-06
19.3312 -0.00268511 -3.4841e-06
19.3479 -0.00268046 -3.47551e-06
19.3647 -0.00267581 -3.46614e-06
19.3814 -0.00267116 -3.45739e-06
19.3983 -0.00266651 -3.44792e-06
19.4151 -0.00266186 -3.43949e-06
19.4321 -0.00265721 -3.42992e-06
19.449 -0.00265257 -3.42129e-06
19.466 -0.00264792 -3.41204e-06
19.483 -0.00264328 -3.40342e-06
19.5001 -0.00263863 -3.39388e-06
19.5173 -0.00263399 -3.38552e-06
19.5344 -0.00262935 -3.37613e-06
19.5516 -0.0026247 -3.36744e-06
19.5689 -0.00262006 -3.35817e-06
19.5862 -0.00261542 -3.3498e-06
19.6035 -0.00261078 -3.34025e-06
19.6209 -0.00260613 -3.33176e-06
19.6384 -0.00260149 -3.32262e-06
19.6559 -0.00259685 -3.31405e-06
19.6734 -0.00259221 -3.30456e-06
19.691 -0.00258756 -3.29631e-06
19.7086 -0.00258292 -3.28705e-06
19.7263 -0.00257828 -3.27839e-06
19.744 -0.00257363 -3.26913e-06
19.7618 -0.00256899 -3.26093e-06
19.7797 -0.00256434 -3.2515e-06
19.7976 -0.00255969 -3.24293e-06
19.8155 -0.00255504 -3.23385e-06
19.8335 -0.00255039 -3.22558e-06
19.8515 -0.00254574 -3.21605e-06
19.8696 -0.00254109 -3.20763e-06
19.8878 -0.00253644 -3.19864e-06
19.906 -0.00253178 -3.19027e-06
19.9243 -0.00252713 -3.18073e-06
19.9426 -0.00252247 -3.17243e-06
19.961 -0.00251781 -3.16348e-06
19.9795 -0.00251314 -3.15504e-06
19.998 -0.00250848 -3.1455e-06
20.0165 -0.00250381 -3.13726e-06
20.0352 -0.00249914 -3.12835e-06
20.0539 -0.00249447 -3.11994e-06
20.0726 -0.00248979 -3.11037e-06
20.0915 -0.00248511 -3.10209e-06
20.1104 -0.00248043 -3.09324e-06
20.1293 -0.00247575 -3.08495e-06
20.1483 -0.00247106 -3.07535e-06
20.1674 -0.00246637 -3.06689e-06
20.1866 -0.00246167 -3.05803e-06
20.2058 -0.00245697 -3.05002e-06
20.2252 -0.00245227 -3.04055e-06
20.2445 -0.00244756 -3.03182e-06
20.264 -0.00244284 -3.02263e-06
20.2835 -0.00243813 -3.0148e-06
20.3031 -0.00243341 -3.00585e-06
20.3228 -0.00242868 -2.99725e-06
20.3426 -0.00242394 -2.9875e-06
20.3625 -0.00241921 -2.97909e-06
20.3824 -0.00241446 -2.9703e-06
20.4024 -0.00240971 -2.96256e-06
20.4225 -0.00240496 -2.95343e-06
20.4427 -0.00240019 -2.94466e-06
20.463 -0.00239542 -2.93476e-06
20.4833 -0.00239065 -2.92612e-06
20.5038 -0.00238586 -2.9171e-06
20.5244 -0.00238107 -2.90949e-06
20.545 -0.00237627 -2.90104e-06
20.5658 -0.00237147 -2.89334e-06
20.5866 -0.00236665 -2.88432e-06
20.6076 -0.00236182 -2.87593e-06
20.6286 -0.00235699 -2.86634e-06
20.6498 -0.00235215 -2.85763e-06
20.6711 -0.00234729 -2.84796e-06
20.6924 -0.00234243 -2.83932e-06
20.7139 -0.00233756 -2.82977e-06
20.7356 -0.00233267 -2.82126e-06
20.7573 -0.00232778 -2.8118e-06
20.7791 -0.00232287 -2.80335e-06
20.8011 -0.00231795 -2.7939e-06
20.8232 -0.00231302 -2.78546e-06
20.8454 -0.00230807 -2.77601e-06
20.8678 -0.00230311 -2.76755e-06
20.8903 -0.00229814 -2.75807e-06
20.913 -0.00229315 -2.74959e-06
20.9357 -0.00228815 -2.74007e-06
20.9587 -0.00228313 -2.73156e-06
20.9818 -0.00227809 -2.72199e-06
21.005 -0.00227303 -2.71345e-06
21.0284 -0.00226796 -2.70384e-06
21.052 -0.00226287 -2.69526e-06
21.0758 -0.00225776 -2.68559e-06
21.0997 -0.00225263 -2.67696e-06
21.1238 -0.00224748 -2.66724e-06
21.1481 -0.0022423 -2.65856e-06
21.1726 -0.0022371 -2.64877e-06
21.1972 -0.00223188 -2.64004e-06
21.2221 -0.00222663 -2.63017e-06
21.2472 -0.00222136 -2.62138e-06
21.2726 -0.00221606 -2.61143e-06
21.2981 -0.00221072 -2.60257e-06
21.3239 -0.00220536 -2.59252e-06
21.35 -0.00219997 -2.58359e-06
21.3763 -0.00219454 -2.57344e-06
21.4029 -0.00218908 -2.56441e-06
21.4298 -0.00218358 -2.55415e-06
21.4569 -0.00217804 -2.54502e-06
21.4844 -0.00217245 -2.53463e-06
21.5122 -0.00216683 -2.52539e-06
21.5403 -0.00216115 -2.51485e-06
21.5688 -0.00215543 -2.50549e-06
21.5977 -0.00214965 -2.49478e-06
21.627 -0.00214382 -2.48527e-06
21.6567 -0.00213793 -2.47436e-06
21.6869 -0.00213197 -2.46468e-06
21.7175 -0.00212594 -2.45356e-06
21.7486 -0.00211984 -2.44368e-06
21.7803 -0.00211366 -2.43229e-06
21.8126 -0.00210739 -2.42217e-06
21.8456 -0.00210102 -2.41047e-06
21.8792 -0.00209455 -2.40008e-06
21.9136 -0.00208797 -2.388e-06
21.9488 -0.00208126 -2.37726e-06
21.9849 -0.0020744 -2.36472e-06
22.0221 -0.00206739 -2.35354e-06
22.0604 -0.00206019 -2.34042e-06
22.1001 -0.00205279 -2.32866e-06
22.1412 -0.00204514 -2.31476e-06
22.1842 -0.0020372 -2.30222e-06
22.2294 -0.00202892 -2.28721e-06
22.2772 -0.00202019 -2.27348e-06
22.3285 -0.0020109 -2.25673e-06
22.3846 -0.00200081 -2.24092e-06
22.448 -0.00198949 -2.22067e-06
22.5254 -0.0019758 -2.19938e-06


==> anc/HERMITE/GAMMA0025/GAp_FRG.txt <==
-22.5254 -0.00197616 2.19918e-06
-22.448 -0.00198986 2.22209e-06
-22.3846 -0.00200118 2.24111e-06
-22.3285 -0.00201128 2.2581e-06
-22.2772 -0.00202057 2.2738e-06
-22.2294 -0.0020293 2.28856e-06
-22.1842 -0.00203759 2.30261e-06
-22.1412 -0.00204553 2.31609e-06
-22.1001 -0.00205318 2.32911e-06
-22.0604 -0.00206059 2.34173e-06
-22.0221 -0.00206779 2.35403e-06
-21.9849 -0.0020748 2.36603e-06
-21.9488 -0.00208166 2.37778e-06
-21.9136 -0.00208838 2.38931e-06
-21.8792 -0.00209496 2.40063e-06
-21.8456 -0.00210144 2.41178e-06
-21.8126 -0.0021078 2.42276e-06
-21.7803 -0.00211408 2.43359e-06
-21.7486 -0.00212026 2.44429e-06
-21.7175 -0.00212637 2.45486e-06
-21.6869 -0.00213239 2.46532e-06
-21.6567 -0.00213835 2.47568e-06
-21.627 -0.00214425 2.48593e-06
-21.5977 -0.00215009 2.49609e-06
-21.5688 -0.00215586 2.50617e-06
-21.5403 -0.00216159 2.51617e-06
-21.5122 -0.00216727 2.5261e-06
-21.4844 -0.00217289 2.53596e-06
-21.4569 -0.00217848 2.54575e-06
-21.4298 -0.00218402 2.55548e-06
-21.4029 -0.00218952 2.56516e-06
-21.3763 -0.00219499 2.57478e-06
-21.35 -0.00220042 2.58435e-06
-21.3239 -0.00220582 2.59387e-06
-21.2981 -0.00221118 2.60335e-06
-21.2726 -0.00221652 2.61278e-06
-21.2472 -0.00222182 2.62218e-06
-21.2221 -0.0022271 2.63153e-06
-21.1972 -0.00223235 2.64085e-06
-21.1726 -0.00223757 2.65014e-06
-21.1481 -0.00224277 2.65939e-06
-21.1238 -0.00224795 2.66862e-06
-21.0997 -0.0022531 2.67781e-06
-21.0758 -0.00225824 2.68698e-06
-21.052 -0.00226335 2.69612e-06
-21.0284 -0.00226844 2.70523e-06
-21.005 -0.00227352 2.71432e-06
-20.9818 -0.00227857 2.72339e-06
-20.9587 -0.00228361 2.73244e-06
-20.9357 -0.00228863 2.74147e-06
-20.913 -0.00229364 2.75048e-06
-20.8903 -0.00229863 2.75947e-06
-20.8678 -0.00230361 2.76844e-06
-20.8454 -0.00230857 2.7774e-06
-20.8232 -0.00231352 2.78635e-06
-20.8011 -0.00231845 2.79528e-06
-20.7791 -0.00232337 2.80419e-06
-20.7573 -0.00232828 2.81309e-06
-20.7356 -0.00233318 2.82199e-06
-20.7139 -0.00233807 2.83086e-06
-20.6924 -0.00234294 2.83973e-06
-20.6711 -0.00234781 2.84859e-06
-20.6498 -0.00235266 2.85744e-06
-20.6286 -0.00235751 2.86628e-06
-20.6076 -0.00236234 2.87512e-06
-20.5866 -0.00236717 2.88394e-06
-20.5658 -0.00237199 2.89276e-06
-20.545 -0.0023768 2.90157e-06
-20.5244 -0.0023816 2.91038e-06
-20.5038 -0.00238639 2.91918e-06
-20.4833 -0.00239118 2.92797e-06
-20.463 -0.00239596 2.93676e-06
-20.4427 -0.00240073 2.94555e-06
-20.4225 -0.00240549 2.95434e-06
-20.4024 -0.00241025 2.96312e-06
-20.3824 -0.00241501 2.97189e-06
-20.3625 -0.00241975 2.98067e-06
-20.3426 -0.00242449 2.98944e-06
-20.3228 -0.00242923 2.99821e-06
-20.3031 -0.00243396 3.00698e-06
-20.2835 -0.00243868 3.01575e-06
-20.264 -0.0024434 3.02452e-06
-20.2445 -0.00244812 3.03329e-06
-20.2252 -0.00245283 3.04206e-06
-20.2058 -0.00245753 3.05083e-06
-20.1866 -0.00246223 3.0596e-06
-20.1674 -0.00246693 3.06837e-06
-20.1483 -0.00247163 3.07714e-06
-20.1293 -0.00247632 3.08591e-06
-20.1104 -0.002481 3.09469e-06
-20.0915 -0.00248569 3.10347e-06
-20.0726 -0.00249037 3.11225e-06
-20.0539 -0.00249505 3.12103e-06
-20.0352 -0.00249972 3.12982e-06
-20.0165 -0.00250439 3.13861e-06
-19.998 -0.00250906 3.1474e-06
-19.9795 -0.00251373 3.1562e-06
-19.961 -0.0025184 3.165e-06
-19.9426 -0.00252306 3.1738e-06
-19.9243 -0.00252772 3.18261e-06
-19.906 -0.00253238 3.19142e-06
-19.8878 -0.00253704 3.20024e-06
-19.8696 -0.00254169 3.20906e-06
-19.8515 -0.00254635 3.21789e-06
-19.8335 -0.002551 3.22673e-06
-19.8155 -0.00255565 3.23557e-06
-19.7976 -0.0025603 3.24441e-06
-19.7797 -0.00256495 3.25327e-06
-19.7618 -0.0025696 3.26212e-06
-19.744 -0.00257425 3.27099e-06
-19.7263 -0.0025789 3.27986e-06
-19.7086 -0.00258354 3.28874e-06
-19.691 -0.00258819 3.29762e-06
-19.6734 -0.00259283 3.30652e-06
-19.6559 -0.00259748 3.31542e-06
-19.6384 -0.00260212 3.32432e-06
-19.6209 -0.00260677 3.33324e-06
-19.6035 -0.00261141 3.34216e-06
-19.5862 -0.00261606 3.35109e-06
-19.5689 -0.0026207 3.36003e-06
-19.5516 -0.00262535 3.36898e-06
-19.5344 -0.00262999 3.37793e-06
-19.5173 -0.00263464 3.3869e-06
-19.5001 -0.00263928 3.39587e-06
-19.483 -0.00264393 3.40486e-06
-19.466 -0.00264858 3.41385e-06
-19.449 -0.00265322 3.42285e-06
-19.4321 -0.00265787 3.43186e-06
-19.4151 -0.00266252 3.44088e-06
-19.3983 -0.00266717 3.44991e-06
-19.3814 -0.00267182 3.45895e-06
-19.3647 -0.00267648 3.46799e-06
-19.3479 -0.00268113 3.47705e-06
-19.3312 -0.00268578 3.48612e-06
-19.3145 -0.00269044 3.4952e-06
-19.2979 -0.0026951 3.50429e-06
-19.2813 -0.00269976 3.51339e-06
-19.2647 -0.00270442 3.5225e-06
-19.2482 -0.00270908 3.53163e-06
-19.2317 -0.00271374 3.54076e-06
-19.2153 -0.00271841 3.5499e-06
-19.1989 -0.00272307 3.55905e-06
-19.1825 -0.00272774 3.56821e-06
-19.1662 -0.00273241 3.57738e-06
-19.1499 -0.00273708 3.58654e-06
-19.1336 -0.00274176 3.59563e-06
-19.1173 -0.00274643 3.60471e-06
-19.1011 -0.00275111 3.61407e-06
-19.085 -0.00275579 3.62342e-06
-19.0688 -0.00276047 3.6327e-06
-19.0527 -0.00276516 3.64198e-06
-19.0367 -0.00276985 3.65126e-06
-19.0206 -0.00277453 3.66056e-06
-19.0046 -0.00277923 3.66986e-06
-18.9887 -0.00278392 3.67917e-06
-18.9727 -0.00278862 3.6885e-06
-18.9568 -0.00279332 3.69784e-06
-18.941 -0.00279802 3.70719e-06
-18.9251 -0.00280272 3.71656e-06
-18.9093 -0.00280743 3.72594e-06
-18.8935 -0.00281214 3.73533e-06
-18.8778 -0.00281685 3.74473e-06
-18.8621 -0.00282157 3.75416e-06
-18.8464 -0.00282629 3.76359e-06
-18.8307 -0.00283101 3.77304e-06
-18.8151 -0.00283573 3.7825e-06
-18.7995 -0.00284046 3.79198e-06
-18.7839 -0.00284519 3.80146e-06
-18.7683 -0.00284992 3.81097e-06
-18.7528 -0.00285466 3.82048e-06
-18.7373 -0.0028594 3.83002e-06
-18.7219 -0.00286414 3.83956e-06
-18.7064 -0.00286889 3.84913e-06
-18.691 -0.00287364 3.8587e-06
-18.6757 -0.0028784 3.86829e-06
-18.6603 -0.00288315 3.87789e-06
-18.645 -0.00288791 3.88752e-06
-18.6297 -0.00289268 3.89715e-06
-18.6144 -0.00289744 3.90681e-06
-18.5992 -0.00290222 3.91647e-06
-18.5839 -0.00290699 3.92616e-06
-18.5687 -0.00291177 3.93585e-06
-18.5536 -0.00291655 3.94557e-06
-18.5384 -0.00292134 3.95529e-06
-18.5233 -0.00292613 3.96504e-06
-18.5082 -0.00293092 3.9748e-06
-18.4931 -0.00293572 3.98457e-06
-18.4781 -0.00294052 3.99437e-06
-18.4631 -0.00294532 4.00417e-06
-18.4481 -0.00295013 4.014e-06
-18.4331 -0.00295495 4.02384e-06
-18.4182 -0.00295976 4.0337e-06
-18.4032 -0.00296459 4.04357e-06
-18.3883 -0.00296941 4.05347e-06
-18.3735 -0.00297424 4.06337e-06
-18.3586 -0.00297908 4.0733e-06
-18.3438 -0.00298391 4.08323e-06
-18.329 -0.00298876 4.0932e-06
-18.3142 -0.0029936 4.10317e-06
-18.2994 -0.00299846 4.11316e-06
-18.2847 -0.00300331 4.12317e-06
-18.27 -0.00300817 4.1332e-06
-18.2553 -0.00301304 4.14324e-06
-18.2406 -0.00301791 4.1533e-06
-18.226 -0.00302278 4.16338e-06
-18.2113 -0.00302766 4.17348e-06
-18.1967 -0.00303254 4.18359e-06
-18.1821 -0.00303743 4.19373e-06
-18.1676 -0.00304232 4.20388e-06
-18.153 -0.00304722 4.21404e-06
-18.1385 -0.00305212 4.22423e-06
-18.124 -0.00305703 4.23443e-06
-18.1095 -0.00306194 4.24466e-06
-18.0951 -0.00306686 4.2549e-06
-18.0806 -0.00307178 4.26516e-06
-18.0662 -0.0030767 4.27544e-06
-18.0518 -0.00308163 4.28574e-06
-18.0374 -0.00308657 4.29605e-06
-18.0231 -0.00309151 4.30639e-06
-18.0087 -0.00309646 4.31674e-06
-17.9944 -0.00310141 4.32711e-06
-17.9801 -0.00310636 4.3375e-06
-17.9658 -0.00311133 4.34792e-06
-17.9516 -0.00311629 4.35834e-06
-17.9373 -0.00312126 4.36879e-06
-17.9231 -0.00312624 4.37926e-06
-17.9089 -0.00313122 4.38975e-06
-17.8947 -0.00313621 4.40025e-06
-17.8805 -0.0031412 4.41078e-06
-17.8664 -0.0031462 4.42133e-06
-17.8523 -0.00315121 4.4319e-06
-17.8382 -0.00315622 4.44248e-06
-17.8241 -0.00316123 4.45309e-06
-17.81 -0.00316625 4.46372e-06
-17.7959 -0.00317128 4.47436e-06
-17.7819 -0.00317631 4.48503e-06
-17.7679 -0.00318134 4.49572e-06
-17.7539 -0.00318639 4.50643e-06
-17.7399 -0.00319143 4.51715e-06
-17.7259 -0.00319649 4.52791e-06
-17.712 -0.00320155 4.53867e-06
-17.698 -0.00320661 4.54947e-06
-17.6841 -0.00321168 4.56027e-06
-17.6702 -0.00321676 4.57111e-06
-17.6563 -0.00322184 4.58196e-06
-17.6425 -0.00322693 4.59284e-06
-17.6286 -0.00323202 4.60374e-06
-17.6148 -0.00323712 4.61465e-06
-17.601 -0.00324223 4.62559e-06
-17.5872 -0.00324734 4.63655e-06
-17.5734 -0.00325246 4.64753e-06
-17.5596 -0.00325758 4.65853e-06
-17.5459 -0.00326271 4.66956e-06
-17.5321 -0.00326785 4.6806e-06
-17.5184 -0.00327299 4.69167e-06
-17.5047 -0.00327814 4.70276e-06
-17.491 -0.00328329 4.71387e-06
-17.4774 -0.00328845 4.72501e-06
-17.4637 -0.00329362 4.73617e-06
-17.4501 -0.00329879 4.74735e-06
-17.4365 -0.00330397 4.75855e-06
-17.4229 -0.00330916 4.76977e-06
-17.4093 -0.00331435 4.78102e-06
-17.3957 -0.00331955 4.79229e-06
-17.3821 -0.00332475 4.80358e-06
-17.3686 -0.00332996 4.81489e-06
-17.3551 -0.00333518 4.82623e-06
-17.3416 -0.0033404 4.83759e-06
-17.3281 -0.00334563 4.84897e-06
-17.3146 -0.00335087 4.86038e-06
-17.3011 -0.00335611 4.87181e-06
-17.2876 -0.00336136 4.88327e-06
-17.2742 -0.00336662 4.89474e-06
-17.2608 -0.00337188 4.90624e-06
-17.2474 -0.00337715 4.91777e-06
-17.234 -0.00338243 4.92931e-06
-17.2206 -0.00338771 4.94089e-06
-17.2072 -0.003393 4.95248e-06
-17.1939 -0.0033983 4.96411e-06
-17.1805 -0.00340361 4.97574e-06
-17.1672 -0.00340892 4.98742e-06
-17.1539 -0.00341423 4.9991e-06
-17.1406 -0.00341956 5.01082e-06
-17.1273 -0.00342489 5.02256e-06
-17.114 -0.00343023 5.03433e-06
-17.1008 -0.00343557 5.04612e-06
-17.0875 -0.00344092 5.05793e-06
-17.0743 -0.00344628 5.06977e-06
-17.0611 -0.00345165 5.08164e-06
-17.0479 -0.00345702 5.09353e-06
-17.0347 -0.0034624 5.10544e-06
-17.0215 -0.00346779 5.11738e-06
-17.0084 -0.00347318 5.12934e-06
-16.9952 -0.00347859 5.14133e-06
-16.9821 -0.00348399 5.15335e-06
-16.969 -0.00348941 5.16539e-06
-16.9559 -0.00349483 5.17745e-06
-16.9428 -0.00350027 5.18955e-06
-16.9297 -0.0035057 5.20166e-06
-16.9166 -0.00351115 5.21381e-06
-16.9035 -0.0035166 5.22598e-06
-16.8905 -0.00352206 5.23817e-06
-16.8775 -0.00352753 5.2504e-06
-16.8645 -0.003533 5.26264e-06
-16.8514 -0.00353849 5.27492e-06
-16.8385 -0.00354398 5.28722e-06
-16.8255 -0.00354947 5.29954e-06
-16.8125 -0.00355498 5.3119e-06
-16.7995 -0.00356049 5.32428e-06
-16.7866 -0.00356601 5.33669e-06
-16.7737 -0.00357154 5.34912e-06
-16.7607 -0.00357708 5.36159e-06
-16.7478 -0.00358262 5.37407e-06
-16.7349 -0.00358817 5.38659e-06
-16.7221 -0.00359373 5.39913e-06
-16.7092 -0.0035993 5.4117e-06
-16.6963 -0.00360487 5.4243e-06
-16.6835 -0.00361045 5.43693e-06
-16.6706 -0.00361604 5.44958e-06
-16.6578 -0.00362164 5.46226e-06
-16.645 -0.00362725 5.47497e-06
-16.6322 -0.00363286 5.4877e-06
-16.6194 -0.00363848 5.50047e-06
-16.6066 -0.00364411 5.51325e-06
-16.5938 -0.00364975 5.52608e-06
-16.5811 -0.0036554 5.53893e-06
-16.5683 -0.00366105 5.55181e-06
-16.5556 -0.00366671 5.56472e-06
-16.5429 -0.00367238 5.57765e-06
-16.5302 -0.00367806 5.59061e-06
-16.5175 -0.00368375 5.60361e-06
-16.5048 -0.00368944 5.61663e-06
-16.4921 -0.00369515 5.62968e-06
-16.4794 -0.00370086 5.64276e-06
-16.4668 -0.00370658 5.65586e-06
-16.4541 -0.00371231 5.669e-06
-16.4415 -0.00371804 5.68217e-06
-16.4289 -0.00372379 5.69536e-06
-16.4163 -0.00372954 5.70859e-06
-16.4037 -0.0037353 5.72185e-06
-16.3911 -0.00374107 5.73513e-06
-16.3785 -0.00374685 5.74846e-06
-16.3659 -0.00375264 5.7618e-06
-16.3534 -0.00375843 5.77516e-06
-16.3408 -0.00376424 5.78859e-06
-16.3283 -0.00377005 5.80201e-06
-16.3158 -0.00377587 5.81548e-06
-16.3032 -0.0037817 5.829e-06
-16.2907 -0.00378754 5.8425e-06
-16.2782 -0.00379339 5.85607e-06
-16.2658 -0.00379925 5.86966e-06
-16.2533 -0.00380511 5.88327e-06
-16.2408 -0.00381099 5.89693e-06
-16.2284 -0.00381687 5.91062e-06
-16.2159 -0.00382276 5.92431e-06
-16.2035 -0.00382866 5.93809e-06
-16.191 -0.00383457 5.95185e-06
-16.1786 -0.00384049 5.96565e-06
-16.1662 -0.00384642 5.97952e-06
-16.1538 -0.00385235 5.99337e-06
-16.1414 -0.0038583 6.00727e-06
-16.1291 -0.00386425 6.02123e-06
-16.1167 -0.00387022 6.03518e-06
-16.1043 -0.00387619 6.04917e-06
-16.092 -0.00388217 6.06323e-06
-16.0797 -0.00388816 6.07727e-06
-16.0673 -0.00389416 6.09138e-06
-16.055 -0.00390017 6.10552e-06
-16.0427 -0.00390619 6.11966e-06
-16.0304 -0.00391222 6.13388e-06
-16.0181 -0.00391825 6.1481e-06
-16.0058 -0.0039243 6.16235e-06
-15.9936 -0.00393036 6.17668e-06
-15.9813 -0.00393642 6.19099e-06
-15.9691 -0.0039425 6.20533e-06
-15.9568 -0.00394858 6.21978e-06
-15.9446 -0.00395468 6.23417e-06
-15.9324 -0.00396078 6.24863e-06
-15.9202 -0.00396689 6.26316e-06
-15.9079 -0.00397301 6.27765e-06
-15.8957 -0.00397915 6.29223e-06
-15.8836 -0.00398529 6.30685e-06
-15.8714 -0.00399144 6.32145e-06
-15.8592 -0.0039976 6.33614e-06
-15.8471 -0.00400377 6.35086e-06
-15.8349 -0.00400995 6.36556e-06
-15.8228 -0.00401614 6.38037e-06
-15.8106 -0.00402234 6.39518e-06
-15.7985 -0.00402855 6.40998e-06
-15.7864 -0.00403477 6.4249e-06
-15.7743 -0.004041 6.43981e-06
-15.7622 -0.00404724 6.45473e-06
-15.7501 -0.00405349 6.46974e-06
-15.738 -0.00405975 6.48475e-06
-15.7259 -0.00406602 6.49978e-06
-15.7139 -0.0040723 6.51492e-06
-15.7018 -0.00407859 6.53001e-06
-15.6898 -0.00408489 6.54517e-06
-15.6777 -0.0040912 6.56042e-06
-15.6657 -0.00409752 6.57561e-06
-15.6537 -0.00410385 6.59089e-06
-15.6417 -0.00411019 6.60624e-06
-15.6297 -0.00411654 6.62154e-06
-15.6177 -0.0041229 6.63694e-06
-15.6057 -0.00412928 6.65238e-06
-15.5937 -0.00413566 6.66779e-06
-15.5818 -0.00414205 6.68332e-06
-15.5698 -0.00414845 6.69885e-06
-15.5578 -0.00415487 6.71438e-06
-15.5459 -0.00416129 6.73003e-06
-15.534 -0.00416772 6.74567e-06
-15.522 -0.00417417 6.76132e-06
-15.5101 -0.00418062 6.77708e-06
-15.4982 -0.00418709 6.79283e-06
-15.4863 -0.00419357 6.80861e-06
-15.4744 -0.00420005 6.82448e-06
-15.4625 -0.00420655 6.84033e-06
-15.4506 -0.00421306 6.85623e-06
-15.4388 -0.00421958 6.87221e-06
-15.4269 -0.00422611 6.88818e-06
-15.415 -0.00423265 6.90419e-06
-15.4032 -0.0042392 6.9203e-06
-15.3913 -0.00424577 6.93638e-06
-15.3795 -0.00425234 6.95252e-06
-15.3677 -0.00425892 6.96874e-06
-15.3559 -0.00426552 6.98494e-06
-15.3441 -0.00427213 7.0012e-06
-15.3323 -0.00427874 7.01754e-06
-15.3205 -0.00428537 7.03386e-06
-15.3087 -0.00429201 7.05024e-06
-15.2969 -0.00429866 7.06671e-06
-15.2851 -0.00430533 7.08314e-06
-15.2734 -0.004312 7.09964e-06
-15.2616 -0.00431868 7.11623e-06
-15.2499 -0.00432538 7.13277e-06
-15.2381 -0.00433209 7.14941e-06
-15.2264 -0.00433881 7.16611e-06
-15.2147 -0.00434554 7.18278e-06
-15.2029 -0.00435228 7.19955e-06
-15.1912 -0.00435903 7.21638e-06
-15.1795 -0.0043658 7.23317e-06
-15.1678 -0.00437257 7.25007e-06
-15.1561 -0.00437936 7.26702e-06
-15.1445 -0.00438616 7.28394e-06
-15.1328 -0.00439297 7.30097e-06
-15.1211 -0.00439979 7.31803e-06
-15.1095 -0.00440662 7.33508e-06
-15.0978 -0.00441347 7.35224e-06
-15.0862 -0.00442033 7.36943e-06
-15.0745 -0.0044272 7.38661e-06
-15.0629 -0.00443408 7.40389e-06
-15.0513 -0.00444097 7.42121e-06
-15.0397 -0.00444788 7.43853e-06
-15.028 -0.00445479 7.45594e-06
-15.0164 -0.00446172 7.47339e-06
-15.0048 -0.00446866 7.49084e-06
-14.9933 -0.00447561 7.50839e-06
-14.9817 -0.00448258 7.52597e-06
-14.9701 -0.00448956 7.54356e-06
-14.9585 -0.00449654 7.56122e-06
-14.947 -0.00450355 7.57895e-06
-14.9354 -0.00451056 7.59666e-06
-14.9239 -0.00451758 7.61446e-06
-14.9123 -0.00452462 7.63232e-06
-14.9008 -0.00453167 7.65016e-06
-14.8893 -0.00453873 7.66811e-06
-14.8778 -0.00454581 7.6861e-06
-14.8662 -0.0045529 7.70408e-06
-14.8547 -0.00456 7.72217e-06
-14.8432 -0.00456711 7.7403e-06
-14.8317 -0.00457423 7.75842e-06
-14.8203 -0.00458137 7.77664e-06
-14.8088 -0.00458852 7.79492e-06
-14.7973 -0.00459568 7.81316e-06
-14.7858 -0.00460286 7.83153e-06
-14.7744 -0.00461004 7.84994e-06
-14.7629 -0.00461724 7.86833e-06
-14.7515 -0.00462446 7.88684e-06
-14.7401 -0.00463168 7.90538e-06
-14.7286 -0.00463892 7.92393e-06
-14.7172 -0.00464617 7.94257e-06
-14.7058 -0.00465344 7.96126e-06
-14.6944 -0.00466072 7.97996e-06
-14.683 -0.00466801 7.99874e-06
-14.6716 -0.00467531 8.01759e-06
-14.6602 -0.00468263 8.03642e-06
-14.6488 -0.00468996 8.05535e-06
-14.6374 -0.0046973 8.07433e-06
-14.626 -0.00470466 8.09333e-06
-14.6146 -0.00471202 8.11239e-06
-14.6033 -0.00471941 8.13152e-06
-14.5919 -0.0047268 8.15068e-06
-14.5806 -0.00473421 8.16986e-06
-14.5692 -0.00474163 8.18917e-06
-14.5579 -0.00474907 8.20845e-06
-14.5466 -0.00475652 8.2278e-06
-14.5352 -0.00476398 8.24725e-06
-14.5239 -0.00477146 8.2667e-06
-14.5126 -0.00477895 8.28621e-06
-14.5013 -0.00478645 8.30579e-06
-14.49 -0.00479397 8.32542e-06
-14.4787 -0.0048015 8.34504e-06
-14.4674 -0.00480904 8.36481e-06
-14.4561 -0.0048166 8.38457e-06
-14.4449 -0.00482417 8.40435e-06
-14.4336 -0.00483176 8.42428e-06
-14.4223 -0.00483936 8.44417e-06
-14.4111 -0.00484697 8.46415e-06
-14.3998 -0.0048546 8.48419e-06
-14.3886 -0.00486224 8.50428e-06
-14.3773 -0.0048699 8.5244e-06
-14.3661 -0.00487757 8.5446e-06
-14.3549 -0.00488525 8.56487e-06
-14.3437 -0.00489295 8.58512e-06
-14.3324 -0.00490066 8.60552e-06
-14.3212 -0.00490839 8.62591e-06
-14.31 -0.00491613 8.64636e-06
-14.2988 -0.00492388 8.66688e-06
-14.2876 -0.00493165 8.68745e-06
-14.2765 -0.00493944 8.70806e-06
-14.2653 -0.00494724 8.72873e-06
-14.2541 -0.00495505 8.74948e-06
-14.2429 -0.00496288 8.77025e-06
-14.2318 -0.00497072 8.79108e-06
-14.2206 -0.00497857 8.81201e-06
-14.2095 -0.00498644 8.83294e-06
-14.1983 -0.00499433 8.85396e-06
-14.1872 -0.00500223 8.87502e-06
-14.176 -0.00501015 8.89617e-06
-14.1649 -0.00501808 8.91731e-06
-14.1538 -0.00502602 8.93857e-06
-14.1427 -0.00503398 8.95987e-06
-14.1316 -0.00504196 8.98118e-06
-14.1204 -0.00504994 9.00261e-06
-14.1093 -0.00505795 9.02408e-06
-14.0982 -0.00506597 9.04556e-06
-14.0872 -0.005074 9.06717e-06
-14.0761 -0.00508205 9.08881e-06
-14.065 -0.00509012 9.11048e-06
-14.0539 -0.0050982 9.13225e-06
-14.0429 -0.0051063 9.15408e-06
-14.0318 -0.00511441 9.17593e-06
-14.0207 -0.00512253 9.19786e-06
-14.0097 -0.00513068 9.21989e-06
-13.9986 -0.00513883 9.24189e-06
-13.9876 -0.00514701 9.26402e-06
-13.9766 -0.00515519 9.28619e-06
-13.9655 -0.0051634 9.3084e-06
-13.9545 -0.00517162 9.3307e-06
-13.9435 -0.00517985 9.35305e-06
-13.9325 -0.00518811 9.37545e-06
-13.9215 -0.00519637 9.39792e-06
-13.9105 -0.00520465 9.42044e-06
-13.8995 -0.00521295 9.44307e-06
-13.8885 -0.00522127 9.46569e-06
-13.8775 -0.0052296 9.48844e-06
-13.8665 -0.00523795 9.5112e-06
-13.8555 -0.00524631 9.53406e-06
-13.8445 -0.00525469 9.55695e-06
-13.8336 -0.00526308 9.57993e-06
-13.8226 -0.00527149 9.60296e-06
-13.8117 -0.00527992 9.62602e-06
-13.8007 -0.00528836 9.64921e-06
-13.7898 -0.00529682 9.67241e-06
-13.7788 -0.0053053 9.69567e-06
-13.7679 -0.00531379 9.71906e-06
-13.757 -0.0053223 9.74244e-06
-13.746 -0.00533083 9.76592e-06
-13.7351 -0.00533937 9.78947e-06
-13.7242 -0.00534793 9.81308e-06
-13.7133 -0.0053565 9.83675e-06
-13.7024 -0.0053651 9.86047e-06
-13.6915 -0.00537371 9.88433e-06
-13.6806 -0.00538233 9.90812e-06
-13.6697 -0.00539097 9.93211e-06
-13.6588 -0.00539963 9.9561e-06
-13.6479 -0.00540831 9.98014e-06
-13.637 -0.005417 1.00043e-05
-13.6262 -0.00542572 1.00285e-05
-13.6153 -0.00543444 1.00527e-05
-13.6044 -0.00544319 1.00771e-05
-13.5936 -0.00545195 1.01015e-05
-13.5827 -0.00546073 1.0126e-05
-13.5719 -0.00546953 1.01505e-05
-13.5611 -0.00547834 1.01751e-05
-13.5502 -0.00548717 1.01998e-05
-13.5394 -0.00549602 1.02245e-05
-13.5286 -0.00550489 1.02494e-05
-13.5177 -0.00551377 1.02742e-05
-13.5069 -0.00552268 1.02992e-05
-13.4961 -0.00553159 1.03242e-05
-13.4853 -0.00554053 1.03493e-05
-13.4745 -0.00554949 1.03745e-05
-13.4637 -0.00555846 1.03997e-05
-13.4529 -0.00556745 1.0425e-05
-13.4421 -0.00557646 1.04504e-05
-13.4313 -0.00558549 1.04758e-05
-13.4206 -0.00559453 1.05014e-05
-13.4098 -0.00560359 1.05269e-05
-13.399 -0.00561267 1.05526e-05
-13.3882 -0.00562177 1.05783e-05
-13.3775 -0.00563089 1.06042e-05
-13.3667 -0.00564003 1.06301e-05
-13.356 -0.00564918 1.0656e-05
-13.3452 -0.00565835 1.06821e-05
-13.3345 -0.00566754 1.07081e-05
-13.3237 -0.00567675 1.07343e-05
-13.313 -0.00568598 1.07606e-05
-13.3023 -0.00569523 1.07869e-05
-13.2916 -0.00570449 1.08133e-05
-13.2808 -0.00571378 1.08398e-05
-13.2701 -0.00572308 1.08663e-05
-13.2594 -0.0057324 1.08929e-05
-13.2487 -0.00574174 1.09197e-05
-13.238 -0.0057511 1.09465e-05
-13.2273 -0.00576048 1.09733e-05
-13.2166 -0.00576988 1.10003e-05
-13.2059 -0.00577929 1.10272e-05
-13.1953 -0.00578873 1.10543e-05
-13.1846 -0.00579818 1.10815e-05
-13.1739 -0.00580766 1.11087e-05
-13.1632 -0.00581715 1.11361e-05
-13.1526 -0.00582667 1.11635e-05
-13.1419 -0.0058362 1.11909e-05
-13.1312 -0.00584575 1.12185e-05
-13.1206 -0.00585532 1.12461e-05
-13.1099 -0.00586491 1.12739e-05
-13.0993 -0.00587452 1.13017e-05
-13.0887 -0.00588416 1.13295e-05
-13.078 -0.00589381 1.13575e-05
-13.0674 -0.00590348 1.13855e-05
-13.0568 -0.00591317 1.14137e-05
-13.0462 -0.00592288 1.14419e-05
-13.0355 -0.00593261 1.14702e-05
-13.0249 -0.00594236 1.14986e-05
-13.0143 -0.00595213 1.15269e-05
-13.0037 -0.00596192 1.15555e-05
-12.9931 -0.00597173 1.15841e-05
-12.9825 -0.00598156 1.16128e-05
-12.9719 -0.00599142 1.16416e-05
-12.9613 -0.00600129 1.16704e-05
-12.9508 -0.00601118 1.16994e-05
-12.9402 -0.0060211 1.17284e-05
-12.9296 -0.00603103 1.17576e-05
-12.919 -0.00604098 1.17868e-05
-12.9085 -0.00605096 1.1816e-05
-12.8979 -0.00606096 1.18455e-05
-12.8873 -0.00607098 1.18749e-05
-12.8768 -0.00608101 1.19044e-05
-12.8662 -0.00609107 1.19341e-05
-12.8557 -0.00610115 1.19638e-05
-12.8451 -0.00611126 1.19936e-05
-12.8346 -0.00612138 1.20235e-05
-12.8241 -0.00613152 1.20535e-05
-12.8135 -0.00614169 1.20836e-05
-12.803 -0.00615188 1.21137e-05
-12.7925 -0.00616209 1.2144e-05
-12.782 -0.00617232 1.21743e-05
-12.7715 -0.00618257 1.22047e-05
-12.761 -0.00619284 1.22353e-05
-12.7505 -0.00620314 1.22658e-05
-12.74 -0.00621345 1.22966e-05
-12.7295 -0.00622379 1.23274e-05
-12.719 -0.00623415 1.23582e-05
-12.7085 -0.00624454 1.23893e-05
-12.698 -0.00625494 1.24203e-05
-12.6875 -0.00626537 1.24514e-05
-12.677 -0.00627582 1.24827e-05
-12.6666 -0.00628629 1.2514e-05
-12.6561 -0.00629678 1.25455e-05
-12.6456 -0.0063073 1.2577e-05
-12.6352 -0.00631784 1.26086e-05
-12.6247 -0.0063284 1.26404e-05
-12.6143 -0.00633898 1.26722e-05
-12.6038 -0.00634959 1.27042e-05
-12.5934 -0.00636022 1.27361e-05
-12.5829 -0.00637087 1.27682e-05
-12.5725 -0.00638155 1.28004e-05
-12.562 -0.00639225 1.28327e-05
-12.5516 -0.00640297 1.28651e-05
-12.5412 -0.00641371 1.28976e-05
-12.5308 -0.00642448 1.29301e-05
-12.5203 -0.00643527 1.29629e-05
-12.5099 -0.00644608 1.29956e-05
-12.4995 -0.00645692 1.30285e-05
-12.4891 -0.00646778 1.30615e-05
-12.4787 -0.00647867 1.30946e-05
-12.4683 -0.00648957 1.31278e-05
-12.4579 -0.0065005 1.3161e-05
-12.4475 -0.00651146 1.31945e-05
-12.4371 -0.00652244 1.32279e-05
-12.4268 -0.00653344 1.32615e-05
-12.4164 -0.00654447 1.32953e-05
-12.406 -0.00655552 1.33289e-05
-12.3956 -0.0065666 1.33629e-05
-12.3853 -0.0065777 1.33969e-05
-12.3749 -0.00658882 1.34309e-05
-12.3645 -0.00659997 1.34652e-05
-12.3542 -0.00661114 1.34995e-05
-12.3438 -0.00662234 1.35339e-05
-12.3335 -0.00663356 1.35684e-05
-12.3231 -0.0066448 1.3603e-05
-12.3128 -0.00665607 1.36378e-05
-12.3024 -0.00666737 1.36726e-05
-12.2921 -0.00667869 1.37076e-05
-12.2818 -0.00669004 1.37427e-05
-12.2714 -0.00670141 1.37777e-05
-12.2611 -0.0067128 1.38131e-05
-12.2508 -0.00672422 1.38484e-05
-12.2405 -0.00673567 1.38839e-05
-12.2301 -0.00674714 1.39195e-05
-12.2198 -0.00675864 1.39551e-05
-12.2095 -0.00677016 1.3991e-05
-12.1992 -0.00678171 1.40269e-05
-12.1889 -0.00679328 1.40629e-05
-12.1786 -0.00680488 1.40991e-05
-12.1683 -0.0068165 1.41353e-05
-12.158 -0.00682815 1.41717e-05
-12.1478 -0.00683983 1.42082e-05
-12.1375 -0.00685153 1.42448e-05
-12.1272 -0.00686326 1.42816e-05
-12.1169 -0.00687502 1.43183e-05
-12.1066 -0.0068868 1.43553e-05
-12.0964 -0.00689861 1.43924e-05
-12.0861 -0.00691044 1.44294e-05
-12.0759 -0.0069223 1.44668e-05
-12.0656 -0.00693419 1.45042e-05
-12.0553 -0.0069461 1.45416e-05
-12.0451 -0.00695805 1.45794e-05
-12.0348 -0.00697001 1.4617e-05
-12.0246 -0.00698201 1.46549e-05
-12.0144 -0.00699403 1.46929e-05
-12.0041 -0.00700608 1.4731e-05
-11.9939 -0.00701816 1.47693e-05
-11.9837 -0.00703026 1.48076e-05
-11.9734 -0.00704239 1.48461e-05
-11.9632 -0.00705455 1.48847e-05
-11.953 -0.00706674 1.49233e-05
-11.9428 -0.00707895 1.49623e-05
-11.9325 -0.00709119 1.50011e-05
-11.9223 -0.00710346 1.50402e-05
-11.9121 -0.00711576 1.50795e-05
-11.9019 -0.00712808 1.51187e-05
-11.8917 -0.00714044 1.51582e-05
-11.8815 -0.00715282 1.51978e-05
-11.8713 -0.00716523 1.52374e-05
-11.8611 -0.00717767 1.52774e-05
-11.851 -0.00719013 1.53172e-05
-11.8408 -0.00720263 1.53574e-05
-11.8306 -0.00721515 1.53976e-05
-11.8204 -0.0072277 1.54378e-05
-11.8102 -0.00724029 1.54785e-05
-11.8001 -0.0072529 1.55189e-05
-11.7899 -0.00726554 1.55597e-05
-11.7797 -0.0072782 1.56006e-05
-11.7696 -0.0072909 1.56414e-05
-11.7594 -0.00730363 1.56826e-05
-11.7493 -0.00731638 1.57238e-05
-11.7391 -0.00732917 1.57651e-05
-11.729 -0.00734199 1.58067e-05
-11.7188 -0.00735483 1.58483e-05
-11.7087 -0.00736771 1.58901e-05
-11.6985 -0.00738061 1.59321e-05
-11.6884 -0.00739354 1.5974e-05
-11.6783 -0.00740651 1.60164e-05
-11.6681 -0.0074195 1.60585e-05
-11.658 -0.00743253 1.6101e-05
-11.6479 -0.00744558 1.61437e-05
-11.6378 -0.00745867 1.61862e-05
-11.6277 -0.00747179 1.62293e-05
-11.6176 -0.00748493 1.62722e-05
-11.6074 -0.00749811 1.63152e-05
-11.5973 -0.00751132 1.63587e-05
-11.5872 -0.00752456 1.6402e-05
-11.5771 -0.00753783 1.64455e-05
-11.567 -0.00755113 1.64893e-05
-11.5569 -0.00756446 1.6533e-05
-11.5469 -0.00757783 1.65772e-05
-11.5368 -0.00759122 1.66212e-05
-11.5267 -0.00760465 1.66655e-05
-11.5166 -0.00761811 1.67101e-05
-11.5065 -0.0076316 1.67544e-05
-11.4964 -0.00764512 1.67993e-05
-11.4864 -0.00765868 1.68441e-05
-11.4763 -0.00767227 1.6889e-05
-11.4662 -0.00768588 1.69343e-05
-11.4562 -0.00769953 1.69794e-05
-11.4461 -0.00771322 1.70249e-05
-11.4361 -0.00772693 1.70706e-05
-11.426 -0.00774068 1.71162e-05
-11.4159 -0.00775446 1.71622e-05
-11.4059 -0.00776828 1.72082e-05
-11.3959 -0.00778212 1.72543e-05
-11.3858 -0.007796 1.73009e-05
-11.3758 -0.00780992 1.73472e-05
-11.3657 -0.00782386 1.7394e-05
-11.3557 -0.00783784 1.74408e-05
-11.3457 -0.00785186 1.74876e-05
-11.3356 -0.0078659 1.7535e-05
-11.3256 -0.00787998 1.7582e-05
-11.3156 -0.0078941 1.76294e-05
-11.3056 -0.00790825 1.76772e-05
-11.2956 -0.00792243 1.77247e-05
-11.2856 -0.00793664 1.77727e-05
-11.2755 -0.00795089 1.78208e-05
-11.2655 -0.00796518 1.78689e-05
-11.2555 -0.0079795 1.79175e-05
-11.2455 -0.00799385 1.79659e-05
-11.2355 -0.00800824 1.80146e-05
-11.2255 -0.00802266 1.80637e-05
-11.2156 -0.00803712 1.81124e-05
-11.2056 -0.00805162 1.81619e-05
-11.1956 -0.00806614 1.82112e-05
-11.1856 -0.00808071 1.82605e-05
-11.1756 -0.00809531 1.83105e-05
-11.1656 -0.00810994 1.83601e-05
-11.1557 -0.00812461 1.84102e-05
-11.1457 -0.00813932 1.84605e-05
-11.1357 -0.00815406 1.85106e-05
-11.1258 -0.00816884 1.85613e-05
-11.1158 -0.00818365 1.8612e-05
-11.1058 -0.0081985 1.86628e-05
-11.0959 -0.00821339 1.87141e-05
-11.0859 -0.00822831 1.87651e-05
-11.076 -0.00824327 1.88166e-05
-11.066 -0.00825827 1.88683e-05
-11.0561 -0.0082733 1.89197e-05
-11.0461 -0.00828837 1.8972e-05
-11.0362 -0.00830348 1.90239e-05
-11.0263 -0.00831863 1.90761e-05
-11.0163 -0.00833381 1.91288e-05
-11.0064 -0.00834903 1.91811e-05
-10.9965 -0.00836429 1.9234e-05
-10.9865 -0.00837958 1.92871e-05
-10.9766 -0.00839491 1.934e-05
-10.9667 -0.00841029 1.93936e-05
-10.9568 -0.00842569 1.9447e-05
-10.9469 -0.00844114 1.95007e-05
-10.9369 -0.00845663 1.95548e-05
-10.927 -0.00847215 1.96086e-05
-10.9171 -0.00848771 1.96631e-05
-10.9072 -0.00850332 1.97176e-05
-10.8973 -0.00851896 1.9772e-05
-10.8874 -0.00853464 1.98272e-05
-10.8775 -0.00855035 1.98819e-05
-10.8676 -0.00856611 1.99371e-05
-10.8577 -0.00858191 1.99928e-05
-10.8478 -0.00859775 2.0048e-05
-10.838 -0.00861363 2.01039e-05
-10.8281 -0.00862954 2.016e-05
-10.8182 -0.0086455 2.02158e-05
-10.8083 -0.0086615 2.02725e-05
-10.7984 -0.00867753 2.03289e-05
-10.7886 -0.00869361 2.03856e-05
-10.7787 -0.00870973 2.04429e-05
-10.7688 -0.00872589 2.04997e-05
-10.759 -0.00874209 2.05573e-05
-10.7491 -0.00875833 2.06149e-05
-10.7392 -0.00877461 2.06722e-05
-10.7294 -0.00879093 2.07307e-05
-10.7195 -0.0088073 2.07885e-05
-10.7097 -0.0088237 2.08468e-05
-10.6998 -0.00884015 2.09057e-05
-10.69 -0.00885664 2.0964e-05
-10.6801 -0.00887317 2.10231e-05
-10.6703 -0.00888975 2.10825e-05
-10.6605 -0.00890636 2.11415e-05
-10.6506 -0.00892302 2.12014e-05
-10.6408 -0.00893972 2.12611e-05
-10.631 -0.00895647 2.13209e-05
-10.6211 -0.00897325 2.13816e-05
-10.6113 -0.00899008 2.14416e-05
-10.6015 -0.00900695 2.15025e-05
-10.5917 -0.00902387 2.15635e-05
-10.5819 -0.00904083 2.16241e-05
-10.572 -0.00905783 2.16859e-05
-10.5622 -0.00907488 2.17471e-05
-10.5524 -0.00909197 2.18086e-05
-10.5426 -0.00910911 2.18711e-05
-10.5328 -0.00912629 2.19328e-05
-10.523 -0.00914351 2.19952e-05
-10.5132 -0.00916078 2.20581e-05
-10.5034 -0.00917809 2.21205e-05
-10.4936 -0.00919545 2.21838e-05
-10.4838 -0.00921285 2.22471e-05
-10.474 -0.0092303 2.23103e-05
-10.4642 -0.00924779 2.23746e-05
-10.4545 -0.00926533 2.24381e-05
-10.4447 -0.00928292 2.25024e-05
-10.4349 -0.00930055 2.25672e-05
-10.4251 -0.00931822 2.26312e-05
-10.4153 -0.00933595 2.26966e-05
-10.4056 -0.00935372 2.27616e-05
-10.3958 -0.00937153 2.28265e-05
-10.386 -0.00938939 2.28927e-05
-10.3763 -0.0094073 2.29581e-05
-10.3665 -0.00942526 2.3024e-05
-10.3567 -0.00944326 2.30908e-05
-10.347 -0.00946131 2.31568e-05
-10.3372 -0.00947941 2.32238e-05
-10.3275 -0.00949756 2.3291e-05
-10.3177 -0.00951575 2.33578e-05
-10.308 -0.00953399 2.34258e-05
-10.2982 -0.00955228 2.34933e-05
-10.2885 -0.00957062 2.35611e-05
-10.2787 -0.00958901 2.363e-05
-10.269 -0.00960744 2.36978e-05
-10.2593 -0.00962593 2.37669e-05
-10.2495 -0.00964446 2.38361e-05
-10.2398 -0.00966304 2.39046e-05
-10.2301 -0.00968168 2.39747e-05
-10.2204 -0.00970036 2.40442e-05
-10.2106 -0.00971909 2.41138e-05
-10.2009 -0.00973787 2.41847e-05
-10.1912 -0.0097567 2.42547e-05
-10.1815 -0.00977558 2.43255e-05
-10.1718 -0.00979452 2.4397e-05
-10.162 -0.0098135 2.44677e-05
-10.1523 -0.00983253 2.45397e-05
-10.1426 -0.00985162 2.46116e-05
-10.1329 -0.00987075 2.46831e-05
-10.1232 -0.00988994 2.47563e-05
-10.1135 -0.00990918 2.48283e-05
-10.1038 -0.00992847 2.49011e-05
-10.0941 -0.00994782 2.4975e-05
-10.0844 -0.00996721 2.50474e-05
-10.0747 -0.00998666 2.51215e-05
-10.065 -0.0100062 2.51958e-05
-10.0554 -0.0100257 2.52692e-05
-10.0457 -0.0100453 2.53443e-05
-10.036 -0.010065 2.5419e-05
-10.0263 -0.0100847 2.54936e-05
-10.0166 -0.0101045 2.55697e-05
-10.007 -0.0101243 2.56448e-05
-9.99729 -0.0101442 2.57207e-05
-9.98761 -0.0101641 2.57975e-05
-9.97795 -0.0101841 2.58732e-05
-9.96828 -0.0102041 2.59506e-05
-9.95862 -0.0102242 2.60277e-05
-9.94895 -0.0102443 2.61042e-05
-9.93929 -0.0102645 2.6183e-05
-9.92964 -0.0102848 2.62602e-05
-9.91998 -0.0103051 2.63381e-05
-9.91033 -0.0103255 2.64176e-05
-9.90068 -0.0103459 2.64954e-05
-9.89103 -0.0103664 2.65747e-05
-9.88138 -0.0103869 2.66546e-05
-9.87174 -0.0104075 2.67334e-05
-9.8621 -0.0104282 2.6814e-05
-9.85246 -0.0104489 2.68943e-05
-9.84282 -0.0104696 2.69744e-05
-9.83318 -0.0104905 2.70562e-05
-9.82355 -0.0105113 2.71368e-05
-9.81392 -0.0105323 2.72183e-05
-9.80429 -0.0105533 2.73011e-05
-9.79467 -0.0105743 2.7382e-05
-9.78504 -0.0105955 2.74652e-05
-9.77542 -0.0106166 2.75483e-05
-9.7658 -0.0106379 2.76301e-05
-9.75618 -0.0106591 2.77147e-05
-9.74657 -0.0106805 2.7798e-05
-9.73695 -0.0107019 2.78813e-05
-9.72734 -0.0107234 2.79668e-05
-9.71773 -0.0107449 2.80507e-05
-9.70812 -0.0107665 2.81356e-05
-9.69852 -0.0107882 2.82218e-05
-9.68892 -0.0108099 2.83065e-05
-9.67932 -0.0108316 2.83931e-05
-9.66972 -0.0108535 2.84797e-05
-9.66012 -0.0108754 2.85654e-05
-9.65053 -0.0108973 2.86537e-05
-9.64094 -0.0109193 2.87404e-05
-9.63135 -0.0109414 2.88276e-05
-9.62176 -0.0109636 2.8917e-05
-9.61217 -0.0109858 2.9004e-05
-9.60259 -0.011008 2.90929e-05
-9.59301 -0.0110304 2.91829e-05
-9.58343 -0.0110528 2.92707e-05
-9.57385 -0.0110752 2.93613e-05
-9.56428 -0.0110978 2.94516e-05
-9.5547 -0.0111204 2.95408e-05
-9.54513 -0.011143 2.96328e-05
-9.53556 -0.0111657 2.97235e-05
-9.526 -0.0111885 2.98145e-05
-9.51643 -0.0112114 2.99076e-05
-9.50687 -0.0112343 2.99987e-05
-9.49731 -0.0112572 3.00917e-05
-9.48775 -0.0112803 3.01856e-05
-9.47819 -0.0113034 3.02773e-05
-9.46864 -0.0113266 3.03723e-05
-9.45908 -0.0113498 3.04664e-05
-9.44953 -0.0113731 3.05593e-05
-9.43999 -0.0113965 3.06559e-05
-9.43044 -0.01142 3.07501e-05
-9.42089 -0.0114435 3.08448e-05
-9.41135 -0.0114671 3.09423e-05
-9.40181 -0.0114907 3.10373e-05
-9.39227 -0.0115144 3.11339e-05
-9.38274 -0.0115382 3.12321e-05
-9.3732 -0.0115621 3.13281e-05
-9.36367 -0.011586 3.14268e-05
-9.35414 -0.01161 3.15254e-05
-9.34461 -0.0116341 3.16227e-05
-9.33509 -0.0116582 3.17234e-05
-9.32556 -0.0116824 3.18221e-05
-9.31604 -0.0117067 3.19212e-05
-9.30652 -0.011731 3.20234e-05
-9.297 -0.0117555 3.21221e-05
-9.28748 -0.0117799 3.22234e-05
-9.27797 -0.0118045 3.23264e-05
-9.26846 -0.0118291 3.24258e-05
-9.25895 -0.0118539 3.25291e-05
-9.24944 -0.0118786 3.26324e-05
-9.23993 -0.0119035 3.27334e-05
-9.23043 -0.0119284 3.28384e-05
-9.22093 -0.0119534 3.29421e-05
-9.21143 -0.0119785 3.30451e-05
-9.20193 -0.0120036 3.31516e-05
-9.19243 -0.0120289 3.32556e-05
-9.18293 -0.0120542 3.33611e-05
-9.17344 -0.0120795 3.34688e-05
-9.16395 -0.012105 3.35731e-05
-9.15446 -0.0121305 3.36814e-05
-9.14497 -0.0121561 3.37894e-05
-9.13549 -0.0121818 3.38948e-05
-9.12601 -0.0122076 3.40054e-05
-9.11653 -0.0122334 3.41134e-05
-9.10705 -0.0122593 3.42206e-05
-9.09757 -0.0122853 3.43327e-05
-9.08809 -0.0123113 3.44411e-05
-9.07862 -0.0123375 3.45505e-05
-9.06915 -0.0123637 3.46636e-05
-9.05968 -0.01239 3.47729e-05
-9.05021 -0.0124164 3.48848e-05
-9.04074 -0.0124429 3.49986e-05
-9.03128 -0.0124694 3.51091e-05
-9.02182 -0.012496 3.52238e-05
-9.01236 -0.0125227 3.53377e-05
-9.0029 -0.0125495 3.545e-05
-8.99344 -0.0125764 3.55673e-05
-8.98399 -0.0126033 3.56809e-05
-8.97453 -0.0126303 3.57956e-05
-8.96508 -0.0126574 3.59146e-05
-8.95563 -0.0126846 3.60282e-05
-8.94618 -0.0127119 3.61456e-05
-8.93674 -0.0127392 3.62654e-05
-8.92729 -0.0127667 3.63798e-05
-8.91785 -0.0127942 3.64997e-05
-8.90841 -0.0128218 3.66198e-05
-8.89897 -0.0128495 3.67361e-05
-8.88954 -0.0128773 3.68581e-05
-8.8801 -0.0129051 3.69786e-05
-8.87067 -0.0129331 3.70973e-05
-8.86124 -0.0129611 3.72214e-05
-8.85181 -0.0129892 3.7342e-05
-8.84238 -0.0130175 3.74638e-05
-8.83296 -0.0130458 3.75895e-05
-8.82353 -0.0130741 3.77102e-05
-8.81411 -0.0131026 3.78356e-05
-8.80469 -0.0131312 3.7962e-05
-8.79527 -0.0131598 3.80834e-05
-8.78586 -0.0131885 3.8212e-05
-8.77644 -0.0132174 3.83384e-05
-8.76703 -0.0132463 3.84615e-05
-8.75762 -0.0132753 3.85925e-05
-8.74821 -0.0133044 3.87189e-05
-8.7388 -0.0133336 3.88445e-05
-8.7294 -0.0133628 3.89771e-05
-8.71999 -0.0133922 3.91041e-05
-8.71059 -0.0134217 3.92328e-05
-8.70119 -0.0134512 3.93664e-05
-8.69179 -0.0134809 3.94945e-05
-8.68239 -0.0135106 3.96269e-05
-8.673 -0.0135404 3.9761e-05
-8.6636 -0.0135704 3.98906e-05
-8.65421 -0.0136004 4.00268e-05
-8.64482 -0.0136305 4.01607e-05
-8.63543 -0.0136607 4.02923e-05
-8.62605 -0.013691 4.0432e-05
-8.61666 -0.0137214 4.05652e-05
-8.60728 -0.0137519 4.06997e-05
-8.5979 -0.0137825 4.08414e-05
-8.58852 -0.0138132 4.09745e-05
-8.57914 -0.013844 4.11123e-05
-8.56976 -0.0138749 4.12548e-05
-8.56039 -0.0139059 4.13891e-05
-8.55102 -0.0139369 4.153e-05
-8.54165 -0.0139681 4.1673e-05
-8.53228 -0.0139994 4.18094e-05
-8.52291 -0.0140308 4.19534e-05
-8.51354 -0.0140623 4.20967e-05
-8.50418 -0.0140939 4.22359e-05
-8.49482 -0.0141256 4.23832e-05
-8.48546 -0.0141573 4.25261e-05
-8.4761 -0.0141892 4.26691e-05
-8.46674 -0.0142212 4.28192e-05
-8.45738 -0.0142533 4.29613e-05
-8.44803 -0.0142855 4.31088e-05
-8.43868 -0.0143178 4.32603e-05
-8.42933 -0.0143502 4.34024e-05
-8.41998 -0.0143828 4.35543e-05
-8.41063 -0.0144154 4.37059e-05
-8.40128 -0.0144481 4.38494e-05
-8.39194 -0.0144809 4.40046e-05
-8.3826 -0.0145139 4.41563e-05
-8.37326 -0.0145469 4.43026e-05
-8.36392 -0.0145801 4.44602e-05
-8.35458 -0.0146133 4.46124e-05
-8.34525 -0.0146467 4.47623e-05
-8.33591 -0.0146802 4.4922e-05
-8.32658 -0.0147138 4.50747e-05
-8.31725 -0.0147475 4.52292e-05
-8.30792 -0.0147813 4.53907e-05
-8.29859 -0.0148152 4.55437e-05
-8.28926 -0.0148493 4.57038e-05
-8.27994 -0.0148834 4.58659e-05
-8.27062 -0.0149177 4.60197e-05
-8.2613 -0.0149521 4.61854e-05
-8.25198 -0.0149865 4.63467e-05
-8.24266 -0.0150211 4.65026e-05
-8.23334 -0.0150559 4.66727e-05
-8.22403 -0.0150907 4.6833e-05
-8.21472 -0.0151256 4.69923e-05
-8.2054 -0.0151607 4.71648e-05
-8.19609 -0.0151959 4.73253e-05
-8.18679 -0.0152312 4.74885e-05
-8.17748 -0.0152666 4.76622e-05
-8.16817 -0.0153021 4.78242e-05
-8.15887 -0.0153378 4.79918e-05
-8.14957 -0.0153736 4.81664e-05
-8.14027 -0.0154095 4.83305e-05
-8.13097 -0.0154455 4.85031e-05
-8.12167 -0.0154816 4.8678e-05
-8.11238 -0.0155179 4.88446e-05
-8.10308 -0.0155542 4.9023e-05
-8.09379 -0.0155907 4.91969e-05
-8.0845 -0.0156274 4.93669e-05
-8.07521 -0.0156641 4.95507e-05
-8.06592 -0.015701 4.97226e-05
-8.05664 -0.015738 4.98974e-05
-8.04735 -0.0157751 5.00844e-05
-8.03807 -0.0158124 5.02551e-05
-8.02879 -0.0158497 5.04351e-05
-8.01951 -0.0158872 5.06233e-05
-8.01023 -0.0159249 5.07948e-05
-8.00095 -0.0159626 5.09794e-05
-7.99168 -0.0160005 5.1168e-05
-7.9824 -0.0160386 5.13422e-05
-7.97313 -0.0160767 5.15308e-05
-7.96386 -0.016115 5.17198e-05
-7.95459 -0.0161534 5.18978e-05
-7.94532 -0.016192 5.20907e-05
-7.93606 -0.0162306 5.22797e-05
-7.92679 -0.0162694 5.24626e-05
-7.91753 -0.0163084 5.26601e-05
-7.90827 -0.0163475 5.2848e-05
-7.89901 -0.0163867 5.30371e-05
-7.88975 -0.016426 5.32385e-05
-7.88049 -0.0164655 5.34246e-05
-7.87123 -0.0165052 5.36211e-05
-7.86198 -0.0165449 5.38244e-05
-7.85273 -0.0165848 5.40095e-05
-7.84348 -0.0166249 5.42134e-05
-7.83423 -0.016665 5.44163e-05
-7.82498 -0.0167054 5.46029e-05
-7.81573 -0.0167458 5.48124e-05
-7.80649 -0.0167864 5.50146e-05
-7.79724 -0.0168272 5.5205e-05
-7.788 -0.0168681 5.5418e-05
-7.77876 -0.0169091 5.56204e-05
-7.76952 -0.0169503 5.5816e-05
-7.76028 -0.0169916 5.60317e-05
-7.75105 -0.0170331 5.62351e-05
-7.74181 -0.0170747 5.64367e-05
-7.73258 -0.0171165 5.66552e-05
-7.72335 -0.0171584 5.68594e-05
-7.71412 -0.0172004 5.70685e-05
-7.70489 -0.0172426 5.72892e-05
-7.69566 -0.017285 5.74936e-05
-7.68643 -0.0173275 5.77118e-05
-7.67721 -0.0173702 5.79329e-05
-7.66798 -0.017413 5.81379e-05
-7.65876 -0.0174559 5.83655e-05
-7.64954 -0.0174991 5.85847e-05
-7.64032 -0.0175423 5.87924e-05
-7.63111 -0.0175858 5.90274e-05
-7.62189 -0.0176294 5.92442e-05
-7.61267 -0.0176731 5.94567e-05
-7.60346 -0.017717 5.96962e-05
-7.59425 -0.0177611 5.99118e-05
-7.58504 -0.0178053 6.01304e-05
-7.57583 -0.0178497 6.03719e-05
-7.56662 -0.0178942 6.05888e-05
-7.55742 -0.0179389 6.08139e-05
-7.54821 -0.0179838 6.10564e-05
-7.53901 -0.0180288 6.12764e-05
-7.52981 -0.018074 6.15083e-05
-7.5206 -0.0181193 6.17518e-05
-7.51141 -0.0181648 6.19754e-05
-7.50221 -0.0182105 6.22152e-05
-7.49301 -0.0182564 6.2459e-05
-7.48382 -0.0183024 6.26862e-05
-7.47462 -0.0183486 6.29356e-05
-7.46543 -0.018395 6.31774e-05
-7.45624 -0.0184415 6.34095e-05
-7.44705 -0.0184882 6.3668e-05
-7.43786 -0.0185351 6.3906e-05
-7.42868 -0.0185821 6.41451e-05
-7.41949 -0.0186293 6.44101e-05
-7.41031 -0.0186767 6.46445e-05
-7.40112 -0.0187243 6.48919e-05
-7.39194 -0.0187721 6.51601e-05
-7.38276 -0.01882 6.53932e-05
-7.37358 -0.0188681 6.56489e-05
-7.36441 -0.0189164 6.59177e-05
-7.35523 -0.0189648 6.61529e-05
-7.34606 -0.0190135 6.64159e-05
-7.33688 -0.0190623 6.66844e-05
-7.32771 -0.0191113 6.69247e-05
-7.31854 -0.0191605 6.71938e-05
-7.30937 -0.0192099 6.74626e-05
-7.3002 -0.0192594 6.77095e-05
-7.29104 -0.0193092 6.79848e-05
-7.28187 -0.0193591 6.82538e-05
-7.27271 -0.0194092 6.85082e-05
-7.26355 -0.0194595 6.87905e-05
-7.25438 -0.01951 6.90586e-05
-7.24522 -0.0195607 6.93219e-05
-7.23607 -0.0196116 6.96113e-05
-7.22691 -0.0196627 6.98767e-05
-7.21775 -0.019714 7.01508e-05
-7.2086 -0.0197654 7.04455e-05
-7.19945 -0.0198171 7.07077e-05
-7.19029 -0.019869 7.09941e-05
-7.18114 -0.019921 7.12908e-05
-7.17199 -0.0199733 7.15515e-05
-7.16285 -0.0200258 7.18499e-05
-7.1537 -0.0200784 7.21458e-05
-7.14455 -0.0201313 7.24083e-05
-7.13541 -0.0201843 7.27166e-05
-7.12627 -0.0202376 7.30104e-05
-7.11713 -0.0202911 7.32784e-05
-7.10798 -0.0203448 7.35938e-05
-7.09885 -0.0203987 7.38861e-05
-7.08971 -0.0204528 7.41624e-05
-7.08057 -0.0205071 7.44823e-05
-7.07144 -0.0205616 7.47752e-05
-7.0623 -0.0206163 7.50611e-05
-7.05317 -0.0206713 7.53843e-05
-7.04404 -0.0207264 7.56794e-05
-7.03491 -0.0207818 7.59756e-05
-7.02578 -0.0208374 7.63023e-05
-7.01665 -0.0208932 7.65997e-05
-7.00753 -0.0209493 7.69076e-05
-6.9984 -0.0210055 7.72374e-05
-6.98928 -0.021062 7.75368e-05
-6.98016 -0.0211187 7.7858e-05
-6.97103 -0.0211756 7.81893e-05
-6.96191 -0.0212327 7.84908e-05
-6.9528 -0.0212901 7.88264e-05
-6.94368 -0.0213477 7.91569e-05
-6.93456 -0.0214055 7.94616e-05
-6.92545 -0.0214636 7.98114e-05
-6.91633 -0.0215218 8.01386e-05
-6.90722 -0.0215804 8.0449e-05
-6.89811 -0.0216391 8.08107e-05
-6.889 -0.0216981 8.11335e-05
-6.87989 -0.0217573 8.14527e-05
-6.87078 -0.0218168 8.18227e-05
-6.86168 -0.0218765 8.2142e-05
-6.85257 -0.0219364 8.24723e-05
-6.84347 -0.0219966 8.28466e-05
-6.83437 -0.022057 8.31653e-05
-6.82526 -0.0221177 8.35074e-05
-6.81616 -0.0221786 8.38834e-05
-6.80707 -0.0222397 8.4205e-05
-6.79797 -0.0223012 8.45588e-05
-6.78887 -0.0223628 8.4935e-05
-6.77978 -0.0224247 8.52624e-05
-6.77068 -0.0224869 8.56274e-05
-6.76159 -0.0225493 8.60036e-05
-6.7525 -0.0226119 8.63391e-05
-6.74341 -0.0226749 8.67147e-05
-6.73432 -0.022738 8.70911e-05
-6.72523 -0.0228014 8.74362e-05
-6.71614 -0.0228652 8.78223e-05
-6.70706 -0.0229291 8.8199e-05
-6.69797 -0.0229933 8.85543e-05
-6.68889 -0.0230578 8.89515e-05
-6.67981 -0.0231225 8.93274e-05
-6.67072 -0.0231876 8.96944e-05
-6.66164 -0.0232529 9.01021e-05
-6.65257 -0.0233184 9.04763e-05
-6.64349 -0.0233843 9.08566e-05
-6.63441 -0.0234504 9.12733e-05
-6.62534 -0.0235167 9.16453e-05
-6.61626 -0.0235834 9.20405e-05
-6.60719 -0.0236503 9.24638e-05
-6.59812 -0.0237175 9.28343e-05
-6.58905 -0.023785 9.32455e-05
-6.57998 -0.0238528 9.36723e-05
-6.57091 -0.0239209 9.40432e-05
-6.56184 -0.0239892 9.44707e-05
-6.55278 -0.0240579 9.48979e-05
-6.54371 -0.0241268 9.52726e-05
-6.53465 -0.024196 9.57153e-05
-6.52559 -0.0242655 9.6141e-05
-6.51652 -0.0243353 9.6523e-05
-6.50746 -0.0244054 9.69787e-05
-6.49841 -0.0244758 9.74022e-05
-6.48935 -0.0245465 9.77948e-05
-6.48029 -0.0246175 9.82611e-05
-6.47123 -0.0246888 9.86831e-05
-6.46218 -0.0247604 9.90887e-05
-6.45313 -0.0248324 9.9563e-05
-6.44407 -0.0249045 9.99846e-05
-6.43502 -0.0249771 0.000100405
-6.42597 -0.02505 0.000100885
-6.41692 -0.0251231 0.000101308
-6.40788 -0.0251966 0.000101743
-6.39883 -0.0252704 0.000102224
-6.38978 -0.0253445 0.000102647
-6.38074 -0.0254189 0.000103092
-6.3717 -0.0254937 0.000103573
-6.36265 -0.0255688 0.000104015
-6.35361 -0.0256442 0.000104493
-6.34457 -0.0257199 0.000104987
-6.33553 -0.025796 0.000105433
-6.3265 -0.0258724 0.000105919
-6.31746 -0.0259491 0.000106412
-6.30842 -0.0260262 0.000106864
-6.29939 -0.0261036 0.000107365
-6.29035 -0.0261814 0.000107858
-6.28132 -0.0262594 0.000108323
-6.27229 -0.0263379 0.000108837
-6.26326 -0.0264167 0.000109332
-6.25423 -0.0264958 0.000109809
-6.2452 -0.0265753 0.000110337
-6.23618 -0.0266551 0.000110832
-6.22715 -0.0267353 0.000111323
-6.21813 -0.0268159 0.000111864
-6.2091 -0.0268968 0.000112361
-6.20008 -0.0269781 0.000112868
-6.19106 -0.0270597 0.000113419
-6.18204 -0.0271417 0.000113918
-6.17302 -0.0272241 0.000114443
-6.164 -0.0273068 0.000115001
-6.15498 -0.0273899 0.000115504
-6.14596 -0.0274734 0.000116047
-6.13695 -0.0275573 0.000116612
-6.12793 -0.0276415 0.000117121
-6.11892 -0.0277262 0.000117682
-6.10991 -0.0278112 0.000118252
-6.1009 -0.0278966 0.000118767
-6.09189 -0.0279824 0.000119348
-6.08288 -0.0280686 0.00011992
-6.07387 -0.0281551 0.000120447
-6.06486 -0.0282421 0.000121045
-6.05586 -0.0283295 0.00012162
-6.04685 -0.0284173 0.000122158
-6.03785 -0.0285055 0.000122772
-6.02885 -0.028594 0.000123349
-6.01984 -0.028683 0.000123903
-6.01084 -0.0287724 0.000124532
-6.00184 -0.0288622 0.000125111
-5.99285 -0.0289525 0.000125682
-5.98385 -0.0290431 0.000126325
-5.97485 -0.0291342 0.000126906
-5.96585 -0.0292257 0.000127496
-5.95686 -0.0293177 0.00012815
-5.94787 -0.02941 0.000128736
-5.93887 -0.0295028 0.000129346
-5.92988 -0.029596 0.00013001
-5.92089 -0.0296897 0.000130601
-5.9119 -0.0297838 0.000131233
-5.90291 -0.0298783 0.000131904
-5.89393 -0.0299733 0.000132503
-5.88494 -0.0300688 0.000133157
-5.87595 -0.0301647 0.000133834
-5.86697 -0.030261 0.000134444
-5.85798 -0.0303579 0.000135119
-5.849 -0.0304551 0.000135801
-5.84002 -0.0305529 0.000136423
-5.83104 -0.0306511 0.000137119
-5.82206 -0.0307497 0.000137806
-5.81308 -0.0308489 0.000138444
-5.8041 -0.0309485 0.00013916
-5.79513 -0.0310486 0.000139851
-5.78615 -0.0311492 0.000140506
-5.77718 -0.0312503 0.00014124
-5.7682 -0.0313518 0.000141936
-5.75923 -0.0314539 0.000142611
-5.75026 -0.0315565 0.000143362
-5.74129 -0.0316595 0.000144064
-5.73232 -0.0317631 0.00014476
-5.72335 -0.0318671 0.000145525
-5.71438 -0.0319717 0.000146234
-5.70541 -0.0320768 0.000146952
-5.69645 -0.0321824 0.000147731
-5.68748 -0.0322884 0.000148449
-5.67852 -0.0323951 0.00014919
-5.66955 -0.0325023 0.00014998
-5.66059 -0.0326099 0.000150708
-5.65163 -0.0327182 0.000151472
-5.64267 -0.0328269 0.000152273
-5.63371 -0.0329362 0.000153013
-5.62475 -0.0330461 0.000153801
-5.61579 -0.0331565 0.000154611
-5.60684 -0.0332674 0.000155365
-5.59788 -0.0333789 0.000156174
-5.58893 -0.0334909 0.000156994
-5.57997 -0.0336036 0.000157764
-5.57102 -0.0337168 0.000158596
-5.56207 -0.0338305 0.000159424
-5.55312 -0.0339448 0.000160212
-5.54416 -0.0340597 0.000161064
-5.53522 -0.0341752 0.000161902
-5.52627 -0.0342913 0.000162709
-5.51732 -0.034408 0.000163582
-5.50837 -0.0345252 0.00016443
-5.49943 -0.0346431 0.000165259
-5.49048 -0.0347616 0.00016615
-5.48154 -0.0348806 0.000167009
-5.4726 -0.0350003 0.00016786
-5.46365 -0.0351206 0.00016877
-5.45471 -0.0352415 0.000169643
-5.44577 -0.035363 0.000170517
-5.43683 -0.0354852 0.000171444
-5.4279 -0.035608 0.000172331
-5.41896 -0.0357315 0.000173229
-5.41002 -0.0358555 0.000174174
-5.40109 -0.0359803 0.000175077
-5.39215 -0.0361056 0.000176001
-5.38322 -0.0362317 0.000176963
-5.37428 -0.0363584 0.000177883
-5.36535 -0.0364857 0.000178831
-5.35642 -0.0366138 0.000179811
-5.34749 -0.0367424 0.00018075
-5.33856 -0.0368718 0.000181723
-5.32963 -0.0370019 0.000182722
-5.3207 -0.0371327 0.000183681
-5.31178 -0.0372641 0.000184679
-5.30285 -0.0373963 0.000185695
-5.29393 -0.0375291 0.000186675
-5.285 -0.0376627 0.0001877
-5.27608 -0.037797 0.000188735
-5.26716 -0.037932 0.000189738
-5.25824 -0.0380677 0.000190788
-5.24931 -0.0382041 0.000191841
-5.24039 -0.0383413 0.000192868
-5.23148 -0.0384793 0.000193945
-5.22256 -0.0386179 0.000195017
-5.21364 -0.0387574 0.000196072
-5.20472 -0.0388976 0.000197173
-5.19581 -0.0390385 0.000198265
-5.18689 -0.0391802 0.000199346
-5.17798 -0.0393227 0.000200473
-5.16907 -0.039466 0.000201588
-5.16015 -0.0396101 0.000202698
-5.15124 -0.0397549 0.000203851
-5.14233 -0.0399006 0.000204988
-5.13342 -0.040047 0.000206126
-5.12451 -0.0401943 0.000207305
-5.11561 -0.0403424 0.000208467
-5.1067 -0.0404913 0.000209637
-5.09779 -0.040641 0.000210841
-5.08889 -0.0407916 0.000212028
-5.07998 -0.040943 0.000213226
-5.07108 -0.0410953 0.000214457
-5.06218 -0.0412484 0.000215672
-5.05327 -0.0414024 0.000216903
-5.04437 -0.0415572 0.000218161
-5.03547 -0.0417129 0.000219403
-5.02657 -0.0418695 0.000220663
-5.01767 -0.042027 0.000221949
-5.00877 -0.0421854 0.00022322
-4.99988 -0.0423447 0.000224515
-4.99098 -0.0425049 0.000225829
-4.98209 -0.042666 0.000227131
-4.97319 -0.0428281 0.000228456
-4.9643 -0.042991 0.000229798
-4.9554 -0.0431549 0.000231133
-4.94651 -0.0433198 0.000232492
-4.93762 -0.0434856 0.000233866
-4.92873 -0.0436523 0.000235233
-4.91984 -0.0438201 0.000236625
-4.91095 -0.0439888 0.000238029
-4.90206 -0.0441585 0.000239431
-4.89317 -0.0443291 0.000240859
-4.88429 -0.0445008 0.000242297
-4.8754 -0.0446735 0.000243734
-4.86651 -0.0448472 0.000245195
-4.85763 -0.045022 0.000246665
-4.84875 -0.0451977 0.00024814
-4.83986 -0.0453745 0.000249639
-4.83098 -0.0455524 0.000251146
-4.8221 -0.0457313 0.000252658
-4.81322 -0.0459113 0.000254192
-4.80434 -0.0460923 0.000255734
-4.79546 -0.0462744 0.000257286
-4.78658 -0.0464577 0.000258859
-4.77771 -0.046642 0.000260442
-4.76883 -0.0468274 0.000262033
-4.75995 -0.047014 0.000263644
-4.75108 -0.0472017 0.000265264
-4.7422 -0.0473905 0.000266896
-4.73333 -0.0475805 0.00026855
-4.72446 -0.0477716 0.000270213
-4.71558 -0.047964 0.000271889
-4.70671 -0.0481575 0.000273582
-4.69784 -0.0483521 0.000275285
-4.68897 -0.048548 0.000277005
-4.6801 -0.0487451 0.000278743
-4.67123 -0.0489434 0.000280494
-4.66237 -0.0491429 0.000282258
-4.6535 -0.0493437 0.00028404
-4.64463 -0.0495457 0.000285833
-4.63577 -0.049749 0.000287644
-4.6269 -0.0499536 0.000289475
-4.61804 -0.0501594 0.000291319
-4.60918 -0.0503665 0.000293179
-4.60031 -0.050575 0.000295054
-4.59145 -0.0507848 0.000296945
-4.58259 -0.0509958 0.000298855
-4.57373 -0.0512083 0.000300784
-4.56487 -0.0514221 0.000302729
-4.55601 -0.0516372 0.000304691
-4.54716 -0.0518538 0.000306669
-4.5383 -0.0520717 0.000308664
-4.52944 -0.052291 0.000310679
-4.52059 -0.0525117 0.000312716
-4.51173 -0.0527339 0.000314769
-4.50288 -0.0529575 0.000316841
-4.49402 -0.0531826 0.000318929
-4.48517 -0.0534091 0.000321038
-4.47632 -0.0536371 0.000323167
-4.46747 -0.0538667 0.00032532
-4.45862 -0.0540977 0.000327491
-4.44977 -0.0543302 0.000329681
-4.44092 -0.0545643 0.000331891
-4.43207 -0.0548 0.000334122
-4.42322 -0.0550372 0.000336377
-4.41437 -0.0552759 0.000338655
-4.40553 -0.0555163 0.000340956
-4.39668 -0.0557583 0.000343276
-4.38783 -0.0560019 0.000345619
-4.37899 -0.0562472 0.000347985
-4.37015 -0.0564941 0.000350378
-4.3613 -0.0567427 0.000352797
-4.35246 -0.056993 0.00035524
-4.34362 -0.0572451 0.000357706
-4.33478 -0.0574988 0.000360195
-4.32594 -0.0577543 0.000362713
-4.3171 -0.0580115 0.000365261
-4.30826 -0.0582705 0.000367839
-4.29942 -0.0585313 0.000370443
-4.29058 -0.058794 0.000373073
-4.28175 -0.0590584 0.000375733
-4.27291 -0.0593247 0.000378424
-4.26407 -0.0595929 0.000381152
-4.25524 -0.059863 0.000383912
-4.2464 -0.060135 0.000386706
-4.23757 -0.060409 0.000389531
-4.22874 -0.0606848 0.000392391
-4.21991 -0.0609627 0.000395291
-4.21107 -0.0612426 0.000398234
-4.20224 -0.0615244 0.000401218
-4.19341 -0.0618084 0.000404243
-4.18458 -0.0620943 0.000407309
-4.17575 -0.0623824 0.00041042
-4.16693 -0.0626726 0.000413584
-4.1581 -0.0629649 0.000416803
-4.14927 -0.0632594 0.000420076
-4.14045 -0.0635561 0.000423404
-4.13162 -0.0638549 0.000426789
-4.12279 -0.064156 0.000430239
-4.11397 -0.0644594 0.000433761
-4.10515 -0.0647651 0.00043736
-4.09632 -0.0650731 0.000441037
-4.0875 -0.0653834 0.000444793
-4.07868 -0.0656961 0.000448637
-4.06986 -0.0660112 0.000452578
-4.06104 -0.0663288 0.000456628
-4.05222 -0.0666488 0.000460794
-4.0434 -0.0669713 0.000465083
-4.03458 -0.0672964 0.000469499
-4.02576 -0.067624 0.000474059
-4.01695 -0.0679542 0.000478777
-4.00813 -0.0682871 0.000483674
-3.99931 -0.0686226 0.000488763
-3.9905 -0.0689608 0.000494059
-3.98168 -0.0693018 0.000499579
-3.97287 -0.0696455 0.000505347
-3.96405 -0.069992 0.000511396
-3.95524 -0.0703413 0.000517755
-3.94643 -0.0706934 0.000524452
-3.93762 -0.0710485 0.000531515
-3.92881 -0.0714064 0.000538974
-3.92 -0.0717672 0.000546871
-3.91119 -0.072131 0.000555245
-3.90238 -0.0724976 0.000564136
-3.89357 -0.0728672 0.000573572
-3.88476 -0.0732397 0.000583575
-3.87595 -0.073615 0.000594164
-3.86715 -0.0739932 0.000605353
-3.85834 -0.0743742 0.000617152
-3.84953 -0.074758 0.000629544
-3.84073 -0.0751446 0.000642497
-3.83192 -0.075534 0.000655956
-3.82312 -0.075926 0.000669862
-3.81432 -0.0763208 0.000684145
-3.80551 -0.0767184 0.000698728
-3.79671 -0.0771187 0.000713519
-3.78791 -0.0775219 0.000728421
-3.77911 -0.0779281 0.000743337
-3.77031 -0.0783374 0.000758186
-3.76151 -0.0787499 0.000772906
-3.75271 -0.0791658 0.00078745
-3.74391 -0.0795852 0.000801787
-3.73511 -0.0800084 0.000815904
-3.72632 -0.0804356 0.000829815
-3.71752 -0.080867 0.000843575
-3.70872 -0.0813029 0.000857281
-3.69993 -0.0817433 0.000871064
-3.69113 -0.0821887 0.000885088
-3.68234 -0.0826393 0.000899556
-3.67355 -0.0830951 0.000914713
-3.66475 -0.0835564 0.000930856
-3.65596 -0.0840234 0.000948336
-3.64717 -0.0844961 0.000967526
-3.63838 -0.0849745 0.000988839
-3.62958 -0.0854588 0.00101269
-3.62079 -0.0859487 0.00103955
-3.612 -0.0864442 0.00106986
-3.60321 -0.086945 0.0011041
-3.59443 -0.0874508 0.00114273
-3.58564 -0.0879612 0.00118615
-3.57685 -0.0884758 0.00123475
-3.56806 -0.088994 0.00128882
-3.55928 -0.0895152 0.00134865
-3.55049 -0.0900387 0.00141439
-3.5417 -0.0905638 0.00148614
-3.53292 -0.0910897 0.00156383
-3.52413 -0.0916156 0.00164731
-3.51535 -0.0921408 0.00173628
-3.50657 -0.0926645 0.00183032
-3.49778 -0.0931858 0.00192893
-3.489 -0.0937043 0.00203142
-3.48022 -0.0942193 0.00213703
-3.47144 -0.0947303 0.00224487
-3.46266 -0.0952371 0.002354
-3.45388 -0.0957392 0.0024634
-3.4451 -0.0962367 0.00257205
-3.43632 -0.0967297 0.00267887
-3.42754 -0.0972183 0.00278281
-3.41876 -0.0977028 0.00288279
-3.40999 -0.0981838 0.00297781
-3.40121 -0.0986617 0.00306694
-3.39243 -0.0991374 0.0031493
-3.38366 -0.0996115 0.00322412
-3.37488 -0.100085 0.00329071
-3.36611 -0.100559 0.00334845
-3.35733 -0.101034 0.00339691
-3.34856 -0.101512 0.00343573
-3.33979 -0.101994 0.00346473
-3.33101 -0.10248 0.00348384
-3.32224 -0.102972 0.00349309
-3.31347 -0.103471 0.00349264
-3.3047 -0.103978 0.00348278
-3.29593 -0.104494 0.00346392
-3.28716 -0.105019 0.00343656
-3.27839 -0.105556 0.00340129
-3.26962 -0.106103 0.00335876
-3.26085 -0.106663 0.00330962
-3.25208 -0.107235 0.00325462
-3.24331 -0.10782 0.00319449
-3.23455 -0.108419 0.00313003
-3.22578 -0.109031 0.00306198
-3.21701 -0.109657 0.00299106
-3.20825 -0.110297 0.00291793
-3.19948 -0.11095 0.00284324
-3.19072 -0.111618 0.00276762
-3.18195 -0.112299 0.00269166
-3.17319 -0.112993 0.00261589
-3.16442 -0.113702 0.00254079
-3.15566 -0.114423 0.00246677
-3.1469 -0.115158 0.00239418
-3.13814 -0.115906 0.0023234
-3.12938 -0.116666 0.00225476
-3.12062 -0.117439 0.00218857
-3.11186 -0.118224 0.00212507
-3.1031 -0.119022 0.00206445
-3.09434 -0.119831 0.00200686
-3.08558 -0.120652 0.00195248
-3.07682 -0.121485 0.00190145
-3.06806 -0.122329 0.00185394
-3.0593 -0.123184 0.00181003
-3.05055 -0.12405 0.00176976
-3.04179 -0.124926 0.00173312
-3.03303 -0.125814 0.00170009
-3.02428 -0.126711 0.0016707
-3.01552 -0.127619 0.00164494
-3.00677 -0.128537 0.00162278
-2.99801 -0.129465 0.00160413
-2.98926 -0.130403 0.00158882
-2.9805 -0.13135 0.00157668
-2.97175 -0.132307 0.00156757
-2.963 -0.133274 0.00156139
-2.95425 -0.13425 0.00155802
-2.9455 -0.135236 0.0015573
-2.93674 -0.136232 0.00155902
-2.92799 -0.137238 0.00156291
-2.91924 -0.138254 0.00156877
-2.91049 -0.139279 0.00157643
-2.90174 -0.140315 0.0015858
-2.89299 -0.14136 0.00159678
-2.88425 -0.142417 0.00160921
-2.8755 -0.143484 0.00162288
-2.86675 -0.144562 0.00163758
-2.858 -0.145651 0.00165316
-2.84926 -0.146752 0.00166956
-2.84051 -0.147864 0.00168679
-2.83176 -0.148988 0.00170482
-2.82302 -0.150124 0.00172359
-2.81427 -0.151273 0.00174293
-2.80553 -0.152435 0.0017627
-2.79678 -0.153609 0.00178283
-2.78804 -0.154797 0.00180334
-2.7793 -0.155998 0.00182433
-2.77055 -0.157214 0.00184586
-2.76181 -0.158443 0.00186793
-2.75307 -0.159687 0.00189041
-2.74433 -0.160946 0.00191319
-2.73559 -0.162221 0.00193619
-2.72685 -0.16351 0.00195947
-2.71811 -0.164815 0.00198317
-2.70937 -0.166136 0.00200743
-2.70063 -0.167473 0.0020323
-2.69189 -0.168827 0.00205769
-2.68315 -0.170199 0.00208345
-2.67441 -0.171588 0.00210948
-2.66567 -0.172994 0.00213579
-2.65693 -0.174419 0.00216252
-2.6482 -0.175861 0.00218987
-2.63946 -0.177322 0.00221798
-2.63072 -0.178802 0.00224682
-2.62199 -0.180302 0.00227626
-2.61325 -0.181823 0.00230611
-2.60452 -0.183363 0.00233628
-2.59578 -0.184924 0.00236682
-2.58705 -0.186506 0.00239795
-2.57831 -0.188109 0.00242989
-2.56958 -0.189733 0.00246278
-2.56085 -0.19138 0.00249662
-2.55211 -0.193051 0.00253119
-2.54338 -0.194745 0.00256631
-2.53465 -0.196463 0.00260182
-2.52592 -0.198205 0.00263778
-2.51719 -0.199971 0.0026744
-2.50845 -0.201762 0.00271197
-2.49972 -0.203578 0.0027507
-2.49099 -0.205421 0.00279066
-2.48226 -0.207291 0.0028317
-2.47353 -0.209189 0.00287355
-2.46481 -0.211115 0.002916
-2.45608 -0.21307 0.00295894
-2.44735 -0.215054 0.00300253
-2.43862 -0.217067 0.00304703
-2.42989 -0.21911 0.0030928
-2.42117 -0.221183 0.00314007
-2.41244 -0.223289 0.00318891
-2.40371 -0.225427 0.00323918
-2.39499 -0.2276 0.00329059
-2.38626 -0.229807 0.00334285
-2.37753 -0.232049 0.00339581
-2.36881 -0.234326 0.00344951
-2.36008 -0.23664 0.00350421
-2.35136 -0.23899 0.00356026
-2.34264 -0.241377 0.00361805
-2.33391 -0.243803 0.00367782
-2.32519 -0.246269 0.00373968
-2.31647 -0.248776 0.00380346
-2.30774 -0.251326 0.00386893
-2.29902 -0.253919 0.00393575
-2.2903 -0.256557 0.0040037
-2.28158 -0.259239 0.00407275
-2.27286 -0.261968 0.00414299
-2.26414 -0.264744 0.00421475
-2.25542 -0.267567 0.00428838
-2.24669 -0.270439 0.0043643
-2.23798 -0.273361 0.00444281
-2.22926 -0.276336 0.00452416
-2.22054 -0.279364 0.00460837
-2.21182 -0.282448 0.00469537
-2.2031 -0.285589 0.00478494
-2.19438 -0.288789 0.00487686
-2.18566 -0.292049 0.00497097
-2.17695 -0.29537 0.00506716
-2.16823 -0.298755 0.00516552
-2.15951 -0.302204 0.00526612
-2.15079 -0.305719 0.00536927
-2.14208 -0.309301 0.00547519
-2.13336 -0.312954 0.00558427
-2.12465 -0.316678 0.00569678
-2.11593 -0.320477 0.0058131
-2.10722 -0.324351 0.00593346
-2.0985 -0.328304 0.00605813
-2.08979 -0.332338 0.00618729
-2.08107 -0.336456 0.00632108
-2.07236 -0.34066 0.00645965
-2.06365 -0.344953 0.00660306
-2.05493 -0.349339 0.00675146
-2.04622 -0.353819 0.00690495
-2.03751 -0.358396 0.0070637
-2.0288 -0.363075 0.00722791
-2.02008 -0.367858 0.00739779
-2.01137 -0.372749 0.00757362
-2.00266 -0.377751 0.0077557
-1.99395 -0.382867 0.00794439
-1.98524 -0.388102 0.00814004
-1.97653 -0.39346 0.00834307
-1.96782 -0.398945 0.00855391
-1.95911 -0.404562 0.00877303
-1.9504 -0.410315 0.00900094
-1.94169 -0.416209 0.00923815
-1.93298 -0.42225 0.00948528
-1.92427 -0.428442 0.00974292
-1.91556 -0.434793 0.0100117
-1.90686 -0.441307 0.0102925
-1.89815 -0.447991 0.010586
-1.88944 -0.454853 0.010893
-1.88073 -0.461898 0.0112146
-1.87203 -0.469135 0.0115518
-1.86332 -0.476572 0.0119057
-1.85461 -0.484216 0.0122778
-1.84591 -0.492077 0.0126692
-1.8372 -0.500163 0.0130817
-1.8285 -0.508486 0.0135169
-1.81979 -0.517053 0.0139768
-1.81108 -0.525877 0.0144633
-1.80238 -0.534969 0.0149786
-1.79368 -0.54434 0.0155252
-1.78497 -0.554003 0.0161055
-1.77627 -0.563973 0.0167226
-1.76756 -0.574264 0.0173794
-1.75886 -0.58489 0.0180798
-1.75016 -0.59587 0.0188275
-1.74145 -0.607221 0.0196274
-1.73275 -0.618961 0.0204844
-1.72405 -0.63111 0.0214044
-1.71535 -0.643689 0.0223937
-1.70665 -0.65672 0.0234591
-1.69794 -0.670227 0.0246085
-1.68924 -0.684234 0.02585
-1.68054 -0.698768 0.0271933
-1.67184 -0.713859 0.0286484
-1.66314 -0.729535 0.0302272
-1.65444 -0.74583 0.031942
-1.64574 -0.762779 0.0338072
-1.63704 -0.780417 0.0358379
-1.62834 -0.798784 0.038051
-1.61964 -0.817923 0.040465
-1.61094 -0.837878 0.0431002
-1.60224 -0.858699 0.0459789
-1.59354 -0.880438 0.0491254
-1.58484 -0.903153 0.0525667
-1.57615 -0.926904 0.0563321
-1.56745 -0.951759 0.0604541
-1.55875 -0.977792 0.0649687
-1.55005 -1.00508 0.0699157
-1.54136 -1.03372 0.0753393
-1.53266 -1.06381 0.0812889
-1.52396 -1.09545 0.0878204
-1.51527 -1.12876 0.094996
-1.50657 -1.16389 0.102887
-1.49787 -1.20099 0.111575
-1.48918 -1.24022 0.121153
-1.48048 -1.28179 0.13173
-1.47179 -1.32593 0.143433
-1.46309 -1.37289 0.156412
-1.4544 -1.42298 0.17085
-1.4457 -1.47655 0.186967
-1.43701 -1.53402 0.205039
-1.42831 -1.59588 0.225414
-1.41962 -1.66271 0.248537
-1.41092 -1.73518 0.27499
-1.40223 -1.81411 0.305547
-1.39354 -1.90041 0.341237
-1.38484 -1.99515 0.383461
-1.37615 -2.09949 0.434116
-1.36746 -2.21462 0.495798
-1.35876 -2.34167 0.572036
-1.35007 -2.48137 0.667616
-1.34138 -2.63361 0.788918
-1.33269 -2.79655 0.944239
-1.32399 -2.96527 1.14385
-1.3153 -3.12972 1.39935
-1.30661 -3.27225 1.72154
-1.29792 -3.36568 2.11565
-1.28923 -3.37452 2.57374
-1.28054 -3.263 3.06639
-1.27185 -3.01114 3.54119
-1.26316 -2.63144 3.93568
-1.25447 -2.17104 4.20248
-1.24578 -1.69322 4.32866
-1.23709 -1.25186 4.3349
-1.2284 -0.877116 4.25871
-1.21971 -0.576597 4.13759
-1.21102 -0.343863 4.0002
-1.20233 -0.166644 3.86504
-1.19364 -0.0318657 3.74248
-1.18495 0.0720699 3.63749
-1.17626 0.154674 3.55179
-1.16757 0.223493 3.48532
-1.15888 0.284494 3.43709
-1.15019 0.342474 3.40568
-1.14151 0.40141 3.38943
-1.13282 0.464729 3.38652
-1.12413 0.535506 3.39496
-1.11544 0.616575 3.4125
-1.10676 0.710571 3.43651
-1.09807 0.819888 3.46382
-1.08938 0.946553 3.49064
-1.08069 1.09198 3.5124
-1.07201 1.25665 3.52376
-1.06332 1.43968 3.51879
-1.05463 1.63841 3.4913
-1.04595 1.84812 3.43547
-1.03726 2.06193 3.34669
-1.02858 2.27121 3.22252
-1.01989 2.46643 3.06343
-1.0112 2.63839 2.87315
-1.00252 2.77958 2.65834
-0.993833 2.88517 2.42768
-0.985148 2.95354 2.19061
-0.976463 2.98609 1.95598
-0.967778 2.98655 1.73112
-0.959093 2.96007 1.52133
-0.950408 2.91231 1.32988
-0.941724 2.84879 1.15819
-0.933039 2.77442 1.00632
-0.924355 2.69331 0.873371
-0.915671 2.60871 0.757874
-0.906987 2.52311 0.658076
-0.898303 2.43832 0.572147
-0.889619 2.35558 0.498317
-0.880936 2.27574 0.434941
-0.872252 2.1993 0.380544
-0.863569 2.12656 0.333825
-0.854886 2.05761 0.293656
-0.846202 1.99244 0.259069
-0.837519 1.93098 0.229236
-0.828837 1.87308 0.203455
-0.820154 1.81858 0.18113
-0.811471 1.76729 0.161758
-0.802789 1.71902 0.144912
-0.794106 1.67359 0.130231
-0.785424 1.6308 0.11741
-0.776742 1.59049 0.106188
-0.76806 1.55247 0.0963446
-0.759378 1.51661 0.0876914
-0.750696 1.48275 0.0800667
-0.742014 1.45074 0.0733331
-0.733333 1.42047 0.0673713
-0.724651 1.39182 0.06208
-0.71597 1.36467 0.0573709
-0.707289 1.33892 0.0531689
-0.698608 1.31448 0.049408
-0.689927 1.29127 0.0460323
-0.681246 1.26919 0.0429928
-0.672565 1.24819 0.0402475
-0.663884 1.22818 0.0377601
-0.655203 1.2091 0.0354991
-0.646523 1.1909 0.0334375
-0.637842 1.17352 0.0315518
-0.629162 1.15691 0.0298219
-0.620482 1.14103 0.0282301
-0.611801 1.12583 0.0267616
-0.603121 1.11127 0.025403
-0.594441 1.09731 0.0241429
-0.585761 1.08393 0.0229718
-0.577081 1.07109 0.0218803
-0.568402 1.05876 0.0208616
-0.559722 1.04691 0.0199083
-0.551042 1.03553 0.0190151
-0.542363 1.02458 0.0181763
-0.533684 1.01405 0.0173876
-0.525004 1.00392 0.0166445
-0.516325 0.994161 0.0159436
-0.507646 0.984766 0.0152813
-0.498967 0.975716 0.0146548
-0.490288 0.966995 0.0140612
-0.481609 0.958589 0.0134981
-0.47293 0.950485 0.0129632
-0.464251 0.942672 0.0124544
-0.455572 0.935136 0.0119701
-0.446893 0.927868 0.0115081
-0.438215 0.920857 0.0110673
-0.429536 0.914093 0.0106459
-0.420858 0.907567 0.0102428
-0.412179 0.901271 0.00985676
-0.403501 0.895196 0.00948648
-0.394822 0.889336 0.00913123
-0.386144 0.883681 0.00878962
-0.377466 0.878227 0.00846129
-0.368788 0.872966 0.00814486
-0.36011 0.867892 0.00784012
-0.351432 0.863 0.00754585
-0.342754 0.858283 0.00726185
-0.334076 0.853738 0.00698713
-0.325398 0.849358 0.00672141
-0.31672 0.845139 0.00646398
-0.308042 0.841078 0.0062144
-0.299364 0.837169 0.00597227
-0.290687 0.833408 0.005737
-0.282009 0.829793 0.00550842
-0.273331 0.826319 0.00528585
-0.264654 0.822983 0.00506927
-0.255976 0.819783 0.00485799
-0.247299 0.816713 0.00465201
-0.238621 0.813774 0.00445081
-0.229944 0.81096 0.0042542
-0.221266 0.80827 0.00406196
-0.212589 0.805701 0.00387364
-0.203912 0.803252 0.00368932
-0.195234 0.800919 0.00350834
-0.186557 0.798701 0.003331
-0.17788 0.796597 0.00315654
-0.169203 0.794603 0.00298529
-0.160525 0.792719 0.00281658
-0.151848 0.790943 0.00265063
-0.143171 0.789273 0.00248697
-0.134494 0.787709 0.0023256
-0.125817 0.786248 0.00216631
-0.11714 0.78489 0.00200887
-0.108463 0.783633 0.00185331
-0.0997855 0.782476 0.00169922
-0.0911085 0.78142 0.00154676
-0.0824315 0.780462 0.00139547
-0.0737544 0.779602 0.00124553
-0.0650774 0.778839 0.00109653
-0.0564004 0.778172 0.000948541
-0.0477234 0.777602 0.000801319
-0.0390464 0.777128 0.00065475
-0.0303694 0.776749 0.00050882
-0.0216924 0.776465 0.000363166
-0.0130155 0.776276 0.000218021
-0.00433849 0.776181 7.2814e-05
0.00433849 0.776181 -7.20669e-05
0.0130155 0.776276 -0.000217274
0.0216924 0.776465 -0.000362418
0.0303694 0.776749 -0.000508071
0.0390464 0.777128 -0.000654001
0.0477234 0.777602 -0.000800568
0.0564004 0.778172 -0.000947789
0.0650774 0.778839 -0.00109577
0.0737544 0.779602 -0.00124478
0.0824315 0.780462 -0.00139471
0.0911085 0.78142 -0.001546
0.0997855 0.782476 -0.00169846
0.108463 0.783633 -0.00185254
0.11714 0.78489 -0.00200811
0.125817 0.786248 -0.00216554
0.134494 0.787709 -0.00232483
0.143171 0.789273 -0.00248619
0.151848 0.790943 -0.00264985
0.160525 0.792719 -0.00281579
0.169203 0.794603 -0.0029845
0.17788 0.796597 -0.00315574
0.186557 0.798701 -0.0033302
0.195234 0.800919 -0.00350754
0.203912 0.803252 -0.00368851
0.212589 0.805701 -0.00387282
0.221266 0.80827 -0.00406113
0.229944 0.81096 -0.00425337
0.238621 0.813773 -0.00444997
0.247299 0.816713 -0.00465117
0.255976 0.819783 -0.00485714
0.264654 0.822983 -0.0050684
0.273331 0.826319 -0.00528498
0.282009 0.829793 -0.00550754
0.290687 0.833408 -0.00573611
0.299364 0.837169 -0.00597137
0.308042 0.841078 -0.00621349
0.31672 0.845139 -0.00646306
0.325398 0.849358 -0.00672048
0.334076 0.853737 -0.00698619
0.342754 0.858283 -0.00726089
0.351432 0.863 -0.00754488
0.36011 0.867892 -0.00783914
0.368788 0.872966 -0.00814386
0.377466 0.878227 -0.00846028
0.386144 0.883681 -0.00878859
0.394822 0.889336 -0.00913018
0.403501 0.895196 -0.00948541
0.412179 0.901271 -0.00985568
0.420858 0.907567 -0.0102417
0.429536 0.914093 -0.0106448
0.438215 0.920857 -0.0110661
0.446893 0.927868 -0.0115069
0.455572 0.935136 -0.0119689
0.464251 0.942672 -0.0124532
0.47293 0.950485 -0.012962
0.481609 0.958589 -0.0134968
0.490288 0.966994 -0.0140599
0.498967 0.975715 -0.0146535
0.507646 0.984766 -0.01528
0.516325 0.994161 -0.0159422
0.525004 1.00392 -0.0166431
0.533684 1.01405 -0.0173861
0.542363 1.02458 -0.0181748
0.551042 1.03553 -0.0190136
0.559722 1.04691 -0.0199067
0.568402 1.05876 -0.02086
0.577081 1.07109 -0.0218787
0.585761 1.08393 -0.02297
0.594441 1.09731 -0.0241412
0.603121 1.11127 -0.0254012
0.611801 1.12583 -0.0267597
0.620482 1.14103 -0.0282282
0.629162 1.15691 -0.0298199
0.637842 1.17352 -0.0315497
0.646523 1.1909 -0.0334354
0.655203 1.2091 -0.0354969
0.663884 1.22818 -0.0377578
0.672565 1.24819 -0.0402451
0.681246 1.26919 -0.0429903
0.689927 1.29127 -0.0460297
0.698608 1.31448 -0.0494053
0.707289 1.33892 -0.053166
0.71597 1.36467 -0.0573679
0.724651 1.39182 -0.0620768
0.733333 1.42047 -0.0673679
0.742014 1.45074 -0.0733295
0.750696 1.48275 -0.080063
0.759378 1.51661 -0.0876874
0.76806 1.55247 -0.0963403
0.776742 1.59049 -0.106183
0.785424 1.6308 -0.117405
0.794106 1.67359 -0.130226
0.802789 1.71902 -0.144906
0.811471 1.76729 -0.161752
0.820154 1.81858 -0.181124
0.828837 1.87308 -0.203449
0.837519 1.93098 -0.229229
0.846202 1.99245 -0.259062
0.854886 2.05761 -0.293648
0.863569 2.12656 -0.333816
0.872252 2.19931 -0.380534
0.880936 2.27574 -0.434931
0.889619 2.35558 -0.498306
0.898303 2.43832 -0.572136
0.906987 2.52312 -0.658064
0.915671 2.60872 -0.757861
0.924355 2.69332 -0.873357
0.933039 2.77443 -1.0063
0.941724 2.8488 -1.15817
0.950408 2.91233 -1.32986
0.959093 2.96009 -1.52132
0.967778 2.98658 -1.73111
0.976463 2.98612 -1.95597
0.985148 2.95357 -2.19061
0.993833 2.8852 -2.42768
1.00252 2.77961 -2.65834
1.0112 2.63843 -2.87316
1.01989 2.46646 -3.06345
1.02858 2.27124 -3.22254
1.03726 2.06196 -3.34672
1.04595 1.84815 -3.4355
1.05463 1.63843 -3.49133
1.06332 1.43969 -3.51882
1.07201 1.25666 -3.52379
1.08069 1.09199 -3.51243
1.08938 0.946559 -3.49068
1.09807 0.819892 -3.46386
1.10676 0.710571 -3.43654
1.11544 0.616573 -3.41253
1.12413 0.535503 -3.39499
1.13282 0.464724 -3.38654
1.14151 0.401403 -3.38946
1.15019 0.342466 -3.40571
1.15888 0.284485 -3.43712
1.16757 0.223482 -3.48535
1.17626 0.154661 -3.55181
1.18495 0.0720549 -3.63751
1.19364 -0.0318835 -3.7425
1.20233 -0.166665 -3.86507
1.21102 -0.343889 -4.00023
1.21971 -0.576627 -4.13762
1.2284 -0.877153 -4.25873
1.23709 -1.2519 -4.33492
1.24578 -1.69327 -4.32867
1.25447 -2.17109 -4.20248
1.26316 -2.63149 -3.93567
1.27185 -3.01118 -3.54117
1.28054 -3.26303 -3.06636
1.28923 -3.37455 -2.5737
1.29792 -3.3657 -2.11562
1.30661 -3.27226 -1.72151
1.3153 -3.12972 -1.39933
1.32399 -2.96527 -1.14383
1.33269 -2.79655 -0.944219
1.34138 -2.63361 -0.788901
1.35007 -2.48137 -0.667602
1.35876 -2.34167 -0.572024
1.36746 -2.21462 -0.495787
1.37615 -2.09948 -0.434107
1.38484 -1.99515 -0.383453
1.39354 -1.90041 -0.34123
1.40223 -1.81411 -0.30554
1.41092 -1.73518 -0.274985
1.41962 -1.66271 -0.248532
1.42831 -1.59588 -0.225409
1.43701 -1.53402 -0.205035
1.4457 -1.47655 -0.186963
1.4544 -1.42297 -0.170846
1.46309 -1.37289 -0.156409
1.47179 -1.32593 -0.14343
1.48048 -1.28179 -0.131727
1.48918 -1.24022 -0.121151
1.49787 -1.20098 -0.111573
1.50657 -1.16389 -0.102885
1.51527 -1.12876 -0.0949939
1.52396 -1.09545 -0.0878184
1.53266 -1.06381 -0.0812871
1.54136 -1.03372 -0.0753375
1.55005 -1.00508 -0.069914
1.55875 -0.977791 -0.0649672
1.56745 -0.951758 -0.0604527
1.57615 -0.926903 -0.0563307
1.58484 -0.903152 -0.0525654
1.59354 -0.880437 -0.0491242
1.60224 -0.858698 -0.0459778
1.61094 -0.837877 -0.0430991
1.61964 -0.817922 -0.040464
1.62834 -0.798783 -0.03805
1.63704 -0.780416 -0.035837
1.64574 -0.762778 -0.0338064
1.65444 -0.74583 -0.0319413
1.66314 -0.729534 -0.0302265
1.67184 -0.713858 -0.0286477
1.68054 -0.698768 -0.0271927
1.68924 -0.684233 -0.0258494
1.69794 -0.670226 -0.0246079
1.70665 -0.65672 -0.0234585
1.71535 -0.643688 -0.0223931
1.72405 -0.631109 -0.0214039
1.73275 -0.61896 -0.0204839
1.74145 -0.60722 -0.0196269
1.75016 -0.59587 -0.0188271
1.75886 -0.58489 -0.0180793
1.76756 -0.574263 -0.017379
1.77627 -0.563973 -0.0167222
1.78497 -0.554003 -0.0161051
1.79368 -0.544339 -0.0155248
1.80238 -0.534968 -0.0149782
1.81108 -0.525877 -0.0144629
1.81979 -0.517053 -0.0139764
1.8285 -0.508485 -0.0135166
1.8372 -0.500163 -0.0130814
1.84591 -0.492077 -0.0126689
1.85461 -0.484216 -0.0122775
1.86332 -0.476571 -0.0119054
1.87203 -0.469135 -0.0115515
1.88073 -0.461898 -0.0112143
1.88944 -0.454852 -0.0108928
1.89815 -0.447991 -0.0105857
1.90686 -0.441307 -0.0102923
1.91556 -0.434793 -0.0100115
1.92427 -0.428442 -0.0097427
1.93298 -0.42225 -0.00948507
1.94169 -0.416209 -0.00923795
1.9504 -0.410315 -0.00900074
1.95911 -0.404562 -0.00877284
1.96782 -0.398945 -0.00855372
1.97653 -0.39346 -0.00834289
1.98524 -0.388102 -0.00813986
1.99395 -0.382867 -0.00794422
2.00266 -0.37775 -0.00775554
2.01137 -0.372749 -0.00757346
2.02008 -0.367858 -0.00739763
2.0288 -0.363075 -0.00722776
2.03751 -0.358396 -0.00706356
2.04622 -0.353818 -0.00690481
2.05493 -0.349338 -0.00675132
2.06365 -0.344953 -0.00660292
2.07236 -0.34066 -0.00645951
2.08107 -0.336456 -0.00632095
2.08979 -0.332338 -0.00618717
2.0985 -0.328304 -0.00605801
2.10722 -0.324351 -0.00593334
2.11593 -0.320476 -0.00581298
2.12465 -0.316678 -0.00569667
2.13336 -0.312954 -0.00558416
2.14208 -0.309301 -0.00547508
2.15079 -0.305718 -0.00536917
2.15951 -0.302203 -0.00526602
2.16823 -0.298755 -0.00516542
2.17695 -0.29537 -0.00506707
2.18566 -0.292049 -0.00497088
2.19438 -0.288789 -0.00487676
2.2031 -0.285589 -0.00478485
2.21182 -0.282448 -0.00469528
2.22054 -0.279364 -0.00460829
2.22926 -0.276336 -0.00452408
2.23798 -0.273361 -0.00444272
2.24669 -0.270439 -0.00436422
2.25542 -0.267567 -0.0042883
2.26414 -0.264744 -0.00421468
2.27286 -0.261968 -0.00414292
2.28158 -0.259239 -0.00407267
2.2903 -0.256557 -0.00400363
2.29902 -0.253919 -0.00393567
2.30774 -0.251325 -0.00386886
2.31647 -0.248776 -0.00380339
2.32519 -0.246268 -0.00373961
2.33391 -0.243803 -0.00367775
2.34264 -0.241377 -0.00361798
2.35136 -0.23899 -0.0035602
2.36008 -0.23664 -0.00350415
2.36881 -0.234326 -0.00344945
2.37753 -0.232049 -0.00339575
2.38626 -0.229807 -0.00334279
2.39499 -0.2276 -0.00329053
2.40371 -0.225427 -0.00323913
2.41244 -0.223289 -0.00318886
2.42117 -0.221183 -0.00314001
2.42989 -0.21911 -0.00309275
2.43862 -0.217067 -0.00304698
2.44735 -0.215054 -0.00300248
2.45608 -0.21307 -0.00295889
2.46481 -0.211115 -0.00291595
2.47353 -0.209189 -0.0028735
2.48226 -0.207291 -0.00283165
2.49099 -0.205421 -0.00279061
2.49972 -0.203578 -0.00275066
2.50845 -0.201762 -0.00271192
2.51719 -0.199971 -0.00267435
2.52592 -0.198205 -0.00263774
2.53465 -0.196463 -0.00260178
2.54338 -0.194745 -0.00256627
2.55211 -0.193051 -0.00253115
2.56085 -0.19138 -0.00249658
2.56958 -0.189733 -0.00246274
2.57831 -0.188109 -0.00242985
2.58705 -0.186506 -0.00239791
2.59578 -0.184924 -0.00236679
2.60452 -0.183363 -0.00233625
2.61325 -0.181822 -0.00230607
2.62199 -0.180302 -0.00227623
2.63072 -0.178802 -0.00224678
2.63946 -0.177322 -0.00221794
2.6482 -0.175861 -0.00218984
2.65693 -0.174419 -0.00216249
2.66567 -0.172994 -0.00213575
2.67441 -0.171588 -0.00210945
2.68315 -0.170199 -0.00208342
2.69189 -0.168827 -0.00205766
2.70063 -0.167473 -0.00203227
2.70937 -0.166136 -0.0020074
2.71811 -0.164815 -0.00198314
2.72685 -0.16351 -0.00195944
2.73559 -0.162221 -0.00193616
2.74433 -0.160946 -0.00191316
2.75307 -0.159687 -0.00189038
2.76181 -0.158443 -0.0018679
2.77055 -0.157214 -0.00184584
2.7793 -0.155998 -0.0018243
2.78804 -0.154797 -0.00180331
2.79678 -0.153609 -0.0017828
2.80553 -0.152435 -0.00176267
2.81427 -0.151273 -0.0017429
2.82302 -0.150124 -0.00172356
2.83176 -0.148988 -0.00170479
2.84051 -0.147864 -0.00168676
2.84926 -0.146752 -0.00166954
2.858 -0.145651 -0.00165313
2.86675 -0.144562 -0.00163755
2.8755 -0.143484 -0.00162285
2.88425 -0.142417 -0.00160918
2.89299 -0.14136 -0.00159675
2.90174 -0.140315 -0.00158577
2.91049 -0.139279 -0.0015764
2.91924 -0.138254 -0.00156873
2.92799 -0.137238 -0.00156288
2.93674 -0.136232 -0.00155898
2.9455 -0.135236 -0.00155727
2.95425 -0.13425 -0.00155798
2.963 -0.133274 -0.00156135
2.97175 -0.132307 -0.00156753
2.9805 -0.13135 -0.00157664
2.98926 -0.130402 -0.00158878
2.99801 -0.129465 -0.00160409
3.00677 -0.128537 -0.00162274
3.01552 -0.127619 -0.0016449
3.02428 -0.126711 -0.00167066
3.03303 -0.125814 -0.00170005
3.04179 -0.124926 -0.00173308
3.05055 -0.12405 -0.00176971
3.0593 -0.123184 -0.00180999
3.06806 -0.122329 -0.00185389
3.07682 -0.121485 -0.00190141
3.08558 -0.120652 -0.00195243
3.09434 -0.119831 -0.00200682
3.1031 -0.119022 -0.00206441
3.11186 -0.118224 -0.00212503
3.12062 -0.117439 -0.00218853
3.12938 -0.116666 -0.00225472
3.13814 -0.115906 -0.00232336
3.1469 -0.115158 -0.00239414
3.15566 -0.114423 -0.00246673
3.16442 -0.113702 -0.00254076
3.17319 -0.112993 -0.00261586
3.18195 -0.112299 -0.00269162
3.19072 -0.111618 -0.00276759
3.19948 -0.11095 -0.00284321
3.20825 -0.110297 -0.0029179
3.21701 -0.109657 -0.00299103
3.22578 -0.109031 -0.00306195
3.23455 -0.108419 -0.00313
3.24331 -0.10782 -0.00319447
3.25208 -0.107235 -0.00325459
3.26085 -0.106663 -0.0033096
3.26962 -0.106103 -0.00335874
3.27839 -0.105555 -0.00340128
3.28716 -0.105019 -0.00343654
3.29593 -0.104494 -0.0034639
3.3047 -0.103978 -0.00348277
3.31347 -0.103471 -0.00349263
3.32224 -0.102972 -0.00349308
3.33101 -0.10248 -0.00348383
3.33979 -0.101994 -0.00346472
3.34856 -0.101512 -0.00343572
3.35733 -0.101034 -0.0033969
3.36611 -0.100559 -0.00334845
3.37488 -0.100085 -0.00329071
3.38366 -0.0996114 -0.00322412
3.39243 -0.0991373 -0.0031493
3.40121 -0.0986617 -0.00306694
3.40999 -0.0981838 -0.00297782
3.41876 -0.0977028 -0.0028828
3.42754 -0.0972182 -0.00278281
3.43632 -0.0967297 -0.00267888
3.4451 -0.0962367 -0.00257206
3.45388 -0.0957392 -0.00246341
3.46266 -0.095237 -0.00235401
3.47144 -0.0947303 -0.00224489
3.48022 -0.0942193 -0.00213705
3.489 -0.0937043 -0.00203144
3.49778 -0.0931858 -0.00192894
3.50657 -0.0926645 -0.00183034
3.51535 -0.0921408 -0.00173629
3.52413 -0.0916156 -0.00164733
3.53292 -0.0910897 -0.00156385
3.5417 -0.0905638 -0.00148616
3.55049 -0.0900387 -0.00141441
3.55928 -0.0895152 -0.00134867
3.56806 -0.088994 -0.00128884
3.57685 -0.0884758 -0.00123477
3.58564 -0.0879612 -0.00118617
3.59443 -0.0874508 -0.00114275
3.60321 -0.086945 -0.00110412
3.612 -0.0864442 -0.00106988
3.62079 -0.0859487 -0.00103956
3.62958 -0.0854588 -0.00101271
3.63838 -0.0849745 -0.000988855
3.64717 -0.0844961 -0.000967541
3.65596 -0.0840234 -0.00094835
3.66475 -0.0835565 -0.00093087
3.67355 -0.0830951 -0.000914726
3.68234 -0.0826393 -0.000899567
3.69113 -0.0821887 -0.000885099
3.69993 -0.0817434 -0.000871074
3.70872 -0.0813029 -0.00085729
3.71752 -0.0808671 -0.000843584
3.72632 -0.0804357 -0.000829823
3.73511 -0.0800084 -0.000815911
3.74391 -0.0795852 -0.000801794
3.75271 -0.0791658 -0.000787455
3.76151 -0.0787499 -0.000772911
3.77031 -0.0783374 -0.00075819
3.77911 -0.0779282 -0.00074334
3.78791 -0.0775219 -0.000728423
3.79671 -0.0771187 -0.000713521
3.80551 -0.0767184 -0.000698729
3.81432 -0.0763208 -0.000684145
3.82312 -0.075926 -0.000669862
3.83192 -0.075534 -0.000655955
3.84073 -0.0751446 -0.000642495
3.84953 -0.074758 -0.000629542
3.85834 -0.0743742 -0.00061715
3.86715 -0.0739932 -0.000605351
3.87595 -0.073615 -0.00059416
3.88476 -0.0732397 -0.000583571
3.89357 -0.0728672 -0.000573568
3.90238 -0.0724976 -0.000564133
3.91119 -0.072131 -0.000555241
3.92 -0.0717672 -0.000546867
3.92881 -0.0714064 -0.00053897
3.93762 -0.0710485 -0.000531511
3.94643 -0.0706934 -0.000524447
3.95524 -0.0703413 -0.000517751
3.96405 -0.069992 -0.000511391
3.97287 -0.0696455 -0.000505343
3.98168 -0.0693018 -0.000499574
3.9905 -0.0689608 -0.000494054
3.99931 -0.0686226 -0.000488758
4.00813 -0.0682871 -0.000483669
4.01695 -0.0679543 -0.000478772
4.02576 -0.067624 -0.000474054
4.03458 -0.0672964 -0.000469495
4.0434 -0.0669713 -0.000465079
4.05222 -0.0666488 -0.000460789
4.06104 -0.0663288 -0.000456624
4.06986 -0.0660112 -0.000452573
4.07868 -0.0656961 -0.000448633
4.0875 -0.0653834 -0.000444789
4.09632 -0.0650731 -0.000441032
4.10515 -0.0647651 -0.000437355
4.11397 -0.0644594 -0.000433757
4.12279 -0.064156 -0.000430235
4.13162 -0.0638549 -0.000426785
4.14045 -0.0635561 -0.0004234
4.14927 -0.0632594 -0.000420072
4.1581 -0.0629649 -0.000416799
4.16693 -0.0626726 -0.00041358
4.17575 -0.0623824 -0.000410416
4.18458 -0.0620944 -0.000407305
4.19341 -0.0618084 -0.000404239
4.20224 -0.0615244 -0.000401214
4.21107 -0.0612426 -0.00039823
4.21991 -0.0609627 -0.000395287
4.22874 -0.0606849 -0.000392387
4.23757 -0.060409 -0.000389527
4.2464 -0.060135 -0.000386702
4.25524 -0.059863 -0.000383909
4.26407 -0.0595929 -0.000381148
4.27291 -0.0593247 -0.000378421
4.28175 -0.0590584 -0.000375729
4.29058 -0.058794 -0.00037307
4.29942 -0.0585313 -0.000370439
4.30826 -0.0582705 -0.000367835
4.3171 -0.0580115 -0.000365257
4.32594 -0.0577543 -0.00036271
4.33478 -0.0574988 -0.000360192
4.34362 -0.0572451 -0.000357702
4.35246 -0.056993 -0.000355236
4.3613 -0.0567427 -0.000352793
4.37015 -0.0564941 -0.000350374
4.37899 -0.0562472 -0.000347981
4.38783 -0.056002 -0.000345615
4.39668 -0.0557583 -0.000343273
4.40553 -0.0555163 -0.000340953
4.41437 -0.0552759 -0.000338652
4.42322 -0.0550372 -0.000336373
4.43207 -0.0548 -0.000334119
4.44092 -0.0545643 -0.000331887
4.44977 -0.0543302 -0.000329678
4.45862 -0.0540977 -0.000327488
4.46747 -0.0538667 -0.000325317
4.47632 -0.0536371 -0.000323164
4.48517 -0.0534091 -0.000321035
4.49402 -0.0531826 -0.000318926
4.50288 -0.0529575 -0.000316838
4.51173 -0.0527339 -0.000314766
4.52059 -0.0525117 -0.000312713
4.52944 -0.052291 -0.000310677
4.5383 -0.0520717 -0.000308661
4.54716 -0.0518538 -0.000306666
4.55601 -0.0516372 -0.000304688
4.56487 -0.0514221 -0.000302726
4.57373 -0.0512083 -0.000300782
4.58259 -0.0509958 -0.000298852
4.59145 -0.0507848 -0.000296943
4.60031 -0.050575 -0.000295052
4.60918 -0.0503665 -0.000293176
4.61804 -0.0501594 -0.000291316
4.6269 -0.0499536 -0.000289473
4.63577 -0.049749 -0.000287642
4.64463 -0.0495457 -0.000285831
4.6535 -0.0493437 -0.000284037
4.66237 -0.0491429 -0.000282256
4.67123 -0.0489434 -0.000280492
4.6801 -0.0487451 -0.000278741
4.68897 -0.048548 -0.000277002
4.69784 -0.0483521 -0.000275283
4.70671 -0.0481575 -0.000273579
4.71558 -0.047964 -0.000271886
4.72446 -0.0477716 -0.000270211
4.73333 -0.0475805 -0.000268548
4.7422 -0.0473905 -0.000266894
4.75108 -0.0472017 -0.000265261
4.75995 -0.047014 -0.000263642
4.76883 -0.0468274 -0.000262031
4.77771 -0.046642 -0.00026044
4.78658 -0.0464577 -0.000258857
4.79546 -0.0462744 -0.000257283
4.80434 -0.0460923 -0.000255732
4.81322 -0.0459113 -0.00025419
4.8221 -0.0457313 -0.000252656
4.83098 -0.0455524 -0.000251144
4.83986 -0.0453745 -0.000249637
4.84875 -0.0451977 -0.000248138
4.85763 -0.045022 -0.000246663
4.86651 -0.0448472 -0.000245193
4.8754 -0.0446735 -0.000243732
4.88429 -0.0445008 -0.000242295
4.89317 -0.0443291 -0.000240857
4.90206 -0.0441585 -0.000239429
4.91095 -0.0439888 -0.000238027
4.91984 -0.0438201 -0.000236623
4.92873 -0.0436523 -0.000235231
4.93762 -0.0434856 -0.000233864
4.94651 -0.0433198 -0.00023249
4.9554 -0.0431549 -0.000231131
4.9643 -0.042991 -0.000229796
4.97319 -0.0428281 -0.000228454
4.98209 -0.042666 -0.000227129
4.99098 -0.0425049 -0.000225827
4.99988 -0.0423447 -0.000224513
5.00877 -0.0421854 -0.000223218
5.01767 -0.042027 -0.000221947
5.02657 -0.0418695 -0.000220662
5.03547 -0.0417129 -0.000219401
5.04437 -0.0415572 -0.000218159
5.05327 -0.0414024 -0.000216901
5.06218 -0.0412484 -0.00021567
5.07108 -0.0410953 -0.000214456
5.07998 -0.040943 -0.000213225
5.08889 -0.0407916 -0.000212026
5.09779 -0.040641 -0.000210839
5.1067 -0.0404913 -0.000209635
5.11561 -0.0403424 -0.000208465
5.12451 -0.0401943 -0.000207303
5.13342 -0.040047 -0.000206124
5.14233 -0.0399006 -0.000204986
5.15124 -0.0397549 -0.000203849
5.16015 -0.0396101 -0.000202697
5.16907 -0.039466 -0.000201586
5.17798 -0.0393227 -0.000200472
5.18689 -0.0391802 -0.000199344
5.19581 -0.0390385 -0.000198263
5.20472 -0.0388976 -0.000197172
5.21364 -0.0387574 -0.00019607
5.22256 -0.0386179 -0.000195016
5.23148 -0.0384793 -0.000193943
5.24039 -0.0383413 -0.000192867
5.24931 -0.0382041 -0.000191839
5.25824 -0.0380677 -0.000190787
5.26716 -0.037932 -0.000189737
5.27608 -0.037797 -0.000188733
5.285 -0.0376627 -0.000187699
5.29393 -0.0375291 -0.000186674
5.30285 -0.0373963 -0.000185693
5.31178 -0.0372641 -0.000184678
5.3207 -0.0371327 -0.000183679
5.32963 -0.0370019 -0.000182721
5.33856 -0.0368718 -0.000181722
5.34749 -0.0367424 -0.000180749
5.35642 -0.0366138 -0.000179809
5.36535 -0.0364857 -0.000178829
5.37428 -0.0363584 -0.000177882
5.38322 -0.0362317 -0.000176962
5.39215 -0.0361056 -0.000175999
5.40109 -0.0359803 -0.000175076
5.41002 -0.0358555 -0.000174173
5.41896 -0.0357315 -0.000173228
5.4279 -0.035608 -0.00017233
5.43683 -0.0354852 -0.000171443
5.44577 -0.035363 -0.000170516
5.45471 -0.0352415 -0.000169641
5.46365 -0.0351206 -0.000168768
5.4726 -0.0350003 -0.000167859
5.48154 -0.0348806 -0.000167008
5.49048 -0.0347616 -0.000166149
5.49943 -0.0346431 -0.000165258
5.50837 -0.0345252 -0.000164429
5.51732 -0.034408 -0.000163581
5.52627 -0.0342913 -0.000162708
5.53522 -0.0341752 -0.0001619
5.54416 -0.0340597 -0.000161063
5.55312 -0.0339448 -0.000160211
5.56207 -0.0338305 -0.000159423
5.57102 -0.0337168 -0.000158595
5.57997 -0.0336036 -0.000157763
5.58893 -0.0334909 -0.000156992
5.59788 -0.0333789 -0.000156173
5.60684 -0.0332674 -0.000155363
5.61579 -0.0331565 -0.00015461
5.62475 -0.0330461 -0.000153799
5.63371 -0.0329362 -0.000153012
5.64267 -0.0328269 -0.000152272
5.65163 -0.0327182 -0.000151471
5.66059 -0.0326099 -0.000150707
5.66955 -0.0325023 -0.000149979
5.67852 -0.0323951 -0.000149189
5.68748 -0.0322884 -0.000148448
5.69645 -0.0321824 -0.00014773
5.70541 -0.0320768 -0.000146951
5.71438 -0.0319717 -0.000146233
5.72335 -0.0318671 -0.000145524
5.73232 -0.0317631 -0.000144759
5.74129 -0.0316595 -0.000144063
5.75026 -0.0315565 -0.000143361
5.75923 -0.0314539 -0.00014261
5.7682 -0.0313518 -0.000141935
5.77718 -0.0312503 -0.000141238
5.78615 -0.0311492 -0.000140505
5.79513 -0.0310486 -0.00013985
5.8041 -0.0309485 -0.000139159
5.81308 -0.0308489 -0.000138443
5.82206 -0.0307497 -0.000137805
5.83104 -0.0306511 -0.000137118
5.84002 -0.0305529 -0.000136422
5.849 -0.0304551 -0.0001358
5.85798 -0.0303579 -0.000135118
5.86697 -0.030261 -0.000134443
5.87595 -0.0301647 -0.000133833
5.88494 -0.0300688 -0.000133156
5.89393 -0.0299733 -0.000132502
5.90291 -0.0298783 -0.000131903
5.9119 -0.0297838 -0.000131232
5.92089 -0.0296897 -0.0001306
5.92988 -0.029596 -0.000130009
5.93887 -0.0295028 -0.000129345
5.94787 -0.02941 -0.000128735
5.95686 -0.0293177 -0.000128149
5.96585 -0.0292257 -0.000127495
5.97485 -0.0291342 -0.000126905
5.98385 -0.0290431 -0.000126324
5.99285 -0.0289525 -0.000125681
6.00184 -0.0288622 -0.00012511
6.01084 -0.0287724 -0.000124532
6.01984 -0.028683 -0.000123902
6.02885 -0.028594 -0.000123348
6.03785 -0.0285055 -0.000122771
6.04685 -0.0284173 -0.000122157
6.05586 -0.0283295 -0.000121619
6.06486 -0.0282421 -0.000121044
6.07387 -0.0281551 -0.000120446
6.08288 -0.0280686 -0.000119919
6.09189 -0.0279824 -0.000119347
6.1009 -0.0278966 -0.000118767
6.10991 -0.0278112 -0.000118251
6.11892 -0.0277262 -0.000117681
6.12793 -0.0276415 -0.00011712
6.13695 -0.0275573 -0.000116612
6.14596 -0.0274734 -0.000116046
6.15498 -0.0273899 -0.000115503
6.164 -0.0273068 -0.000115
6.17302 -0.0272241 -0.000114442
6.18204 -0.0271417 -0.000113917
6.19106 -0.0270597 -0.000113418
6.20008 -0.0269781 -0.000112868
6.2091 -0.0268968 -0.00011236
6.21813 -0.0268159 -0.000111863
6.22715 -0.0267353 -0.000111323
6.23618 -0.0266551 -0.000110831
6.2452 -0.0265753 -0.000110336
6.25423 -0.0264958 -0.000109808
6.26326 -0.0264167 -0.000109331
6.27229 -0.0263379 -0.000108837
6.28132 -0.0262594 -0.000108322
6.29035 -0.0261814 -0.000107858
6.29939 -0.0261036 -0.000107364
6.30842 -0.0260262 -0.000106864
6.31746 -0.0259491 -0.000106411
6.3265 -0.0258724 -0.000105918
6.33553 -0.025796 -0.000105432
6.34457 -0.0257199 -0.000104987
6.35361 -0.0256442 -0.000104492
6.36265 -0.0255688 -0.000104015
6.3717 -0.0254937 -0.000103572
6.38074 -0.0254189 -0.000103091
6.38978 -0.0253445 -0.000102647
6.39883 -0.0252704 -0.000102224
6.40788 -0.0251966 -0.000101742
6.41692 -0.0251231 -0.000101307
6.42597 -0.02505 -0.000100884
6.43502 -0.0249771 -0.000100404
6.44407 -0.0249045 -9.9984e-05
6.45313 -0.0248324 -9.95624e-05
6.46218 -0.0247604 -9.9088e-05
6.47123 -0.0246888 -9.86824e-05
6.48029 -0.0246175 -9.82604e-05
6.48935 -0.0245465 -9.77942e-05
6.49841 -0.0244758 -9.74016e-05
6.50746 -0.0244054 -9.69781e-05
6.51652 -0.0243353 -9.65223e-05
6.52559 -0.0242655 -9.61403e-05
6.53465 -0.024196 -9.57147e-05
6.54371 -0.0241268 -9.5272e-05
6.55278 -0.0240579 -9.48973e-05
6.56184 -0.0239892 -9.44701e-05
6.57091 -0.0239209 -9.40426e-05
6.57998 -0.0238528 -9.36717e-05
6.58905 -0.023785 -9.32449e-05
6.59812 -0.0237175 -9.28337e-05
6.60719 -0.0236503 -9.24632e-05
6.61626 -0.0235834 -9.20399e-05
6.62534 -0.0235167 -9.16447e-05
6.63441 -0.0234504 -9.12727e-05
6.64349 -0.0233843 -9.0856e-05
6.65257 -0.0233184 -9.04757e-05
6.66164 -0.0232529 -9.01015e-05
6.67072 -0.0231876 -8.96938e-05
6.67981 -0.0231225 -8.93268e-05
6.68889 -0.0230578 -8.89509e-05
6.69797 -0.0229933 -8.85538e-05
6.70706 -0.0229291 -8.81984e-05
6.71614 -0.0228652 -8.78218e-05
6.72523 -0.0228014 -8.74356e-05
6.73432 -0.022738 -8.70906e-05
6.74341 -0.0226749 -8.67142e-05
6.7525 -0.0226119 -8.63386e-05
6.76159 -0.0225493 -8.60031e-05
6.77068 -0.0224869 -8.56268e-05
6.77978 -0.0224247 -8.52619e-05
6.78887 -0.0223628 -8.49345e-05
6.79797 -0.0223012 -8.45582e-05
6.80707 -0.0222397 -8.42044e-05
6.81616 -0.0221786 -8.38829e-05
6.82526 -0.0221177 -8.35069e-05
6.83437 -0.022057 -8.31648e-05
6.84347 -0.0219966 -8.2846e-05
6.85257 -0.0219364 -8.24718e-05
6.86168 -0.0218765 -8.21415e-05
6.87078 -0.0218168 -8.18222e-05
6.87989 -0.0217573 -8.14522e-05
6.889 -0.0216981 -8.1133e-05
6.89811 -0.0216391 -8.08102e-05
6.90722 -0.0215804 -8.04485e-05
6.91633 -0.0215218 -8.01381e-05
6.92545 -0.0214636 -7.98109e-05
6.93456 -0.0214055 -7.94611e-05
6.94368 -0.0213477 -7.91565e-05
6.9528 -0.0212901 -7.88259e-05
6.96191 -0.0212327 -7.84903e-05
6.97103 -0.0211756 -7.81889e-05
6.98016 -0.0211187 -7.78575e-05
6.98928 -0.021062 -7.75363e-05
6.9984 -0.0210055 -7.72369e-05
7.00753 -0.0209493 -7.69071e-05
7.01665 -0.0208932 -7.65993e-05
7.02578 -0.0208374 -7.63018e-05
7.03491 -0.0207818 -7.59752e-05
7.04404 -0.0207264 -7.56789e-05
7.05317 -0.0206713 -7.53839e-05
7.0623 -0.0206163 -7.50606e-05
7.07144 -0.0205616 -7.47748e-05
7.08057 -0.0205071 -7.44818e-05
7.08971 -0.0204528 -7.4162e-05
7.09885 -0.0203987 -7.38857e-05
7.10798 -0.0203448 -7.35934e-05
7.11713 -0.0202911 -7.3278e-05
7.12627 -0.0202376 -7.301e-05
7.13541 -0.0201843 -7.27162e-05
7.14455 -0.0201313 -7.24079e-05
7.1537 -0.0200784 -7.21453e-05
7.16285 -0.0200258 -7.18495e-05
7.17199 -0.0199733 -7.15511e-05
7.18114 -0.019921 -7.12904e-05
7.19029 -0.019869 -7.09937e-05
7.19945 -0.0198171 -7.07073e-05
7.2086 -0.0197654 -7.04451e-05
7.21775 -0.019714 -7.01504e-05
7.22691 -0.0196627 -6.98763e-05
7.23607 -0.0196116 -6.96109e-05
7.24522 -0.0195607 -6.93215e-05
7.25438 -0.01951 -6.90582e-05
7.26355 -0.0194595 -6.87901e-05
7.27271 -0.0194092 -6.85078e-05
7.28187 -0.0193591 -6.82534e-05
7.29104 -0.0193092 -6.79844e-05
7.3002 -0.0192594 -6.77091e-05
7.30937 -0.0192099 -6.74622e-05
7.31854 -0.0191605 -6.71935e-05
7.32771 -0.0191113 -6.69243e-05
7.33688 -0.0190623 -6.6684e-05
7.34606 -0.0190135 -6.64155e-05
7.35523 -0.0189648 -6.61526e-05
7.36441 -0.0189164 -6.59173e-05
7.37358 -0.0188681 -6.56485e-05
7.38276 -0.01882 -6.53928e-05
7.39194 -0.0187721 -6.51597e-05
7.40112 -0.0187243 -6.48915e-05
7.41031 -0.0186767 -6.46441e-05
7.41949 -0.0186293 -6.44097e-05
7.42868 -0.0185821 -6.41447e-05
7.43786 -0.0185351 -6.39056e-05
7.44705 -0.0184882 -6.36676e-05
7.45624 -0.0184415 -6.34092e-05
7.46543 -0.018395 -6.3177e-05
7.47462 -0.0183486 -6.29352e-05
7.48382 -0.0183024 -6.26859e-05
7.49301 -0.0182564 -6.24586e-05
7.50221 -0.0182105 -6.22149e-05
7.51141 -0.0181648 -6.1975e-05
7.5206 -0.0181193 -6.17515e-05
7.52981 -0.018074 -6.15079e-05
7.53901 -0.0180288 -6.12761e-05
7.54821 -0.0179838 -6.10561e-05
7.55742 -0.0179389 -6.08136e-05
7.56662 -0.0178942 -6.05885e-05
7.57583 -0.0178497 -6.03716e-05
7.58504 -0.0178053 -6.01301e-05
7.59425 -0.0177611 -5.99115e-05
7.60346 -0.017717 -5.96958e-05
7.61267 -0.0176731 -5.94563e-05
7.62189 -0.0176294 -5.92439e-05
7.63111 -0.0175858 -5.90271e-05
7.64032 -0.0175423 -5.87921e-05
7.64954 -0.0174991 -5.85844e-05
7.65876 -0.0174559 -5.83652e-05
7.66798 -0.017413 -5.81376e-05
7.67721 -0.0173702 -5.79325e-05
7.68643 -0.0173275 -5.77115e-05
7.69566 -0.017285 -5.74933e-05
7.70489 -0.0172426 -5.72889e-05
7.71412 -0.0172004 -5.70682e-05
7.72335 -0.0171584 -5.68591e-05
7.73258 -0.0171165 -5.66549e-05
7.74181 -0.0170747 -5.64364e-05
7.75105 -0.0170331 -5.62348e-05
7.76028 -0.0169916 -5.60314e-05
7.76952 -0.0169503 -5.58157e-05
7.77876 -0.0169091 -5.56201e-05
7.788 -0.0168681 -5.54177e-05
7.79724 -0.0168272 -5.52047e-05
7.80649 -0.0167864 -5.50143e-05
7.81573 -0.0167458 -5.48121e-05
7.82498 -0.0167054 -5.46026e-05
7.83423 -0.016665 -5.4416e-05
7.84348 -0.0166249 -5.42131e-05
7.85273 -0.0165848 -5.40092e-05
7.86198 -0.0165449 -5.38241e-05
7.87123 -0.0165052 -5.36209e-05
7.88049 -0.0164655 -5.34243e-05
7.88975 -0.016426 -5.32382e-05
7.89901 -0.0163867 -5.30369e-05
7.90827 -0.0163475 -5.28477e-05
7.91753 -0.0163084 -5.26598e-05
7.92679 -0.0162694 -5.24623e-05
7.93606 -0.0162306 -5.22794e-05
7.94532 -0.016192 -5.20904e-05
7.95459 -0.0161534 -5.18976e-05
7.96386 -0.016115 -5.17195e-05
7.97313 -0.0160767 -5.15305e-05
7.9824 -0.0160386 -5.13419e-05
7.99168 -0.0160005 -5.11677e-05
8.00095 -0.0159626 -5.09791e-05
8.01023 -0.0159249 -5.07945e-05
8.01951 -0.0158872 -5.06231e-05
8.02879 -0.0158497 -5.04348e-05
8.03807 -0.0158124 -5.02548e-05
8.04735 -0.0157751 -5.00842e-05
8.05664 -0.015738 -4.98971e-05
8.06592 -0.015701 -4.97223e-05
8.07521 -0.0156641 -4.95504e-05
8.0845 -0.0156274 -4.93666e-05
8.09379 -0.0155907 -4.91967e-05
8.10308 -0.0155542 -4.90227e-05
8.11238 -0.0155179 -4.88443e-05
8.12167 -0.0154816 -4.86778e-05
8.13097 -0.0154455 -4.85028e-05
8.14027 -0.0154095 -4.83302e-05
8.14957 -0.0153736 -4.81661e-05
8.15887 -0.0153378 -4.79915e-05
8.16817 -0.0153021 -4.78239e-05
8.17748 -0.0152666 -4.7662e-05
8.18679 -0.0152312 -4.74883e-05
8.19609 -0.0151959 -4.7325e-05
8.2054 -0.0151607 -4.71645e-05
8.21472 -0.0151256 -4.6992e-05
8.22403 -0.0150907 -4.68328e-05
8.23334 -0.0150559 -4.66724e-05
8.24266 -0.0150211 -4.65024e-05
8.25198 -0.0149865 -4.63465e-05
8.2613 -0.0149521 -4.61852e-05
8.27062 -0.0149177 -4.60195e-05
8.27994 -0.0148834 -4.58656e-05
8.28926 -0.0148493 -4.57036e-05
8.29859 -0.0148152 -4.55435e-05
8.30792 -0.0147813 -4.53904e-05
8.31725 -0.0147475 -4.5229e-05
8.32658 -0.0147138 -4.50745e-05
8.33591 -0.0146802 -4.49218e-05
8.34525 -0.0146467 -4.47621e-05
8.35458 -0.0146133 -4.46121e-05
8.36392 -0.0145801 -4.446e-05
8.37326 -0.0145469 -4.43024e-05
8.3826 -0.0145139 -4.41561e-05
8.39194 -0.0144809 -4.40044e-05
8.40128 -0.0144481 -4.38492e-05
8.41063 -0.0144154 -4.37057e-05
8.41998 -0.0143828 -4.35541e-05
8.42933 -0.0143502 -4.34022e-05
8.43868 -0.0143178 -4.32601e-05
8.44803 -0.0142855 -4.31086e-05
8.45738 -0.0142533 -4.29611e-05
8.46674 -0.0142212 -4.2819e-05
8.4761 -0.0141892 -4.26689e-05
8.48546 -0.0141573 -4.25259e-05
8.49482 -0.0141256 -4.2383e-05
8.50418 -0.0140939 -4.22357e-05
8.51354 -0.0140623 -4.20965e-05
8.52291 -0.0140308 -4.19532e-05
8.53228 -0.0139994 -4.18092e-05
8.54165 -0.0139681 -4.16728e-05
8.55102 -0.0139369 -4.15298e-05
8.56039 -0.0139059 -4.13889e-05
8.56976 -0.0138749 -4.12546e-05
8.57914 -0.013844 -4.11121e-05
8.58852 -0.0138132 -4.09743e-05
8.5979 -0.0137825 -4.08412e-05
8.60728 -0.0137519 -4.06995e-05
8.61666 -0.0137214 -4.0565e-05
8.62605 -0.013691 -4.04318e-05
8.63543 -0.0136607 -4.02921e-05
8.64482 -0.0136305 -4.01605e-05
8.65421 -0.0136004 -4.00266e-05
8.6636 -0.0135704 -3.98904e-05
8.673 -0.0135404 -3.97609e-05
8.68239 -0.0135106 -3.96267e-05
8.69179 -0.0134809 -3.94944e-05
8.70119 -0.0134512 -3.93662e-05
8.71059 -0.0134217 -3.92326e-05
8.71999 -0.0133922 -3.91039e-05
8.7294 -0.0133628 -3.89769e-05
8.7388 -0.0133336 -3.88443e-05
8.74821 -0.0133044 -3.87187e-05
8.75762 -0.0132753 -3.85923e-05
8.76703 -0.0132463 -3.84613e-05
8.77644 -0.0132174 -3.83382e-05
8.78586 -0.0131885 -3.82119e-05
8.79527 -0.0131598 -3.80832e-05
8.80469 -0.0131312 -3.79618e-05
8.81411 -0.0131026 -3.78354e-05
8.82353 -0.0130741 -3.771e-05
8.83296 -0.0130458 -3.75893e-05
8.84238 -0.0130175 -3.74636e-05
8.85181 -0.0129892 -3.73418e-05
8.86124 -0.0129611 -3.72212e-05
8.87067 -0.0129331 -3.70971e-05
8.8801 -0.0129051 -3.69784e-05
8.88954 -0.0128773 -3.68579e-05
8.89897 -0.0128495 -3.67359e-05
8.90841 -0.0128218 -3.66197e-05
8.91785 -0.0127942 -3.64995e-05
8.92729 -0.0127667 -3.63797e-05
8.93674 -0.0127392 -3.62652e-05
8.94618 -0.0127119 -3.61454e-05
8.95563 -0.0126846 -3.6028e-05
8.96508 -0.0126574 -3.59144e-05
8.97453 -0.0126303 -3.57954e-05
8.98399 -0.0126033 -3.56807e-05
8.99344 -0.0125764 -3.55671e-05
9.0029 -0.0125495 -3.54498e-05
9.01236 -0.0125227 -3.53375e-05
9.02182 -0.012496 -3.52236e-05
9.03128 -0.0124694 -3.51089e-05
9.04074 -0.0124429 -3.49984e-05
9.05021 -0.0124164 -3.48846e-05
9.05968 -0.01239 -3.47727e-05
9.06915 -0.0123637 -3.46635e-05
9.07862 -0.0123375 -3.45503e-05
9.08809 -0.0123113 -3.44409e-05
9.09757 -0.0122853 -3.43326e-05
9.10705 -0.0122593 -3.42204e-05
9.11653 -0.0122334 -3.41132e-05
9.12601 -0.0122076 -3.40052e-05
9.13549 -0.0121818 -3.38946e-05
9.14497 -0.0121561 -3.37893e-05
9.15446 -0.0121305 -3.36812e-05
9.16395 -0.012105 -3.3573e-05
9.17344 -0.0120795 -3.34686e-05
9.18293 -0.0120542 -3.33609e-05
9.19243 -0.0120289 -3.32555e-05
9.20193 -0.0120036 -3.31515e-05
9.21143 -0.0119785 -3.30449e-05
9.22093 -0.0119534 -3.29419e-05
9.23043 -0.0119284 -3.28383e-05
9.23993 -0.0119035 -3.27332e-05
9.24944 -0.0118786 -3.26322e-05
9.25895 -0.0118539 -3.2529e-05
9.26846 -0.0118291 -3.24256e-05
9.27797 -0.0118045 -3.23262e-05
9.28748 -0.0117799 -3.22233e-05
9.297 -0.0117555 -3.2122e-05
9.30652 -0.011731 -3.20233e-05
9.31604 -0.0117067 -3.1921e-05
9.32556 -0.0116824 -3.18219e-05
9.33509 -0.0116582 -3.17233e-05
9.34461 -0.0116341 -3.16225e-05
9.35414 -0.01161 -3.15252e-05
9.36367 -0.011586 -3.14266e-05
9.3732 -0.0115621 -3.13279e-05
9.38274 -0.0115382 -3.1232e-05
9.39227 -0.0115144 -3.11338e-05
9.40181 -0.0114907 -3.10371e-05
9.41135 -0.0114671 -3.09422e-05
9.42089 -0.0114435 -3.08446e-05
9.43044 -0.01142 -3.075e-05
9.43999 -0.0113965 -3.06557e-05
9.44953 -0.0113731 -3.05591e-05
9.45908 -0.0113498 -3.04663e-05
9.46864 -0.0113266 -3.03722e-05
9.47819 -0.0113034 -3.02771e-05
9.48775 -0.0112803 -3.01855e-05
9.49731 -0.0112572 -3.00916e-05
9.50687 -0.0112343 -2.99986e-05
9.51643 -0.0112114 -2.99075e-05
9.526 -0.0111885 -2.98143e-05
9.53556 -0.0111657 -2.97234e-05
9.54513 -0.011143 -2.96327e-05
9.5547 -0.0111204 -2.95407e-05
9.56428 -0.0110978 -2.94515e-05
9.57385 -0.0110752 -2.93611e-05
9.58343 -0.0110528 -2.92706e-05
9.59301 -0.0110304 -2.91828e-05
9.60259 -0.011008 -2.90928e-05
9.61217 -0.0109858 -2.90039e-05
9.62176 -0.0109636 -2.89169e-05
9.63135 -0.0109414 -2.88274e-05
9.64094 -0.0109193 -2.87403e-05
9.65053 -0.0108973 -2.86536e-05
9.66012 -0.0108754 -2.85653e-05
9.66972 -0.0108535 -2.84796e-05
9.67932 -0.0108316 -2.8393e-05
9.68892 -0.0108099 -2.83063e-05
9.69852 -0.0107882 -2.82217e-05
9.70812 -0.0107665 -2.81355e-05
9.71773 -0.0107449 -2.80505e-05
9.72734 -0.0107234 -2.79667e-05
9.73695 -0.0107019 -2.78812e-05
9.74657 -0.0106805 -2.77979e-05
9.75618 -0.0106591 -2.77145e-05
9.7658 -0.0106379 -2.763e-05
9.77542 -0.0106166 -2.75482e-05
9.78504 -0.0105955 -2.74651e-05
9.79467 -0.0105743 -2.73819e-05
9.80429 -0.0105533 -2.7301e-05
9.81392 -0.0105323 -2.72182e-05
9.82355 -0.0105113 -2.71367e-05
9.83318 -0.0104905 -2.70561e-05
9.84282 -0.0104696 -2.69742e-05
9.85246 -0.0104489 -2.68942e-05
9.8621 -0.0104282 -2.68139e-05
9.87174 -0.0104075 -2.67333e-05
9.88138 -0.0103869 -2.66545e-05
9.89103 -0.0103664 -2.65746e-05
9.90068 -0.0103459 -2.64953e-05
9.91033 -0.0103255 -2.64174e-05
9.91998 -0.0103051 -2.6338e-05
9.92964 -0.0102848 -2.62601e-05
9.93929 -0.0102645 -2.61828e-05
9.94895 -0.0102443 -2.61041e-05
9.95862 -0.0102242 -2.60276e-05
9.96828 -0.0102041 -2.59505e-05
9.97795 -0.0101841 -2.58731e-05
9.98761 -0.0101641 -2.57974e-05
9.99729 -0.0101442 -2.57206e-05
10.007 -0.0101243 -2.56447e-05
10.0166 -0.0101045 -2.55696e-05
10.0263 -0.0100847 -2.54935e-05
10.036 -0.010065 -2.54189e-05
10.0457 -0.0100453 -2.53442e-05
10.0554 -0.0100257 -2.52691e-05
10.065 -0.0100062 -2.51957e-05
10.0747 -0.00998666 -2.51214e-05
10.0844 -0.00996721 -2.50473e-05
10.0941 -0.00994782 -2.49749e-05
10.1038 -0.00992847 -2.4901e-05
10.1135 -0.00990918 -2.48282e-05
10.1232 -0.00988994 -2.47562e-05
10.1329 -0.00987075 -2.4683e-05
10.1426 -0.00985162 -2.46115e-05
10.1523 -0.00983253 -2.45396e-05
10.162 -0.0098135 -2.44676e-05
10.1718 -0.00979452 -2.43969e-05
10.1815 -0.00977558 -2.43254e-05
10.1912 -0.0097567 -2.42546e-05
10.2009 -0.00973787 -2.41846e-05
10.2106 -0.00971909 -2.41137e-05
10.2204 -0.00970036 -2.40441e-05
10.2301 -0.00968168 -2.39746e-05
10.2398 -0.00966304 -2.39045e-05
10.2495 -0.00964446 -2.3836e-05
10.2593 -0.00962593 -2.37668e-05
10.269 -0.00960744 -2.36977e-05
10.2787 -0.00958901 -2.36299e-05
10.2885 -0.00957062 -2.35611e-05
10.2982 -0.00955228 -2.34932e-05
10.308 -0.00953399 -2.34258e-05
10.3177 -0.00951575 -2.33577e-05
10.3275 -0.00949756 -2.32909e-05
10.3372 -0.00947941 -2.32237e-05
10.347 -0.00946131 -2.31567e-05
10.3567 -0.00944326 -2.30907e-05
10.3665 -0.00942526 -2.30239e-05
10.3763 -0.0094073 -2.2958e-05
10.386 -0.00938939 -2.28926e-05
10.3958 -0.00937153 -2.28264e-05
10.4056 -0.00935372 -2.27615e-05
10.4153 -0.00933595 -2.26965e-05
10.4251 -0.00931822 -2.26311e-05
10.4349 -0.00930055 -2.25671e-05
10.4447 -0.00928292 -2.25023e-05
10.4545 -0.00926533 -2.2438e-05
10.4642 -0.00924779 -2.23745e-05
10.474 -0.0092303 -2.23102e-05
10.4838 -0.00921285 -2.2247e-05
10.4936 -0.00919545 -2.21838e-05
10.5034 -0.00917809 -2.21204e-05
10.5132 -0.00916078 -2.2058e-05
10.523 -0.00914351 -2.19951e-05
10.5328 -0.00912629 -2.19327e-05
10.5426 -0.00910911 -2.1871e-05
10.5524 -0.00909197 -2.18086e-05
10.5622 -0.00907488 -2.17471e-05
10.572 -0.00905783 -2.16858e-05
10.5819 -0.00904083 -2.1624e-05
10.5917 -0.00902387 -2.15634e-05
10.6015 -0.00900696 -2.15024e-05
10.6113 -0.00899008 -2.14415e-05
10.6211 -0.00897325 -2.13815e-05
10.631 -0.00895647 -2.13208e-05
10.6408 -0.00893972 -2.1261e-05
10.6506 -0.00892302 -2.12013e-05
10.6605 -0.00890636 -2.11414e-05
10.6703 -0.00888975 -2.10824e-05
10.6801 -0.00887317 -2.1023e-05
10.69 -0.00885664 -2.09639e-05
10.6998 -0.00884015 -2.09056e-05
10.7097 -0.0088237 -2.08467e-05
10.7195 -0.0088073 -2.07884e-05
10.7294 -0.00879093 -2.07306e-05
10.7392 -0.00877461 -2.06722e-05
10.7491 -0.00875833 -2.06148e-05
10.759 -0.00874209 -2.05572e-05
10.7688 -0.00872589 -2.04996e-05
10.7787 -0.00870973 -2.04428e-05
10.7886 -0.00869361 -2.03855e-05
10.7984 -0.00867753 -2.03289e-05
10.8083 -0.0086615 -2.02724e-05
10.8182 -0.0086455 -2.02158e-05
10.8281 -0.00862954 -2.01599e-05
10.838 -0.00861363 -2.01038e-05
10.8478 -0.00859775 -2.00479e-05
10.8577 -0.00858191 -1.99927e-05
10.8676 -0.00856611 -1.9937e-05
10.8775 -0.00855035 -1.98818e-05
10.8874 -0.00853464 -1.98271e-05
10.8973 -0.00851896 -1.97719e-05
10.9072 -0.00850332 -1.97175e-05
10.9171 -0.00848771 -1.9663e-05
10.927 -0.00847215 -1.96085e-05
10.9369 -0.00845663 -1.95547e-05
10.9469 -0.00844114 -1.95006e-05
10.9568 -0.00842569 -1.9447e-05
10.9667 -0.00841029 -1.93935e-05
10.9766 -0.00839491 -1.93399e-05
10.9865 -0.00837958 -1.9287e-05
10.9965 -0.00836429 -1.92339e-05
11.0064 -0.00834903 -1.9181e-05
11.0163 -0.00833381 -1.91287e-05
11.0263 -0.00831863 -1.9076e-05
11.0362 -0.00830348 -1.90238e-05
11.0461 -0.00828837 -1.89719e-05
11.0561 -0.0082733 -1.89197e-05
11.066 -0.00825827 -1.88682e-05
11.076 -0.00824327 -1.88165e-05
11.0859 -0.00822831 -1.8765e-05
11.0959 -0.00821339 -1.8714e-05
11.1058 -0.0081985 -1.86627e-05
11.1158 -0.00818365 -1.8612e-05
11.1258 -0.00816884 -1.85613e-05
11.1357 -0.00815406 -1.85106e-05
11.1457 -0.00813932 -1.84604e-05
11.1557 -0.00812461 -1.84101e-05
11.1656 -0.00810994 -1.836e-05
11.1756 -0.00809531 -1.83105e-05
11.1856 -0.00808071 -1.82605e-05
11.1956 -0.00806614 -1.82111e-05
11.2056 -0.00805162 -1.81618e-05
11.2156 -0.00803712 -1.81124e-05
11.2255 -0.00802266 -1.80636e-05
11.2355 -0.00800824 -1.80146e-05
11.2455 -0.00799385 -1.79658e-05
11.2555 -0.0079795 -1.79174e-05
11.2655 -0.00796518 -1.78688e-05
11.2755 -0.00795089 -1.78208e-05
11.2856 -0.00793664 -1.77726e-05
11.2956 -0.00792243 -1.77247e-05
11.3056 -0.00790825 -1.76771e-05
11.3156 -0.0078941 -1.76294e-05
11.3256 -0.00787998 -1.75819e-05
11.3356 -0.0078659 -1.75349e-05
11.3457 -0.00785186 -1.74875e-05
11.3557 -0.00783784 -1.74407e-05
11.3657 -0.00782386 -1.73939e-05
11.3758 -0.00780992 -1.73471e-05
11.3858 -0.007796 -1.73008e-05
11.3959 -0.00778212 -1.72543e-05
11.4059 -0.00776828 -1.72081e-05
11.4159 -0.00775446 -1.71621e-05
11.426 -0.00774068 -1.71161e-05
11.4361 -0.00772693 -1.70705e-05
11.4461 -0.00771322 -1.70248e-05
11.4562 -0.00769953 -1.69794e-05
11.4662 -0.00768588 -1.69342e-05
11.4763 -0.00767227 -1.68889e-05
11.4864 -0.00765868 -1.6844e-05
11.4964 -0.00764512 -1.67992e-05
11.5065 -0.0076316 -1.67543e-05
11.5166 -0.00761811 -1.671e-05
11.5267 -0.00760465 -1.66655e-05
11.5368 -0.00759122 -1.66211e-05
11.5469 -0.00757783 -1.65771e-05
11.5569 -0.00756446 -1.6533e-05
11.567 -0.00755113 -1.64893e-05
11.5771 -0.00753783 -1.64455e-05
11.5872 -0.00752456 -1.64019e-05
11.5973 -0.00751132 -1.63586e-05
11.6074 -0.00749811 -1.63152e-05
11.6176 -0.00748493 -1.62721e-05
11.6277 -0.00747179 -1.62292e-05
11.6378 -0.00745867 -1.61862e-05
11.6479 -0.00744558 -1.61436e-05
11.658 -0.00743253 -1.6101e-05
11.6681 -0.0074195 -1.60585e-05
11.6783 -0.00740651 -1.60163e-05
11.6884 -0.00739354 -1.5974e-05
11.6985 -0.00738061 -1.5932e-05
11.7087 -0.00736771 -1.58901e-05
11.7188 -0.00735483 -1.58482e-05
11.729 -0.00734199 -1.58067e-05
11.7391 -0.00732917 -1.57651e-05
11.7493 -0.00731638 -1.57238e-05
11.7594 -0.00730363 -1.56825e-05
11.7696 -0.0072909 -1.56413e-05
11.7797 -0.0072782 -1.56005e-05
11.7899 -0.00726554 -1.55596e-05
11.8001 -0.0072529 -1.55188e-05
11.8102 -0.00724029 -1.54784e-05
11.8204 -0.0072277 -1.54378e-05
11.8306 -0.00721515 -1.53975e-05
11.8408 -0.00720263 -1.53573e-05
11.851 -0.00719013 -1.53171e-05
11.8611 -0.00717767 -1.52773e-05
11.8713 -0.00716523 -1.52374e-05
11.8815 -0.00715282 -1.51977e-05
11.8917 -0.00714044 -1.51581e-05
11.9019 -0.00712808 -1.51186e-05
11.9121 -0.00711576 -1.50794e-05
11.9223 -0.00710346 -1.50401e-05
11.9325 -0.00709119 -1.50011e-05
11.9428 -0.00707895 -1.49622e-05
11.953 -0.00706674 -1.49233e-05
11.9632 -0.00705455 -1.48847e-05
11.9734 -0.00704239 -1.48461e-05
11.9837 -0.00703026 -1.48075e-05
11.9939 -0.00701816 -1.47693e-05
12.0041 -0.00700608 -1.4731e-05
12.0144 -0.00699403 -1.46929e-05
12.0246 -0.00698201 -1.46549e-05
12.0348 -0.00697001 -1.4617e-05
12.0451 -0.00695805 -1.45793e-05
12.0553 -0.0069461 -1.45416e-05
12.0656 -0.00693419 -1.45041e-05
12.0759 -0.0069223 -1.44668e-05
12.0861 -0.00691044 -1.44294e-05
12.0964 -0.00689861 -1.43923e-05
12.1066 -0.0068868 -1.43552e-05
12.1169 -0.00687502 -1.43182e-05
12.1272 -0.00686326 -1.42816e-05
12.1375 -0.00685153 -1.42447e-05
12.1478 -0.00683983 -1.42082e-05
12.158 -0.00682815 -1.41717e-05
12.1683 -0.0068165 -1.41353e-05
12.1786 -0.00680488 -1.40991e-05
12.1889 -0.00679328 -1.40629e-05
12.1992 -0.00678171 -1.40269e-05
12.2095 -0.00677016 -1.39909e-05
12.2198 -0.00675864 -1.39551e-05
12.2301 -0.00674714 -1.39195e-05
12.2405 -0.00673567 -1.38838e-05
12.2508 -0.00672422 -1.38483e-05
12.2611 -0.0067128 -1.38131e-05
12.2714 -0.00670141 -1.37777e-05
12.2818 -0.00669004 -1.37426e-05
12.2921 -0.00667869 -1.37076e-05
12.3024 -0.00666737 -1.36725e-05
12.3128 -0.00665607 -1.36378e-05
12.3231 -0.0066448 -1.3603e-05
12.3335 -0.00663356 -1.35684e-05
12.3438 -0.00662234 -1.35338e-05
12.3542 -0.00661114 -1.34994e-05
12.3645 -0.00659997 -1.34652e-05
12.3749 -0.00658882 -1.34309e-05
12.3853 -0.0065777 -1.33968e-05
12.3956 -0.0065666 -1.33629e-05
12.406 -0.00655552 -1.33289e-05
12.4164 -0.00654447 -1.32952e-05
12.4268 -0.00653344 -1.32615e-05
12.4371 -0.00652244 -1.32279e-05
12.4475 -0.00651146 -1.31944e-05
12.4579 -0.0065005 -1.3161e-05
12.4683 -0.00648957 -1.31278e-05
12.4787 -0.00647867 -1.30945e-05
12.4891 -0.00646778 -1.30615e-05
12.4995 -0.00645692 -1.30285e-05
12.5099 -0.00644608 -1.29956e-05
12.5203 -0.00643527 -1.29628e-05
12.5308 -0.00642448 -1.29301e-05
12.5412 -0.00641371 -1.28975e-05
12.5516 -0.00640297 -1.28651e-05
12.562 -0.00639225 -1.28326e-05
12.5725 -0.00638155 -1.28004e-05
12.5829 -0.00637087 -1.27682e-05
12.5934 -0.00636022 -1.2736e-05
12.6038 -0.00634959 -1.27041e-05
12.6143 -0.00633898 -1.26721e-05
12.6247 -0.0063284 -1.26403e-05
12.6352 -0.00631784 -1.26086e-05
12.6456 -0.0063073 -1.2577e-05
12.6561 -0.00629678 -1.25454e-05
12.6666 -0.00628629 -1.25139e-05
12.677 -0.00627582 -1.24827e-05
12.6875 -0.00626537 -1.24514e-05
12.698 -0.00625494 -1.24202e-05
12.7085 -0.00624454 -1.23892e-05
12.719 -0.00623415 -1.23582e-05
12.7295 -0.00622379 -1.23273e-05
12.74 -0.00621345 -1.22966e-05
12.7505 -0.00620314 -1.22658e-05
12.761 -0.00619284 -1.22353e-05
12.7715 -0.00618257 -1.22047e-05
12.782 -0.00617232 -1.21743e-05
12.7925 -0.00616209 -1.21439e-05
12.803 -0.00615188 -1.21137e-05
12.8135 -0.00614169 -1.20835e-05
12.8241 -0.00613152 -1.20534e-05
12.8346 -0.00612138 -1.20235e-05
12.8451 -0.00611126 -1.19936e-05
12.8557 -0.00610115 -1.19637e-05
12.8662 -0.00609107 -1.19341e-05
12.8768 -0.00608101 -1.19044e-05
12.8873 -0.00607098 -1.18748e-05
12.8979 -0.00606096 -1.18454e-05
12.9085 -0.00605096 -1.1816e-05
12.919 -0.00604098 -1.17868e-05
12.9296 -0.00603103 -1.17575e-05
12.9402 -0.0060211 -1.17284e-05
12.9508 -0.00601118 -1.16994e-05
12.9613 -0.00600129 -1.16704e-05
12.9719 -0.00599142 -1.16416e-05
12.9825 -0.00598156 -1.16127e-05
12.9931 -0.00597173 -1.15841e-05
13.0037 -0.00596192 -1.15555e-05
13.0143 -0.00595213 -1.15269e-05
13.0249 -0.00594236 -1.14985e-05
13.0355 -0.00593261 -1.14701e-05
13.0462 -0.00592288 -1.14418e-05
13.0568 -0.00591317 -1.14137e-05
13.0674 -0.00590348 -1.13855e-05
13.078 -0.00589381 -1.13575e-05
13.0887 -0.00588416 -1.13295e-05
13.0993 -0.00587452 -1.13016e-05
13.1099 -0.00586491 -1.12738e-05
13.1206 -0.00585532 -1.12461e-05
13.1312 -0.00584575 -1.12185e-05
13.1419 -0.0058362 -1.11909e-05
13.1526 -0.00582667 -1.11634e-05
13.1632 -0.00581715 -1.1136e-05
13.1739 -0.00580766 -1.11087e-05
13.1846 -0.00579818 -1.10815e-05
13.1953 -0.00578873 -1.10543e-05
13.2059 -0.00577929 -1.10272e-05
13.2166 -0.00576988 -1.10002e-05
13.2273 -0.00576048 -1.09732e-05
13.238 -0.0057511 -1.09464e-05
13.2487 -0.00574174 -1.09196e-05
13.2594 -0.0057324 -1.08929e-05
13.2701 -0.00572308 -1.08663e-05
13.2808 -0.00571378 -1.08397e-05
13.2916 -0.00570449 -1.08133e-05
13.3023 -0.00569523 -1.07868e-05
13.313 -0.00568598 -1.07606e-05
13.3237 -0.00567675 -1.07343e-05
13.3345 -0.00566754 -1.07081e-05
13.3452 -0.00565835 -1.0682e-05
13.356 -0.00564918 -1.0656e-05
13.3667 -0.00564003 -1.063e-05
13.3775 -0.00563089 -1.06042e-05
13.3882 -0.00562177 -1.05783e-05
13.399 -0.00561267 -1.05526e-05
13.4098 -0.00560359 -1.05269e-05
13.4206 -0.00559453 -1.05013e-05
13.4313 -0.00558549 -1.04758e-05
13.4421 -0.00557646 -1.04504e-05
13.4529 -0.00556745 -1.0425e-05
13.4637 -0.00555846 -1.03996e-05
13.4745 -0.00554949 -1.03744e-05
13.4853 -0.00554053 -1.03493e-05
13.4961 -0.00553159 -1.03242e-05
13.5069 -0.00552268 -1.02992e-05
13.5177 -0.00551377 -1.02742e-05
13.5286 -0.00550489 -1.02493e-05
13.5394 -0.00549602 -1.02245e-05
13.5502 -0.00548717 -1.01998e-05
13.5611 -0.00547834 -1.01751e-05
13.5719 -0.00546953 -1.01505e-05
13.5827 -0.00546073 -1.01259e-05
13.5936 -0.00545195 -1.01015e-05
13.6044 -0.00544319 -1.00771e-05
13.6153 -0.00543444 -1.00527e-05
13.6262 -0.00542572 -1.00285e-05
13.637 -0.005417 -1.00043e-05
13.6479 -0.00540831 -9.98011e-06
13.6588 -0.00539963 -9.95607e-06
13.6697 -0.00539097 -9.93208e-06
13.6806 -0.00538233 -9.90809e-06
13.6915 -0.00537371 -9.8843e-06
13.7024 -0.0053651 -9.86044e-06
13.7133 -0.0053565 -9.83672e-06
13.7242 -0.00534793 -9.81305e-06
13.7351 -0.00533937 -9.78944e-06
13.746 -0.00533083 -9.76589e-06
13.757 -0.0053223 -9.74241e-06
13.7679 -0.00531379 -9.71903e-06
13.7788 -0.0053053 -9.69564e-06
13.7898 -0.00529682 -9.67238e-06
13.8007 -0.00528836 -9.64918e-06
13.8117 -0.00527992 -9.62599e-06
13.8226 -0.00527149 -9.60293e-06
13.8336 -0.00526308 -9.5799e-06
13.8445 -0.00525469 -9.55692e-06
13.8555 -0.00524631 -9.53403e-06
13.8665 -0.00523795 -9.51117e-06
13.8775 -0.0052296 -9.48841e-06
13.8885 -0.00522127 -9.46566e-06
13.8995 -0.00521295 -9.44304e-06
13.9105 -0.00520465 -9.42041e-06
13.9215 -0.00519637 -9.3979e-06
13.9325 -0.00518811 -9.37542e-06
13.9435 -0.00517985 -9.35302e-06
13.9545 -0.00517162 -9.33067e-06
13.9655 -0.0051634 -9.30837e-06
13.9766 -0.00515519 -9.28616e-06
13.9876 -0.00514701 -9.264e-06
13.9986 -0.00513883 -9.24186e-06
14.0097 -0.00513068 -9.21986e-06
14.0207 -0.00512253 -9.19783e-06
14.0318 -0.00511441 -9.1759e-06
14.0429 -0.0051063 -9.15405e-06
14.0539 -0.0050982 -9.13222e-06
14.065 -0.00509012 -9.11045e-06
14.0761 -0.00508205 -9.08878e-06
14.0872 -0.005074 -9.06714e-06
14.0982 -0.00506597 -9.04553e-06
14.1093 -0.00505795 -9.02405e-06
14.1204 -0.00504994 -9.00258e-06
14.1316 -0.00504196 -8.98115e-06
14.1427 -0.00503398 -8.95984e-06
14.1538 -0.00502602 -8.93854e-06
14.1649 -0.00501808 -8.91729e-06
14.176 -0.00501015 -8.89614e-06
14.1872 -0.00500223 -8.875e-06
14.1983 -0.00499433 -8.85394e-06
14.2095 -0.00498644 -8.83291e-06
14.2206 -0.00497857 -8.81199e-06
14.2318 -0.00497072 -8.79105e-06
14.2429 -0.00496288 -8.77023e-06
14.2541 -0.00495505 -8.74945e-06
14.2653 -0.00494724 -8.7287e-06
14.2765 -0.00493944 -8.70804e-06
14.2876 -0.00493165 -8.68742e-06
14.2988 -0.00492388 -8.66685e-06
14.31 -0.00491613 -8.64633e-06
14.3212 -0.00490839 -8.62588e-06
14.3324 -0.00490066 -8.60549e-06
14.3437 -0.00489295 -8.5851e-06
14.3549 -0.00488525 -8.56485e-06
14.3661 -0.00487757 -8.54458e-06
14.3773 -0.0048699 -8.52438e-06
14.3886 -0.00486224 -8.50425e-06
14.3998 -0.0048546 -8.48417e-06
14.4111 -0.00484697 -8.46412e-06
14.4223 -0.00483936 -8.44415e-06
14.4336 -0.00483176 -8.42425e-06
14.4449 -0.00482417 -8.40433e-06
14.4561 -0.0048166 -8.38454e-06
14.4674 -0.00480904 -8.36478e-06
14.4787 -0.0048015 -8.34502e-06
14.49 -0.00479397 -8.32539e-06
14.5013 -0.00478645 -8.30577e-06
14.5126 -0.00477895 -8.28618e-06
14.5239 -0.00477146 -8.26667e-06
14.5352 -0.00476398 -8.24723e-06
14.5466 -0.00475652 -8.22778e-06
14.5579 -0.00474907 -8.20843e-06
14.5692 -0.00474163 -8.18914e-06
14.5806 -0.00473421 -8.16983e-06
14.5919 -0.0047268 -8.15065e-06
14.6033 -0.00471941 -8.13149e-06
14.6146 -0.00471202 -8.11236e-06
14.626 -0.00470466 -8.09331e-06
14.6374 -0.0046973 -8.07431e-06
14.6488 -0.00468996 -8.05533e-06
14.6602 -0.00468263 -8.0364e-06
14.6716 -0.00467531 -8.01756e-06
14.683 -0.00466801 -7.99872e-06
14.6944 -0.00466072 -7.97994e-06
14.7058 -0.00465344 -7.96124e-06
14.7172 -0.00464617 -7.94255e-06
14.7286 -0.00463892 -7.92391e-06
14.7401 -0.00463168 -7.90535e-06
14.7515 -0.00462446 -7.88682e-06
14.7629 -0.00461724 -7.86831e-06
14.7744 -0.00461004 -7.84992e-06
14.7858 -0.00460286 -7.83151e-06
14.7973 -0.00459568 -7.81314e-06
14.8088 -0.00458852 -7.79489e-06
14.8203 -0.00458137 -7.77662e-06
14.8317 -0.00457423 -7.7584e-06
14.8432 -0.00456711 -7.74028e-06
14.8547 -0.00456 -7.72215e-06
14.8662 -0.0045529 -7.70406e-06
14.8778 -0.00454581 -7.68608e-06
14.8893 -0.00453873 -7.66809e-06
14.9008 -0.00453167 -7.65013e-06
14.9123 -0.00452462 -7.6323e-06
14.9239 -0.00451758 -7.61444e-06
14.9354 -0.00451056 -7.59664e-06
14.947 -0.00450355 -7.57893e-06
14.9585 -0.00449654 -7.5612e-06
14.9701 -0.00448956 -7.54354e-06
14.9817 -0.00448258 -7.52595e-06
14.9933 -0.00447561 -7.50837e-06
15.0048 -0.00446866 -7.49082e-06
15.0164 -0.00446172 -7.47337e-06
15.028 -0.00445479 -7.45592e-06
15.0397 -0.00444788 -7.43851e-06
15.0513 -0.00444097 -7.42119e-06
15.0629 -0.00443408 -7.40387e-06
15.0745 -0.0044272 -7.38659e-06
15.0862 -0.00442033 -7.3694e-06
15.0978 -0.00441347 -7.35222e-06
15.1095 -0.00440662 -7.33506e-06
15.1211 -0.00439979 -7.31801e-06
15.1328 -0.00439297 -7.30095e-06
15.1445 -0.00438616 -7.28392e-06
15.1561 -0.00437936 -7.267e-06
15.1678 -0.00437257 -7.25005e-06
15.1795 -0.0043658 -7.23315e-06
15.1912 -0.00435903 -7.21636e-06
15.2029 -0.00435228 -7.19953e-06
15.2147 -0.00434554 -7.18276e-06
15.2264 -0.00433881 -7.16609e-06
15.2381 -0.00433209 -7.14939e-06
15.2499 -0.00432538 -7.13275e-06
15.2616 -0.00431868 -7.11621e-06
15.2734 -0.004312 -7.09963e-06
15.2851 -0.00430533 -7.08312e-06
15.2969 -0.00429866 -7.06669e-06
15.3087 -0.00429201 -7.05022e-06
15.3205 -0.00428537 -7.03384e-06
15.3323 -0.00427874 -7.01752e-06
15.3441 -0.00427213 -7.00118e-06
15.3559 -0.00426552 -6.98492e-06
15.3677 -0.00425892 -6.96872e-06
15.3795 -0.00425234 -6.9525e-06
15.3913 -0.00424577 -6.93636e-06
15.4032 -0.0042392 -6.92028e-06
15.415 -0.00423265 -6.90417e-06
15.4269 -0.00422611 -6.88816e-06
15.4388 -0.00421958 -6.87219e-06
15.4506 -0.00421306 -6.85621e-06
15.4625 -0.00420655 -6.84031e-06
15.4744 -0.00420005 -6.82446e-06
15.4863 -0.00419357 -6.80859e-06
15.4982 -0.00418709 -6.79281e-06
15.5101 -0.00418062 -6.77706e-06
15.522 -0.00417417 -6.7613e-06
15.534 -0.00416772 -6.74565e-06
15.5459 -0.00416129 -6.73001e-06
15.5578 -0.00415487 -6.71436e-06
15.5698 -0.00414845 -6.69884e-06
15.5818 -0.00414205 -6.6833e-06
15.5937 -0.00413566 -6.66777e-06
15.6057 -0.00412928 -6.65236e-06
15.6177 -0.0041229 -6.63692e-06
15.6297 -0.00411654 -6.62152e-06
15.6417 -0.00411019 -6.60622e-06
15.6537 -0.00410385 -6.59087e-06
15.6657 -0.00409752 -6.5756e-06
15.6777 -0.0040912 -6.5604e-06
15.6898 -0.00408489 -6.54515e-06
15.7018 -0.00407859 -6.53e-06
15.7139 -0.0040723 -6.5149e-06
15.7259 -0.00406602 -6.49977e-06
15.738 -0.00405975 -6.48473e-06
15.7501 -0.00405349 -6.46972e-06
15.7622 -0.00404724 -6.45471e-06
15.7743 -0.004041 -6.43979e-06
15.7864 -0.00403477 -6.42488e-06
15.7985 -0.00402855 -6.40997e-06
15.8106 -0.00402234 -6.39516e-06
15.8228 -0.00401614 -6.38035e-06
15.8349 -0.00400995 -6.36554e-06
15.8471 -0.00400377 -6.35084e-06
15.8592 -0.0039976 -6.33612e-06
15.8714 -0.00399144 -6.32144e-06
15.8836 -0.00398529 -6.30683e-06
15.8957 -0.00397915 -6.29221e-06
15.9079 -0.00397301 -6.27764e-06
15.9202 -0.00396689 -6.26315e-06
15.9324 -0.00396078 -6.24861e-06
15.9446 -0.00395468 -6.23415e-06
15.9568 -0.00394858 -6.21977e-06
15.9691 -0.0039425 -6.20531e-06
15.9813 -0.00393642 -6.19097e-06
15.9936 -0.00393036 -6.17667e-06
16.0058 -0.0039243 -6.16233e-06
16.0181 -0.00391825 -6.14808e-06
16.0304 -0.00391222 -6.13387e-06
16.0427 -0.00390619 -6.11964e-06
16.055 -0.00390017 -6.1055e-06
16.0673 -0.00389416 -6.09136e-06
16.0797 -0.00388816 -6.07725e-06
16.092 -0.00388217 -6.06322e-06
16.1043 -0.00387619 -6.04915e-06
16.1167 -0.00387022 -6.03517e-06
16.1291 -0.00386425 -6.02121e-06
16.1414 -0.0038583 -6.00726e-06
16.1538 -0.00385235 -5.99336e-06
16.1662 -0.00384642 -5.9795e-06
16.1786 -0.00384049 -5.96564e-06
16.191 -0.00383457 -5.95184e-06
16.2035 -0.00382866 -5.93807e-06
16.2159 -0.00382276 -5.9243e-06
16.2284 -0.00381687 -5.91061e-06
16.2408 -0.00381099 -5.89692e-06
16.2533 -0.00380511 -5.88325e-06
16.2658 -0.00379925 -5.86965e-06
16.2782 -0.00379339 -5.85606e-06
16.2907 -0.00378754 -5.84248e-06
16.3032 -0.0037817 -5.82898e-06
16.3158 -0.00377587 -5.81547e-06
16.3283 -0.00377005 -5.802e-06
16.3408 -0.00376424 -5.78858e-06
16.3534 -0.00375843 -5.77515e-06
16.3659 -0.00375264 -5.76179e-06
16.3785 -0.00374685 -5.74844e-06
16.3911 -0.00374107 -5.73511e-06
16.4037 -0.0037353 -5.72184e-06
16.4163 -0.00372954 -5.70858e-06
16.4289 -0.00372379 -5.69534e-06
16.4415 -0.00371804 -5.68216e-06
16.4541 -0.00371231 -5.66899e-06
16.4668 -0.00370658 -5.65585e-06
16.4794 -0.00370086 -5.64275e-06
16.4921 -0.00369515 -5.62966e-06
16.5048 -0.00368944 -5.61661e-06
16.5175 -0.00368375 -5.6036e-06
16.5302 -0.00367806 -5.5906e-06
16.5429 -0.00367238 -5.57763e-06
16.5556 -0.00366671 -5.5647e-06
16.5683 -0.00366105 -5.55179e-06
16.5811 -0.0036554 -5.53891e-06
16.5938 -0.00364975 -5.52607e-06
16.6066 -0.00364411 -5.51324e-06
16.6194 -0.00363848 -5.50046e-06
16.6322 -0.00363286 -5.48769e-06
16.645 -0.00362725 -5.47495e-06
16.6578 -0.00362164 -5.46225e-06
16.6706 -0.00361604 -5.44956e-06
16.6835 -0.00361045 -5.43692e-06
16.6963 -0.00360487 -5.42429e-06
16.7092 -0.0035993 -5.41169e-06
16.7221 -0.00359373 -5.39912e-06
16.7349 -0.00358817 -5.38658e-06
16.7478 -0.00358262 -5.37405e-06
16.7607 -0.00357708 -5.36157e-06
16.7737 -0.00357154 -5.3491e-06
16.7866 -0.00356601 -5.33668e-06
16.7995 -0.00356049 -5.32426e-06
16.8125 -0.00355498 -5.31189e-06
16.8255 -0.00354947 -5.29953e-06
16.8385 -0.00354398 -5.28721e-06
16.8514 -0.00353849 -5.27491e-06
16.8645 -0.003533 -5.26263e-06
16.8775 -0.00352753 -5.25039e-06
16.8905 -0.00352206 -5.23816e-06
16.9035 -0.0035166 -5.22597e-06
16.9166 -0.00351115 -5.21379e-06
16.9297 -0.0035057 -5.20165e-06
16.9428 -0.00350027 -5.18953e-06
16.9559 -0.00349483 -5.17744e-06
16.969 -0.00348941 -5.16538e-06
16.9821 -0.00348399 -5.15333e-06
16.9952 -0.00347859 -5.14132e-06
17.0084 -0.00347318 -5.12933e-06
17.0215 -0.00346779 -5.11737e-06
17.0347 -0.0034624 -5.10543e-06
17.0479 -0.00345702 -5.09351e-06
17.0611 -0.00345165 -5.08162e-06
17.0743 -0.00344628 -5.06976e-06
17.0875 -0.00344092 -5.05792e-06
17.1008 -0.00343557 -5.04611e-06
17.114 -0.00343023 -5.03431e-06
17.1273 -0.00342489 -5.02255e-06
17.1406 -0.00341956 -5.01081e-06
17.1539 -0.00341423 -4.99909e-06
17.1672 -0.00340892 -4.9874e-06
17.1805 -0.00340361 -4.97573e-06
17.1939 -0.0033983 -4.96409e-06
17.2072 -0.003393 -4.95247e-06
17.2206 -0.00338771 -4.94088e-06
17.234 -0.00338243 -4.9293e-06
17.2474 -0.00337715 -4.91776e-06
17.2608 -0.00337188 -4.90623e-06
17.2742 -0.00336662 -4.89473e-06
17.2876 -0.00336136 -4.88325e-06
17.3011 -0.00335611 -4.8718e-06
17.3146 -0.00335087 -4.86037e-06
17.3281 -0.00334563 -4.84896e-06
17.3416 -0.0033404 -4.83758e-06
17.3551 -0.00333518 -4.82622e-06
17.3686 -0.00332996 -4.81488e-06
17.3821 -0.00332475 -4.80357e-06
17.3957 -0.00331955 -4.79228e-06
17.4093 -0.00331435 -4.78101e-06
17.4229 -0.00330916 -4.76976e-06
17.4365 -0.00330397 -4.75854e-06
17.4501 -0.00329879 -4.74733e-06
17.4637 -0.00329362 -4.73615e-06
17.4774 -0.00328845 -4.725e-06
17.491 -0.00328329 -4.71386e-06
17.5047 -0.00327814 -4.70275e-06
17.5184 -0.00327299 -4.69166e-06
17.5321 -0.00326785 -4.68059e-06
17.5459 -0.00326271 -4.66955e-06
17.5596 -0.00325758 -4.65852e-06
17.5734 -0.00325246 -4.64752e-06
17.5872 -0.00324734 -4.63653e-06
17.601 -0.00324223 -4.62558e-06
17.6148 -0.00323712 -4.61464e-06
17.6286 -0.00323202 -4.60372e-06
17.6425 -0.00322693 -4.59282e-06
17.6563 -0.00322184 -4.58195e-06
17.6702 -0.00321676 -4.5711e-06
17.6841 -0.00321168 -4.56026e-06
17.698 -0.00320661 -4.54946e-06
17.712 -0.00320155 -4.53866e-06
17.7259 -0.00319649 -4.5279e-06
17.7399 -0.00319143 -4.51714e-06
17.7539 -0.00318639 -4.50642e-06
17.7679 -0.00318134 -4.49571e-06
17.7819 -0.00317631 -4.48502e-06
17.7959 -0.00317128 -4.47435e-06
17.81 -0.00316625 -4.46371e-06
17.8241 -0.00316123 -4.45308e-06
17.8382 -0.00315622 -4.44247e-06
17.8523 -0.00315121 -4.43189e-06
17.8664 -0.0031462 -4.42132e-06
17.8805 -0.0031412 -4.41077e-06
17.8947 -0.00313621 -4.40024e-06
17.9089 -0.00313122 -4.38974e-06
17.9231 -0.00312624 -4.37925e-06
17.9373 -0.00312126 -4.36878e-06
17.9516 -0.00311629 -4.35833e-06
17.9658 -0.00311133 -4.34791e-06
17.9801 -0.00310636 -4.33749e-06
17.9944 -0.00310141 -4.3271e-06
18.0087 -0.00309646 -4.31673e-06
18.0231 -0.00309151 -4.30638e-06
18.0374 -0.00308657 -4.29604e-06
18.0518 -0.00308163 -4.28573e-06
18.0662 -0.0030767 -4.27543e-06
18.0806 -0.00307178 -4.26515e-06
18.0951 -0.00306686 -4.25489e-06
18.1095 -0.00306194 -4.24465e-06
18.124 -0.00305703 -4.23442e-06
18.1385 -0.00305212 -4.22422e-06
18.153 -0.00304722 -4.21403e-06
18.1676 -0.00304232 -4.20387e-06
18.1821 -0.00303743 -4.19372e-06
18.1967 -0.00303254 -4.18358e-06
18.2113 -0.00302766 -4.17347e-06
18.226 -0.00302278 -4.16337e-06
18.2406 -0.00301791 -4.15329e-06
18.2553 -0.00301304 -4.14323e-06
18.27 -0.00300817 -4.13319e-06
18.2847 -0.00300331 -4.12316e-06
18.2994 -0.00299846 -4.11315e-06
18.3142 -0.0029936 -4.10316e-06
18.329 -0.00298876 -4.09319e-06
18.3438 -0.00298391 -4.08322e-06
18.3586 -0.00297908 -4.07329e-06
18.3735 -0.00297424 -4.06336e-06
18.3883 -0.00296941 -4.05346e-06
18.4032 -0.00296459 -4.04356e-06
18.4182 -0.00295976 -4.03369e-06
18.4331 -0.00295495 -4.02383e-06
18.4481 -0.00295013 -4.01399e-06
18.4631 -0.00294532 -4.00416e-06
18.4781 -0.00294052 -3.99436e-06
18.4931 -0.00293572 -3.98456e-06
18.5082 -0.00293092 -3.97479e-06
18.5233 -0.00292613 -3.96503e-06
18.5384 -0.00292134 -3.95528e-06
18.5536 -0.00291655 -3.94556e-06
18.5687 -0.00291177 -3.93584e-06
18.5839 -0.00290699 -3.92615e-06
18.5992 -0.00290222 -3.91646e-06
18.6144 -0.00289744 -3.9068e-06
18.6297 -0.00289268 -3.89714e-06
18.645 -0.00288791 -3.88751e-06
18.6603 -0.00288315 -3.87789e-06
18.6757 -0.0028784 -3.86828e-06
18.691 -0.00287364 -3.85869e-06
18.7064 -0.00286889 -3.84912e-06
18.7219 -0.00286414 -3.83955e-06
18.7373 -0.0028594 -3.83001e-06
18.7528 -0.00285466 -3.82047e-06
18.7683 -0.00284992 -3.81096e-06
18.7839 -0.00284519 -3.80145e-06
18.7995 -0.00284046 -3.79197e-06
18.8151 -0.00283573 -3.78249e-06
18.8307 -0.00283101 -3.77303e-06
18.8464 -0.00282629 -3.76358e-06
18.8621 -0.00282157 -3.75415e-06
18.8778 -0.00281685 -3.74473e-06
18.8935 -0.00281214 -3.73532e-06
18.9093 -0.00280743 -3.72593e-06
18.9251 -0.00280272 -3.71655e-06
18.941 -0.00279802 -3.70718e-06
18.9568 -0.00279332 -3.69783e-06
18.9727 -0.00278862 -3.68849e-06
18.9887 -0.00278392 -3.67917e-06
19.0046 -0.00277923 -3.66985e-06
19.0206 -0.00277453 -3.66055e-06
19.0367 -0.00276985 -3.65125e-06
19.0527 -0.00276516 -3.64197e-06
19.0688 -0.00276047 -3.63269e-06
19.085 -0.00275579 -3.62341e-06
19.1011 -0.00275111 -3.61406e-06
19.1173 -0.00274643 -3.6047e-06
19.1336 -0.00274176 -3.59563e-06
19.1499 -0.00273708 -3.58653e-06
19.1662 -0.00273241 -3.57737e-06
19.1825 -0.00272774 -3.56821e-06
19.1989 -0.00272307 -3.55904e-06
19.2153 -0.00271841 -3.54989e-06
19.2317 -0.00271374 -3.54075e-06
19.2482 -0.00270908 -3.53162e-06
19.2647 -0.00270442 -3.5225e-06
19.2813 -0.00269976 -3.51339e-06
19.2979 -0.0026951 -3.50428e-06
19.3145 -0.00269044 -3.4952e-06
19.3312 -0.00268578 -3.48612e-06
19.3479 -0.00268113 -3.47705e-06
19.3647 -0.00267648 -3.46799e-06
19.3814 -0.00267182 -3.45894e-06
19.3983 -0.00266717 -3.4499e-06
19.4151 -0.00266252 -3.44087e-06
19.4321 -0.00265787 -3.43185e-06
19.449 -0.00265322 -3.42284e-06
19.466 -0.00264858 -3.41384e-06
19.483 -0.00264393 -3.40485e-06
19.5001 -0.00263928 -3.39586e-06
19.5173 -0.00263464 -3.38689e-06
19.5344 -0.00262999 -3.37793e-06
19.5516 -0.00262535 -3.36897e-06
19.5689 -0.0026207 -3.36002e-06
19.5862 -0.00261606 -3.35108e-06
19.6035 -0.00261141 -3.34215e-06
19.6209 -0.00260677 -3.33323e-06
19.6384 -0.00260212 -3.32432e-06
19.6559 -0.00259748 -3.31541e-06
19.6734 -0.00259283 -3.30651e-06
19.691 -0.00258819 -3.29762e-06
19.7086 -0.00258354 -3.28873e-06
19.7263 -0.0025789 -3.27985e-06
19.744 -0.00257425 -3.27098e-06
19.7618 -0.0025696 -3.26212e-06
19.7797 -0.00256495 -3.25326e-06
19.7976 -0.0025603 -3.24441e-06
19.8155 -0.00255565 -3.23556e-06
19.8335 -0.002551 -3.22672e-06
19.8515 -0.00254635 -3.21789e-06
19.8696 -0.00254169 -3.20906e-06
19.8878 -0.00253704 -3.20023e-06
19.906 -0.00253238 -3.19142e-06
19.9243 -0.00252772 -3.1826e-06
19.9426 -0.00252306 -3.17379e-06
19.961 -0.0025184 -3.16499e-06
19.9795 -0.00251373 -3.15619e-06
19.998 -0.00250906 -3.14739e-06
20.0165 -0.00250439 -3.1386e-06
20.0352 -0.00249972 -3.12981e-06
20.0539 -0.00249505 -3.12102e-06
20.0726 -0.00249037 -3.11224e-06
20.0915 -0.00248569 -3.10346e-06
20.1104 -0.002481 -3.09468e-06
20.1293 -0.00247632 -3.08591e-06
20.1483 -0.00247163 -3.07713e-06
20.1674 -0.00246693 -3.06836e-06
20.1866 -0.00246223 -3.05959e-06
20.2058 -0.00245753 -3.05082e-06
20.2252 -0.00245283 -3.04205e-06
20.2445 -0.00244812 -3.03328e-06
20.264 -0.0024434 -3.02452e-06
20.2835 -0.00243868 -3.01575e-06
20.3031 -0.00243396 -3.00698e-06
20.3228 -0.00242923 -2.99821e-06
20.3426 -0.00242449 -2.98944e-06
20.3625 -0.00241975 -2.98066e-06
20.3824 -0.00241501 -2.97189e-06
20.4024 -0.00241025 -2.96311e-06
20.4225 -0.00240549 -2.95433e-06
20.4427 -0.00240073 -2.94555e-06
20.463 -0.00239596 -2.93676e-06
20.4833 -0.00239118 -2.92797e-06
20.5038 -0.00238639 -2.91917e-06
20.5244 -0.0023816 -2.91037e-06
20.545 -0.0023768 -2.90157e-06
20.5658 -0.00237199 -2.89275e-06
20.5866 -0.00236717 -2.88394e-06
20.6076 -0.00236234 -2.87511e-06
20.6286 -0.00235751 -2.86628e-06
20.6498 -0.00235266 -2.85744e-06
20.6711 -0.00234781 -2.84859e-06
20.6924 -0.00234294 -2.83973e-06
20.7139 -0.00233807 -2.83086e-06
20.7356 -0.00233318 -2.82198e-06
20.7573 -0.00232828 -2.81309e-06
20.7791 -0.00232337 -2.80419e-06
20.8011 -0.00231845 -2.79527e-06
20.8232 -0.00231352 -2.78634e-06
20.8454 -0.00230857 -2.7774e-06
20.8678 -0.00230361 -2.76844e-06
20.8903 -0.00229863 -2.75946e-06
20.913 -0.00229364 -2.75047e-06
20.9357 -0.00228863 -2.74146e-06
20.9587 -0.00228361 -2.73243e-06
20.9818 -0.00227857 -2.72339e-06
21.005 -0.00227352 -2.71432e-06
21.0284 -0.00226844 -2.70522e-06
21.052 -0.00226335 -2.69611e-06
21.0758 -0.00225824 -2.68697e-06
21.0997 -0.0022531 -2.6778e-06
21.1238 -0.00224795 -2.66861e-06
21.1481 -0.00224277 -2.65939e-06
21.1726 -0.00223757 -2.65013e-06
21.1972 -0.00223235 -2.64085e-06
21.2221 -0.0022271 -2.63153e-06
21.2472 -0.00222182 -2.62217e-06
21.2726 -0.00221652 -2.61278e-06
21.2981 -0.00221118 -2.60334e-06
21.3239 -0.00220582 -2.59387e-06
21.35 -0.00220042 -2.58434e-06
21.3763 -0.00219499 -2.57477e-06
21.4029 -0.00218952 -2.56515e-06
21.4298 -0.00218402 -2.55548e-06
21.4569 -0.00217848 -2.54575e-06
21.4844 -0.00217289 -2.53595e-06
21.5122 -0.00216727 -2.5261e-06
21.5403 -0.00216159 -2.51617e-06
21.5688 -0.00215586 -2.50617e-06
21.5977 -0.00215009 -2.49609e-06
21.627 -0.00214425 -2.48593e-06
21.6567 -0.00213835 -2.47567e-06
21.6869 -0.00213239 -2.46532e-06
21.7175 -0.00212637 -2.45486e-06
21.7486 -0.00212026 -2.44429e-06
21.7803 -0.00211408 -2.43359e-06
21.8126 -0.0021078 -2.42276e-06
21.8456 -0.00210144 -2.41177e-06
21.8792 -0.00209496 -2.40063e-06
21.9136 -0.00208838 -2.3893e-06
21.9488 -0.00208166 -2.37778e-06
21.9849 -0.0020748 -2.36603e-06
22.0221 -0.00206779 -2.35402e-06
22.0604 -0.00206059 -2.34173e-06
22.1001 -0.00205318 -2.3291e-06
22.1412 -0.00204553 -2.31608e-06
22.1842 -0.00203759 -2.3026e-06
22.2294 -0.0020293 -2.28855e-06
22.2772 -0.00202057 -2.27379e-06
22.3285 -0.00201128 -2.2581e-06
22.3846 -0.00200118 -2.2411e-06
22.448 -0.00198986 -2.22209e-06
22.5254 -0.00197616 -2.19917e-06


==> anc/HERMITE/GAMMA0025/GAp_OneLoopFRG.txt <==
-22.5254 -0.00197667 2.2003e-06
-22.448 -0.00199037 2.22324e-06
-22.3846 -0.0020017 2.24227e-06
-22.3285 -0.0020118 2.25927e-06
-22.2772 -0.0020211 2.27498e-06
-22.2294 -0.00202984 2.28975e-06
-22.1842 -0.00203813 2.30382e-06
-22.1412 -0.00204607 2.31731e-06
-22.1001 -0.00205373 2.33034e-06
-22.0604 -0.00206114 2.34298e-06
-22.0221 -0.00206834 2.35528e-06
-21.9849 -0.00207536 2.3673e-06
-21.9488 -0.00208222 2.37906e-06
-21.9136 -0.00208894 2.3906e-06
-21.8792 -0.00209553 2.40193e-06
-21.8456 -0.00210201 2.41309e-06
-21.8126 -0.00210838 2.42408e-06
-21.7803 -0.00211466 2.43492e-06
-21.7486 -0.00212084 2.44563e-06
-21.7175 -0.00212695 2.45621e-06
-21.6869 -0.00213298 2.46668e-06
-21.6567 -0.00213895 2.47704e-06
-21.627 -0.00214485 2.4873e-06
-21.5977 -0.00215068 2.49748e-06
-21.5688 -0.00215647 2.50757e-06
-21.5403 -0.00216219 2.51758e-06
-21.5122 -0.00216787 2.52751e-06
-21.4844 -0.00217351 2.53738e-06
-21.4569 -0.00217909 2.54718e-06
-21.4298 -0.00218464 2.55692e-06
-21.4029 -0.00219015 2.56661e-06
-21.3763 -0.00219561 2.57624e-06
-21.35 -0.00220105 2.58581e-06
-21.3239 -0.00220645 2.59535e-06
-21.2981 -0.00221181 2.60483e-06
-21.2726 -0.00221715 2.61428e-06
-21.2472 -0.00222246 2.62368e-06
-21.2221 -0.00222774 2.63304e-06
-21.1972 -0.00223299 2.64237e-06
-21.1726 -0.00223822 2.65167e-06
-21.1481 -0.00224342 2.66093e-06
-21.1238 -0.0022486 2.67016e-06
-21.0997 -0.00225376 2.67936e-06
-21.0758 -0.0022589 2.68854e-06
-21.052 -0.00226401 2.69769e-06
-21.0284 -0.00226911 2.70681e-06
-21.005 -0.00227419 2.71591e-06
-20.9818 -0.00227925 2.72499e-06
-20.9587 -0.00228429 2.73405e-06
-20.9357 -0.00228931 2.74309e-06
-20.913 -0.00229432 2.7521e-06
-20.8903 -0.00229932 2.7611e-06
-20.8678 -0.00230429 2.77009e-06
-20.8454 -0.00230926 2.77906e-06
-20.8232 -0.00231421 2.78801e-06
-20.8011 -0.00231915 2.79695e-06
-20.7791 -0.00232407 2.80587e-06
-20.7573 -0.00232899 2.81478e-06
-20.7356 -0.00233389 2.82368e-06
-20.7139 -0.00233878 2.83257e-06
-20.6924 -0.00234365 2.84145e-06
-20.6711 -0.00234852 2.85032e-06
-20.6498 -0.00235338 2.85917e-06
-20.6286 -0.00235823 2.86802e-06
-20.6076 -0.00236307 2.87687e-06
-20.5866 -0.0023679 2.8857e-06
-20.5658 -0.00237272 2.89453e-06
-20.545 -0.00237753 2.90335e-06
-20.5244 -0.00238233 2.91216e-06
-20.5038 -0.00238713 2.92097e-06
-20.4833 -0.00239192 2.92978e-06
-20.463 -0.0023967 2.93858e-06
-20.4427 -0.00240148 2.94737e-06
-20.4225 -0.00240624 2.95617e-06
-20.4024 -0.002411 2.96495e-06
-20.3824 -0.00241576 2.97374e-06
-20.3625 -0.00242051 2.98252e-06
-20.3426 -0.00242525 2.99131e-06
-20.3228 -0.00242999 3.00009e-06
-20.3031 -0.00243472 3.00887e-06
-20.2835 -0.00243945 3.01764e-06
-20.264 -0.00244417 3.02642e-06
-20.2445 -0.00244889 3.0352e-06
-20.2252 -0.0024536 3.04398e-06
-20.2058 -0.00245831 3.05276e-06
-20.1866 -0.00246302 3.06153e-06
-20.1674 -0.00246772 3.07031e-06
-20.1483 -0.00247242 3.0791e-06
-20.1293 -0.00247711 3.08788e-06
-20.1104 -0.0024818 3.09666e-06
-20.0915 -0.00248649 3.10545e-06
-20.0726 -0.00249117 3.11424e-06
-20.0539 -0.00249585 3.12303e-06
-20.0352 -0.00250053 3.13183e-06
-20.0165 -0.0025052 3.14063e-06
-19.998 -0.00250988 3.14943e-06
-19.9795 -0.00251455 3.15823e-06
-19.961 -0.00251922 3.16704e-06
-19.9426 -0.00252388 3.17586e-06
-19.9243 -0.00252855 3.18468e-06
-19.906 -0.00253321 3.1935e-06
-19.8878 -0.00253787 3.20233e-06
-19.8696 -0.00254253 3.21116e-06
-19.8515 -0.00254718 3.22e-06
-19.8335 -0.00255184 3.22884e-06
-19.8155 -0.0025565 3.23769e-06
-19.7976 -0.00256115 3.24655e-06
-19.7797 -0.0025658 3.25541e-06
-19.7618 -0.00257045 3.26428e-06
-19.744 -0.0025751 3.27315e-06
-19.7263 -0.00257975 3.28203e-06
-19.7086 -0.0025844 3.29092e-06
-19.691 -0.00258905 3.29982e-06
-19.6734 -0.0025937 3.30872e-06
-19.6559 -0.00259835 3.31763e-06
-19.6384 -0.002603 3.32655e-06
-19.6209 -0.00260764 3.33547e-06
-19.6035 -0.00261229 3.3444e-06
-19.5862 -0.00261694 3.35334e-06
-19.5689 -0.00262159 3.36229e-06
-19.5516 -0.00262624 3.37125e-06
-19.5344 -0.00263088 3.38022e-06
-19.5173 -0.00263553 3.38919e-06
-19.5001 -0.00264018 3.39818e-06
-19.483 -0.00264483 3.40717e-06
-19.466 -0.00264948 3.41617e-06
-19.449 -0.00265413 3.42518e-06
-19.4321 -0.00265878 3.4342e-06
-19.4151 -0.00266344 3.44323e-06
-19.3983 -0.00266809 3.45227e-06
-19.3814 -0.00267274 3.46132e-06
-19.3647 -0.0026774 3.47038e-06
-19.3479 -0.00268206 3.47945e-06
-19.3312 -0.00268671 3.48853e-06
-19.3145 -0.00269137 3.49762e-06
-19.2979 -0.00269603 3.50672e-06
-19.2813 -0.0027007 3.51583e-06
-19.2647 -0.00270536 3.52496e-06
-19.2482 -0.00271002 3.53409e-06
-19.2317 -0.00271469 3.54323e-06
-19.2153 -0.00271936 3.55239e-06
-19.1989 -0.00272403 3.56156e-06
-19.1825 -0.0027287 3.57073e-06
-19.1662 -0.00273337 3.57992e-06
-19.1499 -0.00273805 3.58913e-06
-19.1336 -0.00274273 3.59834e-06
-19.1173 -0.00274741 3.60756e-06
-19.1011 -0.00275209 3.6168e-06
-19.085 -0.00275677 3.62605e-06
-19.0688 -0.00276146 3.63531e-06
-19.0527 -0.00276614 3.64459e-06
-19.0367 -0.00277083 3.65387e-06
-19.0206 -0.00277553 3.66317e-06
-19.0046 -0.00278022 3.67248e-06
-18.9887 -0.00278492 3.68181e-06
-18.9727 -0.00278962 3.69114e-06
-18.9568 -0.00279432 3.70049e-06
-18.941 -0.00279903 3.70986e-06
-18.9251 -0.00280374 3.71924e-06
-18.9093 -0.00280845 3.72863e-06
-18.8935 -0.00281316 3.73803e-06
-18.8778 -0.00281788 3.74745e-06
-18.8621 -0.00282259 3.75688e-06
-18.8464 -0.00282732 3.76632e-06
-18.8307 -0.00283204 3.77578e-06
-18.8151 -0.00283677 3.78525e-06
-18.7995 -0.0028415 3.79474e-06
-18.7839 -0.00284623 3.80424e-06
-18.7683 -0.00285097 3.81375e-06
-18.7528 -0.00285571 3.82328e-06
-18.7373 -0.00286046 3.83283e-06
-18.7219 -0.0028652 3.84239e-06
-18.7064 -0.00286995 3.85196e-06
-18.691 -0.00287471 3.86155e-06
-18.6757 -0.00287946 3.87115e-06
-18.6603 -0.00288422 3.88077e-06
-18.645 -0.00288899 3.8904e-06
-18.6297 -0.00289376 3.90005e-06
-18.6144 -0.00289853 3.90971e-06
-18.5992 -0.0029033 3.91939e-06
-18.5839 -0.00290808 3.92908e-06
-18.5687 -0.00291286 3.93879e-06
-18.5536 -0.00291765 3.94852e-06
-18.5384 -0.00292244 3.95826e-06
-18.5233 -0.00292723 3.96801e-06
-18.5082 -0.00293203 3.97779e-06
-18.4931 -0.00293683 3.98758e-06
-18.4781 -0.00294163 3.99738e-06
-18.4631 -0.00294644 4.0072e-06
-18.4481 -0.00295126 4.01704e-06
-18.4331 -0.00295607 4.02689e-06
-18.4182 -0.00296089 4.03676e-06
-18.4032 -0.00296572 4.04665e-06
-18.3883 -0.00297055 4.05655e-06
-18.3735 -0.00297538 4.06647e-06
-18.3586 -0.00298022 4.07641e-06
-18.3438 -0.00298506 4.08636e-06
-18.329 -0.00298991 4.09633e-06
-18.3142 -0.00299476 4.10632e-06
-18.2994 -0.00299961 4.11632e-06
-18.2847 -0.00300447 4.12635e-06
-18.27 -0.00300934 4.13639e-06
-18.2553 -0.00301421 4.14644e-06
-18.2406 -0.00301908 4.15652e-06
-18.226 -0.00302396 4.16661e-06
-18.2113 -0.00302884 4.17672e-06
-18.1967 -0.00303373 4.18685e-06
-18.1821 -0.00303862 4.19699e-06
-18.1676 -0.00304351 4.20716e-06
-18.153 -0.00304842 4.21734e-06
-18.1385 -0.00305332 4.22754e-06
-18.124 -0.00305823 4.23776e-06
-18.1095 -0.00306315 4.24799e-06
-18.0951 -0.00306807 4.25825e-06
-18.0806 -0.00307299 4.26852e-06
-18.0662 -0.00307792 4.27881e-06
-18.0518 -0.00308286 4.28912e-06
-18.0374 -0.0030878 4.29945e-06
-18.0231 -0.00309274 4.3098e-06
-18.0087 -0.00309769 4.32017e-06
-17.9944 -0.00310265 4.33055e-06
-17.9801 -0.00310761 4.34096e-06
-17.9658 -0.00311257 4.35138e-06
-17.9516 -0.00311754 4.36183e-06
-17.9373 -0.00312252 4.37229e-06
-17.9231 -0.0031275 4.38277e-06
-17.9089 -0.00313249 4.39327e-06
-17.8947 -0.00313748 4.40379e-06
-17.8805 -0.00314248 4.41434e-06
-17.8664 -0.00314748 4.4249e-06
-17.8523 -0.00315249 4.43548e-06
-17.8382 -0.0031575 4.44608e-06
-17.8241 -0.00316252 4.4567e-06
-17.81 -0.00316754 4.46734e-06
-17.7959 -0.00317257 4.478e-06
-17.7819 -0.00317761 4.48868e-06
-17.7679 -0.00318265 4.49939e-06
-17.7539 -0.00318769 4.51011e-06
-17.7399 -0.00319275 4.52085e-06
-17.7259 -0.0031978 4.53161e-06
-17.712 -0.00320287 4.5424e-06
-17.698 -0.00320794 4.5532e-06
-17.6841 -0.00321301 4.56403e-06
-17.6702 -0.00321809 4.57488e-06
-17.6563 -0.00322318 4.58575e-06
-17.6425 -0.00322827 4.59664e-06
-17.6286 -0.00323337 4.60755e-06
-17.6148 -0.00323847 4.61848e-06
-17.601 -0.00324358 4.62943e-06
-17.5872 -0.0032487 4.64041e-06
-17.5734 -0.00325382 4.6514e-06
-17.5596 -0.00325895 4.66242e-06
-17.5459 -0.00326408 4.67346e-06
-17.5321 -0.00326922 4.68452e-06
-17.5184 -0.00327437 4.69561e-06
-17.5047 -0.00327952 4.70671e-06
-17.491 -0.00328468 4.71784e-06
-17.4774 -0.00328985 4.72899e-06
-17.4637 -0.00329502 4.74016e-06
-17.4501 -0.00330019 4.75136e-06
-17.4365 -0.00330538 4.76257e-06
-17.4229 -0.00331057 4.77381e-06
-17.4093 -0.00331576 4.78508e-06
-17.3957 -0.00332097 4.79636e-06
-17.3821 -0.00332618 4.80767e-06
-17.3686 -0.00333139 4.819e-06
-17.3551 -0.00333661 4.83035e-06
-17.3416 -0.00334184 4.84173e-06
-17.3281 -0.00334708 4.85313e-06
-17.3146 -0.00335232 4.86455e-06
-17.3011 -0.00335757 4.876e-06
-17.2876 -0.00336282 4.88747e-06
-17.2742 -0.00336808 4.89896e-06
-17.2608 -0.00337335 4.91048e-06
-17.2474 -0.00337862 4.92202e-06
-17.234 -0.0033839 4.93359e-06
-17.2206 -0.00338919 4.94517e-06
-17.2072 -0.00339449 4.95679e-06
-17.1939 -0.00339979 4.96842e-06
-17.1805 -0.0034051 4.98008e-06
-17.1672 -0.00341041 4.99177e-06
-17.1539 -0.00341573 5.00348e-06
-17.1406 -0.00342106 5.01521e-06
-17.1273 -0.0034264 5.02697e-06
-17.114 -0.00343174 5.03875e-06
-17.1008 -0.00343709 5.05056e-06
-17.0875 -0.00344245 5.06239e-06
-17.0743 -0.00344781 5.07425e-06
-17.0611 -0.00345318 5.08613e-06
-17.0479 -0.00345856 5.09803e-06
-17.0347 -0.00346395 5.10996e-06
-17.0215 -0.00346934 5.12192e-06
-17.0084 -0.00347474 5.1339e-06
-16.9952 -0.00348014 5.14591e-06
-16.9821 -0.00348556 5.15794e-06
-16.969 -0.00349098 5.17e-06
-16.9559 -0.00349641 5.18209e-06
-16.9428 -0.00350184 5.1942e-06
-16.9297 -0.00350729 5.20633e-06
-16.9166 -0.00351274 5.2185e-06
-16.9035 -0.00351819 5.23068e-06
-16.8905 -0.00352366 5.2429e-06
-16.8775 -0.00352913 5.25514e-06
-16.8645 -0.00353461 5.2674e-06
-16.8514 -0.0035401 5.2797e-06
-16.8385 -0.00354559 5.29202e-06
-16.8255 -0.0035511 5.30436e-06
-16.8125 -0.00355661 5.31673e-06
-16.7995 -0.00356212 5.32913e-06
-16.7866 -0.00356765 5.34156e-06
-16.7737 -0.00357318 5.35401e-06
-16.7607 -0.00357872 5.36649e-06
-16.7478 -0.00358427 5.379e-06
-16.7349 -0.00358983 5.39154e-06
-16.7221 -0.00359539 5.4041e-06
-16.7092 -0.00360096 5.41669e-06
-16.6963 -0.00360654 5.4293e-06
-16.6835 -0.00361213 5.44195e-06
-16.6706 -0.00361773 5.45462e-06
-16.6578 -0.00362333 5.46732e-06
-16.645 -0.00362894 5.48005e-06
-16.6322 -0.00363456 5.4928e-06
-16.6194 -0.00364019 5.50559e-06
-16.6066 -0.00364582 5.5184e-06
-16.5938 -0.00365147 5.53124e-06
-16.5811 -0.00365712 5.54411e-06
-16.5683 -0.00366278 5.55701e-06
-16.5556 -0.00366844 5.56993e-06
-16.5429 -0.00367412 5.58289e-06
-16.5302 -0.0036798 5.59587e-06
-16.5175 -0.0036855 5.60889e-06
-16.5048 -0.0036912 5.62193e-06
-16.4921 -0.0036969 5.635e-06
-16.4794 -0.00370262 5.6481e-06
-16.4668 -0.00370835 5.66123e-06
-16.4541 -0.00371408 5.67439e-06
-16.4415 -0.00371982 5.68757e-06
-16.4289 -0.00372557 5.70079e-06
-16.4163 -0.00373133 5.71404e-06
-16.4037 -0.0037371 5.72732e-06
-16.3911 -0.00374287 5.74062e-06
-16.3785 -0.00374866 5.75396e-06
-16.3659 -0.00375445 5.76733e-06
-16.3534 -0.00376025 5.78073e-06
-16.3408 -0.00376606 5.79415e-06
-16.3283 -0.00377188 5.80761e-06
-16.3158 -0.00377771 5.8211e-06
-16.3032 -0.00378354 5.83462e-06
-16.2907 -0.00378939 5.84817e-06
-16.2782 -0.00379524 5.86175e-06
-16.2658 -0.0038011 5.87536e-06
-16.2533 -0.00380697 5.889e-06
-16.2408 -0.00381285 5.90268e-06
-16.2284 -0.00381874 5.91638e-06
-16.2159 -0.00382464 5.93012e-06
-16.2035 -0.00383055 5.94389e-06
-16.191 -0.00383646 5.95769e-06
-16.1786 -0.00384239 5.97152e-06
-16.1662 -0.00384832 5.98538e-06
-16.1538 -0.00385426 5.99928e-06
-16.1414 -0.00386021 6.0132e-06
-16.1291 -0.00386617 6.02716e-06
-16.1167 -0.00387214 6.04115e-06
-16.1043 -0.00387812 6.05518e-06
-16.092 -0.00388411 6.06923e-06
-16.0797 -0.00389011 6.08332e-06
-16.0673 -0.00389611 6.09744e-06
-16.055 -0.00390213 6.1116e-06
-16.0427 -0.00390815 6.12579e-06
-16.0304 -0.00391419 6.14001e-06
-16.0181 -0.00392023 6.15426e-06
-16.0058 -0.00392628 6.16854e-06
-15.9936 -0.00393234 6.18286e-06
-15.9813 -0.00393842 6.19722e-06
-15.9691 -0.0039445 6.2116e-06
-15.9568 -0.00395059 6.22602e-06
-15.9446 -0.00395669 6.24048e-06
-15.9324 -0.0039628 6.25497e-06
-15.9202 -0.00396892 6.26949e-06
-15.9079 -0.00397504 6.28404e-06
-15.8957 -0.00398118 6.29863e-06
-15.8836 -0.00398733 6.31326e-06
-15.8714 -0.00399349 6.32792e-06
-15.8592 -0.00399966 6.34261e-06
-15.8471 -0.00400583 6.35734e-06
-15.8349 -0.00401202 6.3721e-06
-15.8228 -0.00401822 6.3869e-06
-15.8106 -0.00402442 6.40173e-06
-15.7985 -0.00403064 6.4166e-06
-15.7864 -0.00403687 6.4315e-06
-15.7743 -0.0040431 6.44644e-06
-15.7622 -0.00404935 6.46142e-06
-15.7501 -0.0040556 6.47643e-06
-15.738 -0.00406187 6.49147e-06
-15.7259 -0.00406815 6.50656e-06
-15.7139 -0.00407443 6.52167e-06
-15.7018 -0.00408073 6.53683e-06
-15.6898 -0.00408704 6.55202e-06
-15.6777 -0.00409335 6.56724e-06
-15.6657 -0.00409968 6.58251e-06
-15.6537 -0.00410602 6.59781e-06
-15.6417 -0.00411236 6.61314e-06
-15.6297 -0.00411872 6.62851e-06
-15.6177 -0.00412509 6.64392e-06
-15.6057 -0.00413147 6.65937e-06
-15.5937 -0.00413786 6.67486e-06
-15.5818 -0.00414426 6.69038e-06
-15.5698 -0.00415067 6.70594e-06
-15.5578 -0.00415709 6.72153e-06
-15.5459 -0.00416352 6.73717e-06
-15.534 -0.00416996 6.75284e-06
-15.522 -0.00417641 6.76855e-06
-15.5101 -0.00418287 6.7843e-06
-15.4982 -0.00418934 6.80008e-06
-15.4863 -0.00419583 6.81591e-06
-15.4744 -0.00420232 6.83177e-06
-15.4625 -0.00420883 6.84768e-06
-15.4506 -0.00421534 6.86362e-06
-15.4388 -0.00422187 6.8796e-06
-15.4269 -0.00422841 6.89561e-06
-15.415 -0.00423495 6.91167e-06
-15.4032 -0.00424151 6.92777e-06
-15.3913 -0.00424808 6.9439e-06
-15.3795 -0.00425466 6.96008e-06
-15.3677 -0.00426126 6.9763e-06
-15.3559 -0.00426786 6.99255e-06
-15.3441 -0.00427447 7.00885e-06
-15.3323 -0.0042811 7.02518e-06
-15.3205 -0.00428773 7.04156e-06
-15.3087 -0.00429438 7.05797e-06
-15.2969 -0.00430104 7.07443e-06
-15.2851 -0.00430771 7.09093e-06
-15.2734 -0.00431439 7.10746e-06
-15.2616 -0.00432108 7.12404e-06
-15.2499 -0.00432779 7.14066e-06
-15.2381 -0.0043345 7.15732e-06
-15.2264 -0.00434123 7.17403e-06
-15.2147 -0.00434796 7.19077e-06
-15.2029 -0.00435471 7.20755e-06
-15.1912 -0.00436147 7.22438e-06
-15.1795 -0.00436825 7.24125e-06
-15.1678 -0.00437503 7.25816e-06
-15.1561 -0.00438182 7.27511e-06
-15.1445 -0.00438863 7.29211e-06
-15.1328 -0.00439545 7.30914e-06
-15.1211 -0.00440228 7.32622e-06
-15.1095 -0.00440912 7.34335e-06
-15.0978 -0.00441597 7.36051e-06
-15.0862 -0.00442284 7.37772e-06
-15.0745 -0.00442972 7.39497e-06
-15.0629 -0.0044366 7.41227e-06
-15.0513 -0.0044435 7.42961e-06
-15.0397 -0.00445042 7.44699e-06
-15.028 -0.00445734 7.46441e-06
-15.0164 -0.00446428 7.48188e-06
-15.0048 -0.00447123 7.4994e-06
-14.9933 -0.00447819 7.51695e-06
-14.9817 -0.00448516 7.53456e-06
-14.9701 -0.00449214 7.5522e-06
-14.9585 -0.00449914 7.56989e-06
-14.947 -0.00450615 7.58763e-06
-14.9354 -0.00451317 7.60541e-06
-14.9239 -0.00452021 7.62323e-06
-14.9123 -0.00452725 7.64111e-06
-14.9008 -0.00453431 7.65902e-06
-14.8893 -0.00454138 7.67698e-06
-14.8778 -0.00454846 7.69499e-06
-14.8662 -0.00455556 7.71304e-06
-14.8547 -0.00456267 7.73114e-06
-14.8432 -0.00456979 7.74929e-06
-14.8317 -0.00457692 7.76748e-06
-14.8203 -0.00458406 7.78572e-06
-14.8088 -0.00459122 7.804e-06
-14.7973 -0.00459839 7.82234e-06
-14.7858 -0.00460558 7.84071e-06
-14.7744 -0.00461277 7.85914e-06
-14.7629 -0.00461998 7.87761e-06
-14.7515 -0.0046272 7.89613e-06
-14.7401 -0.00463444 7.9147e-06
-14.7286 -0.00464169 7.93332e-06
-14.7172 -0.00464895 7.95198e-06
-14.7058 -0.00465622 7.97069e-06
-14.6944 -0.00466351 7.98945e-06
-14.683 -0.0046708 8.00826e-06
-14.6716 -0.00467812 8.02712e-06
-14.6602 -0.00468544 8.04602e-06
-14.6488 -0.00469278 8.06497e-06
-14.6374 -0.00470013 8.08398e-06
-14.626 -0.0047075 8.10303e-06
-14.6146 -0.00471488 8.12213e-06
-14.6033 -0.00472227 8.14128e-06
-14.5919 -0.00472967 8.16048e-06
-14.5806 -0.00473709 8.17974e-06
-14.5692 -0.00474452 8.19904e-06
-14.5579 -0.00475197 8.21839e-06
-14.5466 -0.00475942 8.23779e-06
-14.5352 -0.0047669 8.25724e-06
-14.5239 -0.00477438 8.27675e-06
-14.5126 -0.00478188 8.2963e-06
-14.5013 -0.00478939 8.3159e-06
-14.49 -0.00479692 8.33556e-06
-14.4787 -0.00480446 8.35527e-06
-14.4674 -0.00481201 8.37503e-06
-14.4561 -0.00481958 8.39484e-06
-14.4449 -0.00482716 8.4147e-06
-14.4336 -0.00483476 8.43462e-06
-14.4223 -0.00484237 8.45458e-06
-14.4111 -0.00484999 8.47461e-06
-14.3998 -0.00485763 8.49468e-06
-14.3886 -0.00486528 8.5148e-06
-14.3773 -0.00487294 8.53498e-06
-14.3661 -0.00488062 8.55521e-06
-14.3549 -0.00488832 8.5755e-06
-14.3437 -0.00489602 8.59584e-06
-14.3324 -0.00490374 8.61623e-06
-14.3212 -0.00491148 8.63668e-06
-14.31 -0.00491923 8.65718e-06
-14.2988 -0.004927 8.67774e-06
-14.2876 -0.00493477 8.69834e-06
-14.2765 -0.00494257 8.71901e-06
-14.2653 -0.00495038 8.73973e-06
-14.2541 -0.0049582 8.7605e-06
-14.2429 -0.00496604 8.78133e-06
-14.2318 -0.00497389 8.80222e-06
-14.2206 -0.00498175 8.82316e-06
-14.2095 -0.00498964 8.84416e-06
-14.1983 -0.00499753 8.86521e-06
-14.1872 -0.00500544 8.88632e-06
-14.176 -0.00501337 8.90749e-06
-14.1649 -0.00502131 8.92871e-06
-14.1538 -0.00502926 8.94999e-06
-14.1427 -0.00503723 8.97132e-06
-14.1316 -0.00504522 8.99272e-06
-14.1204 -0.00505322 9.01417e-06
-14.1093 -0.00506123 9.03568e-06
-14.0982 -0.00506926 9.05724e-06
-14.0872 -0.00507731 9.07887e-06
-14.0761 -0.00508537 9.10055e-06
-14.065 -0.00509344 9.12229e-06
-14.0539 -0.00510153 9.14409e-06
-14.0429 -0.00510964 9.16595e-06
-14.0318 -0.00511776 9.18787e-06
-14.0207 -0.0051259 9.20984e-06
-14.0097 -0.00513405 9.23188e-06
-13.9986 -0.00514222 9.25398e-06
-13.9876 -0.0051504 9.27613e-06
-13.9766 -0.0051586 9.29835e-06
-13.9655 -0.00516682 9.32063e-06
-13.9545 -0.00517505 9.34296e-06
-13.9435 -0.0051833 9.36536e-06
-13.9325 -0.00519156 9.38782e-06
-13.9215 -0.00519984 9.41034e-06
-13.9105 -0.00520813 9.43292e-06
-13.8995 -0.00521644 9.45556e-06
-13.8885 -0.00522476 9.47827e-06
-13.8775 -0.00523311 9.50104e-06
-13.8665 -0.00524146 9.52386e-06
-13.8555 -0.00524984 9.54676e-06
-13.8445 -0.00525823 9.56971e-06
-13.8336 -0.00526663 9.59273e-06
-13.8226 -0.00527506 9.61581e-06
-13.8117 -0.00528349 9.63895e-06
-13.8007 -0.00529195 9.66216e-06
-13.7898 -0.00530042 9.68543e-06
-13.7788 -0.00530891 9.70876e-06
-13.7679 -0.00531741 9.73216e-06
-13.757 -0.00532593 9.75563e-06
-13.746 -0.00533447 9.77916e-06
-13.7351 -0.00534302 9.80275e-06
-13.7242 -0.0053516 9.82641e-06
-13.7133 -0.00536018 9.85013e-06
-13.7024 -0.00536879 9.87392e-06
-13.6915 -0.00537741 9.89778e-06
-13.6806 -0.00538605 9.9217e-06
-13.6697 -0.0053947 9.94568e-06
-13.6588 -0.00540337 9.96974e-06
-13.6479 -0.00541206 9.99386e-06
-13.637 -0.00542077 1.0018e-05
-13.6262 -0.00542949 1.00423e-05
-13.6153 -0.00543823 1.00666e-05
-13.6044 -0.00544699 1.0091e-05
-13.5936 -0.00545576 1.01155e-05
-13.5827 -0.00546455 1.014e-05
-13.5719 -0.00547336 1.01646e-05
-13.5611 -0.00548219 1.01893e-05
-13.5502 -0.00549103 1.0214e-05
-13.5394 -0.00549989 1.02388e-05
-13.5286 -0.00550877 1.02637e-05
-13.5177 -0.00551767 1.02886e-05
-13.5069 -0.00552658 1.03136e-05
-13.4961 -0.00553552 1.03387e-05
-13.4853 -0.00554447 1.03639e-05
-13.4745 -0.00555343 1.03891e-05
-13.4637 -0.00556242 1.04144e-05
-13.4529 -0.00557142 1.04397e-05
-13.4421 -0.00558044 1.04652e-05
-13.4313 -0.00558948 1.04907e-05
-13.4206 -0.00559854 1.05163e-05
-13.4098 -0.00560762 1.05419e-05
-13.399 -0.00561671 1.05676e-05
-13.3882 -0.00562582 1.05934e-05
-13.3775 -0.00563495 1.06193e-05
-13.3667 -0.0056441 1.06453e-05
-13.356 -0.00565327 1.06713e-05
-13.3452 -0.00566245 1.06974e-05
-13.3345 -0.00567166 1.07235e-05
-13.3237 -0.00568088 1.07498e-05
-13.313 -0.00569012 1.07761e-05
-13.3023 -0.00569938 1.08025e-05
-13.2916 -0.00570866 1.08289e-05
-13.2808 -0.00571796 1.08555e-05
-13.2701 -0.00572727 1.08821e-05
-13.2594 -0.00573661 1.09088e-05
-13.2487 -0.00574596 1.09356e-05
-13.238 -0.00575534 1.09624e-05
-13.2273 -0.00576473 1.09893e-05
-13.2166 -0.00577414 1.10163e-05
-13.2059 -0.00578357 1.10434e-05
-13.1953 -0.00579302 1.10706e-05
-13.1846 -0.00580249 1.10978e-05
-13.1739 -0.00581198 1.11251e-05
-13.1632 -0.00582149 1.11525e-05
-13.1526 -0.00583101 1.118e-05
-13.1419 -0.00584056 1.12075e-05
-13.1312 -0.00585013 1.12351e-05
-13.1206 -0.00585971 1.12628e-05
-13.1099 -0.00586932 1.12906e-05
-13.0993 -0.00587894 1.13185e-05
-13.0887 -0.00588859 1.13464e-05
-13.078 -0.00589825 1.13745e-05
-13.0674 -0.00590794 1.14026e-05
-13.0568 -0.00591764 1.14308e-05
-13.0462 -0.00592737 1.1459e-05
-13.0355 -0.00593711 1.14874e-05
-13.0249 -0.00594688 1.15158e-05
-13.0143 -0.00595666 1.15443e-05
-13.0037 -0.00596647 1.15729e-05
-12.9931 -0.0059763 1.16016e-05
-12.9825 -0.00598614 1.16304e-05
-12.9719 -0.00599601 1.16593e-05
-12.9613 -0.0060059 1.16882e-05
-12.9508 -0.00601581 1.17172e-05
-12.9402 -0.00602574 1.17463e-05
-12.9296 -0.00603568 1.17755e-05
-12.919 -0.00604566 1.18048e-05
-12.9085 -0.00605565 1.18342e-05
-12.8979 -0.00606566 1.18636e-05
-12.8873 -0.00607569 1.18931e-05
-12.8768 -0.00608575 1.19228e-05
-12.8662 -0.00609582 1.19525e-05
-12.8557 -0.00610592 1.19823e-05
-12.8451 -0.00611604 1.20122e-05
-12.8346 -0.00612617 1.20421e-05
-12.8241 -0.00613633 1.20722e-05
-12.8135 -0.00614652 1.21023e-05
-12.803 -0.00615672 1.21326e-05
-12.7925 -0.00616694 1.21629e-05
-12.782 -0.00617719 1.21933e-05
-12.7715 -0.00618746 1.22238e-05
-12.761 -0.00619775 1.22544e-05
-12.7505 -0.00620806 1.22851e-05
-12.74 -0.00621839 1.23159e-05
-12.7295 -0.00622875 1.23468e-05
-12.719 -0.00623913 1.23777e-05
-12.7085 -0.00624952 1.24088e-05
-12.698 -0.00625995 1.24399e-05
-12.6875 -0.00627039 1.24712e-05
-12.677 -0.00628086 1.25025e-05
-12.6666 -0.00629134 1.25339e-05
-12.6561 -0.00630185 1.25655e-05
-12.6456 -0.00631239 1.25971e-05
-12.6352 -0.00632294 1.26288e-05
-12.6247 -0.00633352 1.26606e-05
-12.6143 -0.00634412 1.26925e-05
-12.6038 -0.00635475 1.27245e-05
-12.5934 -0.00636539 1.27566e-05
-12.5829 -0.00637606 1.27888e-05
-12.5725 -0.00638675 1.2821e-05
-12.562 -0.00639747 1.28534e-05
-12.5516 -0.00640821 1.28859e-05
-12.5412 -0.00641897 1.29185e-05
-12.5308 -0.00642976 1.29512e-05
-12.5203 -0.00644056 1.29839e-05
-12.5099 -0.0064514 1.30168e-05
-12.4995 -0.00646225 1.30498e-05
-12.4891 -0.00647313 1.30828e-05
-12.4787 -0.00648403 1.3116e-05
-12.4683 -0.00649496 1.31493e-05
-12.4579 -0.00650591 1.31827e-05
-12.4475 -0.00651688 1.32161e-05
-12.4371 -0.00652788 1.32497e-05
-12.4268 -0.0065389 1.32834e-05
-12.4164 -0.00654994 1.33172e-05
-12.406 -0.00656101 1.3351e-05
-12.3956 -0.00657211 1.3385e-05
-12.3853 -0.00658323 1.34191e-05
-12.3749 -0.00659437 1.34533e-05
-12.3645 -0.00660553 1.34876e-05
-12.3542 -0.00661672 1.3522e-05
-12.3438 -0.00662794 1.35565e-05
-12.3335 -0.00663918 1.35911e-05
-12.3231 -0.00665045 1.36259e-05
-12.3128 -0.00666174 1.36607e-05
-12.3024 -0.00667305 1.36956e-05
-12.2921 -0.00668439 1.37307e-05
-12.2818 -0.00669575 1.37658e-05
-12.2714 -0.00670714 1.38011e-05
-12.2611 -0.00671856 1.38364e-05
-12.2508 -0.00673 1.38719e-05
-12.2405 -0.00674146 1.39075e-05
-12.2301 -0.00675296 1.39432e-05
-12.2198 -0.00676447 1.3979e-05
-12.2095 -0.00677601 1.40149e-05
-12.1992 -0.00678758 1.40509e-05
-12.1889 -0.00679917 1.4087e-05
-12.1786 -0.00681079 1.41233e-05
-12.1683 -0.00682244 1.41596e-05
-12.158 -0.00683411 1.41961e-05
-12.1478 -0.00684581 1.42327e-05
-12.1375 -0.00685753 1.42694e-05
-12.1272 -0.00686928 1.43062e-05
-12.1169 -0.00688105 1.43431e-05
-12.1066 -0.00689286 1.43802e-05
-12.0964 -0.00690469 1.44173e-05
-12.0861 -0.00691654 1.44546e-05
-12.0759 -0.00692842 1.4492e-05
-12.0656 -0.00694033 1.45295e-05
-12.0553 -0.00695227 1.45671e-05
-12.0451 -0.00696423 1.46049e-05
-12.0348 -0.00697622 1.46427e-05
-12.0246 -0.00698823 1.46807e-05
-12.0144 -0.00700028 1.47188e-05
-12.0041 -0.00701235 1.4757e-05
-11.9939 -0.00702444 1.47954e-05
-11.9837 -0.00703657 1.48338e-05
-11.9734 -0.00704872 1.48724e-05
-11.9632 -0.0070609 1.49111e-05
-11.953 -0.00707311 1.49499e-05
-11.9428 -0.00708535 1.49889e-05
-11.9325 -0.00709761 1.50279e-05
-11.9223 -0.0071099 1.50671e-05
-11.9121 -0.00712222 1.51064e-05
-11.9019 -0.00713457 1.51459e-05
-11.8917 -0.00714694 1.51854e-05
-11.8815 -0.00715935 1.52251e-05
-11.8713 -0.00717178 1.5265e-05
-11.8611 -0.00718424 1.53049e-05
-11.851 -0.00719673 1.5345e-05
-11.8408 -0.00720925 1.53852e-05
-11.8306 -0.00722179 1.54255e-05
-11.8204 -0.00723437 1.54659e-05
-11.8102 -0.00724697 1.55065e-05
-11.8001 -0.00725961 1.55472e-05
-11.7899 -0.00727227 1.55881e-05
-11.7797 -0.00728496 1.5629e-05
-11.7696 -0.00729768 1.56701e-05
-11.7594 -0.00731043 1.57114e-05
-11.7493 -0.00732321 1.57527e-05
-11.7391 -0.00733602 1.57942e-05
-11.729 -0.00734886 1.58359e-05
-11.7188 -0.00736173 1.58776e-05
-11.7087 -0.00737463 1.59195e-05
-11.6985 -0.00738756 1.59616e-05
-11.6884 -0.00740052 1.60037e-05
-11.6783 -0.00741351 1.6046e-05
-11.6681 -0.00742653 1.60885e-05
-11.658 -0.00743957 1.61311e-05
-11.6479 -0.00745265 1.61738e-05
-11.6378 -0.00746576 1.62166e-05
-11.6277 -0.00747891 1.62596e-05
-11.6176 -0.00749208 1.63028e-05
-11.6074 -0.00750528 1.6346e-05
-11.5973 -0.00751851 1.63895e-05
-11.5872 -0.00753178 1.6433e-05
-11.5771 -0.00754507 1.64767e-05
-11.567 -0.0075584 1.65205e-05
-11.5569 -0.00757176 1.65645e-05
-11.5469 -0.00758515 1.66086e-05
-11.5368 -0.00759857 1.66529e-05
-11.5267 -0.00761202 1.66973e-05
-11.5166 -0.00762551 1.67419e-05
-11.5065 -0.00763903 1.67866e-05
-11.4964 -0.00765257 1.68314e-05
-11.4864 -0.00766615 1.68764e-05
-11.4763 -0.00767977 1.69216e-05
-11.4662 -0.00769341 1.69668e-05
-11.4562 -0.00770709 1.70123e-05
-11.4461 -0.0077208 1.70579e-05
-11.4361 -0.00773454 1.71036e-05
-11.426 -0.00774832 1.71495e-05
-11.4159 -0.00776213 1.71955e-05
-11.4059 -0.00777597 1.72417e-05
-11.3959 -0.00778984 1.72881e-05
-11.3858 -0.00780375 1.73346e-05
-11.3758 -0.00781769 1.73812e-05
-11.3657 -0.00783166 1.7428e-05
-11.3557 -0.00784567 1.7475e-05
-11.3457 -0.00785971 1.75221e-05
-11.3356 -0.00787378 1.75693e-05
-11.3256 -0.00788789 1.76168e-05
-11.3156 -0.00790204 1.76644e-05
-11.3056 -0.00791621 1.77121e-05
-11.2956 -0.00793042 1.776e-05
-11.2856 -0.00794467 1.78081e-05
-11.2755 -0.00795895 1.78563e-05
-11.2655 -0.00797326 1.79047e-05
-11.2555 -0.00798761 1.79532e-05
-11.2455 -0.00800199 1.80019e-05
-11.2355 -0.00801641 1.80508e-05
-11.2255 -0.00803086 1.80998e-05
-11.2156 -0.00804535 1.8149e-05
-11.2056 -0.00805987 1.81984e-05
-11.1956 -0.00807443 1.82479e-05
-11.1856 -0.00808902 1.82976e-05
-11.1756 -0.00810365 1.83474e-05
-11.1656 -0.00811832 1.83975e-05
-11.1557 -0.00813302 1.84476e-05
-11.1457 -0.00814775 1.8498e-05
-11.1357 -0.00816252 1.85485e-05
-11.1258 -0.00817733 1.85992e-05
-11.1158 -0.00819218 1.86501e-05
-11.1058 -0.00820706 1.87012e-05
-11.0959 -0.00822198 1.87524e-05
-11.0859 -0.00823693 1.88038e-05
-11.076 -0.00825192 1.88553e-05
-11.066 -0.00826695 1.89071e-05
-11.0561 -0.00828201 1.8959e-05
-11.0461 -0.00829712 1.90111e-05
-11.0362 -0.00831226 1.90634e-05
-11.0263 -0.00832743 1.91158e-05
-11.0163 -0.00834265 1.91684e-05
-11.0064 -0.0083579 1.92212e-05
-10.9965 -0.00837319 1.92742e-05
-10.9865 -0.00838851 1.93274e-05
-10.9766 -0.00840388 1.93807e-05
-10.9667 -0.00841928 1.94343e-05
-10.9568 -0.00843472 1.9488e-05
-10.9469 -0.0084502 1.95419e-05
-10.9369 -0.00846572 1.95959e-05
-10.927 -0.00848128 1.96502e-05
-10.9171 -0.00849688 1.97047e-05
-10.9072 -0.00851251 1.97593e-05
-10.8973 -0.00852819 1.98141e-05
-10.8874 -0.0085439 1.98692e-05
-10.8775 -0.00855965 1.99244e-05
-10.8676 -0.00857544 1.99798e-05
-10.8577 -0.00859128 2.00353e-05
-10.8478 -0.00860715 2.00911e-05
-10.838 -0.00862306 2.01471e-05
-10.8281 -0.00863901 2.02033e-05
-10.8182 -0.008655 2.02596e-05
-10.8083 -0.00867103 2.03162e-05
-10.7984 -0.00868711 2.03729e-05
-10.7886 -0.00870322 2.04299e-05
-10.7787 -0.00871937 2.0487e-05
-10.7688 -0.00873557 2.05444e-05
-10.759 -0.0087518 2.06019e-05
-10.7491 -0.00876808 2.06597e-05
-10.7392 -0.0087844 2.07176e-05
-10.7294 -0.00880075 2.07758e-05
-10.7195 -0.00881716 2.08341e-05
-10.7097 -0.0088336 2.08927e-05
-10.6998 -0.00885008 2.09515e-05
-10.69 -0.00886661 2.10104e-05
-10.6801 -0.00888318 2.10696e-05
-10.6703 -0.00889979 2.1129e-05
-10.6605 -0.00891644 2.11886e-05
-10.6506 -0.00893314 2.12484e-05
-10.6408 -0.00894987 2.13084e-05
-10.631 -0.00896666 2.13686e-05
-10.6211 -0.00898348 2.14291e-05
-10.6113 -0.00900035 2.14897e-05
-10.6015 -0.00901726 2.15506e-05
-10.5917 -0.00903421 2.16116e-05
-10.5819 -0.00905121 2.16729e-05
-10.572 -0.00906825 2.17344e-05
-10.5622 -0.00908534 2.17962e-05
-10.5524 -0.00910247 2.18581e-05
-10.5426 -0.00911964 2.19203e-05
-10.5328 -0.00913686 2.19827e-05
-10.523 -0.00915412 2.20453e-05
-10.5132 -0.00917143 2.21081e-05
-10.5034 -0.00918879 2.21712e-05
-10.4936 -0.00920618 2.22345e-05
-10.4838 -0.00922363 2.2298e-05
-10.474 -0.00924111 2.23617e-05
-10.4642 -0.00925865 2.24257e-05
-10.4545 -0.00927623 2.24899e-05
-10.4447 -0.00929385 2.25543e-05
-10.4349 -0.00931153 2.26189e-05
-10.4251 -0.00932924 2.26838e-05
-10.4153 -0.00934701 2.27489e-05
-10.4056 -0.00936482 2.28143e-05
-10.3958 -0.00938268 2.28799e-05
-10.386 -0.00940058 2.29457e-05
-10.3763 -0.00941853 2.30118e-05
-10.3665 -0.00943653 2.30781e-05
-10.3567 -0.00945458 2.31446e-05
-10.347 -0.00947267 2.32114e-05
-10.3372 -0.00949081 2.32784e-05
-10.3275 -0.009509 2.33457e-05
-10.3177 -0.00952724 2.34132e-05
-10.308 -0.00954552 2.34809e-05
-10.2982 -0.00956385 2.35489e-05
-10.2885 -0.00958224 2.36172e-05
-10.2787 -0.00960067 2.36857e-05
-10.269 -0.00961915 2.37544e-05
-10.2593 -0.00963768 2.38234e-05
-10.2495 -0.00965625 2.38927e-05
-10.2398 -0.00967488 2.39622e-05
-10.2301 -0.00969356 2.40319e-05
-10.2204 -0.00971229 2.41019e-05
-10.2106 -0.00973106 2.41722e-05
-10.2009 -0.00974989 2.42427e-05
-10.1912 -0.00976877 2.43135e-05
-10.1815 -0.0097877 2.43845e-05
-10.1718 -0.00980667 2.44558e-05
-10.162 -0.0098257 2.45274e-05
-10.1523 -0.00984479 2.45992e-05
-10.1426 -0.00986392 2.46713e-05
-10.1329 -0.0098831 2.47437e-05
-10.1232 -0.00990234 2.48163e-05
-10.1135 -0.00992162 2.48892e-05
-10.1038 -0.00994096 2.49623e-05
-10.0941 -0.00996035 2.50358e-05
-10.0844 -0.0099798 2.51095e-05
-10.0747 -0.00999929 2.51834e-05
-10.065 -0.0100188 2.52577e-05
-10.0554 -0.0100384 2.53322e-05
-10.0457 -0.0100581 2.5407e-05
-10.036 -0.0100778 2.54821e-05
-10.0263 -0.0100976 2.55575e-05
-10.0166 -0.0101174 2.56331e-05
-10.007 -0.0101373 2.5709e-05
-9.99729 -0.0101572 2.57853e-05
-9.98761 -0.0101772 2.58618e-05
-9.97795 -0.0101972 2.59385e-05
-9.96828 -0.0102173 2.60156e-05
-9.95862 -0.0102374 2.6093e-05
-9.94895 -0.0102576 2.61706e-05
-9.93929 -0.0102779 2.62486e-05
-9.92964 -0.0102982 2.63268e-05
-9.91998 -0.0103186 2.64053e-05
-9.91033 -0.010339 2.64841e-05
-9.90068 -0.0103595 2.65633e-05
-9.89103 -0.01038 2.66427e-05
-9.88138 -0.0104006 2.67224e-05
-9.87174 -0.0104212 2.68024e-05
-9.8621 -0.0104419 2.68828e-05
-9.85246 -0.0104627 2.69634e-05
-9.84282 -0.0104835 2.70443e-05
-9.83318 -0.0105044 2.71256e-05
-9.82355 -0.0105253 2.72071e-05
-9.81392 -0.0105463 2.7289e-05
-9.80429 -0.0105674 2.73712e-05
-9.79467 -0.0105885 2.74536e-05
-9.78504 -0.0106097 2.75364e-05
-9.77542 -0.0106309 2.76196e-05
-9.7658 -0.0106522 2.7703e-05
-9.75618 -0.0106735 2.77867e-05
-9.74657 -0.0106949 2.78708e-05
-9.73695 -0.0107164 2.79552e-05
-9.72734 -0.0107379 2.80399e-05
-9.71773 -0.0107595 2.8125e-05
-9.70812 -0.0107812 2.82104e-05
-9.69852 -0.0108029 2.82961e-05
-9.68892 -0.0108246 2.83821e-05
-9.67932 -0.0108465 2.84685e-05
-9.66972 -0.0108684 2.85552e-05
-9.66012 -0.0108903 2.86422e-05
-9.65053 -0.0109123 2.87296e-05
-9.64094 -0.0109344 2.88173e-05
-9.63135 -0.0109566 2.89053e-05
-9.62176 -0.0109788 2.89937e-05
-9.61217 -0.011001 2.90824e-05
-9.60259 -0.0110234 2.91715e-05
-9.59301 -0.0110457 2.92609e-05
-9.58343 -0.0110682 2.93507e-05
-9.57385 -0.0110907 2.94408e-05
-9.56428 -0.0111133 2.95313e-05
-9.5547 -0.011136 2.96221e-05
-9.54513 -0.0111587 2.97133e-05
-9.53556 -0.0111815 2.98048e-05
-9.526 -0.0112043 2.98967e-05
-9.51643 -0.0112272 2.9989e-05
-9.50687 -0.0112502 3.00816e-05
-9.49731 -0.0112732 3.01746e-05
-9.48775 -0.0112964 3.02679e-05
-9.47819 -0.0113195 3.03617e-05
-9.46864 -0.0113428 3.04557e-05
-9.45908 -0.0113661 3.05502e-05
-9.44953 -0.0113895 3.0645e-05
-9.43999 -0.0114129 3.07402e-05
-9.43044 -0.0114364 3.08358e-05
-9.42089 -0.01146 3.09318e-05
-9.41135 -0.0114836 3.10281e-05
-9.40181 -0.0115074 3.11248e-05
-9.39227 -0.0115312 3.12219e-05
-9.38274 -0.011555 3.13194e-05
-9.3732 -0.0115789 3.14173e-05
-9.36367 -0.0116029 3.15155e-05
-9.35414 -0.011627 3.16142e-05
-9.34461 -0.0116511 3.17133e-05
-9.33509 -0.0116753 3.18127e-05
-9.32556 -0.0116996 3.19126e-05
-9.31604 -0.011724 3.20128e-05
-9.30652 -0.0117484 3.21134e-05
-9.297 -0.0117729 3.22145e-05
-9.28748 -0.0117974 3.2316e-05
-9.27797 -0.0118221 3.24178e-05
-9.26846 -0.0118468 3.25201e-05
-9.25895 -0.0118716 3.26228e-05
-9.24944 -0.0118964 3.27259e-05
-9.23993 -0.0119213 3.28294e-05
-9.23043 -0.0119463 3.29333e-05
-9.22093 -0.0119714 3.30377e-05
-9.21143 -0.0119966 3.31425e-05
-9.20193 -0.0120218 3.32477e-05
-9.19243 -0.0120471 3.33533e-05
-9.18293 -0.0120725 3.34593e-05
-9.17344 -0.0120979 3.35658e-05
-9.16395 -0.0121234 3.36727e-05
-9.15446 -0.0121491 3.37801e-05
-9.14497 -0.0121747 3.38879e-05
-9.13549 -0.0122005 3.39961e-05
-9.12601 -0.0122263 3.41048e-05
-9.11653 -0.0122522 3.42139e-05
-9.10705 -0.0122782 3.43235e-05
-9.09757 -0.0123043 3.44335e-05
-9.08809 -0.0123304 3.4544e-05
-9.07862 -0.0123566 3.46549e-05
-9.06915 -0.0123829 3.47663e-05
-9.05968 -0.0124093 3.48781e-05
-9.05021 -0.0124358 3.49904e-05
-9.04074 -0.0124623 3.51032e-05
-9.03128 -0.012489 3.52164e-05
-9.02182 -0.0125157 3.53301e-05
-9.01236 -0.0125424 3.54442e-05
-9.0029 -0.0125693 3.55589e-05
-8.99344 -0.0125962 3.5674e-05
-8.98399 -0.0126233 3.57896e-05
-8.97453 -0.0126504 3.59056e-05
-8.96508 -0.0126776 3.60222e-05
-8.95563 -0.0127048 3.61392e-05
-8.94618 -0.0127322 3.62567e-05
-8.93674 -0.0127596 3.63747e-05
-8.92729 -0.0127872 3.64932e-05
-8.91785 -0.0128148 3.66122e-05
-8.90841 -0.0128425 3.67317e-05
-8.89897 -0.0128703 3.68517e-05
-8.88954 -0.0128981 3.69722e-05
-8.8801 -0.0129261 3.70932e-05
-8.87067 -0.0129541 3.72148e-05
-8.86124 -0.0129822 3.73368e-05
-8.85181 -0.0130104 3.74593e-05
-8.84238 -0.0130387 3.75824e-05
-8.83296 -0.0130671 3.7706e-05
-8.82353 -0.0130956 3.78301e-05
-8.81411 -0.0131242 3.79547e-05
-8.80469 -0.0131528 3.80798e-05
-8.79527 -0.0131815 3.82055e-05
-8.78586 -0.0132104 3.83317e-05
-8.77644 -0.0132393 3.84585e-05
-8.76703 -0.0132683 3.85858e-05
-8.75762 -0.0132974 3.87136e-05
-8.74821 -0.0133266 3.8842e-05
-8.7388 -0.0133559 3.89709e-05
-8.7294 -0.0133852 3.91003e-05
-8.71999 -0.0134147 3.92304e-05
-8.71059 -0.0134443 3.9361e-05
-8.70119 -0.0134739 3.94921e-05
-8.69179 -0.0135037 3.96238e-05
-8.68239 -0.0135335 3.97561e-05
-8.673 -0.0135634 3.98889e-05
-8.6636 -0.0135935 4.00223e-05
-8.65421 -0.0136236 4.01563e-05
-8.64482 -0.0136538 4.02908e-05
-8.63543 -0.0136841 4.0426e-05
-8.62605 -0.0137145 4.05617e-05
-8.61666 -0.013745 4.0698e-05
-8.60728 -0.0137756 4.08349e-05
-8.5979 -0.0138063 4.09724e-05
-8.58852 -0.0138371 4.11105e-05
-8.57914 -0.013868 4.12492e-05
-8.56976 -0.013899 4.13885e-05
-8.56039 -0.0139301 4.15284e-05
-8.55102 -0.0139613 4.16689e-05
-8.54165 -0.0139926 4.181e-05
-8.53228 -0.014024 4.19518e-05
-8.52291 -0.0140555 4.20941e-05
-8.51354 -0.014087 4.22371e-05
-8.50418 -0.0141187 4.23807e-05
-8.49482 -0.0141505 4.2525e-05
-8.48546 -0.0141824 4.26698e-05
-8.4761 -0.0142144 4.28153e-05
-8.46674 -0.0142465 4.29615e-05
-8.45738 -0.0142788 4.31083e-05
-8.44803 -0.0143111 4.32557e-05
-8.43868 -0.0143435 4.34038e-05
-8.42933 -0.014376 4.35526e-05
-8.41998 -0.0144086 4.3702e-05
-8.41063 -0.0144414 4.3852e-05
-8.40128 -0.0144742 4.40028e-05
-8.39194 -0.0145072 4.41542e-05
-8.3826 -0.0145402 4.43062e-05
-8.37326 -0.0145734 4.4459e-05
-8.36392 -0.0146067 4.46124e-05
-8.35458 -0.01464 4.47665e-05
-8.34525 -0.0146735 4.49213e-05
-8.33591 -0.0147071 4.50768e-05
-8.32658 -0.0147409 4.5233e-05
-8.31725 -0.0147747 4.53899e-05
-8.30792 -0.0148086 4.55475e-05
-8.29859 -0.0148427 4.57058e-05
-8.28926 -0.0148768 4.58649e-05
-8.27994 -0.0149111 4.60246e-05
-8.27062 -0.0149455 4.6185e-05
-8.2613 -0.01498 4.63462e-05
-8.25198 -0.0150146 4.65081e-05
-8.24266 -0.0150493 4.66708e-05
-8.23334 -0.0150842 4.68341e-05
-8.22403 -0.0151191 4.69983e-05
-8.21472 -0.0151542 4.71631e-05
-8.2054 -0.0151894 4.73287e-05
-8.19609 -0.0152247 4.74951e-05
-8.18679 -0.0152601 4.76622e-05
-8.17748 -0.0152957 4.78301e-05
-8.16817 -0.0153313 4.79987e-05
-8.15887 -0.0153671 4.81682e-05
-8.14957 -0.015403 4.83383e-05
-8.14027 -0.0154391 4.85093e-05
-8.13097 -0.0154752 4.86811e-05
-8.12167 -0.0155115 4.88536e-05
-8.11238 -0.0155479 4.9027e-05
-8.10308 -0.0155844 4.92011e-05
-8.09379 -0.015621 4.9376e-05
-8.0845 -0.0156578 4.95518e-05
-8.07521 -0.0156947 4.97283e-05
-8.06592 -0.0157317 4.99057e-05
-8.05664 -0.0157688 5.00839e-05
-8.04735 -0.0158061 5.02629e-05
-8.03807 -0.0158435 5.04428e-05
-8.02879 -0.015881 5.06235e-05
-8.01951 -0.0159187 5.0805e-05
-8.01023 -0.0159565 5.09874e-05
-8.00095 -0.0159944 5.11706e-05
-7.99168 -0.0160324 5.13546e-05
-7.9824 -0.0160706 5.15396e-05
-7.97313 -0.0161089 5.17254e-05
-7.96386 -0.0161473 5.19121e-05
-7.95459 -0.0161859 5.20996e-05
-7.94532 -0.0162246 5.2288e-05
-7.93606 -0.0162634 5.24773e-05
-7.92679 -0.0163024 5.26675e-05
-7.91753 -0.0163415 5.28586e-05
-7.90827 -0.0163807 5.30506e-05
-7.89901 -0.0164201 5.32436e-05
-7.88975 -0.0164596 5.34374e-05
-7.88049 -0.0164992 5.36321e-05
-7.87123 -0.016539 5.38278e-05
-7.86198 -0.0165789 5.40244e-05
-7.85273 -0.016619 5.42219e-05
-7.84348 -0.0166592 5.44203e-05
-7.83423 -0.0166995 5.46198e-05
-7.82498 -0.01674 5.48201e-05
-7.81573 -0.0167806 5.50214e-05
-7.80649 -0.0168214 5.52237e-05
-7.79724 -0.0168623 5.5427e-05
-7.788 -0.0169034 5.56312e-05
-7.77876 -0.0169446 5.58364e-05
-7.76952 -0.0169859 5.60426e-05
-7.76028 -0.0170274 5.62497e-05
-7.75105 -0.0170691 5.64579e-05
-7.74181 -0.0171109 5.66671e-05
-7.73258 -0.0171528 5.68773e-05
-7.72335 -0.0171949 5.70885e-05
-7.71412 -0.0172371 5.73007e-05
-7.70489 -0.0172795 5.7514e-05
-7.69566 -0.017322 5.77282e-05
-7.68643 -0.0173647 5.79436e-05
-7.67721 -0.0174076 5.816e-05
-7.66798 -0.0174506 5.83774e-05
-7.65876 -0.0174937 5.85959e-05
-7.64954 -0.017537 5.88154e-05
-7.64032 -0.0175805 5.90361e-05
-7.63111 -0.0176241 5.92578e-05
-7.62189 -0.0176679 5.94806e-05
-7.61267 -0.0177118 5.97045e-05
-7.60346 -0.0177559 5.99294e-05
-7.59425 -0.0178001 6.01555e-05
-7.58504 -0.0178445 6.03827e-05
-7.57583 -0.0178891 6.06111e-05
-7.56662 -0.0179338 6.08405e-05
-7.55742 -0.0179787 6.10711e-05
-7.54821 -0.0180238 6.13028e-05
-7.53901 -0.018069 6.15357e-05
-7.52981 -0.0181144 6.17698e-05
-7.5206 -0.0181599 6.2005e-05
-7.51141 -0.0182057 6.22413e-05
-7.50221 -0.0182515 6.24789e-05
-7.49301 -0.0182976 6.27176e-05
-7.48382 -0.0183438 6.29575e-05
-7.47462 -0.0183902 6.31986e-05
-7.46543 -0.0184368 6.3441e-05
-7.45624 -0.0184835 6.36845e-05
-7.44705 -0.0185304 6.39293e-05
-7.43786 -0.0185775 6.41753e-05
-7.42868 -0.0186248 6.44225e-05
-7.41949 -0.0186722 6.4671e-05
-7.41031 -0.0187198 6.49207e-05
-7.40112 -0.0187676 6.51717e-05
-7.39194 -0.0188155 6.54239e-05
-7.38276 -0.0188637 6.56775e-05
-7.37358 -0.018912 6.59323e-05
-7.36441 -0.0189605 6.61884e-05
-7.35523 -0.0190092 6.64458e-05
-7.34606 -0.019058 6.67046e-05
-7.33688 -0.0191071 6.69646e-05
-7.32771 -0.0191563 6.7226e-05
-7.31854 -0.0192057 6.74887e-05
-7.30937 -0.0192553 6.77528e-05
-7.3002 -0.0193051 6.80182e-05
-7.29104 -0.0193551 6.8285e-05
-7.28187 -0.0194053 6.85531e-05
-7.27271 -0.0194556 6.88226e-05
-7.26355 -0.0195062 6.90935e-05
-7.25438 -0.0195569 6.93658e-05
-7.24522 -0.0196078 6.96395e-05
-7.23607 -0.0196589 6.99147e-05
-7.22691 -0.0197103 7.01912e-05
-7.21775 -0.0197618 7.04692e-05
-7.2086 -0.0198135 7.07486e-05
-7.19945 -0.0198654 7.10295e-05
-7.19029 -0.0199175 7.13119e-05
-7.18114 -0.0199698 7.15957e-05
-7.17199 -0.0200223 7.1881e-05
-7.16285 -0.020075 7.21678e-05
-7.1537 -0.0201279 7.24561e-05
-7.14455 -0.0201811 7.27459e-05
-7.13541 -0.0202344 7.30372e-05
-7.12627 -0.0202879 7.33301e-05
-7.11713 -0.0203416 7.36244e-05
-7.10798 -0.0203956 7.39204e-05
-7.09885 -0.0204497 7.42179e-05
-7.08971 -0.0205041 7.4517e-05
-7.08057 -0.0205587 7.48176e-05
-7.07144 -0.0206135 7.51199e-05
-7.0623 -0.0206685 7.54238e-05
-7.05317 -0.0207237 7.57292e-05
-7.04404 -0.0207791 7.60363e-05
-7.03491 -0.0208348 7.63451e-05
-7.02578 -0.0208906 7.66554e-05
-7.01665 -0.0209467 7.69675e-05
-7.00753 -0.021003 7.72812e-05
-6.9984 -0.0210595 7.75966e-05
-6.98928 -0.0211163 7.79137e-05
-6.98016 -0.0211733 7.82324e-05
-6.97103 -0.0212305 7.85529e-05
-6.96191 -0.0212879 7.88752e-05
-6.9528 -0.0213456 7.91991e-05
-6.94368 -0.0214034 7.95248e-05
-6.93456 -0.0214616 7.98523e-05
-6.92545 -0.0215199 8.01816e-05
-6.91633 -0.0215785 8.05126e-05
-6.90722 -0.0216373 8.08454e-05
-6.89811 -0.0216963 8.11801e-05
-6.889 -0.0217556 8.15165e-05
-6.87989 -0.0218152 8.18548e-05
-6.87078 -0.0218749 8.2195e-05
-6.86168 -0.0219349 8.2537e-05
-6.85257 -0.0219952 8.28809e-05
-6.84347 -0.0220557 8.32266e-05
-6.83437 -0.0221164 8.35743e-05
-6.82526 -0.0221774 8.39239e-05
-6.81616 -0.0222386 8.42754e-05
-6.80707 -0.0223001 8.46288e-05
-6.79797 -0.0223618 8.49842e-05
-6.78887 -0.0224238 8.53416e-05
-6.77978 -0.022486 8.57009e-05
-6.77068 -0.0225485 8.60622e-05
-6.76159 -0.0226112 8.64256e-05
-6.7525 -0.0226742 8.6791e-05
-6.74341 -0.0227374 8.71584e-05
-6.73432 -0.022801 8.75278e-05
-6.72523 -0.0228647 8.78993e-05
-6.71614 -0.0229288 8.82729e-05
-6.70706 -0.0229931 8.86486e-05
-6.69797 -0.0230576 8.90264e-05
-6.68889 -0.0231225 8.94063e-05
-6.67981 -0.0231875 8.97884e-05
-6.67072 -0.0232529 9.01726e-05
-6.66164 -0.0233186 9.0559e-05
-6.65257 -0.0233845 9.09475e-05
-6.64349 -0.0234507 9.13383e-05
-6.63441 -0.0235171 9.17313e-05
-6.62534 -0.0235839 9.21265e-05
-6.61626 -0.0236509 9.25239e-05
-6.60719 -0.0237182 9.29237e-05
-6.59812 -0.0237858 9.33257e-05
-6.58905 -0.0238536 9.373e-05
-6.57998 -0.0239218 9.41366e-05
-6.57091 -0.0239902 9.45455e-05
-6.56184 -0.024059 9.49568e-05
-6.55278 -0.024128 9.53704e-05
-6.54371 -0.0241973 9.57865e-05
-6.53465 -0.0242669 9.62049e-05
-6.52559 -0.0243368 9.66257e-05
-6.51652 -0.024407 9.7049e-05
-6.50746 -0.0244775 9.74747e-05
-6.49841 -0.0245483 9.79029e-05
-6.48935 -0.0246194 9.83336e-05
-6.48029 -0.0246908 9.87668e-05
-6.47123 -0.0247625 9.92025e-05
-6.46218 -0.0248345 9.96408e-05
-6.45313 -0.0249068 0.000100082
-6.44407 -0.0249795 0.000100525
-6.43502 -0.0250524 0.000100971
-6.42597 -0.0251257 0.00010142
-6.41692 -0.0251993 0.000101871
-6.40788 -0.0252732 0.000102325
-6.39883 -0.0253474 0.000102781
-6.38978 -0.0254219 0.000103241
-6.38074 -0.0254968 0.000103702
-6.3717 -0.025572 0.000104167
-6.36265 -0.0256475 0.000104635
-6.35361 -0.0257234 0.000105105
-6.34457 -0.0257995 0.000105578
-6.33553 -0.0258761 0.000106054
-6.3265 -0.0259529 0.000106533
-6.31746 -0.0260301 0.000107014
-6.30842 -0.0261076 0.000107499
-6.29939 -0.0261855 0.000107986
-6.29035 -0.0262637 0.000108476
-6.28132 -0.0263423 0.000108969
-6.27229 -0.0264212 0.000109466
-6.26326 -0.0265004 0.000109965
-6.25423 -0.0265801 0.000110467
-6.2452 -0.02666 0.000110972
-6.23618 -0.0267403 0.000111481
-6.22715 -0.026821 0.000111992
-6.21813 -0.0269021 0.000112507
-6.2091 -0.0269835 0.000113024
-6.20008 -0.0270652 0.000113545
-6.19106 -0.0271474 0.000114069
-6.18204 -0.0272299 0.000114596
-6.17302 -0.0273128 0.000115127
-6.164 -0.027396 0.00011566
-6.15498 -0.0274796 0.000116197
-6.14596 -0.0275636 0.000116738
-6.13695 -0.027648 0.000117281
-6.12793 -0.0277328 0.000117828
-6.11892 -0.027818 0.000118379
-6.10991 -0.0279035 0.000118932
-6.1009 -0.0279894 0.00011949
-6.09189 -0.0280758 0.00012005
-6.08288 -0.0281625 0.000120615
-6.07387 -0.0282496 0.000121182
-6.06486 -0.0283371 0.000121753
-6.05586 -0.0284251 0.000122328
-6.04685 -0.0285134 0.000122907
-6.03785 -0.0286021 0.000123489
-6.02885 -0.0286913 0.000124075
-6.01984 -0.0287809 0.000124664
-6.01084 -0.0288708 0.000125257
-6.00184 -0.0289612 0.000125854
-5.99285 -0.029052 0.000126455
-5.98385 -0.0291433 0.000127059
-5.97485 -0.029235 0.000127667
-5.96585 -0.029327 0.00012828
-5.95686 -0.0294196 0.000128896
-5.94787 -0.0295125 0.000129516
-5.93887 -0.0296059 0.00013014
-5.92988 -0.0296998 0.000130768
-5.92089 -0.0297941 0.0001314
-5.9119 -0.0298888 0.000132036
-5.90291 -0.029984 0.000132676
-5.89393 -0.0300796 0.00013332
-5.88494 -0.0301757 0.000133969
-5.87595 -0.0302722 0.000134622
-5.86697 -0.0303692 0.000135278
-5.85798 -0.0304666 0.00013594
-5.849 -0.0305646 0.000136605
-5.84002 -0.030663 0.000137275
-5.83104 -0.0307618 0.000137949
-5.82206 -0.0308612 0.000138628
-5.81308 -0.030961 0.000139311
-5.8041 -0.0310613 0.000139998
-5.79513 -0.0311621 0.00014069
-5.78615 -0.0312634 0.000141387
-5.77718 -0.0313651 0.000142088
-5.7682 -0.0314674 0.000142794
-5.75923 -0.0315701 0.000143505
-5.75026 -0.0316734 0.00014422
-5.74129 -0.0317771 0.00014494
-5.73232 -0.0318814 0.000145665
-5.72335 -0.0319862 0.000146394
-5.71438 -0.0320915 0.000147129
-5.70541 -0.0321973 0.000147868
-5.69645 -0.0323036 0.000148613
-5.68748 -0.0324105 0.000149362
-5.67852 -0.0325179 0.000150116
-5.66955 -0.0326258 0.000150876
-5.66059 -0.0327342 0.00015164
-5.65163 -0.0328432 0.00015241
-5.64267 -0.0329527 0.000153185
-5.63371 -0.0330628 0.000153965
-5.62475 -0.0331734 0.000154751
-5.61579 -0.0332846 0.000155542
-5.60684 -0.0333963 0.000156338
-5.59788 -0.0335086 0.00015714
-5.58893 -0.0336215 0.000157947
-5.57997 -0.0337349 0.00015876
-5.57102 -0.0338489 0.000159578
-5.56207 -0.0339635 0.000160402
-5.55312 -0.0340787 0.000161232
-5.54416 -0.0341944 0.000162067
-5.53522 -0.0343107 0.000162909
-5.52627 -0.0344276 0.000163756
-5.51732 -0.0345452 0.000164609
-5.50837 -0.0346633 0.000165467
-5.49943 -0.034782 0.000166332
-5.49048 -0.0349013 0.000167203
-5.48154 -0.0350213 0.00016808
-5.4726 -0.0351418 0.000168963
-5.46365 -0.035263 0.000169853
-5.45471 -0.0353848 0.000170748
-5.44577 -0.0355073 0.00017165
-5.43683 -0.0356304 0.000172559
-5.4279 -0.0357541 0.000173473
-5.41896 -0.0358784 0.000174395
-5.41002 -0.0360034 0.000175322
-5.40109 -0.0361291 0.000176257
-5.39215 -0.0362554 0.000177198
-5.38322 -0.0363824 0.000178145
-5.37428 -0.03651 0.0001791
-5.36535 -0.0366384 0.000180061
-5.35642 -0.0367674 0.00018103
-5.34749 -0.036897 0.000182005
-5.33856 -0.0370274 0.000182987
-5.32963 -0.0371584 0.000183977
-5.3207 -0.0372902 0.000184973
-5.31178 -0.0374227 0.000185977
-5.30285 -0.0375558 0.000186988
-5.29393 -0.0376897 0.000188007
-5.285 -0.0378243 0.000189033
-5.27608 -0.0379596 0.000190066
-5.26716 -0.0380956 0.000191107
-5.25824 -0.0382324 0.000192156
-5.24931 -0.0383699 0.000193212
-5.24039 -0.0385081 0.000194276
-5.23148 -0.0386471 0.000195348
-5.22256 -0.0387869 0.000196428
-5.21364 -0.0389274 0.000197516
-5.20472 -0.0390687 0.000198612
-5.19581 -0.0392107 0.000199717
-5.18689 -0.0393536 0.000200829
-5.17798 -0.0394972 0.00020195
-5.16907 -0.0396416 0.000203079
-5.16015 -0.0397868 0.000204217
-5.15124 -0.0399327 0.000205363
-5.14233 -0.0400795 0.000206518
-5.13342 -0.0402272 0.000207681
-5.12451 -0.0403756 0.000208854
-5.11561 -0.0405248 0.000210035
-5.1067 -0.0406749 0.000211225
-5.09779 -0.0408258 0.000212424
-5.08889 -0.0409776 0.000213633
-5.07998 -0.0411302 0.00021485
-5.07108 -0.0412837 0.000216077
-5.06218 -0.041438 0.000217314
-5.05327 -0.0415932 0.00021856
-5.04437 -0.0417493 0.000219815
-5.03547 -0.0419063 0.00022108
-5.02657 -0.0420641 0.000222355
-5.01767 -0.0422229 0.00022364
-5.00877 -0.0423825 0.000224935
-4.99988 -0.0425431 0.00022624
-4.99098 -0.0427046 0.000227555
-4.98209 -0.042867 0.000228881
-4.97319 -0.0430303 0.000230217
-4.9643 -0.0431946 0.000231563
-4.9554 -0.0433598 0.00023292
-4.94651 -0.043526 0.000234287
-4.93762 -0.0436931 0.000235666
-4.92873 -0.0438613 0.000237055
-4.91984 -0.0440303 0.000238456
-4.91095 -0.0442004 0.000239867
-4.90206 -0.0443715 0.00024129
-4.89317 -0.0445435 0.000242724
-4.88429 -0.0447166 0.00024417
-4.8754 -0.0448907 0.000245627
-4.86651 -0.0450658 0.000247096
-4.85763 -0.045242 0.000248577
-4.84875 -0.0454191 0.000250069
-4.83986 -0.0455974 0.000251574
-4.83098 -0.0457767 0.000253091
-4.8221 -0.045957 0.000254621
-4.81322 -0.0461385 0.000256162
-4.80434 -0.046321 0.000257717
-4.79546 -0.0465046 0.000259284
-4.78658 -0.0466893 0.000260864
-4.77771 -0.0468751 0.000262457
-4.76883 -0.0470621 0.000264063
-4.75995 -0.0472501 0.000265682
-4.75108 -0.0474394 0.000267315
-4.7422 -0.0476297 0.000268961
-4.73333 -0.0478212 0.000270621
-4.72446 -0.0480139 0.000272295
-4.71558 -0.0482078 0.000273983
-4.70671 -0.0484028 0.000275685
-4.69784 -0.0485991 0.000277401
-4.68897 -0.0487965 0.000279132
-4.6801 -0.0489952 0.000280877
-4.67123 -0.0491951 0.000282637
-4.66237 -0.0493962 0.000284412
-4.6535 -0.0495986 0.000286202
-4.64463 -0.0498022 0.000288007
-4.63577 -0.0500071 0.000289827
-4.6269 -0.0502133 0.000291664
-4.61804 -0.0504207 0.000293515
-4.60918 -0.0506295 0.000295383
-4.60031 -0.0508396 0.000297267
-4.59145 -0.051051 0.000299167
-4.58259 -0.0512637 0.000301083
-4.57373 -0.0514778 0.000303016
-4.56487 -0.0516933 0.000304966
-4.55601 -0.0519101 0.000306933
-4.54716 -0.0521283 0.000308917
-4.5383 -0.0523479 0.000310919
-4.52944 -0.0525689 0.000312938
-4.52059 -0.0527913 0.000314974
-4.51173 -0.0530152 0.000317029
-4.50288 -0.0532404 0.000319102
-4.49402 -0.0534672 0.000321193
-4.48517 -0.0536954 0.000323302
-4.47632 -0.0539251 0.000325431
-4.46747 -0.0541563 0.000327578
-4.45862 -0.054389 0.000329745
-4.44977 -0.0546232 0.000331931
-4.44092 -0.054859 0.000334137
-4.43207 -0.0550963 0.000336362
-4.42322 -0.0553352 0.000338608
-4.41437 -0.0555756 0.000340874
-4.40553 -0.0558177 0.000343161
-4.39668 -0.0560613 0.000345468
-4.38783 -0.0563066 0.000347797
-4.37899 -0.0565535 0.000350146
-4.37015 -0.0568021 0.000352518
-4.3613 -0.0570523 0.000354911
-4.35246 -0.0573042 0.000357326
-4.34362 -0.0575578 0.000359763
-4.33478 -0.0578131 0.000362223
-4.32594 -0.0580701 0.000364706
-4.3171 -0.0583289 0.000367212
-4.30826 -0.0585895 0.000369742
-4.29942 -0.0588518 0.000372295
-4.29058 -0.0591159 0.000374872
-4.28175 -0.0593818 0.000377473
-4.27291 -0.0596496 0.000380099
-4.26407 -0.0599192 0.000382749
-4.25524 -0.0601906 0.000385425
-4.2464 -0.060464 0.000388126
-4.23757 -0.0607392 0.000390853
-4.22874 -0.0610164 0.000393606
-4.21991 -0.0612954 0.000396385
-4.21107 -0.0615765 0.000399191
-4.20224 -0.0618595 0.000402024
-4.19341 -0.0621445 0.000404884
-4.18458 -0.0624315 0.000407772
-4.17575 -0.0627205 0.000410689
-4.16693 -0.0630116 0.000413633
-4.1581 -0.0633047 0.000416606
-4.14927 -0.0636 0.000419609
-4.14045 -0.0638973 0.00042264
-4.13162 -0.0641968 0.000425702
-4.12279 -0.0644984 0.000428794
-4.11397 -0.0648022 0.000431916
-4.10515 -0.0651082 0.00043507
-4.09632 -0.0654164 0.000438255
-4.0875 -0.0657268 0.000441471
-4.07868 -0.0660395 0.00044472
-4.06986 -0.0663545 0.000448001
-4.06104 -0.0666717 0.000451316
-4.05222 -0.0669914 0.000454664
-4.0434 -0.0673133 0.000458045
-4.03458 -0.0676376 0.000461462
-4.02576 -0.0679644 0.000464912
-4.01695 -0.0682935 0.000468398
-4.00813 -0.0686251 0.00047192
-3.99931 -0.0689592 0.000475478
-3.9905 -0.0692958 0.000479072
-3.98168 -0.0696349 0.000482704
-3.97287 -0.0699765 0.000486373
-3.96405 -0.0703207 0.000490081
-3.95524 -0.0706676 0.000493826
-3.94643 -0.071017 0.000497611
-3.93762 -0.0713691 0.000501436
-3.92881 -0.0717239 0.000505301
-3.92 -0.0720814 0.000509207
-3.91119 -0.0724417 0.000513153
-3.90238 -0.0728047 0.000517142
-3.89357 -0.0731705 0.000521173
-3.88476 -0.0735392 0.000525247
-3.87595 -0.0739107 0.000529365
-3.86715 -0.0742851 0.000533527
-3.85834 -0.0746624 0.000537734
-3.84953 -0.0750427 0.000541986
-3.84073 -0.075426 0.000546284
-3.83192 -0.0758123 0.000550628
-3.82312 -0.0762016 0.000555021
-3.81432 -0.076594 0.000559461
-3.80551 -0.0769895 0.000563949
-3.79671 -0.0773882 0.000568487
-3.78791 -0.0777901 0.000573076
-3.77911 -0.0781952 0.000577714
-3.77031 -0.0786035 0.000582405
-3.76151 -0.0790152 0.000587147
-3.75271 -0.0794301 0.000591943
-3.74391 -0.0798485 0.000596792
-3.73511 -0.0802702 0.000601696
-3.72632 -0.0806954 0.000606655
-3.71752 -0.0811241 0.00061167
-3.70872 -0.0815562 0.000616742
-3.69993 -0.081992 0.000621872
-3.69113 -0.0824313 0.000627061
-3.68234 -0.0828743 0.000632308
-3.67355 -0.083321 0.000637617
-3.66475 -0.0837714 0.000642986
-3.65596 -0.0842256 0.000648418
-3.64717 -0.0846835 0.000653912
-3.63838 -0.0851454 0.000659471
-3.62958 -0.0856111 0.000665094
-3.62079 -0.0860808 0.000670784
-3.612 -0.0865545 0.00067654
-3.60321 -0.0870322 0.000682365
-3.59443 -0.087514 0.000688258
-3.58564 -0.088 0.000694222
-3.57685 -0.0884901 0.000700256
-3.56806 -0.0889845 0.000706363
-3.55928 -0.0894831 0.000712543
-3.55049 -0.0899861 0.000718798
-3.5417 -0.0904935 0.000725128
-3.53292 -0.0910053 0.000731535
-3.52413 -0.0915216 0.00073802
-3.51535 -0.0920425 0.000744585
-3.50657 -0.092568 0.00075123
-3.49778 -0.0930982 0.000757956
-3.489 -0.093633 0.000764766
-3.48022 -0.0941727 0.00077166
-3.47144 -0.0947172 0.00077864
-3.46266 -0.0952666 0.000785706
-3.45388 -0.0958209 0.000792862
-3.4451 -0.0963803 0.000800107
-3.43632 -0.0969448 0.000807444
-3.42754 -0.0975144 0.000814874
-3.41876 -0.0980892 0.000822398
-3.40999 -0.0986693 0.000830018
-3.40121 -0.0992548 0.000837736
-3.39243 -0.0998456 0.000845553
-3.38366 -0.100442 0.00085347
-3.37488 -0.101044 0.000861491
-3.36611 -0.101651 0.000869615
-3.35733 -0.102265 0.000877846
-3.34856 -0.102884 0.000886184
-3.33979 -0.103509 0.000894632
-3.33101 -0.104139 0.000903191
-3.32224 -0.104776 0.000911864
-3.31347 -0.105419 0.000920652
-3.3047 -0.106068 0.000929557
-3.29593 -0.106724 0.000938582
-3.28716 -0.107385 0.000947728
-3.27839 -0.108053 0.000956998
-3.26962 -0.108728 0.000966393
-3.26085 -0.109409 0.000975917
-3.25208 -0.110097 0.00098557
-3.24331 -0.110792 0.000995356
-3.23455 -0.111493 0.00100528
-3.22578 -0.112202 0.00101534
-3.21701 -0.112917 0.00102553
-3.20825 -0.11364 0.00103587
-3.19948 -0.11437 0.00104636
-3.19072 -0.115107 0.00105699
-3.18195 -0.115852 0.00106777
-3.17319 -0.116605 0.00107871
-3.16442 -0.117365 0.0010898
-3.15566 -0.118132 0.00110105
-3.1469 -0.118908 0.00111246
-3.13814 -0.119692 0.00112403
-3.12938 -0.120484 0.00113578
-3.12062 -0.121284 0.00114769
-3.11186 -0.122092 0.00115978
-3.1031 -0.122909 0.00117204
-3.09434 -0.123735 0.00118449
-3.08558 -0.124569 0.00119712
-3.07682 -0.125412 0.00120994
-3.06806 -0.126265 0.00122295
-3.0593 -0.127126 0.00123615
-3.05055 -0.127997 0.00124955
-3.04179 -0.128877 0.00126316
-3.03303 -0.129766 0.00127697
-3.02428 -0.130665 0.001291
-3.01552 -0.131575 0.00130523
-3.00677 -0.132494 0.00131969
-2.99801 -0.133423 0.00133437
-2.98926 -0.134362 0.00134928
-2.9805 -0.135313 0.00136443
-2.97175 -0.136273 0.00137981
-2.963 -0.137245 0.00139543
-2.95425 -0.138227 0.0014113
-2.9455 -0.139221 0.00142742
-2.93674 -0.140226 0.0014438
-2.92799 -0.141242 0.00146044
-2.91924 -0.14227 0.00147736
-2.91049 -0.14331 0.00149454
-2.90174 -0.144362 0.00151201
-2.89299 -0.145427 0.00152976
-2.88425 -0.146503 0.00154781
-2.8755 -0.147593 0.00156615
-2.86675 -0.148695 0.0015848
-2.858 -0.149811 0.00160376
-2.84926 -0.15094 0.00162304
-2.84051 -0.152082 0.00164264
-2.83176 -0.153238 0.00166257
-2.82302 -0.154408 0.00168285
-2.81427 -0.155592 0.00170347
-2.80553 -0.156791 0.00172445
-2.79678 -0.158005 0.00174579
-2.78804 -0.159233 0.00176751
-2.7793 -0.160477 0.0017896
-2.77055 -0.161737 0.00181208
-2.76181 -0.163012 0.00183496
-2.75307 -0.164303 0.00185825
-2.74433 -0.165611 0.00188195
-2.73559 -0.166935 0.00190608
-2.72685 -0.168276 0.00193065
-2.71811 -0.169635 0.00195566
-2.70937 -0.171011 0.00198113
-2.70063 -0.172405 0.00200707
-2.69189 -0.173817 0.00203348
-2.68315 -0.175248 0.00206039
-2.67441 -0.176697 0.0020878
-2.66567 -0.178166 0.00211572
-2.65693 -0.179655 0.00214418
-2.6482 -0.181163 0.00217317
-2.63946 -0.182692 0.00220272
-2.63072 -0.184242 0.00223283
-2.62199 -0.185813 0.00226353
-2.61325 -0.187405 0.00229483
-2.60452 -0.18902 0.00232674
-2.59578 -0.190657 0.00235928
-2.58705 -0.192317 0.00239246
-2.57831 -0.194 0.00242631
-2.56958 -0.195707 0.00246083
-2.56085 -0.197438 0.00249605
-2.55211 -0.199194 0.00253199
-2.54338 -0.200975 0.00256866
-2.53465 -0.202782 0.00260609
-2.52592 -0.204616 0.00264429
-2.51719 -0.206476 0.00268329
-2.50845 -0.208364 0.0027231
-2.49972 -0.210279 0.00276376
-2.49099 -0.212224 0.00280528
-2.48226 -0.214197 0.00284768
-2.47353 -0.2162 0.002891
-2.46481 -0.218234 0.00293526
-2.45608 -0.220299 0.00298048
-2.44735 -0.222396 0.0030267
-2.43862 -0.224525 0.00307394
-2.42989 -0.226688 0.00312223
-2.42117 -0.228884 0.00317161
-2.41244 -0.231116 0.0032221
-2.40371 -0.233382 0.00327374
-2.39499 -0.235686 0.00332656
-2.38626 -0.238026 0.0033806
-2.37753 -0.240404 0.00343589
-2.36881 -0.242822 0.00349248
-2.36008 -0.245279 0.00355041
-2.35136 -0.247777 0.00360971
-2.34264 -0.250316 0.00367043
-2.33391 -0.252899 0.00373261
-2.32519 -0.255525 0.00379631
-2.31647 -0.258196 0.00386156
-2.30774 -0.260913 0.00392843
-2.29902 -0.263678 0.00399695
-2.2903 -0.26649 0.0040672
-2.28158 -0.269352 0.00413922
-2.27286 -0.272265 0.00421307
-2.26414 -0.275229 0.00428882
-2.25542 -0.278247 0.00436653
-2.24669 -0.28132 0.00444626
-2.23798 -0.284449 0.00452809
-2.22926 -0.287636 0.0046121
-2.22054 -0.290882 0.00469835
-2.21182 -0.294189 0.00478693
-2.2031 -0.297558 0.00487792
-2.19438 -0.300992 0.0049714
-2.18566 -0.304491 0.00506748
-2.17695 -0.308058 0.00516624
-2.16823 -0.311695 0.00526778
-2.15951 -0.315403 0.00537221
-2.15079 -0.319185 0.00547964
-2.14208 -0.323043 0.00559017
-2.13336 -0.326979 0.00570394
-2.12465 -0.330995 0.00582107
-2.11593 -0.335093 0.00594169
-2.10722 -0.339277 0.00606593
-2.0985 -0.343549 0.00619394
-2.08979 -0.347911 0.00632588
-2.08107 -0.352366 0.00646191
-2.07236 -0.356917 0.00660219
-2.06365 -0.361567 0.0067469
-2.05493 -0.36632 0.00689623
-2.04622 -0.371178 0.00705038
-2.03751 -0.376144 0.00720955
-2.0288 -0.381224 0.00737396
-2.02008 -0.386419 0.00754384
-2.01137 -0.391735 0.00771943
-2.00266 -0.397175 0.007901
-1.99395 -0.402743 0.00808881
-1.98524 -0.408443 0.00828314
-1.97653 -0.414282 0.00848431
-1.96782 -0.420262 0.00869264
-1.95911 -0.42639 0.00890846
-1.9504 -0.432671 0.00913214
-1.94169 -0.43911 0.00936405
-1.93298 -0.445713 0.00960462
-1.92427 -0.452487 0.00985425
-1.91556 -0.459437 0.0101134
-1.90686 -0.466571 0.0103826
-1.89815 -0.473895 0.0106624
-1.88944 -0.481418 0.0109532
-1.88073 -0.489146 0.0112558
-1.87203 -0.497089 0.0115706
-1.86332 -0.505256 0.0118985
-1.85461 -0.513655 0.01224
-1.84591 -0.522296 0.0125961
-1.8372 -0.531189 0.0129674
-1.8285 -0.540346 0.013355
-1.81979 -0.549778 0.0137597
-1.81108 -0.559498 0.0141826
-1.80238 -0.569518 0.0146247
-1.79368 -0.579852 0.0150873
-1.78497 -0.590514 0.0155716
-1.77627 -0.601521 0.016079
-1.76756 -0.612888 0.016611
-1.75886 -0.624634 0.0171692
-1.75016 -0.636776 0.0177553
-1.74145 -0.649336 0.0183712
-1.73275 -0.662334 0.019019
-1.72405 -0.675793 0.0197009
-1.71535 -0.689738 0.0204193
-1.70665 -0.704195 0.0211769
-1.69794 -0.719192 0.0219765
-1.68924 -0.734759 0.0228213
-1.68054 -0.750928 0.0237148
-1.67184 -0.767735 0.0246607
-1.66314 -0.785218 0.0256633
-1.65444 -0.803416 0.0267271
-1.64574 -0.822375 0.0278573
-1.63704 -0.842141 0.0290593
-1.62834 -0.862767 0.0303395
-1.61964 -0.884309 0.0317048
-1.61094 -0.906829 0.0331628
-1.60224 -0.930393 0.0347221
-1.59354 -0.955075 0.0363922
-1.58484 -0.980954 0.038184
-1.57615 -1.00812 0.0401095
-1.56745 -1.03667 0.0421823
-1.55875 -1.0667 0.0444178
-1.55005 -1.09835 0.0468334
-1.54136 -1.13173 0.049449
-1.53266 -1.167 0.0522872
-1.52396 -1.20431 0.055374
-1.51527 -1.24384 0.0587393
-1.50657 -1.28581 0.0624174
-1.49787 -1.33043 0.0664483
-1.48918 -1.37797 0.0708786
-1.48048 -1.42872 0.0757628
-1.47179 -1.483 0.0811647
-1.46309 -1.54121 0.0871603
-1.4544 -1.60376 0.0938397
-1.4457 -1.67117 0.101311
-1.43701 -1.74402 0.109703
-1.42831 -1.82299 0.119175
-1.41962 -1.90887 0.129919
-1.41092 -2.00261 0.142173
-1.40223 -2.10531 0.156234
-1.39354 -2.21832 0.172474
-1.38484 -2.34325 0.191367
-1.37615 -2.48208 0.213521
-1.36746 -2.63723 0.239731
-1.35876 -2.81172 0.271048
-1.35007 -3.00936 0.308884
-1.34138 -3.235 0.355175
-1.33269 -3.49494 0.41263
-1.32399 -3.79751 0.485125
-1.3153 -4.15385 0.578371
-1.30661 -4.57929 0.701042
-1.29792 -5.09537 0.866821
-1.28923 -5.73311 1.09825
-1.28054 -6.53847 1.4345
-1.27185 -7.58117 1.94813
-1.26316 -8.96785 2.78449
-1.25447 -10.8523 4.26364
-1.24578 -13.3702 7.16741
-1.23709 -15.9461 13.5036
-1.2284 -12.8919 26.2254
-1.21971 6.38132 31.5021
-1.21102 16.427 18.2183
-1.20233 14.9283 9.29618
-1.19364 12.1985 5.26888
-1.18495 10.0469 3.31599
-1.17626 8.46643 2.25777
-1.16757 7.29085 1.62906
-1.15888 6.39329 1.22789
-1.15019 5.68992 0.957296
-1.14151 5.12584 0.766576
-1.13282 4.6644 0.627301
-1.12413 4.28045 0.52259
-1.11544 3.95631 0.44193
-1.10676 3.67921 0.378506
-1.09807 3.43973 0.32775
-1.08938 3.23078 0.286508
-1.08069 3.04694 0.252548
-1.07201 2.88398 0.224254
-1.06332 2.73857 0.200435
-1.05463 2.60806 0.180196
-1.04595 2.49028 0.162854
-1.03726 2.38347 0.147883
-1.02858 2.2862 0.134869
-1.01989 2.19724 0.123486
-1.0112 2.11559 0.113472
-1.00252 2.0404 0.104617
-0.993833 1.97093 0.0967479
-0.985148 1.90657 0.0897239
-0.976463 1.84678 0.0834281
-0.967778 1.7911 0.0777631
-0.959093 1.73913 0.0726474
-0.950408 1.6905 0.068012
-0.941724 1.64493 0.0637985
-0.933039 1.60213 0.0599573
-0.924355 1.56186 0.0564456
-0.915671 1.52391 0.0532266
-0.906987 1.48809 0.0502687
-0.898303 1.45424 0.0475442
-0.889619 1.42219 0.0450292
-0.880936 1.39181 0.0427026
-0.872252 1.36298 0.040546
-0.863569 1.33559 0.0385431
-0.854886 1.30954 0.0366795
-0.846202 1.28473 0.0349427
-0.837519 1.26108 0.0333212
-0.828837 1.23851 0.0318049
-0.820154 1.21696 0.030385
-0.811471 1.19636 0.0290533
-0.802789 1.17666 0.0278026
-0.794106 1.15779 0.0266263
-0.785424 1.13972 0.0255187
-0.776742 1.12239 0.0244744
-0.76806 1.10576 0.0234886
-0.759378 1.0898 0.0225569
-0.750696 1.07447 0.0216754
-0.742014 1.05973 0.0208405
-0.733333 1.04555 0.0200489
-0.724651 1.03191 0.0192976
-0.71597 1.01877 0.0185838
-0.707289 1.00612 0.017905
-0.698608 0.993927 0.0172589
-0.689927 0.98217 0.0166434
-0.681246 0.970831 0.0160564
-0.672565 0.959888 0.0154963
-0.663884 0.949326 0.0149613
-0.655203 0.939126 0.0144499
-0.646523 0.929272 0.0139607
-0.637842 0.919751 0.0134923
-0.629162 0.910548 0.0130436
-0.620482 0.901649 0.0126133
-0.611801 0.893042 0.0122004
-0.603121 0.884717 0.011804
-0.594441 0.87666 0.0114231
-0.585761 0.868863 0.0110569
-0.577081 0.861315 0.0107045
-0.568402 0.854006 0.0103653
-0.559722 0.846929 0.0100385
-0.551042 0.840074 0.00972341
-0.542363 0.833434 0.0094195
-0.533684 0.827001 0.00912617
-0.525004 0.820768 0.00884288
-0.516325 0.814728 0.00856912
-0.507646 0.808875 0.00830441
-0.498967 0.803202 0.00804831
-0.490288 0.797704 0.00780039
-0.481609 0.792376 0.00756025
-0.47293 0.787211 0.00732751
-0.464251 0.782206 0.00710183
-0.455572 0.777354 0.00688286
-0.446893 0.772653 0.00667029
-0.438215 0.768097 0.00646382
-0.429536 0.763682 0.00626316
-0.420858 0.759404 0.00606804
-0.412179 0.75526 0.00587821
-0.403501 0.751245 0.00569342
-0.394822 0.747358 0.00551344
-0.386144 0.743593 0.00533805
-0.377466 0.739949 0.00516705
-0.368788 0.736422 0.00500023
-0.36011 0.733009 0.0048374
-0.351432 0.729708 0.00467839
-0.342754 0.726516 0.00452302
-0.334076 0.72343 0.00437113
-0.325398 0.720449 0.00422256
-0.31672 0.71757 0.00407716
-0.308042 0.71479 0.00393478
-0.299364 0.712108 0.00379529
-0.290687 0.709523 0.00365855
-0.282009 0.707031 0.00352444
-0.273331 0.704631 0.00339284
-0.264654 0.702322 0.00326362
-0.255976 0.700101 0.00313668
-0.247299 0.697968 0.00301191
-0.238621 0.695921 0.00288919
-0.229944 0.693959 0.00276844
-0.221266 0.692079 0.00264956
-0.212589 0.690281 0.00253244
-0.203912 0.688564 0.002417
-0.195234 0.686927 0.00230315
-0.186557 0.685368 0.0021908
-0.17788 0.683886 0.00207988
-0.169203 0.682481 0.0019703
-0.160525 0.681152 0.00186198
-0.151848 0.679897 0.00175484
-0.143171 0.678716 0.00164882
-0.134494 0.677608 0.00154384
-0.125817 0.676573 0.00143983
-0.11714 0.67561 0.00133671
-0.108463 0.674718 0.00123443
-0.0997855 0.673897 0.00113291
-0.0911085 0.673146 0.00103209
-0.0824315 0.672464 0.000931907
-0.0737544 0.671852 0.000832294
-0.0650774 0.671309 0.000733189
-0.0564004 0.670835 0.000634532
-0.0477234 0.670429 0.000536262
-0.0390464 0.670091 0.000438317
-0.0303694 0.66982 0.000340638
-0.0216924 0.669618 0.000243166
-0.0130155 0.669483 0.000145841
-0.00433849 0.669415 4.86038e-05
0.00433849 0.669415 -4.86038e-05
0.0130155 0.669483 -0.000145841
0.0216924 0.669618 -0.000243166
0.0303694 0.66982 -0.000340638
0.0390464 0.670091 -0.000438317
0.0477234 0.670429 -0.000536262
0.0564004 0.670835 -0.000634532
0.0650774 0.671309 -0.000733189
0.0737544 0.671852 -0.000832294
0.0824315 0.672464 -0.000931907
0.0911085 0.673146 -0.00103209
0.0997855 0.673897 -0.00113291
0.108463 0.674718 -0.00123443
0.11714 0.67561 -0.00133671
0.125817 0.676573 -0.00143983
0.134494 0.677608 -0.00154384
0.143171 0.678716 -0.00164882
0.151848 0.679897 -0.00175484
0.160525 0.681152 -0.00186198
0.169203 0.682481 -0.0019703
0.17788 0.683886 -0.00207988
0.186557 0.685368 -0.0021908
0.195234 0.686927 -0.00230315
0.203912 0.688564 -0.002417
0.212589 0.690281 -0.00253244
0.221266 0.692079 -0.00264956
0.229944 0.693959 -0.00276844
0.238621 0.695921 -0.00288919
0.247299 0.697968 -0.00301191
0.255976 0.700101 -0.00313668
0.264654 0.702322 -0.00326362
0.273331 0.704631 -0.00339284
0.282009 0.707031 -0.00352444
0.290687 0.709523 -0.00365855
0.299364 0.712108 -0.00379529
0.308042 0.71479 -0.00393478
0.31672 0.71757 -0.00407716
0.325398 0.720449 -0.00422256
0.334076 0.72343 -0.00437113
0.342754 0.726516 -0.00452302
0.351432 0.729708 -0.00467839
0.36011 0.733009 -0.0048374
0.368788 0.736422 -0.00500023
0.377466 0.739949 -0.00516705
0.386144 0.743593 -0.00533805
0.394822 0.747358 -0.00551344
0.403501 0.751245 -0.00569342
0.412179 0.75526 -0.00587821
0.420858 0.759404 -0.00606804
0.429536 0.763682 -0.00626316
0.438215 0.768097 -0.00646382
0.446893 0.772653 -0.00667029
0.455572 0.777354 -0.00688286
0.464251 0.782206 -0.00710183
0.47293 0.787211 -0.00732751
0.481609 0.792376 -0.00756025
0.490288 0.797704 -0.00780039
0.498967 0.803202 -0.00804831
0.507646 0.808875 -0.00830441
0.516325 0.814728 -0.00856912
0.525004 0.820768 -0.00884288
0.533684 0.827001 -0.00912617
0.542363 0.833434 -0.0094195
0.551042 0.840074 -0.00972341
0.559722 0.846929 -0.0100385
0.568402 0.854006 -0.0103653
0.577081 0.861315 -0.0107045
0.585761 0.868863 -0.0110569
0.594441 0.87666 -0.0114231
0.603121 0.884717 -0.011804
0.611801 0.893042 -0.0122004
0.620482 0.901649 -0.0126133
0.629162 0.910548 -0.0130436
0.637842 0.919751 -0.0134923
0.646523 0.929272 -0.0139607
0.655203 0.939126 -0.0144499
0.663884 0.949326 -0.0149613
0.672565 0.959888 -0.0154963
0.681246 0.970831 -0.0160564
0.689927 0.98217 -0.0166434
0.698608 0.993927 -0.0172589
0.707289 1.00612 -0.017905
0.71597 1.01877 -0.0185838
0.724651 1.03191 -0.0192976
0.733333 1.04555 -0.0200489
0.742014 1.05973 -0.0208405
0.750696 1.07447 -0.0216754
0.759378 1.0898 -0.0225569
0.76806 1.10576 -0.0234886
0.776742 1.12239 -0.0244744
0.785424 1.13972 -0.0255187
0.794106 1.15779 -0.0266263
0.802789 1.17666 -0.0278026
0.811471 1.19636 -0.0290533
0.820154 1.21696 -0.030385
0.828837 1.23851 -0.0318049
0.837519 1.26108 -0.0333212
0.846202 1.28473 -0.0349427
0.854886 1.30954 -0.0366795
0.863569 1.33559 -0.0385431
0.872252 1.36298 -0.040546
0.880936 1.39181 -0.0427026
0.889619 1.42219 -0.0450292
0.898303 1.45424 -0.0475442
0.906987 1.48809 -0.0502687
0.915671 1.52391 -0.0532266
0.924355 1.56186 -0.0564456
0.933039 1.60213 -0.0599573
0.941724 1.64493 -0.0637985
0.950408 1.6905 -0.068012
0.959093 1.73913 -0.0726474
0.967778 1.7911 -0.0777631
0.976463 1.84678 -0.0834281
0.985148 1.90657 -0.0897239
0.993833 1.97093 -0.0967479
1.00252 2.0404 -0.104617
1.0112 2.11559 -0.113472
1.01989 2.19724 -0.123486
1.02858 2.2862 -0.134869
1.03726 2.38347 -0.147883
1.04595 2.49028 -0.162854
1.05463 2.60806 -0.180196
1.06332 2.73857 -0.200435
1.07201 2.88398 -0.224254
1.08069 3.04694 -0.252548
1.08938 3.23078 -0.286508
1.09807 3.43973 -0.32775
1.10676 3.67921 -0.378506
1.11544 3.95631 -0.44193
1.12413 4.28045 -0.52259
1.13282 4.6644 -0.627301
1.14151 5.12584 -0.766576
1.15019 5.68992 -0.957296
1.15888 6.39329 -1.22789
1.16757 7.29085 -1.62906
1.17626 8.46643 -2.25777
1.18495 10.0469 -3.31599
1.19364 12.1985 -5.26888
1.20233 14.9283 -9.29618
1.21102 16.427 -18.2183
1.21971 6.38132 -31.5021
1.2284 -12.8919 -26.2254
1.23709 -15.9461 -13.5036
1.24578 -13.3702 -7.16741
1.25447 -10.8523 -4.26364
1.26316 -8.96785 -2.78449
1.27185 -7.58117 -1.94813
1.28054 -6.53847 -1.4345
1.28923 -5.73311 -1.09825
1.29792 -5.09537 -0.866821
1.30661 -4.57929 -0.701042
1.3153 -4.15385 -0.578371
1.32399 -3.79751 -0.485125
1.33269 -3.49494 -0.41263
1.34138 -3.235 -0.355175
1.35007 -3.00936 -0.308884
1.35876 -2.81172 -0.271048
1.36746 -2.63723 -0.239731
1.37615 -2.48208 -0.213521
1.38484 -2.34325 -0.191367
1.39354 -2.21832 -0.172474
1.40223 -2.10531 -0.156234
1.41092 -2.00261 -0.142173
1.41962 -1.90887 -0.129919
1.42831 -1.82299 -0.119175
1.43701 -1.74402 -0.109703
1.4457 -1.67117 -0.101311
1.4544 -1.60376 -0.0938397
1.46309 -1.54121 -0.0871603
1.47179 -1.483 -0.0811647
1.48048 -1.42872 -0.0757628
1.48918 -1.37797 -0.0708786
1.49787 -1.33043 -0.0664483
1.50657 -1.28581 -0.0624174
1.51527 -1.24384 -0.0587393
1.52396 -1.20431 -0.055374
1.53266 -1.167 -0.0522872
1.54136 -1.13173 -0.049449
1.55005 -1.09835 -0.0468334
1.55875 -1.0667 -0.0444178
1.56745 -1.03667 -0.0421823
1.57615 -1.00812 -0.0401095
1.58484 -0.980954 -0.038184
1.59354 -0.955075 -0.0363922
1.60224 -0.930393 -0.0347221
1.61094 -0.906829 -0.0331628
1.61964 -0.884309 -0.0317048
1.62834 -0.862767 -0.0303395
1.63704 -0.842141 -0.0290593
1.64574 -0.822375 -0.0278573
1.65444 -0.803416 -0.0267271
1.66314 -0.785218 -0.0256633
1.67184 -0.767735 -0.0246607
1.68054 -0.750928 -0.0237148
1.68924 -0.734759 -0.0228213
1.69794 -0.719192 -0.0219765
1.70665 -0.704195 -0.0211769
1.71535 -0.689738 -0.0204193
1.72405 -0.675793 -0.0197009
1.73275 -0.662334 -0.019019
1.74145 -0.649336 -0.0183712
1.75016 -0.636776 -0.0177553
1.75886 -0.624634 -0.0171692
1.76756 -0.612888 -0.016611
1.77627 -0.601521 -0.016079
1.78497 -0.590514 -0.0155716
1.79368 -0.579852 -0.0150873
1.80238 -0.569518 -0.0146247
1.81108 -0.559498 -0.0141826
1.81979 -0.549778 -0.0137597
1.8285 -0.540346 -0.013355
1.8372 -0.531189 -0.0129674
1.84591 -0.522296 -0.0125961
1.85461 -0.513655 -0.01224
1.86332 -0.505256 -0.0118985
1.87203 -0.497089 -0.0115706
1.88073 -0.489146 -0.0112558
1.88944 -0.481418 -0.0109532
1.89815 -0.473895 -0.0106624
1.90686 -0.466571 -0.0103826
1.91556 -0.459437 -0.0101134
1.92427 -0.452487 -0.00985425
1.93298 -0.445713 -0.00960462
1.94169 -0.43911 -0.00936405
1.9504 -0.432671 -0.00913214
1.95911 -0.42639 -0.00890846
1.96782 -0.420262 -0.00869264
1.97653 -0.414282 -0.00848431
1.98524 -0.408443 -0.00828314
1.99395 -0.402743 -0.00808881
2.00266 -0.397175 -0.007901
2.01137 -0.391735 -0.00771943
2.02008 -0.386419 -0.00754384
2.0288 -0.381224 -0.00737396
2.03751 -0.376144 -0.00720955
2.04622 -0.371178 -0.00705038
2.05493 -0.36632 -0.00689623
2.06365 -0.361567 -0.0067469
2.07236 -0.356917 -0.00660219
2.08107 -0.352366 -0.00646191
2.08979 -0.347911 -0.00632588
2.0985 -0.343549 -0.00619394
2.10722 -0.339277 -0.00606593
2.11593 -0.335093 -0.00594169
2.12465 -0.330995 -0.00582107
2.13336 -0.326979 -0.00570394
2.14208 -0.323043 -0.00559017
2.15079 -0.319185 -0.00547964
2.15951 -0.315403 -0.00537221
2.16823 -0.311695 -0.00526778
2.17695 -0.308058 -0.00516624
2.18566 -0.304491 -0.00506748
2.19438 -0.300992 -0.0049714
2.2031 -0.297558 -0.00487792
2.21182 -0.294189 -0.00478693
2.22054 -0.290882 -0.00469835
2.22926 -0.287636 -0.0046121
2.23798 -0.284449 -0.00452809
2.24669 -0.28132 -0.00444626
2.25542 -0.278247 -0.00436653
2.26414 -0.275229 -0.00428882
2.27286 -0.272265 -0.00421307
2.28158 -0.269352 -0.00413922
2.2903 -0.26649 -0.0040672
2.29902 -0.263678 -0.00399695
2.30774 -0.260913 -0.00392843
2.31647 -0.258196 -0.00386156
2.32519 -0.255525 -0.00379631
2.33391 -0.252899 -0.00373261
2.34264 -0.250316 -0.00367043
2.35136 -0.247777 -0.00360971
2.36008 -0.245279 -0.00355041
2.36881 -0.242822 -0.00349248
2.37753 -0.240404 -0.00343589
2.38626 -0.238026 -0.0033806
2.39499 -0.235686 -0.00332656
2.40371 -0.233382 -0.00327374
2.41244 -0.231116 -0.0032221
2.42117 -0.228884 -0.00317161
2.42989 -0.226688 -0.00312223
2.43862 -0.224525 -0.00307394
2.44735 -0.222396 -0.0030267
2.45608 -0.220299 -0.00298048
2.46481 -0.218234 -0.00293526
2.47353 -0.2162 -0.002891
2.48226 -0.214197 -0.00284768
2.49099 -0.212224 -0.00280528
2.49972 -0.210279 -0.00276376
2.50845 -0.208364 -0.0027231
2.51719 -0.206476 -0.00268329
2.52592 -0.204616 -0.00264429
2.53465 -0.202782 -0.00260609
2.54338 -0.200975 -0.00256866
2.55211 -0.199194 -0.00253199
2.56085 -0.197438 -0.00249605
2.56958 -0.195707 -0.00246083
2.57831 -0.194 -0.00242631
2.58705 -0.192317 -0.00239246
2.59578 -0.190657 -0.00235928
2.60452 -0.18902 -0.00232674
2.61325 -0.187405 -0.00229483
2.62199 -0.185813 -0.00226353
2.63072 -0.184242 -0.00223283
2.63946 -0.182692 -0.00220272
2.6482 -0.181163 -0.00217317
2.65693 -0.179655 -0.00214418
2.66567 -0.178166 -0.00211572
2.67441 -0.176697 -0.0020878
2.68315 -0.175248 -0.00206039
2.69189 -0.173817 -0.00203348
2.70063 -0.172405 -0.00200707
2.70937 -0.171011 -0.00198113
2.71811 -0.169635 -0.00195566
2.72685 -0.168276 -0.00193065
2.73559 -0.166935 -0.00190608
2.74433 -0.165611 -0.00188195
2.75307 -0.164303 -0.00185825
2.76181 -0.163012 -0.00183496
2.77055 -0.161737 -0.00181208
2.7793 -0.160477 -0.0017896
2.78804 -0.159233 -0.00176751
2.79678 -0.158005 -0.00174579
2.80553 -0.156791 -0.00172445
2.81427 -0.155592 -0.00170347
2.82302 -0.154408 -0.00168285
2.83176 -0.153238 -0.00166257
2.84051 -0.152082 -0.00164264
2.84926 -0.15094 -0.00162304
2.858 -0.149811 -0.00160376
2.86675 -0.148695 -0.0015848
2.8755 -0.147593 -0.00156615
2.88425 -0.146503 -0.00154781
2.89299 -0.145427 -0.00152976
2.90174 -0.144362 -0.00151201
2.91049 -0.14331 -0.00149454
2.91924 -0.14227 -0.00147736
2.92799 -0.141242 -0.00146044
2.93674 -0.140226 -0.0014438
2.9455 -0.139221 -0.00142742
2.95425 -0.138227 -0.0014113
2.963 -0.137245 -0.00139543
2.97175 -0.136273 -0.00137981
2.9805 -0.135313 -0.00136443
2.98926 -0.134362 -0.00134928
2.99801 -0.133423 -0.00133437
3.00677 -0.132494 -0.00131969
3.01552 -0.131575 -0.00130523
3.02428 -0.130665 -0.001291
3.03303 -0.129766 -0.00127697
3.04179 -0.128877 -0.00126316
3.05055 -0.127997 -0.00124955
3.0593 -0.127126 -0.00123615
3.06806 -0.126265 -0.00122295
3.07682 -0.125412 -0.00120994
3.08558 -0.124569 -0.00119712
3.09434 -0.123735 -0.00118449
3.1031 -0.122909 -0.00117204
3.11186 -0.122092 -0.00115978
3.12062 -0.121284 -0.00114769
3.12938 -0.120484 -0.00113578
3.13814 -0.119692 -0.00112403
3.1469 -0.118908 -0.00111246
3.15566 -0.118132 -0.00110105
3.16442 -0.117365 -0.0010898
3.17319 -0.116605 -0.00107871
3.18195 -0.115852 -0.00106777
3.19072 -0.115107 -0.00105699
3.19948 -0.11437 -0.00104636
3.20825 -0.11364 -0.00103587
3.21701 -0.112917 -0.00102553
3.22578 -0.112202 -0.00101534
3.23455 -0.111493 -0.00100528
3.24331 -0.110792 -0.000995356
3.25208 -0.110097 -0.00098557
3.26085 -0.109409 -0.000975917
3.26962 -0.108728 -0.000966393
3.27839 -0.108053 -0.000956998
3.28716 -0.107385 -0.000947728
3.29593 -0.106724 -0.000938582
3.3047 -0.106068 -0.000929557
3.31347 -0.105419 -0.000920652
3.32224 -0.104776 -0.000911864
3.33101 -0.104139 -0.000903191
3.33979 -0.103509 -0.000894632
3.34856 -0.102884 -0.000886184
3.35733 -0.102265 -0.000877846
3.36611 -0.101651 -0.000869615
3.37488 -0.101044 -0.000861491
3.38366 -0.100442 -0.00085347
3.39243 -0.0998456 -0.000845553
3.40121 -0.0992548 -0.000837736
3.40999 -0.0986693 -0.000830018
3.41876 -0.0980892 -0.000822398
3.42754 -0.0975144 -0.000814874
3.43632 -0.0969448 -0.000807444
3.4451 -0.0963803 -0.000800107
3.45388 -0.0958209 -0.000792862
3.46266 -0.0952666 -0.000785706
3.47144 -0.0947172 -0.00077864
3.48022 -0.0941727 -0.00077166
3.489 -0.093633 -0.000764766
3.49778 -0.0930982 -0.000757956
3.50657 -0.092568 -0.00075123
3.51535 -0.0920425 -0.000744585
3.52413 -0.0915216 -0.00073802
3.53292 -0.0910053 -0.000731535
3.5417 -0.0904935 -0.000725128
3.55049 -0.0899861 -0.000718798
3.55928 -0.0894831 -0.000712543
3.56806 -0.0889845 -0.000706363
3.57685 -0.0884901 -0.000700256
3.58564 -0.088 -0.000694222
3.59443 -0.087514 -0.000688258
3.60321 -0.0870322 -0.000682365
3.612 -0.0865545 -0.00067654
3.62079 -0.0860808 -0.000670784
3.62958 -0.0856111 -0.000665094
3.63838 -0.0851454 -0.000659471
3.64717 -0.0846835 -0.000653912
3.65596 -0.0842256 -0.000648418
3.66475 -0.0837714 -0.000642986
3.67355 -0.083321 -0.000637617
3.68234 -0.0828743 -0.000632308
3.69113 -0.0824313 -0.000627061
3.69993 -0.081992 -0.000621872
3.70872 -0.0815562 -0.000616742
3.71752 -0.0811241 -0.00061167
3.72632 -0.0806954 -0.000606655
3.73511 -0.0802702 -0.000601696
3.74391 -0.0798485 -0.000596792
3.75271 -0.0794301 -0.000591943
3.76151 -0.0790152 -0.000587147
3.77031 -0.0786035 -0.000582405
3.77911 -0.0781952 -0.000577714
3.78791 -0.0777901 -0.000573076
3.79671 -0.0773882 -0.000568487
3.80551 -0.0769895 -0.000563949
3.81432 -0.076594 -0.000559461
3.82312 -0.0762016 -0.000555021
3.83192 -0.0758123 -0.000550628
3.84073 -0.075426 -0.000546284
3.84953 -0.0750427 -0.000541986
3.85834 -0.0746624 -0.000537734
3.86715 -0.0742851 -0.000533527
3.87595 -0.0739107 -0.000529365
3.88476 -0.0735392 -0.000525247
3.89357 -0.0731705 -0.000521173
3.90238 -0.0728047 -0.000517142
3.91119 -0.0724417 -0.000513153
3.92 -0.0720814 -0.000509207
3.92881 -0.0717239 -0.000505301
3.93762 -0.0713691 -0.000501436
3.94643 -0.071017 -0.000497611
3.95524 -0.0706676 -0.000493826
3.96405 -0.0703207 -0.000490081
3.97287 -0.0699765 -0.000486373
3.98168 -0.0696349 -0.000482704
3.9905 -0.0692958 -0.000479072
3.99931 -0.0689592 -0.000475478
4.00813 -0.0686251 -0.00047192
4.01695 -0.0682935 -0.000468398
4.02576 -0.0679644 -0.000464912
4.03458 -0.0676376 -0.000461462
4.0434 -0.0673133 -0.000458045
4.05222 -0.0669914 -0.000454664
4.06104 -0.0666717 -0.000451316
4.06986 -0.0663545 -0.000448001
4.07868 -0.0660395 -0.00044472
4.0875 -0.0657268 -0.000441471
4.09632 -0.0654164 -0.000438255
4.10515 -0.0651082 -0.00043507
4.11397 -0.0648022 -0.000431916
4.12279 -0.0644984 -0.000428794
4.13162 -0.0641968 -0.000425702
4.14045 -0.0638973 -0.00042264
4.14927 -0.0636 -0.000419609
4.1581 -0.0633047 -0.000416606
4.16693 -0.0630116 -0.000413633
4.17575 -0.0627205 -0.000410689
4.18458 -0.0624315 -0.000407772
4.19341 -0.0621445 -0.000404884
4.20224 -0.0618595 -0.000402024
4.21107 -0.0615765 -0.000399191
4.21991 -0.0612954 -0.000396385
4.22874 -0.0610164 -0.000393606
4.23757 -0.0607392 -0.000390853
4.2464 -0.060464 -0.000388126
4.25524 -0.0601906 -0.000385425
4.26407 -0.0599192 -0.000382749
4.27291 -0.0596496 -0.000380099
4.28175 -0.0593818 -0.000377473
4.29058 -0.0591159 -0.000374872
4.29942 -0.0588518 -0.000372295
4.30826 -0.0585895 -0.000369742
4.3171 -0.0583289 -0.000367212
4.32594 -0.0580701 -0.000364706
4.33478 -0.0578131 -0.000362223
4.34362 -0.0575578 -0.000359763
4.35246 -0.0573042 -0.000357326
4.3613 -0.0570523 -0.000354911
4.37015 -0.0568021 -0.000352518
4.37899 -0.0565535 -0.000350146
4.38783 -0.0563066 -0.000347797
4.39668 -0.0560613 -0.000345468
4.40553 -0.0558177 -0.000343161
4.41437 -0.0555756 -0.000340874
4.42322 -0.0553352 -0.000338608
4.43207 -0.0550963 -0.000336362
4.44092 -0.054859 -0.000334137
4.44977 -0.0546232 -0.000331931
4.45862 -0.054389 -0.000329745
4.46747 -0.0541563 -0.000327578
4.47632 -0.0539251 -0.000325431
4.48517 -0.0536954 -0.000323302
4.49402 -0.0534672 -0.000321193
4.50288 -0.0532404 -0.000319102
4.51173 -0.0530152 -0.000317029
4.52059 -0.0527913 -0.000314974
4.52944 -0.0525689 -0.000312938
4.5383 -0.0523479 -0.000310919
4.54716 -0.0521283 -0.000308917
4.55601 -0.0519101 -0.000306933
4.56487 -0.0516933 -0.000304966
4.57373 -0.0514778 -0.000303016
4.58259 -0.0512637 -0.000301083
4.59145 -0.051051 -0.000299167
4.60031 -0.0508396 -0.000297267
4.60918 -0.0506295 -0.000295383
4.61804 -0.0504207 -0.000293515
4.6269 -0.0502133 -0.000291664
4.63577 -0.0500071 -0.000289827
4.64463 -0.0498022 -0.000288007
4.6535 -0.0495986 -0.000286202
4.66237 -0.0493962 -0.000284412
4.67123 -0.0491951 -0.000282637
4.6801 -0.0489952 -0.000280877
4.68897 -0.0487965 -0.000279132
4.69784 -0.0485991 -0.000277401
4.70671 -0.0484028 -0.000275685
4.71558 -0.0482078 -0.000273983
4.72446 -0.0480139 -0.000272295
4.73333 -0.0478212 -0.000270621
4.7422 -0.0476297 -0.000268961
4.75108 -0.0474394 -0.000267315
4.75995 -0.0472501 -0.000265682
4.76883 -0.0470621 -0.000264063
4.77771 -0.0468751 -0.000262457
4.78658 -0.0466893 -0.000260864
4.79546 -0.0465046 -0.000259284
4.80434 -0.046321 -0.000257717
4.81322 -0.0461385 -0.000256162
4.8221 -0.045957 -0.000254621
4.83098 -0.0457767 -0.000253091
4.83986 -0.0455974 -0.000251574
4.84875 -0.0454191 -0.000250069
4.85763 -0.045242 -0.000248577
4.86651 -0.0450658 -0.000247096
4.8754 -0.0448907 -0.000245627
4.88429 -0.0447166 -0.00024417
4.89317 -0.0445435 -0.000242724
4.90206 -0.0443715 -0.00024129
4.91095 -0.0442004 -0.000239867
4.91984 -0.0440303 -0.000238456
4.92873 -0.0438613 -0.000237055
4.93762 -0.0436931 -0.000235666
4.94651 -0.043526 -0.000234287
4.9554 -0.0433598 -0.00023292
4.9643 -0.0431946 -0.000231563
4.97319 -0.0430303 -0.000230217
4.98209 -0.042867 -0.000228881
4.99098 -0.0427046 -0.000227555
4.99988 -0.0425431 -0.00022624
5.00877 -0.0423825 -0.000224935
5.01767 -0.0422229 -0.00022364
5.02657 -0.0420641 -0.000222355
5.03547 -0.0419063 -0.00022108
5.04437 -0.0417493 -0.000219815
5.05327 -0.0415932 -0.00021856
5.06218 -0.041438 -0.000217314
5.07108 -0.0412837 -0.000216077
5.07998 -0.0411302 -0.00021485
5.08889 -0.0409776 -0.000213633
5.09779 -0.0408258 -0.000212424
5.1067 -0.0406749 -0.000211225
5.11561 -0.0405248 -0.000210035
5.12451 -0.0403756 -0.000208854
5.13342 -0.0402272 -0.000207681
5.14233 -0.0400795 -0.000206518
5.15124 -0.0399327 -0.000205363
5.16015 -0.0397868 -0.000204217
5.16907 -0.0396416 -0.000203079
5.17798 -0.0394972 -0.00020195
5.18689 -0.0393536 -0.000200829
5.19581 -0.0392107 -0.000199717
5.20472 -0.0390687 -0.000198612
5.21364 -0.0389274 -0.000197516
5.22256 -0.0387869 -0.000196428
5.23148 -0.0386471 -0.000195348
5.24039 -0.0385081 -0.000194276
5.24931 -0.0383699 -0.000193212
5.25824 -0.0382324 -0.000192156
5.26716 -0.0380956 -0.000191107
5.27608 -0.0379596 -0.000190066
5.285 -0.0378243 -0.000189033
5.29393 -0.0376897 -0.000188007
5.30285 -0.0375558 -0.000186988
5.31178 -0.0374227 -0.000185977
5.3207 -0.0372902 -0.000184973
5.32963 -0.0371584 -0.000183977
5.33856 -0.0370274 -0.000182987
5.34749 -0.036897 -0.000182005
5.35642 -0.0367674 -0.00018103
5.36535 -0.0366384 -0.000180061
5.37428 -0.03651 -0.0001791
5.38322 -0.0363824 -0.000178145
5.39215 -0.0362554 -0.000177198
5.40109 -0.0361291 -0.000176257
5.41002 -0.0360034 -0.000175322
5.41896 -0.0358784 -0.000174395
5.4279 -0.0357541 -0.000173473
5.43683 -0.0356304 -0.000172559
5.44577 -0.0355073 -0.00017165
5.45471 -0.0353848 -0.000170748
5.46365 -0.035263 -0.000169853
5.4726 -0.0351418 -0.000168963
5.48154 -0.0350213 -0.00016808
5.49048 -0.0349013 -0.000167203
5.49943 -0.034782 -0.000166332
5.50837 -0.0346633 -0.000165467
5.51732 -0.0345452 -0.000164609
5.52627 -0.0344276 -0.000163756
5.53522 -0.0343107 -0.000162909
5.54416 -0.0341944 -0.000162067
5.55312 -0.0340787 -0.000161232
5.56207 -0.0339635 -0.000160402
5.57102 -0.0338489 -0.000159578
5.57997 -0.0337349 -0.00015876
5.58893 -0.0336215 -0.000157947
5.59788 -0.0335086 -0.00015714
5.60684 -0.0333963 -0.000156338
5.61579 -0.0332846 -0.000155542
5.62475 -0.0331734 -0.000154751
5.63371 -0.0330628 -0.000153965
5.64267 -0.0329527 -0.000153185
5.65163 -0.0328432 -0.00015241
5.66059 -0.0327342 -0.00015164
5.66955 -0.0326258 -0.000150876
5.67852 -0.0325179 -0.000150116
5.68748 -0.0324105 -0.000149362
5.69645 -0.0323036 -0.000148613
5.70541 -0.0321973 -0.000147868
5.71438 -0.0320915 -0.000147129
5.72335 -0.0319862 -0.000146394
5.73232 -0.0318814 -0.000145665
5.74129 -0.0317771 -0.00014494
5.75026 -0.0316734 -0.00014422
5.75923 -0.0315701 -0.000143505
5.7682 -0.0314674 -0.000142794
5.77718 -0.0313651 -0.000142088
5.78615 -0.0312634 -0.000141387
5.79513 -0.0311621 -0.00014069
5.8041 -0.0310613 -0.000139998
5.81308 -0.030961 -0.000139311
5.82206 -0.0308612 -0.000138628
5.83104 -0.0307618 -0.000137949
5.84002 -0.030663 -0.000137275
5.849 -0.0305646 -0.000136605
5.85798 -0.0304666 -0.00013594
5.86697 -0.0303692 -0.000135278
5.87595 -0.0302722 -0.000134622
5.88494 -0.0301757 -0.000133969
5.89393 -0.0300796 -0.00013332
5.90291 -0.029984 -0.000132676
5.9119 -0.0298888 -0.000132036
5.92089 -0.0297941 -0.0001314
5.92988 -0.0296998 -0.000130768
5.93887 -0.0296059 -0.00013014
5.94787 -0.0295125 -0.000129516
5.95686 -0.0294196 -0.000128896
5.96585 -0.029327 -0.00012828
5.97485 -0.029235 -0.000127667
5.98385 -0.0291433 -0.000127059
5.99285 -0.029052 -0.000126455
6.00184 -0.0289612 -0.000125854
6.01084 -0.0288708 -0.000125257
6.01984 -0.0287809 -0.000124664
6.02885 -0.0286913 -0.000124075
6.03785 -0.0286021 -0.000123489
6.04685 -0.0285134 -0.000122907
6.05586 -0.0284251 -0.000122328
6.06486 -0.0283371 -0.000121753
6.07387 -0.0282496 -0.000121182
6.08288 -0.0281625 -0.000120615
6.09189 -0.0280758 -0.00012005
6.1009 -0.0279894 -0.00011949
6.10991 -0.0279035 -0.000118932
6.11892 -0.027818 -0.000118379
6.12793 -0.0277328 -0.000117828
6.13695 -0.027648 -0.000117281
6.14596 -0.0275636 -0.000116738
6.15498 -0.0274796 -0.000116197
6.164 -0.027396 -0.00011566
6.17302 -0.0273128 -0.000115127
6.18204 -0.0272299 -0.000114596
6.19106 -0.0271474 -0.000114069
6.20008 -0.0270652 -0.000113545
6.2091 -0.0269835 -0.000113024
6.21813 -0.0269021 -0.000112507
6.22715 -0.026821 -0.000111992
6.23618 -0.0267403 -0.000111481
6.2452 -0.02666 -0.000110972
6.25423 -0.0265801 -0.000110467
6.26326 -0.0265004 -0.000109965
6.27229 -0.0264212 -0.000109466
6.28132 -0.0263423 -0.000108969
6.29035 -0.0262637 -0.000108476
6.29939 -0.0261855 -0.000107986
6.30842 -0.0261076 -0.000107499
6.31746 -0.0260301 -0.000107014
6.3265 -0.0259529 -0.000106533
6.33553 -0.0258761 -0.000106054
6.34457 -0.0257995 -0.000105578
6.35361 -0.0257234 -0.000105105
6.36265 -0.0256475 -0.000104635
6.3717 -0.025572 -0.000104167
6.38074 -0.0254968 -0.000103702
6.38978 -0.0254219 -0.000103241
6.39883 -0.0253474 -0.000102781
6.40788 -0.0252732 -0.000102325
6.41692 -0.0251993 -0.000101871
6.42597 -0.0251257 -0.00010142
6.43502 -0.0250524 -0.000100971
6.44407 -0.0249795 -0.000100525
6.45313 -0.0249068 -0.000100082
6.46218 -0.0248345 -9.96408e-05
6.47123 -0.0247625 -9.92025e-05
6.48029 -0.0246908 -9.87668e-05
6.48935 -0.0246194 -9.83336e-05
6.49841 -0.0245483 -9.79029e-05
6.50746 -0.0244775 -9.74747e-05
6.51652 -0.024407 -9.7049e-05
6.52559 -0.0243368 -9.66257e-05
6.53465 -0.0242669 -9.62049e-05
6.54371 -0.0241973 -9.57865e-05
6.55278 -0.024128 -9.53704e-05
6.56184 -0.024059 -9.49568e-05
6.57091 -0.0239902 -9.45455e-05
6.57998 -0.0239218 -9.41366e-05
6.58905 -0.0238536 -9.373e-05
6.59812 -0.0237858 -9.33257e-05
6.60719 -0.0237182 -9.29237e-05
6.61626 -0.0236509 -9.25239e-05
6.62534 -0.0235839 -9.21265e-05
6.63441 -0.0235171 -9.17313e-05
6.64349 -0.0234507 -9.13383e-05
6.65257 -0.0233845 -9.09475e-05
6.66164 -0.0233186 -9.0559e-05
6.67072 -0.0232529 -9.01726e-05
6.67981 -0.0231875 -8.97884e-05
6.68889 -0.0231225 -8.94063e-05
6.69797 -0.0230576 -8.90264e-05
6.70706 -0.0229931 -8.86486e-05
6.71614 -0.0229288 -8.82729e-05
6.72523 -0.0228647 -8.78993e-05
6.73432 -0.022801 -8.75278e-05
6.74341 -0.0227374 -8.71584e-05
6.7525 -0.0226742 -8.6791e-05
6.76159 -0.0226112 -8.64256e-05
6.77068 -0.0225485 -8.60622e-05
6.77978 -0.022486 -8.57009e-05
6.78887 -0.0224238 -8.53416e-05
6.79797 -0.0223618 -8.49842e-05
6.80707 -0.0223001 -8.46288e-05
6.81616 -0.0222386 -8.42754e-05
6.82526 -0.0221774 -8.39239e-05
6.83437 -0.0221164 -8.35743e-05
6.84347 -0.0220557 -8.32266e-05
6.85257 -0.0219952 -8.28809e-05
6.86168 -0.0219349 -8.2537e-05
6.87078 -0.0218749 -8.2195e-05
6.87989 -0.0218152 -8.18548e-05
6.889 -0.0217556 -8.15165e-05
6.89811 -0.0216963 -8.11801e-05
6.90722 -0.0216373 -8.08454e-05
6.91633 -0.0215785 -8.05126e-05
6.92545 -0.0215199 -8.01816e-05
6.93456 -0.0214616 -7.98523e-05
6.94368 -0.0214034 -7.95248e-05
6.9528 -0.0213456 -7.91991e-05
6.96191 -0.0212879 -7.88752e-05
6.97103 -0.0212305 -7.85529e-05
6.98016 -0.0211733 -7.82324e-05
6.98928 -0.0211163 -7.79137e-05
6.9984 -0.0210595 -7.75966e-05
7.00753 -0.021003 -7.72812e-05
7.01665 -0.0209467 -7.69675e-05
7.02578 -0.0208906 -7.66554e-05
7.03491 -0.0208348 -7.63451e-05
7.04404 -0.0207791 -7.60363e-05
7.05317 -0.0207237 -7.57292e-05
7.0623 -0.0206685 -7.54238e-05
7.07144 -0.0206135 -7.51199e-05
7.08057 -0.0205587 -7.48176e-05
7.08971 -0.0205041 -7.4517e-05
7.09885 -0.0204497 -7.42179e-05
7.10798 -0.0203956 -7.39204e-05
7.11713 -0.0203416 -7.36244e-05
7.12627 -0.0202879 -7.33301e-05
7.13541 -0.0202344 -7.30372e-05
7.14455 -0.0201811 -7.27459e-05
7.1537 -0.0201279 -7.24561e-05
7.16285 -0.020075 -7.21678e-05
7.17199 -0.0200223 -7.1881e-05
7.18114 -0.0199698 -7.15957e-05
7.19029 -0.0199175 -7.13119e-05
7.19945 -0.0198654 -7.10295e-05
7.2086 -0.0198135 -7.07486e-05
7.21775 -0.0197618 -7.04692e-05
7.22691 -0.0197103 -7.01912e-05
7.23607 -0.0196589 -6.99147e-05
7.24522 -0.0196078 -6.96395e-05
7.25438 -0.0195569 -6.93658e-05
7.26355 -0.0195062 -6.90935e-05
7.27271 -0.0194556 -6.88226e-05
7.28187 -0.0194053 -6.85531e-05
7.29104 -0.0193551 -6.8285e-05
7.3002 -0.0193051 -6.80182e-05
7.30937 -0.0192553 -6.77528e-05
7.31854 -0.0192057 -6.74887e-05
7.32771 -0.0191563 -6.7226e-05
7.33688 -0.0191071 -6.69646e-05
7.34606 -0.019058 -6.67046e-05
7.35523 -0.0190092 -6.64458e-05
7.36441 -0.0189605 -6.61884e-05
7.37358 -0.018912 -6.59323e-05
7.38276 -0.0188637 -6.56775e-05
7.39194 -0.0188155 -6.54239e-05
7.40112 -0.0187676 -6.51717e-05
7.41031 -0.0187198 -6.49207e-05
7.41949 -0.0186722 -6.4671e-05
7.42868 -0.0186248 -6.44225e-05
7.43786 -0.0185775 -6.41753e-05
7.44705 -0.0185304 -6.39293e-05
7.45624 -0.0184835 -6.36845e-05
7.46543 -0.0184368 -6.3441e-05
7.47462 -0.0183902 -6.31986e-05
7.48382 -0.0183438 -6.29575e-05
7.49301 -0.0182976 -6.27176e-05
7.50221 -0.0182515 -6.24789e-05
7.51141 -0.0182057 -6.22413e-05
7.5206 -0.0181599 -6.2005e-05
7.52981 -0.0181144 -6.17698e-05
7.53901 -0.018069 -6.15357e-05
7.54821 -0.0180238 -6.13028e-05
7.55742 -0.0179787 -6.10711e-05
7.56662 -0.0179338 -6.08405e-05
7.57583 -0.0178891 -6.06111e-05
7.58504 -0.0178445 -6.03827e-05
7.59425 -0.0178001 -6.01555e-05
7.60346 -0.0177559 -5.99294e-05
7.61267 -0.0177118 -5.97045e-05
7.62189 -0.0176679 -5.94806e-05
7.63111 -0.0176241 -5.92578e-05
7.64032 -0.0175805 -5.90361e-05
7.64954 -0.017537 -5.88154e-05
7.65876 -0.0174937 -5.85959e-05
7.66798 -0.0174506 -5.83774e-05
7.67721 -0.0174076 -5.816e-05
7.68643 -0.0173647 -5.79436e-05
7.69566 -0.017322 -5.77282e-05
7.70489 -0.0172795 -5.7514e-05
7.71412 -0.0172371 -5.73007e-05
7.72335 -0.0171949 -5.70885e-05
7.73258 -0.0171528 -5.68773e-05
7.74181 -0.0171109 -5.66671e-05
7.75105 -0.0170691 -5.64579e-05
7.76028 -0.0170274 -5.62497e-05
7.76952 -0.0169859 -5.60426e-05
7.77876 -0.0169446 -5.58364e-05
7.788 -0.0169034 -5.56312e-05
7.79724 -0.0168623 -5.5427e-05
7.80649 -0.0168214 -5.52237e-05
7.81573 -0.0167806 -5.50214e-05
7.82498 -0.01674 -5.48201e-05
7.83423 -0.0166995 -5.46198e-05
7.84348 -0.0166592 -5.44203e-05
7.85273 -0.016619 -5.42219e-05
7.86198 -0.0165789 -5.40244e-05
7.87123 -0.016539 -5.38278e-05
7.88049 -0.0164992 -5.36321e-05
7.88975 -0.0164596 -5.34374e-05
7.89901 -0.0164201 -5.32436e-05
7.90827 -0.0163807 -5.30506e-05
7.91753 -0.0163415 -5.28586e-05
7.92679 -0.0163024 -5.26675e-05
7.93606 -0.0162634 -5.24773e-05
7.94532 -0.0162246 -5.2288e-05
7.95459 -0.0161859 -5.20996e-05
7.96386 -0.0161473 -5.19121e-05
7.97313 -0.0161089 -5.17254e-05
7.9824 -0.0160706 -5.15396e-05
7.99168 -0.0160324 -5.13546e-05
8.00095 -0.0159944 -5.11706e-05
8.01023 -0.0159565 -5.09874e-05
8.01951 -0.0159187 -5.0805e-05
8.02879 -0.015881 -5.06235e-05
8.03807 -0.0158435 -5.04428e-05
8.04735 -0.0158061 -5.02629e-05
8.05664 -0.0157688 -5.00839e-05
8.06592 -0.0157317 -4.99057e-05
8.07521 -0.0156947 -4.97283e-05
8.0845 -0.0156578 -4.95518e-05
8.09379 -0.015621 -4.9376e-05
8.10308 -0.0155844 -4.92011e-05
8.11238 -0.0155479 -4.9027e-05
8.12167 -0.0155115 -4.88536e-05
8.13097 -0.0154752 -4.86811e-05
8.14027 -0.0154391 -4.85093e-05
8.14957 -0.015403 -4.83383e-05
8.15887 -0.0153671 -4.81682e-05
8.16817 -0.0153313 -4.79987e-05
8.17748 -0.0152957 -4.78301e-05
8.18679 -0.0152601 -4.76622e-05
8.19609 -0.0152247 -4.74951e-05
8.2054 -0.0151894 -4.73287e-05
8.21472 -0.0151542 -4.71631e-05
8.22403 -0.0151191 -4.69983e-05
8.23334 -0.0150842 -4.68341e-05
8.24266 -0.0150493 -4.66708e-05
8.25198 -0.0150146 -4.65081e-05
8.2613 -0.01498 -4.63462e-05
8.27062 -0.0149455 -4.6185e-05
8.27994 -0.0149111 -4.60246e-05
8.28926 -0.0148768 -4.58649e-05
8.29859 -0.0148427 -4.57058e-05
8.30792 -0.0148086 -4.55475e-05
8.31725 -0.0147747 -4.53899e-05
8.32658 -0.0147409 -4.5233e-05
8.33591 -0.0147071 -4.50768e-05
8.34525 -0.0146735 -4.49213e-05
8.35458 -0.01464 -4.47665e-05
8.36392 -0.0146067 -4.46124e-05
8.37326 -0.0145734 -4.4459e-05
8.3826 -0.0145402 -4.43062e-05
8.39194 -0.0145072 -4.41542e-05
8.40128 -0.0144742 -4.40028e-05
8.41063 -0.0144414 -4.3852e-05
8.41998 -0.0144086 -4.3702e-05
8.42933 -0.014376 -4.35526e-05
8.43868 -0.0143435 -4.34038e-05
8.44803 -0.0143111 -4.32557e-05
8.45738 -0.0142788 -4.31083e-05
8.46674 -0.0142465 -4.29615e-05
8.4761 -0.0142144 -4.28153e-05
8.48546 -0.0141824 -4.26698e-05
8.49482 -0.0141505 -4.2525e-05
8.50418 -0.0141187 -4.23807e-05
8.51354 -0.014087 -4.22371e-05
8.52291 -0.0140555 -4.20941e-05
8.53228 -0.014024 -4.19518e-05
8.54165 -0.0139926 -4.181e-05
8.55102 -0.0139613 -4.16689e-05
8.56039 -0.0139301 -4.15284e-05
8.56976 -0.013899 -4.13885e-05
8.57914 -0.013868 -4.12492e-05
8.58852 -0.0138371 -4.11105e-05
8.5979 -0.0138063 -4.09724e-05
8.60728 -0.0137756 -4.08349e-05
8.61666 -0.013745 -4.0698e-05
8.62605 -0.0137145 -4.05617e-05
8.63543 -0.0136841 -4.0426e-05
8.64482 -0.0136538 -4.02908e-05
8.65421 -0.0136236 -4.01563e-05
8.6636 -0.0135935 -4.00223e-05
8.673 -0.0135634 -3.98889e-05
8.68239 -0.0135335 -3.97561e-05
8.69179 -0.0135037 -3.96238e-05
8.70119 -0.0134739 -3.94921e-05
8.71059 -0.0134443 -3.9361e-05
8.71999 -0.0134147 -3.92304e-05
8.7294 -0.0133852 -3.91003e-05
8.7388 -0.0133559 -3.89709e-05
8.74821 -0.0133266 -3.8842e-05
8.75762 -0.0132974 -3.87136e-05
8.76703 -0.0132683 -3.85858e-05
8.77644 -0.0132393 -3.84585e-05
8.78586 -0.0132104 -3.83317e-05
8.79527 -0.0131815 -3.82055e-05
8.80469 -0.0131528 -3.80798e-05
8.81411 -0.0131242 -3.79547e-05
8.82353 -0.0130956 -3.78301e-05
8.83296 -0.0130671 -3.7706e-05
8.84238 -0.0130387 -3.75824e-05
8.85181 -0.0130104 -3.74593e-05
8.86124 -0.0129822 -3.73368e-05
8.87067 -0.0129541 -3.72148e-05
8.8801 -0.0129261 -3.70932e-05
8.88954 -0.0128981 -3.69722e-05
8.89897 -0.0128703 -3.68517e-05
8.90841 -0.0128425 -3.67317e-05
8.91785 -0.0128148 -3.66122e-05
8.92729 -0.0127872 -3.64932e-05
8.93674 -0.0127596 -3.63747e-05
8.94618 -0.0127322 -3.62567e-05
8.95563 -0.0127048 -3.61392e-05
8.96508 -0.0126776 -3.60222e-05
8.97453 -0.0126504 -3.59056e-05
8.98399 -0.0126233 -3.57896e-05
8.99344 -0.0125962 -3.5674e-05
9.0029 -0.0125693 -3.55589e-05
9.01236 -0.0125424 -3.54442e-05
9.02182 -0.0125157 -3.53301e-05
9.03128 -0.012489 -3.52164e-05
9.04074 -0.0124623 -3.51032e-05
9.05021 -0.0124358 -3.49904e-05
9.05968 -0.0124093 -3.48781e-05
9.06915 -0.0123829 -3.47663e-05
9.07862 -0.0123566 -3.46549e-05
9.08809 -0.0123304 -3.4544e-05
9.09757 -0.0123043 -3.44335e-05
9.10705 -0.0122782 -3.43235e-05
9.11653 -0.0122522 -3.42139e-05
9.12601 -0.0122263 -3.41048e-05
9.13549 -0.0122005 -3.39961e-05
9.14497 -0.0121747 -3.38879e-05
9.15446 -0.0121491 -3.37801e-05
9.16395 -0.0121234 -3.36727e-05
9.17344 -0.0120979 -3.35658e-05
9.18293 -0.0120725 -3.34593e-05
9.19243 -0.0120471 -3.33533e-05
9.20193 -0.0120218 -3.32477e-05
9.21143 -0.0119966 -3.31425e-05
9.22093 -0.0119714 -3.30377e-05
9.23043 -0.0119463 -3.29333e-05
9.23993 -0.0119213 -3.28294e-05
9.24944 -0.0118964 -3.27259e-05
9.25895 -0.0118716 -3.26228e-05
9.26846 -0.0118468 -3.25201e-05
9.27797 -0.0118221 -3.24178e-05
9.28748 -0.0117974 -3.2316e-05
9.297 -0.0117729 -3.22145e-05
9.30652 -0.0117484 -3.21134e-05
9.31604 -0.011724 -3.20128e-05
9.32556 -0.0116996 -3.19126e-05
9.33509 -0.0116753 -3.18127e-05
9.34461 -0.0116511 -3.17133e-05
9.35414 -0.011627 -3.16142e-05
9.36367 -0.0116029 -3.15155e-05
9.3732 -0.0115789 -3.14173e-05
9.38274 -0.011555 -3.13194e-05
9.39227 -0.0115312 -3.12219e-05
9.40181 -0.0115074 -3.11248e-05
9.41135 -0.0114836 -3.10281e-05
9.42089 -0.01146 -3.09318e-05
9.43044 -0.0114364 -3.08358e-05
9.43999 -0.0114129 -3.07402e-05
9.44953 -0.0113895 -3.0645e-05
9.45908 -0.0113661 -3.05502e-05
9.46864 -0.0113428 -3.04557e-05
9.47819 -0.0113195 -3.03617e-05
9.48775 -0.0112964 -3.02679e-05
9.49731 -0.0112732 -3.01746e-05
9.50687 -0.0112502 -3.00816e-05
9.51643 -0.0112272 -2.9989e-05
9.526 -0.0112043 -2.98967e-05
9.53556 -0.0111815 -2.98048e-05
9.54513 -0.0111587 -2.97133e-05
9.5547 -0.011136 -2.96221e-05
9.56428 -0.0111133 -2.95313e-05
9.57385 -0.0110907 -2.94408e-05
9.58343 -0.0110682 -2.93507e-05
9.59301 -0.0110457 -2.92609e-05
9.60259 -0.0110234 -2.91715e-05
9.61217 -0.011001 -2.90824e-05
9.62176 -0.0109788 -2.89937e-05
9.63135 -0.0109566 -2.89053e-05
9.64094 -0.0109344 -2.88173e-05
9.65053 -0.0109123 -2.87296e-05
9.66012 -0.0108903 -2.86422e-05
9.66972 -0.0108684 -2.85552e-05
9.67932 -0.0108465 -2.84685e-05
9.68892 -0.0108246 -2.83821e-05
9.69852 -0.0108029 -2.82961e-05
9.70812 -0.0107812 -2.82104e-05
9.71773 -0.0107595 -2.8125e-05
9.72734 -0.0107379 -2.80399e-05
9.73695 -0.0107164 -2.79552e-05
9.74657 -0.0106949 -2.78708e-05
9.75618 -0.0106735 -2.77867e-05
9.7658 -0.0106522 -2.7703e-05
9.77542 -0.0106309 -2.76196e-05
9.78504 -0.0106097 -2.75364e-05
9.79467 -0.0105885 -2.74536e-05
9.80429 -0.0105674 -2.73712e-05
9.81392 -0.0105463 -2.7289e-05
9.82355 -0.0105253 -2.72071e-05
9.83318 -0.0105044 -2.71256e-05
9.84282 -0.0104835 -2.70443e-05
9.85246 -0.0104627 -2.69634e-05
9.8621 -0.0104419 -2.68828e-05
9.87174 -0.0104212 -2.68024e-05
9.88138 -0.0104006 -2.67224e-05
9.89103 -0.01038 -2.66427e-05
9.90068 -0.0103595 -2.65633e-05
9.91033 -0.010339 -2.64841e-05
9.91998 -0.0103186 -2.64053e-05
9.92964 -0.0102982 -2.63268e-05
9.93929 -0.0102779 -2.62486e-05
9.94895 -0.0102576 -2.61706e-05
9.95862 -0.0102374 -2.6093e-05
9.96828 -0.0102173 -2.60156e-05
9.97795 -0.0101972 -2.59385e-05
9.98761 -0.0101772 -2.58618e-05
9.99729 -0.0101572 -2.57853e-05
10.007 -0.0101373 -2.5709e-05
10.0166 -0.0101174 -2.56331e-05
10.0263 -0.0100976 -2.55575e-05
10.036 -0.0100778 -2.54821e-05
10.0457 -0.0100581 -2.5407e-05
10.0554 -0.0100384 -2.53322e-05
10.065 -0.0100188 -2.52577e-05
10.0747 -0.00999929 -2.51834e-05
10.0844 -0.0099798 -2.51095e-05
10.0941 -0.00996035 -2.50358e-05
10.1038 -0.00994096 -2.49623e-05
10.1135 -0.00992162 -2.48892e-05
10.1232 -0.00990234 -2.48163e-05
10.1329 -0.0098831 -2.47437e-05
10.1426 -0.00986392 -2.46713e-05
10.1523 -0.00984479 -2.45992e-05
10.162 -0.0098257 -2.45274e-05
10.1718 -0.00980667 -2.44558e-05
10.1815 -0.0097877 -2.43845e-05
10.1912 -0.00976877 -2.43135e-05
10.2009 -0.00974989 -2.42427e-05
10.2106 -0.00973106 -2.41722e-05
10.2204 -0.00971229 -2.41019e-05
10.2301 -0.00969356 -2.40319e-05
10.2398 -0.00967488 -2.39622e-05
10.2495 -0.00965625 -2.38927e-05
10.2593 -0.00963768 -2.38234e-05
10.269 -0.00961915 -2.37544e-05
10.2787 -0.00960067 -2.36857e-05
10.2885 -0.00958224 -2.36172e-05
10.2982 -0.00956385 -2.35489e-05
10.308 -0.00954552 -2.34809e-05
10.3177 -0.00952724 -2.34132e-05
10.3275 -0.009509 -2.33457e-05
10.3372 -0.00949081 -2.32784e-05
10.347 -0.00947267 -2.32114e-05
10.3567 -0.00945458 -2.31446e-05
10.3665 -0.00943653 -2.30781e-05
10.3763 -0.00941853 -2.30118e-05
10.386 -0.00940058 -2.29457e-05
10.3958 -0.00938268 -2.28799e-05
10.4056 -0.00936482 -2.28143e-05
10.4153 -0.00934701 -2.27489e-05
10.4251 -0.00932924 -2.26838e-05
10.4349 -0.00931153 -2.26189e-05
10.4447 -0.00929385 -2.25543e-05
10.4545 -0.00927623 -2.24899e-05
10.4642 -0.00925865 -2.24257e-05
10.474 -0.00924111 -2.23617e-05
10.4838 -0.00922363 -2.2298e-05
10.4936 -0.00920618 -2.22345e-05
10.5034 -0.00918879 -2.21712e-05
10.5132 -0.00917143 -2.21081e-05
10.523 -0.00915412 -2.20453e-05
10.5328 -0.00913686 -2.19827e-05
10.5426 -0.00911964 -2.19203e-05
10.5524 -0.00910247 -2.18581e-05
10.5622 -0.00908534 -2.17962e-05
10.572 -0.00906825 -2.17344e-05
10.5819 -0.00905121 -2.16729e-05
10.5917 -0.00903421 -2.16116e-05
10.6015 -0.00901726 -2.15506e-05
10.6113 -0.00900035 -2.14897e-05
10.6211 -0.00898348 -2.14291e-05
10.631 -0.00896666 -2.13686e-05
10.6408 -0.00894987 -2.13084e-05
10.6506 -0.00893314 -2.12484e-05
10.6605 -0.00891644 -2.11886e-05
10.6703 -0.00889979 -2.1129e-05
10.6801 -0.00888318 -2.10696e-05
10.69 -0.00886661 -2.10104e-05
10.6998 -0.00885008 -2.09515e-05
10.7097 -0.0088336 -2.08927e-05
10.7195 -0.00881716 -2.08341e-05
10.7294 -0.00880075 -2.07758e-05
10.7392 -0.0087844 -2.07176e-05
10.7491 -0.00876808 -2.06597e-05
10.759 -0.0087518 -2.06019e-05
10.7688 -0.00873557 -2.05444e-05
10.7787 -0.00871937 -2.0487e-05
10.7886 -0.00870322 -2.04299e-05
10.7984 -0.00868711 -2.03729e-05
10.8083 -0.00867103 -2.03162e-05
10.8182 -0.008655 -2.02596e-05
10.8281 -0.00863901 -2.02033e-05
10.838 -0.00862306 -2.01471e-05
10.8478 -0.00860715 -2.00911e-05
10.8577 -0.00859128 -2.00353e-05
10.8676 -0.00857544 -1.99798e-05
10.8775 -0.00855965 -1.99244e-05
10.8874 -0.0085439 -1.98692e-05
10.8973 -0.00852819 -1.98141e-05
10.9072 -0.00851251 -1.97593e-05
10.9171 -0.00849688 -1.97047e-05
10.927 -0.00848128 -1.96502e-05
10.9369 -0.00846572 -1.95959e-05
10.9469 -0.0084502 -1.95419e-05
10.9568 -0.00843472 -1.9488e-05
10.9667 -0.00841928 -1.94343e-05
10.9766 -0.00840388 -1.93807e-05
10.9865 -0.00838851 -1.93274e-05
10.9965 -0.00837319 -1.92742e-05
11.0064 -0.0083579 -1.92212e-05
11.0163 -0.00834265 -1.91684e-05
11.0263 -0.00832743 -1.91158e-05
11.0362 -0.00831226 -1.90634e-05
11.0461 -0.00829712 -1.90111e-05
11.0561 -0.00828201 -1.8959e-05
11.066 -0.00826695 -1.89071e-05
11.076 -0.00825192 -1.88553e-05
11.0859 -0.00823693 -1.88038e-05
11.0959 -0.00822198 -1.87524e-05
11.1058 -0.00820706 -1.87012e-05
11.1158 -0.00819218 -1.86501e-05
11.1258 -0.00817733 -1.85992e-05
11.1357 -0.00816252 -1.85485e-05
11.1457 -0.00814775 -1.8498e-05
11.1557 -0.00813302 -1.84476e-05
11.1656 -0.00811832 -1.83975e-05
11.1756 -0.00810365 -1.83474e-05
11.1856 -0.00808902 -1.82976e-05
11.1956 -0.00807443 -1.82479e-05
11.2056 -0.00805987 -1.81984e-05
11.2156 -0.00804535 -1.8149e-05
11.2255 -0.00803086 -1.80998e-05
11.2355 -0.00801641 -1.80508e-05
11.2455 -0.00800199 -1.80019e-05
11.2555 -0.00798761 -1.79532e-05
11.2655 -0.00797326 -1.79047e-05
11.2755 -0.00795895 -1.78563e-05
11.2856 -0.00794467 -1.78081e-05
11.2956 -0.00793042 -1.776e-05
11.3056 -0.00791621 -1.77121e-05
11.3156 -0.00790204 -1.76644e-05
11.3256 -0.00788789 -1.76168e-05
11.3356 -0.00787378 -1.75693e-05
11.3457 -0.00785971 -1.75221e-05
11.3557 -0.00784567 -1.7475e-05
11.3657 -0.00783166 -1.7428e-05
11.3758 -0.00781769 -1.73812e-05
11.3858 -0.00780375 -1.73346e-05
11.3959 -0.00778984 -1.72881e-05
11.4059 -0.00777597 -1.72417e-05
11.4159 -0.00776213 -1.71955e-05
11.426 -0.00774832 -1.71495e-05
11.4361 -0.00773454 -1.71036e-05
11.4461 -0.0077208 -1.70579e-05
11.4562 -0.00770709 -1.70123e-05
11.4662 -0.00769341 -1.69668e-05
11.4763 -0.00767977 -1.69216e-05
11.4864 -0.00766615 -1.68764e-05
11.4964 -0.00765257 -1.68314e-05
11.5065 -0.00763903 -1.67866e-05
11.5166 -0.00762551 -1.67419e-05
11.5267 -0.00761202 -1.66973e-05
11.5368 -0.00759857 -1.66529e-05
11.5469 -0.00758515 -1.66086e-05
11.5569 -0.00757176 -1.65645e-05
11.567 -0.0075584 -1.65205e-05
11.5771 -0.00754507 -1.64767e-05
11.5872 -0.00753178 -1.6433e-05
11.5973 -0.00751851 -1.63895e-05
11.6074 -0.00750528 -1.6346e-05
11.6176 -0.00749208 -1.63028e-05
11.6277 -0.00747891 -1.62596e-05
11.6378 -0.00746576 -1.62166e-05
11.6479 -0.00745265 -1.61738e-05
11.658 -0.00743957 -1.61311e-05
11.6681 -0.00742653 -1.60885e-05
11.6783 -0.00741351 -1.6046e-05
11.6884 -0.00740052 -1.60037e-05
11.6985 -0.00738756 -1.59616e-05
11.7087 -0.00737463 -1.59195e-05
11.7188 -0.00736173 -1.58776e-05
11.729 -0.00734886 -1.58359e-05
11.7391 -0.00733602 -1.57942e-05
11.7493 -0.00732321 -1.57527e-05
11.7594 -0.00731043 -1.57114e-05
11.7696 -0.00729768 -1.56701e-05
11.7797 -0.00728496 -1.5629e-05
11.7899 -0.00727227 -1.55881e-05
11.8001 -0.00725961 -1.55472e-05
11.8102 -0.00724697 -1.55065e-05
11.8204 -0.00723437 -1.54659e-05
11.8306 -0.00722179 -1.54255e-05
11.8408 -0.00720925 -1.53852e-05
11.851 -0.00719673 -1.5345e-05
11.8611 -0.00718424 -1.53049e-05
11.8713 -0.00717178 -1.5265e-05
11.8815 -0.00715935 -1.52251e-05
11.8917 -0.00714694 -1.51854e-05
11.9019 -0.00713457 -1.51459e-05
11.9121 -0.00712222 -1.51064e-05
11.9223 -0.0071099 -1.50671e-05
11.9325 -0.00709761 -1.50279e-05
11.9428 -0.00708535 -1.49889e-05
11.953 -0.00707311 -1.49499e-05
11.9632 -0.0070609 -1.49111e-05
11.9734 -0.00704872 -1.48724e-05
11.9837 -0.00703657 -1.48338e-05
11.9939 -0.00702444 -1.47954e-05
12.0041 -0.00701235 -1.4757e-05
12.0144 -0.00700028 -1.47188e-05
12.0246 -0.00698823 -1.46807e-05
12.0348 -0.00697622 -1.46427e-05
12.0451 -0.00696423 -1.46049e-05
12.0553 -0.00695227 -1.45671e-05
12.0656 -0.00694033 -1.45295e-05
12.0759 -0.00692842 -1.4492e-05
12.0861 -0.00691654 -1.44546e-05
12.0964 -0.00690469 -1.44173e-05
12.1066 -0.00689286 -1.43802e-05
12.1169 -0.00688105 -1.43431e-05
12.1272 -0.00686928 -1.43062e-05
12.1375 -0.00685753 -1.42694e-05
12.1478 -0.00684581 -1.42327e-05
12.158 -0.00683411 -1.41961e-05
12.1683 -0.00682244 -1.41596e-05
12.1786 -0.00681079 -1.41233e-05
12.1889 -0.00679917 -1.4087e-05
12.1992 -0.00678758 -1.40509e-05
12.2095 -0.00677601 -1.40149e-05
12.2198 -0.00676447 -1.3979e-05
12.2301 -0.00675296 -1.39432e-05
12.2405 -0.00674146 -1.39075e-05
12.2508 -0.00673 -1.38719e-05
12.2611 -0.00671856 -1.38364e-05
12.2714 -0.00670714 -1.38011e-05
12.2818 -0.00669575 -1.37658e-05
12.2921 -0.00668439 -1.37307e-05
12.3024 -0.00667305 -1.36956e-05
12.3128 -0.00666174 -1.36607e-05
12.3231 -0.00665045 -1.36259e-05
12.3335 -0.00663918 -1.35911e-05
12.3438 -0.00662794 -1.35565e-05
12.3542 -0.00661672 -1.3522e-05
12.3645 -0.00660553 -1.34876e-05
12.3749 -0.00659437 -1.34533e-05
12.3853 -0.00658323 -1.34191e-05
12.3956 -0.00657211 -1.3385e-05
12.406 -0.00656101 -1.3351e-05
12.4164 -0.00654994 -1.33172e-05
12.4268 -0.0065389 -1.32834e-05
12.4371 -0.00652788 -1.32497e-05
12.4475 -0.00651688 -1.32161e-05
12.4579 -0.00650591 -1.31827e-05
12.4683 -0.00649496 -1.31493e-05
12.4787 -0.00648403 -1.3116e-05
12.4891 -0.00647313 -1.30828e-05
12.4995 -0.00646225 -1.30498e-05
12.5099 -0.0064514 -1.30168e-05
12.5203 -0.00644056 -1.29839e-05
12.5308 -0.00642976 -1.29512e-05
12.5412 -0.00641897 -1.29185e-05
12.5516 -0.00640821 -1.28859e-05
12.562 -0.00639747 -1.28534e-05
12.5725 -0.00638675 -1.2821e-05
12.5829 -0.00637606 -1.27888e-05
12.5934 -0.00636539 -1.27566e-05
12.6038 -0.00635475 -1.27245e-05
12.6143 -0.00634412 -1.26925e-05
12.6247 -0.00633352 -1.26606e-05
12.6352 -0.00632294 -1.26288e-05
12.6456 -0.00631239 -1.25971e-05
12.6561 -0.00630185 -1.25655e-05
12.6666 -0.00629134 -1.25339e-05
12.677 -0.00628086 -1.25025e-05
12.6875 -0.00627039 -1.24712e-05
12.698 -0.00625995 -1.24399e-05
12.7085 -0.00624952 -1.24088e-05
12.719 -0.00623913 -1.23777e-05
12.7295 -0.00622875 -1.23468e-05
12.74 -0.00621839 -1.23159e-05
12.7505 -0.00620806 -1.22851e-05
12.761 -0.00619775 -1.22544e-05
12.7715 -0.00618746 -1.22238e-05
12.782 -0.00617719 -1.21933e-05
12.7925 -0.00616694 -1.21629e-05
12.803 -0.00615672 -1.21326e-05
12.8135 -0.00614652 -1.21023e-05
12.8241 -0.00613633 -1.20722e-05
12.8346 -0.00612617 -1.20421e-05
12.8451 -0.00611604 -1.20122e-05
12.8557 -0.00610592 -1.19823e-05
12.8662 -0.00609582 -1.19525e-05
12.8768 -0.00608575 -1.19228e-05
12.8873 -0.00607569 -1.18931e-05
12.8979 -0.00606566 -1.18636e-05
12.9085 -0.00605565 -1.18342e-05
12.919 -0.00604566 -1.18048e-05
12.9296 -0.00603568 -1.17755e-05
12.9402 -0.00602574 -1.17463e-05
12.9508 -0.00601581 -1.17172e-05
12.9613 -0.0060059 -1.16882e-05
12.9719 -0.00599601 -1.16593e-05
12.9825 -0.00598614 -1.16304e-05
12.9931 -0.0059763 -1.16016e-05
13.0037 -0.00596647 -1.15729e-05
13.0143 -0.00595666 -1.15443e-05
13.0249 -0.00594688 -1.15158e-05
13.0355 -0.00593711 -1.14874e-05
13.0462 -0.00592737 -1.1459e-05
13.0568 -0.00591764 -1.14308e-05
13.0674 -0.00590794 -1.14026e-05
13.078 -0.00589825 -1.13745e-05
13.0887 -0.00588859 -1.13464e-05
13.0993 -0.00587894 -1.13185e-05
13.1099 -0.00586932 -1.12906e-05
13.1206 -0.00585971 -1.12628e-05
13.1312 -0.00585013 -1.12351e-05
13.1419 -0.00584056 -1.12075e-05
13.1526 -0.00583101 -1.118e-05
13.1632 -0.00582149 -1.11525e-05
13.1739 -0.00581198 -1.11251e-05
13.1846 -0.00580249 -1.10978e-05
13.1953 -0.00579302 -1.10706e-05
13.2059 -0.00578357 -1.10434e-05
13.2166 -0.00577414 -1.10163e-05
13.2273 -0.00576473 -1.09893e-05
13.238 -0.00575534 -1.09624e-05
13.2487 -0.00574596 -1.09356e-05
13.2594 -0.00573661 -1.09088e-05
13.2701 -0.00572727 -1.08821e-05
13.2808 -0.00571796 -1.08555e-05
13.2916 -0.00570866 -1.08289e-05
13.3023 -0.00569938 -1.08025e-05
13.313 -0.00569012 -1.07761e-05
13.3237 -0.00568088 -1.07498e-05
13.3345 -0.00567166 -1.07235e-05
13.3452 -0.00566245 -1.06974e-05
13.356 -0.00565327 -1.06713e-05
13.3667 -0.0056441 -1.06453e-05
13.3775 -0.00563495 -1.06193e-05
13.3882 -0.00562582 -1.05934e-05
13.399 -0.00561671 -1.05676e-05
13.4098 -0.00560762 -1.05419e-05
13.4206 -0.00559854 -1.05163e-05
13.4313 -0.00558948 -1.04907e-05
13.4421 -0.00558044 -1.04652e-05
13.4529 -0.00557142 -1.04397e-05
13.4637 -0.00556242 -1.04144e-05
13.4745 -0.00555343 -1.03891e-05
13.4853 -0.00554447 -1.03639e-05
13.4961 -0.00553552 -1.03387e-05
13.5069 -0.00552658 -1.03136e-05
13.5177 -0.00551767 -1.02886e-05
13.5286 -0.00550877 -1.02637e-05
13.5394 -0.00549989 -1.02388e-05
13.5502 -0.00549103 -1.0214e-05
13.5611 -0.00548219 -1.01893e-05
13.5719 -0.00547336 -1.01646e-05
13.5827 -0.00546455 -1.014e-05
13.5936 -0.00545576 -1.01155e-05
13.6044 -0.00544699 -1.0091e-05
13.6153 -0.00543823 -1.00666e-05
13.6262 -0.00542949 -1.00423e-05
13.637 -0.00542077 -1.0018e-05
13.6479 -0.00541206 -9.99386e-06
13.6588 -0.00540337 -9.96974e-06
13.6697 -0.0053947 -9.94568e-06
13.6806 -0.00538605 -9.9217e-06
13.6915 -0.00537741 -9.89778e-06
13.7024 -0.00536879 -9.87392e-06
13.7133 -0.00536018 -9.85013e-06
13.7242 -0.0053516 -9.82641e-06
13.7351 -0.00534302 -9.80275e-06
13.746 -0.00533447 -9.77916e-06
13.757 -0.00532593 -9.75563e-06
13.7679 -0.00531741 -9.73216e-06
13.7788 -0.00530891 -9.70876e-06
13.7898 -0.00530042 -9.68543e-06
13.8007 -0.00529195 -9.66216e-06
13.8117 -0.00528349 -9.63895e-06
13.8226 -0.00527506 -9.61581e-06
13.8336 -0.00526663 -9.59273e-06
13.8445 -0.00525823 -9.56971e-06
13.8555 -0.00524984 -9.54676e-06
13.8665 -0.00524146 -9.52386e-06
13.8775 -0.00523311 -9.50104e-06
13.8885 -0.00522476 -9.47827e-06
13.8995 -0.00521644 -9.45556e-06
13.9105 -0.00520813 -9.43292e-06
13.9215 -0.00519984 -9.41034e-06
13.9325 -0.00519156 -9.38782e-06
13.9435 -0.0051833 -9.36536e-06
13.9545 -0.00517505 -9.34296e-06
13.9655 -0.00516682 -9.32063e-06
13.9766 -0.0051586 -9.29835e-06
13.9876 -0.0051504 -9.27613e-06
13.9986 -0.00514222 -9.25398e-06
14.0097 -0.00513405 -9.23188e-06
14.0207 -0.0051259 -9.20984e-06
14.0318 -0.00511776 -9.18787e-06
14.0429 -0.00510964 -9.16595e-06
14.0539 -0.00510153 -9.14409e-06
14.065 -0.00509344 -9.12229e-06
14.0761 -0.00508537 -9.10055e-06
14.0872 -0.00507731 -9.07887e-06
14.0982 -0.00506926 -9.05724e-06
14.1093 -0.00506123 -9.03568e-06
14.1204 -0.00505322 -9.01417e-06
14.1316 -0.00504522 -8.99272e-06
14.1427 -0.00503723 -8.97132e-06
14.1538 -0.00502926 -8.94999e-06
14.1649 -0.00502131 -8.92871e-06
14.176 -0.00501337 -8.90749e-06
14.1872 -0.00500544 -8.88632e-06
14.1983 -0.00499753 -8.86521e-06
14.2095 -0.00498964 -8.84416e-06
14.2206 -0.00498175 -8.82316e-06
14.2318 -0.00497389 -8.80222e-06
14.2429 -0.00496604 -8.78133e-06
14.2541 -0.0049582 -8.7605e-06
14.2653 -0.00495038 -8.73973e-06
14.2765 -0.00494257 -8.71901e-06
14.2876 -0.00493477 -8.69834e-06
14.2988 -0.004927 -8.67774e-06
14.31 -0.00491923 -8.65718e-06
14.3212 -0.00491148 -8.63668e-06
14.3324 -0.00490374 -8.61623e-06
14.3437 -0.00489602 -8.59584e-06
14.3549 -0.00488832 -8.5755e-06
14.3661 -0.00488062 -8.55521e-06
14.3773 -0.00487294 -8.53498e-06
14.3886 -0.00486528 -8.5148e-06
14.3998 -0.00485763 -8.49468e-06
14.4111 -0.00484999 -8.47461e-06
14.4223 -0.00484237 -8.45458e-06
14.4336 -0.00483476 -8.43462e-06
14.4449 -0.00482716 -8.4147e-06
14.4561 -0.00481958 -8.39484e-06
14.4674 -0.00481201 -8.37503e-06
14.4787 -0.00480446 -8.35527e-06
14.49 -0.00479692 -8.33556e-06
14.5013 -0.00478939 -8.3159e-06
14.5126 -0.00478188 -8.2963e-06
14.5239 -0.00477438 -8.27675e-06
14.5352 -0.0047669 -8.25724e-06
14.5466 -0.00475942 -8.23779e-06
14.5579 -0.00475197 -8.21839e-06
14.5692 -0.00474452 -8.19904e-06
14.5806 -0.00473709 -8.17974e-06
14.5919 -0.00472967 -8.16048e-06
14.6033 -0.00472227 -8.14128e-06
14.6146 -0.00471488 -8.12213e-06
14.626 -0.0047075 -8.10303e-06
14.6374 -0.00470013 -8.08398e-06
14.6488 -0.00469278 -8.06497e-06
14.6602 -0.00468544 -8.04602e-06
14.6716 -0.00467812 -8.02712e-06
14.683 -0.0046708 -8.00826e-06
14.6944 -0.00466351 -7.98945e-06
14.7058 -0.00465622 -7.97069e-06
14.7172 -0.00464895 -7.95198e-06
14.7286 -0.00464169 -7.93332e-06
14.7401 -0.00463444 -7.9147e-06
14.7515 -0.0046272 -7.89613e-06
14.7629 -0.00461998 -7.87761e-06
14.7744 -0.00461277 -7.85914e-06
14.7858 -0.00460558 -7.84071e-06
14.7973 -0.00459839 -7.82234e-06
14.8088 -0.00459122 -7.804e-06
14.8203 -0.00458406 -7.78572e-06
14.8317 -0.00457692 -7.76748e-06
14.8432 -0.00456979 -7.74929e-06
14.8547 -0.00456267 -7.73114e-06
14.8662 -0.00455556 -7.71304e-06
14.8778 -0.00454846 -7.69499e-06
14.8893 -0.00454138 -7.67698e-06
14.9008 -0.00453431 -7.65902e-06
14.9123 -0.00452725 -7.64111e-06
14.9239 -0.00452021 -7.62323e-06
14.9354 -0.00451317 -7.60541e-06
14.947 -0.00450615 -7.58763e-06
14.9585 -0.00449914 -7.56989e-06
14.9701 -0.00449214 -7.5522e-06
14.9817 -0.00448516 -7.53456e-06
14.9933 -0.00447819 -7.51695e-06
15.0048 -0.00447123 -7.4994e-06
15.0164 -0.00446428 -7.48188e-06
15.028 -0.00445734 -7.46441e-06
15.0397 -0.00445042 -7.44699e-06
15.0513 -0.0044435 -7.42961e-06
15.0629 -0.0044366 -7.41227e-06
15.0745 -0.00442972 -7.39497e-06
15.0862 -0.00442284 -7.37772e-06
15.0978 -0.00441597 -7.36051e-06
15.1095 -0.00440912 -7.34335e-06
15.1211 -0.00440228 -7.32622e-06
15.1328 -0.00439545 -7.30914e-06
15.1445 -0.00438863 -7.29211e-06
15.1561 -0.00438182 -7.27511e-06
15.1678 -0.00437503 -7.25816e-06
15.1795 -0.00436825 -7.24125e-06
15.1912 -0.00436147 -7.22438e-06
15.2029 -0.00435471 -7.20755e-06
15.2147 -0.00434796 -7.19077e-06
15.2264 -0.00434123 -7.17403e-06
15.2381 -0.0043345 -7.15732e-06
15.2499 -0.00432779 -7.14066e-06
15.2616 -0.00432108 -7.12404e-06
15.2734 -0.00431439 -7.10746e-06
15.2851 -0.00430771 -7.09093e-06
15.2969 -0.00430104 -7.07443e-06
15.3087 -0.00429438 -7.05797e-06
15.3205 -0.00428773 -7.04156e-06
15.3323 -0.0042811 -7.02518e-06
15.3441 -0.00427447 -7.00885e-06
15.3559 -0.00426786 -6.99255e-06
15.3677 -0.00426126 -6.9763e-06
15.3795 -0.00425466 -6.96008e-06
15.3913 -0.00424808 -6.9439e-06
15.4032 -0.00424151 -6.92777e-06
15.415 -0.00423495 -6.91167e-06
15.4269 -0.00422841 -6.89561e-06
15.4388 -0.00422187 -6.8796e-06
15.4506 -0.00421534 -6.86362e-06
15.4625 -0.00420883 -6.84768e-06
15.4744 -0.00420232 -6.83177e-06
15.4863 -0.00419583 -6.81591e-06
15.4982 -0.00418934 -6.80008e-06
15.5101 -0.00418287 -6.7843e-06
15.522 -0.00417641 -6.76855e-06
15.534 -0.00416996 -6.75284e-06
15.5459 -0.00416352 -6.73717e-06
15.5578 -0.00415709 -6.72153e-06
15.5698 -0.00415067 -6.70594e-06
15.5818 -0.00414426 -6.69038e-06
15.5937 -0.00413786 -6.67486e-06
15.6057 -0.00413147 -6.65937e-06
15.6177 -0.00412509 -6.64392e-06
15.6297 -0.00411872 -6.62851e-06
15.6417 -0.00411236 -6.61314e-06
15.6537 -0.00410602 -6.59781e-06
15.6657 -0.00409968 -6.58251e-06
15.6777 -0.00409335 -6.56724e-06
15.6898 -0.00408704 -6.55202e-06
15.7018 -0.00408073 -6.53683e-06
15.7139 -0.00407443 -6.52167e-06
15.7259 -0.00406815 -6.50656e-06
15.738 -0.00406187 -6.49147e-06
15.7501 -0.0040556 -6.47643e-06
15.7622 -0.00404935 -6.46142e-06
15.7743 -0.0040431 -6.44644e-06
15.7864 -0.00403687 -6.4315e-06
15.7985 -0.00403064 -6.4166e-06
15.8106 -0.00402442 -6.40173e-06
15.8228 -0.00401822 -6.3869e-06
15.8349 -0.00401202 -6.3721e-06
15.8471 -0.00400583 -6.35734e-06
15.8592 -0.00399966 -6.34261e-06
15.8714 -0.00399349 -6.32792e-06
15.8836 -0.00398733 -6.31326e-06
15.8957 -0.00398118 -6.29863e-06
15.9079 -0.00397504 -6.28404e-06
15.9202 -0.00396892 -6.26949e-06
15.9324 -0.0039628 -6.25497e-06
15.9446 -0.00395669 -6.24048e-06
15.9568 -0.00395059 -6.22602e-06
15.9691 -0.0039445 -6.2116e-06
15.9813 -0.00393842 -6.19722e-06
15.9936 -0.00393234 -6.18286e-06
16.0058 -0.00392628 -6.16854e-06
16.0181 -0.00392023 -6.15426e-06
16.0304 -0.00391419 -6.14001e-06
16.0427 -0.00390815 -6.12579e-06
16.055 -0.00390213 -6.1116e-06
16.0673 -0.00389611 -6.09744e-06
16.0797 -0.00389011 -6.08332e-06
16.092 -0.00388411 -6.06923e-06
16.1043 -0.00387812 -6.05518e-06
16.1167 -0.00387214 -6.04115e-06
16.1291 -0.00386617 -6.02716e-06
16.1414 -0.00386021 -6.0132e-06
16.1538 -0.00385426 -5.99928e-06
16.1662 -0.00384832 -5.98538e-06
16.1786 -0.00384239 -5.97152e-06
16.191 -0.00383646 -5.95769e-06
16.2035 -0.00383055 -5.94389e-06
16.2159 -0.00382464 -5.93012e-06
16.2284 -0.00381874 -5.91638e-06
16.2408 -0.00381285 -5.90268e-06
16.2533 -0.00380697 -5.889e-06
16.2658 -0.0038011 -5.87536e-06
16.2782 -0.00379524 -5.86175e-06
16.2907 -0.00378939 -5.84817e-06
16.3032 -0.00378354 -5.83462e-06
16.3158 -0.00377771 -5.8211e-06
16.3283 -0.00377188 -5.80761e-06
16.3408 -0.00376606 -5.79415e-06
16.3534 -0.00376025 -5.78073e-06
16.3659 -0.00375445 -5.76733e-06
16.3785 -0.00374866 -5.75396e-06
16.3911 -0.00374287 -5.74062e-06
16.4037 -0.0037371 -5.72732e-06
16.4163 -0.00373133 -5.71404e-06
16.4289 -0.00372557 -5.70079e-06
16.4415 -0.00371982 -5.68757e-06
16.4541 -0.00371408 -5.67439e-06
16.4668 -0.00370835 -5.66123e-06
16.4794 -0.00370262 -5.6481e-06
16.4921 -0.0036969 -5.635e-06
16.5048 -0.0036912 -5.62193e-06
16.5175 -0.0036855 -5.60889e-06
16.5302 -0.0036798 -5.59587e-06
16.5429 -0.00367412 -5.58289e-06
16.5556 -0.00366844 -5.56993e-06
16.5683 -0.00366278 -5.55701e-06
16.5811 -0.00365712 -5.54411e-06
16.5938 -0.00365147 -5.53124e-06
16.6066 -0.00364582 -5.5184e-06
16.6194 -0.00364019 -5.50559e-06
16.6322 -0.00363456 -5.4928e-06
16.645 -0.00362894 -5.48005e-06
16.6578 -0.00362333 -5.46732e-06
16.6706 -0.00361773 -5.45462e-06
16.6835 -0.00361213 -5.44195e-06
16.6963 -0.00360654 -5.4293e-06
16.7092 -0.00360096 -5.41669e-06
16.7221 -0.00359539 -5.4041e-06
16.7349 -0.00358983 -5.39154e-06
16.7478 -0.00358427 -5.379e-06
16.7607 -0.00357872 -5.36649e-06
16.7737 -0.00357318 -5.35401e-06
16.7866 -0.00356765 -5.34156e-06
16.7995 -0.00356212 -5.32913e-06
16.8125 -0.00355661 -5.31673e-06
16.8255 -0.0035511 -5.30436e-06
16.8385 -0.00354559 -5.29202e-06
16.8514 -0.0035401 -5.2797e-06
16.8645 -0.00353461 -5.2674e-06
16.8775 -0.00352913 -5.25514e-06
16.8905 -0.00352366 -5.2429e-06
16.9035 -0.00351819 -5.23068e-06
16.9166 -0.00351274 -5.2185e-06
16.9297 -0.00350729 -5.20633e-06
16.9428 -0.00350184 -5.1942e-06
16.9559 -0.00349641 -5.18209e-06
16.969 -0.00349098 -5.17e-06
16.9821 -0.00348556 -5.15794e-06
16.9952 -0.00348014 -5.14591e-06
17.0084 -0.00347474 -5.1339e-06
17.0215 -0.00346934 -5.12192e-06
17.0347 -0.00346395 -5.10996e-06
17.0479 -0.00345856 -5.09803e-06
17.0611 -0.00345318 -5.08613e-06
17.0743 -0.00344781 -5.07425e-06
17.0875 -0.00344245 -5.06239e-06
17.1008 -0.00343709 -5.05056e-06
17.114 -0.00343174 -5.03875e-06
17.1273 -0.0034264 -5.02697e-06
17.1406 -0.00342106 -5.01521e-06
17.1539 -0.00341573 -5.00348e-06
17.1672 -0.00341041 -4.99177e-06
17.1805 -0.0034051 -4.98008e-06
17.1939 -0.00339979 -4.96842e-06
17.2072 -0.00339449 -4.95679e-06
17.2206 -0.00338919 -4.94517e-06
17.234 -0.0033839 -4.93359e-06
17.2474 -0.00337862 -4.92202e-06
17.2608 -0.00337335 -4.91048e-06
17.2742 -0.00336808 -4.89896e-06
17.2876 -0.00336282 -4.88747e-06
17.3011 -0.00335757 -4.876e-06
17.3146 -0.00335232 -4.86455e-06
17.3281 -0.00334708 -4.85313e-06
17.3416 -0.00334184 -4.84173e-06
17.3551 -0.00333661 -4.83035e-06
17.3686 -0.00333139 -4.819e-06
17.3821 -0.00332618 -4.80767e-06
17.3957 -0.00332097 -4.79636e-06
17.4093 -0.00331576 -4.78508e-06
17.4229 -0.00331057 -4.77381e-06
17.4365 -0.00330538 -4.76257e-06
17.4501 -0.00330019 -4.75136e-06
17.4637 -0.00329502 -4.74016e-06
17.4774 -0.00328985 -4.72899e-06
17.491 -0.00328468 -4.71784e-06
17.5047 -0.00327952 -4.70671e-06
17.5184 -0.00327437 -4.69561e-06
17.5321 -0.00326922 -4.68452e-06
17.5459 -0.00326408 -4.67346e-06
17.5596 -0.00325895 -4.66242e-06
17.5734 -0.00325382 -4.6514e-06
17.5872 -0.0032487 -4.64041e-06
17.601 -0.00324358 -4.62943e-06
17.6148 -0.00323847 -4.61848e-06
17.6286 -0.00323337 -4.60755e-06
17.6425 -0.00322827 -4.59664e-06
17.6563 -0.00322318 -4.58575e-06
17.6702 -0.00321809 -4.57488e-06
17.6841 -0.00321301 -4.56403e-06
17.698 -0.00320794 -4.5532e-06
17.712 -0.00320287 -4.5424e-06
17.7259 -0.0031978 -4.53161e-06
17.7399 -0.00319275 -4.52085e-06
17.7539 -0.00318769 -4.51011e-06
17.7679 -0.00318265 -4.49939e-06
17.7819 -0.00317761 -4.48868e-06
17.7959 -0.00317257 -4.478e-06
17.81 -0.00316754 -4.46734e-06
17.8241 -0.00316252 -4.4567e-06
17.8382 -0.0031575 -4.44608e-06
17.8523 -0.00315249 -4.43548e-06
17.8664 -0.00314748 -4.4249e-06
17.8805 -0.00314248 -4.41434e-06
17.8947 -0.00313748 -4.40379e-06
17.9089 -0.00313249 -4.39327e-06
17.9231 -0.0031275 -4.38277e-06
17.9373 -0.00312252 -4.37229e-06
17.9516 -0.00311754 -4.36183e-06
17.9658 -0.00311257 -4.35138e-06
17.9801 -0.00310761 -4.34096e-06
17.9944 -0.00310265 -4.33055e-06
18.0087 -0.00309769 -4.32017e-06
18.0231 -0.00309274 -4.3098e-06
18.0374 -0.0030878 -4.29945e-06
18.0518 -0.00308286 -4.28912e-06
18.0662 -0.00307792 -4.27881e-06
18.0806 -0.00307299 -4.26852e-06
18.0951 -0.00306807 -4.25825e-06
18.1095 -0.00306315 -4.24799e-06
18.124 -0.00305823 -4.23776e-06
18.1385 -0.00305332 -4.22754e-06
18.153 -0.00304842 -4.21734e-06
18.1676 -0.00304351 -4.20716e-06
18.1821 -0.00303862 -4.19699e-06
18.1967 -0.00303373 -4.18685e-06
18.2113 -0.00302884 -4.17672e-06
18.226 -0.00302396 -4.16661e-06
18.2406 -0.00301908 -4.15652e-06
18.2553 -0.00301421 -4.14644e-06
18.27 -0.00300934 -4.13639e-06
18.2847 -0.00300447 -4.12635e-06
18.2994 -0.00299961 -4.11632e-06
18.3142 -0.00299476 -4.10632e-06
18.329 -0.00298991 -4.09633e-06
18.3438 -0.00298506 -4.08636e-06
18.3586 -0.00298022 -4.07641e-06
18.3735 -0.00297538 -4.06647e-06
18.3883 -0.00297055 -4.05655e-06
18.4032 -0.00296572 -4.04665e-06
18.4182 -0.00296089 -4.03676e-06
18.4331 -0.00295607 -4.02689e-06
18.4481 -0.00295126 -4.01704e-06
18.4631 -0.00294644 -4.0072e-06
18.4781 -0.00294163 -3.99738e-06
18.4931 -0.00293683 -3.98758e-06
18.5082 -0.00293203 -3.97779e-06
18.5233 -0.00292723 -3.96801e-06
18.5384 -0.00292244 -3.95826e-06
18.5536 -0.00291765 -3.94852e-06
18.5687 -0.00291286 -3.93879e-06
18.5839 -0.00290808 -3.92908e-06
18.5992 -0.0029033 -3.91939e-06
18.6144 -0.00289853 -3.90971e-06
18.6297 -0.00289376 -3.90005e-06
18.645 -0.00288899 -3.8904e-06
18.6603 -0.00288422 -3.88077e-06
18.6757 -0.00287946 -3.87115e-06
18.691 -0.00287471 -3.86155e-06
18.7064 -0.00286995 -3.85196e-06
18.7219 -0.0028652 -3.84239e-06
18.7373 -0.00286046 -3.83283e-06
18.7528 -0.00285571 -3.82328e-06
18.7683 -0.00285097 -3.81375e-06
18.7839 -0.00284623 -3.80424e-06
18.7995 -0.0028415 -3.79474e-06
18.8151 -0.00283677 -3.78525e-06
18.8307 -0.00283204 -3.77578e-06
18.8464 -0.00282732 -3.76632e-06
18.8621 -0.00282259 -3.75688e-06
18.8778 -0.00281788 -3.74745e-06
18.8935 -0.00281316 -3.73803e-06
18.9093 -0.00280845 -3.72863e-06
18.9251 -0.00280374 -3.71924e-06
18.941 -0.00279903 -3.70986e-06
18.9568 -0.00279432 -3.70049e-06
18.9727 -0.00278962 -3.69114e-06
18.9887 -0.00278492 -3.68181e-06
19.0046 -0.00278022 -3.67248e-06
19.0206 -0.00277553 -3.66317e-06
19.0367 -0.00277083 -3.65387e-06
19.0527 -0.00276614 -3.64459e-06
19.0688 -0.00276146 -3.63531e-06
19.085 -0.00275677 -3.62605e-06
19.1011 -0.00275209 -3.6168e-06
19.1173 -0.00274741 -3.60756e-06
19.1336 -0.00274273 -3.59834e-06
19.1499 -0.00273805 -3.58913e-06
19.1662 -0.00273337 -3.57992e-06
19.1825 -0.0027287 -3.57073e-06
19.1989 -0.00272403 -3.56156e-06
19.2153 -0.00271936 -3.55239e-06
19.2317 -0.00271469 -3.54323e-06
19.2482 -0.00271002 -3.53409e-06
19.2647 -0.00270536 -3.52496e-06
19.2813 -0.0027007 -3.51583e-06
19.2979 -0.00269603 -3.50672e-06
19.3145 -0.00269137 -3.49762e-06
19.3312 -0.00268671 -3.48853e-06
19.3479 -0.00268206 -3.47945e-06
19.3647 -0.0026774 -3.47038e-06
19.3814 -0.00267274 -3.46132e-06
19.3983 -0.00266809 -3.45227e-06
19.4151 -0.00266344 -3.44323e-06
19.4321 -0.00265878 -3.4342e-06
19.449 -0.00265413 -3.42518e-06
19.466 -0.00264948 -3.41617e-06
19.483 -0.00264483 -3.40717e-06
19.5001 -0.00264018 -3.39818e-06
19.5173 -0.00263553 -3.38919e-06
19.5344 -0.00263088 -3.38022e-06
19.5516 -0.00262624 -3.37125e-06
19.5689 -0.00262159 -3.36229e-06
19.5862 -0.00261694 -3.35334e-06
19.6035 -0.00261229 -3.3444e-06
19.6209 -0.00260764 -3.33547e-06
19.6384 -0.002603 -3.32655e-06
19.6559 -0.00259835 -3.31763e-06
19.6734 -0.0025937 -3.30872e-06
19.691 -0.00258905 -3.29982e-06
19.7086 -0.0025844 -3.29092e-06
19.7263 -0.00257975 -3.28203e-06
19.744 -0.0025751 -3.27315e-06
19.7618 -0.00257045 -3.26428e-06
19.7797 -0.0025658 -3.25541e-06
19.7976 -0.00256115 -3.24655e-06
19.8155 -0.0025565 -3.23769e-06
19.8335 -0.00255184 -3.22884e-06
19.8515 -0.00254718 -3.22e-06
19.8696 -0.00254253 -3.21116e-06
19.8878 -0.00253787 -3.20233e-06
19.906 -0.00253321 -3.1935e-06
19.9243 -0.00252855 -3.18468e-06
19.9426 -0.00252388 -3.17586e-06
19.961 -0.00251922 -3.16704e-06
19.9795 -0.00251455 -3.15823e-06
19.998 -0.00250988 -3.14943e-06
20.0165 -0.0025052 -3.14063e-06
20.0352 -0.00250053 -3.13183e-06
20.0539 -0.00249585 -3.12303e-06
20.0726 -0.00249117 -3.11424e-06
20.0915 -0.00248649 -3.10545e-06
20.1104 -0.0024818 -3.09666e-06
20.1293 -0.00247711 -3.08788e-06
20.1483 -0.00247242 -3.0791e-06
20.1674 -0.00246772 -3.07031e-06
20.1866 -0.00246302 -3.06153e-06
20.2058 -0.00245831 -3.05276e-06
20.2252 -0.0024536 -3.04398e-06
20.2445 -0.00244889 -3.0352e-06
20.264 -0.00244417 -3.02642e-06
20.2835 -0.00243945 -3.01764e-06
20.3031 -0.00243472 -3.00887e-06
20.3228 -0.00242999 -3.00009e-06
20.3426 -0.00242525 -2.99131e-06
20.3625 -0.00242051 -2.98252e-06
20.3824 -0.00241576 -2.97374e-06
20.4024 -0.002411 -2.96495e-06
20.4225 -0.00240624 -2.95617e-06
20.4427 -0.00240148 -2.94737e-06
20.463 -0.0023967 -2.93858e-06
20.4833 -0.00239192 -2.92978e-06
20.5038 -0.00238713 -2.92097e-06
20.5244 -0.00238233 -2.91216e-06
20.545 -0.00237753 -2.90335e-06
20.5658 -0.00237272 -2.89453e-06
20.5866 -0.0023679 -2.8857e-06
20.6076 -0.00236307 -2.87687e-06
20.6286 -0.00235823 -2.86802e-06
20.6498 -0.00235338 -2.85917e-06
20.6711 -0.00234852 -2.85032e-06
20.6924 -0.00234365 -2.84145e-06
20.7139 -0.00233878 -2.83257e-06
20.7356 -0.00233389 -2.82368e-06
20.7573 -0.00232899 -2.81478e-06
20.7791 -0.00232407 -2.80587e-06
20.8011 -0.00231915 -2.79695e-06
20.8232 -0.00231421 -2.78801e-06
20.8454 -0.00230926 -2.77906e-06
20.8678 -0.00230429 -2.77009e-06
20.8903 -0.00229932 -2.7611e-06
20.913 -0.00229432 -2.7521e-06
20.9357 -0.00228931 -2.74309e-06
20.9587 -0.00228429 -2.73405e-06
20.9818 -0.00227925 -2.72499e-06
21.005 -0.00227419 -2.71591e-06
21.0284 -0.00226911 -2.70681e-06
21.052 -0.00226401 -2.69769e-06
21.0758 -0.0022589 -2.68854e-06
21.0997 -0.00225376 -2.67936e-06
21.1238 -0.0022486 -2.67016e-06
21.1481 -0.00224342 -2.66093e-06
21.1726 -0.00223822 -2.65167e-06
21.1972 -0.00223299 -2.64237e-06
21.2221 -0.00222774 -2.63304e-06
21.2472 -0.00222246 -2.62368e-06
21.2726 -0.00221715 -2.61428e-06
21.2981 -0.00221181 -2.60483e-06
21.3239 -0.00220645 -2.59535e-06
21.35 -0.00220105 -2.58581e-06
21.3763 -0.00219561 -2.57624e-06
21.4029 -0.00219015 -2.56661e-06
21.4298 -0.00218464 -2.55692e-06
21.4569 -0.00217909 -2.54718e-06
21.4844 -0.00217351 -2.53738e-06
21.5122 -0.00216787 -2.52751e-06
21.5403 -0.00216219 -2.51758e-06
21.5688 -0.00215647 -2.50757e-06
21.5977 -0.00215068 -2.49748e-06
21.627 -0.00214485 -2.4873e-06
21.6567 -0.00213895 -2.47704e-06
21.6869 -0.00213298 -2.46668e-06
21.7175 -0.00212695 -2.45621e-06
21.7486 -0.00212084 -2.44563e-06
21.7803 -0.00211466 -2.43492e-06
21.8126 -0.00210838 -2.42408e-06
21.8456 -0.00210201 -2.41309e-06
21.8792 -0.00209553 -2.40193e-06
21.9136 -0.00208894 -2.3906e-06
21.9488 -0.00208222 -2.37906e-06
21.9849 -0.00207536 -2.3673e-06
22.0221 -0.00206834 -2.35528e-06
22.0604 -0.00206114 -2.34298e-06
22.1001 -0.00205373 -2.33034e-06
22.1412 -0.00204607 -2.31731e-06
22.1842 -0.00203813 -2.30382e-06
22.2294 -0.00202984 -2.28975e-06
22.2772 -0.0020211 -2.27498e-06
22.3285 -0.0020118 -2.25927e-06
22.3846 -0.0020017 -2.24227e-06
22.448 -0.00199037 -2.22324e-06
22.5254 -0.00197667 -2.2003e-06


==> anc/HERMITE/GAMMA0025/GRpOneLoop.txt <==
-22.5254 -0.00197669 -2.20035e-06
-22.448 -0.00199039 -2.22329e-06
-22.3846 -0.00200172 -2.24232e-06
-22.3285 -0.00201182 -2.25933e-06
-22.2772 -0.00202113 -2.27504e-06
-22.2294 -0.00202986 -2.28981e-06
-22.1842 -0.00203815 -2.30387e-06
-22.1412 -0.0020461 -2.31737e-06
-22.1001 -0.00205375 -2.3304e-06
-22.0604 -0.00206116 -2.34304e-06
-22.0221 -0.00206837 -2.35534e-06
-21.9849 -0.00207539 -2.36736e-06
-21.9488 -0.00208225 -2.37912e-06
-21.9136 -0.00208897 -2.39066e-06
-21.8792 -0.00209556 -2.40199e-06
-21.8456 -0.00210204 -2.41315e-06
-21.8126 -0.00210841 -2.42414e-06
-21.7803 -0.00211468 -2.43498e-06
-21.7486 -0.00212087 -2.44569e-06
-21.7175 -0.00212698 -2.45627e-06
-21.6869 -0.00213301 -2.46674e-06
-21.6567 -0.00213897 -2.4771e-06
-21.627 -0.00214487 -2.48737e-06
-21.5977 -0.00215071 -2.49754e-06
-21.5688 -0.00215649 -2.50763e-06
-21.5403 -0.00216222 -2.51764e-06
-21.5122 -0.0021679 -2.52758e-06
-21.4844 -0.00217353 -2.53745e-06
-21.4569 -0.00217912 -2.54725e-06
-21.4298 -0.00218467 -2.55699e-06
-21.4029 -0.00219017 -2.56667e-06
-21.3763 -0.00219564 -2.5763e-06
-21.35 -0.00220108 -2.58588e-06
-21.3239 -0.00220648 -2.59542e-06
-21.2981 -0.00221184 -2.6049e-06
-21.2726 -0.00221718 -2.61435e-06
-21.2472 -0.00222249 -2.62375e-06
-21.2221 -0.00222777 -2.63312e-06
-21.1972 -0.00223302 -2.64244e-06
-21.1726 -0.00223825 -2.65174e-06
-21.1481 -0.00224345 -2.661e-06
-21.1238 -0.00224863 -2.67023e-06
-21.0997 -0.00225379 -2.67944e-06
-21.0758 -0.00225893 -2.68861e-06
-21.052 -0.00226404 -2.69776e-06
-21.0284 -0.00226914 -2.70689e-06
-21.005 -0.00227422 -2.71599e-06
-20.9818 -0.00227928 -2.72507e-06
-20.9587 -0.00228432 -2.73412e-06
-20.9357 -0.00228934 -2.74316e-06
-20.913 -0.00229435 -2.75218e-06
-20.8903 -0.00229935 -2.76118e-06
-20.8678 -0.00230433 -2.77017e-06
-20.8454 -0.00230929 -2.77913e-06
-20.8232 -0.00231424 -2.78809e-06
-20.8011 -0.00231918 -2.79702e-06
-20.7791 -0.00232411 -2.80595e-06
-20.7573 -0.00232902 -2.81486e-06
-20.7356 -0.00233392 -2.82376e-06
-20.7139 -0.00233881 -2.83265e-06
-20.6924 -0.00234369 -2.84153e-06
-20.6711 -0.00234856 -2.8504e-06
-20.6498 -0.00235341 -2.85926e-06
-20.6286 -0.00235826 -2.86811e-06
-20.6076 -0.0023631 -2.87695e-06
-20.5866 -0.00236793 -2.88578e-06
-20.5658 -0.00237275 -2.89461e-06
-20.545 -0.00237756 -2.90343e-06
-20.5244 -0.00238237 -2.91225e-06
-20.5038 -0.00238716 -2.92106e-06
-20.4833 -0.00239195 -2.92986e-06
-20.463 -0.00239674 -2.93866e-06
-20.4427 -0.00240151 -2.94746e-06
-20.4225 -0.00240628 -2.95625e-06
-20.4024 -0.00241104 -2.96504e-06
-20.3824 -0.0024158 -2.97383e-06
-20.3625 -0.00242054 -2.98261e-06
-20.3426 -0.00242529 -2.9914e-06
-20.3228 -0.00243003 -3.00018e-06
-20.3031 -0.00243476 -3.00896e-06
-20.2835 -0.00243949 -3.01773e-06
-20.264 -0.00244421 -3.02651e-06
-20.2445 -0.00244893 -3.03529e-06
-20.2252 -0.00245364 -3.04407e-06
-20.2058 -0.00245835 -3.05285e-06
-20.1866 -0.00246305 -3.06163e-06
-20.1674 -0.00246776 -3.07041e-06
-20.1483 -0.00247245 -3.07919e-06
-20.1293 -0.00247715 -3.08797e-06
-20.1104 -0.00248184 -3.09676e-06
-20.0915 -0.00248652 -3.10554e-06
-20.0726 -0.00249121 -3.11433e-06
-20.0539 -0.00249589 -3.12313e-06
-20.0352 -0.00250057 -3.13192e-06
-20.0165 -0.00250524 -3.14072e-06
-19.998 -0.00250992 -3.14952e-06
-19.9795 -0.00251459 -3.15833e-06
-19.961 -0.00251925 -3.16714e-06
-19.9426 -0.00252392 -3.17596e-06
-19.9243 -0.00252858 -3.18477e-06
-19.906 -0.00253325 -3.1936e-06
-19.8878 -0.00253791 -3.20243e-06
-19.8696 -0.00254257 -3.21126e-06
-19.8515 -0.00254722 -3.2201e-06
-19.8335 -0.00255188 -3.22894e-06
-19.8155 -0.00255654 -3.23779e-06
-19.7976 -0.00256119 -3.24665e-06
-19.7797 -0.00256584 -3.25551e-06
-19.7618 -0.00257049 -3.26438e-06
-19.744 -0.00257514 -3.27325e-06
-19.7263 -0.00257979 -3.28214e-06
-19.7086 -0.00258444 -3.29103e-06
-19.691 -0.00258909 -3.29992e-06
-19.6734 -0.00259374 -3.30882e-06
-19.6559 -0.00259839 -3.31773e-06
-19.6384 -0.00260304 -3.32665e-06
-19.6209 -0.00260769 -3.33558e-06
-19.6035 -0.00261233 -3.34451e-06
-19.5862 -0.00261698 -3.35345e-06
-19.5689 -0.00262163 -3.3624e-06
-19.5516 -0.00262628 -3.37136e-06
-19.5344 -0.00263093 -3.38033e-06
-19.5173 -0.00263557 -3.3893e-06
-19.5001 -0.00264022 -3.39828e-06
-19.483 -0.00264487 -3.40728e-06
-19.466 -0.00264952 -3.41628e-06
-19.449 -0.00265418 -3.42529e-06
-19.4321 -0.00265883 -3.43431e-06
-19.4151 -0.00266348 -3.44334e-06
-19.3983 -0.00266813 -3.45238e-06
-19.3814 -0.00267279 -3.46143e-06
-19.3647 -0.00267744 -3.47049e-06
-19.3479 -0.0026821 -3.47956e-06
-19.3312 -0.00268676 -3.48864e-06
-19.3145 -0.00269142 -3.49774e-06
-19.2979 -0.00269608 -3.50684e-06
-19.2813 -0.00270074 -3.51595e-06
-19.2647 -0.0027054 -3.52507e-06
-19.2482 -0.00271007 -3.53421e-06
-19.2317 -0.00271474 -3.54335e-06
-19.2153 -0.0027194 -3.55251e-06
-19.1989 -0.00272407 -3.56167e-06
-19.1825 -0.00272875 -3.57085e-06
-19.1662 -0.00273342 -3.58004e-06
-19.1499 -0.00273809 -3.58925e-06
-19.1336 -0.00274277 -3.59846e-06
-19.1173 -0.00274745 -3.60768e-06
-19.1011 -0.00275213 -3.61692e-06
-19.085 -0.00275682 -3.62617e-06
-19.0688 -0.0027615 -3.63543e-06
-19.0527 -0.00276619 -3.64471e-06
-19.0367 -0.00277088 -3.654e-06
-19.0206 -0.00277557 -3.66329e-06
-19.0046 -0.00278027 -3.67261e-06
-18.9887 -0.00278497 -3.68193e-06
-18.9727 -0.00278967 -3.69127e-06
-18.9568 -0.00279437 -3.70062e-06
-18.941 -0.00279908 -3.70999e-06
-18.9251 -0.00280378 -3.71936e-06
-18.9093 -0.00280849 -3.72875e-06
-18.8935 -0.00281321 -3.73816e-06
-18.8778 -0.00281792 -3.74757e-06
-18.8621 -0.00282264 -3.75701e-06
-18.8464 -0.00282737 -3.76645e-06
-18.8307 -0.00283209 -3.77591e-06
-18.8151 -0.00283682 -3.78538e-06
-18.7995 -0.00284155 -3.79487e-06
-18.7839 -0.00284628 -3.80437e-06
-18.7683 -0.00285102 -3.81389e-06
-18.7528 -0.00285576 -3.82342e-06
-18.7373 -0.00286051 -3.83296e-06
-18.7219 -0.00286525 -3.84252e-06
-18.7064 -0.00287 -3.85209e-06
-18.691 -0.00287476 -3.86168e-06
-18.6757 -0.00287951 -3.87128e-06
-18.6603 -0.00288427 -3.8809e-06
-18.645 -0.00288904 -3.89054e-06
-18.6297 -0.00289381 -3.90018e-06
-18.6144 -0.00289858 -3.90985e-06
-18.5992 -0.00290335 -3.91953e-06
-18.5839 -0.00290813 -3.92922e-06
-18.5687 -0.00291291 -3.93893e-06
-18.5536 -0.0029177 -3.94866e-06
-18.5384 -0.00292249 -3.9584e-06
-18.5233 -0.00292728 -3.96816e-06
-18.5082 -0.00293208 -3.97793e-06
-18.4931 -0.00293688 -3.98772e-06
-18.4781 -0.00294169 -3.99752e-06
-18.4631 -0.0029465 -4.00734e-06
-18.4481 -0.00295131 -4.01718e-06
-18.4331 -0.00295613 -4.02704e-06
-18.4182 -0.00296095 -4.03691e-06
-18.4032 -0.00296577 -4.04679e-06
-18.3883 -0.0029706 -4.0567e-06
-18.3735 -0.00297544 -4.06662e-06
-18.3586 -0.00298027 -4.07656e-06
-18.3438 -0.00298512 -4.08651e-06
-18.329 -0.00298996 -4.09648e-06
-18.3142 -0.00299481 -4.10647e-06
-18.2994 -0.00299967 -4.11647e-06
-18.2847 -0.00300453 -4.1265e-06
-18.27 -0.00300939 -4.13654e-06
-18.2553 -0.00301426 -4.1466e-06
-18.2406 -0.00301914 -4.15667e-06
-18.226 -0.00302401 -4.16676e-06
-18.2113 -0.0030289 -4.17687e-06
-18.1967 -0.00303378 -4.187e-06
-18.1821 -0.00303867 -4.19715e-06
-18.1676 -0.00304357 -4.20731e-06
-18.153 -0.00304847 -4.21749e-06
-18.1385 -0.00305338 -4.22769e-06
-18.124 -0.00305829 -4.23791e-06
-18.1095 -0.0030632 -4.24815e-06
-18.0951 -0.00306812 -4.25841e-06
-18.0806 -0.00307305 -4.26868e-06
-18.0662 -0.00307798 -4.27897e-06
-18.0518 -0.00308292 -4.28928e-06
-18.0374 -0.00308786 -4.29961e-06
-18.0231 -0.0030928 -4.30996e-06
-18.0087 -0.00309775 -4.32033e-06
-17.9944 -0.00310271 -4.33072e-06
-17.9801 -0.00310767 -4.34112e-06
-17.9658 -0.00311263 -4.35155e-06
-17.9516 -0.0031176 -4.36199e-06
-17.9373 -0.00312258 -4.37245e-06
-17.9231 -0.00312756 -4.38294e-06
-17.9089 -0.00313255 -4.39344e-06
-17.8947 -0.00313754 -4.40396e-06
-17.8805 -0.00314254 -4.4145e-06
-17.8664 -0.00314754 -4.42507e-06
-17.8523 -0.00315255 -4.43565e-06
-17.8382 -0.00315756 -4.44625e-06
-17.8241 -0.00316258 -4.45687e-06
-17.81 -0.0031676 -4.46751e-06
-17.7959 -0.00317263 -4.47817e-06
-17.7819 -0.00317767 -4.48886e-06
-17.7679 -0.00318271 -4.49956e-06
-17.7539 -0.00318776 -4.51028e-06
-17.7399 -0.00319281 -4.52103e-06
-17.7259 -0.00319787 -4.53179e-06
-17.712 -0.00320293 -4.54258e-06
-17.698 -0.003208 -4.55338e-06
-17.6841 -0.00321307 -4.56421e-06
-17.6702 -0.00321815 -4.57506e-06
-17.6563 -0.00322324 -4.58593e-06
-17.6425 -0.00322833 -4.59682e-06
-17.6286 -0.00323343 -4.60773e-06
-17.6148 -0.00323854 -4.61866e-06
-17.601 -0.00324365 -4.62961e-06
-17.5872 -0.00324876 -4.64059e-06
-17.5734 -0.00325389 -4.65159e-06
-17.5596 -0.00325901 -4.66261e-06
-17.5459 -0.00326415 -4.67365e-06
-17.5321 -0.00326929 -4.68471e-06
-17.5184 -0.00327444 -4.69579e-06
-17.5047 -0.00327959 -4.7069e-06
-17.491 -0.00328475 -4.71803e-06
-17.4774 -0.00328991 -4.72918e-06
-17.4637 -0.00329508 -4.74035e-06
-17.4501 -0.00330026 -4.75155e-06
-17.4365 -0.00330544 -4.76277e-06
-17.4229 -0.00331063 -4.77401e-06
-17.4093 -0.00331583 -4.78527e-06
-17.3957 -0.00332103 -4.79656e-06
-17.3821 -0.00332624 -4.80786e-06
-17.3686 -0.00333146 -4.8192e-06
-17.3551 -0.00333668 -4.83055e-06
-17.3416 -0.00334191 -4.84193e-06
-17.3281 -0.00334714 -4.85333e-06
-17.3146 -0.00335239 -4.86475e-06
-17.3011 -0.00335763 -4.8762e-06
-17.2876 -0.00336289 -4.88767e-06
-17.2742 -0.00336815 -4.89916e-06
-17.2608 -0.00337342 -4.91068e-06
-17.2474 -0.00337869 -4.92222e-06
-17.234 -0.00338397 -4.93379e-06
-17.2206 -0.00338926 -4.94538e-06
-17.2072 -0.00339456 -4.95699e-06
-17.1939 -0.00339986 -4.96863e-06
-17.1805 -0.00340517 -4.98029e-06
-17.1672 -0.00341048 -4.99198e-06
-17.1539 -0.00341581 -5.00368e-06
-17.1406 -0.00342113 -5.01542e-06
-17.1273 -0.00342647 -5.02718e-06
-17.114 -0.00343181 -5.03896e-06
-17.1008 -0.00343716 -5.05077e-06
-17.0875 -0.00344252 -5.0626e-06
-17.0743 -0.00344788 -5.07446e-06
-17.0611 -0.00345326 -5.08634e-06
-17.0479 -0.00345863 -5.09825e-06
-17.0347 -0.00346402 -5.11018e-06
-17.0215 -0.00346941 -5.12214e-06
-17.0084 -0.00347481 -5.13412e-06
-16.9952 -0.00348022 -5.14613e-06
-16.9821 -0.00348563 -5.15816e-06
-16.969 -0.00349105 -5.17022e-06
-16.9559 -0.00349648 -5.18231e-06
-16.9428 -0.00350192 -5.19442e-06
-16.9297 -0.00350736 -5.20656e-06
-16.9166 -0.00351281 -5.21872e-06
-16.9035 -0.00351827 -5.23091e-06
-16.8905 -0.00352373 -5.24312e-06
-16.8775 -0.00352921 -5.25536e-06
-16.8645 -0.00353469 -5.26763e-06
-16.8514 -0.00354018 -5.27992e-06
-16.8385 -0.00354567 -5.29224e-06
-16.8255 -0.00355117 -5.30459e-06
-16.8125 -0.00355668 -5.31696e-06
-16.7995 -0.0035622 -5.32937e-06
-16.7866 -0.00356773 -5.34179e-06
-16.7737 -0.00357326 -5.35425e-06
-16.7607 -0.0035788 -5.36673e-06
-16.7478 -0.00358435 -5.37924e-06
-16.7349 -0.00358991 -5.39177e-06
-16.7221 -0.00359547 -5.40433e-06
-16.7092 -0.00360104 -5.41692e-06
-16.6963 -0.00360662 -5.42954e-06
-16.6835 -0.00361221 -5.44219e-06
-16.6706 -0.00361781 -5.45486e-06
-16.6578 -0.00362341 -5.46756e-06
-16.645 -0.00362902 -5.48029e-06
-16.6322 -0.00363464 -5.49305e-06
-16.6194 -0.00364027 -5.50583e-06
-16.6066 -0.0036459 -5.51865e-06
-16.5938 -0.00365155 -5.53149e-06
-16.5811 -0.0036572 -5.54436e-06
-16.5683 -0.00366286 -5.55726e-06
-16.5556 -0.00366853 -5.57018e-06
-16.5429 -0.0036742 -5.58314e-06
-16.5302 -0.00367989 -5.59612e-06
-16.5175 -0.00368558 -5.60914e-06
-16.5048 -0.00369128 -5.62218e-06
-16.4921 -0.00369699 -5.63525e-06
-16.4794 -0.00370271 -5.64835e-06
-16.4668 -0.00370843 -5.66148e-06
-16.4541 -0.00371416 -5.67464e-06
-16.4415 -0.00371991 -5.68783e-06
-16.4289 -0.00372566 -5.70105e-06
-16.4163 -0.00373142 -5.7143e-06
-16.4037 -0.00373718 -5.72758e-06
-16.3911 -0.00374296 -5.74089e-06
-16.3785 -0.00374874 -5.75422e-06
-16.3659 -0.00375454 -5.76759e-06
-16.3534 -0.00376034 -5.78099e-06
-16.3408 -0.00376615 -5.79442e-06
-16.3283 -0.00377197 -5.80788e-06
-16.3158 -0.00377779 -5.82137e-06
-16.3032 -0.00378363 -5.83489e-06
-16.2907 -0.00378948 -5.84844e-06
-16.2782 -0.00379533 -5.86202e-06
-16.2658 -0.00380119 -5.87563e-06
-16.2533 -0.00380706 -5.88928e-06
-16.2408 -0.00381294 -5.90295e-06
-16.2284 -0.00381883 -5.91666e-06
-16.2159 -0.00382473 -5.9304e-06
-16.2035 -0.00383064 -5.94417e-06
-16.191 -0.00383655 -5.95797e-06
-16.1786 -0.00384248 -5.9718e-06
-16.1662 -0.00384841 -5.98566e-06
-16.1538 -0.00385435 -5.99956e-06
-16.1414 -0.0038603 -6.01349e-06
-16.1291 -0.00386626 -6.02745e-06
-16.1167 -0.00387223 -6.04144e-06
-16.1043 -0.00387821 -6.05547e-06
-16.092 -0.0038842 -6.06952e-06
-16.0797 -0.0038902 -6.08361e-06
-16.0673 -0.0038962 -6.09773e-06
-16.055 -0.00390222 -6.11189e-06
-16.0427 -0.00390825 -6.12608e-06
-16.0304 -0.00391428 -6.1403e-06
-16.0181 -0.00392032 -6.15455e-06
-16.0058 -0.00392638 -6.16884e-06
-15.9936 -0.00393244 -6.18316e-06
-15.9813 -0.00393851 -6.19752e-06
-15.9691 -0.00394459 -6.2119e-06
-15.9568 -0.00395068 -6.22632e-06
-15.9446 -0.00395678 -6.24078e-06
-15.9324 -0.00396289 -6.25527e-06
-15.9202 -0.00396901 -6.26979e-06
-15.9079 -0.00397514 -6.28435e-06
-15.8957 -0.00398128 -6.29894e-06
-15.8836 -0.00398743 -6.31357e-06
-15.8714 -0.00399359 -6.32823e-06
-15.8592 -0.00399975 -6.34292e-06
-15.8471 -0.00400593 -6.35765e-06
-15.8349 -0.00401212 -6.37241e-06
-15.8228 -0.00401832 -6.38721e-06
-15.8106 -0.00402452 -6.40205e-06
-15.7985 -0.00403074 -6.41692e-06
-15.7864 -0.00403697 -6.43182e-06
-15.7743 -0.0040432 -6.44676e-06
-15.7622 -0.00404945 -6.46174e-06
-15.7501 -0.0040557 -6.47675e-06
-15.738 -0.00406197 -6.4918e-06
-15.7259 -0.00406825 -6.50688e-06
-15.7139 -0.00407453 -6.522e-06
-15.7018 -0.00408083 -6.53715e-06
-15.6898 -0.00408714 -6.55234e-06
-15.6777 -0.00409345 -6.56757e-06
-15.6657 -0.00409978 -6.58284e-06
-15.6537 -0.00410612 -6.59814e-06
-15.6417 -0.00411247 -6.61347e-06
-15.6297 -0.00411883 -6.62885e-06
-15.6177 -0.00412519 -6.64426e-06
-15.6057 -0.00413157 -6.65971e-06
-15.5937 -0.00413796 -6.67519e-06
-15.5818 -0.00414436 -6.69072e-06
-15.5698 -0.00415077 -6.70628e-06
-15.5578 -0.00415719 -6.72187e-06
-15.5459 -0.00416362 -6.73751e-06
-15.534 -0.00417006 -6.75318e-06
-15.522 -0.00417652 -6.7689e-06
-15.5101 -0.00418298 -6.78464e-06
-15.4982 -0.00418945 -6.80043e-06
-15.4863 -0.00419593 -6.81626e-06
-15.4744 -0.00420243 -6.83212e-06
-15.4625 -0.00420893 -6.84803e-06
-15.4506 -0.00421545 -6.86397e-06
-15.4388 -0.00422198 -6.87995e-06
-15.4269 -0.00422852 -6.89597e-06
-15.415 -0.00423506 -6.91203e-06
-15.4032 -0.00424162 -6.92813e-06
-15.3913 -0.00424819 -6.94427e-06
-15.3795 -0.00425477 -6.96044e-06
-15.3677 -0.00426137 -6.97666e-06
-15.3559 -0.00426797 -6.99292e-06
-15.3441 -0.00427458 -7.00921e-06
-15.3323 -0.00428121 -7.02555e-06
-15.3205 -0.00428785 -7.04193e-06
-15.3087 -0.00429449 -7.05834e-06
-15.2969 -0.00430115 -7.0748e-06
-15.2851 -0.00430782 -7.0913e-06
-15.2734 -0.0043145 -7.10784e-06
-15.2616 -0.0043212 -7.12442e-06
-15.2499 -0.0043279 -7.14104e-06
-15.2381 -0.00433461 -7.1577e-06
-15.2264 -0.00434134 -7.17441e-06
-15.2147 -0.00434808 -7.19115e-06
-15.2029 -0.00435483 -7.20794e-06
-15.1912 -0.00436159 -7.22477e-06
-15.1795 -0.00436836 -7.24164e-06
-15.1678 -0.00437515 -7.25855e-06
-15.1561 -0.00438194 -7.2755e-06
-15.1445 -0.00438875 -7.2925e-06
-15.1328 -0.00439557 -7.30954e-06
-15.1211 -0.0044024 -7.32662e-06
-15.1095 -0.00440924 -7.34374e-06
-15.0978 -0.00441609 -7.36091e-06
-15.0862 -0.00442296 -7.37812e-06
-15.0745 -0.00442984 -7.39537e-06
-15.0629 -0.00443672 -7.41267e-06
-15.0513 -0.00444363 -7.43001e-06
-15.0397 -0.00445054 -7.44739e-06
-15.028 -0.00445746 -7.46482e-06
-15.0164 -0.0044644 -7.48229e-06
-15.0048 -0.00447135 -7.49981e-06
-14.9933 -0.00447831 -7.51736e-06
-14.9817 -0.00448528 -7.53497e-06
-14.9701 -0.00449227 -7.55262e-06
-14.9585 -0.00449927 -7.57031e-06
-14.947 -0.00450627 -7.58805e-06
-14.9354 -0.0045133 -7.60583e-06
-14.9239 -0.00452033 -7.62366e-06
-14.9123 -0.00452738 -7.64153e-06
-14.9008 -0.00453444 -7.65945e-06
-14.8893 -0.00454151 -7.67741e-06
-14.8778 -0.00454859 -7.69542e-06
-14.8662 -0.00455569 -7.71347e-06
-14.8547 -0.00456279 -7.73157e-06
-14.8432 -0.00456991 -7.74972e-06
-14.8317 -0.00457705 -7.76791e-06
-14.8203 -0.00458419 -7.78615e-06
-14.8088 -0.00459135 -7.80444e-06
-14.7973 -0.00459852 -7.82277e-06
-14.7858 -0.00460571 -7.84115e-06
-14.7744 -0.0046129 -7.85958e-06
-14.7629 -0.00462011 -7.87806e-06
-14.7515 -0.00462733 -7.89658e-06
-14.7401 -0.00463457 -7.91515e-06
-14.7286 -0.00464182 -7.93377e-06
-14.7172 -0.00464908 -7.95243e-06
-14.7058 -0.00465635 -7.97114e-06
-14.6944 -0.00466364 -7.98991e-06
-14.683 -0.00467094 -8.00872e-06
-14.6716 -0.00467825 -8.02757e-06
-14.6602 -0.00468558 -8.04648e-06
-14.6488 -0.00469292 -8.06544e-06
-14.6374 -0.00470027 -8.08444e-06
-14.626 -0.00470763 -8.1035e-06
-14.6146 -0.00471501 -8.1226e-06
-14.6033 -0.0047224 -8.14175e-06
-14.5919 -0.00472981 -8.16096e-06
-14.5806 -0.00473723 -8.18021e-06
-14.5692 -0.00474466 -8.19951e-06
-14.5579 -0.0047521 -8.21886e-06
-14.5466 -0.00475956 -8.23827e-06
-14.5352 -0.00476703 -8.25772e-06
-14.5239 -0.00477452 -8.27723e-06
-14.5126 -0.00478202 -8.29678e-06
-14.5013 -0.00478953 -8.31639e-06
-14.49 -0.00479706 -8.33605e-06
-14.4787 -0.0048046 -8.35576e-06
-14.4674 -0.00481215 -8.37552e-06
-14.4561 -0.00481972 -8.39533e-06
-14.4449 -0.0048273 -8.4152e-06
-14.4336 -0.0048349 -8.43512e-06
-14.4223 -0.00484251 -8.45508e-06
-14.4111 -0.00485013 -8.47511e-06
-14.3998 -0.00485777 -8.49518e-06
-14.3886 -0.00486542 -8.51531e-06
-14.3773 -0.00487309 -8.53549e-06
-14.3661 -0.00488077 -8.55572e-06
-14.3549 -0.00488846 -8.57601e-06
-14.3437 -0.00489617 -8.59635e-06
-14.3324 -0.00490389 -8.61675e-06
-14.3212 -0.00491163 -8.6372e-06
-14.31 -0.00491938 -8.6577e-06
-14.2988 -0.00492714 -8.67826e-06
-14.2876 -0.00493492 -8.69887e-06
-14.2765 -0.00494272 -8.71954e-06
-14.2653 -0.00495053 -8.74026e-06
-14.2541 -0.00495835 -8.76103e-06
-14.2429 -0.00496619 -8.78187e-06
-14.2318 -0.00497404 -8.80275e-06
-14.2206 -0.00498191 -8.8237e-06
-14.2095 -0.00498979 -8.8447e-06
-14.1983 -0.00499768 -8.86575e-06
-14.1872 -0.00500559 -8.88686e-06
-14.176 -0.00501352 -8.90803e-06
-14.1649 -0.00502146 -8.92925e-06
-14.1538 -0.00502942 -8.95054e-06
-14.1427 -0.00503739 -8.97187e-06
-14.1316 -0.00504537 -8.99327e-06
-14.1204 -0.00505337 -9.01472e-06
-14.1093 -0.00506139 -9.03623e-06
-14.0982 -0.00506942 -9.0578e-06
-14.0872 -0.00507746 -9.07943e-06
-14.0761 -0.00508553 -9.10112e-06
-14.065 -0.0050936 -9.12286e-06
-14.0539 -0.00510169 -9.14466e-06
-14.0429 -0.0051098 -9.16652e-06
-14.0318 -0.00511792 -9.18844e-06
-14.0207 -0.00512606 -9.21042e-06
-14.0097 -0.00513421 -9.23246e-06
-13.9986 -0.00514238 -9.25456e-06
-13.9876 -0.00515057 -9.27672e-06
-13.9766 -0.00515877 -9.29894e-06
-13.9655 -0.00516698 -9.32121e-06
-13.9545 -0.00517521 -9.34355e-06
-13.9435 -0.00518346 -9.36595e-06
-13.9325 -0.00519172 -9.38842e-06
-13.9215 -0.0052 -9.41094e-06
-13.9105 -0.00520829 -9.43352e-06
-13.8995 -0.0052166 -9.45617e-06
-13.8885 -0.00522493 -9.47887e-06
-13.8775 -0.00523327 -9.50164e-06
-13.8665 -0.00524163 -9.52447e-06
-13.8555 -0.00525001 -9.54737e-06
-13.8445 -0.0052584 -9.57032e-06
-13.8336 -0.0052668 -9.59334e-06
-13.8226 -0.00527523 -9.61643e-06
-13.8117 -0.00528366 -9.63957e-06
-13.8007 -0.00529212 -9.66278e-06
-13.7898 -0.00530059 -9.68606e-06
-13.7788 -0.00530908 -9.70939e-06
-13.7679 -0.00531759 -9.73279e-06
-13.757 -0.00532611 -9.75626e-06
-13.746 -0.00533464 -9.77979e-06
-13.7351 -0.0053432 -9.80339e-06
-13.7242 -0.00535177 -9.82705e-06
-13.7133 -0.00536036 -9.85078e-06
-13.7024 -0.00536896 -9.87457e-06
-13.6915 -0.00537758 -9.89843e-06
-13.6806 -0.00538622 -9.92235e-06
-13.6697 -0.00539488 -9.94634e-06
-13.6588 -0.00540355 -9.9704e-06
-13.6479 -0.00541224 -9.99452e-06
-13.637 -0.00542095 -1.00187e-05
-13.6262 -0.00542967 -1.0043e-05
-13.6153 -0.00543841 -1.00673e-05
-13.6044 -0.00544717 -1.00917e-05
-13.5936 -0.00545594 -1.01162e-05
-13.5827 -0.00546473 -1.01407e-05
-13.5719 -0.00547354 -1.01653e-05
-13.5611 -0.00548237 -1.01899e-05
-13.5502 -0.00549122 -1.02147e-05
-13.5394 -0.00550008 -1.02395e-05
-13.5286 -0.00550896 -1.02644e-05
-13.5177 -0.00551786 -1.02893e-05
-13.5069 -0.00552677 -1.03143e-05
-13.4961 -0.0055357 -1.03394e-05
-13.4853 -0.00554465 -1.03646e-05
-13.4745 -0.00555362 -1.03898e-05
-13.4637 -0.00556261 -1.04151e-05
-13.4529 -0.00557161 -1.04404e-05
-13.4421 -0.00558063 -1.04659e-05
-13.4313 -0.00558967 -1.04914e-05
-13.4206 -0.00559873 -1.0517e-05
-13.4098 -0.00560781 -1.05426e-05
-13.399 -0.0056169 -1.05684e-05
-13.3882 -0.00562601 -1.05942e-05
-13.3775 -0.00563515 -1.062e-05
-13.3667 -0.0056443 -1.0646e-05
-13.356 -0.00565346 -1.0672e-05
-13.3452 -0.00566265 -1.06981e-05
-13.3345 -0.00567185 -1.07243e-05
-13.3237 -0.00568108 -1.07505e-05
-13.313 -0.00569032 -1.07768e-05
-13.3023 -0.00569958 -1.08032e-05
-13.2916 -0.00570886 -1.08297e-05
-13.2808 -0.00571816 -1.08562e-05
-13.2701 -0.00572747 -1.08829e-05
-13.2594 -0.00573681 -1.09096e-05
-13.2487 -0.00574616 -1.09363e-05
-13.238 -0.00575554 -1.09632e-05
-13.2273 -0.00576493 -1.09901e-05
-13.2166 -0.00577434 -1.10171e-05
-13.2059 -0.00578377 -1.10442e-05
-13.1953 -0.00579323 -1.10713e-05
-13.1846 -0.00580269 -1.10986e-05
-13.1739 -0.00581218 -1.11259e-05
-13.1632 -0.00582169 -1.11533e-05
-13.1526 -0.00583122 -1.11808e-05
-13.1419 -0.00584077 -1.12083e-05
-13.1312 -0.00585033 -1.12359e-05
-13.1206 -0.00585992 -1.12636e-05
-13.1099 -0.00586953 -1.12914e-05
-13.0993 -0.00587915 -1.13193e-05
-13.0887 -0.0058888 -1.13473e-05
-13.078 -0.00589847 -1.13753e-05
-13.0674 -0.00590815 -1.14034e-05
-13.0568 -0.00591786 -1.14316e-05
-13.0462 -0.00592758 -1.14599e-05
-13.0355 -0.00593733 -1.14882e-05
-13.0249 -0.00594709 -1.15167e-05
-13.0143 -0.00595688 -1.15452e-05
-13.0037 -0.00596669 -1.15738e-05
-12.9931 -0.00597651 -1.16025e-05
-12.9825 -0.00598636 -1.16313e-05
-12.9719 -0.00599623 -1.16601e-05
-12.9613 -0.00600612 -1.1689e-05
-12.9508 -0.00601603 -1.17181e-05
-12.9402 -0.00602596 -1.17472e-05
-12.9296 -0.00603591 -1.17764e-05
-12.919 -0.00604588 -1.18057e-05
-12.9085 -0.00605587 -1.1835e-05
-12.8979 -0.00606588 -1.18645e-05
-12.8873 -0.00607592 -1.1894e-05
-12.8768 -0.00608597 -1.19236e-05
-12.8662 -0.00609605 -1.19534e-05
-12.8557 -0.00610615 -1.19832e-05
-12.8451 -0.00611626 -1.2013e-05
-12.8346 -0.0061264 -1.2043e-05
-12.8241 -0.00613656 -1.20731e-05
-12.8135 -0.00614675 -1.21032e-05
-12.803 -0.00615695 -1.21335e-05
-12.7925 -0.00616718 -1.21638e-05
-12.782 -0.00617742 -1.21942e-05
-12.7715 -0.00618769 -1.22247e-05
-12.761 -0.00619798 -1.22554e-05
-12.7505 -0.00620829 -1.2286e-05
-12.74 -0.00621863 -1.23168e-05
-12.7295 -0.00622898 -1.23477e-05
-12.719 -0.00623936 -1.23787e-05
-12.7085 -0.00624976 -1.24097e-05
-12.698 -0.00626019 -1.24409e-05
-12.6875 -0.00627063 -1.24721e-05
-12.677 -0.0062811 -1.25035e-05
-12.6666 -0.00629159 -1.25349e-05
-12.6561 -0.0063021 -1.25664e-05
-12.6456 -0.00631263 -1.2598e-05
-12.6352 -0.00632319 -1.26298e-05
-12.6247 -0.00633377 -1.26616e-05
-12.6143 -0.00634437 -1.26935e-05
-12.6038 -0.00635499 -1.27255e-05
-12.5934 -0.00636564 -1.27576e-05
-12.5829 -0.00637631 -1.27898e-05
-12.5725 -0.006387 -1.2822e-05
-12.562 -0.00639772 -1.28544e-05
-12.5516 -0.00640846 -1.28869e-05
-12.5412 -0.00641922 -1.29195e-05
-12.5308 -0.00643001 -1.29522e-05
-12.5203 -0.00644082 -1.29849e-05
-12.5099 -0.00645165 -1.30178e-05
-12.4995 -0.00646251 -1.30508e-05
-12.4891 -0.00647338 -1.30839e-05
-12.4787 -0.00648429 -1.3117e-05
-12.4683 -0.00649521 -1.31503e-05
-12.4579 -0.00650617 -1.31837e-05
-12.4475 -0.00651714 -1.32172e-05
-12.4371 -0.00652814 -1.32508e-05
-12.4268 -0.00653916 -1.32844e-05
-12.4164 -0.00655021 -1.33182e-05
-12.406 -0.00656128 -1.33521e-05
-12.3956 -0.00657237 -1.33861e-05
-12.3853 -0.00658349 -1.34202e-05
-12.3749 -0.00659463 -1.34544e-05
-12.3645 -0.0066058 -1.34887e-05
-12.3542 -0.00661699 -1.35231e-05
-12.3438 -0.00662821 -1.35576e-05
-12.3335 -0.00663945 -1.35922e-05
-12.3231 -0.00665072 -1.3627e-05
-12.3128 -0.00666201 -1.36618e-05
-12.3024 -0.00667332 -1.36967e-05
-12.2921 -0.00668466 -1.37318e-05
-12.2818 -0.00669603 -1.37669e-05
-12.2714 -0.00670742 -1.38022e-05
-12.2611 -0.00671883 -1.38376e-05
-12.2508 -0.00673028 -1.3873e-05
-12.2405 -0.00674174 -1.39086e-05
-12.2301 -0.00675323 -1.39443e-05
-12.2198 -0.00676475 -1.39801e-05
-12.2095 -0.00677629 -1.4016e-05
-12.1992 -0.00678786 -1.40521e-05
-12.1889 -0.00679946 -1.40882e-05
-12.1786 -0.00681108 -1.41245e-05
-12.1683 -0.00682272 -1.41608e-05
-12.158 -0.00683439 -1.41973e-05
-12.1478 -0.00684609 -1.42339e-05
-12.1375 -0.00685782 -1.42706e-05
-12.1272 -0.00686957 -1.43074e-05
-12.1169 -0.00688134 -1.43443e-05
-12.1066 -0.00689315 -1.43814e-05
-12.0964 -0.00690498 -1.44186e-05
-12.0861 -0.00691683 -1.44558e-05
-12.0759 -0.00692872 -1.44932e-05
-12.0656 -0.00694062 -1.45307e-05
-12.0553 -0.00695256 -1.45684e-05
-12.0451 -0.00696452 -1.46061e-05
-12.0348 -0.00697651 -1.4644e-05
-12.0246 -0.00698853 -1.4682e-05
-12.0144 -0.00700058 -1.47201e-05
-12.0041 -0.00701265 -1.47583e-05
-11.9939 -0.00702475 -1.47966e-05
-11.9837 -0.00703687 -1.48351e-05
-11.9734 -0.00704903 -1.48737e-05
-11.9632 -0.00706121 -1.49124e-05
-11.953 -0.00707342 -1.49512e-05
-11.9428 -0.00708565 -1.49902e-05
-11.9325 -0.00709792 -1.50292e-05
-11.9223 -0.00711021 -1.50684e-05
-11.9121 -0.00712253 -1.51078e-05
-11.9019 -0.00713488 -1.51472e-05
-11.8917 -0.00714726 -1.51868e-05
-11.8815 -0.00715966 -1.52265e-05
-11.8713 -0.00717209 -1.52663e-05
-11.8611 -0.00718456 -1.53062e-05
-11.851 -0.00719705 -1.53463e-05
-11.8408 -0.00720957 -1.53865e-05
-11.8306 -0.00722211 -1.54268e-05
-11.8204 -0.00723469 -1.54673e-05
-11.8102 -0.00724729 -1.55079e-05
-11.8001 -0.00725993 -1.55486e-05
-11.7899 -0.00727259 -1.55895e-05
-11.7797 -0.00728529 -1.56304e-05
-11.7696 -0.00729801 -1.56715e-05
-11.7594 -0.00731076 -1.57128e-05
-11.7493 -0.00732354 -1.57542e-05
-11.7391 -0.00733635 -1.57957e-05
-11.729 -0.00734919 -1.58373e-05
-11.7188 -0.00736206 -1.58791e-05
-11.7087 -0.00737496 -1.5921e-05
-11.6985 -0.00738789 -1.5963e-05
-11.6884 -0.00740085 -1.60052e-05
-11.6783 -0.00741384 -1.60475e-05
-11.6681 -0.00742686 -1.60899e-05
-11.658 -0.00743991 -1.61325e-05
-11.6479 -0.00745299 -1.61753e-05
-11.6378 -0.00746611 -1.62181e-05
-11.6277 -0.00747925 -1.62611e-05
-11.6176 -0.00749242 -1.63043e-05
-11.6074 -0.00750562 -1.63475e-05
-11.5973 -0.00751886 -1.6391e-05
-11.5872 -0.00753212 -1.64345e-05
-11.5771 -0.00754542 -1.64782e-05
-11.567 -0.00755875 -1.65221e-05
-11.5569 -0.00757211 -1.6566e-05
-11.5469 -0.0075855 -1.66102e-05
-11.5368 -0.00759892 -1.66544e-05
-11.5267 -0.00761238 -1.66989e-05
-11.5166 -0.00762586 -1.67434e-05
-11.5065 -0.00763938 -1.67881e-05
-11.4964 -0.00765293 -1.6833e-05
-11.4864 -0.00766651 -1.6878e-05
-11.4763 -0.00768013 -1.69231e-05
-11.4662 -0.00769377 -1.69684e-05
-11.4562 -0.00770745 -1.70139e-05
-11.4461 -0.00772116 -1.70595e-05
-11.4361 -0.00773491 -1.71052e-05
-11.426 -0.00774868 -1.71511e-05
-11.4159 -0.00776249 -1.71972e-05
-11.4059 -0.00777634 -1.72434e-05
-11.3959 -0.00779021 -1.72897e-05
-11.3858 -0.00780412 -1.73362e-05
-11.3758 -0.00781806 -1.73829e-05
-11.3657 -0.00783204 -1.74297e-05
-11.3557 -0.00784605 -1.74766e-05
-11.3457 -0.00786009 -1.75238e-05
-11.3356 -0.00787416 -1.7571e-05
-11.3256 -0.00788827 -1.76185e-05
-11.3156 -0.00790242 -1.76661e-05
-11.3056 -0.00791659 -1.77138e-05
-11.2956 -0.00793081 -1.77617e-05
-11.2856 -0.00794505 -1.78098e-05
-11.2755 -0.00795933 -1.7858e-05
-11.2655 -0.00797365 -1.79064e-05
-11.2555 -0.007988 -1.7955e-05
-11.2455 -0.00800238 -1.80037e-05
-11.2355 -0.0080168 -1.80525e-05
-11.2255 -0.00803125 -1.81016e-05
-11.2156 -0.00804574 -1.81508e-05
-11.2056 -0.00806027 -1.82001e-05
-11.1956 -0.00807483 -1.82497e-05
-11.1856 -0.00808942 -1.82994e-05
-11.1756 -0.00810405 -1.83492e-05
-11.1656 -0.00811872 -1.83993e-05
-11.1557 -0.00813342 -1.84495e-05
-11.1457 -0.00814816 -1.84998e-05
-11.1357 -0.00816293 -1.85504e-05
-11.1258 -0.00817774 -1.86011e-05
-11.1158 -0.00819259 -1.8652e-05
-11.1058 -0.00820747 -1.8703e-05
-11.0959 -0.00822239 -1.87543e-05
-11.0859 -0.00823734 -1.88057e-05
-11.076 -0.00825234 -1.88572e-05
-11.066 -0.00826737 -1.8909e-05
-11.0561 -0.00828243 -1.89609e-05
-11.0461 -0.00829754 -1.9013e-05
-11.0362 -0.00831268 -1.90653e-05
-11.0263 -0.00832786 -1.91177e-05
-11.0163 -0.00834307 -1.91704e-05
-11.0064 -0.00835832 -1.92232e-05
-10.9965 -0.00837361 -1.92762e-05
-10.9865 -0.00838894 -1.93294e-05
-10.9766 -0.00840431 -1.93827e-05
-10.9667 -0.00841972 -1.94363e-05
-10.9568 -0.00843516 -1.949e-05
-10.9469 -0.00845064 -1.95439e-05
-10.9369 -0.00846616 -1.9598e-05
-10.927 -0.00848172 -1.96522e-05
-10.9171 -0.00849732 -1.97067e-05
-10.9072 -0.00851295 -1.97614e-05
-10.8973 -0.00852863 -1.98162e-05
-10.8874 -0.00854434 -1.98712e-05
-10.8775 -0.0085601 -1.99264e-05
-10.8676 -0.00857589 -1.99818e-05
-10.8577 -0.00859173 -2.00374e-05
-10.8478 -0.0086076 -2.00932e-05
-10.838 -0.00862351 -2.01492e-05
-10.8281 -0.00863947 -2.02054e-05
-10.8182 -0.00865546 -2.02618e-05
-10.8083 -0.00867149 -2.03183e-05
-10.7984 -0.00868757 -2.03751e-05
-10.7886 -0.00870368 -2.04321e-05
-10.7787 -0.00871984 -2.04892e-05
-10.7688 -0.00873603 -2.05466e-05
-10.759 -0.00875227 -2.06041e-05
-10.7491 -0.00876855 -2.06619e-05
-10.7392 -0.00878487 -2.07199e-05
-10.7294 -0.00880123 -2.0778e-05
-10.7195 -0.00881763 -2.08364e-05
-10.7097 -0.00883407 -2.08949e-05
-10.6998 -0.00885056 -2.09537e-05
-10.69 -0.00886709 -2.10127e-05
-10.6801 -0.00888366 -2.10719e-05
-10.6703 -0.00890027 -2.11313e-05
-10.6605 -0.00891693 -2.11909e-05
-10.6506 -0.00893362 -2.12507e-05
-10.6408 -0.00895036 -2.13107e-05
-10.631 -0.00896715 -2.1371e-05
-10.6211 -0.00898397 -2.14314e-05
-10.6113 -0.00900084 -2.14921e-05
-10.6015 -0.00901775 -2.15529e-05
-10.5917 -0.00903471 -2.1614e-05
-10.5819 -0.00905171 -2.16753e-05
-10.572 -0.00906875 -2.17369e-05
-10.5622 -0.00908584 -2.17986e-05
-10.5524 -0.00910297 -2.18606e-05
-10.5426 -0.00912015 -2.19227e-05
-10.5328 -0.00913737 -2.19851e-05
-10.523 -0.00915464 -2.20478e-05
-10.5132 -0.00917195 -2.21106e-05
-10.5034 -0.0091893 -2.21737e-05
-10.4936 -0.0092067 -2.2237e-05
-10.4838 -0.00922415 -2.23005e-05
-10.474 -0.00924164 -2.23642e-05
-10.4642 -0.00925917 -2.24282e-05
-10.4545 -0.00927675 -2.24924e-05
-10.4447 -0.00929438 -2.25568e-05
-10.4349 -0.00931206 -2.26215e-05
-10.4251 -0.00932977 -2.26864e-05
-10.4153 -0.00934754 -2.27515e-05
-10.4056 -0.00936535 -2.28169e-05
-10.3958 -0.00938321 -2.28825e-05
-10.386 -0.00940112 -2.29483e-05
-10.3763 -0.00941907 -2.30144e-05
-10.3665 -0.00943707 -2.30807e-05
-10.3567 -0.00945512 -2.31473e-05
-10.347 -0.00947322 -2.32141e-05
-10.3372 -0.00949136 -2.32811e-05
-10.3275 -0.00950955 -2.33484e-05
-10.3177 -0.00952779 -2.34159e-05
-10.308 -0.00954608 -2.34837e-05
-10.2982 -0.00956441 -2.35517e-05
-10.2885 -0.0095828 -2.36199e-05
-10.2787 -0.00960123 -2.36884e-05
-10.269 -0.00961971 -2.37572e-05
-10.2593 -0.00963824 -2.38262e-05
-10.2495 -0.00965682 -2.38955e-05
-10.2398 -0.00967545 -2.3965e-05
-10.2301 -0.00969413 -2.40347e-05
-10.2204 -0.00971286 -2.41048e-05
-10.2106 -0.00973164 -2.4175e-05
-10.2009 -0.00975047 -2.42456e-05
-10.1912 -0.00976935 -2.43164e-05
-10.1815 -0.00978828 -2.43874e-05
-10.1718 -0.00980726 -2.44587e-05
-10.162 -0.00982629 -2.45303e-05
-10.1523 -0.00984538 -2.46022e-05
-10.1426 -0.00986451 -2.46743e-05
-10.1329 -0.0098837 -2.47466e-05
-10.1232 -0.00990293 -2.48193e-05
-10.1135 -0.00992222 -2.48922e-05
-10.1038 -0.00994157 -2.49654e-05
-10.0941 -0.00996096 -2.50388e-05
-10.0844 -0.00998041 -2.51125e-05
-10.0747 -0.0099999 -2.51865e-05
-10.065 -0.0100195 -2.52608e-05
-10.0554 -0.0100391 -2.53353e-05
-10.0457 -0.0100587 -2.54101e-05
-10.036 -0.0100784 -2.54852e-05
-10.0263 -0.0100982 -2.55606e-05
-10.0166 -0.010118 -2.56363e-05
-10.007 -0.0101379 -2.57122e-05
-9.99729 -0.0101578 -2.57885e-05
-9.98761 -0.0101778 -2.5865e-05
-9.97795 -0.0101978 -2.59418e-05
-9.96828 -0.0102179 -2.60189e-05
-9.95862 -0.0102381 -2.60962e-05
-9.94895 -0.0102583 -2.61739e-05
-9.93929 -0.0102785 -2.62519e-05
-9.92964 -0.0102988 -2.63301e-05
-9.91998 -0.0103192 -2.64086e-05
-9.91033 -0.0103396 -2.64875e-05
-9.90068 -0.0103601 -2.65666e-05
-9.89103 -0.0103806 -2.66461e-05
-9.88138 -0.0104012 -2.67258e-05
-9.87174 -0.0104219 -2.68058e-05
-9.8621 -0.0104426 -2.68862e-05
-9.85246 -0.0104634 -2.69668e-05
-9.84282 -0.0104842 -2.70478e-05
-9.83318 -0.0105051 -2.7129e-05
-9.82355 -0.010526 -2.72106e-05
-9.81392 -0.010547 -2.72925e-05
-9.80429 -0.0105681 -2.73747e-05
-9.79467 -0.0105892 -2.74572e-05
-9.78504 -0.0106103 -2.754e-05
-9.77542 -0.0106316 -2.76231e-05
-9.7658 -0.0106529 -2.77066e-05
-9.75618 -0.0106742 -2.77904e-05
-9.74657 -0.0106956 -2.78745e-05
-9.73695 -0.0107171 -2.79589e-05
-9.72734 -0.0107386 -2.80436e-05
-9.71773 -0.0107602 -2.81287e-05
-9.70812 -0.0107819 -2.82141e-05
-9.69852 -0.0108036 -2.82998e-05
-9.68892 -0.0108253 -2.83858e-05
-9.67932 -0.0108472 -2.84722e-05
-9.66972 -0.0108691 -2.85589e-05
-9.66012 -0.010891 -2.8646e-05
-9.65053 -0.0109131 -2.87334e-05
-9.64094 -0.0109351 -2.88211e-05
-9.63135 -0.0109573 -2.89092e-05
-9.62176 -0.0109795 -2.89976e-05
-9.61217 -0.0110018 -2.90863e-05
-9.60259 -0.0110241 -2.91754e-05
-9.59301 -0.0110465 -2.92649e-05
-9.58343 -0.011069 -2.93547e-05
-9.57385 -0.0110915 -2.94448e-05
-9.56428 -0.0111141 -2.95353e-05
-9.5547 -0.0111367 -2.96261e-05
-9.54513 -0.0111594 -2.97173e-05
-9.53556 -0.0111822 -2.98089e-05
-9.526 -0.0112051 -2.99008e-05
-9.51643 -0.011228 -2.99931e-05
-9.50687 -0.011251 -3.00857e-05
-9.49731 -0.011274 -3.01787e-05
-9.48775 -0.0112971 -3.02721e-05
-9.47819 -0.0113203 -3.03658e-05
-9.46864 -0.0113436 -3.046e-05
-9.45908 -0.0113669 -3.05544e-05
-9.44953 -0.0113903 -3.06493e-05
-9.43999 -0.0114137 -3.07445e-05
-9.43044 -0.0114372 -3.08401e-05
-9.42089 -0.0114608 -3.09361e-05
-9.41135 -0.0114845 -3.10324e-05
-9.40181 -0.0115082 -3.11292e-05
-9.39227 -0.011532 -3.12263e-05
-9.38274 -0.0115558 -3.13238e-05
-9.3732 -0.0115798 -3.14217e-05
-9.36367 -0.0116038 -3.152e-05
-9.35414 -0.0116278 -3.16187e-05
-9.34461 -0.011652 -3.17178e-05
-9.33509 -0.0116762 -3.18172e-05
-9.32556 -0.0117005 -3.19171e-05
-9.31604 -0.0117248 -3.20174e-05
-9.30652 -0.0117492 -3.2118e-05
-9.297 -0.0117737 -3.22191e-05
-9.28748 -0.0117983 -3.23206e-05
-9.27797 -0.0118229 -3.24225e-05
-9.26846 -0.0118476 -3.25248e-05
-9.25895 -0.0118724 -3.26275e-05
-9.24944 -0.0118973 -3.27306e-05
-9.23993 -0.0119222 -3.28342e-05
-9.23043 -0.0119472 -3.29381e-05
-9.22093 -0.0119723 -3.30425e-05
-9.21143 -0.0119975 -3.31473e-05
-9.20193 -0.0120227 -3.32525e-05
-9.19243 -0.012048 -3.33582e-05
-9.18293 -0.0120734 -3.34643e-05
-9.17344 -0.0120988 -3.35708e-05
-9.16395 -0.0121243 -3.36777e-05
-9.15446 -0.01215 -3.37851e-05
-9.14497 -0.0121756 -3.38929e-05
-9.13549 -0.0122014 -3.40012e-05
-9.12601 -0.0122272 -3.41099e-05
-9.11653 -0.0122531 -3.4219e-05
-9.10705 -0.0122791 -3.43286e-05
-9.09757 -0.0123052 -3.44387e-05
-9.08809 -0.0123314 -3.45492e-05
-9.07862 -0.0123576 -3.46601e-05
-9.06915 -0.0123839 -3.47715e-05
-9.05968 -0.0124103 -3.48834e-05
-9.05021 -0.0124367 -3.49957e-05
-9.04074 -0.0124633 -3.51085e-05
-9.03128 -0.0124899 -3.52217e-05
-9.02182 -0.0125166 -3.53355e-05
-9.01236 -0.0125434 -3.54497e-05
-9.0029 -0.0125703 -3.55643e-05
-8.99344 -0.0125972 -3.56795e-05
-8.98399 -0.0126242 -3.57951e-05
-8.97453 -0.0126514 -3.59112e-05
-8.96508 -0.0126786 -3.60277e-05
-8.95563 -0.0127058 -3.61448e-05
-8.94618 -0.0127332 -3.62624e-05
-8.93674 -0.0127606 -3.63804e-05
-8.92729 -0.0127882 -3.64989e-05
-8.91785 -0.0128158 -3.6618e-05
-8.90841 -0.0128435 -3.67375e-05
-8.89897 -0.0128713 -3.68575e-05
-8.88954 -0.0128991 -3.69781e-05
-8.8801 -0.0129271 -3.70991e-05
-8.87067 -0.0129551 -3.72206e-05
-8.86124 -0.0129833 -3.73427e-05
-8.85181 -0.0130115 -3.74653e-05
-8.84238 -0.0130398 -3.75884e-05
-8.83296 -0.0130682 -3.7712e-05
-8.82353 -0.0130966 -3.78361e-05
-8.81411 -0.0131252 -3.79608e-05
-8.80469 -0.0131539 -3.80859e-05
-8.79527 -0.0131826 -3.82117e-05
-8.78586 -0.0132114 -3.83379e-05
-8.77644 -0.0132404 -3.84647e-05
-8.76703 -0.0132694 -3.8592e-05
-8.75762 -0.0132985 -3.87199e-05
-8.74821 -0.0133277 -3.88483e-05
-8.7388 -0.013357 -3.89772e-05
-8.7294 -0.0133863 -3.91067e-05
-8.71999 -0.0134158 -3.92368e-05
-8.71059 -0.0134454 -3.93674e-05
-8.70119 -0.013475 -3.94986e-05
-8.69179 -0.0135048 -3.96303e-05
-8.68239 -0.0135346 -3.97626e-05
-8.673 -0.0135646 -3.98955e-05
-8.6636 -0.0135946 -4.00289e-05
-8.65421 -0.0136247 -4.0163e-05
-8.64482 -0.0136549 -4.02976e-05
-8.63543 -0.0136852 -4.04327e-05
-8.62605 -0.0137157 -4.05685e-05
-8.61666 -0.0137462 -4.07048e-05
-8.60728 -0.0137768 -4.08418e-05
-8.5979 -0.0138075 -4.09793e-05
-8.58852 -0.0138383 -4.11175e-05
-8.57914 -0.0138692 -4.12562e-05
-8.56976 -0.0139002 -4.13955e-05
-8.56039 -0.0139313 -4.15355e-05
-8.55102 -0.0139625 -4.1676e-05
-8.54165 -0.0139938 -4.18172e-05
-8.53228 -0.0140252 -4.19589e-05
-8.52291 -0.0140567 -4.21013e-05
-8.51354 -0.0140883 -4.22444e-05
-8.50418 -0.01412 -4.2388e-05
-8.49482 -0.0141518 -4.25323e-05
-8.48546 -0.0141837 -4.26772e-05
-8.4761 -0.0142157 -4.28228e-05
-8.46674 -0.0142478 -4.2969e-05
-8.45738 -0.01428 -4.31158e-05
-8.44803 -0.0143123 -4.32633e-05
-8.43868 -0.0143447 -4.34114e-05
-8.42933 -0.0143773 -4.35602e-05
-8.41998 -0.0144099 -4.37096e-05
-8.41063 -0.0144426 -4.38598e-05
-8.40128 -0.0144755 -4.40105e-05
-8.39194 -0.0145085 -4.4162e-05
-8.3826 -0.0145415 -4.43141e-05
-8.37326 -0.0145747 -4.44669e-05
-8.36392 -0.014608 -4.46204e-05
-8.35458 -0.0146414 -4.47745e-05
-8.34525 -0.0146749 -4.49294e-05
-8.33591 -0.0147085 -4.50849e-05
-8.32658 -0.0147422 -4.52412e-05
-8.31725 -0.014776 -4.53981e-05
-8.30792 -0.0148099 -4.55558e-05
-8.29859 -0.014844 -4.57141e-05
-8.28926 -0.0148782 -4.58732e-05
-8.27994 -0.0149124 -4.6033e-05
-8.27062 -0.0149468 -4.61935e-05
-8.2613 -0.0149813 -4.63547e-05
-8.25198 -0.015016 -4.65167e-05
-8.24266 -0.0150507 -4.66793e-05
-8.23334 -0.0150855 -4.68428e-05
-8.22403 -0.0151205 -4.70069e-05
-8.21472 -0.0151556 -4.71718e-05
-8.2054 -0.0151908 -4.73375e-05
-8.19609 -0.0152261 -4.75039e-05
-8.18679 -0.0152616 -4.76711e-05
-8.17748 -0.0152971 -4.7839e-05
-8.16817 -0.0153328 -4.80077e-05
-8.15887 -0.0153686 -4.81772e-05
-8.14957 -0.0154045 -4.83474e-05
-8.14027 -0.0154405 -4.85185e-05
-8.13097 -0.0154767 -4.86903e-05
-8.12167 -0.015513 -4.88629e-05
-8.11238 -0.0155494 -4.90363e-05
-8.10308 -0.0155859 -4.92105e-05
-8.09379 -0.0156225 -4.93855e-05
-8.0845 -0.0156593 -4.95613e-05
-8.07521 -0.0156962 -4.97379e-05
-8.06592 -0.0157332 -4.99153e-05
-8.05664 -0.0157704 -5.00935e-05
-8.04735 -0.0158076 -5.02726e-05
-8.03807 -0.015845 -5.04525e-05
-8.02879 -0.0158826 -5.06333e-05
-8.01951 -0.0159202 -5.08149e-05
-8.01023 -0.015958 -5.09973e-05
-8.00095 -0.0159959 -5.11806e-05
-7.99168 -0.016034 -5.13647e-05
-7.9824 -0.0160722 -5.15497e-05
-7.97313 -0.0161105 -5.17356e-05
-7.96386 -0.0161489 -5.19223e-05
-7.95459 -0.0161875 -5.21099e-05
-7.94532 -0.0162262 -5.22984e-05
-7.93606 -0.016265 -5.24878e-05
-7.92679 -0.016304 -5.2678e-05
-7.91753 -0.0163431 -5.28692e-05
-7.90827 -0.0163823 -5.30613e-05
-7.89901 -0.0164217 -5.32542e-05
-7.88975 -0.0164612 -5.34481e-05
-7.88049 -0.0165009 -5.36429e-05
-7.87123 -0.0165407 -5.38386e-05
-7.86198 -0.0165806 -5.40353e-05
-7.85273 -0.0166207 -5.42329e-05
-7.84348 -0.0166609 -5.44314e-05
-7.83423 -0.0167012 -5.46309e-05
-7.82498 -0.0167417 -5.48313e-05
-7.81573 -0.0167824 -5.50327e-05
-7.80649 -0.0168231 -5.5235e-05
-7.79724 -0.0168641 -5.54384e-05
-7.788 -0.0169051 -5.56427e-05
-7.77876 -0.0169463 -5.58479e-05
-7.76952 -0.0169877 -5.60542e-05
-7.76028 -0.0170292 -5.62614e-05
-7.75105 -0.0170708 -5.64697e-05
-7.74181 -0.0171126 -5.66789e-05
-7.73258 -0.0171546 -5.68892e-05
-7.72335 -0.0171967 -5.71005e-05
-7.71412 -0.0172389 -5.73128e-05
-7.70489 -0.0172813 -5.75261e-05
-7.69566 -0.0173239 -5.77405e-05
-7.68643 -0.0173666 -5.79559e-05
-7.67721 -0.0174094 -5.81723e-05
-7.66798 -0.0174524 -5.83898e-05
-7.65876 -0.0174956 -5.86084e-05
-7.64954 -0.0175389 -5.8828e-05
-7.64032 -0.0175824 -5.90487e-05
-7.63111 -0.017626 -5.92705e-05
-7.62189 -0.0176698 -5.94934e-05
-7.61267 -0.0177137 -5.97174e-05
-7.60346 -0.0177578 -5.99424e-05
-7.59425 -0.0178021 -6.01686e-05
-7.58504 -0.0178465 -6.03959e-05
-7.57583 -0.017891 -6.06243e-05
-7.56662 -0.0179358 -6.08538e-05
-7.55742 -0.0179807 -6.10845e-05
-7.54821 -0.0180258 -6.13163e-05
-7.53901 -0.018071 -6.15493e-05
-7.52981 -0.0181164 -6.17834e-05
-7.5206 -0.0181619 -6.20187e-05
-7.51141 -0.0182077 -6.22552e-05
-7.50221 -0.0182536 -6.24928e-05
-7.49301 -0.0182996 -6.27316e-05
-7.48382 -0.0183459 -6.29716e-05
-7.47462 -0.0183923 -6.32128e-05
-7.46543 -0.0184388 -6.34552e-05
-7.45624 -0.0184856 -6.36989e-05
-7.44705 -0.0185325 -6.39437e-05
-7.43786 -0.0185796 -6.41898e-05
-7.42868 -0.0186269 -6.44371e-05
-7.41949 -0.0186743 -6.46857e-05
-7.41031 -0.0187219 -6.49355e-05
-7.40112 -0.0187697 -6.51866e-05
-7.39194 -0.0188177 -6.5439e-05
-7.38276 -0.0188658 -6.56926e-05
-7.37358 -0.0189142 -6.59475e-05
-7.36441 -0.0189627 -6.62037e-05
-7.35523 -0.0190114 -6.64613e-05
-7.34606 -0.0190602 -6.67201e-05
-7.33688 -0.0191093 -6.69802e-05
-7.32771 -0.0191585 -6.72417e-05
-7.31854 -0.019208 -6.75045e-05
-7.30937 -0.0192576 -6.77687e-05
-7.3002 -0.0193074 -6.80342e-05
-7.29104 -0.0193574 -6.83011e-05
-7.28187 -0.0194076 -6.85693e-05
-7.27271 -0.0194579 -6.8839e-05
-7.26355 -0.0195085 -6.911e-05
-7.25438 -0.0195592 -6.93824e-05
-7.24522 -0.0196102 -6.96562e-05
-7.23607 -0.0196613 -6.99315e-05
-7.22691 -0.0197126 -7.02081e-05
-7.21775 -0.0197642 -7.04862e-05
-7.2086 -0.0198159 -7.07658e-05
-7.19945 -0.0198678 -7.10468e-05
-7.19029 -0.0199199 -7.13292e-05
-7.18114 -0.0199722 -7.16131e-05
-7.17199 -0.0200248 -7.18986e-05
-7.16285 -0.0200775 -7.21855e-05
-7.1537 -0.0201304 -7.24739e-05
-7.14455 -0.0201835 -7.27638e-05
-7.13541 -0.0202369 -7.30552e-05
-7.12627 -0.0202904 -7.33482e-05
-7.11713 -0.0203442 -7.36427e-05
-7.10798 -0.0203981 -7.39388e-05
-7.09885 -0.0204523 -7.42364e-05
-7.08971 -0.0205067 -7.45356e-05
-7.08057 -0.0205612 -7.48364e-05
-7.07144 -0.020616 -7.51388e-05
-7.0623 -0.0206711 -7.54428e-05
-7.05317 -0.0207263 -7.57484e-05
-7.04404 -0.0207817 -7.60556e-05
-7.03491 -0.0208374 -7.63645e-05
-7.02578 -0.0208933 -7.6675e-05
-7.01665 -0.0209494 -7.69872e-05
-7.00753 -0.0210057 -7.7301e-05
-6.9984 -0.0210622 -7.76165e-05
-6.98928 -0.021119 -7.79337e-05
-6.98016 -0.021176 -7.82527e-05
-6.97103 -0.0212332 -7.85733e-05
-6.96191 -0.0212907 -7.88957e-05
-6.9528 -0.0213483 -7.92198e-05
-6.94368 -0.0214062 -7.95456e-05
-6.93456 -0.0214644 -7.98732e-05
-6.92545 -0.0215227 -8.02026e-05
-6.91633 -0.0215813 -8.05338e-05
-6.90722 -0.0216402 -8.08668e-05
-6.89811 -0.0216992 -8.12016e-05
-6.889 -0.0217585 -8.15382e-05
-6.87989 -0.0218181 -8.18766e-05
-6.87078 -0.0218778 -8.22169e-05
-6.86168 -0.0219379 -8.25591e-05
-6.85257 -0.0219981 -8.29031e-05
-6.84347 -0.0220586 -8.3249e-05
-6.83437 -0.0221194 -8.35969e-05
-6.82526 -0.0221804 -8.39466e-05
-6.81616 -0.0222416 -8.42983e-05
-6.80707 -0.0223031 -8.46519e-05
-6.79797 -0.0223648 -8.50074e-05
-6.78887 -0.0224268 -8.53649e-05
-6.77978 -0.0224891 -8.57244e-05
-6.77068 -0.0225516 -8.60859e-05
-6.76159 -0.0226143 -8.64494e-05
-6.7525 -0.0226773 -8.6815e-05
-6.74341 -0.0227406 -8.71825e-05
-6.73432 -0.0228041 -8.75522e-05
-6.72523 -0.0228679 -8.79239e-05
-6.71614 -0.022932 -8.82976e-05
-6.70706 -0.0229963 -8.86735e-05
-6.69797 -0.0230609 -8.90515e-05
-6.68889 -0.0231257 -8.94315e-05
-6.67981 -0.0231908 -8.98138e-05
-6.67072 -0.0232562 -9.01982e-05
-6.66164 -0.0233219 -9.05847e-05
-6.65257 -0.0233878 -9.09735e-05
-6.64349 -0.023454 -9.13644e-05
-6.63441 -0.0235205 -9.17576e-05
-6.62534 -0.0235873 -9.2153e-05
-6.61626 -0.0236543 -9.25506e-05
-6.60719 -0.0237216 -9.29506e-05
-6.59812 -0.0237892 -9.33528e-05
-6.58905 -0.0238571 -9.37573e-05
-6.57998 -0.0239253 -9.41641e-05
-6.57091 -0.0239937 -9.45732e-05
-6.56184 -0.0240625 -9.49847e-05
-6.55278 -0.0241315 -9.53985e-05
-6.54371 -0.0242009 -9.58148e-05
-6.53465 -0.0242705 -9.62334e-05
-6.52559 -0.0243404 -9.66544e-05
-6.51652 -0.0244106 -9.70779e-05
-6.50746 -0.0244811 -9.75039e-05
-6.49841 -0.024552 -9.79323e-05
-6.48935 -0.0246231 -9.83632e-05
-6.48029 -0.0246945 -9.87966e-05
-6.47123 -0.0247662 -9.92325e-05
-6.46218 -0.0248383 -9.9671e-05
-6.45313 -0.0249106 -0.000100112
-6.44407 -0.0249833 -0.000100556
-6.43502 -0.0250562 -0.000101002
-6.42597 -0.0251295 -0.000101451
-6.41692 -0.0252031 -0.000101902
-6.40788 -0.0252771 -0.000102356
-6.39883 -0.0253513 -0.000102813
-6.38978 -0.0254259 -0.000103273
-6.38074 -0.0255008 -0.000103735
-6.3717 -0.025576 -0.0001042
-6.36265 -0.0256515 -0.000104667
-6.35361 -0.0257274 -0.000105138
-6.34457 -0.0258036 -0.000105611
-6.33553 -0.0258801 -0.000106087
-6.3265 -0.025957 -0.000106566
-6.31746 -0.0260342 -0.000107048
-6.30842 -0.0261118 -0.000107533
-6.29939 -0.0261897 -0.00010802
-6.29035 -0.0262679 -0.000108511
-6.28132 -0.0263465 -0.000109005
-6.27229 -0.0264254 -0.000109501
-6.26326 -0.0265047 -0.00011
-6.25423 -0.0265844 -0.000110503
-6.2452 -0.0266644 -0.000111009
-6.23618 -0.0267447 -0.000111517
-6.22715 -0.0268254 -0.000112029
-6.21813 -0.0269065 -0.000112544
-6.2091 -0.0269879 -0.000113062
-6.20008 -0.0270697 -0.000113583
-6.19106 -0.0271519 -0.000114107
-6.18204 -0.0272344 -0.000114634
-6.17302 -0.0273173 -0.000115165
-6.164 -0.0274006 -0.000115699
-6.15498 -0.0274842 -0.000116236
-6.14596 -0.0275683 -0.000116777
-6.13695 -0.0276527 -0.000117321
-6.12793 -0.0277375 -0.000117868
-6.11892 -0.0278227 -0.000118419
-6.10991 -0.0279083 -0.000118973
-6.1009 -0.0279942 -0.000119531
-6.09189 -0.0280806 -0.000120092
-6.08288 -0.0281673 -0.000120656
-6.07387 -0.0282545 -0.000121224
-6.06486 -0.028342 -0.000121796
-6.05586 -0.02843 -0.000122371
-6.04685 -0.0285184 -0.00012295
-6.03785 -0.0286071 -0.000123532
-6.02885 -0.0286963 -0.000124118
-6.01984 -0.0287859 -0.000124708
-6.01084 -0.0288759 -0.000125301
-6.00184 -0.0289663 -0.000125898
-5.99285 -0.0290572 -0.000126499
-5.98385 -0.0291485 -0.000127104
-5.97485 -0.0292402 -0.000127713
-5.96585 -0.0293323 -0.000128326
-5.95686 -0.0294249 -0.000128942
-5.94787 -0.0295179 -0.000129562
-5.93887 -0.0296113 -0.000130187
-5.92988 -0.0297052 -0.000130815
-5.92089 -0.0297995 -0.000131448
-5.9119 -0.0298942 -0.000132084
-5.90291 -0.0299894 -0.000132725
-5.89393 -0.0300851 -0.000133369
-5.88494 -0.0301812 -0.000134018
-5.87595 -0.0302778 -0.000134671
-5.86697 -0.0303748 -0.000135329
-5.85798 -0.0304723 -0.00013599
-5.849 -0.0305703 -0.000136656
-5.84002 -0.0306687 -0.000137326
-5.83104 -0.0307676 -0.000138001
-5.82206 -0.030867 -0.00013868
-5.81308 -0.0309668 -0.000139364
-5.8041 -0.0310672 -0.000140051
-5.79513 -0.031168 -0.000140744
-5.78615 -0.0312693 -0.000141441
-5.77718 -0.0313711 -0.000142143
-5.7682 -0.0314734 -0.000142849
-5.75923 -0.0315762 -0.00014356
-5.75026 -0.0316795 -0.000144276
-5.74129 -0.0317833 -0.000144996
-5.73232 -0.0318876 -0.000145721
-5.72335 -0.0319924 -0.000146451
-5.71438 -0.0320978 -0.000147186
-5.70541 -0.0322036 -0.000147926
-5.69645 -0.03231 -0.000148671
-5.68748 -0.0324169 -0.000149421
-5.67852 -0.0325243 -0.000150176
-5.66955 -0.0326323 -0.000150936
-5.66059 -0.0327408 -0.000151701
-5.65163 -0.0328498 -0.000152471
-5.64267 -0.0329594 -0.000153247
-5.63371 -0.0330695 -0.000154028
-5.62475 -0.0331801 -0.000154814
-5.61579 -0.0332914 -0.000155605
-5.60684 -0.0334031 -0.000156402
-5.59788 -0.0335155 -0.000157204
-5.58893 -0.0336284 -0.000158012
-5.57997 -0.0337419 -0.000158825
-5.57102 -0.0338559 -0.000159644
-5.56207 -0.0339705 -0.000160469
-5.55312 -0.0340857 -0.000161299
-5.54416 -0.0342015 -0.000162135
-5.53522 -0.0343179 -0.000162977
-5.52627 -0.0344349 -0.000163824
-5.51732 -0.0345524 -0.000164678
-5.50837 -0.0346706 -0.000165537
-5.49943 -0.0347894 -0.000166403
-5.49048 -0.0349088 -0.000167274
-5.48154 -0.0350288 -0.000168152
-5.4726 -0.0351494 -0.000169036
-5.46365 -0.0352706 -0.000169926
-5.45471 -0.0353925 -0.000170822
-5.44577 -0.035515 -0.000171725
-5.43683 -0.0356381 -0.000172634
-5.4279 -0.0357619 -0.000173549
-5.41896 -0.0358863 -0.000174471
-5.41002 -0.0360113 -0.000175399
-5.40109 -0.0361371 -0.000176334
-5.39215 -0.0362634 -0.000177276
-5.38322 -0.0363905 -0.000178225
-5.37428 -0.0365182 -0.00017918
-5.36535 -0.0366466 -0.000180142
-5.35642 -0.0367756 -0.000181111
-5.34749 -0.0369053 -0.000182087
-5.33856 -0.0370358 -0.00018307
-5.32963 -0.0371669 -0.00018406
-5.3207 -0.0372987 -0.000185058
-5.31178 -0.0374312 -0.000186062
-5.30285 -0.0375644 -0.000187074
-5.29393 -0.0376984 -0.000188093
-5.285 -0.037833 -0.00018912
-5.27608 -0.0379684 -0.000190154
-5.26716 -0.0381045 -0.000191196
-5.25824 -0.0382413 -0.000192246
-5.24931 -0.0383789 -0.000193303
-5.24039 -0.0385172 -0.000194368
-5.23148 -0.0386563 -0.000195441
-5.22256 -0.0387961 -0.000196521
-5.21364 -0.0389367 -0.00019761
-5.20472 -0.039078 -0.000198707
-5.19581 -0.0392201 -0.000199812
-5.18689 -0.039363 -0.000200926
-5.17798 -0.0395067 -0.000202047
-5.16907 -0.0396512 -0.000203177
-5.16015 -0.0397964 -0.000204316
-5.15124 -0.0399425 -0.000205463
-5.14233 -0.0400893 -0.000206619
-5.13342 -0.040237 -0.000207783
-5.12451 -0.0403855 -0.000208957
-5.11561 -0.0405349 -0.000210139
-5.1067 -0.040685 -0.00021133
-5.09779 -0.040836 -0.00021253
-5.08889 -0.0409879 -0.00021374
-5.07998 -0.0411405 -0.000214958
-5.07108 -0.0412941 -0.000216186
-5.06218 -0.0414485 -0.000217424
-5.05327 -0.0416038 -0.000218671
-5.04437 -0.04176 -0.000219927
-5.03547 -0.041917 -0.000221194
-5.02657 -0.0420749 -0.00022247
-5.01767 -0.0422338 -0.000223756
-5.00877 -0.0423935 -0.000225052
-4.99988 -0.0425541 -0.000226358
-4.99098 -0.0427157 -0.000227674
-4.98209 -0.0428782 -0.000229001
-4.97319 -0.0430416 -0.000230338
-4.9643 -0.043206 -0.000231685
-4.9554 -0.0433713 -0.000233043
-4.94651 -0.0435376 -0.000234412
-4.93762 -0.0437048 -0.000235792
-4.92873 -0.043873 -0.000237182
-4.91984 -0.0440422 -0.000238584
-4.91095 -0.0442123 -0.000239997
-4.90206 -0.0443835 -0.000241421
-4.89317 -0.0445556 -0.000242856
-4.88429 -0.0447288 -0.000244303
-4.8754 -0.044903 -0.000245762
-4.86651 -0.0450782 -0.000247232
-4.85763 -0.0452544 -0.000248714
-4.84875 -0.0454317 -0.000250208
-4.83986 -0.0456101 -0.000251714
-4.83098 -0.0457895 -0.000253233
-4.8221 -0.0459699 -0.000254763
-4.81322 -0.0461515 -0.000256307
-4.80434 -0.0463341 -0.000257863
-4.79546 -0.0465178 -0.000259431
-4.78658 -0.0467026 -0.000261013
-4.77771 -0.0468885 -0.000262607
-4.76883 -0.0470756 -0.000264215
-4.75995 -0.0472638 -0.000265836
-4.75108 -0.0474531 -0.00026747
-4.7422 -0.0476436 -0.000269118
-4.73333 -0.0478352 -0.000270779
-4.72446 -0.048028 -0.000272455
-4.71558 -0.048222 -0.000274144
-4.70671 -0.0484171 -0.000275848
-4.69784 -0.0486135 -0.000277566
-4.68897 -0.048811 -0.000279298
-4.6801 -0.0490098 -0.000281045
-4.67123 -0.0492098 -0.000282807
-4.66237 -0.0494111 -0.000284583
-4.6535 -0.0496136 -0.000286375
-4.64463 -0.0498173 -0.000288182
-4.63577 -0.0500224 -0.000290004
-4.6269 -0.0502287 -0.000291842
-4.61804 -0.0504363 -0.000293696
-4.60918 -0.0506452 -0.000295566
-4.60031 -0.0508554 -0.000297451
-4.59145 -0.0510669 -0.000299353
-4.58259 -0.0512798 -0.000301272
-4.57373 -0.051494 -0.000303207
-4.56487 -0.0517096 -0.000305159
-4.55601 -0.0519265 -0.000307128
-4.54716 -0.0521449 -0.000309114
-4.5383 -0.0523646 -0.000311117
-4.52944 -0.0525858 -0.000313138
-4.52059 -0.0528083 -0.000315177
-4.51173 -0.0530323 -0.000317234
-4.50288 -0.0532577 -0.000319309
-4.49402 -0.0534846 -0.000321402
-4.48517 -0.053713 -0.000323514
-4.47632 -0.0539429 -0.000325645
-4.46747 -0.0541742 -0.000327795
-4.45862 -0.0544071 -0.000329964
-4.44977 -0.0546415 -0.000332153
-4.44092 -0.0548774 -0.000334361
-4.43207 -0.0551148 -0.000336589
-4.42322 -0.0553539 -0.000338837
-4.41437 -0.0555945 -0.000341106
-4.40553 -0.0558367 -0.000343395
-4.39668 -0.0560805 -0.000345705
-4.38783 -0.056326 -0.000348036
-4.37899 -0.056573 -0.000350388
-4.37015 -0.0568218 -0.000352762
-4.3613 -0.0570722 -0.000355158
-4.35246 -0.0573242 -0.000357576
-4.34362 -0.057578 -0.000360016
-4.33478 -0.0578335 -0.000362479
-4.32594 -0.0580907 -0.000364965
-4.3171 -0.0583497 -0.000367474
-4.30826 -0.0586104 -0.000370006
-4.29942 -0.0588729 -0.000372562
-4.29058 -0.0591372 -0.000375142
-4.28175 -0.0594034 -0.000377747
-4.27291 -0.0596713 -0.000380375
-4.26407 -0.0599411 -0.000383029
-4.25524 -0.0602128 -0.000385708
-4.2464 -0.0604863 -0.000388413
-4.23757 -0.0607617 -0.000391143
-4.22874 -0.0610391 -0.000393899
-4.21991 -0.0613184 -0.000396682
-4.21107 -0.0615996 -0.000399491
-4.20224 -0.0618828 -0.000402328
-4.19341 -0.062168 -0.000405192
-4.18458 -0.0624553 -0.000408083
-4.17575 -0.0627445 -0.000411003
-4.16693 -0.0630358 -0.000413951
-4.1581 -0.0633292 -0.000416928
-4.14927 -0.0636246 -0.000419935
-4.14045 -0.0639222 -0.00042297
-4.13162 -0.0642219 -0.000426036
-4.12279 -0.0645238 -0.000429132
-4.11397 -0.0648278 -0.000432258
-4.10515 -0.065134 -0.000435416
-4.09632 -0.0654425 -0.000438605
-4.0875 -0.0657532 -0.000441826
-4.07868 -0.0660661 -0.000445079
-4.06986 -0.0663813 -0.000448365
-4.06104 -0.0666989 -0.000451683
-4.05222 -0.0670188 -0.000455036
-4.0434 -0.067341 -0.000458422
-4.03458 -0.0676656 -0.000461843
-4.02576 -0.0679926 -0.000465298
-4.01695 -0.068322 -0.000468789
-4.00813 -0.0686539 -0.000472316
-3.99931 -0.0689882 -0.000475878
-3.9905 -0.0693251 -0.000479478
-3.98168 -0.0696645 -0.000483115
-3.97287 -0.0700064 -0.000486789
-3.96405 -0.0703509 -0.000490501
-3.95524 -0.070698 -0.000494253
-3.94643 -0.0710478 -0.000498043
-3.93762 -0.0714002 -0.000501873
-3.92881 -0.0717553 -0.000505744
-3.92 -0.0721132 -0.000509655
-3.91119 -0.0724737 -0.000513608
-3.90238 -0.0728371 -0.000517602
-3.89357 -0.0732032 -0.000521639
-3.88476 -0.0735722 -0.000525719
-3.87595 -0.073944 -0.000529843
-3.86715 -0.0743188 -0.000534011
-3.85834 -0.0746965 -0.000538224
-3.84953 -0.0750771 -0.000542482
-3.84073 -0.0754607 -0.000546787
-3.83192 -0.0758473 -0.000551138
-3.82312 -0.076237 -0.000555537
-3.81432 -0.0766298 -0.000559984
-3.80551 -0.0770257 -0.00056448
-3.79671 -0.0774248 -0.000569025
-3.78791 -0.077827 -0.00057362
-3.77911 -0.0782325 -0.000578266
-3.77031 -0.0786412 -0.000582964
-3.76151 -0.0790533 -0.000587714
-3.75271 -0.0794687 -0.000592517
-3.74391 -0.0798874 -0.000597374
-3.73511 -0.0803095 -0.000602286
-3.72632 -0.0807351 -0.000607253
-3.71752 -0.0811642 -0.000612276
-3.70872 -0.0815968 -0.000617357
-3.69993 -0.082033 -0.000622495
-3.69113 -0.0824728 -0.000627692
-3.68234 -0.0829162 -0.000632949
-3.67355 -0.0833634 -0.000638266
-3.66475 -0.0838142 -0.000643644
-3.65596 -0.0842689 -0.000649085
-3.64717 -0.0847273 -0.000654589
-3.63838 -0.0851896 -0.000660157
-3.62958 -0.0856559 -0.00066579
-3.62079 -0.086126 -0.000671489
-3.612 -0.0866002 -0.000677256
-3.60321 -0.0870784 -0.00068309
-3.59443 -0.0875608 -0.000688994
-3.58564 -0.0880472 -0.000694968
-3.57685 -0.0885379 -0.000701013
-3.56806 -0.0890328 -0.000707131
-3.55928 -0.089532 -0.000713322
-3.55049 -0.0900355 -0.000719588
-3.5417 -0.0905435 -0.00072593
-3.53292 -0.0910559 -0.000732349
-3.52413 -0.0915728 -0.000738846
-3.51535 -0.0920943 -0.000745422
-3.50657 -0.0926203 -0.000752079
-3.49778 -0.0931511 -0.000758818
-3.489 -0.0936866 -0.000765641
-3.48022 -0.0942268 -0.000772548
-3.47144 -0.094772 -0.000779541
-3.46266 -0.095322 -0.000786621
-3.45388 -0.095877 -0.00079379
-3.4451 -0.096437 -0.000801049
-3.43632 -0.0970021 -0.0008084
-3.42754 -0.0975724 -0.000815845
-3.41876 -0.098148 -0.000823383
-3.40999 -0.0987288 -0.000831019
-3.40121 -0.0993149 -0.000838752
-3.39243 -0.0999065 -0.000846584
-3.38366 -0.100504 -0.000854518
-3.37488 -0.101106 -0.000862554
-3.36611 -0.101715 -0.000870695
-3.35733 -0.102329 -0.000878942
-3.34856 -0.102948 -0.000887298
-3.33979 -0.103574 -0.000895763
-3.33101 -0.104206 -0.00090434
-3.32224 -0.104843 -0.000913031
-3.31347 -0.105487 -0.000921838
-3.3047 -0.106137 -0.000930762
-3.29593 -0.106793 -0.000939806
-3.28716 -0.107456 -0.000948972
-3.27839 -0.108125 -0.000958261
-3.26962 -0.1088 -0.000967677
-3.26085 -0.109482 -0.000977221
-3.25208 -0.110171 -0.000986896
-3.24331 -0.110867 -0.000996704
-3.23455 -0.111569 -0.00100665
-3.22578 -0.112279 -0.00101673
-3.21701 -0.112995 -0.00102695
-3.20825 -0.113719 -0.00103731
-3.19948 -0.11445 -0.00104782
-3.19072 -0.115188 -0.00105848
-3.18195 -0.115934 -0.00106928
-3.17319 -0.116688 -0.00108024
-3.16442 -0.117449 -0.00109136
-3.15566 -0.118218 -0.00110264
-3.1469 -0.118994 -0.00111408
-3.13814 -0.119779 -0.00112568
-3.12938 -0.120572 -0.00113745
-3.12062 -0.121374 -0.00114939
-3.11186 -0.122183 -0.00116151
-3.1031 -0.123002 -0.00117381
-3.09434 -0.123828 -0.00118628
-3.08558 -0.124664 -0.00119894
-3.07682 -0.125508 -0.00121179
-3.06806 -0.126362 -0.00122483
-3.0593 -0.127225 -0.00123807
-3.05055 -0.128097 -0.00125151
-3.04179 -0.128978 -0.00126515
-3.03303 -0.129869 -0.001279
-3.02428 -0.13077 -0.00129306
-3.01552 -0.13168 -0.00130733
-3.00677 -0.132601 -0.00132183
-2.99801 -0.133532 -0.00133655
-2.98926 -0.134473 -0.0013515
-2.9805 -0.135424 -0.00136668
-2.97175 -0.136387 -0.0013821
-2.963 -0.13736 -0.00139777
-2.95425 -0.138344 -0.00141368
-2.9455 -0.139339 -0.00142985
-2.93674 -0.140346 -0.00144627
-2.92799 -0.141364 -0.00146296
-2.91924 -0.142394 -0.00147992
-2.91049 -0.143436 -0.00149716
-2.90174 -0.14449 -0.00151468
-2.89299 -0.145556 -0.00153248
-2.88425 -0.146635 -0.00155058
-2.8755 -0.147726 -0.00156897
-2.86675 -0.14883 -0.00158768
-2.858 -0.149948 -0.00160669
-2.84926 -0.151079 -0.00162603
-2.84051 -0.152223 -0.00164569
-2.83176 -0.153381 -0.00166569
-2.82302 -0.154554 -0.00168603
-2.81427 -0.15574 -0.00170671
-2.80553 -0.156941 -0.00172776
-2.79678 -0.158157 -0.00174917
-2.78804 -0.159388 -0.00177095
-2.7793 -0.160635 -0.00179311
-2.77055 -0.161896 -0.00181567
-2.76181 -0.163174 -0.00183862
-2.75307 -0.164468 -0.00186198
-2.74433 -0.165778 -0.00188576
-2.73559 -0.167105 -0.00190997
-2.72685 -0.168449 -0.00193462
-2.71811 -0.16981 -0.00195972
-2.70937 -0.171189 -0.00198527
-2.70063 -0.172586 -0.0020113
-2.69189 -0.174001 -0.0020378
-2.68315 -0.175435 -0.0020648
-2.67441 -0.176888 -0.00209231
-2.66567 -0.17836 -0.00212033
-2.65693 -0.179852 -0.00214889
-2.6482 -0.181364 -0.00217798
-2.63946 -0.182896 -0.00220764
-2.63072 -0.184449 -0.00223786
-2.62199 -0.186024 -0.00226868
-2.61325 -0.18762 -0.00230009
-2.60452 -0.189238 -0.00233212
-2.59578 -0.190879 -0.00236478
-2.58705 -0.192543 -0.00239809
-2.57831 -0.19423 -0.00243206
-2.56958 -0.195941 -0.00246672
-2.56085 -0.197676 -0.00250208
-2.55211 -0.199436 -0.00253816
-2.54338 -0.201222 -0.00257498
-2.53465 -0.203033 -0.00261255
-2.52592 -0.204871 -0.00265091
-2.51719 -0.206736 -0.00269006
-2.50845 -0.208629 -0.00273004
-2.49972 -0.210549 -0.00277086
-2.49099 -0.212499 -0.00281256
-2.48226 -0.214477 -0.00285514
-2.47353 -0.216486 -0.00289865
-2.46481 -0.218525 -0.00294309
-2.45608 -0.220596 -0.00298851
-2.44735 -0.222698 -0.00303493
-2.43862 -0.224833 -0.00308238
-2.42989 -0.227002 -0.00313089
-2.42117 -0.229204 -0.00318049
-2.41244 -0.231442 -0.00323121
-2.40371 -0.233715 -0.00328308
-2.39499 -0.236025 -0.00333615
-2.38626 -0.238372 -0.00339044
-2.37753 -0.240757 -0.003446
-2.36881 -0.243182 -0.00350286
-2.36008 -0.245646 -0.00356106
-2.35136 -0.248152 -0.00362065
-2.34264 -0.250699 -0.00368167
-2.33391 -0.25329 -0.00374416
-2.32519 -0.255924 -0.00380818
-2.31647 -0.258604 -0.00387376
-2.30774 -0.261329 -0.00394097
-2.29902 -0.264102 -0.00400985
-2.2903 -0.266924 -0.00408046
-2.28158 -0.269795 -0.00415286
-2.27286 -0.272718 -0.0042271
-2.26414 -0.275692 -0.00430326
-2.25542 -0.278721 -0.00438139
-2.24669 -0.281804 -0.00446157
-2.23798 -0.284944 -0.00454386
-2.22926 -0.288142 -0.00462833
-2.22054 -0.291399 -0.00471508
-2.21182 -0.294718 -0.00480416
-2.2031 -0.298099 -0.00489568
-2.19438 -0.301545 -0.00498972
-2.18566 -0.305058 -0.00508636
-2.17695 -0.308638 -0.00518572
-2.16823 -0.312288 -0.00528788
-2.15951 -0.316011 -0.00539295
-2.15079 -0.319808 -0.00550105
-2.14208 -0.323681 -0.00561228
-2.13336 -0.327632 -0.00572678
-2.12465 -0.331664 -0.00584466
-2.11593 -0.33578 -0.00596606
-2.10722 -0.339981 -0.00609113
-2.0985 -0.34427 -0.00622
-2.08979 -0.348651 -0.00635283
-2.08107 -0.353125 -0.00648979
-2.07236 -0.357696 -0.00663105
-2.06365 -0.362367 -0.00677678
-2.05493 -0.36714 -0.00692717
-2.04622 -0.37202 -0.00708243
-2.03751 -0.37701 -0.00724276
-2.0288 -0.382112 -0.00740839
-2.02008 -0.387332 -0.00757954
-2.01137 -0.392673 -0.00775647
-2.00266 -0.398139 -0.00793944
-1.99395 -0.403735 -0.00812872
-1.98524 -0.409464 -0.00832459
-1.97653 -0.415331 -0.00852738
-1.96782 -0.421343 -0.0087374
-1.95911 -0.427502 -0.00895501
-1.9504 -0.433816 -0.00918056
-1.94169 -0.440289 -0.00941445
-1.93298 -0.446928 -0.00965708
-1.92427 -0.453739 -0.00990891
-1.91556 -0.460728 -0.0101704
-1.90686 -0.467902 -0.010442
-1.89815 -0.475269 -0.0107243
-1.88944 -0.482835 -0.0110179
-1.88073 -0.49061 -0.0113233
-1.87203 -0.498601 -0.0116411
-1.86332 -0.506818 -0.0119722
-1.85461 -0.515269 -0.0123171
-1.84591 -0.523965 -0.0126768
-1.8372 -0.532916 -0.0130519
-1.8285 -0.542133 -0.0134435
-1.81979 -0.551628 -0.0138525
-1.81108 -0.561414 -0.0142799
-1.80238 -0.571503 -0.0147269
-1.79368 -0.581909 -0.0151946
-1.78497 -0.592648 -0.0156845
-1.77627 -0.603735 -0.0161977
-1.76756 -0.615187 -0.016736
-1.75886 -0.627022 -0.0173009
-1.75016 -0.639259 -0.0178941
-1.74145 -0.651917 -0.0185177
-1.73275 -0.66502 -0.0191737
-1.72405 -0.67859 -0.0198644
-1.71535 -0.692651 -0.0205923
-1.70665 -0.707232 -0.0213601
-1.69794 -0.722359 -0.0221707
-1.68924 -0.738065 -0.0230273
-1.68054 -0.754382 -0.0239336
-1.67184 -0.771346 -0.0248934
-1.66314 -0.788995 -0.025911
-1.65444 -0.80737 -0.0269912
-1.64574 -0.826518 -0.028139
-1.63704 -0.846486 -0.0293604
-1.62834 -0.867328 -0.0306616
-1.61964 -0.889102 -0.0320498
-1.61094 -0.911869 -0.0335329
-1.60224 -0.935699 -0.0351198
-1.59354 -0.960666 -0.0368202
-1.58484 -0.986853 -0.0386454
-1.57615 -1.01435 -0.0406077
-1.56745 -1.04326 -0.0427212
-1.55875 -1.07368 -0.0450018
-1.55005 -1.10575 -0.0474676
-1.54136 -1.13959 -0.0501392
-1.53266 -1.17535 -0.0530401
-1.52396 -1.21321 -0.0561971
-1.51527 -1.25334 -0.0596413
-1.50657 -1.29596 -0.0634086
-1.49787 -1.3413 -0.0675407
-1.48918 -1.38963 -0.072086
-1.48048 -1.44125 -0.0771014
-1.47179 -1.49651 -0.0826541
-1.46309 -1.55579 -0.0888234
-1.4544 -1.61956 -0.0957039
-1.4457 -1.68833 -0.103409
-1.43701 -1.76271 -0.112076
-1.42831 -1.84341 -0.121872
-1.41962 -1.93127 -0.133
-1.41092 -2.02726 -0.145713
-1.40223 -2.13256 -0.160328
-1.39354 -2.24858 -0.177241
-1.38484 -2.37702 -0.196959
-1.37615 -2.51997 -0.220139
-1.36746 -2.68001 -0.247638
-1.35876 -2.86034 -0.280594
-1.35007 -3.06505 -0.320549
-1.34138 -3.29933 -0.369625
-1.33269 -3.57001 -0.430809
-1.32399 -3.88606 -0.508413
-1.3153 -4.25969 -0.608841
-1.30661 -4.70769 -0.741919
-1.29792 -5.25386 -0.923328
-1.28923 -5.93279 -1.17928
-1.28054 -6.79604 -1.5561
-1.27185 -7.92226 -2.1414
-1.26316 -9.43107 -3.11526
-1.25447 -11.4859 -4.88613
-1.24578 -14.1543 -8.47837
-1.23709 -16.1648 -16.4353
-1.2284 -8.78285 -29.9907
-1.21971 11.3639 -28.2184
-1.21102 16.4356 -14.8974
-1.20233 14.0867 -7.78749
-1.19364 11.4898 -4.55994
-1.18495 9.52261 -2.94283
-1.17626 8.07721 -2.04102
-1.16757 6.99447 -1.49309
-1.15888 6.16141 -1.13734
-1.15019 5.50402 -0.894092
-1.14151 4.97362 -0.72076
-1.13282 4.5375 -0.593048
-1.12413 4.17302 -0.496316
-1.11544 3.86415 -0.421335
-1.10676 3.59923 -0.362062
-1.09807 3.36962 -0.31441
-1.08938 3.16878 -0.275534
-1.08069 2.99168 -0.24341
-1.07201 2.83439 -0.216563
-1.06332 2.69379 -0.193899
-1.05463 2.56738 -0.174593
-1.04595 2.45315 -0.158014
-1.03726 2.34943 -0.143672
-1.02858 2.25484 -0.131183
-1.01989 2.16825 -0.120239
-1.0112 2.0887 -0.110598
-1.00252 2.01537 -0.102059
-0.993833 1.94756 -0.0944617
-0.985148 1.88469 -0.0876718
-0.976463 1.82624 -0.0815788
-0.967778 1.77177 -0.0760905
-0.959093 1.72089 -0.0711294
-0.950408 1.67327 -0.06663
-0.941724 1.6286 -0.0625366
-0.933039 1.58664 -0.0588018
-0.924355 1.54713 -0.0553847
-0.915671 1.50989 -0.0522502
-0.906987 1.47472 -0.0493679
-0.898303 1.44146 -0.0467114
-0.889619 1.40996 -0.0442576
-0.880936 1.3801 -0.0419863
-0.872252 1.35175 -0.0398797
-0.863569 1.3248 -0.0379223
-0.854886 1.29916 -0.0361002
-0.846202 1.27474 -0.0344011
-0.837519 1.25145 -0.0328141
-0.828837 1.22923 -0.0313295
-0.820154 1.20799 -0.0299386
-0.811471 1.1877 -0.0286336
-0.802789 1.16827 -0.0274075
-0.794106 1.14968 -0.026254
-0.785424 1.13185 -0.0251674
-0.776742 1.11476 -0.0241425
-0.76806 1.09836 -0.0231747
-0.759378 1.0826 -0.0222598
-0.750696 1.06747 -0.0213939
-0.742014 1.05292 -0.0205735
-0.733333 1.03892 -0.0197955
-0.724651 1.02545 -0.0190568
-0.71597 1.01248 -0.0183548
-0.707289 0.999982 -0.0176871
-0.698608 0.987936 -0.0170514
-0.689927 0.97632 -0.0164456
-0.681246 0.965114 -0.0158679
-0.672565 0.954299 -0.0153163
-0.663884 0.943859 -0.0147895
-0.655203 0.933775 -0.0142857
-0.646523 0.924033 -0.0138037
-0.637842 0.914618 -0.0133421
-0.629162 0.905517 -0.0128998
-0.620482 0.896715 -0.0124756
-0.611801 0.888202 -0.0120685
-0.603121 0.879966 -0.0116776
-0.594441 0.871996 -0.0113019
-0.585761 0.864281 -0.0109406
-0.577081 0.856811 -0.0105929
-0.568402 0.849579 -0.0102581
-0.559722 0.842574 -0.00993549
-0.551042 0.83579 -0.00962446
-0.542363 0.829217 -0.0093244
-0.533684 0.822848 -0.00903474
-0.525004 0.816677 -0.00875495
-0.516325 0.810697 -0.00848453
-0.507646 0.804902 -0.00822302
-0.498967 0.799284 -0.00796998
-0.490288 0.79384 -0.00772499
-0.481609 0.788563 -0.00748765
-0.47293 0.783448 -0.00725761
-0.464251 0.77849 -0.00703451
-0.455572 0.773684 -0.00681802
-0.446893 0.769027 -0.00660783
-0.438215 0.764513 -0.00640364
-0.429536 0.760139 -0.00620518
-0.420858 0.755901 -0.00601218
-0.412179 0.751795 -0.00582439
-0.403501 0.747817 -0.00564157
-0.394822 0.743964 -0.00546348
-0.386144 0.740234 -0.00528993
-0.377466 0.736622 -0.00512069
-0.368788 0.733127 -0.00495558
-0.36011 0.729744 -0.00479441
-0.351432 0.726473 -0.004637
-0.342754 0.723309 -0.00448318
-0.334076 0.72025 -0.00433279
-0.325398 0.717295 -0.00418567
-0.31672 0.714441 -0.00404168
-0.308042 0.711686 -0.00390067
-0.299364 0.709027 -0.00376251
-0.290687 0.706464 -0.00362707
-0.282009 0.703993 -0.00349422
-0.273331 0.701614 -0.00336384
-0.264654 0.699324 -0.00323582
-0.255976 0.697123 -0.00311005
-0.247299 0.695008 -0.00298641
-0.238621 0.692978 -0.00286481
-0.229944 0.691032 -0.00274514
-0.221266 0.689168 -0.00262732
-0.212589 0.687385 -0.00251123
-0.203912 0.685683 -0.00239681
-0.195234 0.684059 -0.00228396
-0.186557 0.682513 -0.00217259
-0.17788 0.681044 -0.00206263
-0.169203 0.67965 -0.00195399
-0.160525 0.678332 -0.00184659
-0.151848 0.677087 -0.00174037
-0.143171 0.675916 -0.00163525
-0.134494 0.674818 -0.00153115
-0.125817 0.673791 -0.00142801
-0.11714 0.672836 -0.00132576
-0.108463 0.671951 -0.00122433
-0.0997855 0.671137 -0.00112365
-0.0911085 0.670392 -0.00102366
-0.0824315 0.669716 -0.000924304
-0.0737544 0.669109 -0.00082551
-0.0650774 0.66857 -0.000727218
-0.0564004 0.6681 -0.000629369
-0.0477234 0.667697 -0.0005319
-0.0390464 0.667361 -0.000434754
-0.0303694 0.667093 -0.00033787
-0.0216924 0.666892 -0.00024119
-0.0130155 0.666759 -0.000144656
-0.00433849 0.666692 -4.8209e-05
0.00433849 0.666692 4.8209e-05
0.0130155 0.666759 0.000144656
0.0216924 0.666892 0.00024119
0.0303694 0.667093 0.00033787
0.0390464 0.667361 0.000434754
0.0477234 0.667697 0.0005319
0.0564004 0.6681 0.000629369
0.0650774 0.66857 0.000727218
0.0737544 0.669109 0.00082551
0.0824315 0.669716 0.000924304
0.0911085 0.670392 0.00102366
0.0997855 0.671137 0.00112365
0.108463 0.671951 0.00122433
0.11714 0.672836 0.00132576
0.125817 0.673791 0.00142801
0.134494 0.674818 0.00153115
0.143171 0.675916 0.00163525
0.151848 0.677087 0.00174037
0.160525 0.678332 0.00184659
0.169203 0.67965 0.00195399
0.17788 0.681044 0.00206263
0.186557 0.682513 0.00217259
0.195234 0.684059 0.00228396
0.203912 0.685683 0.00239681
0.212589 0.687385 0.00251123
0.221266 0.689168 0.00262732
0.229944 0.691032 0.00274514
0.238621 0.692978 0.00286481
0.247299 0.695008 0.00298641
0.255976 0.697123 0.00311005
0.264654 0.699324 0.00323582
0.273331 0.701614 0.00336384
0.282009 0.703993 0.00349422
0.290687 0.706464 0.00362707
0.299364 0.709027 0.00376251
0.308042 0.711686 0.00390067
0.31672 0.714441 0.00404168
0.325398 0.717295 0.00418567
0.334076 0.72025 0.00433279
0.342754 0.723309 0.00448318
0.351432 0.726473 0.004637
0.36011 0.729744 0.00479441
0.368788 0.733127 0.00495558
0.377466 0.736622 0.00512069
0.386144 0.740234 0.00528993
0.394822 0.743964 0.00546348
0.403501 0.747817 0.00564157
0.412179 0.751795 0.00582439
0.420858 0.755901 0.00601218
0.429536 0.760139 0.00620518
0.438215 0.764513 0.00640364
0.446893 0.769027 0.00660783
0.455572 0.773684 0.00681802
0.464251 0.77849 0.00703451
0.47293 0.783448 0.00725761
0.481609 0.788563 0.00748765
0.490288 0.79384 0.00772499
0.498967 0.799284 0.00796998
0.507646 0.804902 0.00822302
0.516325 0.810697 0.00848453
0.525004 0.816677 0.00875495
0.533684 0.822848 0.00903474
0.542363 0.829217 0.0093244
0.551042 0.83579 0.00962446
0.559722 0.842574 0.00993549
0.568402 0.849579 0.0102581
0.577081 0.856811 0.0105929
0.585761 0.864281 0.0109406
0.594441 0.871996 0.0113019
0.603121 0.879966 0.0116776
0.611801 0.888202 0.0120685
0.620482 0.896715 0.0124756
0.629162 0.905517 0.0128998
0.637842 0.914618 0.0133421
0.646523 0.924033 0.0138037
0.655203 0.933775 0.0142857
0.663884 0.943859 0.0147895
0.672565 0.954299 0.0153163
0.681246 0.965114 0.0158679
0.689927 0.97632 0.0164456
0.698608 0.987936 0.0170514
0.707289 0.999982 0.0176871
0.71597 1.01248 0.0183548
0.724651 1.02545 0.0190568
0.733333 1.03892 0.0197955
0.742014 1.05292 0.0205735
0.750696 1.06747 0.0213939
0.759378 1.0826 0.0222598
0.76806 1.09836 0.0231747
0.776742 1.11476 0.0241425
0.785424 1.13185 0.0251674
0.794106 1.14968 0.026254
0.802789 1.16827 0.0274075
0.811471 1.1877 0.0286336
0.820154 1.20799 0.0299386
0.828837 1.22923 0.0313295
0.837519 1.25145 0.0328141
0.846202 1.27474 0.0344011
0.854886 1.29916 0.0361002
0.863569 1.3248 0.0379223
0.872252 1.35175 0.0398797
0.880936 1.3801 0.0419863
0.889619 1.40996 0.0442576
0.898303 1.44146 0.0467114
0.906987 1.47472 0.0493679
0.915671 1.50989 0.0522502
0.924355 1.54713 0.0553847
0.933039 1.58664 0.0588018
0.941724 1.6286 0.0625366
0.950408 1.67327 0.06663
0.959093 1.72089 0.0711294
0.967778 1.77177 0.0760905
0.976463 1.82624 0.0815788
0.985148 1.88469 0.0876718
0.993833 1.94756 0.0944617
1.00252 2.01537 0.102059
1.0112 2.0887 0.110598
1.01989 2.16825 0.120239
1.02858 2.25484 0.131183
1.03726 2.34943 0.143672
1.04595 2.45315 0.158014
1.05463 2.56738 0.174593
1.06332 2.69379 0.193899
1.07201 2.83439 0.216563
1.08069 2.99168 0.24341
1.08938 3.16878 0.275534
1.09807 3.36962 0.31441
1.10676 3.59923 0.362062
1.11544 3.86415 0.421335
1.12413 4.17302 0.496316
1.13282 4.5375 0.593048
1.14151 4.97362 0.72076
1.15019 5.50402 0.894092
1.15888 6.16141 1.13734
1.16757 6.99447 1.49309
1.17626 8.07721 2.04102
1.18495 9.52261 2.94283
1.19364 11.4898 4.55994
1.20233 14.0867 7.78749
1.21102 16.4356 14.8974
1.21971 11.3639 28.2184
1.2284 -8.78285 29.9907
1.23709 -16.1648 16.4353
1.24578 -14.1543 8.47837
1.25447 -11.4859 4.88613
1.26316 -9.43107 3.11526
1.27185 -7.92226 2.1414
1.28054 -6.79604 1.5561
1.28923 -5.93279 1.17928
1.29792 -5.25386 0.923328
1.30661 -4.70769 0.741919
1.3153 -4.25969 0.608841
1.32399 -3.88606 0.508413
1.33269 -3.57001 0.430809
1.34138 -3.29933 0.369625
1.35007 -3.06505 0.320549
1.35876 -2.86034 0.280594
1.36746 -2.68001 0.247638
1.37615 -2.51997 0.220139
1.38484 -2.37702 0.196959
1.39354 -2.24858 0.177241
1.40223 -2.13256 0.160328
1.41092 -2.02726 0.145713
1.41962 -1.93127 0.133
1.42831 -1.84341 0.121872
1.43701 -1.76271 0.112076
1.4457 -1.68833 0.103409
1.4544 -1.61956 0.0957039
1.46309 -1.55579 0.0888234
1.47179 -1.49651 0.0826541
1.48048 -1.44125 0.0771014
1.48918 -1.38963 0.072086
1.49787 -1.3413 0.0675407
1.50657 -1.29596 0.0634086
1.51527 -1.25334 0.0596413
1.52396 -1.21321 0.0561971
1.53266 -1.17535 0.0530401
1.54136 -1.13959 0.0501392
1.55005 -1.10575 0.0474676
1.55875 -1.07368 0.0450018
1.56745 -1.04326 0.0427212
1.57615 -1.01435 0.0406077
1.58484 -0.986853 0.0386454
1.59354 -0.960666 0.0368202
1.60224 -0.935699 0.0351198
1.61094 -0.911869 0.0335329
1.61964 -0.889102 0.0320498
1.62834 -0.867328 0.0306616
1.63704 -0.846486 0.0293604
1.64574 -0.826518 0.028139
1.65444 -0.80737 0.0269912
1.66314 -0.788995 0.025911
1.67184 -0.771346 0.0248934
1.68054 -0.754382 0.0239336
1.68924 -0.738065 0.0230273
1.69794 -0.722359 0.0221707
1.70665 -0.707232 0.0213601
1.71535 -0.692651 0.0205923
1.72405 -0.67859 0.0198644
1.73275 -0.66502 0.0191737
1.74145 -0.651917 0.0185177
1.75016 -0.639259 0.0178941
1.75886 -0.627022 0.0173009
1.76756 -0.615187 0.016736
1.77627 -0.603735 0.0161977
1.78497 -0.592648 0.0156845
1.79368 -0.581909 0.0151946
1.80238 -0.571503 0.0147269
1.81108 -0.561414 0.0142799
1.81979 -0.551628 0.0138525
1.8285 -0.542133 0.0134435
1.8372 -0.532916 0.0130519
1.84591 -0.523965 0.0126768
1.85461 -0.515269 0.0123171
1.86332 -0.506818 0.0119722
1.87203 -0.498601 0.0116411
1.88073 -0.49061 0.0113233
1.88944 -0.482835 0.0110179
1.89815 -0.475269 0.0107243
1.90686 -0.467902 0.010442
1.91556 -0.460728 0.0101704
1.92427 -0.453739 0.00990891
1.93298 -0.446928 0.00965708
1.94169 -0.440289 0.00941445
1.9504 -0.433816 0.00918056
1.95911 -0.427502 0.00895501
1.96782 -0.421343 0.0087374
1.97653 -0.415331 0.00852738
1.98524 -0.409464 0.00832459
1.99395 -0.403735 0.00812872
2.00266 -0.398139 0.00793944
2.01137 -0.392673 0.00775647
2.02008 -0.387332 0.00757954
2.0288 -0.382112 0.00740839
2.03751 -0.37701 0.00724276
2.04622 -0.37202 0.00708243
2.05493 -0.36714 0.00692717
2.06365 -0.362367 0.00677678
2.07236 -0.357696 0.00663105
2.08107 -0.353125 0.00648979
2.08979 -0.348651 0.00635283
2.0985 -0.34427 0.00622
2.10722 -0.339981 0.00609113
2.11593 -0.33578 0.00596606
2.12465 -0.331664 0.00584466
2.13336 -0.327632 0.00572678
2.14208 -0.323681 0.00561228
2.15079 -0.319808 0.00550105
2.15951 -0.316011 0.00539295
2.16823 -0.312288 0.00528788
2.17695 -0.308638 0.00518572
2.18566 -0.305058 0.00508636
2.19438 -0.301545 0.00498972
2.2031 -0.298099 0.00489568
2.21182 -0.294718 0.00480416
2.22054 -0.291399 0.00471508
2.22926 -0.288142 0.00462833
2.23798 -0.284944 0.00454386
2.24669 -0.281804 0.00446157
2.25542 -0.278721 0.00438139
2.26414 -0.275692 0.00430326
2.27286 -0.272718 0.0042271
2.28158 -0.269795 0.00415286
2.2903 -0.266924 0.00408046
2.29902 -0.264102 0.00400985
2.30774 -0.261329 0.00394097
2.31647 -0.258604 0.00387376
2.32519 -0.255924 0.00380818
2.33391 -0.25329 0.00374416
2.34264 -0.250699 0.00368167
2.35136 -0.248152 0.00362065
2.36008 -0.245646 0.00356106
2.36881 -0.243182 0.00350286
2.37753 -0.240757 0.003446
2.38626 -0.238372 0.00339044
2.39499 -0.236025 0.00333615
2.40371 -0.233715 0.00328308
2.41244 -0.231442 0.00323121
2.42117 -0.229204 0.00318049
2.42989 -0.227002 0.00313089
2.43862 -0.224833 0.00308238
2.44735 -0.222698 0.00303493
2.45608 -0.220596 0.00298851
2.46481 -0.218525 0.00294309
2.47353 -0.216486 0.00289865
2.48226 -0.214477 0.00285514
2.49099 -0.212499 0.00281256
2.49972 -0.210549 0.00277086
2.50845 -0.208629 0.00273004
2.51719 -0.206736 0.00269006
2.52592 -0.204871 0.00265091
2.53465 -0.203033 0.00261255
2.54338 -0.201222 0.00257498
2.55211 -0.199436 0.00253816
2.56085 -0.197676 0.00250208
2.56958 -0.195941 0.00246672
2.57831 -0.19423 0.00243206
2.58705 -0.192543 0.00239809
2.59578 -0.190879 0.00236478
2.60452 -0.189238 0.00233212
2.61325 -0.18762 0.00230009
2.62199 -0.186024 0.00226868
2.63072 -0.184449 0.00223786
2.63946 -0.182896 0.00220764
2.6482 -0.181364 0.00217798
2.65693 -0.179852 0.00214889
2.66567 -0.17836 0.00212033
2.67441 -0.176888 0.00209231
2.68315 -0.175435 0.0020648
2.69189 -0.174001 0.0020378
2.70063 -0.172586 0.0020113
2.70937 -0.171189 0.00198527
2.71811 -0.16981 0.00195972
2.72685 -0.168449 0.00193462
2.73559 -0.167105 0.00190997
2.74433 -0.165778 0.00188576
2.75307 -0.164468 0.00186198
2.76181 -0.163174 0.00183862
2.77055 -0.161896 0.00181567
2.7793 -0.160635 0.00179311
2.78804 -0.159388 0.00177095
2.79678 -0.158157 0.00174917
2.80553 -0.156941 0.00172776
2.81427 -0.15574 0.00170671
2.82302 -0.154554 0.00168603
2.83176 -0.153381 0.00166569
2.84051 -0.152223 0.00164569
2.84926 -0.151079 0.00162603
2.858 -0.149948 0.00160669
2.86675 -0.14883 0.00158768
2.8755 -0.147726 0.00156897
2.88425 -0.146635 0.00155058
2.89299 -0.145556 0.00153248
2.90174 -0.14449 0.00151468
2.91049 -0.143436 0.00149716
2.91924 -0.142394 0.00147992
2.92799 -0.141364 0.00146296
2.93674 -0.140346 0.00144627
2.9455 -0.139339 0.00142985
2.95425 -0.138344 0.00141368
2.963 -0.13736 0.00139777
2.97175 -0.136387 0.0013821
2.9805 -0.135424 0.00136668
2.98926 -0.134473 0.0013515
2.99801 -0.133532 0.00133655
3.00677 -0.132601 0.00132183
3.01552 -0.13168 0.00130733
3.02428 -0.13077 0.00129306
3.03303 -0.129869 0.001279
3.04179 -0.128978 0.00126515
3.05055 -0.128097 0.00125151
3.0593 -0.127225 0.00123807
3.06806 -0.126362 0.00122483
3.07682 -0.125508 0.00121179
3.08558 -0.124664 0.00119894
3.09434 -0.123828 0.00118628
3.1031 -0.123002 0.00117381
3.11186 -0.122183 0.00116151
3.12062 -0.121374 0.00114939
3.12938 -0.120572 0.00113745
3.13814 -0.119779 0.00112568
3.1469 -0.118994 0.00111408
3.15566 -0.118218 0.00110264
3.16442 -0.117449 0.00109136
3.17319 -0.116688 0.00108024
3.18195 -0.115934 0.00106928
3.19072 -0.115188 0.00105848
3.19948 -0.11445 0.00104782
3.20825 -0.113719 0.00103731
3.21701 -0.112995 0.00102695
3.22578 -0.112279 0.00101673
3.23455 -0.111569 0.00100665
3.24331 -0.110867 0.000996704
3.25208 -0.110171 0.000986896
3.26085 -0.109482 0.000977221
3.26962 -0.1088 0.000967677
3.27839 -0.108125 0.000958261
3.28716 -0.107456 0.000948972
3.29593 -0.106793 0.000939806
3.3047 -0.106137 0.000930762
3.31347 -0.105487 0.000921838
3.32224 -0.104843 0.000913031
3.33101 -0.104206 0.00090434
3.33979 -0.103574 0.000895763
3.34856 -0.102948 0.000887298
3.35733 -0.102329 0.000878942
3.36611 -0.101715 0.000870695
3.37488 -0.101106 0.000862554
3.38366 -0.100504 0.000854518
3.39243 -0.0999065 0.000846584
3.40121 -0.0993149 0.000838752
3.40999 -0.0987288 0.000831019
3.41876 -0.098148 0.000823383
3.42754 -0.0975724 0.000815845
3.43632 -0.0970021 0.0008084
3.4451 -0.096437 0.000801049
3.45388 -0.095877 0.00079379
3.46266 -0.095322 0.000786621
3.47144 -0.094772 0.000779541
3.48022 -0.0942268 0.000772548
3.489 -0.0936866 0.000765641
3.49778 -0.0931511 0.000758818
3.50657 -0.0926203 0.000752079
3.51535 -0.0920943 0.000745422
3.52413 -0.0915728 0.000738846
3.53292 -0.0910559 0.000732349
3.5417 -0.0905435 0.00072593
3.55049 -0.0900355 0.000719588
3.55928 -0.089532 0.000713322
3.56806 -0.0890328 0.000707131
3.57685 -0.0885379 0.000701013
3.58564 -0.0880472 0.000694968
3.59443 -0.0875608 0.000688994
3.60321 -0.0870784 0.00068309
3.612 -0.0866002 0.000677256
3.62079 -0.086126 0.000671489
3.62958 -0.0856559 0.00066579
3.63838 -0.0851896 0.000660157
3.64717 -0.0847273 0.000654589
3.65596 -0.0842689 0.000649085
3.66475 -0.0838142 0.000643644
3.67355 -0.0833634 0.000638266
3.68234 -0.0829162 0.000632949
3.69113 -0.0824728 0.000627692
3.69993 -0.082033 0.000622495
3.70872 -0.0815968 0.000617357
3.71752 -0.0811642 0.000612276
3.72632 -0.0807351 0.000607253
3.73511 -0.0803095 0.000602286
3.74391 -0.0798874 0.000597374
3.75271 -0.0794687 0.000592517
3.76151 -0.0790533 0.000587714
3.77031 -0.0786412 0.000582964
3.77911 -0.0782325 0.000578266
3.78791 -0.077827 0.00057362
3.79671 -0.0774248 0.000569025
3.80551 -0.0770257 0.00056448
3.81432 -0.0766298 0.000559984
3.82312 -0.076237 0.000555537
3.83192 -0.0758473 0.000551138
3.84073 -0.0754607 0.000546787
3.84953 -0.0750771 0.000542482
3.85834 -0.0746965 0.000538224
3.86715 -0.0743188 0.000534011
3.87595 -0.073944 0.000529843
3.88476 -0.0735722 0.000525719
3.89357 -0.0732032 0.000521639
3.90238 -0.0728371 0.000517602
3.91119 -0.0724737 0.000513608
3.92 -0.0721132 0.000509655
3.92881 -0.0717553 0.000505744
3.93762 -0.0714002 0.000501873
3.94643 -0.0710478 0.000498043
3.95524 -0.070698 0.000494253
3.96405 -0.0703509 0.000490501
3.97287 -0.0700064 0.000486789
3.98168 -0.0696645 0.000483115
3.9905 -0.0693251 0.000479478
3.99931 -0.0689882 0.000475878
4.00813 -0.0686539 0.000472316
4.01695 -0.068322 0.000468789
4.02576 -0.0679926 0.000465298
4.03458 -0.0676656 0.000461843
4.0434 -0.067341 0.000458422
4.05222 -0.0670188 0.000455036
4.06104 -0.0666989 0.000451683
4.06986 -0.0663813 0.000448365
4.07868 -0.0660661 0.000445079
4.0875 -0.0657532 0.000441826
4.09632 -0.0654425 0.000438605
4.10515 -0.065134 0.000435416
4.11397 -0.0648278 0.000432258
4.12279 -0.0645238 0.000429132
4.13162 -0.0642219 0.000426036
4.14045 -0.0639222 0.00042297
4.14927 -0.0636246 0.000419935
4.1581 -0.0633292 0.000416928
4.16693 -0.0630358 0.000413951
4.17575 -0.0627445 0.000411003
4.18458 -0.0624553 0.000408083
4.19341 -0.062168 0.000405192
4.20224 -0.0618828 0.000402328
4.21107 -0.0615996 0.000399491
4.21991 -0.0613184 0.000396682
4.22874 -0.0610391 0.000393899
4.23757 -0.0607617 0.000391143
4.2464 -0.0604863 0.000388413
4.25524 -0.0602128 0.000385708
4.26407 -0.0599411 0.000383029
4.27291 -0.0596713 0.000380375
4.28175 -0.0594034 0.000377747
4.29058 -0.0591372 0.000375142
4.29942 -0.0588729 0.000372562
4.30826 -0.0586104 0.000370006
4.3171 -0.0583497 0.000367474
4.32594 -0.0580907 0.000364965
4.33478 -0.0578335 0.000362479
4.34362 -0.057578 0.000360016
4.35246 -0.0573242 0.000357576
4.3613 -0.0570722 0.000355158
4.37015 -0.0568218 0.000352762
4.37899 -0.056573 0.000350388
4.38783 -0.056326 0.000348036
4.39668 -0.0560805 0.000345705
4.40553 -0.0558367 0.000343395
4.41437 -0.0555945 0.000341106
4.42322 -0.0553539 0.000338837
4.43207 -0.0551148 0.000336589
4.44092 -0.0548774 0.000334361
4.44977 -0.0546415 0.000332153
4.45862 -0.0544071 0.000329964
4.46747 -0.0541742 0.000327795
4.47632 -0.0539429 0.000325645
4.48517 -0.053713 0.000323514
4.49402 -0.0534846 0.000321402
4.50288 -0.0532577 0.000319309
4.51173 -0.0530323 0.000317234
4.52059 -0.0528083 0.000315177
4.52944 -0.0525858 0.000313138
4.5383 -0.0523646 0.000311117
4.54716 -0.0521449 0.000309114
4.55601 -0.0519265 0.000307128
4.56487 -0.0517096 0.000305159
4.57373 -0.051494 0.000303207
4.58259 -0.0512798 0.000301272
4.59145 -0.0510669 0.000299353
4.60031 -0.0508554 0.000297451
4.60918 -0.0506452 0.000295566
4.61804 -0.0504363 0.000293696
4.6269 -0.0502287 0.000291842
4.63577 -0.0500224 0.000290004
4.64463 -0.0498173 0.000288182
4.6535 -0.0496136 0.000286375
4.66237 -0.0494111 0.000284583
4.67123 -0.0492098 0.000282807
4.6801 -0.0490098 0.000281045
4.68897 -0.048811 0.000279298
4.69784 -0.0486135 0.000277566
4.70671 -0.0484171 0.000275848
4.71558 -0.048222 0.000274144
4.72446 -0.048028 0.000272455
4.73333 -0.0478352 0.000270779
4.7422 -0.0476436 0.000269118
4.75108 -0.0474531 0.00026747
4.75995 -0.0472638 0.000265836
4.76883 -0.0470756 0.000264215
4.77771 -0.0468885 0.000262607
4.78658 -0.0467026 0.000261013
4.79546 -0.0465178 0.000259431
4.80434 -0.0463341 0.000257863
4.81322 -0.0461515 0.000256307
4.8221 -0.0459699 0.000254763
4.83098 -0.0457895 0.000253233
4.83986 -0.0456101 0.000251714
4.84875 -0.0454317 0.000250208
4.85763 -0.0452544 0.000248714
4.86651 -0.0450782 0.000247232
4.8754 -0.044903 0.000245762
4.88429 -0.0447288 0.000244303
4.89317 -0.0445556 0.000242856
4.90206 -0.0443835 0.000241421
4.91095 -0.0442123 0.000239997
4.91984 -0.0440422 0.000238584
4.92873 -0.043873 0.000237182
4.93762 -0.0437048 0.000235792
4.94651 -0.0435376 0.000234412
4.9554 -0.0433713 0.000233043
4.9643 -0.043206 0.000231685
4.97319 -0.0430416 0.000230338
4.98209 -0.0428782 0.000229001
4.99098 -0.0427157 0.000227674
4.99988 -0.0425541 0.000226358
5.00877 -0.0423935 0.000225052
5.01767 -0.0422338 0.000223756
5.02657 -0.0420749 0.00022247
5.03547 -0.041917 0.000221194
5.04437 -0.04176 0.000219927
5.05327 -0.0416038 0.000218671
5.06218 -0.0414485 0.000217424
5.07108 -0.0412941 0.000216186
5.07998 -0.0411405 0.000214958
5.08889 -0.0409879 0.00021374
5.09779 -0.040836 0.00021253
5.1067 -0.040685 0.00021133
5.11561 -0.0405349 0.000210139
5.12451 -0.0403855 0.000208957
5.13342 -0.040237 0.000207783
5.14233 -0.0400893 0.000206619
5.15124 -0.0399425 0.000205463
5.16015 -0.0397964 0.000204316
5.16907 -0.0396512 0.000203177
5.17798 -0.0395067 0.000202047
5.18689 -0.039363 0.000200926
5.19581 -0.0392201 0.000199812
5.20472 -0.039078 0.000198707
5.21364 -0.0389367 0.00019761
5.22256 -0.0387961 0.000196521
5.23148 -0.0386563 0.000195441
5.24039 -0.0385172 0.000194368
5.24931 -0.0383789 0.000193303
5.25824 -0.0382413 0.000192246
5.26716 -0.0381045 0.000191196
5.27608 -0.0379684 0.000190154
5.285 -0.037833 0.00018912
5.29393 -0.0376984 0.000188093
5.30285 -0.0375644 0.000187074
5.31178 -0.0374312 0.000186062
5.3207 -0.0372987 0.000185058
5.32963 -0.0371669 0.00018406
5.33856 -0.0370358 0.00018307
5.34749 -0.0369053 0.000182087
5.35642 -0.0367756 0.000181111
5.36535 -0.0366466 0.000180142
5.37428 -0.0365182 0.00017918
5.38322 -0.0363905 0.000178225
5.39215 -0.0362634 0.000177276
5.40109 -0.0361371 0.000176334
5.41002 -0.0360113 0.000175399
5.41896 -0.0358863 0.000174471
5.4279 -0.0357619 0.000173549
5.43683 -0.0356381 0.000172634
5.44577 -0.035515 0.000171725
5.45471 -0.0353925 0.000170822
5.46365 -0.0352706 0.000169926
5.4726 -0.0351494 0.000169036
5.48154 -0.0350288 0.000168152
5.49048 -0.0349088 0.000167274
5.49943 -0.0347894 0.000166403
5.50837 -0.0346706 0.000165537
5.51732 -0.0345524 0.000164678
5.52627 -0.0344349 0.000163824
5.53522 -0.0343179 0.000162977
5.54416 -0.0342015 0.000162135
5.55312 -0.0340857 0.000161299
5.56207 -0.0339705 0.000160469
5.57102 -0.0338559 0.000159644
5.57997 -0.0337419 0.000158825
5.58893 -0.0336284 0.000158012
5.59788 -0.0335155 0.000157204
5.60684 -0.0334031 0.000156402
5.61579 -0.0332914 0.000155605
5.62475 -0.0331801 0.000154814
5.63371 -0.0330695 0.000154028
5.64267 -0.0329594 0.000153247
5.65163 -0.0328498 0.000152471
5.66059 -0.0327408 0.000151701
5.66955 -0.0326323 0.000150936
5.67852 -0.0325243 0.000150176
5.68748 -0.0324169 0.000149421
5.69645 -0.03231 0.000148671
5.70541 -0.0322036 0.000147926
5.71438 -0.0320978 0.000147186
5.72335 -0.0319924 0.000146451
5.73232 -0.0318876 0.000145721
5.74129 -0.0317833 0.000144996
5.75026 -0.0316795 0.000144276
5.75923 -0.0315762 0.00014356
5.7682 -0.0314734 0.000142849
5.77718 -0.0313711 0.000142143
5.78615 -0.0312693 0.000141441
5.79513 -0.031168 0.000140744
5.8041 -0.0310672 0.000140051
5.81308 -0.0309668 0.000139364
5.82206 -0.030867 0.00013868
5.83104 -0.0307676 0.000138001
5.84002 -0.0306687 0.000137326
5.849 -0.0305703 0.000136656
5.85798 -0.0304723 0.00013599
5.86697 -0.0303748 0.000135329
5.87595 -0.0302778 0.000134671
5.88494 -0.0301812 0.000134018
5.89393 -0.0300851 0.000133369
5.90291 -0.0299894 0.000132725
5.9119 -0.0298942 0.000132084
5.92089 -0.0297995 0.000131448
5.92988 -0.0297052 0.000130815
5.93887 -0.0296113 0.000130187
5.94787 -0.0295179 0.000129562
5.95686 -0.0294249 0.000128942
5.96585 -0.0293323 0.000128326
5.97485 -0.0292402 0.000127713
5.98385 -0.0291485 0.000127104
5.99285 -0.0290572 0.000126499
6.00184 -0.0289663 0.000125898
6.01084 -0.0288759 0.000125301
6.01984 -0.0287859 0.000124708
6.02885 -0.0286963 0.000124118
6.03785 -0.0286071 0.000123532
6.04685 -0.0285184 0.00012295
6.05586 -0.02843 0.000122371
6.06486 -0.028342 0.000121796
6.07387 -0.0282545 0.000121224
6.08288 -0.0281673 0.000120656
6.09189 -0.0280806 0.000120092
6.1009 -0.0279942 0.000119531
6.10991 -0.0279083 0.000118973
6.11892 -0.0278227 0.000118419
6.12793 -0.0277375 0.000117868
6.13695 -0.0276527 0.000117321
6.14596 -0.0275683 0.000116777
6.15498 -0.0274842 0.000116236
6.164 -0.0274006 0.000115699
6.17302 -0.0273173 0.000115165
6.18204 -0.0272344 0.000114634
6.19106 -0.0271519 0.000114107
6.20008 -0.0270697 0.000113583
6.2091 -0.0269879 0.000113062
6.21813 -0.0269065 0.000112544
6.22715 -0.0268254 0.000112029
6.23618 -0.0267447 0.000111517
6.2452 -0.0266644 0.000111009
6.25423 -0.0265844 0.000110503
6.26326 -0.0265047 0.00011
6.27229 -0.0264254 0.000109501
6.28132 -0.0263465 0.000109005
6.29035 -0.0262679 0.000108511
6.29939 -0.0261897 0.00010802
6.30842 -0.0261118 0.000107533
6.31746 -0.0260342 0.000107048
6.3265 -0.025957 0.000106566
6.33553 -0.0258801 0.000106087
6.34457 -0.0258036 0.000105611
6.35361 -0.0257274 0.000105138
6.36265 -0.0256515 0.000104667
6.3717 -0.025576 0.0001042
6.38074 -0.0255008 0.000103735
6.38978 -0.0254259 0.000103273
6.39883 -0.0253513 0.000102813
6.40788 -0.0252771 0.000102356
6.41692 -0.0252031 0.000101902
6.42597 -0.0251295 0.000101451
6.43502 -0.0250562 0.000101002
6.44407 -0.0249833 0.000100556
6.45313 -0.0249106 0.000100112
6.46218 -0.0248383 9.9671e-05
6.47123 -0.0247662 9.92325e-05
6.48029 -0.0246945 9.87966e-05
6.48935 -0.0246231 9.83632e-05
6.49841 -0.024552 9.79323e-05
6.50746 -0.0244811 9.75039e-05
6.51652 -0.0244106 9.70779e-05
6.52559 -0.0243404 9.66544e-05
6.53465 -0.0242705 9.62334e-05
6.54371 -0.0242009 9.58148e-05
6.55278 -0.0241315 9.53985e-05
6.56184 -0.0240625 9.49847e-05
6.57091 -0.0239937 9.45732e-05
6.57998 -0.0239253 9.41641e-05
6.58905 -0.0238571 9.37573e-05
6.59812 -0.0237892 9.33528e-05
6.60719 -0.0237216 9.29506e-05
6.61626 -0.0236543 9.25506e-05
6.62534 -0.0235873 9.2153e-05
6.63441 -0.0235205 9.17576e-05
6.64349 -0.023454 9.13644e-05
6.65257 -0.0233878 9.09735e-05
6.66164 -0.0233219 9.05847e-05
6.67072 -0.0232562 9.01982e-05
6.67981 -0.0231908 8.98138e-05
6.68889 -0.0231257 8.94315e-05
6.69797 -0.0230609 8.90515e-05
6.70706 -0.0229963 8.86735e-05
6.71614 -0.022932 8.82976e-05
6.72523 -0.0228679 8.79239e-05
6.73432 -0.0228041 8.75522e-05
6.74341 -0.0227406 8.71825e-05
6.7525 -0.0226773 8.6815e-05
6.76159 -0.0226143 8.64494e-05
6.77068 -0.0225516 8.60859e-05
6.77978 -0.0224891 8.57244e-05
6.78887 -0.0224268 8.53649e-05
6.79797 -0.0223648 8.50074e-05
6.80707 -0.0223031 8.46519e-05
6.81616 -0.0222416 8.42983e-05
6.82526 -0.0221804 8.39466e-05
6.83437 -0.0221194 8.35969e-05
6.84347 -0.0220586 8.3249e-05
6.85257 -0.0219981 8.29031e-05
6.86168 -0.0219379 8.25591e-05
6.87078 -0.0218778 8.22169e-05
6.87989 -0.0218181 8.18766e-05
6.889 -0.0217585 8.15382e-05
6.89811 -0.0216992 8.12016e-05
6.90722 -0.0216402 8.08668e-05
6.91633 -0.0215813 8.05338e-05
6.92545 -0.0215227 8.02026e-05
6.93456 -0.0214644 7.98732e-05
6.94368 -0.0214062 7.95456e-05
6.9528 -0.0213483 7.92198e-05
6.96191 -0.0212907 7.88957e-05
6.97103 -0.0212332 7.85733e-05
6.98016 -0.021176 7.82527e-05
6.98928 -0.021119 7.79337e-05
6.9984 -0.0210622 7.76165e-05
7.00753 -0.0210057 7.7301e-05
7.01665 -0.0209494 7.69872e-05
7.02578 -0.0208933 7.6675e-05
7.03491 -0.0208374 7.63645e-05
7.04404 -0.0207817 7.60556e-05
7.05317 -0.0207263 7.57484e-05
7.0623 -0.0206711 7.54428e-05
7.07144 -0.020616 7.51388e-05
7.08057 -0.0205612 7.48364e-05
7.08971 -0.0205067 7.45356e-05
7.09885 -0.0204523 7.42364e-05
7.10798 -0.0203981 7.39388e-05
7.11713 -0.0203442 7.36427e-05
7.12627 -0.0202904 7.33482e-05
7.13541 -0.0202369 7.30552e-05
7.14455 -0.0201835 7.27638e-05
7.1537 -0.0201304 7.24739e-05
7.16285 -0.0200775 7.21855e-05
7.17199 -0.0200248 7.18986e-05
7.18114 -0.0199722 7.16131e-05
7.19029 -0.0199199 7.13292e-05
7.19945 -0.0198678 7.10468e-05
7.2086 -0.0198159 7.07658e-05
7.21775 -0.0197642 7.04862e-05
7.22691 -0.0197126 7.02081e-05
7.23607 -0.0196613 6.99315e-05
7.24522 -0.0196102 6.96562e-05
7.25438 -0.0195592 6.93824e-05
7.26355 -0.0195085 6.911e-05
7.27271 -0.0194579 6.8839e-05
7.28187 -0.0194076 6.85693e-05
7.29104 -0.0193574 6.83011e-05
7.3002 -0.0193074 6.80342e-05
7.30937 -0.0192576 6.77687e-05
7.31854 -0.019208 6.75045e-05
7.32771 -0.0191585 6.72417e-05
7.33688 -0.0191093 6.69802e-05
7.34606 -0.0190602 6.67201e-05
7.35523 -0.0190114 6.64613e-05
7.36441 -0.0189627 6.62037e-05
7.37358 -0.0189142 6.59475e-05
7.38276 -0.0188658 6.56926e-05
7.39194 -0.0188177 6.5439e-05
7.40112 -0.0187697 6.51866e-05
7.41031 -0.0187219 6.49355e-05
7.41949 -0.0186743 6.46857e-05
7.42868 -0.0186269 6.44371e-05
7.43786 -0.0185796 6.41898e-05
7.44705 -0.0185325 6.39437e-05
7.45624 -0.0184856 6.36989e-05
7.46543 -0.0184388 6.34552e-05
7.47462 -0.0183923 6.32128e-05
7.48382 -0.0183459 6.29716e-05
7.49301 -0.0182996 6.27316e-05
7.50221 -0.0182536 6.24928e-05
7.51141 -0.0182077 6.22552e-05
7.5206 -0.0181619 6.20187e-05
7.52981 -0.0181164 6.17834e-05
7.53901 -0.018071 6.15493e-05
7.54821 -0.0180258 6.13163e-05
7.55742 -0.0179807 6.10845e-05
7.56662 -0.0179358 6.08538e-05
7.57583 -0.017891 6.06243e-05
7.58504 -0.0178465 6.03959e-05
7.59425 -0.0178021 6.01686e-05
7.60346 -0.0177578 5.99424e-05
7.61267 -0.0177137 5.97174e-05
7.62189 -0.0176698 5.94934e-05
7.63111 -0.017626 5.92705e-05
7.64032 -0.0175824 5.90487e-05
7.64954 -0.0175389 5.8828e-05
7.65876 -0.0174956 5.86084e-05
7.66798 -0.0174524 5.83898e-05
7.67721 -0.0174094 5.81723e-05
7.68643 -0.0173666 5.79559e-05
7.69566 -0.0173239 5.77405e-05
7.70489 -0.0172813 5.75261e-05
7.71412 -0.0172389 5.73128e-05
7.72335 -0.0171967 5.71005e-05
7.73258 -0.0171546 5.68892e-05
7.74181 -0.0171126 5.66789e-05
7.75105 -0.0170708 5.64697e-05
7.76028 -0.0170292 5.62614e-05
7.76952 -0.0169877 5.60542e-05
7.77876 -0.0169463 5.58479e-05
7.788 -0.0169051 5.56427e-05
7.79724 -0.0168641 5.54384e-05
7.80649 -0.0168231 5.5235e-05
7.81573 -0.0167824 5.50327e-05
7.82498 -0.0167417 5.48313e-05
7.83423 -0.0167012 5.46309e-05
7.84348 -0.0166609 5.44314e-05
7.85273 -0.0166207 5.42329e-05
7.86198 -0.0165806 5.40353e-05
7.87123 -0.0165407 5.38386e-05
7.88049 -0.0165009 5.36429e-05
7.88975 -0.0164612 5.34481e-05
7.89901 -0.0164217 5.32542e-05
7.90827 -0.0163823 5.30613e-05
7.91753 -0.0163431 5.28692e-05
7.92679 -0.016304 5.2678e-05
7.93606 -0.016265 5.24878e-05
7.94532 -0.0162262 5.22984e-05
7.95459 -0.0161875 5.21099e-05
7.96386 -0.0161489 5.19223e-05
7.97313 -0.0161105 5.17356e-05
7.9824 -0.0160722 5.15497e-05
7.99168 -0.016034 5.13647e-05
8.00095 -0.0159959 5.11806e-05
8.01023 -0.015958 5.09973e-05
8.01951 -0.0159202 5.08149e-05
8.02879 -0.0158826 5.06333e-05
8.03807 -0.015845 5.04525e-05
8.04735 -0.0158076 5.02726e-05
8.05664 -0.0157704 5.00935e-05
8.06592 -0.0157332 4.99153e-05
8.07521 -0.0156962 4.97379e-05
8.0845 -0.0156593 4.95613e-05
8.09379 -0.0156225 4.93855e-05
8.10308 -0.0155859 4.92105e-05
8.11238 -0.0155494 4.90363e-05
8.12167 -0.015513 4.88629e-05
8.13097 -0.0154767 4.86903e-05
8.14027 -0.0154405 4.85185e-05
8.14957 -0.0154045 4.83474e-05
8.15887 -0.0153686 4.81772e-05
8.16817 -0.0153328 4.80077e-05
8.17748 -0.0152971 4.7839e-05
8.18679 -0.0152616 4.76711e-05
8.19609 -0.0152261 4.75039e-05
8.2054 -0.0151908 4.73375e-05
8.21472 -0.0151556 4.71718e-05
8.22403 -0.0151205 4.70069e-05
8.23334 -0.0150855 4.68428e-05
8.24266 -0.0150507 4.66793e-05
8.25198 -0.015016 4.65167e-05
8.2613 -0.0149813 4.63547e-05
8.27062 -0.0149468 4.61935e-05
8.27994 -0.0149124 4.6033e-05
8.28926 -0.0148782 4.58732e-05
8.29859 -0.014844 4.57141e-05
8.30792 -0.0148099 4.55558e-05
8.31725 -0.014776 4.53981e-05
8.32658 -0.0147422 4.52412e-05
8.33591 -0.0147085 4.50849e-05
8.34525 -0.0146749 4.49294e-05
8.35458 -0.0146414 4.47745e-05
8.36392 -0.014608 4.46204e-05
8.37326 -0.0145747 4.44669e-05
8.3826 -0.0145415 4.43141e-05
8.39194 -0.0145085 4.4162e-05
8.40128 -0.0144755 4.40105e-05
8.41063 -0.0144426 4.38598e-05
8.41998 -0.0144099 4.37096e-05
8.42933 -0.0143773 4.35602e-05
8.43868 -0.0143447 4.34114e-05
8.44803 -0.0143123 4.32633e-05
8.45738 -0.01428 4.31158e-05
8.46674 -0.0142478 4.2969e-05
8.4761 -0.0142157 4.28228e-05
8.48546 -0.0141837 4.26772e-05
8.49482 -0.0141518 4.25323e-05
8.50418 -0.01412 4.2388e-05
8.51354 -0.0140883 4.22444e-05
8.52291 -0.0140567 4.21013e-05
8.53228 -0.0140252 4.19589e-05
8.54165 -0.0139938 4.18172e-05
8.55102 -0.0139625 4.1676e-05
8.56039 -0.0139313 4.15355e-05
8.56976 -0.0139002 4.13955e-05
8.57914 -0.0138692 4.12562e-05
8.58852 -0.0138383 4.11175e-05
8.5979 -0.0138075 4.09793e-05
8.60728 -0.0137768 4.08418e-05
8.61666 -0.0137462 4.07048e-05
8.62605 -0.0137157 4.05685e-05
8.63543 -0.0136852 4.04327e-05
8.64482 -0.0136549 4.02976e-05
8.65421 -0.0136247 4.0163e-05
8.6636 -0.0135946 4.00289e-05
8.673 -0.0135646 3.98955e-05
8.68239 -0.0135346 3.97626e-05
8.69179 -0.0135048 3.96303e-05
8.70119 -0.013475 3.94986e-05
8.71059 -0.0134454 3.93674e-05
8.71999 -0.0134158 3.92368e-05
8.7294 -0.0133863 3.91067e-05
8.7388 -0.013357 3.89772e-05
8.74821 -0.0133277 3.88483e-05
8.75762 -0.0132985 3.87199e-05
8.76703 -0.0132694 3.8592e-05
8.77644 -0.0132404 3.84647e-05
8.78586 -0.0132114 3.83379e-05
8.79527 -0.0131826 3.82117e-05
8.80469 -0.0131539 3.80859e-05
8.81411 -0.0131252 3.79608e-05
8.82353 -0.0130966 3.78361e-05
8.83296 -0.0130682 3.7712e-05
8.84238 -0.0130398 3.75884e-05
8.85181 -0.0130115 3.74653e-05
8.86124 -0.0129833 3.73427e-05
8.87067 -0.0129551 3.72206e-05
8.8801 -0.0129271 3.70991e-05
8.88954 -0.0128991 3.69781e-05
8.89897 -0.0128713 3.68575e-05
8.90841 -0.0128435 3.67375e-05
8.91785 -0.0128158 3.6618e-05
8.92729 -0.0127882 3.64989e-05
8.93674 -0.0127606 3.63804e-05
8.94618 -0.0127332 3.62624e-05
8.95563 -0.0127058 3.61448e-05
8.96508 -0.0126786 3.60277e-05
8.97453 -0.0126514 3.59112e-05
8.98399 -0.0126242 3.57951e-05
8.99344 -0.0125972 3.56795e-05
9.0029 -0.0125703 3.55643e-05
9.01236 -0.0125434 3.54497e-05
9.02182 -0.0125166 3.53355e-05
9.03128 -0.0124899 3.52217e-05
9.04074 -0.0124633 3.51085e-05
9.05021 -0.0124367 3.49957e-05
9.05968 -0.0124103 3.48834e-05
9.06915 -0.0123839 3.47715e-05
9.07862 -0.0123576 3.46601e-05
9.08809 -0.0123314 3.45492e-05
9.09757 -0.0123052 3.44387e-05
9.10705 -0.0122791 3.43286e-05
9.11653 -0.0122531 3.4219e-05
9.12601 -0.0122272 3.41099e-05
9.13549 -0.0122014 3.40012e-05
9.14497 -0.0121756 3.38929e-05
9.15446 -0.01215 3.37851e-05
9.16395 -0.0121243 3.36777e-05
9.17344 -0.0120988 3.35708e-05
9.18293 -0.0120734 3.34643e-05
9.19243 -0.012048 3.33582e-05
9.20193 -0.0120227 3.32525e-05
9.21143 -0.0119975 3.31473e-05
9.22093 -0.0119723 3.30425e-05
9.23043 -0.0119472 3.29381e-05
9.23993 -0.0119222 3.28342e-05
9.24944 -0.0118973 3.27306e-05
9.25895 -0.0118724 3.26275e-05
9.26846 -0.0118476 3.25248e-05
9.27797 -0.0118229 3.24225e-05
9.28748 -0.0117983 3.23206e-05
9.297 -0.0117737 3.22191e-05
9.30652 -0.0117492 3.2118e-05
9.31604 -0.0117248 3.20174e-05
9.32556 -0.0117005 3.19171e-05
9.33509 -0.0116762 3.18172e-05
9.34461 -0.011652 3.17178e-05
9.35414 -0.0116278 3.16187e-05
9.36367 -0.0116038 3.152e-05
9.3732 -0.0115798 3.14217e-05
9.38274 -0.0115558 3.13238e-05
9.39227 -0.011532 3.12263e-05
9.40181 -0.0115082 3.11292e-05
9.41135 -0.0114845 3.10324e-05
9.42089 -0.0114608 3.09361e-05
9.43044 -0.0114372 3.08401e-05
9.43999 -0.0114137 3.07445e-05
9.44953 -0.0113903 3.06493e-05
9.45908 -0.0113669 3.05544e-05
9.46864 -0.0113436 3.046e-05
9.47819 -0.0113203 3.03658e-05
9.48775 -0.0112971 3.02721e-05
9.49731 -0.011274 3.01787e-05
9.50687 -0.011251 3.00857e-05
9.51643 -0.011228 2.99931e-05
9.526 -0.0112051 2.99008e-05
9.53556 -0.0111822 2.98089e-05
9.54513 -0.0111594 2.97173e-05
9.5547 -0.0111367 2.96261e-05
9.56428 -0.0111141 2.95353e-05
9.57385 -0.0110915 2.94448e-05
9.58343 -0.011069 2.93547e-05
9.59301 -0.0110465 2.92649e-05
9.60259 -0.0110241 2.91754e-05
9.61217 -0.0110018 2.90863e-05
9.62176 -0.0109795 2.89976e-05
9.63135 -0.0109573 2.89092e-05
9.64094 -0.0109351 2.88211e-05
9.65053 -0.0109131 2.87334e-05
9.66012 -0.010891 2.8646e-05
9.66972 -0.0108691 2.85589e-05
9.67932 -0.0108472 2.84722e-05
9.68892 -0.0108253 2.83858e-05
9.69852 -0.0108036 2.82998e-05
9.70812 -0.0107819 2.82141e-05
9.71773 -0.0107602 2.81287e-05
9.72734 -0.0107386 2.80436e-05
9.73695 -0.0107171 2.79589e-05
9.74657 -0.0106956 2.78745e-05
9.75618 -0.0106742 2.77904e-05
9.7658 -0.0106529 2.77066e-05
9.77542 -0.0106316 2.76231e-05
9.78504 -0.0106103 2.754e-05
9.79467 -0.0105892 2.74572e-05
9.80429 -0.0105681 2.73747e-05
9.81392 -0.010547 2.72925e-05
9.82355 -0.010526 2.72106e-05
9.83318 -0.0105051 2.7129e-05
9.84282 -0.0104842 2.70478e-05
9.85246 -0.0104634 2.69668e-05
9.8621 -0.0104426 2.68862e-05
9.87174 -0.0104219 2.68058e-05
9.88138 -0.0104012 2.67258e-05
9.89103 -0.0103806 2.66461e-05
9.90068 -0.0103601 2.65666e-05
9.91033 -0.0103396 2.64875e-05
9.91998 -0.0103192 2.64086e-05
9.92964 -0.0102988 2.63301e-05
9.93929 -0.0102785 2.62519e-05
9.94895 -0.0102583 2.61739e-05
9.95862 -0.0102381 2.60962e-05
9.96828 -0.0102179 2.60189e-05
9.97795 -0.0101978 2.59418e-05
9.98761 -0.0101778 2.5865e-05
9.99729 -0.0101578 2.57885e-05
10.007 -0.0101379 2.57122e-05
10.0166 -0.010118 2.56363e-05
10.0263 -0.0100982 2.55606e-05
10.036 -0.0100784 2.54852e-05
10.0457 -0.0100587 2.54101e-05
10.0554 -0.0100391 2.53353e-05
10.065 -0.0100195 2.52608e-05
10.0747 -0.0099999 2.51865e-05
10.0844 -0.00998041 2.51125e-05
10.0941 -0.00996096 2.50388e-05
10.1038 -0.00994157 2.49654e-05
10.1135 -0.00992222 2.48922e-05
10.1232 -0.00990293 2.48193e-05
10.1329 -0.0098837 2.47466e-05
10.1426 -0.00986451 2.46743e-05
10.1523 -0.00984538 2.46022e-05
10.162 -0.00982629 2.45303e-05
10.1718 -0.00980726 2.44587e-05
10.1815 -0.00978828 2.43874e-05
10.1912 -0.00976935 2.43164e-05
10.2009 -0.00975047 2.42456e-05
10.2106 -0.00973164 2.4175e-05
10.2204 -0.00971286 2.41048e-05
10.2301 -0.00969413 2.40347e-05
10.2398 -0.00967545 2.3965e-05
10.2495 -0.00965682 2.38955e-05
10.2593 -0.00963824 2.38262e-05
10.269 -0.00961971 2.37572e-05
10.2787 -0.00960123 2.36884e-05
10.2885 -0.0095828 2.36199e-05
10.2982 -0.00956441 2.35517e-05
10.308 -0.00954608 2.34837e-05
10.3177 -0.00952779 2.34159e-05
10.3275 -0.00950955 2.33484e-05
10.3372 -0.00949136 2.32811e-05
10.347 -0.00947322 2.32141e-05
10.3567 -0.00945512 2.31473e-05
10.3665 -0.00943707 2.30807e-05
10.3763 -0.00941907 2.30144e-05
10.386 -0.00940112 2.29483e-05
10.3958 -0.00938321 2.28825e-05
10.4056 -0.00936535 2.28169e-05
10.4153 -0.00934754 2.27515e-05
10.4251 -0.00932977 2.26864e-05
10.4349 -0.00931206 2.26215e-05
10.4447 -0.00929438 2.25568e-05
10.4545 -0.00927675 2.24924e-05
10.4642 -0.00925917 2.24282e-05
10.474 -0.00924164 2.23642e-05
10.4838 -0.00922415 2.23005e-05
10.4936 -0.0092067 2.2237e-05
10.5034 -0.0091893 2.21737e-05
10.5132 -0.00917195 2.21106e-05
10.523 -0.00915464 2.20478e-05
10.5328 -0.00913737 2.19851e-05
10.5426 -0.00912015 2.19227e-05
10.5524 -0.00910297 2.18606e-05
10.5622 -0.00908584 2.17986e-05
10.572 -0.00906875 2.17369e-05
10.5819 -0.00905171 2.16753e-05
10.5917 -0.00903471 2.1614e-05
10.6015 -0.00901775 2.15529e-05
10.6113 -0.00900084 2.14921e-05
10.6211 -0.00898397 2.14314e-05
10.631 -0.00896715 2.1371e-05
10.6408 -0.00895036 2.13107e-05
10.6506 -0.00893362 2.12507e-05
10.6605 -0.00891693 2.11909e-05
10.6703 -0.00890027 2.11313e-05
10.6801 -0.00888366 2.10719e-05
10.69 -0.00886709 2.10127e-05
10.6998 -0.00885056 2.09537e-05
10.7097 -0.00883407 2.08949e-05
10.7195 -0.00881763 2.08364e-05
10.7294 -0.00880123 2.0778e-05
10.7392 -0.00878487 2.07199e-05
10.7491 -0.00876855 2.06619e-05
10.759 -0.00875227 2.06041e-05
10.7688 -0.00873603 2.05466e-05
10.7787 -0.00871984 2.04892e-05
10.7886 -0.00870368 2.04321e-05
10.7984 -0.00868757 2.03751e-05
10.8083 -0.00867149 2.03183e-05
10.8182 -0.00865546 2.02618e-05
10.8281 -0.00863947 2.02054e-05
10.838 -0.00862351 2.01492e-05
10.8478 -0.0086076 2.00932e-05
10.8577 -0.00859173 2.00374e-05
10.8676 -0.00857589 1.99818e-05
10.8775 -0.0085601 1.99264e-05
10.8874 -0.00854434 1.98712e-05
10.8973 -0.00852863 1.98162e-05
10.9072 -0.00851295 1.97614e-05
10.9171 -0.00849732 1.97067e-05
10.927 -0.00848172 1.96522e-05
10.9369 -0.00846616 1.9598e-05
10.9469 -0.00845064 1.95439e-05
10.9568 -0.00843516 1.949e-05
10.9667 -0.00841972 1.94363e-05
10.9766 -0.00840431 1.93827e-05
10.9865 -0.00838894 1.93294e-05
10.9965 -0.00837361 1.92762e-05
11.0064 -0.00835832 1.92232e-05
11.0163 -0.00834307 1.91704e-05
11.0263 -0.00832786 1.91177e-05
11.0362 -0.00831268 1.90653e-05
11.0461 -0.00829754 1.9013e-05
11.0561 -0.00828243 1.89609e-05
11.066 -0.00826737 1.8909e-05
11.076 -0.00825234 1.88572e-05
11.0859 -0.00823734 1.88057e-05
11.0959 -0.00822239 1.87543e-05
11.1058 -0.00820747 1.8703e-05
11.1158 -0.00819259 1.8652e-05
11.1258 -0.00817774 1.86011e-05
11.1357 -0.00816293 1.85504e-05
11.1457 -0.00814816 1.84998e-05
11.1557 -0.00813342 1.84495e-05
11.1656 -0.00811872 1.83993e-05
11.1756 -0.00810405 1.83492e-05
11.1856 -0.00808942 1.82994e-05
11.1956 -0.00807483 1.82497e-05
11.2056 -0.00806027 1.82001e-05
11.2156 -0.00804574 1.81508e-05
11.2255 -0.00803125 1.81016e-05
11.2355 -0.0080168 1.80525e-05
11.2455 -0.00800238 1.80037e-05
11.2555 -0.007988 1.7955e-05
11.2655 -0.00797365 1.79064e-05
11.2755 -0.00795933 1.7858e-05
11.2856 -0.00794505 1.78098e-05
11.2956 -0.00793081 1.77617e-05
11.3056 -0.00791659 1.77138e-05
11.3156 -0.00790242 1.76661e-05
11.3256 -0.00788827 1.76185e-05
11.3356 -0.00787416 1.7571e-05
11.3457 -0.00786009 1.75238e-05
11.3557 -0.00784605 1.74766e-05
11.3657 -0.00783204 1.74297e-05
11.3758 -0.00781806 1.73829e-05
11.3858 -0.00780412 1.73362e-05
11.3959 -0.00779021 1.72897e-05
11.4059 -0.00777634 1.72434e-05
11.4159 -0.00776249 1.71972e-05
11.426 -0.00774868 1.71511e-05
11.4361 -0.00773491 1.71052e-05
11.4461 -0.00772116 1.70595e-05
11.4562 -0.00770745 1.70139e-05
11.4662 -0.00769377 1.69684e-05
11.4763 -0.00768013 1.69231e-05
11.4864 -0.00766651 1.6878e-05
11.4964 -0.00765293 1.6833e-05
11.5065 -0.00763938 1.67881e-05
11.5166 -0.00762586 1.67434e-05
11.5267 -0.00761238 1.66989e-05
11.5368 -0.00759892 1.66544e-05
11.5469 -0.0075855 1.66102e-05
11.5569 -0.00757211 1.6566e-05
11.567 -0.00755875 1.65221e-05
11.5771 -0.00754542 1.64782e-05
11.5872 -0.00753212 1.64345e-05
11.5973 -0.00751886 1.6391e-05
11.6074 -0.00750562 1.63475e-05
11.6176 -0.00749242 1.63043e-05
11.6277 -0.00747925 1.62611e-05
11.6378 -0.00746611 1.62181e-05
11.6479 -0.00745299 1.61753e-05
11.658 -0.00743991 1.61325e-05
11.6681 -0.00742686 1.60899e-05
11.6783 -0.00741384 1.60475e-05
11.6884 -0.00740085 1.60052e-05
11.6985 -0.00738789 1.5963e-05
11.7087 -0.00737496 1.5921e-05
11.7188 -0.00736206 1.58791e-05
11.729 -0.00734919 1.58373e-05
11.7391 -0.00733635 1.57957e-05
11.7493 -0.00732354 1.57542e-05
11.7594 -0.00731076 1.57128e-05
11.7696 -0.00729801 1.56715e-05
11.7797 -0.00728529 1.56304e-05
11.7899 -0.00727259 1.55895e-05
11.8001 -0.00725993 1.55486e-05
11.8102 -0.00724729 1.55079e-05
11.8204 -0.00723469 1.54673e-05
11.8306 -0.00722211 1.54268e-05
11.8408 -0.00720957 1.53865e-05
11.851 -0.00719705 1.53463e-05
11.8611 -0.00718456 1.53062e-05
11.8713 -0.00717209 1.52663e-05
11.8815 -0.00715966 1.52265e-05
11.8917 -0.00714726 1.51868e-05
11.9019 -0.00713488 1.51472e-05
11.9121 -0.00712253 1.51078e-05
11.9223 -0.00711021 1.50684e-05
11.9325 -0.00709792 1.50292e-05
11.9428 -0.00708565 1.49902e-05
11.953 -0.00707342 1.49512e-05
11.9632 -0.00706121 1.49124e-05
11.9734 -0.00704903 1.48737e-05
11.9837 -0.00703687 1.48351e-05
11.9939 -0.00702475 1.47966e-05
12.0041 -0.00701265 1.47583e-05
12.0144 -0.00700058 1.47201e-05
12.0246 -0.00698853 1.4682e-05
12.0348 -0.00697651 1.4644e-05
12.0451 -0.00696452 1.46061e-05
12.0553 -0.00695256 1.45684e-05
12.0656 -0.00694062 1.45307e-05
12.0759 -0.00692872 1.44932e-05
12.0861 -0.00691683 1.44558e-05
12.0964 -0.00690498 1.44186e-05
12.1066 -0.00689315 1.43814e-05
12.1169 -0.00688134 1.43443e-05
12.1272 -0.00686957 1.43074e-05
12.1375 -0.00685782 1.42706e-05
12.1478 -0.00684609 1.42339e-05
12.158 -0.00683439 1.41973e-05
12.1683 -0.00682272 1.41608e-05
12.1786 -0.00681108 1.41245e-05
12.1889 -0.00679946 1.40882e-05
12.1992 -0.00678786 1.40521e-05
12.2095 -0.00677629 1.4016e-05
12.2198 -0.00676475 1.39801e-05
12.2301 -0.00675323 1.39443e-05
12.2405 -0.00674174 1.39086e-05
12.2508 -0.00673028 1.3873e-05
12.2611 -0.00671883 1.38376e-05
12.2714 -0.00670742 1.38022e-05
12.2818 -0.00669603 1.37669e-05
12.2921 -0.00668466 1.37318e-05
12.3024 -0.00667332 1.36967e-05
12.3128 -0.00666201 1.36618e-05
12.3231 -0.00665072 1.3627e-05
12.3335 -0.00663945 1.35922e-05
12.3438 -0.00662821 1.35576e-05
12.3542 -0.00661699 1.35231e-05
12.3645 -0.0066058 1.34887e-05
12.3749 -0.00659463 1.34544e-05
12.3853 -0.00658349 1.34202e-05
12.3956 -0.00657237 1.33861e-05
12.406 -0.00656128 1.33521e-05
12.4164 -0.00655021 1.33182e-05
12.4268 -0.00653916 1.32844e-05
12.4371 -0.00652814 1.32508e-05
12.4475 -0.00651714 1.32172e-05
12.4579 -0.00650617 1.31837e-05
12.4683 -0.00649521 1.31503e-05
12.4787 -0.00648429 1.3117e-05
12.4891 -0.00647338 1.30839e-05
12.4995 -0.00646251 1.30508e-05
12.5099 -0.00645165 1.30178e-05
12.5203 -0.00644082 1.29849e-05
12.5308 -0.00643001 1.29522e-05
12.5412 -0.00641922 1.29195e-05
12.5516 -0.00640846 1.28869e-05
12.562 -0.00639772 1.28544e-05
12.5725 -0.006387 1.2822e-05
12.5829 -0.00637631 1.27898e-05
12.5934 -0.00636564 1.27576e-05
12.6038 -0.00635499 1.27255e-05
12.6143 -0.00634437 1.26935e-05
12.6247 -0.00633377 1.26616e-05
12.6352 -0.00632319 1.26298e-05
12.6456 -0.00631263 1.2598e-05
12.6561 -0.0063021 1.25664e-05
12.6666 -0.00629159 1.25349e-05
12.677 -0.0062811 1.25035e-05
12.6875 -0.00627063 1.24721e-05
12.698 -0.00626019 1.24409e-05
12.7085 -0.00624976 1.24097e-05
12.719 -0.00623936 1.23787e-05
12.7295 -0.00622898 1.23477e-05
12.74 -0.00621863 1.23168e-05
12.7505 -0.00620829 1.2286e-05
12.761 -0.00619798 1.22554e-05
12.7715 -0.00618769 1.22247e-05
12.782 -0.00617742 1.21942e-05
12.7925 -0.00616718 1.21638e-05
12.803 -0.00615695 1.21335e-05
12.8135 -0.00614675 1.21032e-05
12.8241 -0.00613656 1.20731e-05
12.8346 -0.0061264 1.2043e-05
12.8451 -0.00611626 1.2013e-05
12.8557 -0.00610615 1.19832e-05
12.8662 -0.00609605 1.19534e-05
12.8768 -0.00608597 1.19236e-05
12.8873 -0.00607592 1.1894e-05
12.8979 -0.00606588 1.18645e-05
12.9085 -0.00605587 1.1835e-05
12.919 -0.00604588 1.18057e-05
12.9296 -0.00603591 1.17764e-05
12.9402 -0.00602596 1.17472e-05
12.9508 -0.00601603 1.17181e-05
12.9613 -0.00600612 1.1689e-05
12.9719 -0.00599623 1.16601e-05
12.9825 -0.00598636 1.16313e-05
12.9931 -0.00597651 1.16025e-05
13.0037 -0.00596669 1.15738e-05
13.0143 -0.00595688 1.15452e-05
13.0249 -0.00594709 1.15167e-05
13.0355 -0.00593733 1.14882e-05
13.0462 -0.00592758 1.14599e-05
13.0568 -0.00591786 1.14316e-05
13.0674 -0.00590815 1.14034e-05
13.078 -0.00589847 1.13753e-05
13.0887 -0.0058888 1.13473e-05
13.0993 -0.00587915 1.13193e-05
13.1099 -0.00586953 1.12914e-05
13.1206 -0.00585992 1.12636e-05
13.1312 -0.00585033 1.12359e-05
13.1419 -0.00584077 1.12083e-05
13.1526 -0.00583122 1.11808e-05
13.1632 -0.00582169 1.11533e-05
13.1739 -0.00581218 1.11259e-05
13.1846 -0.00580269 1.10986e-05
13.1953 -0.00579323 1.10713e-05
13.2059 -0.00578377 1.10442e-05
13.2166 -0.00577434 1.10171e-05
13.2273 -0.00576493 1.09901e-05
13.238 -0.00575554 1.09632e-05
13.2487 -0.00574616 1.09363e-05
13.2594 -0.00573681 1.09096e-05
13.2701 -0.00572747 1.08829e-05
13.2808 -0.00571816 1.08562e-05
13.2916 -0.00570886 1.08297e-05
13.3023 -0.00569958 1.08032e-05
13.313 -0.00569032 1.07768e-05
13.3237 -0.00568108 1.07505e-05
13.3345 -0.00567185 1.07243e-05
13.3452 -0.00566265 1.06981e-05
13.356 -0.00565346 1.0672e-05
13.3667 -0.0056443 1.0646e-05
13.3775 -0.00563515 1.062e-05
13.3882 -0.00562601 1.05942e-05
13.399 -0.0056169 1.05684e-05
13.4098 -0.00560781 1.05426e-05
13.4206 -0.00559873 1.0517e-05
13.4313 -0.00558967 1.04914e-05
13.4421 -0.00558063 1.04659e-05
13.4529 -0.00557161 1.04404e-05
13.4637 -0.00556261 1.04151e-05
13.4745 -0.00555362 1.03898e-05
13.4853 -0.00554465 1.03646e-05
13.4961 -0.0055357 1.03394e-05
13.5069 -0.00552677 1.03143e-05
13.5177 -0.00551786 1.02893e-05
13.5286 -0.00550896 1.02644e-05
13.5394 -0.00550008 1.02395e-05
13.5502 -0.00549122 1.02147e-05
13.5611 -0.00548237 1.01899e-05
13.5719 -0.00547354 1.01653e-05
13.5827 -0.00546473 1.01407e-05
13.5936 -0.00545594 1.01162e-05
13.6044 -0.00544717 1.00917e-05
13.6153 -0.00543841 1.00673e-05
13.6262 -0.00542967 1.0043e-05
13.637 -0.00542095 1.00187e-05
13.6479 -0.00541224 9.99452e-06
13.6588 -0.00540355 9.9704e-06
13.6697 -0.00539488 9.94634e-06
13.6806 -0.00538622 9.92235e-06
13.6915 -0.00537758 9.89843e-06
13.7024 -0.00536896 9.87457e-06
13.7133 -0.00536036 9.85078e-06
13.7242 -0.00535177 9.82705e-06
13.7351 -0.0053432 9.80339e-06
13.746 -0.00533464 9.77979e-06
13.757 -0.00532611 9.75626e-06
13.7679 -0.00531759 9.73279e-06
13.7788 -0.00530908 9.70939e-06
13.7898 -0.00530059 9.68606e-06
13.8007 -0.00529212 9.66278e-06
13.8117 -0.00528366 9.63957e-06
13.8226 -0.00527523 9.61643e-06
13.8336 -0.0052668 9.59334e-06
13.8445 -0.0052584 9.57032e-06
13.8555 -0.00525001 9.54737e-06
13.8665 -0.00524163 9.52447e-06
13.8775 -0.00523327 9.50164e-06
13.8885 -0.00522493 9.47887e-06
13.8995 -0.0052166 9.45617e-06
13.9105 -0.00520829 9.43352e-06
13.9215 -0.0052 9.41094e-06
13.9325 -0.00519172 9.38842e-06
13.9435 -0.00518346 9.36595e-06
13.9545 -0.00517521 9.34355e-06
13.9655 -0.00516698 9.32121e-06
13.9766 -0.00515877 9.29894e-06
13.9876 -0.00515057 9.27672e-06
13.9986 -0.00514238 9.25456e-06
14.0097 -0.00513421 9.23246e-06
14.0207 -0.00512606 9.21042e-06
14.0318 -0.00511792 9.18844e-06
14.0429 -0.0051098 9.16652e-06
14.0539 -0.00510169 9.14466e-06
14.065 -0.0050936 9.12286e-06
14.0761 -0.00508553 9.10112e-06
14.0872 -0.00507746 9.07943e-06
14.0982 -0.00506942 9.0578e-06
14.1093 -0.00506139 9.03623e-06
14.1204 -0.00505337 9.01472e-06
14.1316 -0.00504537 8.99327e-06
14.1427 -0.00503739 8.97187e-06
14.1538 -0.00502942 8.95054e-06
14.1649 -0.00502146 8.92925e-06
14.176 -0.00501352 8.90803e-06
14.1872 -0.00500559 8.88686e-06
14.1983 -0.00499768 8.86575e-06
14.2095 -0.00498979 8.8447e-06
14.2206 -0.00498191 8.8237e-06
14.2318 -0.00497404 8.80275e-06
14.2429 -0.00496619 8.78187e-06
14.2541 -0.00495835 8.76103e-06
14.2653 -0.00495053 8.74026e-06
14.2765 -0.00494272 8.71954e-06
14.2876 -0.00493492 8.69887e-06
14.2988 -0.00492714 8.67826e-06
14.31 -0.00491938 8.6577e-06
14.3212 -0.00491163 8.6372e-06
14.3324 -0.00490389 8.61675e-06
14.3437 -0.00489617 8.59635e-06
14.3549 -0.00488846 8.57601e-06
14.3661 -0.00488077 8.55572e-06
14.3773 -0.00487309 8.53549e-06
14.3886 -0.00486542 8.51531e-06
14.3998 -0.00485777 8.49518e-06
14.4111 -0.00485013 8.47511e-06
14.4223 -0.00484251 8.45508e-06
14.4336 -0.0048349 8.43512e-06
14.4449 -0.0048273 8.4152e-06
14.4561 -0.00481972 8.39533e-06
14.4674 -0.00481215 8.37552e-06
14.4787 -0.0048046 8.35576e-06
14.49 -0.00479706 8.33605e-06
14.5013 -0.00478953 8.31639e-06
14.5126 -0.00478202 8.29678e-06
14.5239 -0.00477452 8.27723e-06
14.5352 -0.00476703 8.25772e-06
14.5466 -0.00475956 8.23827e-06
14.5579 -0.0047521 8.21886e-06
14.5692 -0.00474466 8.19951e-06
14.5806 -0.00473723 8.18021e-06
14.5919 -0.00472981 8.16096e-06
14.6033 -0.0047224 8.14175e-06
14.6146 -0.00471501 8.1226e-06
14.626 -0.00470763 8.1035e-06
14.6374 -0.00470027 8.08444e-06
14.6488 -0.00469292 8.06544e-06
14.6602 -0.00468558 8.04648e-06
14.6716 -0.00467825 8.02757e-06
14.683 -0.00467094 8.00872e-06
14.6944 -0.00466364 7.98991e-06
14.7058 -0.00465635 7.97114e-06
14.7172 -0.00464908 7.95243e-06
14.7286 -0.00464182 7.93377e-06
14.7401 -0.00463457 7.91515e-06
14.7515 -0.00462733 7.89658e-06
14.7629 -0.00462011 7.87806e-06
14.7744 -0.0046129 7.85958e-06
14.7858 -0.00460571 7.84115e-06
14.7973 -0.00459852 7.82277e-06
14.8088 -0.00459135 7.80444e-06
14.8203 -0.00458419 7.78615e-06
14.8317 -0.00457705 7.76791e-06
14.8432 -0.00456991 7.74972e-06
14.8547 -0.00456279 7.73157e-06
14.8662 -0.00455569 7.71347e-06
14.8778 -0.00454859 7.69542e-06
14.8893 -0.00454151 7.67741e-06
14.9008 -0.00453444 7.65945e-06
14.9123 -0.00452738 7.64153e-06
14.9239 -0.00452033 7.62366e-06
14.9354 -0.0045133 7.60583e-06
14.947 -0.00450627 7.58805e-06
14.9585 -0.00449927 7.57031e-06
14.9701 -0.00449227 7.55262e-06
14.9817 -0.00448528 7.53497e-06
14.9933 -0.00447831 7.51736e-06
15.0048 -0.00447135 7.49981e-06
15.0164 -0.0044644 7.48229e-06
15.028 -0.00445746 7.46482e-06
15.0397 -0.00445054 7.44739e-06
15.0513 -0.00444363 7.43001e-06
15.0629 -0.00443672 7.41267e-06
15.0745 -0.00442984 7.39537e-06
15.0862 -0.00442296 7.37812e-06
15.0978 -0.00441609 7.36091e-06
15.1095 -0.00440924 7.34374e-06
15.1211 -0.0044024 7.32662e-06
15.1328 -0.00439557 7.30954e-06
15.1445 -0.00438875 7.2925e-06
15.1561 -0.00438194 7.2755e-06
15.1678 -0.00437515 7.25855e-06
15.1795 -0.00436836 7.24164e-06
15.1912 -0.00436159 7.22477e-06
15.2029 -0.00435483 7.20794e-06
15.2147 -0.00434808 7.19115e-06
15.2264 -0.00434134 7.17441e-06
15.2381 -0.00433461 7.1577e-06
15.2499 -0.0043279 7.14104e-06
15.2616 -0.0043212 7.12442e-06
15.2734 -0.0043145 7.10784e-06
15.2851 -0.00430782 7.0913e-06
15.2969 -0.00430115 7.0748e-06
15.3087 -0.00429449 7.05834e-06
15.3205 -0.00428785 7.04193e-06
15.3323 -0.00428121 7.02555e-06
15.3441 -0.00427458 7.00921e-06
15.3559 -0.00426797 6.99292e-06
15.3677 -0.00426137 6.97666e-06
15.3795 -0.00425477 6.96044e-06
15.3913 -0.00424819 6.94427e-06
15.4032 -0.00424162 6.92813e-06
15.415 -0.00423506 6.91203e-06
15.4269 -0.00422852 6.89597e-06
15.4388 -0.00422198 6.87995e-06
15.4506 -0.00421545 6.86397e-06
15.4625 -0.00420893 6.84803e-06
15.4744 -0.00420243 6.83212e-06
15.4863 -0.00419593 6.81626e-06
15.4982 -0.00418945 6.80043e-06
15.5101 -0.00418298 6.78464e-06
15.522 -0.00417652 6.7689e-06
15.534 -0.00417006 6.75318e-06
15.5459 -0.00416362 6.73751e-06
15.5578 -0.00415719 6.72187e-06
15.5698 -0.00415077 6.70628e-06
15.5818 -0.00414436 6.69072e-06
15.5937 -0.00413796 6.67519e-06
15.6057 -0.00413157 6.65971e-06
15.6177 -0.00412519 6.64426e-06
15.6297 -0.00411883 6.62885e-06
15.6417 -0.00411247 6.61347e-06
15.6537 -0.00410612 6.59814e-06
15.6657 -0.00409978 6.58284e-06
15.6777 -0.00409345 6.56757e-06
15.6898 -0.00408714 6.55234e-06
15.7018 -0.00408083 6.53715e-06
15.7139 -0.00407453 6.522e-06
15.7259 -0.00406825 6.50688e-06
15.738 -0.00406197 6.4918e-06
15.7501 -0.0040557 6.47675e-06
15.7622 -0.00404945 6.46174e-06
15.7743 -0.0040432 6.44676e-06
15.7864 -0.00403697 6.43182e-06
15.7985 -0.00403074 6.41692e-06
15.8106 -0.00402452 6.40205e-06
15.8228 -0.00401832 6.38721e-06
15.8349 -0.00401212 6.37241e-06
15.8471 -0.00400593 6.35765e-06
15.8592 -0.00399975 6.34292e-06
15.8714 -0.00399359 6.32823e-06
15.8836 -0.00398743 6.31357e-06
15.8957 -0.00398128 6.29894e-06
15.9079 -0.00397514 6.28435e-06
15.9202 -0.00396901 6.26979e-06
15.9324 -0.00396289 6.25527e-06
15.9446 -0.00395678 6.24078e-06
15.9568 -0.00395068 6.22632e-06
15.9691 -0.00394459 6.2119e-06
15.9813 -0.00393851 6.19752e-06
15.9936 -0.00393244 6.18316e-06
16.0058 -0.00392638 6.16884e-06
16.0181 -0.00392032 6.15455e-06
16.0304 -0.00391428 6.1403e-06
16.0427 -0.00390825 6.12608e-06
16.055 -0.00390222 6.11189e-06
16.0673 -0.0038962 6.09773e-06
16.0797 -0.0038902 6.08361e-06
16.092 -0.0038842 6.06952e-06
16.1043 -0.00387821 6.05547e-06
16.1167 -0.00387223 6.04144e-06
16.1291 -0.00386626 6.02745e-06
16.1414 -0.0038603 6.01349e-06
16.1538 -0.00385435 5.99956e-06
16.1662 -0.00384841 5.98566e-06
16.1786 -0.00384248 5.9718e-06
16.191 -0.00383655 5.95797e-06
16.2035 -0.00383064 5.94417e-06
16.2159 -0.00382473 5.9304e-06
16.2284 -0.00381883 5.91666e-06
16.2408 -0.00381294 5.90295e-06
16.2533 -0.00380706 5.88928e-06
16.2658 -0.00380119 5.87563e-06
16.2782 -0.00379533 5.86202e-06
16.2907 -0.00378948 5.84844e-06
16.3032 -0.00378363 5.83489e-06
16.3158 -0.00377779 5.82137e-06
16.3283 -0.00377197 5.80788e-06
16.3408 -0.00376615 5.79442e-06
16.3534 -0.00376034 5.78099e-06
16.3659 -0.00375454 5.76759e-06
16.3785 -0.00374874 5.75422e-06
16.3911 -0.00374296 5.74089e-06
16.4037 -0.00373718 5.72758e-06
16.4163 -0.00373142 5.7143e-06
16.4289 -0.00372566 5.70105e-06
16.4415 -0.00371991 5.68783e-06
16.4541 -0.00371416 5.67464e-06
16.4668 -0.00370843 5.66148e-06
16.4794 -0.00370271 5.64835e-06
16.4921 -0.00369699 5.63525e-06
16.5048 -0.00369128 5.62218e-06
16.5175 -0.00368558 5.60914e-06
16.5302 -0.00367989 5.59612e-06
16.5429 -0.0036742 5.58314e-06
16.5556 -0.00366853 5.57018e-06
16.5683 -0.00366286 5.55726e-06
16.5811 -0.0036572 5.54436e-06
16.5938 -0.00365155 5.53149e-06
16.6066 -0.0036459 5.51865e-06
16.6194 -0.00364027 5.50583e-06
16.6322 -0.00363464 5.49305e-06
16.645 -0.00362902 5.48029e-06
16.6578 -0.00362341 5.46756e-06
16.6706 -0.00361781 5.45486e-06
16.6835 -0.00361221 5.44219e-06
16.6963 -0.00360662 5.42954e-06
16.7092 -0.00360104 5.41692e-06
16.7221 -0.00359547 5.40433e-06
16.7349 -0.00358991 5.39177e-06
16.7478 -0.00358435 5.37924e-06
16.7607 -0.0035788 5.36673e-06
16.7737 -0.00357326 5.35425e-06
16.7866 -0.00356773 5.34179e-06
16.7995 -0.0035622 5.32937e-06
16.8125 -0.00355668 5.31696e-06
16.8255 -0.00355117 5.30459e-06
16.8385 -0.00354567 5.29224e-06
16.8514 -0.00354018 5.27992e-06
16.8645 -0.00353469 5.26763e-06
16.8775 -0.00352921 5.25536e-06
16.8905 -0.00352373 5.24312e-06
16.9035 -0.00351827 5.23091e-06
16.9166 -0.00351281 5.21872e-06
16.9297 -0.00350736 5.20656e-06
16.9428 -0.00350192 5.19442e-06
16.9559 -0.00349648 5.18231e-06
16.969 -0.00349105 5.17022e-06
16.9821 -0.00348563 5.15816e-06
16.9952 -0.00348022 5.14613e-06
17.0084 -0.00347481 5.13412e-06
17.0215 -0.00346941 5.12214e-06
17.0347 -0.00346402 5.11018e-06
17.0479 -0.00345863 5.09825e-06
17.0611 -0.00345326 5.08634e-06
17.0743 -0.00344788 5.07446e-06
17.0875 -0.00344252 5.0626e-06
17.1008 -0.00343716 5.05077e-06
17.114 -0.00343181 5.03896e-06
17.1273 -0.00342647 5.02718e-06
17.1406 -0.00342113 5.01542e-06
17.1539 -0.00341581 5.00368e-06
17.1672 -0.00341048 4.99198e-06
17.1805 -0.00340517 4.98029e-06
17.1939 -0.00339986 4.96863e-06
17.2072 -0.00339456 4.95699e-06
17.2206 -0.00338926 4.94538e-06
17.234 -0.00338397 4.93379e-06
17.2474 -0.00337869 4.92222e-06
17.2608 -0.00337342 4.91068e-06
17.2742 -0.00336815 4.89916e-06
17.2876 -0.00336289 4.88767e-06
17.3011 -0.00335763 4.8762e-06
17.3146 -0.00335239 4.86475e-06
17.3281 -0.00334714 4.85333e-06
17.3416 -0.00334191 4.84193e-06
17.3551 -0.00333668 4.83055e-06
17.3686 -0.00333146 4.8192e-06
17.3821 -0.00332624 4.80786e-06
17.3957 -0.00332103 4.79656e-06
17.4093 -0.00331583 4.78527e-06
17.4229 -0.00331063 4.77401e-06
17.4365 -0.00330544 4.76277e-06
17.4501 -0.00330026 4.75155e-06
17.4637 -0.00329508 4.74035e-06
17.4774 -0.00328991 4.72918e-06
17.491 -0.00328475 4.71803e-06
17.5047 -0.00327959 4.7069e-06
17.5184 -0.00327444 4.69579e-06
17.5321 -0.00326929 4.68471e-06
17.5459 -0.00326415 4.67365e-06
17.5596 -0.00325901 4.66261e-06
17.5734 -0.00325389 4.65159e-06
17.5872 -0.00324876 4.64059e-06
17.601 -0.00324365 4.62961e-06
17.6148 -0.00323854 4.61866e-06
17.6286 -0.00323343 4.60773e-06
17.6425 -0.00322833 4.59682e-06
17.6563 -0.00322324 4.58593e-06
17.6702 -0.00321815 4.57506e-06
17.6841 -0.00321307 4.56421e-06
17.698 -0.003208 4.55338e-06
17.712 -0.00320293 4.54258e-06
17.7259 -0.00319787 4.53179e-06
17.7399 -0.00319281 4.52103e-06
17.7539 -0.00318776 4.51028e-06
17.7679 -0.00318271 4.49956e-06
17.7819 -0.00317767 4.48886e-06
17.7959 -0.00317263 4.47817e-06
17.81 -0.0031676 4.46751e-06
17.8241 -0.00316258 4.45687e-06
17.8382 -0.00315756 4.44625e-06
17.8523 -0.00315255 4.43565e-06
17.8664 -0.00314754 4.42507e-06
17.8805 -0.00314254 4.4145e-06
17.8947 -0.00313754 4.40396e-06
17.9089 -0.00313255 4.39344e-06
17.9231 -0.00312756 4.38294e-06
17.9373 -0.00312258 4.37245e-06
17.9516 -0.0031176 4.36199e-06
17.9658 -0.00311263 4.35155e-06
17.9801 -0.00310767 4.34112e-06
17.9944 -0.00310271 4.33072e-06
18.0087 -0.00309775 4.32033e-06
18.0231 -0.0030928 4.30996e-06
18.0374 -0.00308786 4.29961e-06
18.0518 -0.00308292 4.28928e-06
18.0662 -0.00307798 4.27897e-06
18.0806 -0.00307305 4.26868e-06
18.0951 -0.00306812 4.25841e-06
18.1095 -0.0030632 4.24815e-06
18.124 -0.00305829 4.23791e-06
18.1385 -0.00305338 4.22769e-06
18.153 -0.00304847 4.21749e-06
18.1676 -0.00304357 4.20731e-06
18.1821 -0.00303867 4.19715e-06
18.1967 -0.00303378 4.187e-06
18.2113 -0.0030289 4.17687e-06
18.226 -0.00302401 4.16676e-06
18.2406 -0.00301914 4.15667e-06
18.2553 -0.00301426 4.1466e-06
18.27 -0.00300939 4.13654e-06
18.2847 -0.00300453 4.1265e-06
18.2994 -0.00299967 4.11647e-06
18.3142 -0.00299481 4.10647e-06
18.329 -0.00298996 4.09648e-06
18.3438 -0.00298512 4.08651e-06
18.3586 -0.00298027 4.07656e-06
18.3735 -0.00297544 4.06662e-06
18.3883 -0.0029706 4.0567e-06
18.4032 -0.00296577 4.04679e-06
18.4182 -0.00296095 4.03691e-06
18.4331 -0.00295613 4.02704e-06
18.4481 -0.00295131 4.01718e-06
18.4631 -0.0029465 4.00734e-06
18.4781 -0.00294169 3.99752e-06
18.4931 -0.00293688 3.98772e-06
18.5082 -0.00293208 3.97793e-06
18.5233 -0.00292728 3.96816e-06
18.5384 -0.00292249 3.9584e-06
18.5536 -0.0029177 3.94866e-06
18.5687 -0.00291291 3.93893e-06
18.5839 -0.00290813 3.92922e-06
18.5992 -0.00290335 3.91953e-06
18.6144 -0.00289858 3.90985e-06
18.6297 -0.00289381 3.90018e-06
18.645 -0.00288904 3.89054e-06
18.6603 -0.00288427 3.8809e-06
18.6757 -0.00287951 3.87128e-06
18.691 -0.00287476 3.86168e-06
18.7064 -0.00287 3.85209e-06
18.7219 -0.00286525 3.84252e-06
18.7373 -0.00286051 3.83296e-06
18.7528 -0.00285576 3.82342e-06
18.7683 -0.00285102 3.81389e-06
18.7839 -0.00284628 3.80437e-06
18.7995 -0.00284155 3.79487e-06
18.8151 -0.00283682 3.78538e-06
18.8307 -0.00283209 3.77591e-06
18.8464 -0.00282737 3.76645e-06
18.8621 -0.00282264 3.75701e-06
18.8778 -0.00281792 3.74757e-06
18.8935 -0.00281321 3.73816e-06
18.9093 -0.00280849 3.72875e-06
18.9251 -0.00280378 3.71936e-06
18.941 -0.00279908 3.70999e-06
18.9568 -0.00279437 3.70062e-06
18.9727 -0.00278967 3.69127e-06
18.9887 -0.00278497 3.68193e-06
19.0046 -0.00278027 3.67261e-06
19.0206 -0.00277557 3.66329e-06
19.0367 -0.00277088 3.654e-06
19.0527 -0.00276619 3.64471e-06
19.0688 -0.0027615 3.63543e-06
19.085 -0.00275682 3.62617e-06
19.1011 -0.00275213 3.61692e-06
19.1173 -0.00274745 3.60768e-06
19.1336 -0.00274277 3.59846e-06
19.1499 -0.00273809 3.58925e-06
19.1662 -0.00273342 3.58004e-06
19.1825 -0.00272875 3.57085e-06
19.1989 -0.00272407 3.56167e-06
19.2153 -0.0027194 3.55251e-06
19.2317 -0.00271474 3.54335e-06
19.2482 -0.00271007 3.53421e-06
19.2647 -0.0027054 3.52507e-06
19.2813 -0.00270074 3.51595e-06
19.2979 -0.00269608 3.50684e-06
19.3145 -0.00269142 3.49774e-06
19.3312 -0.00268676 3.48864e-06
19.3479 -0.0026821 3.47956e-06
19.3647 -0.00267744 3.47049e-06
19.3814 -0.00267279 3.46143e-06
19.3983 -0.00266813 3.45238e-06
19.4151 -0.00266348 3.44334e-06
19.4321 -0.00265883 3.43431e-06
19.449 -0.00265418 3.42529e-06
19.466 -0.00264952 3.41628e-06
19.483 -0.00264487 3.40728e-06
19.5001 -0.00264022 3.39828e-06
19.5173 -0.00263557 3.3893e-06
19.5344 -0.00263093 3.38033e-06
19.5516 -0.00262628 3.37136e-06
19.5689 -0.00262163 3.3624e-06
19.5862 -0.00261698 3.35345e-06
19.6035 -0.00261233 3.34451e-06
19.6209 -0.00260769 3.33558e-06
19.6384 -0.00260304 3.32665e-06
19.6559 -0.00259839 3.31773e-06
19.6734 -0.00259374 3.30882e-06
19.691 -0.00258909 3.29992e-06
19.7086 -0.00258444 3.29103e-06
19.7263 -0.00257979 3.28214e-06
19.744 -0.00257514 3.27325e-06
19.7618 -0.00257049 3.26438e-06
19.7797 -0.00256584 3.25551e-06
19.7976 -0.00256119 3.24665e-06
19.8155 -0.00255654 3.23779e-06
19.8335 -0.00255188 3.22894e-06
19.8515 -0.00254722 3.2201e-06
19.8696 -0.00254257 3.21126e-06
19.8878 -0.00253791 3.20243e-06
19.906 -0.00253325 3.1936e-06
19.9243 -0.00252858 3.18477e-06
19.9426 -0.00252392 3.17596e-06
19.961 -0.00251925 3.16714e-06
19.9795 -0.00251459 3.15833e-06
19.998 -0.00250992 3.14952e-06
20.0165 -0.00250524 3.14072e-06
20.0352 -0.00250057 3.13192e-06
20.0539 -0.00249589 3.12313e-06
20.0726 -0.00249121 3.11433e-06
20.0915 -0.00248652 3.10554e-06
20.1104 -0.00248184 3.09676e-06
20.1293 -0.00247715 3.08797e-06
20.1483 -0.00247245 3.07919e-06
20.1674 -0.00246776 3.07041e-06
20.1866 -0.00246305 3.06163e-06
20.2058 -0.00245835 3.05285e-06
20.2252 -0.00245364 3.04407e-06
20.2445 -0.00244893 3.03529e-06
20.264 -0.00244421 3.02651e-06
20.2835 -0.00243949 3.01773e-06
20.3031 -0.00243476 3.00896e-06
20.3228 -0.00243003 3.00018e-06
20.3426 -0.00242529 2.9914e-06
20.3625 -0.00242054 2.98261e-06
20.3824 -0.0024158 2.97383e-06
20.4024 -0.00241104 2.96504e-06
20.4225 -0.00240628 2.95625e-06
20.4427 -0.00240151 2.94746e-06
20.463 -0.00239674 2.93866e-06
20.4833 -0.00239195 2.92986e-06
20.5038 -0.00238716 2.92106e-06
20.5244 -0.00238237 2.91225e-06
20.545 -0.00237756 2.90343e-06
20.5658 -0.00237275 2.89461e-06
20.5866 -0.00236793 2.88578e-06
20.6076 -0.0023631 2.87695e-06
20.6286 -0.00235826 2.86811e-06
20.6498 -0.00235341 2.85926e-06
20.6711 -0.00234856 2.8504e-06
20.6924 -0.00234369 2.84153e-06
20.7139 -0.00233881 2.83265e-06
20.7356 -0.00233392 2.82376e-06
20.7573 -0.00232902 2.81486e-06
20.7791 -0.00232411 2.80595e-06
20.8011 -0.00231918 2.79702e-06
20.8232 -0.00231424 2.78809e-06
20.8454 -0.00230929 2.77913e-06
20.8678 -0.00230433 2.77017e-06
20.8903 -0.00229935 2.76118e-06
20.913 -0.00229435 2.75218e-06
20.9357 -0.00228934 2.74316e-06
20.9587 -0.00228432 2.73412e-06
20.9818 -0.00227928 2.72507e-06
21.005 -0.00227422 2.71599e-06
21.0284 -0.00226914 2.70689e-06
21.052 -0.00226404 2.69776e-06
21.0758 -0.00225893 2.68861e-06
21.0997 -0.00225379 2.67944e-06
21.1238 -0.00224863 2.67023e-06
21.1481 -0.00224345 2.661e-06
21.1726 -0.00223825 2.65174e-06
21.1972 -0.00223302 2.64244e-06
21.2221 -0.00222777 2.63312e-06
21.2472 -0.00222249 2.62375e-06
21.2726 -0.00221718 2.61435e-06
21.2981 -0.00221184 2.6049e-06
21.3239 -0.00220648 2.59542e-06
21.35 -0.00220108 2.58588e-06
21.3763 -0.00219564 2.5763e-06
21.4029 -0.00219017 2.56667e-06
21.4298 -0.00218467 2.55699e-06
21.4569 -0.00217912 2.54725e-06
21.4844 -0.00217353 2.53745e-06
21.5122 -0.0021679 2.52758e-06
21.5403 -0.00216222 2.51764e-06
21.5688 -0.00215649 2.50763e-06
21.5977 -0.00215071 2.49754e-06
21.627 -0.00214487 2.48737e-06
21.6567 -0.00213897 2.4771e-06
21.6869 -0.00213301 2.46674e-06
21.7175 -0.00212698 2.45627e-06
21.7486 -0.00212087 2.44569e-06
21.7803 -0.00211468 2.43498e-06
21.8126 -0.00210841 2.42414e-06
21.8456 -0.00210204 2.41315e-06
21.8792 -0.00209556 2.40199e-06
21.9136 -0.00208897 2.39066e-06
21.9488 -0.00208225 2.37912e-06
21.9849 -0.00207539 2.36736e-06
22.0221 -0.00206837 2.35534e-06
22.0604 -0.00206116 2.34304e-06
22.1001 -0.00205375 2.3304e-06
22.1412 -0.0020461 2.31737e-06
22.1842 -0.00203815 2.30387e-06
22.2294 -0.00202986 2.28981e-06
22.2772 -0.00202113 2.27504e-06
22.3285 -0.00201182 2.25933e-06
22.3846 -0.00200172 2.24232e-06
22.448 -0.00199039 2.22329e-06
22.5254 -0.00197669 2.20035e-06


==> anc/HERMITE/GAMMA0025/GRpTwoLoop.txt <==
-22.5254 -0.0019758 -2.19938e-06
-22.448 -0.00198949 -2.22067e-06
-22.3846 -0.00200081 -2.24092e-06
-22.3285 -0.0020109 -2.25673e-06
-22.2772 -0.00202019 -2.27348e-06
-22.2294 -0.00202892 -2.28721e-06
-22.1842 -0.0020372 -2.30222e-06
-22.1412 -0.00204514 -2.31476e-06
-22.1001 -0.00205279 -2.32866e-06
-22.0604 -0.00206019 -2.34042e-06
-22.0221 -0.00206739 -2.35354e-06
-21.9849 -0.0020744 -2.36472e-06
-21.9488 -0.00208126 -2.37726e-06
-21.9136 -0.00208797 -2.388e-06
-21.8792 -0.00209455 -2.40008e-06
-21.8456 -0.00210102 -2.41047e-06
-21.8126 -0.00210739 -2.42217e-06
-21.7803 -0.00211366 -2.43229e-06
-21.7486 -0.00211984 -2.44368e-06
-21.7175 -0.00212594 -2.45356e-06
-21.6869 -0.00213197 -2.46468e-06
-21.6567 -0.00213793 -2.47436e-06
-21.627 -0.00214382 -2.48527e-06
-21.5977 -0.00214965 -2.49478e-06
-21.5688 -0.00215543 -2.50549e-06
-21.5403 -0.00216115 -2.51485e-06
-21.5122 -0.00216683 -2.52539e-06
-21.4844 -0.00217245 -2.53463e-06
-21.4569 -0.00217804 -2.54502e-06
-21.4298 -0.00218358 -2.55415e-06
-21.4029 -0.00218908 -2.56441e-06
-21.3763 -0.00219454 -2.57344e-06
-21.35 -0.00219997 -2.58359e-06
-21.3239 -0.00220536 -2.59252e-06
-21.2981 -0.00221072 -2.60257e-06
-21.2726 -0.00221606 -2.61143e-06
-21.2472 -0.00222136 -2.62138e-06
-21.2221 -0.00222663 -2.63017e-06
-21.1972 -0.00223188 -2.64004e-06
-21.1726 -0.0022371 -2.64877e-06
-21.1481 -0.0022423 -2.65856e-06
-21.1238 -0.00224748 -2.66724e-06
-21.0997 -0.00225263 -2.67696e-06
-21.0758 -0.00225776 -2.68559e-06
-21.052 -0.00226287 -2.69526e-06
-21.0284 -0.00226796 -2.70384e-06
-21.005 -0.00227303 -2.71345e-06
-20.9818 -0.00227809 -2.72199e-06
-20.9587 -0.00228313 -2.73156e-06
-20.9357 -0.00228815 -2.74007e-06
-20.913 -0.00229315 -2.74959e-06
-20.8903 -0.00229814 -2.75807e-06
-20.8678 -0.00230311 -2.76755e-06
-20.8454 -0.00230807 -2.77601e-06
-20.8232 -0.00231302 -2.78546e-06
-20.8011 -0.00231795 -2.7939e-06
-20.7791 -0.00232287 -2.80335e-06
-20.7573 -0.00232778 -2.8118e-06
-20.7356 -0.00233267 -2.82126e-06
-20.7139 -0.00233756 -2.82977e-06
-20.6924 -0.00234243 -2.83932e-06
-20.6711 -0.00234729 -2.84796e-06
-20.6498 -0.00235215 -2.85763e-06
-20.6286 -0.00235699 -2.86634e-06
-20.6076 -0.00236182 -2.87593e-06
-20.5866 -0.00236665 -2.88432e-06
-20.5658 -0.00237147 -2.89334e-06
-20.545 -0.00237627 -2.90104e-06
-20.5244 -0.00238107 -2.90949e-06
-20.5038 -0.00238586 -2.9171e-06
-20.4833 -0.00239065 -2.92612e-06
-20.463 -0.00239542 -2.93476e-06
-20.4427 -0.00240019 -2.94466e-06
-20.4225 -0.00240496 -2.95343e-06
-20.4024 -0.00240971 -2.96256e-06
-20.3824 -0.00241446 -2.9703e-06
-20.3625 -0.00241921 -2.97909e-06
-20.3426 -0.00242394 -2.9875e-06
-20.3228 -0.00242868 -2.99725e-06
-20.3031 -0.00243341 -3.00585e-06
-20.2835 -0.00243813 -3.0148e-06
-20.264 -0.00244284 -3.02263e-06
-20.2445 -0.00244756 -3.03182e-06
-20.2252 -0.00245227 -3.04055e-06
-20.2058 -0.00245697 -3.05002e-06
-20.1866 -0.00246167 -3.05803e-06
-20.1674 -0.00246637 -3.06689e-06
-20.1483 -0.00247106 -3.07535e-06
-20.1293 -0.00247575 -3.08495e-06
-20.1104 -0.00248043 -3.09324e-06
-20.0915 -0.00248511 -3.10209e-06
-20.0726 -0.00248979 -3.11037e-06
-20.0539 -0.00249447 -3.11994e-06
-20.0352 -0.00249914 -3.12835e-06
-20.0165 -0.00250381 -3.13726e-06
-19.998 -0.00250848 -3.1455e-06
-19.9795 -0.00251314 -3.15504e-06
-19.961 -0.00251781 -3.16348e-06
-19.9426 -0.00252247 -3.17243e-06
-19.9243 -0.00252713 -3.18073e-06
-19.906 -0.00253178 -3.19027e-06
-19.8878 -0.00253644 -3.19864e-06
-19.8696 -0.00254109 -3.20763e-06
-19.8515 -0.00254574 -3.21605e-06
-19.8335 -0.00255039 -3.22558e-06
-19.8155 -0.00255504 -3.23385e-06
-19.7976 -0.00255969 -3.24293e-06
-19.7797 -0.00256434 -3.2515e-06
-19.7618 -0.00256899 -3.26093e-06
-19.744 -0.00257363 -3.26913e-06
-19.7263 -0.00257828 -3.27839e-06
-19.7086 -0.00258292 -3.28705e-06
-19.691 -0.00258756 -3.29631e-06
-19.6734 -0.00259221 -3.30456e-06
-19.6559 -0.00259685 -3.31405e-06
-19.6384 -0.00260149 -3.32262e-06
-19.6209 -0.00260613 -3.33176e-06
-19.6035 -0.00261078 -3.34025e-06
-19.5862 -0.00261542 -3.3498e-06
-19.5689 -0.00262006 -3.35817e-06
-19.5516 -0.0026247 -3.36744e-06
-19.5344 -0.00262935 -3.37613e-06
-19.5173 -0.00263399 -3.38552e-06
-19.5001 -0.00263863 -3.39388e-06
-19.483 -0.00264328 -3.40342e-06
-19.466 -0.00264792 -3.41204e-06
-19.449 -0.00265257 -3.42129e-06
-19.4321 -0.00265721 -3.42992e-06
-19.4151 -0.00266186 -3.43949e-06
-19.3983 -0.00266651 -3.44792e-06
-19.3814 -0.00267116 -3.45739e-06
-19.3647 -0.00267581 -3.46614e-06
-19.3479 -0.00268046 -3.47551e-06
-19.3312 -0.00268511 -3.4841e-06
-19.3145 -0.00268977 -3.49375e-06
-19.2979 -0.00269442 -3.50232e-06
-19.2813 -0.00269908 -3.51177e-06
-19.2647 -0.00270373 -3.52059e-06
-19.2482 -0.00270839 -3.53008e-06
-19.2317 -0.00271305 -3.53868e-06
-19.2153 -0.00271772 -3.54839e-06
-19.1989 -0.00272238 -3.55706e-06
-19.1825 -0.00272705 -3.56656e-06
-19.1662 -0.00273171 -3.57544e-06
-19.1499 -0.00273638 -3.58501e-06
-19.1336 -0.00274106 -3.59368e-06
-19.1173 -0.00274573 -3.60345e-06
-19.1011 -0.00275041 -3.61219e-06
-19.085 -0.00275508 -3.62178e-06
-19.0688 -0.00275976 -3.63071e-06
-19.0527 -0.00276445 -3.64035e-06
-19.0367 -0.00276913 -3.64912e-06
-19.0206 -0.00277382 -3.65895e-06
-19.0046 -0.00277851 -3.66774e-06
-18.9887 -0.0027832 -3.67744e-06
-18.9727 -0.00278789 -3.68643e-06
-18.9568 -0.00279259 -3.69612e-06
-18.941 -0.00279729 -3.70501e-06
-18.9251 -0.00280199 -3.7149e-06
-18.9093 -0.0028067 -3.72375e-06
-18.8935 -0.0028114 -3.73357e-06
-18.8778 -0.00281611 -3.74262e-06
-18.8621 -0.00282083 -3.75236e-06
-18.8464 -0.00282554 -3.76139e-06
-18.8307 -0.00283026 -3.77132e-06
-18.8151 -0.00283498 -3.78023e-06
-18.7995 -0.00283971 -3.7902e-06
-18.7839 -0.00284444 -3.79927e-06
-18.7683 -0.00284917 -3.80911e-06
-18.7528 -0.0028539 -3.81827e-06
-18.7373 -0.00285864 -3.82821e-06
-18.7219 -0.00286338 -3.83725e-06
-18.7064 -0.00286812 -3.84733e-06
-18.691 -0.00287287 -3.85641e-06
-18.6757 -0.00287762 -3.86641e-06
-18.6603 -0.00288238 -3.87565e-06
-18.645 -0.00288714 -3.88561e-06
-18.6297 -0.0028919 -3.89483e-06
-18.6144 -0.00289666 -3.90496e-06
-18.5992 -0.00290143 -3.91409e-06
-18.5839 -0.0029062 -3.92427e-06
-18.5687 -0.00291098 -3.93352e-06
-18.5536 -0.00291576 -3.9436e-06
-18.5384 -0.00292054 -3.95296e-06
-18.5233 -0.00292533 -3.96309e-06
-18.5082 -0.00293012 -3.97238e-06
-18.4931 -0.00293491 -3.98266e-06
-18.4781 -0.00293971 -3.99193e-06
-18.4631 -0.00294452 -4.0022e-06
-18.4481 -0.00294932 -4.01161e-06
-18.4331 -0.00295413 -4.02181e-06
-18.4182 -0.00295895 -4.03128e-06
-18.4032 -0.00296377 -4.04157e-06
-18.3883 -0.00296859 -4.05097e-06
-18.3735 -0.00297342 -4.06138e-06
-18.3586 -0.00297825 -4.07079e-06
-18.3438 -0.00298309 -4.08118e-06
-18.329 -0.00298793 -4.09073e-06
-18.3142 -0.00299277 -4.10107e-06
-18.2994 -0.00299762 -4.11067e-06
-18.2847 -0.00300247 -4.12109e-06
-18.27 -0.00300733 -4.13063e-06
-18.2553 -0.00301219 -4.14118e-06
-18.2406 -0.00301706 -4.15073e-06
-18.226 -0.00302193 -4.16126e-06
-18.2113 -0.0030268 -4.17093e-06
-18.1967 -0.00303169 -4.18142e-06
-18.1821 -0.00303657 -4.19116e-06
-18.1676 -0.00304146 -4.20172e-06
-18.153 -0.00304635 -4.21141e-06
-18.1385 -0.00305125 -4.22209e-06
-18.124 -0.00305616 -4.23178e-06
-18.1095 -0.00306107 -4.24247e-06
-18.0951 -0.00306598 -4.25227e-06
-18.0806 -0.0030709 -4.26291e-06
-18.0662 -0.00307582 -4.2728e-06
-18.0518 -0.00308075 -4.28349e-06
-18.0374 -0.00308568 -4.29335e-06
-18.0231 -0.00309062 -4.30416e-06
-18.0087 -0.00309556 -4.314e-06
-17.9944 -0.00310051 -4.32486e-06
-17.9801 -0.00310547 -4.33477e-06
-17.9658 -0.00311042 -4.3456e-06
-17.9516 -0.00311539 -4.35562e-06
-17.9373 -0.00312036 -4.36646e-06
-17.9231 -0.00312533 -4.3765e-06
-17.9089 -0.00313031 -4.38743e-06
-17.8947 -0.0031353 -4.39743e-06
-17.8805 -0.00314029 -4.40846e-06
-17.8664 -0.00314528 -4.4185e-06
-17.8523 -0.00315028 -4.42952e-06
-17.8382 -0.00315529 -4.43967e-06
-17.8241 -0.0031603 -4.45067e-06
-17.81 -0.00316532 -4.46089e-06
-17.7959 -0.00317034 -4.47195e-06
-17.7819 -0.00317537 -4.48214e-06
-17.7679 -0.0031804 -4.49331e-06
-17.7539 -0.00318544 -4.5035e-06
-17.7399 -0.00319049 -4.51472e-06
-17.7259 -0.00319554 -4.52498e-06
-17.712 -0.00320059 -4.53619e-06
-17.698 -0.00320565 -4.54655e-06
-17.6841 -0.00321072 -4.55776e-06
-17.6702 -0.0032158 -4.56816e-06
-17.6563 -0.00322087 -4.57945e-06
-17.6425 -0.00322596 -4.58983e-06
-17.6286 -0.00323105 -4.60122e-06
-17.6148 -0.00323615 -4.61162e-06
-17.601 -0.00324125 -4.62304e-06
-17.5872 -0.00324636 -4.63352e-06
-17.5734 -0.00325147 -4.64493e-06
-17.5596 -0.00325659 -4.6555e-06
-17.5459 -0.00326172 -4.66694e-06
-17.5321 -0.00326685 -4.67754e-06
-17.5184 -0.00327199 -4.68906e-06
-17.5047 -0.00327714 -4.69964e-06
-17.491 -0.00328229 -4.71126e-06
-17.4774 -0.00328745 -4.72186e-06
-17.4637 -0.00329261 -4.73351e-06
-17.4501 -0.00329778 -4.7442e-06
-17.4365 -0.00330296 -4.75584e-06
-17.4229 -0.00330814 -4.76662e-06
-17.4093 -0.00331333 -4.77829e-06
-17.3957 -0.00331852 -4.7891e-06
-17.3821 -0.00332372 -4.80085e-06
-17.3686 -0.00332893 -4.81166e-06
-17.3551 -0.00333414 -4.8235e-06
-17.3416 -0.00333937 -4.83433e-06
-17.3281 -0.00334459 -4.84621e-06
-17.3146 -0.00334983 -4.85712e-06
-17.3011 -0.00335507 -4.869e-06
-17.2876 -0.00336031 -4.88e-06
-17.2742 -0.00336557 -4.8919e-06
-17.2608 -0.00337083 -4.90294e-06
-17.2474 -0.00337609 -4.91492e-06
-17.234 -0.00338137 -4.92597e-06
-17.2206 -0.00338665 -4.93804e-06
-17.2072 -0.00339193 -4.9491e-06
-17.1939 -0.00339723 -4.96123e-06
-17.1805 -0.00340253 -4.97235e-06
-17.1672 -0.00340783 -4.98449e-06
-17.1539 -0.00341315 -4.99571e-06
-17.1406 -0.00341847 -5.00786e-06
-17.1273 -0.0034238 -5.01914e-06
-17.114 -0.00342913 -5.03135e-06
-17.1008 -0.00343447 -5.04265e-06
-17.0875 -0.00343982 -5.05495e-06
-17.0743 -0.00344518 -5.06626e-06
-17.0611 -0.00345054 -5.07864e-06
-17.0479 -0.00345591 -5.08999e-06
-17.0347 -0.00346129 -5.10241e-06
-17.0215 -0.00346667 -5.11384e-06
-17.0084 -0.00347206 -5.12627e-06
-16.9952 -0.00347746 -5.13778e-06
-16.9821 -0.00348287 -5.15024e-06
-16.969 -0.00348828 -5.16181e-06
-16.9559 -0.0034937 -5.17434e-06
-16.9428 -0.00349913 -5.18592e-06
-16.9297 -0.00350456 -5.19854e-06
-16.9166 -0.00351 -5.21014e-06
-16.9035 -0.00351545 -5.22283e-06
-16.8905 -0.00352091 -5.23449e-06
-16.8775 -0.00352637 -5.24721e-06
-16.8645 -0.00353184 -5.25895e-06
-16.8514 -0.00353732 -5.27169e-06
-16.8385 -0.00354281 -5.28351e-06
-16.8255 -0.0035483 -5.29629e-06
-16.8125 -0.0035538 -5.30815e-06
-16.7995 -0.00355931 -5.32101e-06
-16.7866 -0.00356483 -5.33289e-06
-16.7737 -0.00357035 -5.34584e-06
-16.7607 -0.00357589 -5.35775e-06
-16.7478 -0.00358143 -5.37077e-06
-16.7349 -0.00358697 -5.38274e-06
-16.7221 -0.00359253 -5.39578e-06
-16.7092 -0.00359809 -5.40784e-06
-16.6963 -0.00360366 -5.42091e-06
-16.6835 -0.00360924 -5.43304e-06
-16.6706 -0.00361483 -5.44616e-06
-16.6578 -0.00362042 -5.45834e-06
-16.645 -0.00362602 -5.47154e-06
-16.6322 -0.00363163 -5.48374e-06
-16.6194 -0.00363725 -5.49702e-06
-16.6066 -0.00364288 -5.50925e-06
-16.5938 -0.00364851 -5.52261e-06
-16.5811 -0.00365415 -5.5349e-06
-16.5683 -0.0036598 -5.5483e-06
-16.5556 -0.00366546 -5.56067e-06
-16.5429 -0.00367113 -5.57409e-06
-16.5302 -0.0036768 -5.58655e-06
-16.5175 -0.00368249 -5.60002e-06
-16.5048 -0.00368818 -5.61253e-06
-16.4921 -0.00369388 -5.62607e-06
-16.4794 -0.00369958 -5.63861e-06
-16.4668 -0.0037053 -5.65225e-06
-16.4541 -0.00371102 -5.66482e-06
-16.4415 -0.00371676 -5.67853e-06
-16.4289 -0.0037225 -5.69115e-06
-16.4163 -0.00372825 -5.70491e-06
-16.4037 -0.00373401 -5.71762e-06
-16.3911 -0.00373977 -5.73141e-06
-16.3785 -0.00374555 -5.7442e-06
-16.3659 -0.00375133 -5.75804e-06
-16.3534 -0.00375712 -5.77089e-06
-16.3408 -0.00376292 -5.78479e-06
-16.3283 -0.00376873 -5.79769e-06
-16.3158 -0.00377455 -5.81168e-06
-16.3032 -0.00378037 -5.82461e-06
-16.2907 -0.00378621 -5.83869e-06
-16.2782 -0.00379205 -5.85166e-06
-16.2658 -0.0037979 -5.8658e-06
-16.2533 -0.00380377 -5.87885e-06
-16.2408 -0.00380963 -5.89303e-06
-16.2284 -0.00381551 -5.90616e-06
-16.2159 -0.0038214 -5.92039e-06
-16.2035 -0.0038273 -5.9336e-06
-16.191 -0.0038332 -5.94788e-06
-16.1786 -0.00383912 -5.96115e-06
-16.1662 -0.00384504 -5.9755e-06
-16.1538 -0.00385097 -5.98881e-06
-16.1414 -0.00385691 -6.00326e-06
-16.1291 -0.00386286 -6.01661e-06
-16.1167 -0.00386882 -6.03114e-06
-16.1043 -0.00387479 -6.04454e-06
-16.092 -0.00388077 -6.05914e-06
-16.0797 -0.00388676 -6.07262e-06
-16.0673 -0.00389275 -6.08726e-06
-16.055 -0.00389876 -6.10083e-06
-16.0427 -0.00390477 -6.11551e-06
-16.0304 -0.00391079 -6.12916e-06
-16.0181 -0.00391683 -6.1439e-06
-16.0058 -0.00392287 -6.15761e-06
-15.9936 -0.00392892 -6.17244e-06
-15.9813 -0.00393498 -6.18618e-06
-15.9691 -0.00394105 -6.20111e-06
-15.9568 -0.00394713 -6.2149e-06
-15.9446 -0.00395322 -6.2299e-06
-15.9324 -0.00395932 -6.24375e-06
-15.9202 -0.00396543 -6.25882e-06
-15.9079 -0.00397155 -6.27276e-06
-15.8957 -0.00397767 -6.28787e-06
-15.8836 -0.00398381 -6.3019e-06
-15.8714 -0.00398996 -6.31706e-06
-15.8592 -0.00399612 -6.33117e-06
-15.8471 -0.00400228 -6.3464e-06
-15.8349 -0.00400846 -6.36057e-06
-15.8228 -0.00401464 -6.37589e-06
-15.8106 -0.00402084 -6.3901e-06
-15.7985 -0.00402704 -6.40551e-06
-15.7864 -0.00403326 -6.41977e-06
-15.7743 -0.00403948 -6.43527e-06
-15.7622 -0.00404572 -6.4496e-06
-15.7501 -0.00405196 -6.46517e-06
-15.738 -0.00405822 -6.47957e-06
-15.7259 -0.00406448 -6.4952e-06
-15.7139 -0.00407076 -6.50969e-06
-15.7018 -0.00407704 -6.52537e-06
-15.6898 -0.00408334 -6.53995e-06
-15.6777 -0.00408965 -6.55569e-06
-15.6657 -0.00409596 -6.57034e-06
-15.6537 -0.00410229 -6.58617e-06
-15.6417 -0.00410862 -6.60088e-06
-15.6297 -0.00411497 -6.6168e-06
-15.6177 -0.00412132 -6.63156e-06
-15.6057 -0.00412769 -6.64757e-06
-15.5937 -0.00413407 -6.66239e-06
-15.5818 -0.00414046 -6.67849e-06
-15.5698 -0.00414685 -6.69338e-06
-15.5578 -0.00415326 -6.70954e-06
-15.5459 -0.00415968 -6.72452e-06
-15.534 -0.00416611 -6.74075e-06
-15.522 -0.00417255 -6.75582e-06
-15.5101 -0.004179 -6.7721e-06
-15.4982 -0.00418546 -6.78726e-06
-15.4863 -0.00419193 -6.80362e-06
-15.4744 -0.00419842 -6.81885e-06
-15.4625 -0.00420491 -6.8353e-06
-15.4506 -0.00421141 -6.85058e-06
-15.4388 -0.00421793 -6.86713e-06
-15.4269 -0.00422445 -6.88247e-06
-15.415 -0.00423099 -6.89912e-06
-15.4032 -0.00423753 -6.91452e-06
-15.3913 -0.00424409 -6.93125e-06
-15.3795 -0.00425066 -6.94674e-06
-15.3677 -0.00425724 -6.96353e-06
-15.3559 -0.00426383 -6.97912e-06
-15.3441 -0.00427043 -6.99598e-06
-15.3323 -0.00427704 -7.01165e-06
-15.3205 -0.00428367 -7.02858e-06
-15.3087 -0.0042903 -7.04434e-06
-15.2969 -0.00429695 -7.06135e-06
-15.2851 -0.00430361 -7.07719e-06
-15.2734 -0.00431027 -7.09429e-06
-15.2616 -0.00431695 -7.11019e-06
-15.2499 -0.00432364 -7.1274e-06
-15.2381 -0.00433035 -7.14335e-06
-15.2264 -0.00433706 -7.16066e-06
-15.2147 -0.00434378 -7.17669e-06
-15.2029 -0.00435052 -7.19408e-06
-15.1912 -0.00435727 -7.2102e-06
-15.1795 -0.00436403 -7.22767e-06
-15.1678 -0.0043708 -7.24388e-06
-15.1561 -0.00437758 -7.26142e-06
-15.1445 -0.00438437 -7.27773e-06
-15.1328 -0.00439118 -7.29533e-06
-15.1211 -0.00439799 -7.31173e-06
-15.1095 -0.00440482 -7.32943e-06
-15.0978 -0.00441166 -7.34591e-06
-15.0862 -0.00441851 -7.3637e-06
-15.0745 -0.00442538 -7.38025e-06
-15.0629 -0.00443225 -7.39815e-06
-15.0513 -0.00443914 -7.41476e-06
-15.0397 -0.00444604 -7.43276e-06
-15.028 -0.00445295 -7.44945e-06
-15.0164 -0.00445987 -7.46755e-06
-15.0048 -0.00446681 -7.48432e-06
-14.9933 -0.00447375 -7.5025e-06
-14.9817 -0.00448071 -7.51937e-06
-14.9701 -0.00448768 -7.53762e-06
-14.9585 -0.00449467 -7.5546e-06
-14.947 -0.00450166 -7.57293e-06
-14.9354 -0.00450867 -7.59e-06
-14.9239 -0.00451569 -7.60842e-06
-14.9123 -0.00452272 -7.62558e-06
-14.9008 -0.00452977 -7.6441e-06
-14.8893 -0.00453682 -7.66133e-06
-14.8778 -0.00454389 -7.67996e-06
-14.8662 -0.00455097 -7.69726e-06
-14.8547 -0.00455807 -7.716e-06
-14.8432 -0.00456517 -7.73338e-06
-14.8317 -0.00457229 -7.75222e-06
-14.8203 -0.00457942 -7.76969e-06
-14.8088 -0.00458656 -7.78862e-06
-14.7973 -0.00459372 -7.80619e-06
-14.7858 -0.00460089 -7.8252e-06
-14.7744 -0.00460807 -7.84287e-06
-14.7629 -0.00461527 -7.86197e-06
-14.7515 -0.00462247 -7.87975e-06
-14.7401 -0.00462969 -7.89893e-06
-14.7286 -0.00463693 -7.91681e-06
-14.7172 -0.00464417 -7.93609e-06
-14.7058 -0.00465143 -7.95405e-06
-14.6944 -0.0046587 -7.97344e-06
-14.683 -0.00466598 -7.99148e-06
-14.6716 -0.00467328 -8.01098e-06
-14.6602 -0.00468059 -8.02911e-06
-14.6488 -0.00468792 -8.04872e-06
-14.6374 -0.00469525 -8.06693e-06
-14.626 -0.0047026 -8.08665e-06
-14.6146 -0.00470996 -8.10495e-06
-14.6033 -0.00471734 -8.12477e-06
-14.5919 -0.00472473 -8.14318e-06
-14.5806 -0.00473213 -8.16309e-06
-14.5692 -0.00473955 -8.1816e-06
-14.5579 -0.00474698 -8.2016e-06
-14.5466 -0.00475442 -8.22023e-06
-14.5352 -0.00476188 -8.24032e-06
-14.5239 -0.00476935 -8.25905e-06
-14.5126 -0.00477683 -8.27924e-06
-14.5013 -0.00478433 -8.29807e-06
-14.49 -0.00479184 -8.31837e-06
-14.4787 -0.00479936 -8.33729e-06
-14.4674 -0.0048069 -8.35771e-06
-14.4561 -0.00481445 -8.37671e-06
-14.4449 -0.00482202 -8.39726e-06
-14.4336 -0.0048296 -8.41634e-06
-14.4223 -0.00483719 -8.437e-06
-14.4111 -0.00484479 -8.45619e-06
-14.3998 -0.00485242 -8.47695e-06
-14.3886 -0.00486005 -8.49625e-06
-14.3773 -0.0048677 -8.51711e-06
-14.3661 -0.00487536 -8.53652e-06
-14.3549 -0.00488304 -8.55748e-06
-14.3437 -0.00489073 -8.57701e-06
-14.3324 -0.00489844 -8.59807e-06
-14.3212 -0.00490615 -8.6177e-06
-14.31 -0.00491389 -8.63887e-06
-14.2988 -0.00492164 -8.65861e-06
-14.2876 -0.0049294 -8.67989e-06
-14.2765 -0.00493718 -8.69973e-06
-14.2653 -0.00494497 -8.72114e-06
-14.2541 -0.00495277 -8.74107e-06
-14.2429 -0.00496059 -8.7626e-06
-14.2318 -0.00496843 -8.78262e-06
-14.2206 -0.00497628 -8.80428e-06
-14.2095 -0.00498414 -8.82441e-06
-14.1983 -0.00499202 -8.84618e-06
-14.1872 -0.00499991 -8.86642e-06
-14.176 -0.00500782 -8.8883e-06
-14.1649 -0.00501574 -8.90866e-06
-14.1538 -0.00502368 -8.93064e-06
-14.1427 -0.00503163 -8.95112e-06
-14.1316 -0.0050396 -8.97321e-06
-14.1204 -0.00504758 -8.99381e-06
-14.1093 -0.00505558 -9.01601e-06
-14.0982 -0.00506359 -9.03673e-06
-14.0872 -0.00507162 -9.05905e-06
-14.0761 -0.00507966 -9.07987e-06
-14.065 -0.00508772 -9.10232e-06
-14.0539 -0.00509579 -9.12325e-06
-14.0429 -0.00510388 -9.14582e-06
-14.0318 -0.00511198 -9.16685e-06
-14.0207 -0.0051201 -9.18956e-06
-14.0097 -0.00512824 -9.2107e-06
-13.9986 -0.00513639 -9.23354e-06
-13.9876 -0.00514455 -9.25478e-06
-13.9766 -0.00515273 -9.27775e-06
-13.9655 -0.00516093 -9.29911e-06
-13.9545 -0.00516914 -9.32219e-06
-13.9435 -0.00517737 -9.34368e-06
-13.9325 -0.00518561 -9.36688e-06
-13.9215 -0.00519387 -9.38849e-06
-13.9105 -0.00520214 -9.4118e-06
-13.8995 -0.00521044 -9.43355e-06
-13.8885 -0.00521874 -9.45698e-06
-13.8775 -0.00522706 -9.47885e-06
-13.8665 -0.0052354 -9.50241e-06
-13.8555 -0.00524376 -9.52439e-06
-13.8445 -0.00525213 -9.54808e-06
-13.8336 -0.00526051 -9.57018e-06
-13.8226 -0.00526892 -9.59401e-06
-13.8117 -0.00527734 -9.61622e-06
-13.8007 -0.00528577 -9.64019e-06
-13.7898 -0.00529422 -9.66251e-06
-13.7788 -0.00530269 -9.68663e-06
-13.7679 -0.00531118 -9.70906e-06
-13.757 -0.00531968 -9.73331e-06
-13.746 -0.00532819 -9.75588e-06
-13.7351 -0.00533673 -9.78025e-06
-13.7242 -0.00534528 -9.80295e-06
-13.7133 -0.00535385 -9.82745e-06
-13.7024 -0.00536243 -9.85028e-06
-13.6915 -0.00537103 -9.8749e-06
-13.6806 -0.00537965 -9.89787e-06
-13.6697 -0.00538828 -9.92262e-06
-13.6588 -0.00539693 -9.94573e-06
-13.6479 -0.0054056 -9.97061e-06
-13.637 -0.00541429 -9.99385e-06
-13.6262 -0.00542299 -1.00189e-05
-13.6153 -0.00543171 -1.00422e-05
-13.6044 -0.00544044 -1.00674e-05
-13.5936 -0.0054492 -1.00909e-05
-13.5827 -0.00545797 -1.01162e-05
-13.5719 -0.00546676 -1.01398e-05
-13.5611 -0.00547556 -1.01653e-05
-13.5502 -0.00548438 -1.0189e-05
-13.5394 -0.00549322 -1.02146e-05
-13.5286 -0.00550208 -1.02385e-05
-13.5177 -0.00551096 -1.02642e-05
-13.5069 -0.00551985 -1.02882e-05
-13.4961 -0.00552876 -1.03141e-05
-13.4853 -0.00553769 -1.03383e-05
-13.4745 -0.00554663 -1.03643e-05
-13.4637 -0.0055556 -1.03886e-05
-13.4529 -0.00556458 -1.04147e-05
-13.4421 -0.00557358 -1.04392e-05
-13.4313 -0.0055826 -1.04655e-05
-13.4206 -0.00559163 -1.04901e-05
-13.4098 -0.00560069 -1.05165e-05
-13.399 -0.00560976 -1.05412e-05
-13.3882 -0.00561885 -1.05678e-05
-13.3775 -0.00562795 -1.05927e-05
-13.3667 -0.00563708 -1.06194e-05
-13.356 -0.00564623 -1.06444e-05
-13.3452 -0.00565539 -1.06714e-05
-13.3345 -0.00566457 -1.06965e-05
-13.3237 -0.00567377 -1.07236e-05
-13.313 -0.00568299 -1.07488e-05
-13.3023 -0.00569222 -1.0776e-05
-13.2916 -0.00570148 -1.08014e-05
-13.2808 -0.00571075 -1.08288e-05
-13.2701 -0.00572005 -1.08544e-05
-13.2594 -0.00572936 -1.08819e-05
-13.2487 -0.00573869 -1.09076e-05
-13.238 -0.00574804 -1.09353e-05
-13.2273 -0.00575741 -1.09612e-05
-13.2166 -0.0057668 -1.0989e-05
-13.2059 -0.0057762 -1.1015e-05
-13.1953 -0.00578563 -1.1043e-05
-13.1846 -0.00579507 -1.10692e-05
-13.1739 -0.00580454 -1.10973e-05
-13.1632 -0.00581402 -1.11236e-05
-13.1526 -0.00582352 -1.1152e-05
-13.1419 -0.00583305 -1.11784e-05
-13.1312 -0.00584259 -1.12069e-05
-13.1206 -0.00585215 -1.12335e-05
-13.1099 -0.00586173 -1.12622e-05
-13.0993 -0.00587133 -1.12889e-05
-13.0887 -0.00588095 -1.13178e-05
-13.078 -0.00589059 -1.13446e-05
-13.0674 -0.00590025 -1.13737e-05
-13.0568 -0.00590993 -1.14007e-05
-13.0462 -0.00591963 -1.14299e-05
-13.0355 -0.00592935 -1.14571e-05
-13.0249 -0.00593909 -1.14864e-05
-13.0143 -0.00594885 -1.15138e-05
-13.0037 -0.00595863 -1.15433e-05
-12.9931 -0.00596843 -1.15708e-05
-12.9825 -0.00597825 -1.16005e-05
-12.9719 -0.0059881 -1.16282e-05
-12.9613 -0.00599796 -1.1658e-05
-12.9508 -0.00600784 -1.16859e-05
-12.9402 -0.00601774 -1.17159e-05
-12.9296 -0.00602767 -1.1744e-05
-12.919 -0.00603761 -1.17741e-05
-12.9085 -0.00604757 -1.18024e-05
-12.8979 -0.00605756 -1.18327e-05
-12.8873 -0.00606757 -1.18611e-05
-12.8768 -0.00607759 -1.18916e-05
-12.8662 -0.00608764 -1.19201e-05
-12.8557 -0.00609771 -1.19509e-05
-12.8451 -0.0061078 -1.19795e-05
-12.8346 -0.00611791 -1.20105e-05
-12.8241 -0.00612805 -1.20393e-05
-12.8135 -0.0061382 -1.20704e-05
-12.803 -0.00614838 -1.20994e-05
-12.7925 -0.00615857 -1.21307e-05
-12.782 -0.00616879 -1.21599e-05
-12.7715 -0.00617903 -1.21914e-05
-12.761 -0.0061893 -1.22207e-05
-12.7505 -0.00619958 -1.22524e-05
-12.74 -0.00620988 -1.22819e-05
-12.7295 -0.00622021 -1.23138e-05
-12.719 -0.00623056 -1.23435e-05
-12.7085 -0.00624093 -1.23755e-05
-12.698 -0.00625132 -1.24054e-05
-12.6875 -0.00626174 -1.24376e-05
-12.677 -0.00627218 -1.24677e-05
-12.6666 -0.00628264 -1.25001e-05
-12.6561 -0.00629312 -1.25304e-05
-12.6456 -0.00630362 -1.25629e-05
-12.6352 -0.00631415 -1.25934e-05
-12.6247 -0.0063247 -1.26262e-05
-12.6143 -0.00633527 -1.26568e-05
-12.6038 -0.00634586 -1.26898e-05
-12.5934 -0.00635648 -1.27206e-05
-12.5829 -0.00636712 -1.27538e-05
-12.5725 -0.00637778 -1.27848e-05
-12.562 -0.00638847 -1.28182e-05
-12.5516 -0.00639918 -1.28493e-05
-12.5412 -0.00640991 -1.28829e-05
-12.5308 -0.00642066 -1.29143e-05
-12.5203 -0.00643144 -1.29481e-05
-12.5099 -0.00644224 -1.29796e-05
-12.4995 -0.00645307 -1.30136e-05
-12.4891 -0.00646392 -1.30453e-05
-12.4787 -0.00647479 -1.30795e-05
-12.4683 -0.00648568 -1.31115e-05
-12.4579 -0.0064966 -1.31459e-05
-12.4475 -0.00650754 -1.3178e-05
-12.4371 -0.00651851 -1.32126e-05
-12.4268 -0.0065295 -1.3245e-05
-12.4164 -0.00654051 -1.32797e-05
-12.406 -0.00655155 -1.33123e-05
-12.3956 -0.00656261 -1.33473e-05
-12.3853 -0.0065737 -1.338e-05
-12.3749 -0.00658481 -1.34153e-05
-12.3645 -0.00659594 -1.34482e-05
-12.3542 -0.0066071 -1.34837e-05
-12.3438 -0.00661828 -1.35168e-05
-12.3335 -0.00662949 -1.35525e-05
-12.3231 -0.00664073 -1.35858e-05
-12.3128 -0.00665198 -1.36217e-05
-12.3024 -0.00666326 -1.36552e-05
-12.2921 -0.00667457 -1.36913e-05
-12.2818 -0.0066859 -1.3725e-05
-12.2714 -0.00669726 -1.37614e-05
-12.2611 -0.00670864 -1.37953e-05
-12.2508 -0.00672005 -1.38319e-05
-12.2405 -0.00673148 -1.3866e-05
-12.2301 -0.00674294 -1.39028e-05
-12.2198 -0.00675442 -1.39372e-05
-12.2095 -0.00676593 -1.39742e-05
-12.1992 -0.00677746 -1.40088e-05
-12.1889 -0.00678902 -1.4046e-05
-12.1786 -0.0068006 -1.40808e-05
-12.1683 -0.00681221 -1.41182e-05
-12.158 -0.00682385 -1.41533e-05
-12.1478 -0.00683551 -1.41909e-05
-12.1375 -0.0068472 -1.42262e-05
-12.1272 -0.00685891 -1.42641e-05
-12.1169 -0.00687065 -1.42996e-05
-12.1066 -0.00688242 -1.43377e-05
-12.0964 -0.00689421 -1.43734e-05
-12.0861 -0.00690603 -1.44118e-05
-12.0759 -0.00691788 -1.44477e-05
-12.0656 -0.00692975 -1.44863e-05
-12.0553 -0.00694165 -1.45224e-05
-12.0451 -0.00695358 -1.45613e-05
-12.0348 -0.00696553 -1.45976e-05
-12.0246 -0.00697751 -1.46368e-05
-12.0144 -0.00698952 -1.46733e-05
-12.0041 -0.00700155 -1.47127e-05
-11.9939 -0.00701361 -1.47495e-05
-11.9837 -0.0070257 -1.47891e-05
-11.9734 -0.00703781 -1.48262e-05
-11.9632 -0.00704996 -1.4866e-05
-11.953 -0.00706213 -1.49033e-05
-11.9428 -0.00707433 -1.49434e-05
-11.9325 -0.00708655 -1.49809e-05
-11.9223 -0.0070988 -1.50212e-05
-11.9121 -0.00711109 -1.5059e-05
-11.9019 -0.00712339 -1.50996e-05
-11.8917 -0.00713573 -1.51376e-05
-11.8815 -0.0071481 -1.51785e-05
-11.8713 -0.00716049 -1.52167e-05
-11.8611 -0.00717291 -1.52578e-05
-11.851 -0.00718536 -1.52963e-05
-11.8408 -0.00719784 -1.53377e-05
-11.8306 -0.00721035 -1.53764e-05
-11.8204 -0.00722289 -1.5418e-05
-11.8102 -0.00723545 -1.5457e-05
-11.8001 -0.00724804 -1.54989e-05
-11.7899 -0.00726067 -1.55381e-05
-11.7797 -0.00727332 -1.55803e-05
-11.7696 -0.007286 -1.56198e-05
-11.7594 -0.00729871 -1.56622e-05
-11.7493 -0.00731145 -1.57019e-05
-11.7391 -0.00732422 -1.57447e-05
-11.729 -0.00733701 -1.57846e-05
-11.7188 -0.00734984 -1.58276e-05
-11.7087 -0.0073627 -1.58678e-05
-11.6985 -0.00737559 -1.59111e-05
-11.6884 -0.0073885 -1.59516e-05
-11.6783 -0.00740145 -1.59952e-05
-11.6681 -0.00741443 -1.60359e-05
-11.658 -0.00742744 -1.60797e-05
-11.6479 -0.00744047 -1.61207e-05
-11.6378 -0.00745354 -1.61648e-05
-11.6277 -0.00746664 -1.62061e-05
-11.6176 -0.00747977 -1.62505e-05
-11.6074 -0.00749293 -1.62921e-05
-11.5973 -0.00750612 -1.63367e-05
-11.5872 -0.00751934 -1.63786e-05
-11.5771 -0.00753259 -1.64235e-05
-11.567 -0.00754588 -1.64656e-05
-11.5569 -0.00755919 -1.65109e-05
-11.5469 -0.00757254 -1.65532e-05
-11.5368 -0.00758591 -1.65988e-05
-11.5267 -0.00759932 -1.66414e-05
-11.5166 -0.00761276 -1.66873e-05
-11.5065 -0.00762623 -1.67302e-05
-11.4964 -0.00763974 -1.67763e-05
-11.4864 -0.00765327 -1.68195e-05
-11.4763 -0.00766684 -1.6866e-05
-11.4662 -0.00768044 -1.69095e-05
-11.4562 -0.00769407 -1.69562e-05
-11.4461 -0.00770774 -1.7e-05
-11.4361 -0.00772143 -1.70471e-05
-11.426 -0.00773516 -1.70911e-05
-11.4159 -0.00774892 -1.71385e-05
-11.4059 -0.00776272 -1.71828e-05
-11.3959 -0.00777654 -1.72305e-05
-11.3858 -0.00779041 -1.72751e-05
-11.3758 -0.0078043 -1.73231e-05
-11.3657 -0.00781822 -1.73681e-05
-11.3557 -0.00783218 -1.74164e-05
-11.3457 -0.00784618 -1.74616e-05
-11.3356 -0.0078602 -1.75102e-05
-11.3256 -0.00787426 -1.75558e-05
-11.3156 -0.00788836 -1.76047e-05
-11.3056 -0.00790249 -1.76506e-05
-11.2956 -0.00791665 -1.76998e-05
-11.2856 -0.00793084 -1.7746e-05
-11.2755 -0.00794507 -1.77956e-05
-11.2655 -0.00795934 -1.7842e-05
-11.2555 -0.00797363 -1.78919e-05
-11.2455 -0.00798797 -1.79387e-05
-11.2355 -0.00800234 -1.7989e-05
-11.2255 -0.00801674 -1.8036e-05
-11.2156 -0.00803117 -1.80866e-05
-11.2056 -0.00804565 -1.8134e-05
-11.1956 -0.00806015 -1.8185e-05
-11.1856 -0.0080747 -1.82327e-05
-11.1756 -0.00808927 -1.82839e-05
-11.1656 -0.00810389 -1.8332e-05
-11.1557 -0.00811854 -1.83836e-05
-11.1457 -0.00813322 -1.84319e-05
-11.1357 -0.00814794 -1.84839e-05
-11.1258 -0.0081627 -1.85326e-05
-11.1158 -0.00817749 -1.85849e-05
-11.1058 -0.00819232 -1.86339e-05
-11.0959 -0.00820718 -1.86866e-05
-11.0859 -0.00822208 -1.87359e-05
-11.076 -0.00823702 -1.87889e-05
-11.066 -0.00825199 -1.88386e-05
-11.0561 -0.008267 -1.8892e-05
-11.0461 -0.00828205 -1.8942e-05
-11.0362 -0.00829714 -1.89957e-05
-11.0263 -0.00831226 -1.90461e-05
-11.0163 -0.00832742 -1.91002e-05
-11.0064 -0.00834262 -1.91509e-05
-10.9965 -0.00835785 -1.92054e-05
-10.9865 -0.00837312 -1.92564e-05
-10.9766 -0.00838843 -1.93112e-05
-10.9667 -0.00840378 -1.93626e-05
-10.9568 -0.00841916 -1.94179e-05
-10.9469 -0.00843459 -1.94696e-05
-10.9369 -0.00845005 -1.95252e-05
-10.927 -0.00846555 -1.95773e-05
-10.9171 -0.00848109 -1.96333e-05
-10.9072 -0.00849667 -1.96857e-05
-10.8973 -0.00851228 -1.97421e-05
-10.8874 -0.00852794 -1.97949e-05
-10.8775 -0.00854363 -1.98517e-05
-10.8676 -0.00855937 -1.99048e-05
-10.8577 -0.00857514 -1.9962e-05
-10.8478 -0.00859095 -2.00155e-05
-10.838 -0.0086068 -2.00731e-05
-10.8281 -0.00862269 -2.0127e-05
-10.8182 -0.00863863 -2.01849e-05
-10.8083 -0.0086546 -2.02392e-05
-10.7984 -0.00867061 -2.02975e-05
-10.7886 -0.00868666 -2.03522e-05
-10.7787 -0.00870275 -2.04109e-05
-10.7688 -0.00871889 -2.0466e-05
-10.759 -0.00873506 -2.05251e-05
-10.7491 -0.00875128 -2.05805e-05
-10.7392 -0.00876753 -2.06401e-05
-10.7294 -0.00878383 -2.06959e-05
-10.7195 -0.00880017 -2.07559e-05
-10.7097 -0.00881655 -2.08121e-05
-10.6998 -0.00883297 -2.08725e-05
-10.69 -0.00884943 -2.09291e-05
-10.6801 -0.00886594 -2.09899e-05
-10.6703 -0.00888248 -2.10469e-05
-10.6605 -0.00889907 -2.11081e-05
-10.6506 -0.0089157 -2.11655e-05
-10.6408 -0.00893238 -2.12272e-05
-10.631 -0.0089491 -2.1285e-05
-10.6211 -0.00896585 -2.13471e-05
-10.6113 -0.00898266 -2.14053e-05
-10.6015 -0.0089995 -2.14678e-05
-10.5917 -0.00901639 -2.15265e-05
-10.5819 -0.00903332 -2.15894e-05
-10.572 -0.0090503 -2.16485e-05
-10.5622 -0.00906732 -2.17119e-05
-10.5524 -0.00908438 -2.17714e-05
-10.5426 -0.00910149 -2.18352e-05
-10.5328 -0.00911864 -2.18951e-05
-10.523 -0.00913583 -2.19594e-05
-10.5132 -0.00915307 -2.20197e-05
-10.5034 -0.00917036 -2.20845e-05
-10.4936 -0.00918768 -2.21452e-05
-10.4838 -0.00920506 -2.22105e-05
-10.474 -0.00922248 -2.22717e-05
-10.4642 -0.00923994 -2.23374e-05
-10.4545 -0.00925745 -2.2399e-05
-10.4447 -0.00927501 -2.24652e-05
-10.4349 -0.00929261 -2.25272e-05
-10.4251 -0.00931025 -2.25939e-05
-10.4153 -0.00932795 -2.26563e-05
-10.4056 -0.00934568 -2.27235e-05
-10.3958 -0.00936347 -2.27864e-05
-10.386 -0.0093813 -2.2854e-05
-10.3763 -0.00939918 -2.29174e-05
-10.3665 -0.00941711 -2.29855e-05
-10.3567 -0.00943508 -2.30494e-05
-10.347 -0.0094531 -2.31179e-05
-10.3372 -0.00947116 -2.31823e-05
-10.3275 -0.00948928 -2.32513e-05
-10.3177 -0.00950744 -2.33161e-05
-10.308 -0.00952565 -2.33857e-05
-10.2982 -0.00954391 -2.3451e-05
-10.2885 -0.00956222 -2.3521e-05
-10.2787 -0.00958057 -2.35868e-05
-10.269 -0.00959897 -2.36574e-05
-10.2593 -0.00961743 -2.37236e-05
-10.2495 -0.00963593 -2.37947e-05
-10.2398 -0.00965448 -2.38614e-05
-10.2301 -0.00967308 -2.3933e-05
-10.2204 -0.00969173 -2.40002e-05
-10.2106 -0.00971042 -2.40723e-05
-10.2009 -0.00972917 -2.414e-05
-10.1912 -0.00974797 -2.42127e-05
-10.1815 -0.00976682 -2.42808e-05
-10.1718 -0.00978572 -2.4354e-05
-10.162 -0.00980467 -2.44227e-05
-10.1523 -0.00982367 -2.44964e-05
-10.1426 -0.00984272 -2.45656e-05
-10.1329 -0.00986182 -2.46399e-05
-10.1232 -0.00988098 -2.47096e-05
-10.1135 -0.00990018 -2.47844e-05
-10.1038 -0.00991944 -2.48546e-05
-10.0941 -0.00993875 -2.493e-05
-10.0844 -0.00995811 -2.50007e-05
-10.0747 -0.00997752 -2.50766e-05
-10.065 -0.00999698 -2.51479e-05
-10.0554 -0.0100165 -2.52244e-05
-10.0457 -0.0100361 -2.52962e-05
-10.036 -0.0100557 -2.53732e-05
-10.0263 -0.0100754 -2.54456e-05
-10.0166 -0.0100951 -2.55232e-05
-10.007 -0.0101149 -2.5596e-05
-9.99729 -0.0101347 -2.56742e-05
-9.98761 -0.0101546 -2.57477e-05
-9.97795 -0.0101746 -2.58264e-05
-9.96828 -0.0101946 -2.59004e-05
-9.95862 -0.0102146 -2.59798e-05
-9.94895 -0.0102347 -2.60543e-05
-9.93929 -0.0102549 -2.61343e-05
-9.92964 -0.0102751 -2.62093e-05
-9.91998 -0.0102954 -2.62899e-05
-9.91033 -0.0103157 -2.63655e-05
-9.90068 -0.0103361 -2.64467e-05
-9.89103 -0.0103565 -2.65229e-05
-9.88138 -0.010377 -2.66047e-05
-9.87174 -0.0103976 -2.66815e-05
-9.8621 -0.0104182 -2.67639e-05
-9.85246 -0.0104389 -2.68413e-05
-9.84282 -0.0104596 -2.69243e-05
-9.83318 -0.0104804 -2.70022e-05
-9.82355 -0.0105012 -2.70859e-05
-9.81392 -0.0105221 -2.71644e-05
-9.80429 -0.0105431 -2.72488e-05
-9.79467 -0.0105641 -2.73279e-05
-9.78504 -0.0105852 -2.74128e-05
-9.77542 -0.0106063 -2.74926e-05
-9.7658 -0.0106275 -2.75782e-05
-9.75618 -0.0106488 -2.76585e-05
-9.74657 -0.0106701 -2.77448e-05
-9.73695 -0.0106914 -2.78257e-05
-9.72734 -0.0107129 -2.79126e-05
-9.71773 -0.0107343 -2.79942e-05
-9.70812 -0.0107559 -2.80818e-05
-9.69852 -0.0107775 -2.8164e-05
-9.68892 -0.0107992 -2.82522e-05
-9.67932 -0.0108209 -2.83351e-05
-9.66972 -0.0108427 -2.8424e-05
-9.66012 -0.0108645 -2.85075e-05
-9.65053 -0.0108865 -2.85971e-05
-9.64094 -0.0109084 -2.86812e-05
-9.63135 -0.0109305 -2.87715e-05
-9.62176 -0.0109526 -2.88563e-05
-9.61217 -0.0109747 -2.89473e-05
-9.60259 -0.010997 -2.90327e-05
-9.59301 -0.0110193 -2.91244e-05
-9.58343 -0.0110416 -2.92105e-05
-9.57385 -0.011064 -2.93029e-05
-9.56428 -0.0110865 -2.93897e-05
-9.5547 -0.011109 -2.94829e-05
-9.54513 -0.0111317 -2.95703e-05
-9.53556 -0.0111543 -2.96642e-05
-9.526 -0.0111771 -2.97523e-05
-9.51643 -0.0111999 -2.98469e-05
-9.50687 -0.0112227 -2.99357e-05
-9.49731 -0.0112457 -3.00311e-05
-9.48775 -0.0112687 -3.01206e-05
-9.47819 -0.0112917 -3.02167e-05
-9.46864 -0.0113149 -3.03069e-05
-9.45908 -0.0113381 -3.04038e-05
-9.44953 -0.0113613 -3.04947e-05
-9.43999 -0.0113847 -3.05923e-05
-9.43044 -0.011408 -3.06839e-05
-9.42089 -0.0114315 -3.07823e-05
-9.41135 -0.011455 -3.08747e-05
-9.40181 -0.0114786 -3.09738e-05
-9.39227 -0.0115023 -3.1067e-05
-9.38274 -0.0115261 -3.11669e-05
-9.3732 -0.0115499 -3.12607e-05
-9.36367 -0.0115737 -3.13615e-05
-9.35414 -0.0115977 -3.14561e-05
-9.34461 -0.0116217 -3.15576e-05
-9.33509 -0.0116458 -3.1653e-05
-9.32556 -0.0116699 -3.17553e-05
-9.31604 -0.0116942 -3.18514e-05
-9.30652 -0.0117185 -3.19546e-05
-9.297 -0.0117428 -3.20515e-05
-9.28748 -0.0117673 -3.21554e-05
-9.27797 -0.0117918 -3.22531e-05
-9.26846 -0.0118164 -3.23579e-05
-9.25895 -0.011841 -3.24564e-05
-9.24944 -0.0118658 -3.2562e-05
-9.23993 -0.0118906 -3.26613e-05
-9.23043 -0.0119154 -3.27678e-05
-9.22093 -0.0119404 -3.28679e-05
-9.21143 -0.0119654 -3.29752e-05
-9.20193 -0.0119905 -3.30761e-05
-9.19243 -0.0120157 -3.31843e-05
-9.18293 -0.0120409 -3.3286e-05
-9.17344 -0.0120662 -3.33951e-05
-9.16395 -0.0120916 -3.34976e-05
-9.15446 -0.0121171 -3.36076e-05
-9.14497 -0.0121426 -3.37109e-05
-9.13549 -0.0121683 -3.38218e-05
-9.12601 -0.012194 -3.3926e-05
-9.11653 -0.0122197 -3.40378e-05
-9.10705 -0.0122456 -3.41428e-05
-9.09757 -0.0122715 -3.42556e-05
-9.08809 -0.0122975 -3.43614e-05
-9.07862 -0.0123236 -3.44751e-05
-9.06915 -0.0123498 -3.45818e-05
-9.05968 -0.012376 -3.46964e-05
-9.05021 -0.0124023 -3.4804e-05
-9.04074 -0.0124287 -3.49195e-05
-9.03128 -0.0124552 -3.5028e-05
-9.02182 -0.0124818 -3.51445e-05
-9.01236 -0.0125084 -3.52539e-05
-9.0029 -0.0125351 -3.53713e-05
-8.99344 -0.0125619 -3.54817e-05
-8.98399 -0.0125888 -3.56001e-05
-8.97453 -0.0126158 -3.57113e-05
-8.96508 -0.0126428 -3.58307e-05
-8.95563 -0.01267 -3.59429e-05
-8.94618 -0.0126972 -3.60632e-05
-8.93674 -0.0127245 -3.61763e-05
-8.92729 -0.0127518 -3.62976e-05
-8.91785 -0.0127793 -3.64117e-05
-8.90841 -0.0128068 -3.65341e-05
-8.89897 -0.0128345 -3.66491e-05
-8.88954 -0.0128622 -3.67724e-05
-8.8801 -0.01289 -3.68885e-05
-8.87067 -0.0129179 -3.70128e-05
-8.86124 -0.0129458 -3.71298e-05
-8.85181 -0.0129739 -3.72552e-05
-8.84238 -0.013002 -3.73732e-05
-8.83296 -0.0130303 -3.74997e-05
-8.82353 -0.0130586 -3.76186e-05
-8.81411 -0.013087 -3.77462e-05
-8.80469 -0.0131155 -3.78662e-05
-8.79527 -0.013144 -3.79948e-05
-8.78586 -0.0131727 -3.81158e-05
-8.77644 -0.0132015 -3.82455e-05
-8.76703 -0.0132303 -3.83675e-05
-8.75762 -0.0132593 -3.84983e-05
-8.74821 -0.0132883 -3.86213e-05
-8.7388 -0.0133174 -3.87533e-05
-8.7294 -0.0133466 -3.88773e-05
-8.71999 -0.0133759 -3.90104e-05
-8.71059 -0.0134053 -3.91355e-05
-8.70119 -0.0134348 -3.92698e-05
-8.69179 -0.0134643 -3.93959e-05
-8.68239 -0.013494 -3.95313e-05
-8.673 -0.0135238 -3.96586e-05
-8.6636 -0.0135536 -3.97951e-05
-8.65421 -0.0135836 -3.99235e-05
-8.64482 -0.0136136 -4.00612e-05
-8.63543 -0.0136437 -4.01907e-05
-8.62605 -0.013674 -4.03296e-05
-8.61666 -0.0137043 -4.04601e-05
-8.60728 -0.0137347 -4.06002e-05
-8.5979 -0.0137652 -4.07319e-05
-8.58852 -0.0137959 -4.08732e-05
-8.57914 -0.0138266 -4.10061e-05
-8.56976 -0.0138574 -4.11486e-05
-8.56039 -0.0138883 -4.12826e-05
-8.55102 -0.0139193 -4.14264e-05
-8.54165 -0.0139504 -4.15616e-05
-8.53228 -0.0139816 -4.17066e-05
-8.52291 -0.0140129 -4.1843e-05
-8.51354 -0.0140443 -4.19892e-05
-8.50418 -0.0140758 -4.21268e-05
-8.49482 -0.0141074 -4.22743e-05
-8.48546 -0.0141392 -4.24131e-05
-8.4761 -0.014171 -4.25619e-05
-8.46674 -0.0142029 -4.2702e-05
-8.45738 -0.0142349 -4.2852e-05
-8.44803 -0.014267 -4.29933e-05
-8.43868 -0.0142992 -4.31447e-05
-8.42933 -0.0143316 -4.32873e-05
-8.41998 -0.014364 -4.344e-05
-8.41063 -0.0143965 -4.35838e-05
-8.40128 -0.0144292 -4.37379e-05
-8.39194 -0.0144619 -4.38829e-05
-8.3826 -0.0144948 -4.40384e-05
-8.37326 -0.0145277 -4.41847e-05
-8.36392 -0.0145608 -4.43416e-05
-8.35458 -0.014594 -4.44892e-05
-8.34525 -0.0146273 -4.46475e-05
-8.33591 -0.0146607 -4.47964e-05
-8.32658 -0.0146942 -4.49561e-05
-8.31725 -0.0147278 -4.51064e-05
-8.30792 -0.0147615 -4.52675e-05
-8.29859 -0.0147953 -4.54191e-05
-8.28926 -0.0148293 -4.55817e-05
-8.27994 -0.0148633 -4.57346e-05
-8.27062 -0.0148975 -4.58987e-05
-8.2613 -0.0149318 -4.6053e-05
-8.25198 -0.0149662 -4.62185e-05
-8.24266 -0.0150007 -4.63742e-05
-8.23334 -0.0150353 -4.65413e-05
-8.22403 -0.0150701 -4.66984e-05
-8.21472 -0.0151049 -4.68669e-05
-8.2054 -0.0151399 -4.70255e-05
-8.19609 -0.015175 -4.71955e-05
-8.18679 -0.0152102 -4.73555e-05
-8.17748 -0.0152455 -4.75271e-05
-8.16817 -0.0152809 -4.76886e-05
-8.15887 -0.0153165 -4.78617e-05
-8.14957 -0.0153522 -4.80246e-05
-8.14027 -0.015388 -4.81994e-05
-8.13097 -0.0154239 -4.83638e-05
-8.12167 -0.0154599 -4.85401e-05
-8.11238 -0.0154961 -4.87061e-05
-8.10308 -0.0155324 -4.8884e-05
-8.09379 -0.0155688 -4.90515e-05
-8.0845 -0.0156053 -4.9231e-05
-8.07521 -0.0156419 -4.94001e-05
-8.06592 -0.0156787 -4.95813e-05
-8.05664 -0.0157156 -4.97519e-05
-8.04735 -0.0157526 -4.99347e-05
-8.03807 -0.0157898 -5.01069e-05
-8.02879 -0.015827 -5.02915e-05
-8.01951 -0.0158644 -5.04653e-05
-8.01023 -0.015902 -5.06515e-05
-8.00095 -0.0159396 -5.08269e-05
-7.99168 -0.0159774 -5.10149e-05
-7.9824 -0.0160153 -5.1192e-05
-7.97313 -0.0160534 -5.13817e-05
-7.96386 -0.0160915 -5.15604e-05
-7.95459 -0.0161298 -5.17519e-05
-7.94532 -0.0161683 -5.19323e-05
-7.93606 -0.0162068 -5.21256e-05
-7.92679 -0.0162455 -5.23077e-05
-7.91753 -0.0162844 -5.25028e-05
-7.90827 -0.0163233 -5.26866e-05
-7.89901 -0.0163624 -5.28836e-05
-7.88975 -0.0164017 -5.3069e-05
-7.88049 -0.0164411 -5.32679e-05
-7.87123 -0.0164806 -5.34551e-05
-7.86198 -0.0165202 -5.36559e-05
-7.85273 -0.01656 -5.38449e-05
-7.84348 -0.0165999 -5.40475e-05
-7.83423 -0.01664 -5.42383e-05
-7.82498 -0.0166802 -5.44429e-05
-7.81573 -0.0167205 -5.46355e-05
-7.80649 -0.016761 -5.4842e-05
-7.79724 -0.0168016 -5.50364e-05
-7.788 -0.0168424 -5.5245e-05
-7.77876 -0.0168833 -5.54413e-05
-7.76952 -0.0169244 -5.56518e-05
-7.76028 -0.0169656 -5.58499e-05
-7.75105 -0.0170069 -5.60625e-05
-7.74181 -0.0170484 -5.62626e-05
-7.73258 -0.01709 -5.64771e-05
-7.72335 -0.0171318 -5.66791e-05
-7.71412 -0.0171738 -5.68958e-05
-7.70489 -0.0172158 -5.70998e-05
-7.69566 -0.0172581 -5.73185e-05
-7.68643 -0.0173005 -5.75244e-05
-7.67721 -0.017343 -5.77452e-05
-7.66798 -0.0173857 -5.79532e-05
-7.65876 -0.0174285 -5.81762e-05
-7.64954 -0.0174715 -5.83862e-05
-7.64032 -0.0175146 -5.86113e-05
-7.63111 -0.0175579 -5.88234e-05
-7.62189 -0.0176014 -5.90507e-05
-7.61267 -0.017645 -5.92649e-05
-7.60346 -0.0176888 -5.94944e-05
-7.59425 -0.0177327 -5.97107e-05
-7.58504 -0.0177768 -5.99424e-05
-7.57583 -0.017821 -6.01608e-05
-7.56662 -0.0178654 -6.03948e-05
-7.55742 -0.01791 -6.06154e-05
-7.54821 -0.0179547 -6.08518e-05
-7.53901 -0.0179996 -6.10745e-05
-7.52981 -0.0180446 -6.13132e-05
-7.5206 -0.0180898 -6.15381e-05
-7.51141 -0.0181352 -6.17792e-05
-7.50221 -0.0181807 -6.20064e-05
-7.49301 -0.0182264 -6.22498e-05
-7.48382 -0.0182723 -6.24793e-05
-7.47462 -0.0183184 -6.27251e-05
-7.46543 -0.0183646 -6.29569e-05
-7.45624 -0.0184109 -6.32052e-05
-7.44705 -0.0184575 -6.34392e-05
-7.43786 -0.0185042 -6.36901e-05
-7.42868 -0.0185511 -6.39264e-05
-7.41949 -0.0185982 -6.41798e-05
-7.41031 -0.0186454 -6.44185e-05
-7.40112 -0.0186928 -6.46745e-05
-7.39194 -0.0187404 -6.49156e-05
-7.38276 -0.0187882 -6.51741e-05
-7.37358 -0.0188361 -6.54177e-05
-7.36441 -0.0188842 -6.56788e-05
-7.35523 -0.0189326 -6.59249e-05
-7.34606 -0.018981 -6.61887e-05
-7.33688 -0.0190297 -6.64372e-05
-7.32771 -0.0190785 -6.67037e-05
-7.31854 -0.0191276 -6.69547e-05
-7.30937 -0.0191768 -6.72239e-05
-7.3002 -0.0192262 -6.74776e-05
-7.29104 -0.0192757 -6.77495e-05
-7.28187 -0.0193255 -6.80057e-05
-7.27271 -0.0193755 -6.82805e-05
-7.26355 -0.0194256 -6.85393e-05
-7.25438 -0.0194759 -6.88169e-05
-7.24522 -0.0195265 -6.90784e-05
-7.23607 -0.0195772 -6.93588e-05
-7.22691 -0.0196281 -6.96231e-05
-7.21775 -0.0196792 -6.99063e-05
-7.2086 -0.0197305 -7.01734e-05
-7.19945 -0.0197819 -7.04595e-05
-7.19029 -0.0198336 -7.07294e-05
-7.18114 -0.0198855 -7.10185e-05
-7.17199 -0.0199376 -7.12911e-05
-7.16285 -0.0199899 -7.15833e-05
-7.1537 -0.0200423 -7.18588e-05
-7.14455 -0.020095 -7.21539e-05
-7.13541 -0.0201479 -7.24323e-05
-7.12627 -0.020201 -7.27306e-05
-7.11713 -0.0202543 -7.30119e-05
-7.10798 -0.0203078 -7.33133e-05
-7.09885 -0.0203615 -7.35976e-05
-7.08971 -0.0204154 -7.39021e-05
-7.08057 -0.0204695 -7.41894e-05
-7.07144 -0.0205238 -7.44972e-05
-7.0623 -0.0205784 -7.47875e-05
-7.05317 -0.0206331 -7.50985e-05
-7.04404 -0.0206881 -7.53919e-05
-7.03491 -0.0207432 -7.57062e-05
-7.02578 -0.0207986 -7.60028e-05
-7.01665 -0.0208542 -7.63204e-05
-7.00753 -0.0209101 -7.66201e-05
-6.9984 -0.0209661 -7.69412e-05
-6.98928 -0.0210224 -7.72441e-05
-6.98016 -0.0210789 -7.75686e-05
-6.97103 -0.0211356 -7.78747e-05
-6.96191 -0.0211925 -7.82027e-05
-6.9528 -0.0212497 -7.85121e-05
-6.94368 -0.0213071 -7.88437e-05
-6.93456 -0.0213647 -7.91564e-05
-6.92545 -0.0214225 -7.94915e-05
-6.91633 -0.0214806 -7.98076e-05
-6.90722 -0.0215389 -8.01464e-05
-6.89811 -0.0215974 -8.04659e-05
-6.889 -0.0216562 -8.08084e-05
-6.87989 -0.0217152 -8.11314e-05
-6.87078 -0.0217744 -8.14776e-05
-6.86168 -0.0218339 -8.18041e-05
-6.85257 -0.0218936 -8.21541e-05
-6.84347 -0.0219535 -8.24841e-05
-6.83437 -0.0220137 -8.2838e-05
-6.82526 -0.0220741 -8.31716e-05
-6.81616 -0.0221348 -8.35293e-05
-6.80707 -0.0221957 -8.38667e-05
-6.79797 -0.0222569 -8.42283e-05
-6.78887 -0.0223183 -8.45694e-05
-6.77978 -0.02238 -8.4935e-05
-6.77068 -0.0224419 -8.52799e-05
-6.76159 -0.0225041 -8.56496e-05
-6.7525 -0.0225665 -8.59983e-05
-6.74341 -0.0226292 -8.6372e-05
-6.73432 -0.0226921 -8.67246e-05
-6.72523 -0.0227553 -8.71025e-05
-6.71614 -0.0228187 -8.74591e-05
-6.70706 -0.0228824 -8.78412e-05
-6.69797 -0.0229464 -8.82018e-05
-6.68889 -0.0230106 -8.85881e-05
-6.67981 -0.0230751 -8.89527e-05
-6.67072 -0.0231399 -8.93434e-05
-6.66164 -0.0232049 -8.97122e-05
-6.65257 -0.0232702 -9.01072e-05
-6.64349 -0.0233357 -9.04802e-05
-6.63441 -0.0234016 -9.08797e-05
-6.62534 -0.0234677 -9.12569e-05
-6.61626 -0.0235341 -9.16608e-05
-6.60719 -0.0236007 -9.20424e-05
-6.59812 -0.0236677 -9.24509e-05
-6.58905 -0.0237349 -9.28368e-05
-6.57998 -0.0238024 -9.325e-05
-6.57091 -0.0238702 -9.36403e-05
-6.56184 -0.0239382 -9.40582e-05
-6.55278 -0.0240066 -9.4453e-05
-6.54371 -0.0240752 -9.48757e-05
-6.53465 -0.0241442 -9.5275e-05
-6.52559 -0.0242134 -9.57026e-05
-6.51652 -0.0242829 -9.61065e-05
-6.50746 -0.0243527 -9.6539e-05
-6.49841 -0.0244228 -9.69476e-05
-6.48935 -0.0244932 -9.73851e-05
-6.48029 -0.0245639 -9.77984e-05
-6.47123 -0.0246349 -9.8241e-05
-6.46218 -0.0247062 -9.86591e-05
-6.45313 -0.0247778 -9.91069e-05
-6.44407 -0.0248498 -9.95299e-05
-6.43502 -0.024922 -9.99829e-05
-6.42597 -0.0249945 -0.000100411
-6.41692 -0.0250674 -0.000100869
-6.40788 -0.0251405 -0.000101302
-6.39883 -0.025214 -0.000101766
-6.38978 -0.0252878 -0.000102204
-6.38074 -0.0253619 -0.000102673
-6.3717 -0.0254363 -0.000103116
-6.36265 -0.0255111 -0.000103591
-6.35361 -0.0255862 -0.000104039
-6.34457 -0.0256616 -0.00010452
-6.33553 -0.0257373 -0.000104974
-6.3265 -0.0258134 -0.00010546
-6.31746 -0.0258898 -0.000105919
-6.30842 -0.0259665 -0.000106411
-6.29939 -0.0260436 -0.000106875
-6.29035 -0.026121 -0.000107373
-6.28132 -0.0261987 -0.000107843
-6.27229 -0.0262768 -0.000108347
-6.26326 -0.0263552 -0.000108823
-6.25423 -0.026434 -0.000109333
-6.2452 -0.0265132 -0.000109815
-6.23618 -0.0265926 -0.000110331
-6.22715 -0.0266725 -0.000110818
-6.21813 -0.0267526 -0.00011134
-6.2091 -0.0268332 -0.000111834
-6.20008 -0.0269141 -0.000112362
-6.19106 -0.0269954 -0.000112862
-6.18204 -0.027077 -0.000113397
-6.17302 -0.027159 -0.000113903
-6.164 -0.0272413 -0.000114444
-6.15498 -0.0273241 -0.000114956
-6.14596 -0.0274072 -0.000115504
-6.13695 -0.0274907 -0.000116022
-6.12793 -0.0275745 -0.000116577
-6.11892 -0.0276587 -0.000117102
-6.10991 -0.0277434 -0.000117664
-6.1009 -0.0278284 -0.000118195
-6.09189 -0.0279137 -0.000118763
-6.08288 -0.0279995 -0.000119301
-6.07387 -0.0280857 -0.000119877
-6.06486 -0.0281722 -0.000120421
-6.05586 -0.0282592 -0.000121004
-6.04685 -0.0283465 -0.000121556
-6.03785 -0.0284343 -0.000122146
-6.02885 -0.0285225 -0.000122704
-6.01984 -0.028611 -0.000123302
-6.01084 -0.0287 -0.000123867
-6.00184 -0.0287894 -0.000124472
-5.99285 -0.0288792 -0.000125044
-5.98385 -0.0289694 -0.000125657
-5.97485 -0.02906 -0.000126237
-5.96585 -0.0291511 -0.000126858
-5.95686 -0.0292425 -0.000127445
-5.94787 -0.0293344 -0.000128073
-5.93887 -0.0294268 -0.000128668
-5.92988 -0.0295195 -0.000129304
-5.92089 -0.0296127 -0.000129906
-5.9119 -0.0297064 -0.000130551
-5.90291 -0.0298005 -0.000131161
-5.89393 -0.029895 -0.000131814
-5.88494 -0.0299899 -0.000132432
-5.87595 -0.0300854 -0.000133093
-5.86697 -0.0301812 -0.000133719
-5.85798 -0.0302775 -0.000134389
-5.849 -0.0303743 -0.000135023
-5.84002 -0.0304716 -0.000135702
-5.83104 -0.0305693 -0.000136344
-5.82206 -0.0306674 -0.000137032
-5.81308 -0.0307661 -0.000137682
-5.8041 -0.0308652 -0.000138379
-5.79513 -0.0309648 -0.000139038
-5.78615 -0.0310648 -0.000139744
-5.77718 -0.0311654 -0.000140412
-5.7682 -0.0312664 -0.000141127
-5.75923 -0.031368 -0.000141804
-5.75026 -0.03147 -0.000142528
-5.74129 -0.0315725 -0.000143214
-5.73232 -0.0316755 -0.000143948
-5.72335 -0.031779 -0.000144643
-5.71438 -0.031883 -0.000145387
-5.70541 -0.0319875 -0.000146091
-5.69645 -0.0320925 -0.000146845
-5.68748 -0.0321981 -0.000147558
-5.67852 -0.0323042 -0.000148323
-5.66955 -0.0324107 -0.000149046
-5.66059 -0.0325179 -0.00014982
-5.65163 -0.0326255 -0.000150553
-5.64267 -0.0327337 -0.000151338
-5.63371 -0.0328424 -0.000152081
-5.62475 -0.0329516 -0.000152876
-5.61579 -0.0330614 -0.000153629
-5.60684 -0.0331717 -0.000154436
-5.59788 -0.0332826 -0.000155199
-5.58893 -0.0333941 -0.000156016
-5.57997 -0.0335061 -0.00015679
-5.57102 -0.0336186 -0.000157619
-5.56207 -0.0337317 -0.000158403
-5.55312 -0.0338454 -0.000159243
-5.54416 -0.0339597 -0.000160039
-5.53522 -0.0340745 -0.00016089
-5.52627 -0.03419 -0.000161697
-5.51732 -0.034306 -0.00016256
-5.50837 -0.0344226 -0.000163378
-5.49943 -0.0345398 -0.000164253
-5.49048 -0.0346576 -0.000165082
-5.48154 -0.0347759 -0.00016597
-5.4726 -0.0348949 -0.000166811
-5.46365 -0.0350145 -0.000167711
-5.45471 -0.0351348 -0.000168564
-5.44577 -0.0352556 -0.000169476
-5.43683 -0.0353771 -0.000170341
-5.4279 -0.0354991 -0.000171267
-5.41896 -0.0356219 -0.000172144
-5.41002 -0.0357452 -0.000173083
-5.40109 -0.0358692 -0.000173973
-5.39215 -0.0359939 -0.000174925
-5.38322 -0.0361191 -0.000175827
-5.37428 -0.0362451 -0.000176793
-5.36535 -0.0363717 -0.000177709
-5.35642 -0.0364989 -0.000178688
-5.34749 -0.0366269 -0.000179617
-5.33856 -0.0367555 -0.000180611
-5.32963 -0.0368848 -0.000181553
-5.3207 -0.0370147 -0.000182561
-5.31178 -0.0371454 -0.000183517
-5.30285 -0.0372767 -0.00018454
-5.29393 -0.0374088 -0.00018551
-5.285 -0.0375415 -0.000186548
-5.27608 -0.037675 -0.000187532
-5.26716 -0.0378091 -0.000188585
-5.25824 -0.037944 -0.000189584
-5.24931 -0.0380796 -0.000190653
-5.24039 -0.038216 -0.000191666
-5.23148 -0.038353 -0.000192751
-5.22256 -0.0384909 -0.000193779
-5.21364 -0.0386294 -0.00019488
-5.20472 -0.0387687 -0.000195923
-5.19581 -0.0389088 -0.000197041
-5.18689 -0.0390496 -0.0001981
-5.17798 -0.0391912 -0.000199234
-5.16907 -0.0393335 -0.000200309
-5.16015 -0.0394767 -0.00020146
-5.15124 -0.0396206 -0.000202552
-5.14233 -0.0397653 -0.000203721
-5.13342 -0.0399108 -0.000204829
-5.12451 -0.0400571 -0.000206015
-5.11561 -0.0402043 -0.00020714
-5.1067 -0.0403522 -0.000208344
-5.09779 -0.0405009 -0.000209487
-5.08889 -0.0406505 -0.00021071
-5.07998 -0.0408009 -0.000211869
-5.07108 -0.0409522 -0.000213111
-5.06218 -0.0411043 -0.000214289
-5.05327 -0.0412572 -0.00021555
-5.04437 -0.0414111 -0.000216746
-5.03547 -0.0415657 -0.000218027
-5.02657 -0.0417213 -0.000219241
-5.01767 -0.0418777 -0.000220542
-5.00877 -0.042035 -0.000221776
-4.99988 -0.0421932 -0.000223097
-4.99098 -0.0423523 -0.00022435
-4.98209 -0.0425123 -0.000225692
-4.97319 -0.0426732 -0.000226965
-4.9643 -0.0428351 -0.000228328
-4.9554 -0.0429978 -0.000229621
-4.94651 -0.0431615 -0.000231006
-4.93762 -0.0433262 -0.00023232
-4.92873 -0.0434918 -0.000233727
-4.91984 -0.0436583 -0.000235062
-4.91095 -0.0438259 -0.000236491
-4.90206 -0.0439943 -0.000237848
-4.89317 -0.0441638 -0.0002393
-4.88429 -0.0443343 -0.000240679
-4.8754 -0.0445057 -0.000242155
-4.86651 -0.0446782 -0.000243556
-4.85763 -0.0448516 -0.000245056
-4.84875 -0.0450261 -0.000246481
-4.83986 -0.0452016 -0.000248005
-4.83098 -0.0453782 -0.000249453
-4.8221 -0.0455558 -0.000251002
-4.81322 -0.0457345 -0.000252474
-4.80434 -0.0459142 -0.000254049
-4.79546 -0.046095 -0.000255546
-4.78658 -0.0462768 -0.000257147
-4.77771 -0.0464598 -0.000258668
-4.76883 -0.0466438 -0.000260296
-4.75995 -0.046829 -0.000261843
-4.75108 -0.0470153 -0.000263498
-4.7422 -0.0472026 -0.000265072
-4.73333 -0.0473912 -0.000266755
-4.72446 -0.0475809 -0.000268355
-4.71558 -0.0477717 -0.000270066
-4.70671 -0.0479637 -0.000271694
-4.69784 -0.0481568 -0.000273435
-4.68897 -0.0483512 -0.000275091
-4.6801 -0.0485467 -0.000276861
-4.67123 -0.0487435 -0.000278545
-4.66237 -0.0489414 -0.000280346
-4.6535 -0.0491406 -0.00028206
-4.64463 -0.049341 -0.000283892
-4.63577 -0.0495427 -0.000285636
-4.6269 -0.0497456 -0.0002875
-4.61804 -0.0499498 -0.000289275
-4.60918 -0.0501552 -0.000291172
-4.60031 -0.050362 -0.000292977
-4.59145 -0.05057 -0.000294908
-4.58259 -0.0507794 -0.000296746
-4.57373 -0.05099 -0.000298711
-4.56487 -0.051202 -0.000300581
-4.55601 -0.0514154 -0.000302582
-4.54716 -0.0516301 -0.000304486
-4.5383 -0.0518462 -0.000306522
-4.52944 -0.0520636 -0.000308461
-4.52059 -0.0522825 -0.000310534
-4.51173 -0.0525027 -0.000312508
-4.50288 -0.0527244 -0.000314619
-4.49402 -0.0529475 -0.000316629
-4.48517 -0.053172 -0.000318779
-4.47632 -0.053398 -0.000320827
-4.46747 -0.0536255 -0.000323016
-4.45862 -0.0538545 -0.000325102
-4.44977 -0.0540849 -0.000327332
-4.44092 -0.0543169 -0.000329456
-4.43207 -0.0545504 -0.000331729
-4.42322 -0.0547854 -0.000333893
-4.41437 -0.055022 -0.000336208
-4.40553 -0.0552601 -0.000338414
-4.39668 -0.0554998 -0.000340773
-4.38783 -0.0557411 -0.000343021
-4.37899 -0.0559841 -0.000345425
-4.37015 -0.0562286 -0.000347716
-4.3613 -0.0564748 -0.000350166
-4.35246 -0.0567227 -0.000352502
-4.34362 -0.0569722 -0.000355
-4.33478 -0.0572234 -0.000357382
-4.32594 -0.0574763 -0.000359928
-4.3171 -0.0577309 -0.000362357
-4.30826 -0.0579873 -0.000364954
-4.29942 -0.0582454 -0.000367431
-4.29058 -0.0585053 -0.00037008
-4.28175 -0.0587669 -0.000372606
-4.27291 -0.0590304 -0.000375308
-4.26407 -0.0592957 -0.000377886
-4.25524 -0.0595628 -0.000380642
-4.2464 -0.0598318 -0.000383272
-4.23757 -0.0601027 -0.000386085
-4.22874 -0.0603754 -0.00038877
-4.21991 -0.0606501 -0.00039164
-4.21107 -0.0609267 -0.000394381
-4.20224 -0.0612053 -0.000397311
-4.19341 -0.0614858 -0.000400109
-4.18458 -0.0617683 -0.0004031
-4.17575 -0.0620528 -0.000405958
-4.16693 -0.0623394 -0.000409012
-4.1581 -0.062628 -0.000411931
-4.14927 -0.0629186 -0.000415051
-4.14045 -0.0632114 -0.000418033
-4.13162 -0.0635063 -0.00042122
-4.12279 -0.0638033 -0.000424267
-4.11397 -0.0641025 -0.000427524
-4.10515 -0.0644038 -0.000430639
-4.09632 -0.0647074 -0.000433967
-4.0875 -0.0650132 -0.000437153
-4.07868 -0.0653212 -0.000440555
-4.06986 -0.0656315 -0.000443812
-4.06104 -0.0659441 -0.000447292
-4.05222 -0.066259 -0.000450624
-4.0434 -0.0665763 -0.000454183
-4.03458 -0.0668959 -0.000457593
-4.02576 -0.067218 -0.000461234
-4.01695 -0.0675425 -0.000464724
-4.00813 -0.0678694 -0.000468451
-3.99931 -0.0681988 -0.000472025
-3.9905 -0.0685307 -0.00047584
-3.98168 -0.0688651 -0.000479501
-3.97287 -0.0692021 -0.000483408
-3.96405 -0.0695417 -0.000487159
-3.95524 -0.069884 -0.000491162
-3.94643 -0.0702288 -0.000495007
-3.93762 -0.0705764 -0.00049911
-3.92881 -0.0709266 -0.000503052
-3.92 -0.0712796 -0.000507259
-3.91119 -0.0716354 -0.000511304
-3.90238 -0.071994 -0.000515619
-3.89357 -0.0723554 -0.000519771
-3.88476 -0.0727197 -0.0005242
-3.87595 -0.0730869 -0.000528463
-3.86715 -0.073457 -0.00053301
-3.85834 -0.0738302 -0.00053739
-3.84953 -0.0742063 -0.000542062
-3.84073 -0.0745855 -0.000546564
-3.83192 -0.0749678 -0.000551366
-3.82312 -0.0753532 -0.000555998
-3.81432 -0.0757418 -0.000560937
-3.80551 -0.0761335 -0.000565704
-3.79671 -0.0765286 -0.000570788
-3.78791 -0.0769269 -0.000575699
-3.77911 -0.0773286 -0.000580934
-3.77031 -0.0777336 -0.000585996
-3.76151 -0.0781421 -0.000591393
-3.75271 -0.078554 -0.000596616
-3.74391 -0.0789694 -0.000602183
-3.73511 -0.0793884 -0.000607576
-3.72632 -0.079811 -0.000613325
-3.71752 -0.0802373 -0.000618899
-3.70872 -0.0806673 -0.000624842
-3.69993 -0.0811011 -0.00063061
-3.69113 -0.0815386 -0.000636758
-3.68234 -0.0819801 -0.000642734
-3.67355 -0.0824254 -0.000649104
-3.66475 -0.0828748 -0.000655302
-3.65596 -0.0833282 -0.000661909
-3.64717 -0.0837858 -0.000668347
-3.63838 -0.0842475 -0.000675212
-3.62958 -0.0847134 -0.00068191
-3.62079 -0.0851837 -0.000689051
-3.612 -0.0856583 -0.000696031
-3.60321 -0.0861374 -0.000703475
-3.59443 -0.086621 -0.000710763
-3.58564 -0.0871092 -0.000718535
-3.57685 -0.0876021 -0.000726161
-3.56806 -0.0880997 -0.000734294
-3.55928 -0.0886022 -0.000742291
-3.55049 -0.0891097 -0.000750822
-3.5417 -0.0896222 -0.000759229
-3.53292 -0.0901397 -0.000768201
-3.52413 -0.0906626 -0.000777065
-3.51535 -0.0911907 -0.000786527
-3.50657 -0.0917243 -0.000795902
-3.49778 -0.0922634 -0.000805915
-3.489 -0.0928082 -0.000815864
-3.48022 -0.0933588 -0.000826497
-3.47144 -0.0939153 -0.000837098
-3.46266 -0.0944779 -0.000848435
-3.45388 -0.0950467 -0.000859779
-3.4451 -0.0956218 -0.000871921
-3.43632 -0.0962034 -0.000884119
-3.42754 -0.0967918 -0.000897188
-3.41876 -0.0973869 -0.000910375
-3.40999 -0.0979892 -0.000924522
-3.40121 -0.0985987 -0.000938865
-3.39243 -0.0992157 -0.000954275
-3.38366 -0.0998403 -0.000969979
-3.37488 -0.100473 -0.000986883
-3.36611 -0.101114 -0.00100421
-3.35733 -0.101763 -0.0010229
-3.34856 -0.102421 -0.00104217
-3.33979 -0.103089 -0.00106301
-3.33101 -0.103765 -0.00108465
-3.32224 -0.104452 -0.00110813
-3.31347 -0.105149 -0.00113269
-3.3047 -0.105857 -0.00115943
-3.29593 -0.106576 -0.00118761
-3.28716 -0.107307 -0.00121844
-3.27839 -0.108051 -0.00125121
-3.26962 -0.108808 -0.00128724
-3.26085 -0.109579 -0.00132591
-3.25208 -0.110365 -0.00136868
-3.24331 -0.111166 -0.00141505
-3.23455 -0.111985 -0.00146669
-3.22578 -0.112822 -0.00152331
-3.21701 -0.113678 -0.00158689
-3.20825 -0.114556 -0.00165746
-3.19948 -0.115457 -0.00173747
-3.19072 -0.116383 -0.00182749
-3.18195 -0.117336 -0.00193071
-3.17319 -0.118321 -0.00204861
-3.16442 -0.119338 -0.00218562
-3.15566 -0.120394 -0.00234478
-3.1469 -0.121491 -0.00253269
-3.13814 -0.122636 -0.00275524
-3.12938 -0.123833 -0.00302297
-3.12062 -0.12509 -0.00334715
-3.11186 -0.126414 -0.00374593
-3.1031 -0.127811 -0.00424123
-3.09434 -0.12929 -0.00486655
-3.08558 -0.130852 -0.00566564
-3.07682 -0.132492 -0.00670335
-3.06806 -0.134188 -0.00806717
-3.0593 -0.135874 -0.00987935
-3.05055 -0.137411 -0.0122901
-3.04179 -0.13851 -0.0154505
-3.03303 -0.138664 -0.0193899
-3.02428 -0.137161 -0.0237498
-3.01552 -0.133484 -0.0274591
-3.00677 -0.128136 -0.0289844
-2.99801 -0.122858 -0.0275908
-2.98926 -0.11927 -0.0241516
-2.9805 -0.117748 -0.0201281
-2.97175 -0.117782 -0.0164725
-2.963 -0.11873 -0.0135016
-2.95425 -0.120135 -0.0111972
-2.9455 -0.121735 -0.00943428
-2.93674 -0.123393 -0.00808471
-2.92799 -0.125046 -0.00704186
-2.91924 -0.126665 -0.00622789
-2.91049 -0.128239 -0.00558375
-2.90174 -0.129769 -0.00506907
-2.89299 -0.131256 -0.0046521
-2.88425 -0.132707 -0.00431206
-2.8755 -0.134125 -0.00403105
-2.86675 -0.135516 -0.0037982
-2.858 -0.136885 -0.00360266
-2.84926 -0.138236 -0.0034388
-2.84051 -0.139572 -0.00329946
-2.83176 -0.140896 -0.00318189
-2.82302 -0.142212 -0.003081
-2.81427 -0.143522 -0.00299567
-2.80553 -0.144828 -0.00292199
-2.79678 -0.146133 -0.00285987
-2.78804 -0.147437 -0.00280606
-2.7793 -0.148742 -0.00276113
-2.77055 -0.150051 -0.00272223
-2.76181 -0.151363 -0.00269038
-2.75307 -0.152681 -0.00266296
-2.74433 -0.154005 -0.00264131
-2.73559 -0.155336 -0.00262293
-2.72685 -0.156676 -0.0026094
-2.71811 -0.158024 -0.00259831
-2.70937 -0.159382 -0.00259141
-2.70063 -0.16075 -0.00258631
-2.69189 -0.16213 -0.00258491
-2.68315 -0.163521 -0.00258483
-2.67441 -0.164925 -0.0025881
-2.66567 -0.166341 -0.00259232
-2.65693 -0.167771 -0.00259964
-2.6482 -0.169216 -0.0026076
-2.63946 -0.170674 -0.00261847
-2.63072 -0.172148 -0.00262975
-2.62199 -0.173638 -0.00264381
-2.61325 -0.175144 -0.00265809
-2.60452 -0.176666 -0.00267507
-2.59578 -0.178206 -0.0026921
-2.58705 -0.179764 -0.00271177
-2.57831 -0.181339 -0.00273136
-2.56958 -0.182934 -0.00275358
-2.56085 -0.184547 -0.0027756
-2.55211 -0.18618 -0.00280023
-2.54338 -0.187834 -0.00282458
-2.53465 -0.189508 -0.00285156
-2.52592 -0.191203 -0.00287817
-2.51719 -0.19292 -0.00290744
-2.50845 -0.194659 -0.00293627
-2.49972 -0.196421 -0.0029678
-2.49099 -0.198207 -0.00299884
-2.48226 -0.200016 -0.00303264
-2.47353 -0.201849 -0.00306587
-2.46481 -0.203708 -0.00310195
-2.45608 -0.205592 -0.00313742
-2.44735 -0.207503 -0.00317581
-2.43862 -0.20944 -0.00321354
-2.42989 -0.211405 -0.00325429
-2.42117 -0.213397 -0.00329434
-2.41244 -0.215419 -0.00333751
-2.40371 -0.217469 -0.00337995
-2.39499 -0.21955 -0.00342562
-2.38626 -0.221661 -0.00347053
-2.37753 -0.223804 -0.00351879
-2.36881 -0.225979 -0.00356627
-2.36008 -0.228187 -0.00361724
-2.35136 -0.230429 -0.00366739
-2.34264 -0.232705 -0.00372118
-2.33391 -0.235016 -0.00377414
-2.32519 -0.237363 -0.00383089
-2.31647 -0.239748 -0.00388679
-2.30774 -0.24217 -0.00394666
-2.29902 -0.244631 -0.00400565
-2.2903 -0.247132 -0.00406881
-2.28158 -0.249674 -0.00413108
-2.27286 -0.252257 -0.0041977
-2.26414 -0.254883 -0.00426344
-2.25542 -0.257553 -0.00433374
-2.24669 -0.260267 -0.00440315
-2.23798 -0.263028 -0.00447736
-2.22926 -0.265835 -0.00455068
-2.22054 -0.268691 -0.00462904
-2.21182 -0.271597 -0.00470652
-2.2031 -0.274554 -0.00478932
-2.19438 -0.277562 -0.00487124
-2.18566 -0.280625 -0.00495877
-2.17695 -0.283742 -0.00504544
-2.16823 -0.286916 -0.00513804
-2.15951 -0.290147 -0.0052298
-2.15079 -0.293439 -0.00532782
-2.14208 -0.296791 -0.00542505
-2.13336 -0.300206 -0.0055289
-2.12465 -0.303686 -0.005632
-2.11593 -0.307233 -0.00574212
-2.10722 -0.310847 -0.00585156
-2.0985 -0.314532 -0.00596843
-2.08979 -0.318289 -0.0060847
-2.08107 -0.32212 -0.00620887
-2.07236 -0.326028 -0.00633253
-2.06365 -0.330015 -0.00646459
-2.05493 -0.334083 -0.00659624
-2.04622 -0.338234 -0.00673686
-2.03751 -0.342471 -0.00687719
-2.0288 -0.346798 -0.0070271
-2.02008 -0.351216 -0.00717687
-2.01137 -0.355728 -0.00733688
-2.00266 -0.360338 -0.00749694
-1.99395 -0.365048 -0.00766797
-1.98524 -0.369862 -0.00783926
-1.97653 -0.374783 -0.00802232
-1.96782 -0.379815 -0.0082059
-1.95911 -0.384961 -0.00840214
-1.9504 -0.390226 -0.0085992
-1.94169 -0.395613 -0.0088099
-1.93298 -0.401127 -0.00902178
-1.92427 -0.406772 -0.00924839
-1.91556 -0.412553 -0.0094766
-1.90686 -0.418474 -0.00972074
-1.89815 -0.424541 -0.00996699
-1.88944 -0.430759 -0.0102305
-1.88073 -0.437133 -0.0104968
-1.87203 -0.443671 -0.0107818
-1.86332 -0.450377 -0.0110703
-1.85461 -0.457259 -0.0113792
-1.84591 -0.464323 -0.0116924
-1.8372 -0.471576 -0.012028
-1.8285 -0.479027 -0.0123688
-1.81979 -0.486683 -0.0127343
-1.81108 -0.494554 -0.0131061
-1.80238 -0.502646 -0.0135051
-1.79368 -0.510972 -0.0139117
-1.78497 -0.51954 -0.0143484
-1.77627 -0.528361 -0.0147945
-1.76756 -0.537446 -0.0152739
-1.75886 -0.546809 -0.0157646
-1.75016 -0.55646 -0.0162924
-1.74145 -0.566415 -0.016834
-1.73275 -0.576687 -0.0174171
-1.72405 -0.587293 -0.0180168
-1.71535 -0.598247 -0.0186632
-1.70665 -0.609569 -0.0193297
-1.69794 -0.621276 -0.0200489
-1.68924 -0.633389 -0.0207925
-1.68054 -0.64593 -0.021596
-1.67184 -0.658921 -0.0224292
-1.66314 -0.672388 -0.0233307
-1.65444 -0.686357 -0.0242685
-1.64574 -0.700856 -0.0252848
-1.63704 -0.715919 -0.0263454
-1.62834 -0.731577 -0.0274969
-1.61964 -0.747868 -0.0287028
-1.61094 -0.76483 -0.0300148
-1.60224 -0.782507 -0.0313939
-1.59354 -0.800945 -0.0328977
-1.58484 -0.820197 -0.0344846
-1.57615 -0.840316 -0.0362196
-1.56745 -0.861365 -0.0380585
-1.55875 -0.883408 -0.0400746
-1.55005 -0.906524 -0.0422215
-1.54136 -0.930787 -0.044583
-1.53266 -0.956294 -0.0471105
-1.52396 -0.983137 -0.0499008
-1.51527 -1.01143 -0.0529041
-1.50657 -1.0413 -0.0562334
-1.49787 -1.07288 -0.0598389
-1.48918 -1.10632 -0.0638546
-1.48048 -1.14181 -0.0682332
-1.47179 -1.17952 -0.0731366
-1.46309 -1.2197 -0.0785237
-1.4544 -1.26258 -0.0845943
-1.4457 -1.30847 -0.0913206
-1.43701 -1.35767 -0.0989558
-1.42831 -1.4106 -0.107497
-1.41962 -1.46768 -0.117276
-1.41092 -1.52945 -0.128337
-1.40223 -1.59648 -0.141128
-1.39354 -1.66953 -0.155781
-1.38484 -1.74941 -0.172932
-1.37615 -1.83719 -0.192875
-1.36746 -1.93403 -0.216561
-1.35876 -2.04148 -0.244597
-1.35007 -2.1613 -0.278497
-1.34138 -2.29583 -0.3195
-1.33269 -2.44775 -0.370202
-1.32399 -2.62071 -0.433194
-1.3153 -2.81898 -0.51334
-1.30661 -3.04838 -0.61636
-1.29792 -3.31575 -0.75239
-1.28923 -3.6303 -0.935122
-1.28054 -4.00205 -1.18848
-1.27185 -4.44262 -1.54884
-1.26316 -4.95718 -2.08054
-1.25447 -5.53179 -2.889
-1.24578 -6.07598 -4.15103
-1.23709 -6.29515 -6.09478
-1.2284 -5.43931 -8.73937
-1.21971 -2.58964 -11.0336
-1.21102 1.41392 -10.9534
-1.20233 4.0736 -8.71631
-1.19364 4.8884 -6.28037
-1.18495 4.76257 -4.48803
-1.17626 4.3297 -3.2958
-1.16757 3.85032 -2.50735
-1.15888 3.40479 -1.97401
-1.15019 3.01369 -1.60177
-1.14151 2.6746 -1.33474
-1.13282 2.38117 -1.13791
-1.12413 2.12511 -0.990017
-1.11544 1.89991 -0.876763
-1.10676 1.69944 -0.789156
-1.09807 1.51919 -0.720694
-1.08938 1.35509 -0.667193
-1.08069 1.20411 -0.625457
-1.07201 1.06346 -0.593416
-1.06332 0.931012 -0.569456
-1.05463 0.804742 -0.552557
-1.04595 0.683017 -0.54197
-1.03726 0.564214 -0.537294
-1.02858 0.446934 -0.538353
-1.01989 0.329743 -0.54522
-1.0112 0.211346 -0.55827
-1.00252 0.0902626 -0.578343
-0.993833 -0.0359279 -0.606448
-0.985148 -0.168808 -0.643292
-0.976463 -0.309851 -0.691092
-0.967778 -0.461433 -0.752767
-0.959093 -0.626375 -0.832353
-0.950408 -0.807732 -0.935558
-0.941724 -1.00906 -1.0708
-0.933039 -1.23365 -1.2506
-0.924355 -1.48417 -1.49403
-0.915671 -1.75901 -1.83063
-0.906987 -2.04676 -2.30621
-0.898303 -2.30688 -2.98941
-0.889619 -2.43246 -3.96921
-0.880936 -2.17239 -5.29717
-0.872252 -1.10731 -6.7727
-0.863569 0.969236 -7.62676
-0.854886 3.26301 -7.07282
-0.846202 4.64273 -5.53663
-0.837519 5.02111 -3.98968
-0.828837 4.86921 -2.83173
-0.820154 4.53735 -2.04203
-0.811471 4.17737 -1.51197
-0.802789 3.8444 -1.1497
-0.794106 3.5512 -0.896738
-0.785424 3.29803 -0.714594
-0.776742 3.07968 -0.580818
-0.76806 2.89113 -0.479675
-0.759378 2.72717 -0.402204
-0.750696 2.58384 -0.341267
-0.742014 2.45756 -0.293033
-0.733333 2.34568 -0.253872
-0.724651 2.24585 -0.22207
-0.71597 2.15633 -0.195577
-0.707289 2.07555 -0.173623
-0.698608 2.00236 -0.154939
-0.689927 1.93568 -0.139206
-0.681246 1.87474 -0.125572
-0.672565 1.81878 -0.113942
-0.663884 1.76724 -0.103704
-0.655203 1.7196 -0.0948803
-0.646523 1.67544 -0.0870046
-0.637842 1.63439 -0.0801591
-0.629162 1.59614 -0.0739731
-0.620482 1.56039 -0.0685598
-0.611801 1.52694 -0.0636126
-0.603121 1.49554 -0.0592598
-0.594441 1.46604 -0.05524
-0.585761 1.43826 -0.0516882
-0.577081 1.41206 -0.048376
-0.568402 1.38731 -0.0454397
-0.559722 1.36391 -0.0426763
-0.551042 1.34174 -0.0402205
-0.542363 1.32071 -0.0378889
-0.533684 1.30075 -0.0358132
-0.525004 1.28178 -0.0338259
-0.516325 1.26373 -0.0320548
-0.507646 1.24655 -0.0303453
-0.498967 1.23017 -0.0288209
-0.490288 1.21455 -0.0273377
-0.481609 1.19964 -0.0260153
-0.47293 1.1854 -0.0247185
-0.464251 1.17179 -0.0235627
-0.455572 1.15877 -0.0224206
-0.446893 1.14631 -0.0214036
-0.438215 1.13439 -0.0203909
-0.429536 1.12297 -0.0194904
-0.420858 1.11204 -0.0185868
-0.412179 1.10155 -0.0177845
-0.403501 1.0915 -0.0169735
-0.394822 1.08186 -0.0162547
-0.386144 1.07262 -0.0155226
-0.377466 1.06375 -0.0148752
-0.368788 1.05525 -0.0142108
-0.36011 1.04708 -0.0136246
-0.351432 1.03925 -0.0130185
-0.342754 1.03174 -0.0124852
-0.334076 1.02453 -0.0119296
-0.325398 1.01761 -0.0114421
-0.31672 1.01097 -0.0109303
-0.308042 1.00461 -0.0104825
-0.299364 0.99851 -0.0100089
-0.290687 0.992662 -0.00959575
-0.282009 0.987059 -0.00915552
-0.273331 0.981693 -0.00877257
-0.264654 0.976556 -0.00836151
-0.255976 0.971642 -0.008005
-0.247299 0.966944 -0.00761951
-0.238621 0.962456 -0.00728616
-0.229944 0.958172 -0.00692308
-0.221266 0.954086 -0.00661
-0.212589 0.950194 -0.00626656
-0.203912 0.946491 -0.00597123
-0.195234 0.942972 -0.00564498
-0.186557 0.939633 -0.00536515
-0.17788 0.93647 -0.00505393
-0.169203 0.93348 -0.00478761
-0.160525 0.930659 -0.00448945
-0.151848 0.928004 -0.00423484
-0.143171 0.925512 -0.00394799
-0.134494 0.923179 -0.00370347
-0.125817 0.921005 -0.00342633
-0.11714 0.918985 -0.00319042
-0.108463 0.917119 -0.00292151
-0.0997855 0.915404 -0.00269284
-0.0911085 0.913838 -0.0024308
-0.0824315 0.912419 -0.00220812
-0.0737544 0.911146 -0.00195168
-0.0650774 0.910018 -0.00173379
-0.0564004 0.909034 -0.00148175
-0.0477234 0.908192 -0.00126752
-0.0390464 0.907492 -0.00101874
-0.0303694 0.906932 -0.000807101
-0.0216924 0.906513 -0.000560466
-0.0130155 0.906234 -0.000350364
-0.00433849 0.906095 -0.000104795
0.00433849 0.906095 0.000104795
0.0130155 0.906234 0.000350364
0.0216924 0.906513 0.000560466
0.0303694 0.906932 0.000807101
0.0390464 0.907492 0.00101874
0.0477234 0.908192 0.00126752
0.0564004 0.909034 0.00148175
0.0650774 0.910018 0.00173379
0.0737544 0.911146 0.00195168
0.0824315 0.912419 0.00220812
0.0911085 0.913838 0.0024308
0.0997855 0.915404 0.00269284
0.108463 0.917119 0.00292151
0.11714 0.918985 0.00319042
0.125817 0.921005 0.00342633
0.134494 0.923179 0.00370347
0.143171 0.925512 0.00394799
0.151848 0.928004 0.00423484
0.160525 0.930659 0.00448945
0.169203 0.93348 0.00478761
0.17788 0.93647 0.00505393
0.186557 0.939633 0.00536515
0.195234 0.942972 0.00564498
0.203912 0.946491 0.00597123
0.212589 0.950194 0.00626656
0.221266 0.954086 0.00661
0.229944 0.958172 0.00692308
0.238621 0.962456 0.00728616
0.247299 0.966944 0.00761951
0.255976 0.971642 0.008005
0.264654 0.976556 0.00836151
0.273331 0.981693 0.00877257
0.282009 0.987059 0.00915552
0.290687 0.992662 0.00959575
0.299364 0.99851 0.0100089
0.308042 1.00461 0.0104825
0.31672 1.01097 0.0109303
0.325398 1.01761 0.0114421
0.334076 1.02453 0.0119296
0.342754 1.03174 0.0124852
0.351432 1.03925 0.0130185
0.36011 1.04708 0.0136246
0.368788 1.05525 0.0142108
0.377466 1.06375 0.0148752
0.386144 1.07262 0.0155226
0.394822 1.08186 0.0162547
0.403501 1.0915 0.0169735
0.412179 1.10155 0.0177845
0.420858 1.11204 0.0185868
0.429536 1.12297 0.0194904
0.438215 1.13439 0.0203909
0.446893 1.14631 0.0214036
0.455572 1.15877 0.0224206
0.464251 1.17179 0.0235627
0.47293 1.1854 0.0247185
0.481609 1.19964 0.0260153
0.490288 1.21455 0.0273377
0.498967 1.23017 0.0288209
0.507646 1.24655 0.0303453
0.516325 1.26373 0.0320548
0.525004 1.28178 0.0338259
0.533684 1.30075 0.0358132
0.542363 1.32071 0.0378889
0.551042 1.34174 0.0402205
0.559722 1.36391 0.0426763
0.568402 1.38731 0.0454397
0.577081 1.41206 0.048376
0.585761 1.43826 0.0516882
0.594441 1.46604 0.05524
0.603121 1.49554 0.0592598
0.611801 1.52694 0.0636126
0.620482 1.56039 0.0685598
0.629162 1.59614 0.0739731
0.637842 1.63439 0.0801591
0.646523 1.67544 0.0870046
0.655203 1.7196 0.0948803
0.663884 1.76724 0.103704
0.672565 1.81878 0.113942
0.681246 1.87474 0.125572
0.689927 1.93568 0.139206
0.698608 2.00236 0.154939
0.707289 2.07555 0.173623
0.71597 2.15633 0.195577
0.724651 2.24585 0.22207
0.733333 2.34568 0.253872
0.742014 2.45756 0.293033
0.750696 2.58384 0.341267
0.759378 2.72717 0.402204
0.76806 2.89113 0.479675
0.776742 3.07968 0.580818
0.785424 3.29803 0.714594
0.794106 3.5512 0.896738
0.802789 3.8444 1.1497
0.811471 4.17737 1.51197
0.820154 4.53735 2.04203
0.828837 4.86921 2.83173
0.837519 5.02111 3.98968
0.846202 4.64273 5.53663
0.854886 3.26301 7.07282
0.863569 0.969236 7.62676
0.872252 -1.10731 6.7727
0.880936 -2.17239 5.29717
0.889619 -2.43246 3.96921
0.898303 -2.30688 2.98941
0.906987 -2.04676 2.30621
0.915671 -1.75901 1.83063
0.924355 -1.48417 1.49403
0.933039 -1.23365 1.2506
0.941724 -1.00906 1.0708
0.950408 -0.807732 0.935558
0.959093 -0.626375 0.832353
0.967778 -0.461433 0.752767
0.976463 -0.309851 0.691092
0.985148 -0.168808 0.643292
0.993833 -0.0359279 0.606448
1.00252 0.0902626 0.578343
1.0112 0.211346 0.55827
1.01989 0.329743 0.54522
1.02858 0.446934 0.538353
1.03726 0.564214 0.537294
1.04595 0.683017 0.54197
1.05463 0.804742 0.552557
1.06332 0.931012 0.569456
1.07201 1.06346 0.593416
1.08069 1.20411 0.625457
1.08938 1.35509 0.667193
1.09807 1.51919 0.720694
1.10676 1.69944 0.789156
1.11544 1.89991 0.876763
1.12413 2.12511 0.990017
1.13282 2.38117 1.13791
1.14151 2.6746 1.33474
1.15019 3.01369 1.60177
1.15888 3.40479 1.97401
1.16757 3.85032 2.50735
1.17626 4.3297 3.2958
1.18495 4.76257 4.48803
1.19364 4.8884 6.28037
1.20233 4.0736 8.71631
1.21102 1.41392 10.9534
1.21971 -2.58964 11.0336
1.2284 -5.43931 8.73937
1.23709 -6.29515 6.09478
1.24578 -6.07598 4.15103
1.25447 -5.53179 2.889
1.26316 -4.95718 2.08054
1.27185 -4.44262 1.54884
1.28054 -4.00205 1.18848
1.28923 -3.6303 0.935122
1.29792 -3.31575 0.75239
1.30661 -3.04838 0.61636
1.3153 -2.81898 0.51334
1.32399 -2.62071 0.433194
1.33269 -2.44775 0.370202
1.34138 -2.29583 0.3195
1.35007 -2.1613 0.278497
1.35876 -2.04148 0.244597
1.36746 -1.93403 0.216561
1.37615 -1.83719 0.192875
1.38484 -1.74941 0.172932
1.39354 -1.66953 0.155781
1.40223 -1.59648 0.141128
1.41092 -1.52945 0.128337
1.41962 -1.46768 0.117276
1.42831 -1.4106 0.107497
1.43701 -1.35767 0.0989558
1.4457 -1.30847 0.0913206
1.4544 -1.26258 0.0845943
1.46309 -1.2197 0.0785237
1.47179 -1.17952 0.0731366
1.48048 -1.14181 0.0682332
1.48918 -1.10632 0.0638546
1.49787 -1.07288 0.0598389
1.50657 -1.0413 0.0562334
1.51527 -1.01143 0.0529041
1.52396 -0.983137 0.0499008
1.53266 -0.956294 0.0471105
1.54136 -0.930787 0.044583
1.55005 -0.906524 0.0422215
1.55875 -0.883408 0.0400746
1.56745 -0.861365 0.0380585
1.57615 -0.840316 0.0362196
1.58484 -0.820197 0.0344846
1.59354 -0.800945 0.0328977
1.60224 -0.782507 0.0313939
1.61094 -0.76483 0.0300148
1.61964 -0.747868 0.0287028
1.62834 -0.731577 0.0274969
1.63704 -0.715919 0.0263454
1.64574 -0.700856 0.0252848
1.65444 -0.686357 0.0242685
1.66314 -0.672388 0.0233307
1.67184 -0.658921 0.0224292
1.68054 -0.64593 0.021596
1.68924 -0.633389 0.0207925
1.69794 -0.621276 0.0200489
1.70665 -0.609569 0.0193297
1.71535 -0.598247 0.0186632
1.72405 -0.587293 0.0180168
1.73275 -0.576687 0.0174171
1.74145 -0.566415 0.016834
1.75016 -0.55646 0.0162924
1.75886 -0.546809 0.0157646
1.76756 -0.537446 0.0152739
1.77627 -0.528361 0.0147945
1.78497 -0.51954 0.0143484
1.79368 -0.510972 0.0139117
1.80238 -0.502646 0.0135051
1.81108 -0.494554 0.0131061
1.81979 -0.486683 0.0127343
1.8285 -0.479027 0.0123688
1.8372 -0.471576 0.012028
1.84591 -0.464323 0.0116924
1.85461 -0.457259 0.0113792
1.86332 -0.450377 0.0110703
1.87203 -0.443671 0.0107818
1.88073 -0.437133 0.0104968
1.88944 -0.430759 0.0102305
1.89815 -0.424541 0.00996699
1.90686 -0.418474 0.00972074
1.91556 -0.412553 0.0094766
1.92427 -0.406772 0.00924839
1.93298 -0.401127 0.00902178
1.94169 -0.395613 0.0088099
1.9504 -0.390226 0.0085992
1.95911 -0.384961 0.00840214
1.96782 -0.379815 0.0082059
1.97653 -0.374783 0.00802232
1.98524 -0.369862 0.00783926
1.99395 -0.365048 0.00766797
2.00266 -0.360338 0.00749694
2.01137 -0.355728 0.00733688
2.02008 -0.351216 0.00717687
2.0288 -0.346798 0.0070271
2.03751 -0.342471 0.00687719
2.04622 -0.338234 0.00673686
2.05493 -0.334083 0.00659624
2.06365 -0.330015 0.00646459
2.07236 -0.326028 0.00633253
2.08107 -0.32212 0.00620887
2.08979 -0.318289 0.0060847
2.0985 -0.314532 0.00596843
2.10722 -0.310847 0.00585156
2.11593 -0.307233 0.00574212
2.12465 -0.303686 0.005632
2.13336 -0.300206 0.0055289
2.14208 -0.296791 0.00542505
2.15079 -0.293439 0.00532782
2.15951 -0.290147 0.0052298
2.16823 -0.286916 0.00513804
2.17695 -0.283742 0.00504544
2.18566 -0.280625 0.00495877
2.19438 -0.277562 0.00487124
2.2031 -0.274554 0.00478932
2.21182 -0.271597 0.00470652
2.22054 -0.268691 0.00462904
2.22926 -0.265835 0.00455068
2.23798 -0.263028 0.00447736
2.24669 -0.260267 0.00440315
2.25542 -0.257553 0.00433374
2.26414 -0.254883 0.00426344
2.27286 -0.252257 0.0041977
2.28158 -0.249674 0.00413108
2.2903 -0.247132 0.00406881
2.29902 -0.244631 0.00400565
2.30774 -0.24217 0.00394666
2.31647 -0.239748 0.00388679
2.32519 -0.237363 0.00383089
2.33391 -0.235016 0.00377414
2.34264 -0.232705 0.00372118
2.35136 -0.230429 0.00366739
2.36008 -0.228187 0.00361724
2.36881 -0.225979 0.00356627
2.37753 -0.223804 0.00351879
2.38626 -0.221661 0.00347053
2.39499 -0.21955 0.00342562
2.40371 -0.217469 0.00337995
2.41244 -0.215419 0.00333751
2.42117 -0.213397 0.00329434
2.42989 -0.211405 0.00325429
2.43862 -0.20944 0.00321354
2.44735 -0.207503 0.00317581
2.45608 -0.205592 0.00313742
2.46481 -0.203708 0.00310195
2.47353 -0.201849 0.00306587
2.48226 -0.200016 0.00303264
2.49099 -0.198207 0.00299884
2.49972 -0.196421 0.0029678
2.50845 -0.194659 0.00293627
2.51719 -0.19292 0.00290744
2.52592 -0.191203 0.00287817
2.53465 -0.189508 0.00285156
2.54338 -0.187834 0.00282458
2.55211 -0.18618 0.00280023
2.56085 -0.184547 0.0027756
2.56958 -0.182934 0.00275358
2.57831 -0.181339 0.00273136
2.58705 -0.179764 0.00271177
2.59578 -0.178206 0.0026921
2.60452 -0.176666 0.00267507
2.61325 -0.175144 0.00265809
2.62199 -0.173638 0.00264381
2.63072 -0.172148 0.00262975
2.63946 -0.170674 0.00261847
2.6482 -0.169216 0.0026076
2.65693 -0.167771 0.00259964
2.66567 -0.166341 0.00259232
2.67441 -0.164925 0.0025881
2.68315 -0.163521 0.00258483
2.69189 -0.16213 0.00258491
2.70063 -0.16075 0.00258631
2.70937 -0.159382 0.00259141
2.71811 -0.158024 0.00259831
2.72685 -0.156676 0.0026094
2.73559 -0.155336 0.00262293
2.74433 -0.154005 0.00264131
2.75307 -0.152681 0.00266296
2.76181 -0.151363 0.00269038
2.77055 -0.150051 0.00272223
2.7793 -0.148742 0.00276113
2.78804 -0.147437 0.00280606
2.79678 -0.146133 0.00285987
2.80553 -0.144828 0.00292199
2.81427 -0.143522 0.00299567
2.82302 -0.142212 0.003081
2.83176 -0.140896 0.00318189
2.84051 -0.139572 0.00329946
2.84926 -0.138236 0.0034388
2.858 -0.136885 0.00360266
2.86675 -0.135516 0.0037982
2.8755 -0.134125 0.00403105
2.88425 -0.132707 0.00431206
2.89299 -0.131256 0.0046521
2.90174 -0.129769 0.00506907
2.91049 -0.128239 0.00558375
2.91924 -0.126665 0.00622789
2.92799 -0.125046 0.00704186
2.93674 -0.123393 0.00808471
2.9455 -0.121735 0.00943428
2.95425 -0.120135 0.0111972
2.963 -0.11873 0.0135016
2.97175 -0.117782 0.0164725
2.9805 -0.117748 0.0201281
2.98926 -0.11927 0.0241516
2.99801 -0.122858 0.0275908
3.00677 -0.128136 0.0289844
3.01552 -0.133484 0.0274591
3.02428 -0.137161 0.0237498
3.03303 -0.138664 0.0193899
3.04179 -0.13851 0.0154505
3.05055 -0.137411 0.0122901
3.0593 -0.135874 0.00987935
3.06806 -0.134188 0.00806717
3.07682 -0.132492 0.00670335
3.08558 -0.130852 0.00566564
3.09434 -0.12929 0.00486655
3.1031 -0.127811 0.00424123
3.11186 -0.126414 0.00374593
3.12062 -0.12509 0.00334715
3.12938 -0.123833 0.00302297
3.13814 -0.122636 0.00275524
3.1469 -0.121491 0.00253269
3.15566 -0.120394 0.00234478
3.16442 -0.119338 0.00218562
3.17319 -0.118321 0.00204861
3.18195 -0.117336 0.00193071
3.19072 -0.116383 0.00182749
3.19948 -0.115457 0.00173747
3.20825 -0.114556 0.00165746
3.21701 -0.113678 0.00158689
3.22578 -0.112822 0.00152331
3.23455 -0.111985 0.00146669
3.24331 -0.111166 0.00141505
3.25208 -0.110365 0.00136868
3.26085 -0.109579 0.00132591
3.26962 -0.108808 0.00128724
3.27839 -0.108051 0.00125121
3.28716 -0.107307 0.00121844
3.29593 -0.106576 0.00118761
3.3047 -0.105857 0.00115943
3.31347 -0.105149 0.00113269
3.32224 -0.104452 0.00110813
3.33101 -0.103765 0.00108465
3.33979 -0.103089 0.00106301
3.34856 -0.102421 0.00104217
3.35733 -0.101763 0.0010229
3.36611 -0.101114 0.00100421
3.37488 -0.100473 0.000986883
3.38366 -0.0998403 0.000969979
3.39243 -0.0992157 0.000954275
3.40121 -0.0985987 0.000938865
3.40999 -0.0979892 0.000924522
3.41876 -0.0973869 0.000910375
3.42754 -0.0967918 0.000897188
3.43632 -0.0962034 0.000884119
3.4451 -0.0956218 0.000871921
3.45388 -0.0950467 0.000859779
3.46266 -0.0944779 0.000848435
3.47144 -0.0939153 0.000837098
3.48022 -0.0933588 0.000826497
3.489 -0.0928082 0.000815864
3.49778 -0.0922634 0.000805915
3.50657 -0.0917243 0.000795902
3.51535 -0.0911907 0.000786527
3.52413 -0.0906626 0.000777065
3.53292 -0.0901397 0.000768201
3.5417 -0.0896222 0.000759229
3.55049 -0.0891097 0.000750822
3.55928 -0.0886022 0.000742291
3.56806 -0.0880997 0.000734294
3.57685 -0.0876021 0.000726161
3.58564 -0.0871092 0.000718535
3.59443 -0.086621 0.000710763
3.60321 -0.0861374 0.000703475
3.612 -0.0856583 0.000696031
3.62079 -0.0851837 0.000689051
3.62958 -0.0847134 0.00068191
3.63838 -0.0842475 0.000675212
3.64717 -0.0837858 0.000668347
3.65596 -0.0833282 0.000661909
3.66475 -0.0828748 0.000655302
3.67355 -0.0824254 0.000649104
3.68234 -0.0819801 0.000642734
3.69113 -0.0815386 0.000636758
3.69993 -0.0811011 0.00063061
3.70872 -0.0806673 0.000624842
3.71752 -0.0802373 0.000618899
3.72632 -0.079811 0.000613325
3.73511 -0.0793884 0.000607576
3.74391 -0.0789694 0.000602183
3.75271 -0.078554 0.000596616
3.76151 -0.0781421 0.000591393
3.77031 -0.0777336 0.000585996
3.77911 -0.0773286 0.000580934
3.78791 -0.0769269 0.000575699
3.79671 -0.0765286 0.000570788
3.80551 -0.0761335 0.000565704
3.81432 -0.0757418 0.000560937
3.82312 -0.0753532 0.000555998
3.83192 -0.0749678 0.000551366
3.84073 -0.0745855 0.000546564
3.84953 -0.0742063 0.000542062
3.85834 -0.0738302 0.00053739
3.86715 -0.073457 0.00053301
3.87595 -0.0730869 0.000528463
3.88476 -0.0727197 0.0005242
3.89357 -0.0723554 0.000519771
3.90238 -0.071994 0.000515619
3.91119 -0.0716354 0.000511304
3.92 -0.0712796 0.000507259
3.92881 -0.0709266 0.000503052
3.93762 -0.0705764 0.00049911
3.94643 -0.0702288 0.000495007
3.95524 -0.069884 0.000491162
3.96405 -0.0695417 0.000487159
3.97287 -0.0692021 0.000483408
3.98168 -0.0688651 0.000479501
3.9905 -0.0685307 0.00047584
3.99931 -0.0681988 0.000472025
4.00813 -0.0678694 0.000468451
4.01695 -0.0675425 0.000464724
4.02576 -0.067218 0.000461234
4.03458 -0.0668959 0.000457593
4.0434 -0.0665763 0.000454183
4.05222 -0.066259 0.000450624
4.06104 -0.0659441 0.000447292
4.06986 -0.0656315 0.000443812
4.07868 -0.0653212 0.000440555
4.0875 -0.0650132 0.000437153
4.09632 -0.0647074 0.000433967
4.10515 -0.0644038 0.000430639
4.11397 -0.0641025 0.000427524
4.12279 -0.0638033 0.000424267
4.13162 -0.0635063 0.00042122
4.14045 -0.0632114 0.000418033
4.14927 -0.0629186 0.000415051
4.1581 -0.062628 0.000411931
4.16693 -0.0623394 0.000409012
4.17575 -0.0620528 0.000405958
4.18458 -0.0617683 0.0004031
4.19341 -0.0614858 0.000400109
4.20224 -0.0612053 0.000397311
4.21107 -0.0609267 0.000394381
4.21991 -0.0606501 0.00039164
4.22874 -0.0603754 0.00038877
4.23757 -0.0601027 0.000386085
4.2464 -0.0598318 0.000383272
4.25524 -0.0595628 0.000380642
4.26407 -0.0592957 0.000377886
4.27291 -0.0590304 0.000375308
4.28175 -0.0587669 0.000372606
4.29058 -0.0585053 0.00037008
4.29942 -0.0582454 0.000367431
4.30826 -0.0579873 0.000364954
4.3171 -0.0577309 0.000362357
4.32594 -0.0574763 0.000359928
4.33478 -0.0572234 0.000357382
4.34362 -0.0569722 0.000355
4.35246 -0.0567227 0.000352502
4.3613 -0.0564748 0.000350166
4.37015 -0.0562286 0.000347716
4.37899 -0.0559841 0.000345425
4.38783 -0.0557411 0.000343021
4.39668 -0.0554998 0.000340773
4.40553 -0.0552601 0.000338414
4.41437 -0.055022 0.000336208
4.42322 -0.0547854 0.000333893
4.43207 -0.0545504 0.000331729
4.44092 -0.0543169 0.000329456
4.44977 -0.0540849 0.000327332
4.45862 -0.0538545 0.000325102
4.46747 -0.0536255 0.000323016
4.47632 -0.053398 0.000320827
4.48517 -0.053172 0.000318779
4.49402 -0.0529475 0.000316629
4.50288 -0.0527244 0.000314619
4.51173 -0.0525027 0.000312508
4.52059 -0.0522825 0.000310534
4.52944 -0.0520636 0.000308461
4.5383 -0.0518462 0.000306522
4.54716 -0.0516301 0.000304486
4.55601 -0.0514154 0.000302582
4.56487 -0.051202 0.000300581
4.57373 -0.05099 0.000298711
4.58259 -0.0507794 0.000296746
4.59145 -0.05057 0.000294908
4.60031 -0.050362 0.000292977
4.60918 -0.0501552 0.000291172
4.61804 -0.0499498 0.000289275
4.6269 -0.0497456 0.0002875
4.63577 -0.0495427 0.000285636
4.64463 -0.049341 0.000283892
4.6535 -0.0491406 0.00028206
4.66237 -0.0489414 0.000280346
4.67123 -0.0487435 0.000278545
4.6801 -0.0485467 0.000276861
4.68897 -0.0483512 0.000275091
4.69784 -0.0481568 0.000273435
4.70671 -0.0479637 0.000271694
4.71558 -0.0477717 0.000270066
4.72446 -0.0475809 0.000268355
4.73333 -0.0473912 0.000266755
4.7422 -0.0472026 0.000265072
4.75108 -0.0470153 0.000263498
4.75995 -0.046829 0.000261843
4.76883 -0.0466438 0.000260296
4.77771 -0.0464598 0.000258668
4.78658 -0.0462768 0.000257147
4.79546 -0.046095 0.000255546
4.80434 -0.0459142 0.000254049
4.81322 -0.0457345 0.000252474
4.8221 -0.0455558 0.000251002
4.83098 -0.0453782 0.000249453
4.83986 -0.0452016 0.000248005
4.84875 -0.0450261 0.000246481
4.85763 -0.0448516 0.000245056
4.86651 -0.0446782 0.000243556
4.8754 -0.0445057 0.000242155
4.88429 -0.0443343 0.000240679
4.89317 -0.0441638 0.0002393
4.90206 -0.0439943 0.000237848
4.91095 -0.0438259 0.000236491
4.91984 -0.0436583 0.000235062
4.92873 -0.0434918 0.000233727
4.93762 -0.0433262 0.00023232
4.94651 -0.0431615 0.000231006
4.9554 -0.0429978 0.000229621
4.9643 -0.0428351 0.000228328
4.97319 -0.0426732 0.000226965
4.98209 -0.0425123 0.000225692
4.99098 -0.0423523 0.00022435
4.99988 -0.0421932 0.000223097
5.00877 -0.042035 0.000221776
5.01767 -0.0418777 0.000220542
5.02657 -0.0417213 0.000219241
5.03547 -0.0415657 0.000218027
5.04437 -0.0414111 0.000216746
5.05327 -0.0412572 0.00021555
5.06218 -0.0411043 0.000214289
5.07108 -0.0409522 0.000213111
5.07998 -0.0408009 0.000211869
5.08889 -0.0406505 0.00021071
5.09779 -0.0405009 0.000209487
5.1067 -0.0403522 0.000208344
5.11561 -0.0402043 0.00020714
5.12451 -0.0400571 0.000206015
5.13342 -0.0399108 0.000204829
5.14233 -0.0397653 0.000203721
5.15124 -0.0396206 0.000202552
5.16015 -0.0394767 0.00020146
5.16907 -0.0393335 0.000200309
5.17798 -0.0391912 0.000199234
5.18689 -0.0390496 0.0001981
5.19581 -0.0389088 0.000197041
5.20472 -0.0387687 0.000195923
5.21364 -0.0386294 0.00019488
5.22256 -0.0384909 0.000193779
5.23148 -0.038353 0.000192751
5.24039 -0.038216 0.000191666
5.24931 -0.0380796 0.000190653
5.25824 -0.037944 0.000189584
5.26716 -0.0378091 0.000188585
5.27608 -0.037675 0.000187532
5.285 -0.0375415 0.000186548
5.29393 -0.0374088 0.00018551
5.30285 -0.0372767 0.00018454
5.31178 -0.0371454 0.000183517
5.3207 -0.0370147 0.000182561
5.32963 -0.0368848 0.000181553
5.33856 -0.0367555 0.000180611
5.34749 -0.0366269 0.000179617
5.35642 -0.0364989 0.000178688
5.36535 -0.0363717 0.000177709
5.37428 -0.0362451 0.000176793
5.38322 -0.0361191 0.000175827
5.39215 -0.0359939 0.000174925
5.40109 -0.0358692 0.000173973
5.41002 -0.0357452 0.000173083
5.41896 -0.0356219 0.000172144
5.4279 -0.0354991 0.000171267
5.43683 -0.0353771 0.000170341
5.44577 -0.0352556 0.000169476
5.45471 -0.0351348 0.000168564
5.46365 -0.0350145 0.000167711
5.4726 -0.0348949 0.000166811
5.48154 -0.0347759 0.00016597
5.49048 -0.0346576 0.000165082
5.49943 -0.0345398 0.000164253
5.50837 -0.0344226 0.000163378
5.51732 -0.034306 0.00016256
5.52627 -0.03419 0.000161697
5.53522 -0.0340745 0.00016089
5.54416 -0.0339597 0.000160039
5.55312 -0.0338454 0.000159243
5.56207 -0.0337317 0.000158403
5.57102 -0.0336186 0.000157619
5.57997 -0.0335061 0.00015679
5.58893 -0.0333941 0.000156016
5.59788 -0.0332826 0.000155199
5.60684 -0.0331717 0.000154436
5.61579 -0.0330614 0.000153629
5.62475 -0.0329516 0.000152876
5.63371 -0.0328424 0.000152081
5.64267 -0.0327337 0.000151338
5.65163 -0.0326255 0.000150553
5.66059 -0.0325179 0.00014982
5.66955 -0.0324107 0.000149046
5.67852 -0.0323042 0.000148323
5.68748 -0.0321981 0.000147558
5.69645 -0.0320925 0.000146845
5.70541 -0.0319875 0.000146091
5.71438 -0.031883 0.000145387
5.72335 -0.031779 0.000144643
5.73232 -0.0316755 0.000143948
5.74129 -0.0315725 0.000143214
5.75026 -0.03147 0.000142528
5.75923 -0.031368 0.000141804
5.7682 -0.0312664 0.000141127
5.77718 -0.0311654 0.000140412
5.78615 -0.0310648 0.000139744
5.79513 -0.0309648 0.000139038
5.8041 -0.0308652 0.000138379
5.81308 -0.0307661 0.000137682
5.82206 -0.0306674 0.000137032
5.83104 -0.0305693 0.000136344
5.84002 -0.0304716 0.000135702
5.849 -0.0303743 0.000135023
5.85798 -0.0302775 0.000134389
5.86697 -0.0301812 0.000133719
5.87595 -0.0300854 0.000133093
5.88494 -0.0299899 0.000132432
5.89393 -0.029895 0.000131814
5.90291 -0.0298005 0.000131161
5.9119 -0.0297064 0.000130551
5.92089 -0.0296127 0.000129906
5.92988 -0.0295195 0.000129304
5.93887 -0.0294268 0.000128668
5.94787 -0.0293344 0.000128073
5.95686 -0.0292425 0.000127445
5.96585 -0.0291511 0.000126858
5.97485 -0.02906 0.000126237
5.98385 -0.0289694 0.000125657
5.99285 -0.0288792 0.000125044
6.00184 -0.0287894 0.000124472
6.01084 -0.0287 0.000123867
6.01984 -0.028611 0.000123302
6.02885 -0.0285225 0.000122704
6.03785 -0.0284343 0.000122146
6.04685 -0.0283465 0.000121556
6.05586 -0.0282592 0.000121004
6.06486 -0.0281722 0.000120421
6.07387 -0.0280857 0.000119877
6.08288 -0.0279995 0.000119301
6.09189 -0.0279137 0.000118763
6.1009 -0.0278284 0.000118195
6.10991 -0.0277434 0.000117664
6.11892 -0.0276587 0.000117102
6.12793 -0.0275745 0.000116577
6.13695 -0.0274907 0.000116022
6.14596 -0.0274072 0.000115504
6.15498 -0.0273241 0.000114956
6.164 -0.0272413 0.000114444
6.17302 -0.027159 0.000113903
6.18204 -0.027077 0.000113397
6.19106 -0.0269954 0.000112862
6.20008 -0.0269141 0.000112362
6.2091 -0.0268332 0.000111834
6.21813 -0.0267526 0.00011134
6.22715 -0.0266725 0.000110818
6.23618 -0.0265926 0.000110331
6.2452 -0.0265132 0.000109815
6.25423 -0.026434 0.000109333
6.26326 -0.0263552 0.000108823
6.27229 -0.0262768 0.000108347
6.28132 -0.0261987 0.000107843
6.29035 -0.026121 0.000107373
6.29939 -0.0260436 0.000106875
6.30842 -0.0259665 0.000106411
6.31746 -0.0258898 0.000105919
6.3265 -0.0258134 0.00010546
6.33553 -0.0257373 0.000104974
6.34457 -0.0256616 0.00010452
6.35361 -0.0255862 0.000104039
6.36265 -0.0255111 0.000103591
6.3717 -0.0254363 0.000103116
6.38074 -0.0253619 0.000102673
6.38978 -0.0252878 0.000102204
6.39883 -0.025214 0.000101766
6.40788 -0.0251405 0.000101302
6.41692 -0.0250674 0.000100869
6.42597 -0.0249945 0.000100411
6.43502 -0.024922 9.99829e-05
6.44407 -0.0248498 9.95299e-05
6.45313 -0.0247778 9.91069e-05
6.46218 -0.0247062 9.86591e-05
6.47123 -0.0246349 9.8241e-05
6.48029 -0.0245639 9.77984e-05
6.48935 -0.0244932 9.73851e-05
6.49841 -0.0244228 9.69476e-05
6.50746 -0.0243527 9.6539e-05
6.51652 -0.0242829 9.61065e-05
6.52559 -0.0242134 9.57026e-05
6.53465 -0.0241442 9.5275e-05
6.54371 -0.0240752 9.48757e-05
6.55278 -0.0240066 9.4453e-05
6.56184 -0.0239382 9.40582e-05
6.57091 -0.0238702 9.36403e-05
6.57998 -0.0238024 9.325e-05
6.58905 -0.0237349 9.28368e-05
6.59812 -0.0236677 9.24509e-05
6.60719 -0.0236007 9.20424e-05
6.61626 -0.0235341 9.16608e-05
6.62534 -0.0234677 9.12569e-05
6.63441 -0.0234016 9.08797e-05
6.64349 -0.0233357 9.04802e-05
6.65257 -0.0232702 9.01072e-05
6.66164 -0.0232049 8.97122e-05
6.67072 -0.0231399 8.93434e-05
6.67981 -0.0230751 8.89527e-05
6.68889 -0.0230106 8.85881e-05
6.69797 -0.0229464 8.82018e-05
6.70706 -0.0228824 8.78412e-05
6.71614 -0.0228187 8.74591e-05
6.72523 -0.0227553 8.71025e-05
6.73432 -0.0226921 8.67246e-05
6.74341 -0.0226292 8.6372e-05
6.7525 -0.0225665 8.59983e-05
6.76159 -0.0225041 8.56496e-05
6.77068 -0.0224419 8.52799e-05
6.77978 -0.02238 8.4935e-05
6.78887 -0.0223183 8.45694e-05
6.79797 -0.0222569 8.42283e-05
6.80707 -0.0221957 8.38667e-05
6.81616 -0.0221348 8.35293e-05
6.82526 -0.0220741 8.31716e-05
6.83437 -0.0220137 8.2838e-05
6.84347 -0.0219535 8.24841e-05
6.85257 -0.0218936 8.21541e-05
6.86168 -0.0218339 8.18041e-05
6.87078 -0.0217744 8.14776e-05
6.87989 -0.0217152 8.11314e-05
6.889 -0.0216562 8.08084e-05
6.89811 -0.0215974 8.04659e-05
6.90722 -0.0215389 8.01464e-05
6.91633 -0.0214806 7.98076e-05
6.92545 -0.0214225 7.94915e-05
6.93456 -0.0213647 7.91564e-05
6.94368 -0.0213071 7.88437e-05
6.9528 -0.0212497 7.85121e-05
6.96191 -0.0211925 7.82027e-05
6.97103 -0.0211356 7.78747e-05
6.98016 -0.0210789 7.75686e-05
6.98928 -0.0210224 7.72441e-05
6.9984 -0.0209661 7.69412e-05
7.00753 -0.0209101 7.66201e-05
7.01665 -0.0208542 7.63204e-05
7.02578 -0.0207986 7.60028e-05
7.03491 -0.0207432 7.57062e-05
7.04404 -0.0206881 7.53919e-05
7.05317 -0.0206331 7.50985e-05
7.0623 -0.0205784 7.47875e-05
7.07144 -0.0205238 7.44972e-05
7.08057 -0.0204695 7.41894e-05
7.08971 -0.0204154 7.39021e-05
7.09885 -0.0203615 7.35976e-05
7.10798 -0.0203078 7.33133e-05
7.11713 -0.0202543 7.30119e-05
7.12627 -0.020201 7.27306e-05
7.13541 -0.0201479 7.24323e-05
7.14455 -0.020095 7.21539e-05
7.1537 -0.0200423 7.18588e-05
7.16285 -0.0199899 7.15833e-05
7.17199 -0.0199376 7.12911e-05
7.18114 -0.0198855 7.10185e-05
7.19029 -0.0198336 7.07294e-05
7.19945 -0.0197819 7.04595e-05
7.2086 -0.0197305 7.01734e-05
7.21775 -0.0196792 6.99063e-05
7.22691 -0.0196281 6.96231e-05
7.23607 -0.0195772 6.93588e-05
7.24522 -0.0195265 6.90784e-05
7.25438 -0.0194759 6.88169e-05
7.26355 -0.0194256 6.85393e-05
7.27271 -0.0193755 6.82805e-05
7.28187 -0.0193255 6.80057e-05
7.29104 -0.0192757 6.77495e-05
7.3002 -0.0192262 6.74776e-05
7.30937 -0.0191768 6.72239e-05
7.31854 -0.0191276 6.69547e-05
7.32771 -0.0190785 6.67037e-05
7.33688 -0.0190297 6.64372e-05
7.34606 -0.018981 6.61887e-05
7.35523 -0.0189326 6.59249e-05
7.36441 -0.0188842 6.56788e-05
7.37358 -0.0188361 6.54177e-05
7.38276 -0.0187882 6.51741e-05
7.39194 -0.0187404 6.49156e-05
7.40112 -0.0186928 6.46745e-05
7.41031 -0.0186454 6.44185e-05
7.41949 -0.0185982 6.41798e-05
7.42868 -0.0185511 6.39264e-05
7.43786 -0.0185042 6.36901e-05
7.44705 -0.0184575 6.34392e-05
7.45624 -0.0184109 6.32052e-05
7.46543 -0.0183646 6.29569e-05
7.47462 -0.0183184 6.27251e-05
7.48382 -0.0182723 6.24793e-05
7.49301 -0.0182264 6.22498e-05
7.50221 -0.0181807 6.20064e-05
7.51141 -0.0181352 6.17792e-05
7.5206 -0.0180898 6.15381e-05
7.52981 -0.0180446 6.13132e-05
7.53901 -0.0179996 6.10745e-05
7.54821 -0.0179547 6.08518e-05
7.55742 -0.01791 6.06154e-05
7.56662 -0.0178654 6.03948e-05
7.57583 -0.017821 6.01608e-05
7.58504 -0.0177768 5.99424e-05
7.59425 -0.0177327 5.97107e-05
7.60346 -0.0176888 5.94944e-05
7.61267 -0.017645 5.92649e-05
7.62189 -0.0176014 5.90507e-05
7.63111 -0.0175579 5.88234e-05
7.64032 -0.0175146 5.86113e-05
7.64954 -0.0174715 5.83862e-05
7.65876 -0.0174285 5.81762e-05
7.66798 -0.0173857 5.79532e-05
7.67721 -0.017343 5.77452e-05
7.68643 -0.0173005 5.75244e-05
7.69566 -0.0172581 5.73185e-05
7.70489 -0.0172158 5.70998e-05
7.71412 -0.0171738 5.68958e-05
7.72335 -0.0171318 5.66791e-05
7.73258 -0.01709 5.64771e-05
7.74181 -0.0170484 5.62626e-05
7.75105 -0.0170069 5.60625e-05
7.76028 -0.0169656 5.58499e-05
7.76952 -0.0169244 5.56518e-05
7.77876 -0.0168833 5.54413e-05
7.788 -0.0168424 5.5245e-05
7.79724 -0.0168016 5.50364e-05
7.80649 -0.016761 5.4842e-05
7.81573 -0.0167205 5.46355e-05
7.82498 -0.0166802 5.44429e-05
7.83423 -0.01664 5.42383e-05
7.84348 -0.0165999 5.40475e-05
7.85273 -0.01656 5.38449e-05
7.86198 -0.0165202 5.36559e-05
7.87123 -0.0164806 5.34551e-05
7.88049 -0.0164411 5.32679e-05
7.88975 -0.0164017 5.3069e-05
7.89901 -0.0163624 5.28836e-05
7.90827 -0.0163233 5.26866e-05
7.91753 -0.0162844 5.25028e-05
7.92679 -0.0162455 5.23077e-05
7.93606 -0.0162068 5.21256e-05
7.94532 -0.0161683 5.19323e-05
7.95459 -0.0161298 5.17519e-05
7.96386 -0.0160915 5.15604e-05
7.97313 -0.0160534 5.13817e-05
7.9824 -0.0160153 5.1192e-05
7.99168 -0.0159774 5.10149e-05
8.00095 -0.0159396 5.08269e-05
8.01023 -0.015902 5.06515e-05
8.01951 -0.0158644 5.04653e-05
8.02879 -0.015827 5.02915e-05
8.03807 -0.0157898 5.01069e-05
8.04735 -0.0157526 4.99347e-05
8.05664 -0.0157156 4.97519e-05
8.06592 -0.0156787 4.95813e-05
8.07521 -0.0156419 4.94001e-05
8.0845 -0.0156053 4.9231e-05
8.09379 -0.0155688 4.90515e-05
8.10308 -0.0155324 4.8884e-05
8.11238 -0.0154961 4.87061e-05
8.12167 -0.0154599 4.85401e-05
8.13097 -0.0154239 4.83638e-05
8.14027 -0.015388 4.81994e-05
8.14957 -0.0153522 4.80246e-05
8.15887 -0.0153165 4.78617e-05
8.16817 -0.0152809 4.76886e-05
8.17748 -0.0152455 4.75271e-05
8.18679 -0.0152102 4.73555e-05
8.19609 -0.015175 4.71955e-05
8.2054 -0.0151399 4.70255e-05
8.21472 -0.0151049 4.68669e-05
8.22403 -0.0150701 4.66984e-05
8.23334 -0.0150353 4.65413e-05
8.24266 -0.0150007 4.63742e-05
8.25198 -0.0149662 4.62185e-05
8.2613 -0.0149318 4.6053e-05
8.27062 -0.0148975 4.58987e-05
8.27994 -0.0148633 4.57346e-05
8.28926 -0.0148293 4.55817e-05
8.29859 -0.0147953 4.54191e-05
8.30792 -0.0147615 4.52675e-05
8.31725 -0.0147278 4.51064e-05
8.32658 -0.0146942 4.49561e-05
8.33591 -0.0146607 4.47964e-05
8.34525 -0.0146273 4.46475e-05
8.35458 -0.014594 4.44892e-05
8.36392 -0.0145608 4.43416e-05
8.37326 -0.0145277 4.41847e-05
8.3826 -0.0144948 4.40384e-05
8.39194 -0.0144619 4.38829e-05
8.40128 -0.0144292 4.37379e-05
8.41063 -0.0143965 4.35838e-05
8.41998 -0.014364 4.344e-05
8.42933 -0.0143316 4.32873e-05
8.43868 -0.0142992 4.31447e-05
8.44803 -0.014267 4.29933e-05
8.45738 -0.0142349 4.2852e-05
8.46674 -0.0142029 4.2702e-05
8.4761 -0.014171 4.25619e-05
8.48546 -0.0141392 4.24131e-05
8.49482 -0.0141074 4.22743e-05
8.50418 -0.0140758 4.21268e-05
8.51354 -0.0140443 4.19892e-05
8.52291 -0.0140129 4.1843e-05
8.53228 -0.0139816 4.17066e-05
8.54165 -0.0139504 4.15616e-05
8.55102 -0.0139193 4.14264e-05
8.56039 -0.0138883 4.12826e-05
8.56976 -0.0138574 4.11486e-05
8.57914 -0.0138266 4.10061e-05
8.58852 -0.0137959 4.08732e-05
8.5979 -0.0137652 4.07319e-05
8.60728 -0.0137347 4.06002e-05
8.61666 -0.0137043 4.04601e-05
8.62605 -0.013674 4.03296e-05
8.63543 -0.0136437 4.01907e-05
8.64482 -0.0136136 4.00612e-05
8.65421 -0.0135836 3.99235e-05
8.6636 -0.0135536 3.97951e-05
8.673 -0.0135238 3.96586e-05
8.68239 -0.013494 3.95313e-05
8.69179 -0.0134643 3.93959e-05
8.70119 -0.0134348 3.92698e-05
8.71059 -0.0134053 3.91355e-05
8.71999 -0.0133759 3.90104e-05
8.7294 -0.0133466 3.88773e-05
8.7388 -0.0133174 3.87533e-05
8.74821 -0.0132883 3.86213e-05
8.75762 -0.0132593 3.84983e-05
8.76703 -0.0132303 3.83675e-05
8.77644 -0.0132015 3.82455e-05
8.78586 -0.0131727 3.81158e-05
8.79527 -0.013144 3.79948e-05
8.80469 -0.0131155 3.78662e-05
8.81411 -0.013087 3.77462e-05
8.82353 -0.0130586 3.76186e-05
8.83296 -0.0130303 3.74997e-05
8.84238 -0.013002 3.73732e-05
8.85181 -0.0129739 3.72552e-05
8.86124 -0.0129458 3.71298e-05
8.87067 -0.0129179 3.70128e-05
8.8801 -0.01289 3.68885e-05
8.88954 -0.0128622 3.67724e-05
8.89897 -0.0128345 3.66491e-05
8.90841 -0.0128068 3.65341e-05
8.91785 -0.0127793 3.64117e-05
8.92729 -0.0127518 3.62976e-05
8.93674 -0.0127245 3.61763e-05
8.94618 -0.0126972 3.60632e-05
8.95563 -0.01267 3.59429e-05
8.96508 -0.0126428 3.58307e-05
8.97453 -0.0126158 3.57113e-05
8.98399 -0.0125888 3.56001e-05
8.99344 -0.0125619 3.54817e-05
9.0029 -0.0125351 3.53713e-05
9.01236 -0.0125084 3.52539e-05
9.02182 -0.0124818 3.51445e-05
9.03128 -0.0124552 3.5028e-05
9.04074 -0.0124287 3.49195e-05
9.05021 -0.0124023 3.4804e-05
9.05968 -0.012376 3.46964e-05
9.06915 -0.0123498 3.45818e-05
9.07862 -0.0123236 3.44751e-05
9.08809 -0.0122975 3.43614e-05
9.09757 -0.0122715 3.42556e-05
9.10705 -0.0122456 3.41428e-05
9.11653 -0.0122197 3.40378e-05
9.12601 -0.012194 3.3926e-05
9.13549 -0.0121683 3.38218e-05
9.14497 -0.0121426 3.37109e-05
9.15446 -0.0121171 3.36076e-05
9.16395 -0.0120916 3.34976e-05
9.17344 -0.0120662 3.33951e-05
9.18293 -0.0120409 3.3286e-05
9.19243 -0.0120157 3.31843e-05
9.20193 -0.0119905 3.30761e-05
9.21143 -0.0119654 3.29752e-05
9.22093 -0.0119404 3.28679e-05
9.23043 -0.0119154 3.27678e-05
9.23993 -0.0118906 3.26613e-05
9.24944 -0.0118658 3.2562e-05
9.25895 -0.011841 3.24564e-05
9.26846 -0.0118164 3.23579e-05
9.27797 -0.0117918 3.22531e-05
9.28748 -0.0117673 3.21554e-05
9.297 -0.0117428 3.20515e-05
9.30652 -0.0117185 3.19546e-05
9.31604 -0.0116942 3.18514e-05
9.32556 -0.0116699 3.17553e-05
9.33509 -0.0116458 3.1653e-05
9.34461 -0.0116217 3.15576e-05
9.35414 -0.0115977 3.14561e-05
9.36367 -0.0115737 3.13615e-05
9.3732 -0.0115499 3.12607e-05
9.38274 -0.0115261 3.11669e-05
9.39227 -0.0115023 3.1067e-05
9.40181 -0.0114786 3.09738e-05
9.41135 -0.011455 3.08747e-05
9.42089 -0.0114315 3.07823e-05
9.43044 -0.011408 3.06839e-05
9.43999 -0.0113847 3.05923e-05
9.44953 -0.0113613 3.04947e-05
9.45908 -0.0113381 3.04038e-05
9.46864 -0.0113149 3.03069e-05
9.47819 -0.0112917 3.02167e-05
9.48775 -0.0112687 3.01206e-05
9.49731 -0.0112457 3.00311e-05
9.50687 -0.0112227 2.99357e-05
9.51643 -0.0111999 2.98469e-05
9.526 -0.0111771 2.97523e-05
9.53556 -0.0111543 2.96642e-05
9.54513 -0.0111317 2.95703e-05
9.5547 -0.011109 2.94829e-05
9.56428 -0.0110865 2.93897e-05
9.57385 -0.011064 2.93029e-05
9.58343 -0.0110416 2.92105e-05
9.59301 -0.0110193 2.91244e-05
9.60259 -0.010997 2.90327e-05
9.61217 -0.0109747 2.89473e-05
9.62176 -0.0109526 2.88563e-05
9.63135 -0.0109305 2.87715e-05
9.64094 -0.0109084 2.86812e-05
9.65053 -0.0108865 2.85971e-05
9.66012 -0.0108645 2.85075e-05
9.66972 -0.0108427 2.8424e-05
9.67932 -0.0108209 2.83351e-05
9.68892 -0.0107992 2.82522e-05
9.69852 -0.0107775 2.8164e-05
9.70812 -0.0107559 2.80818e-05
9.71773 -0.0107343 2.79942e-05
9.72734 -0.0107129 2.79126e-05
9.73695 -0.0106914 2.78257e-05
9.74657 -0.0106701 2.77448e-05
9.75618 -0.0106488 2.76585e-05
9.7658 -0.0106275 2.75782e-05
9.77542 -0.0106063 2.74926e-05
9.78504 -0.0105852 2.74128e-05
9.79467 -0.0105641 2.73279e-05
9.80429 -0.0105431 2.72488e-05
9.81392 -0.0105221 2.71644e-05
9.82355 -0.0105012 2.70859e-05
9.83318 -0.0104804 2.70022e-05
9.84282 -0.0104596 2.69243e-05
9.85246 -0.0104389 2.68413e-05
9.8621 -0.0104182 2.67639e-05
9.87174 -0.0103976 2.66815e-05
9.88138 -0.010377 2.66047e-05
9.89103 -0.0103565 2.65229e-05
9.90068 -0.0103361 2.64467e-05
9.91033 -0.0103157 2.63655e-05
9.91998 -0.0102954 2.62899e-05
9.92964 -0.0102751 2.62093e-05
9.93929 -0.0102549 2.61343e-05
9.94895 -0.0102347 2.60543e-05
9.95862 -0.0102146 2.59798e-05
9.96828 -0.0101946 2.59004e-05
9.97795 -0.0101746 2.58264e-05
9.98761 -0.0101546 2.57477e-05
9.99729 -0.0101347 2.56742e-05
10.007 -0.0101149 2.5596e-05
10.0166 -0.0100951 2.55232e-05
10.0263 -0.0100754 2.54456e-05
10.036 -0.0100557 2.53732e-05
10.0457 -0.0100361 2.52962e-05
10.0554 -0.0100165 2.52244e-05
10.065 -0.00999698 2.51479e-05
10.0747 -0.00997752 2.50766e-05
10.0844 -0.00995811 2.50007e-05
10.0941 -0.00993875 2.493e-05
10.1038 -0.00991944 2.48546e-05
10.1135 -0.00990018 2.47844e-05
10.1232 -0.00988098 2.47096e-05
10.1329 -0.00986182 2.46399e-05
10.1426 -0.00984272 2.45656e-05
10.1523 -0.00982367 2.44964e-05
10.162 -0.00980467 2.44227e-05
10.1718 -0.00978572 2.4354e-05
10.1815 -0.00976682 2.42808e-05
10.1912 -0.00974797 2.42127e-05
10.2009 -0.00972917 2.414e-05
10.2106 -0.00971042 2.40723e-05
10.2204 -0.00969173 2.40002e-05
10.2301 -0.00967308 2.3933e-05
10.2398 -0.00965448 2.38614e-05
10.2495 -0.00963593 2.37947e-05
10.2593 -0.00961743 2.37236e-05
10.269 -0.00959897 2.36574e-05
10.2787 -0.00958057 2.35868e-05
10.2885 -0.00956222 2.3521e-05
10.2982 -0.00954391 2.3451e-05
10.308 -0.00952565 2.33857e-05
10.3177 -0.00950744 2.33161e-05
10.3275 -0.00948928 2.32513e-05
10.3372 -0.00947116 2.31823e-05
10.347 -0.0094531 2.31179e-05
10.3567 -0.00943508 2.30494e-05
10.3665 -0.00941711 2.29855e-05
10.3763 -0.00939918 2.29174e-05
10.386 -0.0093813 2.2854e-05
10.3958 -0.00936347 2.27864e-05
10.4056 -0.00934568 2.27235e-05
10.4153 -0.00932795 2.26563e-05
10.4251 -0.00931025 2.25939e-05
10.4349 -0.00929261 2.25272e-05
10.4447 -0.00927501 2.24652e-05
10.4545 -0.00925745 2.2399e-05
10.4642 -0.00923994 2.23374e-05
10.474 -0.00922248 2.22717e-05
10.4838 -0.00920506 2.22105e-05
10.4936 -0.00918768 2.21452e-05
10.5034 -0.00917036 2.20845e-05
10.5132 -0.00915307 2.20197e-05
10.523 -0.00913583 2.19594e-05
10.5328 -0.00911864 2.18951e-05
10.5426 -0.00910149 2.18352e-05
10.5524 -0.00908438 2.17714e-05
10.5622 -0.00906732 2.17119e-05
10.572 -0.0090503 2.16485e-05
10.5819 -0.00903332 2.15894e-05
10.5917 -0.00901639 2.15265e-05
10.6015 -0.0089995 2.14678e-05
10.6113 -0.00898266 2.14053e-05
10.6211 -0.00896585 2.13471e-05
10.631 -0.0089491 2.1285e-05
10.6408 -0.00893238 2.12272e-05
10.6506 -0.0089157 2.11655e-05
10.6605 -0.00889907 2.11081e-05
10.6703 -0.00888248 2.10469e-05
10.6801 -0.00886594 2.09899e-05
10.69 -0.00884943 2.09291e-05
10.6998 -0.00883297 2.08725e-05
10.7097 -0.00881655 2.08121e-05
10.7195 -0.00880017 2.07559e-05
10.7294 -0.00878383 2.06959e-05
10.7392 -0.00876753 2.06401e-05
10.7491 -0.00875128 2.05805e-05
10.759 -0.00873506 2.05251e-05
10.7688 -0.00871889 2.0466e-05
10.7787 -0.00870275 2.04109e-05
10.7886 -0.00868666 2.03522e-05
10.7984 -0.00867061 2.02975e-05
10.8083 -0.0086546 2.02392e-05
10.8182 -0.00863863 2.01849e-05
10.8281 -0.00862269 2.0127e-05
10.838 -0.0086068 2.00731e-05
10.8478 -0.00859095 2.00155e-05
10.8577 -0.00857514 1.9962e-05
10.8676 -0.00855937 1.99048e-05
10.8775 -0.00854363 1.98517e-05
10.8874 -0.00852794 1.97949e-05
10.8973 -0.00851228 1.97421e-05
10.9072 -0.00849667 1.96857e-05
10.9171 -0.00848109 1.96333e-05
10.927 -0.00846555 1.95773e-05
10.9369 -0.00845005 1.95252e-05
10.9469 -0.00843459 1.94696e-05
10.9568 -0.00841916 1.94179e-05
10.9667 -0.00840378 1.93626e-05
10.9766 -0.00838843 1.93112e-05
10.9865 -0.00837312 1.92564e-05
10.9965 -0.00835785 1.92054e-05
11.0064 -0.00834262 1.91509e-05
11.0163 -0.00832742 1.91002e-05
11.0263 -0.00831226 1.90461e-05
11.0362 -0.00829714 1.89957e-05
11.0461 -0.00828205 1.8942e-05
11.0561 -0.008267 1.8892e-05
11.066 -0.00825199 1.88386e-05
11.076 -0.00823702 1.87889e-05
11.0859 -0.00822208 1.87359e-05
11.0959 -0.00820718 1.86866e-05
11.1058 -0.00819232 1.86339e-05
11.1158 -0.00817749 1.85849e-05
11.1258 -0.0081627 1.85326e-05
11.1357 -0.00814794 1.84839e-05
11.1457 -0.00813322 1.84319e-05
11.1557 -0.00811854 1.83836e-05
11.1656 -0.00810389 1.8332e-05
11.1756 -0.00808927 1.82839e-05
11.1856 -0.0080747 1.82327e-05
11.1956 -0.00806015 1.8185e-05
11.2056 -0.00804565 1.8134e-05
11.2156 -0.00803117 1.80866e-05
11.2255 -0.00801674 1.8036e-05
11.2355 -0.00800234 1.7989e-05
11.2455 -0.00798797 1.79387e-05
11.2555 -0.00797363 1.78919e-05
11.2655 -0.00795934 1.7842e-05
11.2755 -0.00794507 1.77956e-05
11.2856 -0.00793084 1.7746e-05
11.2956 -0.00791665 1.76998e-05
11.3056 -0.00790249 1.76506e-05
11.3156 -0.00788836 1.76047e-05
11.3256 -0.00787426 1.75558e-05
11.3356 -0.0078602 1.75102e-05
11.3457 -0.00784618 1.74616e-05
11.3557 -0.00783218 1.74164e-05
11.3657 -0.00781822 1.73681e-05
11.3758 -0.0078043 1.73231e-05
11.3858 -0.00779041 1.72751e-05
11.3959 -0.00777654 1.72305e-05
11.4059 -0.00776272 1.71828e-05
11.4159 -0.00774892 1.71385e-05
11.426 -0.00773516 1.70911e-05
11.4361 -0.00772143 1.70471e-05
11.4461 -0.00770774 1.7e-05
11.4562 -0.00769407 1.69562e-05
11.4662 -0.00768044 1.69095e-05
11.4763 -0.00766684 1.6866e-05
11.4864 -0.00765327 1.68195e-05
11.4964 -0.00763974 1.67763e-05
11.5065 -0.00762623 1.67302e-05
11.5166 -0.00761276 1.66873e-05
11.5267 -0.00759932 1.66414e-05
11.5368 -0.00758591 1.65988e-05
11.5469 -0.00757254 1.65532e-05
11.5569 -0.00755919 1.65109e-05
11.567 -0.00754588 1.64656e-05
11.5771 -0.00753259 1.64235e-05
11.5872 -0.00751934 1.63786e-05
11.5973 -0.00750612 1.63367e-05
11.6074 -0.00749293 1.62921e-05
11.6176 -0.00747977 1.62505e-05
11.6277 -0.00746664 1.62061e-05
11.6378 -0.00745354 1.61648e-05
11.6479 -0.00744047 1.61207e-05
11.658 -0.00742744 1.60797e-05
11.6681 -0.00741443 1.60359e-05
11.6783 -0.00740145 1.59952e-05
11.6884 -0.0073885 1.59516e-05
11.6985 -0.00737559 1.59111e-05
11.7087 -0.0073627 1.58678e-05
11.7188 -0.00734984 1.58276e-05
11.729 -0.00733701 1.57846e-05
11.7391 -0.00732422 1.57447e-05
11.7493 -0.00731145 1.57019e-05
11.7594 -0.00729871 1.56622e-05
11.7696 -0.007286 1.56198e-05
11.7797 -0.00727332 1.55803e-05
11.7899 -0.00726067 1.55381e-05
11.8001 -0.00724804 1.54989e-05
11.8102 -0.00723545 1.5457e-05
11.8204 -0.00722289 1.5418e-05
11.8306 -0.00721035 1.53764e-05
11.8408 -0.00719784 1.53377e-05
11.851 -0.00718536 1.52963e-05
11.8611 -0.00717291 1.52578e-05
11.8713 -0.00716049 1.52167e-05
11.8815 -0.0071481 1.51785e-05
11.8917 -0.00713573 1.51376e-05
11.9019 -0.00712339 1.50996e-05
11.9121 -0.00711109 1.5059e-05
11.9223 -0.0070988 1.50212e-05
11.9325 -0.00708655 1.49809e-05
11.9428 -0.00707433 1.49434e-05
11.953 -0.00706213 1.49033e-05
11.9632 -0.00704996 1.4866e-05
11.9734 -0.00703781 1.48262e-05
11.9837 -0.0070257 1.47891e-05
11.9939 -0.00701361 1.47495e-05
12.0041 -0.00700155 1.47127e-05
12.0144 -0.00698952 1.46733e-05
12.0246 -0.00697751 1.46368e-05
12.0348 -0.00696553 1.45976e-05
12.0451 -0.00695358 1.45613e-05
12.0553 -0.00694165 1.45224e-05
12.0656 -0.00692975 1.44863e-05
12.0759 -0.00691788 1.44477e-05
12.0861 -0.00690603 1.44118e-05
12.0964 -0.00689421 1.43734e-05
12.1066 -0.00688242 1.43377e-05
12.1169 -0.00687065 1.42996e-05
12.1272 -0.00685891 1.42641e-05
12.1375 -0.0068472 1.42262e-05
12.1478 -0.00683551 1.41909e-05
12.158 -0.00682385 1.41533e-05
12.1683 -0.00681221 1.41182e-05
12.1786 -0.0068006 1.40808e-05
12.1889 -0.00678902 1.4046e-05
12.1992 -0.00677746 1.40088e-05
12.2095 -0.00676593 1.39742e-05
12.2198 -0.00675442 1.39372e-05
12.2301 -0.00674294 1.39028e-05
12.2405 -0.00673148 1.3866e-05
12.2508 -0.00672005 1.38319e-05
12.2611 -0.00670864 1.37953e-05
12.2714 -0.00669726 1.37614e-05
12.2818 -0.0066859 1.3725e-05
12.2921 -0.00667457 1.36913e-05
12.3024 -0.00666326 1.36552e-05
12.3128 -0.00665198 1.36217e-05
12.3231 -0.00664073 1.35858e-05
12.3335 -0.00662949 1.35525e-05
12.3438 -0.00661828 1.35168e-05
12.3542 -0.0066071 1.34837e-05
12.3645 -0.00659594 1.34482e-05
12.3749 -0.00658481 1.34153e-05
12.3853 -0.0065737 1.338e-05
12.3956 -0.00656261 1.33473e-05
12.406 -0.00655155 1.33123e-05
12.4164 -0.00654051 1.32797e-05
12.4268 -0.0065295 1.3245e-05
12.4371 -0.00651851 1.32126e-05
12.4475 -0.00650754 1.3178e-05
12.4579 -0.0064966 1.31459e-05
12.4683 -0.00648568 1.31115e-05
12.4787 -0.00647479 1.30795e-05
12.4891 -0.00646392 1.30453e-05
12.4995 -0.00645307 1.30136e-05
12.5099 -0.00644224 1.29796e-05
12.5203 -0.00643144 1.29481e-05
12.5308 -0.00642066 1.29143e-05
12.5412 -0.00640991 1.28829e-05
12.5516 -0.00639918 1.28493e-05
12.562 -0.00638847 1.28182e-05
12.5725 -0.00637778 1.27848e-05
12.5829 -0.00636712 1.27538e-05
12.5934 -0.00635648 1.27206e-05
12.6038 -0.00634586 1.26898e-05
12.6143 -0.00633527 1.26568e-05
12.6247 -0.0063247 1.26262e-05
12.6352 -0.00631415 1.25934e-05
12.6456 -0.00630362 1.25629e-05
12.6561 -0.00629312 1.25304e-05
12.6666 -0.00628264 1.25001e-05
12.677 -0.00627218 1.24677e-05
12.6875 -0.00626174 1.24376e-05
12.698 -0.00625132 1.24054e-05
12.7085 -0.00624093 1.23755e-05
12.719 -0.00623056 1.23435e-05
12.7295 -0.00622021 1.23138e-05
12.74 -0.00620988 1.22819e-05
12.7505 -0.00619958 1.22524e-05
12.761 -0.0061893 1.22207e-05
12.7715 -0.00617903 1.21914e-05
12.782 -0.00616879 1.21599e-05
12.7925 -0.00615857 1.21307e-05
12.803 -0.00614838 1.20994e-05
12.8135 -0.0061382 1.20704e-05
12.8241 -0.00612805 1.20393e-05
12.8346 -0.00611791 1.20105e-05
12.8451 -0.0061078 1.19795e-05
12.8557 -0.00609771 1.19509e-05
12.8662 -0.00608764 1.19201e-05
12.8768 -0.00607759 1.18916e-05
12.8873 -0.00606757 1.18611e-05
12.8979 -0.00605756 1.18327e-05
12.9085 -0.00604757 1.18024e-05
12.919 -0.00603761 1.17741e-05
12.9296 -0.00602767 1.1744e-05
12.9402 -0.00601774 1.17159e-05
12.9508 -0.00600784 1.16859e-05
12.9613 -0.00599796 1.1658e-05
12.9719 -0.0059881 1.16282e-05
12.9825 -0.00597825 1.16005e-05
12.9931 -0.00596843 1.15708e-05
13.0037 -0.00595863 1.15433e-05
13.0143 -0.00594885 1.15138e-05
13.0249 -0.00593909 1.14864e-05
13.0355 -0.00592935 1.14571e-05
13.0462 -0.00591963 1.14299e-05
13.0568 -0.00590993 1.14007e-05
13.0674 -0.00590025 1.13737e-05
13.078 -0.00589059 1.13446e-05
13.0887 -0.00588095 1.13178e-05
13.0993 -0.00587133 1.12889e-05
13.1099 -0.00586173 1.12622e-05
13.1206 -0.00585215 1.12335e-05
13.1312 -0.00584259 1.12069e-05
13.1419 -0.00583305 1.11784e-05
13.1526 -0.00582352 1.1152e-05
13.1632 -0.00581402 1.11236e-05
13.1739 -0.00580454 1.10973e-05
13.1846 -0.00579507 1.10692e-05
13.1953 -0.00578563 1.1043e-05
13.2059 -0.0057762 1.1015e-05
13.2166 -0.0057668 1.0989e-05
13.2273 -0.00575741 1.09612e-05
13.238 -0.00574804 1.09353e-05
13.2487 -0.00573869 1.09076e-05
13.2594 -0.00572936 1.08819e-05
13.2701 -0.00572005 1.08544e-05
13.2808 -0.00571075 1.08288e-05
13.2916 -0.00570148 1.08014e-05
13.3023 -0.00569222 1.0776e-05
13.313 -0.00568299 1.07488e-05
13.3237 -0.00567377 1.07236e-05
13.3345 -0.00566457 1.06965e-05
13.3452 -0.00565539 1.06714e-05
13.356 -0.00564623 1.06444e-05
13.3667 -0.00563708 1.06194e-05
13.3775 -0.00562795 1.05927e-05
13.3882 -0.00561885 1.05678e-05
13.399 -0.00560976 1.05412e-05
13.4098 -0.00560069 1.05165e-05
13.4206 -0.00559163 1.04901e-05
13.4313 -0.0055826 1.04655e-05
13.4421 -0.00557358 1.04392e-05
13.4529 -0.00556458 1.04147e-05
13.4637 -0.0055556 1.03886e-05
13.4745 -0.00554663 1.03643e-05
13.4853 -0.00553769 1.03383e-05
13.4961 -0.00552876 1.03141e-05
13.5069 -0.00551985 1.02882e-05
13.5177 -0.00551096 1.02642e-05
13.5286 -0.00550208 1.02385e-05
13.5394 -0.00549322 1.02146e-05
13.5502 -0.00548438 1.0189e-05
13.5611 -0.00547556 1.01653e-05
13.5719 -0.00546676 1.01398e-05
13.5827 -0.00545797 1.01162e-05
13.5936 -0.0054492 1.00909e-05
13.6044 -0.00544044 1.00674e-05
13.6153 -0.00543171 1.00422e-05
13.6262 -0.00542299 1.00189e-05
13.637 -0.00541429 9.99385e-06
13.6479 -0.0054056 9.97061e-06
13.6588 -0.00539693 9.94573e-06
13.6697 -0.00538828 9.92262e-06
13.6806 -0.00537965 9.89787e-06
13.6915 -0.00537103 9.8749e-06
13.7024 -0.00536243 9.85028e-06
13.7133 -0.00535385 9.82745e-06
13.7242 -0.00534528 9.80295e-06
13.7351 -0.00533673 9.78025e-06
13.746 -0.00532819 9.75588e-06
13.757 -0.00531968 9.73331e-06
13.7679 -0.00531118 9.70906e-06
13.7788 -0.00530269 9.68663e-06
13.7898 -0.00529422 9.66251e-06
13.8007 -0.00528577 9.64019e-06
13.8117 -0.00527734 9.61622e-06
13.8226 -0.00526892 9.59401e-06
13.8336 -0.00526051 9.57018e-06
13.8445 -0.00525213 9.54808e-06
13.8555 -0.00524376 9.52439e-06
13.8665 -0.0052354 9.50241e-06
13.8775 -0.00522706 9.47885e-06
13.8885 -0.00521874 9.45698e-06
13.8995 -0.00521044 9.43355e-06
13.9105 -0.00520214 9.4118e-06
13.9215 -0.00519387 9.38849e-06
13.9325 -0.00518561 9.36688e-06
13.9435 -0.00517737 9.34368e-06
13.9545 -0.00516914 9.32219e-06
13.9655 -0.00516093 9.29911e-06
13.9766 -0.00515273 9.27775e-06
13.9876 -0.00514455 9.25478e-06
13.9986 -0.00513639 9.23354e-06
14.0097 -0.00512824 9.2107e-06
14.0207 -0.0051201 9.18956e-06
14.0318 -0.00511198 9.16685e-06
14.0429 -0.00510388 9.14582e-06
14.0539 -0.00509579 9.12325e-06
14.065 -0.00508772 9.10232e-06
14.0761 -0.00507966 9.07987e-06
14.0872 -0.00507162 9.05905e-06
14.0982 -0.00506359 9.03673e-06
14.1093 -0.00505558 9.01601e-06
14.1204 -0.00504758 8.99381e-06
14.1316 -0.0050396 8.97321e-06
14.1427 -0.00503163 8.95112e-06
14.1538 -0.00502368 8.93064e-06
14.1649 -0.00501574 8.90866e-06
14.176 -0.00500782 8.8883e-06
14.1872 -0.00499991 8.86642e-06
14.1983 -0.00499202 8.84618e-06
14.2095 -0.00498414 8.82441e-06
14.2206 -0.00497628 8.80428e-06
14.2318 -0.00496843 8.78262e-06
14.2429 -0.00496059 8.7626e-06
14.2541 -0.00495277 8.74107e-06
14.2653 -0.00494497 8.72114e-06
14.2765 -0.00493718 8.69973e-06
14.2876 -0.0049294 8.67989e-06
14.2988 -0.00492164 8.65861e-06
14.31 -0.00491389 8.63887e-06
14.3212 -0.00490615 8.6177e-06
14.3324 -0.00489844 8.59807e-06
14.3437 -0.00489073 8.57701e-06
14.3549 -0.00488304 8.55748e-06
14.3661 -0.00487536 8.53652e-06
14.3773 -0.0048677 8.51711e-06
14.3886 -0.00486005 8.49625e-06
14.3998 -0.00485242 8.47695e-06
14.4111 -0.00484479 8.45619e-06
14.4223 -0.00483719 8.437e-06
14.4336 -0.0048296 8.41634e-06
14.4449 -0.00482202 8.39726e-06
14.4561 -0.00481445 8.37671e-06
14.4674 -0.0048069 8.35771e-06
14.4787 -0.00479936 8.33729e-06
14.49 -0.00479184 8.31837e-06
14.5013 -0.00478433 8.29807e-06
14.5126 -0.00477683 8.27924e-06
14.5239 -0.00476935 8.25905e-06
14.5352 -0.00476188 8.24032e-06
14.5466 -0.00475442 8.22023e-06
14.5579 -0.00474698 8.2016e-06
14.5692 -0.00473955 8.1816e-06
14.5806 -0.00473213 8.16309e-06
14.5919 -0.00472473 8.14318e-06
14.6033 -0.00471734 8.12477e-06
14.6146 -0.00470996 8.10495e-06
14.626 -0.0047026 8.08665e-06
14.6374 -0.00469525 8.06693e-06
14.6488 -0.00468792 8.04872e-06
14.6602 -0.00468059 8.02911e-06
14.6716 -0.00467328 8.01098e-06
14.683 -0.00466598 7.99148e-06
14.6944 -0.0046587 7.97344e-06
14.7058 -0.00465143 7.95405e-06
14.7172 -0.00464417 7.93609e-06
14.7286 -0.00463693 7.91681e-06
14.7401 -0.00462969 7.89893e-06
14.7515 -0.00462247 7.87975e-06
14.7629 -0.00461527 7.86197e-06
14.7744 -0.00460807 7.84287e-06
14.7858 -0.00460089 7.8252e-06
14.7973 -0.00459372 7.80619e-06
14.8088 -0.00458656 7.78862e-06
14.8203 -0.00457942 7.76969e-06
14.8317 -0.00457229 7.75222e-06
14.8432 -0.00456517 7.73338e-06
14.8547 -0.00455807 7.716e-06
14.8662 -0.00455097 7.69726e-06
14.8778 -0.00454389 7.67996e-06
14.8893 -0.00453682 7.66133e-06
14.9008 -0.00452977 7.6441e-06
14.9123 -0.00452272 7.62558e-06
14.9239 -0.00451569 7.60842e-06
14.9354 -0.00450867 7.59e-06
14.947 -0.00450166 7.57293e-06
14.9585 -0.00449467 7.5546e-06
14.9701 -0.00448768 7.53762e-06
14.9817 -0.00448071 7.51937e-06
14.9933 -0.00447375 7.5025e-06
15.0048 -0.00446681 7.48432e-06
15.0164 -0.00445987 7.46755e-06
15.028 -0.00445295 7.44945e-06
15.0397 -0.00444604 7.43276e-06
15.0513 -0.00443914 7.41476e-06
15.0629 -0.00443225 7.39815e-06
15.0745 -0.00442538 7.38025e-06
15.0862 -0.00441851 7.3637e-06
15.0978 -0.00441166 7.34591e-06
15.1095 -0.00440482 7.32943e-06
15.1211 -0.00439799 7.31173e-06
15.1328 -0.00439118 7.29533e-06
15.1445 -0.00438437 7.27773e-06
15.1561 -0.00437758 7.26141e-06
15.1678 -0.0043708 7.24388e-06
15.1795 -0.00436403 7.22767e-06
15.1912 -0.00435727 7.2102e-06
15.2029 -0.00435052 7.19408e-06
15.2147 -0.00434378 7.17669e-06
15.2264 -0.00433706 7.16066e-06
15.2381 -0.00433035 7.14335e-06
15.2499 -0.00432364 7.1274e-06
15.2616 -0.00431695 7.11019e-06
15.2734 -0.00431027 7.09429e-06
15.2851 -0.00430361 7.07719e-06
15.2969 -0.00429695 7.06135e-06
15.3087 -0.0042903 7.04434e-06
15.3205 -0.00428367 7.02858e-06
15.3323 -0.00427704 7.01165e-06
15.3441 -0.00427043 6.99598e-06
15.3559 -0.00426383 6.97912e-06
15.3677 -0.00425724 6.96353e-06
15.3795 -0.00425066 6.94674e-06
15.3913 -0.00424409 6.93125e-06
15.4032 -0.00423753 6.91452e-06
15.415 -0.00423099 6.89912e-06
15.4269 -0.00422445 6.88247e-06
15.4388 -0.00421793 6.86713e-06
15.4506 -0.00421141 6.85058e-06
15.4625 -0.00420491 6.8353e-06
15.4744 -0.00419842 6.81885e-06
15.4863 -0.00419193 6.80362e-06
15.4982 -0.00418546 6.78726e-06
15.5101 -0.004179 6.7721e-06
15.522 -0.00417255 6.75582e-06
15.534 -0.00416611 6.74075e-06
15.5459 -0.00415968 6.72452e-06
15.5578 -0.00415326 6.70954e-06
15.5698 -0.00414685 6.69338e-06
15.5818 -0.00414046 6.67849e-06
15.5937 -0.00413407 6.66239e-06
15.6057 -0.00412769 6.64757e-06
15.6177 -0.00412132 6.63156e-06
15.6297 -0.00411497 6.6168e-06
15.6417 -0.00410862 6.60088e-06
15.6537 -0.00410229 6.58617e-06
15.6657 -0.00409596 6.57034e-06
15.6777 -0.00408965 6.55569e-06
15.6898 -0.00408334 6.53995e-06
15.7018 -0.00407704 6.52537e-06
15.7139 -0.00407076 6.50969e-06
15.7259 -0.00406448 6.4952e-06
15.738 -0.00405822 6.47957e-06
15.7501 -0.00405196 6.46517e-06
15.7622 -0.00404572 6.4496e-06
15.7743 -0.00403948 6.43527e-06
15.7864 -0.00403326 6.41977e-06
15.7985 -0.00402704 6.40551e-06
15.8106 -0.00402084 6.3901e-06
15.8228 -0.00401464 6.37589e-06
15.8349 -0.00400846 6.36057e-06
15.8471 -0.00400228 6.3464e-06
15.8592 -0.00399612 6.33117e-06
15.8714 -0.00398996 6.31706e-06
15.8836 -0.00398381 6.3019e-06
15.8957 -0.00397767 6.28787e-06
15.9079 -0.00397155 6.27276e-06
15.9202 -0.00396543 6.25882e-06
15.9324 -0.00395932 6.24375e-06
15.9446 -0.00395322 6.2299e-06
15.9568 -0.00394713 6.2149e-06
15.9691 -0.00394105 6.20111e-06
15.9813 -0.00393498 6.18618e-06
15.9936 -0.00392892 6.17244e-06
16.0058 -0.00392287 6.15761e-06
16.0181 -0.00391683 6.1439e-06
16.0304 -0.00391079 6.12916e-06
16.0427 -0.00390477 6.11551e-06
16.055 -0.00389876 6.10083e-06
16.0673 -0.00389275 6.08726e-06
16.0797 -0.00388676 6.07262e-06
16.092 -0.00388077 6.05914e-06
16.1043 -0.00387479 6.04454e-06
16.1167 -0.00386882 6.03114e-06
16.1291 -0.00386286 6.01661e-06
16.1414 -0.00385691 6.00326e-06
16.1538 -0.00385097 5.98881e-06
16.1662 -0.00384504 5.9755e-06
16.1786 -0.00383912 5.96115e-06
16.191 -0.0038332 5.94788e-06
16.2035 -0.0038273 5.9336e-06
16.2159 -0.0038214 5.92039e-06
16.2284 -0.00381551 5.90616e-06
16.2408 -0.00380963 5.89303e-06
16.2533 -0.00380377 5.87885e-06
16.2658 -0.0037979 5.8658e-06
16.2782 -0.00379205 5.85166e-06
16.2907 -0.00378621 5.83869e-06
16.3032 -0.00378037 5.82461e-06
16.3158 -0.00377455 5.81168e-06
16.3283 -0.00376873 5.79769e-06
16.3408 -0.00376292 5.78479e-06
16.3534 -0.00375712 5.77089e-06
16.3659 -0.00375133 5.75804e-06
16.3785 -0.00374555 5.7442e-06
16.3911 -0.00373977 5.73141e-06
16.4037 -0.00373401 5.71762e-06
16.4163 -0.00372825 5.70491e-06
16.4289 -0.0037225 5.69115e-06
16.4415 -0.00371676 5.67853e-06
16.4541 -0.00371102 5.66482e-06
16.4668 -0.0037053 5.65225e-06
16.4794 -0.00369958 5.63861e-06
16.4921 -0.00369388 5.62607e-06
16.5048 -0.00368818 5.61253e-06
16.5175 -0.00368249 5.60002e-06
16.5302 -0.0036768 5.58655e-06
16.5429 -0.00367113 5.57409e-06
16.5556 -0.00366546 5.56067e-06
16.5683 -0.0036598 5.5483e-06
16.5811 -0.00365415 5.5349e-06
16.5938 -0.00364851 5.52261e-06
16.6066 -0.00364288 5.50925e-06
16.6194 -0.00363725 5.49702e-06
16.6322 -0.00363163 5.48374e-06
16.645 -0.00362602 5.47154e-06
16.6578 -0.00362042 5.45834e-06
16.6706 -0.00361483 5.44616e-06
16.6835 -0.00360924 5.43304e-06
16.6963 -0.00360366 5.42091e-06
16.7092 -0.00359809 5.40784e-06
16.7221 -0.00359253 5.39578e-06
16.7349 -0.00358697 5.38274e-06
16.7478 -0.00358143 5.37077e-06
16.7607 -0.00357589 5.35775e-06
16.7737 -0.00357035 5.34584e-06
16.7866 -0.00356483 5.33289e-06
16.7995 -0.00355931 5.32101e-06
16.8125 -0.0035538 5.30815e-06
16.8255 -0.0035483 5.29629e-06
16.8385 -0.00354281 5.28351e-06
16.8514 -0.00353732 5.27169e-06
16.8645 -0.00353184 5.25895e-06
16.8775 -0.00352637 5.24721e-06
16.8905 -0.00352091 5.23449e-06
16.9035 -0.00351545 5.22283e-06
16.9166 -0.00351 5.21014e-06
16.9297 -0.00350456 5.19854e-06
16.9428 -0.00349913 5.18592e-06
16.9559 -0.0034937 5.17434e-06
16.969 -0.00348828 5.16181e-06
16.9821 -0.00348287 5.15024e-06
16.9952 -0.00347746 5.13778e-06
17.0084 -0.00347206 5.12627e-06
17.0215 -0.00346667 5.11384e-06
17.0347 -0.00346129 5.10241e-06
17.0479 -0.00345591 5.08999e-06
17.0611 -0.00345054 5.07864e-06
17.0743 -0.00344518 5.06626e-06
17.0875 -0.00343982 5.05495e-06
17.1008 -0.00343447 5.04265e-06
17.114 -0.00342913 5.03135e-06
17.1273 -0.0034238 5.01914e-06
17.1406 -0.00341847 5.00786e-06
17.1539 -0.00341315 4.99571e-06
17.1672 -0.00340783 4.98449e-06
17.1805 -0.00340253 4.97235e-06
17.1939 -0.00339723 4.96123e-06
17.2072 -0.00339193 4.9491e-06
17.2206 -0.00338665 4.93804e-06
17.234 -0.00338137 4.92597e-06
17.2474 -0.00337609 4.91492e-06
17.2608 -0.00337083 4.90294e-06
17.2742 -0.00336557 4.8919e-06
17.2876 -0.00336031 4.88e-06
17.3011 -0.00335507 4.869e-06
17.3146 -0.00334983 4.85712e-06
17.3281 -0.00334459 4.84621e-06
17.3416 -0.00333937 4.83433e-06
17.3551 -0.00333414 4.8235e-06
17.3686 -0.00332893 4.81166e-06
17.3821 -0.00332372 4.80085e-06
17.3957 -0.00331852 4.7891e-06
17.4093 -0.00331333 4.77829e-06
17.4229 -0.00330814 4.76662e-06
17.4365 -0.00330296 4.75584e-06
17.4501 -0.00329778 4.7442e-06
17.4637 -0.00329261 4.73351e-06
17.4774 -0.00328745 4.72186e-06
17.491 -0.00328229 4.71126e-06
17.5047 -0.00327714 4.69964e-06
17.5184 -0.00327199 4.68906e-06
17.5321 -0.00326685 4.67754e-06
17.5459 -0.00326172 4.66694e-06
17.5596 -0.00325659 4.6555e-06
17.5734 -0.00325147 4.64493e-06
17.5872 -0.00324636 4.63352e-06
17.601 -0.00324125 4.62304e-06
17.6148 -0.00323615 4.61162e-06
17.6286 -0.00323105 4.60122e-06
17.6425 -0.00322596 4.58983e-06
17.6563 -0.00322087 4.57945e-06
17.6702 -0.0032158 4.56816e-06
17.6841 -0.00321072 4.55776e-06
17.698 -0.00320565 4.54655e-06
17.712 -0.00320059 4.53619e-06
17.7259 -0.00319554 4.52498e-06
17.7399 -0.00319049 4.51472e-06
17.7539 -0.00318544 4.5035e-06
17.7679 -0.0031804 4.49331e-06
17.7819 -0.00317537 4.48214e-06
17.7959 -0.00317034 4.47195e-06
17.81 -0.00316532 4.46089e-06
17.8241 -0.0031603 4.45067e-06
17.8382 -0.00315529 4.43967e-06
17.8523 -0.00315028 4.42952e-06
17.8664 -0.00314528 4.4185e-06
17.8805 -0.00314029 4.40846e-06
17.8947 -0.0031353 4.39743e-06
17.9089 -0.00313031 4.38743e-06
17.9231 -0.00312533 4.3765e-06
17.9373 -0.00312036 4.36646e-06
17.9516 -0.00311539 4.35562e-06
17.9658 -0.00311042 4.3456e-06
17.9801 -0.00310547 4.33477e-06
17.9944 -0.00310051 4.32486e-06
18.0087 -0.00309556 4.314e-06
18.0231 -0.00309062 4.30416e-06
18.0374 -0.00308568 4.29335e-06
18.0518 -0.00308075 4.28349e-06
18.0662 -0.00307582 4.2728e-06
18.0806 -0.0030709 4.26291e-06
18.0951 -0.00306598 4.25227e-06
18.1095 -0.00306107 4.24247e-06
18.124 -0.00305616 4.23178e-06
18.1385 -0.00305125 4.22209e-06
18.153 -0.00304635 4.21141e-06
18.1676 -0.00304146 4.20172e-06
18.1821 -0.00303657 4.19116e-06
18.1967 -0.00303169 4.18142e-06
18.2113 -0.0030268 4.17093e-06
18.226 -0.00302193 4.16126e-06
18.2406 -0.00301706 4.15073e-06
18.2553 -0.00301219 4.14118e-06
18.27 -0.00300733 4.13063e-06
18.2847 -0.00300247 4.12109e-06
18.2994 -0.00299762 4.11067e-06
18.3142 -0.00299277 4.10107e-06
18.329 -0.00298793 4.09073e-06
18.3438 -0.00298309 4.08118e-06
18.3586 -0.00297825 4.07079e-06
18.3735 -0.00297342 4.06138e-06
18.3883 -0.00296859 4.05097e-06
18.4032 -0.00296377 4.04157e-06
18.4182 -0.00295895 4.03128e-06
18.4331 -0.00295413 4.02181e-06
18.4481 -0.00294932 4.01161e-06
18.4631 -0.00294452 4.0022e-06
18.4781 -0.00293971 3.99193e-06
18.4931 -0.00293491 3.98266e-06
18.5082 -0.00293012 3.97238e-06
18.5233 -0.00292533 3.96309e-06
18.5384 -0.00292054 3.95296e-06
18.5536 -0.00291576 3.9436e-06
18.5687 -0.00291098 3.93352e-06
18.5839 -0.0029062 3.92427e-06
18.5992 -0.00290143 3.91409e-06
18.6144 -0.00289666 3.90496e-06
18.6297 -0.0028919 3.89483e-06
18.645 -0.00288714 3.88561e-06
18.6603 -0.00288238 3.87565e-06
18.6757 -0.00287762 3.86641e-06
18.691 -0.00287287 3.85641e-06
18.7064 -0.00286812 3.84733e-06
18.7219 -0.00286338 3.83725e-06
18.7373 -0.00285864 3.82821e-06
18.7528 -0.0028539 3.81827e-06
18.7683 -0.00284917 3.80911e-06
18.7839 -0.00284444 3.79927e-06
18.7995 -0.00283971 3.7902e-06
18.8151 -0.00283498 3.78023e-06
18.8307 -0.00283026 3.77132e-06
18.8464 -0.00282554 3.76139e-06
18.8621 -0.00282083 3.75236e-06
18.8778 -0.00281611 3.74262e-06
18.8935 -0.0028114 3.73357e-06
18.9093 -0.0028067 3.72375e-06
18.9251 -0.00280199 3.7149e-06
18.941 -0.00279729 3.70501e-06
18.9568 -0.00279259 3.69612e-06
18.9727 -0.00278789 3.68643e-06
18.9887 -0.0027832 3.67744e-06
19.0046 -0.00277851 3.66774e-06
19.0206 -0.00277382 3.65895e-06
19.0367 -0.00276913 3.64912e-06
19.0527 -0.00276445 3.64035e-06
19.0688 -0.00275976 3.63071e-06
19.085 -0.00275508 3.62178e-06
19.1011 -0.00275041 3.61219e-06
19.1173 -0.00274573 3.60345e-06
19.1336 -0.00274106 3.59368e-06
19.1499 -0.00273638 3.58501e-06
19.1662 -0.00273171 3.57544e-06
19.1825 -0.00272705 3.56656e-06
19.1989 -0.00272238 3.55706e-06
19.2153 -0.00271772 3.54839e-06
19.2317 -0.00271305 3.53868e-06
19.2482 -0.00270839 3.53008e-06
19.2647 -0.00270373 3.52059e-06
19.2813 -0.00269908 3.51177e-06
19.2979 -0.00269442 3.50232e-06
19.3145 -0.00268977 3.49375e-06
19.3312 -0.00268511 3.4841e-06
19.3479 -0.00268046 3.47551e-06
19.3647 -0.00267581 3.46614e-06
19.3814 -0.00267116 3.45739e-06
19.3983 -0.00266651 3.44792e-06
19.4151 -0.00266186 3.43949e-06
19.4321 -0.00265721 3.42992e-06
19.449 -0.00265257 3.42129e-06
19.466 -0.00264792 3.41204e-06
19.483 -0.00264328 3.40342e-06
19.5001 -0.00263863 3.39388e-06
19.5173 -0.00263399 3.38552e-06
19.5344 -0.00262935 3.37613e-06
19.5516 -0.0026247 3.36744e-06
19.5689 -0.00262006 3.35817e-06
19.5862 -0.00261542 3.3498e-06
19.6035 -0.00261078 3.34025e-06
19.6209 -0.00260613 3.33176e-06
19.6384 -0.00260149 3.32262e-06
19.6559 -0.00259685 3.31405e-06
19.6734 -0.00259221 3.30456e-06
19.691 -0.00258756 3.29631e-06
19.7086 -0.00258292 3.28705e-06
19.7263 -0.00257828 3.27839e-06
19.744 -0.00257363 3.26913e-06
19.7618 -0.00256899 3.26093e-06
19.7797 -0.00256434 3.2515e-06
19.7976 -0.00255969 3.24293e-06
19.8155 -0.00255504 3.23385e-06
19.8335 -0.00255039 3.22558e-06
19.8515 -0.00254574 3.21605e-06
19.8696 -0.00254109 3.20763e-06
19.8878 -0.00253644 3.19864e-06
19.906 -0.00253178 3.19027e-06
19.9243 -0.00252713 3.18073e-06
19.9426 -0.00252247 3.17243e-06
19.961 -0.00251781 3.16348e-06
19.9795 -0.00251314 3.15504e-06
19.998 -0.00250848 3.1455e-06
20.0165 -0.00250381 3.13726e-06
20.0352 -0.00249914 3.12835e-06
20.0539 -0.00249447 3.11994e-06
20.0726 -0.00248979 3.11037e-06
20.0915 -0.00248511 3.10209e-06
20.1104 -0.00248043 3.09324e-06
20.1293 -0.00247575 3.08495e-06
20.1483 -0.00247106 3.07535e-06
20.1674 -0.00246637 3.06689e-06
20.1866 -0.00246167 3.05803e-06
20.2058 -0.00245697 3.05002e-06
20.2252 -0.00245227 3.04055e-06
20.2445 -0.00244756 3.03182e-06
20.264 -0.00244284 3.02263e-06
20.2835 -0.00243813 3.0148e-06
20.3031 -0.00243341 3.00585e-06
20.3228 -0.00242868 2.99725e-06
20.3426 -0.00242394 2.9875e-06
20.3625 -0.00241921 2.97909e-06
20.3824 -0.00241446 2.9703e-06
20.4024 -0.00240971 2.96256e-06
20.4225 -0.00240496 2.95343e-06
20.4427 -0.00240019 2.94466e-06
20.463 -0.00239542 2.93476e-06
20.4833 -0.00239065 2.92612e-06
20.5038 -0.00238586 2.9171e-06
20.5244 -0.00238107 2.90949e-06
20.545 -0.00237627 2.90104e-06
20.5658 -0.00237147 2.89334e-06
20.5866 -0.00236665 2.88432e-06
20.6076 -0.00236182 2.87593e-06
20.6286 -0.00235699 2.86634e-06
20.6498 -0.00235215 2.85763e-06
20.6711 -0.00234729 2.84796e-06
20.6924 -0.00234243 2.83932e-06
20.7139 -0.00233756 2.82977e-06
20.7356 -0.00233267 2.82126e-06
20.7573 -0.00232778 2.8118e-06
20.7791 -0.00232287 2.80335e-06
20.8011 -0.00231795 2.7939e-06
20.8232 -0.00231302 2.78546e-06
20.8454 -0.00230807 2.77601e-06
20.8678 -0.00230311 2.76755e-06
20.8903 -0.00229814 2.75807e-06
20.913 -0.00229315 2.74959e-06
20.9357 -0.00228815 2.74007e-06
20.9587 -0.00228313 2.73156e-06
20.9818 -0.00227809 2.72199e-06
21.005 -0.00227303 2.71345e-06
21.0284 -0.00226796 2.70384e-06
21.052 -0.00226287 2.69526e-06
21.0758 -0.00225776 2.68559e-06
21.0997 -0.00225263 2.67696e-06
21.1238 -0.00224748 2.66724e-06
21.1481 -0.0022423 2.65856e-06
21.1726 -0.0022371 2.64877e-06
21.1972 -0.00223188 2.64004e-06
21.2221 -0.00222663 2.63017e-06
21.2472 -0.00222136 2.62138e-06
21.2726 -0.00221606 2.61143e-06
21.2981 -0.00221072 2.60257e-06
21.3239 -0.00220536 2.59252e-06
21.35 -0.00219997 2.58359e-06
21.3763 -0.00219454 2.57344e-06
21.4029 -0.00218908 2.56441e-06
21.4298 -0.00218358 2.55415e-06
21.4569 -0.00217804 2.54502e-06
21.4844 -0.00217245 2.53463e-06
21.5122 -0.00216683 2.52539e-06
21.5403 -0.00216115 2.51485e-06
21.5688 -0.00215543 2.50549e-06
21.5977 -0.00214965 2.49478e-06
21.627 -0.00214382 2.48527e-06
21.6567 -0.00213793 2.47436e-06
21.6869 -0.00213197 2.46468e-06
21.7175 -0.00212594 2.45356e-06
21.7486 -0.00211984 2.44368e-06
21.7803 -0.00211366 2.43229e-06
21.8126 -0.00210739 2.42217e-06
21.8456 -0.00210102 2.41047e-06
21.8792 -0.00209455 2.40008e-06
21.9136 -0.00208797 2.388e-06
21.9488 -0.00208126 2.37726e-06
21.9849 -0.0020744 2.36472e-06
22.0221 -0.00206739 2.35354e-06
22.0604 -0.00206019 2.34042e-06
22.1001 -0.00205279 2.32866e-06
22.1412 -0.00204514 2.31476e-06
22.1842 -0.0020372 2.30222e-06
22.2294 -0.00202892 2.28721e-06
22.2772 -0.00202019 2.27348e-06
22.3285 -0.0020109 2.25673e-06
22.3846 -0.00200081 2.24092e-06
22.448 -0.00198949 2.22067e-06
22.5254 -0.0019758 2.19938e-06


==> anc/HERMITE/GAMMA0025/GRp_FRG.txt <==
-22.5254 -0.00197616 -2.19918e-06
-22.448 -0.00198986 -2.2221e-06
-22.3846 -0.00200118 -2.24111e-06
-22.3285 -0.00201128 -2.2581e-06
-22.2772 -0.00202057 -2.2738e-06
-22.2294 -0.0020293 -2.28856e-06
-22.1842 -0.00203759 -2.30261e-06
-22.1412 -0.00204553 -2.31609e-06
-22.1001 -0.00205318 -2.32911e-06
-22.0604 -0.00206059 -2.34173e-06
-22.0221 -0.00206779 -2.35403e-06
-21.9849 -0.0020748 -2.36603e-06
-21.9488 -0.00208166 -2.37778e-06
-21.9136 -0.00208838 -2.38931e-06
-21.8792 -0.00209496 -2.40064e-06
-21.8456 -0.00210144 -2.41178e-06
-21.8126 -0.0021078 -2.42276e-06
-21.7803 -0.00211408 -2.43359e-06
-21.7486 -0.00212026 -2.44429e-06
-21.7175 -0.00212637 -2.45486e-06
-21.6869 -0.0021324 -2.46532e-06
-21.6567 -0.00213835 -2.47568e-06
-21.627 -0.00214425 -2.48593e-06
-21.5977 -0.00215009 -2.49609e-06
-21.5688 -0.00215586 -2.50617e-06
-21.5403 -0.00216159 -2.51617e-06
-21.5122 -0.00216727 -2.5261e-06
-21.4844 -0.00217289 -2.53596e-06
-21.4569 -0.00217848 -2.54575e-06
-21.4298 -0.00218402 -2.55548e-06
-21.4029 -0.00218953 -2.56516e-06
-21.3763 -0.00219499 -2.57478e-06
-21.35 -0.00220042 -2.58435e-06
-21.3239 -0.00220582 -2.59387e-06
-21.2981 -0.00221118 -2.60335e-06
-21.2726 -0.00221652 -2.61278e-06
-21.2472 -0.00222182 -2.62218e-06
-21.2221 -0.0022271 -2.63153e-06
-21.1972 -0.00223235 -2.64085e-06
-21.1726 -0.00223757 -2.65014e-06
-21.1481 -0.00224277 -2.65939e-06
-21.1238 -0.00224795 -2.66862e-06
-21.0997 -0.0022531 -2.67781e-06
-21.0758 -0.00225824 -2.68698e-06
-21.052 -0.00226335 -2.69612e-06
-21.0284 -0.00226844 -2.70523e-06
-21.005 -0.00227352 -2.71432e-06
-20.9818 -0.00227857 -2.72339e-06
-20.9587 -0.00228361 -2.73244e-06
-20.9357 -0.00228863 -2.74147e-06
-20.913 -0.00229364 -2.75048e-06
-20.8903 -0.00229863 -2.75947e-06
-20.8678 -0.00230361 -2.76845e-06
-20.8454 -0.00230857 -2.7774e-06
-20.8232 -0.00231352 -2.78635e-06
-20.8011 -0.00231845 -2.79528e-06
-20.7791 -0.00232337 -2.80419e-06
-20.7573 -0.00232828 -2.81309e-06
-20.7356 -0.00233318 -2.82199e-06
-20.7139 -0.00233807 -2.83086e-06
-20.6924 -0.00234294 -2.83973e-06
-20.6711 -0.00234781 -2.84859e-06
-20.6498 -0.00235266 -2.85744e-06
-20.6286 -0.00235751 -2.86628e-06
-20.6076 -0.00236235 -2.87512e-06
-20.5866 -0.00236717 -2.88394e-06
-20.5658 -0.00237199 -2.89276e-06
-20.545 -0.0023768 -2.90157e-06
-20.5244 -0.0023816 -2.91038e-06
-20.5038 -0.00238639 -2.91918e-06
-20.4833 -0.00239118 -2.92797e-06
-20.463 -0.00239596 -2.93677e-06
-20.4427 -0.00240073 -2.94555e-06
-20.4225 -0.0024055 -2.95434e-06
-20.4024 -0.00241025 -2.96312e-06
-20.3824 -0.00241501 -2.97189e-06
-20.3625 -0.00241975 -2.98067e-06
-20.3426 -0.00242449 -2.98944e-06
-20.3228 -0.00242923 -2.99821e-06
-20.3031 -0.00243396 -3.00698e-06
-20.2835 -0.00243868 -3.01575e-06
-20.264 -0.0024434 -3.02452e-06
-20.2445 -0.00244812 -3.03329e-06
-20.2252 -0.00245283 -3.04206e-06
-20.2058 -0.00245753 -3.05083e-06
-20.1866 -0.00246224 -3.0596e-06
-20.1674 -0.00246693 -3.06837e-06
-20.1483 -0.00247163 -3.07714e-06
-20.1293 -0.00247632 -3.08592e-06
-20.1104 -0.00248101 -3.09469e-06
-20.0915 -0.00248569 -3.10347e-06
-20.0726 -0.00249037 -3.11225e-06
-20.0539 -0.00249505 -3.12103e-06
-20.0352 -0.00249972 -3.12982e-06
-20.0165 -0.00250439 -3.13861e-06
-19.998 -0.00250906 -3.1474e-06
-19.9795 -0.00251373 -3.1562e-06
-19.961 -0.0025184 -3.165e-06
-19.9426 -0.00252306 -3.1738e-06
-19.9243 -0.00252772 -3.18261e-06
-19.906 -0.00253238 -3.19142e-06
-19.8878 -0.00253704 -3.20024e-06
-19.8696 -0.00254169 -3.20907e-06
-19.8515 -0.00254635 -3.21789e-06
-19.8335 -0.002551 -3.22673e-06
-19.8155 -0.00255565 -3.23557e-06
-19.7976 -0.0025603 -3.24441e-06
-19.7797 -0.00256495 -3.25327e-06
-19.7618 -0.0025696 -3.26212e-06
-19.744 -0.00257425 -3.27099e-06
-19.7263 -0.0025789 -3.27986e-06
-19.7086 -0.00258354 -3.28874e-06
-19.691 -0.00258819 -3.29762e-06
-19.6734 -0.00259283 -3.30652e-06
-19.6559 -0.00259748 -3.31542e-06
-19.6384 -0.00260212 -3.32432e-06
-19.6209 -0.00260677 -3.33324e-06
-19.6035 -0.00261141 -3.34216e-06
-19.5862 -0.00261606 -3.35109e-06
-19.5689 -0.0026207 -3.36003e-06
-19.5516 -0.00262535 -3.36898e-06
-19.5344 -0.00262999 -3.37793e-06
-19.5173 -0.00263464 -3.3869e-06
-19.5001 -0.00263928 -3.39587e-06
-19.483 -0.00264393 -3.40486e-06
-19.466 -0.00264858 -3.41385e-06
-19.449 -0.00265322 -3.42285e-06
-19.4321 -0.00265787 -3.43186e-06
-19.4151 -0.00266252 -3.44088e-06
-19.3983 -0.00266717 -3.44991e-06
-19.3814 -0.00267182 -3.45895e-06
-19.3647 -0.00267648 -3.46799e-06
-19.3479 -0.00268113 -3.47706e-06
-19.3312 -0.00268578 -3.48612e-06
-19.3145 -0.00269044 -3.4952e-06
-19.2979 -0.0026951 -3.50429e-06
-19.2813 -0.00269976 -3.51339e-06
-19.2647 -0.00270442 -3.5225e-06
-19.2482 -0.00270908 -3.53163e-06
-19.2317 -0.00271374 -3.54076e-06
-19.2153 -0.00271841 -3.5499e-06
-19.1989 -0.00272307 -3.55905e-06
-19.1825 -0.00272774 -3.56822e-06
-19.1662 -0.00273241 -3.57738e-06
-19.1499 -0.00273708 -3.58654e-06
-19.1336 -0.00274176 -3.59563e-06
-19.1173 -0.00274643 -3.60471e-06
-19.1011 -0.00275111 -3.61407e-06
-19.085 -0.00275579 -3.62342e-06
-19.0688 -0.00276047 -3.6327e-06
-19.0527 -0.00276516 -3.64198e-06
-19.0367 -0.00276985 -3.65126e-06
-19.0206 -0.00277453 -3.66056e-06
-19.0046 -0.00277923 -3.66986e-06
-18.9887 -0.00278392 -3.67918e-06
-18.9727 -0.00278862 -3.6885e-06
-18.9568 -0.00279332 -3.69784e-06
-18.941 -0.00279802 -3.70719e-06
-18.9251 -0.00280272 -3.71656e-06
-18.9093 -0.00280743 -3.72594e-06
-18.8935 -0.00281214 -3.73533e-06
-18.8778 -0.00281685 -3.74473e-06
-18.8621 -0.00282157 -3.75416e-06
-18.8464 -0.00282629 -3.76359e-06
-18.8307 -0.00283101 -3.77304e-06
-18.8151 -0.00283573 -3.7825e-06
-18.7995 -0.00284046 -3.79198e-06
-18.7839 -0.00284519 -3.80146e-06
-18.7683 -0.00284992 -3.81097e-06
-18.7528 -0.00285466 -3.82048e-06
-18.7373 -0.0028594 -3.83002e-06
-18.7219 -0.00286415 -3.83956e-06
-18.7064 -0.00286889 -3.84913e-06
-18.691 -0.00287364 -3.8587e-06
-18.6757 -0.0028784 -3.86829e-06
-18.6603 -0.00288315 -3.8779e-06
-18.645 -0.00288791 -3.88752e-06
-18.6297 -0.00289268 -3.89715e-06
-18.6144 -0.00289744 -3.90681e-06
-18.5992 -0.00290222 -3.91647e-06
-18.5839 -0.00290699 -3.92616e-06
-18.5687 -0.00291177 -3.93585e-06
-18.5536 -0.00291655 -3.94557e-06
-18.5384 -0.00292134 -3.95529e-06
-18.5233 -0.00292613 -3.96504e-06
-18.5082 -0.00293092 -3.9748e-06
-18.4931 -0.00293572 -3.98457e-06
-18.4781 -0.00294052 -3.99437e-06
-18.4631 -0.00294532 -4.00417e-06
-18.4481 -0.00295013 -4.014e-06
-18.4331 -0.00295495 -4.02384e-06
-18.4182 -0.00295976 -4.0337e-06
-18.4032 -0.00296459 -4.04357e-06
-18.3883 -0.00296941 -4.05347e-06
-18.3735 -0.00297424 -4.06337e-06
-18.3586 -0.00297908 -4.0733e-06
-18.3438 -0.00298391 -4.08323e-06
-18.329 -0.00298876 -4.0932e-06
-18.3142 -0.0029936 -4.10317e-06
-18.2994 -0.00299846 -4.11316e-06
-18.2847 -0.00300331 -4.12317e-06
-18.27 -0.00300817 -4.1332e-06
-18.2553 -0.00301304 -4.14324e-06
-18.2406 -0.00301791 -4.1533e-06
-18.226 -0.00302278 -4.16338e-06
-18.2113 -0.00302766 -4.17348e-06
-18.1967 -0.00303254 -4.18359e-06
-18.1821 -0.00303743 -4.19373e-06
-18.1676 -0.00304232 -4.20388e-06
-18.153 -0.00304722 -4.21405e-06
-18.1385 -0.00305212 -4.22423e-06
-18.124 -0.00305703 -4.23444e-06
-18.1095 -0.00306194 -4.24466e-06
-18.0951 -0.00306686 -4.2549e-06
-18.0806 -0.00307178 -4.26516e-06
-18.0662 -0.0030767 -4.27544e-06
-18.0518 -0.00308163 -4.28574e-06
-18.0374 -0.00308657 -4.29605e-06
-18.0231 -0.00309151 -4.30639e-06
-18.0087 -0.00309646 -4.31674e-06
-17.9944 -0.00310141 -4.32711e-06
-17.9801 -0.00310636 -4.3375e-06
-17.9658 -0.00311133 -4.34792e-06
-17.9516 -0.00311629 -4.35834e-06
-17.9373 -0.00312126 -4.3688e-06
-17.9231 -0.00312624 -4.37926e-06
-17.9089 -0.00313122 -4.38975e-06
-17.8947 -0.00313621 -4.40025e-06
-17.8805 -0.0031412 -4.41078e-06
-17.8664 -0.0031462 -4.42133e-06
-17.8523 -0.00315121 -4.4319e-06
-17.8382 -0.00315622 -4.44248e-06
-17.8241 -0.00316123 -4.45309e-06
-17.81 -0.00316625 -4.46372e-06
-17.7959 -0.00317128 -4.47437e-06
-17.7819 -0.00317631 -4.48504e-06
-17.7679 -0.00318134 -4.49572e-06
-17.7539 -0.00318639 -4.50643e-06
-17.7399 -0.00319143 -4.51715e-06
-17.7259 -0.00319649 -4.52791e-06
-17.712 -0.00320155 -4.53867e-06
-17.698 -0.00320661 -4.54947e-06
-17.6841 -0.00321168 -4.56028e-06
-17.6702 -0.00321676 -4.57111e-06
-17.6563 -0.00322184 -4.58196e-06
-17.6425 -0.00322693 -4.59284e-06
-17.6286 -0.00323202 -4.60374e-06
-17.6148 -0.00323712 -4.61465e-06
-17.601 -0.00324223 -4.62559e-06
-17.5872 -0.00324734 -4.63655e-06
-17.5734 -0.00325246 -4.64753e-06
-17.5596 -0.00325758 -4.65853e-06
-17.5459 -0.00326271 -4.66956e-06
-17.5321 -0.00326785 -4.6806e-06
-17.5184 -0.00327299 -4.69167e-06
-17.5047 -0.00327814 -4.70276e-06
-17.491 -0.00328329 -4.71387e-06
-17.4774 -0.00328845 -4.72501e-06
-17.4637 -0.00329362 -4.73617e-06
-17.4501 -0.00329879 -4.74735e-06
-17.4365 -0.00330397 -4.75855e-06
-17.4229 -0.00330916 -4.76977e-06
-17.4093 -0.00331435 -4.78102e-06
-17.3957 -0.00331955 -4.79229e-06
-17.3821 -0.00332475 -4.80358e-06
-17.3686 -0.00332996 -4.81489e-06
-17.3551 -0.00333518 -4.82623e-06
-17.3416 -0.0033404 -4.83759e-06
-17.3281 -0.00334563 -4.84897e-06
-17.3146 -0.00335087 -4.86038e-06
-17.3011 -0.00335612 -4.87181e-06
-17.2876 -0.00336137 -4.88327e-06
-17.2742 -0.00336662 -4.89474e-06
-17.2608 -0.00337188 -4.90624e-06
-17.2474 -0.00337715 -4.91777e-06
-17.234 -0.00338243 -4.92931e-06
-17.2206 -0.00338771 -4.94089e-06
-17.2072 -0.003393 -4.95248e-06
-17.1939 -0.0033983 -4.96411e-06
-17.1805 -0.00340361 -4.97574e-06
-17.1672 -0.00340892 -4.98742e-06
-17.1539 -0.00341423 -4.9991e-06
-17.1406 -0.00341956 -5.01082e-06
-17.1273 -0.00342489 -5.02256e-06
-17.114 -0.00343023 -5.03433e-06
-17.1008 -0.00343557 -5.04612e-06
-17.0875 -0.00344092 -5.05793e-06
-17.0743 -0.00344628 -5.06977e-06
-17.0611 -0.00345165 -5.08164e-06
-17.0479 -0.00345702 -5.09353e-06
-17.0347 -0.0034624 -5.10544e-06
-17.0215 -0.00346779 -5.11738e-06
-17.0084 -0.00347318 -5.12934e-06
-16.9952 -0.00347859 -5.14134e-06
-16.9821 -0.003484 -5.15335e-06
-16.969 -0.00348941 -5.16539e-06
-16.9559 -0.00349483 -5.17745e-06
-16.9428 -0.00350027 -5.18955e-06
-16.9297 -0.0035057 -5.20167e-06
-16.9166 -0.00351115 -5.21381e-06
-16.9035 -0.0035166 -5.22598e-06
-16.8905 -0.00352206 -5.23817e-06
-16.8775 -0.00352753 -5.2504e-06
-16.8645 -0.003533 -5.26265e-06
-16.8514 -0.00353849 -5.27492e-06
-16.8385 -0.00354398 -5.28722e-06
-16.8255 -0.00354947 -5.29955e-06
-16.8125 -0.00355498 -5.31191e-06
-16.7995 -0.00356049 -5.32428e-06
-16.7866 -0.00356601 -5.33669e-06
-16.7737 -0.00357154 -5.34912e-06
-16.7607 -0.00357708 -5.36159e-06
-16.7478 -0.00358262 -5.37407e-06
-16.7349 -0.00358817 -5.38659e-06
-16.7221 -0.00359373 -5.39913e-06
-16.7092 -0.0035993 -5.41171e-06
-16.6963 -0.00360487 -5.4243e-06
-16.6835 -0.00361045 -5.43693e-06
-16.6706 -0.00361604 -5.44958e-06
-16.6578 -0.00362164 -5.46226e-06
-16.645 -0.00362725 -5.47497e-06
-16.6322 -0.00363286 -5.4877e-06
-16.6194 -0.00363848 -5.50047e-06
-16.6066 -0.00364411 -5.51325e-06
-16.5938 -0.00364975 -5.52609e-06
-16.5811 -0.0036554 -5.53893e-06
-16.5683 -0.00366105 -5.55181e-06
-16.5556 -0.00366671 -5.56472e-06
-16.5429 -0.00367238 -5.57765e-06
-16.5302 -0.00367806 -5.59061e-06
-16.5175 -0.00368375 -5.60361e-06
-16.5048 -0.00368944 -5.61663e-06
-16.4921 -0.00369515 -5.62968e-06
-16.4794 -0.00370086 -5.64276e-06
-16.4668 -0.00370658 -5.65586e-06
-16.4541 -0.00371231 -5.669e-06
-16.4415 -0.00371804 -5.68218e-06
-16.4289 -0.00372379 -5.69536e-06
-16.4163 -0.00372954 -5.70859e-06
-16.4037 -0.0037353 -5.72185e-06
-16.3911 -0.00374107 -5.73513e-06
-16.3785 -0.00374685 -5.74846e-06
-16.3659 -0.00375264 -5.7618e-06
-16.3534 -0.00375843 -5.77517e-06
-16.3408 -0.00376424 -5.7886e-06
-16.3283 -0.00377005 -5.80202e-06
-16.3158 -0.00377587 -5.81548e-06
-16.3032 -0.0037817 -5.829e-06
-16.2907 -0.00378754 -5.8425e-06
-16.2782 -0.00379339 -5.85607e-06
-16.2658 -0.00379925 -5.86967e-06
-16.2533 -0.00380511 -5.88327e-06
-16.2408 -0.00381099 -5.89693e-06
-16.2284 -0.00381687 -5.91062e-06
-16.2159 -0.00382276 -5.92432e-06
-16.2035 -0.00382866 -5.93809e-06
-16.191 -0.00383457 -5.95185e-06
-16.1786 -0.00384049 -5.96565e-06
-16.1662 -0.00384642 -5.97952e-06
-16.1538 -0.00385235 -5.99337e-06
-16.1414 -0.0038583 -6.00727e-06
-16.1291 -0.00386425 -6.02123e-06
-16.1167 -0.00387022 -6.03519e-06
-16.1043 -0.00387619 -6.04917e-06
-16.092 -0.00388217 -6.06324e-06
-16.0797 -0.00388816 -6.07727e-06
-16.0673 -0.00389416 -6.09138e-06
-16.055 -0.00390017 -6.10552e-06
-16.0427 -0.00390619 -6.11966e-06
-16.0304 -0.00391222 -6.13389e-06
-16.0181 -0.00391825 -6.1481e-06
-16.0058 -0.0039243 -6.16235e-06
-15.9936 -0.00393036 -6.17669e-06
-15.9813 -0.00393642 -6.19099e-06
-15.9691 -0.0039425 -6.20533e-06
-15.9568 -0.00394858 -6.21978e-06
-15.9446 -0.00395468 -6.23417e-06
-15.9324 -0.00396078 -6.24863e-06
-15.9202 -0.00396689 -6.26316e-06
-15.9079 -0.00397301 -6.27766e-06
-15.8957 -0.00397915 -6.29223e-06
-15.8836 -0.00398529 -6.30685e-06
-15.8714 -0.00399144 -6.32146e-06
-15.8592 -0.0039976 -6.33614e-06
-15.8471 -0.00400377 -6.35086e-06
-15.8349 -0.00400995 -6.36556e-06
-15.8228 -0.00401614 -6.38037e-06
-15.8106 -0.00402234 -6.39518e-06
-15.7985 -0.00402855 -6.40999e-06
-15.7864 -0.00403477 -6.4249e-06
-15.7743 -0.004041 -6.43981e-06
-15.7622 -0.00404724 -6.45473e-06
-15.7501 -0.00405349 -6.46974e-06
-15.738 -0.00405975 -6.48475e-06
-15.7259 -0.00406602 -6.49979e-06
-15.7139 -0.0040723 -6.51492e-06
-15.7018 -0.00407859 -6.53002e-06
-15.6898 -0.00408489 -6.54517e-06
-15.6777 -0.0040912 -6.56042e-06
-15.6657 -0.00409752 -6.57561e-06
-15.6537 -0.00410385 -6.59089e-06
-15.6417 -0.00411019 -6.60624e-06
-15.6297 -0.00411654 -6.62154e-06
-15.6177 -0.0041229 -6.63694e-06
-15.6057 -0.00412928 -6.65238e-06
-15.5937 -0.00413566 -6.66779e-06
-15.5818 -0.00414205 -6.68332e-06
-15.5698 -0.00414845 -6.69886e-06
-15.5578 -0.00415487 -6.71438e-06
-15.5459 -0.00416129 -6.73003e-06
-15.534 -0.00416772 -6.74567e-06
-15.522 -0.00417417 -6.76132e-06
-15.5101 -0.00418062 -6.77708e-06
-15.4982 -0.00418709 -6.79283e-06
-15.4863 -0.00419357 -6.80861e-06
-15.4744 -0.00420005 -6.82448e-06
-15.4625 -0.00420655 -6.84033e-06
-15.4506 -0.00421306 -6.85623e-06
-15.4388 -0.00421958 -6.87222e-06
-15.4269 -0.00422611 -6.88818e-06
-15.415 -0.00423265 -6.9042e-06
-15.4032 -0.0042392 -6.9203e-06
-15.3913 -0.00424577 -6.93638e-06
-15.3795 -0.00425234 -6.95252e-06
-15.3677 -0.00425892 -6.96874e-06
-15.3559 -0.00426552 -6.98494e-06
-15.3441 -0.00427213 -7.0012e-06
-15.3323 -0.00427874 -7.01755e-06
-15.3205 -0.00428537 -7.03386e-06
-15.3087 -0.00429201 -7.05024e-06
-15.2969 -0.00429866 -7.06671e-06
-15.2851 -0.00430533 -7.08314e-06
-15.2734 -0.004312 -7.09965e-06
-15.2616 -0.00431869 -7.11623e-06
-15.2499 -0.00432538 -7.13277e-06
-15.2381 -0.00433209 -7.14942e-06
-15.2264 -0.00433881 -7.16611e-06
-15.2147 -0.00434554 -7.18278e-06
-15.2029 -0.00435228 -7.19956e-06
-15.1912 -0.00435903 -7.21638e-06
-15.1795 -0.0043658 -7.23318e-06
-15.1678 -0.00437257 -7.25008e-06
-15.1561 -0.00437936 -7.26702e-06
-15.1445 -0.00438616 -7.28394e-06
-15.1328 -0.00439297 -7.30098e-06
-15.1211 -0.00439979 -7.31803e-06
-15.1095 -0.00440663 -7.33509e-06
-15.0978 -0.00441347 -7.35224e-06
-15.0862 -0.00442033 -7.36943e-06
-15.0745 -0.0044272 -7.38662e-06
-15.0629 -0.00443408 -7.40389e-06
-15.0513 -0.00444097 -7.42121e-06
-15.0397 -0.00444788 -7.43853e-06
-15.028 -0.00445479 -7.45595e-06
-15.0164 -0.00446172 -7.4734e-06
-15.0048 -0.00446866 -7.49085e-06
-14.9933 -0.00447561 -7.50839e-06
-14.9817 -0.00448258 -7.52598e-06
-14.9701 -0.00448956 -7.54356e-06
-14.9585 -0.00449654 -7.56123e-06
-14.947 -0.00450355 -7.57895e-06
-14.9354 -0.00451056 -7.59666e-06
-14.9239 -0.00451758 -7.61446e-06
-14.9123 -0.00452462 -7.63232e-06
-14.9008 -0.00453167 -7.65016e-06
-14.8893 -0.00453873 -7.66811e-06
-14.8778 -0.00454581 -7.6861e-06
-14.8662 -0.0045529 -7.70408e-06
-14.8547 -0.00456 -7.72217e-06
-14.8432 -0.00456711 -7.7403e-06
-14.8317 -0.00457423 -7.75842e-06
-14.8203 -0.00458137 -7.77665e-06
-14.8088 -0.00458852 -7.79492e-06
-14.7973 -0.00459568 -7.81317e-06
-14.7858 -0.00460286 -7.83154e-06
-14.7744 -0.00461004 -7.84994e-06
-14.7629 -0.00461724 -7.86833e-06
-14.7515 -0.00462446 -7.88685e-06
-14.7401 -0.00463168 -7.90538e-06
-14.7286 -0.00463892 -7.92394e-06
-14.7172 -0.00464617 -7.94257e-06
-14.7058 -0.00465344 -7.96127e-06
-14.6944 -0.00466072 -7.97996e-06
-14.683 -0.00466801 -7.99874e-06
-14.6716 -0.00467531 -8.01759e-06
-14.6602 -0.00468263 -8.03643e-06
-14.6488 -0.00468996 -8.05536e-06
-14.6374 -0.0046973 -8.07433e-06
-14.626 -0.00470466 -8.09334e-06
-14.6146 -0.00471202 -8.11239e-06
-14.6033 -0.00471941 -8.13152e-06
-14.5919 -0.0047268 -8.15068e-06
-14.5806 -0.00473421 -8.16986e-06
-14.5692 -0.00474163 -8.18917e-06
-14.5579 -0.00474907 -8.20845e-06
-14.5466 -0.00475652 -8.22781e-06
-14.5352 -0.00476398 -8.24726e-06
-14.5239 -0.00477146 -8.2667e-06
-14.5126 -0.00477895 -8.28621e-06
-14.5013 -0.00478645 -8.3058e-06
-14.49 -0.00479397 -8.32542e-06
-14.4787 -0.0048015 -8.34505e-06
-14.4674 -0.00480904 -8.36481e-06
-14.4561 -0.0048166 -8.38457e-06
-14.4449 -0.00482418 -8.40436e-06
-14.4336 -0.00483176 -8.42428e-06
-14.4223 -0.00483936 -8.44418e-06
-14.4111 -0.00484697 -8.46415e-06
-14.3998 -0.0048546 -8.4842e-06
-14.3886 -0.00486224 -8.50428e-06
-14.3773 -0.0048699 -8.5244e-06
-14.3661 -0.00487757 -8.54461e-06
-14.3549 -0.00488525 -8.56488e-06
-14.3437 -0.00489295 -8.58513e-06
-14.3324 -0.00490066 -8.60552e-06
-14.3212 -0.00490839 -8.62591e-06
-14.31 -0.00491613 -8.64636e-06
-14.2988 -0.00492388 -8.66688e-06
-14.2876 -0.00493165 -8.68745e-06
-14.2765 -0.00493944 -8.70807e-06
-14.2653 -0.00494724 -8.72873e-06
-14.2541 -0.00495505 -8.74948e-06
-14.2429 -0.00496288 -8.77026e-06
-14.2318 -0.00497072 -8.79108e-06
-14.2206 -0.00497857 -8.81202e-06
-14.2095 -0.00498645 -8.83294e-06
-14.1983 -0.00499433 -8.85397e-06
-14.1872 -0.00500223 -8.87503e-06
-14.176 -0.00501015 -8.89617e-06
-14.1649 -0.00501808 -8.91732e-06
-14.1538 -0.00502602 -8.93857e-06
-14.1427 -0.00503398 -8.95988e-06
-14.1316 -0.00504196 -8.98118e-06
-14.1204 -0.00504995 -9.00261e-06
-14.1093 -0.00505795 -9.02408e-06
-14.0982 -0.00506597 -9.04556e-06
-14.0872 -0.00507401 -9.06717e-06
-14.0761 -0.00508206 -9.08881e-06
-14.065 -0.00509012 -9.11049e-06
-14.0539 -0.0050982 -9.13225e-06
-14.0429 -0.0051063 -9.15409e-06
-14.0318 -0.00511441 -9.17593e-06
-14.0207 -0.00512253 -9.19787e-06
-14.0097 -0.00513068 -9.21989e-06
-13.9986 -0.00513883 -9.24189e-06
-13.9876 -0.00514701 -9.26403e-06
-13.9766 -0.0051552 -9.2862e-06
-13.9655 -0.0051634 -9.3084e-06
-13.9545 -0.00517162 -9.3307e-06
-13.9435 -0.00517985 -9.35305e-06
-13.9325 -0.00518811 -9.37545e-06
-13.9215 -0.00519637 -9.39793e-06
-13.9105 -0.00520466 -9.42045e-06
-13.8995 -0.00521295 -9.44307e-06
-13.8885 -0.00522127 -9.46569e-06
-13.8775 -0.0052296 -9.48845e-06
-13.8665 -0.00523795 -9.51121e-06
-13.8555 -0.00524631 -9.53406e-06
-13.8445 -0.00525469 -9.55695e-06
-13.8336 -0.00526308 -9.57993e-06
-13.8226 -0.00527149 -9.60297e-06
-13.8117 -0.00527992 -9.62602e-06
-13.8007 -0.00528836 -9.64922e-06
-13.7898 -0.00529682 -9.67241e-06
-13.7788 -0.0053053 -9.69567e-06
-13.7679 -0.00531379 -9.71906e-06
-13.757 -0.0053223 -9.74245e-06
-13.746 -0.00533083 -9.76592e-06
-13.7351 -0.00533937 -9.78948e-06
-13.7242 -0.00534793 -9.81308e-06
-13.7133 -0.00535651 -9.83676e-06
-13.7024 -0.0053651 -9.86048e-06
-13.6915 -0.00537371 -9.88434e-06
-13.6806 -0.00538233 -9.90813e-06
-13.6697 -0.00539098 -9.93212e-06
-13.6588 -0.00539964 -9.9561e-06
-13.6479 -0.00540831 -9.98015e-06
-13.637 -0.00541701 -1.00043e-05
-13.6262 -0.00542572 -1.00285e-05
-13.6153 -0.00543444 -1.00527e-05
-13.6044 -0.00544319 -1.00771e-05
-13.5936 -0.00545195 -1.01015e-05
-13.5827 -0.00546073 -1.0126e-05
-13.5719 -0.00546953 -1.01505e-05
-13.5611 -0.00547834 -1.01751e-05
-13.5502 -0.00548717 -1.01998e-05
-13.5394 -0.00549602 -1.02245e-05
-13.5286 -0.00550489 -1.02494e-05
-13.5177 -0.00551377 -1.02742e-05
-13.5069 -0.00552268 -1.02992e-05
-13.4961 -0.0055316 -1.03242e-05
-13.4853 -0.00554053 -1.03493e-05
-13.4745 -0.00554949 -1.03745e-05
-13.4637 -0.00555846 -1.03997e-05
-13.4529 -0.00556745 -1.0425e-05
-13.4421 -0.00557646 -1.04504e-05
-13.4313 -0.00558549 -1.04758e-05
-13.4206 -0.00559453 -1.05014e-05
-13.4098 -0.00560359 -1.0527e-05
-13.399 -0.00561267 -1.05526e-05
-13.3882 -0.00562177 -1.05784e-05
-13.3775 -0.00563089 -1.06042e-05
-13.3667 -0.00564003 -1.06301e-05
-13.356 -0.00564918 -1.0656e-05
-13.3452 -0.00565835 -1.06821e-05
-13.3345 -0.00566754 -1.07081e-05
-13.3237 -0.00567675 -1.07343e-05
-13.313 -0.00568598 -1.07606e-05
-13.3023 -0.00569523 -1.07869e-05
-13.2916 -0.00570449 -1.08133e-05
-13.2808 -0.00571378 -1.08398e-05
-13.2701 -0.00572308 -1.08663e-05
-13.2594 -0.0057324 -1.0893e-05
-13.2487 -0.00574174 -1.09197e-05
-13.238 -0.0057511 -1.09465e-05
-13.2273 -0.00576048 -1.09733e-05
-13.2166 -0.00576988 -1.10003e-05
-13.2059 -0.00577929 -1.10273e-05
-13.1953 -0.00578873 -1.10543e-05
-13.1846 -0.00579818 -1.10815e-05
-13.1739 -0.00580766 -1.11087e-05
-13.1632 -0.00581715 -1.11361e-05
-13.1526 -0.00582667 -1.11635e-05
-13.1419 -0.0058362 -1.11909e-05
-13.1312 -0.00584575 -1.12185e-05
-13.1206 -0.00585532 -1.12461e-05
-13.1099 -0.00586491 -1.12739e-05
-13.0993 -0.00587453 -1.13017e-05
-13.0887 -0.00588416 -1.13295e-05
-13.078 -0.00589381 -1.13575e-05
-13.0674 -0.00590348 -1.13855e-05
-13.0568 -0.00591317 -1.14137e-05
-13.0462 -0.00592288 -1.14419e-05
-13.0355 -0.00593261 -1.14702e-05
-13.0249 -0.00594236 -1.14986e-05
-13.0143 -0.00595213 -1.15269e-05
-13.0037 -0.00596192 -1.15555e-05
-12.9931 -0.00597173 -1.15841e-05
-12.9825 -0.00598156 -1.16128e-05
-12.9719 -0.00599142 -1.16416e-05
-12.9613 -0.00600129 -1.16705e-05
-12.9508 -0.00601118 -1.16994e-05
-12.9402 -0.0060211 -1.17284e-05
-12.9296 -0.00603103 -1.17576e-05
-12.919 -0.00604099 -1.17868e-05
-12.9085 -0.00605096 -1.1816e-05
-12.8979 -0.00606096 -1.18455e-05
-12.8873 -0.00607098 -1.18749e-05
-12.8768 -0.00608101 -1.19044e-05
-12.8662 -0.00609107 -1.19341e-05
-12.8557 -0.00610116 -1.19638e-05
-12.8451 -0.00611126 -1.19936e-05
-12.8346 -0.00612138 -1.20235e-05
-12.8241 -0.00613152 -1.20535e-05
-12.8135 -0.00614169 -1.20836e-05
-12.803 -0.00615188 -1.21137e-05
-12.7925 -0.00616209 -1.2144e-05
-12.782 -0.00617232 -1.21743e-05
-12.7715 -0.00618257 -1.22047e-05
-12.761 -0.00619284 -1.22353e-05
-12.7505 -0.00620314 -1.22659e-05
-12.74 -0.00621345 -1.22966e-05
-12.7295 -0.00622379 -1.23274e-05
-12.719 -0.00623415 -1.23582e-05
-12.7085 -0.00624454 -1.23893e-05
-12.698 -0.00625494 -1.24203e-05
-12.6875 -0.00626537 -1.24514e-05
-12.677 -0.00627582 -1.24827e-05
-12.6666 -0.00628629 -1.2514e-05
-12.6561 -0.00629678 -1.25455e-05
-12.6456 -0.0063073 -1.2577e-05
-12.6352 -0.00631784 -1.26086e-05
-12.6247 -0.0063284 -1.26404e-05
-12.6143 -0.00633898 -1.26722e-05
-12.6038 -0.00634959 -1.27042e-05
-12.5934 -0.00636022 -1.27361e-05
-12.5829 -0.00637087 -1.27682e-05
-12.5725 -0.00638155 -1.28004e-05
-12.562 -0.00639225 -1.28327e-05
-12.5516 -0.00640297 -1.28651e-05
-12.5412 -0.00641371 -1.28976e-05
-12.5308 -0.00642448 -1.29301e-05
-12.5203 -0.00643527 -1.29629e-05
-12.5099 -0.00644608 -1.29956e-05
-12.4995 -0.00645692 -1.30285e-05
-12.4891 -0.00646778 -1.30615e-05
-12.4787 -0.00647867 -1.30946e-05
-12.4683 -0.00648957 -1.31278e-05
-12.4579 -0.00650051 -1.3161e-05
-12.4475 -0.00651146 -1.31945e-05
-12.4371 -0.00652244 -1.32279e-05
-12.4268 -0.00653344 -1.32615e-05
-12.4164 -0.00654447 -1.32953e-05
-12.406 -0.00655552 -1.33289e-05
-12.3956 -0.0065666 -1.33629e-05
-12.3853 -0.0065777 -1.33969e-05
-12.3749 -0.00658882 -1.34309e-05
-12.3645 -0.00659997 -1.34652e-05
-12.3542 -0.00661114 -1.34995e-05
-12.3438 -0.00662234 -1.35339e-05
-12.3335 -0.00663356 -1.35684e-05
-12.3231 -0.0066448 -1.3603e-05
-12.3128 -0.00665608 -1.36378e-05
-12.3024 -0.00666737 -1.36726e-05
-12.2921 -0.00667869 -1.37076e-05
-12.2818 -0.00669004 -1.37427e-05
-12.2714 -0.00670141 -1.37777e-05
-12.2611 -0.0067128 -1.38131e-05
-12.2508 -0.00672422 -1.38484e-05
-12.2405 -0.00673567 -1.38839e-05
-12.2301 -0.00674714 -1.39195e-05
-12.2198 -0.00675864 -1.39551e-05
-12.2095 -0.00677016 -1.3991e-05
-12.1992 -0.00678171 -1.40269e-05
-12.1889 -0.00679328 -1.40629e-05
-12.1786 -0.00680488 -1.40991e-05
-12.1683 -0.0068165 -1.41353e-05
-12.158 -0.00682816 -1.41718e-05
-12.1478 -0.00683983 -1.42082e-05
-12.1375 -0.00685154 -1.42448e-05
-12.1272 -0.00686326 -1.42816e-05
-12.1169 -0.00687502 -1.43183e-05
-12.1066 -0.0068868 -1.43553e-05
-12.0964 -0.00689861 -1.43924e-05
-12.0861 -0.00691044 -1.44294e-05
-12.0759 -0.0069223 -1.44668e-05
-12.0656 -0.00693419 -1.45042e-05
-12.0553 -0.00694611 -1.45416e-05
-12.0451 -0.00695805 -1.45794e-05
-12.0348 -0.00697002 -1.4617e-05
-12.0246 -0.00698201 -1.4655e-05
-12.0144 -0.00699403 -1.46929e-05
-12.0041 -0.00700608 -1.4731e-05
-11.9939 -0.00701816 -1.47694e-05
-11.9837 -0.00703026 -1.48076e-05
-11.9734 -0.00704239 -1.48462e-05
-11.9632 -0.00705455 -1.48847e-05
-11.953 -0.00706674 -1.49233e-05
-11.9428 -0.00707895 -1.49623e-05
-11.9325 -0.00709119 -1.50011e-05
-11.9223 -0.00710346 -1.50402e-05
-11.9121 -0.00711576 -1.50795e-05
-11.9019 -0.00712808 -1.51187e-05
-11.8917 -0.00714044 -1.51582e-05
-11.8815 -0.00715282 -1.51978e-05
-11.8713 -0.00716523 -1.52374e-05
-11.8611 -0.00717767 -1.52774e-05
-11.851 -0.00719013 -1.53172e-05
-11.8408 -0.00720263 -1.53574e-05
-11.8306 -0.00721515 -1.53976e-05
-11.8204 -0.00722771 -1.54378e-05
-11.8102 -0.00724029 -1.54785e-05
-11.8001 -0.0072529 -1.55189e-05
-11.7899 -0.00726554 -1.55597e-05
-11.7797 -0.00727821 -1.56006e-05
-11.7696 -0.0072909 -1.56414e-05
-11.7594 -0.00730363 -1.56826e-05
-11.7493 -0.00731639 -1.57238e-05
-11.7391 -0.00732917 -1.57651e-05
-11.729 -0.00734199 -1.58068e-05
-11.7188 -0.00735483 -1.58483e-05
-11.7087 -0.00736771 -1.58901e-05
-11.6985 -0.00738061 -1.59321e-05
-11.6884 -0.00739355 -1.5974e-05
-11.6783 -0.00740651 -1.60164e-05
-11.6681 -0.00741951 -1.60585e-05
-11.658 -0.00743253 -1.6101e-05
-11.6479 -0.00744559 -1.61437e-05
-11.6378 -0.00745867 -1.61862e-05
-11.6277 -0.00747179 -1.62293e-05
-11.6176 -0.00748494 -1.62722e-05
-11.6074 -0.00749811 -1.63152e-05
-11.5973 -0.00751132 -1.63587e-05
-11.5872 -0.00752456 -1.6402e-05
-11.5771 -0.00753783 -1.64456e-05
-11.567 -0.00755113 -1.64893e-05
-11.5569 -0.00756447 -1.65331e-05
-11.5469 -0.00757783 -1.65772e-05
-11.5368 -0.00759123 -1.66212e-05
-11.5267 -0.00760465 -1.66655e-05
-11.5166 -0.00761811 -1.67101e-05
-11.5065 -0.0076316 -1.67544e-05
-11.4964 -0.00764513 -1.67993e-05
-11.4864 -0.00765868 -1.68441e-05
-11.4763 -0.00767227 -1.6889e-05
-11.4662 -0.00768589 -1.69343e-05
-11.4562 -0.00769954 -1.69794e-05
-11.4461 -0.00771322 -1.70249e-05
-11.4361 -0.00772694 -1.70706e-05
-11.426 -0.00774068 -1.71162e-05
-11.4159 -0.00775447 -1.71622e-05
-11.4059 -0.00776828 -1.72082e-05
-11.3959 -0.00778213 -1.72543e-05
-11.3858 -0.00779601 -1.73009e-05
-11.3758 -0.00780992 -1.73472e-05
-11.3657 -0.00782387 -1.7394e-05
-11.3557 -0.00783784 -1.74408e-05
-11.3457 -0.00785186 -1.74876e-05
-11.3356 -0.0078659 -1.7535e-05
-11.3256 -0.00787998 -1.7582e-05
-11.3156 -0.0078941 -1.76295e-05
-11.3056 -0.00790825 -1.76772e-05
-11.2956 -0.00792243 -1.77247e-05
-11.2856 -0.00793665 -1.77727e-05
-11.2755 -0.0079509 -1.78208e-05
-11.2655 -0.00796518 -1.78689e-05
-11.2555 -0.0079795 -1.79175e-05
-11.2455 -0.00799385 -1.79659e-05
-11.2355 -0.00800824 -1.80147e-05
-11.2255 -0.00802267 -1.80637e-05
-11.2156 -0.00803712 -1.81124e-05
-11.2056 -0.00805162 -1.81619e-05
-11.1956 -0.00806615 -1.82112e-05
-11.1856 -0.00808071 -1.82606e-05
-11.1756 -0.00809531 -1.83106e-05
-11.1656 -0.00810994 -1.83601e-05
-11.1557 -0.00812461 -1.84102e-05
-11.1457 -0.00813932 -1.84605e-05
-11.1357 -0.00815406 -1.85107e-05
-11.1258 -0.00816884 -1.85614e-05
-11.1158 -0.00818365 -1.8612e-05
-11.1058 -0.00819851 -1.86628e-05
-11.0959 -0.00821339 -1.87141e-05
-11.0859 -0.00822832 -1.87651e-05
-11.076 -0.00824328 -1.88166e-05
-11.066 -0.00825827 -1.88683e-05
-11.0561 -0.00827331 -1.89197e-05
-11.0461 -0.00828838 -1.8972e-05
-11.0362 -0.00830348 -1.90239e-05
-11.0263 -0.00831863 -1.90761e-05
-11.0163 -0.00833381 -1.91288e-05
-11.0064 -0.00834903 -1.91811e-05
-10.9965 -0.00836429 -1.9234e-05
-10.9865 -0.00837958 -1.92871e-05
-10.9766 -0.00839492 -1.934e-05
-10.9667 -0.00841029 -1.93936e-05
-10.9568 -0.0084257 -1.94471e-05
-10.9469 -0.00844114 -1.95007e-05
-10.9369 -0.00845663 -1.95548e-05
-10.927 -0.00847215 -1.96086e-05
-10.9171 -0.00848772 -1.96631e-05
-10.9072 -0.00850332 -1.97176e-05
-10.8973 -0.00851896 -1.9772e-05
-10.8874 -0.00853464 -1.98272e-05
-10.8775 -0.00855036 -1.98819e-05
-10.8676 -0.00856612 -1.99371e-05
-10.8577 -0.00858191 -1.99928e-05
-10.8478 -0.00859775 -2.0048e-05
-10.838 -0.00861363 -2.01039e-05
-10.8281 -0.00862954 -2.016e-05
-10.8182 -0.0086455 -2.02159e-05
-10.8083 -0.0086615 -2.02725e-05
-10.7984 -0.00867753 -2.0329e-05
-10.7886 -0.00869361 -2.03856e-05
-10.7787 -0.00870973 -2.04429e-05
-10.7688 -0.00872589 -2.04997e-05
-10.759 -0.00874209 -2.05573e-05
-10.7491 -0.00875833 -2.06149e-05
-10.7392 -0.00877461 -2.06723e-05
-10.7294 -0.00879094 -2.07307e-05
-10.7195 -0.0088073 -2.07885e-05
-10.7097 -0.00882371 -2.08468e-05
-10.6998 -0.00884015 -2.09057e-05
-10.69 -0.00885664 -2.0964e-05
-10.6801 -0.00887318 -2.10231e-05
-10.6703 -0.00888975 -2.10825e-05
-10.6605 -0.00890636 -2.11415e-05
-10.6506 -0.00892302 -2.12014e-05
-10.6408 -0.00893972 -2.12611e-05
-10.631 -0.00895647 -2.1321e-05
-10.6211 -0.00897325 -2.13816e-05
-10.6113 -0.00899008 -2.14416e-05
-10.6015 -0.00900696 -2.15025e-05
-10.5917 -0.00902387 -2.15635e-05
-10.5819 -0.00904083 -2.16241e-05
-10.572 -0.00905784 -2.16859e-05
-10.5622 -0.00907488 -2.17472e-05
-10.5524 -0.00909197 -2.18087e-05
-10.5426 -0.00910911 -2.18711e-05
-10.5328 -0.00912629 -2.19328e-05
-10.523 -0.00914351 -2.19952e-05
-10.5132 -0.00916078 -2.20581e-05
-10.5034 -0.00917809 -2.21205e-05
-10.4936 -0.00919545 -2.21839e-05
-10.4838 -0.00921285 -2.22472e-05
-10.474 -0.0092303 -2.23104e-05
-10.4642 -0.0092478 -2.23746e-05
-10.4545 -0.00926533 -2.24382e-05
-10.4447 -0.00928292 -2.25024e-05
-10.4349 -0.00930055 -2.25672e-05
-10.4251 -0.00931823 -2.26312e-05
-10.4153 -0.00933595 -2.26967e-05
-10.4056 -0.00935372 -2.27617e-05
-10.3958 -0.00937153 -2.28265e-05
-10.386 -0.0093894 -2.28927e-05
-10.3763 -0.00940731 -2.29581e-05
-10.3665 -0.00942526 -2.30241e-05
-10.3567 -0.00944326 -2.30908e-05
-10.347 -0.00946132 -2.31568e-05
-10.3372 -0.00947941 -2.32238e-05
-10.3275 -0.00949756 -2.3291e-05
-10.3177 -0.00951575 -2.33578e-05
-10.308 -0.00953399 -2.34259e-05
-10.2982 -0.00955228 -2.34933e-05
-10.2885 -0.00957062 -2.35612e-05
-10.2787 -0.00958901 -2.36301e-05
-10.269 -0.00960744 -2.36978e-05
-10.2593 -0.00962593 -2.37669e-05
-10.2495 -0.00964446 -2.38361e-05
-10.2398 -0.00966305 -2.39046e-05
-10.2301 -0.00968168 -2.39747e-05
-10.2204 -0.00970036 -2.40443e-05
-10.2106 -0.00971909 -2.41138e-05
-10.2009 -0.00973787 -2.41847e-05
-10.1912 -0.0097567 -2.42548e-05
-10.1815 -0.00977559 -2.43255e-05
-10.1718 -0.00979452 -2.4397e-05
-10.162 -0.0098135 -2.44677e-05
-10.1523 -0.00983254 -2.45397e-05
-10.1426 -0.00985162 -2.46116e-05
-10.1329 -0.00987076 -2.46831e-05
-10.1232 -0.00988995 -2.47563e-05
-10.1135 -0.00990918 -2.48284e-05
-10.1038 -0.00992848 -2.49011e-05
-10.0941 -0.00994782 -2.4975e-05
-10.0844 -0.00996721 -2.50475e-05
-10.0747 -0.00998666 -2.51215e-05
-10.065 -0.0100062 -2.51958e-05
-10.0554 -0.0100257 -2.52692e-05
-10.0457 -0.0100453 -2.53444e-05
-10.036 -0.010065 -2.5419e-05
-10.0263 -0.0100847 -2.54936e-05
-10.0166 -0.0101045 -2.55697e-05
-10.007 -0.0101243 -2.56448e-05
-9.99729 -0.0101442 -2.57208e-05
-9.98761 -0.0101641 -2.57976e-05
-9.97795 -0.0101841 -2.58732e-05
-9.96828 -0.0102041 -2.59506e-05
-9.95862 -0.0102242 -2.60278e-05
-9.94895 -0.0102443 -2.61043e-05
-9.93929 -0.0102645 -2.6183e-05
-9.92964 -0.0102848 -2.62603e-05
-9.91998 -0.0103051 -2.63381e-05
-9.91033 -0.0103255 -2.64176e-05
-9.90068 -0.0103459 -2.64954e-05
-9.89103 -0.0103664 -2.65747e-05
-9.88138 -0.0103869 -2.66546e-05
-9.87174 -0.0104075 -2.67334e-05
-9.8621 -0.0104282 -2.68141e-05
-9.85246 -0.0104489 -2.68944e-05
-9.84282 -0.0104696 -2.69744e-05
-9.83318 -0.0104905 -2.70563e-05
-9.82355 -0.0105114 -2.71368e-05
-9.81392 -0.0105323 -2.72184e-05
-9.80429 -0.0105533 -2.73011e-05
-9.79467 -0.0105743 -2.7382e-05
-9.78504 -0.0105955 -2.74652e-05
-9.77542 -0.0106166 -2.75483e-05
-9.7658 -0.0106379 -2.76301e-05
-9.75618 -0.0106592 -2.77147e-05
-9.74657 -0.0106805 -2.77981e-05
-9.73695 -0.0107019 -2.78813e-05
-9.72734 -0.0107234 -2.79668e-05
-9.71773 -0.0107449 -2.80507e-05
-9.70812 -0.0107665 -2.81356e-05
-9.69852 -0.0107882 -2.82218e-05
-9.68892 -0.0108099 -2.83065e-05
-9.67932 -0.0108316 -2.83931e-05
-9.66972 -0.0108535 -2.84798e-05
-9.66012 -0.0108754 -2.85654e-05
-9.65053 -0.0108973 -2.86537e-05
-9.64094 -0.0109193 -2.87405e-05
-9.63135 -0.0109414 -2.88276e-05
-9.62176 -0.0109636 -2.89171e-05
-9.61217 -0.0109858 -2.9004e-05
-9.60259 -0.0110081 -2.90929e-05
-9.59301 -0.0110304 -2.9183e-05
-9.58343 -0.0110528 -2.92708e-05
-9.57385 -0.0110752 -2.93613e-05
-9.56428 -0.0110978 -2.94517e-05
-9.5547 -0.0111204 -2.95409e-05
-9.54513 -0.011143 -2.96328e-05
-9.53556 -0.0111657 -2.97236e-05
-9.526 -0.0111885 -2.98145e-05
-9.51643 -0.0112114 -2.99077e-05
-9.50687 -0.0112343 -2.99988e-05
-9.49731 -0.0112573 -3.00917e-05
-9.48775 -0.0112803 -3.01856e-05
-9.47819 -0.0113034 -3.02773e-05
-9.46864 -0.0113266 -3.03723e-05
-9.45908 -0.0113498 -3.04665e-05
-9.44953 -0.0113731 -3.05593e-05
-9.43999 -0.0113965 -3.06559e-05
-9.43044 -0.01142 -3.07502e-05
-9.42089 -0.0114435 -3.08448e-05
-9.41135 -0.0114671 -3.09424e-05
-9.40181 -0.0114907 -3.10373e-05
-9.39227 -0.0115144 -3.11339e-05
-9.38274 -0.0115382 -3.12322e-05
-9.3732 -0.0115621 -3.13281e-05
-9.36367 -0.011586 -3.14268e-05
-9.35414 -0.01161 -3.15254e-05
-9.34461 -0.0116341 -3.16227e-05
-9.33509 -0.0116582 -3.17235e-05
-9.32556 -0.0116824 -3.18221e-05
-9.31604 -0.0117067 -3.19212e-05
-9.30652 -0.011731 -3.20235e-05
-9.297 -0.0117555 -3.21222e-05
-9.28748 -0.01178 -3.22235e-05
-9.27797 -0.0118045 -3.23264e-05
-9.26846 -0.0118292 -3.24258e-05
-9.25895 -0.0118539 -3.25292e-05
-9.24944 -0.0118786 -3.26324e-05
-9.23993 -0.0119035 -3.27334e-05
-9.23043 -0.0119284 -3.28385e-05
-9.22093 -0.0119534 -3.29421e-05
-9.21143 -0.0119785 -3.30451e-05
-9.20193 -0.0120037 -3.31517e-05
-9.19243 -0.0120289 -3.32557e-05
-9.18293 -0.0120542 -3.33611e-05
-9.17344 -0.0120795 -3.34688e-05
-9.16395 -0.012105 -3.35732e-05
-9.15446 -0.0121305 -3.36814e-05
-9.14497 -0.0121561 -3.37895e-05
-9.13549 -0.0121818 -3.38948e-05
-9.12601 -0.0122076 -3.40055e-05
-9.11653 -0.0122334 -3.41135e-05
-9.10705 -0.0122593 -3.42206e-05
-9.09757 -0.0122853 -3.43328e-05
-9.08809 -0.0123114 -3.44411e-05
-9.07862 -0.0123375 -3.45506e-05
-9.06915 -0.0123637 -3.46637e-05
-9.05968 -0.01239 -3.47729e-05
-9.05021 -0.0124164 -3.48848e-05
-9.04074 -0.0124429 -3.49986e-05
-9.03128 -0.0124694 -3.51091e-05
-9.02182 -0.012496 -3.52238e-05
-9.01236 -0.0125227 -3.53378e-05
-9.0029 -0.0125495 -3.545e-05
-8.99344 -0.0125764 -3.55673e-05
-8.98399 -0.0126033 -3.5681e-05
-8.97453 -0.0126303 -3.57956e-05
-8.96508 -0.0126574 -3.59147e-05
-8.95563 -0.0126846 -3.60283e-05
-8.94618 -0.0127119 -3.61456e-05
-8.93674 -0.0127392 -3.62654e-05
-8.92729 -0.0127667 -3.63799e-05
-8.91785 -0.0127942 -3.64997e-05
-8.90841 -0.0128218 -3.66199e-05
-8.89897 -0.0128495 -3.67361e-05
-8.88954 -0.0128773 -3.68582e-05
-8.8801 -0.0129052 -3.69787e-05
-8.87067 -0.0129331 -3.70973e-05
-8.86124 -0.0129611 -3.72215e-05
-8.85181 -0.0129893 -3.73421e-05
-8.84238 -0.0130175 -3.74639e-05
-8.83296 -0.0130458 -3.75896e-05
-8.82353 -0.0130741 -3.77103e-05
-8.81411 -0.0131026 -3.78357e-05
-8.80469 -0.0131312 -3.7962e-05
-8.79527 -0.0131598 -3.80834e-05
-8.78586 -0.0131885 -3.82121e-05
-8.77644 -0.0132174 -3.83384e-05
-8.76703 -0.0132463 -3.84615e-05
-8.75762 -0.0132753 -3.85926e-05
-8.74821 -0.0133044 -3.87189e-05
-8.7388 -0.0133336 -3.88446e-05
-8.7294 -0.0133628 -3.89771e-05
-8.71999 -0.0133922 -3.91042e-05
-8.71059 -0.0134217 -3.92329e-05
-8.70119 -0.0134512 -3.93665e-05
-8.69179 -0.0134809 -3.94946e-05
-8.68239 -0.0135106 -3.96269e-05
-8.673 -0.0135404 -3.97611e-05
-8.6636 -0.0135704 -3.98906e-05
-8.65421 -0.0136004 -4.00268e-05
-8.64482 -0.0136305 -4.01608e-05
-8.63543 -0.0136607 -4.02924e-05
-8.62605 -0.013691 -4.0432e-05
-8.61666 -0.0137214 -4.05652e-05
-8.60728 -0.0137519 -4.06998e-05
-8.5979 -0.0137825 -4.08415e-05
-8.58852 -0.0138132 -4.09745e-05
-8.57914 -0.013844 -4.11124e-05
-8.56976 -0.0138749 -4.12549e-05
-8.56039 -0.0139059 -4.13892e-05
-8.55102 -0.013937 -4.15301e-05
-8.54165 -0.0139681 -4.16731e-05
-8.53228 -0.0139994 -4.18095e-05
-8.52291 -0.0140308 -4.19535e-05
-8.51354 -0.0140623 -4.20968e-05
-8.50418 -0.0140939 -4.2236e-05
-8.49482 -0.0141256 -4.23833e-05
-8.48546 -0.0141573 -4.25262e-05
-8.4761 -0.0141892 -4.26692e-05
-8.46674 -0.0142212 -4.28193e-05
-8.45738 -0.0142533 -4.29614e-05
-8.44803 -0.0142855 -4.31089e-05
-8.43868 -0.0143178 -4.32604e-05
-8.42933 -0.0143502 -4.34025e-05
-8.41998 -0.0143828 -4.35544e-05
-8.41063 -0.0144154 -4.3706e-05
-8.40128 -0.0144481 -4.38495e-05
-8.39194 -0.014481 -4.40047e-05
-8.3826 -0.0145139 -4.41564e-05
-8.37326 -0.0145469 -4.43027e-05
-8.36392 -0.0145801 -4.44603e-05
-8.35458 -0.0146133 -4.46125e-05
-8.34525 -0.0146467 -4.47624e-05
-8.33591 -0.0146802 -4.49221e-05
-8.32658 -0.0147138 -4.50748e-05
-8.31725 -0.0147475 -4.52293e-05
-8.30792 -0.0147813 -4.53908e-05
-8.29859 -0.0148152 -4.55438e-05
-8.28926 -0.0148493 -4.57039e-05
-8.27994 -0.0148834 -4.5866e-05
-8.27062 -0.0149177 -4.60198e-05
-8.2613 -0.0149521 -4.61855e-05
-8.25198 -0.0149865 -4.63468e-05
-8.24266 -0.0150211 -4.65027e-05
-8.23334 -0.0150559 -4.66728e-05
-8.22403 -0.0150907 -4.68331e-05
-8.21472 -0.0151256 -4.69924e-05
-8.2054 -0.0151607 -4.71649e-05
-8.19609 -0.0151959 -4.73254e-05
-8.18679 -0.0152312 -4.74886e-05
-8.17748 -0.0152666 -4.76623e-05
-8.16817 -0.0153021 -4.78243e-05
-8.15887 -0.0153378 -4.79919e-05
-8.14957 -0.0153736 -4.81665e-05
-8.14027 -0.0154095 -4.83306e-05
-8.13097 -0.0154455 -4.85032e-05
-8.12167 -0.0154816 -4.86781e-05
-8.11238 -0.0155179 -4.88447e-05
-8.10308 -0.0155542 -4.90231e-05
-8.09379 -0.0155907 -4.9197e-05
-8.0845 -0.0156274 -4.9367e-05
-8.07521 -0.0156641 -4.95508e-05
-8.06592 -0.015701 -4.97227e-05
-8.05664 -0.015738 -4.98975e-05
-8.04735 -0.0157751 -5.00846e-05
-8.03807 -0.0158124 -5.02552e-05
-8.02879 -0.0158498 -5.04352e-05
-8.01951 -0.0158873 -5.06235e-05
-8.01023 -0.0159249 -5.07949e-05
-8.00095 -0.0159627 -5.09795e-05
-7.99168 -0.0160005 -5.11681e-05
-7.9824 -0.0160386 -5.13423e-05
-7.97313 -0.0160767 -5.15309e-05
-7.96386 -0.016115 -5.17199e-05
-7.95459 -0.0161534 -5.1898e-05
-7.94532 -0.016192 -5.20908e-05
-7.93606 -0.0162306 -5.22798e-05
-7.92679 -0.0162694 -5.24628e-05
-7.91753 -0.0163084 -5.26602e-05
-7.90827 -0.0163475 -5.28481e-05
-7.89901 -0.0163867 -5.30373e-05
-7.88975 -0.016426 -5.32386e-05
-7.88049 -0.0164655 -5.34248e-05
-7.87123 -0.0165052 -5.36213e-05
-7.86198 -0.0165449 -5.38245e-05
-7.85273 -0.0165848 -5.40097e-05
-7.84348 -0.0166249 -5.42135e-05
-7.83423 -0.016665 -5.44165e-05
-7.82498 -0.0167054 -5.46031e-05
-7.81573 -0.0167458 -5.48126e-05
-7.80649 -0.0167864 -5.50147e-05
-7.79724 -0.0168272 -5.52051e-05
-7.788 -0.0168681 -5.54182e-05
-7.77876 -0.0169091 -5.56206e-05
-7.76952 -0.0169503 -5.58161e-05
-7.76028 -0.0169916 -5.60318e-05
-7.75105 -0.0170331 -5.62353e-05
-7.74181 -0.0170747 -5.64369e-05
-7.73258 -0.0171165 -5.66554e-05
-7.72335 -0.0171584 -5.68596e-05
-7.71412 -0.0172004 -5.70687e-05
-7.70489 -0.0172426 -5.72894e-05
-7.69566 -0.017285 -5.74937e-05
-7.68643 -0.0173275 -5.7712e-05
-7.67721 -0.0173702 -5.7933e-05
-7.66798 -0.017413 -5.81381e-05
-7.65876 -0.017456 -5.83657e-05
-7.64954 -0.0174991 -5.85849e-05
-7.64032 -0.0175423 -5.87926e-05
-7.63111 -0.0175858 -5.90276e-05
-7.62189 -0.0176294 -5.92444e-05
-7.61267 -0.0176731 -5.94568e-05
-7.60346 -0.017717 -5.96963e-05
-7.59425 -0.0177611 -5.9912e-05
-7.58504 -0.0178053 -6.01306e-05
-7.57583 -0.0178497 -6.03721e-05
-7.56662 -0.0178942 -6.0589e-05
-7.55742 -0.0179389 -6.08141e-05
-7.54821 -0.0179838 -6.10566e-05
-7.53901 -0.0180288 -6.12766e-05
-7.52981 -0.018074 -6.15085e-05
-7.5206 -0.0181193 -6.1752e-05
-7.51141 -0.0181649 -6.19756e-05
-7.50221 -0.0182106 -6.22154e-05
-7.49301 -0.0182564 -6.24592e-05
-7.48382 -0.0183024 -6.26864e-05
-7.47462 -0.0183486 -6.29358e-05
-7.46543 -0.018395 -6.31776e-05
-7.45624 -0.0184415 -6.34097e-05
-7.44705 -0.0184882 -6.36682e-05
-7.43786 -0.0185351 -6.39062e-05
-7.42868 -0.0185821 -6.41453e-05
-7.41949 -0.0186293 -6.44103e-05
-7.41031 -0.0186767 -6.46447e-05
-7.40112 -0.0187243 -6.48921e-05
-7.39194 -0.0187721 -6.51603e-05
-7.38276 -0.01882 -6.53934e-05
-7.37358 -0.0188681 -6.56491e-05
-7.36441 -0.0189164 -6.59179e-05
-7.35523 -0.0189648 -6.61532e-05
-7.34606 -0.0190135 -6.64161e-05
-7.33688 -0.0190623 -6.66847e-05
-7.32771 -0.0191113 -6.6925e-05
-7.31854 -0.0191605 -6.71941e-05
-7.30937 -0.0192099 -6.74628e-05
-7.3002 -0.0192594 -6.77097e-05
-7.29104 -0.0193092 -6.7985e-05
-7.28187 -0.0193591 -6.8254e-05
-7.27271 -0.0194092 -6.85085e-05
-7.26355 -0.0194596 -6.87907e-05
-7.25438 -0.01951 -6.90589e-05
-7.24522 -0.0195607 -6.93222e-05
-7.23607 -0.0196116 -6.96115e-05
-7.22691 -0.0196627 -6.98769e-05
-7.21775 -0.019714 -7.01511e-05
-7.2086 -0.0197654 -7.04457e-05
-7.19945 -0.0198171 -7.07079e-05
-7.19029 -0.019869 -7.09944e-05
-7.18114 -0.019921 -7.12911e-05
-7.17199 -0.0199733 -7.15518e-05
-7.16285 -0.0200258 -7.18502e-05
-7.1537 -0.0200784 -7.2146e-05
-7.14455 -0.0201313 -7.24086e-05
-7.13541 -0.0201844 -7.27169e-05
-7.12627 -0.0202376 -7.30107e-05
-7.11713 -0.0202911 -7.32787e-05
-7.10798 -0.0203448 -7.35941e-05
-7.09885 -0.0203987 -7.38864e-05
-7.08971 -0.0204528 -7.41627e-05
-7.08057 -0.0205071 -7.44826e-05
-7.07144 -0.0205616 -7.47755e-05
-7.0623 -0.0206163 -7.50614e-05
-7.05317 -0.0206713 -7.53846e-05
-7.04404 -0.0207264 -7.56797e-05
-7.03491 -0.0207818 -7.59759e-05
-7.02578 -0.0208374 -7.63026e-05
-7.01665 -0.0208932 -7.66e-05
-7.00753 -0.0209493 -7.69079e-05
-6.9984 -0.0210055 -7.72377e-05
-6.98928 -0.021062 -7.75371e-05
-6.98016 -0.0211187 -7.78583e-05
-6.97103 -0.0211756 -7.81897e-05
-6.96191 -0.0212327 -7.84911e-05
-6.9528 -0.0212901 -7.88267e-05
-6.94368 -0.0213477 -7.91573e-05
-6.93456 -0.0214055 -7.94619e-05
-6.92545 -0.0214636 -7.98117e-05
-6.91633 -0.0215219 -8.0139e-05
-6.90722 -0.0215804 -8.04493e-05
-6.89811 -0.0216391 -8.08111e-05
-6.889 -0.0216981 -8.11339e-05
-6.87989 -0.0217573 -8.1453e-05
-6.87078 -0.0218168 -8.1823e-05
-6.86168 -0.0218765 -8.21423e-05
-6.85257 -0.0219364 -8.24726e-05
-6.84347 -0.0219966 -8.28469e-05
-6.83437 -0.022057 -8.31657e-05
-6.82526 -0.0221177 -8.35078e-05
-6.81616 -0.0221786 -8.38838e-05
-6.80707 -0.0222397 -8.42054e-05
-6.79797 -0.0223012 -8.45592e-05
-6.78887 -0.0223628 -8.49354e-05
-6.77978 -0.0224247 -8.52628e-05
-6.77068 -0.0224869 -8.56278e-05
-6.76159 -0.0225493 -8.6004e-05
-6.7525 -0.0226119 -8.63395e-05
-6.74341 -0.0226749 -8.67151e-05
-6.73432 -0.022738 -8.70915e-05
-6.72523 -0.0228015 -8.74366e-05
-6.71614 -0.0228652 -8.78228e-05
-6.70706 -0.0229291 -8.81994e-05
-6.69797 -0.0229933 -8.85548e-05
-6.68889 -0.0230578 -8.89519e-05
-6.67981 -0.0231226 -8.93279e-05
-6.67072 -0.0231876 -8.96949e-05
-6.66164 -0.0232529 -9.01026e-05
-6.65257 -0.0233184 -9.04767e-05
-6.64349 -0.0233843 -9.08571e-05
-6.63441 -0.0234504 -9.12738e-05
-6.62534 -0.0235167 -9.16458e-05
-6.61626 -0.0235834 -9.2041e-05
-6.60719 -0.0236503 -9.24643e-05
-6.59812 -0.0237175 -9.28348e-05
-6.58905 -0.0237851 -9.3246e-05
-6.57998 -0.0238528 -9.36728e-05
-6.57091 -0.0239209 -9.40437e-05
-6.56184 -0.0239892 -9.44712e-05
-6.55278 -0.0240579 -9.48985e-05
-6.54371 -0.0241268 -9.52731e-05
-6.53465 -0.024196 -9.57158e-05
-6.52559 -0.0242655 -9.61415e-05
-6.51652 -0.0243353 -9.65235e-05
-6.50746 -0.0244055 -9.69792e-05
-6.49841 -0.0244758 -9.74028e-05
-6.48935 -0.0245465 -9.77954e-05
-6.48029 -0.0246176 -9.82617e-05
-6.47123 -0.0246888 -9.86837e-05
-6.46218 -0.0247604 -9.90893e-05
-6.45313 -0.0248324 -9.95636e-05
-6.44407 -0.0249046 -9.99852e-05
-6.43502 -0.0249771 -0.000100406
-6.42597 -0.02505 -0.000100885
-6.41692 -0.0251231 -0.000101308
-6.40788 -0.0251966 -0.000101744
-6.39883 -0.0252704 -0.000102225
-6.38978 -0.0253445 -0.000102648
-6.38074 -0.0254189 -0.000103092
-6.3717 -0.0254937 -0.000103573
-6.36265 -0.0255688 -0.000104016
-6.35361 -0.0256442 -0.000104493
-6.34457 -0.0257199 -0.000104988
-6.33553 -0.025796 -0.000105433
-6.3265 -0.0258724 -0.00010592
-6.31746 -0.0259491 -0.000106412
-6.30842 -0.0260262 -0.000106865
-6.29939 -0.0261036 -0.000107366
-6.29035 -0.0261814 -0.000107859
-6.28132 -0.0262595 -0.000108323
-6.27229 -0.0263379 -0.000108838
-6.26326 -0.0264167 -0.000109333
-6.25423 -0.0264958 -0.000109809
-6.2452 -0.0265753 -0.000110337
-6.23618 -0.0266551 -0.000110833
-6.22715 -0.0267353 -0.000111324
-6.21813 -0.0268159 -0.000111864
-6.2091 -0.0268968 -0.000112362
-6.20008 -0.0269781 -0.000112869
-6.19106 -0.0270597 -0.000113419
-6.18204 -0.0271417 -0.000113919
-6.17302 -0.0272241 -0.000114443
-6.164 -0.0273069 -0.000115002
-6.15498 -0.0273899 -0.000115505
-6.14596 -0.0274735 -0.000116048
-6.13695 -0.0275573 -0.000116613
-6.12793 -0.0276416 -0.000117121
-6.11892 -0.0277262 -0.000117683
-6.10991 -0.0278112 -0.000118253
-6.1009 -0.0278966 -0.000118768
-6.09189 -0.0279824 -0.000119348
-6.08288 -0.0280686 -0.000119921
-6.07387 -0.0281552 -0.000120447
-6.06486 -0.0282422 -0.000121045
-6.05586 -0.0283295 -0.000121621
-6.04685 -0.0284173 -0.000122159
-6.03785 -0.0285055 -0.000122773
-6.02885 -0.028594 -0.00012335
-6.01984 -0.028683 -0.000123904
-6.01084 -0.0287725 -0.000124533
-6.00184 -0.0288623 -0.000125112
-5.99285 -0.0289525 -0.000125683
-5.98385 -0.0290432 -0.000126326
-5.97485 -0.0291342 -0.000126907
-5.96585 -0.0292257 -0.000127497
-5.95686 -0.0293177 -0.000128151
-5.94787 -0.02941 -0.000128737
-5.93887 -0.0295028 -0.000129348
-5.92988 -0.0295961 -0.000130011
-5.92089 -0.0296897 -0.000130602
-5.9119 -0.0297838 -0.000131234
-5.90291 -0.0298784 -0.000131905
-5.89393 -0.0299733 -0.000132504
-5.88494 -0.0300688 -0.000133158
-5.87595 -0.0301647 -0.000133835
-5.86697 -0.030261 -0.000134445
-5.85798 -0.0303579 -0.00013512
-5.849 -0.0304551 -0.000135802
-5.84002 -0.0305529 -0.000136425
-5.83104 -0.0306511 -0.00013712
-5.82206 -0.0307498 -0.000137808
-5.81308 -0.0308489 -0.000138445
-5.8041 -0.0309486 -0.000139161
-5.79513 -0.0310486 -0.000139852
-5.78615 -0.0311492 -0.000140508
-5.77718 -0.0312503 -0.000141241
-5.7682 -0.0313519 -0.000141938
-5.75923 -0.0314539 -0.000142613
-5.75026 -0.0315565 -0.000143363
-5.74129 -0.0316595 -0.000144066
-5.73232 -0.0317631 -0.000144761
-5.72335 -0.0318672 -0.000145526
-5.71438 -0.0319717 -0.000146235
-5.70541 -0.0320768 -0.000146954
-5.69645 -0.0321824 -0.000147733
-5.68748 -0.0322885 -0.00014845
-5.67852 -0.0323951 -0.000149192
-5.66955 -0.0325023 -0.000149982
-5.66059 -0.03261 -0.000150709
-5.65163 -0.0327182 -0.000151473
-5.64267 -0.032827 -0.000152275
-5.63371 -0.0329362 -0.000153015
-5.62475 -0.0330461 -0.000153802
-5.61579 -0.0331565 -0.000154613
-5.60684 -0.0332674 -0.000155366
-5.59788 -0.0333789 -0.000156176
-5.58893 -0.033491 -0.000156995
-5.57997 -0.0336036 -0.000157766
-5.57102 -0.0337168 -0.000158598
-5.56207 -0.0338305 -0.000159426
-5.55312 -0.0339449 -0.000160214
-5.54416 -0.0340598 -0.000161066
-5.53522 -0.0341753 -0.000161904
-5.52627 -0.0342913 -0.000162711
-5.51732 -0.034408 -0.000163584
-5.50837 -0.0345253 -0.000164432
-5.49943 -0.0346431 -0.000165261
-5.49048 -0.0347616 -0.000166152
-5.48154 -0.0348806 -0.000167011
-5.4726 -0.0350003 -0.000167863
-5.46365 -0.0351206 -0.000168772
-5.45471 -0.0352415 -0.000169645
-5.44577 -0.0353631 -0.00017052
-5.43683 -0.0354853 -0.000171447
-5.4279 -0.035608 -0.000172333
-5.41896 -0.0357315 -0.000173231
-5.41002 -0.0358556 -0.000174176
-5.40109 -0.0359803 -0.00017508
-5.39215 -0.0361057 -0.000176003
-5.38322 -0.0362317 -0.000176966
-5.37428 -0.0363584 -0.000177886
-5.36535 -0.0364858 -0.000178833
-5.35642 -0.0366138 -0.000179813
-5.34749 -0.0367425 -0.000180753
-5.33856 -0.0368719 -0.000181726
-5.32963 -0.0370019 -0.000182725
-5.3207 -0.0371327 -0.000183684
-5.31178 -0.0372642 -0.000184682
-5.30285 -0.0373963 -0.000185698
-5.29393 -0.0375291 -0.000186678
-5.285 -0.0376627 -0.000187703
-5.27608 -0.037797 -0.000188738
-5.26716 -0.037932 -0.000189741
-5.25824 -0.0380677 -0.000190791
-5.24931 -0.0382042 -0.000191844
-5.24039 -0.0383414 -0.000192871
-5.23148 -0.0384793 -0.000193948
-5.22256 -0.038618 -0.000195021
-5.21364 -0.0387574 -0.000196075
-5.20472 -0.0388976 -0.000197177
-5.19581 -0.0390385 -0.000198268
-5.18689 -0.0391803 -0.000199349
-5.17798 -0.0393228 -0.000200477
-5.16907 -0.039466 -0.000201591
-5.16015 -0.0396101 -0.000202702
-5.15124 -0.039755 -0.000203855
-5.14233 -0.0399006 -0.000204991
-5.13342 -0.0400471 -0.00020613
-5.12451 -0.0401943 -0.000207309
-5.11561 -0.0403424 -0.00020847
-5.1067 -0.0404913 -0.00020964
-5.09779 -0.0406411 -0.000210845
-5.08889 -0.0407916 -0.000212032
-5.07998 -0.0409431 -0.000213231
-5.07108 -0.0410953 -0.000214462
-5.06218 -0.0412484 -0.000215676
-5.05327 -0.0414024 -0.000216907
-5.04437 -0.0415573 -0.000218165
-5.03547 -0.041713 -0.000219408
-5.02657 -0.0418696 -0.000220668
-5.01767 -0.0420271 -0.000221953
-5.00877 -0.0421855 -0.000223225
-4.99988 -0.0423448 -0.00022452
-4.99098 -0.0425049 -0.000225834
-4.98209 -0.0426661 -0.000227136
-4.97319 -0.0428281 -0.000228461
-4.9643 -0.0429911 -0.000229803
-4.9554 -0.043155 -0.000231138
-4.94651 -0.0433198 -0.000232498
-4.93762 -0.0434856 -0.000233871
-4.92873 -0.0436524 -0.000235239
-4.91984 -0.0438201 -0.000236631
-4.91095 -0.0439888 -0.000238034
-4.90206 -0.0441585 -0.000239437
-4.89317 -0.0443292 -0.000240865
-4.88429 -0.0445009 -0.000242303
-4.8754 -0.0446736 -0.000243741
-4.86651 -0.0448473 -0.000245202
-4.85763 -0.045022 -0.000246672
-4.84875 -0.0451978 -0.000248146
-4.83986 -0.0453746 -0.000249646
-4.83098 -0.0455524 -0.000251153
-4.8221 -0.0457313 -0.000252665
-4.81322 -0.0459113 -0.000254199
-4.80434 -0.0460924 -0.000255741
-4.79546 -0.0462745 -0.000257293
-4.78658 -0.0464577 -0.000258867
-4.77771 -0.0466421 -0.000260449
-4.76883 -0.0468275 -0.000262041
-4.75995 -0.0470141 -0.000263652
-4.75108 -0.0472018 -0.000265272
-4.7422 -0.0473906 -0.000266904
-4.73333 -0.0475806 -0.000268559
-4.72446 -0.0477717 -0.000270222
-4.71558 -0.047964 -0.000271897
-4.70671 -0.0481575 -0.000273591
-4.69784 -0.0483522 -0.000275294
-4.68897 -0.0485481 -0.000277014
-4.6801 -0.0487451 -0.000278753
-4.67123 -0.0489434 -0.000280504
-4.66237 -0.049143 -0.000282268
-4.6535 -0.0493438 -0.00028405
-4.64463 -0.0495458 -0.000285843
-4.63577 -0.0497491 -0.000287655
-4.6269 -0.0499536 -0.000289486
-4.61804 -0.0501595 -0.00029133
-4.60918 -0.0503666 -0.00029319
-4.60031 -0.0505751 -0.000295066
-4.59145 -0.0507848 -0.000296957
-4.58259 -0.0509959 -0.000298866
-4.57373 -0.0512083 -0.000300796
-4.56487 -0.0514221 -0.000302741
-4.55601 -0.0516373 -0.000304703
-4.54716 -0.0518538 -0.000306682
-4.5383 -0.0520718 -0.000308677
-4.52944 -0.0522911 -0.000310693
-4.52059 -0.0525118 -0.000312729
-4.51173 -0.052734 -0.000314783
-4.50288 -0.0529576 -0.000316855
-4.49402 -0.0531827 -0.000318944
-4.48517 -0.0534092 -0.000321053
-4.47632 -0.0536372 -0.000323183
-4.46747 -0.0538667 -0.000325336
-4.45862 -0.0540978 -0.000327507
-4.44977 -0.0543303 -0.000329698
-4.44092 -0.0545644 -0.000331908
-4.43207 -0.0548 -0.000334139
-4.42322 -0.0550372 -0.000336395
-4.41437 -0.055276 -0.000338674
-4.40553 -0.0555164 -0.000340975
-4.39668 -0.0557584 -0.000343296
-4.38783 -0.056002 -0.000345638
-4.37899 -0.0562473 -0.000348005
-4.37015 -0.0564942 -0.000350398
-4.3613 -0.0567428 -0.000352818
-4.35246 -0.0569931 -0.000355261
-4.34362 -0.0572451 -0.000357728
-4.33478 -0.0574989 -0.000360218
-4.32594 -0.0577543 -0.000362737
-4.3171 -0.0580116 -0.000365285
-4.30826 -0.0582706 -0.000367864
-4.29942 -0.0585314 -0.000370469
-4.29058 -0.0587941 -0.0003731
-4.28175 -0.0590585 -0.00037576
-4.27291 -0.0593248 -0.000378453
-4.26407 -0.059593 -0.000381181
-4.25524 -0.0598631 -0.000383942
-4.2464 -0.0601351 -0.000386737
-4.23757 -0.0604091 -0.000389562
-4.22874 -0.0606849 -0.000392424
-4.21991 -0.0609628 -0.000395325
-4.21107 -0.0612427 -0.000398269
-4.20224 -0.0615245 -0.000401255
-4.19341 -0.0618085 -0.00040428
-4.18458 -0.0620945 -0.000407348
-4.17575 -0.0623825 -0.00041046
-4.16693 -0.0626727 -0.000413626
-4.1581 -0.062965 -0.000416846
-4.14927 -0.0632595 -0.000420121
-4.14045 -0.0635562 -0.000423451
-4.13162 -0.063855 -0.000426837
-4.12279 -0.0641561 -0.000430289
-4.11397 -0.0644595 -0.000433812
-4.10515 -0.0647652 -0.000437413
-4.09632 -0.0650732 -0.000441092
-4.0875 -0.0653835 -0.000444851
-4.07868 -0.0656962 -0.000448697
-4.06986 -0.0660113 -0.00045264
-4.06104 -0.0663289 -0.000456694
-4.05222 -0.0666489 -0.000460862
-4.0434 -0.0669715 -0.000465154
-4.03458 -0.0672965 -0.000469573
-4.02576 -0.0676241 -0.000474136
-4.01695 -0.0679544 -0.000478858
-4.00813 -0.0682872 -0.000483758
-3.99931 -0.0686227 -0.000488852
-3.9905 -0.0689609 -0.000494152
-3.98168 -0.0693019 -0.000499676
-3.97287 -0.0696456 -0.00050545
-3.96405 -0.0699921 -0.000511503
-3.95524 -0.0703414 -0.000517868
-3.94643 -0.0706935 -0.00052457
-3.93762 -0.0710486 -0.00053164
-3.92881 -0.0714065 -0.000539105
-3.92 -0.0717673 -0.000547009
-3.91119 -0.0721311 -0.000555391
-3.90238 -0.0724977 -0.00056429
-3.89357 -0.0728673 -0.000573733
-3.88476 -0.0732398 -0.000583744
-3.87595 -0.0736151 -0.000594341
-3.86715 -0.0739933 -0.00060554
-3.85834 -0.0743743 -0.000617347
-3.84953 -0.0747581 -0.000629747
-3.84073 -0.0751447 -0.000642708
-3.83192 -0.075534 -0.000656174
-3.82312 -0.075926 -0.000670087
-3.81432 -0.0763208 -0.000684375
-3.80551 -0.0767183 -0.000698962
-3.79671 -0.0771187 -0.000713757
-3.78791 -0.0775219 -0.00072866
-3.77911 -0.0779281 -0.000743576
-3.77031 -0.0783373 -0.000758423
-3.76151 -0.0787498 -0.000773141
-3.75271 -0.0791656 -0.00078768
-3.74391 -0.0795851 -0.000802012
-3.73511 -0.0800083 -0.000816121
-3.72632 -0.0804354 -0.000830023
-3.71752 -0.0808668 -0.000843774
-3.70872 -0.0813026 -0.000857468
-3.69993 -0.0817431 -0.000871238
-3.69113 -0.0821885 -0.000885249
-3.68234 -0.082639 -0.000899701
-3.67355 -0.0830948 -0.000914842
-3.66475 -0.0835561 -0.000930967
-3.65596 -0.084023 -0.000948425
-3.64717 -0.0844957 -0.000967594
-3.63838 -0.0849741 -0.000988884
-3.62958 -0.0854584 -0.00101271
-3.62079 -0.0859483 -0.00103954
-3.612 -0.0864438 -0.00106982
-3.60321 -0.0869445 -0.00110403
-3.59443 -0.0874503 -0.00114262
-3.58564 -0.0879607 -0.00118601
-3.57685 -0.0884753 -0.00123457
-3.56806 -0.0889935 -0.00128861
-3.55928 -0.0895147 -0.00134839
-3.55049 -0.0900382 -0.00141409
-3.5417 -0.0905633 -0.00148579
-3.53292 -0.0910892 -0.00156345
-3.52413 -0.0916152 -0.00164688
-3.51535 -0.0921404 -0.00173581
-3.50657 -0.092664 -0.00182981
-3.49778 -0.0931854 -0.00192838
-3.489 -0.0937039 -0.00203083
-3.48022 -0.0942189 -0.00213641
-3.47144 -0.09473 -0.00224422
-3.46266 -0.0952367 -0.00235331
-3.45388 -0.0957389 -0.00246268
-3.4451 -0.0962365 -0.0025713
-3.43632 -0.0967294 -0.0026781
-3.42754 -0.0972181 -0.00278201
-3.41876 -0.0977026 -0.00288197
-3.40999 -0.0981837 -0.00297697
-3.40121 -0.0986616 -0.00306607
-3.39243 -0.0991373 -0.00314841
-3.38366 -0.0996114 -0.00322322
-3.37488 -0.100085 -0.00328978
-3.36611 -0.100559 -0.00334752
-3.35733 -0.101034 -0.00339595
-3.34856 -0.101512 -0.00343476
-3.33979 -0.101994 -0.00346376
-3.33101 -0.10248 -0.00348285
-3.32224 -0.102972 -0.0034921
-3.31347 -0.103471 -0.00349164
-3.3047 -0.103978 -0.00348178
-3.29593 -0.104494 -0.00346291
-3.28716 -0.10502 -0.00343555
-3.27839 -0.105556 -0.00340029
-3.26962 -0.106104 -0.00335776
-3.26085 -0.106663 -0.00330864
-3.25208 -0.107236 -0.00325364
-3.24331 -0.107821 -0.00319353
-3.23455 -0.10842 -0.00312908
-3.22578 -0.109032 -0.00306104
-3.21701 -0.109658 -0.00299014
-3.20825 -0.110297 -0.00291703
-3.19948 -0.110951 -0.00284236
-3.19072 -0.111618 -0.00276676
-3.18195 -0.1123 -0.00269082
-3.17319 -0.112994 -0.00261508
-3.16442 -0.113703 -0.00254
-3.15566 -0.114424 -0.00246601
-3.1469 -0.115159 -0.00239345
-3.13814 -0.115907 -0.00232269
-3.12938 -0.116667 -0.00225408
-3.12062 -0.11744 -0.00218792
-3.11186 -0.118225 -0.00212445
-3.1031 -0.119023 -0.00206385
-3.09434 -0.119832 -0.0020063
-3.08558 -0.120653 -0.00195194
-3.07682 -0.121486 -0.00190095
-3.06806 -0.12233 -0.00185346
-3.0593 -0.123185 -0.00180959
-3.05055 -0.124051 -0.00176934
-3.04179 -0.124927 -0.00173273
-3.03303 -0.125815 -0.00169974
-3.02428 -0.126712 -0.00167037
-3.01552 -0.12762 -0.00164464
-3.00677 -0.128538 -0.0016225
-2.99801 -0.129466 -0.00160387
-2.98926 -0.130403 -0.00158858
-2.9805 -0.131351 -0.00157645
-2.97175 -0.132308 -0.00156736
-2.963 -0.133275 -0.00156119
-2.95425 -0.134251 -0.00155783
-2.9455 -0.135237 -0.00155712
-2.93674 -0.136233 -0.00155884
-2.92799 -0.137239 -0.00156273
-2.91924 -0.138254 -0.00156859
-2.91049 -0.13928 -0.00157624
-2.90174 -0.140315 -0.00158561
-2.89299 -0.141361 -0.00159658
-2.88425 -0.142418 -0.001609
-2.8755 -0.143485 -0.00162266
-2.86675 -0.144563 -0.00163734
-2.858 -0.145652 -0.00165291
-2.84926 -0.146753 -0.0016693
-2.84051 -0.147865 -0.00168651
-2.83176 -0.148989 -0.00170452
-2.82302 -0.150125 -0.00172327
-2.81427 -0.151274 -0.00174259
-2.80553 -0.152435 -0.00176235
-2.79678 -0.15361 -0.00178246
-2.78804 -0.154798 -0.00180295
-2.7793 -0.155999 -0.00182392
-2.77055 -0.157214 -0.00184544
-2.76181 -0.158444 -0.00186749
-2.75307 -0.159688 -0.00188995
-2.74433 -0.160947 -0.00191271
-2.73559 -0.162221 -0.00193568
-2.72685 -0.163511 -0.00195895
-2.71811 -0.164816 -0.00198263
-2.70937 -0.166137 -0.00200688
-2.70063 -0.167474 -0.00203173
-2.69189 -0.168828 -0.0020571
-2.68315 -0.1702 -0.00208285
-2.67441 -0.171589 -0.00210886
-2.66567 -0.172995 -0.00213514
-2.65693 -0.174419 -0.00216186
-2.6482 -0.175862 -0.00218919
-2.63946 -0.177323 -0.00221728
-2.63072 -0.178803 -0.00224611
-2.62199 -0.180303 -0.00227553
-2.61325 -0.181823 -0.00230536
-2.60452 -0.183364 -0.00233552
-2.59578 -0.184925 -0.00236604
-2.58705 -0.186507 -0.00239715
-2.57831 -0.18811 -0.00242907
-2.56958 -0.189734 -0.00246194
-2.56085 -0.191381 -0.00249576
-2.55211 -0.193052 -0.00253032
-2.54338 -0.194746 -0.00256542
-2.53465 -0.196464 -0.00260091
-2.52592 -0.198206 -0.00263685
-2.51719 -0.199972 -0.00267345
-2.50845 -0.201763 -0.00271099
-2.49972 -0.203579 -0.00274971
-2.49099 -0.205422 -0.00278965
-2.48226 -0.207292 -0.00283067
-2.47353 -0.20919 -0.00287249
-2.46481 -0.211116 -0.00291492
-2.45608 -0.213071 -0.00295784
-2.44735 -0.215055 -0.00300141
-2.43862 -0.217068 -0.00304588
-2.42989 -0.219111 -0.00309163
-2.42117 -0.221185 -0.00313887
-2.41244 -0.22329 -0.00318769
-2.40371 -0.225429 -0.00323793
-2.39499 -0.227601 -0.00328932
-2.38626 -0.229808 -0.00334155
-2.37753 -0.232051 -0.00339448
-2.36881 -0.234328 -0.00344815
-2.36008 -0.236641 -0.00350282
-2.35136 -0.238991 -0.00355884
-2.34264 -0.241378 -0.00361659
-2.33391 -0.243804 -0.00367633
-2.32519 -0.24627 -0.00373816
-2.31647 -0.248777 -0.00380191
-2.30774 -0.251327 -0.00386734
-2.29902 -0.253921 -0.00393412
-2.2903 -0.256558 -0.00400204
-2.28158 -0.259241 -0.00407105
-2.27286 -0.26197 -0.00414126
-2.26414 -0.264746 -0.00421298
-2.25542 -0.267569 -0.00428656
-2.24669 -0.270441 -0.00436243
-2.23798 -0.273363 -0.0044409
-2.22926 -0.276338 -0.00452221
-2.22054 -0.279367 -0.00460637
-2.21182 -0.28245 -0.00469332
-2.2031 -0.285591 -0.00478283
-2.19438 -0.288791 -0.0048747
-2.18566 -0.292051 -0.00496876
-2.17695 -0.295373 -0.00506489
-2.16823 -0.298757 -0.00516319
-2.15951 -0.302206 -0.00526373
-2.15079 -0.305721 -0.00536682
-2.14208 -0.309304 -0.00547267
-2.13336 -0.312957 -0.00558168
-2.12465 -0.316681 -0.00569412
-2.11593 -0.320479 -0.00581036
-2.10722 -0.324354 -0.00593065
-2.0985 -0.328307 -0.00605524
-2.08979 -0.332341 -0.00618432
-2.08107 -0.336459 -0.00631802
-2.07236 -0.340663 -0.0064565
-2.06365 -0.344957 -0.00659982
-2.05493 -0.349342 -0.00674812
-2.04622 -0.353822 -0.00690152
-2.03751 -0.3584 -0.00706017
-2.0288 -0.363079 -0.00722426
-2.02008 -0.367862 -0.00739403
-2.01137 -0.372753 -0.00756975
-2.00266 -0.377755 -0.0077517
-1.99395 -0.382871 -0.00794027
-1.98524 -0.388107 -0.00813578
-1.97653 -0.393465 -0.00833868
-1.96782 -0.39895 -0.00854937
-1.95911 -0.404567 -0.00876834
-1.9504 -0.41032 -0.00899609
-1.94169 -0.416214 -0.00923314
-1.93298 -0.422255 -0.0094801
-1.92427 -0.428448 -0.00973756
-1.91556 -0.434798 -0.0100062
-1.90686 -0.441313 -0.0102868
-1.89815 -0.447997 -0.01058
-1.88944 -0.454859 -0.0108869
-1.88073 -0.461904 -0.0112082
-1.87203 -0.469142 -0.0115452
-1.86332 -0.476578 -0.0118989
-1.85461 -0.484223 -0.0122706
-1.84591 -0.492084 -0.0126618
-1.8372 -0.500171 -0.013074
-1.8285 -0.508493 -0.0135089
-1.81979 -0.517061 -0.0139685
-1.81108 -0.525886 -0.0144547
-1.80238 -0.534978 -0.0149696
-1.79368 -0.544349 -0.0155159
-1.78497 -0.554013 -0.0160958
-1.77627 -0.563983 -0.0167125
-1.76756 -0.574274 -0.0173689
-1.75886 -0.584901 -0.0180689
-1.75016 -0.595882 -0.0188162
-1.74145 -0.607233 -0.0196156
-1.73275 -0.618973 -0.0204721
-1.72405 -0.631123 -0.0213916
-1.71535 -0.643703 -0.0223803
-1.70665 -0.656735 -0.0234451
-1.69794 -0.670242 -0.0245939
-1.68924 -0.68425 -0.0258349
-1.68054 -0.698785 -0.0271775
-1.67184 -0.713877 -0.028632
-1.66314 -0.729554 -0.03021
-1.65444 -0.74585 -0.0319241
-1.64574 -0.7628 -0.0337885
-1.63704 -0.780439 -0.0358184
-1.62834 -0.798808 -0.0380306
-1.61964 -0.817948 -0.0404438
-1.61094 -0.837905 -0.0430781
-1.60224 -0.858727 -0.0459558
-1.59354 -0.880468 -0.0491014
-1.58484 -0.903184 -0.0525416
-1.57615 -0.926937 -0.0563059
-1.56745 -0.951795 -0.0604268
-1.55875 -0.97783 -0.0649402
-1.55005 -1.00512 -0.0698858
-1.54136 -1.03377 -0.0753081
-1.53266 -1.06385 -0.0812563
-1.52396 -1.0955 -0.0877862
-1.51527 -1.12882 -0.0949602
-1.50657 -1.16395 -0.10285
-1.49787 -1.20105 -0.111536
-1.48918 -1.24029 -0.121112
-1.48048 -1.28186 -0.131686
-1.47179 -1.326 -0.143387
-1.46309 -1.37297 -0.156363
-1.4544 -1.42307 -0.170798
-1.4457 -1.47665 -0.186913
-1.43701 -1.53413 -0.204982
-1.42831 -1.596 -0.225353
-1.41962 -1.66284 -0.248473
-1.41092 -1.73533 -0.274923
-1.40223 -1.81427 -0.305476
-1.39354 -1.9006 -0.341163
-1.38484 -1.99536 -0.383384
-1.37615 -2.09972 -0.434037
-1.36746 -2.21489 -0.495719
-1.35876 -2.34198 -0.571961
-1.35007 -2.48173 -0.667549
-1.34138 -2.63402 -0.788867
-1.33269 -2.79703 -0.944217
-1.32399 -2.96583 -1.14388
-1.3153 -3.13037 -1.39946
-1.30661 -3.27299 -1.72177
-1.29792 -3.36649 -2.11605
-1.28923 -3.37534 -2.57436
-1.28054 -3.26374 -3.06727
-1.27185 -3.0117 -3.5423
-1.26316 -2.63174 -3.93695
-1.25447 -2.17103 -4.20377
-1.24578 -1.69295 -4.32989
-1.23709 -1.25138 -4.33599
-1.2284 -0.876507 -4.25964
-1.21971 -0.575917 -4.13837
-1.21102 -0.343153 -4.00084
-1.20233 -0.165926 -3.86557
-1.19364 -0.031152 -3.74292
-1.18495 0.0727759 -3.63786
-1.17626 0.155373 -3.55211
-1.16757 0.224187 -3.48559
-1.15888 0.285188 -3.43732
-1.15019 0.343171 -3.40588
-1.14151 0.402115 -3.38959
-1.13282 0.465446 -3.38664
-1.12413 0.536239 -3.39504
-1.11544 0.617326 -3.41253
-1.10676 0.711342 -3.43649
-1.09807 0.820679 -3.46375
-1.08938 0.94736 -3.49049
-1.08069 1.0928 -3.51217
-1.07201 1.25746 -3.52344
-1.06332 1.44047 -3.51837
-1.05463 1.63917 -3.49077
-1.04595 1.84882 -3.43484
-1.03726 2.06254 -3.34596
-1.02858 2.27171 -3.22172
-1.01989 2.4668 -3.06258
-1.0112 2.63863 -2.87227
-1.00252 2.77968 -2.65747
-0.993833 2.88514 -2.42685
-0.985148 2.95341 -2.18984
-0.976463 2.98588 -1.95528
-0.967778 2.98628 -1.7305
-0.959093 2.95975 -1.5208
-0.950408 2.91197 -1.32942
-0.941724 2.84844 -1.1578
-0.933039 2.77407 -1.006
-0.924355 2.69297 -0.873106
-0.915671 2.60839 -0.757655
-0.906987 2.52281 -0.657896
-0.898303 2.43803 -0.571999
-0.889619 2.35531 -0.498195
-0.880936 2.27549 -0.434841
-0.872252 2.19907 -0.380462
-0.863569 2.12634 -0.333758
-0.854886 2.0574 -0.293602
-0.846202 1.99225 -0.259025
-0.837519 1.93081 -0.2292
-0.828837 1.87292 -0.203426
-0.820154 1.81843 -0.181106
-0.811471 1.76715 -0.161739
-0.802789 1.71889 -0.144897
-0.794106 1.67346 -0.130219
-0.785424 1.63068 -0.117401
-0.776742 1.59037 -0.106181
-0.76806 1.55237 -0.0963397
-0.759378 1.51651 -0.087688
-0.750696 1.48265 -0.0800646
-0.742014 1.45065 -0.0733319
-0.733333 1.42039 -0.0673709
-0.724651 1.39174 -0.0620802
-0.71597 1.36459 -0.0573717
-0.707289 1.33885 -0.0531699
-0.698608 1.31441 -0.0494094
-0.689927 1.2912 -0.0460339
-0.681246 1.26913 -0.0429945
-0.672565 1.24813 -0.0402494
-0.663884 1.22812 -0.037762
-0.655203 1.20904 -0.035501
-0.646523 1.19085 -0.0334395
-0.637842 1.17347 -0.0315537
-0.629162 1.15686 -0.0298238
-0.620482 1.14098 -0.0282321
-0.611801 1.12578 -0.0267635
-0.603121 1.11122 -0.0254049
-0.594441 1.09727 -0.0241448
-0.585761 1.08388 -0.0229736
-0.577081 1.07104 -0.0218822
-0.568402 1.05872 -0.0208634
-0.559722 1.04687 -0.0199101
-0.551042 1.03549 -0.0190169
-0.542363 1.02454 -0.018178
-0.533684 1.01401 -0.0173893
-0.525004 1.00388 -0.0166462
-0.516325 0.994126 -0.0159453
-0.507646 0.984732 -0.015283
-0.498967 0.975682 -0.0146564
-0.490288 0.966962 -0.0140628
-0.481609 0.958557 -0.0134996
-0.47293 0.950454 -0.0129647
-0.464251 0.942641 -0.0124559
-0.455572 0.935106 -0.0119715
-0.446893 0.927839 -0.0115095
-0.438215 0.920828 -0.0110686
-0.429536 0.914065 -0.0106472
-0.420858 0.907539 -0.0102441
-0.412179 0.901244 -0.00985797
-0.403501 0.89517 -0.00948764
-0.394822 0.889309 -0.00913236
-0.386144 0.883655 -0.00879071
-0.377466 0.878202 -0.00846234
-0.368788 0.872941 -0.00814587
-0.36011 0.867867 -0.0078411
-0.351432 0.862975 -0.00754679
-0.342754 0.858259 -0.00726275
-0.334076 0.853714 -0.006988
-0.325398 0.849334 -0.00672224
-0.31672 0.845116 -0.00646478
-0.308042 0.841055 -0.00621517
-0.299364 0.837146 -0.00597301
-0.290687 0.833386 -0.0057377
-0.282009 0.829771 -0.0055091
-0.273331 0.826297 -0.00528649
-0.264654 0.822962 -0.00506988
-0.255976 0.819761 -0.00485858
-0.247299 0.816692 -0.00465258
-0.238621 0.813752 -0.00445135
-0.229944 0.810939 -0.00425471
-0.221266 0.808249 -0.00406244
-0.212589 0.805681 -0.00387409
-0.203912 0.803231 -0.00368975
-0.195234 0.800899 -0.00350876
-0.186557 0.798681 -0.00333139
-0.17788 0.796577 -0.0031569
-0.169203 0.794583 -0.00298564
-0.160525 0.792699 -0.00281691
-0.151848 0.790923 -0.00265094
-0.143171 0.789254 -0.00248725
-0.134494 0.787689 -0.00232587
-0.125817 0.786229 -0.00216655
-0.11714 0.78487 -0.0020091
-0.108463 0.783614 -0.00185352
-0.0997855 0.782457 -0.00169941
-0.0911085 0.781401 -0.00154694
-0.0824315 0.780443 -0.00139563
-0.0737544 0.779583 -0.00124567
-0.0650774 0.77882 -0.00109665
-0.0564004 0.778154 -0.000948647
-0.0477234 0.777584 -0.000801409
-0.0390464 0.777109 -0.000654823
-0.0303694 0.77673 -0.000508877
-0.0216924 0.776446 -0.000363206
-0.0130155 0.776257 -0.000218046
-0.00433849 0.776162 -7.28219e-05
0.00433849 0.776162 7.20742e-05
0.0130155 0.776257 0.000217298
0.0216924 0.776446 0.000362458
0.0303694 0.77673 0.000508128
0.0390464 0.777109 0.000654073
0.0477234 0.777584 0.000800658
0.0564004 0.778154 0.000947894
0.0650774 0.77882 0.00109589
0.0737544 0.779583 0.00124492
0.0824315 0.780443 0.00139487
0.0911085 0.781401 0.00154618
0.0997855 0.782457 0.00169865
0.108463 0.783614 0.00185275
0.11714 0.78487 0.00200833
0.125817 0.786229 0.00216578
0.134494 0.787689 0.00232509
0.143171 0.789254 0.00248647
0.151848 0.790923 0.00265016
0.160525 0.792699 0.00281612
0.169203 0.794583 0.00298485
0.17788 0.796577 0.00315611
0.186557 0.798681 0.00333059
0.195234 0.800899 0.00350795
0.203912 0.803231 0.00368894
0.212589 0.805681 0.00387328
0.221266 0.808249 0.00406162
0.229944 0.810939 0.00425388
0.238621 0.813752 0.00445051
0.247299 0.816692 0.00465173
0.255976 0.819761 0.00485773
0.264654 0.822962 0.00506902
0.273331 0.826297 0.00528562
0.282009 0.829771 0.00550822
0.290687 0.833386 0.00573681
0.299364 0.837146 0.00597211
0.308042 0.841055 0.00621426
0.31672 0.845116 0.00646386
0.325398 0.849334 0.00672131
0.334076 0.853714 0.00698706
0.342754 0.858259 0.0072618
0.351432 0.862975 0.00754582
0.36011 0.867867 0.00784011
0.368788 0.872941 0.00814487
0.377466 0.878201 0.00846133
0.386144 0.883655 0.00878968
0.394822 0.889309 0.00913131
0.403501 0.89517 0.00948658
0.412179 0.901244 0.00985689
0.420858 0.907539 0.010243
0.429536 0.914065 0.0106461
0.438215 0.920828 0.0110675
0.446893 0.927839 0.0115083
0.455572 0.935106 0.0119703
0.464251 0.942641 0.0124546
0.47293 0.950454 0.0129635
0.481609 0.958557 0.0134983
0.490288 0.966962 0.0140615
0.498967 0.975682 0.0146551
0.507646 0.984732 0.0152816
0.516325 0.994126 0.0159439
0.525004 1.00388 0.0166448
0.533684 1.01401 0.0173879
0.542363 1.02454 0.0181765
0.551042 1.03549 0.0190154
0.559722 1.04687 0.0199085
0.568402 1.05871 0.0208618
0.577081 1.07104 0.0218805
0.585761 1.08388 0.0229719
0.594441 1.09727 0.0241431
0.603121 1.11122 0.0254031
0.611801 1.12578 0.0267616
0.620482 1.14098 0.0282301
0.629162 1.15686 0.0298218
0.637842 1.17347 0.0315517
0.646523 1.19085 0.0334373
0.655203 1.20904 0.0354988
0.663884 1.22812 0.0377597
0.672565 1.24813 0.0402469
0.681246 1.26913 0.042992
0.689927 1.2912 0.0460312
0.698608 1.31441 0.0494066
0.707289 1.33885 0.053167
0.71597 1.36459 0.0573686
0.724651 1.39174 0.062077
0.733333 1.42039 0.0673675
0.742014 1.45065 0.0733283
0.750696 1.48265 0.0800608
0.759378 1.51651 0.087684
0.76806 1.55237 0.0963354
0.776742 1.59037 0.106177
0.785424 1.63068 0.117396
0.794106 1.67346 0.130214
0.802789 1.71889 0.144891
0.811471 1.76715 0.161733
0.820154 1.81843 0.1811
0.828837 1.87292 0.203419
0.837519 1.93081 0.229193
0.846202 1.99226 0.259017
0.854886 2.05741 0.293594
0.863569 2.12634 0.333749
0.872252 2.19907 0.380453
0.880936 2.27549 0.434831
0.889619 2.35531 0.498185
0.898303 2.43803 0.571988
0.906987 2.52282 0.657884
0.915671 2.6084 0.757642
0.924355 2.69298 0.873093
0.933039 2.77409 1.00598
0.941724 2.84846 1.15779
0.950408 2.91199 1.32941
0.959093 2.95977 1.52079
0.967778 2.9863 1.73049
0.976463 2.9859 1.95527
0.985148 2.95344 2.18984
0.993833 2.88518 2.42685
1.00252 2.77971 2.65747
1.0112 2.63866 2.87228
1.01989 2.46683 3.06259
1.02858 2.27174 3.22174
1.03726 2.06257 3.34599
1.04595 1.84884 3.43487
1.05463 1.63919 3.4908
1.06332 1.44049 3.5184
1.07201 1.25747 3.52347
1.08069 1.0928 3.5122
1.08938 0.947366 3.49053
1.09807 0.820682 3.46378
1.10676 0.711343 3.43652
1.11544 0.617325 3.41256
1.12413 0.536236 3.39507
1.13282 0.465441 3.38666
1.14151 0.402108 3.38961
1.15019 0.343163 3.4059
1.15888 0.285178 3.43735
1.16757 0.224176 3.48562
1.17626 0.15536 3.55213
1.18495 0.072761 3.63789
1.19364 -0.0311698 3.74295
1.20233 -0.165947 3.8656
1.21102 -0.343179 4.00087
1.21971 -0.575948 4.13839
1.2284 -0.876544 4.25966
1.23709 -1.25142 4.33601
1.24578 -1.693 4.3299
1.25447 -2.17108 4.20377
1.26316 -2.63179 3.93693
1.27185 -3.01175 3.54227
1.28054 -3.26377 3.06724
1.28923 -3.37536 2.57433
1.29792 -3.3665 2.11602
1.30661 -3.27299 1.72174
1.3153 -3.13037 1.39943
1.32399 -2.96583 1.14385
1.33269 -2.79703 0.944198
1.34138 -2.63402 0.78885
1.35007 -2.48172 0.667535
1.35876 -2.34197 0.571948
1.36746 -2.21489 0.495709
1.37615 -2.09972 0.434028
1.38484 -1.99535 0.383376
1.39354 -1.90059 0.341156
1.40223 -1.81427 0.305469
1.41092 -1.73533 0.274917
1.41962 -1.66284 0.248467
1.42831 -1.596 0.225348
1.43701 -1.53413 0.204977
1.4457 -1.47665 0.186909
1.4544 -1.42307 0.170795
1.46309 -1.37297 0.15636
1.47179 -1.326 0.143384
1.48048 -1.28186 0.131684
1.48918 -1.24028 0.121109
1.49787 -1.20105 0.111533
1.50657 -1.16395 0.102847
1.51527 -1.12881 0.0949581
1.52396 -1.0955 0.0877842
1.53266 -1.06385 0.0812545
1.54136 -1.03376 0.0753064
1.55005 -1.00512 0.0698842
1.55875 -0.977829 0.0649387
1.56745 -0.951794 0.0604254
1.57615 -0.926936 0.0563046
1.58484 -0.903183 0.0525403
1.59354 -0.880467 0.0491002
1.60224 -0.858726 0.0459547
1.61094 -0.837904 0.043077
1.61964 -0.817947 0.0404428
1.62834 -0.798807 0.0380297
1.63704 -0.780438 0.0358175
1.64574 -0.762799 0.0337877
1.65444 -0.74585 0.0319233
1.66314 -0.729553 0.0302093
1.67184 -0.713876 0.0286312
1.68054 -0.698785 0.0271768
1.68924 -0.684249 0.0258342
1.69794 -0.670242 0.0245933
1.70665 -0.656734 0.0234446
1.71535 -0.643702 0.0223797
1.72405 -0.631122 0.021391
1.73275 -0.618973 0.0204716
1.74145 -0.607232 0.0196151
1.75016 -0.595881 0.0188157
1.75886 -0.584901 0.0180684
1.76756 -0.574274 0.0173685
1.77627 -0.563983 0.0167121
1.78497 -0.554013 0.0160954
1.79368 -0.544349 0.0155155
1.80238 -0.534977 0.0149693
1.81108 -0.525885 0.0144543
1.81979 -0.517061 0.0139682
1.8285 -0.508493 0.0135086
1.8372 -0.500171 0.0130737
1.84591 -0.492084 0.0126615
1.85461 -0.484223 0.0122704
1.86332 -0.476578 0.0118986
1.87203 -0.469141 0.0115449
1.88073 -0.461904 0.0112079
1.88944 -0.454859 0.0108866
1.89815 -0.447997 0.0105798
1.90686 -0.441312 0.0102865
1.91556 -0.434798 0.010006
1.92427 -0.428448 0.00973734
1.93298 -0.422255 0.00947989
1.94169 -0.416214 0.00923294
1.9504 -0.41032 0.0089959
1.95911 -0.404567 0.00876815
1.96782 -0.39895 0.00854919
1.97653 -0.393465 0.0083385
1.98524 -0.388106 0.00813561
1.99395 -0.382871 0.0079401
2.00266 -0.377755 0.00775154
2.01137 -0.372753 0.00756959
2.02008 -0.367862 0.00739387
2.0288 -0.363079 0.00722411
2.03751 -0.3584 0.00706002
2.04622 -0.353822 0.00690138
2.05493 -0.349342 0.00674799
2.06365 -0.344957 0.00659968
2.07236 -0.340663 0.00645637
2.08107 -0.336459 0.00631789
2.08979 -0.332341 0.0061842
2.0985 -0.328307 0.00605512
2.10722 -0.324354 0.00593053
2.11593 -0.320479 0.00581025
2.12465 -0.316681 0.00569401
2.13336 -0.312957 0.00558157
2.14208 -0.309304 0.00547256
2.15079 -0.305721 0.00536671
2.15951 -0.302206 0.00526363
2.16823 -0.298757 0.00516309
2.17695 -0.295373 0.00506479
2.18566 -0.292051 0.00496866
2.19438 -0.288791 0.0048746
2.2031 -0.285591 0.00478274
2.21182 -0.28245 0.00469323
2.22054 -0.279366 0.00460628
2.22926 -0.276338 0.00452212
2.23798 -0.273363 0.00444081
2.24669 -0.270441 0.00436235
2.25542 -0.267569 0.00428648
2.26414 -0.264745 0.0042129
2.27286 -0.26197 0.00414118
2.28158 -0.259241 0.00407097
2.2903 -0.256558 0.00400197
2.29902 -0.253921 0.00393405
2.30774 -0.251327 0.00386727
2.31647 -0.248777 0.00380184
2.32519 -0.24627 0.00373809
2.33391 -0.243804 0.00367627
2.34264 -0.241378 0.00361653
2.35136 -0.238991 0.00355878
2.36008 -0.236641 0.00350276
2.36881 -0.234328 0.00344809
2.37753 -0.23205 0.00339442
2.38626 -0.229808 0.00334149
2.39499 -0.227601 0.00328926
2.40371 -0.225429 0.00323788
2.41244 -0.22329 0.00318763
2.42117 -0.221185 0.00313881
2.42989 -0.219111 0.00309157
2.43862 -0.217068 0.00304583
2.44735 -0.215055 0.00300136
2.45608 -0.213071 0.00295779
2.46481 -0.211116 0.00291487
2.47353 -0.20919 0.00287244
2.48226 -0.207292 0.00283062
2.49099 -0.205422 0.0027896
2.49972 -0.203579 0.00274966
2.50845 -0.201763 0.00271095
2.51719 -0.199972 0.0026734
2.52592 -0.198206 0.00263681
2.53465 -0.196464 0.00260086
2.54338 -0.194746 0.00256538
2.55211 -0.193052 0.00253028
2.56085 -0.191381 0.00249572
2.56958 -0.189734 0.0024619
2.57831 -0.188109 0.00242903
2.58705 -0.186507 0.00239711
2.59578 -0.184925 0.002366
2.60452 -0.183364 0.00233548
2.61325 -0.181823 0.00230533
2.62199 -0.180303 0.0022755
2.63072 -0.178803 0.00224607
2.63946 -0.177323 0.00221725
2.6482 -0.175862 0.00218916
2.65693 -0.174419 0.00216183
2.66567 -0.172995 0.00213511
2.67441 -0.171589 0.00210882
2.68315 -0.1702 0.00208281
2.69189 -0.168828 0.00205707
2.70063 -0.167474 0.0020317
2.70937 -0.166137 0.00200685
2.71811 -0.164816 0.0019826
2.72685 -0.163511 0.00195892
2.73559 -0.162221 0.00193565
2.74433 -0.160947 0.00191268
2.75307 -0.159688 0.00188992
2.76181 -0.158444 0.00186746
2.77055 -0.157214 0.00184541
2.7793 -0.155999 0.00182389
2.78804 -0.154798 0.00180292
2.79678 -0.15361 0.00178243
2.80553 -0.152435 0.00176232
2.81427 -0.151274 0.00174256
2.82302 -0.150125 0.00172324
2.83176 -0.148989 0.0017045
2.84051 -0.147865 0.00168648
2.84926 -0.146753 0.00166927
2.858 -0.145652 0.00165288
2.86675 -0.144563 0.00163731
2.8755 -0.143485 0.00162263
2.88425 -0.142418 0.00160897
2.89299 -0.141361 0.00159655
2.90174 -0.140315 0.00158558
2.91049 -0.13928 0.00157621
2.91924 -0.138254 0.00156855
2.92799 -0.137239 0.00156269
2.93674 -0.136233 0.0015588
2.9455 -0.135237 0.00155708
2.95425 -0.134251 0.00155779
2.963 -0.133275 0.00156115
2.97175 -0.132308 0.00156732
2.9805 -0.131351 0.00157641
2.98926 -0.130403 0.00158854
2.99801 -0.129466 0.00160383
3.00677 -0.128538 0.00162246
3.01552 -0.12762 0.00164459
3.02428 -0.126712 0.00167033
3.03303 -0.125815 0.00169969
3.04179 -0.124927 0.00173269
3.05055 -0.124051 0.0017693
3.0593 -0.123185 0.00180955
3.06806 -0.12233 0.00185342
3.07682 -0.121486 0.00190091
3.08558 -0.120653 0.0019519
3.09434 -0.119832 0.00200626
3.1031 -0.119023 0.00206381
3.11186 -0.118225 0.00212441
3.12062 -0.11744 0.00218788
3.12938 -0.116667 0.00225404
3.13814 -0.115907 0.00232266
3.1469 -0.115159 0.00239341
3.15566 -0.114424 0.00246597
3.16442 -0.113703 0.00253997
3.17319 -0.112994 0.00261504
3.18195 -0.1123 0.00269079
3.19072 -0.111618 0.00276673
3.19948 -0.110951 0.00284233
3.20825 -0.110297 0.002917
3.21701 -0.109658 0.00299011
3.22578 -0.109032 0.00306101
3.23455 -0.10842 0.00312905
3.24331 -0.107821 0.0031935
3.25208 -0.107236 0.00325362
3.26085 -0.106663 0.00330862
3.26962 -0.106104 0.00335774
3.27839 -0.105556 0.00340028
3.28716 -0.10502 0.00343554
3.29593 -0.104494 0.0034629
3.3047 -0.103978 0.00348177
3.31347 -0.103471 0.00349163
3.32224 -0.102972 0.00349209
3.33101 -0.10248 0.00348284
3.33979 -0.101994 0.00346375
3.34856 -0.101512 0.00343476
3.35733 -0.101034 0.00339595
3.36611 -0.100559 0.00334752
3.37488 -0.100085 0.00328978
3.38366 -0.0996114 0.00322322
3.39243 -0.0991372 0.00314842
3.40121 -0.0986616 0.00306607
3.40999 -0.0981836 0.00297697
3.41876 -0.0977026 0.00288197
3.42754 -0.097218 0.00278201
3.43632 -0.0967294 0.00267811
3.4451 -0.0962364 0.00257131
3.45388 -0.0957389 0.00246269
3.46266 -0.0952367 0.00235332
3.47144 -0.0947299 0.00224423
3.48022 -0.0942189 0.00213642
3.489 -0.0937039 0.00203085
3.49778 -0.0931854 0.00192839
3.50657 -0.092664 0.00182983
3.51535 -0.0921404 0.00173582
3.52413 -0.0916151 0.0016469
3.53292 -0.0910892 0.00156347
3.5417 -0.0905633 0.00148581
3.55049 -0.0900382 0.00141411
3.55928 -0.0895147 0.00134841
3.56806 -0.0889935 0.00128862
3.57685 -0.0884753 0.00123459
3.58564 -0.0879607 0.00118603
3.59443 -0.0874503 0.00114264
3.60321 -0.0869445 0.00110405
3.612 -0.0864438 0.00106984
3.62079 -0.0859483 0.00103956
3.62958 -0.0854584 0.00101273
3.63838 -0.0849741 0.000988899
3.64717 -0.0844957 0.000967609
3.65596 -0.084023 0.00094844
3.66475 -0.0835561 0.00093098
3.67355 -0.0830948 0.000914854
3.68234 -0.082639 0.000899713
3.69113 -0.0821885 0.00088526
3.69993 -0.0817431 0.000871249
3.70872 -0.0813026 0.000857477
3.71752 -0.0808668 0.000843783
3.72632 -0.0804355 0.000830031
3.73511 -0.0800083 0.000816128
3.74391 -0.0795851 0.000802018
3.75271 -0.0791656 0.000787686
3.76151 -0.0787498 0.000773145
3.77031 -0.0783373 0.000758427
3.77911 -0.0779281 0.000743579
3.78791 -0.0775219 0.000728662
3.79671 -0.0771187 0.000713758
3.80551 -0.0767183 0.000698963
3.81432 -0.0763208 0.000684375
3.82312 -0.0759261 0.000670086
3.83192 -0.075534 0.000656173
3.84073 -0.0751447 0.000642706
3.84953 -0.0747581 0.000629745
3.85834 -0.0743743 0.000617345
3.86715 -0.0739933 0.000605537
3.87595 -0.0736151 0.000594338
3.88476 -0.0732398 0.000583741
3.89357 -0.0728673 0.000573729
3.90238 -0.0724977 0.000564286
3.91119 -0.0721311 0.000555387
3.92 -0.0717674 0.000547005
3.92881 -0.0714065 0.000539101
3.93762 -0.0710486 0.000531636
3.94643 -0.0706935 0.000524566
3.95524 -0.0703414 0.000517864
3.96405 -0.0699921 0.000511499
3.97287 -0.0696456 0.000505445
3.98168 -0.0693019 0.000499672
3.9905 -0.0689609 0.000494147
3.99931 -0.0686227 0.000488847
4.00813 -0.0682872 0.000483754
4.01695 -0.0679544 0.000478853
4.02576 -0.0676242 0.000474132
4.03458 -0.0672965 0.000469569
4.0434 -0.0669715 0.00046515
4.05222 -0.0666489 0.000460858
4.06104 -0.0663289 0.000456689
4.06986 -0.0660114 0.000452636
4.07868 -0.0656962 0.000448693
4.0875 -0.0653835 0.000444847
4.09632 -0.0650732 0.000441088
4.10515 -0.0647652 0.000437409
4.11397 -0.0644595 0.000433808
4.12279 -0.0641561 0.000430285
4.13162 -0.063855 0.000426833
4.14045 -0.0635562 0.000423446
4.14927 -0.0632595 0.000420117
4.1581 -0.062965 0.000416842
4.16693 -0.0626727 0.000413621
4.17575 -0.0623825 0.000410456
4.18458 -0.0620945 0.000407343
4.19341 -0.0618085 0.000404276
4.20224 -0.0615245 0.000401251
4.21107 -0.0612427 0.000398265
4.21991 -0.0609628 0.000395321
4.22874 -0.0606849 0.00039242
4.23757 -0.0604091 0.000389559
4.2464 -0.0601351 0.000386733
4.25524 -0.0598631 0.000383939
4.26407 -0.059593 0.000381177
4.27291 -0.0593248 0.000378449
4.28175 -0.0590585 0.000375757
4.29058 -0.0587941 0.000373096
4.29942 -0.0585314 0.000370465
4.30826 -0.0582706 0.00036786
4.3171 -0.0580116 0.000365282
4.32594 -0.0577543 0.000362734
4.33478 -0.0574989 0.000360215
4.34362 -0.0572451 0.000357725
4.35246 -0.0569931 0.000355258
4.3613 -0.0567428 0.000352815
4.37015 -0.0564942 0.000350395
4.37899 -0.0562473 0.000348002
4.38783 -0.056002 0.000345635
4.39668 -0.0557584 0.000343292
4.40553 -0.0555164 0.000340971
4.41437 -0.055276 0.00033867
4.42322 -0.0550372 0.000336391
4.43207 -0.0548 0.000334136
4.44092 -0.0545644 0.000331904
4.44977 -0.0543303 0.000329695
4.45862 -0.0540978 0.000327504
4.46747 -0.0538667 0.000325333
4.47632 -0.0536372 0.00032318
4.48517 -0.0534092 0.00032105
4.49402 -0.0531827 0.000318941
4.50288 -0.0529576 0.000316852
4.51173 -0.052734 0.00031478
4.52059 -0.0525118 0.000312726
4.52944 -0.0522911 0.00031069
4.5383 -0.0520718 0.000308674
4.54716 -0.0518538 0.000306679
4.55601 -0.0516373 0.0003047
4.56487 -0.0514221 0.000302739
4.57373 -0.0512083 0.000300794
4.58259 -0.0509959 0.000298864
4.59145 -0.0507848 0.000296954
4.60031 -0.0505751 0.000295063
4.60918 -0.0503666 0.000293187
4.61804 -0.0501595 0.000291327
4.6269 -0.0499536 0.000289483
4.63577 -0.0497491 0.000287652
4.64463 -0.0495458 0.000285841
4.6535 -0.0493438 0.000284047
4.66237 -0.049143 0.000282265
4.67123 -0.0489434 0.000280501
4.6801 -0.0487451 0.00027875
4.68897 -0.0485481 0.000277011
4.69784 -0.0483522 0.000275292
4.70671 -0.0481575 0.000273588
4.71558 -0.047964 0.000271895
4.72446 -0.0477717 0.000270219
4.73333 -0.0475806 0.000268556
4.7422 -0.0473906 0.000266902
4.75108 -0.0472018 0.000265269
4.75995 -0.0470141 0.00026365
4.76883 -0.0468275 0.000262038
4.77771 -0.0466421 0.000260447
4.78658 -0.0464577 0.000258864
4.79546 -0.0462745 0.000257291
4.80434 -0.0460924 0.000255739
4.81322 -0.0459113 0.000254197
4.8221 -0.0457313 0.000252663
4.83098 -0.0455524 0.000251151
4.83986 -0.0453746 0.000249643
4.84875 -0.0451978 0.000248144
4.85763 -0.045022 0.00024667
4.86651 -0.0448473 0.000245199
4.8754 -0.0446736 0.000243738
4.88429 -0.0445009 0.000242301
4.89317 -0.0443292 0.000240863
4.90206 -0.0441585 0.000239435
4.91095 -0.0439888 0.000238032
4.91984 -0.0438201 0.000236629
4.92873 -0.0436524 0.000235237
4.93762 -0.0434856 0.000233869
4.94651 -0.0433198 0.000232496
4.9554 -0.043155 0.000231136
4.9643 -0.0429911 0.000229801
4.97319 -0.0428281 0.000228459
4.98209 -0.0426661 0.000227134
4.99098 -0.0425049 0.000225832
4.99988 -0.0423448 0.000224518
5.00877 -0.0421855 0.000223223
5.01767 -0.0420271 0.000221951
5.02657 -0.0418696 0.000220666
5.03547 -0.041713 0.000219406
5.04437 -0.0415573 0.000218164
5.05327 -0.0414024 0.000216906
5.06218 -0.0412484 0.000215674
5.07108 -0.0410953 0.00021446
5.07998 -0.0409431 0.000213229
5.08889 -0.0407916 0.00021203
5.09779 -0.0406411 0.000210843
5.1067 -0.0404913 0.000209639
5.11561 -0.0403424 0.000208469
5.12451 -0.0401943 0.000207307
5.13342 -0.0400471 0.000206128
5.14233 -0.0399006 0.00020499
5.15124 -0.039755 0.000203853
5.16015 -0.0396101 0.0002027
5.16907 -0.039466 0.00020159
5.17798 -0.0393228 0.000200475
5.18689 -0.0391803 0.000199347
5.19581 -0.0390385 0.000198267
5.20472 -0.0388976 0.000197175
5.21364 -0.0387574 0.000196073
5.22256 -0.038618 0.000195019
5.23148 -0.0384793 0.000193946
5.24039 -0.0383414 0.00019287
5.24931 -0.0382042 0.000191842
5.25824 -0.0380677 0.00019079
5.26716 -0.037932 0.00018974
5.27608 -0.037797 0.000188736
5.285 -0.0376627 0.000187702
5.29393 -0.0375291 0.000186676
5.30285 -0.0373963 0.000185696
5.31178 -0.0372642 0.00018468
5.3207 -0.0371327 0.000183682
5.32963 -0.0370019 0.000182723
5.33856 -0.0368719 0.000181724
5.34749 -0.0367425 0.000180751
5.35642 -0.0366138 0.000179812
5.36535 -0.0364858 0.000178832
5.37428 -0.0363584 0.000177884
5.38322 -0.0362317 0.000176964
5.39215 -0.0361057 0.000176002
5.40109 -0.0359803 0.000175078
5.41002 -0.0358556 0.000174175
5.41896 -0.0357315 0.00017323
5.4279 -0.035608 0.000172332
5.43683 -0.0354853 0.000171445
5.44577 -0.0353631 0.000170518
5.45471 -0.0352415 0.000169644
5.46365 -0.0351206 0.00016877
5.4726 -0.0350003 0.000167861
5.48154 -0.0348806 0.00016701
5.49048 -0.0347616 0.000166151
5.49943 -0.0346431 0.00016526
5.50837 -0.0345253 0.000164431
5.51732 -0.034408 0.000163582
5.52627 -0.0342913 0.00016271
5.53522 -0.0341753 0.000161902
5.54416 -0.0340598 0.000161065
5.55312 -0.0339449 0.000160213
5.56207 -0.0338305 0.000159425
5.57102 -0.0337168 0.000158596
5.57997 -0.0336036 0.000157764
5.58893 -0.033491 0.000156994
5.59788 -0.0333789 0.000156175
5.60684 -0.0332674 0.000155365
5.61579 -0.0331565 0.000154612
5.62475 -0.0330461 0.000153801
5.63371 -0.0329362 0.000153014
5.64267 -0.032827 0.000152273
5.65163 -0.0327182 0.000151472
5.66059 -0.03261 0.000150708
5.66955 -0.0325023 0.000149981
5.67852 -0.0323951 0.000149191
5.68748 -0.0322885 0.000148449
5.69645 -0.0321824 0.000147732
5.70541 -0.0320768 0.000146953
5.71438 -0.0319717 0.000146234
5.72335 -0.0318672 0.000145525
5.73232 -0.0317631 0.00014476
5.74129 -0.0316595 0.000144065
5.75026 -0.0315565 0.000143362
5.75923 -0.0314539 0.000142612
5.7682 -0.0313519 0.000141937
5.77718 -0.0312503 0.00014124
5.78615 -0.0311492 0.000140507
5.79513 -0.0310486 0.000139851
5.8041 -0.0309486 0.00013916
5.81308 -0.0308489 0.000138444
5.82206 -0.0307498 0.000137807
5.83104 -0.0306511 0.000137119
5.84002 -0.0305529 0.000136424
5.849 -0.0304551 0.000135801
5.85798 -0.0303579 0.000135119
5.86697 -0.030261 0.000134444
5.87595 -0.0301647 0.000133834
5.88494 -0.0300688 0.000133157
5.89393 -0.0299733 0.000132503
5.90291 -0.0298784 0.000131904
5.9119 -0.0297838 0.000131233
5.92089 -0.0296897 0.000130601
5.92988 -0.0295961 0.00013001
5.93887 -0.0295028 0.000129347
5.94787 -0.02941 0.000128736
5.95686 -0.0293177 0.00012815
5.96585 -0.0292257 0.000127496
5.97485 -0.0291342 0.000126906
5.98385 -0.0290432 0.000126325
5.99285 -0.0289525 0.000125682
6.00184 -0.0288623 0.000125111
6.01084 -0.0287725 0.000124533
6.01984 -0.028683 0.000123903
6.02885 -0.028594 0.000123349
6.03785 -0.0285055 0.000122772
6.04685 -0.0284173 0.000122158
6.05586 -0.0283295 0.00012162
6.06486 -0.0282422 0.000121045
6.07387 -0.0281552 0.000120447
6.08288 -0.0280686 0.00011992
6.09189 -0.0279824 0.000119348
6.1009 -0.0278966 0.000118767
6.10991 -0.0278112 0.000118252
6.11892 -0.0277262 0.000117682
6.12793 -0.0276416 0.000117121
6.13695 -0.0275573 0.000116612
6.14596 -0.0274735 0.000116047
6.15498 -0.0273899 0.000115504
6.164 -0.0273069 0.000115001
6.17302 -0.0272241 0.000114443
6.18204 -0.0271417 0.000113918
6.19106 -0.0270597 0.000113419
6.20008 -0.0269781 0.000112868
6.2091 -0.0268968 0.000112361
6.21813 -0.0268159 0.000111864
6.22715 -0.0267353 0.000111324
6.23618 -0.0266551 0.000110832
6.2452 -0.0265753 0.000110337
6.25423 -0.0264958 0.000109809
6.26326 -0.0264167 0.000109332
6.27229 -0.0263379 0.000108837
6.28132 -0.0262595 0.000108323
6.29035 -0.0261814 0.000107858
6.29939 -0.0261036 0.000107365
6.30842 -0.0260262 0.000106864
6.31746 -0.0259491 0.000106412
6.3265 -0.0258724 0.000105919
6.33553 -0.025796 0.000105433
6.34457 -0.0257199 0.000104987
6.35361 -0.0256442 0.000104492
6.36265 -0.0255688 0.000104015
6.3717 -0.0254937 0.000103573
6.38074 -0.0254189 0.000103092
6.38978 -0.0253445 0.000102647
6.39883 -0.0252704 0.000102224
6.40788 -0.0251966 0.000101743
6.41692 -0.0251231 0.000101308
6.42597 -0.02505 0.000100885
6.43502 -0.0249771 0.000100405
6.44407 -0.0249046 9.99846e-05
6.45313 -0.0248324 9.9563e-05
6.46218 -0.0247604 9.90886e-05
6.47123 -0.0246888 9.8683e-05
6.48029 -0.0246176 9.8261e-05
6.48935 -0.0245465 9.77947e-05
6.49841 -0.0244758 9.74021e-05
6.50746 -0.0244055 9.69786e-05
6.51652 -0.0243353 9.65229e-05
6.52559 -0.0242655 9.61409e-05
6.53465 -0.024196 9.57152e-05
6.54371 -0.0241268 9.52725e-05
6.55278 -0.0240579 9.48979e-05
6.56184 -0.0239892 9.44706e-05
6.57091 -0.0239209 9.40431e-05
6.57998 -0.0238528 9.36722e-05
6.58905 -0.0237851 9.32454e-05
6.59812 -0.0237175 9.28342e-05
6.60719 -0.0236503 9.24637e-05
6.61626 -0.0235834 9.20404e-05
6.62534 -0.0235167 9.16452e-05
6.63441 -0.0234504 9.12732e-05
6.64349 -0.0233843 9.08565e-05
6.65257 -0.0233184 9.04762e-05
6.66164 -0.0232529 9.0102e-05
6.67072 -0.0231876 8.96943e-05
6.67981 -0.0231226 8.93273e-05
6.68889 -0.0230578 8.89513e-05
6.69797 -0.0229933 8.85542e-05
6.70706 -0.0229291 8.81989e-05
6.71614 -0.0228652 8.78222e-05
6.72523 -0.0228015 8.74361e-05
6.73432 -0.022738 8.7091e-05
6.74341 -0.0226749 8.67146e-05
6.7525 -0.0226119 8.6339e-05
6.76159 -0.0225493 8.60035e-05
6.77068 -0.0224869 8.56272e-05
6.77978 -0.0224247 8.52623e-05
6.78887 -0.0223628 8.49349e-05
6.79797 -0.0223012 8.45586e-05
6.80707 -0.0222397 8.42048e-05
6.81616 -0.0221786 8.38833e-05
6.82526 -0.0221177 8.35073e-05
6.83437 -0.022057 8.31652e-05
6.84347 -0.0219966 8.28464e-05
6.85257 -0.0219364 8.24721e-05
6.86168 -0.0218765 8.21418e-05
6.87078 -0.0218168 8.18225e-05
6.87989 -0.0217573 8.14525e-05
6.889 -0.0216981 8.11334e-05
6.89811 -0.0216391 8.08106e-05
6.90722 -0.0215804 8.04488e-05
6.91633 -0.0215219 8.01385e-05
6.92545 -0.0214636 7.98112e-05
6.93456 -0.0214055 7.94614e-05
6.94368 -0.0213477 7.91568e-05
6.9528 -0.0212901 7.88263e-05
6.96191 -0.0212327 7.84906e-05
6.97103 -0.0211756 7.81892e-05
6.98016 -0.0211187 7.78579e-05
6.98928 -0.021062 7.75366e-05
6.9984 -0.0210055 7.72373e-05
7.00753 -0.0209493 7.69075e-05
7.01665 -0.0208932 7.65996e-05
7.02578 -0.0208374 7.63022e-05
7.03491 -0.0207818 7.59755e-05
7.04404 -0.0207264 7.56792e-05
7.05317 -0.0206713 7.53842e-05
7.0623 -0.0206163 7.50609e-05
7.07144 -0.0205616 7.47751e-05
7.08057 -0.0205071 7.44821e-05
7.08971 -0.0204528 7.41623e-05
7.09885 -0.0203987 7.3886e-05
7.10798 -0.0203448 7.35936e-05
7.11713 -0.0202911 7.32782e-05
7.12627 -0.0202376 7.30102e-05
7.13541 -0.0201844 7.27165e-05
7.14455 -0.0201313 7.24081e-05
7.1537 -0.0200784 7.21456e-05
7.16285 -0.0200258 7.18498e-05
7.17199 -0.0199733 7.15514e-05
7.18114 -0.019921 7.12906e-05
7.19029 -0.019869 7.09939e-05
7.19945 -0.0198171 7.07075e-05
7.2086 -0.0197654 7.04453e-05
7.21775 -0.019714 7.01507e-05
7.22691 -0.0196627 6.98765e-05
7.23607 -0.0196116 6.96111e-05
7.24522 -0.0195607 6.93217e-05
7.25438 -0.01951 6.90584e-05
7.26355 -0.0194596 6.87903e-05
7.27271 -0.0194092 6.85081e-05
7.28187 -0.0193591 6.82536e-05
7.29104 -0.0193092 6.79846e-05
7.3002 -0.0192594 6.77094e-05
7.30937 -0.0192099 6.74624e-05
7.31854 -0.0191605 6.71937e-05
7.32771 -0.0191113 6.69246e-05
7.33688 -0.0190623 6.66843e-05
7.34606 -0.0190135 6.64157e-05
7.35523 -0.0189648 6.61528e-05
7.36441 -0.0189164 6.59175e-05
7.37358 -0.0188681 6.56487e-05
7.38276 -0.01882 6.53931e-05
7.39194 -0.0187721 6.51599e-05
7.40112 -0.0187243 6.48917e-05
7.41031 -0.0186767 6.46443e-05
7.41949 -0.0186293 6.44099e-05
7.42868 -0.0185821 6.41449e-05
7.43786 -0.0185351 6.39059e-05
7.44705 -0.0184882 6.36678e-05
7.45624 -0.0184415 6.34094e-05
7.46543 -0.018395 6.31772e-05
7.47462 -0.0183486 6.29354e-05
7.48382 -0.0183024 6.26861e-05
7.49301 -0.0182564 6.24588e-05
7.50221 -0.0182106 6.22151e-05
7.51141 -0.0181649 6.19752e-05
7.5206 -0.0181193 6.17517e-05
7.52981 -0.018074 6.15081e-05
7.53901 -0.0180288 6.12763e-05
7.54821 -0.0179838 6.10563e-05
7.55742 -0.0179389 6.08137e-05
7.56662 -0.0178942 6.05887e-05
7.57583 -0.0178497 6.03717e-05
7.58504 -0.0178053 6.01303e-05
7.59425 -0.0177611 5.99117e-05
7.60346 -0.017717 5.9696e-05
7.61267 -0.0176731 5.94565e-05
7.62189 -0.0176294 5.9244e-05
7.63111 -0.0175858 5.90273e-05
7.64032 -0.0175423 5.87922e-05
7.64954 -0.0174991 5.85846e-05
7.65876 -0.017456 5.83653e-05
7.66798 -0.017413 5.81378e-05
7.67721 -0.0173702 5.79327e-05
7.68643 -0.0173275 5.77117e-05
7.69566 -0.017285 5.74934e-05
7.70489 -0.0172426 5.72891e-05
7.71412 -0.0172004 5.70684e-05
7.72335 -0.0171584 5.68593e-05
7.73258 -0.0171165 5.6655e-05
7.74181 -0.0170747 5.64366e-05
7.75105 -0.0170331 5.6235e-05
7.76028 -0.0169916 5.60315e-05
7.76952 -0.0169503 5.58158e-05
7.77876 -0.0169091 5.56203e-05
7.788 -0.0168681 5.54179e-05
7.79724 -0.0168272 5.52048e-05
7.80649 -0.0167864 5.50144e-05
7.81573 -0.0167458 5.48123e-05
7.82498 -0.0167054 5.46028e-05
7.83423 -0.016665 5.44162e-05
7.84348 -0.0166249 5.42132e-05
7.85273 -0.0165848 5.40094e-05
7.86198 -0.0165449 5.38242e-05
7.87123 -0.0165052 5.3621e-05
7.88049 -0.0164655 5.34245e-05
7.88975 -0.016426 5.32383e-05
7.89901 -0.0163867 5.3037e-05
7.90827 -0.0163475 5.28479e-05
7.91753 -0.0163084 5.26599e-05
7.92679 -0.0162694 5.24625e-05
7.93606 -0.0162306 5.22795e-05
7.94532 -0.016192 5.20905e-05
7.95459 -0.0161534 5.18977e-05
7.96386 -0.016115 5.17196e-05
7.97313 -0.0160767 5.15306e-05
7.9824 -0.0160386 5.1342e-05
7.99168 -0.0160005 5.11679e-05
8.00095 -0.0159627 5.09792e-05
8.01023 -0.0159249 5.07946e-05
8.01951 -0.0158873 5.06232e-05
8.02879 -0.0158498 5.04349e-05
8.03807 -0.0158124 5.02549e-05
8.04735 -0.0157751 5.00843e-05
8.05664 -0.015738 4.98972e-05
8.06592 -0.015701 4.97224e-05
8.07521 -0.0156641 4.95506e-05
8.0845 -0.0156274 4.93668e-05
8.09379 -0.0155907 4.91968e-05
8.10308 -0.0155542 4.90228e-05
8.11238 -0.0155179 4.88444e-05
8.12167 -0.0154816 4.86779e-05
8.13097 -0.0154455 4.85029e-05
8.14027 -0.0154095 4.83303e-05
8.14957 -0.0153736 4.81662e-05
8.15887 -0.0153378 4.79916e-05
8.16817 -0.0153021 4.78241e-05
8.17748 -0.0152666 4.76621e-05
8.18679 -0.0152312 4.74884e-05
8.19609 -0.0151959 4.73251e-05
8.2054 -0.0151607 4.71646e-05
8.21472 -0.0151256 4.69921e-05
8.22403 -0.0150907 4.68329e-05
8.23334 -0.0150559 4.66725e-05
8.24266 -0.0150211 4.65025e-05
8.25198 -0.0149865 4.63466e-05
8.2613 -0.0149521 4.61853e-05
8.27062 -0.0149177 4.60196e-05
8.27994 -0.0148834 4.58657e-05
8.28926 -0.0148493 4.57037e-05
8.29859 -0.0148152 4.55436e-05
8.30792 -0.0147813 4.53905e-05
8.31725 -0.0147475 4.52291e-05
8.32658 -0.0147138 4.50746e-05
8.33591 -0.0146802 4.49219e-05
8.34525 -0.0146467 4.47622e-05
8.35458 -0.0146133 4.46122e-05
8.36392 -0.0145801 4.44601e-05
8.37326 -0.0145469 4.43025e-05
8.3826 -0.0145139 4.41562e-05
8.39194 -0.014481 4.40045e-05
8.40128 -0.0144481 4.38493e-05
8.41063 -0.0144154 4.37058e-05
8.41998 -0.0143828 4.35541e-05
8.42933 -0.0143502 4.34022e-05
8.43868 -0.0143178 4.32602e-05
8.44803 -0.0142855 4.31087e-05
8.45738 -0.0142533 4.29612e-05
8.46674 -0.0142212 4.28191e-05
8.4761 -0.0141892 4.2669e-05
8.48546 -0.0141573 4.2526e-05
8.49482 -0.0141256 4.23831e-05
8.50418 -0.0140939 4.22358e-05
8.51354 -0.0140623 4.20966e-05
8.52291 -0.0140308 4.19533e-05
8.53228 -0.0139994 4.18093e-05
8.54165 -0.0139681 4.16728e-05
8.55102 -0.013937 4.15299e-05
8.56039 -0.0139059 4.13889e-05
8.56976 -0.0138749 4.12547e-05
8.57914 -0.013844 4.11122e-05
8.58852 -0.0138132 4.09743e-05
8.5979 -0.0137825 4.08413e-05
8.60728 -0.0137519 4.06996e-05
8.61666 -0.0137214 4.0565e-05
8.62605 -0.013691 4.04318e-05
8.63543 -0.0136607 4.02922e-05
8.64482 -0.0136305 4.01606e-05
8.65421 -0.0136004 4.00266e-05
8.6636 -0.0135704 3.98904e-05
8.673 -0.0135404 3.97609e-05
8.68239 -0.0135106 3.96267e-05
8.69179 -0.0134809 3.94944e-05
8.70119 -0.0134512 3.93663e-05
8.71059 -0.0134217 3.92327e-05
8.71999 -0.0133922 3.9104e-05
8.7294 -0.0133628 3.89769e-05
8.7388 -0.0133336 3.88444e-05
8.74821 -0.0133044 3.87188e-05
8.75762 -0.0132753 3.85924e-05
8.76703 -0.0132463 3.84613e-05
8.77644 -0.0132174 3.83383e-05
8.78586 -0.0131885 3.82119e-05
8.79527 -0.0131598 3.80833e-05
8.80469 -0.0131312 3.79619e-05
8.81411 -0.0131026 3.78355e-05
8.82353 -0.0130741 3.77101e-05
8.83296 -0.0130458 3.75894e-05
8.84238 -0.0130175 3.74637e-05
8.85181 -0.0129893 3.73419e-05
8.86124 -0.0129611 3.72213e-05
8.87067 -0.0129331 3.70972e-05
8.8801 -0.0129052 3.69785e-05
8.88954 -0.0128773 3.6858e-05
8.89897 -0.0128495 3.6736e-05
8.90841 -0.0128218 3.66197e-05
8.91785 -0.0127942 3.64996e-05
8.92729 -0.0127667 3.63797e-05
8.93674 -0.0127392 3.62653e-05
8.94618 -0.0127119 3.61455e-05
8.95563 -0.0126846 3.60281e-05
8.96508 -0.0126574 3.59145e-05
8.97453 -0.0126303 3.57955e-05
8.98399 -0.0126033 3.56808e-05
8.99344 -0.0125764 3.55671e-05
9.0029 -0.0125495 3.54498e-05
9.01236 -0.0125227 3.53376e-05
9.02182 -0.012496 3.52236e-05
9.03128 -0.0124694 3.51089e-05
9.04074 -0.0124429 3.49985e-05
9.05021 -0.0124164 3.48847e-05
9.05968 -0.01239 3.47727e-05
9.06915 -0.0123637 3.46635e-05
9.07862 -0.0123375 3.45504e-05
9.08809 -0.0123114 3.4441e-05
9.09757 -0.0122853 3.43326e-05
9.10705 -0.0122593 3.42205e-05
9.11653 -0.0122334 3.41133e-05
9.12601 -0.0122076 3.40053e-05
9.13549 -0.0121818 3.38947e-05
9.14497 -0.0121561 3.37893e-05
9.15446 -0.0121305 3.36813e-05
9.16395 -0.012105 3.3573e-05
9.17344 -0.0120795 3.34687e-05
9.18293 -0.0120542 3.3361e-05
9.19243 -0.0120289 3.32555e-05
9.20193 -0.0120037 3.31515e-05
9.21143 -0.0119785 3.3045e-05
9.22093 -0.0119534 3.2942e-05
9.23043 -0.0119284 3.28383e-05
9.23993 -0.0119035 3.27333e-05
9.24944 -0.0118786 3.26323e-05
9.25895 -0.0118539 3.2529e-05
9.26846 -0.0118292 3.24257e-05
9.27797 -0.0118045 3.23263e-05
9.28748 -0.01178 3.22233e-05
9.297 -0.0117555 3.2122e-05
9.30652 -0.011731 3.20233e-05
9.31604 -0.0117067 3.19211e-05
9.32556 -0.0116824 3.1822e-05
9.33509 -0.0116582 3.17233e-05
9.34461 -0.0116341 3.16226e-05
9.35414 -0.01161 3.15253e-05
9.36367 -0.011586 3.14267e-05
9.3732 -0.0115621 3.1328e-05
9.38274 -0.0115382 3.1232e-05
9.39227 -0.0115144 3.11338e-05
9.40181 -0.0114907 3.10372e-05
9.41135 -0.0114671 3.09422e-05
9.42089 -0.0114435 3.08447e-05
9.43044 -0.01142 3.075e-05
9.43999 -0.0113965 3.06558e-05
9.44953 -0.0113731 3.05592e-05
9.45908 -0.0113498 3.04663e-05
9.46864 -0.0113266 3.03722e-05
9.47819 -0.0113034 3.02772e-05
9.48775 -0.0112803 3.01855e-05
9.49731 -0.0112573 3.00916e-05
9.50687 -0.0112343 2.99986e-05
9.51643 -0.0112114 2.99075e-05
9.526 -0.0111885 2.98144e-05
9.53556 -0.0111657 2.97235e-05
9.54513 -0.011143 2.96327e-05
9.5547 -0.0111204 2.95408e-05
9.56428 -0.0110978 2.94515e-05
9.57385 -0.0110752 2.93612e-05
9.58343 -0.0110528 2.92706e-05
9.59301 -0.0110304 2.91828e-05
9.60259 -0.0110081 2.90928e-05
9.61217 -0.0109858 2.90039e-05
9.62176 -0.0109636 2.8917e-05
9.63135 -0.0109414 2.88275e-05
9.64094 -0.0109193 2.87403e-05
9.65053 -0.0108973 2.86536e-05
9.66012 -0.0108754 2.85653e-05
9.66972 -0.0108535 2.84796e-05
9.67932 -0.0108316 2.8393e-05
9.68892 -0.0108099 2.83064e-05
9.69852 -0.0107882 2.82217e-05
9.70812 -0.0107665 2.81355e-05
9.71773 -0.0107449 2.80506e-05
9.72734 -0.0107234 2.79667e-05
9.73695 -0.0107019 2.78812e-05
9.74657 -0.0106805 2.77979e-05
9.75618 -0.0106592 2.77146e-05
9.7658 -0.0106379 2.763e-05
9.77542 -0.0106166 2.75482e-05
9.78504 -0.0105955 2.74651e-05
9.79467 -0.0105743 2.73819e-05
9.80429 -0.0105533 2.7301e-05
9.81392 -0.0105323 2.72182e-05
9.82355 -0.0105114 2.71367e-05
9.83318 -0.0104905 2.70562e-05
9.84282 -0.0104696 2.69743e-05
9.85246 -0.0104489 2.68943e-05
9.8621 -0.0104282 2.6814e-05
9.87174 -0.0104075 2.67333e-05
9.88138 -0.0103869 2.66545e-05
9.89103 -0.0103664 2.65746e-05
9.90068 -0.0103459 2.64953e-05
9.91033 -0.0103255 2.64175e-05
9.91998 -0.0103051 2.6338e-05
9.92964 -0.0102848 2.62601e-05
9.93929 -0.0102645 2.61829e-05
9.94895 -0.0102443 2.61042e-05
9.95862 -0.0102242 2.60276e-05
9.96828 -0.0102041 2.59505e-05
9.97795 -0.0101841 2.58731e-05
9.98761 -0.0101641 2.57974e-05
9.99729 -0.0101442 2.57207e-05
10.007 -0.0101243 2.56447e-05
10.0166 -0.0101045 2.55696e-05
10.0263 -0.0100847 2.54935e-05
10.036 -0.010065 2.54189e-05
10.0457 -0.0100453 2.53443e-05
10.0554 -0.0100257 2.52691e-05
10.065 -0.0100062 2.51957e-05
10.0747 -0.00998666 2.51214e-05
10.0844 -0.00996721 2.50474e-05
10.0941 -0.00994782 2.49749e-05
10.1038 -0.00992848 2.4901e-05
10.1135 -0.00990918 2.48283e-05
10.1232 -0.00988995 2.47562e-05
10.1329 -0.00987076 2.4683e-05
10.1426 -0.00985162 2.46115e-05
10.1523 -0.00983254 2.45396e-05
10.162 -0.0098135 2.44676e-05
10.1718 -0.00979452 2.43969e-05
10.1815 -0.00977559 2.43254e-05
10.1912 -0.0097567 2.42547e-05
10.2009 -0.00973787 2.41846e-05
10.2106 -0.00971909 2.41137e-05
10.2204 -0.00970036 2.40442e-05
10.2301 -0.00968168 2.39746e-05
10.2398 -0.00966305 2.39045e-05
10.2495 -0.00964446 2.3836e-05
10.2593 -0.00962593 2.37668e-05
10.269 -0.00960744 2.36977e-05
10.2787 -0.00958901 2.363e-05
10.2885 -0.00957062 2.35611e-05
10.2982 -0.00955228 2.34933e-05
10.308 -0.00953399 2.34258e-05
10.3177 -0.00951575 2.33577e-05
10.3275 -0.00949756 2.32909e-05
10.3372 -0.00947941 2.32237e-05
10.347 -0.00946132 2.31567e-05
10.3567 -0.00944326 2.30907e-05
10.3665 -0.00942526 2.3024e-05
10.3763 -0.00940731 2.2958e-05
10.386 -0.0093894 2.28926e-05
10.3958 -0.00937153 2.28264e-05
10.4056 -0.00935372 2.27616e-05
10.4153 -0.00933595 2.26966e-05
10.4251 -0.00931823 2.26311e-05
10.4349 -0.00930055 2.25671e-05
10.4447 -0.00928292 2.25024e-05
10.4545 -0.00926533 2.24381e-05
10.4642 -0.0092478 2.23745e-05
10.474 -0.0092303 2.23103e-05
10.4838 -0.00921285 2.22471e-05
10.4936 -0.00919545 2.21838e-05
10.5034 -0.00917809 2.21204e-05
10.5132 -0.00916078 2.2058e-05
10.523 -0.00914351 2.19952e-05
10.5328 -0.00912629 2.19327e-05
10.5426 -0.00910911 2.1871e-05
10.5524 -0.00909197 2.18086e-05
10.5622 -0.00907488 2.17471e-05
10.572 -0.00905784 2.16859e-05
10.5819 -0.00904083 2.1624e-05
10.5917 -0.00902387 2.15634e-05
10.6015 -0.00900696 2.15024e-05
10.6113 -0.00899008 2.14415e-05
10.6211 -0.00897325 2.13815e-05
10.631 -0.00895647 2.13209e-05
10.6408 -0.00893972 2.1261e-05
10.6506 -0.00892302 2.12013e-05
10.6605 -0.00890636 2.11414e-05
10.6703 -0.00888975 2.10824e-05
10.6801 -0.00887318 2.10231e-05
10.69 -0.00885664 2.09639e-05
10.6998 -0.00884015 2.09056e-05
10.7097 -0.00882371 2.08467e-05
10.7195 -0.0088073 2.07884e-05
10.7294 -0.00879094 2.07306e-05
10.7392 -0.00877461 2.06722e-05
10.7491 -0.00875833 2.06148e-05
10.759 -0.00874209 2.05572e-05
10.7688 -0.00872589 2.04996e-05
10.7787 -0.00870973 2.04428e-05
10.7886 -0.00869361 2.03855e-05
10.7984 -0.00867753 2.03289e-05
10.8083 -0.0086615 2.02724e-05
10.8182 -0.0086455 2.02158e-05
10.8281 -0.00862954 2.01599e-05
10.838 -0.00861363 2.01038e-05
10.8478 -0.00859775 2.00479e-05
10.8577 -0.00858191 1.99927e-05
10.8676 -0.00856612 1.9937e-05
10.8775 -0.00855036 1.98819e-05
10.8874 -0.00853464 1.98271e-05
10.8973 -0.00851896 1.97719e-05
10.9072 -0.00850332 1.97175e-05
10.9171 -0.00848772 1.9663e-05
10.927 -0.00847215 1.96086e-05
10.9369 -0.00845663 1.95548e-05
10.9469 -0.00844114 1.95006e-05
10.9568 -0.0084257 1.9447e-05
10.9667 -0.00841029 1.93935e-05
10.9766 -0.00839492 1.93399e-05
10.9865 -0.00837958 1.9287e-05
10.9965 -0.00836429 1.9234e-05
11.0064 -0.00834903 1.9181e-05
11.0163 -0.00833381 1.91288e-05
11.0263 -0.00831863 1.9076e-05
11.0362 -0.00830348 1.90238e-05
11.0461 -0.00828838 1.89719e-05
11.0561 -0.00827331 1.89197e-05
11.066 -0.00825827 1.88682e-05
11.076 -0.00824328 1.88165e-05
11.0859 -0.00822832 1.8765e-05
11.0959 -0.00821339 1.8714e-05
11.1058 -0.00819851 1.86627e-05
11.1158 -0.00818365 1.8612e-05
11.1258 -0.00816884 1.85613e-05
11.1357 -0.00815406 1.85106e-05
11.1457 -0.00813932 1.84605e-05
11.1557 -0.00812461 1.84101e-05
11.1656 -0.00810994 1.836e-05
11.1756 -0.00809531 1.83105e-05
11.1856 -0.00808071 1.82605e-05
11.1956 -0.00806615 1.82111e-05
11.2056 -0.00805162 1.81619e-05
11.2156 -0.00803712 1.81124e-05
11.2255 -0.00802267 1.80636e-05
11.2355 -0.00800824 1.80146e-05
11.2455 -0.00799385 1.79659e-05
11.2555 -0.0079795 1.79174e-05
11.2655 -0.00796518 1.78688e-05
11.2755 -0.0079509 1.78208e-05
11.2856 -0.00793665 1.77727e-05
11.2956 -0.00792243 1.77247e-05
11.3056 -0.00790825 1.76771e-05
11.3156 -0.0078941 1.76294e-05
11.3256 -0.00787998 1.7582e-05
11.3356 -0.0078659 1.75349e-05
11.3457 -0.00785186 1.74875e-05
11.3557 -0.00783784 1.74407e-05
11.3657 -0.00782387 1.73939e-05
11.3758 -0.00780992 1.73471e-05
11.3858 -0.00779601 1.73008e-05
11.3959 -0.00778213 1.72543e-05
11.4059 -0.00776828 1.72082e-05
11.4159 -0.00775447 1.71621e-05
11.426 -0.00774068 1.71161e-05
11.4361 -0.00772694 1.70705e-05
11.4461 -0.00771322 1.70248e-05
11.4562 -0.00769954 1.69794e-05
11.4662 -0.00768589 1.69342e-05
11.4763 -0.00767227 1.68889e-05
11.4864 -0.00765868 1.6844e-05
11.4964 -0.00764513 1.67993e-05
11.5065 -0.0076316 1.67543e-05
11.5166 -0.00761811 1.671e-05
11.5267 -0.00760465 1.66655e-05
11.5368 -0.00759123 1.66212e-05
11.5469 -0.00757783 1.65771e-05
11.5569 -0.00756447 1.6533e-05
11.567 -0.00755113 1.64893e-05
11.5771 -0.00753783 1.64455e-05
11.5872 -0.00752456 1.64019e-05
11.5973 -0.00751132 1.63586e-05
11.6074 -0.00749811 1.63152e-05
11.6176 -0.00748494 1.62721e-05
11.6277 -0.00747179 1.62292e-05
11.6378 -0.00745867 1.61862e-05
11.6479 -0.00744559 1.61437e-05
11.658 -0.00743253 1.6101e-05
11.6681 -0.00741951 1.60585e-05
11.6783 -0.00740651 1.60163e-05
11.6884 -0.00739355 1.5974e-05
11.6985 -0.00738061 1.5932e-05
11.7087 -0.00736771 1.58901e-05
11.7188 -0.00735483 1.58483e-05
11.729 -0.00734199 1.58067e-05
11.7391 -0.00732917 1.57651e-05
11.7493 -0.00731639 1.57238e-05
11.7594 -0.00730363 1.56826e-05
11.7696 -0.0072909 1.56413e-05
11.7797 -0.00727821 1.56005e-05
11.7899 -0.00726554 1.55596e-05
11.8001 -0.0072529 1.55188e-05
11.8102 -0.00724029 1.54784e-05
11.8204 -0.00722771 1.54378e-05
11.8306 -0.00721515 1.53975e-05
11.8408 -0.00720263 1.53574e-05
11.851 -0.00719013 1.53172e-05
11.8611 -0.00717767 1.52773e-05
11.8713 -0.00716523 1.52374e-05
11.8815 -0.00715282 1.51977e-05
11.8917 -0.00714044 1.51582e-05
11.9019 -0.00712808 1.51187e-05
11.9121 -0.00711576 1.50794e-05
11.9223 -0.00710346 1.50402e-05
11.9325 -0.00709119 1.50011e-05
11.9428 -0.00707895 1.49622e-05
11.953 -0.00706674 1.49233e-05
11.9632 -0.00705455 1.48847e-05
11.9734 -0.00704239 1.48461e-05
11.9837 -0.00703026 1.48075e-05
11.9939 -0.00701816 1.47693e-05
12.0041 -0.00700608 1.4731e-05
12.0144 -0.00699403 1.46929e-05
12.0246 -0.00698201 1.46549e-05
12.0348 -0.00697002 1.4617e-05
12.0451 -0.00695805 1.45793e-05
12.0553 -0.00694611 1.45416e-05
12.0656 -0.00693419 1.45041e-05
12.0759 -0.0069223 1.44668e-05
12.0861 -0.00691044 1.44294e-05
12.0964 -0.00689861 1.43923e-05
12.1066 -0.0068868 1.43553e-05
12.1169 -0.00687502 1.43182e-05
12.1272 -0.00686326 1.42816e-05
12.1375 -0.00685154 1.42447e-05
12.1478 -0.00683983 1.42082e-05
12.158 -0.00682816 1.41717e-05
12.1683 -0.0068165 1.41353e-05
12.1786 -0.00680488 1.40991e-05
12.1889 -0.00679328 1.40629e-05
12.1992 -0.00678171 1.40269e-05
12.2095 -0.00677016 1.39909e-05
12.2198 -0.00675864 1.39551e-05
12.2301 -0.00674714 1.39195e-05
12.2405 -0.00673567 1.38838e-05
12.2508 -0.00672422 1.38483e-05
12.2611 -0.0067128 1.38131e-05
12.2714 -0.00670141 1.37777e-05
12.2818 -0.00669004 1.37426e-05
12.2921 -0.00667869 1.37076e-05
12.3024 -0.00666737 1.36725e-05
12.3128 -0.00665608 1.36378e-05
12.3231 -0.0066448 1.3603e-05
12.3335 -0.00663356 1.35684e-05
12.3438 -0.00662234 1.35338e-05
12.3542 -0.00661114 1.34994e-05
12.3645 -0.00659997 1.34652e-05
12.3749 -0.00658882 1.34309e-05
12.3853 -0.0065777 1.33969e-05
12.3956 -0.0065666 1.33629e-05
12.406 -0.00655552 1.33289e-05
12.4164 -0.00654447 1.32952e-05
12.4268 -0.00653344 1.32615e-05
12.4371 -0.00652244 1.32279e-05
12.4475 -0.00651146 1.31945e-05
12.4579 -0.00650051 1.3161e-05
12.4683 -0.00648957 1.31278e-05
12.4787 -0.00647867 1.30945e-05
12.4891 -0.00646778 1.30615e-05
12.4995 -0.00645692 1.30285e-05
12.5099 -0.00644608 1.29956e-05
12.5203 -0.00643527 1.29628e-05
12.5308 -0.00642448 1.29301e-05
12.5412 -0.00641371 1.28975e-05
12.5516 -0.00640297 1.28651e-05
12.562 -0.00639225 1.28326e-05
12.5725 -0.00638155 1.28004e-05
12.5829 -0.00637087 1.27682e-05
12.5934 -0.00636022 1.2736e-05
12.6038 -0.00634959 1.27041e-05
12.6143 -0.00633898 1.26721e-05
12.6247 -0.0063284 1.26403e-05
12.6352 -0.00631784 1.26086e-05
12.6456 -0.0063073 1.2577e-05
12.6561 -0.00629678 1.25455e-05
12.6666 -0.00628629 1.2514e-05
12.677 -0.00627582 1.24827e-05
12.6875 -0.00626537 1.24514e-05
12.698 -0.00625494 1.24202e-05
12.7085 -0.00624454 1.23892e-05
12.719 -0.00623415 1.23582e-05
12.7295 -0.00622379 1.23273e-05
12.74 -0.00621345 1.22966e-05
12.7505 -0.00620314 1.22658e-05
12.761 -0.00619284 1.22353e-05
12.7715 -0.00618257 1.22047e-05
12.782 -0.00617232 1.21743e-05
12.7925 -0.00616209 1.21439e-05
12.803 -0.00615188 1.21137e-05
12.8135 -0.00614169 1.20835e-05
12.8241 -0.00613152 1.20534e-05
12.8346 -0.00612138 1.20235e-05
12.8451 -0.00611126 1.19936e-05
12.8557 -0.00610116 1.19637e-05
12.8662 -0.00609107 1.19341e-05
12.8768 -0.00608101 1.19044e-05
12.8873 -0.00607098 1.18749e-05
12.8979 -0.00606096 1.18455e-05
12.9085 -0.00605096 1.1816e-05
12.919 -0.00604099 1.17868e-05
12.9296 -0.00603103 1.17575e-05
12.9402 -0.0060211 1.17284e-05
12.9508 -0.00601118 1.16994e-05
12.9613 -0.00600129 1.16704e-05
12.9719 -0.00599142 1.16416e-05
12.9825 -0.00598156 1.16127e-05
12.9931 -0.00597173 1.15841e-05
13.0037 -0.00596192 1.15555e-05
13.0143 -0.00595213 1.15269e-05
13.0249 -0.00594236 1.14985e-05
13.0355 -0.00593261 1.14701e-05
13.0462 -0.00592288 1.14418e-05
13.0568 -0.00591317 1.14137e-05
13.0674 -0.00590348 1.13855e-05
13.078 -0.00589381 1.13575e-05
13.0887 -0.00588416 1.13295e-05
13.0993 -0.00587453 1.13016e-05
13.1099 -0.00586491 1.12738e-05
13.1206 -0.00585532 1.12461e-05
13.1312 -0.00584575 1.12185e-05
13.1419 -0.0058362 1.11909e-05
13.1526 -0.00582667 1.11634e-05
13.1632 -0.00581715 1.1136e-05
13.1739 -0.00580766 1.11087e-05
13.1846 -0.00579818 1.10815e-05
13.1953 -0.00578873 1.10543e-05
13.2059 -0.00577929 1.10272e-05
13.2166 -0.00576988 1.10003e-05
13.2273 -0.00576048 1.09732e-05
13.238 -0.0057511 1.09464e-05
13.2487 -0.00574174 1.09196e-05
13.2594 -0.0057324 1.08929e-05
13.2701 -0.00572308 1.08663e-05
13.2808 -0.00571378 1.08397e-05
13.2916 -0.00570449 1.08133e-05
13.3023 -0.00569523 1.07868e-05
13.313 -0.00568598 1.07606e-05
13.3237 -0.00567675 1.07343e-05
13.3345 -0.00566754 1.07081e-05
13.3452 -0.00565835 1.06821e-05
13.356 -0.00564918 1.0656e-05
13.3667 -0.00564003 1.063e-05
13.3775 -0.00563089 1.06042e-05
13.3882 -0.00562177 1.05783e-05
13.399 -0.00561267 1.05526e-05
13.4098 -0.00560359 1.05269e-05
13.4206 -0.00559453 1.05013e-05
13.4313 -0.00558549 1.04758e-05
13.4421 -0.00557646 1.04504e-05
13.4529 -0.00556745 1.0425e-05
13.4637 -0.00555846 1.03996e-05
13.4745 -0.00554949 1.03745e-05
13.4853 -0.00554053 1.03493e-05
13.4961 -0.0055316 1.03242e-05
13.5069 -0.00552268 1.02992e-05
13.5177 -0.00551377 1.02742e-05
13.5286 -0.00550489 1.02493e-05
13.5394 -0.00549602 1.02245e-05
13.5502 -0.00548717 1.01998e-05
13.5611 -0.00547834 1.01751e-05
13.5719 -0.00546953 1.01505e-05
13.5827 -0.00546073 1.01259e-05
13.5936 -0.00545195 1.01015e-05
13.6044 -0.00544319 1.00771e-05
13.6153 -0.00543444 1.00527e-05
13.6262 -0.00542572 1.00285e-05
13.637 -0.00541701 1.00043e-05
13.6479 -0.00540831 9.98011e-06
13.6588 -0.00539964 9.95607e-06
13.6697 -0.00539098 9.93209e-06
13.6806 -0.00538233 9.9081e-06
13.6915 -0.00537371 9.88431e-06
13.7024 -0.0053651 9.86045e-06
13.7133 -0.00535651 9.83673e-06
13.7242 -0.00534793 9.81305e-06
13.7351 -0.00533937 9.78945e-06
13.746 -0.00533083 9.76589e-06
13.757 -0.0053223 9.74242e-06
13.7679 -0.00531379 9.71903e-06
13.7788 -0.0053053 9.69564e-06
13.7898 -0.00529682 9.67238e-06
13.8007 -0.00528836 9.64919e-06
13.8117 -0.00527992 9.62599e-06
13.8226 -0.00527149 9.60294e-06
13.8336 -0.00526308 9.5799e-06
13.8445 -0.00525469 9.55692e-06
13.8555 -0.00524631 9.53403e-06
13.8665 -0.00523795 9.51118e-06
13.8775 -0.0052296 9.48842e-06
13.8885 -0.00522127 9.46566e-06
13.8995 -0.00521295 9.44304e-06
13.9105 -0.00520466 9.42042e-06
13.9215 -0.00519637 9.3979e-06
13.9325 -0.00518811 9.37542e-06
13.9435 -0.00517985 9.35302e-06
13.9545 -0.00517162 9.33067e-06
13.9655 -0.0051634 9.30838e-06
13.9766 -0.0051552 9.28617e-06
13.9876 -0.00514701 9.264e-06
13.9986 -0.00513883 9.24186e-06
14.0097 -0.00513068 9.21986e-06
14.0207 -0.00512253 9.19784e-06
14.0318 -0.00511441 9.1759e-06
14.0429 -0.0051063 9.15406e-06
14.0539 -0.0050982 9.13222e-06
14.065 -0.00509012 9.11046e-06
14.0761 -0.00508206 9.08878e-06
14.0872 -0.00507401 9.06715e-06
14.0982 -0.00506597 9.04554e-06
14.1093 -0.00505795 9.02406e-06
14.1204 -0.00504995 9.00259e-06
14.1316 -0.00504196 8.98116e-06
14.1427 -0.00503398 8.95985e-06
14.1538 -0.00502602 8.93855e-06
14.1649 -0.00501808 8.91729e-06
14.176 -0.00501015 8.89615e-06
14.1872 -0.00500223 8.875e-06
14.1983 -0.00499433 8.85394e-06
14.2095 -0.00498645 8.83292e-06
14.2206 -0.00497857 8.81199e-06
14.2318 -0.00497072 8.79106e-06
14.2429 -0.00496288 8.77023e-06
14.2541 -0.00495505 8.74946e-06
14.2653 -0.00494724 8.7287e-06
14.2765 -0.00493944 8.70804e-06
14.2876 -0.00493165 8.68743e-06
14.2988 -0.00492388 8.66686e-06
14.31 -0.00491613 8.64634e-06
14.3212 -0.00490839 8.62589e-06
14.3324 -0.00490066 8.6055e-06
14.3437 -0.00489295 8.5851e-06
14.3549 -0.00488525 8.56485e-06
14.3661 -0.00487757 8.54458e-06
14.3773 -0.0048699 8.52438e-06
14.3886 -0.00486224 8.50426e-06
14.3998 -0.0048546 8.48417e-06
14.4111 -0.00484697 8.46412e-06
14.4223 -0.00483936 8.44415e-06
14.4336 -0.00483176 8.42425e-06
14.4449 -0.00482418 8.40433e-06
14.4561 -0.0048166 8.38455e-06
14.4674 -0.00480904 8.36479e-06
14.4787 -0.0048015 8.34502e-06
14.49 -0.00479397 8.32539e-06
14.5013 -0.00478645 8.30577e-06
14.5126 -0.00477895 8.28619e-06
14.5239 -0.00477146 8.26668e-06
14.5352 -0.00476398 8.24723e-06
14.5466 -0.00475652 8.22778e-06
14.5579 -0.00474907 8.20843e-06
14.5692 -0.00474163 8.18914e-06
14.5806 -0.00473421 8.16984e-06
14.5919 -0.0047268 8.15065e-06
14.6033 -0.00471941 8.1315e-06
14.6146 -0.00471202 8.11237e-06
14.626 -0.00470466 8.09331e-06
14.6374 -0.0046973 8.07431e-06
14.6488 -0.00468996 8.05533e-06
14.6602 -0.00468263 8.0364e-06
14.6716 -0.00467531 8.01757e-06
14.683 -0.00466801 7.99872e-06
14.6944 -0.00466072 7.97994e-06
14.7058 -0.00465344 7.96124e-06
14.7172 -0.00464617 7.94255e-06
14.7286 -0.00463892 7.92391e-06
14.7401 -0.00463168 7.90536e-06
14.7515 -0.00462446 7.88682e-06
14.7629 -0.00461724 7.86831e-06
14.7744 -0.00461004 7.84992e-06
14.7858 -0.00460286 7.83151e-06
14.7973 -0.00459568 7.81315e-06
14.8088 -0.00458852 7.7949e-06
14.8203 -0.00458137 7.77662e-06
14.8317 -0.00457423 7.7584e-06
14.8432 -0.00456711 7.74028e-06
14.8547 -0.00456 7.72215e-06
14.8662 -0.0045529 7.70406e-06
14.8778 -0.00454581 7.68608e-06
14.8893 -0.00453873 7.66809e-06
14.9008 -0.00453167 7.65014e-06
14.9123 -0.00452462 7.6323e-06
14.9239 -0.00451758 7.61444e-06
14.9354 -0.00451056 7.59664e-06
14.947 -0.00450355 7.57893e-06
14.9585 -0.00449654 7.56121e-06
14.9701 -0.00448956 7.54354e-06
14.9817 -0.00448258 7.52595e-06
14.9933 -0.00447561 7.50837e-06
15.0048 -0.00446866 7.49083e-06
15.0164 -0.00446172 7.47338e-06
15.028 -0.00445479 7.45593e-06
15.0397 -0.00444788 7.43851e-06
15.0513 -0.00444097 7.42119e-06
15.0629 -0.00443408 7.40387e-06
15.0745 -0.0044272 7.38659e-06
15.0862 -0.00442033 7.36941e-06
15.0978 -0.00441347 7.35222e-06
15.1095 -0.00440663 7.33507e-06
15.1211 -0.00439979 7.31801e-06
15.1328 -0.00439297 7.30096e-06
15.1445 -0.00438616 7.28392e-06
15.1561 -0.00437936 7.267e-06
15.1678 -0.00437257 7.25006e-06
15.1795 -0.0043658 7.23315e-06
15.1912 -0.00435903 7.21636e-06
15.2029 -0.00435228 7.19954e-06
15.2147 -0.00434554 7.18276e-06
15.2264 -0.00433881 7.16609e-06
15.2381 -0.00433209 7.1494e-06
15.2499 -0.00432538 7.13275e-06
15.2616 -0.00431869 7.11621e-06
15.2734 -0.004312 7.09963e-06
15.2851 -0.00430533 7.08312e-06
15.2969 -0.00429866 7.06669e-06
15.3087 -0.00429201 7.05022e-06
15.3205 -0.00428537 7.03384e-06
15.3323 -0.00427874 7.01753e-06
15.3441 -0.00427213 7.00118e-06
15.3559 -0.00426552 6.98492e-06
15.3677 -0.00425892 6.96872e-06
15.3795 -0.00425234 6.9525e-06
15.3913 -0.00424577 6.93636e-06
15.4032 -0.0042392 6.92028e-06
15.415 -0.00423265 6.90418e-06
15.4269 -0.00422611 6.88817e-06
15.4388 -0.00421958 6.8722e-06
15.4506 -0.00421306 6.85621e-06
15.4625 -0.00420655 6.84031e-06
15.4744 -0.00420005 6.82446e-06
15.4863 -0.00419357 6.80859e-06
15.4982 -0.00418709 6.79281e-06
15.5101 -0.00418062 6.77706e-06
15.522 -0.00417417 6.7613e-06
15.534 -0.00416772 6.74565e-06
15.5459 -0.00416129 6.73001e-06
15.5578 -0.00415487 6.71436e-06
15.5698 -0.00414845 6.69884e-06
15.5818 -0.00414205 6.6833e-06
15.5937 -0.00413566 6.66777e-06
15.6057 -0.00412928 6.65236e-06
15.6177 -0.0041229 6.63692e-06
15.6297 -0.00411654 6.62152e-06
15.6417 -0.00411019 6.60622e-06
15.6537 -0.00410385 6.59087e-06
15.6657 -0.00409752 6.5756e-06
15.6777 -0.0040912 6.5604e-06
15.6898 -0.00408489 6.54516e-06
15.7018 -0.00407859 6.53e-06
15.7139 -0.0040723 6.5149e-06
15.7259 -0.00406602 6.49977e-06
15.738 -0.00405975 6.48473e-06
15.7501 -0.00405349 6.46972e-06
15.7622 -0.00404724 6.45471e-06
15.7743 -0.004041 6.43979e-06
15.7864 -0.00403477 6.42488e-06
15.7985 -0.00402855 6.40997e-06
15.8106 -0.00402234 6.39516e-06
15.8228 -0.00401614 6.38035e-06
15.8349 -0.00400995 6.36554e-06
15.8471 -0.00400377 6.35084e-06
15.8592 -0.0039976 6.33613e-06
15.8714 -0.00399144 6.32144e-06
15.8836 -0.00398529 6.30683e-06
15.8957 -0.00397915 6.29221e-06
15.9079 -0.00397301 6.27764e-06
15.9202 -0.00396689 6.26315e-06
15.9324 -0.00396078 6.24861e-06
15.9446 -0.00395468 6.23415e-06
15.9568 -0.00394858 6.21977e-06
15.9691 -0.0039425 6.20532e-06
15.9813 -0.00393642 6.19097e-06
15.9936 -0.00393036 6.17667e-06
16.0058 -0.0039243 6.16233e-06
16.0181 -0.00391825 6.14809e-06
16.0304 -0.00391222 6.13387e-06
16.0427 -0.00390619 6.11964e-06
16.055 -0.00390017 6.1055e-06
16.0673 -0.00389416 6.09136e-06
16.0797 -0.00388816 6.07725e-06
16.092 -0.00388217 6.06322e-06
16.1043 -0.00387619 6.04916e-06
16.1167 -0.00387022 6.03517e-06
16.1291 -0.00386425 6.02121e-06
16.1414 -0.0038583 6.00726e-06
16.1538 -0.00385235 5.99336e-06
16.1662 -0.00384642 5.9795e-06
16.1786 -0.00384049 5.96564e-06
16.191 -0.00383457 5.95184e-06
16.2035 -0.00382866 5.93807e-06
16.2159 -0.00382276 5.9243e-06
16.2284 -0.00381687 5.91061e-06
16.2408 -0.00381099 5.89692e-06
16.2533 -0.00380511 5.88326e-06
16.2658 -0.00379925 5.86965e-06
16.2782 -0.00379339 5.85606e-06
16.2907 -0.00378754 5.84249e-06
16.3032 -0.0037817 5.82898e-06
16.3158 -0.00377587 5.81547e-06
16.3283 -0.00377005 5.802e-06
16.3408 -0.00376424 5.78858e-06
16.3534 -0.00375843 5.77515e-06
16.3659 -0.00375264 5.76179e-06
16.3785 -0.00374685 5.74844e-06
16.3911 -0.00374107 5.73511e-06
16.4037 -0.0037353 5.72184e-06
16.4163 -0.00372954 5.70858e-06
16.4289 -0.00372379 5.69535e-06
16.4415 -0.00371804 5.68216e-06
16.4541 -0.00371231 5.66899e-06
16.4668 -0.00370658 5.65585e-06
16.4794 -0.00370086 5.64275e-06
16.4921 -0.00369515 5.62966e-06
16.5048 -0.00368944 5.61661e-06
16.5175 -0.00368375 5.6036e-06
16.5302 -0.00367806 5.5906e-06
16.5429 -0.00367238 5.57764e-06
16.5556 -0.00366671 5.5647e-06
16.5683 -0.00366105 5.55179e-06
16.5811 -0.0036554 5.53891e-06
16.5938 -0.00364975 5.52607e-06
16.6066 -0.00364411 5.51324e-06
16.6194 -0.00363848 5.50046e-06
16.6322 -0.00363286 5.48769e-06
16.645 -0.00362725 5.47495e-06
16.6578 -0.00362164 5.46225e-06
16.6706 -0.00361604 5.44956e-06
16.6835 -0.00361045 5.43692e-06
16.6963 -0.00360487 5.42429e-06
16.7092 -0.0035993 5.41169e-06
16.7221 -0.00359373 5.39912e-06
16.7349 -0.00358817 5.38658e-06
16.7478 -0.00358262 5.37406e-06
16.7607 -0.00357708 5.36157e-06
16.7737 -0.00357154 5.34911e-06
16.7866 -0.00356601 5.33668e-06
16.7995 -0.00356049 5.32426e-06
16.8125 -0.00355498 5.31189e-06
16.8255 -0.00354947 5.29953e-06
16.8385 -0.00354398 5.28721e-06
16.8514 -0.00353849 5.27491e-06
16.8645 -0.003533 5.26263e-06
16.8775 -0.00352753 5.25039e-06
16.8905 -0.00352206 5.23816e-06
16.9035 -0.0035166 5.22597e-06
16.9166 -0.00351115 5.2138e-06
16.9297 -0.0035057 5.20165e-06
16.9428 -0.00350027 5.18953e-06
16.9559 -0.00349483 5.17744e-06
16.969 -0.00348941 5.16538e-06
16.9821 -0.003484 5.15333e-06
16.9952 -0.00347859 5.14132e-06
17.0084 -0.00347318 5.12933e-06
17.0215 -0.00346779 5.11737e-06
17.0347 -0.0034624 5.10543e-06
17.0479 -0.00345702 5.09352e-06
17.0611 -0.00345165 5.08162e-06
17.0743 -0.00344628 5.06976e-06
17.0875 -0.00344092 5.05792e-06
17.1008 -0.00343557 5.04611e-06
17.114 -0.00343023 5.03431e-06
17.1273 -0.00342489 5.02255e-06
17.1406 -0.00341956 5.01081e-06
17.1539 -0.00341423 4.99909e-06
17.1672 -0.00340892 4.9874e-06
17.1805 -0.00340361 4.97573e-06
17.1939 -0.0033983 4.9641e-06
17.2072 -0.003393 4.95247e-06
17.2206 -0.00338771 4.94088e-06
17.234 -0.00338243 4.9293e-06
17.2474 -0.00337715 4.91776e-06
17.2608 -0.00337188 4.90623e-06
17.2742 -0.00336662 4.89473e-06
17.2876 -0.00336137 4.88325e-06
17.3011 -0.00335612 4.8718e-06
17.3146 -0.00335087 4.86037e-06
17.3281 -0.00334563 4.84896e-06
17.3416 -0.0033404 4.83758e-06
17.3551 -0.00333518 4.82622e-06
17.3686 -0.00332996 4.81488e-06
17.3821 -0.00332475 4.80357e-06
17.3957 -0.00331955 4.79228e-06
17.4093 -0.00331435 4.78101e-06
17.4229 -0.00330916 4.76976e-06
17.4365 -0.00330397 4.75854e-06
17.4501 -0.00329879 4.74733e-06
17.4637 -0.00329362 4.73615e-06
17.4774 -0.00328845 4.725e-06
17.491 -0.00328329 4.71386e-06
17.5047 -0.00327814 4.70275e-06
17.5184 -0.00327299 4.69166e-06
17.5321 -0.00326785 4.68059e-06
17.5459 -0.00326271 4.66955e-06
17.5596 -0.00325758 4.65852e-06
17.5734 -0.00325246 4.64752e-06
17.5872 -0.00324734 4.63654e-06
17.601 -0.00324223 4.62558e-06
17.6148 -0.00323712 4.61464e-06
17.6286 -0.00323202 4.60373e-06
17.6425 -0.00322693 4.59283e-06
17.6563 -0.00322184 4.58195e-06
17.6702 -0.00321676 4.5711e-06
17.6841 -0.00321168 4.56026e-06
17.698 -0.00320661 4.54946e-06
17.712 -0.00320155 4.53866e-06
17.7259 -0.00319649 4.5279e-06
17.7399 -0.00319143 4.51714e-06
17.7539 -0.00318639 4.50642e-06
17.7679 -0.00318134 4.49571e-06
17.7819 -0.00317631 4.48502e-06
17.7959 -0.00317128 4.47435e-06
17.81 -0.00316625 4.46371e-06
17.8241 -0.00316123 4.45308e-06
17.8382 -0.00315622 4.44247e-06
17.8523 -0.00315121 4.43189e-06
17.8664 -0.0031462 4.42132e-06
17.8805 -0.0031412 4.41077e-06
17.8947 -0.00313621 4.40024e-06
17.9089 -0.00313122 4.38974e-06
17.9231 -0.00312624 4.37925e-06
17.9373 -0.00312126 4.36878e-06
17.9516 -0.00311629 4.35833e-06
17.9658 -0.00311133 4.34791e-06
17.9801 -0.00310636 4.33749e-06
17.9944 -0.00310141 4.3271e-06
18.0087 -0.00309646 4.31673e-06
18.0231 -0.00309151 4.30638e-06
18.0374 -0.00308657 4.29604e-06
18.0518 -0.00308163 4.28573e-06
18.0662 -0.0030767 4.27543e-06
18.0806 -0.00307178 4.26515e-06
18.0951 -0.00306686 4.25489e-06
18.1095 -0.00306194 4.24465e-06
18.124 -0.00305703 4.23443e-06
18.1385 -0.00305212 4.22422e-06
18.153 -0.00304722 4.21404e-06
18.1676 -0.00304232 4.20387e-06
18.1821 -0.00303743 4.19372e-06
18.1967 -0.00303254 4.18358e-06
18.2113 -0.00302766 4.17347e-06
18.226 -0.00302278 4.16337e-06
18.2406 -0.00301791 4.15329e-06
18.2553 -0.00301304 4.14323e-06
18.27 -0.00300817 4.13319e-06
18.2847 -0.00300331 4.12316e-06
18.2994 -0.00299846 4.11315e-06
18.3142 -0.0029936 4.10316e-06
18.329 -0.00298876 4.09319e-06
18.3438 -0.00298391 4.08323e-06
18.3586 -0.00297908 4.07329e-06
18.3735 -0.00297424 4.06336e-06
18.3883 -0.00296941 4.05346e-06
18.4032 -0.00296459 4.04356e-06
18.4182 -0.00295976 4.03369e-06
18.4331 -0.00295495 4.02383e-06
18.4481 -0.00295013 4.01399e-06
18.4631 -0.00294532 4.00417e-06
18.4781 -0.00294052 3.99436e-06
18.4931 -0.00293572 3.98456e-06
18.5082 -0.00293092 3.97479e-06
18.5233 -0.00292613 3.96503e-06
18.5384 -0.00292134 3.95528e-06
18.5536 -0.00291655 3.94556e-06
18.5687 -0.00291177 3.93584e-06
18.5839 -0.00290699 3.92615e-06
18.5992 -0.00290222 3.91646e-06
18.6144 -0.00289744 3.9068e-06
18.6297 -0.00289268 3.89714e-06
18.645 -0.00288791 3.88751e-06
18.6603 -0.00288315 3.87789e-06
18.6757 -0.0028784 3.86828e-06
18.691 -0.00287364 3.85869e-06
18.7064 -0.00286889 3.84912e-06
18.7219 -0.00286415 3.83955e-06
18.7373 -0.0028594 3.83001e-06
18.7528 -0.00285466 3.82047e-06
18.7683 -0.00284992 3.81096e-06
18.7839 -0.00284519 3.80145e-06
18.7995 -0.00284046 3.79197e-06
18.8151 -0.00283573 3.78249e-06
18.8307 -0.00283101 3.77303e-06
18.8464 -0.00282629 3.76358e-06
18.8621 -0.00282157 3.75415e-06
18.8778 -0.00281685 3.74473e-06
18.8935 -0.00281214 3.73532e-06
18.9093 -0.00280743 3.72593e-06
18.9251 -0.00280272 3.71655e-06
18.941 -0.00279802 3.70718e-06
18.9568 -0.00279332 3.69783e-06
18.9727 -0.00278862 3.68849e-06
18.9887 -0.00278392 3.67917e-06
19.0046 -0.00277923 3.66985e-06
19.0206 -0.00277453 3.66055e-06
19.0367 -0.00276985 3.65125e-06
19.0527 -0.00276516 3.64197e-06
19.0688 -0.00276047 3.63269e-06
19.085 -0.00275579 3.62341e-06
19.1011 -0.00275111 3.61406e-06
19.1173 -0.00274643 3.6047e-06
19.1336 -0.00274176 3.59563e-06
19.1499 -0.00273708 3.58653e-06
19.1662 -0.00273241 3.57737e-06
19.1825 -0.00272774 3.56821e-06
19.1989 -0.00272307 3.55904e-06
19.2153 -0.00271841 3.54989e-06
19.2317 -0.00271374 3.54075e-06
19.2482 -0.00270908 3.53162e-06
19.2647 -0.00270442 3.5225e-06
19.2813 -0.00269976 3.51339e-06
19.2979 -0.0026951 3.50429e-06
19.3145 -0.00269044 3.4952e-06
19.3312 -0.00268578 3.48612e-06
19.3479 -0.00268113 3.47705e-06
19.3647 -0.00267648 3.46799e-06
19.3814 -0.00267182 3.45894e-06
19.3983 -0.00266717 3.4499e-06
19.4151 -0.00266252 3.44087e-06
19.4321 -0.00265787 3.43185e-06
19.449 -0.00265322 3.42284e-06
19.466 -0.00264858 3.41384e-06
19.483 -0.00264393 3.40485e-06
19.5001 -0.00263928 3.39587e-06
19.5173 -0.00263464 3.38689e-06
19.5344 -0.00262999 3.37793e-06
19.5516 -0.00262535 3.36897e-06
19.5689 -0.0026207 3.36002e-06
19.5862 -0.00261606 3.35109e-06
19.6035 -0.00261141 3.34215e-06
19.6209 -0.00260677 3.33323e-06
19.6384 -0.00260212 3.32432e-06
19.6559 -0.00259748 3.31541e-06
19.6734 -0.00259283 3.30651e-06
19.691 -0.00258819 3.29762e-06
19.7086 -0.00258354 3.28873e-06
19.7263 -0.0025789 3.27985e-06
19.744 -0.00257425 3.27098e-06
19.7618 -0.0025696 3.26212e-06
19.7797 -0.00256495 3.25326e-06
19.7976 -0.0025603 3.24441e-06
19.8155 -0.00255565 3.23556e-06
19.8335 -0.002551 3.22672e-06
19.8515 -0.00254635 3.21789e-06
19.8696 -0.00254169 3.20906e-06
19.8878 -0.00253704 3.20023e-06
19.906 -0.00253238 3.19142e-06
19.9243 -0.00252772 3.1826e-06
19.9426 -0.00252306 3.17379e-06
19.961 -0.0025184 3.16499e-06
19.9795 -0.00251373 3.15619e-06
19.998 -0.00250906 3.14739e-06
20.0165 -0.00250439 3.1386e-06
20.0352 -0.00249972 3.12981e-06
20.0539 -0.00249505 3.12103e-06
20.0726 -0.00249037 3.11224e-06
20.0915 -0.00248569 3.10346e-06
20.1104 -0.00248101 3.09468e-06
20.1293 -0.00247632 3.08591e-06
20.1483 -0.00247163 3.07713e-06
20.1674 -0.00246693 3.06836e-06
20.1866 -0.00246224 3.05959e-06
20.2058 -0.00245753 3.05082e-06
20.2252 -0.00245283 3.04205e-06
20.2445 -0.00244812 3.03329e-06
20.264 -0.0024434 3.02452e-06
20.2835 -0.00243868 3.01575e-06
20.3031 -0.00243396 3.00698e-06
20.3228 -0.00242923 2.99821e-06
20.3426 -0.00242449 2.98944e-06
20.3625 -0.00241975 2.98066e-06
20.3824 -0.00241501 2.97189e-06
20.4024 -0.00241025 2.96311e-06
20.4225 -0.0024055 2.95433e-06
20.4427 -0.00240073 2.94555e-06
20.463 -0.00239596 2.93676e-06
20.4833 -0.00239118 2.92797e-06
20.5038 -0.00238639 2.91917e-06
20.5244 -0.0023816 2.91037e-06
20.545 -0.0023768 2.90157e-06
20.5658 -0.00237199 2.89275e-06
20.5866 -0.00236717 2.88394e-06
20.6076 -0.00236235 2.87511e-06
20.6286 -0.00235751 2.86628e-06
20.6498 -0.00235266 2.85744e-06
20.6711 -0.00234781 2.84859e-06
20.6924 -0.00234294 2.83973e-06
20.7139 -0.00233807 2.83086e-06
20.7356 -0.00233318 2.82198e-06
20.7573 -0.00232828 2.81309e-06
20.7791 -0.00232337 2.80419e-06
20.8011 -0.00231845 2.79527e-06
20.8232 -0.00231352 2.78634e-06
20.8454 -0.00230857 2.7774e-06
20.8678 -0.00230361 2.76844e-06
20.8903 -0.00229863 2.75946e-06
20.913 -0.00229364 2.75047e-06
20.9357 -0.00228863 2.74146e-06
20.9587 -0.00228361 2.73244e-06
20.9818 -0.00227857 2.72339e-06
21.005 -0.00227352 2.71432e-06
21.0284 -0.00226844 2.70523e-06
21.052 -0.00226335 2.69611e-06
21.0758 -0.00225824 2.68697e-06
21.0997 -0.0022531 2.6778e-06
21.1238 -0.00224795 2.66861e-06
21.1481 -0.00224277 2.65939e-06
21.1726 -0.00223757 2.65013e-06
21.1972 -0.00223235 2.64085e-06
21.2221 -0.0022271 2.63153e-06
21.2472 -0.00222182 2.62217e-06
21.2726 -0.00221652 2.61278e-06
21.2981 -0.00221118 2.60334e-06
21.3239 -0.00220582 2.59387e-06
21.35 -0.00220042 2.58434e-06
21.3763 -0.00219499 2.57477e-06
21.4029 -0.00218953 2.56515e-06
21.4298 -0.00218402 2.55548e-06
21.4569 -0.00217848 2.54575e-06
21.4844 -0.00217289 2.53595e-06
21.5122 -0.00216727 2.5261e-06
21.5403 -0.00216159 2.51617e-06
21.5688 -0.00215586 2.50617e-06
21.5977 -0.00215009 2.49609e-06
21.627 -0.00214425 2.48593e-06
21.6567 -0.00213835 2.47567e-06
21.6869 -0.0021324 2.46532e-06
21.7175 -0.00212637 2.45486e-06
21.7486 -0.00212026 2.44429e-06
21.7803 -0.00211408 2.43359e-06
21.8126 -0.0021078 2.42276e-06
21.8456 -0.00210144 2.41177e-06
21.8792 -0.00209496 2.40063e-06
21.9136 -0.00208838 2.3893e-06
21.9488 -0.00208166 2.37778e-06
21.9849 -0.0020748 2.36603e-06
22.0221 -0.00206779 2.35402e-06
22.0604 -0.00206059 2.34173e-06
22.1001 -0.00205318 2.3291e-06
22.1412 -0.00204553 2.31608e-06
22.1842 -0.00203759 2.3026e-06
22.2294 -0.0020293 2.28855e-06
22.2772 -0.00202057 2.27379e-06
22.3285 -0.00201128 2.2581e-06
22.3846 -0.00200118 2.24111e-06
22.448 -0.00198986 2.22209e-06
22.5254 -0.00197616 2.19917e-06


==> anc/HERMITE/GAMMA0025/GRp_OneLoopFRG.txt <==
-22.5254 -0.00197667 -2.2003e-06
-22.448 -0.00199037 -2.22324e-06
-22.3846 -0.0020017 -2.24227e-06
-22.3285 -0.0020118 -2.25927e-06
-22.2772 -0.0020211 -2.27498e-06
-22.2294 -0.00202984 -2.28975e-06
-22.1842 -0.00203813 -2.30382e-06
-22.1412 -0.00204607 -2.31731e-06
-22.1001 -0.00205373 -2.33034e-06
-22.0604 -0.00206114 -2.34298e-06
-22.0221 -0.00206834 -2.35528e-06
-21.9849 -0.00207536 -2.3673e-06
-21.9488 -0.00208222 -2.37906e-06
-21.9136 -0.00208894 -2.3906e-06
-21.8792 -0.00209553 -2.40193e-06
-21.8456 -0.00210201 -2.41309e-06
-21.8126 -0.00210838 -2.42408e-06
-21.7803 -0.00211466 -2.43492e-06
-21.7486 -0.00212084 -2.44563e-06
-21.7175 -0.00212695 -2.45621e-06
-21.6869 -0.00213298 -2.46668e-06
-21.6567 -0.00213895 -2.47704e-06
-21.627 -0.00214485 -2.4873e-06
-21.5977 -0.00215068 -2.49748e-06
-21.5688 -0.00215647 -2.50757e-06
-21.5403 -0.00216219 -2.51758e-06
-21.5122 -0.00216787 -2.52751e-06
-21.4844 -0.00217351 -2.53738e-06
-21.4569 -0.00217909 -2.54718e-06
-21.4298 -0.00218464 -2.55692e-06
-21.4029 -0.00219015 -2.56661e-06
-21.3763 -0.00219561 -2.57624e-06
-21.35 -0.00220105 -2.58581e-06
-21.3239 -0.00220645 -2.59535e-06
-21.2981 -0.00221181 -2.60483e-06
-21.2726 -0.00221715 -2.61428e-06
-21.2472 -0.00222246 -2.62368e-06
-21.2221 -0.00222774 -2.63304e-06
-21.1972 -0.00223299 -2.64237e-06
-21.1726 -0.00223822 -2.65167e-06
-21.1481 -0.00224342 -2.66093e-06
-21.1238 -0.0022486 -2.67016e-06
-21.0997 -0.00225376 -2.67936e-06
-21.0758 -0.0022589 -2.68854e-06
-21.052 -0.00226401 -2.69769e-06
-21.0284 -0.00226911 -2.70681e-06
-21.005 -0.00227419 -2.71591e-06
-20.9818 -0.00227925 -2.72499e-06
-20.9587 -0.00228429 -2.73405e-06
-20.9357 -0.00228931 -2.74309e-06
-20.913 -0.00229432 -2.7521e-06
-20.8903 -0.00229932 -2.7611e-06
-20.8678 -0.00230429 -2.77009e-06
-20.8454 -0.00230926 -2.77906e-06
-20.8232 -0.00231421 -2.78801e-06
-20.8011 -0.00231915 -2.79695e-06
-20.7791 -0.00232407 -2.80587e-06
-20.7573 -0.00232899 -2.81478e-06
-20.7356 -0.00233389 -2.82368e-06
-20.7139 -0.00233878 -2.83257e-06
-20.6924 -0.00234365 -2.84145e-06
-20.6711 -0.00234852 -2.85032e-06
-20.6498 -0.00235338 -2.85917e-06
-20.6286 -0.00235823 -2.86802e-06
-20.6076 -0.00236307 -2.87687e-06
-20.5866 -0.0023679 -2.8857e-06
-20.5658 -0.00237272 -2.89453e-06
-20.545 -0.00237753 -2.90335e-06
-20.5244 -0.00238233 -2.91216e-06
-20.5038 -0.00238713 -2.92097e-06
-20.4833 -0.00239192 -2.92978e-06
-20.463 -0.0023967 -2.93858e-06
-20.4427 -0.00240148 -2.94737e-06
-20.4225 -0.00240624 -2.95617e-06
-20.4024 -0.002411 -2.96495e-06
-20.3824 -0.00241576 -2.97374e-06
-20.3625 -0.00242051 -2.98252e-06
-20.3426 -0.00242525 -2.99131e-06
-20.3228 -0.00242999 -3.00009e-06
-20.3031 -0.00243472 -3.00887e-06
-20.2835 -0.00243945 -3.01764e-06
-20.264 -0.00244417 -3.02642e-06
-20.2445 -0.00244889 -3.0352e-06
-20.2252 -0.0024536 -3.04398e-06
-20.2058 -0.00245831 -3.05276e-06
-20.1866 -0.00246302 -3.06153e-06
-20.1674 -0.00246772 -3.07031e-06
-20.1483 -0.00247242 -3.0791e-06
-20.1293 -0.00247711 -3.08788e-06
-20.1104 -0.0024818 -3.09666e-06
-20.0915 -0.00248649 -3.10545e-06
-20.0726 -0.00249117 -3.11424e-06
-20.0539 -0.00249585 -3.12303e-06
-20.0352 -0.00250053 -3.13183e-06
-20.0165 -0.0025052 -3.14063e-06
-19.998 -0.00250988 -3.14943e-06
-19.9795 -0.00251455 -3.15823e-06
-19.961 -0.00251922 -3.16704e-06
-19.9426 -0.00252388 -3.17586e-06
-19.9243 -0.00252855 -3.18468e-06
-19.906 -0.00253321 -3.1935e-06
-19.8878 -0.00253787 -3.20233e-06
-19.8696 -0.00254253 -3.21116e-06
-19.8515 -0.00254718 -3.22e-06
-19.8335 -0.00255184 -3.22884e-06
-19.8155 -0.0025565 -3.23769e-06
-19.7976 -0.00256115 -3.24655e-06
-19.7797 -0.0025658 -3.25541e-06
-19.7618 -0.00257045 -3.26428e-06
-19.744 -0.0025751 -3.27315e-06
-19.7263 -0.00257975 -3.28203e-06
-19.7086 -0.0025844 -3.29092e-06
-19.691 -0.00258905 -3.29982e-06
-19.6734 -0.0025937 -3.30872e-06
-19.6559 -0.00259835 -3.31763e-06
-19.6384 -0.002603 -3.32655e-06
-19.6209 -0.00260764 -3.33547e-06
-19.6035 -0.00261229 -3.3444e-06
-19.5862 -0.00261694 -3.35334e-06
-19.5689 -0.00262159 -3.36229e-06
-19.5516 -0.00262624 -3.37125e-06
-19.5344 -0.00263088 -3.38022e-06
-19.5173 -0.00263553 -3.38919e-06
-19.5001 -0.00264018 -3.39818e-06
-19.483 -0.00264483 -3.40717e-06
-19.466 -0.00264948 -3.41617e-06
-19.449 -0.00265413 -3.42518e-06
-19.4321 -0.00265878 -3.4342e-06
-19.4151 -0.00266344 -3.44323e-06
-19.3983 -0.00266809 -3.45227e-06
-19.3814 -0.00267274 -3.46132e-06
-19.3647 -0.0026774 -3.47038e-06
-19.3479 -0.00268206 -3.47945e-06
-19.3312 -0.00268671 -3.48853e-06
-19.3145 -0.00269137 -3.49762e-06
-19.2979 -0.00269603 -3.50672e-06
-19.2813 -0.0027007 -3.51583e-06
-19.2647 -0.00270536 -3.52496e-06
-19.2482 -0.00271002 -3.53409e-06
-19.2317 -0.00271469 -3.54323e-06
-19.2153 -0.00271936 -3.55239e-06
-19.1989 -0.00272403 -3.56156e-06
-19.1825 -0.0027287 -3.57073e-06
-19.1662 -0.00273337 -3.57992e-06
-19.1499 -0.00273805 -3.58913e-06
-19.1336 -0.00274273 -3.59834e-06
-19.1173 -0.00274741 -3.60756e-06
-19.1011 -0.00275209 -3.6168e-06
-19.085 -0.00275677 -3.62605e-06
-19.0688 -0.00276146 -3.63531e-06
-19.0527 -0.00276614 -3.64459e-06
-19.0367 -0.00277083 -3.65387e-06
-19.0206 -0.00277553 -3.66317e-06
-19.0046 -0.00278022 -3.67248e-06
-18.9887 -0.00278492 -3.68181e-06
-18.9727 -0.00278962 -3.69114e-06
-18.9568 -0.00279432 -3.70049e-06
-18.941 -0.00279903 -3.70986e-06
-18.9251 -0.00280374 -3.71924e-06
-18.9093 -0.00280845 -3.72863e-06
-18.8935 -0.00281316 -3.73803e-06
-18.8778 -0.00281788 -3.74745e-06
-18.8621 -0.00282259 -3.75688e-06
-18.8464 -0.00282732 -3.76632e-06
-18.8307 -0.00283204 -3.77578e-06
-18.8151 -0.00283677 -3.78525e-06
-18.7995 -0.0028415 -3.79474e-06
-18.7839 -0.00284623 -3.80424e-06
-18.7683 -0.00285097 -3.81375e-06
-18.7528 -0.00285571 -3.82328e-06
-18.7373 -0.00286046 -3.83283e-06
-18.7219 -0.0028652 -3.84239e-06
-18.7064 -0.00286995 -3.85196e-06
-18.691 -0.00287471 -3.86155e-06
-18.6757 -0.00287946 -3.87115e-06
-18.6603 -0.00288422 -3.88077e-06
-18.645 -0.00288899 -3.8904e-06
-18.6297 -0.00289376 -3.90005e-06
-18.6144 -0.00289853 -3.90971e-06
-18.5992 -0.0029033 -3.91939e-06
-18.5839 -0.00290808 -3.92908e-06
-18.5687 -0.00291286 -3.93879e-06
-18.5536 -0.00291765 -3.94852e-06
-18.5384 -0.00292244 -3.95826e-06
-18.5233 -0.00292723 -3.96801e-06
-18.5082 -0.00293203 -3.97779e-06
-18.4931 -0.00293683 -3.98758e-06
-18.4781 -0.00294163 -3.99738e-06
-18.4631 -0.00294644 -4.0072e-06
-18.4481 -0.00295126 -4.01704e-06
-18.4331 -0.00295607 -4.02689e-06
-18.4182 -0.00296089 -4.03676e-06
-18.4032 -0.00296572 -4.04665e-06
-18.3883 -0.00297055 -4.05655e-06
-18.3735 -0.00297538 -4.06647e-06
-18.3586 -0.00298022 -4.07641e-06
-18.3438 -0.00298506 -4.08636e-06
-18.329 -0.00298991 -4.09633e-06
-18.3142 -0.00299476 -4.10632e-06
-18.2994 -0.00299961 -4.11632e-06
-18.2847 -0.00300447 -4.12635e-06
-18.27 -0.00300934 -4.13639e-06
-18.2553 -0.00301421 -4.14644e-06
-18.2406 -0.00301908 -4.15652e-06
-18.226 -0.00302396 -4.16661e-06
-18.2113 -0.00302884 -4.17672e-06
-18.1967 -0.00303373 -4.18685e-06
-18.1821 -0.00303862 -4.19699e-06
-18.1676 -0.00304351 -4.20716e-06
-18.153 -0.00304842 -4.21734e-06
-18.1385 -0.00305332 -4.22754e-06
-18.124 -0.00305823 -4.23776e-06
-18.1095 -0.00306315 -4.24799e-06
-18.0951 -0.00306807 -4.25825e-06
-18.0806 -0.00307299 -4.26852e-06
-18.0662 -0.00307792 -4.27881e-06
-18.0518 -0.00308286 -4.28912e-06
-18.0374 -0.0030878 -4.29945e-06
-18.0231 -0.00309274 -4.3098e-06
-18.0087 -0.00309769 -4.32017e-06
-17.9944 -0.00310265 -4.33055e-06
-17.9801 -0.00310761 -4.34096e-06
-17.9658 -0.00311257 -4.35138e-06
-17.9516 -0.00311754 -4.36183e-06
-17.9373 -0.00312252 -4.37229e-06
-17.9231 -0.0031275 -4.38277e-06
-17.9089 -0.00313249 -4.39327e-06
-17.8947 -0.00313748 -4.40379e-06
-17.8805 -0.00314248 -4.41434e-06
-17.8664 -0.00314748 -4.4249e-06
-17.8523 -0.00315249 -4.43548e-06
-17.8382 -0.0031575 -4.44608e-06
-17.8241 -0.00316252 -4.4567e-06
-17.81 -0.00316754 -4.46734e-06
-17.7959 -0.00317257 -4.478e-06
-17.7819 -0.00317761 -4.48868e-06
-17.7679 -0.00318265 -4.49939e-06
-17.7539 -0.00318769 -4.51011e-06
-17.7399 -0.00319275 -4.52085e-06
-17.7259 -0.0031978 -4.53161e-06
-17.712 -0.00320287 -4.5424e-06
-17.698 -0.00320794 -4.5532e-06
-17.6841 -0.00321301 -4.56403e-06
-17.6702 -0.00321809 -4.57488e-06
-17.6563 -0.00322318 -4.58575e-06
-17.6425 -0.00322827 -4.59664e-06
-17.6286 -0.00323337 -4.60755e-06
-17.6148 -0.00323847 -4.61848e-06
-17.601 -0.00324358 -4.62943e-06
-17.5872 -0.0032487 -4.64041e-06
-17.5734 -0.00325382 -4.6514e-06
-17.5596 -0.00325895 -4.66242e-06
-17.5459 -0.00326408 -4.67346e-06
-17.5321 -0.00326922 -4.68452e-06
-17.5184 -0.00327437 -4.69561e-06
-17.5047 -0.00327952 -4.70671e-06
-17.491 -0.00328468 -4.71784e-06
-17.4774 -0.00328985 -4.72899e-06
-17.4637 -0.00329502 -4.74016e-06
-17.4501 -0.00330019 -4.75136e-06
-17.4365 -0.00330538 -4.76257e-06
-17.4229 -0.00331057 -4.77381e-06
-17.4093 -0.00331576 -4.78508e-06
-17.3957 -0.00332097 -4.79636e-06
-17.3821 -0.00332618 -4.80767e-06
-17.3686 -0.00333139 -4.819e-06
-17.3551 -0.00333661 -4.83035e-06
-17.3416 -0.00334184 -4.84173e-06
-17.3281 -0.00334708 -4.85313e-06
-17.3146 -0.00335232 -4.86455e-06
-17.3011 -0.00335757 -4.876e-06
-17.2876 -0.00336282 -4.88747e-06
-17.2742 -0.00336808 -4.89896e-06
-17.2608 -0.00337335 -4.91048e-06
-17.2474 -0.00337862 -4.92202e-06
-17.234 -0.0033839 -4.93359e-06
-17.2206 -0.00338919 -4.94517e-06
-17.2072 -0.00339449 -4.95679e-06
-17.1939 -0.00339979 -4.96842e-06
-17.1805 -0.0034051 -4.98008e-06
-17.1672 -0.00341041 -4.99177e-06
-17.1539 -0.00341573 -5.00348e-06
-17.1406 -0.00342106 -5.01521e-06
-17.1273 -0.0034264 -5.02697e-06
-17.114 -0.00343174 -5.03875e-06
-17.1008 -0.00343709 -5.05056e-06
-17.0875 -0.00344245 -5.06239e-06
-17.0743 -0.00344781 -5.07425e-06
-17.0611 -0.00345318 -5.08613e-06
-17.0479 -0.00345856 -5.09803e-06
-17.0347 -0.00346395 -5.10996e-06
-17.0215 -0.00346934 -5.12192e-06
-17.0084 -0.00347474 -5.1339e-06
-16.9952 -0.00348014 -5.14591e-06
-16.9821 -0.00348556 -5.15794e-06
-16.969 -0.00349098 -5.17e-06
-16.9559 -0.00349641 -5.18209e-06
-16.9428 -0.00350184 -5.1942e-06
-16.9297 -0.00350729 -5.20633e-06
-16.9166 -0.00351274 -5.2185e-06
-16.9035 -0.00351819 -5.23068e-06
-16.8905 -0.00352366 -5.2429e-06
-16.8775 -0.00352913 -5.25514e-06
-16.8645 -0.00353461 -5.2674e-06
-16.8514 -0.0035401 -5.2797e-06
-16.8385 -0.00354559 -5.29202e-06
-16.8255 -0.0035511 -5.30436e-06
-16.8125 -0.00355661 -5.31673e-06
-16.7995 -0.00356212 -5.32913e-06
-16.7866 -0.00356765 -5.34156e-06
-16.7737 -0.00357318 -5.35401e-06
-16.7607 -0.00357872 -5.36649e-06
-16.7478 -0.00358427 -5.379e-06
-16.7349 -0.00358983 -5.39154e-06
-16.7221 -0.00359539 -5.4041e-06
-16.7092 -0.00360096 -5.41669e-06
-16.6963 -0.00360654 -5.4293e-06
-16.6835 -0.00361213 -5.44195e-06
-16.6706 -0.00361773 -5.45462e-06
-16.6578 -0.00362333 -5.46732e-06
-16.645 -0.00362894 -5.48005e-06
-16.6322 -0.00363456 -5.4928e-06
-16.6194 -0.00364019 -5.50559e-06
-16.6066 -0.00364582 -5.5184e-06
-16.5938 -0.00365147 -5.53124e-06
-16.5811 -0.00365712 -5.54411e-06
-16.5683 -0.00366278 -5.55701e-06
-16.5556 -0.00366844 -5.56993e-06
-16.5429 -0.00367412 -5.58289e-06
-16.5302 -0.0036798 -5.59587e-06
-16.5175 -0.0036855 -5.60889e-06
-16.5048 -0.0036912 -5.62193e-06
-16.4921 -0.0036969 -5.635e-06
-16.4794 -0.00370262 -5.6481e-06
-16.4668 -0.00370835 -5.66123e-06
-16.4541 -0.00371408 -5.67439e-06
-16.4415 -0.00371982 -5.68757e-06
-16.4289 -0.00372557 -5.70079e-06
-16.4163 -0.00373133 -5.71404e-06
-16.4037 -0.0037371 -5.72732e-06
-16.3911 -0.00374287 -5.74062e-06
-16.3785 -0.00374866 -5.75396e-06
-16.3659 -0.00375445 -5.76733e-06
-16.3534 -0.00376025 -5.78073e-06
-16.3408 -0.00376606 -5.79415e-06
-16.3283 -0.00377188 -5.80761e-06
-16.3158 -0.00377771 -5.8211e-06
-16.3032 -0.00378354 -5.83462e-06
-16.2907 -0.00378939 -5.84817e-06
-16.2782 -0.00379524 -5.86175e-06
-16.2658 -0.0038011 -5.87536e-06
-16.2533 -0.00380697 -5.889e-06
-16.2408 -0.00381285 -5.90268e-06
-16.2284 -0.00381874 -5.91638e-06
-16.2159 -0.00382464 -5.93012e-06
-16.2035 -0.00383055 -5.94389e-06
-16.191 -0.00383646 -5.95769e-06
-16.1786 -0.00384239 -5.97152e-06
-16.1662 -0.00384832 -5.98538e-06
-16.1538 -0.00385426 -5.99928e-06
-16.1414 -0.00386021 -6.0132e-06
-16.1291 -0.00386617 -6.02716e-06
-16.1167 -0.00387214 -6.04115e-06
-16.1043 -0.00387812 -6.05518e-06
-16.092 -0.00388411 -6.06923e-06
-16.0797 -0.00389011 -6.08332e-06
-16.0673 -0.00389611 -6.09744e-06
-16.055 -0.00390213 -6.1116e-06
-16.0427 -0.00390815 -6.12579e-06
-16.0304 -0.00391419 -6.14001e-06
-16.0181 -0.00392023 -6.15426e-06
-16.0058 -0.00392628 -6.16854e-06
-15.9936 -0.00393234 -6.18286e-06
-15.9813 -0.00393842 -6.19722e-06
-15.9691 -0.0039445 -6.2116e-06
-15.9568 -0.00395059 -6.22602e-06
-15.9446 -0.00395669 -6.24048e-06
-15.9324 -0.0039628 -6.25497e-06
-15.9202 -0.00396892 -6.26949e-06
-15.9079 -0.00397504 -6.28404e-06
-15.8957 -0.00398118 -6.29863e-06
-15.8836 -0.00398733 -6.31326e-06
-15.8714 -0.00399349 -6.32792e-06
-15.8592 -0.00399966 -6.34261e-06
-15.8471 -0.00400583 -6.35734e-06
-15.8349 -0.00401202 -6.3721e-06
-15.8228 -0.00401822 -6.3869e-06
-15.8106 -0.00402442 -6.40173e-06
-15.7985 -0.00403064 -6.4166e-06
-15.7864 -0.00403687 -6.4315e-06
-15.7743 -0.0040431 -6.44644e-06
-15.7622 -0.00404935 -6.46142e-06
-15.7501 -0.0040556 -6.47643e-06
-15.738 -0.00406187 -6.49147e-06
-15.7259 -0.00406815 -6.50656e-06
-15.7139 -0.00407443 -6.52167e-06
-15.7018 -0.00408073 -6.53683e-06
-15.6898 -0.00408704 -6.55202e-06
-15.6777 -0.00409335 -6.56724e-06
-15.6657 -0.00409968 -6.58251e-06
-15.6537 -0.00410602 -6.59781e-06
-15.6417 -0.00411236 -6.61314e-06
-15.6297 -0.00411872 -6.62851e-06
-15.6177 -0.00412509 -6.64392e-06
-15.6057 -0.00413147 -6.65937e-06
-15.5937 -0.00413786 -6.67486e-06
-15.5818 -0.00414426 -6.69038e-06
-15.5698 -0.00415067 -6.70594e-06
-15.5578 -0.00415709 -6.72153e-06
-15.5459 -0.00416352 -6.73717e-06
-15.534 -0.00416996 -6.75284e-06
-15.522 -0.00417641 -6.76855e-06
-15.5101 -0.00418287 -6.7843e-06
-15.4982 -0.00418934 -6.80008e-06
-15.4863 -0.00419583 -6.81591e-06
-15.4744 -0.00420232 -6.83177e-06
-15.4625 -0.00420883 -6.84768e-06
-15.4506 -0.00421534 -6.86362e-06
-15.4388 -0.00422187 -6.8796e-06
-15.4269 -0.00422841 -6.89561e-06
-15.415 -0.00423495 -6.91167e-06
-15.4032 -0.00424151 -6.92777e-06
-15.3913 -0.00424808 -6.9439e-06
-15.3795 -0.00425466 -6.96008e-06
-15.3677 -0.00426126 -6.9763e-06
-15.3559 -0.00426786 -6.99255e-06
-15.3441 -0.00427447 -7.00885e-06
-15.3323 -0.0042811 -7.02518e-06
-15.3205 -0.00428773 -7.04156e-06
-15.3087 -0.00429438 -7.05797e-06
-15.2969 -0.00430104 -7.07443e-06
-15.2851 -0.00430771 -7.09093e-06
-15.2734 -0.00431439 -7.10746e-06
-15.2616 -0.00432108 -7.12404e-06
-15.2499 -0.00432779 -7.14066e-06
-15.2381 -0.0043345 -7.15732e-06
-15.2264 -0.00434123 -7.17403e-06
-15.2147 -0.00434796 -7.19077e-06
-15.2029 -0.00435471 -7.20755e-06
-15.1912 -0.00436147 -7.22438e-06
-15.1795 -0.00436825 -7.24125e-06
-15.1678 -0.00437503 -7.25816e-06
-15.1561 -0.00438182 -7.27511e-06
-15.1445 -0.00438863 -7.29211e-06
-15.1328 -0.00439545 -7.30914e-06
-15.1211 -0.00440228 -7.32622e-06
-15.1095 -0.00440912 -7.34335e-06
-15.0978 -0.00441597 -7.36051e-06
-15.0862 -0.00442284 -7.37772e-06
-15.0745 -0.00442972 -7.39497e-06
-15.0629 -0.0044366 -7.41227e-06
-15.0513 -0.0044435 -7.42961e-06
-15.0397 -0.00445042 -7.44699e-06
-15.028 -0.00445734 -7.46441e-06
-15.0164 -0.00446428 -7.48188e-06
-15.0048 -0.00447123 -7.4994e-06
-14.9933 -0.00447819 -7.51695e-06
-14.9817 -0.00448516 -7.53456e-06
-14.9701 -0.00449214 -7.5522e-06
-14.9585 -0.00449914 -7.56989e-06
-14.947 -0.00450615 -7.58763e-06
-14.9354 -0.00451317 -7.60541e-06
-14.9239 -0.00452021 -7.62323e-06
-14.9123 -0.00452725 -7.64111e-06
-14.9008 -0.00453431 -7.65902e-06
-14.8893 -0.00454138 -7.67698e-06
-14.8778 -0.00454846 -7.69499e-06
-14.8662 -0.00455556 -7.71304e-06
-14.8547 -0.00456267 -7.73114e-06
-14.8432 -0.00456979 -7.74929e-06
-14.8317 -0.00457692 -7.76748e-06
-14.8203 -0.00458406 -7.78572e-06
-14.8088 -0.00459122 -7.804e-06
-14.7973 -0.00459839 -7.82234e-06
-14.7858 -0.00460558 -7.84071e-06
-14.7744 -0.00461277 -7.85914e-06
-14.7629 -0.00461998 -7.87761e-06
-14.7515 -0.0046272 -7.89613e-06
-14.7401 -0.00463444 -7.9147e-06
-14.7286 -0.00464169 -7.93332e-06
-14.7172 -0.00464895 -7.95198e-06
-14.7058 -0.00465622 -7.97069e-06
-14.6944 -0.00466351 -7.98945e-06
-14.683 -0.0046708 -8.00826e-06
-14.6716 -0.00467812 -8.02712e-06
-14.6602 -0.00468544 -8.04602e-06
-14.6488 -0.00469278 -8.06497e-06
-14.6374 -0.00470013 -8.08398e-06
-14.626 -0.0047075 -8.10303e-06
-14.6146 -0.00471488 -8.12213e-06
-14.6033 -0.00472227 -8.14128e-06
-14.5919 -0.00472967 -8.16048e-06
-14.5806 -0.00473709 -8.17974e-06
-14.5692 -0.00474452 -8.19904e-06
-14.5579 -0.00475197 -8.21839e-06
-14.5466 -0.00475942 -8.23779e-06
-14.5352 -0.0047669 -8.25724e-06
-14.5239 -0.00477438 -8.27675e-06
-14.5126 -0.00478188 -8.2963e-06
-14.5013 -0.00478939 -8.3159e-06
-14.49 -0.00479692 -8.33556e-06
-14.4787 -0.00480446 -8.35527e-06
-14.4674 -0.00481201 -8.37503e-06
-14.4561 -0.00481958 -8.39484e-06
-14.4449 -0.00482716 -8.4147e-06
-14.4336 -0.00483476 -8.43462e-06
-14.4223 -0.00484237 -8.45458e-06
-14.4111 -0.00484999 -8.47461e-06
-14.3998 -0.00485763 -8.49468e-06
-14.3886 -0.00486528 -8.5148e-06
-14.3773 -0.00487294 -8.53498e-06
-14.3661 -0.00488062 -8.55521e-06
-14.3549 -0.00488832 -8.5755e-06
-14.3437 -0.00489602 -8.59584e-06
-14.3324 -0.00490374 -8.61623e-06
-14.3212 -0.00491148 -8.63668e-06
-14.31 -0.00491923 -8.65718e-06
-14.2988 -0.004927 -8.67774e-06
-14.2876 -0.00493477 -8.69834e-06
-14.2765 -0.00494257 -8.71901e-06
-14.2653 -0.00495038 -8.73973e-06
-14.2541 -0.0049582 -8.7605e-06
-14.2429 -0.00496604 -8.78133e-06
-14.2318 -0.00497389 -8.80222e-06
-14.2206 -0.00498175 -8.82316e-06
-14.2095 -0.00498964 -8.84416e-06
-14.1983 -0.00499753 -8.86521e-06
-14.1872 -0.00500544 -8.88632e-06
-14.176 -0.00501337 -8.90749e-06
-14.1649 -0.00502131 -8.92871e-06
-14.1538 -0.00502926 -8.94999e-06
-14.1427 -0.00503723 -8.97132e-06
-14.1316 -0.00504522 -8.99272e-06
-14.1204 -0.00505322 -9.01417e-06
-14.1093 -0.00506123 -9.03568e-06
-14.0982 -0.00506926 -9.05724e-06
-14.0872 -0.00507731 -9.07887e-06
-14.0761 -0.00508537 -9.10055e-06
-14.065 -0.00509344 -9.12229e-06
-14.0539 -0.00510153 -9.14409e-06
-14.0429 -0.00510964 -9.16595e-06
-14.0318 -0.00511776 -9.18787e-06
-14.0207 -0.0051259 -9.20984e-06
-14.0097 -0.00513405 -9.23188e-06
-13.9986 -0.00514222 -9.25398e-06
-13.9876 -0.0051504 -9.27613e-06
-13.9766 -0.0051586 -9.29835e-06
-13.9655 -0.00516682 -9.32063e-06
-13.9545 -0.00517505 -9.34296e-06
-13.9435 -0.0051833 -9.36536e-06
-13.9325 -0.00519156 -9.38782e-06
-13.9215 -0.00519984 -9.41034e-06
-13.9105 -0.00520813 -9.43292e-06
-13.8995 -0.00521644 -9.45556e-06
-13.8885 -0.00522476 -9.47827e-06
-13.8775 -0.00523311 -9.50104e-06
-13.8665 -0.00524146 -9.52386e-06
-13.8555 -0.00524984 -9.54676e-06
-13.8445 -0.00525823 -9.56971e-06
-13.8336 -0.00526663 -9.59273e-06
-13.8226 -0.00527506 -9.61581e-06
-13.8117 -0.00528349 -9.63895e-06
-13.8007 -0.00529195 -9.66216e-06
-13.7898 -0.00530042 -9.68543e-06
-13.7788 -0.00530891 -9.70876e-06
-13.7679 -0.00531741 -9.73216e-06
-13.757 -0.00532593 -9.75563e-06
-13.746 -0.00533447 -9.77916e-06
-13.7351 -0.00534302 -9.80275e-06
-13.7242 -0.0053516 -9.82641e-06
-13.7133 -0.00536018 -9.85013e-06
-13.7024 -0.00536879 -9.87392e-06
-13.6915 -0.00537741 -9.89778e-06
-13.6806 -0.00538605 -9.9217e-06
-13.6697 -0.0053947 -9.94568e-06
-13.6588 -0.00540337 -9.96974e-06
-13.6479 -0.00541206 -9.99386e-06
-13.637 -0.00542077 -1.0018e-05
-13.6262 -0.00542949 -1.00423e-05
-13.6153 -0.00543823 -1.00666e-05
-13.6044 -0.00544699 -1.0091e-05
-13.5936 -0.00545576 -1.01155e-05
-13.5827 -0.00546455 -1.014e-05
-13.5719 -0.00547336 -1.01646e-05
-13.5611 -0.00548219 -1.01893e-05
-13.5502 -0.00549103 -1.0214e-05
-13.5394 -0.00549989 -1.02388e-05
-13.5286 -0.00550877 -1.02637e-05
-13.5177 -0.00551767 -1.02886e-05
-13.5069 -0.00552658 -1.03136e-05
-13.4961 -0.00553552 -1.03387e-05
-13.4853 -0.00554447 -1.03639e-05
-13.4745 -0.00555343 -1.03891e-05
-13.4637 -0.00556242 -1.04144e-05
-13.4529 -0.00557142 -1.04397e-05
-13.4421 -0.00558044 -1.04652e-05
-13.4313 -0.00558948 -1.04907e-05
-13.4206 -0.00559854 -1.05163e-05
-13.4098 -0.00560762 -1.05419e-05
-13.399 -0.00561671 -1.05676e-05
-13.3882 -0.00562582 -1.05934e-05
-13.3775 -0.00563495 -1.06193e-05
-13.3667 -0.0056441 -1.06453e-05
-13.356 -0.00565327 -1.06713e-05
-13.3452 -0.00566245 -1.06974e-05
-13.3345 -0.00567166 -1.07235e-05
-13.3237 -0.00568088 -1.07498e-05
-13.313 -0.00569012 -1.07761e-05
-13.3023 -0.00569938 -1.08025e-05
-13.2916 -0.00570866 -1.08289e-05
-13.2808 -0.00571796 -1.08555e-05
-13.2701 -0.00572727 -1.08821e-05
-13.2594 -0.00573661 -1.09088e-05
-13.2487 -0.00574596 -1.09356e-05
-13.238 -0.00575534 -1.09624e-05
-13.2273 -0.00576473 -1.09893e-05
-13.2166 -0.00577414 -1.10163e-05
-13.2059 -0.00578357 -1.10434e-05
-13.1953 -0.00579302 -1.10706e-05
-13.1846 -0.00580249 -1.10978e-05
-13.1739 -0.00581198 -1.11251e-05
-13.1632 -0.00582149 -1.11525e-05
-13.1526 -0.00583101 -1.118e-05
-13.1419 -0.00584056 -1.12075e-05
-13.1312 -0.00585013 -1.12351e-05
-13.1206 -0.00585971 -1.12628e-05
-13.1099 -0.00586932 -1.12906e-05
-13.0993 -0.00587894 -1.13185e-05
-13.0887 -0.00588859 -1.13464e-05
-13.078 -0.00589825 -1.13745e-05
-13.0674 -0.00590794 -1.14026e-05
-13.0568 -0.00591764 -1.14308e-05
-13.0462 -0.00592737 -1.1459e-05
-13.0355 -0.00593711 -1.14874e-05
-13.0249 -0.00594688 -1.15158e-05
-13.0143 -0.00595666 -1.15443e-05
-13.0037 -0.00596647 -1.15729e-05
-12.9931 -0.0059763 -1.16016e-05
-12.9825 -0.00598614 -1.16304e-05
-12.9719 -0.00599601 -1.16593e-05
-12.9613 -0.0060059 -1.16882e-05
-12.9508 -0.00601581 -1.17172e-05
-12.9402 -0.00602574 -1.17463e-05
-12.9296 -0.00603568 -1.17755e-05
-12.919 -0.00604566 -1.18048e-05
-12.9085 -0.00605565 -1.18342e-05
-12.8979 -0.00606566 -1.18636e-05
-12.8873 -0.00607569 -1.18931e-05
-12.8768 -0.00608575 -1.19228e-05
-12.8662 -0.00609582 -1.19525e-05
-12.8557 -0.00610592 -1.19823e-05
-12.8451 -0.00611604 -1.20122e-05
-12.8346 -0.00612617 -1.20421e-05
-12.8241 -0.00613633 -1.20722e-05
-12.8135 -0.00614652 -1.21023e-05
-12.803 -0.00615672 -1.21326e-05
-12.7925 -0.00616694 -1.21629e-05
-12.782 -0.00617719 -1.21933e-05
-12.7715 -0.00618746 -1.22238e-05
-12.761 -0.00619775 -1.22544e-05
-12.7505 -0.00620806 -1.22851e-05
-12.74 -0.00621839 -1.23159e-05
-12.7295 -0.00622875 -1.23468e-05
-12.719 -0.00623913 -1.23777e-05
-12.7085 -0.00624952 -1.24088e-05
-12.698 -0.00625995 -1.24399e-05
-12.6875 -0.00627039 -1.24712e-05
-12.677 -0.00628086 -1.25025e-05
-12.6666 -0.00629134 -1.25339e-05
-12.6561 -0.00630185 -1.25655e-05
-12.6456 -0.00631239 -1.25971e-05
-12.6352 -0.00632294 -1.26288e-05
-12.6247 -0.00633352 -1.26606e-05
-12.6143 -0.00634412 -1.26925e-05
-12.6038 -0.00635475 -1.27245e-05
-12.5934 -0.00636539 -1.27566e-05
-12.5829 -0.00637606 -1.27888e-05
-12.5725 -0.00638675 -1.2821e-05
-12.562 -0.00639747 -1.28534e-05
-12.5516 -0.00640821 -1.28859e-05
-12.5412 -0.00641897 -1.29185e-05
-12.5308 -0.00642976 -1.29512e-05
-12.5203 -0.00644056 -1.29839e-05
-12.5099 -0.0064514 -1.30168e-05
-12.4995 -0.00646225 -1.30498e-05
-12.4891 -0.00647313 -1.30828e-05
-12.4787 -0.00648403 -1.3116e-05
-12.4683 -0.00649496 -1.31493e-05
-12.4579 -0.00650591 -1.31827e-05
-12.4475 -0.00651688 -1.32161e-05
-12.4371 -0.00652788 -1.32497e-05
-12.4268 -0.0065389 -1.32834e-05
-12.4164 -0.00654994 -1.33172e-05
-12.406 -0.00656101 -1.3351e-05
-12.3956 -0.00657211 -1.3385e-05
-12.3853 -0.00658323 -1.34191e-05
-12.3749 -0.00659437 -1.34533e-05
-12.3645 -0.00660553 -1.34876e-05
-12.3542 -0.00661672 -1.3522e-05
-12.3438 -0.00662794 -1.35565e-05
-12.3335 -0.00663918 -1.35911e-05
-12.3231 -0.00665045 -1.36259e-05
-12.3128 -0.00666174 -1.36607e-05
-12.3024 -0.00667305 -1.36956e-05
-12.2921 -0.00668439 -1.37307e-05
-12.2818 -0.00669575 -1.37658e-05
-12.2714 -0.00670714 -1.38011e-05
-12.2611 -0.00671856 -1.38364e-05
-12.2508 -0.00673 -1.38719e-05
-12.2405 -0.00674146 -1.39075e-05
-12.2301 -0.00675296 -1.39432e-05
-12.2198 -0.00676447 -1.3979e-05
-12.2095 -0.00677601 -1.40149e-05
-12.1992 -0.00678758 -1.40509e-05
-12.1889 -0.00679917 -1.4087e-05
-12.1786 -0.00681079 -1.41233e-05
-12.1683 -0.00682244 -1.41596e-05
-12.158 -0.00683411 -1.41961e-05
-12.1478 -0.00684581 -1.42327e-05
-12.1375 -0.00685753 -1.42694e-05
-12.1272 -0.00686928 -1.43062e-05
-12.1169 -0.00688105 -1.43431e-05
-12.1066 -0.00689286 -1.43802e-05
-12.0964 -0.00690469 -1.44173e-05
-12.0861 -0.00691654 -1.44546e-05
-12.0759 -0.00692842 -1.4492e-05
-12.0656 -0.00694033 -1.45295e-05
-12.0553 -0.00695227 -1.45671e-05
-12.0451 -0.00696423 -1.46049e-05
-12.0348 -0.00697622 -1.46427e-05
-12.0246 -0.00698823 -1.46807e-05
-12.0144 -0.00700028 -1.47188e-05
-12.0041 -0.00701235 -1.4757e-05
-11.9939 -0.00702444 -1.47954e-05
-11.9837 -0.00703657 -1.48338e-05
-11.9734 -0.00704872 -1.48724e-05
-11.9632 -0.0070609 -1.49111e-05
-11.953 -0.00707311 -1.49499e-05
-11.9428 -0.00708535 -1.49889e-05
-11.9325 -0.00709761 -1.50279e-05
-11.9223 -0.0071099 -1.50671e-05
-11.9121 -0.00712222 -1.51064e-05
-11.9019 -0.00713457 -1.51459e-05
-11.8917 -0.00714694 -1.51854e-05
-11.8815 -0.00715935 -1.52251e-05
-11.8713 -0.00717178 -1.5265e-05
-11.8611 -0.00718424 -1.53049e-05
-11.851 -0.00719673 -1.5345e-05
-11.8408 -0.00720925 -1.53852e-05
-11.8306 -0.00722179 -1.54255e-05
-11.8204 -0.00723437 -1.54659e-05
-11.8102 -0.00724697 -1.55065e-05
-11.8001 -0.00725961 -1.55472e-05
-11.7899 -0.00727227 -1.55881e-05
-11.7797 -0.00728496 -1.5629e-05
-11.7696 -0.00729768 -1.56701e-05
-11.7594 -0.00731043 -1.57114e-05
-11.7493 -0.00732321 -1.57527e-05
-11.7391 -0.00733602 -1.57942e-05
-11.729 -0.00734886 -1.58359e-05
-11.7188 -0.00736173 -1.58776e-05
-11.7087 -0.00737463 -1.59195e-05
-11.6985 -0.00738756 -1.59616e-05
-11.6884 -0.00740052 -1.60037e-05
-11.6783 -0.00741351 -1.6046e-05
-11.6681 -0.00742653 -1.60885e-05
-11.658 -0.00743957 -1.61311e-05
-11.6479 -0.00745265 -1.61738e-05
-11.6378 -0.00746576 -1.62166e-05
-11.6277 -0.00747891 -1.62596e-05
-11.6176 -0.00749208 -1.63028e-05
-11.6074 -0.00750528 -1.6346e-05
-11.5973 -0.00751851 -1.63895e-05
-11.5872 -0.00753178 -1.6433e-05
-11.5771 -0.00754507 -1.64767e-05
-11.567 -0.0075584 -1.65205e-05
-11.5569 -0.00757176 -1.65645e-05
-11.5469 -0.00758515 -1.66086e-05
-11.5368 -0.00759857 -1.66529e-05
-11.5267 -0.00761202 -1.66973e-05
-11.5166 -0.00762551 -1.67419e-05
-11.5065 -0.00763903 -1.67866e-05
-11.4964 -0.00765257 -1.68314e-05
-11.4864 -0.00766615 -1.68764e-05
-11.4763 -0.00767977 -1.69216e-05
-11.4662 -0.00769341 -1.69668e-05
-11.4562 -0.00770709 -1.70123e-05
-11.4461 -0.0077208 -1.70579e-05
-11.4361 -0.00773454 -1.71036e-05
-11.426 -0.00774832 -1.71495e-05
-11.4159 -0.00776213 -1.71955e-05
-11.4059 -0.00777597 -1.72417e-05
-11.3959 -0.00778984 -1.72881e-05
-11.3858 -0.00780375 -1.73346e-05
-11.3758 -0.00781769 -1.73812e-05
-11.3657 -0.00783166 -1.7428e-05
-11.3557 -0.00784567 -1.7475e-05
-11.3457 -0.00785971 -1.75221e-05
-11.3356 -0.00787378 -1.75693e-05
-11.3256 -0.00788789 -1.76168e-05
-11.3156 -0.00790204 -1.76644e-05
-11.3056 -0.00791621 -1.77121e-05
-11.2956 -0.00793042 -1.776e-05
-11.2856 -0.00794467 -1.78081e-05
-11.2755 -0.00795895 -1.78563e-05
-11.2655 -0.00797326 -1.79047e-05
-11.2555 -0.00798761 -1.79532e-05
-11.2455 -0.00800199 -1.80019e-05
-11.2355 -0.00801641 -1.80508e-05
-11.2255 -0.00803086 -1.80998e-05
-11.2156 -0.00804535 -1.8149e-05
-11.2056 -0.00805987 -1.81984e-05
-11.1956 -0.00807443 -1.82479e-05
-11.1856 -0.00808902 -1.82976e-05
-11.1756 -0.00810365 -1.83474e-05
-11.1656 -0.00811832 -1.83975e-05
-11.1557 -0.00813302 -1.84476e-05
-11.1457 -0.00814775 -1.8498e-05
-11.1357 -0.00816252 -1.85485e-05
-11.1258 -0.00817733 -1.85992e-05
-11.1158 -0.00819218 -1.86501e-05
-11.1058 -0.00820706 -1.87012e-05
-11.0959 -0.00822198 -1.87524e-05
-11.0859 -0.00823693 -1.88038e-05
-11.076 -0.00825192 -1.88553e-05
-11.066 -0.00826695 -1.89071e-05
-11.0561 -0.00828201 -1.8959e-05
-11.0461 -0.00829712 -1.90111e-05
-11.0362 -0.00831226 -1.90634e-05
-11.0263 -0.00832743 -1.91158e-05
-11.0163 -0.00834265 -1.91684e-05
-11.0064 -0.0083579 -1.92212e-05
-10.9965 -0.00837319 -1.92742e-05
-10.9865 -0.00838851 -1.93274e-05
-10.9766 -0.00840388 -1.93807e-05
-10.9667 -0.00841928 -1.94343e-05
-10.9568 -0.00843472 -1.9488e-05
-10.9469 -0.0084502 -1.95419e-05
-10.9369 -0.00846572 -1.95959e-05
-10.927 -0.00848128 -1.96502e-05
-10.9171 -0.00849688 -1.97047e-05
-10.9072 -0.00851251 -1.97593e-05
-10.8973 -0.00852819 -1.98141e-05
-10.8874 -0.0085439 -1.98692e-05
-10.8775 -0.00855965 -1.99244e-05
-10.8676 -0.00857544 -1.99798e-05
-10.8577 -0.00859128 -2.00353e-05
-10.8478 -0.00860715 -2.00911e-05
-10.838 -0.00862306 -2.01471e-05
-10.8281 -0.00863901 -2.02033e-05
-10.8182 -0.008655 -2.02596e-05
-10.8083 -0.00867103 -2.03162e-05
-10.7984 -0.00868711 -2.03729e-05
-10.7886 -0.00870322 -2.04299e-05
-10.7787 -0.00871937 -2.0487e-05
-10.7688 -0.00873557 -2.05444e-05
-10.759 -0.0087518 -2.06019e-05
-10.7491 -0.00876808 -2.06597e-05
-10.7392 -0.0087844 -2.07176e-05
-10.7294 -0.00880075 -2.07758e-05
-10.7195 -0.00881716 -2.08341e-05
-10.7097 -0.0088336 -2.08927e-05
-10.6998 -0.00885008 -2.09515e-05
-10.69 -0.00886661 -2.10104e-05
-10.6801 -0.00888318 -2.10696e-05
-10.6703 -0.00889979 -2.1129e-05
-10.6605 -0.00891644 -2.11886e-05
-10.6506 -0.00893314 -2.12484e-05
-10.6408 -0.00894987 -2.13084e-05
-10.631 -0.00896666 -2.13686e-05
-10.6211 -0.00898348 -2.14291e-05
-10.6113 -0.00900035 -2.14897e-05
-10.6015 -0.00901726 -2.15506e-05
-10.5917 -0.00903421 -2.16116e-05
-10.5819 -0.00905121 -2.16729e-05
-10.572 -0.00906825 -2.17344e-05
-10.5622 -0.00908534 -2.17962e-05
-10.5524 -0.00910247 -2.18581e-05
-10.5426 -0.00911964 -2.19203e-05
-10.5328 -0.00913686 -2.19827e-05
-10.523 -0.00915412 -2.20453e-05
-10.5132 -0.00917143 -2.21081e-05
-10.5034 -0.00918879 -2.21712e-05
-10.4936 -0.00920618 -2.22345e-05
-10.4838 -0.00922363 -2.2298e-05
-10.474 -0.00924111 -2.23617e-05
-10.4642 -0.00925865 -2.24257e-05
-10.4545 -0.00927623 -2.24899e-05
-10.4447 -0.00929385 -2.25543e-05
-10.4349 -0.00931153 -2.26189e-05
-10.4251 -0.00932924 -2.26838e-05
-10.4153 -0.00934701 -2.27489e-05
-10.4056 -0.00936482 -2.28143e-05
-10.3958 -0.00938268 -2.28799e-05
-10.386 -0.00940058 -2.29457e-05
-10.3763 -0.00941853 -2.30118e-05
-10.3665 -0.00943653 -2.30781e-05
-10.3567 -0.00945458 -2.31446e-05
-10.347 -0.00947267 -2.32114e-05
-10.3372 -0.00949081 -2.32784e-05
-10.3275 -0.009509 -2.33457e-05
-10.3177 -0.00952724 -2.34132e-05
-10.308 -0.00954552 -2.34809e-05
-10.2982 -0.00956385 -2.35489e-05
-10.2885 -0.00958224 -2.36172e-05
-10.2787 -0.00960067 -2.36857e-05
-10.269 -0.00961915 -2.37544e-05
-10.2593 -0.00963768 -2.38234e-05
-10.2495 -0.00965625 -2.38927e-05
-10.2398 -0.00967488 -2.39622e-05
-10.2301 -0.00969356 -2.40319e-05
-10.2204 -0.00971229 -2.41019e-05
-10.2106 -0.00973106 -2.41722e-05
-10.2009 -0.00974989 -2.42427e-05
-10.1912 -0.00976877 -2.43135e-05
-10.1815 -0.0097877 -2.43845e-05
-10.1718 -0.00980667 -2.44558e-05
-10.162 -0.0098257 -2.45274e-05
-10.1523 -0.00984479 -2.45992e-05
-10.1426 -0.00986392 -2.46713e-05
-10.1329 -0.0098831 -2.47437e-05
-10.1232 -0.00990234 -2.48163e-05
-10.1135 -0.00992162 -2.48892e-05
-10.1038 -0.00994096 -2.49623e-05
-10.0941 -0.00996035 -2.50358e-05
-10.0844 -0.0099798 -2.51095e-05
-10.0747 -0.00999929 -2.51834e-05
-10.065 -0.0100188 -2.52577e-05
-10.0554 -0.0100384 -2.53322e-05
-10.0457 -0.0100581 -2.5407e-05
-10.036 -0.0100778 -2.54821e-05
-10.0263 -0.0100976 -2.55575e-05
-10.0166 -0.0101174 -2.56331e-05
-10.007 -0.0101373 -2.5709e-05
-9.99729 -0.0101572 -2.57853e-05
-9.98761 -0.0101772 -2.58618e-05
-9.97795 -0.0101972 -2.59385e-05
-9.96828 -0.0102173 -2.60156e-05
-9.95862 -0.0102374 -2.6093e-05
-9.94895 -0.0102576 -2.61706e-05
-9.93929 -0.0102779 -2.62486e-05
-9.92964 -0.0102982 -2.63268e-05
-9.91998 -0.0103186 -2.64053e-05
-9.91033 -0.010339 -2.64841e-05
-9.90068 -0.0103595 -2.65633e-05
-9.89103 -0.01038 -2.66427e-05
-9.88138 -0.0104006 -2.67224e-05
-9.87174 -0.0104212 -2.68024e-05
-9.8621 -0.0104419 -2.68828e-05
-9.85246 -0.0104627 -2.69634e-05
-9.84282 -0.0104835 -2.70443e-05
-9.83318 -0.0105044 -2.71256e-05
-9.82355 -0.0105253 -2.72071e-05
-9.81392 -0.0105463 -2.7289e-05
-9.80429 -0.0105674 -2.73712e-05
-9.79467 -0.0105885 -2.74536e-05
-9.78504 -0.0106097 -2.75364e-05
-9.77542 -0.0106309 -2.76196e-05
-9.7658 -0.0106522 -2.7703e-05
-9.75618 -0.0106735 -2.77867e-05
-9.74657 -0.0106949 -2.78708e-05
-9.73695 -0.0107164 -2.79552e-05
-9.72734 -0.0107379 -2.80399e-05
-9.71773 -0.0107595 -2.8125e-05
-9.70812 -0.0107812 -2.82104e-05
-9.69852 -0.0108029 -2.82961e-05
-9.68892 -0.0108246 -2.83821e-05
-9.67932 -0.0108465 -2.84685e-05
-9.66972 -0.0108684 -2.85552e-05
-9.66012 -0.0108903 -2.86422e-05
-9.65053 -0.0109123 -2.87296e-05
-9.64094 -0.0109344 -2.88173e-05
-9.63135 -0.0109566 -2.89053e-05
-9.62176 -0.0109788 -2.89937e-05
-9.61217 -0.011001 -2.90824e-05
-9.60259 -0.0110234 -2.91715e-05
-9.59301 -0.0110457 -2.92609e-05
-9.58343 -0.0110682 -2.93507e-05
-9.57385 -0.0110907 -2.94408e-05
-9.56428 -0.0111133 -2.95313e-05
-9.5547 -0.011136 -2.96221e-05
-9.54513 -0.0111587 -2.97133e-05
-9.53556 -0.0111815 -2.98048e-05
-9.526 -0.0112043 -2.98967e-05
-9.51643 -0.0112272 -2.9989e-05
-9.50687 -0.0112502 -3.00816e-05
-9.49731 -0.0112732 -3.01746e-05
-9.48775 -0.0112964 -3.02679e-05
-9.47819 -0.0113195 -3.03617e-05
-9.46864 -0.0113428 -3.04557e-05
-9.45908 -0.0113661 -3.05502e-05
-9.44953 -0.0113895 -3.0645e-05
-9.43999 -0.0114129 -3.07402e-05
-9.43044 -0.0114364 -3.08358e-05
-9.42089 -0.01146 -3.09318e-05
-9.41135 -0.0114836 -3.10281e-05
-9.40181 -0.0115074 -3.11248e-05
-9.39227 -0.0115312 -3.12219e-05
-9.38274 -0.011555 -3.13194e-05
-9.3732 -0.0115789 -3.14173e-05
-9.36367 -0.0116029 -3.15155e-05
-9.35414 -0.011627 -3.16142e-05
-9.34461 -0.0116511 -3.17133e-05
-9.33509 -0.0116753 -3.18127e-05
-9.32556 -0.0116996 -3.19126e-05
-9.31604 -0.011724 -3.20128e-05
-9.30652 -0.0117484 -3.21134e-05
-9.297 -0.0117729 -3.22145e-05
-9.28748 -0.0117974 -3.2316e-05
-9.27797 -0.0118221 -3.24178e-05
-9.26846 -0.0118468 -3.25201e-05
-9.25895 -0.0118716 -3.26228e-05
-9.24944 -0.0118964 -3.27259e-05
-9.23993 -0.0119213 -3.28294e-05
-9.23043 -0.0119463 -3.29333e-05
-9.22093 -0.0119714 -3.30377e-05
-9.21143 -0.0119966 -3.31425e-05
-9.20193 -0.0120218 -3.32477e-05
-9.19243 -0.0120471 -3.33533e-05
-9.18293 -0.0120725 -3.34593e-05
-9.17344 -0.0120979 -3.35658e-05
-9.16395 -0.0121234 -3.36727e-05
-9.15446 -0.0121491 -3.37801e-05
-9.14497 -0.0121747 -3.38879e-05
-9.13549 -0.0122005 -3.39961e-05
-9.12601 -0.0122263 -3.41048e-05
-9.11653 -0.0122522 -3.42139e-05
-9.10705 -0.0122782 -3.43235e-05
-9.09757 -0.0123043 -3.44335e-05
-9.08809 -0.0123304 -3.4544e-05
-9.07862 -0.0123566 -3.46549e-05
-9.06915 -0.0123829 -3.47663e-05
-9.05968 -0.0124093 -3.48781e-05
-9.05021 -0.0124358 -3.49904e-05
-9.04074 -0.0124623 -3.51032e-05
-9.03128 -0.012489 -3.52164e-05
-9.02182 -0.0125157 -3.53301e-05
-9.01236 -0.0125424 -3.54442e-05
-9.0029 -0.0125693 -3.55589e-05
-8.99344 -0.0125962 -3.5674e-05
-8.98399 -0.0126233 -3.57896e-05
-8.97453 -0.0126504 -3.59056e-05
-8.96508 -0.0126776 -3.60222e-05
-8.95563 -0.0127048 -3.61392e-05
-8.94618 -0.0127322 -3.62567e-05
-8.93674 -0.0127596 -3.63747e-05
-8.92729 -0.0127872 -3.64932e-05
-8.91785 -0.0128148 -3.66122e-05
-8.90841 -0.0128425 -3.67317e-05
-8.89897 -0.0128703 -3.68517e-05
-8.88954 -0.0128981 -3.69722e-05
-8.8801 -0.0129261 -3.70932e-05
-8.87067 -0.0129541 -3.72148e-05
-8.86124 -0.0129822 -3.73368e-05
-8.85181 -0.0130104 -3.74593e-05
-8.84238 -0.0130387 -3.75824e-05
-8.83296 -0.0130671 -3.7706e-05
-8.82353 -0.0130956 -3.78301e-05
-8.81411 -0.0131242 -3.79547e-05
-8.80469 -0.0131528 -3.80798e-05
-8.79527 -0.0131815 -3.82055e-05
-8.78586 -0.0132104 -3.83317e-05
-8.77644 -0.0132393 -3.84585e-05
-8.76703 -0.0132683 -3.85858e-05
-8.75762 -0.0132974 -3.87136e-05
-8.74821 -0.0133266 -3.8842e-05
-8.7388 -0.0133559 -3.89709e-05
-8.7294 -0.0133852 -3.91003e-05
-8.71999 -0.0134147 -3.92304e-05
-8.71059 -0.0134443 -3.9361e-05
-8.70119 -0.0134739 -3.94921e-05
-8.69179 -0.0135037 -3.96238e-05
-8.68239 -0.0135335 -3.97561e-05
-8.673 -0.0135634 -3.98889e-05
-8.6636 -0.0135935 -4.00223e-05
-8.65421 -0.0136236 -4.01563e-05
-8.64482 -0.0136538 -4.02908e-05
-8.63543 -0.0136841 -4.0426e-05
-8.62605 -0.0137145 -4.05617e-05
-8.61666 -0.013745 -4.0698e-05
-8.60728 -0.0137756 -4.08349e-05
-8.5979 -0.0138063 -4.09724e-05
-8.58852 -0.0138371 -4.11105e-05
-8.57914 -0.013868 -4.12492e-05
-8.56976 -0.013899 -4.13885e-05
-8.56039 -0.0139301 -4.15284e-05
-8.55102 -0.0139613 -4.16689e-05
-8.54165 -0.0139926 -4.181e-05
-8.53228 -0.014024 -4.19518e-05
-8.52291 -0.0140555 -4.20941e-05
-8.51354 -0.014087 -4.22371e-05
-8.50418 -0.0141187 -4.23807e-05
-8.49482 -0.0141505 -4.2525e-05
-8.48546 -0.0141824 -4.26698e-05
-8.4761 -0.0142144 -4.28153e-05
-8.46674 -0.0142465 -4.29615e-05
-8.45738 -0.0142788 -4.31083e-05
-8.44803 -0.0143111 -4.32557e-05
-8.43868 -0.0143435 -4.34038e-05
-8.42933 -0.014376 -4.35526e-05
-8.41998 -0.0144086 -4.3702e-05
-8.41063 -0.0144414 -4.3852e-05
-8.40128 -0.0144742 -4.40028e-05
-8.39194 -0.0145072 -4.41542e-05
-8.3826 -0.0145402 -4.43062e-05
-8.37326 -0.0145734 -4.4459e-05
-8.36392 -0.0146067 -4.46124e-05
-8.35458 -0.01464 -4.47665e-05
-8.34525 -0.0146735 -4.49213e-05
-8.33591 -0.0147071 -4.50768e-05
-8.32658 -0.0147409 -4.5233e-05
-8.31725 -0.0147747 -4.53899e-05
-8.30792 -0.0148086 -4.55475e-05
-8.29859 -0.0148427 -4.57058e-05
-8.28926 -0.0148768 -4.58649e-05
-8.27994 -0.0149111 -4.60246e-05
-8.27062 -0.0149455 -4.6185e-05
-8.2613 -0.01498 -4.63462e-05
-8.25198 -0.0150146 -4.65081e-05
-8.24266 -0.0150493 -4.66708e-05
-8.23334 -0.0150842 -4.68341e-05
-8.22403 -0.0151191 -4.69983e-05
-8.21472 -0.0151542 -4.71631e-05
-8.2054 -0.0151894 -4.73287e-05
-8.19609 -0.0152247 -4.74951e-05
-8.18679 -0.0152601 -4.76622e-05
-8.17748 -0.0152957 -4.78301e-05
-8.16817 -0.0153313 -4.79987e-05
-8.15887 -0.0153671 -4.81682e-05
-8.14957 -0.015403 -4.83383e-05
-8.14027 -0.0154391 -4.85093e-05
-8.13097 -0.0154752 -4.86811e-05
-8.12167 -0.0155115 -4.88536e-05
-8.11238 -0.0155479 -4.9027e-05
-8.10308 -0.0155844 -4.92011e-05
-8.09379 -0.015621 -4.9376e-05
-8.0845 -0.0156578 -4.95518e-05
-8.07521 -0.0156947 -4.97283e-05
-8.06592 -0.0157317 -4.99057e-05
-8.05664 -0.0157688 -5.00839e-05
-8.04735 -0.0158061 -5.02629e-05
-8.03807 -0.0158435 -5.04428e-05
-8.02879 -0.015881 -5.06235e-05
-8.01951 -0.0159187 -5.0805e-05
-8.01023 -0.0159565 -5.09874e-05
-8.00095 -0.0159944 -5.11706e-05
-7.99168 -0.0160324 -5.13546e-05
-7.9824 -0.0160706 -5.15396e-05
-7.97313 -0.0161089 -5.17254e-05
-7.96386 -0.0161473 -5.19121e-05
-7.95459 -0.0161859 -5.20996e-05
-7.94532 -0.0162246 -5.2288e-05
-7.93606 -0.0162634 -5.24773e-05
-7.92679 -0.0163024 -5.26675e-05
-7.91753 -0.0163415 -5.28586e-05
-7.90827 -0.0163807 -5.30506e-05
-7.89901 -0.0164201 -5.32436e-05
-7.88975 -0.0164596 -5.34374e-05
-7.88049 -0.0164992 -5.36321e-05
-7.87123 -0.016539 -5.38278e-05
-7.86198 -0.0165789 -5.40244e-05
-7.85273 -0.016619 -5.42219e-05
-7.84348 -0.0166592 -5.44203e-05
-7.83423 -0.0166995 -5.46198e-05
-7.82498 -0.01674 -5.48201e-05
-7.81573 -0.0167806 -5.50214e-05
-7.80649 -0.0168214 -5.52237e-05
-7.79724 -0.0168623 -5.5427e-05
-7.788 -0.0169034 -5.56312e-05
-7.77876 -0.0169446 -5.58364e-05
-7.76952 -0.0169859 -5.60426e-05
-7.76028 -0.0170274 -5.62497e-05
-7.75105 -0.0170691 -5.64579e-05
-7.74181 -0.0171109 -5.66671e-05
-7.73258 -0.0171528 -5.68773e-05
-7.72335 -0.0171949 -5.70885e-05
-7.71412 -0.0172371 -5.73007e-05
-7.70489 -0.0172795 -5.7514e-05
-7.69566 -0.017322 -5.77282e-05
-7.68643 -0.0173647 -5.79436e-05
-7.67721 -0.0174076 -5.816e-05
-7.66798 -0.0174506 -5.83774e-05
-7.65876 -0.0174937 -5.85959e-05
-7.64954 -0.017537 -5.88154e-05
-7.64032 -0.0175805 -5.90361e-05
-7.63111 -0.0176241 -5.92578e-05
-7.62189 -0.0176679 -5.94806e-05
-7.61267 -0.0177118 -5.97045e-05
-7.60346 -0.0177559 -5.99294e-05
-7.59425 -0.0178001 -6.01555e-05
-7.58504 -0.0178445 -6.03827e-05
-7.57583 -0.0178891 -6.06111e-05
-7.56662 -0.0179338 -6.08405e-05
-7.55742 -0.0179787 -6.10711e-05
-7.54821 -0.0180238 -6.13028e-05
-7.53901 -0.018069 -6.15357e-05
-7.52981 -0.0181144 -6.17698e-05
-7.5206 -0.0181599 -6.2005e-05
-7.51141 -0.0182057 -6.22413e-05
-7.50221 -0.0182515 -6.24789e-05
-7.49301 -0.0182976 -6.27176e-05
-7.48382 -0.0183438 -6.29575e-05
-7.47462 -0.0183902 -6.31986e-05
-7.46543 -0.0184368 -6.3441e-05
-7.45624 -0.0184835 -6.36845e-05
-7.44705 -0.0185304 -6.39293e-05
-7.43786 -0.0185775 -6.41753e-05
-7.42868 -0.0186248 -6.44225e-05
-7.41949 -0.0186722 -6.4671e-05
-7.41031 -0.0187198 -6.49207e-05
-7.40112 -0.0187676 -6.51717e-05
-7.39194 -0.0188155 -6.54239e-05
-7.38276 -0.0188637 -6.56775e-05
-7.37358 -0.018912 -6.59323e-05
-7.36441 -0.0189605 -6.61884e-05
-7.35523 -0.0190092 -6.64458e-05
-7.34606 -0.019058 -6.67046e-05
-7.33688 -0.0191071 -6.69646e-05
-7.32771 -0.0191563 -6.7226e-05
-7.31854 -0.0192057 -6.74887e-05
-7.30937 -0.0192553 -6.77528e-05
-7.3002 -0.0193051 -6.80182e-05
-7.29104 -0.0193551 -6.8285e-05
-7.28187 -0.0194053 -6.85531e-05
-7.27271 -0.0194556 -6.88226e-05
-7.26355 -0.0195062 -6.90935e-05
-7.25438 -0.0195569 -6.93658e-05
-7.24522 -0.0196078 -6.96395e-05
-7.23607 -0.0196589 -6.99147e-05
-7.22691 -0.0197103 -7.01912e-05
-7.21775 -0.0197618 -7.04692e-05
-7.2086 -0.0198135 -7.07486e-05
-7.19945 -0.0198654 -7.10295e-05
-7.19029 -0.0199175 -7.13119e-05
-7.18114 -0.0199698 -7.15957e-05
-7.17199 -0.0200223 -7.1881e-05
-7.16285 -0.020075 -7.21678e-05
-7.1537 -0.0201279 -7.24561e-05
-7.14455 -0.0201811 -7.27459e-05
-7.13541 -0.0202344 -7.30372e-05
-7.12627 -0.0202879 -7.33301e-05
-7.11713 -0.0203416 -7.36244e-05
-7.10798 -0.0203956 -7.39204e-05
-7.09885 -0.0204497 -7.42179e-05
-7.08971 -0.0205041 -7.4517e-05
-7.08057 -0.0205587 -7.48176e-05
-7.07144 -0.0206135 -7.51199e-05
-7.0623 -0.0206685 -7.54238e-05
-7.05317 -0.0207237 -7.57292e-05
-7.04404 -0.0207791 -7.60363e-05
-7.03491 -0.0208348 -7.63451e-05
-7.02578 -0.0208906 -7.66554e-05
-7.01665 -0.0209467 -7.69675e-05
-7.00753 -0.021003 -7.72812e-05
-6.9984 -0.0210595 -7.75966e-05
-6.98928 -0.0211163 -7.79137e-05
-6.98016 -0.0211733 -7.82324e-05
-6.97103 -0.0212305 -7.85529e-05
-6.96191 -0.0212879 -7.88752e-05
-6.9528 -0.0213456 -7.91991e-05
-6.94368 -0.0214034 -7.95248e-05
-6.93456 -0.0214616 -7.98523e-05
-6.92545 -0.0215199 -8.01816e-05
-6.91633 -0.0215785 -8.05126e-05
-6.90722 -0.0216373 -8.08454e-05
-6.89811 -0.0216963 -8.11801e-05
-6.889 -0.0217556 -8.15165e-05
-6.87989 -0.0218152 -8.18548e-05
-6.87078 -0.0218749 -8.2195e-05
-6.86168 -0.0219349 -8.2537e-05
-6.85257 -0.0219952 -8.28809e-05
-6.84347 -0.0220557 -8.32266e-05
-6.83437 -0.0221164 -8.35743e-05
-6.82526 -0.0221774 -8.39239e-05
-6.81616 -0.0222386 -8.42754e-05
-6.80707 -0.0223001 -8.46288e-05
-6.79797 -0.0223618 -8.49842e-05
-6.78887 -0.0224238 -8.53416e-05
-6.77978 -0.022486 -8.57009e-05
-6.77068 -0.0225485 -8.60622e-05
-6.76159 -0.0226112 -8.64256e-05
-6.7525 -0.0226742 -8.6791e-05
-6.74341 -0.0227374 -8.71584e-05
-6.73432 -0.022801 -8.75278e-05
-6.72523 -0.0228647 -8.78993e-05
-6.71614 -0.0229288 -8.82729e-05
-6.70706 -0.0229931 -8.86486e-05
-6.69797 -0.0230576 -8.90264e-05
-6.68889 -0.0231225 -8.94063e-05
-6.67981 -0.0231875 -8.97884e-05
-6.67072 -0.0232529 -9.01726e-05
-6.66164 -0.0233186 -9.0559e-05
-6.65257 -0.0233845 -9.09475e-05
-6.64349 -0.0234507 -9.13383e-05
-6.63441 -0.0235171 -9.17313e-05
-6.62534 -0.0235839 -9.21265e-05
-6.61626 -0.0236509 -9.25239e-05
-6.60719 -0.0237182 -9.29237e-05
-6.59812 -0.0237858 -9.33257e-05
-6.58905 -0.0238536 -9.373e-05
-6.57998 -0.0239218 -9.41366e-05
-6.57091 -0.0239902 -9.45455e-05
-6.56184 -0.024059 -9.49568e-05
-6.55278 -0.024128 -9.53704e-05
-6.54371 -0.0241973 -9.57865e-05
-6.53465 -0.0242669 -9.62049e-05
-6.52559 -0.0243368 -9.66257e-05
-6.51652 -0.024407 -9.7049e-05
-6.50746 -0.0244775 -9.74747e-05
-6.49841 -0.0245483 -9.79029e-05
-6.48935 -0.0246194 -9.83336e-05
-6.48029 -0.0246908 -9.87668e-05
-6.47123 -0.0247625 -9.92025e-05
-6.46218 -0.0248345 -9.96408e-05
-6.45313 -0.0249068 -0.000100082
-6.44407 -0.0249795 -0.000100525
-6.43502 -0.0250524 -0.000100971
-6.42597 -0.0251257 -0.00010142
-6.41692 -0.0251993 -0.000101871
-6.40788 -0.0252732 -0.000102325
-6.39883 -0.0253474 -0.000102781
-6.38978 -0.0254219 -0.000103241
-6.38074 -0.0254968 -0.000103702
-6.3717 -0.025572 -0.000104167
-6.36265 -0.0256475 -0.000104635
-6.35361 -0.0257234 -0.000105105
-6.34457 -0.0257995 -0.000105578
-6.33553 -0.0258761 -0.000106054
-6.3265 -0.0259529 -0.000106533
-6.31746 -0.0260301 -0.000107014
-6.30842 -0.0261076 -0.000107499
-6.29939 -0.0261855 -0.000107986
-6.29035 -0.0262637 -0.000108476
-6.28132 -0.0263423 -0.000108969
-6.27229 -0.0264212 -0.000109466
-6.26326 -0.0265004 -0.000109965
-6.25423 -0.0265801 -0.000110467
-6.2452 -0.02666 -0.000110972
-6.23618 -0.0267403 -0.000111481
-6.22715 -0.026821 -0.000111992
-6.21813 -0.0269021 -0.000112507
-6.2091 -0.0269835 -0.000113024
-6.20008 -0.0270652 -0.000113545
-6.19106 -0.0271474 -0.000114069
-6.18204 -0.0272299 -0.000114596
-6.17302 -0.0273128 -0.000115127
-6.164 -0.027396 -0.00011566
-6.15498 -0.0274796 -0.000116197
-6.14596 -0.0275636 -0.000116738
-6.13695 -0.027648 -0.000117281
-6.12793 -0.0277328 -0.000117828
-6.11892 -0.027818 -0.000118379
-6.10991 -0.0279035 -0.000118932
-6.1009 -0.0279894 -0.00011949
-6.09189 -0.0280758 -0.00012005
-6.08288 -0.0281625 -0.000120615
-6.07387 -0.0282496 -0.000121182
-6.06486 -0.0283371 -0.000121753
-6.05586 -0.0284251 -0.000122328
-6.04685 -0.0285134 -0.000122907
-6.03785 -0.0286021 -0.000123489
-6.02885 -0.0286913 -0.000124075
-6.01984 -0.0287809 -0.000124664
-6.01084 -0.0288708 -0.000125257
-6.00184 -0.0289612 -0.000125854
-5.99285 -0.029052 -0.000126455
-5.98385 -0.0291433 -0.000127059
-5.97485 -0.029235 -0.000127667
-5.96585 -0.029327 -0.00012828
-5.95686 -0.0294196 -0.000128896
-5.94787 -0.0295125 -0.000129516
-5.93887 -0.0296059 -0.00013014
-5.92988 -0.0296998 -0.000130768
-5.92089 -0.0297941 -0.0001314
-5.9119 -0.0298888 -0.000132036
-5.90291 -0.029984 -0.000132676
-5.89393 -0.0300796 -0.00013332
-5.88494 -0.0301757 -0.000133969
-5.87595 -0.0302722 -0.000134622
-5.86697 -0.0303692 -0.000135278
-5.85798 -0.0304666 -0.00013594
-5.849 -0.0305646 -0.000136605
-5.84002 -0.030663 -0.000137275
-5.83104 -0.0307618 -0.000137949
-5.82206 -0.0308612 -0.000138628
-5.81308 -0.030961 -0.000139311
-5.8041 -0.0310613 -0.000139998
-5.79513 -0.0311621 -0.00014069
-5.78615 -0.0312634 -0.000141387
-5.77718 -0.0313651 -0.000142088
-5.7682 -0.0314674 -0.000142794
-5.75923 -0.0315701 -0.000143505
-5.75026 -0.0316734 -0.00014422
-5.74129 -0.0317771 -0.00014494
-5.73232 -0.0318814 -0.000145665
-5.72335 -0.0319862 -0.000146394
-5.71438 -0.0320915 -0.000147129
-5.70541 -0.0321973 -0.000147868
-5.69645 -0.0323036 -0.000148613
-5.68748 -0.0324105 -0.000149362
-5.67852 -0.0325179 -0.000150116
-5.66955 -0.0326258 -0.000150876
-5.66059 -0.0327342 -0.00015164
-5.65163 -0.0328432 -0.00015241
-5.64267 -0.0329527 -0.000153185
-5.63371 -0.0330628 -0.000153965
-5.62475 -0.0331734 -0.000154751
-5.61579 -0.0332846 -0.000155542
-5.60684 -0.0333963 -0.000156338
-5.59788 -0.0335086 -0.00015714
-5.58893 -0.0336215 -0.000157947
-5.57997 -0.0337349 -0.00015876
-5.57102 -0.0338489 -0.000159578
-5.56207 -0.0339635 -0.000160402
-5.55312 -0.0340787 -0.000161232
-5.54416 -0.0341944 -0.000162067
-5.53522 -0.0343107 -0.000162909
-5.52627 -0.0344276 -0.000163756
-5.51732 -0.0345452 -0.000164609
-5.50837 -0.0346633 -0.000165467
-5.49943 -0.034782 -0.000166332
-5.49048 -0.0349013 -0.000167203
-5.48154 -0.0350213 -0.00016808
-5.4726 -0.0351418 -0.000168963
-5.46365 -0.035263 -0.000169853
-5.45471 -0.0353848 -0.000170748
-5.44577 -0.0355073 -0.00017165
-5.43683 -0.0356304 -0.000172559
-5.4279 -0.0357541 -0.000173473
-5.41896 -0.0358784 -0.000174395
-5.41002 -0.0360034 -0.000175322
-5.40109 -0.0361291 -0.000176257
-5.39215 -0.0362554 -0.000177198
-5.38322 -0.0363824 -0.000178145
-5.37428 -0.03651 -0.0001791
-5.36535 -0.0366384 -0.000180061
-5.35642 -0.0367674 -0.00018103
-5.34749 -0.036897 -0.000182005
-5.33856 -0.0370274 -0.000182987
-5.32963 -0.0371584 -0.000183977
-5.3207 -0.0372902 -0.000184973
-5.31178 -0.0374227 -0.000185977
-5.30285 -0.0375558 -0.000186988
-5.29393 -0.0376897 -0.000188007
-5.285 -0.0378243 -0.000189033
-5.27608 -0.0379596 -0.000190066
-5.26716 -0.0380956 -0.000191107
-5.25824 -0.0382324 -0.000192156
-5.24931 -0.0383699 -0.000193212
-5.24039 -0.0385081 -0.000194276
-5.23148 -0.0386471 -0.000195348
-5.22256 -0.0387869 -0.000196428
-5.21364 -0.0389274 -0.000197516
-5.20472 -0.0390687 -0.000198612
-5.19581 -0.0392107 -0.000199717
-5.18689 -0.0393536 -0.000200829
-5.17798 -0.0394972 -0.00020195
-5.16907 -0.0396416 -0.000203079
-5.16015 -0.0397868 -0.000204217
-5.15124 -0.0399327 -0.000205363
-5.14233 -0.0400795 -0.000206518
-5.13342 -0.0402272 -0.000207681
-5.12451 -0.0403756 -0.000208854
-5.11561 -0.0405248 -0.000210035
-5.1067 -0.0406749 -0.000211225
-5.09779 -0.0408258 -0.000212424
-5.08889 -0.0409776 -0.000213633
-5.07998 -0.0411302 -0.00021485
-5.07108 -0.0412837 -0.000216077
-5.06218 -0.041438 -0.000217314
-5.05327 -0.0415932 -0.00021856
-5.04437 -0.0417493 -0.000219815
-5.03547 -0.0419063 -0.00022108
-5.02657 -0.0420641 -0.000222355
-5.01767 -0.0422229 -0.00022364
-5.00877 -0.0423825 -0.000224935
-4.99988 -0.0425431 -0.00022624
-4.99098 -0.0427046 -0.000227555
-4.98209 -0.042867 -0.000228881
-4.97319 -0.0430303 -0.000230217
-4.9643 -0.0431946 -0.000231563
-4.9554 -0.0433598 -0.00023292
-4.94651 -0.043526 -0.000234287
-4.93762 -0.0436931 -0.000235666
-4.92873 -0.0438613 -0.000237055
-4.91984 -0.0440303 -0.000238456
-4.91095 -0.0442004 -0.000239867
-4.90206 -0.0443715 -0.00024129
-4.89317 -0.0445435 -0.000242724
-4.88429 -0.0447166 -0.00024417
-4.8754 -0.0448907 -0.000245627
-4.86651 -0.0450658 -0.000247096
-4.85763 -0.045242 -0.000248577
-4.84875 -0.0454191 -0.000250069
-4.83986 -0.0455974 -0.000251574
-4.83098 -0.0457767 -0.000253091
-4.8221 -0.045957 -0.000254621
-4.81322 -0.0461385 -0.000256162
-4.80434 -0.046321 -0.000257717
-4.79546 -0.0465046 -0.000259284
-4.78658 -0.0466893 -0.000260864
-4.77771 -0.0468751 -0.000262457
-4.76883 -0.0470621 -0.000264063
-4.75995 -0.0472501 -0.000265682
-4.75108 -0.0474394 -0.000267315
-4.7422 -0.0476297 -0.000268961
-4.73333 -0.0478212 -0.000270621
-4.72446 -0.0480139 -0.000272295
-4.71558 -0.0482078 -0.000273983
-4.70671 -0.0484028 -0.000275685
-4.69784 -0.0485991 -0.000277401
-4.68897 -0.0487965 -0.000279132
-4.6801 -0.0489952 -0.000280877
-4.67123 -0.0491951 -0.000282637
-4.66237 -0.0493962 -0.000284412
-4.6535 -0.0495986 -0.000286202
-4.64463 -0.0498022 -0.000288007
-4.63577 -0.0500071 -0.000289827
-4.6269 -0.0502133 -0.000291664
-4.61804 -0.0504207 -0.000293515
-4.60918 -0.0506295 -0.000295383
-4.60031 -0.0508396 -0.000297267
-4.59145 -0.051051 -0.000299167
-4.58259 -0.0512637 -0.000301083
-4.57373 -0.0514778 -0.000303016
-4.56487 -0.0516933 -0.000304966
-4.55601 -0.0519101 -0.000306933
-4.54716 -0.0521283 -0.000308917
-4.5383 -0.0523479 -0.000310919
-4.52944 -0.0525689 -0.000312938
-4.52059 -0.0527913 -0.000314974
-4.51173 -0.0530152 -0.000317029
-4.50288 -0.0532404 -0.000319102
-4.49402 -0.0534672 -0.000321193
-4.48517 -0.0536954 -0.000323302
-4.47632 -0.0539251 -0.000325431
-4.46747 -0.0541563 -0.000327578
-4.45862 -0.054389 -0.000329745
-4.44977 -0.0546232 -0.000331931
-4.44092 -0.054859 -0.000334137
-4.43207 -0.0550963 -0.000336362
-4.42322 -0.0553352 -0.000338608
-4.41437 -0.0555756 -0.000340874
-4.40553 -0.0558177 -0.000343161
-4.39668 -0.0560613 -0.000345468
-4.38783 -0.0563066 -0.000347797
-4.37899 -0.0565535 -0.000350146
-4.37015 -0.0568021 -0.000352518
-4.3613 -0.0570523 -0.000354911
-4.35246 -0.0573042 -0.000357326
-4.34362 -0.0575578 -0.000359763
-4.33478 -0.0578131 -0.000362223
-4.32594 -0.0580701 -0.000364706
-4.3171 -0.0583289 -0.000367212
-4.30826 -0.0585895 -0.000369742
-4.29942 -0.0588518 -0.000372295
-4.29058 -0.0591159 -0.000374872
-4.28175 -0.0593818 -0.000377473
-4.27291 -0.0596496 -0.000380099
-4.26407 -0.0599192 -0.000382749
-4.25524 -0.0601906 -0.000385425
-4.2464 -0.060464 -0.000388126
-4.23757 -0.0607392 -0.000390853
-4.22874 -0.0610164 -0.000393606
-4.21991 -0.0612954 -0.000396385
-4.21107 -0.0615765 -0.000399191
-4.20224 -0.0618595 -0.000402024
-4.19341 -0.0621445 -0.000404884
-4.18458 -0.0624315 -0.000407772
-4.17575 -0.0627205 -0.000410689
-4.16693 -0.0630116 -0.000413633
-4.1581 -0.0633047 -0.000416606
-4.14927 -0.0636 -0.000419609
-4.14045 -0.0638973 -0.00042264
-4.13162 -0.0641968 -0.000425702
-4.12279 -0.0644984 -0.000428794
-4.11397 -0.0648022 -0.000431916
-4.10515 -0.0651082 -0.00043507
-4.09632 -0.0654164 -0.000438255
-4.0875 -0.0657268 -0.000441471
-4.07868 -0.0660395 -0.00044472
-4.06986 -0.0663545 -0.000448001
-4.06104 -0.0666717 -0.000451316
-4.05222 -0.0669914 -0.000454664
-4.0434 -0.0673133 -0.000458045
-4.03458 -0.0676376 -0.000461462
-4.02576 -0.0679644 -0.000464912
-4.01695 -0.0682935 -0.000468398
-4.00813 -0.0686251 -0.00047192
-3.99931 -0.0689592 -0.000475478
-3.9905 -0.0692958 -0.000479072
-3.98168 -0.0696349 -0.000482704
-3.97287 -0.0699765 -0.000486373
-3.96405 -0.0703207 -0.000490081
-3.95524 -0.0706676 -0.000493826
-3.94643 -0.071017 -0.000497611
-3.93762 -0.0713691 -0.000501436
-3.92881 -0.0717239 -0.000505301
-3.92 -0.0720814 -0.000509207
-3.91119 -0.0724417 -0.000513153
-3.90238 -0.0728047 -0.000517142
-3.89357 -0.0731705 -0.000521173
-3.88476 -0.0735392 -0.000525247
-3.87595 -0.0739107 -0.000529365
-3.86715 -0.0742851 -0.000533527
-3.85834 -0.0746624 -0.000537734
-3.84953 -0.0750427 -0.000541986
-3.84073 -0.075426 -0.000546284
-3.83192 -0.0758123 -0.000550628
-3.82312 -0.0762016 -0.000555021
-3.81432 -0.076594 -0.000559461
-3.80551 -0.0769895 -0.000563949
-3.79671 -0.0773882 -0.000568487
-3.78791 -0.0777901 -0.000573076
-3.77911 -0.0781952 -0.000577714
-3.77031 -0.0786035 -0.000582405
-3.76151 -0.0790152 -0.000587147
-3.75271 -0.0794301 -0.000591943
-3.74391 -0.0798485 -0.000596792
-3.73511 -0.0802702 -0.000601696
-3.72632 -0.0806954 -0.000606655
-3.71752 -0.0811241 -0.00061167
-3.70872 -0.0815562 -0.000616742
-3.69993 -0.081992 -0.000621872
-3.69113 -0.0824313 -0.000627061
-3.68234 -0.0828743 -0.000632308
-3.67355 -0.083321 -0.000637617
-3.66475 -0.0837714 -0.000642986
-3.65596 -0.0842256 -0.000648418
-3.64717 -0.0846835 -0.000653912
-3.63838 -0.0851454 -0.000659471
-3.62958 -0.0856111 -0.000665094
-3.62079 -0.0860808 -0.000670784
-3.612 -0.0865545 -0.00067654
-3.60321 -0.0870322 -0.000682365
-3.59443 -0.087514 -0.000688258
-3.58564 -0.088 -0.000694222
-3.57685 -0.0884901 -0.000700256
-3.56806 -0.0889845 -0.000706363
-3.55928 -0.0894831 -0.000712543
-3.55049 -0.0899861 -0.000718798
-3.5417 -0.0904935 -0.000725128
-3.53292 -0.0910053 -0.000731535
-3.52413 -0.0915216 -0.00073802
-3.51535 -0.0920425 -0.000744585
-3.50657 -0.092568 -0.00075123
-3.49778 -0.0930982 -0.000757956
-3.489 -0.093633 -0.000764766
-3.48022 -0.0941727 -0.00077166
-3.47144 -0.0947172 -0.00077864
-3.46266 -0.0952666 -0.000785706
-3.45388 -0.0958209 -0.000792862
-3.4451 -0.0963803 -0.000800107
-3.43632 -0.0969448 -0.000807444
-3.42754 -0.0975144 -0.000814874
-3.41876 -0.0980892 -0.000822398
-3.40999 -0.0986693 -0.000830018
-3.40121 -0.0992548 -0.000837736
-3.39243 -0.0998456 -0.000845553
-3.38366 -0.100442 -0.00085347
-3.37488 -0.101044 -0.000861491
-3.36611 -0.101651 -0.000869615
-3.35733 -0.102265 -0.000877846
-3.34856 -0.102884 -0.000886184
-3.33979 -0.103509 -0.000894632
-3.33101 -0.104139 -0.000903191
-3.32224 -0.104776 -0.000911864
-3.31347 -0.105419 -0.000920652
-3.3047 -0.106068 -0.000929557
-3.29593 -0.106724 -0.000938582
-3.28716 -0.107385 -0.000947728
-3.27839 -0.108053 -0.000956998
-3.26962 -0.108728 -0.000966393
-3.26085 -0.109409 -0.000975917
-3.25208 -0.110097 -0.00098557
-3.24331 -0.110792 -0.000995356
-3.23455 -0.111493 -0.00100528
-3.22578 -0.112202 -0.00101534
-3.21701 -0.112917 -0.00102553
-3.20825 -0.11364 -0.00103587
-3.19948 -0.11437 -0.00104636
-3.19072 -0.115107 -0.00105699
-3.18195 -0.115852 -0.00106777
-3.17319 -0.116605 -0.00107871
-3.16442 -0.117365 -0.0010898
-3.15566 -0.118132 -0.00110105
-3.1469 -0.118908 -0.00111246
-3.13814 -0.119692 -0.00112403
-3.12938 -0.120484 -0.00113578
-3.12062 -0.121284 -0.00114769
-3.11186 -0.122092 -0.00115978
-3.1031 -0.122909 -0.00117204
-3.09434 -0.123735 -0.00118449
-3.08558 -0.124569 -0.00119712
-3.07682 -0.125412 -0.00120994
-3.06806 -0.126265 -0.00122295
-3.0593 -0.127126 -0.00123615
-3.05055 -0.127997 -0.00124955
-3.04179 -0.128877 -0.00126316
-3.03303 -0.129766 -0.00127697
-3.02428 -0.130665 -0.001291
-3.01552 -0.131575 -0.00130523
-3.00677 -0.132494 -0.00131969
-2.99801 -0.133423 -0.00133437
-2.98926 -0.134362 -0.00134928
-2.9805 -0.135313 -0.00136443
-2.97175 -0.136273 -0.00137981
-2.963 -0.137245 -0.00139543
-2.95425 -0.138227 -0.0014113
-2.9455 -0.139221 -0.00142742
-2.93674 -0.140226 -0.0014438
-2.92799 -0.141242 -0.00146044
-2.91924 -0.14227 -0.00147736
-2.91049 -0.14331 -0.00149454
-2.90174 -0.144362 -0.00151201
-2.89299 -0.145427 -0.00152976
-2.88425 -0.146503 -0.00154781
-2.8755 -0.147593 -0.00156615
-2.86675 -0.148695 -0.0015848
-2.858 -0.149811 -0.00160376
-2.84926 -0.15094 -0.00162304
-2.84051 -0.152082 -0.00164264
-2.83176 -0.153238 -0.00166257
-2.82302 -0.154408 -0.00168285
-2.81427 -0.155592 -0.00170347
-2.80553 -0.156791 -0.00172445
-2.79678 -0.158005 -0.00174579
-2.78804 -0.159233 -0.00176751
-2.7793 -0.160477 -0.0017896
-2.77055 -0.161737 -0.00181208
-2.76181 -0.163012 -0.00183496
-2.75307 -0.164303 -0.00185825
-2.74433 -0.165611 -0.00188195
-2.73559 -0.166935 -0.00190608
-2.72685 -0.168276 -0.00193065
-2.71811 -0.169635 -0.00195566
-2.70937 -0.171011 -0.00198113
-2.70063 -0.172405 -0.00200707
-2.69189 -0.173817 -0.00203348
-2.68315 -0.175248 -0.00206039
-2.67441 -0.176697 -0.0020878
-2.66567 -0.178166 -0.00211572
-2.65693 -0.179655 -0.00214418
-2.6482 -0.181163 -0.00217317
-2.63946 -0.182692 -0.00220272
-2.63072 -0.184242 -0.00223283
-2.62199 -0.185813 -0.00226353
-2.61325 -0.187405 -0.00229483
-2.60452 -0.18902 -0.00232674
-2.59578 -0.190657 -0.00235928
-2.58705 -0.192317 -0.00239246
-2.57831 -0.194 -0.00242631
-2.56958 -0.195707 -0.00246083
-2.56085 -0.197438 -0.00249605
-2.55211 -0.199194 -0.00253199
-2.54338 -0.200975 -0.00256866
-2.53465 -0.202782 -0.00260609
-2.52592 -0.204616 -0.00264429
-2.51719 -0.206476 -0.00268329
-2.50845 -0.208364 -0.0027231
-2.49972 -0.210279 -0.00276376
-2.49099 -0.212224 -0.00280528
-2.48226 -0.214197 -0.00284768
-2.47353 -0.2162 -0.002891
-2.46481 -0.218234 -0.00293526
-2.45608 -0.220299 -0.00298048
-2.44735 -0.222396 -0.0030267
-2.43862 -0.224525 -0.00307394
-2.42989 -0.226688 -0.00312223
-2.42117 -0.228884 -0.00317161
-2.41244 -0.231116 -0.0032221
-2.40371 -0.233382 -0.00327374
-2.39499 -0.235686 -0.00332656
-2.38626 -0.238026 -0.0033806
-2.37753 -0.240404 -0.00343589
-2.36881 -0.242822 -0.00349248
-2.36008 -0.245279 -0.00355041
-2.35136 -0.247777 -0.00360971
-2.34264 -0.250316 -0.00367043
-2.33391 -0.252899 -0.00373261
-2.32519 -0.255525 -0.00379631
-2.31647 -0.258196 -0.00386156
-2.30774 -0.260913 -0.00392843
-2.29902 -0.263678 -0.00399695
-2.2903 -0.26649 -0.0040672
-2.28158 -0.269352 -0.00413922
-2.27286 -0.272265 -0.00421307
-2.26414 -0.275229 -0.00428882
-2.25542 -0.278247 -0.00436653
-2.24669 -0.28132 -0.00444626
-2.23798 -0.284449 -0.00452809
-2.22926 -0.287636 -0.0046121
-2.22054 -0.290882 -0.00469835
-2.21182 -0.294189 -0.00478693
-2.2031 -0.297558 -0.00487792
-2.19438 -0.300992 -0.0049714
-2.18566 -0.304491 -0.00506748
-2.17695 -0.308058 -0.00516624
-2.16823 -0.311695 -0.00526778
-2.15951 -0.315403 -0.00537221
-2.15079 -0.319185 -0.00547964
-2.14208 -0.323043 -0.00559017
-2.13336 -0.326979 -0.00570394
-2.12465 -0.330995 -0.00582107
-2.11593 -0.335093 -0.00594169
-2.10722 -0.339277 -0.00606593
-2.0985 -0.343549 -0.00619394
-2.08979 -0.347911 -0.00632588
-2.08107 -0.352366 -0.00646191
-2.07236 -0.356917 -0.00660219
-2.06365 -0.361567 -0.0067469
-2.05493 -0.36632 -0.00689623
-2.04622 -0.371178 -0.00705038
-2.03751 -0.376144 -0.00720955
-2.0288 -0.381224 -0.00737396
-2.02008 -0.386419 -0.00754384
-2.01137 -0.391735 -0.00771943
-2.00266 -0.397175 -0.007901
-1.99395 -0.402743 -0.00808881
-1.98524 -0.408443 -0.00828314
-1.97653 -0.414282 -0.00848431
-1.96782 -0.420262 -0.00869264
-1.95911 -0.42639 -0.00890846
-1.9504 -0.432671 -0.00913214
-1.94169 -0.43911 -0.00936405
-1.93298 -0.445713 -0.00960462
-1.92427 -0.452487 -0.00985425
-1.91556 -0.459437 -0.0101134
-1.90686 -0.466571 -0.0103826
-1.89815 -0.473895 -0.0106624
-1.88944 -0.481418 -0.0109532
-1.88073 -0.489146 -0.0112558
-1.87203 -0.497089 -0.0115706
-1.86332 -0.505256 -0.0118985
-1.85461 -0.513655 -0.01224
-1.84591 -0.522296 -0.0125961
-1.8372 -0.531189 -0.0129674
-1.8285 -0.540346 -0.013355
-1.81979 -0.549778 -0.0137597
-1.81108 -0.559498 -0.0141826
-1.80238 -0.569518 -0.0146247
-1.79368 -0.579852 -0.0150873
-1.78497 -0.590514 -0.0155716
-1.77627 -0.601521 -0.016079
-1.76756 -0.612888 -0.016611
-1.75886 -0.624634 -0.0171692
-1.75016 -0.636776 -0.0177553
-1.74145 -0.649336 -0.0183712
-1.73275 -0.662334 -0.019019
-1.72405 -0.675793 -0.0197009
-1.71535 -0.689738 -0.0204193
-1.70665 -0.704195 -0.0211769
-1.69794 -0.719192 -0.0219765
-1.68924 -0.734759 -0.0228213
-1.68054 -0.750928 -0.0237148
-1.67184 -0.767735 -0.0246607
-1.66314 -0.785218 -0.0256633
-1.65444 -0.803416 -0.0267271
-1.64574 -0.822375 -0.0278573
-1.63704 -0.842141 -0.0290593
-1.62834 -0.862767 -0.0303395
-1.61964 -0.884309 -0.0317048
-1.61094 -0.906829 -0.0331628
-1.60224 -0.930393 -0.0347221
-1.59354 -0.955075 -0.0363922
-1.58484 -0.980954 -0.038184
-1.57615 -1.00812 -0.0401095
-1.56745 -1.03667 -0.0421823
-1.55875 -1.0667 -0.0444178
-1.55005 -1.09835 -0.0468334
-1.54136 -1.13173 -0.049449
-1.53266 -1.167 -0.0522872
-1.52396 -1.20431 -0.055374
-1.51527 -1.24384 -0.0587393
-1.50657 -1.28581 -0.0624174
-1.49787 -1.33043 -0.0664483
-1.48918 -1.37797 -0.0708786
-1.48048 -1.42872 -0.0757628
-1.47179 -1.483 -0.0811647
-1.46309 -1.54121 -0.0871603
-1.4544 -1.60376 -0.0938397
-1.4457 -1.67117 -0.101311
-1.43701 -1.74402 -0.109703
-1.42831 -1.82299 -0.119175
-1.41962 -1.90887 -0.129919
-1.41092 -2.00261 -0.142173
-1.40223 -2.10531 -0.156234
-1.39354 -2.21832 -0.172474
-1.38484 -2.34325 -0.191367
-1.37615 -2.48208 -0.213521
-1.36746 -2.63723 -0.239731
-1.35876 -2.81172 -0.271048
-1.35007 -3.00936 -0.308884
-1.34138 -3.235 -0.355175
-1.33269 -3.49494 -0.41263
-1.32399 -3.79751 -0.485125
-1.3153 -4.15385 -0.578371
-1.30661 -4.57929 -0.701042
-1.29792 -5.09537 -0.866821
-1.28923 -5.73311 -1.09825
-1.28054 -6.53847 -1.4345
-1.27185 -7.58117 -1.94813
-1.26316 -8.96785 -2.78449
-1.25447 -10.8523 -4.26364
-1.24578 -13.3702 -7.16741
-1.23709 -15.9461 -13.5036
-1.2284 -12.8919 -26.2254
-1.21971 6.38132 -31.5021
-1.21102 16.427 -18.2183
-1.20233 14.9283 -9.29618
-1.19364 12.1985 -5.26888
-1.18495 10.0469 -3.31599
-1.17626 8.46643 -2.25777
-1.16757 7.29085 -1.62906
-1.15888 6.39329 -1.22789
-1.15019 5.68992 -0.957296
-1.14151 5.12584 -0.766576
-1.13282 4.6644 -0.627301
-1.12413 4.28045 -0.52259
-1.11544 3.95631 -0.44193
-1.10676 3.67921 -0.378506
-1.09807 3.43973 -0.32775
-1.08938 3.23078 -0.286508
-1.08069 3.04694 -0.252548
-1.07201 2.88398 -0.224254
-1.06332 2.73857 -0.200435
-1.05463 2.60806 -0.180196
-1.04595 2.49028 -0.162854
-1.03726 2.38347 -0.147883
-1.02858 2.2862 -0.134869
-1.01989 2.19724 -0.123486
-1.0112 2.11559 -0.113472
-1.00252 2.0404 -0.104617
-0.993833 1.97093 -0.0967479
-0.985148 1.90657 -0.0897239
-0.976463 1.84678 -0.0834281
-0.967778 1.7911 -0.0777631
-0.959093 1.73913 -0.0726474
-0.950408 1.6905 -0.068012
-0.941724 1.64493 -0.0637985
-0.933039 1.60213 -0.0599573
-0.924355 1.56186 -0.0564456
-0.915671 1.52391 -0.0532266
-0.906987 1.48809 -0.0502687
-0.898303 1.45424 -0.0475442
-0.889619 1.42219 -0.0450292
-0.880936 1.39181 -0.0427026
-0.872252 1.36298 -0.040546
-0.863569 1.33559 -0.0385431
-0.854886 1.30954 -0.0366795
-0.846202 1.28473 -0.0349427
-0.837519 1.26108 -0.0333212
-0.828837 1.23851 -0.0318049
-0.820154 1.21696 -0.030385
-0.811471 1.19636 -0.0290533
-0.802789 1.17666 -0.0278026
-0.794106 1.15779 -0.0266263
-0.785424 1.13972 -0.0255187
-0.776742 1.12239 -0.0244744
-0.76806 1.10576 -0.0234886
-0.759378 1.0898 -0.0225569
-0.750696 1.07447 -0.0216754
-0.742014 1.05973 -0.0208405
-0.733333 1.04555 -0.0200489
-0.724651 1.03191 -0.0192976
-0.71597 1.01877 -0.0185838
-0.707289 1.00612 -0.017905
-0.698608 0.993927 -0.0172589
-0.689927 0.98217 -0.0166434
-0.681246 0.970831 -0.0160564
-0.672565 0.959888 -0.0154963
-0.663884 0.949326 -0.0149613
-0.655203 0.939126 -0.0144499
-0.646523 0.929272 -0.0139607
-0.637842 0.919751 -0.0134923
-0.629162 0.910548 -0.0130436
-0.620482 0.901649 -0.0126133
-0.611801 0.893042 -0.0122004
-0.603121 0.884717 -0.011804
-0.594441 0.87666 -0.0114231
-0.585761 0.868863 -0.0110569
-0.577081 0.861315 -0.0107045
-0.568402 0.854006 -0.0103653
-0.559722 0.846929 -0.0100385
-0.551042 0.840074 -0.00972341
-0.542363 0.833434 -0.0094195
-0.533684 0.827001 -0.00912617
-0.525004 0.820768 -0.00884288
-0.516325 0.814728 -0.00856912
-0.507646 0.808875 -0.00830441
-0.498967 0.803202 -0.00804831
-0.490288 0.797704 -0.00780039
-0.481609 0.792376 -0.00756025
-0.47293 0.787211 -0.00732751
-0.464251 0.782206 -0.00710183
-0.455572 0.777354 -0.00688286
-0.446893 0.772653 -0.00667029
-0.438215 0.768097 -0.00646382
-0.429536 0.763682 -0.00626316
-0.420858 0.759404 -0.00606804
-0.412179 0.75526 -0.00587821
-0.403501 0.751245 -0.00569342
-0.394822 0.747358 -0.00551344
-0.386144 0.743593 -0.00533805
-0.377466 0.739949 -0.00516705
-0.368788 0.736422 -0.00500023
-0.36011 0.733009 -0.0048374
-0.351432 0.729708 -0.00467839
-0.342754 0.726516 -0.00452302
-0.334076 0.72343 -0.00437113
-0.325398 0.720449 -0.00422256
-0.31672 0.71757 -0.00407716
-0.308042 0.71479 -0.00393478
-0.299364 0.712108 -0.00379529
-0.290687 0.709523 -0.00365855
-0.282009 0.707031 -0.00352444
-0.273331 0.704631 -0.00339284
-0.264654 0.702322 -0.00326362
-0.255976 0.700101 -0.00313668
-0.247299 0.697968 -0.00301191
-0.238621 0.695921 -0.00288919
-0.229944 0.693959 -0.00276844
-0.221266 0.692079 -0.00264956
-0.212589 0.690281 -0.00253244
-0.203912 0.688564 -0.002417
-0.195234 0.686927 -0.00230315
-0.186557 0.685368 -0.0021908
-0.17788 0.683886 -0.00207988
-0.169203 0.682481 -0.0019703
-0.160525 0.681152 -0.00186198
-0.151848 0.679897 -0.00175484
-0.143171 0.678716 -0.00164882
-0.134494 0.677608 -0.00154384
-0.125817 0.676573 -0.00143983
-0.11714 0.67561 -0.00133671
-0.108463 0.674718 -0.00123443
-0.0997855 0.673897 -0.00113291
-0.0911085 0.673146 -0.00103209
-0.0824315 0.672464 -0.000931907
-0.0737544 0.671852 -0.000832294
-0.0650774 0.671309 -0.000733189
-0.0564004 0.670835 -0.000634532
-0.0477234 0.670429 -0.000536262
-0.0390464 0.670091 -0.000438317
-0.0303694 0.66982 -0.000340638
-0.0216924 0.669618 -0.000243166
-0.0130155 0.669483 -0.000145841
-0.00433849 0.669415 -4.86038e-05
0.00433849 0.669415 4.86038e-05
0.0130155 0.669483 0.000145841
0.0216924 0.669618 0.000243166
0.0303694 0.66982 0.000340638
0.0390464 0.670091 0.000438317
0.0477234 0.670429 0.000536262
0.0564004 0.670835 0.000634532
0.0650774 0.671309 0.000733189
0.0737544 0.671852 0.000832294
0.0824315 0.672464 0.000931907
0.0911085 0.673146 0.00103209
0.0997855 0.673897 0.00113291
0.108463 0.674718 0.00123443
0.11714 0.67561 0.00133671
0.125817 0.676573 0.00143983
0.134494 0.677608 0.00154384
0.143171 0.678716 0.00164882
0.151848 0.679897 0.00175484
0.160525 0.681152 0.00186198
0.169203 0.682481 0.0019703
0.17788 0.683886 0.00207988
0.186557 0.685368 0.0021908
0.195234 0.686927 0.00230315
0.203912 0.688564 0.002417
0.212589 0.690281 0.00253244
0.221266 0.692079 0.00264956
0.229944 0.693959 0.00276844
0.238621 0.695921 0.00288919
0.247299 0.697968 0.00301191
0.255976 0.700101 0.00313668
0.264654 0.702322 0.00326362
0.273331 0.704631 0.00339284
0.282009 0.707031 0.00352444
0.290687 0.709523 0.00365855
0.299364 0.712108 0.00379529
0.308042 0.71479 0.00393478
0.31672 0.71757 0.00407716
0.325398 0.720449 0.00422256
0.334076 0.72343 0.00437113
0.342754 0.726516 0.00452302
0.351432 0.729708 0.00467839
0.36011 0.733009 0.0048374
0.368788 0.736422 0.00500023
0.377466 0.739949 0.00516705
0.386144 0.743593 0.00533805
0.394822 0.747358 0.00551344
0.403501 0.751245 0.00569342
0.412179 0.75526 0.00587821
0.420858 0.759404 0.00606804
0.429536 0.763682 0.00626316
0.438215 0.768097 0.00646382
0.446893 0.772653 0.00667029
0.455572 0.777354 0.00688286
0.464251 0.782206 0.00710183
0.47293 0.787211 0.00732751
0.481609 0.792376 0.00756025
0.490288 0.797704 0.00780039
0.498967 0.803202 0.00804831
0.507646 0.808875 0.00830441
0.516325 0.814728 0.00856912
0.525004 0.820768 0.00884288
0.533684 0.827001 0.00912617
0.542363 0.833434 0.0094195
0.551042 0.840074 0.00972341
0.559722 0.846929 0.0100385
0.568402 0.854006 0.0103653
0.577081 0.861315 0.0107045
0.585761 0.868863 0.0110569
0.594441 0.87666 0.0114231
0.603121 0.884717 0.011804
0.611801 0.893042 0.0122004
0.620482 0.901649 0.0126133
0.629162 0.910548 0.0130436
0.637842 0.919751 0.0134923
0.646523 0.929272 0.0139607
0.655203 0.939126 0.0144499
0.663884 0.949326 0.0149613
0.672565 0.959888 0.0154963
0.681246 0.970831 0.0160564
0.689927 0.98217 0.0166434
0.698608 0.993927 0.0172589
0.707289 1.00612 0.017905
0.71597 1.01877 0.0185838
0.724651 1.03191 0.0192976
0.733333 1.04555 0.0200489
0.742014 1.05973 0.0208405
0.750696 1.07447 0.0216754
0.759378 1.0898 0.0225569
0.76806 1.10576 0.0234886
0.776742 1.12239 0.0244744
0.785424 1.13972 0.0255187
0.794106 1.15779 0.0266263
0.802789 1.17666 0.0278026
0.811471 1.19636 0.0290533
0.820154 1.21696 0.030385
0.828837 1.23851 0.0318049
0.837519 1.26108 0.0333212
0.846202 1.28473 0.0349427
0.854886 1.30954 0.0366795
0.863569 1.33559 0.0385431
0.872252 1.36298 0.040546
0.880936 1.39181 0.0427026
0.889619 1.42219 0.0450292
0.898303 1.45424 0.0475442
0.906987 1.48809 0.0502687
0.915671 1.52391 0.0532266
0.924355 1.56186 0.0564456
0.933039 1.60213 0.0599573
0.941724 1.64493 0.0637985
0.950408 1.6905 0.068012
0.959093 1.73913 0.0726474
0.967778 1.7911 0.0777631
0.976463 1.84678 0.0834281
0.985148 1.90657 0.0897239
0.993833 1.97093 0.0967479
1.00252 2.0404 0.104617
1.0112 2.11559 0.113472
1.01989 2.19724 0.123486
1.02858 2.2862 0.134869
1.03726 2.38347 0.147883
1.04595 2.49028 0.162854
1.05463 2.60806 0.180196
1.06332 2.73857 0.200435
1.07201 2.88398 0.224254
1.08069 3.04694 0.252548
1.08938 3.23078 0.286508
1.09807 3.43973 0.32775
1.10676 3.67921 0.378506
1.11544 3.95631 0.44193
1.12413 4.28045 0.52259
1.13282 4.6644 0.627301
1.14151 5.12584 0.766576
1.15019 5.68992 0.957296
1.15888 6.39329 1.22789
1.16757 7.29085 1.62906
1.17626 8.46643 2.25777
1.18495 10.0469 3.31599
1.19364 12.1985 5.26888
1.20233 14.9283 9.29618
1.21102 16.427 18.2183
1.21971 6.38132 31.5021
1.2284 -12.8919 26.2254
1.23709 -15.9461 13.5036
1.24578 -13.3702 7.16741
1.25447 -10.8523 4.26364
1.26316 -8.96785 2.78449
1.27185 -7.58117 1.94813
1.28054 -6.53847 1.4345
1.28923 -5.73311 1.09825
1.29792 -5.09537 0.866821
1.30661 -4.57929 0.701042
1.3153 -4.15385 0.578371
1.32399 -3.79751 0.485125
1.33269 -3.49494 0.41263
1.34138 -3.235 0.355175
1.35007 -3.00936 0.308884
1.35876 -2.81172 0.271048
1.36746 -2.63723 0.239731
1.37615 -2.48208 0.213521
1.38484 -2.34325 0.191367
1.39354 -2.21832 0.172474
1.40223 -2.10531 0.156234
1.41092 -2.00261 0.142173
1.41962 -1.90887 0.129919
1.42831 -1.82299 0.119175
1.43701 -1.74402 0.109703
1.4457 -1.67117 0.101311
1.4544 -1.60376 0.0938397
1.46309 -1.54121 0.0871603
1.47179 -1.483 0.0811647
1.48048 -1.42872 0.0757628
1.48918 -1.37797 0.0708786
1.49787 -1.33043 0.0664483
1.50657 -1.28581 0.0624174
1.51527 -1.24384 0.0587393
1.52396 -1.20431 0.055374
1.53266 -1.167 0.0522872
1.54136 -1.13173 0.049449
1.55005 -1.09835 0.0468334
1.55875 -1.0667 0.0444178
1.56745 -1.03667 0.0421823
1.57615 -1.00812 0.0401095
1.58484 -0.980954 0.038184
1.59354 -0.955075 0.0363922
1.60224 -0.930393 0.0347221
1.61094 -0.906829 0.0331628
1.61964 -0.884309 0.0317048
1.62834 -0.862767 0.0303395
1.63704 -0.842141 0.0290593
1.64574 -0.822375 0.0278573
1.65444 -0.803416 0.0267271
1.66314 -0.785218 0.0256633
1.67184 -0.767735 0.0246607
1.68054 -0.750928 0.0237148
1.68924 -0.734759 0.0228213
1.69794 -0.719192 0.0219765
1.70665 -0.704195 0.0211769
1.71535 -0.689738 0.0204193
1.72405 -0.675793 0.0197009
1.73275 -0.662334 0.019019
1.74145 -0.649336 0.0183712
1.75016 -0.636776 0.0177553
1.75886 -0.624634 0.0171692
1.76756 -0.612888 0.016611
1.77627 -0.601521 0.016079
1.78497 -0.590514 0.0155716
1.79368 -0.579852 0.0150873
1.80238 -0.569518 0.0146247
1.81108 -0.559498 0.0141826
1.81979 -0.549778 0.0137597
1.8285 -0.540346 0.013355
1.8372 -0.531189 0.0129674
1.84591 -0.522296 0.0125961
1.85461 -0.513655 0.01224
1.86332 -0.505256 0.0118985
1.87203 -0.497089 0.0115706
1.88073 -0.489146 0.0112558
1.88944 -0.481418 0.0109532
1.89815 -0.473895 0.0106624
1.90686 -0.466571 0.0103826
1.91556 -0.459437 0.0101134
1.92427 -0.452487 0.00985425
1.93298 -0.445713 0.00960462
1.94169 -0.43911 0.00936405
1.9504 -0.432671 0.00913214
1.95911 -0.42639 0.00890846
1.96782 -0.420262 0.00869264
1.97653 -0.414282 0.00848431
1.98524 -0.408443 0.00828314
1.99395 -0.402743 0.00808881
2.00266 -0.397175 0.007901
2.01137 -0.391735 0.00771943
2.02008 -0.386419 0.00754384
2.0288 -0.381224 0.00737396
2.03751 -0.376144 0.00720955
2.04622 -0.371178 0.00705038
2.05493 -0.36632 0.00689623
2.06365 -0.361567 0.0067469
2.07236 -0.356917 0.00660219
2.08107 -0.352366 0.00646191
2.08979 -0.347911 0.00632588
2.0985 -0.343549 0.00619394
2.10722 -0.339277 0.00606593
2.11593 -0.335093 0.00594169
2.12465 -0.330995 0.00582107
2.13336 -0.326979 0.00570394
2.14208 -0.323043 0.00559017
2.15079 -0.319185 0.00547964
2.15951 -0.315403 0.00537221
2.16823 -0.311695 0.00526778
2.17695 -0.308058 0.00516624
2.18566 -0.304491 0.00506748
2.19438 -0.300992 0.0049714
2.2031 -0.297558 0.00487792
2.21182 -0.294189 0.00478693
2.22054 -0.290882 0.00469835
2.22926 -0.287636 0.0046121
2.23798 -0.284449 0.00452809
2.24669 -0.28132 0.00444626
2.25542 -0.278247 0.00436653
2.26414 -0.275229 0.00428882
2.27286 -0.272265 0.00421307
2.28158 -0.269352 0.00413922
2.2903 -0.26649 0.0040672
2.29902 -0.263678 0.00399695
2.30774 -0.260913 0.00392843
2.31647 -0.258196 0.00386156
2.32519 -0.255525 0.00379631
2.33391 -0.252899 0.00373261
2.34264 -0.250316 0.00367043
2.35136 -0.247777 0.00360971
2.36008 -0.245279 0.00355041
2.36881 -0.242822 0.00349248
2.37753 -0.240404 0.00343589
2.38626 -0.238026 0.0033806
2.39499 -0.235686 0.00332656
2.40371 -0.233382 0.00327374
2.41244 -0.231116 0.0032221
2.42117 -0.228884 0.00317161
2.42989 -0.226688 0.00312223
2.43862 -0.224525 0.00307394
2.44735 -0.222396 0.0030267
2.45608 -0.220299 0.00298048
2.46481 -0.218234 0.00293526
2.47353 -0.2162 0.002891
2.48226 -0.214197 0.00284768
2.49099 -0.212224 0.00280528
2.49972 -0.210279 0.00276376
2.50845 -0.208364 0.0027231
2.51719 -0.206476 0.00268329
2.52592 -0.204616 0.00264429
2.53465 -0.202782 0.00260609
2.54338 -0.200975 0.00256866
2.55211 -0.199194 0.00253199
2.56085 -0.197438 0.00249605
2.56958 -0.195707 0.00246083
2.57831 -0.194 0.00242631
2.58705 -0.192317 0.00239246
2.59578 -0.190657 0.00235928
2.60452 -0.18902 0.00232674
2.61325 -0.187405 0.00229483
2.62199 -0.185813 0.00226353
2.63072 -0.184242 0.00223283
2.63946 -0.182692 0.00220272
2.6482 -0.181163 0.00217317
2.65693 -0.179655 0.00214418
2.66567 -0.178166 0.00211572
2.67441 -0.176697 0.0020878
2.68315 -0.175248 0.00206039
2.69189 -0.173817 0.00203348
2.70063 -0.172405 0.00200707
2.70937 -0.171011 0.00198113
2.71811 -0.169635 0.00195566
2.72685 -0.168276 0.00193065
2.73559 -0.166935 0.00190608
2.74433 -0.165611 0.00188195
2.75307 -0.164303 0.00185825
2.76181 -0.163012 0.00183496
2.77055 -0.161737 0.00181208
2.7793 -0.160477 0.0017896
2.78804 -0.159233 0.00176751
2.79678 -0.158005 0.00174579
2.80553 -0.156791 0.00172445
2.81427 -0.155592 0.00170347
2.82302 -0.154408 0.00168285
2.83176 -0.153238 0.00166257
2.84051 -0.152082 0.00164264
2.84926 -0.15094 0.00162304
2.858 -0.149811 0.00160376
2.86675 -0.148695 0.0015848
2.8755 -0.147593 0.00156615
2.88425 -0.146503 0.00154781
2.89299 -0.145427 0.00152976
2.90174 -0.144362 0.00151201
2.91049 -0.14331 0.00149454
2.91924 -0.14227 0.00147736
2.92799 -0.141242 0.00146044
2.93674 -0.140226 0.0014438
2.9455 -0.139221 0.00142742
2.95425 -0.138227 0.0014113
2.963 -0.137245 0.00139543
2.97175 -0.136273 0.00137981
2.9805 -0.135313 0.00136443
2.98926 -0.134362 0.00134928
2.99801 -0.133423 0.00133437
3.00677 -0.132494 0.00131969
3.01552 -0.131575 0.00130523
3.02428 -0.130665 0.001291
3.03303 -0.129766 0.00127697
3.04179 -0.128877 0.00126316
3.05055 -0.127997 0.00124955
3.0593 -0.127126 0.00123615
3.06806 -0.126265 0.00122295
3.07682 -0.125412 0.00120994
3.08558 -0.124569 0.00119712
3.09434 -0.123735 0.00118449
3.1031 -0.122909 0.00117204
3.11186 -0.122092 0.00115978
3.12062 -0.121284 0.00114769
3.12938 -0.120484 0.00113578
3.13814 -0.119692 0.00112403
3.1469 -0.118908 0.00111246
3.15566 -0.118132 0.00110105
3.16442 -0.117365 0.0010898
3.17319 -0.116605 0.00107871
3.18195 -0.115852 0.00106777
3.19072 -0.115107 0.00105699
3.19948 -0.11437 0.00104636
3.20825 -0.11364 0.00103587
3.21701 -0.112917 0.00102553
3.22578 -0.112202 0.00101534
3.23455 -0.111493 0.00100528
3.24331 -0.110792 0.000995356
3.25208 -0.110097 0.00098557
3.26085 -0.109409 0.000975917
3.26962 -0.108728 0.000966393
3.27839 -0.108053 0.000956998
3.28716 -0.107385 0.000947728
3.29593 -0.106724 0.000938582
3.3047 -0.106068 0.000929557
3.31347 -0.105419 0.000920652
3.32224 -0.104776 0.000911864
3.33101 -0.104139 0.000903191
3.33979 -0.103509 0.000894632
3.34856 -0.102884 0.000886184
3.35733 -0.102265 0.000877846
3.36611 -0.101651 0.000869615
3.37488 -0.101044 0.000861491
3.38366 -0.100442 0.00085347
3.39243 -0.0998456 0.000845553
3.40121 -0.0992548 0.000837736
3.40999 -0.0986693 0.000830018
3.41876 -0.0980892 0.000822398
3.42754 -0.0975144 0.000814874
3.43632 -0.0969448 0.000807444
3.4451 -0.0963803 0.000800107
3.45388 -0.0958209 0.000792862
3.46266 -0.0952666 0.000785706
3.47144 -0.0947172 0.00077864
3.48022 -0.0941727 0.00077166
3.489 -0.093633 0.000764766
3.49778 -0.0930982 0.000757956
3.50657 -0.092568 0.00075123
3.51535 -0.0920425 0.000744585
3.52413 -0.0915216 0.00073802
3.53292 -0.0910053 0.000731535
3.5417 -0.0904935 0.000725128
3.55049 -0.0899861 0.000718798
3.55928 -0.0894831 0.000712543
3.56806 -0.0889845 0.000706363
3.57685 -0.0884901 0.000700256
3.58564 -0.088 0.000694222
3.59443 -0.087514 0.000688258
3.60321 -0.0870322 0.000682365
3.612 -0.0865545 0.00067654
3.62079 -0.0860808 0.000670784
3.62958 -0.0856111 0.000665094
3.63838 -0.0851454 0.000659471
3.64717 -0.0846835 0.000653912
3.65596 -0.0842256 0.000648418
3.66475 -0.0837714 0.000642986
3.67355 -0.083321 0.000637617
3.68234 -0.0828743 0.000632308
3.69113 -0.0824313 0.000627061
3.69993 -0.081992 0.000621872
3.70872 -0.0815562 0.000616742
3.71752 -0.0811241 0.00061167
3.72632 -0.0806954 0.000606655
3.73511 -0.0802702 0.000601696
3.74391 -0.0798485 0.000596792
3.75271 -0.0794301 0.000591943
3.76151 -0.0790152 0.000587147
3.77031 -0.0786035 0.000582405
3.77911 -0.0781952 0.000577714
3.78791 -0.0777901 0.000573076
3.79671 -0.0773882 0.000568487
3.80551 -0.0769895 0.000563949
3.81432 -0.076594 0.000559461
3.82312 -0.0762016 0.000555021
3.83192 -0.0758123 0.000550628
3.84073 -0.075426 0.000546284
3.84953 -0.0750427 0.000541986
3.85834 -0.0746624 0.000537734
3.86715 -0.0742851 0.000533527
3.87595 -0.0739107 0.000529365
3.88476 -0.0735392 0.000525247
3.89357 -0.0731705 0.000521173
3.90238 -0.0728047 0.000517142
3.91119 -0.0724417 0.000513153
3.92 -0.0720814 0.000509207
3.92881 -0.0717239 0.000505301
3.93762 -0.0713691 0.000501436
3.94643 -0.071017 0.000497611
3.95524 -0.0706676 0.000493826
3.96405 -0.0703207 0.000490081
3.97287 -0.0699765 0.000486373
3.98168 -0.0696349 0.000482704
3.9905 -0.0692958 0.000479072
3.99931 -0.0689592 0.000475478
4.00813 -0.0686251 0.00047192
4.01695 -0.0682935 0.000468398
4.02576 -0.0679644 0.000464912
4.03458 -0.0676376 0.000461462
4.0434 -0.0673133 0.000458045
4.05222 -0.0669914 0.000454664
4.06104 -0.0666717 0.000451316
4.06986 -0.0663545 0.000448001
4.07868 -0.0660395 0.00044472
4.0875 -0.0657268 0.000441471
4.09632 -0.0654164 0.000438255
4.10515 -0.0651082 0.00043507
4.11397 -0.0648022 0.000431916
4.12279 -0.0644984 0.000428794
4.13162 -0.0641968 0.000425702
4.14045 -0.0638973 0.00042264
4.14927 -0.0636 0.000419609
4.1581 -0.0633047 0.000416606
4.16693 -0.0630116 0.000413633
4.17575 -0.0627205 0.000410689
4.18458 -0.0624315 0.000407772
4.19341 -0.0621445 0.000404884
4.20224 -0.0618595 0.000402024
4.21107 -0.0615765 0.000399191
4.21991 -0.0612954 0.000396385
4.22874 -0.0610164 0.000393606
4.23757 -0.0607392 0.000390853
4.2464 -0.060464 0.000388126
4.25524 -0.0601906 0.000385425
4.26407 -0.0599192 0.000382749
4.27291 -0.0596496 0.000380099
4.28175 -0.0593818 0.000377473
4.29058 -0.0591159 0.000374872
4.29942 -0.0588518 0.000372295
4.30826 -0.0585895 0.000369742
4.3171 -0.0583289 0.000367212
4.32594 -0.0580701 0.000364706
4.33478 -0.0578131 0.000362223
4.34362 -0.0575578 0.000359763
4.35246 -0.0573042 0.000357326
4.3613 -0.0570523 0.000354911
4.37015 -0.0568021 0.000352518
4.37899 -0.0565535 0.000350146
4.38783 -0.0563066 0.000347797
4.39668 -0.0560613 0.000345468
4.40553 -0.0558177 0.000343161
4.41437 -0.0555756 0.000340874
4.42322 -0.0553352 0.000338608
4.43207 -0.0550963 0.000336362
4.44092 -0.054859 0.000334137
4.44977 -0.0546232 0.000331931
4.45862 -0.054389 0.000329745
4.46747 -0.0541563 0.000327578
4.47632 -0.0539251 0.000325431
4.48517 -0.0536954 0.000323302
4.49402 -0.0534672 0.000321193
4.50288 -0.0532404 0.000319102
4.51173 -0.0530152 0.000317029
4.52059 -0.0527913 0.000314974
4.52944 -0.0525689 0.000312938
4.5383 -0.0523479 0.000310919
4.54716 -0.0521283 0.000308917
4.55601 -0.0519101 0.000306933
4.56487 -0.0516933 0.000304966
4.57373 -0.0514778 0.000303016
4.58259 -0.0512637 0.000301083
4.59145 -0.051051 0.000299167
4.60031 -0.0508396 0.000297267
4.60918 -0.0506295 0.000295383
4.61804 -0.0504207 0.000293515
4.6269 -0.0502133 0.000291664
4.63577 -0.0500071 0.000289827
4.64463 -0.0498022 0.000288007
4.6535 -0.0495986 0.000286202
4.66237 -0.0493962 0.000284412
4.67123 -0.0491951 0.000282637
4.6801 -0.0489952 0.000280877
4.68897 -0.0487965 0.000279132
4.69784 -0.0485991 0.000277401
4.70671 -0.0484028 0.000275685
4.71558 -0.0482078 0.000273983
4.72446 -0.0480139 0.000272295
4.73333 -0.0478212 0.000270621
4.7422 -0.0476297 0.000268961
4.75108 -0.0474394 0.000267315
4.75995 -0.0472501 0.000265682
4.76883 -0.0470621 0.000264063
4.77771 -0.0468751 0.000262457
4.78658 -0.0466893 0.000260864
4.79546 -0.0465046 0.000259284
4.80434 -0.046321 0.000257717
4.81322 -0.0461385 0.000256162
4.8221 -0.045957 0.000254621
4.83098 -0.0457767 0.000253091
4.83986 -0.0455974 0.000251574
4.84875 -0.0454191 0.000250069
4.85763 -0.045242 0.000248577
4.86651 -0.0450658 0.000247096
4.8754 -0.0448907 0.000245627
4.88429 -0.0447166 0.00024417
4.89317 -0.0445435 0.000242724
4.90206 -0.0443715 0.00024129
4.91095 -0.0442004 0.000239867
4.91984 -0.0440303 0.000238456
4.92873 -0.0438613 0.000237055
4.93762 -0.0436931 0.000235666
4.94651 -0.043526 0.000234287
4.9554 -0.0433598 0.00023292
4.9643 -0.0431946 0.000231563
4.97319 -0.0430303 0.000230217
4.98209 -0.042867 0.000228881
4.99098 -0.0427046 0.000227555
4.99988 -0.0425431 0.00022624
5.00877 -0.0423825 0.000224935
5.01767 -0.0422229 0.00022364
5.02657 -0.0420641 0.000222355
5.03547 -0.0419063 0.00022108
5.04437 -0.0417493 0.000219815
5.05327 -0.0415932 0.00021856
5.06218 -0.041438 0.000217314
5.07108 -0.0412837 0.000216077
5.07998 -0.0411302 0.00021485
5.08889 -0.0409776 0.000213633
5.09779 -0.0408258 0.000212424
5.1067 -0.0406749 0.000211225
5.11561 -0.0405248 0.000210035
5.12451 -0.0403756 0.000208854
5.13342 -0.0402272 0.000207681
5.14233 -0.0400795 0.000206518
5.15124 -0.0399327 0.000205363
5.16015 -0.0397868 0.000204217
5.16907 -0.0396416 0.000203079
5.17798 -0.0394972 0.00020195
5.18689 -0.0393536 0.000200829
5.19581 -0.0392107 0.000199717
5.20472 -0.0390687 0.000198612
5.21364 -0.0389274 0.000197516
5.22256 -0.0387869 0.000196428
5.23148 -0.0386471 0.000195348
5.24039 -0.0385081 0.000194276
5.24931 -0.0383699 0.000193212
5.25824 -0.0382324 0.000192156
5.26716 -0.0380956 0.000191107
5.27608 -0.0379596 0.000190066
5.285 -0.0378243 0.000189033
5.29393 -0.0376897 0.000188007
5.30285 -0.0375558 0.000186988
5.31178 -0.0374227 0.000185977
5.3207 -0.0372902 0.000184973
5.32963 -0.0371584 0.000183977
5.33856 -0.0370274 0.000182987
5.34749 -0.036897 0.000182005
5.35642 -0.0367674 0.00018103
5.36535 -0.0366384 0.000180061
5.37428 -0.03651 0.0001791
5.38322 -0.0363824 0.000178145
5.39215 -0.0362554 0.000177198
5.40109 -0.0361291 0.000176257
5.41002 -0.0360034 0.000175322
5.41896 -0.0358784 0.000174395
5.4279 -0.0357541 0.000173473
5.43683 -0.0356304 0.000172559
5.44577 -0.0355073 0.00017165
5.45471 -0.0353848 0.000170748
5.46365 -0.035263 0.000169853
5.4726 -0.0351418 0.000168963
5.48154 -0.0350213 0.00016808
5.49048 -0.0349013 0.000167203
5.49943 -0.034782 0.000166332
5.50837 -0.0346633 0.000165467
5.51732 -0.0345452 0.000164609
5.52627 -0.0344276 0.000163756
5.53522 -0.0343107 0.000162909
5.54416 -0.0341944 0.000162067
5.55312 -0.0340787 0.000161232
5.56207 -0.0339635 0.000160402
5.57102 -0.0338489 0.000159578
5.57997 -0.0337349 0.00015876
5.58893 -0.0336215 0.000157947
5.59788 -0.0335086 0.00015714
5.60684 -0.0333963 0.000156338
5.61579 -0.0332846 0.000155542
5.62475 -0.0331734 0.000154751
5.63371 -0.0330628 0.000153965
5.64267 -0.0329527 0.000153185
5.65163 -0.0328432 0.00015241
5.66059 -0.0327342 0.00015164
5.66955 -0.0326258 0.000150876
5.67852 -0.0325179 0.000150116
5.68748 -0.0324105 0.000149362
5.69645 -0.0323036 0.000148613
5.70541 -0.0321973 0.000147868
5.71438 -0.0320915 0.000147129
5.72335 -0.0319862 0.000146394
5.73232 -0.0318814 0.000145665
5.74129 -0.0317771 0.00014494
5.75026 -0.0316734 0.00014422
5.75923 -0.0315701 0.000143505
5.7682 -0.0314674 0.000142794
5.77718 -0.0313651 0.000142088
5.78615 -0.0312634 0.000141387
5.79513 -0.0311621 0.00014069
5.8041 -0.0310613 0.000139998
5.81308 -0.030961 0.000139311
5.82206 -0.0308612 0.000138628
5.83104 -0.0307618 0.000137949
5.84002 -0.030663 0.000137275
5.849 -0.0305646 0.000136605
5.85798 -0.0304666 0.00013594
5.86697 -0.0303692 0.000135278
5.87595 -0.0302722 0.000134622
5.88494 -0.0301757 0.000133969
5.89393 -0.0300796 0.00013332
5.90291 -0.029984 0.000132676
5.9119 -0.0298888 0.000132036
5.92089 -0.0297941 0.0001314
5.92988 -0.0296998 0.000130768
5.93887 -0.0296059 0.00013014
5.94787 -0.0295125 0.000129516
5.95686 -0.0294196 0.000128896
5.96585 -0.029327 0.00012828
5.97485 -0.029235 0.000127667
5.98385 -0.0291433 0.000127059
5.99285 -0.029052 0.000126455
6.00184 -0.0289612 0.000125854
6.01084 -0.0288708 0.000125257
6.01984 -0.0287809 0.000124664
6.02885 -0.0286913 0.000124075
6.03785 -0.0286021 0.000123489
6.04685 -0.0285134 0.000122907
6.05586 -0.0284251 0.000122328
6.06486 -0.0283371 0.000121753
6.07387 -0.0282496 0.000121182
6.08288 -0.0281625 0.000120615
6.09189 -0.0280758 0.00012005
6.1009 -0.0279894 0.00011949
6.10991 -0.0279035 0.000118932
6.11892 -0.027818 0.000118379
6.12793 -0.0277328 0.000117828
6.13695 -0.027648 0.000117281
6.14596 -0.0275636 0.000116738
6.15498 -0.0274796 0.000116197
6.164 -0.027396 0.00011566
6.17302 -0.0273128 0.000115127
6.18204 -0.0272299 0.000114596
6.19106 -0.0271474 0.000114069
6.20008 -0.0270652 0.000113545
6.2091 -0.0269835 0.000113024
6.21813 -0.0269021 0.000112507
6.22715 -0.026821 0.000111992
6.23618 -0.0267403 0.000111481
6.2452 -0.02666 0.000110972
6.25423 -0.0265801 0.000110467
6.26326 -0.0265004 0.000109965
6.27229 -0.0264212 0.000109466
6.28132 -0.0263423 0.000108969
6.29035 -0.0262637 0.000108476
6.29939 -0.0261855 0.000107986
6.30842 -0.0261076 0.000107499
6.31746 -0.0260301 0.000107014
6.3265 -0.0259529 0.000106533
6.33553 -0.0258761 0.000106054
6.34457 -0.0257995 0.000105578
6.35361 -0.0257234 0.000105105
6.36265 -0.0256475 0.000104635
6.3717 -0.025572 0.000104167
6.38074 -0.0254968 0.000103702
6.38978 -0.0254219 0.000103241
6.39883 -0.0253474 0.000102781
6.40788 -0.0252732 0.000102325
6.41692 -0.0251993 0.000101871
6.42597 -0.0251257 0.00010142
6.43502 -0.0250524 0.000100971
6.44407 -0.0249795 0.000100525
6.45313 -0.0249068 0.000100082
6.46218 -0.0248345 9.96408e-05
6.47123 -0.0247625 9.92025e-05
6.48029 -0.0246908 9.87668e-05
6.48935 -0.0246194 9.83336e-05
6.49841 -0.0245483 9.79029e-05
6.50746 -0.0244775 9.74747e-05
6.51652 -0.024407 9.7049e-05
6.52559 -0.0243368 9.66257e-05
6.53465 -0.0242669 9.62049e-05
6.54371 -0.0241973 9.57865e-05
6.55278 -0.024128 9.53704e-05
6.56184 -0.024059 9.49568e-05
6.57091 -0.0239902 9.45455e-05
6.57998 -0.0239218 9.41366e-05
6.58905 -0.0238536 9.373e-05
6.59812 -0.0237858 9.33257e-05
6.60719 -0.0237182 9.29237e-05
6.61626 -0.0236509 9.25239e-05
6.62534 -0.0235839 9.21265e-05
6.63441 -0.0235171 9.17313e-05
6.64349 -0.0234507 9.13383e-05
6.65257 -0.0233845 9.09475e-05
6.66164 -0.0233186 9.0559e-05
6.67072 -0.0232529 9.01726e-05
6.67981 -0.0231875 8.97884e-05
6.68889 -0.0231225 8.94063e-05
6.69797 -0.0230576 8.90264e-05
6.70706 -0.0229931 8.86486e-05
6.71614 -0.0229288 8.82729e-05
6.72523 -0.0228647 8.78993e-05
6.73432 -0.022801 8.75278e-05
6.74341 -0.0227374 8.71584e-05
6.7525 -0.0226742 8.6791e-05
6.76159 -0.0226112 8.64256e-05
6.77068 -0.0225485 8.60622e-05
6.77978 -0.022486 8.57009e-05
6.78887 -0.0224238 8.53416e-05
6.79797 -0.0223618 8.49842e-05
6.80707 -0.0223001 8.46288e-05
6.81616 -0.0222386 8.42754e-05
6.82526 -0.0221774 8.39239e-05
6.83437 -0.0221164 8.35743e-05
6.84347 -0.0220557 8.32266e-05
6.85257 -0.0219952 8.28809e-05
6.86168 -0.0219349 8.2537e-05
6.87078 -0.0218749 8.2195e-05
6.87989 -0.0218152 8.18548e-05
6.889 -0.0217556 8.15165e-05
6.89811 -0.0216963 8.11801e-05
6.90722 -0.0216373 8.08454e-05
6.91633 -0.0215785 8.05126e-05
6.92545 -0.0215199 8.01816e-05
6.93456 -0.0214616 7.98523e-05
6.94368 -0.0214034 7.95248e-05
6.9528 -0.0213456 7.91991e-05
6.96191 -0.0212879 7.88752e-05
6.97103 -0.0212305 7.85529e-05
6.98016 -0.0211733 7.82324e-05
6.98928 -0.0211163 7.79137e-05
6.9984 -0.0210595 7.75966e-05
7.00753 -0.021003 7.72812e-05
7.01665 -0.0209467 7.69675e-05
7.02578 -0.0208906 7.66554e-05
7.03491 -0.0208348 7.63451e-05
7.04404 -0.0207791 7.60363e-05
7.05317 -0.0207237 7.57292e-05
7.0623 -0.0206685 7.54238e-05
7.07144 -0.0206135 7.51199e-05
7.08057 -0.0205587 7.48176e-05
7.08971 -0.0205041 7.4517e-05
7.09885 -0.0204497 7.42179e-05
7.10798 -0.0203956 7.39204e-05
7.11713 -0.0203416 7.36244e-05
7.12627 -0.0202879 7.33301e-05
7.13541 -0.0202344 7.30372e-05
7.14455 -0.0201811 7.27459e-05
7.1537 -0.0201279 7.24561e-05
7.16285 -0.020075 7.21678e-05
7.17199 -0.0200223 7.1881e-05
7.18114 -0.0199698 7.15957e-05
7.19029 -0.0199175 7.13119e-05
7.19945 -0.0198654 7.10295e-05
7.2086 -0.0198135 7.07486e-05
7.21775 -0.0197618 7.04692e-05
7.22691 -0.0197103 7.01912e-05
7.23607 -0.0196589 6.99147e-05
7.24522 -0.0196078 6.96395e-05
7.25438 -0.0195569 6.93658e-05
7.26355 -0.0195062 6.90935e-05
7.27271 -0.0194556 6.88226e-05
7.28187 -0.0194053 6.85531e-05
7.29104 -0.0193551 6.8285e-05
7.3002 -0.0193051 6.80182e-05
7.30937 -0.0192553 6.77528e-05
7.31854 -0.0192057 6.74887e-05
7.32771 -0.0191563 6.7226e-05
7.33688 -0.0191071 6.69646e-05
7.34606 -0.019058 6.67046e-05
7.35523 -0.0190092 6.64458e-05
7.36441 -0.0189605 6.61884e-05
7.37358 -0.018912 6.59323e-05
7.38276 -0.0188637 6.56775e-05
7.39194 -0.0188155 6.54239e-05
7.40112 -0.0187676 6.51717e-05
7.41031 -0.0187198 6.49207e-05
7.41949 -0.0186722 6.4671e-05
7.42868 -0.0186248 6.44225e-05
7.43786 -0.0185775 6.41753e-05
7.44705 -0.0185304 6.39293e-05
7.45624 -0.0184835 6.36845e-05
7.46543 -0.0184368 6.3441e-05
7.47462 -0.0183902 6.31986e-05
7.48382 -0.0183438 6.29575e-05
7.49301 -0.0182976 6.27176e-05
7.50221 -0.0182515 6.24789e-05
7.51141 -0.0182057 6.22413e-05
7.5206 -0.0181599 6.2005e-05
7.52981 -0.0181144 6.17698e-05
7.53901 -0.018069 6.15357e-05
7.54821 -0.0180238 6.13028e-05
7.55742 -0.0179787 6.10711e-05
7.56662 -0.0179338 6.08405e-05
7.57583 -0.0178891 6.06111e-05
7.58504 -0.0178445 6.03827e-05
7.59425 -0.0178001 6.01555e-05
7.60346 -0.0177559 5.99294e-05
7.61267 -0.0177118 5.97045e-05
7.62189 -0.0176679 5.94806e-05
7.63111 -0.0176241 5.92578e-05
7.64032 -0.0175805 5.90361e-05
7.64954 -0.017537 5.88154e-05
7.65876 -0.0174937 5.85959e-05
7.66798 -0.0174506 5.83774e-05
7.67721 -0.0174076 5.816e-05
7.68643 -0.0173647 5.79436e-05
7.69566 -0.017322 5.77282e-05
7.70489 -0.0172795 5.7514e-05
7.71412 -0.0172371 5.73007e-05
7.72335 -0.0171949 5.70885e-05
7.73258 -0.0171528 5.68773e-05
7.74181 -0.0171109 5.66671e-05
7.75105 -0.0170691 5.64579e-05
7.76028 -0.0170274 5.62497e-05
7.76952 -0.0169859 5.60426e-05
7.77876 -0.0169446 5.58364e-05
7.788 -0.0169034 5.56312e-05
7.79724 -0.0168623 5.5427e-05
7.80649 -0.0168214 5.52237e-05
7.81573 -0.0167806 5.50214e-05
7.82498 -0.01674 5.48201e-05
7.83423 -0.0166995 5.46198e-05
7.84348 -0.0166592 5.44203e-05
7.85273 -0.016619 5.42219e-05
7.86198 -0.0165789 5.40244e-05
7.87123 -0.016539 5.38278e-05
7.88049 -0.0164992 5.36321e-05
7.88975 -0.0164596 5.34374e-05
7.89901 -0.0164201 5.32436e-05
7.90827 -0.0163807 5.30506e-05
7.91753 -0.0163415 5.28586e-05
7.92679 -0.0163024 5.26675e-05
7.93606 -0.0162634 5.24773e-05
7.94532 -0.0162246 5.2288e-05
7.95459 -0.0161859 5.20996e-05
7.96386 -0.0161473 5.19121e-05
7.97313 -0.0161089 5.17254e-05
7.9824 -0.0160706 5.15396e-05
7.99168 -0.0160324 5.13546e-05
8.00095 -0.0159944 5.11706e-05
8.01023 -0.0159565 5.09874e-05
8.01951 -0.0159187 5.0805e-05
8.02879 -0.015881 5.06235e-05
8.03807 -0.0158435 5.04428e-05
8.04735 -0.0158061 5.02629e-05
8.05664 -0.0157688 5.00839e-05
8.06592 -0.0157317 4.99057e-05
8.07521 -0.0156947 4.97283e-05
8.0845 -0.0156578 4.95518e-05
8.09379 -0.015621 4.9376e-05
8.10308 -0.0155844 4.92011e-05
8.11238 -0.0155479 4.9027e-05
8.12167 -0.0155115 4.88536e-05
8.13097 -0.0154752 4.86811e-05
8.14027 -0.0154391 4.85093e-05
8.14957 -0.015403 4.83383e-05
8.15887 -0.0153671 4.81682e-05
8.16817 -0.0153313 4.79987e-05
8.17748 -0.0152957 4.78301e-05
8.18679 -0.0152601 4.76622e-05
8.19609 -0.0152247 4.74951e-05
8.2054 -0.0151894 4.73287e-05
8.21472 -0.0151542 4.71631e-05
8.22403 -0.0151191 4.69983e-05
8.23334 -0.0150842 4.68341e-05
8.24266 -0.0150493 4.66708e-05
8.25198 -0.0150146 4.65081e-05
8.2613 -0.01498 4.63462e-05
8.27062 -0.0149455 4.6185e-05
8.27994 -0.0149111 4.60246e-05
8.28926 -0.0148768 4.58649e-05
8.29859 -0.0148427 4.57058e-05
8.30792 -0.0148086 4.55475e-05
8.31725 -0.0147747 4.53899e-05
8.32658 -0.0147409 4.5233e-05
8.33591 -0.0147071 4.50768e-05
8.34525 -0.0146735 4.49213e-05
8.35458 -0.01464 4.47665e-05
8.36392 -0.0146067 4.46124e-05
8.37326 -0.0145734 4.4459e-05
8.3826 -0.0145402 4.43062e-05
8.39194 -0.0145072 4.41542e-05
8.40128 -0.0144742 4.40028e-05
8.41063 -0.0144414 4.3852e-05
8.41998 -0.0144086 4.3702e-05
8.42933 -0.014376 4.35526e-05
8.43868 -0.0143435 4.34038e-05
8.44803 -0.0143111 4.32557e-05
8.45738 -0.0142788 4.31083e-05
8.46674 -0.0142465 4.29615e-05
8.4761 -0.0142144 4.28153e-05
8.48546 -0.0141824 4.26698e-05
8.49482 -0.0141505 4.2525e-05
8.50418 -0.0141187 4.23807e-05
8.51354 -0.014087 4.22371e-05
8.52291 -0.0140555 4.20941e-05
8.53228 -0.014024 4.19518e-05
8.54165 -0.0139926 4.181e-05
8.55102 -0.0139613 4.16689e-05
8.56039 -0.0139301 4.15284e-05
8.56976 -0.013899 4.13885e-05
8.57914 -0.013868 4.12492e-05
8.58852 -0.0138371 4.11105e-05
8.5979 -0.0138063 4.09724e-05
8.60728 -0.0137756 4.08349e-05
8.61666 -0.013745 4.0698e-05
8.62605 -0.0137145 4.05617e-05
8.63543 -0.0136841 4.0426e-05
8.64482 -0.0136538 4.02908e-05
8.65421 -0.0136236 4.01563e-05
8.6636 -0.0135935 4.00223e-05
8.673 -0.0135634 3.98889e-05
8.68239 -0.0135335 3.97561e-05
8.69179 -0.0135037 3.96238e-05
8.70119 -0.0134739 3.94921e-05
8.71059 -0.0134443 3.9361e-05
8.71999 -0.0134147 3.92304e-05
8.7294 -0.0133852 3.91003e-05
8.7388 -0.0133559 3.89709e-05
8.74821 -0.0133266 3.8842e-05
8.75762 -0.0132974 3.87136e-05
8.76703 -0.0132683 3.85858e-05
8.77644 -0.0132393 3.84585e-05
8.78586 -0.0132104 3.83317e-05
8.79527 -0.0131815 3.82055e-05
8.80469 -0.0131528 3.80798e-05
8.81411 -0.0131242 3.79547e-05
8.82353 -0.0130956 3.78301e-05
8.83296 -0.0130671 3.7706e-05
8.84238 -0.0130387 3.75824e-05
8.85181 -0.0130104 3.74593e-05
8.86124 -0.0129822 3.73368e-05
8.87067 -0.0129541 3.72148e-05
8.8801 -0.0129261 3.70932e-05
8.88954 -0.0128981 3.69722e-05
8.89897 -0.0128703 3.68517e-05
8.90841 -0.0128425 3.67317e-05
8.91785 -0.0128148 3.66122e-05
8.92729 -0.0127872 3.64932e-05
8.93674 -0.0127596 3.63747e-05
8.94618 -0.0127322 3.62567e-05
8.95563 -0.0127048 3.61392e-05
8.96508 -0.0126776 3.60222e-05
8.97453 -0.0126504 3.59056e-05
8.98399 -0.0126233 3.57896e-05
8.99344 -0.0125962 3.5674e-05
9.0029 -0.0125693 3.55589e-05
9.01236 -0.0125424 3.54442e-05
9.02182 -0.0125157 3.53301e-05
9.03128 -0.012489 3.52164e-05
9.04074 -0.0124623 3.51032e-05
9.05021 -0.0124358 3.49904e-05
9.05968 -0.0124093 3.48781e-05
9.06915 -0.0123829 3.47663e-05
9.07862 -0.0123566 3.46549e-05
9.08809 -0.0123304 3.4544e-05
9.09757 -0.0123043 3.44335e-05
9.10705 -0.0122782 3.43235e-05
9.11653 -0.0122522 3.42139e-05
9.12601 -0.0122263 3.41048e-05
9.13549 -0.0122005 3.39961e-05
9.14497 -0.0121747 3.38879e-05
9.15446 -0.0121491 3.37801e-05
9.16395 -0.0121234 3.36727e-05
9.17344 -0.0120979 3.35658e-05
9.18293 -0.0120725 3.34593e-05
9.19243 -0.0120471 3.33533e-05
9.20193 -0.0120218 3.32477e-05
9.21143 -0.0119966 3.31425e-05
9.22093 -0.0119714 3.30377e-05
9.23043 -0.0119463 3.29333e-05
9.23993 -0.0119213 3.28294e-05
9.24944 -0.0118964 3.27259e-05
9.25895 -0.0118716 3.26228e-05
9.26846 -0.0118468 3.25201e-05
9.27797 -0.0118221 3.24178e-05
9.28748 -0.0117974 3.2316e-05
9.297 -0.0117729 3.22145e-05
9.30652 -0.0117484 3.21134e-05
9.31604 -0.011724 3.20128e-05
9.32556 -0.0116996 3.19126e-05
9.33509 -0.0116753 3.18127e-05
9.34461 -0.0116511 3.17133e-05
9.35414 -0.011627 3.16142e-05
9.36367 -0.0116029 3.15155e-05
9.3732 -0.0115789 3.14173e-05
9.38274 -0.011555 3.13194e-05
9.39227 -0.0115312 3.12219e-05
9.40181 -0.0115074 3.11248e-05
9.41135 -0.0114836 3.10281e-05
9.42089 -0.01146 3.09318e-05
9.43044 -0.0114364 3.08358e-05
9.43999 -0.0114129 3.07402e-05
9.44953 -0.0113895 3.0645e-05
9.45908 -0.0113661 3.05502e-05
9.46864 -0.0113428 3.04557e-05
9.47819 -0.0113195 3.03617e-05
9.48775 -0.0112964 3.02679e-05
9.49731 -0.0112732 3.01746e-05
9.50687 -0.0112502 3.00816e-05
9.51643 -0.0112272 2.9989e-05
9.526 -0.0112043 2.98967e-05
9.53556 -0.0111815 2.98048e-05
9.54513 -0.0111587 2.97133e-05
9.5547 -0.011136 2.96221e-05
9.56428 -0.0111133 2.95313e-05
9.57385 -0.0110907 2.94408e-05
9.58343 -0.0110682 2.93507e-05
9.59301 -0.0110457 2.92609e-05
9.60259 -0.0110234 2.91715e-05
9.61217 -0.011001 2.90824e-05
9.62176 -0.0109788 2.89937e-05
9.63135 -0.0109566 2.89053e-05
9.64094 -0.0109344 2.88173e-05
9.65053 -0.0109123 2.87296e-05
9.66012 -0.0108903 2.86422e-05
9.66972 -0.0108684 2.85552e-05
9.67932 -0.0108465 2.84685e-05
9.68892 -0.0108246 2.83821e-05
9.69852 -0.0108029 2.82961e-05
9.70812 -0.0107812 2.82104e-05
9.71773 -0.0107595 2.8125e-05
9.72734 -0.0107379 2.80399e-05
9.73695 -0.0107164 2.79552e-05
9.74657 -0.0106949 2.78708e-05
9.75618 -0.0106735 2.77867e-05
9.7658 -0.0106522 2.7703e-05
9.77542 -0.0106309 2.76196e-05
9.78504 -0.0106097 2.75364e-05
9.79467 -0.0105885 2.74536e-05
9.80429 -0.0105674 2.73712e-05
9.81392 -0.0105463 2.7289e-05
9.82355 -0.0105253 2.72071e-05
9.83318 -0.0105044 2.71256e-05
9.84282 -0.0104835 2.70443e-05
9.85246 -0.0104627 2.69634e-05
9.8621 -0.0104419 2.68828e-05
9.87174 -0.0104212 2.68024e-05
9.88138 -0.0104006 2.67224e-05
9.89103 -0.01038 2.66427e-05
9.90068 -0.0103595 2.65633e-05
9.91033 -0.010339 2.64841e-05
9.91998 -0.0103186 2.64053e-05
9.92964 -0.0102982 2.63268e-05
9.93929 -0.0102779 2.62486e-05
9.94895 -0.0102576 2.61706e-05
9.95862 -0.0102374 2.6093e-05
9.96828 -0.0102173 2.60156e-05
9.97795 -0.0101972 2.59385e-05
9.98761 -0.0101772 2.58618e-05
9.99729 -0.0101572 2.57853e-05
10.007 -0.0101373 2.5709e-05
10.0166 -0.0101174 2.56331e-05
10.0263 -0.0100976 2.55575e-05
10.036 -0.0100778 2.54821e-05
10.0457 -0.0100581 2.5407e-05
10.0554 -0.0100384 2.53322e-05
10.065 -0.0100188 2.52577e-05
10.0747 -0.00999929 2.51834e-05
10.0844 -0.0099798 2.51095e-05
10.0941 -0.00996035 2.50358e-05
10.1038 -0.00994096 2.49623e-05
10.1135 -0.00992162 2.48892e-05
10.1232 -0.00990234 2.48163e-05
10.1329 -0.0098831 2.47437e-05
10.1426 -0.00986392 2.46713e-05
10.1523 -0.00984479 2.45992e-05
10.162 -0.0098257 2.45274e-05
10.1718 -0.00980667 2.44558e-05
10.1815 -0.0097877 2.43845e-05
10.1912 -0.00976877 2.43135e-05
10.2009 -0.00974989 2.42427e-05
10.2106 -0.00973106 2.41722e-05
10.2204 -0.00971229 2.41019e-05
10.2301 -0.00969356 2.40319e-05
10.2398 -0.00967488 2.39622e-05
10.2495 -0.00965625 2.38927e-05
10.2593 -0.00963768 2.38234e-05
10.269 -0.00961915 2.37544e-05
10.2787 -0.00960067 2.36857e-05
10.2885 -0.00958224 2.36172e-05
10.2982 -0.00956385 2.35489e-05
10.308 -0.00954552 2.34809e-05
10.3177 -0.00952724 2.34132e-05
10.3275 -0.009509 2.33457e-05
10.3372 -0.00949081 2.32784e-05
10.347 -0.00947267 2.32114e-05
10.3567 -0.00945458 2.31446e-05
10.3665 -0.00943653 2.30781e-05
10.3763 -0.00941853 2.30118e-05
10.386 -0.00940058 2.29457e-05
10.3958 -0.00938268 2.28799e-05
10.4056 -0.00936482 2.28143e-05
10.4153 -0.00934701 2.27489e-05
10.4251 -0.00932924 2.26838e-05
10.4349 -0.00931153 2.26189e-05
10.4447 -0.00929385 2.25543e-05
10.4545 -0.00927623 2.24899e-05
10.4642 -0.00925865 2.24257e-05
10.474 -0.00924111 2.23617e-05
10.4838 -0.00922363 2.2298e-05
10.4936 -0.00920618 2.22345e-05
10.5034 -0.00918879 2.21712e-05
10.5132 -0.00917143 2.21081e-05
10.523 -0.00915412 2.20453e-05
10.5328 -0.00913686 2.19827e-05
10.5426 -0.00911964 2.19203e-05
10.5524 -0.00910247 2.18581e-05
10.5622 -0.00908534 2.17962e-05
10.572 -0.00906825 2.17344e-05
10.5819 -0.00905121 2.16729e-05
10.5917 -0.00903421 2.16116e-05
10.6015 -0.00901726 2.15506e-05
10.6113 -0.00900035 2.14897e-05
10.6211 -0.00898348 2.14291e-05
10.631 -0.00896666 2.13686e-05
10.6408 -0.00894987 2.13084e-05
10.6506 -0.00893314 2.12484e-05
10.6605 -0.00891644 2.11886e-05
10.6703 -0.00889979 2.1129e-05
10.6801 -0.00888318 2.10696e-05
10.69 -0.00886661 2.10104e-05
10.6998 -0.00885008 2.09515e-05
10.7097 -0.0088336 2.08927e-05
10.7195 -0.00881716 2.08341e-05
10.7294 -0.00880075 2.07758e-05
10.7392 -0.0087844 2.07176e-05
10.7491 -0.00876808 2.06597e-05
10.759 -0.0087518 2.06019e-05
10.7688 -0.00873557 2.05444e-05
10.7787 -0.00871937 2.0487e-05
10.7886 -0.00870322 2.04299e-05
10.7984 -0.00868711 2.03729e-05
10.8083 -0.00867103 2.03162e-05
10.8182 -0.008655 2.02596e-05
10.8281 -0.00863901 2.02033e-05
10.838 -0.00862306 2.01471e-05
10.8478 -0.00860715 2.00911e-05
10.8577 -0.00859128 2.00353e-05
10.8676 -0.00857544 1.99798e-05
10.8775 -0.00855965 1.99244e-05
10.8874 -0.0085439 1.98692e-05
10.8973 -0.00852819 1.98141e-05
10.9072 -0.00851251 1.97593e-05
10.9171 -0.00849688 1.97047e-05
10.927 -0.00848128 1.96502e-05
10.9369 -0.00846572 1.95959e-05
10.9469 -0.0084502 1.95419e-05
10.9568 -0.00843472 1.9488e-05
10.9667 -0.00841928 1.94343e-05
10.9766 -0.00840388 1.93807e-05
10.9865 -0.00838851 1.93274e-05
10.9965 -0.00837319 1.92742e-05
11.0064 -0.0083579 1.92212e-05
11.0163 -0.00834265 1.91684e-05
11.0263 -0.00832743 1.91158e-05
11.0362 -0.00831226 1.90634e-05
11.0461 -0.00829712 1.90111e-05
11.0561 -0.00828201 1.8959e-05
11.066 -0.00826695 1.89071e-05
11.076 -0.00825192 1.88553e-05
11.0859 -0.00823693 1.88038e-05
11.0959 -0.00822198 1.87524e-05
11.1058 -0.00820706 1.87012e-05
11.1158 -0.00819218 1.86501e-05
11.1258 -0.00817733 1.85992e-05
11.1357 -0.00816252 1.85485e-05
11.1457 -0.00814775 1.8498e-05
11.1557 -0.00813302 1.84476e-05
11.1656 -0.00811832 1.83975e-05
11.1756 -0.00810365 1.83474e-05
11.1856 -0.00808902 1.82976e-05
11.1956 -0.00807443 1.82479e-05
11.2056 -0.00805987 1.81984e-05
11.2156 -0.00804535 1.8149e-05
11.2255 -0.00803086 1.80998e-05
11.2355 -0.00801641 1.80508e-05
11.2455 -0.00800199 1.80019e-05
11.2555 -0.00798761 1.79532e-05
11.2655 -0.00797326 1.79047e-05
11.2755 -0.00795895 1.78563e-05
11.2856 -0.00794467 1.78081e-05
11.2956 -0.00793042 1.776e-05
11.3056 -0.00791621 1.77121e-05
11.3156 -0.00790204 1.76644e-05
11.3256 -0.00788789 1.76168e-05
11.3356 -0.00787378 1.75693e-05
11.3457 -0.00785971 1.75221e-05
11.3557 -0.00784567 1.7475e-05
11.3657 -0.00783166 1.7428e-05
11.3758 -0.00781769 1.73812e-05
11.3858 -0.00780375 1.73346e-05
11.3959 -0.00778984 1.72881e-05
11.4059 -0.00777597 1.72417e-05
11.4159 -0.00776213 1.71955e-05
11.426 -0.00774832 1.71495e-05
11.4361 -0.00773454 1.71036e-05
11.4461 -0.0077208 1.70579e-05
11.4562 -0.00770709 1.70123e-05
11.4662 -0.00769341 1.69668e-05
11.4763 -0.00767977 1.69216e-05
11.4864 -0.00766615 1.68764e-05
11.4964 -0.00765257 1.68314e-05
11.5065 -0.00763903 1.67866e-05
11.5166 -0.00762551 1.67419e-05
11.5267 -0.00761202 1.66973e-05
11.5368 -0.00759857 1.66529e-05
11.5469 -0.00758515 1.66086e-05
11.5569 -0.00757176 1.65645e-05
11.567 -0.0075584 1.65205e-05
11.5771 -0.00754507 1.64767e-05
11.5872 -0.00753178 1.6433e-05
11.5973 -0.00751851 1.63895e-05
11.6074 -0.00750528 1.6346e-05
11.6176 -0.00749208 1.63028e-05
11.6277 -0.00747891 1.62596e-05
11.6378 -0.00746576 1.62166e-05
11.6479 -0.00745265 1.61738e-05
11.658 -0.00743957 1.61311e-05
11.6681 -0.00742653 1.60885e-05
11.6783 -0.00741351 1.6046e-05
11.6884 -0.00740052 1.60037e-05
11.6985 -0.00738756 1.59616e-05
11.7087 -0.00737463 1.59195e-05
11.7188 -0.00736173 1.58776e-05
11.729 -0.00734886 1.58359e-05
11.7391 -0.00733602 1.57942e-05
11.7493 -0.00732321 1.57527e-05
11.7594 -0.00731043 1.57114e-05
11.7696 -0.00729768 1.56701e-05
11.7797 -0.00728496 1.5629e-05
11.7899 -0.00727227 1.55881e-05
11.8001 -0.00725961 1.55472e-05
11.8102 -0.00724697 1.55065e-05
11.8204 -0.00723437 1.54659e-05
11.8306 -0.00722179 1.54255e-05
11.8408 -0.00720925 1.53852e-05
11.851 -0.00719673 1.5345e-05
11.8611 -0.00718424 1.53049e-05
11.8713 -0.00717178 1.5265e-05
11.8815 -0.00715935 1.52251e-05
11.8917 -0.00714694 1.51854e-05
11.9019 -0.00713457 1.51459e-05
11.9121 -0.00712222 1.51064e-05
11.9223 -0.0071099 1.50671e-05
11.9325 -0.00709761 1.50279e-05
11.9428 -0.00708535 1.49889e-05
11.953 -0.00707311 1.49499e-05
11.9632 -0.0070609 1.49111e-05
11.9734 -0.00704872 1.48724e-05
11.9837 -0.00703657 1.48338e-05
11.9939 -0.00702444 1.47954e-05
12.0041 -0.00701235 1.4757e-05
12.0144 -0.00700028 1.47188e-05
12.0246 -0.00698823 1.46807e-05
12.0348 -0.00697622 1.46427e-05
12.0451 -0.00696423 1.46049e-05
12.0553 -0.00695227 1.45671e-05
12.0656 -0.00694033 1.45295e-05
12.0759 -0.00692842 1.4492e-05
12.0861 -0.00691654 1.44546e-05
12.0964 -0.00690469 1.44173e-05
12.1066 -0.00689286 1.43802e-05
12.1169 -0.00688105 1.43431e-05
12.1272 -0.00686928 1.43062e-05
12.1375 -0.00685753 1.42694e-05
12.1478 -0.00684581 1.42327e-05
12.158 -0.00683411 1.41961e-05
12.1683 -0.00682244 1.41596e-05
12.1786 -0.00681079 1.41233e-05
12.1889 -0.00679917 1.4087e-05
12.1992 -0.00678758 1.40509e-05
12.2095 -0.00677601 1.40149e-05
12.2198 -0.00676447 1.3979e-05
12.2301 -0.00675296 1.39432e-05
12.2405 -0.00674146 1.39075e-05
12.2508 -0.00673 1.38719e-05
12.2611 -0.00671856 1.38364e-05
12.2714 -0.00670714 1.38011e-05
12.2818 -0.00669575 1.37658e-05
12.2921 -0.00668439 1.37307e-05
12.3024 -0.00667305 1.36956e-05
12.3128 -0.00666174 1.36607e-05
12.3231 -0.00665045 1.36259e-05
12.3335 -0.00663918 1.35911e-05
12.3438 -0.00662794 1.35565e-05
12.3542 -0.00661672 1.3522e-05
12.3645 -0.00660553 1.34876e-05
12.3749 -0.00659437 1.34533e-05
12.3853 -0.00658323 1.34191e-05
12.3956 -0.00657211 1.3385e-05
12.406 -0.00656101 1.3351e-05
12.4164 -0.00654994 1.33172e-05
12.4268 -0.0065389 1.32834e-05
12.4371 -0.00652788 1.32497e-05
12.4475 -0.00651688 1.32161e-05
12.4579 -0.00650591 1.31827e-05
12.4683 -0.00649496 1.31493e-05
12.4787 -0.00648403 1.3116e-05
12.4891 -0.00647313 1.30828e-05
12.4995 -0.00646225 1.30498e-05
12.5099 -0.0064514 1.30168e-05
12.5203 -0.00644056 1.29839e-05
12.5308 -0.00642976 1.29512e-05
12.5412 -0.00641897 1.29185e-05
12.5516 -0.00640821 1.28859e-05
12.562 -0.00639747 1.28534e-05
12.5725 -0.00638675 1.2821e-05
12.5829 -0.00637606 1.27888e-05
12.5934 -0.00636539 1.27566e-05
12.6038 -0.00635475 1.27245e-05
12.6143 -0.00634412 1.26925e-05
12.6247 -0.00633352 1.26606e-05
12.6352 -0.00632294 1.26288e-05
12.6456 -0.00631239 1.25971e-05
12.6561 -0.00630185 1.25655e-05
12.6666 -0.00629134 1.25339e-05
12.677 -0.00628086 1.25025e-05
12.6875 -0.00627039 1.24712e-05
12.698 -0.00625995 1.24399e-05
12.7085 -0.00624952 1.24088e-05
12.719 -0.00623913 1.23777e-05
12.7295 -0.00622875 1.23468e-05
12.74 -0.00621839 1.23159e-05
12.7505 -0.00620806 1.22851e-05
12.761 -0.00619775 1.22544e-05
12.7715 -0.00618746 1.22238e-05
12.782 -0.00617719 1.21933e-05
12.7925 -0.00616694 1.21629e-05
12.803 -0.00615672 1.21326e-05
12.8135 -0.00614652 1.21023e-05
12.8241 -0.00613633 1.20722e-05
12.8346 -0.00612617 1.20421e-05
12.8451 -0.00611604 1.20122e-05
12.8557 -0.00610592 1.19823e-05
12.8662 -0.00609582 1.19525e-05
12.8768 -0.00608575 1.19228e-05
12.8873 -0.00607569 1.18931e-05
12.8979 -0.00606566 1.18636e-05
12.9085 -0.00605565 1.18342e-05
12.919 -0.00604566 1.18048e-05
12.9296 -0.00603568 1.17755e-05
12.9402 -0.00602574 1.17463e-05
12.9508 -0.00601581 1.17172e-05
12.9613 -0.0060059 1.16882e-05
12.9719 -0.00599601 1.16593e-05
12.9825 -0.00598614 1.16304e-05
12.9931 -0.0059763 1.16016e-05
13.0037 -0.00596647 1.15729e-05
13.0143 -0.00595666 1.15443e-05
13.0249 -0.00594688 1.15158e-05
13.0355 -0.00593711 1.14874e-05
13.0462 -0.00592737 1.1459e-05
13.0568 -0.00591764 1.14308e-05
13.0674 -0.00590794 1.14026e-05
13.078 -0.00589825 1.13745e-05
13.0887 -0.00588859 1.13464e-05
13.0993 -0.00587894 1.13185e-05
13.1099 -0.00586932 1.12906e-05
13.1206 -0.00585971 1.12628e-05
13.1312 -0.00585013 1.12351e-05
13.1419 -0.00584056 1.12075e-05
13.1526 -0.00583101 1.118e-05
13.1632 -0.00582149 1.11525e-05
13.1739 -0.00581198 1.11251e-05
13.1846 -0.00580249 1.10978e-05
13.1953 -0.00579302 1.10706e-05
13.2059 -0.00578357 1.10434e-05
13.2166 -0.00577414 1.10163e-05
13.2273 -0.00576473 1.09893e-05
13.238 -0.00575534 1.09624e-05
13.2487 -0.00574596 1.09356e-05
13.2594 -0.00573661 1.09088e-05
13.2701 -0.00572727 1.08821e-05
13.2808 -0.00571796 1.08555e-05
13.2916 -0.00570866 1.08289e-05
13.3023 -0.00569938 1.08025e-05
13.313 -0.00569012 1.07761e-05
13.3237 -0.00568088 1.07498e-05
13.3345 -0.00567166 1.07235e-05
13.3452 -0.00566245 1.06974e-05
13.356 -0.00565327 1.06713e-05
13.3667 -0.0056441 1.06453e-05
13.3775 -0.00563495 1.06193e-05
13.3882 -0.00562582 1.05934e-05
13.399 -0.00561671 1.05676e-05
13.4098 -0.00560762 1.05419e-05
13.4206 -0.00559854 1.05163e-05
13.4313 -0.00558948 1.04907e-05
13.4421 -0.00558044 1.04652e-05
13.4529 -0.00557142 1.04397e-05
13.4637 -0.00556242 1.04144e-05
13.4745 -0.00555343 1.03891e-05
13.4853 -0.00554447 1.03639e-05
13.4961 -0.00553552 1.03387e-05
13.5069 -0.00552658 1.03136e-05
13.5177 -0.00551767 1.02886e-05
13.5286 -0.00550877 1.02637e-05
13.5394 -0.00549989 1.02388e-05
13.5502 -0.00549103 1.0214e-05
13.5611 -0.00548219 1.01893e-05
13.5719 -0.00547336 1.01646e-05
13.5827 -0.00546455 1.014e-05
13.5936 -0.00545576 1.01155e-05
13.6044 -0.00544699 1.0091e-05
13.6153 -0.00543823 1.00666e-05
13.6262 -0.00542949 1.00423e-05
13.637 -0.00542077 1.0018e-05
13.6479 -0.00541206 9.99386e-06
13.6588 -0.00540337 9.96974e-06
13.6697 -0.0053947 9.94568e-06
13.6806 -0.00538605 9.9217e-06
13.6915 -0.00537741 9.89778e-06
13.7024 -0.00536879 9.87392e-06
13.7133 -0.00536018 9.85013e-06
13.7242 -0.0053516 9.82641e-06
13.7351 -0.00534302 9.80275e-06
13.746 -0.00533447 9.77916e-06
13.757 -0.00532593 9.75563e-06
13.7679 -0.00531741 9.73216e-06
13.7788 -0.00530891 9.70876e-06
13.7898 -0.00530042 9.68543e-06
13.8007 -0.00529195 9.66216e-06
13.8117 -0.00528349 9.63895e-06
13.8226 -0.00527506 9.61581e-06
13.8336 -0.00526663 9.59273e-06
13.8445 -0.00525823 9.56971e-06
13.8555 -0.00524984 9.54676e-06
13.8665 -0.00524146 9.52386e-06
13.8775 -0.00523311 9.50104e-06
13.8885 -0.00522476 9.47827e-06
13.8995 -0.00521644 9.45556e-06
13.9105 -0.00520813 9.43292e-06
13.9215 -0.00519984 9.41034e-06
13.9325 -0.00519156 9.38782e-06
13.9435 -0.0051833 9.36536e-06
13.9545 -0.00517505 9.34296e-06
13.9655 -0.00516682 9.32063e-06
13.9766 -0.0051586 9.29835e-06
13.9876 -0.0051504 9.27613e-06
13.9986 -0.00514222 9.25398e-06
14.0097 -0.00513405 9.23188e-06
14.0207 -0.0051259 9.20984e-06
14.0318 -0.00511776 9.18787e-06
14.0429 -0.00510964 9.16595e-06
14.0539 -0.00510153 9.14409e-06
14.065 -0.00509344 9.12229e-06
14.0761 -0.00508537 9.10055e-06
14.0872 -0.00507731 9.07887e-06
14.0982 -0.00506926 9.05724e-06
14.1093 -0.00506123 9.03568e-06
14.1204 -0.00505322 9.01417e-06
14.1316 -0.00504522 8.99272e-06
14.1427 -0.00503723 8.97132e-06
14.1538 -0.00502926 8.94999e-06
14.1649 -0.00502131 8.92871e-06
14.176 -0.00501337 8.90749e-06
14.1872 -0.00500544 8.88632e-06
14.1983 -0.00499753 8.86521e-06
14.2095 -0.00498964 8.84416e-06
14.2206 -0.00498175 8.82316e-06
14.2318 -0.00497389 8.80222e-06
14.2429 -0.00496604 8.78133e-06
14.2541 -0.0049582 8.7605e-06
14.2653 -0.00495038 8.73973e-06
14.2765 -0.00494257 8.71901e-06
14.2876 -0.00493477 8.69834e-06
14.2988 -0.004927 8.67774e-06
14.31 -0.00491923 8.65718e-06
14.3212 -0.00491148 8.63668e-06
14.3324 -0.00490374 8.61623e-06
14.3437 -0.00489602 8.59584e-06
14.3549 -0.00488832 8.5755e-06
14.3661 -0.00488062 8.55521e-06
14.3773 -0.00487294 8.53498e-06
14.3886 -0.00486528 8.5148e-06
14.3998 -0.00485763 8.49468e-06
14.4111 -0.00484999 8.47461e-06
14.4223 -0.00484237 8.45458e-06
14.4336 -0.00483476 8.43462e-06
14.4449 -0.00482716 8.4147e-06
14.4561 -0.00481958 8.39484e-06
14.4674 -0.00481201 8.37503e-06
14.4787 -0.00480446 8.35527e-06
14.49 -0.00479692 8.33556e-06
14.5013 -0.00478939 8.3159e-06
14.5126 -0.00478188 8.2963e-06
14.5239 -0.00477438 8.27675e-06
14.5352 -0.0047669 8.25724e-06
14.5466 -0.00475942 8.23779e-06
14.5579 -0.00475197 8.21839e-06
14.5692 -0.00474452 8.19904e-06
14.5806 -0.00473709 8.17974e-06
14.5919 -0.00472967 8.16048e-06
14.6033 -0.00472227 8.14128e-06
14.6146 -0.00471488 8.12213e-06
14.626 -0.0047075 8.10303e-06
14.6374 -0.00470013 8.08398e-06
14.6488 -0.00469278 8.06497e-06
14.6602 -0.00468544 8.04602e-06
14.6716 -0.00467812 8.02712e-06
14.683 -0.0046708 8.00826e-06
14.6944 -0.00466351 7.98945e-06
14.7058 -0.00465622 7.97069e-06
14.7172 -0.00464895 7.95198e-06
14.7286 -0.00464169 7.93332e-06
14.7401 -0.00463444 7.9147e-06
14.7515 -0.0046272 7.89613e-06
14.7629 -0.00461998 7.87761e-06
14.7744 -0.00461277 7.85914e-06
14.7858 -0.00460558 7.84071e-06
14.7973 -0.00459839 7.82234e-06
14.8088 -0.00459122 7.804e-06
14.8203 -0.00458406 7.78572e-06
14.8317 -0.00457692 7.76748e-06
14.8432 -0.00456979 7.74929e-06
14.8547 -0.00456267 7.73114e-06
14.8662 -0.00455556 7.71304e-06
14.8778 -0.00454846 7.69499e-06
14.8893 -0.00454138 7.67698e-06
14.9008 -0.00453431 7.65902e-06
14.9123 -0.00452725 7.64111e-06
14.9239 -0.00452021 7.62323e-06
14.9354 -0.00451317 7.60541e-06
14.947 -0.00450615 7.58763e-06
14.9585 -0.00449914 7.56989e-06
14.9701 -0.00449214 7.5522e-06
14.9817 -0.00448516 7.53456e-06
14.9933 -0.00447819 7.51695e-06
15.0048 -0.00447123 7.4994e-06
15.0164 -0.00446428 7.48188e-06
15.028 -0.00445734 7.46441e-06
15.0397 -0.00445042 7.44699e-06
15.0513 -0.0044435 7.42961e-06
15.0629 -0.0044366 7.41227e-06
15.0745 -0.00442972 7.39497e-06
15.0862 -0.00442284 7.37772e-06
15.0978 -0.00441597 7.36051e-06
15.1095 -0.00440912 7.34335e-06
15.1211 -0.00440228 7.32622e-06
15.1328 -0.00439545 7.30914e-06
15.1445 -0.00438863 7.29211e-06
15.1561 -0.00438182 7.27511e-06
15.1678 -0.00437503 7.25816e-06
15.1795 -0.00436825 7.24125e-06
15.1912 -0.00436147 7.22438e-06
15.2029 -0.00435471 7.20755e-06
15.2147 -0.00434796 7.19077e-06
15.2264 -0.00434123 7.17403e-06
15.2381 -0.0043345 7.15732e-06
15.2499 -0.00432779 7.14066e-06
15.2616 -0.00432108 7.12404e-06
15.2734 -0.00431439 7.10746e-06
15.2851 -0.00430771 7.09093e-06
15.2969 -0.00430104 7.07443e-06
15.3087 -0.00429438 7.05797e-06
15.3205 -0.00428773 7.04156e-06
15.3323 -0.0042811 7.02518e-06
15.3441 -0.00427447 7.00885e-06
15.3559 -0.00426786 6.99255e-06
15.3677 -0.00426126 6.9763e-06
15.3795 -0.00425466 6.96008e-06
15.3913 -0.00424808 6.9439e-06
15.4032 -0.00424151 6.92777e-06
15.415 -0.00423495 6.91167e-06
15.4269 -0.00422841 6.89561e-06
15.4388 -0.00422187 6.8796e-06
15.4506 -0.00421534 6.86362e-06
15.4625 -0.00420883 6.84768e-06
15.4744 -0.00420232 6.83177e-06
15.4863 -0.00419583 6.81591e-06
15.4982 -0.00418934 6.80008e-06
15.5101 -0.00418287 6.7843e-06
15.522 -0.00417641 6.76855e-06
15.534 -0.00416996 6.75284e-06
15.5459 -0.00416352 6.73717e-06
15.5578 -0.00415709 6.72153e-06
15.5698 -0.00415067 6.70594e-06
15.5818 -0.00414426 6.69038e-06
15.5937 -0.00413786 6.67486e-06
15.6057 -0.00413147 6.65937e-06
15.6177 -0.00412509 6.64392e-06
15.6297 -0.00411872 6.62851e-06
15.6417 -0.00411236 6.61314e-06
15.6537 -0.00410602 6.59781e-06
15.6657 -0.00409968 6.58251e-06
15.6777 -0.00409335 6.56724e-06
15.6898 -0.00408704 6.55202e-06
15.7018 -0.00408073 6.53683e-06
15.7139 -0.00407443 6.52167e-06
15.7259 -0.00406815 6.50656e-06
15.738 -0.00406187 6.49147e-06
15.7501 -0.0040556 6.47643e-06
15.7622 -0.00404935 6.46142e-06
15.7743 -0.0040431 6.44644e-06
15.7864 -0.00403687 6.4315e-06
15.7985 -0.00403064 6.4166e-06
15.8106 -0.00402442 6.40173e-06
15.8228 -0.00401822 6.3869e-06
15.8349 -0.00401202 6.3721e-06
15.8471 -0.00400583 6.35734e-06
15.8592 -0.00399966 6.34261e-06
15.8714 -0.00399349 6.32792e-06
15.8836 -0.00398733 6.31326e-06
15.8957 -0.00398118 6.29863e-06
15.9079 -0.00397504 6.28404e-06
15.9202 -0.00396892 6.26949e-06
15.9324 -0.0039628 6.25497e-06
15.9446 -0.00395669 6.24048e-06
15.9568 -0.00395059 6.22602e-06
15.9691 -0.0039445 6.2116e-06
15.9813 -0.00393842 6.19722e-06
15.9936 -0.00393234 6.18286e-06
16.0058 -0.00392628 6.16854e-06
16.0181 -0.00392023 6.15426e-06
16.0304 -0.00391419 6.14001e-06
16.0427 -0.00390815 6.12579e-06
16.055 -0.00390213 6.1116e-06
16.0673 -0.00389611 6.09744e-06
16.0797 -0.00389011 6.08332e-06
16.092 -0.00388411 6.06923e-06
16.1043 -0.00387812 6.05518e-06
16.1167 -0.00387214 6.04115e-06
16.1291 -0.00386617 6.02716e-06
16.1414 -0.00386021 6.0132e-06
16.1538 -0.00385426 5.99928e-06
16.1662 -0.00384832 5.98538e-06
16.1786 -0.00384239 5.97152e-06
16.191 -0.00383646 5.95769e-06
16.2035 -0.00383055 5.94389e-06
16.2159 -0.00382464 5.93012e-06
16.2284 -0.00381874 5.91638e-06
16.2408 -0.00381285 5.90268e-06
16.2533 -0.00380697 5.889e-06
16.2658 -0.0038011 5.87536e-06
16.2782 -0.00379524 5.86175e-06
16.2907 -0.00378939 5.84817e-06
16.3032 -0.00378354 5.83462e-06
16.3158 -0.00377771 5.8211e-06
16.3283 -0.00377188 5.80761e-06
16.3408 -0.00376606 5.79415e-06
16.3534 -0.00376025 5.78073e-06
16.3659 -0.00375445 5.76733e-06
16.3785 -0.00374866 5.75396e-06
16.3911 -0.00374287 5.74062e-06
16.4037 -0.0037371 5.72732e-06
16.4163 -0.00373133 5.71404e-06
16.4289 -0.00372557 5.70079e-06
16.4415 -0.00371982 5.68757e-06
16.4541 -0.00371408 5.67439e-06
16.4668 -0.00370835 5.66123e-06
16.4794 -0.00370262 5.6481e-06
16.4921 -0.0036969 5.635e-06
16.5048 -0.0036912 5.62193e-06
16.5175 -0.0036855 5.60889e-06
16.5302 -0.0036798 5.59587e-06
16.5429 -0.00367412 5.58289e-06
16.5556 -0.00366844 5.56993e-06
16.5683 -0.00366278 5.55701e-06
16.5811 -0.00365712 5.54411e-06
16.5938 -0.00365147 5.53124e-06
16.6066 -0.00364582 5.5184e-06
16.6194 -0.00364019 5.50559e-06
16.6322 -0.00363456 5.4928e-06
16.645 -0.00362894 5.48005e-06
16.6578 -0.00362333 5.46732e-06
16.6706 -0.00361773 5.45462e-06
16.6835 -0.00361213 5.44195e-06
16.6963 -0.00360654 5.4293e-06
16.7092 -0.00360096 5.41669e-06
16.7221 -0.00359539 5.4041e-06
16.7349 -0.00358983 5.39154e-06
16.7478 -0.00358427 5.379e-06
16.7607 -0.00357872 5.36649e-06
16.7737 -0.00357318 5.35401e-06
16.7866 -0.00356765 5.34156e-06
16.7995 -0.00356212 5.32913e-06
16.8125 -0.00355661 5.31673e-06
16.8255 -0.0035511 5.30436e-06
16.8385 -0.00354559 5.29202e-06
16.8514 -0.0035401 5.2797e-06
16.8645 -0.00353461 5.2674e-06
16.8775 -0.00352913 5.25514e-06
16.8905 -0.00352366 5.2429e-06
16.9035 -0.00351819 5.23068e-06
16.9166 -0.00351274 5.2185e-06
16.9297 -0.00350729 5.20633e-06
16.9428 -0.00350184 5.1942e-06
16.9559 -0.00349641 5.18209e-06
16.969 -0.00349098 5.17e-06
16.9821 -0.00348556 5.15794e-06
16.9952 -0.00348014 5.14591e-06
17.0084 -0.00347474 5.1339e-06
17.0215 -0.00346934 5.12192e-06
17.0347 -0.00346395 5.10996e-06
17.0479 -0.00345856 5.09803e-06
17.0611 -0.00345318 5.08613e-06
17.0743 -0.00344781 5.07425e-06
17.0875 -0.00344245 5.06239e-06
17.1008 -0.00343709 5.05056e-06
17.114 -0.00343174 5.03875e-06
17.1273 -0.0034264 5.02697e-06
17.1406 -0.00342106 5.01521e-06
17.1539 -0.00341573 5.00348e-06
17.1672 -0.00341041 4.99177e-06
17.1805 -0.0034051 4.98008e-06
17.1939 -0.00339979 4.96842e-06
17.2072 -0.00339449 4.95679e-06
17.2206 -0.00338919 4.94517e-06
17.234 -0.0033839 4.93359e-06
17.2474 -0.00337862 4.92202e-06
17.2608 -0.00337335 4.91048e-06
17.2742 -0.00336808 4.89896e-06
17.2876 -0.00336282 4.88747e-06
17.3011 -0.00335757 4.876e-06
17.3146 -0.00335232 4.86455e-06
17.3281 -0.00334708 4.85313e-06
17.3416 -0.00334184 4.84173e-06
17.3551 -0.00333661 4.83035e-06
17.3686 -0.00333139 4.819e-06
17.3821 -0.00332618 4.80767e-06
17.3957 -0.00332097 4.79636e-06
17.4093 -0.00331576 4.78508e-06
17.4229 -0.00331057 4.77381e-06
17.4365 -0.00330538 4.76257e-06
17.4501 -0.00330019 4.75136e-06
17.4637 -0.00329502 4.74016e-06
17.4774 -0.00328985 4.72899e-06
17.491 -0.00328468 4.71784e-06
17.5047 -0.00327952 4.70671e-06
17.5184 -0.00327437 4.69561e-06
17.5321 -0.00326922 4.68452e-06
17.5459 -0.00326408 4.67346e-06
17.5596 -0.00325895 4.66242e-06
17.5734 -0.00325382 4.6514e-06
17.5872 -0.0032487 4.64041e-06
17.601 -0.00324358 4.62943e-06
17.6148 -0.00323847 4.61848e-06
17.6286 -0.00323337 4.60755e-06
17.6425 -0.00322827 4.59664e-06
17.6563 -0.00322318 4.58575e-06
17.6702 -0.00321809 4.57488e-06
17.6841 -0.00321301 4.56403e-06
17.698 -0.00320794 4.5532e-06
17.712 -0.00320287 4.5424e-06
17.7259 -0.0031978 4.53161e-06
17.7399 -0.00319275 4.52085e-06
17.7539 -0.00318769 4.51011e-06
17.7679 -0.00318265 4.49939e-06
17.7819 -0.00317761 4.48868e-06
17.7959 -0.00317257 4.478e-06
17.81 -0.00316754 4.46734e-06
17.8241 -0.00316252 4.4567e-06
17.8382 -0.0031575 4.44608e-06
17.8523 -0.00315249 4.43548e-06
17.8664 -0.00314748 4.4249e-06
17.8805 -0.00314248 4.41434e-06
17.8947 -0.00313748 4.40379e-06
17.9089 -0.00313249 4.39327e-06
17.9231 -0.0031275 4.38277e-06
17.9373 -0.00312252 4.37229e-06
17.9516 -0.00311754 4.36183e-06
17.9658 -0.00311257 4.35138e-06
17.9801 -0.00310761 4.34096e-06
17.9944 -0.00310265 4.33055e-06
18.0087 -0.00309769 4.32017e-06
18.0231 -0.00309274 4.3098e-06
18.0374 -0.0030878 4.29945e-06
18.0518 -0.00308286 4.28912e-06
18.0662 -0.00307792 4.27881e-06
18.0806 -0.00307299 4.26852e-06
18.0951 -0.00306807 4.25825e-06
18.1095 -0.00306315 4.24799e-06
18.124 -0.00305823 4.23776e-06
18.1385 -0.00305332 4.22754e-06
18.153 -0.00304842 4.21734e-06
18.1676 -0.00304351 4.20716e-06
18.1821 -0.00303862 4.19699e-06
18.1967 -0.00303373 4.18685e-06
18.2113 -0.00302884 4.17672e-06
18.226 -0.00302396 4.16661e-06
18.2406 -0.00301908 4.15652e-06
18.2553 -0.00301421 4.14644e-06
18.27 -0.00300934 4.13639e-06
18.2847 -0.00300447 4.12635e-06
18.2994 -0.00299961 4.11632e-06
18.3142 -0.00299476 4.10632e-06
18.329 -0.00298991 4.09633e-06
18.3438 -0.00298506 4.08636e-06
18.3586 -0.00298022 4.07641e-06
18.3735 -0.00297538 4.06647e-06
18.3883 -0.00297055 4.05655e-06
18.4032 -0.00296572 4.04665e-06
18.4182 -0.00296089 4.03676e-06
18.4331 -0.00295607 4.02689e-06
18.4481 -0.00295126 4.01704e-06
18.4631 -0.00294644 4.0072e-06
18.4781 -0.00294163 3.99738e-06
18.4931 -0.00293683 3.98758e-06
18.5082 -0.00293203 3.97779e-06
18.5233 -0.00292723 3.96801e-06
18.5384 -0.00292244 3.95826e-06
18.5536 -0.00291765 3.94852e-06
18.5687 -0.00291286 3.93879e-06
18.5839 -0.00290808 3.92908e-06
18.5992 -0.0029033 3.91939e-06
18.6144 -0.00289853 3.90971e-06
18.6297 -0.00289376 3.90005e-06
18.645 -0.00288899 3.8904e-06
18.6603 -0.00288422 3.88077e-06
18.6757 -0.00287946 3.87115e-06
18.691 -0.00287471 3.86155e-06
18.7064 -0.00286995 3.85196e-06
18.7219 -0.0028652 3.84239e-06
18.7373 -0.00286046 3.83283e-06
18.7528 -0.00285571 3.82328e-06
18.7683 -0.00285097 3.81375e-06
18.7839 -0.00284623 3.80424e-06
18.7995 -0.0028415 3.79474e-06
18.8151 -0.00283677 3.78525e-06
18.8307 -0.00283204 3.77578e-06
18.8464 -0.00282732 3.76632e-06
18.8621 -0.00282259 3.75688e-06
18.8778 -0.00281788 3.74745e-06
18.8935 -0.00281316 3.73803e-06
18.9093 -0.00280845 3.72863e-06
18.9251 -0.00280374 3.71924e-06
18.941 -0.00279903 3.70986e-06
18.9568 -0.00279432 3.70049e-06
18.9727 -0.00278962 3.69114e-06
18.9887 -0.00278492 3.68181e-06
19.0046 -0.00278022 3.67248e-06
19.0206 -0.00277553 3.66317e-06
19.0367 -0.00277083 3.65387e-06
19.0527 -0.00276614 3.64459e-06
19.0688 -0.00276146 3.63531e-06
19.085 -0.00275677 3.62605e-06
19.1011 -0.00275209 3.6168e-06
19.1173 -0.00274741 3.60756e-06
19.1336 -0.00274273 3.59834e-06
19.1499 -0.00273805 3.58913e-06
19.1662 -0.00273337 3.57992e-06
19.1825 -0.0027287 3.57073e-06
19.1989 -0.00272403 3.56156e-06
19.2153 -0.00271936 3.55239e-06
19.2317 -0.00271469 3.54323e-06
19.2482 -0.00271002 3.53409e-06
19.2647 -0.00270536 3.52496e-06
19.2813 -0.0027007 3.51583e-06
19.2979 -0.00269603 3.50672e-06
19.3145 -0.00269137 3.49762e-06
19.3312 -0.00268671 3.48853e-06
19.3479 -0.00268206 3.47945e-06
19.3647 -0.0026774 3.47038e-06
19.3814 -0.00267274 3.46132e-06
19.3983 -0.00266809 3.45227e-06
19.4151 -0.00266344 3.44323e-06
19.4321 -0.00265878 3.4342e-06
19.449 -0.00265413 3.42518e-06
19.466 -0.00264948 3.41617e-06
19.483 -0.00264483 3.40717e-06
19.5001 -0.00264018 3.39818e-06
19.5173 -0.00263553 3.38919e-06
19.5344 -0.00263088 3.38022e-06
19.5516 -0.00262624 3.37125e-06
19.5689 -0.00262159 3.36229e-06
19.5862 -0.00261694 3.35334e-06
19.6035 -0.00261229 3.3444e-06
19.6209 -0.00260764 3.33547e-06
19.6384 -0.002603 3.32655e-06
19.6559 -0.00259835 3.31763e-06
19.6734 -0.0025937 3.30872e-06
19.691 -0.00258905 3.29982e-06
19.7086 -0.0025844 3.29092e-06
19.7263 -0.00257975 3.28203e-06
19.744 -0.0025751 3.27315e-06
19.7618 -0.00257045 3.26428e-06
19.7797 -0.0025658 3.25541e-06
19.7976 -0.00256115 3.24655e-06
19.8155 -0.0025565 3.23769e-06
19.8335 -0.00255184 3.22884e-06
19.8515 -0.00254718 3.22e-06
19.8696 -0.00254253 3.21116e-06
19.8878 -0.00253787 3.20233e-06
19.906 -0.00253321 3.1935e-06
19.9243 -0.00252855 3.18468e-06
19.9426 -0.00252388 3.17586e-06
19.961 -0.00251922 3.16704e-06
19.9795 -0.00251455 3.15823e-06
19.998 -0.00250988 3.14943e-06
20.0165 -0.0025052 3.14063e-06
20.0352 -0.00250053 3.13183e-06
20.0539 -0.00249585 3.12303e-06
20.0726 -0.00249117 3.11424e-06
20.0915 -0.00248649 3.10545e-06
20.1104 -0.0024818 3.09666e-06
20.1293 -0.00247711 3.08788e-06
20.1483 -0.00247242 3.0791e-06
20.1674 -0.00246772 3.07031e-06
20.1866 -0.00246302 3.06153e-06
20.2058 -0.00245831 3.05276e-06
20.2252 -0.0024536 3.04398e-06
20.2445 -0.00244889 3.0352e-06
20.264 -0.00244417 3.02642e-06
20.2835 -0.00243945 3.01764e-06
20.3031 -0.00243472 3.00887e-06
20.3228 -0.00242999 3.00009e-06
20.3426 -0.00242525 2.99131e-06
20.3625 -0.00242051 2.98252e-06
20.3824 -0.00241576 2.97374e-06
20.4024 -0.002411 2.96495e-06
20.4225 -0.00240624 2.95617e-06
20.4427 -0.00240148 2.94737e-06
20.463 -0.0023967 2.93858e-06
20.4833 -0.00239192 2.92978e-06
20.5038 -0.00238713 2.92097e-06
20.5244 -0.00238233 2.91216e-06
20.545 -0.00237753 2.90335e-06
20.5658 -0.00237272 2.89453e-06
20.5866 -0.0023679 2.8857e-06
20.6076 -0.00236307 2.87687e-06
20.6286 -0.00235823 2.86802e-06
20.6498 -0.00235338 2.85917e-06
20.6711 -0.00234852 2.85032e-06
20.6924 -0.00234365 2.84145e-06
20.7139 -0.00233878 2.83257e-06
20.7356 -0.00233389 2.82368e-06
20.7573 -0.00232899 2.81478e-06
20.7791 -0.00232407 2.80587e-06
20.8011 -0.00231915 2.79695e-06
20.8232 -0.00231421 2.78801e-06
20.8454 -0.00230926 2.77906e-06
20.8678 -0.00230429 2.77009e-06
20.8903 -0.00229932 2.7611e-06
20.913 -0.00229432 2.7521e-06
20.9357 -0.00228931 2.74309e-06
20.9587 -0.00228429 2.73405e-06
20.9818 -0.00227925 2.72499e-06
21.005 -0.00227419 2.71591e-06
21.0284 -0.00226911 2.70681e-06
21.052 -0.00226401 2.69769e-06
21.0758 -0.0022589 2.68854e-06
21.0997 -0.00225376 2.67936e-06
21.1238 -0.0022486 2.67016e-06
21.1481 -0.00224342 2.66093e-06
21.1726 -0.00223822 2.65167e-06
21.1972 -0.00223299 2.64237e-06
21.2221 -0.00222774 2.63304e-06
21.2472 -0.00222246 2.62368e-06
21.2726 -0.00221715 2.61428e-06
21.2981 -0.00221181 2.60483e-06
21.3239 -0.00220645 2.59535e-06
21.35 -0.00220105 2.58581e-06
21.3763 -0.00219561 2.57624e-06
21.4029 -0.00219015 2.56661e-06
21.4298 -0.00218464 2.55692e-06
21.4569 -0.00217909 2.54718e-06
21.4844 -0.00217351 2.53738e-06
21.5122 -0.00216787 2.52751e-06
21.5403 -0.00216219 2.51758e-06
21.5688 -0.00215647 2.50757e-06
21.5977 -0.00215068 2.49748e-06
21.627 -0.00214485 2.4873e-06
21.6567 -0.00213895 2.47704e-06
21.6869 -0.00213298 2.46668e-06
21.7175 -0.00212695 2.45621e-06
21.7486 -0.00212084 2.44563e-06
21.7803 -0.00211466 2.43492e-06
21.8126 -0.00210838 2.42408e-06
21.8456 -0.00210201 2.41309e-06
21.8792 -0.00209553 2.40193e-06
21.9136 -0.00208894 2.3906e-06
21.9488 -0.00208222 2.37906e-06
21.9849 -0.00207536 2.3673e-06
22.0221 -0.00206834 2.35528e-06
22.0604 -0.00206114 2.34298e-06
22.1001 -0.00205373 2.33034e-06
22.1412 -0.00204607 2.31731e-06
22.1842 -0.00203813 2.30382e-06
22.2294 -0.00202984 2.28975e-06
22.2772 -0.0020211 2.27498e-06
22.3285 -0.0020118 2.25927e-06
22.3846 -0.0020017 2.24227e-06
22.448 -0.00199037 2.22324e-06
22.5254 -0.00197667 2.2003e-06


==> anc/HERMITE/GAMMA0025/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.025
#Lambda=1
#Beta=1
#Nc=1
#QUANTUM=0

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=4096 aX=4 aP=0.25

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/GAMMA0025/SigmaAOneLoop.txt <==
-22.5254 -0.499963 4.65072e-18
-22.448 -0.499963 4.65072e-18
-22.3846 -0.499963 4.65072e-18
-22.3285 -0.499963 4.65072e-18
-22.2772 -0.499963 4.65072e-18
-22.2294 -0.499963 4.65072e-18
-22.1842 -0.499963 4.65072e-18
-22.1412 -0.499963 4.65072e-18
-22.1001 -0.499963 4.65072e-18
-22.0604 -0.499963 4.65072e-18
-22.0221 -0.499963 4.65072e-18
-21.9849 -0.499963 4.65072e-18
-21.9488 -0.499963 4.65072e-18
-21.9136 -0.499963 4.65072e-18
-21.8792 -0.499963 4.65072e-18
-21.8456 -0.499963 4.65072e-18
-21.8126 -0.499963 4.65072e-18
-21.7803 -0.499963 4.65072e-18
-21.7486 -0.499963 4.65072e-18
-21.7175 -0.499963 4.65072e-18
-21.6869 -0.499963 4.65072e-18
-21.6567 -0.499963 4.65072e-18
-21.627 -0.499963 4.65072e-18
-21.5977 -0.499963 4.65072e-18
-21.5688 -0.499963 4.65072e-18
-21.5403 -0.499963 4.65072e-18
-21.5122 -0.499963 4.65072e-18
-21.4844 -0.499963 4.65072e-18
-21.4569 -0.499963 4.65072e-18
-21.4298 -0.499963 4.65072e-18
-21.4029 -0.499963 4.65072e-18
-21.3763 -0.499963 4.65072e-18
-21.35 -0.499963 4.65072e-18
-21.3239 -0.499963 4.65072e-18
-21.2981 -0.499963 4.65072e-18
-21.2726 -0.499963 4.65072e-18
-21.2472 -0.499963 4.65072e-18
-21.2221 -0.499963 4.65072e-18
-21.1972 -0.499963 4.65072e-18
-21.1726 -0.499963 4.65072e-18
-21.1481 -0.499963 4.65072e-18
-21.1238 -0.499963 4.65072e-18
-21.0997 -0.499963 4.65072e-18
-21.0758 -0.499963 4.65072e-18
-21.052 -0.499963 4.65072e-18
-21.0284 -0.499963 4.65072e-18
-21.005 -0.499963 4.65072e-18
-20.9818 -0.499963 4.65072e-18
-20.9587 -0.499963 4.65072e-18
-20.9357 -0.499963 4.65072e-18
-20.913 -0.499963 4.65072e-18
-20.8903 -0.499963 4.65072e-18
-20.8678 -0.499963 4.65072e-18
-20.8454 -0.499963 4.65072e-18
-20.8232 -0.499963 4.65072e-18
-20.8011 -0.499963 4.65072e-18
-20.7791 -0.499963 4.65072e-18
-20.7573 -0.499963 4.65072e-18
-20.7356 -0.499963 4.65072e-18
-20.7139 -0.499963 4.65072e-18
-20.6924 -0.499963 4.65072e-18
-20.6711 -0.499963 4.65072e-18
-20.6498 -0.499963 4.65072e-18
-20.6286 -0.499963 4.65072e-18
-20.6076 -0.499963 4.65072e-18
-20.5866 -0.499963 4.65072e-18
-20.5658 -0.499963 4.65072e-18
-20.545 -0.499963 4.65072e-18
-20.5244 -0.499963 4.65072e-18
-20.5038 -0.499963 4.65072e-18
-20.4833 -0.499963 4.65072e-18
-20.463 -0.499963 4.65072e-18
-20.4427 -0.499963 4.65072e-18
-20.4225 -0.499963 4.65072e-18
-20.4024 -0.499963 4.65072e-18
-20.3824 -0.499963 4.65072e-18
-20.3625 -0.499963 4.65072e-18
-20.3426 -0.499963 4.65072e-18
-20.3228 -0.499963 4.65072e-18
-20.3031 -0.499963 4.65072e-18
-20.2835 -0.499963 4.65072e-18
-20.264 -0.499963 4.65072e-18
-20.2445 -0.499963 4.65072e-18
-20.2252 -0.499963 4.65072e-18
-20.2058 -0.499963 4.65072e-18
-20.1866 -0.499963 4.65072e-18
-20.1674 -0.499963 4.65072e-18
-20.1483 -0.499963 4.65072e-18
-20.1293 -0.499963 4.65072e-18
-20.1104 -0.499963 4.65072e-18
-20.0915 -0.499963 4.65072e-18
-20.0726 -0.499963 4.65072e-18
-20.0539 -0.499963 4.65072e-18
-20.0352 -0.499963 4.65072e-18
-20.0165 -0.499963 4.65072e-18
-19.998 -0.499963 4.65072e-18
-19.9795 -0.499963 4.65072e-18
-19.961 -0.499963 4.65072e-18
-19.9426 -0.499963 4.65072e-18
-19.9243 -0.499963 4.65072e-18
-19.906 -0.499963 4.65072e-18
-19.8878 -0.499963 4.65072e-18
-19.8696 -0.499963 4.65072e-18
-19.8515 -0.499963 4.65072e-18
-19.8335 -0.499963 4.65072e-18
-19.8155 -0.499963 4.65072e-18
-19.7976 -0.499963 4.65072e-18
-19.7797 -0.499963 4.65072e-18
-19.7618 -0.499963 4.65072e-18
-19.744 -0.499963 4.65072e-18
-19.7263 -0.499963 4.65072e-18
-19.7086 -0.499963 4.65072e-18
-19.691 -0.499963 4.65072e-18
-19.6734 -0.499963 4.65072e-18
-19.6559 -0.499963 4.65072e-18
-19.6384 -0.499963 4.65072e-18
-19.6209 -0.499963 4.65072e-18
-19.6035 -0.499963 4.65072e-18
-19.5862 -0.499963 4.65072e-18
-19.5689 -0.499963 4.65072e-18
-19.5516 -0.499963 4.65072e-18
-19.5344 -0.499963 4.65072e-18
-19.5173 -0.499963 4.65072e-18
-19.5001 -0.499963 4.65072e-18
-19.483 -0.499963 4.65072e-18
-19.466 -0.499963 4.65072e-18
-19.449 -0.499963 4.65072e-18
-19.4321 -0.499963 4.65072e-18
-19.4151 -0.499963 4.65072e-18
-19.3983 -0.499963 4.65072e-18
-19.3814 -0.499963 4.65072e-18
-19.3647 -0.499963 4.65072e-18
-19.3479 -0.499963 4.65072e-18
-19.3312 -0.499963 4.65072e-18
-19.3145 -0.499963 4.65072e-18
-19.2979 -0.499963 4.65072e-18
-19.2813 -0.499963 4.65072e-18
-19.2647 -0.499963 4.65072e-18
-19.2482 -0.499963 4.65072e-18
-19.2317 -0.499963 4.65072e-18
-19.2153 -0.499963 4.65072e-18
-19.1989 -0.499963 4.65072e-18
-19.1825 -0.499963 4.65072e-18
-19.1662 -0.499963 4.65072e-18
-19.1499 -0.499963 4.65072e-18
-19.1336 -0.499963 4.65072e-18
-19.1173 -0.499963 4.65072e-18
-19.1011 -0.499963 4.65072e-18
-19.085 -0.499963 4.65072e-18
-19.0688 -0.499963 4.65072e-18
-19.0527 -0.499963 4.65072e-18
-19.0367 -0.499963 4.65072e-18
-19.0206 -0.499963 4.65072e-18
-19.0046 -0.499963 4.65072e-18
-18.9887 -0.499963 4.65072e-18
-18.9727 -0.499963 4.65072e-18
-18.9568 -0.499963 4.65072e-18
-18.941 -0.499963 4.65072e-18
-18.9251 -0.499963 4.65072e-18
-18.9093 -0.499963 4.65072e-18
-18.8935 -0.499963 4.65072e-18
-18.8778 -0.499963 4.65072e-18
-18.8621 -0.499963 4.65072e-18
-18.8464 -0.499963 4.65072e-18
-18.8307 -0.499963 4.65072e-18
-18.8151 -0.499963 4.65072e-18
-18.7995 -0.499963 4.65072e-18
-18.7839 -0.499963 4.65072e-18
-18.7683 -0.499963 4.65072e-18
-18.7528 -0.499963 4.65072e-18
-18.7373 -0.499963 4.65072e-18
-18.7219 -0.499963 4.65072e-18
-18.7064 -0.499963 4.65072e-18
-18.691 -0.499963 4.65072e-18
-18.6757 -0.499963 4.65072e-18
-18.6603 -0.499963 4.65072e-18
-18.645 -0.499963 4.65072e-18
-18.6297 -0.499963 4.65072e-18
-18.6144 -0.499963 4.65072e-18
-18.5992 -0.499963 4.65072e-18
-18.5839 -0.499963 4.65072e-18
-18.5687 -0.499963 4.65072e-18
-18.5536 -0.499963 4.65072e-18
-18.5384 -0.499963 4.65072e-18
-18.5233 -0.499963 4.65072e-18
-18.5082 -0.499963 4.65072e-18
-18.4931 -0.499963 4.65072e-18
-18.4781 -0.499963 4.65072e-18
-18.4631 -0.499963 4.65072e-18
-18.4481 -0.499963 4.65072e-18
-18.4331 -0.499963 4.65072e-18
-18.4182 -0.499963 4.65072e-18
-18.4032 -0.499963 4.65072e-18
-18.3883 -0.499963 4.65072e-18
-18.3735 -0.499963 4.65072e-18
-18.3586 -0.499963 4.65072e-18
-18.3438 -0.499963 4.65072e-18
-18.329 -0.499963 4.65072e-18
-18.3142 -0.499963 4.65072e-18
-18.2994 -0.499963 4.65072e-18
-18.2847 -0.499963 4.65072e-18
-18.27 -0.499963 4.65072e-18
-18.2553 -0.499963 4.65072e-18
-18.2406 -0.499963 4.65072e-18
-18.226 -0.499963 4.65072e-18
-18.2113 -0.499963 4.65072e-18
-18.1967 -0.499963 4.65072e-18
-18.1821 -0.499963 4.65072e-18
-18.1676 -0.499963 4.65072e-18
-18.153 -0.499963 4.65072e-18
-18.1385 -0.499963 4.65072e-18
-18.124 -0.499963 4.65072e-18
-18.1095 -0.499963 4.65072e-18
-18.0951 -0.499963 4.65072e-18
-18.0806 -0.499963 4.65072e-18
-18.0662 -0.499963 4.65072e-18
-18.0518 -0.499963 4.65072e-18
-18.0374 -0.499963 4.65072e-18
-18.0231 -0.499963 4.65072e-18
-18.0087 -0.499963 4.65072e-18
-17.9944 -0.499963 4.65072e-18
-17.9801 -0.499963 4.65072e-18
-17.9658 -0.499963 4.65072e-18
-17.9516 -0.499963 4.65072e-18
-17.9373 -0.499963 4.65072e-18
-17.9231 -0.499963 4.65072e-18
-17.9089 -0.499963 4.65072e-18
-17.8947 -0.499963 4.65072e-18
-17.8805 -0.499963 4.65072e-18
-17.8664 -0.499963 4.65072e-18
-17.8523 -0.499963 4.65072e-18
-17.8382 -0.499963 4.65072e-18
-17.8241 -0.499963 4.65072e-18
-17.81 -0.499963 4.65072e-18
-17.7959 -0.499963 4.65072e-18
-17.7819 -0.499963 4.65072e-18
-17.7679 -0.499963 4.65072e-18
-17.7539 -0.499963 4.65072e-18
-17.7399 -0.499963 4.65072e-18
-17.7259 -0.499963 4.65072e-18
-17.712 -0.499963 4.65072e-18
-17.698 -0.499963 4.65072e-18
-17.6841 -0.499963 4.65072e-18
-17.6702 -0.499963 4.65072e-18
-17.6563 -0.499963 4.65072e-18
-17.6425 -0.499963 4.65072e-18
-17.6286 -0.499963 4.65072e-18
-17.6148 -0.499963 4.65072e-18
-17.601 -0.499963 4.65072e-18
-17.5872 -0.499963 4.65072e-18
-17.5734 -0.499963 4.65072e-18
-17.5596 -0.499963 4.65072e-18
-17.5459 -0.499963 4.65072e-18
-17.5321 -0.499963 4.65072e-18
-17.5184 -0.499963 4.65072e-18
-17.5047 -0.499963 4.65072e-18
-17.491 -0.499963 4.65072e-18
-17.4774 -0.499963 4.65072e-18
-17.4637 -0.499963 4.65072e-18
-17.4501 -0.499963 4.65072e-18
-17.4365 -0.499963 4.65072e-18
-17.4229 -0.499963 4.65072e-18
-17.4093 -0.499963 4.65072e-18
-17.3957 -0.499963 4.65072e-18
-17.3821 -0.499963 4.65072e-18
-17.3686 -0.499963 4.65072e-18
-17.3551 -0.499963 4.65072e-18
-17.3416 -0.499963 4.65072e-18
-17.3281 -0.499963 4.65072e-18
-17.3146 -0.499963 4.65072e-18
-17.3011 -0.499963 4.65072e-18
-17.2876 -0.499963 4.65072e-18
-17.2742 -0.499963 4.65072e-18
-17.2608 -0.499963 4.65072e-18
-17.2474 -0.499963 4.65072e-18
-17.234 -0.499963 4.65072e-18
-17.2206 -0.499963 4.65072e-18
-17.2072 -0.499963 4.65072e-18
-17.1939 -0.499963 4.65072e-18
-17.1805 -0.499963 4.65072e-18
-17.1672 -0.499963 4.65072e-18
-17.1539 -0.499963 4.65072e-18
-17.1406 -0.499963 4.65072e-18
-17.1273 -0.499963 4.65072e-18
-17.114 -0.499963 4.65072e-18
-17.1008 -0.499963 4.65072e-18
-17.0875 -0.499963 4.65072e-18
-17.0743 -0.499963 4.65072e-18
-17.0611 -0.499963 4.65072e-18
-17.0479 -0.499963 4.65072e-18
-17.0347 -0.499963 4.65072e-18
-17.0215 -0.499963 4.65072e-18
-17.0084 -0.499963 4.65072e-18
-16.9952 -0.499963 4.65072e-18
-16.9821 -0.499963 4.65072e-18
-16.969 -0.499963 4.65072e-18
-16.9559 -0.499963 4.65072e-18
-16.9428 -0.499963 4.65072e-18
-16.9297 -0.499963 4.65072e-18
-16.9166 -0.499963 4.65072e-18
-16.9035 -0.499963 4.65072e-18
-16.8905 -0.499963 4.65072e-18
-16.8775 -0.499963 4.65072e-18
-16.8645 -0.499963 4.65072e-18
-16.8514 -0.499963 4.65072e-18
-16.8385 -0.499963 4.65072e-18
-16.8255 -0.499963 4.65072e-18
-16.8125 -0.499963 4.65072e-18
-16.7995 -0.499963 4.65072e-18
-16.7866 -0.499963 4.65072e-18
-16.7737 -0.499963 4.65072e-18
-16.7607 -0.499963 4.65072e-18
-16.7478 -0.499963 4.65072e-18
-16.7349 -0.499963 4.65072e-18
-16.7221 -0.499963 4.65072e-18
-16.7092 -0.499963 4.65072e-18
-16.6963 -0.499963 4.65072e-18
-16.6835 -0.499963 4.65072e-18
-16.6706 -0.499963 4.65072e-18
-16.6578 -0.499963 4.65072e-18
-16.645 -0.499963 4.65072e-18
-16.6322 -0.499963 4.65072e-18
-16.6194 -0.499963 4.65072e-18
-16.6066 -0.499963 4.65072e-18
-16.5938 -0.499963 4.65072e-18
-16.5811 -0.499963 4.65072e-18
-16.5683 -0.499963 4.65072e-18
-16.5556 -0.499963 4.65072e-18
-16.5429 -0.499963 4.65072e-18
-16.5302 -0.499963 4.65072e-18
-16.5175 -0.499963 4.65072e-18
-16.5048 -0.499963 4.65072e-18
-16.4921 -0.499963 4.65072e-18
-16.4794 -0.499963 4.65072e-18
-16.4668 -0.499963 4.65072e-18
-16.4541 -0.499963 4.65072e-18
-16.4415 -0.499963 4.65072e-18
-16.4289 -0.499963 4.65072e-18
-16.4163 -0.499963 4.65072e-18
-16.4037 -0.499963 4.65072e-18
-16.3911 -0.499963 4.65072e-18
-16.3785 -0.499963 4.65072e-18
-16.3659 -0.499963 4.65072e-18
-16.3534 -0.499963 4.65072e-18
-16.3408 -0.499963 4.65072e-18
-16.3283 -0.499963 4.65072e-18
-16.3158 -0.499963 4.65072e-18
-16.3032 -0.499963 4.65072e-18
-16.2907 -0.499963 4.65072e-18
-16.2782 -0.499963 4.65072e-18
-16.2658 -0.499963 4.65072e-18
-16.2533 -0.499963 4.65072e-18
-16.2408 -0.499963 4.65072e-18
-16.2284 -0.499963 4.65072e-18
-16.2159 -0.499963 4.65072e-18
-16.2035 -0.499963 4.65072e-18
-16.191 -0.499963 4.65072e-18
-16.1786 -0.499963 4.65072e-18
-16.1662 -0.499963 4.65072e-18
-16.1538 -0.499963 4.65072e-18
-16.1414 -0.499963 4.65072e-18
-16.1291 -0.499963 4.65072e-18
-16.1167 -0.499963 4.65072e-18
-16.1043 -0.499963 4.65072e-18
-16.092 -0.499963 4.65072e-18
-16.0797 -0.499963 4.65072e-18
-16.0673 -0.499963 4.65072e-18
-16.055 -0.499963 4.65072e-18
-16.0427 -0.499963 4.65072e-18
-16.0304 -0.499963 4.65072e-18
-16.0181 -0.499963 4.65072e-18
-16.0058 -0.499963 4.65072e-18
-15.9936 -0.499963 4.65072e-18
-15.9813 -0.499963 4.65072e-18
-15.9691 -0.499963 4.65072e-18
-15.9568 -0.499963 4.65072e-18
-15.9446 -0.499963 4.65072e-18
-15.9324 -0.499963 4.65072e-18
-15.9202 -0.499963 4.65072e-18
-15.9079 -0.499963 4.65072e-18
-15.8957 -0.499963 4.65072e-18
-15.8836 -0.499963 4.65072e-18
-15.8714 -0.499963 4.65072e-18
-15.8592 -0.499963 4.65072e-18
-15.8471 -0.499963 4.65072e-18
-15.8349 -0.499963 4.65072e-18
-15.8228 -0.499963 4.65072e-18
-15.8106 -0.499963 4.65072e-18
-15.7985 -0.499963 4.65072e-18
-15.7864 -0.499963 4.65072e-18
-15.7743 -0.499963 4.65072e-18
-15.7622 -0.499963 4.65072e-18
-15.7501 -0.499963 4.65072e-18
-15.738 -0.499963 4.65072e-18
-15.7259 -0.499963 4.65072e-18
-15.7139 -0.499963 4.65072e-18
-15.7018 -0.499963 4.65072e-18
-15.6898 -0.499963 4.65072e-18
-15.6777 -0.499963 4.65072e-18
-15.6657 -0.499963 4.65072e-18
-15.6537 -0.499963 4.65072e-18
-15.6417 -0.499963 4.65072e-18
-15.6297 -0.499963 4.65072e-18
-15.6177 -0.499963 4.65072e-18
-15.6057 -0.499963 4.65072e-18
-15.5937 -0.499963 4.65072e-18
-15.5818 -0.499963 4.65072e-18
-15.5698 -0.499963 4.65072e-18
-15.5578 -0.499963 4.65072e-18
-15.5459 -0.499963 4.65072e-18
-15.534 -0.499963 4.65072e-18
-15.522 -0.499963 4.65072e-18
-15.5101 -0.499963 4.65072e-18
-15.4982 -0.499963 4.65072e-18
-15.4863 -0.499963 4.65072e-18
-15.4744 -0.499963 4.65072e-18
-15.4625 -0.499963 4.65072e-18
-15.4506 -0.499963 4.65072e-18
-15.4388 -0.499963 4.65072e-18
-15.4269 -0.499963 4.65072e-18
-15.415 -0.499963 4.65072e-18
-15.4032 -0.499963 4.65072e-18
-15.3913 -0.499963 4.65072e-18
-15.3795 -0.499963 4.65072e-18
-15.3677 -0.499963 4.65072e-18
-15.3559 -0.499963 4.65072e-18
-15.3441 -0.499963 4.65072e-18
-15.3323 -0.499963 4.65072e-18
-15.3205 -0.499963 4.65072e-18
-15.3087 -0.499963 4.65072e-18
-15.2969 -0.499963 4.65072e-18
-15.2851 -0.499963 4.65072e-18
-15.2734 -0.499963 4.65072e-18
-15.2616 -0.499963 4.65072e-18
-15.2499 -0.499963 4.65072e-18
-15.2381 -0.499963 4.65072e-18
-15.2264 -0.499963 4.65072e-18
-15.2147 -0.499963 4.65072e-18
-15.2029 -0.499963 4.65072e-18
-15.1912 -0.499963 4.65072e-18
-15.1795 -0.499963 4.65072e-18
-15.1678 -0.499963 4.65072e-18
-15.1561 -0.499963 4.65072e-18
-15.1445 -0.499963 4.65072e-18
-15.1328 -0.499963 4.65072e-18
-15.1211 -0.499963 4.65072e-18
-15.1095 -0.499963 4.65072e-18
-15.0978 -0.499963 4.65072e-18
-15.0862 -0.499963 4.65072e-18
-15.0745 -0.499963 4.65072e-18
-15.0629 -0.499963 4.65072e-18
-15.0513 -0.499963 4.65072e-18
-15.0397 -0.499963 4.65072e-18
-15.028 -0.499963 4.65072e-18
-15.0164 -0.499963 4.65072e-18
-15.0048 -0.499963 4.65072e-18
-14.9933 -0.499963 4.65072e-18
-14.9817 -0.499963 4.65072e-18
-14.9701 -0.499963 4.65072e-18
-14.9585 -0.499963 4.65072e-18
-14.947 -0.499963 4.65072e-18
-14.9354 -0.499963 4.65072e-18
-14.9239 -0.499963 4.65072e-18
-14.9123 -0.499963 4.65072e-18
-14.9008 -0.499963 4.65072e-18
-14.8893 -0.499963 4.65072e-18
-14.8778 -0.499963 4.65072e-18
-14.8662 -0.499963 4.65072e-18
-14.8547 -0.499963 4.65072e-18
-14.8432 -0.499963 4.65072e-18
-14.8317 -0.499963 4.65072e-18
-14.8203 -0.499963 4.65072e-18
-14.8088 -0.499963 4.65072e-18
-14.7973 -0.499963 4.65072e-18
-14.7858 -0.499963 4.65072e-18
-14.7744 -0.499963 4.65072e-18
-14.7629 -0.499963 4.65072e-18
-14.7515 -0.499963 4.65072e-18
-14.7401 -0.499963 4.65072e-18
-14.7286 -0.499963 4.65072e-18
-14.7172 -0.499963 4.65072e-18
-14.7058 -0.499963 4.65072e-18
-14.6944 -0.499963 4.65072e-18
-14.683 -0.499963 4.65072e-18
-14.6716 -0.499963 4.65072e-18
-14.6602 -0.499963 4.65072e-18
-14.6488 -0.499963 4.65072e-18
-14.6374 -0.499963 4.65072e-18
-14.626 -0.499963 4.65072e-18
-14.6146 -0.499963 4.65072e-18
-14.6033 -0.499963 4.65072e-18
-14.5919 -0.499963 4.65072e-18
-14.5806 -0.499963 4.65072e-18
-14.5692 -0.499963 4.65072e-18
-14.5579 -0.499963 4.65072e-18
-14.5466 -0.499963 4.65072e-18
-14.5352 -0.499963 4.65072e-18
-14.5239 -0.499963 4.65072e-18
-14.5126 -0.499963 4.65072e-18
-14.5013 -0.499963 4.65072e-18
-14.49 -0.499963 4.65072e-18
-14.4787 -0.499963 4.65072e-18
-14.4674 -0.499963 4.65072e-18
-14.4561 -0.499963 4.65072e-18
-14.4449 -0.499963 4.65072e-18
-14.4336 -0.499963 4.65072e-18
-14.4223 -0.499963 4.65072e-18
-14.4111 -0.499963 4.65072e-18
-14.3998 -0.499963 4.65072e-18
-14.3886 -0.499963 4.65072e-18
-14.3773 -0.499963 4.65072e-18
-14.3661 -0.499963 4.65072e-18
-14.3549 -0.499963 4.65072e-18
-14.3437 -0.499963 4.65072e-18
-14.3324 -0.499963 4.65072e-18
-14.3212 -0.499963 4.65072e-18
-14.31 -0.499963 4.65072e-18
-14.2988 -0.499963 4.65072e-18
-14.2876 -0.499963 4.65072e-18
-14.2765 -0.499963 4.65072e-18
-14.2653 -0.499963 4.65072e-18
-14.2541 -0.499963 4.65072e-18
-14.2429 -0.499963 4.65072e-18
-14.2318 -0.499963 4.65072e-18
-14.2206 -0.499963 4.65072e-18
-14.2095 -0.499963 4.65072e-18
-14.1983 -0.499963 4.65072e-18
-14.1872 -0.499963 4.65072e-18
-14.176 -0.499963 4.65072e-18
-14.1649 -0.499963 4.65072e-18
-14.1538 -0.499963 4.65072e-18
-14.1427 -0.499963 4.65072e-18
-14.1316 -0.499963 4.65072e-18
-14.1204 -0.499963 4.65072e-18
-14.1093 -0.499963 4.65072e-18
-14.0982 -0.499963 4.65072e-18
-14.0872 -0.499963 4.65072e-18
-14.0761 -0.499963 4.65072e-18
-14.065 -0.499963 4.65072e-18
-14.0539 -0.499963 4.65072e-18
-14.0429 -0.499963 4.65072e-18
-14.0318 -0.499963 4.65072e-18
-14.0207 -0.499963 4.65072e-18
-14.0097 -0.499963 4.65072e-18
-13.9986 -0.499963 4.65072e-18
-13.9876 -0.499963 4.65072e-18
-13.9766 -0.499963 4.65072e-18
-13.9655 -0.499963 4.65072e-18
-13.9545 -0.499963 4.65072e-18
-13.9435 -0.499963 4.65072e-18
-13.9325 -0.499963 4.65072e-18
-13.9215 -0.499963 4.65072e-18
-13.9105 -0.499963 4.65072e-18
-13.8995 -0.499963 4.65072e-18
-13.8885 -0.499963 4.65072e-18
-13.8775 -0.499963 4.65072e-18
-13.8665 -0.499963 4.65072e-18
-13.8555 -0.499963 4.65072e-18
-13.8445 -0.499963 4.65072e-18
-13.8336 -0.499963 4.65072e-18
-13.8226 -0.499963 4.65072e-18
-13.8117 -0.499963 4.65072e-18
-13.8007 -0.499963 4.65072e-18
-13.7898 -0.499963 4.65072e-18
-13.7788 -0.499963 4.65072e-18
-13.7679 -0.499963 4.65072e-18
-13.757 -0.499963 4.65072e-18
-13.746 -0.499963 4.65072e-18
-13.7351 -0.499963 4.65072e-18
-13.7242 -0.499963 4.65072e-18
-13.7133 -0.499963 4.65072e-18
-13.7024 -0.499963 4.65072e-18
-13.6915 -0.499963 4.65072e-18
-13.6806 -0.499963 4.65072e-18
-13.6697 -0.499963 4.65072e-18
-13.6588 -0.499963 4.65072e-18
-13.6479 -0.499963 4.65072e-18
-13.637 -0.499963 4.65072e-18
-13.6262 -0.499963 4.65072e-18
-13.6153 -0.499963 4.65072e-18
-13.6044 -0.499963 4.65072e-18
-13.5936 -0.499963 4.65072e-18
-13.5827 -0.499963 4.65072e-18
-13.5719 -0.499963 4.65072e-18
-13.5611 -0.499963 4.65072e-18
-13.5502 -0.499963 4.65072e-18
-13.5394 -0.499963 4.65072e-18
-13.5286 -0.499963 4.65072e-18
-13.5177 -0.499963 4.65072e-18
-13.5069 -0.499963 4.65072e-18
-13.4961 -0.499963 4.65072e-18
-13.4853 -0.499963 4.65072e-18
-13.4745 -0.499963 4.65072e-18
-13.4637 -0.499963 4.65072e-18
-13.4529 -0.499963 4.65072e-18
-13.4421 -0.499963 4.65072e-18
-13.4313 -0.499963 4.65072e-18
-13.4206 -0.499963 4.65072e-18
-13.4098 -0.499963 4.65072e-18
-13.399 -0.499963 4.65072e-18
-13.3882 -0.499963 4.65072e-18
-13.3775 -0.499963 4.65072e-18
-13.3667 -0.499963 4.65072e-18
-13.356 -0.499963 4.65072e-18
-13.3452 -0.499963 4.65072e-18
-13.3345 -0.499963 4.65072e-18
-13.3237 -0.499963 4.65072e-18
-13.313 -0.499963 4.65072e-18
-13.3023 -0.499963 4.65072e-18
-13.2916 -0.499963 4.65072e-18
-13.2808 -0.499963 4.65072e-18
-13.2701 -0.499963 4.65072e-18
-13.2594 -0.499963 4.65072e-18
-13.2487 -0.499963 4.65072e-18
-13.238 -0.499963 4.65072e-18
-13.2273 -0.499963 4.65072e-18
-13.2166 -0.499963 4.65072e-18
-13.2059 -0.499963 4.65072e-18
-13.1953 -0.499963 4.65072e-18
-13.1846 -0.499963 4.65072e-18
-13.1739 -0.499963 4.65072e-18
-13.1632 -0.499963 4.65072e-18
-13.1526 -0.499963 4.65072e-18
-13.1419 -0.499963 4.65072e-18
-13.1312 -0.499963 4.65072e-18
-13.1206 -0.499963 4.65072e-18
-13.1099 -0.499963 4.65072e-18
-13.0993 -0.499963 4.65072e-18
-13.0887 -0.499963 4.65072e-18
-13.078 -0.499963 4.65072e-18
-13.0674 -0.499963 4.65072e-18
-13.0568 -0.499963 4.65072e-18
-13.0462 -0.499963 4.65072e-18
-13.0355 -0.499963 4.65072e-18
-13.0249 -0.499963 4.65072e-18
-13.0143 -0.499963 4.65072e-18
-13.0037 -0.499963 4.65072e-18
-12.9931 -0.499963 4.65072e-18
-12.9825 -0.499963 4.65072e-18
-12.9719 -0.499963 4.65072e-18
-12.9613 -0.499963 4.65072e-18
-12.9508 -0.499963 4.65072e-18
-12.9402 -0.499963 4.65072e-18
-12.9296 -0.499963 4.65072e-18
-12.919 -0.499963 4.65072e-18
-12.9085 -0.499963 4.65072e-18
-12.8979 -0.499963 4.65072e-18
-12.8873 -0.499963 4.65072e-18
-12.8768 -0.499963 4.65072e-18
-12.8662 -0.499963 4.65072e-18
-12.8557 -0.499963 4.65072e-18
-12.8451 -0.499963 4.65072e-18
-12.8346 -0.499963 4.65072e-18
-12.8241 -0.499963 4.65072e-18
-12.8135 -0.499963 4.65072e-18
-12.803 -0.499963 4.65072e-18
-12.7925 -0.499963 4.65072e-18
-12.782 -0.499963 4.65072e-18
-12.7715 -0.499963 4.65072e-18
-12.761 -0.499963 4.65072e-18
-12.7505 -0.499963 4.65072e-18
-12.74 -0.499963 4.65072e-18
-12.7295 -0.499963 4.65072e-18
-12.719 -0.499963 4.65072e-18
-12.7085 -0.499963 4.65072e-18
-12.698 -0.499963 4.65072e-18
-12.6875 -0.499963 4.65072e-18
-12.677 -0.499963 4.65072e-18
-12.6666 -0.499963 4.65072e-18
-12.6561 -0.499963 4.65072e-18
-12.6456 -0.499963 4.65072e-18
-12.6352 -0.499963 4.65072e-18
-12.6247 -0.499963 4.65072e-18
-12.6143 -0.499963 4.65072e-18
-12.6038 -0.499963 4.65072e-18
-12.5934 -0.499963 4.65072e-18
-12.5829 -0.499963 4.65072e-18
-12.5725 -0.499963 4.65072e-18
-12.562 -0.499963 4.65072e-18
-12.5516 -0.499963 4.65072e-18
-12.5412 -0.499963 4.65072e-18
-12.5308 -0.499963 4.65072e-18
-12.5203 -0.499963 4.65072e-18
-12.5099 -0.499963 4.65072e-18
-12.4995 -0.499963 4.65072e-18
-12.4891 -0.499963 4.65072e-18
-12.4787 -0.499963 4.65072e-18
-12.4683 -0.499963 4.65072e-18
-12.4579 -0.499963 4.65072e-18
-12.4475 -0.499963 4.65072e-18
-12.4371 -0.499963 4.65072e-18
-12.4268 -0.499963 4.65072e-18
-12.4164 -0.499963 4.65072e-18
-12.406 -0.499963 4.65072e-18
-12.3956 -0.499963 4.65072e-18
-12.3853 -0.499963 4.65072e-18
-12.3749 -0.499963 4.65072e-18
-12.3645 -0.499963 4.65072e-18
-12.3542 -0.499963 4.65072e-18
-12.3438 -0.499963 4.65072e-18
-12.3335 -0.499963 4.65072e-18
-12.3231 -0.499963 4.65072e-18
-12.3128 -0.499963 4.65072e-18
-12.3024 -0.499963 4.65072e-18
-12.2921 -0.499963 4.65072e-18
-12.2818 -0.499963 4.65072e-18
-12.2714 -0.499963 4.65072e-18
-12.2611 -0.499963 4.65072e-18
-12.2508 -0.499963 4.65072e-18
-12.2405 -0.499963 4.65072e-18
-12.2301 -0.499963 4.65072e-18
-12.2198 -0.499963 4.65072e-18
-12.2095 -0.499963 4.65072e-18
-12.1992 -0.499963 4.65072e-18
-12.1889 -0.499963 4.65072e-18
-12.1786 -0.499963 4.65072e-18
-12.1683 -0.499963 4.65072e-18
-12.158 -0.499963 4.65072e-18
-12.1478 -0.499963 4.65072e-18
-12.1375 -0.499963 4.65072e-18
-12.1272 -0.499963 4.65072e-18
-12.1169 -0.499963 4.65072e-18
-12.1066 -0.499963 4.65072e-18
-12.0964 -0.499963 4.65072e-18
-12.0861 -0.499963 4.65072e-18
-12.0759 -0.499963 4.65072e-18
-12.0656 -0.499963 4.65072e-18
-12.0553 -0.499963 4.65072e-18
-12.0451 -0.499963 4.65072e-18
-12.0348 -0.499963 4.65072e-18
-12.0246 -0.499963 4.65072e-18
-12.0144 -0.499963 4.65072e-18
-12.0041 -0.499963 4.65072e-18
-11.9939 -0.499963 4.65072e-18
-11.9837 -0.499963 4.65072e-18
-11.9734 -0.499963 4.65072e-18
-11.9632 -0.499963 4.65072e-18
-11.953 -0.499963 4.65072e-18
-11.9428 -0.499963 4.65072e-18
-11.9325 -0.499963 4.65072e-18
-11.9223 -0.499963 4.65072e-18
-11.9121 -0.499963 4.65072e-18
-11.9019 -0.499963 4.65072e-18
-11.8917 -0.499963 4.65072e-18
-11.8815 -0.499963 4.65072e-18
-11.8713 -0.499963 4.65072e-18
-11.8611 -0.499963 4.65072e-18
-11.851 -0.499963 4.65072e-18
-11.8408 -0.499963 4.65072e-18
-11.8306 -0.499963 4.65072e-18
-11.8204 -0.499963 4.65072e-18
-11.8102 -0.499963 4.65072e-18
-11.8001 -0.499963 4.65072e-18
-11.7899 -0.499963 4.65072e-18
-11.7797 -0.499963 4.65072e-18
-11.7696 -0.499963 4.65072e-18
-11.7594 -0.499963 4.65072e-18
-11.7493 -0.499963 4.65072e-18
-11.7391 -0.499963 4.65072e-18
-11.729 -0.499963 4.65072e-18
-11.7188 -0.499963 4.65072e-18
-11.7087 -0.499963 4.65072e-18
-11.6985 -0.499963 4.65072e-18
-11.6884 -0.499963 4.65072e-18
-11.6783 -0.499963 4.65072e-18
-11.6681 -0.499963 4.65072e-18
-11.658 -0.499963 4.65072e-18
-11.6479 -0.499963 4.65072e-18
-11.6378 -0.499963 4.65072e-18
-11.6277 -0.499963 4.65072e-18
-11.6176 -0.499963 4.65072e-18
-11.6074 -0.499963 4.65072e-18
-11.5973 -0.499963 4.65072e-18
-11.5872 -0.499963 4.65072e-18
-11.5771 -0.499963 4.65072e-18
-11.567 -0.499963 4.65072e-18
-11.5569 -0.499963 4.65072e-18
-11.5469 -0.499963 4.65072e-18
-11.5368 -0.499963 4.65072e-18
-11.5267 -0.499963 4.65072e-18
-11.5166 -0.499963 4.65072e-18
-11.5065 -0.499963 4.65072e-18
-11.4964 -0.499963 4.65072e-18
-11.4864 -0.499963 4.65072e-18
-11.4763 -0.499963 4.65072e-18
-11.4662 -0.499963 4.65072e-18
-11.4562 -0.499963 4.65072e-18
-11.4461 -0.499963 4.65072e-18
-11.4361 -0.499963 4.65072e-18
-11.426 -0.499963 4.65072e-18
-11.4159 -0.499963 4.65072e-18
-11.4059 -0.499963 4.65072e-18
-11.3959 -0.499963 4.65072e-18
-11.3858 -0.499963 4.65072e-18
-11.3758 -0.499963 4.65072e-18
-11.3657 -0.499963 4.65072e-18
-11.3557 -0.499963 4.65072e-18
-11.3457 -0.499963 4.65072e-18
-11.3356 -0.499963 4.65072e-18
-11.3256 -0.499963 4.65072e-18
-11.3156 -0.499963 4.65072e-18
-11.3056 -0.499963 4.65072e-18
-11.2956 -0.499963 4.65072e-18
-11.2856 -0.499963 4.65072e-18
-11.2755 -0.499963 4.65072e-18
-11.2655 -0.499963 4.65072e-18
-11.2555 -0.499963 4.65072e-18
-11.2455 -0.499963 4.65072e-18
-11.2355 -0.499963 4.65072e-18
-11.2255 -0.499963 4.65072e-18
-11.2156 -0.499963 4.65072e-18
-11.2056 -0.499963 4.65072e-18
-11.1956 -0.499963 4.65072e-18
-11.1856 -0.499963 4.65072e-18
-11.1756 -0.499963 4.65072e-18
-11.1656 -0.499963 4.65072e-18
-11.1557 -0.499963 4.65072e-18
-11.1457 -0.499963 4.65072e-18
-11.1357 -0.499963 4.65072e-18
-11.1258 -0.499963 4.65072e-18
-11.1158 -0.499963 4.65072e-18
-11.1058 -0.499963 4.65072e-18
-11.0959 -0.499963 4.65072e-18
-11.0859 -0.499963 4.65072e-18
-11.076 -0.499963 4.65072e-18
-11.066 -0.499963 4.65072e-18
-11.0561 -0.499963 4.65072e-18
-11.0461 -0.499963 4.65072e-18
-11.0362 -0.499963 4.65072e-18
-11.0263 -0.499963 4.65072e-18
-11.0163 -0.499963 4.65072e-18
-11.0064 -0.499963 4.65072e-18
-10.9965 -0.499963 4.65072e-18
-10.9865 -0.499963 4.65072e-18
-10.9766 -0.499963 4.65072e-18
-10.9667 -0.499963 4.65072e-18
-10.9568 -0.499963 4.65072e-18
-10.9469 -0.499963 4.65072e-18
-10.9369 -0.499963 4.65072e-18
-10.927 -0.499963 4.65072e-18
-10.9171 -0.499963 4.65072e-18
-10.9072 -0.499963 4.65072e-18
-10.8973 -0.499963 4.65072e-18
-10.8874 -0.499963 4.65072e-18
-10.8775 -0.499963 4.65072e-18
-10.8676 -0.499963 4.65072e-18
-10.8577 -0.499963 4.65072e-18
-10.8478 -0.499963 4.65072e-18
-10.838 -0.499963 4.65072e-18
-10.8281 -0.499963 4.65072e-18
-10.8182 -0.499963 4.65072e-18
-10.8083 -0.499963 4.65072e-18
-10.7984 -0.499963 4.65072e-18
-10.7886 -0.499963 4.65072e-18
-10.7787 -0.499963 4.65072e-18
-10.7688 -0.499963 4.65072e-18
-10.759 -0.499963 4.65072e-18
-10.7491 -0.499963 4.65072e-18
-10.7392 -0.499963 4.65072e-18
-10.7294 -0.499963 4.65072e-18
-10.7195 -0.499963 4.65072e-18
-10.7097 -0.499963 4.65072e-18
-10.6998 -0.499963 4.65072e-18
-10.69 -0.499963 4.65072e-18
-10.6801 -0.499963 4.65072e-18
-10.6703 -0.499963 4.65072e-18
-10.6605 -0.499963 4.65072e-18
-10.6506 -0.499963 4.65072e-18
-10.6408 -0.499963 4.65072e-18
-10.631 -0.499963 4.65072e-18
-10.6211 -0.499963 4.65072e-18
-10.6113 -0.499963 4.65072e-18
-10.6015 -0.499963 4.65072e-18
-10.5917 -0.499963 4.65072e-18
-10.5819 -0.499963 4.65072e-18
-10.572 -0.499963 4.65072e-18
-10.5622 -0.499963 4.65072e-18
-10.5524 -0.499963 4.65072e-18
-10.5426 -0.499963 4.65072e-18
-10.5328 -0.499963 4.65072e-18
-10.523 -0.499963 4.65072e-18
-10.5132 -0.499963 4.65072e-18
-10.5034 -0.499963 4.65072e-18
-10.4936 -0.499963 4.65072e-18
-10.4838 -0.499963 4.65072e-18
-10.474 -0.499963 4.65072e-18
-10.4642 -0.499963 4.65072e-18
-10.4545 -0.499963 4.65072e-18
-10.4447 -0.499963 4.65072e-18
-10.4349 -0.499963 4.65072e-18
-10.4251 -0.499963 4.65072e-18
-10.4153 -0.499963 4.65072e-18
-10.4056 -0.499963 4.65072e-18
-10.3958 -0.499963 4.65072e-18
-10.386 -0.499963 4.65072e-18
-10.3763 -0.499963 4.65072e-18
-10.3665 -0.499963 4.65072e-18
-10.3567 -0.499963 4.65072e-18
-10.347 -0.499963 4.65072e-18
-10.3372 -0.499963 4.65072e-18
-10.3275 -0.499963 4.65072e-18
-10.3177 -0.499963 4.65072e-18
-10.308 -0.499963 4.65072e-18
-10.2982 -0.499963 4.65072e-18
-10.2885 -0.499963 4.65072e-18
-10.2787 -0.499963 4.65072e-18
-10.269 -0.499963 4.65072e-18
-10.2593 -0.499963 4.65072e-18
-10.2495 -0.499963 4.65072e-18
-10.2398 -0.499963 4.65072e-18
-10.2301 -0.499963 4.65072e-18
-10.2204 -0.499963 4.65072e-18
-10.2106 -0.499963 4.65072e-18
-10.2009 -0.499963 4.65072e-18
-10.1912 -0.499963 4.65072e-18
-10.1815 -0.499963 4.65072e-18
-10.1718 -0.499963 4.65072e-18
-10.162 -0.499963 4.65072e-18
-10.1523 -0.499963 4.65072e-18
-10.1426 -0.499963 4.65072e-18
-10.1329 -0.499963 4.65072e-18
-10.1232 -0.499963 4.65072e-18
-10.1135 -0.499963 4.65072e-18
-10.1038 -0.499963 4.65072e-18
-10.0941 -0.499963 4.65072e-18
-10.0844 -0.499963 4.65072e-18
-10.0747 -0.499963 4.65072e-18
-10.065 -0.499963 4.65072e-18
-10.0554 -0.499963 4.65072e-18
-10.0457 -0.499963 4.65072e-18
-10.036 -0.499963 4.65072e-18
-10.0263 -0.499963 4.65072e-18
-10.0166 -0.499963 4.65072e-18
-10.007 -0.499963 4.65072e-18
-9.99729 -0.499963 4.65072e-18
-9.98761 -0.499963 4.65072e-18
-9.97795 -0.499963 4.65072e-18
-9.96828 -0.499963 4.65072e-18
-9.95862 -0.499963 4.65072e-18
-9.94895 -0.499963 4.65072e-18
-9.93929 -0.499963 4.65072e-18
-9.92964 -0.499963 4.65072e-18
-9.91998 -0.499963 4.65072e-18
-9.91033 -0.499963 4.65072e-18
-9.90068 -0.499963 4.65072e-18
-9.89103 -0.499963 4.65072e-18
-9.88138 -0.499963 4.65072e-18
-9.87174 -0.499963 4.65072e-18
-9.8621 -0.499963 4.65072e-18
-9.85246 -0.499963 4.65072e-18
-9.84282 -0.499963 4.65072e-18
-9.83318 -0.499963 4.65072e-18
-9.82355 -0.499963 4.65072e-18
-9.81392 -0.499963 4.65072e-18
-9.80429 -0.499963 4.65072e-18
-9.79467 -0.499963 4.65072e-18
-9.78504 -0.499963 4.65072e-18
-9.77542 -0.499963 4.65072e-18
-9.7658 -0.499963 4.65072e-18
-9.75618 -0.499963 4.65072e-18
-9.74657 -0.499963 4.65072e-18
-9.73695 -0.499963 4.65072e-18
-9.72734 -0.499963 4.65072e-18
-9.71773 -0.499963 4.65072e-18
-9.70812 -0.499963 4.65072e-18
-9.69852 -0.499963 4.65072e-18
-9.68892 -0.499963 4.65072e-18
-9.67932 -0.499963 4.65072e-18
-9.66972 -0.499963 4.65072e-18
-9.66012 -0.499963 4.65072e-18
-9.65053 -0.499963 4.65072e-18
-9.64094 -0.499963 4.65072e-18
-9.63135 -0.499963 4.65072e-18
-9.62176 -0.499963 4.65072e-18
-9.61217 -0.499963 4.65072e-18
-9.60259 -0.499963 4.65072e-18
-9.59301 -0.499963 4.65072e-18
-9.58343 -0.499963 4.65072e-18
-9.57385 -0.499963 4.65072e-18
-9.56428 -0.499963 4.65072e-18
-9.5547 -0.499963 4.65072e-18
-9.54513 -0.499963 4.65072e-18
-9.53556 -0.499963 4.65072e-18
-9.526 -0.499963 4.65072e-18
-9.51643 -0.499963 4.65072e-18
-9.50687 -0.499963 4.65072e-18
-9.49731 -0.499963 4.65072e-18
-9.48775 -0.499963 4.65072e-18
-9.47819 -0.499963 4.65072e-18
-9.46864 -0.499963 4.65072e-18
-9.45908 -0.499963 4.65072e-18
-9.44953 -0.499963 4.65072e-18
-9.43999 -0.499963 4.65072e-18
-9.43044 -0.499963 4.65072e-18
-9.42089 -0.499963 4.65072e-18
-9.41135 -0.499963 4.65072e-18
-9.40181 -0.499963 4.65072e-18
-9.39227 -0.499963 4.65072e-18
-9.38274 -0.499963 4.65072e-18
-9.3732 -0.499963 4.65072e-18
-9.36367 -0.499963 4.65072e-18
-9.35414 -0.499963 4.65072e-18
-9.34461 -0.499963 4.65072e-18
-9.33509 -0.499963 4.65072e-18
-9.32556 -0.499963 4.65072e-18
-9.31604 -0.499963 4.65072e-18
-9.30652 -0.499963 4.65072e-18
-9.297 -0.499963 4.65072e-18
-9.28748 -0.499963 4.65072e-18
-9.27797 -0.499963 4.65072e-18
-9.26846 -0.499963 4.65072e-18
-9.25895 -0.499963 4.65072e-18
-9.24944 -0.499963 4.65072e-18
-9.23993 -0.499963 4.65072e-18
-9.23043 -0.499963 4.65072e-18
-9.22093 -0.499963 4.65072e-18
-9.21143 -0.499963 4.65072e-18
-9.20193 -0.499963 4.65072e-18
-9.19243 -0.499963 4.65072e-18
-9.18293 -0.499963 4.65072e-18
-9.17344 -0.499963 4.65072e-18
-9.16395 -0.499963 4.65072e-18
-9.15446 -0.499963 4.65072e-18
-9.14497 -0.499963 4.65072e-18
-9.13549 -0.499963 4.65072e-18
-9.12601 -0.499963 4.65072e-18
-9.11653 -0.499963 4.65072e-18
-9.10705 -0.499963 4.65072e-18
-9.09757 -0.499963 4.65072e-18
-9.08809 -0.499963 4.65072e-18
-9.07862 -0.499963 4.65072e-18
-9.06915 -0.499963 4.65072e-18
-9.05968 -0.499963 4.65072e-18
-9.05021 -0.499963 4.65072e-18
-9.04074 -0.499963 4.65072e-18
-9.03128 -0.499963 4.65072e-18
-9.02182 -0.499963 4.65072e-18
-9.01236 -0.499963 4.65072e-18
-9.0029 -0.499963 4.65072e-18
-8.99344 -0.499963 4.65072e-18
-8.98399 -0.499963 4.65072e-18
-8.97453 -0.499963 4.65072e-18
-8.96508 -0.499963 4.65072e-18
-8.95563 -0.499963 4.65072e-18
-8.94618 -0.499963 4.65072e-18
-8.93674 -0.499963 4.65072e-18
-8.92729 -0.499963 4.65072e-18
-8.91785 -0.499963 4.65072e-18
-8.90841 -0.499963 4.65072e-18
-8.89897 -0.499963 4.65072e-18
-8.88954 -0.499963 4.65072e-18
-8.8801 -0.499963 4.65072e-18
-8.87067 -0.499963 4.65072e-18
-8.86124 -0.499963 4.65072e-18
-8.85181 -0.499963 4.65072e-18
-8.84238 -0.499963 4.65072e-18
-8.83296 -0.499963 4.65072e-18
-8.82353 -0.499963 4.65072e-18
-8.81411 -0.499963 4.65072e-18
-8.80469 -0.499963 4.65072e-18
-8.79527 -0.499963 4.65072e-18
-8.78586 -0.499963 4.65072e-18
-8.77644 -0.499963 4.65072e-18
-8.76703 -0.499963 4.65072e-18
-8.75762 -0.499963 4.65072e-18
-8.74821 -0.499963 4.65072e-18
-8.7388 -0.499963 4.65072e-18
-8.7294 -0.499963 4.65072e-18
-8.71999 -0.499963 4.65072e-18
-8.71059 -0.499963 4.65072e-18
-8.70119 -0.499963 4.65072e-18
-8.69179 -0.499963 4.65072e-18
-8.68239 -0.499963 4.65072e-18
-8.673 -0.499963 4.65072e-18
-8.6636 -0.499963 4.65072e-18
-8.65421 -0.499963 4.65072e-18
-8.64482 -0.499963 4.65072e-18
-8.63543 -0.499963 4.65072e-18
-8.62605 -0.499963 4.65072e-18
-8.61666 -0.499963 4.65072e-18
-8.60728 -0.499963 4.65072e-18
-8.5979 -0.499963 4.65072e-18
-8.58852 -0.499963 4.65072e-18
-8.57914 -0.499963 4.65072e-18
-8.56976 -0.499963 4.65072e-18
-8.56039 -0.499963 4.65072e-18
-8.55102 -0.499963 4.65072e-18
-8.54165 -0.499963 4.65072e-18
-8.53228 -0.499963 4.65072e-18
-8.52291 -0.499963 4.65072e-18
-8.51354 -0.499963 4.65072e-18
-8.50418 -0.499963 4.65072e-18
-8.49482 -0.499963 4.65072e-18
-8.48546 -0.499963 4.65072e-18
-8.4761 -0.499963 4.65072e-18
-8.46674 -0.499963 4.65072e-18
-8.45738 -0.499963 4.65072e-18
-8.44803 -0.499963 4.65072e-18
-8.43868 -0.499963 4.65072e-18
-8.42933 -0.499963 4.65072e-18
-8.41998 -0.499963 4.65072e-18
-8.41063 -0.499963 4.65072e-18
-8.40128 -0.499963 4.65072e-18
-8.39194 -0.499963 4.65072e-18
-8.3826 -0.499963 4.65072e-18
-8.37326 -0.499963 4.65072e-18
-8.36392 -0.499963 4.65072e-18
-8.35458 -0.499963 4.65072e-18
-8.34525 -0.499963 4.65072e-18
-8.33591 -0.499963 4.65072e-18
-8.32658 -0.499963 4.65072e-18
-8.31725 -0.499963 4.65072e-18
-8.30792 -0.499963 4.65072e-18
-8.29859 -0.499963 4.65072e-18
-8.28926 -0.499963 4.65072e-18
-8.27994 -0.499963 4.65072e-18
-8.27062 -0.499963 4.65072e-18
-8.2613 -0.499963 4.65072e-18
-8.25198 -0.499963 4.65072e-18
-8.24266 -0.499963 4.65072e-18
-8.23334 -0.499963 4.65072e-18
-8.22403 -0.499963 4.65072e-18
-8.21472 -0.499963 4.65072e-18
-8.2054 -0.499963 4.65072e-18
-8.19609 -0.499963 4.65072e-18
-8.18679 -0.499963 4.65072e-18
-8.17748 -0.499963 4.65072e-18
-8.16817 -0.499963 4.65072e-18
-8.15887 -0.499963 4.65072e-18
-8.14957 -0.499963 4.65072e-18
-8.14027 -0.499963 4.65072e-18
-8.13097 -0.499963 4.65072e-18
-8.12167 -0.499963 4.65072e-18
-8.11238 -0.499963 4.65072e-18
-8.10308 -0.499963 4.65072e-18
-8.09379 -0.499963 4.65072e-18
-8.0845 -0.499963 4.65072e-18
-8.07521 -0.499963 4.65072e-18
-8.06592 -0.499963 4.65072e-18
-8.05664 -0.499963 4.65072e-18
-8.04735 -0.499963 4.65072e-18
-8.03807 -0.499963 4.65072e-18
-8.02879 -0.499963 4.65072e-18
-8.01951 -0.499963 4.65072e-18
-8.01023 -0.499963 4.65072e-18
-8.00095 -0.499963 4.65072e-18
-7.99168 -0.499963 4.65072e-18
-7.9824 -0.499963 4.65072e-18
-7.97313 -0.499963 4.65072e-18
-7.96386 -0.499963 4.65072e-18
-7.95459 -0.499963 4.65072e-18
-7.94532 -0.499963 4.65072e-18
-7.93606 -0.499963 4.65072e-18
-7.92679 -0.499963 4.65072e-18
-7.91753 -0.499963 4.65072e-18
-7.90827 -0.499963 4.65072e-18
-7.89901 -0.499963 4.65072e-18
-7.88975 -0.499963 4.65072e-18
-7.88049 -0.499963 4.65072e-18
-7.87123 -0.499963 4.65072e-18
-7.86198 -0.499963 4.65072e-18
-7.85273 -0.499963 4.65072e-18
-7.84348 -0.499963 4.65072e-18
-7.83423 -0.499963 4.65072e-18
-7.82498 -0.499963 4.65072e-18
-7.81573 -0.499963 4.65072e-18
-7.80649 -0.499963 4.65072e-18
-7.79724 -0.499963 4.65072e-18
-7.788 -0.499963 4.65072e-18
-7.77876 -0.499963 4.65072e-18
-7.76952 -0.499963 4.65072e-18
-7.76028 -0.499963 4.65072e-18
-7.75105 -0.499963 4.65072e-18
-7.74181 -0.499963 4.65072e-18
-7.73258 -0.499963 4.65072e-18
-7.72335 -0.499963 4.65072e-18
-7.71412 -0.499963 4.65072e-18
-7.70489 -0.499963 4.65072e-18
-7.69566 -0.499963 4.65072e-18
-7.68643 -0.499963 4.65072e-18
-7.67721 -0.499963 4.65072e-18
-7.66798 -0.499963 4.65072e-18
-7.65876 -0.499963 4.65072e-18
-7.64954 -0.499963 4.65072e-18
-7.64032 -0.499963 4.65072e-18
-7.63111 -0.499963 4.65072e-18
-7.62189 -0.499963 4.65072e-18
-7.61267 -0.499963 4.65072e-18
-7.60346 -0.499963 4.65072e-18
-7.59425 -0.499963 4.65072e-18
-7.58504 -0.499963 4.65072e-18
-7.57583 -0.499963 4.65072e-18
-7.56662 -0.499963 4.65072e-18
-7.55742 -0.499963 4.65072e-18
-7.54821 -0.499963 4.65072e-18
-7.53901 -0.499963 4.65072e-18
-7.52981 -0.499963 4.65072e-18
-7.5206 -0.499963 4.65072e-18
-7.51141 -0.499963 4.65072e-18
-7.50221 -0.499963 4.65072e-18
-7.49301 -0.499963 4.65072e-18
-7.48382 -0.499963 4.65072e-18
-7.47462 -0.499963 4.65072e-18
-7.46543 -0.499963 4.65072e-18
-7.45624 -0.499963 4.65072e-18
-7.44705 -0.499963 4.65072e-18
-7.43786 -0.499963 4.65072e-18
-7.42868 -0.499963 4.65072e-18
-7.41949 -0.499963 4.65072e-18
-7.41031 -0.499963 4.65072e-18
-7.40112 -0.499963 4.65072e-18
-7.39194 -0.499963 4.65072e-18
-7.38276 -0.499963 4.65072e-18
-7.37358 -0.499963 4.65072e-18
-7.36441 -0.499963 4.65072e-18
-7.35523 -0.499963 4.65072e-18
-7.34606 -0.499963 4.65072e-18
-7.33688 -0.499963 4.65072e-18
-7.32771 -0.499963 4.65072e-18
-7.31854 -0.499963 4.65072e-18
-7.30937 -0.499963 4.65072e-18
-7.3002 -0.499963 4.65072e-18
-7.29104 -0.499963 4.65072e-18
-7.28187 -0.499963 4.65072e-18
-7.27271 -0.499963 4.65072e-18
-7.26355 -0.499963 4.65072e-18
-7.25438 -0.499963 4.65072e-18
-7.24522 -0.499963 4.65072e-18
-7.23607 -0.499963 4.65072e-18
-7.22691 -0.499963 4.65072e-18
-7.21775 -0.499963 4.65072e-18
-7.2086 -0.499963 4.65072e-18
-7.19945 -0.499963 4.65072e-18
-7.19029 -0.499963 4.65072e-18
-7.18114 -0.499963 4.65072e-18
-7.17199 -0.499963 4.65072e-18
-7.16285 -0.499963 4.65072e-18
-7.1537 -0.499963 4.65072e-18
-7.14455 -0.499963 4.65072e-18
-7.13541 -0.499963 4.65072e-18
-7.12627 -0.499963 4.65072e-18
-7.11713 -0.499963 4.65072e-18
-7.10798 -0.499963 4.65072e-18
-7.09885 -0.499963 4.65072e-18
-7.08971 -0.499963 4.65072e-18
-7.08057 -0.499963 4.65072e-18
-7.07144 -0.499963 4.65072e-18
-7.0623 -0.499963 4.65072e-18
-7.05317 -0.499963 4.65072e-18
-7.04404 -0.499963 4.65072e-18
-7.03491 -0.499963 4.65072e-18
-7.02578 -0.499963 4.65072e-18
-7.01665 -0.499963 4.65072e-18
-7.00753 -0.499963 4.65072e-18
-6.9984 -0.499963 4.65072e-18
-6.98928 -0.499963 4.65072e-18
-6.98016 -0.499963 4.65072e-18
-6.97103 -0.499963 4.65072e-18
-6.96191 -0.499963 4.65072e-18
-6.9528 -0.499963 4.65072e-18
-6.94368 -0.499963 4.65072e-18
-6.93456 -0.499963 4.65072e-18
-6.92545 -0.499963 4.65072e-18
-6.91633 -0.499963 4.65072e-18
-6.90722 -0.499963 4.65072e-18
-6.89811 -0.499963 4.65072e-18
-6.889 -0.499963 4.65072e-18
-6.87989 -0.499963 4.65072e-18
-6.87078 -0.499963 4.65072e-18
-6.86168 -0.499963 4.65072e-18
-6.85257 -0.499963 4.65072e-18
-6.84347 -0.499963 4.65072e-18
-6.83437 -0.499963 4.65072e-18
-6.82526 -0.499963 4.65072e-18
-6.81616 -0.499963 4.65072e-18
-6.80707 -0.499963 4.65072e-18
-6.79797 -0.499963 4.65072e-18
-6.78887 -0.499963 4.65072e-18
-6.77978 -0.499963 4.65072e-18
-6.77068 -0.499963 4.65072e-18
-6.76159 -0.499963 4.65072e-18
-6.7525 -0.499963 4.65072e-18
-6.74341 -0.499963 4.65072e-18
-6.73432 -0.499963 4.65072e-18
-6.72523 -0.499963 4.65072e-18
-6.71614 -0.499963 4.65072e-18
-6.70706 -0.499963 4.65072e-18
-6.69797 -0.499963 4.65072e-18
-6.68889 -0.499963 4.65072e-18
-6.67981 -0.499963 4.65072e-18
-6.67072 -0.499963 4.65072e-18
-6.66164 -0.499963 4.65072e-18
-6.65257 -0.499963 4.65072e-18
-6.64349 -0.499963 4.65072e-18
-6.63441 -0.499963 4.65072e-18
-6.62534 -0.499963 4.65072e-18
-6.61626 -0.499963 4.65072e-18
-6.60719 -0.499963 4.65072e-18
-6.59812 -0.499963 4.65072e-18
-6.58905 -0.499963 4.65072e-18
-6.57998 -0.499963 4.65072e-18
-6.57091 -0.499963 4.65072e-18
-6.56184 -0.499963 4.65072e-18
-6.55278 -0.499963 4.65072e-18
-6.54371 -0.499963 4.65072e-18
-6.53465 -0.499963 4.65072e-18
-6.52559 -0.499963 4.65072e-18
-6.51652 -0.499963 4.65072e-18
-6.50746 -0.499963 4.65072e-18
-6.49841 -0.499963 4.65072e-18
-6.48935 -0.499963 4.65072e-18
-6.48029 -0.499963 4.65072e-18
-6.47123 -0.499963 4.65072e-18
-6.46218 -0.499963 4.65072e-18
-6.45313 -0.499963 4.65072e-18
-6.44407 -0.499963 4.65072e-18
-6.43502 -0.499963 4.65072e-18
-6.42597 -0.499963 4.65072e-18
-6.41692 -0.499963 4.65072e-18
-6.40788 -0.499963 4.65072e-18
-6.39883 -0.499963 4.65072e-18
-6.38978 -0.499963 4.65072e-18
-6.38074 -0.499963 4.65072e-18
-6.3717 -0.499963 4.65072e-18
-6.36265 -0.499963 4.65072e-18
-6.35361 -0.499963 4.65072e-18
-6.34457 -0.499963 4.65072e-18
-6.33553 -0.499963 4.65072e-18
-6.3265 -0.499963 4.65072e-18
-6.31746 -0.499963 4.65072e-18
-6.30842 -0.499963 4.65072e-18
-6.29939 -0.499963 4.65072e-18
-6.29035 -0.499963 4.65072e-18
-6.28132 -0.499963 4.65072e-18
-6.27229 -0.499963 4.65072e-18
-6.26326 -0.499963 4.65072e-18
-6.25423 -0.499963 4.65072e-18
-6.2452 -0.499963 4.65072e-18
-6.23618 -0.499963 4.65072e-18
-6.22715 -0.499963 4.65072e-18
-6.21813 -0.499963 4.65072e-18
-6.2091 -0.499963 4.65072e-18
-6.20008 -0.499963 4.65072e-18
-6.19106 -0.499963 4.65072e-18
-6.18204 -0.499963 4.65072e-18
-6.17302 -0.499963 4.65072e-18
-6.164 -0.499963 4.65072e-18
-6.15498 -0.499963 4.65072e-18
-6.14596 -0.499963 4.65072e-18
-6.13695 -0.499963 4.65072e-18
-6.12793 -0.499963 4.65072e-18
-6.11892 -0.499963 4.65072e-18
-6.10991 -0.499963 4.65072e-18
-6.1009 -0.499963 4.65072e-18
-6.09189 -0.499963 4.65072e-18
-6.08288 -0.499963 4.65072e-18
-6.07387 -0.499963 4.65072e-18
-6.06486 -0.499963 4.65072e-18
-6.05586 -0.499963 4.65072e-18
-6.04685 -0.499963 4.65072e-18
-6.03785 -0.499963 4.65072e-18
-6.02885 -0.499963 4.65072e-18
-6.01984 -0.499963 4.65072e-18
-6.01084 -0.499963 4.65072e-18
-6.00184 -0.499963 4.65072e-18
-5.99285 -0.499963 4.65072e-18
-5.98385 -0.499963 4.65072e-18
-5.97485 -0.499963 4.65072e-18
-5.96585 -0.499963 4.65072e-18
-5.95686 -0.499963 4.65072e-18
-5.94787 -0.499963 4.65072e-18
-5.93887 -0.499963 4.65072e-18
-5.92988 -0.499963 4.65072e-18
-5.92089 -0.499963 4.65072e-18
-5.9119 -0.499963 4.65072e-18
-5.90291 -0.499963 4.65072e-18
-5.89393 -0.499963 4.65072e-18
-5.88494 -0.499963 4.65072e-18
-5.87595 -0.499963 4.65072e-18
-5.86697 -0.499963 4.65072e-18
-5.85798 -0.499963 4.65072e-18
-5.849 -0.499963 4.65072e-18
-5.84002 -0.499963 4.65072e-18
-5.83104 -0.499963 4.65072e-18
-5.82206 -0.499963 4.65072e-18
-5.81308 -0.499963 4.65072e-18
-5.8041 -0.499963 4.65072e-18
-5.79513 -0.499963 4.65072e-18
-5.78615 -0.499963 4.65072e-18
-5.77718 -0.499963 4.65072e-18
-5.7682 -0.499963 4.65072e-18
-5.75923 -0.499963 4.65072e-18
-5.75026 -0.499963 4.65072e-18
-5.74129 -0.499963 4.65072e-18
-5.73232 -0.499963 4.65072e-18
-5.72335 -0.499963 4.65072e-18
-5.71438 -0.499963 4.65072e-18
-5.70541 -0.499963 4.65072e-18
-5.69645 -0.499963 4.65072e-18
-5.68748 -0.499963 4.65072e-18
-5.67852 -0.499963 4.65072e-18
-5.66955 -0.499963 4.65072e-18
-5.66059 -0.499963 4.65072e-18
-5.65163 -0.499963 4.65072e-18
-5.64267 -0.499963 4.65072e-18
-5.63371 -0.499963 4.65072e-18
-5.62475 -0.499963 4.65072e-18
-5.61579 -0.499963 4.65072e-18
-5.60684 -0.499963 4.65072e-18
-5.59788 -0.499963 4.65072e-18
-5.58893 -0.499963 4.65072e-18
-5.57997 -0.499963 4.65072e-18
-5.57102 -0.499963 4.65072e-18
-5.56207 -0.499963 4.65072e-18
-5.55312 -0.499963 4.65072e-18
-5.54416 -0.499963 4.65072e-18
-5.53522 -0.499963 4.65072e-18
-5.52627 -0.499963 4.65072e-18
-5.51732 -0.499963 4.65072e-18
-5.50837 -0.499963 4.65072e-18
-5.49943 -0.499963 4.65072e-18
-5.49048 -0.499963 4.65072e-18
-5.48154 -0.499963 4.65072e-18
-5.4726 -0.499963 4.65072e-18
-5.46365 -0.499963 4.65072e-18
-5.45471 -0.499963 4.65072e-18
-5.44577 -0.499963 4.65072e-18
-5.43683 -0.499963 4.65072e-18
-5.4279 -0.499963 4.65072e-18
-5.41896 -0.499963 4.65072e-18
-5.41002 -0.499963 4.65072e-18
-5.40109 -0.499963 4.65072e-18
-5.39215 -0.499963 4.65072e-18
-5.38322 -0.499963 4.65072e-18
-5.37428 -0.499963 4.65072e-18
-5.36535 -0.499963 4.65072e-18
-5.35642 -0.499963 4.65072e-18
-5.34749 -0.499963 4.65072e-18
-5.33856 -0.499963 4.65072e-18
-5.32963 -0.499963 4.65072e-18
-5.3207 -0.499963 4.65072e-18
-5.31178 -0.499963 4.65072e-18
-5.30285 -0.499963 4.65072e-18
-5.29393 -0.499963 4.65072e-18
-5.285 -0.499963 4.65072e-18
-5.27608 -0.499963 4.65072e-18
-5.26716 -0.499963 4.65072e-18
-5.25824 -0.499963 4.65072e-18
-5.24931 -0.499963 4.65072e-18
-5.24039 -0.499963 4.65072e-18
-5.23148 -0.499963 4.65072e-18
-5.22256 -0.499963 4.65072e-18
-5.21364 -0.499963 4.65072e-18
-5.20472 -0.499963 4.65072e-18
-5.19581 -0.499963 4.65072e-18
-5.18689 -0.499963 4.65072e-18
-5.17798 -0.499963 4.65072e-18
-5.16907 -0.499963 4.65072e-18
-5.16015 -0.499963 4.65072e-18
-5.15124 -0.499963 4.65072e-18
-5.14233 -0.499963 4.65072e-18
-5.13342 -0.499963 4.65072e-18
-5.12451 -0.499963 4.65072e-18
-5.11561 -0.499963 4.65072e-18
-5.1067 -0.499963 4.65072e-18
-5.09779 -0.499963 4.65072e-18
-5.08889 -0.499963 4.65072e-18
-5.07998 -0.499963 4.65072e-18
-5.07108 -0.499963 4.65072e-18
-5.06218 -0.499963 4.65072e-18
-5.05327 -0.499963 4.65072e-18
-5.04437 -0.499963 4.65072e-18
-5.03547 -0.499963 4.65072e-18
-5.02657 -0.499963 4.65072e-18
-5.01767 -0.499963 4.65072e-18
-5.00877 -0.499963 4.65072e-18
-4.99988 -0.499963 4.65072e-18
-4.99098 -0.499963 4.65072e-18
-4.98209 -0.499963 4.65072e-18
-4.97319 -0.499963 4.65072e-18
-4.9643 -0.499963 4.65072e-18
-4.9554 -0.499963 4.65072e-18
-4.94651 -0.499963 4.65072e-18
-4.93762 -0.499963 4.65072e-18
-4.92873 -0.499963 4.65072e-18
-4.91984 -0.499963 4.65072e-18
-4.91095 -0.499963 4.65072e-18
-4.90206 -0.499963 4.65072e-18
-4.89317 -0.499963 4.65072e-18
-4.88429 -0.499963 4.65072e-18
-4.8754 -0.499963 4.65072e-18
-4.86651 -0.499963 4.65072e-18
-4.85763 -0.499963 4.65072e-18
-4.84875 -0.499963 4.65072e-18
-4.83986 -0.499963 4.65072e-18
-4.83098 -0.499963 4.65072e-18
-4.8221 -0.499963 4.65072e-18
-4.81322 -0.499963 4.65072e-18
-4.80434 -0.499963 4.65072e-18
-4.79546 -0.499963 4.65072e-18
-4.78658 -0.499963 4.65072e-18
-4.77771 -0.499963 4.65072e-18
-4.76883 -0.499963 4.65072e-18
-4.75995 -0.499963 4.65072e-18
-4.75108 -0.499963 4.65072e-18
-4.7422 -0.499963 4.65072e-18
-4.73333 -0.499963 4.65072e-18
-4.72446 -0.499963 4.65072e-18
-4.71558 -0.499963 4.65072e-18
-4.70671 -0.499963 4.65072e-18
-4.69784 -0.499963 4.65072e-18
-4.68897 -0.499963 4.65072e-18
-4.6801 -0.499963 4.65072e-18
-4.67123 -0.499963 4.65072e-18
-4.66237 -0.499963 4.65072e-18
-4.6535 -0.499963 4.65072e-18
-4.64463 -0.499963 4.65072e-18
-4.63577 -0.499963 4.65072e-18
-4.6269 -0.499963 4.65072e-18
-4.61804 -0.499963 4.65072e-18
-4.60918 -0.499963 4.65072e-18
-4.60031 -0.499963 4.65072e-18
-4.59145 -0.499963 4.65072e-18
-4.58259 -0.499963 4.65072e-18
-4.57373 -0.499963 4.65072e-18
-4.56487 -0.499963 4.65072e-18
-4.55601 -0.499963 4.65072e-18
-4.54716 -0.499963 4.65072e-18
-4.5383 -0.499963 4.65072e-18
-4.52944 -0.499963 4.65072e-18
-4.52059 -0.499963 4.65072e-18
-4.51173 -0.499963 4.65072e-18
-4.50288 -0.499963 4.65072e-18
-4.49402 -0.499963 4.65072e-18
-4.48517 -0.499963 4.65072e-18
-4.47632 -0.499963 4.65072e-18
-4.46747 -0.499963 4.65072e-18
-4.45862 -0.499963 4.65072e-18
-4.44977 -0.499963 4.65072e-18
-4.44092 -0.499963 4.65072e-18
-4.43207 -0.499963 4.65072e-18
-4.42322 -0.499963 4.65072e-18
-4.41437 -0.499963 4.65072e-18
-4.40553 -0.499963 4.65072e-18
-4.39668 -0.499963 4.65072e-18
-4.38783 -0.499963 4.65072e-18
-4.37899 -0.499963 4.65072e-18
-4.37015 -0.499963 4.65072e-18
-4.3613 -0.499963 4.65072e-18
-4.35246 -0.499963 4.65072e-18
-4.34362 -0.499963 4.65072e-18
-4.33478 -0.499963 4.65072e-18
-4.32594 -0.499963 4.65072e-18
-4.3171 -0.499963 4.65072e-18
-4.30826 -0.499963 4.65072e-18
-4.29942 -0.499963 4.65072e-18
-4.29058 -0.499963 4.65072e-18
-4.28175 -0.499963 4.65072e-18
-4.27291 -0.499963 4.65072e-18
-4.26407 -0.499963 4.65072e-18
-4.25524 -0.499963 4.65072e-18
-4.2464 -0.499963 4.65072e-18
-4.23757 -0.499963 4.65072e-18
-4.22874 -0.499963 4.65072e-18
-4.21991 -0.499963 4.65072e-18
-4.21107 -0.499963 4.65072e-18
-4.20224 -0.499963 4.65072e-18
-4.19341 -0.499963 4.65072e-18
-4.18458 -0.499963 4.65072e-18
-4.17575 -0.499963 4.65072e-18
-4.16693 -0.499963 4.65072e-18
-4.1581 -0.499963 4.65072e-18
-4.14927 -0.499963 4.65072e-18
-4.14045 -0.499963 4.65072e-18
-4.13162 -0.499963 4.65072e-18
-4.12279 -0.499963 4.65072e-18
-4.11397 -0.499963 4.65072e-18
-4.10515 -0.499963 4.65072e-18
-4.09632 -0.499963 4.65072e-18
-4.0875 -0.499963 4.65072e-18
-4.07868 -0.499963 4.65072e-18
-4.06986 -0.499963 4.65072e-18
-4.06104 -0.499963 4.65072e-18
-4.05222 -0.499963 4.65072e-18
-4.0434 -0.499963 4.65072e-18
-4.03458 -0.499963 4.65072e-18
-4.02576 -0.499963 4.65072e-18
-4.01695 -0.499963 4.65072e-18
-4.00813 -0.499963 4.65072e-18
-3.99931 -0.499963 4.65072e-18
-3.9905 -0.499963 4.65072e-18
-3.98168 -0.499963 4.65072e-18
-3.97287 -0.499963 4.65072e-18
-3.96405 -0.499963 4.65072e-18
-3.95524 -0.499963 4.65072e-18
-3.94643 -0.499963 4.65072e-18
-3.93762 -0.499963 4.65072e-18
-3.92881 -0.499963 4.65072e-18
-3.92 -0.499963 4.65072e-18
-3.91119 -0.499963 4.65072e-18
-3.90238 -0.499963 4.65072e-18
-3.89357 -0.499963 4.65072e-18
-3.88476 -0.499963 4.65072e-18
-3.87595 -0.499963 4.65072e-18
-3.86715 -0.499963 4.65072e-18
-3.85834 -0.499963 4.65072e-18
-3.84953 -0.499963 4.65072e-18
-3.84073 -0.499963 4.65072e-18
-3.83192 -0.499963 4.65072e-18
-3.82312 -0.499963 4.65072e-18
-3.81432 -0.499963 4.65072e-18
-3.80551 -0.499963 4.65072e-18
-3.79671 -0.499963 4.65072e-18
-3.78791 -0.499963 4.65072e-18
-3.77911 -0.499963 4.65072e-18
-3.77031 -0.499963 4.65072e-18
-3.76151 -0.499963 4.65072e-18
-3.75271 -0.499963 4.65072e-18
-3.74391 -0.499963 4.65072e-18
-3.73511 -0.499963 4.65072e-18
-3.72632 -0.499963 4.65072e-18
-3.71752 -0.499963 4.65072e-18
-3.70872 -0.499963 4.65072e-18
-3.69993 -0.499963 4.65072e-18
-3.69113 -0.499963 4.65072e-18
-3.68234 -0.499963 4.65072e-18
-3.67355 -0.499963 4.65072e-18
-3.66475 -0.499963 4.65072e-18
-3.65596 -0.499963 4.65072e-18
-3.64717 -0.499963 4.65072e-18
-3.63838 -0.499963 4.65072e-18
-3.62958 -0.499963 4.65072e-18
-3.62079 -0.499963 4.65072e-18
-3.612 -0.499963 4.65072e-18
-3.60321 -0.499963 4.65072e-18
-3.59443 -0.499963 4.65072e-18
-3.58564 -0.499963 4.65072e-18
-3.57685 -0.499963 4.65072e-18
-3.56806 -0.499963 4.65072e-18
-3.55928 -0.499963 4.65072e-18
-3.55049 -0.499963 4.65072e-18
-3.5417 -0.499963 4.65072e-18
-3.53292 -0.499963 4.65072e-18
-3.52413 -0.499963 4.65072e-18
-3.51535 -0.499963 4.65072e-18
-3.50657 -0.499963 4.65072e-18
-3.49778 -0.499963 4.65072e-18
-3.489 -0.499963 4.65072e-18
-3.48022 -0.499963 4.65072e-18
-3.47144 -0.499963 4.65072e-18
-3.46266 -0.499963 4.65072e-18
-3.45388 -0.499963 4.65072e-18
-3.4451 -0.499963 4.65072e-18
-3.43632 -0.499963 4.65072e-18
-3.42754 -0.499963 4.65072e-18
-3.41876 -0.499963 4.65072e-18
-3.40999 -0.499963 4.65072e-18
-3.40121 -0.499963 4.65072e-18
-3.39243 -0.499963 4.65072e-18
-3.38366 -0.499963 4.65072e-18
-3.37488 -0.499963 4.65072e-18
-3.36611 -0.499963 4.65072e-18
-3.35733 -0.499963 4.65072e-18
-3.34856 -0.499963 4.65072e-18
-3.33979 -0.499963 4.65072e-18
-3.33101 -0.499963 4.65072e-18
-3.32224 -0.499963 4.65072e-18
-3.31347 -0.499963 4.65072e-18
-3.3047 -0.499963 4.65072e-18
-3.29593 -0.499963 4.65072e-18
-3.28716 -0.499963 4.65072e-18
-3.27839 -0.499963 4.65072e-18
-3.26962 -0.499963 4.65072e-18
-3.26085 -0.499963 4.65072e-18
-3.25208 -0.499963 4.65072e-18
-3.24331 -0.499963 4.65072e-18
-3.23455 -0.499963 4.65072e-18
-3.22578 -0.499963 4.65072e-18
-3.21701 -0.499963 4.65072e-18
-3.20825 -0.499963 4.65072e-18
-3.19948 -0.499963 4.65072e-18
-3.19072 -0.499963 4.65072e-18
-3.18195 -0.499963 4.65072e-18
-3.17319 -0.499963 4.65072e-18
-3.16442 -0.499963 4.65072e-18
-3.15566 -0.499963 4.65072e-18
-3.1469 -0.499963 4.65072e-18
-3.13814 -0.499963 4.65072e-18
-3.12938 -0.499963 4.65072e-18
-3.12062 -0.499963 4.65072e-18
-3.11186 -0.499963 4.65072e-18
-3.1031 -0.499963 4.65072e-18
-3.09434 -0.499963 4.65072e-18
-3.08558 -0.499963 4.65072e-18
-3.07682 -0.499963 4.65072e-18
-3.06806 -0.499963 4.65072e-18
-3.0593 -0.499963 4.65072e-18
-3.05055 -0.499963 4.65072e-18
-3.04179 -0.499963 4.65072e-18
-3.03303 -0.499963 4.65072e-18
-3.02428 -0.499963 4.65072e-18
-3.01552 -0.499963 4.65072e-18
-3.00677 -0.499963 4.65072e-18
-2.99801 -0.499963 4.65072e-18
-2.98926 -0.499963 4.65072e-18
-2.9805 -0.499963 4.65072e-18
-2.97175 -0.499963 4.65072e-18
-2.963 -0.499963 4.65072e-18
-2.95425 -0.499963 4.65072e-18
-2.9455 -0.499963 4.65072e-18
-2.93674 -0.499963 4.65072e-18
-2.92799 -0.499963 4.65072e-18
-2.91924 -0.499963 4.65072e-18
-2.91049 -0.499963 4.65072e-18
-2.90174 -0.499963 4.65072e-18
-2.89299 -0.499963 4.65072e-18
-2.88425 -0.499963 4.65072e-18
-2.8755 -0.499963 4.65072e-18
-2.86675 -0.499963 4.65072e-18
-2.858 -0.499963 4.65072e-18
-2.84926 -0.499963 4.65072e-18
-2.84051 -0.499963 4.65072e-18
-2.83176 -0.499963 4.65072e-18
-2.82302 -0.499963 4.65072e-18
-2.81427 -0.499963 4.65072e-18
-2.80553 -0.499963 4.65072e-18
-2.79678 -0.499963 4.65072e-18
-2.78804 -0.499963 4.65072e-18
-2.7793 -0.499963 4.65072e-18
-2.77055 -0.499963 4.65072e-18
-2.76181 -0.499963 4.65072e-18
-2.75307 -0.499963 4.65072e-18
-2.74433 -0.499963 4.65072e-18
-2.73559 -0.499963 4.65072e-18
-2.72685 -0.499963 4.65072e-18
-2.71811 -0.499963 4.65072e-18
-2.70937 -0.499963 4.65072e-18
-2.70063 -0.499963 4.65072e-18
-2.69189 -0.499963 4.65072e-18
-2.68315 -0.499963 4.65072e-18
-2.67441 -0.499963 4.65072e-18
-2.66567 -0.499963 4.65072e-18
-2.65693 -0.499963 4.65072e-18
-2.6482 -0.499963 4.65072e-18
-2.63946 -0.499963 4.65072e-18
-2.63072 -0.499963 4.65072e-18
-2.62199 -0.499963 4.65072e-18
-2.61325 -0.499963 4.65072e-18
-2.60452 -0.499963 4.65072e-18
-2.59578 -0.499963 4.65072e-18
-2.58705 -0.499963 4.65072e-18
-2.57831 -0.499963 4.65072e-18
-2.56958 -0.499963 4.65072e-18
-2.56085 -0.499963 4.65072e-18
-2.55211 -0.499963 4.65072e-18
-2.54338 -0.499963 4.65072e-18
-2.53465 -0.499963 4.65072e-18
-2.52592 -0.499963 4.65072e-18
-2.51719 -0.499963 4.65072e-18
-2.50845 -0.499963 4.65072e-18
-2.49972 -0.499963 4.65072e-18
-2.49099 -0.499963 4.65072e-18
-2.48226 -0.499963 4.65072e-18
-2.47353 -0.499963 4.65072e-18
-2.46481 -0.499963 4.65072e-18
-2.45608 -0.499963 4.65072e-18
-2.44735 -0.499963 4.65072e-18
-2.43862 -0.499963 4.65072e-18
-2.42989 -0.499963 4.65072e-18
-2.42117 -0.499963 4.65072e-18
-2.41244 -0.499963 4.65072e-18
-2.40371 -0.499963 4.65072e-18
-2.39499 -0.499963 4.65072e-18
-2.38626 -0.499963 4.65072e-18
-2.37753 -0.499963 4.65072e-18
-2.36881 -0.499963 4.65072e-18
-2.36008 -0.499963 4.65072e-18
-2.35136 -0.499963 4.65072e-18
-2.34264 -0.499963 4.65072e-18
-2.33391 -0.499963 4.65072e-18
-2.32519 -0.499963 4.65072e-18
-2.31647 -0.499963 4.65072e-18
-2.30774 -0.499963 4.65072e-18
-2.29902 -0.499963 4.65072e-18
-2.2903 -0.499963 4.65072e-18
-2.28158 -0.499963 4.65072e-18
-2.27286 -0.499963 4.65072e-18
-2.26414 -0.499963 4.65072e-18
-2.25542 -0.499963 4.65072e-18
-2.24669 -0.499963 4.65072e-18
-2.23798 -0.499963 4.65072e-18
-2.22926 -0.499963 4.65072e-18
-2.22054 -0.499963 4.65072e-18
-2.21182 -0.499963 4.65072e-18
-2.2031 -0.499963 4.65072e-18
-2.19438 -0.499963 4.65072e-18
-2.18566 -0.499963 4.65072e-18
-2.17695 -0.499963 4.65072e-18
-2.16823 -0.499963 4.65072e-18
-2.15951 -0.499963 4.65072e-18
-2.15079 -0.499963 4.65072e-18
-2.14208 -0.499963 4.65072e-18
-2.13336 -0.499963 4.65072e-18
-2.12465 -0.499963 4.65072e-18
-2.11593 -0.499963 4.65072e-18
-2.10722 -0.499963 4.65072e-18
-2.0985 -0.499963 4.65072e-18
-2.08979 -0.499963 4.65072e-18
-2.08107 -0.499963 4.65072e-18
-2.07236 -0.499963 4.65072e-18
-2.06365 -0.499963 4.65072e-18
-2.05493 -0.499963 4.65072e-18
-2.04622 -0.499963 4.65072e-18
-2.03751 -0.499963 4.65072e-18
-2.0288 -0.499963 4.65072e-18
-2.02008 -0.499963 4.65072e-18
-2.01137 -0.499963 4.65072e-18
-2.00266 -0.499963 4.65072e-18
-1.99395 -0.499963 4.65072e-18
-1.98524 -0.499963 4.65072e-18
-1.97653 -0.499963 4.65072e-18
-1.96782 -0.499963 4.65072e-18
-1.95911 -0.499963 4.65072e-18
-1.9504 -0.499963 4.65072e-18
-1.94169 -0.499963 4.65072e-18
-1.93298 -0.499963 4.65072e-18
-1.92427 -0.499963 4.65072e-18
-1.91556 -0.499963 4.65072e-18
-1.90686 -0.499963 4.65072e-18
-1.89815 -0.499963 4.65072e-18
-1.88944 -0.499963 4.65072e-18
-1.88073 -0.499963 4.65072e-18
-1.87203 -0.499963 4.65072e-18
-1.86332 -0.499963 4.65072e-18
-1.85461 -0.499963 4.65072e-18
-1.84591 -0.499963 4.65072e-18
-1.8372 -0.499963 4.65072e-18
-1.8285 -0.499963 4.65072e-18
-1.81979 -0.499963 4.65072e-18
-1.81108 -0.499963 4.65072e-18
-1.80238 -0.499963 4.65072e-18
-1.79368 -0.499963 4.65072e-18
-1.78497 -0.499963 4.65072e-18
-1.77627 -0.499963 4.65072e-18
-1.76756 -0.499963 4.65072e-18
-1.75886 -0.499963 4.65072e-18
-1.75016 -0.499963 4.65072e-18
-1.74145 -0.499963 4.65072e-18
-1.73275 -0.499963 4.65072e-18
-1.72405 -0.499963 4.65072e-18
-1.71535 -0.499963 4.65072e-18
-1.70665 -0.499963 4.65072e-18
-1.69794 -0.499963 4.65072e-18
-1.68924 -0.499963 4.65072e-18
-1.68054 -0.499963 4.65072e-18
-1.67184 -0.499963 4.65072e-18
-1.66314 -0.499963 4.65072e-18
-1.65444 -0.499963 4.65072e-18
-1.64574 -0.499963 4.65072e-18
-1.63704 -0.499963 4.65072e-18
-1.62834 -0.499963 4.65072e-18
-1.61964 -0.499963 4.65072e-18
-1.61094 -0.499963 4.65072e-18
-1.60224 -0.499963 4.65072e-18
-1.59354 -0.499963 4.65072e-18
-1.58484 -0.499963 4.65072e-18
-1.57615 -0.499963 4.65072e-18
-1.56745 -0.499963 4.65072e-18
-1.55875 -0.499963 4.65072e-18
-1.55005 -0.499963 4.65072e-18
-1.54136 -0.499963 4.65072e-18
-1.53266 -0.499963 4.65072e-18
-1.52396 -0.499963 4.65072e-18
-1.51527 -0.499963 4.65072e-18
-1.50657 -0.499963 4.65072e-18
-1.49787 -0.499963 4.65072e-18
-1.48918 -0.499963 4.65072e-18
-1.48048 -0.499963 4.65072e-18
-1.47179 -0.499963 4.65072e-18
-1.46309 -0.499963 4.65072e-18
-1.4544 -0.499963 4.65072e-18
-1.4457 -0.499963 4.65072e-18
-1.43701 -0.499963 4.65072e-18
-1.42831 -0.499963 4.65072e-18
-1.41962 -0.499963 4.65072e-18
-1.41092 -0.499963 4.65072e-18
-1.40223 -0.499963 4.65072e-18
-1.39354 -0.499963 4.65072e-18
-1.38484 -0.499963 4.65072e-18
-1.37615 -0.499963 4.65072e-18
-1.36746 -0.499963 4.65072e-18
-1.35876 -0.499963 4.65072e-18
-1.35007 -0.499963 4.65072e-18
-1.34138 -0.499963 4.65072e-18
-1.33269 -0.499963 4.65072e-18
-1.32399 -0.499963 4.65072e-18
-1.3153 -0.499963 4.65072e-18
-1.30661 -0.499963 4.65072e-18
-1.29792 -0.499963 4.65072e-18
-1.28923 -0.499963 4.65072e-18
-1.28054 -0.499963 4.65072e-18
-1.27185 -0.499963 4.65072e-18
-1.26316 -0.499963 4.65072e-18
-1.25447 -0.499963 4.65072e-18
-1.24578 -0.499963 4.65072e-18
-1.23709 -0.499963 4.65072e-18
-1.2284 -0.499963 4.65072e-18
-1.21971 -0.499963 4.65072e-18
-1.21102 -0.499963 4.65072e-18
-1.20233 -0.499963 4.65072e-18
-1.19364 -0.499963 4.65072e-18
-1.18495 -0.499963 4.65072e-18
-1.17626 -0.499963 4.65072e-18
-1.16757 -0.499963 4.65072e-18
-1.15888 -0.499963 4.65072e-18
-1.15019 -0.499963 4.65072e-18
-1.14151 -0.499963 4.65072e-18
-1.13282 -0.499963 4.65072e-18
-1.12413 -0.499963 4.65072e-18
-1.11544 -0.499963 4.65072e-18
-1.10676 -0.499963 4.65072e-18
-1.09807 -0.499963 4.65072e-18
-1.08938 -0.499963 4.65072e-18
-1.08069 -0.499963 4.65072e-18
-1.07201 -0.499963 4.65072e-18
-1.06332 -0.499963 4.65072e-18
-1.05463 -0.499963 4.65072e-18
-1.04595 -0.499963 4.65072e-18
-1.03726 -0.499963 4.65072e-18
-1.02858 -0.499963 4.65072e-18
-1.01989 -0.499963 4.65072e-18
-1.0112 -0.499963 4.65072e-18
-1.00252 -0.499963 4.65072e-18
-0.993833 -0.499963 4.65072e-18
-0.985148 -0.499963 4.65072e-18
-0.976463 -0.499963 4.65072e-18
-0.967778 -0.499963 4.65072e-18
-0.959093 -0.499963 4.65072e-18
-0.950408 -0.499963 4.65072e-18
-0.941724 -0.499963 4.65072e-18
-0.933039 -0.499963 4.65072e-18
-0.924355 -0.499963 4.65072e-18
-0.915671 -0.499963 4.65072e-18
-0.906987 -0.499963 4.65072e-18
-0.898303 -0.499963 4.65072e-18
-0.889619 -0.499963 4.65072e-18
-0.880936 -0.499963 4.65072e-18
-0.872252 -0.499963 4.65072e-18
-0.863569 -0.499963 4.65072e-18
-0.854886 -0.499963 4.65072e-18
-0.846202 -0.499963 4.65072e-18
-0.837519 -0.499963 4.65072e-18
-0.828837 -0.499963 4.65072e-18
-0.820154 -0.499963 4.65072e-18
-0.811471 -0.499963 4.65072e-18
-0.802789 -0.499963 4.65072e-18
-0.794106 -0.499963 4.65072e-18
-0.785424 -0.499963 4.65072e-18
-0.776742 -0.499963 4.65072e-18
-0.76806 -0.499963 4.65072e-18
-0.759378 -0.499963 4.65072e-18
-0.750696 -0.499963 4.65072e-18
-0.742014 -0.499963 4.65072e-18
-0.733333 -0.499963 4.65072e-18
-0.724651 -0.499963 4.65072e-18
-0.71597 -0.499963 4.65072e-18
-0.707289 -0.499963 4.65072e-18
-0.698608 -0.499963 4.65072e-18
-0.689927 -0.499963 4.65072e-18
-0.681246 -0.499963 4.65072e-18
-0.672565 -0.499963 4.65072e-18
-0.663884 -0.499963 4.65072e-18
-0.655203 -0.499963 4.65072e-18
-0.646523 -0.499963 4.65072e-18
-0.637842 -0.499963 4.65072e-18
-0.629162 -0.499963 4.65072e-18
-0.620482 -0.499963 4.65072e-18
-0.611801 -0.499963 4.65072e-18
-0.603121 -0.499963 4.65072e-18
-0.594441 -0.499963 4.65072e-18
-0.585761 -0.499963 4.65072e-18
-0.577081 -0.499963 4.65072e-18
-0.568402 -0.499963 4.65072e-18
-0.559722 -0.499963 4.65072e-18
-0.551042 -0.499963 4.65072e-18
-0.542363 -0.499963 4.65072e-18
-0.533684 -0.499963 4.65072e-18
-0.525004 -0.499963 4.65072e-18
-0.516325 -0.499963 4.65072e-18
-0.507646 -0.499963 4.65072e-18
-0.498967 -0.499963 4.65072e-18
-0.490288 -0.499963 4.65072e-18
-0.481609 -0.499963 4.65072e-18
-0.47293 -0.499963 4.65072e-18
-0.464251 -0.499963 4.65072e-18
-0.455572 -0.499963 4.65072e-18
-0.446893 -0.499963 4.65072e-18
-0.438215 -0.499963 4.65072e-18
-0.429536 -0.499963 4.65072e-18
-0.420858 -0.499963 4.65072e-18
-0.412179 -0.499963 4.65072e-18
-0.403501 -0.499963 4.65072e-18
-0.394822 -0.499963 4.65072e-18
-0.386144 -0.499963 4.65072e-18
-0.377466 -0.499963 4.65072e-18
-0.368788 -0.499963 4.65072e-18
-0.36011 -0.499963 4.65072e-18
-0.351432 -0.499963 4.65072e-18
-0.342754 -0.499963 4.65072e-18
-0.334076 -0.499963 4.65072e-18
-0.325398 -0.499963 4.65072e-18
-0.31672 -0.499963 4.65072e-18
-0.308042 -0.499963 4.65072e-18
-0.299364 -0.499963 4.65072e-18
-0.290687 -0.499963 4.65072e-18
-0.282009 -0.499963 4.65072e-18
-0.273331 -0.499963 4.65072e-18
-0.264654 -0.499963 4.65072e-18
-0.255976 -0.499963 4.65072e-18
-0.247299 -0.499963 4.65072e-18
-0.238621 -0.499963 4.65072e-18
-0.229944 -0.499963 4.65072e-18
-0.221266 -0.499963 4.65072e-18
-0.212589 -0.499963 4.65072e-18
-0.203912 -0.499963 4.65072e-18
-0.195234 -0.499963 4.65072e-18
-0.186557 -0.499963 4.65072e-18
-0.17788 -0.499963 4.65072e-18
-0.169203 -0.499963 4.65072e-18
-0.160525 -0.499963 4.65072e-18
-0.151848 -0.499963 4.65072e-18
-0.143171 -0.499963 4.65072e-18
-0.134494 -0.499963 4.65072e-18
-0.125817 -0.499963 4.65072e-18
-0.11714 -0.499963 4.65072e-18
-0.108463 -0.499963 4.65072e-18
-0.0997855 -0.499963 4.65072e-18
-0.0911085 -0.499963 4.65072e-18
-0.0824315 -0.499963 4.65072e-18
-0.0737544 -0.499963 4.65072e-18
-0.0650774 -0.499963 4.65072e-18
-0.0564004 -0.499963 4.65072e-18
-0.0477234 -0.499963 4.65072e-18
-0.0390464 -0.499963 4.65072e-18
-0.0303694 -0.499963 4.65072e-18
-0.0216924 -0.499963 4.65072e-18
-0.0130155 -0.499963 4.65072e-18
-0.00433849 -0.499963 4.65072e-18
0.00433849 -0.499963 4.65072e-18
0.0130155 -0.499963 4.65072e-18
0.0216924 -0.499963 4.65072e-18
0.0303694 -0.499963 4.65072e-18
0.0390464 -0.499963 4.65072e-18
0.0477234 -0.499963 4.65072e-18
0.0564004 -0.499963 4.65072e-18
0.0650774 -0.499963 4.65072e-18
0.0737544 -0.499963 4.65072e-18
0.0824315 -0.499963 4.65072e-18
0.0911085 -0.499963 4.65072e-18
0.0997855 -0.499963 4.65072e-18
0.108463 -0.499963 4.65072e-18
0.11714 -0.499963 4.65072e-18
0.125817 -0.499963 4.65072e-18
0.134494 -0.499963 4.65072e-18
0.143171 -0.499963 4.65072e-18
0.151848 -0.499963 4.65072e-18
0.160525 -0.499963 4.65072e-18
0.169203 -0.499963 4.65072e-18
0.17788 -0.499963 4.65072e-18
0.186557 -0.499963 4.65072e-18
0.195234 -0.499963 4.65072e-18
0.203912 -0.499963 4.65072e-18
0.212589 -0.499963 4.65072e-18
0.221266 -0.499963 4.65072e-18
0.229944 -0.499963 4.65072e-18
0.238621 -0.499963 4.65072e-18
0.247299 -0.499963 4.65072e-18
0.255976 -0.499963 4.65072e-18
0.264654 -0.499963 4.65072e-18
0.273331 -0.499963 4.65072e-18
0.282009 -0.499963 4.65072e-18
0.290687 -0.499963 4.65072e-18
0.299364 -0.499963 4.65072e-18
0.308042 -0.499963 4.65072e-18
0.31672 -0.499963 4.65072e-18
0.325398 -0.499963 4.65072e-18
0.334076 -0.499963 4.65072e-18
0.342754 -0.499963 4.65072e-18
0.351432 -0.499963 4.65072e-18
0.36011 -0.499963 4.65072e-18
0.368788 -0.499963 4.65072e-18
0.377466 -0.499963 4.65072e-18
0.386144 -0.499963 4.65072e-18
0.394822 -0.499963 4.65072e-18
0.403501 -0.499963 4.65072e-18
0.412179 -0.499963 4.65072e-18
0.420858 -0.499963 4.65072e-18
0.429536 -0.499963 4.65072e-18
0.438215 -0.499963 4.65072e-18
0.446893 -0.499963 4.65072e-18
0.455572 -0.499963 4.65072e-18
0.464251 -0.499963 4.65072e-18
0.47293 -0.499963 4.65072e-18
0.481609 -0.499963 4.65072e-18
0.490288 -0.499963 4.65072e-18
0.498967 -0.499963 4.65072e-18
0.507646 -0.499963 4.65072e-18
0.516325 -0.499963 4.65072e-18
0.525004 -0.499963 4.65072e-18
0.533684 -0.499963 4.65072e-18
0.542363 -0.499963 4.65072e-18
0.551042 -0.499963 4.65072e-18
0.559722 -0.499963 4.65072e-18
0.568402 -0.499963 4.65072e-18
0.577081 -0.499963 4.65072e-18
0.585761 -0.499963 4.65072e-18
0.594441 -0.499963 4.65072e-18
0.603121 -0.499963 4.65072e-18
0.611801 -0.499963 4.65072e-18
0.620482 -0.499963 4.65072e-18
0.629162 -0.499963 4.65072e-18
0.637842 -0.499963 4.65072e-18
0.646523 -0.499963 4.65072e-18
0.655203 -0.499963 4.65072e-18
0.663884 -0.499963 4.65072e-18
0.672565 -0.499963 4.65072e-18
0.681246 -0.499963 4.65072e-18
0.689927 -0.499963 4.65072e-18
0.698608 -0.499963 4.65072e-18
0.707289 -0.499963 4.65072e-18
0.71597 -0.499963 4.65072e-18
0.724651 -0.499963 4.65072e-18
0.733333 -0.499963 4.65072e-18
0.742014 -0.499963 4.65072e-18
0.750696 -0.499963 4.65072e-18
0.759378 -0.499963 4.65072e-18
0.76806 -0.499963 4.65072e-18
0.776742 -0.499963 4.65072e-18
0.785424 -0.499963 4.65072e-18
0.794106 -0.499963 4.65072e-18
0.802789 -0.499963 4.65072e-18
0.811471 -0.499963 4.65072e-18
0.820154 -0.499963 4.65072e-18
0.828837 -0.499963 4.65072e-18
0.837519 -0.499963 4.65072e-18
0.846202 -0.499963 4.65072e-18
0.854886 -0.499963 4.65072e-18
0.863569 -0.499963 4.65072e-18
0.872252 -0.499963 4.65072e-18
0.880936 -0.499963 4.65072e-18
0.889619 -0.499963 4.65072e-18
0.898303 -0.499963 4.65072e-18
0.906987 -0.499963 4.65072e-18
0.915671 -0.499963 4.65072e-18
0.924355 -0.499963 4.65072e-18
0.933039 -0.499963 4.65072e-18
0.941724 -0.499963 4.65072e-18
0.950408 -0.499963 4.65072e-18
0.959093 -0.499963 4.65072e-18
0.967778 -0.499963 4.65072e-18
0.976463 -0.499963 4.65072e-18
0.985148 -0.499963 4.65072e-18
0.993833 -0.499963 4.65072e-18
1.00252 -0.499963 4.65072e-18
1.0112 -0.499963 4.65072e-18
1.01989 -0.499963 4.65072e-18
1.02858 -0.499963 4.65072e-18
1.03726 -0.499963 4.65072e-18
1.04595 -0.499963 4.65072e-18
1.05463 -0.499963 4.65072e-18
1.06332 -0.499963 4.65072e-18
1.07201 -0.499963 4.65072e-18
1.08069 -0.499963 4.65072e-18
1.08938 -0.499963 4.65072e-18
1.09807 -0.499963 4.65072e-18
1.10676 -0.499963 4.65072e-18
1.11544 -0.499963 4.65072e-18
1.12413 -0.499963 4.65072e-18
1.13282 -0.499963 4.65072e-18
1.14151 -0.499963 4.65072e-18
1.15019 -0.499963 4.65072e-18
1.15888 -0.499963 4.65072e-18
1.16757 -0.499963 4.65072e-18
1.17626 -0.499963 4.65072e-18
1.18495 -0.499963 4.65072e-18
1.19364 -0.499963 4.65072e-18
1.20233 -0.499963 4.65072e-18
1.21102 -0.499963 4.65072e-18
1.21971 -0.499963 4.65072e-18
1.2284 -0.499963 4.65072e-18
1.23709 -0.499963 4.65072e-18
1.24578 -0.499963 4.65072e-18
1.25447 -0.499963 4.65072e-18
1.26316 -0.499963 4.65072e-18
1.27185 -0.499963 4.65072e-18
1.28054 -0.499963 4.65072e-18
1.28923 -0.499963 4.65072e-18
1.29792 -0.499963 4.65072e-18
1.30661 -0.499963 4.65072e-18
1.3153 -0.499963 4.65072e-18
1.32399 -0.499963 4.65072e-18
1.33269 -0.499963 4.65072e-18
1.34138 -0.499963 4.65072e-18
1.35007 -0.499963 4.65072e-18
1.35876 -0.499963 4.65072e-18
1.36746 -0.499963 4.65072e-18
1.37615 -0.499963 4.65072e-18
1.38484 -0.499963 4.65072e-18
1.39354 -0.499963 4.65072e-18
1.40223 -0.499963 4.65072e-18
1.41092 -0.499963 4.65072e-18
1.41962 -0.499963 4.65072e-18
1.42831 -0.499963 4.65072e-18
1.43701 -0.499963 4.65072e-18
1.4457 -0.499963 4.65072e-18
1.4544 -0.499963 4.65072e-18
1.46309 -0.499963 4.65072e-18
1.47179 -0.499963 4.65072e-18
1.48048 -0.499963 4.65072e-18
1.48918 -0.499963 4.65072e-18
1.49787 -0.499963 4.65072e-18
1.50657 -0.499963 4.65072e-18
1.51527 -0.499963 4.65072e-18
1.52396 -0.499963 4.65072e-18
1.53266 -0.499963 4.65072e-18
1.54136 -0.499963 4.65072e-18
1.55005 -0.499963 4.65072e-18
1.55875 -0.499963 4.65072e-18
1.56745 -0.499963 4.65072e-18
1.57615 -0.499963 4.65072e-18
1.58484 -0.499963 4.65072e-18
1.59354 -0.499963 4.65072e-18
1.60224 -0.499963 4.65072e-18
1.61094 -0.499963 4.65072e-18
1.61964 -0.499963 4.65072e-18
1.62834 -0.499963 4.65072e-18
1.63704 -0.499963 4.65072e-18
1.64574 -0.499963 4.65072e-18
1.65444 -0.499963 4.65072e-18
1.66314 -0.499963 4.65072e-18
1.67184 -0.499963 4.65072e-18
1.68054 -0.499963 4.65072e-18
1.68924 -0.499963 4.65072e-18
1.69794 -0.499963 4.65072e-18
1.70665 -0.499963 4.65072e-18
1.71535 -0.499963 4.65072e-18
1.72405 -0.499963 4.65072e-18
1.73275 -0.499963 4.65072e-18
1.74145 -0.499963 4.65072e-18
1.75016 -0.499963 4.65072e-18
1.75886 -0.499963 4.65072e-18
1.76756 -0.499963 4.65072e-18
1.77627 -0.499963 4.65072e-18
1.78497 -0.499963 4.65072e-18
1.79368 -0.499963 4.65072e-18
1.80238 -0.499963 4.65072e-18
1.81108 -0.499963 4.65072e-18
1.81979 -0.499963 4.65072e-18
1.8285 -0.499963 4.65072e-18
1.8372 -0.499963 4.65072e-18
1.84591 -0.499963 4.65072e-18
1.85461 -0.499963 4.65072e-18
1.86332 -0.499963 4.65072e-18
1.87203 -0.499963 4.65072e-18
1.88073 -0.499963 4.65072e-18
1.88944 -0.499963 4.65072e-18
1.89815 -0.499963 4.65072e-18
1.90686 -0.499963 4.65072e-18
1.91556 -0.499963 4.65072e-18
1.92427 -0.499963 4.65072e-18
1.93298 -0.499963 4.65072e-18
1.94169 -0.499963 4.65072e-18
1.9504 -0.499963 4.65072e-18
1.95911 -0.499963 4.65072e-18
1.96782 -0.499963 4.65072e-18
1.97653 -0.499963 4.65072e-18
1.98524 -0.499963 4.65072e-18
1.99395 -0.499963 4.65072e-18
2.00266 -0.499963 4.65072e-18
2.01137 -0.499963 4.65072e-18
2.02008 -0.499963 4.65072e-18
2.0288 -0.499963 4.65072e-18
2.03751 -0.499963 4.65072e-18
2.04622 -0.499963 4.65072e-18
2.05493 -0.499963 4.65072e-18
2.06365 -0.499963 4.65072e-18
2.07236 -0.499963 4.65072e-18
2.08107 -0.499963 4.65072e-18
2.08979 -0.499963 4.65072e-18
2.0985 -0.499963 4.65072e-18
2.10722 -0.499963 4.65072e-18
2.11593 -0.499963 4.65072e-18
2.12465 -0.499963 4.65072e-18
2.13336 -0.499963 4.65072e-18
2.14208 -0.499963 4.65072e-18
2.15079 -0.499963 4.65072e-18
2.15951 -0.499963 4.65072e-18
2.16823 -0.499963 4.65072e-18
2.17695 -0.499963 4.65072e-18
2.18566 -0.499963 4.65072e-18
2.19438 -0.499963 4.65072e-18
2.2031 -0.499963 4.65072e-18
2.21182 -0.499963 4.65072e-18
2.22054 -0.499963 4.65072e-18
2.22926 -0.499963 4.65072e-18
2.23798 -0.499963 4.65072e-18
2.24669 -0.499963 4.65072e-18
2.25542 -0.499963 4.65072e-18
2.26414 -0.499963 4.65072e-18
2.27286 -0.499963 4.65072e-18
2.28158 -0.499963 4.65072e-18
2.2903 -0.499963 4.65072e-18
2.29902 -0.499963 4.65072e-18
2.30774 -0.499963 4.65072e-18
2.31647 -0.499963 4.65072e-18
2.32519 -0.499963 4.65072e-18
2.33391 -0.499963 4.65072e-18
2.34264 -0.499963 4.65072e-18
2.35136 -0.499963 4.65072e-18
2.36008 -0.499963 4.65072e-18
2.36881 -0.499963 4.65072e-18
2.37753 -0.499963 4.65072e-18
2.38626 -0.499963 4.65072e-18
2.39499 -0.499963 4.65072e-18
2.40371 -0.499963 4.65072e-18
2.41244 -0.499963 4.65072e-18
2.42117 -0.499963 4.65072e-18
2.42989 -0.499963 4.65072e-18
2.43862 -0.499963 4.65072e-18
2.44735 -0.499963 4.65072e-18
2.45608 -0.499963 4.65072e-18
2.46481 -0.499963 4.65072e-18
2.47353 -0.499963 4.65072e-18
2.48226 -0.499963 4.65072e-18
2.49099 -0.499963 4.65072e-18
2.49972 -0.499963 4.65072e-18
2.50845 -0.499963 4.65072e-18
2.51719 -0.499963 4.65072e-18
2.52592 -0.499963 4.65072e-18
2.53465 -0.499963 4.65072e-18
2.54338 -0.499963 4.65072e-18
2.55211 -0.499963 4.65072e-18
2.56085 -0.499963 4.65072e-18
2.56958 -0.499963 4.65072e-18
2.57831 -0.499963 4.65072e-18
2.58705 -0.499963 4.65072e-18
2.59578 -0.499963 4.65072e-18
2.60452 -0.499963 4.65072e-18
2.61325 -0.499963 4.65072e-18
2.62199 -0.499963 4.65072e-18
2.63072 -0.499963 4.65072e-18
2.63946 -0.499963 4.65072e-18
2.6482 -0.499963 4.65072e-18
2.65693 -0.499963 4.65072e-18
2.66567 -0.499963 4.65072e-18
2.67441 -0.499963 4.65072e-18
2.68315 -0.499963 4.65072e-18
2.69189 -0.499963 4.65072e-18
2.70063 -0.499963 4.65072e-18
2.70937 -0.499963 4.65072e-18
2.71811 -0.499963 4.65072e-18
2.72685 -0.499963 4.65072e-18
2.73559 -0.499963 4.65072e-18
2.74433 -0.499963 4.65072e-18
2.75307 -0.499963 4.65072e-18
2.76181 -0.499963 4.65072e-18
2.77055 -0.499963 4.65072e-18
2.7793 -0.499963 4.65072e-18
2.78804 -0.499963 4.65072e-18
2.79678 -0.499963 4.65072e-18
2.80553 -0.499963 4.65072e-18
2.81427 -0.499963 4.65072e-18
2.82302 -0.499963 4.65072e-18
2.83176 -0.499963 4.65072e-18
2.84051 -0.499963 4.65072e-18
2.84926 -0.499963 4.65072e-18
2.858 -0.499963 4.65072e-18
2.86675 -0.499963 4.65072e-18
2.8755 -0.499963 4.65072e-18
2.88425 -0.499963 4.65072e-18
2.89299 -0.499963 4.65072e-18
2.90174 -0.499963 4.65072e-18
2.91049 -0.499963 4.65072e-18
2.91924 -0.499963 4.65072e-18
2.92799 -0.499963 4.65072e-18
2.93674 -0.499963 4.65072e-18
2.9455 -0.499963 4.65072e-18
2.95425 -0.499963 4.65072e-18
2.963 -0.499963 4.65072e-18
2.97175 -0.499963 4.65072e-18
2.9805 -0.499963 4.65072e-18
2.98926 -0.499963 4.65072e-18
2.99801 -0.499963 4.65072e-18
3.00677 -0.499963 4.65072e-18
3.01552 -0.499963 4.65072e-18
3.02428 -0.499963 4.65072e-18
3.03303 -0.499963 4.65072e-18
3.04179 -0.499963 4.65072e-18
3.05055 -0.499963 4.65072e-18
3.0593 -0.499963 4.65072e-18
3.06806 -0.499963 4.65072e-18
3.07682 -0.499963 4.65072e-18
3.08558 -0.499963 4.65072e-18
3.09434 -0.499963 4.65072e-18
3.1031 -0.499963 4.65072e-18
3.11186 -0.499963 4.65072e-18
3.12062 -0.499963 4.65072e-18
3.12938 -0.499963 4.65072e-18
3.13814 -0.499963 4.65072e-18
3.1469 -0.499963 4.65072e-18
3.15566 -0.499963 4.65072e-18
3.16442 -0.499963 4.65072e-18
3.17319 -0.499963 4.65072e-18
3.18195 -0.499963 4.65072e-18
3.19072 -0.499963 4.65072e-18
3.19948 -0.499963 4.65072e-18
3.20825 -0.499963 4.65072e-18
3.21701 -0.499963 4.65072e-18
3.22578 -0.499963 4.65072e-18
3.23455 -0.499963 4.65072e-18
3.24331 -0.499963 4.65072e-18
3.25208 -0.499963 4.65072e-18
3.26085 -0.499963 4.65072e-18
3.26962 -0.499963 4.65072e-18
3.27839 -0.499963 4.65072e-18
3.28716 -0.499963 4.65072e-18
3.29593 -0.499963 4.65072e-18
3.3047 -0.499963 4.65072e-18
3.31347 -0.499963 4.65072e-18
3.32224 -0.499963 4.65072e-18
3.33101 -0.499963 4.65072e-18
3.33979 -0.499963 4.65072e-18
3.34856 -0.499963 4.65072e-18
3.35733 -0.499963 4.65072e-18
3.36611 -0.499963 4.65072e-18
3.37488 -0.499963 4.65072e-18
3.38366 -0.499963 4.65072e-18
3.39243 -0.499963 4.65072e-18
3.40121 -0.499963 4.65072e-18
3.40999 -0.499963 4.65072e-18
3.41876 -0.499963 4.65072e-18
3.42754 -0.499963 4.65072e-18
3.43632 -0.499963 4.65072e-18
3.4451 -0.499963 4.65072e-18
3.45388 -0.499963 4.65072e-18
3.46266 -0.499963 4.65072e-18
3.47144 -0.499963 4.65072e-18
3.48022 -0.499963 4.65072e-18
3.489 -0.499963 4.65072e-18
3.49778 -0.499963 4.65072e-18
3.50657 -0.499963 4.65072e-18
3.51535 -0.499963 4.65072e-18
3.52413 -0.499963 4.65072e-18
3.53292 -0.499963 4.65072e-18
3.5417 -0.499963 4.65072e-18
3.55049 -0.499963 4.65072e-18
3.55928 -0.499963 4.65072e-18
3.56806 -0.499963 4.65072e-18
3.57685 -0.499963 4.65072e-18
3.58564 -0.499963 4.65072e-18
3.59443 -0.499963 4.65072e-18
3.60321 -0.499963 4.65072e-18
3.612 -0.499963 4.65072e-18
3.62079 -0.499963 4.65072e-18
3.62958 -0.499963 4.65072e-18
3.63838 -0.499963 4.65072e-18
3.64717 -0.499963 4.65072e-18
3.65596 -0.499963 4.65072e-18
3.66475 -0.499963 4.65072e-18
3.67355 -0.499963 4.65072e-18
3.68234 -0.499963 4.65072e-18
3.69113 -0.499963 4.65072e-18
3.69993 -0.499963 4.65072e-18
3.70872 -0.499963 4.65072e-18
3.71752 -0.499963 4.65072e-18
3.72632 -0.499963 4.65072e-18
3.73511 -0.499963 4.65072e-18
3.74391 -0.499963 4.65072e-18
3.75271 -0.499963 4.65072e-18
3.76151 -0.499963 4.65072e-18
3.77031 -0.499963 4.65072e-18
3.77911 -0.499963 4.65072e-18
3.78791 -0.499963 4.65072e-18
3.79671 -0.499963 4.65072e-18
3.80551 -0.499963 4.65072e-18
3.81432 -0.499963 4.65072e-18
3.82312 -0.499963 4.65072e-18
3.83192 -0.499963 4.65072e-18
3.84073 -0.499963 4.65072e-18
3.84953 -0.499963 4.65072e-18
3.85834 -0.499963 4.65072e-18
3.86715 -0.499963 4.65072e-18
3.87595 -0.499963 4.65072e-18
3.88476 -0.499963 4.65072e-18
3.89357 -0.499963 4.65072e-18
3.90238 -0.499963 4.65072e-18
3.91119 -0.499963 4.65072e-18
3.92 -0.499963 4.65072e-18
3.92881 -0.499963 4.65072e-18
3.93762 -0.499963 4.65072e-18
3.94643 -0.499963 4.65072e-18
3.95524 -0.499963 4.65072e-18
3.96405 -0.499963 4.65072e-18
3.97287 -0.499963 4.65072e-18
3.98168 -0.499963 4.65072e-18
3.9905 -0.499963 4.65072e-18
3.99931 -0.499963 4.65072e-18
4.00813 -0.499963 4.65072e-18
4.01695 -0.499963 4.65072e-18
4.02576 -0.499963 4.65072e-18
4.03458 -0.499963 4.65072e-18
4.0434 -0.499963 4.65072e-18
4.05222 -0.499963 4.65072e-18
4.06104 -0.499963 4.65072e-18
4.06986 -0.499963 4.65072e-18
4.07868 -0.499963 4.65072e-18
4.0875 -0.499963 4.65072e-18
4.09632 -0.499963 4.65072e-18
4.10515 -0.499963 4.65072e-18
4.11397 -0.499963 4.65072e-18
4.12279 -0.499963 4.65072e-18
4.13162 -0.499963 4.65072e-18
4.14045 -0.499963 4.65072e-18
4.14927 -0.499963 4.65072e-18
4.1581 -0.499963 4.65072e-18
4.16693 -0.499963 4.65072e-18
4.17575 -0.499963 4.65072e-18
4.18458 -0.499963 4.65072e-18
4.19341 -0.499963 4.65072e-18
4.20224 -0.499963 4.65072e-18
4.21107 -0.499963 4.65072e-18
4.21991 -0.499963 4.65072e-18
4.22874 -0.499963 4.65072e-18
4.23757 -0.499963 4.65072e-18
4.2464 -0.499963 4.65072e-18
4.25524 -0.499963 4.65072e-18
4.26407 -0.499963 4.65072e-18
4.27291 -0.499963 4.65072e-18
4.28175 -0.499963 4.65072e-18
4.29058 -0.499963 4.65072e-18
4.29942 -0.499963 4.65072e-18
4.30826 -0.499963 4.65072e-18
4.3171 -0.499963 4.65072e-18
4.32594 -0.499963 4.65072e-18
4.33478 -0.499963 4.65072e-18
4.34362 -0.499963 4.65072e-18
4.35246 -0.499963 4.65072e-18
4.3613 -0.499963 4.65072e-18
4.37015 -0.499963 4.65072e-18
4.37899 -0.499963 4.65072e-18
4.38783 -0.499963 4.65072e-18
4.39668 -0.499963 4.65072e-18
4.40553 -0.499963 4.65072e-18
4.41437 -0.499963 4.65072e-18
4.42322 -0.499963 4.65072e-18
4.43207 -0.499963 4.65072e-18
4.44092 -0.499963 4.65072e-18
4.44977 -0.499963 4.65072e-18
4.45862 -0.499963 4.65072e-18
4.46747 -0.499963 4.65072e-18
4.47632 -0.499963 4.65072e-18
4.48517 -0.499963 4.65072e-18
4.49402 -0.499963 4.65072e-18
4.50288 -0.499963 4.65072e-18
4.51173 -0.499963 4.65072e-18
4.52059 -0.499963 4.65072e-18
4.52944 -0.499963 4.65072e-18
4.5383 -0.499963 4.65072e-18
4.54716 -0.499963 4.65072e-18
4.55601 -0.499963 4.65072e-18
4.56487 -0.499963 4.65072e-18
4.57373 -0.499963 4.65072e-18
4.58259 -0.499963 4.65072e-18
4.59145 -0.499963 4.65072e-18
4.60031 -0.499963 4.65072e-18
4.60918 -0.499963 4.65072e-18
4.61804 -0.499963 4.65072e-18
4.6269 -0.499963 4.65072e-18
4.63577 -0.499963 4.65072e-18
4.64463 -0.499963 4.65072e-18
4.6535 -0.499963 4.65072e-18
4.66237 -0.499963 4.65072e-18
4.67123 -0.499963 4.65072e-18
4.6801 -0.499963 4.65072e-18
4.68897 -0.499963 4.65072e-18
4.69784 -0.499963 4.65072e-18
4.70671 -0.499963 4.65072e-18
4.71558 -0.499963 4.65072e-18
4.72446 -0.499963 4.65072e-18
4.73333 -0.499963 4.65072e-18
4.7422 -0.499963 4.65072e-18
4.75108 -0.499963 4.65072e-18
4.75995 -0.499963 4.65072e-18
4.76883 -0.499963 4.65072e-18
4.77771 -0.499963 4.65072e-18
4.78658 -0.499963 4.65072e-18
4.79546 -0.499963 4.65072e-18
4.80434 -0.499963 4.65072e-18
4.81322 -0.499963 4.65072e-18
4.8221 -0.499963 4.65072e-18
4.83098 -0.499963 4.65072e-18
4.83986 -0.499963 4.65072e-18
4.84875 -0.499963 4.65072e-18
4.85763 -0.499963 4.65072e-18
4.86651 -0.499963 4.65072e-18
4.8754 -0.499963 4.65072e-18
4.88429 -0.499963 4.65072e-18
4.89317 -0.499963 4.65072e-18
4.90206 -0.499963 4.65072e-18
4.91095 -0.499963 4.65072e-18
4.91984 -0.499963 4.65072e-18
4.92873 -0.499963 4.65072e-18
4.93762 -0.499963 4.65072e-18
4.94651 -0.499963 4.65072e-18
4.9554 -0.499963 4.65072e-18
4.9643 -0.499963 4.65072e-18
4.97319 -0.499963 4.65072e-18
4.98209 -0.499963 4.65072e-18
4.99098 -0.499963 4.65072e-18
4.99988 -0.499963 4.65072e-18
5.00877 -0.499963 4.65072e-18
5.01767 -0.499963 4.65072e-18
5.02657 -0.499963 4.65072e-18
5.03547 -0.499963 4.65072e-18
5.04437 -0.499963 4.65072e-18
5.05327 -0.499963 4.65072e-18
5.06218 -0.499963 4.65072e-18
5.07108 -0.499963 4.65072e-18
5.07998 -0.499963 4.65072e-18
5.08889 -0.499963 4.65072e-18
5.09779 -0.499963 4.65072e-18
5.1067 -0.499963 4.65072e-18
5.11561 -0.499963 4.65072e-18
5.12451 -0.499963 4.65072e-18
5.13342 -0.499963 4.65072e-18
5.14233 -0.499963 4.65072e-18
5.15124 -0.499963 4.65072e-18
5.16015 -0.499963 4.65072e-18
5.16907 -0.499963 4.65072e-18
5.17798 -0.499963 4.65072e-18
5.18689 -0.499963 4.65072e-18
5.19581 -0.499963 4.65072e-18
5.20472 -0.499963 4.65072e-18
5.21364 -0.499963 4.65072e-18
5.22256 -0.499963 4.65072e-18
5.23148 -0.499963 4.65072e-18
5.24039 -0.499963 4.65072e-18
5.24931 -0.499963 4.65072e-18
5.25824 -0.499963 4.65072e-18
5.26716 -0.499963 4.65072e-18
5.27608 -0.499963 4.65072e-18
5.285 -0.499963 4.65072e-18
5.29393 -0.499963 4.65072e-18
5.30285 -0.499963 4.65072e-18
5.31178 -0.499963 4.65072e-18
5.3207 -0.499963 4.65072e-18
5.32963 -0.499963 4.65072e-18
5.33856 -0.499963 4.65072e-18
5.34749 -0.499963 4.65072e-18
5.35642 -0.499963 4.65072e-18
5.36535 -0.499963 4.65072e-18
5.37428 -0.499963 4.65072e-18
5.38322 -0.499963 4.65072e-18
5.39215 -0.499963 4.65072e-18
5.40109 -0.499963 4.65072e-18
5.41002 -0.499963 4.65072e-18
5.41896 -0.499963 4.65072e-18
5.4279 -0.499963 4.65072e-18
5.43683 -0.499963 4.65072e-18
5.44577 -0.499963 4.65072e-18
5.45471 -0.499963 4.65072e-18
5.46365 -0.499963 4.65072e-18
5.4726 -0.499963 4.65072e-18
5.48154 -0.499963 4.65072e-18
5.49048 -0.499963 4.65072e-18
5.49943 -0.499963 4.65072e-18
5.50837 -0.499963 4.65072e-18
5.51732 -0.499963 4.65072e-18
5.52627 -0.499963 4.65072e-18
5.53522 -0.499963 4.65072e-18
5.54416 -0.499963 4.65072e-18
5.55312 -0.499963 4.65072e-18
5.56207 -0.499963 4.65072e-18
5.57102 -0.499963 4.65072e-18
5.57997 -0.499963 4.65072e-18
5.58893 -0.499963 4.65072e-18
5.59788 -0.499963 4.65072e-18
5.60684 -0.499963 4.65072e-18
5.61579 -0.499963 4.65072e-18
5.62475 -0.499963 4.65072e-18
5.63371 -0.499963 4.65072e-18
5.64267 -0.499963 4.65072e-18
5.65163 -0.499963 4.65072e-18
5.66059 -0.499963 4.65072e-18
5.66955 -0.499963 4.65072e-18
5.67852 -0.499963 4.65072e-18
5.68748 -0.499963 4.65072e-18
5.69645 -0.499963 4.65072e-18
5.70541 -0.499963 4.65072e-18
5.71438 -0.499963 4.65072e-18
5.72335 -0.499963 4.65072e-18
5.73232 -0.499963 4.65072e-18
5.74129 -0.499963 4.65072e-18
5.75026 -0.499963 4.65072e-18
5.75923 -0.499963 4.65072e-18
5.7682 -0.499963 4.65072e-18
5.77718 -0.499963 4.65072e-18
5.78615 -0.499963 4.65072e-18
5.79513 -0.499963 4.65072e-18
5.8041 -0.499963 4.65072e-18
5.81308 -0.499963 4.65072e-18
5.82206 -0.499963 4.65072e-18
5.83104 -0.499963 4.65072e-18
5.84002 -0.499963 4.65072e-18
5.849 -0.499963 4.65072e-18
5.85798 -0.499963 4.65072e-18
5.86697 -0.499963 4.65072e-18
5.87595 -0.499963 4.65072e-18
5.88494 -0.499963 4.65072e-18
5.89393 -0.499963 4.65072e-18
5.90291 -0.499963 4.65072e-18
5.9119 -0.499963 4.65072e-18
5.92089 -0.499963 4.65072e-18
5.92988 -0.499963 4.65072e-18
5.93887 -0.499963 4.65072e-18
5.94787 -0.499963 4.65072e-18
5.95686 -0.499963 4.65072e-18
5.96585 -0.499963 4.65072e-18
5.97485 -0.499963 4.65072e-18
5.98385 -0.499963 4.65072e-18
5.99285 -0.499963 4.65072e-18
6.00184 -0.499963 4.65072e-18
6.01084 -0.499963 4.65072e-18
6.01984 -0.499963 4.65072e-18
6.02885 -0.499963 4.65072e-18
6.03785 -0.499963 4.65072e-18
6.04685 -0.499963 4.65072e-18
6.05586 -0.499963 4.65072e-18
6.06486 -0.499963 4.65072e-18
6.07387 -0.499963 4.65072e-18
6.08288 -0.499963 4.65072e-18
6.09189 -0.499963 4.65072e-18
6.1009 -0.499963 4.65072e-18
6.10991 -0.499963 4.65072e-18
6.11892 -0.499963 4.65072e-18
6.12793 -0.499963 4.65072e-18
6.13695 -0.499963 4.65072e-18
6.14596 -0.499963 4.65072e-18
6.15498 -0.499963 4.65072e-18
6.164 -0.499963 4.65072e-18
6.17302 -0.499963 4.65072e-18
6.18204 -0.499963 4.65072e-18
6.19106 -0.499963 4.65072e-18
6.20008 -0.499963 4.65072e-18
6.2091 -0.499963 4.65072e-18
6.21813 -0.499963 4.65072e-18
6.22715 -0.499963 4.65072e-18
6.23618 -0.499963 4.65072e-18
6.2452 -0.499963 4.65072e-18
6.25423 -0.499963 4.65072e-18
6.26326 -0.499963 4.65072e-18
6.27229 -0.499963 4.65072e-18
6.28132 -0.499963 4.65072e-18
6.29035 -0.499963 4.65072e-18
6.29939 -0.499963 4.65072e-18
6.30842 -0.499963 4.65072e-18
6.31746 -0.499963 4.65072e-18
6.3265 -0.499963 4.65072e-18
6.33553 -0.499963 4.65072e-18
6.34457 -0.499963 4.65072e-18
6.35361 -0.499963 4.65072e-18
6.36265 -0.499963 4.65072e-18
6.3717 -0.499963 4.65072e-18
6.38074 -0.499963 4.65072e-18
6.38978 -0.499963 4.65072e-18
6.39883 -0.499963 4.65072e-18
6.40788 -0.499963 4.65072e-18
6.41692 -0.499963 4.65072e-18
6.42597 -0.499963 4.65072e-18
6.43502 -0.499963 4.65072e-18
6.44407 -0.499963 4.65072e-18
6.45313 -0.499963 4.65072e-18
6.46218 -0.499963 4.65072e-18
6.47123 -0.499963 4.65072e-18
6.48029 -0.499963 4.65072e-18
6.48935 -0.499963 4.65072e-18
6.49841 -0.499963 4.65072e-18
6.50746 -0.499963 4.65072e-18
6.51652 -0.499963 4.65072e-18
6.52559 -0.499963 4.65072e-18
6.53465 -0.499963 4.65072e-18
6.54371 -0.499963 4.65072e-18
6.55278 -0.499963 4.65072e-18
6.56184 -0.499963 4.65072e-18
6.57091 -0.499963 4.65072e-18
6.57998 -0.499963 4.65072e-18
6.58905 -0.499963 4.65072e-18
6.59812 -0.499963 4.65072e-18
6.60719 -0.499963 4.65072e-18
6.61626 -0.499963 4.65072e-18
6.62534 -0.499963 4.65072e-18
6.63441 -0.499963 4.65072e-18
6.64349 -0.499963 4.65072e-18
6.65257 -0.499963 4.65072e-18
6.66164 -0.499963 4.65072e-18
6.67072 -0.499963 4.65072e-18
6.67981 -0.499963 4.65072e-18
6.68889 -0.499963 4.65072e-18
6.69797 -0.499963 4.65072e-18
6.70706 -0.499963 4.65072e-18
6.71614 -0.499963 4.65072e-18
6.72523 -0.499963 4.65072e-18
6.73432 -0.499963 4.65072e-18
6.74341 -0.499963 4.65072e-18
6.7525 -0.499963 4.65072e-18
6.76159 -0.499963 4.65072e-18
6.77068 -0.499963 4.65072e-18
6.77978 -0.499963 4.65072e-18
6.78887 -0.499963 4.65072e-18
6.79797 -0.499963 4.65072e-18
6.80707 -0.499963 4.65072e-18
6.81616 -0.499963 4.65072e-18
6.82526 -0.499963 4.65072e-18
6.83437 -0.499963 4.65072e-18
6.84347 -0.499963 4.65072e-18
6.85257 -0.499963 4.65072e-18
6.86168 -0.499963 4.65072e-18
6.87078 -0.499963 4.65072e-18
6.87989 -0.499963 4.65072e-18
6.889 -0.499963 4.65072e-18
6.89811 -0.499963 4.65072e-18
6.90722 -0.499963 4.65072e-18
6.91633 -0.499963 4.65072e-18
6.92545 -0.499963 4.65072e-18
6.93456 -0.499963 4.65072e-18
6.94368 -0.499963 4.65072e-18
6.9528 -0.499963 4.65072e-18
6.96191 -0.499963 4.65072e-18
6.97103 -0.499963 4.65072e-18
6.98016 -0.499963 4.65072e-18
6.98928 -0.499963 4.65072e-18
6.9984 -0.499963 4.65072e-18
7.00753 -0.499963 4.65072e-18
7.01665 -0.499963 4.65072e-18
7.02578 -0.499963 4.65072e-18
7.03491 -0.499963 4.65072e-18
7.04404 -0.499963 4.65072e-18
7.05317 -0.499963 4.65072e-18
7.0623 -0.499963 4.65072e-18
7.07144 -0.499963 4.65072e-18
7.08057 -0.499963 4.65072e-18
7.08971 -0.499963 4.65072e-18
7.09885 -0.499963 4.65072e-18
7.10798 -0.499963 4.65072e-18
7.11713 -0.499963 4.65072e-18
7.12627 -0.499963 4.65072e-18
7.13541 -0.499963 4.65072e-18
7.14455 -0.499963 4.65072e-18
7.1537 -0.499963 4.65072e-18
7.16285 -0.499963 4.65072e-18
7.17199 -0.499963 4.65072e-18
7.18114 -0.499963 4.65072e-18
7.19029 -0.499963 4.65072e-18
7.19945 -0.499963 4.65072e-18
7.2086 -0.499963 4.65072e-18
7.21775 -0.499963 4.65072e-18
7.22691 -0.499963 4.65072e-18
7.23607 -0.499963 4.65072e-18
7.24522 -0.499963 4.65072e-18
7.25438 -0.499963 4.65072e-18
7.26355 -0.499963 4.65072e-18
7.27271 -0.499963 4.65072e-18
7.28187 -0.499963 4.65072e-18
7.29104 -0.499963 4.65072e-18
7.3002 -0.499963 4.65072e-18
7.30937 -0.499963 4.65072e-18
7.31854 -0.499963 4.65072e-18
7.32771 -0.499963 4.65072e-18
7.33688 -0.499963 4.65072e-18
7.34606 -0.499963 4.65072e-18
7.35523 -0.499963 4.65072e-18
7.36441 -0.499963 4.65072e-18
7.37358 -0.499963 4.65072e-18
7.38276 -0.499963 4.65072e-18
7.39194 -0.499963 4.65072e-18
7.40112 -0.499963 4.65072e-18
7.41031 -0.499963 4.65072e-18
7.41949 -0.499963 4.65072e-18
7.42868 -0.499963 4.65072e-18
7.43786 -0.499963 4.65072e-18
7.44705 -0.499963 4.65072e-18
7.45624 -0.499963 4.65072e-18
7.46543 -0.499963 4.65072e-18
7.47462 -0.499963 4.65072e-18
7.48382 -0.499963 4.65072e-18
7.49301 -0.499963 4.65072e-18
7.50221 -0.499963 4.65072e-18
7.51141 -0.499963 4.65072e-18
7.5206 -0.499963 4.65072e-18
7.52981 -0.499963 4.65072e-18
7.53901 -0.499963 4.65072e-18
7.54821 -0.499963 4.65072e-18
7.55742 -0.499963 4.65072e-18
7.56662 -0.499963 4.65072e-18
7.57583 -0.499963 4.65072e-18
7.58504 -0.499963 4.65072e-18
7.59425 -0.499963 4.65072e-18
7.60346 -0.499963 4.65072e-18
7.61267 -0.499963 4.65072e-18
7.62189 -0.499963 4.65072e-18
7.63111 -0.499963 4.65072e-18
7.64032 -0.499963 4.65072e-18
7.64954 -0.499963 4.65072e-18
7.65876 -0.499963 4.65072e-18
7.66798 -0.499963 4.65072e-18
7.67721 -0.499963 4.65072e-18
7.68643 -0.499963 4.65072e-18
7.69566 -0.499963 4.65072e-18
7.70489 -0.499963 4.65072e-18
7.71412 -0.499963 4.65072e-18
7.72335 -0.499963 4.65072e-18
7.73258 -0.499963 4.65072e-18
7.74181 -0.499963 4.65072e-18
7.75105 -0.499963 4.65072e-18
7.76028 -0.499963 4.65072e-18
7.76952 -0.499963 4.65072e-18
7.77876 -0.499963 4.65072e-18
7.788 -0.499963 4.65072e-18
7.79724 -0.499963 4.65072e-18
7.80649 -0.499963 4.65072e-18
7.81573 -0.499963 4.65072e-18
7.82498 -0.499963 4.65072e-18
7.83423 -0.499963 4.65072e-18
7.84348 -0.499963 4.65072e-18
7.85273 -0.499963 4.65072e-18
7.86198 -0.499963 4.65072e-18
7.87123 -0.499963 4.65072e-18
7.88049 -0.499963 4.65072e-18
7.88975 -0.499963 4.65072e-18
7.89901 -0.499963 4.65072e-18
7.90827 -0.499963 4.65072e-18
7.91753 -0.499963 4.65072e-18
7.92679 -0.499963 4.65072e-18
7.93606 -0.499963 4.65072e-18
7.94532 -0.499963 4.65072e-18
7.95459 -0.499963 4.65072e-18
7.96386 -0.499963 4.65072e-18
7.97313 -0.499963 4.65072e-18
7.9824 -0.499963 4.65072e-18
7.99168 -0.499963 4.65072e-18
8.00095 -0.499963 4.65072e-18
8.01023 -0.499963 4.65072e-18
8.01951 -0.499963 4.65072e-18
8.02879 -0.499963 4.65072e-18
8.03807 -0.499963 4.65072e-18
8.04735 -0.499963 4.65072e-18
8.05664 -0.499963 4.65072e-18
8.06592 -0.499963 4.65072e-18
8.07521 -0.499963 4.65072e-18
8.0845 -0.499963 4.65072e-18
8.09379 -0.499963 4.65072e-18
8.10308 -0.499963 4.65072e-18
8.11238 -0.499963 4.65072e-18
8.12167 -0.499963 4.65072e-18
8.13097 -0.499963 4.65072e-18
8.14027 -0.499963 4.65072e-18
8.14957 -0.499963 4.65072e-18
8.15887 -0.499963 4.65072e-18
8.16817 -0.499963 4.65072e-18
8.17748 -0.499963 4.65072e-18
8.18679 -0.499963 4.65072e-18
8.19609 -0.499963 4.65072e-18
8.2054 -0.499963 4.65072e-18
8.21472 -0.499963 4.65072e-18
8.22403 -0.499963 4.65072e-18
8.23334 -0.499963 4.65072e-18
8.24266 -0.499963 4.65072e-18
8.25198 -0.499963 4.65072e-18
8.2613 -0.499963 4.65072e-18
8.27062 -0.499963 4.65072e-18
8.27994 -0.499963 4.65072e-18
8.28926 -0.499963 4.65072e-18
8.29859 -0.499963 4.65072e-18
8.30792 -0.499963 4.65072e-18
8.31725 -0.499963 4.65072e-18
8.32658 -0.499963 4.65072e-18
8.33591 -0.499963 4.65072e-18
8.34525 -0.499963 4.65072e-18
8.35458 -0.499963 4.65072e-18
8.36392 -0.499963 4.65072e-18
8.37326 -0.499963 4.65072e-18
8.3826 -0.499963 4.65072e-18
8.39194 -0.499963 4.65072e-18
8.40128 -0.499963 4.65072e-18
8.41063 -0.499963 4.65072e-18
8.41998 -0.499963 4.65072e-18
8.42933 -0.499963 4.65072e-18
8.43868 -0.499963 4.65072e-18
8.44803 -0.499963 4.65072e-18
8.45738 -0.499963 4.65072e-18
8.46674 -0.499963 4.65072e-18
8.4761 -0.499963 4.65072e-18
8.48546 -0.499963 4.65072e-18
8.49482 -0.499963 4.65072e-18
8.50418 -0.499963 4.65072e-18
8.51354 -0.499963 4.65072e-18
8.52291 -0.499963 4.65072e-18
8.53228 -0.499963 4.65072e-18
8.54165 -0.499963 4.65072e-18
8.55102 -0.499963 4.65072e-18
8.56039 -0.499963 4.65072e-18
8.56976 -0.499963 4.65072e-18
8.57914 -0.499963 4.65072e-18
8.58852 -0.499963 4.65072e-18
8.5979 -0.499963 4.65072e-18
8.60728 -0.499963 4.65072e-18
8.61666 -0.499963 4.65072e-18
8.62605 -0.499963 4.65072e-18
8.63543 -0.499963 4.65072e-18
8.64482 -0.499963 4.65072e-18
8.65421 -0.499963 4.65072e-18
8.6636 -0.499963 4.65072e-18
8.673 -0.499963 4.65072e-18
8.68239 -0.499963 4.65072e-18
8.69179 -0.499963 4.65072e-18
8.70119 -0.499963 4.65072e-18
8.71059 -0.499963 4.65072e-18
8.71999 -0.499963 4.65072e-18
8.7294 -0.499963 4.65072e-18
8.7388 -0.499963 4.65072e-18
8.74821 -0.499963 4.65072e-18
8.75762 -0.499963 4.65072e-18
8.76703 -0.499963 4.65072e-18
8.77644 -0.499963 4.65072e-18
8.78586 -0.499963 4.65072e-18
8.79527 -0.499963 4.65072e-18
8.80469 -0.499963 4.65072e-18
8.81411 -0.499963 4.65072e-18
8.82353 -0.499963 4.65072e-18
8.83296 -0.499963 4.65072e-18
8.84238 -0.499963 4.65072e-18
8.85181 -0.499963 4.65072e-18
8.86124 -0.499963 4.65072e-18
8.87067 -0.499963 4.65072e-18
8.8801 -0.499963 4.65072e-18
8.88954 -0.499963 4.65072e-18
8.89897 -0.499963 4.65072e-18
8.90841 -0.499963 4.65072e-18
8.91785 -0.499963 4.65072e-18
8.92729 -0.499963 4.65072e-18
8.93674 -0.499963 4.65072e-18
8.94618 -0.499963 4.65072e-18
8.95563 -0.499963 4.65072e-18
8.96508 -0.499963 4.65072e-18
8.97453 -0.499963 4.65072e-18
8.98399 -0.499963 4.65072e-18
8.99344 -0.499963 4.65072e-18
9.0029 -0.499963 4.65072e-18
9.01236 -0.499963 4.65072e-18
9.02182 -0.499963 4.65072e-18
9.03128 -0.499963 4.65072e-18
9.04074 -0.499963 4.65072e-18
9.05021 -0.499963 4.65072e-18
9.05968 -0.499963 4.65072e-18
9.06915 -0.499963 4.65072e-18
9.07862 -0.499963 4.65072e-18
9.08809 -0.499963 4.65072e-18
9.09757 -0.499963 4.65072e-18
9.10705 -0.499963 4.65072e-18
9.11653 -0.499963 4.65072e-18
9.12601 -0.499963 4.65072e-18
9.13549 -0.499963 4.65072e-18
9.14497 -0.499963 4.65072e-18
9.15446 -0.499963 4.65072e-18
9.16395 -0.499963 4.65072e-18
9.17344 -0.499963 4.65072e-18
9.18293 -0.499963 4.65072e-18
9.19243 -0.499963 4.65072e-18
9.20193 -0.499963 4.65072e-18
9.21143 -0.499963 4.65072e-18
9.22093 -0.499963 4.65072e-18
9.23043 -0.499963 4.65072e-18
9.23993 -0.499963 4.65072e-18
9.24944 -0.499963 4.65072e-18
9.25895 -0.499963 4.65072e-18
9.26846 -0.499963 4.65072e-18
9.27797 -0.499963 4.65072e-18
9.28748 -0.499963 4.65072e-18
9.297 -0.499963 4.65072e-18
9.30652 -0.499963 4.65072e-18
9.31604 -0.499963 4.65072e-18
9.32556 -0.499963 4.65072e-18
9.33509 -0.499963 4.65072e-18
9.34461 -0.499963 4.65072e-18
9.35414 -0.499963 4.65072e-18
9.36367 -0.499963 4.65072e-18
9.3732 -0.499963 4.65072e-18
9.38274 -0.499963 4.65072e-18
9.39227 -0.499963 4.65072e-18
9.40181 -0.499963 4.65072e-18
9.41135 -0.499963 4.65072e-18
9.42089 -0.499963 4.65072e-18
9.43044 -0.499963 4.65072e-18
9.43999 -0.499963 4.65072e-18
9.44953 -0.499963 4.65072e-18
9.45908 -0.499963 4.65072e-18
9.46864 -0.499963 4.65072e-18
9.47819 -0.499963 4.65072e-18
9.48775 -0.499963 4.65072e-18
9.49731 -0.499963 4.65072e-18
9.50687 -0.499963 4.65072e-18
9.51643 -0.499963 4.65072e-18
9.526 -0.499963 4.65072e-18
9.53556 -0.499963 4.65072e-18
9.54513 -0.499963 4.65072e-18
9.5547 -0.499963 4.65072e-18
9.56428 -0.499963 4.65072e-18
9.57385 -0.499963 4.65072e-18
9.58343 -0.499963 4.65072e-18
9.59301 -0.499963 4.65072e-18
9.60259 -0.499963 4.65072e-18
9.61217 -0.499963 4.65072e-18
9.62176 -0.499963 4.65072e-18
9.63135 -0.499963 4.65072e-18
9.64094 -0.499963 4.65072e-18
9.65053 -0.499963 4.65072e-18
9.66012 -0.499963 4.65072e-18
9.66972 -0.499963 4.65072e-18
9.67932 -0.499963 4.65072e-18
9.68892 -0.499963 4.65072e-18
9.69852 -0.499963 4.65072e-18
9.70812 -0.499963 4.65072e-18
9.71773 -0.499963 4.65072e-18
9.72734 -0.499963 4.65072e-18
9.73695 -0.499963 4.65072e-18
9.74657 -0.499963 4.65072e-18
9.75618 -0.499963 4.65072e-18
9.7658 -0.499963 4.65072e-18
9.77542 -0.499963 4.65072e-18
9.78504 -0.499963 4.65072e-18
9.79467 -0.499963 4.65072e-18
9.80429 -0.499963 4.65072e-18
9.81392 -0.499963 4.65072e-18
9.82355 -0.499963 4.65072e-18
9.83318 -0.499963 4.65072e-18
9.84282 -0.499963 4.65072e-18
9.85246 -0.499963 4.65072e-18
9.8621 -0.499963 4.65072e-18
9.87174 -0.499963 4.65072e-18
9.88138 -0.499963 4.65072e-18
9.89103 -0.499963 4.65072e-18
9.90068 -0.499963 4.65072e-18
9.91033 -0.499963 4.65072e-18
9.91998 -0.499963 4.65072e-18
9.92964 -0.499963 4.65072e-18
9.93929 -0.499963 4.65072e-18
9.94895 -0.499963 4.65072e-18
9.95862 -0.499963 4.65072e-18
9.96828 -0.499963 4.65072e-18
9.97795 -0.499963 4.65072e-18
9.98761 -0.499963 4.65072e-18
9.99729 -0.499963 4.65072e-18
10.007 -0.499963 4.65072e-18
10.0166 -0.499963 4.65072e-18
10.0263 -0.499963 4.65072e-18
10.036 -0.499963 4.65072e-18
10.0457 -0.499963 4.65072e-18
10.0554 -0.499963 4.65072e-18
10.065 -0.499963 4.65072e-18
10.0747 -0.499963 4.65072e-18
10.0844 -0.499963 4.65072e-18
10.0941 -0.499963 4.65072e-18
10.1038 -0.499963 4.65072e-18
10.1135 -0.499963 4.65072e-18
10.1232 -0.499963 4.65072e-18
10.1329 -0.499963 4.65072e-18
10.1426 -0.499963 4.65072e-18
10.1523 -0.499963 4.65072e-18
10.162 -0.499963 4.65072e-18
10.1718 -0.499963 4.65072e-18
10.1815 -0.499963 4.65072e-18
10.1912 -0.499963 4.65072e-18
10.2009 -0.499963 4.65072e-18
10.2106 -0.499963 4.65072e-18
10.2204 -0.499963 4.65072e-18
10.2301 -0.499963 4.65072e-18
10.2398 -0.499963 4.65072e-18
10.2495 -0.499963 4.65072e-18
10.2593 -0.499963 4.65072e-18
10.269 -0.499963 4.65072e-18
10.2787 -0.499963 4.65072e-18
10.2885 -0.499963 4.65072e-18
10.2982 -0.499963 4.65072e-18
10.308 -0.499963 4.65072e-18
10.3177 -0.499963 4.65072e-18
10.3275 -0.499963 4.65072e-18
10.3372 -0.499963 4.65072e-18
10.347 -0.499963 4.65072e-18
10.3567 -0.499963 4.65072e-18
10.3665 -0.499963 4.65072e-18
10.3763 -0.499963 4.65072e-18
10.386 -0.499963 4.65072e-18
10.3958 -0.499963 4.65072e-18
10.4056 -0.499963 4.65072e-18
10.4153 -0.499963 4.65072e-18
10.4251 -0.499963 4.65072e-18
10.4349 -0.499963 4.65072e-18
10.4447 -0.499963 4.65072e-18
10.4545 -0.499963 4.65072e-18
10.4642 -0.499963 4.65072e-18
10.474 -0.499963 4.65072e-18
10.4838 -0.499963 4.65072e-18
10.4936 -0.499963 4.65072e-18
10.5034 -0.499963 4.65072e-18
10.5132 -0.499963 4.65072e-18
10.523 -0.499963 4.65072e-18
10.5328 -0.499963 4.65072e-18
10.5426 -0.499963 4.65072e-18
10.5524 -0.499963 4.65072e-18
10.5622 -0.499963 4.65072e-18
10.572 -0.499963 4.65072e-18
10.5819 -0.499963 4.65072e-18
10.5917 -0.499963 4.65072e-18
10.6015 -0.499963 4.65072e-18
10.6113 -0.499963 4.65072e-18
10.6211 -0.499963 4.65072e-18
10.631 -0.499963 4.65072e-18
10.6408 -0.499963 4.65072e-18
10.6506 -0.499963 4.65072e-18
10.6605 -0.499963 4.65072e-18
10.6703 -0.499963 4.65072e-18
10.6801 -0.499963 4.65072e-18
10.69 -0.499963 4.65072e-18
10.6998 -0.499963 4.65072e-18
10.7097 -0.499963 4.65072e-18
10.7195 -0.499963 4.65072e-18
10.7294 -0.499963 4.65072e-18
10.7392 -0.499963 4.65072e-18
10.7491 -0.499963 4.65072e-18
10.759 -0.499963 4.65072e-18
10.7688 -0.499963 4.65072e-18
10.7787 -0.499963 4.65072e-18
10.7886 -0.499963 4.65072e-18
10.7984 -0.499963 4.65072e-18
10.8083 -0.499963 4.65072e-18
10.8182 -0.499963 4.65072e-18
10.8281 -0.499963 4.65072e-18
10.838 -0.499963 4.65072e-18
10.8478 -0.499963 4.65072e-18
10.8577 -0.499963 4.65072e-18
10.8676 -0.499963 4.65072e-18
10.8775 -0.499963 4.65072e-18
10.8874 -0.499963 4.65072e-18
10.8973 -0.499963 4.65072e-18
10.9072 -0.499963 4.65072e-18
10.9171 -0.499963 4.65072e-18
10.927 -0.499963 4.65072e-18
10.9369 -0.499963 4.65072e-18
10.9469 -0.499963 4.65072e-18
10.9568 -0.499963 4.65072e-18
10.9667 -0.499963 4.65072e-18
10.9766 -0.499963 4.65072e-18
10.9865 -0.499963 4.65072e-18
10.9965 -0.499963 4.65072e-18
11.0064 -0.499963 4.65072e-18
11.0163 -0.499963 4.65072e-18
11.0263 -0.499963 4.65072e-18
11.0362 -0.499963 4.65072e-18
11.0461 -0.499963 4.65072e-18
11.0561 -0.499963 4.65072e-18
11.066 -0.499963 4.65072e-18
11.076 -0.499963 4.65072e-18
11.0859 -0.499963 4.65072e-18
11.0959 -0.499963 4.65072e-18
11.1058 -0.499963 4.65072e-18
11.1158 -0.499963 4.65072e-18
11.1258 -0.499963 4.65072e-18
11.1357 -0.499963 4.65072e-18
11.1457 -0.499963 4.65072e-18
11.1557 -0.499963 4.65072e-18
11.1656 -0.499963 4.65072e-18
11.1756 -0.499963 4.65072e-18
11.1856 -0.499963 4.65072e-18
11.1956 -0.499963 4.65072e-18
11.2056 -0.499963 4.65072e-18
11.2156 -0.499963 4.65072e-18
11.2255 -0.499963 4.65072e-18
11.2355 -0.499963 4.65072e-18
11.2455 -0.499963 4.65072e-18
11.2555 -0.499963 4.65072e-18
11.2655 -0.499963 4.65072e-18
11.2755 -0.499963 4.65072e-18
11.2856 -0.499963 4.65072e-18
11.2956 -0.499963 4.65072e-18
11.3056 -0.499963 4.65072e-18
11.3156 -0.499963 4.65072e-18
11.3256 -0.499963 4.65072e-18
11.3356 -0.499963 4.65072e-18
11.3457 -0.499963 4.65072e-18
11.3557 -0.499963 4.65072e-18
11.3657 -0.499963 4.65072e-18
11.3758 -0.499963 4.65072e-18
11.3858 -0.499963 4.65072e-18
11.3959 -0.499963 4.65072e-18
11.4059 -0.499963 4.65072e-18
11.4159 -0.499963 4.65072e-18
11.426 -0.499963 4.65072e-18
11.4361 -0.499963 4.65072e-18
11.4461 -0.499963 4.65072e-18
11.4562 -0.499963 4.65072e-18
11.4662 -0.499963 4.65072e-18
11.4763 -0.499963 4.65072e-18
11.4864 -0.499963 4.65072e-18
11.4964 -0.499963 4.65072e-18
11.5065 -0.499963 4.65072e-18
11.5166 -0.499963 4.65072e-18
11.5267 -0.499963 4.65072e-18
11.5368 -0.499963 4.65072e-18
11.5469 -0.499963 4.65072e-18
11.5569 -0.499963 4.65072e-18
11.567 -0.499963 4.65072e-18
11.5771 -0.499963 4.65072e-18
11.5872 -0.499963 4.65072e-18
11.5973 -0.499963 4.65072e-18
11.6074 -0.499963 4.65072e-18
11.6176 -0.499963 4.65072e-18
11.6277 -0.499963 4.65072e-18
11.6378 -0.499963 4.65072e-18
11.6479 -0.499963 4.65072e-18
11.658 -0.499963 4.65072e-18
11.6681 -0.499963 4.65072e-18
11.6783 -0.499963 4.65072e-18
11.6884 -0.499963 4.65072e-18
11.6985 -0.499963 4.65072e-18
11.7087 -0.499963 4.65072e-18
11.7188 -0.499963 4.65072e-18
11.729 -0.499963 4.65072e-18
11.7391 -0.499963 4.65072e-18
11.7493 -0.499963 4.65072e-18
11.7594 -0.499963 4.65072e-18
11.7696 -0.499963 4.65072e-18
11.7797 -0.499963 4.65072e-18
11.7899 -0.499963 4.65072e-18
11.8001 -0.499963 4.65072e-18
11.8102 -0.499963 4.65072e-18
11.8204 -0.499963 4.65072e-18
11.8306 -0.499963 4.65072e-18
11.8408 -0.499963 4.65072e-18
11.851 -0.499963 4.65072e-18
11.8611 -0.499963 4.65072e-18
11.8713 -0.499963 4.65072e-18
11.8815 -0.499963 4.65072e-18
11.8917 -0.499963 4.65072e-18
11.9019 -0.499963 4.65072e-18
11.9121 -0.499963 4.65072e-18
11.9223 -0.499963 4.65072e-18
11.9325 -0.499963 4.65072e-18
11.9428 -0.499963 4.65072e-18
11.953 -0.499963 4.65072e-18
11.9632 -0.499963 4.65072e-18
11.9734 -0.499963 4.65072e-18
11.9837 -0.499963 4.65072e-18
11.9939 -0.499963 4.65072e-18
12.0041 -0.499963 4.65072e-18
12.0144 -0.499963 4.65072e-18
12.0246 -0.499963 4.65072e-18
12.0348 -0.499963 4.65072e-18
12.0451 -0.499963 4.65072e-18
12.0553 -0.499963 4.65072e-18
12.0656 -0.499963 4.65072e-18
12.0759 -0.499963 4.65072e-18
12.0861 -0.499963 4.65072e-18
12.0964 -0.499963 4.65072e-18
12.1066 -0.499963 4.65072e-18
12.1169 -0.499963 4.65072e-18
12.1272 -0.499963 4.65072e-18
12.1375 -0.499963 4.65072e-18
12.1478 -0.499963 4.65072e-18
12.158 -0.499963 4.65072e-18
12.1683 -0.499963 4.65072e-18
12.1786 -0.499963 4.65072e-18
12.1889 -0.499963 4.65072e-18
12.1992 -0.499963 4.65072e-18
12.2095 -0.499963 4.65072e-18
12.2198 -0.499963 4.65072e-18
12.2301 -0.499963 4.65072e-18
12.2405 -0.499963 4.65072e-18
12.2508 -0.499963 4.65072e-18
12.2611 -0.499963 4.65072e-18
12.2714 -0.499963 4.65072e-18
12.2818 -0.499963 4.65072e-18
12.2921 -0.499963 4.65072e-18
12.3024 -0.499963 4.65072e-18
12.3128 -0.499963 4.65072e-18
12.3231 -0.499963 4.65072e-18
12.3335 -0.499963 4.65072e-18
12.3438 -0.499963 4.65072e-18
12.3542 -0.499963 4.65072e-18
12.3645 -0.499963 4.65072e-18
12.3749 -0.499963 4.65072e-18
12.3853 -0.499963 4.65072e-18
12.3956 -0.499963 4.65072e-18
12.406 -0.499963 4.65072e-18
12.4164 -0.499963 4.65072e-18
12.4268 -0.499963 4.65072e-18
12.4371 -0.499963 4.65072e-18
12.4475 -0.499963 4.65072e-18
12.4579 -0.499963 4.65072e-18
12.4683 -0.499963 4.65072e-18
12.4787 -0.499963 4.65072e-18
12.4891 -0.499963 4.65072e-18
12.4995 -0.499963 4.65072e-18
12.5099 -0.499963 4.65072e-18
12.5203 -0.499963 4.65072e-18
12.5308 -0.499963 4.65072e-18
12.5412 -0.499963 4.65072e-18
12.5516 -0.499963 4.65072e-18
12.562 -0.499963 4.65072e-18
12.5725 -0.499963 4.65072e-18
12.5829 -0.499963 4.65072e-18
12.5934 -0.499963 4.65072e-18
12.6038 -0.499963 4.65072e-18
12.6143 -0.499963 4.65072e-18
12.6247 -0.499963 4.65072e-18
12.6352 -0.499963 4.65072e-18
12.6456 -0.499963 4.65072e-18
12.6561 -0.499963 4.65072e-18
12.6666 -0.499963 4.65072e-18
12.677 -0.499963 4.65072e-18
12.6875 -0.499963 4.65072e-18
12.698 -0.499963 4.65072e-18
12.7085 -0.499963 4.65072e-18
12.719 -0.499963 4.65072e-18
12.7295 -0.499963 4.65072e-18
12.74 -0.499963 4.65072e-18
12.7505 -0.499963 4.65072e-18
12.761 -0.499963 4.65072e-18
12.7715 -0.499963 4.65072e-18
12.782 -0.499963 4.65072e-18
12.7925 -0.499963 4.65072e-18
12.803 -0.499963 4.65072e-18
12.8135 -0.499963 4.65072e-18
12.8241 -0.499963 4.65072e-18
12.8346 -0.499963 4.65072e-18
12.8451 -0.499963 4.65072e-18
12.8557 -0.499963 4.65072e-18
12.8662 -0.499963 4.65072e-18
12.8768 -0.499963 4.65072e-18
12.8873 -0.499963 4.65072e-18
12.8979 -0.499963 4.65072e-18
12.9085 -0.499963 4.65072e-18
12.919 -0.499963 4.65072e-18
12.9296 -0.499963 4.65072e-18
12.9402 -0.499963 4.65072e-18
12.9508 -0.499963 4.65072e-18
12.9613 -0.499963 4.65072e-18
12.9719 -0.499963 4.65072e-18
12.9825 -0.499963 4.65072e-18
12.9931 -0.499963 4.65072e-18
13.0037 -0.499963 4.65072e-18
13.0143 -0.499963 4.65072e-18
13.0249 -0.499963 4.65072e-18
13.0355 -0.499963 4.65072e-18
13.0462 -0.499963 4.65072e-18
13.0568 -0.499963 4.65072e-18
13.0674 -0.499963 4.65072e-18
13.078 -0.499963 4.65072e-18
13.0887 -0.499963 4.65072e-18
13.0993 -0.499963 4.65072e-18
13.1099 -0.499963 4.65072e-18
13.1206 -0.499963 4.65072e-18
13.1312 -0.499963 4.65072e-18
13.1419 -0.499963 4.65072e-18
13.1526 -0.499963 4.65072e-18
13.1632 -0.499963 4.65072e-18
13.1739 -0.499963 4.65072e-18
13.1846 -0.499963 4.65072e-18
13.1953 -0.499963 4.65072e-18
13.2059 -0.499963 4.65072e-18
13.2166 -0.499963 4.65072e-18
13.2273 -0.499963 4.65072e-18
13.238 -0.499963 4.65072e-18
13.2487 -0.499963 4.65072e-18
13.2594 -0.499963 4.65072e-18
13.2701 -0.499963 4.65072e-18
13.2808 -0.499963 4.65072e-18
13.2916 -0.499963 4.65072e-18
13.3023 -0.499963 4.65072e-18
13.313 -0.499963 4.65072e-18
13.3237 -0.499963 4.65072e-18
13.3345 -0.499963 4.65072e-18
13.3452 -0.499963 4.65072e-18
13.356 -0.499963 4.65072e-18
13.3667 -0.499963 4.65072e-18
13.3775 -0.499963 4.65072e-18
13.3882 -0.499963 4.65072e-18
13.399 -0.499963 4.65072e-18
13.4098 -0.499963 4.65072e-18
13.4206 -0.499963 4.65072e-18
13.4313 -0.499963 4.65072e-18
13.4421 -0.499963 4.65072e-18
13.4529 -0.499963 4.65072e-18
13.4637 -0.499963 4.65072e-18
13.4745 -0.499963 4.65072e-18
13.4853 -0.499963 4.65072e-18
13.4961 -0.499963 4.65072e-18
13.5069 -0.499963 4.65072e-18
13.5177 -0.499963 4.65072e-18
13.5286 -0.499963 4.65072e-18
13.5394 -0.499963 4.65072e-18
13.5502 -0.499963 4.65072e-18
13.5611 -0.499963 4.65072e-18
13.5719 -0.499963 4.65072e-18
13.5827 -0.499963 4.65072e-18
13.5936 -0.499963 4.65072e-18
13.6044 -0.499963 4.65072e-18
13.6153 -0.499963 4.65072e-18
13.6262 -0.499963 4.65072e-18
13.637 -0.499963 4.65072e-18
13.6479 -0.499963 4.65072e-18
13.6588 -0.499963 4.65072e-18
13.6697 -0.499963 4.65072e-18
13.6806 -0.499963 4.65072e-18
13.6915 -0.499963 4.65072e-18
13.7024 -0.499963 4.65072e-18
13.7133 -0.499963 4.65072e-18
13.7242 -0.499963 4.65072e-18
13.7351 -0.499963 4.65072e-18
13.746 -0.499963 4.65072e-18
13.757 -0.499963 4.65072e-18
13.7679 -0.499963 4.65072e-18
13.7788 -0.499963 4.65072e-18
13.7898 -0.499963 4.65072e-18
13.8007 -0.499963 4.65072e-18
13.8117 -0.499963 4.65072e-18
13.8226 -0.499963 4.65072e-18
13.8336 -0.499963 4.65072e-18
13.8445 -0.499963 4.65072e-18
13.8555 -0.499963 4.65072e-18
13.8665 -0.499963 4.65072e-18
13.8775 -0.499963 4.65072e-18
13.8885 -0.499963 4.65072e-18
13.8995 -0.499963 4.65072e-18
13.9105 -0.499963 4.65072e-18
13.9215 -0.499963 4.65072e-18
13.9325 -0.499963 4.65072e-18
13.9435 -0.499963 4.65072e-18
13.9545 -0.499963 4.65072e-18
13.9655 -0.499963 4.65072e-18
13.9766 -0.499963 4.65072e-18
13.9876 -0.499963 4.65072e-18
13.9986 -0.499963 4.65072e-18
14.0097 -0.499963 4.65072e-18
14.0207 -0.499963 4.65072e-18
14.0318 -0.499963 4.65072e-18
14.0429 -0.499963 4.65072e-18
14.0539 -0.499963 4.65072e-18
14.065 -0.499963 4.65072e-18
14.0761 -0.499963 4.65072e-18
14.0872 -0.499963 4.65072e-18
14.0982 -0.499963 4.65072e-18
14.1093 -0.499963 4.65072e-18
14.1204 -0.499963 4.65072e-18
14.1316 -0.499963 4.65072e-18
14.1427 -0.499963 4.65072e-18
14.1538 -0.499963 4.65072e-18
14.1649 -0.499963 4.65072e-18
14.176 -0.499963 4.65072e-18
14.1872 -0.499963 4.65072e-18
14.1983 -0.499963 4.65072e-18
14.2095 -0.499963 4.65072e-18
14.2206 -0.499963 4.65072e-18
14.2318 -0.499963 4.65072e-18
14.2429 -0.499963 4.65072e-18
14.2541 -0.499963 4.65072e-18
14.2653 -0.499963 4.65072e-18
14.2765 -0.499963 4.65072e-18
14.2876 -0.499963 4.65072e-18
14.2988 -0.499963 4.65072e-18
14.31 -0.499963 4.65072e-18
14.3212 -0.499963 4.65072e-18
14.3324 -0.499963 4.65072e-18
14.3437 -0.499963 4.65072e-18
14.3549 -0.499963 4.65072e-18
14.3661 -0.499963 4.65072e-18
14.3773 -0.499963 4.65072e-18
14.3886 -0.499963 4.65072e-18
14.3998 -0.499963 4.65072e-18
14.4111 -0.499963 4.65072e-18
14.4223 -0.499963 4.65072e-18
14.4336 -0.499963 4.65072e-18
14.4449 -0.499963 4.65072e-18
14.4561 -0.499963 4.65072e-18
14.4674 -0.499963 4.65072e-18
14.4787 -0.499963 4.65072e-18
14.49 -0.499963 4.65072e-18
14.5013 -0.499963 4.65072e-18
14.5126 -0.499963 4.65072e-18
14.5239 -0.499963 4.65072e-18
14.5352 -0.499963 4.65072e-18
14.5466 -0.499963 4.65072e-18
14.5579 -0.499963 4.65072e-18
14.5692 -0.499963 4.65072e-18
14.5806 -0.499963 4.65072e-18
14.5919 -0.499963 4.65072e-18
14.6033 -0.499963 4.65072e-18
14.6146 -0.499963 4.65072e-18
14.626 -0.499963 4.65072e-18
14.6374 -0.499963 4.65072e-18
14.6488 -0.499963 4.65072e-18
14.6602 -0.499963 4.65072e-18
14.6716 -0.499963 4.65072e-18
14.683 -0.499963 4.65072e-18
14.6944 -0.499963 4.65072e-18
14.7058 -0.499963 4.65072e-18
14.7172 -0.499963 4.65072e-18
14.7286 -0.499963 4.65072e-18
14.7401 -0.499963 4.65072e-18
14.7515 -0.499963 4.65072e-18
14.7629 -0.499963 4.65072e-18
14.7744 -0.499963 4.65072e-18
14.7858 -0.499963 4.65072e-18
14.7973 -0.499963 4.65072e-18
14.8088 -0.499963 4.65072e-18
14.8203 -0.499963 4.65072e-18
14.8317 -0.499963 4.65072e-18
14.8432 -0.499963 4.65072e-18
14.8547 -0.499963 4.65072e-18
14.8662 -0.499963 4.65072e-18
14.8778 -0.499963 4.65072e-18
14.8893 -0.499963 4.65072e-18
14.9008 -0.499963 4.65072e-18
14.9123 -0.499963 4.65072e-18
14.9239 -0.499963 4.65072e-18
14.9354 -0.499963 4.65072e-18
14.947 -0.499963 4.65072e-18
14.9585 -0.499963 4.65072e-18
14.9701 -0.499963 4.65072e-18
14.9817 -0.499963 4.65072e-18
14.9933 -0.499963 4.65072e-18
15.0048 -0.499963 4.65072e-18
15.0164 -0.499963 4.65072e-18
15.028 -0.499963 4.65072e-18
15.0397 -0.499963 4.65072e-18
15.0513 -0.499963 4.65072e-18
15.0629 -0.499963 4.65072e-18
15.0745 -0.499963 4.65072e-18
15.0862 -0.499963 4.65072e-18
15.0978 -0.499963 4.65072e-18
15.1095 -0.499963 4.65072e-18
15.1211 -0.499963 4.65072e-18
15.1328 -0.499963 4.65072e-18
15.1445 -0.499963 4.65072e-18
15.1561 -0.499963 4.65072e-18
15.1678 -0.499963 4.65072e-18
15.1795 -0.499963 4.65072e-18
15.1912 -0.499963 4.65072e-18
15.2029 -0.499963 4.65072e-18
15.2147 -0.499963 4.65072e-18
15.2264 -0.499963 4.65072e-18
15.2381 -0.499963 4.65072e-18
15.2499 -0.499963 4.65072e-18
15.2616 -0.499963 4.65072e-18
15.2734 -0.499963 4.65072e-18
15.2851 -0.499963 4.65072e-18
15.2969 -0.499963 4.65072e-18
15.3087 -0.499963 4.65072e-18
15.3205 -0.499963 4.65072e-18
15.3323 -0.499963 4.65072e-18
15.3441 -0.499963 4.65072e-18
15.3559 -0.499963 4.65072e-18
15.3677 -0.499963 4.65072e-18
15.3795 -0.499963 4.65072e-18
15.3913 -0.499963 4.65072e-18
15.4032 -0.499963 4.65072e-18
15.415 -0.499963 4.65072e-18
15.4269 -0.499963 4.65072e-18
15.4388 -0.499963 4.65072e-18
15.4506 -0.499963 4.65072e-18
15.4625 -0.499963 4.65072e-18
15.4744 -0.499963 4.65072e-18
15.4863 -0.499963 4.65072e-18
15.4982 -0.499963 4.65072e-18
15.5101 -0.499963 4.65072e-18
15.522 -0.499963 4.65072e-18
15.534 -0.499963 4.65072e-18
15.5459 -0.499963 4.65072e-18
15.5578 -0.499963 4.65072e-18
15.5698 -0.499963 4.65072e-18
15.5818 -0.499963 4.65072e-18
15.5937 -0.499963 4.65072e-18
15.6057 -0.499963 4.65072e-18
15.6177 -0.499963 4.65072e-18
15.6297 -0.499963 4.65072e-18
15.6417 -0.499963 4.65072e-18
15.6537 -0.499963 4.65072e-18
15.6657 -0.499963 4.65072e-18
15.6777 -0.499963 4.65072e-18
15.6898 -0.499963 4.65072e-18
15.7018 -0.499963 4.65072e-18
15.7139 -0.499963 4.65072e-18
15.7259 -0.499963 4.65072e-18
15.738 -0.499963 4.65072e-18
15.7501 -0.499963 4.65072e-18
15.7622 -0.499963 4.65072e-18
15.7743 -0.499963 4.65072e-18
15.7864 -0.499963 4.65072e-18
15.7985 -0.499963 4.65072e-18
15.8106 -0.499963 4.65072e-18
15.8228 -0.499963 4.65072e-18
15.8349 -0.499963 4.65072e-18
15.8471 -0.499963 4.65072e-18
15.8592 -0.499963 4.65072e-18
15.8714 -0.499963 4.65072e-18
15.8836 -0.499963 4.65072e-18
15.8957 -0.499963 4.65072e-18
15.9079 -0.499963 4.65072e-18
15.9202 -0.499963 4.65072e-18
15.9324 -0.499963 4.65072e-18
15.9446 -0.499963 4.65072e-18
15.9568 -0.499963 4.65072e-18
15.9691 -0.499963 4.65072e-18
15.9813 -0.499963 4.65072e-18
15.9936 -0.499963 4.65072e-18
16.0058 -0.499963 4.65072e-18
16.0181 -0.499963 4.65072e-18
16.0304 -0.499963 4.65072e-18
16.0427 -0.499963 4.65072e-18
16.055 -0.499963 4.65072e-18
16.0673 -0.499963 4.65072e-18
16.0797 -0.499963 4.65072e-18
16.092 -0.499963 4.65072e-18
16.1043 -0.499963 4.65072e-18
16.1167 -0.499963 4.65072e-18
16.1291 -0.499963 4.65072e-18
16.1414 -0.499963 4.65072e-18
16.1538 -0.499963 4.65072e-18
16.1662 -0.499963 4.65072e-18
16.1786 -0.499963 4.65072e-18
16.191 -0.499963 4.65072e-18
16.2035 -0.499963 4.65072e-18
16.2159 -0.499963 4.65072e-18
16.2284 -0.499963 4.65072e-18
16.2408 -0.499963 4.65072e-18
16.2533 -0.499963 4.65072e-18
16.2658 -0.499963 4.65072e-18
16.2782 -0.499963 4.65072e-18
16.2907 -0.499963 4.65072e-18
16.3032 -0.499963 4.65072e-18
16.3158 -0.499963 4.65072e-18
16.3283 -0.499963 4.65072e-18
16.3408 -0.499963 4.65072e-18
16.3534 -0.499963 4.65072e-18
16.3659 -0.499963 4.65072e-18
16.3785 -0.499963 4.65072e-18
16.3911 -0.499963 4.65072e-18
16.4037 -0.499963 4.65072e-18
16.4163 -0.499963 4.65072e-18
16.4289 -0.499963 4.65072e-18
16.4415 -0.499963 4.65072e-18
16.4541 -0.499963 4.65072e-18
16.4668 -0.499963 4.65072e-18
16.4794 -0.499963 4.65072e-18
16.4921 -0.499963 4.65072e-18
16.5048 -0.499963 4.65072e-18
16.5175 -0.499963 4.65072e-18
16.5302 -0.499963 4.65072e-18
16.5429 -0.499963 4.65072e-18
16.5556 -0.499963 4.65072e-18
16.5683 -0.499963 4.65072e-18
16.5811 -0.499963 4.65072e-18
16.5938 -0.499963 4.65072e-18
16.6066 -0.499963 4.65072e-18
16.6194 -0.499963 4.65072e-18
16.6322 -0.499963 4.65072e-18
16.645 -0.499963 4.65072e-18
16.6578 -0.499963 4.65072e-18
16.6706 -0.499963 4.65072e-18
16.6835 -0.499963 4.65072e-18
16.6963 -0.499963 4.65072e-18
16.7092 -0.499963 4.65072e-18
16.7221 -0.499963 4.65072e-18
16.7349 -0.499963 4.65072e-18
16.7478 -0.499963 4.65072e-18
16.7607 -0.499963 4.65072e-18
16.7737 -0.499963 4.65072e-18
16.7866 -0.499963 4.65072e-18
16.7995 -0.499963 4.65072e-18
16.8125 -0.499963 4.65072e-18
16.8255 -0.499963 4.65072e-18
16.8385 -0.499963 4.65072e-18
16.8514 -0.499963 4.65072e-18
16.8645 -0.499963 4.65072e-18
16.8775 -0.499963 4.65072e-18
16.8905 -0.499963 4.65072e-18
16.9035 -0.499963 4.65072e-18
16.9166 -0.499963 4.65072e-18
16.9297 -0.499963 4.65072e-18
16.9428 -0.499963 4.65072e-18
16.9559 -0.499963 4.65072e-18
16.969 -0.499963 4.65072e-18
16.9821 -0.499963 4.65072e-18
16.9952 -0.499963 4.65072e-18
17.0084 -0.499963 4.65072e-18
17.0215 -0.499963 4.65072e-18
17.0347 -0.499963 4.65072e-18
17.0479 -0.499963 4.65072e-18
17.0611 -0.499963 4.65072e-18
17.0743 -0.499963 4.65072e-18
17.0875 -0.499963 4.65072e-18
17.1008 -0.499963 4.65072e-18
17.114 -0.499963 4.65072e-18
17.1273 -0.499963 4.65072e-18
17.1406 -0.499963 4.65072e-18
17.1539 -0.499963 4.65072e-18
17.1672 -0.499963 4.65072e-18
17.1805 -0.499963 4.65072e-18
17.1939 -0.499963 4.65072e-18
17.2072 -0.499963 4.65072e-18
17.2206 -0.499963 4.65072e-18
17.234 -0.499963 4.65072e-18
17.2474 -0.499963 4.65072e-18
17.2608 -0.499963 4.65072e-18
17.2742 -0.499963 4.65072e-18
17.2876 -0.499963 4.65072e-18
17.3011 -0.499963 4.65072e-18
17.3146 -0.499963 4.65072e-18
17.3281 -0.499963 4.65072e-18
17.3416 -0.499963 4.65072e-18
17.3551 -0.499963 4.65072e-18
17.3686 -0.499963 4.65072e-18
17.3821 -0.499963 4.65072e-18
17.3957 -0.499963 4.65072e-18
17.4093 -0.499963 4.65072e-18
17.4229 -0.499963 4.65072e-18
17.4365 -0.499963 4.65072e-18
17.4501 -0.499963 4.65072e-18
17.4637 -0.499963 4.65072e-18
17.4774 -0.499963 4.65072e-18
17.491 -0.499963 4.65072e-18
17.5047 -0.499963 4.65072e-18
17.5184 -0.499963 4.65072e-18
17.5321 -0.499963 4.65072e-18
17.5459 -0.499963 4.65072e-18
17.5596 -0.499963 4.65072e-18
17.5734 -0.499963 4.65072e-18
17.5872 -0.499963 4.65072e-18
17.601 -0.499963 4.65072e-18
17.6148 -0.499963 4.65072e-18
17.6286 -0.499963 4.65072e-18
17.6425 -0.499963 4.65072e-18
17.6563 -0.499963 4.65072e-18
17.6702 -0.499963 4.65072e-18
17.6841 -0.499963 4.65072e-18
17.698 -0.499963 4.65072e-18
17.712 -0.499963 4.65072e-18
17.7259 -0.499963 4.65072e-18
17.7399 -0.499963 4.65072e-18
17.7539 -0.499963 4.65072e-18
17.7679 -0.499963 4.65072e-18
17.7819 -0.499963 4.65072e-18
17.7959 -0.499963 4.65072e-18
17.81 -0.499963 4.65072e-18
17.8241 -0.499963 4.65072e-18
17.8382 -0.499963 4.65072e-18
17.8523 -0.499963 4.65072e-18
17.8664 -0.499963 4.65072e-18
17.8805 -0.499963 4.65072e-18
17.8947 -0.499963 4.65072e-18
17.9089 -0.499963 4.65072e-18
17.9231 -0.499963 4.65072e-18
17.9373 -0.499963 4.65072e-18
17.9516 -0.499963 4.65072e-18
17.9658 -0.499963 4.65072e-18
17.9801 -0.499963 4.65072e-18
17.9944 -0.499963 4.65072e-18
18.0087 -0.499963 4.65072e-18
18.0231 -0.499963 4.65072e-18
18.0374 -0.499963 4.65072e-18
18.0518 -0.499963 4.65072e-18
18.0662 -0.499963 4.65072e-18
18.0806 -0.499963 4.65072e-18
18.0951 -0.499963 4.65072e-18
18.1095 -0.499963 4.65072e-18
18.124 -0.499963 4.65072e-18
18.1385 -0.499963 4.65072e-18
18.153 -0.499963 4.65072e-18
18.1676 -0.499963 4.65072e-18
18.1821 -0.499963 4.65072e-18
18.1967 -0.499963 4.65072e-18
18.2113 -0.499963 4.65072e-18
18.226 -0.499963 4.65072e-18
18.2406 -0.499963 4.65072e-18
18.2553 -0.499963 4.65072e-18
18.27 -0.499963 4.65072e-18
18.2847 -0.499963 4.65072e-18
18.2994 -0.499963 4.65072e-18
18.3142 -0.499963 4.65072e-18
18.329 -0.499963 4.65072e-18
18.3438 -0.499963 4.65072e-18
18.3586 -0.499963 4.65072e-18
18.3735 -0.499963 4.65072e-18
18.3883 -0.499963 4.65072e-18
18.4032 -0.499963 4.65072e-18
18.4182 -0.499963 4.65072e-18
18.4331 -0.499963 4.65072e-18
18.4481 -0.499963 4.65072e-18
18.4631 -0.499963 4.65072e-18
18.4781 -0.499963 4.65072e-18
18.4931 -0.499963 4.65072e-18
18.5082 -0.499963 4.65072e-18
18.5233 -0.499963 4.65072e-18
18.5384 -0.499963 4.65072e-18
18.5536 -0.499963 4.65072e-18
18.5687 -0.499963 4.65072e-18
18.5839 -0.499963 4.65072e-18
18.5992 -0.499963 4.65072e-18
18.6144 -0.499963 4.65072e-18
18.6297 -0.499963 4.65072e-18
18.645 -0.499963 4.65072e-18
18.6603 -0.499963 4.65072e-18
18.6757 -0.499963 4.65072e-18
18.691 -0.499963 4.65072e-18
18.7064 -0.499963 4.65072e-18
18.7219 -0.499963 4.65072e-18
18.7373 -0.499963 4.65072e-18
18.7528 -0.499963 4.65072e-18
18.7683 -0.499963 4.65072e-18
18.7839 -0.499963 4.65072e-18
18.7995 -0.499963 4.65072e-18
18.8151 -0.499963 4.65072e-18
18.8307 -0.499963 4.65072e-18
18.8464 -0.499963 4.65072e-18
18.8621 -0.499963 4.65072e-18
18.8778 -0.499963 4.65072e-18
18.8935 -0.499963 4.65072e-18
18.9093 -0.499963 4.65072e-18
18.9251 -0.499963 4.65072e-18
18.941 -0.499963 4.65072e-18
18.9568 -0.499963 4.65072e-18
18.9727 -0.499963 4.65072e-18
18.9887 -0.499963 4.65072e-18
19.0046 -0.499963 4.65072e-18
19.0206 -0.499963 4.65072e-18
19.0367 -0.499963 4.65072e-18
19.0527 -0.499963 4.65072e-18
19.0688 -0.499963 4.65072e-18
19.085 -0.499963 4.65072e-18
19.1011 -0.499963 4.65072e-18
19.1173 -0.499963 4.65072e-18
19.1336 -0.499963 4.65072e-18
19.1499 -0.499963 4.65072e-18
19.1662 -0.499963 4.65072e-18
19.1825 -0.499963 4.65072e-18
19.1989 -0.499963 4.65072e-18
19.2153 -0.499963 4.65072e-18
19.2317 -0.499963 4.65072e-18
19.2482 -0.499963 4.65072e-18
19.2647 -0.499963 4.65072e-18
19.2813 -0.499963 4.65072e-18
19.2979 -0.499963 4.65072e-18
19.3145 -0.499963 4.65072e-18
19.3312 -0.499963 4.65072e-18
19.3479 -0.499963 4.65072e-18
19.3647 -0.499963 4.65072e-18
19.3814 -0.499963 4.65072e-18
19.3983 -0.499963 4.65072e-18
19.4151 -0.499963 4.65072e-18
19.4321 -0.499963 4.65072e-18
19.449 -0.499963 4.65072e-18
19.466 -0.499963 4.65072e-18
19.483 -0.499963 4.65072e-18
19.5001 -0.499963 4.65072e-18
19.5173 -0.499963 4.65072e-18
19.5344 -0.499963 4.65072e-18
19.5516 -0.499963 4.65072e-18
19.5689 -0.499963 4.65072e-18
19.5862 -0.499963 4.65072e-18
19.6035 -0.499963 4.65072e-18
19.6209 -0.499963 4.65072e-18
19.6384 -0.499963 4.65072e-18
19.6559 -0.499963 4.65072e-18
19.6734 -0.499963 4.65072e-18
19.691 -0.499963 4.65072e-18
19.7086 -0.499963 4.65072e-18
19.7263 -0.499963 4.65072e-18
19.744 -0.499963 4.65072e-18
19.7618 -0.499963 4.65072e-18
19.7797 -0.499963 4.65072e-18
19.7976 -0.499963 4.65072e-18
19.8155 -0.499963 4.65072e-18
19.8335 -0.499963 4.65072e-18
19.8515 -0.499963 4.65072e-18
19.8696 -0.499963 4.65072e-18
19.8878 -0.499963 4.65072e-18
19.906 -0.499963 4.65072e-18
19.9243 -0.499963 4.65072e-18
19.9426 -0.499963 4.65072e-18
19.961 -0.499963 4.65072e-18
19.9795 -0.499963 4.65072e-18
19.998 -0.499963 4.65072e-18
20.0165 -0.499963 4.65072e-18
20.0352 -0.499963 4.65072e-18
20.0539 -0.499963 4.65072e-18
20.0726 -0.499963 4.65072e-18
20.0915 -0.499963 4.65072e-18
20.1104 -0.499963 4.65072e-18
20.1293 -0.499963 4.65072e-18
20.1483 -0.499963 4.65072e-18
20.1674 -0.499963 4.65072e-18
20.1866 -0.499963 4.65072e-18
20.2058 -0.499963 4.65072e-18
20.2252 -0.499963 4.65072e-18
20.2445 -0.499963 4.65072e-18
20.264 -0.499963 4.65072e-18
20.2835 -0.499963 4.65072e-18
20.3031 -0.499963 4.65072e-18
20.3228 -0.499963 4.65072e-18
20.3426 -0.499963 4.65072e-18
20.3625 -0.499963 4.65072e-18
20.3824 -0.499963 4.65072e-18
20.4024 -0.499963 4.65072e-18
20.4225 -0.499963 4.65072e-18
20.4427 -0.499963 4.65072e-18
20.463 -0.499963 4.65072e-18
20.4833 -0.499963 4.65072e-18
20.5038 -0.499963 4.65072e-18
20.5244 -0.499963 4.65072e-18
20.545 -0.499963 4.65072e-18
20.5658 -0.499963 4.65072e-18
20.5866 -0.499963 4.65072e-18
20.6076 -0.499963 4.65072e-18
20.6286 -0.499963 4.65072e-18
20.6498 -0.499963 4.65072e-18
20.6711 -0.499963 4.65072e-18
20.6924 -0.499963 4.65072e-18
20.7139 -0.499963 4.65072e-18
20.7356 -0.499963 4.65072e-18
20.7573 -0.499963 4.65072e-18
20.7791 -0.499963 4.65072e-18
20.8011 -0.499963 4.65072e-18
20.8232 -0.499963 4.65072e-18
20.8454 -0.499963 4.65072e-18
20.8678 -0.499963 4.65072e-18
20.8903 -0.499963 4.65072e-18
20.913 -0.499963 4.65072e-18
20.9357 -0.499963 4.65072e-18
20.9587 -0.499963 4.65072e-18
20.9818 -0.499963 4.65072e-18
21.005 -0.499963 4.65072e-18
21.0284 -0.499963 4.65072e-18
21.052 -0.499963 4.65072e-18
21.0758 -0.499963 4.65072e-18
21.0997 -0.499963 4.65072e-18
21.1238 -0.499963 4.65072e-18
21.1481 -0.499963 4.65072e-18
21.1726 -0.499963 4.65072e-18
21.1972 -0.499963 4.65072e-18
21.2221 -0.499963 4.65072e-18
21.2472 -0.499963 4.65072e-18
21.2726 -0.499963 4.65072e-18
21.2981 -0.499963 4.65072e-18
21.3239 -0.499963 4.65072e-18
21.35 -0.499963 4.65072e-18
21.3763 -0.499963 4.65072e-18
21.4029 -0.499963 4.65072e-18
21.4298 -0.499963 4.65072e-18
21.4569 -0.499963 4.65072e-18
21.4844 -0.499963 4.65072e-18
21.5122 -0.499963 4.65072e-18
21.5403 -0.499963 4.65072e-18
21.5688 -0.499963 4.65072e-18
21.5977 -0.499963 4.65072e-18
21.627 -0.499963 4.65072e-18
21.6567 -0.499963 4.65072e-18
21.6869 -0.499963 4.65072e-18
21.7175 -0.499963 4.65072e-18
21.7486 -0.499963 4.65072e-18
21.7803 -0.499963 4.65072e-18
21.8126 -0.499963 4.65072e-18
21.8456 -0.499963 4.65072e-18
21.8792 -0.499963 4.65072e-18
21.9136 -0.499963 4.65072e-18
21.9488 -0.499963 4.65072e-18
21.9849 -0.499963 4.65072e-18
22.0221 -0.499963 4.65072e-18
22.0604 -0.499963 4.65072e-18
22.1001 -0.499963 4.65072e-18
22.1412 -0.499963 4.65072e-18
22.1842 -0.499963 4.65072e-18
22.2294 -0.499963 4.65072e-18
22.2772 -0.499963 4.65072e-18
22.3285 -0.499963 4.65072e-18
22.3846 -0.499963 4.65072e-18
22.448 -0.499963 4.65072e-18
22.5254 -0.499963 4.65072e-18


==> anc/HERMITE/GAMMA0025/SigmaATwoLoop.txt <==
-22.5254 -0.270696 0.000262231
-22.448 -0.270767 -0.000150101
-22.3846 -0.270778 0.000164511
-22.3285 -0.270795 -0.000128509
-22.2772 -0.270802 0.000135693
-22.2294 -0.270811 -0.000114083
-22.1842 -0.270817 0.000119475
-22.1412 -0.270824 -0.000103687
-22.1001 -0.270829 0.000108424
-22.0604 -0.270835 -9.57028e-05
-22.0221 -0.27084 0.000100168
-21.9849 -0.270845 -8.92979e-05
-21.9488 -0.27085 9.3653e-05
-21.9136 -0.270855 -8.39958e-05
-21.8792 -0.270859 8.83241e-05
-21.8456 -0.270863 -7.95018e-05
-21.8126 -0.270867 8.38519e-05
-21.7803 -0.270871 -7.56216e-05
-21.7486 -0.270875 8.00262e-05
-21.7175 -0.270879 -7.22209e-05
-21.6869 -0.270883 7.67052e-05
-21.6567 -0.270887 -6.92029e-05
-21.627 -0.27089 7.37889e-05
-21.5977 -0.270894 -6.64954e-05
-21.5688 -0.270898 7.1205e-05
-21.5403 -0.270901 -6.40432e-05
-21.5122 -0.270905 6.88993e-05
-21.4844 -0.270908 -6.18025e-05
-21.4569 -0.270912 6.68314e-05
-21.4298 -0.270915 -5.97379e-05
-21.4029 -0.270919 6.49703e-05
-21.3763 -0.270922 -5.78197e-05
-21.35 -0.270925 6.32931e-05
-21.3239 -0.270929 -5.60217e-05
-21.2981 -0.270932 6.17832e-05
-21.2726 -0.270936 -5.43202e-05
-21.2472 -0.270939 6.04298e-05
-21.2221 -0.270942 -5.26918e-05
-21.1972 -0.270946 5.92282e-05
-21.1726 -0.270949 -5.1112e-05
-21.1481 -0.270952 5.81808e-05
-21.1238 -0.270956 -4.95522e-05
-21.0997 -0.270959 5.72993e-05
-21.0758 -0.270963 -4.79759e-05
-21.052 -0.270966 5.66091e-05
-21.0284 -0.27097 -4.63312e-05
-21.005 -0.270974 5.61595e-05
-20.9818 -0.270977 -4.4537e-05
-20.9587 -0.270981 5.60434e-05
-20.9357 -0.270985 -4.24507e-05
-20.913 -0.270989 5.64482e-05
-20.8903 -0.270994 -3.97843e-05
-20.8678 -0.270999 5.78013e-05
-20.8454 -0.271004 -3.58403e-05
-20.8232 -0.27101 6.1256e-05
-20.8011 -0.271018 -2.86242e-05
-20.7791 -0.271027 7.02607e-05
-20.7573 -0.271039 -1.22425e-05
-20.7356 -0.271056 9.44291e-05
-20.7139 -0.271078 2.78815e-05
-20.6924 -0.271107 0.000153414
-20.6711 -0.271144 0.000113566
-20.6498 -0.27119 0.000262691
-20.6286 -0.271243 0.000238333
-20.6076 -0.271301 0.000373586
-20.5866 -0.271358 0.000296502
-20.5658 -0.27141 0.000331723
-20.545 -0.27145 0.000133857
-20.5244 -0.271477 7.15071e-05
-20.5038 -0.271491 -0.000136355
-20.4833 -0.271495 -9.56104e-05
-20.463 -0.271497 -0.00011983
-20.4427 -0.271499 7.56328e-05
-20.4225 -0.271503 7.29655e-05
-20.4024 -0.271509 0.000133858
-20.3824 -0.271514 -4.30997e-05
-20.3625 -0.271517 -3.96287e-05
-20.3426 -0.271519 -9.86532e-05
-20.3228 -0.271522 6.87752e-05
-20.3031 -0.271525 4.04736e-05
-20.2835 -0.271529 7.12298e-05
-20.264 -0.271532 -8.52328e-05
-20.2445 -0.271534 -1.31036e-05
-20.2252 -0.271537 -1.83103e-05
-20.2058 -0.27154 9.84992e-05
-20.1866 -0.271543 -2.53582e-05
-20.1674 -0.271545 -8.83888e-06
-20.1483 -0.271548 -5.99157e-05
-20.1293 -0.27155 7.69858e-05
-20.1104 -0.271553 -1.62797e-06
-20.0915 -0.271556 1.15573e-05
-20.0726 -0.271558 -6.90092e-05
-20.0539 -0.271561 5.91077e-05
-20.0352 -0.271563 5.49144e-07
-20.0165 -0.271566 2.10856e-05
-19.998 -0.271568 -6.57354e-05
-19.9795 -0.271571 5.3577e-05
-19.961 -0.271573 -3.81203e-06
-19.9426 -0.271576 2.01451e-05
-19.9243 -0.271578 -5.83877e-05
-19.906 -0.271581 5.61508e-05
-19.8878 -0.271583 -1.18907e-05
-19.8696 -0.271586 1.42711e-05
-19.8515 -0.271588 -4.65806e-05
-19.8335 -0.271591 6.03987e-05
-19.8155 -0.271593 -2.52455e-05
-19.7976 -0.271595 1.08156e-05
-19.7797 -0.271598 -2.96473e-05
-19.7618 -0.2716 5.80666e-05
-19.744 -0.271603 -4.18183e-05
-19.7263 -0.271605 1.79305e-05
-19.7086 -0.271608 -1.38128e-05
-19.691 -0.27161 4.31255e-05
-19.6734 -0.271613 -5.09659e-05
-19.6559 -0.271615 3.65402e-05
-19.6384 -0.271617 -1.24421e-05
-19.6209 -0.27162 2.24938e-05
-19.6035 -0.271622 -4.07489e-05
-19.5862 -0.271625 5.10186e-05
-19.5689 -0.271627 -3.01552e-05
-19.5516 -0.271629 1.74992e-05
-19.5344 -0.271632 -1.92208e-05
-19.5173 -0.271634 4.18193e-05
-19.5001 -0.271637 -4.50017e-05
-19.483 -0.271639 3.57697e-05
-19.466 -0.271642 -1.62091e-05
-19.449 -0.271644 2.09501e-05
-19.4321 -0.271646 -3.24385e-05
-19.4151 -0.271649 4.65906e-05
-19.3983 -0.271651 -3.60619e-05
-19.3814 -0.271654 2.48448e-05
-19.3647 -0.271656 -1.53401e-05
-19.3479 -0.271658 2.86459e-05
-19.3312 -0.271661 -3.77736e-05
-19.3145 -0.271663 4.33374e-05
-19.2979 -0.271666 -2.86002e-05
-19.2813 -0.271668 2.13383e-05
-19.2647 -0.271671 -1.79509e-05
-19.2482 -0.271673 3.26039e-05
-19.2317 -0.271675 -3.78917e-05
-19.2153 -0.271678 3.97924e-05
-19.1989 -0.27168 -2.53291e-05
-19.1825 -0.271683 2.10522e-05
-19.1662 -0.271685 -1.93436e-05
-19.1499 -0.271687 3.29607e-05
-19.1336 -0.27169 -3.63473e-05
-19.1173 -0.271692 3.81104e-05
-19.1011 -0.271695 -2.50539e-05
-19.085 -0.271697 2.17236e-05
-19.0688 -0.2717 -1.90082e-05
-19.0527 -0.271702 3.09904e-05
-19.0367 -0.271704 -3.41562e-05
-19.0206 -0.271707 3.78274e-05
-19.0046 -0.271709 -2.67287e-05
-18.9887 -0.271712 2.32554e-05
-18.9727 -0.271714 -1.79751e-05
-18.9568 -0.271717 2.75416e-05
-18.941 -0.271719 -3.08418e-05
-18.9251 -0.271721 3.75113e-05
-18.9093 -0.271724 -2.94618e-05
-18.8935 -0.271726 2.63155e-05
-18.8778 -0.271729 -1.79611e-05
-18.8621 -0.271731 2.3811e-05
-18.8464 -0.271734 -2.59245e-05
-18.8307 -0.271736 3.53032e-05
-18.8151 -0.271739 -3.15223e-05
-18.7995 -0.271741 3.07621e-05
-18.7839 -0.271743 -2.06473e-05
-18.7683 -0.271746 2.20918e-05
-18.7528 -0.271748 -2.05447e-05
-18.7373 -0.271751 3.01852e-05
-18.7219 -0.271753 -3.03008e-05
-18.7064 -0.271756 3.42303e-05
-18.691 -0.271758 -2.57624e-05
-18.6757 -0.271761 2.46705e-05
-18.6603 -0.271763 -1.81181e-05
-18.645 -0.271766 2.42304e-05
-18.6297 -0.271768 -2.4768e-05
-18.6144 -0.271771 3.29677e-05
-18.5992 -0.271773 -2.93289e-05
-18.5839 -0.271775 3.03199e-05
-18.5687 -0.271778 -2.14254e-05
-18.5536 -0.27178 2.26228e-05
-18.5384 -0.271783 -1.8936e-05
-18.5233 -0.271785 2.67247e-05
-18.5082 -0.271788 -2.65651e-05
-18.4931 -0.27179 3.27347e-05
-18.4781 -0.271793 -2.70291e-05
-18.4631 -0.271795 2.75125e-05
-18.4481 -0.271798 -1.95181e-05
-18.4331 -0.2718 2.24544e-05
-18.4182 -0.271803 -1.98479e-05
-18.4032 -0.271805 2.77219e-05
-18.3883 -0.271808 -2.65423e-05
-18.3735 -0.27181 3.16947e-05
-18.3586 -0.271813 -2.53981e-05
-18.3438 -0.271815 2.62584e-05
-18.329 -0.271818 -1.89226e-05
-18.3142 -0.27182 2.25297e-05
-18.2994 -0.271823 -1.9898e-05
-18.2847 -0.271825 2.74447e-05
-18.27 -0.271828 -2.5705e-05
-18.2553 -0.27183 3.07942e-05
-18.2406 -0.271833 -2.47013e-05
-18.226 -0.271835 2.61168e-05
-18.2113 -0.271838 -1.89577e-05
-18.1967 -0.27184 2.24589e-05
-18.1821 -0.271843 -1.92e-05
-18.1676 -0.271846 2.6311e-05
-18.153 -0.271848 -2.43831e-05
-18.1385 -0.271851 3.00091e-05
-18.124 -0.271853 -2.46059e-05
-18.1095 -0.271856 2.67355e-05
-18.0951 -0.271858 -1.9552e-05
-18.0806 -0.271861 2.25357e-05
-18.0662 -0.271863 -1.82238e-05
-18.0518 -0.271866 2.46378e-05
-18.0374 -0.271868 -2.24971e-05
-18.0231 -0.271871 2.88687e-05
-18.0087 -0.271874 -2.45067e-05
-17.9944 -0.271876 2.77303e-05
-17.9801 -0.271879 -2.07862e-05
-17.9658 -0.271881 2.32944e-05
-17.9516 -0.271884 -1.76944e-05
-17.9373 -0.271886 2.29634e-05
-17.9231 -0.271889 -2.01055e-05
-17.9089 -0.271892 2.68919e-05
-17.8947 -0.271894 -2.35912e-05
-17.8805 -0.271897 2.83333e-05
-17.8664 -0.271899 -2.23066e-05
-17.8523 -0.271902 2.49862e-05
-17.8382 -0.271905 -1.83877e-05
-17.8241 -0.271907 2.22652e-05
-17.81 -0.27191 -1.79551e-05
-17.7959 -0.271912 2.42398e-05
-17.7819 -0.271915 -2.13155e-05
-17.7679 -0.271918 2.74801e-05
-17.7539 -0.27192 -2.29573e-05
-17.7399 -0.271923 2.68674e-05
-17.7259 -0.271925 -2.03381e-05
-17.712 -0.271928 2.34118e-05
-17.698 -0.271931 -1.74431e-05
-17.6841 -0.271933 2.22719e-05
-17.6702 -0.271936 -1.83999e-05
-17.6563 -0.271939 2.48746e-05
-17.6425 -0.271941 -2.14584e-05
-17.6286 -0.271944 2.71404e-05
-17.6148 -0.271947 -2.19637e-05
-17.601 -0.271949 2.57407e-05
-17.5872 -0.271952 -1.91933e-05
-17.5734 -0.271955 2.27411e-05
-17.5596 -0.271957 -1.70711e-05
-17.5459 -0.27196 2.23073e-05
-17.5321 -0.271963 -1.83698e-05
-17.5184 -0.271965 2.4801e-05
-17.5047 -0.271968 -2.09977e-05
-17.491 -0.271971 2.65742e-05
-17.4774 -0.271973 -2.11972e-05
-17.4637 -0.271976 2.5182e-05
-17.4501 -0.271979 -1.87009e-05
-17.4365 -0.271981 2.25478e-05
-17.4229 -0.271984 -1.68256e-05
-17.4093 -0.271987 2.21091e-05
-17.3957 -0.271989 -1.78699e-05
-17.3821 -0.271992 2.4236e-05
-17.3686 -0.271995 -2.02167e-05
-17.3551 -0.271998 2.59797e-05
-17.3416 -0.272 -2.06857e-05
-17.3281 -0.272003 2.50614e-05
-17.3146 -0.272006 -1.86652e-05
-17.3011 -0.272008 2.26865e-05
-17.2876 -0.272011 -1.66911e-05
-17.2742 -0.272014 2.17973e-05
-17.2608 -0.272017 -1.7089e-05
-17.2474 -0.272019 2.33348e-05
-17.234 -0.272022 -1.91492e-05
-17.2206 -0.272025 2.52382e-05
-17.2072 -0.272028 -2.01984e-05
-17.1939 -0.27203 2.51318e-05
-17.1805 -0.272033 -1.89307e-05
-17.1672 -0.272036 2.31684e-05
-17.1539 -0.272039 -1.68544e-05
-17.1406 -0.272041 2.16734e-05
-17.1273 -0.272044 -1.63339e-05
-17.114 -0.272047 2.22927e-05
-17.1008 -0.27205 -1.77991e-05
-17.0875 -0.272052 2.41482e-05
-17.0743 -0.272055 -1.9387e-05
-17.0611 -0.272058 2.50092e-05
-17.0479 -0.272061 -1.92048e-05
-17.0347 -0.272064 2.38926e-05
-17.0215 -0.272066 -1.7448e-05
-17.0084 -0.272069 2.20714e-05
-16.9952 -0.272072 -1.60434e-05
-16.9821 -0.272075 2.1522e-05
-16.969 -0.272078 -1.64232e-05
-16.9559 -0.272081 2.27254e-05
-16.9428 -0.272083 -1.80078e-05
-16.9297 -0.272086 2.42487e-05
-16.9166 -0.272089 -1.89604e-05
-16.9035 -0.272092 2.43997e-05
-16.8905 -0.272095 -1.82175e-05
-16.8775 -0.272098 2.30281e-05
-16.8645 -0.2721 -1.65536e-05
-16.8514 -0.272103 2.1581e-05
-16.8385 -0.272106 -1.56568e-05
-16.8255 -0.272109 2.15046e-05
-16.8125 -0.272112 -1.63349e-05
-16.7995 -0.272115 2.27658e-05
-16.7866 -0.272118 -1.77514e-05
-16.7737 -0.27212 2.39814e-05
-16.7607 -0.272123 -1.8373e-05
-16.7478 -0.272126 2.38898e-05
-16.7349 -0.272129 -1.75416e-05
-16.7221 -0.272132 2.25931e-05
-16.7092 -0.272135 -1.60671e-05
-16.6963 -0.272138 2.13703e-05
-16.6835 -0.272141 -1.53439e-05
-16.6706 -0.272144 2.13611e-05
-16.6578 -0.272147 -1.59672e-05
-16.645 -0.27215 2.24788e-05
-16.6322 -0.272152 -1.72136e-05
-16.6194 -0.272155 2.35703e-05
-16.6066 -0.272158 -1.78086e-05
-16.5938 -0.272161 2.35681e-05
-16.5811 -0.272164 -1.71555e-05
-16.5683 -0.272167 2.24811e-05
-16.5556 -0.27217 -1.58473e-05
-16.5429 -0.272173 2.132e-05
-16.5302 -0.272176 -1.50483e-05
-16.5175 -0.272179 2.11112e-05
-16.5048 -0.272182 -1.54001e-05
-16.4921 -0.272185 2.1967e-05
-16.4794 -0.272188 -1.6475e-05
-16.4668 -0.272191 2.304e-05
-16.4541 -0.272194 -1.72225e-05
-16.4415 -0.272197 2.33339e-05
-16.4289 -0.2722 -1.69354e-05
-16.4163 -0.272203 2.25882e-05
-16.4037 -0.272206 -1.58475e-05
-16.3911 -0.272209 2.14614e-05
-16.3785 -0.272212 -1.48753e-05
-16.3659 -0.272215 2.09079e-05
-16.3534 -0.272218 -1.47903e-05
-16.3408 -0.272221 2.13453e-05
-16.3283 -0.272224 -1.55719e-05
-16.3158 -0.272227 2.23326e-05
-16.3032 -0.27223 -1.64711e-05
-16.2907 -0.272233 2.29903e-05
-16.2782 -0.272236 -1.66782e-05
-16.2658 -0.272239 2.27564e-05
-16.2533 -0.272242 -1.59954e-05
-16.2408 -0.272245 2.18298e-05
-16.2284 -0.272248 -1.49632e-05
-16.2159 -0.272252 2.09646e-05
-16.2035 -0.272255 -1.43794e-05
-16.191 -0.272258 2.0829e-05
-16.1786 -0.272261 -1.46432e-05
-16.1662 -0.272264 2.14762e-05
-16.1538 -0.272267 -1.54605e-05
-16.1414 -0.27227 2.2337e-05
-16.1291 -0.272273 -1.6115e-05
-16.1167 -0.272276 2.27023e-05
-16.1043 -0.272279 -1.60521e-05
-16.092 -0.272283 2.22824e-05
-16.0797 -0.272286 -1.52992e-05
-16.0673 -0.272289 2.14069e-05
-16.055 -0.272292 -1.44119e-05
-16.0427 -0.272295 2.0738e-05
-16.0304 -0.272298 -1.40221e-05
-16.0181 -0.272301 2.0751e-05
-16.0058 -0.272305 -1.43575e-05
-15.9936 -0.272308 2.13878e-05
-15.9813 -0.272311 -1.50942e-05
-15.9691 -0.272314 2.21301e-05
-15.9568 -0.272317 -1.56267e-05
-15.9446 -0.272321 2.2406e-05
-15.9324 -0.272324 -1.55273e-05
-15.9202 -0.272327 2.20109e-05
-15.9079 -0.27233 -1.48475e-05
-15.8957 -0.272333 2.12353e-05
-15.8836 -0.272337 -1.40545e-05
-15.8714 -0.27234 2.06295e-05
-15.8592 -0.272343 -1.36755e-05
-15.8471 -0.272346 2.05986e-05
-15.8349 -0.272349 -1.39207e-05
-15.8228 -0.272353 2.11245e-05
-15.8106 -0.272356 -1.45535e-05
-15.7985 -0.272359 2.18015e-05
-15.7864 -0.272362 -1.50784e-05
-15.7743 -0.272366 2.21378e-05
-15.7622 -0.272369 -1.50969e-05
-15.7501 -0.272372 2.18977e-05
-15.738 -0.272376 -1.45741e-05
-15.7259 -0.272379 2.12484e-05
-15.7139 -0.272382 -1.38439e-05
-15.7018 -0.272385 2.06258e-05
-15.6898 -0.272389 -1.33644e-05
-15.6777 -0.272392 2.04293e-05
-15.6657 -0.272395 -1.34073e-05
-15.6537 -0.272399 2.07584e-05
-15.6417 -0.272402 -1.38873e-05
-15.6297 -0.272405 2.13631e-05
-15.6177 -0.272409 -1.44372e-05
-15.6057 -0.272412 2.18249e-05
-15.5937 -0.272415 -1.46604e-05
-15.5818 -0.272419 2.18362e-05
-15.5698 -0.272422 -1.43879e-05
-15.5578 -0.272425 2.13914e-05
-15.5459 -0.272429 -1.37743e-05
-15.534 -0.272432 2.07753e-05
-15.522 -0.272436 -1.31835e-05
-15.5101 -0.272439 2.03687e-05
-15.4982 -0.272442 -1.29499e-05
-15.4863 -0.272446 2.04054e-05
-15.4744 -0.272449 -1.31713e-05
-15.4625 -0.272453 2.0835e-05
-15.4506 -0.272456 -1.36609e-05
-15.4388 -0.272459 2.13681e-05
-15.4269 -0.272463 -1.40758e-05
-15.415 -0.272466 2.16645e-05
-15.4032 -0.27247 -1.41329e-05
-15.3913 -0.272473 2.15416e-05
-15.3795 -0.272477 -1.37764e-05
-15.3677 -0.27248 2.10761e-05
-15.3559 -0.272484 -1.31999e-05
-15.3441 -0.272487 2.05452e-05
-15.3323 -0.27249 -1.27192e-05
-15.3205 -0.272494 2.02536e-05
-15.3087 -0.272497 -1.2581e-05
-15.2969 -0.272501 2.03535e-05
-15.2851 -0.272504 -1.28225e-05
-15.2734 -0.272508 2.07642e-05
-15.2616 -0.272511 -1.32599e-05
-15.2499 -0.272515 2.12295e-05
-15.2381 -0.272518 -1.3605e-05
-15.2264 -0.272522 2.14727e-05
-15.2147 -0.272526 -1.36336e-05
-15.2029 -0.272529 2.13544e-05
-15.1912 -0.272533 -1.33095e-05
-15.1795 -0.272536 2.0944e-05
-15.1678 -0.27254 -1.2795e-05
-15.1561 -0.272543 2.04711e-05
-15.1445 -0.272547 -1.23519e-05
-15.1328 -0.272551 2.01908e-05
-15.1211 -0.272554 -1.21922e-05
-15.1095 -0.272558 2.02427e-05
-15.0978 -0.272561 -1.23647e-05
-15.0862 -0.272565 2.05802e-05
-15.0745 -0.272569 -1.27363e-05
-15.0629 -0.272572 2.10045e-05
-15.0513 -0.272576 -1.30723e-05
-15.0397 -0.272579 2.12786e-05
-15.028 -0.272583 -1.31661e-05
-15.0164 -0.272587 2.12545e-05
-15.0048 -0.27259 -1.29478e-05
-14.9933 -0.272594 2.09477e-05
-14.9817 -0.272598 -1.25138e-05
-14.9701 -0.272601 2.0521e-05
-14.9585 -0.272605 -1.20696e-05
-14.947 -0.272609 2.01933e-05
-14.9354 -0.272612 -1.18178e-05
-14.9239 -0.272616 2.01243e-05
-14.9123 -0.27262 -1.18546e-05
-14.9008 -0.272624 2.03353e-05
-14.8893 -0.272627 -1.21257e-05
-14.8778 -0.272631 2.07052e-05
-14.8662 -0.272635 -1.24604e-05
-14.8547 -0.272638 2.10375e-05
-14.8432 -0.272642 -1.26628e-05
-14.8317 -0.272646 2.11623e-05
-14.8203 -0.27265 -1.26103e-05
-14.8088 -0.272653 2.10191e-05
-14.7973 -0.272657 -1.23108e-05
-14.7858 -0.272661 2.06817e-05
-14.7744 -0.272665 -1.18932e-05
-14.7629 -0.272669 2.03161e-05
-14.7515 -0.272672 -1.15389e-05
-14.7401 -0.272676 2.00959e-05
-14.7286 -0.27268 -1.13918e-05
-14.7172 -0.272684 2.01184e-05
-14.7058 -0.272688 -1.14915e-05
-14.6944 -0.272692 2.03616e-05
-14.683 -0.272695 -1.17587e-05
-14.6716 -0.272699 2.06999e-05
-14.6602 -0.272703 -1.2038e-05
-14.6488 -0.272707 2.09679e-05
-14.6374 -0.272711 -1.21742e-05
-14.626 -0.272715 2.10392e-05
-14.6146 -0.272719 -1.20843e-05
-14.6033 -0.272723 2.08833e-05
-14.5919 -0.272726 -1.17928e-05
-14.5806 -0.27273 2.05754e-05
-14.5692 -0.272734 -1.14156e-05
-14.5579 -0.272738 2.02576e-05
-14.5466 -0.272742 -1.11035e-05
-14.5352 -0.272746 2.00713e-05
-14.5239 -0.27275 -1.09723e-05
-14.5126 -0.272754 2.00938e-05
-14.5013 -0.272758 -1.10526e-05
-14.49 -0.272762 2.03067e-05
-14.4787 -0.272766 -1.128e-05
-14.4674 -0.27277 2.06078e-05
-14.4561 -0.272774 -1.15274e-05
-14.4449 -0.272778 2.08601e-05
-14.4336 -0.272782 -1.16635e-05
-14.4223 -0.272786 2.09529e-05
-14.4111 -0.27279 -1.16102e-05
-14.3998 -0.272794 2.08486e-05
-14.3886 -0.272798 -1.13739e-05
-14.3773 -0.272802 2.05962e-05
-14.3661 -0.272806 -1.10394e-05
-14.3549 -0.27281 2.03061e-05
-14.3437 -0.272814 -1.07304e-05
-14.3324 -0.272818 2.0101e-05
-14.3212 -0.272822 -1.05552e-05
-14.31 -0.272827 2.00637e-05
-14.2988 -0.272831 -1.05623e-05
-14.2876 -0.272835 2.0204e-05
-14.2765 -0.272839 -1.07227e-05
-14.2653 -0.272843 2.04578e-05
-14.2541 -0.272847 -1.09448e-05
-14.2429 -0.272851 2.07164e-05
-14.2318 -0.272855 -1.1115e-05
-14.2206 -0.27286 2.08732e-05
-14.2095 -0.272864 -1.11446e-05
-14.1983 -0.272868 2.08668e-05
-14.1872 -0.272872 -1.10051e-05
-14.176 -0.272876 2.07038e-05
-14.1649 -0.272881 -1.0737e-05
-14.1538 -0.272885 2.04535e-05
-14.1427 -0.272889 -1.04307e-05
-14.1316 -0.272893 2.02177e-05
-14.1204 -0.272897 -1.01886e-05
-14.1093 -0.272902 2.00891e-05
-14.0982 -0.272906 -1.00845e-05
-14.0872 -0.27291 2.01152e-05
-14.0761 -0.272914 -1.01356e-05
-14.065 -0.272919 2.0282e-05
-14.0539 -0.272923 -1.02982e-05
-14.0429 -0.272927 2.05214e-05
-14.0318 -0.272932 -1.04874e-05
-14.0207 -0.272936 2.07399e-05
-14.0097 -0.27294 -1.06106e-05
-13.9986 -0.272945 2.08553e-05
-13.9876 -0.272949 -1.06037e-05
-13.9766 -0.272953 2.08272e-05
-13.9655 -0.272958 -1.04536e-05
-13.9545 -0.272962 2.06708e-05
-13.9435 -0.272966 -1.02016e-05
-13.9325 -0.272971 2.04488e-05
-13.9215 -0.272975 -9.92535e-06
-13.9105 -0.27298 2.02463e-05
-13.8995 -0.272984 -9.70906e-06
-13.8885 -0.272988 2.01384e-05
-13.8775 -0.272993 -9.61203e-06
-13.8665 -0.272997 2.01634e-05
-13.8555 -0.273002 -9.64812e-06
-13.8445 -0.273006 2.031e-05
-13.8336 -0.273011 -9.78247e-06
-13.8226 -0.273015 2.05234e-05
-13.8117 -0.27302 -9.94603e-06
-13.8007 -0.273024 2.07269e-05
-13.7898 -0.273029 -1.00615e-05
-13.7788 -0.273033 2.08499e-05
-13.7679 -0.273038 -1.00712e-05
-13.757 -0.273042 2.08526e-05
-13.746 -0.273047 -9.95663e-06
-13.7351 -0.273051 2.07389e-05
-13.7242 -0.273056 -9.74331e-06
-13.7133 -0.27306 2.05534e-05
-13.7024 -0.273065 -9.49036e-06
-13.6915 -0.273069 2.03642e-05
-13.6806 -0.273074 -9.26869e-06
-13.6697 -0.273079 2.02385e-05
-13.6588 -0.273083 -9.13614e-06
-13.6479 -0.273088 2.022e-05
-13.637 -0.273092 -9.11832e-06
-13.6262 -0.273097 2.03144e-05
-13.6153 -0.273102 -9.20117e-06
-13.6044 -0.273106 2.04893e-05
-13.5936 -0.273111 -9.33715e-06
-13.5827 -0.273116 2.06865e-05
-13.5719 -0.27312 -9.46247e-06
-13.5611 -0.273125 2.08423e-05
-13.5502 -0.27313 -9.51888e-06
-13.5394 -0.273135 2.09087e-05
-13.5286 -0.273139 -9.47266e-06
-13.5177 -0.273144 2.08688e-05
-13.5069 -0.273149 -9.32476e-06
-13.4961 -0.273154 2.0741e-05
-13.4853 -0.273158 -9.10917e-06
-13.4745 -0.273163 2.05718e-05
-13.4637 -0.273168 -8.88071e-06
-13.4529 -0.273173 2.04196e-05
-13.4421 -0.273177 -8.69658e-06
-13.4313 -0.273182 2.03358e-05
-13.4206 -0.273187 -8.59806e-06
-13.4098 -0.273192 2.03483e-05
-13.399 -0.273197 -8.59798e-06
-13.3882 -0.273202 2.0454e-05
-13.3775 -0.273206 -8.67773e-06
-13.3667 -0.273211 2.06208e-05
-13.356 -0.273216 -8.79429e-06
-13.3452 -0.273221 2.07984e-05
-13.3345 -0.273226 -8.89448e-06
-13.3237 -0.273231 2.09348e-05
-13.313 -0.273236 -8.93175e-06
-13.3023 -0.273241 2.09927e-05
-13.2916 -0.273246 -8.88029e-06
-13.2808 -0.273251 2.09596e-05
-13.2701 -0.273256 -8.74209e-06
-13.2594 -0.273261 2.08514e-05
-13.2487 -0.273266 -8.54533e-06
-13.238 -0.273271 2.07063e-05
-13.2273 -0.273276 -8.33495e-06
-13.2166 -0.273281 2.05723e-05
-13.2059 -0.273286 -8.15855e-06
-13.1953 -0.273291 2.04931e-05
-13.1846 -0.273296 -8.05222e-06
-13.1739 -0.273301 2.04945e-05
-13.1632 -0.273306 -8.03022e-06
-13.1526 -0.273311 2.05783e-05
-13.1419 -0.273316 -8.08162e-06
-13.1312 -0.273321 2.0722e-05
-13.1206 -0.273326 -8.17437e-06
-13.1099 -0.273332 2.08866e-05
-13.0993 -0.273337 -8.26539e-06
-13.0887 -0.273342 2.10282e-05
-13.078 -0.273347 -8.31332e-06
-13.0674 -0.273352 2.11109e-05
-13.0568 -0.273357 -8.29033e-06
-13.0462 -0.273363 2.11168e-05
-13.0355 -0.273368 -8.18952e-06
-13.0249 -0.273373 2.10504e-05
-13.0143 -0.273378 -8.02615e-06
-13.0037 -0.273384 2.09364e-05
-12.9931 -0.273389 -7.83254e-06
-12.9825 -0.273394 2.08124e-05
-12.9719 -0.273399 -7.64848e-06
-12.9613 -0.273405 2.07174e-05
-12.9508 -0.27341 -7.50992e-06
-12.9402 -0.273415 2.06817e-05
-12.9296 -0.273421 -7.4392e-06
-12.919 -0.273426 2.07185e-05
-12.9085 -0.273431 -7.43938e-06
-12.8979 -0.273437 2.08206e-05
-12.8873 -0.273442 -7.49416e-06
-12.8768 -0.273447 2.09639e-05
-12.8662 -0.273453 -7.57289e-06
-12.8557 -0.273458 2.11134e-05
-12.8451 -0.273464 -7.63932e-06
-12.8346 -0.273469 2.12341e-05
-12.8241 -0.273475 -7.66151e-06
-12.8135 -0.27348 2.12994e-05
-12.803 -0.273486 -7.62011e-06
-12.7925 -0.273491 2.12982e-05
-12.782 -0.273496 -7.51306e-06
-12.7715 -0.273502 2.12375e-05
-12.761 -0.273508 -7.35551e-06
-12.7505 -0.273513 2.11396e-05
-12.74 -0.273519 -7.1753e-06
-12.7295 -0.273524 2.10359e-05
-12.719 -0.27353 -7.0053e-06
-12.7085 -0.273535 2.09584e-05
-12.698 -0.273541 -6.87478e-06
-12.6875 -0.273547 2.09319e-05
-12.677 -0.273552 -6.80207e-06
-12.6666 -0.273558 2.09672e-05
-12.6561 -0.273563 -6.79025e-06
-12.6456 -0.273569 2.10595e-05
-12.6352 -0.273575 -6.82688e-06
-12.6247 -0.27358 2.11897e-05
-12.6143 -0.273586 -6.88769e-06
-12.6038 -0.273592 2.13301e-05
-12.5934 -0.273598 -6.943e-06
-12.5829 -0.273603 2.14509e-05
-12.5725 -0.273609 -6.96528e-06
-12.562 -0.273615 2.15285e-05
-12.5516 -0.273621 -6.93584e-06
-12.5412 -0.273626 2.15503e-05
-12.5308 -0.273632 -6.84916e-06
-12.5203 -0.273638 2.1518e-05
-12.5099 -0.273644 -6.71372e-06
-12.4995 -0.27365 2.14464e-05
-12.4891 -0.273656 -6.54956e-06
-12.4787 -0.273661 2.13593e-05
-12.4683 -0.273667 -6.383e-06
-12.4579 -0.273673 2.1284e-05
-12.4475 -0.273679 -6.24018e-06
-12.4371 -0.273685 2.12439e-05
-12.4268 -0.273691 -6.14085e-06
-12.4164 -0.273697 2.12538e-05
-12.406 -0.273703 -6.09388e-06
-12.3956 -0.273709 2.13164e-05
-12.3853 -0.273715 -6.09558e-06
-12.3749 -0.273721 2.1422e-05
-12.3645 -0.273727 -6.13095e-06
-12.3542 -0.273733 2.15512e-05
-12.3438 -0.273739 -6.17753e-06
-12.3335 -0.273745 2.16799e-05
-12.3231 -0.273751 -6.21085e-06
-12.3128 -0.273757 2.17846e-05
-12.3024 -0.273763 -6.21006e-06
-12.2921 -0.273769 2.18484e-05
-12.2818 -0.273776 -6.16262e-06
-12.2714 -0.273782 2.18638e-05
-12.2611 -0.273788 -6.06681e-06
-12.2508 -0.273794 2.18348e-05
-12.2405 -0.2738 -5.93182e-06
-12.2301 -0.273806 2.17752e-05
-12.2198 -0.273813 -5.77528e-06
-12.2095 -0.273819 2.17054e-05
-12.1992 -0.273825 -5.61913e-06
-12.1889 -0.273831 2.16476e-05
-12.1786 -0.273838 -5.48457e-06
-12.1683 -0.273844 2.16209e-05
-12.158 -0.27385 -5.38745e-06
-12.1478 -0.273857 2.1637e-05
-12.1375 -0.273863 -5.33495e-06
-12.1272 -0.273869 2.16983e-05
-12.1169 -0.273876 -5.32434e-06
-12.1066 -0.273882 2.17973e-05
-12.0964 -0.273888 -5.34386e-06
-12.0861 -0.273895 2.19185e-05
-12.0759 -0.273901 -5.37551e-06
-12.0656 -0.273908 2.20425e-05
-12.0553 -0.273914 -5.39915e-06
-12.0451 -0.273921 2.21496e-05
-12.0348 -0.273927 -5.39678e-06
-12.0246 -0.273934 2.22244e-05
-12.0144 -0.27394 -5.35631e-06
-12.0041 -0.273947 2.22587e-05
-11.9939 -0.273953 -5.27391e-06
-11.9837 -0.27396 2.22532e-05
-11.9734 -0.273967 -5.15451e-06
-11.9632 -0.273973 2.22168e-05
-11.953 -0.27398 -5.01053e-06
-11.9428 -0.273986 2.21648e-05
-11.9325 -0.273993 -4.8591e-06
-11.9223 -0.274 2.21151e-05
-11.9121 -0.274006 -4.71834e-06
-11.9019 -0.274013 2.20851e-05
-11.8917 -0.27402 -4.60372e-06
-11.8815 -0.274027 2.20877e-05
-11.8713 -0.274033 -4.52493e-06
-11.8611 -0.27404 2.21289e-05
-11.851 -0.274047 -4.48416e-06
-11.8408 -0.274054 2.2207e-05
-11.8306 -0.27406 -4.47587e-06
-11.8204 -0.274067 2.2313e-05
-11.8102 -0.274074 -4.48814e-06
-11.8001 -0.274081 2.24327e-05
-11.7899 -0.274088 -4.50523e-06
-11.7797 -0.274095 2.25497e-05
-11.7696 -0.274102 -4.51078e-06
-11.7594 -0.274109 2.26485e-05
-11.7493 -0.274116 -4.49104e-06
-11.7391 -0.274123 2.27177e-05
-11.729 -0.27413 -4.43747e-06
-11.7188 -0.274137 2.2752e-05
-11.7087 -0.274144 -4.34821e-06
-11.6985 -0.274151 2.27532e-05
-11.6884 -0.274158 -4.22825e-06
-11.6783 -0.274165 2.27291e-05
-11.6681 -0.274172 -4.08825e-06
-11.658 -0.274179 2.26926e-05
-11.6479 -0.274186 -3.94237e-06
-11.6378 -0.274193 2.26586e-05
-11.6277 -0.2742 -3.80544e-06
-11.6176 -0.274208 2.2641e-05
-11.6074 -0.274215 -3.69019e-06
-11.5973 -0.274222 2.26508e-05
-11.5872 -0.274229 -3.60494e-06
-11.5771 -0.274236 2.26934e-05
-11.567 -0.274244 -3.55214e-06
-11.5569 -0.274251 2.27682e-05
-11.5469 -0.274258 -3.52814e-06
-11.5368 -0.274266 2.28688e-05
-11.5267 -0.274273 -3.52403e-06
-11.5166 -0.27428 2.29842e-05
-11.5065 -0.274288 -3.52742e-06
-11.4964 -0.274295 2.31011e-05
-11.4864 -0.274302 -3.5248e-06
-11.4763 -0.27431 2.32065e-05
-11.4662 -0.274317 -3.50399e-06
-11.4562 -0.274325 2.32897e-05
-11.4461 -0.274332 -3.45632e-06
-11.4361 -0.27434 2.33444e-05
-11.426 -0.274347 -3.37805e-06
-11.4159 -0.274355 2.33695e-05
-11.4059 -0.274362 -3.27088e-06
-11.3959 -0.27437 2.33695e-05
-11.3858 -0.274378 -3.14153e-06
-11.3758 -0.274385 2.33529e-05
-11.3657 -0.274393 -3.00034e-06
-11.3557 -0.274401 2.33315e-05
-11.3457 -0.274408 -2.85943e-06
-11.3356 -0.274416 2.33172e-05
-11.3256 -0.274424 -2.73048e-06
-11.3156 -0.274431 2.33209e-05
-11.3056 -0.274439 -2.62279e-06
-11.2956 -0.274447 2.335e-05
-11.2856 -0.274455 -2.5417e-06
-11.2755 -0.274463 2.34076e-05
-11.2655 -0.274471 -2.48783e-06
-11.2555 -0.274478 2.34918e-05
-11.2455 -0.274486 -2.45709e-06
-11.2355 -0.274494 2.35966e-05
-11.2255 -0.274502 -2.44151e-06
-11.2156 -0.27451 2.37125e-05
-11.2056 -0.274518 -2.43072e-06
-11.1956 -0.274526 2.38287e-05
-11.1856 -0.274534 -2.4137e-06
-11.1756 -0.274542 2.39344e-05
-11.1656 -0.27455 -2.38065e-06
-11.1557 -0.274558 2.40212e-05
-11.1457 -0.274566 -2.32458e-06
-11.1357 -0.274574 2.40839e-05
-11.1258 -0.274583 -2.24237e-06
-11.1158 -0.274591 2.41215e-05
-11.1058 -0.274599 -2.13513e-06
-11.0959 -0.274607 2.41372e-05
-11.0859 -0.274615 -2.00796e-06
-11.076 -0.274624 2.41378e-05
-11.066 -0.274632 -1.86897e-06
-11.0561 -0.27464 2.41324e-05
-11.0461 -0.274648 -1.72788e-06
-11.0362 -0.274657 2.41309e-05
-11.0263 -0.274665 -1.59446e-06
-11.0163 -0.274673 2.41425e-05
-11.0064 -0.274682 -1.47697e-06
-10.9965 -0.27469 2.41744e-05
-10.9865 -0.274699 -1.38087e-06
-10.9766 -0.274707 2.42301e-05
-10.9667 -0.274716 -1.30808e-06
-10.9568 -0.274724 2.43098e-05
-10.9469 -0.274733 -1.25676e-06
-10.9369 -0.274741 2.44098e-05
-10.927 -0.27475 -1.22169e-06
-10.9171 -0.274758 2.45237e-05
-10.9072 -0.274767 -1.19521e-06
-10.8973 -0.274776 2.46428e-05
-10.8874 -0.274784 -1.16841e-06
-10.8775 -0.274793 2.47584e-05
-10.8676 -0.274802 -1.13259e-06
-10.8577 -0.274811 2.48622e-05
-10.8478 -0.274819 -1.0805e-06
-10.838 -0.274828 2.49482e-05
-10.8281 -0.274837 -1.00744e-06
-10.8182 -0.274846 2.50132e-05
-10.8083 -0.274855 -9.11875e-07
-10.7984 -0.274864 2.50574e-05
-10.7886 -0.274872 -7.95592e-07
-10.7787 -0.274881 2.50842e-05
-10.7688 -0.27489 -6.63315e-07
-10.759 -0.274899 2.50994e-05
-10.7491 -0.274908 -5.21943e-07
-10.7392 -0.274917 2.51107e-05
-10.7294 -0.274926 -3.79468e-07
-10.7195 -0.274936 2.51262e-05
-10.7097 -0.274945 -2.43781e-07
-10.6998 -0.274954 2.51532e-05
-10.69 -0.274963 -1.21528e-07
-10.6801 -0.274972 2.51976e-05
-10.6703 -0.274981 -1.71819e-08
-10.6605 -0.274991 2.52623e-05
-10.6506 -0.275 6.75379e-08
-10.6408 -0.275009 2.53478e-05
-10.631 -0.275018 1.33838e-07
-10.6211 -0.275028 2.54513e-05
-10.6113 -0.275037 1.85598e-07
-10.6015 -0.275046 2.5568e-05
-10.5917 -0.275056 2.28753e-07
-10.5819 -0.275065 2.56911e-05
-10.572 -0.275075 2.704e-07
-10.5622 -0.275084 2.58135e-05
-10.5524 -0.275094 3.17781e-07
-10.5426 -0.275103 2.59281e-05
-10.5328 -0.275113 3.7727e-07
-10.523 -0.275123 2.60294e-05
-10.5132 -0.275132 4.5352e-07
-10.5034 -0.275142 2.61139e-05
-10.4936 -0.275152 5.48869e-07
-10.4838 -0.275161 2.61805e-05
-10.474 -0.275171 6.63086e-07
-10.4642 -0.275181 2.62307e-05
-10.4545 -0.275191 7.93475e-07
-10.4447 -0.2752 2.62683e-05
-10.4349 -0.27521 9.35304e-07
-10.4251 -0.27522 2.62989e-05
-10.4153 -0.27523 1.0825e-06
-10.4056 -0.27524 2.63289e-05
-10.3958 -0.27525 1.2285e-06
-10.386 -0.27526 2.63648e-05
-10.3763 -0.27527 1.36712e-06
-10.3665 -0.27528 2.64122e-05
-10.3567 -0.27529 1.4934e-06
-10.347 -0.2753 2.64753e-05
-10.3372 -0.27531 1.6042e-06
-10.3275 -0.27532 2.65562e-05
-10.3177 -0.275331 1.69855e-06
-10.308 -0.275341 2.66548e-05
-10.2982 -0.275351 1.77775e-06
-10.2885 -0.275361 2.67687e-05
-10.2787 -0.275372 1.84513e-06
-10.269 -0.275382 2.68936e-05
-10.2593 -0.275392 1.90556e-06
-10.2495 -0.275403 2.70244e-05
-10.2398 -0.275413 1.96478e-06
-10.2301 -0.275424 2.7155e-05
-10.2204 -0.275434 2.02869e-06
-10.2106 -0.275445 2.72798e-05
-10.2009 -0.275455 2.10255e-06
-10.1912 -0.275466 2.73941e-05
-10.1815 -0.275476 2.19036e-06
-10.1718 -0.275487 2.74948e-05
-10.162 -0.275498 2.29439e-06
-10.1523 -0.275508 2.75806e-05
-10.1426 -0.275519 2.41494e-06
-10.1329 -0.27553 2.76522e-05
-10.1232 -0.275541 2.55036e-06
-10.1135 -0.275551 2.77121e-05
-10.1038 -0.275562 2.69732e-06
-10.0941 -0.275573 2.77645e-05
-10.0844 -0.275584 2.85122e-06
-10.0747 -0.275595 2.78142e-05
-10.065 -0.275606 3.00685e-06
-10.0554 -0.275617 2.78667e-05
-10.0457 -0.275628 3.15897e-06
-10.036 -0.275639 2.79269e-05
-10.0263 -0.27565 3.30299e-06
-10.0166 -0.275661 2.79989e-05
-10.007 -0.275673 3.43551e-06
-9.99729 -0.275684 2.80855e-05
-9.98761 -0.275695 3.55464e-06
-9.97795 -0.275706 2.81876e-05
-9.96828 -0.275718 3.66027e-06
-9.95862 -0.275729 2.83046e-05
-9.94895 -0.27574 3.75394e-06
-9.93929 -0.275752 2.8434e-05
-9.92964 -0.275763 3.83872e-06
-9.91998 -0.275775 2.85724e-05
-9.91033 -0.275786 3.91873e-06
-9.90068 -0.275798 2.87151e-05
-9.89103 -0.27581 3.99868e-06
-9.88138 -0.275821 2.88576e-05
-9.87174 -0.275833 4.0833e-06
-9.8621 -0.275845 2.89951e-05
-9.85246 -0.275856 4.1768e-06
-9.84282 -0.275868 2.91241e-05
-9.83318 -0.27588 4.2824e-06
-9.82355 -0.275892 2.92419e-05
-9.81392 -0.275904 4.402e-06
-9.80429 -0.275915 2.93475e-05
-9.79467 -0.275927 4.53597e-06
-9.78504 -0.275939 2.94411e-05
-9.77542 -0.275951 4.68321e-06
-9.7658 -0.275963 2.95247e-05
-9.75618 -0.275976 4.84124e-06
-9.74657 -0.275988 2.96013e-05
-9.73695 -0.276 5.00656e-06
-9.72734 -0.276012 2.96748e-05
-9.71773 -0.276024 5.17506e-06
-9.70812 -0.276037 2.97495e-05
-9.69852 -0.276049 5.34246e-06
-9.68892 -0.276061 2.98296e-05
-9.67932 -0.276074 5.50483e-06
-9.66972 -0.276086 2.99187e-05
-9.66012 -0.276099 5.65897e-06
-9.65053 -0.276111 3.00196e-05
-9.64094 -0.276124 5.80275e-06
-9.63135 -0.276136 3.01337e-05
-9.62176 -0.276149 5.93533e-06
-9.61217 -0.276162 3.02612e-05
-9.60259 -0.276174 6.0572e-06
-9.59301 -0.276187 3.04012e-05
-9.58343 -0.2762 6.17011e-06
-9.57385 -0.276213 3.05512e-05
-9.56428 -0.276226 6.27684e-06
-9.5547 -0.276238 3.07081e-05
-9.54513 -0.276251 6.3809e-06
-9.53556 -0.276264 3.08683e-05
-9.526 -0.276277 6.48612e-06
-9.51643 -0.276291 3.10279e-05
-9.50687 -0.276304 6.59628e-06
-9.49731 -0.276317 3.11833e-05
-9.48775 -0.27633 6.71468e-06
-9.47819 -0.276343 3.13317e-05
-9.46864 -0.276357 6.84385e-06
-9.45908 -0.27637 3.1471e-05
-9.44953 -0.276383 6.98529e-06
-9.43999 -0.276397 3.16003e-05
-9.43044 -0.27641 7.13934e-06
-9.42089 -0.276424 3.172e-05
-9.41135 -0.276437 7.30519e-06
-9.40181 -0.276451 3.18313e-05
-9.39227 -0.276464 7.48099e-06
-9.38274 -0.276478 3.19366e-05
-9.3732 -0.276492 7.66407e-06
-9.36367 -0.276505 3.2039e-05
-9.35414 -0.276519 7.85119e-06
-9.34461 -0.276533 3.21419e-05
-9.33509 -0.276547 8.03893e-06
-9.32556 -0.276561 3.22486e-05
-9.31604 -0.276575 8.224e-06
-9.30652 -0.276589 3.23623e-05
-9.297 -0.276603 8.40359e-06
-9.28748 -0.276617 3.24855e-05
-9.27797 -0.276631 8.57559e-06
-9.26846 -0.276646 3.262e-05
-9.25895 -0.27666 8.73882e-06
-9.24944 -0.276674 3.27664e-05
-9.23993 -0.276688 8.89312e-06
-9.23043 -0.276703 3.29244e-05
-9.22093 -0.276717 9.03932e-06
-9.21143 -0.276732 3.30928e-05
-9.20193 -0.276746 9.17916e-06
-9.19243 -0.276761 3.32696e-05
-9.18293 -0.276776 9.31508e-06
-9.17344 -0.27679 3.34519e-05
-9.16395 -0.276805 9.45001e-06
-9.15446 -0.27682 3.36368e-05
-9.14497 -0.276835 9.58704e-06
-9.13549 -0.276849 3.38213e-05
-9.12601 -0.276864 9.72917e-06
-9.11653 -0.276879 3.40025e-05
-9.10705 -0.276894 9.879e-06
-9.09757 -0.276909 3.41782e-05
-9.08809 -0.276925 1.00385e-05
-9.07862 -0.27694 3.43469e-05
-9.06915 -0.276955 1.0209e-05
-9.05968 -0.27697 3.45077e-05
-9.05021 -0.276986 1.03907e-05
-9.04074 -0.277001 3.46608e-05
-9.03128 -0.277016 1.05831e-05
-9.02182 -0.277032 3.48073e-05
-9.01236 -0.277047 1.07849e-05
-9.0029 -0.277063 3.49488e-05
-8.99344 -0.277079 1.0994e-05
-8.98399 -0.277094 3.50877e-05
-8.97453 -0.27711 1.1208e-05
-8.96508 -0.277126 3.52266e-05
-8.95563 -0.277142 1.14241e-05
-8.94618 -0.277158 3.53684e-05
-8.93674 -0.277174 1.16398e-05
-8.92729 -0.27719 3.55156e-05
-8.91785 -0.277206 1.18525e-05
-8.90841 -0.277222 3.56706e-05
-8.89897 -0.277238 1.20602e-05
-8.88954 -0.277254 3.58351e-05
-8.8801 -0.277271 1.22617e-05
-8.87067 -0.277287 3.60101e-05
-8.86124 -0.277303 1.24563e-05
-8.85181 -0.27732 3.61958e-05
-8.84238 -0.277336 1.26441e-05
-8.83296 -0.277353 3.63918e-05
-8.82353 -0.27737 1.28262e-05
-8.81411 -0.277386 3.6597e-05
-8.80469 -0.277403 1.3004e-05
-8.79527 -0.27742 3.68094e-05
-8.78586 -0.277437 1.31796e-05
-8.77644 -0.277454 3.7027e-05
-8.76703 -0.277471 1.33554e-05
-8.75762 -0.277488 3.72474e-05
-8.74821 -0.277505 1.35338e-05
-8.7388 -0.277522 3.7468e-05
-8.7294 -0.277539 1.37173e-05
-8.71999 -0.277557 3.76868e-05
-8.71059 -0.277574 1.39079e-05
-8.70119 -0.277591 3.79019e-05
-8.69179 -0.277609 1.41073e-05
-8.68239 -0.277626 3.81119e-05
-8.673 -0.277644 1.43167e-05
-8.6636 -0.277662 3.83161e-05
-8.65421 -0.277679 1.45363e-05
-8.64482 -0.277697 3.85147e-05
-8.63543 -0.277715 1.4766e-05
-8.62605 -0.277733 3.8708e-05
-8.61666 -0.277751 1.50049e-05
-8.60728 -0.277769 3.88975e-05
-8.5979 -0.277787 1.52515e-05
-8.58852 -0.277805 3.90847e-05
-8.57914 -0.277823 1.55042e-05
-8.56976 -0.277842 3.92718e-05
-8.56039 -0.27786 1.57607e-05
-8.55102 -0.277878 3.94609e-05
-8.54165 -0.277897 1.60189e-05
-8.53228 -0.277916 3.96542e-05
-8.52291 -0.277934 1.62768e-05
-8.51354 -0.277953 3.98538e-05
-8.50418 -0.277972 1.65326e-05
-8.49482 -0.277991 4.00613e-05
-8.48546 -0.278009 1.67847e-05
-8.4761 -0.278028 4.0278e-05
-8.46674 -0.278047 1.70324e-05
-8.45738 -0.278067 4.05047e-05
-8.44803 -0.278086 1.72753e-05
-8.43868 -0.278105 4.07414e-05
-8.42933 -0.278124 1.75135e-05
-8.41998 -0.278144 4.09877e-05
-8.41063 -0.278163 1.77478e-05
-8.40128 -0.278183 4.12428e-05
-8.39194 -0.278202 1.79796e-05
-8.3826 -0.278222 4.15051e-05
-8.37326 -0.278242 1.82104e-05
-8.36392 -0.278262 4.17731e-05
-8.35458 -0.278282 1.84422e-05
-8.34525 -0.278302 4.20447e-05
-8.33591 -0.278322 1.86768e-05
-8.32658 -0.278342 4.23183e-05
-8.31725 -0.278362 1.89163e-05
-8.30792 -0.278382 4.25918e-05
-8.29859 -0.278403 1.91624e-05
-8.28926 -0.278423 4.28639e-05
-8.27994 -0.278443 1.94167e-05
-8.27062 -0.278464 4.31332e-05
-8.2613 -0.278485 1.968e-05
-8.25198 -0.278505 4.33991e-05
-8.24266 -0.278526 1.99532e-05
-8.23334 -0.278547 4.36613e-05
-8.22403 -0.278568 2.02362e-05
-8.21472 -0.278589 4.392e-05
-8.2054 -0.27861 2.05287e-05
-8.19609 -0.278632 4.41759e-05
-8.18679 -0.278653 2.08299e-05
-8.17748 -0.278674 4.44302e-05
-8.16817 -0.278696 2.11385e-05
-8.15887 -0.278717 4.46844e-05
-8.14957 -0.278739 2.1453e-05
-8.14027 -0.278761 4.49399e-05
-8.13097 -0.278782 2.17719e-05
-8.12167 -0.278804 4.51988e-05
-8.11238 -0.278826 2.20934e-05
-8.10308 -0.278848 4.54627e-05
-8.09379 -0.27887 2.2416e-05
-8.0845 -0.278893 4.57332e-05
-8.07521 -0.278915 2.27382e-05
-8.06592 -0.278937 4.60118e-05
-8.05664 -0.27896 2.30589e-05
-8.04735 -0.278982 4.62994e-05
-8.03807 -0.279005 2.33773e-05
-8.02879 -0.279028 4.65968e-05
-8.01951 -0.279051 2.36932e-05
-8.01023 -0.279074 4.69042e-05
-8.00095 -0.279097 2.40067e-05
-7.99168 -0.27912 4.72213e-05
-7.9824 -0.279143 2.43181e-05
-7.97313 -0.279166 4.75476e-05
-7.96386 -0.27919 2.46284e-05
-7.95459 -0.279213 4.78822e-05
-7.94532 -0.279237 2.49389e-05
-7.93606 -0.27926 4.82239e-05
-7.92679 -0.279284 2.52509e-05
-7.91753 -0.279308 4.85712e-05
-7.90827 -0.279332 2.5566e-05
-7.89901 -0.279356 4.89228e-05
-7.88975 -0.27938 2.58858e-05
-7.88049 -0.279404 4.92771e-05
-7.87123 -0.279429 2.62119e-05
-7.86198 -0.279453 4.96328e-05
-7.85273 -0.279477 2.65456e-05
-7.84348 -0.279502 4.99887e-05
-7.83423 -0.279527 2.6888e-05
-7.82498 -0.279552 5.03442e-05
-7.81573 -0.279577 2.72401e-05
-7.80649 -0.279602 5.06985e-05
-7.79724 -0.279627 2.76022e-05
-7.788 -0.279652 5.10516e-05
-7.77876 -0.279677 2.79745e-05
-7.76952 -0.279703 5.14036e-05
-7.76028 -0.279728 2.83567e-05
-7.75105 -0.279754 5.17552e-05
-7.74181 -0.27978 2.87483e-05
-7.73258 -0.279806 5.21072e-05
-7.72335 -0.279831 2.91484e-05
-7.71412 -0.279858 5.24607e-05
-7.70489 -0.279884 2.9556e-05
-7.69566 -0.27991 5.28171e-05
-7.68643 -0.279936 2.99697e-05
-7.67721 -0.279963 5.31777e-05
-7.66798 -0.27999 3.03884e-05
-7.65876 -0.280016 5.35441e-05
-7.64954 -0.280043 3.08107e-05
-7.64032 -0.28007 5.39176e-05
-7.63111 -0.280097 3.12356e-05
-7.62189 -0.280124 5.42994e-05
-7.61267 -0.280152 3.1662e-05
-7.60346 -0.280179 5.46905e-05
-7.59425 -0.280207 3.20893e-05
-7.58504 -0.280234 5.50918e-05
-7.57583 -0.280262 3.25169e-05
-7.56662 -0.28029 5.55038e-05
-7.55742 -0.280318 3.29447e-05
-7.54821 -0.280346 5.59265e-05
-7.53901 -0.280374 3.33729e-05
-7.52981 -0.280403 5.63599e-05
-7.5206 -0.280431 3.3802e-05
-7.51141 -0.28046 5.68035e-05
-7.50221 -0.280488 3.42327e-05
-7.49301 -0.280517 5.72567e-05
-7.48382 -0.280546 3.46661e-05
-7.47462 -0.280575 5.77185e-05
-7.46543 -0.280605 3.51032e-05
-7.45624 -0.280634 5.8188e-05
-7.44705 -0.280663 3.55453e-05
-7.43786 -0.280693 5.86641e-05
-7.42868 -0.280723 3.59938e-05
-7.41949 -0.280753 5.91456e-05
-7.41031 -0.280783 3.64499e-05
-7.40112 -0.280813 5.96316e-05
-7.39194 -0.280843 3.69149e-05
-7.38276 -0.280873 6.01212e-05
-7.37358 -0.280904 3.73897e-05
-7.36441 -0.280934 6.06135e-05
-7.35523 -0.280965 3.78753e-05
-7.34606 -0.280996 6.11083e-05
-7.33688 -0.281027 3.83721e-05
-7.32771 -0.281058 6.16052e-05
-7.31854 -0.28109 3.88805e-05
-7.30937 -0.281121 6.21042e-05
-7.3002 -0.281153 3.94007e-05
-7.29104 -0.281185 6.26056e-05
-7.28187 -0.281217 3.99325e-05
-7.27271 -0.281249 6.31101e-05
-7.26355 -0.281281 4.04753e-05
-7.25438 -0.281313 6.36184e-05
-7.24522 -0.281346 4.10287e-05
-7.23607 -0.281378 6.41314e-05
-7.22691 -0.281411 4.15918e-05
-7.21775 -0.281444 6.46503e-05
-7.2086 -0.281477 4.21638e-05
-7.19945 -0.28151 6.51762e-05
-7.19029 -0.281544 4.27438e-05
-7.18114 -0.281577 6.57103e-05
-7.17199 -0.281611 4.33308e-05
-7.16285 -0.281645 6.62539e-05
-7.1537 -0.281679 4.39241e-05
-7.14455 -0.281713 6.68079e-05
-7.13541 -0.281747 4.45228e-05
-7.12627 -0.281782 6.73734e-05
-7.11713 -0.281816 4.51265e-05
-7.10798 -0.281851 6.79511e-05
-7.09885 -0.281886 4.57347e-05
-7.08971 -0.281921 6.85416e-05
-7.08057 -0.281956 4.63473e-05
-7.07144 -0.281992 6.91454e-05
-7.0623 -0.282028 4.69644e-05
-7.05317 -0.282063 6.97624e-05
-7.04404 -0.282099 4.75863e-05
-7.03491 -0.282135 7.03928e-05
-7.02578 -0.282172 4.82134e-05
-7.01665 -0.282208 7.10361e-05
-7.00753 -0.282245 4.88466e-05
-6.9984 -0.282282 7.1692e-05
-6.98928 -0.282319 4.94867e-05
-6.98016 -0.282356 7.23599e-05
-6.97103 -0.282393 5.01346e-05
-6.96191 -0.282431 7.30391e-05
-6.9528 -0.282468 5.07916e-05
-6.94368 -0.282506 7.37288e-05
-6.93456 -0.282544 5.14586e-05
-6.92545 -0.282582 7.44284e-05
-6.91633 -0.282621 5.21369e-05
-6.90722 -0.282659 7.51372e-05
-6.89811 -0.282698 5.28275e-05
-6.889 -0.282737 7.58544e-05
-6.87989 -0.282776 5.35314e-05
-6.87078 -0.282816 7.65798e-05
-6.86168 -0.282855 5.42493e-05
-6.85257 -0.282895 7.73128e-05
-6.84347 -0.282935 5.49821e-05
-6.83437 -0.282975 7.80534e-05
-6.82526 -0.283016 5.57303e-05
-6.81616 -0.283056 7.88016e-05
-6.80707 -0.283097 5.6494e-05
-6.79797 -0.283138 7.95575e-05
-6.78887 -0.283179 5.72736e-05
-6.77978 -0.28322 8.03218e-05
-6.77068 -0.283262 5.8069e-05
-6.76159 -0.283304 8.10948e-05
-6.7525 -0.283346 5.888e-05
-6.74341 -0.283388 8.18775e-05
-6.73432 -0.28343 5.97062e-05
-6.72523 -0.283473 8.26706e-05
-6.71614 -0.283516 6.05473e-05
-6.70706 -0.283559 8.34753e-05
-6.69797 -0.283602 6.14027e-05
-6.68889 -0.283645 8.42925e-05
-6.67981 -0.283689 6.2272e-05
-6.67072 -0.283733 8.51234e-05
-6.66164 -0.283777 6.31545e-05
-6.65257 -0.283822 8.5969e-05
-6.64349 -0.283866 6.40498e-05
-6.63441 -0.283911 8.68305e-05
-6.62534 -0.283956 6.49575e-05
-6.61626 -0.284001 8.77087e-05
-6.60719 -0.284047 6.58773e-05
-6.59812 -0.284093 8.86046e-05
-6.58905 -0.284139 6.6809e-05
-6.57998 -0.284185 8.95188e-05
-6.57091 -0.284231 6.77525e-05
-6.56184 -0.284278 9.0452e-05
-6.55278 -0.284325 6.87079e-05
-6.54371 -0.284372 9.14047e-05
-6.53465 -0.28442 6.96757e-05
-6.52559 -0.284468 9.23772e-05
-6.51652 -0.284516 7.06562e-05
-6.50746 -0.284564 9.33695e-05
-6.49841 -0.284612 7.16501e-05
-6.48935 -0.284661 9.43818e-05
-6.48029 -0.28471 7.26581e-05
-6.47123 -0.284759 9.5414e-05
-6.46218 -0.284809 7.36812e-05
-6.45313 -0.284859 9.64658e-05
-6.44407 -0.284909 7.47203e-05
-6.43502 -0.284959 9.7537e-05
-6.42597 -0.28501 7.57766e-05
-6.41692 -0.285061 9.86274e-05
-6.40788 -0.285112 7.6851e-05
-6.39883 -0.285163 9.97366e-05
-6.38978 -0.285215 7.79449e-05
-6.38074 -0.285267 0.000100864
-6.3717 -0.285319 7.90592e-05
-6.36265 -0.285372 0.000102011
-6.35361 -0.285425 8.01951e-05
-6.34457 -0.285478 0.000103175
-6.33553 -0.285532 8.13536e-05
-6.3265 -0.285585 0.000104357
-6.31746 -0.285639 8.25355e-05
-6.30842 -0.285694 0.000105558
-6.29939 -0.285749 8.37419e-05
-6.29035 -0.285803 0.000106777
-6.28132 -0.285859 8.49733e-05
-6.27229 -0.285914 0.000108015
-6.26326 -0.28597 8.62303e-05
-6.25423 -0.286027 0.000109272
-6.2452 -0.286083 8.75135e-05
-6.23618 -0.28614 0.00011055
-6.22715 -0.286197 8.88233e-05
-6.21813 -0.286255 0.000111848
-6.2091 -0.286313 9.01597e-05
-6.20008 -0.286371 0.000113167
-6.19106 -0.286429 9.15232e-05
-6.18204 -0.286488 0.000114509
-6.17302 -0.286547 9.29137e-05
-6.164 -0.286607 0.000115876
-6.15498 -0.286667 9.43313e-05
-6.14596 -0.286727 0.000117267
-6.13695 -0.286788 9.57761e-05
-6.12793 -0.286849 0.000118684
-6.11892 -0.28691 9.72481e-05
-6.10991 -0.286972 0.000120129
-6.1009 -0.287034 9.87474e-05
-6.09189 -0.287096 0.000121603
-6.08288 -0.287159 0.000100274
-6.07387 -0.287222 0.000123107
-6.06486 -0.287286 0.000101828
-6.05586 -0.287349 0.000124642
-6.04685 -0.287414 0.00010341
-6.03785 -0.287478 0.00012621
-6.02885 -0.287544 0.00010502
-6.01984 -0.287609 0.000127811
-6.01084 -0.287675 0.000106659
-6.00184 -0.287741 0.000129448
-5.99285 -0.287808 0.000108327
-5.98385 -0.287875 0.000131119
-5.97485 -0.287942 0.000110025
-5.96585 -0.28801 0.000132828
-5.95686 -0.288079 0.000111754
-5.94787 -0.288147 0.000134573
-5.93887 -0.288216 0.000113514
-5.92988 -0.288286 0.000136357
-5.92089 -0.288356 0.000115308
-5.9119 -0.288427 0.000138179
-5.90291 -0.288497 0.000117137
-5.89393 -0.288569 0.000140041
-5.88494 -0.288641 0.000119
-5.87595 -0.288713 0.000141942
-5.86697 -0.288786 0.000120901
-5.85798 -0.288859 0.000143884
-5.849 -0.288932 0.000122841
-5.84002 -0.289007 0.000145866
-5.83104 -0.289081 0.000124821
-5.82206 -0.289156 0.00014789
-5.81308 -0.289232 0.000126843
-5.8041 -0.289308 0.000149956
-5.79513 -0.289384 0.000128909
-5.78615 -0.289461 0.000152065
-5.77718 -0.289539 0.00013102
-5.7682 -0.289617 0.000154218
-5.75923 -0.289695 0.000133178
-5.75026 -0.289774 0.000156414
-5.74129 -0.289854 0.000135385
-5.73232 -0.289934 0.000158656
-5.72335 -0.290015 0.000137642
-5.71438 -0.290096 0.000160944
-5.70541 -0.290178 0.000139951
-5.69645 -0.29026 0.00016328
-5.68748 -0.290343 0.000142313
-5.67852 -0.290426 0.000165665
-5.66955 -0.29051 0.00014473
-5.66059 -0.290595 0.000168099
-5.65163 -0.29068 0.000147204
-5.64267 -0.290765 0.000170586
-5.63371 -0.290852 0.000149736
-5.62475 -0.290938 0.000173126
-5.61579 -0.291026 0.000152327
-5.60684 -0.291114 0.000175722
-5.59788 -0.291202 0.000154979
-5.58893 -0.291292 0.000178375
-5.57997 -0.291382 0.000157693
-5.57102 -0.291472 0.000181088
-5.56207 -0.291563 0.00016047
-5.55312 -0.291655 0.000183863
-5.54416 -0.291747 0.000163313
-5.53522 -0.29184 0.000186703
-5.52627 -0.291934 0.000166222
-5.51732 -0.292029 0.000189608
-5.50837 -0.292124 0.000169199
-5.49943 -0.292219 0.000192584
-5.49048 -0.292316 0.000172246
-5.48154 -0.292413 0.00019563
-5.4726 -0.292511 0.000175365
-5.46365 -0.292609 0.000198752
-5.45471 -0.292709 0.000178557
-5.44577 -0.292809 0.00020195
-5.43683 -0.292909 0.000181824
-5.4279 -0.293011 0.000205228
-5.41896 -0.293113 0.000185168
-5.41002 -0.293216 0.000208589
-5.40109 -0.29332 0.000188593
-5.39215 -0.293424 0.000212036
-5.38322 -0.293529 0.000192099
-5.37428 -0.293636 0.00021557
-5.36535 -0.293742 0.00019569
-5.35642 -0.29385 0.000219196
-5.34749 -0.293959 0.000199369
-5.33856 -0.294068 0.000222915
-5.32963 -0.294178 0.000203139
-5.3207 -0.294289 0.000226732
-5.31178 -0.294401 0.000207002
-5.30285 -0.294513 0.000230649
-5.29393 -0.294627 0.000210962
-5.285 -0.294741 0.000234668
-5.27608 -0.294857 0.000215023
-5.26716 -0.294973 0.000238794
-5.25824 -0.29509 0.000219189
-5.24931 -0.295208 0.00024303
-5.24039 -0.295327 0.000223462
-5.23148 -0.295447 0.000247378
-5.22256 -0.295568 0.000227849
-5.21364 -0.29569 0.000251842
-5.20472 -0.295813 0.000232352
-5.19581 -0.295937 0.000256427
-5.18689 -0.296062 0.000236976
-5.17798 -0.296187 0.000261135
-5.16907 -0.296314 0.000241727
-5.16015 -0.296442 0.000265971
-5.15124 -0.296571 0.000246608
-5.14233 -0.296701 0.000270939
-5.13342 -0.296832 0.000251625
-5.12451 -0.296964 0.000276043
-5.11561 -0.297098 0.000256783
-5.1067 -0.297232 0.000281288
-5.09779 -0.297368 0.000262088
-5.08889 -0.297504 0.00028668
-5.07998 -0.297642 0.000267545
-5.07108 -0.297781 0.000292222
-5.06218 -0.297921 0.000273159
-5.05327 -0.298063 0.000297922
-5.04437 -0.298205 0.000278938
-5.03547 -0.298349 0.000303783
-5.02657 -0.298494 0.000284886
-5.01767 -0.29864 0.000309814
-5.00877 -0.298788 0.00029101
-4.99988 -0.298937 0.00031602
-4.99098 -0.299087 0.000297318
-4.98209 -0.299239 0.000322407
-4.97319 -0.299392 0.000303816
-4.9643 -0.299546 0.000328985
-4.9554 -0.299702 0.000310511
-4.94651 -0.299859 0.000335759
-4.93762 -0.300017 0.00031741
-4.92873 -0.300177 0.000342738
-4.91984 -0.300338 0.000324522
-4.91095 -0.300501 0.000349931
-4.90206 -0.300665 0.000331854
-4.89317 -0.300831 0.000357347
-4.88429 -0.300999 0.000339416
-4.8754 -0.301167 0.000364994
-4.86651 -0.301338 0.000347216
-4.85763 -0.30151 0.000372883
-4.84875 -0.301684 0.000355263
-4.83986 -0.301859 0.000381024
-4.83098 -0.302036 0.000363569
-4.8221 -0.302215 0.000389428
-4.81322 -0.302395 0.000372142
-4.80434 -0.302578 0.000398107
-4.79546 -0.302762 0.000380995
-4.78658 -0.302947 0.000407072
-4.77771 -0.303135 0.000390138
-4.76883 -0.303324 0.000416336
-4.75995 -0.303516 0.000399585
-4.75108 -0.303709 0.000425912
-4.7422 -0.303904 0.000409348
-4.73333 -0.304101 0.000435814
-4.72446 -0.3043 0.000419441
-4.71558 -0.304501 0.000446057
-4.70671 -0.304704 0.000429879
-4.69784 -0.304909 0.000456656
-4.68897 -0.305117 0.000440676
-4.6801 -0.305326 0.000467626
-4.67123 -0.305538 0.000451851
-4.66237 -0.305752 0.000478986
-4.6535 -0.305968 0.000463419
-4.64463 -0.306186 0.000490752
-4.63577 -0.306407 0.000475399
-4.6269 -0.30663 0.000502945
-4.61804 -0.306855 0.000487811
-4.60918 -0.307083 0.000515582
-4.60031 -0.307313 0.000500675
-4.59145 -0.307546 0.000528687
-4.58259 -0.307781 0.000514014
-4.57373 -0.308019 0.00054228
-4.56487 -0.30826 0.00052785
-4.55601 -0.308503 0.000556386
-4.54716 -0.308749 0.000542208
-4.5383 -0.308997 0.000571029
-4.52944 -0.309249 0.000557114
-4.52059 -0.309503 0.000586237
-4.51173 -0.30976 0.000572596
-4.50288 -0.310021 0.000602036
-4.49402 -0.310284 0.000588683
-4.48517 -0.31055 0.000618457
-4.47632 -0.310819 0.000605408
-4.46747 -0.311092 0.000635531
-4.45862 -0.311368 0.000622802
-4.44977 -0.311647 0.000653294
-4.44092 -0.311929 0.000640903
-4.43207 -0.312215 0.000671779
-4.42322 -0.312504 0.000659746
-4.41437 -0.312797 0.000691027
-4.40553 -0.313093 0.000679373
-4.39668 -0.313393 0.000711077
-4.38783 -0.313697 0.000699826
-4.37899 -0.314004 0.000731974
-4.37015 -0.314316 0.000721151
-4.3613 -0.314631 0.000753765
-4.35246 -0.31495 0.000743397
-4.34362 -0.315274 0.000776499
-4.33478 -0.315601 0.000766615
-4.32594 -0.315933 0.00080023
-4.3171 -0.316269 0.000790863
-4.30826 -0.316609 0.000825016
-4.29942 -0.316954 0.000816198
-4.29058 -0.317304 0.000850918
-4.28175 -0.317658 0.000842686
-4.27291 -0.318017 0.000878002
-4.26407 -0.318381 0.000870394
-4.25524 -0.31875 0.00090634
-4.2464 -0.319124 0.000899397
-4.23757 -0.319503 0.000936007
-4.22874 -0.319888 0.000929773
-4.21991 -0.320277 0.000967086
-4.21107 -0.320673 0.000961607
-4.20224 -0.321074 0.000999665
-4.19341 -0.32148 0.000994992
-4.18458 -0.321893 0.00103384
-4.17575 -0.322312 0.00103003
-4.16693 -0.322737 0.00106971
-4.1581 -0.323168 0.00106681
-4.14927 -0.323605 0.0011074
-4.14045 -0.324049 0.00110547
-4.13162 -0.3245 0.00114701
-4.12279 -0.324957 0.00114613
-4.11397 -0.325422 0.00118868
-4.10515 -0.325894 0.00118891
-4.09632 -0.326373 0.00123255
-4.0875 -0.32686 0.00123398
-4.07868 -0.327354 0.00127878
-4.06986 -0.327857 0.00128147
-4.06104 -0.328367 0.00132753
-4.05222 -0.328886 0.00133158
-4.0434 -0.329413 0.00137898
-4.03458 -0.329949 0.00138449
-4.02576 -0.330494 0.00143333
-4.01695 -0.331048 0.00144039
-4.00813 -0.331612 0.00149079
-3.99931 -0.332185 0.00149953
-3.9905 -0.332768 0.0015516
-3.98168 -0.333361 0.00156213
-3.97287 -0.333964 0.00161601
-3.96405 -0.334578 0.00162848
-3.95524 -0.335204 0.00168431
-3.94643 -0.33584 0.00169886
-3.93762 -0.336488 0.00175681
-3.92881 -0.337148 0.0017736
-3.92 -0.33782 0.00183384
-3.91119 -0.338505 0.00185306
-3.90238 -0.339203 0.00191578
-3.89357 -0.339914 0.00193762
-3.88476 -0.340639 0.00200305
-3.87595 -0.341378 0.00202773
-3.86715 -0.342131 0.00209609
-3.85834 -0.3429 0.00212385
-3.84953 -0.343684 0.00219541
-3.84073 -0.344484 0.00222653
-3.83192 -0.3453 0.00230158
-3.82312 -0.346133 0.00233636
-3.81432 -0.346984 0.00241521
-3.80551 -0.347852 0.00245398
-3.79671 -0.348739 0.00253701
-3.78791 -0.349646 0.00258014
-3.77911 -0.350572 0.00266774
-3.77031 -0.351519 0.00271565
-3.76151 -0.352487 0.00280828
-3.75271 -0.353477 0.00286144
-3.74391 -0.354489 0.00295959
-3.73511 -0.355525 0.00301854
-3.72632 -0.356586 0.00312278
-3.71752 -0.357671 0.00318811
-3.70872 -0.358783 0.00329908
-3.69993 -0.359922 0.00337147
-3.69113 -0.361089 0.0034899
-3.68234 -0.362285 0.00357011
-3.67355 -0.363511 0.00369681
-3.66475 -0.364769 0.00378572
-3.65596 -0.36606 0.00392163
-3.64717 -0.367384 0.00402024
-3.63838 -0.368744 0.00416642
-3.62958 -0.37014 0.00427587
-3.62079 -0.371575 0.00443355
-3.612 -0.37305 0.00455514
-3.60321 -0.374567 0.00472574
-3.59443 -0.376127 0.00486099
-3.58564 -0.377732 0.00504612
-3.57685 -0.379385 0.00519678
-3.56806 -0.381087 0.00539833
-3.55928 -0.382841 0.00556645
-3.55049 -0.384649 0.00578662
-3.5417 -0.386514 0.00597457
-3.53292 -0.388439 0.00621594
-3.52413 -0.390426 0.00642651
-3.51535 -0.392479 0.0066921
-3.50657 -0.3946 0.0069286
-3.49778 -0.396794 0.00722198
-3.489 -0.399065 0.00748831
-3.48022 -0.401415 0.00781375
-3.47144 -0.40385 0.00811456
-3.46266 -0.406374 0.00847716
-3.45388 -0.408993 0.00881804
-3.4451 -0.411712 0.00922392
-3.43632 -0.414536 0.00961162
-3.42754 -0.417472 0.0100682
-3.41876 -0.420526 0.0105109
-3.40999 -0.423707 0.0110273
-3.40121 -0.427021 0.0115351
-3.39243 -0.430478 0.0121224
-3.38366 -0.434087 0.0127078
-3.37488 -0.437859 0.0133799
-3.36611 -0.441804 0.0140582
-3.35733 -0.445934 0.0148325
-3.34856 -0.450263 0.0156233
-3.33979 -0.454806 0.0165217
-3.33101 -0.459579 0.0174499
-3.32224 -0.464599 0.0185006
-3.31347 -0.469887 0.019598
-3.3047 -0.475463 0.0208373
-3.29593 -0.481353 0.0221457
-3.28716 -0.487582 0.0236214
-3.27839 -0.494181 0.0251958
-3.26962 -0.501182 0.0269716
-3.26085 -0.508625 0.028886
-3.25208 -0.516549 0.0310481
-3.24331 -0.525004 0.0334035
-3.23455 -0.534043 0.036071
-3.22578 -0.543726 0.0390083
-3.21701 -0.554123 0.0423488
-3.20825 -0.565314 0.0460686
-3.19948 -0.577388 0.0503237
-3.19072 -0.59045 0.0551192
-3.18195 -0.604621 0.0606468
-3.17319 -0.620038 0.0669582
-3.16442 -0.636862 0.0743046
-3.15566 -0.65528 0.0828154
-3.1469 -0.675506 0.0928434
-3.13814 -0.69779 0.104654
-3.12938 -0.722418 0.118782
-3.12062 -0.749715 0.135741
-3.11186 -0.780039 0.156406
-3.1031 -0.813775 0.181766
-3.09434 -0.851285 0.213364
-3.08558 -0.892849 0.253136
-3.07682 -0.938478 0.303969
-3.06806 -0.987587 0.369703
-3.0593 -1.0383 0.455825
-3.05055 -1.08613 0.569469
-3.04179 -1.1215 0.7194
-3.03303 -1.1259 0.913273
-3.02428 -1.06778 1.15005
-3.01552 -0.905991 1.40313
-3.00677 -0.61633 1.60421
-2.99801 -0.239373 1.66522
-2.98926 0.118398 1.55617
-2.9805 0.368197 1.33604
-2.97175 0.496094 1.09035
-2.963 0.535611 0.871479
-2.95425 0.524727 0.695306
-2.9455 0.489612 0.559183
-2.93674 0.445059 0.455295
-2.92799 0.398621 0.375723
-2.91924 0.353839 0.314259
-2.91049 0.312199 0.26613
-2.90174 0.27416 0.228013
-2.89299 0.239702 0.197364
-2.88425 0.208588 0.172485
-2.8755 0.180507 0.151987
-2.86675 0.155129 0.13499
-2.858 0.132148 0.120686
-2.84926 0.111279 0.108613
-2.84051 0.0922751 0.0982671
-2.83176 0.0749144 0.0894069
-2.82302 0.0590097 0.0816941
-2.81427 0.0443926 0.0750105
-2.80553 0.0309227 0.0691116
-2.79678 0.0184729 0.063951
-2.78804 0.00693772 0.0593399
-2.7793 -0.00377975 0.0552752
-2.77055 -0.0137591 0.0516024
-2.76181 -0.0230752 0.0483457
-2.75307 -0.0317886 0.0453722
-2.74433 -0.039958 0.0427239
-2.73559 -0.04763 0.0402821
-2.72685 -0.0548511 0.0381004
-2.71811 -0.0616575 0.03607
-2.70937 -0.0680865 0.0342523
-2.70063 -0.0741666 0.032545
-2.69189 -0.0799282 0.0310152
-2.68315 -0.0853936 0.0295654
-2.67441 -0.090588 0.0282666
-2.66567 -0.0955291 0.0270244
-2.65693 -0.100238 0.0259129
-2.6482 -0.104729 0.0248401
-2.63946 -0.109019 0.0238821
-2.63072 -0.11312 0.0229489
-2.62199 -0.117047 0.0221181
-2.61325 -0.120809 0.021301
-2.60452 -0.12442 0.0205765
-2.59578 -0.127885 0.0198567
-2.58705 -0.131218 0.0192216
-2.57831 -0.134423 0.0185841
-2.56958 -0.137511 0.0180249
-2.56085 -0.140486 0.0174575
-2.55211 -0.143357 0.0169632
-2.54338 -0.146127 0.0164559
-2.53465 -0.148806 0.0160174
-2.52592 -0.151395 0.0155619
-2.51719 -0.153902 0.0151716
-2.50845 -0.156328 0.0147611
-2.49972 -0.158681 0.0144128
-2.49099 -0.160962 0.0140415
-2.48226 -0.163177 0.0137299
-2.47353 -0.165327 0.013393
-2.46481 -0.167418 0.0131138
-2.45608 -0.169451 0.0128072
-2.44735 -0.17143 0.0125565
-2.43862 -0.173355 0.0122768
-2.42989 -0.175233 0.0120514
-2.42117 -0.177062 0.0117956
-2.41244 -0.178848 0.0115928
-2.40371 -0.18059 0.0113583
-2.39499 -0.182293 0.0111758
-2.38626 -0.183955 0.0109605
-2.37753 -0.185582 0.0107961
-2.36881 -0.187173 0.0105981
-2.36008 -0.188731 0.0104501
-2.35136 -0.190255 0.0102677
-2.34264 -0.191751 0.0101346
-2.33391 -0.193216 0.00996635
-2.32519 -0.194654 0.00984682
-2.31647 -0.196065 0.00969151
-2.30774 -0.197451 0.00958435
-2.29902 -0.198812 0.00944089
-2.2903 -0.200151 0.00934508
-2.28158 -0.201467 0.00921252
-2.27286 -0.202763 0.00912715
-2.26414 -0.204037 0.00900464
-2.25542 -0.205294 0.00892894
-2.24669 -0.206531 0.00881574
-2.23798 -0.207752 0.00874901
-2.22926 -0.208956 0.00864448
-2.22054 -0.210144 0.00858611
-2.21182 -0.211317 0.00848968
-2.2031 -0.212477 0.00843913
-2.19438 -0.213622 0.00835031
-2.18566 -0.214755 0.00830712
-2.17695 -0.215875 0.00822547
-2.16823 -0.216986 0.00818921
-2.15951 -0.218084 0.00811436
-2.15079 -0.219173 0.00808469
-2.14208 -0.220251 0.0080163
-2.13336 -0.221322 0.00799291
-2.12465 -0.222383 0.0079307
-2.11593 -0.223437 0.00791332
-2.10722 -0.224484 0.00785704
-2.0985 -0.225524 0.00784546
-2.08979 -0.226558 0.00779491
-2.08107 -0.227587 0.00778893
-2.07236 -0.228609 0.00774395
-2.06365 -0.229629 0.00774342
-2.05493 -0.230643 0.00770386
-2.04622 -0.231654 0.00770867
-2.03751 -0.232662 0.00767443
-2.0288 -0.233668 0.00768448
-2.02008 -0.234671 0.0076555
-2.01137 -0.235673 0.00767074
-2.00266 -0.236673 0.00764697
-1.99395 -0.237674 0.00766736
-1.98524 -0.238674 0.00764879
-1.97653 -0.239675 0.00767434
-1.96782 -0.240675 0.00766099
-1.95911 -0.241679 0.00769173
-1.9504 -0.242682 0.00768364
-1.94169 -0.24369 0.00771962
-1.93298 -0.244698 0.00771686
-1.92427 -0.245712 0.00775818
-1.91556 -0.246728 0.00776087
-1.90686 -0.24775 0.00780765
-1.89815 -0.248775 0.00781591
-1.88944 -0.249807 0.00786831
-1.88073 -0.250843 0.00788232
-1.87203 -0.251887 0.00794052
-1.86332 -0.252937 0.00796049
-1.85461 -0.253996 0.00802473
-1.84591 -0.255062 0.0080509
-1.8372 -0.256138 0.00812143
-1.8285 -0.257222 0.00815409
-1.81979 -0.258317 0.00823123
-1.81108 -0.259422 0.00827071
-1.80238 -0.260539 0.00835483
-1.79368 -0.261667 0.00840152
-1.78497 -0.262809 0.00849302
-1.77627 -0.263963 0.00854736
-1.76756 -0.265133 0.00864671
-1.75886 -0.266316 0.0087092
-1.75016 -0.267516 0.00881695
-1.74145 -0.268732 0.00888816
-1.73275 -0.269967 0.00900493
-1.72405 -0.271218 0.00908551
-1.71535 -0.27249 0.00921198
-1.70665 -0.273782 0.00930268
-1.69794 -0.275096 0.00943966
-1.68924 -0.276431 0.00954132
-1.68054 -0.27779 0.00968971
-1.67184 -0.279173 0.0098033
-1.66314 -0.280584 0.00996414
-1.65444 -0.28202 0.0100908
-1.64574 -0.283486 0.0102652
-1.63704 -0.28498 0.0104061
-1.62834 -0.286507 0.0105955
-1.61964 -0.288066 0.0107522
-1.61094 -0.28966 0.0109581
-1.60224 -0.29129 0.0111321
-1.59354 -0.292958 0.0113564
-1.58484 -0.294665 0.0115497
-1.57615 -0.296416 0.0117943
-1.56745 -0.298209 0.0120091
-1.55875 -0.300049 0.0122764
-1.55005 -0.301938 0.0125153
-1.54136 -0.303878 0.0128081
-1.53266 -0.305871 0.013074
-1.52396 -0.307922 0.0133956
-1.51527 -0.310032 0.013692
-1.50657 -0.312205 0.0140461
-1.49787 -0.314444 0.0143772
-1.48918 -0.316754 0.0147682
-1.48048 -0.319138 0.0151388
-1.47179 -0.3216 0.0155721
-1.46309 -0.324144 0.015988
-1.4544 -0.326776 0.0164699
-1.4457 -0.329501 0.0169378
-1.43701 -0.332324 0.0174759
-1.42831 -0.335251 0.0180043
-1.41962 -0.33829 0.0186076
-1.41092 -0.341446 0.0192065
-1.40223 -0.344728 0.0198861
-1.39354 -0.348143 0.0205679
-1.38484 -0.351701 0.0213374
-1.37615 -0.355411 0.0221171
-1.36746 -0.359284 0.0229935
-1.35876 -0.363331 0.0238898
-1.35007 -0.367565 0.024894
-1.34138 -0.372 0.0259305
-1.33269 -0.376651 0.027089
-1.32399 -0.381535 0.0282957
-1.3153 -0.386669 0.0296423
-1.30661 -0.392075 0.0310574
-1.29792 -0.397774 0.0326358
-1.28923 -0.403791 0.0343093
-1.28054 -0.410155 0.0361766
-1.27185 -0.416896 0.0381741
-1.26316 -0.424049 0.0404063
-1.25447 -0.431651 0.0428159
-1.24578 -0.439748 0.0455156
-1.23709 -0.448386 0.0484575
-1.2284 -0.457624 0.051766
-1.21971 -0.467522 0.0554075
-1.21102 -0.478153 0.0595237
-1.20233 -0.489597 0.0641027
-1.19364 -0.501949 0.0693131
-1.18495 -0.515315 0.0751769
-1.17626 -0.529819 0.0819058
-1.16757 -0.545601 0.0895765
-1.15888 -0.562825 0.0984716
-1.15019 -0.581678 0.10876
-1.14151 -0.602376 0.120846
-1.13282 -0.625164 0.135059
-1.12413 -0.650319 0.152023
-1.11544 -0.678144 0.172362
-1.10676 -0.708961 0.197107
-1.09807 -0.743076 0.227449
-1.08938 -0.780721 0.265213
-1.08069 -0.821926 0.312708
-1.07201 -0.866259 0.373324
-1.06332 -0.912317 0.451524
-1.05463 -0.956747 0.553485
-1.04595 -0.992426 0.686741
-1.03726 -1.00539 0.8592
-1.02858 -0.970873 1.07392
-1.01989 -0.852361 1.31742
-1.0112 -0.615648 1.54143
-1.00252 -0.268486 1.6629
-0.993833 0.109642 1.61833
-0.985148 0.411124 1.42973
-0.976463 0.586692 1.18039
-0.967778 0.655307 0.941413
-0.959093 0.657361 0.743057
-0.950408 0.625448 0.588636
-0.941724 0.579275 0.471094
-0.933039 0.52921 0.381937
-0.924355 0.480225 0.313773
-0.915671 0.43446 0.261133
-0.906987 0.392646 0.219884
-0.898303 0.354844 0.187204
-0.889619 0.32082 0.160913
-0.880936 0.290226 0.139578
-0.872252 0.262688 0.122001
-0.863569 0.237851 0.107444
-0.854886 0.215389 0.0952025
-0.846202 0.195016 0.0848918
-0.837519 0.17648 0.0760659
-0.828837 0.159562 0.0685296
-0.820154 0.144076 0.0619777
-0.811471 0.129857 0.0563211
-0.802789 0.116766 0.0513351
-0.794106 0.10468 0.0469924
-0.785424 0.0934939 0.0431163
-0.776742 0.0831155 0.0397172
-0.76806 0.0734644 0.036648
-0.759378 0.0644699 0.0339426
-0.750696 0.0560704 0.0314729
-0.742014 0.0482111 0.0292881
-0.733333 0.040844 0.0272723
-0.724651 0.0339262 0.0254854
-0.71597 0.0274197 0.0238193
-0.707289 0.0212906 0.0223411
-0.698608 0.0155085 0.0209485
-0.689927 0.0100463 0.0197133
-0.681246 0.00487956 0.0185375
-0.672565 -1.38402e-05 0.0174962
-0.663884 -0.00465373 0.0164941
-0.655203 -0.00905818 0.0156091
-0.646523 -0.0132435 0.0147479
-0.637842 -0.0172246 0.0139903
-0.629162 -0.0210149 0.0132446
-0.620482 -0.0246269 0.0125917
-0.611801 -0.0280718 0.0119412
-0.603121 -0.0313601 0.0113753
-0.594441 -0.0345011 0.0108041
-0.585761 -0.0375038 0.0103108
-0.577081 -0.040376 0.00980624
-0.568402 -0.0431252 0.0093741
-0.559722 -0.0457583 0.00892572
-0.551042 -0.0482816 0.0085454
-0.542363 -0.050701 0.00814479
-0.533684 -0.0530218 0.00780864
-0.525004 -0.0552493 0.00744886
-0.516325 -0.057388 0.00715057
-0.507646 -0.0594424 0.00682587
-0.498967 -0.0614164 0.00656018
-0.490288 -0.063314 0.00626578
-0.481609 -0.0651385 0.00602831
-0.47293 -0.0668935 0.00576018
-0.464251 -0.0685819 0.00554724
-0.455572 -0.0702067 0.00530198
-0.446893 -0.0717705 0.00511043
-0.438215 -0.0732761 0.00488516
-0.429536 -0.0747256 0.00471235
-0.420858 -0.0761214 0.00450462
-0.412179 -0.0774656 0.00434827
-0.403501 -0.0787602 0.00415596
-0.394822 -0.080007 0.00401412
-0.386144 -0.0812079 0.00383541
-0.377466 -0.0823644 0.00370638
-0.368788 -0.0834783 0.00353971
-0.36011 -0.0845508 0.00342202
-0.351432 -0.0855834 0.00326602
-0.342754 -0.0865775 0.00315839
-0.334076 -0.0875342 0.00301186
-0.325398 -0.0884548 0.00291317
-0.31672 -0.0893404 0.00277506
-0.308042 -0.090192 0.00268433
-0.299364 -0.0910106 0.00255371
-0.290687 -0.0917971 0.00247007
-0.282009 -0.0925525 0.00234613
-0.273331 -0.0932775 0.0022688
-0.264654 -0.093973 0.0021508
-0.255976 -0.0946397 0.0020791
-0.247299 -0.0952784 0.0019664
-0.238621 -0.0958896 0.00189971
-0.229944 -0.096474 0.00179173
-0.221266 -0.0970323 0.00172949
-0.212589 -0.097565 0.00162569
-0.203912 -0.0980725 0.00156741
-0.195234 -0.0985555 0.00146733
-0.186557 -0.0990144 0.00141255
-0.17788 -0.0994496 0.00131574
-0.169203 -0.0998615 0.00126404
-0.160525 -0.100251 0.00117011
-0.151848 -0.100617 0.00112112
-0.143171 -0.100962 0.0010297
-0.134494 -0.101284 0.000983053
-0.125817 -0.101585 0.000893815
-0.11714 -0.101865 0.000849185
-0.108463 -0.102124 0.000761804
-0.0997855 -0.102362 0.000718885
-0.0911085 -0.102579 0.000633064
-0.0824315 -0.102777 0.000591566
-0.0737544 -0.102953 0.000507022
-0.0650774 -0.10311 0.000466668
-0.0564004 -0.103247 0.000383131
-0.0477234 -0.103364 0.000343655
-0.0390464 -0.103462 0.000260865
-0.0303694 -0.10354 0.00022201
-0.0216924 -0.103598 0.000139714
-0.0130155 -0.103637 0.000101231
-0.00433849 -0.103656 1.91803e-05
0.00433849 -0.103656 -1.91803e-05
0.0130155 -0.103637 -0.000101231
0.0216924 -0.103598 -0.000139714
0.0303694 -0.10354 -0.00022201
0.0390464 -0.103462 -0.000260865
0.0477234 -0.103364 -0.000343655
0.0564004 -0.103247 -0.000383131
0.0650774 -0.10311 -0.000466668
0.0737544 -0.102953 -0.000507022
0.0824315 -0.102777 -0.000591566
0.0911085 -0.102579 -0.000633064
0.0997855 -0.102362 -0.000718885
0.108463 -0.102124 -0.000761804
0.11714 -0.101865 -0.000849185
0.125817 -0.101585 -0.000893815
0.134494 -0.101284 -0.000983053
0.143171 -0.100962 -0.0010297
0.151848 -0.100617 -0.00112112
0.160525 -0.100251 -0.00117011
0.169203 -0.0998615 -0.00126404
0.17788 -0.0994496 -0.00131574
0.186557 -0.0990144 -0.00141255
0.195234 -0.0985555 -0.00146733
0.203912 -0.0980725 -0.00156741
0.212589 -0.097565 -0.00162569
0.221266 -0.0970323 -0.00172949
0.229944 -0.096474 -0.00179173
0.238621 -0.0958896 -0.00189971
0.247299 -0.0952784 -0.0019664
0.255976 -0.0946397 -0.0020791
0.264654 -0.093973 -0.0021508
0.273331 -0.0932775 -0.0022688
0.282009 -0.0925525 -0.00234613
0.290687 -0.0917971 -0.00247007
0.299364 -0.0910106 -0.00255371
0.308042 -0.090192 -0.00268433
0.31672 -0.0893404 -0.00277506
0.325398 -0.0884548 -0.00291317
0.334076 -0.0875342 -0.00301186
0.342754 -0.0865775 -0.00315839
0.351432 -0.0855834 -0.00326602
0.36011 -0.0845508 -0.00342202
0.368788 -0.0834783 -0.00353971
0.377466 -0.0823644 -0.00370638
0.386144 -0.0812079 -0.00383541
0.394822 -0.080007 -0.00401412
0.403501 -0.0787602 -0.00415596
0.412179 -0.0774656 -0.00434827
0.420858 -0.0761214 -0.00450462
0.429536 -0.0747256 -0.00471235
0.438215 -0.0732761 -0.00488516
0.446893 -0.0717705 -0.00511043
0.455572 -0.0702067 -0.00530198
0.464251 -0.0685819 -0.00554724
0.47293 -0.0668935 -0.00576018
0.481609 -0.0651385 -0.00602831
0.490288 -0.063314 -0.00626578
0.498967 -0.0614164 -0.00656018
0.507646 -0.0594424 -0.00682587
0.516325 -0.057388 -0.00715057
0.525004 -0.0552493 -0.00744886
0.533684 -0.0530218 -0.00780864
0.542363 -0.050701 -0.00814479
0.551042 -0.0482816 -0.0085454
0.559722 -0.0457583 -0.00892572
0.568402 -0.0431252 -0.0093741
0.577081 -0.040376 -0.00980624
0.585761 -0.0375038 -0.0103108
0.594441 -0.0345011 -0.0108041
0.603121 -0.0313601 -0.0113753
0.611801 -0.0280718 -0.0119412
0.620482 -0.0246269 -0.0125917
0.629162 -0.0210149 -0.0132446
0.637842 -0.0172246 -0.0139903
0.646523 -0.0132435 -0.0147479
0.655203 -0.00905818 -0.0156091
0.663884 -0.00465373 -0.0164941
0.672565 -1.38404e-05 -0.0174962
0.681246 0.00487956 -0.0185375
0.689927 0.0100463 -0.0197133
0.698608 0.0155085 -0.0209485
0.707289 0.0212906 -0.0223411
0.71597 0.0274197 -0.0238193
0.724651 0.0339262 -0.0254854
0.733333 0.040844 -0.0272723
0.742014 0.0482111 -0.0292881
0.750696 0.0560704 -0.0314729
0.759378 0.0644699 -0.0339426
0.76806 0.0734644 -0.036648
0.776742 0.0831155 -0.0397172
0.785424 0.0934939 -0.0431163
0.794106 0.10468 -0.0469924
0.802789 0.116766 -0.0513351
0.811471 0.129857 -0.0563211
0.820154 0.144076 -0.0619777
0.828837 0.159562 -0.0685296
0.837519 0.17648 -0.0760659
0.846202 0.195016 -0.0848918
0.854886 0.215389 -0.0952025
0.863569 0.237851 -0.107444
0.872252 0.262688 -0.122001
0.880936 0.290226 -0.139578
0.889619 0.32082 -0.160913
0.898303 0.354844 -0.187204
0.906987 0.392646 -0.219884
0.915671 0.43446 -0.261133
0.924355 0.480225 -0.313773
0.933039 0.52921 -0.381937
0.941724 0.579275 -0.471094
0.950408 0.625448 -0.588636
0.959093 0.657361 -0.743057
0.967778 0.655307 -0.941413
0.976463 0.586692 -1.18039
0.985148 0.411124 -1.42973
0.993833 0.109642 -1.61833
1.00252 -0.268486 -1.6629
1.0112 -0.615648 -1.54143
1.01989 -0.852361 -1.31742
1.02858 -0.970873 -1.07392
1.03726 -1.00539 -0.8592
1.04595 -0.992426 -0.686741
1.05463 -0.956747 -0.553485
1.06332 -0.912317 -0.451524
1.07201 -0.866259 -0.373324
1.08069 -0.821926 -0.312708
1.08938 -0.780721 -0.265213
1.09807 -0.743076 -0.227449
1.10676 -0.708961 -0.197107
1.11544 -0.678144 -0.172362
1.12413 -0.650319 -0.152023
1.13282 -0.625164 -0.135059
1.14151 -0.602376 -0.120846
1.15019 -0.581678 -0.10876
1.15888 -0.562825 -0.0984716
1.16757 -0.545601 -0.0895765
1.17626 -0.529819 -0.0819058
1.18495 -0.515315 -0.0751769
1.19364 -0.501949 -0.0693131
1.20233 -0.489597 -0.0641027
1.21102 -0.478153 -0.0595237
1.21971 -0.467522 -0.0554075
1.2284 -0.457624 -0.051766
1.23709 -0.448386 -0.0484575
1.24578 -0.439748 -0.0455156
1.25447 -0.431651 -0.0428159
1.26316 -0.424049 -0.0404063
1.27185 -0.416896 -0.0381741
1.28054 -0.410155 -0.0361766
1.28923 -0.403791 -0.0343093
1.29792 -0.397774 -0.0326358
1.30661 -0.392075 -0.0310574
1.3153 -0.386669 -0.0296423
1.32399 -0.381535 -0.0282957
1.33269 -0.376651 -0.027089
1.34138 -0.372 -0.0259305
1.35007 -0.367565 -0.024894
1.35876 -0.363331 -0.0238898
1.36746 -0.359284 -0.0229935
1.37615 -0.355411 -0.0221171
1.38484 -0.351701 -0.0213374
1.39354 -0.348143 -0.0205679
1.40223 -0.344728 -0.0198861
1.41092 -0.341446 -0.0192065
1.41962 -0.33829 -0.0186076
1.42831 -0.335251 -0.0180043
1.43701 -0.332324 -0.0174759
1.4457 -0.329501 -0.0169378
1.4544 -0.326776 -0.0164699
1.46309 -0.324144 -0.015988
1.47179 -0.3216 -0.0155721
1.48048 -0.319138 -0.0151388
1.48918 -0.316754 -0.0147682
1.49787 -0.314444 -0.0143772
1.50657 -0.312205 -0.0140461
1.51527 -0.310032 -0.013692
1.52396 -0.307922 -0.0133956
1.53266 -0.305871 -0.013074
1.54136 -0.303878 -0.0128081
1.55005 -0.301938 -0.0125153
1.55875 -0.300049 -0.0122764
1.56745 -0.298209 -0.0120091
1.57615 -0.296416 -0.0117943
1.58484 -0.294665 -0.0115497
1.59354 -0.292958 -0.0113564
1.60224 -0.29129 -0.0111321
1.61094 -0.28966 -0.0109581
1.61964 -0.288066 -0.0107522
1.62834 -0.286507 -0.0105955
1.63704 -0.28498 -0.0104061
1.64574 -0.283486 -0.0102652
1.65444 -0.28202 -0.0100908
1.66314 -0.280584 -0.00996414
1.67184 -0.279173 -0.0098033
1.68054 -0.27779 -0.00968971
1.68924 -0.276431 -0.00954132
1.69794 -0.275096 -0.00943966
1.70665 -0.273782 -0.00930268
1.71535 -0.27249 -0.00921198
1.72405 -0.271218 -0.00908551
1.73275 -0.269967 -0.00900493
1.74145 -0.268732 -0.00888816
1.75016 -0.267516 -0.00881695
1.75886 -0.266316 -0.0087092
1.76756 -0.265133 -0.00864671
1.77627 -0.263963 -0.00854736
1.78497 -0.262809 -0.00849302
1.79368 -0.261667 -0.00840152
1.80238 -0.260539 -0.00835483
1.81108 -0.259422 -0.00827071
1.81979 -0.258317 -0.00823123
1.8285 -0.257222 -0.00815409
1.8372 -0.256138 -0.00812143
1.84591 -0.255062 -0.0080509
1.85461 -0.253996 -0.00802473
1.86332 -0.252937 -0.00796049
1.87203 -0.251887 -0.00794052
1.88073 -0.250843 -0.00788232
1.88944 -0.249807 -0.00786831
1.89815 -0.248775 -0.00781591
1.90686 -0.24775 -0.00780765
1.91556 -0.246728 -0.00776087
1.92427 -0.245712 -0.00775818
1.93298 -0.244698 -0.00771686
1.94169 -0.24369 -0.00771962
1.9504 -0.242682 -0.00768364
1.95911 -0.241679 -0.00769173
1.96782 -0.240675 -0.00766099
1.97653 -0.239675 -0.00767434
1.98524 -0.238674 -0.00764879
1.99395 -0.237674 -0.00766736
2.00266 -0.236673 -0.00764697
2.01137 -0.235673 -0.00767074
2.02008 -0.234671 -0.0076555
2.0288 -0.233668 -0.00768448
2.03751 -0.232662 -0.00767443
2.04622 -0.231654 -0.00770867
2.05493 -0.230643 -0.00770386
2.06365 -0.229629 -0.00774342
2.07236 -0.228609 -0.00774395
2.08107 -0.227587 -0.00778893
2.08979 -0.226558 -0.00779491
2.0985 -0.225524 -0.00784546
2.10722 -0.224484 -0.00785704
2.11593 -0.223437 -0.00791332
2.12465 -0.222383 -0.0079307
2.13336 -0.221322 -0.00799291
2.14208 -0.220251 -0.0080163
2.15079 -0.219173 -0.00808469
2.15951 -0.218084 -0.00811436
2.16823 -0.216986 -0.00818921
2.17695 -0.215875 -0.00822547
2.18566 -0.214755 -0.00830712
2.19438 -0.213622 -0.00835031
2.2031 -0.212477 -0.00843913
2.21182 -0.211317 -0.00848968
2.22054 -0.210144 -0.00858611
2.22926 -0.208956 -0.00864448
2.23798 -0.207752 -0.00874901
2.24669 -0.206531 -0.00881574
2.25542 -0.205294 -0.00892894
2.26414 -0.204037 -0.00900464
2.27286 -0.202763 -0.00912715
2.28158 -0.201467 -0.00921252
2.2903 -0.200151 -0.00934508
2.29902 -0.198812 -0.00944089
2.30774 -0.197451 -0.00958435
2.31647 -0.196065 -0.00969151
2.32519 -0.194654 -0.00984682
2.33391 -0.193216 -0.00996635
2.34264 -0.191751 -0.0101346
2.35136 -0.190255 -0.0102677
2.36008 -0.188731 -0.0104501
2.36881 -0.187173 -0.0105981
2.37753 -0.185582 -0.0107961
2.38626 -0.183955 -0.0109605
2.39499 -0.182293 -0.0111758
2.40371 -0.18059 -0.0113583
2.41244 -0.178848 -0.0115928
2.42117 -0.177062 -0.0117956
2.42989 -0.175233 -0.0120514
2.43862 -0.173355 -0.0122768
2.44735 -0.17143 -0.0125565
2.45608 -0.169451 -0.0128072
2.46481 -0.167418 -0.0131138
2.47353 -0.165327 -0.013393
2.48226 -0.163177 -0.0137299
2.49099 -0.160962 -0.0140415
2.49972 -0.158681 -0.0144128
2.50845 -0.156328 -0.0147611
2.51719 -0.153902 -0.0151716
2.52592 -0.151395 -0.0155619
2.53465 -0.148806 -0.0160174
2.54338 -0.146127 -0.0164559
2.55211 -0.143357 -0.0169632
2.56085 -0.140486 -0.0174575
2.56958 -0.137511 -0.0180249
2.57831 -0.134423 -0.0185841
2.58705 -0.131218 -0.0192216
2.59578 -0.127885 -0.0198567
2.60452 -0.12442 -0.0205765
2.61325 -0.120809 -0.021301
2.62199 -0.117047 -0.0221181
2.63072 -0.11312 -0.0229489
2.63946 -0.109019 -0.0238821
2.6482 -0.104729 -0.0248401
2.65693 -0.100238 -0.0259129
2.66567 -0.0955291 -0.0270244
2.67441 -0.090588 -0.0282666
2.68315 -0.0853936 -0.0295654
2.69189 -0.0799282 -0.0310152
2.70063 -0.0741666 -0.032545
2.70937 -0.0680865 -0.0342523
2.71811 -0.0616575 -0.03607
2.72685 -0.0548511 -0.0381004
2.73559 -0.04763 -0.0402821
2.74433 -0.039958 -0.0427239
2.75307 -0.0317886 -0.0453722
2.76181 -0.0230752 -0.0483457
2.77055 -0.0137591 -0.0516024
2.7793 -0.00377975 -0.0552752
2.78804 0.00693772 -0.0593399
2.79678 0.0184729 -0.063951
2.80553 0.0309227 -0.0691116
2.81427 0.0443926 -0.0750105
2.82302 0.0590097 -0.0816941
2.83176 0.0749144 -0.0894069
2.84051 0.0922751 -0.0982671
2.84926 0.111279 -0.108613
2.858 0.132148 -0.120686
2.86675 0.155129 -0.13499
2.8755 0.180507 -0.151987
2.88425 0.208588 -0.172485
2.89299 0.239702 -0.197364
2.90174 0.27416 -0.228013
2.91049 0.312199 -0.26613
2.91924 0.353839 -0.314259
2.92799 0.398621 -0.375723
2.93674 0.445059 -0.455295
2.9455 0.489612 -0.559183
2.95425 0.524727 -0.695306
2.963 0.535611 -0.871479
2.97175 0.496094 -1.09035
2.9805 0.368197 -1.33604
2.98926 0.118398 -1.55617
2.99801 -0.239373 -1.66522
3.00677 -0.61633 -1.60421
3.01552 -0.905991 -1.40313
3.02428 -1.06778 -1.15005
3.03303 -1.1259 -0.913273
3.04179 -1.1215 -0.7194
3.05055 -1.08613 -0.569469
3.0593 -1.0383 -0.455825
3.06806 -0.987587 -0.369703
3.07682 -0.938478 -0.303969
3.08558 -0.892849 -0.253136
3.09434 -0.851285 -0.213364
3.1031 -0.813775 -0.181766
3.11186 -0.780039 -0.156406
3.12062 -0.749715 -0.135741
3.12938 -0.722418 -0.118782
3.13814 -0.69779 -0.104654
3.1469 -0.675506 -0.0928434
3.15566 -0.65528 -0.0828154
3.16442 -0.636862 -0.0743046
3.17319 -0.620038 -0.0669582
3.18195 -0.604621 -0.0606468
3.19072 -0.59045 -0.0551192
3.19948 -0.577388 -0.0503237
3.20825 -0.565314 -0.0460686
3.21701 -0.554123 -0.0423488
3.22578 -0.543726 -0.0390083
3.23455 -0.534043 -0.036071
3.24331 -0.525004 -0.0334035
3.25208 -0.516549 -0.0310481
3.26085 -0.508625 -0.028886
3.26962 -0.501182 -0.0269716
3.27839 -0.494181 -0.0251958
3.28716 -0.487582 -0.0236214
3.29593 -0.481353 -0.0221457
3.3047 -0.475463 -0.0208373
3.31347 -0.469887 -0.019598
3.32224 -0.464599 -0.0185006
3.33101 -0.459579 -0.0174499
3.33979 -0.454806 -0.0165217
3.34856 -0.450263 -0.0156233
3.35733 -0.445934 -0.0148325
3.36611 -0.441804 -0.0140582
3.37488 -0.437859 -0.0133799
3.38366 -0.434087 -0.0127078
3.39243 -0.430478 -0.0121224
3.40121 -0.427021 -0.0115351
3.40999 -0.423707 -0.0110273
3.41876 -0.420526 -0.0105109
3.42754 -0.417472 -0.0100682
3.43632 -0.414536 -0.00961162
3.4451 -0.411712 -0.00922392
3.45388 -0.408993 -0.00881804
3.46266 -0.406374 -0.00847716
3.47144 -0.40385 -0.00811456
3.48022 -0.401415 -0.00781375
3.489 -0.399065 -0.00748831
3.49778 -0.396794 -0.00722198
3.50657 -0.3946 -0.0069286
3.51535 -0.392479 -0.0066921
3.52413 -0.390426 -0.00642651
3.53292 -0.388439 -0.00621594
3.5417 -0.386514 -0.00597457
3.55049 -0.384649 -0.00578662
3.55928 -0.382841 -0.00556645
3.56806 -0.381087 -0.00539833
3.57685 -0.379385 -0.00519678
3.58564 -0.377732 -0.00504612
3.59443 -0.376127 -0.00486099
3.60321 -0.374567 -0.00472574
3.612 -0.37305 -0.00455514
3.62079 -0.371575 -0.00443355
3.62958 -0.37014 -0.00427587
3.63838 -0.368744 -0.00416642
3.64717 -0.367384 -0.00402024
3.65596 -0.36606 -0.00392163
3.66475 -0.364769 -0.00378572
3.67355 -0.363511 -0.00369681
3.68234 -0.362285 -0.00357011
3.69113 -0.361089 -0.0034899
3.69993 -0.359922 -0.00337147
3.70872 -0.358783 -0.00329908
3.71752 -0.357671 -0.00318811
3.72632 -0.356586 -0.00312278
3.73511 -0.355525 -0.00301854
3.74391 -0.354489 -0.00295959
3.75271 -0.353477 -0.00286144
3.76151 -0.352487 -0.00280828
3.77031 -0.351519 -0.00271565
3.77911 -0.350572 -0.00266774
3.78791 -0.349646 -0.00258014
3.79671 -0.348739 -0.00253701
3.80551 -0.347852 -0.00245398
3.81432 -0.346984 -0.00241521
3.82312 -0.346133 -0.00233636
3.83192 -0.3453 -0.00230158
3.84073 -0.344484 -0.00222653
3.84953 -0.343684 -0.00219541
3.85834 -0.3429 -0.00212385
3.86715 -0.342131 -0.00209609
3.87595 -0.341378 -0.00202773
3.88476 -0.340639 -0.00200305
3.89357 -0.339914 -0.00193762
3.90238 -0.339203 -0.00191578
3.91119 -0.338505 -0.00185306
3.92 -0.33782 -0.00183384
3.92881 -0.337148 -0.0017736
3.93762 -0.336488 -0.00175681
3.94643 -0.33584 -0.00169886
3.95524 -0.335204 -0.00168431
3.96405 -0.334578 -0.00162848
3.97287 -0.333964 -0.00161601
3.98168 -0.333361 -0.00156213
3.9905 -0.332768 -0.0015516
3.99931 -0.332185 -0.00149953
4.00813 -0.331612 -0.00149079
4.01695 -0.331048 -0.00144039
4.02576 -0.330494 -0.00143333
4.03458 -0.329949 -0.00138449
4.0434 -0.329413 -0.00137898
4.05222 -0.328886 -0.00133158
4.06104 -0.328367 -0.00132753
4.06986 -0.327857 -0.00128147
4.07868 -0.327354 -0.00127878
4.0875 -0.32686 -0.00123398
4.09632 -0.326373 -0.00123255
4.10515 -0.325894 -0.00118891
4.11397 -0.325422 -0.00118868
4.12279 -0.324957 -0.00114613
4.13162 -0.3245 -0.00114701
4.14045 -0.324049 -0.00110547
4.14927 -0.323605 -0.0011074
4.1581 -0.323168 -0.00106681
4.16693 -0.322737 -0.00106971
4.17575 -0.322312 -0.00103003
4.18458 -0.321893 -0.00103384
4.19341 -0.32148 -0.000994992
4.20224 -0.321074 -0.000999665
4.21107 -0.320673 -0.000961607
4.21991 -0.320277 -0.000967086
4.22874 -0.319888 -0.000929773
4.23757 -0.319503 -0.000936007
4.2464 -0.319124 -0.000899397
4.25524 -0.31875 -0.00090634
4.26407 -0.318381 -0.000870394
4.27291 -0.318017 -0.000878002
4.28175 -0.317658 -0.000842686
4.29058 -0.317304 -0.000850918
4.29942 -0.316954 -0.000816198
4.30826 -0.316609 -0.000825016
4.3171 -0.316269 -0.000790863
4.32594 -0.315933 -0.00080023
4.33478 -0.315601 -0.000766615
4.34362 -0.315274 -0.000776499
4.35246 -0.31495 -0.000743397
4.3613 -0.314631 -0.000753765
4.37015 -0.314316 -0.000721151
4.37899 -0.314004 -0.000731974
4.38783 -0.313697 -0.000699826
4.39668 -0.313393 -0.000711077
4.40553 -0.313093 -0.000679373
4.41437 -0.312797 -0.000691027
4.42322 -0.312504 -0.000659746
4.43207 -0.312215 -0.000671779
4.44092 -0.311929 -0.000640903
4.44977 -0.311647 -0.000653294
4.45862 -0.311368 -0.000622802
4.46747 -0.311092 -0.000635531
4.47632 -0.310819 -0.000605408
4.48517 -0.31055 -0.000618457
4.49402 -0.310284 -0.000588683
4.50288 -0.310021 -0.000602036
4.51173 -0.30976 -0.000572596
4.52059 -0.309503 -0.000586237
4.52944 -0.309249 -0.000557114
4.5383 -0.308997 -0.000571029
4.54716 -0.308749 -0.000542208
4.55601 -0.308503 -0.000556386
4.56487 -0.30826 -0.00052785
4.57373 -0.308019 -0.00054228
4.58259 -0.307781 -0.000514014
4.59145 -0.307546 -0.000528687
4.60031 -0.307313 -0.000500675
4.60918 -0.307083 -0.000515582
4.61804 -0.306855 -0.000487811
4.6269 -0.30663 -0.000502945
4.63577 -0.306407 -0.000475399
4.64463 -0.306186 -0.000490752
4.6535 -0.305968 -0.000463419
4.66237 -0.305752 -0.000478986
4.67123 -0.305538 -0.000451851
4.6801 -0.305326 -0.000467626
4.68897 -0.305117 -0.000440676
4.69784 -0.304909 -0.000456656
4.70671 -0.304704 -0.000429879
4.71558 -0.304501 -0.000446057
4.72446 -0.3043 -0.000419441
4.73333 -0.304101 -0.000435814
4.7422 -0.303904 -0.000409348
4.75108 -0.303709 -0.000425912
4.75995 -0.303516 -0.000399585
4.76883 -0.303324 -0.000416336
4.77771 -0.303135 -0.000390138
4.78658 -0.302947 -0.000407072
4.79546 -0.302762 -0.000380995
4.80434 -0.302578 -0.000398107
4.81322 -0.302395 -0.000372142
4.8221 -0.302215 -0.000389428
4.83098 -0.302036 -0.000363569
4.83986 -0.301859 -0.000381024
4.84875 -0.301684 -0.000355263
4.85763 -0.30151 -0.000372883
4.86651 -0.301338 -0.000347216
4.8754 -0.301167 -0.000364994
4.88429 -0.300999 -0.000339416
4.89317 -0.300831 -0.000357347
4.90206 -0.300665 -0.000331854
4.91095 -0.300501 -0.000349931
4.91984 -0.300338 -0.000324522
4.92873 -0.300177 -0.000342738
4.93762 -0.300017 -0.00031741
4.94651 -0.299859 -0.000335759
4.9554 -0.299702 -0.000310511
4.9643 -0.299546 -0.000328985
4.97319 -0.299392 -0.000303816
4.98209 -0.299239 -0.000322407
4.99098 -0.299087 -0.000297318
4.99988 -0.298937 -0.00031602
5.00877 -0.298788 -0.00029101
5.01767 -0.29864 -0.000309814
5.02657 -0.298494 -0.000284886
5.03547 -0.298349 -0.000303783
5.04437 -0.298205 -0.000278938
5.05327 -0.298063 -0.000297922
5.06218 -0.297921 -0.000273159
5.07108 -0.297781 -0.000292222
5.07998 -0.297642 -0.000267545
5.08889 -0.297504 -0.00028668
5.09779 -0.297368 -0.000262088
5.1067 -0.297232 -0.000281288
5.11561 -0.297098 -0.000256783
5.12451 -0.296964 -0.000276043
5.13342 -0.296832 -0.000251625
5.14233 -0.296701 -0.000270939
5.15124 -0.296571 -0.000246608
5.16015 -0.296442 -0.000265971
5.16907 -0.296314 -0.000241727
5.17798 -0.296187 -0.000261135
5.18689 -0.296062 -0.000236976
5.19581 -0.295937 -0.000256427
5.20472 -0.295813 -0.000232352
5.21364 -0.29569 -0.000251842
5.22256 -0.295568 -0.000227849
5.23148 -0.295447 -0.000247378
5.24039 -0.295327 -0.000223462
5.24931 -0.295208 -0.00024303
5.25824 -0.29509 -0.000219189
5.26716 -0.294973 -0.000238794
5.27608 -0.294857 -0.000215023
5.285 -0.294741 -0.000234668
5.29393 -0.294627 -0.000210962
5.30285 -0.294513 -0.000230649
5.31178 -0.294401 -0.000207002
5.3207 -0.294289 -0.000226732
5.32963 -0.294178 -0.000203139
5.33856 -0.294068 -0.000222915
5.34749 -0.293959 -0.000199369
5.35642 -0.29385 -0.000219196
5.36535 -0.293742 -0.00019569
5.37428 -0.293636 -0.00021557
5.38322 -0.293529 -0.000192099
5.39215 -0.293424 -0.000212036
5.40109 -0.29332 -0.000188593
5.41002 -0.293216 -0.000208589
5.41896 -0.293113 -0.000185168
5.4279 -0.293011 -0.000205228
5.43683 -0.292909 -0.000181824
5.44577 -0.292809 -0.00020195
5.45471 -0.292709 -0.000178557
5.46365 -0.292609 -0.000198752
5.4726 -0.292511 -0.000175365
5.48154 -0.292413 -0.00019563
5.49048 -0.292316 -0.000172246
5.49943 -0.292219 -0.000192584
5.50837 -0.292124 -0.000169199
5.51732 -0.292029 -0.000189608
5.52627 -0.291934 -0.000166222
5.53522 -0.29184 -0.000186703
5.54416 -0.291747 -0.000163313
5.55312 -0.291655 -0.000183863
5.56207 -0.291563 -0.00016047
5.57102 -0.291472 -0.000181088
5.57997 -0.291382 -0.000157693
5.58893 -0.291292 -0.000178375
5.59788 -0.291202 -0.000154979
5.60684 -0.291114 -0.000175722
5.61579 -0.291026 -0.000152327
5.62475 -0.290938 -0.000173126
5.63371 -0.290852 -0.000149736
5.64267 -0.290765 -0.000170586
5.65163 -0.29068 -0.000147204
5.66059 -0.290595 -0.000168099
5.66955 -0.29051 -0.00014473
5.67852 -0.290426 -0.000165665
5.68748 -0.290343 -0.000142313
5.69645 -0.29026 -0.00016328
5.70541 -0.290178 -0.000139951
5.71438 -0.290096 -0.000160944
5.72335 -0.290015 -0.000137642
5.73232 -0.289934 -0.000158656
5.74129 -0.289854 -0.000135385
5.75026 -0.289774 -0.000156414
5.75923 -0.289695 -0.000133178
5.7682 -0.289617 -0.000154218
5.77718 -0.289539 -0.00013102
5.78615 -0.289461 -0.000152065
5.79513 -0.289384 -0.000128909
5.8041 -0.289308 -0.000149956
5.81308 -0.289232 -0.000126843
5.82206 -0.289156 -0.00014789
5.83104 -0.289081 -0.000124821
5.84002 -0.289007 -0.000145866
5.849 -0.288932 -0.000122841
5.85798 -0.288859 -0.000143884
5.86697 -0.288786 -0.000120901
5.87595 -0.288713 -0.000141942
5.88494 -0.288641 -0.000119
5.89393 -0.288569 -0.000140041
5.90291 -0.288497 -0.000117137
5.9119 -0.288427 -0.000138179
5.92089 -0.288356 -0.000115308
5.92988 -0.288286 -0.000136357
5.93887 -0.288216 -0.000113514
5.94787 -0.288147 -0.000134573
5.95686 -0.288079 -0.000111754
5.96585 -0.28801 -0.000132828
5.97485 -0.287942 -0.000110025
5.98385 -0.287875 -0.000131119
5.99285 -0.287808 -0.000108327
6.00184 -0.287741 -0.000129448
6.01084 -0.287675 -0.000106659
6.01984 -0.287609 -0.000127811
6.02885 -0.287544 -0.00010502
6.03785 -0.287478 -0.00012621
6.04685 -0.287414 -0.00010341
6.05586 -0.287349 -0.000124642
6.06486 -0.287286 -0.000101828
6.07387 -0.287222 -0.000123107
6.08288 -0.287159 -0.000100274
6.09189 -0.287096 -0.000121603
6.1009 -0.287034 -9.87474e-05
6.10991 -0.286972 -0.000120129
6.11892 -0.28691 -9.72481e-05
6.12793 -0.286849 -0.000118684
6.13695 -0.286788 -9.57761e-05
6.14596 -0.286727 -0.000117267
6.15498 -0.286667 -9.43313e-05
6.164 -0.286607 -0.000115876
6.17302 -0.286547 -9.29137e-05
6.18204 -0.286488 -0.000114509
6.19106 -0.286429 -9.15232e-05
6.20008 -0.286371 -0.000113167
6.2091 -0.286313 -9.01597e-05
6.21813 -0.286255 -0.000111848
6.22715 -0.286197 -8.88233e-05
6.23618 -0.28614 -0.00011055
6.2452 -0.286083 -8.75135e-05
6.25423 -0.286027 -0.000109272
6.26326 -0.28597 -8.62303e-05
6.27229 -0.285914 -0.000108015
6.28132 -0.285859 -8.49733e-05
6.29035 -0.285803 -0.000106777
6.29939 -0.285749 -8.37419e-05
6.30842 -0.285694 -0.000105558
6.31746 -0.285639 -8.25355e-05
6.3265 -0.285585 -0.000104357
6.33553 -0.285532 -8.13536e-05
6.34457 -0.285478 -0.000103175
6.35361 -0.285425 -8.01951e-05
6.36265 -0.285372 -0.000102011
6.3717 -0.285319 -7.90592e-05
6.38074 -0.285267 -0.000100864
6.38978 -0.285215 -7.79449e-05
6.39883 -0.285163 -9.97366e-05
6.40788 -0.285112 -7.6851e-05
6.41692 -0.285061 -9.86274e-05
6.42597 -0.28501 -7.57766e-05
6.43502 -0.284959 -9.7537e-05
6.44407 -0.284909 -7.47203e-05
6.45313 -0.284859 -9.64658e-05
6.46218 -0.284809 -7.36812e-05
6.47123 -0.284759 -9.5414e-05
6.48029 -0.28471 -7.26581e-05
6.48935 -0.284661 -9.43818e-05
6.49841 -0.284612 -7.16501e-05
6.50746 -0.284564 -9.33695e-05
6.51652 -0.284516 -7.06562e-05
6.52559 -0.284468 -9.23772e-05
6.53465 -0.28442 -6.96757e-05
6.54371 -0.284372 -9.14047e-05
6.55278 -0.284325 -6.87079e-05
6.56184 -0.284278 -9.0452e-05
6.57091 -0.284231 -6.77525e-05
6.57998 -0.284185 -8.95188e-05
6.58905 -0.284139 -6.6809e-05
6.59812 -0.284093 -8.86046e-05
6.60719 -0.284047 -6.58773e-05
6.61626 -0.284001 -8.77087e-05
6.62534 -0.283956 -6.49575e-05
6.63441 -0.283911 -8.68305e-05
6.64349 -0.283866 -6.40498e-05
6.65257 -0.283822 -8.5969e-05
6.66164 -0.283777 -6.31545e-05
6.67072 -0.283733 -8.51234e-05
6.67981 -0.283689 -6.2272e-05
6.68889 -0.283645 -8.42925e-05
6.69797 -0.283602 -6.14027e-05
6.70706 -0.283559 -8.34753e-05
6.71614 -0.283516 -6.05473e-05
6.72523 -0.283473 -8.26706e-05
6.73432 -0.28343 -5.97062e-05
6.74341 -0.283388 -8.18775e-05
6.7525 -0.283346 -5.888e-05
6.76159 -0.283304 -8.10948e-05
6.77068 -0.283262 -5.8069e-05
6.77978 -0.28322 -8.03218e-05
6.78887 -0.283179 -5.72736e-05
6.79797 -0.283138 -7.95575e-05
6.80707 -0.283097 -5.6494e-05
6.81616 -0.283056 -7.88016e-05
6.82526 -0.283016 -5.57303e-05
6.83437 -0.282975 -7.80534e-05
6.84347 -0.282935 -5.49821e-05
6.85257 -0.282895 -7.73128e-05
6.86168 -0.282855 -5.42493e-05
6.87078 -0.282816 -7.65798e-05
6.87989 -0.282776 -5.35314e-05
6.889 -0.282737 -7.58544e-05
6.89811 -0.282698 -5.28275e-05
6.90722 -0.282659 -7.51372e-05
6.91633 -0.282621 -5.21369e-05
6.92545 -0.282582 -7.44284e-05
6.93456 -0.282544 -5.14586e-05
6.94368 -0.282506 -7.37288e-05
6.9528 -0.282468 -5.07916e-05
6.96191 -0.282431 -7.30391e-05
6.97103 -0.282393 -5.01346e-05
6.98016 -0.282356 -7.23599e-05
6.98928 -0.282319 -4.94867e-05
6.9984 -0.282282 -7.1692e-05
7.00753 -0.282245 -4.88466e-05
7.01665 -0.282208 -7.10361e-05
7.02578 -0.282172 -4.82134e-05
7.03491 -0.282135 -7.03928e-05
7.04404 -0.282099 -4.75863e-05
7.05317 -0.282063 -6.97624e-05
7.0623 -0.282028 -4.69644e-05
7.07144 -0.281992 -6.91454e-05
7.08057 -0.281956 -4.63473e-05
7.08971 -0.281921 -6.85416e-05
7.09885 -0.281886 -4.57347e-05
7.10798 -0.281851 -6.79511e-05
7.11713 -0.281816 -4.51265e-05
7.12627 -0.281782 -6.73734e-05
7.13541 -0.281747 -4.45228e-05
7.14455 -0.281713 -6.68079e-05
7.1537 -0.281679 -4.39241e-05
7.16285 -0.281645 -6.62539e-05
7.17199 -0.281611 -4.33308e-05
7.18114 -0.281577 -6.57103e-05
7.19029 -0.281544 -4.27438e-05
7.19945 -0.28151 -6.51762e-05
7.2086 -0.281477 -4.21638e-05
7.21775 -0.281444 -6.46503e-05
7.22691 -0.281411 -4.15918e-05
7.23607 -0.281378 -6.41314e-05
7.24522 -0.281346 -4.10287e-05
7.25438 -0.281313 -6.36184e-05
7.26355 -0.281281 -4.04753e-05
7.27271 -0.281249 -6.31101e-05
7.28187 -0.281217 -3.99325e-05
7.29104 -0.281185 -6.26056e-05
7.3002 -0.281153 -3.94007e-05
7.30937 -0.281121 -6.21042e-05
7.31854 -0.28109 -3.88805e-05
7.32771 -0.281058 -6.16052e-05
7.33688 -0.281027 -3.83721e-05
7.34606 -0.280996 -6.11083e-05
7.35523 -0.280965 -3.78753e-05
7.36441 -0.280934 -6.06135e-05
7.37358 -0.280904 -3.73897e-05
7.38276 -0.280873 -6.01212e-05
7.39194 -0.280843 -3.69149e-05
7.40112 -0.280813 -5.96316e-05
7.41031 -0.280783 -3.64499e-05
7.41949 -0.280753 -5.91456e-05
7.42868 -0.280723 -3.59938e-05
7.43786 -0.280693 -5.86641e-05
7.44705 -0.280663 -3.55453e-05
7.45624 -0.280634 -5.8188e-05
7.46543 -0.280605 -3.51032e-05
7.47462 -0.280575 -5.77185e-05
7.48382 -0.280546 -3.46661e-05
7.49301 -0.280517 -5.72567e-05
7.50221 -0.280488 -3.42327e-05
7.51141 -0.28046 -5.68035e-05
7.5206 -0.280431 -3.3802e-05
7.52981 -0.280403 -5.63599e-05
7.53901 -0.280374 -3.33729e-05
7.54821 -0.280346 -5.59265e-05
7.55742 -0.280318 -3.29447e-05
7.56662 -0.28029 -5.55038e-05
7.57583 -0.280262 -3.25169e-05
7.58504 -0.280234 -5.50918e-05
7.59425 -0.280207 -3.20893e-05
7.60346 -0.280179 -5.46905e-05
7.61267 -0.280152 -3.1662e-05
7.62189 -0.280124 -5.42994e-05
7.63111 -0.280097 -3.12356e-05
7.64032 -0.28007 -5.39176e-05
7.64954 -0.280043 -3.08107e-05
7.65876 -0.280016 -5.35441e-05
7.66798 -0.27999 -3.03884e-05
7.67721 -0.279963 -5.31777e-05
7.68643 -0.279936 -2.99697e-05
7.69566 -0.27991 -5.28171e-05
7.70489 -0.279884 -2.9556e-05
7.71412 -0.279858 -5.24607e-05
7.72335 -0.279831 -2.91484e-05
7.73258 -0.279806 -5.21072e-05
7.74181 -0.27978 -2.87483e-05
7.75105 -0.279754 -5.17552e-05
7.76028 -0.279728 -2.83567e-05
7.76952 -0.279703 -5.14036e-05
7.77876 -0.279677 -2.79745e-05
7.788 -0.279652 -5.10516e-05
7.79724 -0.279627 -2.76022e-05
7.80649 -0.279602 -5.06985e-05
7.81573 -0.279577 -2.72401e-05
7.82498 -0.279552 -5.03442e-05
7.83423 -0.279527 -2.6888e-05
7.84348 -0.279502 -4.99887e-05
7.85273 -0.279477 -2.65456e-05
7.86198 -0.279453 -4.96328e-05
7.87123 -0.279429 -2.62119e-05
7.88049 -0.279404 -4.92771e-05
7.88975 -0.27938 -2.58858e-05
7.89901 -0.279356 -4.89228e-05
7.90827 -0.279332 -2.5566e-05
7.91753 -0.279308 -4.85712e-05
7.92679 -0.279284 -2.52509e-05
7.93606 -0.27926 -4.82239e-05
7.94532 -0.279237 -2.49389e-05
7.95459 -0.279213 -4.78822e-05
7.96386 -0.27919 -2.46284e-05
7.97313 -0.279166 -4.75476e-05
7.9824 -0.279143 -2.43181e-05
7.99168 -0.27912 -4.72213e-05
8.00095 -0.279097 -2.40067e-05
8.01023 -0.279074 -4.69042e-05
8.01951 -0.279051 -2.36932e-05
8.02879 -0.279028 -4.65968e-05
8.03807 -0.279005 -2.33773e-05
8.04735 -0.278982 -4.62994e-05
8.05664 -0.27896 -2.30589e-05
8.06592 -0.278937 -4.60118e-05
8.07521 -0.278915 -2.27382e-05
8.0845 -0.278893 -4.57332e-05
8.09379 -0.27887 -2.2416e-05
8.10308 -0.278848 -4.54627e-05
8.11238 -0.278826 -2.20934e-05
8.12167 -0.278804 -4.51988e-05
8.13097 -0.278782 -2.17719e-05
8.14027 -0.278761 -4.49399e-05
8.14957 -0.278739 -2.1453e-05
8.15887 -0.278717 -4.46844e-05
8.16817 -0.278696 -2.11385e-05
8.17748 -0.278674 -4.44302e-05
8.18679 -0.278653 -2.08299e-05
8.19609 -0.278632 -4.41759e-05
8.2054 -0.27861 -2.05287e-05
8.21472 -0.278589 -4.392e-05
8.22403 -0.278568 -2.02362e-05
8.23334 -0.278547 -4.36613e-05
8.24266 -0.278526 -1.99532e-05
8.25198 -0.278505 -4.33991e-05
8.2613 -0.278485 -1.968e-05
8.27062 -0.278464 -4.31332e-05
8.27994 -0.278443 -1.94167e-05
8.28926 -0.278423 -4.28639e-05
8.29859 -0.278403 -1.91624e-05
8.30792 -0.278382 -4.25918e-05
8.31725 -0.278362 -1.89163e-05
8.32658 -0.278342 -4.23183e-05
8.33591 -0.278322 -1.86768e-05
8.34525 -0.278302 -4.20447e-05
8.35458 -0.278282 -1.84422e-05
8.36392 -0.278262 -4.17731e-05
8.37326 -0.278242 -1.82104e-05
8.3826 -0.278222 -4.15051e-05
8.39194 -0.278202 -1.79796e-05
8.40128 -0.278183 -4.12428e-05
8.41063 -0.278163 -1.77478e-05
8.41998 -0.278144 -4.09877e-05
8.42933 -0.278124 -1.75135e-05
8.43868 -0.278105 -4.07414e-05
8.44803 -0.278086 -1.72753e-05
8.45738 -0.278067 -4.05047e-05
8.46674 -0.278047 -1.70324e-05
8.4761 -0.278028 -4.0278e-05
8.48546 -0.278009 -1.67847e-05
8.49482 -0.277991 -4.00613e-05
8.50418 -0.277972 -1.65326e-05
8.51354 -0.277953 -3.98538e-05
8.52291 -0.277934 -1.62768e-05
8.53228 -0.277916 -3.96542e-05
8.54165 -0.277897 -1.60189e-05
8.55102 -0.277878 -3.94609e-05
8.56039 -0.27786 -1.57607e-05
8.56976 -0.277842 -3.92718e-05
8.57914 -0.277823 -1.55042e-05
8.58852 -0.277805 -3.90847e-05
8.5979 -0.277787 -1.52515e-05
8.60728 -0.277769 -3.88975e-05
8.61666 -0.277751 -1.50049e-05
8.62605 -0.277733 -3.8708e-05
8.63543 -0.277715 -1.4766e-05
8.64482 -0.277697 -3.85147e-05
8.65421 -0.277679 -1.45363e-05
8.6636 -0.277662 -3.83161e-05
8.673 -0.277644 -1.43167e-05
8.68239 -0.277626 -3.81119e-05
8.69179 -0.277609 -1.41073e-05
8.70119 -0.277591 -3.79019e-05
8.71059 -0.277574 -1.39079e-05
8.71999 -0.277557 -3.76868e-05
8.7294 -0.277539 -1.37173e-05
8.7388 -0.277522 -3.7468e-05
8.74821 -0.277505 -1.35338e-05
8.75762 -0.277488 -3.72474e-05
8.76703 -0.277471 -1.33554e-05
8.77644 -0.277454 -3.7027e-05
8.78586 -0.277437 -1.31796e-05
8.79527 -0.27742 -3.68094e-05
8.80469 -0.277403 -1.3004e-05
8.81411 -0.277386 -3.6597e-05
8.82353 -0.27737 -1.28262e-05
8.83296 -0.277353 -3.63918e-05
8.84238 -0.277336 -1.26441e-05
8.85181 -0.27732 -3.61958e-05
8.86124 -0.277303 -1.24563e-05
8.87067 -0.277287 -3.60101e-05
8.8801 -0.277271 -1.22617e-05
8.88954 -0.277254 -3.58351e-05
8.89897 -0.277238 -1.20602e-05
8.90841 -0.277222 -3.56706e-05
8.91785 -0.277206 -1.18525e-05
8.92729 -0.27719 -3.55156e-05
8.93674 -0.277174 -1.16398e-05
8.94618 -0.277158 -3.53684e-05
8.95563 -0.277142 -1.14241e-05
8.96508 -0.277126 -3.52266e-05
8.97453 -0.27711 -1.1208e-05
8.98399 -0.277094 -3.50877e-05
8.99344 -0.277079 -1.0994e-05
9.0029 -0.277063 -3.49488e-05
9.01236 -0.277047 -1.07849e-05
9.02182 -0.277032 -3.48073e-05
9.03128 -0.277016 -1.05831e-05
9.04074 -0.277001 -3.46608e-05
9.05021 -0.276986 -1.03907e-05
9.05968 -0.27697 -3.45077e-05
9.06915 -0.276955 -1.0209e-05
9.07862 -0.27694 -3.43469e-05
9.08809 -0.276925 -1.00385e-05
9.09757 -0.276909 -3.41782e-05
9.10705 -0.276894 -9.879e-06
9.11653 -0.276879 -3.40025e-05
9.12601 -0.276864 -9.72917e-06
9.13549 -0.276849 -3.38213e-05
9.14497 -0.276835 -9.58704e-06
9.15446 -0.27682 -3.36368e-05
9.16395 -0.276805 -9.45001e-06
9.17344 -0.27679 -3.34519e-05
9.18293 -0.276776 -9.31508e-06
9.19243 -0.276761 -3.32696e-05
9.20193 -0.276746 -9.17916e-06
9.21143 -0.276732 -3.30928e-05
9.22093 -0.276717 -9.03932e-06
9.23043 -0.276703 -3.29244e-05
9.23993 -0.276688 -8.89312e-06
9.24944 -0.276674 -3.27664e-05
9.25895 -0.27666 -8.73882e-06
9.26846 -0.276646 -3.262e-05
9.27797 -0.276631 -8.57559e-06
9.28748 -0.276617 -3.24855e-05
9.297 -0.276603 -8.40359e-06
9.30652 -0.276589 -3.23623e-05
9.31604 -0.276575 -8.224e-06
9.32556 -0.276561 -3.22486e-05
9.33509 -0.276547 -8.03893e-06
9.34461 -0.276533 -3.21419e-05
9.35414 -0.276519 -7.85119e-06
9.36367 -0.276505 -3.2039e-05
9.3732 -0.276492 -7.66407e-06
9.38274 -0.276478 -3.19366e-05
9.39227 -0.276464 -7.48099e-06
9.40181 -0.276451 -3.18313e-05
9.41135 -0.276437 -7.30519e-06
9.42089 -0.276424 -3.172e-05
9.43044 -0.27641 -7.13934e-06
9.43999 -0.276397 -3.16003e-05
9.44953 -0.276383 -6.98529e-06
9.45908 -0.27637 -3.1471e-05
9.46864 -0.276357 -6.84385e-06
9.47819 -0.276343 -3.13317e-05
9.48775 -0.27633 -6.71468e-06
9.49731 -0.276317 -3.11833e-05
9.50687 -0.276304 -6.59628e-06
9.51643 -0.276291 -3.10279e-05
9.526 -0.276277 -6.48612e-06
9.53556 -0.276264 -3.08683e-05
9.54513 -0.276251 -6.3809e-06
9.5547 -0.276238 -3.07081e-05
9.56428 -0.276226 -6.27684e-06
9.57385 -0.276213 -3.05512e-05
9.58343 -0.2762 -6.17011e-06
9.59301 -0.276187 -3.04012e-05
9.60259 -0.276174 -6.0572e-06
9.61217 -0.276162 -3.02612e-05
9.62176 -0.276149 -5.93533e-06
9.63135 -0.276136 -3.01337e-05
9.64094 -0.276124 -5.80275e-06
9.65053 -0.276111 -3.00196e-05
9.66012 -0.276099 -5.65897e-06
9.66972 -0.276086 -2.99187e-05
9.67932 -0.276074 -5.50483e-06
9.68892 -0.276061 -2.98296e-05
9.69852 -0.276049 -5.34246e-06
9.70812 -0.276037 -2.97495e-05
9.71773 -0.276024 -5.17506e-06
9.72734 -0.276012 -2.96748e-05
9.73695 -0.276 -5.00656e-06
9.74657 -0.275988 -2.96013e-05
9.75618 -0.275976 -4.84124e-06
9.7658 -0.275963 -2.95247e-05
9.77542 -0.275951 -4.68321e-06
9.78504 -0.275939 -2.94411e-05
9.79467 -0.275927 -4.53597e-06
9.80429 -0.275915 -2.93475e-05
9.81392 -0.275904 -4.402e-06
9.82355 -0.275892 -2.92419e-05
9.83318 -0.27588 -4.2824e-06
9.84282 -0.275868 -2.91241e-05
9.85246 -0.275856 -4.1768e-06
9.8621 -0.275845 -2.89951e-05
9.87174 -0.275833 -4.0833e-06
9.88138 -0.275821 -2.88576e-05
9.89103 -0.27581 -3.99868e-06
9.90068 -0.275798 -2.87151e-05
9.91033 -0.275786 -3.91873e-06
9.91998 -0.275775 -2.85724e-05
9.92964 -0.275763 -3.83872e-06
9.93929 -0.275752 -2.8434e-05
9.94895 -0.27574 -3.75394e-06
9.95862 -0.275729 -2.83046e-05
9.96828 -0.275718 -3.66027e-06
9.97795 -0.275706 -2.81876e-05
9.98761 -0.275695 -3.55464e-06
9.99729 -0.275684 -2.80855e-05
10.007 -0.275673 -3.43551e-06
10.0166 -0.275661 -2.79989e-05
10.0263 -0.27565 -3.30299e-06
10.036 -0.275639 -2.79269e-05
10.0457 -0.275628 -3.15897e-06
10.0554 -0.275617 -2.78667e-05
10.065 -0.275606 -3.00685e-06
10.0747 -0.275595 -2.78142e-05
10.0844 -0.275584 -2.85122e-06
10.0941 -0.275573 -2.77645e-05
10.1038 -0.275562 -2.69732e-06
10.1135 -0.275551 -2.77121e-05
10.1232 -0.275541 -2.55036e-06
10.1329 -0.27553 -2.76522e-05
10.1426 -0.275519 -2.41494e-06
10.1523 -0.275508 -2.75806e-05
10.162 -0.275498 -2.29439e-06
10.1718 -0.275487 -2.74948e-05
10.1815 -0.275476 -2.19036e-06
10.1912 -0.275466 -2.73941e-05
10.2009 -0.275455 -2.10255e-06
10.2106 -0.275445 -2.72798e-05
10.2204 -0.275434 -2.02869e-06
10.2301 -0.275424 -2.7155e-05
10.2398 -0.275413 -1.96478e-06
10.2495 -0.275403 -2.70244e-05
10.2593 -0.275392 -1.90556e-06
10.269 -0.275382 -2.68936e-05
10.2787 -0.275372 -1.84513e-06
10.2885 -0.275361 -2.67687e-05
10.2982 -0.275351 -1.77775e-06
10.308 -0.275341 -2.66548e-05
10.3177 -0.275331 -1.69855e-06
10.3275 -0.27532 -2.65562e-05
10.3372 -0.27531 -1.6042e-06
10.347 -0.2753 -2.64753e-05
10.3567 -0.27529 -1.4934e-06
10.3665 -0.27528 -2.64122e-05
10.3763 -0.27527 -1.36712e-06
10.386 -0.27526 -2.63648e-05
10.3958 -0.27525 -1.2285e-06
10.4056 -0.27524 -2.63289e-05
10.4153 -0.27523 -1.0825e-06
10.4251 -0.27522 -2.62989e-05
10.4349 -0.27521 -9.35304e-07
10.4447 -0.2752 -2.62683e-05
10.4545 -0.275191 -7.93475e-07
10.4642 -0.275181 -2.62307e-05
10.474 -0.275171 -6.63086e-07
10.4838 -0.275161 -2.61805e-05
10.4936 -0.275152 -5.48869e-07
10.5034 -0.275142 -2.61139e-05
10.5132 -0.275132 -4.5352e-07
10.523 -0.275123 -2.60294e-05
10.5328 -0.275113 -3.7727e-07
10.5426 -0.275103 -2.59281e-05
10.5524 -0.275094 -3.17781e-07
10.5622 -0.275084 -2.58135e-05
10.572 -0.275075 -2.704e-07
10.5819 -0.275065 -2.56911e-05
10.5917 -0.275056 -2.28753e-07
10.6015 -0.275046 -2.5568e-05
10.6113 -0.275037 -1.85598e-07
10.6211 -0.275028 -2.54513e-05
10.631 -0.275018 -1.33838e-07
10.6408 -0.275009 -2.53478e-05
10.6506 -0.275 -6.75379e-08
10.6605 -0.274991 -2.52623e-05
10.6703 -0.274981 1.71819e-08
10.6801 -0.274972 -2.51976e-05
10.69 -0.274963 1.21528e-07
10.6998 -0.274954 -2.51532e-05
10.7097 -0.274945 2.43781e-07
10.7195 -0.274936 -2.51262e-05
10.7294 -0.274926 3.79468e-07
10.7392 -0.274917 -2.51107e-05
10.7491 -0.274908 5.21943e-07
10.759 -0.274899 -2.50994e-05
10.7688 -0.27489 6.63315e-07
10.7787 -0.274881 -2.50842e-05
10.7886 -0.274872 7.95592e-07
10.7984 -0.274864 -2.50574e-05
10.8083 -0.274855 9.11875e-07
10.8182 -0.274846 -2.50132e-05
10.8281 -0.274837 1.00744e-06
10.838 -0.274828 -2.49482e-05
10.8478 -0.274819 1.0805e-06
10.8577 -0.274811 -2.48622e-05
10.8676 -0.274802 1.13259e-06
10.8775 -0.274793 -2.47584e-05
10.8874 -0.274784 1.16841e-06
10.8973 -0.274776 -2.46428e-05
10.9072 -0.274767 1.19521e-06
10.9171 -0.274758 -2.45237e-05
10.927 -0.27475 1.22169e-06
10.9369 -0.274741 -2.44098e-05
10.9469 -0.274733 1.25676e-06
10.9568 -0.274724 -2.43098e-05
10.9667 -0.274716 1.30808e-06
10.9766 -0.274707 -2.42301e-05
10.9865 -0.274699 1.38087e-06
10.9965 -0.27469 -2.41744e-05
11.0064 -0.274682 1.47697e-06
11.0163 -0.274673 -2.41425e-05
11.0263 -0.274665 1.59446e-06
11.0362 -0.274657 -2.41309e-05
11.0461 -0.274648 1.72788e-06
11.0561 -0.27464 -2.41324e-05
11.066 -0.274632 1.86897e-06
11.076 -0.274624 -2.41378e-05
11.0859 -0.274615 2.00796e-06
11.0959 -0.274607 -2.41372e-05
11.1058 -0.274599 2.13513e-06
11.1158 -0.274591 -2.41215e-05
11.1258 -0.274583 2.24237e-06
11.1357 -0.274574 -2.40839e-05
11.1457 -0.274566 2.32458e-06
11.1557 -0.274558 -2.40212e-05
11.1656 -0.27455 2.38065e-06
11.1756 -0.274542 -2.39344e-05
11.1856 -0.274534 2.4137e-06
11.1956 -0.274526 -2.38287e-05
11.2056 -0.274518 2.43072e-06
11.2156 -0.27451 -2.37125e-05
11.2255 -0.274502 2.44151e-06
11.2355 -0.274494 -2.35966e-05
11.2455 -0.274486 2.45709e-06
11.2555 -0.274478 -2.34918e-05
11.2655 -0.274471 2.48783e-06
11.2755 -0.274463 -2.34076e-05
11.2856 -0.274455 2.5417e-06
11.2956 -0.274447 -2.335e-05
11.3056 -0.274439 2.62279e-06
11.3156 -0.274431 -2.33209e-05
11.3256 -0.274424 2.73048e-06
11.3356 -0.274416 -2.33172e-05
11.3457 -0.274408 2.85943e-06
11.3557 -0.274401 -2.33315e-05
11.3657 -0.274393 3.00034e-06
11.3758 -0.274385 -2.33529e-05
11.3858 -0.274378 3.14153e-06
11.3959 -0.27437 -2.33695e-05
11.4059 -0.274362 3.27088e-06
11.4159 -0.274355 -2.33695e-05
11.426 -0.274347 3.37805e-06
11.4361 -0.27434 -2.33444e-05
11.4461 -0.274332 3.45632e-06
11.4562 -0.274325 -2.32897e-05
11.4662 -0.274317 3.50399e-06
11.4763 -0.27431 -2.32065e-05
11.4864 -0.274302 3.5248e-06
11.4964 -0.274295 -2.31011e-05
11.5065 -0.274288 3.52742e-06
11.5166 -0.27428 -2.29842e-05
11.5267 -0.274273 3.52403e-06
11.5368 -0.274266 -2.28688e-05
11.5469 -0.274258 3.52814e-06
11.5569 -0.274251 -2.27682e-05
11.567 -0.274244 3.55214e-06
11.5771 -0.274236 -2.26934e-05
11.5872 -0.274229 3.60494e-06
11.5973 -0.274222 -2.26508e-05
11.6074 -0.274215 3.69019e-06
11.6176 -0.274208 -2.2641e-05
11.6277 -0.2742 3.80544e-06
11.6378 -0.274193 -2.26586e-05
11.6479 -0.274186 3.94237e-06
11.658 -0.274179 -2.26926e-05
11.6681 -0.274172 4.08825e-06
11.6783 -0.274165 -2.27291e-05
11.6884 -0.274158 4.22825e-06
11.6985 -0.274151 -2.27532e-05
11.7087 -0.274144 4.34821e-06
11.7188 -0.274137 -2.2752e-05
11.729 -0.27413 4.43747e-06
11.7391 -0.274123 -2.27177e-05
11.7493 -0.274116 4.49104e-06
11.7594 -0.274109 -2.26485e-05
11.7696 -0.274102 4.51078e-06
11.7797 -0.274095 -2.25497e-05
11.7899 -0.274088 4.50523e-06
11.8001 -0.274081 -2.24327e-05
11.8102 -0.274074 4.48814e-06
11.8204 -0.274067 -2.2313e-05
11.8306 -0.27406 4.47587e-06
11.8408 -0.274054 -2.2207e-05
11.851 -0.274047 4.48416e-06
11.8611 -0.27404 -2.21289e-05
11.8713 -0.274033 4.52493e-06
11.8815 -0.274027 -2.20877e-05
11.8917 -0.27402 4.60372e-06
11.9019 -0.274013 -2.20851e-05
11.9121 -0.274006 4.71834e-06
11.9223 -0.274 -2.21151e-05
11.9325 -0.273993 4.8591e-06
11.9428 -0.273986 -2.21648e-05
11.953 -0.27398 5.01053e-06
11.9632 -0.273973 -2.22168e-05
11.9734 -0.273967 5.15451e-06
11.9837 -0.27396 -2.22532e-05
11.9939 -0.273953 5.27391e-06
12.0041 -0.273947 -2.22587e-05
12.0144 -0.27394 5.35631e-06
12.0246 -0.273934 -2.22244e-05
12.0348 -0.273927 5.39678e-06
12.0451 -0.273921 -2.21496e-05
12.0553 -0.273914 5.39915e-06
12.0656 -0.273908 -2.20425e-05
12.0759 -0.273901 5.37551e-06
12.0861 -0.273895 -2.19185e-05
12.0964 -0.273888 5.34386e-06
12.1066 -0.273882 -2.17973e-05
12.1169 -0.273876 5.32434e-06
12.1272 -0.273869 -2.16983e-05
12.1375 -0.273863 5.33495e-06
12.1478 -0.273857 -2.1637e-05
12.158 -0.27385 5.38745e-06
12.1683 -0.273844 -2.16209e-05
12.1786 -0.273838 5.48457e-06
12.1889 -0.273831 -2.16476e-05
12.1992 -0.273825 5.61913e-06
12.2095 -0.273819 -2.17054e-05
12.2198 -0.273813 5.77528e-06
12.2301 -0.273806 -2.17752e-05
12.2405 -0.2738 5.93182e-06
12.2508 -0.273794 -2.18348e-05
12.2611 -0.273788 6.06681e-06
12.2714 -0.273782 -2.18638e-05
12.2818 -0.273776 6.16262e-06
12.2921 -0.273769 -2.18484e-05
12.3024 -0.273763 6.21006e-06
12.3128 -0.273757 -2.17846e-05
12.3231 -0.273751 6.21085e-06
12.3335 -0.273745 -2.16799e-05
12.3438 -0.273739 6.17753e-06
12.3542 -0.273733 -2.15512e-05
12.3645 -0.273727 6.13095e-06
12.3749 -0.273721 -2.1422e-05
12.3853 -0.273715 6.09558e-06
12.3956 -0.273709 -2.13164e-05
12.406 -0.273703 6.09388e-06
12.4164 -0.273697 -2.12538e-05
12.4268 -0.273691 6.14085e-06
12.4371 -0.273685 -2.12439e-05
12.4475 -0.273679 6.24018e-06
12.4579 -0.273673 -2.1284e-05
12.4683 -0.273667 6.383e-06
12.4787 -0.273661 -2.13593e-05
12.4891 -0.273656 6.54956e-06
12.4995 -0.27365 -2.14464e-05
12.5099 -0.273644 6.71372e-06
12.5203 -0.273638 -2.1518e-05
12.5308 -0.273632 6.84916e-06
12.5412 -0.273626 -2.15503e-05
12.5516 -0.273621 6.93584e-06
12.562 -0.273615 -2.15285e-05
12.5725 -0.273609 6.96528e-06
12.5829 -0.273603 -2.14509e-05
12.5934 -0.273598 6.943e-06
12.6038 -0.273592 -2.13301e-05
12.6143 -0.273586 6.88769e-06
12.6247 -0.27358 -2.11897e-05
12.6352 -0.273575 6.82688e-06
12.6456 -0.273569 -2.10595e-05
12.6561 -0.273563 6.79025e-06
12.6666 -0.273558 -2.09672e-05
12.677 -0.273552 6.80207e-06
12.6875 -0.273547 -2.09319e-05
12.698 -0.273541 6.87478e-06
12.7085 -0.273535 -2.09584e-05
12.719 -0.27353 7.0053e-06
12.7295 -0.273524 -2.10359e-05
12.74 -0.273519 7.1753e-06
12.7505 -0.273513 -2.11396e-05
12.761 -0.273508 7.35551e-06
12.7715 -0.273502 -2.12375e-05
12.782 -0.273496 7.51306e-06
12.7925 -0.273491 -2.12982e-05
12.803 -0.273486 7.62011e-06
12.8135 -0.27348 -2.12994e-05
12.8241 -0.273475 7.66151e-06
12.8346 -0.273469 -2.12341e-05
12.8451 -0.273464 7.63932e-06
12.8557 -0.273458 -2.11134e-05
12.8662 -0.273453 7.57289e-06
12.8768 -0.273447 -2.09639e-05
12.8873 -0.273442 7.49416e-06
12.8979 -0.273437 -2.08206e-05
12.9085 -0.273431 7.43938e-06
12.919 -0.273426 -2.07185e-05
12.9296 -0.273421 7.4392e-06
12.9402 -0.273415 -2.06817e-05
12.9508 -0.27341 7.50992e-06
12.9613 -0.273405 -2.07174e-05
12.9719 -0.273399 7.64848e-06
12.9825 -0.273394 -2.08124e-05
12.9931 -0.273389 7.83254e-06
13.0037 -0.273384 -2.09364e-05
13.0143 -0.273378 8.02615e-06
13.0249 -0.273373 -2.10504e-05
13.0355 -0.273368 8.18952e-06
13.0462 -0.273363 -2.11168e-05
13.0568 -0.273357 8.29033e-06
13.0674 -0.273352 -2.11109e-05
13.078 -0.273347 8.31332e-06
13.0887 -0.273342 -2.10282e-05
13.0993 -0.273337 8.26539e-06
13.1099 -0.273332 -2.08866e-05
13.1206 -0.273326 8.17437e-06
13.1312 -0.273321 -2.0722e-05
13.1419 -0.273316 8.08162e-06
13.1526 -0.273311 -2.05783e-05
13.1632 -0.273306 8.03022e-06
13.1739 -0.273301 -2.04945e-05
13.1846 -0.273296 8.05222e-06
13.1953 -0.273291 -2.04931e-05
13.2059 -0.273286 8.15855e-06
13.2166 -0.273281 -2.05723e-05
13.2273 -0.273276 8.33495e-06
13.238 -0.273271 -2.07063e-05
13.2487 -0.273266 8.54533e-06
13.2594 -0.273261 -2.08514e-05
13.2701 -0.273256 8.74209e-06
13.2808 -0.273251 -2.09596e-05
13.2916 -0.273246 8.88029e-06
13.3023 -0.273241 -2.09927e-05
13.313 -0.273236 8.93175e-06
13.3237 -0.273231 -2.09348e-05
13.3345 -0.273226 8.89448e-06
13.3452 -0.273221 -2.07984e-05
13.356 -0.273216 8.79429e-06
13.3667 -0.273211 -2.06208e-05
13.3775 -0.273206 8.67773e-06
13.3882 -0.273202 -2.0454e-05
13.399 -0.273197 8.59798e-06
13.4098 -0.273192 -2.03483e-05
13.4206 -0.273187 8.59806e-06
13.4313 -0.273182 -2.03358e-05
13.4421 -0.273177 8.69658e-06
13.4529 -0.273173 -2.04196e-05
13.4637 -0.273168 8.88071e-06
13.4745 -0.273163 -2.05718e-05
13.4853 -0.273158 9.10917e-06
13.4961 -0.273154 -2.0741e-05
13.5069 -0.273149 9.32476e-06
13.5177 -0.273144 -2.08688e-05
13.5286 -0.273139 9.47266e-06
13.5394 -0.273135 -2.09087e-05
13.5502 -0.27313 9.51888e-06
13.5611 -0.273125 -2.08423e-05
13.5719 -0.27312 9.46247e-06
13.5827 -0.273116 -2.06865e-05
13.5936 -0.273111 9.33715e-06
13.6044 -0.273106 -2.04893e-05
13.6153 -0.273102 9.20117e-06
13.6262 -0.273097 -2.03144e-05
13.637 -0.273092 9.11832e-06
13.6479 -0.273088 -2.022e-05
13.6588 -0.273083 9.13614e-06
13.6697 -0.273079 -2.02385e-05
13.6806 -0.273074 9.26869e-06
13.6915 -0.273069 -2.03642e-05
13.7024 -0.273065 9.49036e-06
13.7133 -0.27306 -2.05534e-05
13.7242 -0.273056 9.7433e-06
13.7351 -0.273051 -2.07389e-05
13.746 -0.273047 9.95663e-06
13.757 -0.273042 -2.08526e-05
13.7679 -0.273038 1.00712e-05
13.7788 -0.273033 -2.08499e-05
13.7898 -0.273029 1.00615e-05
13.8007 -0.273024 -2.07269e-05
13.8117 -0.27302 9.94603e-06
13.8226 -0.273015 -2.05234e-05
13.8336 -0.273011 9.78247e-06
13.8445 -0.273006 -2.031e-05
13.8555 -0.273002 9.64812e-06
13.8665 -0.272997 -2.01634e-05
13.8775 -0.272993 9.61203e-06
13.8885 -0.272988 -2.01384e-05
13.8995 -0.272984 9.70906e-06
13.9105 -0.27298 -2.02463e-05
13.9215 -0.272975 9.92535e-06
13.9325 -0.272971 -2.04488e-05
13.9435 -0.272966 1.02016e-05
13.9545 -0.272962 -2.06708e-05
13.9655 -0.272958 1.04536e-05
13.9766 -0.272953 -2.08272e-05
13.9876 -0.272949 1.06037e-05
13.9986 -0.272945 -2.08553e-05
14.0097 -0.27294 1.06106e-05
14.0207 -0.272936 -2.07399e-05
14.0318 -0.272932 1.04874e-05
14.0429 -0.272927 -2.05214e-05
14.0539 -0.272923 1.02982e-05
14.065 -0.272919 -2.0282e-05
14.0761 -0.272914 1.01356e-05
14.0872 -0.27291 -2.01152e-05
14.0982 -0.272906 1.00845e-05
14.1093 -0.272902 -2.00891e-05
14.1204 -0.272897 1.01886e-05
14.1316 -0.272893 -2.02177e-05
14.1427 -0.272889 1.04307e-05
14.1538 -0.272885 -2.04535e-05
14.1649 -0.272881 1.0737e-05
14.176 -0.272876 -2.07038e-05
14.1872 -0.272872 1.10051e-05
14.1983 -0.272868 -2.08668e-05
14.2095 -0.272864 1.11446e-05
14.2206 -0.27286 -2.08732e-05
14.2318 -0.272855 1.1115e-05
14.2429 -0.272851 -2.07164e-05
14.2541 -0.272847 1.09448e-05
14.2653 -0.272843 -2.04578e-05
14.2765 -0.272839 1.07227e-05
14.2876 -0.272835 -2.0204e-05
14.2988 -0.272831 1.05623e-05
14.31 -0.272827 -2.00637e-05
14.3212 -0.272822 1.05552e-05
14.3324 -0.272818 -2.0101e-05
14.3437 -0.272814 1.07304e-05
14.3549 -0.27281 -2.03061e-05
14.3661 -0.272806 1.10394e-05
14.3773 -0.272802 -2.05962e-05
14.3886 -0.272798 1.13739e-05
14.3998 -0.272794 -2.08486e-05
14.4111 -0.27279 1.16102e-05
14.4223 -0.272786 -2.09529e-05
14.4336 -0.272782 1.16635e-05
14.4449 -0.272778 -2.08601e-05
14.4561 -0.272774 1.15274e-05
14.4674 -0.27277 -2.06078e-05
14.4787 -0.272766 1.128e-05
14.49 -0.272762 -2.03067e-05
14.5013 -0.272758 1.10526e-05
14.5126 -0.272754 -2.00938e-05
14.5239 -0.27275 1.09723e-05
14.5352 -0.272746 -2.00713e-05
14.5466 -0.272742 1.11035e-05
14.5579 -0.272738 -2.02576e-05
14.5692 -0.272734 1.14156e-05
14.5806 -0.27273 -2.05754e-05
14.5919 -0.272726 1.17928e-05
14.6033 -0.272723 -2.08833e-05
14.6146 -0.272719 1.20843e-05
14.626 -0.272715 -2.10392e-05
14.6374 -0.272711 1.21742e-05
14.6488 -0.272707 -2.09679e-05
14.6602 -0.272703 1.2038e-05
14.6716 -0.272699 -2.06999e-05
14.683 -0.272695 1.17587e-05
14.6944 -0.272692 -2.03616e-05
14.7058 -0.272688 1.14915e-05
14.7172 -0.272684 -2.01184e-05
14.7286 -0.27268 1.13918e-05
14.7401 -0.272676 -2.00959e-05
14.7515 -0.272672 1.15389e-05
14.7629 -0.272669 -2.03161e-05
14.7744 -0.272665 1.18932e-05
14.7858 -0.272661 -2.06817e-05
14.7973 -0.272657 1.23108e-05
14.8088 -0.272653 -2.10191e-05
14.8203 -0.27265 1.26103e-05
14.8317 -0.272646 -2.11623e-05
14.8432 -0.272642 1.26628e-05
14.8547 -0.272638 -2.10375e-05
14.8662 -0.272635 1.24604e-05
14.8778 -0.272631 -2.07052e-05
14.8893 -0.272627 1.21257e-05
14.9008 -0.272624 -2.03353e-05
14.9123 -0.27262 1.18546e-05
14.9239 -0.272616 -2.01243e-05
14.9354 -0.272612 1.18178e-05
14.947 -0.272609 -2.01933e-05
14.9585 -0.272605 1.20696e-05
14.9701 -0.272601 -2.0521e-05
14.9817 -0.272598 1.25138e-05
14.9933 -0.272594 -2.09477e-05
15.0048 -0.27259 1.29478e-05
15.0164 -0.272587 -2.12545e-05
15.028 -0.272583 1.31661e-05
15.0397 -0.272579 -2.12786e-05
15.0513 -0.272576 1.30723e-05
15.0629 -0.272572 -2.10045e-05
15.0745 -0.272569 1.27363e-05
15.0862 -0.272565 -2.05802e-05
15.0978 -0.272561 1.23647e-05
15.1095 -0.272558 -2.02427e-05
15.1211 -0.272554 1.21922e-05
15.1328 -0.272551 -2.01908e-05
15.1445 -0.272547 1.23519e-05
15.1561 -0.272543 -2.04711e-05
15.1678 -0.27254 1.2795e-05
15.1795 -0.272536 -2.0944e-05
15.1912 -0.272533 1.33095e-05
15.2029 -0.272529 -2.13544e-05
15.2147 -0.272526 1.36336e-05
15.2264 -0.272522 -2.14727e-05
15.2381 -0.272518 1.3605e-05
15.2499 -0.272515 -2.12295e-05
15.2616 -0.272511 1.32599e-05
15.2734 -0.272508 -2.07642e-05
15.2851 -0.272504 1.28225e-05
15.2969 -0.272501 -2.03535e-05
15.3087 -0.272497 1.2581e-05
15.3205 -0.272494 -2.02536e-05
15.3323 -0.27249 1.27192e-05
15.3441 -0.272487 -2.05452e-05
15.3559 -0.272484 1.31999e-05
15.3677 -0.27248 -2.10761e-05
15.3795 -0.272477 1.37764e-05
15.3913 -0.272473 -2.15416e-05
15.4032 -0.27247 1.41329e-05
15.415 -0.272466 -2.16645e-05
15.4269 -0.272463 1.40758e-05
15.4388 -0.272459 -2.13681e-05
15.4506 -0.272456 1.36609e-05
15.4625 -0.272453 -2.0835e-05
15.4744 -0.272449 1.31713e-05
15.4863 -0.272446 -2.04054e-05
15.4982 -0.272442 1.29499e-05
15.5101 -0.272439 -2.03687e-05
15.522 -0.272436 1.31835e-05
15.534 -0.272432 -2.07753e-05
15.5459 -0.272429 1.37743e-05
15.5578 -0.272425 -2.13914e-05
15.5698 -0.272422 1.43879e-05
15.5818 -0.272419 -2.18362e-05
15.5937 -0.272415 1.46604e-05
15.6057 -0.272412 -2.18249e-05
15.6177 -0.272409 1.44372e-05
15.6297 -0.272405 -2.13631e-05
15.6417 -0.272402 1.38873e-05
15.6537 -0.272399 -2.07584e-05
15.6657 -0.272395 1.34073e-05
15.6777 -0.272392 -2.04293e-05
15.6898 -0.272389 1.33644e-05
15.7018 -0.272385 -2.06258e-05
15.7139 -0.272382 1.38439e-05
15.7259 -0.272379 -2.12484e-05
15.738 -0.272376 1.45741e-05
15.7501 -0.272372 -2.18977e-05
15.7622 -0.272369 1.50969e-05
15.7743 -0.272366 -2.21378e-05
15.7864 -0.272362 1.50784e-05
15.7985 -0.272359 -2.18015e-05
15.8106 -0.272356 1.45535e-05
15.8228 -0.272353 -2.11245e-05
15.8349 -0.272349 1.39207e-05
15.8471 -0.272346 -2.05986e-05
15.8592 -0.272343 1.36755e-05
15.8714 -0.27234 -2.06295e-05
15.8836 -0.272337 1.40545e-05
15.8957 -0.272333 -2.12353e-05
15.9079 -0.27233 1.48475e-05
15.9202 -0.272327 -2.20109e-05
15.9324 -0.272324 1.55273e-05
15.9446 -0.272321 -2.2406e-05
15.9568 -0.272317 1.56267e-05
15.9691 -0.272314 -2.21301e-05
15.9813 -0.272311 1.50942e-05
15.9936 -0.272308 -2.13878e-05
16.0058 -0.272305 1.43575e-05
16.0181 -0.272301 -2.0751e-05
16.0304 -0.272298 1.40221e-05
16.0427 -0.272295 -2.0738e-05
16.055 -0.272292 1.44119e-05
16.0673 -0.272289 -2.14069e-05
16.0797 -0.272286 1.52992e-05
16.092 -0.272283 -2.22824e-05
16.1043 -0.272279 1.60521e-05
16.1167 -0.272276 -2.27023e-05
16.1291 -0.272273 1.6115e-05
16.1414 -0.27227 -2.2337e-05
16.1538 -0.272267 1.54605e-05
16.1662 -0.272264 -2.14762e-05
16.1786 -0.272261 1.46432e-05
16.191 -0.272258 -2.0829e-05
16.2035 -0.272255 1.43794e-05
16.2159 -0.272252 -2.09646e-05
16.2284 -0.272248 1.49632e-05
16.2408 -0.272245 -2.18298e-05
16.2533 -0.272242 1.59954e-05
16.2658 -0.272239 -2.27564e-05
16.2782 -0.272236 1.66782e-05
16.2907 -0.272233 -2.29903e-05
16.3032 -0.27223 1.64711e-05
16.3158 -0.272227 -2.23326e-05
16.3283 -0.272224 1.55719e-05
16.3408 -0.272221 -2.13453e-05
16.3534 -0.272218 1.47903e-05
16.3659 -0.272215 -2.09079e-05
16.3785 -0.272212 1.48753e-05
16.3911 -0.272209 -2.14614e-05
16.4037 -0.272206 1.58475e-05
16.4163 -0.272203 -2.25882e-05
16.4289 -0.2722 1.69354e-05
16.4415 -0.272197 -2.33339e-05
16.4541 -0.272194 1.72225e-05
16.4668 -0.272191 -2.304e-05
16.4794 -0.272188 1.6475e-05
16.4921 -0.272185 -2.1967e-05
16.5048 -0.272182 1.54001e-05
16.5175 -0.272179 -2.11112e-05
16.5302 -0.272176 1.50483e-05
16.5429 -0.272173 -2.132e-05
16.5556 -0.27217 1.58473e-05
16.5683 -0.272167 -2.24811e-05
16.5811 -0.272164 1.71555e-05
16.5938 -0.272161 -2.35681e-05
16.6066 -0.272158 1.78086e-05
16.6194 -0.272155 -2.35703e-05
16.6322 -0.272152 1.72136e-05
16.645 -0.27215 -2.24788e-05
16.6578 -0.272147 1.59672e-05
16.6706 -0.272144 -2.13611e-05
16.6835 -0.272141 1.53439e-05
16.6963 -0.272138 -2.13703e-05
16.7092 -0.272135 1.60671e-05
16.7221 -0.272132 -2.25931e-05
16.7349 -0.272129 1.75416e-05
16.7478 -0.272126 -2.38898e-05
16.7607 -0.272123 1.8373e-05
16.7737 -0.27212 -2.39814e-05
16.7866 -0.272118 1.77514e-05
16.7995 -0.272115 -2.27658e-05
16.8125 -0.272112 1.63349e-05
16.8255 -0.272109 -2.15046e-05
16.8385 -0.272106 1.56568e-05
16.8514 -0.272103 -2.1581e-05
16.8645 -0.2721 1.65536e-05
16.8775 -0.272098 -2.30281e-05
16.8905 -0.272095 1.82175e-05
16.9035 -0.272092 -2.43997e-05
16.9166 -0.272089 1.89604e-05
16.9297 -0.272086 -2.42487e-05
16.9428 -0.272083 1.80078e-05
16.9559 -0.272081 -2.27254e-05
16.969 -0.272078 1.64232e-05
16.9821 -0.272075 -2.1522e-05
16.9952 -0.272072 1.60434e-05
17.0084 -0.272069 -2.20714e-05
17.0215 -0.272066 1.7448e-05
17.0347 -0.272064 -2.38926e-05
17.0479 -0.272061 1.92048e-05
17.0611 -0.272058 -2.50092e-05
17.0743 -0.272055 1.9387e-05
17.0875 -0.272052 -2.41482e-05
17.1008 -0.27205 1.77991e-05
17.114 -0.272047 -2.22927e-05
17.1273 -0.272044 1.63339e-05
17.1406 -0.272041 -2.16734e-05
17.1539 -0.272039 1.68544e-05
17.1672 -0.272036 -2.31684e-05
17.1805 -0.272033 1.89307e-05
17.1939 -0.27203 -2.51318e-05
17.2072 -0.272028 2.01984e-05
17.2206 -0.272025 -2.52382e-05
17.234 -0.272022 1.91492e-05
17.2474 -0.272019 -2.33348e-05
17.2608 -0.272017 1.7089e-05
17.2742 -0.272014 -2.17973e-05
17.2876 -0.272011 1.66911e-05
17.3011 -0.272008 -2.26865e-05
17.3146 -0.272006 1.86652e-05
17.3281 -0.272003 -2.50614e-05
17.3416 -0.272 2.06857e-05
17.3551 -0.271998 -2.59797e-05
17.3686 -0.271995 2.02167e-05
17.3821 -0.271992 -2.4236e-05
17.3957 -0.271989 1.78699e-05
17.4093 -0.271987 -2.21091e-05
17.4229 -0.271984 1.68256e-05
17.4365 -0.271981 -2.25478e-05
17.4501 -0.271979 1.87009e-05
17.4637 -0.271976 -2.5182e-05
17.4774 -0.271973 2.11972e-05
17.491 -0.271971 -2.65742e-05
17.5047 -0.271968 2.09977e-05
17.5184 -0.271965 -2.4801e-05
17.5321 -0.271963 1.83698e-05
17.5459 -0.27196 -2.23073e-05
17.5596 -0.271957 1.70711e-05
17.5734 -0.271955 -2.27411e-05
17.5872 -0.271952 1.91933e-05
17.601 -0.271949 -2.57407e-05
17.6148 -0.271947 2.19637e-05
17.6286 -0.271944 -2.71404e-05
17.6425 -0.271941 2.14584e-05
17.6563 -0.271939 -2.48746e-05
17.6702 -0.271936 1.83999e-05
17.6841 -0.271933 -2.22719e-05
17.698 -0.271931 1.74431e-05
17.712 -0.271928 -2.34118e-05
17.7259 -0.271925 2.03381e-05
17.7399 -0.271923 -2.68674e-05
17.7539 -0.27192 2.29573e-05
17.7679 -0.271918 -2.74801e-05
17.7819 -0.271915 2.13155e-05
17.7959 -0.271912 -2.42398e-05
17.81 -0.27191 1.79551e-05
17.8241 -0.271907 -2.22652e-05
17.8382 -0.271905 1.83877e-05
17.8523 -0.271902 -2.49862e-05
17.8664 -0.271899 2.23066e-05
17.8805 -0.271897 -2.83333e-05
17.8947 -0.271894 2.35912e-05
17.9089 -0.271892 -2.68919e-05
17.9231 -0.271889 2.01055e-05
17.9373 -0.271886 -2.29634e-05
17.9516 -0.271884 1.76944e-05
17.9658 -0.271881 -2.32944e-05
17.9801 -0.271879 2.07862e-05
17.9944 -0.271876 -2.77303e-05
18.0087 -0.271874 2.45067e-05
18.0231 -0.271871 -2.88687e-05
18.0374 -0.271868 2.24971e-05
18.0518 -0.271866 -2.46378e-05
18.0662 -0.271863 1.82238e-05
18.0806 -0.271861 -2.25357e-05
18.0951 -0.271858 1.9552e-05
18.1095 -0.271856 -2.67355e-05
18.124 -0.271853 2.46059e-05
18.1385 -0.271851 -3.00091e-05
18.153 -0.271848 2.43831e-05
18.1676 -0.271846 -2.6311e-05
18.1821 -0.271843 1.92e-05
18.1967 -0.27184 -2.24589e-05
18.2113 -0.271838 1.89577e-05
18.226 -0.271835 -2.61168e-05
18.2406 -0.271833 2.47013e-05
18.2553 -0.27183 -3.07942e-05
18.27 -0.271828 2.5705e-05
18.2847 -0.271825 -2.74447e-05
18.2994 -0.271823 1.9898e-05
18.3142 -0.27182 -2.25297e-05
18.329 -0.271818 1.89226e-05
18.3438 -0.271815 -2.62584e-05
18.3586 -0.271813 2.53981e-05
18.3735 -0.27181 -3.16947e-05
18.3883 -0.271808 2.65423e-05
18.4032 -0.271805 -2.77219e-05
18.4182 -0.271803 1.98479e-05
18.4331 -0.2718 -2.24544e-05
18.4481 -0.271798 1.95181e-05
18.4631 -0.271795 -2.75125e-05
18.4781 -0.271793 2.70291e-05
18.4931 -0.27179 -3.27347e-05
18.5082 -0.271788 2.65651e-05
18.5233 -0.271785 -2.67247e-05
18.5384 -0.271783 1.8936e-05
18.5536 -0.27178 -2.26228e-05
18.5687 -0.271778 2.14254e-05
18.5839 -0.271775 -3.03199e-05
18.5992 -0.271773 2.93289e-05
18.6144 -0.271771 -3.29677e-05
18.6297 -0.271768 2.4768e-05
18.645 -0.271766 -2.42304e-05
18.6603 -0.271763 1.81181e-05
18.6757 -0.271761 -2.46705e-05
18.691 -0.271758 2.57624e-05
18.7064 -0.271756 -3.42303e-05
18.7219 -0.271753 3.03008e-05
18.7373 -0.271751 -3.01852e-05
18.7528 -0.271748 2.05447e-05
18.7683 -0.271746 -2.20918e-05
18.7839 -0.271743 2.06473e-05
18.7995 -0.271741 -3.07621e-05
18.8151 -0.271739 3.15223e-05
18.8307 -0.271736 -3.53032e-05
18.8464 -0.271734 2.59245e-05
18.8621 -0.271731 -2.3811e-05
18.8778 -0.271729 1.79611e-05
18.8935 -0.271726 -2.63155e-05
18.9093 -0.271724 2.94618e-05
18.9251 -0.271721 -3.75113e-05
18.941 -0.271719 3.08418e-05
18.9568 -0.271717 -2.75416e-05
18.9727 -0.271714 1.79751e-05
18.9887 -0.271712 -2.32554e-05
19.0046 -0.271709 2.67287e-05
19.0206 -0.271707 -3.78274e-05
19.0367 -0.271704 3.41562e-05
19.0527 -0.271702 -3.09904e-05
19.0688 -0.2717 1.90082e-05
19.085 -0.271697 -2.17236e-05
19.1011 -0.271695 2.50539e-05
19.1173 -0.271692 -3.81104e-05
19.1336 -0.27169 3.63473e-05
19.1499 -0.271687 -3.29607e-05
19.1662 -0.271685 1.93436e-05
19.1825 -0.271683 -2.10522e-05
19.1989 -0.27168 2.53291e-05
19.2153 -0.271678 -3.97924e-05
19.2317 -0.271675 3.78917e-05
19.2482 -0.271673 -3.26039e-05
19.2647 -0.271671 1.79509e-05
19.2813 -0.271668 -2.13383e-05
19.2979 -0.271666 2.86002e-05
19.3145 -0.271663 -4.33374e-05
19.3312 -0.271661 3.77736e-05
19.3479 -0.271658 -2.86459e-05
19.3647 -0.271656 1.53401e-05
19.3814 -0.271654 -2.48448e-05
19.3983 -0.271651 3.60619e-05
19.4151 -0.271649 -4.65906e-05
19.4321 -0.271646 3.24385e-05
19.449 -0.271644 -2.09501e-05
19.466 -0.271642 1.62091e-05
19.483 -0.271639 -3.57697e-05
19.5001 -0.271637 4.50017e-05
19.5173 -0.271634 -4.18193e-05
19.5344 -0.271632 1.92208e-05
19.5516 -0.271629 -1.74992e-05
19.5689 -0.271627 3.01552e-05
19.5862 -0.271625 -5.10186e-05
19.6035 -0.271622 4.07489e-05
19.6209 -0.27162 -2.24938e-05
19.6384 -0.271617 1.24421e-05
19.6559 -0.271615 -3.65402e-05
19.6734 -0.271613 5.09659e-05
19.691 -0.27161 -4.31255e-05
19.7086 -0.271608 1.38128e-05
19.7263 -0.271605 -1.79305e-05
19.744 -0.271603 4.18183e-05
19.7618 -0.2716 -5.80666e-05
19.7797 -0.271598 2.96473e-05
19.7976 -0.271595 -1.08156e-05
19.8155 -0.271593 2.52455e-05
19.8335 -0.271591 -6.03987e-05
19.8515 -0.271588 4.65806e-05
19.8696 -0.271586 -1.42711e-05
19.8878 -0.271583 1.18907e-05
19.906 -0.271581 -5.61508e-05
19.9243 -0.271578 5.83877e-05
19.9426 -0.271576 -2.01451e-05
19.961 -0.271573 3.81203e-06
19.9795 -0.271571 -5.3577e-05
19.998 -0.271568 6.57354e-05
20.0165 -0.271566 -2.10856e-05
20.0352 -0.271563 -5.49145e-07
20.0539 -0.271561 -5.91077e-05
20.0726 -0.271558 6.90092e-05
20.0915 -0.271556 -1.15573e-05
20.1104 -0.271553 1.62797e-06
20.1293 -0.27155 -7.69858e-05
20.1483 -0.271548 5.99157e-05
20.1674 -0.271545 8.83888e-06
20.1866 -0.271543 2.53582e-05
20.2058 -0.27154 -9.84992e-05
20.2252 -0.271537 1.83103e-05
20.2445 -0.271534 1.31036e-05
20.264 -0.271532 8.52328e-05
20.2835 -0.271529 -7.12298e-05
20.3031 -0.271525 -4.04736e-05
20.3228 -0.271522 -6.87753e-05
20.3426 -0.271519 9.86532e-05
20.3625 -0.271517 3.96287e-05
20.3824 -0.271514 4.30997e-05
20.4024 -0.271509 -0.000133858
20.4225 -0.271503 -7.29655e-05
20.4427 -0.271499 -7.56328e-05
20.463 -0.271497 0.00011983
20.4833 -0.271495 9.56104e-05
20.5038 -0.271491 0.000136355
20.5244 -0.271477 -7.15071e-05
20.545 -0.27145 -0.000133857
20.5658 -0.27141 -0.000331723
20.5866 -0.271358 -0.000296502
20.6076 -0.271301 -0.000373586
20.6286 -0.271243 -0.000238333
20.6498 -0.27119 -0.000262691
20.6711 -0.271144 -0.000113566
20.6924 -0.271107 -0.000153414
20.7139 -0.271078 -2.78815e-05
20.7356 -0.271056 -9.44291e-05
20.7573 -0.271039 1.22425e-05
20.7791 -0.271027 -7.02607e-05
20.8011 -0.271018 2.86242e-05
20.8232 -0.27101 -6.1256e-05
20.8454 -0.271004 3.58403e-05
20.8678 -0.270999 -5.78013e-05
20.8903 -0.270994 3.97843e-05
20.913 -0.270989 -5.64482e-05
20.9357 -0.270985 4.24507e-05
20.9587 -0.270981 -5.60434e-05
20.9818 -0.270977 4.4537e-05
21.005 -0.270974 -5.61595e-05
21.0284 -0.27097 4.63312e-05
21.052 -0.270966 -5.66091e-05
21.0758 -0.270963 4.79759e-05
21.0997 -0.270959 -5.72993e-05
21.1238 -0.270956 4.95522e-05
21.1481 -0.270952 -5.81808e-05
21.1726 -0.270949 5.1112e-05
21.1972 -0.270946 -5.92282e-05
21.2221 -0.270942 5.26918e-05
21.2472 -0.270939 -6.04298e-05
21.2726 -0.270936 5.43202e-05
21.2981 -0.270932 -6.17832e-05
21.3239 -0.270929 5.60217e-05
21.35 -0.270925 -6.32931e-05
21.3763 -0.270922 5.78197e-05
21.4029 -0.270919 -6.49703e-05
21.4298 -0.270915 5.97379e-05
21.4569 -0.270912 -6.68314e-05
21.4844 -0.270908 6.18025e-05
21.5122 -0.270905 -6.88993e-05
21.5403 -0.270901 6.40432e-05
21.5688 -0.270898 -7.1205e-05
21.5977 -0.270894 6.64954e-05
21.627 -0.27089 -7.37889e-05
21.6567 -0.270887 6.92029e-05
21.6869 -0.270883 -7.67052e-05
21.7175 -0.270879 7.22209e-05
21.7486 -0.270875 -8.00262e-05
21.7803 -0.270871 7.56216e-05
21.8126 -0.270867 -8.38519e-05
21.8456 -0.270863 7.95018e-05
21.8792 -0.270859 -8.83241e-05
21.9136 -0.270855 8.39958e-05
21.9488 -0.27085 -9.3653e-05
21.9849 -0.270845 8.92979e-05
22.0221 -0.27084 -0.000100168
22.0604 -0.270835 9.57028e-05
22.1001 -0.270829 -0.000108424
22.1412 -0.270824 0.000103687
22.1842 -0.270817 -0.000119475
22.2294 -0.270811 0.000114083
22.2772 -0.270802 -0.000135693
22.3285 -0.270795 0.000128509
22.3846 -0.270778 -0.000164511
22.448 -0.270767 0.000150101
22.5254 -0.270696 -0.000262231


==> anc/HERMITE/GAMMA0025/SigmaROneLoop.txt <==
-22.5254 -0.499963 4.65072e-18
-22.448 -0.499963 4.65072e-18
-22.3846 -0.499963 4.65072e-18
-22.3285 -0.499963 4.65072e-18
-22.2772 -0.499963 4.65072e-18
-22.2294 -0.499963 4.65072e-18
-22.1842 -0.499963 4.65072e-18
-22.1412 -0.499963 4.65072e-18
-22.1001 -0.499963 4.65072e-18
-22.0604 -0.499963 4.65072e-18
-22.0221 -0.499963 4.65072e-18
-21.9849 -0.499963 4.65072e-18
-21.9488 -0.499963 4.65072e-18
-21.9136 -0.499963 4.65072e-18
-21.8792 -0.499963 4.65072e-18
-21.8456 -0.499963 4.65072e-18
-21.8126 -0.499963 4.65072e-18
-21.7803 -0.499963 4.65072e-18
-21.7486 -0.499963 4.65072e-18
-21.7175 -0.499963 4.65072e-18
-21.6869 -0.499963 4.65072e-18
-21.6567 -0.499963 4.65072e-18
-21.627 -0.499963 4.65072e-18
-21.5977 -0.499963 4.65072e-18
-21.5688 -0.499963 4.65072e-18
-21.5403 -0.499963 4.65072e-18
-21.5122 -0.499963 4.65072e-18
-21.4844 -0.499963 4.65072e-18
-21.4569 -0.499963 4.65072e-18
-21.4298 -0.499963 4.65072e-18
-21.4029 -0.499963 4.65072e-18
-21.3763 -0.499963 4.65072e-18
-21.35 -0.499963 4.65072e-18
-21.3239 -0.499963 4.65072e-18
-21.2981 -0.499963 4.65072e-18
-21.2726 -0.499963 4.65072e-18
-21.2472 -0.499963 4.65072e-18
-21.2221 -0.499963 4.65072e-18
-21.1972 -0.499963 4.65072e-18
-21.1726 -0.499963 4.65072e-18
-21.1481 -0.499963 4.65072e-18
-21.1238 -0.499963 4.65072e-18
-21.0997 -0.499963 4.65072e-18
-21.0758 -0.499963 4.65072e-18
-21.052 -0.499963 4.65072e-18
-21.0284 -0.499963 4.65072e-18
-21.005 -0.499963 4.65072e-18
-20.9818 -0.499963 4.65072e-18
-20.9587 -0.499963 4.65072e-18
-20.9357 -0.499963 4.65072e-18
-20.913 -0.499963 4.65072e-18
-20.8903 -0.499963 4.65072e-18
-20.8678 -0.499963 4.65072e-18
-20.8454 -0.499963 4.65072e-18
-20.8232 -0.499963 4.65072e-18
-20.8011 -0.499963 4.65072e-18
-20.7791 -0.499963 4.65072e-18
-20.7573 -0.499963 4.65072e-18
-20.7356 -0.499963 4.65072e-18
-20.7139 -0.499963 4.65072e-18
-20.6924 -0.499963 4.65072e-18
-20.6711 -0.499963 4.65072e-18
-20.6498 -0.499963 4.65072e-18
-20.6286 -0.499963 4.65072e-18
-20.6076 -0.499963 4.65072e-18
-20.5866 -0.499963 4.65072e-18
-20.5658 -0.499963 4.65072e-18
-20.545 -0.499963 4.65072e-18
-20.5244 -0.499963 4.65072e-18
-20.5038 -0.499963 4.65072e-18
-20.4833 -0.499963 4.65072e-18
-20.463 -0.499963 4.65072e-18
-20.4427 -0.499963 4.65072e-18
-20.4225 -0.499963 4.65072e-18
-20.4024 -0.499963 4.65072e-18
-20.3824 -0.499963 4.65072e-18
-20.3625 -0.499963 4.65072e-18
-20.3426 -0.499963 4.65072e-18
-20.3228 -0.499963 4.65072e-18
-20.3031 -0.499963 4.65072e-18
-20.2835 -0.499963 4.65072e-18
-20.264 -0.499963 4.65072e-18
-20.2445 -0.499963 4.65072e-18
-20.2252 -0.499963 4.65072e-18
-20.2058 -0.499963 4.65072e-18
-20.1866 -0.499963 4.65072e-18
-20.1674 -0.499963 4.65072e-18
-20.1483 -0.499963 4.65072e-18
-20.1293 -0.499963 4.65072e-18
-20.1104 -0.499963 4.65072e-18
-20.0915 -0.499963 4.65072e-18
-20.0726 -0.499963 4.65072e-18
-20.0539 -0.499963 4.65072e-18
-20.0352 -0.499963 4.65072e-18
-20.0165 -0.499963 4.65072e-18
-19.998 -0.499963 4.65072e-18
-19.9795 -0.499963 4.65072e-18
-19.961 -0.499963 4.65072e-18
-19.9426 -0.499963 4.65072e-18
-19.9243 -0.499963 4.65072e-18
-19.906 -0.499963 4.65072e-18
-19.8878 -0.499963 4.65072e-18
-19.8696 -0.499963 4.65072e-18
-19.8515 -0.499963 4.65072e-18
-19.8335 -0.499963 4.65072e-18
-19.8155 -0.499963 4.65072e-18
-19.7976 -0.499963 4.65072e-18
-19.7797 -0.499963 4.65072e-18
-19.7618 -0.499963 4.65072e-18
-19.744 -0.499963 4.65072e-18
-19.7263 -0.499963 4.65072e-18
-19.7086 -0.499963 4.65072e-18
-19.691 -0.499963 4.65072e-18
-19.6734 -0.499963 4.65072e-18
-19.6559 -0.499963 4.65072e-18
-19.6384 -0.499963 4.65072e-18
-19.6209 -0.499963 4.65072e-18
-19.6035 -0.499963 4.65072e-18
-19.5862 -0.499963 4.65072e-18
-19.5689 -0.499963 4.65072e-18
-19.5516 -0.499963 4.65072e-18
-19.5344 -0.499963 4.65072e-18
-19.5173 -0.499963 4.65072e-18
-19.5001 -0.499963 4.65072e-18
-19.483 -0.499963 4.65072e-18
-19.466 -0.499963 4.65072e-18
-19.449 -0.499963 4.65072e-18
-19.4321 -0.499963 4.65072e-18
-19.4151 -0.499963 4.65072e-18
-19.3983 -0.499963 4.65072e-18
-19.3814 -0.499963 4.65072e-18
-19.3647 -0.499963 4.65072e-18
-19.3479 -0.499963 4.65072e-18
-19.3312 -0.499963 4.65072e-18
-19.3145 -0.499963 4.65072e-18
-19.2979 -0.499963 4.65072e-18
-19.2813 -0.499963 4.65072e-18
-19.2647 -0.499963 4.65072e-18
-19.2482 -0.499963 4.65072e-18
-19.2317 -0.499963 4.65072e-18
-19.2153 -0.499963 4.65072e-18
-19.1989 -0.499963 4.65072e-18
-19.1825 -0.499963 4.65072e-18
-19.1662 -0.499963 4.65072e-18
-19.1499 -0.499963 4.65072e-18
-19.1336 -0.499963 4.65072e-18
-19.1173 -0.499963 4.65072e-18
-19.1011 -0.499963 4.65072e-18
-19.085 -0.499963 4.65072e-18
-19.0688 -0.499963 4.65072e-18
-19.0527 -0.499963 4.65072e-18
-19.0367 -0.499963 4.65072e-18
-19.0206 -0.499963 4.65072e-18
-19.0046 -0.499963 4.65072e-18
-18.9887 -0.499963 4.65072e-18
-18.9727 -0.499963 4.65072e-18
-18.9568 -0.499963 4.65072e-18
-18.941 -0.499963 4.65072e-18
-18.9251 -0.499963 4.65072e-18
-18.9093 -0.499963 4.65072e-18
-18.8935 -0.499963 4.65072e-18
-18.8778 -0.499963 4.65072e-18
-18.8621 -0.499963 4.65072e-18
-18.8464 -0.499963 4.65072e-18
-18.8307 -0.499963 4.65072e-18
-18.8151 -0.499963 4.65072e-18
-18.7995 -0.499963 4.65072e-18
-18.7839 -0.499963 4.65072e-18
-18.7683 -0.499963 4.65072e-18
-18.7528 -0.499963 4.65072e-18
-18.7373 -0.499963 4.65072e-18
-18.7219 -0.499963 4.65072e-18
-18.7064 -0.499963 4.65072e-18
-18.691 -0.499963 4.65072e-18
-18.6757 -0.499963 4.65072e-18
-18.6603 -0.499963 4.65072e-18
-18.645 -0.499963 4.65072e-18
-18.6297 -0.499963 4.65072e-18
-18.6144 -0.499963 4.65072e-18
-18.5992 -0.499963 4.65072e-18
-18.5839 -0.499963 4.65072e-18
-18.5687 -0.499963 4.65072e-18
-18.5536 -0.499963 4.65072e-18
-18.5384 -0.499963 4.65072e-18
-18.5233 -0.499963 4.65072e-18
-18.5082 -0.499963 4.65072e-18
-18.4931 -0.499963 4.65072e-18
-18.4781 -0.499963 4.65072e-18
-18.4631 -0.499963 4.65072e-18
-18.4481 -0.499963 4.65072e-18
-18.4331 -0.499963 4.65072e-18
-18.4182 -0.499963 4.65072e-18
-18.4032 -0.499963 4.65072e-18
-18.3883 -0.499963 4.65072e-18
-18.3735 -0.499963 4.65072e-18
-18.3586 -0.499963 4.65072e-18
-18.3438 -0.499963 4.65072e-18
-18.329 -0.499963 4.65072e-18
-18.3142 -0.499963 4.65072e-18
-18.2994 -0.499963 4.65072e-18
-18.2847 -0.499963 4.65072e-18
-18.27 -0.499963 4.65072e-18
-18.2553 -0.499963 4.65072e-18
-18.2406 -0.499963 4.65072e-18
-18.226 -0.499963 4.65072e-18
-18.2113 -0.499963 4.65072e-18
-18.1967 -0.499963 4.65072e-18
-18.1821 -0.499963 4.65072e-18
-18.1676 -0.499963 4.65072e-18
-18.153 -0.499963 4.65072e-18
-18.1385 -0.499963 4.65072e-18
-18.124 -0.499963 4.65072e-18
-18.1095 -0.499963 4.65072e-18
-18.0951 -0.499963 4.65072e-18
-18.0806 -0.499963 4.65072e-18
-18.0662 -0.499963 4.65072e-18
-18.0518 -0.499963 4.65072e-18
-18.0374 -0.499963 4.65072e-18
-18.0231 -0.499963 4.65072e-18
-18.0087 -0.499963 4.65072e-18
-17.9944 -0.499963 4.65072e-18
-17.9801 -0.499963 4.65072e-18
-17.9658 -0.499963 4.65072e-18
-17.9516 -0.499963 4.65072e-18
-17.9373 -0.499963 4.65072e-18
-17.9231 -0.499963 4.65072e-18
-17.9089 -0.499963 4.65072e-18
-17.8947 -0.499963 4.65072e-18
-17.8805 -0.499963 4.65072e-18
-17.8664 -0.499963 4.65072e-18
-17.8523 -0.499963 4.65072e-18
-17.8382 -0.499963 4.65072e-18
-17.8241 -0.499963 4.65072e-18
-17.81 -0.499963 4.65072e-18
-17.7959 -0.499963 4.65072e-18
-17.7819 -0.499963 4.65072e-18
-17.7679 -0.499963 4.65072e-18
-17.7539 -0.499963 4.65072e-18
-17.7399 -0.499963 4.65072e-18
-17.7259 -0.499963 4.65072e-18
-17.712 -0.499963 4.65072e-18
-17.698 -0.499963 4.65072e-18
-17.6841 -0.499963 4.65072e-18
-17.6702 -0.499963 4.65072e-18
-17.6563 -0.499963 4.65072e-18
-17.6425 -0.499963 4.65072e-18
-17.6286 -0.499963 4.65072e-18
-17.6148 -0.499963 4.65072e-18
-17.601 -0.499963 4.65072e-18
-17.5872 -0.499963 4.65072e-18
-17.5734 -0.499963 4.65072e-18
-17.5596 -0.499963 4.65072e-18
-17.5459 -0.499963 4.65072e-18
-17.5321 -0.499963 4.65072e-18
-17.5184 -0.499963 4.65072e-18
-17.5047 -0.499963 4.65072e-18
-17.491 -0.499963 4.65072e-18
-17.4774 -0.499963 4.65072e-18
-17.4637 -0.499963 4.65072e-18
-17.4501 -0.499963 4.65072e-18
-17.4365 -0.499963 4.65072e-18
-17.4229 -0.499963 4.65072e-18
-17.4093 -0.499963 4.65072e-18
-17.3957 -0.499963 4.65072e-18
-17.3821 -0.499963 4.65072e-18
-17.3686 -0.499963 4.65072e-18
-17.3551 -0.499963 4.65072e-18
-17.3416 -0.499963 4.65072e-18
-17.3281 -0.499963 4.65072e-18
-17.3146 -0.499963 4.65072e-18
-17.3011 -0.499963 4.65072e-18
-17.2876 -0.499963 4.65072e-18
-17.2742 -0.499963 4.65072e-18
-17.2608 -0.499963 4.65072e-18
-17.2474 -0.499963 4.65072e-18
-17.234 -0.499963 4.65072e-18
-17.2206 -0.499963 4.65072e-18
-17.2072 -0.499963 4.65072e-18
-17.1939 -0.499963 4.65072e-18
-17.1805 -0.499963 4.65072e-18
-17.1672 -0.499963 4.65072e-18
-17.1539 -0.499963 4.65072e-18
-17.1406 -0.499963 4.65072e-18
-17.1273 -0.499963 4.65072e-18
-17.114 -0.499963 4.65072e-18
-17.1008 -0.499963 4.65072e-18
-17.0875 -0.499963 4.65072e-18
-17.0743 -0.499963 4.65072e-18
-17.0611 -0.499963 4.65072e-18
-17.0479 -0.499963 4.65072e-18
-17.0347 -0.499963 4.65072e-18
-17.0215 -0.499963 4.65072e-18
-17.0084 -0.499963 4.65072e-18
-16.9952 -0.499963 4.65072e-18
-16.9821 -0.499963 4.65072e-18
-16.969 -0.499963 4.65072e-18
-16.9559 -0.499963 4.65072e-18
-16.9428 -0.499963 4.65072e-18
-16.9297 -0.499963 4.65072e-18
-16.9166 -0.499963 4.65072e-18
-16.9035 -0.499963 4.65072e-18
-16.8905 -0.499963 4.65072e-18
-16.8775 -0.499963 4.65072e-18
-16.8645 -0.499963 4.65072e-18
-16.8514 -0.499963 4.65072e-18
-16.8385 -0.499963 4.65072e-18
-16.8255 -0.499963 4.65072e-18
-16.8125 -0.499963 4.65072e-18
-16.7995 -0.499963 4.65072e-18
-16.7866 -0.499963 4.65072e-18
-16.7737 -0.499963 4.65072e-18
-16.7607 -0.499963 4.65072e-18
-16.7478 -0.499963 4.65072e-18
-16.7349 -0.499963 4.65072e-18
-16.7221 -0.499963 4.65072e-18
-16.7092 -0.499963 4.65072e-18
-16.6963 -0.499963 4.65072e-18
-16.6835 -0.499963 4.65072e-18
-16.6706 -0.499963 4.65072e-18
-16.6578 -0.499963 4.65072e-18
-16.645 -0.499963 4.65072e-18
-16.6322 -0.499963 4.65072e-18
-16.6194 -0.499963 4.65072e-18
-16.6066 -0.499963 4.65072e-18
-16.5938 -0.499963 4.65072e-18
-16.5811 -0.499963 4.65072e-18
-16.5683 -0.499963 4.65072e-18
-16.5556 -0.499963 4.65072e-18
-16.5429 -0.499963 4.65072e-18
-16.5302 -0.499963 4.65072e-18
-16.5175 -0.499963 4.65072e-18
-16.5048 -0.499963 4.65072e-18
-16.4921 -0.499963 4.65072e-18
-16.4794 -0.499963 4.65072e-18
-16.4668 -0.499963 4.65072e-18
-16.4541 -0.499963 4.65072e-18
-16.4415 -0.499963 4.65072e-18
-16.4289 -0.499963 4.65072e-18
-16.4163 -0.499963 4.65072e-18
-16.4037 -0.499963 4.65072e-18
-16.3911 -0.499963 4.65072e-18
-16.3785 -0.499963 4.65072e-18
-16.3659 -0.499963 4.65072e-18
-16.3534 -0.499963 4.65072e-18
-16.3408 -0.499963 4.65072e-18
-16.3283 -0.499963 4.65072e-18
-16.3158 -0.499963 4.65072e-18
-16.3032 -0.499963 4.65072e-18
-16.2907 -0.499963 4.65072e-18
-16.2782 -0.499963 4.65072e-18
-16.2658 -0.499963 4.65072e-18
-16.2533 -0.499963 4.65072e-18
-16.2408 -0.499963 4.65072e-18
-16.2284 -0.499963 4.65072e-18
-16.2159 -0.499963 4.65072e-18
-16.2035 -0.499963 4.65072e-18
-16.191 -0.499963 4.65072e-18
-16.1786 -0.499963 4.65072e-18
-16.1662 -0.499963 4.65072e-18
-16.1538 -0.499963 4.65072e-18
-16.1414 -0.499963 4.65072e-18
-16.1291 -0.499963 4.65072e-18
-16.1167 -0.499963 4.65072e-18
-16.1043 -0.499963 4.65072e-18
-16.092 -0.499963 4.65072e-18
-16.0797 -0.499963 4.65072e-18
-16.0673 -0.499963 4.65072e-18
-16.055 -0.499963 4.65072e-18
-16.0427 -0.499963 4.65072e-18
-16.0304 -0.499963 4.65072e-18
-16.0181 -0.499963 4.65072e-18
-16.0058 -0.499963 4.65072e-18
-15.9936 -0.499963 4.65072e-18
-15.9813 -0.499963 4.65072e-18
-15.9691 -0.499963 4.65072e-18
-15.9568 -0.499963 4.65072e-18
-15.9446 -0.499963 4.65072e-18
-15.9324 -0.499963 4.65072e-18
-15.9202 -0.499963 4.65072e-18
-15.9079 -0.499963 4.65072e-18
-15.8957 -0.499963 4.65072e-18
-15.8836 -0.499963 4.65072e-18
-15.8714 -0.499963 4.65072e-18
-15.8592 -0.499963 4.65072e-18
-15.8471 -0.499963 4.65072e-18
-15.8349 -0.499963 4.65072e-18
-15.8228 -0.499963 4.65072e-18
-15.8106 -0.499963 4.65072e-18
-15.7985 -0.499963 4.65072e-18
-15.7864 -0.499963 4.65072e-18
-15.7743 -0.499963 4.65072e-18
-15.7622 -0.499963 4.65072e-18
-15.7501 -0.499963 4.65072e-18
-15.738 -0.499963 4.65072e-18
-15.7259 -0.499963 4.65072e-18
-15.7139 -0.499963 4.65072e-18
-15.7018 -0.499963 4.65072e-18
-15.6898 -0.499963 4.65072e-18
-15.6777 -0.499963 4.65072e-18
-15.6657 -0.499963 4.65072e-18
-15.6537 -0.499963 4.65072e-18
-15.6417 -0.499963 4.65072e-18
-15.6297 -0.499963 4.65072e-18
-15.6177 -0.499963 4.65072e-18
-15.6057 -0.499963 4.65072e-18
-15.5937 -0.499963 4.65072e-18
-15.5818 -0.499963 4.65072e-18
-15.5698 -0.499963 4.65072e-18
-15.5578 -0.499963 4.65072e-18
-15.5459 -0.499963 4.65072e-18
-15.534 -0.499963 4.65072e-18
-15.522 -0.499963 4.65072e-18
-15.5101 -0.499963 4.65072e-18
-15.4982 -0.499963 4.65072e-18
-15.4863 -0.499963 4.65072e-18
-15.4744 -0.499963 4.65072e-18
-15.4625 -0.499963 4.65072e-18
-15.4506 -0.499963 4.65072e-18
-15.4388 -0.499963 4.65072e-18
-15.4269 -0.499963 4.65072e-18
-15.415 -0.499963 4.65072e-18
-15.4032 -0.499963 4.65072e-18
-15.3913 -0.499963 4.65072e-18
-15.3795 -0.499963 4.65072e-18
-15.3677 -0.499963 4.65072e-18
-15.3559 -0.499963 4.65072e-18
-15.3441 -0.499963 4.65072e-18
-15.3323 -0.499963 4.65072e-18
-15.3205 -0.499963 4.65072e-18
-15.3087 -0.499963 4.65072e-18
-15.2969 -0.499963 4.65072e-18
-15.2851 -0.499963 4.65072e-18
-15.2734 -0.499963 4.65072e-18
-15.2616 -0.499963 4.65072e-18
-15.2499 -0.499963 4.65072e-18
-15.2381 -0.499963 4.65072e-18
-15.2264 -0.499963 4.65072e-18
-15.2147 -0.499963 4.65072e-18
-15.2029 -0.499963 4.65072e-18
-15.1912 -0.499963 4.65072e-18
-15.1795 -0.499963 4.65072e-18
-15.1678 -0.499963 4.65072e-18
-15.1561 -0.499963 4.65072e-18
-15.1445 -0.499963 4.65072e-18
-15.1328 -0.499963 4.65072e-18
-15.1211 -0.499963 4.65072e-18
-15.1095 -0.499963 4.65072e-18
-15.0978 -0.499963 4.65072e-18
-15.0862 -0.499963 4.65072e-18
-15.0745 -0.499963 4.65072e-18
-15.0629 -0.499963 4.65072e-18
-15.0513 -0.499963 4.65072e-18
-15.0397 -0.499963 4.65072e-18
-15.028 -0.499963 4.65072e-18
-15.0164 -0.499963 4.65072e-18
-15.0048 -0.499963 4.65072e-18
-14.9933 -0.499963 4.65072e-18
-14.9817 -0.499963 4.65072e-18
-14.9701 -0.499963 4.65072e-18
-14.9585 -0.499963 4.65072e-18
-14.947 -0.499963 4.65072e-18
-14.9354 -0.499963 4.65072e-18
-14.9239 -0.499963 4.65072e-18
-14.9123 -0.499963 4.65072e-18
-14.9008 -0.499963 4.65072e-18
-14.8893 -0.499963 4.65072e-18
-14.8778 -0.499963 4.65072e-18
-14.8662 -0.499963 4.65072e-18
-14.8547 -0.499963 4.65072e-18
-14.8432 -0.499963 4.65072e-18
-14.8317 -0.499963 4.65072e-18
-14.8203 -0.499963 4.65072e-18
-14.8088 -0.499963 4.65072e-18
-14.7973 -0.499963 4.65072e-18
-14.7858 -0.499963 4.65072e-18
-14.7744 -0.499963 4.65072e-18
-14.7629 -0.499963 4.65072e-18
-14.7515 -0.499963 4.65072e-18
-14.7401 -0.499963 4.65072e-18
-14.7286 -0.499963 4.65072e-18
-14.7172 -0.499963 4.65072e-18
-14.7058 -0.499963 4.65072e-18
-14.6944 -0.499963 4.65072e-18
-14.683 -0.499963 4.65072e-18
-14.6716 -0.499963 4.65072e-18
-14.6602 -0.499963 4.65072e-18
-14.6488 -0.499963 4.65072e-18
-14.6374 -0.499963 4.65072e-18
-14.626 -0.499963 4.65072e-18
-14.6146 -0.499963 4.65072e-18
-14.6033 -0.499963 4.65072e-18
-14.5919 -0.499963 4.65072e-18
-14.5806 -0.499963 4.65072e-18
-14.5692 -0.499963 4.65072e-18
-14.5579 -0.499963 4.65072e-18
-14.5466 -0.499963 4.65072e-18
-14.5352 -0.499963 4.65072e-18
-14.5239 -0.499963 4.65072e-18
-14.5126 -0.499963 4.65072e-18
-14.5013 -0.499963 4.65072e-18
-14.49 -0.499963 4.65072e-18
-14.4787 -0.499963 4.65072e-18
-14.4674 -0.499963 4.65072e-18
-14.4561 -0.499963 4.65072e-18
-14.4449 -0.499963 4.65072e-18
-14.4336 -0.499963 4.65072e-18
-14.4223 -0.499963 4.65072e-18
-14.4111 -0.499963 4.65072e-18
-14.3998 -0.499963 4.65072e-18
-14.3886 -0.499963 4.65072e-18
-14.3773 -0.499963 4.65072e-18
-14.3661 -0.499963 4.65072e-18
-14.3549 -0.499963 4.65072e-18
-14.3437 -0.499963 4.65072e-18
-14.3324 -0.499963 4.65072e-18
-14.3212 -0.499963 4.65072e-18
-14.31 -0.499963 4.65072e-18
-14.2988 -0.499963 4.65072e-18
-14.2876 -0.499963 4.65072e-18
-14.2765 -0.499963 4.65072e-18
-14.2653 -0.499963 4.65072e-18
-14.2541 -0.499963 4.65072e-18
-14.2429 -0.499963 4.65072e-18
-14.2318 -0.499963 4.65072e-18
-14.2206 -0.499963 4.65072e-18
-14.2095 -0.499963 4.65072e-18
-14.1983 -0.499963 4.65072e-18
-14.1872 -0.499963 4.65072e-18
-14.176 -0.499963 4.65072e-18
-14.1649 -0.499963 4.65072e-18
-14.1538 -0.499963 4.65072e-18
-14.1427 -0.499963 4.65072e-18
-14.1316 -0.499963 4.65072e-18
-14.1204 -0.499963 4.65072e-18
-14.1093 -0.499963 4.65072e-18
-14.0982 -0.499963 4.65072e-18
-14.0872 -0.499963 4.65072e-18
-14.0761 -0.499963 4.65072e-18
-14.065 -0.499963 4.65072e-18
-14.0539 -0.499963 4.65072e-18
-14.0429 -0.499963 4.65072e-18
-14.0318 -0.499963 4.65072e-18
-14.0207 -0.499963 4.65072e-18
-14.0097 -0.499963 4.65072e-18
-13.9986 -0.499963 4.65072e-18
-13.9876 -0.499963 4.65072e-18
-13.9766 -0.499963 4.65072e-18
-13.9655 -0.499963 4.65072e-18
-13.9545 -0.499963 4.65072e-18
-13.9435 -0.499963 4.65072e-18
-13.9325 -0.499963 4.65072e-18
-13.9215 -0.499963 4.65072e-18
-13.9105 -0.499963 4.65072e-18
-13.8995 -0.499963 4.65072e-18
-13.8885 -0.499963 4.65072e-18
-13.8775 -0.499963 4.65072e-18
-13.8665 -0.499963 4.65072e-18
-13.8555 -0.499963 4.65072e-18
-13.8445 -0.499963 4.65072e-18
-13.8336 -0.499963 4.65072e-18
-13.8226 -0.499963 4.65072e-18
-13.8117 -0.499963 4.65072e-18
-13.8007 -0.499963 4.65072e-18
-13.7898 -0.499963 4.65072e-18
-13.7788 -0.499963 4.65072e-18
-13.7679 -0.499963 4.65072e-18
-13.757 -0.499963 4.65072e-18
-13.746 -0.499963 4.65072e-18
-13.7351 -0.499963 4.65072e-18
-13.7242 -0.499963 4.65072e-18
-13.7133 -0.499963 4.65072e-18
-13.7024 -0.499963 4.65072e-18
-13.6915 -0.499963 4.65072e-18
-13.6806 -0.499963 4.65072e-18
-13.6697 -0.499963 4.65072e-18
-13.6588 -0.499963 4.65072e-18
-13.6479 -0.499963 4.65072e-18
-13.637 -0.499963 4.65072e-18
-13.6262 -0.499963 4.65072e-18
-13.6153 -0.499963 4.65072e-18
-13.6044 -0.499963 4.65072e-18
-13.5936 -0.499963 4.65072e-18
-13.5827 -0.499963 4.65072e-18
-13.5719 -0.499963 4.65072e-18
-13.5611 -0.499963 4.65072e-18
-13.5502 -0.499963 4.65072e-18
-13.5394 -0.499963 4.65072e-18
-13.5286 -0.499963 4.65072e-18
-13.5177 -0.499963 4.65072e-18
-13.5069 -0.499963 4.65072e-18
-13.4961 -0.499963 4.65072e-18
-13.4853 -0.499963 4.65072e-18
-13.4745 -0.499963 4.65072e-18
-13.4637 -0.499963 4.65072e-18
-13.4529 -0.499963 4.65072e-18
-13.4421 -0.499963 4.65072e-18
-13.4313 -0.499963 4.65072e-18
-13.4206 -0.499963 4.65072e-18
-13.4098 -0.499963 4.65072e-18
-13.399 -0.499963 4.65072e-18
-13.3882 -0.499963 4.65072e-18
-13.3775 -0.499963 4.65072e-18
-13.3667 -0.499963 4.65072e-18
-13.356 -0.499963 4.65072e-18
-13.3452 -0.499963 4.65072e-18
-13.3345 -0.499963 4.65072e-18
-13.3237 -0.499963 4.65072e-18
-13.313 -0.499963 4.65072e-18
-13.3023 -0.499963 4.65072e-18
-13.2916 -0.499963 4.65072e-18
-13.2808 -0.499963 4.65072e-18
-13.2701 -0.499963 4.65072e-18
-13.2594 -0.499963 4.65072e-18
-13.2487 -0.499963 4.65072e-18
-13.238 -0.499963 4.65072e-18
-13.2273 -0.499963 4.65072e-18
-13.2166 -0.499963 4.65072e-18
-13.2059 -0.499963 4.65072e-18
-13.1953 -0.499963 4.65072e-18
-13.1846 -0.499963 4.65072e-18
-13.1739 -0.499963 4.65072e-18
-13.1632 -0.499963 4.65072e-18
-13.1526 -0.499963 4.65072e-18
-13.1419 -0.499963 4.65072e-18
-13.1312 -0.499963 4.65072e-18
-13.1206 -0.499963 4.65072e-18
-13.1099 -0.499963 4.65072e-18
-13.0993 -0.499963 4.65072e-18
-13.0887 -0.499963 4.65072e-18
-13.078 -0.499963 4.65072e-18
-13.0674 -0.499963 4.65072e-18
-13.0568 -0.499963 4.65072e-18
-13.0462 -0.499963 4.65072e-18
-13.0355 -0.499963 4.65072e-18
-13.0249 -0.499963 4.65072e-18
-13.0143 -0.499963 4.65072e-18
-13.0037 -0.499963 4.65072e-18
-12.9931 -0.499963 4.65072e-18
-12.9825 -0.499963 4.65072e-18
-12.9719 -0.499963 4.65072e-18
-12.9613 -0.499963 4.65072e-18
-12.9508 -0.499963 4.65072e-18
-12.9402 -0.499963 4.65072e-18
-12.9296 -0.499963 4.65072e-18
-12.919 -0.499963 4.65072e-18
-12.9085 -0.499963 4.65072e-18
-12.8979 -0.499963 4.65072e-18
-12.8873 -0.499963 4.65072e-18
-12.8768 -0.499963 4.65072e-18
-12.8662 -0.499963 4.65072e-18
-12.8557 -0.499963 4.65072e-18
-12.8451 -0.499963 4.65072e-18
-12.8346 -0.499963 4.65072e-18
-12.8241 -0.499963 4.65072e-18
-12.8135 -0.499963 4.65072e-18
-12.803 -0.499963 4.65072e-18
-12.7925 -0.499963 4.65072e-18
-12.782 -0.499963 4.65072e-18
-12.7715 -0.499963 4.65072e-18
-12.761 -0.499963 4.65072e-18
-12.7505 -0.499963 4.65072e-18
-12.74 -0.499963 4.65072e-18
-12.7295 -0.499963 4.65072e-18
-12.719 -0.499963 4.65072e-18
-12.7085 -0.499963 4.65072e-18
-12.698 -0.499963 4.65072e-18
-12.6875 -0.499963 4.65072e-18
-12.677 -0.499963 4.65072e-18
-12.6666 -0.499963 4.65072e-18
-12.6561 -0.499963 4.65072e-18
-12.6456 -0.499963 4.65072e-18
-12.6352 -0.499963 4.65072e-18
-12.6247 -0.499963 4.65072e-18
-12.6143 -0.499963 4.65072e-18
-12.6038 -0.499963 4.65072e-18
-12.5934 -0.499963 4.65072e-18
-12.5829 -0.499963 4.65072e-18
-12.5725 -0.499963 4.65072e-18
-12.562 -0.499963 4.65072e-18
-12.5516 -0.499963 4.65072e-18
-12.5412 -0.499963 4.65072e-18
-12.5308 -0.499963 4.65072e-18
-12.5203 -0.499963 4.65072e-18
-12.5099 -0.499963 4.65072e-18
-12.4995 -0.499963 4.65072e-18
-12.4891 -0.499963 4.65072e-18
-12.4787 -0.499963 4.65072e-18
-12.4683 -0.499963 4.65072e-18
-12.4579 -0.499963 4.65072e-18
-12.4475 -0.499963 4.65072e-18
-12.4371 -0.499963 4.65072e-18
-12.4268 -0.499963 4.65072e-18
-12.4164 -0.499963 4.65072e-18
-12.406 -0.499963 4.65072e-18
-12.3956 -0.499963 4.65072e-18
-12.3853 -0.499963 4.65072e-18
-12.3749 -0.499963 4.65072e-18
-12.3645 -0.499963 4.65072e-18
-12.3542 -0.499963 4.65072e-18
-12.3438 -0.499963 4.65072e-18
-12.3335 -0.499963 4.65072e-18
-12.3231 -0.499963 4.65072e-18
-12.3128 -0.499963 4.65072e-18
-12.3024 -0.499963 4.65072e-18
-12.2921 -0.499963 4.65072e-18
-12.2818 -0.499963 4.65072e-18
-12.2714 -0.499963 4.65072e-18
-12.2611 -0.499963 4.65072e-18
-12.2508 -0.499963 4.65072e-18
-12.2405 -0.499963 4.65072e-18
-12.2301 -0.499963 4.65072e-18
-12.2198 -0.499963 4.65072e-18
-12.2095 -0.499963 4.65072e-18
-12.1992 -0.499963 4.65072e-18
-12.1889 -0.499963 4.65072e-18
-12.1786 -0.499963 4.65072e-18
-12.1683 -0.499963 4.65072e-18
-12.158 -0.499963 4.65072e-18
-12.1478 -0.499963 4.65072e-18
-12.1375 -0.499963 4.65072e-18
-12.1272 -0.499963 4.65072e-18
-12.1169 -0.499963 4.65072e-18
-12.1066 -0.499963 4.65072e-18
-12.0964 -0.499963 4.65072e-18
-12.0861 -0.499963 4.65072e-18
-12.0759 -0.499963 4.65072e-18
-12.0656 -0.499963 4.65072e-18
-12.0553 -0.499963 4.65072e-18
-12.0451 -0.499963 4.65072e-18
-12.0348 -0.499963 4.65072e-18
-12.0246 -0.499963 4.65072e-18
-12.0144 -0.499963 4.65072e-18
-12.0041 -0.499963 4.65072e-18
-11.9939 -0.499963 4.65072e-18
-11.9837 -0.499963 4.65072e-18
-11.9734 -0.499963 4.65072e-18
-11.9632 -0.499963 4.65072e-18
-11.953 -0.499963 4.65072e-18
-11.9428 -0.499963 4.65072e-18
-11.9325 -0.499963 4.65072e-18
-11.9223 -0.499963 4.65072e-18
-11.9121 -0.499963 4.65072e-18
-11.9019 -0.499963 4.65072e-18
-11.8917 -0.499963 4.65072e-18
-11.8815 -0.499963 4.65072e-18
-11.8713 -0.499963 4.65072e-18
-11.8611 -0.499963 4.65072e-18
-11.851 -0.499963 4.65072e-18
-11.8408 -0.499963 4.65072e-18
-11.8306 -0.499963 4.65072e-18
-11.8204 -0.499963 4.65072e-18
-11.8102 -0.499963 4.65072e-18
-11.8001 -0.499963 4.65072e-18
-11.7899 -0.499963 4.65072e-18
-11.7797 -0.499963 4.65072e-18
-11.7696 -0.499963 4.65072e-18
-11.7594 -0.499963 4.65072e-18
-11.7493 -0.499963 4.65072e-18
-11.7391 -0.499963 4.65072e-18
-11.729 -0.499963 4.65072e-18
-11.7188 -0.499963 4.65072e-18
-11.7087 -0.499963 4.65072e-18
-11.6985 -0.499963 4.65072e-18
-11.6884 -0.499963 4.65072e-18
-11.6783 -0.499963 4.65072e-18
-11.6681 -0.499963 4.65072e-18
-11.658 -0.499963 4.65072e-18
-11.6479 -0.499963 4.65072e-18
-11.6378 -0.499963 4.65072e-18
-11.6277 -0.499963 4.65072e-18
-11.6176 -0.499963 4.65072e-18
-11.6074 -0.499963 4.65072e-18
-11.5973 -0.499963 4.65072e-18
-11.5872 -0.499963 4.65072e-18
-11.5771 -0.499963 4.65072e-18
-11.567 -0.499963 4.65072e-18
-11.5569 -0.499963 4.65072e-18
-11.5469 -0.499963 4.65072e-18
-11.5368 -0.499963 4.65072e-18
-11.5267 -0.499963 4.65072e-18
-11.5166 -0.499963 4.65072e-18
-11.5065 -0.499963 4.65072e-18
-11.4964 -0.499963 4.65072e-18
-11.4864 -0.499963 4.65072e-18
-11.4763 -0.499963 4.65072e-18
-11.4662 -0.499963 4.65072e-18
-11.4562 -0.499963 4.65072e-18
-11.4461 -0.499963 4.65072e-18
-11.4361 -0.499963 4.65072e-18
-11.426 -0.499963 4.65072e-18
-11.4159 -0.499963 4.65072e-18
-11.4059 -0.499963 4.65072e-18
-11.3959 -0.499963 4.65072e-18
-11.3858 -0.499963 4.65072e-18
-11.3758 -0.499963 4.65072e-18
-11.3657 -0.499963 4.65072e-18
-11.3557 -0.499963 4.65072e-18
-11.3457 -0.499963 4.65072e-18
-11.3356 -0.499963 4.65072e-18
-11.3256 -0.499963 4.65072e-18
-11.3156 -0.499963 4.65072e-18
-11.3056 -0.499963 4.65072e-18
-11.2956 -0.499963 4.65072e-18
-11.2856 -0.499963 4.65072e-18
-11.2755 -0.499963 4.65072e-18
-11.2655 -0.499963 4.65072e-18
-11.2555 -0.499963 4.65072e-18
-11.2455 -0.499963 4.65072e-18
-11.2355 -0.499963 4.65072e-18
-11.2255 -0.499963 4.65072e-18
-11.2156 -0.499963 4.65072e-18
-11.2056 -0.499963 4.65072e-18
-11.1956 -0.499963 4.65072e-18
-11.1856 -0.499963 4.65072e-18
-11.1756 -0.499963 4.65072e-18
-11.1656 -0.499963 4.65072e-18
-11.1557 -0.499963 4.65072e-18
-11.1457 -0.499963 4.65072e-18
-11.1357 -0.499963 4.65072e-18
-11.1258 -0.499963 4.65072e-18
-11.1158 -0.499963 4.65072e-18
-11.1058 -0.499963 4.65072e-18
-11.0959 -0.499963 4.65072e-18
-11.0859 -0.499963 4.65072e-18
-11.076 -0.499963 4.65072e-18
-11.066 -0.499963 4.65072e-18
-11.0561 -0.499963 4.65072e-18
-11.0461 -0.499963 4.65072e-18
-11.0362 -0.499963 4.65072e-18
-11.0263 -0.499963 4.65072e-18
-11.0163 -0.499963 4.65072e-18
-11.0064 -0.499963 4.65072e-18
-10.9965 -0.499963 4.65072e-18
-10.9865 -0.499963 4.65072e-18
-10.9766 -0.499963 4.65072e-18
-10.9667 -0.499963 4.65072e-18
-10.9568 -0.499963 4.65072e-18
-10.9469 -0.499963 4.65072e-18
-10.9369 -0.499963 4.65072e-18
-10.927 -0.499963 4.65072e-18
-10.9171 -0.499963 4.65072e-18
-10.9072 -0.499963 4.65072e-18
-10.8973 -0.499963 4.65072e-18
-10.8874 -0.499963 4.65072e-18
-10.8775 -0.499963 4.65072e-18
-10.8676 -0.499963 4.65072e-18
-10.8577 -0.499963 4.65072e-18
-10.8478 -0.499963 4.65072e-18
-10.838 -0.499963 4.65072e-18
-10.8281 -0.499963 4.65072e-18
-10.8182 -0.499963 4.65072e-18
-10.8083 -0.499963 4.65072e-18
-10.7984 -0.499963 4.65072e-18
-10.7886 -0.499963 4.65072e-18
-10.7787 -0.499963 4.65072e-18
-10.7688 -0.499963 4.65072e-18
-10.759 -0.499963 4.65072e-18
-10.7491 -0.499963 4.65072e-18
-10.7392 -0.499963 4.65072e-18
-10.7294 -0.499963 4.65072e-18
-10.7195 -0.499963 4.65072e-18
-10.7097 -0.499963 4.65072e-18
-10.6998 -0.499963 4.65072e-18
-10.69 -0.499963 4.65072e-18
-10.6801 -0.499963 4.65072e-18
-10.6703 -0.499963 4.65072e-18
-10.6605 -0.499963 4.65072e-18
-10.6506 -0.499963 4.65072e-18
-10.6408 -0.499963 4.65072e-18
-10.631 -0.499963 4.65072e-18
-10.6211 -0.499963 4.65072e-18
-10.6113 -0.499963 4.65072e-18
-10.6015 -0.499963 4.65072e-18
-10.5917 -0.499963 4.65072e-18
-10.5819 -0.499963 4.65072e-18
-10.572 -0.499963 4.65072e-18
-10.5622 -0.499963 4.65072e-18
-10.5524 -0.499963 4.65072e-18
-10.5426 -0.499963 4.65072e-18
-10.5328 -0.499963 4.65072e-18
-10.523 -0.499963 4.65072e-18
-10.5132 -0.499963 4.65072e-18
-10.5034 -0.499963 4.65072e-18
-10.4936 -0.499963 4.65072e-18
-10.4838 -0.499963 4.65072e-18
-10.474 -0.499963 4.65072e-18
-10.4642 -0.499963 4.65072e-18
-10.4545 -0.499963 4.65072e-18
-10.4447 -0.499963 4.65072e-18
-10.4349 -0.499963 4.65072e-18
-10.4251 -0.499963 4.65072e-18
-10.4153 -0.499963 4.65072e-18
-10.4056 -0.499963 4.65072e-18
-10.3958 -0.499963 4.65072e-18
-10.386 -0.499963 4.65072e-18
-10.3763 -0.499963 4.65072e-18
-10.3665 -0.499963 4.65072e-18
-10.3567 -0.499963 4.65072e-18
-10.347 -0.499963 4.65072e-18
-10.3372 -0.499963 4.65072e-18
-10.3275 -0.499963 4.65072e-18
-10.3177 -0.499963 4.65072e-18
-10.308 -0.499963 4.65072e-18
-10.2982 -0.499963 4.65072e-18
-10.2885 -0.499963 4.65072e-18
-10.2787 -0.499963 4.65072e-18
-10.269 -0.499963 4.65072e-18
-10.2593 -0.499963 4.65072e-18
-10.2495 -0.499963 4.65072e-18
-10.2398 -0.499963 4.65072e-18
-10.2301 -0.499963 4.65072e-18
-10.2204 -0.499963 4.65072e-18
-10.2106 -0.499963 4.65072e-18
-10.2009 -0.499963 4.65072e-18
-10.1912 -0.499963 4.65072e-18
-10.1815 -0.499963 4.65072e-18
-10.1718 -0.499963 4.65072e-18
-10.162 -0.499963 4.65072e-18
-10.1523 -0.499963 4.65072e-18
-10.1426 -0.499963 4.65072e-18
-10.1329 -0.499963 4.65072e-18
-10.1232 -0.499963 4.65072e-18
-10.1135 -0.499963 4.65072e-18
-10.1038 -0.499963 4.65072e-18
-10.0941 -0.499963 4.65072e-18
-10.0844 -0.499963 4.65072e-18
-10.0747 -0.499963 4.65072e-18
-10.065 -0.499963 4.65072e-18
-10.0554 -0.499963 4.65072e-18
-10.0457 -0.499963 4.65072e-18
-10.036 -0.499963 4.65072e-18
-10.0263 -0.499963 4.65072e-18
-10.0166 -0.499963 4.65072e-18
-10.007 -0.499963 4.65072e-18
-9.99729 -0.499963 4.65072e-18
-9.98761 -0.499963 4.65072e-18
-9.97795 -0.499963 4.65072e-18
-9.96828 -0.499963 4.65072e-18
-9.95862 -0.499963 4.65072e-18
-9.94895 -0.499963 4.65072e-18
-9.93929 -0.499963 4.65072e-18
-9.92964 -0.499963 4.65072e-18
-9.91998 -0.499963 4.65072e-18
-9.91033 -0.499963 4.65072e-18
-9.90068 -0.499963 4.65072e-18
-9.89103 -0.499963 4.65072e-18
-9.88138 -0.499963 4.65072e-18
-9.87174 -0.499963 4.65072e-18
-9.8621 -0.499963 4.65072e-18
-9.85246 -0.499963 4.65072e-18
-9.84282 -0.499963 4.65072e-18
-9.83318 -0.499963 4.65072e-18
-9.82355 -0.499963 4.65072e-18
-9.81392 -0.499963 4.65072e-18
-9.80429 -0.499963 4.65072e-18
-9.79467 -0.499963 4.65072e-18
-9.78504 -0.499963 4.65072e-18
-9.77542 -0.499963 4.65072e-18
-9.7658 -0.499963 4.65072e-18
-9.75618 -0.499963 4.65072e-18
-9.74657 -0.499963 4.65072e-18
-9.73695 -0.499963 4.65072e-18
-9.72734 -0.499963 4.65072e-18
-9.71773 -0.499963 4.65072e-18
-9.70812 -0.499963 4.65072e-18
-9.69852 -0.499963 4.65072e-18
-9.68892 -0.499963 4.65072e-18
-9.67932 -0.499963 4.65072e-18
-9.66972 -0.499963 4.65072e-18
-9.66012 -0.499963 4.65072e-18
-9.65053 -0.499963 4.65072e-18
-9.64094 -0.499963 4.65072e-18
-9.63135 -0.499963 4.65072e-18
-9.62176 -0.499963 4.65072e-18
-9.61217 -0.499963 4.65072e-18
-9.60259 -0.499963 4.65072e-18
-9.59301 -0.499963 4.65072e-18
-9.58343 -0.499963 4.65072e-18
-9.57385 -0.499963 4.65072e-18
-9.56428 -0.499963 4.65072e-18
-9.5547 -0.499963 4.65072e-18
-9.54513 -0.499963 4.65072e-18
-9.53556 -0.499963 4.65072e-18
-9.526 -0.499963 4.65072e-18
-9.51643 -0.499963 4.65072e-18
-9.50687 -0.499963 4.65072e-18
-9.49731 -0.499963 4.65072e-18
-9.48775 -0.499963 4.65072e-18
-9.47819 -0.499963 4.65072e-18
-9.46864 -0.499963 4.65072e-18
-9.45908 -0.499963 4.65072e-18
-9.44953 -0.499963 4.65072e-18
-9.43999 -0.499963 4.65072e-18
-9.43044 -0.499963 4.65072e-18
-9.42089 -0.499963 4.65072e-18
-9.41135 -0.499963 4.65072e-18
-9.40181 -0.499963 4.65072e-18
-9.39227 -0.499963 4.65072e-18
-9.38274 -0.499963 4.65072e-18
-9.3732 -0.499963 4.65072e-18
-9.36367 -0.499963 4.65072e-18
-9.35414 -0.499963 4.65072e-18
-9.34461 -0.499963 4.65072e-18
-9.33509 -0.499963 4.65072e-18
-9.32556 -0.499963 4.65072e-18
-9.31604 -0.499963 4.65072e-18
-9.30652 -0.499963 4.65072e-18
-9.297 -0.499963 4.65072e-18
-9.28748 -0.499963 4.65072e-18
-9.27797 -0.499963 4.65072e-18
-9.26846 -0.499963 4.65072e-18
-9.25895 -0.499963 4.65072e-18
-9.24944 -0.499963 4.65072e-18
-9.23993 -0.499963 4.65072e-18
-9.23043 -0.499963 4.65072e-18
-9.22093 -0.499963 4.65072e-18
-9.21143 -0.499963 4.65072e-18
-9.20193 -0.499963 4.65072e-18
-9.19243 -0.499963 4.65072e-18
-9.18293 -0.499963 4.65072e-18
-9.17344 -0.499963 4.65072e-18
-9.16395 -0.499963 4.65072e-18
-9.15446 -0.499963 4.65072e-18
-9.14497 -0.499963 4.65072e-18
-9.13549 -0.499963 4.65072e-18
-9.12601 -0.499963 4.65072e-18
-9.11653 -0.499963 4.65072e-18
-9.10705 -0.499963 4.65072e-18
-9.09757 -0.499963 4.65072e-18
-9.08809 -0.499963 4.65072e-18
-9.07862 -0.499963 4.65072e-18
-9.06915 -0.499963 4.65072e-18
-9.05968 -0.499963 4.65072e-18
-9.05021 -0.499963 4.65072e-18
-9.04074 -0.499963 4.65072e-18
-9.03128 -0.499963 4.65072e-18
-9.02182 -0.499963 4.65072e-18
-9.01236 -0.499963 4.65072e-18
-9.0029 -0.499963 4.65072e-18
-8.99344 -0.499963 4.65072e-18
-8.98399 -0.499963 4.65072e-18
-8.97453 -0.499963 4.65072e-18
-8.96508 -0.499963 4.65072e-18
-8.95563 -0.499963 4.65072e-18
-8.94618 -0.499963 4.65072e-18
-8.93674 -0.499963 4.65072e-18
-8.92729 -0.499963 4.65072e-18
-8.91785 -0.499963 4.65072e-18
-8.90841 -0.499963 4.65072e-18
-8.89897 -0.499963 4.65072e-18
-8.88954 -0.499963 4.65072e-18
-8.8801 -0.499963 4.65072e-18
-8.87067 -0.499963 4.65072e-18
-8.86124 -0.499963 4.65072e-18
-8.85181 -0.499963 4.65072e-18
-8.84238 -0.499963 4.65072e-18
-8.83296 -0.499963 4.65072e-18
-8.82353 -0.499963 4.65072e-18
-8.81411 -0.499963 4.65072e-18
-8.80469 -0.499963 4.65072e-18
-8.79527 -0.499963 4.65072e-18
-8.78586 -0.499963 4.65072e-18
-8.77644 -0.499963 4.65072e-18
-8.76703 -0.499963 4.65072e-18
-8.75762 -0.499963 4.65072e-18
-8.74821 -0.499963 4.65072e-18
-8.7388 -0.499963 4.65072e-18
-8.7294 -0.499963 4.65072e-18
-8.71999 -0.499963 4.65072e-18
-8.71059 -0.499963 4.65072e-18
-8.70119 -0.499963 4.65072e-18
-8.69179 -0.499963 4.65072e-18
-8.68239 -0.499963 4.65072e-18
-8.673 -0.499963 4.65072e-18
-8.6636 -0.499963 4.65072e-18
-8.65421 -0.499963 4.65072e-18
-8.64482 -0.499963 4.65072e-18
-8.63543 -0.499963 4.65072e-18
-8.62605 -0.499963 4.65072e-18
-8.61666 -0.499963 4.65072e-18
-8.60728 -0.499963 4.65072e-18
-8.5979 -0.499963 4.65072e-18
-8.58852 -0.499963 4.65072e-18
-8.57914 -0.499963 4.65072e-18
-8.56976 -0.499963 4.65072e-18
-8.56039 -0.499963 4.65072e-18
-8.55102 -0.499963 4.65072e-18
-8.54165 -0.499963 4.65072e-18
-8.53228 -0.499963 4.65072e-18
-8.52291 -0.499963 4.65072e-18
-8.51354 -0.499963 4.65072e-18
-8.50418 -0.499963 4.65072e-18
-8.49482 -0.499963 4.65072e-18
-8.48546 -0.499963 4.65072e-18
-8.4761 -0.499963 4.65072e-18
-8.46674 -0.499963 4.65072e-18
-8.45738 -0.499963 4.65072e-18
-8.44803 -0.499963 4.65072e-18
-8.43868 -0.499963 4.65072e-18
-8.42933 -0.499963 4.65072e-18
-8.41998 -0.499963 4.65072e-18
-8.41063 -0.499963 4.65072e-18
-8.40128 -0.499963 4.65072e-18
-8.39194 -0.499963 4.65072e-18
-8.3826 -0.499963 4.65072e-18
-8.37326 -0.499963 4.65072e-18
-8.36392 -0.499963 4.65072e-18
-8.35458 -0.499963 4.65072e-18
-8.34525 -0.499963 4.65072e-18
-8.33591 -0.499963 4.65072e-18
-8.32658 -0.499963 4.65072e-18
-8.31725 -0.499963 4.65072e-18
-8.30792 -0.499963 4.65072e-18
-8.29859 -0.499963 4.65072e-18
-8.28926 -0.499963 4.65072e-18
-8.27994 -0.499963 4.65072e-18
-8.27062 -0.499963 4.65072e-18
-8.2613 -0.499963 4.65072e-18
-8.25198 -0.499963 4.65072e-18
-8.24266 -0.499963 4.65072e-18
-8.23334 -0.499963 4.65072e-18
-8.22403 -0.499963 4.65072e-18
-8.21472 -0.499963 4.65072e-18
-8.2054 -0.499963 4.65072e-18
-8.19609 -0.499963 4.65072e-18
-8.18679 -0.499963 4.65072e-18
-8.17748 -0.499963 4.65072e-18
-8.16817 -0.499963 4.65072e-18
-8.15887 -0.499963 4.65072e-18
-8.14957 -0.499963 4.65072e-18
-8.14027 -0.499963 4.65072e-18
-8.13097 -0.499963 4.65072e-18
-8.12167 -0.499963 4.65072e-18
-8.11238 -0.499963 4.65072e-18
-8.10308 -0.499963 4.65072e-18
-8.09379 -0.499963 4.65072e-18
-8.0845 -0.499963 4.65072e-18
-8.07521 -0.499963 4.65072e-18
-8.06592 -0.499963 4.65072e-18
-8.05664 -0.499963 4.65072e-18
-8.04735 -0.499963 4.65072e-18
-8.03807 -0.499963 4.65072e-18
-8.02879 -0.499963 4.65072e-18
-8.01951 -0.499963 4.65072e-18
-8.01023 -0.499963 4.65072e-18
-8.00095 -0.499963 4.65072e-18
-7.99168 -0.499963 4.65072e-18
-7.9824 -0.499963 4.65072e-18
-7.97313 -0.499963 4.65072e-18
-7.96386 -0.499963 4.65072e-18
-7.95459 -0.499963 4.65072e-18
-7.94532 -0.499963 4.65072e-18
-7.93606 -0.499963 4.65072e-18
-7.92679 -0.499963 4.65072e-18
-7.91753 -0.499963 4.65072e-18
-7.90827 -0.499963 4.65072e-18
-7.89901 -0.499963 4.65072e-18
-7.88975 -0.499963 4.65072e-18
-7.88049 -0.499963 4.65072e-18
-7.87123 -0.499963 4.65072e-18
-7.86198 -0.499963 4.65072e-18
-7.85273 -0.499963 4.65072e-18
-7.84348 -0.499963 4.65072e-18
-7.83423 -0.499963 4.65072e-18
-7.82498 -0.499963 4.65072e-18
-7.81573 -0.499963 4.65072e-18
-7.80649 -0.499963 4.65072e-18
-7.79724 -0.499963 4.65072e-18
-7.788 -0.499963 4.65072e-18
-7.77876 -0.499963 4.65072e-18
-7.76952 -0.499963 4.65072e-18
-7.76028 -0.499963 4.65072e-18
-7.75105 -0.499963 4.65072e-18
-7.74181 -0.499963 4.65072e-18
-7.73258 -0.499963 4.65072e-18
-7.72335 -0.499963 4.65072e-18
-7.71412 -0.499963 4.65072e-18
-7.70489 -0.499963 4.65072e-18
-7.69566 -0.499963 4.65072e-18
-7.68643 -0.499963 4.65072e-18
-7.67721 -0.499963 4.65072e-18
-7.66798 -0.499963 4.65072e-18
-7.65876 -0.499963 4.65072e-18
-7.64954 -0.499963 4.65072e-18
-7.64032 -0.499963 4.65072e-18
-7.63111 -0.499963 4.65072e-18
-7.62189 -0.499963 4.65072e-18
-7.61267 -0.499963 4.65072e-18
-7.60346 -0.499963 4.65072e-18
-7.59425 -0.499963 4.65072e-18
-7.58504 -0.499963 4.65072e-18
-7.57583 -0.499963 4.65072e-18
-7.56662 -0.499963 4.65072e-18
-7.55742 -0.499963 4.65072e-18
-7.54821 -0.499963 4.65072e-18
-7.53901 -0.499963 4.65072e-18
-7.52981 -0.499963 4.65072e-18
-7.5206 -0.499963 4.65072e-18
-7.51141 -0.499963 4.65072e-18
-7.50221 -0.499963 4.65072e-18
-7.49301 -0.499963 4.65072e-18
-7.48382 -0.499963 4.65072e-18
-7.47462 -0.499963 4.65072e-18
-7.46543 -0.499963 4.65072e-18
-7.45624 -0.499963 4.65072e-18
-7.44705 -0.499963 4.65072e-18
-7.43786 -0.499963 4.65072e-18
-7.42868 -0.499963 4.65072e-18
-7.41949 -0.499963 4.65072e-18
-7.41031 -0.499963 4.65072e-18
-7.40112 -0.499963 4.65072e-18
-7.39194 -0.499963 4.65072e-18
-7.38276 -0.499963 4.65072e-18
-7.37358 -0.499963 4.65072e-18
-7.36441 -0.499963 4.65072e-18
-7.35523 -0.499963 4.65072e-18
-7.34606 -0.499963 4.65072e-18
-7.33688 -0.499963 4.65072e-18
-7.32771 -0.499963 4.65072e-18
-7.31854 -0.499963 4.65072e-18
-7.30937 -0.499963 4.65072e-18
-7.3002 -0.499963 4.65072e-18
-7.29104 -0.499963 4.65072e-18
-7.28187 -0.499963 4.65072e-18
-7.27271 -0.499963 4.65072e-18
-7.26355 -0.499963 4.65072e-18
-7.25438 -0.499963 4.65072e-18
-7.24522 -0.499963 4.65072e-18
-7.23607 -0.499963 4.65072e-18
-7.22691 -0.499963 4.65072e-18
-7.21775 -0.499963 4.65072e-18
-7.2086 -0.499963 4.65072e-18
-7.19945 -0.499963 4.65072e-18
-7.19029 -0.499963 4.65072e-18
-7.18114 -0.499963 4.65072e-18
-7.17199 -0.499963 4.65072e-18
-7.16285 -0.499963 4.65072e-18
-7.1537 -0.499963 4.65072e-18
-7.14455 -0.499963 4.65072e-18
-7.13541 -0.499963 4.65072e-18
-7.12627 -0.499963 4.65072e-18
-7.11713 -0.499963 4.65072e-18
-7.10798 -0.499963 4.65072e-18
-7.09885 -0.499963 4.65072e-18
-7.08971 -0.499963 4.65072e-18
-7.08057 -0.499963 4.65072e-18
-7.07144 -0.499963 4.65072e-18
-7.0623 -0.499963 4.65072e-18
-7.05317 -0.499963 4.65072e-18
-7.04404 -0.499963 4.65072e-18
-7.03491 -0.499963 4.65072e-18
-7.02578 -0.499963 4.65072e-18
-7.01665 -0.499963 4.65072e-18
-7.00753 -0.499963 4.65072e-18
-6.9984 -0.499963 4.65072e-18
-6.98928 -0.499963 4.65072e-18
-6.98016 -0.499963 4.65072e-18
-6.97103 -0.499963 4.65072e-18
-6.96191 -0.499963 4.65072e-18
-6.9528 -0.499963 4.65072e-18
-6.94368 -0.499963 4.65072e-18
-6.93456 -0.499963 4.65072e-18
-6.92545 -0.499963 4.65072e-18
-6.91633 -0.499963 4.65072e-18
-6.90722 -0.499963 4.65072e-18
-6.89811 -0.499963 4.65072e-18
-6.889 -0.499963 4.65072e-18
-6.87989 -0.499963 4.65072e-18
-6.87078 -0.499963 4.65072e-18
-6.86168 -0.499963 4.65072e-18
-6.85257 -0.499963 4.65072e-18
-6.84347 -0.499963 4.65072e-18
-6.83437 -0.499963 4.65072e-18
-6.82526 -0.499963 4.65072e-18
-6.81616 -0.499963 4.65072e-18
-6.80707 -0.499963 4.65072e-18
-6.79797 -0.499963 4.65072e-18
-6.78887 -0.499963 4.65072e-18
-6.77978 -0.499963 4.65072e-18
-6.77068 -0.499963 4.65072e-18
-6.76159 -0.499963 4.65072e-18
-6.7525 -0.499963 4.65072e-18
-6.74341 -0.499963 4.65072e-18
-6.73432 -0.499963 4.65072e-18
-6.72523 -0.499963 4.65072e-18
-6.71614 -0.499963 4.65072e-18
-6.70706 -0.499963 4.65072e-18
-6.69797 -0.499963 4.65072e-18
-6.68889 -0.499963 4.65072e-18
-6.67981 -0.499963 4.65072e-18
-6.67072 -0.499963 4.65072e-18
-6.66164 -0.499963 4.65072e-18
-6.65257 -0.499963 4.65072e-18
-6.64349 -0.499963 4.65072e-18
-6.63441 -0.499963 4.65072e-18
-6.62534 -0.499963 4.65072e-18
-6.61626 -0.499963 4.65072e-18
-6.60719 -0.499963 4.65072e-18
-6.59812 -0.499963 4.65072e-18
-6.58905 -0.499963 4.65072e-18
-6.57998 -0.499963 4.65072e-18
-6.57091 -0.499963 4.65072e-18
-6.56184 -0.499963 4.65072e-18
-6.55278 -0.499963 4.65072e-18
-6.54371 -0.499963 4.65072e-18
-6.53465 -0.499963 4.65072e-18
-6.52559 -0.499963 4.65072e-18
-6.51652 -0.499963 4.65072e-18
-6.50746 -0.499963 4.65072e-18
-6.49841 -0.499963 4.65072e-18
-6.48935 -0.499963 4.65072e-18
-6.48029 -0.499963 4.65072e-18
-6.47123 -0.499963 4.65072e-18
-6.46218 -0.499963 4.65072e-18
-6.45313 -0.499963 4.65072e-18
-6.44407 -0.499963 4.65072e-18
-6.43502 -0.499963 4.65072e-18
-6.42597 -0.499963 4.65072e-18
-6.41692 -0.499963 4.65072e-18
-6.40788 -0.499963 4.65072e-18
-6.39883 -0.499963 4.65072e-18
-6.38978 -0.499963 4.65072e-18
-6.38074 -0.499963 4.65072e-18
-6.3717 -0.499963 4.65072e-18
-6.36265 -0.499963 4.65072e-18
-6.35361 -0.499963 4.65072e-18
-6.34457 -0.499963 4.65072e-18
-6.33553 -0.499963 4.65072e-18
-6.3265 -0.499963 4.65072e-18
-6.31746 -0.499963 4.65072e-18
-6.30842 -0.499963 4.65072e-18
-6.29939 -0.499963 4.65072e-18
-6.29035 -0.499963 4.65072e-18
-6.28132 -0.499963 4.65072e-18
-6.27229 -0.499963 4.65072e-18
-6.26326 -0.499963 4.65072e-18
-6.25423 -0.499963 4.65072e-18
-6.2452 -0.499963 4.65072e-18
-6.23618 -0.499963 4.65072e-18
-6.22715 -0.499963 4.65072e-18
-6.21813 -0.499963 4.65072e-18
-6.2091 -0.499963 4.65072e-18
-6.20008 -0.499963 4.65072e-18
-6.19106 -0.499963 4.65072e-18
-6.18204 -0.499963 4.65072e-18
-6.17302 -0.499963 4.65072e-18
-6.164 -0.499963 4.65072e-18
-6.15498 -0.499963 4.65072e-18
-6.14596 -0.499963 4.65072e-18
-6.13695 -0.499963 4.65072e-18
-6.12793 -0.499963 4.65072e-18
-6.11892 -0.499963 4.65072e-18
-6.10991 -0.499963 4.65072e-18
-6.1009 -0.499963 4.65072e-18
-6.09189 -0.499963 4.65072e-18
-6.08288 -0.499963 4.65072e-18
-6.07387 -0.499963 4.65072e-18
-6.06486 -0.499963 4.65072e-18
-6.05586 -0.499963 4.65072e-18
-6.04685 -0.499963 4.65072e-18
-6.03785 -0.499963 4.65072e-18
-6.02885 -0.499963 4.65072e-18
-6.01984 -0.499963 4.65072e-18
-6.01084 -0.499963 4.65072e-18
-6.00184 -0.499963 4.65072e-18
-5.99285 -0.499963 4.65072e-18
-5.98385 -0.499963 4.65072e-18
-5.97485 -0.499963 4.65072e-18
-5.96585 -0.499963 4.65072e-18
-5.95686 -0.499963 4.65072e-18
-5.94787 -0.499963 4.65072e-18
-5.93887 -0.499963 4.65072e-18
-5.92988 -0.499963 4.65072e-18
-5.92089 -0.499963 4.65072e-18
-5.9119 -0.499963 4.65072e-18
-5.90291 -0.499963 4.65072e-18
-5.89393 -0.499963 4.65072e-18
-5.88494 -0.499963 4.65072e-18
-5.87595 -0.499963 4.65072e-18
-5.86697 -0.499963 4.65072e-18
-5.85798 -0.499963 4.65072e-18
-5.849 -0.499963 4.65072e-18
-5.84002 -0.499963 4.65072e-18
-5.83104 -0.499963 4.65072e-18
-5.82206 -0.499963 4.65072e-18
-5.81308 -0.499963 4.65072e-18
-5.8041 -0.499963 4.65072e-18
-5.79513 -0.499963 4.65072e-18
-5.78615 -0.499963 4.65072e-18
-5.77718 -0.499963 4.65072e-18
-5.7682 -0.499963 4.65072e-18
-5.75923 -0.499963 4.65072e-18
-5.75026 -0.499963 4.65072e-18
-5.74129 -0.499963 4.65072e-18
-5.73232 -0.499963 4.65072e-18
-5.72335 -0.499963 4.65072e-18
-5.71438 -0.499963 4.65072e-18
-5.70541 -0.499963 4.65072e-18
-5.69645 -0.499963 4.65072e-18
-5.68748 -0.499963 4.65072e-18
-5.67852 -0.499963 4.65072e-18
-5.66955 -0.499963 4.65072e-18
-5.66059 -0.499963 4.65072e-18
-5.65163 -0.499963 4.65072e-18
-5.64267 -0.499963 4.65072e-18
-5.63371 -0.499963 4.65072e-18
-5.62475 -0.499963 4.65072e-18
-5.61579 -0.499963 4.65072e-18
-5.60684 -0.499963 4.65072e-18
-5.59788 -0.499963 4.65072e-18
-5.58893 -0.499963 4.65072e-18
-5.57997 -0.499963 4.65072e-18
-5.57102 -0.499963 4.65072e-18
-5.56207 -0.499963 4.65072e-18
-5.55312 -0.499963 4.65072e-18
-5.54416 -0.499963 4.65072e-18
-5.53522 -0.499963 4.65072e-18
-5.52627 -0.499963 4.65072e-18
-5.51732 -0.499963 4.65072e-18
-5.50837 -0.499963 4.65072e-18
-5.49943 -0.499963 4.65072e-18
-5.49048 -0.499963 4.65072e-18
-5.48154 -0.499963 4.65072e-18
-5.4726 -0.499963 4.65072e-18
-5.46365 -0.499963 4.65072e-18
-5.45471 -0.499963 4.65072e-18
-5.44577 -0.499963 4.65072e-18
-5.43683 -0.499963 4.65072e-18
-5.4279 -0.499963 4.65072e-18
-5.41896 -0.499963 4.65072e-18
-5.41002 -0.499963 4.65072e-18
-5.40109 -0.499963 4.65072e-18
-5.39215 -0.499963 4.65072e-18
-5.38322 -0.499963 4.65072e-18
-5.37428 -0.499963 4.65072e-18
-5.36535 -0.499963 4.65072e-18
-5.35642 -0.499963 4.65072e-18
-5.34749 -0.499963 4.65072e-18
-5.33856 -0.499963 4.65072e-18
-5.32963 -0.499963 4.65072e-18
-5.3207 -0.499963 4.65072e-18
-5.31178 -0.499963 4.65072e-18
-5.30285 -0.499963 4.65072e-18
-5.29393 -0.499963 4.65072e-18
-5.285 -0.499963 4.65072e-18
-5.27608 -0.499963 4.65072e-18
-5.26716 -0.499963 4.65072e-18
-5.25824 -0.499963 4.65072e-18
-5.24931 -0.499963 4.65072e-18
-5.24039 -0.499963 4.65072e-18
-5.23148 -0.499963 4.65072e-18
-5.22256 -0.499963 4.65072e-18
-5.21364 -0.499963 4.65072e-18
-5.20472 -0.499963 4.65072e-18
-5.19581 -0.499963 4.65072e-18
-5.18689 -0.499963 4.65072e-18
-5.17798 -0.499963 4.65072e-18
-5.16907 -0.499963 4.65072e-18
-5.16015 -0.499963 4.65072e-18
-5.15124 -0.499963 4.65072e-18
-5.14233 -0.499963 4.65072e-18
-5.13342 -0.499963 4.65072e-18
-5.12451 -0.499963 4.65072e-18
-5.11561 -0.499963 4.65072e-18
-5.1067 -0.499963 4.65072e-18
-5.09779 -0.499963 4.65072e-18
-5.08889 -0.499963 4.65072e-18
-5.07998 -0.499963 4.65072e-18
-5.07108 -0.499963 4.65072e-18
-5.06218 -0.499963 4.65072e-18
-5.05327 -0.499963 4.65072e-18
-5.04437 -0.499963 4.65072e-18
-5.03547 -0.499963 4.65072e-18
-5.02657 -0.499963 4.65072e-18
-5.01767 -0.499963 4.65072e-18
-5.00877 -0.499963 4.65072e-18
-4.99988 -0.499963 4.65072e-18
-4.99098 -0.499963 4.65072e-18
-4.98209 -0.499963 4.65072e-18
-4.97319 -0.499963 4.65072e-18
-4.9643 -0.499963 4.65072e-18
-4.9554 -0.499963 4.65072e-18
-4.94651 -0.499963 4.65072e-18
-4.93762 -0.499963 4.65072e-18
-4.92873 -0.499963 4.65072e-18
-4.91984 -0.499963 4.65072e-18
-4.91095 -0.499963 4.65072e-18
-4.90206 -0.499963 4.65072e-18
-4.89317 -0.499963 4.65072e-18
-4.88429 -0.499963 4.65072e-18
-4.8754 -0.499963 4.65072e-18
-4.86651 -0.499963 4.65072e-18
-4.85763 -0.499963 4.65072e-18
-4.84875 -0.499963 4.65072e-18
-4.83986 -0.499963 4.65072e-18
-4.83098 -0.499963 4.65072e-18
-4.8221 -0.499963 4.65072e-18
-4.81322 -0.499963 4.65072e-18
-4.80434 -0.499963 4.65072e-18
-4.79546 -0.499963 4.65072e-18
-4.78658 -0.499963 4.65072e-18
-4.77771 -0.499963 4.65072e-18
-4.76883 -0.499963 4.65072e-18
-4.75995 -0.499963 4.65072e-18
-4.75108 -0.499963 4.65072e-18
-4.7422 -0.499963 4.65072e-18
-4.73333 -0.499963 4.65072e-18
-4.72446 -0.499963 4.65072e-18
-4.71558 -0.499963 4.65072e-18
-4.70671 -0.499963 4.65072e-18
-4.69784 -0.499963 4.65072e-18
-4.68897 -0.499963 4.65072e-18
-4.6801 -0.499963 4.65072e-18
-4.67123 -0.499963 4.65072e-18
-4.66237 -0.499963 4.65072e-18
-4.6535 -0.499963 4.65072e-18
-4.64463 -0.499963 4.65072e-18
-4.63577 -0.499963 4.65072e-18
-4.6269 -0.499963 4.65072e-18
-4.61804 -0.499963 4.65072e-18
-4.60918 -0.499963 4.65072e-18
-4.60031 -0.499963 4.65072e-18
-4.59145 -0.499963 4.65072e-18
-4.58259 -0.499963 4.65072e-18
-4.57373 -0.499963 4.65072e-18
-4.56487 -0.499963 4.65072e-18
-4.55601 -0.499963 4.65072e-18
-4.54716 -0.499963 4.65072e-18
-4.5383 -0.499963 4.65072e-18
-4.52944 -0.499963 4.65072e-18
-4.52059 -0.499963 4.65072e-18
-4.51173 -0.499963 4.65072e-18
-4.50288 -0.499963 4.65072e-18
-4.49402 -0.499963 4.65072e-18
-4.48517 -0.499963 4.65072e-18
-4.47632 -0.499963 4.65072e-18
-4.46747 -0.499963 4.65072e-18
-4.45862 -0.499963 4.65072e-18
-4.44977 -0.499963 4.65072e-18
-4.44092 -0.499963 4.65072e-18
-4.43207 -0.499963 4.65072e-18
-4.42322 -0.499963 4.65072e-18
-4.41437 -0.499963 4.65072e-18
-4.40553 -0.499963 4.65072e-18
-4.39668 -0.499963 4.65072e-18
-4.38783 -0.499963 4.65072e-18
-4.37899 -0.499963 4.65072e-18
-4.37015 -0.499963 4.65072e-18
-4.3613 -0.499963 4.65072e-18
-4.35246 -0.499963 4.65072e-18
-4.34362 -0.499963 4.65072e-18
-4.33478 -0.499963 4.65072e-18
-4.32594 -0.499963 4.65072e-18
-4.3171 -0.499963 4.65072e-18
-4.30826 -0.499963 4.65072e-18
-4.29942 -0.499963 4.65072e-18
-4.29058 -0.499963 4.65072e-18
-4.28175 -0.499963 4.65072e-18
-4.27291 -0.499963 4.65072e-18
-4.26407 -0.499963 4.65072e-18
-4.25524 -0.499963 4.65072e-18
-4.2464 -0.499963 4.65072e-18
-4.23757 -0.499963 4.65072e-18
-4.22874 -0.499963 4.65072e-18
-4.21991 -0.499963 4.65072e-18
-4.21107 -0.499963 4.65072e-18
-4.20224 -0.499963 4.65072e-18
-4.19341 -0.499963 4.65072e-18
-4.18458 -0.499963 4.65072e-18
-4.17575 -0.499963 4.65072e-18
-4.16693 -0.499963 4.65072e-18
-4.1581 -0.499963 4.65072e-18
-4.14927 -0.499963 4.65072e-18
-4.14045 -0.499963 4.65072e-18
-4.13162 -0.499963 4.65072e-18
-4.12279 -0.499963 4.65072e-18
-4.11397 -0.499963 4.65072e-18
-4.10515 -0.499963 4.65072e-18
-4.09632 -0.499963 4.65072e-18
-4.0875 -0.499963 4.65072e-18
-4.07868 -0.499963 4.65072e-18
-4.06986 -0.499963 4.65072e-18
-4.06104 -0.499963 4.65072e-18
-4.05222 -0.499963 4.65072e-18
-4.0434 -0.499963 4.65072e-18
-4.03458 -0.499963 4.65072e-18
-4.02576 -0.499963 4.65072e-18
-4.01695 -0.499963 4.65072e-18
-4.00813 -0.499963 4.65072e-18
-3.99931 -0.499963 4.65072e-18
-3.9905 -0.499963 4.65072e-18
-3.98168 -0.499963 4.65072e-18
-3.97287 -0.499963 4.65072e-18
-3.96405 -0.499963 4.65072e-18
-3.95524 -0.499963 4.65072e-18
-3.94643 -0.499963 4.65072e-18
-3.93762 -0.499963 4.65072e-18
-3.92881 -0.499963 4.65072e-18
-3.92 -0.499963 4.65072e-18
-3.91119 -0.499963 4.65072e-18
-3.90238 -0.499963 4.65072e-18
-3.89357 -0.499963 4.65072e-18
-3.88476 -0.499963 4.65072e-18
-3.87595 -0.499963 4.65072e-18
-3.86715 -0.499963 4.65072e-18
-3.85834 -0.499963 4.65072e-18
-3.84953 -0.499963 4.65072e-18
-3.84073 -0.499963 4.65072e-18
-3.83192 -0.499963 4.65072e-18
-3.82312 -0.499963 4.65072e-18
-3.81432 -0.499963 4.65072e-18
-3.80551 -0.499963 4.65072e-18
-3.79671 -0.499963 4.65072e-18
-3.78791 -0.499963 4.65072e-18
-3.77911 -0.499963 4.65072e-18
-3.77031 -0.499963 4.65072e-18
-3.76151 -0.499963 4.65072e-18
-3.75271 -0.499963 4.65072e-18
-3.74391 -0.499963 4.65072e-18
-3.73511 -0.499963 4.65072e-18
-3.72632 -0.499963 4.65072e-18
-3.71752 -0.499963 4.65072e-18
-3.70872 -0.499963 4.65072e-18
-3.69993 -0.499963 4.65072e-18
-3.69113 -0.499963 4.65072e-18
-3.68234 -0.499963 4.65072e-18
-3.67355 -0.499963 4.65072e-18
-3.66475 -0.499963 4.65072e-18
-3.65596 -0.499963 4.65072e-18
-3.64717 -0.499963 4.65072e-18
-3.63838 -0.499963 4.65072e-18
-3.62958 -0.499963 4.65072e-18
-3.62079 -0.499963 4.65072e-18
-3.612 -0.499963 4.65072e-18
-3.60321 -0.499963 4.65072e-18
-3.59443 -0.499963 4.65072e-18
-3.58564 -0.499963 4.65072e-18
-3.57685 -0.499963 4.65072e-18
-3.56806 -0.499963 4.65072e-18
-3.55928 -0.499963 4.65072e-18
-3.55049 -0.499963 4.65072e-18
-3.5417 -0.499963 4.65072e-18
-3.53292 -0.499963 4.65072e-18
-3.52413 -0.499963 4.65072e-18
-3.51535 -0.499963 4.65072e-18
-3.50657 -0.499963 4.65072e-18
-3.49778 -0.499963 4.65072e-18
-3.489 -0.499963 4.65072e-18
-3.48022 -0.499963 4.65072e-18
-3.47144 -0.499963 4.65072e-18
-3.46266 -0.499963 4.65072e-18
-3.45388 -0.499963 4.65072e-18
-3.4451 -0.499963 4.65072e-18
-3.43632 -0.499963 4.65072e-18
-3.42754 -0.499963 4.65072e-18
-3.41876 -0.499963 4.65072e-18
-3.40999 -0.499963 4.65072e-18
-3.40121 -0.499963 4.65072e-18
-3.39243 -0.499963 4.65072e-18
-3.38366 -0.499963 4.65072e-18
-3.37488 -0.499963 4.65072e-18
-3.36611 -0.499963 4.65072e-18
-3.35733 -0.499963 4.65072e-18
-3.34856 -0.499963 4.65072e-18
-3.33979 -0.499963 4.65072e-18
-3.33101 -0.499963 4.65072e-18
-3.32224 -0.499963 4.65072e-18
-3.31347 -0.499963 4.65072e-18
-3.3047 -0.499963 4.65072e-18
-3.29593 -0.499963 4.65072e-18
-3.28716 -0.499963 4.65072e-18
-3.27839 -0.499963 4.65072e-18
-3.26962 -0.499963 4.65072e-18
-3.26085 -0.499963 4.65072e-18
-3.25208 -0.499963 4.65072e-18
-3.24331 -0.499963 4.65072e-18
-3.23455 -0.499963 4.65072e-18
-3.22578 -0.499963 4.65072e-18
-3.21701 -0.499963 4.65072e-18
-3.20825 -0.499963 4.65072e-18
-3.19948 -0.499963 4.65072e-18
-3.19072 -0.499963 4.65072e-18
-3.18195 -0.499963 4.65072e-18
-3.17319 -0.499963 4.65072e-18
-3.16442 -0.499963 4.65072e-18
-3.15566 -0.499963 4.65072e-18
-3.1469 -0.499963 4.65072e-18
-3.13814 -0.499963 4.65072e-18
-3.12938 -0.499963 4.65072e-18
-3.12062 -0.499963 4.65072e-18
-3.11186 -0.499963 4.65072e-18
-3.1031 -0.499963 4.65072e-18
-3.09434 -0.499963 4.65072e-18
-3.08558 -0.499963 4.65072e-18
-3.07682 -0.499963 4.65072e-18
-3.06806 -0.499963 4.65072e-18
-3.0593 -0.499963 4.65072e-18
-3.05055 -0.499963 4.65072e-18
-3.04179 -0.499963 4.65072e-18
-3.03303 -0.499963 4.65072e-18
-3.02428 -0.499963 4.65072e-18
-3.01552 -0.499963 4.65072e-18
-3.00677 -0.499963 4.65072e-18
-2.99801 -0.499963 4.65072e-18
-2.98926 -0.499963 4.65072e-18
-2.9805 -0.499963 4.65072e-18
-2.97175 -0.499963 4.65072e-18
-2.963 -0.499963 4.65072e-18
-2.95425 -0.499963 4.65072e-18
-2.9455 -0.499963 4.65072e-18
-2.93674 -0.499963 4.65072e-18
-2.92799 -0.499963 4.65072e-18
-2.91924 -0.499963 4.65072e-18
-2.91049 -0.499963 4.65072e-18
-2.90174 -0.499963 4.65072e-18
-2.89299 -0.499963 4.65072e-18
-2.88425 -0.499963 4.65072e-18
-2.8755 -0.499963 4.65072e-18
-2.86675 -0.499963 4.65072e-18
-2.858 -0.499963 4.65072e-18
-2.84926 -0.499963 4.65072e-18
-2.84051 -0.499963 4.65072e-18
-2.83176 -0.499963 4.65072e-18
-2.82302 -0.499963 4.65072e-18
-2.81427 -0.499963 4.65072e-18
-2.80553 -0.499963 4.65072e-18
-2.79678 -0.499963 4.65072e-18
-2.78804 -0.499963 4.65072e-18
-2.7793 -0.499963 4.65072e-18
-2.77055 -0.499963 4.65072e-18
-2.76181 -0.499963 4.65072e-18
-2.75307 -0.499963 4.65072e-18
-2.74433 -0.499963 4.65072e-18
-2.73559 -0.499963 4.65072e-18
-2.72685 -0.499963 4.65072e-18
-2.71811 -0.499963 4.65072e-18
-2.70937 -0.499963 4.65072e-18
-2.70063 -0.499963 4.65072e-18
-2.69189 -0.499963 4.65072e-18
-2.68315 -0.499963 4.65072e-18
-2.67441 -0.499963 4.65072e-18
-2.66567 -0.499963 4.65072e-18
-2.65693 -0.499963 4.65072e-18
-2.6482 -0.499963 4.65072e-18
-2.63946 -0.499963 4.65072e-18
-2.63072 -0.499963 4.65072e-18
-2.62199 -0.499963 4.65072e-18
-2.61325 -0.499963 4.65072e-18
-2.60452 -0.499963 4.65072e-18
-2.59578 -0.499963 4.65072e-18
-2.58705 -0.499963 4.65072e-18
-2.57831 -0.499963 4.65072e-18
-2.56958 -0.499963 4.65072e-18
-2.56085 -0.499963 4.65072e-18
-2.55211 -0.499963 4.65072e-18
-2.54338 -0.499963 4.65072e-18
-2.53465 -0.499963 4.65072e-18
-2.52592 -0.499963 4.65072e-18
-2.51719 -0.499963 4.65072e-18
-2.50845 -0.499963 4.65072e-18
-2.49972 -0.499963 4.65072e-18
-2.49099 -0.499963 4.65072e-18
-2.48226 -0.499963 4.65072e-18
-2.47353 -0.499963 4.65072e-18
-2.46481 -0.499963 4.65072e-18
-2.45608 -0.499963 4.65072e-18
-2.44735 -0.499963 4.65072e-18
-2.43862 -0.499963 4.65072e-18
-2.42989 -0.499963 4.65072e-18
-2.42117 -0.499963 4.65072e-18
-2.41244 -0.499963 4.65072e-18
-2.40371 -0.499963 4.65072e-18
-2.39499 -0.499963 4.65072e-18
-2.38626 -0.499963 4.65072e-18
-2.37753 -0.499963 4.65072e-18
-2.36881 -0.499963 4.65072e-18
-2.36008 -0.499963 4.65072e-18
-2.35136 -0.499963 4.65072e-18
-2.34264 -0.499963 4.65072e-18
-2.33391 -0.499963 4.65072e-18
-2.32519 -0.499963 4.65072e-18
-2.31647 -0.499963 4.65072e-18
-2.30774 -0.499963 4.65072e-18
-2.29902 -0.499963 4.65072e-18
-2.2903 -0.499963 4.65072e-18
-2.28158 -0.499963 4.65072e-18
-2.27286 -0.499963 4.65072e-18
-2.26414 -0.499963 4.65072e-18
-2.25542 -0.499963 4.65072e-18
-2.24669 -0.499963 4.65072e-18
-2.23798 -0.499963 4.65072e-18
-2.22926 -0.499963 4.65072e-18
-2.22054 -0.499963 4.65072e-18
-2.21182 -0.499963 4.65072e-18
-2.2031 -0.499963 4.65072e-18
-2.19438 -0.499963 4.65072e-18
-2.18566 -0.499963 4.65072e-18
-2.17695 -0.499963 4.65072e-18
-2.16823 -0.499963 4.65072e-18
-2.15951 -0.499963 4.65072e-18
-2.15079 -0.499963 4.65072e-18
-2.14208 -0.499963 4.65072e-18
-2.13336 -0.499963 4.65072e-18
-2.12465 -0.499963 4.65072e-18
-2.11593 -0.499963 4.65072e-18
-2.10722 -0.499963 4.65072e-18
-2.0985 -0.499963 4.65072e-18
-2.08979 -0.499963 4.65072e-18
-2.08107 -0.499963 4.65072e-18
-2.07236 -0.499963 4.65072e-18
-2.06365 -0.499963 4.65072e-18
-2.05493 -0.499963 4.65072e-18
-2.04622 -0.499963 4.65072e-18
-2.03751 -0.499963 4.65072e-18
-2.0288 -0.499963 4.65072e-18
-2.02008 -0.499963 4.65072e-18
-2.01137 -0.499963 4.65072e-18
-2.00266 -0.499963 4.65072e-18
-1.99395 -0.499963 4.65072e-18
-1.98524 -0.499963 4.65072e-18
-1.97653 -0.499963 4.65072e-18
-1.96782 -0.499963 4.65072e-18
-1.95911 -0.499963 4.65072e-18
-1.9504 -0.499963 4.65072e-18
-1.94169 -0.499963 4.65072e-18
-1.93298 -0.499963 4.65072e-18
-1.92427 -0.499963 4.65072e-18
-1.91556 -0.499963 4.65072e-18
-1.90686 -0.499963 4.65072e-18
-1.89815 -0.499963 4.65072e-18
-1.88944 -0.499963 4.65072e-18
-1.88073 -0.499963 4.65072e-18
-1.87203 -0.499963 4.65072e-18
-1.86332 -0.499963 4.65072e-18
-1.85461 -0.499963 4.65072e-18
-1.84591 -0.499963 4.65072e-18
-1.8372 -0.499963 4.65072e-18
-1.8285 -0.499963 4.65072e-18
-1.81979 -0.499963 4.65072e-18
-1.81108 -0.499963 4.65072e-18
-1.80238 -0.499963 4.65072e-18
-1.79368 -0.499963 4.65072e-18
-1.78497 -0.499963 4.65072e-18
-1.77627 -0.499963 4.65072e-18
-1.76756 -0.499963 4.65072e-18
-1.75886 -0.499963 4.65072e-18
-1.75016 -0.499963 4.65072e-18
-1.74145 -0.499963 4.65072e-18
-1.73275 -0.499963 4.65072e-18
-1.72405 -0.499963 4.65072e-18
-1.71535 -0.499963 4.65072e-18
-1.70665 -0.499963 4.65072e-18
-1.69794 -0.499963 4.65072e-18
-1.68924 -0.499963 4.65072e-18
-1.68054 -0.499963 4.65072e-18
-1.67184 -0.499963 4.65072e-18
-1.66314 -0.499963 4.65072e-18
-1.65444 -0.499963 4.65072e-18
-1.64574 -0.499963 4.65072e-18
-1.63704 -0.499963 4.65072e-18
-1.62834 -0.499963 4.65072e-18
-1.61964 -0.499963 4.65072e-18
-1.61094 -0.499963 4.65072e-18
-1.60224 -0.499963 4.65072e-18
-1.59354 -0.499963 4.65072e-18
-1.58484 -0.499963 4.65072e-18
-1.57615 -0.499963 4.65072e-18
-1.56745 -0.499963 4.65072e-18
-1.55875 -0.499963 4.65072e-18
-1.55005 -0.499963 4.65072e-18
-1.54136 -0.499963 4.65072e-18
-1.53266 -0.499963 4.65072e-18
-1.52396 -0.499963 4.65072e-18
-1.51527 -0.499963 4.65072e-18
-1.50657 -0.499963 4.65072e-18
-1.49787 -0.499963 4.65072e-18
-1.48918 -0.499963 4.65072e-18
-1.48048 -0.499963 4.65072e-18
-1.47179 -0.499963 4.65072e-18
-1.46309 -0.499963 4.65072e-18
-1.4544 -0.499963 4.65072e-18
-1.4457 -0.499963 4.65072e-18
-1.43701 -0.499963 4.65072e-18
-1.42831 -0.499963 4.65072e-18
-1.41962 -0.499963 4.65072e-18
-1.41092 -0.499963 4.65072e-18
-1.40223 -0.499963 4.65072e-18
-1.39354 -0.499963 4.65072e-18
-1.38484 -0.499963 4.65072e-18
-1.37615 -0.499963 4.65072e-18
-1.36746 -0.499963 4.65072e-18
-1.35876 -0.499963 4.65072e-18
-1.35007 -0.499963 4.65072e-18
-1.34138 -0.499963 4.65072e-18
-1.33269 -0.499963 4.65072e-18
-1.32399 -0.499963 4.65072e-18
-1.3153 -0.499963 4.65072e-18
-1.30661 -0.499963 4.65072e-18
-1.29792 -0.499963 4.65072e-18
-1.28923 -0.499963 4.65072e-18
-1.28054 -0.499963 4.65072e-18
-1.27185 -0.499963 4.65072e-18
-1.26316 -0.499963 4.65072e-18
-1.25447 -0.499963 4.65072e-18
-1.24578 -0.499963 4.65072e-18
-1.23709 -0.499963 4.65072e-18
-1.2284 -0.499963 4.65072e-18
-1.21971 -0.499963 4.65072e-18
-1.21102 -0.499963 4.65072e-18
-1.20233 -0.499963 4.65072e-18
-1.19364 -0.499963 4.65072e-18
-1.18495 -0.499963 4.65072e-18
-1.17626 -0.499963 4.65072e-18
-1.16757 -0.499963 4.65072e-18
-1.15888 -0.499963 4.65072e-18
-1.15019 -0.499963 4.65072e-18
-1.14151 -0.499963 4.65072e-18
-1.13282 -0.499963 4.65072e-18
-1.12413 -0.499963 4.65072e-18
-1.11544 -0.499963 4.65072e-18
-1.10676 -0.499963 4.65072e-18
-1.09807 -0.499963 4.65072e-18
-1.08938 -0.499963 4.65072e-18
-1.08069 -0.499963 4.65072e-18
-1.07201 -0.499963 4.65072e-18
-1.06332 -0.499963 4.65072e-18
-1.05463 -0.499963 4.65072e-18
-1.04595 -0.499963 4.65072e-18
-1.03726 -0.499963 4.65072e-18
-1.02858 -0.499963 4.65072e-18
-1.01989 -0.499963 4.65072e-18
-1.0112 -0.499963 4.65072e-18
-1.00252 -0.499963 4.65072e-18
-0.993833 -0.499963 4.65072e-18
-0.985148 -0.499963 4.65072e-18
-0.976463 -0.499963 4.65072e-18
-0.967778 -0.499963 4.65072e-18
-0.959093 -0.499963 4.65072e-18
-0.950408 -0.499963 4.65072e-18
-0.941724 -0.499963 4.65072e-18
-0.933039 -0.499963 4.65072e-18
-0.924355 -0.499963 4.65072e-18
-0.915671 -0.499963 4.65072e-18
-0.906987 -0.499963 4.65072e-18
-0.898303 -0.499963 4.65072e-18
-0.889619 -0.499963 4.65072e-18
-0.880936 -0.499963 4.65072e-18
-0.872252 -0.499963 4.65072e-18
-0.863569 -0.499963 4.65072e-18
-0.854886 -0.499963 4.65072e-18
-0.846202 -0.499963 4.65072e-18
-0.837519 -0.499963 4.65072e-18
-0.828837 -0.499963 4.65072e-18
-0.820154 -0.499963 4.65072e-18
-0.811471 -0.499963 4.65072e-18
-0.802789 -0.499963 4.65072e-18
-0.794106 -0.499963 4.65072e-18
-0.785424 -0.499963 4.65072e-18
-0.776742 -0.499963 4.65072e-18
-0.76806 -0.499963 4.65072e-18
-0.759378 -0.499963 4.65072e-18
-0.750696 -0.499963 4.65072e-18
-0.742014 -0.499963 4.65072e-18
-0.733333 -0.499963 4.65072e-18
-0.724651 -0.499963 4.65072e-18
-0.71597 -0.499963 4.65072e-18
-0.707289 -0.499963 4.65072e-18
-0.698608 -0.499963 4.65072e-18
-0.689927 -0.499963 4.65072e-18
-0.681246 -0.499963 4.65072e-18
-0.672565 -0.499963 4.65072e-18
-0.663884 -0.499963 4.65072e-18
-0.655203 -0.499963 4.65072e-18
-0.646523 -0.499963 4.65072e-18
-0.637842 -0.499963 4.65072e-18
-0.629162 -0.499963 4.65072e-18
-0.620482 -0.499963 4.65072e-18
-0.611801 -0.499963 4.65072e-18
-0.603121 -0.499963 4.65072e-18
-0.594441 -0.499963 4.65072e-18
-0.585761 -0.499963 4.65072e-18
-0.577081 -0.499963 4.65072e-18
-0.568402 -0.499963 4.65072e-18
-0.559722 -0.499963 4.65072e-18
-0.551042 -0.499963 4.65072e-18
-0.542363 -0.499963 4.65072e-18
-0.533684 -0.499963 4.65072e-18
-0.525004 -0.499963 4.65072e-18
-0.516325 -0.499963 4.65072e-18
-0.507646 -0.499963 4.65072e-18
-0.498967 -0.499963 4.65072e-18
-0.490288 -0.499963 4.65072e-18
-0.481609 -0.499963 4.65072e-18
-0.47293 -0.499963 4.65072e-18
-0.464251 -0.499963 4.65072e-18
-0.455572 -0.499963 4.65072e-18
-0.446893 -0.499963 4.65072e-18
-0.438215 -0.499963 4.65072e-18
-0.429536 -0.499963 4.65072e-18
-0.420858 -0.499963 4.65072e-18
-0.412179 -0.499963 4.65072e-18
-0.403501 -0.499963 4.65072e-18
-0.394822 -0.499963 4.65072e-18
-0.386144 -0.499963 4.65072e-18
-0.377466 -0.499963 4.65072e-18
-0.368788 -0.499963 4.65072e-18
-0.36011 -0.499963 4.65072e-18
-0.351432 -0.499963 4.65072e-18
-0.342754 -0.499963 4.65072e-18
-0.334076 -0.499963 4.65072e-18
-0.325398 -0.499963 4.65072e-18
-0.31672 -0.499963 4.65072e-18
-0.308042 -0.499963 4.65072e-18
-0.299364 -0.499963 4.65072e-18
-0.290687 -0.499963 4.65072e-18
-0.282009 -0.499963 4.65072e-18
-0.273331 -0.499963 4.65072e-18
-0.264654 -0.499963 4.65072e-18
-0.255976 -0.499963 4.65072e-18
-0.247299 -0.499963 4.65072e-18
-0.238621 -0.499963 4.65072e-18
-0.229944 -0.499963 4.65072e-18
-0.221266 -0.499963 4.65072e-18
-0.212589 -0.499963 4.65072e-18
-0.203912 -0.499963 4.65072e-18
-0.195234 -0.499963 4.65072e-18
-0.186557 -0.499963 4.65072e-18
-0.17788 -0.499963 4.65072e-18
-0.169203 -0.499963 4.65072e-18
-0.160525 -0.499963 4.65072e-18
-0.151848 -0.499963 4.65072e-18
-0.143171 -0.499963 4.65072e-18
-0.134494 -0.499963 4.65072e-18
-0.125817 -0.499963 4.65072e-18
-0.11714 -0.499963 4.65072e-18
-0.108463 -0.499963 4.65072e-18
-0.0997855 -0.499963 4.65072e-18
-0.0911085 -0.499963 4.65072e-18
-0.0824315 -0.499963 4.65072e-18
-0.0737544 -0.499963 4.65072e-18
-0.0650774 -0.499963 4.65072e-18
-0.0564004 -0.499963 4.65072e-18
-0.0477234 -0.499963 4.65072e-18
-0.0390464 -0.499963 4.65072e-18
-0.0303694 -0.499963 4.65072e-18
-0.0216924 -0.499963 4.65072e-18
-0.0130155 -0.499963 4.65072e-18
-0.00433849 -0.499963 4.65072e-18
0.00433849 -0.499963 4.65072e-18
0.0130155 -0.499963 4.65072e-18
0.0216924 -0.499963 4.65072e-18
0.0303694 -0.499963 4.65072e-18
0.0390464 -0.499963 4.65072e-18
0.0477234 -0.499963 4.65072e-18
0.0564004 -0.499963 4.65072e-18
0.0650774 -0.499963 4.65072e-18
0.0737544 -0.499963 4.65072e-18
0.0824315 -0.499963 4.65072e-18
0.0911085 -0.499963 4.65072e-18
0.0997855 -0.499963 4.65072e-18
0.108463 -0.499963 4.65072e-18
0.11714 -0.499963 4.65072e-18
0.125817 -0.499963 4.65072e-18
0.134494 -0.499963 4.65072e-18
0.143171 -0.499963 4.65072e-18
0.151848 -0.499963 4.65072e-18
0.160525 -0.499963 4.65072e-18
0.169203 -0.499963 4.65072e-18
0.17788 -0.499963 4.65072e-18
0.186557 -0.499963 4.65072e-18
0.195234 -0.499963 4.65072e-18
0.203912 -0.499963 4.65072e-18
0.212589 -0.499963 4.65072e-18
0.221266 -0.499963 4.65072e-18
0.229944 -0.499963 4.65072e-18
0.238621 -0.499963 4.65072e-18
0.247299 -0.499963 4.65072e-18
0.255976 -0.499963 4.65072e-18
0.264654 -0.499963 4.65072e-18
0.273331 -0.499963 4.65072e-18
0.282009 -0.499963 4.65072e-18
0.290687 -0.499963 4.65072e-18
0.299364 -0.499963 4.65072e-18
0.308042 -0.499963 4.65072e-18
0.31672 -0.499963 4.65072e-18
0.325398 -0.499963 4.65072e-18
0.334076 -0.499963 4.65072e-18
0.342754 -0.499963 4.65072e-18
0.351432 -0.499963 4.65072e-18
0.36011 -0.499963 4.65072e-18
0.368788 -0.499963 4.65072e-18
0.377466 -0.499963 4.65072e-18
0.386144 -0.499963 4.65072e-18
0.394822 -0.499963 4.65072e-18
0.403501 -0.499963 4.65072e-18
0.412179 -0.499963 4.65072e-18
0.420858 -0.499963 4.65072e-18
0.429536 -0.499963 4.65072e-18
0.438215 -0.499963 4.65072e-18
0.446893 -0.499963 4.65072e-18
0.455572 -0.499963 4.65072e-18
0.464251 -0.499963 4.65072e-18
0.47293 -0.499963 4.65072e-18
0.481609 -0.499963 4.65072e-18
0.490288 -0.499963 4.65072e-18
0.498967 -0.499963 4.65072e-18
0.507646 -0.499963 4.65072e-18
0.516325 -0.499963 4.65072e-18
0.525004 -0.499963 4.65072e-18
0.533684 -0.499963 4.65072e-18
0.542363 -0.499963 4.65072e-18
0.551042 -0.499963 4.65072e-18
0.559722 -0.499963 4.65072e-18
0.568402 -0.499963 4.65072e-18
0.577081 -0.499963 4.65072e-18
0.585761 -0.499963 4.65072e-18
0.594441 -0.499963 4.65072e-18
0.603121 -0.499963 4.65072e-18
0.611801 -0.499963 4.65072e-18
0.620482 -0.499963 4.65072e-18
0.629162 -0.499963 4.65072e-18
0.637842 -0.499963 4.65072e-18
0.646523 -0.499963 4.65072e-18
0.655203 -0.499963 4.65072e-18
0.663884 -0.499963 4.65072e-18
0.672565 -0.499963 4.65072e-18
0.681246 -0.499963 4.65072e-18
0.689927 -0.499963 4.65072e-18
0.698608 -0.499963 4.65072e-18
0.707289 -0.499963 4.65072e-18
0.71597 -0.499963 4.65072e-18
0.724651 -0.499963 4.65072e-18
0.733333 -0.499963 4.65072e-18
0.742014 -0.499963 4.65072e-18
0.750696 -0.499963 4.65072e-18
0.759378 -0.499963 4.65072e-18
0.76806 -0.499963 4.65072e-18
0.776742 -0.499963 4.65072e-18
0.785424 -0.499963 4.65072e-18
0.794106 -0.499963 4.65072e-18
0.802789 -0.499963 4.65072e-18
0.811471 -0.499963 4.65072e-18
0.820154 -0.499963 4.65072e-18
0.828837 -0.499963 4.65072e-18
0.837519 -0.499963 4.65072e-18
0.846202 -0.499963 4.65072e-18
0.854886 -0.499963 4.65072e-18
0.863569 -0.499963 4.65072e-18
0.872252 -0.499963 4.65072e-18
0.880936 -0.499963 4.65072e-18
0.889619 -0.499963 4.65072e-18
0.898303 -0.499963 4.65072e-18
0.906987 -0.499963 4.65072e-18
0.915671 -0.499963 4.65072e-18
0.924355 -0.499963 4.65072e-18
0.933039 -0.499963 4.65072e-18
0.941724 -0.499963 4.65072e-18
0.950408 -0.499963 4.65072e-18
0.959093 -0.499963 4.65072e-18
0.967778 -0.499963 4.65072e-18
0.976463 -0.499963 4.65072e-18
0.985148 -0.499963 4.65072e-18
0.993833 -0.499963 4.65072e-18
1.00252 -0.499963 4.65072e-18
1.0112 -0.499963 4.65072e-18
1.01989 -0.499963 4.65072e-18
1.02858 -0.499963 4.65072e-18
1.03726 -0.499963 4.65072e-18
1.04595 -0.499963 4.65072e-18
1.05463 -0.499963 4.65072e-18
1.06332 -0.499963 4.65072e-18
1.07201 -0.499963 4.65072e-18
1.08069 -0.499963 4.65072e-18
1.08938 -0.499963 4.65072e-18
1.09807 -0.499963 4.65072e-18
1.10676 -0.499963 4.65072e-18
1.11544 -0.499963 4.65072e-18
1.12413 -0.499963 4.65072e-18
1.13282 -0.499963 4.65072e-18
1.14151 -0.499963 4.65072e-18
1.15019 -0.499963 4.65072e-18
1.15888 -0.499963 4.65072e-18
1.16757 -0.499963 4.65072e-18
1.17626 -0.499963 4.65072e-18
1.18495 -0.499963 4.65072e-18
1.19364 -0.499963 4.65072e-18
1.20233 -0.499963 4.65072e-18
1.21102 -0.499963 4.65072e-18
1.21971 -0.499963 4.65072e-18
1.2284 -0.499963 4.65072e-18
1.23709 -0.499963 4.65072e-18
1.24578 -0.499963 4.65072e-18
1.25447 -0.499963 4.65072e-18
1.26316 -0.499963 4.65072e-18
1.27185 -0.499963 4.65072e-18
1.28054 -0.499963 4.65072e-18
1.28923 -0.499963 4.65072e-18
1.29792 -0.499963 4.65072e-18
1.30661 -0.499963 4.65072e-18
1.3153 -0.499963 4.65072e-18
1.32399 -0.499963 4.65072e-18
1.33269 -0.499963 4.65072e-18
1.34138 -0.499963 4.65072e-18
1.35007 -0.499963 4.65072e-18
1.35876 -0.499963 4.65072e-18
1.36746 -0.499963 4.65072e-18
1.37615 -0.499963 4.65072e-18
1.38484 -0.499963 4.65072e-18
1.39354 -0.499963 4.65072e-18
1.40223 -0.499963 4.65072e-18
1.41092 -0.499963 4.65072e-18
1.41962 -0.499963 4.65072e-18
1.42831 -0.499963 4.65072e-18
1.43701 -0.499963 4.65072e-18
1.4457 -0.499963 4.65072e-18
1.4544 -0.499963 4.65072e-18
1.46309 -0.499963 4.65072e-18
1.47179 -0.499963 4.65072e-18
1.48048 -0.499963 4.65072e-18
1.48918 -0.499963 4.65072e-18
1.49787 -0.499963 4.65072e-18
1.50657 -0.499963 4.65072e-18
1.51527 -0.499963 4.65072e-18
1.52396 -0.499963 4.65072e-18
1.53266 -0.499963 4.65072e-18
1.54136 -0.499963 4.65072e-18
1.55005 -0.499963 4.65072e-18
1.55875 -0.499963 4.65072e-18
1.56745 -0.499963 4.65072e-18
1.57615 -0.499963 4.65072e-18
1.58484 -0.499963 4.65072e-18
1.59354 -0.499963 4.65072e-18
1.60224 -0.499963 4.65072e-18
1.61094 -0.499963 4.65072e-18
1.61964 -0.499963 4.65072e-18
1.62834 -0.499963 4.65072e-18
1.63704 -0.499963 4.65072e-18
1.64574 -0.499963 4.65072e-18
1.65444 -0.499963 4.65072e-18
1.66314 -0.499963 4.65072e-18
1.67184 -0.499963 4.65072e-18
1.68054 -0.499963 4.65072e-18
1.68924 -0.499963 4.65072e-18
1.69794 -0.499963 4.65072e-18
1.70665 -0.499963 4.65072e-18
1.71535 -0.499963 4.65072e-18
1.72405 -0.499963 4.65072e-18
1.73275 -0.499963 4.65072e-18
1.74145 -0.499963 4.65072e-18
1.75016 -0.499963 4.65072e-18
1.75886 -0.499963 4.65072e-18
1.76756 -0.499963 4.65072e-18
1.77627 -0.499963 4.65072e-18
1.78497 -0.499963 4.65072e-18
1.79368 -0.499963 4.65072e-18
1.80238 -0.499963 4.65072e-18
1.81108 -0.499963 4.65072e-18
1.81979 -0.499963 4.65072e-18
1.8285 -0.499963 4.65072e-18
1.8372 -0.499963 4.65072e-18
1.84591 -0.499963 4.65072e-18
1.85461 -0.499963 4.65072e-18
1.86332 -0.499963 4.65072e-18
1.87203 -0.499963 4.65072e-18
1.88073 -0.499963 4.65072e-18
1.88944 -0.499963 4.65072e-18
1.89815 -0.499963 4.65072e-18
1.90686 -0.499963 4.65072e-18
1.91556 -0.499963 4.65072e-18
1.92427 -0.499963 4.65072e-18
1.93298 -0.499963 4.65072e-18
1.94169 -0.499963 4.65072e-18
1.9504 -0.499963 4.65072e-18
1.95911 -0.499963 4.65072e-18
1.96782 -0.499963 4.65072e-18
1.97653 -0.499963 4.65072e-18
1.98524 -0.499963 4.65072e-18
1.99395 -0.499963 4.65072e-18
2.00266 -0.499963 4.65072e-18
2.01137 -0.499963 4.65072e-18
2.02008 -0.499963 4.65072e-18
2.0288 -0.499963 4.65072e-18
2.03751 -0.499963 4.65072e-18
2.04622 -0.499963 4.65072e-18
2.05493 -0.499963 4.65072e-18
2.06365 -0.499963 4.65072e-18
2.07236 -0.499963 4.65072e-18
2.08107 -0.499963 4.65072e-18
2.08979 -0.499963 4.65072e-18
2.0985 -0.499963 4.65072e-18
2.10722 -0.499963 4.65072e-18
2.11593 -0.499963 4.65072e-18
2.12465 -0.499963 4.65072e-18
2.13336 -0.499963 4.65072e-18
2.14208 -0.499963 4.65072e-18
2.15079 -0.499963 4.65072e-18
2.15951 -0.499963 4.65072e-18
2.16823 -0.499963 4.65072e-18
2.17695 -0.499963 4.65072e-18
2.18566 -0.499963 4.65072e-18
2.19438 -0.499963 4.65072e-18
2.2031 -0.499963 4.65072e-18
2.21182 -0.499963 4.65072e-18
2.22054 -0.499963 4.65072e-18
2.22926 -0.499963 4.65072e-18
2.23798 -0.499963 4.65072e-18
2.24669 -0.499963 4.65072e-18
2.25542 -0.499963 4.65072e-18
2.26414 -0.499963 4.65072e-18
2.27286 -0.499963 4.65072e-18
2.28158 -0.499963 4.65072e-18
2.2903 -0.499963 4.65072e-18
2.29902 -0.499963 4.65072e-18
2.30774 -0.499963 4.65072e-18
2.31647 -0.499963 4.65072e-18
2.32519 -0.499963 4.65072e-18
2.33391 -0.499963 4.65072e-18
2.34264 -0.499963 4.65072e-18
2.35136 -0.499963 4.65072e-18
2.36008 -0.499963 4.65072e-18
2.36881 -0.499963 4.65072e-18
2.37753 -0.499963 4.65072e-18
2.38626 -0.499963 4.65072e-18
2.39499 -0.499963 4.65072e-18
2.40371 -0.499963 4.65072e-18
2.41244 -0.499963 4.65072e-18
2.42117 -0.499963 4.65072e-18
2.42989 -0.499963 4.65072e-18
2.43862 -0.499963 4.65072e-18
2.44735 -0.499963 4.65072e-18
2.45608 -0.499963 4.65072e-18
2.46481 -0.499963 4.65072e-18
2.47353 -0.499963 4.65072e-18
2.48226 -0.499963 4.65072e-18
2.49099 -0.499963 4.65072e-18
2.49972 -0.499963 4.65072e-18
2.50845 -0.499963 4.65072e-18
2.51719 -0.499963 4.65072e-18
2.52592 -0.499963 4.65072e-18
2.53465 -0.499963 4.65072e-18
2.54338 -0.499963 4.65072e-18
2.55211 -0.499963 4.65072e-18
2.56085 -0.499963 4.65072e-18
2.56958 -0.499963 4.65072e-18
2.57831 -0.499963 4.65072e-18
2.58705 -0.499963 4.65072e-18
2.59578 -0.499963 4.65072e-18
2.60452 -0.499963 4.65072e-18
2.61325 -0.499963 4.65072e-18
2.62199 -0.499963 4.65072e-18
2.63072 -0.499963 4.65072e-18
2.63946 -0.499963 4.65072e-18
2.6482 -0.499963 4.65072e-18
2.65693 -0.499963 4.65072e-18
2.66567 -0.499963 4.65072e-18
2.67441 -0.499963 4.65072e-18
2.68315 -0.499963 4.65072e-18
2.69189 -0.499963 4.65072e-18
2.70063 -0.499963 4.65072e-18
2.70937 -0.499963 4.65072e-18
2.71811 -0.499963 4.65072e-18
2.72685 -0.499963 4.65072e-18
2.73559 -0.499963 4.65072e-18
2.74433 -0.499963 4.65072e-18
2.75307 -0.499963 4.65072e-18
2.76181 -0.499963 4.65072e-18
2.77055 -0.499963 4.65072e-18
2.7793 -0.499963 4.65072e-18
2.78804 -0.499963 4.65072e-18
2.79678 -0.499963 4.65072e-18
2.80553 -0.499963 4.65072e-18
2.81427 -0.499963 4.65072e-18
2.82302 -0.499963 4.65072e-18
2.83176 -0.499963 4.65072e-18
2.84051 -0.499963 4.65072e-18
2.84926 -0.499963 4.65072e-18
2.858 -0.499963 4.65072e-18
2.86675 -0.499963 4.65072e-18
2.8755 -0.499963 4.65072e-18
2.88425 -0.499963 4.65072e-18
2.89299 -0.499963 4.65072e-18
2.90174 -0.499963 4.65072e-18
2.91049 -0.499963 4.65072e-18
2.91924 -0.499963 4.65072e-18
2.92799 -0.499963 4.65072e-18
2.93674 -0.499963 4.65072e-18
2.9455 -0.499963 4.65072e-18
2.95425 -0.499963 4.65072e-18
2.963 -0.499963 4.65072e-18
2.97175 -0.499963 4.65072e-18
2.9805 -0.499963 4.65072e-18
2.98926 -0.499963 4.65072e-18
2.99801 -0.499963 4.65072e-18
3.00677 -0.499963 4.65072e-18
3.01552 -0.499963 4.65072e-18
3.02428 -0.499963 4.65072e-18
3.03303 -0.499963 4.65072e-18
3.04179 -0.499963 4.65072e-18
3.05055 -0.499963 4.65072e-18
3.0593 -0.499963 4.65072e-18
3.06806 -0.499963 4.65072e-18
3.07682 -0.499963 4.65072e-18
3.08558 -0.499963 4.65072e-18
3.09434 -0.499963 4.65072e-18
3.1031 -0.499963 4.65072e-18
3.11186 -0.499963 4.65072e-18
3.12062 -0.499963 4.65072e-18
3.12938 -0.499963 4.65072e-18
3.13814 -0.499963 4.65072e-18
3.1469 -0.499963 4.65072e-18
3.15566 -0.499963 4.65072e-18
3.16442 -0.499963 4.65072e-18
3.17319 -0.499963 4.65072e-18
3.18195 -0.499963 4.65072e-18
3.19072 -0.499963 4.65072e-18
3.19948 -0.499963 4.65072e-18
3.20825 -0.499963 4.65072e-18
3.21701 -0.499963 4.65072e-18
3.22578 -0.499963 4.65072e-18
3.23455 -0.499963 4.65072e-18
3.24331 -0.499963 4.65072e-18
3.25208 -0.499963 4.65072e-18
3.26085 -0.499963 4.65072e-18
3.26962 -0.499963 4.65072e-18
3.27839 -0.499963 4.65072e-18
3.28716 -0.499963 4.65072e-18
3.29593 -0.499963 4.65072e-18
3.3047 -0.499963 4.65072e-18
3.31347 -0.499963 4.65072e-18
3.32224 -0.499963 4.65072e-18
3.33101 -0.499963 4.65072e-18
3.33979 -0.499963 4.65072e-18
3.34856 -0.499963 4.65072e-18
3.35733 -0.499963 4.65072e-18
3.36611 -0.499963 4.65072e-18
3.37488 -0.499963 4.65072e-18
3.38366 -0.499963 4.65072e-18
3.39243 -0.499963 4.65072e-18
3.40121 -0.499963 4.65072e-18
3.40999 -0.499963 4.65072e-18
3.41876 -0.499963 4.65072e-18
3.42754 -0.499963 4.65072e-18
3.43632 -0.499963 4.65072e-18
3.4451 -0.499963 4.65072e-18
3.45388 -0.499963 4.65072e-18
3.46266 -0.499963 4.65072e-18
3.47144 -0.499963 4.65072e-18
3.48022 -0.499963 4.65072e-18
3.489 -0.499963 4.65072e-18
3.49778 -0.499963 4.65072e-18
3.50657 -0.499963 4.65072e-18
3.51535 -0.499963 4.65072e-18
3.52413 -0.499963 4.65072e-18
3.53292 -0.499963 4.65072e-18
3.5417 -0.499963 4.65072e-18
3.55049 -0.499963 4.65072e-18
3.55928 -0.499963 4.65072e-18
3.56806 -0.499963 4.65072e-18
3.57685 -0.499963 4.65072e-18
3.58564 -0.499963 4.65072e-18
3.59443 -0.499963 4.65072e-18
3.60321 -0.499963 4.65072e-18
3.612 -0.499963 4.65072e-18
3.62079 -0.499963 4.65072e-18
3.62958 -0.499963 4.65072e-18
3.63838 -0.499963 4.65072e-18
3.64717 -0.499963 4.65072e-18
3.65596 -0.499963 4.65072e-18
3.66475 -0.499963 4.65072e-18
3.67355 -0.499963 4.65072e-18
3.68234 -0.499963 4.65072e-18
3.69113 -0.499963 4.65072e-18
3.69993 -0.499963 4.65072e-18
3.70872 -0.499963 4.65072e-18
3.71752 -0.499963 4.65072e-18
3.72632 -0.499963 4.65072e-18
3.73511 -0.499963 4.65072e-18
3.74391 -0.499963 4.65072e-18
3.75271 -0.499963 4.65072e-18
3.76151 -0.499963 4.65072e-18
3.77031 -0.499963 4.65072e-18
3.77911 -0.499963 4.65072e-18
3.78791 -0.499963 4.65072e-18
3.79671 -0.499963 4.65072e-18
3.80551 -0.499963 4.65072e-18
3.81432 -0.499963 4.65072e-18
3.82312 -0.499963 4.65072e-18
3.83192 -0.499963 4.65072e-18
3.84073 -0.499963 4.65072e-18
3.84953 -0.499963 4.65072e-18
3.85834 -0.499963 4.65072e-18
3.86715 -0.499963 4.65072e-18
3.87595 -0.499963 4.65072e-18
3.88476 -0.499963 4.65072e-18
3.89357 -0.499963 4.65072e-18
3.90238 -0.499963 4.65072e-18
3.91119 -0.499963 4.65072e-18
3.92 -0.499963 4.65072e-18
3.92881 -0.499963 4.65072e-18
3.93762 -0.499963 4.65072e-18
3.94643 -0.499963 4.65072e-18
3.95524 -0.499963 4.65072e-18
3.96405 -0.499963 4.65072e-18
3.97287 -0.499963 4.65072e-18
3.98168 -0.499963 4.65072e-18
3.9905 -0.499963 4.65072e-18
3.99931 -0.499963 4.65072e-18
4.00813 -0.499963 4.65072e-18
4.01695 -0.499963 4.65072e-18
4.02576 -0.499963 4.65072e-18
4.03458 -0.499963 4.65072e-18
4.0434 -0.499963 4.65072e-18
4.05222 -0.499963 4.65072e-18
4.06104 -0.499963 4.65072e-18
4.06986 -0.499963 4.65072e-18
4.07868 -0.499963 4.65072e-18
4.0875 -0.499963 4.65072e-18
4.09632 -0.499963 4.65072e-18
4.10515 -0.499963 4.65072e-18
4.11397 -0.499963 4.65072e-18
4.12279 -0.499963 4.65072e-18
4.13162 -0.499963 4.65072e-18
4.14045 -0.499963 4.65072e-18
4.14927 -0.499963 4.65072e-18
4.1581 -0.499963 4.65072e-18
4.16693 -0.499963 4.65072e-18
4.17575 -0.499963 4.65072e-18
4.18458 -0.499963 4.65072e-18
4.19341 -0.499963 4.65072e-18
4.20224 -0.499963 4.65072e-18
4.21107 -0.499963 4.65072e-18
4.21991 -0.499963 4.65072e-18
4.22874 -0.499963 4.65072e-18
4.23757 -0.499963 4.65072e-18
4.2464 -0.499963 4.65072e-18
4.25524 -0.499963 4.65072e-18
4.26407 -0.499963 4.65072e-18
4.27291 -0.499963 4.65072e-18
4.28175 -0.499963 4.65072e-18
4.29058 -0.499963 4.65072e-18
4.29942 -0.499963 4.65072e-18
4.30826 -0.499963 4.65072e-18
4.3171 -0.499963 4.65072e-18
4.32594 -0.499963 4.65072e-18
4.33478 -0.499963 4.65072e-18
4.34362 -0.499963 4.65072e-18
4.35246 -0.499963 4.65072e-18
4.3613 -0.499963 4.65072e-18
4.37015 -0.499963 4.65072e-18
4.37899 -0.499963 4.65072e-18
4.38783 -0.499963 4.65072e-18
4.39668 -0.499963 4.65072e-18
4.40553 -0.499963 4.65072e-18
4.41437 -0.499963 4.65072e-18
4.42322 -0.499963 4.65072e-18
4.43207 -0.499963 4.65072e-18
4.44092 -0.499963 4.65072e-18
4.44977 -0.499963 4.65072e-18
4.45862 -0.499963 4.65072e-18
4.46747 -0.499963 4.65072e-18
4.47632 -0.499963 4.65072e-18
4.48517 -0.499963 4.65072e-18
4.49402 -0.499963 4.65072e-18
4.50288 -0.499963 4.65072e-18
4.51173 -0.499963 4.65072e-18
4.52059 -0.499963 4.65072e-18
4.52944 -0.499963 4.65072e-18
4.5383 -0.499963 4.65072e-18
4.54716 -0.499963 4.65072e-18
4.55601 -0.499963 4.65072e-18
4.56487 -0.499963 4.65072e-18
4.57373 -0.499963 4.65072e-18
4.58259 -0.499963 4.65072e-18
4.59145 -0.499963 4.65072e-18
4.60031 -0.499963 4.65072e-18
4.60918 -0.499963 4.65072e-18
4.61804 -0.499963 4.65072e-18
4.6269 -0.499963 4.65072e-18
4.63577 -0.499963 4.65072e-18
4.64463 -0.499963 4.65072e-18
4.6535 -0.499963 4.65072e-18
4.66237 -0.499963 4.65072e-18
4.67123 -0.499963 4.65072e-18
4.6801 -0.499963 4.65072e-18
4.68897 -0.499963 4.65072e-18
4.69784 -0.499963 4.65072e-18
4.70671 -0.499963 4.65072e-18
4.71558 -0.499963 4.65072e-18
4.72446 -0.499963 4.65072e-18
4.73333 -0.499963 4.65072e-18
4.7422 -0.499963 4.65072e-18
4.75108 -0.499963 4.65072e-18
4.75995 -0.499963 4.65072e-18
4.76883 -0.499963 4.65072e-18
4.77771 -0.499963 4.65072e-18
4.78658 -0.499963 4.65072e-18
4.79546 -0.499963 4.65072e-18
4.80434 -0.499963 4.65072e-18
4.81322 -0.499963 4.65072e-18
4.8221 -0.499963 4.65072e-18
4.83098 -0.499963 4.65072e-18
4.83986 -0.499963 4.65072e-18
4.84875 -0.499963 4.65072e-18
4.85763 -0.499963 4.65072e-18
4.86651 -0.499963 4.65072e-18
4.8754 -0.499963 4.65072e-18
4.88429 -0.499963 4.65072e-18
4.89317 -0.499963 4.65072e-18
4.90206 -0.499963 4.65072e-18
4.91095 -0.499963 4.65072e-18
4.91984 -0.499963 4.65072e-18
4.92873 -0.499963 4.65072e-18
4.93762 -0.499963 4.65072e-18
4.94651 -0.499963 4.65072e-18
4.9554 -0.499963 4.65072e-18
4.9643 -0.499963 4.65072e-18
4.97319 -0.499963 4.65072e-18
4.98209 -0.499963 4.65072e-18
4.99098 -0.499963 4.65072e-18
4.99988 -0.499963 4.65072e-18
5.00877 -0.499963 4.65072e-18
5.01767 -0.499963 4.65072e-18
5.02657 -0.499963 4.65072e-18
5.03547 -0.499963 4.65072e-18
5.04437 -0.499963 4.65072e-18
5.05327 -0.499963 4.65072e-18
5.06218 -0.499963 4.65072e-18
5.07108 -0.499963 4.65072e-18
5.07998 -0.499963 4.65072e-18
5.08889 -0.499963 4.65072e-18
5.09779 -0.499963 4.65072e-18
5.1067 -0.499963 4.65072e-18
5.11561 -0.499963 4.65072e-18
5.12451 -0.499963 4.65072e-18
5.13342 -0.499963 4.65072e-18
5.14233 -0.499963 4.65072e-18
5.15124 -0.499963 4.65072e-18
5.16015 -0.499963 4.65072e-18
5.16907 -0.499963 4.65072e-18
5.17798 -0.499963 4.65072e-18
5.18689 -0.499963 4.65072e-18
5.19581 -0.499963 4.65072e-18
5.20472 -0.499963 4.65072e-18
5.21364 -0.499963 4.65072e-18
5.22256 -0.499963 4.65072e-18
5.23148 -0.499963 4.65072e-18
5.24039 -0.499963 4.65072e-18
5.24931 -0.499963 4.65072e-18
5.25824 -0.499963 4.65072e-18
5.26716 -0.499963 4.65072e-18
5.27608 -0.499963 4.65072e-18
5.285 -0.499963 4.65072e-18
5.29393 -0.499963 4.65072e-18
5.30285 -0.499963 4.65072e-18
5.31178 -0.499963 4.65072e-18
5.3207 -0.499963 4.65072e-18
5.32963 -0.499963 4.65072e-18
5.33856 -0.499963 4.65072e-18
5.34749 -0.499963 4.65072e-18
5.35642 -0.499963 4.65072e-18
5.36535 -0.499963 4.65072e-18
5.37428 -0.499963 4.65072e-18
5.38322 -0.499963 4.65072e-18
5.39215 -0.499963 4.65072e-18
5.40109 -0.499963 4.65072e-18
5.41002 -0.499963 4.65072e-18
5.41896 -0.499963 4.65072e-18
5.4279 -0.499963 4.65072e-18
5.43683 -0.499963 4.65072e-18
5.44577 -0.499963 4.65072e-18
5.45471 -0.499963 4.65072e-18
5.46365 -0.499963 4.65072e-18
5.4726 -0.499963 4.65072e-18
5.48154 -0.499963 4.65072e-18
5.49048 -0.499963 4.65072e-18
5.49943 -0.499963 4.65072e-18
5.50837 -0.499963 4.65072e-18
5.51732 -0.499963 4.65072e-18
5.52627 -0.499963 4.65072e-18
5.53522 -0.499963 4.65072e-18
5.54416 -0.499963 4.65072e-18
5.55312 -0.499963 4.65072e-18
5.56207 -0.499963 4.65072e-18
5.57102 -0.499963 4.65072e-18
5.57997 -0.499963 4.65072e-18
5.58893 -0.499963 4.65072e-18
5.59788 -0.499963 4.65072e-18
5.60684 -0.499963 4.65072e-18
5.61579 -0.499963 4.65072e-18
5.62475 -0.499963 4.65072e-18
5.63371 -0.499963 4.65072e-18
5.64267 -0.499963 4.65072e-18
5.65163 -0.499963 4.65072e-18
5.66059 -0.499963 4.65072e-18
5.66955 -0.499963 4.65072e-18
5.67852 -0.499963 4.65072e-18
5.68748 -0.499963 4.65072e-18
5.69645 -0.499963 4.65072e-18
5.70541 -0.499963 4.65072e-18
5.71438 -0.499963 4.65072e-18
5.72335 -0.499963 4.65072e-18
5.73232 -0.499963 4.65072e-18
5.74129 -0.499963 4.65072e-18
5.75026 -0.499963 4.65072e-18
5.75923 -0.499963 4.65072e-18
5.7682 -0.499963 4.65072e-18
5.77718 -0.499963 4.65072e-18
5.78615 -0.499963 4.65072e-18
5.79513 -0.499963 4.65072e-18
5.8041 -0.499963 4.65072e-18
5.81308 -0.499963 4.65072e-18
5.82206 -0.499963 4.65072e-18
5.83104 -0.499963 4.65072e-18
5.84002 -0.499963 4.65072e-18
5.849 -0.499963 4.65072e-18
5.85798 -0.499963 4.65072e-18
5.86697 -0.499963 4.65072e-18
5.87595 -0.499963 4.65072e-18
5.88494 -0.499963 4.65072e-18
5.89393 -0.499963 4.65072e-18
5.90291 -0.499963 4.65072e-18
5.9119 -0.499963 4.65072e-18
5.92089 -0.499963 4.65072e-18
5.92988 -0.499963 4.65072e-18
5.93887 -0.499963 4.65072e-18
5.94787 -0.499963 4.65072e-18
5.95686 -0.499963 4.65072e-18
5.96585 -0.499963 4.65072e-18
5.97485 -0.499963 4.65072e-18
5.98385 -0.499963 4.65072e-18
5.99285 -0.499963 4.65072e-18
6.00184 -0.499963 4.65072e-18
6.01084 -0.499963 4.65072e-18
6.01984 -0.499963 4.65072e-18
6.02885 -0.499963 4.65072e-18
6.03785 -0.499963 4.65072e-18
6.04685 -0.499963 4.65072e-18
6.05586 -0.499963 4.65072e-18
6.06486 -0.499963 4.65072e-18
6.07387 -0.499963 4.65072e-18
6.08288 -0.499963 4.65072e-18
6.09189 -0.499963 4.65072e-18
6.1009 -0.499963 4.65072e-18
6.10991 -0.499963 4.65072e-18
6.11892 -0.499963 4.65072e-18
6.12793 -0.499963 4.65072e-18
6.13695 -0.499963 4.65072e-18
6.14596 -0.499963 4.65072e-18
6.15498 -0.499963 4.65072e-18
6.164 -0.499963 4.65072e-18
6.17302 -0.499963 4.65072e-18
6.18204 -0.499963 4.65072e-18
6.19106 -0.499963 4.65072e-18
6.20008 -0.499963 4.65072e-18
6.2091 -0.499963 4.65072e-18
6.21813 -0.499963 4.65072e-18
6.22715 -0.499963 4.65072e-18
6.23618 -0.499963 4.65072e-18
6.2452 -0.499963 4.65072e-18
6.25423 -0.499963 4.65072e-18
6.26326 -0.499963 4.65072e-18
6.27229 -0.499963 4.65072e-18
6.28132 -0.499963 4.65072e-18
6.29035 -0.499963 4.65072e-18
6.29939 -0.499963 4.65072e-18
6.30842 -0.499963 4.65072e-18
6.31746 -0.499963 4.65072e-18
6.3265 -0.499963 4.65072e-18
6.33553 -0.499963 4.65072e-18
6.34457 -0.499963 4.65072e-18
6.35361 -0.499963 4.65072e-18
6.36265 -0.499963 4.65072e-18
6.3717 -0.499963 4.65072e-18
6.38074 -0.499963 4.65072e-18
6.38978 -0.499963 4.65072e-18
6.39883 -0.499963 4.65072e-18
6.40788 -0.499963 4.65072e-18
6.41692 -0.499963 4.65072e-18
6.42597 -0.499963 4.65072e-18
6.43502 -0.499963 4.65072e-18
6.44407 -0.499963 4.65072e-18
6.45313 -0.499963 4.65072e-18
6.46218 -0.499963 4.65072e-18
6.47123 -0.499963 4.65072e-18
6.48029 -0.499963 4.65072e-18
6.48935 -0.499963 4.65072e-18
6.49841 -0.499963 4.65072e-18
6.50746 -0.499963 4.65072e-18
6.51652 -0.499963 4.65072e-18
6.52559 -0.499963 4.65072e-18
6.53465 -0.499963 4.65072e-18
6.54371 -0.499963 4.65072e-18
6.55278 -0.499963 4.65072e-18
6.56184 -0.499963 4.65072e-18
6.57091 -0.499963 4.65072e-18
6.57998 -0.499963 4.65072e-18
6.58905 -0.499963 4.65072e-18
6.59812 -0.499963 4.65072e-18
6.60719 -0.499963 4.65072e-18
6.61626 -0.499963 4.65072e-18
6.62534 -0.499963 4.65072e-18
6.63441 -0.499963 4.65072e-18
6.64349 -0.499963 4.65072e-18
6.65257 -0.499963 4.65072e-18
6.66164 -0.499963 4.65072e-18
6.67072 -0.499963 4.65072e-18
6.67981 -0.499963 4.65072e-18
6.68889 -0.499963 4.65072e-18
6.69797 -0.499963 4.65072e-18
6.70706 -0.499963 4.65072e-18
6.71614 -0.499963 4.65072e-18
6.72523 -0.499963 4.65072e-18
6.73432 -0.499963 4.65072e-18
6.74341 -0.499963 4.65072e-18
6.7525 -0.499963 4.65072e-18
6.76159 -0.499963 4.65072e-18
6.77068 -0.499963 4.65072e-18
6.77978 -0.499963 4.65072e-18
6.78887 -0.499963 4.65072e-18
6.79797 -0.499963 4.65072e-18
6.80707 -0.499963 4.65072e-18
6.81616 -0.499963 4.65072e-18
6.82526 -0.499963 4.65072e-18
6.83437 -0.499963 4.65072e-18
6.84347 -0.499963 4.65072e-18
6.85257 -0.499963 4.65072e-18
6.86168 -0.499963 4.65072e-18
6.87078 -0.499963 4.65072e-18
6.87989 -0.499963 4.65072e-18
6.889 -0.499963 4.65072e-18
6.89811 -0.499963 4.65072e-18
6.90722 -0.499963 4.65072e-18
6.91633 -0.499963 4.65072e-18
6.92545 -0.499963 4.65072e-18
6.93456 -0.499963 4.65072e-18
6.94368 -0.499963 4.65072e-18
6.9528 -0.499963 4.65072e-18
6.96191 -0.499963 4.65072e-18
6.97103 -0.499963 4.65072e-18
6.98016 -0.499963 4.65072e-18
6.98928 -0.499963 4.65072e-18
6.9984 -0.499963 4.65072e-18
7.00753 -0.499963 4.65072e-18
7.01665 -0.499963 4.65072e-18
7.02578 -0.499963 4.65072e-18
7.03491 -0.499963 4.65072e-18
7.04404 -0.499963 4.65072e-18
7.05317 -0.499963 4.65072e-18
7.0623 -0.499963 4.65072e-18
7.07144 -0.499963 4.65072e-18
7.08057 -0.499963 4.65072e-18
7.08971 -0.499963 4.65072e-18
7.09885 -0.499963 4.65072e-18
7.10798 -0.499963 4.65072e-18
7.11713 -0.499963 4.65072e-18
7.12627 -0.499963 4.65072e-18
7.13541 -0.499963 4.65072e-18
7.14455 -0.499963 4.65072e-18
7.1537 -0.499963 4.65072e-18
7.16285 -0.499963 4.65072e-18
7.17199 -0.499963 4.65072e-18
7.18114 -0.499963 4.65072e-18
7.19029 -0.499963 4.65072e-18
7.19945 -0.499963 4.65072e-18
7.2086 -0.499963 4.65072e-18
7.21775 -0.499963 4.65072e-18
7.22691 -0.499963 4.65072e-18
7.23607 -0.499963 4.65072e-18
7.24522 -0.499963 4.65072e-18
7.25438 -0.499963 4.65072e-18
7.26355 -0.499963 4.65072e-18
7.27271 -0.499963 4.65072e-18
7.28187 -0.499963 4.65072e-18
7.29104 -0.499963 4.65072e-18
7.3002 -0.499963 4.65072e-18
7.30937 -0.499963 4.65072e-18
7.31854 -0.499963 4.65072e-18
7.32771 -0.499963 4.65072e-18
7.33688 -0.499963 4.65072e-18
7.34606 -0.499963 4.65072e-18
7.35523 -0.499963 4.65072e-18
7.36441 -0.499963 4.65072e-18
7.37358 -0.499963 4.65072e-18
7.38276 -0.499963 4.65072e-18
7.39194 -0.499963 4.65072e-18
7.40112 -0.499963 4.65072e-18
7.41031 -0.499963 4.65072e-18
7.41949 -0.499963 4.65072e-18
7.42868 -0.499963 4.65072e-18
7.43786 -0.499963 4.65072e-18
7.44705 -0.499963 4.65072e-18
7.45624 -0.499963 4.65072e-18
7.46543 -0.499963 4.65072e-18
7.47462 -0.499963 4.65072e-18
7.48382 -0.499963 4.65072e-18
7.49301 -0.499963 4.65072e-18
7.50221 -0.499963 4.65072e-18
7.51141 -0.499963 4.65072e-18
7.5206 -0.499963 4.65072e-18
7.52981 -0.499963 4.65072e-18
7.53901 -0.499963 4.65072e-18
7.54821 -0.499963 4.65072e-18
7.55742 -0.499963 4.65072e-18
7.56662 -0.499963 4.65072e-18
7.57583 -0.499963 4.65072e-18
7.58504 -0.499963 4.65072e-18
7.59425 -0.499963 4.65072e-18
7.60346 -0.499963 4.65072e-18
7.61267 -0.499963 4.65072e-18
7.62189 -0.499963 4.65072e-18
7.63111 -0.499963 4.65072e-18
7.64032 -0.499963 4.65072e-18
7.64954 -0.499963 4.65072e-18
7.65876 -0.499963 4.65072e-18
7.66798 -0.499963 4.65072e-18
7.67721 -0.499963 4.65072e-18
7.68643 -0.499963 4.65072e-18
7.69566 -0.499963 4.65072e-18
7.70489 -0.499963 4.65072e-18
7.71412 -0.499963 4.65072e-18
7.72335 -0.499963 4.65072e-18
7.73258 -0.499963 4.65072e-18
7.74181 -0.499963 4.65072e-18
7.75105 -0.499963 4.65072e-18
7.76028 -0.499963 4.65072e-18
7.76952 -0.499963 4.65072e-18
7.77876 -0.499963 4.65072e-18
7.788 -0.499963 4.65072e-18
7.79724 -0.499963 4.65072e-18
7.80649 -0.499963 4.65072e-18
7.81573 -0.499963 4.65072e-18
7.82498 -0.499963 4.65072e-18
7.83423 -0.499963 4.65072e-18
7.84348 -0.499963 4.65072e-18
7.85273 -0.499963 4.65072e-18
7.86198 -0.499963 4.65072e-18
7.87123 -0.499963 4.65072e-18
7.88049 -0.499963 4.65072e-18
7.88975 -0.499963 4.65072e-18
7.89901 -0.499963 4.65072e-18
7.90827 -0.499963 4.65072e-18
7.91753 -0.499963 4.65072e-18
7.92679 -0.499963 4.65072e-18
7.93606 -0.499963 4.65072e-18
7.94532 -0.499963 4.65072e-18
7.95459 -0.499963 4.65072e-18
7.96386 -0.499963 4.65072e-18
7.97313 -0.499963 4.65072e-18
7.9824 -0.499963 4.65072e-18
7.99168 -0.499963 4.65072e-18
8.00095 -0.499963 4.65072e-18
8.01023 -0.499963 4.65072e-18
8.01951 -0.499963 4.65072e-18
8.02879 -0.499963 4.65072e-18
8.03807 -0.499963 4.65072e-18
8.04735 -0.499963 4.65072e-18
8.05664 -0.499963 4.65072e-18
8.06592 -0.499963 4.65072e-18
8.07521 -0.499963 4.65072e-18
8.0845 -0.499963 4.65072e-18
8.09379 -0.499963 4.65072e-18
8.10308 -0.499963 4.65072e-18
8.11238 -0.499963 4.65072e-18
8.12167 -0.499963 4.65072e-18
8.13097 -0.499963 4.65072e-18
8.14027 -0.499963 4.65072e-18
8.14957 -0.499963 4.65072e-18
8.15887 -0.499963 4.65072e-18
8.16817 -0.499963 4.65072e-18
8.17748 -0.499963 4.65072e-18
8.18679 -0.499963 4.65072e-18
8.19609 -0.499963 4.65072e-18
8.2054 -0.499963 4.65072e-18
8.21472 -0.499963 4.65072e-18
8.22403 -0.499963 4.65072e-18
8.23334 -0.499963 4.65072e-18
8.24266 -0.499963 4.65072e-18
8.25198 -0.499963 4.65072e-18
8.2613 -0.499963 4.65072e-18
8.27062 -0.499963 4.65072e-18
8.27994 -0.499963 4.65072e-18
8.28926 -0.499963 4.65072e-18
8.29859 -0.499963 4.65072e-18
8.30792 -0.499963 4.65072e-18
8.31725 -0.499963 4.65072e-18
8.32658 -0.499963 4.65072e-18
8.33591 -0.499963 4.65072e-18
8.34525 -0.499963 4.65072e-18
8.35458 -0.499963 4.65072e-18
8.36392 -0.499963 4.65072e-18
8.37326 -0.499963 4.65072e-18
8.3826 -0.499963 4.65072e-18
8.39194 -0.499963 4.65072e-18
8.40128 -0.499963 4.65072e-18
8.41063 -0.499963 4.65072e-18
8.41998 -0.499963 4.65072e-18
8.42933 -0.499963 4.65072e-18
8.43868 -0.499963 4.65072e-18
8.44803 -0.499963 4.65072e-18
8.45738 -0.499963 4.65072e-18
8.46674 -0.499963 4.65072e-18
8.4761 -0.499963 4.65072e-18
8.48546 -0.499963 4.65072e-18
8.49482 -0.499963 4.65072e-18
8.50418 -0.499963 4.65072e-18
8.51354 -0.499963 4.65072e-18
8.52291 -0.499963 4.65072e-18
8.53228 -0.499963 4.65072e-18
8.54165 -0.499963 4.65072e-18
8.55102 -0.499963 4.65072e-18
8.56039 -0.499963 4.65072e-18
8.56976 -0.499963 4.65072e-18
8.57914 -0.499963 4.65072e-18
8.58852 -0.499963 4.65072e-18
8.5979 -0.499963 4.65072e-18
8.60728 -0.499963 4.65072e-18
8.61666 -0.499963 4.65072e-18
8.62605 -0.499963 4.65072e-18
8.63543 -0.499963 4.65072e-18
8.64482 -0.499963 4.65072e-18
8.65421 -0.499963 4.65072e-18
8.6636 -0.499963 4.65072e-18
8.673 -0.499963 4.65072e-18
8.68239 -0.499963 4.65072e-18
8.69179 -0.499963 4.65072e-18
8.70119 -0.499963 4.65072e-18
8.71059 -0.499963 4.65072e-18
8.71999 -0.499963 4.65072e-18
8.7294 -0.499963 4.65072e-18
8.7388 -0.499963 4.65072e-18
8.74821 -0.499963 4.65072e-18
8.75762 -0.499963 4.65072e-18
8.76703 -0.499963 4.65072e-18
8.77644 -0.499963 4.65072e-18
8.78586 -0.499963 4.65072e-18
8.79527 -0.499963 4.65072e-18
8.80469 -0.499963 4.65072e-18
8.81411 -0.499963 4.65072e-18
8.82353 -0.499963 4.65072e-18
8.83296 -0.499963 4.65072e-18
8.84238 -0.499963 4.65072e-18
8.85181 -0.499963 4.65072e-18
8.86124 -0.499963 4.65072e-18
8.87067 -0.499963 4.65072e-18
8.8801 -0.499963 4.65072e-18
8.88954 -0.499963 4.65072e-18
8.89897 -0.499963 4.65072e-18
8.90841 -0.499963 4.65072e-18
8.91785 -0.499963 4.65072e-18
8.92729 -0.499963 4.65072e-18
8.93674 -0.499963 4.65072e-18
8.94618 -0.499963 4.65072e-18
8.95563 -0.499963 4.65072e-18
8.96508 -0.499963 4.65072e-18
8.97453 -0.499963 4.65072e-18
8.98399 -0.499963 4.65072e-18
8.99344 -0.499963 4.65072e-18
9.0029 -0.499963 4.65072e-18
9.01236 -0.499963 4.65072e-18
9.02182 -0.499963 4.65072e-18
9.03128 -0.499963 4.65072e-18
9.04074 -0.499963 4.65072e-18
9.05021 -0.499963 4.65072e-18
9.05968 -0.499963 4.65072e-18
9.06915 -0.499963 4.65072e-18
9.07862 -0.499963 4.65072e-18
9.08809 -0.499963 4.65072e-18
9.09757 -0.499963 4.65072e-18
9.10705 -0.499963 4.65072e-18
9.11653 -0.499963 4.65072e-18
9.12601 -0.499963 4.65072e-18
9.13549 -0.499963 4.65072e-18
9.14497 -0.499963 4.65072e-18
9.15446 -0.499963 4.65072e-18
9.16395 -0.499963 4.65072e-18
9.17344 -0.499963 4.65072e-18
9.18293 -0.499963 4.65072e-18
9.19243 -0.499963 4.65072e-18
9.20193 -0.499963 4.65072e-18
9.21143 -0.499963 4.65072e-18
9.22093 -0.499963 4.65072e-18
9.23043 -0.499963 4.65072e-18
9.23993 -0.499963 4.65072e-18
9.24944 -0.499963 4.65072e-18
9.25895 -0.499963 4.65072e-18
9.26846 -0.499963 4.65072e-18
9.27797 -0.499963 4.65072e-18
9.28748 -0.499963 4.65072e-18
9.297 -0.499963 4.65072e-18
9.30652 -0.499963 4.65072e-18
9.31604 -0.499963 4.65072e-18
9.32556 -0.499963 4.65072e-18
9.33509 -0.499963 4.65072e-18
9.34461 -0.499963 4.65072e-18
9.35414 -0.499963 4.65072e-18
9.36367 -0.499963 4.65072e-18
9.3732 -0.499963 4.65072e-18
9.38274 -0.499963 4.65072e-18
9.39227 -0.499963 4.65072e-18
9.40181 -0.499963 4.65072e-18
9.41135 -0.499963 4.65072e-18
9.42089 -0.499963 4.65072e-18
9.43044 -0.499963 4.65072e-18
9.43999 -0.499963 4.65072e-18
9.44953 -0.499963 4.65072e-18
9.45908 -0.499963 4.65072e-18
9.46864 -0.499963 4.65072e-18
9.47819 -0.499963 4.65072e-18
9.48775 -0.499963 4.65072e-18
9.49731 -0.499963 4.65072e-18
9.50687 -0.499963 4.65072e-18
9.51643 -0.499963 4.65072e-18
9.526 -0.499963 4.65072e-18
9.53556 -0.499963 4.65072e-18
9.54513 -0.499963 4.65072e-18
9.5547 -0.499963 4.65072e-18
9.56428 -0.499963 4.65072e-18
9.57385 -0.499963 4.65072e-18
9.58343 -0.499963 4.65072e-18
9.59301 -0.499963 4.65072e-18
9.60259 -0.499963 4.65072e-18
9.61217 -0.499963 4.65072e-18
9.62176 -0.499963 4.65072e-18
9.63135 -0.499963 4.65072e-18
9.64094 -0.499963 4.65072e-18
9.65053 -0.499963 4.65072e-18
9.66012 -0.499963 4.65072e-18
9.66972 -0.499963 4.65072e-18
9.67932 -0.499963 4.65072e-18
9.68892 -0.499963 4.65072e-18
9.69852 -0.499963 4.65072e-18
9.70812 -0.499963 4.65072e-18
9.71773 -0.499963 4.65072e-18
9.72734 -0.499963 4.65072e-18
9.73695 -0.499963 4.65072e-18
9.74657 -0.499963 4.65072e-18
9.75618 -0.499963 4.65072e-18
9.7658 -0.499963 4.65072e-18
9.77542 -0.499963 4.65072e-18
9.78504 -0.499963 4.65072e-18
9.79467 -0.499963 4.65072e-18
9.80429 -0.499963 4.65072e-18
9.81392 -0.499963 4.65072e-18
9.82355 -0.499963 4.65072e-18
9.83318 -0.499963 4.65072e-18
9.84282 -0.499963 4.65072e-18
9.85246 -0.499963 4.65072e-18
9.8621 -0.499963 4.65072e-18
9.87174 -0.499963 4.65072e-18
9.88138 -0.499963 4.65072e-18
9.89103 -0.499963 4.65072e-18
9.90068 -0.499963 4.65072e-18
9.91033 -0.499963 4.65072e-18
9.91998 -0.499963 4.65072e-18
9.92964 -0.499963 4.65072e-18
9.93929 -0.499963 4.65072e-18
9.94895 -0.499963 4.65072e-18
9.95862 -0.499963 4.65072e-18
9.96828 -0.499963 4.65072e-18
9.97795 -0.499963 4.65072e-18
9.98761 -0.499963 4.65072e-18
9.99729 -0.499963 4.65072e-18
10.007 -0.499963 4.65072e-18
10.0166 -0.499963 4.65072e-18
10.0263 -0.499963 4.65072e-18
10.036 -0.499963 4.65072e-18
10.0457 -0.499963 4.65072e-18
10.0554 -0.499963 4.65072e-18
10.065 -0.499963 4.65072e-18
10.0747 -0.499963 4.65072e-18
10.0844 -0.499963 4.65072e-18
10.0941 -0.499963 4.65072e-18
10.1038 -0.499963 4.65072e-18
10.1135 -0.499963 4.65072e-18
10.1232 -0.499963 4.65072e-18
10.1329 -0.499963 4.65072e-18
10.1426 -0.499963 4.65072e-18
10.1523 -0.499963 4.65072e-18
10.162 -0.499963 4.65072e-18
10.1718 -0.499963 4.65072e-18
10.1815 -0.499963 4.65072e-18
10.1912 -0.499963 4.65072e-18
10.2009 -0.499963 4.65072e-18
10.2106 -0.499963 4.65072e-18
10.2204 -0.499963 4.65072e-18
10.2301 -0.499963 4.65072e-18
10.2398 -0.499963 4.65072e-18
10.2495 -0.499963 4.65072e-18
10.2593 -0.499963 4.65072e-18
10.269 -0.499963 4.65072e-18
10.2787 -0.499963 4.65072e-18
10.2885 -0.499963 4.65072e-18
10.2982 -0.499963 4.65072e-18
10.308 -0.499963 4.65072e-18
10.3177 -0.499963 4.65072e-18
10.3275 -0.499963 4.65072e-18
10.3372 -0.499963 4.65072e-18
10.347 -0.499963 4.65072e-18
10.3567 -0.499963 4.65072e-18
10.3665 -0.499963 4.65072e-18
10.3763 -0.499963 4.65072e-18
10.386 -0.499963 4.65072e-18
10.3958 -0.499963 4.65072e-18
10.4056 -0.499963 4.65072e-18
10.4153 -0.499963 4.65072e-18
10.4251 -0.499963 4.65072e-18
10.4349 -0.499963 4.65072e-18
10.4447 -0.499963 4.65072e-18
10.4545 -0.499963 4.65072e-18
10.4642 -0.499963 4.65072e-18
10.474 -0.499963 4.65072e-18
10.4838 -0.499963 4.65072e-18
10.4936 -0.499963 4.65072e-18
10.5034 -0.499963 4.65072e-18
10.5132 -0.499963 4.65072e-18
10.523 -0.499963 4.65072e-18
10.5328 -0.499963 4.65072e-18
10.5426 -0.499963 4.65072e-18
10.5524 -0.499963 4.65072e-18
10.5622 -0.499963 4.65072e-18
10.572 -0.499963 4.65072e-18
10.5819 -0.499963 4.65072e-18
10.5917 -0.499963 4.65072e-18
10.6015 -0.499963 4.65072e-18
10.6113 -0.499963 4.65072e-18
10.6211 -0.499963 4.65072e-18
10.631 -0.499963 4.65072e-18
10.6408 -0.499963 4.65072e-18
10.6506 -0.499963 4.65072e-18
10.6605 -0.499963 4.65072e-18
10.6703 -0.499963 4.65072e-18
10.6801 -0.499963 4.65072e-18
10.69 -0.499963 4.65072e-18
10.6998 -0.499963 4.65072e-18
10.7097 -0.499963 4.65072e-18
10.7195 -0.499963 4.65072e-18
10.7294 -0.499963 4.65072e-18
10.7392 -0.499963 4.65072e-18
10.7491 -0.499963 4.65072e-18
10.759 -0.499963 4.65072e-18
10.7688 -0.499963 4.65072e-18
10.7787 -0.499963 4.65072e-18
10.7886 -0.499963 4.65072e-18
10.7984 -0.499963 4.65072e-18
10.8083 -0.499963 4.65072e-18
10.8182 -0.499963 4.65072e-18
10.8281 -0.499963 4.65072e-18
10.838 -0.499963 4.65072e-18
10.8478 -0.499963 4.65072e-18
10.8577 -0.499963 4.65072e-18
10.8676 -0.499963 4.65072e-18
10.8775 -0.499963 4.65072e-18
10.8874 -0.499963 4.65072e-18
10.8973 -0.499963 4.65072e-18
10.9072 -0.499963 4.65072e-18
10.9171 -0.499963 4.65072e-18
10.927 -0.499963 4.65072e-18
10.9369 -0.499963 4.65072e-18
10.9469 -0.499963 4.65072e-18
10.9568 -0.499963 4.65072e-18
10.9667 -0.499963 4.65072e-18
10.9766 -0.499963 4.65072e-18
10.9865 -0.499963 4.65072e-18
10.9965 -0.499963 4.65072e-18
11.0064 -0.499963 4.65072e-18
11.0163 -0.499963 4.65072e-18
11.0263 -0.499963 4.65072e-18
11.0362 -0.499963 4.65072e-18
11.0461 -0.499963 4.65072e-18
11.0561 -0.499963 4.65072e-18
11.066 -0.499963 4.65072e-18
11.076 -0.499963 4.65072e-18
11.0859 -0.499963 4.65072e-18
11.0959 -0.499963 4.65072e-18
11.1058 -0.499963 4.65072e-18
11.1158 -0.499963 4.65072e-18
11.1258 -0.499963 4.65072e-18
11.1357 -0.499963 4.65072e-18
11.1457 -0.499963 4.65072e-18
11.1557 -0.499963 4.65072e-18
11.1656 -0.499963 4.65072e-18
11.1756 -0.499963 4.65072e-18
11.1856 -0.499963 4.65072e-18
11.1956 -0.499963 4.65072e-18
11.2056 -0.499963 4.65072e-18
11.2156 -0.499963 4.65072e-18
11.2255 -0.499963 4.65072e-18
11.2355 -0.499963 4.65072e-18
11.2455 -0.499963 4.65072e-18
11.2555 -0.499963 4.65072e-18
11.2655 -0.499963 4.65072e-18
11.2755 -0.499963 4.65072e-18
11.2856 -0.499963 4.65072e-18
11.2956 -0.499963 4.65072e-18
11.3056 -0.499963 4.65072e-18
11.3156 -0.499963 4.65072e-18
11.3256 -0.499963 4.65072e-18
11.3356 -0.499963 4.65072e-18
11.3457 -0.499963 4.65072e-18
11.3557 -0.499963 4.65072e-18
11.3657 -0.499963 4.65072e-18
11.3758 -0.499963 4.65072e-18
11.3858 -0.499963 4.65072e-18
11.3959 -0.499963 4.65072e-18
11.4059 -0.499963 4.65072e-18
11.4159 -0.499963 4.65072e-18
11.426 -0.499963 4.65072e-18
11.4361 -0.499963 4.65072e-18
11.4461 -0.499963 4.65072e-18
11.4562 -0.499963 4.65072e-18
11.4662 -0.499963 4.65072e-18
11.4763 -0.499963 4.65072e-18
11.4864 -0.499963 4.65072e-18
11.4964 -0.499963 4.65072e-18
11.5065 -0.499963 4.65072e-18
11.5166 -0.499963 4.65072e-18
11.5267 -0.499963 4.65072e-18
11.5368 -0.499963 4.65072e-18
11.5469 -0.499963 4.65072e-18
11.5569 -0.499963 4.65072e-18
11.567 -0.499963 4.65072e-18
11.5771 -0.499963 4.65072e-18
11.5872 -0.499963 4.65072e-18
11.5973 -0.499963 4.65072e-18
11.6074 -0.499963 4.65072e-18
11.6176 -0.499963 4.65072e-18
11.6277 -0.499963 4.65072e-18
11.6378 -0.499963 4.65072e-18
11.6479 -0.499963 4.65072e-18
11.658 -0.499963 4.65072e-18
11.6681 -0.499963 4.65072e-18
11.6783 -0.499963 4.65072e-18
11.6884 -0.499963 4.65072e-18
11.6985 -0.499963 4.65072e-18
11.7087 -0.499963 4.65072e-18
11.7188 -0.499963 4.65072e-18
11.729 -0.499963 4.65072e-18
11.7391 -0.499963 4.65072e-18
11.7493 -0.499963 4.65072e-18
11.7594 -0.499963 4.65072e-18
11.7696 -0.499963 4.65072e-18
11.7797 -0.499963 4.65072e-18
11.7899 -0.499963 4.65072e-18
11.8001 -0.499963 4.65072e-18
11.8102 -0.499963 4.65072e-18
11.8204 -0.499963 4.65072e-18
11.8306 -0.499963 4.65072e-18
11.8408 -0.499963 4.65072e-18
11.851 -0.499963 4.65072e-18
11.8611 -0.499963 4.65072e-18
11.8713 -0.499963 4.65072e-18
11.8815 -0.499963 4.65072e-18
11.8917 -0.499963 4.65072e-18
11.9019 -0.499963 4.65072e-18
11.9121 -0.499963 4.65072e-18
11.9223 -0.499963 4.65072e-18
11.9325 -0.499963 4.65072e-18
11.9428 -0.499963 4.65072e-18
11.953 -0.499963 4.65072e-18
11.9632 -0.499963 4.65072e-18
11.9734 -0.499963 4.65072e-18
11.9837 -0.499963 4.65072e-18
11.9939 -0.499963 4.65072e-18
12.0041 -0.499963 4.65072e-18
12.0144 -0.499963 4.65072e-18
12.0246 -0.499963 4.65072e-18
12.0348 -0.499963 4.65072e-18
12.0451 -0.499963 4.65072e-18
12.0553 -0.499963 4.65072e-18
12.0656 -0.499963 4.65072e-18
12.0759 -0.499963 4.65072e-18
12.0861 -0.499963 4.65072e-18
12.0964 -0.499963 4.65072e-18
12.1066 -0.499963 4.65072e-18
12.1169 -0.499963 4.65072e-18
12.1272 -0.499963 4.65072e-18
12.1375 -0.499963 4.65072e-18
12.1478 -0.499963 4.65072e-18
12.158 -0.499963 4.65072e-18
12.1683 -0.499963 4.65072e-18
12.1786 -0.499963 4.65072e-18
12.1889 -0.499963 4.65072e-18
12.1992 -0.499963 4.65072e-18
12.2095 -0.499963 4.65072e-18
12.2198 -0.499963 4.65072e-18
12.2301 -0.499963 4.65072e-18
12.2405 -0.499963 4.65072e-18
12.2508 -0.499963 4.65072e-18
12.2611 -0.499963 4.65072e-18
12.2714 -0.499963 4.65072e-18
12.2818 -0.499963 4.65072e-18
12.2921 -0.499963 4.65072e-18
12.3024 -0.499963 4.65072e-18
12.3128 -0.499963 4.65072e-18
12.3231 -0.499963 4.65072e-18
12.3335 -0.499963 4.65072e-18
12.3438 -0.499963 4.65072e-18
12.3542 -0.499963 4.65072e-18
12.3645 -0.499963 4.65072e-18
12.3749 -0.499963 4.65072e-18
12.3853 -0.499963 4.65072e-18
12.3956 -0.499963 4.65072e-18
12.406 -0.499963 4.65072e-18
12.4164 -0.499963 4.65072e-18
12.4268 -0.499963 4.65072e-18
12.4371 -0.499963 4.65072e-18
12.4475 -0.499963 4.65072e-18
12.4579 -0.499963 4.65072e-18
12.4683 -0.499963 4.65072e-18
12.4787 -0.499963 4.65072e-18
12.4891 -0.499963 4.65072e-18
12.4995 -0.499963 4.65072e-18
12.5099 -0.499963 4.65072e-18
12.5203 -0.499963 4.65072e-18
12.5308 -0.499963 4.65072e-18
12.5412 -0.499963 4.65072e-18
12.5516 -0.499963 4.65072e-18
12.562 -0.499963 4.65072e-18
12.5725 -0.499963 4.65072e-18
12.5829 -0.499963 4.65072e-18
12.5934 -0.499963 4.65072e-18
12.6038 -0.499963 4.65072e-18
12.6143 -0.499963 4.65072e-18
12.6247 -0.499963 4.65072e-18
12.6352 -0.499963 4.65072e-18
12.6456 -0.499963 4.65072e-18
12.6561 -0.499963 4.65072e-18
12.6666 -0.499963 4.65072e-18
12.677 -0.499963 4.65072e-18
12.6875 -0.499963 4.65072e-18
12.698 -0.499963 4.65072e-18
12.7085 -0.499963 4.65072e-18
12.719 -0.499963 4.65072e-18
12.7295 -0.499963 4.65072e-18
12.74 -0.499963 4.65072e-18
12.7505 -0.499963 4.65072e-18
12.761 -0.499963 4.65072e-18
12.7715 -0.499963 4.65072e-18
12.782 -0.499963 4.65072e-18
12.7925 -0.499963 4.65072e-18
12.803 -0.499963 4.65072e-18
12.8135 -0.499963 4.65072e-18
12.8241 -0.499963 4.65072e-18
12.8346 -0.499963 4.65072e-18
12.8451 -0.499963 4.65072e-18
12.8557 -0.499963 4.65072e-18
12.8662 -0.499963 4.65072e-18
12.8768 -0.499963 4.65072e-18
12.8873 -0.499963 4.65072e-18
12.8979 -0.499963 4.65072e-18
12.9085 -0.499963 4.65072e-18
12.919 -0.499963 4.65072e-18
12.9296 -0.499963 4.65072e-18
12.9402 -0.499963 4.65072e-18
12.9508 -0.499963 4.65072e-18
12.9613 -0.499963 4.65072e-18
12.9719 -0.499963 4.65072e-18
12.9825 -0.499963 4.65072e-18
12.9931 -0.499963 4.65072e-18
13.0037 -0.499963 4.65072e-18
13.0143 -0.499963 4.65072e-18
13.0249 -0.499963 4.65072e-18
13.0355 -0.499963 4.65072e-18
13.0462 -0.499963 4.65072e-18
13.0568 -0.499963 4.65072e-18
13.0674 -0.499963 4.65072e-18
13.078 -0.499963 4.65072e-18
13.0887 -0.499963 4.65072e-18
13.0993 -0.499963 4.65072e-18
13.1099 -0.499963 4.65072e-18
13.1206 -0.499963 4.65072e-18
13.1312 -0.499963 4.65072e-18
13.1419 -0.499963 4.65072e-18
13.1526 -0.499963 4.65072e-18
13.1632 -0.499963 4.65072e-18
13.1739 -0.499963 4.65072e-18
13.1846 -0.499963 4.65072e-18
13.1953 -0.499963 4.65072e-18
13.2059 -0.499963 4.65072e-18
13.2166 -0.499963 4.65072e-18
13.2273 -0.499963 4.65072e-18
13.238 -0.499963 4.65072e-18
13.2487 -0.499963 4.65072e-18
13.2594 -0.499963 4.65072e-18
13.2701 -0.499963 4.65072e-18
13.2808 -0.499963 4.65072e-18
13.2916 -0.499963 4.65072e-18
13.3023 -0.499963 4.65072e-18
13.313 -0.499963 4.65072e-18
13.3237 -0.499963 4.65072e-18
13.3345 -0.499963 4.65072e-18
13.3452 -0.499963 4.65072e-18
13.356 -0.499963 4.65072e-18
13.3667 -0.499963 4.65072e-18
13.3775 -0.499963 4.65072e-18
13.3882 -0.499963 4.65072e-18
13.399 -0.499963 4.65072e-18
13.4098 -0.499963 4.65072e-18
13.4206 -0.499963 4.65072e-18
13.4313 -0.499963 4.65072e-18
13.4421 -0.499963 4.65072e-18
13.4529 -0.499963 4.65072e-18
13.4637 -0.499963 4.65072e-18
13.4745 -0.499963 4.65072e-18
13.4853 -0.499963 4.65072e-18
13.4961 -0.499963 4.65072e-18
13.5069 -0.499963 4.65072e-18
13.5177 -0.499963 4.65072e-18
13.5286 -0.499963 4.65072e-18
13.5394 -0.499963 4.65072e-18
13.5502 -0.499963 4.65072e-18
13.5611 -0.499963 4.65072e-18
13.5719 -0.499963 4.65072e-18
13.5827 -0.499963 4.65072e-18
13.5936 -0.499963 4.65072e-18
13.6044 -0.499963 4.65072e-18
13.6153 -0.499963 4.65072e-18
13.6262 -0.499963 4.65072e-18
13.637 -0.499963 4.65072e-18
13.6479 -0.499963 4.65072e-18
13.6588 -0.499963 4.65072e-18
13.6697 -0.499963 4.65072e-18
13.6806 -0.499963 4.65072e-18
13.6915 -0.499963 4.65072e-18
13.7024 -0.499963 4.65072e-18
13.7133 -0.499963 4.65072e-18
13.7242 -0.499963 4.65072e-18
13.7351 -0.499963 4.65072e-18
13.746 -0.499963 4.65072e-18
13.757 -0.499963 4.65072e-18
13.7679 -0.499963 4.65072e-18
13.7788 -0.499963 4.65072e-18
13.7898 -0.499963 4.65072e-18
13.8007 -0.499963 4.65072e-18
13.8117 -0.499963 4.65072e-18
13.8226 -0.499963 4.65072e-18
13.8336 -0.499963 4.65072e-18
13.8445 -0.499963 4.65072e-18
13.8555 -0.499963 4.65072e-18
13.8665 -0.499963 4.65072e-18
13.8775 -0.499963 4.65072e-18
13.8885 -0.499963 4.65072e-18
13.8995 -0.499963 4.65072e-18
13.9105 -0.499963 4.65072e-18
13.9215 -0.499963 4.65072e-18
13.9325 -0.499963 4.65072e-18
13.9435 -0.499963 4.65072e-18
13.9545 -0.499963 4.65072e-18
13.9655 -0.499963 4.65072e-18
13.9766 -0.499963 4.65072e-18
13.9876 -0.499963 4.65072e-18
13.9986 -0.499963 4.65072e-18
14.0097 -0.499963 4.65072e-18
14.0207 -0.499963 4.65072e-18
14.0318 -0.499963 4.65072e-18
14.0429 -0.499963 4.65072e-18
14.0539 -0.499963 4.65072e-18
14.065 -0.499963 4.65072e-18
14.0761 -0.499963 4.65072e-18
14.0872 -0.499963 4.65072e-18
14.0982 -0.499963 4.65072e-18
14.1093 -0.499963 4.65072e-18
14.1204 -0.499963 4.65072e-18
14.1316 -0.499963 4.65072e-18
14.1427 -0.499963 4.65072e-18
14.1538 -0.499963 4.65072e-18
14.1649 -0.499963 4.65072e-18
14.176 -0.499963 4.65072e-18
14.1872 -0.499963 4.65072e-18
14.1983 -0.499963 4.65072e-18
14.2095 -0.499963 4.65072e-18
14.2206 -0.499963 4.65072e-18
14.2318 -0.499963 4.65072e-18
14.2429 -0.499963 4.65072e-18
14.2541 -0.499963 4.65072e-18
14.2653 -0.499963 4.65072e-18
14.2765 -0.499963 4.65072e-18
14.2876 -0.499963 4.65072e-18
14.2988 -0.499963 4.65072e-18
14.31 -0.499963 4.65072e-18
14.3212 -0.499963 4.65072e-18
14.3324 -0.499963 4.65072e-18
14.3437 -0.499963 4.65072e-18
14.3549 -0.499963 4.65072e-18
14.3661 -0.499963 4.65072e-18
14.3773 -0.499963 4.65072e-18
14.3886 -0.499963 4.65072e-18
14.3998 -0.499963 4.65072e-18
14.4111 -0.499963 4.65072e-18
14.4223 -0.499963 4.65072e-18
14.4336 -0.499963 4.65072e-18
14.4449 -0.499963 4.65072e-18
14.4561 -0.499963 4.65072e-18
14.4674 -0.499963 4.65072e-18
14.4787 -0.499963 4.65072e-18
14.49 -0.499963 4.65072e-18
14.5013 -0.499963 4.65072e-18
14.5126 -0.499963 4.65072e-18
14.5239 -0.499963 4.65072e-18
14.5352 -0.499963 4.65072e-18
14.5466 -0.499963 4.65072e-18
14.5579 -0.499963 4.65072e-18
14.5692 -0.499963 4.65072e-18
14.5806 -0.499963 4.65072e-18
14.5919 -0.499963 4.65072e-18
14.6033 -0.499963 4.65072e-18
14.6146 -0.499963 4.65072e-18
14.626 -0.499963 4.65072e-18
14.6374 -0.499963 4.65072e-18
14.6488 -0.499963 4.65072e-18
14.6602 -0.499963 4.65072e-18
14.6716 -0.499963 4.65072e-18
14.683 -0.499963 4.65072e-18
14.6944 -0.499963 4.65072e-18
14.7058 -0.499963 4.65072e-18
14.7172 -0.499963 4.65072e-18
14.7286 -0.499963 4.65072e-18
14.7401 -0.499963 4.65072e-18
14.7515 -0.499963 4.65072e-18
14.7629 -0.499963 4.65072e-18
14.7744 -0.499963 4.65072e-18
14.7858 -0.499963 4.65072e-18
14.7973 -0.499963 4.65072e-18
14.8088 -0.499963 4.65072e-18
14.8203 -0.499963 4.65072e-18
14.8317 -0.499963 4.65072e-18
14.8432 -0.499963 4.65072e-18
14.8547 -0.499963 4.65072e-18
14.8662 -0.499963 4.65072e-18
14.8778 -0.499963 4.65072e-18
14.8893 -0.499963 4.65072e-18
14.9008 -0.499963 4.65072e-18
14.9123 -0.499963 4.65072e-18
14.9239 -0.499963 4.65072e-18
14.9354 -0.499963 4.65072e-18
14.947 -0.499963 4.65072e-18
14.9585 -0.499963 4.65072e-18
14.9701 -0.499963 4.65072e-18
14.9817 -0.499963 4.65072e-18
14.9933 -0.499963 4.65072e-18
15.0048 -0.499963 4.65072e-18
15.0164 -0.499963 4.65072e-18
15.028 -0.499963 4.65072e-18
15.0397 -0.499963 4.65072e-18
15.0513 -0.499963 4.65072e-18
15.0629 -0.499963 4.65072e-18
15.0745 -0.499963 4.65072e-18
15.0862 -0.499963 4.65072e-18
15.0978 -0.499963 4.65072e-18
15.1095 -0.499963 4.65072e-18
15.1211 -0.499963 4.65072e-18
15.1328 -0.499963 4.65072e-18
15.1445 -0.499963 4.65072e-18
15.1561 -0.499963 4.65072e-18
15.1678 -0.499963 4.65072e-18
15.1795 -0.499963 4.65072e-18
15.1912 -0.499963 4.65072e-18
15.2029 -0.499963 4.65072e-18
15.2147 -0.499963 4.65072e-18
15.2264 -0.499963 4.65072e-18
15.2381 -0.499963 4.65072e-18
15.2499 -0.499963 4.65072e-18
15.2616 -0.499963 4.65072e-18
15.2734 -0.499963 4.65072e-18
15.2851 -0.499963 4.65072e-18
15.2969 -0.499963 4.65072e-18
15.3087 -0.499963 4.65072e-18
15.3205 -0.499963 4.65072e-18
15.3323 -0.499963 4.65072e-18
15.3441 -0.499963 4.65072e-18
15.3559 -0.499963 4.65072e-18
15.3677 -0.499963 4.65072e-18
15.3795 -0.499963 4.65072e-18
15.3913 -0.499963 4.65072e-18
15.4032 -0.499963 4.65072e-18
15.415 -0.499963 4.65072e-18
15.4269 -0.499963 4.65072e-18
15.4388 -0.499963 4.65072e-18
15.4506 -0.499963 4.65072e-18
15.4625 -0.499963 4.65072e-18
15.4744 -0.499963 4.65072e-18
15.4863 -0.499963 4.65072e-18
15.4982 -0.499963 4.65072e-18
15.5101 -0.499963 4.65072e-18
15.522 -0.499963 4.65072e-18
15.534 -0.499963 4.65072e-18
15.5459 -0.499963 4.65072e-18
15.5578 -0.499963 4.65072e-18
15.5698 -0.499963 4.65072e-18
15.5818 -0.499963 4.65072e-18
15.5937 -0.499963 4.65072e-18
15.6057 -0.499963 4.65072e-18
15.6177 -0.499963 4.65072e-18
15.6297 -0.499963 4.65072e-18
15.6417 -0.499963 4.65072e-18
15.6537 -0.499963 4.65072e-18
15.6657 -0.499963 4.65072e-18
15.6777 -0.499963 4.65072e-18
15.6898 -0.499963 4.65072e-18
15.7018 -0.499963 4.65072e-18
15.7139 -0.499963 4.65072e-18
15.7259 -0.499963 4.65072e-18
15.738 -0.499963 4.65072e-18
15.7501 -0.499963 4.65072e-18
15.7622 -0.499963 4.65072e-18
15.7743 -0.499963 4.65072e-18
15.7864 -0.499963 4.65072e-18
15.7985 -0.499963 4.65072e-18
15.8106 -0.499963 4.65072e-18
15.8228 -0.499963 4.65072e-18
15.8349 -0.499963 4.65072e-18
15.8471 -0.499963 4.65072e-18
15.8592 -0.499963 4.65072e-18
15.8714 -0.499963 4.65072e-18
15.8836 -0.499963 4.65072e-18
15.8957 -0.499963 4.65072e-18
15.9079 -0.499963 4.65072e-18
15.9202 -0.499963 4.65072e-18
15.9324 -0.499963 4.65072e-18
15.9446 -0.499963 4.65072e-18
15.9568 -0.499963 4.65072e-18
15.9691 -0.499963 4.65072e-18
15.9813 -0.499963 4.65072e-18
15.9936 -0.499963 4.65072e-18
16.0058 -0.499963 4.65072e-18
16.0181 -0.499963 4.65072e-18
16.0304 -0.499963 4.65072e-18
16.0427 -0.499963 4.65072e-18
16.055 -0.499963 4.65072e-18
16.0673 -0.499963 4.65072e-18
16.0797 -0.499963 4.65072e-18
16.092 -0.499963 4.65072e-18
16.1043 -0.499963 4.65072e-18
16.1167 -0.499963 4.65072e-18
16.1291 -0.499963 4.65072e-18
16.1414 -0.499963 4.65072e-18
16.1538 -0.499963 4.65072e-18
16.1662 -0.499963 4.65072e-18
16.1786 -0.499963 4.65072e-18
16.191 -0.499963 4.65072e-18
16.2035 -0.499963 4.65072e-18
16.2159 -0.499963 4.65072e-18
16.2284 -0.499963 4.65072e-18
16.2408 -0.499963 4.65072e-18
16.2533 -0.499963 4.65072e-18
16.2658 -0.499963 4.65072e-18
16.2782 -0.499963 4.65072e-18
16.2907 -0.499963 4.65072e-18
16.3032 -0.499963 4.65072e-18
16.3158 -0.499963 4.65072e-18
16.3283 -0.499963 4.65072e-18
16.3408 -0.499963 4.65072e-18
16.3534 -0.499963 4.65072e-18
16.3659 -0.499963 4.65072e-18
16.3785 -0.499963 4.65072e-18
16.3911 -0.499963 4.65072e-18
16.4037 -0.499963 4.65072e-18
16.4163 -0.499963 4.65072e-18
16.4289 -0.499963 4.65072e-18
16.4415 -0.499963 4.65072e-18
16.4541 -0.499963 4.65072e-18
16.4668 -0.499963 4.65072e-18
16.4794 -0.499963 4.65072e-18
16.4921 -0.499963 4.65072e-18
16.5048 -0.499963 4.65072e-18
16.5175 -0.499963 4.65072e-18
16.5302 -0.499963 4.65072e-18
16.5429 -0.499963 4.65072e-18
16.5556 -0.499963 4.65072e-18
16.5683 -0.499963 4.65072e-18
16.5811 -0.499963 4.65072e-18
16.5938 -0.499963 4.65072e-18
16.6066 -0.499963 4.65072e-18
16.6194 -0.499963 4.65072e-18
16.6322 -0.499963 4.65072e-18
16.645 -0.499963 4.65072e-18
16.6578 -0.499963 4.65072e-18
16.6706 -0.499963 4.65072e-18
16.6835 -0.499963 4.65072e-18
16.6963 -0.499963 4.65072e-18
16.7092 -0.499963 4.65072e-18
16.7221 -0.499963 4.65072e-18
16.7349 -0.499963 4.65072e-18
16.7478 -0.499963 4.65072e-18
16.7607 -0.499963 4.65072e-18
16.7737 -0.499963 4.65072e-18
16.7866 -0.499963 4.65072e-18
16.7995 -0.499963 4.65072e-18
16.8125 -0.499963 4.65072e-18
16.8255 -0.499963 4.65072e-18
16.8385 -0.499963 4.65072e-18
16.8514 -0.499963 4.65072e-18
16.8645 -0.499963 4.65072e-18
16.8775 -0.499963 4.65072e-18
16.8905 -0.499963 4.65072e-18
16.9035 -0.499963 4.65072e-18
16.9166 -0.499963 4.65072e-18
16.9297 -0.499963 4.65072e-18
16.9428 -0.499963 4.65072e-18
16.9559 -0.499963 4.65072e-18
16.969 -0.499963 4.65072e-18
16.9821 -0.499963 4.65072e-18
16.9952 -0.499963 4.65072e-18
17.0084 -0.499963 4.65072e-18
17.0215 -0.499963 4.65072e-18
17.0347 -0.499963 4.65072e-18
17.0479 -0.499963 4.65072e-18
17.0611 -0.499963 4.65072e-18
17.0743 -0.499963 4.65072e-18
17.0875 -0.499963 4.65072e-18
17.1008 -0.499963 4.65072e-18
17.114 -0.499963 4.65072e-18
17.1273 -0.499963 4.65072e-18
17.1406 -0.499963 4.65072e-18
17.1539 -0.499963 4.65072e-18
17.1672 -0.499963 4.65072e-18
17.1805 -0.499963 4.65072e-18
17.1939 -0.499963 4.65072e-18
17.2072 -0.499963 4.65072e-18
17.2206 -0.499963 4.65072e-18
17.234 -0.499963 4.65072e-18
17.2474 -0.499963 4.65072e-18
17.2608 -0.499963 4.65072e-18
17.2742 -0.499963 4.65072e-18
17.2876 -0.499963 4.65072e-18
17.3011 -0.499963 4.65072e-18
17.3146 -0.499963 4.65072e-18
17.3281 -0.499963 4.65072e-18
17.3416 -0.499963 4.65072e-18
17.3551 -0.499963 4.65072e-18
17.3686 -0.499963 4.65072e-18
17.3821 -0.499963 4.65072e-18
17.3957 -0.499963 4.65072e-18
17.4093 -0.499963 4.65072e-18
17.4229 -0.499963 4.65072e-18
17.4365 -0.499963 4.65072e-18
17.4501 -0.499963 4.65072e-18
17.4637 -0.499963 4.65072e-18
17.4774 -0.499963 4.65072e-18
17.491 -0.499963 4.65072e-18
17.5047 -0.499963 4.65072e-18
17.5184 -0.499963 4.65072e-18
17.5321 -0.499963 4.65072e-18
17.5459 -0.499963 4.65072e-18
17.5596 -0.499963 4.65072e-18
17.5734 -0.499963 4.65072e-18
17.5872 -0.499963 4.65072e-18
17.601 -0.499963 4.65072e-18
17.6148 -0.499963 4.65072e-18
17.6286 -0.499963 4.65072e-18
17.6425 -0.499963 4.65072e-18
17.6563 -0.499963 4.65072e-18
17.6702 -0.499963 4.65072e-18
17.6841 -0.499963 4.65072e-18
17.698 -0.499963 4.65072e-18
17.712 -0.499963 4.65072e-18
17.7259 -0.499963 4.65072e-18
17.7399 -0.499963 4.65072e-18
17.7539 -0.499963 4.65072e-18
17.7679 -0.499963 4.65072e-18
17.7819 -0.499963 4.65072e-18
17.7959 -0.499963 4.65072e-18
17.81 -0.499963 4.65072e-18
17.8241 -0.499963 4.65072e-18
17.8382 -0.499963 4.65072e-18
17.8523 -0.499963 4.65072e-18
17.8664 -0.499963 4.65072e-18
17.8805 -0.499963 4.65072e-18
17.8947 -0.499963 4.65072e-18
17.9089 -0.499963 4.65072e-18
17.9231 -0.499963 4.65072e-18
17.9373 -0.499963 4.65072e-18
17.9516 -0.499963 4.65072e-18
17.9658 -0.499963 4.65072e-18
17.9801 -0.499963 4.65072e-18
17.9944 -0.499963 4.65072e-18
18.0087 -0.499963 4.65072e-18
18.0231 -0.499963 4.65072e-18
18.0374 -0.499963 4.65072e-18
18.0518 -0.499963 4.65072e-18
18.0662 -0.499963 4.65072e-18
18.0806 -0.499963 4.65072e-18
18.0951 -0.499963 4.65072e-18
18.1095 -0.499963 4.65072e-18
18.124 -0.499963 4.65072e-18
18.1385 -0.499963 4.65072e-18
18.153 -0.499963 4.65072e-18
18.1676 -0.499963 4.65072e-18
18.1821 -0.499963 4.65072e-18
18.1967 -0.499963 4.65072e-18
18.2113 -0.499963 4.65072e-18
18.226 -0.499963 4.65072e-18
18.2406 -0.499963 4.65072e-18
18.2553 -0.499963 4.65072e-18
18.27 -0.499963 4.65072e-18
18.2847 -0.499963 4.65072e-18
18.2994 -0.499963 4.65072e-18
18.3142 -0.499963 4.65072e-18
18.329 -0.499963 4.65072e-18
18.3438 -0.499963 4.65072e-18
18.3586 -0.499963 4.65072e-18
18.3735 -0.499963 4.65072e-18
18.3883 -0.499963 4.65072e-18
18.4032 -0.499963 4.65072e-18
18.4182 -0.499963 4.65072e-18
18.4331 -0.499963 4.65072e-18
18.4481 -0.499963 4.65072e-18
18.4631 -0.499963 4.65072e-18
18.4781 -0.499963 4.65072e-18
18.4931 -0.499963 4.65072e-18
18.5082 -0.499963 4.65072e-18
18.5233 -0.499963 4.65072e-18
18.5384 -0.499963 4.65072e-18
18.5536 -0.499963 4.65072e-18
18.5687 -0.499963 4.65072e-18
18.5839 -0.499963 4.65072e-18
18.5992 -0.499963 4.65072e-18
18.6144 -0.499963 4.65072e-18
18.6297 -0.499963 4.65072e-18
18.645 -0.499963 4.65072e-18
18.6603 -0.499963 4.65072e-18
18.6757 -0.499963 4.65072e-18
18.691 -0.499963 4.65072e-18
18.7064 -0.499963 4.65072e-18
18.7219 -0.499963 4.65072e-18
18.7373 -0.499963 4.65072e-18
18.7528 -0.499963 4.65072e-18
18.7683 -0.499963 4.65072e-18
18.7839 -0.499963 4.65072e-18
18.7995 -0.499963 4.65072e-18
18.8151 -0.499963 4.65072e-18
18.8307 -0.499963 4.65072e-18
18.8464 -0.499963 4.65072e-18
18.8621 -0.499963 4.65072e-18
18.8778 -0.499963 4.65072e-18
18.8935 -0.499963 4.65072e-18
18.9093 -0.499963 4.65072e-18
18.9251 -0.499963 4.65072e-18
18.941 -0.499963 4.65072e-18
18.9568 -0.499963 4.65072e-18
18.9727 -0.499963 4.65072e-18
18.9887 -0.499963 4.65072e-18
19.0046 -0.499963 4.65072e-18
19.0206 -0.499963 4.65072e-18
19.0367 -0.499963 4.65072e-18
19.0527 -0.499963 4.65072e-18
19.0688 -0.499963 4.65072e-18
19.085 -0.499963 4.65072e-18
19.1011 -0.499963 4.65072e-18
19.1173 -0.499963 4.65072e-18
19.1336 -0.499963 4.65072e-18
19.1499 -0.499963 4.65072e-18
19.1662 -0.499963 4.65072e-18
19.1825 -0.499963 4.65072e-18
19.1989 -0.499963 4.65072e-18
19.2153 -0.499963 4.65072e-18
19.2317 -0.499963 4.65072e-18
19.2482 -0.499963 4.65072e-18
19.2647 -0.499963 4.65072e-18
19.2813 -0.499963 4.65072e-18
19.2979 -0.499963 4.65072e-18
19.3145 -0.499963 4.65072e-18
19.3312 -0.499963 4.65072e-18
19.3479 -0.499963 4.65072e-18
19.3647 -0.499963 4.65072e-18
19.3814 -0.499963 4.65072e-18
19.3983 -0.499963 4.65072e-18
19.4151 -0.499963 4.65072e-18
19.4321 -0.499963 4.65072e-18
19.449 -0.499963 4.65072e-18
19.466 -0.499963 4.65072e-18
19.483 -0.499963 4.65072e-18
19.5001 -0.499963 4.65072e-18
19.5173 -0.499963 4.65072e-18
19.5344 -0.499963 4.65072e-18
19.5516 -0.499963 4.65072e-18
19.5689 -0.499963 4.65072e-18
19.5862 -0.499963 4.65072e-18
19.6035 -0.499963 4.65072e-18
19.6209 -0.499963 4.65072e-18
19.6384 -0.499963 4.65072e-18
19.6559 -0.499963 4.65072e-18
19.6734 -0.499963 4.65072e-18
19.691 -0.499963 4.65072e-18
19.7086 -0.499963 4.65072e-18
19.7263 -0.499963 4.65072e-18
19.744 -0.499963 4.65072e-18
19.7618 -0.499963 4.65072e-18
19.7797 -0.499963 4.65072e-18
19.7976 -0.499963 4.65072e-18
19.8155 -0.499963 4.65072e-18
19.8335 -0.499963 4.65072e-18
19.8515 -0.499963 4.65072e-18
19.8696 -0.499963 4.65072e-18
19.8878 -0.499963 4.65072e-18
19.906 -0.499963 4.65072e-18
19.9243 -0.499963 4.65072e-18
19.9426 -0.499963 4.65072e-18
19.961 -0.499963 4.65072e-18
19.9795 -0.499963 4.65072e-18
19.998 -0.499963 4.65072e-18
20.0165 -0.499963 4.65072e-18
20.0352 -0.499963 4.65072e-18
20.0539 -0.499963 4.65072e-18
20.0726 -0.499963 4.65072e-18
20.0915 -0.499963 4.65072e-18
20.1104 -0.499963 4.65072e-18
20.1293 -0.499963 4.65072e-18
20.1483 -0.499963 4.65072e-18
20.1674 -0.499963 4.65072e-18
20.1866 -0.499963 4.65072e-18
20.2058 -0.499963 4.65072e-18
20.2252 -0.499963 4.65072e-18
20.2445 -0.499963 4.65072e-18
20.264 -0.499963 4.65072e-18
20.2835 -0.499963 4.65072e-18
20.3031 -0.499963 4.65072e-18
20.3228 -0.499963 4.65072e-18
20.3426 -0.499963 4.65072e-18
20.3625 -0.499963 4.65072e-18
20.3824 -0.499963 4.65072e-18
20.4024 -0.499963 4.65072e-18
20.4225 -0.499963 4.65072e-18
20.4427 -0.499963 4.65072e-18
20.463 -0.499963 4.65072e-18
20.4833 -0.499963 4.65072e-18
20.5038 -0.499963 4.65072e-18
20.5244 -0.499963 4.65072e-18
20.545 -0.499963 4.65072e-18
20.5658 -0.499963 4.65072e-18
20.5866 -0.499963 4.65072e-18
20.6076 -0.499963 4.65072e-18
20.6286 -0.499963 4.65072e-18
20.6498 -0.499963 4.65072e-18
20.6711 -0.499963 4.65072e-18
20.6924 -0.499963 4.65072e-18
20.7139 -0.499963 4.65072e-18
20.7356 -0.499963 4.65072e-18
20.7573 -0.499963 4.65072e-18
20.7791 -0.499963 4.65072e-18
20.8011 -0.499963 4.65072e-18
20.8232 -0.499963 4.65072e-18
20.8454 -0.499963 4.65072e-18
20.8678 -0.499963 4.65072e-18
20.8903 -0.499963 4.65072e-18
20.913 -0.499963 4.65072e-18
20.9357 -0.499963 4.65072e-18
20.9587 -0.499963 4.65072e-18
20.9818 -0.499963 4.65072e-18
21.005 -0.499963 4.65072e-18
21.0284 -0.499963 4.65072e-18
21.052 -0.499963 4.65072e-18
21.0758 -0.499963 4.65072e-18
21.0997 -0.499963 4.65072e-18
21.1238 -0.499963 4.65072e-18
21.1481 -0.499963 4.65072e-18
21.1726 -0.499963 4.65072e-18
21.1972 -0.499963 4.65072e-18
21.2221 -0.499963 4.65072e-18
21.2472 -0.499963 4.65072e-18
21.2726 -0.499963 4.65072e-18
21.2981 -0.499963 4.65072e-18
21.3239 -0.499963 4.65072e-18
21.35 -0.499963 4.65072e-18
21.3763 -0.499963 4.65072e-18
21.4029 -0.499963 4.65072e-18
21.4298 -0.499963 4.65072e-18
21.4569 -0.499963 4.65072e-18
21.4844 -0.499963 4.65072e-18
21.5122 -0.499963 4.65072e-18
21.5403 -0.499963 4.65072e-18
21.5688 -0.499963 4.65072e-18
21.5977 -0.499963 4.65072e-18
21.627 -0.499963 4.65072e-18
21.6567 -0.499963 4.65072e-18
21.6869 -0.499963 4.65072e-18
21.7175 -0.499963 4.65072e-18
21.7486 -0.499963 4.65072e-18
21.7803 -0.499963 4.65072e-18
21.8126 -0.499963 4.65072e-18
21.8456 -0.499963 4.65072e-18
21.8792 -0.499963 4.65072e-18
21.9136 -0.499963 4.65072e-18
21.9488 -0.499963 4.65072e-18
21.9849 -0.499963 4.65072e-18
22.0221 -0.499963 4.65072e-18
22.0604 -0.499963 4.65072e-18
22.1001 -0.499963 4.65072e-18
22.1412 -0.499963 4.65072e-18
22.1842 -0.499963 4.65072e-18
22.2294 -0.499963 4.65072e-18
22.2772 -0.499963 4.65072e-18
22.3285 -0.499963 4.65072e-18
22.3846 -0.499963 4.65072e-18
22.448 -0.499963 4.65072e-18
22.5254 -0.499963 4.65072e-18


==> anc/HERMITE/GAMMA0025/SigmaRTwoLoop.txt <==
-22.5254 -0.270696 -0.000262231
-22.448 -0.270767 0.000150101
-22.3846 -0.270778 -0.000164511
-22.3285 -0.270795 0.000128509
-22.2772 -0.270802 -0.000135693
-22.2294 -0.270811 0.000114083
-22.1842 -0.270817 -0.000119475
-22.1412 -0.270824 0.000103687
-22.1001 -0.270829 -0.000108424
-22.0604 -0.270835 9.57028e-05
-22.0221 -0.27084 -0.000100168
-21.9849 -0.270845 8.92979e-05
-21.9488 -0.27085 -9.3653e-05
-21.9136 -0.270855 8.39958e-05
-21.8792 -0.270859 -8.83241e-05
-21.8456 -0.270863 7.95018e-05
-21.8126 -0.270867 -8.38519e-05
-21.7803 -0.270871 7.56216e-05
-21.7486 -0.270875 -8.00262e-05
-21.7175 -0.270879 7.22209e-05
-21.6869 -0.270883 -7.67052e-05
-21.6567 -0.270887 6.92029e-05
-21.627 -0.27089 -7.37889e-05
-21.5977 -0.270894 6.64954e-05
-21.5688 -0.270898 -7.1205e-05
-21.5403 -0.270901 6.40432e-05
-21.5122 -0.270905 -6.88993e-05
-21.4844 -0.270908 6.18025e-05
-21.4569 -0.270912 -6.68314e-05
-21.4298 -0.270915 5.97379e-05
-21.4029 -0.270919 -6.49703e-05
-21.3763 -0.270922 5.78197e-05
-21.35 -0.270925 -6.32931e-05
-21.3239 -0.270929 5.60217e-05
-21.2981 -0.270932 -6.17832e-05
-21.2726 -0.270936 5.43202e-05
-21.2472 -0.270939 -6.04298e-05
-21.2221 -0.270942 5.26918e-05
-21.1972 -0.270946 -5.92282e-05
-21.1726 -0.270949 5.1112e-05
-21.1481 -0.270952 -5.81808e-05
-21.1238 -0.270956 4.95522e-05
-21.0997 -0.270959 -5.72993e-05
-21.0758 -0.270963 4.79759e-05
-21.052 -0.270966 -5.66091e-05
-21.0284 -0.27097 4.63312e-05
-21.005 -0.270974 -5.61595e-05
-20.9818 -0.270977 4.4537e-05
-20.9587 -0.270981 -5.60434e-05
-20.9357 -0.270985 4.24507e-05
-20.913 -0.270989 -5.64482e-05
-20.8903 -0.270994 3.97843e-05
-20.8678 -0.270999 -5.78013e-05
-20.8454 -0.271004 3.58403e-05
-20.8232 -0.27101 -6.1256e-05
-20.8011 -0.271018 2.86242e-05
-20.7791 -0.271027 -7.02607e-05
-20.7573 -0.271039 1.22425e-05
-20.7356 -0.271056 -9.44291e-05
-20.7139 -0.271078 -2.78815e-05
-20.6924 -0.271107 -0.000153414
-20.6711 -0.271144 -0.000113566
-20.6498 -0.27119 -0.000262691
-20.6286 -0.271243 -0.000238333
-20.6076 -0.271301 -0.000373586
-20.5866 -0.271358 -0.000296502
-20.5658 -0.27141 -0.000331723
-20.545 -0.27145 -0.000133857
-20.5244 -0.271477 -7.15071e-05
-20.5038 -0.271491 0.000136355
-20.4833 -0.271495 9.56104e-05
-20.463 -0.271497 0.00011983
-20.4427 -0.271499 -7.56328e-05
-20.4225 -0.271503 -7.29655e-05
-20.4024 -0.271509 -0.000133858
-20.3824 -0.271514 4.30997e-05
-20.3625 -0.271517 3.96287e-05
-20.3426 -0.271519 9.86532e-05
-20.3228 -0.271522 -6.87752e-05
-20.3031 -0.271525 -4.04736e-05
-20.2835 -0.271529 -7.12298e-05
-20.264 -0.271532 8.52328e-05
-20.2445 -0.271534 1.31036e-05
-20.2252 -0.271537 1.83103e-05
-20.2058 -0.27154 -9.84992e-05
-20.1866 -0.271543 2.53582e-05
-20.1674 -0.271545 8.83888e-06
-20.1483 -0.271548 5.99157e-05
-20.1293 -0.27155 -7.69858e-05
-20.1104 -0.271553 1.62797e-06
-20.0915 -0.271556 -1.15573e-05
-20.0726 -0.271558 6.90092e-05
-20.0539 -0.271561 -5.91077e-05
-20.0352 -0.271563 -5.49144e-07
-20.0165 -0.271566 -2.10856e-05
-19.998 -0.271568 6.57354e-05
-19.9795 -0.271571 -5.3577e-05
-19.961 -0.271573 3.81203e-06
-19.9426 -0.271576 -2.01451e-05
-19.9243 -0.271578 5.83877e-05
-19.906 -0.271581 -5.61508e-05
-19.8878 -0.271583 1.18907e-05
-19.8696 -0.271586 -1.42711e-05
-19.8515 -0.271588 4.65806e-05
-19.8335 -0.271591 -6.03987e-05
-19.8155 -0.271593 2.52455e-05
-19.7976 -0.271595 -1.08156e-05
-19.7797 -0.271598 2.96473e-05
-19.7618 -0.2716 -5.80666e-05
-19.744 -0.271603 4.18183e-05
-19.7263 -0.271605 -1.79305e-05
-19.7086 -0.271608 1.38128e-05
-19.691 -0.27161 -4.31255e-05
-19.6734 -0.271613 5.09659e-05
-19.6559 -0.271615 -3.65402e-05
-19.6384 -0.271617 1.24421e-05
-19.6209 -0.27162 -2.24938e-05
-19.6035 -0.271622 4.07489e-05
-19.5862 -0.271625 -5.10186e-05
-19.5689 -0.271627 3.01552e-05
-19.5516 -0.271629 -1.74992e-05
-19.5344 -0.271632 1.92208e-05
-19.5173 -0.271634 -4.18193e-05
-19.5001 -0.271637 4.50017e-05
-19.483 -0.271639 -3.57697e-05
-19.466 -0.271642 1.62091e-05
-19.449 -0.271644 -2.09501e-05
-19.4321 -0.271646 3.24385e-05
-19.4151 -0.271649 -4.65906e-05
-19.3983 -0.271651 3.60619e-05
-19.3814 -0.271654 -2.48448e-05
-19.3647 -0.271656 1.53401e-05
-19.3479 -0.271658 -2.86459e-05
-19.3312 -0.271661 3.77736e-05
-19.3145 -0.271663 -4.33374e-05
-19.2979 -0.271666 2.86002e-05
-19.2813 -0.271668 -2.13383e-05
-19.2647 -0.271671 1.79509e-05
-19.2482 -0.271673 -3.26039e-05
-19.2317 -0.271675 3.78917e-05
-19.2153 -0.271678 -3.97924e-05
-19.1989 -0.27168 2.53291e-05
-19.1825 -0.271683 -2.10522e-05
-19.1662 -0.271685 1.93436e-05
-19.1499 -0.271687 -3.29607e-05
-19.1336 -0.27169 3.63473e-05
-19.1173 -0.271692 -3.81104e-05
-19.1011 -0.271695 2.50539e-05
-19.085 -0.271697 -2.17236e-05
-19.0688 -0.2717 1.90082e-05
-19.0527 -0.271702 -3.09904e-05
-19.0367 -0.271704 3.41562e-05
-19.0206 -0.271707 -3.78274e-05
-19.0046 -0.271709 2.67287e-05
-18.9887 -0.271712 -2.32554e-05
-18.9727 -0.271714 1.79751e-05
-18.9568 -0.271717 -2.75416e-05
-18.941 -0.271719 3.08418e-05
-18.9251 -0.271721 -3.75113e-05
-18.9093 -0.271724 2.94618e-05
-18.8935 -0.271726 -2.63155e-05
-18.8778 -0.271729 1.79611e-05
-18.8621 -0.271731 -2.3811e-05
-18.8464 -0.271734 2.59245e-05
-18.8307 -0.271736 -3.53032e-05
-18.8151 -0.271739 3.15223e-05
-18.7995 -0.271741 -3.07621e-05
-18.7839 -0.271743 2.06473e-05
-18.7683 -0.271746 -2.20918e-05
-18.7528 -0.271748 2.05447e-05
-18.7373 -0.271751 -3.01852e-05
-18.7219 -0.271753 3.03008e-05
-18.7064 -0.271756 -3.42303e-05
-18.691 -0.271758 2.57624e-05
-18.6757 -0.271761 -2.46705e-05
-18.6603 -0.271763 1.81181e-05
-18.645 -0.271766 -2.42304e-05
-18.6297 -0.271768 2.4768e-05
-18.6144 -0.271771 -3.29677e-05
-18.5992 -0.271773 2.93289e-05
-18.5839 -0.271775 -3.03199e-05
-18.5687 -0.271778 2.14254e-05
-18.5536 -0.27178 -2.26228e-05
-18.5384 -0.271783 1.8936e-05
-18.5233 -0.271785 -2.67247e-05
-18.5082 -0.271788 2.65651e-05
-18.4931 -0.27179 -3.27347e-05
-18.4781 -0.271793 2.70291e-05
-18.4631 -0.271795 -2.75125e-05
-18.4481 -0.271798 1.95181e-05
-18.4331 -0.2718 -2.24544e-05
-18.4182 -0.271803 1.98479e-05
-18.4032 -0.271805 -2.77219e-05
-18.3883 -0.271808 2.65423e-05
-18.3735 -0.27181 -3.16947e-05
-18.3586 -0.271813 2.53981e-05
-18.3438 -0.271815 -2.62584e-05
-18.329 -0.271818 1.89226e-05
-18.3142 -0.27182 -2.25297e-05
-18.2994 -0.271823 1.9898e-05
-18.2847 -0.271825 -2.74447e-05
-18.27 -0.271828 2.5705e-05
-18.2553 -0.27183 -3.07942e-05
-18.2406 -0.271833 2.47013e-05
-18.226 -0.271835 -2.61168e-05
-18.2113 -0.271838 1.89577e-05
-18.1967 -0.27184 -2.24589e-05
-18.1821 -0.271843 1.92e-05
-18.1676 -0.271846 -2.6311e-05
-18.153 -0.271848 2.43831e-05
-18.1385 -0.271851 -3.00091e-05
-18.124 -0.271853 2.46059e-05
-18.1095 -0.271856 -2.67355e-05
-18.0951 -0.271858 1.9552e-05
-18.0806 -0.271861 -2.25357e-05
-18.0662 -0.271863 1.82238e-05
-18.0518 -0.271866 -2.46378e-05
-18.0374 -0.271868 2.24971e-05
-18.0231 -0.271871 -2.88687e-05
-18.0087 -0.271874 2.45067e-05
-17.9944 -0.271876 -2.77303e-05
-17.9801 -0.271879 2.07862e-05
-17.9658 -0.271881 -2.32944e-05
-17.9516 -0.271884 1.76944e-05
-17.9373 -0.271886 -2.29634e-05
-17.9231 -0.271889 2.01055e-05
-17.9089 -0.271892 -2.68919e-05
-17.8947 -0.271894 2.35912e-05
-17.8805 -0.271897 -2.83333e-05
-17.8664 -0.271899 2.23066e-05
-17.8523 -0.271902 -2.49862e-05
-17.8382 -0.271905 1.83877e-05
-17.8241 -0.271907 -2.22652e-05
-17.81 -0.27191 1.79551e-05
-17.7959 -0.271912 -2.42398e-05
-17.7819 -0.271915 2.13155e-05
-17.7679 -0.271918 -2.74801e-05
-17.7539 -0.27192 2.29573e-05
-17.7399 -0.271923 -2.68674e-05
-17.7259 -0.271925 2.03381e-05
-17.712 -0.271928 -2.34118e-05
-17.698 -0.271931 1.74431e-05
-17.6841 -0.271933 -2.22719e-05
-17.6702 -0.271936 1.83999e-05
-17.6563 -0.271939 -2.48746e-05
-17.6425 -0.271941 2.14584e-05
-17.6286 -0.271944 -2.71404e-05
-17.6148 -0.271947 2.19637e-05
-17.601 -0.271949 -2.57407e-05
-17.5872 -0.271952 1.91933e-05
-17.5734 -0.271955 -2.27411e-05
-17.5596 -0.271957 1.70711e-05
-17.5459 -0.27196 -2.23073e-05
-17.5321 -0.271963 1.83698e-05
-17.5184 -0.271965 -2.4801e-05
-17.5047 -0.271968 2.09977e-05
-17.491 -0.271971 -2.65742e-05
-17.4774 -0.271973 2.11972e-05
-17.4637 -0.271976 -2.5182e-05
-17.4501 -0.271979 1.87009e-05
-17.4365 -0.271981 -2.25478e-05
-17.4229 -0.271984 1.68256e-05
-17.4093 -0.271987 -2.21091e-05
-17.3957 -0.271989 1.78699e-05
-17.3821 -0.271992 -2.4236e-05
-17.3686 -0.271995 2.02167e-05
-17.3551 -0.271998 -2.59797e-05
-17.3416 -0.272 2.06857e-05
-17.3281 -0.272003 -2.50614e-05
-17.3146 -0.272006 1.86652e-05
-17.3011 -0.272008 -2.26865e-05
-17.2876 -0.272011 1.66911e-05
-17.2742 -0.272014 -2.17973e-05
-17.2608 -0.272017 1.7089e-05
-17.2474 -0.272019 -2.33348e-05
-17.234 -0.272022 1.91492e-05
-17.2206 -0.272025 -2.52382e-05
-17.2072 -0.272028 2.01984e-05
-17.1939 -0.27203 -2.51318e-05
-17.1805 -0.272033 1.89307e-05
-17.1672 -0.272036 -2.31684e-05
-17.1539 -0.272039 1.68544e-05
-17.1406 -0.272041 -2.16734e-05
-17.1273 -0.272044 1.63339e-05
-17.114 -0.272047 -2.22927e-05
-17.1008 -0.27205 1.77991e-05
-17.0875 -0.272052 -2.41482e-05
-17.0743 -0.272055 1.9387e-05
-17.0611 -0.272058 -2.50092e-05
-17.0479 -0.272061 1.92048e-05
-17.0347 -0.272064 -2.38926e-05
-17.0215 -0.272066 1.7448e-05
-17.0084 -0.272069 -2.20714e-05
-16.9952 -0.272072 1.60434e-05
-16.9821 -0.272075 -2.1522e-05
-16.969 -0.272078 1.64232e-05
-16.9559 -0.272081 -2.27254e-05
-16.9428 -0.272083 1.80078e-05
-16.9297 -0.272086 -2.42487e-05
-16.9166 -0.272089 1.89604e-05
-16.9035 -0.272092 -2.43997e-05
-16.8905 -0.272095 1.82175e-05
-16.8775 -0.272098 -2.30281e-05
-16.8645 -0.2721 1.65536e-05
-16.8514 -0.272103 -2.1581e-05
-16.8385 -0.272106 1.56568e-05
-16.8255 -0.272109 -2.15046e-05
-16.8125 -0.272112 1.63349e-05
-16.7995 -0.272115 -2.27658e-05
-16.7866 -0.272118 1.77514e-05
-16.7737 -0.27212 -2.39814e-05
-16.7607 -0.272123 1.8373e-05
-16.7478 -0.272126 -2.38898e-05
-16.7349 -0.272129 1.75416e-05
-16.7221 -0.272132 -2.25931e-05
-16.7092 -0.272135 1.60671e-05
-16.6963 -0.272138 -2.13703e-05
-16.6835 -0.272141 1.53439e-05
-16.6706 -0.272144 -2.13611e-05
-16.6578 -0.272147 1.59672e-05
-16.645 -0.27215 -2.24788e-05
-16.6322 -0.272152 1.72136e-05
-16.6194 -0.272155 -2.35703e-05
-16.6066 -0.272158 1.78086e-05
-16.5938 -0.272161 -2.35681e-05
-16.5811 -0.272164 1.71555e-05
-16.5683 -0.272167 -2.24811e-05
-16.5556 -0.27217 1.58473e-05
-16.5429 -0.272173 -2.132e-05
-16.5302 -0.272176 1.50483e-05
-16.5175 -0.272179 -2.11112e-05
-16.5048 -0.272182 1.54001e-05
-16.4921 -0.272185 -2.1967e-05
-16.4794 -0.272188 1.6475e-05
-16.4668 -0.272191 -2.304e-05
-16.4541 -0.272194 1.72225e-05
-16.4415 -0.272197 -2.33339e-05
-16.4289 -0.2722 1.69354e-05
-16.4163 -0.272203 -2.25882e-05
-16.4037 -0.272206 1.58475e-05
-16.3911 -0.272209 -2.14614e-05
-16.3785 -0.272212 1.48753e-05
-16.3659 -0.272215 -2.09079e-05
-16.3534 -0.272218 1.47903e-05
-16.3408 -0.272221 -2.13453e-05
-16.3283 -0.272224 1.55719e-05
-16.3158 -0.272227 -2.23326e-05
-16.3032 -0.27223 1.64711e-05
-16.2907 -0.272233 -2.29903e-05
-16.2782 -0.272236 1.66782e-05
-16.2658 -0.272239 -2.27564e-05
-16.2533 -0.272242 1.59954e-05
-16.2408 -0.272245 -2.18298e-05
-16.2284 -0.272248 1.49632e-05
-16.2159 -0.272252 -2.09646e-05
-16.2035 -0.272255 1.43794e-05
-16.191 -0.272258 -2.0829e-05
-16.1786 -0.272261 1.46432e-05
-16.1662 -0.272264 -2.14762e-05
-16.1538 -0.272267 1.54605e-05
-16.1414 -0.27227 -2.2337e-05
-16.1291 -0.272273 1.6115e-05
-16.1167 -0.272276 -2.27023e-05
-16.1043 -0.272279 1.60521e-05
-16.092 -0.272283 -2.22824e-05
-16.0797 -0.272286 1.52992e-05
-16.0673 -0.272289 -2.14069e-05
-16.055 -0.272292 1.44119e-05
-16.0427 -0.272295 -2.0738e-05
-16.0304 -0.272298 1.40221e-05
-16.0181 -0.272301 -2.0751e-05
-16.0058 -0.272305 1.43575e-05
-15.9936 -0.272308 -2.13878e-05
-15.9813 -0.272311 1.50942e-05
-15.9691 -0.272314 -2.21301e-05
-15.9568 -0.272317 1.56267e-05
-15.9446 -0.272321 -2.2406e-05
-15.9324 -0.272324 1.55273e-05
-15.9202 -0.272327 -2.20109e-05
-15.9079 -0.27233 1.48475e-05
-15.8957 -0.272333 -2.12353e-05
-15.8836 -0.272337 1.40545e-05
-15.8714 -0.27234 -2.06295e-05
-15.8592 -0.272343 1.36755e-05
-15.8471 -0.272346 -2.05986e-05
-15.8349 -0.272349 1.39207e-05
-15.8228 -0.272353 -2.11245e-05
-15.8106 -0.272356 1.45535e-05
-15.7985 -0.272359 -2.18015e-05
-15.7864 -0.272362 1.50784e-05
-15.7743 -0.272366 -2.21378e-05
-15.7622 -0.272369 1.50969e-05
-15.7501 -0.272372 -2.18977e-05
-15.738 -0.272376 1.45741e-05
-15.7259 -0.272379 -2.12484e-05
-15.7139 -0.272382 1.38439e-05
-15.7018 -0.272385 -2.06258e-05
-15.6898 -0.272389 1.33644e-05
-15.6777 -0.272392 -2.04293e-05
-15.6657 -0.272395 1.34073e-05
-15.6537 -0.272399 -2.07584e-05
-15.6417 -0.272402 1.38873e-05
-15.6297 -0.272405 -2.13631e-05
-15.6177 -0.272409 1.44372e-05
-15.6057 -0.272412 -2.18249e-05
-15.5937 -0.272415 1.46604e-05
-15.5818 -0.272419 -2.18362e-05
-15.5698 -0.272422 1.43879e-05
-15.5578 -0.272425 -2.13914e-05
-15.5459 -0.272429 1.37743e-05
-15.534 -0.272432 -2.07753e-05
-15.522 -0.272436 1.31835e-05
-15.5101 -0.272439 -2.03687e-05
-15.4982 -0.272442 1.29499e-05
-15.4863 -0.272446 -2.04054e-05
-15.4744 -0.272449 1.31713e-05
-15.4625 -0.272453 -2.0835e-05
-15.4506 -0.272456 1.36609e-05
-15.4388 -0.272459 -2.13681e-05
-15.4269 -0.272463 1.40758e-05
-15.415 -0.272466 -2.16645e-05
-15.4032 -0.27247 1.41329e-05
-15.3913 -0.272473 -2.15416e-05
-15.3795 -0.272477 1.37764e-05
-15.3677 -0.27248 -2.10761e-05
-15.3559 -0.272484 1.31999e-05
-15.3441 -0.272487 -2.05452e-05
-15.3323 -0.27249 1.27192e-05
-15.3205 -0.272494 -2.02536e-05
-15.3087 -0.272497 1.2581e-05
-15.2969 -0.272501 -2.03535e-05
-15.2851 -0.272504 1.28225e-05
-15.2734 -0.272508 -2.07642e-05
-15.2616 -0.272511 1.32599e-05
-15.2499 -0.272515 -2.12295e-05
-15.2381 -0.272518 1.3605e-05
-15.2264 -0.272522 -2.14727e-05
-15.2147 -0.272526 1.36336e-05
-15.2029 -0.272529 -2.13544e-05
-15.1912 -0.272533 1.33095e-05
-15.1795 -0.272536 -2.0944e-05
-15.1678 -0.27254 1.2795e-05
-15.1561 -0.272543 -2.04711e-05
-15.1445 -0.272547 1.23519e-05
-15.1328 -0.272551 -2.01908e-05
-15.1211 -0.272554 1.21922e-05
-15.1095 -0.272558 -2.02427e-05
-15.0978 -0.272561 1.23647e-05
-15.0862 -0.272565 -2.05802e-05
-15.0745 -0.272569 1.27363e-05
-15.0629 -0.272572 -2.10045e-05
-15.0513 -0.272576 1.30723e-05
-15.0397 -0.272579 -2.12786e-05
-15.028 -0.272583 1.31661e-05
-15.0164 -0.272587 -2.12545e-05
-15.0048 -0.27259 1.29478e-05
-14.9933 -0.272594 -2.09477e-05
-14.9817 -0.272598 1.25138e-05
-14.9701 -0.272601 -2.0521e-05
-14.9585 -0.272605 1.20696e-05
-14.947 -0.272609 -2.01933e-05
-14.9354 -0.272612 1.18178e-05
-14.9239 -0.272616 -2.01243e-05
-14.9123 -0.27262 1.18546e-05
-14.9008 -0.272624 -2.03353e-05
-14.8893 -0.272627 1.21257e-05
-14.8778 -0.272631 -2.07052e-05
-14.8662 -0.272635 1.24604e-05
-14.8547 -0.272638 -2.10375e-05
-14.8432 -0.272642 1.26628e-05
-14.8317 -0.272646 -2.11623e-05
-14.8203 -0.27265 1.26103e-05
-14.8088 -0.272653 -2.10191e-05
-14.7973 -0.272657 1.23108e-05
-14.7858 -0.272661 -2.06817e-05
-14.7744 -0.272665 1.18932e-05
-14.7629 -0.272669 -2.03161e-05
-14.7515 -0.272672 1.15389e-05
-14.7401 -0.272676 -2.00959e-05
-14.7286 -0.27268 1.13918e-05
-14.7172 -0.272684 -2.01184e-05
-14.7058 -0.272688 1.14915e-05
-14.6944 -0.272692 -2.03616e-05
-14.683 -0.272695 1.17587e-05
-14.6716 -0.272699 -2.06999e-05
-14.6602 -0.272703 1.2038e-05
-14.6488 -0.272707 -2.09679e-05
-14.6374 -0.272711 1.21742e-05
-14.626 -0.272715 -2.10392e-05
-14.6146 -0.272719 1.20843e-05
-14.6033 -0.272723 -2.08833e-05
-14.5919 -0.272726 1.17928e-05
-14.5806 -0.27273 -2.05754e-05
-14.5692 -0.272734 1.14156e-05
-14.5579 -0.272738 -2.02576e-05
-14.5466 -0.272742 1.11035e-05
-14.5352 -0.272746 -2.00713e-05
-14.5239 -0.27275 1.09723e-05
-14.5126 -0.272754 -2.00938e-05
-14.5013 -0.272758 1.10526e-05
-14.49 -0.272762 -2.03067e-05
-14.4787 -0.272766 1.128e-05
-14.4674 -0.27277 -2.06078e-05
-14.4561 -0.272774 1.15274e-05
-14.4449 -0.272778 -2.08601e-05
-14.4336 -0.272782 1.16635e-05
-14.4223 -0.272786 -2.09529e-05
-14.4111 -0.27279 1.16102e-05
-14.3998 -0.272794 -2.08486e-05
-14.3886 -0.272798 1.13739e-05
-14.3773 -0.272802 -2.05962e-05
-14.3661 -0.272806 1.10394e-05
-14.3549 -0.27281 -2.03061e-05
-14.3437 -0.272814 1.07304e-05
-14.3324 -0.272818 -2.0101e-05
-14.3212 -0.272822 1.05552e-05
-14.31 -0.272827 -2.00637e-05
-14.2988 -0.272831 1.05623e-05
-14.2876 -0.272835 -2.0204e-05
-14.2765 -0.272839 1.07227e-05
-14.2653 -0.272843 -2.04578e-05
-14.2541 -0.272847 1.09448e-05
-14.2429 -0.272851 -2.07164e-05
-14.2318 -0.272855 1.1115e-05
-14.2206 -0.27286 -2.08732e-05
-14.2095 -0.272864 1.11446e-05
-14.1983 -0.272868 -2.08668e-05
-14.1872 -0.272872 1.10051e-05
-14.176 -0.272876 -2.07038e-05
-14.1649 -0.272881 1.0737e-05
-14.1538 -0.272885 -2.04535e-05
-14.1427 -0.272889 1.04307e-05
-14.1316 -0.272893 -2.02177e-05
-14.1204 -0.272897 1.01886e-05
-14.1093 -0.272902 -2.00891e-05
-14.0982 -0.272906 1.00845e-05
-14.0872 -0.27291 -2.01152e-05
-14.0761 -0.272914 1.01356e-05
-14.065 -0.272919 -2.0282e-05
-14.0539 -0.272923 1.02982e-05
-14.0429 -0.272927 -2.05214e-05
-14.0318 -0.272932 1.04874e-05
-14.0207 -0.272936 -2.07399e-05
-14.0097 -0.27294 1.06106e-05
-13.9986 -0.272945 -2.08553e-05
-13.9876 -0.272949 1.06037e-05
-13.9766 -0.272953 -2.08272e-05
-13.9655 -0.272958 1.04536e-05
-13.9545 -0.272962 -2.06708e-05
-13.9435 -0.272966 1.02016e-05
-13.9325 -0.272971 -2.04488e-05
-13.9215 -0.272975 9.92535e-06
-13.9105 -0.27298 -2.02463e-05
-13.8995 -0.272984 9.70906e-06
-13.8885 -0.272988 -2.01384e-05
-13.8775 -0.272993 9.61203e-06
-13.8665 -0.272997 -2.01634e-05
-13.8555 -0.273002 9.64812e-06
-13.8445 -0.273006 -2.031e-05
-13.8336 -0.273011 9.78247e-06
-13.8226 -0.273015 -2.05234e-05
-13.8117 -0.27302 9.94603e-06
-13.8007 -0.273024 -2.07269e-05
-13.7898 -0.273029 1.00615e-05
-13.7788 -0.273033 -2.08499e-05
-13.7679 -0.273038 1.00712e-05
-13.757 -0.273042 -2.08526e-05
-13.746 -0.273047 9.95663e-06
-13.7351 -0.273051 -2.07389e-05
-13.7242 -0.273056 9.7433e-06
-13.7133 -0.27306 -2.05534e-05
-13.7024 -0.273065 9.49036e-06
-13.6915 -0.273069 -2.03642e-05
-13.6806 -0.273074 9.26869e-06
-13.6697 -0.273079 -2.02385e-05
-13.6588 -0.273083 9.13614e-06
-13.6479 -0.273088 -2.022e-05
-13.637 -0.273092 9.11832e-06
-13.6262 -0.273097 -2.03144e-05
-13.6153 -0.273102 9.20117e-06
-13.6044 -0.273106 -2.04893e-05
-13.5936 -0.273111 9.33715e-06
-13.5827 -0.273116 -2.06865e-05
-13.5719 -0.27312 9.46247e-06
-13.5611 -0.273125 -2.08423e-05
-13.5502 -0.27313 9.51888e-06
-13.5394 -0.273135 -2.09087e-05
-13.5286 -0.273139 9.47266e-06
-13.5177 -0.273144 -2.08688e-05
-13.5069 -0.273149 9.32476e-06
-13.4961 -0.273154 -2.0741e-05
-13.4853 -0.273158 9.10917e-06
-13.4745 -0.273163 -2.05718e-05
-13.4637 -0.273168 8.88071e-06
-13.4529 -0.273173 -2.04196e-05
-13.4421 -0.273177 8.69658e-06
-13.4313 -0.273182 -2.03358e-05
-13.4206 -0.273187 8.59806e-06
-13.4098 -0.273192 -2.03483e-05
-13.399 -0.273197 8.59798e-06
-13.3882 -0.273202 -2.0454e-05
-13.3775 -0.273206 8.67773e-06
-13.3667 -0.273211 -2.06208e-05
-13.356 -0.273216 8.79429e-06
-13.3452 -0.273221 -2.07984e-05
-13.3345 -0.273226 8.89448e-06
-13.3237 -0.273231 -2.09348e-05
-13.313 -0.273236 8.93175e-06
-13.3023 -0.273241 -2.09927e-05
-13.2916 -0.273246 8.88029e-06
-13.2808 -0.273251 -2.09596e-05
-13.2701 -0.273256 8.74209e-06
-13.2594 -0.273261 -2.08514e-05
-13.2487 -0.273266 8.54533e-06
-13.238 -0.273271 -2.07063e-05
-13.2273 -0.273276 8.33495e-06
-13.2166 -0.273281 -2.05723e-05
-13.2059 -0.273286 8.15855e-06
-13.1953 -0.273291 -2.04931e-05
-13.1846 -0.273296 8.05222e-06
-13.1739 -0.273301 -2.04945e-05
-13.1632 -0.273306 8.03022e-06
-13.1526 -0.273311 -2.05783e-05
-13.1419 -0.273316 8.08162e-06
-13.1312 -0.273321 -2.0722e-05
-13.1206 -0.273326 8.17437e-06
-13.1099 -0.273332 -2.08866e-05
-13.0993 -0.273337 8.26539e-06
-13.0887 -0.273342 -2.10282e-05
-13.078 -0.273347 8.31332e-06
-13.0674 -0.273352 -2.11109e-05
-13.0568 -0.273357 8.29033e-06
-13.0462 -0.273363 -2.11168e-05
-13.0355 -0.273368 8.18952e-06
-13.0249 -0.273373 -2.10504e-05
-13.0143 -0.273378 8.02615e-06
-13.0037 -0.273384 -2.09364e-05
-12.9931 -0.273389 7.83254e-06
-12.9825 -0.273394 -2.08124e-05
-12.9719 -0.273399 7.64848e-06
-12.9613 -0.273405 -2.07174e-05
-12.9508 -0.27341 7.50992e-06
-12.9402 -0.273415 -2.06817e-05
-12.9296 -0.273421 7.4392e-06
-12.919 -0.273426 -2.07185e-05
-12.9085 -0.273431 7.43938e-06
-12.8979 -0.273437 -2.08206e-05
-12.8873 -0.273442 7.49416e-06
-12.8768 -0.273447 -2.09639e-05
-12.8662 -0.273453 7.57289e-06
-12.8557 -0.273458 -2.11134e-05
-12.8451 -0.273464 7.63932e-06
-12.8346 -0.273469 -2.12341e-05
-12.8241 -0.273475 7.66151e-06
-12.8135 -0.27348 -2.12994e-05
-12.803 -0.273486 7.62011e-06
-12.7925 -0.273491 -2.12982e-05
-12.782 -0.273496 7.51306e-06
-12.7715 -0.273502 -2.12375e-05
-12.761 -0.273508 7.35551e-06
-12.7505 -0.273513 -2.11396e-05
-12.74 -0.273519 7.1753e-06
-12.7295 -0.273524 -2.10359e-05
-12.719 -0.27353 7.0053e-06
-12.7085 -0.273535 -2.09584e-05
-12.698 -0.273541 6.87478e-06
-12.6875 -0.273547 -2.09319e-05
-12.677 -0.273552 6.80207e-06
-12.6666 -0.273558 -2.09672e-05
-12.6561 -0.273563 6.79025e-06
-12.6456 -0.273569 -2.10595e-05
-12.6352 -0.273575 6.82688e-06
-12.6247 -0.27358 -2.11897e-05
-12.6143 -0.273586 6.88769e-06
-12.6038 -0.273592 -2.13301e-05
-12.5934 -0.273598 6.943e-06
-12.5829 -0.273603 -2.14509e-05
-12.5725 -0.273609 6.96528e-06
-12.562 -0.273615 -2.15285e-05
-12.5516 -0.273621 6.93584e-06
-12.5412 -0.273626 -2.15503e-05
-12.5308 -0.273632 6.84916e-06
-12.5203 -0.273638 -2.1518e-05
-12.5099 -0.273644 6.71372e-06
-12.4995 -0.27365 -2.14464e-05
-12.4891 -0.273656 6.54956e-06
-12.4787 -0.273661 -2.13593e-05
-12.4683 -0.273667 6.383e-06
-12.4579 -0.273673 -2.1284e-05
-12.4475 -0.273679 6.24018e-06
-12.4371 -0.273685 -2.12439e-05
-12.4268 -0.273691 6.14085e-06
-12.4164 -0.273697 -2.12538e-05
-12.406 -0.273703 6.09388e-06
-12.3956 -0.273709 -2.13164e-05
-12.3853 -0.273715 6.09558e-06
-12.3749 -0.273721 -2.1422e-05
-12.3645 -0.273727 6.13095e-06
-12.3542 -0.273733 -2.15512e-05
-12.3438 -0.273739 6.17753e-06
-12.3335 -0.273745 -2.16799e-05
-12.3231 -0.273751 6.21085e-06
-12.3128 -0.273757 -2.17846e-05
-12.3024 -0.273763 6.21006e-06
-12.2921 -0.273769 -2.18484e-05
-12.2818 -0.273776 6.16262e-06
-12.2714 -0.273782 -2.18638e-05
-12.2611 -0.273788 6.06681e-06
-12.2508 -0.273794 -2.18348e-05
-12.2405 -0.2738 5.93182e-06
-12.2301 -0.273806 -2.17752e-05
-12.2198 -0.273813 5.77528e-06
-12.2095 -0.273819 -2.17054e-05
-12.1992 -0.273825 5.61913e-06
-12.1889 -0.273831 -2.16476e-05
-12.1786 -0.273838 5.48457e-06
-12.1683 -0.273844 -2.16209e-05
-12.158 -0.27385 5.38745e-06
-12.1478 -0.273857 -2.1637e-05
-12.1375 -0.273863 5.33495e-06
-12.1272 -0.273869 -2.16983e-05
-12.1169 -0.273876 5.32434e-06
-12.1066 -0.273882 -2.17973e-05
-12.0964 -0.273888 5.34386e-06
-12.0861 -0.273895 -2.19185e-05
-12.0759 -0.273901 5.37551e-06
-12.0656 -0.273908 -2.20425e-05
-12.0553 -0.273914 5.39915e-06
-12.0451 -0.273921 -2.21496e-05
-12.0348 -0.273927 5.39678e-06
-12.0246 -0.273934 -2.22244e-05
-12.0144 -0.27394 5.35631e-06
-12.0041 -0.273947 -2.22587e-05
-11.9939 -0.273953 5.27391e-06
-11.9837 -0.27396 -2.22532e-05
-11.9734 -0.273967 5.15451e-06
-11.9632 -0.273973 -2.22168e-05
-11.953 -0.27398 5.01053e-06
-11.9428 -0.273986 -2.21648e-05
-11.9325 -0.273993 4.8591e-06
-11.9223 -0.274 -2.21151e-05
-11.9121 -0.274006 4.71834e-06
-11.9019 -0.274013 -2.20851e-05
-11.8917 -0.27402 4.60372e-06
-11.8815 -0.274027 -2.20877e-05
-11.8713 -0.274033 4.52493e-06
-11.8611 -0.27404 -2.21289e-05
-11.851 -0.274047 4.48416e-06
-11.8408 -0.274054 -2.2207e-05
-11.8306 -0.27406 4.47587e-06
-11.8204 -0.274067 -2.2313e-05
-11.8102 -0.274074 4.48814e-06
-11.8001 -0.274081 -2.24327e-05
-11.7899 -0.274088 4.50523e-06
-11.7797 -0.274095 -2.25497e-05
-11.7696 -0.274102 4.51078e-06
-11.7594 -0.274109 -2.26485e-05
-11.7493 -0.274116 4.49104e-06
-11.7391 -0.274123 -2.27177e-05
-11.729 -0.27413 4.43747e-06
-11.7188 -0.274137 -2.2752e-05
-11.7087 -0.274144 4.34821e-06
-11.6985 -0.274151 -2.27532e-05
-11.6884 -0.274158 4.22825e-06
-11.6783 -0.274165 -2.27291e-05
-11.6681 -0.274172 4.08825e-06
-11.658 -0.274179 -2.26926e-05
-11.6479 -0.274186 3.94237e-06
-11.6378 -0.274193 -2.26586e-05
-11.6277 -0.2742 3.80544e-06
-11.6176 -0.274208 -2.2641e-05
-11.6074 -0.274215 3.69019e-06
-11.5973 -0.274222 -2.26508e-05
-11.5872 -0.274229 3.60494e-06
-11.5771 -0.274236 -2.26934e-05
-11.567 -0.274244 3.55214e-06
-11.5569 -0.274251 -2.27682e-05
-11.5469 -0.274258 3.52814e-06
-11.5368 -0.274266 -2.28688e-05
-11.5267 -0.274273 3.52403e-06
-11.5166 -0.27428 -2.29842e-05
-11.5065 -0.274288 3.52742e-06
-11.4964 -0.274295 -2.31011e-05
-11.4864 -0.274302 3.5248e-06
-11.4763 -0.27431 -2.32065e-05
-11.4662 -0.274317 3.50399e-06
-11.4562 -0.274325 -2.32897e-05
-11.4461 -0.274332 3.45632e-06
-11.4361 -0.27434 -2.33444e-05
-11.426 -0.274347 3.37805e-06
-11.4159 -0.274355 -2.33695e-05
-11.4059 -0.274362 3.27088e-06
-11.3959 -0.27437 -2.33695e-05
-11.3858 -0.274378 3.14153e-06
-11.3758 -0.274385 -2.33529e-05
-11.3657 -0.274393 3.00034e-06
-11.3557 -0.274401 -2.33315e-05
-11.3457 -0.274408 2.85943e-06
-11.3356 -0.274416 -2.33172e-05
-11.3256 -0.274424 2.73048e-06
-11.3156 -0.274431 -2.33209e-05
-11.3056 -0.274439 2.62279e-06
-11.2956 -0.274447 -2.335e-05
-11.2856 -0.274455 2.5417e-06
-11.2755 -0.274463 -2.34076e-05
-11.2655 -0.274471 2.48783e-06
-11.2555 -0.274478 -2.34918e-05
-11.2455 -0.274486 2.45709e-06
-11.2355 -0.274494 -2.35966e-05
-11.2255 -0.274502 2.44151e-06
-11.2156 -0.27451 -2.37125e-05
-11.2056 -0.274518 2.43072e-06
-11.1956 -0.274526 -2.38287e-05
-11.1856 -0.274534 2.4137e-06
-11.1756 -0.274542 -2.39344e-05
-11.1656 -0.27455 2.38065e-06
-11.1557 -0.274558 -2.40212e-05
-11.1457 -0.274566 2.32458e-06
-11.1357 -0.274574 -2.40839e-05
-11.1258 -0.274583 2.24237e-06
-11.1158 -0.274591 -2.41215e-05
-11.1058 -0.274599 2.13513e-06
-11.0959 -0.274607 -2.41372e-05
-11.0859 -0.274615 2.00796e-06
-11.076 -0.274624 -2.41378e-05
-11.066 -0.274632 1.86897e-06
-11.0561 -0.27464 -2.41324e-05
-11.0461 -0.274648 1.72788e-06
-11.0362 -0.274657 -2.41309e-05
-11.0263 -0.274665 1.59446e-06
-11.0163 -0.274673 -2.41425e-05
-11.0064 -0.274682 1.47697e-06
-10.9965 -0.27469 -2.41744e-05
-10.9865 -0.274699 1.38087e-06
-10.9766 -0.274707 -2.42301e-05
-10.9667 -0.274716 1.30808e-06
-10.9568 -0.274724 -2.43098e-05
-10.9469 -0.274733 1.25676e-06
-10.9369 -0.274741 -2.44098e-05
-10.927 -0.27475 1.22169e-06
-10.9171 -0.274758 -2.45237e-05
-10.9072 -0.274767 1.19521e-06
-10.8973 -0.274776 -2.46428e-05
-10.8874 -0.274784 1.16842e-06
-10.8775 -0.274793 -2.47584e-05
-10.8676 -0.274802 1.13259e-06
-10.8577 -0.274811 -2.48622e-05
-10.8478 -0.274819 1.0805e-06
-10.838 -0.274828 -2.49482e-05
-10.8281 -0.274837 1.00744e-06
-10.8182 -0.274846 -2.50132e-05
-10.8083 -0.274855 9.11875e-07
-10.7984 -0.274864 -2.50574e-05
-10.7886 -0.274872 7.95592e-07
-10.7787 -0.274881 -2.50842e-05
-10.7688 -0.27489 6.63315e-07
-10.759 -0.274899 -2.50994e-05
-10.7491 -0.274908 5.21943e-07
-10.7392 -0.274917 -2.51107e-05
-10.7294 -0.274926 3.79467e-07
-10.7195 -0.274936 -2.51262e-05
-10.7097 -0.274945 2.43781e-07
-10.6998 -0.274954 -2.51532e-05
-10.69 -0.274963 1.21528e-07
-10.6801 -0.274972 -2.51976e-05
-10.6703 -0.274981 1.71818e-08
-10.6605 -0.274991 -2.52623e-05
-10.6506 -0.275 -6.7538e-08
-10.6408 -0.275009 -2.53478e-05
-10.631 -0.275018 -1.33838e-07
-10.6211 -0.275028 -2.54513e-05
-10.6113 -0.275037 -1.85598e-07
-10.6015 -0.275046 -2.5568e-05
-10.5917 -0.275056 -2.28753e-07
-10.5819 -0.275065 -2.56911e-05
-10.572 -0.275075 -2.704e-07
-10.5622 -0.275084 -2.58135e-05
-10.5524 -0.275094 -3.17781e-07
-10.5426 -0.275103 -2.59281e-05
-10.5328 -0.275113 -3.7727e-07
-10.523 -0.275123 -2.60294e-05
-10.5132 -0.275132 -4.5352e-07
-10.5034 -0.275142 -2.61139e-05
-10.4936 -0.275152 -5.48869e-07
-10.4838 -0.275161 -2.61805e-05
-10.474 -0.275171 -6.63086e-07
-10.4642 -0.275181 -2.62307e-05
-10.4545 -0.275191 -7.93475e-07
-10.4447 -0.2752 -2.62683e-05
-10.4349 -0.27521 -9.35304e-07
-10.4251 -0.27522 -2.62989e-05
-10.4153 -0.27523 -1.0825e-06
-10.4056 -0.27524 -2.63289e-05
-10.3958 -0.27525 -1.2285e-06
-10.386 -0.27526 -2.63648e-05
-10.3763 -0.27527 -1.36712e-06
-10.3665 -0.27528 -2.64122e-05
-10.3567 -0.27529 -1.4934e-06
-10.347 -0.2753 -2.64753e-05
-10.3372 -0.27531 -1.6042e-06
-10.3275 -0.27532 -2.65562e-05
-10.3177 -0.275331 -1.69855e-06
-10.308 -0.275341 -2.66548e-05
-10.2982 -0.275351 -1.77775e-06
-10.2885 -0.275361 -2.67687e-05
-10.2787 -0.275372 -1.84513e-06
-10.269 -0.275382 -2.68936e-05
-10.2593 -0.275392 -1.90556e-06
-10.2495 -0.275403 -2.70244e-05
-10.2398 -0.275413 -1.96478e-06
-10.2301 -0.275424 -2.7155e-05
-10.2204 -0.275434 -2.02869e-06
-10.2106 -0.275445 -2.72798e-05
-10.2009 -0.275455 -2.10255e-06
-10.1912 -0.275466 -2.73941e-05
-10.1815 -0.275476 -2.19036e-06
-10.1718 -0.275487 -2.74948e-05
-10.162 -0.275498 -2.29439e-06
-10.1523 -0.275508 -2.75806e-05
-10.1426 -0.275519 -2.41494e-06
-10.1329 -0.27553 -2.76522e-05
-10.1232 -0.275541 -2.55036e-06
-10.1135 -0.275551 -2.77121e-05
-10.1038 -0.275562 -2.69732e-06
-10.0941 -0.275573 -2.77645e-05
-10.0844 -0.275584 -2.85122e-06
-10.0747 -0.275595 -2.78142e-05
-10.065 -0.275606 -3.00685e-06
-10.0554 -0.275617 -2.78667e-05
-10.0457 -0.275628 -3.15897e-06
-10.036 -0.275639 -2.79269e-05
-10.0263 -0.27565 -3.30299e-06
-10.0166 -0.275661 -2.79989e-05
-10.007 -0.275673 -3.43551e-06
-9.99729 -0.275684 -2.80855e-05
-9.98761 -0.275695 -3.55464e-06
-9.97795 -0.275706 -2.81876e-05
-9.96828 -0.275718 -3.66027e-06
-9.95862 -0.275729 -2.83046e-05
-9.94895 -0.27574 -3.75394e-06
-9.93929 -0.275752 -2.8434e-05
-9.92964 -0.275763 -3.83872e-06
-9.91998 -0.275775 -2.85724e-05
-9.91033 -0.275786 -3.91873e-06
-9.90068 -0.275798 -2.87151e-05
-9.89103 -0.27581 -3.99868e-06
-9.88138 -0.275821 -2.88576e-05
-9.87174 -0.275833 -4.0833e-06
-9.8621 -0.275845 -2.89951e-05
-9.85246 -0.275856 -4.1768e-06
-9.84282 -0.275868 -2.91241e-05
-9.83318 -0.27588 -4.2824e-06
-9.82355 -0.275892 -2.92419e-05
-9.81392 -0.275904 -4.402e-06
-9.80429 -0.275915 -2.93475e-05
-9.79467 -0.275927 -4.53597e-06
-9.78504 -0.275939 -2.94411e-05
-9.77542 -0.275951 -4.68321e-06
-9.7658 -0.275963 -2.95247e-05
-9.75618 -0.275976 -4.84124e-06
-9.74657 -0.275988 -2.96013e-05
-9.73695 -0.276 -5.00656e-06
-9.72734 -0.276012 -2.96748e-05
-9.71773 -0.276024 -5.17506e-06
-9.70812 -0.276037 -2.97495e-05
-9.69852 -0.276049 -5.34246e-06
-9.68892 -0.276061 -2.98296e-05
-9.67932 -0.276074 -5.50483e-06
-9.66972 -0.276086 -2.99187e-05
-9.66012 -0.276099 -5.65897e-06
-9.65053 -0.276111 -3.00196e-05
-9.64094 -0.276124 -5.80275e-06
-9.63135 -0.276136 -3.01337e-05
-9.62176 -0.276149 -5.93533e-06
-9.61217 -0.276162 -3.02612e-05
-9.60259 -0.276174 -6.0572e-06
-9.59301 -0.276187 -3.04012e-05
-9.58343 -0.2762 -6.17011e-06
-9.57385 -0.276213 -3.05512e-05
-9.56428 -0.276226 -6.27684e-06
-9.5547 -0.276238 -3.07081e-05
-9.54513 -0.276251 -6.3809e-06
-9.53556 -0.276264 -3.08683e-05
-9.526 -0.276277 -6.48612e-06
-9.51643 -0.276291 -3.10279e-05
-9.50687 -0.276304 -6.59628e-06
-9.49731 -0.276317 -3.11833e-05
-9.48775 -0.27633 -6.71468e-06
-9.47819 -0.276343 -3.13317e-05
-9.46864 -0.276357 -6.84385e-06
-9.45908 -0.27637 -3.1471e-05
-9.44953 -0.276383 -6.98529e-06
-9.43999 -0.276397 -3.16003e-05
-9.43044 -0.27641 -7.13934e-06
-9.42089 -0.276424 -3.172e-05
-9.41135 -0.276437 -7.30519e-06
-9.40181 -0.276451 -3.18313e-05
-9.39227 -0.276464 -7.48099e-06
-9.38274 -0.276478 -3.19366e-05
-9.3732 -0.276492 -7.66407e-06
-9.36367 -0.276505 -3.2039e-05
-9.35414 -0.276519 -7.85119e-06
-9.34461 -0.276533 -3.21419e-05
-9.33509 -0.276547 -8.03893e-06
-9.32556 -0.276561 -3.22486e-05
-9.31604 -0.276575 -8.224e-06
-9.30652 -0.276589 -3.23623e-05
-9.297 -0.276603 -8.40359e-06
-9.28748 -0.276617 -3.24855e-05
-9.27797 -0.276631 -8.57559e-06
-9.26846 -0.276646 -3.262e-05
-9.25895 -0.27666 -8.73882e-06
-9.24944 -0.276674 -3.27664e-05
-9.23993 -0.276688 -8.89312e-06
-9.23043 -0.276703 -3.29244e-05
-9.22093 -0.276717 -9.03932e-06
-9.21143 -0.276732 -3.30928e-05
-9.20193 -0.276746 -9.17916e-06
-9.19243 -0.276761 -3.32696e-05
-9.18293 -0.276776 -9.31508e-06
-9.17344 -0.27679 -3.34519e-05
-9.16395 -0.276805 -9.45001e-06
-9.15446 -0.27682 -3.36368e-05
-9.14497 -0.276835 -9.58704e-06
-9.13549 -0.276849 -3.38213e-05
-9.12601 -0.276864 -9.72917e-06
-9.11653 -0.276879 -3.40025e-05
-9.10705 -0.276894 -9.879e-06
-9.09757 -0.276909 -3.41782e-05
-9.08809 -0.276925 -1.00385e-05
-9.07862 -0.27694 -3.43469e-05
-9.06915 -0.276955 -1.0209e-05
-9.05968 -0.27697 -3.45077e-05
-9.05021 -0.276986 -1.03907e-05
-9.04074 -0.277001 -3.46608e-05
-9.03128 -0.277016 -1.05831e-05
-9.02182 -0.277032 -3.48073e-05
-9.01236 -0.277047 -1.07849e-05
-9.0029 -0.277063 -3.49488e-05
-8.99344 -0.277079 -1.0994e-05
-8.98399 -0.277094 -3.50877e-05
-8.97453 -0.27711 -1.1208e-05
-8.96508 -0.277126 -3.52266e-05
-8.95563 -0.277142 -1.14241e-05
-8.94618 -0.277158 -3.53684e-05
-8.93674 -0.277174 -1.16398e-05
-8.92729 -0.27719 -3.55156e-05
-8.91785 -0.277206 -1.18525e-05
-8.90841 -0.277222 -3.56706e-05
-8.89897 -0.277238 -1.20602e-05
-8.88954 -0.277254 -3.58351e-05
-8.8801 -0.277271 -1.22617e-05
-8.87067 -0.277287 -3.60101e-05
-8.86124 -0.277303 -1.24563e-05
-8.85181 -0.27732 -3.61958e-05
-8.84238 -0.277336 -1.26441e-05
-8.83296 -0.277353 -3.63918e-05
-8.82353 -0.27737 -1.28262e-05
-8.81411 -0.277386 -3.6597e-05
-8.80469 -0.277403 -1.3004e-05
-8.79527 -0.27742 -3.68094e-05
-8.78586 -0.277437 -1.31796e-05
-8.77644 -0.277454 -3.7027e-05
-8.76703 -0.277471 -1.33554e-05
-8.75762 -0.277488 -3.72474e-05
-8.74821 -0.277505 -1.35338e-05
-8.7388 -0.277522 -3.7468e-05
-8.7294 -0.277539 -1.37173e-05
-8.71999 -0.277557 -3.76868e-05
-8.71059 -0.277574 -1.39079e-05
-8.70119 -0.277591 -3.79019e-05
-8.69179 -0.277609 -1.41073e-05
-8.68239 -0.277626 -3.81119e-05
-8.673 -0.277644 -1.43167e-05
-8.6636 -0.277662 -3.83161e-05
-8.65421 -0.277679 -1.45363e-05
-8.64482 -0.277697 -3.85147e-05
-8.63543 -0.277715 -1.4766e-05
-8.62605 -0.277733 -3.8708e-05
-8.61666 -0.277751 -1.50049e-05
-8.60728 -0.277769 -3.88975e-05
-8.5979 -0.277787 -1.52515e-05
-8.58852 -0.277805 -3.90847e-05
-8.57914 -0.277823 -1.55042e-05
-8.56976 -0.277842 -3.92718e-05
-8.56039 -0.27786 -1.57607e-05
-8.55102 -0.277878 -3.94609e-05
-8.54165 -0.277897 -1.60189e-05
-8.53228 -0.277916 -3.96542e-05
-8.52291 -0.277934 -1.62768e-05
-8.51354 -0.277953 -3.98538e-05
-8.50418 -0.277972 -1.65326e-05
-8.49482 -0.277991 -4.00613e-05
-8.48546 -0.278009 -1.67847e-05
-8.4761 -0.278028 -4.0278e-05
-8.46674 -0.278047 -1.70324e-05
-8.45738 -0.278067 -4.05047e-05
-8.44803 -0.278086 -1.72753e-05
-8.43868 -0.278105 -4.07414e-05
-8.42933 -0.278124 -1.75135e-05
-8.41998 -0.278144 -4.09877e-05
-8.41063 -0.278163 -1.77478e-05
-8.40128 -0.278183 -4.12428e-05
-8.39194 -0.278202 -1.79796e-05
-8.3826 -0.278222 -4.15051e-05
-8.37326 -0.278242 -1.82104e-05
-8.36392 -0.278262 -4.17731e-05
-8.35458 -0.278282 -1.84422e-05
-8.34525 -0.278302 -4.20447e-05
-8.33591 -0.278322 -1.86768e-05
-8.32658 -0.278342 -4.23183e-05
-8.31725 -0.278362 -1.89163e-05
-8.30792 -0.278382 -4.25918e-05
-8.29859 -0.278403 -1.91624e-05
-8.28926 -0.278423 -4.28639e-05
-8.27994 -0.278443 -1.94167e-05
-8.27062 -0.278464 -4.31332e-05
-8.2613 -0.278485 -1.968e-05
-8.25198 -0.278505 -4.33991e-05
-8.24266 -0.278526 -1.99532e-05
-8.23334 -0.278547 -4.36613e-05
-8.22403 -0.278568 -2.02362e-05
-8.21472 -0.278589 -4.392e-05
-8.2054 -0.27861 -2.05287e-05
-8.19609 -0.278632 -4.41759e-05
-8.18679 -0.278653 -2.08299e-05
-8.17748 -0.278674 -4.44302e-05
-8.16817 -0.278696 -2.11385e-05
-8.15887 -0.278717 -4.46844e-05
-8.14957 -0.278739 -2.1453e-05
-8.14027 -0.278761 -4.49399e-05
-8.13097 -0.278782 -2.17719e-05
-8.12167 -0.278804 -4.51988e-05
-8.11238 -0.278826 -2.20934e-05
-8.10308 -0.278848 -4.54627e-05
-8.09379 -0.27887 -2.2416e-05
-8.0845 -0.278893 -4.57332e-05
-8.07521 -0.278915 -2.27382e-05
-8.06592 -0.278937 -4.60118e-05
-8.05664 -0.27896 -2.30589e-05
-8.04735 -0.278982 -4.62994e-05
-8.03807 -0.279005 -2.33773e-05
-8.02879 -0.279028 -4.65968e-05
-8.01951 -0.279051 -2.36932e-05
-8.01023 -0.279074 -4.69042e-05
-8.00095 -0.279097 -2.40067e-05
-7.99168 -0.27912 -4.72213e-05
-7.9824 -0.279143 -2.43181e-05
-7.97313 -0.279166 -4.75476e-05
-7.96386 -0.27919 -2.46284e-05
-7.95459 -0.279213 -4.78822e-05
-7.94532 -0.279237 -2.49389e-05
-7.93606 -0.27926 -4.82239e-05
-7.92679 -0.279284 -2.52509e-05
-7.91753 -0.279308 -4.85712e-05
-7.90827 -0.279332 -2.5566e-05
-7.89901 -0.279356 -4.89228e-05
-7.88975 -0.27938 -2.58858e-05
-7.88049 -0.279404 -4.92771e-05
-7.87123 -0.279429 -2.62119e-05
-7.86198 -0.279453 -4.96328e-05
-7.85273 -0.279477 -2.65456e-05
-7.84348 -0.279502 -4.99887e-05
-7.83423 -0.279527 -2.6888e-05
-7.82498 -0.279552 -5.03442e-05
-7.81573 -0.279577 -2.72401e-05
-7.80649 -0.279602 -5.06985e-05
-7.79724 -0.279627 -2.76022e-05
-7.788 -0.279652 -5.10516e-05
-7.77876 -0.279677 -2.79745e-05
-7.76952 -0.279703 -5.14036e-05
-7.76028 -0.279728 -2.83567e-05
-7.75105 -0.279754 -5.17552e-05
-7.74181 -0.27978 -2.87483e-05
-7.73258 -0.279806 -5.21072e-05
-7.72335 -0.279831 -2.91484e-05
-7.71412 -0.279858 -5.24607e-05
-7.70489 -0.279884 -2.9556e-05
-7.69566 -0.27991 -5.28171e-05
-7.68643 -0.279936 -2.99697e-05
-7.67721 -0.279963 -5.31777e-05
-7.66798 -0.27999 -3.03884e-05
-7.65876 -0.280016 -5.35441e-05
-7.64954 -0.280043 -3.08107e-05
-7.64032 -0.28007 -5.39176e-05
-7.63111 -0.280097 -3.12356e-05
-7.62189 -0.280124 -5.42994e-05
-7.61267 -0.280152 -3.1662e-05
-7.60346 -0.280179 -5.46905e-05
-7.59425 -0.280207 -3.20893e-05
-7.58504 -0.280234 -5.50918e-05
-7.57583 -0.280262 -3.25169e-05
-7.56662 -0.28029 -5.55038e-05
-7.55742 -0.280318 -3.29447e-05
-7.54821 -0.280346 -5.59265e-05
-7.53901 -0.280374 -3.33729e-05
-7.52981 -0.280403 -5.63599e-05
-7.5206 -0.280431 -3.3802e-05
-7.51141 -0.28046 -5.68035e-05
-7.50221 -0.280488 -3.42327e-05
-7.49301 -0.280517 -5.72567e-05
-7.48382 -0.280546 -3.46661e-05
-7.47462 -0.280575 -5.77185e-05
-7.46543 -0.280605 -3.51032e-05
-7.45624 -0.280634 -5.8188e-05
-7.44705 -0.280663 -3.55453e-05
-7.43786 -0.280693 -5.86641e-05
-7.42868 -0.280723 -3.59938e-05
-7.41949 -0.280753 -5.91456e-05
-7.41031 -0.280783 -3.64499e-05
-7.40112 -0.280813 -5.96316e-05
-7.39194 -0.280843 -3.69149e-05
-7.38276 -0.280873 -6.01212e-05
-7.37358 -0.280904 -3.73897e-05
-7.36441 -0.280934 -6.06135e-05
-7.35523 -0.280965 -3.78753e-05
-7.34606 -0.280996 -6.11083e-05
-7.33688 -0.281027 -3.83721e-05
-7.32771 -0.281058 -6.16052e-05
-7.31854 -0.28109 -3.88805e-05
-7.30937 -0.281121 -6.21042e-05
-7.3002 -0.281153 -3.94007e-05
-7.29104 -0.281185 -6.26056e-05
-7.28187 -0.281217 -3.99325e-05
-7.27271 -0.281249 -6.31101e-05
-7.26355 -0.281281 -4.04753e-05
-7.25438 -0.281313 -6.36184e-05
-7.24522 -0.281346 -4.10287e-05
-7.23607 -0.281378 -6.41314e-05
-7.22691 -0.281411 -4.15918e-05
-7.21775 -0.281444 -6.46503e-05
-7.2086 -0.281477 -4.21638e-05
-7.19945 -0.28151 -6.51762e-05
-7.19029 -0.281544 -4.27438e-05
-7.18114 -0.281577 -6.57103e-05
-7.17199 -0.281611 -4.33308e-05
-7.16285 -0.281645 -6.62539e-05
-7.1537 -0.281679 -4.39241e-05
-7.14455 -0.281713 -6.68079e-05
-7.13541 -0.281747 -4.45228e-05
-7.12627 -0.281782 -6.73734e-05
-7.11713 -0.281816 -4.51265e-05
-7.10798 -0.281851 -6.79511e-05
-7.09885 -0.281886 -4.57347e-05
-7.08971 -0.281921 -6.85416e-05
-7.08057 -0.281956 -4.63473e-05
-7.07144 -0.281992 -6.91454e-05
-7.0623 -0.282028 -4.69644e-05
-7.05317 -0.282063 -6.97624e-05
-7.04404 -0.282099 -4.75863e-05
-7.03491 -0.282135 -7.03928e-05
-7.02578 -0.282172 -4.82134e-05
-7.01665 -0.282208 -7.10361e-05
-7.00753 -0.282245 -4.88466e-05
-6.9984 -0.282282 -7.1692e-05
-6.98928 -0.282319 -4.94867e-05
-6.98016 -0.282356 -7.23599e-05
-6.97103 -0.282393 -5.01346e-05
-6.96191 -0.282431 -7.30391e-05
-6.9528 -0.282468 -5.07916e-05
-6.94368 -0.282506 -7.37288e-05
-6.93456 -0.282544 -5.14586e-05
-6.92545 -0.282582 -7.44284e-05
-6.91633 -0.282621 -5.21369e-05
-6.90722 -0.282659 -7.51372e-05
-6.89811 -0.282698 -5.28275e-05
-6.889 -0.282737 -7.58544e-05
-6.87989 -0.282776 -5.35314e-05
-6.87078 -0.282816 -7.65798e-05
-6.86168 -0.282855 -5.42493e-05
-6.85257 -0.282895 -7.73128e-05
-6.84347 -0.282935 -5.49821e-05
-6.83437 -0.282975 -7.80534e-05
-6.82526 -0.283016 -5.57303e-05
-6.81616 -0.283056 -7.88016e-05
-6.80707 -0.283097 -5.6494e-05
-6.79797 -0.283138 -7.95575e-05
-6.78887 -0.283179 -5.72736e-05
-6.77978 -0.28322 -8.03218e-05
-6.77068 -0.283262 -5.8069e-05
-6.76159 -0.283304 -8.10948e-05
-6.7525 -0.283346 -5.888e-05
-6.74341 -0.283388 -8.18775e-05
-6.73432 -0.28343 -5.97062e-05
-6.72523 -0.283473 -8.26706e-05
-6.71614 -0.283516 -6.05473e-05
-6.70706 -0.283559 -8.34753e-05
-6.69797 -0.283602 -6.14027e-05
-6.68889 -0.283645 -8.42925e-05
-6.67981 -0.283689 -6.2272e-05
-6.67072 -0.283733 -8.51234e-05
-6.66164 -0.283777 -6.31545e-05
-6.65257 -0.283822 -8.5969e-05
-6.64349 -0.283866 -6.40498e-05
-6.63441 -0.283911 -8.68305e-05
-6.62534 -0.283956 -6.49575e-05
-6.61626 -0.284001 -8.77087e-05
-6.60719 -0.284047 -6.58773e-05
-6.59812 -0.284093 -8.86046e-05
-6.58905 -0.284139 -6.6809e-05
-6.57998 -0.284185 -8.95188e-05
-6.57091 -0.284231 -6.77525e-05
-6.56184 -0.284278 -9.0452e-05
-6.55278 -0.284325 -6.87079e-05
-6.54371 -0.284372 -9.14047e-05
-6.53465 -0.28442 -6.96757e-05
-6.52559 -0.284468 -9.23772e-05
-6.51652 -0.284516 -7.06562e-05
-6.50746 -0.284564 -9.33695e-05
-6.49841 -0.284612 -7.16501e-05
-6.48935 -0.284661 -9.43818e-05
-6.48029 -0.28471 -7.26581e-05
-6.47123 -0.284759 -9.5414e-05
-6.46218 -0.284809 -7.36812e-05
-6.45313 -0.284859 -9.64658e-05
-6.44407 -0.284909 -7.47203e-05
-6.43502 -0.284959 -9.7537e-05
-6.42597 -0.28501 -7.57766e-05
-6.41692 -0.285061 -9.86274e-05
-6.40788 -0.285112 -7.6851e-05
-6.39883 -0.285163 -9.97366e-05
-6.38978 -0.285215 -7.79449e-05
-6.38074 -0.285267 -0.000100864
-6.3717 -0.285319 -7.90592e-05
-6.36265 -0.285372 -0.000102011
-6.35361 -0.285425 -8.01951e-05
-6.34457 -0.285478 -0.000103175
-6.33553 -0.285532 -8.13536e-05
-6.3265 -0.285585 -0.000104357
-6.31746 -0.285639 -8.25355e-05
-6.30842 -0.285694 -0.000105558
-6.29939 -0.285749 -8.37419e-05
-6.29035 -0.285803 -0.000106777
-6.28132 -0.285859 -8.49733e-05
-6.27229 -0.285914 -0.000108015
-6.26326 -0.28597 -8.62303e-05
-6.25423 -0.286027 -0.000109272
-6.2452 -0.286083 -8.75135e-05
-6.23618 -0.28614 -0.00011055
-6.22715 -0.286197 -8.88233e-05
-6.21813 -0.286255 -0.000111848
-6.2091 -0.286313 -9.01597e-05
-6.20008 -0.286371 -0.000113167
-6.19106 -0.286429 -9.15232e-05
-6.18204 -0.286488 -0.000114509
-6.17302 -0.286547 -9.29137e-05
-6.164 -0.286607 -0.000115876
-6.15498 -0.286667 -9.43313e-05
-6.14596 -0.286727 -0.000117267
-6.13695 -0.286788 -9.57761e-05
-6.12793 -0.286849 -0.000118684
-6.11892 -0.28691 -9.72481e-05
-6.10991 -0.286972 -0.000120129
-6.1009 -0.287034 -9.87474e-05
-6.09189 -0.287096 -0.000121603
-6.08288 -0.287159 -0.000100274
-6.07387 -0.287222 -0.000123107
-6.06486 -0.287286 -0.000101828
-6.05586 -0.287349 -0.000124642
-6.04685 -0.287414 -0.00010341
-6.03785 -0.287478 -0.00012621
-6.02885 -0.287544 -0.00010502
-6.01984 -0.287609 -0.000127811
-6.01084 -0.287675 -0.000106659
-6.00184 -0.287741 -0.000129448
-5.99285 -0.287808 -0.000108327
-5.98385 -0.287875 -0.000131119
-5.97485 -0.287942 -0.000110025
-5.96585 -0.28801 -0.000132828
-5.95686 -0.288079 -0.000111754
-5.94787 -0.288147 -0.000134573
-5.93887 -0.288216 -0.000113514
-5.92988 -0.288286 -0.000136357
-5.92089 -0.288356 -0.000115308
-5.9119 -0.288427 -0.000138179
-5.90291 -0.288497 -0.000117137
-5.89393 -0.288569 -0.000140041
-5.88494 -0.288641 -0.000119
-5.87595 -0.288713 -0.000141942
-5.86697 -0.288786 -0.000120901
-5.85798 -0.288859 -0.000143884
-5.849 -0.288932 -0.000122841
-5.84002 -0.289007 -0.000145866
-5.83104 -0.289081 -0.000124821
-5.82206 -0.289156 -0.00014789
-5.81308 -0.289232 -0.000126843
-5.8041 -0.289308 -0.000149956
-5.79513 -0.289384 -0.000128909
-5.78615 -0.289461 -0.000152065
-5.77718 -0.289539 -0.00013102
-5.7682 -0.289617 -0.000154218
-5.75923 -0.289695 -0.000133178
-5.75026 -0.289774 -0.000156414
-5.74129 -0.289854 -0.000135385
-5.73232 -0.289934 -0.000158656
-5.72335 -0.290015 -0.000137642
-5.71438 -0.290096 -0.000160944
-5.70541 -0.290178 -0.000139951
-5.69645 -0.29026 -0.00016328
-5.68748 -0.290343 -0.000142313
-5.67852 -0.290426 -0.000165665
-5.66955 -0.29051 -0.00014473
-5.66059 -0.290595 -0.000168099
-5.65163 -0.29068 -0.000147204
-5.64267 -0.290765 -0.000170586
-5.63371 -0.290852 -0.000149736
-5.62475 -0.290938 -0.000173126
-5.61579 -0.291026 -0.000152327
-5.60684 -0.291114 -0.000175722
-5.59788 -0.291202 -0.000154979
-5.58893 -0.291292 -0.000178375
-5.57997 -0.291382 -0.000157693
-5.57102 -0.291472 -0.000181088
-5.56207 -0.291563 -0.00016047
-5.55312 -0.291655 -0.000183863
-5.54416 -0.291747 -0.000163313
-5.53522 -0.29184 -0.000186703
-5.52627 -0.291934 -0.000166222
-5.51732 -0.292029 -0.000189608
-5.50837 -0.292124 -0.000169199
-5.49943 -0.292219 -0.000192584
-5.49048 -0.292316 -0.000172246
-5.48154 -0.292413 -0.00019563
-5.4726 -0.292511 -0.000175365
-5.46365 -0.292609 -0.000198752
-5.45471 -0.292709 -0.000178557
-5.44577 -0.292809 -0.00020195
-5.43683 -0.292909 -0.000181824
-5.4279 -0.293011 -0.000205228
-5.41896 -0.293113 -0.000185168
-5.41002 -0.293216 -0.000208589
-5.40109 -0.29332 -0.000188593
-5.39215 -0.293424 -0.000212036
-5.38322 -0.293529 -0.000192099
-5.37428 -0.293636 -0.00021557
-5.36535 -0.293742 -0.00019569
-5.35642 -0.29385 -0.000219196
-5.34749 -0.293959 -0.000199369
-5.33856 -0.294068 -0.000222915
-5.32963 -0.294178 -0.000203139
-5.3207 -0.294289 -0.000226732
-5.31178 -0.294401 -0.000207002
-5.30285 -0.294513 -0.000230649
-5.29393 -0.294627 -0.000210962
-5.285 -0.294741 -0.000234668
-5.27608 -0.294857 -0.000215023
-5.26716 -0.294973 -0.000238794
-5.25824 -0.29509 -0.000219189
-5.24931 -0.295208 -0.00024303
-5.24039 -0.295327 -0.000223462
-5.23148 -0.295447 -0.000247378
-5.22256 -0.295568 -0.000227849
-5.21364 -0.29569 -0.000251842
-5.20472 -0.295813 -0.000232352
-5.19581 -0.295937 -0.000256427
-5.18689 -0.296062 -0.000236976
-5.17798 -0.296187 -0.000261135
-5.16907 -0.296314 -0.000241727
-5.16015 -0.296442 -0.000265971
-5.15124 -0.296571 -0.000246608
-5.14233 -0.296701 -0.000270939
-5.13342 -0.296832 -0.000251625
-5.12451 -0.296964 -0.000276043
-5.11561 -0.297098 -0.000256783
-5.1067 -0.297232 -0.000281288
-5.09779 -0.297368 -0.000262088
-5.08889 -0.297504 -0.00028668
-5.07998 -0.297642 -0.000267545
-5.07108 -0.297781 -0.000292222
-5.06218 -0.297921 -0.000273159
-5.05327 -0.298063 -0.000297922
-5.04437 -0.298205 -0.000278938
-5.03547 -0.298349 -0.000303783
-5.02657 -0.298494 -0.000284886
-5.01767 -0.29864 -0.000309814
-5.00877 -0.298788 -0.00029101
-4.99988 -0.298937 -0.00031602
-4.99098 -0.299087 -0.000297318
-4.98209 -0.299239 -0.000322407
-4.97319 -0.299392 -0.000303816
-4.9643 -0.299546 -0.000328985
-4.9554 -0.299702 -0.000310511
-4.94651 -0.299859 -0.000335759
-4.93762 -0.300017 -0.00031741
-4.92873 -0.300177 -0.000342738
-4.91984 -0.300338 -0.000324522
-4.91095 -0.300501 -0.000349931
-4.90206 -0.300665 -0.000331854
-4.89317 -0.300831 -0.000357347
-4.88429 -0.300999 -0.000339416
-4.8754 -0.301167 -0.000364994
-4.86651 -0.301338 -0.000347216
-4.85763 -0.30151 -0.000372883
-4.84875 -0.301684 -0.000355263
-4.83986 -0.301859 -0.000381024
-4.83098 -0.302036 -0.000363569
-4.8221 -0.302215 -0.000389428
-4.81322 -0.302395 -0.000372142
-4.80434 -0.302578 -0.000398107
-4.79546 -0.302762 -0.000380995
-4.78658 -0.302947 -0.000407072
-4.77771 -0.303135 -0.000390138
-4.76883 -0.303324 -0.000416336
-4.75995 -0.303516 -0.000399585
-4.75108 -0.303709 -0.000425912
-4.7422 -0.303904 -0.000409348
-4.73333 -0.304101 -0.000435814
-4.72446 -0.3043 -0.000419441
-4.71558 -0.304501 -0.000446057
-4.70671 -0.304704 -0.000429879
-4.69784 -0.304909 -0.000456656
-4.68897 -0.305117 -0.000440676
-4.6801 -0.305326 -0.000467626
-4.67123 -0.305538 -0.000451851
-4.66237 -0.305752 -0.000478986
-4.6535 -0.305968 -0.000463419
-4.64463 -0.306186 -0.000490752
-4.63577 -0.306407 -0.000475399
-4.6269 -0.30663 -0.000502945
-4.61804 -0.306855 -0.000487811
-4.60918 -0.307083 -0.000515582
-4.60031 -0.307313 -0.000500675
-4.59145 -0.307546 -0.000528687
-4.58259 -0.307781 -0.000514014
-4.57373 -0.308019 -0.00054228
-4.56487 -0.30826 -0.00052785
-4.55601 -0.308503 -0.000556386
-4.54716 -0.308749 -0.000542208
-4.5383 -0.308997 -0.000571029
-4.52944 -0.309249 -0.000557114
-4.52059 -0.309503 -0.000586237
-4.51173 -0.30976 -0.000572596
-4.50288 -0.310021 -0.000602036
-4.49402 -0.310284 -0.000588683
-4.48517 -0.31055 -0.000618457
-4.47632 -0.310819 -0.000605408
-4.46747 -0.311092 -0.000635531
-4.45862 -0.311368 -0.000622802
-4.44977 -0.311647 -0.000653294
-4.44092 -0.311929 -0.000640903
-4.43207 -0.312215 -0.000671779
-4.42322 -0.312504 -0.000659746
-4.41437 -0.312797 -0.000691027
-4.40553 -0.313093 -0.000679373
-4.39668 -0.313393 -0.000711077
-4.38783 -0.313697 -0.000699826
-4.37899 -0.314004 -0.000731974
-4.37015 -0.314316 -0.000721151
-4.3613 -0.314631 -0.000753765
-4.35246 -0.31495 -0.000743397
-4.34362 -0.315274 -0.000776499
-4.33478 -0.315601 -0.000766615
-4.32594 -0.315933 -0.00080023
-4.3171 -0.316269 -0.000790863
-4.30826 -0.316609 -0.000825016
-4.29942 -0.316954 -0.000816198
-4.29058 -0.317304 -0.000850918
-4.28175 -0.317658 -0.000842686
-4.27291 -0.318017 -0.000878002
-4.26407 -0.318381 -0.000870394
-4.25524 -0.31875 -0.00090634
-4.2464 -0.319124 -0.000899397
-4.23757 -0.319503 -0.000936007
-4.22874 -0.319888 -0.000929773
-4.21991 -0.320277 -0.000967086
-4.21107 -0.320673 -0.000961607
-4.20224 -0.321074 -0.000999665
-4.19341 -0.32148 -0.000994992
-4.18458 -0.321893 -0.00103384
-4.17575 -0.322312 -0.00103003
-4.16693 -0.322737 -0.00106971
-4.1581 -0.323168 -0.00106681
-4.14927 -0.323605 -0.0011074
-4.14045 -0.324049 -0.00110547
-4.13162 -0.3245 -0.00114701
-4.12279 -0.324957 -0.00114613
-4.11397 -0.325422 -0.00118868
-4.10515 -0.325894 -0.00118891
-4.09632 -0.326373 -0.00123255
-4.0875 -0.32686 -0.00123398
-4.07868 -0.327354 -0.00127878
-4.06986 -0.327857 -0.00128147
-4.06104 -0.328367 -0.00132753
-4.05222 -0.328886 -0.00133158
-4.0434 -0.329413 -0.00137898
-4.03458 -0.329949 -0.00138449
-4.02576 -0.330494 -0.00143333
-4.01695 -0.331048 -0.00144039
-4.00813 -0.331612 -0.00149079
-3.99931 -0.332185 -0.00149953
-3.9905 -0.332768 -0.0015516
-3.98168 -0.333361 -0.00156213
-3.97287 -0.333964 -0.00161601
-3.96405 -0.334578 -0.00162848
-3.95524 -0.335204 -0.00168431
-3.94643 -0.33584 -0.00169886
-3.93762 -0.336488 -0.00175681
-3.92881 -0.337148 -0.0017736
-3.92 -0.33782 -0.00183384
-3.91119 -0.338505 -0.00185306
-3.90238 -0.339203 -0.00191578
-3.89357 -0.339914 -0.00193762
-3.88476 -0.340639 -0.00200305
-3.87595 -0.341378 -0.00202773
-3.86715 -0.342131 -0.00209609
-3.85834 -0.3429 -0.00212385
-3.84953 -0.343684 -0.00219541
-3.84073 -0.344484 -0.00222653
-3.83192 -0.3453 -0.00230158
-3.82312 -0.346133 -0.00233636
-3.81432 -0.346984 -0.00241521
-3.80551 -0.347852 -0.00245398
-3.79671 -0.348739 -0.00253701
-3.78791 -0.349646 -0.00258014
-3.77911 -0.350572 -0.00266774
-3.77031 -0.351519 -0.00271565
-3.76151 -0.352487 -0.00280828
-3.75271 -0.353477 -0.00286144
-3.74391 -0.354489 -0.00295959
-3.73511 -0.355525 -0.00301854
-3.72632 -0.356586 -0.00312278
-3.71752 -0.357671 -0.00318811
-3.70872 -0.358783 -0.00329908
-3.69993 -0.359922 -0.00337147
-3.69113 -0.361089 -0.0034899
-3.68234 -0.362285 -0.00357011
-3.67355 -0.363511 -0.00369681
-3.66475 -0.364769 -0.00378572
-3.65596 -0.36606 -0.00392163
-3.64717 -0.367384 -0.00402024
-3.63838 -0.368744 -0.00416642
-3.62958 -0.37014 -0.00427587
-3.62079 -0.371575 -0.00443355
-3.612 -0.37305 -0.00455514
-3.60321 -0.374567 -0.00472574
-3.59443 -0.376127 -0.00486099
-3.58564 -0.377732 -0.00504612
-3.57685 -0.379385 -0.00519678
-3.56806 -0.381087 -0.00539833
-3.55928 -0.382841 -0.00556645
-3.55049 -0.384649 -0.00578662
-3.5417 -0.386514 -0.00597457
-3.53292 -0.388439 -0.00621594
-3.52413 -0.390426 -0.00642651
-3.51535 -0.392479 -0.0066921
-3.50657 -0.3946 -0.0069286
-3.49778 -0.396794 -0.00722198
-3.489 -0.399065 -0.00748831
-3.48022 -0.401415 -0.00781375
-3.47144 -0.40385 -0.00811456
-3.46266 -0.406374 -0.00847716
-3.45388 -0.408993 -0.00881804
-3.4451 -0.411712 -0.00922392
-3.43632 -0.414536 -0.00961162
-3.42754 -0.417472 -0.0100682
-3.41876 -0.420526 -0.0105109
-3.40999 -0.423707 -0.0110273
-3.40121 -0.427021 -0.0115351
-3.39243 -0.430478 -0.0121224
-3.38366 -0.434087 -0.0127078
-3.37488 -0.437859 -0.0133799
-3.36611 -0.441804 -0.0140582
-3.35733 -0.445934 -0.0148325
-3.34856 -0.450263 -0.0156233
-3.33979 -0.454806 -0.0165217
-3.33101 -0.459579 -0.0174499
-3.32224 -0.464599 -0.0185006
-3.31347 -0.469887 -0.019598
-3.3047 -0.475463 -0.0208373
-3.29593 -0.481353 -0.0221457
-3.28716 -0.487582 -0.0236214
-3.27839 -0.494181 -0.0251958
-3.26962 -0.501182 -0.0269716
-3.26085 -0.508625 -0.028886
-3.25208 -0.516549 -0.0310481
-3.24331 -0.525004 -0.0334035
-3.23455 -0.534043 -0.036071
-3.22578 -0.543726 -0.0390083
-3.21701 -0.554123 -0.0423488
-3.20825 -0.565314 -0.0460686
-3.19948 -0.577388 -0.0503237
-3.19072 -0.59045 -0.0551192
-3.18195 -0.604621 -0.0606468
-3.17319 -0.620038 -0.0669582
-3.16442 -0.636862 -0.0743046
-3.15566 -0.65528 -0.0828154
-3.1469 -0.675506 -0.0928434
-3.13814 -0.69779 -0.104654
-3.12938 -0.722418 -0.118782
-3.12062 -0.749715 -0.135741
-3.11186 -0.780039 -0.156406
-3.1031 -0.813775 -0.181766
-3.09434 -0.851285 -0.213364
-3.08558 -0.892849 -0.253136
-3.07682 -0.938478 -0.303969
-3.06806 -0.987587 -0.369703
-3.0593 -1.0383 -0.455825
-3.05055 -1.08613 -0.569469
-3.04179 -1.1215 -0.7194
-3.03303 -1.1259 -0.913273
-3.02428 -1.06778 -1.15005
-3.01552 -0.905991 -1.40313
-3.00677 -0.61633 -1.60421
-2.99801 -0.239373 -1.66522
-2.98926 0.118398 -1.55617
-2.9805 0.368197 -1.33604
-2.97175 0.496094 -1.09035
-2.963 0.535611 -0.871479
-2.95425 0.524727 -0.695306
-2.9455 0.489612 -0.559183
-2.93674 0.445059 -0.455295
-2.92799 0.398621 -0.375723
-2.91924 0.353839 -0.314259
-2.91049 0.312199 -0.26613
-2.90174 0.27416 -0.228013
-2.89299 0.239702 -0.197364
-2.88425 0.208588 -0.172485
-2.8755 0.180507 -0.151987
-2.86675 0.155129 -0.13499
-2.858 0.132148 -0.120686
-2.84926 0.111279 -0.108613
-2.84051 0.0922751 -0.0982671
-2.83176 0.0749144 -0.0894069
-2.82302 0.0590097 -0.0816941
-2.81427 0.0443926 -0.0750105
-2.80553 0.0309227 -0.0691116
-2.79678 0.0184729 -0.063951
-2.78804 0.00693772 -0.0593399
-2.7793 -0.00377975 -0.0552752
-2.77055 -0.0137591 -0.0516024
-2.76181 -0.0230752 -0.0483457
-2.75307 -0.0317886 -0.0453722
-2.74433 -0.039958 -0.0427239
-2.73559 -0.04763 -0.0402821
-2.72685 -0.0548511 -0.0381004
-2.71811 -0.0616575 -0.03607
-2.70937 -0.0680865 -0.0342523
-2.70063 -0.0741666 -0.032545
-2.69189 -0.0799282 -0.0310152
-2.68315 -0.0853936 -0.0295654
-2.67441 -0.090588 -0.0282666
-2.66567 -0.0955291 -0.0270244
-2.65693 -0.100238 -0.0259129
-2.6482 -0.104729 -0.0248401
-2.63946 -0.109019 -0.0238821
-2.63072 -0.11312 -0.0229489
-2.62199 -0.117047 -0.0221181
-2.61325 -0.120809 -0.021301
-2.60452 -0.12442 -0.0205765
-2.59578 -0.127885 -0.0198567
-2.58705 -0.131218 -0.0192216
-2.57831 -0.134423 -0.0185841
-2.56958 -0.137511 -0.0180249
-2.56085 -0.140486 -0.0174575
-2.55211 -0.143357 -0.0169632
-2.54338 -0.146127 -0.0164559
-2.53465 -0.148806 -0.0160174
-2.52592 -0.151395 -0.0155619
-2.51719 -0.153902 -0.0151716
-2.50845 -0.156328 -0.0147611
-2.49972 -0.158681 -0.0144128
-2.49099 -0.160962 -0.0140415
-2.48226 -0.163177 -0.0137299
-2.47353 -0.165327 -0.013393
-2.46481 -0.167418 -0.0131138
-2.45608 -0.169451 -0.0128072
-2.44735 -0.17143 -0.0125565
-2.43862 -0.173355 -0.0122768
-2.42989 -0.175233 -0.0120514
-2.42117 -0.177062 -0.0117956
-2.41244 -0.178848 -0.0115928
-2.40371 -0.18059 -0.0113583
-2.39499 -0.182293 -0.0111758
-2.38626 -0.183955 -0.0109605
-2.37753 -0.185582 -0.0107961
-2.36881 -0.187173 -0.0105981
-2.36008 -0.188731 -0.0104501
-2.35136 -0.190255 -0.0102677
-2.34264 -0.191751 -0.0101346
-2.33391 -0.193216 -0.00996635
-2.32519 -0.194654 -0.00984682
-2.31647 -0.196065 -0.00969151
-2.30774 -0.197451 -0.00958435
-2.29902 -0.198812 -0.00944089
-2.2903 -0.200151 -0.00934508
-2.28158 -0.201467 -0.00921252
-2.27286 -0.202763 -0.00912715
-2.26414 -0.204037 -0.00900464
-2.25542 -0.205294 -0.00892894
-2.24669 -0.206531 -0.00881574
-2.23798 -0.207752 -0.00874901
-2.22926 -0.208956 -0.00864448
-2.22054 -0.210144 -0.00858611
-2.21182 -0.211317 -0.00848968
-2.2031 -0.212477 -0.00843913
-2.19438 -0.213622 -0.00835031
-2.18566 -0.214755 -0.00830712
-2.17695 -0.215875 -0.00822547
-2.16823 -0.216986 -0.00818921
-2.15951 -0.218084 -0.00811436
-2.15079 -0.219173 -0.00808469
-2.14208 -0.220251 -0.0080163
-2.13336 -0.221322 -0.00799291
-2.12465 -0.222383 -0.0079307
-2.11593 -0.223437 -0.00791332
-2.10722 -0.224484 -0.00785704
-2.0985 -0.225524 -0.00784546
-2.08979 -0.226558 -0.00779491
-2.08107 -0.227587 -0.00778893
-2.07236 -0.228609 -0.00774395
-2.06365 -0.229629 -0.00774342
-2.05493 -0.230643 -0.00770386
-2.04622 -0.231654 -0.00770867
-2.03751 -0.232662 -0.00767443
-2.0288 -0.233668 -0.00768448
-2.02008 -0.234671 -0.0076555
-2.01137 -0.235673 -0.00767074
-2.00266 -0.236673 -0.00764697
-1.99395 -0.237674 -0.00766736
-1.98524 -0.238674 -0.00764879
-1.97653 -0.239675 -0.00767434
-1.96782 -0.240675 -0.00766099
-1.95911 -0.241679 -0.00769173
-1.9504 -0.242682 -0.00768364
-1.94169 -0.24369 -0.00771962
-1.93298 -0.244698 -0.00771686
-1.92427 -0.245712 -0.00775818
-1.91556 -0.246728 -0.00776087
-1.90686 -0.24775 -0.00780765
-1.89815 -0.248775 -0.00781591
-1.88944 -0.249807 -0.00786831
-1.88073 -0.250843 -0.00788232
-1.87203 -0.251887 -0.00794052
-1.86332 -0.252937 -0.00796049
-1.85461 -0.253996 -0.00802473
-1.84591 -0.255062 -0.0080509
-1.8372 -0.256138 -0.00812143
-1.8285 -0.257222 -0.00815409
-1.81979 -0.258317 -0.00823123
-1.81108 -0.259422 -0.00827071
-1.80238 -0.260539 -0.00835483
-1.79368 -0.261667 -0.00840152
-1.78497 -0.262809 -0.00849302
-1.77627 -0.263963 -0.00854736
-1.76756 -0.265133 -0.00864671
-1.75886 -0.266316 -0.0087092
-1.75016 -0.267516 -0.00881695
-1.74145 -0.268732 -0.00888816
-1.73275 -0.269967 -0.00900493
-1.72405 -0.271218 -0.00908551
-1.71535 -0.27249 -0.00921198
-1.70665 -0.273782 -0.00930268
-1.69794 -0.275096 -0.00943966
-1.68924 -0.276431 -0.00954132
-1.68054 -0.27779 -0.00968971
-1.67184 -0.279173 -0.0098033
-1.66314 -0.280584 -0.00996414
-1.65444 -0.28202 -0.0100908
-1.64574 -0.283486 -0.0102652
-1.63704 -0.28498 -0.0104061
-1.62834 -0.286507 -0.0105955
-1.61964 -0.288066 -0.0107522
-1.61094 -0.28966 -0.0109581
-1.60224 -0.29129 -0.0111321
-1.59354 -0.292958 -0.0113564
-1.58484 -0.294665 -0.0115497
-1.57615 -0.296416 -0.0117943
-1.56745 -0.298209 -0.0120091
-1.55875 -0.300049 -0.0122764
-1.55005 -0.301938 -0.0125153
-1.54136 -0.303878 -0.0128081
-1.53266 -0.305871 -0.013074
-1.52396 -0.307922 -0.0133956
-1.51527 -0.310032 -0.013692
-1.50657 -0.312205 -0.0140461
-1.49787 -0.314444 -0.0143772
-1.48918 -0.316754 -0.0147682
-1.48048 -0.319138 -0.0151388
-1.47179 -0.3216 -0.0155721
-1.46309 -0.324144 -0.015988
-1.4544 -0.326776 -0.0164699
-1.4457 -0.329501 -0.0169378
-1.43701 -0.332324 -0.0174759
-1.42831 -0.335251 -0.0180043
-1.41962 -0.33829 -0.0186076
-1.41092 -0.341446 -0.0192065
-1.40223 -0.344728 -0.0198861
-1.39354 -0.348143 -0.0205679
-1.38484 -0.351701 -0.0213374
-1.37615 -0.355411 -0.0221171
-1.36746 -0.359284 -0.0229935
-1.35876 -0.363331 -0.0238898
-1.35007 -0.367565 -0.024894
-1.34138 -0.372 -0.0259305
-1.33269 -0.376651 -0.027089
-1.32399 -0.381535 -0.0282957
-1.3153 -0.386669 -0.0296423
-1.30661 -0.392075 -0.0310574
-1.29792 -0.397774 -0.0326358
-1.28923 -0.403791 -0.0343093
-1.28054 -0.410155 -0.0361766
-1.27185 -0.416896 -0.0381741
-1.26316 -0.424049 -0.0404063
-1.25447 -0.431651 -0.0428159
-1.24578 -0.439748 -0.0455156
-1.23709 -0.448386 -0.0484575
-1.2284 -0.457624 -0.051766
-1.21971 -0.467522 -0.0554075
-1.21102 -0.478153 -0.0595237
-1.20233 -0.489597 -0.0641027
-1.19364 -0.501949 -0.0693131
-1.18495 -0.515315 -0.0751769
-1.17626 -0.529819 -0.0819058
-1.16757 -0.545601 -0.0895765
-1.15888 -0.562825 -0.0984716
-1.15019 -0.581678 -0.10876
-1.14151 -0.602376 -0.120846
-1.13282 -0.625164 -0.135059
-1.12413 -0.650319 -0.152023
-1.11544 -0.678144 -0.172362
-1.10676 -0.708961 -0.197107
-1.09807 -0.743076 -0.227449
-1.08938 -0.780721 -0.265213
-1.08069 -0.821926 -0.312708
-1.07201 -0.866259 -0.373324
-1.06332 -0.912317 -0.451524
-1.05463 -0.956747 -0.553485
-1.04595 -0.992426 -0.686741
-1.03726 -1.00539 -0.8592
-1.02858 -0.970873 -1.07392
-1.01989 -0.852361 -1.31742
-1.0112 -0.615648 -1.54143
-1.00252 -0.268486 -1.6629
-0.993833 0.109642 -1.61833
-0.985148 0.411124 -1.42973
-0.976463 0.586692 -1.18039
-0.967778 0.655307 -0.941413
-0.959093 0.657361 -0.743057
-0.950408 0.625448 -0.588636
-0.941724 0.579275 -0.471094
-0.933039 0.52921 -0.381937
-0.924355 0.480225 -0.313773
-0.915671 0.43446 -0.261133
-0.906987 0.392646 -0.219884
-0.898303 0.354844 -0.187204
-0.889619 0.32082 -0.160913
-0.880936 0.290226 -0.139578
-0.872252 0.262688 -0.122001
-0.863569 0.237851 -0.107444
-0.854886 0.215389 -0.0952025
-0.846202 0.195016 -0.0848918
-0.837519 0.17648 -0.0760659
-0.828837 0.159562 -0.0685296
-0.820154 0.144076 -0.0619777
-0.811471 0.129857 -0.0563211
-0.802789 0.116766 -0.0513351
-0.794106 0.10468 -0.0469924
-0.785424 0.0934939 -0.0431163
-0.776742 0.0831155 -0.0397172
-0.76806 0.0734644 -0.036648
-0.759378 0.0644699 -0.0339426
-0.750696 0.0560704 -0.0314729
-0.742014 0.0482111 -0.0292881
-0.733333 0.040844 -0.0272723
-0.724651 0.0339262 -0.0254854
-0.71597 0.0274197 -0.0238193
-0.707289 0.0212906 -0.0223411
-0.698608 0.0155085 -0.0209485
-0.689927 0.0100463 -0.0197133
-0.681246 0.00487956 -0.0185375
-0.672565 -1.38402e-05 -0.0174962
-0.663884 -0.00465373 -0.0164941
-0.655203 -0.00905818 -0.0156091
-0.646523 -0.0132435 -0.0147479
-0.637842 -0.0172246 -0.0139903
-0.629162 -0.0210149 -0.0132446
-0.620482 -0.0246269 -0.0125917
-0.611801 -0.0280718 -0.0119412
-0.603121 -0.0313601 -0.0113753
-0.594441 -0.0345011 -0.0108041
-0.585761 -0.0375038 -0.0103108
-0.577081 -0.040376 -0.00980624
-0.568402 -0.0431252 -0.0093741
-0.559722 -0.0457583 -0.00892572
-0.551042 -0.0482816 -0.0085454
-0.542363 -0.050701 -0.00814479
-0.533684 -0.0530218 -0.00780864
-0.525004 -0.0552493 -0.00744886
-0.516325 -0.057388 -0.00715057
-0.507646 -0.0594424 -0.00682587
-0.498967 -0.0614164 -0.00656018
-0.490288 -0.063314 -0.00626578
-0.481609 -0.0651385 -0.00602831
-0.47293 -0.0668935 -0.00576018
-0.464251 -0.0685819 -0.00554724
-0.455572 -0.0702067 -0.00530198
-0.446893 -0.0717705 -0.00511043
-0.438215 -0.0732761 -0.00488516
-0.429536 -0.0747256 -0.00471235
-0.420858 -0.0761214 -0.00450462
-0.412179 -0.0774656 -0.00434827
-0.403501 -0.0787602 -0.00415596
-0.394822 -0.080007 -0.00401412
-0.386144 -0.0812079 -0.00383541
-0.377466 -0.0823644 -0.00370638
-0.368788 -0.0834783 -0.00353971
-0.36011 -0.0845508 -0.00342202
-0.351432 -0.0855834 -0.00326602
-0.342754 -0.0865775 -0.00315839
-0.334076 -0.0875342 -0.00301186
-0.325398 -0.0884548 -0.00291317
-0.31672 -0.0893404 -0.00277506
-0.308042 -0.090192 -0.00268433
-0.299364 -0.0910106 -0.00255371
-0.290687 -0.0917971 -0.00247007
-0.282009 -0.0925525 -0.00234613
-0.273331 -0.0932775 -0.0022688
-0.264654 -0.093973 -0.0021508
-0.255976 -0.0946397 -0.0020791
-0.247299 -0.0952784 -0.0019664
-0.238621 -0.0958896 -0.00189971
-0.229944 -0.096474 -0.00179173
-0.221266 -0.0970323 -0.00172949
-0.212589 -0.097565 -0.00162569
-0.203912 -0.0980725 -0.00156741
-0.195234 -0.0985555 -0.00146733
-0.186557 -0.0990144 -0.00141255
-0.17788 -0.0994496 -0.00131574
-0.169203 -0.0998615 -0.00126404
-0.160525 -0.100251 -0.00117011
-0.151848 -0.100617 -0.00112112
-0.143171 -0.100962 -0.0010297
-0.134494 -0.101284 -0.000983053
-0.125817 -0.101585 -0.000893815
-0.11714 -0.101865 -0.000849185
-0.108463 -0.102124 -0.000761804
-0.0997855 -0.102362 -0.000718885
-0.0911085 -0.102579 -0.000633064
-0.0824315 -0.102777 -0.000591566
-0.0737544 -0.102953 -0.000507022
-0.0650774 -0.10311 -0.000466668
-0.0564004 -0.103247 -0.000383131
-0.0477234 -0.103364 -0.000343655
-0.0390464 -0.103462 -0.000260865
-0.0303694 -0.10354 -0.00022201
-0.0216924 -0.103598 -0.000139714
-0.0130155 -0.103637 -0.000101231
-0.00433849 -0.103656 -1.91803e-05
0.00433849 -0.103656 1.91803e-05
0.0130155 -0.103637 0.000101231
0.0216924 -0.103598 0.000139714
0.0303694 -0.10354 0.00022201
0.0390464 -0.103462 0.000260865
0.0477234 -0.103364 0.000343655
0.0564004 -0.103247 0.000383131
0.0650774 -0.10311 0.000466668
0.0737544 -0.102953 0.000507022
0.0824315 -0.102777 0.000591566
0.0911085 -0.102579 0.000633064
0.0997855 -0.102362 0.000718885
0.108463 -0.102124 0.000761804
0.11714 -0.101865 0.000849185
0.125817 -0.101585 0.000893815
0.134494 -0.101284 0.000983053
0.143171 -0.100962 0.0010297
0.151848 -0.100617 0.00112112
0.160525 -0.100251 0.00117011
0.169203 -0.0998615 0.00126404
0.17788 -0.0994496 0.00131574
0.186557 -0.0990144 0.00141255
0.195234 -0.0985555 0.00146733
0.203912 -0.0980725 0.00156741
0.212589 -0.097565 0.00162569
0.221266 -0.0970323 0.00172949
0.229944 -0.096474 0.00179173
0.238621 -0.0958896 0.00189971
0.247299 -0.0952784 0.0019664
0.255976 -0.0946397 0.0020791
0.264654 -0.093973 0.0021508
0.273331 -0.0932775 0.0022688
0.282009 -0.0925525 0.00234613
0.290687 -0.0917971 0.00247007
0.299364 -0.0910106 0.00255371
0.308042 -0.090192 0.00268433
0.31672 -0.0893404 0.00277506
0.325398 -0.0884548 0.00291317
0.334076 -0.0875342 0.00301186
0.342754 -0.0865775 0.00315839
0.351432 -0.0855834 0.00326602
0.36011 -0.0845508 0.00342202
0.368788 -0.0834783 0.00353971
0.377466 -0.0823644 0.00370638
0.386144 -0.0812079 0.00383541
0.394822 -0.080007 0.00401412
0.403501 -0.0787602 0.00415596
0.412179 -0.0774656 0.00434827
0.420858 -0.0761214 0.00450462
0.429536 -0.0747256 0.00471235
0.438215 -0.0732761 0.00488516
0.446893 -0.0717705 0.00511043
0.455572 -0.0702067 0.00530198
0.464251 -0.0685819 0.00554724
0.47293 -0.0668935 0.00576018
0.481609 -0.0651385 0.00602831
0.490288 -0.063314 0.00626578
0.498967 -0.0614164 0.00656018
0.507646 -0.0594424 0.00682587
0.516325 -0.057388 0.00715057
0.525004 -0.0552493 0.00744886
0.533684 -0.0530218 0.00780864
0.542363 -0.050701 0.00814479
0.551042 -0.0482816 0.0085454
0.559722 -0.0457583 0.00892572
0.568402 -0.0431252 0.0093741
0.577081 -0.040376 0.00980624
0.585761 -0.0375038 0.0103108
0.594441 -0.0345011 0.0108041
0.603121 -0.0313601 0.0113753
0.611801 -0.0280718 0.0119412
0.620482 -0.0246269 0.0125917
0.629162 -0.0210149 0.0132446
0.637842 -0.0172246 0.0139903
0.646523 -0.0132435 0.0147479
0.655203 -0.00905818 0.0156091
0.663884 -0.00465373 0.0164941
0.672565 -1.38404e-05 0.0174962
0.681246 0.00487956 0.0185375
0.689927 0.0100463 0.0197133
0.698608 0.0155085 0.0209485
0.707289 0.0212906 0.0223411
0.71597 0.0274197 0.0238193
0.724651 0.0339262 0.0254854
0.733333 0.040844 0.0272723
0.742014 0.0482111 0.0292881
0.750696 0.0560704 0.0314729
0.759378 0.0644699 0.0339426
0.76806 0.0734644 0.036648
0.776742 0.0831155 0.0397172
0.785424 0.0934939 0.0431163
0.794106 0.10468 0.0469924
0.802789 0.116766 0.0513351
0.811471 0.129857 0.0563211
0.820154 0.144076 0.0619777
0.828837 0.159562 0.0685296
0.837519 0.17648 0.0760659
0.846202 0.195016 0.0848918
0.854886 0.215389 0.0952025
0.863569 0.237851 0.107444
0.872252 0.262688 0.122001
0.880936 0.290226 0.139578
0.889619 0.32082 0.160913
0.898303 0.354844 0.187204
0.906987 0.392646 0.219884
0.915671 0.43446 0.261133
0.924355 0.480225 0.313773
0.933039 0.52921 0.381937
0.941724 0.579275 0.471094
0.950408 0.625448 0.588636
0.959093 0.657361 0.743057
0.967778 0.655307 0.941413
0.976463 0.586692 1.18039
0.985148 0.411124 1.42973
0.993833 0.109642 1.61833
1.00252 -0.268486 1.6629
1.0112 -0.615648 1.54143
1.01989 -0.852361 1.31742
1.02858 -0.970873 1.07392
1.03726 -1.00539 0.8592
1.04595 -0.992426 0.686741
1.05463 -0.956747 0.553485
1.06332 -0.912317 0.451524
1.07201 -0.866259 0.373324
1.08069 -0.821926 0.312708
1.08938 -0.780721 0.265213
1.09807 -0.743076 0.227449
1.10676 -0.708961 0.197107
1.11544 -0.678144 0.172362
1.12413 -0.650319 0.152023
1.13282 -0.625164 0.135059
1.14151 -0.602376 0.120846
1.15019 -0.581678 0.10876
1.15888 -0.562825 0.0984716
1.16757 -0.545601 0.0895765
1.17626 -0.529819 0.0819058
1.18495 -0.515315 0.0751769
1.19364 -0.501949 0.0693131
1.20233 -0.489597 0.0641027
1.21102 -0.478153 0.0595237
1.21971 -0.467522 0.0554075
1.2284 -0.457624 0.051766
1.23709 -0.448386 0.0484575
1.24578 -0.439748 0.0455156
1.25447 -0.431651 0.0428159
1.26316 -0.424049 0.0404063
1.27185 -0.416896 0.0381741
1.28054 -0.410155 0.0361766
1.28923 -0.403791 0.0343093
1.29792 -0.397774 0.0326358
1.30661 -0.392075 0.0310574
1.3153 -0.386669 0.0296423
1.32399 -0.381535 0.0282957
1.33269 -0.376651 0.027089
1.34138 -0.372 0.0259305
1.35007 -0.367565 0.024894
1.35876 -0.363331 0.0238898
1.36746 -0.359284 0.0229935
1.37615 -0.355411 0.0221171
1.38484 -0.351701 0.0213374
1.39354 -0.348143 0.0205679
1.40223 -0.344728 0.0198861
1.41092 -0.341446 0.0192065
1.41962 -0.33829 0.0186076
1.42831 -0.335251 0.0180043
1.43701 -0.332324 0.0174759
1.4457 -0.329501 0.0169378
1.4544 -0.326776 0.0164699
1.46309 -0.324144 0.015988
1.47179 -0.3216 0.0155721
1.48048 -0.319138 0.0151388
1.48918 -0.316754 0.0147682
1.49787 -0.314444 0.0143772
1.50657 -0.312205 0.0140461
1.51527 -0.310032 0.013692
1.52396 -0.307922 0.0133956
1.53266 -0.305871 0.013074
1.54136 -0.303878 0.0128081
1.55005 -0.301938 0.0125153
1.55875 -0.300049 0.0122764
1.56745 -0.298209 0.0120091
1.57615 -0.296416 0.0117943
1.58484 -0.294665 0.0115497
1.59354 -0.292958 0.0113564
1.60224 -0.29129 0.0111321
1.61094 -0.28966 0.0109581
1.61964 -0.288066 0.0107522
1.62834 -0.286507 0.0105955
1.63704 -0.28498 0.0104061
1.64574 -0.283486 0.0102652
1.65444 -0.28202 0.0100908
1.66314 -0.280584 0.00996414
1.67184 -0.279173 0.0098033
1.68054 -0.27779 0.00968971
1.68924 -0.276431 0.00954132
1.69794 -0.275096 0.00943966
1.70665 -0.273782 0.00930268
1.71535 -0.27249 0.00921198
1.72405 -0.271218 0.00908551
1.73275 -0.269967 0.00900493
1.74145 -0.268732 0.00888816
1.75016 -0.267516 0.00881695
1.75886 -0.266316 0.0087092
1.76756 -0.265133 0.00864671
1.77627 -0.263963 0.00854736
1.78497 -0.262809 0.00849302
1.79368 -0.261667 0.00840152
1.80238 -0.260539 0.00835483
1.81108 -0.259422 0.00827071
1.81979 -0.258317 0.00823123
1.8285 -0.257222 0.00815409
1.8372 -0.256138 0.00812143
1.84591 -0.255062 0.0080509
1.85461 -0.253996 0.00802473
1.86332 -0.252937 0.00796049
1.87203 -0.251887 0.00794052
1.88073 -0.250843 0.00788232
1.88944 -0.249807 0.00786831
1.89815 -0.248775 0.00781591
1.90686 -0.24775 0.00780765
1.91556 -0.246728 0.00776087
1.92427 -0.245712 0.00775818
1.93298 -0.244698 0.00771686
1.94169 -0.24369 0.00771962
1.9504 -0.242682 0.00768364
1.95911 -0.241679 0.00769173
1.96782 -0.240675 0.00766099
1.97653 -0.239675 0.00767434
1.98524 -0.238674 0.00764879
1.99395 -0.237674 0.00766736
2.00266 -0.236673 0.00764697
2.01137 -0.235673 0.00767074
2.02008 -0.234671 0.0076555
2.0288 -0.233668 0.00768448
2.03751 -0.232662 0.00767443
2.04622 -0.231654 0.00770867
2.05493 -0.230643 0.00770386
2.06365 -0.229629 0.00774342
2.07236 -0.228609 0.00774395
2.08107 -0.227587 0.00778893
2.08979 -0.226558 0.00779491
2.0985 -0.225524 0.00784546
2.10722 -0.224484 0.00785704
2.11593 -0.223437 0.00791332
2.12465 -0.222383 0.0079307
2.13336 -0.221322 0.00799291
2.14208 -0.220251 0.0080163
2.15079 -0.219173 0.00808469
2.15951 -0.218084 0.00811436
2.16823 -0.216986 0.00818921
2.17695 -0.215875 0.00822547
2.18566 -0.214755 0.00830712
2.19438 -0.213622 0.00835031
2.2031 -0.212477 0.00843913
2.21182 -0.211317 0.00848968
2.22054 -0.210144 0.00858611
2.22926 -0.208956 0.00864448
2.23798 -0.207752 0.00874901
2.24669 -0.206531 0.00881574
2.25542 -0.205294 0.00892894
2.26414 -0.204037 0.00900464
2.27286 -0.202763 0.00912715
2.28158 -0.201467 0.00921252
2.2903 -0.200151 0.00934508
2.29902 -0.198812 0.00944089
2.30774 -0.197451 0.00958435
2.31647 -0.196065 0.00969151
2.32519 -0.194654 0.00984682
2.33391 -0.193216 0.00996635
2.34264 -0.191751 0.0101346
2.35136 -0.190255 0.0102677
2.36008 -0.188731 0.0104501
2.36881 -0.187173 0.0105981
2.37753 -0.185582 0.0107961
2.38626 -0.183955 0.0109605
2.39499 -0.182293 0.0111758
2.40371 -0.18059 0.0113583
2.41244 -0.178848 0.0115928
2.42117 -0.177062 0.0117956
2.42989 -0.175233 0.0120514
2.43862 -0.173355 0.0122768
2.44735 -0.17143 0.0125565
2.45608 -0.169451 0.0128072
2.46481 -0.167418 0.0131138
2.47353 -0.165327 0.013393
2.48226 -0.163177 0.0137299
2.49099 -0.160962 0.0140415
2.49972 -0.158681 0.0144128
2.50845 -0.156328 0.0147611
2.51719 -0.153902 0.0151716
2.52592 -0.151395 0.0155619
2.53465 -0.148806 0.0160174
2.54338 -0.146127 0.0164559
2.55211 -0.143357 0.0169632
2.56085 -0.140486 0.0174575
2.56958 -0.137511 0.0180249
2.57831 -0.134423 0.0185841
2.58705 -0.131218 0.0192216
2.59578 -0.127885 0.0198567
2.60452 -0.12442 0.0205765
2.61325 -0.120809 0.021301
2.62199 -0.117047 0.0221181
2.63072 -0.11312 0.0229489
2.63946 -0.109019 0.0238821
2.6482 -0.104729 0.0248401
2.65693 -0.100238 0.0259129
2.66567 -0.0955291 0.0270244
2.67441 -0.090588 0.0282666
2.68315 -0.0853936 0.0295654
2.69189 -0.0799282 0.0310152
2.70063 -0.0741666 0.032545
2.70937 -0.0680865 0.0342523
2.71811 -0.0616575 0.03607
2.72685 -0.0548511 0.0381004
2.73559 -0.04763 0.0402821
2.74433 -0.039958 0.0427239
2.75307 -0.0317886 0.0453722
2.76181 -0.0230752 0.0483457
2.77055 -0.0137591 0.0516024
2.7793 -0.00377975 0.0552752
2.78804 0.00693772 0.0593399
2.79678 0.0184729 0.063951
2.80553 0.0309227 0.0691116
2.81427 0.0443926 0.0750105
2.82302 0.0590097 0.0816941
2.83176 0.0749144 0.0894069
2.84051 0.0922751 0.0982671
2.84926 0.111279 0.108613
2.858 0.132148 0.120686
2.86675 0.155129 0.13499
2.8755 0.180507 0.151987
2.88425 0.208588 0.172485
2.89299 0.239702 0.197364
2.90174 0.27416 0.228013
2.91049 0.312199 0.26613
2.91924 0.353839 0.314259
2.92799 0.398621 0.375723
2.93674 0.445059 0.455295
2.9455 0.489612 0.559183
2.95425 0.524727 0.695306
2.963 0.535611 0.871479
2.97175 0.496094 1.09035
2.9805 0.368197 1.33604
2.98926 0.118398 1.55617
2.99801 -0.239373 1.66522
3.00677 -0.61633 1.60421
3.01552 -0.905991 1.40313
3.02428 -1.06778 1.15005
3.03303 -1.1259 0.913273
3.04179 -1.1215 0.7194
3.05055 -1.08613 0.569469
3.0593 -1.0383 0.455825
3.06806 -0.987587 0.369703
3.07682 -0.938478 0.303969
3.08558 -0.892849 0.253136
3.09434 -0.851285 0.213364
3.1031 -0.813775 0.181766
3.11186 -0.780039 0.156406
3.12062 -0.749715 0.135741
3.12938 -0.722418 0.118782
3.13814 -0.69779 0.104654
3.1469 -0.675506 0.0928434
3.15566 -0.65528 0.0828154
3.16442 -0.636862 0.0743046
3.17319 -0.620038 0.0669582
3.18195 -0.604621 0.0606468
3.19072 -0.59045 0.0551192
3.19948 -0.577388 0.0503237
3.20825 -0.565314 0.0460686
3.21701 -0.554123 0.0423488
3.22578 -0.543726 0.0390083
3.23455 -0.534043 0.036071
3.24331 -0.525004 0.0334035
3.25208 -0.516549 0.0310481
3.26085 -0.508625 0.028886
3.26962 -0.501182 0.0269716
3.27839 -0.494181 0.0251958
3.28716 -0.487582 0.0236214
3.29593 -0.481353 0.0221457
3.3047 -0.475463 0.0208373
3.31347 -0.469887 0.019598
3.32224 -0.464599 0.0185006
3.33101 -0.459579 0.0174499
3.33979 -0.454806 0.0165217
3.34856 -0.450263 0.0156233
3.35733 -0.445934 0.0148325
3.36611 -0.441804 0.0140582
3.37488 -0.437859 0.0133799
3.38366 -0.434087 0.0127078
3.39243 -0.430478 0.0121224
3.40121 -0.427021 0.0115351
3.40999 -0.423707 0.0110273
3.41876 -0.420526 0.0105109
3.42754 -0.417472 0.0100682
3.43632 -0.414536 0.00961162
3.4451 -0.411712 0.00922392
3.45388 -0.408993 0.00881804
3.46266 -0.406374 0.00847716
3.47144 -0.40385 0.00811456
3.48022 -0.401415 0.00781375
3.489 -0.399065 0.00748831
3.49778 -0.396794 0.00722198
3.50657 -0.3946 0.0069286
3.51535 -0.392479 0.0066921
3.52413 -0.390426 0.00642651
3.53292 -0.388439 0.00621594
3.5417 -0.386514 0.00597457
3.55049 -0.384649 0.00578662
3.55928 -0.382841 0.00556645
3.56806 -0.381087 0.00539833
3.57685 -0.379385 0.00519678
3.58564 -0.377732 0.00504612
3.59443 -0.376127 0.00486099
3.60321 -0.374567 0.00472574
3.612 -0.37305 0.00455514
3.62079 -0.371575 0.00443355
3.62958 -0.37014 0.00427587
3.63838 -0.368744 0.00416642
3.64717 -0.367384 0.00402024
3.65596 -0.36606 0.00392163
3.66475 -0.364769 0.00378572
3.67355 -0.363511 0.00369681
3.68234 -0.362285 0.00357011
3.69113 -0.361089 0.0034899
3.69993 -0.359922 0.00337147
3.70872 -0.358783 0.00329908
3.71752 -0.357671 0.00318811
3.72632 -0.356586 0.00312278
3.73511 -0.355525 0.00301854
3.74391 -0.354489 0.00295959
3.75271 -0.353477 0.00286144
3.76151 -0.352487 0.00280828
3.77031 -0.351519 0.00271565
3.77911 -0.350572 0.00266774
3.78791 -0.349646 0.00258014
3.79671 -0.348739 0.00253701
3.80551 -0.347852 0.00245398
3.81432 -0.346984 0.00241521
3.82312 -0.346133 0.00233636
3.83192 -0.3453 0.00230158
3.84073 -0.344484 0.00222653
3.84953 -0.343684 0.00219541
3.85834 -0.3429 0.00212385
3.86715 -0.342131 0.00209609
3.87595 -0.341378 0.00202773
3.88476 -0.340639 0.00200305
3.89357 -0.339914 0.00193762
3.90238 -0.339203 0.00191578
3.91119 -0.338505 0.00185306
3.92 -0.33782 0.00183384
3.92881 -0.337148 0.0017736
3.93762 -0.336488 0.00175681
3.94643 -0.33584 0.00169886
3.95524 -0.335204 0.00168431
3.96405 -0.334578 0.00162848
3.97287 -0.333964 0.00161601
3.98168 -0.333361 0.00156213
3.9905 -0.332768 0.0015516
3.99931 -0.332185 0.00149953
4.00813 -0.331612 0.00149079
4.01695 -0.331048 0.00144039
4.02576 -0.330494 0.00143333
4.03458 -0.329949 0.00138449
4.0434 -0.329413 0.00137898
4.05222 -0.328886 0.00133158
4.06104 -0.328367 0.00132753
4.06986 -0.327857 0.00128147
4.07868 -0.327354 0.00127878
4.0875 -0.32686 0.00123398
4.09632 -0.326373 0.00123255
4.10515 -0.325894 0.00118891
4.11397 -0.325422 0.00118868
4.12279 -0.324957 0.00114613
4.13162 -0.3245 0.00114701
4.14045 -0.324049 0.00110547
4.14927 -0.323605 0.0011074
4.1581 -0.323168 0.00106681
4.16693 -0.322737 0.00106971
4.17575 -0.322312 0.00103003
4.18458 -0.321893 0.00103384
4.19341 -0.32148 0.000994992
4.20224 -0.321074 0.000999665
4.21107 -0.320673 0.000961607
4.21991 -0.320277 0.000967086
4.22874 -0.319888 0.000929773
4.23757 -0.319503 0.000936007
4.2464 -0.319124 0.000899397
4.25524 -0.31875 0.00090634
4.26407 -0.318381 0.000870394
4.27291 -0.318017 0.000878002
4.28175 -0.317658 0.000842686
4.29058 -0.317304 0.000850918
4.29942 -0.316954 0.000816198
4.30826 -0.316609 0.000825016
4.3171 -0.316269 0.000790863
4.32594 -0.315933 0.00080023
4.33478 -0.315601 0.000766615
4.34362 -0.315274 0.000776499
4.35246 -0.31495 0.000743397
4.3613 -0.314631 0.000753765
4.37015 -0.314316 0.000721151
4.37899 -0.314004 0.000731974
4.38783 -0.313697 0.000699826
4.39668 -0.313393 0.000711077
4.40553 -0.313093 0.000679373
4.41437 -0.312797 0.000691027
4.42322 -0.312504 0.000659746
4.43207 -0.312215 0.000671779
4.44092 -0.311929 0.000640903
4.44977 -0.311647 0.000653294
4.45862 -0.311368 0.000622802
4.46747 -0.311092 0.000635531
4.47632 -0.310819 0.000605408
4.48517 -0.31055 0.000618457
4.49402 -0.310284 0.000588683
4.50288 -0.310021 0.000602036
4.51173 -0.30976 0.000572596
4.52059 -0.309503 0.000586237
4.52944 -0.309249 0.000557114
4.5383 -0.308997 0.000571029
4.54716 -0.308749 0.000542208
4.55601 -0.308503 0.000556386
4.56487 -0.30826 0.00052785
4.57373 -0.308019 0.00054228
4.58259 -0.307781 0.000514014
4.59145 -0.307546 0.000528687
4.60031 -0.307313 0.000500675
4.60918 -0.307083 0.000515582
4.61804 -0.306855 0.000487811
4.6269 -0.30663 0.000502945
4.63577 -0.306407 0.000475399
4.64463 -0.306186 0.000490752
4.6535 -0.305968 0.000463419
4.66237 -0.305752 0.000478986
4.67123 -0.305538 0.000451851
4.6801 -0.305326 0.000467626
4.68897 -0.305117 0.000440676
4.69784 -0.304909 0.000456656
4.70671 -0.304704 0.000429879
4.71558 -0.304501 0.000446057
4.72446 -0.3043 0.000419441
4.73333 -0.304101 0.000435814
4.7422 -0.303904 0.000409348
4.75108 -0.303709 0.000425912
4.75995 -0.303516 0.000399585
4.76883 -0.303324 0.000416336
4.77771 -0.303135 0.000390138
4.78658 -0.302947 0.000407072
4.79546 -0.302762 0.000380995
4.80434 -0.302578 0.000398107
4.81322 -0.302395 0.000372142
4.8221 -0.302215 0.000389428
4.83098 -0.302036 0.000363569
4.83986 -0.301859 0.000381024
4.84875 -0.301684 0.000355263
4.85763 -0.30151 0.000372883
4.86651 -0.301338 0.000347216
4.8754 -0.301167 0.000364994
4.88429 -0.300999 0.000339416
4.89317 -0.300831 0.000357347
4.90206 -0.300665 0.000331854
4.91095 -0.300501 0.000349931
4.91984 -0.300338 0.000324522
4.92873 -0.300177 0.000342738
4.93762 -0.300017 0.00031741
4.94651 -0.299859 0.000335759
4.9554 -0.299702 0.000310511
4.9643 -0.299546 0.000328985
4.97319 -0.299392 0.000303816
4.98209 -0.299239 0.000322407
4.99098 -0.299087 0.000297318
4.99988 -0.298937 0.00031602
5.00877 -0.298788 0.00029101
5.01767 -0.29864 0.000309814
5.02657 -0.298494 0.000284886
5.03547 -0.298349 0.000303783
5.04437 -0.298205 0.000278938
5.05327 -0.298063 0.000297922
5.06218 -0.297921 0.000273159
5.07108 -0.297781 0.000292222
5.07998 -0.297642 0.000267545
5.08889 -0.297504 0.00028668
5.09779 -0.297368 0.000262088
5.1067 -0.297232 0.000281288
5.11561 -0.297098 0.000256783
5.12451 -0.296964 0.000276043
5.13342 -0.296832 0.000251625
5.14233 -0.296701 0.000270939
5.15124 -0.296571 0.000246608
5.16015 -0.296442 0.000265971
5.16907 -0.296314 0.000241727
5.17798 -0.296187 0.000261135
5.18689 -0.296062 0.000236976
5.19581 -0.295937 0.000256427
5.20472 -0.295813 0.000232352
5.21364 -0.29569 0.000251842
5.22256 -0.295568 0.000227849
5.23148 -0.295447 0.000247378
5.24039 -0.295327 0.000223462
5.24931 -0.295208 0.00024303
5.25824 -0.29509 0.000219189
5.26716 -0.294973 0.000238794
5.27608 -0.294857 0.000215023
5.285 -0.294741 0.000234668
5.29393 -0.294627 0.000210962
5.30285 -0.294513 0.000230649
5.31178 -0.294401 0.000207002
5.3207 -0.294289 0.000226732
5.32963 -0.294178 0.000203139
5.33856 -0.294068 0.000222915
5.34749 -0.293959 0.000199369
5.35642 -0.29385 0.000219196
5.36535 -0.293742 0.00019569
5.37428 -0.293636 0.00021557
5.38322 -0.293529 0.000192099
5.39215 -0.293424 0.000212036
5.40109 -0.29332 0.000188593
5.41002 -0.293216 0.000208589
5.41896 -0.293113 0.000185168
5.4279 -0.293011 0.000205228
5.43683 -0.292909 0.000181824
5.44577 -0.292809 0.00020195
5.45471 -0.292709 0.000178557
5.46365 -0.292609 0.000198752
5.4726 -0.292511 0.000175365
5.48154 -0.292413 0.00019563
5.49048 -0.292316 0.000172246
5.49943 -0.292219 0.000192584
5.50837 -0.292124 0.000169199
5.51732 -0.292029 0.000189608
5.52627 -0.291934 0.000166222
5.53522 -0.29184 0.000186703
5.54416 -0.291747 0.000163313
5.55312 -0.291655 0.000183863
5.56207 -0.291563 0.00016047
5.57102 -0.291472 0.000181088
5.57997 -0.291382 0.000157693
5.58893 -0.291292 0.000178375
5.59788 -0.291202 0.000154979
5.60684 -0.291114 0.000175722
5.61579 -0.291026 0.000152327
5.62475 -0.290938 0.000173126
5.63371 -0.290852 0.000149736
5.64267 -0.290765 0.000170586
5.65163 -0.29068 0.000147204
5.66059 -0.290595 0.000168099
5.66955 -0.29051 0.00014473
5.67852 -0.290426 0.000165665
5.68748 -0.290343 0.000142313
5.69645 -0.29026 0.00016328
5.70541 -0.290178 0.000139951
5.71438 -0.290096 0.000160944
5.72335 -0.290015 0.000137642
5.73232 -0.289934 0.000158656
5.74129 -0.289854 0.000135385
5.75026 -0.289774 0.000156414
5.75923 -0.289695 0.000133178
5.7682 -0.289617 0.000154218
5.77718 -0.289539 0.00013102
5.78615 -0.289461 0.000152065
5.79513 -0.289384 0.000128909
5.8041 -0.289308 0.000149956
5.81308 -0.289232 0.000126843
5.82206 -0.289156 0.00014789
5.83104 -0.289081 0.000124821
5.84002 -0.289007 0.000145866
5.849 -0.288932 0.000122841
5.85798 -0.288859 0.000143884
5.86697 -0.288786 0.000120901
5.87595 -0.288713 0.000141942
5.88494 -0.288641 0.000119
5.89393 -0.288569 0.000140041
5.90291 -0.288497 0.000117137
5.9119 -0.288427 0.000138179
5.92089 -0.288356 0.000115308
5.92988 -0.288286 0.000136357
5.93887 -0.288216 0.000113514
5.94787 -0.288147 0.000134573
5.95686 -0.288079 0.000111754
5.96585 -0.28801 0.000132828
5.97485 -0.287942 0.000110025
5.98385 -0.287875 0.000131119
5.99285 -0.287808 0.000108327
6.00184 -0.287741 0.000129448
6.01084 -0.287675 0.000106659
6.01984 -0.287609 0.000127811
6.02885 -0.287544 0.00010502
6.03785 -0.287478 0.00012621
6.04685 -0.287414 0.00010341
6.05586 -0.287349 0.000124642
6.06486 -0.287286 0.000101828
6.07387 -0.287222 0.000123107
6.08288 -0.287159 0.000100274
6.09189 -0.287096 0.000121603
6.1009 -0.287034 9.87474e-05
6.10991 -0.286972 0.000120129
6.11892 -0.28691 9.72481e-05
6.12793 -0.286849 0.000118684
6.13695 -0.286788 9.57761e-05
6.14596 -0.286727 0.000117267
6.15498 -0.286667 9.43313e-05
6.164 -0.286607 0.000115876
6.17302 -0.286547 9.29137e-05
6.18204 -0.286488 0.000114509
6.19106 -0.286429 9.15232e-05
6.20008 -0.286371 0.000113167
6.2091 -0.286313 9.01597e-05
6.21813 -0.286255 0.000111848
6.22715 -0.286197 8.88233e-05
6.23618 -0.28614 0.00011055
6.2452 -0.286083 8.75135e-05
6.25423 -0.286027 0.000109272
6.26326 -0.28597 8.62303e-05
6.27229 -0.285914 0.000108015
6.28132 -0.285859 8.49733e-05
6.29035 -0.285803 0.000106777
6.29939 -0.285749 8.37419e-05
6.30842 -0.285694 0.000105558
6.31746 -0.285639 8.25355e-05
6.3265 -0.285585 0.000104357
6.33553 -0.285532 8.13536e-05
6.34457 -0.285478 0.000103175
6.35361 -0.285425 8.01951e-05
6.36265 -0.285372 0.000102011
6.3717 -0.285319 7.90592e-05
6.38074 -0.285267 0.000100864
6.38978 -0.285215 7.79449e-05
6.39883 -0.285163 9.97366e-05
6.40788 -0.285112 7.6851e-05
6.41692 -0.285061 9.86274e-05
6.42597 -0.28501 7.57766e-05
6.43502 -0.284959 9.7537e-05
6.44407 -0.284909 7.47203e-05
6.45313 -0.284859 9.64658e-05
6.46218 -0.284809 7.36812e-05
6.47123 -0.284759 9.5414e-05
6.48029 -0.28471 7.26581e-05
6.48935 -0.284661 9.43818e-05
6.49841 -0.284612 7.16501e-05
6.50746 -0.284564 9.33695e-05
6.51652 -0.284516 7.06562e-05
6.52559 -0.284468 9.23772e-05
6.53465 -0.28442 6.96757e-05
6.54371 -0.284372 9.14047e-05
6.55278 -0.284325 6.87079e-05
6.56184 -0.284278 9.0452e-05
6.57091 -0.284231 6.77525e-05
6.57998 -0.284185 8.95188e-05
6.58905 -0.284139 6.6809e-05
6.59812 -0.284093 8.86046e-05
6.60719 -0.284047 6.58773e-05
6.61626 -0.284001 8.77087e-05
6.62534 -0.283956 6.49575e-05
6.63441 -0.283911 8.68305e-05
6.64349 -0.283866 6.40498e-05
6.65257 -0.283822 8.5969e-05
6.66164 -0.283777 6.31545e-05
6.67072 -0.283733 8.51234e-05
6.67981 -0.283689 6.2272e-05
6.68889 -0.283645 8.42925e-05
6.69797 -0.283602 6.14027e-05
6.70706 -0.283559 8.34753e-05
6.71614 -0.283516 6.05473e-05
6.72523 -0.283473 8.26706e-05
6.73432 -0.28343 5.97062e-05
6.74341 -0.283388 8.18775e-05
6.7525 -0.283346 5.888e-05
6.76159 -0.283304 8.10948e-05
6.77068 -0.283262 5.8069e-05
6.77978 -0.28322 8.03218e-05
6.78887 -0.283179 5.72736e-05
6.79797 -0.283138 7.95575e-05
6.80707 -0.283097 5.6494e-05
6.81616 -0.283056 7.88016e-05
6.82526 -0.283016 5.57303e-05
6.83437 -0.282975 7.80534e-05
6.84347 -0.282935 5.49821e-05
6.85257 -0.282895 7.73128e-05
6.86168 -0.282855 5.42493e-05
6.87078 -0.282816 7.65798e-05
6.87989 -0.282776 5.35314e-05
6.889 -0.282737 7.58544e-05
6.89811 -0.282698 5.28275e-05
6.90722 -0.282659 7.51372e-05
6.91633 -0.282621 5.21369e-05
6.92545 -0.282582 7.44284e-05
6.93456 -0.282544 5.14586e-05
6.94368 -0.282506 7.37288e-05
6.9528 -0.282468 5.07916e-05
6.96191 -0.282431 7.30391e-05
6.97103 -0.282393 5.01346e-05
6.98016 -0.282356 7.23599e-05
6.98928 -0.282319 4.94867e-05
6.9984 -0.282282 7.1692e-05
7.00753 -0.282245 4.88466e-05
7.01665 -0.282208 7.10361e-05
7.02578 -0.282172 4.82134e-05
7.03491 -0.282135 7.03928e-05
7.04404 -0.282099 4.75863e-05
7.05317 -0.282063 6.97624e-05
7.0623 -0.282028 4.69644e-05
7.07144 -0.281992 6.91454e-05
7.08057 -0.281956 4.63473e-05
7.08971 -0.281921 6.85416e-05
7.09885 -0.281886 4.57347e-05
7.10798 -0.281851 6.79511e-05
7.11713 -0.281816 4.51265e-05
7.12627 -0.281782 6.73734e-05
7.13541 -0.281747 4.45228e-05
7.14455 -0.281713 6.68079e-05
7.1537 -0.281679 4.39241e-05
7.16285 -0.281645 6.62539e-05
7.17199 -0.281611 4.33308e-05
7.18114 -0.281577 6.57103e-05
7.19029 -0.281544 4.27438e-05
7.19945 -0.28151 6.51762e-05
7.2086 -0.281477 4.21638e-05
7.21775 -0.281444 6.46503e-05
7.22691 -0.281411 4.15918e-05
7.23607 -0.281378 6.41314e-05
7.24522 -0.281346 4.10287e-05
7.25438 -0.281313 6.36184e-05
7.26355 -0.281281 4.04753e-05
7.27271 -0.281249 6.31101e-05
7.28187 -0.281217 3.99325e-05
7.29104 -0.281185 6.26056e-05
7.3002 -0.281153 3.94007e-05
7.30937 -0.281121 6.21042e-05
7.31854 -0.28109 3.88805e-05
7.32771 -0.281058 6.16052e-05
7.33688 -0.281027 3.83721e-05
7.34606 -0.280996 6.11083e-05
7.35523 -0.280965 3.78753e-05
7.36441 -0.280934 6.06135e-05
7.37358 -0.280904 3.73897e-05
7.38276 -0.280873 6.01212e-05
7.39194 -0.280843 3.69149e-05
7.40112 -0.280813 5.96316e-05
7.41031 -0.280783 3.64499e-05
7.41949 -0.280753 5.91456e-05
7.42868 -0.280723 3.59938e-05
7.43786 -0.280693 5.86641e-05
7.44705 -0.280663 3.55453e-05
7.45624 -0.280634 5.8188e-05
7.46543 -0.280605 3.51032e-05
7.47462 -0.280575 5.77185e-05
7.48382 -0.280546 3.46661e-05
7.49301 -0.280517 5.72567e-05
7.50221 -0.280488 3.42327e-05
7.51141 -0.28046 5.68035e-05
7.5206 -0.280431 3.3802e-05
7.52981 -0.280403 5.63599e-05
7.53901 -0.280374 3.33729e-05
7.54821 -0.280346 5.59265e-05
7.55742 -0.280318 3.29447e-05
7.56662 -0.28029 5.55038e-05
7.57583 -0.280262 3.25169e-05
7.58504 -0.280234 5.50918e-05
7.59425 -0.280207 3.20893e-05
7.60346 -0.280179 5.46905e-05
7.61267 -0.280152 3.1662e-05
7.62189 -0.280124 5.42994e-05
7.63111 -0.280097 3.12356e-05
7.64032 -0.28007 5.39176e-05
7.64954 -0.280043 3.08107e-05
7.65876 -0.280016 5.35441e-05
7.66798 -0.27999 3.03884e-05
7.67721 -0.279963 5.31777e-05
7.68643 -0.279936 2.99697e-05
7.69566 -0.27991 5.28171e-05
7.70489 -0.279884 2.9556e-05
7.71412 -0.279858 5.24607e-05
7.72335 -0.279831 2.91484e-05
7.73258 -0.279806 5.21072e-05
7.74181 -0.27978 2.87483e-05
7.75105 -0.279754 5.17552e-05
7.76028 -0.279728 2.83567e-05
7.76952 -0.279703 5.14036e-05
7.77876 -0.279677 2.79745e-05
7.788 -0.279652 5.10516e-05
7.79724 -0.279627 2.76022e-05
7.80649 -0.279602 5.06985e-05
7.81573 -0.279577 2.72401e-05
7.82498 -0.279552 5.03442e-05
7.83423 -0.279527 2.6888e-05
7.84348 -0.279502 4.99887e-05
7.85273 -0.279477 2.65456e-05
7.86198 -0.279453 4.96328e-05
7.87123 -0.279429 2.62119e-05
7.88049 -0.279404 4.92771e-05
7.88975 -0.27938 2.58858e-05
7.89901 -0.279356 4.89228e-05
7.90827 -0.279332 2.5566e-05
7.91753 -0.279308 4.85712e-05
7.92679 -0.279284 2.52509e-05
7.93606 -0.27926 4.82239e-05
7.94532 -0.279237 2.49389e-05
7.95459 -0.279213 4.78822e-05
7.96386 -0.27919 2.46284e-05
7.97313 -0.279166 4.75476e-05
7.9824 -0.279143 2.43181e-05
7.99168 -0.27912 4.72213e-05
8.00095 -0.279097 2.40067e-05
8.01023 -0.279074 4.69042e-05
8.01951 -0.279051 2.36932e-05
8.02879 -0.279028 4.65968e-05
8.03807 -0.279005 2.33773e-05
8.04735 -0.278982 4.62994e-05
8.05664 -0.27896 2.30589e-05
8.06592 -0.278937 4.60118e-05
8.07521 -0.278915 2.27382e-05
8.0845 -0.278893 4.57332e-05
8.09379 -0.27887 2.2416e-05
8.10308 -0.278848 4.54627e-05
8.11238 -0.278826 2.20934e-05
8.12167 -0.278804 4.51988e-05
8.13097 -0.278782 2.17719e-05
8.14027 -0.278761 4.49399e-05
8.14957 -0.278739 2.1453e-05
8.15887 -0.278717 4.46844e-05
8.16817 -0.278696 2.11385e-05
8.17748 -0.278674 4.44302e-05
8.18679 -0.278653 2.08299e-05
8.19609 -0.278632 4.41759e-05
8.2054 -0.27861 2.05287e-05
8.21472 -0.278589 4.392e-05
8.22403 -0.278568 2.02362e-05
8.23334 -0.278547 4.36613e-05
8.24266 -0.278526 1.99532e-05
8.25198 -0.278505 4.33991e-05
8.2613 -0.278485 1.968e-05
8.27062 -0.278464 4.31332e-05
8.27994 -0.278443 1.94167e-05
8.28926 -0.278423 4.28639e-05
8.29859 -0.278403 1.91624e-05
8.30792 -0.278382 4.25918e-05
8.31725 -0.278362 1.89163e-05
8.32658 -0.278342 4.23183e-05
8.33591 -0.278322 1.86768e-05
8.34525 -0.278302 4.20447e-05
8.35458 -0.278282 1.84422e-05
8.36392 -0.278262 4.17731e-05
8.37326 -0.278242 1.82104e-05
8.3826 -0.278222 4.15051e-05
8.39194 -0.278202 1.79796e-05
8.40128 -0.278183 4.12428e-05
8.41063 -0.278163 1.77478e-05
8.41998 -0.278144 4.09877e-05
8.42933 -0.278124 1.75135e-05
8.43868 -0.278105 4.07414e-05
8.44803 -0.278086 1.72753e-05
8.45738 -0.278067 4.05047e-05
8.46674 -0.278047 1.70324e-05
8.4761 -0.278028 4.0278e-05
8.48546 -0.278009 1.67847e-05
8.49482 -0.277991 4.00613e-05
8.50418 -0.277972 1.65326e-05
8.51354 -0.277953 3.98538e-05
8.52291 -0.277934 1.62768e-05
8.53228 -0.277916 3.96542e-05
8.54165 -0.277897 1.60189e-05
8.55102 -0.277878 3.94609e-05
8.56039 -0.27786 1.57607e-05
8.56976 -0.277842 3.92718e-05
8.57914 -0.277823 1.55042e-05
8.58852 -0.277805 3.90847e-05
8.5979 -0.277787 1.52515e-05
8.60728 -0.277769 3.88975e-05
8.61666 -0.277751 1.50049e-05
8.62605 -0.277733 3.8708e-05
8.63543 -0.277715 1.4766e-05
8.64482 -0.277697 3.85147e-05
8.65421 -0.277679 1.45363e-05
8.6636 -0.277662 3.83161e-05
8.673 -0.277644 1.43167e-05
8.68239 -0.277626 3.81119e-05
8.69179 -0.277609 1.41073e-05
8.70119 -0.277591 3.79019e-05
8.71059 -0.277574 1.39079e-05
8.71999 -0.277557 3.76868e-05
8.7294 -0.277539 1.37173e-05
8.7388 -0.277522 3.7468e-05
8.74821 -0.277505 1.35338e-05
8.75762 -0.277488 3.72474e-05
8.76703 -0.277471 1.33554e-05
8.77644 -0.277454 3.7027e-05
8.78586 -0.277437 1.31796e-05
8.79527 -0.27742 3.68094e-05
8.80469 -0.277403 1.3004e-05
8.81411 -0.277386 3.6597e-05
8.82353 -0.27737 1.28262e-05
8.83296 -0.277353 3.63918e-05
8.84238 -0.277336 1.26441e-05
8.85181 -0.27732 3.61958e-05
8.86124 -0.277303 1.24563e-05
8.87067 -0.277287 3.60101e-05
8.8801 -0.277271 1.22617e-05
8.88954 -0.277254 3.58351e-05
8.89897 -0.277238 1.20602e-05
8.90841 -0.277222 3.56706e-05
8.91785 -0.277206 1.18525e-05
8.92729 -0.27719 3.55156e-05
8.93674 -0.277174 1.16398e-05
8.94618 -0.277158 3.53684e-05
8.95563 -0.277142 1.14241e-05
8.96508 -0.277126 3.52266e-05
8.97453 -0.27711 1.1208e-05
8.98399 -0.277094 3.50877e-05
8.99344 -0.277079 1.0994e-05
9.0029 -0.277063 3.49488e-05
9.01236 -0.277047 1.07849e-05
9.02182 -0.277032 3.48073e-05
9.03128 -0.277016 1.05831e-05
9.04074 -0.277001 3.46608e-05
9.05021 -0.276986 1.03907e-05
9.05968 -0.27697 3.45077e-05
9.06915 -0.276955 1.0209e-05
9.07862 -0.27694 3.43469e-05
9.08809 -0.276925 1.00385e-05
9.09757 -0.276909 3.41782e-05
9.10705 -0.276894 9.879e-06
9.11653 -0.276879 3.40025e-05
9.12601 -0.276864 9.72917e-06
9.13549 -0.276849 3.38213e-05
9.14497 -0.276835 9.58704e-06
9.15446 -0.27682 3.36368e-05
9.16395 -0.276805 9.45001e-06
9.17344 -0.27679 3.34519e-05
9.18293 -0.276776 9.31508e-06
9.19243 -0.276761 3.32696e-05
9.20193 -0.276746 9.17916e-06
9.21143 -0.276732 3.30928e-05
9.22093 -0.276717 9.03932e-06
9.23043 -0.276703 3.29244e-05
9.23993 -0.276688 8.89312e-06
9.24944 -0.276674 3.27664e-05
9.25895 -0.27666 8.73882e-06
9.26846 -0.276646 3.262e-05
9.27797 -0.276631 8.57559e-06
9.28748 -0.276617 3.24855e-05
9.297 -0.276603 8.40359e-06
9.30652 -0.276589 3.23623e-05
9.31604 -0.276575 8.224e-06
9.32556 -0.276561 3.22486e-05
9.33509 -0.276547 8.03893e-06
9.34461 -0.276533 3.21419e-05
9.35414 -0.276519 7.85119e-06
9.36367 -0.276505 3.2039e-05
9.3732 -0.276492 7.66407e-06
9.38274 -0.276478 3.19366e-05
9.39227 -0.276464 7.48099e-06
9.40181 -0.276451 3.18313e-05
9.41135 -0.276437 7.30519e-06
9.42089 -0.276424 3.172e-05
9.43044 -0.27641 7.13934e-06
9.43999 -0.276397 3.16003e-05
9.44953 -0.276383 6.98529e-06
9.45908 -0.27637 3.1471e-05
9.46864 -0.276357 6.84385e-06
9.47819 -0.276343 3.13317e-05
9.48775 -0.27633 6.71468e-06
9.49731 -0.276317 3.11833e-05
9.50687 -0.276304 6.59628e-06
9.51643 -0.276291 3.10279e-05
9.526 -0.276277 6.48612e-06
9.53556 -0.276264 3.08683e-05
9.54513 -0.276251 6.3809e-06
9.5547 -0.276238 3.07081e-05
9.56428 -0.276226 6.27684e-06
9.57385 -0.276213 3.05512e-05
9.58343 -0.2762 6.17011e-06
9.59301 -0.276187 3.04012e-05
9.60259 -0.276174 6.0572e-06
9.61217 -0.276162 3.02612e-05
9.62176 -0.276149 5.93533e-06
9.63135 -0.276136 3.01337e-05
9.64094 -0.276124 5.80275e-06
9.65053 -0.276111 3.00196e-05
9.66012 -0.276099 5.65897e-06
9.66972 -0.276086 2.99187e-05
9.67932 -0.276074 5.50483e-06
9.68892 -0.276061 2.98296e-05
9.69852 -0.276049 5.34246e-06
9.70812 -0.276037 2.97495e-05
9.71773 -0.276024 5.17506e-06
9.72734 -0.276012 2.96748e-05
9.73695 -0.276 5.00656e-06
9.74657 -0.275988 2.96013e-05
9.75618 -0.275976 4.84124e-06
9.7658 -0.275963 2.95247e-05
9.77542 -0.275951 4.68321e-06
9.78504 -0.275939 2.94411e-05
9.79467 -0.275927 4.53597e-06
9.80429 -0.275915 2.93475e-05
9.81392 -0.275904 4.402e-06
9.82355 -0.275892 2.92419e-05
9.83318 -0.27588 4.2824e-06
9.84282 -0.275868 2.91241e-05
9.85246 -0.275856 4.1768e-06
9.8621 -0.275845 2.89951e-05
9.87174 -0.275833 4.0833e-06
9.88138 -0.275821 2.88576e-05
9.89103 -0.27581 3.99868e-06
9.90068 -0.275798 2.87151e-05
9.91033 -0.275786 3.91873e-06
9.91998 -0.275775 2.85724e-05
9.92964 -0.275763 3.83872e-06
9.93929 -0.275752 2.8434e-05
9.94895 -0.27574 3.75394e-06
9.95862 -0.275729 2.83046e-05
9.96828 -0.275718 3.66027e-06
9.97795 -0.275706 2.81876e-05
9.98761 -0.275695 3.55464e-06
9.99729 -0.275684 2.80855e-05
10.007 -0.275673 3.43551e-06
10.0166 -0.275661 2.79989e-05
10.0263 -0.27565 3.30299e-06
10.036 -0.275639 2.79269e-05
10.0457 -0.275628 3.15897e-06
10.0554 -0.275617 2.78667e-05
10.065 -0.275606 3.00685e-06
10.0747 -0.275595 2.78142e-05
10.0844 -0.275584 2.85122e-06
10.0941 -0.275573 2.77645e-05
10.1038 -0.275562 2.69732e-06
10.1135 -0.275551 2.77121e-05
10.1232 -0.275541 2.55036e-06
10.1329 -0.27553 2.76522e-05
10.1426 -0.275519 2.41494e-06
10.1523 -0.275508 2.75806e-05
10.162 -0.275498 2.29439e-06
10.1718 -0.275487 2.74948e-05
10.1815 -0.275476 2.19036e-06
10.1912 -0.275466 2.73941e-05
10.2009 -0.275455 2.10255e-06
10.2106 -0.275445 2.72798e-05
10.2204 -0.275434 2.02869e-06
10.2301 -0.275424 2.7155e-05
10.2398 -0.275413 1.96478e-06
10.2495 -0.275403 2.70244e-05
10.2593 -0.275392 1.90556e-06
10.269 -0.275382 2.68936e-05
10.2787 -0.275372 1.84513e-06
10.2885 -0.275361 2.67687e-05
10.2982 -0.275351 1.77775e-06
10.308 -0.275341 2.66548e-05
10.3177 -0.275331 1.69855e-06
10.3275 -0.27532 2.65562e-05
10.3372 -0.27531 1.6042e-06
10.347 -0.2753 2.64753e-05
10.3567 -0.27529 1.4934e-06
10.3665 -0.27528 2.64122e-05
10.3763 -0.27527 1.36712e-06
10.386 -0.27526 2.63648e-05
10.3958 -0.27525 1.2285e-06
10.4056 -0.27524 2.63289e-05
10.4153 -0.27523 1.0825e-06
10.4251 -0.27522 2.62989e-05
10.4349 -0.27521 9.35304e-07
10.4447 -0.2752 2.62683e-05
10.4545 -0.275191 7.93475e-07
10.4642 -0.275181 2.62307e-05
10.474 -0.275171 6.63086e-07
10.4838 -0.275161 2.61805e-05
10.4936 -0.275152 5.48869e-07
10.5034 -0.275142 2.61139e-05
10.5132 -0.275132 4.5352e-07
10.523 -0.275123 2.60294e-05
10.5328 -0.275113 3.7727e-07
10.5426 -0.275103 2.59281e-05
10.5524 -0.275094 3.17781e-07
10.5622 -0.275084 2.58135e-05
10.572 -0.275075 2.704e-07
10.5819 -0.275065 2.56911e-05
10.5917 -0.275056 2.28753e-07
10.6015 -0.275046 2.5568e-05
10.6113 -0.275037 1.85598e-07
10.6211 -0.275028 2.54513e-05
10.631 -0.275018 1.33838e-07
10.6408 -0.275009 2.53478e-05
10.6506 -0.275 6.7538e-08
10.6605 -0.274991 2.52623e-05
10.6703 -0.274981 -1.71818e-08
10.6801 -0.274972 2.51976e-05
10.69 -0.274963 -1.21528e-07
10.6998 -0.274954 2.51532e-05
10.7097 -0.274945 -2.43781e-07
10.7195 -0.274936 2.51262e-05
10.7294 -0.274926 -3.79467e-07
10.7392 -0.274917 2.51107e-05
10.7491 -0.274908 -5.21943e-07
10.759 -0.274899 2.50994e-05
10.7688 -0.27489 -6.63315e-07
10.7787 -0.274881 2.50842e-05
10.7886 -0.274872 -7.95592e-07
10.7984 -0.274864 2.50574e-05
10.8083 -0.274855 -9.11875e-07
10.8182 -0.274846 2.50132e-05
10.8281 -0.274837 -1.00744e-06
10.838 -0.274828 2.49482e-05
10.8478 -0.274819 -1.0805e-06
10.8577 -0.274811 2.48622e-05
10.8676 -0.274802 -1.13259e-06
10.8775 -0.274793 2.47584e-05
10.8874 -0.274784 -1.16842e-06
10.8973 -0.274776 2.46428e-05
10.9072 -0.274767 -1.19521e-06
10.9171 -0.274758 2.45237e-05
10.927 -0.27475 -1.22169e-06
10.9369 -0.274741 2.44098e-05
10.9469 -0.274733 -1.25676e-06
10.9568 -0.274724 2.43098e-05
10.9667 -0.274716 -1.30808e-06
10.9766 -0.274707 2.42301e-05
10.9865 -0.274699 -1.38087e-06
10.9965 -0.27469 2.41744e-05
11.0064 -0.274682 -1.47697e-06
11.0163 -0.274673 2.41425e-05
11.0263 -0.274665 -1.59446e-06
11.0362 -0.274657 2.41309e-05
11.0461 -0.274648 -1.72788e-06
11.0561 -0.27464 2.41324e-05
11.066 -0.274632 -1.86897e-06
11.076 -0.274624 2.41378e-05
11.0859 -0.274615 -2.00796e-06
11.0959 -0.274607 2.41372e-05
11.1058 -0.274599 -2.13513e-06
11.1158 -0.274591 2.41215e-05
11.1258 -0.274583 -2.24237e-06
11.1357 -0.274574 2.40839e-05
11.1457 -0.274566 -2.32458e-06
11.1557 -0.274558 2.40212e-05
11.1656 -0.27455 -2.38065e-06
11.1756 -0.274542 2.39344e-05
11.1856 -0.274534 -2.4137e-06
11.1956 -0.274526 2.38287e-05
11.2056 -0.274518 -2.43072e-06
11.2156 -0.27451 2.37125e-05
11.2255 -0.274502 -2.44151e-06
11.2355 -0.274494 2.35966e-05
11.2455 -0.274486 -2.45709e-06
11.2555 -0.274478 2.34918e-05
11.2655 -0.274471 -2.48783e-06
11.2755 -0.274463 2.34076e-05
11.2856 -0.274455 -2.5417e-06
11.2956 -0.274447 2.335e-05
11.3056 -0.274439 -2.62279e-06
11.3156 -0.274431 2.33209e-05
11.3256 -0.274424 -2.73048e-06
11.3356 -0.274416 2.33172e-05
11.3457 -0.274408 -2.85943e-06
11.3557 -0.274401 2.33315e-05
11.3657 -0.274393 -3.00034e-06
11.3758 -0.274385 2.33529e-05
11.3858 -0.274378 -3.14153e-06
11.3959 -0.27437 2.33695e-05
11.4059 -0.274362 -3.27088e-06
11.4159 -0.274355 2.33695e-05
11.426 -0.274347 -3.37805e-06
11.4361 -0.27434 2.33444e-05
11.4461 -0.274332 -3.45632e-06
11.4562 -0.274325 2.32897e-05
11.4662 -0.274317 -3.50399e-06
11.4763 -0.27431 2.32065e-05
11.4864 -0.274302 -3.5248e-06
11.4964 -0.274295 2.31011e-05
11.5065 -0.274288 -3.52742e-06
11.5166 -0.27428 2.29842e-05
11.5267 -0.274273 -3.52403e-06
11.5368 -0.274266 2.28688e-05
11.5469 -0.274258 -3.52814e-06
11.5569 -0.274251 2.27682e-05
11.567 -0.274244 -3.55214e-06
11.5771 -0.274236 2.26934e-05
11.5872 -0.274229 -3.60494e-06
11.5973 -0.274222 2.26508e-05
11.6074 -0.274215 -3.69019e-06
11.6176 -0.274208 2.2641e-05
11.6277 -0.2742 -3.80544e-06
11.6378 -0.274193 2.26586e-05
11.6479 -0.274186 -3.94237e-06
11.658 -0.274179 2.26926e-05
11.6681 -0.274172 -4.08825e-06
11.6783 -0.274165 2.27291e-05
11.6884 -0.274158 -4.22825e-06
11.6985 -0.274151 2.27532e-05
11.7087 -0.274144 -4.34821e-06
11.7188 -0.274137 2.2752e-05
11.729 -0.27413 -4.43747e-06
11.7391 -0.274123 2.27177e-05
11.7493 -0.274116 -4.49104e-06
11.7594 -0.274109 2.26485e-05
11.7696 -0.274102 -4.51078e-06
11.7797 -0.274095 2.25497e-05
11.7899 -0.274088 -4.50523e-06
11.8001 -0.274081 2.24327e-05
11.8102 -0.274074 -4.48814e-06
11.8204 -0.274067 2.2313e-05
11.8306 -0.27406 -4.47587e-06
11.8408 -0.274054 2.2207e-05
11.851 -0.274047 -4.48416e-06
11.8611 -0.27404 2.21289e-05
11.8713 -0.274033 -4.52493e-06
11.8815 -0.274027 2.20877e-05
11.8917 -0.27402 -4.60372e-06
11.9019 -0.274013 2.20851e-05
11.9121 -0.274006 -4.71834e-06
11.9223 -0.274 2.21151e-05
11.9325 -0.273993 -4.8591e-06
11.9428 -0.273986 2.21648e-05
11.953 -0.27398 -5.01053e-06
11.9632 -0.273973 2.22168e-05
11.9734 -0.273967 -5.15451e-06
11.9837 -0.27396 2.22532e-05
11.9939 -0.273953 -5.27391e-06
12.0041 -0.273947 2.22587e-05
12.0144 -0.27394 -5.35631e-06
12.0246 -0.273934 2.22244e-05
12.0348 -0.273927 -5.39678e-06
12.0451 -0.273921 2.21496e-05
12.0553 -0.273914 -5.39915e-06
12.0656 -0.273908 2.20425e-05
12.0759 -0.273901 -5.37551e-06
12.0861 -0.273895 2.19185e-05
12.0964 -0.273888 -5.34386e-06
12.1066 -0.273882 2.17973e-05
12.1169 -0.273876 -5.32434e-06
12.1272 -0.273869 2.16983e-05
12.1375 -0.273863 -5.33495e-06
12.1478 -0.273857 2.1637e-05
12.158 -0.27385 -5.38745e-06
12.1683 -0.273844 2.16209e-05
12.1786 -0.273838 -5.48457e-06
12.1889 -0.273831 2.16476e-05
12.1992 -0.273825 -5.61913e-06
12.2095 -0.273819 2.17054e-05
12.2198 -0.273813 -5.77528e-06
12.2301 -0.273806 2.17752e-05
12.2405 -0.2738 -5.93182e-06
12.2508 -0.273794 2.18348e-05
12.2611 -0.273788 -6.06681e-06
12.2714 -0.273782 2.18638e-05
12.2818 -0.273776 -6.16262e-06
12.2921 -0.273769 2.18484e-05
12.3024 -0.273763 -6.21006e-06
12.3128 -0.273757 2.17846e-05
12.3231 -0.273751 -6.21085e-06
12.3335 -0.273745 2.16799e-05
12.3438 -0.273739 -6.17753e-06
12.3542 -0.273733 2.15512e-05
12.3645 -0.273727 -6.13095e-06
12.3749 -0.273721 2.1422e-05
12.3853 -0.273715 -6.09558e-06
12.3956 -0.273709 2.13164e-05
12.406 -0.273703 -6.09388e-06
12.4164 -0.273697 2.12538e-05
12.4268 -0.273691 -6.14085e-06
12.4371 -0.273685 2.12439e-05
12.4475 -0.273679 -6.24018e-06
12.4579 -0.273673 2.1284e-05
12.4683 -0.273667 -6.383e-06
12.4787 -0.273661 2.13593e-05
12.4891 -0.273656 -6.54956e-06
12.4995 -0.27365 2.14464e-05
12.5099 -0.273644 -6.71372e-06
12.5203 -0.273638 2.1518e-05
12.5308 -0.273632 -6.84916e-06
12.5412 -0.273626 2.15503e-05
12.5516 -0.273621 -6.93584e-06
12.562 -0.273615 2.15285e-05
12.5725 -0.273609 -6.96528e-06
12.5829 -0.273603 2.14509e-05
12.5934 -0.273598 -6.943e-06
12.6038 -0.273592 2.13301e-05
12.6143 -0.273586 -6.88769e-06
12.6247 -0.27358 2.11897e-05
12.6352 -0.273575 -6.82688e-06
12.6456 -0.273569 2.10595e-05
12.6561 -0.273563 -6.79025e-06
12.6666 -0.273558 2.09672e-05
12.677 -0.273552 -6.80207e-06
12.6875 -0.273547 2.09319e-05
12.698 -0.273541 -6.87478e-06
12.7085 -0.273535 2.09584e-05
12.719 -0.27353 -7.0053e-06
12.7295 -0.273524 2.10359e-05
12.74 -0.273519 -7.1753e-06
12.7505 -0.273513 2.11396e-05
12.761 -0.273508 -7.35551e-06
12.7715 -0.273502 2.12375e-05
12.782 -0.273496 -7.51306e-06
12.7925 -0.273491 2.12982e-05
12.803 -0.273486 -7.62011e-06
12.8135 -0.27348 2.12994e-05
12.8241 -0.273475 -7.66151e-06
12.8346 -0.273469 2.12341e-05
12.8451 -0.273464 -7.63932e-06
12.8557 -0.273458 2.11134e-05
12.8662 -0.273453 -7.57289e-06
12.8768 -0.273447 2.09639e-05
12.8873 -0.273442 -7.49416e-06
12.8979 -0.273437 2.08206e-05
12.9085 -0.273431 -7.43938e-06
12.919 -0.273426 2.07185e-05
12.9296 -0.273421 -7.4392e-06
12.9402 -0.273415 2.06817e-05
12.9508 -0.27341 -7.50992e-06
12.9613 -0.273405 2.07174e-05
12.9719 -0.273399 -7.64848e-06
12.9825 -0.273394 2.08124e-05
12.9931 -0.273389 -7.83254e-06
13.0037 -0.273384 2.09364e-05
13.0143 -0.273378 -8.02615e-06
13.0249 -0.273373 2.10504e-05
13.0355 -0.273368 -8.18952e-06
13.0462 -0.273363 2.11168e-05
13.0568 -0.273357 -8.29033e-06
13.0674 -0.273352 2.11109e-05
13.078 -0.273347 -8.31332e-06
13.0887 -0.273342 2.10282e-05
13.0993 -0.273337 -8.26539e-06
13.1099 -0.273332 2.08866e-05
13.1206 -0.273326 -8.17437e-06
13.1312 -0.273321 2.0722e-05
13.1419 -0.273316 -8.08162e-06
13.1526 -0.273311 2.05783e-05
13.1632 -0.273306 -8.03022e-06
13.1739 -0.273301 2.04945e-05
13.1846 -0.273296 -8.05222e-06
13.1953 -0.273291 2.04931e-05
13.2059 -0.273286 -8.15855e-06
13.2166 -0.273281 2.05723e-05
13.2273 -0.273276 -8.33495e-06
13.238 -0.273271 2.07063e-05
13.2487 -0.273266 -8.54533e-06
13.2594 -0.273261 2.08514e-05
13.2701 -0.273256 -8.74209e-06
13.2808 -0.273251 2.09596e-05
13.2916 -0.273246 -8.88029e-06
13.3023 -0.273241 2.09927e-05
13.313 -0.273236 -8.93175e-06
13.3237 -0.273231 2.09348e-05
13.3345 -0.273226 -8.89448e-06
13.3452 -0.273221 2.07984e-05
13.356 -0.273216 -8.79429e-06
13.3667 -0.273211 2.06208e-05
13.3775 -0.273206 -8.67773e-06
13.3882 -0.273202 2.0454e-05
13.399 -0.273197 -8.59798e-06
13.4098 -0.273192 2.03483e-05
13.4206 -0.273187 -8.59806e-06
13.4313 -0.273182 2.03358e-05
13.4421 -0.273177 -8.69658e-06
13.4529 -0.273173 2.04196e-05
13.4637 -0.273168 -8.88071e-06
13.4745 -0.273163 2.05718e-05
13.4853 -0.273158 -9.10917e-06
13.4961 -0.273154 2.0741e-05
13.5069 -0.273149 -9.32476e-06
13.5177 -0.273144 2.08688e-05
13.5286 -0.273139 -9.47266e-06
13.5394 -0.273135 2.09087e-05
13.5502 -0.27313 -9.51888e-06
13.5611 -0.273125 2.08423e-05
13.5719 -0.27312 -9.46247e-06
13.5827 -0.273116 2.06865e-05
13.5936 -0.273111 -9.33715e-06
13.6044 -0.273106 2.04893e-05
13.6153 -0.273102 -9.20117e-06
13.6262 -0.273097 2.03144e-05
13.637 -0.273092 -9.11832e-06
13.6479 -0.273088 2.022e-05
13.6588 -0.273083 -9.13614e-06
13.6697 -0.273079 2.02385e-05
13.6806 -0.273074 -9.26869e-06
13.6915 -0.273069 2.03642e-05
13.7024 -0.273065 -9.49036e-06
13.7133 -0.27306 2.05534e-05
13.7242 -0.273056 -9.7433e-06
13.7351 -0.273051 2.07389e-05
13.746 -0.273047 -9.95663e-06
13.757 -0.273042 2.08526e-05
13.7679 -0.273038 -1.00712e-05
13.7788 -0.273033 2.08499e-05
13.7898 -0.273029 -1.00615e-05
13.8007 -0.273024 2.07269e-05
13.8117 -0.27302 -9.94603e-06
13.8226 -0.273015 2.05234e-05
13.8336 -0.273011 -9.78247e-06
13.8445 -0.273006 2.031e-05
13.8555 -0.273002 -9.64812e-06
13.8665 -0.272997 2.01634e-05
13.8775 -0.272993 -9.61203e-06
13.8885 -0.272988 2.01384e-05
13.8995 -0.272984 -9.70906e-06
13.9105 -0.27298 2.02463e-05
13.9215 -0.272975 -9.92535e-06
13.9325 -0.272971 2.04488e-05
13.9435 -0.272966 -1.02016e-05
13.9545 -0.272962 2.06708e-05
13.9655 -0.272958 -1.04536e-05
13.9766 -0.272953 2.08272e-05
13.9876 -0.272949 -1.06037e-05
13.9986 -0.272945 2.08553e-05
14.0097 -0.27294 -1.06106e-05
14.0207 -0.272936 2.07399e-05
14.0318 -0.272932 -1.04874e-05
14.0429 -0.272927 2.05214e-05
14.0539 -0.272923 -1.02982e-05
14.065 -0.272919 2.0282e-05
14.0761 -0.272914 -1.01356e-05
14.0872 -0.27291 2.01152e-05
14.0982 -0.272906 -1.00845e-05
14.1093 -0.272902 2.00891e-05
14.1204 -0.272897 -1.01886e-05
14.1316 -0.272893 2.02177e-05
14.1427 -0.272889 -1.04307e-05
14.1538 -0.272885 2.04535e-05
14.1649 -0.272881 -1.0737e-05
14.176 -0.272876 2.07038e-05
14.1872 -0.272872 -1.10051e-05
14.1983 -0.272868 2.08668e-05
14.2095 -0.272864 -1.11446e-05
14.2206 -0.27286 2.08732e-05
14.2318 -0.272855 -1.1115e-05
14.2429 -0.272851 2.07164e-05
14.2541 -0.272847 -1.09448e-05
14.2653 -0.272843 2.04578e-05
14.2765 -0.272839 -1.07227e-05
14.2876 -0.272835 2.0204e-05
14.2988 -0.272831 -1.05623e-05
14.31 -0.272827 2.00637e-05
14.3212 -0.272822 -1.05552e-05
14.3324 -0.272818 2.0101e-05
14.3437 -0.272814 -1.07304e-05
14.3549 -0.27281 2.03061e-05
14.3661 -0.272806 -1.10394e-05
14.3773 -0.272802 2.05962e-05
14.3886 -0.272798 -1.13739e-05
14.3998 -0.272794 2.08486e-05
14.4111 -0.27279 -1.16102e-05
14.4223 -0.272786 2.09529e-05
14.4336 -0.272782 -1.16635e-05
14.4449 -0.272778 2.08601e-05
14.4561 -0.272774 -1.15274e-05
14.4674 -0.27277 2.06078e-05
14.4787 -0.272766 -1.128e-05
14.49 -0.272762 2.03067e-05
14.5013 -0.272758 -1.10526e-05
14.5126 -0.272754 2.00938e-05
14.5239 -0.27275 -1.09723e-05
14.5352 -0.272746 2.00713e-05
14.5466 -0.272742 -1.11035e-05
14.5579 -0.272738 2.02576e-05
14.5692 -0.272734 -1.14156e-05
14.5806 -0.27273 2.05754e-05
14.5919 -0.272726 -1.17928e-05
14.6033 -0.272723 2.08833e-05
14.6146 -0.272719 -1.20843e-05
14.626 -0.272715 2.10392e-05
14.6374 -0.272711 -1.21742e-05
14.6488 -0.272707 2.09679e-05
14.6602 -0.272703 -1.2038e-05
14.6716 -0.272699 2.06999e-05
14.683 -0.272695 -1.17587e-05
14.6944 -0.272692 2.03616e-05
14.7058 -0.272688 -1.14915e-05
14.7172 -0.272684 2.01184e-05
14.7286 -0.27268 -1.13918e-05
14.7401 -0.272676 2.00959e-05
14.7515 -0.272672 -1.15389e-05
14.7629 -0.272669 2.03161e-05
14.7744 -0.272665 -1.18932e-05
14.7858 -0.272661 2.06817e-05
14.7973 -0.272657 -1.23108e-05
14.8088 -0.272653 2.10191e-05
14.8203 -0.27265 -1.26103e-05
14.8317 -0.272646 2.11623e-05
14.8432 -0.272642 -1.26628e-05
14.8547 -0.272638 2.10375e-05
14.8662 -0.272635 -1.24604e-05
14.8778 -0.272631 2.07052e-05
14.8893 -0.272627 -1.21257e-05
14.9008 -0.272624 2.03353e-05
14.9123 -0.27262 -1.18546e-05
14.9239 -0.272616 2.01243e-05
14.9354 -0.272612 -1.18178e-05
14.947 -0.272609 2.01933e-05
14.9585 -0.272605 -1.20696e-05
14.9701 -0.272601 2.0521e-05
14.9817 -0.272598 -1.25138e-05
14.9933 -0.272594 2.09477e-05
15.0048 -0.27259 -1.29478e-05
15.0164 -0.272587 2.12545e-05
15.028 -0.272583 -1.31661e-05
15.0397 -0.272579 2.12786e-05
15.0513 -0.272576 -1.30723e-05
15.0629 -0.272572 2.10045e-05
15.0745 -0.272569 -1.27363e-05
15.0862 -0.272565 2.05802e-05
15.0978 -0.272561 -1.23647e-05
15.1095 -0.272558 2.02427e-05
15.1211 -0.272554 -1.21922e-05
15.1328 -0.272551 2.01908e-05
15.1445 -0.272547 -1.23519e-05
15.1561 -0.272543 2.04711e-05
15.1678 -0.27254 -1.2795e-05
15.1795 -0.272536 2.0944e-05
15.1912 -0.272533 -1.33095e-05
15.2029 -0.272529 2.13544e-05
15.2147 -0.272526 -1.36336e-05
15.2264 -0.272522 2.14727e-05
15.2381 -0.272518 -1.3605e-05
15.2499 -0.272515 2.12295e-05
15.2616 -0.272511 -1.32599e-05
15.2734 -0.272508 2.07642e-05
15.2851 -0.272504 -1.28225e-05
15.2969 -0.272501 2.03535e-05
15.3087 -0.272497 -1.2581e-05
15.3205 -0.272494 2.02536e-05
15.3323 -0.27249 -1.27192e-05
15.3441 -0.272487 2.05452e-05
15.3559 -0.272484 -1.31999e-05
15.3677 -0.27248 2.10761e-05
15.3795 -0.272477 -1.37764e-05
15.3913 -0.272473 2.15416e-05
15.4032 -0.27247 -1.41329e-05
15.415 -0.272466 2.16645e-05
15.4269 -0.272463 -1.40758e-05
15.4388 -0.272459 2.13681e-05
15.4506 -0.272456 -1.36609e-05
15.4625 -0.272453 2.0835e-05
15.4744 -0.272449 -1.31713e-05
15.4863 -0.272446 2.04054e-05
15.4982 -0.272442 -1.29499e-05
15.5101 -0.272439 2.03687e-05
15.522 -0.272436 -1.31835e-05
15.534 -0.272432 2.07753e-05
15.5459 -0.272429 -1.37743e-05
15.5578 -0.272425 2.13914e-05
15.5698 -0.272422 -1.43879e-05
15.5818 -0.272419 2.18362e-05
15.5937 -0.272415 -1.46604e-05
15.6057 -0.272412 2.18249e-05
15.6177 -0.272409 -1.44372e-05
15.6297 -0.272405 2.13631e-05
15.6417 -0.272402 -1.38873e-05
15.6537 -0.272399 2.07584e-05
15.6657 -0.272395 -1.34073e-05
15.6777 -0.272392 2.04293e-05
15.6898 -0.272389 -1.33644e-05
15.7018 -0.272385 2.06258e-05
15.7139 -0.272382 -1.38439e-05
15.7259 -0.272379 2.12484e-05
15.738 -0.272376 -1.45741e-05
15.7501 -0.272372 2.18977e-05
15.7622 -0.272369 -1.50969e-05
15.7743 -0.272366 2.21378e-05
15.7864 -0.272362 -1.50784e-05
15.7985 -0.272359 2.18015e-05
15.8106 -0.272356 -1.45535e-05
15.8228 -0.272353 2.11245e-05
15.8349 -0.272349 -1.39207e-05
15.8471 -0.272346 2.05986e-05
15.8592 -0.272343 -1.36755e-05
15.8714 -0.27234 2.06295e-05
15.8836 -0.272337 -1.40545e-05
15.8957 -0.272333 2.12353e-05
15.9079 -0.27233 -1.48475e-05
15.9202 -0.272327 2.20109e-05
15.9324 -0.272324 -1.55273e-05
15.9446 -0.272321 2.2406e-05
15.9568 -0.272317 -1.56267e-05
15.9691 -0.272314 2.21301e-05
15.9813 -0.272311 -1.50942e-05
15.9936 -0.272308 2.13878e-05
16.0058 -0.272305 -1.43575e-05
16.0181 -0.272301 2.0751e-05
16.0304 -0.272298 -1.40221e-05
16.0427 -0.272295 2.0738e-05
16.055 -0.272292 -1.44119e-05
16.0673 -0.272289 2.14069e-05
16.0797 -0.272286 -1.52992e-05
16.092 -0.272283 2.22824e-05
16.1043 -0.272279 -1.60521e-05
16.1167 -0.272276 2.27023e-05
16.1291 -0.272273 -1.6115e-05
16.1414 -0.27227 2.2337e-05
16.1538 -0.272267 -1.54605e-05
16.1662 -0.272264 2.14762e-05
16.1786 -0.272261 -1.46432e-05
16.191 -0.272258 2.0829e-05
16.2035 -0.272255 -1.43794e-05
16.2159 -0.272252 2.09646e-05
16.2284 -0.272248 -1.49632e-05
16.2408 -0.272245 2.18298e-05
16.2533 -0.272242 -1.59954e-05
16.2658 -0.272239 2.27564e-05
16.2782 -0.272236 -1.66782e-05
16.2907 -0.272233 2.29903e-05
16.3032 -0.27223 -1.64711e-05
16.3158 -0.272227 2.23326e-05
16.3283 -0.272224 -1.55719e-05
16.3408 -0.272221 2.13453e-05
16.3534 -0.272218 -1.47903e-05
16.3659 -0.272215 2.09079e-05
16.3785 -0.272212 -1.48753e-05
16.3911 -0.272209 2.14614e-05
16.4037 -0.272206 -1.58475e-05
16.4163 -0.272203 2.25882e-05
16.4289 -0.2722 -1.69354e-05
16.4415 -0.272197 2.33339e-05
16.4541 -0.272194 -1.72225e-05
16.4668 -0.272191 2.304e-05
16.4794 -0.272188 -1.6475e-05
16.4921 -0.272185 2.1967e-05
16.5048 -0.272182 -1.54001e-05
16.5175 -0.272179 2.11112e-05
16.5302 -0.272176 -1.50483e-05
16.5429 -0.272173 2.132e-05
16.5556 -0.27217 -1.58473e-05
16.5683 -0.272167 2.24811e-05
16.5811 -0.272164 -1.71555e-05
16.5938 -0.272161 2.35681e-05
16.6066 -0.272158 -1.78086e-05
16.6194 -0.272155 2.35703e-05
16.6322 -0.272152 -1.72136e-05
16.645 -0.27215 2.24788e-05
16.6578 -0.272147 -1.59672e-05
16.6706 -0.272144 2.13611e-05
16.6835 -0.272141 -1.53439e-05
16.6963 -0.272138 2.13703e-05
16.7092 -0.272135 -1.60671e-05
16.7221 -0.272132 2.25931e-05
16.7349 -0.272129 -1.75416e-05
16.7478 -0.272126 2.38898e-05
16.7607 -0.272123 -1.8373e-05
16.7737 -0.27212 2.39814e-05
16.7866 -0.272118 -1.77514e-05
16.7995 -0.272115 2.27658e-05
16.8125 -0.272112 -1.63349e-05
16.8255 -0.272109 2.15046e-05
16.8385 -0.272106 -1.56568e-05
16.8514 -0.272103 2.1581e-05
16.8645 -0.2721 -1.65536e-05
16.8775 -0.272098 2.30281e-05
16.8905 -0.272095 -1.82175e-05
16.9035 -0.272092 2.43997e-05
16.9166 -0.272089 -1.89604e-05
16.9297 -0.272086 2.42487e-05
16.9428 -0.272083 -1.80078e-05
16.9559 -0.272081 2.27254e-05
16.969 -0.272078 -1.64232e-05
16.9821 -0.272075 2.1522e-05
16.9952 -0.272072 -1.60434e-05
17.0084 -0.272069 2.20714e-05
17.0215 -0.272066 -1.7448e-05
17.0347 -0.272064 2.38926e-05
17.0479 -0.272061 -1.92048e-05
17.0611 -0.272058 2.50092e-05
17.0743 -0.272055 -1.9387e-05
17.0875 -0.272052 2.41482e-05
17.1008 -0.27205 -1.77991e-05
17.114 -0.272047 2.22927e-05
17.1273 -0.272044 -1.63339e-05
17.1406 -0.272041 2.16734e-05
17.1539 -0.272039 -1.68544e-05
17.1672 -0.272036 2.31684e-05
17.1805 -0.272033 -1.89307e-05
17.1939 -0.27203 2.51318e-05
17.2072 -0.272028 -2.01984e-05
17.2206 -0.272025 2.52382e-05
17.234 -0.272022 -1.91492e-05
17.2474 -0.272019 2.33348e-05
17.2608 -0.272017 -1.7089e-05
17.2742 -0.272014 2.17973e-05
17.2876 -0.272011 -1.66911e-05
17.3011 -0.272008 2.26865e-05
17.3146 -0.272006 -1.86652e-05
17.3281 -0.272003 2.50614e-05
17.3416 -0.272 -2.06857e-05
17.3551 -0.271998 2.59797e-05
17.3686 -0.271995 -2.02167e-05
17.3821 -0.271992 2.4236e-05
17.3957 -0.271989 -1.78699e-05
17.4093 -0.271987 2.21091e-05
17.4229 -0.271984 -1.68256e-05
17.4365 -0.271981 2.25478e-05
17.4501 -0.271979 -1.87009e-05
17.4637 -0.271976 2.5182e-05
17.4774 -0.271973 -2.11972e-05
17.491 -0.271971 2.65742e-05
17.5047 -0.271968 -2.09977e-05
17.5184 -0.271965 2.4801e-05
17.5321 -0.271963 -1.83698e-05
17.5459 -0.27196 2.23073e-05
17.5596 -0.271957 -1.70711e-05
17.5734 -0.271955 2.27411e-05
17.5872 -0.271952 -1.91933e-05
17.601 -0.271949 2.57407e-05
17.6148 -0.271947 -2.19637e-05
17.6286 -0.271944 2.71404e-05
17.6425 -0.271941 -2.14584e-05
17.6563 -0.271939 2.48746e-05
17.6702 -0.271936 -1.83999e-05
17.6841 -0.271933 2.22719e-05
17.698 -0.271931 -1.74431e-05
17.712 -0.271928 2.34118e-05
17.7259 -0.271925 -2.03381e-05
17.7399 -0.271923 2.68674e-05
17.7539 -0.27192 -2.29573e-05
17.7679 -0.271918 2.74801e-05
17.7819 -0.271915 -2.13155e-05
17.7959 -0.271912 2.42398e-05
17.81 -0.27191 -1.79551e-05
17.8241 -0.271907 2.22652e-05
17.8382 -0.271905 -1.83877e-05
17.8523 -0.271902 2.49862e-05
17.8664 -0.271899 -2.23066e-05
17.8805 -0.271897 2.83333e-05
17.8947 -0.271894 -2.35912e-05
17.9089 -0.271892 2.68919e-05
17.9231 -0.271889 -2.01055e-05
17.9373 -0.271886 2.29634e-05
17.9516 -0.271884 -1.76944e-05
17.9658 -0.271881 2.32944e-05
17.9801 -0.271879 -2.07862e-05
17.9944 -0.271876 2.77303e-05
18.0087 -0.271874 -2.45067e-05
18.0231 -0.271871 2.88687e-05
18.0374 -0.271868 -2.24971e-05
18.0518 -0.271866 2.46378e-05
18.0662 -0.271863 -1.82238e-05
18.0806 -0.271861 2.25357e-05
18.0951 -0.271858 -1.9552e-05
18.1095 -0.271856 2.67355e-05
18.124 -0.271853 -2.46059e-05
18.1385 -0.271851 3.00091e-05
18.153 -0.271848 -2.43831e-05
18.1676 -0.271846 2.6311e-05
18.1821 -0.271843 -1.92e-05
18.1967 -0.27184 2.24589e-05
18.2113 -0.271838 -1.89577e-05
18.226 -0.271835 2.61168e-05
18.2406 -0.271833 -2.47013e-05
18.2553 -0.27183 3.07942e-05
18.27 -0.271828 -2.5705e-05
18.2847 -0.271825 2.74447e-05
18.2994 -0.271823 -1.9898e-05
18.3142 -0.27182 2.25297e-05
18.329 -0.271818 -1.89226e-05
18.3438 -0.271815 2.62584e-05
18.3586 -0.271813 -2.53981e-05
18.3735 -0.27181 3.16947e-05
18.3883 -0.271808 -2.65423e-05
18.4032 -0.271805 2.77219e-05
18.4182 -0.271803 -1.98479e-05
18.4331 -0.2718 2.24544e-05
18.4481 -0.271798 -1.95181e-05
18.4631 -0.271795 2.75125e-05
18.4781 -0.271793 -2.70291e-05
18.4931 -0.27179 3.27347e-05
18.5082 -0.271788 -2.65651e-05
18.5233 -0.271785 2.67247e-05
18.5384 -0.271783 -1.8936e-05
18.5536 -0.27178 2.26228e-05
18.5687 -0.271778 -2.14254e-05
18.5839 -0.271775 3.03199e-05
18.5992 -0.271773 -2.93289e-05
18.6144 -0.271771 3.29677e-05
18.6297 -0.271768 -2.4768e-05
18.645 -0.271766 2.42304e-05
18.6603 -0.271763 -1.81181e-05
18.6757 -0.271761 2.46705e-05
18.691 -0.271758 -2.57624e-05
18.7064 -0.271756 3.42303e-05
18.7219 -0.271753 -3.03008e-05
18.7373 -0.271751 3.01852e-05
18.7528 -0.271748 -2.05447e-05
18.7683 -0.271746 2.20918e-05
18.7839 -0.271743 -2.06473e-05
18.7995 -0.271741 3.07621e-05
18.8151 -0.271739 -3.15223e-05
18.8307 -0.271736 3.53032e-05
18.8464 -0.271734 -2.59245e-05
18.8621 -0.271731 2.3811e-05
18.8778 -0.271729 -1.79611e-05
18.8935 -0.271726 2.63155e-05
18.9093 -0.271724 -2.94618e-05
18.9251 -0.271721 3.75113e-05
18.941 -0.271719 -3.08418e-05
18.9568 -0.271717 2.75416e-05
18.9727 -0.271714 -1.79751e-05
18.9887 -0.271712 2.32554e-05
19.0046 -0.271709 -2.67287e-05
19.0206 -0.271707 3.78274e-05
19.0367 -0.271704 -3.41562e-05
19.0527 -0.271702 3.09904e-05
19.0688 -0.2717 -1.90082e-05
19.085 -0.271697 2.17236e-05
19.1011 -0.271695 -2.50539e-05
19.1173 -0.271692 3.81104e-05
19.1336 -0.27169 -3.63473e-05
19.1499 -0.271687 3.29607e-05
19.1662 -0.271685 -1.93436e-05
19.1825 -0.271683 2.10522e-05
19.1989 -0.27168 -2.53291e-05
19.2153 -0.271678 3.97924e-05
19.2317 -0.271675 -3.78917e-05
19.2482 -0.271673 3.26039e-05
19.2647 -0.271671 -1.79509e-05
19.2813 -0.271668 2.13383e-05
19.2979 -0.271666 -2.86002e-05
19.3145 -0.271663 4.33374e-05
19.3312 -0.271661 -3.77736e-05
19.3479 -0.271658 2.86459e-05
19.3647 -0.271656 -1.53401e-05
19.3814 -0.271654 2.48448e-05
19.3983 -0.271651 -3.60619e-05
19.4151 -0.271649 4.65906e-05
19.4321 -0.271646 -3.24385e-05
19.449 -0.271644 2.09501e-05
19.466 -0.271642 -1.62091e-05
19.483 -0.271639 3.57697e-05
19.5001 -0.271637 -4.50017e-05
19.5173 -0.271634 4.18193e-05
19.5344 -0.271632 -1.92208e-05
19.5516 -0.271629 1.74992e-05
19.5689 -0.271627 -3.01552e-05
19.5862 -0.271625 5.10186e-05
19.6035 -0.271622 -4.07489e-05
19.6209 -0.27162 2.24938e-05
19.6384 -0.271617 -1.24421e-05
19.6559 -0.271615 3.65402e-05
19.6734 -0.271613 -5.09659e-05
19.691 -0.27161 4.31255e-05
19.7086 -0.271608 -1.38128e-05
19.7263 -0.271605 1.79305e-05
19.744 -0.271603 -4.18183e-05
19.7618 -0.2716 5.80666e-05
19.7797 -0.271598 -2.96473e-05
19.7976 -0.271595 1.08156e-05
19.8155 -0.271593 -2.52455e-05
19.8335 -0.271591 6.03987e-05
19.8515 -0.271588 -4.65806e-05
19.8696 -0.271586 1.42711e-05
19.8878 -0.271583 -1.18907e-05
19.906 -0.271581 5.61508e-05
19.9243 -0.271578 -5.83877e-05
19.9426 -0.271576 2.01451e-05
19.961 -0.271573 -3.81203e-06
19.9795 -0.271571 5.3577e-05
19.998 -0.271568 -6.57354e-05
20.0165 -0.271566 2.10856e-05
20.0352 -0.271563 5.49145e-07
20.0539 -0.271561 5.91077e-05
20.0726 -0.271558 -6.90092e-05
20.0915 -0.271556 1.15573e-05
20.1104 -0.271553 -1.62797e-06
20.1293 -0.27155 7.69858e-05
20.1483 -0.271548 -5.99157e-05
20.1674 -0.271545 -8.83888e-06
20.1866 -0.271543 -2.53582e-05
20.2058 -0.27154 9.84992e-05
20.2252 -0.271537 -1.83103e-05
20.2445 -0.271534 -1.31036e-05
20.264 -0.271532 -8.52328e-05
20.2835 -0.271529 7.12298e-05
20.3031 -0.271525 4.04736e-05
20.3228 -0.271522 6.87753e-05
20.3426 -0.271519 -9.86532e-05
20.3625 -0.271517 -3.96287e-05
20.3824 -0.271514 -4.30997e-05
20.4024 -0.271509 0.000133858
20.4225 -0.271503 7.29655e-05
20.4427 -0.271499 7.56328e-05
20.463 -0.271497 -0.00011983
20.4833 -0.271495 -9.56104e-05
20.5038 -0.271491 -0.000136355
20.5244 -0.271477 7.15071e-05
20.545 -0.27145 0.000133857
20.5658 -0.27141 0.000331723
20.5866 -0.271358 0.000296502
20.6076 -0.271301 0.000373586
20.6286 -0.271243 0.000238333
20.6498 -0.27119 0.000262691
20.6711 -0.271144 0.000113566
20.6924 -0.271107 0.000153414
20.7139 -0.271078 2.78815e-05
20.7356 -0.271056 9.44291e-05
20.7573 -0.271039 -1.22425e-05
20.7791 -0.271027 7.02607e-05
20.8011 -0.271018 -2.86242e-05
20.8232 -0.27101 6.1256e-05
20.8454 -0.271004 -3.58403e-05
20.8678 -0.270999 5.78013e-05
20.8903 -0.270994 -3.97843e-05
20.913 -0.270989 5.64482e-05
20.9357 -0.270985 -4.24507e-05
20.9587 -0.270981 5.60434e-05
20.9818 -0.270977 -4.4537e-05
21.005 -0.270974 5.61595e-05
21.0284 -0.27097 -4.63312e-05
21.052 -0.270966 5.66091e-05
21.0758 -0.270963 -4.79759e-05
21.0997 -0.270959 5.72993e-05
21.1238 -0.270956 -4.95522e-05
21.1481 -0.270952 5.81808e-05
21.1726 -0.270949 -5.1112e-05
21.1972 -0.270946 5.92282e-05
21.2221 -0.270942 -5.26918e-05
21.2472 -0.270939 6.04298e-05
21.2726 -0.270936 -5.43202e-05
21.2981 -0.270932 6.17832e-05
21.3239 -0.270929 -5.60217e-05
21.35 -0.270925 6.32931e-05
21.3763 -0.270922 -5.78197e-05
21.4029 -0.270919 6.49703e-05
21.4298 -0.270915 -5.97379e-05
21.4569 -0.270912 6.68314e-05
21.4844 -0.270908 -6.18025e-05
21.5122 -0.270905 6.88993e-05
21.5403 -0.270901 -6.40432e-05
21.5688 -0.270898 7.1205e-05
21.5977 -0.270894 -6.64954e-05
21.627 -0.27089 7.37889e-05
21.6567 -0.270887 -6.92029e-05
21.6869 -0.270883 7.67052e-05
21.7175 -0.270879 -7.22209e-05
21.7486 -0.270875 8.00262e-05
21.7803 -0.270871 -7.56216e-05
21.8126 -0.270867 8.38519e-05
21.8456 -0.270863 -7.95018e-05
21.8792 -0.270859 8.83241e-05
21.9136 -0.270855 -8.39958e-05
21.9488 -0.27085 9.3653e-05
21.9849 -0.270845 -8.92979e-05
22.0221 -0.27084 0.000100168
22.0604 -0.270835 -9.57028e-05
22.1001 -0.270829 0.000108424
22.1412 -0.270824 -0.000103687
22.1842 -0.270817 0.000119475
22.2294 -0.270811 -0.000114083
22.2772 -0.270802 0.000135693
22.3285 -0.270795 -0.000128509
22.3846 -0.270778 0.000164511
22.448 -0.270767 -0.000150101
22.5254 -0.270696 0.000262231


==> anc/HERMITE/GAMMA0025/iFpOneLoop.txt <==
-22.5254 7.83387e-27 1.95366e-07
-22.448 2.74763e-26 1.98084e-07
-22.3846 -4.04376e-28 2.00345e-07
-22.3285 5.65299e-27 2.02372e-07
-22.2772 -2.41665e-26 2.04248e-07
-22.2294 3.72896e-27 2.06017e-07
-22.1842 1.09218e-26 2.07704e-07
-22.1412 -1.34926e-26 2.09326e-07
-22.1001 1.25207e-26 2.10895e-07
-22.0604 4.22654e-27 2.1242e-07
-22.0221 1.51249e-26 2.13907e-07
-21.9849 2.05057e-26 2.15362e-07
-21.9488 3.10014e-26 2.16788e-07
-21.9136 -1.72474e-26 2.1819e-07
-21.8792 -3.47406e-26 2.19569e-07
-21.8456 -1.19107e-25 2.20928e-07
-21.8126 2.96105e-26 2.22269e-07
-21.7803 8.0813e-26 2.23594e-07
-21.7486 6.15373e-27 2.24905e-07
-21.7175 -1.44897e-26 2.26202e-07
-21.6869 -1.87016e-27 2.27487e-07
-21.6567 8.38512e-26 2.28761e-07
-21.627 3.78015e-26 2.30024e-07
-21.5977 8.47588e-27 2.31278e-07
-21.5688 1.27646e-26 2.32524e-07
-21.5403 -2.23931e-26 2.33761e-07
-21.5122 1.22518e-26 2.3499e-07
-21.4844 -2.35589e-26 2.36213e-07
-21.4569 1.02485e-26 2.37429e-07
-21.4298 -4.77862e-26 2.38639e-07
-21.4029 1.00126e-25 2.39844e-07
-21.3763 5.0385e-26 2.41043e-07
-21.35 1.06364e-27 2.42237e-07
-21.3239 4.36172e-26 2.43427e-07
-21.2981 -2.59276e-26 2.44613e-07
-21.2726 1.4549e-25 2.45795e-07
-21.2472 -6.85962e-26 2.46973e-07
-21.2221 -6.75315e-27 2.48148e-07
-21.1972 -1.97446e-27 2.4932e-07
-21.1726 -7.57115e-26 2.50488e-07
-21.1481 -1.36438e-26 2.51654e-07
-21.1238 2.67519e-26 2.52818e-07
-21.0997 -4.44688e-26 2.53979e-07
-21.0758 -1.58668e-25 2.55138e-07
-21.052 3.44155e-26 2.56295e-07
-21.0284 1.21724e-25 2.5745e-07
-21.005 2.83797e-26 2.58604e-07
-20.9818 -9.54191e-26 2.59756e-07
-20.9587 3.87037e-26 2.60906e-07
-20.9357 -1.75741e-26 2.62055e-07
-20.913 -1.95536e-27 2.63203e-07
-20.8903 5.15427e-26 2.6435e-07
-20.8678 1.35807e-25 2.65497e-07
-20.8454 -5.85437e-26 2.66642e-07
-20.8232 -1.64426e-25 2.67786e-07
-20.8011 -3.77468e-27 2.6893e-07
-20.7791 2.15452e-26 2.70074e-07
-20.7573 -3.16677e-26 2.71217e-07
-20.7356 7.17204e-27 2.72359e-07
-20.7139 1.01464e-26 2.73502e-07
-20.6924 -4.75405e-26 2.74644e-07
-20.6711 2.74251e-26 2.75786e-07
-20.6498 6.67741e-27 2.76928e-07
-20.6286 1.21057e-25 2.7807e-07
-20.6076 1.58568e-25 2.79213e-07
-20.5866 -2.67092e-26 2.80355e-07
-20.5658 -1.08566e-26 2.81498e-07
-20.545 -4.82207e-26 2.82641e-07
-20.5244 4.99719e-26 2.83784e-07
-20.5038 -5.79166e-26 2.84928e-07
-20.4833 -7.31367e-26 2.86073e-07
-20.463 1.08181e-25 2.87217e-07
-20.4427 3.78266e-26 2.88363e-07
-20.4225 -3.9924e-26 2.89509e-07
-20.4024 1.55339e-25 2.90656e-07
-20.3824 -1.14911e-25 2.91804e-07
-20.3625 -1.49531e-25 2.92952e-07
-20.3426 3.72761e-26 2.94102e-07
-20.3228 -1.10887e-25 2.95252e-07
-20.3031 2.07025e-25 2.96403e-07
-20.2835 3.97885e-26 2.97555e-07
-20.264 -1.42836e-25 2.98708e-07
-20.2445 -8.18908e-26 2.99863e-07
-20.2252 9.81231e-26 3.01018e-07
-20.2058 2.32565e-25 3.02175e-07
-20.1866 -4.02099e-26 3.03332e-07
-20.1674 4.62213e-26 3.04491e-07
-20.1483 -7.40902e-26 3.05652e-07
-20.1293 -8.17024e-26 3.06813e-07
-20.1104 7.52256e-26 3.07976e-07
-20.0915 -1.42389e-25 3.09141e-07
-20.0726 -2.72874e-25 3.10306e-07
-20.0539 1.85947e-25 3.11474e-07
-20.0352 4.53172e-26 3.12642e-07
-20.0165 2.70269e-26 3.13813e-07
-19.998 5.75177e-26 3.14984e-07
-19.9795 -8.06544e-26 3.16158e-07
-19.961 -7.31509e-26 3.17333e-07
-19.9426 2.38821e-26 3.18509e-07
-19.9243 9.07673e-26 3.19688e-07
-19.906 1.26927e-25 3.20868e-07
-19.8878 -1.35362e-25 3.22049e-07
-19.8696 -1.62067e-25 3.23233e-07
-19.8515 1.6333e-27 3.24418e-07
-19.8335 7.9161e-26 3.25605e-07
-19.8155 -1.42574e-25 3.26794e-07
-19.7976 -9.55636e-27 3.27985e-07
-19.7797 1.30214e-25 3.29178e-07
-19.7618 -5.54558e-28 3.30372e-07
-19.744 -1.376e-25 3.31569e-07
-19.7263 -3.24831e-25 3.32767e-07
-19.7086 1.12792e-25 3.33968e-07
-19.691 -1.02921e-25 3.35171e-07
-19.6734 -5.34147e-26 3.36375e-07
-19.6559 -3.96686e-27 3.37582e-07
-19.6384 1.3771e-26 3.38791e-07
-19.6209 1.26348e-25 3.40002e-07
-19.6035 1.35433e-25 3.41215e-07
-19.5862 -3.40923e-26 3.4243e-07
-19.5689 -4.52948e-26 3.43648e-07
-19.5516 -9.69351e-26 3.44867e-07
-19.5344 7.60602e-26 3.46089e-07
-19.5173 1.78972e-25 3.47313e-07
-19.5001 -2.48489e-26 3.4854e-07
-19.483 8.3077e-26 3.49768e-07
-19.466 8.16515e-26 3.50999e-07
-19.449 1.48304e-26 3.52233e-07
-19.4321 1.51168e-25 3.53469e-07
-19.4151 1.53958e-25 3.54707e-07
-19.3983 5.07746e-26 3.55947e-07
-19.3814 3.7318e-26 3.5719e-07
-19.3647 8.60777e-26 3.58436e-07
-19.3479 -5.08026e-26 3.59684e-07
-19.3312 -8.59581e-26 3.60934e-07
-19.3145 1.34205e-25 3.62187e-07
-19.2979 -2.99242e-26 3.63443e-07
-19.2813 -2.48088e-26 3.64701e-07
-19.2647 5.11323e-26 3.65961e-07
-19.2482 -2.0077e-25 3.67224e-07
-19.2317 1.18803e-25 3.6849e-07
-19.2153 2.64419e-25 3.69759e-07
-19.1989 -1.33986e-27 3.7103e-07
-19.1825 1.19215e-26 3.72303e-07
-19.1662 -8.40245e-26 3.7358e-07
-19.1499 -7.67629e-26 3.74859e-07
-19.1336 3.25898e-25 3.76141e-07
-19.1173 2.30181e-25 3.77425e-07
-19.1011 -2.93875e-26 3.78713e-07
-19.085 5.68572e-26 3.80003e-07
-19.0688 -1.82074e-26 3.81296e-07
-19.0527 6.57849e-26 3.82591e-07
-19.0367 8.78313e-26 3.8389e-07
-19.0206 -4.17145e-26 3.85191e-07
-19.0046 2.59643e-25 3.86496e-07
-18.9887 5.9703e-26 3.87803e-07
-18.9727 2.89557e-26 3.89113e-07
-18.9568 -1.02253e-25 3.90426e-07
-18.941 2.39173e-26 3.91742e-07
-18.9251 -6.33806e-26 3.93061e-07
-18.9093 -3.32081e-25 3.94383e-07
-18.8935 -8.77035e-26 3.95708e-07
-18.8778 3.19784e-26 3.97036e-07
-18.8621 8.4541e-26 3.98367e-07
-18.8464 -6.13131e-27 3.99701e-07
-18.8307 1.44475e-26 4.01038e-07
-18.8151 -7.41596e-26 4.02378e-07
-18.7995 -1.35902e-25 4.03721e-07
-18.7839 -1.79885e-25 4.05067e-07
-18.7683 2.11095e-25 4.06417e-07
-18.7528 1.52918e-25 4.0777e-07
-18.7373 -1.13929e-25 4.09125e-07
-18.7219 1.90885e-25 4.10484e-07
-18.7064 1.31952e-25 4.11847e-07
-18.691 3.12298e-25 4.13212e-07
-18.6757 -9.26765e-26 4.14581e-07
-18.6603 -2.01492e-25 4.15953e-07
-18.645 -1.40635e-25 4.17328e-07
-18.6297 -1.83788e-26 4.18707e-07
-18.6144 1.28205e-25 4.20088e-07
-18.5992 -4.84085e-27 4.21474e-07
-18.5839 7.543e-26 4.22862e-07
-18.5687 3.02841e-26 4.24254e-07
-18.5536 2.55864e-25 4.25649e-07
-18.5384 1.20782e-25 4.27048e-07
-18.5233 -2.55317e-25 4.2845e-07
-18.5082 -1.50305e-25 4.29855e-07
-18.4931 -1.2586e-25 4.31264e-07
-18.4781 1.21958e-25 4.32677e-07
-18.4631 -9.13393e-27 4.34093e-07
-18.4481 8.135e-26 4.35512e-07
-18.4331 -9.73025e-26 4.36935e-07
-18.4182 -7.72272e-26 4.38361e-07
-18.4032 -3.24562e-26 4.39791e-07
-18.3883 -2.31768e-25 4.41225e-07
-18.3735 -2.13752e-25 4.42662e-07
-18.3586 2.29782e-25 4.44103e-07
-18.3438 -3.22854e-25 4.45547e-07
-18.329 1.48785e-25 4.46995e-07
-18.3142 -1.44415e-26 4.48447e-07
-18.2994 -2.45765e-26 4.49902e-07
-18.2847 2.06501e-25 4.51361e-07
-18.27 1.00656e-25 4.52823e-07
-18.2553 -2.03421e-26 4.5429e-07
-18.2406 6.23829e-26 4.5576e-07
-18.226 -1.27597e-26 4.57234e-07
-18.2113 2.31021e-25 4.58711e-07
-18.1967 1.30074e-26 4.60193e-07
-18.1821 2.30904e-25 4.61678e-07
-18.1676 6.4329e-26 4.63167e-07
-18.153 -2.91841e-25 4.6466e-07
-18.1385 -1.37219e-25 4.66157e-07
-18.124 -1.30272e-26 4.67657e-07
-18.1095 -1.42827e-25 4.69162e-07
-18.0951 -3.90544e-26 4.7067e-07
-18.0806 -3.10141e-25 4.72183e-07
-18.0662 8.33243e-26 4.73699e-07
-18.0518 -3.61816e-26 4.75219e-07
-18.0374 -6.34818e-26 4.76744e-07
-18.0231 2.61279e-25 4.78272e-07
-18.0087 -3.80596e-25 4.79804e-07
-17.9944 -1.07969e-25 4.8134e-07
-17.9801 -1.62778e-25 4.82881e-07
-17.9658 1.93282e-25 4.84425e-07
-17.9516 -5.59508e-26 4.85973e-07
-17.9373 -3.47209e-26 4.87526e-07
-17.9231 -1.64293e-25 4.89083e-07
-17.9089 1.44428e-25 4.90643e-07
-17.8947 7.32227e-26 4.92208e-07
-17.8805 9.82624e-26 4.93778e-07
-17.8664 1.13241e-25 4.95351e-07
-17.8523 2.75514e-25 4.96928e-07
-17.8382 -3.00084e-26 4.9851e-07
-17.8241 9.54959e-26 5.00096e-07
-17.81 2.64792e-25 5.01686e-07
-17.7959 2.51412e-25 5.03281e-07
-17.7819 -1.28509e-25 5.0488e-07
-17.7679 -8.32644e-26 5.06483e-07
-17.7539 -2.09039e-26 5.0809e-07
-17.7399 -5.4163e-26 5.09702e-07
-17.7259 2.22767e-25 5.11318e-07
-17.712 -2.79091e-25 5.12939e-07
-17.698 -1.26867e-25 5.14564e-07
-17.6841 -4.26599e-25 5.16193e-07
-17.6702 3.55648e-25 5.17827e-07
-17.6563 -3.20107e-25 5.19465e-07
-17.6425 -3.35898e-25 5.21108e-07
-17.6286 1.14671e-25 5.22755e-07
-17.6148 3.55732e-25 5.24407e-07
-17.601 -8.05177e-26 5.26063e-07
-17.5872 7.60422e-26 5.27724e-07
-17.5734 -5.47379e-26 5.2939e-07
-17.5596 -2.77357e-25 5.3106e-07
-17.5459 8.85356e-26 5.32734e-07
-17.5321 -1.59913e-25 5.34414e-07
-17.5184 1.63949e-25 5.36097e-07
-17.5047 2.6492e-25 5.37786e-07
-17.491 2.16061e-25 5.39479e-07
-17.4774 4.20497e-26 5.41177e-07
-17.4637 -2.98405e-25 5.4288e-07
-17.4501 -2.95638e-25 5.44587e-07
-17.4365 -2.28667e-25 5.46299e-07
-17.4229 2.27251e-25 5.48016e-07
-17.4093 -9.15937e-26 5.49738e-07
-17.3957 5.13047e-26 5.51465e-07
-17.3821 -1.69806e-25 5.53196e-07
-17.3686 -1.18062e-25 5.54932e-07
-17.3551 1.89196e-26 5.56673e-07
-17.3416 -1.25191e-25 5.58419e-07
-17.3281 1.73449e-25 5.6017e-07
-17.3146 2.72055e-25 5.61926e-07
-17.3011 -1.19297e-25 5.63687e-07
-17.2876 1.04725e-25 5.65452e-07
-17.2742 6.23709e-26 5.67223e-07
-17.2608 8.72346e-26 5.68999e-07
-17.2474 -4.21031e-25 5.7078e-07
-17.234 -1.05584e-25 5.72566e-07
-17.2206 -6.02565e-26 5.74356e-07
-17.2072 1.26236e-25 5.76152e-07
-17.1939 -1.10455e-25 5.77954e-07
-17.1805 8.44864e-26 5.7976e-07
-17.1672 -1.78234e-25 5.81571e-07
-17.1539 2.35752e-25 5.83388e-07
-17.1406 1.03413e-25 5.85209e-07
-17.1273 1.66979e-25 5.87036e-07
-17.114 3.73816e-26 5.88869e-07
-17.1008 -1.70873e-26 5.90706e-07
-17.0875 2.91191e-26 5.92549e-07
-17.0743 4.75858e-25 5.94397e-07
-17.0611 -1.30958e-25 5.9625e-07
-17.0479 -8.10998e-26 5.98109e-07
-17.0347 -2.83857e-25 5.99973e-07
-17.0215 2.09431e-26 6.01842e-07
-17.0084 2.17793e-25 6.03717e-07
-16.9952 9.071e-26 6.05597e-07
-16.9821 -5.6581e-25 6.07483e-07
-16.969 1.04191e-25 6.09374e-07
-16.9559 2.08336e-25 6.11271e-07
-16.9428 4.11099e-25 6.13173e-07
-16.9297 1.08112e-25 6.1508e-07
-16.9166 1.21062e-27 6.16994e-07
-16.9035 4.66126e-25 6.18912e-07
-16.8905 1.88457e-25 6.20837e-07
-16.8775 -2.1389e-25 6.22767e-07
-16.8645 -1.14202e-26 6.24702e-07
-16.8514 4.76098e-25 6.26644e-07
-16.8385 -1.71392e-25 6.2859e-07
-16.8255 8.51614e-26 6.30543e-07
-16.8125 1.77438e-25 6.32501e-07
-16.7995 3.66991e-25 6.34466e-07
-16.7866 8.21223e-26 6.36435e-07
-16.7737 1.38625e-25 6.38411e-07
-16.7607 -3.43932e-25 6.40393e-07
-16.7478 3.62884e-25 6.4238e-07
-16.7349 1.10559e-25 6.44373e-07
-16.7221 -1.99493e-25 6.46372e-07
-16.7092 2.16888e-26 6.48377e-07
-16.6963 -3.29518e-25 6.50388e-07
-16.6835 -5.62641e-26 6.52405e-07
-16.6706 -8.58045e-26 6.54428e-07
-16.6578 -1.28237e-25 6.56457e-07
-16.645 1.15243e-25 6.58491e-07
-16.6322 -4.10156e-25 6.60532e-07
-16.6194 1.83444e-25 6.62579e-07
-16.6066 -4.74676e-25 6.64632e-07
-16.5938 -7.23558e-25 6.66691e-07
-16.5811 -6.27754e-26 6.68757e-07
-16.5683 5.08441e-26 6.70828e-07
-16.5556 2.89146e-25 6.72906e-07
-16.5429 -2.08057e-25 6.7499e-07
-16.5302 2.97901e-25 6.7708e-07
-16.5175 3.56661e-25 6.79176e-07
-16.5048 -4.06162e-25 6.81279e-07
-16.4921 1.41014e-25 6.83388e-07
-16.4794 -1.08782e-25 6.85503e-07
-16.4668 -1.35711e-25 6.87624e-07
-16.4541 5.90871e-25 6.89752e-07
-16.4415 -5.29749e-26 6.91887e-07
-16.4289 9.03202e-26 6.94028e-07
-16.4163 2.16051e-25 6.96175e-07
-16.4037 -3.40084e-25 6.98329e-07
-16.3911 5.06707e-26 7.00489e-07
-16.3785 3.6691e-25 7.02656e-07
-16.3659 3.02468e-25 7.04829e-07
-16.3534 -1.75646e-25 7.07009e-07
-16.3408 1.79326e-25 7.09195e-07
-16.3283 -2.04939e-26 7.11389e-07
-16.3158 4.61635e-25 7.13588e-07
-16.3032 8.35628e-26 7.15795e-07
-16.2907 2.13942e-25 7.18008e-07
-16.2782 3.81381e-25 7.20228e-07
-16.2658 5.74439e-25 7.22455e-07
-16.2533 2.82239e-25 7.24688e-07
-16.2408 2.10867e-25 7.26928e-07
-16.2284 -9.26443e-25 7.29175e-07
-16.2159 -4.57908e-26 7.31429e-07
-16.2035 -2.13542e-25 7.3369e-07
-16.191 -3.3446e-25 7.35958e-07
-16.1786 1.23771e-26 7.38233e-07
-16.1662 9.88009e-26 7.40515e-07
-16.1538 3.16799e-25 7.42803e-07
-16.1414 -1.56387e-25 7.45099e-07
-16.1291 2.69461e-25 7.47402e-07
-16.1167 -9.88636e-26 7.49712e-07
-16.1043 3.59451e-25 7.52029e-07
-16.092 3.86128e-25 7.54353e-07
-16.0797 -4.27719e-25 7.56684e-07
-16.0673 2.03662e-25 7.59022e-07
-16.055 -4.81579e-26 7.61368e-07
-16.0427 5.5483e-25 7.63721e-07
-16.0304 -2.12985e-25 7.66081e-07
-16.0181 -3.95125e-25 7.68449e-07
-16.0058 -5.78415e-25 7.70823e-07
-15.9936 -3.27551e-25 7.73206e-07
-15.9813 -3.28361e-25 7.75595e-07
-15.9691 -4.01366e-25 7.77992e-07
-15.9568 -3.22618e-25 7.80397e-07
-15.9446 -5.15401e-25 7.82808e-07
-15.9324 3.45303e-25 7.85228e-07
-15.9202 -1.54105e-25 7.87655e-07
-15.9079 -1.20431e-25 7.90089e-07
-15.8957 3.66208e-25 7.92531e-07
-15.8836 -6.45331e-25 7.94981e-07
-15.8714 5.06462e-25 7.97438e-07
-15.8592 3.54183e-25 7.99903e-07
-15.8471 -4.35541e-25 8.02376e-07
-15.8349 1.19726e-25 8.04857e-07
-15.8228 -8.73759e-25 8.07345e-07
-15.8106 1.51825e-25 8.09841e-07
-15.7985 8.74617e-25 8.12345e-07
-15.7864 5.64009e-25 8.14856e-07
-15.7743 -1.97566e-26 8.17376e-07
-15.7622 -1.01257e-25 8.19904e-07
-15.7501 3.19323e-25 8.22439e-07
-15.738 -3.41692e-25 8.24983e-07
-15.7259 7.12028e-26 8.27534e-07
-15.7139 5.10437e-25 8.30094e-07
-15.7018 1.20519e-25 8.32661e-07
-15.6898 -6.18004e-26 8.35237e-07
-15.6777 -4.99801e-25 8.37821e-07
-15.6657 -3.26742e-25 8.40413e-07
-15.6537 4.55441e-25 8.43013e-07
-15.6417 5.24803e-25 8.45622e-07
-15.6297 -4.17284e-25 8.48238e-07
-15.6177 -6.48784e-25 8.50863e-07
-15.6057 7.40764e-26 8.53497e-07
-15.5937 5.19271e-25 8.56138e-07
-15.5818 -3.479e-25 8.58789e-07
-15.5698 6.37827e-25 8.61447e-07
-15.5578 -1.02051e-24 8.64114e-07
-15.5459 2.06994e-25 8.6679e-07
-15.534 -4.85224e-25 8.69474e-07
-15.522 -4.20955e-25 8.72166e-07
-15.5101 -2.33699e-25 8.74867e-07
-15.4982 -7.94008e-25 8.77577e-07
-15.4863 -6.98906e-26 8.80296e-07
-15.4744 -5.45158e-25 8.83023e-07
-15.4625 1.99321e-26 8.85759e-07
-15.4506 2.1859e-25 8.88504e-07
-15.4388 -9.31486e-25 8.91257e-07
-15.4269 -5.44697e-25 8.94019e-07
-15.415 -9.05834e-25 8.96791e-07
-15.4032 -4.38781e-26 8.99571e-07
-15.3913 6.47958e-25 9.0236e-07
-15.3795 3.81345e-25 9.05158e-07
-15.3677 -4.32968e-25 9.07965e-07
-15.3559 9.44938e-25 9.10781e-07
-15.3441 -2.29089e-25 9.13606e-07
-15.3323 4.00352e-25 9.1644e-07
-15.3205 5.01696e-25 9.19284e-07
-15.3087 -1.83574e-25 9.22136e-07
-15.2969 -9.20425e-26 9.24998e-07
-15.2851 -7.73927e-26 9.27869e-07
-15.2734 1.70855e-25 9.3075e-07
-15.2616 1.75045e-25 9.33639e-07
-15.2499 -7.87829e-26 9.36538e-07
-15.2381 1.22152e-25 9.39447e-07
-15.2264 -3.99964e-26 9.42365e-07
-15.2147 -2.7382e-25 9.45292e-07
-15.2029 4.05813e-25 9.48229e-07
-15.1912 9.2649e-26 9.51176e-07
-15.1795 1.00109e-24 9.54132e-07
-15.1678 1.26526e-25 9.57097e-07
-15.1561 2.6973e-25 9.60073e-07
-15.1445 3.90963e-25 9.63058e-07
-15.1328 5.728e-25 9.66053e-07
-15.1211 -1.50927e-26 9.69058e-07
-15.1095 -2.33269e-26 9.72072e-07
-15.0978 -3.00606e-25 9.75096e-07
-15.0862 -2.97654e-26 9.78131e-07
-15.0745 1.21541e-24 9.81175e-07
-15.0629 -7.19944e-25 9.84229e-07
-15.0513 1.83767e-25 9.87293e-07
-15.0397 -5.40875e-25 9.90367e-07
-15.028 -9.80762e-27 9.93452e-07
-15.0164 4.21437e-25 9.96546e-07
-15.0048 -2.45151e-25 9.99651e-07
-14.9933 7.49818e-26 1.00277e-06
-14.9817 3.15241e-25 1.00589e-06
-14.9701 -9.5941e-25 1.00903e-06
-14.9585 -9.41613e-25 1.01217e-06
-14.947 1.80898e-25 1.01533e-06
-14.9354 -1.08038e-24 1.0185e-06
-14.9239 -3.35126e-25 1.02167e-06
-14.9123 -8.14778e-25 1.02486e-06
-14.9008 9.41958e-27 1.02806e-06
-14.8893 -1.22505e-24 1.03127e-06
-14.8778 1.34665e-25 1.03449e-06
-14.8662 -5.04333e-26 1.03772e-06
-14.8547 3.06094e-25 1.04096e-06
-14.8432 -1.83153e-25 1.04421e-06
-14.8317 -3.64609e-25 1.04747e-06
-14.8203 -1.84041e-25 1.05074e-06
-14.8088 -1.0352e-24 1.05403e-06
-14.7973 -1.12783e-24 1.05732e-06
-14.7858 5.1972e-25 1.06063e-06
-14.7744 1.11648e-24 1.06395e-06
-14.7629 5.49197e-25 1.06728e-06
-14.7515 8.26068e-25 1.07061e-06
-14.7401 -2.08596e-24 1.07396e-06
-14.7286 6.55786e-25 1.07733e-06
-14.7172 9.08047e-25 1.0807e-06
-14.7058 1.50369e-25 1.08408e-06
-14.6944 6.07484e-25 1.08748e-06
-14.683 -9.48375e-25 1.09089e-06
-14.6716 -7.04485e-25 1.0943e-06
-14.6602 -1.22687e-24 1.09773e-06
-14.6488 1.72541e-25 1.10118e-06
-14.6374 4.21653e-25 1.10463e-06
-14.626 -8.534e-26 1.10809e-06
-14.6146 -1.71672e-24 1.11157e-06
-14.6033 8.42802e-25 1.11506e-06
-14.5919 -1.25734e-24 1.11856e-06
-14.5806 -1.83858e-25 1.12207e-06
-14.5692 8.62929e-25 1.12559e-06
-14.5579 -3.43299e-25 1.12913e-06
-14.5466 1.04698e-24 1.13268e-06
-14.5352 4.72604e-25 1.13623e-06
-14.5239 -2.10612e-25 1.13981e-06
-14.5126 3.57266e-25 1.14339e-06
-14.5013 9.07768e-25 1.14698e-06
-14.49 2.05663e-25 1.15059e-06
-14.4787 7.93445e-25 1.15421e-06
-14.4674 7.4505e-25 1.15785e-06
-14.4561 6.06744e-25 1.16149e-06
-14.4449 1.32628e-24 1.16515e-06
-14.4336 -1.65881e-25 1.16882e-06
-14.4223 1.11538e-24 1.1725e-06
-14.4111 -1.28398e-24 1.17619e-06
-14.3998 9.13885e-25 1.1799e-06
-14.3886 9.86962e-26 1.18362e-06
-14.3773 -9.56239e-25 1.18735e-06
-14.3661 -1.35233e-25 1.1911e-06
-14.3549 5.80116e-25 1.19486e-06
-14.3437 1.13015e-24 1.19863e-06
-14.3324 3.39497e-25 1.20241e-06
-14.3212 3.42534e-25 1.20621e-06
-14.31 -8.06105e-25 1.21002e-06
-14.2988 2.38294e-25 1.21384e-06
-14.2876 -1.23396e-25 1.21768e-06
-14.2765 -1.77099e-24 1.22153e-06
-14.2653 1.23019e-24 1.22539e-06
-14.2541 1.82563e-25 1.22927e-06
-14.2429 -6.98355e-25 1.23315e-06
-14.2318 1.57958e-26 1.23706e-06
-14.2206 -3.37031e-25 1.24097e-06
-14.2095 7.38523e-25 1.2449e-06
-14.1983 -4.57532e-25 1.24885e-06
-14.1872 1.69289e-24 1.2528e-06
-14.176 -3.69204e-26 1.25677e-06
-14.1649 7.4347e-25 1.26076e-06
-14.1538 9.5571e-25 1.26476e-06
-14.1427 -1.06645e-24 1.26877e-06
-14.1316 1.72541e-24 1.27279e-06
-14.1204 8.35711e-25 1.27683e-06
-14.1093 1.29626e-24 1.28089e-06
-14.0982 -4.00809e-25 1.28495e-06
-14.0872 2.28938e-25 1.28904e-06
-14.0761 -1.21743e-24 1.29313e-06
-14.065 -3.98325e-25 1.29724e-06
-14.0539 -5.84112e-25 1.30137e-06
-14.0429 7.1393e-26 1.30551e-06
-14.0318 1.66209e-24 1.30966e-06
-14.0207 -8.86873e-25 1.31383e-06
-14.0097 9.14444e-25 1.31801e-06
-13.9986 -8.99667e-25 1.32221e-06
-13.9876 -9.15779e-25 1.32642e-06
-13.9766 -5.49886e-25 1.33065e-06
-13.9655 -1.59049e-24 1.33489e-06
-13.9545 9.01263e-25 1.33915e-06
-13.9435 -8.13933e-25 1.34342e-06
-13.9325 8.08631e-25 1.3477e-06
-13.9215 1.02082e-24 1.352e-06
-13.9105 -6.35888e-25 1.35632e-06
-13.8995 1.77712e-24 1.36065e-06
-13.8885 -1.74406e-24 1.365e-06
-13.8775 3.04433e-25 1.36936e-06
-13.8665 1.14886e-24 1.37374e-06
-13.8555 -1.22748e-24 1.37813e-06
-13.8445 1.65921e-25 1.38254e-06
-13.8336 -1.08342e-24 1.38697e-06
-13.8226 1.20526e-24 1.3914e-06
-13.8117 -2.33076e-25 1.39586e-06
-13.8007 -2.3644e-25 1.40033e-06
-13.7898 -1.13801e-24 1.40482e-06
-13.7788 9.85027e-26 1.40932e-06
-13.7679 2.01234e-25 1.41384e-06
-13.757 -3.11343e-25 1.41838e-06
-13.746 1.72515e-24 1.42293e-06
-13.7351 2.2111e-25 1.42749e-06
-13.7242 -3.08054e-25 1.43208e-06
-13.7133 1.53136e-24 1.43668e-06
-13.7024 -5.37483e-25 1.44129e-06
-13.6915 -1.06205e-24 1.44593e-06
-13.6806 1.03672e-24 1.45057e-06
-13.6697 -1.03797e-24 1.45524e-06
-13.6588 -1.18646e-24 1.45992e-06
-13.6479 1.34082e-25 1.46462e-06
-13.637 1.33616e-24 1.46934e-06
-13.6262 3.0566e-25 1.47407e-06
-13.6153 -8.2367e-25 1.47882e-06
-13.6044 -9.0405e-25 1.48359e-06
-13.5936 -2.80464e-25 1.48837e-06
-13.5827 5.4075e-25 1.49317e-06
-13.5719 6.72404e-25 1.49799e-06
-13.5611 3.55352e-24 1.50283e-06
-13.5502 2.98907e-25 1.50768e-06
-13.5394 6.64327e-25 1.51255e-06
-13.5286 1.95975e-24 1.51744e-06
-13.5177 -3.61474e-25 1.52234e-06
-13.5069 1.9739e-25 1.52726e-06
-13.4961 3.11193e-25 1.53221e-06
-13.4853 2.11247e-25 1.53716e-06
-13.4745 8.02408e-25 1.54214e-06
-13.4637 1.80713e-24 1.54714e-06
-13.4529 -1.86728e-25 1.55215e-06
-13.4421 -2.23187e-24 1.55718e-06
-13.4313 1.33165e-24 1.56223e-06
-13.4206 1.39603e-25 1.5673e-06
-13.4098 4.80654e-25 1.57238e-06
-13.399 6.61264e-25 1.57749e-06
-13.3882 -9.42865e-25 1.58261e-06
-13.3775 -3.1535e-24 1.58775e-06
-13.3667 -5.13469e-26 1.59291e-06
-13.356 -1.0822e-24 1.59809e-06
-13.3452 1.8783e-24 1.60329e-06
-13.3345 4.50729e-25 1.6085e-06
-13.3237 6.94804e-25 1.61374e-06
-13.313 -1.48096e-24 1.61899e-06
-13.3023 -1.64277e-24 1.62427e-06
-13.2916 -2.53228e-25 1.62956e-06
-13.2808 -1.10058e-24 1.63487e-06
-13.2701 4.93461e-25 1.6402e-06
-13.2594 -1.55893e-24 1.64556e-06
-13.2487 -2.3532e-24 1.65093e-06
-13.238 -8.42765e-25 1.65632e-06
-13.2273 -2.57833e-26 1.66173e-06
-13.2166 1.91151e-24 1.66716e-06
-13.2059 1.47023e-24 1.67261e-06
-13.1953 6.61367e-27 1.67808e-06
-13.1846 2.16033e-24 1.68357e-06
-13.1739 2.8334e-24 1.68908e-06
-13.1632 -2.13379e-24 1.69461e-06
-13.1526 1.8695e-24 1.70016e-06
-13.1419 9.79541e-25 1.70573e-06
-13.1312 -3.78321e-25 1.71133e-06
-13.1206 1.32529e-25 1.71694e-06
-13.1099 -3.34098e-26 1.72257e-06
-13.0993 -4.83574e-26 1.72823e-06
-13.0887 -4.60496e-25 1.7339e-06
-13.078 -2.7906e-24 1.7396e-06
-13.0674 4.51875e-25 1.74532e-06
-13.0568 -8.26324e-25 1.75106e-06
-13.0462 -2.04001e-24 1.75682e-06
-13.0355 -6.46102e-25 1.7626e-06
-13.0249 -2.07629e-24 1.7684e-06
-13.0143 5.77549e-26 1.77423e-06
-13.0037 9.80235e-25 1.78007e-06
-12.9931 -1.99075e-24 1.78594e-06
-12.9825 1.09961e-25 1.79183e-06
-12.9719 -2.5173e-25 1.79775e-06
-12.9613 -1.55319e-24 1.80368e-06
-12.9508 1.15091e-25 1.80964e-06
-12.9402 2.84125e-25 1.81561e-06
-12.9296 9.66846e-25 1.82162e-06
-12.919 -3.55466e-24 1.82764e-06
-12.9085 2.02093e-25 1.83369e-06
-12.8979 9.11228e-25 1.83975e-06
-12.8873 1.66818e-24 1.84585e-06
-12.8768 -8.45485e-25 1.85196e-06
-12.8662 -1.27975e-24 1.8581e-06
-12.8557 -3.88359e-26 1.86426e-06
-12.8451 1.86632e-25 1.87044e-06
-12.8346 -7.57273e-25 1.87665e-06
-12.8241 5.959e-25 1.88288e-06
-12.8135 -1.43232e-24 1.88913e-06
-12.803 -2.71865e-24 1.89541e-06
-12.7925 8.01127e-25 1.90171e-06
-12.782 1.89088e-24 1.90804e-06
-12.7715 1.41824e-25 1.91438e-06
-12.761 -2.54005e-25 1.92076e-06
-12.7505 -1.3851e-24 1.92715e-06
-12.74 -4.65157e-26 1.93357e-06
-12.7295 9.92164e-25 1.94002e-06
-12.719 1.51209e-24 1.94649e-06
-12.7085 2.78045e-24 1.95298e-06
-12.698 -1.82389e-24 1.9595e-06
-12.6875 -3.11178e-24 1.96605e-06
-12.677 -1.92737e-24 1.97262e-06
-12.6666 2.8754e-24 1.97921e-06
-12.6561 2.32523e-24 1.98583e-06
-12.6456 -5.97339e-25 1.99247e-06
-12.6352 -1.31901e-25 1.99914e-06
-12.6247 3.48327e-25 2.00584e-06
-12.6143 -4.14466e-25 2.01256e-06
-12.6038 -6.5969e-25 2.0193e-06
-12.5934 -7.42384e-26 2.02608e-06
-12.5829 2.39862e-25 2.03288e-06
-12.5725 -1.99616e-24 2.0397e-06
-12.562 3.67848e-25 2.04655e-06
-12.5516 2.4124e-24 2.05343e-06
-12.5412 -2.13948e-24 2.06033e-06
-12.5308 -1.99184e-24 2.06726e-06
-12.5203 3.6217e-24 2.07421e-06
-12.5099 2.45907e-24 2.0812e-06
-12.4995 1.00563e-24 2.08821e-06
-12.4891 1.58697e-24 2.09524e-06
-12.4787 -3.55035e-25 2.10231e-06
-12.4683 1.59853e-24 2.1094e-06
-12.4579 1.66029e-25 2.11652e-06
-12.4475 -1.29787e-24 2.12366e-06
-12.4371 1.46393e-24 2.13084e-06
-12.4268 1.66757e-24 2.13804e-06
-12.4164 1.17218e-24 2.14527e-06
-12.406 -2.68683e-24 2.15253e-06
-12.3956 -3.06116e-24 2.15981e-06
-12.3853 3.69809e-24 2.16713e-06
-12.3749 -1.12143e-24 2.17447e-06
-12.3645 9.55718e-26 2.18184e-06
-12.3542 -3.71524e-24 2.18924e-06
-12.3438 -2.30768e-24 2.19667e-06
-12.3335 -1.8952e-24 2.20412e-06
-12.3231 2.92214e-24 2.21161e-06
-12.3128 -1.10008e-25 2.21913e-06
-12.3024 -1.09038e-24 2.22667e-06
-12.2921 6.76029e-25 2.23425e-06
-12.2818 1.46092e-24 2.24185e-06
-12.2714 -1.89796e-24 2.24948e-06
-12.2611 7.88174e-26 2.25715e-06
-12.2508 -2.38016e-24 2.26484e-06
-12.2405 3.16217e-24 2.27256e-06
-12.2301 -4.74055e-25 2.28032e-06
-12.2198 2.26837e-25 2.2881e-06
-12.2095 1.2894e-24 2.29592e-06
-12.1992 -1.66775e-24 2.30376e-06
-12.1889 -5.39181e-25 2.31164e-06
-12.1786 -1.54253e-24 2.31955e-06
-12.1683 2.59915e-24 2.32749e-06
-12.158 8.94077e-25 2.33546e-06
-12.1478 -3.67672e-24 2.34346e-06
-12.1375 1.84033e-24 2.35149e-06
-12.1272 -1.43974e-24 2.35956e-06
-12.1169 -1.40243e-25 2.36766e-06
-12.1066 -1.9732e-24 2.37578e-06
-12.0964 -1.72098e-24 2.38395e-06
-12.0861 1.37874e-24 2.39214e-06
-12.0759 -9.57997e-25 2.40037e-06
-12.0656 1.19201e-24 2.40862e-06
-12.0553 -9.80701e-25 2.41692e-06
-12.0451 -1.20273e-24 2.42524e-06
-12.0348 8.04954e-25 2.4336e-06
-12.0246 8.97519e-25 2.44199e-06
-12.0144 1.04173e-24 2.45041e-06
-12.0041 1.47673e-24 2.45887e-06
-11.9939 4.41001e-24 2.46736e-06
-11.9837 -1.76223e-24 2.47589e-06
-11.9734 6.18409e-26 2.48445e-06
-11.9632 -2.43272e-25 2.49304e-06
-11.953 3.65577e-24 2.50167e-06
-11.9428 2.38093e-24 2.51033e-06
-11.9325 -3.94009e-25 2.51903e-06
-11.9223 1.43156e-25 2.52777e-06
-11.9121 1.4476e-25 2.53653e-06
-11.9019 3.24856e-24 2.54534e-06
-11.8917 4.57226e-24 2.55417e-06
-11.8815 6.53104e-24 2.56305e-06
-11.8713 7.19544e-24 2.57196e-06
-11.8611 2.63249e-24 2.5809e-06
-11.851 3.15553e-24 2.58989e-06
-11.8408 6.42358e-25 2.5989e-06
-11.8306 4.59839e-24 2.60796e-06
-11.8204 2.13808e-24 2.61705e-06
-11.8102 4.33601e-25 2.62618e-06
-11.8001 -1.92513e-27 2.63534e-06
-11.7899 3.96124e-24 2.64454e-06
-11.7797 4.1039e-24 2.65378e-06
-11.7696 -3.035e-26 2.66306e-06
-11.7594 4.85791e-24 2.67237e-06
-11.7493 -8.45736e-26 2.68172e-06
-11.7391 1.82597e-25 2.69112e-06
-11.729 -6.57297e-25 2.70054e-06
-11.7188 -1.20531e-24 2.71001e-06
-11.7087 -1.24092e-24 2.71952e-06
-11.6985 1.99802e-24 2.72906e-06
-11.6884 -2.22464e-24 2.73864e-06
-11.6783 3.75645e-25 2.74827e-06
-11.6681 1.79015e-24 2.75793e-06
-11.658 -4.37881e-24 2.76763e-06
-11.6479 -5.17782e-25 2.77737e-06
-11.6378 -1.65386e-24 2.78715e-06
-11.6277 1.49671e-24 2.79697e-06
-11.6176 7.70686e-24 2.80683e-06
-11.6074 -1.95322e-24 2.81673e-06
-11.5973 -4.84949e-25 2.82668e-06
-11.5872 -1.20188e-24 2.83666e-06
-11.5771 2.80478e-24 2.84668e-06
-11.567 -1.68615e-24 2.85675e-06
-11.5569 1.72825e-24 2.86686e-06
-11.5469 -2.399e-24 2.877e-06
-11.5368 8.02358e-24 2.8872e-06
-11.5267 -6.4575e-24 2.89743e-06
-11.5166 1.40946e-24 2.9077e-06
-11.5065 -7.54029e-24 2.91802e-06
-11.4964 -2.35405e-24 2.92838e-06
-11.4864 6.36766e-24 2.93879e-06
-11.4763 -1.29497e-24 2.94923e-06
-11.4662 -6.70591e-25 2.95972e-06
-11.4562 -4.47115e-24 2.97026e-06
-11.4461 3.51872e-24 2.98083e-06
-11.4361 4.07421e-24 2.99145e-06
-11.426 -4.84732e-25 3.00212e-06
-11.4159 4.97489e-24 3.01283e-06
-11.4059 3.62872e-25 3.02359e-06
-11.3959 -4.07759e-24 3.03438e-06
-11.3858 4.82829e-24 3.04523e-06
-11.3758 -4.35757e-24 3.05612e-06
-11.3657 4.51381e-27 3.06706e-06
-11.3557 3.57236e-24 3.07804e-06
-11.3457 1.25299e-24 3.08906e-06
-11.3356 -4.89265e-24 3.10014e-06
-11.3256 7.65547e-24 3.11126e-06
-11.3156 -1.55611e-24 3.12243e-06
-11.3056 -5.99801e-25 3.13364e-06
-11.2956 -7.02808e-25 3.1449e-06
-11.2856 1.6784e-24 3.15621e-06
-11.2755 -1.48711e-24 3.16756e-06
-11.2655 -3.36709e-25 3.17897e-06
-11.2555 7.18991e-24 3.19042e-06
-11.2455 -3.1534e-24 3.20192e-06
-11.2355 1.33519e-24 3.21347e-06
-11.2255 -1.55806e-24 3.22507e-06
-11.2156 5.43334e-24 3.23672e-06
-11.2056 4.52153e-24 3.24841e-06
-11.1956 -7.44435e-25 3.26016e-06
-11.1856 -4.60887e-24 3.27195e-06
-11.1756 -1.11799e-24 3.2838e-06
-11.1656 2.77063e-24 3.2957e-06
-11.1557 -4.52226e-25 3.30764e-06
-11.1457 -1.42624e-24 3.31964e-06
-11.1357 3.55528e-24 3.33169e-06
-11.1258 -2.04436e-25 3.34379e-06
-11.1158 -5.47719e-24 3.35594e-06
-11.1058 2.60326e-24 3.36815e-06
-11.0959 -1.39323e-26 3.3804e-06
-11.0859 -2.59662e-24 3.39271e-06
-11.076 8.0066e-25 3.40507e-06
-11.066 2.15529e-24 3.41749e-06
-11.0561 9.5444e-25 3.42995e-06
-11.0461 1.78763e-24 3.44247e-06
-11.0362 -9.90903e-25 3.45505e-06
-11.0263 8.51119e-25 3.46768e-06
-11.0163 5.71998e-24 3.48036e-06
-11.0064 3.91607e-24 3.4931e-06
-10.9965 -1.2107e-24 3.50589e-06
-10.9865 -4.36183e-24 3.51874e-06
-10.9766 2.07012e-24 3.53164e-06
-10.9667 5.89178e-24 3.5446e-06
-10.9568 -6.13826e-24 3.55761e-06
-10.9469 6.44921e-25 3.57069e-06
-10.9369 4.57692e-24 3.58381e-06
-10.927 7.16094e-25 3.597e-06
-10.9171 -4.00637e-24 3.61024e-06
-10.9072 4.62268e-24 3.62354e-06
-10.8973 -7.03804e-24 3.6369e-06
-10.8874 -4.17537e-25 3.65031e-06
-10.8775 9.76188e-25 3.66378e-06
-10.8676 3.66666e-24 3.67732e-06
-10.8577 4.75795e-24 3.69091e-06
-10.8478 3.75852e-24 3.70456e-06
-10.838 -3.59286e-24 3.71827e-06
-10.8281 1.07864e-23 3.73204e-06
-10.8182 -3.7929e-25 3.74587e-06
-10.8083 1.95047e-25 3.75976e-06
-10.7984 -9.22649e-25 3.77371e-06
-10.7886 -6.38355e-24 3.78772e-06
-10.7787 3.88182e-24 3.8018e-06
-10.7688 -1.12523e-23 3.81593e-06
-10.759 -3.56169e-24 3.83013e-06
-10.7491 5.61875e-24 3.84439e-06
-10.7392 -4.74156e-25 3.85872e-06
-10.7294 -2.30429e-24 3.8731e-06
-10.7195 5.47929e-24 3.88755e-06
-10.7097 2.84369e-24 3.90206e-06
-10.6998 4.42707e-24 3.91664e-06
-10.69 4.13003e-24 3.93128e-06
-10.6801 1.67977e-25 3.94599e-06
-10.6703 1.72224e-25 3.96076e-06
-10.6605 7.06862e-25 3.9756e-06
-10.6506 -1.56296e-24 3.9905e-06
-10.6408 -1.82707e-24 4.00547e-06
-10.631 -5.41024e-24 4.02051e-06
-10.6211 6.52013e-24 4.03561e-06
-10.6113 5.84873e-24 4.05078e-06
-10.6015 5.52129e-24 4.06602e-06
-10.5917 -9.30817e-24 4.08132e-06
-10.5819 7.92056e-24 4.0967e-06
-10.572 6.2198e-24 4.11214e-06
-10.5622 1.30547e-23 4.12765e-06
-10.5524 9.13712e-24 4.14323e-06
-10.5426 -5.02914e-24 4.15888e-06
-10.5328 -3.84059e-24 4.1746e-06
-10.523 -1.14718e-25 4.19039e-06
-10.5132 -3.68827e-24 4.20625e-06
-10.5034 3.79038e-25 4.22219e-06
-10.4936 8.65307e-24 4.23819e-06
-10.4838 3.79044e-24 4.25427e-06
-10.474 -2.13477e-25 4.27042e-06
-10.4642 -9.16927e-25 4.28664e-06
-10.4545 1.13386e-24 4.30293e-06
-10.4447 -4.63193e-24 4.3193e-06
-10.4349 2.89004e-24 4.33574e-06
-10.4251 5.25129e-24 4.35226e-06
-10.4153 6.72046e-24 4.36885e-06
-10.4056 -1.46716e-24 4.38552e-06
-10.3958 -1.691e-24 4.40226e-06
-10.386 2.87886e-25 4.41908e-06
-10.3763 9.73197e-24 4.43597e-06
-10.3665 -5.07639e-24 4.45294e-06
-10.3567 -8.62684e-24 4.46999e-06
-10.347 3.25387e-24 4.48712e-06
-10.3372 -1.46954e-25 4.50432e-06
-10.3275 1.45444e-24 4.5216e-06
-10.3177 5.78092e-24 4.53897e-06
-10.308 1.21982e-25 4.55641e-06
-10.2982 -9.19884e-24 4.57393e-06
-10.2885 -4.10028e-24 4.59153e-06
-10.2787 3.16511e-24 4.60921e-06
-10.269 3.54919e-24 4.62697e-06
-10.2593 -4.7665e-24 4.64481e-06
-10.2495 -4.85813e-24 4.66274e-06
-10.2398 -1.15603e-23 4.68075e-06
-10.2301 4.37296e-24 4.69884e-06
-10.2204 -2.31329e-25 4.71701e-06
-10.2106 -2.36243e-25 4.73527e-06
-10.2009 5.99448e-24 4.75361e-06
-10.1912 -9.52617e-25 4.77204e-06
-10.1815 2.14923e-24 4.79055e-06
-10.1718 -8.09441e-24 4.80915e-06
-10.162 1.80353e-24 4.82783e-06
-10.1523 5.49686e-24 4.8466e-06
-10.1426 -4.19139e-24 4.86546e-06
-10.1329 1.76763e-24 4.8844e-06
-10.1232 2.41409e-25 4.90344e-06
-10.1135 5.44172e-24 4.92256e-06
-10.1038 5.31291e-24 4.94177e-06
-10.0941 -6.81893e-24 4.96107e-06
-10.0844 -4.10306e-24 4.98046e-06
-10.0747 7.5754e-24 4.99994e-06
-10.065 7.20566e-24 5.01951e-06
-10.0554 -7.009e-24 5.03917e-06
-10.0457 6.58235e-24 5.05892e-06
-10.036 6.30913e-24 5.07877e-06
-10.0263 5.61022e-24 5.09871e-06
-10.0166 8.23139e-24 5.11874e-06
-10.007 -9.32581e-24 5.13887e-06
-9.99729 -4.98381e-24 5.15909e-06
-9.98761 -7.42584e-24 5.17941e-06
-9.97795 -3.02183e-24 5.19982e-06
-9.96828 8.57607e-24 5.22033e-06
-9.95862 1.96887e-23 5.24094e-06
-9.94895 -2.29423e-24 5.26164e-06
-9.93929 -2.44012e-24 5.28244e-06
-9.92964 7.24681e-24 5.30334e-06
-9.91998 -9.43378e-24 5.32433e-06
-9.91033 2.77278e-24 5.34543e-06
-9.90068 2.64291e-23 5.36663e-06
-9.89103 -1.35329e-23 5.38793e-06
-9.88138 1.87364e-23 5.40932e-06
-9.87174 3.41637e-24 5.43082e-06
-9.8621 -2.43558e-24 5.45243e-06
-9.85246 2.92094e-23 5.47413e-06
-9.84282 -2.98238e-24 5.49594e-06
-9.83318 -2.93267e-24 5.51786e-06
-9.82355 3.63323e-24 5.53987e-06
-9.81392 7.43918e-24 5.562e-06
-9.80429 -2.52068e-25 5.58422e-06
-9.79467 -5.76958e-24 5.60656e-06
-9.78504 -1.6798e-24 5.629e-06
-9.77542 -7.49131e-24 5.65155e-06
-9.7658 5.71121e-24 5.67421e-06
-9.75618 3.744e-24 5.69698e-06
-9.74657 -4.4355e-24 5.71985e-06
-9.73695 -7.29389e-24 5.74284e-06
-9.72734 -2.11382e-25 5.76594e-06
-9.71773 -4.03737e-24 5.78915e-06
-9.70812 -2.24737e-24 5.81247e-06
-9.69852 1.05033e-23 5.8359e-06
-9.68892 1.12558e-23 5.85945e-06
-9.67932 -1.98999e-24 5.88311e-06
-9.66972 6.67083e-24 5.90688e-06
-9.66012 -5.20772e-24 5.93077e-06
-9.65053 -1.557e-23 5.95478e-06
-9.64094 2.78236e-24 5.9789e-06
-9.63135 6.61538e-24 6.00314e-06
-9.62176 -7.34104e-24 6.0275e-06
-9.61217 6.13015e-24 6.05198e-06
-9.60259 2.89763e-24 6.07658e-06
-9.59301 -1.03338e-23 6.10129e-06
-9.58343 7.45386e-24 6.12613e-06
-9.57385 -1.00656e-23 6.15109e-06
-9.56428 -6.43418e-24 6.17617e-06
-9.5547 -3.39889e-24 6.20138e-06
-9.54513 2.68128e-23 6.2267e-06
-9.53556 1.06685e-23 6.25216e-06
-9.526 -2.20794e-24 6.27773e-06
-9.51643 -3.95145e-24 6.30343e-06
-9.50687 -3.8563e-24 6.32926e-06
-9.49731 -2.81885e-24 6.35522e-06
-9.48775 -1.29213e-23 6.38131e-06
-9.47819 -1.86806e-23 6.40752e-06
-9.46864 -8.968e-24 6.43386e-06
-9.45908 1.2371e-24 6.46033e-06
-9.44953 2.36181e-24 6.48694e-06
-9.43999 1.41544e-23 6.51368e-06
-9.43044 -1.86983e-24 6.54054e-06
-9.42089 3.10359e-25 6.56755e-06
-9.41135 -5.89186e-24 6.59468e-06
-9.40181 -1.07268e-24 6.62195e-06
-9.39227 2.77339e-24 6.64936e-06
-9.38274 8.46562e-25 6.6769e-06
-9.3732 5.86612e-24 6.70459e-06
-9.36367 -2.18941e-23 6.7324e-06
-9.35414 1.08005e-23 6.76036e-06
-9.34461 5.46698e-24 6.78846e-06
-9.33509 7.05588e-24 6.8167e-06
-9.32556 -3.27762e-24 6.84508e-06
-9.31604 -4.25327e-24 6.8736e-06
-9.30652 -1.731e-24 6.90227e-06
-9.297 5.22367e-24 6.93108e-06
-9.28748 -7.18141e-24 6.96003e-06
-9.27797 -1.04096e-24 6.98913e-06
-9.26846 -8.25776e-25 7.01838e-06
-9.25895 9.01619e-24 7.04778e-06
-9.24944 -8.72689e-24 7.07732e-06
-9.23993 1.41431e-23 7.10701e-06
-9.23043 -8.99342e-24 7.13686e-06
-9.22093 4.76231e-24 7.16685e-06
-9.21143 -8.42398e-24 7.197e-06
-9.20193 -8.17281e-24 7.2273e-06
-9.19243 6.96966e-24 7.25775e-06
-9.18293 6.79458e-24 7.28836e-06
-9.17344 9.92653e-24 7.31912e-06
-9.16395 1.01399e-23 7.35005e-06
-9.15446 7.96769e-24 7.38112e-06
-9.14497 -1.24812e-23 7.41236e-06
-9.13549 -7.61695e-24 7.44376e-06
-9.12601 -1.61802e-24 7.47532e-06
-9.11653 -1.7051e-23 7.50704e-06
-9.10705 2.32421e-24 7.53892e-06
-9.09757 1.19458e-24 7.57096e-06
-9.08809 -6.18828e-25 7.60317e-06
-9.07862 1.75151e-24 7.63555e-06
-9.06915 -1.58905e-24 7.66809e-06
-9.05968 -1.76375e-24 7.7008e-06
-9.05021 1.39476e-23 7.73368e-06
-9.04074 1.22548e-23 7.76673e-06
-9.03128 -1.35858e-23 7.79995e-06
-9.02182 1.57732e-23 7.83334e-06
-9.01236 -1.51169e-23 7.8669e-06
-9.0029 -6.68269e-24 7.90064e-06
-8.99344 -1.12365e-23 7.93455e-06
-8.98399 1.61688e-23 7.96864e-06
-8.97453 -1.07936e-23 8.00291e-06
-8.96508 -9.04786e-24 8.03735e-06
-8.95563 -8.21504e-24 8.07197e-06
-8.94618 1.57559e-23 8.10678e-06
-8.93674 3.76618e-24 8.14176e-06
-8.92729 -8.74777e-24 8.17693e-06
-8.91785 -2.23134e-23 8.21228e-06
-8.90841 6.75171e-25 8.24782e-06
-8.89897 8.93057e-24 8.28354e-06
-8.88954 -1.21633e-23 8.31946e-06
-8.8801 3.9647e-24 8.35556e-06
-8.87067 1.06204e-23 8.39184e-06
-8.86124 2.41815e-24 8.42832e-06
-8.85181 3.77289e-24 8.465e-06
-8.84238 1.33546e-23 8.50186e-06
-8.83296 -1.74767e-24 8.53892e-06
-8.82353 -1.31761e-23 8.57618e-06
-8.81411 6.47718e-24 8.61363e-06
-8.80469 8.03273e-24 8.65128e-06
-8.79527 1.60385e-23 8.68913e-06
-8.78586 -1.13572e-23 8.72718e-06
-8.77644 3.27047e-24 8.76544e-06
-8.76703 -3.0943e-24 8.80389e-06
-8.75762 -2.06831e-23 8.84256e-06
-8.74821 -1.27708e-23 8.88142e-06
-8.7388 1.81345e-23 8.9205e-06
-8.7294 -1.03438e-23 8.95978e-06
-8.71999 -3.27149e-24 8.99927e-06
-8.71059 -1.79101e-24 9.03898e-06
-8.70119 2.26072e-23 9.07889e-06
-8.69179 -2.36755e-23 9.11903e-06
-8.68239 -2.49638e-23 9.15937e-06
-8.673 -1.89467e-23 9.19993e-06
-8.6636 3.55484e-24 9.24071e-06
-8.65421 -5.63946e-24 9.28171e-06
-8.64482 -1.67716e-23 9.32294e-06
-8.63543 -7.08443e-24 9.36438e-06
-8.62605 -5.84982e-24 9.40605e-06
-8.61666 1.10031e-23 9.44794e-06
-8.60728 -6.21686e-24 9.49006e-06
-8.5979 -9.17165e-24 9.5324e-06
-8.58852 -1.5377e-23 9.57498e-06
-8.57914 1.92217e-23 9.61779e-06
-8.56976 1.37031e-23 9.66083e-06
-8.56039 3.621e-24 9.7041e-06
-8.55102 -7.89624e-24 9.74761e-06
-8.54165 1.61868e-23 9.79136e-06
-8.53228 -1.65459e-25 9.83534e-06
-8.52291 -1.3349e-23 9.87957e-06
-8.51354 2.86789e-23 9.92404e-06
-8.50418 -3.96249e-24 9.96875e-06
-8.49482 -2.30977e-23 1.00137e-05
-8.48546 1.259e-23 1.00589e-05
-8.4761 -2.17546e-24 1.01044e-05
-8.46674 -1.7876e-23 1.01501e-05
-8.45738 8.785e-24 1.0196e-05
-8.44803 -1.11186e-23 1.02422e-05
-8.43868 -5.61182e-24 1.02887e-05
-8.42933 1.69512e-24 1.03354e-05
-8.41998 -4.14431e-24 1.03824e-05
-8.41063 -1.97463e-23 1.04296e-05
-8.40128 -2.45427e-23 1.04771e-05
-8.39194 -9.42563e-24 1.05249e-05
-8.3826 -3.76549e-24 1.05729e-05
-8.37326 1.73477e-23 1.06212e-05
-8.36392 2.91499e-24 1.06697e-05
-8.35458 -1.26866e-23 1.07186e-05
-8.34525 1.65168e-23 1.07677e-05
-8.33591 -1.24383e-23 1.0817e-05
-8.32658 1.99413e-23 1.08667e-05
-8.31725 -7.97162e-24 1.09166e-05
-8.30792 -2.64986e-23 1.09668e-05
-8.29859 1.08608e-23 1.10173e-05
-8.28926 -3.05977e-23 1.10681e-05
-8.27994 4.03518e-23 1.11192e-05
-8.27062 -4.04173e-24 1.11705e-05
-8.2613 5.91375e-24 1.12221e-05
-8.25198 -3.4133e-24 1.12741e-05
-8.24266 1.25505e-23 1.13263e-05
-8.23334 -6.0499e-24 1.13788e-05
-8.22403 -8.82017e-24 1.14316e-05
-8.21472 -1.72664e-23 1.14847e-05
-8.2054 -2.87004e-24 1.15381e-05
-8.19609 1.34767e-23 1.15918e-05
-8.18679 3.36108e-23 1.16459e-05
-8.17748 -1.82143e-23 1.17002e-05
-8.16817 -2.32855e-23 1.17548e-05
-8.15887 3.16651e-23 1.18098e-05
-8.14957 -2.3194e-23 1.1865e-05
-8.14027 -4.23637e-24 1.19206e-05
-8.13097 1.6367e-23 1.19765e-05
-8.12167 -1.01975e-23 1.20327e-05
-8.11238 -6.50953e-24 1.20892e-05
-8.10308 -4.10946e-23 1.21461e-05
-8.09379 2.77516e-23 1.22033e-05
-8.0845 -5.56236e-25 1.22608e-05
-8.07521 -4.20615e-24 1.23187e-05
-8.06592 5.17795e-24 1.23768e-05
-8.05664 1.21202e-23 1.24353e-05
-8.04735 -4.15754e-23 1.24942e-05
-8.03807 2.0686e-23 1.25534e-05
-8.02879 -1.17581e-23 1.26129e-05
-8.01951 -1.26522e-23 1.26728e-05
-8.01023 -1.30069e-23 1.2733e-05
-8.00095 2.80339e-23 1.27936e-05
-7.99168 8.63597e-24 1.28546e-05
-7.9824 3.28428e-23 1.29158e-05
-7.97313 1.87162e-24 1.29775e-05
-7.96386 -9.09179e-24 1.30395e-05
-7.95459 -2.02068e-23 1.31018e-05
-7.94532 -4.53518e-24 1.31646e-05
-7.93606 2.37485e-24 1.32277e-05
-7.92679 -2.18577e-23 1.32911e-05
-7.91753 1.88403e-23 1.3355e-05
-7.90827 1.95786e-23 1.34192e-05
-7.89901 -2.59875e-24 1.34838e-05
-7.88975 -2.45325e-23 1.35488e-05
-7.88049 1.49072e-24 1.36141e-05
-7.87123 -3.6414e-23 1.36798e-05
-7.86198 -2.5713e-23 1.3746e-05
-7.85273 3.23982e-24 1.38125e-05
-7.84348 -7.50635e-24 1.38794e-05
-7.83423 -3.34982e-24 1.39467e-05
-7.82498 -1.72384e-23 1.40144e-05
-7.81573 1.69162e-23 1.40825e-05
-7.80649 7.88872e-24 1.41511e-05
-7.79724 -5.18978e-23 1.422e-05
-7.788 -6.4484e-25 1.42893e-05
-7.77876 4.54102e-23 1.43591e-05
-7.76952 -2.68941e-25 1.44293e-05
-7.76028 -8.8562e-24 1.44998e-05
-7.75105 2.37871e-23 1.45709e-05
-7.74181 2.32488e-23 1.46423e-05
-7.73258 1.26909e-23 1.47142e-05
-7.72335 1.9393e-23 1.47865e-05
-7.71412 -5.46142e-23 1.48592e-05
-7.70489 -2.2126e-24 1.49324e-05
-7.69566 3.36797e-23 1.5006e-05
-7.68643 5.73322e-23 1.508e-05
-7.67721 -1.44529e-23 1.51545e-05
-7.66798 1.55622e-23 1.52295e-05
-7.65876 -1.66177e-23 1.53049e-05
-7.64954 3.31664e-23 1.53808e-05
-7.64032 3.77185e-23 1.54571e-05
-7.63111 -1.27437e-23 1.55339e-05
-7.62189 -5.51354e-24 1.56112e-05
-7.61267 2.41889e-23 1.56889e-05
-7.60346 2.74458e-23 1.57671e-05
-7.59425 -5.66456e-23 1.58458e-05
-7.58504 5.40708e-23 1.5925e-05
-7.57583 9.65619e-24 1.60047e-05
-7.56662 1.27496e-23 1.60848e-05
-7.55742 3.06619e-24 1.61655e-05
-7.54821 1.48478e-23 1.62466e-05
-7.53901 -2.6913e-23 1.63282e-05
-7.52981 -2.17645e-23 1.64104e-05
-7.5206 -2.43188e-23 1.6493e-05
-7.51141 -3.69664e-23 1.65762e-05
-7.50221 3.19969e-23 1.66598e-05
-7.49301 2.25829e-23 1.6744e-05
-7.48382 -3.75799e-23 1.68287e-05
-7.47462 -5.35104e-23 1.6914e-05
-7.46543 -2.37007e-23 1.69998e-05
-7.45624 4.98439e-23 1.70861e-05
-7.44705 8.0404e-23 1.71729e-05
-7.43786 6.53333e-24 1.72603e-05
-7.42868 1.09131e-23 1.73482e-05
-7.41949 -1.42623e-24 1.74367e-05
-7.41031 -4.95176e-24 1.75257e-05
-7.40112 5.17816e-23 1.76153e-05
-7.39194 -6.19579e-25 1.77055e-05
-7.38276 3.07214e-23 1.77962e-05
-7.37358 3.44677e-23 1.78875e-05
-7.36441 7.44367e-23 1.79794e-05
-7.35523 4.08039e-23 1.80718e-05
-7.34606 3.00773e-23 1.81649e-05
-7.33688 3.47505e-23 1.82585e-05
-7.32771 2.12478e-23 1.83527e-05
-7.31854 3.55742e-23 1.84475e-05
-7.30937 6.26854e-23 1.8543e-05
-7.3002 6.65842e-24 1.8639e-05
-7.29104 3.11865e-23 1.87356e-05
-7.28187 2.70276e-23 1.88329e-05
-7.27271 -4.33129e-23 1.89308e-05
-7.26355 -8.75797e-24 1.90293e-05
-7.25438 -8.07189e-24 1.91284e-05
-7.24522 6.22053e-23 1.92282e-05
-7.23607 3.54162e-23 1.93286e-05
-7.22691 -1.36763e-23 1.94296e-05
-7.21775 -4.62355e-24 1.95313e-05
-7.2086 -9.31544e-23 1.96337e-05
-7.19945 1.19778e-22 1.97367e-05
-7.19029 1.09155e-23 1.98404e-05
-7.18114 3.97497e-23 1.99448e-05
-7.17199 2.00266e-24 2.00498e-05
-7.16285 5.29939e-23 2.01555e-05
-7.1537 -3.10247e-23 2.02619e-05
-7.14455 2.2223e-23 2.0369e-05
-7.13541 4.18399e-23 2.04768e-05
-7.12627 -6.15353e-24 2.05853e-05
-7.11713 -2.8047e-23 2.06945e-05
-7.10798 -5.37689e-23 2.08044e-05
-7.09885 -2.73755e-23 2.09151e-05
-7.08971 1.75351e-23 2.10264e-05
-7.08057 1.78477e-23 2.11385e-05
-7.07144 -5.0994e-23 2.12514e-05
-7.0623 2.58985e-24 2.13649e-05
-7.05317 -2.07534e-23 2.14792e-05
-7.04404 3.4451e-24 2.15943e-05
-7.03491 -1.82383e-23 2.17102e-05
-7.02578 1.83574e-23 2.18268e-05
-7.01665 2.69745e-23 2.19441e-05
-7.00753 -1.62847e-23 2.20623e-05
-6.9984 6.50506e-24 2.21812e-05
-6.98928 4.59593e-23 2.23009e-05
-6.98016 -7.20391e-24 2.24215e-05
-6.97103 4.73712e-23 2.25428e-05
-6.96191 1.63555e-24 2.26649e-05
-6.9528 -6.19953e-23 2.27879e-05
-6.94368 4.70979e-23 2.29117e-05
-6.93456 6.17637e-23 2.30363e-05
-6.92545 -2.35821e-23 2.31617e-05
-6.91633 -2.48221e-24 2.3288e-05
-6.90722 4.00928e-23 2.34151e-05
-6.89811 -1.29053e-22 2.35431e-05
-6.889 -7.74129e-23 2.3672e-05
-6.87989 -4.05387e-23 2.38017e-05
-6.87078 -1.31694e-22 2.39323e-05
-6.86168 -2.14138e-24 2.40638e-05
-6.85257 -1.47741e-22 2.41962e-05
-6.84347 8.70268e-24 2.43295e-05
-6.83437 4.95713e-23 2.44637e-05
-6.82526 3.30003e-23 2.45988e-05
-6.81616 -2.15193e-23 2.47348e-05
-6.80707 -8.1946e-23 2.48718e-05
-6.79797 -1.08463e-23 2.50097e-05
-6.78887 -6.30965e-23 2.51485e-05
-6.77978 6.44212e-23 2.52883e-05
-6.77068 -2.01962e-22 2.5429e-05
-6.76159 8.60259e-23 2.55707e-05
-6.7525 -6.52413e-23 2.57134e-05
-6.74341 8.41474e-24 2.58571e-05
-6.73432 -2.32974e-23 2.60018e-05
-6.72523 -4.28624e-23 2.61475e-05
-6.71614 2.96469e-23 2.62941e-05
-6.70706 8.36719e-23 2.64418e-05
-6.69797 -3.36995e-23 2.65906e-05
-6.68889 2.95125e-23 2.67403e-05
-6.67981 -1.58323e-23 2.68911e-05
-6.67072 1.67316e-22 2.7043e-05
-6.66164 1.23786e-23 2.71959e-05
-6.65257 4.74702e-23 2.73499e-05
-6.64349 2.81212e-23 2.7505e-05
-6.63441 1.08734e-22 2.76611e-05
-6.62534 1.10233e-23 2.78184e-05
-6.61626 -9.83229e-23 2.79767e-05
-6.60719 -1.08534e-22 2.81362e-05
-6.59812 -5.39049e-23 2.82968e-05
-6.58905 7.09054e-23 2.84585e-05
-6.57998 -6.25084e-23 2.86214e-05
-6.57091 1.11875e-22 2.87854e-05
-6.56184 1.77015e-22 2.89506e-05
-6.55278 -9.29309e-23 2.9117e-05
-6.54371 -1.30964e-22 2.92845e-05
-6.53465 -1.01121e-22 2.94533e-05
-6.52559 3.11657e-23 2.96232e-05
-6.51652 -1.28881e-22 2.97944e-05
-6.50746 8.78483e-24 2.99668e-05
-6.49841 1.1788e-22 3.01404e-05
-6.48935 -3.09056e-23 3.03153e-05
-6.48029 8.98868e-23 3.04914e-05
-6.47123 3.31722e-23 3.06688e-05
-6.46218 8.83183e-24 3.08475e-05
-6.45313 6.02678e-24 3.10274e-05
-6.44407 9.05393e-23 3.12087e-05
-6.43502 -5.15084e-23 3.13913e-05
-6.42597 2.6175e-23 3.15752e-05
-6.41692 -2.02924e-23 3.17604e-05
-6.40788 1.39115e-22 3.1947e-05
-6.39883 2.31325e-23 3.2135e-05
-6.38978 1.90255e-23 3.23243e-05
-6.38074 1.00261e-22 3.2515e-05
-6.3717 -5.09772e-23 3.27071e-05
-6.36265 -1.16512e-22 3.29006e-05
-6.35361 3.23912e-23 3.30955e-05
-6.34457 -6.88943e-23 3.32918e-05
-6.33553 -4.6937e-23 3.34896e-05
-6.3265 -2.41331e-22 3.36889e-05
-6.31746 1.94876e-22 3.38896e-05
-6.30842 1.74523e-22 3.40918e-05
-6.29939 -6.4976e-23 3.42955e-05
-6.29035 2.79937e-24 3.45008e-05
-6.28132 -1.68479e-22 3.47075e-05
-6.27229 -9.27712e-24 3.49158e-05
-6.26326 1.04928e-22 3.51256e-05
-6.25423 -1.17596e-22 3.5337e-05
-6.2452 -4.1852e-23 3.555e-05
-6.23618 4.88349e-24 3.57646e-05
-6.22715 9.49598e-23 3.59808e-05
-6.21813 4.40407e-23 3.61986e-05
-6.2091 -2.258e-23 3.6418e-05
-6.20008 -5.65649e-23 3.66391e-05
-6.19106 1.65538e-22 3.68619e-05
-6.18204 -6.68559e-23 3.70863e-05
-6.17302 -2.5132e-23 3.73124e-05
-6.164 -7.25251e-23 3.75403e-05
-6.15498 1.71457e-22 3.77699e-05
-6.14596 -1.25577e-22 3.80012e-05
-6.13695 -1.57245e-22 3.82343e-05
-6.12793 5.21832e-23 3.84691e-05
-6.11892 -2.25105e-22 3.87058e-05
-6.10991 -4.63879e-23 3.89443e-05
-6.1009 -9.43471e-24 3.91846e-05
-6.09189 -1.30348e-22 3.94267e-05
-6.08288 4.8961e-24 3.96707e-05
-6.07387 6.70484e-23 3.99166e-05
-6.06486 4.68056e-23 4.01643e-05
-6.05586 1.63297e-22 4.0414e-05
-6.04685 -4.49585e-24 4.06656e-05
-6.03785 2.11998e-22 4.09192e-05
-6.02885 1.86431e-22 4.11747e-05
-6.01984 1.1042e-22 4.14322e-05
-6.01084 4.80799e-23 4.16917e-05
-6.00184 1.92594e-22 4.19533e-05
-5.99285 2.36095e-24 4.22168e-05
-5.98385 -3.01833e-23 4.24825e-05
-5.97485 -8.06721e-23 4.27502e-05
-5.96585 -4.06693e-24 4.302e-05
-5.95686 -1.04137e-22 4.32919e-05
-5.94787 -2.18124e-25 4.3566e-05
-5.93887 2.59035e-23 4.38423e-05
-5.92988 2.81093e-22 4.41207e-05
-5.92089 2.41921e-22 4.44013e-05
-5.9119 -8.09337e-24 4.46841e-05
-5.90291 -1.46256e-22 4.49692e-05
-5.89393 -2.36941e-23 4.52565e-05
-5.88494 -3.99628e-23 4.55462e-05
-5.87595 -4.4289e-23 4.58381e-05
-5.86697 2.32588e-23 4.61324e-05
-5.85798 -1.45513e-22 4.6429e-05
-5.849 1.57049e-22 4.6728e-05
-5.84002 -2.49862e-22 4.70294e-05
-5.83104 2.12425e-23 4.73332e-05
-5.82206 2.6322e-23 4.76395e-05
-5.81308 -8.82721e-23 4.79482e-05
-5.8041 1.57135e-22 4.82595e-05
-5.79513 1.92767e-22 4.85732e-05
-5.78615 -9.51275e-23 4.88895e-05
-5.77718 1.19956e-22 4.92084e-05
-5.7682 1.38986e-22 4.95298e-05
-5.75923 4.00543e-23 4.98539e-05
-5.75026 4.61885e-24 5.01806e-05
-5.74129 4.48182e-23 5.051e-05
-5.73232 1.96304e-22 5.08421e-05
-5.72335 8.18022e-23 5.11769e-05
-5.71438 -1.85051e-22 5.15144e-05
-5.70541 2.23505e-22 5.18547e-05
-5.69645 7.26535e-23 5.21979e-05
-5.68748 -1.11412e-22 5.25438e-05
-5.67852 1.92776e-22 5.28927e-05
-5.66955 1.51104e-22 5.32444e-05
-5.66059 6.03006e-23 5.3599e-05
-5.65163 -3.70396e-22 5.39566e-05
-5.64267 1.80808e-22 5.43171e-05
-5.63371 1.89958e-22 5.46807e-05
-5.62475 4.35047e-22 5.50473e-05
-5.61579 1.19058e-23 5.5417e-05
-5.60684 -5.48098e-23 5.57897e-05
-5.59788 -1.63794e-22 5.61656e-05
-5.58893 1.85013e-22 5.65447e-05
-5.57997 2.12325e-23 5.69269e-05
-5.57102 3.08081e-22 5.73124e-05
-5.56207 -1.88605e-22 5.77012e-05
-5.55312 -1.43682e-22 5.80932e-05
-5.54416 -5.40507e-22 5.84885e-05
-5.53522 3.41443e-22 5.88873e-05
-5.52627 1.29348e-22 5.92894e-05
-5.51732 -1.5851e-22 5.96949e-05
-5.50837 -1.67857e-22 6.01039e-05
-5.49943 -7.59846e-23 6.05165e-05
-5.49048 1.65934e-22 6.09325e-05
-5.48154 -4.65902e-22 6.13521e-05
-5.4726 -2.55721e-22 6.17754e-05
-5.46365 -2.14346e-22 6.22023e-05
-5.45471 2.5287e-23 6.26328e-05
-5.44577 -2.32883e-22 6.30671e-05
-5.43683 5.26539e-22 6.35052e-05
-5.4279 3.12568e-22 6.39471e-05
-5.41896 -1.91926e-22 6.43928e-05
-5.41002 -2.46547e-22 6.48424e-05
-5.40109 -3.80013e-23 6.52959e-05
-5.39215 -4.45637e-23 6.57534e-05
-5.38322 2.67392e-22 6.62149e-05
-5.37428 1.36623e-22 6.66805e-05
-5.36535 3.47861e-22 6.71501e-05
-5.35642 -2.28423e-22 6.76239e-05
-5.34749 -9.23088e-25 6.81019e-05
-5.33856 -1.99866e-22 6.85841e-05
-5.32963 1.53877e-22 6.90705e-05
-5.3207 -2.95662e-22 6.95613e-05
-5.31178 3.9752e-22 7.00565e-05
-5.30285 1.39762e-22 7.0556e-05
-5.29393 -2.94368e-22 7.10601e-05
-5.285 2.63607e-22 7.15686e-05
-5.27608 -2.77383e-22 7.20817e-05
-5.26716 -9.85014e-23 7.25994e-05
-5.25824 -6.56372e-23 7.31217e-05
-5.24931 4.4643e-22 7.36488e-05
-5.24039 -2.97067e-22 7.41806e-05
-5.23148 -2.07476e-23 7.47172e-05
-5.22256 -7.92547e-23 7.52587e-05
-5.21364 -4.04178e-22 7.58051e-05
-5.20472 8.79425e-23 7.63565e-05
-5.19581 -3.84888e-22 7.69129e-05
-5.18689 -3.87609e-22 7.74743e-05
-5.17798 -3.6481e-22 7.8041e-05
-5.16907 5.59575e-22 7.86128e-05
-5.16015 2.06925e-22 7.91898e-05
-5.15124 -3.5363e-23 7.97722e-05
-5.14233 1.90381e-24 8.03599e-05
-5.13342 1.8402e-22 8.09531e-05
-5.12451 5.92465e-22 8.15518e-05
-5.11561 1.40945e-22 8.2156e-05
-5.1067 -3.16419e-22 8.27658e-05
-5.09779 -3.85525e-23 8.33813e-05
-5.08889 -6.20195e-23 8.40025e-05
-5.07998 5.17563e-22 8.46295e-05
-5.07108 -3.31226e-22 8.52625e-05
-5.06218 -2.43604e-22 8.59013e-05
-5.05327 -4.20333e-22 8.65462e-05
-5.04437 -4.84785e-22 8.71971e-05
-5.03547 1.07436e-22 8.78542e-05
-5.02657 2.63556e-22 8.85175e-05
-5.01767 3.2062e-22 8.9187e-05
-5.00877 -4.11379e-22 8.9863e-05
-4.99988 4.04606e-22 9.05453e-05
-4.99098 -1.32391e-22 9.12342e-05
-4.98209 -8.06294e-22 9.19296e-05
-4.97319 2.04914e-22 9.26317e-05
-4.9643 -6.7267e-22 9.33406e-05
-4.9554 -4.32752e-22 9.40562e-05
-4.94651 -6.93556e-22 9.47787e-05
-4.93762 -1.26981e-23 9.55082e-05
-4.92873 -2.55789e-22 9.62448e-05
-4.91984 -9.30692e-24 9.69885e-05
-4.91095 2.97988e-22 9.77394e-05
-4.90206 4.02118e-22 9.84976e-05
-4.89317 -2.47359e-22 9.92632e-05
-4.88429 3.31592e-22 0.000100036
-4.8754 1.14279e-21 0.000100817
-4.86651 -2.9088e-22 0.000101605
-4.85763 3.43103e-22 0.000102401
-4.84875 -9.78267e-23 0.000103205
-4.83986 6.56684e-22 0.000104017
-4.83098 -7.20452e-22 0.000104837
-4.8221 -2.78682e-22 0.000105665
-4.81322 -7.71774e-22 0.000106501
-4.80434 -1.29212e-22 0.000107346
-4.79546 -3.33289e-22 0.000108199
-4.78658 -2.72101e-22 0.00010906
-4.77771 -9.09003e-24 0.00010993
-4.76883 -4.20051e-22 0.000110809
-4.75995 -2.7749e-22 0.000111697
-4.75108 -3.4501e-22 0.000112593
-4.7422 -3.07112e-22 0.000113499
-4.73333 -1.26383e-22 0.000114414
-4.72446 2.45005e-24 0.000115338
-4.71558 4.3994e-22 0.000116272
-4.70671 -5.31255e-22 0.000117215
-4.69784 2.54355e-23 0.000118167
-4.68897 -8.21312e-22 0.00011913
-4.6801 -2.31627e-23 0.000120102
-4.67123 8.64702e-22 0.000121084
-4.66237 1.22521e-21 0.000122077
-4.6535 2.10591e-22 0.000123079
-4.64463 -2.41348e-22 0.000124092
-4.63577 -3.31283e-22 0.000125116
-4.6269 -4.09698e-22 0.00012615
-4.61804 3.02981e-22 0.000127195
-4.60918 -2.71554e-22 0.000128251
-4.60031 4.73704e-22 0.000129318
-4.59145 5.21062e-22 0.000130396
-4.58259 7.12647e-22 0.000131485
-4.57373 -1.81334e-22 0.000132586
-4.56487 -1.29074e-21 0.000133699
-4.55601 1.36434e-21 0.000134823
-4.54716 -5.90602e-22 0.000135959
-4.5383 5.24066e-22 0.000137107
-4.52944 8.22064e-23 0.000138268
-4.52059 -2.93259e-23 0.000139441
-4.51173 -4.26866e-22 0.000140626
-4.50288 -2.967e-22 0.000141824
-4.49402 -3.82189e-22 0.000143036
-4.48517 -8.22576e-23 0.00014426
-4.47632 -5.95414e-22 0.000145497
-4.46747 -3.69899e-22 0.000146748
-4.45862 1.22661e-21 0.000148012
-4.44977 9.95273e-22 0.00014929
-4.44092 -1.55781e-22 0.000150582
-4.43207 1.62505e-22 0.000151888
-4.42322 -1.73685e-22 0.000153208
-4.41437 1.05972e-21 0.000154543
-4.40553 -1.12752e-21 0.000155893
-4.39668 -7.19957e-23 0.000157257
-4.38783 -1.98378e-22 0.000158637
-4.37899 -1.79419e-22 0.000160032
-4.37015 -2.16767e-22 0.000161442
-4.3613 1.50659e-22 0.000162868
-4.35246 -4.04768e-22 0.00016431
-4.34362 5.11211e-22 0.000165768
-4.33478 -2.54278e-22 0.000167242
-4.32594 -3.74729e-22 0.000168733
-4.3171 1.32103e-21 0.000170241
-4.30826 -1.86786e-22 0.000171766
-4.29942 1.03922e-21 0.000173308
-4.29058 -2.72604e-21 0.000174868
-4.28175 -2.36477e-22 0.000176445
-4.27291 -4.14167e-22 0.00017804
-4.26407 7.13125e-23 0.000179654
-4.25524 -1.48042e-21 0.000181286
-4.2464 -5.74786e-23 0.000182937
-4.23757 -1.04749e-21 0.000184607
-4.22874 8.13577e-22 0.000186296
-4.21991 -1.43427e-22 0.000188005
-4.21107 1.42943e-22 0.000189734
-4.20224 -3.26389e-22 0.000191482
-4.19341 -9.15989e-22 0.000193251
-4.18458 -9.65556e-22 0.000195041
-4.17575 2.56883e-21 0.000196852
-4.16693 -4.17412e-22 0.000198684
-4.1581 -3.2875e-22 0.000200538
-4.14927 1.20416e-21 0.000202414
-4.14045 3.85018e-22 0.000204311
-4.13162 1.10242e-21 0.000206232
-4.12279 -2.15931e-21 0.000208175
-4.11397 2.7318e-22 0.000210142
-4.10515 2.25267e-22 0.000212132
-4.09632 -4.16058e-22 0.000214146
-4.0875 9.49748e-22 0.000216184
-4.07868 -1.336e-22 0.000218247
-4.06986 -2.25722e-22 0.000220334
-4.06104 1.15569e-21 0.000222447
-4.05222 -5.43724e-22 0.000224586
-4.0434 -3.08954e-23 0.000226751
-4.03458 -8.36036e-22 0.000228942
-4.02576 1.57746e-22 0.00023116
-4.01695 9.62557e-22 0.000233406
-4.00813 3.37143e-22 0.000235679
-3.99931 2.0117e-21 0.00023798
-3.9905 4.4731e-22 0.00024031
-3.98168 6.28478e-22 0.000242669
-3.97287 -1.05675e-21 0.000245057
-3.96405 -2.27182e-21 0.000247475
-3.95524 1.35314e-21 0.000249923
-3.94643 6.97413e-22 0.000252402
-3.93762 4.04984e-22 0.000254912
-3.92881 7.04075e-23 0.000257454
-3.92 -1.48427e-21 0.000260028
-3.91119 -4.41215e-22 0.000262635
-3.90238 -1.7334e-21 0.000265275
-3.89357 1.62547e-22 0.000267949
-3.88476 -1.79392e-21 0.000270657
-3.87595 -6.80953e-22 0.0002734
-3.86715 9.99498e-22 0.000276178
-3.85834 1.30373e-21 0.000278993
-3.84953 1.22994e-21 0.000281843
-3.84073 -7.60215e-22 0.000284731
-3.83192 1.73986e-21 0.000287656
-3.82312 -6.56646e-21 0.00029062
-3.81432 2.0109e-23 0.000293622
-3.80551 -2.35619e-22 0.000296664
-3.79671 2.2965e-21 0.000299746
-3.78791 -5.35768e-22 0.000302869
-3.77911 3.63051e-21 0.000306033
-3.77031 -7.01162e-22 0.000309239
-3.76151 3.67075e-23 0.000312488
-3.75271 9.88264e-22 0.000315781
-3.74391 1.69404e-21 0.000319118
-3.73511 -1.43346e-21 0.000322499
-3.72632 -6.9152e-22 0.000325927
-3.71752 -1.00167e-21 0.0003294
-3.70872 7.52457e-22 0.000332921
-3.69993 5.65253e-22 0.00033649
-3.69113 -6.84795e-22 0.000340108
-3.68234 4.96529e-22 0.000343775
-3.67355 -1.29754e-21 0.000347493
-3.66475 1.15391e-21 0.000351262
-3.65596 3.02741e-21 0.000355083
-3.64717 -3.39315e-21 0.000358957
-3.63838 2.5888e-22 0.000362885
-3.62958 2.84545e-21 0.000366868
-3.62079 -2.77495e-21 0.000370907
-3.612 7.6372e-21 0.000375003
-3.60321 -1.64695e-21 0.000379156
-3.59443 -5.3404e-22 0.000383368
-3.58564 5.472e-22 0.00038764
-3.57685 -1.53065e-21 0.000391973
-3.56806 4.68506e-21 0.000396367
-3.55928 -8.00451e-21 0.000400824
-3.55049 4.40344e-21 0.000405346
-3.5417 3.93222e-21 0.000409933
-3.53292 4.92965e-21 0.000414586
-3.52413 -3.57559e-22 0.000419306
-3.51535 1.49095e-21 0.000424095
-3.50657 -5.30392e-21 0.000428955
-3.49778 1.68697e-21 0.000433885
-3.489 -1.9973e-21 0.000438888
-3.48022 3.34571e-21 0.000443965
-3.47144 -2.37733e-23 0.000449117
-3.46266 2.68026e-21 0.000454345
-3.45388 -1.34984e-21 0.000459651
-3.4451 3.60181e-21 0.000465037
-3.43632 -4.06485e-21 0.000470504
-3.42754 1.08207e-21 0.000476052
-3.41876 2.84804e-22 0.000481685
-3.40999 3.06152e-21 0.000487403
-3.40121 2.5762e-21 0.000493208
-3.39243 5.3108e-21 0.000499101
-3.38366 2.07626e-21 0.000505085
-3.37488 3.98983e-21 0.000511161
-3.36611 4.73638e-21 0.000517331
-3.35733 -4.5637e-22 0.000523596
-3.34856 -2.34175e-21 0.000529958
-3.33979 2.62202e-21 0.00053642
-3.33101 1.93516e-21 0.000542982
-3.32224 -6.61188e-22 0.000549648
-3.31347 -4.57802e-21 0.000556419
-3.3047 1.51643e-21 0.000563296
-3.29593 -3.34071e-21 0.000570283
-3.28716 2.34611e-21 0.000577382
-3.27839 5.71757e-21 0.000584593
-3.26962 6.95648e-22 0.000591921
-3.26085 1.42601e-20 0.000599366
-3.25208 -2.44398e-21 0.000606932
-3.24331 2.33602e-21 0.000614621
-3.23455 -2.76293e-22 0.000622435
-3.22578 9.61696e-21 0.000630376
-3.21701 -8.61233e-22 0.000638448
-3.20825 2.20545e-21 0.000646653
-3.19948 2.47111e-21 0.000654994
-3.19072 -2.99753e-21 0.000663473
-3.18195 -7.96674e-21 0.000672093
-3.17319 1.17558e-20 0.000680857
-3.16442 -2.41648e-21 0.000689769
-3.15566 -7.85112e-21 0.000698831
-3.1469 -2.91852e-21 0.000708046
-3.13814 3.02238e-22 0.000717418
-3.12938 1.11817e-21 0.00072695
-3.12062 -3.63924e-21 0.000736645
-3.11186 6.46433e-22 0.000746506
-3.1031 6.59876e-21 0.000756538
-3.09434 1.08149e-20 0.000766744
-3.08558 7.8124e-21 0.000777127
-3.07682 9.15622e-22 0.000787692
-3.06806 1.07425e-20 0.000798443
-3.0593 1.188e-20 0.000809382
-3.05055 -3.18139e-21 0.000820515
-3.04179 -1.40315e-20 0.000831846
-3.03303 3.27736e-21 0.000843379
-3.02428 6.68179e-21 0.000855119
-3.01552 6.74519e-21 0.00086707
-3.00677 -4.78788e-21 0.000879236
-2.99801 -7.70813e-22 0.000891624
-2.98926 -5.51204e-21 0.000904237
-2.9805 5.3102e-21 0.000917081
-2.97175 -9.92947e-22 0.000930161
-2.963 5.69492e-21 0.000943482
-2.95425 -1.90106e-20 0.000957051
-2.9455 1.37863e-20 0.000970872
-2.93674 2.92665e-21 0.000984951
-2.92799 4.033e-22 0.000999295
-2.91924 9.07631e-21 0.00101391
-2.91049 -1.93623e-21 0.0010288
-2.90174 1.35667e-20 0.00104398
-2.89299 1.82896e-20 0.00105944
-2.88425 -3.13516e-21 0.0010752
-2.8755 -5.26578e-21 0.00109127
-2.86675 1.44612e-20 0.00110765
-2.858 5.5727e-21 0.00112435
-2.84926 -1.13769e-20 0.00114137
-2.84051 -9.0237e-21 0.00115873
-2.83176 1.06695e-20 0.00117643
-2.82302 5.94722e-22 0.00119449
-2.81427 5.06363e-22 0.0012129
-2.80553 -8.50754e-21 0.00123168
-2.79678 -2.84881e-20 0.00125084
-2.78804 -7.41788e-21 0.00127039
-2.7793 -5.46675e-22 0.00129034
-2.77055 -1.87043e-20 0.00131069
-2.76181 -5.17103e-22 0.00133146
-2.75307 -2.17475e-20 0.00135266
-2.74433 -2.6714e-20 0.0013743
-2.73559 5.93169e-22 0.00139639
-2.72685 2.16716e-20 0.00141894
-2.71811 1.47111e-20 0.00144197
-2.70937 -2.84661e-20 0.00146549
-2.70063 1.86713e-20 0.0014895
-2.69189 -4.87798e-21 0.00151403
-2.68315 1.54798e-20 0.00153909
-2.67441 6.49047e-21 0.00156469
-2.66567 -1.56996e-20 0.00159084
-2.65693 -3.20752e-20 0.00161757
-2.6482 6.40721e-20 0.00164488
-2.63946 2.87113e-21 0.0016728
-2.63072 -1.99984e-21 0.00170133
-2.62199 1.85883e-20 0.0017305
-2.61325 -4.98769e-20 0.00176033
-2.60452 -5.34204e-20 0.00179083
-2.59578 5.19241e-21 0.00182202
-2.58705 -1.04859e-20 0.00185392
-2.57831 2.4031e-20 0.00188655
-2.56958 1.4657e-20 0.00191994
-2.56085 2.92447e-20 0.0019541
-2.55211 -8.40908e-20 0.00198906
-2.54338 -2.39351e-21 0.00202485
-2.53465 3.26068e-21 0.00206147
-2.52592 8.99656e-22 0.00209897
-2.51719 -1.44449e-20 0.00213736
-2.50845 9.35071e-20 0.00217667
-2.49972 -2.16189e-20 0.00221694
-2.49099 -6.81698e-21 0.00225818
-2.48226 3.15782e-20 0.00230043
-2.47353 1.79891e-20 0.00234373
-2.46481 3.45724e-20 0.00238809
-2.45608 1.08411e-20 0.00243357
-2.44735 7.57169e-20 0.00248018
-2.43862 8.38669e-21 0.00252797
-2.42989 -1.49209e-20 0.00257698
-2.42117 8.9386e-20 0.00262724
-2.41244 -5.442e-20 0.00267879
-2.40371 1.37942e-20 0.00273168
-2.39499 3.03107e-20 0.00278594
-2.38626 6.18923e-21 0.00284164
-2.37753 4.6196e-21 0.0028988
-2.36881 1.32585e-19 0.00295748
-2.36008 2.40212e-20 0.00301774
-2.35136 8.83869e-20 0.00307962
-2.34264 1.6216e-20 0.00314318
-2.33391 4.74613e-20 0.00320849
-2.32519 -3.27095e-20 0.00327558
-2.31647 -2.32636e-20 0.00334454
-2.30774 -2.20426e-20 0.00341543
-2.29902 -4.44932e-21 0.00348831
-2.2903 -1.92782e-20 0.00356325
-2.28158 1.06195e-20 0.00364034
-2.27286 -3.28645e-20 0.00371964
-2.26414 6.09924e-20 0.00380124
-2.25542 5.06473e-20 0.00388522
-2.24669 1.05664e-19 0.00397167
-2.23798 1.45758e-19 0.00406069
-2.22926 2.01424e-20 0.00415236
-2.22054 -5.09029e-21 0.00424679
-2.21182 -1.01183e-19 0.00434409
-2.2031 -1.33875e-20 0.00444436
-2.19438 3.75968e-20 0.00454772
-2.18566 -1.15751e-19 0.0046543
-2.17695 7.74058e-20 0.00476421
-2.16823 2.69976e-20 0.0048776
-2.15951 8.47975e-20 0.0049946
-2.15079 4.98462e-20 0.00511536
-2.14208 1.62828e-19 0.00524003
-2.13336 -1.90229e-20 0.00536878
-2.12465 6.9079e-20 0.00550177
-2.11593 -1.11041e-19 0.00563918
-2.10722 -1.35221e-19 0.00578121
-2.0985 1.39215e-19 0.00592804
-2.08979 1.13393e-19 0.00607989
-2.08107 2.08798e-19 0.00623697
-2.07236 8.01654e-20 0.00639952
-2.06365 4.44969e-20 0.00656777
-2.05493 -2.49203e-19 0.006742
-2.04622 8.77594e-20 0.00692245
-2.03751 -2.56147e-19 0.00710944
-2.0288 1.2222e-19 0.00730324
-2.02008 -1.05399e-19 0.00750419
-2.01137 -2.60105e-19 0.00771262
-2.00266 -1.10558e-20 0.00792889
-1.99395 -1.13399e-19 0.00815338
-1.98524 1.23497e-19 0.00838649
-1.97653 1.25474e-19 0.00862865
-1.96782 -4.05852e-20 0.0088803
-1.95911 2.75495e-19 0.00914192
-1.9504 7.88355e-21 0.00941403
-1.94169 2.0019e-19 0.00969717
-1.93298 8.09017e-20 0.00999191
-1.92427 2.39836e-19 0.0102989
-1.91556 -5.49896e-19 0.0106187
-1.90686 1.8821e-19 0.0109521
-1.89815 -8.10958e-20 0.0112998
-1.88944 5.31363e-19 0.0116626
-1.88073 7.81595e-20 0.0120413
-1.87203 4.6811e-21 0.0124369
-1.86332 2.23305e-19 0.0128504
-1.85461 2.00504e-19 0.0132827
-1.84591 8.58057e-19 0.013735
-1.8372 1.76504e-19 0.0142085
-1.8285 -1.01243e-18 0.0147044
-1.81979 1.92505e-19 0.0152243
-1.81108 -3.32192e-19 0.0157695
-1.80238 1.20948e-18 0.0163416
-1.79368 5.3565e-19 0.0169425
-1.78497 -2.27823e-19 0.0175739
-1.77627 4.51892e-19 0.0182379
-1.76756 1.84139e-18 0.0189368
-1.75886 -1.40716e-18 0.0196728
-1.75016 1.97418e-18 0.0204486
-1.74145 -2.14364e-18 0.021267
-1.73275 3.06921e-19 0.022131
-1.72405 2.11678e-19 0.0230439
-1.71535 1.31305e-18 0.0240095
-1.70665 -1.41594e-19 0.0250317
-1.69794 2.42778e-18 0.0261147
-1.68924 2.07364e-19 0.0272635
-1.68054 1.18555e-18 0.0284833
-1.67184 -1.83864e-18 0.0297797
-1.66314 2.30433e-18 0.0311592
-1.65444 1.58469e-18 0.0326288
-1.64574 -1.22672e-18 0.0341962
-1.63704 1.53112e-18 0.0358701
-1.62834 2.55749e-19 0.0376599
-1.61964 -2.61838e-18 0.0395765
-1.61094 8.98764e-19 0.0416315
-1.60224 -1.96116e-18 0.0438383
-1.59354 5.4936e-18 0.0462118
-1.58484 -3.61865e-18 0.0487686
-1.57615 1.44485e-18 0.0515278
-1.56745 4.19884e-18 0.0545105
-1.55875 -3.25149e-18 0.0577409
-1.55005 4.55434e-18 0.0612465
-1.54136 4.31914e-18 0.0650586
-1.53266 -9.37032e-19 0.0692131
-1.52396 1.54073e-17 0.0737513
-1.51527 -1.70294e-17 0.0787206
-1.50657 -1.36571e-18 0.0841762
-1.49787 3.04261e-18 0.0901821
-1.48918 8.90003e-18 0.0968132
-1.48048 2.77773e-18 0.104157
-1.47179 -1.32231e-19 0.112318
-1.46309 1.20409e-17 0.121419
-1.4544 -1.17168e-17 0.131606
-1.4457 2.52589e-17 0.143058
-1.43701 -6.77559e-18 0.155986
-1.42831 1.18717e-17 0.170651
-1.41962 2.83601e-17 0.187374
-1.41092 1.49766e-17 0.20655
-1.40223 -3.82758e-17 0.228675
-1.39354 3.04415e-17 0.254375
-1.38484 -1.30697e-17 0.28445
-1.37615 -7.34757e-17 0.319935
-1.36746 1.04092e-16 0.362188
-1.35876 -1.15705e-16 0.413014
-1.35007 -1.8255e-16 0.474863
-1.34138 7.82996e-17 0.551112
-1.33269 -1.10346e-16 0.646527
-1.32399 4.07449e-16 0.767999
-1.3153 4.09556e-16 0.92578
-1.30661 -4.37997e-16 1.13564
-1.29792 3.40957e-16 1.42278
-1.28923 4.98497e-16 1.82943
-1.28054 -1.94315e-16 2.43038
-1.27185 1.87832e-16 3.36739
-1.26316 -3.32729e-15 4.9325
-1.25447 1.57975e-15 7.78997
-1.24578 1.6213e-14 13.6114
-1.23709 7.35165e-15 26.5709
-1.2284 -2.10068e-14 48.8291
-1.21971 -2.95982e-14 46.2708
-1.21102 -3.30961e-14 24.6031
-1.20233 -1.43548e-14 12.954
-1.19364 -5.677e-16 7.64041
-1.18495 -3.03409e-15 4.96702
-1.17626 1.8007e-16 3.47035
-1.16757 1.12742e-15 2.55759
-1.15888 -2.12644e-16 1.96283
-1.15019 -6.76774e-16 1.55468
-1.14151 4.22496e-16 1.26282
-1.13282 4.30558e-16 1.04703
-1.12413 -1.13694e-16 0.883021
-1.11544 -7.99436e-17 0.755458
-1.10676 -1.12857e-16 0.654277
-1.09807 3.87525e-17 0.57266
-1.08938 -7.99636e-17 0.505855
-1.08069 1.06662e-16 0.45047
-1.07201 9.69912e-17 0.404033
-1.06332 5.39294e-17 0.364705
-1.05463 -1.16669e-16 0.331097
-1.04595 2.66981e-17 0.302146
-1.03726 -1.41134e-17 0.277022
-1.02858 4.67321e-17 0.255076
-1.01989 2.43873e-17 0.235789
-1.0112 7.36204e-18 0.218745
-1.00252 -1.71329e-18 0.203606
-0.993833 1.33077e-17 0.190096
-0.985148 -1.2919e-17 0.177987
-0.976463 1.80824e-17 0.16709
-0.967778 -7.79424e-18 0.157248
-0.959093 3.5304e-17 0.148326
-0.950408 -3.76898e-17 0.140213
-0.941724 -6.05967e-18 0.132813
-0.933039 -9.05492e-18 0.126043
-0.924355 -1.86369e-17 0.119834
-0.915671 -1.31421e-17 0.114124
-0.906987 1.57091e-17 0.108861
-0.898303 3.49469e-18 0.103999
-0.889619 5.31469e-18 0.0994978
-0.880936 -2.36941e-18 0.095322
-0.872252 6.14901e-18 0.0914409
-0.863569 -1.93841e-17 0.087827
-0.854886 4.18525e-18 0.0844562
-0.846202 5.89146e-18 0.081307
-0.837519 -8.57901e-18 0.0783603
-0.828837 -1.29956e-18 0.0755988
-0.820154 -3.4947e-18 0.0730073
-0.811471 2.58734e-18 0.0705721
-0.802789 -1.77906e-18 0.0682808
-0.794106 -3.06556e-18 0.0661221
-0.785424 -2.32203e-19 0.0640861
-0.776742 1.50178e-18 0.0621635
-0.76806 4.7062e-18 0.0603461
-0.759378 -6.39701e-18 0.0586264
-0.750696 -2.20842e-18 0.0569976
-0.742014 -3.25265e-18 0.0554532
-0.733333 -9.42242e-19 0.0539877
-0.724651 -1.15778e-19 0.0525958
-0.71597 2.35257e-18 0.0512726
-0.707289 6.66847e-18 0.0500138
-0.698608 2.41681e-18 0.0488154
-0.689927 2.1806e-18 0.0476735
-0.681246 -4.55383e-18 0.0465848
-0.672565 4.59588e-18 0.0455461
-0.663884 6.68523e-19 0.0445544
-0.655203 6.53337e-18 0.043607
-0.646523 1.9005e-18 0.0427014
-0.637842 -1.43093e-18 0.0418352
-0.629162 -2.21333e-18 0.0410063
-0.620482 1.24227e-18 0.0402127
-0.611801 -6.02222e-18 0.0394525
-0.603121 4.49611e-18 0.0387238
-0.594441 -4.11727e-18 0.0380252
-0.585761 1.55266e-19 0.037355
-0.577081 -3.51344e-18 0.0367119
-0.568402 3.56338e-18 0.0360945
-0.559722 2.24356e-18 0.0355015
-0.551042 -8.52066e-19 0.0349318
-0.542363 -8.48325e-19 0.0343844
-0.533684 4.0392e-19 0.033858
-0.525004 7.5046e-20 0.0333519
-0.516325 -3.42078e-18 0.0328651
-0.507646 8.58167e-19 0.0323967
-0.498967 -1.10569e-18 0.0319459
-0.490288 1.68259e-18 0.0315121
-0.481609 -2.5675e-18 0.0310944
-0.47293 -4.73909e-18 0.0306921
-0.464251 -1.07642e-18 0.0303048
-0.455572 4.02525e-18 0.0299317
-0.446893 -2.3558e-18 0.0295723
-0.438215 3.6111e-20 0.0292261
-0.429536 -5.40266e-19 0.0288925
-0.420858 -1.51667e-18 0.0285711
-0.412179 -2.24555e-20 0.0282614
-0.403501 -2.45616e-18 0.0279631
-0.394822 8.18769e-19 0.0276756
-0.386144 3.00583e-18 0.0273987
-0.377466 -2.63179e-18 0.0271319
-0.368788 -8.27132e-19 0.026875
-0.36011 2.42353e-18 0.0266275
-0.351432 1.2622e-19 0.0263892
-0.342754 1.70166e-18 0.0261598
-0.334076 2.7701e-20 0.025939
-0.325398 4.37246e-19 0.0257265
-0.31672 -9.5766e-19 0.0255221
-0.308042 1.33882e-18 0.0253256
-0.299364 -9.89593e-19 0.0251367
-0.290687 6.01498e-19 0.0249552
-0.282009 2.53127e-19 0.0247809
-0.273331 3.06165e-19 0.0246137
-0.264654 1.5002e-18 0.0244533
-0.255976 7.17325e-19 0.0242995
-0.247299 -1.88932e-19 0.0241522
-0.238621 2.9418e-18 0.0240113
-0.229944 -5.32445e-19 0.0238766
-0.221266 1.11874e-19 0.023748
-0.212589 4.607e-19 0.0236253
-0.203912 -2.63423e-18 0.0235083
-0.195234 -7.1924e-19 0.0233971
-0.186557 -3.68745e-18 0.0232914
-0.17788 3.31083e-19 0.0231912
-0.169203 1.35371e-18 0.0230964
-0.160525 -1.40657e-18 0.0230069
-0.151848 -4.58528e-18 0.0229225
-0.143171 -5.36876e-18 0.0228433
-0.134494 -2.40157e-18 0.0227691
-0.125817 -1.4346e-18 0.0226998
-0.11714 -3.64544e-19 0.0226355
-0.108463 4.76524e-19 0.022576
-0.0997855 -1.6339e-18 0.0225213
-0.0911085 2.3049e-19 0.0224713
-0.0824315 9.10181e-19 0.022426
-0.0737544 1.84299e-18 0.0223854
-0.0650774 -5.11314e-18 0.0223493
-0.0564004 -3.1259e-18 0.0223179
-0.0477234 -3.51076e-18 0.022291
-0.0390464 -2.05363e-19 0.0222686
-0.0303694 1.64793e-18 0.0222507
-0.0216924 1.1565e-21 0.0222373
-0.0130155 -1.15185e-17 0.0222284
-0.00433849 2.63193e-17 0.0222239
0.00433849 5.26385e-17 0.0222239
0.0130155 -1.15179e-17 0.0222284
0.0216924 2.46914e-18 0.0222373
0.0303694 1.02991e-17 0.0222507
0.0390464 -2.26983e-18 0.0222686
0.0477234 3.03998e-19 0.022291
0.0564004 -7.70949e-18 0.0223179
0.0650774 -2.76647e-19 0.0223493
0.0737544 2.00088e-18 0.0223854
0.0824315 1.07322e-18 0.022426
0.0911085 3.73738e-18 0.0224713
0.0997855 -5.50883e-18 0.0225213
0.108463 -1.53255e-18 0.022576
0.11714 5.70522e-19 0.0226355
0.125817 1.44022e-18 0.0226998
0.134494 -5.84707e-19 0.0227691
0.143171 -3.64391e-18 0.0228433
0.151848 3.18138e-18 0.0229225
0.160525 3.36724e-18 0.0230069
0.169203 -4.40996e-18 0.0230964
0.17788 6.46572e-19 0.0231912
0.186557 -2.37123e-18 0.0232914
0.195234 -6.06368e-19 0.0233971
0.203912 -1.18417e-19 0.0235083
0.212589 -2.24359e-18 0.0236253
0.221266 -1.08966e-19 0.023748
0.229944 -1.58758e-19 0.0238766
0.238621 2.81392e-18 0.0240113
0.247299 -5.14101e-19 0.0241522
0.255976 3.76798e-18 0.0242995
0.264654 3.49214e-18 0.0244533
0.273331 -2.88318e-19 0.0246137
0.282009 3.0191e-18 0.0247809
0.290687 -4.28535e-18 0.0249552
0.299364 1.1057e-18 0.0251367
0.308042 1.53433e-18 0.0253256
0.31672 -1.31904e-18 0.0255221
0.325398 -1.56065e-19 0.0257265
0.334076 -4.13344e-18 0.025939
0.342754 -1.40514e-19 0.0261598
0.351432 -4.11612e-19 0.0263892
0.36011 -2.80798e-18 0.0266275
0.368788 -1.37683e-18 0.026875
0.377466 1.19167e-18 0.0271319
0.386144 4.88816e-19 0.0273987
0.394822 -2.84433e-18 0.0276756
0.403501 -2.72257e-19 0.0279631
0.412179 -3.63199e-18 0.0282614
0.420858 2.92523e-19 0.0285711
0.429536 -1.46071e-18 0.0288925
0.438215 -2.75307e-18 0.0292261
0.446893 2.43297e-18 0.0295723
0.455572 2.92809e-18 0.0299317
0.464251 -4.29466e-18 0.0303048
0.47293 -1.56059e-18 0.0306921
0.481609 -8.6386e-19 0.0310944
0.490288 9.28761e-19 0.0315121
0.498967 -1.62308e-18 0.0319459
0.507646 -7.23984e-19 0.0323967
0.516325 3.51626e-18 0.0328651
0.525004 8.98611e-19 0.0333519
0.533684 -5.53192e-19 0.033858
0.542363 3.27677e-18 0.0343844
0.551042 -4.13945e-19 0.0349318
0.559722 -4.29908e-19 0.0355015
0.568402 1.73269e-19 0.0360945
0.577081 5.17139e-18 0.0367119
0.585761 8.59807e-20 0.037355
0.594441 -1.41346e-18 0.0380252
0.603121 3.34635e-18 0.0387238
0.611801 -4.42086e-18 0.0394525
0.620482 -2.24326e-18 0.0402127
0.629162 1.3989e-18 0.0410063
0.637842 -1.18148e-18 0.0418352
0.646523 4.31708e-19 0.0427014
0.655203 -1.26243e-18 0.043607
0.663884 6.97822e-19 0.0445544
0.672565 -3.45671e-18 0.0455461
0.681246 -7.42754e-18 0.0465848
0.689927 3.70748e-18 0.0476735
0.698608 -3.30832e-18 0.0488154
0.707289 -7.4594e-18 0.0500138
0.71597 -3.62003e-19 0.0512726
0.724651 -3.8492e-19 0.0525958
0.733333 -1.27516e-18 0.0539877
0.742014 -1.66118e-18 0.0554532
0.750696 -1.66732e-18 0.0569976
0.759378 3.74909e-18 0.0586264
0.76806 8.32705e-18 0.0603461
0.776742 1.03283e-17 0.0621635
0.785424 -9.18055e-18 0.0640861
0.794106 -6.7769e-18 0.0661221
0.802789 -6.98612e-19 0.0682808
0.811471 -3.55301e-18 0.0705721
0.820154 -2.89331e-18 0.0730073
0.828837 5.18772e-18 0.0755988
0.837519 -1.06205e-17 0.0783603
0.846202 2.60856e-18 0.081307
0.854886 9.8402e-18 0.0844562
0.863569 9.94685e-18 0.087827
0.872252 -1.60482e-18 0.0914409
0.880936 1.40533e-17 0.095322
0.889619 1.04054e-18 0.0994978
0.898303 -1.62721e-17 0.103999
0.906987 5.36253e-18 0.108861
0.915671 -1.44132e-18 0.114124
0.924355 -3.0386e-17 0.119834
0.933039 1.23338e-17 0.126043
0.941724 -8.40742e-18 0.132813
0.950408 -3.593e-18 0.140213
0.959093 1.62908e-17 0.148326
0.967778 3.97277e-18 0.157248
0.976463 2.62607e-17 0.16709
0.985148 -5.11473e-17 0.177987
0.993833 1.87924e-17 0.190096
1.00252 -3.81373e-17 0.203606
1.0112 7.05681e-17 0.218745
1.01989 2.45486e-17 0.235789
1.02858 -5.22862e-17 0.255076
1.03726 1.5525e-17 0.277022
1.04595 -1.17248e-16 0.302146
1.05463 -3.29422e-17 0.331097
1.06332 7.80489e-17 0.364705
1.07201 -7.30713e-18 0.404033
1.08069 -5.17166e-17 0.45047
1.08938 -3.19304e-17 0.505855
1.09807 -6.04627e-17 0.57266
1.10676 -5.351e-17 0.654277
1.11544 -2.70279e-16 0.755458
1.12413 2.26093e-16 0.883021
1.13282 -5.40151e-16 1.04703
1.14151 -1.1565e-16 1.26282
1.15019 2.3859e-16 1.55468
1.15888 -6.65871e-16 1.96283
1.16757 -4.9762e-16 2.55759
1.17626 4.11518e-15 3.47035
1.18495 -5.66068e-15 4.96702
1.19364 -4.45951e-15 7.64041
1.20233 -4.39431e-15 12.954
1.21102 2.23512e-14 24.6031
1.21971 -2.71367e-14 46.2708
1.2284 -9.92785e-15 48.8291
1.23709 -1.06798e-14 26.5709
1.24578 -2.56223e-14 13.6114
1.25447 -2.19083e-15 7.78997
1.26316 3.46185e-15 4.9325
1.27185 -1.61296e-16 3.36739
1.28054 -9.5901e-16 2.43038
1.28923 5.50809e-16 1.82943
1.29792 9.79807e-16 1.42278
1.30661 3.01008e-17 1.13564
1.3153 1.63851e-16 0.92578
1.32399 2.63913e-16 0.767999
1.33269 1.91109e-16 0.646527
1.34138 2.90193e-18 0.551112
1.35007 2.22944e-16 0.474863
1.35876 -9.02946e-19 0.413014
1.36746 4.91965e-17 0.362188
1.37615 7.39687e-17 0.319935
1.38484 -1.09286e-18 0.28445
1.39354 -4.06897e-17 0.254375
1.40223 -4.24741e-17 0.228675
1.41092 -2.13581e-17 0.20655
1.41962 -2.75623e-18 0.187374
1.42831 1.14658e-18 0.170651
1.43701 7.45071e-18 0.155986
1.4457 -1.74975e-17 0.143058
1.4544 -1.32172e-17 0.131606
1.46309 -8.87281e-18 0.121419
1.47179 1.15255e-17 0.112318
1.48048 9.80318e-18 0.104157
1.48918 1.52708e-19 0.0968132
1.49787 1.25016e-17 0.0901821
1.50657 8.98453e-18 0.0841762
1.51527 7.94567e-18 0.0787206
1.52396 -1.457e-18 0.0737513
1.53266 4.1044e-18 0.0692131
1.54136 -4.87187e-18 0.0650586
1.55005 3.46705e-18 0.0612465
1.55875 -5.38028e-18 0.0577409
1.56745 3.12093e-18 0.0545105
1.57615 3.9844e-18 0.0515278
1.58484 4.23474e-18 0.0487686
1.59354 9.58776e-19 0.0462118
1.60224 -2.24228e-18 0.0438383
1.61094 1.2439e-18 0.0416315
1.61964 2.12448e-18 0.0395765
1.62834 3.30087e-18 0.0376599
1.63704 2.07093e-18 0.0358701
1.64574 2.25807e-18 0.0341962
1.65444 -1.71085e-19 0.0326288
1.66314 -6.97546e-19 0.0311592
1.67184 1.38649e-18 0.0297797
1.68054 -6.44447e-19 0.0284833
1.68924 -9.35497e-20 0.0272635
1.69794 2.69389e-19 0.0261147
1.70665 -1.27562e-19 0.0250317
1.71535 -7.95774e-19 0.0240095
1.72405 7.85318e-19 0.0230439
1.73275 -7.34796e-19 0.022131
1.74145 1.32586e-18 0.021267
1.75016 3.97508e-19 0.0204486
1.75886 -1.36307e-19 0.0196728
1.76756 -6.75055e-19 0.0189368
1.77627 5.64533e-19 0.0182379
1.78497 -5.19563e-19 0.0175739
1.79368 1.23002e-18 0.0169425
1.80238 -6.57993e-19 0.0163416
1.81108 -3.21555e-19 0.0157695
1.81979 -3.84688e-19 0.0152243
1.8285 -3.29639e-19 0.0147044
1.8372 5.33657e-20 0.0142085
1.84591 2.56823e-19 0.013735
1.85461 -3.46056e-19 0.0132827
1.86332 5.05434e-19 0.0128504
1.87203 8.10226e-20 0.0124369
1.88073 -4.34459e-19 0.0120413
1.88944 -4.61522e-19 0.0116626
1.89815 -3.37801e-20 0.0112998
1.90686 -1.52607e-19 0.0109521
1.91556 1.84655e-19 0.0106187
1.92427 -8.61243e-20 0.0102989
1.93298 -4.38029e-19 0.00999191
1.94169 3.78765e-19 0.00969717
1.9504 -1.65884e-19 0.00941403
1.95911 -5.80845e-20 0.00914192
1.96782 -2.44373e-19 0.0088803
1.97653 4.47092e-19 0.00862865
1.98524 -1.28077e-19 0.00838649
1.99395 1.3942e-19 0.00815338
2.00266 3.186e-19 0.00792889
2.01137 -1.06771e-19 0.00771262
2.02008 1.00691e-19 0.00750419
2.0288 1.50537e-19 0.00730324
2.03751 -9.99006e-20 0.00710944
2.04622 -7.24693e-20 0.00692245
2.05493 -2.20899e-20 0.006742
2.06365 2.40944e-19 0.00656777
2.07236 -5.55611e-19 0.00639952
2.08107 2.38466e-19 0.00623697
2.08979 -2.7937e-19 0.00607989
2.0985 1.04151e-19 0.00592804
2.10722 5.14686e-20 0.00578121
2.11593 1.36552e-19 0.00563918
2.12465 1.34379e-19 0.00550177
2.13336 -1.12207e-20 0.00536878
2.14208 -8.2697e-20 0.00524003
2.15079 3.54533e-20 0.00511536
2.15951 -1.93729e-19 0.0049946
2.16823 3.16537e-20 0.0048776
2.17695 1.65683e-19 0.00476421
2.18566 1.01015e-19 0.0046543
2.19438 -4.70946e-20 0.00454772
2.2031 1.7897e-19 0.00444436
2.21182 2.6207e-19 0.00434409
2.22054 6.18629e-20 0.00424679
2.22926 -5.9557e-21 0.00415236
2.23798 4.3085e-21 0.00406069
2.24669 7.2669e-20 0.00397167
2.25542 -2.64917e-20 0.00388522
2.26414 -1.18347e-19 0.00380124
2.27286 2.64452e-20 0.00371964
2.28158 -2.10428e-20 0.00364034
2.2903 1.4801e-20 0.00356325
2.29902 -8.17342e-21 0.00348831
2.30774 -4.70802e-22 0.00341543
2.31647 9.59547e-20 0.00334454
2.32519 -5.7498e-20 0.00327558
2.33391 8.79973e-22 0.00320849
2.34264 6.63706e-20 0.00314318
2.35136 -3.29697e-20 0.00307962
2.36008 1.43053e-20 0.00301774
2.36881 -5.39905e-20 0.00295748
2.37753 5.15359e-21 0.0028988
2.38626 2.74929e-20 0.00284164
2.39499 2.53353e-20 0.00278594
2.40371 -3.37669e-20 0.00273168
2.41244 -1.1271e-20 0.00267879
2.42117 -1.04061e-20 0.00262724
2.42989 -4.08264e-20 0.00257698
2.43862 -5.19815e-21 0.00252797
2.44735 -6.65893e-20 0.00248018
2.45608 -3.05896e-20 0.00243357
2.46481 -3.30323e-20 0.00238809
2.47353 3.65923e-20 0.00234373
2.48226 -5.04506e-21 0.00230043
2.49099 3.85646e-20 0.00225818
2.49972 1.37571e-20 0.00221694
2.50845 -4.54844e-20 0.00217667
2.51719 -3.98527e-21 0.00213736
2.52592 4.21271e-20 0.00209897
2.53465 -3.80688e-20 0.00206147
2.54338 4.32765e-20 0.00202485
2.55211 -2.98005e-20 0.00198906
2.56085 -1.85317e-20 0.0019541
2.56958 -6.7751e-20 0.00191994
2.57831 -1.47587e-20 0.00188655
2.58705 -2.64066e-20 0.00185392
2.59578 -4.56229e-20 0.00182202
2.60452 4.78789e-20 0.00179083
2.61325 -3.00404e-20 0.00176033
2.62199 1.60278e-20 0.0017305
2.63072 -4.14371e-20 0.00170133
2.63946 -2.78811e-20 0.0016728
2.6482 6.12944e-21 0.00164488
2.65693 -9.25806e-21 0.00161757
2.66567 8.85879e-21 0.00159084
2.67441 6.93274e-21 0.00156469
2.68315 -1.4781e-20 0.00153909
2.69189 1.93412e-20 0.00151403
2.70063 1.93058e-20 0.0014895
2.70937 1.73562e-21 0.00146549
2.71811 -3.0048e-20 0.00144197
2.72685 1.96258e-20 0.00141894
2.73559 -2.60312e-20 0.00139639
2.74433 7.32173e-21 0.0013743
2.75307 -1.67912e-21 0.00135266
2.76181 1.35188e-20 0.00133146
2.77055 1.66603e-20 0.00131069
2.7793 -1.04941e-20 0.00129034
2.78804 -4.50267e-21 0.00127039
2.79678 1.52008e-20 0.00125084
2.80553 4.23397e-21 0.00123168
2.81427 1.63312e-20 0.0012129
2.82302 2.1165e-20 0.00119449
2.83176 -2.12477e-20 0.00117643
2.84051 4.27603e-21 0.00115873
2.84926 1.59683e-20 0.00114137
2.858 -1.08468e-20 0.00112435
2.86675 1.57664e-20 0.00110765
2.8755 -2.24532e-20 0.00109127
2.88425 2.84501e-21 0.0010752
2.89299 -7.70885e-21 0.00105944
2.90174 1.08502e-21 0.00104398
2.91049 4.93662e-21 0.0010288
2.91924 1.85562e-21 0.00101391
2.92799 3.98314e-21 0.000999295
2.93674 1.77982e-21 0.000984951
2.9455 1.99708e-22 0.000970872
2.95425 -1.38919e-20 0.000957051
2.963 -1.03447e-20 0.000943482
2.97175 8.50864e-21 0.000930161
2.9805 1.27014e-20 0.000917081
2.98926 -1.06054e-20 0.000904237
2.99801 1.38983e-20 0.000891624
3.00677 7.28615e-21 0.000879236
3.01552 6.55539e-21 0.00086707
3.02428 5.22369e-21 0.000855119
3.03303 1.81359e-20 0.000843379
3.04179 -5.29027e-21 0.000831846
3.05055 -9.82411e-21 0.000820515
3.0593 -8.95634e-22 0.000809382
3.06806 -4.95553e-21 0.000798443
3.07682 -1.05473e-20 0.000787692
3.08558 -2.91091e-21 0.000777127
3.09434 5.09482e-21 0.000766744
3.1031 -5.15426e-21 0.000756538
3.11186 1.47344e-20 0.000746506
3.12062 2.94728e-21 0.000736645
3.12938 -1.09674e-20 0.00072695
3.13814 3.31832e-21 0.000717418
3.1469 6.29666e-21 0.000708046
3.15566 -5.93141e-21 0.000698831
3.16442 4.54107e-21 0.000689769
3.17319 1.97918e-21 0.000680857
3.18195 -1.26836e-21 0.000672093
3.19072 -6.67487e-21 0.000663473
3.19948 -6.36137e-21 0.000654994
3.20825 8.58518e-21 0.000646653
3.21701 -1.01595e-21 0.000638448
3.22578 -1.00645e-20 0.000630376
3.23455 -6.27986e-21 0.000622435
3.24331 7.38817e-21 0.000614621
3.25208 -9.0864e-21 0.000606932
3.26085 3.56664e-21 0.000599366
3.26962 8.48945e-22 0.000591921
3.27839 -4.46887e-21 0.000584593
3.28716 -1.71434e-21 0.000577382
3.29593 2.71663e-21 0.000570283
3.3047 -4.48031e-21 0.000563296
3.31347 -1.98637e-22 0.000556419
3.32224 5.18574e-21 0.000549648
3.33101 4.34572e-21 0.000542982
3.33979 -8.62099e-21 0.00053642
3.34856 -5.97469e-22 0.000529958
3.35733 -1.98006e-21 0.000523596
3.36611 2.00965e-22 0.000517331
3.37488 -4.78478e-21 0.000511161
3.38366 -2.91762e-21 0.000505085
3.39243 1.22903e-21 0.000499101
3.40121 1.22359e-20 0.000493208
3.40999 3.58107e-21 0.000487403
3.41876 2.7611e-21 0.000481685
3.42754 4.65912e-21 0.000476052
3.43632 -2.20923e-21 0.000470504
3.4451 -1.56067e-22 0.000465037
3.45388 -1.36561e-21 0.000459651
3.46266 1.83041e-21 0.000454345
3.47144 -1.0104e-21 0.000449117
3.48022 2.62977e-21 0.000443965
3.489 -3.83213e-21 0.000438888
3.49778 -5.23191e-21 0.000433885
3.50657 -1.54507e-21 0.000428955
3.51535 1.27784e-21 0.000424095
3.52413 -2.31347e-21 0.000419306
3.53292 -7.2679e-21 0.000414586
3.5417 4.54159e-21 0.000409933
3.55049 -3.03235e-21 0.000405346
3.55928 2.88567e-21 0.000400824
3.56806 -2.51529e-21 0.000396367
3.57685 3.83938e-21 0.000391973
3.58564 -2.11263e-21 0.00038764
3.59443 4.96868e-22 0.000383368
3.60321 1.78063e-21 0.000379156
3.612 -3.11414e-21 0.000375003
3.62079 -1.37324e-21 0.000370907
3.62958 -2.36192e-21 0.000366868
3.63838 -6.4284e-22 0.000362885
3.64717 3.73016e-21 0.000358957
3.65596 -3.3846e-21 0.000355083
3.66475 -2.53428e-21 0.000351262
3.67355 -1.56076e-21 0.000347493
3.68234 1.09567e-21 0.000343775
3.69113 -4.60708e-21 0.000340108
3.69993 2.3909e-21 0.00033649
3.70872 5.81666e-23 0.000332921
3.71752 -1.41091e-22 0.0003294
3.72632 2.06425e-22 0.000325927
3.73511 -5.2801e-22 0.000322499
3.74391 1.25016e-21 0.000319118
3.75271 -6.54006e-23 0.000315781
3.76151 2.60151e-21 0.000312488
3.77031 2.43495e-21 0.000309239
3.77911 -1.82226e-21 0.000306033
3.78791 -7.59508e-22 0.000302869
3.79671 -1.10764e-21 0.000299746
3.80551 -1.47772e-21 0.000296664
3.81432 1.7137e-22 0.000293622
3.82312 3.4405e-21 0.00029062
3.83192 -1.43052e-21 0.000287656
3.84073 9.18044e-22 0.000284731
3.84953 -5.47739e-22 0.000281843
3.85834 -1.14037e-22 0.000278993
3.86715 -6.72103e-22 0.000276178
3.87595 2.5565e-21 0.0002734
3.88476 -5.56754e-22 0.000270657
3.89357 -1.05589e-22 0.000267949
3.90238 1.56794e-21 0.000265275
3.91119 -3.21181e-21 0.000262635
3.92 1.4749e-21 0.000260028
3.92881 1.31122e-22 0.000257454
3.93762 2.40678e-21 0.000254912
3.94643 -3.5429e-21 0.000252402
3.95524 2.67837e-21 0.000249923
3.96405 7.79429e-22 0.000247475
3.97287 2.84774e-22 0.000245057
3.98168 -8.37531e-22 0.000242669
3.9905 -4.21916e-22 0.00024031
3.99931 -1.69462e-21 0.00023798
4.00813 1.50599e-22 0.000235679
4.01695 9.49922e-22 0.000233406
4.02576 -8.64414e-22 0.00023116
4.03458 1.4997e-21 0.000228942
4.0434 -1.29541e-22 0.000226751
4.05222 3.86503e-21 0.000224586
4.06104 -2.5447e-21 0.000222447
4.06986 1.16707e-21 0.000220334
4.07868 -6.98809e-22 0.000218247
4.0875 -2.91622e-21 0.000216184
4.09632 1.35445e-21 0.000214146
4.10515 -1.04528e-21 0.000212132
4.11397 -1.17946e-22 0.000210142
4.12279 2.22834e-21 0.000208175
4.13162 1.44412e-21 0.000206232
4.14045 -8.15087e-22 0.000204311
4.14927 -6.55456e-22 0.000202414
4.1581 1.22108e-21 0.000200538
4.16693 -2.22166e-23 0.000198684
4.17575 -1.51519e-21 0.000196852
4.18458 -9.86117e-22 0.000195041
4.19341 1.70531e-21 0.000193251
4.20224 7.16902e-22 0.000191482
4.21107 -1.90043e-22 0.000189734
4.21991 7.66872e-22 0.000188005
4.22874 -2.64413e-21 0.000186296
4.23757 -3.79358e-22 0.000184607
4.2464 -1.26298e-21 0.000182937
4.25524 3.8004e-22 0.000181286
4.26407 -7.41441e-22 0.000179654
4.27291 5.366e-22 0.00017804
4.28175 -5.94157e-22 0.000176445
4.29058 -2.40368e-22 0.000174868
4.29942 -4.31538e-22 0.000173308
4.30826 -4.58019e-22 0.000171766
4.3171 2.67963e-22 0.000170241
4.32594 2.99186e-22 0.000168733
4.33478 7.20208e-22 0.000167242
4.34362 3.30798e-22 0.000165768
4.35246 -2.48709e-22 0.00016431
4.3613 2.66864e-22 0.000162868
4.37015 -3.79183e-22 0.000161442
4.37899 -1.6829e-22 0.000160032
4.38783 -1.98198e-22 0.000158637
4.39668 6.52189e-22 0.000157257
4.40553 5.65089e-22 0.000155893
4.41437 -7.92098e-22 0.000154543
4.42322 5.0449e-22 0.000153208
4.43207 8.40963e-22 0.000151888
4.44092 -8.65928e-22 0.000150582
4.44977 6.17465e-22 0.00014929
4.45862 -9.02468e-22 0.000148012
4.46747 -9.31182e-23 0.000146748
4.47632 1.02879e-21 0.000145497
4.48517 -7.63808e-22 0.00014426
4.49402 9.68576e-22 0.000143036
4.50288 -4.42717e-23 0.000141824
4.51173 2.84555e-23 0.000140626
4.52059 8.29737e-22 0.000139441
4.52944 -1.4741e-22 0.000138268
4.5383 -1.10114e-22 0.000137107
4.54716 5.60307e-22 0.000135959
4.55601 -2.79402e-22 0.000134823
4.56487 -1.1874e-21 0.000133699
4.57373 2.65862e-22 0.000132586
4.58259 -1.23848e-21 0.000131485
4.59145 -3.18343e-22 0.000130396
4.60031 -6.90487e-22 0.000129318
4.60918 5.29048e-22 0.000128251
4.61804 1.78016e-22 0.000127195
4.6269 -3.9278e-22 0.00012615
4.63577 -6.31515e-22 0.000125116
4.64463 -5.69844e-22 0.000124092
4.6535 2.06317e-22 0.000123079
4.66237 7.00883e-22 0.000122077
4.67123 -1.81029e-24 0.000121084
4.6801 1.12208e-21 0.000120102
4.68897 6.83314e-22 0.00011913
4.69784 -4.57799e-22 0.000118167
4.70671 -8.42742e-22 0.000117215
4.71558 -1.58711e-22 0.000116272
4.72446 1.47427e-21 0.000115338
4.73333 5.34194e-22 0.000114414
4.7422 -7.30709e-22 0.000113499
4.75108 2.30991e-22 0.000112593
4.75995 1.86547e-22 0.000111697
4.76883 2.81932e-22 0.000110809
4.77771 -2.32006e-22 0.00010993
4.78658 -1.22546e-22 0.00010906
4.79546 4.64227e-22 0.000108199
4.80434 -7.3291e-24 0.000107346
4.81322 5.46824e-22 0.000106501
4.8221 4.6364e-22 0.000105665
4.83098 -6.10837e-22 0.000104837
4.83986 -3.64763e-22 0.000104017
4.84875 1.80196e-23 0.000103205
4.85763 -1.11586e-22 0.000102401
4.86651 3.1303e-22 0.000101605
4.8754 -6.9154e-22 0.000100817
4.88429 -3.81042e-22 0.000100036
4.89317 4.17187e-22 9.92632e-05
4.90206 5.46606e-22 9.84976e-05
4.91095 -1.49969e-22 9.77394e-05
4.91984 4.29376e-22 9.69885e-05
4.92873 6.59178e-22 9.62448e-05
4.93762 2.87033e-22 9.55082e-05
4.94651 -1.72818e-23 9.47787e-05
4.9554 7.00618e-22 9.40562e-05
4.9643 1.26815e-23 9.33406e-05
4.97319 2.06074e-22 9.26317e-05
4.98209 -1.12706e-23 9.19296e-05
4.99098 2.03908e-22 9.12342e-05
4.99988 7.56709e-24 9.05453e-05
5.00877 6.2663e-23 8.9863e-05
5.01767 -3.47472e-22 8.9187e-05
5.02657 5.76613e-22 8.85175e-05
5.03547 -8.34646e-22 8.78542e-05
5.04437 5.87575e-22 8.71971e-05
5.05327 -2.74531e-22 8.65462e-05
5.06218 7.99773e-23 8.59013e-05
5.07108 -7.66237e-22 8.52625e-05
5.07998 -4.72319e-22 8.46295e-05
5.08889 1.62542e-22 8.40025e-05
5.09779 -3.48645e-22 8.33813e-05
5.1067 1.09411e-22 8.27658e-05
5.11561 -1.76798e-22 8.2156e-05
5.12451 -8.93223e-23 8.15518e-05
5.13342 1.47704e-22 8.09531e-05
5.14233 4.06803e-22 8.03599e-05
5.15124 -2.97989e-22 7.97722e-05
5.16015 -2.9632e-22 7.91898e-05
5.16907 -5.5117e-22 7.86128e-05
5.17798 2.51309e-22 7.8041e-05
5.18689 3.85283e-22 7.74743e-05
5.19581 -6.18259e-22 7.69129e-05
5.20472 -8.39789e-22 7.63565e-05
5.21364 -3.59439e-22 7.58051e-05
5.22256 -1.36866e-22 7.52587e-05
5.23148 -4.11456e-23 7.47172e-05
5.24039 4.26327e-22 7.41806e-05
5.24931 -1.39899e-22 7.36488e-05
5.25824 -2.0499e-23 7.31217e-05
5.26716 -3.32815e-22 7.25994e-05
5.27608 -3.28652e-22 7.20817e-05
5.285 -5.35981e-22 7.15686e-05
5.29393 -1.55868e-22 7.10601e-05
5.30285 3.23686e-22 7.0556e-05
5.31178 -1.96451e-22 7.00565e-05
5.3207 4.38901e-22 6.95613e-05
5.32963 1.86426e-22 6.90705e-05
5.33856 -4.78879e-22 6.85841e-05
5.34749 -1.23556e-22 6.81019e-05
5.35642 -1.94435e-22 6.76239e-05
5.36535 -2.8545e-22 6.71501e-05
5.37428 4.32682e-22 6.66805e-05
5.38322 1.08458e-22 6.62149e-05
5.39215 -1.29933e-23 6.57534e-05
5.40109 2.6852e-23 6.52959e-05
5.41002 -1.34095e-23 6.48424e-05
5.41896 -5.29202e-23 6.43928e-05
5.4279 4.00924e-22 6.39471e-05
5.43683 -3.73777e-22 6.35052e-05
5.44577 -1.73215e-22 6.30671e-05
5.45471 -1.90672e-23 6.26328e-05
5.46365 1.74238e-22 6.22023e-05
5.4726 2.30668e-22 6.17754e-05
5.48154 -7.49207e-23 6.13521e-05
5.49048 -3.23052e-22 6.09325e-05
5.49943 -1.04258e-23 6.05165e-05
5.50837 -1.39889e-22 6.01039e-05
5.51732 7.2976e-23 5.96949e-05
5.52627 4.19371e-23 5.92894e-05
5.53522 -1.6042e-22 5.88873e-05
5.54416 8.0658e-23 5.84885e-05
5.55312 -3.35439e-23 5.80932e-05
5.56207 7.33772e-23 5.77012e-05
5.57102 -2.42512e-23 5.73124e-05
5.57997 4.35945e-23 5.69269e-05
5.58893 2.20265e-22 5.65447e-05
5.59788 2.58188e-22 5.61656e-05
5.60684 2.3423e-22 5.57897e-05
5.61579 -1.8845e-22 5.5417e-05
5.62475 1.87623e-22 5.50473e-05
5.63371 4.14601e-22 5.46807e-05
5.64267 -1.25682e-22 5.43171e-05
5.65163 1.80655e-22 5.39566e-05
5.66059 -4.45855e-24 5.3599e-05
5.66955 -1.21591e-22 5.32444e-05
5.67852 -7.41708e-24 5.28927e-05
5.68748 -4.3006e-22 5.25438e-05
5.69645 1.45938e-22 5.21979e-05
5.70541 1.39915e-22 5.18547e-05
5.71438 -9.50206e-23 5.15144e-05
5.72335 4.00599e-23 5.11769e-05
5.73232 6.5448e-23 5.08421e-05
5.74129 -1.19512e-22 5.051e-05
5.75026 7.8874e-23 5.01806e-05
5.75923 -2.28551e-22 4.98539e-05
5.7682 -1.19639e-22 4.95298e-05
5.77718 8.24295e-23 4.92084e-05
5.78615 -9.5222e-23 4.88895e-05
5.79513 2.58394e-22 4.85732e-05
5.8041 -3.64322e-23 4.82595e-05
5.81308 -8.18581e-23 4.79482e-05
5.82206 -9.19444e-23 4.76395e-05
5.83104 -7.67421e-23 4.73332e-05
5.84002 1.65387e-22 4.70294e-05
5.849 -3.67424e-24 4.6728e-05
5.85798 3.18657e-23 4.6429e-05
5.86697 -1.15013e-23 4.61324e-05
5.87595 -6.87265e-23 4.58381e-05
5.88494 7.55228e-23 4.55462e-05
5.89393 -2.66888e-22 4.52565e-05
5.90291 -7.11891e-23 4.49692e-05
5.9119 3.23956e-22 4.46841e-05
5.92089 1.43954e-22 4.44013e-05
5.92988 1.6341e-22 4.41207e-05
5.93887 7.53375e-23 4.38423e-05
5.94787 2.82925e-22 4.3566e-05
5.95686 -8.39361e-23 4.32919e-05
5.96585 -2.08469e-23 4.302e-05
5.97485 8.89797e-23 4.27502e-05
5.98385 7.69513e-24 4.24825e-05
5.99285 -1.46359e-22 4.22168e-05
6.00184 7.82676e-23 4.19533e-05
6.01084 -3.01754e-22 4.16917e-05
6.01984 1.17769e-23 4.14322e-05
6.02885 8.261e-23 4.11747e-05
6.03785 5.20555e-23 4.09192e-05
6.04685 2.73585e-22 4.06656e-05
6.05586 -5.15511e-23 4.0414e-05
6.06486 5.37627e-23 4.01643e-05
6.07387 -1.22656e-22 3.99166e-05
6.08288 -2.90176e-22 3.96707e-05
6.09189 3.6102e-23 3.94267e-05
6.1009 7.5565e-23 3.91846e-05
6.10991 -6.91242e-23 3.89443e-05
6.11892 1.50897e-22 3.87058e-05
6.12793 -4.3434e-23 3.84691e-05
6.13695 1.52649e-22 3.82343e-05
6.14596 4.40497e-23 3.80012e-05
6.15498 3.49058e-24 3.77699e-05
6.164 -2.23829e-23 3.75403e-05
6.17302 1.88375e-22 3.73124e-05
6.18204 7.02873e-24 3.70863e-05
6.19106 8.98478e-23 3.68619e-05
6.20008 4.02233e-23 3.66391e-05
6.2091 1.53839e-23 3.6418e-05
6.21813 7.85019e-23 3.61986e-05
6.22715 -7.70123e-23 3.59808e-05
6.23618 6.45165e-23 3.57646e-05
6.2452 3.51832e-23 3.555e-05
6.25423 -9.40566e-23 3.5337e-05
6.26326 -3.29537e-23 3.51256e-05
6.27229 9.73674e-23 3.49158e-05
6.28132 -1.39358e-22 3.47075e-05
6.29035 4.5931e-23 3.45008e-05
6.29939 1.35781e-22 3.42955e-05
6.30842 -9.55717e-23 3.40918e-05
6.31746 -1.48353e-22 3.38896e-05
6.3265 -5.03377e-23 3.36889e-05
6.33553 -2.14286e-23 3.34896e-05
6.34457 2.7158e-22 3.32918e-05
6.35361 -5.76463e-23 3.30955e-05
6.36265 3.40155e-23 3.29006e-05
6.3717 7.84975e-23 3.27071e-05
6.38074 -5.0109e-23 3.2515e-05
6.38978 -9.49497e-23 3.23243e-05
6.39883 5.98783e-23 3.2135e-05
6.40788 -1.71334e-22 3.1947e-05
6.41692 1.68823e-24 3.17604e-05
6.42597 4.14274e-23 3.15752e-05
6.43502 8.51614e-24 3.13913e-05
6.44407 -1.31626e-22 3.12087e-05
6.45313 2.85337e-23 3.10274e-05
6.46218 9.24106e-23 3.08475e-05
6.47123 5.89497e-23 3.06688e-05
6.48029 -6.99404e-23 3.04914e-05
6.48935 -4.29504e-23 3.03153e-05
6.49841 8.25528e-23 3.01404e-05
6.50746 1.78676e-22 2.99668e-05
6.51652 -8.20061e-23 2.97944e-05
6.52559 -8.87805e-23 2.96232e-05
6.53465 -9.29414e-23 2.94533e-05
6.54371 -2.43679e-24 2.92845e-05
6.55278 7.38032e-23 2.9117e-05
6.56184 -1.33756e-23 2.89506e-05
6.57091 -5.29395e-24 2.87854e-05
6.57998 -8.61398e-24 2.86214e-05
6.58905 -7.85826e-24 2.84585e-05
6.59812 6.38958e-23 2.82968e-05
6.60719 1.60714e-23 2.81362e-05
6.61626 2.35082e-23 2.79767e-05
6.62534 4.67298e-23 2.78184e-05
6.63441 -2.99681e-23 2.76611e-05
6.64349 -1.05627e-23 2.7505e-05
6.65257 1.55009e-23 2.73499e-05
6.66164 -7.90595e-23 2.71959e-05
6.67072 -1.2708e-22 2.7043e-05
6.67981 5.91385e-23 2.68911e-05
6.68889 3.10955e-23 2.67403e-05
6.69797 1.69651e-23 2.65906e-05
6.70706 6.11973e-23 2.64418e-05
6.71614 -1.78552e-23 2.62941e-05
6.72523 -1.23403e-22 2.61475e-05
6.73432 -2.69186e-23 2.60018e-05
6.74341 -6.48274e-23 2.58571e-05
6.7525 5.47499e-23 2.57134e-05
6.76159 2.08454e-23 2.55707e-05
6.77068 -9.59542e-23 2.5429e-05
6.77978 -7.01873e-23 2.52883e-05
6.78887 -1.26699e-22 2.51485e-05
6.79797 -7.47906e-24 2.50097e-05
6.80707 1.25338e-23 2.48718e-05
6.81616 -7.98468e-23 2.47348e-05
6.82526 -1.19678e-24 2.45988e-05
6.83437 6.3446e-23 2.44637e-05
6.84347 -5.19003e-23 2.43295e-05
6.85257 9.37062e-23 2.41962e-05
6.86168 6.16146e-24 2.40638e-05
6.87078 -5.80344e-23 2.39323e-05
6.87989 5.62361e-23 2.38017e-05
6.889 -4.8267e-23 2.3672e-05
6.89811 7.39985e-23 2.35431e-05
6.90722 5.34409e-23 2.34151e-05
6.91633 4.43262e-24 2.3288e-05
6.92545 5.75813e-23 2.31617e-05
6.93456 2.40852e-23 2.30363e-05
6.94368 3.70218e-23 2.29117e-05
6.9528 -3.06354e-24 2.27879e-05
6.96191 -1.07156e-23 2.26649e-05
6.97103 -5.73807e-23 2.25428e-05
6.98016 -1.43287e-23 2.24215e-05
6.98928 3.42436e-23 2.23009e-05
6.9984 -7.54021e-23 2.21812e-05
7.00753 -4.79571e-23 2.20623e-05
7.01665 3.70287e-23 2.19441e-05
7.02578 -3.60357e-23 2.18268e-05
7.03491 -5.19475e-23 2.17102e-05
7.04404 1.2177e-23 2.15943e-05
7.05317 -2.41893e-23 2.14792e-05
7.0623 2.44957e-24 2.13649e-05
7.07144 -1.10876e-22 2.12514e-05
7.08057 2.12036e-23 2.11385e-05
7.08971 -4.53896e-23 2.10264e-05
7.09885 -4.82978e-23 2.09151e-05
7.10798 6.051e-23 2.08044e-05
7.11713 2.42259e-24 2.06945e-05
7.12627 -4.68066e-24 2.05853e-05
7.13541 -1.03735e-23 2.04768e-05
7.14455 -1.46024e-24 2.0369e-05
7.1537 3.26744e-23 2.02619e-05
7.16285 1.9024e-23 2.01555e-05
7.17199 9.28592e-24 2.00498e-05
7.18114 1.63709e-23 1.99448e-05
7.19029 3.64246e-24 1.98404e-05
7.19945 -4.62127e-23 1.97367e-05
7.2086 2.19815e-23 1.96337e-05
7.21775 6.09317e-24 1.95313e-05
7.22691 1.34298e-23 1.94296e-05
7.23607 1.38594e-23 1.93286e-05
7.24522 -5.84829e-23 1.92282e-05
7.25438 -3.58849e-23 1.91284e-05
7.26355 1.36292e-23 1.90293e-05
7.27271 3.48921e-23 1.89308e-05
7.28187 -2.93759e-23 1.88329e-05
7.29104 3.13994e-23 1.87356e-05
7.3002 2.87839e-23 1.8639e-05
7.30937 3.72232e-23 1.8543e-05
7.31854 1.12181e-22 1.84475e-05
7.32771 -4.38136e-23 1.83527e-05
7.33688 1.71097e-23 1.82585e-05
7.34606 2.88312e-23 1.81649e-05
7.35523 -7.60319e-24 1.80718e-05
7.36441 -4.39114e-24 1.79794e-05
7.37358 5.04651e-23 1.78875e-05
7.38276 3.23856e-23 1.77962e-05
7.39194 -4.80937e-23 1.77055e-05
7.40112 1.431e-23 1.76153e-05
7.41031 -1.18877e-23 1.75257e-05
7.41949 -2.21988e-23 1.74367e-05
7.42868 -2.47113e-23 1.73482e-05
7.43786 3.27064e-23 1.72603e-05
7.44705 2.93005e-24 1.71729e-05
7.45624 -3.04156e-24 1.70861e-05
7.46543 -3.36028e-23 1.69998e-05
7.47462 1.06635e-23 1.6914e-05
7.48382 -8.81269e-24 1.68287e-05
7.49301 2.32483e-23 1.6744e-05
7.50221 -2.36155e-23 1.66598e-05
7.51141 -3.89602e-23 1.65762e-05
7.5206 4.85651e-25 1.6493e-05
7.52981 -6.39491e-23 1.64104e-05
7.53901 -8.93217e-25 1.63282e-05
7.54821 1.33926e-23 1.62466e-05
7.55742 -2.51333e-23 1.61655e-05
7.56662 3.68529e-23 1.60848e-05
7.57583 1.17591e-23 1.60047e-05
7.58504 3.7886e-23 1.5925e-05
7.59425 -7.28623e-23 1.58458e-05
7.60346 -1.6557e-23 1.57671e-05
7.61267 7.16703e-25 1.56889e-05
7.62189 -3.70597e-24 1.56112e-05
7.63111 -2.4836e-23 1.55339e-05
7.64032 1.70526e-23 1.54571e-05
7.64954 -3.54055e-23 1.53808e-05
7.65876 -3.09418e-23 1.53049e-05
7.66798 -2.64117e-23 1.52295e-05
7.67721 -1.18609e-23 1.51545e-05
7.68643 -8.27761e-24 1.508e-05
7.69566 -5.07276e-23 1.5006e-05
7.70489 -1.46785e-23 1.49324e-05
7.71412 -3.96675e-24 1.48592e-05
7.72335 -2.44472e-23 1.47865e-05
7.73258 3.09428e-23 1.47142e-05
7.74181 -1.57871e-23 1.46423e-05
7.75105 -8.22562e-24 1.45709e-05
7.76028 1.40385e-23 1.44998e-05
7.76952 -3.81657e-23 1.44293e-05
7.77876 -3.507e-23 1.43591e-05
7.788 -2.62494e-23 1.42893e-05
7.79724 -1.27838e-23 1.422e-05
7.80649 1.06918e-23 1.41511e-05
7.81573 -1.45431e-23 1.40825e-05
7.82498 -2.06746e-23 1.40144e-05
7.83423 3.70641e-23 1.39467e-05
7.84348 -2.81923e-23 1.38794e-05
7.85273 3.18582e-24 1.38125e-05
7.86198 1.34985e-23 1.3746e-05
7.87123 -3.27672e-23 1.36798e-05
7.88049 6.73652e-24 1.36141e-05
7.88975 -8.49793e-24 1.35488e-05
7.89901 -6.27273e-23 1.34838e-05
7.90827 9.72658e-24 1.34192e-05
7.91753 -5.57345e-23 1.3355e-05
7.92679 4.08767e-25 1.32911e-05
7.93606 4.8711e-24 1.32277e-05
7.94532 -3.77515e-23 1.31646e-05
7.95459 6.67028e-24 1.31018e-05
7.96386 -1.27339e-23 1.30395e-05
7.97313 -5.1832e-23 1.29775e-05
7.9824 9.48668e-24 1.29158e-05
7.99168 2.54775e-23 1.28546e-05
8.00095 -1.28323e-23 1.27936e-05
8.01023 -2.69577e-23 1.2733e-05
8.01951 1.24051e-23 1.26728e-05
8.02879 6.03255e-25 1.26129e-05
8.03807 -2.52069e-23 1.25534e-05
8.04735 2.76255e-23 1.24942e-05
8.05664 -1.07071e-23 1.24353e-05
8.06592 2.01713e-24 1.23768e-05
8.07521 2.06021e-23 1.23187e-05
8.0845 -2.10647e-23 1.22608e-05
8.09379 1.68175e-23 1.22033e-05
8.10308 2.19508e-23 1.21461e-05
8.11238 6.80836e-24 1.20892e-05
8.12167 1.43557e-23 1.20327e-05
8.13097 8.72189e-24 1.19765e-05
8.14027 1.7838e-23 1.19206e-05
8.14957 2.02617e-23 1.1865e-05
8.15887 -3.29049e-23 1.18098e-05
8.16817 6.91513e-24 1.17548e-05
8.17748 7.39315e-25 1.17002e-05
8.18679 1.38205e-23 1.16459e-05
8.19609 -6.12282e-24 1.15918e-05
8.2054 3.18349e-23 1.15381e-05
8.21472 1.78859e-23 1.14847e-05
8.22403 -1.25146e-23 1.14316e-05
8.23334 4.26179e-23 1.13788e-05
8.24266 -9.14012e-25 1.13263e-05
8.25198 -1.67714e-23 1.12741e-05
8.2613 2.62656e-24 1.12221e-05
8.27062 1.6627e-23 1.11705e-05
8.27994 -1.08715e-23 1.11192e-05
8.28926 1.04945e-23 1.10681e-05
8.29859 -2.01296e-23 1.10173e-05
8.30792 -2.0749e-23 1.09668e-05
8.31725 -1.39086e-23 1.09166e-05
8.32658 7.18827e-24 1.08667e-05
8.33591 2.33787e-23 1.0817e-05
8.34525 -6.33673e-24 1.07677e-05
8.35458 3.85171e-23 1.07186e-05
8.36392 -1.57465e-23 1.06697e-05
8.37326 -2.2059e-23 1.06212e-05
8.3826 1.55108e-23 1.05729e-05
8.39194 4.46843e-24 1.05249e-05
8.40128 -2.0299e-23 1.04771e-05
8.41063 1.05933e-23 1.04296e-05
8.41998 4.82763e-24 1.03824e-05
8.42933 1.11065e-23 1.03354e-05
8.43868 -1.83509e-23 1.02887e-05
8.44803 1.78109e-23 1.02422e-05
8.45738 4.81492e-24 1.0196e-05
8.46674 2.91229e-23 1.01501e-05
8.4761 -7.0877e-25 1.01044e-05
8.48546 -2.8576e-23 1.00589e-05
8.49482 2.44317e-24 1.00137e-05
8.50418 -7.18728e-25 9.96875e-06
8.51354 -2.77157e-23 9.92404e-06
8.52291 1.22283e-23 9.87957e-06
8.53228 -8.19249e-24 9.83534e-06
8.54165 -5.54468e-24 9.79136e-06
8.55102 -1.20431e-23 9.74761e-06
8.56039 5.58404e-24 9.7041e-06
8.56976 -1.90616e-24 9.66083e-06
8.57914 1.28935e-23 9.61779e-06
8.58852 1.32031e-23 9.57498e-06
8.5979 1.49289e-23 9.5324e-06
8.60728 9.7361e-24 9.49006e-06
8.61666 1.10265e-23 9.44794e-06
8.62605 -8.0387e-24 9.40605e-06
8.63543 1.96952e-23 9.36438e-06
8.64482 -1.08124e-23 9.32294e-06
8.65421 2.3391e-23 9.28171e-06
8.6636 1.95808e-23 9.24071e-06
8.673 -2.06959e-23 9.19993e-06
8.68239 3.22295e-24 9.15937e-06
8.69179 1.58893e-23 9.11903e-06
8.70119 -9.79318e-26 9.07889e-06
8.71059 3.40974e-24 9.03898e-06
8.71999 -5.38044e-24 8.99927e-06
8.7294 -1.28707e-23 8.95978e-06
8.7388 -2.4553e-23 8.9205e-06
8.74821 7.0775e-24 8.88142e-06
8.75762 -7.583e-24 8.84256e-06
8.76703 1.52246e-23 8.80389e-06
8.77644 1.09249e-23 8.76544e-06
8.78586 -1.79191e-24 8.72718e-06
8.79527 -1.37901e-23 8.68913e-06
8.80469 -2.5251e-23 8.65128e-06
8.81411 -3.07264e-23 8.61363e-06
8.82353 1.17318e-23 8.57618e-06
8.83296 1.86544e-23 8.53892e-06
8.84238 -2.05732e-23 8.50186e-06
8.85181 1.18948e-23 8.465e-06
8.86124 -4.87673e-24 8.42832e-06
8.87067 -3.66263e-24 8.39184e-06
8.8801 -1.60615e-23 8.35556e-06
8.88954 2.49335e-23 8.31946e-06
8.89897 4.83012e-24 8.28354e-06
8.90841 -8.70952e-24 8.24782e-06
8.91785 9.9263e-25 8.21228e-06
8.92729 1.50112e-24 8.17693e-06
8.93674 1.54041e-25 8.14176e-06
8.94618 1.21063e-23 8.10678e-06
8.95563 1.98141e-23 8.07197e-06
8.96508 7.425e-24 8.03735e-06
8.97453 2.80192e-24 8.00291e-06
8.98399 4.89574e-24 7.96864e-06
8.99344 -2.0594e-24 7.93455e-06
9.0029 1.30969e-23 7.90064e-06
9.01236 -1.42966e-24 7.8669e-06
9.02182 -2.22155e-23 7.83334e-06
9.03128 -2.43912e-23 7.79995e-06
9.04074 8.37795e-24 7.76673e-06
9.05021 -5.90246e-24 7.73368e-06
9.05968 8.44009e-24 7.7008e-06
9.06915 -4.2212e-24 7.66809e-06
9.07862 -9.68097e-24 7.63555e-06
9.08809 -7.85132e-24 7.60317e-06
9.09757 1.60452e-24 7.57096e-06
9.10705 -8.84976e-24 7.53892e-06
9.11653 -7.4941e-24 7.50704e-06
9.12601 -1.76405e-24 7.47532e-06
9.13549 -1.10656e-24 7.44376e-06
9.14497 -1.58717e-23 7.41236e-06
9.15446 -5.81343e-24 7.38112e-06
9.16395 -3.83464e-24 7.35005e-06
9.17344 -1.77457e-23 7.31912e-06
9.18293 -1.02018e-23 7.28836e-06
9.19243 8.26988e-24 7.25775e-06
9.20193 2.13776e-23 7.2273e-06
9.21143 -1.5591e-23 7.197e-06
9.22093 2.87652e-24 7.16685e-06
9.23043 1.16838e-23 7.13686e-06
9.23993 -1.35134e-23 7.10701e-06
9.24944 -6.22066e-24 7.07732e-06
9.25895 3.60925e-25 7.04778e-06
9.26846 -9.51884e-24 7.01838e-06
9.27797 -6.67871e-24 6.98913e-06
9.28748 9.66503e-24 6.96003e-06
9.297 -7.79037e-24 6.93108e-06
9.30652 -6.3971e-24 6.90227e-06
9.31604 -1.10047e-23 6.8736e-06
9.32556 -9.56376e-24 6.84508e-06
9.33509 -7.20662e-25 6.8167e-06
9.34461 6.84616e-24 6.78846e-06
9.35414 -1.01827e-23 6.76036e-06
9.36367 -3.03858e-24 6.7324e-06
9.3732 -1.4992e-23 6.70459e-06
9.38274 -1.61696e-23 6.6769e-06
9.39227 -6.09853e-24 6.64936e-06
9.40181 3.5612e-24 6.62195e-06
9.41135 -8.06049e-24 6.59468e-06
9.42089 2.66651e-26 6.56755e-06
9.43044 -2.7028e-25 6.54054e-06
9.43999 -1.60396e-23 6.51368e-06
9.44953 -6.94943e-24 6.48694e-06
9.45908 6.42158e-25 6.46033e-06
9.46864 -3.42165e-25 6.43386e-06
9.47819 5.74115e-24 6.40752e-06
9.48775 3.81589e-24 6.38131e-06
9.49731 -5.79056e-24 6.35522e-06
9.50687 -6.77336e-24 6.32926e-06
9.51643 9.44987e-24 6.30343e-06
9.526 7.65685e-24 6.27773e-06
9.53556 4.48797e-25 6.25216e-06
9.54513 5.86035e-24 6.2267e-06
9.5547 -1.35276e-23 6.20138e-06
9.56428 -5.63914e-24 6.17617e-06
9.57385 -1.16551e-23 6.15109e-06
9.58343 2.48834e-23 6.12613e-06
9.59301 1.59808e-23 6.10129e-06
9.60259 -8.35489e-24 6.07658e-06
9.61217 5.53508e-24 6.05198e-06
9.62176 -1.14279e-23 6.0275e-06
9.63135 -1.07194e-23 6.00314e-06
9.64094 1.38015e-25 5.9789e-06
9.65053 2.09093e-25 5.95478e-06
9.66012 1.34211e-23 5.93077e-06
9.66972 7.64519e-24 5.90688e-06
9.67932 -1.54405e-23 5.88311e-06
9.68892 1.53389e-24 5.85945e-06
9.69852 -1.18737e-23 5.8359e-06
9.70812 -7.04824e-24 5.81247e-06
9.71773 -3.1922e-25 5.78915e-06
9.72734 -1.05335e-24 5.76594e-06
9.73695 3.63248e-24 5.74284e-06
9.74657 -1.26676e-23 5.71985e-06
9.75618 -7.68446e-24 5.69698e-06
9.7658 2.73707e-24 5.67421e-06
9.77542 2.99742e-24 5.65155e-06
9.78504 6.40392e-25 5.629e-06
9.79467 8.38252e-24 5.60656e-06
9.80429 3.15138e-24 5.58422e-06
9.81392 2.40368e-24 5.562e-06
9.82355 -1.44747e-23 5.53987e-06
9.83318 -1.21349e-23 5.51786e-06
9.84282 7.32967e-24 5.49594e-06
9.85246 8.69731e-24 5.47413e-06
9.8621 -8.23809e-24 5.45243e-06
9.87174 1.52355e-24 5.43082e-06
9.88138 -7.3981e-24 5.40932e-06
9.89103 2.38942e-24 5.38793e-06
9.90068 5.54457e-25 5.36663e-06
9.91033 8.41965e-24 5.34543e-06
9.91998 -4.10116e-24 5.32433e-06
9.92964 2.14162e-24 5.30334e-06
9.93929 -1.3053e-23 5.28244e-06
9.94895 -1.51574e-24 5.26164e-06
9.95862 3.59189e-24 5.24094e-06
9.96828 -2.25765e-24 5.22033e-06
9.97795 -1.91152e-23 5.19982e-06
9.98761 4.95325e-24 5.17941e-06
9.99729 3.53204e-24 5.15909e-06
10.007 -5.43055e-24 5.13887e-06
10.0166 -1.77906e-24 5.11874e-06
10.0263 -2.94884e-25 5.09871e-06
10.036 8.05971e-24 5.07877e-06
10.0457 -8.26595e-25 5.05892e-06
10.0554 -3.45329e-24 5.03917e-06
10.065 -3.67611e-24 5.01951e-06
10.0747 3.11044e-24 4.99994e-06
10.0844 5.4618e-24 4.98046e-06
10.0941 5.19927e-24 4.96107e-06
10.1038 -1.01949e-23 4.94177e-06
10.1135 -1.32153e-23 4.92256e-06
10.1232 2.53059e-24 4.90344e-06
10.1329 1.71732e-23 4.8844e-06
10.1426 1.5353e-25 4.86546e-06
10.1523 -3.30982e-24 4.8466e-06
10.162 8.17809e-24 4.82783e-06
10.1718 9.6041e-25 4.80915e-06
10.1815 5.07566e-24 4.79055e-06
10.1912 3.94249e-24 4.77204e-06
10.2009 3.03753e-24 4.75361e-06
10.2106 -3.56258e-24 4.73527e-06
10.2204 4.57696e-24 4.71701e-06
10.2301 7.21639e-25 4.69884e-06
10.2398 1.63097e-24 4.68075e-06
10.2495 -1.0161e-24 4.66274e-06
10.2593 1.02852e-23 4.64481e-06
10.269 5.32652e-24 4.62697e-06
10.2787 -4.62396e-24 4.60921e-06
10.2885 5.73958e-24 4.59153e-06
10.2982 -5.50746e-24 4.57393e-06
10.308 -9.81663e-24 4.55641e-06
10.3177 4.80535e-24 4.53897e-06
10.3275 6.85708e-24 4.5216e-06
10.3372 4.10995e-24 4.50432e-06
10.347 -2.03871e-24 4.48712e-06
10.3567 6.90364e-24 4.46999e-06
10.3665 3.08809e-24 4.45294e-06
10.3763 -1.00514e-23 4.43597e-06
10.386 5.28569e-24 4.41908e-06
10.3958 -6.15292e-24 4.40226e-06
10.4056 -1.51696e-25 4.38552e-06
10.4153 2.24604e-25 4.36885e-06
10.4251 8.98492e-24 4.35226e-06
10.4349 5.56583e-25 4.33574e-06
10.4447 3.48854e-24 4.3193e-06
10.4545 -5.07648e-24 4.30293e-06
10.4642 -4.24428e-24 4.28664e-06
10.474 4.58627e-24 4.27042e-06
10.4838 -6.87002e-24 4.25427e-06
10.4936 1.00935e-23 4.23819e-06
10.5034 2.12462e-25 4.22219e-06
10.5132 2.62986e-24 4.20625e-06
10.523 1.03326e-23 4.19039e-06
10.5328 -6.1308e-24 4.1746e-06
10.5426 8.58506e-24 4.15888e-06
10.5524 5.70029e-24 4.14323e-06
10.5622 -1.53597e-25 4.12765e-06
10.572 8.78366e-24 4.11214e-06
10.5819 8.48902e-24 4.0967e-06
10.5917 4.89595e-24 4.08132e-06
10.6015 5.06714e-25 4.06602e-06
10.6113 -4.72655e-24 4.05078e-06
10.6211 4.76136e-24 4.03561e-06
10.631 -4.14517e-24 4.02051e-06
10.6408 4.35171e-24 4.00547e-06
10.6506 1.57267e-24 3.9905e-06
10.6605 6.23669e-24 3.9756e-06
10.6703 5.5696e-25 3.96076e-06
10.6801 -3.4922e-24 3.94599e-06
10.69 1.45984e-23 3.93128e-06
10.6998 7.74248e-24 3.91664e-06
10.7097 -8.46738e-24 3.90206e-06
10.7195 8.18595e-25 3.88755e-06
10.7294 -5.27996e-24 3.8731e-06
10.7392 8.45831e-24 3.85872e-06
10.7491 -7.47712e-25 3.84439e-06
10.759 -2.84214e-24 3.83013e-06
10.7688 -2.29128e-24 3.81593e-06
10.7787 -7.70417e-24 3.8018e-06
10.7886 1.39853e-23 3.78772e-06
10.7984 1.36541e-24 3.77371e-06
10.8083 -6.36084e-25 3.75976e-06
10.8182 1.83832e-24 3.74587e-06
10.8281 8.09082e-24 3.73204e-06
10.838 1.65405e-24 3.71827e-06
10.8478 -8.91797e-25 3.70456e-06
10.8577 -2.8165e-24 3.69091e-06
10.8676 -1.60436e-24 3.67732e-06
10.8775 -1.6926e-24 3.66378e-06
10.8874 -8.44448e-25 3.65031e-06
10.8973 -6.56578e-24 3.6369e-06
10.9072 2.89891e-24 3.62354e-06
10.9171 -4.61675e-24 3.61024e-06
10.927 2.03663e-24 3.597e-06
10.9369 -1.4291e-24 3.58381e-06
10.9469 -3.25661e-24 3.57069e-06
10.9568 -4.84412e-24 3.55761e-06
10.9667 -4.40703e-24 3.5446e-06
10.9766 3.84045e-24 3.53164e-06
10.9865 -1.81703e-24 3.51874e-06
10.9965 5.99093e-24 3.50589e-06
11.0064 7.17262e-24 3.4931e-06
11.0163 7.5454e-25 3.48036e-06
11.0263 2.30472e-24 3.46768e-06
11.0362 3.8818e-24 3.45505e-06
11.0461 -1.95829e-24 3.44247e-06
11.0561 8.78885e-25 3.42995e-06
11.066 -1.23435e-24 3.41749e-06
11.076 -1.33394e-24 3.40507e-06
11.0859 -1.29837e-24 3.39271e-06
11.0959 -3.36083e-24 3.3804e-06
11.1058 -9.98864e-24 3.36815e-06
11.1158 7.7125e-24 3.35594e-06
11.1258 -5.26552e-24 3.34379e-06
11.1357 -2.31494e-25 3.33169e-06
11.1457 -7.22745e-25 3.31964e-06
11.1557 -5.49141e-24 3.30764e-06
11.1656 -3.65213e-24 3.2957e-06
11.1756 1.24338e-24 3.2838e-06
11.1856 -4.05502e-24 3.27195e-06
11.1956 8.92574e-25 3.26016e-06
11.2056 7.06752e-25 3.24841e-06
11.2156 -3.84062e-24 3.23672e-06
11.2255 3.32856e-24 3.22507e-06
11.2355 -3.84453e-24 3.21347e-06
11.2455 1.02234e-24 3.20192e-06
11.2555 -3.13725e-24 3.19042e-06
11.2655 -7.47958e-25 3.17897e-06
11.2755 4.99724e-24 3.16756e-06
11.2856 1.60117e-24 3.15621e-06
11.2956 1.30866e-24 3.1449e-06
11.3056 1.16876e-24 3.13364e-06
11.3156 -8.87841e-25 3.12243e-06
11.3256 2.21098e-24 3.11126e-06
11.3356 -2.6572e-24 3.10014e-06
11.3457 -8.69741e-25 3.08906e-06
11.3557 -3.31069e-25 3.07804e-06
11.3657 4.19276e-24 3.06706e-06
11.3758 2.23355e-24 3.05612e-06
11.3858 -9.02476e-25 3.04523e-06
11.3959 1.00302e-24 3.03438e-06
11.4059 -1.65307e-25 3.02359e-06
11.4159 5.59874e-24 3.01283e-06
11.426 5.47875e-24 3.00212e-06
11.4361 -5.40567e-24 2.99145e-06
11.4461 -2.59593e-24 2.98083e-06
11.4562 -1.66805e-24 2.97026e-06
11.4662 3.40172e-24 2.95972e-06
11.4763 -3.06271e-24 2.94923e-06
11.4864 -2.98995e-24 2.93879e-06
11.4964 -7.63271e-24 2.92838e-06
11.5065 -6.4608e-24 2.91802e-06
11.5166 1.70359e-24 2.9077e-06
11.5267 -5.46967e-24 2.89743e-06
11.5368 3.0847e-24 2.8872e-06
11.5469 4.9804e-24 2.877e-06
11.5569 -1.95898e-24 2.86686e-06
11.567 -5.58869e-25 2.85675e-06
11.5771 1.6511e-24 2.84668e-06
11.5872 5.51413e-25 2.83666e-06
11.5973 -5.07322e-24 2.82668e-06
11.6074 1.40448e-24 2.81673e-06
11.6176 4.92765e-25 2.80683e-06
11.6277 -1.05021e-24 2.79697e-06
11.6378 -5.21665e-24 2.78715e-06
11.6479 -3.43417e-24 2.77737e-06
11.658 1.38049e-24 2.76763e-06
11.6681 2.02259e-24 2.75793e-06
11.6783 4.55996e-25 2.74827e-06
11.6884 1.39309e-24 2.73864e-06
11.6985 2.90498e-24 2.72906e-06
11.7087 -3.04755e-24 2.71952e-06
11.7188 3.38176e-24 2.71001e-06
11.729 -7.09207e-25 2.70054e-06
11.7391 -7.22268e-25 2.69112e-06
11.7493 4.59622e-25 2.68172e-06
11.7594 -2.26771e-25 2.67237e-06
11.7696 4.485e-25 2.66306e-06
11.7797 -2.56871e-24 2.65378e-06
11.7899 1.75773e-24 2.64454e-06
11.8001 -3.96843e-24 2.63534e-06
11.8102 -1.49926e-24 2.62618e-06
11.8204 6.10734e-25 2.61705e-06
11.8306 -6.70159e-25 2.60796e-06
11.8408 -7.64313e-25 2.5989e-06
11.851 -7.04902e-25 2.58989e-06
11.8611 1.71007e-24 2.5809e-06
11.8713 -4.13724e-24 2.57196e-06
11.8815 4.11475e-24 2.56305e-06
11.8917 -4.48349e-24 2.55417e-06
11.9019 1.5839e-25 2.54534e-06
11.9121 1.54427e-24 2.53653e-06
11.9223 2.41438e-24 2.52777e-06
11.9325 5.3124e-24 2.51903e-06
11.9428 1.08583e-25 2.51033e-06
11.953 2.50002e-24 2.50167e-06
11.9632 1.92757e-24 2.49304e-06
11.9734 1.66517e-24 2.48445e-06
11.9837 -2.66292e-25 2.47589e-06
11.9939 1.01748e-24 2.46736e-06
12.0041 8.18303e-25 2.45887e-06
12.0144 2.32329e-24 2.45041e-06
12.0246 -2.63689e-24 2.44199e-06
12.0348 -2.96262e-25 2.4336e-06
12.0451 -2.63722e-25 2.42524e-06
12.0553 -5.40667e-25 2.41692e-06
12.0656 1.1409e-24 2.40862e-06
12.0759 9.5255e-25 2.40037e-06
12.0861 1.19822e-24 2.39214e-06
12.0964 -9.36081e-25 2.38395e-06
12.1066 -1.78026e-24 2.37578e-06
12.1169 1.93481e-24 2.36766e-06
12.1272 -3.53092e-25 2.35956e-06
12.1375 1.54818e-24 2.35149e-06
12.1478 2.91325e-26 2.34346e-06
12.158 8.44956e-25 2.33546e-06
12.1683 4.20457e-25 2.32749e-06
12.1786 -3.21197e-24 2.31955e-06
12.1889 -1.31682e-24 2.31164e-06
12.1992 -4.90589e-24 2.30376e-06
12.2095 2.08332e-25 2.29592e-06
12.2198 -1.10291e-24 2.2881e-06
12.2301 1.83075e-25 2.28032e-06
12.2405 -4.85882e-25 2.27256e-06
12.2508 -1.26882e-24 2.26484e-06
12.2611 3.3144e-24 2.25715e-06
12.2714 -1.81226e-24 2.24948e-06
12.2818 -1.83323e-24 2.24185e-06
12.2921 4.20739e-24 2.23425e-06
12.3024 3.59416e-24 2.22667e-06
12.3128 1.29739e-24 2.21913e-06
12.3231 -1.69595e-24 2.21161e-06
12.3335 -2.66687e-24 2.20412e-06
12.3438 -2.96771e-24 2.19667e-06
12.3542 1.52967e-24 2.18924e-06
12.3645 -4.77248e-25 2.18184e-06
12.3749 2.39355e-24 2.17447e-06
12.3853 5.66498e-25 2.16713e-06
12.3956 -1.44482e-24 2.15981e-06
12.406 -8.67661e-26 2.15253e-06
12.4164 -1.5872e-24 2.14527e-06
12.4268 -1.71068e-26 2.13804e-06
12.4371 -3.5277e-24 2.13084e-06
12.4475 -1.03547e-24 2.12366e-06
12.4579 -2.64741e-25 2.11652e-06
12.4683 1.63734e-24 2.1094e-06
12.4787 7.03459e-25 2.10231e-06
12.4891 2.37381e-24 2.09524e-06
12.4995 -4.48619e-25 2.08821e-06
12.5099 -5.74812e-25 2.0812e-06
12.5203 3.93699e-25 2.07421e-06
12.5308 9.80508e-25 2.06726e-06
12.5412 -1.18704e-24 2.06033e-06
12.5516 -4.32504e-24 2.05343e-06
12.562 1.33397e-24 2.04655e-06
12.5725 1.01082e-24 2.0397e-06
12.5829 -2.42802e-24 2.03288e-06
12.5934 -1.3542e-24 2.02608e-06
12.6038 1.93011e-24 2.0193e-06
12.6143 -1.41983e-24 2.01256e-06
12.6247 1.22962e-24 2.00584e-06
12.6352 -1.5074e-24 1.99914e-06
12.6456 4.67039e-24 1.99247e-06
12.6561 9.16712e-26 1.98583e-06
12.6666 2.74334e-24 1.97921e-06
12.677 1.29047e-24 1.97262e-06
12.6875 -1.17763e-24 1.96605e-06
12.698 6.26217e-25 1.9595e-06
12.7085 2.50832e-24 1.95298e-06
12.719 -1.15605e-24 1.94649e-06
12.7295 -9.14456e-25 1.94002e-06
12.74 2.70725e-24 1.93357e-06
12.7505 1.46678e-24 1.92715e-06
12.761 -1.53515e-24 1.92076e-06
12.7715 1.60089e-24 1.91438e-06
12.782 1.10326e-24 1.90804e-06
12.7925 5.00196e-25 1.90171e-06
12.803 7.72161e-25 1.89541e-06
12.8135 -1.12223e-24 1.88913e-06
12.8241 2.3719e-24 1.88288e-06
12.8346 1.46018e-24 1.87665e-06
12.8451 -9.41998e-25 1.87044e-06
12.8557 2.29661e-25 1.86426e-06
12.8662 2.3269e-24 1.8581e-06
12.8768 1.32017e-24 1.85196e-06
12.8873 1.07586e-24 1.84585e-06
12.8979 -1.68885e-24 1.83975e-06
12.9085 3.35424e-25 1.83369e-06
12.919 3.4624e-25 1.82764e-06
12.9296 2.30254e-24 1.82162e-06
12.9402 -1.74088e-24 1.81561e-06
12.9508 1.77689e-24 1.80964e-06
12.9613 6.22158e-25 1.80368e-06
12.9719 2.65334e-24 1.79775e-06
12.9825 -7.89133e-25 1.79183e-06
12.9931 2.42819e-24 1.78594e-06
13.0037 3.00927e-25 1.78007e-06
13.0143 -5.29875e-25 1.77423e-06
13.0249 8.2915e-25 1.7684e-06
13.0355 7.87746e-25 1.7626e-06
13.0462 3.10825e-24 1.75682e-06
13.0568 -2.83492e-25 1.75106e-06
13.0674 6.9334e-25 1.74532e-06
13.078 -2.32937e-24 1.7396e-06
13.0887 8.41787e-25 1.7339e-06
13.0993 -6.65953e-25 1.72823e-06
13.1099 -1.98692e-24 1.72257e-06
13.1206 1.93756e-25 1.71694e-06
13.1312 4.17575e-26 1.71133e-06
13.1419 -2.12488e-25 1.70573e-06
13.1526 -8.15391e-25 1.70016e-06
13.1632 -3.24114e-25 1.69461e-06
13.1739 -1.99618e-24 1.68908e-06
13.1846 -1.88953e-24 1.68357e-06
13.1953 1.20154e-24 1.67808e-06
13.2059 1.06282e-24 1.67261e-06
13.2166 -2.53027e-24 1.66716e-06
13.2273 -6.45377e-26 1.66173e-06
13.238 2.82842e-24 1.65632e-06
13.2487 -1.39121e-24 1.65093e-06
13.2594 -9.88681e-25 1.64556e-06
13.2701 -3.10083e-25 1.6402e-06
13.2808 -1.80917e-24 1.63487e-06
13.2916 -1.72665e-24 1.62956e-06
13.3023 -5.04236e-25 1.62427e-06
13.313 2.01198e-25 1.61899e-06
13.3237 -2.76412e-24 1.61374e-06
13.3345 2.10046e-25 1.6085e-06
13.3452 1.52708e-24 1.60329e-06
13.356 2.99041e-25 1.59809e-06
13.3667 2.55219e-26 1.59291e-06
13.3775 -9.57299e-25 1.58775e-06
13.3882 1.19449e-24 1.58261e-06
13.399 -1.0854e-24 1.57749e-06
13.4098 -1.89052e-26 1.57238e-06
13.4206 -2.09928e-25 1.5673e-06
13.4313 1.18258e-24 1.56223e-06
13.4421 -1.16129e-24 1.55718e-06
13.4529 4.30256e-25 1.55215e-06
13.4637 -1.06438e-24 1.54714e-06
13.4745 -1.05556e-24 1.54214e-06
13.4853 1.17566e-25 1.53716e-06
13.4961 -6.39686e-25 1.53221e-06
13.5069 7.31156e-26 1.52726e-06
13.5177 -7.34023e-25 1.52234e-06
13.5286 2.33206e-24 1.51744e-06
13.5394 -5.72825e-25 1.51255e-06
13.5502 5.3326e-25 1.50768e-06
13.5611 3.31078e-25 1.50283e-06
13.5719 -1.89297e-25 1.49799e-06
13.5827 -1.0734e-24 1.49317e-06
13.5936 4.74143e-25 1.48837e-06
13.6044 -7.09557e-25 1.48359e-06
13.6153 1.07654e-24 1.47882e-06
13.6262 -1.12242e-25 1.47407e-06
13.637 -6.58828e-25 1.46934e-06
13.6479 1.12474e-24 1.46462e-06
13.6588 1.09616e-24 1.45992e-06
13.6697 -4.60739e-25 1.45524e-06
13.6806 8.36223e-25 1.45057e-06
13.6915 -4.05785e-25 1.44593e-06
13.7024 -1.18224e-24 1.44129e-06
13.7133 5.55928e-25 1.43668e-06
13.7242 1.53108e-25 1.43208e-06
13.7351 -2.34207e-24 1.42749e-06
13.746 -1.19551e-24 1.42293e-06
13.757 2.17538e-25 1.41838e-06
13.7679 -1.79869e-24 1.41384e-06
13.7788 -2.92798e-25 1.40932e-06
13.7898 9.92897e-25 1.40482e-06
13.8007 8.19582e-25 1.40033e-06
13.8117 9.38174e-25 1.39586e-06
13.8226 -1.41203e-24 1.3914e-06
13.8336 6.47672e-25 1.38697e-06
13.8445 3.4798e-24 1.38254e-06
13.8555 -3.00188e-25 1.37813e-06
13.8665 7.20319e-27 1.37374e-06
13.8775 -3.00544e-26 1.36936e-06
13.8885 5.47736e-26 1.365e-06
13.8995 -3.49063e-25 1.36065e-06
13.9105 2.85821e-25 1.35632e-06
13.9215 -8.73417e-25 1.352e-06
13.9325 2.28707e-27 1.3477e-06
13.9435 9.11038e-25 1.34342e-06
13.9545 9.4321e-25 1.33915e-06
13.9655 1.86342e-25 1.33489e-06
13.9766 -1.12873e-24 1.33065e-06
13.9876 5.34567e-25 1.32642e-06
13.9986 -8.51164e-25 1.32221e-06
14.0097 5.63467e-25 1.31801e-06
14.0207 -4.54174e-25 1.31383e-06
14.0318 -6.71248e-25 1.30966e-06
14.0429 3.92094e-25 1.30551e-06
14.0539 -2.27543e-25 1.30137e-06
14.065 -1.23125e-24 1.29724e-06
14.0761 -1.11548e-24 1.29313e-06
14.0872 -8.58692e-25 1.28904e-06
14.0982 3.59251e-25 1.28495e-06
14.1093 4.23988e-25 1.28089e-06
14.1204 6.95753e-25 1.27683e-06
14.1316 6.7252e-25 1.27279e-06
14.1427 -6.79196e-26 1.26877e-06
14.1538 -4.94119e-25 1.26476e-06
14.1649 5.10777e-26 1.26076e-06
14.176 1.89722e-24 1.25677e-06
14.1872 1.89896e-24 1.2528e-06
14.1983 -4.34196e-25 1.24885e-06
14.2095 -6.04271e-26 1.2449e-06
14.2206 -2.60731e-25 1.24097e-06
14.2318 7.39894e-25 1.23706e-06
14.2429 -8.42686e-25 1.23315e-06
14.2541 1.32826e-24 1.22927e-06
14.2653 1.4765e-24 1.22539e-06
14.2765 -5.00647e-25 1.22153e-06
14.2876 2.0087e-24 1.21768e-06
14.2988 3.51752e-25 1.21384e-06
14.31 5.7529e-25 1.21002e-06
14.3212 -1.41965e-25 1.20621e-06
14.3324 1.85422e-24 1.20241e-06
14.3437 -4.69959e-25 1.19863e-06
14.3549 9.31193e-25 1.19486e-06
14.3661 -4.61256e-25 1.1911e-06
14.3773 -5.90387e-25 1.18735e-06
14.3886 -3.06525e-26 1.18362e-06
14.3998 2.0337e-24 1.1799e-06
14.4111 -1.36676e-24 1.17619e-06
14.4223 -7.51738e-25 1.1725e-06
14.4336 1.40565e-25 1.16882e-06
14.4449 -5.54695e-25 1.16515e-06
14.4561 1.58423e-25 1.16149e-06
14.4674 4.84774e-25 1.15785e-06
14.4787 -1.02096e-24 1.15421e-06
14.49 4.39074e-25 1.15059e-06
14.5013 -1.62276e-25 1.14698e-06
14.5126 -5.47573e-26 1.14339e-06
14.5239 -5.49161e-25 1.13981e-06
14.5352 -3.78607e-25 1.13623e-06
14.5466 8.9346e-25 1.13268e-06
14.5579 -3.62139e-26 1.12913e-06
14.5692 2.49064e-25 1.12559e-06
14.5806 1.32191e-24 1.12207e-06
14.5919 6.3183e-25 1.11856e-06
14.6033 -3.39785e-26 1.11506e-06
14.6146 -6.5617e-26 1.11157e-06
14.626 -2.10701e-26 1.10809e-06
14.6374 -4.55622e-25 1.10463e-06
14.6488 1.49571e-24 1.10118e-06
14.6602 8.78952e-25 1.09773e-06
14.6716 -1.19375e-25 1.0943e-06
14.683 4.96579e-25 1.09089e-06
14.6944 6.98826e-25 1.08748e-06
14.7058 -5.0161e-25 1.08408e-06
14.7172 8.10661e-25 1.0807e-06
14.7286 -3.62596e-25 1.07733e-06
14.7401 -5.74734e-25 1.07396e-06
14.7515 2.4514e-26 1.07061e-06
14.7629 1.24522e-24 1.06728e-06
14.7744 4.83665e-25 1.06395e-06
14.7858 3.53612e-25 1.06063e-06
14.7973 -3.08966e-25 1.05732e-06
14.8088 -5.77931e-25 1.05403e-06
14.8203 -8.2576e-25 1.05074e-06
14.8317 3.79316e-25 1.04747e-06
14.8432 5.17341e-25 1.04421e-06
14.8547 1.19203e-24 1.04096e-06
14.8662 -4.77374e-25 1.03772e-06
14.8778 -7.41569e-25 1.03449e-06
14.8893 -1.8394e-25 1.03127e-06
14.9008 6.52785e-25 1.02806e-06
14.9123 -8.88529e-26 1.02486e-06
14.9239 7.6401e-26 1.02167e-06
14.9354 -4.57422e-25 1.0185e-06
14.947 -3.66286e-25 1.01533e-06
14.9585 7.29491e-25 1.01217e-06
14.9701 -2.83345e-25 1.00903e-06
14.9817 7.187e-25 1.00589e-06
14.9933 -1.48277e-24 1.00277e-06
15.0048 -1.67037e-25 9.99651e-07
15.0164 4.51616e-25 9.96546e-07
15.028 -5.2773e-25 9.93452e-07
15.0397 8.61137e-25 9.90367e-07
15.0513 7.82679e-25 9.87293e-07
15.0629 1.46638e-24 9.84229e-07
15.0745 5.56162e-27 9.81175e-07
15.0862 3.33309e-25 9.78131e-07
15.0978 6.37084e-25 9.75096e-07
15.1095 -9.7776e-25 9.72072e-07
15.1211 5.11723e-25 9.69058e-07
15.1328 5.96708e-25 9.66053e-07
15.1445 -3.43004e-25 9.63058e-07
15.1561 -4.11785e-25 9.60073e-07
15.1678 6.4003e-25 9.57097e-07
15.1795 -7.31046e-26 9.54132e-07
15.1912 6.5749e-25 9.51176e-07
15.2029 -2.29885e-25 9.48229e-07
15.2147 6.76365e-26 9.45292e-07
15.2264 -2.70661e-25 9.42365e-07
15.2381 -1.6886e-25 9.39447e-07
15.2499 8.65332e-25 9.36538e-07
15.2616 -6.08519e-25 9.33639e-07
15.2734 6.97022e-25 9.3075e-07
15.2851 -9.5035e-25 9.27869e-07
15.2969 -8.79633e-26 9.24998e-07
15.3087 -1.55019e-26 9.22136e-07
15.3205 -3.64232e-25 9.19284e-07
15.3323 -3.9277e-25 9.1644e-07
15.3441 -4.17311e-25 9.13606e-07
15.3559 3.82828e-25 9.10781e-07
15.3677 3.65919e-26 9.07965e-07
15.3795 7.01189e-25 9.05158e-07
15.3913 -5.28393e-25 9.0236e-07
15.4032 7.89332e-25 8.99571e-07
15.415 -6.75696e-25 8.96791e-07
15.4269 1.97316e-25 8.94019e-07
15.4388 -5.27281e-25 8.91257e-07
15.4506 -2.6305e-25 8.88504e-07
15.4625 3.83454e-25 8.85759e-07
15.4744 5.79685e-25 8.83023e-07
15.4863 3.64233e-25 8.80296e-07
15.4982 3.15888e-25 8.77577e-07
15.5101 2.52776e-25 8.74867e-07
15.522 3.84401e-25 8.72166e-07
15.534 -9.46957e-27 8.69474e-07
15.5459 1.27716e-25 8.6679e-07
15.5578 -8.42193e-26 8.64114e-07
15.5698 8.83892e-26 8.61447e-07
15.5818 -1.38046e-26 8.58789e-07
15.5937 3.04456e-25 8.56138e-07
15.6057 4.96331e-25 8.53497e-07
15.6177 3.44599e-25 8.50863e-07
15.6297 -1.63069e-25 8.48238e-07
15.6417 1.51003e-25 8.45622e-07
15.6537 -8.43004e-26 8.43013e-07
15.6657 -3.04991e-26 8.40413e-07
15.6777 1.58368e-25 8.37821e-07
15.6898 -7.47323e-26 8.35237e-07
15.7018 -4.47621e-25 8.32661e-07
15.7139 2.86001e-25 8.30094e-07
15.7259 -1.9056e-25 8.27534e-07
15.738 8.49353e-25 8.24983e-07
15.7501 -1.00376e-25 8.22439e-07
15.7622 -5.15999e-25 8.19904e-07
15.7743 8.70086e-26 8.17376e-07
15.7864 -1.32581e-25 8.14856e-07
15.7985 -2.8921e-25 8.12345e-07
15.8106 -7.31921e-25 8.09841e-07
15.8228 4.31864e-25 8.07345e-07
15.8349 2.62881e-26 8.04857e-07
15.8471 7.09909e-25 8.02376e-07
15.8592 -2.99404e-25 7.99903e-07
15.8714 5.89325e-25 7.97438e-07
15.8836 -2.40301e-25 7.94981e-07
15.8957 2.60516e-26 7.92531e-07
15.9079 1.23805e-25 7.90089e-07
15.9202 4.56056e-26 7.87655e-07
15.9324 -6.18901e-26 7.85228e-07
15.9446 4.72426e-28 7.82808e-07
15.9568 -6.96309e-25 7.80397e-07
15.9691 -3.07804e-25 7.77992e-07
15.9813 -4.23765e-25 7.75595e-07
15.9936 4.89826e-28 7.73206e-07
16.0058 3.45702e-26 7.70823e-07
16.0181 1.73087e-25 7.68449e-07
16.0304 -1.95716e-25 7.66081e-07
16.0427 4.648e-25 7.63721e-07
16.055 -3.24566e-25 7.61368e-07
16.0673 -5.8578e-25 7.59022e-07
16.0797 -7.17369e-27 7.56684e-07
16.092 2.3853e-25 7.54353e-07
16.1043 -3.66191e-25 7.52029e-07
16.1167 7.41805e-25 7.49712e-07
16.1291 5.71483e-25 7.47402e-07
16.1414 2.73385e-25 7.45099e-07
16.1538 1.0791e-25 7.42803e-07
16.1662 6.77348e-25 7.40515e-07
16.1786 -2.63786e-25 7.38233e-07
16.191 -2.17433e-25 7.35958e-07
16.2035 5.06179e-25 7.3369e-07
16.2159 3.03718e-26 7.31429e-07
16.2284 -4.97058e-25 7.29175e-07
16.2408 -4.25624e-25 7.26928e-07
16.2533 2.90779e-25 7.24688e-07
16.2658 3.78893e-25 7.22455e-07
16.2782 -9.65408e-27 7.20228e-07
16.2907 8.59653e-25 7.18008e-07
16.3032 2.42666e-25 7.15795e-07
16.3158 1.21174e-27 7.13588e-07
16.3283 2.63621e-25 7.11389e-07
16.3408 1.9725e-25 7.09195e-07
16.3534 1.93781e-25 7.07009e-07
16.3659 3.5126e-25 7.04829e-07
16.3785 -3.96296e-25 7.02656e-07
16.3911 9.27818e-26 7.00489e-07
16.4037 -1.54965e-25 6.98329e-07
16.4163 -6.63792e-26 6.96175e-07
16.4289 4.13709e-25 6.94028e-07
16.4415 3.2946e-25 6.91887e-07
16.4541 -3.16693e-25 6.89752e-07
16.4668 -4.19768e-25 6.87624e-07
16.4794 -1.65144e-26 6.85503e-07
16.4921 2.3315e-25 6.83388e-07
16.5048 -6.5205e-25 6.81279e-07
16.5175 -8.97743e-26 6.79176e-07
16.5302 -1.29644e-25 6.7708e-07
16.5429 7.18856e-26 6.7499e-07
16.5556 1.78677e-25 6.72906e-07
16.5683 -6.92807e-26 6.70828e-07
16.5811 -7.16641e-26 6.68757e-07
16.5938 -2.91438e-27 6.66691e-07
16.6066 4.17305e-25 6.64632e-07
16.6194 3.26978e-25 6.62579e-07
16.6322 -6.10596e-25 6.60532e-07
16.645 2.24583e-25 6.58491e-07
16.6578 -6.15316e-25 6.56457e-07
16.6706 3.8783e-25 6.54428e-07
16.6835 1.99259e-25 6.52405e-07
16.6963 7.36933e-26 6.50388e-07
16.7092 -4.42184e-25 6.48377e-07
16.7221 -1.43262e-25 6.46372e-07
16.7349 2.76788e-25 6.44373e-07
16.7478 -3.52399e-25 6.4238e-07
16.7607 4.4544e-25 6.40393e-07
16.7737 -3.94431e-25 6.38411e-07
16.7866 -2.83618e-25 6.36435e-07
16.7995 -1.15946e-25 6.34466e-07
16.8125 3.92848e-26 6.32501e-07
16.8255 -7.21462e-26 6.30543e-07
16.8385 -7.70967e-25 6.2859e-07
16.8514 -1.01152e-25 6.26644e-07
16.8645 -8.36397e-26 6.24702e-07
16.8775 3.52166e-25 6.22767e-07
16.8905 4.02452e-25 6.20837e-07
16.9035 -1.56483e-25 6.18912e-07
16.9166 1.8961e-25 6.16994e-07
16.9297 9.19521e-26 6.1508e-07
16.9428 3.80075e-25 6.13173e-07
16.9559 -3.59579e-26 6.11271e-07
16.969 -8.78738e-26 6.09374e-07
16.9821 -1.28733e-25 6.07483e-07
16.9952 6.41691e-27 6.05597e-07
17.0084 1.08261e-25 6.03717e-07
17.0215 3.58541e-25 6.01842e-07
17.0347 -1.07385e-25 5.99973e-07
17.0479 1.86125e-25 5.98109e-07
17.0611 2.42645e-25 5.9625e-07
17.0743 3.0772e-25 5.94397e-07
17.0875 3.16398e-25 5.92549e-07
17.1008 1.08365e-25 5.90706e-07
17.114 -2.41872e-25 5.88869e-07
17.1273 -1.31399e-25 5.87036e-07
17.1406 -1.24161e-25 5.85209e-07
17.1539 2.52865e-25 5.83388e-07
17.1672 -3.1895e-25 5.81571e-07
17.1805 -1.43145e-25 5.7976e-07
17.1939 1.82466e-26 5.77954e-07
17.2072 4.46275e-25 5.76152e-07
17.2206 -4.70422e-25 5.74356e-07
17.234 -6.90203e-26 5.72566e-07
17.2474 3.80952e-25 5.7078e-07
17.2608 4.24551e-25 5.68999e-07
17.2742 -1.36581e-25 5.67223e-07
17.2876 -2.83635e-25 5.65452e-07
17.3011 -3.68835e-25 5.63687e-07
17.3146 -3.9589e-26 5.61926e-07
17.3281 1.89934e-26 5.6017e-07
17.3416 -9.12477e-26 5.58419e-07
17.3551 2.73538e-25 5.56673e-07
17.3686 -4.64416e-26 5.54932e-07
17.3821 -3.08084e-25 5.53196e-07
17.3957 1.75554e-25 5.51465e-07
17.4093 9.46052e-26 5.49738e-07
17.4229 -1.50644e-25 5.48016e-07
17.4365 -3.02822e-25 5.46299e-07
17.4501 -4.87784e-26 5.44587e-07
17.4637 4.41965e-25 5.4288e-07
17.4774 2.90281e-25 5.41177e-07
17.491 3.60293e-25 5.39479e-07
17.5047 3.29827e-25 5.37786e-07
17.5184 2.72063e-25 5.36097e-07
17.5321 -1.24919e-25 5.34414e-07
17.5459 -1.71257e-26 5.32734e-07
17.5596 1.73696e-25 5.3106e-07
17.5734 1.82516e-25 5.2939e-07
17.5872 3.27779e-25 5.27724e-07
17.601 5.37918e-27 5.26063e-07
17.6148 1.32732e-25 5.24407e-07
17.6286 2.12498e-25 5.22755e-07
17.6425 -2.34927e-25 5.21108e-07
17.6563 9.22546e-26 5.19465e-07
17.6702 -9.39346e-26 5.17827e-07
17.6841 -1.96507e-25 5.16193e-07
17.698 6.9398e-26 5.14564e-07
17.712 -8.68676e-26 5.12939e-07
17.7259 -1.01335e-25 5.11318e-07
17.7399 -1.09581e-25 5.09702e-07
17.7539 -1.82818e-25 5.0809e-07
17.7679 3.52457e-25 5.06483e-07
17.7819 5.20032e-26 5.0488e-07
17.7959 3.49334e-26 5.03281e-07
17.81 1.67368e-26 5.01686e-07
17.8241 -1.67032e-25 5.00096e-07
17.8382 5.4037e-26 4.9851e-07
17.8523 3.00538e-25 4.96928e-07
17.8664 -4.0935e-25 4.95351e-07
17.8805 -1.94591e-25 4.93778e-07
17.8947 -2.26422e-25 4.92208e-07
17.9089 -3.69259e-25 4.90643e-07
17.9231 1.41588e-25 4.89083e-07
17.9373 -1.41332e-25 4.87526e-07
17.9516 -1.51537e-25 4.85973e-07
17.9658 -6.07529e-25 4.84425e-07
17.9801 -7.14382e-26 4.82881e-07
17.9944 1.65416e-25 4.8134e-07
18.0087 -2.77422e-25 4.79804e-07
18.0231 1.42353e-25 4.78272e-07
18.0374 -1.95421e-25 4.76744e-07
18.0518 1.98168e-25 4.75219e-07
18.0662 3.4322e-27 4.73699e-07
18.0806 -1.03082e-26 4.72183e-07
18.0951 2.63682e-25 4.7067e-07
18.1095 -6.15794e-26 4.69162e-07
18.124 -1.53392e-25 4.67657e-07
18.1385 7.15242e-26 4.66157e-07
18.153 -2.27635e-25 4.6466e-07
18.1676 -1.54764e-25 4.63167e-07
18.1821 -1.69348e-25 4.61678e-07
18.1967 -7.9731e-26 4.60193e-07
18.2113 6.67564e-26 4.58711e-07
18.226 -2.87254e-25 4.57234e-07
18.2406 -9.61255e-26 4.5576e-07
18.2553 -1.63958e-25 4.5429e-07
18.27 5.19115e-27 4.52823e-07
18.2847 4.82246e-26 4.51361e-07
18.2994 -2.09038e-26 4.49902e-07
18.3142 -6.58846e-26 4.48447e-07
18.329 -9.82585e-26 4.46995e-07
18.3438 -1.34114e-25 4.45547e-07
18.3586 2.46025e-26 4.44103e-07
18.3735 1.83263e-25 4.42662e-07
18.3883 -6.9887e-26 4.41225e-07
18.4032 -1.91274e-26 4.39791e-07
18.4182 4.71512e-25 4.38361e-07
18.4331 -1.74792e-25 4.36935e-07
18.4481 1.0227e-26 4.35512e-07
18.4631 -1.46015e-25 4.34093e-07
18.4781 -1.42371e-25 4.32677e-07
18.4931 -5.95683e-26 4.31264e-07
18.5082 3.3489e-26 4.29855e-07
18.5233 -3.82555e-25 4.2845e-07
18.5384 2.83986e-26 4.27048e-07
18.5536 2.63876e-26 4.25649e-07
18.5687 -6.30572e-26 4.24254e-07
18.5839 -2.30585e-25 4.22862e-07
18.5992 7.16155e-27 4.21474e-07
18.6144 -1.79192e-25 4.20088e-07
18.6297 1.34547e-25 4.18707e-07
18.645 1.72512e-26 4.17328e-07
18.6603 4.88628e-26 4.15953e-07
18.6757 -2.34988e-26 4.14581e-07
18.691 -4.49161e-26 4.13212e-07
18.7064 3.06308e-26 4.11847e-07
18.7219 4.70446e-26 4.10484e-07
18.7373 -2.87986e-25 4.09125e-07
18.7528 -5.74284e-26 4.0777e-07
18.7683 2.16926e-26 4.06417e-07
18.7839 -1.60505e-26 4.05067e-07
18.7995 3.94844e-26 4.03721e-07
18.8151 -1.00015e-25 4.02378e-07
18.8307 2.32936e-25 4.01038e-07
18.8464 1.14454e-25 3.99701e-07
18.8621 1.73289e-25 3.98367e-07
18.8778 -2.47499e-26 3.97036e-07
18.8935 -4.90305e-26 3.95708e-07
18.9093 3.92649e-25 3.94383e-07
18.9251 3.08441e-26 3.93061e-07
18.941 -1.2534e-26 3.91742e-07
18.9568 2.48002e-26 3.90426e-07
18.9727 1.79117e-26 3.89113e-07
18.9887 1.70743e-27 3.87803e-07
19.0046 2.26395e-25 3.86496e-07
19.0206 -3.32162e-26 3.85191e-07
19.0367 1.25098e-25 3.8389e-07
19.0527 -1.45887e-25 3.82591e-07
19.0688 3.25262e-25 3.81296e-07
19.085 -1.29473e-25 3.80003e-07
19.1011 3.39997e-25 3.78713e-07
19.1173 1.44221e-25 3.77425e-07
19.1336 -3.2501e-26 3.76141e-07
19.1499 1.97021e-26 3.74859e-07
19.1662 5.34509e-26 3.7358e-07
19.1825 -3.64162e-26 3.72303e-07
19.1989 1.64994e-25 3.7103e-07
19.2153 -7.55161e-26 3.69759e-07
19.2317 1.02946e-25 3.6849e-07
19.2482 -7.5974e-26 3.67224e-07
19.2647 1.47653e-25 3.65961e-07
19.2813 -3.58247e-27 3.64701e-07
19.2979 -3.96515e-27 3.63443e-07
19.3145 -7.55718e-27 3.62187e-07
19.3312 1.16685e-25 3.60934e-07
19.3479 7.24596e-26 3.59684e-07
19.3647 -8.27146e-26 3.58436e-07
19.3814 -1.39857e-25 3.5719e-07
19.3983 8.35506e-26 3.55947e-07
19.4151 -6.91907e-27 3.54707e-07
19.4321 1.00282e-25 3.53469e-07
19.449 1.10608e-25 3.52233e-07
19.466 8.42207e-26 3.50999e-07
19.483 6.3971e-26 3.49768e-07
19.5001 -3.15429e-26 3.4854e-07
19.5173 -6.95543e-27 3.47313e-07
19.5344 -8.66622e-26 3.46089e-07
19.5516 1.88987e-27 3.44867e-07
19.5689 6.98557e-26 3.43648e-07
19.5862 -1.81981e-25 3.4243e-07
19.6035 1.5576e-25 3.41215e-07
19.6209 2.21496e-26 3.40002e-07
19.6384 2.17e-25 3.38791e-07
19.6559 8.14189e-26 3.37582e-07
19.6734 -1.50188e-25 3.36375e-07
19.691 2.55538e-26 3.35171e-07
19.7086 -7.06627e-26 3.33968e-07
19.7263 1.37485e-26 3.32767e-07
19.744 1.80147e-25 3.31569e-07
19.7618 -1.88526e-25 3.30372e-07
19.7797 -8.97177e-26 3.29178e-07
19.7976 3.2462e-26 3.27985e-07
19.8155 1.19776e-25 3.26794e-07
19.8335 9.239e-26 3.25605e-07
19.8515 -1.01866e-25 3.24418e-07
19.8696 1.07744e-25 3.23233e-07
19.8878 -1.89263e-25 3.22049e-07
19.906 5.21894e-26 3.20868e-07
19.9243 -6.21102e-27 3.19688e-07
19.9426 -1.19973e-25 3.18509e-07
19.961 9.98792e-26 3.17333e-07
19.9795 -5.75087e-26 3.16158e-07
19.998 4.86532e-28 3.14984e-07
20.0165 -7.1799e-27 3.13813e-07
20.0352 3.32945e-26 3.12642e-07
20.0539 3.25137e-26 3.11474e-07
20.0726 3.33819e-26 3.10306e-07
20.0915 8.78656e-26 3.09141e-07
20.1104 1.22034e-26 3.07976e-07
20.1293 1.94228e-26 3.06813e-07
20.1483 1.10312e-25 3.05652e-07
20.1674 1.64428e-26 3.04491e-07
20.1866 6.76993e-26 3.03332e-07
20.2058 1.53029e-25 3.02175e-07
20.2252 3.35223e-26 3.01018e-07
20.2445 -3.93799e-26 2.99863e-07
20.264 1.59754e-26 2.98708e-07
20.2835 5.39095e-28 2.97555e-07
20.3031 -3.72903e-25 2.96403e-07
20.3228 1.53757e-26 2.95252e-07
20.3426 -2.24294e-26 2.94102e-07
20.3625 2.02231e-25 2.92952e-07
20.3824 -3.08933e-26 2.91804e-07
20.4024 5.47881e-27 2.90656e-07
20.4225 -1.6369e-25 2.89509e-07
20.4427 1.56696e-26 2.88363e-07
20.463 1.68622e-25 2.87217e-07
20.4833 1.54379e-26 2.86073e-07
20.5038 -2.60976e-26 2.84928e-07
20.5244 5.37544e-26 2.83784e-07
20.545 4.465e-26 2.82641e-07
20.5658 -1.33743e-25 2.81498e-07
20.5866 1.17541e-25 2.80355e-07
20.6076 1.12427e-25 2.79213e-07
20.6286 -8.40308e-26 2.7807e-07
20.6498 -1.06845e-25 2.76928e-07
20.6711 -1.03696e-25 2.75786e-07
20.6924 1.35275e-25 2.74644e-07
20.7139 -3.49456e-26 2.73502e-07
20.7356 -5.73408e-26 2.72359e-07
20.7573 -5.93792e-27 2.71217e-07
20.7791 9.8268e-26 2.70074e-07
20.8011 -5.50332e-27 2.6893e-07
20.8232 -5.77716e-26 2.67786e-07
20.8454 -1.12915e-25 2.66642e-07
20.8678 1.55078e-25 2.65497e-07
20.8903 5.19827e-26 2.6435e-07
20.913 -5.18727e-27 2.63203e-07
20.9357 -1.05688e-25 2.62055e-07
20.9587 -1.87623e-26 2.60906e-07
20.9818 -1.54894e-26 2.59756e-07
21.005 -5.0852e-26 2.58604e-07
21.0284 2.35178e-26 2.5745e-07
21.052 1.34994e-25 2.56295e-07
21.0758 -6.08733e-27 2.55138e-07
21.0997 1.37009e-25 2.53979e-07
21.1238 1.19091e-25 2.52818e-07
21.1481 1.20286e-26 2.51654e-07
21.1726 -8.00457e-26 2.50488e-07
21.1972 -3.01002e-26 2.4932e-07
21.2221 5.42572e-26 2.48148e-07
21.2472 4.19844e-26 2.46973e-07
21.2726 -4.16899e-26 2.45795e-07
21.2981 1.33574e-26 2.44613e-07
21.3239 1.24566e-25 2.43427e-07
21.35 4.73731e-26 2.42237e-07
21.3763 -7.32608e-26 2.41043e-07
21.4029 2.42371e-25 2.39844e-07
21.4298 -6.65703e-26 2.38639e-07
21.4569 -1.28073e-26 2.37429e-07
21.4844 -2.84784e-26 2.36213e-07
21.5122 -3.75399e-27 2.3499e-07
21.5403 -1.66874e-26 2.33761e-07
21.5688 2.59311e-26 2.32524e-07
21.5977 -6.6876e-26 2.31278e-07
21.627 1.26535e-26 2.30024e-07
21.6567 2.08119e-26 2.28761e-07
21.6869 -1.49295e-26 2.27487e-07
21.7175 1.35238e-26 2.26202e-07
21.7486 7.30777e-27 2.24905e-07
21.7803 -3.47984e-26 2.23594e-07
21.8126 4.60592e-26 2.22269e-07
21.8456 -5.97984e-26 2.20928e-07
21.8792 -4.14207e-26 2.19569e-07
21.9136 3.84084e-26 2.1819e-07
21.9488 1.13634e-25 2.16788e-07
21.9849 8.14033e-27 2.15362e-07
22.0221 -9.04916e-27 2.13907e-07
22.0604 4.82805e-26 2.1242e-07
22.1001 2.41225e-26 2.10895e-07
22.1412 -4.74992e-26 2.09326e-07
22.1842 -3.30544e-27 2.07704e-07
22.2294 1.11968e-26 2.06017e-07
22.2772 3.38302e-26 2.04248e-07
22.3285 1.15472e-26 2.02372e-07
22.3846 1.01075e-26 2.00345e-07
22.448 -3.45761e-26 1.98084e-07
22.5254 -5.4341e-27 1.95366e-07


==> anc/HERMITE/GAMMA0025/iFpTwoLoop.txt <==
-22.5254 7.40408e-21 1.9528e-07
-22.448 -4.53688e-21 1.9785e-07
-22.3846 -4.2669e-21 2.0022e-07
-22.3285 2.73982e-21 2.02139e-07
-22.2772 -5.02673e-22 2.04109e-07
-22.2294 -9.15798e-22 2.05783e-07
-22.1842 -3.57113e-20 2.07555e-07
-22.1412 1.27118e-20 2.09091e-07
-22.1001 -1.62479e-21 2.10738e-07
-22.0604 6.6257e-20 2.12183e-07
-22.0221 -1.60742e-20 2.13744e-07
-21.9849 -5.67253e-21 2.15122e-07
-21.9488 1.47828e-21 2.16619e-07
-21.9136 -7.26256e-21 2.17947e-07
-21.8792 -2.7306e-20 2.19393e-07
-21.8456 -3.10527e-20 2.20683e-07
-21.8126 7.03197e-21 2.22089e-07
-21.7803 5.40694e-20 2.23347e-07
-21.7486 -8.52802e-21 2.2472e-07
-21.7175 -1.54291e-20 2.25952e-07
-21.6869 1.3105e-20 2.27297e-07
-21.6567 -6.60271e-21 2.28508e-07
-21.627 -1.68438e-20 2.2983e-07
-21.5977 1.92205e-20 2.31022e-07
-21.5688 -3.0159e-20 2.32325e-07
-21.5403 -2.79701e-21 2.33502e-07
-21.5122 1.17799e-20 2.34787e-07
-21.4844 -1.80268e-20 2.35951e-07
-21.4569 7.63371e-21 2.37222e-07
-21.4298 3.85816e-20 2.38374e-07
-21.4029 3.21639e-21 2.39632e-07
-21.3763 2.86829e-21 2.40775e-07
-21.35 2.44106e-20 2.42022e-07
-21.3239 1.12232e-20 2.43156e-07
-21.2981 1.80845e-20 2.44394e-07
-21.2726 -2.00478e-21 2.45521e-07
-21.2472 -6.07658e-20 2.4675e-07
-21.2221 -1.65956e-20 2.4787e-07
-21.1972 7.60658e-21 2.49093e-07
-21.1726 1.5773e-20 2.50208e-07
-21.1481 7.24241e-21 2.51424e-07
-21.1238 1.80653e-20 2.52534e-07
-21.0997 2.64925e-20 2.53745e-07
-21.0758 -9.84764e-21 2.54851e-07
-21.052 -2.79747e-20 2.56057e-07
-21.0284 2.32662e-20 2.5716e-07
-21.005 2.42695e-20 2.58362e-07
-20.9818 9.92817e-21 2.59463e-07
-20.9587 -2.21566e-21 2.60661e-07
-20.9357 1.02727e-20 2.6176e-07
-20.913 5.63751e-21 2.62955e-07
-20.8903 -2.29981e-20 2.64052e-07
-20.8678 -3.61418e-20 2.65246e-07
-20.8454 5.05416e-21 2.66342e-07
-20.8232 1.00778e-20 2.67534e-07
-20.8011 4.04358e-21 2.6863e-07
-20.7791 -1.21945e-20 2.69823e-07
-20.7573 -1.28556e-20 2.70921e-07
-20.7356 9.60462e-21 2.72118e-07
-20.7139 5.7563e-20 2.73224e-07
-20.6924 3.23211e-20 2.74431e-07
-20.6711 2.06101e-20 2.75551e-07
-20.6498 -7.98171e-21 2.76771e-07
-20.6286 -2.68553e-21 2.77899e-07
-20.6076 1.72697e-20 2.79114e-07
-20.5866 2.74712e-20 2.80213e-07
-20.5658 -3.12662e-20 2.81374e-07
-20.545 -3.52972e-20 2.82408e-07
-20.5244 -2.29094e-20 2.83515e-07
-20.5038 -1.92236e-20 2.84542e-07
-20.4833 -3.5224e-20 2.85707e-07
-20.463 -3.56068e-20 2.86836e-07
-20.4427 -1.78105e-20 2.88089e-07
-20.4225 -5.18898e-22 2.89232e-07
-20.4024 -2.64738e-20 2.90412e-07
-20.3824 -2.39638e-20 2.91457e-07
-20.3625 9.31029e-21 2.92606e-07
-20.3426 7.56654e-20 2.93719e-07
-20.3228 6.11303e-20 2.94964e-07
-20.3031 3.08554e-21 2.96097e-07
-20.2835 -7.01237e-21 2.97265e-07
-20.264 1.95494e-20 2.98325e-07
-20.2445 -6.17439e-21 2.9952e-07
-20.2252 -2.89462e-20 3.0067e-07
-20.2058 -2.68132e-20 3.01894e-07
-20.1866 -1.633e-20 3.02976e-07
-20.1674 -3.73828e-20 3.04143e-07
-20.1483 -1.55205e-20 3.0527e-07
-20.1293 7.20303e-21 3.06513e-07
-20.1104 3.49352e-21 3.07626e-07
-20.0915 3.52592e-20 3.08797e-07
-20.0726 6.6435e-20 3.09911e-07
-20.0539 1.92281e-20 3.11155e-07
-20.0352 -1.27877e-20 3.12286e-07
-20.0165 -1.69156e-20 3.13467e-07
-19.998 -6.69077e-21 3.14582e-07
-19.9795 3.20753e-20 3.15829e-07
-19.961 7.65949e-20 3.16965e-07
-19.9426 6.81772e-20 3.18155e-07
-19.9243 6.97094e-21 3.19281e-07
-19.906 -4.59898e-20 3.20533e-07
-19.8878 -3.50718e-20 3.21669e-07
-19.8696 -3.04384e-20 3.22867e-07
-19.8515 -2.72614e-20 3.24011e-07
-19.8335 -6.36417e-20 3.25266e-07
-19.8155 -5.1814e-20 3.26396e-07
-19.7976 -5.54718e-21 3.27609e-07
-19.7797 2.48728e-20 3.28773e-07
-19.7618 2.38832e-20 3.30024e-07
-19.744 1.34986e-21 3.31151e-07
-19.7263 -3.68628e-20 3.32388e-07
-19.7086 -5.05873e-21 3.33565e-07
-19.691 4.32009e-20 3.34804e-07
-19.6734 1.13388e-20 3.35942e-07
-19.6559 -3.5566e-20 3.37207e-07
-19.6384 -3.39576e-20 3.3838e-07
-19.6209 -1.72459e-20 3.39613e-07
-19.6035 -9.68918e-21 3.4078e-07
-19.5862 -2.2319e-20 3.42057e-07
-19.5689 6.38051e-21 3.43215e-07
-19.5516 5.67008e-21 3.44466e-07
-19.5344 -9.28586e-22 3.4566e-07
-19.5173 -1.1856e-20 3.46925e-07
-19.5001 -1.0579e-20 3.48088e-07
-19.483 3.01869e-21 3.49372e-07
-19.466 5.30363e-20 3.50564e-07
-19.449 5.97027e-20 3.51822e-07
-19.4321 -4.63359e-21 3.53016e-07
-19.4151 -6.83751e-20 3.5431e-07
-19.3983 -6.30573e-20 3.55488e-07
-19.3814 -8.20951e-21 3.56773e-07
-19.3647 6.29463e-20 3.57987e-07
-19.3479 6.0277e-20 3.59265e-07
-19.3312 2.53529e-20 3.60464e-07
-19.3145 3.83262e-20 3.61775e-07
-19.2979 8.70311e-20 3.62974e-07
-19.2813 4.85534e-20 3.64267e-07
-19.2647 4.3104e-21 3.65496e-07
-19.2482 5.07513e-21 3.66795e-07
-19.2317 -1.11338e-20 3.68005e-07
-19.2153 -6.5957e-20 3.6933e-07
-19.1989 -7.69972e-20 3.70549e-07
-19.1825 -6.62293e-20 3.71856e-07
-19.1662 -2.81773e-20 3.73099e-07
-19.1499 9.78746e-22 3.74416e-07
-19.1336 1.67539e-20 3.75642e-07
-19.1173 1.04537e-20 3.76982e-07
-19.1011 1.89328e-21 3.78217e-07
-19.085 -2.14424e-20 3.79542e-07
-19.0688 -2.78355e-20 3.808e-07
-19.0527 -3.91341e-20 3.82134e-07
-19.0367 7.20899e-21 3.83377e-07
-19.0206 6.9993e-20 3.84734e-07
-19.0046 9.73424e-20 3.85984e-07
-18.9887 6.50859e-20 3.87329e-07
-18.9727 3.49561e-20 3.88603e-07
-18.9568 7.4567e-21 3.89951e-07
-18.941 -2.02734e-21 3.91216e-07
-18.9251 -1.81109e-20 3.92589e-07
-18.9093 -1.56776e-20 3.93853e-07
-18.8935 -3.0848e-20 3.95222e-07
-18.8778 -2.76267e-20 3.9651e-07
-18.8621 2.80715e-20 3.97874e-07
-18.8464 5.95562e-20 3.99163e-07
-18.8307 3.49934e-21 4.0055e-07
-18.8151 -3.39004e-20 4.0183e-07
-18.7995 -4.0069e-20 4.03224e-07
-18.7839 -1.51485e-20 4.04524e-07
-18.7683 -1.1981e-22 4.05908e-07
-18.7528 1.09084e-20 4.07221e-07
-18.7373 2.05937e-20 4.08618e-07
-18.7219 2.76471e-20 4.09922e-07
-18.7064 -1.48008e-20 4.11338e-07
-18.691 -2.77753e-20 4.12648e-07
-18.6757 -2.89454e-20 4.14058e-07
-18.6603 -2.81282e-20 4.1539e-07
-18.645 -2.0613e-20 4.168e-07
-18.6297 2.55242e-20 4.18132e-07
-18.6144 7.07102e-20 4.19563e-07
-18.5992 5.93383e-20 4.20889e-07
-18.5839 -6.11358e-21 4.22329e-07
-18.5687 -4.5928e-20 4.23671e-07
-18.5536 -2.8907e-20 4.25104e-07
-18.5384 2.66691e-20 4.26461e-07
-18.5233 8.03131e-21 4.27903e-07
-18.5082 -2.34411e-20 4.29256e-07
-18.4931 -1.2012e-20 4.30717e-07
-18.4781 -8.30407e-21 4.32071e-07
-18.4631 -7.21604e-20 4.33535e-07
-18.4481 -1.04422e-19 4.34908e-07
-18.4331 -5.92672e-20 4.36367e-07
-18.4182 4.78228e-20 4.37751e-07
-18.4032 9.92759e-20 4.39223e-07
-18.3883 7.03221e-20 4.40602e-07
-18.3735 -1.74107e-20 4.42092e-07
-18.3586 -5.34854e-20 4.43475e-07
-18.3438 -2.83261e-20 4.44966e-07
-18.329 5.44373e-20 4.46367e-07
-18.3142 9.57596e-20 4.47856e-07
-18.2994 7.07773e-20 4.49267e-07
-18.2847 2.55609e-20 4.5077e-07
-18.27 -9.74601e-21 4.52177e-07
-18.2553 -5.17965e-20 4.53696e-07
-18.2406 -3.59787e-20 4.55108e-07
-18.226 2.86497e-20 4.5663e-07
-18.2113 8.20004e-20 4.58059e-07
-18.1967 6.93412e-20 4.59579e-07
-18.1821 2.4234e-20 4.61019e-07
-18.1676 -3.49583e-20 4.62552e-07
-18.153 -4.83716e-20 4.6399e-07
-18.1385 -4.02756e-20 4.65539e-07
-18.124 -1.27906e-20 4.6698e-07
-18.1095 1.07753e-20 4.68535e-07
-18.0951 2.96951e-20 4.69992e-07
-18.0806 -1.64267e-20 4.71545e-07
-18.0662 -8.45322e-20 4.73016e-07
-18.0518 -1.12183e-19 4.74578e-07
-18.0374 -4.08324e-20 4.76049e-07
-18.0231 4.35771e-20 4.77628e-07
-18.0087 8.63164e-20 4.79101e-07
-17.9944 8.29031e-20 4.80689e-07
-17.9801 6.44947e-20 4.82174e-07
-17.9658 4.707e-20 4.83763e-07
-17.9516 4.90287e-20 4.85264e-07
-17.9373 3.20855e-20 4.86857e-07
-17.9231 1.0798e-20 4.88364e-07
-17.9089 -2.37366e-20 4.89973e-07
-17.8947 -4.08163e-20 4.91479e-07
-17.8805 -5.77779e-20 4.93102e-07
-17.8664 -1.95565e-20 4.94616e-07
-17.8523 2.70949e-20 4.96242e-07
-17.8382 2.98856e-20 4.97772e-07
-17.8241 7.86799e-21 4.99401e-07
-17.81 1.27681e-20 5.00942e-07
-17.7959 -4.50468e-21 5.02581e-07
-17.7819 -3.28194e-20 5.04125e-07
-17.7679 -4.5099e-20 5.0578e-07
-17.7539 -8.69001e-21 5.07326e-07
-17.7399 5.09786e-20 5.08992e-07
-17.7259 8.38395e-20 5.1055e-07
-17.712 2.15533e-20 5.12218e-07
-17.698 -4.81283e-20 5.13792e-07
-17.6841 -8.00331e-20 5.15464e-07
-17.6702 -5.22362e-20 5.17046e-07
-17.6563 -9.27971e-21 5.18732e-07
-17.6425 1.25433e-20 5.20316e-07
-17.6286 -3.03537e-20 5.22018e-07
-17.6148 -7.27721e-20 5.23607e-07
-17.601 -8.65768e-20 5.25317e-07
-17.5872 -1.79625e-20 5.2692e-07
-17.5734 6.27117e-20 5.28632e-07
-17.5596 1.21582e-19 5.30251e-07
-17.5459 1.09417e-19 5.31969e-07
-17.5321 4.72699e-20 5.33595e-07
-17.5184 -2.35265e-20 5.35328e-07
-17.5047 -3.23878e-20 5.36957e-07
-17.491 -6.21688e-22 5.38705e-07
-17.4774 3.28339e-20 5.4034e-07
-17.4637 1.27139e-20 5.42096e-07
-17.4501 -2.77392e-20 5.43745e-07
-17.4365 -9.57397e-20 5.45505e-07
-17.4229 -1.22454e-19 5.47169e-07
-17.4093 -1.08383e-19 5.48936e-07
-17.3957 -7.00044e-20 5.50608e-07
-17.3821 -2.85615e-20 5.52389e-07
-17.3686 3.38095e-20 5.54064e-07
-17.3551 7.98498e-20 5.55861e-07
-17.3416 7.80756e-20 5.57543e-07
-17.3281 5.30995e-20 5.59349e-07
-17.3146 5.76502e-20 5.61044e-07
-17.3011 2.84708e-20 5.62854e-07
-17.2876 -3.40549e-20 5.64565e-07
-17.2742 -6.48532e-20 5.66382e-07
-17.2608 -4.60606e-21 5.68102e-07
-17.2474 7.2922e-20 5.69932e-07
-17.234 9.37866e-20 5.71658e-07
-17.2206 2.06058e-20 5.73504e-07
-17.2072 -3.59747e-20 5.75235e-07
-17.1939 -6.75942e-20 5.77093e-07
-17.1805 -8.25629e-20 5.78835e-07
-17.1672 -7.65421e-20 5.80699e-07
-17.1539 -1.95296e-20 5.82457e-07
-17.1406 3.09416e-21 5.84327e-07
-17.1273 -2.03549e-20 5.86098e-07
-17.114 -7.26152e-20 5.87979e-07
-17.1008 -8.14867e-20 5.89757e-07
-17.0875 -2.90046e-20 5.91653e-07
-17.0743 5.25407e-20 5.93437e-07
-17.0611 3.35803e-20 5.95348e-07
-17.0479 -4.54198e-20 5.9714e-07
-17.0347 -7.88442e-20 5.9906e-07
-17.0215 -1.89581e-20 6.00867e-07
-17.0084 1.05128e-20 6.02793e-07
-16.9952 -1.43998e-20 6.04615e-07
-16.9821 -6.84623e-20 6.0655e-07
-16.969 -8.55255e-20 6.08382e-07
-16.9559 -6.75324e-20 6.1033e-07
-16.9428 7.85658e-21 6.12169e-07
-16.9297 8.68764e-20 6.14134e-07
-16.9166 1.46543e-19 6.15979e-07
-16.9035 1.23853e-19 6.17957e-07
-16.8905 5.27172e-20 6.19814e-07
-16.8775 -1.32264e-20 6.218e-07
-16.8645 -2.08924e-20 6.23673e-07
-16.8514 3.15243e-22 6.25666e-07
-16.8385 2.31062e-20 6.27553e-07
-16.8255 2.97094e-21 6.29556e-07
-16.8125 -1.08132e-21 6.31453e-07
-16.7995 -1.5105e-20 6.33471e-07
-16.7866 -1.75621e-20 6.35375e-07
-16.7737 8.56459e-21 6.37409e-07
-16.7607 7.70254e-20 6.39322e-07
-16.7478 8.95536e-20 6.41369e-07
-16.7349 1.75472e-20 6.43293e-07
-16.7221 -7.25392e-20 6.45349e-07
-16.7092 -9.1597e-20 6.4729e-07
-16.6963 -8.56126e-20 6.49354e-07
-16.6835 -8.81429e-20 6.51309e-07
-16.6706 -1.00503e-19 6.53384e-07
-16.6578 -6.12505e-20 6.55349e-07
-16.645 -3.7247e-21 6.57439e-07
-16.6322 4.04428e-20 6.59412e-07
-16.6194 4.17462e-20 6.61519e-07
-16.6066 1.33281e-20 6.63501e-07
-16.5938 -4.44468e-20 6.65621e-07
-16.5811 -3.87025e-20 6.67616e-07
-16.5683 1.05505e-20 6.69746e-07
-16.5556 9.6514e-20 6.71757e-07
-16.5429 1.34834e-19 6.73896e-07
-16.5302 1.19894e-19 6.75921e-07
-16.5175 6.87436e-20 6.78072e-07
-16.5048 5.6639e-20 6.80109e-07
-16.4921 5.08817e-20 6.82274e-07
-16.4794 3.06316e-20 6.84321e-07
-16.4668 -2.29838e-20 6.86503e-07
-16.4541 -8.65312e-20 6.88558e-07
-16.4415 -1.19233e-19 6.90755e-07
-16.4289 -5.94254e-20 6.92823e-07
-16.4163 5.58927e-20 6.95031e-07
-16.4037 1.91259e-19 6.97114e-07
-16.3911 2.2233e-19 6.99333e-07
-16.3785 1.32567e-19 7.01432e-07
-16.3659 -2.98254e-20 7.03661e-07
-16.3534 -1.40112e-19 7.05774e-07
-16.3408 -1.93585e-19 7.08017e-07
-16.3283 -1.66028e-19 7.10141e-07
-16.3158 -8.17827e-20 7.12401e-07
-16.3032 -1.44788e-20 7.14534e-07
-16.2907 -2.83819e-20 7.16811e-07
-16.2782 -5.22577e-20 7.18955e-07
-16.2658 -6.82975e-20 7.21246e-07
-16.2533 -3.70766e-20 7.23405e-07
-16.2408 2.70711e-20 7.25707e-07
-16.2284 9.5782e-20 7.27882e-07
-16.2159 1.09198e-19 7.30195e-07
-16.2035 9.34355e-20 7.32386e-07
-16.191 3.22201e-20 7.34712e-07
-16.1786 4.81182e-21 7.36916e-07
-16.1662 3.75657e-20 7.39258e-07
-16.1538 7.98e-20 7.41473e-07
-16.1414 5.83338e-20 7.43832e-07
-16.1291 4.13782e-20 7.46058e-07
-16.1167 2.87427e-20 7.48434e-07
-16.1043 -3.8622e-21 7.50672e-07
-16.092 -9.59151e-20 7.53062e-07
-16.0797 -1.38517e-19 7.55317e-07
-16.0673 -1.10833e-19 7.57718e-07
-16.055 -3.36409e-20 7.5999e-07
-16.0427 2.37619e-20 7.62403e-07
-16.0304 6.0868e-20 7.64691e-07
-16.0181 4.12632e-20 7.67118e-07
-16.0058 -2.23099e-20 7.6942e-07
-15.9936 -1.05578e-19 7.71864e-07
-15.9813 -1.34346e-19 7.74177e-07
-15.9691 -1.04462e-19 7.7664e-07
-15.9568 -3.8274e-20 7.78964e-07
-15.9446 -2.30892e-20 7.81444e-07
-15.9324 -1.08253e-20 7.83782e-07
-15.9202 3.70306e-21 7.86277e-07
-15.9079 1.89743e-20 7.88632e-07
-15.8957 1.62656e-20 7.91139e-07
-15.8836 3.51065e-20 7.93512e-07
-15.8714 2.37249e-20 7.96032e-07
-15.8592 -1.31195e-20 7.98421e-07
-15.8471 -2.82558e-20 8.00957e-07
-15.8349 4.86789e-20 8.0336e-07
-15.8228 9.65714e-20 8.05913e-07
-15.8106 8.38188e-20 8.0833e-07
-15.7985 3.77414e-20 8.10901e-07
-15.7864 2.65724e-21 8.1333e-07
-15.7743 -4.65638e-20 8.1592e-07
-15.7622 -4.48243e-20 8.18363e-07
-15.7501 2.34314e-20 8.20969e-07
-15.738 1.52837e-19 8.23429e-07
-15.7259 2.25608e-19 8.26049e-07
-15.7139 1.71472e-19 8.28527e-07
-15.7018 -1.20128e-21 8.3116e-07
-15.6898 -1.15884e-19 8.33657e-07
-15.6777 -1.25543e-19 8.36306e-07
-15.6657 -5.38872e-20 8.38818e-07
-15.6537 4.03735e-21 8.41484e-07
-15.6417 1.87934e-20 8.44011e-07
-15.6297 -4.53472e-21 8.46697e-07
-15.6177 -3.01787e-20 8.49237e-07
-15.6057 -4.99683e-20 8.51942e-07
-15.5937 -2.41386e-21 8.54496e-07
-15.5818 6.5739e-20 8.57219e-07
-15.5698 1.32193e-19 8.5979e-07
-15.5578 1.53807e-19 8.62529e-07
-15.5459 1.4109e-19 8.65119e-07
-15.534 5.23101e-20 8.67872e-07
-15.522 -2.70291e-20 8.70481e-07
-15.5101 -4.42776e-20 8.7325e-07
-15.4982 -7.6506e-21 8.75877e-07
-15.4863 -7.73606e-21 8.78664e-07
-15.4744 -8.41262e-20 8.81307e-07
-15.4625 -2.04352e-19 8.84113e-07
-15.4506 -2.50403e-19 8.8677e-07
-15.4388 -2.31315e-19 8.89597e-07
-15.4269 -1.56235e-19 8.92269e-07
-15.415 -8.89831e-20 8.95115e-07
-15.4032 -3.03775e-20 8.97804e-07
-15.3913 -2.06649e-20 9.00669e-07
-15.3795 -2.2058e-20 9.03376e-07
-15.3677 -6.36205e-21 9.06257e-07
-15.3559 5.73761e-20 9.08984e-07
-15.3441 6.15377e-20 9.11881e-07
-15.3323 3.05862e-20 9.14627e-07
-15.3205 -3.14505e-20 9.17542e-07
-15.3087 -3.96962e-20 9.20307e-07
-15.2969 9.90122e-21 9.2324e-07
-15.2851 7.5359e-20 9.26022e-07
-15.2734 8.14755e-20 9.28976e-07
-15.2616 2.6094e-20 9.31774e-07
-15.2499 -6.62192e-20 9.34749e-07
-15.2381 -9.34564e-20 9.37564e-07
-15.2264 -5.36589e-20 9.4056e-07
-15.2147 3.55578e-20 9.43392e-07
-15.2029 1.05291e-19 9.46407e-07
-15.1912 1.50309e-19 9.49258e-07
-15.1795 1.12737e-19 9.52291e-07
-15.1678 1.91994e-20 9.55163e-07
-15.1561 -7.60646e-20 9.58214e-07
-15.1445 -1.02247e-19 9.61107e-07
-15.1328 -8.60994e-20 9.64176e-07
-15.1211 -2.55683e-20 9.67089e-07
-15.1095 7.87933e-21 9.70178e-07
-15.0978 1.2632e-20 9.73109e-07
-15.0862 -3.29853e-20 9.76219e-07
-15.0745 -5.51357e-20 9.79168e-07
-15.0629 -2.41561e-20 9.82301e-07
-15.0513 3.2597e-20 9.85267e-07
-15.0397 -1.91919e-21 9.88422e-07
-15.028 -5.40023e-20 9.91406e-07
-15.0164 -8.82833e-20 9.94582e-07
-15.0048 -7.6952e-20 9.97587e-07
-14.9933 -9.16202e-20 1.00078e-06
-14.9817 -1.09756e-19 1.00381e-06
-14.9701 -1.31131e-19 1.00702e-06
-14.9585 -7.68999e-20 1.01007e-06
-14.947 1.20175e-21 1.01331e-06
-14.9354 9.21412e-20 1.01638e-06
-14.9239 1.35048e-19 1.01963e-06
-14.9123 1.23264e-19 1.02272e-06
-14.9008 2.32892e-20 1.026e-06
-14.8893 -7.53427e-20 1.02911e-06
-14.8778 -1.61297e-19 1.03241e-06
-14.8662 -2.13336e-19 1.03554e-06
-14.8547 -2.15253e-19 1.03886e-06
-14.8432 -8.54711e-20 1.04201e-06
-14.8317 6.22418e-20 1.04535e-06
-14.8203 1.62319e-19 1.04852e-06
-14.8088 1.6885e-19 1.05189e-06
-14.7973 1.15861e-19 1.05508e-06
-14.7858 2.73334e-20 1.05847e-06
-14.7744 -6.108e-21 1.06169e-06
-14.7629 -1.01417e-20 1.0651e-06
-14.7515 1.64899e-21 1.06833e-06
-14.7401 -6.7472e-20 1.07176e-06
-14.7286 -1.49653e-19 1.07502e-06
-14.7172 -1.42703e-19 1.07848e-06
-14.7058 -2.51555e-20 1.08176e-06
-14.6944 8.93725e-20 1.08524e-06
-14.683 1.66661e-19 1.08854e-06
-14.6716 1.68328e-19 1.09204e-06
-14.6602 1.48513e-19 1.09536e-06
-14.6488 8.37207e-20 1.09889e-06
-14.6374 2.44222e-20 1.10224e-06
-14.626 -4.94933e-20 1.10579e-06
-14.6146 -7.33268e-20 1.10915e-06
-14.6033 -3.65348e-20 1.11273e-06
-14.5919 6.16079e-20 1.11612e-06
-14.5806 1.6359e-19 1.11972e-06
-14.5692 2.27661e-19 1.12313e-06
-14.5579 1.60194e-19 1.12676e-06
-14.5466 3.86372e-20 1.13019e-06
-14.5352 -6.57408e-20 1.13384e-06
-14.5239 -8.429e-20 1.1373e-06
-14.5126 -1.06599e-19 1.14097e-06
-14.5013 -1.23484e-19 1.14446e-06
-14.49 -1.38584e-19 1.14815e-06
-14.4787 -7.748e-20 1.15166e-06
-14.4674 4.12521e-20 1.15538e-06
-14.4561 1.93564e-19 1.15891e-06
-14.4449 2.87651e-19 1.16266e-06
-14.4336 2.6579e-19 1.16622e-06
-14.4223 1.05357e-19 1.16999e-06
-14.4111 -2.56421e-20 1.17357e-06
-14.3998 -9.13781e-20 1.17737e-06
-14.3886 -8.97345e-20 1.18097e-06
-14.3773 -5.18968e-20 1.1848e-06
-14.3661 1.36902e-21 1.18842e-06
-14.3549 -3.25651e-21 1.19227e-06
-14.3437 -5.85392e-20 1.19593e-06
-14.3324 -1.81456e-19 1.1998e-06
-14.3212 -2.26797e-19 1.20349e-06
-14.31 -1.81358e-19 1.20739e-06
-14.2988 -9.5911e-20 1.21109e-06
-14.2876 -4.70551e-20 1.21502e-06
-14.2765 8.05295e-21 1.21875e-06
-14.2653 3.93748e-20 1.22271e-06
-14.2541 2.8368e-20 1.22646e-06
-14.2429 -6.34636e-20 1.23045e-06
-14.2318 -1.47826e-19 1.23423e-06
-14.2206 -2.0571e-19 1.23824e-06
-14.2095 -1.72974e-19 1.24205e-06
-14.1983 -1.3003e-19 1.24609e-06
-14.1872 -7.1243e-20 1.24992e-06
-14.176 3.7044e-20 1.25399e-06
-14.1649 2.00089e-19 1.25785e-06
-14.1538 2.68916e-19 1.26194e-06
-14.1427 2.38967e-19 1.26583e-06
-14.1316 1.38129e-19 1.26995e-06
-14.1204 3.26945e-20 1.27387e-06
-14.1093 -1.08587e-19 1.27802e-06
-14.0982 -2.09078e-19 1.28196e-06
-14.0872 -1.93528e-19 1.28614e-06
-14.0761 -3.22189e-20 1.29011e-06
-14.065 1.79722e-19 1.29432e-06
-14.0539 3.71273e-19 1.29832e-06
-14.0429 3.90087e-19 1.30256e-06
-14.0318 2.78309e-19 1.30658e-06
-14.0207 1.23765e-19 1.31085e-06
-14.0097 -1.56052e-20 1.3149e-06
-13.9986 -2.03166e-19 1.31921e-06
-13.9876 -3.53876e-19 1.32328e-06
-13.9766 -3.94084e-19 1.32762e-06
-13.9655 -2.84811e-19 1.33172e-06
-13.9545 -1.86401e-19 1.33608e-06
-13.9435 -1.52393e-19 1.34022e-06
-13.9325 -1.68606e-19 1.34461e-06
-13.9215 -9.63431e-20 1.34878e-06
-13.9105 3.2167e-20 1.3532e-06
-13.8995 1.65619e-19 1.3574e-06
-13.8885 2.14852e-19 1.36185e-06
-13.8775 1.88156e-19 1.36608e-06
-13.8665 2.30177e-20 1.37056e-06
-13.8555 -1.64951e-19 1.37482e-06
-13.8445 -2.39084e-19 1.37933e-06
-13.8336 -1.623e-19 1.38362e-06
-13.8226 -9.68703e-20 1.38816e-06
-13.8117 -6.19321e-20 1.39248e-06
-13.8007 -3.24906e-20 1.39706e-06
-13.7898 5.43631e-20 1.4014e-06
-13.7788 1.29452e-19 1.40602e-06
-13.7679 1.88248e-19 1.41039e-06
-13.757 2.19951e-19 1.41504e-06
-13.746 2.382e-19 1.41945e-06
-13.7351 2.02478e-19 1.42412e-06
-13.7242 2.07199e-19 1.42856e-06
-13.7133 1.7573e-19 1.43327e-06
-13.7024 1.13959e-19 1.43775e-06
-13.6915 4.70179e-20 1.44249e-06
-13.6806 3.19484e-22 1.447e-06
-13.6697 -9.04686e-20 1.45177e-06
-13.6588 -1.82492e-19 1.45631e-06
-13.6479 -2.61034e-19 1.46112e-06
-13.637 -1.86134e-19 1.46569e-06
-13.6262 -2.93669e-20 1.47053e-06
-13.6153 1.14293e-19 1.47514e-06
-13.6044 1.60123e-19 1.48002e-06
-13.5936 1.44949e-19 1.48465e-06
-13.5827 1.1064e-19 1.48957e-06
-13.5719 1.35526e-19 1.49423e-06
-13.5611 9.12983e-20 1.49919e-06
-13.5502 -4.76094e-21 1.50389e-06
-13.5394 -9.76456e-20 1.50887e-06
-13.5286 -1.13821e-19 1.51361e-06
-13.5177 -7.42388e-20 1.51863e-06
-13.5069 3.03023e-20 1.5234e-06
-13.4961 7.25639e-20 1.52846e-06
-13.4853 3.01879e-20 1.53326e-06
-13.4745 -1.15208e-19 1.53836e-06
-13.4637 -2.36576e-19 1.5432e-06
-13.4529 -2.6706e-19 1.54833e-06
-13.4421 -1.48262e-19 1.5532e-06
-13.4313 3.57516e-20 1.55837e-06
-13.4206 1.56503e-19 1.56328e-06
-13.4098 1.57578e-19 1.56848e-06
-13.399 1.44065e-19 1.57343e-06
-13.3882 6.99091e-20 1.57867e-06
-13.3775 -5.93445e-20 1.58366e-06
-13.3667 -2.3308e-19 1.58894e-06
-13.356 -3.29425e-19 1.59396e-06
-13.3452 -3.50113e-19 1.59928e-06
-13.3345 -2.79673e-19 1.60433e-06
-13.3237 -2.02903e-19 1.60969e-06
-13.313 -4.76629e-20 1.61478e-06
-13.3023 1.74781e-19 1.62018e-06
-13.2916 4.34545e-19 1.62531e-06
-13.2808 5.53076e-19 1.63074e-06
-13.2701 4.74951e-19 1.63591e-06
-13.2594 1.6709e-19 1.64139e-06
-13.2487 -1.88373e-19 1.64659e-06
-13.238 -4.50785e-19 1.65211e-06
-13.2273 -4.70667e-19 1.65735e-06
-13.2166 -3.03287e-19 1.66291e-06
-13.2059 -5.32656e-20 1.66819e-06
-13.1953 1.33433e-19 1.67378e-06
-13.1846 2.25758e-19 1.67911e-06
-13.1739 1.49251e-19 1.68474e-06
-13.1632 -6.26971e-20 1.69011e-06
-13.1526 -2.59107e-19 1.69578e-06
-13.1419 -2.71251e-19 1.70119e-06
-13.1312 -1.46154e-19 1.70691e-06
-13.1206 8.2913e-20 1.71235e-06
-13.1099 2.57364e-19 1.71811e-06
-13.0993 3.16467e-19 1.72359e-06
-13.0887 1.80237e-19 1.7294e-06
-13.078 2.82623e-21 1.73492e-06
-13.0674 -8.28793e-20 1.74077e-06
-13.0568 1.87071e-20 1.74633e-06
-13.0462 1.69194e-19 1.75222e-06
-13.0355 2.03354e-19 1.75782e-06
-13.0249 3.20056e-20 1.76376e-06
-13.0143 -9.82844e-20 1.7694e-06
-13.0037 -6.28662e-20 1.77539e-06
-12.9931 1.26845e-19 1.78107e-06
-12.9825 2.80171e-19 1.7871e-06
-12.9719 3.33761e-19 1.79283e-06
-12.9613 2.24441e-19 1.7989e-06
-12.9508 2.84942e-20 1.80467e-06
-12.9402 -2.67264e-19 1.81078e-06
-12.9296 -5.26869e-19 1.8166e-06
-12.919 -7.09508e-19 1.82276e-06
-12.9085 -6.86762e-19 1.82862e-06
-12.8979 -4.44081e-19 1.83483e-06
-12.8873 -9.75291e-20 1.84073e-06
-12.8768 1.10837e-19 1.84698e-06
-12.8662 1.11241e-19 1.85293e-06
-12.8557 -4.14561e-20 1.85923e-06
-12.8451 -1.39949e-19 1.86523e-06
-12.8346 -1.1427e-19 1.87157e-06
-12.8241 1.02335e-20 1.87761e-06
-12.8135 6.98969e-20 1.88401e-06
-12.803 1.40763e-19 1.89009e-06
-12.7925 2.05678e-19 1.89654e-06
-12.782 2.85462e-19 1.90266e-06
-12.7715 2.40425e-19 1.90916e-06
-12.761 1.31206e-19 1.91533e-06
-12.7505 4.48895e-20 1.92187e-06
-12.74 5.49003e-20 1.9281e-06
-12.7295 -1.12942e-20 1.93469e-06
-12.719 -8.1901e-20 1.94096e-06
-12.7085 -1.14635e-19 1.9476e-06
-12.698 -2.07358e-20 1.95392e-06
-12.6875 1.53289e-19 1.96061e-06
-12.677 3.73522e-19 1.96698e-06
-12.6666 4.43588e-19 1.97371e-06
-12.6561 3.22432e-19 1.98013e-06
-12.6456 8.7394e-20 1.98692e-06
-12.6352 -3.76704e-20 1.99339e-06
-12.6247 -1.11151e-19 2.00023e-06
-12.6143 -1.03355e-19 2.00675e-06
-12.6038 -9.42594e-21 2.01364e-06
-12.5934 1.6028e-19 2.02021e-06
-12.5829 2.1899e-19 2.02716e-06
-12.5725 1.22976e-19 2.03377e-06
-12.562 -1.77786e-19 2.04077e-06
-12.5516 -4.83779e-19 2.04744e-06
-12.5412 -6.10531e-19 2.0545e-06
-12.5308 -4.62919e-19 2.06121e-06
-12.5203 -2.61026e-19 2.06832e-06
-12.5099 -1.64508e-19 2.07509e-06
-12.4995 -1.70414e-19 2.08226e-06
-12.4891 -6.59216e-20 2.08907e-06
-12.4787 9.94983e-20 2.0963e-06
-12.4683 2.93823e-19 2.10317e-06
-12.4579 4.97115e-19 2.11044e-06
-12.4475 6.8714e-19 2.11737e-06
-12.4371 6.64638e-19 2.1247e-06
-12.4268 3.81978e-19 2.13168e-06
-12.4164 -1.27401e-19 2.13907e-06
-12.406 -6.05705e-19 2.14611e-06
-12.3956 -8.87592e-19 2.15355e-06
-12.3853 -7.88348e-19 2.16064e-06
-12.3749 -4.52195e-19 2.16814e-06
-12.3645 -4.97305e-20 2.17529e-06
-12.3542 2.11783e-19 2.18285e-06
-12.3438 3.31584e-19 2.19005e-06
-12.3335 2.26702e-19 2.19767e-06
-12.3231 3.02959e-20 2.20493e-06
-12.3128 -1.52348e-19 2.21261e-06
-12.3024 -1.45842e-19 2.21992e-06
-12.2921 -4.29017e-20 2.22766e-06
-12.2818 1.06972e-19 2.23503e-06
-12.2714 1.86888e-19 2.24283e-06
-12.2611 1.97718e-19 2.25026e-06
-12.2508 9.87273e-20 2.25812e-06
-12.2405 -6.01493e-20 2.26561e-06
-12.2301 -2.74385e-19 2.27353e-06
-12.2198 -3.79797e-19 2.28107e-06
-12.2095 -3.43657e-19 2.28906e-06
-12.1992 -1.47066e-19 2.29667e-06
-12.1889 2.48945e-20 2.30471e-06
-12.1786 1.44391e-19 2.31238e-06
-12.1683 1.01757e-19 2.32049e-06
-12.158 -1.09525e-20 2.32821e-06
-12.1478 -1.2941e-19 2.33639e-06
-12.1375 -1.86116e-19 2.34418e-06
-12.1272 -2.65877e-19 2.35241e-06
-12.1169 -2.94532e-19 2.36026e-06
-12.1066 -2.47219e-19 2.36857e-06
-12.0964 -2.00408e-20 2.37648e-06
-12.0861 1.96562e-19 2.38485e-06
-12.0759 2.41344e-19 2.39282e-06
-12.0656 1.75047e-19 2.40126e-06
-12.0553 2.26274e-19 2.40929e-06
-12.0451 2.71812e-19 2.4178e-06
-12.0348 3.04725e-19 2.4259e-06
-12.0246 3.8606e-19 2.43447e-06
-12.0144 5.79356e-19 2.44263e-06
-12.0041 6.46506e-19 2.45128e-06
-11.9939 4.7704e-19 2.4595e-06
-11.9837 1.32973e-19 2.46822e-06
-11.9734 -8.32615e-20 2.47651e-06
-11.9632 -2.26403e-19 2.48529e-06
-11.953 -3.17687e-19 2.49365e-06
-11.9428 -4.08739e-19 2.5025e-06
-11.9325 -4.31199e-19 2.51093e-06
-11.9223 -3.7493e-19 2.51985e-06
-11.9121 -1.45729e-19 2.52835e-06
-11.9019 4.80512e-20 2.53734e-06
-11.8917 1.29328e-19 2.54591e-06
-11.8815 9.75664e-20 2.55497e-06
-11.8713 1.57964e-19 2.5636e-06
-11.8611 2.01717e-19 2.57274e-06
-11.851 1.74382e-19 2.58144e-06
-11.8408 -2.79813e-20 2.59065e-06
-11.8306 -2.72827e-19 2.59943e-06
-11.8204 -3.97658e-19 2.60871e-06
-11.8102 -3.22051e-19 2.61756e-06
-11.8001 -1.52363e-19 2.62692e-06
-11.7899 1.41177e-19 2.63584e-06
-11.7797 4.27278e-19 2.64527e-06
-11.7696 6.56385e-19 2.65426e-06
-11.7594 6.92556e-19 2.66377e-06
-11.7493 4.81573e-19 2.67283e-06
-11.7391 3.97924e-20 2.68243e-06
-11.729 -2.81466e-19 2.69156e-06
-11.7188 -3.94542e-19 2.70123e-06
-11.7087 -2.89884e-19 2.71044e-06
-11.6985 -1.30011e-19 2.72019e-06
-11.6884 1.94909e-20 2.72947e-06
-11.6783 7.56967e-21 2.7393e-06
-11.6681 -9.18288e-20 2.74866e-06
-11.658 -2.75323e-19 2.75857e-06
-11.6479 -2.86545e-19 2.76801e-06
-11.6378 -1.32697e-19 2.77799e-06
-11.6277 8.9971e-20 2.78751e-06
-11.6176 2.02897e-19 2.79758e-06
-11.6074 2.62499e-19 2.80718e-06
-11.5973 1.97128e-19 2.81732e-06
-11.5872 5.54723e-20 2.827e-06
-11.5771 -1.20176e-19 2.83723e-06
-11.567 -1.64371e-19 2.84699e-06
-11.5569 -1.79828e-19 2.85731e-06
-11.5469 -1.15139e-19 2.86714e-06
-11.5368 -3.69172e-20 2.87755e-06
-11.5267 5.70388e-20 2.88746e-06
-11.5166 4.03017e-20 2.89795e-06
-11.5065 -6.71803e-20 2.90795e-06
-11.4964 -2.36502e-19 2.91853e-06
-11.4864 -2.80455e-19 2.92861e-06
-11.4763 -1.68837e-19 2.93927e-06
-11.4662 1.38812e-19 2.94944e-06
-11.4562 4.11328e-19 2.96019e-06
-11.4461 6.87155e-19 2.97044e-06
-11.4361 8.69133e-19 2.98128e-06
-11.426 9.14002e-19 2.99162e-06
-11.4159 6.74611e-19 3.00255e-06
-11.4059 3.16272e-19 3.01297e-06
-11.3959 -2.55163e-20 3.024e-06
-11.3858 -1.99435e-19 3.0345e-06
-11.3758 -3.17801e-19 3.04562e-06
-11.3657 -4.19701e-19 3.05621e-06
-11.3557 -4.75052e-19 3.06742e-06
-11.3457 -3.1254e-19 3.07811e-06
-11.3356 -7.43294e-20 3.08941e-06
-11.3256 1.40654e-19 3.10019e-06
-11.3156 1.59557e-19 3.11158e-06
-11.3056 2.8878e-20 3.12245e-06
-11.2956 -1.1284e-19 3.13394e-06
-11.2856 -3.64846e-20 3.1449e-06
-11.2755 1.34006e-19 3.15649e-06
-11.2655 2.86888e-19 3.16754e-06
-11.2555 2.37035e-19 3.17922e-06
-11.2455 9.77264e-20 3.19037e-06
-11.2355 -1.30732e-19 3.20215e-06
-11.2255 -2.78408e-19 3.21339e-06
-11.2156 -3.12702e-19 3.22528e-06
-11.2056 -2.14205e-19 3.23661e-06
-11.1956 -1.41559e-19 3.2486e-06
-11.1856 -3.64074e-20 3.26002e-06
-11.1756 -3.15179e-21 3.27211e-06
-11.1656 -3.33546e-20 3.28364e-06
-11.1557 -2.17253e-19 3.29583e-06
-11.1457 -3.04443e-19 3.30745e-06
-11.1357 -2.8852e-19 3.31975e-06
-11.1258 -1.76288e-19 3.33147e-06
-11.1158 -1.07027e-19 3.34387e-06
-11.1058 1.81707e-20 3.35569e-06
-11.0959 2.70382e-19 3.3682e-06
-11.0859 6.66406e-19 3.38013e-06
-11.076 8.72223e-19 3.39274e-06
-11.066 7.6067e-19 3.40477e-06
-11.0561 3.74349e-19 3.41748e-06
-11.0461 1.13739e-19 3.42962e-06
-11.0362 -2.67345e-20 3.44244e-06
-11.0263 -1.64022e-19 3.45468e-06
-11.0163 -3.58549e-19 3.46762e-06
-11.0064 -3.03552e-19 3.47996e-06
-10.9965 -2.95202e-20 3.49301e-06
-10.9865 3.07093e-19 3.50546e-06
-10.9766 4.2114e-19 3.51862e-06
-10.9667 3.24301e-19 3.53118e-06
-10.9568 -8.54732e-21 3.54445e-06
-10.9469 -3.94386e-19 3.55712e-06
-10.9369 -8.78234e-19 3.5705e-06
-10.927 -1.2361e-18 3.58328e-06
-10.9171 -1.32866e-18 3.59679e-06
-10.9072 -9.20246e-19 3.60967e-06
-10.8973 -1.43485e-19 3.62329e-06
-10.8874 6.45732e-19 3.63629e-06
-10.8775 1.08423e-18 3.65003e-06
-10.8676 1.2035e-18 3.66314e-06
-10.8577 9.99966e-19 3.67701e-06
-10.8478 6.01515e-19 3.69023e-06
-10.838 8.02595e-20 3.70421e-06
-10.8281 -3.76676e-19 3.71755e-06
-10.8182 -7.14057e-19 3.73166e-06
-10.8083 -6.13043e-19 3.74511e-06
-10.7984 -1.79086e-19 3.75934e-06
-10.7886 3.7696e-19 3.77291e-06
-10.7787 6.66851e-19 3.78727e-06
-10.7688 6.89696e-19 3.80096e-06
-10.759 4.8262e-19 3.81544e-06
-10.7491 2.91242e-19 3.82926e-06
-10.7392 1.19429e-19 3.84386e-06
-10.7294 2.93452e-20 3.8578e-06
-10.7195 -5.58879e-21 3.87253e-06
-10.7097 1.532e-19 3.88659e-06
-10.6998 2.73501e-19 3.90146e-06
-10.69 2.66814e-19 3.91564e-06
-10.6801 1.78973e-19 3.93064e-06
-10.6703 1.48705e-19 3.94495e-06
-10.6605 -3.76669e-21 3.96007e-06
-10.6506 -1.78129e-19 3.97451e-06
-10.6408 -3.26372e-19 3.98977e-06
-10.631 -3.8177e-19 4.00434e-06
-10.6211 -4.60051e-19 4.01974e-06
-10.6113 -4.57336e-19 4.03443e-06
-10.6015 -3.5263e-19 4.04997e-06
-10.5917 -2.33566e-19 4.06479e-06
-10.5819 -4.76102e-19 4.08046e-06
-10.572 -9.79561e-19 4.09542e-06
-10.5622 -1.39992e-18 4.11124e-06
-10.5524 -1.3156e-18 4.12633e-06
-10.5426 -8.21466e-19 4.14228e-06
-10.5328 -6.41278e-20 4.15751e-06
-10.523 6.1382e-19 4.17361e-06
-10.5132 1.08574e-18 4.18897e-06
-10.5034 1.14322e-18 4.20521e-06
-10.4936 9.45328e-19 4.22071e-06
-10.4838 5.59267e-19 4.2371e-06
-10.474 1.89361e-19 4.25274e-06
-10.4642 -9.38617e-20 4.26928e-06
-10.4545 -2.71351e-19 4.28506e-06
-10.4447 -5.16638e-19 4.30174e-06
-10.4349 -5.86932e-19 4.31767e-06
-10.4251 -4.87699e-19 4.3345e-06
-10.4153 -3.16966e-19 4.35057e-06
-10.4056 -3.79392e-19 4.36756e-06
-10.3958 -4.46193e-19 4.38378e-06
-10.386 -4.44789e-19 4.40091e-06
-10.3763 -2.67127e-19 4.41728e-06
-10.3665 -1.2724e-19 4.43457e-06
-10.3567 -5.66125e-20 4.45109e-06
-10.347 -7.16622e-20 4.46854e-06
-10.3372 -7.43141e-20 4.4852e-06
-10.3275 -2.46796e-19 4.50281e-06
-10.3177 -3.72181e-19 4.51963e-06
-10.308 -3.86108e-19 4.5374e-06
-10.2982 -1.79818e-19 4.55437e-06
-10.2885 2.24715e-20 4.5723e-06
-10.2787 2.09066e-19 4.58943e-06
-10.269 2.10806e-19 4.60753e-06
-10.2593 2.27892e-19 4.62481e-06
-10.2495 2.7816e-19 4.64307e-06
-10.2398 4.18739e-19 4.66051e-06
-10.2301 4.85573e-19 4.67895e-06
-10.2204 5.46679e-19 4.69654e-06
-10.2106 4.62252e-19 4.71515e-06
-10.2009 3.75334e-19 4.73291e-06
-10.1912 2.58057e-19 4.75169e-06
-10.1815 1.66507e-19 4.76961e-06
-10.1718 -1.50166e-19 4.78856e-06
-10.162 -5.49081e-19 4.80665e-06
-10.1523 -9.05132e-19 4.82578e-06
-10.1426 -9.34694e-19 4.84403e-06
-10.1329 -7.78175e-19 4.86334e-06
-10.1232 -4.36891e-19 4.88176e-06
-10.1135 -6.28602e-20 4.90125e-06
-10.1038 3.89457e-19 4.91984e-06
-10.0941 5.56042e-19 4.93951e-06
-10.0844 3.11821e-19 4.95828e-06
-10.0747 -2.42025e-19 4.97813e-06
-10.065 -7.10062e-19 4.99708e-06
-10.0554 -1.03583e-18 5.0171e-06
-10.0457 -9.64745e-19 5.03623e-06
-10.036 -5.54529e-19 5.05645e-06
-10.0263 6.98668e-20 5.07576e-06
-10.0166 4.41012e-19 5.09616e-06
-10.007 5.84957e-19 5.11565e-06
-9.99729 6.60876e-19 5.13624e-06
-9.98761 9.29808e-19 5.15592e-06
-9.97795 1.08467e-18 5.1767e-06
-9.96828 9.16739e-19 5.19657e-06
-9.95862 3.91948e-19 5.21755e-06
-9.94895 5.75719e-20 5.2376e-06
-9.93929 -8.46368e-20 5.25878e-06
-9.92964 -1.44839e-19 5.27901e-06
-9.91998 -3.02201e-19 5.30039e-06
-9.91033 -3.31672e-19 5.32082e-06
-9.90068 -2.86932e-19 5.34241e-06
-9.89103 -1.89389e-19 5.36303e-06
-9.88138 -6.25097e-20 5.38482e-06
-9.87174 2.56946e-19 5.40563e-06
-9.8621 5.98108e-19 5.42763e-06
-9.85246 9.62232e-19 5.44864e-06
-9.84282 9.30136e-19 5.47086e-06
-9.83318 6.10213e-19 5.49206e-06
-9.82355 2.64053e-19 5.51449e-06
-9.81392 1.46713e-19 5.5359e-06
-9.80429 -5.45358e-22 5.55854e-06
-9.79467 -1.38006e-19 5.58016e-06
-9.78504 -2.63338e-19 5.60301e-06
-9.77542 -1.45692e-19 5.62484e-06
-9.7658 -2.15199e-20 5.64791e-06
-9.75618 -1.40904e-19 5.66994e-06
-9.74657 -7.50432e-19 5.69324e-06
-9.73695 -1.36e-18 5.71549e-06
-9.72734 -1.87708e-18 5.739e-06
-9.71773 -1.9078e-18 5.76147e-06
-9.70812 -1.41797e-18 5.78521e-06
-9.69852 -6.18917e-19 5.8079e-06
-9.68892 -9.13035e-21 5.83186e-06
-9.67932 4.25166e-19 5.85477e-06
-9.66972 7.33599e-19 5.87897e-06
-9.66012 1.19977e-18 5.9021e-06
-9.65053 1.64044e-18 5.92653e-06
-9.64094 1.8809e-18 5.94988e-06
-9.63135 1.67261e-18 5.97455e-06
-9.62176 1.31333e-18 5.99814e-06
-9.61217 8.38184e-19 6.02305e-06
-9.60259 4.98778e-19 6.04686e-06
-9.59301 6.448e-20 6.07201e-06
-9.58343 -3.57689e-19 6.09605e-06
-9.57385 -8.0538e-19 6.12145e-06
-9.56428 -1.12368e-18 6.14573e-06
-9.5547 -1.24611e-18 6.17138e-06
-9.54513 -9.79047e-19 6.19589e-06
-9.53556 -5.54153e-19 6.2218e-06
-9.526 1.91878e-20 6.24655e-06
-9.51643 3.94721e-19 6.27271e-06
-9.50687 4.98573e-19 6.29771e-06
-9.49731 3.16389e-19 6.32412e-06
-9.48775 2.80263e-19 6.34936e-06
-9.47819 5.21809e-19 6.37604e-06
-9.46864 1.06517e-18 6.40153e-06
-9.45908 1.32948e-18 6.42848e-06
-9.44953 1.2652e-18 6.45422e-06
-9.43999 8.21883e-19 6.48143e-06
-9.43044 3.01828e-19 6.50742e-06
-9.42089 8.64697e-20 6.5349e-06
-9.41135 2.69821e-19 6.56116e-06
-9.40181 3.18998e-19 6.58891e-06
-9.39227 3.39415e-19 6.61543e-06
-9.38274 3.3155e-19 6.64345e-06
-9.3732 4.08517e-19 6.67024e-06
-9.36367 2.50026e-19 6.69854e-06
-9.35414 5.99131e-20 6.7256e-06
-9.34461 -7.78999e-20 6.75418e-06
-9.33509 7.67558e-20 6.78151e-06
-9.32556 3.38083e-19 6.81038e-06
-9.31604 3.91443e-19 6.83798e-06
-9.30652 -2.63754e-19 6.86714e-06
-9.297 -1.09758e-18 6.89502e-06
-9.28748 -1.79369e-18 6.92447e-06
-9.27797 -2.04998e-18 6.95263e-06
-9.26846 -1.83863e-18 6.98237e-06
-9.25895 -1.01545e-18 7.01082e-06
-9.24944 -2.91008e-20 7.04087e-06
-9.23993 7.69231e-19 7.0696e-06
-9.23043 1.06168e-18 7.09995e-06
-9.22093 1.0857e-18 7.12897e-06
-9.21143 8.30995e-19 7.15963e-06
-9.20193 4.56161e-19 7.18895e-06
-9.19243 -1.00727e-21 7.21992e-06
-9.18293 -3.72629e-20 7.24953e-06
-9.17344 2.60905e-19 7.28082e-06
-9.16395 7.5216e-19 7.31073e-06
-9.15446 8.17328e-19 7.34234e-06
-9.14497 6.48925e-19 7.37256e-06
-9.13549 2.68604e-19 7.40449e-06
-9.12601 -1.44907e-19 7.43502e-06
-9.11653 -5.77974e-19 7.46728e-06
-9.10705 -7.64566e-19 7.49811e-06
-9.09757 -6.60456e-19 7.5307e-06
-9.08809 -4.5831e-20 7.56186e-06
-9.07862 7.02001e-19 7.59478e-06
-9.06915 1.36014e-18 7.62626e-06
-9.05968 1.38789e-18 7.65952e-06
-9.05021 9.77475e-19 7.69132e-06
-9.04074 4.13347e-19 7.72493e-06
-9.03128 2.79175e-19 7.75705e-06
-9.02182 4.01085e-19 7.79101e-06
-9.01236 6.33063e-19 7.82347e-06
-9.0029 6.16787e-19 7.85777e-06
-8.99344 3.63396e-19 7.89057e-06
-8.98399 -1.44704e-19 7.92523e-06
-8.97453 -5.48733e-19 7.95837e-06
-8.96508 -8.76439e-19 7.99338e-06
-8.95563 -9.29078e-19 8.02687e-06
-8.94618 -8.57763e-19 8.06225e-06
-8.93674 -5.3435e-19 8.09609e-06
-8.92729 -1.76557e-19 8.13183e-06
-8.91785 3.26726e-19 8.16603e-06
-8.90841 6.45371e-19 8.20215e-06
-8.89897 7.74208e-19 8.2367e-06
-8.88954 5.79151e-19 8.2732e-06
-8.8801 3.60422e-19 8.30811e-06
-8.87067 4.25172e-20 8.34499e-06
-8.86124 1.46136e-19 8.38028e-06
-8.85181 6.77651e-19 8.41754e-06
-8.84238 1.32674e-18 8.4532e-06
-8.83296 1.14453e-18 8.49086e-06
-8.82353 2.94391e-19 8.52689e-06
-8.81411 -4.51011e-19 8.56495e-06
-8.80469 -5.23939e-19 8.60136e-06
-8.79527 -4.22931e-19 8.63982e-06
-8.78586 -6.55297e-19 8.67662e-06
-8.77644 -1.23228e-18 8.71549e-06
-8.76703 -1.22484e-18 8.75267e-06
-8.75762 -8.24765e-19 8.79196e-06
-8.74821 -4.99558e-19 8.82954e-06
-8.7388 -4.81363e-19 8.86925e-06
-8.7294 -2.01174e-19 8.90722e-06
-8.71999 2.85459e-19 8.94736e-06
-8.71059 1.20313e-18 8.98574e-06
-8.70119 1.94647e-18 9.0263e-06
-8.69179 2.02049e-18 9.06509e-06
-8.68239 1.46352e-18 9.10609e-06
-8.673 9.04512e-19 9.1453e-06
-8.6636 3.80516e-19 9.18674e-06
-8.65421 1.05462e-19 9.22637e-06
-8.64482 -3.61317e-19 9.26825e-06
-8.63543 -9.14729e-19 9.30831e-06
-8.62605 -1.46539e-18 9.35065e-06
-8.61666 -1.75896e-18 9.39114e-06
-8.60728 -2.02656e-18 9.43393e-06
-8.5979 -2.14549e-18 9.47486e-06
-8.58852 -2.43042e-18 9.51811e-06
-8.57914 -2.56377e-18 9.55949e-06
-8.56976 -2.27422e-18 9.60321e-06
-8.56039 -1.04737e-18 9.64504e-06
-8.55102 3.6217e-19 9.68923e-06
-8.54165 1.34008e-18 9.73152e-06
-8.53228 1.36694e-18 9.77619e-06
-8.52291 1.03396e-18 9.81894e-06
-8.51354 8.06672e-19 9.8641e-06
-8.50418 9.92905e-19 9.90732e-06
-8.49482 9.64208e-19 9.95297e-06
-8.48546 6.85364e-19 9.99666e-06
-8.4761 2.76561e-19 1.00428e-05
-8.46674 1.19307e-19 1.0087e-05
-8.45738 -3.07401e-19 1.01336e-05
-8.44803 -1.11768e-18 1.01783e-05
-8.43868 -1.9475e-18 1.02255e-05
-8.42933 -1.87965e-18 1.02706e-05
-8.41998 -8.27256e-19 1.03183e-05
-8.41063 6.33441e-19 1.0364e-05
-8.40128 1.66795e-18 1.04122e-05
-8.39194 2.07454e-18 1.04584e-05
-8.3826 1.72341e-18 1.05071e-05
-8.37326 1.05616e-18 1.05538e-05
-8.36392 -1.08687e-20 1.06031e-05
-8.35458 -1.02935e-18 1.06503e-05
-8.34525 -1.59885e-18 1.07001e-05
-8.33591 -1.32596e-18 1.07478e-05
-8.32658 -5.91462e-19 1.07982e-05
-8.31725 4.50079e-19 1.08465e-05
-8.30792 1.20954e-18 1.08974e-05
-8.29859 1.64391e-18 1.09462e-05
-8.28926 1.60733e-18 1.09978e-05
-8.27994 1.26565e-18 1.10471e-05
-8.27062 3.902e-19 1.10992e-05
-8.2613 -4.05092e-19 1.11491e-05
-8.25198 -8.14038e-19 1.12018e-05
-8.24266 -3.80775e-19 1.12523e-05
-8.23334 6.19201e-19 1.13056e-05
-8.22403 1.9273e-18 1.13566e-05
-8.21472 2.42287e-18 1.14105e-05
-8.2054 1.92923e-18 1.14621e-05
-8.19609 7.50312e-19 1.15166e-05
-8.18679 -2.861e-19 1.15688e-05
-8.17748 -1.39171e-18 1.16239e-05
-8.16817 -2.37027e-18 1.16767e-05
-8.15887 -3.18111e-18 1.17324e-05
-8.14957 -3.43177e-18 1.17858e-05
-8.14027 -3.04617e-18 1.18422e-05
-8.13097 -1.75678e-18 1.18962e-05
-8.12167 -2.71764e-19 1.19532e-05
-8.11238 6.43023e-19 1.20078e-05
-8.10308 2.50237e-19 1.20655e-05
-8.09379 -9.0519e-19 1.21208e-05
-8.0845 -1.77316e-18 1.21791e-05
-8.07521 -1.30907e-18 1.2235e-05
-8.06592 -5.71778e-19 1.2294e-05
-8.05664 -8.55413e-20 1.23505e-05
-8.04735 3.01446e-19 1.24102e-05
-8.03807 8.90726e-19 1.24674e-05
-8.02879 8.67958e-19 1.25278e-05
-8.01951 -2.22853e-19 1.25856e-05
-8.01023 -1.92744e-18 1.26467e-05
-8.00095 -2.68732e-18 1.27052e-05
-7.99168 -2.01365e-18 1.2767e-05
-7.9824 -4.44445e-19 1.28262e-05
-7.97313 6.08951e-19 1.28887e-05
-7.96386 1.37561e-18 1.29486e-05
-7.95459 2.07413e-18 1.30118e-05
-7.94532 2.82396e-18 1.30724e-05
-7.93606 2.78023e-18 1.31364e-05
-7.92679 2.12242e-18 1.31977e-05
-7.91753 8.78136e-19 1.32624e-05
-7.90827 -1.99773e-19 1.33244e-05
-7.89901 -9.58607e-19 1.33899e-05
-7.88975 -1.08473e-18 1.34527e-05
-7.88049 -9.84054e-19 1.35189e-05
-7.87123 -9.72766e-19 1.35824e-05
-7.86198 -1.07992e-18 1.36495e-05
-7.85273 -5.95946e-19 1.37137e-05
-7.84348 -1.46632e-19 1.37815e-05
-7.83423 6.12579e-19 1.38465e-05
-7.82498 1.20617e-18 1.39152e-05
-7.81573 1.52356e-18 1.39809e-05
-7.80649 1.35954e-18 1.40504e-05
-7.79724 1.03832e-18 1.41169e-05
-7.788 4.49378e-19 1.41872e-05
-7.77876 -1.16949e-19 1.42545e-05
-7.76952 -9.3948e-19 1.43257e-05
-7.76028 -1.7962e-18 1.43938e-05
-7.75105 -2.81624e-18 1.44658e-05
-7.74181 -3.16978e-18 1.45347e-05
-7.73258 -3.31134e-18 1.46076e-05
-7.72335 -3.12206e-18 1.46774e-05
-7.71412 -2.64942e-18 1.47511e-05
-7.70489 -1.66817e-18 1.48217e-05
-7.69566 -1.03789e-18 1.48963e-05
-7.68643 -4.43722e-19 1.49678e-05
-7.67721 3.06985e-19 1.50433e-05
-7.66798 1.33555e-18 1.51156e-05
-7.65876 2.19023e-18 1.51921e-05
-7.64954 3.07325e-18 1.52653e-05
-7.64032 3.85049e-18 1.53426e-05
-7.63111 4.55195e-18 1.54167e-05
-7.62189 4.45254e-18 1.5495e-05
-7.61267 3.47761e-18 1.55701e-05
-7.60346 1.73424e-18 1.56493e-05
-7.59425 2.41122e-19 1.57252e-05
-7.58504 -9.49966e-19 1.58054e-05
-7.57583 -1.69285e-18 1.58823e-05
-7.56662 -2.43079e-18 1.59635e-05
-7.55742 -2.54833e-18 1.60413e-05
-7.54821 -2.40993e-18 1.61235e-05
-7.53901 -2.13013e-18 1.62023e-05
-7.52981 -1.78548e-18 1.62855e-05
-7.5206 -8.59969e-19 1.63652e-05
-7.51141 6.17216e-19 1.64494e-05
-7.50221 2.4664e-18 1.65302e-05
-7.49301 3.22256e-18 1.66154e-05
-7.48382 3.15706e-18 1.66972e-05
-7.47462 2.478e-18 1.67835e-05
-7.46543 1.63745e-18 1.68662e-05
-7.45624 2.43614e-19 1.69536e-05
-7.44705 -1.12645e-18 1.70374e-05
-7.43786 -2.08285e-18 1.71259e-05
-7.42868 -1.89462e-18 1.72107e-05
-7.41949 -4.57833e-19 1.73003e-05
-7.41031 1.97433e-18 1.73862e-05
-7.40112 3.84534e-18 1.74769e-05
-7.39194 4.92415e-18 1.75639e-05
-7.38276 4.57189e-18 1.76558e-05
-7.37358 3.32906e-18 1.77438e-05
-7.36441 1.50719e-18 1.78368e-05
-7.35523 -2.24314e-19 1.7926e-05
-7.34606 -2.24685e-18 1.80202e-05
-7.33688 -3.97232e-18 1.81105e-05
-7.32771 -4.81342e-18 1.82059e-05
-7.31854 -4.1104e-18 1.82973e-05
-7.30937 -3.28512e-18 1.83939e-05
-7.3002 -3.09573e-18 1.84865e-05
-7.29104 -3.76782e-18 1.85843e-05
-7.28187 -4.3412e-18 1.86781e-05
-7.27271 -4.25648e-18 1.87772e-05
-7.26355 -2.73896e-18 1.88721e-05
-7.25438 -5.05592e-19 1.89725e-05
-7.24522 1.87449e-18 1.90687e-05
-7.23607 3.56773e-18 1.91703e-05
-7.22691 4.80756e-18 1.92677e-05
-7.21775 4.5704e-18 1.93707e-05
-7.2086 3.08772e-18 1.94694e-05
-7.19945 5.25643e-19 1.95736e-05
-7.19029 -1.55699e-18 1.96736e-05
-7.18114 -2.49064e-18 1.97792e-05
-7.17199 -1.55778e-18 1.98804e-05
-7.16285 4.70918e-19 1.99874e-05
-7.1537 2.91617e-18 2.009e-05
-7.14455 3.86073e-18 2.01983e-05
-7.13541 3.36036e-18 2.03022e-05
-7.12627 2.0602e-18 2.0412e-05
-7.11713 1.46496e-18 2.05172e-05
-7.10798 1.16607e-18 2.06284e-05
-7.09885 3.83194e-19 2.07351e-05
-7.08971 -1.45565e-18 2.08477e-05
-7.08057 -2.23585e-18 2.09558e-05
-7.07144 -1.11399e-18 2.10699e-05
-7.0623 1.7695e-18 2.11794e-05
-7.05317 4.43056e-18 2.1295e-05
-7.04404 5.4184e-18 2.14059e-05
-7.03491 4.2842e-18 2.1523e-05
-7.02578 3.0583e-18 2.16354e-05
-7.01665 2.44684e-18 2.17541e-05
-7.00753 1.98702e-18 2.1868e-05
-6.9984 3.2948e-19 2.19882e-05
-6.98928 -1.26771e-18 2.21036e-05
-6.98016 -1.61439e-18 2.22255e-05
-6.97103 -7.75596e-19 2.23424e-05
-6.96191 -2.8823e-19 2.24659e-05
-6.9528 -2.47068e-19 2.25843e-05
-6.94368 -4.85446e-19 2.27095e-05
-6.93456 2.50015e-19 2.28295e-05
-6.92545 1.01881e-18 2.29564e-05
-6.91633 1.34258e-18 2.3078e-05
-6.90722 6.67639e-19 2.32066e-05
-6.89811 -3.25895e-19 2.33299e-05
-6.889 -1.30572e-18 2.34601e-05
-6.87989 -1.8309e-18 2.35851e-05
-6.87078 -2.45671e-18 2.37171e-05
-6.86168 -2.01092e-18 2.38438e-05
-6.85257 -7.66584e-19 2.39776e-05
-6.84347 8.12812e-19 2.41059e-05
-6.83437 1.25648e-18 2.42416e-05
-6.82526 1.12635e-18 2.43717e-05
-6.81616 2.43491e-19 2.45092e-05
-6.80707 -1.1529e-18 2.46411e-05
-6.79797 -3.05494e-18 2.47804e-05
-6.78887 -4.3892e-18 2.49141e-05
-6.77978 -5.48928e-18 2.50554e-05
-6.77068 -4.51596e-18 2.51909e-05
-6.76159 -1.65381e-18 2.53342e-05
-6.7525 1.52008e-18 2.54716e-05
-6.74341 2.73404e-18 2.56167e-05
-6.73432 3.16708e-18 2.5756e-05
-6.72523 3.21442e-18 2.59032e-05
-6.71614 3.4433e-18 2.60444e-05
-6.70706 2.88939e-18 2.61937e-05
-6.69797 1.26447e-18 2.63369e-05
-6.68889 -1.41065e-18 2.64881e-05
-6.67981 -3.25433e-18 2.66333e-05
-6.67072 -3.69504e-18 2.67867e-05
-6.66164 -2.29042e-18 2.69339e-05
-6.65257 -2.38251e-19 2.70895e-05
-6.64349 1.5717e-18 2.72388e-05
-6.63441 2.32307e-18 2.73964e-05
-6.62534 3.0004e-18 2.75478e-05
-6.61626 3.09772e-18 2.77077e-05
-6.60719 1.71035e-18 2.78613e-05
-6.59812 -2.39649e-18 2.80234e-05
-6.58905 -6.19584e-18 2.81791e-05
-6.57998 -7.00897e-18 2.83436e-05
-6.57091 -3.4096e-18 2.85015e-05
-6.56184 1.82477e-18 2.86682e-05
-6.55278 5.35308e-18 2.88284e-05
-6.54371 4.87632e-18 2.89975e-05
-6.53465 1.66098e-18 2.91599e-05
-6.52559 -2.61671e-18 2.93315e-05
-6.51652 -5.39183e-18 2.94962e-05
-6.50746 -6.58994e-18 2.96702e-05
-6.49841 -5.85599e-18 2.98373e-05
-6.48935 -4.0419e-18 3.00138e-05
-6.48029 -1.75545e-20 3.01833e-05
-6.47123 4.60256e-18 3.03624e-05
-6.46218 8.00587e-18 3.05343e-05
-6.45313 8.71175e-18 3.07159e-05
-6.44407 7.67986e-18 3.08904e-05
-6.43502 4.62758e-18 3.10746e-05
-6.42597 1.17569e-18 3.12515e-05
-6.41692 -2.25424e-18 3.14385e-05
-6.40788 -4.11973e-18 3.1618e-05
-6.39883 -4.46952e-18 3.18076e-05
-6.38978 -3.14433e-18 3.19898e-05
-6.38074 -1.48724e-18 3.21822e-05
-6.3717 -8.4333e-20 3.2367e-05
-6.36265 6.18904e-20 3.25622e-05
-6.35361 4.27553e-19 3.27497e-05
-6.34457 1.26532e-18 3.29478e-05
-6.33553 4.02028e-18 3.3138e-05
-6.3265 7.01723e-18 3.33391e-05
-6.31746 8.16194e-18 3.35321e-05
-6.30842 7.14382e-18 3.37361e-05
-6.29939 5.41198e-18 3.3932e-05
-6.29035 3.50732e-18 3.4139e-05
-6.28132 2.74311e-18 3.43378e-05
-6.27229 3.02435e-18 3.45479e-05
-6.26326 4.77617e-18 3.47497e-05
-6.25423 6.5263e-18 3.49629e-05
-6.2452 7.80262e-18 3.51677e-05
-6.23618 7.34095e-18 3.53841e-05
-6.22715 6.31021e-18 3.55919e-05
-6.21813 4.08996e-18 3.58116e-05
-6.2091 1.92002e-18 3.60225e-05
-6.20008 7.70262e-19 3.62455e-05
-6.19106 1.5437e-18 3.64597e-05
-6.18204 1.17486e-18 3.6686e-05
-6.17302 -1.66954e-18 3.69034e-05
-6.164 -5.89715e-18 3.71331e-05
-6.15498 -7.63625e-18 3.73538e-05
-6.14596 -7.93671e-18 3.7587e-05
-6.13695 -7.24511e-18 3.78111e-05
-6.12793 -6.15139e-18 3.80478e-05
-6.11892 -4.27416e-18 3.82753e-05
-6.10991 -3.8126e-18 3.85156e-05
-6.1009 -4.30881e-18 3.87466e-05
-6.09189 -4.88173e-18 3.89907e-05
-6.08288 -2.61535e-18 3.92252e-05
-6.07387 9.04559e-19 3.9473e-05
-6.06486 4.04997e-18 3.97111e-05
-6.05586 4.70223e-18 3.99627e-05
-6.04685 3.85012e-18 4.02046e-05
-6.03785 1.58289e-18 4.046e-05
-6.02885 -1.32793e-18 4.07056e-05
-6.01984 -5.64814e-18 4.0965e-05
-6.01084 -8.53321e-18 4.12145e-05
-6.00184 -9.5291e-18 4.14779e-05
-5.99285 -8.64618e-18 4.17313e-05
-5.98385 -9.03785e-18 4.19988e-05
-5.97485 -9.1062e-18 4.22561e-05
-5.96585 -6.22616e-18 4.25279e-05
-5.95686 -7.43681e-19 4.27892e-05
-5.94787 2.70641e-18 4.30652e-05
-5.93887 4.12495e-18 4.33307e-05
-5.92988 4.86871e-18 4.36111e-05
-5.92089 6.37648e-18 4.38807e-05
-5.9119 6.83758e-18 4.41655e-05
-5.90291 6.09615e-18 4.44395e-05
-5.89393 4.27741e-18 4.47288e-05
-5.88494 3.30803e-18 4.50071e-05
-5.87595 1.9405e-18 4.53011e-05
-5.86697 6.87563e-19 4.55838e-05
-5.85798 -4.86495e-19 4.58824e-05
-5.849 -1.19214e-18 4.61697e-05
-5.84002 -1.54647e-18 4.64731e-05
-5.83104 -1.26906e-18 4.6765e-05
-5.82206 -3.52027e-18 4.70733e-05
-5.81308 -7.39719e-18 4.73698e-05
-5.8041 -1.02809e-17 4.76832e-05
-5.79513 -8.80823e-18 4.79845e-05
-5.78615 -4.42417e-18 4.83029e-05
-5.77718 -7.11838e-19 4.86091e-05
-5.7682 -8.06396e-19 4.89327e-05
-5.75923 -1.98886e-18 4.92439e-05
-5.75026 -2.66675e-18 4.95728e-05
-5.74129 -3.19899e-19 4.98891e-05
-5.73232 4.46226e-18 5.02234e-05
-5.72335 1.04807e-17 5.05448e-05
-5.71438 1.10108e-17 5.08846e-05
-5.70541 6.25278e-18 5.12113e-05
-5.69645 -7.9962e-19 5.15567e-05
-5.68748 -4.76443e-18 5.18888e-05
-5.67852 -5.31717e-18 5.22399e-05
-5.66955 -4.96407e-18 5.25776e-05
-5.66059 -7.98731e-18 5.29345e-05
-5.65163 -1.1005e-17 5.32777e-05
-5.64267 -1.04507e-17 5.36406e-05
-5.63371 -5.66423e-18 5.39895e-05
-5.62475 -9.9643e-19 5.43584e-05
-5.61579 3.33394e-18 5.47133e-05
-5.60684 4.79652e-18 5.50884e-05
-5.59788 5.11939e-18 5.54492e-05
-5.58893 5.07203e-18 5.58306e-05
-5.57997 3.32084e-18 5.61975e-05
-5.57102 -7.25193e-19 5.65853e-05
-5.56207 -1.68892e-18 5.69584e-05
-5.55312 -7.90209e-19 5.73528e-05
-5.54416 -3.36293e-19 5.77323e-05
-5.53522 -3.0264e-18 5.81333e-05
-5.52627 -6.81587e-18 5.85193e-05
-5.51732 -1.00056e-17 5.89272e-05
-5.50837 -9.98904e-18 5.93198e-05
-5.49943 -8.52289e-18 5.97347e-05
-5.49048 -6.96813e-18 6.0134e-05
-5.48154 -7.5378e-18 6.0556e-05
-5.4726 -7.36428e-18 6.09623e-05
-5.46365 -5.51404e-18 6.13915e-05
-5.45471 -9.90801e-19 6.18048e-05
-5.44577 3.85678e-18 6.22415e-05
-5.43683 9.57939e-18 6.2662e-05
-5.4279 1.28415e-17 6.31062e-05
-5.41896 1.30674e-17 6.35341e-05
-5.41002 1.01274e-17 6.39861e-05
-5.40109 7.47698e-18 6.44214e-05
-5.39215 5.37574e-18 6.48813e-05
-5.38322 4.12905e-18 6.53243e-05
-5.37428 2.06659e-18 6.57923e-05
-5.36535 2.16842e-18 6.62431e-05
-5.35642 4.60738e-18 6.67193e-05
-5.34749 7.129e-18 6.71781e-05
-5.33856 3.73683e-18 6.76628e-05
-5.32963 -4.16867e-18 6.81297e-05
-5.3207 -1.25763e-17 6.8623e-05
-5.31178 -1.5646e-17 6.90982e-05
-5.30285 -1.51839e-17 6.96003e-05
-5.29393 -1.26365e-17 7.00841e-05
-5.285 -7.58904e-18 7.05952e-05
-5.27608 5.49727e-19 7.10877e-05
-5.26716 5.05823e-18 7.1608e-05
-5.25824 5.42993e-18 7.21093e-05
-5.24931 4.55691e-18 7.2639e-05
-5.24039 7.85297e-18 7.31494e-05
-5.23148 1.23151e-17 7.36888e-05
-5.22256 1.31444e-17 7.42085e-05
-5.21364 8.19081e-18 7.47576e-05
-5.20472 3.06548e-18 7.52868e-05
-5.19581 -2.4189e-18 7.5846e-05
-5.18689 -8.66353e-18 7.63849e-05
-5.17798 -1.37287e-17 7.69544e-05
-5.16907 -1.16344e-17 7.75031e-05
-5.16015 -3.91438e-18 7.80831e-05
-5.15124 4.525e-18 7.8642e-05
-5.14233 6.96682e-18 7.92327e-05
-5.13342 7.94101e-18 7.9802e-05
-5.12451 8.28564e-18 8.04037e-05
-5.11561 8.0384e-18 8.09836e-05
-5.1067 7.24088e-18 8.15965e-05
-5.09779 4.6203e-18 8.21872e-05
-5.08889 -3.3661e-18 8.28117e-05
-5.07998 -1.16349e-17 8.34134e-05
-5.07108 -1.61697e-17 8.40497e-05
-5.06218 -1.05325e-17 8.46628e-05
-5.05327 9.7553e-19 8.5311e-05
-5.04437 9.86095e-18 8.59358e-05
-5.03547 9.63051e-18 8.65963e-05
-5.02657 7.21e-18 8.72329e-05
-5.01767 6.08232e-18 8.79061e-05
-5.00877 5.74686e-18 8.85549e-05
-4.99988 -8.12411e-19 8.92409e-05
-4.99098 -1.26968e-17 8.99021e-05
-4.98209 -2.40317e-17 9.06013e-05
-4.97319 -2.39708e-17 9.12753e-05
-4.9643 -1.51386e-17 9.1988e-05
-4.9554 -5.81625e-18 9.26751e-05
-4.94651 -5.05751e-18 9.34015e-05
-4.93762 -5.1259e-18 9.4102e-05
-4.92873 -3.12533e-19 9.48426e-05
-4.91984 1.02538e-17 9.55567e-05
-4.91095 1.85721e-17 9.63118e-05
-4.90206 1.92066e-17 9.704e-05
-4.89317 1.29142e-17 9.78099e-05
-4.88429 9.37691e-18 9.85524e-05
-4.8754 1.17593e-17 9.93375e-05
-4.86651 1.92824e-17 0.000100095
-4.85763 1.84751e-17 0.000100895
-4.84875 6.32514e-18 0.000101668
-4.83986 -9.60219e-18 0.000102484
-4.83098 -1.70536e-17 0.000103272
-4.8221 -1.4915e-17 0.000104105
-4.81322 -1.02069e-17 0.000104909
-4.80434 -1.31962e-17 0.000105758
-4.79546 -1.85761e-17 0.000106578
-4.78658 -1.93521e-17 0.000107445
-4.77771 -1.40787e-17 0.000108281
-4.76883 -8.24892e-18 0.000109166
-4.75995 -1.58632e-18 0.000110019
-4.75108 4.019e-18 0.000110921
-4.7422 1.12856e-17 0.000111793
-4.73333 1.78094e-17 0.000112713
-4.72446 2.65228e-17 0.000113603
-4.71558 3.10612e-17 0.000114542
-4.70671 2.51968e-17 0.00011545
-4.69784 7.88115e-18 0.000116409
-4.68897 -1.06163e-17 0.000117335
-4.6801 -2.66718e-17 0.000118314
-4.67123 -3.34718e-17 0.00011926
-4.66237 -3.46008e-17 0.000120259
-4.6535 -3.18216e-17 0.000121225
-4.64463 -2.48779e-17 0.000122245
-4.63577 -1.14311e-17 0.000123231
-4.6269 4.44139e-18 0.000124273
-4.61804 2.24884e-17 0.00012528
-4.60918 3.24461e-17 0.000126344
-4.60031 3.29899e-17 0.000127373
-4.59145 2.68541e-17 0.00012846
-4.58259 2.41298e-17 0.00012951
-4.57373 2.63728e-17 0.00013062
-4.56487 3.14175e-17 0.000131693
-4.55601 2.87667e-17 0.000132827
-4.54716 1.96316e-17 0.000133924
-4.5383 5.64352e-18 0.000135082
-4.52944 -4.17168e-18 0.000136203
-4.52059 -7.34933e-18 0.000137387
-4.51173 -1.05637e-17 0.000138531
-4.50288 -2.20879e-17 0.000139741
-4.49402 -3.24323e-17 0.000140911
-4.48517 -3.41151e-17 0.000142148
-4.47632 -2.53743e-17 0.000143344
-4.46747 -1.87846e-17 0.000144608
-4.45862 -1.74602e-17 0.000145831
-4.44977 -1.39505e-17 0.000147123
-4.44092 8.68625e-19 0.000148373
-4.43207 1.39332e-17 0.000149695
-4.42322 1.48814e-17 0.000150973
-4.41437 -3.66035e-18 0.000152324
-4.40553 -1.99937e-17 0.000153632
-4.39668 -2.06647e-17 0.000155014
-4.38783 -6.37712e-18 0.000156351
-4.37899 7.80908e-18 0.000157765
-4.37015 1.75289e-17 0.000159132
-4.3613 2.40208e-17 0.000160579
-4.35246 3.15962e-17 0.000161978
-4.34362 3.41232e-17 0.000163458
-4.33478 3.72591e-17 0.00016489
-4.32594 3.27114e-17 0.000166405
-4.3171 1.8601e-17 0.000167871
-4.30826 9.60198e-18 0.000169421
-4.29942 1.47025e-17 0.000170921
-4.29058 1.56477e-17 0.000172508
-4.28175 8.45336e-18 0.000174044
-4.27291 3.53146e-19 0.000175669
-4.26407 8.69597e-18 0.000177242
-4.25524 2.62887e-17 0.000178905
-4.2464 2.98316e-17 0.000180516
-4.23757 7.67359e-18 0.00018222
-4.22874 -1.49796e-17 0.00018387
-4.21991 -2.49776e-17 0.000185616
-4.21107 -1.89072e-17 0.000187306
-4.20224 -3.41694e-18 0.000189094
-4.19341 2.03157e-17 0.000190827
-4.18458 3.63421e-17 0.00019266
-4.17575 4.24219e-17 0.000194436
-4.16693 4.27344e-17 0.000196314
-4.1581 4.96716e-17 0.000198134
-4.14927 5.16218e-17 0.00020006
-4.14045 4.42382e-17 0.000201927
-4.13162 2.07985e-17 0.000203901
-4.12279 -1.87989e-17 0.000205815
-4.11397 -5.97978e-17 0.00020784
-4.10515 -7.11196e-17 0.000209805
-4.09632 -5.34423e-17 0.000211881
-4.0875 -3.10208e-17 0.000213897
-4.07868 -2.19353e-17 0.000216028
-4.06986 -1.33561e-17 0.000218097
-4.06104 -1.03532e-17 0.000220284
-4.05222 -2.28242e-17 0.000222409
-4.0434 -4.42328e-17 0.000224654
-4.03458 -4.87297e-17 0.000226835
-4.02576 -3.62039e-17 0.000229141
-4.01695 -1.39786e-17 0.000231382
-4.00813 4.07801e-18 0.00023375
-3.99931 1.24941e-17 0.000236053
-3.9905 8.49628e-18 0.000238487
-3.98168 -3.76344e-18 0.000240853
-3.97287 -2.30135e-17 0.000243355
-3.96405 -3.63473e-17 0.000245788
-3.95524 -4.69308e-17 0.00024836
-3.94643 -5.08568e-17 0.000250863
-3.93762 -4.72808e-17 0.000253508
-3.92881 -2.70942e-17 0.000256084
-3.92 -6.65856e-18 0.000258806
-3.91119 1.78319e-17 0.000261457
-3.90238 3.87636e-17 0.000264259
-3.89357 5.36374e-17 0.00026699
-3.88476 5.13709e-17 0.000269875
-3.87595 3.80422e-17 0.000272688
-3.86715 2.71048e-17 0.000275661
-3.85834 3.37881e-17 0.00027856
-3.84953 4.85513e-17 0.000281625
-3.84073 6.52294e-17 0.000284615
-3.83192 5.63018e-17 0.000287775
-3.82312 2.67602e-17 0.000290861
-3.81432 -2.36559e-17 0.000294122
-3.80551 -8.67976e-17 0.000297308
-3.79671 -1.3788e-16 0.000300675
-3.78791 -1.4871e-16 0.000303966
-3.77911 -1.31938e-16 0.000307445
-3.77031 -8.63167e-17 0.000310848
-3.76151 -2.52988e-17 0.000314445
-3.75271 3.75707e-17 0.000317965
-3.74391 7.16028e-17 0.000321687
-3.73511 8.18813e-17 0.000325332
-3.72632 8.59266e-17 0.000329186
-3.71752 9.12386e-17 0.000332964
-3.70872 8.46368e-17 0.000336958
-3.69993 7.45648e-17 0.000340877
-3.69113 6.85101e-17 0.000345021
-3.68234 7.64725e-17 0.00034909
-3.67355 8.03641e-17 0.000353394
-3.66475 6.26044e-17 0.000357624
-3.65596 9.10549e-18 0.000362099
-3.64717 -5.2281e-17 0.000366502
-3.63838 -1.01101e-16 0.000371161
-3.62958 -1.14692e-16 0.000375751
-3.62079 -9.41317e-17 0.000380608
-3.612 -5.05858e-17 0.000385399
-3.60321 -1.29166e-17 0.000390471
-3.59443 2.46702e-17 0.000395481
-3.58564 4.7638e-17 0.000400785
-3.57685 3.44838e-17 0.000406034
-3.56806 -9.89634e-18 0.000411593
-3.55928 -1.9293e-17 0.000417102
-3.55049 -8.17364e-19 0.00042294
-3.5417 2.7073e-17 0.000428736
-3.53292 2.87494e-17 0.000434882
-3.52413 2.28637e-17 0.000440996
-3.51535 -7.26554e-18 0.000447482
-3.50657 -6.44188e-17 0.000453949
-3.49778 -1.27284e-16 0.000460814
-3.489 -1.5309e-16 0.000467678
-3.48022 -1.52181e-16 0.000474968
-3.47144 -1.32549e-16 0.000482277
-3.46266 -1.01924e-16 0.000490048
-3.45388 -3.28362e-17 0.000497863
-3.4451 3.78634e-17 0.00050618
-3.43632 7.93163e-17 0.000514573
-3.42754 8.50987e-17 0.000523517
-3.41876 7.65853e-17 0.000532576
-3.40999 5.68566e-17 0.000542244
-3.40121 3.97954e-17 0.000552077
-3.39243 1.18049e-17 0.00056259
-3.38366 -7.36347e-18 0.000573332
-3.37488 -3.45811e-17 0.00058484
-3.36611 -6.8732e-17 0.000596658
-3.35733 -8.28829e-17 0.000609351
-3.34856 -4.29344e-17 0.000622458
-3.33979 4.52131e-17 0.000636576
-3.33101 1.17535e-16 0.000651246
-3.32224 1.41805e-16 0.0006671
-3.31347 1.18215e-16 0.000683687
-3.3047 6.81342e-17 0.000701683
-3.29593 1.2697e-17 0.000720654
-3.28716 -5.36087e-17 0.000741332
-3.27839 -8.74652e-17 0.00076331
-3.26962 -8.67763e-17 0.000787396
-3.26085 -6.11735e-17 0.000813231
-3.25208 -3.09316e-17 0.000841723
-3.24331 6.59945e-18 0.000872593
-3.23455 -9.35972e-18 0.000906888
-3.22578 -7.36874e-17 0.000944459
-3.21701 -1.33833e-16 0.00098656
-3.20825 -9.19978e-17 0.00103325
-3.19948 1.26536e-17 0.00108609
-3.19072 1.07178e-16 0.0011455
-3.18195 1.49895e-16 0.00121354
-3.17319 1.75681e-16 0.0012912
-3.16442 1.32344e-16 0.00138137
-3.15566 4.84538e-17 0.00148608
-3.1469 -3.75843e-17 0.00160964
-3.13814 -1.31961e-17 0.00175597
-3.12938 7.73622e-17 0.001932
-3.12062 1.70406e-16 0.00214518
-3.11186 1.9119e-16 0.00240752
-3.1031 1.04826e-16 0.00273355
-3.09434 -3.91533e-17 0.00314545
-3.08558 -1.93348e-16 0.00367234
-3.07682 -3.51151e-16 0.00435732
-3.06806 -4.52782e-16 0.00525881
-3.0593 -4.38106e-16 0.00645856
-3.05055 -3.48428e-16 0.00805762
-3.04179 -1.4143e-16 0.0101588
-3.03303 9.313e-18 0.0127858
-3.02428 1.74498e-16 0.0157061
-3.01552 2.03549e-16 0.0182119
-3.00677 5.33934e-17 0.0192794
-2.99801 2.12384e-18 0.0184061
-2.98926 -2.48074e-16 0.0161589
-2.9805 -2.07297e-16 0.0135065
-2.97175 -2.50348e-16 0.0110861
-2.963 -7.60374e-17 0.00911345
-2.95425 1.02134e-16 0.00758044
-2.9455 2.71951e-16 0.0064059
-2.93674 3.89524e-16 0.0055059
-2.92799 5.50015e-16 0.00481003
-2.91924 6.01618e-16 0.00426678
-2.91049 5.60326e-16 0.00383698
-2.90174 2.94696e-16 0.00349381
-2.89299 -4.68064e-18 0.00321611
-2.88425 -1.94938e-16 0.00299008
-2.8755 -1.80192e-16 0.00280372
-2.86675 -8.02122e-17 0.00264983
-2.858 -7.74666e-18 0.0025211
-2.84926 -6.27379e-17 0.00241382
-2.84051 -1.53224e-16 0.00232315
-2.83176 -1.7826e-16 0.00224729
-2.82302 -6.08098e-17 0.00218277
-2.81427 1.41108e-16 0.00212891
-2.80553 3.33471e-16 0.00208302
-2.79678 3.8179e-16 0.00204511
-2.78804 3.09537e-16 0.00201293
-2.7793 1.31699e-16 0.00198693
-2.77055 -1.52284e-16 0.00196512
-2.76181 -5.03739e-16 0.00194827
-2.75307 -7.08351e-16 0.00193454
-2.74433 -6.9946e-16 0.00192492
-2.73559 -4.16148e-16 0.00191764
-2.72685 -5.27429e-17 0.00191386
-2.71811 2.02447e-16 0.00191186
-2.70937 2.61775e-16 0.00191293
-2.70063 2.4024e-16 0.00191534
-2.69189 2.23869e-16 0.00192052
-2.68315 1.74649e-16 0.00192671
-2.67441 2.85834e-17 0.00193546
-2.66567 -1.71972e-16 0.00194497
-2.65693 -3.48192e-16 0.00195687
-2.6482 -3.80806e-16 0.00196934
-2.63946 -3.72976e-16 0.00198409
-2.63072 -3.47751e-16 0.00199926
-2.62199 -3.42771e-16 0.00201665
-2.61325 -2.51253e-16 0.00203432
-2.60452 -3.54051e-17 0.00205418
-2.59578 3.3259e-16 0.00207421
-2.58705 6.85717e-16 0.00209642
-2.57831 9.15203e-16 0.00211872
-2.56958 9.05113e-16 0.00214321
-2.56085 6.86344e-16 0.00216772
-2.55211 4.00982e-16 0.00219444
-2.54338 2.77756e-16 0.00222112
-2.53465 3.63082e-16 0.00225006
-2.52592 6.25984e-16 0.00227891
-2.51719 8.84922e-16 0.00231007
-2.50845 7.99705e-16 0.0023411
-2.49972 3.33435e-16 0.00237451
-2.49099 -2.64474e-16 0.00240774
-2.48226 -7.60703e-16 0.00244344
-2.47353 -1.25622e-15 0.00247894
-2.46481 -1.76078e-15 0.002517
-2.45608 -1.88356e-15 0.00255482
-2.44735 -1.42631e-15 0.0025953
-2.43862 -4.82168e-16 0.00263554
-2.42989 3.96361e-16 0.00267854
-2.42117 8.54786e-16 0.00272128
-2.41244 9.61267e-16 0.00276692
-2.40371 1.01674e-15 0.00281227
-2.39499 9.5576e-16 0.00286066
-2.38626 7.68757e-16 0.00290876
-2.37753 5.71682e-16 0.00296004
-2.36881 6.39869e-16 0.00301102
-2.36008 8.62378e-16 0.00306535
-2.35136 9.40798e-16 0.00311938
-2.34264 5.79759e-16 0.00317692
-2.33391 5.52476e-19 0.00323417
-2.32519 -5.93089e-16 0.00329512
-2.31647 -8.08511e-16 0.00335579
-2.30774 -6.04358e-16 0.00342036
-2.29902 5.14251e-18 0.00348466
-2.2903 5.44159e-16 0.00355308
-2.28158 5.3933e-16 0.00362125
-2.27286 -1.00188e-16 0.00369377
-2.26414 -8.51958e-16 0.00376606
-2.25542 -1.4282e-15 0.00384297
-2.24669 -1.78962e-15 0.00391967
-2.23798 -2.02841e-15 0.00400126
-2.22926 -1.9068e-15 0.00408269
-2.22054 -1.71879e-15 0.0041693
-2.21182 -1.52471e-15 0.0042558
-2.2031 -1.39456e-15 0.0043478
-2.19438 -1.39117e-15 0.00443974
-2.18566 -1.49303e-15 0.00453754
-2.17695 -9.95716e-16 0.00463534
-2.16823 2.24345e-16 0.00473939
-2.15951 1.49978e-15 0.0048435
-2.15079 2.38967e-15 0.00495428
-2.14208 3.23589e-15 0.00506522
-2.13336 3.74696e-15 0.00518327
-2.12465 3.25306e-15 0.00530159
-2.11593 1.65658e-15 0.00542751
-2.10722 2.80423e-16 0.00555383
-2.0985 -2.06745e-16 0.00568828
-2.08979 2.20674e-16 0.00582327
-2.08107 5.29372e-16 0.00596699
-2.07236 2.08724e-16 0.00611142
-2.06365 -5.75328e-16 0.00626521
-2.05493 -1.02565e-15 0.00641991
-2.04622 -9.41763e-16 0.00658469
-2.03751 -9.90465e-16 0.0067506
-2.0288 -1.53189e-15 0.00692736
-2.02008 -1.39415e-15 0.00710552
-2.01137 -3.13372e-16 0.0072954
-2.00266 1.44101e-15 0.00748698
-1.99395 2.55898e-15 0.00769124
-1.98524 3.02266e-15 0.00789755
-1.97653 2.28118e-15 0.00811759
-1.96782 6.35543e-16 0.00834011
-1.95911 -5.30672e-16 0.00857751
-1.9504 6.39326e-17 0.00881789
-1.94169 1.00351e-15 0.00907447
-1.93298 1.00014e-15 0.00933458
-1.92427 -6.17162e-16 0.00961235
-1.91556 -2.01796e-15 0.00989432
-1.90686 -1.90374e-15 0.0101956
-1.89815 -9.81442e-16 0.0105018
-1.88944 -1.99069e-15 0.0108292
-1.88073 -4.8308e-15 0.0111624
-1.87203 -6.58465e-15 0.0115189
-1.86332 -4.99458e-15 0.0118823
-1.85461 -1.64902e-15 0.0122713
-1.84591 1.60559e-15 0.0126684
-1.8372 3.59262e-15 0.0130938
-1.8285 4.40244e-15 0.013529
-1.81979 4.84713e-15 0.0139953
-1.81108 5.265e-15 0.0144732
-1.80238 4.15876e-15 0.0149858
-1.79368 9.54249e-16 0.015512
-1.78497 -1.93733e-15 0.0160769
-1.77627 -1.47918e-15 0.016658
-1.76756 3.50688e-15 0.0172824
-1.75886 8.68397e-15 0.017926
-1.75016 1.10003e-14 0.0186183
-1.74145 8.62671e-15 0.0193333
-1.73275 1.05137e-15 0.0201034
-1.72405 -8.2285e-15 0.0209006
-1.71535 -1.23325e-14 0.0217602
-1.70665 -9.04242e-15 0.0226523
-1.69794 -2.33783e-15 0.0236155
-1.68924 2.94156e-15 0.0246176
-1.68054 4.89848e-15 0.0257012
-1.67184 5.91179e-15 0.0268317
-1.66314 6.51201e-15 0.0280563
-1.65444 5.88115e-15 0.0293374
-1.64574 4.60413e-16 0.0307276
-1.63704 -5.94584e-15 0.0321866
-1.62834 -9.57526e-15 0.033773
-1.61964 -9.85005e-15 0.0354435
-1.61094 -1.05085e-14 0.0372637
-1.60224 -8.64851e-15 0.0391874
-1.59354 -7.55248e-15 0.0412887
-1.58484 -6.44118e-15 0.043518
-1.57615 -3.24691e-15 0.0459597
-1.56745 8.62372e-15 0.0485611
-1.55875 2.52697e-14 0.0514188
-1.55005 3.94371e-14 0.0544775
-1.54136 4.11794e-14 0.057849
-1.53266 3.42559e-14 0.0614756
-1.52396 2.85823e-14 0.0654883
-1.51527 2.22184e-14 0.0698282
-1.50657 1.27399e-14 0.0746509
-1.49787 -2.76781e-15 0.0798985
-1.48918 -1.12022e-14 0.0857583
-1.48048 -1.11073e-14 0.0921771
-1.47179 -1.5241e-14 0.0993849
-1.46309 -2.58632e-14 0.107339
-1.4544 -3.99057e-14 0.116329
-1.4457 -4.50872e-14 0.126334
-1.43701 -5.59447e-14 0.137725
-1.42831 -6.06287e-14 0.150524
-1.41962 -7.44146e-14 0.165222
-1.41092 -4.81821e-14 0.181919
-1.40223 -2.73656e-14 0.201291
-1.39354 2.40232e-14 0.223576
-1.38484 5.04355e-14 0.249749
-1.37615 6.9236e-14 0.280311
-1.36746 6.33695e-14 0.316735
-1.35876 1.81077e-14 0.360029
-1.35007 -5.4077e-14 0.412566
-1.34138 -3.61853e-14 0.476376
-1.33269 -4.24296e-14 0.555572
-1.32399 1.13947e-13 0.654374
-1.3153 1.04323e-14 0.780565
-1.30661 -8.05743e-14 0.943448
-1.29792 -1.91019e-13 1.15938
-1.28923 -1.2785e-13 1.45067
-1.28054 -5.86538e-13 1.85622
-1.27185 5.27028e-13 2.43558
-1.26316 2.27389e-13 3.29419
-1.25447 2.23658e-12 4.60594
-1.24578 -1.15572e-12 6.66417
-1.23709 1.30315e-12 9.85345
-1.2284 -9.76199e-12 14.2289
-1.21971 4.85995e-11 18.0923
-1.21102 -4.88129e-11 18.0897
-1.20233 3.50852e-12 14.4991
-1.19364 -1.03096e-11 10.5231
-1.18495 4.60477e-12 7.57506
-1.17626 -1.34063e-12 5.60386
-1.16757 5.0179e-13 4.29499
-1.15888 1.89764e-13 3.40675
-1.15019 3.90953e-13 2.78522
-1.14151 -1.60839e-13 2.33856
-1.13282 -3.72855e-13 2.00899
-1.12413 4.3422e-13 1.76139
-1.11544 7.78192e-16 1.57204
-1.10676 2.10141e-13 1.42607
-1.09807 1.00628e-13 1.31266
-1.08938 1.03916e-13 1.2249
-1.08069 -1.4176e-13 1.15751
-1.07201 9.96276e-14 1.10711
-1.06332 -5.68597e-14 1.07109
-1.05463 2.37567e-14 1.04786
-1.04595 1.85512e-15 1.03632
-1.03726 -4.10148e-14 1.03598
-1.02858 8.74309e-15 1.04679
-1.01989 6.1864e-15 1.06917
-1.0112 5.62678e-14 1.10417
-1.00252 -8.88174e-14 1.15378
-0.993833 -9.74048e-14 1.22042
-0.985148 1.15939e-13 1.30598
-0.976463 -1.41047e-13 1.4155
-0.967778 1.84934e-13 1.55566
-0.959093 -1.96899e-13 1.73571
-0.950408 2.77909e-13 1.96875
-0.941724 4.17112e-13 2.27413
-0.933039 -7.76332e-13 2.68069
-0.924355 2.00673e-13 3.2326
-0.915671 -5.83192e-13 3.99844
-0.906987 2.2763e-12 5.08543
-0.898303 -5.31005e-12 6.65569
-0.889619 9.91818e-12 8.92339
-0.880936 -1.31233e-11 12.0262
-0.872252 1.31925e-11 15.5292
-0.863569 1.65419e-11 17.6634
-0.854886 -2.02832e-11 16.5468
-0.846202 1.0773e-11 13.0858
-0.837519 -1.08177e-11 9.52738
-0.828837 4.6748e-13 6.83302
-0.820154 -1.53307e-12 4.97963
-0.811471 8.37542e-13 3.72648
-0.802789 4.91911e-13 2.86427
-0.794106 1.62745e-12 2.25848
-0.785424 4.55489e-13 1.81964
-0.776742 6.73661e-13 1.49552
-0.76806 -6.17313e-14 1.24906
-0.759378 -2.12613e-13 1.0593
-0.750696 -2.77956e-13 0.909202
-0.742014 -3.98393e-13 0.789832
-0.733333 -2.05316e-13 0.69238
-0.724651 -1.69861e-13 0.612902
-0.71597 -1.52308e-13 0.546327
-0.707289 -1.92327e-13 0.490954
-0.698608 -1.91677e-13 0.443566
-0.689927 -1.24772e-13 0.40354
-0.681246 -7.51314e-14 0.368654
-0.672565 -1.48704e-15 0.338829
-0.663884 2.27878e-14 0.312417
-0.655203 1.11963e-13 0.289621
-0.646523 2.18424e-13 0.269146
-0.637842 2.50979e-13 0.251345
-0.629162 1.5719e-13 0.235148
-0.620482 1.61876e-14 0.220989
-0.611801 -9.92597e-14 0.207952
-0.603121 -1.54254e-13 0.19651
-0.594441 -1.83242e-13 0.185855
-0.585761 -1.594e-13 0.176482
-0.577081 -1.07015e-13 0.167658
-0.568402 -8.87375e-14 0.159886
-0.559722 -8.88508e-14 0.152491
-0.551042 -9.32176e-14 0.14598
-0.542363 -4.688e-14 0.139718
-0.533684 3.67657e-14 0.134211
-0.525004 1.22724e-13 0.12886
-0.516325 1.76871e-13 0.124165
-0.507646 1.9378e-13 0.119553
-0.498967 1.72247e-13 0.115522
-0.490288 1.11891e-13 0.111517
-0.481609 5.63323e-14 0.108035
-0.47293 4.97801e-15 0.104533
-0.464251 -1.31644e-14 0.101509
-0.455572 3.26223e-14 0.0984282
-0.446893 9.51886e-14 0.0957885
-0.438215 1.1769e-13 0.0930637
-0.429536 7.15344e-14 0.0907508
-0.420858 2.55513e-14 0.0883281
-0.412179 3.99518e-14 0.0862951
-0.403501 5.89556e-14 0.0841309
-0.394822 2.08778e-14 0.0823393
-0.386144 -3.31983e-14 0.0803978
-0.377466 -4.65188e-14 0.078816
-0.368788 -4.66712e-15 0.0770674
-0.36011 6.37666e-14 0.0756693
-0.351432 8.92886e-14 0.0740886
-0.342754 4.41861e-14 0.0728526
-0.334076 -5.02269e-14 0.0714188
-0.325398 -1.20034e-13 0.0703268
-0.31672 -1.34271e-13 0.069022
-0.308042 -1.6464e-13 0.068059
-0.299364 -2.16936e-13 0.0668679
-0.290687 -2.23005e-13 0.0660213
-0.282009 -1.52206e-13 0.0649307
-0.273331 -4.36581e-14 0.06419
-0.264654 2.18339e-14 0.0631883
-0.255976 2.77887e-14 0.0625449
-0.247299 2.72027e-14 0.0616219
-0.238621 7.73286e-14 0.0610688
-0.229944 8.76782e-14 0.0602154
-0.221266 2.12143e-14 0.059747
-0.212589 -3.94033e-14 0.0589547
-0.203912 -3.09078e-14 0.0585668
-0.195234 -6.01406e-14 0.0578278
-0.186557 -1.25975e-13 0.0575175
-0.17788 -1.27597e-13 0.0568241
-0.169203 -8.83429e-14 0.0565902
-0.160525 -3.10262e-14 0.0559345
-0.151848 1.8704e-14 0.0557773
-0.143171 3.98369e-14 0.0551507
-0.134494 4.65175e-14 0.0550727
-0.125817 5.49263e-14 0.0544654
-0.11714 1.52574e-13 0.054472
-0.108463 2.78452e-13 0.0538712
-0.0997855 2.77314e-13 0.0539725
-0.0911085 2.33072e-13 0.0533606
-0.0824315 2.80494e-13 0.0535746
-0.0737544 3.50296e-13 0.0529238
-0.0650774 2.78186e-13 0.0532839
-0.0564004 1.68566e-13 0.052544
-0.0477234 1.18842e-13 0.0531196
-0.0390464 -5.03094e-14 0.0521811
-0.0303694 -3.59852e-13 0.0531522
-0.0216924 -6.66226e-13 0.0516738
-0.0130155 -9.05588e-13 0.0538381
-0.00433849 -1.02422e-12 0.0483096
0.00433849 9.40493e-13 0.0483096
0.0130155 8.371e-13 0.0538381
0.0216924 6.47285e-13 0.0516738
0.0303694 3.58426e-13 0.0531522
0.0390464 4.0075e-14 0.0521811
0.0477234 -1.13559e-13 0.0531196
0.0564004 -1.7119e-13 0.052544
0.0650774 -2.73705e-13 0.0532839
0.0737544 -3.461e-13 0.0529238
0.0824315 -2.77748e-13 0.0535746
0.0911085 -2.3093e-13 0.0533606
0.0997855 -2.79251e-13 0.0539725
0.108463 -2.77022e-13 0.0538712
0.11714 -1.50278e-13 0.054472
0.125817 -5.31892e-14 0.0544654
0.134494 -4.08968e-14 0.0550727
0.143171 -5.01938e-14 0.0551507
0.151848 -1.86502e-14 0.0557773
0.160525 4.37926e-14 0.0559345
0.169203 7.47772e-14 0.0565902
0.17788 1.26037e-13 0.0568241
0.186557 1.22975e-13 0.0575175
0.195234 6.07152e-14 0.0578278
0.203912 2.95835e-14 0.0585668
0.212589 3.48155e-14 0.0589547
0.221266 -2.49928e-14 0.059747
0.229944 -9.31804e-14 0.0602154
0.238621 -8.11979e-14 0.0610688
0.247299 -3.03713e-14 0.0616219
0.255976 -2.66984e-14 0.0625449
0.264654 -2.84906e-14 0.0631883
0.273331 4.40743e-14 0.06419
0.282009 1.52156e-13 0.0649307
0.290687 2.23816e-13 0.0660213
0.299364 2.16682e-13 0.0668679
0.308042 1.66083e-13 0.068059
0.31672 1.34431e-13 0.069022
0.325398 1.17176e-13 0.0703268
0.334076 5.30789e-14 0.0714188
0.342754 -3.93462e-14 0.0728526
0.351432 -8.96176e-14 0.0740886
0.36011 -6.50443e-14 0.0756693
0.368788 5.98046e-15 0.0770674
0.377466 4.56766e-14 0.078816
0.386144 3.0998e-14 0.0803978
0.394822 -1.94829e-14 0.0823393
0.403501 -6.03379e-14 0.0841309
0.412179 -3.6773e-14 0.0862951
0.420858 -2.66032e-14 0.0883281
0.429536 -7.11906e-14 0.0907508
0.438215 -1.17073e-13 0.0930637
0.446893 -9.40202e-14 0.0957885
0.455572 -3.22863e-14 0.0984282
0.464251 1.50344e-14 0.101509
0.47293 -4.76759e-15 0.104533
0.481609 -5.52953e-14 0.108035
0.490288 -1.11984e-13 0.111517
0.498967 -1.6993e-13 0.115522
0.507646 -1.93719e-13 0.119553
0.516325 -1.7523e-13 0.124165
0.525004 -1.22057e-13 0.12886
0.533684 -4.03328e-14 0.134211
0.542363 5.13486e-14 0.139718
0.551042 9.10867e-14 0.14598
0.559722 8.97526e-14 0.152491
0.568402 8.70176e-14 0.159886
0.577081 1.05169e-13 0.167658
0.585761 1.57733e-13 0.176482
0.594441 1.8625e-13 0.185855
0.603121 1.51314e-13 0.19651
0.611801 1.04238e-13 0.207952
0.620482 -1.65582e-14 0.220989
0.629162 -1.49969e-13 0.235148
0.637842 -2.50729e-13 0.251345
0.646523 -2.26046e-13 0.269146
0.655203 -1.11301e-13 0.289621
0.663884 -1.73938e-14 0.312417
0.672565 1.75011e-14 0.338829
0.681246 5.5034e-14 0.368654
0.689927 1.42405e-13 0.40354
0.698608 1.86692e-13 0.443566
0.707289 2.02072e-13 0.490954
0.71597 1.70031e-13 0.546327
0.724651 1.56763e-13 0.612902
0.733333 2.62407e-13 0.69238
0.742014 3.32714e-13 0.789832
0.750696 3.23464e-13 0.909202
0.759378 1.91946e-13 1.0593
0.76806 5.7621e-14 1.24906
0.776742 -3.68444e-13 1.49552
0.785424 -9.39828e-13 1.81964
0.794106 -7.79773e-13 2.25848
0.802789 -1.17344e-12 2.86427
0.811471 -2.09011e-12 3.72648
0.820154 2.11609e-12 4.97963
0.828837 -1.86021e-12 6.83302
0.837519 2.07844e-12 9.52738
0.846202 9.805e-12 13.0858
0.854886 -2.95641e-12 16.5468
0.863569 1.69688e-11 17.6634
0.872252 -1.25848e-12 15.5292
0.880936 -1.3922e-11 12.0262
0.889619 -8.52845e-13 8.92339
0.898303 8.90179e-13 6.65569
0.906987 3.15886e-13 5.08543
0.915671 -8.4002e-13 3.99844
0.924355 6.12123e-13 3.2326
0.933039 1.09433e-13 2.68069
0.941724 3.64557e-13 2.27413
0.950408 -2.38088e-13 1.96875
0.959093 1.01551e-13 1.73571
0.967778 -1.84371e-13 1.55566
0.976463 1.15718e-13 1.4155
0.985148 -1.28751e-13 1.30598
0.993833 4.44095e-14 1.22042
1.00252 -3.42293e-14 1.15378
1.0112 -1.61341e-14 1.10417
1.01989 1.41542e-14 1.06917
1.02858 4.79347e-14 1.04679
1.03726 2.51347e-14 1.03598
1.04595 5.73388e-14 1.03632
1.05463 -4.69443e-14 1.04786
1.06332 1.83215e-13 1.07109
1.07201 -5.31614e-14 1.10711
1.08069 -1.08704e-14 1.15751
1.08938 -2.33635e-14 1.2249
1.09807 -4.55905e-14 1.31266
1.10676 -1.35873e-13 1.42607
1.11544 -3.3307e-13 1.57204
1.12413 2.11151e-13 1.76139
1.13282 -2.06765e-13 2.00899
1.14151 4.16911e-13 2.33856
1.15019 -6.0206e-13 2.78522
1.15888 -4.66007e-14 3.40675
1.16757 -2.75826e-12 4.29499
1.17626 6.37117e-13 5.60386
1.18495 -1.60823e-12 7.57506
1.19364 -2.55746e-13 10.5231
1.20233 1.89113e-11 14.4991
1.21102 7.90588e-12 18.0897
1.21971 -3.582e-11 18.0923
1.2284 1.49705e-11 14.2289
1.23709 -5.01629e-12 9.85345
1.24578 1.54683e-12 6.66417
1.25447 -4.96462e-13 4.60594
1.26316 -2.42167e-13 3.29419
1.27185 -4.19863e-13 2.43558
1.28054 6.56387e-13 1.85622
1.28923 7.45155e-14 1.45067
1.29792 2.56635e-13 1.15938
1.30661 2.89269e-14 0.943448
1.3153 -2.02111e-15 0.780565
1.32399 -7.04415e-14 0.654374
1.33269 -1.36283e-14 0.555572
1.34138 4.94131e-14 0.476376
1.35007 4.42891e-14 0.412566
1.35876 -1.10481e-14 0.360029
1.36746 -6.17935e-14 0.316735
1.37615 -7.09491e-14 0.280311
1.38484 -5.42581e-14 0.249749
1.39354 -2.30825e-14 0.223576
1.40223 1.83902e-14 0.201291
1.41092 6.0525e-14 0.181919
1.41962 6.36299e-14 0.165222
1.42831 6.66547e-14 0.150524
1.43701 5.08202e-14 0.137725
1.4457 4.73198e-14 0.126334
1.4544 3.79411e-14 0.116329
1.46309 2.70828e-14 0.107339
1.47179 1.38104e-14 0.0993849
1.48048 1.1245e-14 0.0921771
1.48918 1.16805e-14 0.0857583
1.49787 1.94172e-15 0.0798985
1.50657 -1.15852e-14 0.0746509
1.51527 -2.40342e-14 0.0698282
1.52396 -2.817e-14 0.0654883
1.53266 -3.39733e-14 0.0614756
1.54136 -4.13396e-14 0.057849
1.55005 -3.89585e-14 0.0544775
1.55875 -2.57657e-14 0.0514188
1.56745 -8.29447e-15 0.0485611
1.57615 3.33944e-15 0.0459597
1.58484 6.58199e-15 0.043518
1.59354 7.82052e-15 0.0412887
1.60224 8.67103e-15 0.0391874
1.61094 1.05035e-14 0.0372637
1.61964 1.0063e-14 0.0354435
1.62834 9.44711e-15 0.033773
1.63704 5.9927e-15 0.0321866
1.64574 -6.28128e-16 0.0307276
1.65444 -5.79102e-15 0.0293374
1.66314 -6.77709e-15 0.0280563
1.67184 -5.6963e-15 0.0268317
1.68054 -5.02847e-15 0.0257012
1.68924 -2.93867e-15 0.0246176
1.69794 2.34464e-15 0.0236155
1.70665 8.90909e-15 0.0226523
1.71535 1.24572e-14 0.0217602
1.72405 7.9633e-15 0.0209006
1.73275 -1.12054e-15 0.0201034
1.74145 -8.66104e-15 0.0193333
1.75016 -1.091e-14 0.0186183
1.75886 -8.69085e-15 0.017926
1.76756 -3.44921e-15 0.0172824
1.77627 1.42559e-15 0.016658
1.78497 1.96438e-15 0.0160769
1.79368 -1.07226e-15 0.015512
1.80238 -4.09294e-15 0.0149858
1.81108 -5.32495e-15 0.0144732
1.81979 -4.9025e-15 0.0139953
1.8285 -4.40958e-15 0.013529
1.8372 -3.64567e-15 0.0130938
1.84591 -1.64573e-15 0.0126684
1.85461 1.67167e-15 0.0122713
1.86332 5.00945e-15 0.0118823
1.87203 6.59071e-15 0.0115189
1.88073 4.83557e-15 0.0111624
1.88944 1.97936e-15 0.0108292
1.89815 1.02538e-15 0.0105018
1.90686 1.85667e-15 0.0101956
1.91556 1.96135e-15 0.00989432
1.92427 5.13444e-16 0.00961235
1.93298 -9.64433e-16 0.00933458
1.94169 -9.96162e-16 0.00907447
1.9504 -5.89466e-18 0.00881789
1.95911 5.30026e-16 0.00857751
1.96782 -6.36964e-16 0.00834011
1.97653 -2.28538e-15 0.00811759
1.98524 -3.0555e-15 0.00789755
1.99395 -2.58458e-15 0.00769124
2.00266 -1.40959e-15 0.00748698
2.01137 3.46215e-16 0.0072954
2.02008 1.47444e-15 0.00710552
2.0288 1.53062e-15 0.00692736
2.03751 1.02694e-15 0.0067506
2.04622 9.42176e-16 0.00658469
2.05493 1.02413e-15 0.00641991
2.06365 5.67886e-16 0.00626521
2.07236 -2.10818e-16 0.00611142
2.08107 -5.33317e-16 0.00596699
2.08979 -2.23936e-16 0.00582327
2.0985 1.95104e-16 0.00568828
2.10722 -2.56426e-16 0.00555383
2.11593 -1.65746e-15 0.00542751
2.12465 -3.2556e-15 0.00530159
2.13336 -3.7438e-15 0.00518327
2.14208 -3.23541e-15 0.00506522
2.15079 -2.39605e-15 0.00495428
2.15951 -1.49723e-15 0.0048435
2.16823 -2.14684e-16 0.00473939
2.17695 9.93384e-16 0.00463534
2.18566 1.47421e-15 0.00453754
2.19438 1.37353e-15 0.00443974
2.2031 1.36908e-15 0.0043478
2.21182 1.49997e-15 0.0042558
2.22054 1.71972e-15 0.0041693
2.22926 1.90309e-15 0.00408269
2.23798 2.0269e-15 0.00400126
2.24669 1.79966e-15 0.00391967
2.25542 1.42837e-15 0.00384297
2.26414 8.54756e-16 0.00376606
2.27286 9.97469e-17 0.00369377
2.28158 -5.37559e-16 0.00362125
2.2903 -5.54982e-16 0.00355308
2.29902 2.36211e-18 0.00348466
2.30774 6.07887e-16 0.00342036
2.31647 8.02767e-16 0.00335579
2.32519 5.70163e-16 0.00329512
2.33391 -1.75353e-17 0.00323417
2.34264 -5.87493e-16 0.00317692
2.35136 -9.47021e-16 0.00311938
2.36008 -8.63389e-16 0.00306535
2.36881 -6.26622e-16 0.00301102
2.37753 -5.47324e-16 0.00296004
2.38626 -7.52238e-16 0.00290876
2.39499 -9.52383e-16 0.00286066
2.40371 -1.01305e-15 0.00281227
2.41244 -9.62435e-16 0.00276692
2.42117 -8.50328e-16 0.00272128
2.42989 -3.97805e-16 0.00267854
2.43862 4.78726e-16 0.00263554
2.44735 1.42758e-15 0.0025953
2.45608 1.87996e-15 0.00255482
2.46481 1.76129e-15 0.002517
2.47353 1.25082e-15 0.00247894
2.48226 7.552e-16 0.00244344
2.49099 2.61978e-16 0.00240774
2.49972 -3.1821e-16 0.00237451
2.50845 -8.1481e-16 0.0023411
2.51719 -8.79362e-16 0.00231007
2.52592 -6.37563e-16 0.00227891
2.53465 -3.61991e-16 0.00225006
2.54338 -2.76944e-16 0.00222112
2.55211 -4.0595e-16 0.00219444
2.56085 -6.83095e-16 0.00216772
2.56958 -9.04526e-16 0.00214321
2.57831 -9.03429e-16 0.00211872
2.58705 -6.87641e-16 0.00209642
2.59578 -3.21838e-16 0.00207421
2.60452 3.35375e-17 0.00205418
2.61325 2.51183e-16 0.00203432
2.62199 3.393e-16 0.00201665
2.63072 3.56259e-16 0.00199926
2.63946 3.7219e-16 0.00198409
2.6482 3.79419e-16 0.00196934
2.65693 3.41196e-16 0.00195687
2.66567 1.72983e-16 0.00194497
2.67441 -2.14014e-17 0.00193546
2.68315 -1.66804e-16 0.00192671
2.69189 -2.26109e-16 0.00192052
2.70063 -2.39591e-16 0.00191534
2.70937 -2.56087e-16 0.00191293
2.71811 -2.00861e-16 0.00191186
2.72685 5.42642e-17 0.00191386
2.73559 4.15191e-16 0.00191764
2.74433 6.99205e-16 0.00192492
2.75307 7.14474e-16 0.00193454
2.76181 4.98831e-16 0.00194827
2.77055 1.52919e-16 0.00196512
2.7793 -1.27215e-16 0.00198693
2.78804 -3.13864e-16 0.00201293
2.79678 -3.83344e-16 0.00204511
2.80553 -3.31001e-16 0.00208302
2.81427 -1.44199e-16 0.00212891
2.82302 6.12342e-17 0.00218277
2.83176 1.81493e-16 0.00224729
2.84051 1.53913e-16 0.00232315
2.84926 6.73248e-17 0.00241382
2.858 7.69761e-18 0.0025211
2.86675 8.49226e-17 0.00264983
2.8755 1.79459e-16 0.00280372
2.88425 2.02141e-16 0.00299008
2.89299 9.90399e-18 0.00321611
2.90174 -2.96748e-16 0.00349381
2.91049 -5.61111e-16 0.00383698
2.91924 -6.03981e-16 0.00426678
2.92799 -5.33945e-16 0.00481003
2.93674 -3.84015e-16 0.0055059
2.9455 -2.7052e-16 0.0064059
2.95425 -1.0635e-16 0.00758044
2.963 7.40793e-17 0.00911345
2.97175 2.2644e-16 0.0110861
2.9805 2.36056e-16 0.0135065
2.98926 2.19388e-16 0.0161589
2.99801 2.77395e-17 0.0184061
3.00677 2.1064e-17 0.0192794
3.01552 -2.56473e-16 0.0182119
3.02428 -1.22816e-16 0.0157061
3.03303 -8.29861e-17 0.0127858
3.04179 1.99551e-16 0.0101588
3.05055 3.3554e-16 0.00805762
3.0593 4.48385e-16 0.00645856
3.06806 4.39341e-16 0.00525881
3.07682 3.60481e-16 0.00435732
3.08558 2.04194e-16 0.00367234
3.09434 3.92114e-17 0.00314545
3.1031 -1.11018e-16 0.00273355
3.11186 -1.86707e-16 0.00240752
3.12062 -1.75677e-16 0.00214518
3.12938 -8.09019e-17 0.001932
3.13814 1.14418e-17 0.00175597
3.1469 3.59573e-17 0.00160964
3.15566 -4.57038e-17 0.00148608
3.16442 -1.38445e-16 0.00138137
3.17319 -1.7217e-16 0.0012912
3.18195 -1.46926e-16 0.00121354
3.19072 -1.08165e-16 0.0011455
3.19948 -1.53866e-17 0.00108609
3.20825 9.45789e-17 0.00103325
3.21701 1.31356e-16 0.00098656
3.22578 6.75479e-17 0.000944459
3.23455 3.92105e-18 0.000906888
3.24331 -7.50054e-18 0.000872593
3.25208 2.90479e-17 0.000841723
3.26085 6.43974e-17 0.000813231
3.26962 8.57287e-17 0.000787396
3.27839 8.60841e-17 0.00076331
3.28716 5.12676e-17 0.000741332
3.29593 -8.21219e-18 0.000720654
3.3047 -6.7217e-17 0.000701683
3.31347 -1.224e-16 0.000683687
3.32224 -1.43925e-16 0.0006671
3.33101 -1.18158e-16 0.000651246
3.33979 -4.46505e-17 0.000636576
3.34856 4.4212e-17 0.000622458
3.35733 8.49959e-17 0.000609351
3.36611 6.70956e-17 0.000596658
3.37488 3.53339e-17 0.00058484
3.38366 6.52981e-18 0.000573332
3.39243 -1.36966e-17 0.00056259
3.40121 -3.8239e-17 0.000552077
3.40999 -5.79065e-17 0.000542244
3.41876 -7.65047e-17 0.000532576
3.42754 -8.4044e-17 0.000523517
3.43632 -7.8901e-17 0.000514573
3.4451 -3.6557e-17 0.00050618
3.45388 3.36848e-17 0.000497863
3.46266 1.01366e-16 0.000490048
3.47144 1.33272e-16 0.000482277
3.48022 1.52006e-16 0.000474968
3.489 1.52728e-16 0.000467678
3.49778 1.27203e-16 0.000460814
3.50657 6.33845e-17 0.000453949
3.51535 7.30828e-18 0.000447482
3.52413 -2.2206e-17 0.000440996
3.53292 -3.03077e-17 0.000434882
3.5417 -2.66999e-17 0.000428736
3.55049 2.04579e-19 0.00042294
3.55928 1.90156e-17 0.000417102
3.56806 1.00336e-17 0.000411593
3.57685 -3.37037e-17 0.000406034
3.58564 -4.8157e-17 0.000400785
3.59443 -2.47448e-17 0.000395481
3.60321 1.34815e-17 0.000390471
3.612 5.04945e-17 0.000385399
3.62079 9.39359e-17 0.000380608
3.62958 1.1449e-16 0.000375751
3.63838 1.01256e-16 0.000371161
3.64717 5.19158e-17 0.000366502
3.65596 -8.95548e-18 0.000362099
3.66475 -6.3149e-17 0.000357624
3.67355 -8.0667e-17 0.000353394
3.68234 -7.61828e-17 0.00034909
3.69113 -6.81863e-17 0.000345021
3.69993 -7.47058e-17 0.000340877
3.70872 -8.43178e-17 0.000336958
3.71752 -9.0278e-17 0.000332964
3.72632 -8.60052e-17 0.000329186
3.73511 -8.17301e-17 0.000325332
3.74391 -7.16989e-17 0.000321687
3.75271 -3.75601e-17 0.000317965
3.76151 2.51974e-17 0.000314445
3.77031 8.61726e-17 0.000310848
3.77911 1.32233e-16 0.000307445
3.78791 1.4859e-16 0.000303966
3.79671 1.38292e-16 0.000300675
3.80551 8.63987e-17 0.000297308
3.81432 2.41397e-17 0.000294122
3.82312 -2.67107e-17 0.000290861
3.83192 -5.64761e-17 0.000287775
3.84073 -6.51404e-17 0.000284615
3.84953 -4.86261e-17 0.000281625
3.85834 -3.40815e-17 0.00027856
3.86715 -2.70008e-17 0.000275661
3.87595 -3.78798e-17 0.000272688
3.88476 -5.11241e-17 0.000269875
3.89357 -5.34303e-17 0.00026699
3.90238 -3.83403e-17 0.000264259
3.91119 -1.80255e-17 0.000261457
3.92 6.70215e-18 0.000258806
3.92881 2.66304e-17 0.000256084
3.93762 4.74742e-17 0.000253508
3.94643 5.08759e-17 0.000250863
3.95524 4.64881e-17 0.00024836
3.96405 3.6383e-17 0.000245788
3.97287 2.32649e-17 0.000243355
3.98168 3.88876e-18 0.000240853
3.9905 -8.49422e-18 0.000238487
3.99931 -1.24369e-17 0.000236053
4.00813 -3.8329e-18 0.00023375
4.01695 1.39935e-17 0.000231382
4.02576 3.62016e-17 0.000229141
4.03458 4.85343e-17 0.000226835
4.0434 4.41881e-17 0.000224654
4.05222 2.29611e-17 0.000222409
4.06104 1.06948e-17 0.000220284
4.06986 1.30573e-17 0.000218097
4.07868 2.17493e-17 0.000216028
4.0875 3.13266e-17 0.000213897
4.09632 5.35525e-17 0.000211881
4.10515 7.0981e-17 0.000209805
4.11397 5.94477e-17 0.00020784
4.12279 1.89094e-17 0.000205815
4.13162 -2.07128e-17 0.000203901
4.14045 -4.41112e-17 0.000201927
4.14927 -5.16924e-17 0.00020006
4.1581 -4.93976e-17 0.000198134
4.16693 -4.28066e-17 0.000196314
4.17575 -4.24176e-17 0.000194436
4.18458 -3.6096e-17 0.00019266
4.19341 -2.0312e-17 0.000190827
4.20224 3.3063e-18 0.000189094
4.21107 1.90073e-17 0.000187306
4.21991 2.49484e-17 0.000185616
4.22874 1.50223e-17 0.00018387
4.23757 -7.59102e-18 0.00018222
4.2464 -2.99989e-17 0.000180516
4.25524 -2.6345e-17 0.000178905
4.26407 -8.59375e-18 0.000177242
4.27291 -2.20131e-19 0.000175669
4.28175 -8.49498e-18 0.000174044
4.29058 -1.56083e-17 0.000172508
4.29942 -1.46111e-17 0.000170921
4.30826 -9.56897e-18 0.000169421
4.3171 -1.84871e-17 0.000167871
4.32594 -3.28591e-17 0.000166405
4.33478 -3.71951e-17 0.00016489
4.34362 -3.41742e-17 0.000163458
4.35246 -3.16385e-17 0.000161978
4.3613 -2.40952e-17 0.000160579
4.37015 -1.76472e-17 0.000159132
4.37899 -7.82073e-18 0.000157765
4.38783 6.42612e-18 0.000156351
4.39668 2.06168e-17 0.000155014
4.40553 1.99803e-17 0.000153632
4.41437 3.58838e-18 0.000152324
4.42322 -1.48308e-17 0.000150973
4.43207 -1.40224e-17 0.000149695
4.44092 -8.57193e-19 0.000148373
4.44977 1.40459e-17 0.000147123
4.45862 1.75781e-17 0.000145831
4.46747 1.87721e-17 0.000144608
4.47632 2.53554e-17 0.000143344
4.48517 3.42338e-17 0.000142148
4.49402 3.24228e-17 0.000140911
4.50288 2.21324e-17 0.000139741
4.51173 1.06173e-17 0.000138531
4.52059 7.34193e-18 0.000137387
4.52944 4.04905e-18 0.000136203
4.5383 -5.6536e-18 0.000135082
4.54716 -1.96541e-17 0.000133924
4.55601 -2.87728e-17 0.000132827
4.56487 -3.14438e-17 0.000131693
4.57373 -2.62892e-17 0.00013062
4.58259 -2.40896e-17 0.00012951
4.59145 -2.68814e-17 0.00012846
4.60031 -3.29916e-17 0.000127373
4.60918 -3.25703e-17 0.000126344
4.61804 -2.24804e-17 0.00012528
4.6269 -4.42553e-18 0.000124273
4.63577 1.14456e-17 0.000123231
4.64463 2.49587e-17 0.000122245
4.6535 3.17628e-17 0.000121225
4.66237 3.46034e-17 0.000120259
4.67123 3.35023e-17 0.00011926
4.6801 2.66861e-17 0.000118314
4.68897 1.06267e-17 0.000117335
4.69784 -7.88959e-18 0.000116409
4.70671 -2.51565e-17 0.00011545
4.71558 -3.11222e-17 0.000114542
4.72446 -2.65112e-17 0.000113603
4.73333 -1.77117e-17 0.000112713
4.7422 -1.12229e-17 0.000111793
4.75108 -4.08457e-18 0.000110921
4.75995 1.59668e-18 0.000110019
4.76883 8.19662e-18 0.000109166
4.77771 1.42043e-17 0.000108281
4.78658 1.93545e-17 0.000107445
4.79546 1.85765e-17 0.000106578
4.80434 1.32189e-17 0.000105758
4.81322 1.02404e-17 0.000104909
4.8221 1.48732e-17 0.000104105
4.83098 1.70731e-17 0.000103272
4.83986 9.5407e-18 0.000102484
4.84875 -6.34142e-18 0.000101668
4.85763 -1.84377e-17 0.000100895
4.86651 -1.92894e-17 0.000100095
4.8754 -1.17736e-17 9.93375e-05
4.88429 -9.3235e-18 9.85524e-05
4.89317 -1.29123e-17 9.78099e-05
4.90206 -1.91839e-17 9.704e-05
4.91095 -1.85789e-17 9.63118e-05
4.91984 -1.02976e-17 9.55567e-05
4.92873 3.72293e-19 9.48426e-05
4.93762 5.04579e-18 9.4102e-05
4.94651 4.99395e-18 9.34015e-05
4.9554 5.83643e-18 9.26751e-05
4.9643 1.52186e-17 9.1988e-05
4.97319 2.39728e-17 9.12753e-05
4.98209 2.401e-17 9.06013e-05
4.99098 1.26933e-17 8.99021e-05
4.99988 8.17979e-19 8.92409e-05
5.00877 -5.74928e-18 8.85549e-05
5.01767 -6.0868e-18 8.79061e-05
5.02657 -7.22054e-18 8.72329e-05
5.03547 -9.63647e-18 8.65963e-05
5.04437 -9.86269e-18 8.59358e-05
5.05327 -9.35426e-19 8.5311e-05
5.06218 1.05526e-17 8.46628e-05
5.07108 1.61685e-17 8.40497e-05
5.07998 1.15963e-17 8.34134e-05
5.08889 3.36579e-18 8.28117e-05
5.09779 -4.60113e-18 8.21872e-05
5.1067 -7.24286e-18 8.15965e-05
5.11561 -8.07309e-18 8.09836e-05
5.12451 -8.2524e-18 8.04037e-05
5.13342 -7.95699e-18 7.9802e-05
5.14233 -6.98757e-18 7.92327e-05
5.15124 -4.55695e-18 7.8642e-05
5.16015 3.96637e-18 7.80831e-05
5.16907 1.16176e-17 7.75031e-05
5.17798 1.37289e-17 7.69544e-05
5.18689 8.62693e-18 7.63849e-05
5.19581 2.43599e-18 7.5846e-05
5.20472 -3.04859e-18 7.52868e-05
5.21364 -8.19652e-18 7.47576e-05
5.22256 -1.31726e-17 7.42085e-05
5.23148 -1.23476e-17 7.36888e-05
5.24039 -7.83883e-18 7.31494e-05
5.24931 -4.55235e-18 7.2639e-05
5.25824 -5.39903e-18 7.21093e-05
5.26716 -5.01543e-18 7.1608e-05
5.27608 -5.18983e-19 7.10877e-05
5.285 7.56095e-18 7.05952e-05
5.29393 1.2632e-17 7.00841e-05
5.30285 1.51881e-17 6.96003e-05
5.31178 1.56327e-17 6.90982e-05
5.3207 1.25592e-17 6.8623e-05
5.32963 4.17359e-18 6.81297e-05
5.33856 -3.7391e-18 6.76628e-05
5.34749 -7.15478e-18 6.71781e-05
5.35642 -4.59475e-18 6.67193e-05
5.36535 -2.1691e-18 6.62431e-05
5.37428 -2.05149e-18 6.57923e-05
5.38322 -4.14318e-18 6.53243e-05
5.39215 -5.37742e-18 6.48813e-05
5.40109 -7.49187e-18 6.44214e-05
5.41002 -1.0112e-17 6.39861e-05
5.41896 -1.3055e-17 6.35341e-05
5.4279 -1.28318e-17 6.31062e-05
5.43683 -9.57878e-18 6.2662e-05
5.44577 -3.85464e-18 6.22415e-05
5.45471 9.99437e-19 6.18048e-05
5.46365 5.55341e-18 6.13915e-05
5.4726 7.34811e-18 6.09623e-05
5.48154 7.52692e-18 6.0556e-05
5.49048 6.94457e-18 6.0134e-05
5.49943 8.5231e-18 5.97347e-05
5.50837 1.00015e-17 5.93198e-05
5.51732 1.00059e-17 5.89272e-05
5.52627 6.78087e-18 5.85193e-05
5.53522 3.03713e-18 5.81333e-05
5.54416 3.38614e-19 5.77323e-05
5.55312 7.7393e-19 5.73528e-05
5.56207 1.70414e-18 5.69584e-05
5.57102 6.98636e-19 5.65853e-05
5.57997 -3.33098e-18 5.61975e-05
5.58893 -5.08432e-18 5.58306e-05
5.59788 -5.14175e-18 5.54492e-05
5.60684 -4.80528e-18 5.50884e-05
5.61579 -3.32177e-18 5.47133e-05
5.62475 9.94878e-19 5.43584e-05
5.63371 5.68786e-18 5.39895e-05
5.64267 1.04289e-17 5.36406e-05
5.65163 1.09836e-17 5.32777e-05
5.66059 7.97584e-18 5.29345e-05
5.66955 4.95433e-18 5.25776e-05
5.67852 5.32588e-18 5.22399e-05
5.68748 4.754e-18 5.18888e-05
5.69645 8.21013e-19 5.15567e-05
5.70541 -6.26258e-18 5.12113e-05
5.71438 -1.10301e-17 5.08846e-05
5.72335 -1.04979e-17 5.05448e-05
5.73232 -4.48398e-18 5.02234e-05
5.74129 3.30656e-19 4.98891e-05
5.75026 2.64828e-18 4.95728e-05
5.75923 1.99057e-18 4.92439e-05
5.7682 8.04867e-19 4.89327e-05
5.77718 7.20712e-19 4.86091e-05
5.78615 4.41458e-18 4.83029e-05
5.79513 8.79876e-18 4.79845e-05
5.8041 1.02723e-17 4.76832e-05
5.81308 7.38905e-18 4.73698e-05
5.82206 3.51974e-18 4.70733e-05
5.83104 1.26764e-18 4.6765e-05
5.84002 1.55639e-18 4.64731e-05
5.849 1.19156e-18 4.61697e-05
5.85798 4.87922e-19 4.58824e-05
5.86697 -6.89563e-19 4.55838e-05
5.87595 -1.9418e-18 4.53011e-05
5.88494 -3.29827e-18 4.50071e-05
5.89393 -4.27751e-18 4.47288e-05
5.90291 -6.09453e-18 4.44395e-05
5.9119 -6.85453e-18 4.41655e-05
5.92089 -6.3751e-18 4.38807e-05
5.92988 -4.86928e-18 4.36111e-05
5.93887 -4.12543e-18 4.33307e-05
5.94787 -2.71377e-18 4.30652e-05
5.95686 7.44229e-19 4.27892e-05
5.96585 6.22476e-18 4.25279e-05
5.97485 9.10046e-18 4.22561e-05
5.98385 9.03653e-18 4.19988e-05
5.99285 8.63834e-18 4.17313e-05
6.00184 9.53608e-18 4.14779e-05
6.01084 8.53315e-18 4.12145e-05
6.01984 5.64801e-18 4.0965e-05
6.02885 1.33621e-18 4.07056e-05
6.03785 -1.58352e-18 4.046e-05
6.04685 -3.83557e-18 4.02046e-05
6.05586 -4.70708e-18 3.99627e-05
6.06486 -4.05281e-18 3.97111e-05
6.07387 -9.10328e-19 3.9473e-05
6.08288 2.62202e-18 3.92252e-05
6.09189 4.87584e-18 3.89907e-05
6.1009 4.30962e-18 3.87466e-05
6.10991 3.81236e-18 3.85156e-05
6.11892 4.26881e-18 3.82753e-05
6.12793 6.1574e-18 3.80478e-05
6.13695 7.23901e-18 3.78111e-05
6.14596 7.93641e-18 3.7587e-05
6.15498 7.62901e-18 3.73538e-05
6.164 5.90299e-18 3.71331e-05
6.17302 1.67775e-18 3.69034e-05
6.18204 -1.17618e-18 3.6686e-05
6.19106 -1.5369e-18 3.64597e-05
6.20008 -7.6969e-19 3.62455e-05
6.2091 -1.91404e-18 3.60225e-05
6.21813 -4.08806e-18 3.58116e-05
6.22715 -6.31518e-18 3.55919e-05
6.23618 -7.34895e-18 3.53841e-05
6.2452 -7.80141e-18 3.51677e-05
6.25423 -6.53358e-18 3.49629e-05
6.26326 -4.75618e-18 3.47497e-05
6.27229 -3.01924e-18 3.45479e-05
6.28132 -2.74873e-18 3.43378e-05
6.29035 -3.50578e-18 3.4139e-05
6.29939 -5.412e-18 3.3932e-05
6.30842 -7.1556e-18 3.37361e-05
6.31746 -8.15638e-18 3.35321e-05
6.3265 -7.02934e-18 3.33391e-05
6.33553 -4.02076e-18 3.3138e-05
6.34457 -1.26322e-18 3.29478e-05
6.35361 -4.22117e-19 3.27497e-05
6.36265 -6.66928e-20 3.25622e-05
6.3717 8.93026e-20 3.2367e-05
6.38074 1.48756e-18 3.21822e-05
6.38978 3.14408e-18 3.19898e-05
6.39883 4.46957e-18 3.18076e-05
6.40788 4.12104e-18 3.1618e-05
6.41692 2.25307e-18 3.14385e-05
6.42597 -1.16448e-18 3.12515e-05
6.43502 -4.63881e-18 3.10746e-05
6.44407 -7.67929e-18 3.08904e-05
6.45313 -8.71193e-18 3.07159e-05
6.46218 -8.00604e-18 3.05343e-05
6.47123 -4.59791e-18 3.03624e-05
6.48029 1.25648e-20 3.01833e-05
6.48935 4.03683e-18 3.00138e-05
6.49841 5.85548e-18 2.98373e-05
6.50746 6.59397e-18 2.96702e-05
6.51652 5.40433e-18 2.94962e-05
6.52559 2.6064e-18 2.93315e-05
6.53465 -1.66112e-18 2.91599e-05
6.54371 -4.87135e-18 2.89975e-05
6.55278 -5.35452e-18 2.88284e-05
6.56184 -1.82455e-18 2.86682e-05
6.57091 3.40964e-18 2.85015e-05
6.57998 7.00814e-18 2.83436e-05
6.58905 6.19603e-18 2.81791e-05
6.59812 2.39137e-18 2.80234e-05
6.60719 -1.71012e-18 2.78613e-05
6.61626 -3.10246e-18 2.77077e-05
6.62534 -2.99567e-18 2.75478e-05
6.63441 -2.31943e-18 2.73964e-05
6.64349 -1.57089e-18 2.72388e-05
6.65257 2.424e-19 2.70895e-05
6.66164 2.29114e-18 2.69339e-05
6.67072 3.6957e-18 2.67867e-05
6.67981 3.24936e-18 2.66333e-05
6.68889 1.40547e-18 2.64881e-05
6.69797 -1.2669e-18 2.63369e-05
6.70706 -2.88951e-18 2.61937e-05
6.71614 -3.44776e-18 2.60444e-05
6.72523 -3.21413e-18 2.59032e-05
6.73432 -3.17131e-18 2.5756e-05
6.74341 -2.73413e-18 2.56167e-05
6.7525 -1.52376e-18 2.54716e-05
6.76159 1.65324e-18 2.53342e-05
6.77068 4.52076e-18 2.51909e-05
6.77978 5.48544e-18 2.50554e-05
6.78887 4.38875e-18 2.49141e-05
6.79797 3.05043e-18 2.47804e-05
6.80707 1.14919e-18 2.46411e-05
6.81616 -2.38707e-19 2.45092e-05
6.82526 -1.12286e-18 2.43717e-05
6.83437 -1.25272e-18 2.42416e-05
6.84347 -8.12787e-19 2.41059e-05
6.85257 7.70098e-19 2.39776e-05
6.86168 2.01222e-18 2.38438e-05
6.87078 2.44854e-18 2.37171e-05
6.87989 1.82341e-18 2.35851e-05
6.889 1.30524e-18 2.34601e-05
6.89811 3.26526e-19 2.33299e-05
6.90722 -6.68198e-19 2.32066e-05
6.91633 -1.34648e-18 2.3078e-05
6.92545 -1.01624e-18 2.29564e-05
6.93456 -2.53201e-19 2.28295e-05
6.94368 4.85885e-19 2.27095e-05
6.9528 2.46945e-19 2.25843e-05
6.96191 2.84902e-19 2.24659e-05
6.97103 7.78941e-19 2.23424e-05
6.98016 1.6184e-18 2.22255e-05
6.98928 1.26854e-18 2.21036e-05
6.9984 -3.26113e-19 2.19882e-05
7.00753 -1.98371e-18 2.1868e-05
7.01665 -2.44756e-18 2.17541e-05
7.02578 -3.05482e-18 2.16354e-05
7.03491 -4.28431e-18 2.1523e-05
7.04404 -5.42526e-18 2.14059e-05
7.05317 -4.43088e-18 2.1295e-05
7.0623 -1.76895e-18 2.11794e-05
7.07144 1.10978e-18 2.10699e-05
7.08057 2.23982e-18 2.09558e-05
7.08971 1.45584e-18 2.08477e-05
7.09885 -3.86423e-19 2.07351e-05
7.10798 -1.16632e-18 2.06284e-05
7.11713 -1.46455e-18 2.05172e-05
7.12627 -2.0601e-18 2.0412e-05
7.13541 -3.35675e-18 2.03022e-05
7.14455 -3.86457e-18 2.01983e-05
7.1537 -2.91897e-18 2.009e-05
7.16285 -4.70861e-19 1.99874e-05
7.17199 1.56135e-18 1.98804e-05
7.18114 2.49298e-18 1.97792e-05
7.19029 1.55716e-18 1.96736e-05
7.19945 -5.23111e-19 1.95736e-05
7.2086 -3.08736e-18 1.94694e-05
7.21775 -4.5703e-18 1.93707e-05
7.22691 -4.80747e-18 1.92677e-05
7.23607 -3.56718e-18 1.91703e-05
7.24522 -1.8749e-18 1.90687e-05
7.25438 5.05652e-19 1.89725e-05
7.26355 2.742e-18 1.88721e-05
7.27271 4.2594e-18 1.87772e-05
7.28187 4.3445e-18 1.86781e-05
7.29104 3.76481e-18 1.85843e-05
7.3002 3.09626e-18 1.84865e-05
7.30937 3.28462e-18 1.83939e-05
7.31854 4.11082e-18 1.82973e-05
7.32771 4.81606e-18 1.82059e-05
7.33688 3.97308e-18 1.81105e-05
7.34606 2.24658e-18 1.80202e-05
7.35523 2.23988e-19 1.7926e-05
7.36441 -1.50678e-18 1.78368e-05
7.37358 -3.32666e-18 1.77438e-05
7.38276 -4.56928e-18 1.76558e-05
7.39194 -4.92419e-18 1.75639e-05
7.40112 -3.84567e-18 1.74769e-05
7.41031 -1.97102e-18 1.73862e-05
7.41949 4.57135e-19 1.73003e-05
7.42868 1.8948e-18 1.72107e-05
7.43786 2.08269e-18 1.71259e-05
7.44705 1.12735e-18 1.70374e-05
7.45624 -2.44407e-19 1.69536e-05
7.46543 -1.63663e-18 1.68662e-05
7.47462 -2.47632e-18 1.67835e-05
7.48382 -3.16214e-18 1.66972e-05
7.49301 -3.22057e-18 1.66154e-05
7.50221 -2.46353e-18 1.65302e-05
7.51141 -6.15294e-19 1.64494e-05
7.5206 8.57675e-19 1.63652e-05
7.52981 1.78786e-18 1.62855e-05
7.53901 2.13262e-18 1.62023e-05
7.54821 2.40975e-18 1.61235e-05
7.55742 2.54658e-18 1.60413e-05
7.56662 2.43039e-18 1.59635e-05
7.57583 1.69302e-18 1.58823e-05
7.58504 9.49968e-19 1.58054e-05
7.59425 -2.38336e-19 1.57252e-05
7.60346 -1.7346e-18 1.56493e-05
7.61267 -3.47949e-18 1.55701e-05
7.62189 -4.45506e-18 1.5495e-05
7.63111 -4.55191e-18 1.54167e-05
7.64032 -3.85254e-18 1.53426e-05
7.64954 -3.0735e-18 1.52653e-05
7.65876 -2.19022e-18 1.51921e-05
7.66798 -1.3352e-18 1.51156e-05
7.67721 -3.09489e-19 1.50433e-05
7.68643 4.43834e-19 1.49678e-05
7.69566 1.03825e-18 1.48963e-05
7.70489 1.67053e-18 1.48217e-05
7.71412 2.6492e-18 1.47511e-05
7.72335 3.12263e-18 1.46774e-05
7.73258 3.31069e-18 1.46076e-05
7.74181 3.17039e-18 1.45347e-05
7.75105 2.81804e-18 1.44658e-05
7.76028 1.79661e-18 1.43938e-05
7.76952 9.39082e-19 1.43257e-05
7.77876 1.19162e-19 1.42545e-05
7.788 -4.49442e-19 1.41872e-05
7.79724 -1.0383e-18 1.41169e-05
7.80649 -1.35749e-18 1.40504e-05
7.81573 -1.52128e-18 1.39809e-05
7.82498 -1.20459e-18 1.39152e-05
7.83423 -6.16214e-19 1.38465e-05
7.84348 1.48773e-19 1.37815e-05
7.85273 5.96291e-19 1.37137e-05
7.86198 1.07962e-18 1.36495e-05
7.87123 9.72938e-19 1.35824e-05
7.88049 9.83995e-19 1.35189e-05
7.88975 1.0843e-18 1.34527e-05
7.89901 9.59114e-19 1.33899e-05
7.90827 1.99645e-19 1.33244e-05
7.91753 -8.80049e-19 1.32624e-05
7.92679 -2.12234e-18 1.31977e-05
7.93606 -2.7785e-18 1.31364e-05
7.94532 -2.82401e-18 1.30724e-05
7.95459 -2.07589e-18 1.30118e-05
7.96386 -1.37573e-18 1.29486e-05
7.97313 -6.09164e-19 1.28887e-05
7.9824 4.44612e-19 1.28262e-05
7.99168 2.01511e-18 1.2767e-05
8.00095 2.68757e-18 1.27052e-05
8.01023 1.92747e-18 1.26467e-05
8.01951 2.24634e-19 1.25856e-05
8.02879 -8.67572e-19 1.25278e-05
8.03807 -8.90871e-19 1.24674e-05
8.04735 -3.03165e-19 1.24102e-05
8.05664 8.56754e-20 1.23505e-05
8.06592 5.71737e-19 1.2294e-05
8.07521 1.30897e-18 1.2235e-05
8.0845 1.77327e-18 1.21791e-05
8.09379 9.07058e-19 1.21208e-05
8.10308 -2.48414e-19 1.20655e-05
8.11238 -6.43241e-19 1.20078e-05
8.12167 2.71777e-19 1.19532e-05
8.13097 1.75545e-18 1.18962e-05
8.14027 3.04611e-18 1.18422e-05
8.14957 3.43358e-18 1.17858e-05
8.15887 3.18247e-18 1.17324e-05
8.16817 2.3688e-18 1.16767e-05
8.17748 1.39171e-18 1.16239e-05
8.18679 2.86002e-19 1.15688e-05
8.19609 -7.50111e-19 1.15166e-05
8.2054 -1.93083e-18 1.14621e-05
8.21472 -2.42273e-18 1.14105e-05
8.22403 -1.92611e-18 1.13566e-05
8.23334 -6.19332e-19 1.13056e-05
8.24266 3.80936e-19 1.12523e-05
8.25198 8.15441e-19 1.12018e-05
8.2613 4.05113e-19 1.11491e-05
8.27062 -3.90316e-19 1.10992e-05
8.27994 -1.26556e-18 1.10471e-05
8.28926 -1.60567e-18 1.09978e-05
8.29859 -1.64417e-18 1.09462e-05
8.30792 -1.21084e-18 1.08974e-05
8.31725 -4.48539e-19 1.08465e-05
8.32658 5.92646e-19 1.07982e-05
8.33591 1.32621e-18 1.07478e-05
8.34525 1.59869e-18 1.07001e-05
8.35458 1.0312e-18 1.06503e-05
8.36392 1.19114e-20 1.06031e-05
8.37326 -1.05472e-18 1.05538e-05
8.3826 -1.72343e-18 1.05071e-05
8.39194 -2.0759e-18 1.04584e-05
8.40128 -1.6665e-18 1.04122e-05
8.41063 -6.33481e-19 1.0364e-05
8.41998 8.27123e-19 1.03183e-05
8.42933 1.87993e-18 1.02706e-05
8.43868 1.9463e-18 1.02255e-05
8.44803 1.11772e-18 1.01783e-05
8.45738 3.07415e-19 1.01336e-05
8.46674 -1.20547e-19 1.0087e-05
8.4761 -2.76529e-19 1.00428e-05
8.48546 -6.85322e-19 9.99666e-06
8.49482 -9.66893e-19 9.95297e-06
8.50418 -9.94121e-19 9.90732e-06
8.51354 -8.0786e-19 9.8641e-06
8.52291 -1.03526e-18 9.81894e-06
8.53228 -1.36686e-18 9.77619e-06
8.54165 -1.33997e-18 9.73152e-06
8.55102 -3.61051e-19 9.68923e-06
8.56039 1.04635e-18 9.64504e-06
8.56976 2.27425e-18 9.60321e-06
8.57914 2.56384e-18 9.55949e-06
8.58852 2.43029e-18 9.51811e-06
8.5979 2.1456e-18 9.47486e-06
8.60728 2.02658e-18 9.43393e-06
8.61666 1.76023e-18 9.39114e-06
8.62605 1.46655e-18 9.35065e-06
8.63543 9.135e-19 9.30831e-06
8.64482 3.61329e-19 9.26825e-06
8.65421 -1.05448e-19 9.22637e-06
8.6636 -3.80463e-19 9.18674e-06
8.673 -9.03362e-19 9.1453e-06
8.68239 -1.46356e-18 9.10609e-06
8.69179 -2.02144e-18 9.06509e-06
8.70119 -1.94777e-18 9.0263e-06
8.71059 -1.20199e-18 8.98574e-06
8.71999 -2.85551e-19 8.94736e-06
8.7294 1.99932e-19 8.90722e-06
8.7388 4.80285e-19 8.86925e-06
8.74821 4.99576e-19 8.82954e-06
8.75762 8.24768e-19 8.79196e-06
8.76703 1.22482e-18 8.75267e-06
8.77644 1.23223e-18 8.71549e-06
8.78586 6.55403e-19 8.67662e-06
8.79527 4.22978e-19 8.63982e-06
8.80469 5.24095e-19 8.60136e-06
8.81411 4.49706e-19 8.56495e-06
8.82353 -2.94419e-19 8.52689e-06
8.83296 -1.14335e-18 8.49086e-06
8.84238 -1.32677e-18 8.4532e-06
8.85181 -6.77566e-19 8.41754e-06
8.86124 -1.46085e-19 8.38028e-06
8.87067 -4.24761e-20 8.34499e-06
8.8801 -3.61409e-19 8.30811e-06
8.88954 -5.80259e-19 8.2732e-06
8.89897 -7.7416e-19 8.2367e-06
8.90841 -6.45537e-19 8.20215e-06
8.91785 -3.2656e-19 8.16603e-06
8.92729 1.76352e-19 8.13183e-06
8.93674 5.34527e-19 8.09609e-06
8.94618 8.5773e-19 8.06225e-06
8.95563 9.30183e-19 8.02687e-06
8.96508 8.76384e-19 7.99338e-06
8.97453 5.48653e-19 7.95837e-06
8.98399 1.44548e-19 7.92523e-06
8.99344 -3.63368e-19 7.89057e-06
9.0029 -6.15791e-19 7.85777e-06
9.01236 -6.33009e-19 7.82347e-06
9.02182 -4.01297e-19 7.79101e-06
9.03128 -2.80102e-19 7.75705e-06
9.04074 -4.14461e-19 7.72493e-06
9.05021 -9.77366e-19 7.69132e-06
9.05968 -1.3889e-18 7.65952e-06
9.06915 -1.36104e-18 7.62626e-06
9.07862 -7.01056e-19 7.59478e-06
9.08809 4.68907e-20 7.56186e-06
9.09757 6.60422e-19 7.5307e-06
9.10705 7.64456e-19 7.49811e-06
9.11653 5.77951e-19 7.46728e-06
9.12601 1.45742e-19 7.43502e-06
9.13549 -2.69606e-19 7.40449e-06
9.14497 -6.48788e-19 7.37256e-06
9.15446 -8.18349e-19 7.34234e-06
9.16395 -7.52118e-19 7.31073e-06
9.17344 -2.6104e-19 7.28082e-06
9.18293 3.63504e-20 7.24953e-06
9.19243 1.13022e-21 7.21992e-06
9.20193 -4.55198e-19 7.18895e-06
9.21143 -8.31005e-19 7.15963e-06
9.22093 -1.08572e-18 7.12897e-06
9.23043 -1.06252e-18 7.09995e-06
9.23993 -7.69287e-19 7.0696e-06
9.24944 2.92201e-20 7.04087e-06
9.25895 1.01535e-18 7.01082e-06
9.26846 1.83947e-18 6.98237e-06
9.27797 2.05e-18 6.95263e-06
9.28748 1.79368e-18 6.92447e-06
9.297 1.09675e-18 6.89502e-06
9.30652 2.64554e-19 6.86714e-06
9.31604 -3.91578e-19 6.83798e-06
9.32556 -3.38016e-19 6.81038e-06
9.33509 -7.74366e-20 6.78151e-06
9.34461 7.79601e-20 6.75418e-06
9.35414 -5.99267e-20 6.7256e-06
9.36367 -2.49882e-19 6.69854e-06
9.3732 -4.08489e-19 6.67024e-06
9.38274 -3.31537e-19 6.64345e-06
9.39227 -3.40109e-19 6.61543e-06
9.40181 -3.19037e-19 6.58891e-06
9.41135 -2.69862e-19 6.56116e-06
9.42089 -8.6592e-20 6.5349e-06
9.43044 -3.01034e-19 6.50742e-06
9.43999 -8.22e-19 6.48143e-06
9.44953 -1.26441e-18 6.45422e-06
9.45908 -1.32962e-18 6.42848e-06
9.46864 -1.06503e-18 6.40153e-06
9.47819 -5.21864e-19 6.37604e-06
9.48775 -2.81008e-19 6.34936e-06
9.49731 -3.16419e-19 6.32412e-06
9.50687 -4.98649e-19 6.29771e-06
9.51643 -3.94707e-19 6.27271e-06
9.526 -1.92249e-20 6.24655e-06
9.53556 5.5499e-19 6.2218e-06
9.54513 9.78248e-19 6.19589e-06
9.5547 1.24677e-18 6.17138e-06
9.56428 1.12374e-18 6.14573e-06
9.57385 8.05361e-19 6.12145e-06
9.58343 3.57605e-19 6.09605e-06
9.59301 -6.44852e-20 6.07201e-06
9.60259 -5.00115e-19 6.04686e-06
9.61217 -8.38242e-19 6.02305e-06
9.62176 -1.31332e-18 5.99814e-06
9.63135 -1.67265e-18 5.97455e-06
9.64094 -1.88083e-18 5.94988e-06
9.65053 -1.64047e-18 5.92653e-06
9.66012 -1.19908e-18 5.9021e-06
9.66972 -7.33696e-19 5.87897e-06
9.67932 -4.25047e-19 5.85477e-06
9.68892 9.70904e-21 5.83186e-06
9.69852 6.18994e-19 5.8079e-06
9.70812 1.41852e-18 5.78521e-06
9.71773 1.90846e-18 5.76147e-06
9.72734 1.87774e-18 5.739e-06
9.73695 1.35938e-18 5.71549e-06
9.74657 7.50305e-19 5.69324e-06
9.75618 1.40968e-19 5.66994e-06
9.7658 2.09031e-20 5.64791e-06
9.77542 1.45703e-19 5.62484e-06
9.78504 2.63302e-19 5.60301e-06
9.79467 1.3866e-19 5.58016e-06
9.80429 5.55334e-22 5.55854e-06
9.81392 -1.46811e-19 5.5359e-06
9.82355 -2.63997e-19 5.51449e-06
9.83318 -6.10765e-19 5.49206e-06
9.84282 -9.30104e-19 5.47086e-06
9.85246 -9.62219e-19 5.44864e-06
9.8621 -5.981e-19 5.42763e-06
9.87174 -2.56381e-19 5.40563e-06
9.88138 6.12651e-20 5.38482e-06
9.89103 1.90001e-19 5.36303e-06
9.90068 2.86416e-19 5.34241e-06
9.91033 3.31062e-19 5.32082e-06
9.91998 3.02278e-19 5.30039e-06
9.92964 1.44828e-19 5.27901e-06
9.93929 8.45793e-20 5.25878e-06
9.94895 -5.75823e-20 5.2376e-06
9.95862 -3.91994e-19 5.21755e-06
9.96828 -9.16662e-19 5.19657e-06
9.97795 -1.08535e-18 5.1767e-06
9.98761 -9.29771e-19 5.15592e-06
9.99729 -6.60284e-19 5.13624e-06
10.007 -5.84974e-19 5.11565e-06
10.0166 -4.41616e-19 5.09616e-06
10.0263 -7.04528e-20 5.07576e-06
10.036 5.5447e-19 5.05645e-06
10.0457 9.64754e-19 5.03623e-06
10.0554 1.03581e-18 5.0171e-06
10.065 7.09613e-19 4.99708e-06
10.0747 2.42121e-19 4.97813e-06
10.0844 -3.11842e-19 4.95828e-06
10.0941 -5.55546e-19 4.93951e-06
10.1038 -3.89483e-19 4.91984e-06
10.1135 6.336e-20 4.90125e-06
10.1232 4.36436e-19 4.88176e-06
10.1329 7.7811e-19 4.86334e-06
10.1426 9.34215e-19 4.84403e-06
10.1523 9.05183e-19 4.82578e-06
10.162 5.48495e-19 4.80665e-06
10.1718 1.50249e-19 4.78856e-06
10.1815 -1.67055e-19 4.76961e-06
10.1912 -2.58072e-19 4.75169e-06
10.2009 -3.75314e-19 4.73291e-06
10.2106 -4.62194e-19 4.71515e-06
10.2204 -5.46683e-19 4.69654e-06
10.2301 -4.85522e-19 4.67895e-06
10.2398 -4.18774e-19 4.66051e-06
10.2495 -2.77647e-19 4.64307e-06
10.2593 -2.2734e-19 4.62481e-06
10.269 -2.11367e-19 4.60753e-06
10.2787 -2.09052e-19 4.58943e-06
10.2885 -2.25911e-20 4.5723e-06
10.2982 1.79816e-19 4.55437e-06
10.308 3.86115e-19 4.5374e-06
10.3177 3.72602e-19 4.51963e-06
10.3275 2.46801e-19 4.50281e-06
10.3372 7.42926e-20 4.4852e-06
10.347 7.11839e-20 4.46854e-06
10.3567 5.70825e-20 4.45109e-06
10.3665 1.27229e-19 4.43457e-06
10.3763 2.6715e-19 4.41728e-06
10.386 4.44766e-19 4.40091e-06
10.3958 4.46303e-19 4.38378e-06
10.4056 3.79401e-19 4.36756e-06
10.4153 3.16532e-19 4.35057e-06
10.4251 4.87681e-19 4.3345e-06
10.4349 5.86937e-19 4.31767e-06
10.4447 5.17088e-19 4.30174e-06
10.4545 2.71377e-19 4.28506e-06
10.4642 9.38675e-20 4.26928e-06
10.474 -1.8937e-19 4.25274e-06
10.4838 -5.58882e-19 4.2371e-06
10.4936 -9.45761e-19 4.22071e-06
10.5034 -1.14324e-18 4.20521e-06
10.5132 -1.08523e-18 4.18897e-06
10.523 -6.1383e-19 4.17361e-06
10.5328 6.40842e-20 4.15751e-06
10.5426 8.21472e-19 4.14228e-06
10.5524 1.31559e-18 4.12633e-06
10.5622 1.39994e-18 4.11124e-06
10.572 9.79121e-19 4.09542e-06
10.5819 4.76115e-19 4.08046e-06
10.5917 2.33161e-19 4.06479e-06
10.6015 3.52663e-19 4.04997e-06
10.6113 4.57762e-19 4.03443e-06
10.6211 4.60024e-19 4.01974e-06
10.631 3.81784e-19 4.00434e-06
10.6408 3.25936e-19 3.98977e-06
10.6506 1.78095e-19 3.97451e-06
10.6605 3.80946e-21 3.96007e-06
10.6703 -1.48257e-19 3.94495e-06
10.6801 -1.78594e-19 3.93064e-06
10.69 -2.66793e-19 3.91564e-06
10.6998 -2.7352e-19 3.90146e-06
10.7097 -1.53232e-19 3.88659e-06
10.7195 5.14951e-21 3.87253e-06
10.7294 -2.93727e-20 3.8578e-06
10.7392 -1.19437e-19 3.84386e-06
10.7491 -2.91222e-19 3.82926e-06
10.759 -4.82279e-19 3.81544e-06
10.7688 -6.897e-19 3.80096e-06
10.7787 -6.66849e-19 3.78727e-06
10.7886 -3.77415e-19 3.77291e-06
10.7984 1.79473e-19 3.75934e-06
10.8083 6.13398e-19 3.74511e-06
10.8182 7.14057e-19 3.73166e-06
10.8281 3.76677e-19 3.71755e-06
10.838 -8.0271e-20 3.70421e-06
10.8478 -6.01509e-19 3.69023e-06
10.8577 -1.00038e-18 3.67701e-06
10.8676 -1.20381e-18 3.66314e-06
10.8775 -1.0842e-18 3.65003e-06
10.8874 -6.45735e-19 3.63629e-06
10.8973 1.43153e-19 3.62329e-06
10.9072 9.20251e-19 3.60967e-06
10.9171 1.32861e-18 3.59679e-06
10.927 1.23612e-18 3.58328e-06
10.9369 8.77869e-19 3.5705e-06
10.9469 3.94409e-19 3.55712e-06
10.9568 8.19633e-21 3.54445e-06
10.9667 -3.24291e-19 3.53118e-06
10.9766 -4.21523e-19 3.51862e-06
10.9865 -3.07023e-19 3.50546e-06
10.9965 2.9903e-20 3.49301e-06
11.0064 3.0356e-19 3.47996e-06
11.0163 3.58916e-19 3.46762e-06
11.0263 1.63979e-19 3.45468e-06
11.0362 2.63779e-20 3.44244e-06
11.0461 -1.13741e-19 3.42962e-06
11.0561 -3.74377e-19 3.41748e-06
11.066 -7.60657e-19 3.40477e-06
11.076 -8.71903e-19 3.39274e-06
11.0859 -6.66408e-19 3.38013e-06
11.0959 -2.70439e-19 3.3682e-06
11.1058 -1.81822e-20 3.35569e-06
11.1158 1.0737e-19 3.34387e-06
11.1258 1.76337e-19 3.33147e-06
11.1357 2.88878e-19 3.31975e-06
11.1457 3.04443e-19 3.30745e-06
11.1557 2.17238e-19 3.29583e-06
11.1656 3.33272e-20 3.28364e-06
11.1756 3.12279e-21 3.27211e-06
11.1856 3.64412e-20 3.26002e-06
11.1956 1.4126e-19 3.2486e-06
11.2056 2.13895e-19 3.23661e-06
11.2156 3.12704e-19 3.22528e-06
11.2255 2.78764e-19 3.21339e-06
11.2355 1.30727e-19 3.20215e-06
11.2455 -9.76962e-20 3.19037e-06
11.2555 -2.36698e-19 3.17922e-06
11.2655 -2.86898e-19 3.16754e-06
11.2755 -1.34013e-19 3.15649e-06
11.2856 3.64869e-20 3.1449e-06
11.2956 1.12839e-19 3.13394e-06
11.3056 -2.91904e-20 3.12245e-06
11.3156 -1.59576e-19 3.11158e-06
11.3256 -1.40644e-19 3.10019e-06
11.3356 7.43378e-20 3.08941e-06
11.3457 3.12497e-19 3.07811e-06
11.3557 4.75062e-19 3.06742e-06
11.3657 4.19726e-19 3.05621e-06
11.3758 3.17512e-19 3.04562e-06
11.3858 1.99457e-19 3.0345e-06
11.3959 2.55403e-20 3.024e-06
11.4059 -3.16282e-19 3.01297e-06
11.4159 -6.74613e-19 3.00255e-06
11.426 -9.14012e-19 2.99162e-06
11.4361 -8.68847e-19 2.98128e-06
11.4461 -6.87138e-19 2.97044e-06
11.4562 -4.11393e-19 2.96019e-06
11.4662 -1.38805e-19 2.94944e-06
11.4763 1.68829e-19 2.93927e-06
11.4864 2.80153e-19 2.92861e-06
11.4964 2.3622e-19 2.91853e-06
11.5065 6.72095e-20 2.90795e-06
11.5166 -4.0273e-20 2.89795e-06
11.5267 -5.67195e-20 2.88746e-06
11.5368 3.69097e-20 2.87755e-06
11.5469 1.15157e-19 2.86714e-06
11.5569 1.79808e-19 2.85731e-06
11.567 1.64675e-19 2.84699e-06
11.5771 1.20162e-19 2.83723e-06
11.5872 -5.54771e-20 2.827e-06
11.5973 -1.97103e-19 2.81732e-06
11.6074 -2.62542e-19 2.80718e-06
11.6176 -2.02891e-19 2.79758e-06
11.6277 -9.02528e-20 2.78751e-06
11.6378 1.32708e-19 2.77799e-06
11.6479 2.86575e-19 2.76801e-06
11.658 2.75018e-19 2.75857e-06
11.6681 9.18366e-20 2.74866e-06
11.6783 -7.55373e-21 2.7393e-06
11.6884 -1.97509e-20 2.72947e-06
11.6985 1.30031e-19 2.72019e-06
11.7087 2.89893e-19 2.71044e-06
11.7188 3.94534e-19 2.70123e-06
11.729 2.81469e-19 2.69156e-06
11.7391 -3.9786e-20 2.68243e-06
11.7493 -4.81321e-19 2.67283e-06
11.7594 -6.923e-19 2.66377e-06
11.7696 -6.5662e-19 2.65426e-06
11.7797 -4.27054e-19 2.64527e-06
11.7899 -1.41449e-19 2.63584e-06
11.8001 1.52609e-19 2.62692e-06
11.8102 3.22318e-19 2.61756e-06
11.8204 3.97654e-19 2.60871e-06
11.8306 2.73075e-19 2.59943e-06
11.8408 2.79292e-20 2.59065e-06
11.851 -1.74374e-19 2.58144e-06
11.8611 -2.01738e-19 2.57274e-06
11.8713 -1.57915e-19 2.5636e-06
11.8815 -9.76141e-20 2.55497e-06
11.8917 -1.29303e-19 2.54591e-06
11.9019 -4.83059e-20 2.53734e-06
11.9121 1.45769e-19 2.52835e-06
11.9223 3.7468e-19 2.51985e-06
11.9325 4.30994e-19 2.51093e-06
11.9428 4.08714e-19 2.5025e-06
11.953 3.17696e-19 2.49365e-06
11.9632 2.26414e-19 2.48529e-06
11.9734 8.3035e-20 2.47651e-06
11.9837 -1.33177e-19 2.46822e-06
11.9939 -4.76789e-19 2.4595e-06
12.0041 -6.4651e-19 2.45128e-06
12.0144 -5.7956e-19 2.44263e-06
12.0246 -3.86043e-19 2.43447e-06
12.0348 -3.04682e-19 2.4259e-06
12.0451 -2.71844e-19 2.4178e-06
12.0553 -2.26022e-19 2.40929e-06
12.0656 -1.75037e-19 2.40126e-06
12.0759 -2.41318e-19 2.39282e-06
12.0861 -1.96558e-19 2.38485e-06
12.0964 2.00925e-20 2.37648e-06
12.1066 2.47423e-19 2.36857e-06
12.1169 2.94742e-19 2.36026e-06
12.1272 2.65886e-19 2.35241e-06
12.1375 1.85883e-19 2.34418e-06
12.1478 1.29202e-19 2.33639e-06
12.158 1.09367e-20 2.32821e-06
12.1683 -1.01754e-19 2.32049e-06
12.1786 -1.4436e-19 2.31238e-06
12.1889 -2.48897e-20 2.30471e-06
12.1992 1.47099e-19 2.29667e-06
12.2095 3.43636e-19 2.28906e-06
12.2198 3.80019e-19 2.28107e-06
12.2301 2.7438e-19 2.27353e-06
12.2405 6.01487e-20 2.26561e-06
12.2508 -9.87297e-20 2.25812e-06
12.2611 -1.97924e-19 2.25026e-06
12.2714 -1.87076e-19 2.24283e-06
12.2818 -1.07002e-19 2.23503e-06
12.2921 4.31085e-20 2.22766e-06
12.3024 1.45842e-19 2.21992e-06
12.3128 1.5233e-19 2.21261e-06
12.3231 -3.00916e-20 2.20493e-06
12.3335 -2.26717e-19 2.19767e-06
12.3438 -3.31566e-19 2.19005e-06
12.3542 -2.1179e-19 2.18285e-06
12.3645 4.95033e-20 2.17529e-06
12.3749 4.5242e-19 2.16814e-06
12.3853 7.88127e-19 2.16064e-06
12.3956 8.87786e-19 2.15355e-06
12.406 6.05711e-19 2.14611e-06
12.4164 1.27407e-19 2.13907e-06
12.4268 -3.81963e-19 2.13168e-06
12.4371 -6.6484e-19 2.1247e-06
12.4475 -6.87142e-19 2.11737e-06
12.4579 -4.9692e-19 2.11044e-06
12.4683 -2.93814e-19 2.10317e-06
12.4787 -9.96884e-20 2.0963e-06
12.4891 6.59412e-20 2.08907e-06
12.4995 1.70408e-19 2.08226e-06
12.5099 1.6451e-19 2.07509e-06
12.5203 2.61031e-19 2.06832e-06
12.5308 4.62914e-19 2.06121e-06
12.5412 6.10513e-19 2.0545e-06
12.5516 4.83611e-19 2.04744e-06
12.562 1.77786e-19 2.04077e-06
12.5725 -1.23157e-19 2.03377e-06
12.5829 -2.19011e-19 2.02716e-06
12.5934 -1.60273e-19 2.02021e-06
12.6038 9.25925e-21 2.01364e-06
12.6143 1.03339e-19 2.00675e-06
12.6247 1.11319e-19 2.00023e-06
12.6352 3.76629e-20 1.99339e-06
12.6456 -8.7556e-20 1.98692e-06
12.6561 -3.2224e-19 1.98013e-06
12.6666 -4.4377e-19 1.97371e-06
12.677 -3.73338e-19 1.96698e-06
12.6875 -1.53309e-19 1.96061e-06
12.698 2.07753e-20 1.95392e-06
12.7085 1.14629e-19 1.9476e-06
12.719 8.19069e-20 1.94096e-06
12.7295 1.1128e-20 1.93469e-06
12.74 -5.47538e-20 1.9281e-06
12.7505 -4.4885e-20 1.92187e-06
12.761 -1.31217e-19 1.91533e-06
12.7715 -2.40426e-19 1.90916e-06
12.782 -2.8545e-19 1.90266e-06
12.7925 -2.0552e-19 1.89654e-06
12.803 -1.40758e-19 1.89009e-06
12.8135 -7.00634e-20 1.88401e-06
12.8241 -1.00604e-20 1.87761e-06
12.8346 1.14288e-19 1.87157e-06
12.8451 1.39944e-19 1.86523e-06
12.8557 4.12943e-20 1.85923e-06
12.8662 -1.1125e-19 1.85293e-06
12.8768 -1.11025e-19 1.84698e-06
12.8873 9.76957e-20 1.84073e-06
12.8979 4.44084e-19 1.83483e-06
12.9085 6.86594e-19 1.82862e-06
12.919 7.095e-19 1.82276e-06
12.9296 5.27014e-19 1.8166e-06
12.9402 2.67263e-19 1.81078e-06
12.9508 -2.84972e-20 1.80467e-06
12.9613 -2.24582e-19 1.7989e-06
12.9719 -3.33758e-19 1.79283e-06
12.9825 -2.80166e-19 1.7871e-06
12.9931 -1.26687e-19 1.78107e-06
13.0037 6.28764e-20 1.77539e-06
13.0143 9.84226e-20 1.7694e-06
13.0249 -3.2005e-20 1.76376e-06
13.0355 -2.03205e-19 1.75782e-06
13.0462 -1.69197e-19 1.75222e-06
13.0568 -1.87033e-20 1.74633e-06
13.0674 8.28587e-20 1.74077e-06
13.078 -2.80662e-21 1.73492e-06
13.0887 -1.80241e-19 1.7294e-06
13.0993 -3.16464e-19 1.72359e-06
13.1099 -2.57498e-19 1.71811e-06
13.1206 -8.29094e-20 1.71235e-06
13.1312 1.4616e-19 1.70691e-06
13.1419 2.71236e-19 1.70119e-06
13.1526 2.58951e-19 1.69578e-06
13.1632 6.28344e-20 1.69011e-06
13.1739 -1.49219e-19 1.68474e-06
13.1846 -2.25762e-19 1.67911e-06
13.1953 -1.33434e-19 1.67378e-06
13.2059 5.32498e-20 1.66819e-06
13.2166 3.0342e-19 1.66291e-06
13.2273 4.70681e-19 1.65735e-06
13.238 4.50632e-19 1.65211e-06
13.2487 1.88371e-19 1.64659e-06
13.2594 -1.67093e-19 1.64139e-06
13.2701 -4.74937e-19 1.63591e-06
13.2808 -5.53075e-19 1.63074e-06
13.2916 -4.34562e-19 1.62531e-06
13.3023 -1.74655e-19 1.62018e-06
13.313 4.78045e-20 1.61478e-06
13.3237 2.02771e-19 1.60969e-06
13.3345 2.79686e-19 1.60433e-06
13.3452 3.50107e-19 1.59928e-06
13.356 3.29427e-19 1.59396e-06
13.3667 2.33093e-19 1.58894e-06
13.3775 5.93445e-20 1.58366e-06
13.3882 -6.99019e-20 1.57867e-06
13.399 -1.44067e-19 1.57343e-06
13.4098 -1.57584e-19 1.56848e-06
13.4206 -1.5637e-19 1.56328e-06
13.4313 -3.57631e-20 1.55837e-06
13.4421 1.48279e-19 1.5532e-06
13.4529 2.67066e-19 1.54833e-06
13.4637 2.36712e-19 1.5432e-06
13.4745 1.15333e-19 1.53836e-06
13.4853 -3.01906e-20 1.53326e-06
13.4961 -7.25574e-20 1.52846e-06
13.5069 -3.0298e-20 1.5234e-06
13.5177 7.42246e-20 1.51863e-06
13.5286 1.13722e-19 1.51361e-06
13.5394 9.75238e-20 1.50887e-06
13.5502 4.77241e-21 1.50389e-06
13.5611 -9.1315e-20 1.49919e-06
13.5719 -1.35395e-19 1.49423e-06
13.5827 -1.10631e-19 1.48957e-06
13.5936 -1.44959e-19 1.48465e-06
13.6044 -1.6013e-19 1.48002e-06
13.6153 -1.14422e-19 1.47514e-06
13.6262 2.92486e-20 1.47053e-06
13.637 1.86127e-19 1.46569e-06
13.6479 2.60909e-19 1.46112e-06
13.6588 1.8249e-19 1.45631e-06
13.6697 9.05894e-20 1.45177e-06
13.6806 -2.14114e-22 1.447e-06
13.6915 -4.70129e-20 1.44249e-06
13.7024 -1.13854e-19 1.43775e-06
13.7133 -1.75732e-19 1.43327e-06
13.7242 -2.07312e-19 1.42856e-06
13.7351 -2.02468e-19 1.42412e-06
13.746 -2.38206e-19 1.41945e-06
13.757 -2.19952e-19 1.41504e-06
13.7679 -1.88252e-19 1.41039e-06
13.7788 -1.29455e-19 1.40602e-06
13.7898 -5.43624e-20 1.4014e-06
13.8007 3.24863e-20 1.39706e-06
13.8117 6.19392e-20 1.39248e-06
13.8226 9.68817e-20 1.38816e-06
13.8336 1.62292e-19 1.38362e-06
13.8445 2.39101e-19 1.37933e-06
13.8555 1.64943e-19 1.37482e-06
13.8665 -2.30205e-20 1.37056e-06
13.8775 -1.88252e-19 1.36608e-06
13.8885 -2.14853e-19 1.36185e-06
13.8995 -1.65502e-19 1.3574e-06
13.9105 -3.21728e-20 1.3532e-06
13.9215 9.62278e-20 1.34878e-06
13.9325 1.68604e-19 1.34461e-06
13.9435 1.524e-19 1.34022e-06
13.9545 1.86394e-19 1.33608e-06
13.9655 2.84798e-19 1.33172e-06
13.9766 3.94086e-19 1.32762e-06
13.9876 3.53873e-19 1.32328e-06
13.9986 2.03175e-19 1.31921e-06
14.0097 1.57024e-20 1.3149e-06
14.0207 -1.2377e-19 1.31085e-06
14.0318 -2.78422e-19 1.30658e-06
14.0429 -3.90184e-19 1.30256e-06
14.0539 -3.71265e-19 1.29832e-06
14.065 -1.7973e-19 1.29432e-06
14.0761 3.22343e-20 1.29011e-06
14.0872 1.93626e-19 1.28614e-06
14.0982 2.09182e-19 1.28196e-06
14.1093 1.08588e-19 1.27802e-06
14.1204 -3.26888e-20 1.27387e-06
14.1316 -1.38135e-19 1.26995e-06
14.1427 -2.3886e-19 1.26583e-06
14.1538 -2.68815e-19 1.26194e-06
14.1649 -2.00178e-19 1.25785e-06
14.176 -3.70519e-20 1.25399e-06
14.1872 7.1349e-20 1.24992e-06
14.1983 1.30023e-19 1.24609e-06
14.2095 1.72879e-19 1.24205e-06
14.2206 2.05711e-19 1.23824e-06
14.2318 1.47736e-19 1.23423e-06
14.2429 6.34612e-20 1.23045e-06
14.2541 -2.84567e-20 1.22646e-06
14.2653 -3.93722e-20 1.22271e-06
14.2765 -8.05795e-21 1.21875e-06
14.2876 4.70448e-20 1.21502e-06
14.2988 9.59135e-20 1.21109e-06
14.31 1.81255e-19 1.20739e-06
14.3212 2.26797e-19 1.20349e-06
14.3324 1.81546e-19 1.1998e-06
14.3437 5.844e-20 1.19593e-06
14.3549 3.34932e-21 1.19227e-06
14.3661 -1.28771e-21 1.18842e-06
14.3773 5.18999e-20 1.1848e-06
14.3886 8.97419e-20 1.18097e-06
14.3998 9.13793e-20 1.17737e-06
14.4111 2.5734e-20 1.17357e-06
14.4223 -1.0527e-19 1.16999e-06
14.4336 -2.65786e-19 1.16622e-06
14.4449 -2.87643e-19 1.16266e-06
14.4561 -1.93564e-19 1.15891e-06
14.4674 -4.12546e-20 1.15538e-06
14.4787 7.74908e-20 1.15166e-06
14.49 1.3858e-19 1.14815e-06
14.5013 1.23568e-19 1.14446e-06
14.5126 1.06692e-19 1.14097e-06
14.5239 8.4203e-20 1.1373e-06
14.5352 6.57421e-20 1.13384e-06
14.5466 -3.86363e-20 1.13019e-06
14.5579 -1.60205e-19 1.12676e-06
14.5692 -2.27575e-19 1.12313e-06
14.5806 -1.63596e-19 1.11972e-06
14.5919 -6.16077e-20 1.11612e-06
14.6033 3.64515e-20 1.11273e-06
14.6146 7.34113e-20 1.10915e-06
14.626 4.95744e-20 1.10579e-06
14.6374 -2.43444e-20 1.10224e-06
14.6488 -8.3726e-20 1.09889e-06
14.6602 -1.48588e-19 1.09536e-06
14.6716 -1.68325e-19 1.09204e-06
14.683 -1.66738e-19 1.08854e-06
14.6944 -8.93023e-20 1.08524e-06
14.7058 2.51541e-20 1.08176e-06
14.7172 1.42711e-19 1.07848e-06
14.7286 1.49655e-19 1.07502e-06
14.7401 6.74653e-20 1.07176e-06
14.7515 -1.56268e-21 1.06833e-06
14.7629 1.02296e-20 1.0651e-06
14.7744 6.02585e-21 1.06169e-06
14.7858 -2.74136e-20 1.05847e-06
14.7973 -1.15943e-19 1.05508e-06
14.8088 -1.68925e-19 1.05189e-06
14.8203 -1.62395e-19 1.04852e-06
14.8317 -6.23216e-20 1.04535e-06
14.8432 8.54752e-20 1.04201e-06
14.8547 2.15257e-19 1.03886e-06
14.8662 2.13343e-19 1.03554e-06
14.8778 1.61293e-19 1.03241e-06
14.8893 7.53511e-20 1.02911e-06
14.9008 -2.33656e-20 1.026e-06
14.9123 -1.23183e-19 1.02272e-06
14.9239 -1.34982e-19 1.01963e-06
14.9354 -9.22215e-20 1.01638e-06
14.947 -1.19723e-21 1.01331e-06
14.9585 7.68215e-20 1.01007e-06
14.9701 1.31198e-19 1.00702e-06
14.9817 1.09685e-19 1.00381e-06
14.9933 9.16174e-20 1.00078e-06
15.0048 7.69506e-20 9.97587e-07
15.0164 8.82066e-20 9.94582e-07
15.028 5.39969e-20 9.91406e-07
15.0397 1.92071e-21 9.88422e-07
15.0513 -3.26031e-20 9.85267e-07
15.0629 2.41606e-20 9.82301e-07
15.0745 5.51325e-20 9.79168e-07
15.0862 3.29844e-20 9.76219e-07
15.0978 -1.2632e-20 9.73109e-07
15.1095 -7.88064e-21 9.70178e-07
15.1211 2.56469e-20 9.67089e-07
15.1328 8.60236e-20 9.64176e-07
15.1445 1.0218e-19 9.61107e-07
15.1561 7.59915e-20 9.58214e-07
15.1678 -1.91923e-20 9.55163e-07
15.1795 -1.12733e-19 9.52291e-07
15.1912 -1.50304e-19 9.49258e-07
15.2029 -1.05293e-19 9.46407e-07
15.2147 -3.55582e-20 9.43392e-07
15.2264 5.35882e-20 9.4056e-07
15.2381 9.34488e-20 9.37564e-07
15.2499 6.62197e-20 9.34749e-07
15.2616 -2.60882e-20 9.31774e-07
15.2734 -8.14077e-20 9.28976e-07
15.2851 -7.529e-20 9.26022e-07
15.2969 -9.83516e-21 9.2324e-07
15.3087 3.96943e-20 9.20307e-07
15.3205 3.14485e-20 9.17542e-07
15.3323 -3.05267e-20 9.14627e-07
15.3441 -6.15386e-20 9.11881e-07
15.3559 -5.73775e-20 9.08984e-07
15.3677 6.36095e-21 9.06257e-07
15.3795 2.2054e-20 9.03376e-07
15.3913 2.06633e-20 9.00669e-07
15.4032 3.03047e-20 8.97804e-07
15.415 8.89853e-20 8.95115e-07
15.4269 1.56228e-19 8.92269e-07
15.4388 2.31386e-19 8.89597e-07
15.4506 2.50398e-19 8.8677e-07
15.4625 2.04347e-19 8.84113e-07
15.4744 8.41841e-20 8.81307e-07
15.4863 7.73105e-21 8.78664e-07
15.4982 7.6462e-21 8.75877e-07
15.5101 4.42795e-20 8.7325e-07
15.522 2.70887e-20 8.70481e-07
15.534 -5.23079e-20 8.67872e-07
15.5459 -1.41025e-19 8.65119e-07
15.5578 -1.53808e-19 8.62529e-07
15.5698 -1.32189e-19 8.5979e-07
15.5818 -6.57411e-20 8.57219e-07
15.5937 2.4121e-21 8.54496e-07
15.6057 4.99663e-20 8.51942e-07
15.6177 3.01823e-20 8.49237e-07
15.6297 4.53295e-21 8.46697e-07
15.6417 -1.88574e-20 8.44011e-07
15.6537 -4.03666e-21 8.41484e-07
15.6657 5.38854e-20 8.38818e-07
15.6777 1.25541e-19 8.36306e-07
15.6898 1.15883e-19 8.33657e-07
15.7018 1.20161e-21 8.3116e-07
15.7139 -1.71471e-19 8.28527e-07
15.7259 -2.25608e-19 8.26049e-07
15.738 -1.52843e-19 8.23429e-07
15.7501 -2.34306e-20 8.20969e-07
15.7622 4.47654e-20 8.18363e-07
15.7743 4.65622e-20 8.1592e-07
15.7864 -2.66118e-21 8.1333e-07
15.7985 -3.77423e-20 8.10901e-07
15.8106 -8.38142e-20 8.0833e-07
15.8228 -9.65177e-20 8.05913e-07
15.8349 -4.86822e-20 8.0336e-07
15.8471 2.82572e-20 8.00957e-07
15.8592 1.31215e-20 7.98421e-07
15.8714 -2.37258e-20 7.96032e-07
15.8836 -3.51611e-20 7.93512e-07
15.8957 -1.62086e-20 7.91139e-07
15.9079 -1.89754e-20 7.88632e-07
15.9202 -3.69707e-21 7.86277e-07
15.9324 1.08283e-20 7.83782e-07
15.9446 2.30356e-20 7.81444e-07
15.9568 3.82747e-20 7.78964e-07
15.9691 1.04463e-19 7.7664e-07
15.9813 1.34348e-19 7.74177e-07
15.9936 1.0563e-19 7.71864e-07
16.0058 2.23668e-20 7.6942e-07
16.0181 -4.12655e-20 7.67118e-07
16.0304 -6.08708e-20 7.64691e-07
16.0427 -2.37042e-20 7.62403e-07
16.055 3.36433e-20 7.5999e-07
16.0673 1.10835e-19 7.57718e-07
16.0797 1.3846e-19 7.55317e-07
16.092 9.59664e-20 7.53062e-07
16.1043 3.85912e-21 7.50672e-07
16.1167 -2.87442e-20 7.48434e-07
16.1291 -4.13762e-20 7.46058e-07
16.1414 -5.82847e-20 7.43832e-07
16.1538 -7.97564e-20 7.41473e-07
16.1662 -3.75124e-20 7.39258e-07
16.1786 -4.76266e-21 7.36916e-07
16.191 -3.22199e-20 7.34712e-07
16.2035 -9.34383e-20 7.32386e-07
16.2159 -1.09196e-19 7.30195e-07
16.2284 -9.5779e-20 7.27882e-07
16.2408 -2.7125e-20 7.25707e-07
16.2533 3.70783e-20 7.23405e-07
16.2658 6.82464e-20 7.21246e-07
16.2782 5.23022e-20 7.18955e-07
16.2907 2.83838e-20 7.16811e-07
16.3032 1.44709e-20 7.14534e-07
16.3158 8.17857e-20 7.12401e-07
16.3283 1.6607e-19 7.10141e-07
16.3408 1.93585e-19 7.08017e-07
16.3534 1.40159e-19 7.05774e-07
16.3659 2.98285e-20 7.03661e-07
16.3785 -1.3257e-19 7.01432e-07
16.3911 -2.22333e-19 6.99333e-07
16.4037 -1.91212e-19 6.97114e-07
16.4163 -5.58902e-20 6.95031e-07
16.4289 5.94216e-20 6.92823e-07
16.4415 1.19234e-19 6.90755e-07
16.4541 8.65306e-20 6.88558e-07
16.4668 2.2982e-20 6.86503e-07
16.4794 -3.06293e-20 6.84321e-07
16.4921 -5.08777e-20 6.82274e-07
16.5048 -5.66856e-20 6.80109e-07
16.5175 -6.87411e-20 6.78072e-07
16.5302 -1.19853e-19 6.75921e-07
16.5429 -1.34831e-19 6.73896e-07
16.5556 -9.65125e-20 6.71757e-07
16.5683 -1.05492e-20 6.69746e-07
16.5811 3.87003e-20 6.67616e-07
16.5938 4.44485e-20 6.65621e-07
16.6066 -1.33237e-20 6.63501e-07
16.6194 -4.17923e-20 6.61519e-07
16.6322 -4.03968e-20 6.59412e-07
16.645 3.72353e-21 6.57439e-07
16.6578 6.12507e-20 6.55349e-07
16.6706 1.00503e-19 6.53384e-07
16.6835 8.81404e-20 6.51309e-07
16.6963 8.56055e-20 6.49354e-07
16.7092 9.15998e-20 6.4729e-07
16.7221 7.25354e-20 6.45349e-07
16.7349 -1.75449e-20 6.43293e-07
16.7478 -8.95555e-20 6.41369e-07
16.7607 -7.69864e-20 6.39322e-07
16.7737 -8.5716e-21 6.37409e-07
16.7866 1.75666e-20 6.35375e-07
16.7995 1.51017e-20 6.33471e-07
16.8125 1.04162e-21 6.31453e-07
16.8255 -2.96945e-21 6.29556e-07
16.8385 -2.31065e-20 6.27553e-07
16.8514 -3.15892e-22 6.25666e-07
16.8645 2.08944e-20 6.23673e-07
16.8775 1.31844e-20 6.218e-07
16.8905 -5.27156e-20 6.19814e-07
16.9035 -1.2381e-19 6.17957e-07
16.9166 -1.46544e-19 6.15979e-07
16.9297 -8.6875e-20 6.14134e-07
16.9428 -7.85875e-21 6.12169e-07
16.9559 6.74936e-20 6.1033e-07
16.969 8.55243e-20 6.08382e-07
16.9821 6.84643e-20 6.0655e-07
16.9952 1.4399e-20 6.04615e-07
17.0084 -1.05096e-20 6.02793e-07
17.0215 1.8921e-20 6.00867e-07
17.0347 7.8847e-20 5.9906e-07
17.0479 4.54195e-20 5.9714e-07
17.0611 -3.35375e-20 5.95348e-07
17.0743 -5.2579e-20 5.93437e-07
17.0875 2.90414e-20 5.91653e-07
17.1008 8.14879e-20 5.89757e-07
17.114 7.25745e-20 5.87979e-07
17.1273 2.03563e-20 5.86098e-07
17.1406 -3.13454e-21 5.84327e-07
17.1539 1.95291e-20 5.82457e-07
17.1672 7.65453e-20 5.80699e-07
17.1805 8.25632e-20 5.78835e-07
17.1939 6.76281e-20 5.77093e-07
17.2072 3.59771e-20 5.75235e-07
17.2206 -2.06091e-20 5.73504e-07
17.234 -9.37523e-20 5.71658e-07
17.2474 -7.2923e-20 5.69932e-07
17.2608 4.60768e-21 5.68102e-07
17.2742 6.48514e-20 5.66382e-07
17.2876 3.40943e-20 5.64565e-07
17.3011 -2.847e-20 5.62854e-07
17.3146 -5.76521e-20 5.61044e-07
17.3281 -5.31021e-20 5.59349e-07
17.3416 -7.80772e-20 5.57543e-07
17.3551 -7.98508e-20 5.55861e-07
17.3686 -3.38119e-20 5.54064e-07
17.3821 2.85579e-20 5.52389e-07
17.3957 7.00068e-20 5.50608e-07
17.4093 1.08384e-19 5.48936e-07
17.4229 1.22419e-19 5.47169e-07
17.4365 9.57376e-20 5.45505e-07
17.4501 2.77051e-20 5.43745e-07
17.4637 -1.27482e-20 5.42096e-07
17.4774 -3.28344e-20 5.4034e-07
17.491 6.5595e-22 5.38705e-07
17.5047 3.23892e-20 5.36957e-07
17.5184 2.35622e-20 5.35328e-07
17.5321 -4.72707e-20 5.33595e-07
17.5459 -1.0942e-19 5.31969e-07
17.5596 -1.2158e-19 5.30251e-07
17.5734 -6.27463e-20 5.28632e-07
17.5872 1.79278e-20 5.2692e-07
17.601 8.65767e-20 5.25317e-07
17.6148 7.27716e-20 5.23607e-07
17.6286 3.03209e-20 5.22018e-07
17.6425 -1.25412e-20 5.20316e-07
17.6563 9.2814e-21 5.18732e-07
17.6702 5.22368e-20 5.17046e-07
17.6841 8.00323e-20 5.15464e-07
17.698 4.81277e-20 5.13792e-07
17.712 -2.15829e-20 5.12218e-07
17.7259 -8.38409e-20 5.1055e-07
17.7399 -5.09783e-20 5.08992e-07
17.7539 8.68784e-21 5.07326e-07
17.7679 4.51007e-20 5.0578e-07
17.7819 3.28218e-20 5.04125e-07
17.7959 4.50344e-21 5.02581e-07
17.81 -1.27694e-20 5.00942e-07
17.8241 -7.90074e-21 4.99401e-07
17.8382 -2.98835e-20 4.97772e-07
17.8523 -2.70975e-20 4.96242e-07
17.8664 1.95556e-20 4.94616e-07
17.8805 5.77478e-20 4.93102e-07
17.8947 4.08179e-20 4.91479e-07
17.9089 2.37363e-20 4.89973e-07
17.9231 -1.07668e-20 4.88364e-07
17.9373 -3.20863e-20 4.86857e-07
17.9516 -4.90276e-20 4.85264e-07
17.9658 -4.70396e-20 4.83763e-07
17.9801 -6.44638e-20 4.82174e-07
17.9944 -8.29038e-20 4.80689e-07
18.0087 -8.63169e-20 4.79101e-07
18.0231 -4.3577e-20 4.77628e-07
18.0374 4.08032e-20 4.76049e-07
18.0518 1.12151e-19 4.74578e-07
18.0662 8.4562e-20 4.73016e-07
18.0806 1.64276e-20 4.71545e-07
18.0951 -2.96944e-20 4.69992e-07
18.1095 -1.07779e-20 4.68535e-07
18.124 1.27898e-20 4.6698e-07
18.1385 4.03048e-20 4.65539e-07
18.153 4.83716e-20 4.6399e-07
18.1676 3.49282e-20 4.62552e-07
18.1821 -2.42349e-20 4.61019e-07
18.1967 -6.9342e-20 4.59579e-07
18.2113 -8.19995e-20 4.58059e-07
18.226 -2.86771e-20 4.5663e-07
18.2406 3.59788e-20 4.55108e-07
18.2553 5.18228e-20 4.53696e-07
18.27 9.71978e-21 4.52177e-07
18.2847 -2.55606e-20 4.5077e-07
18.2994 -7.07779e-20 4.49267e-07
18.3142 -9.57607e-20 4.47856e-07
18.329 -5.44388e-20 4.46367e-07
18.3438 2.83256e-20 4.44966e-07
18.3586 5.34874e-20 4.43475e-07
18.3735 1.74106e-20 4.42092e-07
18.3883 -7.0321e-20 4.40602e-07
18.4032 -9.92763e-20 4.39223e-07
18.4182 -4.78238e-20 4.37751e-07
18.4331 5.92662e-20 4.36367e-07
18.4481 1.0445e-19 4.34908e-07
18.4631 7.21864e-20 4.33535e-07
18.4781 8.305e-21 4.32071e-07
18.4931 1.20097e-20 4.30717e-07
18.5082 2.34415e-20 4.29256e-07
18.5233 -8.03093e-21 4.27903e-07
18.5384 -2.66678e-20 4.26461e-07
18.5536 2.8908e-20 4.25104e-07
18.5687 4.59285e-20 4.23671e-07
18.5839 6.11589e-21 4.22329e-07
18.5992 -5.93129e-20 4.20889e-07
18.6144 -7.07084e-20 4.19563e-07
18.6297 -2.54988e-20 4.18132e-07
18.645 2.06122e-20 4.168e-07
18.6603 2.81047e-20 4.1539e-07
18.6757 2.89691e-20 4.14058e-07
18.691 2.77781e-20 4.12648e-07
18.7064 1.48e-20 4.11338e-07
18.7219 -2.76719e-20 4.09922e-07
18.7373 -2.05923e-20 4.08618e-07
18.7528 -1.08833e-20 4.07221e-07
18.7683 1.20567e-22 4.05908e-07
18.7839 1.51475e-20 4.04524e-07
18.7995 4.00937e-20 4.03224e-07
18.8151 3.39009e-20 4.0183e-07
18.8307 -3.49948e-21 4.0055e-07
18.8464 -5.95798e-20 3.99163e-07
18.8621 -2.8074e-20 3.97874e-07
18.8778 2.76043e-20 3.9651e-07
18.8935 3.08469e-20 3.95222e-07
18.9093 1.5703e-20 3.93853e-07
18.9251 1.80866e-20 3.92589e-07
18.941 2.02802e-21 3.91216e-07
18.9568 -7.45883e-21 3.89951e-07
18.9727 -3.4932e-20 3.88603e-07
18.9887 -6.50867e-20 3.87329e-07
19.0046 -9.73416e-20 3.85984e-07
19.0206 -6.99933e-20 3.84734e-07
19.0367 -7.20852e-21 3.83377e-07
19.0527 3.91341e-20 3.82134e-07
19.0688 2.78154e-20 3.808e-07
19.085 2.14414e-20 3.79542e-07
19.1011 -1.87231e-21 3.78217e-07
19.1173 -1.0476e-20 3.76982e-07
19.1336 -1.67765e-20 3.75642e-07
19.1499 -9.79207e-22 3.74416e-07
19.1662 2.81779e-20 3.73099e-07
19.1825 6.62293e-20 3.71856e-07
19.1989 7.70192e-20 3.70549e-07
19.2153 6.5957e-20 3.6933e-07
19.2317 1.11555e-20 3.68005e-07
19.2482 -5.0974e-21 3.66795e-07
19.2647 -4.31124e-21 3.65496e-07
19.2813 -4.85327e-20 3.64267e-07
19.2979 -8.70324e-20 3.62974e-07
19.3145 -3.83067e-20 3.61775e-07
19.3312 -2.53517e-20 3.60464e-07
19.3479 -6.02775e-20 3.59265e-07
19.3647 -6.29252e-20 3.57987e-07
19.3814 8.20845e-21 3.56773e-07
19.3983 6.30388e-20 3.55488e-07
19.4151 6.83768e-20 3.5431e-07
19.4321 4.65426e-21 3.53016e-07
19.449 -5.97234e-20 3.51822e-07
19.466 -5.30358e-20 3.50564e-07
19.483 -2.99877e-21 3.49372e-07
19.5001 1.06005e-20 3.48088e-07
19.5173 1.18561e-20 3.46925e-07
19.5344 9.49345e-22 3.4566e-07
19.5516 -5.67086e-21 3.44466e-07
19.5689 -6.38134e-21 3.43215e-07
19.5862 2.23371e-20 3.42057e-07
19.6035 9.67203e-21 3.4078e-07
19.6209 1.72457e-20 3.39613e-07
19.6384 3.39585e-20 3.3838e-07
19.6559 3.55647e-20 3.37207e-07
19.6734 -1.13381e-20 3.35942e-07
19.691 -4.32199e-20 3.34804e-07
19.7086 5.05822e-21 3.33565e-07
19.7263 3.68617e-20 3.32388e-07
19.744 -1.36818e-21 3.31151e-07
19.7618 -2.3902e-20 3.30024e-07
19.7797 -2.48717e-20 3.28773e-07
19.7976 5.54708e-21 3.27609e-07
19.8155 5.18142e-20 3.26396e-07
19.8335 6.36232e-20 3.25266e-07
19.8515 2.72612e-20 3.24011e-07
19.8696 3.04378e-20 3.22867e-07
19.8878 3.50535e-20 3.21669e-07
19.906 4.59901e-20 3.20533e-07
19.9243 -6.97117e-21 3.19281e-07
19.9426 -6.81774e-20 3.18155e-07
19.961 -7.65928e-20 3.16965e-07
19.9795 -3.20736e-20 3.15829e-07
19.998 6.67258e-21 3.14582e-07
20.0165 1.69146e-20 3.13467e-07
20.0352 1.27865e-20 3.12286e-07
20.0539 -1.92463e-20 3.11155e-07
20.0726 -6.64517e-20 3.09911e-07
20.0915 -3.5275e-20 3.08797e-07
20.1104 -3.49308e-21 3.07626e-07
20.1293 -7.20363e-21 3.06513e-07
20.1483 1.55218e-20 3.0527e-07
20.1674 3.7383e-20 3.04143e-07
20.1866 1.63299e-20 3.02976e-07
20.2058 2.68137e-20 3.01894e-07
20.2252 2.89464e-20 3.0067e-07
20.2445 6.17555e-21 2.9952e-07
20.264 -1.95346e-20 2.98325e-07
20.2835 7.01305e-21 2.97265e-07
20.3031 -3.08497e-21 2.96097e-07
20.3228 -6.11291e-20 2.94964e-07
20.3426 -7.56488e-20 2.93719e-07
20.3625 -9.31115e-21 2.92606e-07
20.3824 2.39635e-20 2.91457e-07
20.4024 2.64741e-20 2.90412e-07
20.4225 5.20463e-22 2.89232e-07
20.4427 1.7825e-20 2.88089e-07
20.463 3.56076e-20 2.86836e-07
20.4833 3.52246e-20 2.85707e-07
20.5038 1.92241e-20 2.84542e-07
20.5244 2.29096e-20 2.83515e-07
20.545 3.52971e-20 2.82408e-07
20.5658 3.12809e-20 2.81374e-07
20.5866 -2.74707e-20 2.80213e-07
20.6076 -1.72698e-20 2.79114e-07
20.6286 2.68554e-21 2.77899e-07
20.6498 7.98172e-21 2.76771e-07
20.6711 -2.0611e-20 2.75551e-07
20.6924 -3.23366e-20 2.74431e-07
20.7139 -5.75625e-20 2.73224e-07
20.7356 -9.60482e-21 2.72118e-07
20.7573 1.28558e-20 2.70921e-07
20.7791 1.2195e-20 2.69823e-07
20.8011 -4.04381e-21 2.6863e-07
20.8232 -1.00787e-20 2.67534e-07
20.8454 -5.04028e-21 2.66342e-07
20.8678 3.61424e-20 2.65246e-07
20.8903 2.29979e-20 2.64052e-07
20.913 -5.63808e-21 2.62955e-07
20.9357 -1.02593e-20 2.6176e-07
20.9587 2.21627e-21 2.60661e-07
20.9818 -9.94195e-21 2.59463e-07
21.005 -2.42692e-20 2.58362e-07
21.0284 -2.32664e-20 2.5716e-07
21.052 2.79749e-20 2.56057e-07
21.0758 9.8351e-21 2.54851e-07
21.0997 -2.65059e-20 2.53745e-07
21.1238 -1.80514e-20 2.52534e-07
21.1481 -7.24318e-21 2.51424e-07
21.1726 -1.57596e-20 2.50208e-07
21.1972 -7.60664e-21 2.49093e-07
21.2221 1.65956e-20 2.4787e-07
21.2472 6.07653e-20 2.4675e-07
21.2726 1.99153e-21 2.45521e-07
21.2981 -1.80852e-20 2.44394e-07
21.3239 -1.1223e-20 2.43156e-07
21.35 -2.44106e-20 2.42022e-07
21.3763 -2.86877e-21 2.40775e-07
21.4029 -3.21673e-21 2.39632e-07
21.4298 -3.85696e-20 2.38374e-07
21.4569 -7.62122e-21 2.37222e-07
21.4844 1.80268e-20 2.35951e-07
21.5122 -1.17672e-20 2.34787e-07
21.5403 2.79743e-21 2.33502e-07
21.5688 3.01577e-20 2.32325e-07
21.5977 -1.92207e-20 2.31022e-07
21.627 1.68437e-20 2.2983e-07
21.6567 6.61436e-21 2.28508e-07
21.6869 -1.31054e-20 2.27297e-07
21.7175 1.54298e-20 2.25952e-07
21.7486 8.51688e-21 2.2472e-07
21.7803 -5.4069e-20 2.23347e-07
21.8126 -7.03221e-21 2.22089e-07
21.8456 3.10525e-20 2.20683e-07
21.8792 2.7295e-20 2.19393e-07
21.9136 7.26238e-21 2.17947e-07
21.9488 -1.47832e-21 2.16619e-07
21.9849 5.67337e-21 2.15122e-07
22.0221 1.60738e-20 2.13744e-07
22.0604 -6.62676e-20 2.12183e-07
22.1001 1.62424e-21 2.10738e-07
22.1412 -1.27111e-20 2.09091e-07
22.1842 3.57114e-20 2.07555e-07
22.2294 9.15784e-22 2.05783e-07
22.2772 5.02691e-22 2.04109e-07
22.3285 -2.74013e-21 2.02139e-07
22.3846 4.25685e-21 2.0022e-07
22.448 4.5374e-21 1.9785e-07
22.5254 -7.40391e-21 1.9528e-07


==> anc/HERMITE/GAMMA0025/iFp_FRG.txt <==
-22.5254 -6.36168e-17 1.95261e-07
-22.448 -4.48769e-17 1.97977e-07
-22.3846 -5.85797e-17 2.00237e-07
-22.3285 -4.61483e-17 2.02262e-07
-22.2772 -5.70557e-17 2.04136e-07
-22.2294 -4.76563e-17 2.05904e-07
-22.1842 -5.73099e-17 2.07589e-07
-22.1412 -4.92492e-17 2.0921e-07
-22.1001 -5.78603e-17 2.10778e-07
-22.0604 -5.05693e-17 2.12302e-07
-22.0221 -5.84903e-17 2.13788e-07
-21.9849 -5.1774e-17 2.15241e-07
-21.9488 -5.92009e-17 2.16666e-07
-21.9136 -5.29192e-17 2.18066e-07
-21.8792 -5.99566e-17 2.19444e-07
-21.8456 -5.40079e-17 2.20802e-07
-21.8126 -6.07329e-17 2.22142e-07
-21.7803 -5.50559e-17 2.23467e-07
-21.7486 -6.15333e-17 2.24776e-07
-21.7175 -5.60883e-17 2.26072e-07
-21.6869 -6.23612e-17 2.27356e-07
-21.6567 -5.71079e-17 2.28629e-07
-21.627 -6.32044e-17 2.29891e-07
-21.5977 -5.81127e-17 2.31144e-07
-21.5688 -6.40551e-17 2.32388e-07
-21.5403 -5.90988e-17 2.33624e-07
-21.5122 -6.49047e-17 2.34852e-07
-21.4844 -6.00658e-17 2.36074e-07
-21.4569 -6.57545e-17 2.37289e-07
-21.4298 -6.102e-17 2.38498e-07
-21.4029 -6.66054e-17 2.39702e-07
-21.3763 -6.19631e-17 2.409e-07
-21.35 -6.74591e-17 2.42093e-07
-21.3239 -6.29032e-17 2.43282e-07
-21.2981 -6.83258e-17 2.44467e-07
-21.2726 -6.3852e-17 2.45648e-07
-21.2472 -6.92098e-17 2.46825e-07
-21.2221 -6.48041e-17 2.47999e-07
-21.1972 -7.00937e-17 2.49169e-07
-21.1726 -6.57379e-17 2.50337e-07
-21.1481 -7.09579e-17 2.51502e-07
-21.1238 -6.66444e-17 2.52664e-07
-21.0997 -7.18047e-17 2.53824e-07
-21.0758 -6.75357e-17 2.54982e-07
-21.052 -7.26493e-17 2.56138e-07
-21.0284 -6.84261e-17 2.57292e-07
-21.005 -7.34996e-17 2.58445e-07
-20.9818 -6.93171e-17 2.59596e-07
-20.9587 -7.43534e-17 2.60745e-07
-20.9357 -7.02106e-17 2.61893e-07
-20.913 -7.52246e-17 2.6304e-07
-20.8903 -7.11422e-17 2.64186e-07
-20.8678 -7.6178e-17 2.65331e-07
-20.8454 -7.2215e-17 2.66475e-07
-20.8232 -7.73631e-17 2.67619e-07
-20.8011 -7.3633e-17 2.68762e-07
-20.7791 -7.90417e-17 2.69904e-07
-20.7573 -7.57128e-17 2.71046e-07
-20.7356 -8.15703e-17 2.72188e-07
-20.7139 -7.88201e-17 2.73329e-07
-20.6924 -8.52717e-17 2.7447e-07
-20.6711 -8.31676e-17 2.75611e-07
-20.6498 -9.01762e-17 2.76752e-07
-20.6286 -8.85444e-17 2.77893e-07
-20.6076 -9.58048e-17 2.79034e-07
-20.5866 -9.42256e-17 2.80176e-07
-20.5658 -1.01261e-16 2.81317e-07
-20.545 -9.92586e-17 2.82459e-07
-20.5244 -1.05662e-16 2.83602e-07
-20.5038 -1.02932e-16 2.84745e-07
-20.4833 -1.08517e-16 2.85888e-07
-20.463 -1.04959e-16 2.87032e-07
-20.4427 -1.09674e-16 2.88176e-07
-20.4225 -1.0524e-16 2.89321e-07
-20.4024 -1.09027e-16 2.90467e-07
-20.3824 -1.03653e-16 2.91614e-07
-20.3625 -1.06474e-16 2.92761e-07
-20.3426 -1.00177e-16 2.93909e-07
-20.3228 -1.02138e-16 2.95058e-07
-20.3031 -9.51136e-17 2.96208e-07
-20.2835 -9.64811e-17 2.97359e-07
-20.264 -8.90156e-17 2.98512e-07
-20.2445 -9.0044e-17 2.99665e-07
-20.2252 -8.23123e-17 3.00819e-07
-20.2058 -8.30942e-17 3.01974e-07
-20.1866 -7.51432e-17 3.03131e-07
-20.1674 -7.57578e-17 3.04289e-07
-20.1483 -6.77706e-17 3.05448e-07
-20.1293 -6.85503e-17 3.06609e-07
-20.1104 -6.09935e-17 3.0777e-07
-20.0915 -6.24838e-17 3.08934e-07
-20.0726 -5.589e-17 3.10098e-07
-20.0539 -5.85197e-17 3.11264e-07
-20.0352 -5.31303e-17 3.12432e-07
-20.0165 -5.6899e-17 3.13601e-07
-19.998 -5.24498e-17 3.14771e-07
-19.9795 -5.68752e-17 3.15944e-07
-19.961 -5.2774e-17 3.17117e-07
-19.9426 -5.73115e-17 3.18293e-07
-19.9243 -5.31969e-17 3.1947e-07
-19.906 -5.77271e-17 3.20649e-07
-19.8878 -5.36659e-17 3.21829e-07
-19.8696 -5.83184e-17 3.23011e-07
-19.8515 -5.43768e-17 3.24196e-07
-19.8335 -5.91061e-17 3.25381e-07
-19.8155 -5.51655e-17 3.26569e-07
-19.7976 -5.98709e-17 3.27759e-07
-19.7797 -5.59091e-17 3.2895e-07
-19.7618 -6.06407e-17 3.30144e-07
-19.744 -5.67131e-17 3.31339e-07
-19.7263 -6.14771e-17 3.32536e-07
-19.7086 -5.7541e-17 3.33736e-07
-19.691 -6.22977e-17 3.34937e-07
-19.6734 -5.83532e-17 3.3614e-07
-19.6559 -6.31352e-17 3.37346e-07
-19.6384 -5.92051e-17 3.38553e-07
-19.6209 -6.40059e-17 3.39763e-07
-19.6035 -6.00697e-17 3.40975e-07
-19.5862 -6.48845e-17 3.42189e-07
-19.5689 -6.09536e-17 3.43405e-07
-19.5516 -6.57905e-17 3.44623e-07
-19.5344 -6.18556e-17 3.45844e-07
-19.5173 -6.67027e-17 3.47067e-07
-19.5001 -6.27635e-17 3.48292e-07
-19.483 -6.76308e-17 3.49519e-07
-19.466 -6.36907e-17 3.50749e-07
-19.449 -6.85729e-17 3.51981e-07
-19.4321 -6.46258e-17 3.53216e-07
-19.4151 -6.9524e-17 3.54452e-07
-19.3983 -6.55722e-17 3.55692e-07
-19.3814 -7.04865e-17 3.56933e-07
-19.3647 -6.65288e-17 3.58177e-07
-19.3479 -7.14615e-17 3.59424e-07
-19.3312 -6.74983e-17 3.60673e-07
-19.3145 -7.24462e-17 3.61924e-07
-19.2979 -6.84725e-17 3.63179e-07
-19.2813 -7.34364e-17 3.64435e-07
-19.2647 -6.94561e-17 3.65694e-07
-19.2482 -7.44388e-17 3.66956e-07
-19.2317 -7.0451e-17 3.6822e-07
-19.2153 -7.54516e-17 3.69487e-07
-19.1989 -7.14553e-17 3.70756e-07
-19.1825 -7.64748e-17 3.72028e-07
-19.1662 -7.2472e-17 3.73301e-07
-19.1499 -7.75143e-17 3.74575e-07
-19.1336 -7.35042e-17 3.75845e-07
-19.1173 -7.85631e-17 3.77113e-07
-19.1011 -7.45483e-17 3.78414e-07
-19.085 -7.96325e-17 3.79714e-07
-19.0688 -7.56067e-17 3.81008e-07
-19.0527 -8.0713e-17 3.82304e-07
-19.0367 -7.66818e-17 3.83602e-07
-19.0206 -8.18132e-17 3.84903e-07
-19.0046 -7.77759e-17 3.86206e-07
-18.9887 -8.29327e-17 3.87512e-07
-18.9727 -7.88896e-17 3.88821e-07
-18.9568 -8.40708e-17 3.90132e-07
-18.941 -8.00173e-17 3.91447e-07
-18.9251 -8.52181e-17 3.92764e-07
-18.9093 -8.11497e-17 3.94085e-07
-18.8935 -8.63678e-17 3.95408e-07
-18.8778 -8.22838e-17 3.96735e-07
-18.8621 -8.75214e-17 3.98064e-07
-18.8464 -8.34234e-17 3.99397e-07
-18.8307 -8.86822e-17 4.00732e-07
-18.8151 -8.45727e-17 4.02071e-07
-18.7995 -8.98578e-17 4.03412e-07
-18.7839 -8.57412e-17 4.04758e-07
-18.7683 -9.10556e-17 4.06105e-07
-18.7528 -8.69322e-17 4.07457e-07
-18.7373 -9.22765e-17 4.0881e-07
-18.7219 -8.81467e-17 4.10168e-07
-18.7064 -9.35209e-17 4.11528e-07
-18.691 -8.93816e-17 4.12893e-07
-18.6757 -9.4782e-17 4.14259e-07
-18.6603 -9.06289e-17 4.1563e-07
-18.645 -9.60513e-17 4.17004e-07
-18.6297 -9.18798e-17 4.18381e-07
-18.6144 -9.73216e-17 4.19761e-07
-18.5992 -9.3131e-17 4.21145e-07
-18.5839 -9.85942e-17 4.22531e-07
-18.5687 -9.4387e-17 4.23922e-07
-18.5536 -9.9877e-17 4.25315e-07
-18.5384 -9.56591e-17 4.26713e-07
-18.5233 -1.01181e-16 4.28113e-07
-18.5082 -9.69555e-17 4.29517e-07
-18.4931 -1.02514e-16 4.30924e-07
-18.4781 -9.82829e-17 4.32335e-07
-18.4631 -1.03875e-16 4.33749e-07
-18.4481 -9.96339e-17 4.35166e-07
-18.4331 -1.05257e-16 4.36588e-07
-18.4182 -1.01004e-16 4.38012e-07
-18.4032 -1.06656e-16 4.39441e-07
-18.3883 -1.02387e-16 4.40873e-07
-18.3735 -1.08067e-16 4.42308e-07
-18.3586 -1.03783e-16 4.43747e-07
-18.3438 -1.09493e-16 4.4519e-07
-18.329 -1.05193e-16 4.46635e-07
-18.3142 -1.10932e-16 4.48086e-07
-18.2994 -1.06617e-16 4.49539e-07
-18.2847 -1.12386e-16 4.50997e-07
-18.27 -1.08054e-16 4.52457e-07
-18.2553 -1.13851e-16 4.53922e-07
-18.2406 -1.095e-16 4.5539e-07
-18.226 -1.15327e-16 4.56863e-07
-18.2113 -1.1096e-16 4.58338e-07
-18.1967 -1.16819e-16 4.59818e-07
-18.1821 -1.12439e-16 4.61301e-07
-18.1676 -1.18333e-16 4.62789e-07
-18.153 -1.13941e-16 4.64279e-07
-18.1385 -1.19872e-16 4.65775e-07
-18.124 -1.15469e-16 4.67273e-07
-18.1095 -1.21438e-16 4.68776e-07
-18.0951 -1.17021e-16 4.70282e-07
-18.0806 -1.23025e-16 4.71793e-07
-18.0662 -1.18592e-16 4.73307e-07
-18.0518 -1.24631e-16 4.74825e-07
-18.0374 -1.20183e-16 4.76348e-07
-18.0231 -1.26255e-16 4.77874e-07
-18.0087 -1.21791e-16 4.79405e-07
-17.9944 -1.27899e-16 4.80939e-07
-17.9801 -1.2342e-16 4.82478e-07
-17.9658 -1.29566e-16 4.8402e-07
-17.9516 -1.25072e-16 4.85567e-07
-17.9373 -1.31256e-16 4.87117e-07
-17.9231 -1.26749e-16 4.88672e-07
-17.9089 -1.32975e-16 4.9023e-07
-17.8947 -1.28456e-16 4.91794e-07
-17.8805 -1.34724e-16 4.93361e-07
-17.8664 -1.30192e-16 4.94932e-07
-17.8523 -1.36499e-16 4.96508e-07
-17.8382 -1.31949e-16 4.98087e-07
-17.8241 -1.38291e-16 4.99672e-07
-17.81 -1.3372e-16 5.01259e-07
-17.7959 -1.40095e-16 5.02853e-07
-17.7819 -1.35501e-16 5.04449e-07
-17.7679 -1.4191e-16 5.0605e-07
-17.7539 -1.37295e-16 5.07655e-07
-17.7399 -1.43741e-16 5.09265e-07
-17.7259 -1.39108e-16 5.10879e-07
-17.712 -1.45594e-16 5.12498e-07
-17.698 -1.40945e-16 5.1412e-07
-17.6841 -1.47473e-16 5.15748e-07
-17.6702 -1.42806e-16 5.1738e-07
-17.6563 -1.49375e-16 5.19016e-07
-17.6425 -1.44689e-16 5.20656e-07
-17.6286 -1.51298e-16 5.22302e-07
-17.6148 -1.46591e-16 5.23951e-07
-17.601 -1.53239e-16 5.25605e-07
-17.5872 -1.48514e-16 5.27264e-07
-17.5734 -1.55203e-16 5.28927e-07
-17.5596 -1.5046e-16 5.30595e-07
-17.5459 -1.57193e-16 5.32267e-07
-17.5321 -1.52431e-16 5.33945e-07
-17.5184 -1.59207e-16 5.35626e-07
-17.5047 -1.54429e-16 5.37313e-07
-17.491 -1.6125e-16 5.39003e-07
-17.4774 -1.56455e-16 5.40699e-07
-17.4637 -1.63323e-16 5.424e-07
-17.4501 -1.5851e-16 5.44105e-07
-17.4365 -1.65424e-16 5.45815e-07
-17.4229 -1.60592e-16 5.47529e-07
-17.4093 -1.67551e-16 5.49249e-07
-17.3957 -1.62698e-16 5.50973e-07
-17.3821 -1.69701e-16 5.52703e-07
-17.3686 -1.64827e-16 5.54436e-07
-17.3551 -1.71873e-16 5.56175e-07
-17.3416 -1.66978e-16 5.57918e-07
-17.3281 -1.74071e-16 5.59667e-07
-17.3146 -1.69159e-16 5.6142e-07
-17.3011 -1.76301e-16 5.63179e-07
-17.2876 -1.71372e-16 5.64942e-07
-17.2742 -1.78565e-16 5.6671e-07
-17.2608 -1.73621e-16 5.68484e-07
-17.2474 -1.80865e-16 5.70262e-07
-17.234 -1.75902e-16 5.72046e-07
-17.2206 -1.83196e-16 5.73834e-07
-17.2072 -1.78213e-16 5.75628e-07
-17.1939 -1.85554e-16 5.77426e-07
-17.1805 -1.80547e-16 5.7923e-07
-17.1672 -1.87934e-16 5.81039e-07
-17.1539 -1.82903e-16 5.82853e-07
-17.1406 -1.90338e-16 5.84672e-07
-17.1273 -1.85285e-16 5.86497e-07
-17.114 -1.92771e-16 5.88326e-07
-17.1008 -1.877e-16 5.90161e-07
-17.0875 -1.9524e-16 5.92002e-07
-17.0743 -1.90152e-16 5.93847e-07
-17.0611 -1.97747e-16 5.95698e-07
-17.0479 -1.9264e-16 5.97554e-07
-17.0347 -2.00289e-16 5.99416e-07
-17.0215 -1.9516e-16 6.01282e-07
-17.0084 -2.02861e-16 6.03155e-07
-16.9952 -1.97711e-16 6.05032e-07
-16.9821 -2.05465e-16 6.06915e-07
-16.969 -2.00294e-16 6.08803e-07
-16.9559 -2.08103e-16 6.10697e-07
-16.9428 -2.02914e-16 6.12597e-07
-16.9297 -2.1078e-16 6.14502e-07
-16.9166 -2.05571e-16 6.16412e-07
-16.9035 -2.13496e-16 6.18328e-07
-16.8905 -2.08267e-16 6.2025e-07
-16.8775 -2.16248e-16 6.22178e-07
-16.8645 -2.10997e-16 6.2411e-07
-16.8514 -2.19033e-16 6.26049e-07
-16.8385 -2.13759e-16 6.27993e-07
-16.8255 -2.21852e-16 6.29943e-07
-16.8125 -2.16555e-16 6.31898e-07
-16.7995 -2.24704e-16 6.33859e-07
-16.7866 -2.19386e-16 6.35827e-07
-16.7737 -2.27594e-16 6.37799e-07
-16.7607 -2.22255e-16 6.39778e-07
-16.7478 -2.30525e-16 6.41763e-07
-16.7349 -2.25165e-16 6.43753e-07
-16.7221 -2.33495e-16 6.45749e-07
-16.7092 -2.28113e-16 6.47751e-07
-16.6963 -2.36501e-16 6.49759e-07
-16.6835 -2.31093e-16 6.51774e-07
-16.6706 -2.39538e-16 6.53793e-07
-16.6578 -2.34103e-16 6.5582e-07
-16.645 -2.42604e-16 6.5785e-07
-16.6322 -2.37143e-16 6.59889e-07
-16.6194 -2.45706e-16 6.61932e-07
-16.6066 -2.40219e-16 6.63983e-07
-16.5938 -2.48845e-16 6.66039e-07
-16.5811 -2.43336e-16 6.68101e-07
-16.5683 -2.52025e-16 6.70169e-07
-16.5556 -2.46495e-16 6.72244e-07
-16.5429 -2.55249e-16 6.74325e-07
-16.5302 -2.49696e-16 6.76412e-07
-16.5175 -2.58516e-16 6.78506e-07
-16.5048 -2.5294e-16 6.80605e-07
-16.4921 -2.61828e-16 6.82711e-07
-16.4794 -2.5623e-16 6.84822e-07
-16.4668 -2.65186e-16 6.86942e-07
-16.4541 -2.59569e-16 6.89065e-07
-16.4415 -2.68595e-16 6.91197e-07
-16.4289 -2.62957e-16 6.93334e-07
-16.4163 -2.72053e-16 6.95479e-07
-16.4037 -2.66392e-16 6.97629e-07
-16.3911 -2.75556e-16 6.99786e-07
-16.3785 -2.69871e-16 7.0195e-07
-16.3659 -2.79102e-16 7.0412e-07
-16.3534 -2.7339e-16 7.06297e-07
-16.3408 -2.82688e-16 7.0848e-07
-16.3283 -2.76948e-16 7.1067e-07
-16.3158 -2.86314e-16 7.12866e-07
-16.3032 -2.80548e-16 7.1507e-07
-16.2907 -2.89983e-16 7.17279e-07
-16.2782 -2.84192e-16 7.19496e-07
-16.2658 -2.93698e-16 7.21719e-07
-16.2533 -2.87881e-16 7.23949e-07
-16.2408 -2.9746e-16 7.26186e-07
-16.2284 -2.91619e-16 7.28429e-07
-16.2159 -3.01271e-16 7.3068e-07
-16.2035 -2.95408e-16 7.32938e-07
-16.191 -3.05136e-16 7.35202e-07
-16.1786 -2.99252e-16 7.37474e-07
-16.1662 -3.09061e-16 7.39751e-07
-16.1538 -3.03157e-16 7.42037e-07
-16.1414 -3.13047e-16 7.44329e-07
-16.1291 -3.07124e-16 7.46628e-07
-16.1167 -3.17095e-16 7.48935e-07
-16.1043 -3.1115e-16 7.51247e-07
-16.092 -3.21201e-16 7.53568e-07
-16.0797 -3.1523e-16 7.55895e-07
-16.0673 -3.25358e-16 7.5823e-07
-16.055 -3.1936e-16 7.60572e-07
-16.0427 -3.29562e-16 7.62922e-07
-16.0304 -3.23535e-16 7.65278e-07
-16.0181 -3.33812e-16 7.67643e-07
-16.0058 -3.27754e-16 7.70013e-07
-15.9936 -3.3811e-16 7.72392e-07
-15.9813 -3.32024e-16 7.74778e-07
-15.9691 -3.42459e-16 7.77171e-07
-15.9568 -3.36351e-16 7.79572e-07
-15.9446 -3.4687e-16 7.81979e-07
-15.9324 -3.40738e-16 7.84396e-07
-15.9202 -3.51346e-16 7.86817e-07
-15.9079 -3.45191e-16 7.89249e-07
-15.8957 -3.55888e-16 7.91686e-07
-15.8836 -3.49711e-16 7.94133e-07
-15.8714 -3.60495e-16 7.96586e-07
-15.8592 -3.54294e-16 7.99047e-07
-15.8471 -3.65166e-16 8.01516e-07
-15.8349 -3.58939e-16 8.03993e-07
-15.8228 -3.69899e-16 8.06478e-07
-15.8106 -3.63646e-16 8.08968e-07
-15.7985 -3.74693e-16 8.1147e-07
-15.7864 -3.68416e-16 8.13976e-07
-15.7743 -3.79553e-16 8.16493e-07
-15.7622 -3.7325e-16 8.19015e-07
-15.7501 -3.8448e-16 8.21546e-07
-15.738 -3.78154e-16 8.24086e-07
-15.7259 -3.89475e-16 8.26633e-07
-15.7139 -3.83126e-16 8.29189e-07
-15.7018 -3.94539e-16 8.31752e-07
-15.6898 -3.88163e-16 8.34324e-07
-15.6777 -3.9967e-16 8.36903e-07
-15.6657 -3.93265e-16 8.39492e-07
-15.6537 -4.04862e-16 8.42087e-07
-15.6417 -3.98431e-16 8.44693e-07
-15.6297 -4.1012e-16 8.47304e-07
-15.6177 -4.03658e-16 8.49925e-07
-15.6057 -4.15443e-16 8.52554e-07
-15.5937 -4.08951e-16 8.5519e-07
-15.5818 -4.20832e-16 8.57837e-07
-15.5698 -4.14313e-16 8.6049e-07
-15.5578 -4.2629e-16 8.63153e-07
-15.5459 -4.19745e-16 8.65824e-07
-15.534 -4.3182e-16 8.68504e-07
-15.522 -4.25246e-16 8.71192e-07
-15.5101 -4.3742e-16 8.73889e-07
-15.4982 -4.30818e-16 8.76594e-07
-15.4863 -4.43091e-16 8.79308e-07
-15.4744 -4.36462e-16 8.82032e-07
-15.4625 -4.48836e-16 8.84762e-07
-15.4506 -4.42179e-16 8.87504e-07
-15.4388 -4.54658e-16 8.9025e-07
-15.4269 -4.47975e-16 8.93009e-07
-15.415 -4.60559e-16 8.95775e-07
-15.4032 -4.53853e-16 8.9855e-07
-15.3913 -4.66547e-16 9.01335e-07
-15.3795 -4.59817e-16 9.04127e-07
-15.3677 -4.72624e-16 9.06931e-07
-15.3559 -4.65873e-16 9.09741e-07
-15.3441 -4.78794e-16 9.12563e-07
-15.3323 -4.72025e-16 9.15391e-07
-15.3205 -4.85062e-16 9.18231e-07
-15.3087 -4.78271e-16 9.21078e-07
-15.2969 -4.91426e-16 9.23935e-07
-15.2851 -4.84613e-16 9.26802e-07
-15.2734 -4.97881e-16 9.29676e-07
-15.2616 -4.91044e-16 9.32562e-07
-15.2499 -5.04423e-16 9.35454e-07
-15.2381 -4.97554e-16 9.38359e-07
-15.2264 -5.11044e-16 9.41271e-07
-15.2147 -5.04139e-16 9.44193e-07
-15.2029 -5.17737e-16 9.47126e-07
-15.1912 -5.10799e-16 9.50067e-07
-15.1795 -5.24504e-16 9.53018e-07
-15.1678 -5.17534e-16 9.55979e-07
-15.1561 -5.31356e-16 9.5895e-07
-15.1445 -5.24356e-16 9.61928e-07
-15.1328 -5.38297e-16 9.6492e-07
-15.1211 -5.31274e-16 9.67918e-07
-15.1095 -5.45337e-16 9.70927e-07
-15.0978 -5.38291e-16 9.73947e-07
-15.0862 -5.52481e-16 9.76974e-07
-15.0745 -5.45412e-16 9.80015e-07
-15.0629 -5.59731e-16 9.83062e-07
-15.0513 -5.5264e-16 9.86121e-07
-15.0397 -5.67088e-16 9.8919e-07
-15.028 -5.59974e-16 9.92269e-07
-15.0164 -5.74554e-16 9.95358e-07
-15.0048 -5.67416e-16 9.98458e-07
-14.9933 -5.82127e-16 1.00157e-06
-14.9817 -5.74964e-16 1.00469e-06
-14.9701 -5.89804e-16 1.00782e-06
-14.9585 -5.82614e-16 1.01096e-06
-14.947 -5.97584e-16 1.01411e-06
-14.9354 -5.90365e-16 1.01727e-06
-14.9239 -6.05461e-16 1.02044e-06
-14.9123 -5.98216e-16 1.02362e-06
-14.9008 -6.1344e-16 1.02681e-06
-14.8893 -6.06164e-16 1.03002e-06
-14.8778 -6.21523e-16 1.03323e-06
-14.8662 -6.14216e-16 1.03645e-06
-14.8547 -6.2971e-16 1.03969e-06
-14.8432 -6.22376e-16 1.04294e-06
-14.8317 -6.38006e-16 1.04619e-06
-14.8203 -6.30646e-16 1.04946e-06
-14.8088 -6.46421e-16 1.05274e-06
-14.7973 -6.39035e-16 1.05602e-06
-14.7858 -6.54959e-16 1.05933e-06
-14.7744 -6.47558e-16 1.06264e-06
-14.7629 -6.6363e-16 1.06596e-06
-14.7515 -6.56216e-16 1.06929e-06
-14.7401 -6.72444e-16 1.07264e-06
-14.7286 -6.65013e-16 1.07599e-06
-14.7172 -6.81398e-16 1.07936e-06
-14.7058 -6.73951e-16 1.08274e-06
-14.6944 -6.90488e-16 1.08613e-06
-14.683 -6.8302e-16 1.08953e-06
-14.6716 -6.99711e-16 1.09294e-06
-14.6602 -6.92215e-16 1.09636e-06
-14.6488 -7.09057e-16 1.0998e-06
-14.6374 -7.0153e-16 1.10324e-06
-14.626 -7.18523e-16 1.1067e-06
-14.6146 -7.10966e-16 1.11017e-06
-14.6033 -7.28109e-16 1.11365e-06
-14.5919 -7.20526e-16 1.11715e-06
-14.5806 -7.37822e-16 1.12065e-06
-14.5692 -7.30216e-16 1.12417e-06
-14.5579 -7.4767e-16 1.1277e-06
-14.5466 -7.40041e-16 1.13124e-06
-14.5352 -7.57661e-16 1.13479e-06
-14.5239 -7.50011e-16 1.13835e-06
-14.5126 -7.67795e-16 1.14193e-06
-14.5013 -7.60123e-16 1.14552e-06
-14.49 -7.78076e-16 1.14912e-06
-14.4787 -7.70376e-16 1.15273e-06
-14.4674 -7.88495e-16 1.15636e-06
-14.4561 -7.80769e-16 1.16e-06
-14.4449 -7.99048e-16 1.16365e-06
-14.4336 -7.91295e-16 1.16731e-06
-14.4223 -8.09738e-16 1.17098e-06
-14.4111 -8.01956e-16 1.17467e-06
-14.3998 -8.20572e-16 1.17837e-06
-14.3886 -8.12767e-16 1.18208e-06
-14.3773 -8.31557e-16 1.18581e-06
-14.3661 -8.23736e-16 1.18955e-06
-14.3549 -8.42709e-16 1.1933e-06
-14.3437 -8.34868e-16 1.19706e-06
-14.3324 -8.54029e-16 1.20084e-06
-14.3212 -8.46174e-16 1.20463e-06
-14.31 -8.65523e-16 1.20843e-06
-14.2988 -8.57655e-16 1.21225e-06
-14.2876 -8.77195e-16 1.21608e-06
-14.2765 -8.69311e-16 1.21992e-06
-14.2653 -8.89042e-16 1.22377e-06
-14.2541 -8.81142e-16 1.22764e-06
-14.2429 -9.01064e-16 1.23152e-06
-14.2318 -8.93144e-16 1.23542e-06
-14.2206 -9.13258e-16 1.23933e-06
-14.2095 -9.05319e-16 1.24325e-06
-14.1983 -9.25623e-16 1.24718e-06
-14.1872 -9.17665e-16 1.25113e-06
-14.176 -9.38166e-16 1.2551e-06
-14.1649 -9.30187e-16 1.25907e-06
-14.1538 -9.50884e-16 1.26306e-06
-14.1427 -9.4289e-16 1.26707e-06
-14.1316 -9.63784e-16 1.27108e-06
-14.1204 -9.5577e-16 1.27512e-06
-14.1093 -9.76869e-16 1.27916e-06
-14.0982 -9.6883e-16 1.28322e-06
-14.0872 -9.90133e-16 1.28729e-06
-14.0761 -9.82077e-16 1.29138e-06
-14.065 -1.00358e-15 1.29548e-06
-14.0539 -9.95511e-16 1.2996e-06
-14.0429 -1.01723e-15 1.30373e-06
-14.0318 -1.00914e-15 1.30788e-06
-14.0207 -1.03107e-15 1.31204e-06
-14.0097 -1.02297e-15 1.31621e-06
-13.9986 -1.04512e-15 1.3204e-06
-13.9876 -1.037e-15 1.32461e-06
-13.9766 -1.05937e-15 1.32882e-06
-13.9655 -1.05124e-15 1.33305e-06
-13.9545 -1.07383e-15 1.3373e-06
-13.9435 -1.06569e-15 1.34156e-06
-13.9325 -1.08851e-15 1.34584e-06
-13.9215 -1.08036e-15 1.35013e-06
-13.9105 -1.1034e-15 1.35444e-06
-13.8995 -1.09524e-15 1.35876e-06
-13.8885 -1.11852e-15 1.3631e-06
-13.8775 -1.11035e-15 1.36746e-06
-13.8665 -1.13387e-15 1.37182e-06
-13.8555 -1.12568e-15 1.37621e-06
-13.8445 -1.14943e-15 1.38061e-06
-13.8336 -1.14123e-15 1.38502e-06
-13.8226 -1.16522e-15 1.38946e-06
-13.8117 -1.157e-15 1.3939e-06
-13.8007 -1.18123e-15 1.39836e-06
-13.7898 -1.173e-15 1.40284e-06
-13.7788 -1.19747e-15 1.40733e-06
-13.7679 -1.18924e-15 1.41184e-06
-13.757 -1.21396e-15 1.41636e-06
-13.746 -1.20573e-15 1.42091e-06
-13.7351 -1.23071e-15 1.42546e-06
-13.7242 -1.22248e-15 1.43004e-06
-13.7133 -1.24772e-15 1.43463e-06
-13.7024 -1.23949e-15 1.43924e-06
-13.6915 -1.265e-15 1.44386e-06
-13.6806 -1.25676e-15 1.4485e-06
-13.6697 -1.28254e-15 1.45316e-06
-13.6588 -1.2743e-15 1.45783e-06
-13.6479 -1.30033e-15 1.46251e-06
-13.637 -1.29209e-15 1.46722e-06
-13.6262 -1.3184e-15 1.47194e-06
-13.6153 -1.31015e-15 1.47668e-06
-13.6044 -1.33672e-15 1.48144e-06
-13.5936 -1.32847e-15 1.48621e-06
-13.5827 -1.35532e-15 1.491e-06
-13.5719 -1.34705e-15 1.49581e-06
-13.5611 -1.37417e-15 1.50064e-06
-13.5502 -1.3659e-15 1.50548e-06
-13.5394 -1.3933e-15 1.51034e-06
-13.5286 -1.38503e-15 1.51522e-06
-13.5177 -1.4127e-15 1.52011e-06
-13.5069 -1.40443e-15 1.52503e-06
-13.4961 -1.43239e-15 1.52995e-06
-13.4853 -1.42412e-15 1.5349e-06
-13.4745 -1.45237e-15 1.53987e-06
-13.4637 -1.4441e-15 1.54485e-06
-13.4529 -1.47265e-15 1.54985e-06
-13.4421 -1.46438e-15 1.55487e-06
-13.4313 -1.49324e-15 1.55991e-06
-13.4206 -1.48497e-15 1.56497e-06
-13.4098 -1.51413e-15 1.57004e-06
-13.399 -1.50587e-15 1.57514e-06
-13.3882 -1.53534e-15 1.58024e-06
-13.3775 -1.52709e-15 1.58538e-06
-13.3667 -1.55687e-15 1.59052e-06
-13.356 -1.54862e-15 1.59569e-06
-13.3452 -1.57873e-15 1.60088e-06
-13.3345 -1.57049e-15 1.60608e-06
-13.3237 -1.60092e-15 1.6113e-06
-13.313 -1.5927e-15 1.61655e-06
-13.3023 -1.62345e-15 1.62181e-06
-13.2916 -1.61524e-15 1.62709e-06
-13.2808 -1.64632e-15 1.63239e-06
-13.2701 -1.63811e-15 1.63771e-06
-13.2594 -1.66952e-15 1.64305e-06
-13.2487 -1.66132e-15 1.64841e-06
-13.238 -1.69307e-15 1.65379e-06
-13.2273 -1.68487e-15 1.65918e-06
-13.2166 -1.71696e-15 1.66461e-06
-13.2059 -1.70879e-15 1.67004e-06
-13.1953 -1.74122e-15 1.6755e-06
-13.1846 -1.73308e-15 1.68098e-06
-13.1739 -1.76586e-15 1.68647e-06
-13.1632 -1.75775e-15 1.692e-06
-13.1526 -1.79091e-15 1.69753e-06
-13.1419 -1.78282e-15 1.70309e-06
-13.1312 -1.81636e-15 1.70867e-06
-13.1206 -1.80831e-15 1.71427e-06
-13.1099 -1.84223e-15 1.71989e-06
-13.0993 -1.83421e-15 1.72553e-06
-13.0887 -1.86851e-15 1.7312e-06
-13.078 -1.86052e-15 1.73688e-06
-13.0674 -1.89519e-15 1.74258e-06
-13.0568 -1.88724e-15 1.74832e-06
-13.0462 -1.92229e-15 1.75406e-06
-13.0355 -1.91436e-15 1.75983e-06
-13.0249 -1.9498e-15 1.76562e-06
-13.0143 -1.94189e-15 1.77142e-06
-13.0037 -1.97772e-15 1.77726e-06
-12.9931 -1.96984e-15 1.78311e-06
-12.9825 -2.00606e-15 1.78899e-06
-12.9719 -1.99822e-15 1.79489e-06
-12.9613 -2.03484e-15 1.80081e-06
-12.9508 -2.02703e-15 1.80675e-06
-12.9402 -2.06406e-15 1.81271e-06
-12.9296 -2.05628e-15 1.8187e-06
-12.919 -2.09372e-15 1.82472e-06
-12.9085 -2.08596e-15 1.83074e-06
-12.8979 -2.12382e-15 1.83681e-06
-12.8873 -2.11609e-15 1.84287e-06
-12.8768 -2.15436e-15 1.84897e-06
-12.8662 -2.14669e-15 1.8551e-06
-12.8557 -2.18538e-15 1.86124e-06
-12.8451 -2.17775e-15 1.86741e-06
-12.8346 -2.21688e-15 1.8736e-06
-12.8241 -2.20929e-15 1.87981e-06
-12.8135 -2.24888e-15 1.88606e-06
-12.803 -2.24134e-15 1.89232e-06
-12.7925 -2.28139e-15 1.89861e-06
-12.782 -2.27392e-15 1.90491e-06
-12.7715 -2.31443e-15 1.91125e-06
-12.761 -2.30703e-15 1.91761e-06
-12.7505 -2.348e-15 1.92398e-06
-12.74 -2.34068e-15 1.9304e-06
-12.7295 -2.38213e-15 1.93682e-06
-12.719 -2.37485e-15 1.94327e-06
-12.7085 -2.4168e-15 1.94976e-06
-12.698 -2.40958e-15 1.95625e-06
-12.6875 -2.45201e-15 1.96278e-06
-12.677 -2.44487e-15 1.96934e-06
-12.6666 -2.48778e-15 1.97591e-06
-12.6561 -2.4807e-15 1.98252e-06
-12.6456 -2.52411e-15 1.98914e-06
-12.6352 -2.51709e-15 1.9958e-06
-12.6247 -2.56099e-15 2.00248e-06
-12.6143 -2.55403e-15 2.00918e-06
-12.6038 -2.59846e-15 2.01592e-06
-12.5934 -2.59156e-15 2.02266e-06
-12.5829 -2.6365e-15 2.02945e-06
-12.5725 -2.62969e-15 2.03626e-06
-12.562 -2.67513e-15 2.04308e-06
-12.5516 -2.66842e-15 2.04995e-06
-12.5412 -2.71441e-15 2.05683e-06
-12.5308 -2.70777e-15 2.06374e-06
-12.5203 -2.75432e-15 2.07069e-06
-12.5099 -2.74777e-15 2.07764e-06
-12.4995 -2.79488e-15 2.08464e-06
-12.4891 -2.78844e-15 2.09166e-06
-12.4787 -2.8361e-15 2.0987e-06
-12.4683 -2.82977e-15 2.10578e-06
-12.4579 -2.878e-15 2.11287e-06
-12.4475 -2.87179e-15 2.12002e-06
-12.4371 -2.9206e-15 2.12716e-06
-12.4268 -2.91448e-15 2.13434e-06
-12.4164 -2.96391e-15 2.14157e-06
-12.406 -2.95788e-15 2.14879e-06
-12.3956 -3.0079e-15 2.15606e-06
-12.3853 -3.002e-15 2.16336e-06
-12.3749 -3.0526e-15 2.17067e-06
-12.3645 -3.04681e-15 2.17803e-06
-12.3542 -3.09802e-15 2.18541e-06
-12.3438 -3.09232e-15 2.19282e-06
-12.3335 -3.14415e-15 2.20026e-06
-12.3231 -3.13856e-15 2.20772e-06
-12.3128 -3.19101e-15 2.21523e-06
-12.3024 -3.18552e-15 2.22274e-06
-12.2921 -3.2386e-15 2.23031e-06
-12.2818 -3.23324e-15 2.23789e-06
-12.2714 -3.28692e-15 2.24549e-06
-12.2611 -3.28172e-15 2.25316e-06
-12.2508 -3.33606e-15 2.26081e-06
-12.2405 -3.33096e-15 2.26852e-06
-12.2301 -3.386e-15 2.27626e-06
-12.2198 -3.38103e-15 2.28401e-06
-12.2095 -3.43675e-15 2.29181e-06
-12.1992 -3.43197e-15 2.29964e-06
-12.1889 -3.48837e-15 2.30748e-06
-12.1786 -3.48376e-15 2.31538e-06
-12.1683 -3.54087e-15 2.32329e-06
-12.158 -3.53642e-15 2.33125e-06
-12.1478 -3.59427e-15 2.33923e-06
-12.1375 -3.58996e-15 2.34723e-06
-12.1272 -3.64856e-15 2.3553e-06
-12.1169 -3.64441e-15 2.36335e-06
-12.1066 -3.70372e-15 2.37147e-06
-12.0964 -3.69977e-15 2.37961e-06
-12.0861 -3.75978e-15 2.38777e-06
-12.0759 -3.756e-15 2.39598e-06
-12.0656 -3.81677e-15 2.40422e-06
-12.0553 -3.81314e-15 2.41248e-06
-12.0451 -3.87469e-15 2.42079e-06
-12.0348 -3.87122e-15 2.42912e-06
-12.0246 -3.93353e-15 2.43749e-06
-12.0144 -3.93027e-15 2.44589e-06
-12.0041 -3.99334e-15 2.45432e-06
-11.9939 -3.99029e-15 2.46281e-06
-11.9837 -4.05415e-15 2.47129e-06
-11.9734 -4.05131e-15 2.47985e-06
-11.9632 -4.11601e-15 2.48841e-06
-11.953 -4.11335e-15 2.497e-06
-11.9428 -4.17893e-15 2.50566e-06
-11.9325 -4.17649e-15 2.51432e-06
-11.9223 -4.24289e-15 2.52303e-06
-11.9121 -4.24074e-15 2.53178e-06
-11.9019 -4.30797e-15 2.54054e-06
-11.8917 -4.30605e-15 2.54937e-06
-11.8815 -4.37419e-15 2.55822e-06
-11.8713 -4.37248e-15 2.56709e-06
-11.8611 -4.44151e-15 2.57603e-06
-11.851 -4.44002e-15 2.58497e-06
-11.8408 -4.50993e-15 2.59398e-06
-11.8306 -4.50869e-15 2.60301e-06
-11.8204 -4.57945e-15 2.61206e-06
-11.8102 -4.57849e-15 2.62119e-06
-11.8001 -4.65014e-15 2.6303e-06
-11.7899 -4.6494e-15 2.63948e-06
-11.7797 -4.72202e-15 2.64871e-06
-11.7696 -4.72149e-15 2.65793e-06
-11.7594 -4.79507e-15 2.66724e-06
-11.7493 -4.79485e-15 2.67656e-06
-11.7391 -4.86933e-15 2.68591e-06
-11.729 -4.86943e-15 2.69533e-06
-11.7188 -4.94489e-15 2.70475e-06
-11.7087 -4.94527e-15 2.71424e-06
-11.6985 -5.02176e-15 2.72376e-06
-11.6884 -5.0224e-15 2.7333e-06
-11.6783 -5.09995e-15 2.74293e-06
-11.6681 -5.10088e-15 2.75253e-06
-11.658 -5.17944e-15 2.76222e-06
-11.6479 -5.18075e-15 2.77194e-06
-11.6378 -5.26028e-15 2.78166e-06
-11.6277 -5.26195e-15 2.79148e-06
-11.6176 -5.34259e-15 2.80131e-06
-11.6074 -5.34452e-15 2.81116e-06
-11.5973 -5.42629e-15 2.8211e-06
-11.5872 -5.42857e-15 2.83104e-06
-11.5771 -5.5114e-15 2.84103e-06
-11.567 -5.51408e-15 2.85108e-06
-11.5569 -5.59798e-15 2.86114e-06
-11.5469 -5.60105e-15 2.87129e-06
-11.5368 -5.68609e-15 2.88143e-06
-11.5267 -5.6895e-15 2.89164e-06
-11.5166 -5.77576e-15 2.9019e-06
-11.5065 -5.77948e-15 2.91215e-06
-11.4964 -5.86694e-15 2.92252e-06
-11.4864 -5.8711e-15 2.93288e-06
-11.4763 -5.95965e-15 2.94327e-06
-11.4662 -5.9643e-15 2.95376e-06
-11.4562 -6.05406e-15 2.96424e-06
-11.4461 -6.05907e-15 2.97478e-06
-11.4361 -6.15014e-15 2.98539e-06
-11.426 -6.15554e-15 2.996e-06
-11.4159 -6.24786e-15 3.0067e-06
-11.4059 -6.25374e-15 3.01742e-06
-11.3959 -6.34727e-15 3.02817e-06
-11.3858 -6.35366e-15 3.03902e-06
-11.3758 -6.44844e-15 3.04984e-06
-11.3657 -6.45529e-15 3.06077e-06
-11.3557 -6.55144e-15 3.07172e-06
-11.3457 -6.55866e-15 3.08268e-06
-11.3356 -6.65623e-15 3.09377e-06
-11.3256 -6.66393e-15 3.10482e-06
-11.3156 -6.76277e-15 3.11595e-06
-11.3056 -6.77108e-15 3.12716e-06
-11.2956 -6.87123e-15 3.13834e-06
-11.2856 -6.88002e-15 3.14963e-06
-11.2755 -6.98165e-15 3.16096e-06
-11.2655 -6.99088e-15 3.17231e-06
-11.2555 -7.09397e-15 3.18376e-06
-11.2455 -7.10372e-15 3.1952e-06
-11.2355 -7.2082e-15 3.20672e-06
-11.2255 -7.21858e-15 3.21831e-06
-11.2156 -7.32442e-15 3.22987e-06
-11.2056 -7.3354e-15 3.24158e-06
-11.1956 -7.44277e-15 3.25327e-06
-11.1856 -7.45419e-15 3.26501e-06
-11.1756 -7.56322e-15 3.27687e-06
-11.1656 -7.57519e-15 3.28867e-06
-11.1557 -7.68571e-15 3.3006e-06
-11.1457 -7.69844e-15 3.31258e-06
-11.1357 -7.81044e-15 3.32455e-06
-11.1258 -7.82382e-15 3.33664e-06
-11.1158 -7.93751e-15 3.34875e-06
-11.1058 -7.95145e-15 3.36089e-06
-11.0959 -8.06688e-15 3.37315e-06
-11.0859 -8.08146e-15 3.38538e-06
-11.076 -8.19851e-15 3.39773e-06
-11.066 -8.21387e-15 3.41012e-06
-11.0561 -8.33248e-15 3.4225e-06
-11.0461 -8.34863e-15 3.43504e-06
-11.0362 -8.46897e-15 3.44754e-06
-11.0263 -8.48569e-15 3.46011e-06
-11.0163 -8.60796e-15 3.47281e-06
-11.0064 -8.6253e-15 3.48544e-06
-10.9965 -8.74929e-15 3.49822e-06
-10.9865 -8.76754e-15 3.51104e-06
-10.9766 -8.89319e-15 3.52385e-06
-10.9667 -8.91227e-15 3.53681e-06
-10.9568 -9.03984e-15 3.54977e-06
-10.9469 -9.05959e-15 3.56278e-06
-10.9369 -9.18916e-15 3.57592e-06
-10.927 -9.20965e-15 3.58901e-06
-10.9171 -9.3411e-15 3.60224e-06
-10.9072 -9.36255e-15 3.61551e-06
-10.8973 -9.49576e-15 3.62877e-06
-10.8874 -9.5182e-15 3.64222e-06
-10.8775 -9.65339e-15 3.65559e-06
-10.8676 -9.67653e-15 3.66907e-06
-10.8577 -9.81396e-15 3.68267e-06
-10.8478 -9.83787e-15 3.69621e-06
-10.838 -9.97731e-15 3.7099e-06
-10.8281 -1.00023e-14 3.72364e-06
-10.8182 -1.01437e-14 3.73737e-06
-10.8083 -1.01697e-14 3.75127e-06
-10.7984 -1.03133e-14 3.76516e-06
-10.7886 -1.03402e-14 3.7791e-06
-10.7787 -1.04861e-14 3.79319e-06
-10.7688 -1.05139e-14 3.80721e-06
-10.759 -1.06619e-14 3.82141e-06
-10.7491 -1.06909e-14 3.83564e-06
-10.7392 -1.0841e-14 3.84984e-06
-10.7294 -1.08711e-14 3.86427e-06
-10.7195 -1.10235e-14 3.87861e-06
-10.7097 -1.10545e-14 3.89306e-06
-10.6998 -1.12094e-14 3.90766e-06
-10.69 -1.12413e-14 3.92217e-06
-10.6801 -1.13986e-14 3.93686e-06
-10.6703 -1.14318e-14 3.9516e-06
-10.6605 -1.15912e-14 3.96632e-06
-10.6506 -1.16258e-14 3.98124e-06
-10.6408 -1.17877e-14 3.99614e-06
-10.631 -1.18232e-14 4.01109e-06
-10.6211 -1.19879e-14 4.02622e-06
-10.6113 -1.20245e-14 4.04126e-06
-10.6015 -1.21916e-14 4.05649e-06
-10.5917 -1.22297e-14 4.07177e-06
-10.5819 -1.23991e-14 4.087e-06
-10.572 -1.24387e-14 4.1025e-06
-10.5622 -1.26109e-14 4.1179e-06
-10.5524 -1.26514e-14 4.13339e-06
-10.5426 -1.28266e-14 4.14908e-06
-10.5328 -1.28683e-14 4.16465e-06
-10.523 -1.30461e-14 4.1804e-06
-10.5132 -1.30895e-14 4.19626e-06
-10.5034 -1.32698e-14 4.21205e-06
-10.4936 -1.33147e-14 4.22806e-06
-10.4838 -1.3498e-14 4.24408e-06
-10.474 -1.35441e-14 4.26012e-06
-10.4642 -1.37306e-14 4.27638e-06
-10.4545 -1.37781e-14 4.29254e-06
-10.4447 -1.39673e-14 4.30888e-06
-10.4349 -1.40167e-14 4.32533e-06
-10.4251 -1.42086e-14 4.34166e-06
-10.4153 -1.42596e-14 4.3583e-06
-10.4056 -1.44548e-14 4.37489e-06
-10.3958 -1.45069e-14 4.39148e-06
-10.386 -1.47055e-14 4.40836e-06
-10.3763 -1.47593e-14 4.42511e-06
-10.3665 -1.49608e-14 4.442e-06
-10.3567 -1.50167e-14 4.45908e-06
-10.347 -1.52212e-14 4.47604e-06
-10.3372 -1.52787e-14 4.49323e-06
-10.3275 -1.54869e-14 4.51048e-06
-10.3177 -1.55458e-14 4.52769e-06
-10.308 -1.57575e-14 4.54518e-06
-10.2982 -1.58184e-14 4.56258e-06
-10.2885 -1.60332e-14 4.58009e-06
-10.2787 -1.60963e-14 4.59783e-06
-10.269 -1.63143e-14 4.61539e-06
-10.2593 -1.63793e-14 4.63324e-06
-10.2495 -1.66014e-14 4.65115e-06
-10.2398 -1.66677e-14 4.66894e-06
-10.2301 -1.68937e-14 4.68709e-06
-10.2204 -1.69623e-14 4.70517e-06
-10.2106 -1.71914e-14 4.72327e-06
-10.2009 -1.72626e-14 4.74167e-06
-10.1912 -1.74955e-14 4.75994e-06
-10.1815 -1.75684e-14 4.77838e-06
-10.1718 -1.78056e-14 4.797e-06
-10.162 -1.78804e-14 4.81549e-06
-10.1523 -1.81216e-14 4.83429e-06
-10.1426 -1.81989e-14 4.85309e-06
-10.1329 -1.84435e-14 4.87185e-06
-10.1232 -1.85235e-14 4.89098e-06
-10.1135 -1.87722e-14 4.90992e-06
-10.1038 -1.8854e-14 4.92904e-06
-10.0941 -1.91075e-14 4.94841e-06
-10.0844 -1.91912e-14 4.96754e-06
-10.0747 -1.94488e-14 4.98702e-06
-10.065 -1.95356e-14 5.00658e-06
-10.0554 -1.97968e-14 5.026e-06
-10.0457 -1.98863e-14 5.04581e-06
-10.036 -2.01524e-14 5.06556e-06
-10.0263 -2.02438e-14 5.08533e-06
-10.0166 -2.05148e-14 5.10544e-06
-10.007 -2.06089e-14 5.12538e-06
-9.99729 -2.08842e-14 5.14554e-06
-9.98761 -2.09816e-14 5.1659e-06
-9.97795 -2.1261e-14 5.18606e-06
-9.96828 -2.13613e-14 5.20663e-06
-9.95862 -2.16461e-14 5.22717e-06
-9.94895 -2.17483e-14 5.24763e-06
-9.93929 -2.20386e-14 5.26857e-06
-9.92964 -2.21439e-14 5.28925e-06
-9.91998 -2.24383e-14 5.3101e-06
-9.91033 -2.25475e-14 5.33131e-06
-9.90068 -2.28467e-14 5.35223e-06
-9.89103 -2.29585e-14 5.37348e-06
-9.88138 -2.32638e-14 5.3949e-06
-9.87174 -2.33781e-14 5.41614e-06
-9.8621 -2.36887e-14 5.43779e-06
-9.85246 -2.38069e-14 5.45941e-06
-9.84282 -2.41221e-14 5.48101e-06
-9.83318 -2.42442e-14 5.50304e-06
-9.82355 -2.4565e-14 5.52483e-06
-9.81392 -2.46898e-14 5.54687e-06
-9.80429 -2.50172e-14 5.5692e-06
-9.79467 -2.51448e-14 5.5912e-06
-9.78504 -2.54778e-14 5.6137e-06
-9.77542 -2.561e-14 5.63623e-06
-9.7658 -2.59477e-14 5.65854e-06
-9.75618 -2.6084e-14 5.68145e-06
-9.74657 -2.64282e-14 5.70416e-06
-9.73695 -2.65671e-14 5.7269e-06
-9.72734 -2.69184e-14 5.75013e-06
-9.71773 -2.7061e-14 5.77308e-06
-9.70812 -2.74177e-14 5.79629e-06
-9.69852 -2.75655e-14 5.8198e-06
-9.68892 -2.79279e-14 5.84304e-06
-9.67932 -2.80796e-14 5.86675e-06
-9.66972 -2.84494e-14 5.89048e-06
-9.66012 -2.86041e-14 5.91407e-06
-9.65053 -2.89813e-14 5.93826e-06
-9.64094 -2.91405e-14 5.96215e-06
-9.63135 -2.95233e-14 5.98619e-06
-9.62176 -2.96883e-14 6.01075e-06
-9.61217 -3.00773e-14 6.03484e-06
-9.60259 -3.0246e-14 6.05938e-06
-9.59301 -3.06438e-14 6.0842e-06
-9.58343 -3.08158e-14 6.1086e-06
-9.57385 -3.12208e-14 6.13362e-06
-9.56428 -3.13988e-14 6.15867e-06
-9.5547 -3.18097e-14 6.18351e-06
-9.54513 -3.19932e-14 6.20898e-06
-9.53556 -3.24123e-14 6.23424e-06
-9.526 -3.25996e-14 6.25959e-06
-9.51643 -3.30276e-14 6.28547e-06
-9.50687 -3.32195e-14 6.31095e-06
-9.49731 -3.36548e-14 6.33688e-06
-9.48775 -3.38536e-14 6.36306e-06
-9.47819 -3.42953e-14 6.38882e-06
-9.46864 -3.44998e-14 6.41534e-06
-9.45908 -3.49511e-14 6.44171e-06
-9.44953 -3.51588e-14 6.46788e-06
-9.43999 -3.56198e-14 6.49488e-06
-9.43044 -3.58338e-14 6.52146e-06
-9.42089 -3.63013e-14 6.54815e-06
-9.41135 -3.6523e-14 6.57553e-06
-9.40181 -3.69989e-14 6.60239e-06
-9.39227 -3.72252e-14 6.62967e-06
-9.38274 -3.77122e-14 6.65735e-06
-9.3732 -3.79435e-14 6.68459e-06
-9.36367 -3.84394e-14 6.71248e-06
-9.35414 -3.86785e-14 6.7404e-06
-9.34461 -3.91819e-14 6.7681e-06
-9.33509 -3.94287e-14 6.7966e-06
-9.32556 -3.99421e-14 6.82468e-06
-9.31604 -4.01935e-14 6.85294e-06
-9.30652 -4.07191e-14 6.88192e-06
-9.297 -4.09761e-14 6.9102e-06
-9.28748 -4.15103e-14 6.9391e-06
-9.27797 -4.17772e-14 6.9684e-06
-9.26846 -4.23194e-14 6.99701e-06
-9.25895 -4.25931e-14 7.02652e-06
-9.24944 -4.31483e-14 7.05607e-06
-9.23993 -4.34265e-14 7.08519e-06
-9.23043 -4.39933e-14 7.11525e-06
-9.22093 -4.42807e-14 7.14505e-06
-9.21143 -4.48559e-14 7.17479e-06
-9.20193 -4.51529e-14 7.20536e-06
-9.19243 -4.57395e-14 7.23542e-06
-9.18293 -4.60428e-14 7.26588e-06
-9.17344 -4.66434e-14 7.29687e-06
-9.16395 -4.69532e-14 7.32721e-06
-9.15446 -4.75653e-14 7.35845e-06
-9.14497 -4.7886e-14 7.38971e-06
-9.13549 -4.85067e-14 7.42045e-06
-9.12601 -4.88377e-14 7.4524e-06
-9.11653 -4.94724e-14 7.48385e-06
-9.10705 -4.98081e-14 7.51517e-06
-9.09757 -5.04585e-14 7.54766e-06
-9.08809 -5.08036e-14 7.57937e-06
-9.07862 -5.14633e-14 7.61139e-06
-9.06915 -5.18214e-14 7.64429e-06
-9.05968 -5.24932e-14 7.67639e-06
-9.05021 -5.28589e-14 7.70915e-06
-9.04074 -5.35477e-14 7.74239e-06
-9.03128 -5.39208e-14 7.77498e-06
-9.02182 -5.46234e-14 7.80856e-06
-9.01236 -5.5009e-14 7.84204e-06
-9.0029 -5.57222e-14 7.87522e-06
-8.99344 -5.61205e-14 7.90958e-06
-8.98399 -5.68485e-14 7.94322e-06
-8.97453 -5.72538e-14 7.97713e-06
-8.96508 -5.8001e-14 8.0121e-06
-8.95563 -5.84149e-14 8.04592e-06
-8.94618 -5.91744e-14 8.08066e-06
-8.93674 -5.96051e-14 8.11601e-06
-8.92729 -6.03758e-14 8.15023e-06
-8.91785 -6.0817e-14 8.18575e-06
-8.90841 -6.16087e-14 8.22139e-06
-8.89897 -6.20567e-14 8.25624e-06
-8.88954 -6.28656e-14 8.29246e-06
-8.8801 -6.33294e-14 8.3284e-06
-8.87067 -6.41502e-14 8.36402e-06
-8.86124 -6.46294e-14 8.40093e-06
-8.85181 -6.54683e-14 8.43713e-06
-8.84238 -6.59568e-14 8.47368e-06
-8.83296 -6.68176e-14 8.51118e-06
-8.82353 -6.7317e-14 8.54763e-06
-8.81411 -6.81943e-14 8.58522e-06
-8.80469 -6.87125e-14 8.62311e-06
-8.79527 -6.96023e-14 8.65995e-06
-8.78586 -7.0136e-14 8.69853e-06
-8.77644 -7.1049e-14 8.73664e-06
-8.76703 -7.15893e-14 8.7741e-06
-8.75762 -7.25258e-14 8.81346e-06
-8.74821 -7.30835e-14 8.85183e-06
-8.7388 -7.40321e-14 8.89012e-06
-8.7294 -7.4611e-14 8.93005e-06
-8.71999 -7.55802e-14 8.96883e-06
-8.71059 -7.61689e-14 9.00806e-06
-8.70119 -7.71655e-14 9.0485e-06
-8.69179 -7.77681e-14 9.08777e-06
-8.68239 -7.8783e-14 9.12808e-06
-8.673 -7.94084e-14 9.16892e-06
-8.6636 -8.04401e-14 9.20875e-06
-8.65421 -8.10837e-14 9.25023e-06
-8.64482 -8.21419e-14 9.29126e-06
-8.63543 -8.27957e-14 9.33184e-06
-8.62605 -8.38827e-14 9.37437e-06
-8.61666 -8.4555e-14 9.4155e-06
-8.60728 -8.56576e-14 9.45703e-06
-8.5979 -8.63579e-14 9.5003e-06
-8.58852 -8.74811e-14 9.54167e-06
-8.57914 -8.8194e-14 9.58423e-06
-8.56976 -8.93528e-14 9.62798e-06
-8.56039 -9.0079e-14 9.66989e-06
-8.55102 -9.12595e-14 9.71344e-06
-8.54165 -9.2016e-14 9.75759e-06
-8.53228 -9.32147e-14 9.80028e-06
-8.52291 -9.39917e-14 9.84484e-06
-8.51354 -9.52247e-14 9.88933e-06
-8.50418 -9.60148e-14 9.93297e-06
-8.49482 -9.72792e-14 9.9786e-06
-8.48546 -9.80945e-14 1.00233e-05
-8.4761 -9.93792e-14 1.00681e-05
-8.46674 -1.00226e-13 1.01147e-05
-8.45738 -1.01536e-13 1.01595e-05
-8.44803 -1.024e-13 1.02056e-05
-8.43868 -1.03751e-13 1.02529e-05
-8.42933 -1.04629e-13 1.02979e-05
-8.41998 -1.0601e-13 1.03454e-05
-8.41063 -1.06924e-13 1.0393e-05
-8.40128 -1.08321e-13 1.04387e-05
-8.39194 -1.09265e-13 1.04873e-05
-8.3826 -1.10704e-13 1.05352e-05
-8.37326 -1.11658e-13 1.05819e-05
-8.36392 -1.13136e-13 1.06314e-05
-8.35458 -1.14123e-13 1.06797e-05
-8.34525 -1.15622e-13 1.07276e-05
-8.33591 -1.16646e-13 1.07779e-05
-8.32658 -1.1818e-13 1.08267e-05
-8.31725 -1.19223e-13 1.0876e-05
-8.30792 -1.20804e-13 1.09271e-05
-8.29859 -1.21871e-13 1.09762e-05
-8.28926 -1.23485e-13 1.10272e-05
-8.27994 -1.24593e-13 1.10788e-05
-8.27062 -1.26232e-13 1.11285e-05
-8.2613 -1.27375e-13 1.11811e-05
-8.25198 -1.29061e-13 1.12329e-05
-8.24266 -1.30218e-13 1.12834e-05
-8.23334 -1.31956e-13 1.13375e-05
-8.22403 -1.3315e-13 1.13893e-05
-8.21472 -1.34908e-13 1.1441e-05
-8.2054 -1.36154e-13 1.1496e-05
-8.19609 -1.37953e-13 1.15482e-05
-8.18679 -1.39215e-13 1.16012e-05
-8.17748 -1.41077e-13 1.16569e-05
-8.16817 -1.4237e-13 1.17099e-05
-8.15887 -1.44262e-13 1.17643e-05
-8.14957 -1.45611e-13 1.18206e-05
-8.14027 -1.47539e-13 1.18744e-05
-8.13097 -1.4892e-13 1.19304e-05
-8.12167 -1.50911e-13 1.19872e-05
-8.11238 -1.52317e-13 1.2042e-05
-8.10308 -1.54358e-13 1.20998e-05
-8.09379 -1.55814e-13 1.21567e-05
-8.0845 -1.57885e-13 1.22127e-05
-8.07521 -1.59397e-13 1.22723e-05
-8.06592 -1.61519e-13 1.2329e-05
-8.05664 -1.63053e-13 1.23866e-05
-8.04735 -1.65251e-13 1.24474e-05
-8.03807 -1.66817e-13 1.25042e-05
-8.02879 -1.6905e-13 1.25635e-05
-8.01951 -1.70691e-13 1.2625e-05
-8.01023 -1.72958e-13 1.26825e-05
-8.00095 -1.74634e-13 1.27433e-05
-7.99168 -1.76985e-13 1.28053e-05
-7.9824 -1.78684e-13 1.28638e-05
-7.97313 -1.81088e-13 1.29261e-05
-7.96386 -1.82861e-13 1.29886e-05
-7.95459 -1.85298e-13 1.30485e-05
-7.94532 -1.87124e-13 1.31123e-05
-7.93606 -1.89638e-13 1.31752e-05
-7.92679 -1.91491e-13 1.32368e-05
-7.91753 -1.9408e-13 1.33021e-05
-7.90827 -1.95992e-13 1.33652e-05
-7.89901 -1.98622e-13 1.34288e-05
-7.88975 -2.00612e-13 1.34956e-05
-7.88049 -2.03295e-13 1.35587e-05
-7.87123 -2.05327e-13 1.36246e-05
-7.86198 -2.08109e-13 1.36923e-05
-7.85273 -2.10168e-13 1.37556e-05
-7.84348 -2.13017e-13 1.38238e-05
-7.83423 -2.1517e-13 1.38919e-05
-7.82498 -2.18045e-13 1.3956e-05
-7.81573 -2.20271e-13 1.40262e-05
-7.80649 -2.23249e-13 1.40946e-05
-7.79724 -2.25489e-13 1.41601e-05
-7.788 -2.28563e-13 1.42316e-05
-7.77876 -2.30891e-13 1.43006e-05
-7.76952 -2.33996e-13 1.43679e-05
-7.76028 -2.36419e-13 1.44406e-05
-7.75105 -2.39618e-13 1.45103e-05
-7.74181 -2.42073e-13 1.45797e-05
-7.73258 -2.45384e-13 1.46536e-05
-7.72335 -2.47912e-13 1.4724e-05
-7.71412 -2.51281e-13 1.47959e-05
-7.70489 -2.5392e-13 1.48709e-05
-7.69566 -2.57359e-13 1.49418e-05
-7.68643 -2.60065e-13 1.50165e-05
-7.67721 -2.63631e-13 1.50922e-05
-7.66798 -2.66378e-13 1.51638e-05
-7.65876 -2.7005e-13 1.52415e-05
-7.64954 -2.7291e-13 1.53172e-05
-7.64032 -2.76622e-13 1.539e-05
-7.63111 -2.79604e-13 1.54702e-05
-7.62189 -2.83432e-13 1.55458e-05
-7.61267 -2.86439e-13 1.56204e-05
-7.60346 -2.90424e-13 1.57023e-05
-7.59425 -2.93525e-13 1.57782e-05
-7.58504 -2.97554e-13 1.5855e-05
-7.57583 -3.00813e-13 1.5938e-05
-7.56662 -3.04941e-13 1.60148e-05
-7.55742 -3.08247e-13 1.60938e-05
-7.54821 -3.12551e-13 1.61777e-05
-7.53901 -3.15938e-13 1.62558e-05
-7.52981 -3.20322e-13 1.63373e-05
-7.5206 -3.23872e-13 1.6422e-05
-7.51141 -3.28345e-13 1.65016e-05
-7.50221 -3.31987e-13 1.65858e-05
-7.49301 -3.36634e-13 1.66712e-05
-7.48382 -3.40343e-13 1.67525e-05
-7.47462 -3.45126e-13 1.68398e-05
-7.46543 -3.48986e-13 1.69253e-05
-7.45624 -3.53842e-13 1.70084e-05
-7.44705 -3.57862e-13 1.70988e-05
-7.43786 -3.62863e-13 1.7184e-05
-7.42868 -3.6694e-13 1.72696e-05
-7.41949 -3.72153e-13 1.73624e-05
-7.41031 -3.76334e-13 1.74472e-05
-7.40112 -3.81629e-13 1.75357e-05
-7.39194 -3.86038e-13 1.763e-05
-7.38276 -3.91426e-13 1.77151e-05
-7.37358 -3.95922e-13 1.78065e-05
-7.36441 -4.01568e-13 1.79017e-05
-7.35523 -4.06129e-13 1.7988e-05
-7.34606 -4.11906e-13 1.8082e-05
-7.33688 -4.16709e-13 1.81778e-05
-7.32771 -4.22564e-13 1.82662e-05
-7.31854 -4.2751e-13 1.83626e-05
-7.30937 -4.33616e-13 1.84592e-05
-7.3002 -4.38632e-13 1.855e-05
-7.29104 -4.44925e-13 1.86488e-05
-7.28187 -4.50164e-13 1.87462e-05
-7.27271 -4.56555e-13 1.88398e-05
-7.26355 -4.61996e-13 1.89413e-05
-7.25438 -4.68607e-13 1.90391e-05
-7.24522 -4.74142e-13 1.91359e-05
-7.23607 -4.81009e-13 1.92401e-05
-7.22691 -4.86717e-13 1.93379e-05
-7.21775 -4.93716e-13 1.94384e-05
-7.2086 -4.99702e-13 1.95448e-05
-7.19945 -5.0685e-13 1.96425e-05
-7.19029 -5.12985e-13 1.97472e-05
-7.18114 -5.2046e-13 1.9855e-05
-7.17199 -5.26682e-13 1.9953e-05
-7.16285 -5.34372e-13 2.00618e-05
-7.1537 -5.40918e-13 2.01702e-05
-7.14455 -5.48684e-13 2.02695e-05
-7.13541 -5.55479e-13 2.03819e-05
-7.12627 -5.63586e-13 2.04905e-05
-7.11713 -5.70428e-13 2.05921e-05
-7.10798 -5.78851e-13 2.07073e-05
-7.09885 -5.86002e-13 2.08164e-05
-7.08971 -5.94506e-13 2.09211e-05
-7.08057 -6.01991e-13 2.10385e-05
-7.07144 -6.10807e-13 2.11485e-05
-7.0623 -6.18383e-13 2.12568e-05
-7.05317 -6.2758e-13 2.1376e-05
-7.04404 -6.35432e-13 2.14875e-05
-7.03491 -6.44781e-13 2.15996e-05
-7.02578 -6.53016e-13 2.17206e-05
-7.01665 -6.62643e-13 2.18337e-05
-7.00753 -6.71057e-13 2.195e-05
-6.9984 -6.81109e-13 2.20728e-05
-6.98928 -6.89752e-13 2.21873e-05
-6.98016 -7.00064e-13 2.23084e-05
-6.97103 -7.09128e-13 2.24326e-05
-6.96191 -7.19658e-13 2.25486e-05
-6.9528 -7.29035e-13 2.26747e-05
-6.94368 -7.40016e-13 2.27997e-05
-6.93456 -7.49552e-13 2.29175e-05
-6.92545 -7.60957e-13 2.30487e-05
-6.91633 -7.70913e-13 2.31737e-05
-6.90722 -7.82479e-13 2.32942e-05
-6.89811 -7.9293e-13 2.34298e-05
-6.889 -8.04914e-13 2.35545e-05
-6.87989 -8.15507e-13 2.36785e-05
-6.87078 -8.28099e-13 2.38175e-05
-6.86168 -8.39049e-13 2.39422e-05
-6.85257 -8.5184e-13 2.40704e-05
-6.84347 -8.63443e-13 2.42119e-05
-6.83437 -8.76584e-13 2.43374e-05
-6.82526 -8.88421e-13 2.44701e-05
-6.81616 -9.02287e-13 2.46131e-05
-6.80707 -9.14429e-13 2.47404e-05
-6.79797 -9.28636e-13 2.48777e-05
-6.78887 -9.41502e-13 2.50218e-05
-6.77978 -9.56043e-13 2.5152e-05
-6.77068 -9.69315e-13 2.52936e-05
-6.76159 -9.8462e-13 2.54389e-05
-6.7525 -9.98216e-13 2.55725e-05
-6.74341 -1.01405e-12 2.57183e-05
-6.73432 -1.02839e-12 2.58649e-05
-6.72523 -1.04462e-12 2.60024e-05
-6.71614 -1.05957e-12 2.61526e-05
-6.70706 -1.07658e-12 2.63003e-05
-6.69797 -1.09194e-12 2.64421e-05
-6.68889 -1.10971e-12 2.65968e-05
-6.67981 -1.12582e-12 2.67455e-05
-6.67072 -1.1441e-12 2.68919e-05
-6.66164 -1.16109e-12 2.7051e-05
-6.65257 -1.18015e-12 2.72004e-05
-6.64349 -1.19771e-12 2.7352e-05
-6.63441 -1.21784e-12 2.75151e-05
-6.62534 -1.23615e-12 2.76651e-05
-6.61626 -1.25702e-12 2.78225e-05
-6.60719 -1.27654e-12 2.79888e-05
-6.59812 -1.29821e-12 2.81396e-05
-6.58905 -1.31863e-12 2.83032e-05
-6.57998 -1.34172e-12 2.84719e-05
-6.57091 -1.36295e-12 2.86241e-05
-6.56184 -1.38722e-12 2.87939e-05
-6.55278 -1.41002e-12 2.89642e-05
-6.54371 -1.43523e-12 2.91188e-05
-6.53465 -1.45949e-12 2.92947e-05
-6.52559 -1.4865e-12 2.94658e-05
-6.51652 -1.51185e-12 2.9624e-05
-6.50746 -1.54072e-12 2.98053e-05
-6.49841 -1.56806e-12 2.99773e-05
-6.48935 -1.59833e-12 3.01401e-05
-6.48029 -1.62791e-12 3.03261e-05
-6.47123 -1.66048e-12 3.0499e-05
-6.46218 -1.6918e-12 3.06673e-05
-6.45313 -1.72712e-12 3.08573e-05
-6.44407 -1.76101e-12 3.10315e-05
-6.43502 -1.79858e-12 3.12058e-05
-6.42597 -1.83568e-12 3.13991e-05
-6.41692 -1.87623e-12 3.15752e-05
-6.40788 -1.91607e-12 3.17556e-05
-6.39883 -1.96035e-12 3.1951e-05
-6.38978 -2.0035e-12 3.21286e-05
-6.38074 -2.05109e-12 3.23135e-05
-6.3717 -2.09841e-12 3.25103e-05
-6.36265 -2.14988e-12 3.26956e-05
-6.35361 -2.20118e-12 3.28923e-05
-6.34457 -2.25727e-12 3.30952e-05
-6.33553 -2.31257e-12 3.3283e-05
-6.3265 -2.37304e-12 3.34843e-05
-6.31746 -2.43327e-12 3.36881e-05
-6.30842 -2.49814e-12 3.38799e-05
-6.29939 -2.56321e-12 3.40874e-05
-6.29035 -2.63339e-12 3.42933e-05
-6.28132 -2.70319e-12 3.44904e-05
-6.27229 -2.77881e-12 3.47042e-05
-6.26326 -2.85427e-12 3.49121e-05
-6.25423 -2.93521e-12 3.5115e-05
-6.2452 -3.01683e-12 3.53349e-05
-6.23618 -3.10412e-12 3.55449e-05
-6.22715 -3.1919e-12 3.57543e-05
-6.21813 -3.28656e-12 3.59799e-05
-6.2091 -3.38174e-12 3.61923e-05
-6.20008 -3.48404e-12 3.64087e-05
-6.19106 -3.58825e-12 3.66395e-05
-6.18204 -3.69972e-12 3.68545e-05
-6.17302 -3.81369e-12 3.70783e-05
-6.164 -3.93667e-12 3.73138e-05
-6.15498 -4.06224e-12 3.75319e-05
-6.14596 -4.19801e-12 3.77637e-05
-6.13695 -4.33821e-12 3.80034e-05
-6.12793 -4.48887e-12 3.82252e-05
-6.11892 -4.64551e-12 3.84651e-05
-6.10991 -4.81464e-12 3.87082e-05
-6.1009 -4.98991e-12 3.89344e-05
-6.09189 -5.17972e-12 3.91825e-05
-6.08288 -5.37745e-12 3.94289e-05
-6.07387 -5.5899e-12 3.96606e-05
-6.06486 -5.81237e-12 3.99167e-05
-6.05586 -6.05104e-12 4.01659e-05
-6.04685 -6.29954e-12 4.04038e-05
-6.03785 -6.56636e-12 4.06676e-05
-6.02885 -6.84366e-12 4.09196e-05
-6.01984 -7.13875e-12 4.11648e-05
-6.01084 -7.44591e-12 4.1436e-05
-6.00184 -7.77063e-12 4.1691e-05
-5.99285 -8.10615e-12 4.19442e-05
-5.98385 -8.46025e-12 4.2222e-05
-5.97485 -8.82356e-12 4.24801e-05
-5.96585 -9.20363e-12 4.2742e-05
-5.95686 -9.59293e-12 4.30261e-05
-5.94787 -9.99623e-12 4.32881e-05
-5.93887 -1.04061e-11 4.35593e-05
-5.92988 -1.08292e-11 4.38491e-05
-5.92089 -1.12547e-11 4.41154e-05
-5.9119 -1.16904e-11 4.43962e-05
-5.90291 -1.21268e-11 4.46911e-05
-5.89393 -1.25684e-11 4.49626e-05
-5.88494 -1.30071e-11 4.52534e-05
-5.87595 -1.34487e-11 4.55532e-05
-5.86697 -1.38817e-11 4.58309e-05
-5.85798 -1.43143e-11 4.61315e-05
-5.849 -1.47353e-11 4.64356e-05
-5.84002 -1.51501e-11 4.67202e-05
-5.83104 -1.55503e-11 4.70307e-05
-5.82206 -1.59412e-11 4.73394e-05
-5.81308 -1.63119e-11 4.7632e-05
-5.8041 -1.6671e-11 4.79522e-05
-5.79513 -1.70067e-11 4.82652e-05
-5.78615 -1.73261e-11 4.85665e-05
-5.77718 -1.76204e-11 4.88958e-05
-5.7682 -1.78956e-11 4.92134e-05
-5.75923 -1.81417e-11 4.95245e-05
-5.75026 -1.83683e-11 4.98628e-05
-5.74129 -1.85631e-11 5.01854e-05
-5.73232 -1.87356e-11 5.05067e-05
-5.72335 -1.88768e-11 5.08532e-05
-5.71438 -1.89936e-11 5.11811e-05
-5.70541 -1.90774e-11 5.15133e-05
-5.69645 -1.91383e-11 5.18679e-05
-5.68748 -1.91645e-11 5.22021e-05
-5.67852 -1.91675e-11 5.25455e-05
-5.66955 -1.91379e-11 5.29074e-05
-5.66059 -1.90843e-11 5.32481e-05
-5.65163 -1.89988e-11 5.3603e-05
-5.64267 -1.88924e-11 5.39721e-05
-5.63371 -1.87537e-11 5.43206e-05
-5.62475 -1.85963e-11 5.46872e-05
-5.61579 -1.84103e-11 5.50631e-05
-5.60684 -1.8206e-11 5.54198e-05
-5.59788 -1.79764e-11 5.57978e-05
-5.58893 -1.77328e-11 5.61803e-05
-5.57997 -1.7465e-11 5.65466e-05
-5.57102 -1.71879e-11 5.69361e-05
-5.56207 -1.68911e-11 5.73257e-05
-5.55312 -1.65871e-11 5.77019e-05
-5.54416 -1.62689e-11 5.81024e-05
-5.53522 -1.59485e-11 5.84989e-05
-5.52627 -1.56165e-11 5.8886e-05
-5.51732 -1.52888e-11 5.92977e-05
-5.50837 -1.49544e-11 5.9702e-05
-5.49943 -1.46278e-11 6.01007e-05
-5.49048 -1.43011e-11 6.0523e-05
-5.48154 -1.39872e-11 6.09353e-05
-5.4726 -1.36768e-11 6.13459e-05
-5.46365 -1.33865e-11 6.17792e-05
-5.45471 -1.3104e-11 6.22005e-05
-5.44577 -1.28454e-11 6.2624e-05
-5.43683 -1.26014e-11 6.30679e-05
-5.4279 -1.23852e-11 6.34985e-05
-5.41896 -1.21871e-11 6.39347e-05
-5.41002 -1.20232e-11 6.43895e-05
-5.40109 -1.18799e-11 6.48306e-05
-5.39215 -1.17742e-11 6.52805e-05
-5.38322 -1.16942e-11 6.57465e-05
-5.37428 -1.16534e-11 6.61982e-05
-5.36535 -1.16406e-11 6.66615e-05
-5.35642 -1.16712e-11 6.71386e-05
-5.34749 -1.17297e-11 6.7602e-05
-5.33856 -1.18331e-11 6.80798e-05
-5.32963 -1.19669e-11 6.85685e-05
-5.3207 -1.21443e-11 6.90441e-05
-5.31178 -1.23525e-11 6.95359e-05
-5.30285 -1.26055e-11 7.00361e-05
-5.29393 -1.28863e-11 7.05245e-05
-5.285 -1.32118e-11 7.10315e-05
-5.27608 -1.35648e-11 7.15439e-05
-5.26716 -1.39586e-11 7.20461e-05
-5.25824 -1.43787e-11 7.25677e-05
-5.24931 -1.48386e-11 7.3092e-05
-5.24039 -1.53199e-11 7.36086e-05
-5.23148 -1.584e-11 7.41457e-05
-5.22256 -1.63793e-11 7.4683e-05
-5.21364 -1.69526e-11 7.52152e-05
-5.20472 -1.75438e-11 7.57674e-05
-5.19581 -1.81665e-11 7.63176e-05
-5.18689 -1.88022e-11 7.68655e-05
-5.17798 -1.9469e-11 7.74334e-05
-5.16907 -2.01458e-11 7.79982e-05
-5.16015 -2.08497e-11 7.85632e-05
-5.15124 -2.15632e-11 7.91468e-05
-5.14233 -2.23013e-11 7.97259e-05
-5.13342 -2.30456e-11 8.03078e-05
-5.12451 -2.3815e-11 8.09075e-05
-5.11561 -2.45882e-11 8.15027e-05
-5.1067 -2.53844e-11 8.2103e-05
-5.09779 -2.61851e-11 8.27191e-05
-5.08889 -2.70074e-11 8.33302e-05
-5.07998 -2.78325e-11 8.39482e-05
-5.07108 -2.86812e-11 8.45811e-05
-5.06218 -2.95316e-11 8.52097e-05
-5.05327 -3.04053e-11 8.58471e-05
-5.04437 -3.12829e-11 8.64974e-05
-5.03547 -3.21835e-11 8.71435e-05
-5.02657 -3.30885e-11 8.77994e-05
-5.01767 -3.40198e-11 8.84673e-05
-5.00877 -3.49553e-11 8.91323e-05
-4.99988 -3.59192e-11 8.98087e-05
-4.99098 -3.68906e-11 9.04954e-05
-4.98209 -3.78913e-11 9.11796e-05
-4.97319 -3.89017e-11 9.18755e-05
-4.9643 -3.99458e-11 9.25809e-05
-4.9554 -4.10008e-11 9.32857e-05
-4.94651 -4.20932e-11 9.40033e-05
-4.93762 -4.32004e-11 9.47289e-05
-4.92873 -4.43471e-11 9.54547e-05
-4.91984 -4.55125e-11 9.61929e-05
-4.91095 -4.67221e-11 9.69387e-05
-4.90206 -4.79528e-11 9.76866e-05
-4.89317 -4.92326e-11 9.84477e-05
-4.88429 -5.05378e-11 9.92157e-05
-4.8754 -5.18953e-11 9.99862e-05
-4.86651 -5.32831e-11 0.000100769
-4.85763 -5.47284e-11 0.000101559
-4.84875 -5.62071e-11 0.000102353
-4.83986 -5.77495e-11 0.00010316
-4.83098 -5.933e-11 0.000103974
-4.8221 -6.09781e-11 0.000104793
-4.81322 -6.26702e-11 0.000105624
-4.80434 -6.44357e-11 0.000106461
-4.79546 -6.62495e-11 0.000107305
-4.78658 -6.81439e-11 0.000108162
-4.77771 -7.00921e-11 0.000109025
-4.76883 -7.21266e-11 0.000109895
-4.75995 -7.42217e-11 0.000110777
-4.75108 -7.64102e-11 0.000111666
-4.7422 -7.86655e-11 0.000112563
-4.73333 -8.10227e-11 0.000113473
-4.72446 -8.34539e-11 0.000114391
-4.71558 -8.59945e-11 0.000115316
-4.70671 -8.86178e-11 0.000116253
-4.69784 -9.13597e-11 0.000117198
-4.68897 -9.41929e-11 0.000118153
-4.6801 -9.71558e-11 0.00011912
-4.67123 -1.0022e-10 0.000120096
-4.66237 -1.03425e-10 0.000121081
-4.6535 -1.06743e-10 0.000122077
-4.64463 -1.10215e-10 0.000123083
-4.63577 -1.13813e-10 0.000124099
-4.6269 -1.1758e-10 0.000125129
-4.61804 -1.21489e-10 0.000126167
-4.60918 -1.25583e-10 0.000127217
-4.60031 -1.29835e-10 0.000128278
-4.59145 -1.34292e-10 0.000129349
-4.58259 -1.38927e-10 0.000130432
-4.57373 -1.43789e-10 0.000131529
-4.56487 -1.4885e-10 0.000132636
-4.55601 -1.54162e-10 0.000133755
-4.54716 -1.59699e-10 0.000134886
-4.5383 -1.65515e-10 0.000136029
-4.52944 -1.71586e-10 0.000137185
-4.52059 -1.77969e-10 0.000138354
-4.51173 -1.8464e-10 0.000139536
-4.50288 -1.9166e-10 0.000140731
-4.49402 -1.99009e-10 0.000141938
-4.48517 -2.06751e-10 0.000143158
-4.47632 -2.14867e-10 0.000144393
-4.46747 -2.2343e-10 0.000145642
-4.45862 -2.32421e-10 0.000146905
-4.44977 -2.41919e-10 0.000148182
-4.44092 -2.51911e-10 0.000149473
-4.43207 -2.62481e-10 0.000150778
-4.42322 -2.73623e-10 0.000152099
-4.41437 -2.85429e-10 0.000153437
-4.40553 -2.97899e-10 0.000154789
-4.39668 -3.11134e-10 0.000156156
-4.38783 -3.25144e-10 0.000157539
-4.37899 -3.40043e-10 0.000158938
-4.37015 -3.5585e-10 0.000160355
-4.3613 -3.72694e-10 0.000161789
-4.35246 -3.90608e-10 0.000163241
-4.34362 -4.09736e-10 0.000164708
-4.33478 -4.3013e-10 0.000166193
-4.32594 -4.51956e-10 0.000167697
-4.3171 -4.75288e-10 0.000169221
-4.30826 -5.00319e-10 0.000170765
-4.29942 -5.27148e-10 0.000172327
-4.29058 -5.56001e-10 0.000173909
-4.28175 -5.8701e-10 0.00017551
-4.27291 -6.20447e-10 0.000177133
-4.26407 -6.56485e-10 0.000178779
-4.25524 -6.95446e-10 0.000180449
-4.2464 -7.37556e-10 0.00018214
-4.23757 -7.832e-10 0.000183853
-4.22874 -8.32673e-10 0.00018559
-4.21991 -8.86439e-10 0.000187353
-4.21107 -9.44879e-10 0.000189144
-4.20224 -1.00855e-09 0.000190962
-4.19341 -1.07795e-09 0.000192807
-4.18458 -1.15375e-09 0.000194679
-4.17575 -1.23657e-09 0.000196582
-4.16693 -1.32725e-09 0.000198517
-4.1581 -1.42657e-09 0.000200487
-4.14927 -1.53556e-09 0.000202492
-4.14045 -1.65522e-09 0.000204531
-4.13162 -1.7868e-09 0.000206607
-4.12279 -1.93156e-09 0.000208723
-4.11397 -2.09108e-09 0.000210884
-4.10515 -2.26695e-09 0.000213091
-4.09632 -2.46111e-09 0.000215345
-4.0875 -2.6756e-09 0.000217649
-4.07868 -2.91285e-09 0.000220005
-4.06986 -3.17546e-09 0.000222419
-4.06104 -3.46651e-09 0.000224897
-4.05222 -3.78933e-09 0.000227444
-4.0434 -4.14785e-09 0.000230062
-4.03458 -4.54637e-09 0.000232755
-4.02576 -4.98997e-09 0.00023553
-4.01695 -5.48426e-09 0.000238397
-4.00813 -6.03586e-09 0.000241366
-3.99931 -6.65216e-09 0.000244444
-3.9905 -7.34186e-09 0.00024764
-3.98168 -8.11477e-09 0.000250962
-3.97287 -8.98241e-09 0.000254424
-3.96405 -9.95784e-09 0.000258042
-3.95524 -1.10563e-08 0.000261834
-3.94643 -1.2295e-08 0.000265814
-3.93762 -1.36938e-08 0.000269998
-3.92881 -1.5275e-08 0.000274402
-3.92 -1.70635e-08 0.000279049
-3.91119 -1.90869e-08 0.000283962
-3.90238 -2.13748e-08 0.000289162
-3.89357 -2.39583e-08 0.000294665
-3.88476 -2.68692e-08 0.000300485
-3.87595 -3.0138e-08 0.000306633
-3.86715 -3.37929e-08 0.000313121
-3.85834 -3.78566e-08 0.000319954
-3.84953 -4.23454e-08 0.000327126
-3.84073 -4.72659e-08 0.000334623
-3.83192 -5.2614e-08 0.000342418
-3.82312 -5.83739e-08 0.000350483
-3.81432 -6.45181e-08 0.000358783
-3.80551 -7.1009e-08 0.000367278
-3.79671 -7.78013e-08 0.000375921
-3.78791 -8.48446e-08 0.000384663
-3.77911 -9.20877e-08 0.000393453
-3.77031 -9.94815e-08 0.000402248
-3.76151 -1.06983e-07 0.000411014
-3.75271 -1.14555e-07 0.000419728
-3.74391 -1.2217e-07 0.000428372
-3.73511 -1.2981e-07 0.000436938
-3.72632 -1.37464e-07 0.000445433
-3.71752 -1.45125e-07 0.000453888
-3.70872 -1.52794e-07 0.000462352
-3.69993 -1.60469e-07 0.000470898
-3.69113 -1.68151e-07 0.000479615
-3.68234 -1.75834e-07 0.000488614
-3.67355 -1.83507e-07 0.000498031
-3.66475 -1.91152e-07 0.000508032
-3.65596 -1.98741e-07 0.000518809
-3.64717 -2.06232e-07 0.000530578
-3.63838 -2.13576e-07 0.000543568
-3.62958 -2.20706e-07 0.000558024
-3.62079 -2.27548e-07 0.000574202
-3.612 -2.34014e-07 0.000592375
-3.60321 -2.40008e-07 0.000612818
-3.59443 -2.4543e-07 0.000635799
-3.58564 -2.50177e-07 0.000661569
-3.57685 -2.54148e-07 0.000690355
-3.56806 -2.5725e-07 0.000722357
-3.55928 -2.59402e-07 0.000757743
-3.55049 -2.60539e-07 0.000796642
-3.5417 -2.60617e-07 0.000839119
-3.53292 -2.59616e-07 0.000885178
-3.52413 -2.57539e-07 0.000934747
-3.51535 -2.54414e-07 0.000987686
-3.50657 -2.50289e-07 0.00104379
-3.49778 -2.45233e-07 0.00110278
-3.489 -2.39328e-07 0.0011643
-3.48022 -2.32665e-07 0.00122792
-3.47144 -2.25338e-07 0.00129314
-3.46266 -2.1744e-07 0.00135944
-3.45388 -2.09057e-07 0.00142624
-3.4451 -2.00265e-07 0.00149294
-3.43632 -1.91126e-07 0.00155892
-3.42754 -1.8169e-07 0.00162355
-3.41876 -1.71988e-07 0.00168621
-3.40999 -1.62041e-07 0.00174627
-3.40121 -1.5185e-07 0.00180318
-3.39243 -1.41411e-07 0.0018564
-3.38366 -1.30707e-07 0.00190543
-3.37488 -1.1972e-07 0.00194984
-3.36611 -1.08426e-07 0.00198923
-3.35733 -9.68065e-08 0.00202329
-3.34856 -8.48454e-08 0.00205177
-3.33979 -7.25369e-08 0.00207452
-3.33101 -5.98839e-08 0.00209146
-3.32224 -4.69044e-08 0.00210255
-3.31347 -3.3627e-08 0.00210784
-3.3047 -2.00965e-08 0.00210747
-3.29593 -6.36717e-09 0.00210163
-3.28716 7.49329e-09 0.00209059
-3.27839 2.14116e-08 0.00207467
-3.26962 3.53071e-08 0.00205422
-3.26085 4.90998e-08 0.00202961
-3.25208 6.27091e-08 0.00200125
-3.24331 7.60619e-08 0.00196959
-3.23455 8.90899e-08 0.00193508
-3.22578 1.01737e-07 0.00189815
-3.21701 1.13953e-07 0.00185923
-3.20825 1.25704e-07 0.00181873
-3.19948 1.36959e-07 0.00177704
-3.19072 1.47701e-07 0.00173452
-3.18195 1.57915e-07 0.00169156
-3.17319 1.67593e-07 0.00164849
-3.16442 1.76726e-07 0.00160559
-3.15566 1.85306e-07 0.00156315
-3.1469 1.93319e-07 0.00152138
-3.13814 2.00749e-07 0.00148052
-3.12938 2.07573e-07 0.00144081
-3.12062 2.13762e-07 0.00140244
-3.11186 2.19281e-07 0.00136559
-3.1031 2.2409e-07 0.00133038
-3.09434 2.28143e-07 0.00129693
-3.08558 2.31392e-07 0.00126537
-3.07682 2.33789e-07 0.00123582
-3.06806 2.35291e-07 0.00120838
-3.0593 2.35857e-07 0.00118315
-3.05055 2.35454e-07 0.00116015
-3.04179 2.34059e-07 0.00113941
-3.03303 2.31664e-07 0.00112093
-3.02428 2.2827e-07 0.00110475
-3.01552 2.23898e-07 0.00109088
-3.00677 2.18583e-07 0.00107932
-2.99801 2.12376e-07 0.00107004
-2.98926 2.05342e-07 0.00106293
-2.9805 1.97561e-07 0.00105791
-2.97175 1.89123e-07 0.00105491
-2.963 1.80129e-07 0.00105385
-2.95425 1.70684e-07 0.0010547
-2.9455 1.60902e-07 0.00105735
-2.93674 1.5089e-07 0.00106166
-2.92799 1.4076e-07 0.0010675
-2.91924 1.30612e-07 0.00107471
-2.91049 1.20545e-07 0.0010832
-2.90174 1.10645e-07 0.00109293
-2.89299 1.00992e-07 0.00110382
-2.88425 9.16498e-08 0.00111578
-2.8755 8.26758e-08 0.00112868
-2.86675 7.41121e-08 0.00114237
-2.858 6.5992e-08 0.00115677
-2.84926 5.83368e-08 0.00117183
-2.84051 5.11602e-08 0.00118756
-2.83176 4.44659e-08 0.00120396
-2.82302 3.82519e-08 0.00122097
-2.81427 3.25079e-08 0.00123851
-2.80553 2.72207e-08 0.00125646
-2.79678 2.23709e-08 0.00127477
-2.78804 1.79384e-08 0.00129348
-2.7793 1.38994e-08 0.00131264
-2.77055 1.02306e-08 0.00133232
-2.76181 6.90569e-09 0.00135251
-2.75307 3.90047e-09 0.00137314
-2.74433 1.18842e-09 0.0013941
-2.73559 -1.25367e-09 0.00141536
-2.72685 -3.45034e-09 0.00143697
-2.71811 -5.42219e-09 0.00145902
-2.70937 -7.19119e-09 0.00148163
-2.70063 -8.77554e-09 0.00150484
-2.69189 -1.01952e-08 0.00152858
-2.68315 -1.1466e-08 0.00155275
-2.67441 -1.26053e-08 0.00157728
-2.66567 -1.3626e-08 0.00160218
-2.65693 -1.45422e-08 0.00162757
-2.6482 -1.53636e-08 0.00165359
-2.63946 -1.61022e-08 0.00168035
-2.63072 -1.67664e-08 0.00170785
-2.62199 -1.73669e-08 0.00173599
-2.61325 -1.79107e-08 0.00176464
-2.60452 -1.84068e-08 0.00179371
-2.59578 -1.88598e-08 0.00182328
-2.58705 -1.92765e-08 0.00185349
-2.57831 -1.96594e-08 0.00188453
-2.56958 -2.00146e-08 0.00191654
-2.56085 -2.03445e-08 0.00194949
-2.55211 -2.06554e-08 0.00198325
-2.54338 -2.09494e-08 0.00201767
-2.53465 -2.12321e-08 0.00205263
-2.52592 -2.15037e-08 0.00208819
-2.51719 -2.17682e-08 0.00212452
-2.50845 -2.20242e-08 0.00216186
-2.49972 -2.22755e-08 0.00220039
-2.49099 -2.25211e-08 0.00224018
-2.48226 -2.2766e-08 0.00228111
-2.47353 -2.301e-08 0.00232299
-2.46481 -2.32583e-08 0.00236565
-2.45608 -2.35096e-08 0.00240902
-2.44735 -2.37676e-08 0.00245322
-2.43862 -2.40292e-08 0.00249849
-2.42989 -2.42971e-08 0.00254512
-2.42117 -2.45683e-08 0.00259333
-2.41244 -2.48467e-08 0.00264319
-2.40371 -2.51309e-08 0.0026946
-2.39499 -2.54265e-08 0.00274734
-2.38626 -2.57326e-08 0.00280118
-2.37753 -2.60543e-08 0.002856
-2.36881 -2.63891e-08 0.00291185
-2.36008 -2.67403e-08 0.00296895
-2.35136 -2.71037e-08 0.00302763
-2.34264 -2.74823e-08 0.00308822
-2.33391 -2.78719e-08 0.00315098
-2.32519 -2.82776e-08 0.00321599
-2.31647 -2.86971e-08 0.00328316
-2.30774 -2.91378e-08 0.00335229
-2.29902 -2.95982e-08 0.00342312
-2.2903 -3.00859e-08 0.00349548
-2.28158 -3.05981e-08 0.00356934
-2.27286 -3.11408e-08 0.00364484
-2.26414 -3.17093e-08 0.00372224
-2.25542 -3.23086e-08 0.00380191
-2.24669 -3.29331e-08 0.00388422
-2.23798 -3.35886e-08 0.00396951
-2.22926 -3.42705e-08 0.00405799
-2.22054 -3.49871e-08 0.00414975
-2.21182 -3.57357e-08 0.00424474
-2.2031 -3.65272e-08 0.00434283
-2.19438 -3.73598e-08 0.00444383
-2.18566 -3.82454e-08 0.00454764
-2.17695 -3.91815e-08 0.00465421
-2.16823 -4.018e-08 0.0047636
-2.15951 -4.12371e-08 0.00487599
-2.15079 -4.23644e-08 0.00499162
-2.14208 -4.35574e-08 0.00511081
-2.13336 -4.48286e-08 0.0052339
-2.12465 -4.61735e-08 0.00536127
-2.11593 -4.76063e-08 0.00549325
-2.10722 -4.91235e-08 0.00563018
-2.0985 -5.07421e-08 0.00577234
-2.08979 -5.246e-08 0.00591998
-2.08107 -5.42977e-08 0.00607332
-2.07236 -5.62553e-08 0.00623253
-2.06365 -5.83566e-08 0.0063978
-2.05493 -6.06038e-08 0.00656931
-2.04622 -6.30248e-08 0.00674726
-2.03751 -6.56237e-08 0.00693189
-2.0288 -6.84329e-08 0.00712347
-2.02008 -7.1459e-08 0.00732233
-2.01137 -7.47398e-08 0.00752882
-2.00266 -7.82855e-08 0.00774335
-1.99395 -8.21407e-08 0.00796637
-1.98524 -8.63207e-08 0.00819836
-1.97653 -9.08787e-08 0.00843986
-1.96782 -9.58371e-08 0.00869143
-1.95911 -1.0126e-07 0.00895368
-1.9504 -1.07179e-07 0.00922728
-1.94169 -1.13673e-07 0.00951293
-1.93298 -1.20785e-07 0.00981139
-1.92427 -1.28612e-07 0.0101235
-1.91556 -1.37215e-07 0.0104501
-1.90686 -1.46712e-07 0.0107922
-1.89815 -1.57187e-07 0.0111508
-1.88944 -1.68787e-07 0.011527
-1.88073 -1.81625e-07 0.0119223
-1.87203 -1.95887e-07 0.0123378
-1.86332 -2.11722e-07 0.0127752
-1.85461 -2.29367e-07 0.0132362
-1.84591 -2.4902e-07 0.0137226
-1.8372 -2.70983e-07 0.0142365
-1.8285 -2.95522e-07 0.0147802
-1.81979 -3.23024e-07 0.0153561
-1.81108 -3.53844e-07 0.015967
-1.80238 -3.88482e-07 0.0166157
-1.79368 -4.27414e-07 0.0173056
-1.78497 -4.71289e-07 0.01804
-1.77627 -5.2074e-07 0.018823
-1.76756 -5.76611e-07 0.0196587
-1.75886 -6.39742e-07 0.020552
-1.75016 -7.11227e-07 0.0215085
-1.74145 -7.92172e-07 0.0225343
-1.73275 -8.83989e-07 0.0236364
-1.72405 -9.88127e-07 0.0248226
-1.71535 -1.10641e-06 0.0261016
-1.70665 -1.24071e-06 0.027483
-1.69794 -1.39338e-06 0.0289772
-1.68924 -1.56683e-06 0.0305961
-1.68054 -1.764e-06 0.0323527
-1.67184 -1.98796e-06 0.0342615
-1.66314 -2.24237e-06 0.0363387
-1.65444 -2.53099e-06 0.0386024
-1.64574 -2.85827e-06 0.0410725
-1.63704 -3.22873e-06 0.0437712
-1.62834 -3.64762e-06 0.0467227
-1.61964 -4.12018e-06 0.049954
-1.61094 -4.65241e-06 0.0534948
-1.60224 -5.25017e-06 0.0573779
-1.59354 -5.92005e-06 0.0616395
-1.58484 -6.66834e-06 0.0663198
-1.57615 -7.50205e-06 0.071463
-1.56745 -8.42768e-06 0.0771183
-1.55875 -9.45248e-06 0.0833403
-1.55005 -1.0583e-05 0.09019
-1.54136 -1.18266e-05 0.0977353
-1.53266 -1.31899e-05 0.106053
-1.52396 -1.46807e-05 0.115228
-1.51527 -1.63056e-05 0.12536
-1.50657 -1.80732e-05 0.136558
-1.49787 -1.9991e-05 0.148949
-1.48918 -2.2069e-05 0.162681
-1.48048 -2.43163e-05 0.177923
-1.47179 -2.67455e-05 0.194875
-1.46309 -2.93686e-05 0.213774
-1.4544 -3.22029e-05 0.234903
-1.4457 -3.52652e-05 0.258611
-1.43701 -3.85801e-05 0.285325
-1.42831 -4.21731e-05 0.315589
-1.41962 -4.60807e-05 0.350095
-1.41092 -5.03419e-05 0.389748
-1.40223 -5.50128e-05 0.435743
-1.39354 -6.01556e-05 0.489682
-1.38484 -6.58599e-05 0.553732
-1.37615 -7.22319e-05 0.630847
-1.36746 -7.94324e-05 0.72507
-1.35876 -8.76809e-05 0.841927
-1.35007 -9.73524e-05 0.988944
-1.34138 -0.00010907 1.17622
-1.33269 -0.000124025 1.41701
-1.32399 -0.000144433 1.72787
-1.3153 -0.000174537 2.12786
-1.30661 -0.000221846 2.63526
-1.29792 -0.000298505 3.26034
-1.28923 -0.000420284 3.99312
-1.28054 -0.00060042 4.78986
-1.27185 -0.000836306 5.5694
-1.26316 -0.00109881 6.23245
-1.25447 -0.0013389 6.70101
-1.24578 -0.00151364 6.95028
-1.23709 -0.00160697 7.00907
-1.2284 -0.00162953 6.93448
-1.21971 -0.00160432 6.78517
-1.21102 -0.00155406 6.60684
-1.20233 -0.00149556 6.42968
-1.19364 -0.00143929 6.27104
-1.18495 -0.00139101 6.13977
-1.17626 -0.00135343 6.03936
-1.16757 -0.00132756 5.9704
-1.15888 -0.00131349 5.93191
-1.15019 -0.00131083 5.92206
-1.14151 -0.00131897 5.93863
-1.13282 -0.00133713 5.979
-1.12413 -0.00136428 6.04019
-1.11544 -0.00139911 6.11864
-1.10676 -0.00143981 6.21001
-1.09807 -0.00148391 6.30884
-1.08938 -0.00152802 6.40832
-1.08069 -0.00156779 6.50001
-1.07201 -0.0015977 6.5738
-1.06332 -0.00161146 6.61806
-1.05463 -0.00160241 6.62033
-1.04595 -0.00156473 6.56846
-1.03726 -0.00149448 6.45219
-1.02858 -0.00139126 6.26517
-1.01989 -0.00125865 6.0065
-1.0112 -0.00110444 5.68172
-1.00252 -0.000939013 5.30241
-0.993833 -0.000773612 4.88463
-0.985148 -0.000617963 4.44646
-0.976463 -0.000479143 4.00551
-0.967778 -0.0003608 3.57685
-0.959093 -0.000263788 3.17187
-0.950408 -0.000186739 2.79804
-0.941724 -0.000127189 2.45929
-0.933039 -8.21298e-05 2.15671
-0.924355 -4.86835e-05 1.88938
-0.915671 -2.42284e-05 1.65509
-0.906987 -6.63177e-06 1.45091
-0.898303 5.85051e-06 1.27366
-0.889619 1.45316e-05 1.12014
-0.880936 2.04351e-05 0.987329
-0.872252 2.42985e-05 0.872451
-0.863569 2.66864e-05 0.773042
-0.854886 2.79937e-05 0.686935
-0.846202 2.85234e-05 0.61225
-0.837519 2.84824e-05 0.547367
-0.828837 2.80324e-05 0.490899
-0.820154 2.72815e-05 0.441663
-0.811471 2.63178e-05 0.398648
-0.802789 2.51987e-05 0.360996
-0.794106 2.39744e-05 0.327973
-0.785424 2.26771e-05 0.298954
-0.776742 2.13375e-05 0.273405
-0.76806 1.99756e-05 0.250867
-0.759378 1.8612e-05 0.230947
-0.750696 1.72601e-05 0.213306
-0.742014 1.5935e-05 0.197653
-0.733333 1.46461e-05 0.183736
-0.724651 1.34045e-05 0.171334
-0.71597 1.22168e-05 0.160258
-0.707289 1.10907e-05 0.150343
-0.698608 1.00298e-05 0.141446
-0.689927 9.03872e-06 0.13344
-0.681246 8.11844e-06 0.126217
-0.672565 7.27055e-06 0.119683
-0.663884 6.49365e-06 0.113755
-0.655203 5.78691e-06 0.10836
-0.646523 5.14705e-06 0.103438
-0.637842 4.57149e-06 0.098933
-0.629162 4.05573e-06 0.0947988
-0.620482 3.59618e-06 0.0909945
-0.611801 3.18781e-06 0.0874847
-0.603121 2.82666e-06 0.0842387
-0.594441 2.50773e-06 0.0812295
-0.585761 2.22718e-06 0.078434
-0.577081 1.98041e-06 0.0758316
-0.568402 1.76405e-06 0.0734046
-0.559722 1.5741e-06 0.0711371
-0.551042 1.40775e-06 0.0690153
-0.542363 1.26169e-06 0.067027
-0.533684 1.13369e-06 0.065161
-0.525004 1.02108e-06 0.0634078
-0.516325 9.22198e-07 0.0617585
-0.507646 8.34909e-07 0.0602054
-0.498967 7.57999e-07 0.0587412
-0.490288 6.89802e-07 0.0573597
-0.481609 6.29463e-07 0.0560548
-0.47293 5.75675e-07 0.0548214
-0.464251 5.27862e-07 0.0536546
-0.455572 4.84991e-07 0.0525499
-0.446893 4.46693e-07 0.0515033
-0.438215 4.12146e-07 0.0505111
-0.429536 3.8113e-07 0.0495698
-0.420858 3.52979e-07 0.0486763
-0.412179 3.27583e-07 0.0478277
-0.403501 3.04394e-07 0.0470214
-0.394822 2.83378e-07 0.0462548
-0.386144 2.64074e-07 0.0455256
-0.377466 2.46505e-07 0.0448318
-0.368788 2.30275e-07 0.0441714
-0.36011 2.15445e-07 0.0435426
-0.351432 2.01673e-07 0.0429437
-0.342754 1.89043e-07 0.0423732
-0.334076 1.77253e-07 0.0418296
-0.325398 1.66407e-07 0.0413116
-0.31672 1.56232e-07 0.0408179
-0.308042 1.46845e-07 0.0403474
-0.299364 1.37997e-07 0.039899
-0.290687 1.29814e-07 0.0394717
-0.282009 1.22065e-07 0.0390645
-0.273331 1.14883e-07 0.0386767
-0.264654 1.08051e-07 0.0383074
-0.255976 1.01707e-07 0.0379558
-0.247299 9.56445e-08 0.0376213
-0.238621 9.00047e-08 0.0373032
-0.229944 8.45924e-08 0.0370008
-0.221266 7.95485e-08 0.0367137
-0.212589 7.46867e-08 0.0364412
-0.203912 7.01482e-08 0.036183
-0.195234 6.57542e-08 0.0359385
-0.186557 6.16454e-08 0.0357073
-0.17788 5.76492e-08 0.035489
-0.169203 5.39058e-08 0.0352833
-0.160525 5.02477e-08 0.0350897
-0.151848 4.68146e-08 0.034908
-0.143171 4.34429e-08 0.034738
-0.134494 4.02722e-08 0.0345792
-0.125817 3.71421e-08 0.0344315
-0.11714 3.41916e-08 0.0342946
-0.108463 3.12632e-08 0.0341684
-0.0997855 2.84954e-08 0.0340525
-0.0911085 2.57331e-08 0.0339469
-0.0824315 2.31143e-08 0.0338514
-0.0737544 2.04858e-08 0.0337659
-0.0650774 1.79852e-08 0.0336902
-0.0564004 1.54608e-08 0.0336241
-0.0477234 1.30497e-08 0.0335677
-0.0390464 1.06017e-08 0.0335208
-0.0303694 8.25336e-09 0.0334834
-0.0216924 5.85564e-09 0.0334554
-0.0130155 3.54445e-09 0.0334367
-0.00433849 1.17161e-09 0.0334274
0.00433849 -1.12725e-09 0.0334274
0.0130155 -3.50006e-09 0.0334367
0.0216924 -5.8112e-09 0.0334554
0.0303694 -8.20884e-09 0.0334834
0.0390464 -1.05571e-08 0.0335208
0.0477234 -1.30049e-08 0.0335677
0.0564004 -1.54159e-08 0.0336241
0.0650774 -1.794e-08 0.0336902
0.0737544 -2.04405e-08 0.0337659
0.0824315 -2.30687e-08 0.0338514
0.0911085 -2.56873e-08 0.0339469
0.0997855 -2.84493e-08 0.0340525
0.108463 -3.12167e-08 0.0341684
0.11714 -3.41447e-08 0.0342946
0.125817 -3.70948e-08 0.0344315
0.134494 -4.02245e-08 0.0345792
0.143171 -4.33948e-08 0.034738
0.151848 -4.67659e-08 0.034908
0.160525 -5.01985e-08 0.0350897
0.169203 -5.38561e-08 0.0352833
0.17788 -5.75989e-08 0.035489
0.186557 -6.15945e-08 0.0357073
0.195234 -6.57026e-08 0.0359385
0.203912 -7.00959e-08 0.036183
0.212589 -7.46336e-08 0.0364412
0.221266 -7.94945e-08 0.0367137
0.229944 -8.45377e-08 0.0370008
0.238621 -8.99491e-08 0.0373032
0.247299 -9.5588e-08 0.0376213
0.255976 -1.01649e-07 0.0379558
0.264654 -1.07993e-07 0.0383074
0.273331 -1.14824e-07 0.0386767
0.282009 -1.22004e-07 0.0390645
0.290687 -1.29752e-07 0.0394716
0.299364 -1.37934e-07 0.0398989
0.308042 -1.46781e-07 0.0403473
0.31672 -1.56166e-07 0.0408179
0.325398 -1.6634e-07 0.0413115
0.334076 -1.77184e-07 0.0418296
0.342754 -1.88973e-07 0.0423732
0.351432 -2.01601e-07 0.0429437
0.36011 -2.15372e-07 0.0435426
0.368788 -2.302e-07 0.0441714
0.377466 -2.46427e-07 0.0448318
0.386144 -2.63995e-07 0.0455256
0.394822 -2.83297e-07 0.0462547
0.403501 -3.04311e-07 0.0470213
0.412179 -3.27498e-07 0.0478277
0.420858 -3.52892e-07 0.0486763
0.429536 -3.8104e-07 0.0495698
0.438215 -4.12054e-07 0.050511
0.446893 -4.46599e-07 0.0515033
0.455572 -4.84894e-07 0.0525498
0.464251 -5.27763e-07 0.0536545
0.47293 -5.75574e-07 0.0548214
0.481609 -6.2936e-07 0.0560548
0.490288 -6.89697e-07 0.0573596
0.498967 -7.57891e-07 0.0587412
0.507646 -8.348e-07 0.0602054
0.516325 -9.22087e-07 0.0617585
0.525004 -1.02097e-06 0.0634078
0.533684 -1.13358e-06 0.0651609
0.542363 -1.26157e-06 0.0670269
0.551042 -1.40764e-06 0.0690152
0.559722 -1.57399e-06 0.071137
0.568402 -1.76394e-06 0.0734045
0.577081 -1.98031e-06 0.0758315
0.585761 -2.22708e-06 0.0784338
0.594441 -2.50764e-06 0.0812293
0.603121 -2.82659e-06 0.0842384
0.611801 -3.18775e-06 0.0874844
0.620482 -3.59614e-06 0.0909942
0.629162 -4.05571e-06 0.0947984
0.637842 -4.57149e-06 0.0989326
0.646523 -5.14709e-06 0.103437
0.655203 -5.78699e-06 0.10836
0.663884 -6.49377e-06 0.113754
0.672565 -7.27073e-06 0.119683
0.681246 -8.11869e-06 0.126217
0.689927 -9.03904e-06 0.133439
0.698608 -1.00302e-05 0.141445
0.707289 -1.10912e-05 0.150342
0.71597 -1.22174e-05 0.160257
0.724651 -1.34052e-05 0.171333
0.733333 -1.46469e-05 0.183734
0.742014 -1.59359e-05 0.197652
0.750696 -1.72612e-05 0.213305
0.759378 -1.86133e-05 0.230945
0.76806 -1.9977e-05 0.250865
0.776742 -2.13391e-05 0.273403
0.785424 -2.26788e-05 0.298953
0.794106 -2.39764e-05 0.327972
0.802789 -2.52009e-05 0.360994
0.811471 -2.63202e-05 0.398646
0.820154 -2.72842e-05 0.44166
0.828837 -2.80353e-05 0.490897
0.837519 -2.84856e-05 0.547365
0.846202 -2.8527e-05 0.612248
0.854886 -2.79976e-05 0.686933
0.863569 -2.66907e-05 0.77304
0.872252 -2.43031e-05 0.872449
0.880936 -2.04402e-05 0.987327
0.889619 -1.4537e-05 1.12014
0.898303 -5.85648e-06 1.27366
0.906987 6.62532e-06 1.45091
0.915671 2.42214e-05 1.65509
0.924355 4.86761e-05 1.88939
0.933039 8.2122e-05 2.15672
0.941724 0.000127181 2.4593
0.950408 0.000186731 2.79806
0.959093 0.000263781 3.17189
0.967778 0.000360794 3.57688
0.976463 0.000479139 4.00555
0.985148 0.000617963 4.44651
0.993833 0.000773616 4.88469
1.00252 0.000939023 5.30248
1.0112 0.00110446 5.68181
1.01989 0.00125867 6.0066
1.02858 0.00139129 6.26529
1.03726 0.00149452 6.45231
1.04595 0.00156477 6.56859
1.05463 0.00160246 6.62046
1.06332 0.0016115 6.61819
1.07201 0.00159774 6.57392
1.08069 0.00156784 6.50014
1.08938 0.00152807 6.40844
1.09807 0.00148395 6.30895
1.10676 0.00143985 6.21012
1.11544 0.00139916 6.11875
1.12413 0.00136432 6.0403
1.13282 0.00133717 5.9791
1.14151 0.00131902 5.93873
1.15019 0.00131088 5.92217
1.15888 0.00131353 5.93201
1.16757 0.00132761 5.97051
1.17626 0.00135348 6.03946
1.18495 0.00139106 6.13988
1.19364 0.00143934 6.27116
1.20233 0.00149562 6.4298
1.21102 0.00155412 6.60696
1.21971 0.00160439 6.7853
1.2284 0.0016296 6.93461
1.23709 0.00160703 7.0092
1.24578 0.0015137 6.9504
1.25447 0.00133895 6.70111
1.26316 0.00109884 6.23254
1.27185 0.000836327 5.56946
1.28054 0.000600434 4.78991
1.28923 0.000420295 3.99315
1.29792 0.000298516 3.26037
1.30661 0.000221856 2.63528
1.3153 0.000174547 2.12787
1.32399 0.000144442 1.72788
1.33269 0.000124033 1.41702
1.34138 0.000109078 1.17623
1.35007 9.736e-05 0.988952
1.35876 8.76878e-05 0.841934
1.36746 7.94388e-05 0.725076
1.37615 7.22377e-05 0.630853
1.38484 6.58652e-05 0.553738
1.39354 6.01604e-05 0.489687
1.40223 5.50172e-05 0.435748
1.41092 5.03459e-05 0.389752
1.41962 4.60843e-05 0.350099
1.42831 4.21764e-05 0.315592
1.43701 3.85831e-05 0.285329
1.4457 3.52679e-05 0.258614
1.4544 3.22053e-05 0.234906
1.46309 2.93709e-05 0.213776
1.47179 2.67475e-05 0.194877
1.48048 2.43182e-05 0.177925
1.48918 2.20707e-05 0.162683
1.49787 1.99925e-05 0.148951
1.50657 1.80746e-05 0.136559
1.51527 1.63068e-05 0.125361
1.52396 1.46817e-05 0.11523
1.53266 1.31909e-05 0.106054
1.54136 1.18275e-05 0.0977362
1.55005 1.05837e-05 0.0901908
1.55875 9.45317e-06 0.0833411
1.56745 8.42829e-06 0.077119
1.57615 7.5026e-06 0.0714636
1.58484 6.66882e-06 0.0663203
1.59354 5.92048e-06 0.06164
1.60224 5.25055e-06 0.0573783
1.61094 4.65275e-06 0.0534952
1.61964 4.12048e-06 0.0499543
1.62834 3.64789e-06 0.046723
1.63704 3.22897e-06 0.0437715
1.64574 2.85848e-06 0.0410728
1.65444 2.53118e-06 0.0386026
1.66314 2.24254e-06 0.0363389
1.67184 1.98811e-06 0.0342616
1.68054 1.76413e-06 0.0323528
1.68924 1.56694e-06 0.0305962
1.69794 1.39348e-06 0.0289773
1.70665 1.24081e-06 0.0274831
1.71535 1.10649e-06 0.0261017
1.72405 9.88202e-07 0.0248227
1.73275 8.84056e-07 0.0236365
1.74145 7.92232e-07 0.0225344
1.75016 7.11282e-07 0.0215086
1.75886 6.39792e-07 0.0205521
1.76756 5.76656e-07 0.0196587
1.77627 5.2078e-07 0.018823
1.78497 4.71326e-07 0.0180401
1.79368 4.27448e-07 0.0173056
1.80238 3.88513e-07 0.0166158
1.81108 3.53872e-07 0.015967
1.81979 3.2305e-07 0.0153562
1.8285 2.95545e-07 0.0147802
1.8372 2.71005e-07 0.0142366
1.84591 2.49039e-07 0.0137227
1.85461 2.29385e-07 0.0132362
1.86332 2.11739e-07 0.0127753
1.87203 1.95903e-07 0.0123378
1.88073 1.8164e-07 0.0119223
1.88944 1.68801e-07 0.0115271
1.89815 1.57199e-07 0.0111508
1.90686 1.46724e-07 0.0107922
1.91556 1.37226e-07 0.0104501
1.92427 1.28622e-07 0.0101235
1.93298 1.20795e-07 0.0098114
1.94169 1.13682e-07 0.00951294
1.9504 1.07188e-07 0.00922729
1.95911 1.01268e-07 0.00895369
1.96782 9.58447e-08 0.00869144
1.97653 9.08859e-08 0.00843986
1.98524 8.63275e-08 0.00819837
1.99395 8.21471e-08 0.00796637
2.00266 7.82916e-08 0.00774336
2.01137 7.47456e-08 0.00752882
2.02008 7.14646e-08 0.00732234
2.0288 6.84382e-08 0.00712348
2.03751 6.56288e-08 0.00693189
2.04622 6.30297e-08 0.00674726
2.05493 6.06085e-08 0.00656931
2.06365 5.83611e-08 0.0063978
2.07236 5.62595e-08 0.00623253
2.08107 5.43018e-08 0.00607332
2.08979 5.2464e-08 0.00591999
2.0985 5.07459e-08 0.00577235
2.10722 4.91272e-08 0.00563018
2.11593 4.76099e-08 0.00549326
2.12465 4.61769e-08 0.00536127
2.13336 4.48319e-08 0.00523391
2.14208 4.35606e-08 0.00511081
2.15079 4.23675e-08 0.00499162
2.15951 4.124e-08 0.00487599
2.16823 4.01829e-08 0.0047636
2.17695 3.91843e-08 0.00465421
2.18566 3.82481e-08 0.00454764
2.19438 3.73624e-08 0.00444384
2.2031 3.65298e-08 0.00434283
2.21182 3.57382e-08 0.00424475
2.22054 3.49895e-08 0.00414975
2.22926 3.42729e-08 0.00405799
2.23798 3.35909e-08 0.00396951
2.24669 3.29353e-08 0.00388422
2.25542 3.23108e-08 0.00380191
2.26414 3.17115e-08 0.00372225
2.27286 3.1143e-08 0.00364484
2.28158 3.06002e-08 0.00356935
2.2903 3.0088e-08 0.00349548
2.29902 2.96002e-08 0.00342312
2.30774 2.91397e-08 0.00335229
2.31647 2.8699e-08 0.00328316
2.32519 2.82795e-08 0.00321599
2.33391 2.78737e-08 0.00315098
2.34264 2.74841e-08 0.00308823
2.35136 2.71054e-08 0.00302763
2.36008 2.67421e-08 0.00296896
2.36881 2.63908e-08 0.00291185
2.37753 2.6056e-08 0.002856
2.38626 2.57342e-08 0.00280118
2.39499 2.54282e-08 0.00274735
2.40371 2.51325e-08 0.00269461
2.41244 2.48483e-08 0.00264319
2.42117 2.45699e-08 0.00259333
2.42989 2.42987e-08 0.00254512
2.43862 2.40307e-08 0.00249849
2.44735 2.37691e-08 0.00245322
2.45608 2.35111e-08 0.00240902
2.46481 2.32598e-08 0.00236565
2.47353 2.30115e-08 0.00232299
2.48226 2.27674e-08 0.00228111
2.49099 2.25225e-08 0.00224018
2.49972 2.22769e-08 0.00220039
2.50845 2.20256e-08 0.00216186
2.51719 2.17695e-08 0.00212452
2.52592 2.1505e-08 0.00208819
2.53465 2.12334e-08 0.00205263
2.54338 2.09507e-08 0.00201767
2.55211 2.06567e-08 0.00198325
2.56085 2.03457e-08 0.00194949
2.56958 2.00158e-08 0.00191654
2.57831 1.96606e-08 0.00188454
2.58705 1.92776e-08 0.00185349
2.59578 1.88609e-08 0.00182328
2.60452 1.84079e-08 0.00179372
2.61325 1.79117e-08 0.00176464
2.62199 1.73679e-08 0.001736
2.63072 1.67673e-08 0.00170786
2.63946 1.61031e-08 0.00168035
2.6482 1.53644e-08 0.00165359
2.65693 1.45429e-08 0.00162757
2.66567 1.36267e-08 0.00160218
2.67441 1.2606e-08 0.00157728
2.68315 1.14665e-08 0.00155275
2.69189 1.01956e-08 0.00152858
2.70063 8.77586e-09 0.00150484
2.70937 7.19136e-09 0.00148163
2.71811 5.42221e-09 0.00145902
2.72685 3.45018e-09 0.00143697
2.73559 1.25332e-09 0.00141536
2.74433 -1.18901e-09 0.0013941
2.75307 -3.90131e-09 0.00137314
2.76181 -6.90683e-09 0.00135251
2.77055 -1.0232e-08 0.00133232
2.7793 -1.39012e-08 0.00131264
2.78804 -1.79407e-08 0.00129348
2.79678 -2.23736e-08 0.00127477
2.80553 -2.7224e-08 0.00125646
2.81427 -3.25118e-08 0.0012385
2.82302 -3.82564e-08 0.00122097
2.83176 -4.44711e-08 0.00120395
2.84051 -5.11663e-08 0.00118756
2.84926 -5.83437e-08 0.00117182
2.858 -6.59999e-08 0.00115676
2.86675 -7.41211e-08 0.00114237
2.8755 -8.26859e-08 0.00112867
2.88425 -9.16612e-08 0.00111577
2.89299 -1.01004e-07 0.00110381
2.90174 -1.10659e-07 0.00109292
2.91049 -1.20561e-07 0.00108319
2.91924 -1.30629e-07 0.0010747
2.92799 -1.40778e-07 0.00106749
2.93674 -1.50911e-07 0.00106165
2.9455 -1.60924e-07 0.00105733
2.95425 -1.70708e-07 0.00105468
2.963 -1.80154e-07 0.00105384
2.97175 -1.8915e-07 0.00105489
2.9805 -1.9759e-07 0.0010579
2.98926 -2.05372e-07 0.00106292
2.99801 -2.12408e-07 0.00107002
3.00677 -2.18617e-07 0.00107931
3.01552 -2.23934e-07 0.00109086
3.02428 -2.28307e-07 0.00110473
3.03303 -2.31702e-07 0.00112091
3.04179 -2.34098e-07 0.00113939
3.05055 -2.35494e-07 0.00116013
3.0593 -2.35897e-07 0.00118313
3.06806 -2.35333e-07 0.00120836
3.07682 -2.33832e-07 0.0012358
3.08558 -2.31434e-07 0.00126535
3.09434 -2.28185e-07 0.00129692
3.1031 -2.24133e-07 0.00133036
3.11186 -2.19324e-07 0.00136557
3.12062 -2.13805e-07 0.00140242
3.12938 -2.07615e-07 0.00144079
3.13814 -2.00791e-07 0.00148051
3.1469 -1.93361e-07 0.00152136
3.15566 -1.85347e-07 0.00156313
3.16442 -1.76767e-07 0.00160558
3.17319 -1.67634e-07 0.00164847
3.18195 -1.57955e-07 0.00169155
3.19072 -1.4774e-07 0.00173451
3.19948 -1.36997e-07 0.00177702
3.20825 -1.2574e-07 0.00181872
3.21701 -1.13988e-07 0.00185923
3.22578 -1.0177e-07 0.00189814
3.23455 -8.91218e-08 0.00193507
3.24331 -7.6092e-08 0.00196959
3.25208 -6.27374e-08 0.00200125
3.26085 -4.91261e-08 0.0020296
3.26962 -3.53313e-08 0.00205422
3.27839 -2.14336e-08 0.00207467
3.28716 -7.51297e-09 0.00209059
3.29593 6.34986e-09 0.00210163
3.3047 2.00816e-08 0.00210747
3.31347 3.36146e-08 0.00210785
3.32224 4.68944e-08 0.00210255
3.33101 5.98765e-08 0.00209146
3.33979 7.25319e-08 0.00207453
3.34856 8.48428e-08 0.00205178
3.35733 9.68064e-08 0.00202329
3.36611 1.08428e-07 0.00198924
3.37488 1.19724e-07 0.00194985
3.38366 1.30714e-07 0.00190544
3.39243 1.4142e-07 0.00185641
3.40121 1.51861e-07 0.00180319
3.40999 1.62054e-07 0.00174628
3.41876 1.72003e-07 0.00168622
3.42754 1.81707e-07 0.00162357
3.43632 1.91145e-07 0.00155894
3.4451 2.00285e-07 0.00149296
3.45388 2.09079e-07 0.00142626
3.46266 2.17463e-07 0.00135946
3.47144 2.25363e-07 0.00129316
3.48022 2.32691e-07 0.00122793
3.489 2.39355e-07 0.00116432
3.49778 2.45261e-07 0.0011028
3.50657 2.50318e-07 0.00104381
3.51535 2.54443e-07 0.000987707
3.52413 2.57569e-07 0.000934767
3.53292 2.59646e-07 0.000885199
3.5417 2.60647e-07 0.00083914
3.55049 2.60569e-07 0.000796662
3.55928 2.59432e-07 0.000757764
3.56806 2.5728e-07 0.000722377
3.57685 2.54177e-07 0.000690375
3.58564 2.50205e-07 0.000661589
3.59443 2.45458e-07 0.000635819
3.60321 2.40035e-07 0.000612837
3.612 2.34039e-07 0.000592394
3.62079 2.27573e-07 0.00057422
3.62958 2.2073e-07 0.000558041
3.63838 2.13599e-07 0.000543585
3.64717 2.06255e-07 0.000530594
3.65596 1.98762e-07 0.000518825
3.66475 1.91173e-07 0.000508047
3.67355 1.83527e-07 0.000498046
3.68234 1.75852e-07 0.000488628
3.69113 1.68169e-07 0.000479629
3.69993 1.60486e-07 0.000470911
3.70872 1.5281e-07 0.000462364
3.71752 1.4514e-07 0.000453899
3.72632 1.37478e-07 0.000445444
3.73511 1.29824e-07 0.000436948
3.74391 1.22182e-07 0.000428382
3.75271 1.14566e-07 0.000419737
3.76151 1.06993e-07 0.000411023
3.77031 9.94912e-08 0.000402256
3.77911 9.20966e-08 0.00039346
3.78791 8.48527e-08 0.00038467
3.79671 7.78086e-08 0.000375928
3.80551 7.10156e-08 0.000367283
3.81432 6.4524e-08 0.000358788
3.82312 5.83791e-08 0.000350488
3.83192 5.26187e-08 0.000342423
3.84073 4.727e-08 0.000334626
3.84953 4.23491e-08 0.000327129
3.85834 3.78599e-08 0.000319957
3.86715 3.37957e-08 0.000313124
3.87595 3.01406e-08 0.000306636
3.88476 2.68714e-08 0.000300487
3.89357 2.39603e-08 0.000294667
3.90238 2.13766e-08 0.000289164
3.91119 1.90885e-08 0.000283964
3.92 1.70649e-08 0.000279051
3.92881 1.52762e-08 0.000274404
3.93762 1.36949e-08 0.000269999
3.94643 1.2296e-08 0.000265815
3.95524 1.10572e-08 0.000261835
3.96405 9.95864e-09 0.000258043
3.97287 8.98313e-09 0.000254424
3.98168 8.11542e-09 0.000250962
3.9905 7.34245e-09 0.00024764
3.99931 6.65269e-09 0.000244445
4.00813 6.03634e-09 0.000241367
4.01695 5.4847e-09 0.000238398
4.02576 4.99037e-09 0.000235531
4.03458 4.54673e-09 0.000232755
4.0434 4.14818e-09 0.000230062
4.05222 3.78962e-09 0.000227444
4.06104 3.46678e-09 0.000224897
4.06986 3.17571e-09 0.000222419
4.07868 2.91308e-09 0.000220005
4.0875 2.67581e-09 0.000217649
4.09632 2.4613e-09 0.000215346
4.10515 2.26712e-09 0.000213091
4.11397 2.09124e-09 0.000210884
4.12279 1.93171e-09 0.000208723
4.13162 1.78693e-09 0.000206607
4.14045 1.65534e-09 0.000204531
4.14927 1.53568e-09 0.000202492
4.1581 1.42668e-09 0.000200487
4.16693 1.32735e-09 0.000198517
4.17575 1.23666e-09 0.000196582
4.18458 1.15383e-09 0.000194679
4.19341 1.07803e-09 0.000192807
4.20224 1.00863e-09 0.000190962
4.21107 9.44949e-10 0.000189144
4.21991 8.86504e-10 0.000187353
4.22874 8.32734e-10 0.00018559
4.23757 7.83257e-10 0.000183853
4.2464 7.3761e-10 0.00018214
4.25524 6.95496e-10 0.000180449
4.26407 6.56533e-10 0.000178779
4.27291 6.20492e-10 0.000177133
4.28175 5.87053e-10 0.00017551
4.29058 5.56041e-10 0.000173909
4.29942 5.27185e-10 0.000172327
4.30826 5.00355e-10 0.000170765
4.3171 4.75322e-10 0.000169221
4.32594 4.51989e-10 0.000167697
4.33478 4.3016e-10 0.000166193
4.34362 4.09766e-10 0.000164708
4.35246 3.90636e-10 0.000163241
4.3613 3.72721e-10 0.000161789
4.37015 3.55876e-10 0.000160355
4.37899 3.40067e-10 0.000158938
4.38783 3.25167e-10 0.000157539
4.39668 3.11156e-10 0.000156156
4.40553 2.9792e-10 0.000154789
4.41437 2.85449e-10 0.000153437
4.42322 2.73642e-10 0.000152099
4.43207 2.62499e-10 0.000150778
4.44092 2.51929e-10 0.000149473
4.44977 2.41936e-10 0.000148182
4.45862 2.32438e-10 0.000146905
4.46747 2.23446e-10 0.000145642
4.47632 2.14883e-10 0.000144393
4.48517 2.06765e-10 0.000143158
4.49402 1.99023e-10 0.000141938
4.50288 1.91674e-10 0.000140731
4.51173 1.84653e-10 0.000139536
4.52059 1.77981e-10 0.000138354
4.52944 1.71598e-10 0.000137185
4.5383 1.65527e-10 0.000136029
4.54716 1.5971e-10 0.000134886
4.55601 1.54173e-10 0.000133755
4.56487 1.4886e-10 0.000132636
4.57373 1.43799e-10 0.000131529
4.58259 1.38937e-10 0.000130432
4.59145 1.34302e-10 0.000129349
4.60031 1.29845e-10 0.000128278
4.60918 1.25592e-10 0.000127217
4.61804 1.21498e-10 0.000126167
4.6269 1.17589e-10 0.000125129
4.63577 1.13821e-10 0.000124099
4.64463 1.10223e-10 0.000123083
4.6535 1.06751e-10 0.000122077
4.66237 1.03432e-10 0.000121081
4.67123 1.00227e-10 0.000120096
4.6801 9.71629e-11 0.00011912
4.68897 9.41998e-11 0.000118153
4.69784 9.13664e-11 0.000117198
4.70671 8.86244e-11 0.000116253
4.71558 8.60009e-11 0.000115316
4.72446 8.34601e-11 0.000114391
4.73333 8.10287e-11 0.000113473
4.7422 7.86714e-11 0.000112563
4.75108 7.64159e-11 0.000111666
4.75995 7.42273e-11 0.000110777
4.76883 7.2132e-11 0.000109895
4.77771 7.00974e-11 0.000109025
4.78658 6.81491e-11 0.000108162
4.79546 6.62546e-11 0.000107305
4.80434 6.44407e-11 0.000106461
4.81322 6.2675e-11 0.000105624
4.8221 6.09828e-11 0.000104793
4.83098 5.93345e-11 0.000103974
4.83986 5.77539e-11 0.00010316
4.84875 5.62115e-11 0.000102353
4.85763 5.47327e-11 0.000101559
4.86651 5.32872e-11 0.000100769
4.8754 5.18994e-11 9.99862e-05
4.88429 5.05418e-11 9.92157e-05
4.89317 4.92365e-11 9.84477e-05
4.90206 4.79566e-11 9.76866e-05
4.91095 4.67259e-11 9.69387e-05
4.91984 4.55162e-11 9.61929e-05
4.92873 4.43507e-11 9.54547e-05
4.93762 4.3204e-11 9.47289e-05
4.94651 4.20967e-11 9.40033e-05
4.9554 4.10042e-11 9.32857e-05
4.9643 3.99491e-11 9.25809e-05
4.97319 3.8905e-11 9.18755e-05
4.98209 3.78945e-11 9.11796e-05
4.99098 3.68937e-11 9.04954e-05
4.99988 3.59223e-11 8.98087e-05
5.00877 3.49583e-11 8.91324e-05
5.01767 3.40227e-11 8.84673e-05
5.02657 3.30913e-11 8.77994e-05
5.03547 3.21863e-11 8.71435e-05
5.04437 3.12856e-11 8.64974e-05
5.05327 3.0408e-11 8.58471e-05
5.06218 2.95342e-11 8.52097e-05
5.07108 2.86838e-11 8.45811e-05
5.07998 2.7835e-11 8.39482e-05
5.08889 2.70098e-11 8.33302e-05
5.09779 2.61875e-11 8.27191e-05
5.1067 2.53867e-11 8.2103e-05
5.11561 2.45904e-11 8.15027e-05
5.12451 2.38172e-11 8.09075e-05
5.13342 2.30476e-11 8.03078e-05
5.14233 2.23034e-11 7.97259e-05
5.15124 2.15651e-11 7.91468e-05
5.16015 2.08516e-11 7.85632e-05
5.16907 2.01476e-11 7.79982e-05
5.17798 1.94707e-11 7.74334e-05
5.18689 1.88039e-11 7.68655e-05
5.19581 1.81681e-11 7.63176e-05
5.20472 1.75452e-11 7.57674e-05
5.21364 1.6954e-11 7.52152e-05
5.22256 1.63807e-11 7.4683e-05
5.23148 1.58413e-11 7.41457e-05
5.24039 1.53211e-11 7.36086e-05
5.24931 1.48397e-11 7.3092e-05
5.25824 1.43798e-11 7.25677e-05
5.26716 1.39596e-11 7.20461e-05
5.27608 1.35657e-11 7.15439e-05
5.285 1.32128e-11 7.10315e-05
5.29393 1.28872e-11 7.05245e-05
5.30285 1.26063e-11 7.00361e-05
5.31178 1.23532e-11 6.95359e-05
5.3207 1.2145e-11 6.90441e-05
5.32963 1.19676e-11 6.85685e-05
5.33856 1.18337e-11 6.80798e-05
5.34749 1.17303e-11 6.7602e-05
5.35642 1.16718e-11 6.71386e-05
5.36535 1.16412e-11 6.66615e-05
5.37428 1.1654e-11 6.61982e-05
5.38322 1.16948e-11 6.57465e-05
5.39215 1.17747e-11 6.52805e-05
5.40109 1.18805e-11 6.48306e-05
5.41002 1.20237e-11 6.43895e-05
5.41896 1.21876e-11 6.39347e-05
5.4279 1.23858e-11 6.34985e-05
5.43683 1.2602e-11 6.30679e-05
5.44577 1.2846e-11 6.2624e-05
5.45471 1.31046e-11 6.22005e-05
5.46365 1.33871e-11 6.17792e-05
5.4726 1.36775e-11 6.13459e-05
5.48154 1.39879e-11 6.09353e-05
5.49048 1.43018e-11 6.0523e-05
5.49943 1.46285e-11 6.01007e-05
5.50837 1.49552e-11 5.9702e-05
5.51732 1.52897e-11 5.92977e-05
5.52627 1.56174e-11 5.8886e-05
5.53522 1.59495e-11 5.84989e-05
5.54416 1.62699e-11 5.81024e-05
5.55312 1.65882e-11 5.77019e-05
5.56207 1.68922e-11 5.73257e-05
5.57102 1.71891e-11 5.69361e-05
5.57997 1.74662e-11 5.65466e-05
5.58893 1.77341e-11 5.61803e-05
5.59788 1.79777e-11 5.57978e-05
5.60684 1.82074e-11 5.54198e-05
5.61579 1.84116e-11 5.50631e-05
5.62475 1.85978e-11 5.46872e-05
5.63371 1.87552e-11 5.43206e-05
5.64267 1.88938e-11 5.39721e-05
5.65163 1.90003e-11 5.3603e-05
5.66059 1.90858e-11 5.32481e-05
5.66955 1.91395e-11 5.29074e-05
5.67852 1.91691e-11 5.25455e-05
5.68748 1.91661e-11 5.22021e-05
5.69645 1.91399e-11 5.18679e-05
5.70541 1.9079e-11 5.15133e-05
5.71438 1.89953e-11 5.11811e-05
5.72335 1.88784e-11 5.08532e-05
5.73232 1.87373e-11 5.05067e-05
5.74129 1.85648e-11 5.01854e-05
5.75026 1.83699e-11 4.98628e-05
5.75923 1.81434e-11 4.95245e-05
5.7682 1.78973e-11 4.92134e-05
5.77718 1.7622e-11 4.88958e-05
5.78615 1.73277e-11 4.85665e-05
5.79513 1.70083e-11 4.82652e-05
5.8041 1.66726e-11 4.79522e-05
5.81308 1.63134e-11 4.7632e-05
5.82206 1.59428e-11 4.73394e-05
5.83104 1.55518e-11 4.70307e-05
5.84002 1.51516e-11 4.67202e-05
5.849 1.47367e-11 4.64356e-05
5.85798 1.43157e-11 4.61315e-05
5.86697 1.38831e-11 4.58309e-05
5.87595 1.345e-11 4.55532e-05
5.88494 1.30084e-11 4.52534e-05
5.89393 1.25696e-11 4.49626e-05
5.90291 1.2128e-11 4.46911e-05
5.9119 1.16917e-11 4.43962e-05
5.92089 1.12559e-11 4.41154e-05
5.92988 1.08303e-11 4.38491e-05
5.93887 1.04072e-11 4.35593e-05
5.94787 9.99731e-12 4.32881e-05
5.95686 9.59398e-12 4.30261e-05
5.96585 9.20466e-12 4.2742e-05
5.97485 8.82456e-12 4.24801e-05
5.98385 8.46122e-12 4.2222e-05
5.99285 8.10709e-12 4.19442e-05
6.00184 7.77154e-12 4.1691e-05
6.01084 7.4468e-12 4.1436e-05
6.01984 7.13961e-12 4.11648e-05
6.02885 6.84449e-12 4.09196e-05
6.03785 6.56717e-12 4.06676e-05
6.04685 6.30033e-12 4.04038e-05
6.05586 6.05181e-12 4.01659e-05
6.06486 5.81312e-12 3.99167e-05
6.07387 5.59062e-12 3.96606e-05
6.08288 5.37816e-12 3.94289e-05
6.09189 5.1804e-12 3.91825e-05
6.1009 4.99057e-12 3.89344e-05
6.10991 4.81528e-12 3.87082e-05
6.11892 4.64613e-12 3.84651e-05
6.12793 4.48947e-12 3.82252e-05
6.13695 4.3388e-12 3.80034e-05
6.14596 4.19858e-12 3.77637e-05
6.15498 4.06279e-12 3.75319e-05
6.164 3.93721e-12 3.73138e-05
6.17302 3.81421e-12 3.70783e-05
6.18204 3.70024e-12 3.68545e-05
6.19106 3.58875e-12 3.66395e-05
6.20008 3.48452e-12 3.64087e-05
6.2091 3.38221e-12 3.61923e-05
6.21813 3.28702e-12 3.59799e-05
6.22715 3.19235e-12 3.57543e-05
6.23618 3.10456e-12 3.55449e-05
6.2452 3.01726e-12 3.53349e-05
6.25423 2.93563e-12 3.5115e-05
6.26326 2.85468e-12 3.49121e-05
6.27229 2.77921e-12 3.47042e-05
6.28132 2.70358e-12 3.44904e-05
6.29035 2.63376e-12 3.42933e-05
6.29939 2.56358e-12 3.40874e-05
6.30842 2.4985e-12 3.38799e-05
6.31746 2.43362e-12 3.36881e-05
6.3265 2.37339e-12 3.34843e-05
6.33553 2.31291e-12 3.3283e-05
6.34457 2.2576e-12 3.30952e-05
6.35361 2.20151e-12 3.28923e-05
6.36265 2.1502e-12 3.26956e-05
6.3717 2.09873e-12 3.25103e-05
6.38074 2.0514e-12 3.23135e-05
6.38978 2.0038e-12 3.21286e-05
6.39883 1.96065e-12 3.1951e-05
6.40788 1.91636e-12 3.17556e-05
6.41692 1.87651e-12 3.15752e-05
6.42597 1.83596e-12 3.13991e-05
6.43502 1.79886e-12 3.12058e-05
6.44407 1.76128e-12 3.10315e-05
6.45313 1.72738e-12 3.08573e-05
6.46218 1.69207e-12 3.06673e-05
6.47123 1.66074e-12 3.0499e-05
6.48029 1.62817e-12 3.03261e-05
6.48935 1.59858e-12 3.01401e-05
6.49841 1.5683e-12 2.99773e-05
6.50746 1.54096e-12 2.98053e-05
6.51652 1.51209e-12 2.9624e-05
6.52559 1.48674e-12 2.94658e-05
6.53465 1.45972e-12 2.92947e-05
6.54371 1.43547e-12 2.91188e-05
6.55278 1.41025e-12 2.89642e-05
6.56184 1.38744e-12 2.87939e-05
6.57091 1.36318e-12 2.86241e-05
6.57998 1.34194e-12 2.84719e-05
6.58905 1.31885e-12 2.83032e-05
6.59812 1.29843e-12 2.81396e-05
6.60719 1.27676e-12 2.79888e-05
6.61626 1.25724e-12 2.78225e-05
6.62534 1.23637e-12 2.76651e-05
6.63441 1.21804e-12 2.75151e-05
6.64349 1.19792e-12 2.7352e-05
6.65257 1.18035e-12 2.72004e-05
6.66164 1.16129e-12 2.7051e-05
6.67072 1.1443e-12 2.68919e-05
6.67981 1.12602e-12 2.67455e-05
6.68889 1.1099e-12 2.65968e-05
6.69797 1.09213e-12 2.64421e-05
6.70706 1.07676e-12 2.63003e-05
6.71614 1.05976e-12 2.61526e-05
6.72523 1.04481e-12 2.60024e-05
6.73432 1.02858e-12 2.58649e-05
6.74341 1.01423e-12 2.57183e-05
6.7525 9.98396e-13 2.55725e-05
6.76159 9.84797e-13 2.54389e-05
6.77068 9.69491e-13 2.52936e-05
6.77978 9.56218e-13 2.5152e-05
6.78887 9.41676e-13 2.50218e-05
6.79797 9.28807e-13 2.48777e-05
6.80707 9.14598e-13 2.47404e-05
6.81616 9.02455e-13 2.46131e-05
6.82526 8.88587e-13 2.44701e-05
6.83437 8.76749e-13 2.43374e-05
6.84347 8.63606e-13 2.42119e-05
6.85257 8.52002e-13 2.40704e-05
6.86168 8.39208e-13 2.39422e-05
6.87078 8.28257e-13 2.38175e-05
6.87989 8.15663e-13 2.36785e-05
6.889 8.05069e-13 2.35545e-05
6.89811 7.93084e-13 2.34298e-05
6.90722 7.82631e-13 2.32942e-05
6.91633 7.71063e-13 2.31737e-05
6.92545 7.61105e-13 2.30487e-05
6.93456 7.49699e-13 2.29175e-05
6.94368 7.40161e-13 2.27997e-05
6.9528 7.29179e-13 2.26747e-05
6.96191 7.19801e-13 2.25486e-05
6.97103 7.0927e-13 2.24326e-05
6.98016 7.00205e-13 2.23084e-05
6.98928 6.89891e-13 2.21873e-05
6.9984 6.81246e-13 2.20728e-05
7.00753 6.71193e-13 2.195e-05
7.01665 6.62778e-13 2.18337e-05
7.02578 6.5315e-13 2.17206e-05
7.03491 6.44914e-13 2.15996e-05
7.04404 6.35564e-13 2.14875e-05
7.05317 6.27711e-13 2.1376e-05
7.0623 6.18512e-13 2.12568e-05
7.07144 6.10934e-13 2.11485e-05
7.08057 6.02117e-13 2.10385e-05
7.08971 5.94631e-13 2.09211e-05
7.09885 5.86126e-13 2.08164e-05
7.10798 5.78974e-13 2.07073e-05
7.11713 5.7055e-13 2.05921e-05
7.12627 5.63706e-13 2.04905e-05
7.13541 5.55599e-13 2.03819e-05
7.14455 5.48802e-13 2.02695e-05
7.1537 5.41035e-13 2.01702e-05
7.16285 5.34488e-13 2.00618e-05
7.17199 5.26797e-13 1.9953e-05
7.18114 5.20573e-13 1.9855e-05
7.19029 5.13097e-13 1.97472e-05
7.19945 5.06961e-13 1.96425e-05
7.2086 4.99812e-13 1.95448e-05
7.21775 4.93826e-13 1.94384e-05
7.22691 4.86825e-13 1.93379e-05
7.23607 4.81117e-13 1.92401e-05
7.24522 4.74249e-13 1.91359e-05
7.25438 4.68713e-13 1.90391e-05
7.26355 4.62101e-13 1.89413e-05
7.27271 4.56659e-13 1.88398e-05
7.28187 4.50268e-13 1.87462e-05
7.29104 4.45028e-13 1.86488e-05
7.3002 4.38734e-13 1.855e-05
7.30937 4.33717e-13 1.84592e-05
7.31854 4.2761e-13 1.83626e-05
7.32771 4.22663e-13 1.82662e-05
7.33688 4.16807e-13 1.81778e-05
7.34606 4.12003e-13 1.8082e-05
7.35523 4.06226e-13 1.7988e-05
7.36441 4.01665e-13 1.79017e-05
7.37358 3.96018e-13 1.78065e-05
7.38276 3.91521e-13 1.77151e-05
7.39194 3.86131e-13 1.763e-05
7.40112 3.81722e-13 1.75357e-05
7.41031 3.76425e-13 1.74472e-05
7.41949 3.72244e-13 1.73624e-05
7.42868 3.6703e-13 1.72696e-05
7.43786 3.62951e-13 1.7184e-05
7.44705 3.57951e-13 1.70988e-05
7.45624 3.53929e-13 1.70084e-05
7.46543 3.49072e-13 1.69253e-05
7.47462 3.45212e-13 1.68398e-05
7.48382 3.40429e-13 1.67525e-05
7.49301 3.36718e-13 1.66712e-05
7.50221 3.32071e-13 1.65858e-05
7.51141 3.28428e-13 1.65016e-05
7.5206 3.23955e-13 1.6422e-05
7.52981 3.20404e-13 1.63373e-05
7.53901 3.16019e-13 1.62558e-05
7.54821 3.12632e-13 1.61777e-05
7.55742 3.08327e-13 1.60938e-05
7.56662 3.0502e-13 1.60148e-05
7.57583 3.00892e-13 1.5938e-05
7.58504 2.97632e-13 1.5855e-05
7.59425 2.93601e-13 1.57782e-05
7.60346 2.905e-13 1.57023e-05
7.61267 2.86515e-13 1.56204e-05
7.62189 2.83507e-13 1.55458e-05
7.63111 2.79678e-13 1.54702e-05
7.64032 2.76695e-13 1.539e-05
7.64954 2.72983e-13 1.53172e-05
7.65876 2.70122e-13 1.52415e-05
7.66798 2.6645e-13 1.51638e-05
7.67721 2.63702e-13 1.50922e-05
7.68643 2.60136e-13 1.50165e-05
7.69566 2.5743e-13 1.49418e-05
7.70489 2.53989e-13 1.48709e-05
7.71412 2.5135e-13 1.47959e-05
7.72335 2.47981e-13 1.4724e-05
7.73258 2.45452e-13 1.46536e-05
7.74181 2.4214e-13 1.45797e-05
7.75105 2.39684e-13 1.45103e-05
7.76028 2.36486e-13 1.44406e-05
7.76952 2.34062e-13 1.43679e-05
7.77876 2.30957e-13 1.43006e-05
7.788 2.28628e-13 1.42316e-05
7.79724 2.25554e-13 1.41601e-05
7.80649 2.23312e-13 1.40946e-05
7.81573 2.20334e-13 1.40262e-05
7.82498 2.18108e-13 1.3956e-05
7.83423 2.15232e-13 1.38919e-05
7.84348 2.13078e-13 1.38238e-05
7.85273 2.1023e-13 1.37556e-05
7.86198 2.0817e-13 1.36923e-05
7.87123 2.05387e-13 1.36246e-05
7.88049 2.03355e-13 1.35587e-05
7.88975 2.00671e-13 1.34956e-05
7.89901 1.9868e-13 1.34288e-05
7.90827 1.9605e-13 1.33652e-05
7.91753 1.94138e-13 1.33021e-05
7.92679 1.91549e-13 1.32368e-05
7.93606 1.89695e-13 1.31752e-05
7.94532 1.8718e-13 1.31123e-05
7.95459 1.85354e-13 1.30485e-05
7.96386 1.82916e-13 1.29886e-05
7.97313 1.81143e-13 1.29261e-05
7.9824 1.78739e-13 1.28638e-05
7.99168 1.7704e-13 1.28053e-05
8.00095 1.74688e-13 1.27433e-05
8.01023 1.73011e-13 1.26825e-05
8.01951 1.70744e-13 1.2625e-05
8.02879 1.69103e-13 1.25635e-05
8.03807 1.66869e-13 1.25042e-05
8.04735 1.65303e-13 1.24474e-05
8.05664 1.63105e-13 1.23866e-05
8.06592 1.6157e-13 1.2329e-05
8.07521 1.59448e-13 1.22723e-05
8.0845 1.57935e-13 1.22127e-05
8.09379 1.55864e-13 1.21567e-05
8.10308 1.54407e-13 1.20998e-05
8.11238 1.52366e-13 1.2042e-05
8.12167 1.50959e-13 1.19872e-05
8.13097 1.48968e-13 1.19304e-05
8.14027 1.47587e-13 1.18744e-05
8.14957 1.45659e-13 1.18206e-05
8.15887 1.44309e-13 1.17643e-05
8.16817 1.42417e-13 1.17099e-05
8.17748 1.41123e-13 1.16569e-05
8.18679 1.39261e-13 1.16012e-05
8.19609 1.37999e-13 1.15482e-05
8.2054 1.362e-13 1.1496e-05
8.21472 1.34953e-13 1.1441e-05
8.22403 1.33195e-13 1.13893e-05
8.23334 1.32001e-13 1.13375e-05
8.24266 1.30262e-13 1.12834e-05
8.25198 1.29105e-13 1.12329e-05
8.2613 1.27418e-13 1.11811e-05
8.27062 1.26275e-13 1.11285e-05
8.27994 1.24636e-13 1.10788e-05
8.28926 1.23527e-13 1.10272e-05
8.29859 1.21913e-13 1.09762e-05
8.30792 1.20846e-13 1.09271e-05
8.31725 1.19264e-13 1.0876e-05
8.32658 1.18222e-13 1.08267e-05
8.33591 1.16687e-13 1.07779e-05
8.34525 1.15662e-13 1.07276e-05
8.35458 1.14164e-13 1.06797e-05
8.36392 1.13176e-13 1.06314e-05
8.37326 1.11697e-13 1.05819e-05
8.3826 1.10743e-13 1.05352e-05
8.39194 1.09304e-13 1.04873e-05
8.40128 1.0836e-13 1.04387e-05
8.41063 1.06963e-13 1.0393e-05
8.41998 1.06048e-13 1.03454e-05
8.42933 1.04667e-13 1.02979e-05
8.43868 1.03789e-13 1.02529e-05
8.44803 1.02437e-13 1.02056e-05
8.45738 1.01573e-13 1.01595e-05
8.46674 1.00262e-13 1.01147e-05
8.4761 9.94159e-14 1.00681e-05
8.48546 9.81309e-14 1.00233e-05
8.49482 9.73154e-14 9.9786e-06
8.50418 9.60507e-14 9.93297e-06
8.51354 9.52603e-14 9.88933e-06
8.52291 9.4027e-14 9.84484e-06
8.53228 9.32497e-14 9.80028e-06
8.54165 9.20507e-14 9.75759e-06
8.55102 9.1294e-14 9.71344e-06
8.56039 9.01133e-14 9.66989e-06
8.56976 8.93869e-14 9.62798e-06
8.57914 8.82278e-14 9.58423e-06
8.58852 8.75147e-14 9.54167e-06
8.5979 8.63912e-14 9.5003e-06
8.60728 8.56906e-14 9.45703e-06
8.61666 8.45879e-14 9.4155e-06
8.62605 8.39154e-14 9.37437e-06
8.63543 8.28281e-14 9.33184e-06
8.64482 8.21741e-14 9.29126e-06
8.65421 8.11156e-14 9.25023e-06
8.6636 8.04718e-14 9.20875e-06
8.673 7.94398e-14 9.16892e-06
8.68239 7.88143e-14 9.12808e-06
8.69179 7.77992e-14 9.08777e-06
8.70119 7.71963e-14 9.0485e-06
8.71059 7.61996e-14 9.00806e-06
8.71999 7.56107e-14 8.96883e-06
8.7294 7.46413e-14 8.93005e-06
8.7388 7.40621e-14 8.89012e-06
8.74821 7.31133e-14 8.85183e-06
8.75762 7.25555e-14 8.81346e-06
8.76703 7.16187e-14 8.7741e-06
8.77644 7.10782e-14 8.73664e-06
8.78586 7.0165e-14 8.69853e-06
8.79527 6.9631e-14 8.65995e-06
8.80469 6.87411e-14 8.62311e-06
8.81411 6.82227e-14 8.58522e-06
8.82353 6.73452e-14 8.54763e-06
8.83296 6.68456e-14 8.51118e-06
8.84238 6.59845e-14 8.47368e-06
8.85181 6.54958e-14 8.43713e-06
8.86124 6.46568e-14 8.40093e-06
8.87067 6.41773e-14 8.36402e-06
8.8801 6.33563e-14 8.3284e-06
8.88954 6.28924e-14 8.29246e-06
8.89897 6.20834e-14 8.25624e-06
8.90841 6.16351e-14 8.22139e-06
8.91785 6.08433e-14 8.18575e-06
8.92729 6.04019e-14 8.15023e-06
8.93674 5.9631e-14 8.11601e-06
8.94618 5.92002e-14 8.08066e-06
8.95563 5.84405e-14 8.04592e-06
8.96508 5.80264e-14 8.0121e-06
8.97453 5.7279e-14 7.97713e-06
8.98399 5.68735e-14 7.94322e-06
8.99344 5.61454e-14 7.90958e-06
9.0029 5.57468e-14 7.87522e-06
9.01236 5.50335e-14 7.84204e-06
9.02182 5.46477e-14 7.80856e-06
9.03128 5.3945e-14 7.77498e-06
9.04074 5.35718e-14 7.74239e-06
9.05021 5.28828e-14 7.70915e-06
9.05968 5.25169e-14 7.67639e-06
9.06915 5.1845e-14 7.64429e-06
9.07862 5.14867e-14 7.61139e-06
9.08809 5.08268e-14 7.57937e-06
9.09757 5.04816e-14 7.54766e-06
9.10705 4.9831e-14 7.51517e-06
9.11653 4.94951e-14 7.48385e-06
9.12601 4.88603e-14 7.4524e-06
9.13549 4.85292e-14 7.42045e-06
9.14497 4.79083e-14 7.38971e-06
9.15446 4.75874e-14 7.35845e-06
9.16395 4.69751e-14 7.32721e-06
9.17344 4.66652e-14 7.29687e-06
9.18293 4.60645e-14 7.26588e-06
9.19243 4.5761e-14 7.23542e-06
9.20193 4.51743e-14 7.20536e-06
9.21143 4.48771e-14 7.17479e-06
9.22093 4.43018e-14 7.14505e-06
9.23043 4.40143e-14 7.11525e-06
9.23993 4.34473e-14 7.08519e-06
9.24944 4.31689e-14 7.05607e-06
9.25895 4.26136e-14 7.02652e-06
9.26846 4.23398e-14 6.99701e-06
9.27797 4.17975e-14 6.9684e-06
9.28748 4.15305e-14 6.9391e-06
9.297 4.09962e-14 6.9102e-06
9.30652 4.0739e-14 6.88192e-06
9.31604 4.02132e-14 6.85294e-06
9.32556 3.99618e-14 6.82468e-06
9.33509 3.94482e-14 6.7966e-06
9.34461 3.92013e-14 6.7681e-06
9.35414 3.86977e-14 6.7404e-06
9.36367 3.84585e-14 6.71248e-06
9.3732 3.79625e-14 6.68459e-06
9.38274 3.77311e-14 6.65735e-06
9.39227 3.7244e-14 6.62967e-06
9.40181 3.70176e-14 6.60239e-06
9.41135 3.65415e-14 6.57553e-06
9.42089 3.63197e-14 6.54815e-06
9.43044 3.58521e-14 6.52146e-06
9.43999 3.5638e-14 6.49488e-06
9.44953 3.51769e-14 6.46788e-06
9.45908 3.4969e-14 6.44171e-06
9.46864 3.45176e-14 6.41534e-06
9.47819 3.4313e-14 6.38882e-06
9.48775 3.38712e-14 6.36306e-06
9.49731 3.36723e-14 6.33688e-06
9.50687 3.32369e-14 6.31095e-06
9.51643 3.30449e-14 6.28547e-06
9.526 3.26167e-14 6.25959e-06
9.53556 3.24293e-14 6.23424e-06
9.54513 3.20102e-14 6.20898e-06
9.5547 3.18265e-14 6.18351e-06
9.56428 3.14155e-14 6.15867e-06
9.57385 3.12373e-14 6.13362e-06
9.58343 3.08323e-14 6.1086e-06
9.59301 3.06602e-14 6.0842e-06
9.60259 3.02623e-14 6.05938e-06
9.61217 3.00935e-14 6.03484e-06
9.62176 2.97043e-14 6.01075e-06
9.63135 2.95392e-14 5.98619e-06
9.64094 2.91564e-14 5.96215e-06
9.65053 2.89971e-14 5.93826e-06
9.66012 2.86198e-14 5.91407e-06
9.66972 2.8465e-14 5.89048e-06
9.67932 2.80951e-14 5.86675e-06
9.68892 2.79433e-14 5.84304e-06
9.69852 2.75807e-14 5.8198e-06
9.70812 2.74329e-14 5.79629e-06
9.71773 2.70761e-14 5.77308e-06
9.72734 2.69334e-14 5.75013e-06
9.73695 2.6582e-14 5.7269e-06
9.74657 2.6443e-14 5.70416e-06
9.75618 2.60987e-14 5.68145e-06
9.7658 2.59623e-14 5.65854e-06
9.77542 2.56245e-14 5.63623e-06
9.78504 2.54923e-14 5.6137e-06
9.79467 2.51592e-14 5.5912e-06
9.80429 2.50315e-14 5.5692e-06
9.81392 2.4704e-14 5.54687e-06
9.82355 2.4579e-14 5.52483e-06
9.83318 2.42582e-14 5.50304e-06
9.84282 2.4136e-14 5.48101e-06
9.85246 2.38207e-14 5.45941e-06
9.8621 2.37025e-14 5.43779e-06
9.87174 2.33917e-14 5.41614e-06
9.88138 2.32773e-14 5.3949e-06
9.89103 2.2972e-14 5.37348e-06
9.90068 2.28601e-14 5.35223e-06
9.91033 2.25608e-14 5.33131e-06
9.91998 2.24515e-14 5.3101e-06
9.92964 2.2157e-14 5.28925e-06
9.93929 2.20517e-14 5.26857e-06
9.94895 2.17613e-14 5.24763e-06
9.95862 2.1659e-14 5.22717e-06
9.96828 2.13742e-14 5.20663e-06
9.97795 2.12738e-14 5.18606e-06
9.98761 2.09943e-14 5.1659e-06
9.99729 2.08968e-14 5.14554e-06
10.007 2.06214e-14 5.12538e-06
10.0166 2.05273e-14 5.10544e-06
10.0263 2.02562e-14 5.08533e-06
10.036 2.01646e-14 5.06556e-06
10.0457 1.98985e-14 5.04581e-06
10.0554 1.98089e-14 5.026e-06
10.065 1.95476e-14 5.00658e-06
10.0747 1.94607e-14 4.98702e-06
10.0844 1.92031e-14 4.96754e-06
10.0941 1.91194e-14 4.94841e-06
10.1038 1.88657e-14 4.92904e-06
10.1135 1.87839e-14 4.90992e-06
10.1232 1.85351e-14 4.89098e-06
10.1329 1.84551e-14 4.87185e-06
10.1426 1.82104e-14 4.85309e-06
10.1523 1.8133e-14 4.83429e-06
10.162 1.78918e-14 4.81549e-06
10.1718 1.78169e-14 4.797e-06
10.1815 1.75796e-14 4.77838e-06
10.1912 1.75066e-14 4.75994e-06
10.2009 1.72737e-14 4.74167e-06
10.2106 1.72024e-14 4.72327e-06
10.2204 1.69733e-14 4.70517e-06
10.2301 1.69045e-14 4.68709e-06
10.2398 1.66785e-14 4.66894e-06
10.2495 1.66121e-14 4.65115e-06
10.2593 1.639e-14 4.63324e-06
10.269 1.6325e-14 4.61539e-06
10.2787 1.61069e-14 4.59783e-06
10.2885 1.60437e-14 4.58009e-06
10.2982 1.58288e-14 4.56258e-06
10.308 1.57679e-14 4.54518e-06
10.3177 1.55561e-14 4.52769e-06
10.3275 1.54971e-14 4.51048e-06
10.3372 1.52889e-14 4.49323e-06
10.347 1.52314e-14 4.47604e-06
10.3567 1.50268e-14 4.45908e-06
10.3665 1.49708e-14 4.442e-06
10.3763 1.47693e-14 4.42511e-06
10.386 1.47154e-14 4.40836e-06
10.3958 1.45167e-14 4.39148e-06
10.4056 1.44645e-14 4.37489e-06
10.4153 1.42693e-14 4.3583e-06
10.4251 1.42182e-14 4.34166e-06
10.4349 1.40263e-14 4.32533e-06
10.4447 1.39769e-14 4.30888e-06
10.4545 1.37876e-14 4.29254e-06
10.4642 1.374e-14 4.27638e-06
10.474 1.35535e-14 4.26012e-06
10.4838 1.35074e-14 4.24408e-06
10.4936 1.3324e-14 4.22806e-06
10.5034 1.3279e-14 4.21205e-06
10.5132 1.30987e-14 4.19626e-06
10.523 1.30552e-14 4.1804e-06
10.5328 1.28774e-14 4.16465e-06
10.5426 1.28356e-14 4.14908e-06
10.5524 1.26603e-14 4.13339e-06
10.5622 1.26198e-14 4.1179e-06
10.572 1.24475e-14 4.1025e-06
10.5819 1.24079e-14 4.087e-06
10.5917 1.22385e-14 4.07177e-06
10.6015 1.22003e-14 4.05649e-06
10.6113 1.20331e-14 4.04126e-06
10.6211 1.19964e-14 4.02622e-06
10.631 1.18317e-14 4.01109e-06
10.6408 1.17962e-14 3.99614e-06
10.6506 1.16342e-14 3.98124e-06
10.6605 1.15996e-14 3.96632e-06
10.6703 1.14402e-14 3.9516e-06
10.6801 1.14068e-14 3.93686e-06
10.69 1.12496e-14 3.92217e-06
10.6998 1.12176e-14 3.90766e-06
10.7097 1.10626e-14 3.89306e-06
10.7195 1.10316e-14 3.87861e-06
10.7294 1.08792e-14 3.86427e-06
10.7392 1.0849e-14 3.84984e-06
10.7491 1.06989e-14 3.83564e-06
10.759 1.06699e-14 3.82141e-06
10.7688 1.05217e-14 3.80721e-06
10.7787 1.04939e-14 3.79319e-06
10.7886 1.0348e-14 3.7791e-06
10.7984 1.0321e-14 3.76516e-06
10.8083 1.01774e-14 3.75127e-06
10.8182 1.01513e-14 3.73737e-06
10.8281 1.00099e-14 3.72364e-06
10.838 9.98487e-15 3.7099e-06
10.8478 9.84539e-15 3.69621e-06
10.8577 9.82143e-15 3.68267e-06
10.8676 9.68396e-15 3.66907e-06
10.8775 9.66078e-15 3.65559e-06
10.8874 9.52555e-15 3.64222e-06
10.8973 9.50307e-15 3.62877e-06
10.9072 9.36982e-15 3.61551e-06
10.9171 9.34833e-15 3.60224e-06
10.927 9.21683e-15 3.58901e-06
10.9369 9.1963e-15 3.57592e-06
10.9469 9.06669e-15 3.56278e-06
10.9568 9.0469e-15 3.54977e-06
10.9667 8.91929e-15 3.53681e-06
10.9766 8.90018e-15 3.52385e-06
10.9865 8.77448e-15 3.51104e-06
10.9965 8.75619e-15 3.49822e-06
11.0064 8.63217e-15 3.48544e-06
11.0163 8.61478e-15 3.47281e-06
11.0263 8.49248e-15 3.46011e-06
11.0362 8.47573e-15 3.44754e-06
11.0461 8.35535e-15 3.43504e-06
11.0561 8.33916e-15 3.4225e-06
11.066 8.22051e-15 3.41012e-06
11.076 8.20511e-15 3.39773e-06
11.0859 8.08802e-15 3.38538e-06
11.0959 8.07341e-15 3.37315e-06
11.1058 7.95795e-15 3.36089e-06
11.1158 7.94397e-15 3.34875e-06
11.1258 7.83024e-15 3.33664e-06
11.1357 7.81682e-15 3.32455e-06
11.1457 7.70478e-15 3.31258e-06
11.1557 7.69202e-15 3.3006e-06
11.1656 7.58147e-15 3.28867e-06
11.1756 7.56947e-15 3.27687e-06
11.1856 7.4604e-15 3.26501e-06
11.1956 7.44894e-15 3.25327e-06
11.2056 7.34153e-15 3.24158e-06
11.2156 7.33052e-15 3.22987e-06
11.2255 7.22465e-15 3.21831e-06
11.2355 7.21424e-15 3.20672e-06
11.2455 7.10973e-15 3.1952e-06
11.2555 7.09994e-15 3.18376e-06
11.2655 6.99682e-15 3.17231e-06
11.2755 6.98756e-15 3.16096e-06
11.2856 6.88589e-15 3.14963e-06
11.2956 6.87707e-15 3.13834e-06
11.3056 6.77688e-15 3.12716e-06
11.3156 6.76854e-15 3.11595e-06
11.3256 6.66967e-15 3.10482e-06
11.3356 6.66195e-15 3.09377e-06
11.3457 6.56433e-15 3.08268e-06
11.3557 6.55709e-15 3.07172e-06
11.3657 6.4609e-15 3.06077e-06
11.3758 6.45402e-15 3.04984e-06
11.3858 6.35921e-15 3.03902e-06
11.3959 6.35279e-15 3.02817e-06
11.4059 6.25923e-15 3.01742e-06
11.4159 6.25332e-15 3.0067e-06
11.426 6.16097e-15 2.996e-06
11.4361 6.15555e-15 2.98539e-06
11.4461 6.06445e-15 2.97478e-06
11.4562 6.05941e-15 2.96424e-06
11.4662 5.96962e-15 2.95376e-06
11.4763 5.96494e-15 2.94327e-06
11.4864 5.87636e-15 2.93288e-06
11.4964 5.87217e-15 2.92252e-06
11.5065 5.78468e-15 2.91215e-06
11.5166 5.78094e-15 2.9019e-06
11.5267 5.69465e-15 2.89164e-06
11.5368 5.69121e-15 2.88143e-06
11.5469 5.60615e-15 2.87129e-06
11.5569 5.60305e-15 2.86114e-06
11.567 5.51912e-15 2.85108e-06
11.5771 5.5164e-15 2.84103e-06
11.5872 5.43355e-15 2.83104e-06
11.5973 5.43124e-15 2.8211e-06
11.6074 5.34945e-15 2.81116e-06
11.6176 5.34748e-15 2.80131e-06
11.6277 5.26683e-15 2.79148e-06
11.6378 5.26513e-15 2.78166e-06
11.6479 5.18558e-15 2.77194e-06
11.658 5.18423e-15 2.76222e-06
11.6681 5.10565e-15 2.75253e-06
11.6783 5.1047e-15 2.74293e-06
11.6884 5.02712e-15 2.7333e-06
11.6985 5.02645e-15 2.72376e-06
11.7087 4.94993e-15 2.71424e-06
11.7188 4.94953e-15 2.70475e-06
11.729 4.87404e-15 2.69533e-06
11.7391 4.87392e-15 2.68591e-06
11.7493 4.79941e-15 2.67656e-06
11.7594 4.79961e-15 2.66724e-06
11.7696 4.72601e-15 2.65793e-06
11.7797 4.72652e-15 2.64871e-06
11.7899 4.65387e-15 2.63948e-06
11.8001 4.65458e-15 2.6303e-06
11.8102 4.58292e-15 2.62119e-06
11.8204 4.58385e-15 2.61206e-06
11.8306 4.51307e-15 2.60301e-06
11.8408 4.51428e-15 2.59398e-06
11.851 4.44435e-15 2.58497e-06
11.8611 4.44582e-15 2.57603e-06
11.8713 4.37676e-15 2.56709e-06
11.8815 4.37845e-15 2.55822e-06
11.8917 4.31029e-15 2.54937e-06
11.9019 4.31219e-15 2.54054e-06
11.9121 4.24493e-15 2.53178e-06
11.9223 4.24706e-15 2.52303e-06
11.9325 4.18064e-15 2.51432e-06
11.9428 4.18306e-15 2.50566e-06
11.953 4.11745e-15 2.497e-06
11.9632 4.1201e-15 2.48841e-06
11.9734 4.05537e-15 2.47985e-06
11.9837 4.05819e-15 2.47129e-06
11.9939 3.99431e-15 2.46281e-06
12.0041 3.99734e-15 2.45432e-06
12.0144 3.93424e-15 2.44589e-06
12.0246 3.93749e-15 2.43749e-06
12.0348 3.87516e-15 2.42912e-06
12.0451 3.8786e-15 2.42079e-06
12.0553 3.81703e-15 2.41248e-06
12.0656 3.82065e-15 2.40422e-06
12.0759 3.75986e-15 2.39598e-06
12.0861 3.76361e-15 2.38777e-06
12.0964 3.70358e-15 2.37961e-06
12.1066 3.70751e-15 2.37147e-06
12.1169 3.64818e-15 2.36335e-06
12.1272 3.65231e-15 2.3553e-06
12.1375 3.5937e-15 2.34723e-06
12.1478 3.59798e-15 2.33923e-06
12.158 3.54012e-15 2.33125e-06
12.1683 3.54454e-15 2.32329e-06
12.1786 3.48741e-15 2.31538e-06
12.1889 3.49201e-15 2.30748e-06
12.1992 3.43558e-15 2.29964e-06
12.2095 3.44035e-15 2.29181e-06
12.2198 3.38461e-15 2.28401e-06
12.2301 3.38956e-15 2.27626e-06
12.2405 3.3345e-15 2.26852e-06
12.2508 3.33958e-15 2.26081e-06
12.2611 3.28522e-15 2.25316e-06
12.2714 3.29041e-15 2.24549e-06
12.2818 3.23671e-15 2.23789e-06
12.2921 3.24205e-15 2.23031e-06
12.3024 3.18896e-15 2.22274e-06
12.3128 3.19443e-15 2.21523e-06
12.3231 3.14196e-15 2.20772e-06
12.3335 3.14753e-15 2.20026e-06
12.3438 3.09569e-15 2.19282e-06
12.3542 3.10136e-15 2.18541e-06
12.3645 3.05014e-15 2.17803e-06
12.3749 3.05591e-15 2.17067e-06
12.3853 3.00529e-15 2.16336e-06
12.3956 3.01118e-15 2.15606e-06
12.406 2.96114e-15 2.14879e-06
12.4164 2.96715e-15 2.14157e-06
12.4268 2.91771e-15 2.13434e-06
12.4371 2.92381e-15 2.12716e-06
12.4475 2.87498e-15 2.12002e-06
12.4579 2.88118e-15 2.11287e-06
12.4683 2.83293e-15 2.10578e-06
12.4787 2.83924e-15 2.0987e-06
12.4891 2.79156e-15 2.09166e-06
12.4995 2.79799e-15 2.08464e-06
12.5099 2.75087e-15 2.07764e-06
12.5203 2.7574e-15 2.07069e-06
12.5308 2.71083e-15 2.06374e-06
12.5412 2.71746e-15 2.05683e-06
12.5516 2.67146e-15 2.04995e-06
12.562 2.67815e-15 2.04308e-06
12.5725 2.63269e-15 2.03626e-06
12.5829 2.63948e-15 2.02945e-06
12.5934 2.59453e-15 2.02266e-06
12.6038 2.60141e-15 2.01592e-06
12.6143 2.55697e-15 2.00918e-06
12.6247 2.56392e-15 2.00248e-06
12.6352 2.52e-15 1.9958e-06
12.6456 2.527e-15 1.98914e-06
12.6561 2.48358e-15 1.98252e-06
12.6666 2.49065e-15 1.97591e-06
12.677 2.44772e-15 1.96934e-06
12.6875 2.45485e-15 1.96278e-06
12.698 2.41241e-15 1.95625e-06
12.7085 2.41961e-15 1.94976e-06
12.719 2.37765e-15 1.94327e-06
12.7295 2.38491e-15 1.93682e-06
12.74 2.34344e-15 1.9304e-06
12.7505 2.35075e-15 1.92398e-06
12.761 2.30977e-15 1.91761e-06
12.7715 2.31715e-15 1.91125e-06
12.782 2.27663e-15 1.90491e-06
12.7925 2.28408e-15 1.89861e-06
12.803 2.24402e-15 1.89232e-06
12.8135 2.25155e-15 1.88606e-06
12.8241 2.21194e-15 1.87981e-06
12.8346 2.21952e-15 1.8736e-06
12.8451 2.18037e-15 1.86741e-06
12.8557 2.18799e-15 1.86124e-06
12.8662 2.14929e-15 1.8551e-06
12.8768 2.15695e-15 1.84897e-06
12.8873 2.11867e-15 1.84287e-06
12.8979 2.12638e-15 1.83681e-06
12.9085 2.08851e-15 1.83074e-06
12.919 2.09625e-15 1.82472e-06
12.9296 2.0588e-15 1.8187e-06
12.9402 2.06657e-15 1.81271e-06
12.9508 2.02953e-15 1.80675e-06
12.9613 2.03733e-15 1.80081e-06
12.9719 2.0007e-15 1.79489e-06
12.9825 2.00852e-15 1.78899e-06
12.9931 1.97229e-15 1.78311e-06
13.0037 1.98016e-15 1.77726e-06
13.0143 1.94431e-15 1.77142e-06
13.0249 1.95221e-15 1.76562e-06
13.0355 1.91676e-15 1.75983e-06
13.0462 1.92468e-15 1.75406e-06
13.0568 1.88962e-15 1.74832e-06
13.0674 1.89756e-15 1.74258e-06
13.078 1.86288e-15 1.73688e-06
13.0887 1.87085e-15 1.7312e-06
13.0993 1.83654e-15 1.72553e-06
13.1099 1.84455e-15 1.71989e-06
13.1206 1.81062e-15 1.71427e-06
13.1312 1.81866e-15 1.70867e-06
13.1419 1.7851e-15 1.70309e-06
13.1526 1.79318e-15 1.69753e-06
13.1632 1.76001e-15 1.692e-06
13.1739 1.76811e-15 1.68647e-06
13.1846 1.73532e-15 1.68098e-06
13.1953 1.74345e-15 1.6755e-06
13.2059 1.711e-15 1.67004e-06
13.2166 1.71917e-15 1.66461e-06
13.2273 1.68707e-15 1.65918e-06
13.238 1.69525e-15 1.65379e-06
13.2487 1.66349e-15 1.64841e-06
13.2594 1.67168e-15 1.64305e-06
13.2701 1.64026e-15 1.63771e-06
13.2808 1.64846e-15 1.63239e-06
13.2916 1.61737e-15 1.62709e-06
13.3023 1.62557e-15 1.62181e-06
13.313 1.59481e-15 1.61655e-06
13.3237 1.60302e-15 1.6113e-06
13.3345 1.57258e-15 1.60608e-06
13.3452 1.58081e-15 1.60088e-06
13.356 1.55069e-15 1.59569e-06
13.3667 1.55893e-15 1.59052e-06
13.3775 1.52914e-15 1.58538e-06
13.3882 1.53737e-15 1.58024e-06
13.399 1.5079e-15 1.57514e-06
13.4098 1.51615e-15 1.57004e-06
13.4206 1.48698e-15 1.56497e-06
13.4313 1.49523e-15 1.55991e-06
13.4421 1.46637e-15 1.55487e-06
13.4529 1.47463e-15 1.54985e-06
13.4637 1.44606e-15 1.54485e-06
13.4745 1.45433e-15 1.53987e-06
13.4853 1.42606e-15 1.5349e-06
13.4961 1.43433e-15 1.52995e-06
13.5069 1.40636e-15 1.52503e-06
13.5177 1.41462e-15 1.52011e-06
13.5286 1.38694e-15 1.51522e-06
13.5394 1.3952e-15 1.51034e-06
13.5502 1.36779e-15 1.50548e-06
13.5611 1.37606e-15 1.50064e-06
13.5719 1.34892e-15 1.49581e-06
13.5827 1.35718e-15 1.491e-06
13.5936 1.33032e-15 1.48621e-06
13.6044 1.33857e-15 1.48144e-06
13.6153 1.31198e-15 1.47668e-06
13.6262 1.32022e-15 1.47194e-06
13.637 1.29391e-15 1.46722e-06
13.6479 1.30214e-15 1.46251e-06
13.6588 1.2761e-15 1.45783e-06
13.6697 1.28433e-15 1.45316e-06
13.6806 1.25854e-15 1.4485e-06
13.6915 1.26678e-15 1.44386e-06
13.7024 1.24125e-15 1.43924e-06
13.7133 1.24948e-15 1.43463e-06
13.7242 1.22423e-15 1.43004e-06
13.7351 1.23245e-15 1.42546e-06
13.746 1.20746e-15 1.42091e-06
13.757 1.21569e-15 1.41636e-06
13.7679 1.19096e-15 1.41184e-06
13.7788 1.19918e-15 1.40733e-06
13.7898 1.1747e-15 1.40284e-06
13.8007 1.18292e-15 1.39836e-06
13.8117 1.15868e-15 1.3939e-06
13.8226 1.16689e-15 1.38946e-06
13.8336 1.1429e-15 1.38502e-06
13.8445 1.15109e-15 1.38061e-06
13.8555 1.12733e-15 1.37621e-06
13.8665 1.13551e-15 1.37182e-06
13.8775 1.11198e-15 1.36746e-06
13.8885 1.12015e-15 1.3631e-06
13.8995 1.09686e-15 1.35876e-06
13.9105 1.10501e-15 1.35444e-06
13.9215 1.08196e-15 1.35013e-06
13.9325 1.0901e-15 1.34584e-06
13.9435 1.06728e-15 1.34156e-06
13.9545 1.07541e-15 1.3373e-06
13.9655 1.05281e-15 1.33305e-06
13.9766 1.06094e-15 1.32882e-06
13.9876 1.03856e-15 1.32461e-06
13.9986 1.04667e-15 1.3204e-06
14.0097 1.02451e-15 1.31621e-06
14.0207 1.03261e-15 1.31204e-06
14.0318 1.01067e-15 1.30788e-06
14.0429 1.01875e-15 1.30373e-06
14.0539 9.97023e-16 1.2996e-06
14.065 1.00509e-15 1.29548e-06
14.0761 9.83574e-16 1.29138e-06
14.0872 9.91623e-16 1.28729e-06
14.0982 9.70313e-16 1.28322e-06
14.1093 9.78344e-16 1.27916e-06
14.1204 9.57238e-16 1.27512e-06
14.1316 9.65246e-16 1.27108e-06
14.1427 9.44344e-16 1.26707e-06
14.1538 9.52332e-16 1.26306e-06
14.1649 9.31627e-16 1.25907e-06
14.176 9.39599e-16 1.2551e-06
14.1872 9.19092e-16 1.25113e-06
14.1983 9.27043e-16 1.24718e-06
14.2095 9.06732e-16 1.24325e-06
14.2206 9.14664e-16 1.23933e-06
14.2318 8.94544e-16 1.23542e-06
14.2429 9.02457e-16 1.23152e-06
14.2541 8.82528e-16 1.22764e-06
14.2653 8.90421e-16 1.22377e-06
14.2765 8.70684e-16 1.21992e-06
14.2876 8.78561e-16 1.21608e-06
14.2988 8.59015e-16 1.21225e-06
14.31 8.66876e-16 1.20843e-06
14.3212 8.47521e-16 1.20463e-06
14.3324 8.5537e-16 1.20084e-06
14.3437 8.36202e-16 1.19706e-06
14.3549 8.44037e-16 1.1933e-06
14.3661 8.25057e-16 1.18955e-06
14.3773 8.32872e-16 1.18581e-06
14.3886 8.14076e-16 1.18208e-06
14.3998 8.21874e-16 1.17837e-06
14.4111 8.03253e-16 1.17467e-06
14.4223 8.11028e-16 1.17098e-06
14.4336 7.92579e-16 1.16731e-06
14.4449 8.00325e-16 1.16365e-06
14.4561 7.8204e-16 1.16e-06
14.4674 7.89761e-16 1.15636e-06
14.4787 7.71636e-16 1.15273e-06
14.49 7.79329e-16 1.14912e-06
14.5013 7.61371e-16 1.14552e-06
14.5126 7.69037e-16 1.14193e-06
14.5239 7.51246e-16 1.13835e-06
14.5352 7.5889e-16 1.13479e-06
14.5466 7.41265e-16 1.13124e-06
14.5579 7.48888e-16 1.1277e-06
14.5692 7.31428e-16 1.12417e-06
14.5806 7.39028e-16 1.12065e-06
14.5919 7.21727e-16 1.11715e-06
14.6033 7.29304e-16 1.11365e-06
14.6146 7.12156e-16 1.11017e-06
14.626 7.19706e-16 1.1067e-06
14.6374 7.02709e-16 1.10324e-06
14.6488 7.10229e-16 1.0998e-06
14.6602 6.93381e-16 1.09636e-06
14.6716 7.00872e-16 1.09294e-06
14.683 6.84176e-16 1.08953e-06
14.6944 6.91639e-16 1.08613e-06
14.7058 6.75096e-16 1.08274e-06
14.7172 6.82537e-16 1.07936e-06
14.7286 6.66147e-16 1.07599e-06
14.7401 6.73572e-16 1.07264e-06
14.7515 6.57339e-16 1.06929e-06
14.7629 6.64748e-16 1.06596e-06
14.7744 6.4867e-16 1.06264e-06
14.7858 6.56067e-16 1.05933e-06
14.7973 6.40138e-16 1.05602e-06
14.8088 6.47518e-16 1.05274e-06
14.8203 6.31737e-16 1.04946e-06
14.8317 6.39093e-16 1.04619e-06
14.8432 6.23458e-16 1.04294e-06
14.8547 6.30786e-16 1.03969e-06
14.8662 6.15287e-16 1.03645e-06
14.8778 6.22589e-16 1.03323e-06
14.8893 6.07226e-16 1.03002e-06
14.9008 6.14496e-16 1.02681e-06
14.9123 5.99267e-16 1.02362e-06
14.9239 6.06508e-16 1.02044e-06
14.9354 5.91406e-16 1.01727e-06
14.947 5.9862e-16 1.01411e-06
14.9585 5.83646e-16 1.01096e-06
14.9701 5.90831e-16 1.00782e-06
14.9817 5.75986e-16 1.00469e-06
14.9933 5.83144e-16 1.00157e-06
15.0048 5.68428e-16 9.98458e-07
15.0164 5.75562e-16 9.95358e-07
15.028 5.60977e-16 9.92269e-07
15.0397 5.68086e-16 9.8919e-07
15.0513 5.53634e-16 9.86121e-07
15.0629 5.60719e-16 9.83062e-07
15.0745 5.46396e-16 9.80015e-07
15.0862 5.5346e-16 9.76974e-07
15.0978 5.39266e-16 9.73947e-07
15.1095 5.46307e-16 9.70927e-07
15.1211 5.32239e-16 9.67918e-07
15.1328 5.39259e-16 9.6492e-07
15.1445 5.25313e-16 9.61928e-07
15.1561 5.32308e-16 9.5895e-07
15.1678 5.18482e-16 9.55979e-07
15.1795 5.25448e-16 9.53018e-07
15.1912 5.11738e-16 9.50067e-07
15.2029 5.18671e-16 9.47126e-07
15.2147 5.05069e-16 9.44193e-07
15.2264 5.11969e-16 9.41271e-07
15.2381 4.98475e-16 9.38359e-07
15.2499 5.0534e-16 9.35454e-07
15.2616 4.91957e-16 9.32562e-07
15.2734 4.98789e-16 9.29676e-07
15.2851 4.85517e-16 9.26802e-07
15.2969 4.92326e-16 9.23935e-07
15.3087 4.79166e-16 9.21078e-07
15.3205 4.85953e-16 9.18231e-07
15.3323 4.72912e-16 9.15391e-07
15.3441 4.79677e-16 9.12563e-07
15.3559 4.66752e-16 9.09741e-07
15.3677 4.73499e-16 9.06931e-07
15.3795 4.60688e-16 9.04127e-07
15.3913 4.67413e-16 9.01335e-07
15.4032 4.54716e-16 8.9855e-07
15.415 4.61417e-16 8.95775e-07
15.4269 4.48829e-16 8.93009e-07
15.4388 4.55508e-16 8.9025e-07
15.4506 4.43026e-16 8.87504e-07
15.4625 4.49678e-16 8.84762e-07
15.4744 4.37301e-16 8.82032e-07
15.4863 4.43926e-16 8.79308e-07
15.4982 4.31649e-16 8.76594e-07
15.5101 4.38247e-16 8.73889e-07
15.522 4.26069e-16 8.71192e-07
15.534 4.32639e-16 8.68504e-07
15.5459 4.2056e-16 8.65824e-07
15.5578 4.27101e-16 8.63153e-07
15.5698 4.15121e-16 8.6049e-07
15.5818 4.21635e-16 8.57837e-07
15.5937 4.09751e-16 8.5519e-07
15.6057 4.16239e-16 8.52554e-07
15.6177 4.04451e-16 8.49925e-07
15.6297 4.10909e-16 8.47304e-07
15.6417 3.99216e-16 8.44693e-07
15.6537 4.05644e-16 8.42087e-07
15.6657 3.94043e-16 8.39492e-07
15.6777 4.00444e-16 8.36903e-07
15.6898 3.88933e-16 8.34324e-07
15.7018 3.95306e-16 8.31752e-07
15.7139 3.83889e-16 8.29189e-07
15.7259 3.90235e-16 8.26633e-07
15.738 3.7891e-16 8.24086e-07
15.7501 3.85233e-16 8.21546e-07
15.7622 3.74e-16 8.19015e-07
15.7743 3.80299e-16 8.16493e-07
15.7864 3.69158e-16 8.13976e-07
15.7985 3.75432e-16 8.1147e-07
15.8106 3.64382e-16 8.08968e-07
15.8228 3.70631e-16 8.06478e-07
15.8349 3.59668e-16 8.03993e-07
15.8471 3.65891e-16 8.01516e-07
15.8592 3.55016e-16 7.99047e-07
15.8714 3.61213e-16 7.96586e-07
15.8836 3.50426e-16 7.94133e-07
15.8957 3.56599e-16 7.91686e-07
15.9079 3.459e-16 7.89249e-07
15.9202 3.52051e-16 7.86817e-07
15.9324 3.4144e-16 7.84396e-07
15.9446 3.47569e-16 7.81979e-07
15.9568 3.37046e-16 7.79572e-07
15.9691 3.43151e-16 7.77171e-07
15.9813 3.32713e-16 7.74778e-07
15.9936 3.38795e-16 7.72392e-07
16.0058 3.28436e-16 7.70013e-07
16.0181 3.34491e-16 7.67643e-07
16.0304 3.24211e-16 7.65278e-07
16.0427 3.30235e-16 7.62922e-07
16.055 3.2003e-16 7.60572e-07
16.0673 3.26025e-16 7.5823e-07
16.0797 3.15894e-16 7.55895e-07
16.092 3.21862e-16 7.53568e-07
16.1043 3.11807e-16 7.51247e-07
16.1167 3.1775e-16 7.48935e-07
16.1291 3.07776e-16 7.46628e-07
16.1414 3.13695e-16 7.44329e-07
16.1538 3.03802e-16 7.42037e-07
16.1662 3.09703e-16 7.39751e-07
16.1786 2.99891e-16 7.37474e-07
16.191 3.05772e-16 7.35202e-07
16.2035 2.96041e-16 7.32938e-07
16.2159 3.01901e-16 7.3068e-07
16.2284 2.92246e-16 7.28429e-07
16.2408 2.98084e-16 7.26186e-07
16.2533 2.88503e-16 7.23949e-07
16.2658 2.94317e-16 7.21719e-07
16.2782 2.84808e-16 7.19496e-07
16.2907 2.90596e-16 7.17279e-07
16.3032 2.81158e-16 7.1507e-07
16.3158 2.86921e-16 7.12866e-07
16.3283 2.77552e-16 7.1067e-07
16.3408 2.83289e-16 7.0848e-07
16.3534 2.73988e-16 7.06297e-07
16.3659 2.79697e-16 7.0412e-07
16.3785 2.70464e-16 7.0195e-07
16.3911 2.76146e-16 6.99786e-07
16.4037 2.6698e-16 6.97629e-07
16.4163 2.72638e-16 6.95479e-07
16.4289 2.63539e-16 6.93334e-07
16.4415 2.69174e-16 6.91197e-07
16.4541 2.60146e-16 6.89065e-07
16.4668 2.6576e-16 6.86942e-07
16.4794 2.56802e-16 6.84822e-07
16.4921 2.62396e-16 6.82711e-07
16.5048 2.53506e-16 6.80605e-07
16.5175 2.59079e-16 6.78506e-07
16.5302 2.50257e-16 6.76412e-07
16.5429 2.55807e-16 6.74325e-07
16.5556 2.47051e-16 6.72244e-07
16.5683 2.52578e-16 6.70169e-07
16.5811 2.43887e-16 6.68101e-07
16.5938 2.49392e-16 6.66039e-07
16.6066 2.40764e-16 6.63983e-07
16.6194 2.46248e-16 6.61932e-07
16.6322 2.37683e-16 6.59889e-07
16.645 2.43142e-16 6.5785e-07
16.6578 2.34638e-16 6.5582e-07
16.6706 2.4007e-16 6.53793e-07
16.6835 2.31623e-16 6.51774e-07
16.6963 2.37028e-16 6.49759e-07
16.7092 2.28638e-16 6.47751e-07
16.7221 2.34018e-16 6.45749e-07
16.7349 2.25685e-16 6.43753e-07
16.7478 2.31043e-16 6.41763e-07
16.7607 2.2277e-16 6.39778e-07
16.7737 2.28107e-16 6.37799e-07
16.7866 2.19896e-16 6.35827e-07
16.7995 2.25212e-16 6.33859e-07
16.8125 2.1706e-16 6.31898e-07
16.8255 2.22355e-16 6.29943e-07
16.8385 2.1426e-16 6.27993e-07
16.8514 2.19532e-16 6.26049e-07
16.8645 2.11493e-16 6.2411e-07
16.8775 2.16742e-16 6.22178e-07
16.8905 2.08759e-16 6.2025e-07
16.9035 2.13986e-16 6.18328e-07
16.9166 2.06058e-16 6.16412e-07
16.9297 2.11265e-16 6.14502e-07
16.9428 2.03396e-16 6.12597e-07
16.9559 2.08583e-16 6.10697e-07
16.969 2.00771e-16 6.08803e-07
16.9821 2.05941e-16 6.06915e-07
16.9952 1.98185e-16 6.05032e-07
17.0084 2.03332e-16 6.03155e-07
17.0215 1.95629e-16 6.01282e-07
17.0347 2.00756e-16 5.99416e-07
17.0479 1.93105e-16 5.97554e-07
17.0611 1.9821e-16 5.95698e-07
17.0743 1.90612e-16 5.93847e-07
17.0875 1.95699e-16 5.92002e-07
17.1008 1.88156e-16 5.90161e-07
17.114 1.93225e-16 5.88326e-07
17.1273 1.85737e-16 5.86497e-07
17.1406 1.90787e-16 5.84672e-07
17.1539 1.8335e-16 5.82853e-07
17.1672 1.88379e-16 5.81039e-07
17.1805 1.8099e-16 5.7923e-07
17.1939 1.85995e-16 5.77426e-07
17.2072 1.78652e-16 5.75628e-07
17.2206 1.83633e-16 5.73834e-07
17.234 1.76337e-16 5.72046e-07
17.2474 1.81298e-16 5.70262e-07
17.2608 1.74051e-16 5.68484e-07
17.2742 1.78994e-16 5.6671e-07
17.2876 1.71799e-16 5.64942e-07
17.3011 1.76726e-16 5.63179e-07
17.3146 1.69582e-16 5.6142e-07
17.3281 1.74492e-16 5.59667e-07
17.3416 1.67397e-16 5.57918e-07
17.3551 1.7229e-16 5.56175e-07
17.3686 1.65242e-16 5.54436e-07
17.3821 1.70114e-16 5.52703e-07
17.3957 1.63109e-16 5.50973e-07
17.4093 1.6796e-16 5.49249e-07
17.4229 1.60999e-16 5.47529e-07
17.4365 1.65829e-16 5.45815e-07
17.4501 1.58913e-16 5.44105e-07
17.4637 1.63724e-16 5.424e-07
17.4774 1.56854e-16 5.40699e-07
17.491 1.61648e-16 5.39003e-07
17.5047 1.54824e-16 5.37313e-07
17.5184 1.59601e-16 5.35626e-07
17.5321 1.52823e-16 5.33945e-07
17.5459 1.57583e-16 5.32267e-07
17.5596 1.50848e-16 5.30595e-07
17.5734 1.5559e-16 5.28927e-07
17.5872 1.48898e-16 5.27264e-07
17.601 1.53622e-16 5.25605e-07
17.6148 1.46972e-16 5.23951e-07
17.6286 1.51677e-16 5.22302e-07
17.6425 1.45067e-16 5.20656e-07
17.6563 1.4975e-16 5.19016e-07
17.6702 1.4318e-16 5.1738e-07
17.6841 1.47845e-16 5.15748e-07
17.698 1.41315e-16 5.1412e-07
17.712 1.45963e-16 5.12498e-07
17.7259 1.39475e-16 5.10879e-07
17.7399 1.44106e-16 5.09265e-07
17.7539 1.37658e-16 5.07655e-07
17.7679 1.42271e-16 5.0605e-07
17.7819 1.3586e-16 5.04449e-07
17.7959 1.40453e-16 5.02853e-07
17.81 1.34076e-16 5.01259e-07
17.8241 1.38646e-16 4.99672e-07
17.8382 1.32302e-16 4.98087e-07
17.8523 1.3685e-16 4.96508e-07
17.8664 1.30541e-16 4.94932e-07
17.8805 1.35072e-16 4.93361e-07
17.8947 1.28802e-16 4.91794e-07
17.9089 1.33319e-16 4.9023e-07
17.9231 1.27092e-16 4.88672e-07
17.9373 1.31597e-16 4.87117e-07
17.9516 1.25411e-16 4.85567e-07
17.9658 1.29903e-16 4.8402e-07
17.9801 1.23756e-16 4.82478e-07
17.9944 1.28234e-16 4.80939e-07
18.0087 1.22124e-16 4.79405e-07
18.0231 1.26586e-16 4.77874e-07
18.0374 1.20512e-16 4.76348e-07
18.0518 1.24959e-16 4.74825e-07
18.0662 1.18919e-16 4.73307e-07
18.0806 1.2335e-16 4.71793e-07
18.0951 1.17344e-16 4.70282e-07
18.1095 1.2176e-16 4.68776e-07
18.124 1.1579e-16 4.67273e-07
18.1385 1.20191e-16 4.65775e-07
18.153 1.14258e-16 4.64279e-07
18.1676 1.18649e-16 4.62789e-07
18.1821 1.12753e-16 4.61301e-07
18.1967 1.17131e-16 4.59818e-07
18.2113 1.11271e-16 4.58338e-07
18.226 1.15637e-16 4.56863e-07
18.2406 1.09808e-16 4.5539e-07
18.2553 1.14157e-16 4.53922e-07
18.27 1.08359e-16 4.52457e-07
18.2847 1.1269e-16 4.50997e-07
18.2994 1.06919e-16 4.49539e-07
18.3142 1.11233e-16 4.48086e-07
18.329 1.05492e-16 4.46635e-07
18.3438 1.0979e-16 4.4519e-07
18.3586 1.04079e-16 4.43747e-07
18.3735 1.08362e-16 4.42308e-07
18.3883 1.0268e-16 4.40873e-07
18.4032 1.06948e-16 4.39441e-07
18.4182 1.01294e-16 4.38012e-07
18.4331 1.05546e-16 4.36588e-07
18.4481 9.99215e-17 4.35166e-07
18.4631 1.04161e-16 4.33749e-07
18.4781 9.85677e-17 4.32335e-07
18.4931 1.02797e-16 4.30924e-07
18.5082 9.72375e-17 4.29517e-07
18.5233 1.01461e-16 4.28113e-07
18.5384 9.59383e-17 4.26713e-07
18.5536 1.00155e-16 4.25315e-07
18.5687 9.46634e-17 4.23922e-07
18.5839 9.88693e-17 4.22531e-07
18.5992 9.34047e-17 4.21145e-07
18.6144 9.7594e-17 4.19761e-07
18.6297 9.21508e-17 4.18381e-07
18.645 9.63209e-17 4.17004e-07
18.6603 9.08973e-17 4.1563e-07
18.6757 9.50489e-17 4.14259e-07
18.691 8.96473e-17 4.12893e-07
18.7064 9.37852e-17 4.11528e-07
18.7219 8.84096e-17 4.10168e-07
18.7373 9.25382e-17 4.0881e-07
18.7528 8.71926e-17 4.07457e-07
18.7683 9.13146e-17 4.06105e-07
18.7839 8.5999e-17 4.04758e-07
18.7995 9.01142e-17 4.03412e-07
18.8151 8.48279e-17 4.02071e-07
18.8307 8.89361e-17 4.00732e-07
18.8464 8.36761e-17 3.99397e-07
18.8621 8.77727e-17 3.98064e-07
18.8778 8.25339e-17 3.96735e-07
18.8935 8.66167e-17 3.95408e-07
18.9093 8.13972e-17 3.94085e-07
18.9251 8.54644e-17 3.92764e-07
18.941 8.02624e-17 3.91447e-07
18.9568 8.43147e-17 3.90132e-07
18.9727 7.91322e-17 3.88821e-07
18.9887 8.31741e-17 3.87512e-07
19.0046 7.8016e-17 3.86206e-07
19.0206 8.20521e-17 3.84903e-07
19.0367 7.69195e-17 3.83602e-07
19.0527 8.09495e-17 3.82304e-07
19.0688 7.5842e-17 3.81008e-07
19.085 7.98666e-17 3.79714e-07
19.1011 7.47811e-17 3.78414e-07
19.1173 7.87948e-17 3.77113e-07
19.1336 7.37347e-17 3.75845e-07
19.1499 7.77436e-17 3.74575e-07
19.1662 7.27001e-17 3.73301e-07
19.1825 7.67017e-17 3.72028e-07
19.1989 7.16811e-17 3.70756e-07
19.2153 7.56762e-17 3.69487e-07
19.2317 7.06744e-17 3.6822e-07
19.2482 7.46611e-17 3.66956e-07
19.2647 6.96773e-17 3.65694e-07
19.2813 7.36563e-17 3.64435e-07
19.2979 6.86914e-17 3.63179e-07
19.3145 7.26639e-17 3.61924e-07
19.3312 6.77149e-17 3.60673e-07
19.3479 7.16769e-17 3.59424e-07
19.3647 6.67431e-17 3.58177e-07
19.3814 7.06997e-17 3.56933e-07
19.3983 6.57843e-17 3.55692e-07
19.4151 6.97349e-17 3.54452e-07
19.4321 6.48356e-17 3.53216e-07
19.449 6.87816e-17 3.51981e-07
19.466 6.38984e-17 3.50749e-07
19.483 6.78373e-17 3.49519e-07
19.5001 6.29689e-17 3.48292e-07
19.5173 6.6907e-17 3.47067e-07
19.5344 6.20589e-17 3.45844e-07
19.5516 6.59926e-17 3.44623e-07
19.5689 6.11547e-17 3.43405e-07
19.5862 6.50845e-17 3.42189e-07
19.6035 6.02687e-17 3.40975e-07
19.6209 6.42038e-17 3.39763e-07
19.6384 5.94019e-17 3.38553e-07
19.6559 6.33309e-17 3.37346e-07
19.6734 5.85479e-17 3.3614e-07
19.691 6.24914e-17 3.34937e-07
19.7086 5.77336e-17 3.33736e-07
19.7263 6.16687e-17 3.32536e-07
19.744 5.69036e-17 3.31339e-07
19.7618 6.08302e-17 3.30144e-07
19.7797 5.60976e-17 3.2895e-07
19.7976 6.00583e-17 3.27759e-07
19.8155 5.53518e-17 3.26569e-07
19.8335 5.92915e-17 3.25381e-07
19.8515 5.45612e-17 3.24196e-07
19.8696 5.85018e-17 3.23011e-07
19.8878 5.38483e-17 3.21829e-07
19.906 5.79085e-17 3.20649e-07
19.9243 5.33772e-17 3.1947e-07
19.9426 5.74908e-17 3.18293e-07
19.961 5.29522e-17 3.17117e-07
19.9795 5.70525e-17 3.15944e-07
19.998 5.26262e-17 3.14771e-07
20.0165 5.70746e-17 3.13601e-07
20.0352 5.33051e-17 3.12432e-07
20.0539 5.86937e-17 3.11264e-07
20.0726 5.60631e-17 3.10098e-07
20.0915 6.26559e-17 3.08934e-07
20.1104 6.11646e-17 3.0777e-07
20.1293 6.87202e-17 3.06609e-07
20.1483 6.79393e-17 3.05448e-07
20.1674 7.59253e-17 3.04289e-07
20.1866 7.53094e-17 3.03131e-07
20.2058 8.32592e-17 3.01974e-07
20.2252 8.2476e-17 3.00819e-07
20.2445 9.02066e-17 2.99665e-07
20.264 8.91769e-17 2.98512e-07
20.2835 9.66412e-17 2.97359e-07
20.3031 9.52724e-17 2.96208e-07
20.3228 1.02296e-16 2.95058e-07
20.3426 1.00333e-16 2.93909e-07
20.3625 1.06629e-16 2.92761e-07
20.3824 1.03807e-16 2.91614e-07
20.4024 1.0918e-16 2.90467e-07
20.4225 1.05391e-16 2.89321e-07
20.4427 1.09824e-16 2.88176e-07
20.463 1.05109e-16 2.87032e-07
20.4833 1.08666e-16 2.85888e-07
20.5038 1.0308e-16 2.84745e-07
20.5244 1.05809e-16 2.83602e-07
20.545 9.94048e-17 2.82459e-07
20.5658 1.01407e-16 2.81317e-07
20.5866 9.43705e-17 2.80176e-07
20.6076 9.59491e-17 2.79034e-07
20.6286 8.86881e-17 2.77893e-07
20.6498 9.03193e-17 2.76752e-07
20.6711 8.33101e-17 2.75611e-07
20.6924 8.54135e-17 2.7447e-07
20.7139 7.89613e-17 2.73329e-07
20.7356 8.17107e-17 2.72188e-07
20.7573 7.58525e-17 2.71046e-07
20.7791 7.91805e-17 2.69904e-07
20.8011 7.3771e-17 2.68762e-07
20.8232 7.75003e-17 2.67619e-07
20.8454 7.23512e-17 2.66475e-07
20.8678 7.63134e-17 2.65331e-07
20.8903 7.12766e-17 2.64186e-07
20.913 7.53582e-17 2.6304e-07
20.9357 7.03433e-17 2.61893e-07
20.9587 7.44852e-17 2.60745e-07
20.9818 6.94481e-17 2.59596e-07
21.005 7.36297e-17 2.58445e-07
21.0284 6.85553e-17 2.57292e-07
21.052 7.27776e-17 2.56138e-07
21.0758 6.76632e-17 2.54982e-07
21.0997 7.19313e-17 2.53824e-07
21.1238 6.677e-17 2.52664e-07
21.1481 7.10827e-17 2.51502e-07
21.1726 6.58618e-17 2.50337e-07
21.1972 7.02168e-17 2.49169e-07
21.2221 6.49262e-17 2.47999e-07
21.2472 6.93311e-17 2.46825e-07
21.2726 6.39724e-17 2.45648e-07
21.2981 6.84453e-17 2.44467e-07
21.3239 6.30219e-17 2.43282e-07
21.35 6.75769e-17 2.42093e-07
21.3763 6.208e-17 2.409e-07
21.4029 6.67214e-17 2.39702e-07
21.4298 6.11351e-17 2.38498e-07
21.4569 6.58687e-17 2.37289e-07
21.4844 6.01792e-17 2.36074e-07
21.5122 6.50172e-17 2.34852e-07
21.5403 5.92103e-17 2.33624e-07
21.5688 6.41658e-17 2.32388e-07
21.5977 5.82225e-17 2.31144e-07
21.627 6.33133e-17 2.29891e-07
21.6567 5.72159e-17 2.28629e-07
21.6869 6.24683e-17 2.27356e-07
21.7175 5.61944e-17 2.26072e-07
21.7486 6.16386e-17 2.24776e-07
21.7803 5.51602e-17 2.23467e-07
21.8126 6.08363e-17 2.22142e-07
21.8456 5.41103e-17 2.20802e-07
21.8792 6.00581e-17 2.19444e-07
21.9136 5.30198e-17 2.18066e-07
21.9488 5.93004e-17 2.16666e-07
21.9849 5.18726e-17 2.15241e-07
22.0221 5.85878e-17 2.13788e-07
22.0604 5.06658e-17 2.12302e-07
22.1001 5.79558e-17 2.10778e-07
22.1412 4.93436e-17 2.0921e-07
22.1842 5.74032e-17 2.07589e-07
22.2294 4.77484e-17 2.05904e-07
22.2772 5.71467e-17 2.04136e-07
22.3285 4.62381e-17 2.02262e-07
22.3846 5.86681e-17 2.00237e-07
22.448 4.49637e-17 1.97977e-07
22.5254 6.37016e-17 1.95261e-07


==> anc/HERMITE/GAMMA0025/iFp_OneLoopFRG.txt <==
-22.5254 1.3638e-26 1.95361e-07
-22.448 1.1574e-26 1.98079e-07
-22.3846 1.25532e-26 2.0034e-07
-22.3285 -2.02571e-28 2.02367e-07
-22.2772 -8.18087e-27 2.04243e-07
-22.2294 7.90568e-26 2.06012e-07
-22.1842 9.11727e-27 2.07699e-07
-22.1412 1.20572e-27 2.09321e-07
-22.1001 -2.70382e-26 2.1089e-07
-22.0604 -1.00002e-26 2.12415e-07
-22.0221 -1.87103e-26 2.13902e-07
-21.9849 -3.79858e-26 2.15357e-07
-21.9488 7.57272e-26 2.16783e-07
-21.9136 -1.13414e-26 2.18184e-07
-21.8792 -2.27261e-26 2.19563e-07
-21.8456 -9.65825e-27 2.20922e-07
-21.8126 1.32889e-26 2.22264e-07
-21.7803 3.38225e-26 2.23589e-07
-21.7486 1.57211e-25 2.24899e-07
-21.7175 -4.14339e-27 2.26196e-07
-21.6869 1.17116e-26 2.27481e-07
-21.6567 1.9327e-26 2.28755e-07
-21.627 5.23397e-27 2.30018e-07
-21.5977 2.48158e-26 2.31272e-07
-21.5688 5.49189e-26 2.32517e-07
-21.5403 3.08602e-26 2.33755e-07
-21.5122 1.66546e-26 2.34984e-07
-21.4844 -3.34571e-26 2.36207e-07
-21.4569 2.74113e-26 2.37423e-07
-21.4298 5.81749e-26 2.38633e-07
-21.4029 3.52022e-27 2.39837e-07
-21.3763 1.80818e-25 2.41037e-07
-21.35 2.05438e-26 2.42231e-07
-21.3239 1.73742e-26 2.43421e-07
-21.2981 -5.4916e-26 2.44607e-07
-21.2726 1.22213e-25 2.45788e-07
-21.2472 1.45522e-25 2.46967e-07
-21.2221 3.52764e-26 2.48141e-07
-21.1972 3.42621e-26 2.49313e-07
-21.1726 9.19318e-26 2.50482e-07
-21.1481 4.02435e-26 2.51648e-07
-21.1238 5.56143e-26 2.52811e-07
-21.0997 4.91223e-26 2.53972e-07
-21.0758 -6.65969e-27 2.55131e-07
-21.052 5.22721e-26 2.56288e-07
-21.0284 -1.99545e-26 2.57443e-07
-21.005 1.53298e-26 2.58597e-07
-20.9818 2.99833e-26 2.59748e-07
-20.9587 2.39288e-26 2.60899e-07
-20.9357 9.42921e-27 2.62048e-07
-20.913 1.62193e-26 2.63196e-07
-20.8903 6.15758e-28 2.64343e-07
-20.8678 -2.88646e-26 2.65489e-07
-20.8454 1.73501e-27 2.66634e-07
-20.8232 1.13182e-26 2.67779e-07
-20.8011 1.01696e-25 2.68923e-07
-20.7791 2.27281e-26 2.70066e-07
-20.7573 -1.80148e-26 2.71209e-07
-20.7356 5.73168e-27 2.72352e-07
-20.7139 5.55327e-26 2.73494e-07
-20.6924 -8.09888e-27 2.74636e-07
-20.6711 2.67071e-26 2.75778e-07
-20.6498 -1.24939e-26 2.7692e-07
-20.6286 1.31439e-25 2.78062e-07
-20.6076 -1.22587e-26 2.79205e-07
-20.5866 6.12545e-26 2.80347e-07
-20.5658 6.06084e-26 2.8149e-07
-20.545 -3.67834e-26 2.82633e-07
-20.5244 -2.10045e-27 2.83776e-07
-20.5038 2.10687e-26 2.8492e-07
-20.4833 -4.27952e-26 2.86064e-07
-20.463 1.32725e-25 2.87209e-07
-20.4427 5.1711e-26 2.88355e-07
-20.4225 -4.47922e-27 2.89501e-07
-20.4024 -1.47323e-26 2.90648e-07
-20.3824 -9.25616e-27 2.91795e-07
-20.3625 -1.59359e-26 2.92944e-07
-20.3426 -1.0904e-26 2.94093e-07
-20.3228 2.92254e-26 2.95243e-07
-20.3031 -1.6543e-26 2.96394e-07
-20.2835 4.81882e-26 2.97546e-07
-20.264 3.02736e-26 2.98699e-07
-20.2445 1.15917e-25 2.99854e-07
-20.2252 -2.42425e-26 3.01009e-07
-20.2058 -1.67608e-26 3.02166e-07
-20.1866 -5.51148e-26 3.03323e-07
-20.1674 1.35399e-25 3.04482e-07
-20.1483 4.86521e-26 3.05642e-07
-20.1293 2.70352e-26 3.06804e-07
-20.1104 -3.69075e-27 3.07967e-07
-20.0915 -4.07271e-26 3.09131e-07
-20.0726 -7.40208e-26 3.10297e-07
-20.0539 8.15451e-27 3.11464e-07
-20.0352 -3.29084e-26 3.12633e-07
-20.0165 -7.72727e-26 3.13803e-07
-19.998 4.18818e-26 3.14975e-07
-19.9795 5.89647e-26 3.16148e-07
-19.961 -7.76688e-26 3.17323e-07
-19.9426 -7.5733e-26 3.18499e-07
-19.9243 1.27559e-26 3.19678e-07
-19.906 -1.08002e-26 3.20858e-07
-19.8878 4.55581e-26 3.22039e-07
-19.8696 9.29236e-26 3.23223e-07
-19.8515 4.62039e-26 3.24408e-07
-19.8335 1.05043e-25 3.25595e-07
-19.8155 4.41932e-26 3.26784e-07
-19.7976 1.13069e-25 3.27975e-07
-19.7797 -1.81516e-26 3.29167e-07
-19.7618 -2.93104e-27 3.30362e-07
-19.744 5.26725e-26 3.31558e-07
-19.7263 8.1555e-27 3.32757e-07
-19.7086 1.42394e-25 3.33958e-07
-19.691 7.42954e-26 3.3516e-07
-19.6734 -4.42521e-27 3.36365e-07
-19.6559 8.31787e-27 3.37571e-07
-19.6384 6.71376e-26 3.3878e-07
-19.6209 -6.48483e-26 3.39991e-07
-19.6035 9.63215e-26 3.41204e-07
-19.5862 5.52752e-26 3.42419e-07
-19.5689 1.09255e-25 3.43637e-07
-19.5516 -1.08468e-26 3.44856e-07
-19.5344 3.51646e-26 3.46078e-07
-19.5173 -2.45097e-27 3.47302e-07
-19.5001 5.67296e-26 3.48528e-07
-19.483 4.53776e-26 3.49757e-07
-19.466 -3.21277e-27 3.50988e-07
-19.449 4.53697e-26 3.52221e-07
-19.4321 1.30764e-25 3.53457e-07
-19.4151 -8.21986e-27 3.54695e-07
-19.3983 -1.28878e-26 3.55936e-07
-19.3814 1.70946e-26 3.57179e-07
-19.3647 -5.75168e-26 3.58424e-07
-19.3479 -1.86006e-26 3.59672e-07
-19.3312 2.20275e-26 3.60922e-07
-19.3145 -1.56939e-26 3.62175e-07
-19.2979 9.0344e-27 3.63431e-07
-19.2813 -3.95242e-27 3.64689e-07
-19.2647 1.47751e-25 3.65949e-07
-19.2482 -1.41196e-26 3.67212e-07
-19.2317 1.5095e-25 3.68478e-07
-19.2153 4.79964e-26 3.69746e-07
-19.1989 1.33164e-26 3.71017e-07
-19.1825 1.03158e-25 3.72291e-07
-19.1662 -9.82968e-26 3.73567e-07
-19.1499 7.47849e-26 3.74846e-07
-19.1336 7.49044e-26 3.76128e-07
-19.1173 5.95223e-26 3.77413e-07
-19.1011 -1.5919e-27 3.787e-07
-19.085 2.12515e-26 3.7999e-07
-19.0688 6.9206e-26 3.81283e-07
-19.0527 3.72895e-26 3.82578e-07
-19.0367 3.97236e-26 3.83877e-07
-19.0206 2.00136e-26 3.85178e-07
-19.0046 1.07374e-25 3.86483e-07
-18.9887 -3.45409e-26 3.8779e-07
-18.9727 -4.80606e-26 3.891e-07
-18.9568 6.03431e-26 3.90413e-07
-18.941 1.19364e-25 3.91729e-07
-18.9251 3.06291e-26 3.93047e-07
-18.9093 -2.20792e-26 3.94369e-07
-18.8935 1.43057e-26 3.95694e-07
-18.8778 1.0647e-25 3.97022e-07
-18.8621 4.46825e-27 3.98353e-07
-18.8464 6.78659e-26 3.99687e-07
-18.8307 3.29782e-27 4.01024e-07
-18.8151 7.14616e-27 4.02364e-07
-18.7995 8.08676e-26 4.03707e-07
-18.7839 6.75513e-26 4.05053e-07
-18.7683 1.87338e-26 4.06403e-07
-18.7528 -5.79108e-26 4.07755e-07
-18.7373 -1.38007e-26 4.09111e-07
-18.7219 -5.98382e-26 4.1047e-07
-18.7064 -4.10588e-26 4.11832e-07
-18.691 7.97371e-26 4.13198e-07
-18.6757 -1.32286e-26 4.14566e-07
-18.6603 4.08343e-26 4.15938e-07
-18.645 -3.25296e-26 4.17313e-07
-18.6297 6.28489e-26 4.18692e-07
-18.6144 5.99868e-26 4.20074e-07
-18.5992 1.46651e-26 4.21459e-07
-18.5839 9.44619e-26 4.22847e-07
-18.5687 9.73765e-26 4.24239e-07
-18.5536 6.37749e-26 4.25634e-07
-18.5384 -1.06043e-25 4.27033e-07
-18.5233 -1.55008e-26 4.28435e-07
-18.5082 8.90478e-26 4.2984e-07
-18.4931 4.92633e-27 4.31249e-07
-18.4781 3.10837e-27 4.32661e-07
-18.4631 -7.80056e-28 4.34077e-07
-18.4481 1.31762e-25 4.35496e-07
-18.4331 -2.0127e-26 4.36919e-07
-18.4182 6.64594e-26 4.38345e-07
-18.4032 1.29389e-25 4.39775e-07
-18.3883 3.87935e-26 4.41209e-07
-18.3735 1.5362e-26 4.42646e-07
-18.3586 1.00101e-25 4.44086e-07
-18.3438 -3.51949e-26 4.45531e-07
-18.329 9.01116e-26 4.46979e-07
-18.3142 1.03279e-25 4.4843e-07
-18.2994 1.15137e-25 4.49885e-07
-18.2847 3.23896e-27 4.51344e-07
-18.27 9.11525e-27 4.52807e-07
-18.2553 -5.0993e-27 4.54273e-07
-18.2406 6.82737e-26 4.55743e-07
-18.226 7.61148e-27 4.57217e-07
-18.2113 -4.41617e-26 4.58695e-07
-18.1967 1.49014e-27 4.60176e-07
-18.1821 2.62553e-26 4.61661e-07
-18.1676 1.22014e-26 4.6315e-07
-18.153 3.17456e-26 4.64643e-07
-18.1385 -2.21683e-26 4.66139e-07
-18.124 -8.72883e-26 4.6764e-07
-18.1095 1.82539e-25 4.69144e-07
-18.0951 -2.73092e-26 4.70653e-07
-18.0806 1.14151e-25 4.72165e-07
-18.0662 -3.2257e-26 4.73681e-07
-18.0518 7.69642e-26 4.75201e-07
-18.0374 1.01542e-25 4.76726e-07
-18.0231 1.26829e-26 4.78254e-07
-18.0087 8.25061e-26 4.79786e-07
-17.9944 1.62806e-25 4.81322e-07
-17.9801 -1.25858e-25 4.82862e-07
-17.9658 6.51914e-26 4.84407e-07
-17.9516 -1.36796e-26 4.85955e-07
-17.9373 1.04158e-25 4.87507e-07
-17.9231 9.46508e-26 4.89064e-07
-17.9089 -4.94793e-26 4.90625e-07
-17.8947 6.13478e-26 4.9219e-07
-17.8805 -2.30122e-26 4.93759e-07
-17.8664 -1.07485e-26 4.95332e-07
-17.8523 2.52581e-25 4.96909e-07
-17.8382 1.66827e-25 4.98491e-07
-17.8241 7.71632e-26 5.00077e-07
-17.81 -4.9659e-26 5.01667e-07
-17.7959 1.41408e-25 5.03261e-07
-17.7819 1.09647e-25 5.0486e-07
-17.7679 2.40953e-25 5.06463e-07
-17.7539 3.52437e-26 5.08071e-07
-17.7399 -3.11785e-27 5.09682e-07
-17.7259 2.2981e-27 5.11298e-07
-17.712 1.36363e-25 5.12919e-07
-17.698 1.79829e-25 5.14544e-07
-17.6841 1.67108e-25 5.16173e-07
-17.6702 5.08017e-26 5.17807e-07
-17.6563 -5.17782e-26 5.19445e-07
-17.6425 -4.3823e-26 5.21088e-07
-17.6286 -8.19267e-26 5.22735e-07
-17.6148 -1.00278e-26 5.24386e-07
-17.601 2.48341e-25 5.26043e-07
-17.5872 2.6153e-27 5.27703e-07
-17.5734 1.38918e-25 5.29369e-07
-17.5596 1.82584e-25 5.31039e-07
-17.5459 -1.11875e-25 5.32713e-07
-17.5321 9.07133e-26 5.34392e-07
-17.5184 5.09267e-26 5.36076e-07
-17.5047 3.9314e-26 5.37764e-07
-17.491 1.13459e-25 5.39458e-07
-17.4774 7.00198e-26 5.41155e-07
-17.4637 -1.90223e-26 5.42858e-07
-17.4501 -2.98798e-26 5.44565e-07
-17.4365 2.42992e-26 5.46277e-07
-17.4229 1.28365e-25 5.47994e-07
-17.4093 2.63516e-26 5.49716e-07
-17.3957 2.15581e-25 5.51442e-07
-17.3821 -4.74191e-27 5.53173e-07
-17.3686 -1.27073e-25 5.5491e-07
-17.3551 7.22205e-26 5.56651e-07
-17.3416 -1.45461e-25 5.58396e-07
-17.3281 -1.77653e-27 5.60147e-07
-17.3146 5.32026e-26 5.61903e-07
-17.3011 -6.20395e-26 5.63664e-07
-17.2876 1.01791e-25 5.65429e-07
-17.2742 8.41433e-26 5.672e-07
-17.2608 -2.42139e-26 5.68975e-07
-17.2474 2.68312e-25 5.70756e-07
-17.234 1.54789e-25 5.72542e-07
-17.2206 -1.64915e-26 5.74333e-07
-17.2072 3.31381e-26 5.76129e-07
-17.1939 2.8159e-25 5.7793e-07
-17.1805 1.59574e-25 5.79736e-07
-17.1672 -3.85264e-26 5.81547e-07
-17.1539 3.83299e-26 5.83363e-07
-17.1406 1.05264e-25 5.85185e-07
-17.1273 1.49316e-25 5.87012e-07
-17.114 1.62492e-25 5.88844e-07
-17.1008 1.90162e-25 5.90681e-07
-17.0875 9.21143e-26 5.92524e-07
-17.0743 -3.66739e-26 5.94372e-07
-17.0611 1.81302e-25 5.96225e-07
-17.0479 -2.64339e-26 5.98084e-07
-17.0347 -3.79495e-26 5.99947e-07
-17.0215 9.53425e-26 6.01817e-07
-17.0084 -1.20462e-25 6.03691e-07
-16.9952 8.58688e-26 6.05571e-07
-16.9821 -5.73164e-26 6.07457e-07
-16.969 2.444e-25 6.09348e-07
-16.9559 -4.00111e-26 6.11245e-07
-16.9428 -9.42989e-26 6.13147e-07
-16.9297 -2.86302e-26 6.15054e-07
-16.9166 2.07463e-25 6.16967e-07
-16.9035 1.88716e-25 6.18886e-07
-16.8905 -1.0684e-25 6.2081e-07
-16.8775 2.03999e-25 6.2274e-07
-16.8645 4.87226e-26 6.24675e-07
-16.8514 1.18059e-25 6.26616e-07
-16.8385 1.56099e-25 6.28563e-07
-16.8255 -1.41285e-25 6.30516e-07
-16.8125 4.18499e-25 6.32474e-07
-16.7995 -8.70713e-26 6.34438e-07
-16.7866 -5.45572e-26 6.36408e-07
-16.7737 1.54411e-25 6.38383e-07
-16.7607 1.55654e-25 6.40365e-07
-16.7478 1.28432e-25 6.42352e-07
-16.7349 -1.16139e-25 6.44345e-07
-16.7221 2.577e-25 6.46344e-07
-16.7092 -1.03272e-25 6.48349e-07
-16.6963 3.07461e-25 6.50359e-07
-16.6835 -4.6133e-26 6.52376e-07
-16.6706 2.47538e-26 6.54399e-07
-16.6578 6.94056e-26 6.56428e-07
-16.645 7.4861e-26 6.58462e-07
-16.6322 -1.66481e-26 6.60503e-07
-16.6194 2.65742e-25 6.6255e-07
-16.6066 3.45619e-25 6.64603e-07
-16.5938 -8.26242e-26 6.66662e-07
-16.5811 -2.5851e-26 6.68727e-07
-16.5683 1.53602e-25 6.70798e-07
-16.5556 3.72087e-25 6.72876e-07
-16.5429 5.54334e-26 6.74959e-07
-16.5302 2.65776e-25 6.77049e-07
-16.5175 -7.44717e-26 6.79145e-07
-16.5048 -3.08153e-26 6.81248e-07
-16.4921 1.58816e-25 6.83357e-07
-16.4794 2.44065e-25 6.85472e-07
-16.4668 1.9405e-25 6.87593e-07
-16.4541 -1.25463e-25 6.89721e-07
-16.4415 2.55705e-25 6.91855e-07
-16.4289 3.09633e-26 6.93996e-07
-16.4163 6.28959e-26 6.96143e-07
-16.4037 3.42877e-25 6.98297e-07
-16.3911 1.4213e-25 7.00457e-07
-16.3785 -1.59976e-26 7.02623e-07
-16.3659 7.97172e-26 7.04797e-07
-16.3534 1.30964e-25 7.06976e-07
-16.3408 -3.91145e-28 7.09163e-07
-16.3283 3.0816e-25 7.11356e-07
-16.3158 3.95715e-25 7.13555e-07
-16.3032 7.99488e-27 7.15762e-07
-16.2907 8.94553e-26 7.17975e-07
-16.2782 -1.01753e-25 7.20195e-07
-16.2658 3.11349e-25 7.22421e-07
-16.2533 7.68124e-26 7.24654e-07
-16.2408 8.778e-26 7.26895e-07
-16.2284 1.22861e-25 7.29141e-07
-16.2159 -6.03935e-26 7.31395e-07
-16.2035 9.40309e-26 7.33656e-07
-16.191 -7.34704e-26 7.35924e-07
-16.1786 2.19385e-25 7.38198e-07
-16.1662 -2.1956e-26 7.4048e-07
-16.1538 2.8074e-26 7.42768e-07
-16.1414 2.49841e-25 7.45064e-07
-16.1291 7.22227e-26 7.47366e-07
-16.1167 -4.33739e-26 7.49676e-07
-16.1043 3.53012e-26 7.51993e-07
-16.092 -1.53457e-26 7.54317e-07
-16.0797 1.2876e-25 7.56648e-07
-16.0673 3.34532e-25 7.58986e-07
-16.055 8.47522e-26 7.61332e-07
-16.0427 -2.43984e-25 7.63684e-07
-16.0304 2.21601e-25 7.66045e-07
-16.0181 1.84592e-25 7.68412e-07
-16.0058 1.83141e-25 7.70786e-07
-15.9936 2.95473e-26 7.73168e-07
-15.9813 -1.26407e-25 7.75558e-07
-15.9691 1.94696e-26 7.77955e-07
-15.9568 2.51968e-25 7.80359e-07
-15.9446 -7.49311e-26 7.82771e-07
-15.9324 4.83341e-26 7.8519e-07
-15.9202 -5.11058e-26 7.87617e-07
-15.9079 1.85517e-25 7.90051e-07
-15.8957 1.18778e-25 7.92493e-07
-15.8836 9.48251e-26 7.94942e-07
-15.8714 1.90985e-25 7.974e-07
-15.8592 2.36043e-25 7.99864e-07
-15.8471 1.26469e-25 8.02337e-07
-15.8349 3.22048e-25 8.04817e-07
-15.8228 2.22029e-25 8.07305e-07
-15.8106 1.65979e-25 8.09801e-07
-15.7985 2.7193e-25 8.12305e-07
-15.7864 6.03384e-26 8.14816e-07
-15.7743 3.81363e-25 8.17336e-07
-15.7622 8.96982e-27 8.19863e-07
-15.7501 1.44322e-25 8.22398e-07
-15.738 -1.48607e-26 8.24942e-07
-15.7259 -1.34376e-25 8.27493e-07
-15.7139 3.01194e-25 8.30052e-07
-15.7018 2.19472e-25 8.3262e-07
-15.6898 -8.20896e-26 8.35195e-07
-15.6777 -6.78349e-26 8.37779e-07
-15.6657 -6.2178e-26 8.40371e-07
-15.6537 8.60782e-26 8.42971e-07
-15.6417 8.40185e-26 8.45579e-07
-15.6297 -4.96259e-26 8.48196e-07
-15.6177 1.45487e-25 8.5082e-07
-15.6057 9.52797e-27 8.53454e-07
-15.5937 2.89948e-25 8.56095e-07
-15.5818 -1.5804e-25 8.58745e-07
-15.5698 6.49361e-26 8.61403e-07
-15.5578 -7.87842e-26 8.6407e-07
-15.5459 9.63097e-26 8.66746e-07
-15.534 1.6374e-25 8.69429e-07
-15.522 2.06484e-25 8.72122e-07
-15.5101 1.33336e-25 8.74823e-07
-15.4982 -4.23128e-26 8.77532e-07
-15.4863 4.37681e-25 8.80251e-07
-15.4744 1.54977e-25 8.82978e-07
-15.4625 1.01026e-25 8.85713e-07
-15.4506 1.16925e-26 8.88458e-07
-15.4388 2.33434e-25 8.91211e-07
-15.4269 1.02738e-25 8.93973e-07
-15.415 6.08487e-26 8.96744e-07
-15.4032 6.49688e-26 8.99524e-07
-15.3913 4.72625e-26 9.02313e-07
-15.3795 2.3954e-26 9.05111e-07
-15.3677 1.58965e-25 9.07918e-07
-15.3559 7.11098e-26 9.10733e-07
-15.3441 1.10747e-25 9.13558e-07
-15.3323 7.32967e-26 9.16392e-07
-15.3205 3.3296e-25 9.19236e-07
-15.3087 -5.26467e-26 9.22088e-07
-15.2969 1.57565e-25 9.24949e-07
-15.2851 1.13544e-29 9.2782e-07
-15.2734 1.86279e-25 9.30701e-07
-15.2616 3.37949e-25 9.3359e-07
-15.2499 2.59502e-25 9.36489e-07
-15.2381 1.78041e-25 9.39397e-07
-15.2264 2.87006e-25 9.42315e-07
-15.2147 -7.16999e-26 9.45242e-07
-15.2029 2.63057e-25 9.48179e-07
-15.1912 5.93582e-26 9.51125e-07
-15.1795 2.61091e-26 9.54081e-07
-15.1678 2.62212e-25 9.57046e-07
-15.1561 3.68572e-26 9.60022e-07
-15.1445 1.40762e-25 9.63006e-07
-15.1328 -2.05513e-25 9.66001e-07
-15.1211 3.51055e-25 9.69005e-07
-15.1095 3.39472e-25 9.7202e-07
-15.0978 6.3062e-25 9.75044e-07
-15.0862 1.25323e-25 9.78078e-07
-15.0745 2.99956e-25 9.81122e-07
-15.0629 2.20691e-25 9.84176e-07
-15.0513 -1.05132e-25 9.8724e-07
-15.0397 -5.65045e-26 9.90314e-07
-15.028 -1.65037e-26 9.93398e-07
-15.0164 1.03792e-25 9.96492e-07
-15.0048 5.02987e-26 9.99596e-07
-14.9933 3.4118e-25 1.00271e-06
-14.9817 2.23202e-25 1.00584e-06
-14.9701 3.1693e-25 1.00897e-06
-14.9585 3.08242e-25 1.01212e-06
-14.947 4.34377e-25 1.01527e-06
-14.9354 4.14066e-26 1.01844e-06
-14.9239 2.10992e-26 1.02162e-06
-14.9123 -1.48939e-27 1.0248e-06
-14.9008 1.4029e-26 1.028e-06
-14.8893 5.35226e-25 1.03121e-06
-14.8778 -1.23881e-25 1.03443e-06
-14.8662 -3.76407e-26 1.03766e-06
-14.8547 -1.26445e-25 1.0409e-06
-14.8432 8.37807e-25 1.04415e-06
-14.8317 9.27547e-25 1.04741e-06
-14.8203 -9.60284e-26 1.05069e-06
-14.8088 2.77355e-25 1.05397e-06
-14.7973 3.14176e-27 1.05726e-06
-14.7858 -2.03183e-26 1.06057e-06
-14.7744 -1.58708e-26 1.06389e-06
-14.7629 7.6272e-25 1.06721e-06
-14.7515 3.37738e-25 1.07055e-06
-14.7401 4.03696e-25 1.0739e-06
-14.7286 4.4042e-25 1.07727e-06
-14.7172 3.45532e-25 1.08064e-06
-14.7058 -3.91289e-26 1.08402e-06
-14.6944 -1.96377e-25 1.08742e-06
-14.683 4.0886e-25 1.09082e-06
-14.6716 4.51484e-25 1.09424e-06
-14.6602 6.59579e-25 1.09767e-06
-14.6488 2.94862e-25 1.10111e-06
-14.6374 -2.34773e-25 1.10457e-06
-14.626 5.77083e-26 1.10803e-06
-14.6146 1.56716e-25 1.11151e-06
-14.6033 -5.78516e-26 1.11499e-06
-14.5919 4.25707e-28 1.11849e-06
-14.5806 5.20608e-25 1.122e-06
-14.5692 -3.43506e-26 1.12553e-06
-14.5579 -2.28985e-25 1.12906e-06
-14.5466 3.52958e-25 1.13261e-06
-14.5352 3.06619e-25 1.13617e-06
-14.5239 1.60838e-25 1.13974e-06
-14.5126 1.91963e-25 1.14332e-06
-14.5013 4.34782e-25 1.14692e-06
-14.49 6.27922e-25 1.15053e-06
-14.4787 -1.13761e-25 1.15414e-06
-14.4674 4.8503e-25 1.15778e-06
-14.4561 2.75477e-26 1.16142e-06
-14.4449 3.78704e-25 1.16508e-06
-14.4336 5.29823e-25 1.16875e-06
-14.4223 -2.55596e-25 1.17243e-06
-14.4111 6.34536e-25 1.17612e-06
-14.3998 1.91221e-25 1.17983e-06
-14.3886 -1.01914e-25 1.18355e-06
-14.3773 -1.64402e-25 1.18728e-06
-14.3661 1.02506e-26 1.19103e-06
-14.3549 1.03132e-25 1.19479e-06
-14.3437 1.3232e-25 1.19856e-06
-14.3324 3.89978e-25 1.20234e-06
-14.3212 3.89572e-25 1.20614e-06
-14.31 6.52804e-25 1.20995e-06
-14.2988 -4.629e-26 1.21377e-06
-14.2876 -3.76932e-25 1.2176e-06
-14.2765 3.17647e-25 1.22145e-06
-14.2653 8.76031e-26 1.22532e-06
-14.2541 7.38768e-25 1.22919e-06
-14.2429 -2.63169e-25 1.23308e-06
-14.2318 -9.47635e-26 1.23698e-06
-14.2206 1.14797e-25 1.2409e-06
-14.2095 2.64992e-26 1.24483e-06
-14.1983 5.43392e-25 1.24877e-06
-14.1872 3.37603e-26 1.25273e-06
-14.176 1.62659e-25 1.2567e-06
-14.1649 -1.83061e-25 1.26068e-06
-14.1538 2.81916e-25 1.26468e-06
-14.1427 2.61457e-25 1.26869e-06
-14.1316 1.2757e-25 1.27271e-06
-14.1204 2.08687e-25 1.27675e-06
-14.1093 -1.51153e-25 1.28081e-06
-14.0982 -2.92557e-26 1.28487e-06
-14.0872 1.25306e-26 1.28896e-06
-14.0761 -2.23223e-25 1.29305e-06
-14.065 5.46251e-25 1.29716e-06
-14.0539 1.01795e-24 1.30129e-06
-14.0429 2.37086e-25 1.30543e-06
-14.0318 -3.75231e-25 1.30958e-06
-14.0207 -7.97049e-27 1.31375e-06
-14.0097 6.22877e-25 1.31793e-06
-13.9986 5.67423e-25 1.32213e-06
-13.9876 -9.98293e-27 1.32634e-06
-13.9766 1.26205e-24 1.33056e-06
-13.9655 4.07418e-25 1.3348e-06
-13.9545 -6.41202e-26 1.33906e-06
-13.9435 2.8629e-25 1.34333e-06
-13.9325 8.78173e-26 1.34762e-06
-13.9215 -6.83199e-26 1.35192e-06
-13.9105 3.71283e-25 1.35623e-06
-13.8995 1.95837e-25 1.36057e-06
-13.8885 1.96721e-25 1.36491e-06
-13.8775 -1.47923e-26 1.36927e-06
-13.8665 -1.73974e-25 1.37365e-06
-13.8555 5.48783e-25 1.37804e-06
-13.8445 -2.35034e-25 1.38245e-06
-13.8336 5.84214e-25 1.38688e-06
-13.8226 1.40646e-24 1.39132e-06
-13.8117 2.13579e-25 1.39577e-06
-13.8007 -3.84245e-26 1.40024e-06
-13.7898 3.10997e-25 1.40473e-06
-13.7788 1.07479e-25 1.40923e-06
-13.7679 4.34932e-25 1.41375e-06
-13.757 1.98787e-25 1.41828e-06
-13.746 3.83335e-26 1.42283e-06
-13.7351 8.32988e-25 1.4274e-06
-13.7242 1.97728e-25 1.43198e-06
-13.7133 -2.74086e-25 1.43658e-06
-13.7024 -6.40171e-26 1.4412e-06
-13.6915 5.21282e-25 1.44583e-06
-13.6806 4.55629e-25 1.45048e-06
-13.6697 3.09084e-25 1.45514e-06
-13.6588 6.55306e-25 1.45983e-06
-13.6479 1.07631e-24 1.46452e-06
-13.637 4.01076e-25 1.46924e-06
-13.6262 2.77119e-26 1.47397e-06
-13.6153 1.1639e-24 1.47872e-06
-13.6044 -2.08746e-25 1.48349e-06
-13.5936 2.81821e-25 1.48827e-06
-13.5827 -3.76519e-25 1.49307e-06
-13.5719 1.43406e-25 1.49789e-06
-13.5611 6.43002e-25 1.50272e-06
-13.5502 -2.38141e-26 1.50758e-06
-13.5394 1.77752e-25 1.51245e-06
-13.5286 2.05189e-25 1.51733e-06
-13.5177 3.86643e-25 1.52224e-06
-13.5069 3.33444e-25 1.52716e-06
-13.4961 7.15353e-26 1.5321e-06
-13.4853 3.34069e-26 1.53706e-06
-13.4745 3.66943e-25 1.54204e-06
-13.4637 8.84398e-25 1.54703e-06
-13.4529 -5.40917e-25 1.55204e-06
-13.4421 4.13158e-25 1.55707e-06
-13.4313 7.99908e-26 1.56212e-06
-13.4206 -9.96202e-26 1.56719e-06
-13.4098 9.84704e-25 1.57227e-06
-13.399 2.84307e-25 1.57738e-06
-13.3882 4.07314e-25 1.5825e-06
-13.3775 1.22851e-25 1.58764e-06
-13.3667 -2.14656e-25 1.5928e-06
-13.356 2.86973e-25 1.59798e-06
-13.3452 5.58634e-25 1.60317e-06
-13.3345 -4.41845e-26 1.60839e-06
-13.3237 -3.60163e-25 1.61363e-06
-13.313 4.19819e-27 1.61888e-06
-13.3023 -9.44735e-26 1.62415e-06
-13.2916 3.79025e-25 1.62945e-06
-13.2808 8.45837e-25 1.63476e-06
-13.2701 1.10728e-24 1.64009e-06
-13.2594 1.51767e-24 1.64544e-06
-13.2487 7.12325e-27 1.65081e-06
-13.238 3.81404e-25 1.6562e-06
-13.2273 9.46669e-25 1.66161e-06
-13.2166 -6.80086e-27 1.66704e-06
-13.2059 8.70912e-25 1.67249e-06
-13.1953 3.23643e-26 1.67796e-06
-13.1846 3.44141e-26 1.68345e-06
-13.1739 1.93538e-27 1.68896e-06
-13.1632 3.27196e-25 1.69449e-06
-13.1526 5.41376e-25 1.70004e-06
-13.1419 -5.78596e-26 1.70561e-06
-13.1312 -5.20399e-25 1.7112e-06
-13.1206 7.01282e-25 1.71682e-06
-13.1099 1.30101e-24 1.72245e-06
-13.0993 -5.69281e-26 1.7281e-06
-13.0887 -6.17468e-25 1.73378e-06
-13.078 -2.56909e-26 1.73948e-06
-13.0674 1.10539e-24 1.74519e-06
-13.0568 6.1612e-25 1.75093e-06
-13.0462 -5.22636e-25 1.75669e-06
-13.0355 3.0048e-25 1.76247e-06
-13.0249 1.27866e-24 1.76828e-06
-13.0143 1.04689e-24 1.7741e-06
-13.0037 1.14477e-24 1.77995e-06
-12.9931 2.61021e-25 1.78581e-06
-12.9825 -2.10037e-25 1.7917e-06
-12.9719 4.14145e-25 1.79761e-06
-12.9613 9.74136e-25 1.80355e-06
-12.9508 -5.83612e-25 1.8095e-06
-12.9402 8.96363e-25 1.81548e-06
-12.9296 5.03922e-25 1.82148e-06
-12.919 1.23581e-24 1.8275e-06
-12.9085 4.70981e-26 1.83355e-06
-12.8979 1.36228e-25 1.83962e-06
-12.8873 8.18914e-26 1.84571e-06
-12.8768 7.18531e-25 1.85182e-06
-12.8662 -4.5206e-25 1.85796e-06
-12.8557 7.48576e-26 1.86412e-06
-12.8451 -2.17428e-25 1.8703e-06
-12.8346 -5.42633e-25 1.87651e-06
-12.8241 4.71113e-27 1.88274e-06
-12.8135 1.57426e-24 1.88899e-06
-12.803 7.97594e-25 1.89527e-06
-12.7925 -2.90346e-25 1.90157e-06
-12.782 1.82935e-24 1.90789e-06
-12.7715 1.17995e-24 1.91424e-06
-12.761 7.39152e-25 1.92061e-06
-12.7505 -3.68007e-26 1.92701e-06
-12.74 2.98633e-25 1.93343e-06
-12.7295 3.56184e-25 1.93987e-06
-12.719 2.34011e-25 1.94634e-06
-12.7085 8.47502e-25 1.95284e-06
-12.698 4.41686e-25 1.95935e-06
-12.6875 1.73926e-24 1.9659e-06
-12.677 -5.37585e-26 1.97247e-06
-12.6666 2.56256e-25 1.97906e-06
-12.6561 -6.71895e-26 1.98568e-06
-12.6456 5.88799e-25 1.99232e-06
-12.6352 7.4869e-25 1.99899e-06
-12.6247 -4.40683e-25 2.00568e-06
-12.6143 -6.00567e-25 2.0124e-06
-12.6038 1.55167e-24 2.01915e-06
-12.5934 4.93916e-25 2.02592e-06
-12.5829 5.05296e-25 2.03272e-06
-12.5725 3.82023e-25 2.03954e-06
-12.562 1.26769e-24 2.04639e-06
-12.5516 3.66621e-26 2.05327e-06
-12.5412 3.58584e-25 2.06017e-06
-12.5308 7.3227e-25 2.0671e-06
-12.5203 -1.91484e-25 2.07405e-06
-12.5099 1.20393e-24 2.08103e-06
-12.4995 -4.285e-25 2.08804e-06
-12.4891 -4.76494e-25 2.09508e-06
-12.4787 1.25754e-25 2.10214e-06
-12.4683 -4.39117e-25 2.10923e-06
-12.4579 1.09316e-24 2.11635e-06
-12.4475 2.03536e-24 2.1235e-06
-12.4371 -8.34572e-27 2.13067e-06
-12.4268 9.99879e-25 2.13787e-06
-12.4164 5.21181e-25 2.1451e-06
-12.406 -1.28262e-25 2.15235e-06
-12.3956 -2.11642e-25 2.15964e-06
-12.3853 3.21598e-25 2.16695e-06
-12.3749 7.06574e-25 2.17429e-06
-12.3645 1.22386e-25 2.18166e-06
-12.3542 3.51598e-25 2.18906e-06
-12.3438 -1.52792e-25 2.19649e-06
-12.3335 -1.02512e-25 2.20395e-06
-12.3231 8.21332e-26 2.21143e-06
-12.3128 1.3564e-24 2.21895e-06
-12.3024 1.89867e-24 2.22649e-06
-12.2921 8.95663e-26 2.23406e-06
-12.2818 2.07321e-25 2.24167e-06
-12.2714 -4.93368e-25 2.2493e-06
-12.2611 9.79507e-25 2.25696e-06
-12.2508 7.04319e-26 2.26465e-06
-12.2405 -5.1119e-26 2.27238e-06
-12.2301 2.41249e-25 2.28013e-06
-12.2198 1.09218e-25 2.28791e-06
-12.2095 1.04935e-24 2.29573e-06
-12.1992 -4.39465e-26 2.30357e-06
-12.1889 7.63749e-25 2.31145e-06
-12.1786 -2.88614e-26 2.31936e-06
-12.1683 2.42271e-25 2.32729e-06
-12.158 -7.51682e-26 2.33526e-06
-12.1478 -1.17516e-25 2.34326e-06
-12.1375 -5.75599e-25 2.3513e-06
-12.1272 3.58751e-25 2.35936e-06
-12.1169 4.18378e-26 2.36746e-06
-12.1066 -5.5106e-25 2.37558e-06
-12.0964 3.42586e-25 2.38374e-06
-12.0861 1.21084e-25 2.39194e-06
-12.0759 2.97019e-25 2.40016e-06
-12.0656 3.33441e-25 2.40842e-06
-12.0553 -2.01786e-25 2.41671e-06
-12.0451 2.99172e-25 2.42503e-06
-12.0348 1.95111e-24 2.43339e-06
-12.0246 -3.49043e-25 2.44178e-06
-12.0144 9.74159e-26 2.4502e-06
-12.0041 3.29122e-25 2.45866e-06
-11.9939 1.02218e-24 2.46715e-06
-11.9837 1.59906e-24 2.47568e-06
-11.9734 9.45591e-25 2.48424e-06
-11.9632 8.67093e-26 2.49283e-06
-11.953 -2.48616e-25 2.50146e-06
-11.9428 3.73109e-25 2.51012e-06
-11.9325 1.60091e-24 2.51881e-06
-11.9223 3.1152e-25 2.52755e-06
-11.9121 -3.06672e-25 2.53631e-06
-11.9019 3.21708e-25 2.54511e-06
-11.8917 9.64575e-25 2.55395e-06
-11.8815 5.03498e-25 2.56282e-06
-11.8713 1.55943e-24 2.57173e-06
-11.8611 -1.35668e-25 2.58068e-06
-11.851 -1.32702e-25 2.58966e-06
-11.8408 -3.24193e-25 2.59867e-06
-11.8306 1.19591e-24 2.60773e-06
-11.8204 2.98797e-25 2.61682e-06
-11.8102 2.34079e-25 2.62594e-06
-11.8001 -5.94956e-26 2.63511e-06
-11.7899 1.60554e-24 2.64431e-06
-11.7797 1.64964e-24 2.65355e-06
-11.7696 2.56423e-25 2.66282e-06
-11.7594 6.91179e-25 2.67213e-06
-11.7493 4.15016e-25 2.68149e-06
-11.7391 -4.09406e-25 2.69087e-06
-11.729 1.28656e-24 2.7003e-06
-11.7188 6.68732e-25 2.70977e-06
-11.7087 4.56909e-25 2.71927e-06
-11.6985 8.39273e-25 2.72881e-06
-11.6884 -6.907e-25 2.7384e-06
-11.6783 1.90381e-25 2.74802e-06
-11.6681 1.09328e-24 2.75768e-06
-11.658 2.23912e-24 2.76738e-06
-11.6479 2.87902e-25 2.77712e-06
-11.6378 8.61711e-25 2.7869e-06
-11.6277 -1.76801e-25 2.79671e-06
-11.6176 2.75506e-24 2.80657e-06
-11.6074 5.72202e-25 2.81648e-06
-11.5973 -2.93719e-25 2.82642e-06
-11.5872 1.74456e-24 2.8364e-06
-11.5771 6.24794e-25 2.84642e-06
-11.567 -1.18372e-25 2.85649e-06
-11.5569 6.73922e-26 2.86659e-06
-11.5469 2.81453e-25 2.87674e-06
-11.5368 -4.4173e-25 2.88693e-06
-11.5267 -2.70509e-27 2.89716e-06
-11.5166 1.35663e-24 2.90743e-06
-11.5065 -1.03516e-24 2.91775e-06
-11.4964 -8.0958e-25 2.92811e-06
-11.4864 1.57832e-24 2.93851e-06
-11.4763 5.83408e-25 2.94896e-06
-11.4662 7.26057e-25 2.95944e-06
-11.4562 2.81458e-24 2.96998e-06
-11.4461 1.73003e-24 2.98055e-06
-11.4361 4.25561e-25 2.99117e-06
-11.426 6.10066e-25 3.00184e-06
-11.4159 1.6563e-24 3.01254e-06
-11.4059 4.92769e-25 3.0233e-06
-11.3959 1.84008e-24 3.0341e-06
-11.3858 1.00193e-24 3.04494e-06
-11.3758 -7.80441e-25 3.05583e-06
-11.3657 6.69913e-25 3.06676e-06
-11.3557 1.44105e-25 3.07774e-06
-11.3457 1.49726e-25 3.08877e-06
-11.3356 -8.90889e-25 3.09984e-06
-11.3256 1.46453e-24 3.11096e-06
-11.3156 -2.63212e-25 3.12212e-06
-11.3056 5.74347e-25 3.13334e-06
-11.2956 1.31329e-24 3.1446e-06
-11.2856 1.0285e-24 3.1559e-06
-11.2755 1.2511e-24 3.16726e-06
-11.2655 -6.77363e-25 3.17866e-06
-11.2555 2.65231e-24 3.19011e-06
-11.2455 1.2201e-24 3.20161e-06
-11.2355 1.49879e-24 3.21316e-06
-11.2255 2.22832e-24 3.22475e-06
-11.2156 1.88003e-25 3.2364e-06
-11.2056 -7.94743e-25 3.24809e-06
-11.1956 2.95645e-24 3.25984e-06
-11.1856 -8.51551e-25 3.27163e-06
-11.1756 3.57236e-24 3.28347e-06
-11.1656 -4.15024e-25 3.29537e-06
-11.1557 1.55138e-24 3.30731e-06
-11.1457 7.0642e-26 3.31931e-06
-11.1357 3.03007e-24 3.33136e-06
-11.1258 2.33444e-24 3.34346e-06
-11.1158 2.36436e-24 3.35561e-06
-11.1058 -4.46823e-25 3.36781e-06
-11.0959 5.04573e-25 3.38006e-06
-11.0859 -1.43207e-24 3.39237e-06
-11.076 8.83354e-25 3.40473e-06
-11.066 6.84964e-25 3.41714e-06
-11.0561 3.51601e-24 3.42961e-06
-11.0461 1.94349e-24 3.44212e-06
-11.0362 1.84027e-24 3.4547e-06
-11.0263 1.49979e-24 3.46732e-06
-11.0163 1.04457e-24 3.48001e-06
-11.0064 1.92649e-24 3.49274e-06
-10.9965 -5.06775e-25 3.50553e-06
-10.9865 -9.76333e-25 3.51838e-06
-10.9766 5.88414e-25 3.53128e-06
-10.9667 3.89819e-25 3.54424e-06
-10.9568 3.09183e-24 3.55725e-06
-10.9469 2.69348e-24 3.57032e-06
-10.9369 1.17822e-24 3.58344e-06
-10.927 -2.58317e-25 3.59663e-06
-10.9171 4.79875e-25 3.60987e-06
-10.9072 2.76259e-24 3.62316e-06
-10.8973 1.71323e-24 3.63652e-06
-10.8874 2.45515e-24 3.64993e-06
-10.8775 2.34802e-25 3.6634e-06
-10.8676 -4.90648e-25 3.67693e-06
-10.8577 2.17909e-24 3.69052e-06
-10.8478 6.97549e-25 3.70417e-06
-10.838 -5.50328e-25 3.71788e-06
-10.8281 1.391e-25 3.73164e-06
-10.8182 1.32786e-24 3.74547e-06
-10.8083 5.54951e-25 3.75936e-06
-10.7984 3.95819e-24 3.77331e-06
-10.7886 1.07433e-24 3.78732e-06
-10.7787 -1.53956e-24 3.80139e-06
-10.7688 -1.08651e-24 3.81553e-06
-10.759 1.36833e-24 3.82972e-06
-10.7491 4.36147e-26 3.84398e-06
-10.7392 -1.26595e-24 3.8583e-06
-10.7294 6.76128e-25 3.87269e-06
-10.7195 -2.85279e-25 3.88713e-06
-10.7097 -1.09943e-24 3.90164e-06
-10.6998 1.34835e-24 3.91622e-06
-10.69 1.54035e-24 3.93086e-06
-10.6801 2.27391e-24 3.94556e-06
-10.6703 4.657e-24 3.96033e-06
-10.6605 1.98878e-24 3.97517e-06
-10.6506 4.34682e-24 3.99007e-06
-10.6408 5.67363e-25 4.00504e-06
-10.631 1.37626e-24 4.02007e-06
-10.6211 1.99981e-24 4.03517e-06
-10.6113 1.73772e-24 4.05034e-06
-10.6015 2.91522e-24 4.06557e-06
-10.5917 1.71227e-24 4.08087e-06
-10.5819 -1.77965e-24 4.09624e-06
-10.572 -1.49563e-24 4.11168e-06
-10.5622 7.22986e-25 4.12719e-06
-10.5524 -9.83443e-25 4.14277e-06
-10.5426 1.41589e-24 4.15842e-06
-10.5328 -3.05463e-25 4.17414e-06
-10.523 1.03396e-24 4.18992e-06
-10.5132 2.85339e-24 4.20578e-06
-10.5034 1.61066e-24 4.22171e-06
-10.4936 2.26981e-24 4.23772e-06
-10.4838 -9.45364e-25 4.25379e-06
-10.474 2.7425e-24 4.26994e-06
-10.4642 7.63679e-25 4.28615e-06
-10.4545 3.54769e-24 4.30245e-06
-10.4447 3.73063e-24 4.31881e-06
-10.4349 6.98199e-25 4.33525e-06
-10.4251 1.80706e-24 4.35177e-06
-10.4153 -7.51145e-25 4.36835e-06
-10.4056 1.98581e-24 4.38502e-06
-10.3958 -4.33082e-27 4.40176e-06
-10.386 -2.5621e-25 4.41857e-06
-10.3763 1.37865e-24 4.43546e-06
-10.3665 1.2088e-24 4.45243e-06
-10.3567 3.06013e-24 4.46948e-06
-10.347 6.44422e-25 4.4866e-06
-10.3372 -1.47872e-25 4.5038e-06
-10.3275 -5.88572e-25 4.52108e-06
-10.3177 1.57212e-24 4.53844e-06
-10.308 2.35145e-24 4.55588e-06
-10.2982 1.59166e-25 4.57339e-06
-10.2885 1.40523e-25 4.59099e-06
-10.2787 6.62062e-25 4.60867e-06
-10.269 8.05797e-25 4.62643e-06
-10.2593 3.76883e-24 4.64427e-06
-10.2495 1.62401e-24 4.66219e-06
-10.2398 -1.8456e-25 4.6802e-06
-10.2301 4.02857e-25 4.69828e-06
-10.2204 2.77384e-25 4.71645e-06
-10.2106 2.52294e-24 4.73471e-06
-10.2009 -7.26544e-25 4.75305e-06
-10.1912 -1.09873e-24 4.77147e-06
-10.1815 -1.22589e-24 4.78998e-06
-10.1718 -2.51033e-25 4.80857e-06
-10.162 3.43758e-24 4.82725e-06
-10.1523 8.13166e-25 4.84602e-06
-10.1426 3.20998e-24 4.86487e-06
-10.1329 2.93733e-24 4.88382e-06
-10.1232 -2.69397e-25 4.90284e-06
-10.1135 5.11625e-25 4.92196e-06
-10.1038 1.72181e-24 4.94117e-06
-10.0941 -1.61537e-24 4.96046e-06
-10.0844 2.60536e-24 4.97985e-06
-10.0747 -1.47519e-25 4.99933e-06
-10.065 6.04307e-24 5.01889e-06
-10.0554 3.52093e-25 5.03855e-06
-10.0457 3.24817e-25 5.0583e-06
-10.036 2.92575e-24 5.07815e-06
-10.0263 2.35176e-24 5.09808e-06
-10.0166 2.38873e-24 5.11811e-06
-10.007 8.57641e-25 5.13823e-06
-9.99729 7.90859e-25 5.15845e-06
-9.98761 -6.09894e-25 5.17877e-06
-9.97795 1.67811e-24 5.19917e-06
-9.96828 8.2872e-26 5.21968e-06
-9.95862 -5.22819e-25 5.24028e-06
-9.94895 1.97072e-24 5.26098e-06
-9.93929 3.32984e-24 5.28178e-06
-9.92964 5.10892e-25 5.30267e-06
-9.91998 1.28399e-24 5.32366e-06
-9.91033 4.4211e-24 5.34476e-06
-9.90068 2.47727e-24 5.36595e-06
-9.89103 3.00051e-24 5.38724e-06
-9.88138 3.39801e-24 5.40864e-06
-9.87174 5.04756e-24 5.43013e-06
-9.8621 5.69779e-24 5.45173e-06
-9.85246 -2.17532e-25 5.47343e-06
-9.84282 -4.33917e-25 5.49524e-06
-9.83318 4.31572e-24 5.51715e-06
-9.82355 4.64989e-24 5.53916e-06
-9.81392 1.23452e-24 5.56128e-06
-9.80429 4.7123e-24 5.5835e-06
-9.79467 7.54001e-25 5.60584e-06
-9.78504 -9.00499e-25 5.62827e-06
-9.77542 1.76815e-24 5.65082e-06
-9.7658 2.37778e-24 5.67347e-06
-9.75618 1.01673e-24 5.69623e-06
-9.74657 3.18473e-24 5.71911e-06
-9.73695 1.78321e-24 5.74209e-06
-9.72734 3.28453e-24 5.76518e-06
-9.71773 1.3401e-24 5.78839e-06
-9.70812 9.09611e-25 5.8117e-06
-9.69852 5.15417e-25 5.83513e-06
-9.68892 1.98539e-24 5.85867e-06
-9.67932 3.08783e-24 5.88233e-06
-9.66972 6.7974e-25 5.9061e-06
-9.66012 5.21686e-25 5.92999e-06
-9.65053 9.12643e-25 5.95399e-06
-9.64094 3.84556e-24 5.97811e-06
-9.63135 2.81599e-24 6.00234e-06
-9.62176 6.8963e-25 6.0267e-06
-9.61217 2.84453e-25 6.05117e-06
-9.60259 5.8881e-24 6.07576e-06
-9.59301 3.25465e-26 6.10047e-06
-9.58343 3.09167e-24 6.1253e-06
-9.57385 5.26193e-24 6.15026e-06
-9.56428 3.82197e-24 6.17533e-06
-9.5547 1.17553e-24 6.20053e-06
-9.54513 5.45316e-24 6.22585e-06
-9.53556 1.35737e-24 6.2513e-06
-9.526 8.73772e-25 6.27687e-06
-9.51643 5.40156e-24 6.30257e-06
-9.50687 4.64453e-24 6.3284e-06
-9.49731 2.69184e-24 6.35435e-06
-9.48775 2.37648e-24 6.38043e-06
-9.47819 1.25442e-24 6.40663e-06
-9.46864 3.01979e-24 6.43297e-06
-9.45908 5.51795e-24 6.45944e-06
-9.44953 -9.37593e-25 6.48604e-06
-9.43999 6.04653e-24 6.51277e-06
-9.43044 1.26551e-24 6.53963e-06
-9.42089 1.77142e-24 6.56663e-06
-9.41135 5.90258e-24 6.59376e-06
-9.40181 2.52276e-24 6.62102e-06
-9.39227 4.22271e-24 6.64842e-06
-9.38274 1.17893e-24 6.67596e-06
-9.3732 1.11695e-24 6.70364e-06
-9.36367 3.8862e-24 6.73145e-06
-9.35414 5.80415e-24 6.7594e-06
-9.34461 3.93929e-24 6.7875e-06
-9.33509 3.38006e-24 6.81573e-06
-9.32556 5.32319e-24 6.8441e-06
-9.31604 1.27717e-24 6.87262e-06
-9.30652 3.8282e-24 6.90128e-06
-9.297 8.72052e-25 6.93008e-06
-9.28748 2.43058e-24 6.95903e-06
-9.27797 2.93802e-24 6.98813e-06
-9.26846 7.60958e-24 7.01737e-06
-9.25895 6.75657e-24 7.04676e-06
-9.24944 5.71987e-24 7.07629e-06
-9.23993 3.17082e-24 7.10598e-06
-9.23043 4.22627e-24 7.13582e-06
-9.22093 6.59349e-24 7.1658e-06
-9.21143 3.52985e-26 7.19594e-06
-9.20193 1.40375e-24 7.22624e-06
-9.19243 8.54126e-24 7.25668e-06
-9.18293 5.7363e-25 7.28729e-06
-9.17344 2.87246e-24 7.31804e-06
-9.16395 4.97028e-24 7.34896e-06
-9.15446 4.64006e-24 7.38003e-06
-9.14497 6.40149e-24 7.41126e-06
-9.13549 3.29667e-24 7.44265e-06
-9.12601 2.70851e-24 7.4742e-06
-9.11653 8.53403e-24 7.50591e-06
-9.10705 2.59064e-24 7.53779e-06
-9.09757 5.09987e-24 7.56983e-06
-9.08809 9.81317e-24 7.60203e-06
-9.07862 3.39195e-24 7.6344e-06
-9.06915 3.89217e-25 7.66693e-06
-9.05968 7.79354e-24 7.69963e-06
-9.05021 1.10988e-24 7.73251e-06
-9.04074 4.71531e-24 7.76555e-06
-9.03128 5.49043e-24 7.79876e-06
-9.02182 -1.77748e-25 7.83214e-06
-9.01236 1.4467e-24 7.8657e-06
-9.0029 5.66977e-24 7.89943e-06
-8.99344 4.3707e-24 7.93333e-06
-8.98399 3.1623e-25 7.96741e-06
-8.97453 2.46979e-24 8.00167e-06
-8.96508 7.4859e-24 8.03611e-06
-8.95563 -9.1506e-26 8.07072e-06
-8.94618 -3.70497e-25 8.10552e-06
-8.93674 5.53763e-24 8.1405e-06
-8.92729 1.04077e-24 8.17566e-06
-8.91785 -3.27736e-25 8.211e-06
-8.90841 6.91438e-24 8.24653e-06
-8.89897 6.43057e-24 8.28224e-06
-8.88954 3.81093e-24 8.31815e-06
-8.8801 2.23712e-24 8.35424e-06
-8.87067 8.62217e-24 8.39052e-06
-8.86124 -5.45916e-25 8.42699e-06
-8.85181 3.88527e-24 8.46365e-06
-8.84238 5.4611e-24 8.50051e-06
-8.83296 1.38727e-24 8.53756e-06
-8.82353 5.12097e-24 8.57481e-06
-8.81411 8.24496e-24 8.61225e-06
-8.80469 6.48264e-24 8.64989e-06
-8.79527 5.09926e-24 8.68774e-06
-8.78586 7.35992e-24 8.72578e-06
-8.77644 8.88728e-24 8.76402e-06
-8.76703 6.27848e-25 8.80247e-06
-8.75762 8.95185e-24 8.84112e-06
-8.74821 1.69641e-24 8.87998e-06
-8.7388 4.54094e-24 8.91904e-06
-8.7294 8.45131e-24 8.95832e-06
-8.71999 6.1853e-24 8.9978e-06
-8.71059 4.48049e-24 9.03749e-06
-8.70119 9.13602e-25 9.0774e-06
-8.69179 2.15554e-24 9.11752e-06
-8.68239 9.76904e-24 9.15786e-06
-8.673 4.06535e-24 9.19841e-06
-8.6636 4.77582e-25 9.23918e-06
-8.65421 5.58634e-24 9.28017e-06
-8.64482 4.50933e-24 9.32138e-06
-8.63543 4.45375e-24 9.36282e-06
-8.62605 5.37503e-24 9.40447e-06
-8.61666 1.00544e-23 9.44635e-06
-8.60728 3.62672e-24 9.48846e-06
-8.5979 1.08354e-23 9.5308e-06
-8.58852 3.83199e-24 9.57336e-06
-8.57914 5.01177e-24 9.61616e-06
-8.56976 -1.34746e-24 9.65919e-06
-8.56039 6.72446e-24 9.70245e-06
-8.55102 -8.29663e-25 9.74595e-06
-8.54165 3.52627e-24 9.78969e-06
-8.53228 6.10708e-24 9.83366e-06
-8.52291 2.38937e-24 9.87788e-06
-8.51354 5.86373e-24 9.92233e-06
-8.50418 7.83134e-24 9.96703e-06
-8.49482 3.00063e-24 1.0012e-05
-8.48546 1.25234e-23 1.00572e-05
-8.4761 5.26276e-24 1.01026e-05
-8.46674 3.19908e-24 1.01483e-05
-8.45738 1.07269e-23 1.01942e-05
-8.44803 5.3915e-24 1.02404e-05
-8.43868 1.06244e-25 1.02869e-05
-8.42933 1.22408e-23 1.03336e-05
-8.41998 1.13603e-23 1.03805e-05
-8.41063 -1.74234e-24 1.04278e-05
-8.40128 -3.39321e-24 1.04752e-05
-8.39194 7.07258e-25 1.0523e-05
-8.3826 7.64171e-24 1.0571e-05
-8.37326 5.27765e-24 1.06193e-05
-8.36392 1.182e-23 1.06678e-05
-8.35458 5.83371e-24 1.07166e-05
-8.34525 5.91634e-24 1.07657e-05
-8.33591 1.02014e-23 1.08151e-05
-8.32658 5.28931e-24 1.08647e-05
-8.31725 2.19044e-24 1.09147e-05
-8.30792 5.40709e-24 1.09648e-05
-8.29859 5.47571e-24 1.10153e-05
-8.28926 1.03453e-23 1.10661e-05
-8.27994 -1.76326e-25 1.11171e-05
-8.27062 6.50087e-24 1.11685e-05
-8.2613 1.26162e-23 1.12201e-05
-8.25198 2.24536e-25 1.1272e-05
-8.24266 2.79998e-24 1.13242e-05
-8.23334 5.29782e-24 1.13767e-05
-8.22403 1.08157e-23 1.14295e-05
-8.21472 6.96459e-24 1.14826e-05
-8.2054 1.43732e-23 1.1536e-05
-8.19609 5.17986e-24 1.15897e-05
-8.18679 1.1139e-23 1.16437e-05
-8.17748 2.09948e-24 1.1698e-05
-8.16817 -3.24304e-25 1.17526e-05
-8.15887 -2.5843e-24 1.18076e-05
-8.14957 2.72741e-24 1.18628e-05
-8.14027 -8.68653e-26 1.19184e-05
-8.13097 1.3562e-23 1.19742e-05
-8.12167 1.05108e-23 1.20304e-05
-8.11238 1.1289e-23 1.2087e-05
-8.10308 1.02717e-23 1.21438e-05
-8.09379 5.82289e-24 1.2201e-05
-8.0845 7.16077e-24 1.22585e-05
-8.07521 1.26373e-23 1.23163e-05
-8.06592 9.37351e-24 1.23745e-05
-8.05664 1.61082e-23 1.2433e-05
-8.04735 3.28586e-24 1.24918e-05
-8.03807 1.00843e-23 1.2551e-05
-8.02879 1.08657e-23 1.26105e-05
-8.01951 9.53071e-24 1.26704e-05
-8.01023 1.37038e-23 1.27306e-05
-8.00095 1.40694e-23 1.27911e-05
-7.99168 2.61151e-24 1.2852e-05
-7.9824 1.15502e-23 1.29133e-05
-7.97313 2.5297e-24 1.29749e-05
-7.96386 5.5963e-24 1.30369e-05
-7.95459 1.84995e-23 1.30993e-05
-7.94532 5.11295e-24 1.3162e-05
-7.93606 4.92561e-25 1.3225e-05
-7.92679 1.22166e-23 1.32885e-05
-7.91753 1.38887e-23 1.33523e-05
-7.90827 1.04492e-23 1.34165e-05
-7.89901 -9.17568e-25 1.34811e-05
-7.88975 2.43684e-24 1.3546e-05
-7.88049 1.52211e-23 1.36114e-05
-7.87123 1.7357e-23 1.36771e-05
-7.86198 1.25761e-23 1.37432e-05
-7.85273 1.29509e-23 1.38097e-05
-7.84348 1.75697e-25 1.38766e-05
-7.83423 -7.84253e-25 1.39439e-05
-7.82498 8.21809e-24 1.40116e-05
-7.81573 2.10898e-24 1.40797e-05
-7.80649 9.31676e-24 1.41482e-05
-7.79724 7.94711e-24 1.42171e-05
-7.788 3.8782e-24 1.42864e-05
-7.77876 8.52568e-24 1.43561e-05
-7.76952 1.44198e-23 1.44263e-05
-7.76028 1.51035e-23 1.44968e-05
-7.75105 1.27476e-23 1.45678e-05
-7.74181 5.40987e-24 1.46392e-05
-7.73258 1.28722e-25 1.47111e-05
-7.72335 1.22478e-23 1.47834e-05
-7.71412 -2.20096e-25 1.48561e-05
-7.70489 7.38525e-24 1.49292e-05
-7.69566 5.3375e-24 1.50028e-05
-7.68643 1.87397e-23 1.50768e-05
-7.67721 7.22821e-24 1.51513e-05
-7.66798 1.79376e-23 1.52263e-05
-7.65876 9.91485e-24 1.53017e-05
-7.64954 1.16923e-23 1.53775e-05
-7.64032 -1.81997e-24 1.54538e-05
-7.63111 2.42867e-24 1.55306e-05
-7.62189 -7.91199e-24 1.56078e-05
-7.61267 5.07684e-24 1.56855e-05
-7.60346 -5.57183e-24 1.57637e-05
-7.59425 5.82444e-24 1.58424e-05
-7.58504 9.014e-24 1.59215e-05
-7.57583 6.332e-24 1.60012e-05
-7.56662 7.81416e-24 1.60813e-05
-7.55742 1.67166e-23 1.61619e-05
-7.54821 8.3578e-25 1.6243e-05
-7.53901 1.37216e-23 1.63246e-05
-7.52981 2.86448e-23 1.64067e-05
-7.5206 1.49974e-23 1.64894e-05
-7.51141 1.44597e-23 1.65725e-05
-7.50221 -2.11795e-25 1.66561e-05
-7.49301 3.02715e-23 1.67403e-05
-7.48382 3.53608e-25 1.6825e-05
-7.47462 1.98998e-24 1.69102e-05
-7.46543 1.55025e-23 1.69959e-05
-7.45624 1.0969e-23 1.70822e-05
-7.44705 -5.30506e-24 1.7169e-05
-7.43786 2.00681e-23 1.72564e-05
-7.42868 1.14096e-23 1.73443e-05
-7.41949 1.97091e-24 1.74327e-05
-7.41031 2.39644e-23 1.75217e-05
-7.40112 6.6618e-24 1.76113e-05
-7.39194 -5.00012e-24 1.77014e-05
-7.38276 2.88169e-23 1.77921e-05
-7.37358 5.53556e-24 1.78834e-05
-7.36441 -4.1802e-24 1.79752e-05
-7.35523 1.63623e-23 1.80676e-05
-7.34606 4.44429e-24 1.81607e-05
-7.33688 3.52672e-23 1.82542e-05
-7.32771 2.49628e-23 1.83484e-05
-7.31854 1.72905e-23 1.84432e-05
-7.30937 8.17141e-24 1.85386e-05
-7.3002 2.7378e-24 1.86346e-05
-7.29104 1.34289e-23 1.87312e-05
-7.28187 1.52802e-23 1.88284e-05
-7.27271 1.39793e-24 1.89263e-05
-7.26355 -3.54705e-24 1.90247e-05
-7.25438 1.53331e-23 1.91238e-05
-7.24522 1.5988e-23 1.92236e-05
-7.23607 -1.04158e-23 1.93239e-05
-7.22691 4.20296e-24 1.9425e-05
-7.21775 3.62166e-23 1.95266e-05
-7.2086 1.2088e-23 1.9629e-05
-7.19945 1.29554e-23 1.97319e-05
-7.19029 8.87581e-24 1.98356e-05
-7.18114 1.08222e-23 1.99399e-05
-7.17199 1.70332e-23 2.00449e-05
-7.16285 1.0817e-23 2.01506e-05
-7.1537 1.86925e-23 2.0257e-05
-7.14455 3.46981e-24 2.0364e-05
-7.13541 2.08156e-23 2.04718e-05
-7.12627 2.00182e-23 2.05802e-05
-7.11713 -6.48288e-24 2.06894e-05
-7.10798 2.55627e-23 2.07993e-05
-7.09885 2.93549e-23 2.09098e-05
-7.08971 2.95088e-23 2.10212e-05
-7.08057 3.39945e-23 2.11332e-05
-7.07144 1.31009e-23 2.1246e-05
-7.0623 -2.50154e-25 2.13595e-05
-7.05317 6.31816e-24 2.14738e-05
-7.04404 2.22507e-23 2.15888e-05
-7.03491 2.81562e-23 2.17046e-05
-7.02578 2.62104e-23 2.18212e-05
-7.01665 1.23618e-23 2.19385e-05
-7.00753 -7.09759e-24 2.20566e-05
-6.9984 1.26076e-23 2.21755e-05
-6.98928 2.96785e-23 2.22952e-05
-6.98016 -2.96846e-24 2.24157e-05
-6.97103 -1.9186e-23 2.2537e-05
-6.96191 3.21845e-23 2.2659e-05
-6.9528 2.61293e-23 2.27819e-05
-6.94368 1.67472e-23 2.29057e-05
-6.93456 3.02667e-23 2.30302e-05
-6.92545 9.34438e-24 2.31556e-05
-6.91633 9.99947e-24 2.32819e-05
-6.90722 1.91356e-23 2.3409e-05
-6.89811 4.72651e-24 2.35369e-05
-6.889 1.83819e-23 2.36657e-05
-6.87989 2.23128e-23 2.37954e-05
-6.87078 1.40921e-23 2.39259e-05
-6.86168 3.01594e-24 2.40574e-05
-6.85257 3.11151e-23 2.41897e-05
-6.84347 1.37303e-23 2.43229e-05
-6.83437 2.62405e-23 2.44571e-05
-6.82526 9.68718e-25 2.45921e-05
-6.81616 1.47713e-23 2.47281e-05
-6.80707 1.22967e-23 2.4865e-05
-6.79797 1.76006e-23 2.50028e-05
-6.78887 4.23366e-23 2.51416e-05
-6.77978 -1.74299e-23 2.52813e-05
-6.77068 1.15622e-23 2.5422e-05
-6.76159 2.8291e-23 2.55637e-05
-6.7525 2.01294e-23 2.57063e-05
-6.74341 2.16036e-23 2.58499e-05
-6.73432 2.56989e-23 2.59946e-05
-6.72523 3.96003e-23 2.61402e-05
-6.71614 2.21975e-23 2.62868e-05
-6.70706 1.71212e-23 2.64344e-05
-6.69797 -5.55118e-24 2.65831e-05
-6.68889 3.97081e-23 2.67328e-05
-6.67981 1.87068e-23 2.68835e-05
-6.67072 1.85291e-23 2.70353e-05
-6.66164 1.25753e-23 2.71882e-05
-6.65257 2.40533e-23 2.73421e-05
-6.64349 1.77018e-23 2.74971e-05
-6.63441 1.12527e-23 2.76532e-05
-6.62534 1.81012e-23 2.78104e-05
-6.61626 1.63924e-23 2.79686e-05
-6.60719 3.51759e-23 2.8128e-05
-6.59812 4.99996e-24 2.82886e-05
-6.58905 -4.27869e-25 2.84502e-05
-6.57998 4.24023e-23 2.8613e-05
-6.57091 4.68424e-23 2.8777e-05
-6.56184 3.26388e-23 2.89421e-05
-6.55278 1.66226e-23 2.91084e-05
-6.54371 9.55285e-24 2.92759e-05
-6.53465 1.45364e-23 2.94446e-05
-6.52559 4.86694e-23 2.96144e-05
-6.51652 6.81904e-23 2.97855e-05
-6.50746 2.44553e-23 2.99578e-05
-6.49841 3.75421e-23 3.01314e-05
-6.48935 -1.4041e-23 3.03062e-05
-6.48029 2.90283e-23 3.04822e-05
-6.47123 5.77834e-23 3.06595e-05
-6.46218 3.54372e-23 3.08381e-05
-6.45313 4.98486e-23 3.1018e-05
-6.44407 6.33943e-23 3.11992e-05
-6.43502 4.78399e-23 3.13817e-05
-6.42597 2.41575e-23 3.15655e-05
-6.41692 -7.62878e-24 3.17507e-05
-6.40788 5.86506e-24 3.19372e-05
-6.39883 2.65185e-23 3.2125e-05
-6.38978 1.96699e-23 3.23142e-05
-6.38074 1.53463e-23 3.25049e-05
-6.3717 4.8964e-23 3.26969e-05
-6.36265 4.12567e-23 3.28903e-05
-6.35361 3.23204e-23 3.30851e-05
-6.34457 -1.71689e-23 3.32814e-05
-6.33553 5.02307e-23 3.34791e-05
-6.3265 8.15841e-24 3.36782e-05
-6.31746 5.85432e-23 3.38789e-05
-6.30842 4.68344e-23 3.4081e-05
-6.29939 5.54733e-23 3.42846e-05
-6.29035 1.01227e-23 3.44897e-05
-6.28132 4.51028e-23 3.46964e-05
-6.27229 -8.07007e-24 3.49045e-05
-6.26326 4.09517e-23 3.51143e-05
-6.25423 4.49264e-23 3.53256e-05
-6.2452 3.80686e-23 3.55384e-05
-6.23618 1.94776e-23 3.57529e-05
-6.22715 4.94146e-23 3.5969e-05
-6.21813 2.3257e-23 3.61867e-05
-6.2091 5.70387e-23 3.6406e-05
-6.20008 4.62064e-23 3.6627e-05
-6.19106 7.24451e-23 3.68496e-05
-6.18204 3.2579e-23 3.7074e-05
-6.17302 3.37592e-23 3.73e-05
-6.164 5.26137e-23 3.75277e-05
-6.15498 3.54172e-23 3.77572e-05
-6.14596 6.28229e-23 3.79884e-05
-6.13695 7.17543e-23 3.82214e-05
-6.12793 -1.52967e-24 3.84561e-05
-6.11892 3.41209e-23 3.86927e-05
-6.10991 3.7279e-23 3.8931e-05
-6.1009 6.64176e-23 3.91712e-05
-6.09189 5.14424e-23 3.94132e-05
-6.08288 1.17704e-23 3.96571e-05
-6.07387 6.57062e-23 3.99028e-05
-6.06486 2.65166e-23 4.01504e-05
-6.05586 5.49162e-25 4.04e-05
-6.04685 3.83399e-23 4.06515e-05
-6.03785 3.24908e-24 4.09049e-05
-6.02885 3.66572e-23 4.11603e-05
-6.01984 -1.83445e-23 4.14177e-05
-6.01084 5.71662e-23 4.1677e-05
-6.00184 6.64263e-23 4.19384e-05
-5.99285 2.78264e-23 4.22019e-05
-5.98385 7.97625e-23 4.24674e-05
-5.97485 8.21959e-23 4.27349e-05
-5.96585 4.98603e-24 4.30046e-05
-5.95686 -5.05713e-24 4.32764e-05
-5.94787 4.05226e-23 4.35503e-05
-5.93887 6.71751e-23 4.38264e-05
-5.92988 5.51774e-23 4.41047e-05
-5.92089 5.58422e-23 4.43851e-05
-5.9119 2.80286e-23 4.46678e-05
-5.90291 5.64035e-23 4.49527e-05
-5.89393 2.97552e-23 4.52399e-05
-5.88494 3.48403e-23 4.55294e-05
-5.87595 6.82687e-23 4.58212e-05
-5.86697 -1.42644e-23 4.61153e-05
-5.85798 6.75668e-23 4.64118e-05
-5.849 3.18717e-23 4.67106e-05
-5.84002 4.06463e-23 4.70118e-05
-5.83104 5.03567e-23 4.73155e-05
-5.82206 2.8802e-23 4.76216e-05
-5.81308 -7.45164e-26 4.79301e-05
-5.8041 7.83921e-23 4.82412e-05
-5.79513 5.40449e-23 4.85548e-05
-5.78615 -2.25274e-24 4.88709e-05
-5.77718 3.57626e-23 4.91895e-05
-5.7682 2.02336e-23 4.95108e-05
-5.75923 -2.72498e-23 4.98347e-05
-5.75026 8.68079e-23 5.01612e-05
-5.74129 4.73003e-23 5.04904e-05
-5.73232 4.68279e-24 5.08223e-05
-5.72335 8.79039e-23 5.11569e-05
-5.71438 9.13942e-23 5.14942e-05
-5.70541 4.91874e-23 5.18344e-05
-5.69645 1.4473e-23 5.21773e-05
-5.68748 7.00955e-23 5.2523e-05
-5.67852 1.61298e-23 5.28717e-05
-5.66955 1.30313e-22 5.32232e-05
-5.66059 1.26622e-22 5.35776e-05
-5.65163 8.74138e-24 5.39349e-05
-5.64267 2.23151e-23 5.42953e-05
-5.63371 1.73141e-23 5.46586e-05
-5.62475 8.12362e-23 5.5025e-05
-5.61579 1.31993e-22 5.53944e-05
-5.60684 6.57565e-23 5.5767e-05
-5.59788 5.53274e-23 5.61427e-05
-5.58893 1.74388e-24 5.65215e-05
-5.57997 4.43427e-23 5.69035e-05
-5.57102 6.31584e-23 5.72887e-05
-5.56207 1.01777e-22 5.76772e-05
-5.55312 3.71531e-23 5.8069e-05
-5.54416 2.57565e-23 5.84641e-05
-5.53522 2.73167e-23 5.88626e-05
-5.52627 1.44693e-22 5.92645e-05
-5.51732 7.55127e-23 5.96698e-05
-5.50837 4.37748e-23 6.00785e-05
-5.49943 3.76374e-23 6.04908e-05
-5.49048 9.90144e-23 6.09066e-05
-5.48154 1.40902e-22 6.13259e-05
-5.4726 4.49422e-23 6.17489e-05
-5.46365 6.56757e-23 6.21755e-05
-5.45471 2.94699e-23 6.26058e-05
-5.44577 8.71215e-23 6.30398e-05
-5.43683 9.92652e-23 6.34776e-05
-5.4279 9.66806e-23 6.39192e-05
-5.41896 1.33096e-23 6.43646e-05
-5.41002 3.69733e-23 6.48139e-05
-5.40109 6.6138e-23 6.52671e-05
-5.39215 3.13722e-23 6.57243e-05
-5.38322 9.9583e-23 6.61855e-05
-5.37428 1.03708e-23 6.66507e-05
-5.36535 4.78477e-23 6.71201e-05
-5.35642 -1.02288e-23 6.75935e-05
-5.34749 5.69744e-23 6.80712e-05
-5.33856 9.38564e-23 6.85531e-05
-5.32963 -3.33761e-23 6.90392e-05
-5.3207 1.08753e-23 6.95297e-05
-5.31178 1.39142e-22 7.00245e-05
-5.30285 1.32719e-22 7.05237e-05
-5.29393 4.33416e-23 7.10274e-05
-5.285 1.44738e-22 7.15356e-05
-5.27608 1.33779e-22 7.20483e-05
-5.26716 1.36991e-22 7.25656e-05
-5.25824 9.33771e-23 7.30876e-05
-5.24931 4.65018e-23 7.36143e-05
-5.24039 7.17318e-23 7.41457e-05
-5.23148 9.75283e-23 7.4682e-05
-5.22256 -1.55555e-23 7.52231e-05
-5.21364 1.36285e-22 7.57691e-05
-5.20472 2.74413e-23 7.63201e-05
-5.19581 2.17744e-22 7.68761e-05
-5.18689 3.07299e-23 7.74371e-05
-5.17798 2.25184e-22 7.80033e-05
-5.16907 5.55436e-23 7.85747e-05
-5.16015 1.72023e-22 7.91514e-05
-5.15124 1.87598e-22 7.97333e-05
-5.14233 1.81881e-22 8.03206e-05
-5.13342 6.88598e-23 8.09134e-05
-5.12451 -4.44187e-23 8.15116e-05
-5.11561 2.2215e-22 8.21153e-05
-5.1067 4.23436e-23 8.27247e-05
-5.09779 6.51953e-23 8.33397e-05
-5.08889 2.37046e-22 8.39605e-05
-5.07998 1.66459e-22 8.45871e-05
-5.07108 1.35588e-22 8.52195e-05
-5.06218 1.88934e-22 8.58579e-05
-5.05327 3.96722e-23 8.65022e-05
-5.04437 2.8688e-23 8.71527e-05
-5.03547 2.88738e-22 8.78092e-05
-5.02657 2.39686e-22 8.8472e-05
-5.01767 2.1447e-22 8.91411e-05
-5.00877 1.12157e-22 8.98165e-05
-4.99988 1.06172e-22 9.04983e-05
-4.99098 1.03392e-22 9.11866e-05
-4.98209 7.83539e-23 9.18815e-05
-4.97319 2.20449e-22 9.25831e-05
-4.9643 9.46455e-23 9.32913e-05
-4.9554 8.08845e-23 9.40064e-05
-4.94651 7.27898e-23 9.47284e-05
-4.93762 1.25764e-22 9.54573e-05
-4.92873 1.13498e-22 9.61933e-05
-4.91984 1.74074e-22 9.69364e-05
-4.91095 1.73909e-22 9.76867e-05
-4.90206 2.04108e-22 9.84443e-05
-4.89317 1.14645e-22 9.92093e-05
-4.88429 1.01063e-22 9.99817e-05
-4.8754 2.16536e-22 0.000100762
-4.86651 1.18135e-22 0.000101549
-4.85763 4.87792e-23 0.000102345
-4.84875 1.77152e-22 0.000103148
-4.83986 1.48442e-22 0.000103959
-4.83098 1.22271e-22 0.000104778
-4.8221 2.52283e-22 0.000105606
-4.81322 9.47933e-23 0.000106441
-4.80434 2.26984e-22 0.000107285
-4.79546 1.58088e-22 0.000108137
-4.78658 3.0689e-22 0.000108998
-4.77771 3.4557e-22 0.000109867
-4.76883 3.58241e-23 0.000110745
-4.75995 9.70568e-23 0.000111632
-4.75108 2.33311e-22 0.000112528
-4.7422 2.66637e-22 0.000113433
-4.73333 1.97858e-22 0.000114347
-4.72446 2.39267e-22 0.00011527
-4.71558 2.62614e-22 0.000116203
-4.70671 3.61752e-22 0.000117145
-4.69784 1.54834e-22 0.000118097
-4.68897 8.12752e-23 0.000119059
-4.6801 8.71129e-23 0.00012003
-4.67123 1.47117e-22 0.000121012
-4.66237 1.58971e-22 0.000122003
-4.6535 3.05093e-22 0.000123005
-4.64463 3.39134e-23 0.000124017
-4.63577 1.53111e-22 0.00012504
-4.6269 3.01452e-22 0.000126073
-4.61804 8.16732e-23 0.000127117
-4.60918 2.56249e-22 0.000128172
-4.60031 2.67368e-22 0.000129238
-4.59145 1.39365e-22 0.000130315
-4.58259 1.50136e-22 0.000131403
-4.57373 2.40549e-22 0.000132503
-4.56487 2.11134e-22 0.000133614
-4.55601 1.30108e-22 0.000134738
-4.54716 2.88129e-22 0.000135873
-4.5383 3.18028e-22 0.00013702
-4.52944 3.80532e-22 0.000138179
-4.52059 2.90981e-22 0.000139351
-4.51173 3.4875e-22 0.000140535
-4.50288 2.53828e-22 0.000141732
-4.49402 1.45196e-22 0.000142942
-4.48517 8.79975e-23 0.000144165
-4.47632 2.6736e-22 0.000145401
-4.46747 1.58296e-22 0.000146651
-4.45862 2.6394e-22 0.000147914
-4.44977 3.08735e-22 0.00014919
-4.44092 2.41452e-22 0.000150481
-4.43207 3.68547e-22 0.000151786
-4.42322 2.00188e-22 0.000153105
-4.41437 3.11972e-22 0.000154438
-4.40553 1.49352e-22 0.000155787
-4.39668 3.03024e-22 0.00015715
-4.38783 2.11485e-22 0.000158528
-4.37899 2.01208e-22 0.000159921
-4.37015 2.83218e-22 0.00016133
-4.3613 3.56333e-22 0.000162754
-4.35246 -2.20299e-23 0.000164195
-4.34362 4.88779e-22 0.000165651
-4.33478 2.09237e-22 0.000167124
-4.32594 3.95732e-22 0.000168614
-4.3171 4.71659e-22 0.00017012
-4.30826 2.27443e-22 0.000171643
-4.29942 2.81906e-23 0.000173184
-4.29058 2.72572e-22 0.000174742
-4.28175 3.91763e-22 0.000176317
-4.27291 3.13643e-22 0.000177911
-4.26407 2.33986e-22 0.000179523
-4.25524 2.75961e-22 0.000181153
-4.2464 3.64293e-22 0.000182802
-4.23757 3.2104e-22 0.00018447
-4.22874 4.47117e-22 0.000186158
-4.21991 1.92273e-22 0.000187864
-4.21107 3.11461e-22 0.000189591
-4.20224 4.15005e-22 0.000191338
-4.19341 6.05949e-22 0.000193105
-4.18458 5.28158e-22 0.000194893
-4.17575 2.79927e-22 0.000196701
-4.16693 2.56234e-22 0.000198531
-4.1581 4.32952e-22 0.000200383
-4.14927 5.89571e-22 0.000202257
-4.14045 3.6857e-22 0.000204152
-4.13162 3.68486e-22 0.00020607
-4.12279 4.35095e-22 0.000208011
-4.11397 5.21975e-22 0.000209975
-4.10515 5.41142e-22 0.000211963
-4.09632 4.70448e-22 0.000213975
-4.0875 2.57307e-22 0.00021601
-4.07868 8.63545e-22 0.000218071
-4.06986 5.91467e-22 0.000220156
-4.06104 6.69004e-22 0.000222266
-4.05222 1.79548e-22 0.000224402
-4.0434 4.63556e-22 0.000226565
-4.03458 6.05488e-22 0.000228753
-4.02576 4.44893e-22 0.000230969
-4.01695 1.09522e-22 0.000233211
-4.00813 9.83886e-22 0.000235482
-3.99931 3.02683e-22 0.00023778
-3.9905 7.15528e-22 0.000240107
-3.98168 5.97515e-22 0.000242462
-3.97287 5.72317e-22 0.000244847
-3.96405 3.3693e-22 0.000247262
-3.95524 9.08173e-22 0.000249707
-3.94643 8.08294e-22 0.000252183
-3.93762 6.67596e-22 0.00025469
-3.92881 6.30302e-22 0.000257229
-3.92 4.26837e-22 0.0002598
-3.91119 8.63721e-22 0.000262403
-3.90238 6.39569e-22 0.00026504
-3.89357 3.73184e-22 0.00026771
-3.88476 5.54522e-22 0.000270414
-3.87595 5.58127e-22 0.000273154
-3.86715 1.71204e-22 0.000275928
-3.85834 9.51412e-22 0.000278738
-3.84953 4.50401e-22 0.000281585
-3.84073 1.01891e-21 0.000284469
-3.83192 3.59843e-22 0.00028739
-3.82312 4.52439e-22 0.000290349
-3.81432 3.67796e-22 0.000293348
-3.80551 8.88434e-22 0.000296385
-3.79671 8.84088e-22 0.000299463
-3.78791 3.91193e-22 0.000302581
-3.77911 6.46369e-22 0.000305741
-3.77031 1.25971e-21 0.000308943
-3.76151 3.17744e-22 0.000312187
-3.75271 1.5512e-22 0.000315475
-3.74391 8.87313e-22 0.000318807
-3.73511 6.33319e-22 0.000322183
-3.72632 7.96469e-22 0.000325606
-3.71752 8.15542e-22 0.000329074
-3.70872 7.71423e-22 0.00033259
-3.69993 8.16117e-22 0.000336154
-3.69113 7.14855e-22 0.000339766
-3.68234 8.38223e-22 0.000343428
-3.67355 1.32475e-21 0.00034714
-3.66475 5.32594e-22 0.000350903
-3.65596 5.98186e-22 0.000354718
-3.64717 -1.29224e-22 0.000358586
-3.63838 9.03873e-22 0.000362508
-3.62958 1.5981e-21 0.000366485
-3.62079 1.15913e-21 0.000370518
-3.612 9.92083e-22 0.000374607
-3.60321 1.17869e-21 0.000378753
-3.59443 1.67729e-21 0.000382959
-3.58564 6.77481e-22 0.000387224
-3.57685 1.2811e-21 0.000391549
-3.56806 1.57052e-21 0.000395937
-3.55928 1.09517e-21 0.000400387
-3.55049 1.72775e-21 0.000404901
-3.5417 1.44243e-21 0.00040948
-3.53292 1.21724e-21 0.000414125
-3.52413 1.5394e-21 0.000418838
-3.51535 1.73287e-21 0.000423619
-3.50657 1.60776e-21 0.00042847
-3.49778 1.55043e-21 0.000433392
-3.489 1.26165e-21 0.000438386
-3.48022 1.28286e-21 0.000443455
-3.47144 2.44906e-21 0.000448598
-3.46266 1.05175e-21 0.000453817
-3.45388 1.22293e-21 0.000459114
-3.4451 9.73735e-22 0.00046449
-3.43632 9.87708e-22 0.000469947
-3.42754 2.3181e-21 0.000475486
-3.41876 1.40911e-21 0.000481108
-3.40999 1.54848e-21 0.000486816
-3.40121 1.47042e-21 0.000492611
-3.39243 1.04358e-21 0.000498493
-3.38366 1.84266e-21 0.000504466
-3.37488 1.34507e-21 0.000510531
-3.36611 2.31915e-21 0.000516689
-3.35733 2.73616e-21 0.000522942
-3.34856 9.39379e-22 0.000529293
-3.33979 5.59792e-22 0.000535742
-3.33101 1.47808e-21 0.000542292
-3.32224 1.2052e-21 0.000548945
-3.31347 1.91832e-21 0.000555703
-3.3047 1.58063e-21 0.000562567
-3.29593 2.0949e-21 0.000569541
-3.28716 2.29317e-21 0.000576625
-3.27839 2.15261e-21 0.000583823
-3.26962 2.30268e-21 0.000591136
-3.26085 2.27587e-21 0.000598566
-3.25208 2.71761e-21 0.000606117
-3.24331 1.89415e-21 0.00061379
-3.23455 2.41156e-21 0.000621588
-3.22578 9.21027e-22 0.000629513
-3.21701 1.93728e-21 0.000637569
-3.20825 3.41557e-21 0.000645756
-3.19948 2.12503e-21 0.00065408
-3.19072 4.36934e-21 0.000662541
-3.18195 3.82306e-21 0.000671143
-3.17319 3.35349e-21 0.000679889
-3.16442 1.52101e-21 0.000688781
-3.15566 3.55545e-21 0.000697824
-3.1469 1.13364e-21 0.000707019
-3.13814 3.1524e-21 0.00071637
-3.12938 1.10263e-21 0.000725881
-3.12062 4.34505e-21 0.000735555
-3.11186 4.48089e-21 0.000745394
-3.1031 3.9123e-21 0.000755404
-3.09434 1.86179e-21 0.000765587
-3.08558 3.91236e-21 0.000775946
-3.07682 4.85639e-21 0.000786487
-3.06806 4.13045e-21 0.000797212
-3.0593 3.48963e-21 0.000808127
-3.05055 2.94088e-21 0.000819234
-3.04179 4.17825e-21 0.000830538
-3.03303 3.01308e-21 0.000842044
-3.02428 3.10862e-21 0.000853756
-3.01552 4.37308e-21 0.000865678
-3.00677 3.11123e-21 0.000877815
-2.99801 6.34635e-21 0.000890172
-2.98926 1.65223e-21 0.000902755
-2.9805 5.85504e-21 0.000915567
-2.97175 3.47345e-21 0.000928614
-2.963 2.79817e-21 0.000941902
-2.95425 4.39781e-21 0.000955437
-2.9455 2.38753e-21 0.000969222
-2.93674 3.25031e-21 0.000983266
-2.92799 4.79514e-21 0.000997573
-2.91924 4.27412e-21 0.00101215
-2.91049 5.96611e-21 0.001027
-2.90174 2.77757e-21 0.00104214
-2.89299 6.78279e-21 0.00105756
-2.88425 8.87164e-21 0.00107328
-2.8755 4.70103e-21 0.00108931
-2.86675 7.99654e-21 0.00110564
-2.858 5.30142e-21 0.00112229
-2.84926 6.18436e-21 0.00113927
-2.84051 9.44765e-21 0.00115658
-2.83176 3.7278e-21 0.00117423
-2.82302 4.66239e-21 0.00119223
-2.81427 5.93805e-21 0.0012106
-2.80553 4.02377e-21 0.00122932
-2.79678 5.25523e-21 0.00124843
-2.78804 5.36293e-21 0.00126792
-2.7793 3.87032e-21 0.00128781
-2.77055 4.82208e-21 0.0013081
-2.76181 5.38746e-21 0.00132881
-2.75307 2.92583e-21 0.00134995
-2.74433 2.81055e-21 0.00137152
-2.73559 1.10098e-20 0.00139355
-2.72685 3.31489e-21 0.00141603
-2.71811 8.84086e-21 0.00143899
-2.70937 1.15097e-20 0.00146243
-2.70063 7.13257e-21 0.00148637
-2.69189 1.20477e-20 0.00151082
-2.68315 9.64901e-21 0.0015358
-2.67441 9.39931e-21 0.00156132
-2.66567 1.18149e-20 0.00158738
-2.65693 8.6284e-21 0.00161402
-2.6482 6.91919e-21 0.00164124
-2.63946 6.11292e-21 0.00166907
-2.63072 1.03382e-20 0.00169751
-2.62199 1.17212e-20 0.00172658
-2.61325 1.1873e-20 0.0017563
-2.60452 9.5393e-21 0.0017867
-2.59578 7.59262e-21 0.00181778
-2.58705 8.64154e-21 0.00184957
-2.57831 1.31769e-20 0.00188209
-2.56958 1.11947e-20 0.00191536
-2.56085 9.75205e-21 0.0019494
-2.55211 2.05767e-20 0.00198423
-2.54338 9.67874e-21 0.00201988
-2.53465 3.48878e-21 0.00205637
-2.52592 1.73031e-20 0.00209373
-2.51719 1.5184e-20 0.00213197
-2.50845 1.57512e-20 0.00217114
-2.49972 1.61266e-20 0.00221125
-2.49099 1.63524e-20 0.00225233
-2.48226 1.20907e-20 0.00229442
-2.47353 1.5063e-20 0.00233755
-2.46481 1.5546e-20 0.00238174
-2.45608 1.25587e-20 0.00242703
-2.44735 2.20133e-20 0.00247345
-2.43862 2.35022e-20 0.00252105
-2.42989 1.74281e-20 0.00256985
-2.42117 1.47411e-20 0.0026199
-2.41244 2.74201e-20 0.00267124
-2.40371 2.40839e-20 0.0027239
-2.39499 2.3028e-20 0.00277794
-2.38626 2.35458e-20 0.00283339
-2.37753 1.41269e-20 0.0028903
-2.36881 2.26544e-20 0.00294873
-2.36008 2.50176e-20 0.00300871
-2.35136 2.41392e-20 0.00307032
-2.34264 1.73421e-20 0.00313359
-2.33391 2.95135e-20 0.00319859
-2.32519 3.44906e-20 0.00326538
-2.31647 2.56156e-20 0.00333401
-2.30774 2.49481e-20 0.00340456
-2.29902 2.56499e-20 0.00347709
-2.2903 2.06093e-20 0.00355167
-2.28158 2.98899e-20 0.00362838
-2.27286 3.40465e-20 0.00370729
-2.26414 3.88283e-20 0.00378848
-2.25542 2.47806e-20 0.00387204
-2.24669 4.84193e-20 0.00395805
-2.23798 3.50546e-20 0.0040466
-2.22926 3.78351e-20 0.00413779
-2.22054 3.7794e-20 0.00423173
-2.21182 5.51075e-20 0.0043285
-2.2031 4.56721e-20 0.00442823
-2.19438 1.36376e-20 0.00453103
-2.18566 3.07294e-20 0.00463702
-2.17695 2.73944e-20 0.00474632
-2.16823 4.8565e-20 0.00485906
-2.15951 5.82984e-20 0.00497539
-2.15079 5.53639e-20 0.00509545
-2.14208 3.96153e-20 0.00521939
-2.13336 7.04909e-20 0.00534738
-2.12465 5.23968e-20 0.00547957
-2.11593 4.44863e-20 0.00561614
-2.10722 5.68388e-20 0.00575729
-2.0985 8.06346e-20 0.00590321
-2.08979 7.9283e-20 0.0060541
-2.08107 7.404e-20 0.00621017
-2.07236 7.75593e-20 0.00637167
-2.06365 7.3576e-20 0.00653882
-2.05493 4.49775e-20 0.00671188
-2.04622 9.26751e-20 0.00689113
-2.03751 8.08378e-20 0.00707683
-2.0288 7.89772e-20 0.0072693
-2.02008 1.19607e-19 0.00746884
-2.01137 1.04857e-19 0.00767579
-2.00266 9.76054e-20 0.0078905
-1.99395 9.18685e-20 0.00811335
-1.98524 1.07982e-19 0.00834473
-1.97653 1.3525e-19 0.00858507
-1.96782 6.26939e-20 0.0088348
-1.95911 1.14722e-19 0.0090944
-1.9504 1.16906e-19 0.00936438
-1.94169 1.43156e-19 0.00964526
-1.93298 1.32328e-19 0.00993762
-1.92427 1.24695e-19 0.0102421
-1.91556 1.6599e-19 0.0105592
-1.90686 1.47339e-19 0.0108898
-1.89815 1.9858e-19 0.0112345
-1.88944 1.04562e-19 0.0115941
-1.88073 2.30303e-19 0.0119695
-1.87203 1.80566e-19 0.0123616
-1.86332 1.68959e-19 0.0127712
-1.85461 1.69452e-19 0.0131995
-1.84591 2.74097e-19 0.0136476
-1.8372 2.70623e-19 0.0141165
-1.8285 2.50144e-19 0.0146076
-1.81979 3.79228e-19 0.0151223
-1.81108 2.47696e-19 0.015662
-1.80238 3.44377e-19 0.0162282
-1.79368 2.75579e-19 0.0168228
-1.78497 3.96638e-19 0.0174475
-1.77627 2.51623e-19 0.0181043
-1.76756 3.55074e-19 0.0187954
-1.75886 5.05146e-19 0.0195231
-1.75016 3.57338e-19 0.02029
-1.74145 2.49623e-19 0.0210987
-1.73275 5.09593e-19 0.0219524
-1.72405 5.84736e-19 0.0228542
-1.71535 6.03673e-19 0.0238078
-1.70665 6.76157e-19 0.024817
-1.69794 5.74763e-19 0.025886
-1.68924 5.72187e-19 0.0270196
-1.68054 7.74678e-19 0.0282228
-1.67184 7.73529e-19 0.0295013
-1.66314 9.46406e-19 0.0308613
-1.65444 7.63059e-19 0.0323096
-1.64574 8.35068e-19 0.0338538
-1.63704 1.07895e-18 0.0355023
-1.62834 7.19262e-19 0.0372644
-1.61964 1.25692e-18 0.0391504
-1.61094 9.31119e-19 0.0411719
-1.60224 1.36805e-18 0.0433419
-1.59354 1.2634e-18 0.0456746
-1.58484 1.4499e-18 0.0481865
-1.57615 1.55947e-18 0.0508957
-1.56745 1.5378e-18 0.0538229
-1.55875 1.02939e-18 0.0569915
-1.55005 2.24969e-18 0.0604281
-1.54136 2.12638e-18 0.064163
-1.53266 2.70862e-18 0.0682307
-1.52396 3.97921e-18 0.0726712
-1.51527 3.21379e-18 0.07753
-1.50657 4.62173e-18 0.0828603
-1.49787 4.83039e-18 0.0887236
-1.48918 4.52458e-18 0.0951917
-1.48048 5.20941e-18 0.102349
-1.47179 5.53491e-18 0.110294
-1.46309 4.26298e-18 0.119146
-1.4544 5.42646e-18 0.129043
-1.4457 7.29484e-18 0.140154
-1.43701 7.6617e-18 0.152683
-1.42831 8.83034e-18 0.166875
-1.41962 1.11296e-17 0.183034
-1.41092 1.06865e-17 0.201532
-1.40223 1.76713e-17 0.222837
-1.39354 2.05134e-17 0.247534
-1.38484 2.08642e-17 0.276373
-1.37615 2.99161e-17 0.310317
-1.36746 2.14066e-17 0.350624
-1.35876 3.54463e-17 0.398963
-1.35007 4.87378e-17 0.457582
-1.34138 4.71392e-17 0.529568
-1.33269 5.81048e-17 0.619245
-1.32399 6.69855e-17 0.73282
-1.3153 8.63436e-17 0.879448
-1.30661 1.60941e-16 1.07307
-1.29792 1.99965e-16 1.33571
-1.28923 3.15237e-16 1.70373
-1.28054 4.09619e-16 2.24047
-1.27185 7.50175e-16 3.06347
-1.26316 1.48567e-15 4.40878
-1.25447 2.78782e-15 6.79754
-1.24578 4.35481e-15 11.5067
-1.23709 9.26224e-15 21.8314
-1.2284 1.5248e-14 42.6986
-1.21971 -1.10771e-14 51.6553
-1.21102 -1.74887e-14 30.0876
-1.20233 -7.72404e-15 15.4636
-1.19364 -2.83143e-15 8.82827
-1.18495 -1.50611e-15 5.59685
-1.17626 -1.11019e-15 3.8389
-1.16757 -7.09596e-16 2.79051
-1.15888 -4.04698e-16 2.1191
-1.15019 -2.93408e-16 1.66458
-1.14151 -1.95267e-16 1.34309
-1.13282 -1.52935e-16 1.1075
-1.12413 -1.0925e-16 0.929768
-1.11544 -1.12963e-16 0.792385
-1.10676 -7.82835e-17 0.683992
-1.09807 -5.9198e-17 0.596957
-1.08938 -5.23317e-17 0.526001
-1.08069 -4.1462e-17 0.46738
-1.07201 -3.82014e-17 0.418381
-1.06332 -3.22869e-17 0.376998
-1.05463 -3.09794e-17 0.341721
-1.04595 -2.63376e-17 0.3114
-1.03726 -1.80846e-17 0.28514
-1.02858 -1.98073e-17 0.262244
-1.01989 -1.88199e-17 0.242155
-1.0112 -1.57237e-17 0.22443
-1.00252 -1.37859e-17 0.208708
-0.993833 -1.12949e-17 0.194696
-0.985148 -1.03915e-17 0.182153
-0.976463 -1.04344e-17 0.170878
-0.967778 -8.27553e-18 0.160704
-0.959093 -8.55323e-18 0.151492
-0.950408 -6.83791e-18 0.143122
-0.941724 -6.48872e-18 0.135493
-0.933039 -6.70756e-18 0.12852
-0.924355 -5.95919e-18 0.12213
-0.915671 -4.91259e-18 0.116257
-0.906987 -6.1259e-18 0.110848
-0.898303 -4.6735e-18 0.105853
-0.889619 -3.98175e-18 0.101232
-0.880936 -4.26221e-18 0.0969483
-0.872252 -3.81566e-18 0.0929684
-0.863569 -3.71607e-18 0.0892646
-0.854886 -3.62742e-18 0.0858116
-0.846202 -2.46105e-18 0.082587
-0.837519 -3.62454e-18 0.0795711
-0.828837 -3.57009e-18 0.076746
-0.820154 -3.24676e-18 0.0740958
-0.811471 -2.65851e-18 0.0716064
-0.802789 -2.74695e-18 0.0692649
-0.794106 -2.43993e-18 0.0670598
-0.785424 -2.52998e-18 0.0649807
-0.776742 -2.6063e-18 0.063018
-0.76806 -1.7347e-18 0.0611634
-0.759378 -2.37057e-18 0.0594089
-0.750696 -1.96162e-18 0.0577475
-0.742014 -1.06053e-18 0.0561728
-0.733333 -1.88943e-18 0.0546789
-0.724651 -2.0118e-18 0.0532603
-0.71597 -1.48888e-18 0.0519122
-0.707289 -1.54317e-18 0.0506299
-0.698608 -1.57345e-18 0.0494094
-0.689927 -1.19046e-18 0.0482468
-0.681246 -1.61794e-18 0.0471385
-0.672565 -1.62554e-18 0.0460813
-0.663884 -1.3471e-18 0.0450722
-0.655203 -1.39852e-18 0.0441083
-0.646523 -1.14101e-18 0.0431871
-0.637842 -1.15489e-18 0.0423062
-0.629162 -1.11912e-18 0.0414634
-0.620482 -1.06552e-18 0.0406565
-0.611801 -1.21152e-18 0.0398837
-0.603121 -8.44225e-19 0.0391431
-0.594441 -9.78588e-19 0.0384332
-0.585761 -9.43154e-19 0.0377522
-0.577081 -1.17366e-18 0.0370989
-0.568402 -1.07422e-18 0.0364717
-0.559722 -8.73848e-19 0.0358695
-0.551042 -1.00233e-18 0.0352909
-0.542363 -1.02777e-18 0.034735
-0.533684 -7.28064e-19 0.0342007
-0.525004 -9.94465e-19 0.0336869
-0.516325 -8.13041e-19 0.0331927
-0.507646 -7.45649e-19 0.0327173
-0.498967 -9.09572e-19 0.0322599
-0.490288 -9.03647e-19 0.0318196
-0.481609 -6.82888e-19 0.0313958
-0.47293 -8.25934e-19 0.0309878
-0.464251 -6.67593e-19 0.0305948
-0.455572 -6.39677e-19 0.0302164
-0.446893 -8.05264e-19 0.0298518
-0.438215 -6.08277e-19 0.0295007
-0.429536 -6.66269e-19 0.0291624
-0.420858 -5.90275e-19 0.0288365
-0.412179 -7.26388e-19 0.0285226
-0.403501 -7.78491e-19 0.0282201
-0.394822 -6.40953e-19 0.0279287
-0.386144 -6.26058e-19 0.027648
-0.377466 -6.03387e-19 0.0273775
-0.368788 -6.15028e-19 0.0271171
-0.36011 -5.96478e-19 0.0268663
-0.351432 -6.19161e-19 0.0266248
-0.342754 -5.82241e-19 0.0263923
-0.334076 -6.09502e-19 0.0261685
-0.325398 -6.10242e-19 0.0259532
-0.31672 -6.44639e-19 0.0257461
-0.308042 -5.88e-19 0.025547
-0.299364 -4.37658e-19 0.0253556
-0.290687 -5.59964e-19 0.0251718
-0.282009 -6.21489e-19 0.0249952
-0.273331 -5.3388e-19 0.0248258
-0.264654 -4.64901e-19 0.0246633
-0.255976 -6.08803e-19 0.0245076
-0.247299 -6.52699e-19 0.0243584
-0.238621 -5.29038e-19 0.0242157
-0.229944 -6.41763e-19 0.0240793
-0.221266 -5.06625e-19 0.023949
-0.212589 -5.21743e-19 0.0238247
-0.203912 -5.33023e-19 0.0237063
-0.195234 -5.08294e-19 0.0235937
-0.186557 -5.68046e-19 0.0234867
-0.17788 -4.91168e-19 0.0233852
-0.169203 -5.54181e-19 0.0232892
-0.160525 -4.93296e-19 0.0231985
-0.151848 -5.39863e-19 0.0231131
-0.143171 -4.84612e-19 0.0230329
-0.134494 -4.85637e-19 0.0229578
-0.125817 -4.83532e-19 0.0228877
-0.11714 -4.86892e-19 0.0228225
-0.108463 -4.78237e-19 0.0227623
-0.0997855 -4.78478e-19 0.0227069
-0.0911085 -5.04153e-19 0.0226563
-0.0824315 -4.75094e-19 0.0226105
-0.0737544 -4.70505e-19 0.0225693
-0.0650774 -4.78759e-19 0.0225328
-0.0564004 -4.65931e-19 0.022501
-0.0477234 -5.20543e-19 0.0224737
-0.0390464 -4.18246e-19 0.0224511
-0.0303694 -8.36986e-19 0.022433
-0.0216924 -8.33926e-19 0.0224194
-0.0130155 -1.66638e-18 0.0224104
-0.00433849 2.53768e-23 0.0224058
0.00433849 -1.20048e-22 0.0224058
0.0130155 -1.66546e-18 0.0224104
0.0216924 -8.32899e-19 0.0224194
0.0303694 -8.32391e-19 0.022433
0.0390464 -4.18721e-19 0.0224511
0.0477234 -5.23077e-19 0.0224737
0.0564004 -4.71728e-19 0.022501
0.0650774 -4.74759e-19 0.0225328
0.0737544 -4.73279e-19 0.0225693
0.0824315 -4.74773e-19 0.0226105
0.0911085 -4.97916e-19 0.0226563
0.0997855 -4.83299e-19 0.0227069
0.108463 -4.78544e-19 0.0227623
0.11714 -4.90235e-19 0.0228225
0.125817 -4.85948e-19 0.0228877
0.134494 -4.88575e-19 0.0229578
0.143171 -4.90878e-19 0.0230329
0.151848 -5.52245e-19 0.0231131
0.160525 -4.96031e-19 0.0231985
0.169203 -5.4816e-19 0.0232892
0.17788 -5.02885e-19 0.0233852
0.186557 -5.77048e-19 0.0234867
0.195234 -5.07637e-19 0.0235937
0.203912 -5.21578e-19 0.0237063
0.212589 -4.97076e-19 0.0238247
0.221266 -5.06588e-19 0.023949
0.229944 -6.32373e-19 0.0240793
0.238621 -5.28339e-19 0.0242157
0.247299 -6.55662e-19 0.0243584
0.255976 -6.01446e-19 0.0245076
0.264654 -4.91869e-19 0.0246633
0.273331 -5.19512e-19 0.0248258
0.282009 -6.12143e-19 0.0249952
0.290687 -5.36704e-19 0.0251718
0.299364 -4.19983e-19 0.0253556
0.308042 -5.47735e-19 0.025547
0.31672 -6.64324e-19 0.0257461
0.325398 -6.46923e-19 0.0259532
0.334076 -5.43489e-19 0.0261685
0.342754 -6.16169e-19 0.0263923
0.351432 -6.19528e-19 0.0266248
0.36011 -5.915e-19 0.0268663
0.368788 -6.40986e-19 0.0271171
0.377466 -6.19491e-19 0.0273775
0.386144 -6.43435e-19 0.027648
0.394822 -6.21931e-19 0.0279287
0.403501 -8.13434e-19 0.0282201
0.412179 -6.71068e-19 0.0285226
0.420858 -6.1668e-19 0.0288365
0.429536 -5.80349e-19 0.0291624
0.438215 -6.18166e-19 0.0295007
0.446893 -8.38022e-19 0.0298518
0.455572 -6.47561e-19 0.0302164
0.464251 -6.0353e-19 0.0305948
0.47293 -8.55555e-19 0.0309878
0.481609 -6.66339e-19 0.0313958
0.490288 -9.06789e-19 0.0318196
0.498967 -9.11392e-19 0.0322599
0.507646 -8.29487e-19 0.0327173
0.516325 -7.91952e-19 0.0331927
0.525004 -1.01662e-18 0.0336869
0.533684 -7.74597e-19 0.0342007
0.542363 -1.02111e-18 0.034735
0.551042 -9.62923e-19 0.0352909
0.559722 -8.59769e-19 0.0358695
0.568402 -1.16566e-18 0.0364717
0.577081 -1.07862e-18 0.0370989
0.585761 -8.17359e-19 0.0377522
0.594441 -8.6217e-19 0.0384332
0.603121 -8.13317e-19 0.0391431
0.611801 -1.23036e-18 0.0398837
0.620482 -9.81603e-19 0.0406565
0.629162 -1.10442e-18 0.0414634
0.637842 -1.18917e-18 0.0423062
0.646523 -1.11188e-18 0.0431871
0.655203 -1.43877e-18 0.0441083
0.663884 -1.29204e-18 0.0450722
0.672565 -1.4975e-18 0.0460813
0.681246 -1.47688e-18 0.0471385
0.689927 -1.28021e-18 0.0482468
0.698608 -1.74543e-18 0.0494094
0.707289 -1.54278e-18 0.0506299
0.71597 -1.64107e-18 0.0519122
0.724651 -1.80537e-18 0.0532603
0.733333 -1.89712e-18 0.0546789
0.742014 -1.40053e-18 0.0561728
0.750696 -1.5557e-18 0.0577475
0.759378 -2.13115e-18 0.0594089
0.76806 -1.4913e-18 0.0611634
0.776742 -2.51386e-18 0.063018
0.785424 -2.42508e-18 0.0649807
0.794106 -2.41135e-18 0.0670598
0.802789 -2.75558e-18 0.0692649
0.811471 -2.73243e-18 0.0716064
0.820154 -3.26706e-18 0.0740958
0.828837 -3.36055e-18 0.076746
0.837519 -3.31916e-18 0.0795711
0.846202 -2.48362e-18 0.082587
0.854886 -3.83884e-18 0.0858116
0.863569 -3.99643e-18 0.0892646
0.872252 -3.43289e-18 0.0929684
0.880936 -4.53372e-18 0.0969483
0.889619 -4.0123e-18 0.101232
0.898303 -5.14435e-18 0.105853
0.906987 -6.11863e-18 0.110848
0.915671 -4.46387e-18 0.116257
0.924355 -6.84798e-18 0.12213
0.933039 -6.765e-18 0.12852
0.941724 -6.68027e-18 0.135493
0.950408 -7.99692e-18 0.143122
0.959093 -8.45243e-18 0.151492
0.967778 -8.54305e-18 0.160704
0.976463 -9.23503e-18 0.170878
0.985148 -9.51608e-18 0.182153
0.993833 -1.07507e-17 0.194696
1.00252 -1.51105e-17 0.208708
1.0112 -1.54076e-17 0.22443
1.01989 -1.71263e-17 0.242155
1.02858 -1.94897e-17 0.262244
1.03726 -2.13687e-17 0.28514
1.04595 -2.77945e-17 0.3114
1.05463 -2.56592e-17 0.341721
1.06332 -3.40381e-17 0.376998
1.07201 -3.8092e-17 0.418381
1.08069 -3.24557e-17 0.46738
1.08938 -5.12568e-17 0.526001
1.09807 -7.07915e-17 0.596957
1.10676 -7.917e-17 0.683992
1.11544 -1.08675e-16 0.792385
1.12413 -1.11077e-16 0.929768
1.13282 -1.80021e-16 1.1075
1.14151 -2.37347e-16 1.34309
1.15019 -3.33097e-16 1.66458
1.15888 -4.28932e-16 2.1191
1.16757 -5.99607e-16 2.79051
1.17626 -9.75896e-16 3.8389
1.18495 -1.54765e-15 5.59685
1.19364 -2.75416e-15 8.82827
1.20233 -6.94566e-15 15.4636
1.21102 -1.95393e-14 30.0876
1.21971 -9.1458e-15 51.6553
1.2284 1.55075e-14 42.6986
1.23709 9.91022e-15 21.8314
1.24578 4.74826e-15 11.5067
1.25447 2.81551e-15 6.79754
1.26316 1.56167e-15 4.40878
1.27185 7.33254e-16 3.06347
1.28054 4.22808e-16 2.24047
1.28923 1.67944e-16 1.70373
1.29792 1.75123e-16 1.33571
1.30661 1.18039e-16 1.07307
1.3153 1.08312e-16 0.879448
1.32399 8.83781e-17 0.73282
1.33269 5.32392e-17 0.619245
1.34138 6.65788e-17 0.529568
1.35007 4.45604e-17 0.457582
1.35876 2.79026e-17 0.398963
1.36746 2.4411e-17 0.350624
1.37615 2.88982e-17 0.310317
1.38484 1.48817e-17 0.276373
1.39354 2.16323e-17 0.247534
1.40223 1.76159e-17 0.222837
1.41092 1.17283e-17 0.201532
1.41962 9.94593e-18 0.183034
1.42831 9.20652e-18 0.166875
1.43701 8.86448e-18 0.152683
1.4457 6.67145e-18 0.140154
1.4544 5.662e-18 0.129043
1.46309 7.09123e-18 0.119146
1.47179 4.68723e-18 0.110294
1.48048 4.28297e-18 0.102349
1.48918 4.29449e-18 0.0951917
1.49787 3.27853e-18 0.0887236
1.50657 2.9958e-18 0.0828603
1.51527 3.42175e-18 0.07753
1.52396 3.68598e-18 0.0726712
1.53266 2.83866e-18 0.0682307
1.54136 2.62475e-18 0.064163
1.55005 1.95869e-18 0.0604281
1.55875 1.51751e-18 0.0569915
1.56745 1.85387e-18 0.0538229
1.57615 1.93732e-18 0.0508957
1.58484 1.31439e-18 0.0481865
1.59354 1.44046e-18 0.0456746
1.60224 1.12012e-18 0.0433419
1.61094 8.9254e-19 0.0411719
1.61964 1.20578e-18 0.0391504
1.62834 1.12411e-18 0.0372644
1.63704 1.05943e-18 0.0355023
1.64574 8.59055e-19 0.0338538
1.65444 7.68091e-19 0.0323096
1.66314 7.52292e-19 0.0308613
1.67184 7.16628e-19 0.0295013
1.68054 9.12977e-19 0.0282228
1.68924 4.24771e-19 0.0270196
1.69794 5.59826e-19 0.025886
1.70665 6.70235e-19 0.024817
1.71535 7.33783e-19 0.0238078
1.72405 5.76825e-19 0.0228542
1.73275 4.41368e-19 0.0219524
1.74145 3.80287e-19 0.0210987
1.75016 3.32488e-19 0.02029
1.75886 4.78503e-19 0.0195231
1.76756 3.65772e-19 0.0187954
1.77627 1.94294e-19 0.0181043
1.78497 3.99005e-19 0.0174475
1.79368 2.16613e-19 0.0168228
1.80238 3.00326e-19 0.0162282
1.81108 2.98936e-19 0.015662
1.81979 3.79607e-19 0.0151223
1.8285 2.78948e-19 0.0146076
1.8372 2.46865e-19 0.0141165
1.84591 1.88512e-19 0.0136476
1.85461 2.10598e-19 0.0131995
1.86332 2.57019e-19 0.0127712
1.87203 1.63286e-19 0.0123616
1.88073 2.80926e-19 0.0119695
1.88944 1.62123e-19 0.0115941
1.89815 1.0628e-19 0.0112345
1.90686 1.5596e-19 0.0108898
1.91556 1.39089e-19 0.0105592
1.92427 1.8381e-19 0.0102421
1.93298 1.17214e-19 0.00993762
1.94169 1.21297e-19 0.00964526
1.9504 1.28709e-19 0.00936438
1.95911 1.19698e-19 0.0090944
1.96782 1.09612e-19 0.0088348
1.97653 1.06859e-19 0.00858507
1.98524 1.09721e-19 0.00834473
1.99395 1.01206e-19 0.00811335
2.00266 6.24167e-20 0.0078905
2.01137 1.06824e-19 0.00767579
2.02008 1.03056e-19 0.00746884
2.0288 8.94612e-20 0.0072693
2.03751 8.24302e-20 0.00707683
2.04622 1.23029e-19 0.00689113
2.05493 5.55449e-20 0.00671188
2.06365 5.25863e-20 0.00653882
2.07236 7.21856e-20 0.00637167
2.08107 6.79249e-20 0.00621017
2.08979 7.79799e-20 0.0060541
2.0985 5.51661e-20 0.00590321
2.10722 6.49681e-20 0.00575729
2.11593 5.46987e-20 0.00561614
2.12465 4.26108e-20 0.00547957
2.13336 6.81394e-20 0.00534738
2.14208 4.96708e-20 0.00521939
2.15079 5.13894e-20 0.00509545
2.15951 5.04223e-20 0.00497539
2.16823 4.8927e-20 0.00485906
2.17695 4.92333e-20 0.00474632
2.18566 3.70742e-20 0.00463702
2.19438 3.8551e-20 0.00453103
2.2031 4.93846e-20 0.00442823
2.21182 5.46516e-20 0.0043285
2.22054 4.28592e-20 0.00423173
2.22926 3.15036e-20 0.00413779
2.23798 2.42043e-20 0.0040466
2.24669 4.24144e-20 0.00395805
2.25542 2.32244e-20 0.00387204
2.26414 2.21603e-20 0.00378848
2.27286 3.12341e-20 0.00370729
2.28158 3.03764e-20 0.00362838
2.2903 1.64571e-20 0.00355167
2.29902 2.57791e-20 0.00347709
2.30774 2.0124e-20 0.00340456
2.31647 2.39738e-20 0.00333401
2.32519 2.80159e-20 0.00326538
2.33391 3.17041e-20 0.00319859
2.34264 2.78017e-20 0.00313359
2.35136 2.04821e-20 0.00307032
2.36008 2.33271e-20 0.00300871
2.36881 2.82433e-20 0.00294873
2.37753 1.51525e-20 0.0028903
2.38626 2.02696e-20 0.00283339
2.39499 2.01594e-20 0.00277794
2.40371 2.38282e-20 0.0027239
2.41244 1.82115e-20 0.00267124
2.42117 1.84781e-20 0.0026199
2.42989 2.03214e-20 0.00256985
2.43862 1.80248e-20 0.00252105
2.44735 1.68835e-20 0.00247345
2.45608 2.47216e-20 0.00242703
2.46481 2.12006e-20 0.00238174
2.47353 1.51898e-20 0.00233755
2.48226 1.67199e-20 0.00229442
2.49099 1.40318e-20 0.00225233
2.49972 1.3976e-20 0.00221125
2.50845 9.60562e-21 0.00217114
2.51719 1.14747e-20 0.00213197
2.52592 1.68441e-20 0.00209373
2.53465 1.27998e-20 0.00205637
2.54338 1.18739e-20 0.00201988
2.55211 1.36126e-20 0.00198423
2.56085 1.2074e-20 0.0019494
2.56958 1.4119e-20 0.00191536
2.57831 1.72604e-20 0.00188209
2.58705 1.18647e-20 0.00184957
2.59578 1.752e-20 0.00181778
2.60452 9.32628e-21 0.0017867
2.61325 1.09599e-20 0.0017563
2.62199 8.77892e-21 0.00172658
2.63072 6.68853e-21 0.00169751
2.63946 1.35642e-20 0.00166907
2.6482 5.67649e-21 0.00164124
2.65693 7.35345e-21 0.00161402
2.66567 7.34478e-21 0.00158738
2.67441 5.99575e-21 0.00156132
2.68315 4.59941e-21 0.0015358
2.69189 1.05053e-20 0.00151082
2.70063 5.68914e-21 0.00148637
2.70937 7.76848e-21 0.00146243
2.71811 4.33431e-21 0.00143899
2.72685 8.98161e-21 0.00141603
2.73559 5.64302e-21 0.00139355
2.74433 5.14229e-21 0.00137152
2.75307 3.81594e-21 0.00134995
2.76181 5.61727e-21 0.00132881
2.77055 8.82306e-21 0.0013081
2.7793 4.77729e-21 0.00128781
2.78804 5.6153e-21 0.00126792
2.79678 4.978e-21 0.00124843
2.80553 6.10885e-21 0.00122932
2.81427 7.03504e-21 0.0012106
2.82302 4.47293e-21 0.00119223
2.83176 6.20179e-21 0.00117423
2.84051 3.65691e-21 0.00115658
2.84926 5.63855e-21 0.00113927
2.858 6.79169e-21 0.00112229
2.86675 6.8123e-21 0.00110564
2.8755 2.76299e-21 0.00108931
2.88425 6.34683e-21 0.00107328
2.89299 6.1068e-21 0.00105756
2.90174 6.78498e-21 0.00104214
2.91049 3.58986e-21 0.001027
2.91924 5.20233e-21 0.00101215
2.92799 2.68786e-21 0.000997573
2.93674 3.14457e-21 0.000983266
2.9455 3.33337e-21 0.000969222
2.95425 3.42874e-21 0.000955437
2.963 2.78169e-21 0.000941902
2.97175 1.84668e-21 0.000928614
2.9805 4.95955e-21 0.000915567
2.98926 1.92736e-21 0.000902755
2.99801 2.37471e-21 0.000890172
3.00677 4.57581e-21 0.000877815
3.01552 3.81356e-21 0.000865678
3.02428 2.75522e-21 0.000853756
3.03303 4.92866e-21 0.000842044
3.04179 3.14718e-21 0.000830538
3.05055 2.47319e-21 0.000819234
3.0593 3.28432e-21 0.000808127
3.06806 3.45703e-21 0.000797212
3.07682 4.08674e-21 0.000786487
3.08558 3.63192e-21 0.000775946
3.09434 3.05849e-21 0.000765587
3.1031 2.57333e-21 0.000755404
3.11186 4.13695e-21 0.000745394
3.12062 2.17294e-21 0.000735555
3.12938 1.89879e-21 0.000725881
3.13814 2.67691e-21 0.00071637
3.1469 2.40431e-21 0.000707019
3.15566 2.57739e-21 0.000697824
3.16442 2.66079e-21 0.000688781
3.17319 2.18315e-21 0.000679889
3.18195 3.21415e-21 0.000671143
3.19072 2.32068e-21 0.000662541
3.19948 9.04497e-22 0.00065408
3.20825 2.36982e-21 0.000645756
3.21701 1.83571e-21 0.000637569
3.22578 1.79414e-21 0.000629513
3.23455 1.79546e-21 0.000621588
3.24331 1.96341e-21 0.00061379
3.25208 2.59421e-21 0.000606117
3.26085 1.81685e-21 0.000598566
3.26962 2.4497e-21 0.000591136
3.27839 3.22669e-21 0.000583823
3.28716 3.49581e-21 0.000576625
3.29593 2.16876e-21 0.000569541
3.3047 1.99373e-21 0.000562567
3.31347 1.63082e-21 0.000555703
3.32224 1.96659e-21 0.000548945
3.33101 4.66335e-22 0.000542292
3.33979 8.33087e-22 0.000535742
3.34856 1.9979e-21 0.000529293
3.35733 2.38317e-21 0.000522942
3.36611 1.71564e-21 0.000516689
3.37488 1.25145e-21 0.000510531
3.38366 1.26462e-21 0.000504466
3.39243 6.98755e-22 0.000498493
3.40121 1.13762e-21 0.000492611
3.40999 2.23995e-21 0.000486816
3.41876 1.55407e-21 0.000481108
3.42754 1.33704e-21 0.000475486
3.43632 2.11108e-21 0.000469947
3.4451 1.27582e-21 0.00046449
3.45388 1.99683e-21 0.000459114
3.46266 1.58316e-21 0.000453817
3.47144 9.66129e-22 0.000448598
3.48022 7.63077e-22 0.000443455
3.489 1.81231e-21 0.000438386
3.49778 1.4746e-21 0.000433392
3.50657 1.17663e-21 0.00042847
3.51535 1.34141e-21 0.000423619
3.52413 1.4928e-21 0.000418838
3.53292 6.0331e-22 0.000414125
3.5417 1.49849e-21 0.00040948
3.55049 1.17949e-21 0.000404901
3.55928 1.21641e-21 0.000400387
3.56806 1.17161e-21 0.000395937
3.57685 1.92239e-21 0.000391549
3.58564 1.19818e-21 0.000387224
3.59443 1.64919e-21 0.000382959
3.60321 1.23509e-21 0.000378753
3.612 1.03136e-21 0.000374607
3.62079 3.94117e-22 0.000370518
3.62958 1.14787e-21 0.000366485
3.63838 8.11394e-22 0.000362508
3.64717 1.25779e-21 0.000358586
3.65596 1.73653e-22 0.000354718
3.66475 7.35679e-22 0.000350903
3.67355 1.27915e-21 0.00034714
3.68234 6.68291e-22 0.000343428
3.69113 5.66818e-22 0.000339766
3.69993 1.35028e-21 0.000336154
3.70872 9.71806e-22 0.00033259
3.71752 6.18189e-22 0.000329074
3.72632 8.82546e-22 0.000325606
3.73511 6.51877e-22 0.000322183
3.74391 3.96343e-22 0.000318807
3.75271 4.41697e-22 0.000315475
3.76151 1.20208e-21 0.000312187
3.77031 9.72404e-22 0.000308943
3.77911 7.08396e-22 0.000305741
3.78791 7.96685e-22 0.000302581
3.79671 3.73829e-22 0.000299463
3.80551 9.76916e-22 0.000296385
3.81432 5.45168e-22 0.000293348
3.82312 4.90005e-22 0.000290349
3.83192 1.87032e-22 0.00028739
3.84073 6.71712e-22 0.000284469
3.84953 9.48705e-22 0.000281585
3.85834 1.80628e-22 0.000278738
3.86715 6.36467e-22 0.000275928
3.87595 4.59005e-22 0.000273154
3.88476 9.885e-22 0.000270414
3.89357 8.33334e-22 0.00026771
3.90238 8.3148e-22 0.00026504
3.91119 3.58111e-22 0.000262403
3.92 1.03127e-21 0.0002598
3.92881 5.31125e-22 0.000257229
3.93762 8.79842e-22 0.00025469
3.94643 3.20077e-22 0.000252183
3.95524 1.22581e-21 0.000249707
3.96405 7.74401e-22 0.000247262
3.97287 6.84263e-22 0.000244847
3.98168 6.8082e-22 0.000242462
3.9905 9.03251e-22 0.000240107
3.99931 5.3782e-22 0.00023778
4.00813 7.04365e-22 0.000235482
4.01695 6.14347e-22 0.000233211
4.02576 4.79172e-22 0.000230969
4.03458 4.64417e-22 0.000228753
4.0434 6.33621e-22 0.000226565
4.05222 3.79761e-22 0.000224402
4.06104 8.39358e-22 0.000222266
4.06986 4.78837e-22 0.000220156
4.07868 1.90035e-22 0.000218071
4.0875 4.62712e-22 0.00021601
4.09632 4.11193e-22 0.000213975
4.10515 6.36041e-22 0.000211963
4.11397 3.47242e-22 0.000209975
4.12279 3.15493e-22 0.000208011
4.13162 3.97269e-22 0.00020607
4.14045 3.47325e-22 0.000204152
4.14927 5.96073e-22 0.000202257
4.1581 2.10674e-22 0.000200383
4.16693 4.05119e-22 0.000198531
4.17575 1.67513e-22 0.000196701
4.18458 5.12818e-22 0.000194893
4.19341 2.80236e-22 0.000193105
4.20224 3.59758e-22 0.000191338
4.21107 3.07472e-22 0.000189591
4.21991 3.72454e-22 0.000187864
4.22874 2.25939e-22 0.000186158
4.23757 4.05718e-22 0.00018447
4.2464 3.46475e-22 0.000182802
4.25524 2.59302e-22 0.000181153
4.26407 4.83356e-22 0.000179523
4.27291 2.84752e-22 0.000177911
4.28175 4.71648e-22 0.000176317
4.29058 3.60564e-22 0.000174742
4.29942 4.17751e-22 0.000173184
4.30826 3.70029e-22 0.000171643
4.3171 2.58093e-22 0.00017012
4.32594 3.68613e-22 0.000168614
4.33478 2.31124e-22 0.000167124
4.34362 1.74515e-22 0.000165651
4.35246 4.90043e-23 0.000164195
4.3613 4.18648e-22 0.000162754
4.37015 1.09469e-22 0.00016133
4.37899 2.93658e-22 0.000159921
4.38783 2.62199e-22 0.000158528
4.39668 1.09388e-23 0.00015715
4.40553 3.14843e-22 0.000155787
4.41437 2.61192e-22 0.000154438
4.42322 1.82441e-22 0.000153105
4.43207 2.63685e-22 0.000151786
4.44092 2.76367e-22 0.000150481
4.44977 2.45348e-22 0.00014919
4.45862 1.92608e-22 0.000147914
4.46747 4.14291e-22 0.000146651
4.47632 2.92031e-22 0.000145401
4.48517 2.94918e-22 0.000144165
4.49402 2.81105e-22 0.000142942
4.50288 3.42513e-22 0.000141732
4.51173 1.23319e-22 0.000140535
4.52059 2.81754e-22 0.000139351
4.52944 2.38047e-22 0.000138179
4.5383 5.55918e-23 0.00013702
4.54716 1.60132e-22 0.000135873
4.55601 1.41499e-22 0.000134738
4.56487 1.87101e-22 0.000133614
4.57373 1.10839e-22 0.000132503
4.58259 1.46585e-22 0.000131403
4.59145 2.45025e-22 0.000130315
4.60031 2.07743e-22 0.000129238
4.60918 3.01392e-22 0.000128172
4.61804 2.09305e-22 0.000127117
4.6269 1.3799e-22 0.000126073
4.63577 2.28942e-22 0.00012504
4.64463 7.78123e-23 0.000124017
4.6535 8.62124e-23 0.000123005
4.66237 2.7196e-22 0.000122003
4.67123 2.28877e-22 0.000121012
4.6801 1.23131e-22 0.00012003
4.68897 1.4356e-22 0.000119059
4.69784 3.04303e-22 0.000118097
4.70671 2.44245e-22 0.000117145
4.71558 1.47895e-22 0.000116203
4.72446 1.55048e-22 0.00011527
4.73333 2.70918e-22 0.000114347
4.7422 1.98394e-22 0.000113433
4.75108 3.41329e-22 0.000112528
4.75995 1.30016e-22 0.000111632
4.76883 1.28328e-22 0.000110745
4.77771 2.7918e-22 0.000109867
4.78658 8.03576e-23 0.000108998
4.79546 1.07367e-22 0.000108137
4.80434 2.78843e-22 0.000107285
4.81322 7.97887e-23 0.000106441
4.8221 3.32885e-22 0.000105606
4.83098 1.86972e-22 0.000104778
4.83986 1.78804e-22 0.000103959
4.84875 8.77078e-23 0.000103148
4.85763 1.73102e-22 0.000102345
4.86651 1.00473e-22 0.000101549
4.8754 5.20666e-23 0.000100762
4.88429 1.0011e-22 9.99817e-05
4.89317 2.64197e-22 9.92093e-05
4.90206 1.49286e-22 9.84443e-05
4.91095 7.69875e-23 9.76867e-05
4.91984 1.90109e-22 9.69364e-05
4.92873 1.68566e-22 9.61933e-05
4.93762 2.16352e-23 9.54573e-05
4.94651 1.22925e-22 9.47284e-05
4.9554 7.55643e-23 9.40064e-05
4.9643 7.08976e-23 9.32913e-05
4.97319 7.56686e-23 9.25831e-05
4.98209 1.34592e-22 9.18815e-05
4.99098 2.31839e-22 9.11866e-05
4.99988 7.39858e-23 9.04983e-05
5.00877 4.56902e-23 8.98165e-05
5.01767 1.33966e-22 8.91411e-05
5.02657 1.65427e-23 8.8472e-05
5.03547 1.10074e-22 8.78092e-05
5.04437 1.61172e-22 8.71527e-05
5.05327 5.4819e-23 8.65022e-05
5.06218 7.68497e-23 8.58579e-05
5.07108 1.06999e-22 8.52195e-05
5.07998 1.61315e-22 8.45871e-05
5.08889 2.32284e-22 8.39605e-05
5.09779 5.28434e-23 8.33397e-05
5.1067 1.0942e-22 8.27247e-05
5.11561 1.29703e-22 8.21153e-05
5.12451 1.40124e-22 8.15116e-05
5.13342 2.37547e-22 8.09134e-05
5.14233 1.47383e-22 8.03206e-05
5.15124 1.77205e-22 7.97333e-05
5.16015 -1.89272e-23 7.91514e-05
5.16907 4.37788e-23 7.85747e-05
5.17798 8.49059e-23 7.80033e-05
5.18689 1.60408e-22 7.74371e-05
5.19581 7.65096e-23 7.68761e-05
5.20472 1.42044e-22 7.63201e-05
5.21364 1.41767e-22 7.57691e-05
5.22256 1.2088e-22 7.52231e-05
5.23148 1.61965e-22 7.4682e-05
5.24039 1.16145e-22 7.41457e-05
5.24931 4.2197e-23 7.36143e-05
5.25824 1.50266e-22 7.30876e-05
5.26716 1.3e-22 7.25656e-05
5.27608 1.78272e-22 7.20483e-05
5.285 1.36038e-22 7.15356e-05
5.29393 6.11949e-23 7.10274e-05
5.30285 4.07224e-23 7.05237e-05
5.31178 1.31049e-22 7.00245e-05
5.3207 4.20523e-24 6.95297e-05
5.32963 1.22842e-22 6.90392e-05
5.33856 1.50905e-22 6.85531e-05
5.34749 2.15298e-22 6.80712e-05
5.35642 5.00916e-23 6.75935e-05
5.36535 6.87113e-23 6.71201e-05
5.37428 8.61996e-23 6.66507e-05
5.38322 -4.26899e-23 6.61855e-05
5.39215 1.46279e-22 6.57243e-05
5.40109 7.80183e-23 6.52671e-05
5.41002 4.55337e-23 6.48139e-05
5.41896 8.59387e-23 6.43646e-05
5.4279 7.79939e-23 6.39192e-05
5.43683 7.86021e-23 6.34776e-05
5.44577 9.66568e-23 6.30398e-05
5.45471 2.16111e-23 6.26058e-05
5.46365 9.97937e-24 6.21755e-05
5.4726 -8.67754e-24 6.17489e-05
5.48154 6.23972e-23 6.13259e-05
5.49048 8.94025e-23 6.09066e-05
5.49943 8.83111e-23 6.04908e-05
5.50837 1.02566e-22 6.00785e-05
5.51732 3.80294e-23 5.96698e-05
5.52627 1.30305e-22 5.92645e-05
5.53522 1.6328e-22 5.88626e-05
5.54416 4.18239e-23 5.84641e-05
5.55312 9.56761e-23 5.8069e-05
5.56207 2.70954e-23 5.76772e-05
5.57102 1.09552e-22 5.72887e-05
5.57997 -4.4662e-23 5.69035e-05
5.58893 5.02395e-23 5.65215e-05
5.59788 8.99137e-23 5.61427e-05
5.60684 5.6251e-23 5.5767e-05
5.61579 1.15779e-22 5.53944e-05
5.62475 -2.53074e-23 5.5025e-05
5.63371 1.28043e-23 5.46586e-05
5.64267 2.34826e-23 5.42953e-05
5.65163 3.41879e-23 5.39349e-05
5.66059 2.08992e-23 5.35776e-05
5.66955 1.11922e-22 5.32232e-05
5.67852 9.92534e-23 5.28717e-05
5.68748 4.90549e-23 5.2523e-05
5.69645 5.1316e-23 5.21773e-05
5.70541 6.97512e-24 5.18344e-05
5.71438 4.49688e-23 5.14942e-05
5.72335 1.0876e-22 5.11569e-05
5.73232 4.85398e-23 5.08223e-05
5.74129 3.41658e-23 5.04904e-05
5.75026 5.26631e-23 5.01612e-05
5.75923 -2.78245e-24 4.98347e-05
5.7682 1.09743e-24 4.95108e-05
5.77718 7.20175e-23 4.91895e-05
5.78615 2.61833e-23 4.88709e-05
5.79513 2.41027e-23 4.85548e-05
5.8041 9.2163e-23 4.82412e-05
5.81308 5.50557e-23 4.79301e-05
5.82206 9.23873e-23 4.76216e-05
5.83104 7.19422e-23 4.73155e-05
5.84002 1.01818e-23 4.70118e-05
5.849 4.80567e-23 4.67106e-05
5.85798 -6.04208e-24 4.64118e-05
5.86697 5.3e-23 4.61153e-05
5.87595 5.12654e-23 4.58212e-05
5.88494 -5.82115e-24 4.55294e-05
5.89393 4.8836e-23 4.52399e-05
5.90291 7.86541e-23 4.49527e-05
5.9119 2.13371e-23 4.46678e-05
5.92089 4.06249e-23 4.43851e-05
5.92988 1.89658e-23 4.41047e-05
5.93887 3.02151e-23 4.38264e-05
5.94787 -7.65793e-24 4.35503e-05
5.95686 5.16228e-23 4.32764e-05
5.96585 6.82401e-24 4.30046e-05
5.97485 4.43944e-24 4.27349e-05
5.98385 6.86105e-23 4.24674e-05
5.99285 4.31852e-23 4.22019e-05
6.00184 8.41511e-23 4.19384e-05
6.01084 5.11737e-23 4.1677e-05
6.01984 7.37043e-23 4.14177e-05
6.02885 -5.84292e-24 4.11603e-05
6.03785 4.96918e-23 4.09049e-05
6.04685 1.4514e-23 4.06515e-05
6.05586 4.7385e-23 4.04e-05
6.06486 2.5336e-23 4.01504e-05
6.07387 4.83621e-23 3.99028e-05
6.08288 -4.31014e-24 3.96571e-05
6.09189 2.28789e-24 3.94132e-05
6.1009 6.14663e-23 3.91712e-05
6.10991 -2.62537e-23 3.8931e-05
6.11892 5.22352e-23 3.86927e-05
6.12793 1.9628e-23 3.84561e-05
6.13695 2.53488e-23 3.82214e-05
6.14596 4.92816e-23 3.79884e-05
6.15498 3.18398e-24 3.77572e-05
6.164 8.9833e-23 3.75277e-05
6.17302 2.29498e-23 3.73e-05
6.18204 5.36986e-23 3.7074e-05
6.19106 6.60429e-24 3.68496e-05
6.20008 2.7171e-23 3.6627e-05
6.2091 2.64842e-23 3.6406e-05
6.21813 5.39222e-23 3.61867e-05
6.22715 5.60499e-23 3.5969e-05
6.23618 3.24709e-23 3.57529e-05
6.2452 3.69346e-23 3.55384e-05
6.25423 6.45235e-24 3.53256e-05
6.26326 1.76761e-23 3.51143e-05
6.27229 -8.43445e-24 3.49045e-05
6.28132 2.52893e-23 3.46964e-05
6.29035 1.5799e-24 3.44897e-05
6.29939 3.71551e-24 3.42846e-05
6.30842 6.54156e-23 3.4081e-05
6.31746 6.88464e-24 3.38789e-05
6.3265 4.53241e-23 3.36782e-05
6.33553 3.99246e-23 3.34791e-05
6.34457 1.38462e-24 3.32814e-05
6.35361 3.96042e-23 3.30851e-05
6.36265 4.99756e-23 3.28903e-05
6.3717 4.21223e-23 3.26969e-05
6.38074 5.46692e-23 3.25049e-05
6.38978 2.45925e-23 3.23142e-05
6.39883 -7.00012e-24 3.2125e-05
6.40788 5.95623e-23 3.19372e-05
6.41692 3.1854e-23 3.17507e-05
6.42597 5.46255e-25 3.15655e-05
6.43502 -9.78004e-24 3.13817e-05
6.44407 3.72029e-23 3.11992e-05
6.45313 3.71501e-23 3.1018e-05
6.46218 5.21619e-23 3.08381e-05
6.47123 1.43147e-23 3.06595e-05
6.48029 2.06541e-23 3.04822e-05
6.48935 3.74192e-23 3.03062e-05
6.49841 7.06184e-23 3.01314e-05
6.50746 -5.30149e-24 2.99578e-05
6.51652 1.29056e-23 2.97855e-05
6.52559 5.19586e-23 2.96144e-05
6.53465 4.9633e-23 2.94446e-05
6.54371 -1.05611e-24 2.92759e-05
6.55278 1.27539e-23 2.91084e-05
6.56184 2.69619e-23 2.89421e-05
6.57091 4.3786e-23 2.8777e-05
6.57998 4.3591e-23 2.8613e-05
6.58905 2.55537e-23 2.84502e-05
6.59812 2.50902e-24 2.82886e-05
6.60719 2.77789e-23 2.8128e-05
6.61626 2.20719e-23 2.79686e-05
6.62534 4.50566e-24 2.78104e-05
6.63441 1.42154e-23 2.76532e-05
6.64349 6.01058e-24 2.74971e-05
6.65257 2.66106e-23 2.73421e-05
6.66164 -2.08044e-24 2.71882e-05
6.67072 3.68688e-23 2.70353e-05
6.67981 1.35548e-23 2.68835e-05
6.68889 2.51584e-23 2.67328e-05
6.69797 5.16071e-23 2.65831e-05
6.70706 1.19201e-23 2.64344e-05
6.71614 1.25942e-23 2.62868e-05
6.72523 4.43274e-23 2.61402e-05
6.73432 3.68136e-23 2.59946e-05
6.74341 2.08595e-23 2.58499e-05
6.7525 2.26493e-23 2.57063e-05
6.76159 2.09229e-23 2.55637e-05
6.77068 8.11208e-24 2.5422e-05
6.77978 4.51137e-23 2.52813e-05
6.78887 3.95228e-23 2.51416e-05
6.79797 1.4454e-23 2.50028e-05
6.80707 -5.34986e-24 2.4865e-05
6.81616 1.09788e-23 2.47281e-05
6.82526 4.06784e-23 2.45921e-05
6.83437 2.30407e-23 2.44571e-05
6.84347 2.01577e-23 2.43229e-05
6.85257 -1.59367e-23 2.41897e-05
6.86168 5.67823e-24 2.40574e-05
6.87078 1.59161e-23 2.39259e-05
6.87989 -4.89809e-25 2.37954e-05
6.889 2.81687e-23 2.36657e-05
6.89811 2.32317e-23 2.35369e-05
6.90722 3.28342e-23 2.3409e-05
6.91633 2.63036e-23 2.32819e-05
6.92545 6.05651e-24 2.31556e-05
6.93456 1.62124e-23 2.30302e-05
6.94368 3.88216e-23 2.29057e-05
6.9528 2.68341e-23 2.27819e-05
6.96191 1.70683e-23 2.2659e-05
6.97103 1.05104e-23 2.2537e-05
6.98016 2.92824e-23 2.24157e-05
6.98928 4.51579e-24 2.22952e-05
6.9984 1.06864e-23 2.21755e-05
7.00753 2.3933e-23 2.20566e-05
7.01665 1.73582e-23 2.19385e-05
7.02578 -1.20311e-24 2.18212e-05
7.03491 3.10851e-24 2.17046e-05
7.04404 3.37207e-23 2.15888e-05
7.05317 1.80742e-23 2.14738e-05
7.0623 3.61617e-24 2.13595e-05
7.07144 2.36376e-23 2.1246e-05
7.08057 3.1441e-23 2.11332e-05
7.08971 8.09235e-24 2.10212e-05
7.09885 5.97914e-24 2.09098e-05
7.10798 1.00955e-23 2.07993e-05
7.11713 3.69851e-23 2.06894e-05
7.12627 8.33398e-24 2.05802e-05
7.13541 2.64865e-23 2.04718e-05
7.14455 -3.30418e-25 2.0364e-05
7.1537 2.85449e-23 2.0257e-05
7.16285 -1.27874e-24 2.01506e-05
7.17199 -5.02935e-24 2.00449e-05
7.18114 2.41741e-23 1.99399e-05
7.19029 1.14658e-23 1.98356e-05
7.19945 1.54892e-23 1.97319e-05
7.2086 3.32968e-24 1.9629e-05
7.21775 2.27175e-23 1.95266e-05
7.22691 -3.04488e-24 1.9425e-05
7.23607 1.86302e-23 1.93239e-05
7.24522 1.18273e-23 1.92236e-05
7.25438 -5.54572e-24 1.91238e-05
7.26355 7.63124e-24 1.90247e-05
7.27271 2.31494e-23 1.89263e-05
7.28187 2.04384e-23 1.88284e-05
7.29104 4.22285e-24 1.87312e-05
7.3002 1.73017e-24 1.86346e-05
7.30937 3.71819e-24 1.85386e-05
7.31854 3.50549e-23 1.84432e-05
7.32771 6.45407e-24 1.83484e-05
7.33688 2.91682e-23 1.82542e-05
7.34606 9.76793e-24 1.81607e-05
7.35523 5.16082e-24 1.80676e-05
7.36441 -4.94253e-24 1.79752e-05
7.37358 1.46651e-23 1.78834e-05
7.38276 2.54787e-23 1.77921e-05
7.39194 2.08093e-23 1.77014e-05
7.40112 1.03054e-23 1.76113e-05
7.41031 6.91357e-24 1.75217e-05
7.41949 1.71387e-23 1.74327e-05
7.42868 3.50542e-23 1.73443e-05
7.43786 1.60096e-23 1.72564e-05
7.44705 9.28597e-24 1.7169e-05
7.45624 1.37193e-23 1.70822e-05
7.46543 4.03072e-25 1.69959e-05
7.47462 -1.23493e-24 1.69102e-05
7.48382 1.80584e-23 1.6825e-05
7.49301 5.94163e-24 1.67403e-05
7.50221 1.96247e-23 1.66561e-05
7.51141 1.54048e-23 1.65725e-05
7.5206 1.29209e-23 1.64894e-05
7.52981 1.35714e-23 1.64067e-05
7.53901 5.34664e-24 1.63246e-05
7.54821 3.95151e-24 1.6243e-05
7.55742 1.28177e-23 1.61619e-05
7.56662 1.11994e-24 1.60813e-05
7.57583 1.22222e-23 1.60012e-05
7.58504 3.10047e-24 1.59215e-05
7.59425 1.36925e-23 1.58424e-05
7.60346 4.88632e-24 1.57637e-05
7.61267 1.39488e-23 1.56855e-05
7.62189 4.12423e-24 1.56078e-05
7.63111 4.63652e-24 1.55306e-05
7.64032 2.23863e-24 1.54538e-05
7.64954 1.21138e-23 1.53775e-05
7.65876 2.0097e-23 1.53017e-05
7.66798 1.08585e-23 1.52263e-05
7.67721 -9.29458e-24 1.51513e-05
7.68643 3.65307e-24 1.50768e-05
7.69566 8.48242e-24 1.50028e-05
7.70489 1.26569e-23 1.49292e-05
7.71412 3.40966e-24 1.48561e-05
7.72335 7.17401e-24 1.47834e-05
7.73258 7.62023e-24 1.47111e-05
7.74181 7.82761e-25 1.46392e-05
7.75105 7.10382e-24 1.45678e-05
7.76028 9.37009e-24 1.44968e-05
7.76952 7.20492e-24 1.44263e-05
7.77876 1.81277e-23 1.43561e-05
7.788 4.16727e-24 1.42864e-05
7.79724 9.15479e-24 1.42171e-05
7.80649 2.21974e-23 1.41482e-05
7.81573 1.13759e-24 1.40797e-05
7.82498 9.28571e-24 1.40116e-05
7.83423 3.29825e-24 1.39439e-05
7.84348 1.9996e-24 1.38766e-05
7.85273 1.25091e-23 1.38097e-05
7.86198 1.02013e-23 1.37432e-05
7.87123 8.35874e-24 1.36771e-05
7.88049 -3.78153e-24 1.36114e-05
7.88975 5.76827e-24 1.3546e-05
7.89901 6.5641e-24 1.34811e-05
7.90827 2.2423e-25 1.34165e-05
7.91753 5.71439e-24 1.33523e-05
7.92679 4.87888e-24 1.32885e-05
7.93606 5.5049e-24 1.3225e-05
7.94532 9.22145e-24 1.3162e-05
7.95459 7.68006e-24 1.30993e-05
7.96386 6.29873e-25 1.30369e-05
7.97313 7.72256e-24 1.29749e-05
7.9824 8.01622e-24 1.29133e-05
7.99168 7.02572e-24 1.2852e-05
8.00095 8.00423e-24 1.27911e-05
8.01023 4.97078e-24 1.27306e-05
8.01951 8.40152e-26 1.26704e-05
8.02879 6.70806e-24 1.26105e-05
8.03807 7.14967e-24 1.2551e-05
8.04735 9.50387e-24 1.24918e-05
8.05664 3.02921e-24 1.2433e-05
8.06592 2.14303e-23 1.23745e-05
8.07521 6.58919e-24 1.23163e-05
8.0845 6.19789e-24 1.22585e-05
8.09379 5.49333e-24 1.2201e-05
8.10308 8.62785e-24 1.21438e-05
8.11238 7.97679e-24 1.2087e-05
8.12167 1.43433e-23 1.20304e-05
8.13097 7.46587e-25 1.19742e-05
8.14027 -1.32743e-24 1.19184e-05
8.14957 1.20875e-23 1.18628e-05
8.15887 1.3588e-23 1.18076e-05
8.16817 5.92577e-24 1.17526e-05
8.17748 -4.43077e-24 1.1698e-05
8.18679 5.33927e-24 1.16437e-05
8.19609 7.46679e-24 1.15897e-05
8.2054 1.64521e-23 1.1536e-05
8.21472 6.5173e-24 1.14826e-05
8.22403 5.5376e-24 1.14295e-05
8.23334 8.33503e-24 1.13767e-05
8.24266 -2.74262e-24 1.13242e-05
8.25198 1.01166e-23 1.1272e-05
8.2613 1.48899e-24 1.12201e-05
8.27062 4.2915e-24 1.11685e-05
8.27994 6.38857e-24 1.11171e-05
8.28926 1.20544e-24 1.10661e-05
8.29859 8.11487e-24 1.10153e-05
8.30792 1.02529e-23 1.09648e-05
8.31725 7.24719e-24 1.09147e-05
8.32658 5.52703e-25 1.08647e-05
8.33591 1.38003e-23 1.08151e-05
8.34525 8.63797e-24 1.07657e-05
8.35458 6.61286e-24 1.07166e-05
8.36392 4.71949e-24 1.06678e-05
8.37326 1.23161e-23 1.06193e-05
8.3826 5.64536e-24 1.0571e-05
8.39194 3.16552e-24 1.0523e-05
8.40128 9.63159e-24 1.04752e-05
8.41063 3.87567e-24 1.04278e-05
8.41998 5.68121e-24 1.03805e-05
8.42933 5.46751e-24 1.03336e-05
8.43868 2.84471e-26 1.02869e-05
8.44803 1.32412e-23 1.02404e-05
8.45738 1.30175e-24 1.01942e-05
8.46674 5.63855e-24 1.01483e-05
8.4761 -2.35237e-24 1.01026e-05
8.48546 1.22301e-24 1.00572e-05
8.49482 2.51493e-24 1.0012e-05
8.50418 9.12045e-24 9.96703e-06
8.51354 7.49239e-24 9.92233e-06
8.52291 4.48921e-24 9.87788e-06
8.53228 -3.77642e-24 9.83366e-06
8.54165 5.03685e-24 9.78969e-06
8.55102 6.59283e-24 9.74595e-06
8.56039 8.7982e-24 9.70245e-06
8.56976 4.48699e-24 9.65919e-06
8.57914 3.75477e-24 9.61616e-06
8.58852 8.19383e-24 9.57336e-06
8.5979 1.65228e-24 9.5308e-06
8.60728 3.4467e-24 9.48846e-06
8.61666 -1.45279e-25 9.44635e-06
8.62605 2.64623e-26 9.40447e-06
8.63543 8.73207e-24 9.36282e-06
8.64482 8.69983e-24 9.32138e-06
8.65421 7.57339e-24 9.28017e-06
8.6636 5.20893e-24 9.23918e-06
8.673 8.10442e-24 9.19841e-06
8.68239 2.26502e-24 9.15786e-06
8.69179 5.34917e-25 9.11752e-06
8.70119 -2.48003e-24 9.0774e-06
8.71059 2.70008e-24 9.03749e-06
8.71999 8.17023e-24 8.9978e-06
8.7294 6.14371e-24 8.95832e-06
8.7388 -9.74073e-25 8.91904e-06
8.74821 4.13982e-24 8.87998e-06
8.75762 7.55594e-24 8.84112e-06
8.76703 2.3979e-24 8.80247e-06
8.77644 -3.46993e-25 8.76402e-06
8.78586 8.71241e-24 8.72578e-06
8.79527 -1.95667e-24 8.68774e-06
8.80469 -2.11239e-24 8.64989e-06
8.81411 6.14931e-24 8.61225e-06
8.82353 4.23045e-24 8.57481e-06
8.83296 3.4891e-24 8.53756e-06
8.84238 1.25431e-23 8.50051e-06
8.85181 1.04884e-23 8.46365e-06
8.86124 1.57506e-25 8.42699e-06
8.87067 1.19436e-23 8.39052e-06
8.8801 3.25139e-24 8.35424e-06
8.88954 9.78057e-25 8.31815e-06
8.89897 6.76232e-24 8.28224e-06
8.90841 5.59624e-24 8.24653e-06
8.91785 1.02737e-23 8.211e-06
8.92729 -1.59053e-24 8.17566e-06
8.93674 4.09435e-24 8.1405e-06
8.94618 4.23977e-24 8.10552e-06
8.95563 -7.84045e-25 8.07072e-06
8.96508 4.14962e-24 8.03611e-06
8.97453 8.44128e-25 8.00167e-06
8.98399 5.40207e-24 7.96741e-06
8.99344 4.40732e-24 7.93333e-06
9.0029 1.63744e-24 7.89943e-06
9.01236 7.86673e-25 7.8657e-06
9.02182 2.35079e-24 7.83214e-06
9.03128 8.93187e-25 7.79876e-06
9.04074 8.44762e-24 7.76555e-06
9.05021 7.16653e-26 7.73251e-06
9.05968 4.80921e-24 7.69963e-06
9.06915 -1.00551e-24 7.66693e-06
9.07862 2.73563e-24 7.6344e-06
9.08809 -2.12433e-24 7.60203e-06
9.09757 8.53236e-24 7.56983e-06
9.10705 1.18507e-25 7.53779e-06
9.11653 5.16104e-24 7.50591e-06
9.12601 1.8725e-24 7.4742e-06
9.13549 4.97988e-24 7.44265e-06
9.14497 -6.34724e-25 7.41126e-06
9.15446 4.04171e-24 7.38003e-06
9.16395 -1.76928e-24 7.34896e-06
9.17344 4.02818e-24 7.31804e-06
9.18293 3.85506e-24 7.28729e-06
9.19243 5.03542e-24 7.25668e-06
9.20193 4.86134e-24 7.22624e-06
9.21143 1.97425e-24 7.19594e-06
9.22093 7.87176e-24 7.1658e-06
9.23043 7.31335e-24 7.13582e-06
9.23993 2.85529e-24 7.10598e-06
9.24944 1.62154e-25 7.07629e-06
9.25895 8.02426e-25 7.04676e-06
9.26846 -1.10167e-24 7.01737e-06
9.27797 -1.08153e-24 6.98813e-06
9.28748 -5.49797e-25 6.95903e-06
9.297 -1.39025e-24 6.93008e-06
9.30652 1.4429e-24 6.90128e-06
9.31604 5.04986e-24 6.87262e-06
9.32556 3.07634e-24 6.8441e-06
9.33509 -1.17606e-24 6.81573e-06
9.34461 6.39759e-24 6.7875e-06
9.35414 3.84845e-24 6.7594e-06
9.36367 8.16531e-25 6.73145e-06
9.3732 2.25874e-24 6.70364e-06
9.38274 1.47312e-24 6.67596e-06
9.39227 9.33573e-25 6.64842e-06
9.40181 1.66631e-24 6.62102e-06
9.41135 6.3341e-24 6.59376e-06
9.42089 4.77286e-24 6.56663e-06
9.43044 2.745e-25 6.53963e-06
9.43999 2.45199e-24 6.51277e-06
9.44953 1.02186e-24 6.48604e-06
9.45908 3.73473e-24 6.45944e-06
9.46864 -1.00051e-24 6.43297e-06
9.47819 -6.57442e-25 6.40663e-06
9.48775 2.10412e-24 6.38043e-06
9.49731 1.90029e-24 6.35435e-06
9.50687 -3.7633e-25 6.3284e-06
9.51643 3.27895e-24 6.30257e-06
9.526 8.42727e-25 6.27687e-06
9.53556 1.92225e-24 6.2513e-06
9.54513 1.2733e-24 6.22585e-06
9.5547 -1.82478e-24 6.20053e-06
9.56428 9.64252e-25 6.17533e-06
9.57385 2.97677e-24 6.15026e-06
9.58343 5.5902e-24 6.1253e-06
9.59301 1.93799e-24 6.10047e-06
9.60259 1.71237e-24 6.07576e-06
9.61217 6.52709e-24 6.05117e-06
9.62176 9.47281e-25 6.0267e-06
9.63135 1.9571e-24 6.00234e-06
9.64094 -2.04602e-24 5.97811e-06
9.65053 5.32747e-24 5.95399e-06
9.66012 -4.1887e-25 5.92999e-06
9.66972 -9.60061e-25 5.9061e-06
9.67932 5.33072e-25 5.88233e-06
9.68892 2.99542e-25 5.85867e-06
9.69852 -2.78186e-24 5.83513e-06
9.70812 3.99139e-24 5.8117e-06
9.71773 3.36502e-24 5.78839e-06
9.72734 2.93312e-24 5.76518e-06
9.73695 2.50542e-24 5.74209e-06
9.74657 -2.79325e-25 5.71911e-06
9.75618 1.59729e-24 5.69623e-06
9.7658 -9.96546e-25 5.67347e-06
9.77542 2.46123e-24 5.65082e-06
9.78504 -1.18456e-24 5.62827e-06
9.79467 4.03572e-24 5.60584e-06
9.80429 2.48896e-24 5.5835e-06
9.81392 4.41752e-25 5.56128e-06
9.82355 1.99927e-24 5.53916e-06
9.83318 1.67342e-24 5.51715e-06
9.84282 4.18131e-25 5.49524e-06
9.85246 -2.17411e-24 5.47343e-06
9.8621 8.46315e-25 5.45173e-06
9.87174 -2.68128e-25 5.43013e-06
9.88138 7.88301e-26 5.40864e-06
9.89103 -1.09595e-24 5.38724e-06
9.90068 1.09624e-24 5.36595e-06
9.91033 5.00098e-24 5.34476e-06
9.91998 1.30986e-24 5.32366e-06
9.92964 -1.84259e-24 5.30267e-06
9.93929 1.31409e-24 5.28178e-06
9.94895 -8.79008e-25 5.26098e-06
9.95862 1.51921e-24 5.24028e-06
9.96828 3.27751e-24 5.21968e-06
9.97795 1.05176e-24 5.19917e-06
9.98761 8.16485e-25 5.17877e-06
9.99729 3.61405e-24 5.15845e-06
10.007 4.38883e-25 5.13823e-06
10.0166 -1.95416e-24 5.11811e-06
10.0263 6.55104e-25 5.09808e-06
10.036 4.387e-25 5.07815e-06
10.0457 1.41585e-24 5.0583e-06
10.0554 -3.06346e-25 5.03855e-06
10.065 -1.68424e-24 5.01889e-06
10.0747 1.72752e-25 4.99933e-06
10.0844 1.90554e-24 4.97985e-06
10.0941 2.98236e-24 4.96046e-06
10.1038 2.53018e-24 4.94117e-06
10.1135 -1.09347e-24 4.92196e-06
10.1232 1.81069e-24 4.90284e-06
10.1329 2.71323e-24 4.88382e-06
10.1426 8.30363e-25 4.86487e-06
10.1523 -2.31767e-25 4.84602e-06
10.162 1.00514e-24 4.82725e-06
10.1718 -1.89442e-25 4.80857e-06
10.1815 3.55783e-24 4.78998e-06
10.1912 2.38746e-24 4.77147e-06
10.2009 6.4935e-25 4.75305e-06
10.2106 2.18046e-24 4.73471e-06
10.2204 4.15988e-24 4.71645e-06
10.2301 -1.81477e-24 4.69828e-06
10.2398 3.36194e-24 4.6802e-06
10.2495 2.2547e-24 4.66219e-06
10.2593 2.33972e-24 4.64427e-06
10.269 2.98314e-25 4.62643e-06
10.2787 3.43832e-24 4.60867e-06
10.2885 2.35269e-24 4.59099e-06
10.2982 2.81781e-24 4.57339e-06
10.308 2.53289e-24 4.55588e-06
10.3177 5.94391e-25 4.53844e-06
10.3275 -6.00511e-25 4.52108e-06
10.3372 4.96908e-24 4.5038e-06
10.347 2.08808e-24 4.4866e-06
10.3567 2.40279e-24 4.46948e-06
10.3665 1.03811e-24 4.45243e-06
10.3763 -1.32501e-24 4.43546e-06
10.386 -5.37685e-25 4.41857e-06
10.3958 7.30832e-25 4.40176e-06
10.4056 4.36954e-24 4.38502e-06
10.4153 3.84106e-25 4.36835e-06
10.4251 -1.22924e-24 4.35177e-06
10.4349 -7.29025e-25 4.33525e-06
10.4447 1.49705e-24 4.31881e-06
10.4545 5.24986e-25 4.30245e-06
10.4642 1.22995e-24 4.28615e-06
10.474 -2.55444e-25 4.26994e-06
10.4838 4.39076e-24 4.25379e-06
10.4936 3.59752e-24 4.23772e-06
10.5034 3.2778e-24 4.22171e-06
10.5132 1.22978e-24 4.20578e-06
10.523 5.29309e-24 4.18992e-06
10.5328 7.88153e-25 4.17414e-06
10.5426 5.23039e-24 4.15842e-06
10.5524 8.56356e-25 4.14277e-06
10.5622 1.25643e-24 4.12719e-06
10.572 -2.88937e-25 4.11168e-06
10.5819 2.65305e-25 4.09624e-06
10.5917 1.94551e-24 4.08087e-06
10.6015 4.66232e-24 4.06557e-06
10.6113 -9.1363e-25 4.05034e-06
10.6211 -1.90472e-25 4.03517e-06
10.631 1.18959e-24 4.02007e-06
10.6408 8.59272e-25 4.00504e-06
10.6506 -1.23797e-24 3.99007e-06
10.6605 -6.92774e-25 3.97517e-06
10.6703 -3.94261e-25 3.96033e-06
10.6801 2.66629e-25 3.94556e-06
10.69 -4.34522e-26 3.93086e-06
10.6998 2.31169e-24 3.91622e-06
10.7097 2.51285e-25 3.90164e-06
10.7195 3.01991e-25 3.88713e-06
10.7294 1.16839e-24 3.87269e-06
10.7392 3.9624e-24 3.8583e-06
10.7491 4.14592e-25 3.84398e-06
10.759 1.39998e-24 3.82972e-06
10.7688 1.10288e-24 3.81553e-06
10.7787 1.70641e-24 3.80139e-06
10.7886 8.00439e-26 3.78732e-06
10.7984 2.32929e-24 3.77331e-06
10.8083 1.24375e-25 3.75936e-06
10.8182 2.13063e-24 3.74547e-06
10.8281 1.1981e-24 3.73164e-06
10.838 1.16177e-24 3.71788e-06
10.8478 2.8031e-24 3.70417e-06
10.8577 2.8726e-24 3.69052e-06
10.8676 1.00778e-25 3.67693e-06
10.8775 7.94053e-25 3.6634e-06
10.8874 2.02605e-24 3.64993e-06
10.8973 2.83994e-24 3.63652e-06
10.9072 1.57909e-24 3.62316e-06
10.9171 1.46696e-24 3.60987e-06
10.927 -3.63536e-25 3.59663e-06
10.9369 -4.5144e-25 3.58344e-06
10.9469 1.44813e-24 3.57032e-06
10.9568 -8.90004e-25 3.55725e-06
10.9667 -9.2378e-25 3.54424e-06
10.9766 8.94237e-25 3.53128e-06
10.9865 -1.10548e-24 3.51838e-06
10.9965 3.53572e-24 3.50553e-06
11.0064 1.27735e-24 3.49274e-06
11.0163 1.41734e-24 3.48001e-06
11.0263 6.83348e-25 3.46732e-06
11.0362 -1.08446e-25 3.4547e-06
11.0461 -1.12296e-24 3.44212e-06
11.0561 2.96415e-24 3.42961e-06
11.066 4.82091e-24 3.41714e-06
11.076 -2.07233e-27 3.40473e-06
11.0859 2.28084e-24 3.39237e-06
11.0959 1.64571e-25 3.38006e-06
11.1058 -7.26663e-25 3.36781e-06
11.1158 1.15015e-24 3.35561e-06
11.1258 3.23813e-24 3.34346e-06
11.1357 1.96832e-24 3.33136e-06
11.1457 1.13056e-24 3.31931e-06
11.1557 3.89151e-24 3.30731e-06
11.1656 8.66584e-25 3.29537e-06
11.1756 9.45013e-25 3.28347e-06
11.1856 -8.74566e-25 3.27163e-06
11.1956 1.86624e-24 3.25984e-06
11.2056 -8.62612e-26 3.24809e-06
11.2156 4.00178e-25 3.2364e-06
11.2255 3.9882e-25 3.22475e-06
11.2355 2.93616e-24 3.21316e-06
11.2455 2.12442e-24 3.20161e-06
11.2555 1.87197e-24 3.19011e-06
11.2655 -3.80604e-25 3.17866e-06
11.2755 3.56115e-25 3.16726e-06
11.2856 6.9787e-25 3.1559e-06
11.2956 2.48523e-24 3.1446e-06
11.3056 -1.08604e-25 3.13334e-06
11.3156 -1.97316e-25 3.12212e-06
11.3256 2.40616e-24 3.11096e-06
11.3356 1.00507e-25 3.09984e-06
11.3457 5.77938e-25 3.08877e-06
11.3557 -3.7998e-25 3.07774e-06
11.3657 1.32392e-24 3.06676e-06
11.3758 -1.42769e-25 3.05583e-06
11.3858 1.13474e-24 3.04494e-06
11.3959 5.97308e-25 3.0341e-06
11.4059 4.27381e-25 3.0233e-06
11.4159 -2.06099e-25 3.01254e-06
11.426 1.39126e-24 3.00184e-06
11.4361 7.51168e-25 2.99117e-06
11.4461 9.44008e-25 2.98055e-06
11.4562 -6.67333e-25 2.96998e-06
11.4662 6.73163e-25 2.95944e-06
11.4763 6.45048e-26 2.94896e-06
11.4864 -3.44543e-25 2.93851e-06
11.4964 7.28765e-25 2.92811e-06
11.5065 -5.52437e-26 2.91775e-06
11.5166 -7.48879e-26 2.90743e-06
11.5267 2.05547e-24 2.89716e-06
11.5368 9.52007e-25 2.88693e-06
11.5469 -5.17436e-25 2.87674e-06
11.5569 -9.61636e-26 2.86659e-06
11.567 1.86187e-25 2.85649e-06
11.5771 4.8855e-26 2.84642e-06
11.5872 1.34443e-24 2.8364e-06
11.5973 1.39072e-24 2.82642e-06
11.6074 -2.35305e-25 2.81648e-06
11.6176 1.05674e-24 2.80657e-06
11.6277 7.36546e-25 2.79671e-06
11.6378 1.41761e-24 2.7869e-06
11.6479 -3.96026e-26 2.77712e-06
11.658 4.92419e-25 2.76738e-06
11.6681 9.77184e-25 2.75768e-06
11.6783 -2.22989e-25 2.74802e-06
11.6884 8.25506e-25 2.7384e-06
11.6985 1.56932e-24 2.72881e-06
11.7087 6.55169e-25 2.71927e-06
11.7188 1.73222e-24 2.70977e-06
11.729 1.81015e-25 2.7003e-06
11.7391 1.20414e-24 2.69087e-06
11.7493 2.41166e-25 2.68149e-06
11.7594 1.53984e-24 2.67213e-06
11.7696 1.74195e-25 2.66282e-06
11.7797 2.7504e-24 2.65355e-06
11.7899 -2.35203e-25 2.64431e-06
11.8001 1.02177e-25 2.63511e-06
11.8102 1.91636e-25 2.62594e-06
11.8204 -1.14442e-25 2.61682e-06
11.8306 1.36767e-26 2.60773e-06
11.8408 4.06664e-25 2.59867e-06
11.851 -2.72325e-25 2.58966e-06
11.8611 5.60755e-25 2.58068e-06
11.8713 4.42587e-25 2.57173e-06
11.8815 1.18103e-24 2.56282e-06
11.8917 2.57887e-26 2.55395e-06
11.9019 4.02309e-25 2.54511e-06
11.9121 7.03718e-25 2.53631e-06
11.9223 -1.74745e-25 2.52755e-06
11.9325 2.95687e-25 2.51881e-06
11.9428 -7.71076e-25 2.51012e-06
11.953 1.22237e-24 2.50146e-06
11.9632 -2.08833e-25 2.49283e-06
11.9734 9.20777e-25 2.48424e-06
11.9837 1.70465e-24 2.47568e-06
11.9939 -2.51727e-25 2.46715e-06
12.0041 -1.84858e-25 2.45866e-06
12.0144 2.42823e-25 2.4502e-06
12.0246 1.79012e-25 2.44178e-06
12.0348 -4.08948e-25 2.43339e-06
12.0451 -3.09385e-25 2.42503e-06
12.0553 8.68745e-25 2.41671e-06
12.0656 3.40691e-25 2.40842e-06
12.0759 6.53534e-26 2.40016e-06
12.0861 1.22039e-24 2.39194e-06
12.0964 -1.44997e-25 2.38374e-06
12.1066 1.34237e-24 2.37558e-06
12.1169 9.28007e-25 2.36746e-06
12.1272 1.64154e-24 2.35936e-06
12.1375 9.23907e-26 2.3513e-06
12.1478 1.16906e-24 2.34326e-06
12.158 -1.43721e-27 2.33526e-06
12.1683 1.24326e-24 2.32729e-06
12.1786 1.31086e-24 2.31936e-06
12.1889 -3.72996e-27 2.31145e-06
12.1992 1.82533e-25 2.30357e-06
12.2095 8.69742e-25 2.29573e-06
12.2198 9.99756e-25 2.28791e-06
12.2301 8.76432e-25 2.28013e-06
12.2405 -1.56547e-26 2.27238e-06
12.2508 3.01496e-25 2.26465e-06
12.2611 1.42505e-24 2.25696e-06
12.2714 1.33185e-24 2.2493e-06
12.2818 9.43274e-26 2.24167e-06
12.2921 7.36446e-27 2.23406e-06
12.3024 -1.48669e-25 2.22649e-06
12.3128 8.0395e-26 2.21895e-06
12.3231 8.357e-25 2.21143e-06
12.3335 4.72084e-25 2.20395e-06
12.3438 -2.84042e-25 2.19649e-06
12.3542 1.57243e-25 2.18906e-06
12.3645 1.06702e-24 2.18166e-06
12.3749 4.07598e-25 2.17429e-06
12.3853 1.30706e-25 2.16695e-06
12.3956 -1.63249e-25 2.15964e-06
12.406 -1.80052e-25 2.15235e-06
12.4164 3.4161e-25 2.1451e-06
12.4268 4.26029e-25 2.13787e-06
12.4371 8.51565e-25 2.13067e-06
12.4475 1.32498e-24 2.1235e-06
12.4579 7.37883e-25 2.11635e-06
12.4683 6.25509e-25 2.10923e-06
12.4787 1.09611e-24 2.10214e-06
12.4891 1.19151e-24 2.09508e-06
12.4995 -8.90272e-26 2.08804e-06
12.5099 1.62989e-24 2.08103e-06
12.5203 -3.60646e-25 2.07405e-06
12.5308 -5.42098e-25 2.0671e-06
12.5412 -3.91158e-25 2.06017e-06
12.5516 -3.44428e-25 2.05327e-06
12.562 2.65884e-25 2.04639e-06
12.5725 1.11946e-24 2.03954e-06
12.5829 1.19118e-24 2.03272e-06
12.5934 1.12571e-25 2.02592e-06
12.6038 1.04538e-24 2.01915e-06
12.6143 8.84031e-25 2.0124e-06
12.6247 4.2783e-25 2.00568e-06
12.6352 -1.20217e-25 1.99899e-06
12.6456 -2.56664e-25 1.99232e-06
12.6561 2.48778e-25 1.98568e-06
12.6666 -1.34767e-25 1.97906e-06
12.677 4.30292e-25 1.97247e-06
12.6875 -2.98195e-25 1.9659e-06
12.698 2.27861e-24 1.95935e-06
12.7085 3.22753e-25 1.95284e-06
12.719 1.25815e-24 1.94634e-06
12.7295 3.68197e-25 1.93987e-06
12.74 7.47924e-25 1.93343e-06
12.7505 8.2326e-25 1.92701e-06
12.761 7.75592e-25 1.92061e-06
12.7715 1.73029e-25 1.91424e-06
12.782 3.49836e-25 1.90789e-06
12.7925 4.02393e-26 1.90157e-06
12.803 2.08279e-25 1.89527e-06
12.8135 1.33164e-24 1.88899e-06
12.8241 6.57003e-25 1.88274e-06
12.8346 2.67906e-25 1.87651e-06
12.8451 1.70109e-24 1.8703e-06
12.8557 1.76266e-24 1.86412e-06
12.8662 3.54843e-26 1.85796e-06
12.8768 8.42121e-25 1.85182e-06
12.8873 6.14917e-25 1.84571e-06
12.8979 3.06582e-26 1.83962e-06
12.9085 3.03903e-27 1.83355e-06
12.919 7.04682e-25 1.8275e-06
12.9296 -5.59821e-26 1.82148e-06
12.9402 4.80982e-25 1.81548e-06
12.9508 -2.18336e-25 1.8095e-06
12.9613 -4.12261e-25 1.80355e-06
12.9719 -3.1207e-25 1.79761e-06
12.9825 1.30127e-25 1.7917e-06
12.9931 9.65896e-26 1.78581e-06
13.0037 2.57119e-25 1.77995e-06
13.0143 8.35432e-25 1.7741e-06
13.0249 6.12104e-25 1.76828e-06
13.0355 -1.0561e-25 1.76247e-06
13.0462 5.70916e-25 1.75669e-06
13.0568 1.9056e-24 1.75093e-06
13.0674 6.75367e-25 1.74519e-06
13.078 1.14181e-25 1.73948e-06
13.0887 6.53466e-25 1.73378e-06
13.0993 2.43541e-25 1.7281e-06
13.1099 8.15728e-25 1.72245e-06
13.1206 3.19603e-26 1.71682e-06
13.1312 3.92591e-26 1.7112e-06
13.1419 1.2609e-24 1.70561e-06
13.1526 -8.32214e-26 1.70004e-06
13.1632 -1.07153e-25 1.69449e-06
13.1739 6.5919e-25 1.68896e-06
13.1846 4.3022e-25 1.68345e-06
13.1953 2.03782e-25 1.67796e-06
13.2059 4.56613e-25 1.67249e-06
13.2166 1.2139e-24 1.66704e-06
13.2273 9.87502e-25 1.66161e-06
13.238 3.70592e-25 1.6562e-06
13.2487 7.69643e-26 1.65081e-06
13.2594 5.86891e-25 1.64544e-06
13.2701 6.18861e-25 1.64009e-06
13.2808 7.73337e-25 1.63476e-06
13.2916 -5.08352e-27 1.62945e-06
13.3023 1.64101e-25 1.62415e-06
13.313 6.90612e-25 1.61888e-06
13.3237 3.99789e-25 1.61363e-06
13.3345 -1.5239e-25 1.60839e-06
13.3452 7.05393e-25 1.60317e-06
13.356 -1.02834e-25 1.59798e-06
13.3667 -2.3768e-25 1.5928e-06
13.3775 -3.38171e-25 1.58764e-06
13.3882 7.66024e-25 1.5825e-06
13.399 1.57377e-25 1.57738e-06
13.4098 3.95694e-25 1.57227e-06
13.4206 -2.76108e-25 1.56719e-06
13.4313 4.89247e-26 1.56212e-06
13.4421 3.26834e-25 1.55707e-06
13.4529 3.97892e-27 1.55204e-06
13.4637 2.67035e-25 1.54703e-06
13.4745 9.98488e-27 1.54204e-06
13.4853 4.39767e-25 1.53706e-06
13.4961 2.37847e-25 1.5321e-06
13.5069 6.43069e-25 1.52716e-06
13.5177 1.03961e-25 1.52224e-06
13.5286 -3.55192e-26 1.51733e-06
13.5394 -5.98427e-25 1.51245e-06
13.5502 1.12341e-25 1.50758e-06
13.5611 5.34567e-25 1.50272e-06
13.5719 -9.20367e-26 1.49789e-06
13.5827 -2.36408e-25 1.49307e-06
13.5936 6.78518e-25 1.48827e-06
13.6044 3.22576e-25 1.48349e-06
13.6153 3.36517e-25 1.47872e-06
13.6262 4.86569e-25 1.47397e-06
13.637 -1.59404e-25 1.46924e-06
13.6479 -2.07053e-25 1.46452e-06
13.6588 1.76127e-25 1.45983e-06
13.6697 -9.68527e-26 1.45514e-06
13.6806 1.76241e-26 1.45048e-06
13.6915 2.24699e-26 1.44583e-06
13.7024 -1.21575e-26 1.4412e-06
13.7133 3.08092e-25 1.43658e-06
13.7242 -2.3702e-25 1.43198e-06
13.7351 9.55801e-25 1.4274e-06
13.746 2.03957e-25 1.42283e-06
13.757 2.47847e-25 1.41828e-06
13.7679 3.55702e-26 1.41375e-06
13.7788 -2.45335e-25 1.40923e-06
13.7898 9.75573e-25 1.40473e-06
13.8007 8.56692e-25 1.40024e-06
13.8117 -4.37651e-25 1.39577e-06
13.8226 6.47175e-25 1.39132e-06
13.8336 -2.78974e-26 1.38688e-06
13.8445 -2.01128e-25 1.38245e-06
13.8555 4.67108e-25 1.37804e-06
13.8665 2.55991e-25 1.37365e-06
13.8775 5.36795e-25 1.36927e-06
13.8885 5.18735e-25 1.36491e-06
13.8995 5.03616e-25 1.36057e-06
13.9105 -4.85288e-26 1.35623e-06
13.9215 2.97644e-25 1.35192e-06
13.9325 7.30819e-25 1.34762e-06
13.9435 1.06975e-25 1.34333e-06
13.9545 6.15698e-25 1.33906e-06
13.9655 -2.13372e-25 1.3348e-06
13.9766 -3.3466e-26 1.33056e-06
13.9876 -3.07305e-25 1.32634e-06
13.9986 6.67438e-25 1.32213e-06
14.0097 3.7441e-25 1.31793e-06
14.0207 3.53855e-25 1.31375e-06
14.0318 -4.10172e-25 1.30958e-06
14.0429 -1.65133e-25 1.30543e-06
14.0539 3.32784e-25 1.30129e-06
14.065 4.63934e-25 1.29716e-06
14.0761 -4.23178e-25 1.29305e-06
14.0872 9.95893e-26 1.28896e-06
14.0982 7.67889e-25 1.28487e-06
14.1093 9.43375e-25 1.28081e-06
14.1204 1.34364e-25 1.27675e-06
14.1316 -4.01448e-26 1.27271e-06
14.1427 -9.04897e-26 1.26869e-06
14.1538 -2.0668e-25 1.26468e-06
14.1649 -2.73403e-25 1.26068e-06
14.176 7.95879e-26 1.2567e-06
14.1872 6.51271e-25 1.25273e-06
14.1983 5.00207e-25 1.24877e-06
14.2095 2.14659e-25 1.24483e-06
14.2206 6.108e-25 1.2409e-06
14.2318 -3.73071e-25 1.23698e-06
14.2429 1.07212e-25 1.23308e-06
14.2541 8.34615e-25 1.22919e-06
14.2653 2.18792e-25 1.22532e-06
14.2765 -1.27965e-25 1.22145e-06
14.2876 -1.59655e-25 1.2176e-06
14.2988 -1.46271e-25 1.21377e-06
14.31 -1.16886e-25 1.20995e-06
14.3212 4.96295e-25 1.20614e-06
14.3324 2.96408e-25 1.20234e-06
14.3437 2.82741e-26 1.19856e-06
14.3549 2.08278e-25 1.19479e-06
14.3661 -1.52114e-25 1.19103e-06
14.3773 -5.23998e-26 1.18728e-06
14.3886 -2.99015e-26 1.18355e-06
14.3998 -1.17683e-25 1.17983e-06
14.4111 3.88239e-25 1.17612e-06
14.4223 -8.53674e-26 1.17243e-06
14.4336 3.78959e-25 1.16875e-06
14.4449 5.8514e-25 1.16508e-06
14.4561 2.04687e-26 1.16142e-06
14.4674 -8.62069e-26 1.15778e-06
14.4787 6.39438e-28 1.15414e-06
14.49 4.24223e-25 1.15053e-06
14.5013 2.70271e-25 1.14692e-06
14.5126 8.96712e-26 1.14332e-06
14.5239 -2.47919e-25 1.13974e-06
14.5352 -8.75221e-26 1.13617e-06
14.5466 3.41005e-25 1.13261e-06
14.5579 1.2175e-25 1.12906e-06
14.5692 3.10826e-25 1.12553e-06
14.5806 7.86394e-25 1.122e-06
14.5919 1.74066e-25 1.11849e-06
14.6033 -1.90916e-25 1.11499e-06
14.6146 -1.44164e-25 1.11151e-06
14.626 1.43957e-25 1.10803e-06
14.6374 1.74529e-25 1.10457e-06
14.6488 -3.47802e-26 1.10111e-06
14.6602 2.97416e-25 1.09767e-06
14.6716 -1.24069e-27 1.09424e-06
14.683 4.61226e-25 1.09082e-06
14.6944 8.83227e-25 1.08742e-06
14.7058 4.22847e-25 1.08402e-06
14.7172 3.11612e-25 1.08064e-06
14.7286 9.58311e-26 1.07727e-06
14.7401 5.52223e-25 1.0739e-06
14.7515 2.81054e-26 1.07055e-06
14.7629 3.35752e-25 1.06721e-06
14.7744 7.92188e-26 1.06389e-06
14.7858 3.34505e-25 1.06057e-06
14.7973 1.20065e-25 1.05726e-06
14.8088 4.58853e-26 1.05397e-06
14.8203 4.846e-26 1.05069e-06
14.8317 3.69212e-27 1.04741e-06
14.8432 9.57833e-25 1.04415e-06
14.8547 2.96019e-25 1.0409e-06
14.8662 4.93799e-26 1.03766e-06
14.8778 8.30075e-26 1.03443e-06
14.8893 3.158e-25 1.03121e-06
14.9008 -1.07325e-25 1.028e-06
14.9123 1.85885e-26 1.0248e-06
14.9239 4.49332e-25 1.02162e-06
14.9354 1.07068e-25 1.01844e-06
14.947 6.26335e-25 1.01527e-06
14.9585 3.12709e-25 1.01212e-06
14.9701 4.69559e-25 1.00897e-06
14.9817 2.3323e-25 1.00584e-06
14.9933 1.62583e-26 1.00271e-06
15.0048 -9.8386e-28 9.99596e-07
15.0164 1.43745e-25 9.96492e-07
15.028 5.11702e-25 9.93398e-07
15.0397 -7.82805e-26 9.90314e-07
15.0513 -9.17729e-26 9.8724e-07
15.0629 3.10374e-25 9.84176e-07
15.0745 2.34155e-25 9.81122e-07
15.0862 2.85887e-25 9.78078e-07
15.0978 -7.45154e-27 9.75044e-07
15.1095 2.40589e-25 9.7202e-07
15.1211 -3.55339e-26 9.69005e-07
15.1328 2.99409e-26 9.66001e-07
15.1445 4.89445e-25 9.63006e-07
15.1561 -2.47589e-26 9.60022e-07
15.1678 1.32577e-25 9.57046e-07
15.1795 2.66389e-25 9.54081e-07
15.1912 1.5519e-25 9.51125e-07
15.2029 1.25974e-26 9.48179e-07
15.2147 -1.63079e-25 9.45242e-07
15.2264 8.2958e-26 9.42315e-07
15.2381 4.65451e-25 9.39397e-07
15.2499 2.49106e-25 9.36489e-07
15.2616 -5.20332e-26 9.3359e-07
15.2734 9.28212e-26 9.30701e-07
15.2851 6.15175e-26 9.2782e-07
15.2969 8.4004e-26 9.24949e-07
15.3087 -2.16432e-26 9.22088e-07
15.3205 2.83573e-25 9.19236e-07
15.3323 1.58358e-25 9.16392e-07
15.3441 1.47815e-25 9.13558e-07
15.3559 -8.69591e-27 9.10733e-07
15.3677 -7.61787e-26 9.07918e-07
15.3795 -3.82195e-26 9.05111e-07
15.3913 3.83356e-26 9.02313e-07
15.4032 1.30565e-25 8.99524e-07
15.415 5.09324e-26 8.96744e-07
15.4269 2.0995e-25 8.93973e-07
15.4388 5.58322e-25 8.91211e-07
15.4506 1.42574e-25 8.88458e-07
15.4625 3.55991e-25 8.85713e-07
15.4744 1.07063e-25 8.82978e-07
15.4863 -3.1499e-26 8.80251e-07
15.4982 -1.01118e-25 8.77532e-07
15.5101 1.39285e-25 8.74823e-07
15.522 4.30832e-25 8.72122e-07
15.534 1.38742e-25 8.69429e-07
15.5459 -8.63271e-26 8.66746e-07
15.5578 2.39816e-25 8.6407e-07
15.5698 -1.40681e-25 8.61403e-07
15.5818 -2.03941e-25 8.58745e-07
15.5937 -4.60564e-26 8.56095e-07
15.6057 2.4801e-27 8.53454e-07
15.6177 6.28154e-26 8.5082e-07
15.6297 8.03628e-26 8.48196e-07
15.6417 -3.48814e-26 8.45579e-07
15.6537 -4.73153e-27 8.42971e-07
15.6657 2.55237e-25 8.40371e-07
15.6777 2.8972e-25 8.37779e-07
15.6898 8.84799e-26 8.35195e-07
15.7018 2.00532e-25 8.3262e-07
15.7139 1.00727e-25 8.30052e-07
15.7259 3.67818e-26 8.27493e-07
15.738 3.70702e-25 8.24942e-07
15.7501 9.49816e-26 8.22398e-07
15.7622 1.63414e-25 8.19863e-07
15.7743 -1.63691e-25 8.17336e-07
15.7864 1.45131e-25 8.14816e-07
15.7985 -6.33499e-26 8.12305e-07
15.8106 7.88414e-26 8.09801e-07
15.8228 1.55816e-25 8.07305e-07
15.8349 7.89726e-26 8.04817e-07
15.8471 3.18962e-25 8.02337e-07
15.8592 3.71189e-26 7.99864e-07
15.8714 5.34458e-25 7.974e-07
15.8836 1.25194e-25 7.94942e-07
15.8957 1.91883e-25 7.92493e-07
15.9079 3.15833e-26 7.90051e-07
15.9202 -4.10598e-26 7.87617e-07
15.9324 -8.41304e-27 7.8519e-07
15.9446 -2.7458e-26 7.82771e-07
15.9568 2.33726e-25 7.80359e-07
15.9691 -5.10348e-26 7.77955e-07
15.9813 -2.82982e-26 7.75558e-07
15.9936 2.34972e-25 7.73168e-07
16.0058 -1.55959e-25 7.70786e-07
16.0181 4.88132e-26 7.68412e-07
16.0304 -9.66997e-26 7.66045e-07
16.0427 2.76019e-25 7.63684e-07
16.055 1.25632e-25 7.61332e-07
16.0673 3.03177e-25 7.58986e-07
16.0797 -1.80278e-25 7.56648e-07
16.092 -1.39886e-25 7.54317e-07
16.1043 -3.02466e-27 7.51993e-07
16.1167 1.23769e-25 7.49676e-07
16.1291 -9.21644e-26 7.47366e-07
16.1414 2.30241e-26 7.45064e-07
16.1538 -9.20322e-26 7.42768e-07
16.1662 9.83472e-26 7.4048e-07
16.1786 2.79526e-25 7.38198e-07
16.191 1.1111e-25 7.35924e-07
16.2035 2.22009e-25 7.33656e-07
16.2159 1.86417e-26 7.31395e-07
16.2284 1.7055e-25 7.29141e-07
16.2408 -1.31057e-25 7.26895e-07
16.2533 -7.66386e-26 7.24654e-07
16.2658 1.38762e-25 7.22421e-07
16.2782 -5.94939e-26 7.20195e-07
16.2907 4.90767e-26 7.17975e-07
16.3032 -1.53979e-26 7.15762e-07
16.3158 3.40746e-26 7.13555e-07
16.3283 1.92837e-25 7.11356e-07
16.3408 3.81292e-25 7.09163e-07
16.3534 -9.42712e-26 7.06976e-07
16.3659 -1.20914e-25 7.04797e-07
16.3785 -3.87129e-26 7.02623e-07
16.3911 -1.2125e-27 7.00457e-07
16.4037 8.80604e-26 6.98297e-07
16.4163 -2.31287e-26 6.96143e-07
16.4289 9.85456e-26 6.93996e-07
16.4415 1.1902e-26 6.91855e-07
16.4541 -5.24173e-26 6.89721e-07
16.4668 2.62978e-25 6.87593e-07
16.4794 9.91229e-26 6.85472e-07
16.4921 2.28554e-25 6.83357e-07
16.5048 3.47396e-25 6.81248e-07
16.5175 -4.36962e-26 6.79145e-07
16.5302 2.0161e-25 6.77049e-07
16.5429 -6.58283e-26 6.74959e-07
16.5556 4.91864e-26 6.72876e-07
16.5683 -1.03297e-25 6.70798e-07
16.5811 5.35158e-26 6.68727e-07
16.5938 5.09775e-26 6.66662e-07
16.6066 1.01238e-25 6.64603e-07
16.6194 -1.63894e-26 6.6255e-07
16.6322 -1.78145e-27 6.60503e-07
16.645 1.08068e-25 6.58462e-07
16.6578 8.59533e-26 6.56428e-07
16.6706 3.09032e-25 6.54399e-07
16.6835 1.09559e-25 6.52376e-07
16.6963 8.27272e-26 6.50359e-07
16.7092 2.73166e-25 6.48349e-07
16.7221 4.60698e-27 6.46344e-07
16.7349 1.22341e-25 6.44345e-07
16.7478 3.00012e-25 6.42352e-07
16.7607 -1.22688e-26 6.40365e-07
16.7737 7.91918e-26 6.38383e-07
16.7866 2.65754e-25 6.36408e-07
16.7995 1.69552e-25 6.34438e-07
16.8125 1.26769e-25 6.32474e-07
16.8255 -1.47517e-25 6.30516e-07
16.8385 3.22719e-25 6.28563e-07
16.8514 1.72163e-25 6.26616e-07
16.8645 6.16199e-26 6.24675e-07
16.8775 -1.05495e-25 6.2274e-07
16.8905 1.41649e-25 6.2081e-07
16.9035 7.23287e-26 6.18886e-07
16.9166 1.91823e-25 6.16967e-07
16.9297 9.49103e-26 6.15054e-07
16.9428 1.06347e-25 6.13147e-07
16.9559 -7.80614e-26 6.11245e-07
16.969 -7.43018e-26 6.09348e-07
16.9821 1.07276e-25 6.07457e-07
16.9952 1.57336e-25 6.05571e-07
17.0084 8.18474e-26 6.03691e-07
17.0215 1.79141e-25 6.01817e-07
17.0347 1.88986e-25 5.99947e-07
17.0479 -4.37243e-26 5.98084e-07
17.0611 2.87311e-25 5.96225e-07
17.0743 -9.32037e-27 5.94372e-07
17.0875 2.22673e-25 5.92524e-07
17.1008 -1.58068e-26 5.90681e-07
17.114 1.85475e-25 5.88844e-07
17.1273 -5.75601e-26 5.87012e-07
17.1406 -5.7485e-26 5.85185e-07
17.1539 7.41131e-26 5.83363e-07
17.1672 1.6978e-25 5.81547e-07
17.1805 6.61852e-26 5.79736e-07
17.1939 2.45846e-25 5.7793e-07
17.2072 3.04259e-26 5.76129e-07
17.2206 1.01513e-26 5.74333e-07
17.234 2.07338e-25 5.72542e-07
17.2474 -1.54536e-26 5.70756e-07
17.2608 5.44433e-26 5.68975e-07
17.2742 1.87817e-26 5.672e-07
17.2876 -5.69712e-26 5.65429e-07
17.3011 1.66612e-25 5.63664e-07
17.3146 1.45017e-25 5.61903e-07
17.3281 2.06814e-25 5.60147e-07
17.3416 7.41662e-26 5.58396e-07
17.3551 9.24838e-26 5.56651e-07
17.3686 5.66896e-26 5.5491e-07
17.3821 1.4952e-25 5.53173e-07
17.3957 1.50513e-25 5.51442e-07
17.4093 1.13864e-25 5.49716e-07
17.4229 -5.98745e-27 5.47994e-07
17.4365 1.9826e-26 5.46277e-07
17.4501 2.3743e-25 5.44565e-07
17.4637 -4.95856e-26 5.42858e-07
17.4774 -1.94439e-26 5.41155e-07
17.491 1.72846e-25 5.39458e-07
17.5047 -1.97303e-26 5.37764e-07
17.5184 1.29899e-25 5.36076e-07
17.5321 -3.60976e-26 5.34392e-07
17.5459 1.04216e-25 5.32713e-07
17.5596 3.07768e-26 5.31039e-07
17.5734 1.59138e-25 5.29369e-07
17.5872 -5.79346e-26 5.27703e-07
17.601 2.13946e-25 5.26043e-07
17.6148 3.41734e-26 5.24386e-07
17.6286 2.88106e-27 5.22735e-07
17.6425 -2.62361e-26 5.21088e-07
17.6563 1.63824e-25 5.19445e-07
17.6702 1.28279e-25 5.17807e-07
17.6841 -6.23817e-26 5.16173e-07
17.698 1.82603e-25 5.14544e-07
17.712 1.33353e-25 5.12919e-07
17.7259 1.32254e-26 5.11298e-07
17.7399 2.22404e-25 5.09682e-07
17.7539 1.04049e-26 5.08071e-07
17.7679 1.20995e-25 5.06463e-07
17.7819 -1.62622e-26 5.0486e-07
17.7959 9.61435e-26 5.03261e-07
17.81 9.61081e-26 5.01667e-07
17.8241 2.54553e-26 5.00077e-07
17.8382 4.80001e-26 4.98491e-07
17.8523 1.54924e-25 4.96909e-07
17.8664 -7.64657e-27 4.95332e-07
17.8805 1.38003e-25 4.93759e-07
17.8947 -6.25189e-27 4.9219e-07
17.9089 -3.49478e-26 4.90625e-07
17.9231 2.67015e-27 4.89064e-07
17.9373 1.91138e-27 4.87507e-07
17.9516 -1.16853e-26 4.85955e-07
17.9658 -2.93414e-26 4.84407e-07
17.9801 1.15008e-25 4.82862e-07
17.9944 -5.14006e-26 4.81322e-07
18.0087 2.05932e-25 4.79786e-07
18.0231 -1.28045e-26 4.78254e-07
18.0374 2.85594e-25 4.76726e-07
18.0518 7.62692e-26 4.75201e-07
18.0662 -1.7928e-27 4.73681e-07
18.0806 -4.2808e-26 4.72165e-07
18.0951 6.43335e-26 4.70653e-07
18.1095 -9.21842e-26 4.69144e-07
18.124 1.31734e-25 4.6764e-07
18.1385 5.66672e-26 4.66139e-07
18.153 -5.80622e-26 4.64643e-07
18.1676 4.9848e-26 4.6315e-07
18.1821 6.8473e-26 4.61661e-07
18.1967 1.18154e-26 4.60176e-07
18.2113 7.46148e-26 4.58695e-07
18.226 6.87765e-26 4.57217e-07
18.2406 -7.8673e-26 4.55743e-07
18.2553 8.30444e-26 4.54273e-07
18.27 -5.99555e-26 4.52807e-07
18.2847 1.52521e-25 4.51344e-07
18.2994 -3.47217e-26 4.49885e-07
18.3142 1.16165e-25 4.4843e-07
18.329 1.63046e-25 4.46979e-07
18.3438 1.124e-25 4.45531e-07
18.3586 8.09668e-27 4.44086e-07
18.3735 -6.73077e-26 4.42646e-07
18.3883 -2.42917e-26 4.41209e-07
18.4032 1.26729e-25 4.39775e-07
18.4182 4.54092e-26 4.38345e-07
18.4331 2.07506e-26 4.36919e-07
18.4481 1.16793e-25 4.35496e-07
18.4631 1.76421e-26 4.34077e-07
18.4781 3.40906e-26 4.32661e-07
18.4931 1.87517e-26 4.31249e-07
18.5082 6.87292e-26 4.2984e-07
18.5233 -6.98307e-26 4.28435e-07
18.5384 1.00647e-26 4.27033e-07
18.5536 -3.42808e-26 4.25634e-07
18.5687 -1.03153e-25 4.24239e-07
18.5839 -4.39944e-26 4.22847e-07
18.5992 1.09669e-25 4.21459e-07
18.6144 1.28815e-25 4.20074e-07
18.6297 8.11882e-26 4.18692e-07
18.645 3.66252e-27 4.17313e-07
18.6603 -3.81922e-26 4.15938e-07
18.6757 -6.07399e-26 4.14566e-07
18.691 -6.35249e-26 4.13198e-07
18.7064 3.36733e-26 4.11832e-07
18.7219 -6.24352e-26 4.1047e-07
18.7373 5.0202e-26 4.09111e-07
18.7528 2.01158e-26 4.07755e-07
18.7683 -3.10114e-27 4.06403e-07
18.7839 -2.58595e-26 4.05053e-07
18.7995 -6.73792e-27 4.03707e-07
18.8151 4.42597e-26 4.02364e-07
18.8307 7.93253e-26 4.01024e-07
18.8464 4.34385e-26 3.99687e-07
18.8621 1.00892e-25 3.98353e-07
18.8778 -7.49619e-27 3.97022e-07
18.8935 -1.21803e-26 3.95694e-07
18.9093 -4.61736e-26 3.94369e-07
18.9251 8.85405e-26 3.93047e-07
18.941 8.80081e-26 3.91729e-07
18.9568 5.16683e-26 3.90413e-07
18.9727 3.18936e-26 3.891e-07
18.9887 3.51821e-26 3.8779e-07
19.0046 -8.1596e-26 3.86483e-07
19.0206 -6.10478e-26 3.85178e-07
19.0367 9.16748e-26 3.83877e-07
19.0527 4.64737e-26 3.82578e-07
19.0688 -1.80369e-26 3.81283e-07
19.085 -2.18197e-26 3.7999e-07
19.1011 5.8385e-26 3.787e-07
19.1173 5.88881e-26 3.77413e-07
19.1336 1.02611e-25 3.76128e-07
19.1499 1.11446e-25 3.74846e-07
19.1662 7.59893e-26 3.73567e-07
19.1825 7.25631e-26 3.72291e-07
19.1989 1.43742e-26 3.71017e-07
19.2153 4.45191e-27 3.69746e-07
19.2317 1.5821e-26 3.68478e-07
19.2482 -1.29024e-26 3.67212e-07
19.2647 -3.92692e-26 3.65949e-07
19.2813 1.00206e-25 3.64689e-07
19.2979 2.3016e-27 3.63431e-07
19.3145 -3.21087e-26 3.62175e-07
19.3312 2.17336e-26 3.60922e-07
19.3479 7.15432e-26 3.59672e-07
19.3647 8.65345e-27 3.58424e-07
19.3814 -6.52399e-26 3.57179e-07
19.3983 1.9917e-25 3.55936e-07
19.4151 1.36651e-26 3.54695e-07
19.4321 -1.8717e-26 3.53457e-07
19.449 -3.02205e-26 3.52221e-07
19.466 1.48177e-25 3.50988e-07
19.483 2.34646e-27 3.49757e-07
19.5001 1.85505e-26 3.48528e-07
19.5173 3.66737e-26 3.47302e-07
19.5344 -3.25361e-26 3.46078e-07
19.5516 7.2176e-26 3.44856e-07
19.5689 2.71333e-26 3.43637e-07
19.5862 -7.21061e-27 3.42419e-07
19.6035 4.23894e-26 3.41204e-07
19.6209 -8.25057e-28 3.39991e-07
19.6384 -3.35742e-27 3.3878e-07
19.6559 -7.46585e-26 3.37571e-07
19.6734 2.80485e-26 3.36365e-07
19.691 3.08366e-27 3.3516e-07
19.7086 -2.80041e-26 3.33958e-07
19.7263 5.18382e-26 3.32757e-07
19.744 5.64762e-26 3.31558e-07
19.7618 3.12732e-26 3.30362e-07
19.7797 3.69886e-26 3.29167e-07
19.7976 1.72531e-26 3.27975e-07
19.8155 6.65177e-26 3.26784e-07
19.8335 1.31262e-25 3.25595e-07
19.8515 -4.90501e-26 3.24408e-07
19.8696 3.54371e-26 3.23223e-07
19.8878 1.01226e-25 3.22039e-07
19.906 4.46789e-26 3.20858e-07
19.9243 -5.63369e-26 3.19678e-07
19.9426 5.29745e-26 3.18499e-07
19.961 7.47676e-26 3.17323e-07
19.9795 9.86969e-26 3.16148e-07
19.998 3.446e-26 3.14975e-07
20.0165 1.64843e-26 3.13803e-07
20.0352 -3.96025e-26 3.12633e-07
20.0539 8.43626e-27 3.11464e-07
20.0726 -2.2591e-26 3.10297e-07
20.0915 9.421e-26 3.09131e-07
20.1104 6.69936e-26 3.07967e-07
20.1293 4.54694e-26 3.06804e-07
20.1483 1.10517e-25 3.05642e-07
20.1674 1.12664e-25 3.04482e-07
20.1866 -5.85884e-26 3.03323e-07
20.2058 -4.83607e-27 3.02166e-07
20.2252 6.29239e-27 3.01009e-07
20.2445 9.33864e-26 2.99854e-07
20.264 -1.26107e-26 2.98699e-07
20.2835 -2.14971e-26 2.97546e-07
20.3031 -5.73369e-27 2.96394e-07
20.3228 -5.80628e-26 2.95243e-07
20.3426 6.09799e-26 2.94093e-07
20.3625 2.0739e-26 2.92944e-07
20.3824 -2.17952e-26 2.91795e-07
20.4024 3.54339e-26 2.90648e-07
20.4225 3.32707e-26 2.89501e-07
20.4427 1.05701e-25 2.88355e-07
20.463 7.29741e-26 2.87209e-07
20.4833 -1.82637e-26 2.86064e-07
20.5038 -3.26099e-27 2.8492e-07
20.5244 2.91743e-26 2.83776e-07
20.545 5.3022e-26 2.82633e-07
20.5658 3.88743e-26 2.8149e-07
20.5866 2.9905e-26 2.80347e-07
20.6076 -1.00012e-26 2.79205e-07
20.6286 7.55629e-26 2.78062e-07
20.6498 -5.35227e-26 2.7692e-07
20.6711 2.20759e-26 2.75778e-07
20.6924 -3.33858e-26 2.74636e-07
20.7139 -9.8913e-27 2.73494e-07
20.7356 1.60598e-26 2.72352e-07
20.7573 -1.74048e-26 2.71209e-07
20.7791 3.61695e-26 2.70066e-07
20.8011 6.20316e-26 2.68923e-07
20.8232 -1.76016e-27 2.67779e-07
20.8454 2.9309e-26 2.66634e-07
20.8678 8.4004e-27 2.65489e-07
20.8903 9.22062e-26 2.64343e-07
20.913 2.74587e-27 2.63196e-07
20.9357 3.20614e-26 2.62048e-07
20.9587 2.78364e-26 2.60899e-07
20.9818 1.04337e-25 2.59748e-07
21.005 1.62351e-25 2.58597e-07
21.0284 3.98117e-26 2.57443e-07
21.052 2.06374e-26 2.56288e-07
21.0758 1.3608e-26 2.55131e-07
21.0997 2.03925e-26 2.53972e-07
21.1238 7.31396e-26 2.52811e-07
21.1481 2.0951e-26 2.51648e-07
21.1726 8.68427e-26 2.50482e-07
21.1972 1.91556e-26 2.49313e-07
21.2221 2.95655e-26 2.48141e-07
21.2472 1.52195e-26 2.46967e-07
21.2726 1.19427e-25 2.45788e-07
21.2981 -3.98419e-26 2.44607e-07
21.3239 3.18579e-26 2.43421e-07
21.35 5.33613e-27 2.42231e-07
21.3763 3.52967e-27 2.41037e-07
21.4029 1.22232e-25 2.39837e-07
21.4298 5.53083e-26 2.38633e-07
21.4569 3.20217e-26 2.37423e-07
21.4844 9.6816e-26 2.36207e-07
21.5122 2.94696e-26 2.34984e-07
21.5403 -1.44195e-26 2.33755e-07
21.5688 2.0917e-27 2.32517e-07
21.5977 1.24576e-26 2.31272e-07
21.627 -2.74711e-27 2.30018e-07
21.6567 3.51582e-26 2.28755e-07
21.6869 -4.10429e-26 2.27481e-07
21.7175 -2.91337e-27 2.26196e-07
21.7486 1.08476e-26 2.24899e-07
21.7803 1.27124e-26 2.23589e-07
21.8126 1.32647e-26 2.22264e-07
21.8456 -2.13273e-26 2.20922e-07
21.8792 2.62915e-26 2.19563e-07
21.9136 1.35693e-26 2.18184e-07
21.9488 4.91377e-26 2.16783e-07
21.9849 6.93484e-26 2.15357e-07
22.0221 -2.57695e-26 2.13902e-07
22.0604 3.52847e-27 2.12415e-07
22.1001 -1.03845e-26 2.1089e-07
22.1412 4.32109e-26 2.09321e-07
22.1842 -2.71195e-27 2.07699e-07
22.2294 2.79597e-26 2.06012e-07
22.2772 8.71114e-28 2.04243e-07
22.3285 3.51062e-26 2.02367e-07
22.3846 1.19092e-26 2.0034e-07
22.448 1.34481e-26 1.98079e-07
22.5254 -1.19977e-26 1.95361e-07


==> anc/HERMITE/GAMMA005/DeltaGammaFX_0_FRG.txt <==
9.995 -0.00857041 -0.00856255
9.99 0.00688263 0.00687711
9.985 0.0121343 0.0121242
9.98 -0.00260572 -0.00260263
9.975 -0.0103797 -0.0103714
9.97 0.00280693 0.0028037
9.965 0.0131027 0.013093
9.96 0.00176441 0.0017643
9.955 -0.0106498 -0.0106426
9.95 -0.00147211 -0.00147115
9.945 0.0124875 0.0124791
9.94 0.00604557 0.00603973
9.935 -0.00934273 -0.00933633
9.93 -0.00540829 -0.00540297
9.925 0.0104091 0.0104009
9.92 0.00966446 0.00965617
9.915 -0.00663238 -0.00662649
9.91 -0.00850585 -0.00849897
9.905 0.00716652 0.0071598
9.9 0.0121554 0.0121468
9.895 -0.00288379 -0.0028802
9.89 -0.010373 -0.0103663
9.885 0.00318646 0.00318419
9.88 0.0132218 0.0132127
9.875 0.00139974 0.00139719
9.87 -0.0107703 -0.0107623
9.865 -0.00103275 -0.00103083
9.86 0.0127647 0.0127545
9.855 0.00565417 0.00564898
9.85 -0.0096459 -0.00963759
9.845 -0.00497638 -0.00497247
9.84 0.0108803 0.0108707
9.835 0.0093312 0.00932525
9.83 -0.00714286 -0.0071365
9.825 -0.00816875 -0.0081638
9.82 0.00783067 0.00782519
9.815 0.0119757 0.0119672
9.81 -0.00358219 -0.00358073
9.805 -0.0102248 -0.010217
9.8 0.00400006 0.00399806
9.795 0.0132853 0.0132744
9.79 0.000582666 0.000581227
9.785 -0.0108971 -0.0108876
9.78 -0.000150707 -0.000150874
9.775 0.0131357 0.0131246
9.77 0.00482558 0.00482369
9.765 -0.0101036 -0.0100957
9.76 -0.00413638 -0.00413446
9.755 0.0115819 0.011574
9.75 0.00862115 0.00861477
9.745 -0.00793952 -0.00793469
9.74 -0.00749859 -0.00749246
9.735 0.00883513 0.00882926
9.73 0.0115212 0.0115112
9.725 -0.0046676 -0.00466454
9.72 -0.0098545 -0.00984573
9.715 0.00523212 0.00522728
9.71 0.0132037 0.0131932
9.705 -0.000686471 -0.000684133
9.7 -0.0109354 -0.0109275
9.695 0.00119111 0.00118938
9.69 0.0135034 0.0134941
9.685 0.00352145 0.00351871
9.68 -0.0106152 -0.0106081
9.675 -0.00283651 -0.00283364
9.67 0.0124199 0.012411
9.665 0.00746139 0.00745399
9.66 -0.00893023 -0.0089233
9.655 -0.00641075 -0.00640477
9.65 0.0101066 0.0100975
9.645 0.010685 0.0106773
9.64 -0.00607628 -0.00607002
9.635 -0.00914473 -0.00913883
9.63 0.00684255 0.00683708
9.625 0.0128411 0.0128324
9.62 -0.00238551 -0.00238431
9.615 -0.0107408 -0.0107333
9.61 0.00299213 0.00299093
9.605 0.0137164 0.0137058
9.6 0.00171951 0.00171658
9.595 -0.011026 -0.0110166
9.59 -0.00103213 -0.00103103
9.585 0.0132485 0.0132371
9.58 0.00577604 0.0057729
9.575 -0.00997073 -0.00996233
9.57 -0.00480932 -0.00480685
9.565 0.0115207 0.0115122
9.56 0.00933552 0.00932925
9.555 -0.00769103 -0.00768606
9.55 -0.00794901 -0.00794315
9.545 0.00873929 0.00873388
9.54 0.0120239 0.0120137
9.535 -0.00443656 -0.00443436
9.53 -0.0101305 -0.0101213
9.525 0.00520767 0.00520303
9.52 0.0135774 0.0135663
9.515 -0.000563034 -0.000560666
9.51 -0.0111323 -0.0111241
9.505 0.00129346 0.00129149
9.5 0.0138623 0.0138527
9.495 0.00350838 0.00350583
9.49 -0.0108504 -0.0108431
9.485 -0.00261099 -0.00260838
9.48 0.0128794 0.0128703
9.475 0.00734893 0.00734161
9.47 -0.0093145 -0.00930733
9.465 -0.00612365 -0.00611788
9.46 0.0107562 0.0107466
9.455 0.010568 0.0105603
9.45 -0.00668574 -0.00667911
9.445 -0.00890471 -0.00889892
9.44 0.00772541 0.00771922
9.435 0.0128503 0.0128416
9.43 -0.00323877 -0.0032368
9.425 -0.0106839 -0.0106765
9.42 0.00409241 0.00409047
9.415 0.0139909 0.01398
9.41 0.000672901 0.000670594
9.405 -0.0112905 -0.0112807
9.4 0.000207656 0.00020761
9.395 0.0139076 0.0138956
9.39 0.0046542 0.00465241
9.385 -0.0106682 -0.0106595
9.38 -0.00356354 -0.00356213
9.375 0.0126384 0.0126295
9.37 0.00830873 0.00830281
9.365 -0.00887904 -0.00887341
9.36 -0.00687277 -0.00686726
9.355 0.010327 0.0103201
9.35 0.0112901 0.0112801
9.345 -0.00609838 -0.00609427
9.34 -0.00941931 -0.00941078
9.335 0.00720566 0.00719908
9.33 0.0133308 0.0133204
9.325 -0.0025986 -0.00259467
9.32 -0.0109736 -0.0109661
9.315 0.00357054 0.00356724
9.31 0.0142619 0.0142521
9.305 0.00127897 0.00127747
9.3 -0.0113935 -0.0113857
9.295 -0.000249717 -0.000248498
9.29 0.0140242 0.0140136
9.285 0.00516829 0.0051626
9.28 -0.0106428 -0.0106339
9.275 -0.00391978 -0.00391627
9.27 0.0126673 0.012656
9.265 0.00871068 0.00870557
9.26 -0.00879373 -0.00878596
9.255 -0.00712212 -0.00711821
9.25 0.0103362 0.0103291
9.245 0.0115883 0.0115799
9.24 -0.00601856 -0.00601543
9.235 -0.00958105 -0.0095734
9.23 0.0072483 0.0072437
9.225 0.0135602 0.0135487
9.22 -0.00257104 -0.00256959
9.215 -0.0110892 -0.0110795
9.21 0.00367722 0.00367349
9.205 0.014476 0.0144645
9.2 0.00123516 0.00123635
9.195 -0.0115202 -0.0115121
9.19 -7.20747e-05 -7.26965e-05
9.185 0.0142823 0.0142727
9.18 0.00505795 0.0050531
9.175 -0.0108381 -0.0108307
9.17 -0.00368977 -0.00368581
9.165 0.0130196 0.0130096
9.16 0.00856892 0.00856112
9.155 -0.00910418 -0.00909643
9.15 -0.00688363 -0.00687795
9.145 0.0108166 0.0108068
9.14 0.0114747 0.0114673
9.135 -0.00647147 -0.00646531
9.13 -0.00939737 -0.00939183
9.125 0.00787052 0.00786548
9.12 0.0135432 0.0135332
9.115 -0.00316834 -0.00316801
9.11 -0.0110294 -0.0110202
9.105 0.00442565 0.00442298
9.1 0.0146247 0.0146124
9.095 0.000526125 0.000526043
9.09 -0.0116533 -0.0116435
9.085 0.000758356 0.000756761
9.08 0.0146568 0.0146454
9.075 0.00430075 0.0042993
9.07 -0.0112221 -0.0112143
9.065 -0.00284513 -0.00284345
9.06 0.0136609 0.0136519
9.055 0.00784612 0.00783854
9.05 -0.00977231 -0.00976571
9.045 -0.0061108 -0.00610468
9.04 0.0117348 0.011725
9.035 0.0108864 0.0108776
9.03 -0.0074234 -0.00741639
9.025 -0.00879525 -0.00878882
9.02 0.00904548 0.00903754
9.015 0.0131919 0.0131831
9.01 -0.00436805 -0.00436417
9.005 -0.0106978 -0.010691
9 0.00580656 0.00580336
8.995 0.0146007 0.0145896
8.99 -0.000850582 -0.000852329
8.985 -0.011678 -0.0116678
8.98 0.00226183 0.00226038
8.975 0.015028 0.0150151
8.97 0.00285485 0.00285438
8.965 -0.0116675 -0.0116581
8.96 -0.00132818 -0.00132844
8.955 0.0144662 0.0144557
8.95 0.00646006 0.0064558
8.945 -0.0106702 -0.0106631
8.94 -0.00470577 -0.00470191
8.935 0.0129767 0.0129679
8.93 0.00969756 0.00968835
8.925 -0.008763 -0.00875662
8.92 -0.00763475 -0.00762755
8.915 0.0106844 0.0106747
8.91 0.0123383 0.0123293
8.905 -0.00609212 -0.00608561
8.9 -0.00991314 -0.00990686
8.895 0.00776698 0.00776101
8.89 0.0142021 0.0141923
8.885 -0.00286052 -0.00285942
8.88 -0.0113825 -0.0113742
8.875 0.00443352 0.00443137
8.87 0.0151744 0.0151621
8.865 0.000695404 0.00069352
8.86 -0.0119449 -0.0119343
8.855 0.000914575 0.000913348
8.85 0.0152091 0.0151964
8.845 0.00431833 0.0043176
8.84 -0.0115659 -0.0115574
8.835 -0.00255164 -0.0025508
8.83 0.014326 0.0143167
8.825 0.00774972 0.00774257
8.82 -0.0102747 -0.010268
8.815 -0.00573633 -0.00573055
8.81 0.0126017 0.0125918
8.805 0.0107594 0.0107502
8.8 -0.00816386 -0.00815659
8.795 -0.00843513 -0.00842851
8.79 0.0101678 0.0101587
8.785 0.0131512 0.0131424
8.78 -0.00538432 -0.00537919
8.775 -0.0104746 -0.0104682
8.77 0.00719506 0.00719071
8.765 0.0147778 0.0147667
8.76 -0.0021297 -0.0021304
8.755 -0.0117248 -0.0117148
8.75 0.003878 0.00387545
8.745 0.0155511 0.0155379
8.74 0.00138133 0.00138145
8.735 -0.012111 -0.0121011
8.73 0.000429265 0.000427709
8.725 0.0154421 0.0154306
8.72 0.00491138 0.00490893
8.715 -0.0116119 -0.0116042
8.71 -0.00293609 -0.0029337
8.705 0.0144764 0.0144667
8.7 0.00823217 0.0082235
8.695 -0.0102625 -0.0102548
8.69 -0.0060147 -0.00600862
8.685 0.0127309 0.0127193
8.68 0.0111391 0.0111316
8.675 -0.00815384 -0.0081458
8.67 -0.008624 -0.00861901
8.665 0.0103291 0.0103216
8.66 0.0134561 0.0134467
8.655 -0.00542549 -0.00542274
8.65 -0.0106079 -0.0105997
8.645 0.00742401 0.00741949
8.64 0.0150543 0.0150417
8.635 -0.00225031 -0.00224943
8.63 -0.011853 -0.0118425
8.625 0.00419248 0.00418823
8.62 0.0158548 0.0158422
8.615 0.00117207 0.00117369
8.61 -0.0122902 -0.0122818
8.605 0.000826836 0.000825728
8.6 0.015828 0.0158174
8.595 0.00462791 0.00462256
8.59 -0.011896 -0.0118875
8.585 -0.00248062 -0.00247735
8.58 0.0149925 0.0149803
8.575 0.00791508 0.00790848
8.57 -0.0106985 -0.010689
8.565 -0.00554626 -0.00554246
8.56 0.0134148 0.0134034
8.555 0.0108425 0.0108362
8.55 -0.0087737 -0.0087669
8.545 -0.00820015 -0.00819522
8.54 0.0111978 0.0111911
8.535 0.0132473 0.0132359
8.53 -0.00623762 -0.00623492
8.525 -0.010298 -0.0102882
8.52 0.00847253 0.00846516
8.515 0.015007 0.0149949
8.51 -0.00323878 -0.00323396
8.505 -0.011731 -0.0117228
8.5 0.00539606 0.0053911
8.495 0.0160376 0.0160265
8.49 4.50782e-05 4.46193e-05
8.485 -0.0124227 -0.0124142
8.48 0.00213666 0.00213619
8.475 0.0162983 0.0162857
8.47 0.0034295 0.00342486
8.465 -0.0123397 -0.0123291
8.46 -0.00113452 -0.00113364
8.455 0.0157929 0.0157792
8.45 0.00672912 0.00672639
8.445 -0.0114926 -0.0114837
8.44 -0.00424754 -0.0042458
8.435 0.0145662 0.0145565
8.43 0.00976369 0.00975533
8.425 -0.00993109 -0.00992502
8.42 -0.00704387 -0.00703721
8.415 0.0126926 0.0126828
8.41 0.0123802 0.0123695
8.405 -0.0077415 -0.0077346
8.4 -0.00938582 -0.0093782
8.395 0.0102818 0.0102725
8.39 0.0144516 0.0144422
8.385 -0.00504644 -0.00504102
8.38 -0.01116 -0.011153
8.375 0.00746139 0.00745763
8.37 0.0158805 0.0158689
8.365 -0.00199039 -0.00199107
8.36 -0.0122767 -0.0122648
8.355 0.00437751 0.00437506
8.35 0.0166135 0.0166005
8.345 0.00126861 0.00127114
8.34 -0.0126926 -0.012682
8.335 0.00117611 0.00117486
8.33 0.0166255 0.0166149
8.325 0.00455984 0.00455685
8.32 -0.0123827 -0.0123745
8.315 -0.00197847 -0.00197633
8.31 0.015938 0.0159257
8.305 0.00772195 0.00771267
8.3 -0.011375 -0.0113675
8.295 -0.00495206 -0.00494984
8.29 0.0145895 0.014574
8.285 0.0106034 0.0105946
8.28 -0.00971702 -0.00971114
8.275 -0.00759885 -0.00759696
8.27 0.0126649 0.0126551
8.265 0.0130692 0.0130578
8.26 -0.0074983 -0.00749428
8.255 -0.0098021 -0.00979188
8.25 0.010258 0.0102522
8.245 0.0150143 0.0150043
8.24 -0.00482621 -0.00481824
8.235 -0.0114679 -0.0114557
8.23 0.00748527 0.00748064
8.225 0.0163594 0.0163497
8.22 -0.00183277 -0.0018296
8.215 -0.0125227 -0.0125159
8.21 0.00447654 0.00447232
8.205 0.017055 0.0170396
8.2 0.00133909 0.00133165
8.195 -0.012921 -0.0129123
8.19 0.00136557 0.00136298
8.185 0.0170856 0.01707
8.18 0.00454574 0.00454598
8.175 -0.0126527 -0.0126406
8.17 -0.00171284 -0.0017101
8.165 0.016466 0.016458
8.16 0.00763845 0.00763454
8.155 -0.011734 -0.0117252
8.15 -0.00462758 -0.00462319
8.145 0.0152336 0.0152205
8.14 0.0104857 0.0104734
8.135 -0.0102086 -0.010203
8.13 -0.00726 -0.00725639
8.125 0.0134531 0.0134398
8.12 0.0129694 0.0129617
8.115 -0.00814894 -0.00813961
8.11 -0.00950224 -0.00949398
8.105 0.0112104 0.0112066
8.1 0.0149884 0.0149785
8.095 -0.0056493 -0.00564706
8.09 -0.0112633 -0.0112542
8.085 0.00860196 0.00859254
8.08 0.0164703 0.0164537
8.075 -0.00281702 -0.00281518
8.07 -0.0124779 -0.0124695
8.065 0.00573994 0.00573518
8.06 0.017366 0.017356
8.055 0.000221526 0.000224519
8.05 -0.0130991 -0.013088
8.045 0.00274114 0.0027414
8.04 0.0176508 0.0176368
8.035 0.00334023 0.00333274
8.03 -0.0131059 -0.0130972
8.025 -0.000277941 -0.000280005
8.02 0.0173274 0.0173115
8.015 0.00641372 0.00641326
8.01 -0.0125044 -0.0124925
8.005 -0.00320052 -0.00319688
8 0.0164225 0.0164141
7.995 0.00931585 0.00930692
7.99 -0.0113222 -0.0113167
7.985 -0.00591574 -0.00591193
7.98 0.0149796 0.0149646
7.975 0.0119404 0.0119298
7.97 -0.00960953 -0.00959968
7.965 -0.00832655 -0.00831862
7.96 0.0130652 0.013057
7.955 0.0141904 0.014183
7.95 -0.00743945 -0.00743397
7.945 -0.0103443 -0.0103394
7.94 0.0107584 0.0107495
7.935 0.0159872 0.0159715
7.93 -0.00489881 -0.0048976
7.925 -0.0118978 -0.0118851
7.92 0.00814727 0.00814215
7.915 0.0172758 0.0172646
7.91 -0.00208539 -0.00207981
7.905 -0.0129367 -0.0129295
7.9 0.00533179 0.00532517
7.895 0.0180195 0.0180048
7.89 0.000888394 0.000884589
7.885 -0.0134247 -0.0134135
7.88 0.00241274 0.00241451
7.875 0.0182021 0.0181894
7.87 0.00391605 0.00391362
7.865 -0.0133498 -0.0133393
7.86 -0.000508519 -0.000511449
7.855 0.017831 0.0178146
7.85 0.00688637 0.00688301
7.845 -0.0127201 -0.0127103
7.84 -0.00333087 -0.00332649
7.835 0.0169301 0.0169215
7.83 0.00969333 0.00968312
7.825 -0.0115609 -0.011554
7.82 -0.00596049 -0.00595625
7.815 0.0155387 0.0155225
7.81 0.0122467 0.0122391
7.805 -0.00991747 -0.00990602
7.8 -0.00831354 -0.00830718
7.795 0.0137157 0.0137079
7.79 0.0144605 0.0144492
7.785 -0.00785268 -0.00785096
7.78 -0.0103121 -0.0103052
7.775 0.0115259 0.0115169
7.77 0.0162688 0.016256
7.765 -0.00543824 -0.0054313
7.76 -0.0118962 -0.0118846
7.755 0.00904645 0.00903776
7.75 0.0176214 0.0176072
7.745 -0.00276031 -0.00275841
7.74 -0.0130182 -0.0130112
7.735 0.00636202 0.00635943
7.73 0.0184827 0.0184711
7.725 8.80779e-05 8.61859e-05
7.72 -0.0136439 -0.0136319
7.715 0.00355706 0.0035527
7.71 0.018836 0.0188178
7.705 0.00301662 0.00301658
7.7 -0.0137603 -0.0137488
7.695 0.000720333 0.000720551
7.69 0.0186827 0.0186716
7.685 0.00592569 0.00591994
7.68 -0.0133664 -0.0133593
7.675 -0.00206091 -0.00205982
7.67 0.0180356 0.0180212
7.665 0.00872774 0.00872079
7.66 -0.0124786 -0.0124657
7.655 -0.00470604 -0.00470156
7.65 0.0169252 0.0169096
7.645 0.0113384 0.0113308
7.64 -0.0111301 -0.0111228
7.635 -0.00713736 -0.00713319
7.63 0.0153946 0.0153874
7.625 0.0136794 0.0136681
7.62 -0.00936577 -0.00936064
7.615 -0.00928492 -0.00927672
7.61 0.0134929 0.0134784
7.605 0.0156901 0.0156783
7.6 -0.00724128 -0.00723126
7.595 -0.0110924 -0.0110842
7.59 0.0112842 0.011277
7.585 0.0173161 0.0173028
7.58 -0.00482708 -0.00482768
7.575 -0.0125079 -0.0124988
7.57 0.00883408 0.00882916
7.565 0.0185187 0.018505
7.56 -0.00219345 -0.00219054
7.555 -0.0134964 -0.0134854
7.55 0.0062135 0.00620525
7.545 0.0192743 0.0192586
7.54 0.000579924 0.00058251
7.535 -0.0140346 -0.0140241
7.53 0.00349814 0.00349773
7.525 0.0195702 0.0195562
7.52 0.00341036 0.00340206
7.515 -0.0141093 -0.0140986
7.51 0.000760709 0.000761056
7.505 0.0194072 0.0193918
7.5 0.00622354 0.00622355
7.495 -0.0137246 -0.0137141
7.49 -0.00192626 -0.00192824
7.485 0.0188015 0.0187874
7.48 0.00893749 0.00892984
7.475 -0.0128946 -0.0128845
7.47 -0.00449129 -0.00448495
7.465 0.0177748 0.0177608
7.46 0.0114844 0.0114724
7.455 -0.0116447 -0.0116358
7.45 -0.00687172 -0.006866
7.445 0.0163634 0.0163508
7.44 0.0138002 0.0137937
7.435 -0.0100137 -0.0100063
7.43 -0.00900768 -0.00900444
7.425 0.0146109 0.0146014
7.42 0.0158268 0.015813
7.415 -0.00804781 -0.00804242
7.41 -0.0108464 -0.0108342
7.405 0.0125641 0.012551
7.4 0.0175214 0.017507
7.395 -0.0057996 -0.00579188
7.39 -0.0123481 -0.0123401
7.385 0.0102816 0.0102763
7.38 0.0188464 0.0188332
7.375 -0.00333353 -0.00333579
7.37 -0.0134753 -0.0134653
7.365 0.00781985 0.00781467
7.36 0.0197767 0.0197615
7.355 -0.000709604 -0.000706549
7.35 -0.0142059 -0.0141949
7.345 0.0052405 0.00523324
7.34 0.0202994 0.0202837
7.335 0.00200274 0.00200369
7.33 -0.0145259 -0.014515
7.325 0.00260708 0.00260673
7.32 0.0204091 0.0203932
7.315 0.004736 0.00472707
7.31 -0.0144295 -0.0144169
7.305 -2.07415e-05 -1.89164e-05
7.3 0.0201112 0.0200948
7.295 0.00742887 0.00742688
7.29 -0.0139249 -0.0139161
7.285 -0.0025826 -0.00258317
7.28 0.0194229 0.0194116
7.275 0.0100133 0.0100045
7.27 -0.0130269 -0.013018
7.265 -0.00502009 -0.00501544
7.26 0.018364 0.018347
7.255 0.0124369 0.0124279
7.25 -0.011759 -0.0117466
7.245 -0.00728315 -0.007278
7.24 0.0169675 0.0169532
7.235 0.0146452 0.0146343
7.23 -0.0101557 -0.0101491
7.225 -0.00932138 -0.00931346
7.22 0.0152689 0.0152607
7.215 0.0165929 0.0165772
7.21 -0.00825511 -0.00825159
7.205 -0.0110935 -0.0110832
7.2 0.0133085 0.0132964
7.195 0.018245 0.0182344
7.19 -0.0061023 -0.00609413
7.185 -0.012566 -0.0125612
7.18 0.0111349 0.0111277
7.175 0.0195692 0.0195547
7.17 -0.0037499 -0.00375024
7.165 -0.0137064 -0.0136927
7.16 0.00879348 0.00878471
7.155 0.0205452 0.0205269
7.15 -0.0012459 -0.00124029
7.145 -0.0144978 -0.0144864
7.14 0.00633623 0.00633104
7.135 0.0211607 0.0211452
7.13 0.00134957 0.00134535
7.125 -0.0149247 -0.0149135
7.12 0.00381442 0.00381464
7.115 0.0214082 0.0213915
7.11 0.00398474 0.00397948
7.105 -0.0149816 -0.0149697
7.1 0.00127775 0.00127586
7.095 0.0212916 0.021276
7.09 0.00660544 0.00660464
7.085 -0.0146722 -0.0146636
7.08 -0.00122264 -0.00122328
7.075 0.0208203 0.020807
7.07 0.00915593 0.00914592
7.065 -0.0140043 -0.0139927
7.06 -0.00363901 -0.0036355
7.055 0.0200079 0.0199881
7.05 0.0115925 0.0115875
7.045 -0.0129955 -0.0129827
7.04 -0.00592753 -0.00592511
7.035 0.0188799 0.0188668
7.03 0.0138646 0.0138513
7.025 -0.0116692 -0.011662
7.02 -0.00804364 -0.00803389
7.015 0.0174591 0.0174453
7.01 0.0159354 0.0159212
7.005 -0.0100521 -0.0100436
7 -0.00995272 -0.00994489
6.995 0.015779 0.015767
6.99 0.017769 0.0177578
6.985 -0.00818062 -0.0081757
6.98 -0.0116196 -0.011613
6.975 0.0138746 0.0138676
6.97 0.0193347 0.0193189
6.965 -0.00609111 -0.00608937
6.96 -0.013016 -0.0130043
6.955 0.0117808 0.0117684
6.95 0.0206115 0.0205979
6.945 -0.00382302 -0.00381421
6.94 -0.0141218 -0.0141153
6.935 0.00954076 0.00953399
6.93 0.0215805 0.0215647
6.925 -0.00142403 -0.00142728
6.92 -0.0149158 -0.014901
6.915 0.0071927 0.0071859
6.91 0.0222307 0.0222105
6.905 0.0010676 0.00107205
6.9 -0.0153908 -0.0153787
6.895 0.0047791 0.00477434
6.89 0.0225584 0.022542
6.885 0.00360118 0.00359546
6.88 -0.015539 -0.0155269
6.875 0.00234222 0.00234337
6.87 0.022562 0.0225432
6.865 0.00613619 0.00612922
6.86 -0.0153606 -0.0153471
6.855 -7.86667e-05 -7.84605e-05
6.85 0.0222488 0.0222317
6.845 0.0086294 0.00862528
6.84 -0.0148631 -0.0148543
6.835 -0.00244287 -0.00244074
6.83 0.02163 0.0216173
6.825 0.0110368 0.0110236
6.82 -0.0140561 -0.0140464
6.815 -0.0047125 -0.00470735
6.81 0.0207186 0.0207003
6.805 0.0133257 0.0133207
6.8 -0.012956 -0.0129453
6.795 -0.00685409 -0.00685311
6.79 0.0195379 0.0195265
6.785 0.0154557 0.0154429
6.78 -0.0115847 -0.0115784
6.775 -0.00883185 -0.00882345
6.77 0.0181066 0.0180903
6.765 0.0173998 0.0173876
6.76 -0.00996427 -0.00995294
6.755 -0.0106197 -0.0106139
6.75 0.0164539 0.0164397
6.745 0.0191292 0.0191165
6.74 -0.008126 -0.00811962
6.735 -0.0121896 -0.0121806
6.73 0.014607 0.0145967
6.725 0.0206207 0.0206019
6.72 -0.00609832 -0.006094
6.715 -0.0135197 -0.0135058
6.71 0.0125954 0.012582
6.705 0.0218577 0.0218414
6.7 -0.00391443 -0.00390683
6.695 -0.0145934 -0.0145848
6.69 0.0104534 0.0104482
6.685 0.0228246 0.0228058
6.68 -0.0016121 -0.0016175
6.675 -0.0153939 -0.0153771
6.67 0.00821115 0.00820417
6.665 0.0235129 0.0234923
6.66 0.000778606 0.000783727
6.655 -0.0159152 -0.015905
6.65 0.00590394 0.00590033
6.645 0.0239182 0.0239022
6.64 0.00321507 0.00320586
6.635 -0.0161485 -0.0161352
6.63 0.0035647 0.00356486
6.625 0.0240378 0.0240171
6.62 0.0056678 0.00566498
6.615 -0.0160945 -0.0160818
6.61 0.00122551 0.00122365
6.605 0.0238771 0.023861
6.6 0.00809791 0.00809131
6.595 -0.0157562 -0.0157469
6.59 -0.00107967 -0.00107689
6.585 0.0234415 0.0234254
6.58 0.0104725 0.0104608
6.575 -0.0151393 -0.0151274
6.57 -0.00332109 -0.00331817
6.565 0.0227414 0.0227225
6.56 0.0127627 0.012758
6.555 -0.0142559 -0.0142465
6.55 -0.00546928 -0.00546755
6.545 0.021792 0.0217804
6.54 0.0149338 0.0149182
6.535 -0.0131195 -0.0131121
6.53 -0.00749448 -0.00748613
6.525 0.0206062 0.0205872
6.52 0.0169645 0.016956
6.515 -0.0117466 -0.0117352
6.51 -0.00937446 -0.00937211
6.505 0.0192071 0.0191958
6.5 0.0188256 0.0188111
6.495 -0.0101601 -0.0101563
6.49 -0.011082 -0.0110719
6.485 0.0176116 0.0175972
6.48 0.0204986 0.0204833
6.475 -0.00837871 -0.00836952
6.47 -0.0125999 -0.0125925
6.465 0.0158448 0.0158314
6.46 0.0219647 0.0219512
6.455 -0.0064306 -0.00642572
6.45 -0.013908 -0.0138998
6.445 0.0139307 0.0139221
6.44 0.0232077 0.0231889
6.435 -0.00434025 -0.00433882
6.43 -0.0149912 -0.0149775
6.425 0.0118927 0.0118796
6.42 0.0242176 0.0242011
6.415 -0.00213441 -0.00212629
6.41 -0.0158399 -0.015833
6.405 0.00975991 0.00975409
6.4 0.0249845 0.0249667
6.395 0.000154808 0.000148152
6.39 -0.0164412 -0.0164251
6.385 0.00755588 0.0075478
6.38 0.0255029 0.0254815
6.375 0.00250533 0.00251269
6.37 -0.0167933 -0.0167839
6.365 0.00530918 0.00530344
6.36 0.025772 0.025756
6.355 0.00488068 0.00487133
6.35 -0.01689 -0.0168763
6.345 0.00304648 0.00304481
6.34 0.0257897 0.0257668
6.335 0.00725973 0.00725962
6.33 -0.0167337 -0.0167203
6.325 0.000792564 0.000788354
6.32 0.0255625 0.0255451
6.315 0.00960983 0.00960293
6.31 -0.0163273 -0.0163167
6.305 -0.00142466 -0.00142299
6.3 0.0250939 0.0250745
6.295 0.0119065 0.0118962
6.29 -0.0156757 -0.0156619
6.285 -0.00358237 -0.0035812
6.28 0.0243933 0.0243725
6.275 0.0141259 0.014121
6.27 -0.0147892 -0.0147786
6.265 -0.00565594 -0.00565442
6.26 0.0234726 0.0234585
6.255 0.0162402 0.0162235
6.25 -0.0136783 -0.0136688
6.245 -0.00762202 -0.00761404
6.24 0.0223414 0.0223194
6.235 0.0182332 0.0182254
6.23 -0.0123561 -0.0123435
6.225 -0.00946231 -0.00946071
6.22 0.0210189 0.0210072
6.215 0.0200793 0.0200619
6.21 -0.0108407 -0.0108367
6.205 -0.0111538 -0.0111421
6.2 0.0195162 0.0194982
6.195 0.021765 0.0217505
6.19 -0.00914548 -0.00913403
6.185 -0.0126829 -0.0126776
6.18 0.0178553 0.0178428
6.175 0.0232723 0.0232566
6.17 -0.00729451 -0.00729237
6.165 -0.0140305 -0.0140198
6.16 0.0160525 0.0160415
6.155 0.0245881 0.0245683
6.15 -0.00530412 -0.00529964
6.145 -0.0151852 -0.0151735
6.14 0.0141279 0.0141148
6.135 0.0257024 0.025686
6.13 -0.00319847 -0.00319394
6.125 -0.0161357 -0.0161277
6.12 0.0121037 0.0120983
6.115 0.0266048 0.0265843
6.11 -0.00100006 -0.00100591
6.105 -0.0168706 -0.016854
6.1 0.00999822 0.0099884
6.095 0.02729 0.0272694
6.09 0.00127168 0.0012784
6.085 -0.0173865 -0.0173788
6.08 0.00783587 0.00783244
6.075 0.0277536 0.0277357
6.07 0.00358727 0.00357359
6.065 -0.0176743 -0.0176574
6.06 0.00563643 0.00563329
6.055 0.0279924 0.0279674
6.05 0.00593138 0.00593511
6.045 -0.0177358 -0.0177248
6.04 0.00342224 0.00341905
6.035 0.028009 0.0279923
6.03 0.00827272 0.00825757
6.025 -0.017568 -0.0175544
6.02 0.00121547 0.00121857
6.015 0.0278021 0.0277767
6.01 0.0105959 0.0105909
6.005 -0.0171739 -0.0171591
6 -0.000964231 -0.000965245
5.995 0.0273794 0.0273603
5.99 0.0128744 0.0128627
5.985 -0.0165582 -0.0165471
5.98 -0.00309438 -0.00308906
5.975 0.0267442 0.026723
5.97 0.0150888 0.0150739
5.965 -0.0157253 -0.0157105
5.96 -0.00515615 -0.00515174
5.955 0.025905 0.0258817
5.95 0.0172204 0.0172116
5.945 -0.0146856 -0.0146737
5.94 -0.00713019 -0.00712642
5.935 0.0248728 0.024857
5.93 0.0192463 0.0192256
5.925 -0.0134478 -0.0134379
5.92 -0.00899691 -0.00898623
5.915 0.0236545 0.0236296
5.91 0.0211545 0.0211444
5.905 -0.0120232 -0.0120091
5.9 -0.0107421 -0.0107399
5.895 0.0222675 0.022255
5.89 0.0229231 0.0229023
5.885 -0.0104275 -0.0104242
5.88 -0.0123453 -0.0123312
5.875 0.0207198 0.0206989
5.87 0.0245423 0.0245266
5.865 -0.0086708 -0.00865753
5.86 -0.0137969 -0.0137924
5.855 0.0190305 0.0190185
5.85 0.0259956 0.025977
5.845 -0.00677499 -0.00677555
5.84 -0.0150786 -0.0150651
5.835 0.0172121 0.0171991
5.83 0.0272729 0.0272513
5.825 -0.0047514 -0.00474509
5.82 -0.0161825 -0.0161716
5.815 0.0152822 0.0152699
5.81 0.0283648 0.028346
5.805 -0.00262245 -0.00262186
5.8 -0.0170965 -0.0170855
5.795 0.0132583 0.0132523
5.79 0.0292616 0.0292374
5.785 -0.000404371 -0.000409019
5.78 -0.0178116 -0.0177937
5.775 0.0111563 0.0111456
5.77 0.0299589 0.0299356
5.765 0.00188427 0.00188913
5.76 -0.0183228 -0.0183129
5.755 0.0089967 0.00899317
5.75 0.0304505 0.0304278
5.745 0.00422002 0.00420598
5.74 -0.0186218 -0.0186011
5.735 0.00679582 0.00678944
5.73 0.0307332 0.0307046
5.725 0.00658938 0.00659675
5.72 -0.0187087 -0.0186975
5.715 0.00457385 0.00456901
5.71 0.0308078 0.0307888
5.705 0.00896426 0.00894629
5.7 -0.018579 -0.0185617
5.695 0.00234922 0.00234874
5.69 0.0306707 0.0306405
5.685 0.0113339 0.0113373
5.68 -0.0182346 -0.0182212
5.675 0.000139555 0.000134422
5.67 0.0303285 0.0303119
5.665 0.0136705 0.0136532
5.66 -0.0176764 -0.0176651
5.655 -0.00203406 -0.00202899
5.65 0.0297798 0.0297533
5.645 0.0159618 0.0159544
5.64 -0.0169075 -0.0168931
5.635 -0.00415638 -0.00415688
5.63 0.0290333 0.029015
5.625 0.0181848 0.0181696
5.62 -0.0159346 -0.0159264
5.615 -0.00620641 -0.0061986
5.61 0.0280931 0.0280725
5.605 0.0203231 0.0203038
5.6 -0.0147632 -0.0147505
5.595 -0.0081686 -0.00816106
5.59 0.0269672 0.0269438
5.585 0.0223609 0.0223473
5.58 -0.013403 -0.0133922
5.575 -0.0100262 -0.01002
5.57 0.0256662 0.0256506
5.565 0.0242787 0.0242537
5.56 -0.0118635 -0.0118559
5.555 -0.0117608 -0.0117467
5.55 0.024197 0.024171
5.545 0.0260662 0.026052
5.54 -0.0101546 -0.0101401
5.535 -0.0133611 -0.0133582
5.53 0.0225757 0.0225639
5.525 0.0277042 0.02768
5.52 -0.00829264 -0.00829346
5.515 -0.0148074 -0.01479
5.51 0.0208093 0.0207877
5.505 0.0291839 0.029165
5.5 -0.00628606 -0.00627252
5.495 -0.0160921 -0.0160878
5.49 0.0189168 0.0189072
5.485 0.0304911 0.0304684
5.48 -0.00415731 -0.00416466
5.475 -0.0171976 -0.0171791
5.47 0.0169082 0.0168947
5.465 0.0316161 0.0315897
5.46 -0.00191448 -0.00190659
5.455 -0.0181179 -0.0181064
5.45 0.0148018 0.014791
5.445 0.0325506 0.0325271
5.44 0.000418081 0.000412535
5.435 -0.0188393 -0.0188229
5.43 0.0126127 0.0126047
5.425 0.0332853 0.0332562
5.42 0.00282859 0.00282823
5.415 -0.0193559 -0.0193385
5.41 0.0103572 0.0103452
5.405 0.0338158 0.0337909
5.4 0.00529539 0.00529641
5.395 -0.0196601 -0.019649
5.39 0.00805426 0.0080496
5.385 0.0341359 0.0341113
5.38 0.00779956 0.00778657
5.375 -0.0197456 -0.0197271
5.37 0.00572029 0.00571406
5.365 0.0342424 0.0342141
5.36 0.010325 0.0103283
5.355 -0.0196117 -0.0196022
5.35 0.00337494 0.00337301
5.345 0.0341346 0.0341152
5.34 0.0128461 0.0128207
5.335 -0.019253 -0.0192352
5.33 0.00103676 0.00103987
5.325 0.0338095 0.0337748
5.32 0.0153516 0.0153536
5.315 -0.0186718 -0.0186576
5.31 -0.00127636 -0.00127968
5.305 0.0332724 0.0332553
5.3 0.0178127 0.0177849
5.295 -0.017868 -0.0178544
5.29 -0.00354283 -0.00353412
5.285 0.0325204 0.0324845
5.28 0.0202191 0.0202172
5.275 -0.0168442 -0.0168271
5.27 -0.00574705 -0.00575176
5.265 0.031564 0.0315494
5.26 0.0225436 0.0225185
5.255 -0.0156073 -0.0156018
5.25 -0.00786545 -0.00785245
5.245 0.0304024 0.0303732
5.24 0.0247738 0.0247602
5.235 -0.014161 -0.0141453
5.23 -0.00988394 -0.0098822
5.225 0.0290481 0.0290315
5.22 0.0268872 0.0268634
5.215 -0.0125174 -0.0125141
5.21 -0.0117801 -0.0117653
5.205 0.0275063 0.0274833
5.2 0.0288682 0.0288439
5.195 -0.0106826 -0.0106695
5.19 -0.0135387 -0.0135292
5.185 0.0257883 0.0257658
5.18 0.0307003 0.03068
5.175 -0.00867117 -0.00866406
5.17 -0.0151414 -0.0151322
5.165 0.0239064 0.0238909
5.16 0.0323657 0.0323384
5.155 -0.006495 -0.00649239
5.15 -0.0165707 -0.0165551
5.145 0.0218712 0.0218498
5.14 0.0338523 0.0338308
5.135 -0.00416739 -0.00415879
5.13 -0.0178135 -0.0178068
5.125 0.0197001 0.0196922
5.12 0.0351435 0.0351142
5.115 -0.00170915 -0.00171971
5.11 -0.0188507 -0.0188272
5.105 0.0174055 0.0173876
5.1 0.0362287 0.0361993
5.095 0.000869042 0.000881836
5.09 -0.019675 -0.0196668
5.085 0.0150076 0.0149988
5.08 0.0370957 0.0370691
5.075 0.00353918 0.00352323
5.07 -0.0202681 -0.0202454
5.065 0.0125217 0.0125091
5.06 0.0377338 0.0377013
5.055 0.00629142 0.00630266
5.05 -0.020625 -0.0206161
5.045 0.00996942 0.00996131
5.04 0.0381372 0.0381153
5.035 0.00909408 0.00907256
5.03 -0.0207329 -0.0207147
5.025 0.00737016 0.00736822
5.02 0.0382952 0.0382596
5.015 0.0119354 0.0119352
5.01 -0.0205866 -0.0205708
5.005 0.0047449 0.00473867
5 0.0382071 0.038182
4.995 0.0147835 0.0147654
4.99 -0.0201797 -0.0201642
4.985 0.0021181 0.00211956
4.98 0.0378653 0.0378316
4.975 0.0176219 0.0176123
4.97 -0.0195095 -0.0194916
4.965 -0.000489602 -0.000493747
4.96 0.0372714 0.0372446
4.955 0.020422 0.0204098
4.95 -0.0185757 -0.0185657
4.945 -0.00305178 -0.00304836
4.94 0.0364242 0.0364002
4.935 0.0231609 0.0231356
4.93 -0.0173781 -0.0173641
4.925 -0.00554568 -0.00553851
4.92 0.0353262 0.0352935
4.915 0.0258155 0.0258036
4.91 -0.0159221 -0.0159086
4.905 -0.00794603 -0.00794371
4.9 0.0339833 0.0339646
4.895 0.0283577 0.0283251
4.89 -0.0142131 -0.0142045
4.885 -0.0102267 -0.0102119
4.88 0.0323993 0.0323626
4.875 0.0307684 0.0307579
4.87 -0.012258 -0.0122408
4.865 -0.0123659 -0.0123688
4.86 0.0305877 0.0305778
4.855 0.033018 0.032983
4.85 -0.010071 -0.0100769
4.845 -0.0143334 -0.0143088
4.84 0.0285535 0.0285205
4.835 0.0350889 0.0350684
4.83 -0.00766061 -0.00763982
4.825 -0.0161111 -0.0161115
4.82 0.026317 0.0263075
4.815 0.036954 0.03692
4.81 -0.0050503 -0.00506348
4.805 -0.017669 -0.017641
4.8 0.0238876 0.0238587
4.795 0.0385948 0.0385673
4.79 -0.00224966 -0.00222649
4.785 -0.018991 -0.0189909
4.78 0.0212891 0.0212791
4.775 0.0399898 0.0399626
4.77 0.000709707 0.000688097
4.765 -0.0200491 -0.0200241
4.76 0.0185381 0.0185224
4.755 0.0411201 0.0410837
4.75 0.00381457 0.0038279
4.745 -0.02083 -0.0208201
4.74 0.0156599 0.0156485
4.735 0.04197 0.0419421
4.73 0.00702974 0.00701041
4.725 -0.0213113 -0.0212899
4.72 0.0126792 0.0126702
4.715 0.0425222 0.0424834
4.71 0.0103351 0.0103394
4.705 -0.0214793 -0.0214645
4.7 0.00962275 0.009611
4.695 0.0427664 0.0427401
4.69 0.0136953 0.0136797
4.685 -0.0213199 -0.0213068
4.68 0.00652203 0.00652194
4.675 0.0426897 0.0426551
4.67 0.0170809 0.0170649
4.665 -0.0208226 -0.0208029
4.66 0.00340736 0.00340343
4.655 0.0422855 0.0422507
4.65 0.0204592 0.0204496
4.645 -0.0199816 -0.0199679
4.64 0.00031335 0.000312357
4.635 0.041549 0.0415206
4.63 0.0237916 0.0237656
4.625 -0.0187911 -0.0187751
4.62 -0.00272457 -0.00272127
4.615 0.040476 0.0404387
4.61 0.027048 0.02704
4.605 -0.0172526 -0.0172404
4.6 -0.00567062 -0.00567137
4.595 0.0390727 0.0390545
4.59 0.0301847 0.0301458
4.585 -0.0153709 -0.0153635
4.58 -0.00848431 -0.00846693
4.575 0.0373377 0.037295
4.57 0.0331724 0.0331598
4.565 -0.0131518 -0.0131313
4.56 -0.011132 -0.0111363
4.555 0.0352877 0.0352727
4.55 0.035966 0.0359294
4.545 -0.0106116 -0.0106157
4.54 -0.0135682 -0.0135459
4.535 0.032928 0.0328918
4.53 0.0385362 0.0385147
4.525 -0.00776121 -0.00774172
4.52 -0.0157616 -0.0157627
4.515 0.0302831 0.0302716
4.51 0.0408412 0.040804
4.505 -0.00463094 -0.00464527
4.5 -0.0176658 -0.0176375
4.495 0.0273685 0.0273383
4.49 0.04285 0.0428172
4.485 -0.00123745 -0.0012161
4.48 -0.0192528 -0.0192499
4.475 0.0242155 0.0242002
4.47 0.0445277 0.044498
4.465 0.00237786 0.00235937
4.46 -0.02048 -0.0204582
4.455 0.0208515 0.0208359
4.45 0.045843 0.0458035
4.445 0.00618893 0.00619519
4.44 -0.0213207 -0.0213075
4.435 0.0173142 0.0173003
4.43 0.0467701 0.0467378
4.425 0.0101464 0.0101302
4.42 -0.0217427 -0.0217239
4.415 0.0136435 0.0136348
4.41 0.0472811 0.0472402
4.405 0.0142129 0.0142078
4.4 -0.0217235 -0.0217057
4.395 0.00988361 0.00987144
4.39 0.0473579 0.0473253
4.385 0.0183357 0.0183235
4.38 -0.0212428 -0.0212318
4.375 0.006085 0.00608461
4.37 0.0469825 0.0469483
4.365 0.0224647 0.0224365
4.36 -0.0202844 -0.0202637
4.355 0.00229909 0.00229805
4.35 0.046144 0.0461005
4.345 0.0265459 0.0265406
4.34 -0.0188415 -0.0188279
4.335 -0.001416 -0.00142056
4.33 0.0448385 0.0448149
4.325 0.0305188 0.0304804
4.32 -0.0169117 -0.0169015
4.315 -0.00500023 -0.00498866
4.31 0.0430633 0.043018
4.305 0.0343299 0.0343198
4.3 -0.0145015 -0.0144854
4.295 -0.00839403 -0.00839819
4.29 0.0408312 0.0408162
4.285 0.0379117 0.037864
4.28 -0.011626 -0.0116276
4.275 -0.0115295 -0.011504
4.27 0.0381516 0.038102
4.265 0.0412112 0.0411965
4.26 -0.00830402 -0.00827781
4.255 -0.0143486 -0.0143597
4.25 0.0350545 0.0350474
4.245 0.044162 0.0441181
4.24 -0.00457374 -0.00459785
4.235 -0.0167803 -0.0167449
4.23 0.0315648 0.0315258
4.225 0.046711 0.0466783
4.22 -0.000467158 -0.000436691
4.215 -0.0187721 -0.0187773
4.21 0.0277304 0.0277198
4.205 0.0488004 0.0487638
4.2 0.0039556 0.00392163
4.195 -0.020259 -0.0202256
4.19 0.0235952 0.0235685
4.185 0.0503788 0.0503356
4.18 0.00864914 0.00867666
4.175 -0.0211954 -0.0211963
4.17 0.0192228 0.0192127
4.165 0.0514024 0.0513739
4.16 0.0135335 0.013486
4.155 -0.0215288 -0.0214995
4.15 0.0146789 0.0146701
4.145 0.051828 0.0517715
4.14 0.0185474 0.0185671
4.135 -0.0212258 -0.0212144
4.13 0.0100405 0.0100238
4.125 0.0516286 0.0516065
4.12 0.0235968 0.0235534
4.115 -0.0202567 -0.0202433
4.11 0.00539491 0.00540144
4.105 0.0507765 0.0507234
4.1 0.0286048 0.0286002
4.095 -0.0186059 -0.018587
4.09 0.000830753 0.000820705
4.085 0.0492652 0.0492389
4.08 0.0334704 0.0334316
4.075 -0.0162708 -0.016264
4.07 -0.0035501 -0.00353806
4.065 0.0470906 0.0470438
4.06 0.0381022 0.0380826
4.055 -0.01326 -0.0132416
4.05 -0.00764856 -0.00765288
4.045 0.0442703 0.0442445
4.04 0.0423997 0.042364
4.035 -0.00960271 -0.00960573
4.03 -0.0113572 -0.0113407
4.025 0.0408306 0.0407975
4.02 0.0462649 0.0462254
4.015 -0.00534043 -0.00532913
4.01 -0.0145733 -0.0145632
4.005 0.0368167 0.0367835
4 0.0496032 0.0495715
3.995 -0.00053366 -0.000531991
3.99 -0.0171967 -0.0171893
3.985 0.0322913 0.0322737
3.98 0.0523211 0.0522777
3.975 0.00474073 0.00472754
3.97 -0.0191315 -0.0191086
3.965 0.0273301 0.027304
3.96 0.0543353 0.0542928
3.955 0.0103938 0.0103994
3.95 -0.0202949 -0.0202867
3.945 0.0220325 0.0220184
3.94 0.055571 0.0555316
3.935 0.0163115 0.0162832
3.93 -0.0206106 -0.0205878
3.925 0.0165084 0.0164936
3.92 0.0559649 0.0559164
3.915 0.02238 0.0223833
3.91 -0.020027 -0.0200192
3.905 0.0108883 0.0108798
3.9 0.0554734 0.0554422
3.895 0.0284545 0.0284056
3.89 -0.0185055 -0.0184862
3.885 0.00531639 0.0053189
3.88 0.054064 0.0540035
3.875 0.0344023 0.0344059
3.87 -0.0160358 -0.0160207
3.865 -5.63592e-05 -7.14478e-05
3.86 0.0517365 0.0517202
3.855 0.0400597 0.0400031
3.85 -0.0126309 -0.0126342
3.845 -0.00506184 -0.00503747
3.84 0.0485016 0.0484424
3.835 0.0452821 0.0452648
3.83 -0.00832853 -0.00830204
3.825 -0.00954115 -0.00955462
3.82 0.0444134 0.0443967
3.815 0.0499053 0.0498571
3.81 -0.00320514 -0.00322585
3.805 -0.0133208 -0.0132916
3.8 0.0395376 0.0394934
3.795 0.0537854 0.0537494
3.79 0.00264729 0.00267096
3.785 -0.0162528 -0.0162587
3.78 0.033988 0.0339736
3.775 0.0567788 0.0567352
3.77 0.0090871 0.00904977
3.765 -0.0181871 -0.0181553
3.76 0.0278957 0.0278671
3.755 0.0587602 0.0587075
3.75 0.0159698 0.0159917
3.745 -0.0190115 -0.0190104
3.74 0.0214322 0.0214149
3.735 0.0596269 0.0595961
3.73 0.0230984 0.0230486
3.725 -0.0186288 -0.0186098
3.72 0.0147934 0.0147909
3.715 0.0592974 0.0592347
3.71 0.0302812 0.0302808
3.705 -0.0169853 -0.0169681
3.7 0.00819881 0.0081804
3.695 0.0577321 0.057701
3.69 0.0372842 0.037244
3.685 -0.0140644 -0.014062
3.68 0.00189267 0.00190097
3.675 0.0549195 0.0548703
3.67 0.0438831 0.0438533
3.665 -0.0098949 -0.00987993
3.66 -0.00387679 -0.00387952
3.655 0.050904 0.050868
3.65 0.0498351 0.0497959
3.645 -0.00456019 -0.00456182
3.64 -0.00885146 -0.0088414
3.635 0.0457685 0.045732
3.63 0.0549103 0.0548674
3.625 0.00181354 0.00181613
3.62 -0.012791 -0.012783
3.615 0.0396568 0.0396254
3.61 0.0588884 0.0588464
3.605 0.00904249 0.00903367
3.6 -0.0154722 -0.0154619
3.595 0.032762 0.0327417
3.59 0.0615725 0.0615208
3.585 0.0169019 0.0168838
3.58 -0.0167102 -0.0166901
3.575 0.0253303 0.0253036
3.57 0.0628016 0.0627535
3.565 0.0251209 0.0251186
3.56 -0.0163679 -0.016366
3.555 0.017659 0.0176491
3.55 0.0624604 0.0624219
3.545 0.0333918 0.0333382
3.54 -0.0143684 -0.0143503
3.535 0.0100817 0.0100798
3.53 0.060489 0.0604225
3.525 0.0413872 0.0413872
3.52 -0.0107082 -0.0106963
3.515 0.00296286 0.00294371
3.51 0.0569005 0.0568825
3.505 0.0487564 0.0486919
3.5 -0.00546231 -0.00547519
3.495 -0.00332137 -0.00329484
3.49 0.0517781 0.0517133
3.485 0.0551613 0.0551366
3.48 0.00121532 0.00124255
3.475 -0.00841062 -0.00843044
3.47 0.0452999 0.045286
3.465 0.0602666 0.0602125
3.46 0.00908272 0.00903892
3.455 -0.0119664 -0.0119314
3.45 0.0377218 0.0376772
3.445 0.0637817 0.0637306
3.44 0.0178349 0.0178666
3.435 -0.0137204 -0.0137339
3.43 0.0293955 0.0293813
3.425 0.0654642 0.0654282
3.42 0.0270797 0.0270044
3.415 -0.0134678 -0.0134393
3.41 0.0207431 0.0207307
3.405 0.0651448 0.065066
3.4 0.0363942 0.0364258
3.395 -0.0111168 -0.0111131
3.39 0.0122505 0.0122211
3.385 0.0627578 0.0627505
3.38 0.0452923 0.0452024
3.375 -0.00668363 -0.00669451
3.37 0.00444368 0.0044756
3.365 0.0583346 0.0582453
3.36 0.0532994 0.0532979
3.355 -0.000310833 -0.000272576
3.35 -0.00215701 -0.00219847
3.345 0.0520542 0.0520515
3.34 0.0599285 0.0598649
3.335 0.00772416 0.00766422
3.33 -0.00705089 -0.00700517
3.325 0.0442129 0.0441561
3.32 0.0647497 0.0646968
3.315 0.0170409 0.0170882
3.31 -0.0098316 -0.00985396
3.305 0.03526 0.0352398
3.3 0.0673953 0.0673618
3.295 0.0271278 0.0270476
3.29 -0.0101894 -0.0101652
3.285 0.0257576 0.0257446
3.28 0.0676062 0.0675259
3.275 0.0374171 0.0374427
3.27 -0.00797807 -0.00797375
3.265 0.0163671 0.0163355
3.26 0.0652722 0.0652569
3.255 0.0472539 0.0471715
3.25 -0.00321825 -0.00323053
3.245 0.00780634 0.00783003
3.24 0.0604417 0.0603583
3.235 0.0559897 0.0559792
3.23 0.00388211 0.00391199
3.225 0.000781982 0.000744902
3.22 0.0533766 0.0533669
3.215 0.0629784 0.0629169
3.21 0.0129191 0.0128607
3.205 -0.00405549 -0.00401795
3.2 0.0445281 0.0444767
3.195 0.0676583 0.0675983
3.19 0.0233328 0.0233694
3.185 -0.00620427 -0.00622169
3.18 0.0345587 0.0345309
3.175 0.0695897 0.0695591
3.17 0.0344025 0.034328
3.165 -0.00534842 -0.0053404
3.16 0.0242892 0.0242862
3.155 0.0685122 0.0684328
3.15 0.0453263 0.0453233
3.145 -0.00142139 -0.00140836
3.14 0.0146437 0.0146113
3.135 0.0644064 0.0643774
3.13 0.0552367 0.0551797
3.125 0.00538033 0.00535629
3.12 0.00657042 0.0065831
3.115 0.0575234 0.0574681
3.11 0.0632931 0.0632465
3.105 0.0145964 0.0146051
3.1 0.000925439 0.000913582
3.095 0.0484168 0.0483829
3.09 0.0687378 0.0686887
3.085 0.0255184 0.0254821
3.08 -0.00161467 -0.00160817
3.075 0.0379213 0.0378932
3.07 0.0709885 0.0709275
3.065 0.0372439 0.0372285
3.06 -0.000657255 -0.000657721
3.055 0.0271018 0.0270767
3.05 0.0697254 0.0696793
3.045 0.048732 0.048685
3.04 0.0038482 0.00384169
3.035 0.0171524 0.0171457
3.03 0.0649656 0.0649089
3.025 0.0588894 0.058848
3.02 0.0115818 0.0115801
3.015 0.00925846 0.00924513
3.01 0.0571239 0.0570822
3.005 0.0666726 0.0666236
3 0.0218641 0.0218403
2.995 0.00443621 0.00443423
2.99 0.0470265 0.0469938
2.985 0.071198 0.0711382
2.98 0.0337079 0.0336822
2.975 0.0033876 0.00338957
2.97 0.0358602 0.035827
2.965 0.0718732 0.0718182
2.96 0.0459038 0.0458784
2.955 0.00637819 0.00636724
2.95 0.0250577 0.0250386
2.945 0.0685226 0.0684786
2.94 0.0571174 0.0570572
2.935 0.0131885 0.0131765
2.93 0.0161062 0.0161035
2.925 0.0614781 0.0614153
2.92 0.0660389 0.0660004
2.915 0.0231156 0.0231136
2.91 0.0103191 0.0102944
2.905 0.0516314 0.0516041
2.9 0.0715256 0.0714708
2.895 0.035032 0.0349769
2.89 0.00862679 0.00863375
2.885 0.0403637 0.0403315
2.88 0.072797 0.0727269
2.875 0.0475121 0.0475058
2.87 0.011397 0.0113869
2.865 0.029391 0.0293563
2.86 0.0696068 0.0695735
2.855 0.0589562 0.058889
2.85 0.0183685 0.0183402
2.845 0.0204941 0.0204969
2.84 0.0623748 0.0623097
2.835 0.0678113 0.0677663
2.83 0.0286635 0.0286661
2.825 0.0151953 0.0151669
2.82 0.052241 0.0522078
2.815 0.0727678 0.0727176
2.81 0.0408816 0.0408222
2.805 0.0144768 0.0144736
2.8 0.0409395 0.0409115
2.795 0.0730251 0.0729544
2.79 0.0532901 0.0532734
2.785 0.0185691 0.0185581
2.78 0.0305421 0.0305063
2.775 0.0685238 0.0684882
2.77 0.0640148 0.0639491
2.765 0.0269036 0.0268673
2.76 0.0230512 0.0230503
2.755 0.0600758 0.0600151
2.75 0.0713417 0.0712904
2.745 0.0381936 0.0381904
2.74 0.0199683 0.0199376
2.735 0.0493553 0.0493218
2.73 0.0740104 0.0739638
2.725 0.0506078 0.0505373
2.72 0.0219767 0.0219641
2.715 0.038613 0.0385926
2.71 0.071552 0.0714757
2.705 0.0620566 0.0620341
2.7 0.0287798 0.0287708
2.695 0.0302056 0.0301619
2.69 0.064537 0.0645072
2.685 0.0704921 0.0704291
2.68 0.0391625 0.0391024
2.675 0.0260409 0.0260401
2.67 0.054599 0.05455
2.665 0.0743293 0.0742608
2.66 0.0512074 0.0512024
2.655 0.0270965 0.0270703
2.65 0.0441655 0.0441207
2.645 0.0728563 0.0728214
2.64 0.0626007 0.0625283
2.635 0.0332098 0.0331698
2.63 0.0358721 0.0358639
2.625 0.0665656 0.0664975
2.62 0.0710655 0.0710151
2.615 0.0431153 0.0431083
2.61 0.0318534 0.0318142
2.605 0.0572235 0.0571813
2.6 0.0748379 0.0747909
2.595 0.0547075 0.0546405
2.59 0.0331678 0.0331424
2.585 0.0474936 0.0474667
2.58 0.0731991 0.073128
2.575 0.0654669 0.0654288
2.57 0.0395312 0.0395128
2.565 0.0402089 0.0401654
2.56 0.0668585 0.0668145
2.555 0.0729663 0.0729103
2.55 0.0494191 0.0493646
2.545 0.0375044 0.0374813
2.54 0.0579316 0.057888
2.535 0.0755035 0.0754377
2.53 0.060445 0.0604104
2.525 0.0401791 0.0401502
2.52 0.0493893 0.0493446
2.515 0.0727004 0.0726514
2.51 0.0698908 0.0698316
2.505 0.0475124 0.0474676
2.5 0.0440812 0.0440532
2.495 0.0658347 0.0657804
2.49 0.0753934 0.0753334
2.485 0.0575146 0.0574797
2.48 0.043763 0.0437265
2.475 0.0575824 0.0575359
2.47 0.0756821 0.0756289
2.465 0.0674611 0.0674014
2.46 0.0485605 0.0485196
2.455 0.0511016 0.051067
2.45 0.0711813 0.071121
2.445 0.0746222 0.0745662
2.44 0.0570101 0.0569737
2.435 0.0488394 0.0487971
2.43 0.0640659 0.0640169
2.425 0.0771027 0.0770467
2.42 0.0665564 0.0664967
2.415 0.0516508 0.0516098
2.41 0.0574971 0.0574565
2.405 0.0746353 0.0745722
2.4 0.0743225 0.0742678
2.395 0.05859 0.0585507
2.39 0.0543196 0.054273
2.385 0.0688923 0.0688401
2.38 0.0780413 0.0779834
2.375 0.0673344 0.0672753
2.37 0.0559005 0.0558569
2.365 0.0628854 0.0628396
2.36 0.0769907 0.0769268
2.355 0.0749974 0.0749414
2.35 0.0616892 0.0616457
2.345 0.0596118 0.0595623
2.34 0.0724756 0.0724198
2.335 0.0791509 0.0790915
2.33 0.0695662 0.0695081
2.325 0.0606971 0.0606493
2.32 0.0673363 0.0672861
2.315 0.0788695 0.0788062
2.31 0.0767059 0.0766466
2.305 0.0657926 0.0657439
2.3 0.0645457 0.0644943
2.295 0.0752948 0.0752357
2.29 0.0806949 0.0806336
2.285 0.0728914 0.0728337
2.28 0.0657341 0.0656818
2.275 0.071142 0.0710877
2.27 0.0806492 0.0805864
2.265 0.079264 0.0792012
2.26 0.0705349 0.0704806
2.255 0.069222 0.0691686
2.25 0.0777597 0.077698
2.245 0.0826749 0.0826109
2.24 0.076949 0.0768903
2.235 0.0709308 0.0708746
2.23 0.0746647 0.0746063
2.225 0.0825159 0.0824528
2.22 0.0823873 0.0823218
2.215 0.0756808 0.0756208
2.21 0.0738691 0.0738127
2.205 0.0801979 0.0801347
2.2 0.0849695 0.0849026
2.195 0.0814144 0.0813528
2.19 0.0763155 0.076256
2.185 0.0782639 0.0782019
2.18 0.0845731 0.0845083
2.175 0.0857814 0.085714
2.17 0.0810544 0.0809895
2.165 0.0787296 0.0786689
2.16 0.0828985 0.0828339
2.155 0.0874583 0.087389
2.15 0.0859961 0.0859302
2.145 0.0819094 0.0818461
2.14 0.082255 0.0821898
2.135 0.0869453 0.0868779
2.13 0.0892105 0.0891412
2.125 0.0864687 0.0863998
2.12 0.0839633 0.0838976
2.115 0.0861375 0.0860707
2.11 0.0901253 0.090054
2.105 0.0904473 0.0903768
2.1 0.0876386 0.087571
2.095 0.0868545 0.0867861
2.09 0.0898376 0.0897672
2.085 0.0925796 0.0925076
2.08 0.0917088 0.0916365
2.075 0.0895693 0.0894987
2.07 0.0901465 0.0900763
2.065 0.0931234 0.0930503
2.06 0.0946335 0.0945592
2.055 0.093312 0.0932395
2.05 0.0921014 0.0920293
2.045 0.0935015 0.0934279
2.04 0.096009 0.095934
2.035 0.0966031 0.0965273
2.03 0.095357 0.0952818
2.025 0.0950079 0.0949335
2.02 0.0967417 0.0966658
2.015 0.0986368 0.0985592
2.01 0.0987032 0.0986259
2.005 0.0978042 0.0977276
2 0.0980933 0.0980162
1.995 0.0998255 0.0997472
1.99 0.101171 0.101092
1.985 0.101034 0.100954
1.98 0.100556 0.100477
1.975 0.101236 0.101157
1.97 0.102795 0.102714
1.965 0.103741 0.10366
1.96 0.103612 0.103531
1.955 0.103513 0.103432
1.95 0.104384 0.104302
1.945 0.10572 0.105637
1.94 0.106425 0.106341
1.935 0.106413 0.106329
1.93 0.106605 0.106521
1.925 0.107534 0.107449
1.92 0.108668 0.108582
1.915 0.109257 0.109171
1.91 0.109398 0.109312
1.905 0.109789 0.109702
1.9 0.110707 0.11062
1.895 0.111687 0.111599
1.89 0.112244 0.112155
1.885 0.112532 0.112443
1.88 0.113051 0.112962
1.875 0.113931 0.113841
1.87 0.114809 0.114718
1.865 0.115379 0.115288
1.86 0.115793 0.115702
1.855 0.116392 0.1163
1.85 0.11723 0.117138
1.845 0.118048 0.117955
1.84 0.118655 0.118561
1.835 0.119169 0.119075
1.83 0.119818 0.119723
1.825 0.120625 0.120529
1.82 0.121413 0.121317
1.815 0.122062 0.121965
1.81 0.122655 0.122558
1.805 0.123339 0.123241
1.8 0.124127 0.124029
1.795 0.124905 0.124806
1.79 0.125596 0.125496
1.785 0.126251 0.126151
1.78 0.126964 0.126864
1.775 0.127747 0.127645
1.77 0.128527 0.128425
1.765 0.129256 0.129153
1.76 0.129962 0.129859
1.755 0.130703 0.130599
1.75 0.131489 0.131385
1.745 0.13228 0.132175
1.74 0.133043 0.132938
1.735 0.133792 0.133686
1.73 0.134561 0.134454
1.725 0.13536 0.135252
1.72 0.136166 0.136058
1.715 0.13696 0.136851
1.71 0.137746 0.137637
1.705 0.138544 0.138434
1.7 0.139361 0.13925
1.695 0.140187 0.140076
1.69 0.14101 0.140898
1.685 0.14183 0.141717
1.68 0.142657 0.142543
1.675 0.143497 0.143383
1.67 0.144346 0.144231
1.665 0.145197 0.145081
1.66 0.146049 0.145932
1.655 0.146905 0.146788
1.65 0.147771 0.147653
1.645 0.148646 0.148527
1.64 0.149524 0.149405
1.635 0.150406 0.150286
1.63 0.151293 0.151172
1.625 0.152187 0.152065
1.62 0.153088 0.152966
1.615 0.153995 0.153872
1.61 0.154907 0.154783
1.605 0.155824 0.155699
1.6 0.156747 0.156621
1.595 0.157677 0.15755
1.59 0.158613 0.158486
1.585 0.159555 0.159427
1.58 0.160502 0.160373
1.575 0.161455 0.161325
1.57 0.162414 0.162284
1.565 0.16338 0.163249
1.56 0.164352 0.16422
1.555 0.165329 0.165196
1.55 0.166313 0.166179
1.545 0.167303 0.167168
1.54 0.168299 0.168163
1.535 0.169301 0.169165
1.53 0.170309 0.170172
1.525 0.171324 0.171185
1.52 0.172344 0.172205
1.515 0.173371 0.173231
1.51 0.174403 0.174262
1.505 0.175442 0.1753
1.5 0.176487 0.176344
1.495 0.177538 0.177395
1.49 0.178595 0.178451
1.485 0.179659 0.179513
1.48 0.180728 0.180582
1.475 0.181803 0.181656
1.47 0.182885 0.182736
1.465 0.183972 0.183823
1.46 0.185065 0.184915
1.455 0.186164 0.186013
1.45 0.18727 0.187117
1.445 0.18838 0.188227
1.44 0.189497 0.189343
1.435 0.190619 0.190464
1.43 0.191747 0.191591
1.425 0.192881 0.192724
1.42 0.19402 0.193862
1.415 0.195164 0.195005
1.41 0.196314 0.196154
1.405 0.197469 0.197308
1.4 0.198629 0.198467
1.395 0.199794 0.199631
1.39 0.200964 0.2008
1.385 0.202139 0.201974
1.38 0.203319 0.203152
1.375 0.204502 0.204335
1.37 0.20569 0.205522
1.365 0.206882 0.206713
1.36 0.208079 0.207908
1.355 0.209278 0.209106
1.35 0.210482 0.210308
1.345 0.211688 0.211514
1.34 0.212898 0.212722
1.335 0.21411 0.213933
1.33 0.215325 0.215147
1.325 0.216542 0.216363
1.32 0.217761 0.21758
1.315 0.218981 0.2188
1.31 0.220203 0.22002
1.305 0.221425 0.221241
1.3 0.222648 0.222463
1.295 0.223871 0.223684
1.29 0.225093 0.224906
1.285 0.226314 0.226126
1.28 0.227534 0.227344
1.275 0.228752 0.228561
1.27 0.229968 0.229775
1.265 0.23118 0.230986
1.26 0.232388 0.232194
1.255 0.233593 0.233397
1.25 0.234792 0.234595
1.245 0.235985 0.235786
1.24 0.237171 0.236972
1.235 0.23835 0.23815
1.23 0.239521 0.239319
1.225 0.240683 0.240479
1.22 0.241834 0.241629
1.215 0.242974 0.242768
1.21 0.244102 0.243895
1.205 0.245216 0.245008
1.2 0.246316 0.246107
1.195 0.2474 0.247189
1.19 0.248467 0.248255
1.185 0.249516 0.249302
1.18 0.250544 0.25033
1.175 0.251551 0.251335
1.17 0.252535 0.252318
1.165 0.253495 0.253276
1.16 0.254428 0.254208
1.155 0.255332 0.255112
1.15 0.256207 0.255985
1.145 0.25705 0.256827
1.14 0.257858 0.257634
1.135 0.25863 0.258405
1.13 0.259364 0.259138
1.125 0.260057 0.259829
1.12 0.260706 0.260478
1.115 0.26131 0.26108
1.11 0.261865 0.261634
1.105 0.262368 0.262136
1.1 0.262818 0.262585
1.095 0.26321 0.262976
1.09 0.263542 0.263307
1.085 0.263811 0.263575
1.08 0.264013 0.263777
1.075 0.264146 0.263908
1.07 0.264205 0.263967
1.065 0.264187 0.263948
1.06 0.264088 0.263849
1.055 0.263905 0.263665
1.05 0.263634 0.263393
1.045 0.26327 0.263029
1.04 0.262811 0.262569
1.035 0.262251 0.262009
1.03 0.261587 0.261345
1.025 0.260815 0.260572
1.02 0.25993 0.259686
1.015 0.258928 0.258684
1.01 0.257804 0.257561
1.005 0.256556 0.256313
1 0.255178 0.254935
0.995 0.253666 0.253423
0.99 0.252016 0.251774
0.985 0.250225 0.249983
0.98 0.248288 0.248046
0.975 0.246201 0.245959
0.97 0.24396 0.24372
0.965 0.241563 0.241323
0.96 0.239006 0.238767
0.955 0.236285 0.236048
0.95 0.233399 0.233162
0.945 0.230343 0.230108
0.94 0.227117 0.226884
0.935 0.223718 0.223486
0.93 0.220145 0.219915
0.925 0.216396 0.216167
0.92 0.212471 0.212244
0.915 0.208369 0.208144
0.91 0.20409 0.203868
0.905 0.199635 0.199416
0.9 0.195006 0.194789
0.895 0.190203 0.189989
0.89 0.185229 0.185018
0.885 0.180087 0.179878
0.88 0.174779 0.174574
0.875 0.16931 0.169108
0.87 0.163684 0.163485
0.865 0.157905 0.157711
0.86 0.151981 0.15179
0.855 0.145915 0.145728
0.85 0.139716 0.139533
0.845 0.133389 0.133211
0.84 0.126944 0.126769
0.835 0.120387 0.120217
0.83 0.113728 0.113562
0.825 0.106975 0.106814
0.82 0.100137 0.0999815
0.815 0.0932256 0.0930747
0.81 0.0862497 0.0861038
0.805 0.0792198 0.079079
0.8 0.0721469 0.0720113
0.795 0.0650417 0.0649114
0.79 0.0579154 0.0577905
0.785 0.0507794 0.0506599
0.78 0.0436451 0.043531
0.775 0.0365239 0.0364153
0.77 0.0294274 0.0293244
0.765 0.0223672 0.0222698
0.76 0.0153546 0.0152629
0.755 0.00840131 0.00831519
0.75 0.00151848 0.00143801
0.745 -0.00528268 -0.0053575
0.74 -0.0119911 -0.0120603
0.735 -0.0185962 -0.0186597
0.73 -0.0250871 -0.0251451
0.725 -0.0314539 -0.0315063
0.72 -0.0376864 -0.0377332
0.715 -0.043775 -0.0438164
0.71 -0.0497106 -0.0497466
0.705 -0.0554842 -0.0555148
0.7 -0.0610874 -0.0611128
0.695 -0.0665122 -0.0665324
0.69 -0.0717511 -0.0717662
0.685 -0.0767971 -0.0768072
0.68 -0.0816436 -0.0816488
0.675 -0.0862846 -0.0862851
0.67 -0.0907148 -0.0907106
0.665 -0.0949291 -0.0949204
0.66 -0.0989234 -0.0989103
0.655 -0.102694 -0.102677
0.65 -0.106237 -0.106216
0.645 -0.109552 -0.109526
0.64 -0.112634 -0.112605
0.635 -0.115484 -0.115452
0.63 -0.118101 -0.118065
0.625 -0.120485 -0.120445
0.62 -0.122635 -0.122592
0.615 -0.124553 -0.124508
0.61 -0.126241 -0.126193
0.605 -0.127701 -0.127651
0.6 -0.128936 -0.128883
0.595 -0.129948 -0.129893
0.59 -0.130741 -0.130684
0.585 -0.13132 -0.131261
0.58 -0.131688 -0.131628
0.575 -0.131852 -0.13179
0.57 -0.131815 -0.131753
0.565 -0.131585 -0.131521
0.56 -0.131166 -0.131102
0.555 -0.130565 -0.1305
0.55 -0.129789 -0.129724
0.545 -0.128845 -0.128779
0.54 -0.127739 -0.127674
0.535 -0.126479 -0.126415
0.53 -0.125074 -0.125009
0.525 -0.12353 -0.123466
0.52 -0.121856 -0.121793
0.515 -0.12006 -0.119998
0.51 -0.11815 -0.11809
0.505 -0.116137 -0.116077
0.5 -0.114027 -0.113969
0.495 -0.111831 -0.111775
0.49 -0.109558 -0.109503
0.485 -0.107216 -0.107163
0.48 -0.104816 -0.104765
0.475 -0.102367 -0.102318
0.47 -0.0998787 -0.0998317
0.465 -0.09736 -0.0973152
0.46 -0.0948207 -0.0947781
0.455 -0.0922701 -0.0922298
0.45 -0.0897173 -0.0896793
0.445 -0.0871713 -0.0871356
0.44 -0.0846407 -0.0846074
0.435 -0.0821338 -0.0821029
0.43 -0.0796586 -0.07963
0.425 -0.0772223 -0.0771961
0.42 -0.074832 -0.074808
0.415 -0.0724939 -0.0724722
0.41 -0.0702138 -0.0701943
0.405 -0.0679965 -0.0679791
0.4 -0.0658463 -0.065831
0.395 -0.0637668 -0.0637535
0.39 -0.0617607 -0.0617493
0.385 -0.0598299 -0.0598204
0.38 -0.0579755 -0.0579677
0.375 -0.056198 -0.0561918
0.37 -0.0544968 -0.0544923
0.365 -0.052871 -0.0528679
0.36 -0.0513187 -0.051317
0.355 -0.0498375 -0.0498371
0.35 -0.0484244 -0.0484252
0.345 -0.0470759 -0.0470778
0.34 -0.0457882 -0.0457911
0.335 -0.044557 -0.0445608
0.33 -0.043378 -0.0433825
0.325 -0.0422464 -0.0422517
0.32 -0.0411576 -0.0411636
0.315 -0.040107 -0.0401136
0.31 -0.0390899 -0.0390971
0.305 -0.0381021 -0.0381098
0.3 -0.0371394 -0.0371474
0.295 -0.0361978 -0.0362062
0.29 -0.0352737 -0.0352825
0.285 -0.034364 -0.034373
0.28 -0.0334657 -0.033475
0.275 -0.0325764 -0.0325859
0.27 -0.031694 -0.0317037
0.265 -0.0308168 -0.0308266
0.26 -0.0299433 -0.0299532
0.255 -0.0290724 -0.0290824
0.25 -0.0282034 -0.0282135
0.245 -0.0273359 -0.027346
0.24 -0.0264695 -0.0264796
0.235 -0.0256042 -0.0256143
0.23 -0.0247402 -0.0247502
0.225 -0.0238777 -0.0238877
0.22 -0.0230172 -0.0230271
0.215 -0.0221593 -0.0221691
0.21 -0.0213046 -0.0213143
0.205 -0.0204538 -0.0204634
0.2 -0.0196079 -0.0196173
0.195 -0.0187677 -0.0187769
0.19 -0.0179341 -0.0179431
0.185 -0.0171082 -0.0171169
0.18 -0.016291 -0.0162995
0.175 -0.0154836 -0.0154918
0.17 -0.0146872 -0.0146951
0.165 -0.0139028 -0.0139104
0.16 -0.0131317 -0.013139
0.155 -0.012375 -0.0123819
0.15 -0.0116339 -0.0116405
0.145 -0.0109095 -0.0109158
0.14 -0.0102031 -0.010209
0.135 -0.00951563 -0.0095212
0.13 -0.00884819 -0.00885342
0.125 -0.00820178 -0.00820667
0.12 -0.00757729 -0.00758185
0.115 -0.00697556 -0.00697979
0.11 -0.00639732 -0.00640124
0.105 -0.00584319 -0.0058468
0.1 -0.00531368 -0.00531701
0.095 -0.00480922 -0.00481227
0.09 -0.0043301 -0.00433289
0.085 -0.00387653 -0.00387906
0.08 -0.00344862 -0.00345091
0.075 -0.0030464 -0.00304847
0.07 -0.00266985 -0.0026717
0.065 -0.0023189 -0.00232054
0.06 -0.00199344 -0.00199487
0.055 -0.00169332 -0.00169457
0.05 -0.00141841 -0.00141947
0.045 -0.00116853 -0.00116941
0.04 -0.000943505 -0.00094422
0.035 -0.000743139 -0.000743705
0.03 -0.00056722 -0.000567652
0.025 -0.000415515 -0.000415829
0.02 -0.000287772 -0.000287988
0.015 -0.000183734 -0.00018387
0.01 -0.000103165 -0.000103241
0.005 -5.08374e-05 -5.08744e-05
-1.63468e-13 -2.22467e-06 -2.22626e-06


==> anc/HERMITE/GAMMA005/DeltaGammaFX_0_OneLoopFRG.txt <==
9.995 -0.00856671 -0.00856015
9.99 0.00687834 0.00687308
9.985 0.0121451 0.0121358
9.98 -0.00261766 -0.00261566
9.975 -0.0103725 -0.0103645
9.97 0.00280729 0.00280514
9.965 0.013115 0.0131049
9.96 0.0017479 0.00174656
9.955 -0.010648 -0.0106398
9.95 -0.00146578 -0.00146466
9.945 0.0125012 0.0124916
9.94 0.00603293 0.00602831
9.935 -0.00935282 -0.00934567
9.93 -0.00539666 -0.00539253
9.925 0.0104248 0.0104169
9.92 0.00965948 0.00965208
9.915 -0.00665672 -0.00665162
9.91 -0.00849159 -0.0084851
9.905 0.00718479 0.00717929
9.9 0.0121597 0.0121504
9.895 -0.00291892 -0.00291669
9.89 -0.0103624 -0.0103545
9.885 0.00320814 0.00320569
9.88 0.0132357 0.0132256
9.875 0.00136181 0.00136076
9.87 -0.0107723 -0.010764
9.865 -0.00100646 -0.00100569
9.86 0.0127878 0.012778
9.855 0.00562031 0.00561601
9.85 -0.00966653 -0.00965913
9.845 -0.00494639 -0.0049426
9.84 0.0109111 0.0109028
9.835 0.00930784 0.00930072
9.83 -0.00718323 -0.00717773
9.825 -0.00813994 -0.00813371
9.82 0.00786777 0.00786175
9.815 0.0119686 0.0119594
9.81 -0.00363757 -0.00363478
9.805 -0.0102063 -0.0101985
9.8 0.00404387 0.00404077
9.795 0.0132962 0.0132861
9.79 0.000519664 0.000519266
9.785 -0.0108977 -0.0108894
9.78 -0.000100744 -0.000100667
9.775 0.0131637 0.0131536
9.77 0.00476481 0.00476117
9.765 -0.0101293 -0.0101215
9.76 -0.00408408 -0.00408095
9.755 0.0116243 0.0116154
9.75 0.00857461 0.00856805
9.745 -0.00799188 -0.00798576
9.74 -0.00745166 -0.00744595
9.735 0.00889096 0.00888415
9.73 0.0114965 0.0114877
9.725 -0.00474343 -0.0047398
9.72 -0.00982214 -0.00981462
9.715 0.00529978 0.00529573
9.71 0.013204 0.0131938
9.705 -0.000776832 -0.000776237
9.7 -0.0109266 -0.0109183
9.695 0.0012666 0.00126564
9.69 0.0135289 0.0135186
9.685 0.00343151 0.00342889
9.68 -0.0106386 -0.0106304
9.675 -0.00275919 -0.00275708
9.67 0.01247 0.0124604
9.665 0.00738525 0.0073796
9.66 -0.00898979 -0.00898291
9.655 -0.00633951 -0.00633466
9.65 0.0101788 0.010171
9.645 0.0106325 0.0106244
9.64 -0.00616886 -0.00616413
9.635 -0.00908936 -0.0090824
9.63 0.00693184 0.00692654
9.625 0.0128202 0.0128104
9.62 -0.00249983 -0.00249791
9.615 -0.0107139 -0.0107057
9.61 0.00309332 0.00309096
9.605 0.0137309 0.0137204
9.6 0.00159775 0.00159652
9.595 -0.0110382 -0.0110298
9.59 -0.000925447 -0.000924739
9.585 0.0132979 0.0132877
9.58 0.00566179 0.00565746
9.575 -0.010027 -0.0100193
9.57 -0.00470638 -0.00470278
9.565 0.0116007 0.0115918
9.56 0.00924549 0.00923842
9.555 -0.00778971 -0.00778375
9.55 -0.00786296 -0.00785694
9.545 0.00884539 0.00883862
9.54 0.0119703 0.0119612
9.535 -0.00456987 -0.00456637
9.53 -0.0100751 -0.0100674
9.525 0.00533431 0.00533022
9.52 0.0135663 0.0135559
9.515 -0.00071727 -0.000716721
9.51 -0.0111186 -0.0111101
9.505 0.0014316 0.0014305
9.5 0.0138952 0.0138846
9.495 0.00335356 0.00335099
9.49 -0.0108877 -0.0108794
9.485 -0.00247291 -0.00247101
9.48 0.0129553 0.0129454
9.475 0.00721292 0.0072074
9.47 -0.00940624 -0.00939904
9.465 -0.0059986 -0.00599401
9.46 0.0108708 0.0108625
9.455 0.0104658 0.0104578
9.45 -0.00682688 -0.00682166
9.445 -0.00880664 -0.0087999
9.44 0.00787033 0.00786431
9.435 0.0127948 0.012785
9.43 -0.00341511 -0.0034125
9.425 -0.0106289 -0.0106208
9.42 0.00425817 0.00425492
9.415 0.0139893 0.0139786
9.41 0.000479895 0.000479528
9.405 -0.0112917 -0.0112831
9.4 0.000383326 0.000383032
9.395 0.013961 0.0139503
9.39 0.00446477 0.00446135
9.385 -0.0107323 -0.010724
9.38 -0.00339209 -0.00338949
9.375 0.0127427 0.012733
9.37 0.00814608 0.00813984
9.365 -0.0090056 -0.00899871
9.36 -0.00672283 -0.00671769
9.355 0.0104761 0.0104681
9.35 0.0111727 0.0111641
9.345 -0.00627987 -0.00627507
9.34 -0.00930826 -0.00930114
9.335 0.00739093 0.00738528
9.33 0.0132704 0.0132602
9.325 -0.00281947 -0.00281731
9.32 -0.0109165 -0.0109082
9.315 0.00377889 0.003776
9.31 0.0142653 0.0142543
9.305 0.00104275 0.00104195
9.3 -0.011404 -0.0113953
9.295 -3.34223e-05 -3.33968e-05
9.29 0.0140932 0.0140825
9.285 0.00494094 0.00493716
9.28 -0.0107282 -0.01072
9.275 -0.00371198 -0.00370914
9.27 0.0127982 0.0127884
9.265 0.00851473 0.00850821
9.26 -0.008952 -0.00894515
9.255 -0.00694124 -0.00693593
9.25 0.0105194 0.0105114
9.245 0.0114454 0.0114366
9.24 -0.00623844 -0.00623367
9.235 -0.00944782 -0.00944059
9.23 0.00747314 0.00746742
9.225 0.013485 0.0134747
9.22 -0.00283498 -0.00283281
9.215 -0.0110212 -0.0110128
9.21 0.00392983 0.00392682
9.205 0.0144758 0.0144647
9.2 0.000951047 0.000950319
9.195 -0.0115301 -0.0115213
9.19 0.000190317 0.000190171
9.185 0.014358 0.014347
9.18 0.00478323 0.00477957
9.175 -0.0109336 -0.0109252
9.17 -0.00343779 -0.00343515
9.165 0.0131684 0.0131584
9.16 0.00832927 0.00832289
9.155 -0.00928435 -0.00927725
9.15 -0.00666256 -0.00665746
9.145 0.0110294 0.011021
9.14 0.0112922 0.0112836
9.135 -0.00672493 -0.00671978
9.13 -0.00922831 -0.00922125
9.125 0.00813336 0.00812713
9.12 0.0134363 0.013426
9.115 -0.00347437 -0.00347171
9.11 -0.0109336 -0.0109252
9.105 0.00472307 0.00471946
9.1 0.014604 0.0145928
9.095 0.000191956 0.000191809
9.09 -0.0116457 -0.0116368
9.085 0.00107153 0.00107071
9.08 0.0147246 0.0147133
9.075 0.00396835 0.00396532
9.07 -0.0113108 -0.0113022
9.065 -0.00253874 -0.0025368
9.06 0.0138137 0.0138031
9.055 0.0075471 0.00754133
9.05 -0.00995812 -0.0099505
9.045 -0.00583515 -0.00583068
9.04 0.0119655 0.0119563
9.035 0.0106459 0.0106377
9.03 -0.0076976 -0.00769171
9.025 -0.00857303 -0.00856646
9.02 0.00933998 0.00933284
9.015 0.013031 0.013021
9.01 -0.00471078 -0.00470717
9.005 -0.0105516 -0.0105436
9 0.00614691 0.0061422
8.995 0.0145344 0.0145232
8.99 -0.00123482 -0.00123387
8.985 -0.0116275 -0.0116186
8.98 0.0026284 0.00262639
8.975 0.015063 0.0150515
8.97 0.00245829 0.00245641
8.965 -0.011724 -0.011715
8.96 -0.000958658 -0.000957925
8.955 0.014601 0.0145898
8.95 0.00608549 0.00608083
8.945 -0.0108371 -0.0108288
8.94 -0.00435966 -0.00435632
8.935 0.0132049 0.0131948
8.93 0.00937654 0.00936937
8.925 -0.00903536 -0.00902844
8.92 -0.00733816 -0.00733254
8.915 0.0109948 0.0109863
8.91 0.0120956 0.0120863
8.905 -0.00645462 -0.00644968
8.9 -0.00969023 -0.00968282
8.895 0.00814096 0.00813473
8.89 0.0140579 0.0140472
8.885 -0.00328685 -0.00328434
8.88 -0.0112568 -0.0112482
8.875 0.00485031 0.00484659
8.87 0.0151416 0.01513
8.865 0.000235499 0.000235319
8.86 -0.0119337 -0.0119245
8.855 0.00135077 0.00134974
8.85 0.0152916 0.0152799
8.845 0.00385854 0.00385559
8.84 -0.0116776 -0.0116687
8.835 -0.00212323 -0.0021216
8.83 0.0145197 0.0145086
8.825 0.00732731 0.0073217
8.82 -0.0105098 -0.0105017
8.815 -0.00534488 -0.00534079
8.81 0.0128986 0.0128887
8.805 0.0104054 0.0103974
8.8 -0.00851334 -0.00850683
8.795 -0.00810789 -0.00810169
8.79 0.0105525 0.0105444
8.785 0.0128916 0.0128817
8.78 -0.00582762 -0.00582316
8.775 -0.0102381 -0.0102302
8.77 0.00764631 0.00764046
8.765 0.0146331 0.0146219
8.76 -0.0026373 -0.00263528
8.755 -0.011603 -0.0115941
8.75 0.00437302 0.00436968
8.745 0.015533 0.0155211
8.74 0.000841694 0.00084105
8.735 -0.0121195 -0.0121103
8.73 0.000941059 0.000940339
8.725 0.0155532 0.0155413
8.72 0.00437846 0.00437511
8.715 -0.0117587 -0.0117497
8.71 -0.00243798 -0.00243612
8.705 0.0147128 0.0147015
8.7 0.00774419 0.00773826
8.695 -0.0105471 -0.0105391
8.69 -0.00556094 -0.00555669
8.685 0.0130829 0.0130729
8.68 0.0107282 0.01072
8.675 -0.00856483 -0.00855827
8.67 -0.00824376 -0.00823745
8.665 0.0107786 0.0107704
8.66 0.0131518 0.0131417
8.655 -0.00593973 -0.00593518
8.65 -0.0103309 -0.010323
8.645 0.00794942 0.00794334
8.64 0.0148781 0.0148667
8.635 -0.00283846 -0.00283629
8.63 -0.0117033 -0.0116944
8.625 0.00476886 0.00476521
8.62 0.0158189 0.0158068
8.615 0.000545431 0.000545014
8.61 -0.0122846 -0.0122752
8.605 0.00142399 0.0014229
8.6 0.0159369 0.0159247
8.595 0.00400501 0.00400194
8.59 -0.0120448 -0.0120355
8.585 -0.00189484 -0.00189339
8.58 0.015244 0.0152324
8.575 0.00733401 0.00732839
8.57 -0.0110018 -0.0109934
8.565 -0.0050037 -0.00499987
8.56 0.0137979 0.0137874
8.555 0.0103402 0.0103323
8.55 -0.00922002 -0.00921296
8.545 -0.00773395 -0.00772803
8.54 0.0116951 0.0116861
8.535 0.0128571 0.0128473
8.53 -0.00680587 -0.00680066
8.525 -0.00994016 -0.00993255
8.52 0.00906314 0.0090562
8.515 0.0147527 0.0147415
8.51 -0.00390078 -0.0038978
8.505 -0.0115069 -0.0114981
8.5 0.0060526 0.00604796
8.495 0.0159357 0.0159235
8.49 -0.00067196 -0.000671446
8.485 -0.012354 -0.0123445
8.48 0.00282793 0.00282577
8.475 0.0163578 0.0163453
8.47 0.00269845 0.00269639
8.465 -0.0124403 -0.0124308
8.46 -0.000440875 -0.000440537
8.455 0.0160141 0.0160018
8.45 0.00602483 0.00602022
8.445 -0.0117655 -0.0117565
8.44 -0.00358645 -0.0035837
8.435 0.0149396 0.0149282
8.43 0.00912931 0.00912232
8.425 -0.0103694 -0.0103615
8.42 -0.00645156 -0.00644663
8.415 0.0132055 0.0131954
8.41 0.0118519 0.0118428
8.405 -0.00832972 -0.00832334
8.4 -0.00889592 -0.00888911
8.395 0.0109125 0.0109041
8.39 0.0140587 0.014048
8.385 -0.00575691 -0.0057525
8.38 -0.0108021 -0.0107938
8.375 0.00818422 0.00817796
8.37 0.0156481 0.0156362
8.365 -0.00278763 -0.0027855
8.36 -0.0120804 -0.0120711
8.355 0.00516047 0.00515652
8.35 0.0165542 0.0165416
8.345 0.000423453 0.000423129
8.34 -0.0126725 -0.0126628
8.335 0.00198984 0.00198832
8.33 0.0167479 0.0167351
8.325 0.00371278 0.00370993
8.32 -0.0125542 -0.0125446
8.315 -0.00117697 -0.00117607
8.31 0.016236 0.0162236
8.305 0.0069171 0.0069118
8.3 -0.0117353 -0.0117263
8.295 -0.00419362 -0.00419042
8.29 0.0150584 0.0150468
8.285 0.00988234 0.00987477
8.28 -0.0102595 -0.0102517
8.275 -0.00692398 -0.00691868
8.27 0.0132838 0.0132736
8.265 0.0124713 0.0124618
8.26 -0.00820138 -0.0081951
8.255 -0.00924741 -0.00924033
8.25 0.0110051 0.0109966
8.245 0.0145701 0.0145589
8.24 -0.00566204 -0.0056577
8.235 -0.0110634 -0.0110549
8.23 0.00833337 0.00832699
8.225 0.0160923 0.0160799
8.22 -0.00276373 -0.00276161
8.215 -0.0122951 -0.0122857
8.21 0.00539255 0.00538843
8.205 0.0169816 0.0169686
8.2 0.000356939 0.000356666
8.195 -0.0128925 -0.0128826
8.19 0.00231355 0.00231178
8.185 0.0172128 0.0171996
8.18 0.00355623 0.00355351
8.175 -0.0128336 -0.0128238
8.17 -0.000771131 -0.000770541
8.165 0.0167906 0.0167778
8.16 0.00669066 0.00668554
8.155 -0.0121255 -0.0121162
8.15 -0.0037325 -0.00372964
8.145 0.0157475 0.0157354
8.14 0.00962399 0.00961662
8.135 -0.0108032 -0.0107949
8.13 -0.00644977 -0.00644483
8.125 0.0141405 0.0141296
8.12 0.0122334 0.0122241
8.115 -0.00892771 -0.00892088
8.11 -0.0088146 -0.00880785
8.105 0.0120471 0.0120378
8.1 0.0144148 0.0144037
8.095 -0.00658292 -0.00657788
8.09 -0.0107347 -0.0107265
8.085 0.00956111 0.00955379
8.08 0.016086 0.0160737
8.075 -0.00387121 -0.00386825
8.07 -0.0121371 -0.0121278
8.065 0.0067881 0.00678291
8.06 0.01719 0.0171768
8.055 -0.000908428 -0.000907733
8.05 -0.0129701 -0.0129602
8.045 0.00384071 0.00383777
8.04 0.0176948 0.0176813
8.035 0.00218178 0.00218011
8.03 -0.0132052 -0.0131951
8.025 0.000834433 0.000833794
8.02 0.017594 0.0175806
8.015 0.0052737 0.00526967
8.01 -0.0128375 -0.0128277
8.005 -0.00211654 -0.00211492
8 0.0169049 0.016892
7.995 0.00824522 0.00823891
7.99 -0.0118858 -0.0118767
7.985 -0.00490312 -0.00489937
7.98 0.0156663 0.0156543
7.975 0.0109829 0.0109745
7.97 -0.010391 -0.0103831
7.965 -0.00742483 -0.00741915
7.96 0.0139358 0.0139251
7.955 0.0133866 0.0133763
7.95 -0.00841449 -0.00840805
7.945 -0.00959281 -0.00958547
7.94 0.0117862 0.0117772
7.935 0.0153725 0.0153608
7.93 -0.00603483 -0.00603021
7.925 -0.0113325 -0.0113238
7.92 0.0093025 0.00929538
7.915 0.0168762 0.0168633
7.91 -0.00334438 -0.00334182
7.905 -0.0125857 -0.0125761
7.9 0.00657783 0.00657279
7.895 0.0178535 0.0178398
7.89 -0.000445149 -0.000444808
7.885 -0.0133124 -0.0133022
7.88 0.00371032 0.00370748
7.875 0.0182812 0.0182672
7.87 0.00255559 0.00255363
7.865 -0.0134911 -0.0134808
7.86 0.000799632 0.00079902
7.855 0.0181565 0.0181426
7.85 0.00554975 0.0055455
7.845 -0.0131202 -0.0131101
7.84 -0.00205615 -0.00205458
7.835 0.0174959 0.0174825
7.83 0.0084327 0.00842624
7.825 -0.0122166 -0.0122073
7.82 -0.00476345 -0.0047598
7.815 0.0163329 0.0163204
7.81 0.0111071 0.0110986
7.805 -0.0108156 -0.0108073
7.8 -0.00723577 -0.00723023
7.795 0.0147165 0.0147053
7.79 0.0134864 0.013476
7.785 -0.00896848 -0.00896162
7.78 -0.00939604 -0.00938885
7.775 0.012708 0.0126983
7.77 0.015497 0.0154852
7.765 -0.00674097 -0.00673581
7.76 -0.0111786 -0.0111701
7.755 0.0103786 0.0103707
7.75 0.017081 0.0170679
7.745 -0.00421006 -0.00420684
7.74 -0.0125309 -0.0125213
7.735 0.00780685 0.00780088
7.73 0.0181965 0.0181825
7.725 -0.00146114 -0.00146002
7.72 -0.0134145 -0.0134042
7.715 0.00507555 0.00507167
7.71 0.0188184 0.018804
7.705 0.00141534 0.00141426
7.7 -0.0138061 -0.0137956
7.695 0.00226961 0.00226787
7.69 0.0189383 0.0189238
7.685 0.00432721 0.0043239
7.68 -0.013698 -0.0136875
7.675 -0.000526629 -0.000526226
7.67 0.0185636 0.0185494
7.665 0.00718386 0.00717836
7.66 -0.0130976 -0.0130876
7.655 -0.00323153 -0.00322906
7.65 0.0177159 0.0177024
7.645 0.00989923 0.00989166
7.64 -0.0120271 -0.0120179
7.635 -0.00576826 -0.00576385
7.63 0.0164302 0.0164176
7.625 0.0123946 0.0123851
7.62 -0.0105225 -0.0105145
7.615 -0.00806661 -0.00806044
7.61 0.0147521 0.0147408
7.605 0.0146005 0.0145893
7.6 -0.00863197 -0.00862536
7.595 -0.0100646 -0.0100569
7.59 0.0127366 0.0127269
7.585 0.016459 0.0164464
7.58 -0.0064141 -0.00640919
7.575 -0.0117097 -0.0117008
7.57 0.0104459 0.0104379
7.565 0.0179244 0.0179107
7.56 -0.00393581 -0.00393279
7.555 -0.0129603 -0.0129504
7.55 0.00794709 0.00794101
7.545 0.018964 0.0189494
7.54 -0.00126993 -0.00126896
7.535 -0.013786 -0.0137754
7.53 0.00531037 0.0053063
7.525 0.0195584 0.0195434
7.52 0.00150718 0.00150602
7.515 -0.0141684 -0.0141575
7.51 0.00260718 0.00260519
7.505 0.0197012 0.0196862
7.5 0.00431812 0.00431482
7.495 -0.0141012 -0.0140904
7.49 -9.1586e-05 -9.15159e-05
7.485 0.0193985 0.0193836
7.48 0.00708685 0.00708143
7.475 -0.0135903 -0.0135799
7.47 -0.00271728 -0.0027152
7.465 0.0186675 0.0186532
7.46 0.00974087 0.00973341
7.455 -0.012653 -0.0126433
7.45 -0.00520496 -0.00520097
7.445 0.0175358 0.0175223
7.44 0.0122132 0.0122038
7.435 -0.0113173 -0.0113086
7.43 -0.00749469 -0.00748896
7.425 0.0160398 0.0160275
7.42 0.0144438 0.0144328
7.415 -0.00962106 -0.0096137
7.41 -0.0095328 -0.00952551
7.405 0.0142234 0.0142125
7.4 0.0163816 0.016369
7.395 -0.00761052 -0.00760469
7.39 -0.0112728 -0.0112642
7.385 0.0121364 0.0121271
7.38 0.0179843 0.0179705
7.375 -0.00533888 -0.00533479
7.37 -0.0126763 -0.0126666
7.365 0.00983308 0.00982556
7.36 0.01922 0.0192053
7.355 -0.00286462 -0.00286243
7.35 -0.0137135 -0.013703
7.345 0.00737079 0.00736515
7.34 0.020067 0.0200517
7.335 -0.000249774 -0.000249583
7.33 -0.0143637 -0.0143527
7.325 0.00480838 0.0048047
7.32 0.0205137 0.020498
7.315 0.00244187 0.00244
7.31 -0.0146155 -0.0146043
7.305 0.00220504 0.00220335
7.3 0.0205582 0.0205425
7.295 0.00514649 0.00514255
7.29 -0.0144669 -0.0144559
7.285 -0.000381008 -0.000380716
7.28 0.0202081 0.0201926
7.275 0.00780187 0.0077959
7.27 -0.013925 -0.0139143
7.265 -0.00289362 -0.0028914
7.26 0.0194794 0.0194644
7.255 0.0103489 0.010341
7.25 -0.0130054 -0.0129955
7.245 -0.00527975 -0.00527571
7.24 0.0183956 0.0183815
7.235 0.0127331 0.0127233
7.23 -0.011732 -0.0117231
7.225 -0.00749041 -0.00748468
7.22 0.0169871 0.0169741
7.215 0.0149053 0.0148939
7.21 -0.010136 -0.0101282
7.205 -0.00948142 -0.00947417
7.2 0.0152898 0.0152781
7.195 0.016823 0.0168101
7.19 -0.0082548 -0.00824849
7.185 -0.0112141 -0.0112055
7.18 0.0133439 0.0133337
7.175 0.0184507 0.0184366
7.17 -0.00613129 -0.00612659
7.165 -0.012656 -0.0126463
7.16 0.0111935 0.0111849
7.155 0.0197606 0.0197455
7.15 -0.00381241 -0.00380949
7.145 -0.0137808 -0.0137703
7.14 0.00888472 0.00887792
7.135 0.0207325 0.0207166
7.13 -0.00134807 -0.00134704
7.125 -0.0145695 -0.0145584
7.12 0.00646548 0.00646053
7.115 0.0213539 0.0213376
7.11 0.00121013 0.0012092
7.105 -0.0150097 -0.0149982
7.1 0.00398401 0.00398096
7.095 0.02162 0.0216034
7.09 0.00381009 0.00380717
7.085 -0.0150962 -0.0150846
7.08 0.00148822 0.00148708
7.075 0.0215328 0.0215163
7.07 0.00640042 0.00639552
7.065 -0.0148306 -0.0148192
7.06 -0.000975151 -0.000974405
7.055 0.0211014 0.0210852
7.05 0.00893149 0.00892465
7.045 -0.0142212 -0.0142103
7.04 -0.00336132 -0.00335875
7.035 0.0203407 0.0203251
7.03 0.0113564 0.0113477
7.025 -0.0132827 -0.0132726
7.02 -0.0056281 -0.00562379
7.015 0.0192712 0.0192564
7.01 0.013632 0.0136216
7.005 -0.0120357 -0.0120265
7 -0.00773649 -0.00773057
6.995 0.0179181 0.0179044
6.99 0.0157192 0.0157072
6.985 -0.0105059 -0.0104978
6.98 -0.00965122 -0.00964384
6.975 0.0163106 0.0162981
6.97 0.0175841 0.0175706
6.965 -0.0087236 -0.00871693
6.96 -0.0113412 -0.0113325
6.955 0.0144813 0.0144702
6.95 0.0191979 0.0191832
6.945 -0.00672319 -0.00671804
6.94 -0.0127798 -0.01277
6.935 0.0124652 0.0124557
6.93 0.0205373 0.0205216
6.925 -0.00454195 -0.00453847
6.92 -0.0139453 -0.0139346
6.915 0.0102993 0.0102914
6.91 0.0215851 0.0215685
6.905 -0.00221947 -0.00221778
6.9 -0.0148208 -0.0148095
6.895 0.00802163 0.00801549
6.89 0.0223292 0.0223121
6.885 0.000203215 0.000203059
6.88 -0.0153947 -0.0153829
6.875 0.00567091 0.00566657
6.87 0.0227636 0.0227462
6.865 0.0026845 0.00268245
6.86 -0.0156605 -0.0156485
6.855 0.00328567 0.00328315
6.85 0.0228874 0.0228699
6.845 0.00518296 0.00517899
6.84 -0.0156166 -0.0156047
6.835 0.000903835 0.000903143
6.83 0.0227048 0.0226874
6.825 0.00765809 0.00765223
6.82 -0.0152667 -0.015255
6.815 -0.00143782 -0.00143672
6.81 0.0222245 0.0222075
6.805 0.010071 0.0100633
6.8 -0.014619 -0.0146078
6.795 -0.00370416 -0.00370132
6.79 0.0214599 0.0214435
6.785 0.0123852 0.0123757
6.78 -0.0136863 -0.0136758
6.775 -0.00586208 -0.0058576
6.77 0.0204278 0.0204122
6.765 0.0145667 0.0145555
6.76 -0.0124854 -0.0124759
6.755 -0.00788092 -0.00787489
6.75 0.0191486 0.0191339
6.745 0.0165849 0.0165722
6.74 -0.011037 -0.0110286
6.735 -0.00973275 -0.0097253
6.73 0.0176454 0.0176319
6.725 0.0184127 0.0183986
6.72 -0.00936506 -0.00935789
6.715 -0.0113927 -0.0113839
6.71 0.0159437 0.0159315
6.705 0.0200268 0.0200115
6.7 -0.00749619 -0.00749045
6.695 -0.012839 -0.0128292
6.69 0.0140709 0.0140602
6.685 0.021408 0.0213916
6.68 -0.00545938 -0.00545521
6.675 -0.0140536 -0.0140429
6.67 0.0120559 0.0120467
6.665 0.0225411 0.0225239
6.66 -0.00328538 -0.00328286
6.655 -0.0150218 -0.0150103
6.65 0.00992845 0.00992085
6.645 0.023415 0.0233971
6.64 -0.00100608 -0.00100531
6.635 -0.0157325 -0.0157205
6.63 0.00771884 0.00771293
6.625 0.0240226 0.0240042
6.62 0.00134594 0.00134491
6.615 -0.0161784 -0.0161661
6.61 0.00545753 0.00545336
6.605 0.0243607 0.0243421
6.6 0.00373795 0.00373509
6.595 -0.0163559 -0.0163434
6.59 0.00317475 0.00317232
6.585 0.0244299 0.0244112
6.58 0.00613759 0.00613289
6.575 -0.0162649 -0.0162524
6.57 0.000900114 0.000899425
6.565 0.0242342 0.0242156
6.56 0.00851332 0.0085068
6.555 -0.0159087 -0.0158965
6.55 -0.00133768 -0.00133666
6.545 0.023781 0.0237628
6.54 0.0108348 0.0108265
6.535 -0.0152941 -0.0152824
6.53 -0.00351113 -0.00350844
6.525 0.0230805 0.0230629
6.52 0.0130735 0.0130635
6.515 -0.0144309 -0.0144199
6.51 -0.0055942 -0.00558992
6.505 0.0221459 0.0221289
6.5 0.0152025 0.0151909
6.495 -0.0133321 -0.0133219
6.49 -0.00756256 -0.00755678
6.485 0.0209924 0.0209764
6.48 0.0171975 0.0171843
6.475 -0.0120129 -0.0120037
6.47 -0.00939379 -0.0093866
6.465 0.0196376 0.0196226
6.46 0.0190363 0.0190217
6.455 -0.0104914 -0.0104834
6.45 -0.0110675 -0.0110591
6.445 0.0181006 0.0180868
6.44 0.0206996 0.0206838
6.435 -0.00878736 -0.00878064
6.43 -0.0125657 -0.0125561
6.425 0.0164022 0.0163897
6.42 0.0221708 0.0221538
6.415 -0.00692251 -0.00691721
6.41 -0.0138725 -0.0138619
6.405 0.0145642 0.014553
6.4 0.023436 0.023418
6.395 -0.00491992 -0.00491616
6.39 -0.0149747 -0.0149633
6.385 0.0126092 0.0125995
6.38 0.0244842 0.0244655
6.375 -0.00280378 -0.00280163
6.37 -0.0158615 -0.0158494
6.365 0.0105606 0.0105525
6.36 0.0253074 0.0252881
6.355 -0.000599 -0.000598542
6.35 -0.0165246 -0.0165119
6.345 0.0084419 0.00843543
6.34 0.0259003 0.0258804
6.335 0.00166909 0.00166781
6.33 -0.0169583 -0.0169453
6.325 0.00627686 0.00627206
6.32 0.0262601 0.02624
6.315 0.00397508 0.00397204
6.31 -0.0171595 -0.0171464
6.305 0.00408899 0.00408587
6.3 0.0263869 0.0263667
6.295 0.00629376 0.00628894
6.29 -0.0171276 -0.0171145
6.285 0.00190145 0.00189999
6.28 0.0262832 0.0262631
6.275 0.00860045 0.00859387
6.27 -0.0168643 -0.0168514
6.265 -0.000263189 -0.000262988
6.26 0.0259536 0.0259337
6.255 0.0108712 0.0108629
6.25 -0.0163739 -0.0163614
6.245 -0.00238309 -0.00238127
6.24 0.0254051 0.0253857
6.235 0.0130832 0.0130732
6.23 -0.0156627 -0.0156507
6.225 -0.00443736 -0.00443397
6.22 0.0246465 0.0246277
6.215 0.0152146 0.015203
6.21 -0.0147392 -0.014728
6.205 -0.00640616 -0.00640126
6.2 0.0236885 0.0236704
6.195 0.0172454 0.0172322
6.19 -0.013614 -0.0136036
6.185 -0.00827087 -0.00826454
6.18 0.0225434 0.0225261
6.175 0.0191566 0.019142
6.17 -0.0122993 -0.0122899
6.165 -0.0100142 -0.0100065
6.16 0.0212246 0.0212084
6.155 0.0209315 0.0209155
6.15 -0.010809 -0.0108008
6.145 -0.0116203 -0.0116114
6.14 0.0197472 0.019732
6.135 0.0225548 0.0225375
6.13 -0.00915854 -0.00915153
6.125 -0.0130749 -0.0130648
6.12 0.0181269 0.018113
6.115 0.0240131 0.0239948
6.11 -0.00736442 -0.00735879
6.105 -0.0143651 -0.0143541
6.1 0.0163805 0.0163679
6.095 0.0252953 0.0252759
6.09 -0.00544434 -0.00544017
6.085 -0.0154801 -0.0154682
6.08 0.0145254 0.0145143
6.075 0.0263917 0.0263715
6.07 -0.00341676 -0.00341415
6.065 -0.0164103 -0.0163978
6.06 0.0125795 0.0125699
6.055 0.027295 0.0272742
6.05 -0.00130083 -0.00129984
6.045 -0.0171483 -0.0171352
6.04 0.0105611 0.010553
6.035 0.0279997 0.0279783
6.03 0.000883903 0.000883226
6.025 -0.0176881 -0.0176745
6.02 0.00848856 0.00848206
6.015 0.028502 0.0284802
6.01 0.00311764 0.00311526
6.005 -0.0180257 -0.0180119
6 0.0063804 0.00637551
5.995 0.0288003 0.0287782
5.99 0.00538055 0.00537643
5.985 -0.0181587 -0.0181448
5.98 0.004255 0.00425175
5.975 0.0288944 0.0288723
5.97 0.00765292 0.00764706
5.965 -0.0180865 -0.0180727
5.96 0.00213056 0.00212892
5.955 0.0287861 0.0287641
5.95 0.00991536 0.00990777
5.945 -0.0178103 -0.0177967
5.94 2.48842e-05 2.48652e-05
5.935 0.0284786 0.0284568
5.93 0.012149 0.0121397
5.925 -0.0173327 -0.0173195
5.92 -0.00204463 -0.00204306
5.915 0.0279768 0.0279554
5.91 0.0143354 0.0143245
5.905 -0.0166582 -0.0166455
5.9 -0.00406116 -0.00405805
5.895 0.0272869 0.027266
5.89 0.0164572 0.0164446
5.885 -0.0157926 -0.0157805
5.88 -0.00600852 -0.00600393
5.875 0.0264164 0.0263962
5.87 0.0184977 0.0184836
5.865 -0.0147431 -0.0147318
5.86 -0.00787131 -0.00786528
5.855 0.025374 0.0253546
5.85 0.0204412 0.0204256
5.845 -0.0135186 -0.0135082
5.84 -0.00963489 -0.00962752
5.835 0.0241697 0.0241512
5.83 0.0222732 0.0222561
5.825 -0.0121288 -0.0121195
5.82 -0.0112856 -0.0112769
5.815 0.0228141 0.0227966
5.81 0.0239802 0.0239618
5.805 -0.010585 -0.0105769
5.8 -0.0128106 -0.0128008
5.795 0.0213191 0.0213027
5.79 0.0255499 0.0255304
5.785 -0.00889918 -0.00889237
5.78 -0.0141983 -0.0141874
5.775 0.019697 0.019682
5.77 0.0269716 0.026951
5.765 -0.00708454 -0.00707912
5.76 -0.015438 -0.0154261
5.755 0.0179612 0.0179474
5.75 0.0282356 0.028214
5.745 -0.00515497 -0.00515103
5.74 -0.0165201 -0.0165075
5.735 0.0161252 0.0161128
5.73 0.0293335 0.0293111
5.725 -0.0031251 -0.0031227
5.72 -0.0174364 -0.0174231
5.715 0.0142033 0.0141924
5.71 0.0302585 0.0302354
5.705 -0.00101011 -0.00100934
5.7 -0.0181797 -0.0181658
5.695 0.0122101 0.0122007
5.69 0.031005 0.0309813
5.685 0.00117431 0.00117341
5.68 -0.0187441 -0.0187298
5.675 0.0101604 0.0101526
5.67 0.0315688 0.0315447
5.665 0.00341216 0.00340955
5.66 -0.0191249 -0.0191103
5.655 0.00806937 0.00806319
5.65 0.031947 0.0319225
5.645 0.00568721 0.00568286
5.64 -0.0193188 -0.019304
5.635 0.00595211 0.00594755
5.63 0.0321379 0.0321133
5.625 0.00798313 0.00797702
5.62 -0.0193234 -0.0193086
5.615 0.00382386 0.00382093
5.61 0.0321412 0.0321166
5.605 0.0102836 0.0102757
5.6 -0.0191381 -0.0191235
5.595 0.00169978 0.00169848
5.59 0.0319579 0.0319335
5.585 0.0125724 0.0125627
5.58 -0.0187632 -0.0187488
5.575 -0.000405077 -0.000404767
5.57 0.0315902 0.031566
5.565 0.0148335 0.0148221
5.56 -0.0182002 -0.0181863
5.555 -0.00247587 -0.00247398
5.55 0.0310412 0.0310175
5.545 0.0170513 0.0170382
5.54 -0.0174522 -0.0174388
5.535 -0.00449802 -0.00449458
5.53 0.0303155 0.0302923
5.525 0.0192105 0.0191958
5.52 -0.0165231 -0.0165105
5.515 -0.00645728 -0.00645234
5.51 0.0294184 0.0293959
5.505 0.0212964 0.0212801
5.5 -0.0154183 -0.0154065
5.495 -0.0083398 -0.00833342
5.49 0.0283564 0.0283347
5.485 0.0232948 0.023277
5.48 -0.0141441 -0.0141333
5.475 -0.0101322 -0.0101245
5.47 0.027137 0.0271162
5.465 0.0251923 0.0251731
5.46 -0.012708 -0.0126983
5.455 -0.0118217 -0.0118126
5.45 0.0257685 0.0257487
5.445 0.0269761 0.0269555
5.44 -0.0111186 -0.0111101
5.435 -0.0133959 -0.0133856
5.43 0.02426 0.0242414
5.425 0.0286342 0.0286123
5.42 -0.00938536 -0.00937818
5.415 -0.0148432 -0.0148318
5.41 0.0226216 0.0226043
5.405 0.0301556 0.0301325
5.4 -0.00751885 -0.00751309
5.395 -0.0161527 -0.0161404
5.39 0.0208639 0.0208479
5.385 0.0315299 0.0315058
5.38 -0.0055304 -0.00552617
5.375 -0.0173143 -0.0173011
5.37 0.0189984 0.0189838
5.365 0.032748 0.032723
5.36 -0.00343221 -0.00342958
5.355 -0.0183186 -0.0183046
5.35 0.017037 0.0170239
5.345 0.0338016 0.0337757
5.34 -0.0012372 -0.00123625
5.335 -0.019157 -0.0191423
5.33 0.0149923 0.0149809
5.325 0.0346834 0.0346568
5.32 0.00104102 0.00104022
5.315 -0.019822 -0.0198068
5.31 0.0128775 0.0128677
5.305 0.0353871 0.03536
5.3 0.00338824 0.00338565
5.295 -0.0203068 -0.0202913
5.29 0.0107062 0.010698
5.285 0.0359077 0.0358802
5.28 0.00578974 0.00578531
5.275 -0.0206059 -0.0205901
5.27 0.00849215 0.00848565
5.265 0.0362411 0.0362133
5.26 0.00823036 0.00822406
5.255 -0.0207146 -0.0206988
5.25 0.00624986 0.00624507
5.245 0.0363842 0.0363564
5.24 0.0106946 0.0106864
5.235 -0.0206294 -0.0206136
5.23 0.00399389 0.00399083
5.225 0.0363353 0.0363075
5.22 0.0131666 0.0131565
5.215 -0.0203478 -0.0203322
5.21 0.0017391 0.00173777
5.205 0.0360936 0.036066
5.2 0.0156304 0.0156185
5.195 -0.0198685 -0.0198533
5.19 -0.000499478 -0.000499096
5.185 0.0356595 0.0356322
5.18 0.01807 0.0180562
5.175 -0.0191914 -0.0191767
5.17 -0.00270669 -0.00270462
5.165 0.0350345 0.0350077
5.16 0.0204693 0.0204536
5.155 -0.0183176 -0.0183036
5.15 -0.00486733 -0.00486361
5.145 0.0342211 0.0341949
5.14 0.0228121 0.0227947
5.135 -0.0172494 -0.0172361
5.13 -0.0069662 -0.00696087
5.125 0.0332232 0.0331978
5.12 0.0250827 0.0250635
5.115 -0.0159903 -0.015978
5.11 -0.00898816 -0.00898128
5.105 0.0320456 0.0320211
5.1 0.0272655 0.0272446
5.095 -0.0145451 -0.0145339
5.09 -0.0109182 -0.0109099
5.085 0.0306942 0.0306708
5.08 0.0293451 0.0293227
5.075 -0.0129199 -0.01291
5.07 -0.0127416 -0.0127319
5.065 0.0291762 0.0291538
5.06 0.0313068 0.0312828
5.055 -0.0111219 -0.0111134
5.05 -0.0144438 -0.0144328
5.045 0.0274995 0.0274784
5.04 0.0331361 0.0331107
5.035 -0.00915984 -0.00915283
5.03 -0.0160108 -0.0159985
5.025 0.0256734 0.0256538
5.02 0.0348193 0.0347926
5.015 -0.0070434 -0.00703801
5.01 -0.0174287 -0.0174154
5.005 0.0237082 0.0236901
5 0.0363433 0.0363154
4.995 -0.00478366 -0.00478
4.99 -0.0186845 -0.0186702
4.985 0.0216152 0.0215986
4.98 0.0376957 0.0376669
4.975 -0.00239286 -0.00239103
4.97 -0.0197657 -0.0197505
4.965 0.0194065 0.0193916
4.96 0.0388652 0.0388354
4.955 0.000115584 0.000115496
4.95 -0.0206603 -0.0206445
4.945 0.0170956 0.0170825
4.94 0.0398411 0.0398106
4.935 0.00272711 0.00272503
4.93 -0.0213574 -0.021341
4.925 0.0146966 0.0146853
4.92 0.0406138 0.0405827
4.915 0.00542609 0.00542194
4.91 -0.0218468 -0.0218301
4.905 0.0122247 0.0122153
4.9 0.0411749 0.0411433
4.895 0.00819586 0.00818959
4.89 -0.0221194 -0.0221025
4.885 0.00969593 0.00968851
4.88 0.041517 0.0414852
4.875 0.0110188 0.0110103
4.87 -0.0221672 -0.0221503
4.865 0.00712729 0.00712183
4.86 0.041634 0.0416021
4.855 0.0138763 0.0138657
4.85 -0.0219834 -0.0219666
4.845 0.00453644 0.00453297
4.84 0.0415211 0.0414893
4.835 0.0167491 0.0167363
4.83 -0.0215624 -0.0215459
4.825 0.00194187 0.00194038
4.82 0.0411749 0.0411434
4.815 0.0196172 0.0196022
4.81 -0.0209003 -0.0208843
4.805 -0.000637286 -0.000636798
4.8 0.0405934 0.0405623
4.795 0.0224598 0.0224427
4.79 -0.0199944 -0.0199791
4.785 -0.00318123 -0.0031788
4.78 0.0397762 0.0397458
4.775 0.0252559 0.0252366
4.77 -0.0188438 -0.0188294
4.765 -0.00566965 -0.00566531
4.76 0.0387244 0.0386947
4.755 0.0279838 0.0279624
4.75 -0.0174494 -0.0174361
4.745 -0.00808178 -0.00807559
4.74 0.0374407 0.037412
4.735 0.0306217 0.0305983
4.73 -0.0158139 -0.0158018
4.725 -0.0103965 -0.0103885
4.72 0.0359297 0.0359022
4.715 0.0331478 0.0331224
4.71 -0.0139418 -0.0139311
4.705 -0.0125924 -0.0125827
4.7 0.0341976 0.0341714
4.695 0.0355401 0.0355129
4.69 -0.0118398 -0.0118307
4.685 -0.014648 -0.0146368
4.68 0.0322524 0.0322278
4.675 0.0377769 0.037748
4.67 -0.00951655 -0.00950927
4.665 -0.0165419 -0.0165293
4.66 0.0301043 0.0300812
4.655 0.039837 0.0398065
4.65 -0.00698294 -0.0069776
4.645 -0.0182529 -0.0182389
4.64 0.0277649 0.0277437
4.635 0.0416995 0.0416675
4.63 -0.00425204 -0.00424879
4.625 -0.0197599 -0.0197447
4.62 0.0252483 0.0252289
4.615 0.0433443 0.0433112
4.61 -0.00133918 -0.00133815
4.605 -0.0210426 -0.0210265
4.6 0.02257 0.0225528
4.595 0.0447525 0.0447182
4.59 0.00173806 0.00173673
4.585 -0.0220814 -0.0220645
4.58 0.0197481 0.019733
4.575 0.0459058 0.0458707
4.57 0.00495981 0.00495601
4.565 -0.0228575 -0.02284
4.56 0.0168022 0.0167894
4.555 0.0467877 0.0467519
4.55 0.00830396 0.00829761
4.545 -0.0233535 -0.0233357
4.54 0.0137543 0.0137438
4.535 0.0473829 0.0473467
4.53 0.0117462 0.0117372
4.525 -0.0235534 -0.0235354
4.52 0.0106281 0.0106199
4.515 0.0476781 0.0476416
4.51 0.0152601 0.0152484
4.505 -0.0234428 -0.0234249
4.5 0.00744929 0.00744359
4.495 0.0476619 0.0476254
4.49 0.0188172 0.0188028
4.485 -0.0230094 -0.0229918
4.48 0.00424558 0.00424233
4.475 0.0473251 0.0472889
4.47 0.0223871 0.02237
4.465 -0.0222431 -0.0222261
4.46 0.00104633 0.00104553
4.455 0.0466608 0.0466251
4.45 0.0259378 0.025918
4.445 -0.0211364 -0.0211202
4.44 -0.00211736 -0.00211574
4.435 0.0456651 0.0456301
4.43 0.0294356 0.0294131
4.425 -0.0196847 -0.0196697
4.42 -0.00521286 -0.00520887
4.415 0.0443366 0.0443027
4.41 0.0328456 0.0328205
4.405 -0.0178866 -0.0178729
4.4 -0.00820618 -0.0081999
4.395 0.0426774 0.0426447
4.39 0.0361319 0.0361042
4.385 -0.0157441 -0.015732
4.38 -0.0110622 -0.0110537
4.375 0.0406926 0.0406614
4.37 0.0392577 0.0392277
4.365 -0.0132629 -0.0132527
4.36 -0.0137449 -0.0137344
4.355 0.038391 0.0383616
4.35 0.0421862 0.0421539
4.345 -0.0104529 -0.0104449
4.34 -0.0162176 -0.0162052
4.335 0.0357852 0.0357578
4.33 0.0448801 0.0448458
4.325 -0.00732817 -0.00732256
4.32 -0.0184436 -0.0184294
4.315 0.0328915 0.0328663
4.31 0.0473031 0.0472669
4.305 -0.00390729 -0.0039043
4.3 -0.020386 -0.0203704
4.295 0.0297306 0.0297078
4.29 0.0494193 0.0493815
4.285 -0.000213482 -0.000213319
4.28 -0.0220087 -0.0219919
4.275 0.026327 0.0263068
4.27 0.0511944 0.0511553
4.265 0.00372523 0.00372238
4.26 -0.0232769 -0.0232591
4.255 0.0227098 0.0226924
4.25 0.0525961 0.0525559
4.245 0.00787598 0.00786995
4.24 -0.024157 -0.0241386
4.235 0.0189124 0.0188979
4.23 0.0535944 0.0535534
4.225 0.012201 0.0121917
4.22 -0.0246182 -0.0245993
4.215 0.0149726 0.0149611
4.21 0.0541624 0.054121
4.205 0.0166579 0.0166452
4.2 -0.0246321 -0.0246132
4.195 0.0109324 0.010924
4.19 0.0542767 0.0542352
4.185 0.0211995 0.0211832
4.18 -0.0241744 -0.0241559
4.175 0.00683821 0.00683298
4.17 0.0539183 0.0538771
4.165 0.0257743 0.0257545
4.16 -0.0232249 -0.0232071
4.155 0.00274046 0.00273836
4.15 0.053073 0.0530324
4.145 0.0303268 0.0303036
4.14 -0.0217686 -0.0217519
4.135 -0.00130665 -0.00130565
4.13 0.051732 0.0516924
4.125 0.0347982 0.0347716
4.12 -0.0197965 -0.0197814
4.115 -0.00524545 -0.00524143
4.11 0.0498927 0.0498545
4.105 0.0391265 0.0390965
4.1 -0.0173064 -0.0172932
4.095 -0.00901529 -0.00900839
4.09 0.047559 0.0475226
4.085 0.0432475 0.0432144
4.08 -0.0143034 -0.0142925
4.075 -0.0125531 -0.0125435
4.07 0.0447424 0.0447082
4.065 0.0470958 0.0470597
4.06 -0.0108009 -0.0107927
4.055 -0.0157942 -0.0157821
4.05 0.041462 0.0414302
4.045 0.0506052 0.0505665
4.04 -0.00682129 -0.00681607
4.035 -0.018673 -0.0186587
4.03 0.037745 0.0377161
4.025 0.0537105 0.0536694
4.02 -0.0023962 -0.00239437
4.015 -0.0211241 -0.021108
4.01 0.0336275 0.0336017
4.005 0.056348 0.0563048
4 0.00243269 0.00243083
3.995 -0.0230835 -0.0230658
3.99 0.0291545 0.0291322
3.985 0.058457 0.0584123
3.98 0.00761358 0.00760775
3.975 -0.0244897 -0.0244709
3.97 0.0243803 0.0243617
3.965 0.0599815 0.0599356
3.96 0.0130844 0.0130744
3.955 -0.0252854 -0.025266
3.95 0.0193685 0.0193536
3.945 0.060871 0.0608245
3.94 0.0187728 0.0187584
3.935 -0.025419 -0.0253995
3.93 0.0141916 0.0141807
3.925 0.0610826 0.0610359
3.92 0.0245969 0.024578
3.915 -0.0248463 -0.0248273
3.91 0.00893129 0.00892445
3.905 0.0605821 0.0605358
3.9 0.0304654 0.0304421
3.895 -0.0235324 -0.0235144
3.89 0.00367759 0.00367478
3.885 0.0593458 0.0593004
3.88 0.0362791 0.0362514
3.875 -0.0214536 -0.0214372
3.87 -0.00147184 -0.00147071
3.865 0.0573617 0.0573178
3.86 0.0419319 0.0418998
3.855 -0.0185991 -0.0185849
3.85 -0.00641275 -0.00640784
3.845 0.0546316 0.0545898
3.84 0.0473122 0.047276
3.835 -0.0149732 -0.0149618
3.83 -0.0110356 -0.0110272
3.825 0.0511716 0.0511324
3.82 0.0523054 0.0522654
3.815 -0.0105967 -0.0105886
3.81 -0.0152275 -0.0152158
3.805 0.0470141 0.0469781
3.8 0.056796 0.0567525
3.795 -0.00550859 -0.00550437
3.79 -0.0188739 -0.0188594
3.785 0.0422085 0.0421762
3.78 0.0606698 0.0606234
3.775 0.000232601 0.000232423
3.77 -0.0218614 -0.0218446
3.765 0.0368221 0.0367939
3.76 0.0638175 0.0637686
3.755 0.00654809 0.00654307
3.75 -0.0240807 -0.0240622
3.745 0.0309407 0.030917
3.74 0.0661373 0.0660866
3.735 0.0133384 0.0133282
3.73 -0.0254296 -0.0254101
3.725 0.0246684 0.0246496
3.72 0.0675385 0.0674868
3.715 0.0204835 0.0204679
3.71 -0.0258169 -0.0257971
3.705 0.0181282 0.0181143
3.7 0.0679451 0.0678931
3.695 0.027844 0.0278227
3.69 -0.0251662 -0.025147
3.685 0.0114602 0.0114514
3.68 0.0672989 0.0672474
3.675 0.0352624 0.0352354
3.67 -0.0234203 -0.0234024
3.665 0.00482083 0.00481714
3.66 0.0655635 0.0655133
3.655 0.0425659 0.0425333
3.65 -0.0205451 -0.0205294
3.645 -0.00161929 -0.00161805
3.64 0.0627272 0.0626792
3.635 0.0495695 0.0495315
3.63 -0.0165341 -0.0165214
3.625 -0.00767836 -0.00767249
3.62 0.0588065 0.0587615
3.615 0.0560805 0.0560376
3.61 -0.011412 -0.0114033
3.605 -0.0131671 -0.013157
3.6 0.0538487 0.0538074
3.595 0.0619037 0.0618563
3.59 -0.00523856 -0.00523455
3.585 -0.0178931 -0.0178794
3.58 0.0479338 0.0478971
3.575 0.0668468 0.0667956
3.57 0.00188912 0.00188767
3.565 -0.0216671 -0.0216505
3.56 0.0411769 0.0411454
3.555 0.0707274 0.0706733
3.55 0.00983483 0.0098273
3.545 -0.0243085 -0.0242899
3.54 0.0337281 0.0337023
3.535 0.0733801 0.073324
3.53 0.018423 0.0184089
3.525 -0.0256537 -0.0256341
3.52 0.0257727 0.025753
3.515 0.0746638 0.0746066
3.51 0.0274399 0.0274189
3.505 -0.0255639 -0.0255444
3.5 0.0175297 0.0175163
3.495 0.0744691 0.0744121
3.49 0.0366371 0.0366091
3.485 -0.0239338 -0.0239155
3.48 0.00924888 0.0092418
3.475 0.0727265 0.0726708
3.47 0.0457362 0.0457012
3.465 -0.0207003 -0.0206845
3.46 0.00120629 0.00120536
3.455 0.0694124 0.0693592
3.45 0.0544365 0.0543948
3.445 -0.0158517 -0.0158395
3.44 -0.006302 -0.00629718
3.435 0.0645563 0.0645069
3.43 0.0624238 0.062376
3.425 -0.00943498 -0.00942776
3.42 -0.0129682 -0.0129583
3.415 0.0582456 0.058201
3.41 0.0693823 0.0693292
3.405 -0.00156276 -0.00156156
3.4 -0.0184832 -0.0184691
3.395 0.0506296 0.0505909
3.39 0.0750073 0.0749499
3.385 0.00758268 0.00757688
3.38 -0.0225491 -0.0225319
3.375 0.0419213 0.0418893
3.37 0.0790194 0.0789589
3.365 0.0177477 0.0177342
3.36 -0.0248936 -0.0248746
3.355 0.0323973 0.0323725
3.35 0.0811798 0.0811177
3.345 0.0286096 0.0285877
3.34 -0.0252861 -0.0252668
3.335 0.0223948 0.0223776
3.33 0.0813059 0.0812437
3.325 0.0397824 0.0397519
3.32 -0.0235549 -0.0235369
3.315 0.0123053 0.0122958
3.31 0.0792856 0.0792249
3.305 0.0508277 0.0507888
3.3 -0.0196049 -0.0195899
3.295 0.0025651 0.00256313
3.29 0.0750913 0.0750338
3.285 0.0612705 0.0612236
3.28 -0.0134336 -0.0134233
3.275 -0.00635836 -0.00635349
3.27 0.0687916 0.068739
3.265 0.0706185 0.0705645
3.26 -0.00514614 -0.0051422
3.255 -0.0139848 -0.0139741
3.25 0.0605598 0.0605134
3.245 0.0783864 0.0783264
3.24 0.00503475 0.00503089
3.235 -0.0198433 -0.0198281
3.23 0.0506787 0.0506399
3.225 0.084123 0.0840586
3.22 0.0167637 0.0167509
3.215 -0.0234989 -0.023481
3.21 0.0395412 0.039511
3.205 0.0874399 0.087373
3.2 0.0295754 0.0295527
3.195 -0.0245826 -0.0245638
3.19 0.0276445 0.0276234
3.185 0.0880414 0.087974
3.18 0.0428951 0.0428623
3.175 -0.0228232 -0.0228058
3.17 0.0155783 0.0155664
3.165 0.0857522 0.0856866
3.16 0.05606 0.0560171
3.155 -0.0180802 -0.0180663
3.15 0.00400502 0.00400195
3.145 0.0805428 0.0804812
3.14 0.0683493 0.068297
3.135 -0.0103731 -0.0103652
3.13 -0.00636749 -0.00636262
3.125 0.072549 0.0724935
3.12 0.0790237 0.0789632
3.115 9.35272e-05 9.34557e-05
3.11 -0.0148225 -0.0148112
3.105 0.0620853 0.0620378
3.1 0.0873727 0.0873059
3.095 0.0129161 0.0129062
3.09 -0.0206789 -0.0206631
3.085 0.0496489 0.0496109
3.08 0.0927667 0.0926957
3.075 0.0274897 0.0274686
3.07 -0.0233429 -0.0233251
3.065 0.0359126 0.0358852
3.06 0.0947106 0.0946381
3.055 0.0430233 0.0429904
3.05 -0.022365 -0.0223478
3.045 0.0217063 0.0216896
3.04 0.0928958 0.0928247
3.035 0.0585733 0.0585284
3.03 -0.0174969 -0.0174835
3.025 0.00798218 0.00797607
3.02 0.0872453 0.0871785
3.015 0.0730963 0.0730403
3.01 -0.00874548 -0.00873879
3.005 -0.00423345 -0.00423021
3 0.0779491 0.0778895
2.995 0.0855201 0.0854546
2.99 0.00358631 0.00358356
2.985 -0.0139062 -0.0138955
2.98 0.0654846 0.0654344
2.975 0.0948282 0.0947556
2.97 0.0188767 0.0188622
2.965 -0.0200735 -0.0200581
2.96 0.0506183 0.0505796
2.955 0.100153 0.100076
2.95 0.0361897 0.036162
2.945 -0.0219371 -0.0219203
2.94 0.0343867 0.0343604
2.935 0.100867 0.10079
2.93 0.0543128 0.0542712
2.925 -0.0189613 -0.0189468
2.92 0.0180505 0.0180367
2.915 0.0966721 0.0965981
2.91 0.0718309 0.0717759
2.905 -0.0109679 -0.0109595
2.9 0.0030223 0.00301999
2.895 0.0876631 0.087596
2.89 0.0872349 0.0871682
2.885 0.0017853 0.00178393
2.88 -0.00923539 -0.00922832
2.875 0.074373 0.0743161
2.87 0.0990593 0.0989835
2.865 0.0185568 0.0185426
2.86 -0.0173388 -0.0173255
2.855 0.0577821 0.0577378
2.85 0.106037 0.105955
2.845 0.0381203 0.0380911
2.84 -0.0201338 -0.0201184
2.835 0.0392874 0.0392573
2.83 0.107254 0.107172
2.825 0.0588228 0.0587778
2.82 -0.0168573 -0.0168444
2.815 0.0206276 0.0206118
2.81 0.102295 0.102217
2.805 0.0787075 0.0786473
2.8 -0.00729121 -0.00728563
2.795 0.00375815 0.00375528
2.79 0.091347 0.0912771
2.785 0.0956987 0.0956254
2.78 0.00811632 0.00811011
2.775 -0.009323 -0.00931586
2.77 0.0752603 0.0752027
2.765 0.107833 0.107751
2.76 0.0281901 0.0281685
2.755 -0.0167948 -0.0167819
2.75 0.0555445 0.055502
2.745 0.113516 0.11343
2.74 0.0510562 0.0510171
2.735 -0.0172626 -0.0172493
2.73 0.0342902 0.0342639
2.725 0.111766 0.111681
2.72 0.0742786 0.0742218
2.715 -0.0100128 -0.0100051
2.71 0.0140091 0.0139984
2.705 0.102417 0.102339
2.7 0.0951068 0.0950341
2.695 0.00476781 0.00476416
2.69 -0.00260994 -0.00260794
2.685 0.0862489 0.0861829
2.68 0.110817 0.110732
2.675 0.0258573 0.0258376
2.67 -0.0130235 -0.0130135
2.665 0.0650089 0.0649591
2.66 0.119106 0.119015
2.655 0.0510009 0.0509618
2.65 -0.0152126 -0.015201
2.645 0.0413187 0.0412871
2.64 0.118486 0.118395
2.635 0.0770879 0.0770289
2.63 -0.00807734 -0.00807116
2.625 0.0184407 0.0184266
2.62 0.108606 0.108523
2.615 0.100517 0.10044
2.61 0.00822142 0.00821513
2.605 -9.24684e-05 -9.23977e-05
2.6 0.0904584 0.0903891
2.595 0.117714 0.117624
2.59 0.0320578 0.0320333
2.585 -0.0109726 -0.0109642
2.58 0.066405 0.0663541
2.575 0.12574 0.125644
2.57 0.0603648 0.0603186
2.565 -0.0116958 -0.0116869
2.56 0.0400034 0.0399728
2.555 0.122876 0.122782
2.55 0.0889477 0.0888797
2.545 -0.00114656 -0.00114568
2.54 0.0156089 0.0155969
2.535 0.109082 0.108998
2.53 0.113093 0.113006
2.525 0.0199358 0.0199206
2.52 -0.00223998 -0.00223827
2.515 0.0862232 0.0861572
2.51 0.128399 0.1283
2.505 0.0487591 0.0487218
2.5 -0.00961161 -0.00960426
2.495 0.0580006 0.0579562
2.49 0.131682 0.131581
2.485 0.0806864 0.0806246
2.48 -0.00405449 -0.00405138
2.475 0.0295345 0.0295119
2.47 0.121774 0.121681
2.465 0.109916 0.109832
2.46 0.0146161 0.014605
2.455 0.00660351 0.00659845
2.45 0.100021 0.0999446
2.445 0.130575 0.130475
2.44 0.0438488 0.0438153
2.435 -0.00542087 -0.00541672
2.43 0.0703484 0.0702945
2.425 0.138027 0.137922
2.42 0.0784452 0.0783852
2.415 -0.00281597 -0.00281381
2.41 0.0388023 0.0387726
2.405 0.130093 0.129994
2.4 0.11136 0.111274
2.395 0.015312 0.0153002
2.39 0.0125586 0.012549
2.385 0.107881 0.107799
2.38 0.135163 0.13506
2.375 0.0462632 0.0462278
2.37 -0.00154323 -0.00154205
2.365 0.075966 0.0759079
2.36 0.143886 0.143776
2.355 0.0837823 0.0837182
2.35 0.00125304 0.00125208
2.345 0.041786 0.041754
2.34 0.134767 0.134664
2.335 0.119151 0.11906
2.33 0.0219653 0.0219485
2.325 0.0142308 0.0142199
2.32 0.109402 0.109318
2.315 0.143263 0.143154
2.31 0.056862 0.0568185
2.305 0.00154735 0.00154616
2.3 0.0739072 0.0738506
2.295 0.149215 0.149101
2.29 0.0976851 0.0976104
2.285 0.0088976 0.00889079
2.28 0.0378913 0.0378623
2.275 0.134635 0.134532
2.27 0.133435 0.133333
2.265 0.0362005 0.0361728
2.26 0.0122656 0.0122562
2.255 0.102995 0.102917
2.25 0.153478 0.15336
2.245 0.0771393 0.0770803
2.24 0.00616603 0.00616131
2.235 0.0633549 0.0633064
2.23 0.151092 0.150977
2.225 0.120157 0.120065
2.22 0.0236509 0.0236328
2.215 0.0283482 0.0283265
2.21 0.12624 0.126143
2.205 0.151668 0.151552
2.2 0.0612906 0.0612437
2.195 0.0106223 0.0106142
2.19 0.0864665 0.0864003
2.185 0.160699 0.160576
2.18 0.108 0.107917
2.175 0.0183994 0.0183853
2.17 0.0453628 0.045328
2.165 0.14333 0.143221
2.16 0.147983 0.14787
2.155 0.0515134 0.051474
2.15 0.0186209 0.0186066
2.145 0.105101 0.105021
2.14 0.166341 0.166214
2.135 0.0998356 0.0997592
2.13 0.0184082 0.0183941
2.125 0.0601857 0.0601396
2.12 0.155329 0.15521
2.115 0.14575 0.145638
2.11 0.0476992 0.0476626
2.105 0.0270805 0.0270598
2.1 0.118546 0.118455
2.095 0.17072 0.170589
2.09 0.097156 0.0970816
2.085 0.0216023 0.0215858
2.08 0.0709368 0.0708825
2.075 0.163579 0.163454
2.07 0.147171 0.147059
2.065 0.0492855 0.0492477
2.06 0.0339287 0.0339028
2.055 0.126684 0.126587
2.05 0.175685 0.175551
2.045 0.100691 0.100614
2.04 0.0266515 0.0266311
2.035 0.0766158 0.0765572
2.03 0.168876 0.168747
2.025 0.15341 0.153293
2.02 0.0560739 0.056031
2.015 0.0382446 0.0382154
2.01 0.129317 0.129218
2.005 0.181861 0.181722
2 0.110926 0.110841
1.995 0.0334633 0.0334377
1.99 0.0768353 0.0767765
1.985 0.170931 0.1708
1.98 0.164614 0.164488
1.975 0.0687109 0.0686583
1.97 0.0404389 0.0404079
1.965 0.125858 0.125761
1.96 0.18832 0.188176
1.955 0.128191 0.128093
1.95 0.0435248 0.0434915
1.945 0.0719696 0.0719145
1.94 0.168132 0.168004
1.935 0.17957 0.179433
1.93 0.0886958 0.0886279
1.925 0.0426925 0.0426598
1.92 0.115611 0.115523
1.915 0.192229 0.192081
1.91 0.152062 0.151946
1.905 0.0600197 0.0599738
1.9 0.0639598 0.0639109
1.895 0.157857 0.157736
1.89 0.194873 0.194724
1.885 0.117571 0.117481
1.88 0.0495684 0.0495304
1.875 0.0990175 0.0989417
1.87 0.188789 0.188645
1.865 0.179826 0.179688
1.86 0.0871778 0.0871111
1.855 0.0577546 0.0577104
1.85 0.137926 0.137821
1.845 0.204031 0.203875
1.84 0.154732 0.154614
1.835 0.068032 0.06798
1.83 0.0800768 0.0800155
1.825 0.172506 0.172374
1.82 0.204325 0.204168
1.815 0.127723 0.127626
1.81 0.0625239 0.0624761
1.805 0.11001 0.109926
1.8 0.197984 0.197832
1.795 0.193715 0.193567
1.79 0.105018 0.104938
1.785 0.069244 0.069191
1.78 0.14141 0.141301
1.775 0.213074 0.212911
1.77 0.177423 0.177288
1.765 0.0899612 0.0898924
1.76 0.0846807 0.0846159
1.755 0.169877 0.169747
1.75 0.219098 0.21893
1.745 0.160172 0.160049
1.74 0.0832376 0.0831739
1.735 0.104811 0.104731
1.73 0.193134 0.192986
1.725 0.21876 0.218592
1.72 0.145297 0.145186
1.715 0.0837043 0.0836402
1.71 0.126158 0.126062
1.705 0.210717 0.210556
1.7 0.215083 0.214919
1.695 0.134579 0.134476
1.69 0.0893304 0.0892621
1.685 0.146266 0.146154
1.68 0.223369 0.223198
1.675 0.210709 0.210548
1.67 0.12853 0.128431
1.665 0.0979423 0.0978673
1.66 0.163715 0.163589
1.655 0.2324 0.232222
1.65 0.207591 0.207433
1.645 0.126869 0.126772
1.64 0.107677 0.107595
1.635 0.177888 0.177752
1.63 0.239183 0.239
1.625 0.20698 0.206821
1.62 0.128992 0.128893
1.615 0.117186 0.117097
1.61 0.188658 0.188514
1.605 0.244824 0.244636
1.6 0.209553 0.209393
1.595 0.134327 0.134224
1.59 0.125676 0.12558
1.585 0.196099 0.195949
1.58 0.249976 0.249785
1.575 0.215579 0.215414
1.57 0.14257 0.142461
1.565 0.132896 0.132795
1.56 0.200303 0.20015
1.555 0.254753 0.254558
1.55 0.225 0.224828
1.545 0.153793 0.153675
1.54 0.139144 0.139038
1.535 0.201326 0.201172
1.53 0.258688 0.25849
1.525 0.237413 0.237231
1.52 0.168421 0.168292
1.515 0.145317 0.145206
1.51 0.199304 0.199152
1.505 0.260762 0.260563
1.5 0.251896 0.251703
1.495 0.187052 0.186909
1.49 0.152993 0.152876
1.485 0.194763 0.194614
1.48 0.259562 0.259363
1.475 0.266751 0.266547
1.47 0.210041 0.20988
1.465 0.164424 0.164298
1.46 0.189105 0.188961
1.455 0.253705 0.253511
1.45 0.279268 0.279055
1.445 0.23678 0.236599
1.44 0.182208 0.182068
1.435 0.185168 0.185026
1.43 0.242706 0.24252
1.425 0.285862 0.285643
1.42 0.264774 0.264572
1.415 0.208317 0.208157
1.41 0.187446 0.187302
1.405 0.2283 0.228125
1.4 0.28304 0.282824
1.395 0.288956 0.288735
1.39 0.242292 0.242107
1.385 0.201275 0.201121
1.38 0.215773 0.215608
1.375 0.269648 0.269442
1.37 0.302256 0.302025
1.365 0.279038 0.278824
1.36 0.230111 0.229935
1.355 0.21399 0.213826
1.35 0.250056 0.249865
1.345 0.298762 0.298533
1.34 0.308021 0.307785
1.335 0.270946 0.270738
1.33 0.232007 0.23183
1.325 0.236142 0.235961
1.32 0.279722 0.279508
1.315 0.316991 0.316748
1.31 0.310671 0.310433
1.305 0.271164 0.270956
1.3 0.243733 0.243546
1.295 0.259073 0.258875
1.29 0.302026 0.301795
1.285 0.329741 0.329489
1.28 0.316732 0.31649
1.275 0.280066 0.279852
1.27 0.260148 0.259948
1.265 0.278671 0.278458
1.26 0.318089 0.317845
1.255 0.341217 0.340956
1.25 0.328498 0.328247
1.245 0.296121 0.295894
1.24 0.278544 0.27833
1.235 0.294301 0.294076
1.23 0.329445 0.329193
1.225 0.352721 0.352451
1.22 0.345508 0.345244
1.215 0.318238 0.317994
1.21 0.299171 0.298942
1.205 0.307551 0.307316
1.2 0.336957 0.336699
1.195 0.362843 0.362565
1.19 0.365216 0.364936
1.185 0.345636 0.345372
1.18 0.324479 0.324231
1.175 0.322209 0.321962
1.17 0.342087 0.341826
1.165 0.368848 0.368566
1.16 0.382664 0.382371
1.155 0.375517 0.37523
1.15 0.356751 0.356478
1.145 0.344302 0.344039
1.14 0.349871 0.349603
1.135 0.370401 0.370118
1.13 0.391743 0.391443
1.125 0.400253 0.399947
1.12 0.392843 0.392542
1.115 0.378324 0.378035
1.11 0.36995 0.369667
1.105 0.375508 0.375221
1.1 0.392396 0.392096
1.095 0.410484 0.41017
1.09 0.419753 0.419432
1.085 0.416967 0.416648
1.08 0.407107 0.406795
1.075 0.399274 0.398968
1.07 0.400416 0.40011
1.065 0.411212 0.410897
1.06 0.42639 0.426063
1.055 0.438619 0.438283
1.05 0.443083 0.442744
1.045 0.43997 0.439633
1.04 0.433748 0.433416
1.035 0.430122 0.429793
1.03 0.432735 0.432404
1.025 0.441489 0.441151
1.02 0.453117 0.45277
1.015 0.463308 0.462953
1.01 0.469009 0.46865
1.005 0.469737 0.469377
1 0.467425 0.467067
0.995 0.465149 0.464793
0.99 0.465544 0.465188
0.985 0.469698 0.469339
0.98 0.476939 0.476574
0.975 0.485415 0.485044
0.97 0.493057 0.492679
0.965 0.498436 0.498055
0.96 0.501201 0.500818
0.955 0.502008 0.501624
0.95 0.502088 0.501703
0.945 0.502697 0.502312
0.94 0.50468 0.504294
0.935 0.508273 0.507884
0.93 0.51315 0.512757
0.925 0.518646 0.518249
0.92 0.52403 0.523629
0.915 0.528727 0.528322
0.91 0.532441 0.532034
0.905 0.535169 0.53476
0.9 0.537125 0.536714
0.895 0.538631 0.538219
0.89 0.540011 0.539598
0.885 0.541511 0.541097
0.88 0.543263 0.542847
0.875 0.545283 0.544866
0.87 0.5475 0.547081
0.865 0.54979 0.549369
0.86 0.552015 0.551593
0.855 0.554048 0.553624
0.85 0.55579 0.555365
0.845 0.557177 0.55675
0.84 0.558174 0.557747
0.835 0.558772 0.558345
0.83 0.558976 0.558548
0.825 0.558796 0.558368
0.82 0.558244 0.557816
0.815 0.557326 0.556899
0.81 0.556043 0.555617
0.805 0.554388 0.553963
0.8 0.552348 0.551926
0.795 0.549907 0.549487
0.79 0.547043 0.546624
0.785 0.543732 0.543316
0.78 0.53995 0.539537
0.775 0.535672 0.535262
0.77 0.530873 0.530467
0.765 0.52553 0.525128
0.76 0.519619 0.519222
0.755 0.51312 0.512728
0.75 0.506012 0.505625
0.745 0.498278 0.497896
0.74 0.489899 0.489524
0.735 0.480862 0.480494
0.73 0.471154 0.470794
0.725 0.460765 0.460413
0.72 0.449688 0.449344
0.715 0.437917 0.437582
0.71 0.425452 0.425127
0.705 0.412296 0.411981
0.7 0.398454 0.398149
0.695 0.383937 0.383644
0.69 0.36876 0.368478
0.685 0.352941 0.352671
0.68 0.336503 0.336245
0.675 0.319473 0.319229
0.67 0.301883 0.301652
0.665 0.283767 0.28355
0.66 0.265163 0.26496
0.655 0.246113 0.245925
0.65 0.226663 0.22649
0.645 0.206862 0.206703
0.64 0.186762 0.186619
0.635 0.166423 0.166296
0.63 0.145907 0.145796
0.625 0.125283 0.125187
0.62 0.104623 0.104543
0.615 0.0840057 0.0839414
0.61 0.0635123 0.0634637
0.605 0.0432263 0.0431933
0.6 0.0232314 0.0232136
0.595 0.00360938 0.00360662
0.59 -0.0155609 -0.015549
0.585 -0.0342056 -0.0341794
0.58 -0.0522559 -0.0522159
0.575 -0.0696489 -0.0695956
0.57 -0.0863269 -0.0862608
0.565 -0.102237 -0.102158
0.56 -0.117329 -0.117239
0.555 -0.131558 -0.131457
0.55 -0.144881 -0.14477
0.545 -0.157257 -0.157137
0.54 -0.168652 -0.168523
0.535 -0.179034 -0.178896
0.53 -0.188376 -0.188231
0.525 -0.196659 -0.196508
0.52 -0.20387 -0.203714
0.515 -0.210004 -0.209843
0.51 -0.215062 -0.214898
0.505 -0.219055 -0.218888
0.5 -0.221998 -0.221829
0.495 -0.223914 -0.223743
0.49 -0.224831 -0.224659
0.485 -0.224781 -0.224609
0.48 -0.223802 -0.223631
0.475 -0.221935 -0.221766
0.47 -0.219225 -0.219058
0.465 -0.21572 -0.215555
0.46 -0.211469 -0.211307
0.455 -0.206525 -0.206367
0.45 -0.200944 -0.20079
0.445 -0.194781 -0.194632
0.44 -0.188095 -0.187952
0.435 -0.180947 -0.180809
0.43 -0.173397 -0.173264
0.425 -0.165506 -0.165379
0.42 -0.157337 -0.157216
0.415 -0.148951 -0.148837
0.41 -0.140412 -0.140304
0.405 -0.131779 -0.131678
0.4 -0.123114 -0.123019
0.395 -0.114474 -0.114386
0.39 -0.105917 -0.105836
0.385 -0.0974966 -0.097422
0.38 -0.0892646 -0.0891963
0.375 -0.0812688 -0.0812066
0.37 -0.0735535 -0.0734972
0.365 -0.0661584 -0.0661078
0.36 -0.0591187 -0.0590735
0.355 -0.0524643 -0.0524242
0.35 -0.0462197 -0.0461843
0.345 -0.0404034 -0.0403725
0.34 -0.0350282 -0.0350014
0.335 -0.0301009 -0.0300778
0.33 -0.025622 -0.0256024
0.325 -0.0215865 -0.0215699
0.32 -0.0179836 -0.0179699
0.315 -0.0147977 -0.0147864
0.31 -0.0120084 -0.0119992
0.305 -0.00959158 -0.00958424
0.3 -0.00751989 -0.00751413
0.295 -0.0057638 -0.00575939
0.29 -0.00429232 -0.00428903
0.285 -0.00307391 -0.00307156
0.28 -0.00207733 -0.00207574
0.275 -0.00127233 -0.00127136
0.27 -0.000630366 -0.000629884
0.265 -0.000125085 -0.000124989
0.26 0.000267282 0.000267077
0.255 0.000567692 0.000567258
0.25 0.000794218 0.00079361
0.245 0.000962093 0.000961357
0.24 0.00108388 0.00108306
0.235 0.00116974 0.00116884
0.23 0.00122769 0.00122675
0.225 0.00126398 0.00126301
0.22 0.0012834 0.00128242
0.215 0.00128959 0.0012886
0.21 0.0012853 0.00128431
0.205 0.00127261 0.00127163
0.2 0.00125312 0.00125216
0.195 0.00122809 0.00122715
0.19 0.00119851 0.00119759
0.185 0.00116519 0.0011643
0.18 0.00112881 0.00112795
0.175 0.00108994 0.00108911
0.17 0.00104908 0.00104828
0.165 0.00100665 0.00100588
0.16 0.000963035 0.000962298
0.155 0.000918561 0.000917858
0.15 0.000873525 0.000872857
0.145 0.000828193 0.000827559
0.14 0.0007828 0.000782201
0.135 0.00073756 0.000736996
0.13 0.000692666 0.000692136
0.125 0.000648291 0.000647795
0.12 0.000604594 0.000604131
0.115 0.000561718 0.000561288
0.11 0.000519796 0.000519398
0.105 0.000478947 0.000478581
0.1 0.000439281 0.000438945
0.095 0.000400897 0.000400591
0.09 0.000363889 0.00036361
0.085 0.000328339 0.000328088
0.08 0.000294326 0.000294101
0.075 0.000261919 0.000261719
0.07 0.000231184 0.000231007
0.065 0.000202178 0.000202024
0.06 0.000174957 0.000174823
0.055 0.000149568 0.000149454
0.05 0.000126057 0.00012596
0.045 0.000104462 0.000104382
0.04 8.48208e-05 8.47559e-05
0.035 6.71638e-05 6.71124e-05
0.03 5.15197e-05 5.14803e-05
0.025 3.7913e-05 3.7884e-05
0.02 2.63646e-05 2.63445e-05
0.015 1.68922e-05 1.68793e-05
0.01 9.5118e-06 9.50452e-06
0.005 4.69655e-06 4.69296e-06
-1.63468e-13 2.06059e-07 2.05901e-07


==> anc/HERMITE/GAMMA005/GApOneLoop.txt <==
-15.8859 -0.00398622 1.26215e-05
-15.7989 -0.0040305 1.28327e-05
-15.7276 -0.00406734 1.30094e-05
-15.6646 -0.00410035 1.31684e-05
-15.6069 -0.0041309 1.33162e-05
-15.5531 -0.00415969 1.3456e-05
-15.5024 -0.00418716 1.35897e-05
-15.454 -0.00421357 1.37188e-05
-15.4077 -0.00423911 1.3844e-05
-15.363 -0.00426394 1.3966e-05
-15.3199 -0.00428814 1.40854e-05
-15.278 -0.00431182 1.42025e-05
-15.2373 -0.00433504 1.43176e-05
-15.1976 -0.00435786 1.4431e-05
-15.1589 -0.00438031 1.45429e-05
-15.121 -0.00440243 1.46535e-05
-15.0839 -0.00442427 1.47629e-05
-15.0475 -0.00444585 1.48713e-05
-15.0117 -0.00446719 1.49787e-05
-14.9766 -0.00448831 1.50853e-05
-14.942 -0.00450924 1.51912e-05
-14.908 -0.00452998 1.52964e-05
-14.8745 -0.00455056 1.54009e-05
-14.8414 -0.00457099 1.5505e-05
-14.8088 -0.00459127 1.56085e-05
-14.7767 -0.00461143 1.57117e-05
-14.7449 -0.00463146 1.58144e-05
-14.7135 -0.00465139 1.59168e-05
-14.6825 -0.00467121 1.60189e-05
-14.6518 -0.00469093 1.61207e-05
-14.6214 -0.00471057 1.62223e-05
-14.5914 -0.00473013 1.63236e-05
-14.5616 -0.0047496 1.64248e-05
-14.5322 -0.00476901 1.65258e-05
-14.503 -0.00478836 1.66267e-05
-14.4741 -0.00480764 1.67275e-05
-14.4455 -0.00482686 1.68282e-05
-14.4171 -0.00484604 1.69288e-05
-14.3889 -0.00486516 1.70293e-05
-14.361 -0.00488424 1.71298e-05
-14.3333 -0.00490328 1.72304e-05
-14.3058 -0.00492228 1.73309e-05
-14.2785 -0.00494125 1.74314e-05
-14.2514 -0.00496019 1.75319e-05
-14.2245 -0.00497909 1.76325e-05
-14.1978 -0.00499797 1.77331e-05
-14.1713 -0.00501683 1.78338e-05
-14.145 -0.00503567 1.79346e-05
-14.1188 -0.00505448 1.80355e-05
-14.0929 -0.00507328 1.81365e-05
-14.067 -0.00509207 1.82375e-05
-14.0414 -0.00511084 1.83387e-05
-14.0159 -0.0051296 1.84401e-05
-13.9905 -0.00514835 1.85415e-05
-13.9653 -0.0051671 1.86432e-05
-13.9402 -0.00518584 1.87449e-05
-13.9153 -0.00520457 1.88469e-05
-13.8905 -0.00522331 1.8949e-05
-13.8659 -0.00524204 1.90513e-05
-13.8414 -0.00526077 1.91538e-05
-13.817 -0.00527951 1.92564e-05
-13.7927 -0.00529825 1.93593e-05
-13.7686 -0.00531699 1.94624e-05
-13.7446 -0.00533574 1.95657e-05
-13.7207 -0.0053545 1.96693e-05
-13.6969 -0.00537326 1.9773e-05
-13.6732 -0.00539203 1.9877e-05
-13.6496 -0.00541082 1.99813e-05
-13.6262 -0.00542962 2.00857e-05
-13.6028 -0.00544842 2.01905e-05
-13.5796 -0.00546725 2.02955e-05
-13.5564 -0.00548608 2.04008e-05
-13.5334 -0.00550494 2.05063e-05
-13.5104 -0.00552381 2.06121e-05
-13.4876 -0.0055427 2.07182e-05
-13.4648 -0.0055616 2.08246e-05
-13.4422 -0.00558053 2.09313e-05
-13.4196 -0.00559947 2.10383e-05
-13.3971 -0.00561844 2.11456e-05
-13.3747 -0.00563743 2.12531e-05
-13.3524 -0.00565644 2.13611e-05
-13.3302 -0.00567548 2.14693e-05
-13.3081 -0.00569454 2.15778e-05
-13.286 -0.00571362 2.16867e-05
-13.264 -0.00573273 2.17959e-05
-13.2421 -0.00575187 2.19054e-05
-13.2203 -0.00577103 2.20153e-05
-13.1986 -0.00579022 2.21255e-05
-13.1769 -0.00580944 2.22361e-05
-13.1553 -0.00582869 2.23471e-05
-13.1338 -0.00584797 2.24583e-05
-13.1124 -0.00586728 2.257e-05
-13.091 -0.00588663 2.2682e-05
-13.0697 -0.005906 2.27944e-05
-13.0485 -0.00592541 2.29072e-05
-13.0273 -0.00594485 2.30203e-05
-13.0062 -0.00596432 2.31339e-05
-12.9852 -0.00598383 2.32478e-05
-12.9642 -0.00600337 2.33621e-05
-12.9433 -0.00602295 2.34769e-05
-12.9225 -0.00604256 2.3592e-05
-12.9017 -0.00606221 2.37075e-05
-12.881 -0.0060819 2.38234e-05
-12.8603 -0.00610163 2.39398e-05
-12.8397 -0.00612139 2.40565e-05
-12.8192 -0.00614119 2.41737e-05
-12.7987 -0.00616104 2.42914e-05
-12.7783 -0.00618092 2.44094e-05
-12.758 -0.00620084 2.45279e-05
-12.7377 -0.00622081 2.46468e-05
-12.7174 -0.00624081 2.47662e-05
-12.6972 -0.00626086 2.4886e-05
-12.6771 -0.00628095 2.50062e-05
-12.657 -0.00630109 2.51269e-05
-12.637 -0.00632126 2.52481e-05
-12.617 -0.00634149 2.53697e-05
-12.5971 -0.00636175 2.54918e-05
-12.5772 -0.00638206 2.56144e-05
-12.5574 -0.00640242 2.57374e-05
-12.5376 -0.00642282 2.5861e-05
-12.5179 -0.00644327 2.5985e-05
-12.4982 -0.00646377 2.61095e-05
-12.4786 -0.00648432 2.62344e-05
-12.459 -0.00650491 2.63599e-05
-12.4395 -0.00652555 2.64859e-05
-12.42 -0.00654624 2.66124e-05
-12.4006 -0.00656698 2.67393e-05
-12.3812 -0.00658777 2.68668e-05
-12.3618 -0.00660861 2.69948e-05
-12.3425 -0.0066295 2.71234e-05
-12.3233 -0.00665044 2.72524e-05
-12.3041 -0.00667144 2.7382e-05
-12.2849 -0.00669248 2.75121e-05
-12.2658 -0.00671358 2.76427e-05
-12.2467 -0.00673473 2.77739e-05
-12.2276 -0.00675594 2.79056e-05
-12.2086 -0.0067772 2.80379e-05
-12.1897 -0.00679851 2.81707e-05
-12.1708 -0.00681988 2.83041e-05
-12.1519 -0.00684131 2.8438e-05
-12.133 -0.00686279 2.85725e-05
-12.1142 -0.00688432 2.87076e-05
-12.0955 -0.00690592 2.88432e-05
-12.0768 -0.00692757 2.89794e-05
-12.0581 -0.00694928 2.91162e-05
-12.0394 -0.00697104 2.92536e-05
-12.0208 -0.00699287 2.93916e-05
-12.0023 -0.00701475 2.95301e-05
-11.9837 -0.0070367 2.96693e-05
-11.9652 -0.0070587 2.98091e-05
-11.9468 -0.00708076 2.99494e-05
-11.9283 -0.00710289 3.00904e-05
-11.9099 -0.00712508 3.0232e-05
-11.8916 -0.00714732 3.03742e-05
-11.8733 -0.00716963 3.0517e-05
-11.855 -0.00719201 3.06605e-05
-11.8367 -0.00721444 3.08046e-05
-11.8185 -0.00723694 3.09493e-05
-11.8003 -0.00725951 3.10947e-05
-11.7822 -0.00728213 3.12407e-05
-11.7641 -0.00730483 3.13874e-05
-11.746 -0.00732758 3.15347e-05
-11.7279 -0.00735041 3.16827e-05
-11.7099 -0.0073733 3.18314e-05
-11.6919 -0.00739625 3.19807e-05
-11.674 -0.00741928 3.21307e-05
-11.656 -0.00744237 3.22813e-05
-11.6381 -0.00746553 3.24327e-05
-11.6203 -0.00748875 3.25847e-05
-11.6025 -0.00751205 3.27375e-05
-11.5847 -0.00753542 3.28909e-05
-11.5669 -0.00755885 3.3045e-05
-11.5491 -0.00758236 3.31999e-05
-11.5314 -0.00760594 3.33554e-05
-11.5137 -0.00762958 3.35117e-05
-11.4961 -0.0076533 3.36687e-05
-11.4785 -0.00767709 3.38264e-05
-11.4609 -0.00770096 3.39849e-05
-11.4433 -0.0077249 3.4144e-05
-11.4258 -0.00774891 3.4304e-05
-11.4082 -0.00777299 3.44647e-05
-11.3908 -0.00779715 3.46261e-05
-11.3733 -0.00782139 3.47883e-05
-11.3559 -0.0078457 3.49512e-05
-11.3385 -0.00787008 3.51149e-05
-11.3211 -0.00789454 3.52794e-05
-11.3037 -0.00791908 3.54447e-05
-11.2864 -0.0079437 3.56107e-05
-11.2691 -0.00796839 3.57776e-05
-11.2519 -0.00799317 3.59452e-05
-11.2346 -0.00801802 3.61136e-05
-11.2174 -0.00804295 3.62829e-05
-11.2002 -0.00806796 3.64529e-05
-11.183 -0.00809305 3.66238e-05
-11.1659 -0.00811822 3.67954e-05
-11.1488 -0.00814347 3.6968e-05
-11.1317 -0.00816881 3.71413e-05
-11.1146 -0.00819422 3.73155e-05
-11.0976 -0.00821972 3.74905e-05
-11.0806 -0.0082453 3.76664e-05
-11.0636 -0.00827097 3.78431e-05
-11.0466 -0.00829672 3.80207e-05
-11.0296 -0.00832255 3.81991e-05
-11.0127 -0.00834847 3.83785e-05
-10.9958 -0.00837448 3.85587e-05
-10.9789 -0.00840057 3.87398e-05
-10.9621 -0.00842675 3.89218e-05
-10.9452 -0.00845302 3.91046e-05
-10.9284 -0.00847937 3.92884e-05
-10.9117 -0.00850581 3.94731e-05
-10.8949 -0.00853234 3.96587e-05
-10.8781 -0.00855896 3.98453e-05
-10.8614 -0.00858567 4.00327e-05
-10.8447 -0.00861248 4.02211e-05
-10.8281 -0.00863937 4.04104e-05
-10.8114 -0.00866635 4.06007e-05
-10.7948 -0.00869343 4.0792e-05
-10.7782 -0.00872059 4.09842e-05
-10.7616 -0.00874785 4.11773e-05
-10.745 -0.00877521 4.13714e-05
-10.7284 -0.00880266 4.15666e-05
-10.7119 -0.0088302 4.17627e-05
-10.6954 -0.00885784 4.19597e-05
-10.6789 -0.00888557 4.21578e-05
-10.6625 -0.00891341 4.23569e-05
-10.646 -0.00894133 4.2557e-05
-10.6296 -0.00896936 4.27582e-05
-10.6132 -0.00899748 4.29603e-05
-10.5968 -0.00902571 4.31635e-05
-10.5804 -0.00905403 4.33678e-05
-10.5641 -0.00908245 4.35731e-05
-10.5478 -0.00911097 4.37794e-05
-10.5315 -0.0091396 4.39868e-05
-10.5152 -0.00916832 4.41953e-05
-10.4989 -0.00919715 4.44048e-05
-10.4826 -0.00922608 4.46155e-05
-10.4664 -0.00925511 4.48272e-05
-10.4502 -0.00928425 4.504e-05
-10.434 -0.00931349 4.5254e-05
-10.4178 -0.00934284 4.5469e-05
-10.4017 -0.00937229 4.56852e-05
-10.3855 -0.00940185 4.59025e-05
-10.3694 -0.00943152 4.6121e-05
-10.3533 -0.0094613 4.63406e-05
-10.3372 -0.00949118 4.65613e-05
-10.3212 -0.00952117 4.67832e-05
-10.3051 -0.00955127 4.70063e-05
-10.2891 -0.00958148 4.72306e-05
-10.2731 -0.00961181 4.7456e-05
-10.2571 -0.00964224 4.76827e-05
-10.2411 -0.00967279 4.79105e-05
-10.2251 -0.00970345 4.81396e-05
-10.2092 -0.00973422 4.83699e-05
-10.1933 -0.00976511 4.86014e-05
-10.1774 -0.00979611 4.88341e-05
-10.1615 -0.00982723 4.90681e-05
-10.1456 -0.00985846 4.93034e-05
-10.1297 -0.00988981 4.95399e-05
-10.1139 -0.00992128 4.97777e-05
-10.0981 -0.00995286 5.00167e-05
-10.0823 -0.00998457 5.02571e-05
-10.0665 -0.0100164 5.04988e-05
-10.0507 -0.0100483 5.07417e-05
-10.0349 -0.0100804 5.0986e-05
-10.0192 -0.0101126 5.12316e-05
-10.0035 -0.0101449 5.14786e-05
-9.98775 -0.0101773 5.17269e-05
-9.97205 -0.0102099 5.19765e-05
-9.95637 -0.0102426 5.22276e-05
-9.9407 -0.0102754 5.24799e-05
-9.92505 -0.0103083 5.27337e-05
-9.90942 -0.0103414 5.29889e-05
-9.8938 -0.0103745 5.32455e-05
-9.87819 -0.0104079 5.35035e-05
-9.8626 -0.0104413 5.37629e-05
-9.84703 -0.0104749 5.40237e-05
-9.83147 -0.0105086 5.4286e-05
-9.81592 -0.0105424 5.45498e-05
-9.8004 -0.0105764 5.4815e-05
-9.78488 -0.0106105 5.50817e-05
-9.76938 -0.0106447 5.53499e-05
-9.7539 -0.0106791 5.56196e-05
-9.73842 -0.0107136 5.58908e-05
-9.72297 -0.0107482 5.61635e-05
-9.70753 -0.010783 5.64377e-05
-9.6921 -0.0108179 5.67135e-05
-9.67668 -0.010853 5.69908e-05
-9.66128 -0.0108882 5.72697e-05
-9.6459 -0.0109235 5.75502e-05
-9.63053 -0.010959 5.78323e-05
-9.61517 -0.0109946 5.81159e-05
-9.59983 -0.0110303 5.84012e-05
-9.5845 -0.0110662 5.86881e-05
-9.56918 -0.0111023 5.89766e-05
-9.55388 -0.0111384 5.92668e-05
-9.53859 -0.0111748 5.95586e-05
-9.52331 -0.0112113 5.98521e-05
-9.50805 -0.0112479 6.01473e-05
-9.4928 -0.0112847 6.04441e-05
-9.47757 -0.0113216 6.07427e-05
-9.46235 -0.0113587 6.1043e-05
-9.44714 -0.0113959 6.1345e-05
-9.43194 -0.0114333 6.16488e-05
-9.41676 -0.0114708 6.19543e-05
-9.40159 -0.0115085 6.22616e-05
-9.38643 -0.0115463 6.25707e-05
-9.37129 -0.0115843 6.28816e-05
-9.35616 -0.0116225 6.31943e-05
-9.34104 -0.0116608 6.35088e-05
-9.32593 -0.0116993 6.38251e-05
-9.31084 -0.0117379 6.41433e-05
-9.29576 -0.0117767 6.44634e-05
-9.28069 -0.0118156 6.47853e-05
-9.26563 -0.0118547 6.51091e-05
-9.25059 -0.011894 6.54349e-05
-9.23556 -0.0119335 6.57625e-05
-9.22054 -0.0119731 6.60921e-05
-9.20553 -0.0120128 6.64237e-05
-9.19053 -0.0120528 6.67572e-05
-9.17555 -0.0120929 6.70927e-05
-9.16058 -0.0121332 6.74302e-05
-9.14562 -0.0121736 6.77696e-05
-9.13067 -0.0122142 6.81112e-05
-9.11574 -0.012255 6.84547e-05
-9.10081 -0.012296 6.88003e-05
-9.0859 -0.0123371 6.9148e-05
-9.071 -0.0123784 6.94978e-05
-9.05611 -0.0124199 6.98496e-05
-9.04124 -0.0124616 7.02036e-05
-9.02637 -0.0125035 7.05598e-05
-9.01151 -0.0125455 7.0918e-05
-8.99667 -0.0125877 7.12785e-05
-8.98184 -0.0126301 7.16411e-05
-8.96702 -0.0126727 7.20059e-05
-8.95221 -0.0127154 7.2373e-05
-8.93741 -0.0127584 7.27422e-05
-8.92262 -0.0128015 7.31138e-05
-8.90785 -0.0128448 7.34876e-05
-8.89308 -0.0128883 7.38637e-05
-8.87833 -0.012932 7.42421e-05
-8.86359 -0.0129759 7.46228e-05
-8.84885 -0.01302 7.50058e-05
-8.83413 -0.0130643 7.53913e-05
-8.81942 -0.0131088 7.57791e-05
-8.80472 -0.0131535 7.61692e-05
-8.79003 -0.0131983 7.65619e-05
-8.77535 -0.0132434 7.69569e-05
-8.76069 -0.0132887 7.73544e-05
-8.74603 -0.0133341 7.77544e-05
-8.73138 -0.0133798 7.81568e-05
-8.71674 -0.0134257 7.85618e-05
-8.70212 -0.0134718 7.89693e-05
-8.6875 -0.013518 7.93793e-05
-8.67289 -0.0135645 7.97919e-05
-8.6583 -0.0136112 8.02072e-05
-8.64371 -0.0136582 8.0625e-05
-8.62914 -0.0137053 8.10454e-05
-8.61457 -0.0137526 8.14686e-05
-8.60002 -0.0138002 8.18943e-05
-8.58547 -0.0138479 8.23228e-05
-8.57094 -0.0138959 8.2754e-05
-8.55641 -0.0139441 8.3188e-05
-8.5419 -0.0139926 8.36247e-05
-8.52739 -0.0140412 8.40642e-05
-8.51289 -0.0140901 8.45065e-05
-8.49841 -0.0141392 8.49516e-05
-8.48393 -0.0141885 8.53996e-05
-8.46946 -0.014238 8.58504e-05
-8.45501 -0.0142878 8.63042e-05
-8.44056 -0.0143378 8.67608e-05
-8.42612 -0.0143881 8.72204e-05
-8.41169 -0.0144385 8.7683e-05
-8.39727 -0.0144892 8.81486e-05
-8.38286 -0.0145402 8.86172e-05
-8.36846 -0.0145914 8.90889e-05
-8.35407 -0.0146428 8.95636e-05
-8.33969 -0.0146944 9.00414e-05
-8.32532 -0.0147463 9.05223e-05
-8.31095 -0.0147985 9.10063e-05
-8.2966 -0.0148509 9.14936e-05
-8.28225 -0.0149035 9.1984e-05
-8.26792 -0.0149564 9.24777e-05
-8.25359 -0.0150095 9.29746e-05
-8.23927 -0.0150629 9.34747e-05
-8.22496 -0.0151166 9.39782e-05
-8.21066 -0.0151705 9.4485e-05
-8.19637 -0.0152246 9.49952e-05
-8.18209 -0.015279 9.55088e-05
-8.16782 -0.0153337 9.60257e-05
-8.15355 -0.0153887 9.65462e-05
-8.1393 -0.0154439 9.70701e-05
-8.12505 -0.0154993 9.75974e-05
-8.11081 -0.0155551 9.81284e-05
-8.09658 -0.0156111 9.86629e-05
-8.08236 -0.0156673 9.92009e-05
-8.06814 -0.0157239 9.97426e-05
-8.05394 -0.0157807 0.000100288
-8.03974 -0.0158378 0.000100837
-8.02556 -0.0158952 0.00010139
-8.01138 -0.0159528 0.000101946
-7.99721 -0.0160108 0.000102507
-7.98305 -0.016069 0.000103071
-7.96889 -0.0161275 0.000103639
-7.95475 -0.0161863 0.00010421
-7.94061 -0.0162454 0.000104786
-7.92648 -0.0163048 0.000105366
-7.91236 -0.0163645 0.000105949
-7.89825 -0.0164244 0.000106537
-7.88414 -0.0164847 0.000107129
-7.87005 -0.0165453 0.000107724
-7.85596 -0.0166062 0.000108324
-7.84188 -0.0166673 0.000108928
-7.8278 -0.0167288 0.000109537
-7.81374 -0.0167906 0.000110149
-7.79968 -0.0168527 0.000110766
-7.78563 -0.0169151 0.000111387
-7.77159 -0.0169779 0.000112012
-7.75756 -0.0170409 0.000112642
-7.74353 -0.0171043 0.000113276
-7.72952 -0.017168 0.000113915
-7.71551 -0.017232 0.000114558
-7.70151 -0.0172963 0.000115205
-7.68751 -0.017361 0.000115858
-7.67352 -0.017426 0.000116514
-7.65954 -0.0174913 0.000117176
-7.64557 -0.017557 0.000117842
-7.63161 -0.017623 0.000118513
-7.61765 -0.0176893 0.000119189
-7.6037 -0.017756 0.000119869
-7.58976 -0.0178231 0.000120554
-7.57583 -0.0178905 0.000121245
-7.5619 -0.0179582 0.00012194
-7.54798 -0.0180263 0.00012264
-7.53407 -0.0180947 0.000123345
-7.52017 -0.0181635 0.000124056
-7.50627 -0.0182327 0.000124771
-7.49238 -0.0183022 0.000125492
-7.47849 -0.0183721 0.000126218
-7.46462 -0.0184423 0.000126949
-7.45075 -0.0185129 0.000127686
-7.43689 -0.0185839 0.000128427
-7.42303 -0.0186553 0.000129175
-7.40919 -0.0187271 0.000129928
-7.39535 -0.0187992 0.000130686
-7.38151 -0.0188717 0.00013145
-7.36769 -0.0189446 0.000132219
-7.35387 -0.0190179 0.000132994
-7.34006 -0.0190916 0.000133775
-7.32625 -0.0191657 0.000134562
-7.31245 -0.0192402 0.000135355
-7.29866 -0.0193151 0.000136153
-7.28488 -0.0193904 0.000136958
-7.2711 -0.0194661 0.000137768
-7.25733 -0.0195422 0.000138584
-7.24356 -0.0196187 0.000139407
-7.22981 -0.0196956 0.000140236
-7.21605 -0.019773 0.000141071
-7.20231 -0.0198508 0.000141912
-7.18857 -0.019929 0.00014276
-7.17484 -0.0200076 0.000143614
-7.16112 -0.0200867 0.000144474
-7.1474 -0.0201662 0.000145341
-7.13369 -0.0202462 0.000146215
-7.11998 -0.0203265 0.000147095
-7.10629 -0.0204074 0.000147982
-7.09259 -0.0204887 0.000148876
-7.07891 -0.0205704 0.000149777
-7.06523 -0.0206526 0.000150685
-7.05156 -0.0207352 0.000151599
-7.03789 -0.0208184 0.000152521
-7.02423 -0.0209019 0.00015345
-7.01058 -0.020986 0.000154386
-6.99693 -0.0210705 0.000155329
-6.98329 -0.0211555 0.000156279
-6.96966 -0.021241 0.000157238
-6.95603 -0.021327 0.000158203
-6.94241 -0.0214135 0.000159176
-6.92879 -0.0215004 0.000160157
-6.91518 -0.0215879 0.000161145
-6.90158 -0.0216758 0.000162141
-6.88798 -0.0217643 0.000163145
-6.87439 -0.0218532 0.000164157
-6.86081 -0.0219427 0.000165177
-6.84723 -0.0220327 0.000166205
-6.83365 -0.0221232 0.000167241
-6.82009 -0.0222142 0.000168286
-6.80653 -0.0223058 0.000169339
-6.79297 -0.0223979 0.0001704
-6.77942 -0.0224905 0.00017147
-6.76588 -0.0225837 0.000172548
-6.75234 -0.0226774 0.000173635
-6.73881 -0.0227717 0.000174731
-6.72528 -0.0228665 0.000175836
-6.71176 -0.0229619 0.000176949
-6.69825 -0.0230579 0.000178072
-6.68474 -0.0231544 0.000179204
-6.67124 -0.0232515 0.000180345
-6.65774 -0.0233491 0.000181495
-6.64425 -0.0234474 0.000182655
-6.63077 -0.0235462 0.000183824
-6.61729 -0.0236456 0.000185003
-6.60381 -0.0237457 0.000186192
-6.59035 -0.0238463 0.00018739
-6.57688 -0.0239475 0.000188598
-6.56343 -0.0240494 0.000189817
-6.54998 -0.0241518 0.000191045
-6.53653 -0.0242549 0.000192284
-6.52309 -0.0243586 0.000193533
-6.50965 -0.0244629 0.000194792
-6.49623 -0.0245679 0.000196062
-6.4828 -0.0246735 0.000197343
-6.46938 -0.0247798 0.000198635
-6.45597 -0.0248867 0.000199937
-6.44256 -0.0249942 0.00020125
-6.42916 -0.0251025 0.000202575
-6.41576 -0.0252114 0.000203911
-6.40237 -0.025321 0.000205258
-6.38899 -0.0254312 0.000206617
-6.37561 -0.0255422 0.000207987
-6.36223 -0.0256538 0.000209369
-6.34886 -0.0257661 0.000210763
-6.3355 -0.0258792 0.000212168
-6.32214 -0.0259929 0.000213586
-6.30878 -0.0261074 0.000215017
-6.29543 -0.0262226 0.000216459
-6.28209 -0.0263385 0.000217914
-6.26875 -0.0264552 0.000219382
-6.25542 -0.0265725 0.000220863
-6.24209 -0.0266907 0.000222356
-6.22876 -0.0268096 0.000223863
-6.21545 -0.0269292 0.000225383
-6.20213 -0.0270497 0.000226916
-6.18882 -0.0271709 0.000228463
-6.17552 -0.0272928 0.000230023
-6.16222 -0.0274156 0.000231597
-6.14893 -0.0275392 0.000233186
-6.13564 -0.0276635 0.000234788
-6.12236 -0.0277887 0.000236405
-6.10908 -0.0279147 0.000238036
-6.09581 -0.0280415 0.000239682
-6.08254 -0.0281691 0.000241342
-6.06927 -0.0282976 0.000243018
-6.05601 -0.0284269 0.000244708
-6.04276 -0.0285571 0.000246414
-6.02951 -0.0286881 0.000248136
-6.01627 -0.02882 0.000249873
-6.00303 -0.0289528 0.000251626
-5.98979 -0.0290865 0.000253395
-5.97656 -0.029221 0.00025518
-5.96334 -0.0293565 0.000256981
-5.95012 -0.0294929 0.000258799
-5.9369 -0.0296301 0.000260634
-5.92369 -0.0297684 0.000262486
-5.91048 -0.0299075 0.000264355
-5.89728 -0.0300476 0.000266241
-5.88409 -0.0301886 0.000268145
-5.87089 -0.0303306 0.000270067
-5.85771 -0.0304736 0.000272006
-5.84452 -0.0306175 0.000273964
-5.83134 -0.0307624 0.00027594
-5.81817 -0.0309084 0.000277935
-5.805 -0.0310553 0.000279949
-5.79183 -0.0312032 0.000281982
-5.77867 -0.0313522 0.000284034
-5.76552 -0.0315022 0.000286105
-5.75237 -0.0316532 0.000288197
-5.73922 -0.0318053 0.000290308
-5.72608 -0.0319585 0.00029244
-5.71294 -0.0321127 0.000294592
-5.6998 -0.0322681 0.000296765
-5.68668 -0.0324245 0.000298959
-5.67355 -0.032582 0.000301174
-5.66043 -0.0327406 0.000303411
-5.64731 -0.0329004 0.000305669
-5.6342 -0.0330613 0.00030795
-5.62109 -0.0332233 0.000310253
-5.60799 -0.0333866 0.000312578
-5.59489 -0.0335509 0.000314926
-5.5818 -0.0337165 0.000317298
-5.56871 -0.0338833 0.000319693
-5.55562 -0.0340512 0.000322112
-5.54254 -0.0342204 0.000324554
-5.52946 -0.0343908 0.000327022
-5.51639 -0.0345624 0.000329513
-5.50332 -0.0347354 0.00033203
-5.49025 -0.0349095 0.000334572
-5.47719 -0.035085 0.00033714
-5.46413 -0.0352617 0.000339733
-5.45108 -0.0354398 0.000342353
-5.43803 -0.0356191 0.000345
-5.42499 -0.0357998 0.000347673
-5.41194 -0.0359819 0.000350374
-5.39891 -0.0361653 0.000353102
-5.38588 -0.03635 0.000355859
-5.37285 -0.0365362 0.000358643
-5.35982 -0.0367238 0.000361457
-5.3468 -0.0369127 0.0003643
-5.33379 -0.0371031 0.000367172
-5.32077 -0.037295 0.000370074
-5.30776 -0.0374883 0.000373006
-5.29476 -0.0376831 0.000375969
-5.28176 -0.0378793 0.000378963
-5.26876 -0.0380771 0.000381989
-5.25577 -0.0382764 0.000385046
-5.24278 -0.0384773 0.000388136
-5.22979 -0.0386796 0.000391259
-5.21681 -0.0388836 0.000394415
-5.20384 -0.0390892 0.000397604
-5.19086 -0.0392963 0.000400828
-5.17789 -0.0395051 0.000404086
-5.16493 -0.0397155 0.00040738
-5.15196 -0.0399275 0.000410709
-5.139 -0.0401413 0.000414074
-5.12605 -0.0403567 0.000417475
-5.1131 -0.0405738 0.000420914
-5.10015 -0.0407927 0.00042439
-5.08721 -0.0410133 0.000427904
-5.07427 -0.0412357 0.000431457
-5.06133 -0.0414598 0.000435049
-5.0484 -0.0416858 0.00043868
-5.03547 -0.0419136 0.000442352
-5.02254 -0.0421432 0.000446065
-5.00962 -0.0423747 0.000449819
-4.99671 -0.0426081 0.000453615
-4.98379 -0.0428434 0.000457453
-4.97088 -0.0430806 0.000461335
-4.95797 -0.0433198 0.000465261
-4.94507 -0.0435609 0.000469231
-4.93217 -0.043804 0.000473246
-4.91927 -0.0440492 0.000477306
-4.90638 -0.0442963 0.000481414
-4.89349 -0.0445456 0.000485568
-4.8806 -0.0447969 0.00048977
-4.86772 -0.0450504 0.00049402
-4.85484 -0.0453059 0.000498319
-4.84197 -0.0455637 0.000502669
-4.82909 -0.0458236 0.000507069
-4.81623 -0.0460857 0.00051152
-4.80336 -0.0463501 0.000516024
-4.7905 -0.0466167 0.00052058
-4.77764 -0.0468856 0.00052519
-4.76479 -0.0471568 0.000529854
-4.75193 -0.0474303 0.000534574
-4.73909 -0.0477063 0.00053935
-4.72624 -0.0479846 0.000544183
-4.7134 -0.0482653 0.000549074
-4.70056 -0.0485485 0.000554024
-4.68773 -0.0488342 0.000559033
-4.67489 -0.0491224 0.000564103
-4.66207 -0.0494131 0.000569234
-4.64924 -0.0497064 0.000574428
-4.63642 -0.0500024 0.000579685
-4.6236 -0.0503009 0.000585006
-4.61078 -0.0506021 0.000590393
-4.59797 -0.050906 0.000595846
-4.58516 -0.0512127 0.000601367
-4.57236 -0.0515221 0.000606957
-4.55955 -0.0518343 0.000612616
-4.54676 -0.0521494 0.000618346
-4.53396 -0.0524673 0.000624147
-4.52117 -0.0527882 0.000630022
-4.50838 -0.053112 0.000635971
-4.49559 -0.0534387 0.000641995
-4.48281 -0.0537685 0.000648096
-4.47002 -0.0541014 0.000654274
-4.45725 -0.0544373 0.000660532
-4.44447 -0.0547764 0.00066687
-4.4317 -0.0551186 0.00067329
-4.41893 -0.0554641 0.000679793
-4.40617 -0.0558128 0.000686381
-4.39341 -0.0561649 0.000693054
-4.38065 -0.0565203 0.000699815
-4.36789 -0.056879 0.000706664
-4.35514 -0.0572412 0.000713603
-4.34239 -0.0576069 0.000720635
-4.32964 -0.0579761 0.000727759
-4.3169 -0.0583488 0.000734979
-4.30415 -0.0587252 0.000742295
-4.29142 -0.0591053 0.000749709
-4.27868 -0.059489 0.000757223
-4.26595 -0.0598765 0.000764839
-4.25322 -0.0602679 0.000772557
-4.24049 -0.0606631 0.000780381
-4.22777 -0.0610622 0.000788312
-4.21505 -0.0614653 0.000796352
-4.20233 -0.0618724 0.000804503
-4.18961 -0.0622836 0.000812766
-4.1769 -0.0626989 0.000821144
-4.16419 -0.0631185 0.000829638
-4.15148 -0.0635423 0.000838251
-4.13878 -0.0639704 0.000846986
-4.12608 -0.0644028 0.000855843
-4.11338 -0.0648397 0.000864826
-4.10068 -0.0652811 0.000873936
-4.08799 -0.0657271 0.000883176
-4.0753 -0.0661777 0.000892549
-4.06261 -0.066633 0.000902056
-4.04993 -0.067093 0.000911701
-4.03725 -0.0675579 0.000921485
-4.02457 -0.0680276 0.000931411
-4.01189 -0.0685024 0.000941483
-3.99922 -0.0689821 0.000951702
-3.98655 -0.069467 0.000962072
-3.97388 -0.0699571 0.000972595
-3.96121 -0.0704524 0.000983275
-3.94855 -0.0709531 0.000994114
-3.93589 -0.0714592 0.00100511
-3.92323 -0.0719709 0.00101628
-3.91058 -0.0724881 0.00102762
-3.89792 -0.0730109 0.00103912
-3.88527 -0.0735396 0.00105081
-3.87263 -0.074074 0.00106267
-3.85998 -0.0746145 0.00107471
-3.84734 -0.0751609 0.00108694
-3.8347 -0.0757134 0.00109936
-3.82206 -0.0762722 0.00111197
-3.80943 -0.0768373 0.00112478
-3.79679 -0.0774088 0.00113779
-3.78416 -0.0779868 0.001151
-3.77154 -0.0785714 0.00116443
-3.75891 -0.0791627 0.00117807
-3.74629 -0.0797608 0.00119192
-3.73367 -0.0803659 0.001206
-3.72105 -0.080978 0.00122031
-3.70844 -0.0815973 0.00123484
-3.69582 -0.0822238 0.00124962
-3.68321 -0.0828577 0.00126463
-3.67061 -0.0834992 0.00127989
-3.658 -0.0841482 0.00129541
-3.6454 -0.0848051 0.00131118
-3.6328 -0.0854698 0.00132721
-3.6202 -0.0861425 0.00134352
-3.6076 -0.0868234 0.00136009
-3.59501 -0.0875126 0.00137695
-3.58242 -0.0882102 0.00139409
-3.56983 -0.0889163 0.00141153
-3.55724 -0.0896312 0.00142927
-3.54466 -0.090355 0.00144731
-3.53208 -0.0910878 0.00146566
-3.5195 -0.0918297 0.00148433
-3.50692 -0.092581 0.00150333
-3.49435 -0.0933418 0.00152266
-3.48177 -0.0941123 0.00154234
-3.4692 -0.0948926 0.00156236
-3.45664 -0.0956829 0.00158275
-3.44407 -0.0964834 0.00160349
-3.43151 -0.0972943 0.00162461
-3.41894 -0.0981157 0.00164612
-3.40639 -0.0989479 0.00166802
-3.39383 -0.099791 0.00169031
-3.38127 -0.100645 0.00171302
-3.36872 -0.101511 0.00173615
-3.35617 -0.102388 0.00175971
-3.34362 -0.103277 0.00178371
-3.33108 -0.104178 0.00180816
-3.31853 -0.105091 0.00183308
-3.30599 -0.106017 0.00185847
-3.29345 -0.106955 0.00188434
-3.28091 -0.107906 0.00191071
-3.26838 -0.108871 0.0019376
-3.25584 -0.109849 0.001965
-3.24331 -0.11084 0.00199294
-3.23078 -0.111846 0.00202144
-3.21825 -0.112866 0.00205049
-3.20573 -0.1139 0.00208013
-3.19321 -0.114949 0.00211035
-3.18068 -0.116013 0.00214119
-3.16817 -0.117093 0.00217265
-3.15565 -0.118189 0.00220475
-3.14313 -0.1193 0.00223752
-3.13062 -0.120428 0.00227095
-3.11811 -0.121572 0.00230508
-3.1056 -0.122734 0.00233993
-3.09309 -0.123913 0.0023755
-3.08059 -0.12511 0.00241183
-3.06808 -0.126325 0.00244893
-3.05558 -0.127558 0.00248682
-3.04308 -0.128811 0.00252554
-3.03059 -0.130082 0.00256509
-3.01809 -0.131374 0.0026055
-3.0056 -0.132686 0.0026468
-2.99311 -0.134018 0.00268902
-2.98062 -0.135372 0.00273217
-2.96813 -0.136747 0.00277629
-2.95564 -0.138144 0.00282141
-2.94316 -0.139564 0.00286755
-2.93067 -0.141006 0.00291474
-2.91819 -0.142473 0.00296302
-2.90572 -0.143963 0.00301242
-2.89324 -0.145478 0.00306298
-2.88076 -0.147019 0.00311472
-2.86829 -0.148585 0.00316768
-2.85582 -0.150178 0.00322191
-2.84335 -0.151798 0.00327744
-2.83088 -0.153446 0.00333431
-2.81842 -0.155122 0.00339257
-2.80595 -0.156827 0.00345226
-2.79349 -0.158562 0.00351342
-2.78103 -0.160328 0.0035761
-2.76857 -0.162125 0.00364036
-2.75611 -0.163954 0.00370624
-2.74366 -0.165816 0.00377381
-2.7312 -0.167712 0.0038431
-2.71875 -0.169643 0.00391419
-2.7063 -0.171609 0.00398714
-2.69385 -0.173612 0.004062
-2.6814 -0.175652 0.00413884
-2.66896 -0.17773 0.00421774
-2.65651 -0.179848 0.00429876
-2.64407 -0.182007 0.00438199
-2.63163 -0.184207 0.00446749
-2.61919 -0.18645 0.00455535
-2.60675 -0.188737 0.00464566
-2.59432 -0.191069 0.00473851
-2.58188 -0.193448 0.00483399
-2.56945 -0.195874 0.00493219
-2.55702 -0.19835 0.00503323
-2.54459 -0.200876 0.00513721
-2.53216 -0.203454 0.00524424
-2.51974 -0.206086 0.00535444
-2.50731 -0.208772 0.00546793
-2.49489 -0.211516 0.00558485
-2.48247 -0.214318 0.00570532
-2.47005 -0.217181 0.0058295
-2.45763 -0.220106 0.00595754
-2.44521 -0.223094 0.00608959
-2.4328 -0.226149 0.00622581
-2.42038 -0.229273 0.00636639
-2.40797 -0.232466 0.00651151
-2.39556 -0.235733 0.00666136
-2.38315 -0.239074 0.00681614
-2.37074 -0.242493 0.00697608
-2.35834 -0.245992 0.0071414
-2.34593 -0.249574 0.00731233
-2.33353 -0.253241 0.00748913
-2.32113 -0.256997 0.00767208
-2.30873 -0.260845 0.00786145
-2.29633 -0.264788 0.00805754
-2.28393 -0.268829 0.00826066
-2.27153 -0.272972 0.00847117
-2.25914 -0.277221 0.0086894
-2.24674 -0.281579 0.00891574
-2.23435 -0.28605 0.00915059
-2.22196 -0.290639 0.00939438
-2.20957 -0.295351 0.00964755
-2.19718 -0.300189 0.0099106
-2.18479 -0.30516 0.010184
-2.17241 -0.310268 0.0104684
-2.16002 -0.315518 0.0107642
-2.14764 -0.320918 0.0110722
-2.13526 -0.326471 0.011393
-2.12288 -0.332186 0.0117273
-2.1105 -0.338069 0.0120759
-2.09812 -0.344127 0.0124396
-2.08575 -0.350367 0.0128192
-2.07337 -0.356799 0.0132157
-2.061 -0.363429 0.01363
-2.04862 -0.370268 0.0140634
-2.03625 -0.377325 0.0145169
-2.02388 -0.38461 0.0149918
-2.01151 -0.392133 0.0154895
-1.99914 -0.399907 0.0160114
-1.98678 -0.407944 0.0165591
-1.97441 -0.416256 0.0171342
-1.96205 -0.424858 0.0177388
-1.94968 -0.433764 0.0183747
-1.93732 -0.442991 0.0190442
-1.92496 -0.452554 0.0197497
-1.9126 -0.462473 0.0204937
-1.90024 -0.472768 0.0212791
-1.88789 -0.483458 0.0221091
-1.87553 -0.494566 0.0229869
-1.86318 -0.506117 0.0239164
-1.85082 -0.518137 0.0249016
-1.83847 -0.530655 0.025947
-1.82612 -0.5437 0.0270577
-1.81377 -0.557306 0.0282392
-1.80142 -0.571508 0.0294975
-1.78907 -0.586347 0.0308394
-1.77672 -0.601864 0.0322725
-1.76438 -0.618105 0.0338051
-1.75203 -0.635121 0.0354467
-1.73969 -0.652968 0.0372077
-1.72734 -0.671707 0.0391001
-1.715 -0.691403 0.0411369
-1.70266 -0.712131 0.0433335
-1.69032 -0.733972 0.0457067
-1.67798 -0.757016 0.0482759
-1.66564 -0.781363 0.0510633
-1.65331 -0.807124 0.0540942
-1.64097 -0.834423 0.0573977
-1.62864 -0.8634 0.0610072
-1.6163 -0.894209 0.0649617
-1.60397 -0.927028 0.0693063
-1.59164 -0.962056 0.074094
-1.57931 -0.999518 0.0793869
-1.56698 -1.03967 0.0852582
-1.55465 -1.08281 0.0917952
-1.54232 -1.12928 0.0991019
-1.52999 -1.17947 0.107304
-1.51767 -1.23384 0.116553
-1.50534 -1.29292 0.127033
-1.49302 -1.35733 0.138975
-1.48069 -1.42783 0.152659
-1.46837 -1.50529 0.168441
-1.45605 -1.59078 0.186772
-1.44373 -1.68559 0.208227
-1.43141 -1.79129 0.233554
-1.41909 -1.90983 0.263738
-1.40677 -2.04362 0.300096
-1.39445 -2.19573 0.344418
-1.38213 -2.37003 0.399189
-1.36982 -2.57159 0.467932
-1.3575 -2.80699 0.555766
-1.34519 -3.08501 0.670353
-1.33288 -3.41745 0.823527
-1.32056 -3.82027 1.03428
-1.30825 -4.31503 1.33442
-1.29594 -4.92963 1.77994
-1.28363 -5.69502 2.47466
-1.27132 -6.62207 3.62089
-1.25901 -7.59478 5.61757
-1.2467 -7.94471 9.12596
-1.2344 -5.4273 14.1155
-1.22209 1.72149 16.1823
-1.20978 7.30604 12.1322
-1.19748 8.31082 7.53386
-1.18517 7.56497 4.70074
-1.17287 6.57771 3.10133
-1.16057 5.71157 2.16499
-1.14826 5.00868 1.58445
-1.13596 4.44477 1.20451
-1.12366 3.98908 0.944108
-1.11136 3.61616 0.758623
-1.09906 3.30681 0.622186
-1.08676 3.04686 0.51908
-1.07446 2.8258 0.439357
-1.06217 2.6358 0.376495
-1.04987 2.47094 0.326082
-1.03757 2.32666 0.285051
-1.02528 2.19942 0.251221
-1.01298 2.08644 0.223006
-1.00069 1.98551 0.199234
-0.988392 1.89483 0.179019
-0.976098 1.81295 0.161688
-0.963805 1.73869 0.146718
-0.951513 1.67104 0.133699
-0.939221 1.60918 0.122307
-0.92693 1.55242 0.11228
-0.914639 1.50018 0.10341
-0.902349 1.45194 0.0955246
-0.890059 1.40727 0.088483
-0.87777 1.36582 0.0821688
-0.865482 1.32725 0.0764847
-0.853194 1.29129 0.0713493
-0.840906 1.25769 0.0666937
-0.828619 1.22624 0.0624597
-0.816332 1.19674 0.0585975
-0.804046 1.16904 0.0550644
-0.791761 1.14297 0.0518236
-0.779475 1.11842 0.0488436
-0.767191 1.09525 0.0460965
-0.754907 1.07337 0.0435585
-0.742623 1.05267 0.0412085
-0.730339 1.03307 0.039028
-0.718056 1.0145 0.0370008
-0.705774 0.996883 0.0351125
-0.693492 0.980152 0.0333504
-0.68121 0.964252 0.0317031
-0.668929 0.949128 0.0301605
-0.656648 0.934734 0.0287136
-0.644367 0.921024 0.0273545
-0.632087 0.907957 0.0260757
-0.619808 0.895495 0.0248707
-0.607528 0.883606 0.0237338
-0.595249 0.872256 0.0226595
-0.582971 0.861416 0.021643
-0.570692 0.85106 0.0206799
-0.558414 0.841163 0.0197663
-0.546137 0.8317 0.0188986
-0.533859 0.822651 0.0180733
-0.521582 0.813996 0.0172875
-0.509305 0.805716 0.0165385
-0.497029 0.797794 0.0158236
-0.484753 0.790214 0.0151405
-0.472477 0.78296 0.014487
-0.460202 0.77602 0.0138612
-0.447926 0.769379 0.0132613
-0.435651 0.763026 0.0126855
-0.423376 0.756949 0.0121323
-0.411102 0.751138 0.0116001
-0.398828 0.745582 0.0110877
-0.386554 0.740272 0.0105938
-0.37428 0.7352 0.0101172
-0.362006 0.730358 0.0096568
-0.349733 0.725737 0.00921159
-0.33746 0.72133 0.0087806
-0.325187 0.717132 0.00836295
-0.312914 0.713134 0.00795777
-0.300641 0.709332 0.00756428
-0.288369 0.705721 0.00718173
-0.276097 0.702294 0.00680941
-0.263824 0.699047 0.00644666
-0.251553 0.695975 0.00609284
-0.239281 0.693075 0.00574736
-0.227009 0.690342 0.00540964
-0.214738 0.687773 0.00507916
-0.202466 0.685364 0.00475539
-0.190195 0.683112 0.00443783
-0.177924 0.681014 0.00412603
-0.165653 0.679068 0.00381952
-0.153382 0.67727 0.00351787
-0.141111 0.67562 0.00322066
-0.12884 0.674114 0.00292749
-0.116569 0.67275 0.00263796
-0.104299 0.671528 0.0023517
-0.0920281 0.670445 0.00206834
-0.0797576 0.669501 0.0017875
-0.0674871 0.668693 0.00150885
-0.0552167 0.668022 0.00123203
-0.0429463 0.667486 0.000956709
-0.0306759 0.667084 0.000682541
-0.0184055 0.666817 0.000409196
-0.00613517 0.666683 0.000136344
0.00613517 0.666683 -0.000136344
0.0184055 0.666817 -0.000409196
0.0306759 0.667084 -0.000682541
0.0429463 0.667486 -0.000956709
0.0552167 0.668022 -0.00123203
0.0674871 0.668693 -0.00150885
0.0797576 0.669501 -0.0017875
0.0920281 0.670445 -0.00206834
0.104299 0.671528 -0.0023517
0.116569 0.67275 -0.00263796
0.12884 0.674114 -0.00292749
0.141111 0.67562 -0.00322066
0.153382 0.67727 -0.00351787
0.165653 0.679068 -0.00381952
0.177924 0.681014 -0.00412603
0.190195 0.683112 -0.00443783
0.202466 0.685364 -0.00475539
0.214738 0.687773 -0.00507916
0.227009 0.690342 -0.00540964
0.239281 0.693075 -0.00574736
0.251553 0.695975 -0.00609284
0.263824 0.699047 -0.00644666
0.276097 0.702294 -0.00680941
0.288369 0.705721 -0.00718173
0.300641 0.709332 -0.00756428
0.312914 0.713134 -0.00795777
0.325187 0.717132 -0.00836295
0.33746 0.72133 -0.0087806
0.349733 0.725737 -0.00921159
0.362006 0.730358 -0.0096568
0.37428 0.7352 -0.0101172
0.386554 0.740272 -0.0105938
0.398828 0.745582 -0.0110877
0.411102 0.751138 -0.0116001
0.423376 0.756949 -0.0121323
0.435651 0.763026 -0.0126855
0.447926 0.769379 -0.0132613
0.460202 0.77602 -0.0138612
0.472477 0.78296 -0.014487
0.484753 0.790214 -0.0151405
0.497029 0.797794 -0.0158236
0.509305 0.805716 -0.0165385
0.521582 0.813996 -0.0172875
0.533859 0.822651 -0.0180733
0.546137 0.8317 -0.0188986
0.558414 0.841163 -0.0197663
0.570692 0.85106 -0.0206799
0.582971 0.861416 -0.021643
0.595249 0.872256 -0.0226595
0.607528 0.883606 -0.0237338
0.619808 0.895495 -0.0248707
0.632087 0.907957 -0.0260757
0.644367 0.921024 -0.0273545
0.656648 0.934734 -0.0287136
0.668929 0.949128 -0.0301605
0.68121 0.964252 -0.0317031
0.693492 0.980152 -0.0333504
0.705774 0.996883 -0.0351125
0.718056 1.0145 -0.0370008
0.730339 1.03307 -0.039028
0.742623 1.05267 -0.0412085
0.754907 1.07337 -0.0435585
0.767191 1.09525 -0.0460965
0.779475 1.11842 -0.0488436
0.791761 1.14297 -0.0518236
0.804046 1.16904 -0.0550644
0.816332 1.19674 -0.0585975
0.828619 1.22624 -0.0624597
0.840906 1.25769 -0.0666937
0.853194 1.29129 -0.0713493
0.865482 1.32725 -0.0764847
0.87777 1.36582 -0.0821688
0.890059 1.40727 -0.088483
0.902349 1.45194 -0.0955246
0.914639 1.50018 -0.10341
0.92693 1.55242 -0.11228
0.939221 1.60918 -0.122307
0.951513 1.67104 -0.133699
0.963805 1.73869 -0.146718
0.976098 1.81295 -0.161688
0.988392 1.89483 -0.179019
1.00069 1.98551 -0.199234
1.01298 2.08644 -0.223006
1.02528 2.19942 -0.251221
1.03757 2.32666 -0.285051
1.04987 2.47094 -0.326082
1.06217 2.6358 -0.376495
1.07446 2.8258 -0.439357
1.08676 3.04686 -0.51908
1.09906 3.30681 -0.622186
1.11136 3.61616 -0.758623
1.12366 3.98908 -0.944108
1.13596 4.44477 -1.20451
1.14826 5.00868 -1.58445
1.16057 5.71157 -2.16499
1.17287 6.57771 -3.10133
1.18517 7.56497 -4.70074
1.19748 8.31082 -7.53386
1.20978 7.30604 -12.1322
1.22209 1.72149 -16.1823
1.2344 -5.4273 -14.1155
1.2467 -7.94471 -9.12596
1.25901 -7.59478 -5.61757
1.27132 -6.62207 -3.62089
1.28363 -5.69502 -2.47466
1.29594 -4.92963 -1.77994
1.30825 -4.31503 -1.33442
1.32056 -3.82027 -1.03428
1.33288 -3.41745 -0.823527
1.34519 -3.08501 -0.670353
1.3575 -2.80699 -0.555766
1.36982 -2.57159 -0.467932
1.38213 -2.37003 -0.399189
1.39445 -2.19573 -0.344418
1.40677 -2.04362 -0.300096
1.41909 -1.90983 -0.263738
1.43141 -1.79129 -0.233554
1.44373 -1.68559 -0.208227
1.45605 -1.59078 -0.186772
1.46837 -1.50529 -0.168441
1.48069 -1.42783 -0.152659
1.49302 -1.35733 -0.138975
1.50534 -1.29292 -0.127033
1.51767 -1.23384 -0.116553
1.52999 -1.17947 -0.107304
1.54232 -1.12928 -0.0991019
1.55465 -1.08281 -0.0917952
1.56698 -1.03967 -0.0852582
1.57931 -0.999518 -0.0793869
1.59164 -0.962056 -0.074094
1.60397 -0.927028 -0.0693063
1.6163 -0.894209 -0.0649617
1.62864 -0.8634 -0.0610072
1.64097 -0.834423 -0.0573977
1.65331 -0.807124 -0.0540942
1.66564 -0.781363 -0.0510633
1.67798 -0.757016 -0.0482759
1.69032 -0.733972 -0.0457067
1.70266 -0.712131 -0.0433335
1.715 -0.691403 -0.0411369
1.72734 -0.671707 -0.0391001
1.73969 -0.652968 -0.0372077
1.75203 -0.635121 -0.0354467
1.76438 -0.618105 -0.0338051
1.77672 -0.601864 -0.0322725
1.78907 -0.586347 -0.0308394
1.80142 -0.571508 -0.0294975
1.81377 -0.557306 -0.0282392
1.82612 -0.5437 -0.0270577
1.83847 -0.530655 -0.025947
1.85082 -0.518137 -0.0249016
1.86318 -0.506117 -0.0239164
1.87553 -0.494566 -0.0229869
1.88789 -0.483458 -0.0221091
1.90024 -0.472768 -0.0212791
1.9126 -0.462473 -0.0204937
1.92496 -0.452554 -0.0197497
1.93732 -0.442991 -0.0190442
1.94968 -0.433764 -0.0183747
1.96205 -0.424858 -0.0177388
1.97441 -0.416256 -0.0171342
1.98678 -0.407944 -0.0165591
1.99914 -0.399907 -0.0160114
2.01151 -0.392133 -0.0154895
2.02388 -0.38461 -0.0149918
2.03625 -0.377325 -0.0145169
2.04862 -0.370268 -0.0140634
2.061 -0.363429 -0.01363
2.07337 -0.356799 -0.0132157
2.08575 -0.350367 -0.0128192
2.09812 -0.344127 -0.0124396
2.1105 -0.338069 -0.0120759
2.12288 -0.332186 -0.0117273
2.13526 -0.326471 -0.011393
2.14764 -0.320918 -0.0110722
2.16002 -0.315518 -0.0107642
2.17241 -0.310268 -0.0104684
2.18479 -0.30516 -0.010184
2.19718 -0.300189 -0.0099106
2.20957 -0.295351 -0.00964755
2.22196 -0.290639 -0.00939438
2.23435 -0.28605 -0.00915059
2.24674 -0.281579 -0.00891574
2.25914 -0.277221 -0.0086894
2.27153 -0.272972 -0.00847117
2.28393 -0.268829 -0.00826066
2.29633 -0.264788 -0.00805754
2.30873 -0.260845 -0.00786145
2.32113 -0.256997 -0.00767208
2.33353 -0.253241 -0.00748913
2.34593 -0.249574 -0.00731233
2.35834 -0.245992 -0.0071414
2.37074 -0.242493 -0.00697608
2.38315 -0.239074 -0.00681614
2.39556 -0.235733 -0.00666136
2.40797 -0.232466 -0.00651151
2.42038 -0.229273 -0.00636639
2.4328 -0.226149 -0.00622581
2.44521 -0.223094 -0.00608959
2.45763 -0.220106 -0.00595754
2.47005 -0.217181 -0.0058295
2.48247 -0.214318 -0.00570532
2.49489 -0.211516 -0.00558485
2.50731 -0.208772 -0.00546793
2.51974 -0.206086 -0.00535444
2.53216 -0.203454 -0.00524424
2.54459 -0.200876 -0.00513721
2.55702 -0.19835 -0.00503323
2.56945 -0.195874 -0.00493219
2.58188 -0.193448 -0.00483399
2.59432 -0.191069 -0.00473851
2.60675 -0.188737 -0.00464566
2.61919 -0.18645 -0.00455535
2.63163 -0.184207 -0.00446749
2.64407 -0.182007 -0.00438199
2.65651 -0.179848 -0.00429876
2.66896 -0.17773 -0.00421774
2.6814 -0.175652 -0.00413884
2.69385 -0.173612 -0.004062
2.7063 -0.171609 -0.00398714
2.71875 -0.169643 -0.00391419
2.7312 -0.167712 -0.0038431
2.74366 -0.165816 -0.00377381
2.75611 -0.163954 -0.00370624
2.76857 -0.162125 -0.00364036
2.78103 -0.160328 -0.0035761
2.79349 -0.158562 -0.00351342
2.80595 -0.156827 -0.00345226
2.81842 -0.155122 -0.00339257
2.83088 -0.153446 -0.00333431
2.84335 -0.151798 -0.00327744
2.85582 -0.150178 -0.00322191
2.86829 -0.148585 -0.00316768
2.88076 -0.147019 -0.00311472
2.89324 -0.145478 -0.00306298
2.90572 -0.143963 -0.00301242
2.91819 -0.142473 -0.00296302
2.93067 -0.141006 -0.00291474
2.94316 -0.139564 -0.00286755
2.95564 -0.138144 -0.00282141
2.96813 -0.136747 -0.00277629
2.98062 -0.135372 -0.00273217
2.99311 -0.134018 -0.00268902
3.0056 -0.132686 -0.0026468
3.01809 -0.131374 -0.0026055
3.03059 -0.130082 -0.00256509
3.04308 -0.128811 -0.00252554
3.05558 -0.127558 -0.00248682
3.06808 -0.126325 -0.00244893
3.08059 -0.12511 -0.00241183
3.09309 -0.123913 -0.0023755
3.1056 -0.122734 -0.00233993
3.11811 -0.121572 -0.00230508
3.13062 -0.120428 -0.00227095
3.14313 -0.1193 -0.00223752
3.15565 -0.118189 -0.00220475
3.16817 -0.117093 -0.00217265
3.18068 -0.116013 -0.00214119
3.19321 -0.114949 -0.00211035
3.20573 -0.1139 -0.00208013
3.21825 -0.112866 -0.00205049
3.23078 -0.111846 -0.00202144
3.24331 -0.11084 -0.00199294
3.25584 -0.109849 -0.001965
3.26838 -0.108871 -0.0019376
3.28091 -0.107906 -0.00191071
3.29345 -0.106955 -0.00188434
3.30599 -0.106017 -0.00185847
3.31853 -0.105091 -0.00183308
3.33108 -0.104178 -0.00180816
3.34362 -0.103277 -0.00178371
3.35617 -0.102388 -0.00175971
3.36872 -0.101511 -0.00173615
3.38127 -0.100645 -0.00171302
3.39383 -0.099791 -0.00169031
3.40639 -0.0989479 -0.00166802
3.41894 -0.0981157 -0.00164612
3.43151 -0.0972943 -0.00162461
3.44407 -0.0964834 -0.00160349
3.45664 -0.0956829 -0.00158275
3.4692 -0.0948926 -0.00156236
3.48177 -0.0941123 -0.00154234
3.49435 -0.0933418 -0.00152266
3.50692 -0.092581 -0.00150333
3.5195 -0.0918297 -0.00148433
3.53208 -0.0910878 -0.00146566
3.54466 -0.090355 -0.00144731
3.55724 -0.0896312 -0.00142927
3.56983 -0.0889163 -0.00141153
3.58242 -0.0882102 -0.00139409
3.59501 -0.0875126 -0.00137695
3.6076 -0.0868234 -0.00136009
3.6202 -0.0861425 -0.00134352
3.6328 -0.0854698 -0.00132721
3.6454 -0.0848051 -0.00131118
3.658 -0.0841482 -0.00129541
3.67061 -0.0834992 -0.00127989
3.68321 -0.0828577 -0.00126463
3.69582 -0.0822238 -0.00124962
3.70844 -0.0815973 -0.00123484
3.72105 -0.080978 -0.00122031
3.73367 -0.0803659 -0.001206
3.74629 -0.0797608 -0.00119192
3.75891 -0.0791627 -0.00117807
3.77154 -0.0785714 -0.00116443
3.78416 -0.0779868 -0.001151
3.79679 -0.0774088 -0.00113779
3.80943 -0.0768373 -0.00112478
3.82206 -0.0762722 -0.00111197
3.8347 -0.0757134 -0.00109936
3.84734 -0.0751609 -0.00108694
3.85998 -0.0746145 -0.00107471
3.87263 -0.074074 -0.00106267
3.88527 -0.0735396 -0.00105081
3.89792 -0.0730109 -0.00103912
3.91058 -0.0724881 -0.00102762
3.92323 -0.0719709 -0.00101628
3.93589 -0.0714592 -0.00100511
3.94855 -0.0709531 -0.000994114
3.96121 -0.0704524 -0.000983275
3.97388 -0.0699571 -0.000972595
3.98655 -0.069467 -0.000962072
3.99922 -0.0689821 -0.000951702
4.01189 -0.0685024 -0.000941483
4.02457 -0.0680276 -0.000931411
4.03725 -0.0675579 -0.000921485
4.04993 -0.067093 -0.000911701
4.06261 -0.066633 -0.000902056
4.0753 -0.0661777 -0.000892549
4.08799 -0.0657271 -0.000883176
4.10068 -0.0652811 -0.000873936
4.11338 -0.0648397 -0.000864826
4.12608 -0.0644028 -0.000855843
4.13878 -0.0639704 -0.000846986
4.15148 -0.0635423 -0.000838251
4.16419 -0.0631185 -0.000829638
4.1769 -0.0626989 -0.000821144
4.18961 -0.0622836 -0.000812766
4.20233 -0.0618724 -0.000804503
4.21505 -0.0614653 -0.000796352
4.22777 -0.0610622 -0.000788312
4.24049 -0.0606631 -0.000780381
4.25322 -0.0602679 -0.000772557
4.26595 -0.0598765 -0.000764839
4.27868 -0.059489 -0.000757223
4.29142 -0.0591053 -0.000749709
4.30415 -0.0587252 -0.000742295
4.3169 -0.0583488 -0.000734979
4.32964 -0.0579761 -0.000727759
4.34239 -0.0576069 -0.000720635
4.35514 -0.0572412 -0.000713603
4.36789 -0.056879 -0.000706664
4.38065 -0.0565203 -0.000699815
4.39341 -0.0561649 -0.000693054
4.40617 -0.0558128 -0.000686381
4.41893 -0.0554641 -0.000679793
4.4317 -0.0551186 -0.00067329
4.44447 -0.0547764 -0.00066687
4.45725 -0.0544373 -0.000660532
4.47002 -0.0541014 -0.000654274
4.48281 -0.0537685 -0.000648096
4.49559 -0.0534387 -0.000641995
4.50838 -0.053112 -0.000635971
4.52117 -0.0527882 -0.000630022
4.53396 -0.0524673 -0.000624147
4.54676 -0.0521494 -0.000618346
4.55955 -0.0518343 -0.000612616
4.57236 -0.0515221 -0.000606957
4.58516 -0.0512127 -0.000601367
4.59797 -0.050906 -0.000595846
4.61078 -0.0506021 -0.000590393
4.6236 -0.0503009 -0.000585006
4.63642 -0.0500024 -0.000579685
4.64924 -0.0497064 -0.000574428
4.66207 -0.0494131 -0.000569234
4.67489 -0.0491224 -0.000564103
4.68773 -0.0488342 -0.000559033
4.70056 -0.0485485 -0.000554024
4.7134 -0.0482653 -0.000549074
4.72624 -0.0479846 -0.000544183
4.73909 -0.0477063 -0.00053935
4.75193 -0.0474303 -0.000534574
4.76479 -0.0471568 -0.000529854
4.77764 -0.0468856 -0.00052519
4.7905 -0.0466167 -0.00052058
4.80336 -0.0463501 -0.000516024
4.81623 -0.0460857 -0.00051152
4.82909 -0.0458236 -0.000507069
4.84197 -0.0455637 -0.000502669
4.85484 -0.0453059 -0.000498319
4.86772 -0.0450504 -0.00049402
4.8806 -0.0447969 -0.00048977
4.89349 -0.0445456 -0.000485568
4.90638 -0.0442963 -0.000481414
4.91927 -0.0440492 -0.000477306
4.93217 -0.043804 -0.000473246
4.94507 -0.0435609 -0.000469231
4.95797 -0.0433198 -0.000465261
4.97088 -0.0430806 -0.000461335
4.98379 -0.0428434 -0.000457453
4.99671 -0.0426081 -0.000453615
5.00962 -0.0423747 -0.000449819
5.02254 -0.0421432 -0.000446065
5.03547 -0.0419136 -0.000442352
5.0484 -0.0416858 -0.00043868
5.06133 -0.0414598 -0.000435049
5.07427 -0.0412357 -0.000431457
5.08721 -0.0410133 -0.000427904
5.10015 -0.0407927 -0.00042439
5.1131 -0.0405738 -0.000420914
5.12605 -0.0403567 -0.000417475
5.139 -0.0401413 -0.000414074
5.15196 -0.0399275 -0.000410709
5.16493 -0.0397155 -0.00040738
5.17789 -0.0395051 -0.000404086
5.19086 -0.0392963 -0.000400828
5.20384 -0.0390892 -0.000397604
5.21681 -0.0388836 -0.000394415
5.22979 -0.0386796 -0.000391259
5.24278 -0.0384773 -0.000388136
5.25577 -0.0382764 -0.000385046
5.26876 -0.0380771 -0.000381989
5.28176 -0.0378793 -0.000378963
5.29476 -0.0376831 -0.000375969
5.30776 -0.0374883 -0.000373006
5.32077 -0.037295 -0.000370074
5.33379 -0.0371031 -0.000367172
5.3468 -0.0369127 -0.0003643
5.35982 -0.0367238 -0.000361457
5.37285 -0.0365362 -0.000358643
5.38588 -0.03635 -0.000355859
5.39891 -0.0361653 -0.000353102
5.41194 -0.0359819 -0.000350374
5.42499 -0.0357998 -0.000347673
5.43803 -0.0356191 -0.000345
5.45108 -0.0354398 -0.000342353
5.46413 -0.0352617 -0.000339733
5.47719 -0.035085 -0.00033714
5.49025 -0.0349095 -0.000334572
5.50332 -0.0347354 -0.00033203
5.51639 -0.0345624 -0.000329513
5.52946 -0.0343908 -0.000327022
5.54254 -0.0342204 -0.000324554
5.55562 -0.0340512 -0.000322112
5.56871 -0.0338833 -0.000319693
5.5818 -0.0337165 -0.000317298
5.59489 -0.0335509 -0.000314926
5.60799 -0.0333866 -0.000312578
5.62109 -0.0332233 -0.000310253
5.6342 -0.0330613 -0.00030795
5.64731 -0.0329004 -0.000305669
5.66043 -0.0327406 -0.000303411
5.67355 -0.032582 -0.000301174
5.68668 -0.0324245 -0.000298959
5.6998 -0.0322681 -0.000296765
5.71294 -0.0321127 -0.000294592
5.72608 -0.0319585 -0.00029244
5.73922 -0.0318053 -0.000290308
5.75237 -0.0316532 -0.000288197
5.76552 -0.0315022 -0.000286105
5.77867 -0.0313522 -0.000284034
5.79183 -0.0312032 -0.000281982
5.805 -0.0310553 -0.000279949
5.81817 -0.0309084 -0.000277935
5.83134 -0.0307624 -0.00027594
5.84452 -0.0306175 -0.000273964
5.85771 -0.0304736 -0.000272006
5.87089 -0.0303306 -0.000270067
5.88409 -0.0301886 -0.000268145
5.89728 -0.0300476 -0.000266241
5.91048 -0.0299075 -0.000264355
5.92369 -0.0297684 -0.000262486
5.9369 -0.0296301 -0.000260634
5.95012 -0.0294929 -0.000258799
5.96334 -0.0293565 -0.000256981
5.97656 -0.029221 -0.00025518
5.98979 -0.0290865 -0.000253395
6.00303 -0.0289528 -0.000251626
6.01627 -0.02882 -0.000249873
6.02951 -0.0286881 -0.000248136
6.04276 -0.0285571 -0.000246414
6.05601 -0.0284269 -0.000244708
6.06927 -0.0282976 -0.000243018
6.08254 -0.0281691 -0.000241342
6.09581 -0.0280415 -0.000239682
6.10908 -0.0279147 -0.000238036
6.12236 -0.0277887 -0.000236405
6.13564 -0.0276635 -0.000234788
6.14893 -0.0275392 -0.000233186
6.16222 -0.0274156 -0.000231597
6.17552 -0.0272928 -0.000230023
6.18882 -0.0271709 -0.000228463
6.20213 -0.0270497 -0.000226916
6.21545 -0.0269292 -0.000225383
6.22876 -0.0268096 -0.000223863
6.24209 -0.0266907 -0.000222356
6.25542 -0.0265725 -0.000220863
6.26875 -0.0264552 -0.000219382
6.28209 -0.0263385 -0.000217914
6.29543 -0.0262226 -0.000216459
6.30878 -0.0261074 -0.000215017
6.32214 -0.0259929 -0.000213586
6.3355 -0.0258792 -0.000212168
6.34886 -0.0257661 -0.000210763
6.36223 -0.0256538 -0.000209369
6.37561 -0.0255422 -0.000207987
6.38899 -0.0254312 -0.000206617
6.40237 -0.025321 -0.000205258
6.41576 -0.0252114 -0.000203911
6.42916 -0.0251025 -0.000202575
6.44256 -0.0249942 -0.00020125
6.45597 -0.0248867 -0.000199937
6.46938 -0.0247798 -0.000198635
6.4828 -0.0246735 -0.000197343
6.49623 -0.0245679 -0.000196062
6.50965 -0.0244629 -0.000194792
6.52309 -0.0243586 -0.000193533
6.53653 -0.0242549 -0.000192284
6.54998 -0.0241518 -0.000191045
6.56343 -0.0240494 -0.000189817
6.57688 -0.0239475 -0.000188598
6.59035 -0.0238463 -0.00018739
6.60381 -0.0237457 -0.000186192
6.61729 -0.0236456 -0.000185003
6.63077 -0.0235462 -0.000183824
6.64425 -0.0234474 -0.000182655
6.65774 -0.0233491 -0.000181495
6.67124 -0.0232515 -0.000180345
6.68474 -0.0231544 -0.000179204
6.69825 -0.0230579 -0.000178072
6.71176 -0.0229619 -0.000176949
6.72528 -0.0228665 -0.000175836
6.73881 -0.0227717 -0.000174731
6.75234 -0.0226774 -0.000173635
6.76588 -0.0225837 -0.000172548
6.77942 -0.0224905 -0.00017147
6.79297 -0.0223979 -0.0001704
6.80653 -0.0223058 -0.000169339
6.82009 -0.0222142 -0.000168286
6.83365 -0.0221232 -0.000167241
6.84723 -0.0220327 -0.000166205
6.86081 -0.0219427 -0.000165177
6.87439 -0.0218532 -0.000164157
6.88798 -0.0217643 -0.000163145
6.90158 -0.0216758 -0.000162141
6.91518 -0.0215879 -0.000161145
6.92879 -0.0215004 -0.000160157
6.94241 -0.0214135 -0.000159176
6.95603 -0.021327 -0.000158203
6.96966 -0.021241 -0.000157238
6.98329 -0.0211555 -0.000156279
6.99693 -0.0210705 -0.000155329
7.01058 -0.020986 -0.000154386
7.02423 -0.0209019 -0.00015345
7.03789 -0.0208184 -0.000152521
7.05156 -0.0207352 -0.000151599
7.06523 -0.0206526 -0.000150685
7.07891 -0.0205704 -0.000149777
7.09259 -0.0204887 -0.000148876
7.10629 -0.0204074 -0.000147982
7.11998 -0.0203265 -0.000147095
7.13369 -0.0202462 -0.000146215
7.1474 -0.0201662 -0.000145341
7.16112 -0.0200867 -0.000144474
7.17484 -0.0200076 -0.000143614
7.18857 -0.019929 -0.00014276
7.20231 -0.0198508 -0.000141912
7.21605 -0.019773 -0.000141071
7.22981 -0.0196956 -0.000140236
7.24356 -0.0196187 -0.000139407
7.25733 -0.0195422 -0.000138584
7.2711 -0.0194661 -0.000137768
7.28488 -0.0193904 -0.000136958
7.29866 -0.0193151 -0.000136153
7.31245 -0.0192402 -0.000135355
7.32625 -0.0191657 -0.000134562
7.34006 -0.0190916 -0.000133775
7.35387 -0.0190179 -0.000132994
7.36769 -0.0189446 -0.000132219
7.38151 -0.0188717 -0.00013145
7.39535 -0.0187992 -0.000130686
7.40919 -0.0187271 -0.000129928
7.42303 -0.0186553 -0.000129175
7.43689 -0.0185839 -0.000128427
7.45075 -0.0185129 -0.000127686
7.46462 -0.0184423 -0.000126949
7.47849 -0.0183721 -0.000126218
7.49238 -0.0183022 -0.000125492
7.50627 -0.0182327 -0.000124771
7.52017 -0.0181635 -0.000124056
7.53407 -0.0180947 -0.000123345
7.54798 -0.0180263 -0.00012264
7.5619 -0.0179582 -0.00012194
7.57583 -0.0178905 -0.000121245
7.58976 -0.0178231 -0.000120554
7.6037 -0.017756 -0.000119869
7.61765 -0.0176893 -0.000119189
7.63161 -0.017623 -0.000118513
7.64557 -0.017557 -0.000117842
7.65954 -0.0174913 -0.000117176
7.67352 -0.017426 -0.000116514
7.68751 -0.017361 -0.000115858
7.70151 -0.0172963 -0.000115205
7.71551 -0.017232 -0.000114558
7.72952 -0.017168 -0.000113915
7.74353 -0.0171043 -0.000113276
7.75756 -0.0170409 -0.000112642
7.77159 -0.0169779 -0.000112012
7.78563 -0.0169151 -0.000111387
7.79968 -0.0168527 -0.000110766
7.81374 -0.0167906 -0.000110149
7.8278 -0.0167288 -0.000109537
7.84188 -0.0166673 -0.000108928
7.85596 -0.0166062 -0.000108324
7.87005 -0.0165453 -0.000107724
7.88414 -0.0164847 -0.000107129
7.89825 -0.0164244 -0.000106537
7.91236 -0.0163645 -0.000105949
7.92648 -0.0163048 -0.000105366
7.94061 -0.0162454 -0.000104786
7.95475 -0.0161863 -0.00010421
7.96889 -0.0161275 -0.000103639
7.98305 -0.016069 -0.000103071
7.99721 -0.0160108 -0.000102507
8.01138 -0.0159528 -0.000101946
8.02556 -0.0158952 -0.00010139
8.03974 -0.0158378 -0.000100837
8.05394 -0.0157807 -0.000100288
8.06814 -0.0157239 -9.97426e-05
8.08236 -0.0156673 -9.92009e-05
8.09658 -0.0156111 -9.86629e-05
8.11081 -0.0155551 -9.81284e-05
8.12505 -0.0154993 -9.75974e-05
8.1393 -0.0154439 -9.70701e-05
8.15355 -0.0153887 -9.65462e-05
8.16782 -0.0153337 -9.60257e-05
8.18209 -0.015279 -9.55088e-05
8.19637 -0.0152246 -9.49952e-05
8.21066 -0.0151705 -9.4485e-05
8.22496 -0.0151166 -9.39782e-05
8.23927 -0.0150629 -9.34747e-05
8.25359 -0.0150095 -9.29746e-05
8.26792 -0.0149564 -9.24777e-05
8.28225 -0.0149035 -9.1984e-05
8.2966 -0.0148509 -9.14936e-05
8.31095 -0.0147985 -9.10063e-05
8.32532 -0.0147463 -9.05223e-05
8.33969 -0.0146944 -9.00414e-05
8.35407 -0.0146428 -8.95636e-05
8.36846 -0.0145914 -8.90889e-05
8.38286 -0.0145402 -8.86172e-05
8.39727 -0.0144892 -8.81486e-05
8.41169 -0.0144385 -8.7683e-05
8.42612 -0.0143881 -8.72204e-05
8.44056 -0.0143378 -8.67608e-05
8.45501 -0.0142878 -8.63042e-05
8.46946 -0.014238 -8.58504e-05
8.48393 -0.0141885 -8.53996e-05
8.49841 -0.0141392 -8.49516e-05
8.51289 -0.0140901 -8.45065e-05
8.52739 -0.0140412 -8.40642e-05
8.5419 -0.0139926 -8.36247e-05
8.55641 -0.0139441 -8.3188e-05
8.57094 -0.0138959 -8.2754e-05
8.58547 -0.0138479 -8.23228e-05
8.60002 -0.0138002 -8.18943e-05
8.61457 -0.0137526 -8.14686e-05
8.62914 -0.0137053 -8.10454e-05
8.64371 -0.0136582 -8.0625e-05
8.6583 -0.0136112 -8.02072e-05
8.67289 -0.0135645 -7.97919e-05
8.6875 -0.013518 -7.93793e-05
8.70212 -0.0134718 -7.89693e-05
8.71674 -0.0134257 -7.85618e-05
8.73138 -0.0133798 -7.81568e-05
8.74603 -0.0133341 -7.77544e-05
8.76069 -0.0132887 -7.73544e-05
8.77535 -0.0132434 -7.69569e-05
8.79003 -0.0131983 -7.65619e-05
8.80472 -0.0131535 -7.61692e-05
8.81942 -0.0131088 -7.57791e-05
8.83413 -0.0130643 -7.53913e-05
8.84885 -0.01302 -7.50058e-05
8.86359 -0.0129759 -7.46228e-05
8.87833 -0.012932 -7.42421e-05
8.89308 -0.0128883 -7.38637e-05
8.90785 -0.0128448 -7.34876e-05
8.92262 -0.0128015 -7.31138e-05
8.93741 -0.0127584 -7.27422e-05
8.95221 -0.0127154 -7.2373e-05
8.96702 -0.0126727 -7.20059e-05
8.98184 -0.0126301 -7.16411e-05
8.99667 -0.0125877 -7.12785e-05
9.01151 -0.0125455 -7.0918e-05
9.02637 -0.0125035 -7.05598e-05
9.04124 -0.0124616 -7.02036e-05
9.05611 -0.0124199 -6.98496e-05
9.071 -0.0123784 -6.94978e-05
9.0859 -0.0123371 -6.9148e-05
9.10081 -0.012296 -6.88003e-05
9.11574 -0.012255 -6.84547e-05
9.13067 -0.0122142 -6.81112e-05
9.14562 -0.0121736 -6.77696e-05
9.16058 -0.0121332 -6.74302e-05
9.17555 -0.0120929 -6.70927e-05
9.19053 -0.0120528 -6.67572e-05
9.20553 -0.0120128 -6.64237e-05
9.22054 -0.0119731 -6.60921e-05
9.23556 -0.0119335 -6.57625e-05
9.25059 -0.011894 -6.54349e-05
9.26563 -0.0118547 -6.51091e-05
9.28069 -0.0118156 -6.47853e-05
9.29576 -0.0117767 -6.44634e-05
9.31084 -0.0117379 -6.41433e-05
9.32593 -0.0116993 -6.38251e-05
9.34104 -0.0116608 -6.35088e-05
9.35616 -0.0116225 -6.31943e-05
9.37129 -0.0115843 -6.28816e-05
9.38643 -0.0115463 -6.25707e-05
9.40159 -0.0115085 -6.22616e-05
9.41676 -0.0114708 -6.19543e-05
9.43194 -0.0114333 -6.16488e-05
9.44714 -0.0113959 -6.1345e-05
9.46235 -0.0113587 -6.1043e-05
9.47757 -0.0113216 -6.07427e-05
9.4928 -0.0112847 -6.04441e-05
9.50805 -0.0112479 -6.01473e-05
9.52331 -0.0112113 -5.98521e-05
9.53859 -0.0111748 -5.95586e-05
9.55388 -0.0111384 -5.92668e-05
9.56918 -0.0111023 -5.89766e-05
9.5845 -0.0110662 -5.86881e-05
9.59983 -0.0110303 -5.84012e-05
9.61517 -0.0109946 -5.81159e-05
9.63053 -0.010959 -5.78323e-05
9.6459 -0.0109235 -5.75502e-05
9.66128 -0.0108882 -5.72697e-05
9.67668 -0.010853 -5.69908e-05
9.6921 -0.0108179 -5.67135e-05
9.70753 -0.010783 -5.64377e-05
9.72297 -0.0107482 -5.61635e-05
9.73842 -0.0107136 -5.58908e-05
9.7539 -0.0106791 -5.56196e-05
9.76938 -0.0106447 -5.53499e-05
9.78488 -0.0106105 -5.50817e-05
9.8004 -0.0105764 -5.4815e-05
9.81592 -0.0105424 -5.45498e-05
9.83147 -0.0105086 -5.4286e-05
9.84703 -0.0104749 -5.40237e-05
9.8626 -0.0104413 -5.37629e-05
9.87819 -0.0104079 -5.35035e-05
9.8938 -0.0103745 -5.32455e-05
9.90942 -0.0103414 -5.29889e-05
9.92505 -0.0103083 -5.27337e-05
9.9407 -0.0102754 -5.24799e-05
9.95637 -0.0102426 -5.22276e-05
9.97205 -0.0102099 -5.19765e-05
9.98775 -0.0101773 -5.17269e-05
10.0035 -0.0101449 -5.14786e-05
10.0192 -0.0101126 -5.12316e-05
10.0349 -0.0100804 -5.0986e-05
10.0507 -0.0100483 -5.07417e-05
10.0665 -0.0100164 -5.04988e-05
10.0823 -0.00998457 -5.02571e-05
10.0981 -0.00995286 -5.00167e-05
10.1139 -0.00992128 -4.97777e-05
10.1297 -0.00988981 -4.95399e-05
10.1456 -0.00985846 -4.93034e-05
10.1615 -0.00982723 -4.90681e-05
10.1774 -0.00979611 -4.88341e-05
10.1933 -0.00976511 -4.86014e-05
10.2092 -0.00973422 -4.83699e-05
10.2251 -0.00970345 -4.81396e-05
10.2411 -0.00967279 -4.79105e-05
10.2571 -0.00964224 -4.76827e-05
10.2731 -0.00961181 -4.7456e-05
10.2891 -0.00958148 -4.72306e-05
10.3051 -0.00955127 -4.70063e-05
10.3212 -0.00952117 -4.67832e-05
10.3372 -0.00949118 -4.65613e-05
10.3533 -0.0094613 -4.63406e-05
10.3694 -0.00943152 -4.6121e-05
10.3855 -0.00940185 -4.59025e-05
10.4017 -0.00937229 -4.56852e-05
10.4178 -0.00934284 -4.5469e-05
10.434 -0.00931349 -4.5254e-05
10.4502 -0.00928425 -4.504e-05
10.4664 -0.00925511 -4.48272e-05
10.4826 -0.00922608 -4.46155e-05
10.4989 -0.00919715 -4.44048e-05
10.5152 -0.00916832 -4.41953e-05
10.5315 -0.0091396 -4.39868e-05
10.5478 -0.00911097 -4.37794e-05
10.5641 -0.00908245 -4.35731e-05
10.5804 -0.00905403 -4.33678e-05
10.5968 -0.00902571 -4.31635e-05
10.6132 -0.00899748 -4.29603e-05
10.6296 -0.00896936 -4.27582e-05
10.646 -0.00894133 -4.2557e-05
10.6625 -0.00891341 -4.23569e-05
10.6789 -0.00888557 -4.21578e-05
10.6954 -0.00885784 -4.19597e-05
10.7119 -0.0088302 -4.17627e-05
10.7284 -0.00880266 -4.15666e-05
10.745 -0.00877521 -4.13714e-05
10.7616 -0.00874785 -4.11773e-05
10.7782 -0.00872059 -4.09842e-05
10.7948 -0.00869343 -4.0792e-05
10.8114 -0.00866635 -4.06007e-05
10.8281 -0.00863937 -4.04104e-05
10.8447 -0.00861248 -4.02211e-05
10.8614 -0.00858567 -4.00327e-05
10.8781 -0.00855896 -3.98453e-05
10.8949 -0.00853234 -3.96587e-05
10.9117 -0.00850581 -3.94731e-05
10.9284 -0.00847937 -3.92884e-05
10.9452 -0.00845302 -3.91046e-05
10.9621 -0.00842675 -3.89218e-05
10.9789 -0.00840057 -3.87398e-05
10.9958 -0.00837448 -3.85587e-05
11.0127 -0.00834847 -3.83785e-05
11.0296 -0.00832255 -3.81991e-05
11.0466 -0.00829672 -3.80207e-05
11.0636 -0.00827097 -3.78431e-05
11.0806 -0.0082453 -3.76664e-05
11.0976 -0.00821972 -3.74905e-05
11.1146 -0.00819422 -3.73155e-05
11.1317 -0.00816881 -3.71413e-05
11.1488 -0.00814347 -3.6968e-05
11.1659 -0.00811822 -3.67954e-05
11.183 -0.00809305 -3.66238e-05
11.2002 -0.00806796 -3.64529e-05
11.2174 -0.00804295 -3.62829e-05
11.2346 -0.00801802 -3.61136e-05
11.2519 -0.00799317 -3.59452e-05
11.2691 -0.00796839 -3.57776e-05
11.2864 -0.0079437 -3.56107e-05
11.3037 -0.00791908 -3.54447e-05
11.3211 -0.00789454 -3.52794e-05
11.3385 -0.00787008 -3.51149e-05
11.3559 -0.0078457 -3.49512e-05
11.3733 -0.00782139 -3.47883e-05
11.3908 -0.00779715 -3.46261e-05
11.4082 -0.00777299 -3.44647e-05
11.4258 -0.00774891 -3.4304e-05
11.4433 -0.0077249 -3.4144e-05
11.4609 -0.00770096 -3.39849e-05
11.4785 -0.00767709 -3.38264e-05
11.4961 -0.0076533 -3.36687e-05
11.5137 -0.00762958 -3.35117e-05
11.5314 -0.00760594 -3.33554e-05
11.5491 -0.00758236 -3.31999e-05
11.5669 -0.00755885 -3.3045e-05
11.5847 -0.00753542 -3.28909e-05
11.6025 -0.00751205 -3.27375e-05
11.6203 -0.00748875 -3.25847e-05
11.6381 -0.00746553 -3.24327e-05
11.656 -0.00744237 -3.22813e-05
11.674 -0.00741928 -3.21307e-05
11.6919 -0.00739625 -3.19807e-05
11.7099 -0.0073733 -3.18314e-05
11.7279 -0.00735041 -3.16827e-05
11.746 -0.00732758 -3.15347e-05
11.7641 -0.00730483 -3.13874e-05
11.7822 -0.00728213 -3.12407e-05
11.8003 -0.00725951 -3.10947e-05
11.8185 -0.00723694 -3.09493e-05
11.8367 -0.00721444 -3.08046e-05
11.855 -0.00719201 -3.06605e-05
11.8733 -0.00716963 -3.0517e-05
11.8916 -0.00714732 -3.03742e-05
11.9099 -0.00712508 -3.0232e-05
11.9283 -0.00710289 -3.00904e-05
11.9468 -0.00708076 -2.99494e-05
11.9652 -0.0070587 -2.98091e-05
11.9837 -0.0070367 -2.96693e-05
12.0023 -0.00701475 -2.95301e-05
12.0208 -0.00699287 -2.93916e-05
12.0394 -0.00697104 -2.92536e-05
12.0581 -0.00694928 -2.91162e-05
12.0768 -0.00692757 -2.89794e-05
12.0955 -0.00690592 -2.88432e-05
12.1142 -0.00688432 -2.87076e-05
12.133 -0.00686279 -2.85725e-05
12.1519 -0.00684131 -2.8438e-05
12.1708 -0.00681988 -2.83041e-05
12.1897 -0.00679851 -2.81707e-05
12.2086 -0.0067772 -2.80379e-05
12.2276 -0.00675594 -2.79056e-05
12.2467 -0.00673473 -2.77739e-05
12.2658 -0.00671358 -2.76427e-05
12.2849 -0.00669248 -2.75121e-05
12.3041 -0.00667144 -2.7382e-05
12.3233 -0.00665044 -2.72524e-05
12.3425 -0.0066295 -2.71234e-05
12.3618 -0.00660861 -2.69948e-05
12.3812 -0.00658777 -2.68668e-05
12.4006 -0.00656698 -2.67393e-05
12.42 -0.00654624 -2.66124e-05
12.4395 -0.00652555 -2.64859e-05
12.459 -0.00650491 -2.63599e-05
12.4786 -0.00648432 -2.62344e-05
12.4982 -0.00646377 -2.61095e-05
12.5179 -0.00644327 -2.5985e-05
12.5376 -0.00642282 -2.5861e-05
12.5574 -0.00640242 -2.57374e-05
12.5772 -0.00638206 -2.56144e-05
12.5971 -0.00636175 -2.54918e-05
12.617 -0.00634149 -2.53697e-05
12.637 -0.00632126 -2.52481e-05
12.657 -0.00630109 -2.51269e-05
12.6771 -0.00628095 -2.50062e-05
12.6972 -0.00626086 -2.4886e-05
12.7174 -0.00624081 -2.47662e-05
12.7377 -0.00622081 -2.46468e-05
12.758 -0.00620084 -2.45279e-05
12.7783 -0.00618092 -2.44094e-05
12.7987 -0.00616104 -2.42914e-05
12.8192 -0.00614119 -2.41737e-05
12.8397 -0.00612139 -2.40565e-05
12.8603 -0.00610163 -2.39398e-05
12.881 -0.0060819 -2.38234e-05
12.9017 -0.00606221 -2.37075e-05
12.9225 -0.00604256 -2.3592e-05
12.9433 -0.00602295 -2.34769e-05
12.9642 -0.00600337 -2.33621e-05
12.9852 -0.00598383 -2.32478e-05
13.0062 -0.00596432 -2.31339e-05
13.0273 -0.00594485 -2.30203e-05
13.0485 -0.00592541 -2.29072e-05
13.0697 -0.005906 -2.27944e-05
13.091 -0.00588663 -2.2682e-05
13.1124 -0.00586728 -2.257e-05
13.1338 -0.00584797 -2.24583e-05
13.1553 -0.00582869 -2.23471e-05
13.1769 -0.00580944 -2.22361e-05
13.1986 -0.00579022 -2.21255e-05
13.2203 -0.00577103 -2.20153e-05
13.2421 -0.00575187 -2.19054e-05
13.264 -0.00573273 -2.17959e-05
13.286 -0.00571362 -2.16867e-05
13.3081 -0.00569454 -2.15778e-05
13.3302 -0.00567548 -2.14693e-05
13.3524 -0.00565644 -2.13611e-05
13.3747 -0.00563743 -2.12531e-05
13.3971 -0.00561844 -2.11456e-05
13.4196 -0.00559947 -2.10383e-05
13.4422 -0.00558053 -2.09313e-05
13.4648 -0.0055616 -2.08246e-05
13.4876 -0.0055427 -2.07182e-05
13.5104 -0.00552381 -2.06121e-05
13.5334 -0.00550494 -2.05063e-05
13.5564 -0.00548608 -2.04008e-05
13.5796 -0.00546725 -2.02955e-05
13.6028 -0.00544842 -2.01905e-05
13.6262 -0.00542962 -2.00857e-05
13.6496 -0.00541082 -1.99813e-05
13.6732 -0.00539203 -1.9877e-05
13.6969 -0.00537326 -1.9773e-05
13.7207 -0.0053545 -1.96693e-05
13.7446 -0.00533574 -1.95657e-05
13.7686 -0.00531699 -1.94624e-05
13.7927 -0.00529825 -1.93593e-05
13.817 -0.00527951 -1.92564e-05
13.8414 -0.00526077 -1.91538e-05
13.8659 -0.00524204 -1.90513e-05
13.8905 -0.00522331 -1.8949e-05
13.9153 -0.00520457 -1.88469e-05
13.9402 -0.00518584 -1.87449e-05
13.9653 -0.0051671 -1.86432e-05
13.9905 -0.00514835 -1.85415e-05
14.0159 -0.0051296 -1.84401e-05
14.0414 -0.00511084 -1.83387e-05
14.067 -0.00509207 -1.82375e-05
14.0929 -0.00507328 -1.81365e-05
14.1188 -0.00505448 -1.80355e-05
14.145 -0.00503567 -1.79346e-05
14.1713 -0.00501683 -1.78338e-05
14.1978 -0.00499797 -1.77331e-05
14.2245 -0.00497909 -1.76325e-05
14.2514 -0.00496019 -1.75319e-05
14.2785 -0.00494125 -1.74314e-05
14.3058 -0.00492228 -1.73309e-05
14.3333 -0.00490328 -1.72304e-05
14.361 -0.00488424 -1.71298e-05
14.3889 -0.00486516 -1.70293e-05
14.4171 -0.00484604 -1.69288e-05
14.4455 -0.00482686 -1.68282e-05
14.4741 -0.00480764 -1.67275e-05
14.503 -0.00478836 -1.66267e-05
14.5322 -0.00476901 -1.65258e-05
14.5616 -0.0047496 -1.64248e-05
14.5914 -0.00473013 -1.63236e-05
14.6214 -0.00471057 -1.62223e-05
14.6518 -0.00469093 -1.61207e-05
14.6825 -0.00467121 -1.60189e-05
14.7135 -0.00465139 -1.59168e-05
14.7449 -0.00463146 -1.58144e-05
14.7767 -0.00461143 -1.57117e-05
14.8088 -0.00459127 -1.56085e-05
14.8414 -0.00457099 -1.5505e-05
14.8745 -0.00455056 -1.54009e-05
14.908 -0.00452998 -1.52964e-05
14.942 -0.00450924 -1.51912e-05
14.9766 -0.00448831 -1.50853e-05
15.0117 -0.00446719 -1.49787e-05
15.0475 -0.00444585 -1.48713e-05
15.0839 -0.00442427 -1.47629e-05
15.121 -0.00440243 -1.46535e-05
15.1589 -0.00438031 -1.45429e-05
15.1976 -0.00435786 -1.4431e-05
15.2373 -0.00433504 -1.43176e-05
15.278 -0.00431182 -1.42025e-05
15.3199 -0.00428814 -1.40854e-05
15.363 -0.00426394 -1.3966e-05
15.4077 -0.00423911 -1.3844e-05
15.454 -0.00421357 -1.37188e-05
15.5024 -0.00418716 -1.35897e-05
15.5531 -0.00415969 -1.3456e-05
15.6069 -0.0041309 -1.33162e-05
15.6646 -0.00410035 -1.31684e-05
15.7276 -0.00406734 -1.30094e-05
15.7989 -0.0040305 -1.28327e-05
15.8859 -0.00398622 -1.26215e-05


==> anc/HERMITE/GAMMA005/GApTwoLoop.txt <==
-15.8859 -0.00398227 1.2598e-05
-15.7989 -0.00402646 1.28066e-05
-15.7276 -0.00406322 1.2984e-05
-15.6646 -0.00409617 1.31413e-05
-15.6069 -0.00412666 1.32896e-05
-15.5531 -0.00415539 1.34279e-05
-15.5024 -0.0041828 1.35621e-05
-15.454 -0.00420916 1.36898e-05
-15.4077 -0.00423465 1.38154e-05
-15.363 -0.00425942 1.39363e-05
-15.3199 -0.00428358 1.40559e-05
-15.278 -0.00430721 1.41719e-05
-15.2373 -0.00433038 1.42873e-05
-15.1976 -0.00435314 1.43997e-05
-15.1589 -0.00437554 1.45118e-05
-15.121 -0.00439762 1.46214e-05
-15.0839 -0.00441941 1.4731e-05
-15.0475 -0.00444094 1.48384e-05
-15.0117 -0.00446224 1.4946e-05
-14.9766 -0.00448331 1.50516e-05
-14.942 -0.00450419 1.51577e-05
-14.908 -0.00452489 1.52619e-05
-14.8745 -0.00454542 1.53667e-05
-14.8414 -0.0045658 1.54698e-05
-14.8088 -0.00458604 1.55735e-05
-14.7767 -0.00460615 1.56757e-05
-14.7449 -0.00462614 1.57786e-05
-14.7135 -0.00464602 1.58801e-05
-14.6825 -0.0046658 1.59823e-05
-14.6518 -0.00468548 1.60832e-05
-14.6214 -0.00470507 1.61849e-05
-14.5914 -0.00472458 1.62854e-05
-14.5616 -0.00474401 1.63866e-05
-14.5322 -0.00476337 1.64868e-05
-14.503 -0.00478267 1.65877e-05
-14.4741 -0.0048019 1.66876e-05
-14.4455 -0.00482108 1.67884e-05
-14.4171 -0.00484021 1.68882e-05
-14.3889 -0.00485929 1.69888e-05
-14.361 -0.00487833 1.70885e-05
-14.3333 -0.00489732 1.7189e-05
-14.3058 -0.00491628 1.72887e-05
-14.2785 -0.0049352 1.73893e-05
-14.2514 -0.00495409 1.7489e-05
-14.2245 -0.00497295 1.75897e-05
-14.1978 -0.00499178 1.76895e-05
-14.1713 -0.00501059 1.77903e-05
-14.145 -0.00502938 1.78903e-05
-14.1188 -0.00504815 1.79914e-05
-14.0929 -0.00506691 1.80917e-05
-14.067 -0.00508565 1.81931e-05
-14.0414 -0.00510438 1.82938e-05
-14.0159 -0.00512309 1.83955e-05
-13.9905 -0.0051418 1.84965e-05
-13.9653 -0.0051605 1.85982e-05
-13.9402 -0.00517919 1.86989e-05
-13.9153 -0.00519788 1.88003e-05
-13.8905 -0.00521657 1.89008e-05
-13.8659 -0.00523526 1.90024e-05
-13.8414 -0.00525394 1.91037e-05
-13.817 -0.00527263 1.92066e-05
-13.7927 -0.00529132 1.9309e-05
-13.7686 -0.00531001 1.94124e-05
-13.7446 -0.00532871 1.95147e-05
-13.7207 -0.00534742 1.96178e-05
-13.6969 -0.00536614 1.97205e-05
-13.6732 -0.00538486 1.98246e-05
-13.6496 -0.0054036 1.99282e-05
-13.6262 -0.00542234 2.00327e-05
-13.6028 -0.0054411 2.01364e-05
-13.5796 -0.00545987 2.02412e-05
-13.5564 -0.00547866 2.03457e-05
-13.5334 -0.00549746 2.04514e-05
-13.5104 -0.00551628 2.05562e-05
-13.4876 -0.00553512 2.06621e-05
-13.4648 -0.00555397 2.07676e-05
-13.4422 -0.00557285 2.08744e-05
-13.4196 -0.00559174 2.09805e-05
-13.3971 -0.00561066 2.10875e-05
-13.3747 -0.00562959 2.11942e-05
-13.3524 -0.00564855 2.13022e-05
-13.3302 -0.00566753 2.14095e-05
-13.3081 -0.00568654 2.15178e-05
-13.286 -0.00570557 2.16258e-05
-13.264 -0.00572463 2.1735e-05
-13.2421 -0.00574371 2.18436e-05
-13.2203 -0.00576282 2.19533e-05
-13.1986 -0.00578196 2.20626e-05
-13.1769 -0.00580113 2.21732e-05
-13.1553 -0.00582032 2.22831e-05
-13.1338 -0.00583955 2.23943e-05
-13.1124 -0.0058588 2.2505e-05
-13.091 -0.00587809 2.2617e-05
-13.0697 -0.0058974 2.27283e-05
-13.0485 -0.00591675 2.2841e-05
-13.0273 -0.00593614 2.29532e-05
-13.0062 -0.00595555 2.30666e-05
-12.9852 -0.005975 2.31795e-05
-12.9642 -0.00599449 2.32938e-05
-12.9433 -0.00601401 2.34075e-05
-12.9225 -0.00603357 2.35225e-05
-12.9017 -0.00605316 2.3637e-05
-12.881 -0.00607279 2.37528e-05
-12.8603 -0.00609246 2.38681e-05
-12.8397 -0.00611216 2.39848e-05
-12.8192 -0.00613191 2.4101e-05
-12.7987 -0.00615169 2.42184e-05
-12.7783 -0.00617151 2.43354e-05
-12.758 -0.00619138 2.44538e-05
-12.7377 -0.00621128 2.45716e-05
-12.7174 -0.00623122 2.46909e-05
-12.6972 -0.00625121 2.48096e-05
-12.6771 -0.00627124 2.49297e-05
-12.657 -0.00629131 2.50494e-05
-12.637 -0.00631143 2.51704e-05
-12.617 -0.00633159 2.52909e-05
-12.5971 -0.00635179 2.54129e-05
-12.5772 -0.00637204 2.55344e-05
-12.5574 -0.00639233 2.56572e-05
-12.5376 -0.00641267 2.57796e-05
-12.5179 -0.00643306 2.59035e-05
-12.4982 -0.00645349 2.60268e-05
-12.4786 -0.00647397 2.61516e-05
-12.459 -0.0064945 2.6276e-05
-12.4395 -0.00651507 2.64018e-05
-12.42 -0.0065357 2.65271e-05
-12.4006 -0.00655637 2.66539e-05
-12.3812 -0.00657709 2.67802e-05
-12.3618 -0.00659787 2.6908e-05
-12.3425 -0.00661869 2.70354e-05
-12.3233 -0.00663956 2.71642e-05
-12.3041 -0.00666049 2.72927e-05
-12.2849 -0.00668147 2.74225e-05
-12.2658 -0.0067025 2.7552e-05
-12.2467 -0.00672358 2.76829e-05
-12.2276 -0.00674471 2.78135e-05
-12.2086 -0.0067659 2.79455e-05
-12.1897 -0.00678715 2.80771e-05
-12.1708 -0.00680845 2.82102e-05
-12.1519 -0.0068298 2.83429e-05
-12.133 -0.00685121 2.84772e-05
-12.1142 -0.00687267 2.8611e-05
-12.0955 -0.00689419 2.87464e-05
-12.0768 -0.00691577 2.88814e-05
-12.0581 -0.00693741 2.90179e-05
-12.0394 -0.0069591 2.9154e-05
-12.0208 -0.00698085 2.92917e-05
-12.0023 -0.00700266 2.9429e-05
-11.9837 -0.00702453 2.95679e-05
-11.9652 -0.00704646 2.97063e-05
-11.9468 -0.00706845 2.98464e-05
-11.9283 -0.00709049 2.99861e-05
-11.9099 -0.0071126 3.01274e-05
-11.8916 -0.00713477 3.02683e-05
-11.8733 -0.00715701 3.04108e-05
-11.855 -0.0071793 3.05529e-05
-11.8367 -0.00720166 3.06967e-05
-11.8185 -0.00722408 3.08401e-05
-11.8003 -0.00724656 3.09851e-05
-11.7822 -0.00726911 3.11298e-05
-11.7641 -0.00729172 3.12761e-05
-11.746 -0.0073144 3.1422e-05
-11.7279 -0.00733714 3.15697e-05
-11.7099 -0.00735995 3.17169e-05
-11.6919 -0.00738282 3.18659e-05
-11.674 -0.00740576 3.20145e-05
-11.656 -0.00742877 3.21648e-05
-11.6381 -0.00745185 3.23147e-05
-11.6203 -0.00747499 3.24664e-05
-11.6025 -0.0074982 3.26177e-05
-11.5847 -0.00752148 3.27707e-05
-11.5669 -0.00754483 3.29234e-05
-11.5491 -0.00756825 3.30778e-05
-11.5314 -0.00759174 3.32319e-05
-11.5137 -0.0076153 3.33877e-05
-11.4961 -0.00763893 3.35432e-05
-11.4785 -0.00766263 3.37005e-05
-11.4609 -0.00768641 3.38575e-05
-11.4433 -0.00771026 3.40162e-05
-11.4258 -0.00773418 3.41746e-05
-11.4082 -0.00775817 3.43349e-05
-11.3908 -0.00778224 3.44947e-05
-11.3733 -0.00780638 3.46564e-05
-11.3559 -0.0078306 3.48178e-05
-11.3385 -0.00785489 3.49811e-05
-11.3211 -0.00787926 3.5144e-05
-11.3037 -0.00790371 3.53087e-05
-11.2864 -0.00792823 3.54732e-05
-11.2691 -0.00795283 3.56395e-05
-11.2519 -0.0079775 3.58055e-05
-11.2346 -0.00800226 3.59734e-05
-11.2174 -0.00802709 3.6141e-05
-11.2002 -0.008052 3.63106e-05
-11.183 -0.008077 3.64797e-05
-11.1659 -0.00810207 3.66509e-05
-11.1488 -0.00812722 3.68217e-05
-11.1317 -0.00815245 3.69945e-05
-11.1146 -0.00817777 3.71669e-05
-11.0976 -0.00820317 3.73414e-05
-11.0806 -0.00822865 3.75155e-05
-11.0636 -0.00825421 3.76917e-05
-11.0466 -0.00827986 3.78675e-05
-11.0296 -0.00830559 3.80454e-05
-11.0127 -0.0083314 3.82229e-05
-10.9958 -0.0083573 3.84026e-05
-10.9789 -0.00838329 3.85818e-05
-10.9621 -0.00840936 3.87632e-05
-10.9452 -0.00843552 3.89443e-05
-10.9284 -0.00846177 3.91274e-05
-10.9117 -0.0084881 3.93102e-05
-10.8949 -0.00851452 3.94952e-05
-10.8781 -0.00854103 3.96799e-05
-10.8614 -0.00856763 3.98667e-05
-10.8447 -0.00859432 4.00532e-05
-10.8281 -0.0086211 4.02418e-05
-10.8114 -0.00864797 4.04302e-05
-10.7948 -0.00867493 4.06207e-05
-10.7782 -0.00870198 4.08109e-05
-10.7616 -0.00872913 4.10034e-05
-10.745 -0.00875637 4.11955e-05
-10.7284 -0.0087837 4.13899e-05
-10.7119 -0.00881113 4.1584e-05
-10.6954 -0.00883865 4.17804e-05
-10.6789 -0.00886626 4.19764e-05
-10.6625 -0.00889397 4.21748e-05
-10.646 -0.00892178 4.23728e-05
-10.6296 -0.00894969 4.25732e-05
-10.6132 -0.00897769 4.27732e-05
-10.5968 -0.00900579 4.29757e-05
-10.5804 -0.00903399 4.31778e-05
-10.5641 -0.00906228 4.33822e-05
-10.5478 -0.00909068 4.35864e-05
-10.5315 -0.00911918 4.3793e-05
-10.5152 -0.00914778 4.39993e-05
-10.4989 -0.00917648 4.4208e-05
-10.4826 -0.00920528 4.44164e-05
-10.4664 -0.00923418 4.46273e-05
-10.4502 -0.00926319 4.48379e-05
-10.434 -0.0092923 4.50509e-05
-10.4178 -0.00932151 4.52637e-05
-10.4017 -0.00935083 4.5479e-05
-10.3855 -0.00938026 4.5694e-05
-10.3694 -0.00940979 4.59115e-05
-10.3533 -0.00943943 4.61288e-05
-10.3372 -0.00946918 4.63486e-05
-10.3212 -0.00949903 4.65681e-05
-10.3051 -0.009529 4.67902e-05
-10.2891 -0.00955907 4.70121e-05
-10.2731 -0.00958925 4.72366e-05
-10.2571 -0.00961954 4.74607e-05
-10.2411 -0.00964995 4.76876e-05
-10.2251 -0.00968046 4.79142e-05
-10.2092 -0.00971109 4.81434e-05
-10.1933 -0.00974183 4.83724e-05
-10.1774 -0.00977269 4.86041e-05
-10.1615 -0.00980366 4.88355e-05
-10.1456 -0.00983474 4.90697e-05
-10.1297 -0.00986594 4.93036e-05
-10.1139 -0.00989726 4.95404e-05
-10.0981 -0.0099287 4.97768e-05
-10.0823 -0.00996025 5.0016e-05
-10.0665 -0.00999192 5.0255e-05
-10.0507 -0.0100237 5.04968e-05
-10.0349 -0.0100556 5.07384e-05
-10.0192 -0.0100876 5.09829e-05
-10.0035 -0.0101198 5.1227e-05
-9.98775 -0.0101521 5.14742e-05
-9.97205 -0.0101845 5.1721e-05
-9.95637 -0.010217 5.19708e-05
-9.9407 -0.0102496 5.22204e-05
-9.92505 -0.0102824 5.24729e-05
-9.90942 -0.0103153 5.27252e-05
-9.8938 -0.0103483 5.29805e-05
-9.87819 -0.0103815 5.32356e-05
-9.8626 -0.0104147 5.34937e-05
-9.84703 -0.0104481 5.37516e-05
-9.83147 -0.0104817 5.40126e-05
-9.81592 -0.0105153 5.42733e-05
-9.8004 -0.0105491 5.45372e-05
-9.78488 -0.0105831 5.48008e-05
-9.76938 -0.0106171 5.50676e-05
-9.7539 -0.0106513 5.53342e-05
-9.73842 -0.0106856 5.5604e-05
-9.72297 -0.0107201 5.58735e-05
-9.70753 -0.0107547 5.61463e-05
-9.6921 -0.0107894 5.64189e-05
-9.67668 -0.0108243 5.66947e-05
-9.66128 -0.0108593 5.69704e-05
-9.6459 -0.0108944 5.72493e-05
-9.63053 -0.0109297 5.75281e-05
-9.61517 -0.0109652 5.78102e-05
-9.59983 -0.0110007 5.80921e-05
-9.5845 -0.0110364 5.83774e-05
-9.56918 -0.0110723 5.86625e-05
-9.55388 -0.0111083 5.89511e-05
-9.53859 -0.0111444 5.92395e-05
-9.52331 -0.0111807 5.95313e-05
-9.50805 -0.0112171 5.9823e-05
-9.4928 -0.0112537 6.01182e-05
-9.47757 -0.0112904 6.04132e-05
-9.46235 -0.0113273 6.07118e-05
-9.44714 -0.0113643 6.10102e-05
-9.43194 -0.0114015 6.13122e-05
-9.41676 -0.0114388 6.1614e-05
-9.40159 -0.0114763 6.19195e-05
-9.38643 -0.0115139 6.22249e-05
-9.37129 -0.0115517 6.25339e-05
-9.35616 -0.0115897 6.28428e-05
-9.34104 -0.0116278 6.31555e-05
-9.32593 -0.011666 6.34679e-05
-9.31084 -0.0117044 6.37842e-05
-9.29576 -0.011743 6.41003e-05
-9.28069 -0.0117817 6.44204e-05
-9.26563 -0.0118206 6.47402e-05
-9.25059 -0.0118597 6.50639e-05
-9.23556 -0.0118989 6.53875e-05
-9.22054 -0.0119383 6.57151e-05
-9.20553 -0.0119778 6.60425e-05
-9.19053 -0.0120175 6.6374e-05
-9.17555 -0.0120574 6.67053e-05
-9.16058 -0.0120974 6.70406e-05
-9.14562 -0.0121377 6.73759e-05
-9.13067 -0.012178 6.77152e-05
-9.11574 -0.0122186 6.80544e-05
-9.10081 -0.0122593 6.83978e-05
-9.0859 -0.0123002 6.87411e-05
-9.071 -0.0123413 6.90886e-05
-9.05611 -0.0123825 6.9436e-05
-9.04124 -0.012424 6.97877e-05
-9.02637 -0.0124656 7.01393e-05
-9.01151 -0.0125073 7.04952e-05
-8.99667 -0.0125493 7.0851e-05
-8.98184 -0.0125914 7.12112e-05
-8.96702 -0.0126338 7.15714e-05
-8.95221 -0.0126763 7.19359e-05
-8.93741 -0.012719 7.23004e-05
-8.92262 -0.0127618 7.26695e-05
-8.90785 -0.0128049 7.30384e-05
-8.89308 -0.0128481 7.34119e-05
-8.87833 -0.0128916 7.37854e-05
-8.86359 -0.0129352 7.41635e-05
-8.84885 -0.012979 7.45415e-05
-8.83413 -0.013023 7.49242e-05
-8.81942 -0.0130672 7.53069e-05
-8.80472 -0.0131116 7.56944e-05
-8.79003 -0.0131562 7.60818e-05
-8.77535 -0.013201 7.6474e-05
-8.76069 -0.0132459 7.68662e-05
-8.74603 -0.0132911 7.72633e-05
-8.73138 -0.0133365 7.76604e-05
-8.71674 -0.0133821 7.80625e-05
-8.70212 -0.0134279 7.84645e-05
-8.6875 -0.0134739 7.88716e-05
-8.67289 -0.0135201 7.92786e-05
-8.6583 -0.0135665 7.96908e-05
-8.64371 -0.0136131 8.01029e-05
-8.62914 -0.0136599 8.05203e-05
-8.61457 -0.0137069 8.09376e-05
-8.60002 -0.0137542 8.13602e-05
-8.58547 -0.0138016 8.17829e-05
-8.57094 -0.0138493 8.22108e-05
-8.55641 -0.0138972 8.26388e-05
-8.5419 -0.0139453 8.30722e-05
-8.52739 -0.0139936 8.35056e-05
-8.51289 -0.0140422 8.39445e-05
-8.49841 -0.0140909 8.43834e-05
-8.48393 -0.0141399 8.48279e-05
-8.46946 -0.0141891 8.52725e-05
-8.45501 -0.0142386 8.57227e-05
-8.44056 -0.0142882 8.6173e-05
-8.42612 -0.0143381 8.6629e-05
-8.41169 -0.0143883 8.70851e-05
-8.39727 -0.0144386 8.75469e-05
-8.38286 -0.0144892 8.80089e-05
-8.36846 -0.01454 8.84768e-05
-8.35407 -0.0145911 8.89447e-05
-8.33969 -0.0146424 8.94187e-05
-8.32532 -0.014694 8.98927e-05
-8.31095 -0.0147457 9.03728e-05
-8.2966 -0.0147978 9.08531e-05
-8.28225 -0.01485 9.13395e-05
-8.26792 -0.0149025 9.1826e-05
-8.25359 -0.0149553 9.23188e-05
-8.23927 -0.0150083 9.28117e-05
-8.22496 -0.0150616 9.3311e-05
-8.21066 -0.0151151 9.38104e-05
-8.19637 -0.0151689 9.43162e-05
-8.18209 -0.0152229 9.48223e-05
-8.16782 -0.0152772 9.53349e-05
-8.15355 -0.0153317 9.58476e-05
-8.1393 -0.0153865 9.6367e-05
-8.12505 -0.0154416 9.68866e-05
-8.11081 -0.0154969 9.74129e-05
-8.09658 -0.0155525 9.79395e-05
-8.08236 -0.0156083 9.84728e-05
-8.06814 -0.0156645 9.90065e-05
-8.05394 -0.0157209 9.9547e-05
-8.03974 -0.0157776 0.000100088
-8.02556 -0.0158345 0.000100636
-8.01138 -0.0158917 0.000101184
-7.99721 -0.0159492 0.000101739
-7.98305 -0.016007 0.000102295
-7.96889 -0.0160651 0.000102857
-7.95475 -0.0161235 0.00010342
-7.94061 -0.0161821 0.000103991
-7.92648 -0.016241 0.000104562
-7.91236 -0.0163002 0.00010514
-7.89825 -0.0163598 0.000105718
-7.88414 -0.0164196 0.000106305
-7.87005 -0.0164797 0.000106891
-7.85596 -0.0165401 0.000107485
-7.84188 -0.0166008 0.00010808
-7.8278 -0.0166618 0.000108683
-7.81374 -0.0167231 0.000109286
-7.79968 -0.0167847 0.000109896
-7.78563 -0.0168466 0.000110508
-7.77159 -0.0169089 0.000111127
-7.75756 -0.0169714 0.000111747
-7.74353 -0.0170343 0.000112375
-7.72952 -0.0170974 0.000113003
-7.71551 -0.0171609 0.00011364
-7.70151 -0.0172248 0.000114277
-7.68751 -0.0172889 0.000114923
-7.67352 -0.0173534 0.000115569
-7.65954 -0.0174182 0.000116224
-7.64557 -0.0174833 0.00011688
-7.63161 -0.0175488 0.000117544
-7.61765 -0.0176146 0.000118209
-7.6037 -0.0176807 0.000118882
-7.58976 -0.0177472 0.000119557
-7.57583 -0.017814 0.00012024
-7.5619 -0.0178812 0.000120924
-7.54798 -0.0179487 0.000121617
-7.53407 -0.0180166 0.00012231
-7.52017 -0.0180848 0.000123013
-7.50627 -0.0181534 0.000123717
-7.49238 -0.0182223 0.00012443
-7.47849 -0.0182916 0.000125144
-7.46462 -0.0183612 0.000125867
-7.45075 -0.0184312 0.000126592
-7.43689 -0.0185016 0.000127326
-7.42303 -0.0185724 0.00012806
-7.40919 -0.0186435 0.000128805
-7.39535 -0.018715 0.000129551
-7.38151 -0.0187869 0.000130306
-7.36769 -0.0188592 0.000131063
-7.35387 -0.0189318 0.00013183
-7.34006 -0.0190049 0.000132597
-7.32625 -0.0190783 0.000133375
-7.31245 -0.0191521 0.000134154
-7.29866 -0.0192263 0.000134944
-7.28488 -0.019301 0.000135734
-7.2711 -0.019376 0.000136536
-7.25733 -0.0194514 0.000137338
-7.24356 -0.0195272 0.000138151
-7.22981 -0.0196035 0.000138966
-7.21605 -0.0196801 0.000139791
-7.20231 -0.0197572 0.000140618
-7.18857 -0.0198347 0.000141456
-7.17484 -0.0199126 0.000142295
-7.16112 -0.0199909 0.000143145
-7.1474 -0.0200697 0.000143997
-7.13369 -0.0201489 0.000144861
-7.11998 -0.0202286 0.000145725
-7.10629 -0.0203086 0.000146602
-7.09259 -0.0203892 0.00014748
-7.07891 -0.0204701 0.00014837
-7.06523 -0.0205515 0.000149261
-7.05156 -0.0206334 0.000150165
-7.03789 -0.0207157 0.00015107
-7.02423 -0.0207985 0.000151987
-7.01058 -0.0208818 0.000152907
-6.99693 -0.0209655 0.000153838
-6.98329 -0.0210497 0.000154772
-6.96966 -0.0211343 0.000155718
-6.95603 -0.0212194 0.000156666
-6.94241 -0.0213051 0.000157627
-6.92879 -0.0213912 0.000158589
-6.91518 -0.0214778 0.000159565
-6.90158 -0.0215648 0.000160543
-6.88798 -0.0216524 0.000161535
-6.87439 -0.0217405 0.000162528
-6.86081 -0.0218291 0.000163535
-6.84723 -0.0219182 0.000164544
-6.83365 -0.0220078 0.000165567
-6.82009 -0.0220979 0.000166591
-6.80653 -0.0221885 0.000167631
-6.79297 -0.0222797 0.000168672
-6.77942 -0.0223714 0.000169728
-6.76588 -0.0224636 0.000170786
-6.75234 -0.0225563 0.000171858
-6.73881 -0.0226496 0.000172933
-6.72528 -0.0227435 0.000174023
-6.71176 -0.0228379 0.000175116
-6.69825 -0.0229328 0.000176223
-6.68474 -0.0230283 0.000177334
-6.67124 -0.0231244 0.000178459
-6.65774 -0.023221 0.000179587
-6.64425 -0.0233182 0.000180731
-6.63077 -0.023416 0.000181878
-6.61729 -0.0235144 0.000183041
-6.60381 -0.0236133 0.000184206
-6.59035 -0.0237129 0.000185388
-6.57688 -0.023813 0.000186573
-6.56343 -0.0239137 0.000187774
-6.54998 -0.0240151 0.000188978
-6.53653 -0.024117 0.0001902
-6.52309 -0.0242196 0.000191424
-6.50965 -0.0243228 0.000192666
-6.49623 -0.0244266 0.00019391
-6.4828 -0.024531 0.000195173
-6.46938 -0.0246361 0.000196439
-6.45597 -0.0247418 0.000197722
-6.44256 -0.0248482 0.000199009
-6.42916 -0.0249552 0.000200315
-6.41576 -0.0250629 0.000201623
-6.40237 -0.0251712 0.000202951
-6.38899 -0.0252802 0.000204282
-6.37561 -0.0253899 0.000205632
-6.36223 -0.0255002 0.000206986
-6.34886 -0.0256113 0.000208359
-6.3355 -0.025723 0.000209736
-6.32214 -0.0258355 0.000211133
-6.30878 -0.0259486 0.000212534
-6.29543 -0.0260624 0.000213955
-6.28209 -0.026177 0.00021538
-6.26875 -0.0262923 0.000216825
-6.25542 -0.0264083 0.000218275
-6.24209 -0.026525 0.000219746
-6.22876 -0.0266425 0.000221221
-6.21545 -0.0267607 0.000222717
-6.20213 -0.0268797 0.000224218
-6.18882 -0.0269994 0.000225741
-6.17552 -0.0271199 0.000227269
-6.16222 -0.0272412 0.000228818
-6.14893 -0.0273633 0.000230373
-6.13564 -0.0274861 0.00023195
-6.12236 -0.0276098 0.000233532
-6.10908 -0.0277342 0.000235138
-6.09581 -0.0278594 0.000236748
-6.08254 -0.0279855 0.000238382
-6.06927 -0.0281124 0.000240022
-6.05601 -0.0282401 0.000241685
-6.04276 -0.0283686 0.000243354
-6.02951 -0.028498 0.000245048
-6.01627 -0.0286282 0.000246747
-6.00303 -0.0287593 0.000248472
-5.98979 -0.0288913 0.000250202
-5.97656 -0.0290241 0.000251958
-5.96334 -0.0291578 0.00025372
-5.95012 -0.0292925 0.000255508
-5.9369 -0.029428 0.000257302
-5.92369 -0.0295644 0.000259124
-5.91048 -0.0297017 0.000260951
-5.89728 -0.02984 0.000262806
-5.88409 -0.0299791 0.000264667
-5.87089 -0.0301193 0.000266557
-5.85771 -0.0302603 0.000268453
-5.84452 -0.0304024 0.000270378
-5.83134 -0.0305454 0.00027231
-5.81817 -0.0306893 0.000274271
-5.805 -0.0308343 0.000276239
-5.79183 -0.0309802 0.000278237
-5.77867 -0.0311272 0.000280243
-5.76552 -0.0312751 0.000282279
-5.75237 -0.0314241 0.000284323
-5.73922 -0.0315741 0.000286398
-5.72608 -0.0317252 0.000288481
-5.71294 -0.0318773 0.000290596
-5.6998 -0.0320305 0.000292719
-5.68668 -0.0321847 0.000294875
-5.67355 -0.03234 0.000297039
-5.66043 -0.0324965 0.000299236
-5.64731 -0.032654 0.000301443
-5.6342 -0.0328126 0.000303683
-5.62109 -0.0329723 0.000305932
-5.60799 -0.0331332 0.000308217
-5.59489 -0.0332953 0.00031051
-5.5818 -0.0334585 0.00031284
-5.56871 -0.0336228 0.000315179
-5.55562 -0.0337883 0.000317554
-5.54254 -0.0339551 0.00031994
-5.52946 -0.034123 0.000322363
-5.51639 -0.0342921 0.000324796
-5.50332 -0.0344625 0.000327267
-5.49025 -0.0346341 0.000329749
-5.47719 -0.034807 0.000332271
-5.46413 -0.0349811 0.000334803
-5.45108 -0.0351565 0.000337375
-5.43803 -0.0353332 0.000339959
-5.42499 -0.0355112 0.000342584
-5.41194 -0.0356905 0.00034522
-5.39891 -0.0358711 0.000347899
-5.38588 -0.0360531 0.00035059
-5.37285 -0.0362364 0.000353323
-5.35982 -0.0364211 0.00035607
-5.3468 -0.0366072 0.00035886
-5.33379 -0.0367946 0.000361663
-5.32077 -0.0369835 0.000364512
-5.30776 -0.0371738 0.000367374
-5.29476 -0.0373656 0.000370282
-5.28176 -0.0375588 0.000373205
-5.26876 -0.0377535 0.000376174
-5.25577 -0.0379496 0.000379158
-5.24278 -0.0381473 0.000382191
-5.22979 -0.0383465 0.000385239
-5.21681 -0.0385472 0.000388336
-5.20384 -0.0387494 0.000391449
-5.19086 -0.0389533 0.000394613
-5.17789 -0.0391587 0.000397793
-5.16493 -0.0393657 0.000401025
-5.15196 -0.0395743 0.000404274
-5.139 -0.0397846 0.000407577
-5.12605 -0.0399965 0.000410897
-5.1131 -0.0402101 0.000414271
-5.10015 -0.0404253 0.000417664
-5.08721 -0.0406423 0.000421113
-5.07427 -0.040861 0.000424581
-5.06133 -0.0410814 0.000428107
-5.0484 -0.0413036 0.000431651
-5.03547 -0.0415276 0.000435256
-5.02254 -0.0417534 0.00043888
-5.00962 -0.041981 0.000442565
-4.99671 -0.0422104 0.000446271
-4.98379 -0.0424417 0.000450039
-4.97088 -0.0426749 0.000453829
-4.95797 -0.04291 0.000457683
-4.94507 -0.043147 0.00046156
-4.93217 -0.0433859 0.000465502
-4.91927 -0.0436268 0.000469468
-4.90638 -0.0438697 0.000473501
-4.89349 -0.0441147 0.000477559
-4.8806 -0.0443616 0.000481686
-4.86772 -0.0446106 0.000485838
-4.85484 -0.0448617 0.000490062
-4.84197 -0.0451149 0.000494311
-4.82909 -0.0453703 0.000498634
-4.81623 -0.0456277 0.000502985
-4.80336 -0.0458874 0.00050741
-4.7905 -0.0461493 0.000511864
-4.77764 -0.0464134 0.000516396
-4.76479 -0.0466797 0.000520957
-4.75193 -0.0469484 0.000525597
-4.73909 -0.0472193 0.000530268
-4.72624 -0.0474926 0.000535022
-4.7134 -0.0477683 0.000539807
-4.70056 -0.0480464 0.000544676
-4.68773 -0.0483268 0.000549579
-4.67489 -0.0486098 0.000554569
-4.66207 -0.0488952 0.000559593
-4.64924 -0.0491831 0.000564707
-4.63642 -0.0494736 0.000569856
-4.6236 -0.0497666 0.000575098
-4.61078 -0.0500623 0.000580377
-4.59797 -0.0503606 0.000585752
-4.58516 -0.0506615 0.000591165
-4.57236 -0.0509652 0.000596676
-4.55955 -0.0512716 0.000602228
-4.54676 -0.0515808 0.000607881
-4.53396 -0.0518928 0.000613577
-4.52117 -0.0522076 0.000619377
-4.50838 -0.0525253 0.00062522
-4.49559 -0.0528459 0.000631172
-4.48281 -0.0531695 0.00063717
-4.47002 -0.0534961 0.000643279
-4.45725 -0.0538257 0.000649436
-4.44447 -0.0541583 0.000655708
-4.4317 -0.0544941 0.00066203
-4.41893 -0.054833 0.000668472
-4.40617 -0.0551751 0.000674965
-4.39341 -0.0555205 0.000681582
-4.38065 -0.0558691 0.000688253
-4.36789 -0.056221 0.000695052
-4.35514 -0.0565763 0.000701908
-4.34239 -0.056935 0.000708895
-4.32964 -0.0572971 0.000715943
-4.3169 -0.0576628 0.000723127
-4.30415 -0.058032 0.000730375
-4.29142 -0.0584048 0.000737763
-4.27868 -0.0587812 0.000745218
-4.26595 -0.0591614 0.000752819
-4.25322 -0.0595453 0.00076049
-4.24049 -0.0599329 0.000768313
-4.22777 -0.0603245 0.000776209
-4.21505 -0.0607199 0.000784263
-4.20233 -0.0611193 0.000792394
-4.18961 -0.0615228 0.000800689
-4.1769 -0.0619303 0.000809065
-4.16419 -0.0623419 0.000817611
-4.15148 -0.0627577 0.000826243
-4.13878 -0.0631778 0.000835053
-4.12608 -0.0636022 0.000843953
-4.11338 -0.064031 0.000853038
-4.10068 -0.0644642 0.000862219
-4.08799 -0.064902 0.000871592
-4.0753 -0.0653443 0.000881068
-4.06261 -0.0657913 0.000890744
-4.04993 -0.066243 0.000900528
-4.03725 -0.0666994 0.000910523
-4.02457 -0.0671608 0.000920632
-4.01189 -0.0676271 0.000930962
-3.99922 -0.0680984 0.000941414
-3.98655 -0.0685748 0.000952096
-3.97388 -0.0690564 0.00096291
-3.96121 -0.0695433 0.000973965
-3.94855 -0.0700355 0.000985161
-3.93589 -0.0705331 0.000996611
-3.92323 -0.0710362 0.00100821
-3.91058 -0.071545 0.00102008
-3.89792 -0.0720595 0.00103211
-3.88527 -0.0725797 0.00104443
-3.87263 -0.0731059 0.00105691
-3.85998 -0.0736381 0.0010697
-3.84734 -0.0741763 0.00108268
-3.8347 -0.0747208 0.00109598
-3.82206 -0.0752716 0.00110948
-3.80943 -0.0758289 0.00112332
-3.79679 -0.0763927 0.00113739
-3.78416 -0.0769631 0.00115182
-3.77154 -0.0775403 0.00116649
-3.75891 -0.0781245 0.00118155
-3.74629 -0.0787157 0.00119689
-3.73367 -0.0793141 0.00121264
-3.72105 -0.0799198 0.00122869
-3.70844 -0.080533 0.0012452
-3.69582 -0.0811538 0.00126204
-3.68321 -0.0817823 0.00127937
-3.67061 -0.0824188 0.00129707
-3.658 -0.0830634 0.00131532
-3.6454 -0.0837163 0.00133398
-3.6328 -0.0843776 0.00135325
-3.6202 -0.0850475 0.00137298
-3.6076 -0.0857263 0.00139338
-3.59501 -0.0864141 0.00141431
-3.58242 -0.0871111 0.001436
-3.56983 -0.0878176 0.0014583
-3.55724 -0.0885338 0.00148144
-3.54466 -0.08926 0.00150531
-3.53208 -0.0899963 0.00153013
-3.5195 -0.0907431 0.00155581
-3.50692 -0.0915007 0.00158258
-3.49435 -0.0922694 0.00161037
-3.48177 -0.0930494 0.00163945
-3.4692 -0.0938412 0.00166973
-3.45664 -0.094645 0.00170155
-3.44407 -0.0954613 0.00173483
-3.43151 -0.0962905 0.00176995
-3.41894 -0.0971331 0.00180688
-3.40639 -0.0979895 0.00184604
-3.39383 -0.0988602 0.00188747
-3.38127 -0.0997458 0.00193167
-3.36872 -0.100647 0.00197875
-3.35617 -0.101564 0.00202933
-3.34362 -0.102498 0.00208363
-3.33108 -0.10345 0.00214244
-3.31853 -0.104421 0.00220617
-3.30599 -0.10541 0.00227583
-3.29345 -0.106421 0.00235211
-3.28091 -0.107453 0.00243638
-3.26838 -0.108508 0.00252977
-3.25584 -0.109587 0.00263422
-3.24331 -0.110693 0.00275153
-3.23078 -0.111825 0.00288456
-3.21825 -0.112987 0.00303626
-3.20573 -0.11418 0.00321096
-3.19321 -0.115406 0.00341353
-3.18068 -0.116666 0.00365081
-3.16817 -0.117963 0.00393092
-3.15565 -0.119295 0.00426496
-3.14313 -0.120663 0.0046665
-3.13062 -0.122062 0.00515359
-3.11811 -0.123483 0.00574825
-3.1056 -0.124907 0.00647807
-3.09309 -0.126305 0.00737388
-3.08059 -0.127623 0.00846688
-3.06808 -0.128778 0.00977645
-3.05558 -0.129654 0.0112897
-3.04308 -0.130109 0.0129252
-3.03059 -0.130024 0.0145005
-3.01809 -0.129389 0.0157356
-3.0056 -0.128382 0.0163483
-2.99311 -0.127344 0.0162055
-2.98062 -0.12662 0.0154055
-2.96813 -0.12641 0.014202
-2.95564 -0.126735 0.0128595
-2.94316 -0.127509 0.011562
-2.93067 -0.128611 0.0104036
-2.91819 -0.129938 0.00941379
-2.90572 -0.131412 0.00858852
-2.89324 -0.132979 0.0079086
-2.88076 -0.134606 0.00735189
-2.86829 -0.136271 0.00689663
-2.85582 -0.137962 0.00652475
-2.84335 -0.139672 0.00622055
-2.83088 -0.141398 0.00597208
-2.81842 -0.143137 0.00576901
-2.80595 -0.144889 0.00560389
-2.79349 -0.146655 0.00546995
-2.78103 -0.148436 0.00536261
-2.76857 -0.150234 0.00527735
-2.75611 -0.152048 0.00521137
-2.74366 -0.153881 0.00516153
-2.7312 -0.155735 0.00512618
-2.71875 -0.15761 0.00510301
-2.7063 -0.159509 0.00509111
-2.69385 -0.161431 0.00508872
-2.6814 -0.16338 0.00509541
-2.66896 -0.165355 0.00510977
-2.65651 -0.167359 0.00513171
-2.64407 -0.169393 0.00516004
-2.63163 -0.171457 0.00519491
-2.61919 -0.173554 0.00523527
-2.60675 -0.175685 0.00528146
-2.59432 -0.17785 0.00533252
-2.58188 -0.180051 0.00538892
-2.56945 -0.18229 0.00544977
-2.55702 -0.184568 0.00551565
-2.54459 -0.186886 0.00558572
-2.53216 -0.189245 0.00566063
-2.51974 -0.191647 0.00573957
-2.50731 -0.194093 0.00582329
-2.49489 -0.196585 0.00591095
-2.48247 -0.199125 0.00600341
-2.47005 -0.201713 0.00609982
-2.45763 -0.204351 0.00620111
-2.44521 -0.207041 0.00630643
-2.4328 -0.209785 0.00641677
-2.42038 -0.212585 0.00653127
-2.40797 -0.215441 0.006651
-2.39556 -0.218357 0.00677507
-2.38315 -0.221333 0.00690464
-2.37074 -0.224372 0.00703879
-2.35834 -0.227476 0.00717875
-2.34593 -0.230648 0.00732359
-2.33353 -0.233888 0.00747463
-2.32113 -0.237201 0.00763088
-2.30873 -0.240587 0.00779378
-2.29633 -0.24405 0.0079623
-2.28393 -0.247592 0.00813797
-2.27153 -0.251216 0.00831974
-2.25914 -0.254924 0.00850924
-2.24674 -0.258721 0.00870538
-2.23435 -0.262608 0.00890991
-2.22196 -0.266589 0.00912171
-2.20957 -0.270668 0.00934266
-2.19718 -0.274847 0.00957159
-2.18479 -0.279131 0.00981053
-2.17241 -0.283524 0.0100583
-2.16002 -0.28803 0.010317
-2.14764 -0.292652 0.0105854
-2.13526 -0.297396 0.010866
-2.12288 -0.302266 0.0111574
-2.1105 -0.307267 0.0114622
-2.09812 -0.312405 0.011779
-2.08575 -0.317684 0.0121106
-2.07337 -0.323112 0.0124558
-2.061 -0.328693 0.0128174
-2.04862 -0.334435 0.0131942
-2.03625 -0.340343 0.0135895
-2.02388 -0.346426 0.0140019
-2.01151 -0.352692 0.014435
-1.99914 -0.359147 0.0148873
-1.98678 -0.365801 0.015363
-1.97441 -0.372663 0.0158607
-1.96205 -0.379742 0.0163847
-1.94968 -0.38705 0.0169338
-1.93732 -0.394596 0.0175129
-1.92496 -0.402392 0.0181207
-1.9126 -0.410452 0.0187627
-1.90024 -0.418787 0.0194377
-1.88789 -0.427412 0.0201521
-1.87553 -0.436344 0.0209047
-1.86318 -0.445596 0.0217027
-1.85082 -0.455188 0.0225451
-1.83847 -0.465137 0.0234402
-1.82612 -0.475464 0.0243874
-1.81377 -0.486191 0.0253961
-1.80142 -0.497341 0.0264661
-1.78907 -0.508938 0.0276084
-1.77672 -0.521011 0.0288236
-1.76438 -0.533588 0.0301243
-1.75203 -0.546703 0.0315121
-1.73969 -0.560388 0.0330019
-1.72734 -0.574684 0.0345967
-1.715 -0.58963 0.0363143
-1.70266 -0.605273 0.0381596
-1.69032 -0.621661 0.040154
-1.67798 -0.63885 0.0423052
-1.66564 -0.656899 0.0446395
-1.65331 -0.675874 0.0471682
-1.64097 -0.695847 0.0499243
-1.62864 -0.716901 0.0529244
-1.6163 -0.739125 0.0562104
-1.60397 -0.762619 0.0598068
-1.59164 -0.787495 0.0637676
-1.57931 -0.81388 0.0681289
-1.56698 -0.841914 0.0729622
-1.55465 -0.871758 0.0783207
-1.54232 -0.90359 0.0843012
-1.52999 -0.937621 0.0909834
-1.51767 -0.97408 0.0985016
-1.50534 -1.01324 0.106977
-1.49302 -1.05541 0.116602
-1.48069 -1.10095 0.127564
-1.46837 -1.15027 0.140148
-1.45605 -1.20386 0.154652
-1.44373 -1.26229 0.171514
-1.43141 -1.32623 0.191223
-1.41909 -1.39645 0.214483
-1.40677 -1.47392 0.242123
-1.39445 -1.55972 0.275331
-1.38213 -1.65519 0.315585
-1.36982 -1.76186 0.365003
-1.3575 -1.8816 0.426356
-1.34519 -2.01644 0.503663
-1.33288 -2.16871 0.60244
-1.32056 -2.34057 0.730824
-1.30825 -2.5336 0.900436
-1.29594 -2.74708 1.12858
-1.28363 -2.97492 1.44019
-1.27132 -3.198 1.8705
-1.25901 -3.37026 2.46306
-1.2467 -3.39392 3.25356
-1.2344 -3.10211 4.21316
-1.22209 -2.31307 5.14421
-1.20978 -1.04936 5.66244
-1.19748 0.300982 5.49925
-1.18517 1.29342 4.81584
-1.17287 1.80832 3.97933
-1.16057 1.97181 3.22835
-1.14826 1.93894 2.63322
-1.13596 1.81363 2.18421
-1.12366 1.65148 1.85067
-1.11136 1.47966 1.60356
-1.09906 1.31009 1.42049
-1.08676 1.14748 1.28543
-1.07446 0.992849 1.18724
-1.06217 0.845732 1.11835
-1.04987 0.704836 1.07378
-1.03757 0.568689 1.05046
-1.02528 0.435703 1.04683
-1.01298 0.304428 1.0627
-1.00069 0.17356 1.09913
-0.988392 0.0421735 1.15863
-0.976098 -0.0900215 1.24529
-0.963805 -0.222101 1.36538
-0.951513 -0.350865 1.52772
-0.939221 -0.46886 1.7444
-0.92693 -0.560649 2.0304
-0.914639 -0.596804 2.40124
-0.902349 -0.525508 2.86326
-0.890059 -0.269021 3.39052
-0.87777 0.253169 3.88522
-0.865482 1.04321 4.16408
-0.853194 1.93401 4.0566
-0.840906 2.66127 3.57942
-0.828619 3.0761 2.92986
-0.816332 3.21061 2.30128
-0.804046 3.16942 1.78276
-0.791761 3.04242 1.38488
-0.779475 2.88351 1.08784
-0.767191 2.72041 0.866853
-0.754907 2.56539 0.701349
-0.742623 2.4232 0.575755
-0.730339 2.29482 0.479174
-0.718056 2.17971 0.403726
-0.705774 2.07665 0.344033
-0.693492 1.98431 0.296096
-0.68121 1.90135 0.257192
-0.668929 1.82661 0.22519
-0.656648 1.75904 0.19865
-0.644367 1.69773 0.176367
-0.632087 1.6419 0.157546
-0.619808 1.59091 0.141468
-0.607528 1.54418 0.127675
-0.595249 1.50123 0.115716
-0.582971 1.46164 0.105321
-0.570692 1.42505 0.0961909
-0.558414 1.39116 0.0881654
-0.546137 1.35971 0.0810364
-0.533859 1.33044 0.0747085
-0.521582 1.30317 0.0690311
-0.509305 1.2777 0.0639488
-0.497029 1.25389 0.0593481
-0.484753 1.2316 0.0551986
-0.472477 1.2107 0.0514121
-0.460202 1.19108 0.047974
-0.447926 1.17265 0.0448136
-0.435651 1.15531 0.0419268
-0.423376 1.13899 0.0392551
-0.411102 1.12363 0.0368014
-0.398828 1.10915 0.0345161
-0.386554 1.0955 0.0324068
-0.37428 1.08262 0.0304307
-0.362006 1.07048 0.0285983
-0.349733 1.05903 0.0268718
-0.33746 1.04822 0.025264
-0.325187 1.03803 0.0237408
-0.312914 1.02843 0.0223165
-0.300641 1.01937 0.0209601
-0.288369 1.01084 0.0196868
-0.276097 1.00282 0.0184679
-0.263824 0.99527 0.0173193
-0.251553 0.988183 0.0162141
-0.239281 0.981535 0.0151689
-0.227009 0.975311 0.0141582
-0.214738 0.969493 0.0131986
-0.202466 0.964069 0.0122661
-0.190195 0.959024 0.0113775
-0.177924 0.954347 0.0105098
-0.165653 0.950027 0.00967965
-0.153382 0.946053 0.00886502
-0.141111 0.942418 0.00808272
-0.12884 0.939112 0.00731123
-0.116569 0.936129 0.00656739
-0.104299 0.933462 0.00583023
-0.0920281 0.931105 0.00511659
-0.0797576 0.929054 0.00440589
-0.0674871 0.927303 0.00371497
-0.0552167 0.92585 0.00302356
-0.0429463 0.924691 0.00234848
-0.0306759 0.923823 0.00166966
-0.0184055 0.923246 0.00100392
-0.00613517 0.922958 0.000331325
0.00613517 0.922958 -0.000331325
0.0184055 0.923246 -0.00100392
0.0306759 0.923823 -0.00166966
0.0429463 0.924691 -0.00234848
0.0552167 0.92585 -0.00302356
0.0674871 0.927303 -0.00371497
0.0797576 0.929054 -0.00440589
0.0920281 0.931105 -0.00511659
0.104299 0.933462 -0.00583023
0.116569 0.936129 -0.00656739
0.12884 0.939112 -0.00731123
0.141111 0.942418 -0.00808272
0.153382 0.946053 -0.00886502
0.165653 0.950027 -0.00967965
0.177924 0.954347 -0.0105098
0.190195 0.959024 -0.0113775
0.202466 0.964069 -0.0122661
0.214738 0.969493 -0.0131986
0.227009 0.975311 -0.0141582
0.239281 0.981535 -0.0151689
0.251553 0.988183 -0.0162141
0.263824 0.99527 -0.0173193
0.276097 1.00282 -0.0184679
0.288369 1.01084 -0.0196868
0.300641 1.01937 -0.0209601
0.312914 1.02843 -0.0223165
0.325187 1.03803 -0.0237408
0.33746 1.04822 -0.025264
0.349733 1.05903 -0.0268718
0.362006 1.07048 -0.0285983
0.37428 1.08262 -0.0304307
0.386554 1.0955 -0.0324068
0.398828 1.10915 -0.0345161
0.411102 1.12363 -0.0368014
0.423376 1.13899 -0.0392551
0.435651 1.15531 -0.0419268
0.447926 1.17265 -0.0448136
0.460202 1.19108 -0.047974
0.472477 1.2107 -0.0514121
0.484753 1.2316 -0.0551986
0.497029 1.25389 -0.0593481
0.509305 1.2777 -0.0639488
0.521582 1.30317 -0.0690311
0.533859 1.33044 -0.0747085
0.546137 1.35971 -0.0810364
0.558414 1.39116 -0.0881654
0.570692 1.42505 -0.0961909
0.582971 1.46164 -0.105321
0.595249 1.50123 -0.115716
0.607528 1.54418 -0.127675
0.619808 1.59091 -0.141468
0.632087 1.6419 -0.157546
0.644367 1.69773 -0.176367
0.656648 1.75904 -0.19865
0.668929 1.82661 -0.22519
0.68121 1.90135 -0.257192
0.693492 1.98431 -0.296096
0.705774 2.07665 -0.344033
0.718056 2.17971 -0.403726
0.730339 2.29482 -0.479174
0.742623 2.4232 -0.575755
0.754907 2.56539 -0.701349
0.767191 2.72041 -0.866853
0.779475 2.88351 -1.08784
0.791761 3.04242 -1.38488
0.804046 3.16942 -1.78276
0.816332 3.21061 -2.30128
0.828619 3.0761 -2.92986
0.840906 2.66127 -3.57942
0.853194 1.93401 -4.0566
0.865482 1.04321 -4.16408
0.87777 0.253169 -3.88522
0.890059 -0.269021 -3.39052
0.902349 -0.525508 -2.86326
0.914639 -0.596804 -2.40124
0.92693 -0.560649 -2.0304
0.939221 -0.46886 -1.7444
0.951513 -0.350865 -1.52772
0.963805 -0.222101 -1.36538
0.976098 -0.0900215 -1.24529
0.988392 0.0421735 -1.15863
1.00069 0.17356 -1.09913
1.01298 0.304428 -1.0627
1.02528 0.435703 -1.04683
1.03757 0.568689 -1.05046
1.04987 0.704836 -1.07378
1.06217 0.845732 -1.11835
1.07446 0.992849 -1.18724
1.08676 1.14748 -1.28543
1.09906 1.31009 -1.42049
1.11136 1.47966 -1.60356
1.12366 1.65148 -1.85067
1.13596 1.81363 -2.18421
1.14826 1.93894 -2.63322
1.16057 1.97181 -3.22835
1.17287 1.80832 -3.97933
1.18517 1.29342 -4.81584
1.19748 0.300982 -5.49925
1.20978 -1.04936 -5.66244
1.22209 -2.31307 -5.14421
1.2344 -3.10211 -4.21316
1.2467 -3.39392 -3.25356
1.25901 -3.37026 -2.46306
1.27132 -3.198 -1.8705
1.28363 -2.97492 -1.44019
1.29594 -2.74708 -1.12858
1.30825 -2.5336 -0.900436
1.32056 -2.34057 -0.730824
1.33288 -2.16871 -0.60244
1.34519 -2.01644 -0.503663
1.3575 -1.8816 -0.426356
1.36982 -1.76186 -0.365003
1.38213 -1.65519 -0.315585
1.39445 -1.55972 -0.275331
1.40677 -1.47392 -0.242123
1.41909 -1.39645 -0.214483
1.43141 -1.32623 -0.191223
1.44373 -1.26229 -0.171514
1.45605 -1.20386 -0.154652
1.46837 -1.15027 -0.140148
1.48069 -1.10095 -0.127564
1.49302 -1.05541 -0.116602
1.50534 -1.01324 -0.106977
1.51767 -0.97408 -0.0985016
1.52999 -0.937621 -0.0909834
1.54232 -0.90359 -0.0843012
1.55465 -0.871758 -0.0783207
1.56698 -0.841914 -0.0729622
1.57931 -0.81388 -0.0681289
1.59164 -0.787495 -0.0637676
1.60397 -0.762619 -0.0598068
1.6163 -0.739125 -0.0562104
1.62864 -0.716901 -0.0529244
1.64097 -0.695847 -0.0499243
1.65331 -0.675874 -0.0471682
1.66564 -0.656899 -0.0446395
1.67798 -0.63885 -0.0423052
1.69032 -0.621661 -0.040154
1.70266 -0.605273 -0.0381596
1.715 -0.58963 -0.0363143
1.72734 -0.574684 -0.0345967
1.73969 -0.560388 -0.0330019
1.75203 -0.546703 -0.0315121
1.76438 -0.533588 -0.0301243
1.77672 -0.521011 -0.0288236
1.78907 -0.508938 -0.0276084
1.80142 -0.497341 -0.0264661
1.81377 -0.486191 -0.0253961
1.82612 -0.475464 -0.0243874
1.83847 -0.465137 -0.0234402
1.85082 -0.455188 -0.0225451
1.86318 -0.445596 -0.0217027
1.87553 -0.436344 -0.0209047
1.88789 -0.427412 -0.0201521
1.90024 -0.418787 -0.0194377
1.9126 -0.410452 -0.0187627
1.92496 -0.402392 -0.0181207
1.93732 -0.394596 -0.0175129
1.94968 -0.38705 -0.0169338
1.96205 -0.379742 -0.0163847
1.97441 -0.372663 -0.0158607
1.98678 -0.365801 -0.015363
1.99914 -0.359147 -0.0148873
2.01151 -0.352692 -0.014435
2.02388 -0.346426 -0.0140019
2.03625 -0.340343 -0.0135895
2.04862 -0.334435 -0.0131942
2.061 -0.328693 -0.0128174
2.07337 -0.323112 -0.0124558
2.08575 -0.317684 -0.0121106
2.09812 -0.312405 -0.011779
2.1105 -0.307267 -0.0114622
2.12288 -0.302266 -0.0111574
2.13526 -0.297396 -0.010866
2.14764 -0.292652 -0.0105854
2.16002 -0.28803 -0.010317
2.17241 -0.283524 -0.0100583
2.18479 -0.279131 -0.00981053
2.19718 -0.274847 -0.00957159
2.20957 -0.270668 -0.00934266
2.22196 -0.266589 -0.00912171
2.23435 -0.262608 -0.00890991
2.24674 -0.258721 -0.00870538
2.25914 -0.254924 -0.00850924
2.27153 -0.251216 -0.00831974
2.28393 -0.247592 -0.00813797
2.29633 -0.24405 -0.0079623
2.30873 -0.240587 -0.00779378
2.32113 -0.237201 -0.00763088
2.33353 -0.233888 -0.00747463
2.34593 -0.230648 -0.00732359
2.35834 -0.227476 -0.00717875
2.37074 -0.224372 -0.00703879
2.38315 -0.221333 -0.00690464
2.39556 -0.218357 -0.00677507
2.40797 -0.215441 -0.006651
2.42038 -0.212585 -0.00653127
2.4328 -0.209785 -0.00641677
2.44521 -0.207041 -0.00630643
2.45763 -0.204351 -0.00620111
2.47005 -0.201713 -0.00609982
2.48247 -0.199125 -0.00600341
2.49489 -0.196585 -0.00591095
2.50731 -0.194093 -0.00582329
2.51974 -0.191647 -0.00573957
2.53216 -0.189245 -0.00566063
2.54459 -0.186886 -0.00558572
2.55702 -0.184568 -0.00551565
2.56945 -0.18229 -0.00544977
2.58188 -0.180051 -0.00538892
2.59432 -0.17785 -0.00533252
2.60675 -0.175685 -0.00528146
2.61919 -0.173554 -0.00523527
2.63163 -0.171457 -0.00519491
2.64407 -0.169393 -0.00516004
2.65651 -0.167359 -0.00513171
2.66896 -0.165355 -0.00510977
2.6814 -0.16338 -0.00509541
2.69385 -0.161431 -0.00508872
2.7063 -0.159509 -0.00509111
2.71875 -0.15761 -0.00510301
2.7312 -0.155735 -0.00512618
2.74366 -0.153881 -0.00516153
2.75611 -0.152048 -0.00521137
2.76857 -0.150234 -0.00527735
2.78103 -0.148436 -0.00536261
2.79349 -0.146655 -0.00546995
2.80595 -0.144889 -0.00560389
2.81842 -0.143137 -0.00576901
2.83088 -0.141398 -0.00597208
2.84335 -0.139672 -0.00622055
2.85582 -0.137962 -0.00652475
2.86829 -0.136271 -0.00689663
2.88076 -0.134606 -0.00735189
2.89324 -0.132979 -0.0079086
2.90572 -0.131412 -0.00858852
2.91819 -0.129938 -0.00941379
2.93067 -0.128611 -0.0104036
2.94316 -0.127509 -0.011562
2.95564 -0.126735 -0.0128595
2.96813 -0.12641 -0.014202
2.98062 -0.12662 -0.0154055
2.99311 -0.127344 -0.0162055
3.0056 -0.128382 -0.0163483
3.01809 -0.129389 -0.0157356
3.03059 -0.130024 -0.0145005
3.04308 -0.130109 -0.0129252
3.05558 -0.129654 -0.0112897
3.06808 -0.128778 -0.00977645
3.08059 -0.127623 -0.00846688
3.09309 -0.126305 -0.00737388
3.1056 -0.124907 -0.00647807
3.11811 -0.123483 -0.00574825
3.13062 -0.122062 -0.00515359
3.14313 -0.120663 -0.0046665
3.15565 -0.119295 -0.00426496
3.16817 -0.117963 -0.00393092
3.18068 -0.116666 -0.00365081
3.19321 -0.115406 -0.00341353
3.20573 -0.11418 -0.00321096
3.21825 -0.112987 -0.00303626
3.23078 -0.111825 -0.00288456
3.24331 -0.110693 -0.00275153
3.25584 -0.109587 -0.00263422
3.26838 -0.108508 -0.00252977
3.28091 -0.107453 -0.00243638
3.29345 -0.106421 -0.00235211
3.30599 -0.10541 -0.00227583
3.31853 -0.104421 -0.00220617
3.33108 -0.10345 -0.00214244
3.34362 -0.102498 -0.00208363
3.35617 -0.101564 -0.00202933
3.36872 -0.100647 -0.00197875
3.38127 -0.0997458 -0.00193167
3.39383 -0.0988602 -0.00188747
3.40639 -0.0979895 -0.00184604
3.41894 -0.0971331 -0.00180688
3.43151 -0.0962905 -0.00176995
3.44407 -0.0954613 -0.00173483
3.45664 -0.094645 -0.00170155
3.4692 -0.0938412 -0.00166973
3.48177 -0.0930494 -0.00163945
3.49435 -0.0922694 -0.00161037
3.50692 -0.0915007 -0.00158258
3.5195 -0.0907431 -0.00155581
3.53208 -0.0899963 -0.00153013
3.54466 -0.08926 -0.00150531
3.55724 -0.0885338 -0.00148144
3.56983 -0.0878176 -0.0014583
3.58242 -0.0871111 -0.001436
3.59501 -0.0864141 -0.00141431
3.6076 -0.0857263 -0.00139338
3.6202 -0.0850475 -0.00137298
3.6328 -0.0843776 -0.00135325
3.6454 -0.0837163 -0.00133398
3.658 -0.0830634 -0.00131532
3.67061 -0.0824188 -0.00129707
3.68321 -0.0817823 -0.00127937
3.69582 -0.0811538 -0.00126204
3.70844 -0.080533 -0.0012452
3.72105 -0.0799198 -0.00122869
3.73367 -0.0793141 -0.00121264
3.74629 -0.0787157 -0.00119689
3.75891 -0.0781245 -0.00118155
3.77154 -0.0775403 -0.00116649
3.78416 -0.0769631 -0.00115182
3.79679 -0.0763927 -0.00113739
3.80943 -0.0758289 -0.00112332
3.82206 -0.0752716 -0.00110948
3.8347 -0.0747208 -0.00109598
3.84734 -0.0741763 -0.00108268
3.85998 -0.0736381 -0.0010697
3.87263 -0.0731059 -0.00105691
3.88527 -0.0725797 -0.00104443
3.89792 -0.0720595 -0.00103211
3.91058 -0.071545 -0.00102008
3.92323 -0.0710362 -0.00100821
3.93589 -0.0705331 -0.000996611
3.94855 -0.0700355 -0.000985161
3.96121 -0.0695433 -0.000973965
3.97388 -0.0690564 -0.00096291
3.98655 -0.0685748 -0.000952096
3.99922 -0.0680984 -0.000941414
4.01189 -0.0676271 -0.000930962
4.02457 -0.0671608 -0.000920632
4.03725 -0.0666994 -0.000910523
4.04993 -0.066243 -0.000900528
4.06261 -0.0657913 -0.000890744
4.0753 -0.0653443 -0.000881068
4.08799 -0.064902 -0.000871592
4.10068 -0.0644642 -0.000862219
4.11338 -0.064031 -0.000853038
4.12608 -0.0636022 -0.000843953
4.13878 -0.0631778 -0.000835053
4.15148 -0.0627577 -0.000826243
4.16419 -0.0623419 -0.000817611
4.1769 -0.0619303 -0.000809065
4.18961 -0.0615228 -0.000800689
4.20233 -0.0611193 -0.000792394
4.21505 -0.0607199 -0.000784263
4.22777 -0.0603245 -0.000776209
4.24049 -0.0599329 -0.000768313
4.25322 -0.0595453 -0.00076049
4.26595 -0.0591614 -0.000752819
4.27868 -0.0587812 -0.000745218
4.29142 -0.0584048 -0.000737763
4.30415 -0.058032 -0.000730375
4.3169 -0.0576628 -0.000723127
4.32964 -0.0572971 -0.000715943
4.34239 -0.056935 -0.000708895
4.35514 -0.0565763 -0.000701908
4.36789 -0.056221 -0.000695052
4.38065 -0.0558691 -0.000688253
4.39341 -0.0555205 -0.000681582
4.40617 -0.0551751 -0.000674965
4.41893 -0.054833 -0.000668472
4.4317 -0.0544941 -0.00066203
4.44447 -0.0541583 -0.000655708
4.45725 -0.0538257 -0.000649436
4.47002 -0.0534961 -0.000643279
4.48281 -0.0531695 -0.00063717
4.49559 -0.0528459 -0.000631172
4.50838 -0.0525253 -0.00062522
4.52117 -0.0522076 -0.000619377
4.53396 -0.0518928 -0.000613577
4.54676 -0.0515808 -0.000607881
4.55955 -0.0512716 -0.000602228
4.57236 -0.0509652 -0.000596676
4.58516 -0.0506615 -0.000591165
4.59797 -0.0503606 -0.000585752
4.61078 -0.0500623 -0.000580377
4.6236 -0.0497666 -0.000575098
4.63642 -0.0494736 -0.000569856
4.64924 -0.0491831 -0.000564707
4.66207 -0.0488952 -0.000559593
4.67489 -0.0486098 -0.000554569
4.68773 -0.0483268 -0.000549579
4.70056 -0.0480464 -0.000544676
4.7134 -0.0477683 -0.000539807
4.72624 -0.0474926 -0.000535022
4.73909 -0.0472193 -0.000530268
4.75193 -0.0469484 -0.000525597
4.76479 -0.0466797 -0.000520957
4.77764 -0.0464134 -0.000516396
4.7905 -0.0461493 -0.000511864
4.80336 -0.0458874 -0.00050741
4.81623 -0.0456277 -0.000502985
4.82909 -0.0453703 -0.000498634
4.84197 -0.0451149 -0.000494311
4.85484 -0.0448617 -0.000490062
4.86772 -0.0446106 -0.000485838
4.8806 -0.0443616 -0.000481686
4.89349 -0.0441147 -0.000477559
4.90638 -0.0438697 -0.000473501
4.91927 -0.0436268 -0.000469468
4.93217 -0.0433859 -0.000465502
4.94507 -0.043147 -0.00046156
4.95797 -0.04291 -0.000457683
4.97088 -0.0426749 -0.000453829
4.98379 -0.0424417 -0.000450039
4.99671 -0.0422104 -0.000446271
5.00962 -0.041981 -0.000442565
5.02254 -0.0417534 -0.00043888
5.03547 -0.0415276 -0.000435256
5.0484 -0.0413036 -0.000431651
5.06133 -0.0410814 -0.000428107
5.07427 -0.040861 -0.000424581
5.08721 -0.0406423 -0.000421113
5.10015 -0.0404253 -0.000417664
5.1131 -0.0402101 -0.000414271
5.12605 -0.0399965 -0.000410897
5.139 -0.0397846 -0.000407577
5.15196 -0.0395743 -0.000404274
5.16493 -0.0393657 -0.000401025
5.17789 -0.0391587 -0.000397793
5.19086 -0.0389533 -0.000394613
5.20384 -0.0387494 -0.000391449
5.21681 -0.0385472 -0.000388336
5.22979 -0.0383465 -0.000385239
5.24278 -0.0381473 -0.000382191
5.25577 -0.0379496 -0.000379158
5.26876 -0.0377535 -0.000376174
5.28176 -0.0375588 -0.000373205
5.29476 -0.0373656 -0.000370282
5.30776 -0.0371738 -0.000367374
5.32077 -0.0369835 -0.000364512
5.33379 -0.0367946 -0.000361663
5.3468 -0.0366072 -0.00035886
5.35982 -0.0364211 -0.00035607
5.37285 -0.0362364 -0.000353323
5.38588 -0.0360531 -0.00035059
5.39891 -0.0358711 -0.000347899
5.41194 -0.0356905 -0.00034522
5.42499 -0.0355112 -0.000342584
5.43803 -0.0353332 -0.000339959
5.45108 -0.0351565 -0.000337375
5.46413 -0.0349811 -0.000334803
5.47719 -0.034807 -0.000332271
5.49025 -0.0346341 -0.000329749
5.50332 -0.0344625 -0.000327267
5.51639 -0.0342921 -0.000324796
5.52946 -0.034123 -0.000322363
5.54254 -0.0339551 -0.00031994
5.55562 -0.0337883 -0.000317554
5.56871 -0.0336228 -0.000315179
5.5818 -0.0334585 -0.00031284
5.59489 -0.0332953 -0.00031051
5.60799 -0.0331332 -0.000308217
5.62109 -0.0329723 -0.000305932
5.6342 -0.0328126 -0.000303683
5.64731 -0.032654 -0.000301443
5.66043 -0.0324965 -0.000299236
5.67355 -0.03234 -0.000297039
5.68668 -0.0321847 -0.000294875
5.6998 -0.0320305 -0.000292719
5.71294 -0.0318773 -0.000290596
5.72608 -0.0317252 -0.000288481
5.73922 -0.0315741 -0.000286398
5.75237 -0.0314241 -0.000284323
5.76552 -0.0312751 -0.000282279
5.77867 -0.0311272 -0.000280243
5.79183 -0.0309802 -0.000278237
5.805 -0.0308343 -0.000276239
5.81817 -0.0306893 -0.000274271
5.83134 -0.0305454 -0.00027231
5.84452 -0.0304024 -0.000270378
5.85771 -0.0302603 -0.000268453
5.87089 -0.0301193 -0.000266557
5.88409 -0.0299791 -0.000264667
5.89728 -0.02984 -0.000262806
5.91048 -0.0297017 -0.000260951
5.92369 -0.0295644 -0.000259124
5.9369 -0.029428 -0.000257302
5.95012 -0.0292925 -0.000255508
5.96334 -0.0291578 -0.00025372
5.97656 -0.0290241 -0.000251958
5.98979 -0.0288913 -0.000250202
6.00303 -0.0287593 -0.000248472
6.01627 -0.0286282 -0.000246747
6.02951 -0.028498 -0.000245048
6.04276 -0.0283686 -0.000243354
6.05601 -0.0282401 -0.000241685
6.06927 -0.0281124 -0.000240022
6.08254 -0.0279855 -0.000238382
6.09581 -0.0278594 -0.000236748
6.10908 -0.0277342 -0.000235138
6.12236 -0.0276098 -0.000233532
6.13564 -0.0274861 -0.00023195
6.14893 -0.0273633 -0.000230373
6.16222 -0.0272412 -0.000228818
6.17552 -0.0271199 -0.000227269
6.18882 -0.0269994 -0.000225741
6.20213 -0.0268797 -0.000224218
6.21545 -0.0267607 -0.000222717
6.22876 -0.0266425 -0.000221221
6.24209 -0.026525 -0.000219746
6.25542 -0.0264083 -0.000218275
6.26875 -0.0262923 -0.000216825
6.28209 -0.026177 -0.00021538
6.29543 -0.0260624 -0.000213955
6.30878 -0.0259486 -0.000212534
6.32214 -0.0258355 -0.000211133
6.3355 -0.025723 -0.000209736
6.34886 -0.0256113 -0.000208359
6.36223 -0.0255002 -0.000206986
6.37561 -0.0253899 -0.000205632
6.38899 -0.0252802 -0.000204282
6.40237 -0.0251712 -0.000202951
6.41576 -0.0250629 -0.000201623
6.42916 -0.0249552 -0.000200315
6.44256 -0.0248482 -0.000199009
6.45597 -0.0247418 -0.000197722
6.46938 -0.0246361 -0.000196439
6.4828 -0.024531 -0.000195173
6.49623 -0.0244266 -0.00019391
6.50965 -0.0243228 -0.000192666
6.52309 -0.0242196 -0.000191424
6.53653 -0.024117 -0.0001902
6.54998 -0.0240151 -0.000188978
6.56343 -0.0239137 -0.000187774
6.57688 -0.023813 -0.000186573
6.59035 -0.0237129 -0.000185388
6.60381 -0.0236133 -0.000184206
6.61729 -0.0235144 -0.000183041
6.63077 -0.023416 -0.000181878
6.64425 -0.0233182 -0.000180731
6.65774 -0.023221 -0.000179587
6.67124 -0.0231244 -0.000178459
6.68474 -0.0230283 -0.000177334
6.69825 -0.0229328 -0.000176223
6.71176 -0.0228379 -0.000175116
6.72528 -0.0227435 -0.000174023
6.73881 -0.0226496 -0.000172933
6.75234 -0.0225563 -0.000171858
6.76588 -0.0224636 -0.000170786
6.77942 -0.0223714 -0.000169728
6.79297 -0.0222797 -0.000168672
6.80653 -0.0221885 -0.000167631
6.82009 -0.0220979 -0.000166591
6.83365 -0.0220078 -0.000165567
6.84723 -0.0219182 -0.000164544
6.86081 -0.0218291 -0.000163535
6.87439 -0.0217405 -0.000162528
6.88798 -0.0216524 -0.000161535
6.90158 -0.0215648 -0.000160543
6.91518 -0.0214778 -0.000159565
6.92879 -0.0213912 -0.000158589
6.94241 -0.0213051 -0.000157627
6.95603 -0.0212194 -0.000156666
6.96966 -0.0211343 -0.000155718
6.98329 -0.0210497 -0.000154772
6.99693 -0.0209655 -0.000153838
7.01058 -0.0208818 -0.000152907
7.02423 -0.0207985 -0.000151987
7.03789 -0.0207157 -0.00015107
7.05156 -0.0206334 -0.000150165
7.06523 -0.0205515 -0.000149261
7.07891 -0.0204701 -0.00014837
7.09259 -0.0203892 -0.00014748
7.10629 -0.0203086 -0.000146602
7.11998 -0.0202286 -0.000145725
7.13369 -0.0201489 -0.000144861
7.1474 -0.0200697 -0.000143997
7.16112 -0.0199909 -0.000143145
7.17484 -0.0199126 -0.000142295
7.18857 -0.0198347 -0.000141456
7.20231 -0.0197572 -0.000140618
7.21605 -0.0196801 -0.000139791
7.22981 -0.0196035 -0.000138966
7.24356 -0.0195272 -0.000138151
7.25733 -0.0194514 -0.000137338
7.2711 -0.019376 -0.000136536
7.28488 -0.019301 -0.000135734
7.29866 -0.0192263 -0.000134944
7.31245 -0.0191521 -0.000134154
7.32625 -0.0190783 -0.000133375
7.34006 -0.0190049 -0.000132597
7.35387 -0.0189318 -0.00013183
7.36769 -0.0188592 -0.000131063
7.38151 -0.0187869 -0.000130306
7.39535 -0.018715 -0.000129551
7.40919 -0.0186435 -0.000128805
7.42303 -0.0185724 -0.00012806
7.43689 -0.0185016 -0.000127326
7.45075 -0.0184312 -0.000126592
7.46462 -0.0183612 -0.000125867
7.47849 -0.0182916 -0.000125144
7.49238 -0.0182223 -0.00012443
7.50627 -0.0181534 -0.000123717
7.52017 -0.0180848 -0.000123013
7.53407 -0.0180166 -0.00012231
7.54798 -0.0179487 -0.000121617
7.5619 -0.0178812 -0.000120924
7.57583 -0.017814 -0.00012024
7.58976 -0.0177472 -0.000119557
7.6037 -0.0176807 -0.000118882
7.61765 -0.0176146 -0.000118209
7.63161 -0.0175488 -0.000117544
7.64557 -0.0174833 -0.00011688
7.65954 -0.0174182 -0.000116224
7.67352 -0.0173534 -0.000115569
7.68751 -0.0172889 -0.000114923
7.70151 -0.0172248 -0.000114277
7.71551 -0.0171609 -0.00011364
7.72952 -0.0170974 -0.000113003
7.74353 -0.0170343 -0.000112375
7.75756 -0.0169714 -0.000111747
7.77159 -0.0169089 -0.000111127
7.78563 -0.0168466 -0.000110508
7.79968 -0.0167847 -0.000109896
7.81374 -0.0167231 -0.000109286
7.8278 -0.0166618 -0.000108683
7.84188 -0.0166008 -0.00010808
7.85596 -0.0165401 -0.000107485
7.87005 -0.0164797 -0.000106891
7.88414 -0.0164196 -0.000106305
7.89825 -0.0163598 -0.000105718
7.91236 -0.0163002 -0.00010514
7.92648 -0.016241 -0.000104562
7.94061 -0.0161821 -0.000103991
7.95475 -0.0161235 -0.00010342
7.96889 -0.0160651 -0.000102857
7.98305 -0.016007 -0.000102295
7.99721 -0.0159492 -0.000101739
8.01138 -0.0158917 -0.000101184
8.02556 -0.0158345 -0.000100636
8.03974 -0.0157776 -0.000100088
8.05394 -0.0157209 -9.9547e-05
8.06814 -0.0156645 -9.90065e-05
8.08236 -0.0156083 -9.84728e-05
8.09658 -0.0155525 -9.79395e-05
8.11081 -0.0154969 -9.74129e-05
8.12505 -0.0154416 -9.68866e-05
8.1393 -0.0153865 -9.6367e-05
8.15355 -0.0153317 -9.58476e-05
8.16782 -0.0152772 -9.53349e-05
8.18209 -0.0152229 -9.48223e-05
8.19637 -0.0151689 -9.43162e-05
8.21066 -0.0151151 -9.38104e-05
8.22496 -0.0150616 -9.3311e-05
8.23927 -0.0150083 -9.28117e-05
8.25359 -0.0149553 -9.23188e-05
8.26792 -0.0149025 -9.1826e-05
8.28225 -0.01485 -9.13395e-05
8.2966 -0.0147978 -9.08531e-05
8.31095 -0.0147457 -9.03728e-05
8.32532 -0.014694 -8.98927e-05
8.33969 -0.0146424 -8.94187e-05
8.35407 -0.0145911 -8.89447e-05
8.36846 -0.01454 -8.84768e-05
8.38286 -0.0144892 -8.80089e-05
8.39727 -0.0144386 -8.75469e-05
8.41169 -0.0143883 -8.70851e-05
8.42612 -0.0143381 -8.6629e-05
8.44056 -0.0142882 -8.6173e-05
8.45501 -0.0142386 -8.57227e-05
8.46946 -0.0141891 -8.52725e-05
8.48393 -0.0141399 -8.48279e-05
8.49841 -0.0140909 -8.43834e-05
8.51289 -0.0140422 -8.39445e-05
8.52739 -0.0139936 -8.35056e-05
8.5419 -0.0139453 -8.30722e-05
8.55641 -0.0138972 -8.26388e-05
8.57094 -0.0138493 -8.22108e-05
8.58547 -0.0138016 -8.17829e-05
8.60002 -0.0137542 -8.13602e-05
8.61457 -0.0137069 -8.09376e-05
8.62914 -0.0136599 -8.05203e-05
8.64371 -0.0136131 -8.01029e-05
8.6583 -0.0135665 -7.96908e-05
8.67289 -0.0135201 -7.92786e-05
8.6875 -0.0134739 -7.88716e-05
8.70212 -0.0134279 -7.84645e-05
8.71674 -0.0133821 -7.80625e-05
8.73138 -0.0133365 -7.76604e-05
8.74603 -0.0132911 -7.72633e-05
8.76069 -0.0132459 -7.68662e-05
8.77535 -0.013201 -7.6474e-05
8.79003 -0.0131562 -7.60818e-05
8.80472 -0.0131116 -7.56944e-05
8.81942 -0.0130672 -7.53069e-05
8.83413 -0.013023 -7.49242e-05
8.84885 -0.012979 -7.45415e-05
8.86359 -0.0129352 -7.41635e-05
8.87833 -0.0128916 -7.37854e-05
8.89308 -0.0128481 -7.34119e-05
8.90785 -0.0128049 -7.30384e-05
8.92262 -0.0127618 -7.26695e-05
8.93741 -0.012719 -7.23004e-05
8.95221 -0.0126763 -7.19359e-05
8.96702 -0.0126338 -7.15714e-05
8.98184 -0.0125914 -7.12112e-05
8.99667 -0.0125493 -7.0851e-05
9.01151 -0.0125073 -7.04952e-05
9.02637 -0.0124656 -7.01393e-05
9.04124 -0.012424 -6.97877e-05
9.05611 -0.0123825 -6.9436e-05
9.071 -0.0123413 -6.90886e-05
9.0859 -0.0123002 -6.87411e-05
9.10081 -0.0122593 -6.83978e-05
9.11574 -0.0122186 -6.80544e-05
9.13067 -0.012178 -6.77152e-05
9.14562 -0.0121377 -6.73759e-05
9.16058 -0.0120974 -6.70406e-05
9.17555 -0.0120574 -6.67053e-05
9.19053 -0.0120175 -6.6374e-05
9.20553 -0.0119778 -6.60425e-05
9.22054 -0.0119383 -6.57151e-05
9.23556 -0.0118989 -6.53875e-05
9.25059 -0.0118597 -6.50639e-05
9.26563 -0.0118206 -6.47402e-05
9.28069 -0.0117817 -6.44204e-05
9.29576 -0.011743 -6.41003e-05
9.31084 -0.0117044 -6.37842e-05
9.32593 -0.011666 -6.34679e-05
9.34104 -0.0116278 -6.31555e-05
9.35616 -0.0115897 -6.28428e-05
9.37129 -0.0115517 -6.25339e-05
9.38643 -0.0115139 -6.22249e-05
9.40159 -0.0114763 -6.19195e-05
9.41676 -0.0114388 -6.1614e-05
9.43194 -0.0114015 -6.13122e-05
9.44714 -0.0113643 -6.10102e-05
9.46235 -0.0113273 -6.07118e-05
9.47757 -0.0112904 -6.04132e-05
9.4928 -0.0112537 -6.01182e-05
9.50805 -0.0112171 -5.9823e-05
9.52331 -0.0111807 -5.95313e-05
9.53859 -0.0111444 -5.92395e-05
9.55388 -0.0111083 -5.89511e-05
9.56918 -0.0110723 -5.86625e-05
9.5845 -0.0110364 -5.83774e-05
9.59983 -0.0110007 -5.80921e-05
9.61517 -0.0109652 -5.78102e-05
9.63053 -0.0109297 -5.75281e-05
9.6459 -0.0108944 -5.72493e-05
9.66128 -0.0108593 -5.69704e-05
9.67668 -0.0108243 -5.66947e-05
9.6921 -0.0107894 -5.64189e-05
9.70753 -0.0107547 -5.61463e-05
9.72297 -0.0107201 -5.58735e-05
9.73842 -0.0106856 -5.5604e-05
9.7539 -0.0106513 -5.53342e-05
9.76938 -0.0106171 -5.50676e-05
9.78488 -0.0105831 -5.48008e-05
9.8004 -0.0105491 -5.45372e-05
9.81592 -0.0105153 -5.42733e-05
9.83147 -0.0104817 -5.40126e-05
9.84703 -0.0104481 -5.37516e-05
9.8626 -0.0104147 -5.34937e-05
9.87819 -0.0103815 -5.32356e-05
9.8938 -0.0103483 -5.29805e-05
9.90942 -0.0103153 -5.27252e-05
9.92505 -0.0102824 -5.24729e-05
9.9407 -0.0102496 -5.22204e-05
9.95637 -0.010217 -5.19708e-05
9.97205 -0.0101845 -5.1721e-05
9.98775 -0.0101521 -5.14742e-05
10.0035 -0.0101198 -5.1227e-05
10.0192 -0.0100876 -5.09829e-05
10.0349 -0.0100556 -5.07384e-05
10.0507 -0.0100237 -5.04968e-05
10.0665 -0.00999192 -5.0255e-05
10.0823 -0.00996025 -5.0016e-05
10.0981 -0.0099287 -4.97768e-05
10.1139 -0.00989726 -4.95404e-05
10.1297 -0.00986594 -4.93036e-05
10.1456 -0.00983474 -4.90697e-05
10.1615 -0.00980366 -4.88355e-05
10.1774 -0.00977269 -4.86041e-05
10.1933 -0.00974183 -4.83724e-05
10.2092 -0.00971109 -4.81434e-05
10.2251 -0.00968046 -4.79142e-05
10.2411 -0.00964995 -4.76876e-05
10.2571 -0.00961954 -4.74607e-05
10.2731 -0.00958925 -4.72366e-05
10.2891 -0.00955907 -4.70121e-05
10.3051 -0.009529 -4.67902e-05
10.3212 -0.00949903 -4.65681e-05
10.3372 -0.00946918 -4.63486e-05
10.3533 -0.00943943 -4.61288e-05
10.3694 -0.00940979 -4.59115e-05
10.3855 -0.00938026 -4.5694e-05
10.4017 -0.00935083 -4.5479e-05
10.4178 -0.00932151 -4.52637e-05
10.434 -0.0092923 -4.50509e-05
10.4502 -0.00926319 -4.48379e-05
10.4664 -0.00923418 -4.46273e-05
10.4826 -0.00920528 -4.44164e-05
10.4989 -0.00917648 -4.4208e-05
10.5152 -0.00914778 -4.39993e-05
10.5315 -0.00911918 -4.3793e-05
10.5478 -0.00909068 -4.35864e-05
10.5641 -0.00906228 -4.33822e-05
10.5804 -0.00903399 -4.31778e-05
10.5968 -0.00900579 -4.29757e-05
10.6132 -0.00897769 -4.27732e-05
10.6296 -0.00894969 -4.25732e-05
10.646 -0.00892178 -4.23728e-05
10.6625 -0.00889397 -4.21748e-05
10.6789 -0.00886626 -4.19764e-05
10.6954 -0.00883865 -4.17804e-05
10.7119 -0.00881113 -4.1584e-05
10.7284 -0.0087837 -4.13899e-05
10.745 -0.00875637 -4.11955e-05
10.7616 -0.00872913 -4.10034e-05
10.7782 -0.00870198 -4.08109e-05
10.7948 -0.00867493 -4.06207e-05
10.8114 -0.00864797 -4.04302e-05
10.8281 -0.0086211 -4.02418e-05
10.8447 -0.00859432 -4.00532e-05
10.8614 -0.00856763 -3.98667e-05
10.8781 -0.00854103 -3.96799e-05
10.8949 -0.00851452 -3.94952e-05
10.9117 -0.0084881 -3.93102e-05
10.9284 -0.00846177 -3.91274e-05
10.9452 -0.00843552 -3.89443e-05
10.9621 -0.00840936 -3.87632e-05
10.9789 -0.00838329 -3.85818e-05
10.9958 -0.0083573 -3.84026e-05
11.0127 -0.0083314 -3.82229e-05
11.0296 -0.00830559 -3.80454e-05
11.0466 -0.00827986 -3.78675e-05
11.0636 -0.00825421 -3.76917e-05
11.0806 -0.00822865 -3.75155e-05
11.0976 -0.00820317 -3.73414e-05
11.1146 -0.00817777 -3.71669e-05
11.1317 -0.00815245 -3.69945e-05
11.1488 -0.00812722 -3.68217e-05
11.1659 -0.00810207 -3.66509e-05
11.183 -0.008077 -3.64797e-05
11.2002 -0.008052 -3.63106e-05
11.2174 -0.00802709 -3.6141e-05
11.2346 -0.00800226 -3.59734e-05
11.2519 -0.0079775 -3.58055e-05
11.2691 -0.00795283 -3.56395e-05
11.2864 -0.00792823 -3.54732e-05
11.3037 -0.00790371 -3.53087e-05
11.3211 -0.00787926 -3.5144e-05
11.3385 -0.00785489 -3.49811e-05
11.3559 -0.0078306 -3.48178e-05
11.3733 -0.00780638 -3.46564e-05
11.3908 -0.00778224 -3.44947e-05
11.4082 -0.00775817 -3.43349e-05
11.4258 -0.00773418 -3.41746e-05
11.4433 -0.00771026 -3.40162e-05
11.4609 -0.00768641 -3.38575e-05
11.4785 -0.00766263 -3.37005e-05
11.4961 -0.00763893 -3.35432e-05
11.5137 -0.0076153 -3.33877e-05
11.5314 -0.00759174 -3.32319e-05
11.5491 -0.00756825 -3.30778e-05
11.5669 -0.00754483 -3.29234e-05
11.5847 -0.00752148 -3.27707e-05
11.6025 -0.0074982 -3.26177e-05
11.6203 -0.00747499 -3.24664e-05
11.6381 -0.00745185 -3.23147e-05
11.656 -0.00742877 -3.21648e-05
11.674 -0.00740576 -3.20145e-05
11.6919 -0.00738282 -3.18659e-05
11.7099 -0.00735995 -3.17169e-05
11.7279 -0.00733714 -3.15697e-05
11.746 -0.0073144 -3.1422e-05
11.7641 -0.00729172 -3.12761e-05
11.7822 -0.00726911 -3.11298e-05
11.8003 -0.00724656 -3.09851e-05
11.8185 -0.00722408 -3.08401e-05
11.8367 -0.00720166 -3.06967e-05
11.855 -0.0071793 -3.05529e-05
11.8733 -0.00715701 -3.04108e-05
11.8916 -0.00713477 -3.02683e-05
11.9099 -0.0071126 -3.01274e-05
11.9283 -0.00709049 -2.99861e-05
11.9468 -0.00706845 -2.98464e-05
11.9652 -0.00704646 -2.97063e-05
11.9837 -0.00702453 -2.95679e-05
12.0023 -0.00700266 -2.9429e-05
12.0208 -0.00698085 -2.92917e-05
12.0394 -0.0069591 -2.9154e-05
12.0581 -0.00693741 -2.90179e-05
12.0768 -0.00691577 -2.88814e-05
12.0955 -0.00689419 -2.87464e-05
12.1142 -0.00687267 -2.8611e-05
12.133 -0.00685121 -2.84772e-05
12.1519 -0.0068298 -2.83429e-05
12.1708 -0.00680845 -2.82102e-05
12.1897 -0.00678715 -2.80771e-05
12.2086 -0.0067659 -2.79455e-05
12.2276 -0.00674471 -2.78135e-05
12.2467 -0.00672358 -2.76829e-05
12.2658 -0.0067025 -2.7552e-05
12.2849 -0.00668147 -2.74225e-05
12.3041 -0.00666049 -2.72927e-05
12.3233 -0.00663956 -2.71642e-05
12.3425 -0.00661869 -2.70354e-05
12.3618 -0.00659787 -2.6908e-05
12.3812 -0.00657709 -2.67802e-05
12.4006 -0.00655637 -2.66539e-05
12.42 -0.0065357 -2.65271e-05
12.4395 -0.00651507 -2.64018e-05
12.459 -0.0064945 -2.6276e-05
12.4786 -0.00647397 -2.61516e-05
12.4982 -0.00645349 -2.60268e-05
12.5179 -0.00643306 -2.59035e-05
12.5376 -0.00641267 -2.57796e-05
12.5574 -0.00639233 -2.56572e-05
12.5772 -0.00637204 -2.55344e-05
12.5971 -0.00635179 -2.54129e-05
12.617 -0.00633159 -2.52909e-05
12.637 -0.00631143 -2.51704e-05
12.657 -0.00629131 -2.50494e-05
12.6771 -0.00627124 -2.49297e-05
12.6972 -0.00625121 -2.48096e-05
12.7174 -0.00623122 -2.46909e-05
12.7377 -0.00621128 -2.45716e-05
12.758 -0.00619138 -2.44538e-05
12.7783 -0.00617151 -2.43354e-05
12.7987 -0.00615169 -2.42184e-05
12.8192 -0.00613191 -2.4101e-05
12.8397 -0.00611216 -2.39848e-05
12.8603 -0.00609246 -2.38681e-05
12.881 -0.00607279 -2.37528e-05
12.9017 -0.00605316 -2.3637e-05
12.9225 -0.00603357 -2.35225e-05
12.9433 -0.00601401 -2.34075e-05
12.9642 -0.00599449 -2.32938e-05
12.9852 -0.005975 -2.31795e-05
13.0062 -0.00595555 -2.30666e-05
13.0273 -0.00593614 -2.29532e-05
13.0485 -0.00591675 -2.2841e-05
13.0697 -0.0058974 -2.27283e-05
13.091 -0.00587809 -2.2617e-05
13.1124 -0.0058588 -2.2505e-05
13.1338 -0.00583955 -2.23943e-05
13.1553 -0.00582032 -2.22831e-05
13.1769 -0.00580113 -2.21732e-05
13.1986 -0.00578196 -2.20626e-05
13.2203 -0.00576282 -2.19533e-05
13.2421 -0.00574371 -2.18436e-05
13.264 -0.00572463 -2.1735e-05
13.286 -0.00570557 -2.16258e-05
13.3081 -0.00568654 -2.15178e-05
13.3302 -0.00566753 -2.14095e-05
13.3524 -0.00564855 -2.13022e-05
13.3747 -0.00562959 -2.11942e-05
13.3971 -0.00561066 -2.10875e-05
13.4196 -0.00559174 -2.09805e-05
13.4422 -0.00557285 -2.08744e-05
13.4648 -0.00555397 -2.07676e-05
13.4876 -0.00553512 -2.06621e-05
13.5104 -0.00551628 -2.05562e-05
13.5334 -0.00549746 -2.04514e-05
13.5564 -0.00547866 -2.03457e-05
13.5796 -0.00545987 -2.02412e-05
13.6028 -0.0054411 -2.01364e-05
13.6262 -0.00542234 -2.00327e-05
13.6496 -0.0054036 -1.99282e-05
13.6732 -0.00538486 -1.98246e-05
13.6969 -0.00536614 -1.97205e-05
13.7207 -0.00534742 -1.96178e-05
13.7446 -0.00532871 -1.95147e-05
13.7686 -0.00531001 -1.94124e-05
13.7927 -0.00529132 -1.9309e-05
13.817 -0.00527263 -1.92066e-05
13.8414 -0.00525394 -1.91037e-05
13.8659 -0.00523526 -1.90024e-05
13.8905 -0.00521657 -1.89008e-05
13.9153 -0.00519788 -1.88003e-05
13.9402 -0.00517919 -1.86989e-05
13.9653 -0.0051605 -1.85982e-05
13.9905 -0.0051418 -1.84965e-05
14.0159 -0.00512309 -1.83955e-05
14.0414 -0.00510438 -1.82938e-05
14.067 -0.00508565 -1.81931e-05
14.0929 -0.00506691 -1.80917e-05
14.1188 -0.00504815 -1.79914e-05
14.145 -0.00502938 -1.78903e-05
14.1713 -0.00501059 -1.77903e-05
14.1978 -0.00499178 -1.76895e-05
14.2245 -0.00497295 -1.75897e-05
14.2514 -0.00495409 -1.7489e-05
14.2785 -0.0049352 -1.73893e-05
14.3058 -0.00491628 -1.72887e-05
14.3333 -0.00489732 -1.7189e-05
14.361 -0.00487833 -1.70885e-05
14.3889 -0.00485929 -1.69888e-05
14.4171 -0.00484021 -1.68882e-05
14.4455 -0.00482108 -1.67884e-05
14.4741 -0.0048019 -1.66876e-05
14.503 -0.00478267 -1.65877e-05
14.5322 -0.00476337 -1.64868e-05
14.5616 -0.00474401 -1.63866e-05
14.5914 -0.00472458 -1.62854e-05
14.6214 -0.00470507 -1.61849e-05
14.6518 -0.00468548 -1.60832e-05
14.6825 -0.0046658 -1.59823e-05
14.7135 -0.00464602 -1.58801e-05
14.7449 -0.00462614 -1.57786e-05
14.7767 -0.00460615 -1.56757e-05
14.8088 -0.00458604 -1.55735e-05
14.8414 -0.0045658 -1.54698e-05
14.8745 -0.00454542 -1.53667e-05
14.908 -0.00452489 -1.52619e-05
14.942 -0.00450419 -1.51577e-05
14.9766 -0.00448331 -1.50516e-05
15.0117 -0.00446224 -1.4946e-05
15.0475 -0.00444094 -1.48384e-05
15.0839 -0.00441941 -1.4731e-05
15.121 -0.00439762 -1.46214e-05
15.1589 -0.00437554 -1.45118e-05
15.1976 -0.00435314 -1.43997e-05
15.2373 -0.00433038 -1.42873e-05
15.278 -0.00430721 -1.41719e-05
15.3199 -0.00428358 -1.40559e-05
15.363 -0.00425942 -1.39363e-05
15.4077 -0.00423465 -1.38154e-05
15.454 -0.00420916 -1.36898e-05
15.5024 -0.0041828 -1.35621e-05
15.5531 -0.00415539 -1.34279e-05
15.6069 -0.00412666 -1.32896e-05
15.6646 -0.00409617 -1.31413e-05
15.7276 -0.00406322 -1.2984e-05
15.7989 -0.00402646 -1.28066e-05
15.8859 -0.00398227 -1.2598e-05


==> anc/HERMITE/GAMMA005/GAp_FRG.txt <==
-15.8859 -0.00398415 1.26084e-05
-15.7989 -0.00402838 1.28193e-05
-15.7276 -0.00406518 1.29958e-05
-15.6646 -0.00409816 1.31545e-05
-15.6069 -0.00412868 1.3302e-05
-15.5531 -0.00415744 1.34415e-05
-15.5024 -0.00418488 1.3575e-05
-15.454 -0.00421126 1.37038e-05
-15.4077 -0.00423678 1.38288e-05
-15.363 -0.00426157 1.39506e-05
-15.3199 -0.00428575 1.40698e-05
-15.278 -0.00430941 1.41867e-05
-15.2373 -0.0043326 1.43016e-05
-15.1976 -0.00435539 1.44148e-05
-15.1589 -0.00437781 1.45265e-05
-15.121 -0.00439992 1.46368e-05
-15.0839 -0.00442173 1.4746e-05
-15.0475 -0.00444328 1.48542e-05
-15.0117 -0.0044646 1.49614e-05
-14.9766 -0.0044857 1.50678e-05
-14.942 -0.0045066 1.51735e-05
-14.908 -0.00452732 1.52785e-05
-14.8745 -0.00454787 1.53829e-05
-14.8414 -0.00456827 1.54867e-05
-14.8088 -0.00458854 1.55901e-05
-14.7767 -0.00460867 1.5693e-05
-14.7449 -0.00462868 1.57955e-05
-14.7135 -0.00464858 1.58977e-05
-14.6825 -0.00466838 1.59996e-05
-14.6518 -0.00468808 1.61012e-05
-14.6214 -0.00470769 1.62026e-05
-14.5914 -0.00472722 1.63037e-05
-14.5616 -0.00474668 1.64047e-05
-14.5322 -0.00476606 1.65055e-05
-14.503 -0.00478538 1.66062e-05
-14.4741 -0.00480464 1.67068e-05
-14.4455 -0.00482384 1.68072e-05
-14.4171 -0.00484299 1.69076e-05
-14.3889 -0.00486209 1.7008e-05
-14.361 -0.00488115 1.71083e-05
-14.3333 -0.00490016 1.72086e-05
-14.3058 -0.00491914 1.73089e-05
-14.2785 -0.00493808 1.74092e-05
-14.2514 -0.00495699 1.75095e-05
-14.2245 -0.00497588 1.76099e-05
-14.1978 -0.00499473 1.77103e-05
-14.1713 -0.00501357 1.78108e-05
-14.145 -0.00503238 1.79114e-05
-14.1188 -0.00505117 1.8012e-05
-14.0929 -0.00506995 1.81128e-05
-14.067 -0.00508871 1.82136e-05
-14.0414 -0.00510745 1.83146e-05
-14.0159 -0.00512619 1.84157e-05
-13.9905 -0.00514492 1.8517e-05
-13.9653 -0.00516364 1.86184e-05
-13.9402 -0.00518235 1.87199e-05
-13.9153 -0.00520107 1.88217e-05
-13.8905 -0.00521978 1.89235e-05
-13.8659 -0.00523848 1.90256e-05
-13.8414 -0.00525719 1.91279e-05
-13.817 -0.0052759 1.92303e-05
-13.7927 -0.00529462 1.9333e-05
-13.7686 -0.00531334 1.94359e-05
-13.7446 -0.00533206 1.95389e-05
-13.7207 -0.00535079 1.96422e-05
-13.6969 -0.00536953 1.97458e-05
-13.6732 -0.00538828 1.98495e-05
-13.6496 -0.00540704 1.99535e-05
-13.6262 -0.00542581 2.00578e-05
-13.6028 -0.00544459 2.01623e-05
-13.5796 -0.00546339 2.02671e-05
-13.5564 -0.0054822 2.03721e-05
-13.5334 -0.00550103 2.04774e-05
-13.5104 -0.00551987 2.0583e-05
-13.4876 -0.00553873 2.06888e-05
-13.4648 -0.00555761 2.0795e-05
-13.4422 -0.00557651 2.09014e-05
-13.4196 -0.00559543 2.10081e-05
-13.3971 -0.00561437 2.11152e-05
-13.3747 -0.00563333 2.12225e-05
-13.3524 -0.00565232 2.13302e-05
-13.3302 -0.00567132 2.14381e-05
-13.3081 -0.00569036 2.15464e-05
-13.286 -0.00570941 2.1655e-05
-13.264 -0.00572849 2.17639e-05
-13.2421 -0.0057476 2.18732e-05
-13.2203 -0.00576674 2.19828e-05
-13.1986 -0.0057859 2.20928e-05
-13.1769 -0.00580509 2.22031e-05
-13.1553 -0.00582432 2.23138e-05
-13.1338 -0.00584357 2.24248e-05
-13.1124 -0.00586285 2.25361e-05
-13.091 -0.00588216 2.26479e-05
-13.0697 -0.00590151 2.276e-05
-13.0485 -0.00592088 2.28725e-05
-13.0273 -0.00594029 2.29853e-05
-13.0062 -0.00595974 2.30986e-05
-12.9852 -0.00597921 2.32122e-05
-12.9642 -0.00599873 2.33262e-05
-12.9433 -0.00601828 2.34406e-05
-12.9225 -0.00603786 2.35553e-05
-12.9017 -0.00605748 2.36705e-05
-12.881 -0.00607714 2.37861e-05
-12.8603 -0.00609683 2.39021e-05
-12.8397 -0.00611657 2.40185e-05
-12.8192 -0.00613634 2.41354e-05
-12.7987 -0.00615615 2.42528e-05
-12.7783 -0.006176 2.43706e-05
-12.758 -0.00619589 2.44889e-05
-12.7377 -0.00621583 2.46076e-05
-12.7174 -0.0062358 2.47268e-05
-12.6972 -0.00625582 2.48464e-05
-12.6771 -0.00627588 2.49663e-05
-12.657 -0.00629598 2.50867e-05
-12.637 -0.00631612 2.52074e-05
-12.617 -0.00633631 2.53286e-05
-12.5971 -0.00635655 2.54503e-05
-12.5772 -0.00637682 2.55726e-05
-12.5574 -0.00639715 2.56953e-05
-12.5376 -0.00641752 2.58186e-05
-12.5179 -0.00643793 2.59424e-05
-12.4982 -0.0064584 2.60666e-05
-12.4786 -0.00647891 2.61912e-05
-12.459 -0.00649947 2.63162e-05
-12.4395 -0.00652007 2.64418e-05
-12.42 -0.00654073 2.65679e-05
-12.4006 -0.00656143 2.66946e-05
-12.3812 -0.00658219 2.68218e-05
-12.3618 -0.00660299 2.69495e-05
-12.3425 -0.00662385 2.70776e-05
-12.3233 -0.00664476 2.72063e-05
-12.3041 -0.00666571 2.73354e-05
-12.2849 -0.00668672 2.74651e-05
-12.2658 -0.00670779 2.75954e-05
-12.2467 -0.0067289 2.77263e-05
-12.2276 -0.00675007 2.78577e-05
-12.2086 -0.0067713 2.79896e-05
-12.1897 -0.00679257 2.8122e-05
-12.1708 -0.00681391 2.82549e-05
-12.1519 -0.00683529 2.83885e-05
-12.133 -0.00685674 2.85227e-05
-12.1142 -0.00687824 2.86574e-05
-12.0955 -0.00689979 2.87926e-05
-12.0768 -0.0069214 2.89284e-05
-12.0581 -0.00694307 2.90647e-05
-12.0394 -0.0069648 2.92017e-05
-12.0208 -0.00698659 2.93393e-05
-12.0023 -0.00700843 2.94775e-05
-11.9837 -0.00703034 2.96163e-05
-11.9652 -0.0070523 2.97555e-05
-11.9468 -0.00707433 2.98955e-05
-11.9283 -0.00709641 3.00361e-05
-11.9099 -0.00711856 3.01773e-05
-11.8916 -0.00714077 3.03191e-05
-11.8733 -0.00716304 3.04615e-05
-11.855 -0.00718537 3.06044e-05
-11.8367 -0.00720776 3.07481e-05
-11.8185 -0.00723022 3.08925e-05
-11.8003 -0.00725274 3.10374e-05
-11.7822 -0.00727533 3.1183e-05
-11.7641 -0.00729798 3.13292e-05
-11.746 -0.00732069 3.1476e-05
-11.7279 -0.00734347 3.16236e-05
-11.7099 -0.00736632 3.17718e-05
-11.6919 -0.00738924 3.19207e-05
-11.674 -0.00741222 3.20701e-05
-11.656 -0.00743526 3.22204e-05
-11.6381 -0.00745838 3.23713e-05
-11.6203 -0.00748156 3.25229e-05
-11.6025 -0.00750481 3.26751e-05
-11.5847 -0.00752814 3.2828e-05
-11.5669 -0.00755153 3.29817e-05
-11.5491 -0.00757499 3.31361e-05
-11.5314 -0.00759852 3.32911e-05
-11.5137 -0.00762212 3.34469e-05
-11.4961 -0.00764579 3.36033e-05
-11.4785 -0.00766954 3.37606e-05
-11.4609 -0.00769336 3.39186e-05
-11.4433 -0.00771725 3.40773e-05
-11.4258 -0.00774121 3.42366e-05
-11.4082 -0.00776525 3.43968e-05
-11.3908 -0.00778936 3.45577e-05
-11.3733 -0.00781355 3.47194e-05
-11.3559 -0.00783781 3.48818e-05
-11.3385 -0.00786215 3.50449e-05
-11.3211 -0.00788656 3.52089e-05
-11.3037 -0.00791105 3.53736e-05
-11.2864 -0.00793562 3.55391e-05
-11.2691 -0.00796026 3.57054e-05
-11.2519 -0.00798498 3.58725e-05
-11.2346 -0.00800978 3.60404e-05
-11.2174 -0.00803466 3.6209e-05
-11.2002 -0.00805962 3.63785e-05
-11.183 -0.00808466 3.65488e-05
-11.1659 -0.00810978 3.67199e-05
-11.1488 -0.00813498 3.68918e-05
-11.1317 -0.00816026 3.70646e-05
-11.1146 -0.00818563 3.72382e-05
-11.0976 -0.00821107 3.74126e-05
-11.0806 -0.0082366 3.75879e-05
-11.0636 -0.00826222 3.7764e-05
-11.0466 -0.00828791 3.7941e-05
-11.0296 -0.00831369 3.81188e-05
-11.0127 -0.00833956 3.82975e-05
-10.9958 -0.00836551 3.84771e-05
-10.9789 -0.00839154 3.86576e-05
-10.9621 -0.00841767 3.88389e-05
-10.9452 -0.00844388 3.90212e-05
-10.9284 -0.00847017 3.92043e-05
-10.9117 -0.00849656 3.93884e-05
-10.8949 -0.00852303 3.95733e-05
-10.8781 -0.0085496 3.97592e-05
-10.8614 -0.00857625 3.9946e-05
-10.8447 -0.00860299 4.01337e-05
-10.8281 -0.00862982 4.03224e-05
-10.8114 -0.00865675 4.05119e-05
-10.7948 -0.00868377 4.07025e-05
-10.7782 -0.00871087 4.0894e-05
-10.7616 -0.00873807 4.10865e-05
-10.745 -0.00876537 4.12799e-05
-10.7284 -0.00879276 4.14743e-05
-10.7119 -0.00882024 4.16697e-05
-10.6954 -0.00884782 4.18661e-05
-10.6789 -0.00887549 4.20634e-05
-10.6625 -0.00890326 4.22618e-05
-10.646 -0.00893112 4.24612e-05
-10.6296 -0.00895909 4.26616e-05
-10.6132 -0.00898715 4.2863e-05
-10.5968 -0.0090153 4.30655e-05
-10.5804 -0.00904356 4.32689e-05
-10.5641 -0.00907192 4.34734e-05
-10.5478 -0.00910038 4.3679e-05
-10.5315 -0.00912893 4.38856e-05
-10.5152 -0.00915759 4.40933e-05
-10.4989 -0.00918635 4.43021e-05
-10.4826 -0.00921522 4.45119e-05
-10.4664 -0.00924418 4.47228e-05
-10.4502 -0.00927325 4.49349e-05
-10.434 -0.00930243 4.5148e-05
-10.4178 -0.0093317 4.53622e-05
-10.4017 -0.00936109 4.55776e-05
-10.3855 -0.00939058 4.5794e-05
-10.3694 -0.00942018 4.60117e-05
-10.3533 -0.00944988 4.62304e-05
-10.3372 -0.00947969 4.64503e-05
-10.3212 -0.00950961 4.66713e-05
-10.3051 -0.00953964 4.68936e-05
-10.2891 -0.00956978 4.71169e-05
-10.2731 -0.00960003 4.73415e-05
-10.2571 -0.00963039 4.75673e-05
-10.2411 -0.00966086 4.77942e-05
-10.2251 -0.00969145 4.80223e-05
-10.2092 -0.00972214 4.82517e-05
-10.1933 -0.00975296 4.84823e-05
-10.1774 -0.00978388 4.87141e-05
-10.1615 -0.00981492 4.89472e-05
-10.1456 -0.00984608 4.91815e-05
-10.1297 -0.00987735 4.9417e-05
-10.1139 -0.00990874 4.96539e-05
-10.0981 -0.00994025 4.9892e-05
-10.0823 -0.00997187 5.01313e-05
-10.0665 -0.0100036 5.0372e-05
-10.0507 -0.0100355 5.0614e-05
-10.0349 -0.0100675 5.08572e-05
-10.0192 -0.0100996 5.11019e-05
-10.0035 -0.0101318 5.13478e-05
-9.98775 -0.0101641 5.15951e-05
-9.97205 -0.0101966 5.18437e-05
-9.95637 -0.0102292 5.20937e-05
-9.9407 -0.0102619 5.2345e-05
-9.92505 -0.0102948 5.25977e-05
-9.90942 -0.0103278 5.28518e-05
-9.8938 -0.0103609 5.31073e-05
-9.87819 -0.0103941 5.33642e-05
-9.8626 -0.0104274 5.36225e-05
-9.84703 -0.0104609 5.38823e-05
-9.83147 -0.0104945 5.41435e-05
-9.81592 -0.0105283 5.44061e-05
-9.8004 -0.0105622 5.46702e-05
-9.78488 -0.0105962 5.49357e-05
-9.76938 -0.0106303 5.52028e-05
-9.7539 -0.0106646 5.54712e-05
-9.73842 -0.010699 5.57412e-05
-9.72297 -0.0107335 5.60128e-05
-9.70753 -0.0107682 5.62858e-05
-9.6921 -0.010803 5.65604e-05
-9.67668 -0.010838 5.68365e-05
-9.66128 -0.0108731 5.71142e-05
-9.6459 -0.0109083 5.73934e-05
-9.63053 -0.0109437 5.76742e-05
-9.61517 -0.0109792 5.79566e-05
-9.59983 -0.0110149 5.82406e-05
-9.5845 -0.0110507 5.85262e-05
-9.56918 -0.0110866 5.88134e-05
-9.55388 -0.0111227 5.91023e-05
-9.53859 -0.0111589 5.93928e-05
-9.52331 -0.0111953 5.96849e-05
-9.50805 -0.0112318 5.99788e-05
-9.4928 -0.0112685 6.02743e-05
-9.47757 -0.0113053 6.05715e-05
-9.46235 -0.0113423 6.08705e-05
-9.44714 -0.0113794 6.11711e-05
-9.43194 -0.0114167 6.14735e-05
-9.41676 -0.0114541 6.17775e-05
-9.40159 -0.0114917 6.20834e-05
-9.38643 -0.0115294 6.23911e-05
-9.37129 -0.0115673 6.27005e-05
-9.35616 -0.0116054 6.30117e-05
-9.34104 -0.0116436 6.33248e-05
-9.32593 -0.0116819 6.36396e-05
-9.31084 -0.0117204 6.39563e-05
-9.29576 -0.0117591 6.42748e-05
-9.28069 -0.0117979 6.45953e-05
-9.26563 -0.0118369 6.49175e-05
-9.25059 -0.0118761 6.52417e-05
-9.23556 -0.0119154 6.55678e-05
-9.22054 -0.0119549 6.58958e-05
-9.20553 -0.0119946 6.62258e-05
-9.19053 -0.0120344 6.65577e-05
-9.17555 -0.0120744 6.68915e-05
-9.16058 -0.0121145 6.72274e-05
-9.14562 -0.0121549 6.75652e-05
-9.13067 -0.0121954 6.79051e-05
-9.11574 -0.012236 6.82469e-05
-9.10081 -0.0122769 6.85908e-05
-9.0859 -0.0123179 6.89368e-05
-9.071 -0.0123591 6.92849e-05
-9.05611 -0.0124004 6.9635e-05
-9.04124 -0.012442 6.99872e-05
-9.02637 -0.0124837 7.03415e-05
-9.01151 -0.0125256 7.06981e-05
-8.99667 -0.0125677 7.10566e-05
-8.98184 -0.0126099 7.14175e-05
-8.96702 -0.0126524 7.17804e-05
-8.95221 -0.012695 7.21456e-05
-8.93741 -0.0127378 7.2513e-05
-8.92262 -0.0127808 7.28827e-05
-8.90785 -0.012824 7.32545e-05
-8.89308 -0.0128674 7.36287e-05
-8.87833 -0.0129109 7.40051e-05
-8.86359 -0.0129547 7.4384e-05
-8.84885 -0.0129986 7.47649e-05
-8.83413 -0.0130428 7.51484e-05
-8.81942 -0.0130871 7.55342e-05
-8.80472 -0.0131316 7.59223e-05
-8.79003 -0.0131763 7.63129e-05
-8.77535 -0.0132213 7.67058e-05
-8.76069 -0.0132664 7.71012e-05
-8.74603 -0.0133117 7.74991e-05
-8.73138 -0.0133572 7.78994e-05
-8.71674 -0.013403 7.83023e-05
-8.70212 -0.0134489 7.87075e-05
-8.6875 -0.013495 7.91154e-05
-8.67289 -0.0135414 7.95258e-05
-8.6583 -0.0135879 7.99388e-05
-8.64371 -0.0136347 8.03544e-05
-8.62914 -0.0136816 8.07726e-05
-8.61457 -0.0137288 8.11933e-05
-8.60002 -0.0137762 8.16169e-05
-8.58547 -0.0138238 8.20429e-05
-8.57094 -0.0138716 8.24719e-05
-8.55641 -0.0139197 8.29034e-05
-8.5419 -0.0139679 8.33376e-05
-8.52739 -0.0140164 8.37748e-05
-8.51289 -0.0140651 8.42146e-05
-8.49841 -0.014114 8.46572e-05
-8.48393 -0.0141632 8.51027e-05
-8.46946 -0.0142126 8.5551e-05
-8.45501 -0.0142622 8.60023e-05
-8.44056 -0.014312 8.64563e-05
-8.42612 -0.014362 8.69134e-05
-8.41169 -0.0144123 8.73733e-05
-8.39727 -0.0144629 8.78362e-05
-8.38286 -0.0145136 8.83022e-05
-8.36846 -0.0145646 8.87711e-05
-8.35407 -0.0146159 8.9243e-05
-8.33969 -0.0146673 8.97182e-05
-8.32532 -0.014719 9.01963e-05
-8.31095 -0.014771 9.06776e-05
-8.2966 -0.0148232 9.1162e-05
-8.28225 -0.0148756 9.16495e-05
-8.26792 -0.0149283 9.21404e-05
-8.25359 -0.0149813 9.26343e-05
-8.23927 -0.0150345 9.31315e-05
-8.22496 -0.0150879 9.36322e-05
-8.21066 -0.0151416 9.41358e-05
-8.19637 -0.0151956 9.46431e-05
-8.18209 -0.0152498 9.51536e-05
-8.16782 -0.0153043 9.56674e-05
-8.15355 -0.015359 9.61848e-05
-8.1393 -0.015414 9.67055e-05
-8.12505 -0.0154692 9.72297e-05
-8.11081 -0.0155248 9.77575e-05
-8.09658 -0.0155806 9.82886e-05
-8.08236 -0.0156366 9.88236e-05
-8.06814 -0.0156929 9.93618e-05
-8.05394 -0.0157495 9.99039e-05
-8.03974 -0.0158064 0.00010045
-8.02556 -0.0158636 0.000100999
-8.01138 -0.015921 0.000101552
-7.99721 -0.0159787 0.000102109
-7.98305 -0.0160367 0.000102669
-7.96889 -0.016095 0.000103234
-7.95475 -0.0161536 0.000103802
-7.94061 -0.0162124 0.000104374
-7.92648 -0.0162716 0.00010495
-7.91236 -0.016331 0.00010553
-7.89825 -0.0163908 0.000106114
-7.88414 -0.0164508 0.000106702
-7.87005 -0.0165111 0.000107294
-7.85596 -0.0165718 0.00010789
-7.84188 -0.0166327 0.00010849
-7.8278 -0.0166939 0.000109095
-7.81374 -0.0167555 0.000109703
-7.79968 -0.0168173 0.000110316
-7.78563 -0.0168795 0.000110933
-7.77159 -0.0169419 0.000111554
-7.75756 -0.0170047 0.00011218
-7.74353 -0.0170678 0.00011281
-7.72952 -0.0171313 0.000113444
-7.71551 -0.017195 0.000114083
-7.70151 -0.0172591 0.000114726
-7.68751 -0.0173235 0.000115374
-7.67352 -0.0173882 0.000116027
-7.65954 -0.0174533 0.000116684
-7.64557 -0.0175187 0.000117345
-7.63161 -0.0175844 0.000118012
-7.61765 -0.0176504 0.000118683
-7.6037 -0.0177168 0.000119359
-7.58976 -0.0177836 0.00012004
-7.57583 -0.0178507 0.000120725
-7.5619 -0.0179181 0.000121416
-7.54798 -0.0179859 0.000122111
-7.53407 -0.0180541 0.000122812
-7.52017 -0.0181226 0.000123517
-7.50627 -0.0181914 0.000124228
-7.49238 -0.0182606 0.000124944
-7.47849 -0.0183302 0.000125665
-7.46462 -0.0184001 0.00012639
-7.45075 -0.0184705 0.000127122
-7.43689 -0.0185411 0.000127859
-7.42303 -0.0186122 0.000128601
-7.40919 -0.0186836 0.000129349
-7.39535 -0.0187554 0.000130101
-7.38151 -0.0188276 0.00013086
-7.36769 -0.0189002 0.000131624
-7.35387 -0.0189732 0.000132393
-7.34006 -0.0190465 0.000133169
-7.32625 -0.0191203 0.00013395
-7.31245 -0.0191944 0.000134737
-7.29866 -0.019269 0.00013553
-7.28488 -0.0193439 0.000136328
-7.2711 -0.0194192 0.000137133
-7.25733 -0.019495 0.000137944
-7.24356 -0.0195712 0.00013876
-7.22981 -0.0196477 0.000139583
-7.21605 -0.0197247 0.000140412
-7.20231 -0.0198022 0.000141246
-7.18857 -0.01988 0.000142088
-7.17484 -0.0199583 0.000142936
-7.16112 -0.020037 0.00014379
-7.1474 -0.0201161 0.000144651
-7.13369 -0.0201956 0.000145518
-7.11998 -0.0202756 0.000146392
-7.10629 -0.0203561 0.000147272
-7.09259 -0.020437 0.000148159
-7.07891 -0.0205183 0.000149053
-7.06523 -0.0206001 0.000149954
-7.05156 -0.0206824 0.000150861
-7.03789 -0.0207651 0.000151777
-7.02423 -0.0208482 0.000152698
-7.01058 -0.0209319 0.000153627
-6.99693 -0.021016 0.000154563
-6.98329 -0.0211006 0.000155506
-6.96966 -0.0211856 0.000156457
-6.95603 -0.0212712 0.000157415
-6.94241 -0.0213572 0.00015838
-6.92879 -0.0214437 0.000159354
-6.91518 -0.0215307 0.000160334
-6.90158 -0.0216182 0.000161322
-6.88798 -0.0217062 0.000162319
-6.87439 -0.0217947 0.000163322
-6.86081 -0.0218837 0.000164334
-6.84723 -0.0219733 0.000165355
-6.83365 -0.0220633 0.000166382
-6.82009 -0.0221539 0.000167419
-6.80653 -0.0222449 0.000168463
-6.79297 -0.0223366 0.000169515
-6.77942 -0.0224287 0.000170577
-6.76588 -0.0225214 0.000171647
-6.75234 -0.0226146 0.000172725
-6.73881 -0.0227084 0.000173812
-6.72528 -0.0228027 0.000174908
-6.71176 -0.0228976 0.000176012
-6.69825 -0.022993 0.000177126
-6.68474 -0.023089 0.000178248
-6.67124 -0.0231856 0.00017938
-6.65774 -0.0232827 0.000180521
-6.64425 -0.0233804 0.000181671
-6.63077 -0.0234787 0.000182831
-6.61729 -0.0235776 0.000184
-6.60381 -0.0236771 0.000185178
-6.59035 -0.0237771 0.000186368
-6.57688 -0.0238778 0.000187565
-6.56343 -0.0239791 0.000188773
-6.54998 -0.024081 0.000189992
-6.53653 -0.0241835 0.000191219
-6.52309 -0.0242866 0.000192458
-6.50965 -0.0243903 0.000193707
-6.49623 -0.0244947 0.000194965
-6.4828 -0.0245997 0.000196236
-6.46938 -0.0247054 0.000197516
-6.45597 -0.0248117 0.000198806
-6.44256 -0.0249186 0.000200109
-6.42916 -0.0250262 0.00020142
-6.41576 -0.0251345 0.000202743
-6.40237 -0.0252434 0.000204078
-6.38899 -0.0253531 0.00020542
-6.37561 -0.0254634 0.000206778
-6.36223 -0.0255744 0.000208149
-6.34886 -0.025686 0.000209532
-6.3355 -0.0257984 0.00021093
-6.32214 -0.0259115 0.000212337
-6.30878 -0.0260253 0.000213755
-6.29543 -0.0261398 0.000215187
-6.28209 -0.026255 0.000216629
-6.26875 -0.0263709 0.000218085
-6.25542 -0.0264876 0.000219554
-6.24209 -0.0266051 0.000221033
-6.22876 -0.0267232 0.000222527
-6.21545 -0.0268422 0.000224035
-6.20213 -0.0269618 0.000225553
-6.18882 -0.0270823 0.000227088
-6.17552 -0.0272035 0.000228635
-6.16222 -0.0273255 0.000230194
-6.14893 -0.0274483 0.00023177
-6.13564 -0.0275719 0.000233358
-6.12236 -0.0276963 0.000234959
-6.10908 -0.0278215 0.000236578
-6.09581 -0.0279475 0.000238208
-6.08254 -0.0280743 0.000239854
-6.06927 -0.028202 0.000241517
-6.05601 -0.0283305 0.000243191
-6.04276 -0.0284599 0.000244883
-6.02951 -0.02859 0.000246591
-6.01627 -0.0287211 0.000248311
-6.00303 -0.028853 0.00025005
-5.98979 -0.0289858 0.000251804
-5.97656 -0.0291195 0.000253572
-5.96334 -0.0292541 0.000255361
-5.95012 -0.0293896 0.000257162
-5.9369 -0.029526 0.000258981
-5.92369 -0.0296632 0.000260819
-5.91048 -0.0298015 0.000262671
-5.89728 -0.0299406 0.000264542
-5.88409 -0.0300807 0.000266432
-5.87089 -0.0302218 0.000268335
-5.85771 -0.0303638 0.00027026
-5.84452 -0.0305068 0.000272203
-5.83134 -0.0306507 0.00027416
-5.81817 -0.0307956 0.000276141
-5.805 -0.0309416 0.000278139
-5.79183 -0.0310885 0.000280153
-5.77867 -0.0312365 0.000282192
-5.76552 -0.0313854 0.000284246
-5.75237 -0.0315354 0.000286319
-5.73922 -0.0316865 0.000288417
-5.72608 -0.0318386 0.000290529
-5.71294 -0.0319918 0.000292664
-5.6998 -0.032146 0.000294822
-5.68668 -0.0323013 0.000296996
-5.67355 -0.0324577 0.000299194
-5.66043 -0.0326152 0.000301415
-5.64731 -0.0327739 0.000303652
-5.6342 -0.0329336 0.000305916
-5.62109 -0.0330945 0.0003082
-5.60799 -0.0332566 0.000310503
-5.59489 -0.0334198 0.000312834
-5.5818 -0.0335841 0.000315184
-5.56871 -0.0337497 0.000317555
-5.55562 -0.0339164 0.000319956
-5.54254 -0.0340844 0.000322374
-5.52946 -0.0342535 0.000324817
-5.51639 -0.0344239 0.000327289
-5.50332 -0.0345956 0.000329778
-5.49025 -0.0347685 0.000332296
-5.47719 -0.0349426 0.000334841
-5.46413 -0.035118 0.000337405
-5.45108 -0.0352948 0.000340001
-5.43803 -0.0354728 0.000342622
-5.42499 -0.0356521 0.000345265
-5.41194 -0.0358328 0.000347941
-5.39891 -0.0360148 0.000350642
-5.38588 -0.0361982 0.000353367
-5.37285 -0.036383 0.000356127
-5.35982 -0.0365691 0.00035891
-5.3468 -0.0367567 0.000361722
-5.33379 -0.0369456 0.000364569
-5.32077 -0.037136 0.000367439
-5.30776 -0.0373278 0.000370341
-5.29476 -0.0375211 0.000373278
-5.28176 -0.0377159 0.000376239
-5.26876 -0.0379121 0.000379235
-5.25577 -0.0381099 0.000382266
-5.24278 -0.0383092 0.000385321
-5.22979 -0.03851 0.000388416
-5.21681 -0.0387124 0.000391544
-5.20384 -0.0389163 0.000394699
-5.19086 -0.0391218 0.000397896
-5.17789 -0.039329 0.000401124
-5.16493 -0.0395377 0.000404384
-5.15196 -0.0397481 0.000407687
-5.139 -0.0399602 0.000411021
-5.12605 -0.0401739 0.000414389
-5.1131 -0.0403893 0.000417802
-5.10015 -0.0406064 0.000421246
-5.08721 -0.0408253 0.000424729
-5.07427 -0.0410459 0.000428256
-5.06133 -0.0412683 0.000431815
-5.0484 -0.0414924 0.000435416
-5.03547 -0.0417184 0.000439062
-5.02254 -0.0419462 0.000442741
-5.00962 -0.0421758 0.000446467
-4.99671 -0.0424073 0.000450237
-4.98379 -0.0426407 0.000454042
-4.97088 -0.042876 0.000457897
-4.95797 -0.0431132 0.000461796
-4.94507 -0.0433524 0.000465733
-4.93217 -0.0435936 0.000469723
-4.91927 -0.0438367 0.000473756
-4.90638 -0.0440819 0.000477832
-4.89349 -0.0443291 0.000481963
-4.8806 -0.0445784 0.000486138
-4.86772 -0.0448298 0.000490359
-4.85484 -0.0450833 0.000494637
-4.84197 -0.0453389 0.000498959
-4.82909 -0.0455967 0.000503333
-4.81623 -0.0458567 0.000507764
-4.80336 -0.0461189 0.000512242
-4.7905 -0.0463833 0.000516775
-4.77764 -0.04665 0.000521368
-4.76479 -0.046919 0.000526008
-4.75193 -0.0471904 0.000530709
-4.73909 -0.047464 0.00053547
-4.72624 -0.0477401 0.000540283
-4.7134 -0.0480186 0.000545159
-4.70056 -0.0482995 0.000550097
-4.68773 -0.0485829 0.00055509
-4.67489 -0.0488687 0.000560151
-4.66207 -0.0491571 0.000565274
-4.64924 -0.0494481 0.000570458
-4.63642 -0.0497416 0.000575713
-4.6236 -0.0500378 0.000581033
-4.61078 -0.0503366 0.000586417
-4.59797 -0.0506381 0.000591876
-4.58516 -0.0509423 0.000597403
-4.57236 -0.0512493 0.000603
-4.55955 -0.0515591 0.000608674
-4.54676 -0.0518717 0.00061442
-4.53396 -0.0521872 0.000620241
-4.52117 -0.0525056 0.000626144
-4.50838 -0.0528269 0.000632121
-4.49559 -0.0531512 0.000638181
-4.48281 -0.0534785 0.000644325
-4.47002 -0.0538089 0.00065055
-4.45725 -0.0541423 0.000656862
-4.44447 -0.0544789 0.000663265
-4.4317 -0.0548187 0.000669753
-4.41893 -0.0551617 0.000676336
-4.40617 -0.055508 0.000683014
-4.39341 -0.0558576 0.000689786
-4.38065 -0.0562105 0.000696658
-4.36789 -0.0565669 0.000703633
-4.35514 -0.0569267 0.00071071
-4.34239 -0.05729 0.000717896
-4.32964 -0.0576568 0.000725192
-4.3169 -0.0580273 0.0007326
-4.30415 -0.0584014 0.000740127
-4.29142 -0.0587792 0.000747776
-4.27868 -0.0591607 0.000755547
-4.26595 -0.0595461 0.000763451
-4.25322 -0.0599354 0.000771488
-4.24049 -0.0603285 0.000779664
-4.22777 -0.0607257 0.000787987
-4.21505 -0.0611269 0.000796462
-4.20233 -0.0615322 0.000805094
-4.18961 -0.0619417 0.000813894
-4.1769 -0.0623554 0.000822867
-4.16419 -0.0627735 0.000832026
-4.15148 -0.0631959 0.000841377
-4.13878 -0.0636227 0.000850935
-4.12608 -0.0640541 0.000860711
-4.11338 -0.06449 0.000870719
-4.10068 -0.0649307 0.000880974
-4.08799 -0.065376 0.000891496
-4.0753 -0.0658262 0.000902302
-4.06261 -0.0662813 0.000913416
-4.04993 -0.0667413 0.00092486
-4.03725 -0.0672064 0.000936665
-4.02457 -0.0676767 0.000948858
-4.01189 -0.0681522 0.000961475
-3.99922 -0.0686329 0.000974553
-3.98655 -0.0691191 0.000988136
-3.97388 -0.0696108 0.00100227
-3.96121 -0.070108 0.001017
-3.94855 -0.0706109 0.00103238
-3.93589 -0.0711194 0.00104847
-3.92323 -0.0716337 0.00106533
-3.91058 -0.0721538 0.00108301
-3.89792 -0.0726799 0.00110158
-3.88527 -0.0732118 0.00112108
-3.87263 -0.0737497 0.00114157
-3.85998 -0.0742935 0.00116306
-3.84734 -0.0748434 0.00118559
-3.8347 -0.0753994 0.00120916
-3.82206 -0.0759614 0.00123374
-3.80943 -0.0765295 0.00125932
-3.79679 -0.0771039 0.00128582
-3.78416 -0.0776846 0.00131321
-3.77154 -0.0782718 0.0013414
-3.75891 -0.0788657 0.00137036
-3.74629 -0.0794665 0.00140005
-3.73367 -0.0800745 0.00143048
-3.72105 -0.0806899 0.00146169
-3.70844 -0.0813133 0.00149381
-3.69582 -0.0819449 0.00152704
-3.68321 -0.082585 0.00156167
-3.67061 -0.0832341 0.00159811
-3.658 -0.0838925 0.00163685
-3.6454 -0.0845602 0.0016785
-3.6328 -0.0852376 0.00172378
-3.6202 -0.0859244 0.00177347
-3.6076 -0.0866205 0.00182841
-3.59501 -0.0873254 0.00188942
-3.58242 -0.0880385 0.00195732
-3.56983 -0.0887589 0.0020328
-3.55724 -0.0894854 0.00211639
-3.54466 -0.0902168 0.0022084
-3.53208 -0.0909515 0.00230885
-3.5195 -0.0916882 0.00241744
-3.50692 -0.0924252 0.00253351
-3.49435 -0.093161 0.002656
-3.48177 -0.0938944 0.00278351
-3.4692 -0.0946243 0.00291432
-3.45664 -0.0953501 0.00304643
-3.44407 -0.0960713 0.00317764
-3.43151 -0.0967883 0.00330567
-3.41894 -0.0975014 0.00342822
-3.40639 -0.0982117 0.00354309
-3.39383 -0.0989206 0.00364824
-3.38127 -0.0996299 0.00374192
-3.36872 -0.100342 0.00382268
-3.35617 -0.101058 0.00388946
-3.34362 -0.101782 0.00394158
-3.33108 -0.102515 0.00397876
-3.31853 -0.10326 0.00400112
-3.30599 -0.104019 0.00400916
-3.29345 -0.104795 0.00400365
-3.28091 -0.10559 0.00398568
-3.26838 -0.106404 0.00395652
-3.25584 -0.10724 0.00391762
-3.24331 -0.108099 0.00387049
-3.23078 -0.108981 0.00381671
-3.21825 -0.109887 0.00375785
-3.20573 -0.110819 0.00369544
-3.19321 -0.111774 0.00363091
-3.18068 -0.112755 0.00356562
-3.16817 -0.113761 0.0035008
-3.15565 -0.114791 0.00343756
-3.14313 -0.115845 0.00337688
-3.13062 -0.116923 0.00331961
-3.11811 -0.118025 0.00326646
-3.1056 -0.119149 0.00321803
-3.09309 -0.120297 0.00317478
-3.08059 -0.121466 0.00313708
-3.06808 -0.122656 0.00310517
-3.05558 -0.123868 0.0030792
-3.04308 -0.125101 0.00305921
-3.03059 -0.126354 0.00304519
-3.01809 -0.127628 0.00303701
-3.0056 -0.128922 0.00303451
-2.99311 -0.130236 0.00303747
-2.98062 -0.131569 0.00304562
-2.96813 -0.132923 0.00305868
-2.95564 -0.134297 0.00307632
-2.94316 -0.135691 0.00309825
-2.93067 -0.137106 0.00312413
-2.91819 -0.138542 0.00315367
-2.90572 -0.139999 0.00318659
-2.89324 -0.141478 0.0032226
-2.88076 -0.142979 0.00326147
-2.86829 -0.144504 0.00330299
-2.85582 -0.146052 0.00334697
-2.84335 -0.147623 0.00339326
-2.83088 -0.14922 0.00344172
-2.81842 -0.150842 0.00349224
-2.80595 -0.152491 0.00354475
-2.79349 -0.154166 0.00359919
-2.78103 -0.155869 0.00365552
-2.76857 -0.157601 0.0037137
-2.75611 -0.159361 0.00377374
-2.74366 -0.161152 0.00383563
-2.7312 -0.162974 0.0038994
-2.71875 -0.164827 0.00396506
-2.7063 -0.166713 0.00403265
-2.69385 -0.168632 0.00410222
-2.6814 -0.170586 0.00417381
-2.66896 -0.172575 0.00424747
-2.65651 -0.1746 0.00432326
-2.64407 -0.176662 0.00440125
-2.63163 -0.178763 0.00448152
-2.61919 -0.180903 0.00456411
-2.60675 -0.183084 0.00464914
-2.59432 -0.185306 0.00473665
-2.58188 -0.187571 0.00482676
-2.56945 -0.18988 0.00491955
-2.55702 -0.192234 0.00501511
-2.54459 -0.194634 0.00511355
-2.53216 -0.197082 0.00521498
-2.51974 -0.19958 0.00531949
-2.50731 -0.202128 0.00542722
-2.49489 -0.204728 0.00553828
-2.48247 -0.207382 0.00565281
-2.47005 -0.210091 0.00577093
-2.45763 -0.212858 0.00589281
-2.44521 -0.215682 0.00601857
-2.4328 -0.218568 0.0061484
-2.42038 -0.221516 0.00628244
-2.40797 -0.224528 0.00642089
-2.39556 -0.227606 0.00656391
-2.38315 -0.230754 0.00671173
-2.37074 -0.233971 0.00686453
-2.35834 -0.237262 0.00702256
-2.34593 -0.240629 0.00718602
-2.33353 -0.244073 0.00735519
-2.32113 -0.247598 0.00753029
-2.30873 -0.251206 0.00771165
-2.29633 -0.254901 0.00789951
-2.28393 -0.258685 0.00809423
-2.27153 -0.262561 0.00829611
-2.25914 -0.266532 0.00850553
-2.24674 -0.270603 0.00872284
-2.23435 -0.274777 0.00894846
-2.22196 -0.279057 0.0091828
-2.20957 -0.283447 0.00942634
-2.19718 -0.287952 0.00967954
-2.18479 -0.292576 0.00994296
-2.17241 -0.297324 0.0102171
-2.16002 -0.3022 0.0105026
-2.14764 -0.30721 0.0108001
-2.13526 -0.312358 0.0111103
-2.12288 -0.317651 0.0114339
-2.1105 -0.323095 0.0117718
-2.09812 -0.328696 0.0121247
-2.08575 -0.33446 0.0124937
-2.07337 -0.340394 0.0128796
-2.061 -0.346507 0.0132837
-2.04862 -0.352805 0.013707
-2.03625 -0.359298 0.0141509
-2.02388 -0.365994 0.0146168
-2.01151 -0.372903 0.0151062
-1.99914 -0.380034 0.0156206
-1.98678 -0.387399 0.0161621
-1.97441 -0.395008 0.0167324
-1.96205 -0.402873 0.0173339
-1.94968 -0.411009 0.0179688
-1.93732 -0.419427 0.0186399
-1.92496 -0.428144 0.01935
-1.9126 -0.437175 0.0201024
-1.90024 -0.446536 0.0209005
-1.88789 -0.456246 0.0217484
-1.87553 -0.466324 0.0226505
-1.86318 -0.476791 0.0236117
-1.85082 -0.48767 0.0246373
-1.83847 -0.498985 0.0257337
-1.82612 -0.510761 0.0269076
-1.81377 -0.523027 0.0281669
-1.80142 -0.535813 0.0295202
-1.78907 -0.549153 0.0309775
-1.77672 -0.563081 0.0325497
-1.76438 -0.577636 0.0342497
-1.75203 -0.592861 0.0360917
-1.73969 -0.6088 0.0380921
-1.72734 -0.625503 0.0402692
-1.715 -0.643024 0.0426446
-1.70266 -0.661421 0.045242
-1.69032 -0.680758 0.0480894
-1.67798 -0.701105 0.051218
-1.66564 -0.722538 0.0546643
-1.65331 -0.745141 0.0584694
-1.64097 -0.769004 0.062681
-1.62864 -0.794228 0.0673533
-1.6163 -0.820924 0.0725494
-1.60397 -0.849215 0.0783411
-1.59164 -0.879234 0.084812
-1.57931 -0.911134 0.0920581
-1.56698 -0.94508 0.100192
-1.55465 -0.981262 0.109343
-1.54232 -1.01989 0.119666
-1.52999 -1.0612 0.13134
-1.51767 -1.10548 0.14458
-1.50534 -1.15302 0.159645
-1.49302 -1.20419 0.176847
-1.48069 -1.25941 0.196568
-1.46837 -1.31916 0.219287
-1.45605 -1.384 0.245603
-1.44373 -1.45458 0.276288
-1.43141 -1.53168 0.312346
-1.41909 -1.61616 0.35511
-1.40677 -1.709 0.406366
-1.39445 -1.81121 0.46855
-1.38213 -1.92376 0.544994
-1.36982 -2.04724 0.640272
-1.3575 -2.18145 0.760588
-1.34519 -2.32435 0.914155
-1.33288 -2.4706 1.11125
-1.32056 -2.60912 1.36342
-1.30825 -2.72027 1.68061
-1.29594 -2.77421 2.06502
-1.28363 -2.73421 2.50179
-1.27132 -2.56935 2.95137
-1.25901 -2.27459 3.35445
-1.2467 -1.88298 3.65505
-1.2344 -1.45393 3.82776
-1.22209 -1.04473 3.88521
-1.20978 -0.689537 3.86272
-1.19748 -0.397426 3.79811
-1.18517 -0.161318 3.72029
-1.17287 0.0325924 3.64702
-1.16057 0.199115 3.58722
-1.14826 0.351634 3.54366
-1.13596 0.501455 3.51517
-1.12366 0.657806 3.49776
-1.11136 0.82786 3.48523
-1.09906 1.01649 3.4694
-1.08676 1.22565 3.44041
-1.07446 1.45358 3.38744
-1.06217 1.694 3.30009
-1.04987 1.93603 3.17042
-1.03757 2.16531 2.99524
-1.02528 2.3665 2.77776
-1.01298 2.52657 2.52749
-1.00069 2.63762 2.25842
-0.988392 2.69815 1.9858
-0.976098 2.71229 1.72312
-0.963805 2.68791 1.48024
-0.951513 2.63436 1.26285
-0.939221 2.56069 1.07302
-0.92693 2.47466 0.910213
-0.914639 2.38232 0.772327
-0.902349 2.2881 0.656504
-0.890059 2.19504 0.559682
-0.87777 2.1051 0.478929
-0.865482 2.01945 0.411603
-0.853194 1.93868 0.355414
-0.840906 1.86304 0.308421
-0.828619 1.79251 0.26901
-0.816332 1.72693 0.235845
-0.804046 1.66604 0.207834
-0.791761 1.60956 0.184079
-0.779475 1.55716 0.163851
-0.767191 1.50854 0.146548
-0.754907 1.46338 0.131683
-0.742623 1.42142 0.118852
-0.730339 1.38236 0.107727
-0.718056 1.34598 0.0980351
-0.705774 1.31203 0.0895523
-0.693492 1.28032 0.0820927
-0.68121 1.25066 0.0755032
-0.668929 1.22288 0.0696553
-0.656648 1.19682 0.0644431
-0.644367 1.17234 0.0597771
-0.632087 1.14933 0.0555833
-0.619808 1.12766 0.0517985
-0.607528 1.10724 0.0483704
-0.595249 1.08796 0.0452537
-0.582971 1.06976 0.0424109
-0.570692 1.05255 0.0398091
-0.558414 1.03626 0.0374209
-0.546137 1.02084 0.035222
-0.533859 1.00622 0.0331922
-0.521582 0.992354 0.031313
-0.509305 0.979197 0.0295692
-0.497029 0.966706 0.0279468
-0.484753 0.95484 0.0264342
-0.472477 0.943565 0.0250202
-0.460202 0.932846 0.023696
-0.447926 0.922655 0.022453
-0.435651 0.912963 0.021284
-0.423376 0.903745 0.0201821
-0.411102 0.894978 0.0191417
-0.398828 0.886638 0.0181573
-0.386554 0.878707 0.0172245
-0.37428 0.871166 0.0163385
-0.362006 0.863998 0.0154958
-0.349733 0.857186 0.0146926
-0.33746 0.850716 0.013926
-0.325187 0.844575 0.0131928
-0.312914 0.838749 0.0124907
-0.300641 0.833226 0.0118169
-0.288369 0.827997 0.0111694
-0.276097 0.82305 0.010546
-0.263824 0.818376 0.00994513
-0.251553 0.813967 0.00936463
-0.239281 0.809814 0.00880326
-0.227009 0.80591 0.00825921
-0.214738 0.802248 0.00773139
-0.202466 0.798822 0.00721821
-0.190195 0.795625 0.00671873
-0.177924 0.792653 0.00623156
-0.165653 0.7899 0.00575589
-0.153382 0.787361 0.00529042
-0.141111 0.785033 0.0048345
-0.12884 0.782912 0.0043869
-0.116569 0.780994 0.00394708
-0.104299 0.779277 0.00351388
-0.0920281 0.777757 0.00308683
-0.0797576 0.776432 0.00266485
-0.0674871 0.7753 0.00224748
-0.0552167 0.774359 0.00183373
-0.0429463 0.773608 0.00142316
-0.0306759 0.773046 0.00101481
-0.0184055 0.772672 0.000608276
-0.00613517 0.772485 0.000202598
0.00613517 0.772485 -0.000202598
0.0184055 0.772672 -0.000608276
0.0306759 0.773046 -0.00101481
0.0429463 0.773608 -0.00142316
0.0552167 0.774359 -0.00183373
0.0674871 0.7753 -0.00224748
0.0797576 0.776432 -0.00266485
0.0920281 0.777757 -0.00308683
0.104299 0.779277 -0.00351388
0.116569 0.780994 -0.00394708
0.12884 0.782912 -0.0043869
0.141111 0.785033 -0.0048345
0.153382 0.787361 -0.00529042
0.165653 0.7899 -0.00575589
0.177924 0.792653 -0.00623156
0.190195 0.795625 -0.00671873
0.202466 0.798822 -0.00721821
0.214738 0.802248 -0.00773139
0.227009 0.80591 -0.00825921
0.239281 0.809814 -0.00880326
0.251553 0.813967 -0.00936463
0.263824 0.818376 -0.00994513
0.276097 0.82305 -0.010546
0.288369 0.827997 -0.0111694
0.300641 0.833226 -0.0118169
0.312914 0.838749 -0.0124907
0.325187 0.844575 -0.0131928
0.33746 0.850716 -0.013926
0.349733 0.857186 -0.0146926
0.362006 0.863998 -0.0154958
0.37428 0.871166 -0.0163385
0.386554 0.878707 -0.0172245
0.398828 0.886638 -0.0181573
0.411102 0.894978 -0.0191417
0.423376 0.903745 -0.0201821
0.435651 0.912963 -0.021284
0.447926 0.922655 -0.022453
0.460202 0.932846 -0.023696
0.472477 0.943565 -0.0250202
0.484753 0.95484 -0.0264342
0.497029 0.966706 -0.0279468
0.509305 0.979197 -0.0295692
0.521582 0.992354 -0.031313
0.533859 1.00622 -0.0331922
0.546137 1.02084 -0.035222
0.558414 1.03626 -0.0374209
0.570692 1.05255 -0.0398091
0.582971 1.06976 -0.0424109
0.595249 1.08796 -0.0452537
0.607528 1.10724 -0.0483704
0.619808 1.12766 -0.0517985
0.632087 1.14933 -0.0555833
0.644367 1.17234 -0.0597771
0.656648 1.19682 -0.0644431
0.668929 1.22288 -0.0696553
0.68121 1.25066 -0.0755032
0.693492 1.28032 -0.0820927
0.705774 1.31203 -0.0895523
0.718056 1.34598 -0.0980351
0.730339 1.38236 -0.107727
0.742623 1.42142 -0.118852
0.754907 1.46338 -0.131683
0.767191 1.50854 -0.146548
0.779475 1.55716 -0.163851
0.791761 1.60956 -0.184079
0.804046 1.66604 -0.207834
0.816332 1.72693 -0.235845
0.828619 1.79251 -0.26901
0.840906 1.86304 -0.308421
0.853194 1.93868 -0.355414
0.865482 2.01945 -0.411603
0.87777 2.1051 -0.478929
0.890059 2.19504 -0.559682
0.902349 2.2881 -0.656504
0.914639 2.38232 -0.772327
0.92693 2.47466 -0.910213
0.939221 2.56069 -1.07302
0.951513 2.63436 -1.26285
0.963805 2.68791 -1.48024
0.976098 2.71229 -1.72312
0.988392 2.69815 -1.9858
1.00069 2.63762 -2.25842
1.01298 2.52657 -2.52749
1.02528 2.3665 -2.77776
1.03757 2.16531 -2.99524
1.04987 1.93603 -3.17042
1.06217 1.694 -3.30009
1.07446 1.45358 -3.38744
1.08676 1.22565 -3.44041
1.09906 1.01649 -3.4694
1.11136 0.82786 -3.48523
1.12366 0.657806 -3.49776
1.13596 0.501455 -3.51517
1.14826 0.351634 -3.54366
1.16057 0.199115 -3.58722
1.17287 0.0325924 -3.64702
1.18517 -0.161318 -3.72029
1.19748 -0.397426 -3.79811
1.20978 -0.689537 -3.86272
1.22209 -1.04473 -3.88521
1.2344 -1.45393 -3.82776
1.2467 -1.88298 -3.65505
1.25901 -2.27459 -3.35445
1.27132 -2.56935 -2.95137
1.28363 -2.73421 -2.50179
1.29594 -2.77421 -2.06502
1.30825 -2.72027 -1.68061
1.32056 -2.60912 -1.36342
1.33288 -2.4706 -1.11125
1.34519 -2.32435 -0.914155
1.3575 -2.18145 -0.760588
1.36982 -2.04724 -0.640272
1.38213 -1.92376 -0.544994
1.39445 -1.81121 -0.46855
1.40677 -1.709 -0.406366
1.41909 -1.61616 -0.35511
1.43141 -1.53168 -0.312346
1.44373 -1.45458 -0.276288
1.45605 -1.384 -0.245603
1.46837 -1.31916 -0.219287
1.48069 -1.25941 -0.196568
1.49302 -1.20419 -0.176847
1.50534 -1.15302 -0.159645
1.51767 -1.10548 -0.14458
1.52999 -1.0612 -0.13134
1.54232 -1.01989 -0.119666
1.55465 -0.981262 -0.109343
1.56698 -0.94508 -0.100192
1.57931 -0.911134 -0.0920581
1.59164 -0.879234 -0.084812
1.60397 -0.849215 -0.0783411
1.6163 -0.820924 -0.0725494
1.62864 -0.794228 -0.0673533
1.64097 -0.769004 -0.062681
1.65331 -0.745141 -0.0584694
1.66564 -0.722538 -0.0546643
1.67798 -0.701105 -0.051218
1.69032 -0.680758 -0.0480894
1.70266 -0.661421 -0.045242
1.715 -0.643024 -0.0426446
1.72734 -0.625503 -0.0402692
1.73969 -0.6088 -0.0380921
1.75203 -0.592861 -0.0360917
1.76438 -0.577636 -0.0342497
1.77672 -0.563081 -0.0325497
1.78907 -0.549153 -0.0309775
1.80142 -0.535813 -0.0295202
1.81377 -0.523027 -0.0281669
1.82612 -0.510761 -0.0269076
1.83847 -0.498985 -0.0257337
1.85082 -0.48767 -0.0246373
1.86318 -0.476791 -0.0236117
1.87553 -0.466324 -0.0226505
1.88789 -0.456246 -0.0217484
1.90024 -0.446536 -0.0209005
1.9126 -0.437175 -0.0201024
1.92496 -0.428144 -0.01935
1.93732 -0.419427 -0.0186399
1.94968 -0.411009 -0.0179688
1.96205 -0.402873 -0.0173339
1.97441 -0.395008 -0.0167324
1.98678 -0.387399 -0.0161621
1.99914 -0.380034 -0.0156206
2.01151 -0.372903 -0.0151062
2.02388 -0.365994 -0.0146168
2.03625 -0.359298 -0.0141509
2.04862 -0.352805 -0.013707
2.061 -0.346507 -0.0132837
2.07337 -0.340394 -0.0128796
2.08575 -0.33446 -0.0124937
2.09812 -0.328696 -0.0121247
2.1105 -0.323095 -0.0117718
2.12288 -0.317651 -0.0114339
2.13526 -0.312358 -0.0111103
2.14764 -0.30721 -0.0108001
2.16002 -0.3022 -0.0105026
2.17241 -0.297324 -0.0102171
2.18479 -0.292576 -0.00994296
2.19718 -0.287952 -0.00967954
2.20957 -0.283447 -0.00942634
2.22196 -0.279057 -0.0091828
2.23435 -0.274777 -0.00894846
2.24674 -0.270603 -0.00872284
2.25914 -0.266532 -0.00850553
2.27153 -0.262561 -0.00829611
2.28393 -0.258685 -0.00809423
2.29633 -0.254901 -0.00789951
2.30873 -0.251206 -0.00771165
2.32113 -0.247598 -0.00753029
2.33353 -0.244073 -0.00735519
2.34593 -0.240629 -0.00718602
2.35834 -0.237262 -0.00702256
2.37074 -0.233971 -0.00686453
2.38315 -0.230754 -0.00671173
2.39556 -0.227606 -0.00656391
2.40797 -0.224528 -0.00642089
2.42038 -0.221516 -0.00628244
2.4328 -0.218568 -0.0061484
2.44521 -0.215682 -0.00601857
2.45763 -0.212858 -0.00589281
2.47005 -0.210091 -0.00577093
2.48247 -0.207382 -0.00565281
2.49489 -0.204728 -0.00553828
2.50731 -0.202128 -0.00542722
2.51974 -0.19958 -0.00531949
2.53216 -0.197082 -0.00521498
2.54459 -0.194634 -0.00511355
2.55702 -0.192234 -0.00501511
2.56945 -0.18988 -0.00491955
2.58188 -0.187571 -0.00482676
2.59432 -0.185306 -0.00473665
2.60675 -0.183084 -0.00464914
2.61919 -0.180903 -0.00456411
2.63163 -0.178763 -0.00448152
2.64407 -0.176662 -0.00440125
2.65651 -0.1746 -0.00432326
2.66896 -0.172575 -0.00424747
2.6814 -0.170586 -0.00417381
2.69385 -0.168632 -0.00410222
2.7063 -0.166713 -0.00403265
2.71875 -0.164827 -0.00396506
2.7312 -0.162974 -0.0038994
2.74366 -0.161152 -0.00383563
2.75611 -0.159361 -0.00377374
2.76857 -0.157601 -0.0037137
2.78103 -0.155869 -0.00365552
2.79349 -0.154166 -0.00359919
2.80595 -0.152491 -0.00354475
2.81842 -0.150842 -0.00349224
2.83088 -0.14922 -0.00344172
2.84335 -0.147623 -0.00339326
2.85582 -0.146052 -0.00334697
2.86829 -0.144504 -0.00330299
2.88076 -0.142979 -0.00326147
2.89324 -0.141478 -0.0032226
2.90572 -0.139999 -0.00318659
2.91819 -0.138542 -0.00315367
2.93067 -0.137106 -0.00312413
2.94316 -0.135691 -0.00309825
2.95564 -0.134297 -0.00307632
2.96813 -0.132923 -0.00305868
2.98062 -0.131569 -0.00304562
2.99311 -0.130236 -0.00303747
3.0056 -0.128922 -0.00303451
3.01809 -0.127628 -0.00303701
3.03059 -0.126354 -0.00304519
3.04308 -0.125101 -0.00305921
3.05558 -0.123868 -0.0030792
3.06808 -0.122656 -0.00310517
3.08059 -0.121466 -0.00313708
3.09309 -0.120297 -0.00317478
3.1056 -0.119149 -0.00321803
3.11811 -0.118025 -0.00326646
3.13062 -0.116923 -0.00331961
3.14313 -0.115845 -0.00337688
3.15565 -0.114791 -0.00343756
3.16817 -0.113761 -0.0035008
3.18068 -0.112755 -0.00356562
3.19321 -0.111774 -0.00363091
3.20573 -0.110819 -0.00369544
3.21825 -0.109887 -0.00375785
3.23078 -0.108981 -0.00381671
3.24331 -0.108099 -0.00387049
3.25584 -0.10724 -0.00391762
3.26838 -0.106404 -0.00395652
3.28091 -0.10559 -0.00398568
3.29345 -0.104795 -0.00400365
3.30599 -0.104019 -0.00400916
3.31853 -0.10326 -0.00400112
3.33108 -0.102515 -0.00397876
3.34362 -0.101782 -0.00394158
3.35617 -0.101058 -0.00388946
3.36872 -0.100342 -0.00382268
3.38127 -0.0996299 -0.00374192
3.39383 -0.0989206 -0.00364824
3.40639 -0.0982117 -0.00354309
3.41894 -0.0975014 -0.00342822
3.43151 -0.0967883 -0.00330567
3.44407 -0.0960713 -0.00317764
3.45664 -0.0953501 -0.00304643
3.4692 -0.0946243 -0.00291432
3.48177 -0.0938944 -0.00278351
3.49435 -0.093161 -0.002656
3.50692 -0.0924252 -0.00253351
3.5195 -0.0916882 -0.00241744
3.53208 -0.0909515 -0.00230885
3.54466 -0.0902168 -0.0022084
3.55724 -0.0894854 -0.00211639
3.56983 -0.0887589 -0.0020328
3.58242 -0.0880385 -0.00195732
3.59501 -0.0873254 -0.00188942
3.6076 -0.0866205 -0.00182841
3.6202 -0.0859244 -0.00177347
3.6328 -0.0852376 -0.00172378
3.6454 -0.0845602 -0.0016785
3.658 -0.0838925 -0.00163685
3.67061 -0.0832341 -0.00159811
3.68321 -0.082585 -0.00156167
3.69582 -0.0819449 -0.00152704
3.70844 -0.0813133 -0.00149381
3.72105 -0.0806899 -0.00146169
3.73367 -0.0800745 -0.00143048
3.74629 -0.0794665 -0.00140005
3.75891 -0.0788657 -0.00137036
3.77154 -0.0782718 -0.0013414
3.78416 -0.0776846 -0.00131321
3.79679 -0.0771039 -0.00128582
3.80943 -0.0765295 -0.00125932
3.82206 -0.0759614 -0.00123374
3.8347 -0.0753994 -0.00120916
3.84734 -0.0748434 -0.00118559
3.85998 -0.0742935 -0.00116306
3.87263 -0.0737497 -0.00114157
3.88527 -0.0732118 -0.00112108
3.89792 -0.0726799 -0.00110158
3.91058 -0.0721538 -0.00108301
3.92323 -0.0716337 -0.00106533
3.93589 -0.0711194 -0.00104847
3.94855 -0.0706109 -0.00103238
3.96121 -0.070108 -0.001017
3.97388 -0.0696108 -0.00100227
3.98655 -0.0691191 -0.000988136
3.99922 -0.0686329 -0.000974553
4.01189 -0.0681522 -0.000961475
4.02457 -0.0676767 -0.000948858
4.03725 -0.0672064 -0.000936665
4.04993 -0.0667413 -0.00092486
4.06261 -0.0662813 -0.000913416
4.0753 -0.0658262 -0.000902302
4.08799 -0.065376 -0.000891496
4.10068 -0.0649307 -0.000880974
4.11338 -0.06449 -0.000870719
4.12608 -0.0640541 -0.000860711
4.13878 -0.0636227 -0.000850935
4.15148 -0.0631959 -0.000841377
4.16419 -0.0627735 -0.000832026
4.1769 -0.0623554 -0.000822867
4.18961 -0.0619417 -0.000813894
4.20233 -0.0615322 -0.000805094
4.21505 -0.0611269 -0.000796462
4.22777 -0.0607257 -0.000787987
4.24049 -0.0603285 -0.000779664
4.25322 -0.0599354 -0.000771488
4.26595 -0.0595461 -0.000763451
4.27868 -0.0591607 -0.000755547
4.29142 -0.0587792 -0.000747776
4.30415 -0.0584014 -0.000740127
4.3169 -0.0580273 -0.0007326
4.32964 -0.0576568 -0.000725192
4.34239 -0.05729 -0.000717896
4.35514 -0.0569267 -0.00071071
4.36789 -0.0565669 -0.000703633
4.38065 -0.0562105 -0.000696658
4.39341 -0.0558576 -0.000689786
4.40617 -0.055508 -0.000683014
4.41893 -0.0551617 -0.000676336
4.4317 -0.0548187 -0.000669753
4.44447 -0.0544789 -0.000663265
4.45725 -0.0541423 -0.000656862
4.47002 -0.0538089 -0.00065055
4.48281 -0.0534785 -0.000644325
4.49559 -0.0531512 -0.000638181
4.50838 -0.0528269 -0.000632121
4.52117 -0.0525056 -0.000626144
4.53396 -0.0521872 -0.000620241
4.54676 -0.0518717 -0.00061442
4.55955 -0.0515591 -0.000608674
4.57236 -0.0512493 -0.000603
4.58516 -0.0509423 -0.000597403
4.59797 -0.0506381 -0.000591876
4.61078 -0.0503366 -0.000586417
4.6236 -0.0500378 -0.000581033
4.63642 -0.0497416 -0.000575713
4.64924 -0.0494481 -0.000570458
4.66207 -0.0491571 -0.000565274
4.67489 -0.0488687 -0.000560151
4.68773 -0.0485829 -0.00055509
4.70056 -0.0482995 -0.000550097
4.7134 -0.0480186 -0.000545159
4.72624 -0.0477401 -0.000540283
4.73909 -0.047464 -0.00053547
4.75193 -0.0471904 -0.000530709
4.76479 -0.046919 -0.000526008
4.77764 -0.04665 -0.000521368
4.7905 -0.0463833 -0.000516775
4.80336 -0.0461189 -0.000512242
4.81623 -0.0458567 -0.000507764
4.82909 -0.0455967 -0.000503333
4.84197 -0.0453389 -0.000498959
4.85484 -0.0450833 -0.000494637
4.86772 -0.0448298 -0.000490359
4.8806 -0.0445784 -0.000486138
4.89349 -0.0443291 -0.000481963
4.90638 -0.0440819 -0.000477832
4.91927 -0.0438367 -0.000473756
4.93217 -0.0435936 -0.000469723
4.94507 -0.0433524 -0.000465733
4.95797 -0.0431132 -0.000461796
4.97088 -0.042876 -0.000457897
4.98379 -0.0426407 -0.000454042
4.99671 -0.0424073 -0.000450237
5.00962 -0.0421758 -0.000446467
5.02254 -0.0419462 -0.000442741
5.03547 -0.0417184 -0.000439062
5.0484 -0.0414924 -0.000435416
5.06133 -0.0412683 -0.000431815
5.07427 -0.0410459 -0.000428256
5.08721 -0.0408253 -0.000424729
5.10015 -0.0406064 -0.000421246
5.1131 -0.0403893 -0.000417802
5.12605 -0.0401739 -0.000414389
5.139 -0.0399602 -0.000411021
5.15196 -0.0397481 -0.000407687
5.16493 -0.0395377 -0.000404384
5.17789 -0.039329 -0.000401124
5.19086 -0.0391218 -0.000397896
5.20384 -0.0389163 -0.000394699
5.21681 -0.0387124 -0.000391544
5.22979 -0.03851 -0.000388416
5.24278 -0.0383092 -0.000385321
5.25577 -0.0381099 -0.000382266
5.26876 -0.0379121 -0.000379235
5.28176 -0.0377159 -0.000376239
5.29476 -0.0375211 -0.000373278
5.30776 -0.0373278 -0.000370341
5.32077 -0.037136 -0.000367439
5.33379 -0.0369456 -0.000364569
5.3468 -0.0367567 -0.000361722
5.35982 -0.0365691 -0.00035891
5.37285 -0.036383 -0.000356127
5.38588 -0.0361982 -0.000353367
5.39891 -0.0360148 -0.000350642
5.41194 -0.0358328 -0.000347941
5.42499 -0.0356521 -0.000345265
5.43803 -0.0354728 -0.000342622
5.45108 -0.0352948 -0.000340001
5.46413 -0.035118 -0.000337405
5.47719 -0.0349426 -0.000334841
5.49025 -0.0347685 -0.000332296
5.50332 -0.0345956 -0.000329778
5.51639 -0.0344239 -0.000327289
5.52946 -0.0342535 -0.000324817
5.54254 -0.0340844 -0.000322374
5.55562 -0.0339164 -0.000319956
5.56871 -0.0337497 -0.000317555
5.5818 -0.0335841 -0.000315184
5.59489 -0.0334198 -0.000312834
5.60799 -0.0332566 -0.000310503
5.62109 -0.0330945 -0.0003082
5.6342 -0.0329336 -0.000305916
5.64731 -0.0327739 -0.000303652
5.66043 -0.0326152 -0.000301415
5.67355 -0.0324577 -0.000299194
5.68668 -0.0323013 -0.000296996
5.6998 -0.032146 -0.000294822
5.71294 -0.0319918 -0.000292664
5.72608 -0.0318386 -0.000290529
5.73922 -0.0316865 -0.000288417
5.75237 -0.0315354 -0.000286319
5.76552 -0.0313854 -0.000284246
5.77867 -0.0312365 -0.000282192
5.79183 -0.0310885 -0.000280153
5.805 -0.0309416 -0.000278139
5.81817 -0.0307956 -0.000276141
5.83134 -0.0306507 -0.00027416
5.84452 -0.0305068 -0.000272203
5.85771 -0.0303638 -0.00027026
5.87089 -0.0302218 -0.000268335
5.88409 -0.0300807 -0.000266432
5.89728 -0.0299406 -0.000264542
5.91048 -0.0298015 -0.000262671
5.92369 -0.0296632 -0.000260819
5.9369 -0.029526 -0.000258981
5.95012 -0.0293896 -0.000257162
5.96334 -0.0292541 -0.000255361
5.97656 -0.0291195 -0.000253572
5.98979 -0.0289858 -0.000251804
6.00303 -0.028853 -0.00025005
6.01627 -0.0287211 -0.000248311
6.02951 -0.02859 -0.000246591
6.04276 -0.0284599 -0.000244883
6.05601 -0.0283305 -0.000243191
6.06927 -0.028202 -0.000241517
6.08254 -0.0280743 -0.000239854
6.09581 -0.0279475 -0.000238208
6.10908 -0.0278215 -0.000236578
6.12236 -0.0276963 -0.000234959
6.13564 -0.0275719 -0.000233358
6.14893 -0.0274483 -0.00023177
6.16222 -0.0273255 -0.000230194
6.17552 -0.0272035 -0.000228635
6.18882 -0.0270823 -0.000227088
6.20213 -0.0269618 -0.000225553
6.21545 -0.0268422 -0.000224035
6.22876 -0.0267232 -0.000222527
6.24209 -0.0266051 -0.000221033
6.25542 -0.0264876 -0.000219554
6.26875 -0.0263709 -0.000218085
6.28209 -0.026255 -0.000216629
6.29543 -0.0261398 -0.000215187
6.30878 -0.0260253 -0.000213755
6.32214 -0.0259115 -0.000212337
6.3355 -0.0257984 -0.00021093
6.34886 -0.025686 -0.000209532
6.36223 -0.0255744 -0.000208149
6.37561 -0.0254634 -0.000206778
6.38899 -0.0253531 -0.00020542
6.40237 -0.0252434 -0.000204078
6.41576 -0.0251345 -0.000202743
6.42916 -0.0250262 -0.00020142
6.44256 -0.0249186 -0.000200109
6.45597 -0.0248117 -0.000198806
6.46938 -0.0247054 -0.000197516
6.4828 -0.0245997 -0.000196236
6.49623 -0.0244947 -0.000194965
6.50965 -0.0243903 -0.000193707
6.52309 -0.0242866 -0.000192458
6.53653 -0.0241835 -0.000191219
6.54998 -0.024081 -0.000189992
6.56343 -0.0239791 -0.000188773
6.57688 -0.0238778 -0.000187565
6.59035 -0.0237771 -0.000186368
6.60381 -0.0236771 -0.000185178
6.61729 -0.0235776 -0.000184
6.63077 -0.0234787 -0.000182831
6.64425 -0.0233804 -0.000181671
6.65774 -0.0232827 -0.000180521
6.67124 -0.0231856 -0.00017938
6.68474 -0.023089 -0.000178248
6.69825 -0.022993 -0.000177126
6.71176 -0.0228976 -0.000176012
6.72528 -0.0228027 -0.000174908
6.73881 -0.0227084 -0.000173812
6.75234 -0.0226146 -0.000172725
6.76588 -0.0225214 -0.000171647
6.77942 -0.0224287 -0.000170577
6.79297 -0.0223366 -0.000169515
6.80653 -0.0222449 -0.000168463
6.82009 -0.0221539 -0.000167419
6.83365 -0.0220633 -0.000166382
6.84723 -0.0219733 -0.000165355
6.86081 -0.0218837 -0.000164334
6.87439 -0.0217947 -0.000163322
6.88798 -0.0217062 -0.000162319
6.90158 -0.0216182 -0.000161322
6.91518 -0.0215307 -0.000160334
6.92879 -0.0214437 -0.000159354
6.94241 -0.0213572 -0.00015838
6.95603 -0.0212712 -0.000157415
6.96966 -0.0211856 -0.000156457
6.98329 -0.0211006 -0.000155506
6.99693 -0.021016 -0.000154563
7.01058 -0.0209319 -0.000153627
7.02423 -0.0208482 -0.000152698
7.03789 -0.0207651 -0.000151777
7.05156 -0.0206824 -0.000150861
7.06523 -0.0206001 -0.000149954
7.07891 -0.0205183 -0.000149053
7.09259 -0.020437 -0.000148159
7.10629 -0.0203561 -0.000147272
7.11998 -0.0202756 -0.000146392
7.13369 -0.0201956 -0.000145518
7.1474 -0.0201161 -0.000144651
7.16112 -0.020037 -0.00014379
7.17484 -0.0199583 -0.000142936
7.18857 -0.01988 -0.000142088
7.20231 -0.0198022 -0.000141246
7.21605 -0.0197247 -0.000140412
7.22981 -0.0196477 -0.000139583
7.24356 -0.0195712 -0.00013876
7.25733 -0.019495 -0.000137944
7.2711 -0.0194192 -0.000137133
7.28488 -0.0193439 -0.000136328
7.29866 -0.019269 -0.00013553
7.31245 -0.0191944 -0.000134737
7.32625 -0.0191203 -0.00013395
7.34006 -0.0190465 -0.000133169
7.35387 -0.0189732 -0.000132393
7.36769 -0.0189002 -0.000131624
7.38151 -0.0188276 -0.00013086
7.39535 -0.0187554 -0.000130101
7.40919 -0.0186836 -0.000129349
7.42303 -0.0186122 -0.000128601
7.43689 -0.0185411 -0.000127859
7.45075 -0.0184705 -0.000127122
7.46462 -0.0184001 -0.00012639
7.47849 -0.0183302 -0.000125665
7.49238 -0.0182606 -0.000124944
7.50627 -0.0181914 -0.000124228
7.52017 -0.0181226 -0.000123517
7.53407 -0.0180541 -0.000122812
7.54798 -0.0179859 -0.000122111
7.5619 -0.0179181 -0.000121416
7.57583 -0.0178507 -0.000120725
7.58976 -0.0177836 -0.00012004
7.6037 -0.0177168 -0.000119359
7.61765 -0.0176504 -0.000118683
7.63161 -0.0175844 -0.000118012
7.64557 -0.0175187 -0.000117345
7.65954 -0.0174533 -0.000116684
7.67352 -0.0173882 -0.000116027
7.68751 -0.0173235 -0.000115374
7.70151 -0.0172591 -0.000114726
7.71551 -0.017195 -0.000114083
7.72952 -0.0171313 -0.000113444
7.74353 -0.0170678 -0.00011281
7.75756 -0.0170047 -0.00011218
7.77159 -0.0169419 -0.000111554
7.78563 -0.0168795 -0.000110933
7.79968 -0.0168173 -0.000110316
7.81374 -0.0167555 -0.000109703
7.8278 -0.0166939 -0.000109095
7.84188 -0.0166327 -0.00010849
7.85596 -0.0165718 -0.00010789
7.87005 -0.0165111 -0.000107294
7.88414 -0.0164508 -0.000106702
7.89825 -0.0163908 -0.000106114
7.91236 -0.016331 -0.00010553
7.92648 -0.0162716 -0.00010495
7.94061 -0.0162124 -0.000104374
7.95475 -0.0161536 -0.000103802
7.96889 -0.016095 -0.000103234
7.98305 -0.0160367 -0.000102669
7.99721 -0.0159787 -0.000102109
8.01138 -0.015921 -0.000101552
8.02556 -0.0158636 -0.000100999
8.03974 -0.0158064 -0.00010045
8.05394 -0.0157495 -9.99039e-05
8.06814 -0.0156929 -9.93618e-05
8.08236 -0.0156366 -9.88236e-05
8.09658 -0.0155806 -9.82886e-05
8.11081 -0.0155248 -9.77575e-05
8.12505 -0.0154692 -9.72297e-05
8.1393 -0.015414 -9.67055e-05
8.15355 -0.015359 -9.61848e-05
8.16782 -0.0153043 -9.56674e-05
8.18209 -0.0152498 -9.51536e-05
8.19637 -0.0151956 -9.46431e-05
8.21066 -0.0151416 -9.41358e-05
8.22496 -0.0150879 -9.36322e-05
8.23927 -0.0150345 -9.31315e-05
8.25359 -0.0149813 -9.26343e-05
8.26792 -0.0149283 -9.21404e-05
8.28225 -0.0148756 -9.16495e-05
8.2966 -0.0148232 -9.1162e-05
8.31095 -0.014771 -9.06776e-05
8.32532 -0.014719 -9.01963e-05
8.33969 -0.0146673 -8.97182e-05
8.35407 -0.0146159 -8.9243e-05
8.36846 -0.0145646 -8.87711e-05
8.38286 -0.0145136 -8.83022e-05
8.39727 -0.0144629 -8.78362e-05
8.41169 -0.0144123 -8.73733e-05
8.42612 -0.014362 -8.69134e-05
8.44056 -0.014312 -8.64563e-05
8.45501 -0.0142622 -8.60023e-05
8.46946 -0.0142126 -8.5551e-05
8.48393 -0.0141632 -8.51027e-05
8.49841 -0.014114 -8.46572e-05
8.51289 -0.0140651 -8.42146e-05
8.52739 -0.0140164 -8.37748e-05
8.5419 -0.0139679 -8.33376e-05
8.55641 -0.0139197 -8.29034e-05
8.57094 -0.0138716 -8.24719e-05
8.58547 -0.0138238 -8.20429e-05
8.60002 -0.0137762 -8.16169e-05
8.61457 -0.0137288 -8.11933e-05
8.62914 -0.0136816 -8.07726e-05
8.64371 -0.0136347 -8.03544e-05
8.6583 -0.0135879 -7.99388e-05
8.67289 -0.0135414 -7.95258e-05
8.6875 -0.013495 -7.91154e-05
8.70212 -0.0134489 -7.87075e-05
8.71674 -0.013403 -7.83023e-05
8.73138 -0.0133572 -7.78994e-05
8.74603 -0.0133117 -7.74991e-05
8.76069 -0.0132664 -7.71012e-05
8.77535 -0.0132213 -7.67058e-05
8.79003 -0.0131763 -7.63129e-05
8.80472 -0.0131316 -7.59223e-05
8.81942 -0.0130871 -7.55342e-05
8.83413 -0.0130428 -7.51484e-05
8.84885 -0.0129986 -7.47649e-05
8.86359 -0.0129547 -7.4384e-05
8.87833 -0.0129109 -7.40051e-05
8.89308 -0.0128674 -7.36287e-05
8.90785 -0.012824 -7.32545e-05
8.92262 -0.0127808 -7.28827e-05
8.93741 -0.0127378 -7.2513e-05
8.95221 -0.012695 -7.21456e-05
8.96702 -0.0126524 -7.17804e-05
8.98184 -0.0126099 -7.14175e-05
8.99667 -0.0125677 -7.10566e-05
9.01151 -0.0125256 -7.06981e-05
9.02637 -0.0124837 -7.03415e-05
9.04124 -0.012442 -6.99872e-05
9.05611 -0.0124004 -6.9635e-05
9.071 -0.0123591 -6.92849e-05
9.0859 -0.0123179 -6.89368e-05
9.10081 -0.0122769 -6.85908e-05
9.11574 -0.012236 -6.82469e-05
9.13067 -0.0121954 -6.79051e-05
9.14562 -0.0121549 -6.75652e-05
9.16058 -0.0121145 -6.72274e-05
9.17555 -0.0120744 -6.68915e-05
9.19053 -0.0120344 -6.65577e-05
9.20553 -0.0119946 -6.62258e-05
9.22054 -0.0119549 -6.58958e-05
9.23556 -0.0119154 -6.55678e-05
9.25059 -0.0118761 -6.52417e-05
9.26563 -0.0118369 -6.49175e-05
9.28069 -0.0117979 -6.45953e-05
9.29576 -0.0117591 -6.42748e-05
9.31084 -0.0117204 -6.39563e-05
9.32593 -0.0116819 -6.36396e-05
9.34104 -0.0116436 -6.33248e-05
9.35616 -0.0116054 -6.30117e-05
9.37129 -0.0115673 -6.27005e-05
9.38643 -0.0115294 -6.23911e-05
9.40159 -0.0114917 -6.20834e-05
9.41676 -0.0114541 -6.17775e-05
9.43194 -0.0114167 -6.14735e-05
9.44714 -0.0113794 -6.11711e-05
9.46235 -0.0113423 -6.08705e-05
9.47757 -0.0113053 -6.05715e-05
9.4928 -0.0112685 -6.02743e-05
9.50805 -0.0112318 -5.99788e-05
9.52331 -0.0111953 -5.96849e-05
9.53859 -0.0111589 -5.93928e-05
9.55388 -0.0111227 -5.91023e-05
9.56918 -0.0110866 -5.88134e-05
9.5845 -0.0110507 -5.85262e-05
9.59983 -0.0110149 -5.82406e-05
9.61517 -0.0109792 -5.79566e-05
9.63053 -0.0109437 -5.76742e-05
9.6459 -0.0109083 -5.73934e-05
9.66128 -0.0108731 -5.71142e-05
9.67668 -0.010838 -5.68365e-05
9.6921 -0.010803 -5.65604e-05
9.70753 -0.0107682 -5.62858e-05
9.72297 -0.0107335 -5.60128e-05
9.73842 -0.010699 -5.57412e-05
9.7539 -0.0106646 -5.54712e-05
9.76938 -0.0106303 -5.52028e-05
9.78488 -0.0105962 -5.49357e-05
9.8004 -0.0105622 -5.46702e-05
9.81592 -0.0105283 -5.44061e-05
9.83147 -0.0104945 -5.41435e-05
9.84703 -0.0104609 -5.38823e-05
9.8626 -0.0104274 -5.36225e-05
9.87819 -0.0103941 -5.33642e-05
9.8938 -0.0103609 -5.31073e-05
9.90942 -0.0103278 -5.28518e-05
9.92505 -0.0102948 -5.25977e-05
9.9407 -0.0102619 -5.2345e-05
9.95637 -0.0102292 -5.20937e-05
9.97205 -0.0101966 -5.18437e-05
9.98775 -0.0101641 -5.15951e-05
10.0035 -0.0101318 -5.13478e-05
10.0192 -0.0100996 -5.11019e-05
10.0349 -0.0100675 -5.08572e-05
10.0507 -0.0100355 -5.0614e-05
10.0665 -0.0100036 -5.0372e-05
10.0823 -0.00997187 -5.01313e-05
10.0981 -0.00994025 -4.9892e-05
10.1139 -0.00990874 -4.96539e-05
10.1297 -0.00987735 -4.9417e-05
10.1456 -0.00984608 -4.91815e-05
10.1615 -0.00981492 -4.89472e-05
10.1774 -0.00978388 -4.87141e-05
10.1933 -0.00975296 -4.84823e-05
10.2092 -0.00972214 -4.82517e-05
10.2251 -0.00969145 -4.80223e-05
10.2411 -0.00966086 -4.77942e-05
10.2571 -0.00963039 -4.75673e-05
10.2731 -0.00960003 -4.73415e-05
10.2891 -0.00956978 -4.71169e-05
10.3051 -0.00953964 -4.68936e-05
10.3212 -0.00950961 -4.66713e-05
10.3372 -0.00947969 -4.64503e-05
10.3533 -0.00944988 -4.62304e-05
10.3694 -0.00942018 -4.60117e-05
10.3855 -0.00939058 -4.5794e-05
10.4017 -0.00936109 -4.55776e-05
10.4178 -0.0093317 -4.53622e-05
10.434 -0.00930243 -4.5148e-05
10.4502 -0.00927325 -4.49349e-05
10.4664 -0.00924418 -4.47228e-05
10.4826 -0.00921522 -4.45119e-05
10.4989 -0.00918635 -4.43021e-05
10.5152 -0.00915759 -4.40933e-05
10.5315 -0.00912893 -4.38856e-05
10.5478 -0.00910038 -4.3679e-05
10.5641 -0.00907192 -4.34734e-05
10.5804 -0.00904356 -4.32689e-05
10.5968 -0.0090153 -4.30655e-05
10.6132 -0.00898715 -4.2863e-05
10.6296 -0.00895909 -4.26616e-05
10.646 -0.00893112 -4.24612e-05
10.6625 -0.00890326 -4.22618e-05
10.6789 -0.00887549 -4.20634e-05
10.6954 -0.00884782 -4.18661e-05
10.7119 -0.00882024 -4.16697e-05
10.7284 -0.00879276 -4.14743e-05
10.745 -0.00876537 -4.12799e-05
10.7616 -0.00873807 -4.10865e-05
10.7782 -0.00871087 -4.0894e-05
10.7948 -0.00868377 -4.07025e-05
10.8114 -0.00865675 -4.05119e-05
10.8281 -0.00862982 -4.03224e-05
10.8447 -0.00860299 -4.01337e-05
10.8614 -0.00857625 -3.9946e-05
10.8781 -0.0085496 -3.97592e-05
10.8949 -0.00852303 -3.95733e-05
10.9117 -0.00849656 -3.93884e-05
10.9284 -0.00847017 -3.92043e-05
10.9452 -0.00844388 -3.90212e-05
10.9621 -0.00841767 -3.88389e-05
10.9789 -0.00839154 -3.86576e-05
10.9958 -0.00836551 -3.84771e-05
11.0127 -0.00833956 -3.82975e-05
11.0296 -0.00831369 -3.81188e-05
11.0466 -0.00828791 -3.7941e-05
11.0636 -0.00826222 -3.7764e-05
11.0806 -0.0082366 -3.75879e-05
11.0976 -0.00821107 -3.74126e-05
11.1146 -0.00818563 -3.72382e-05
11.1317 -0.00816026 -3.70646e-05
11.1488 -0.00813498 -3.68918e-05
11.1659 -0.00810978 -3.67199e-05
11.183 -0.00808466 -3.65488e-05
11.2002 -0.00805962 -3.63785e-05
11.2174 -0.00803466 -3.6209e-05
11.2346 -0.00800978 -3.60404e-05
11.2519 -0.00798498 -3.58725e-05
11.2691 -0.00796026 -3.57054e-05
11.2864 -0.00793562 -3.55391e-05
11.3037 -0.00791105 -3.53736e-05
11.3211 -0.00788656 -3.52089e-05
11.3385 -0.00786215 -3.50449e-05
11.3559 -0.00783781 -3.48818e-05
11.3733 -0.00781355 -3.47194e-05
11.3908 -0.00778936 -3.45577e-05
11.4082 -0.00776525 -3.43968e-05
11.4258 -0.00774121 -3.42366e-05
11.4433 -0.00771725 -3.40773e-05
11.4609 -0.00769336 -3.39186e-05
11.4785 -0.00766954 -3.37606e-05
11.4961 -0.00764579 -3.36033e-05
11.5137 -0.00762212 -3.34469e-05
11.5314 -0.00759852 -3.32911e-05
11.5491 -0.00757499 -3.31361e-05
11.5669 -0.00755153 -3.29817e-05
11.5847 -0.00752814 -3.2828e-05
11.6025 -0.00750481 -3.26751e-05
11.6203 -0.00748156 -3.25229e-05
11.6381 -0.00745838 -3.23713e-05
11.656 -0.00743526 -3.22204e-05
11.674 -0.00741222 -3.20701e-05
11.6919 -0.00738924 -3.19207e-05
11.7099 -0.00736632 -3.17718e-05
11.7279 -0.00734347 -3.16236e-05
11.746 -0.00732069 -3.1476e-05
11.7641 -0.00729798 -3.13292e-05
11.7822 -0.00727533 -3.1183e-05
11.8003 -0.00725274 -3.10374e-05
11.8185 -0.00723022 -3.08925e-05
11.8367 -0.00720776 -3.07481e-05
11.855 -0.00718537 -3.06044e-05
11.8733 -0.00716304 -3.04615e-05
11.8916 -0.00714077 -3.03191e-05
11.9099 -0.00711856 -3.01773e-05
11.9283 -0.00709641 -3.00361e-05
11.9468 -0.00707433 -2.98955e-05
11.9652 -0.0070523 -2.97555e-05
11.9837 -0.00703034 -2.96163e-05
12.0023 -0.00700843 -2.94775e-05
12.0208 -0.00698659 -2.93393e-05
12.0394 -0.0069648 -2.92017e-05
12.0581 -0.00694307 -2.90647e-05
12.0768 -0.0069214 -2.89284e-05
12.0955 -0.00689979 -2.87926e-05
12.1142 -0.00687824 -2.86574e-05
12.133 -0.00685674 -2.85227e-05
12.1519 -0.00683529 -2.83885e-05
12.1708 -0.00681391 -2.82549e-05
12.1897 -0.00679257 -2.8122e-05
12.2086 -0.0067713 -2.79896e-05
12.2276 -0.00675007 -2.78577e-05
12.2467 -0.0067289 -2.77263e-05
12.2658 -0.00670779 -2.75954e-05
12.2849 -0.00668672 -2.74651e-05
12.3041 -0.00666571 -2.73354e-05
12.3233 -0.00664476 -2.72063e-05
12.3425 -0.00662385 -2.70776e-05
12.3618 -0.00660299 -2.69495e-05
12.3812 -0.00658219 -2.68218e-05
12.4006 -0.00656143 -2.66946e-05
12.42 -0.00654073 -2.65679e-05
12.4395 -0.00652007 -2.64418e-05
12.459 -0.00649947 -2.63162e-05
12.4786 -0.00647891 -2.61912e-05
12.4982 -0.0064584 -2.60666e-05
12.5179 -0.00643793 -2.59424e-05
12.5376 -0.00641752 -2.58186e-05
12.5574 -0.00639715 -2.56953e-05
12.5772 -0.00637682 -2.55726e-05
12.5971 -0.00635655 -2.54503e-05
12.617 -0.00633631 -2.53286e-05
12.637 -0.00631612 -2.52074e-05
12.657 -0.00629598 -2.50867e-05
12.6771 -0.00627588 -2.49663e-05
12.6972 -0.00625582 -2.48464e-05
12.7174 -0.0062358 -2.47268e-05
12.7377 -0.00621583 -2.46076e-05
12.758 -0.00619589 -2.44889e-05
12.7783 -0.006176 -2.43706e-05
12.7987 -0.00615615 -2.42528e-05
12.8192 -0.00613634 -2.41354e-05
12.8397 -0.00611657 -2.40185e-05
12.8603 -0.00609683 -2.39021e-05
12.881 -0.00607714 -2.37861e-05
12.9017 -0.00605748 -2.36705e-05
12.9225 -0.00603786 -2.35553e-05
12.9433 -0.00601828 -2.34406e-05
12.9642 -0.00599873 -2.33262e-05
12.9852 -0.00597921 -2.32122e-05
13.0062 -0.00595974 -2.30986e-05
13.0273 -0.00594029 -2.29853e-05
13.0485 -0.00592088 -2.28725e-05
13.0697 -0.00590151 -2.276e-05
13.091 -0.00588216 -2.26479e-05
13.1124 -0.00586285 -2.25361e-05
13.1338 -0.00584357 -2.24248e-05
13.1553 -0.00582432 -2.23138e-05
13.1769 -0.00580509 -2.22031e-05
13.1986 -0.0057859 -2.20928e-05
13.2203 -0.00576674 -2.19828e-05
13.2421 -0.0057476 -2.18732e-05
13.264 -0.00572849 -2.17639e-05
13.286 -0.00570941 -2.1655e-05
13.3081 -0.00569036 -2.15464e-05
13.3302 -0.00567132 -2.14381e-05
13.3524 -0.00565232 -2.13302e-05
13.3747 -0.00563333 -2.12225e-05
13.3971 -0.00561437 -2.11152e-05
13.4196 -0.00559543 -2.10081e-05
13.4422 -0.00557651 -2.09014e-05
13.4648 -0.00555761 -2.0795e-05
13.4876 -0.00553873 -2.06888e-05
13.5104 -0.00551987 -2.0583e-05
13.5334 -0.00550103 -2.04774e-05
13.5564 -0.0054822 -2.03721e-05
13.5796 -0.00546339 -2.02671e-05
13.6028 -0.00544459 -2.01623e-05
13.6262 -0.00542581 -2.00578e-05
13.6496 -0.00540704 -1.99535e-05
13.6732 -0.00538828 -1.98495e-05
13.6969 -0.00536953 -1.97458e-05
13.7207 -0.00535079 -1.96422e-05
13.7446 -0.00533206 -1.95389e-05
13.7686 -0.00531334 -1.94359e-05
13.7927 -0.00529462 -1.9333e-05
13.817 -0.0052759 -1.92303e-05
13.8414 -0.00525719 -1.91279e-05
13.8659 -0.00523848 -1.90256e-05
13.8905 -0.00521978 -1.89235e-05
13.9153 -0.00520107 -1.88217e-05
13.9402 -0.00518235 -1.87199e-05
13.9653 -0.00516364 -1.86184e-05
13.9905 -0.00514492 -1.8517e-05
14.0159 -0.00512619 -1.84157e-05
14.0414 -0.00510745 -1.83146e-05
14.067 -0.00508871 -1.82136e-05
14.0929 -0.00506995 -1.81128e-05
14.1188 -0.00505117 -1.8012e-05
14.145 -0.00503238 -1.79114e-05
14.1713 -0.00501357 -1.78108e-05
14.1978 -0.00499473 -1.77103e-05
14.2245 -0.00497588 -1.76099e-05
14.2514 -0.00495699 -1.75095e-05
14.2785 -0.00493808 -1.74092e-05
14.3058 -0.00491914 -1.73089e-05
14.3333 -0.00490016 -1.72086e-05
14.361 -0.00488115 -1.71083e-05
14.3889 -0.00486209 -1.7008e-05
14.4171 -0.00484299 -1.69076e-05
14.4455 -0.00482384 -1.68072e-05
14.4741 -0.00480464 -1.67068e-05
14.503 -0.00478538 -1.66062e-05
14.5322 -0.00476606 -1.65055e-05
14.5616 -0.00474668 -1.64047e-05
14.5914 -0.00472722 -1.63037e-05
14.6214 -0.00470769 -1.62026e-05
14.6518 -0.00468808 -1.61012e-05
14.6825 -0.00466838 -1.59996e-05
14.7135 -0.00464858 -1.58977e-05
14.7449 -0.00462868 -1.57955e-05
14.7767 -0.00460867 -1.5693e-05
14.8088 -0.00458854 -1.55901e-05
14.8414 -0.00456827 -1.54867e-05
14.8745 -0.00454787 -1.53829e-05
14.908 -0.00452732 -1.52785e-05
14.942 -0.0045066 -1.51735e-05
14.9766 -0.0044857 -1.50678e-05
15.0117 -0.0044646 -1.49614e-05
15.0475 -0.00444328 -1.48542e-05
15.0839 -0.00442173 -1.4746e-05
15.121 -0.00439992 -1.46368e-05
15.1589 -0.00437781 -1.45265e-05
15.1976 -0.00435539 -1.44148e-05
15.2373 -0.0043326 -1.43016e-05
15.278 -0.00430941 -1.41867e-05
15.3199 -0.00428575 -1.40698e-05
15.363 -0.00426157 -1.39506e-05
15.4077 -0.00423678 -1.38288e-05
15.454 -0.00421126 -1.37038e-05
15.5024 -0.00418488 -1.3575e-05
15.5531 -0.00415744 -1.34415e-05
15.6069 -0.00412868 -1.3302e-05
15.6646 -0.00409816 -1.31545e-05
15.7276 -0.00406518 -1.29958e-05
15.7989 -0.00402838 -1.28193e-05
15.8859 -0.00398415 -1.26084e-05


==> anc/HERMITE/GAMMA005/GAp_OneLoopFRG.txt <==
-15.8859 -0.00398613 1.26208e-05
-15.7989 -0.0040304 1.28321e-05
-15.7276 -0.00406724 1.30088e-05
-15.6646 -0.00410024 1.31678e-05
-15.6069 -0.00413079 1.33155e-05
-15.5531 -0.00415959 1.34553e-05
-15.5024 -0.00418705 1.35891e-05
-15.454 -0.00421346 1.37181e-05
-15.4077 -0.004239 1.38433e-05
-15.363 -0.00426383 1.39653e-05
-15.3199 -0.00428803 1.40847e-05
-15.278 -0.00431171 1.42017e-05
-15.2373 -0.00433493 1.43169e-05
-15.1976 -0.00435774 1.44302e-05
-15.1589 -0.00438019 1.45421e-05
-15.121 -0.00440232 1.46527e-05
-15.0839 -0.00442416 1.47621e-05
-15.0475 -0.00444573 1.48705e-05
-15.0117 -0.00446707 1.49779e-05
-14.9766 -0.00448819 1.50845e-05
-14.942 -0.00450912 1.51903e-05
-14.908 -0.00452986 1.52955e-05
-14.8745 -0.00455044 1.54001e-05
-14.8414 -0.00457086 1.55041e-05
-14.8088 -0.00459115 1.56077e-05
-14.7767 -0.0046113 1.57108e-05
-14.7449 -0.00463134 1.58135e-05
-14.7135 -0.00465126 1.59159e-05
-14.6825 -0.00467108 1.6018e-05
-14.6518 -0.0046908 1.61198e-05
-14.6214 -0.00471044 1.62214e-05
-14.5914 -0.00472999 1.63227e-05
-14.5616 -0.00474947 1.64239e-05
-14.5322 -0.00476888 1.65249e-05
-14.503 -0.00478822 1.66258e-05
-14.4741 -0.0048075 1.67265e-05
-14.4455 -0.00482672 1.68272e-05
-14.4171 -0.0048459 1.69278e-05
-14.3889 -0.00486502 1.70283e-05
-14.361 -0.0048841 1.71288e-05
-14.3333 -0.00490314 1.72293e-05
-14.3058 -0.00492214 1.73298e-05
-14.2785 -0.0049411 1.74303e-05
-14.2514 -0.00496004 1.75309e-05
-14.2245 -0.00497894 1.76314e-05
-14.1978 -0.00499782 1.77321e-05
-14.1713 -0.00501668 1.78328e-05
-14.145 -0.00503551 1.79335e-05
-14.1188 -0.00505433 1.80344e-05
-14.0929 -0.00507313 1.81354e-05
-14.067 -0.00509191 1.82364e-05
-14.0414 -0.00511068 1.83376e-05
-14.0159 -0.00512944 1.84389e-05
-13.9905 -0.0051482 1.85404e-05
-13.9653 -0.00516694 1.8642e-05
-13.9402 -0.00518568 1.87438e-05
-13.9153 -0.00520441 1.88457e-05
-13.8905 -0.00522314 1.89478e-05
-13.8659 -0.00524188 1.90501e-05
-13.8414 -0.00526061 1.91526e-05
-13.817 -0.00527934 1.92552e-05
-13.7927 -0.00529808 1.93581e-05
-13.7686 -0.00531682 1.94612e-05
-13.7446 -0.00533557 1.95645e-05
-13.7207 -0.00535432 1.9668e-05
-13.6969 -0.00537309 1.97717e-05
-13.6732 -0.00539186 1.98757e-05
-13.6496 -0.00541064 1.998e-05
-13.6262 -0.00542944 2.00844e-05
-13.6028 -0.00544825 2.01892e-05
-13.5796 -0.00546707 2.02942e-05
-13.5564 -0.0054859 2.03994e-05
-13.5334 -0.00550476 2.0505e-05
-13.5104 -0.00552363 2.06108e-05
-13.4876 -0.00554251 2.07169e-05
-13.4648 -0.00556142 2.08232e-05
-13.4422 -0.00558034 2.09299e-05
-13.4196 -0.00559929 2.10369e-05
-13.3971 -0.00561825 2.11441e-05
-13.3747 -0.00563724 2.12517e-05
-13.3524 -0.00565625 2.13596e-05
-13.3302 -0.00567528 2.14678e-05
-13.3081 -0.00569434 2.15764e-05
-13.286 -0.00571342 2.16852e-05
-13.264 -0.00573253 2.17944e-05
-13.2421 -0.00575167 2.19039e-05
-13.2203 -0.00577083 2.20138e-05
-13.1986 -0.00579002 2.2124e-05
-13.1769 -0.00580924 2.22346e-05
-13.1553 -0.00582849 2.23455e-05
-13.1338 -0.00584777 2.24568e-05
-13.1124 -0.00586708 2.25684e-05
-13.091 -0.00588642 2.26804e-05
-13.0697 -0.00590579 2.27928e-05
-13.0485 -0.0059252 2.29056e-05
-13.0273 -0.00594463 2.30187e-05
-13.0062 -0.00596411 2.31322e-05
-12.9852 -0.00598361 2.32462e-05
-12.9642 -0.00600315 2.33605e-05
-12.9433 -0.00602273 2.34752e-05
-12.9225 -0.00604234 2.35903e-05
-12.9017 -0.00606199 2.37058e-05
-12.881 -0.00608168 2.38217e-05
-12.8603 -0.0061014 2.3938e-05
-12.8397 -0.00612117 2.40548e-05
-12.8192 -0.00614097 2.4172e-05
-12.7987 -0.00616081 2.42896e-05
-12.7783 -0.00618069 2.44076e-05
-12.758 -0.00620061 2.45261e-05
-12.7377 -0.00622058 2.4645e-05
-12.7174 -0.00624058 2.47643e-05
-12.6972 -0.00626063 2.48841e-05
-12.6771 -0.00628072 2.50043e-05
-12.657 -0.00630085 2.5125e-05
-12.637 -0.00632103 2.52462e-05
-12.617 -0.00634125 2.53678e-05
-12.5971 -0.00636151 2.54899e-05
-12.5772 -0.00638182 2.56124e-05
-12.5574 -0.00640218 2.57355e-05
-12.5376 -0.00642258 2.5859e-05
-12.5179 -0.00644303 2.5983e-05
-12.4982 -0.00646352 2.61074e-05
-12.4786 -0.00648406 2.62324e-05
-12.459 -0.00650466 2.63579e-05
-12.4395 -0.0065253 2.64838e-05
-12.42 -0.00654598 2.66103e-05
-12.4006 -0.00656672 2.67372e-05
-12.3812 -0.00658751 2.68647e-05
-12.3618 -0.00660835 2.69927e-05
-12.3425 -0.00662924 2.71212e-05
-12.3233 -0.00665018 2.72502e-05
-12.3041 -0.00667117 2.73798e-05
-12.2849 -0.00669221 2.75099e-05
-12.2658 -0.00671331 2.76405e-05
-12.2467 -0.00673446 2.77717e-05
-12.2276 -0.00675567 2.79034e-05
-12.2086 -0.00677692 2.80356e-05
-12.1897 -0.00679824 2.81684e-05
-12.1708 -0.0068196 2.83018e-05
-12.1519 -0.00684103 2.84357e-05
-12.133 -0.00686251 2.85702e-05
-12.1142 -0.00688404 2.87052e-05
-12.0955 -0.00690563 2.88408e-05
-12.0768 -0.00692728 2.8977e-05
-12.0581 -0.00694899 2.91138e-05
-12.0394 -0.00697075 2.92512e-05
-12.0208 -0.00699258 2.93891e-05
-12.0023 -0.00701446 2.95277e-05
-11.9837 -0.0070364 2.96668e-05
-11.9652 -0.0070584 2.98065e-05
-11.9468 -0.00708047 2.99469e-05
-11.9283 -0.00710259 3.00878e-05
-11.9099 -0.00712477 3.02294e-05
-11.8916 -0.00714702 3.03716e-05
-11.8733 -0.00716933 3.05144e-05
-11.855 -0.0071917 3.06579e-05
-11.8367 -0.00721413 3.08019e-05
-11.8185 -0.00723663 3.09466e-05
-11.8003 -0.00725919 3.1092e-05
-11.7822 -0.00728182 3.1238e-05
-11.7641 -0.00730451 3.13847e-05
-11.746 -0.00732726 3.1532e-05
-11.7279 -0.00735008 3.16799e-05
-11.7099 -0.00737297 3.18285e-05
-11.6919 -0.00739593 3.19778e-05
-11.674 -0.00741895 3.21278e-05
-11.656 -0.00744204 3.22785e-05
-11.6381 -0.00746519 3.24298e-05
-11.6203 -0.00748842 3.25818e-05
-11.6025 -0.00751171 3.27345e-05
-11.5847 -0.00753508 3.28879e-05
-11.5669 -0.00755851 3.30421e-05
-11.5491 -0.00758201 3.31969e-05
-11.5314 -0.00760559 3.33524e-05
-11.5137 -0.00762924 3.35086e-05
-11.4961 -0.00765295 3.36656e-05
-11.4785 -0.00767674 3.38233e-05
-11.4609 -0.0077006 3.39817e-05
-11.4433 -0.00772454 3.41409e-05
-11.4258 -0.00774855 3.43008e-05
-11.4082 -0.00777263 3.44615e-05
-11.3908 -0.00779679 3.46229e-05
-11.3733 -0.00782102 3.4785e-05
-11.3559 -0.00784533 3.49479e-05
-11.3385 -0.00786971 3.51116e-05
-11.3211 -0.00789417 3.52761e-05
-11.3037 -0.00791871 3.54413e-05
-11.2864 -0.00794332 3.56073e-05
-11.2691 -0.00796801 3.57742e-05
-11.2519 -0.00799278 3.59418e-05
-11.2346 -0.00801763 3.61102e-05
-11.2174 -0.00804256 3.62794e-05
-11.2002 -0.00806757 3.64494e-05
-11.183 -0.00809266 3.66202e-05
-11.1659 -0.00811783 3.67919e-05
-11.1488 -0.00814308 3.69644e-05
-11.1317 -0.00816841 3.71377e-05
-11.1146 -0.00819382 3.73118e-05
-11.0976 -0.00821932 3.74868e-05
-11.0806 -0.0082449 3.76627e-05
-11.0636 -0.00827056 3.78394e-05
-11.0466 -0.00829631 3.80169e-05
-11.0296 -0.00832214 3.81953e-05
-11.0127 -0.00834806 3.83746e-05
-10.9958 -0.00837406 3.85548e-05
-10.9789 -0.00840015 3.87359e-05
-10.9621 -0.00842633 3.89178e-05
-10.9452 -0.00845259 3.91007e-05
-10.9284 -0.00847894 3.92844e-05
-10.9117 -0.00850538 3.94691e-05
-10.8949 -0.00853191 3.96547e-05
-10.8781 -0.00855853 3.98412e-05
-10.8614 -0.00858523 4.00286e-05
-10.8447 -0.00861203 4.0217e-05
-10.8281 -0.00863892 4.04063e-05
-10.8114 -0.0086659 4.05965e-05
-10.7948 -0.00869297 4.07877e-05
-10.7782 -0.00872014 4.09799e-05
-10.7616 -0.0087474 4.1173e-05
-10.745 -0.00877475 4.13671e-05
-10.7284 -0.00880219 4.15622e-05
-10.7119 -0.00882974 4.17582e-05
-10.6954 -0.00885737 4.19553e-05
-10.6789 -0.0088851 4.21534e-05
-10.6625 -0.00891293 4.23524e-05
-10.646 -0.00894086 4.25525e-05
-10.6296 -0.00896888 4.27536e-05
-10.6132 -0.008997 4.29557e-05
-10.5968 -0.00902522 4.31589e-05
-10.5804 -0.00905354 4.33631e-05
-10.5641 -0.00908196 4.35683e-05
-10.5478 -0.00911048 4.37746e-05
-10.5315 -0.0091391 4.3982e-05
-10.5152 -0.00916782 4.41904e-05
-10.4989 -0.00919664 4.44e-05
-10.4826 -0.00922557 4.46106e-05
-10.4664 -0.0092546 4.48222e-05
-10.4502 -0.00928374 4.5035e-05
-10.434 -0.00931298 4.52489e-05
-10.4178 -0.00934232 4.5464e-05
-10.4017 -0.00937177 4.56801e-05
-10.3855 -0.00940133 4.58974e-05
-10.3694 -0.00943099 4.61158e-05
-10.3533 -0.00946076 4.63353e-05
-10.3372 -0.00949064 4.6556e-05
-10.3212 -0.00952063 4.67779e-05
-10.3051 -0.00955073 4.70009e-05
-10.2891 -0.00958094 4.72252e-05
-10.2731 -0.00961126 4.74506e-05
-10.2571 -0.00964169 4.76772e-05
-10.2411 -0.00967223 4.7905e-05
-10.2251 -0.00970288 4.8134e-05
-10.2092 -0.00973365 4.83642e-05
-10.1933 -0.00976454 4.85957e-05
-10.1774 -0.00979554 4.88284e-05
-10.1615 -0.00982665 4.90624e-05
-10.1456 -0.00985788 4.92976e-05
-10.1297 -0.00988922 4.9534e-05
-10.1139 -0.00992069 4.97718e-05
-10.0981 -0.00995227 5.00108e-05
-10.0823 -0.00998397 5.02511e-05
-10.0665 -0.0100158 5.04927e-05
-10.0507 -0.0100477 5.07356e-05
-10.0349 -0.0100798 5.09799e-05
-10.0192 -0.010112 5.12254e-05
-10.0035 -0.0101443 5.14723e-05
-9.98775 -0.0101767 5.17206e-05
-9.97205 -0.0102093 5.19702e-05
-9.95637 -0.0102419 5.22212e-05
-9.9407 -0.0102747 5.24735e-05
-9.92505 -0.0103077 5.27272e-05
-9.90942 -0.0103407 5.29824e-05
-9.8938 -0.0103739 5.32389e-05
-9.87819 -0.0104072 5.34968e-05
-9.8626 -0.0104407 5.37562e-05
-9.84703 -0.0104742 5.4017e-05
-9.83147 -0.0105079 5.42792e-05
-9.81592 -0.0105418 5.45429e-05
-9.8004 -0.0105757 5.48081e-05
-9.78488 -0.0106098 5.50747e-05
-9.76938 -0.010644 5.53429e-05
-9.7539 -0.0106784 5.56125e-05
-9.73842 -0.0107129 5.58836e-05
-9.72297 -0.0107475 5.61563e-05
-9.70753 -0.0107823 5.64304e-05
-9.6921 -0.0108172 5.67062e-05
-9.67668 -0.0108523 5.69834e-05
-9.66128 -0.0108874 5.72623e-05
-9.6459 -0.0109228 5.75427e-05
-9.63053 -0.0109582 5.78247e-05
-9.61517 -0.0109938 5.81083e-05
-9.59983 -0.0110296 5.83935e-05
-9.5845 -0.0110655 5.86803e-05
-9.56918 -0.0111015 5.89688e-05
-9.55388 -0.0111377 5.92589e-05
-9.53859 -0.011174 5.95506e-05
-9.52331 -0.0112105 5.98441e-05
-9.50805 -0.0112471 6.01392e-05
-9.4928 -0.0112839 6.0436e-05
-9.47757 -0.0113208 6.07345e-05
-9.46235 -0.0113579 6.10347e-05
-9.44714 -0.0113951 6.13367e-05
-9.43194 -0.0114325 6.16404e-05
-9.41676 -0.01147 6.19458e-05
-9.40159 -0.0115077 6.2253e-05
-9.38643 -0.0115455 6.25621e-05
-9.37129 -0.0115835 6.28729e-05
-9.35616 -0.0116217 6.31855e-05
-9.34104 -0.01166 6.34999e-05
-9.32593 -0.0116984 6.38162e-05
-9.31084 -0.0117371 6.41343e-05
-9.29576 -0.0117758 6.44543e-05
-9.28069 -0.0118148 6.47762e-05
-9.26563 -0.0118539 6.50999e-05
-9.25059 -0.0118932 6.54256e-05
-9.23556 -0.0119326 6.57532e-05
-9.22054 -0.0119722 6.60827e-05
-9.20553 -0.012012 6.64141e-05
-9.19053 -0.0120519 6.67476e-05
-9.17555 -0.012092 6.7083e-05
-9.16058 -0.0121323 6.74204e-05
-9.14562 -0.0121727 6.77598e-05
-9.13067 -0.0122133 6.81012e-05
-9.11574 -0.0122541 6.84447e-05
-9.10081 -0.0122951 6.87902e-05
-9.0859 -0.0123362 6.91378e-05
-9.071 -0.0123775 6.94875e-05
-9.05611 -0.012419 6.98393e-05
-9.04124 -0.0124607 7.01932e-05
-9.02637 -0.0125025 7.05492e-05
-9.01151 -0.0125445 7.09074e-05
-8.99667 -0.0125868 7.12678e-05
-8.98184 -0.0126291 7.16303e-05
-8.96702 -0.0126717 7.1995e-05
-8.95221 -0.0127145 7.2362e-05
-8.93741 -0.0127574 7.27312e-05
-8.92262 -0.0128005 7.31026e-05
-8.90785 -0.0128438 7.34763e-05
-8.89308 -0.0128874 7.38523e-05
-8.87833 -0.012931 7.42306e-05
-8.86359 -0.0129749 7.46112e-05
-8.84885 -0.013019 7.49942e-05
-8.83413 -0.0130633 7.53795e-05
-8.81942 -0.0131078 7.57672e-05
-8.80472 -0.0131524 7.61573e-05
-8.79003 -0.0131973 7.65498e-05
-8.77535 -0.0132423 7.69447e-05
-8.76069 -0.0132876 7.73421e-05
-8.74603 -0.0133331 7.7742e-05
-8.73138 -0.0133787 7.81443e-05
-8.71674 -0.0134246 7.85492e-05
-8.70212 -0.0134707 7.89566e-05
-8.6875 -0.013517 7.93665e-05
-8.67289 -0.0135634 7.9779e-05
-8.6583 -0.0136101 8.01941e-05
-8.64371 -0.013657 8.06118e-05
-8.62914 -0.0137042 8.10322e-05
-8.61457 -0.0137515 8.14552e-05
-8.60002 -0.013799 8.18808e-05
-8.58547 -0.0138468 8.23092e-05
-8.57094 -0.0138948 8.27403e-05
-8.55641 -0.013943 8.31741e-05
-8.5419 -0.0139914 8.36107e-05
-8.52739 -0.01404 8.40501e-05
-8.51289 -0.0140889 8.44922e-05
-8.49841 -0.014138 8.49372e-05
-8.48393 -0.0141873 8.53851e-05
-8.46946 -0.0142368 8.58358e-05
-8.45501 -0.0142866 8.62894e-05
-8.44056 -0.0143366 8.6746e-05
-8.42612 -0.0143868 8.72055e-05
-8.41169 -0.0144373 8.76679e-05
-8.39727 -0.014488 8.81334e-05
-8.38286 -0.0145389 8.86018e-05
-8.36846 -0.0145901 8.90733e-05
-8.35407 -0.0146415 8.95479e-05
-8.33969 -0.0146931 9.00256e-05
-8.32532 -0.014745 9.05063e-05
-8.31095 -0.0147972 9.09903e-05
-8.2966 -0.0148496 9.14773e-05
-8.28225 -0.0149022 9.19676e-05
-8.26792 -0.0149551 9.24611e-05
-8.25359 -0.0150082 9.29579e-05
-8.23927 -0.0150616 9.34579e-05
-8.22496 -0.0151152 9.39613e-05
-8.21066 -0.0151691 9.44679e-05
-8.19637 -0.0152232 9.49779e-05
-8.18209 -0.0152776 9.54913e-05
-8.16782 -0.0153323 9.60082e-05
-8.15355 -0.0153872 9.65284e-05
-8.1393 -0.0154424 9.70521e-05
-8.12505 -0.0154979 9.75794e-05
-8.11081 -0.0155536 9.81101e-05
-8.09658 -0.0156096 9.86444e-05
-8.08236 -0.0156659 9.91824e-05
-8.06814 -0.0157224 9.97239e-05
-8.05394 -0.0157792 0.000100269
-8.03974 -0.0158363 0.000100818
-8.02556 -0.0158937 0.000101371
-8.01138 -0.0159513 0.000101927
-7.99721 -0.0160093 0.000102487
-7.98305 -0.0160675 0.000103051
-7.96889 -0.016126 0.000103619
-7.95475 -0.0161848 0.00010419
-7.94061 -0.0162438 0.000104766
-7.92648 -0.0163032 0.000105345
-7.91236 -0.0163629 0.000105929
-7.89825 -0.0164228 0.000106516
-7.88414 -0.0164831 0.000107108
-7.87005 -0.0165437 0.000107703
-7.85596 -0.0166045 0.000108303
-7.84188 -0.0166657 0.000108907
-7.8278 -0.0167272 0.000109515
-7.81374 -0.0167889 0.000110127
-7.79968 -0.016851 0.000110743
-7.78563 -0.0169134 0.000111364
-7.77159 -0.0169761 0.000111989
-7.75756 -0.0170392 0.000112619
-7.74353 -0.0171025 0.000113253
-7.72952 -0.0171662 0.000113891
-7.71551 -0.0172302 0.000114534
-7.70151 -0.0172945 0.000115182
-7.68751 -0.0173592 0.000115834
-7.67352 -0.0174242 0.00011649
-7.65954 -0.0174895 0.000117151
-7.64557 -0.0175552 0.000117817
-7.63161 -0.0176211 0.000118488
-7.61765 -0.0176875 0.000119163
-7.6037 -0.0177542 0.000119844
-7.58976 -0.0178212 0.000120529
-7.57583 -0.0178885 0.000121219
-7.5619 -0.0179563 0.000121914
-7.54798 -0.0180243 0.000122614
-7.53407 -0.0180928 0.000123319
-7.52017 -0.0181615 0.000124029
-7.50627 -0.0182307 0.000124744
-7.49238 -0.0183002 0.000125465
-7.47849 -0.0183701 0.00012619
-7.46462 -0.0184403 0.000126921
-7.45075 -0.0185109 0.000127657
-7.43689 -0.0185819 0.000128399
-7.42303 -0.0186532 0.000129146
-7.40919 -0.018725 0.000129899
-7.39535 -0.0187971 0.000130657
-7.38151 -0.0188696 0.00013142
-7.36769 -0.0189425 0.000132189
-7.35387 -0.0190158 0.000132964
-7.34006 -0.0190894 0.000133745
-7.32625 -0.0191635 0.000134531
-7.31245 -0.019238 0.000135324
-7.29866 -0.0193128 0.000136122
-7.28488 -0.0193881 0.000136926
-7.2711 -0.0194638 0.000137736
-7.25733 -0.0195399 0.000138552
-7.24356 -0.0196164 0.000139374
-7.22981 -0.0196933 0.000140203
-7.21605 -0.0197707 0.000141037
-7.20231 -0.0198484 0.000141878
-7.18857 -0.0199266 0.000142726
-7.17484 -0.0200052 0.000143579
-7.16112 -0.0200843 0.00014444
-7.1474 -0.0201638 0.000145306
-7.13369 -0.0202437 0.00014618
-7.11998 -0.0203241 0.00014706
-7.10629 -0.0204049 0.000147946
-7.09259 -0.0204862 0.00014884
-7.07891 -0.0205679 0.00014974
-7.06523 -0.02065 0.000150647
-7.05156 -0.0207327 0.000151562
-7.03789 -0.0208158 0.000152483
-7.02423 -0.0208993 0.000153411
-7.01058 -0.0209834 0.000154347
-6.99693 -0.0210679 0.00015529
-6.98329 -0.0211529 0.00015624
-6.96966 -0.0212383 0.000157198
-6.95603 -0.0213243 0.000158163
-6.94241 -0.0214107 0.000159135
-6.92879 -0.0214976 0.000160116
-6.91518 -0.0215851 0.000161104
-6.90158 -0.021673 0.000162099
-6.88798 -0.0217614 0.000163103
-6.87439 -0.0218504 0.000164114
-6.86081 -0.0219398 0.000165134
-6.84723 -0.0220298 0.000166161
-6.83365 -0.0221203 0.000167197
-6.82009 -0.0222113 0.000168241
-6.80653 -0.0223028 0.000169294
-6.79297 -0.0223949 0.000170354
-6.77942 -0.0224875 0.000171424
-6.76588 -0.0225807 0.000172502
-6.75234 -0.0226744 0.000173588
-6.73881 -0.0227686 0.000174683
-6.72528 -0.0228634 0.000175788
-6.71176 -0.0229588 0.000176901
-6.69825 -0.0230547 0.000178023
-6.68474 -0.0231512 0.000179154
-6.67124 -0.0232482 0.000180295
-6.65774 -0.0233459 0.000181444
-6.64425 -0.0234441 0.000182604
-6.63077 -0.0235429 0.000183772
-6.61729 -0.0236423 0.000184951
-6.60381 -0.0237423 0.000186139
-6.59035 -0.0238429 0.000187337
-6.57688 -0.0239441 0.000188544
-6.56343 -0.0240459 0.000189762
-6.54998 -0.0241483 0.00019099
-6.53653 -0.0242514 0.000192228
-6.52309 -0.024355 0.000193477
-6.50965 -0.0244593 0.000194735
-6.49623 -0.0245643 0.000196005
-6.4828 -0.0246699 0.000197285
-6.46938 -0.0247761 0.000198576
-6.45597 -0.024883 0.000199878
-6.44256 -0.0249905 0.00020119
-6.42916 -0.0250987 0.000202514
-6.41576 -0.0252076 0.000203849
-6.40237 -0.0253171 0.000205196
-6.38899 -0.0254274 0.000206554
-6.37561 -0.0255383 0.000207923
-6.36223 -0.0256499 0.000209305
-6.34886 -0.0257622 0.000210698
-6.3355 -0.0258752 0.000212103
-6.32214 -0.0259889 0.00021352
-6.30878 -0.0261033 0.00021495
-6.29543 -0.0262185 0.000216391
-6.28209 -0.0263344 0.000217846
-6.26875 -0.026451 0.000219313
-6.25542 -0.0265683 0.000220793
-6.24209 -0.0266864 0.000222285
-6.22876 -0.0268053 0.000223791
-6.21545 -0.0269249 0.00022531
-6.20213 -0.0270453 0.000226843
-6.18882 -0.0271664 0.000228389
-6.17552 -0.0272884 0.000229948
-6.16222 -0.0274111 0.000231522
-6.14893 -0.0275346 0.000233109
-6.13564 -0.0276589 0.000234711
-6.12236 -0.0277841 0.000236326
-6.10908 -0.02791 0.000237957
-6.09581 -0.0280368 0.000239601
-6.08254 -0.0281644 0.000241261
-6.06927 -0.0282928 0.000242936
-6.05601 -0.0284221 0.000244625
-6.04276 -0.0285522 0.00024633
-6.02951 -0.0286832 0.000248051
-6.01627 -0.0288151 0.000249787
-6.00303 -0.0289478 0.000251539
-5.98979 -0.0290814 0.000253306
-5.97656 -0.0292159 0.000255091
-5.96334 -0.0293514 0.000256891
-5.95012 -0.0294877 0.000258708
-5.9369 -0.0296249 0.000260542
-5.92369 -0.0297631 0.000262392
-5.91048 -0.0299022 0.00026426
-5.89728 -0.0300422 0.000266145
-5.88409 -0.0301832 0.000268048
-5.87089 -0.0303251 0.000269969
-5.85771 -0.030468 0.000271907
-5.84452 -0.0306119 0.000273864
-5.83134 -0.0307568 0.000275839
-5.81817 -0.0309027 0.000277832
-5.805 -0.0310495 0.000279845
-5.79183 -0.0311974 0.000281876
-5.77867 -0.0313463 0.000283927
-5.76552 -0.0314963 0.000285998
-5.75237 -0.0316473 0.000288088
-5.73922 -0.0317993 0.000290198
-5.72608 -0.0319524 0.000292328
-5.71294 -0.0321066 0.000294479
-5.6998 -0.0322618 0.000296651
-5.68668 -0.0324182 0.000298843
-5.67355 -0.0325757 0.000301057
-5.66043 -0.0327342 0.000303292
-5.64731 -0.0328939 0.000305549
-5.6342 -0.0330548 0.000307828
-5.62109 -0.0332168 0.00031013
-5.60799 -0.0333799 0.000312453
-5.59489 -0.0335442 0.0003148
-5.5818 -0.0337097 0.00031717
-5.56871 -0.0338764 0.000319564
-5.55562 -0.0340443 0.000321981
-5.54254 -0.0342134 0.000324422
-5.52946 -0.0343837 0.000326887
-5.51639 -0.0345553 0.000329377
-5.50332 -0.0347281 0.000331892
-5.49025 -0.0349022 0.000334433
-5.47719 -0.0350776 0.000336999
-5.46413 -0.0352543 0.00033959
-5.45108 -0.0354323 0.000342208
-5.43803 -0.0356115 0.000344853
-5.42499 -0.0357922 0.000347525
-5.41194 -0.0359741 0.000350223
-5.39891 -0.0361575 0.00035295
-5.38588 -0.0363421 0.000355704
-5.37285 -0.0365282 0.000358487
-5.35982 -0.0367157 0.000361298
-5.3468 -0.0369046 0.000364139
-5.33379 -0.0370949 0.000367009
-5.32077 -0.0372867 0.000369909
-5.30776 -0.0374799 0.000372839
-5.29476 -0.0376746 0.0003758
-5.28176 -0.0378708 0.000378792
-5.26876 -0.0380685 0.000381815
-5.25577 -0.0382677 0.00038487
-5.24278 -0.0384684 0.000387958
-5.22979 -0.0386707 0.000391078
-5.21681 -0.0388746 0.000394231
-5.20384 -0.03908 0.000397419
-5.19086 -0.0392871 0.00040064
-5.17789 -0.0394957 0.000403896
-5.16493 -0.0397061 0.000407186
-5.15196 -0.039918 0.000410513
-5.139 -0.0401316 0.000413875
-5.12605 -0.040347 0.000417274
-5.1131 -0.040564 0.00042071
-5.10015 -0.0407828 0.000424183
-5.08721 -0.0410033 0.000427694
-5.07427 -0.0412255 0.000431244
-5.06133 -0.0414496 0.000434833
-5.0484 -0.0416754 0.000438462
-5.03547 -0.0419031 0.000442131
-5.02254 -0.0421326 0.00044584
-5.00962 -0.042364 0.000449591
-4.99671 -0.0425972 0.000453384
-4.98379 -0.0428324 0.000457219
-4.97088 -0.0430695 0.000461098
-4.95797 -0.0433085 0.00046502
-4.94507 -0.0435496 0.000468986
-4.93217 -0.0437926 0.000472998
-4.91927 -0.0440376 0.000477055
-4.90638 -0.0442846 0.000481159
-4.89349 -0.0445337 0.000485309
-4.8806 -0.0447849 0.000489508
-4.86772 -0.0450382 0.000493754
-4.85484 -0.0452937 0.00049805
-4.84197 -0.0455513 0.000502395
-4.82909 -0.045811 0.000506791
-4.81623 -0.046073 0.000511239
-4.80336 -0.0463372 0.000515738
-4.7905 -0.0466037 0.00052029
-4.77764 -0.0468724 0.000524896
-4.76479 -0.0471435 0.000529556
-4.75193 -0.0474169 0.000534271
-4.73909 -0.0476927 0.000539043
-4.72624 -0.0479708 0.000543871
-4.7134 -0.0482514 0.000548757
-4.70056 -0.0485344 0.000553702
-4.68773 -0.04882 0.000558707
-4.67489 -0.049108 0.000563772
-4.66207 -0.0493985 0.000568898
-4.64924 -0.0496917 0.000574087
-4.63642 -0.0499874 0.000579338
-4.6236 -0.0502858 0.000584655
-4.61078 -0.0505868 0.000590036
-4.59797 -0.0508906 0.000595484
-4.58516 -0.051197 0.000601
-4.57236 -0.0515063 0.000606583
-4.55955 -0.0518183 0.000612237
-4.54676 -0.0521332 0.00061796
-4.53396 -0.0524509 0.000623756
-4.52117 -0.0527715 0.000629625
-4.50838 -0.0530951 0.000635567
-4.49559 -0.0534217 0.000641585
-4.48281 -0.0537513 0.000647679
-4.47002 -0.0540839 0.000653852
-4.45725 -0.0544196 0.000660103
-4.44447 -0.0547585 0.000666434
-4.4317 -0.0551005 0.000672847
-4.41893 -0.0554457 0.000679343
-4.40617 -0.0557942 0.000685923
-4.39341 -0.056146 0.000692589
-4.38065 -0.0565012 0.000699342
-4.36789 -0.0568597 0.000706184
-4.35514 -0.0572216 0.000713116
-4.34239 -0.0575871 0.000720139
-4.32964 -0.057956 0.000727255
-4.3169 -0.0583285 0.000734467
-4.30415 -0.0587046 0.000741774
-4.29142 -0.0590844 0.00074918
-4.27868 -0.0594679 0.000756685
-4.26595 -0.0598551 0.000764292
-4.25322 -0.0602462 0.000772001
-4.24049 -0.0606411 0.000779816
-4.22777 -0.0610399 0.000787737
-4.21505 -0.0614427 0.000795768
-4.20233 -0.0618495 0.000803908
-4.18961 -0.0622604 0.000812161
-4.1769 -0.0626755 0.000820529
-4.16419 -0.0630947 0.000829013
-4.15148 -0.0635182 0.000837615
-4.13878 -0.0639459 0.000846339
-4.12608 -0.0643781 0.000855185
-4.11338 -0.0648146 0.000864156
-4.10068 -0.0652557 0.000873255
-4.08799 -0.0657013 0.000882483
-4.0753 -0.0661515 0.000891843
-4.06261 -0.0666065 0.000901338
-4.04993 -0.0670661 0.00091097
-4.03725 -0.0675306 0.000920741
-4.02457 -0.068 0.000930655
-4.01189 -0.0684743 0.000940713
-3.99922 -0.0689537 0.000950918
-3.98655 -0.0694382 0.000961274
-3.97388 -0.0699279 0.000971783
-3.96121 -0.0704228 0.000982448
-3.94855 -0.0709231 0.000993271
-3.93589 -0.0714288 0.00100426
-3.92323 -0.0719399 0.00101541
-3.91058 -0.0724567 0.00102673
-3.89792 -0.0729791 0.00103822
-3.88527 -0.0735073 0.00104988
-3.87263 -0.0740413 0.00106173
-3.85998 -0.0745812 0.00107375
-3.84734 -0.0751272 0.00108596
-3.8347 -0.0756792 0.00109836
-3.82206 -0.0762375 0.00111096
-3.80943 -0.076802 0.00112375
-3.79679 -0.077373 0.00113674
-3.78416 -0.0779505 0.00114993
-3.77154 -0.0785345 0.00116333
-3.75891 -0.0791253 0.00117695
-3.74629 -0.0797228 0.00119079
-3.73367 -0.0803273 0.00120484
-3.72105 -0.0809389 0.00121913
-3.70844 -0.0815575 0.00123364
-3.69582 -0.0821834 0.00124839
-3.68321 -0.0828167 0.00126338
-3.67061 -0.0834575 0.00127862
-3.658 -0.084106 0.00129411
-3.6454 -0.0847621 0.00130985
-3.6328 -0.0854262 0.00132586
-3.6202 -0.0860982 0.00134214
-3.6076 -0.0867784 0.00135868
-3.59501 -0.0874668 0.00137551
-3.58242 -0.0881637 0.00139263
-3.56983 -0.0888691 0.00141003
-3.55724 -0.0895833 0.00142774
-3.54466 -0.0903063 0.00144574
-3.53208 -0.0910383 0.00146407
-3.5195 -0.0917794 0.0014827
-3.50692 -0.0925299 0.00150167
-3.49435 -0.0932898 0.00152097
-3.48177 -0.0940594 0.00154061
-3.4692 -0.0948388 0.00156059
-3.45664 -0.0956282 0.00158094
-3.44407 -0.0964278 0.00160165
-3.43151 -0.0972378 0.00162273
-3.41894 -0.0980582 0.00164419
-3.40639 -0.0988894 0.00166605
-3.39383 -0.0997316 0.0016883
-3.38127 -0.100585 0.00171096
-3.36872 -0.101449 0.00173405
-3.35617 -0.102326 0.00175756
-3.34362 -0.103213 0.00178151
-3.33108 -0.104113 0.00180591
-3.31853 -0.105025 0.00183078
-3.30599 -0.10595 0.00185611
-3.29345 -0.106887 0.00188194
-3.28091 -0.107837 0.00190825
-3.26838 -0.1088 0.00193508
-3.25584 -0.109777 0.00196243
-3.24331 -0.110767 0.00199031
-3.23078 -0.111771 0.00201874
-3.21825 -0.11279 0.00204773
-3.20573 -0.113823 0.0020773
-3.19321 -0.11487 0.00210746
-3.18068 -0.115933 0.00213823
-3.16817 -0.117011 0.00216961
-3.15565 -0.118105 0.00220164
-3.14313 -0.119215 0.00223433
-3.13062 -0.120341 0.00226769
-3.11811 -0.121484 0.00230174
-3.1056 -0.122644 0.0023365
-3.09309 -0.123821 0.00237199
-3.08059 -0.125016 0.00240823
-3.06808 -0.126229 0.00244524
-3.05558 -0.127461 0.00248304
-3.04308 -0.128712 0.00252165
-3.03059 -0.129981 0.0025611
-3.01809 -0.131271 0.00260142
-3.0056 -0.132581 0.00264261
-2.99311 -0.133911 0.00268472
-2.98062 -0.135262 0.00272776
-2.96813 -0.136635 0.00277176
-2.95564 -0.13803 0.00281676
-2.94316 -0.139447 0.00286277
-2.93067 -0.140888 0.00290984
-2.91819 -0.142352 0.00295799
-2.90572 -0.14384 0.00300725
-2.89324 -0.145352 0.00305766
-2.88076 -0.14689 0.00310925
-2.86829 -0.148453 0.00316207
-2.85582 -0.150043 0.00321614
-2.84335 -0.151661 0.0032715
-2.83088 -0.153305 0.00332821
-2.81842 -0.154978 0.00338629
-2.80595 -0.15668 0.0034458
-2.79349 -0.158412 0.00350677
-2.78103 -0.160175 0.00356926
-2.76857 -0.161968 0.00363332
-2.75611 -0.163794 0.00369899
-2.74366 -0.165652 0.00376634
-2.7312 -0.167545 0.00383541
-2.71875 -0.169471 0.00390627
-2.7063 -0.171433 0.00397897
-2.69385 -0.173432 0.00405358
-2.6814 -0.175468 0.00413017
-2.66896 -0.177542 0.0042088
-2.65651 -0.179656 0.00428954
-2.64407 -0.181809 0.00437247
-2.63163 -0.184005 0.00445767
-2.61919 -0.186243 0.00454522
-2.60675 -0.188525 0.0046352
-2.59432 -0.190852 0.00472771
-2.58188 -0.193225 0.00482283
-2.56945 -0.195645 0.00492067
-2.55702 -0.198115 0.00502132
-2.54459 -0.200635 0.0051249
-2.53216 -0.203207 0.00523151
-2.51974 -0.205832 0.00534128
-2.50731 -0.208513 0.00545431
-2.49489 -0.211249 0.00557076
-2.48247 -0.214044 0.00569074
-2.47005 -0.2169 0.00581441
-2.45763 -0.219817 0.0059419
-2.44521 -0.222798 0.00607339
-2.4328 -0.225845 0.00620902
-2.42038 -0.228959 0.00634899
-2.40797 -0.232144 0.00649346
-2.39556 -0.235401 0.00664264
-2.38315 -0.238733 0.00679671
-2.37074 -0.242142 0.00695591
-2.35834 -0.245631 0.00712045
-2.34593 -0.249202 0.00729057
-2.33353 -0.252859 0.00746652
-2.32113 -0.256604 0.00764857
-2.30873 -0.26044 0.007837
-2.29633 -0.26437 0.0080321
-2.28393 -0.268398 0.00823419
-2.27153 -0.272528 0.0084436
-2.25914 -0.276763 0.00866069
-2.24674 -0.281106 0.00888582
-2.23435 -0.285562 0.0091194
-2.22196 -0.290136 0.00936184
-2.20957 -0.294831 0.0096136
-2.19718 -0.299653 0.00987514
-2.18479 -0.304605 0.010147
-2.17241 -0.309695 0.0104297
-2.16002 -0.314926 0.0107238
-2.14764 -0.320304 0.0110299
-2.13526 -0.325837 0.0113487
-2.12288 -0.331529 0.0116809
-2.1105 -0.337388 0.0120273
-2.09812 -0.343422 0.0123886
-2.08575 -0.349636 0.0127657
-2.07337 -0.356041 0.0131595
-2.061 -0.362643 0.013571
-2.04862 -0.369452 0.0140014
-2.03625 -0.376477 0.0144517
-2.02388 -0.383729 0.0149232
-2.01151 -0.391218 0.0154172
-1.99914 -0.398956 0.0159351
-1.98678 -0.406954 0.0164786
-1.97441 -0.415225 0.0170493
-1.96205 -0.423784 0.0176491
-1.94968 -0.432645 0.0182798
-1.93732 -0.441824 0.0189438
-1.92496 -0.451336 0.0196433
-1.9126 -0.461202 0.0203809
-1.90024 -0.471439 0.0211594
-1.88789 -0.482068 0.0219819
-1.87553 -0.493112 0.0228516
-1.86318 -0.504595 0.0237724
-1.85082 -0.516542 0.0247481
-1.83847 -0.528982 0.0257833
-1.82612 -0.541944 0.0268828
-1.81377 -0.555461 0.0280521
-1.80142 -0.569569 0.0292971
-1.78907 -0.584306 0.0306245
-1.77672 -0.599713 0.0320417
-1.76438 -0.615838 0.0335568
-1.75203 -0.632728 0.0351792
-1.73969 -0.650439 0.0369191
-1.72734 -0.669031 0.0387881
-1.715 -0.688569 0.0407992
-1.70266 -0.709125 0.0429671
-1.69032 -0.73078 0.0453084
-1.67798 -0.753622 0.0478422
-1.66564 -0.777748 0.0505899
-1.65331 -0.803268 0.0535763
-1.64097 -0.830304 0.0568296
-1.62864 -0.858991 0.0603826
-1.6163 -0.889482 0.0642731
-1.60397 -0.92195 0.068545
-1.59164 -0.95659 0.0732496
-1.57931 -0.993621 0.0784471
-1.56698 -1.0333 0.0842088
-1.55465 -1.0759 0.0906189
-1.54232 -1.12177 0.0977781
-1.52999 -1.17129 0.105807
-1.51767 -1.22489 0.114853
-1.50534 -1.2831 0.125093
-1.49302 -1.34653 0.136748
-1.48069 -1.41589 0.150087
-1.46837 -1.49204 0.165452
-1.45605 -1.57601 0.183272
-1.44373 -1.66904 0.204095
-1.43141 -1.77264 0.228634
-1.41909 -1.88869 0.25782
-1.40677 -2.01949 0.292899
-1.39445 -2.16798 0.335555
-1.38213 -2.33786 0.388118
-1.36982 -2.53393 0.453875
-1.3575 -2.76245 0.537579
-1.34519 -3.03172 0.646299
-1.33288 -3.35288 0.790883
-1.32056 -3.741 0.988599
-1.30825 -4.21644 1.26812
-1.29594 -4.80595 1.67937
-1.28363 -5.54071 2.31401
-1.27132 -6.43975 3.34908
-1.25901 -7.43 5.1352
-1.2467 -8.01648 8.29515
-1.2344 -6.33139 13.155
-1.22209 0.140849 16.3642
-1.20978 6.63988 13.1891
-1.19748 8.35084 8.32299
-1.18517 7.77153 5.15184
-1.17287 6.78199 3.35899
-1.16057 5.88228 2.32025
-1.14826 5.14675 1.68355
-1.13596 4.55663 1.27105
-1.12366 4.08075 0.990737
-1.11136 3.69234 0.792479
-1.09906 3.37101 0.647509
-1.08676 3.10165 0.538501
-1.07446 2.87311 0.454573
-1.06217 2.67708 0.388637
-1.04987 2.5073 0.335926
-1.03757 2.35895 0.293143
-1.02528 2.22831 0.257955
-1.01298 2.11247 0.228671
-1.00069 2.0091 0.204045
-0.988392 1.91633 0.183142
-0.976098 1.83265 0.165248
-0.963805 1.7568 0.149814
-0.951513 1.68778 0.136409
-0.939221 1.62471 0.124692
-0.92693 1.56688 0.114392
-0.914639 1.51368 0.105289
-0.902349 1.46458 0.0972036
-0.890059 1.41916 0.0899899
-0.87777 1.37702 0.0835264
-0.865482 1.33783 0.0777123
-0.853194 1.3013 0.072463
-0.840906 1.26719 0.0677074
-0.828619 1.23526 0.063385
-0.816332 1.20534 0.0594445
-0.804046 1.17724 0.0558417
-0.791761 1.15082 0.0525387
-0.779475 1.12593 0.0495029
-0.767191 1.10245 0.0467058
-0.754907 1.08028 0.0441226
-0.742623 1.05932 0.0417318
-0.730339 1.03948 0.0395143
-0.718056 1.02068 0.0374535
-0.705774 1.00285 0.0355345
-0.693492 0.985919 0.0337444
-0.68121 0.969833 0.0320715
-0.668929 0.954536 0.0305055
-0.656648 0.939978 0.029037
-0.644367 0.926115 0.027658
-0.632087 0.912904 0.0263609
-0.619808 0.900308 0.025139
-0.607528 0.888292 0.0239863
-0.595249 0.876822 0.0228975
-0.582971 0.86587 0.0218675
-0.570692 0.855407 0.0208918
-0.558414 0.845409 0.0199665
-0.546137 0.835851 0.0190878
-0.533859 0.826712 0.0182523
-0.521582 0.817972 0.0174569
-0.509305 0.809612 0.0166989
-0.497029 0.801613 0.0159755
-0.484753 0.793961 0.0152844
-0.472477 0.786639 0.0146235
-0.460202 0.779633 0.0139907
-0.447926 0.772931 0.0133841
-0.435651 0.766519 0.012802
-0.423376 0.760387 0.0122427
-0.411102 0.754523 0.0117049
-0.398828 0.748917 0.0111872
-0.386554 0.74356 0.0106881
-0.37428 0.738443 0.0102067
-0.362006 0.733558 0.00974163
-0.349733 0.728897 0.00929199
-0.33746 0.724452 0.00885678
-0.325187 0.720217 0.00843507
-0.312914 0.716185 0.00802601
-0.300641 0.712351 0.0076288
-0.288369 0.708708 0.00724267
-0.276097 0.705253 0.00686691
-0.263824 0.701978 0.00650084
-0.251553 0.698881 0.00614382
-0.239281 0.695957 0.00579525
-0.227009 0.693201 0.00545454
-0.214738 0.690611 0.00512116
-0.202466 0.688182 0.00479457
-0.190195 0.685911 0.00447428
-0.177924 0.683796 0.00415981
-0.165653 0.681834 0.0038507
-0.153382 0.680022 0.00354651
-0.141111 0.678358 0.00324682
-0.12884 0.67684 0.00295121
-0.116569 0.675465 0.0026593
-0.104299 0.674233 0.00237069
-0.0920281 0.673141 0.00208501
-0.0797576 0.672189 0.00180189
-0.0674871 0.671375 0.00152098
-0.0552167 0.670698 0.00124193
-0.0429463 0.670158 0.000964386
-0.0306759 0.669753 0.000688014
-0.0184055 0.669484 0.000412476
-0.00613517 0.669349 0.000137436
0.00613517 0.669349 -0.000137436
0.0184055 0.669484 -0.000412476
0.0306759 0.669753 -0.000688014
0.0429463 0.670158 -0.000964386
0.0552167 0.670698 -0.00124193
0.0674871 0.671375 -0.00152098
0.0797576 0.672189 -0.00180189
0.0920281 0.673141 -0.00208501
0.104299 0.674233 -0.00237069
0.116569 0.675465 -0.0026593
0.12884 0.67684 -0.00295121
0.141111 0.678358 -0.00324682
0.153382 0.680022 -0.00354651
0.165653 0.681834 -0.0038507
0.177924 0.683796 -0.00415981
0.190195 0.685911 -0.00447428
0.202466 0.688182 -0.00479457
0.214738 0.690611 -0.00512116
0.227009 0.693201 -0.00545454
0.239281 0.695957 -0.00579525
0.251553 0.698881 -0.00614382
0.263824 0.701978 -0.00650084
0.276097 0.705253 -0.00686691
0.288369 0.708708 -0.00724267
0.300641 0.712351 -0.0076288
0.312914 0.716185 -0.00802601
0.325187 0.720217 -0.00843507
0.33746 0.724452 -0.00885678
0.349733 0.728897 -0.00929199
0.362006 0.733558 -0.00974163
0.37428 0.738443 -0.0102067
0.386554 0.74356 -0.0106881
0.398828 0.748917 -0.0111872
0.411102 0.754523 -0.0117049
0.423376 0.760387 -0.0122427
0.435651 0.766519 -0.012802
0.447926 0.772931 -0.0133841
0.460202 0.779633 -0.0139907
0.472477 0.786639 -0.0146235
0.484753 0.793961 -0.0152844
0.497029 0.801613 -0.0159755
0.509305 0.809612 -0.0166989
0.521582 0.817972 -0.0174569
0.533859 0.826712 -0.0182523
0.546137 0.835851 -0.0190878
0.558414 0.845409 -0.0199665
0.570692 0.855407 -0.0208918
0.582971 0.86587 -0.0218675
0.595249 0.876822 -0.0228975
0.607528 0.888292 -0.0239863
0.619808 0.900308 -0.025139
0.632087 0.912904 -0.0263609
0.644367 0.926115 -0.027658
0.656648 0.939978 -0.029037
0.668929 0.954536 -0.0305055
0.68121 0.969833 -0.0320715
0.693492 0.985919 -0.0337444
0.705774 1.00285 -0.0355345
0.718056 1.02068 -0.0374535
0.730339 1.03948 -0.0395143
0.742623 1.05932 -0.0417318
0.754907 1.08028 -0.0441226
0.767191 1.10245 -0.0467058
0.779475 1.12593 -0.0495029
0.791761 1.15082 -0.0525387
0.804046 1.17724 -0.0558417
0.816332 1.20534 -0.0594445
0.828619 1.23526 -0.063385
0.840906 1.26719 -0.0677074
0.853194 1.3013 -0.072463
0.865482 1.33783 -0.0777123
0.87777 1.37702 -0.0835264
0.890059 1.41916 -0.0899899
0.902349 1.46458 -0.0972036
0.914639 1.51368 -0.105289
0.92693 1.56688 -0.114392
0.939221 1.62471 -0.124692
0.951513 1.68778 -0.136409
0.963805 1.7568 -0.149814
0.976098 1.83265 -0.165248
0.988392 1.91633 -0.183142
1.00069 2.0091 -0.204045
1.01298 2.11247 -0.228671
1.02528 2.22831 -0.257955
1.03757 2.35895 -0.293143
1.04987 2.5073 -0.335926
1.06217 2.67708 -0.388637
1.07446 2.87311 -0.454573
1.08676 3.10165 -0.538501
1.09906 3.37101 -0.647509
1.11136 3.69234 -0.792479
1.12366 4.08075 -0.990737
1.13596 4.55663 -1.27105
1.14826 5.14675 -1.68355
1.16057 5.88228 -2.32025
1.17287 6.78199 -3.35899
1.18517 7.77153 -5.15184
1.19748 8.35084 -8.32299
1.20978 6.63988 -13.1891
1.22209 0.140849 -16.3642
1.2344 -6.33139 -13.155
1.2467 -8.01648 -8.29515
1.25901 -7.43 -5.1352
1.27132 -6.43975 -3.34908
1.28363 -5.54071 -2.31401
1.29594 -4.80595 -1.67937
1.30825 -4.21644 -1.26812
1.32056 -3.741 -0.988599
1.33288 -3.35288 -0.790883
1.34519 -3.03172 -0.646299
1.3575 -2.76245 -0.537579
1.36982 -2.53393 -0.453875
1.38213 -2.33786 -0.388118
1.39445 -2.16798 -0.335555
1.40677 -2.01949 -0.292899
1.41909 -1.88869 -0.25782
1.43141 -1.77264 -0.228634
1.44373 -1.66904 -0.204095
1.45605 -1.57601 -0.183272
1.46837 -1.49204 -0.165452
1.48069 -1.41589 -0.150087
1.49302 -1.34653 -0.136748
1.50534 -1.2831 -0.125093
1.51767 -1.22489 -0.114853
1.52999 -1.17129 -0.105807
1.54232 -1.12177 -0.0977781
1.55465 -1.0759 -0.0906189
1.56698 -1.0333 -0.0842088
1.57931 -0.993621 -0.0784471
1.59164 -0.95659 -0.0732496
1.60397 -0.92195 -0.068545
1.6163 -0.889482 -0.0642731
1.62864 -0.858991 -0.0603826
1.64097 -0.830304 -0.0568296
1.65331 -0.803268 -0.0535763
1.66564 -0.777748 -0.0505899
1.67798 -0.753622 -0.0478422
1.69032 -0.73078 -0.0453084
1.70266 -0.709125 -0.0429671
1.715 -0.688569 -0.0407992
1.72734 -0.669031 -0.0387881
1.73969 -0.650439 -0.0369191
1.75203 -0.632728 -0.0351792
1.76438 -0.615838 -0.0335568
1.77672 -0.599713 -0.0320417
1.78907 -0.584306 -0.0306245
1.80142 -0.569569 -0.0292971
1.81377 -0.555461 -0.0280521
1.82612 -0.541944 -0.0268828
1.83847 -0.528982 -0.0257833
1.85082 -0.516542 -0.0247481
1.86318 -0.504595 -0.0237724
1.87553 -0.493112 -0.0228516
1.88789 -0.482068 -0.0219819
1.90024 -0.471439 -0.0211594
1.9126 -0.461202 -0.0203809
1.92496 -0.451336 -0.0196433
1.93732 -0.441824 -0.0189438
1.94968 -0.432645 -0.0182798
1.96205 -0.423784 -0.0176491
1.97441 -0.415225 -0.0170493
1.98678 -0.406954 -0.0164786
1.99914 -0.398956 -0.0159351
2.01151 -0.391218 -0.0154172
2.02388 -0.383729 -0.0149232
2.03625 -0.376477 -0.0144517
2.04862 -0.369452 -0.0140014
2.061 -0.362643 -0.013571
2.07337 -0.356041 -0.0131595
2.08575 -0.349636 -0.0127657
2.09812 -0.343422 -0.0123886
2.1105 -0.337388 -0.0120273
2.12288 -0.331529 -0.0116809
2.13526 -0.325837 -0.0113487
2.14764 -0.320304 -0.0110299
2.16002 -0.314926 -0.0107238
2.17241 -0.309695 -0.0104297
2.18479 -0.304605 -0.010147
2.19718 -0.299653 -0.00987514
2.20957 -0.294831 -0.0096136
2.22196 -0.290136 -0.00936184
2.23435 -0.285562 -0.0091194
2.24674 -0.281106 -0.00888582
2.25914 -0.276763 -0.00866069
2.27153 -0.272528 -0.0084436
2.28393 -0.268398 -0.00823419
2.29633 -0.26437 -0.0080321
2.30873 -0.26044 -0.007837
2.32113 -0.256604 -0.00764857
2.33353 -0.252859 -0.00746652
2.34593 -0.249202 -0.00729057
2.35834 -0.245631 -0.00712045
2.37074 -0.242142 -0.00695591
2.38315 -0.238733 -0.00679671
2.39556 -0.235401 -0.00664264
2.40797 -0.232144 -0.00649346
2.42038 -0.228959 -0.00634899
2.4328 -0.225845 -0.00620902
2.44521 -0.222798 -0.00607339
2.45763 -0.219817 -0.0059419
2.47005 -0.2169 -0.00581441
2.48247 -0.214044 -0.00569074
2.49489 -0.211249 -0.00557076
2.50731 -0.208513 -0.00545431
2.51974 -0.205832 -0.00534128
2.53216 -0.203207 -0.00523151
2.54459 -0.200635 -0.0051249
2.55702 -0.198115 -0.00502132
2.56945 -0.195645 -0.00492067
2.58188 -0.193225 -0.00482283
2.59432 -0.190852 -0.00472771
2.60675 -0.188525 -0.0046352
2.61919 -0.186243 -0.00454522
2.63163 -0.184005 -0.00445767
2.64407 -0.181809 -0.00437247
2.65651 -0.179656 -0.00428954
2.66896 -0.177542 -0.0042088
2.6814 -0.175468 -0.00413017
2.69385 -0.173432 -0.00405358
2.7063 -0.171433 -0.00397897
2.71875 -0.169471 -0.00390627
2.7312 -0.167545 -0.00383541
2.74366 -0.165652 -0.00376634
2.75611 -0.163794 -0.00369899
2.76857 -0.161968 -0.00363332
2.78103 -0.160175 -0.00356926
2.79349 -0.158412 -0.00350677
2.80595 -0.15668 -0.0034458
2.81842 -0.154978 -0.00338629
2.83088 -0.153305 -0.00332821
2.84335 -0.151661 -0.0032715
2.85582 -0.150043 -0.00321614
2.86829 -0.148453 -0.00316207
2.88076 -0.14689 -0.00310925
2.89324 -0.145352 -0.00305766
2.90572 -0.14384 -0.00300725
2.91819 -0.142352 -0.00295799
2.93067 -0.140888 -0.00290984
2.94316 -0.139447 -0.00286277
2.95564 -0.13803 -0.00281676
2.96813 -0.136635 -0.00277176
2.98062 -0.135262 -0.00272776
2.99311 -0.133911 -0.00268472
3.0056 -0.132581 -0.00264261
3.01809 -0.131271 -0.00260142
3.03059 -0.129981 -0.0025611
3.04308 -0.128712 -0.00252165
3.05558 -0.127461 -0.00248304
3.06808 -0.126229 -0.00244524
3.08059 -0.125016 -0.00240823
3.09309 -0.123821 -0.00237199
3.1056 -0.122644 -0.0023365
3.11811 -0.121484 -0.00230174
3.13062 -0.120341 -0.00226769
3.14313 -0.119215 -0.00223433
3.15565 -0.118105 -0.00220164
3.16817 -0.117011 -0.00216961
3.18068 -0.115933 -0.00213823
3.19321 -0.11487 -0.00210746
3.20573 -0.113823 -0.0020773
3.21825 -0.11279 -0.00204773
3.23078 -0.111771 -0.00201874
3.24331 -0.110767 -0.00199031
3.25584 -0.109777 -0.00196243
3.26838 -0.1088 -0.00193508
3.28091 -0.107837 -0.00190825
3.29345 -0.106887 -0.00188194
3.30599 -0.10595 -0.00185611
3.31853 -0.105025 -0.00183078
3.33108 -0.104113 -0.00180591
3.34362 -0.103213 -0.00178151
3.35617 -0.102326 -0.00175756
3.36872 -0.101449 -0.00173405
3.38127 -0.100585 -0.00171096
3.39383 -0.0997316 -0.0016883
3.40639 -0.0988894 -0.00166605
3.41894 -0.0980582 -0.00164419
3.43151 -0.0972378 -0.00162273
3.44407 -0.0964278 -0.00160165
3.45664 -0.0956282 -0.00158094
3.4692 -0.0948388 -0.00156059
3.48177 -0.0940594 -0.00154061
3.49435 -0.0932898 -0.00152097
3.50692 -0.0925299 -0.00150167
3.5195 -0.0917794 -0.0014827
3.53208 -0.0910383 -0.00146407
3.54466 -0.0903063 -0.00144574
3.55724 -0.0895833 -0.00142774
3.56983 -0.0888691 -0.00141003
3.58242 -0.0881637 -0.00139263
3.59501 -0.0874668 -0.00137551
3.6076 -0.0867784 -0.00135868
3.6202 -0.0860982 -0.00134214
3.6328 -0.0854262 -0.00132586
3.6454 -0.0847621 -0.00130985
3.658 -0.084106 -0.00129411
3.67061 -0.0834575 -0.00127862
3.68321 -0.0828167 -0.00126338
3.69582 -0.0821834 -0.00124839
3.70844 -0.0815575 -0.00123364
3.72105 -0.0809389 -0.00121913
3.73367 -0.0803273 -0.00120484
3.74629 -0.0797228 -0.00119079
3.75891 -0.0791253 -0.00117695
3.77154 -0.0785345 -0.00116333
3.78416 -0.0779505 -0.00114993
3.79679 -0.077373 -0.00113674
3.80943 -0.076802 -0.00112375
3.82206 -0.0762375 -0.00111096
3.8347 -0.0756792 -0.00109836
3.84734 -0.0751272 -0.00108596
3.85998 -0.0745812 -0.00107375
3.87263 -0.0740413 -0.00106173
3.88527 -0.0735073 -0.00104988
3.89792 -0.0729791 -0.00103822
3.91058 -0.0724567 -0.00102673
3.92323 -0.0719399 -0.00101541
3.93589 -0.0714288 -0.00100426
3.94855 -0.0709231 -0.000993271
3.96121 -0.0704228 -0.000982448
3.97388 -0.0699279 -0.000971783
3.98655 -0.0694382 -0.000961274
3.99922 -0.0689537 -0.000950918
4.01189 -0.0684743 -0.000940713
4.02457 -0.068 -0.000930655
4.03725 -0.0675306 -0.000920741
4.04993 -0.0670661 -0.00091097
4.06261 -0.0666065 -0.000901338
4.0753 -0.0661515 -0.000891843
4.08799 -0.0657013 -0.000882483
4.10068 -0.0652557 -0.000873255
4.11338 -0.0648146 -0.000864156
4.12608 -0.0643781 -0.000855185
4.13878 -0.0639459 -0.000846339
4.15148 -0.0635182 -0.000837615
4.16419 -0.0630947 -0.000829013
4.1769 -0.0626755 -0.000820529
4.18961 -0.0622604 -0.000812161
4.20233 -0.0618495 -0.000803908
4.21505 -0.0614427 -0.000795768
4.22777 -0.0610399 -0.000787737
4.24049 -0.0606411 -0.000779816
4.25322 -0.0602462 -0.000772001
4.26595 -0.0598551 -0.000764292
4.27868 -0.0594679 -0.000756685
4.29142 -0.0590844 -0.00074918
4.30415 -0.0587046 -0.000741774
4.3169 -0.0583285 -0.000734467
4.32964 -0.057956 -0.000727255
4.34239 -0.0575871 -0.000720139
4.35514 -0.0572216 -0.000713116
4.36789 -0.0568597 -0.000706184
4.38065 -0.0565012 -0.000699342
4.39341 -0.056146 -0.000692589
4.40617 -0.0557942 -0.000685923
4.41893 -0.0554457 -0.000679343
4.4317 -0.0551005 -0.000672847
4.44447 -0.0547585 -0.000666434
4.45725 -0.0544196 -0.000660103
4.47002 -0.0540839 -0.000653852
4.48281 -0.0537513 -0.000647679
4.49559 -0.0534217 -0.000641585
4.50838 -0.0530951 -0.000635567
4.52117 -0.0527715 -0.000629625
4.53396 -0.0524509 -0.000623756
4.54676 -0.0521332 -0.00061796
4.55955 -0.0518183 -0.000612237
4.57236 -0.0515063 -0.000606583
4.58516 -0.051197 -0.000601
4.59797 -0.0508906 -0.000595484
4.61078 -0.0505868 -0.000590036
4.6236 -0.0502858 -0.000584655
4.63642 -0.0499874 -0.000579338
4.64924 -0.0496917 -0.000574087
4.66207 -0.0493985 -0.000568898
4.67489 -0.049108 -0.000563772
4.68773 -0.04882 -0.000558707
4.70056 -0.0485344 -0.000553702
4.7134 -0.0482514 -0.000548757
4.72624 -0.0479708 -0.000543871
4.73909 -0.0476927 -0.000539043
4.75193 -0.0474169 -0.000534271
4.76479 -0.0471435 -0.000529556
4.77764 -0.0468724 -0.000524896
4.7905 -0.0466037 -0.00052029
4.80336 -0.0463372 -0.000515738
4.81623 -0.046073 -0.000511239
4.82909 -0.045811 -0.000506791
4.84197 -0.0455513 -0.000502395
4.85484 -0.0452937 -0.00049805
4.86772 -0.0450382 -0.000493754
4.8806 -0.0447849 -0.000489508
4.89349 -0.0445337 -0.000485309
4.90638 -0.0442846 -0.000481159
4.91927 -0.0440376 -0.000477055
4.93217 -0.0437926 -0.000472998
4.94507 -0.0435496 -0.000468986
4.95797 -0.0433085 -0.00046502
4.97088 -0.0430695 -0.000461098
4.98379 -0.0428324 -0.000457219
4.99671 -0.0425972 -0.000453384
5.00962 -0.042364 -0.000449591
5.02254 -0.0421326 -0.00044584
5.03547 -0.0419031 -0.000442131
5.0484 -0.0416754 -0.000438462
5.06133 -0.0414496 -0.000434833
5.07427 -0.0412255 -0.000431244
5.08721 -0.0410033 -0.000427694
5.10015 -0.0407828 -0.000424183
5.1131 -0.040564 -0.00042071
5.12605 -0.040347 -0.000417274
5.139 -0.0401316 -0.000413875
5.15196 -0.039918 -0.000410513
5.16493 -0.0397061 -0.000407186
5.17789 -0.0394957 -0.000403896
5.19086 -0.0392871 -0.00040064
5.20384 -0.03908 -0.000397419
5.21681 -0.0388746 -0.000394231
5.22979 -0.0386707 -0.000391078
5.24278 -0.0384684 -0.000387958
5.25577 -0.0382677 -0.00038487
5.26876 -0.0380685 -0.000381815
5.28176 -0.0378708 -0.000378792
5.29476 -0.0376746 -0.0003758
5.30776 -0.0374799 -0.000372839
5.32077 -0.0372867 -0.000369909
5.33379 -0.0370949 -0.000367009
5.3468 -0.0369046 -0.000364139
5.35982 -0.0367157 -0.000361298
5.37285 -0.0365282 -0.000358487
5.38588 -0.0363421 -0.000355704
5.39891 -0.0361575 -0.00035295
5.41194 -0.0359741 -0.000350223
5.42499 -0.0357922 -0.000347525
5.43803 -0.0356115 -0.000344853
5.45108 -0.0354323 -0.000342208
5.46413 -0.0352543 -0.00033959
5.47719 -0.0350776 -0.000336999
5.49025 -0.0349022 -0.000334433
5.50332 -0.0347281 -0.000331892
5.51639 -0.0345553 -0.000329377
5.52946 -0.0343837 -0.000326887
5.54254 -0.0342134 -0.000324422
5.55562 -0.0340443 -0.000321981
5.56871 -0.0338764 -0.000319564
5.5818 -0.0337097 -0.00031717
5.59489 -0.0335442 -0.0003148
5.60799 -0.0333799 -0.000312453
5.62109 -0.0332168 -0.00031013
5.6342 -0.0330548 -0.000307828
5.64731 -0.0328939 -0.000305549
5.66043 -0.0327342 -0.000303292
5.67355 -0.0325757 -0.000301057
5.68668 -0.0324182 -0.000298843
5.6998 -0.0322618 -0.000296651
5.71294 -0.0321066 -0.000294479
5.72608 -0.0319524 -0.000292328
5.73922 -0.0317993 -0.000290198
5.75237 -0.0316473 -0.000288088
5.76552 -0.0314963 -0.000285998
5.77867 -0.0313463 -0.000283927
5.79183 -0.0311974 -0.000281876
5.805 -0.0310495 -0.000279845
5.81817 -0.0309027 -0.000277832
5.83134 -0.0307568 -0.000275839
5.84452 -0.0306119 -0.000273864
5.85771 -0.030468 -0.000271907
5.87089 -0.0303251 -0.000269969
5.88409 -0.0301832 -0.000268048
5.89728 -0.0300422 -0.000266145
5.91048 -0.0299022 -0.00026426
5.92369 -0.0297631 -0.000262392
5.9369 -0.0296249 -0.000260542
5.95012 -0.0294877 -0.000258708
5.96334 -0.0293514 -0.000256891
5.97656 -0.0292159 -0.000255091
5.98979 -0.0290814 -0.000253306
6.00303 -0.0289478 -0.000251539
6.01627 -0.0288151 -0.000249787
6.02951 -0.0286832 -0.000248051
6.04276 -0.0285522 -0.00024633
6.05601 -0.0284221 -0.000244625
6.06927 -0.0282928 -0.000242936
6.08254 -0.0281644 -0.000241261
6.09581 -0.0280368 -0.000239601
6.10908 -0.02791 -0.000237957
6.12236 -0.0277841 -0.000236326
6.13564 -0.0276589 -0.000234711
6.14893 -0.0275346 -0.000233109
6.16222 -0.0274111 -0.000231522
6.17552 -0.0272884 -0.000229948
6.18882 -0.0271664 -0.000228389
6.20213 -0.0270453 -0.000226843
6.21545 -0.0269249 -0.00022531
6.22876 -0.0268053 -0.000223791
6.24209 -0.0266864 -0.000222285
6.25542 -0.0265683 -0.000220793
6.26875 -0.026451 -0.000219313
6.28209 -0.0263344 -0.000217846
6.29543 -0.0262185 -0.000216391
6.30878 -0.0261033 -0.00021495
6.32214 -0.0259889 -0.00021352
6.3355 -0.0258752 -0.000212103
6.34886 -0.0257622 -0.000210698
6.36223 -0.0256499 -0.000209305
6.37561 -0.0255383 -0.000207923
6.38899 -0.0254274 -0.000206554
6.40237 -0.0253171 -0.000205196
6.41576 -0.0252076 -0.000203849
6.42916 -0.0250987 -0.000202514
6.44256 -0.0249905 -0.00020119
6.45597 -0.024883 -0.000199878
6.46938 -0.0247761 -0.000198576
6.4828 -0.0246699 -0.000197285
6.49623 -0.0245643 -0.000196005
6.50965 -0.0244593 -0.000194735
6.52309 -0.024355 -0.000193477
6.53653 -0.0242514 -0.000192228
6.54998 -0.0241483 -0.00019099
6.56343 -0.0240459 -0.000189762
6.57688 -0.0239441 -0.000188544
6.59035 -0.0238429 -0.000187337
6.60381 -0.0237423 -0.000186139
6.61729 -0.0236423 -0.000184951
6.63077 -0.0235429 -0.000183772
6.64425 -0.0234441 -0.000182604
6.65774 -0.0233459 -0.000181444
6.67124 -0.0232482 -0.000180295
6.68474 -0.0231512 -0.000179154
6.69825 -0.0230547 -0.000178023
6.71176 -0.0229588 -0.000176901
6.72528 -0.0228634 -0.000175788
6.73881 -0.0227686 -0.000174683
6.75234 -0.0226744 -0.000173588
6.76588 -0.0225807 -0.000172502
6.77942 -0.0224875 -0.000171424
6.79297 -0.0223949 -0.000170354
6.80653 -0.0223028 -0.000169294
6.82009 -0.0222113 -0.000168241
6.83365 -0.0221203 -0.000167197
6.84723 -0.0220298 -0.000166161
6.86081 -0.0219398 -0.000165134
6.87439 -0.0218504 -0.000164114
6.88798 -0.0217614 -0.000163103
6.90158 -0.021673 -0.000162099
6.91518 -0.0215851 -0.000161104
6.92879 -0.0214976 -0.000160116
6.94241 -0.0214107 -0.000159135
6.95603 -0.0213243 -0.000158163
6.96966 -0.0212383 -0.000157198
6.98329 -0.0211529 -0.00015624
6.99693 -0.0210679 -0.00015529
7.01058 -0.0209834 -0.000154347
7.02423 -0.0208993 -0.000153411
7.03789 -0.0208158 -0.000152483
7.05156 -0.0207327 -0.000151562
7.06523 -0.02065 -0.000150647
7.07891 -0.0205679 -0.00014974
7.09259 -0.0204862 -0.00014884
7.10629 -0.0204049 -0.000147946
7.11998 -0.0203241 -0.00014706
7.13369 -0.0202437 -0.00014618
7.1474 -0.0201638 -0.000145306
7.16112 -0.0200843 -0.00014444
7.17484 -0.0200052 -0.000143579
7.18857 -0.0199266 -0.000142726
7.20231 -0.0198484 -0.000141878
7.21605 -0.0197707 -0.000141037
7.22981 -0.0196933 -0.000140203
7.24356 -0.0196164 -0.000139374
7.25733 -0.0195399 -0.000138552
7.2711 -0.0194638 -0.000137736
7.28488 -0.0193881 -0.000136926
7.29866 -0.0193128 -0.000136122
7.31245 -0.019238 -0.000135324
7.32625 -0.0191635 -0.000134531
7.34006 -0.0190894 -0.000133745
7.35387 -0.0190158 -0.000132964
7.36769 -0.0189425 -0.000132189
7.38151 -0.0188696 -0.00013142
7.39535 -0.0187971 -0.000130657
7.40919 -0.018725 -0.000129899
7.42303 -0.0186532 -0.000129146
7.43689 -0.0185819 -0.000128399
7.45075 -0.0185109 -0.000127657
7.46462 -0.0184403 -0.000126921
7.47849 -0.0183701 -0.00012619
7.49238 -0.0183002 -0.000125465
7.50627 -0.0182307 -0.000124744
7.52017 -0.0181615 -0.000124029
7.53407 -0.0180928 -0.000123319
7.54798 -0.0180243 -0.000122614
7.5619 -0.0179563 -0.000121914
7.57583 -0.0178885 -0.000121219
7.58976 -0.0178212 -0.000120529
7.6037 -0.0177542 -0.000119844
7.61765 -0.0176875 -0.000119163
7.63161 -0.0176211 -0.000118488
7.64557 -0.0175552 -0.000117817
7.65954 -0.0174895 -0.000117151
7.67352 -0.0174242 -0.00011649
7.68751 -0.0173592 -0.000115834
7.70151 -0.0172945 -0.000115182
7.71551 -0.0172302 -0.000114534
7.72952 -0.0171662 -0.000113891
7.74353 -0.0171025 -0.000113253
7.75756 -0.0170392 -0.000112619
7.77159 -0.0169761 -0.000111989
7.78563 -0.0169134 -0.000111364
7.79968 -0.016851 -0.000110743
7.81374 -0.0167889 -0.000110127
7.8278 -0.0167272 -0.000109515
7.84188 -0.0166657 -0.000108907
7.85596 -0.0166045 -0.000108303
7.87005 -0.0165437 -0.000107703
7.88414 -0.0164831 -0.000107108
7.89825 -0.0164228 -0.000106516
7.91236 -0.0163629 -0.000105929
7.92648 -0.0163032 -0.000105345
7.94061 -0.0162438 -0.000104766
7.95475 -0.0161848 -0.00010419
7.96889 -0.016126 -0.000103619
7.98305 -0.0160675 -0.000103051
7.99721 -0.0160093 -0.000102487
8.01138 -0.0159513 -0.000101927
8.02556 -0.0158937 -0.000101371
8.03974 -0.0158363 -0.000100818
8.05394 -0.0157792 -0.000100269
8.06814 -0.0157224 -9.97239e-05
8.08236 -0.0156659 -9.91824e-05
8.09658 -0.0156096 -9.86444e-05
8.11081 -0.0155536 -9.81101e-05
8.12505 -0.0154979 -9.75794e-05
8.1393 -0.0154424 -9.70521e-05
8.15355 -0.0153872 -9.65284e-05
8.16782 -0.0153323 -9.60082e-05
8.18209 -0.0152776 -9.54913e-05
8.19637 -0.0152232 -9.49779e-05
8.21066 -0.0151691 -9.44679e-05
8.22496 -0.0151152 -9.39613e-05
8.23927 -0.0150616 -9.34579e-05
8.25359 -0.0150082 -9.29579e-05
8.26792 -0.0149551 -9.24611e-05
8.28225 -0.0149022 -9.19676e-05
8.2966 -0.0148496 -9.14773e-05
8.31095 -0.0147972 -9.09903e-05
8.32532 -0.014745 -9.05063e-05
8.33969 -0.0146931 -9.00256e-05
8.35407 -0.0146415 -8.95479e-05
8.36846 -0.0145901 -8.90733e-05
8.38286 -0.0145389 -8.86018e-05
8.39727 -0.014488 -8.81334e-05
8.41169 -0.0144373 -8.76679e-05
8.42612 -0.0143868 -8.72055e-05
8.44056 -0.0143366 -8.6746e-05
8.45501 -0.0142866 -8.62894e-05
8.46946 -0.0142368 -8.58358e-05
8.48393 -0.0141873 -8.53851e-05
8.49841 -0.014138 -8.49372e-05
8.51289 -0.0140889 -8.44922e-05
8.52739 -0.01404 -8.40501e-05
8.5419 -0.0139914 -8.36107e-05
8.55641 -0.013943 -8.31741e-05
8.57094 -0.0138948 -8.27403e-05
8.58547 -0.0138468 -8.23092e-05
8.60002 -0.013799 -8.18808e-05
8.61457 -0.0137515 -8.14552e-05
8.62914 -0.0137042 -8.10322e-05
8.64371 -0.013657 -8.06118e-05
8.6583 -0.0136101 -8.01941e-05
8.67289 -0.0135634 -7.9779e-05
8.6875 -0.013517 -7.93665e-05
8.70212 -0.0134707 -7.89566e-05
8.71674 -0.0134246 -7.85492e-05
8.73138 -0.0133787 -7.81443e-05
8.74603 -0.0133331 -7.7742e-05
8.76069 -0.0132876 -7.73421e-05
8.77535 -0.0132423 -7.69447e-05
8.79003 -0.0131973 -7.65498e-05
8.80472 -0.0131524 -7.61573e-05
8.81942 -0.0131078 -7.57672e-05
8.83413 -0.0130633 -7.53795e-05
8.84885 -0.013019 -7.49942e-05
8.86359 -0.0129749 -7.46112e-05
8.87833 -0.012931 -7.42306e-05
8.89308 -0.0128874 -7.38523e-05
8.90785 -0.0128438 -7.34763e-05
8.92262 -0.0128005 -7.31026e-05
8.93741 -0.0127574 -7.27312e-05
8.95221 -0.0127145 -7.2362e-05
8.96702 -0.0126717 -7.1995e-05
8.98184 -0.0126291 -7.16303e-05
8.99667 -0.0125868 -7.12678e-05
9.01151 -0.0125445 -7.09074e-05
9.02637 -0.0125025 -7.05492e-05
9.04124 -0.0124607 -7.01932e-05
9.05611 -0.012419 -6.98393e-05
9.071 -0.0123775 -6.94875e-05
9.0859 -0.0123362 -6.91378e-05
9.10081 -0.0122951 -6.87902e-05
9.11574 -0.0122541 -6.84447e-05
9.13067 -0.0122133 -6.81012e-05
9.14562 -0.0121727 -6.77598e-05
9.16058 -0.0121323 -6.74204e-05
9.17555 -0.012092 -6.7083e-05
9.19053 -0.0120519 -6.67476e-05
9.20553 -0.012012 -6.64141e-05
9.22054 -0.0119722 -6.60827e-05
9.23556 -0.0119326 -6.57532e-05
9.25059 -0.0118932 -6.54256e-05
9.26563 -0.0118539 -6.50999e-05
9.28069 -0.0118148 -6.47762e-05
9.29576 -0.0117758 -6.44543e-05
9.31084 -0.0117371 -6.41343e-05
9.32593 -0.0116984 -6.38162e-05
9.34104 -0.01166 -6.34999e-05
9.35616 -0.0116217 -6.31855e-05
9.37129 -0.0115835 -6.28729e-05
9.38643 -0.0115455 -6.25621e-05
9.40159 -0.0115077 -6.2253e-05
9.41676 -0.01147 -6.19458e-05
9.43194 -0.0114325 -6.16404e-05
9.44714 -0.0113951 -6.13367e-05
9.46235 -0.0113579 -6.10347e-05
9.47757 -0.0113208 -6.07345e-05
9.4928 -0.0112839 -6.0436e-05
9.50805 -0.0112471 -6.01392e-05
9.52331 -0.0112105 -5.98441e-05
9.53859 -0.011174 -5.95506e-05
9.55388 -0.0111377 -5.92589e-05
9.56918 -0.0111015 -5.89688e-05
9.5845 -0.0110655 -5.86803e-05
9.59983 -0.0110296 -5.83935e-05
9.61517 -0.0109938 -5.81083e-05
9.63053 -0.0109582 -5.78247e-05
9.6459 -0.0109228 -5.75427e-05
9.66128 -0.0108874 -5.72623e-05
9.67668 -0.0108523 -5.69834e-05
9.6921 -0.0108172 -5.67062e-05
9.70753 -0.0107823 -5.64304e-05
9.72297 -0.0107475 -5.61563e-05
9.73842 -0.0107129 -5.58836e-05
9.7539 -0.0106784 -5.56125e-05
9.76938 -0.010644 -5.53429e-05
9.78488 -0.0106098 -5.50747e-05
9.8004 -0.0105757 -5.48081e-05
9.81592 -0.0105418 -5.45429e-05
9.83147 -0.0105079 -5.42792e-05
9.84703 -0.0104742 -5.4017e-05
9.8626 -0.0104407 -5.37562e-05
9.87819 -0.0104072 -5.34968e-05
9.8938 -0.0103739 -5.32389e-05
9.90942 -0.0103407 -5.29824e-05
9.92505 -0.0103077 -5.27272e-05
9.9407 -0.0102747 -5.24735e-05
9.95637 -0.0102419 -5.22212e-05
9.97205 -0.0102093 -5.19702e-05
9.98775 -0.0101767 -5.17206e-05
10.0035 -0.0101443 -5.14723e-05
10.0192 -0.010112 -5.12254e-05
10.0349 -0.0100798 -5.09799e-05
10.0507 -0.0100477 -5.07356e-05
10.0665 -0.0100158 -5.04927e-05
10.0823 -0.00998397 -5.02511e-05
10.0981 -0.00995227 -5.00108e-05
10.1139 -0.00992069 -4.97718e-05
10.1297 -0.00988922 -4.9534e-05
10.1456 -0.00985788 -4.92976e-05
10.1615 -0.00982665 -4.90624e-05
10.1774 -0.00979554 -4.88284e-05
10.1933 -0.00976454 -4.85957e-05
10.2092 -0.00973365 -4.83642e-05
10.2251 -0.00970288 -4.8134e-05
10.2411 -0.00967223 -4.7905e-05
10.2571 -0.00964169 -4.76772e-05
10.2731 -0.00961126 -4.74506e-05
10.2891 -0.00958094 -4.72252e-05
10.3051 -0.00955073 -4.70009e-05
10.3212 -0.00952063 -4.67779e-05
10.3372 -0.00949064 -4.6556e-05
10.3533 -0.00946076 -4.63353e-05
10.3694 -0.00943099 -4.61158e-05
10.3855 -0.00940133 -4.58974e-05
10.4017 -0.00937177 -4.56801e-05
10.4178 -0.00934232 -4.5464e-05
10.434 -0.00931298 -4.52489e-05
10.4502 -0.00928374 -4.5035e-05
10.4664 -0.0092546 -4.48222e-05
10.4826 -0.00922557 -4.46106e-05
10.4989 -0.00919664 -4.44e-05
10.5152 -0.00916782 -4.41904e-05
10.5315 -0.0091391 -4.3982e-05
10.5478 -0.00911048 -4.37746e-05
10.5641 -0.00908196 -4.35683e-05
10.5804 -0.00905354 -4.33631e-05
10.5968 -0.00902522 -4.31589e-05
10.6132 -0.008997 -4.29557e-05
10.6296 -0.00896888 -4.27536e-05
10.646 -0.00894086 -4.25525e-05
10.6625 -0.00891293 -4.23524e-05
10.6789 -0.0088851 -4.21534e-05
10.6954 -0.00885737 -4.19553e-05
10.7119 -0.00882974 -4.17582e-05
10.7284 -0.00880219 -4.15622e-05
10.745 -0.00877475 -4.13671e-05
10.7616 -0.0087474 -4.1173e-05
10.7782 -0.00872014 -4.09799e-05
10.7948 -0.00869297 -4.07877e-05
10.8114 -0.0086659 -4.05965e-05
10.8281 -0.00863892 -4.04063e-05
10.8447 -0.00861203 -4.0217e-05
10.8614 -0.00858523 -4.00286e-05
10.8781 -0.00855853 -3.98412e-05
10.8949 -0.00853191 -3.96547e-05
10.9117 -0.00850538 -3.94691e-05
10.9284 -0.00847894 -3.92844e-05
10.9452 -0.00845259 -3.91007e-05
10.9621 -0.00842633 -3.89178e-05
10.9789 -0.00840015 -3.87359e-05
10.9958 -0.00837406 -3.85548e-05
11.0127 -0.00834806 -3.83746e-05
11.0296 -0.00832214 -3.81953e-05
11.0466 -0.00829631 -3.80169e-05
11.0636 -0.00827056 -3.78394e-05
11.0806 -0.0082449 -3.76627e-05
11.0976 -0.00821932 -3.74868e-05
11.1146 -0.00819382 -3.73118e-05
11.1317 -0.00816841 -3.71377e-05
11.1488 -0.00814308 -3.69644e-05
11.1659 -0.00811783 -3.67919e-05
11.183 -0.00809266 -3.66202e-05
11.2002 -0.00806757 -3.64494e-05
11.2174 -0.00804256 -3.62794e-05
11.2346 -0.00801763 -3.61102e-05
11.2519 -0.00799278 -3.59418e-05
11.2691 -0.00796801 -3.57742e-05
11.2864 -0.00794332 -3.56073e-05
11.3037 -0.00791871 -3.54413e-05
11.3211 -0.00789417 -3.52761e-05
11.3385 -0.00786971 -3.51116e-05
11.3559 -0.00784533 -3.49479e-05
11.3733 -0.00782102 -3.4785e-05
11.3908 -0.00779679 -3.46229e-05
11.4082 -0.00777263 -3.44615e-05
11.4258 -0.00774855 -3.43008e-05
11.4433 -0.00772454 -3.41409e-05
11.4609 -0.0077006 -3.39817e-05
11.4785 -0.00767674 -3.38233e-05
11.4961 -0.00765295 -3.36656e-05
11.5137 -0.00762924 -3.35086e-05
11.5314 -0.00760559 -3.33524e-05
11.5491 -0.00758201 -3.31969e-05
11.5669 -0.00755851 -3.30421e-05
11.5847 -0.00753508 -3.28879e-05
11.6025 -0.00751171 -3.27345e-05
11.6203 -0.00748842 -3.25818e-05
11.6381 -0.00746519 -3.24298e-05
11.656 -0.00744204 -3.22785e-05
11.674 -0.00741895 -3.21278e-05
11.6919 -0.00739593 -3.19778e-05
11.7099 -0.00737297 -3.18285e-05
11.7279 -0.00735008 -3.16799e-05
11.746 -0.00732726 -3.1532e-05
11.7641 -0.00730451 -3.13847e-05
11.7822 -0.00728182 -3.1238e-05
11.8003 -0.00725919 -3.1092e-05
11.8185 -0.00723663 -3.09466e-05
11.8367 -0.00721413 -3.08019e-05
11.855 -0.0071917 -3.06579e-05
11.8733 -0.00716933 -3.05144e-05
11.8916 -0.00714702 -3.03716e-05
11.9099 -0.00712477 -3.02294e-05
11.9283 -0.00710259 -3.00878e-05
11.9468 -0.00708047 -2.99469e-05
11.9652 -0.0070584 -2.98065e-05
11.9837 -0.0070364 -2.96668e-05
12.0023 -0.00701446 -2.95277e-05
12.0208 -0.00699258 -2.93891e-05
12.0394 -0.00697075 -2.92512e-05
12.0581 -0.00694899 -2.91138e-05
12.0768 -0.00692728 -2.8977e-05
12.0955 -0.00690563 -2.88408e-05
12.1142 -0.00688404 -2.87052e-05
12.133 -0.00686251 -2.85702e-05
12.1519 -0.00684103 -2.84357e-05
12.1708 -0.0068196 -2.83018e-05
12.1897 -0.00679824 -2.81684e-05
12.2086 -0.00677692 -2.80356e-05
12.2276 -0.00675567 -2.79034e-05
12.2467 -0.00673446 -2.77717e-05
12.2658 -0.00671331 -2.76405e-05
12.2849 -0.00669221 -2.75099e-05
12.3041 -0.00667117 -2.73798e-05
12.3233 -0.00665018 -2.72502e-05
12.3425 -0.00662924 -2.71212e-05
12.3618 -0.00660835 -2.69927e-05
12.3812 -0.00658751 -2.68647e-05
12.4006 -0.00656672 -2.67372e-05
12.42 -0.00654598 -2.66103e-05
12.4395 -0.0065253 -2.64838e-05
12.459 -0.00650466 -2.63579e-05
12.4786 -0.00648406 -2.62324e-05
12.4982 -0.00646352 -2.61074e-05
12.5179 -0.00644303 -2.5983e-05
12.5376 -0.00642258 -2.5859e-05
12.5574 -0.00640218 -2.57355e-05
12.5772 -0.00638182 -2.56124e-05
12.5971 -0.00636151 -2.54899e-05
12.617 -0.00634125 -2.53678e-05
12.637 -0.00632103 -2.52462e-05
12.657 -0.00630085 -2.5125e-05
12.6771 -0.00628072 -2.50043e-05
12.6972 -0.00626063 -2.48841e-05
12.7174 -0.00624058 -2.47643e-05
12.7377 -0.00622058 -2.4645e-05
12.758 -0.00620061 -2.45261e-05
12.7783 -0.00618069 -2.44076e-05
12.7987 -0.00616081 -2.42896e-05
12.8192 -0.00614097 -2.4172e-05
12.8397 -0.00612117 -2.40548e-05
12.8603 -0.0061014 -2.3938e-05
12.881 -0.00608168 -2.38217e-05
12.9017 -0.00606199 -2.37058e-05
12.9225 -0.00604234 -2.35903e-05
12.9433 -0.00602273 -2.34752e-05
12.9642 -0.00600315 -2.33605e-05
12.9852 -0.00598361 -2.32462e-05
13.0062 -0.00596411 -2.31322e-05
13.0273 -0.00594463 -2.30187e-05
13.0485 -0.0059252 -2.29056e-05
13.0697 -0.00590579 -2.27928e-05
13.091 -0.00588642 -2.26804e-05
13.1124 -0.00586708 -2.25684e-05
13.1338 -0.00584777 -2.24568e-05
13.1553 -0.00582849 -2.23455e-05
13.1769 -0.00580924 -2.22346e-05
13.1986 -0.00579002 -2.2124e-05
13.2203 -0.00577083 -2.20138e-05
13.2421 -0.00575167 -2.19039e-05
13.264 -0.00573253 -2.17944e-05
13.286 -0.00571342 -2.16852e-05
13.3081 -0.00569434 -2.15764e-05
13.3302 -0.00567528 -2.14678e-05
13.3524 -0.00565625 -2.13596e-05
13.3747 -0.00563724 -2.12517e-05
13.3971 -0.00561825 -2.11441e-05
13.4196 -0.00559929 -2.10369e-05
13.4422 -0.00558034 -2.09299e-05
13.4648 -0.00556142 -2.08232e-05
13.4876 -0.00554251 -2.07169e-05
13.5104 -0.00552363 -2.06108e-05
13.5334 -0.00550476 -2.0505e-05
13.5564 -0.0054859 -2.03994e-05
13.5796 -0.00546707 -2.02942e-05
13.6028 -0.00544825 -2.01892e-05
13.6262 -0.00542944 -2.00844e-05
13.6496 -0.00541064 -1.998e-05
13.6732 -0.00539186 -1.98757e-05
13.6969 -0.00537309 -1.97717e-05
13.7207 -0.00535432 -1.9668e-05
13.7446 -0.00533557 -1.95645e-05
13.7686 -0.00531682 -1.94612e-05
13.7927 -0.00529808 -1.93581e-05
13.817 -0.00527934 -1.92552e-05
13.8414 -0.00526061 -1.91526e-05
13.8659 -0.00524188 -1.90501e-05
13.8905 -0.00522314 -1.89478e-05
13.9153 -0.00520441 -1.88457e-05
13.9402 -0.00518568 -1.87438e-05
13.9653 -0.00516694 -1.8642e-05
13.9905 -0.0051482 -1.85404e-05
14.0159 -0.00512944 -1.84389e-05
14.0414 -0.00511068 -1.83376e-05
14.067 -0.00509191 -1.82364e-05
14.0929 -0.00507313 -1.81354e-05
14.1188 -0.00505433 -1.80344e-05
14.145 -0.00503551 -1.79335e-05
14.1713 -0.00501668 -1.78328e-05
14.1978 -0.00499782 -1.77321e-05
14.2245 -0.00497894 -1.76314e-05
14.2514 -0.00496004 -1.75309e-05
14.2785 -0.0049411 -1.74303e-05
14.3058 -0.00492214 -1.73298e-05
14.3333 -0.00490314 -1.72293e-05
14.361 -0.0048841 -1.71288e-05
14.3889 -0.00486502 -1.70283e-05
14.4171 -0.0048459 -1.69278e-05
14.4455 -0.00482672 -1.68272e-05
14.4741 -0.0048075 -1.67265e-05
14.503 -0.00478822 -1.66258e-05
14.5322 -0.00476888 -1.65249e-05
14.5616 -0.00474947 -1.64239e-05
14.5914 -0.00472999 -1.63227e-05
14.6214 -0.00471044 -1.62214e-05
14.6518 -0.0046908 -1.61198e-05
14.6825 -0.00467108 -1.6018e-05
14.7135 -0.00465126 -1.59159e-05
14.7449 -0.00463134 -1.58135e-05
14.7767 -0.0046113 -1.57108e-05
14.8088 -0.00459115 -1.56077e-05
14.8414 -0.00457086 -1.55041e-05
14.8745 -0.00455044 -1.54001e-05
14.908 -0.00452986 -1.52955e-05
14.942 -0.00450912 -1.51903e-05
14.9766 -0.00448819 -1.50845e-05
15.0117 -0.00446707 -1.49779e-05
15.0475 -0.00444573 -1.48705e-05
15.0839 -0.00442416 -1.47621e-05
15.121 -0.00440232 -1.46527e-05
15.1589 -0.00438019 -1.45421e-05
15.1976 -0.00435774 -1.44302e-05
15.2373 -0.00433493 -1.43169e-05
15.278 -0.00431171 -1.42017e-05
15.3199 -0.00428803 -1.40847e-05
15.363 -0.00426383 -1.39653e-05
15.4077 -0.004239 -1.38433e-05
15.454 -0.00421346 -1.37181e-05
15.5024 -0.00418705 -1.35891e-05
15.5531 -0.00415959 -1.34553e-05
15.6069 -0.00413079 -1.33155e-05
15.6646 -0.00410024 -1.31678e-05
15.7276 -0.00406724 -1.30088e-05
15.7989 -0.0040304 -1.28321e-05
15.8859 -0.00398613 -1.26208e-05


==> anc/HERMITE/GAMMA005/GRpOneLoop.txt <==
-15.8859 -0.00398622 -1.26215e-05
-15.7989 -0.0040305 -1.28327e-05
-15.7276 -0.00406734 -1.30094e-05
-15.6646 -0.00410035 -1.31684e-05
-15.6069 -0.0041309 -1.33162e-05
-15.5531 -0.00415969 -1.3456e-05
-15.5024 -0.00418716 -1.35897e-05
-15.454 -0.00421357 -1.37188e-05
-15.4077 -0.00423911 -1.3844e-05
-15.363 -0.00426394 -1.3966e-05
-15.3199 -0.00428814 -1.40854e-05
-15.278 -0.00431182 -1.42025e-05
-15.2373 -0.00433504 -1.43176e-05
-15.1976 -0.00435786 -1.4431e-05
-15.1589 -0.00438031 -1.45429e-05
-15.121 -0.00440243 -1.46535e-05
-15.0839 -0.00442427 -1.47629e-05
-15.0475 -0.00444585 -1.48713e-05
-15.0117 -0.00446719 -1.49787e-05
-14.9766 -0.00448831 -1.50853e-05
-14.942 -0.00450924 -1.51912e-05
-14.908 -0.00452998 -1.52964e-05
-14.8745 -0.00455056 -1.54009e-05
-14.8414 -0.00457099 -1.5505e-05
-14.8088 -0.00459127 -1.56085e-05
-14.7767 -0.00461143 -1.57117e-05
-14.7449 -0.00463146 -1.58144e-05
-14.7135 -0.00465139 -1.59168e-05
-14.6825 -0.00467121 -1.60189e-05
-14.6518 -0.00469093 -1.61207e-05
-14.6214 -0.00471057 -1.62223e-05
-14.5914 -0.00473013 -1.63236e-05
-14.5616 -0.0047496 -1.64248e-05
-14.5322 -0.00476901 -1.65258e-05
-14.503 -0.00478836 -1.66267e-05
-14.4741 -0.00480764 -1.67275e-05
-14.4455 -0.00482686 -1.68282e-05
-14.4171 -0.00484604 -1.69288e-05
-14.3889 -0.00486516 -1.70293e-05
-14.361 -0.00488424 -1.71298e-05
-14.3333 -0.00490328 -1.72304e-05
-14.3058 -0.00492228 -1.73309e-05
-14.2785 -0.00494125 -1.74314e-05
-14.2514 -0.00496019 -1.75319e-05
-14.2245 -0.00497909 -1.76325e-05
-14.1978 -0.00499797 -1.77331e-05
-14.1713 -0.00501683 -1.78338e-05
-14.145 -0.00503567 -1.79346e-05
-14.1188 -0.00505448 -1.80355e-05
-14.0929 -0.00507328 -1.81365e-05
-14.067 -0.00509207 -1.82375e-05
-14.0414 -0.00511084 -1.83387e-05
-14.0159 -0.0051296 -1.84401e-05
-13.9905 -0.00514835 -1.85415e-05
-13.9653 -0.0051671 -1.86432e-05
-13.9402 -0.00518584 -1.87449e-05
-13.9153 -0.00520457 -1.88469e-05
-13.8905 -0.00522331 -1.8949e-05
-13.8659 -0.00524204 -1.90513e-05
-13.8414 -0.00526077 -1.91538e-05
-13.817 -0.00527951 -1.92564e-05
-13.7927 -0.00529825 -1.93593e-05
-13.7686 -0.00531699 -1.94624e-05
-13.7446 -0.00533574 -1.95657e-05
-13.7207 -0.0053545 -1.96693e-05
-13.6969 -0.00537326 -1.9773e-05
-13.6732 -0.00539203 -1.9877e-05
-13.6496 -0.00541082 -1.99813e-05
-13.6262 -0.00542962 -2.00857e-05
-13.6028 -0.00544842 -2.01905e-05
-13.5796 -0.00546725 -2.02955e-05
-13.5564 -0.00548608 -2.04008e-05
-13.5334 -0.00550494 -2.05063e-05
-13.5104 -0.00552381 -2.06121e-05
-13.4876 -0.0055427 -2.07182e-05
-13.4648 -0.0055616 -2.08246e-05
-13.4422 -0.00558053 -2.09313e-05
-13.4196 -0.00559947 -2.10383e-05
-13.3971 -0.00561844 -2.11456e-05
-13.3747 -0.00563743 -2.12531e-05
-13.3524 -0.00565644 -2.13611e-05
-13.3302 -0.00567548 -2.14693e-05
-13.3081 -0.00569454 -2.15778e-05
-13.286 -0.00571362 -2.16867e-05
-13.264 -0.00573273 -2.17959e-05
-13.2421 -0.00575187 -2.19054e-05
-13.2203 -0.00577103 -2.20153e-05
-13.1986 -0.00579022 -2.21255e-05
-13.1769 -0.00580944 -2.22361e-05
-13.1553 -0.00582869 -2.23471e-05
-13.1338 -0.00584797 -2.24583e-05
-13.1124 -0.00586728 -2.257e-05
-13.091 -0.00588663 -2.2682e-05
-13.0697 -0.005906 -2.27944e-05
-13.0485 -0.00592541 -2.29072e-05
-13.0273 -0.00594485 -2.30203e-05
-13.0062 -0.00596432 -2.31339e-05
-12.9852 -0.00598383 -2.32478e-05
-12.9642 -0.00600337 -2.33621e-05
-12.9433 -0.00602295 -2.34769e-05
-12.9225 -0.00604256 -2.3592e-05
-12.9017 -0.00606221 -2.37075e-05
-12.881 -0.0060819 -2.38234e-05
-12.8603 -0.00610163 -2.39398e-05
-12.8397 -0.00612139 -2.40565e-05
-12.8192 -0.00614119 -2.41737e-05
-12.7987 -0.00616104 -2.42914e-05
-12.7783 -0.00618092 -2.44094e-05
-12.758 -0.00620084 -2.45279e-05
-12.7377 -0.00622081 -2.46468e-05
-12.7174 -0.00624081 -2.47662e-05
-12.6972 -0.00626086 -2.4886e-05
-12.6771 -0.00628095 -2.50062e-05
-12.657 -0.00630109 -2.51269e-05
-12.637 -0.00632126 -2.52481e-05
-12.617 -0.00634149 -2.53697e-05
-12.5971 -0.00636175 -2.54918e-05
-12.5772 -0.00638206 -2.56144e-05
-12.5574 -0.00640242 -2.57374e-05
-12.5376 -0.00642282 -2.5861e-05
-12.5179 -0.00644327 -2.5985e-05
-12.4982 -0.00646377 -2.61095e-05
-12.4786 -0.00648432 -2.62344e-05
-12.459 -0.00650491 -2.63599e-05
-12.4395 -0.00652555 -2.64859e-05
-12.42 -0.00654624 -2.66124e-05
-12.4006 -0.00656698 -2.67393e-05
-12.3812 -0.00658777 -2.68668e-05
-12.3618 -0.00660861 -2.69948e-05
-12.3425 -0.0066295 -2.71234e-05
-12.3233 -0.00665044 -2.72524e-05
-12.3041 -0.00667144 -2.7382e-05
-12.2849 -0.00669248 -2.75121e-05
-12.2658 -0.00671358 -2.76427e-05
-12.2467 -0.00673473 -2.77739e-05
-12.2276 -0.00675594 -2.79056e-05
-12.2086 -0.0067772 -2.80379e-05
-12.1897 -0.00679851 -2.81707e-05
-12.1708 -0.00681988 -2.83041e-05
-12.1519 -0.00684131 -2.8438e-05
-12.133 -0.00686279 -2.85725e-05
-12.1142 -0.00688432 -2.87076e-05
-12.0955 -0.00690592 -2.88432e-05
-12.0768 -0.00692757 -2.89794e-05
-12.0581 -0.00694928 -2.91162e-05
-12.0394 -0.00697104 -2.92536e-05
-12.0208 -0.00699287 -2.93916e-05
-12.0023 -0.00701475 -2.95301e-05
-11.9837 -0.0070367 -2.96693e-05
-11.9652 -0.0070587 -2.98091e-05
-11.9468 -0.00708076 -2.99494e-05
-11.9283 -0.00710289 -3.00904e-05
-11.9099 -0.00712508 -3.0232e-05
-11.8916 -0.00714732 -3.03742e-05
-11.8733 -0.00716963 -3.0517e-05
-11.855 -0.00719201 -3.06605e-05
-11.8367 -0.00721444 -3.08046e-05
-11.8185 -0.00723694 -3.09493e-05
-11.8003 -0.00725951 -3.10947e-05
-11.7822 -0.00728213 -3.12407e-05
-11.7641 -0.00730483 -3.13874e-05
-11.746 -0.00732758 -3.15347e-05
-11.7279 -0.00735041 -3.16827e-05
-11.7099 -0.0073733 -3.18314e-05
-11.6919 -0.00739625 -3.19807e-05
-11.674 -0.00741928 -3.21307e-05
-11.656 -0.00744237 -3.22813e-05
-11.6381 -0.00746553 -3.24327e-05
-11.6203 -0.00748875 -3.25847e-05
-11.6025 -0.00751205 -3.27375e-05
-11.5847 -0.00753542 -3.28909e-05
-11.5669 -0.00755885 -3.3045e-05
-11.5491 -0.00758236 -3.31999e-05
-11.5314 -0.00760594 -3.33554e-05
-11.5137 -0.00762958 -3.35117e-05
-11.4961 -0.0076533 -3.36687e-05
-11.4785 -0.00767709 -3.38264e-05
-11.4609 -0.00770096 -3.39849e-05
-11.4433 -0.0077249 -3.4144e-05
-11.4258 -0.00774891 -3.4304e-05
-11.4082 -0.00777299 -3.44647e-05
-11.3908 -0.00779715 -3.46261e-05
-11.3733 -0.00782139 -3.47883e-05
-11.3559 -0.0078457 -3.49512e-05
-11.3385 -0.00787008 -3.51149e-05
-11.3211 -0.00789454 -3.52794e-05
-11.3037 -0.00791908 -3.54447e-05
-11.2864 -0.0079437 -3.56107e-05
-11.2691 -0.00796839 -3.57776e-05
-11.2519 -0.00799317 -3.59452e-05
-11.2346 -0.00801802 -3.61136e-05
-11.2174 -0.00804295 -3.62829e-05
-11.2002 -0.00806796 -3.64529e-05
-11.183 -0.00809305 -3.66238e-05
-11.1659 -0.00811822 -3.67954e-05
-11.1488 -0.00814347 -3.6968e-05
-11.1317 -0.00816881 -3.71413e-05
-11.1146 -0.00819422 -3.73155e-05
-11.0976 -0.00821972 -3.74905e-05
-11.0806 -0.0082453 -3.76664e-05
-11.0636 -0.00827097 -3.78431e-05
-11.0466 -0.00829672 -3.80207e-05
-11.0296 -0.00832255 -3.81991e-05
-11.0127 -0.00834847 -3.83785e-05
-10.9958 -0.00837448 -3.85587e-05
-10.9789 -0.00840057 -3.87398e-05
-10.9621 -0.00842675 -3.89218e-05
-10.9452 -0.00845302 -3.91046e-05
-10.9284 -0.00847937 -3.92884e-05
-10.9117 -0.00850581 -3.94731e-05
-10.8949 -0.00853234 -3.96587e-05
-10.8781 -0.00855896 -3.98453e-05
-10.8614 -0.00858567 -4.00327e-05
-10.8447 -0.00861248 -4.02211e-05
-10.8281 -0.00863937 -4.04104e-05
-10.8114 -0.00866635 -4.06007e-05
-10.7948 -0.00869343 -4.0792e-05
-10.7782 -0.00872059 -4.09842e-05
-10.7616 -0.00874785 -4.11773e-05
-10.745 -0.00877521 -4.13714e-05
-10.7284 -0.00880266 -4.15666e-05
-10.7119 -0.0088302 -4.17627e-05
-10.6954 -0.00885784 -4.19597e-05
-10.6789 -0.00888557 -4.21578e-05
-10.6625 -0.00891341 -4.23569e-05
-10.646 -0.00894133 -4.2557e-05
-10.6296 -0.00896936 -4.27582e-05
-10.6132 -0.00899748 -4.29603e-05
-10.5968 -0.00902571 -4.31635e-05
-10.5804 -0.00905403 -4.33678e-05
-10.5641 -0.00908245 -4.35731e-05
-10.5478 -0.00911097 -4.37794e-05
-10.5315 -0.0091396 -4.39868e-05
-10.5152 -0.00916832 -4.41953e-05
-10.4989 -0.00919715 -4.44048e-05
-10.4826 -0.00922608 -4.46155e-05
-10.4664 -0.00925511 -4.48272e-05
-10.4502 -0.00928425 -4.504e-05
-10.434 -0.00931349 -4.5254e-05
-10.4178 -0.00934284 -4.5469e-05
-10.4017 -0.00937229 -4.56852e-05
-10.3855 -0.00940185 -4.59025e-05
-10.3694 -0.00943152 -4.6121e-05
-10.3533 -0.0094613 -4.63406e-05
-10.3372 -0.00949118 -4.65613e-05
-10.3212 -0.00952117 -4.67832e-05
-10.3051 -0.00955127 -4.70063e-05
-10.2891 -0.00958148 -4.72306e-05
-10.2731 -0.00961181 -4.7456e-05
-10.2571 -0.00964224 -4.76827e-05
-10.2411 -0.00967279 -4.79105e-05
-10.2251 -0.00970345 -4.81396e-05
-10.2092 -0.00973422 -4.83699e-05
-10.1933 -0.00976511 -4.86014e-05
-10.1774 -0.00979611 -4.88341e-05
-10.1615 -0.00982723 -4.90681e-05
-10.1456 -0.00985846 -4.93034e-05
-10.1297 -0.00988981 -4.95399e-05
-10.1139 -0.00992128 -4.97777e-05
-10.0981 -0.00995286 -5.00167e-05
-10.0823 -0.00998457 -5.02571e-05
-10.0665 -0.0100164 -5.04988e-05
-10.0507 -0.0100483 -5.07417e-05
-10.0349 -0.0100804 -5.0986e-05
-10.0192 -0.0101126 -5.12316e-05
-10.0035 -0.0101449 -5.14786e-05
-9.98775 -0.0101773 -5.17269e-05
-9.97205 -0.0102099 -5.19765e-05
-9.95637 -0.0102426 -5.22276e-05
-9.9407 -0.0102754 -5.24799e-05
-9.92505 -0.0103083 -5.27337e-05
-9.90942 -0.0103414 -5.29889e-05
-9.8938 -0.0103745 -5.32455e-05
-9.87819 -0.0104079 -5.35035e-05
-9.8626 -0.0104413 -5.37629e-05
-9.84703 -0.0104749 -5.40237e-05
-9.83147 -0.0105086 -5.4286e-05
-9.81592 -0.0105424 -5.45498e-05
-9.8004 -0.0105764 -5.4815e-05
-9.78488 -0.0106105 -5.50817e-05
-9.76938 -0.0106447 -5.53499e-05
-9.7539 -0.0106791 -5.56196e-05
-9.73842 -0.0107136 -5.58908e-05
-9.72297 -0.0107482 -5.61635e-05
-9.70753 -0.010783 -5.64377e-05
-9.6921 -0.0108179 -5.67135e-05
-9.67668 -0.010853 -5.69908e-05
-9.66128 -0.0108882 -5.72697e-05
-9.6459 -0.0109235 -5.75502e-05
-9.63053 -0.010959 -5.78323e-05
-9.61517 -0.0109946 -5.81159e-05
-9.59983 -0.0110303 -5.84012e-05
-9.5845 -0.0110662 -5.86881e-05
-9.56918 -0.0111023 -5.89766e-05
-9.55388 -0.0111384 -5.92668e-05
-9.53859 -0.0111748 -5.95586e-05
-9.52331 -0.0112113 -5.98521e-05
-9.50805 -0.0112479 -6.01473e-05
-9.4928 -0.0112847 -6.04441e-05
-9.47757 -0.0113216 -6.07427e-05
-9.46235 -0.0113587 -6.1043e-05
-9.44714 -0.0113959 -6.1345e-05
-9.43194 -0.0114333 -6.16488e-05
-9.41676 -0.0114708 -6.19543e-05
-9.40159 -0.0115085 -6.22616e-05
-9.38643 -0.0115463 -6.25707e-05
-9.37129 -0.0115843 -6.28816e-05
-9.35616 -0.0116225 -6.31943e-05
-9.34104 -0.0116608 -6.35088e-05
-9.32593 -0.0116993 -6.38251e-05
-9.31084 -0.0117379 -6.41433e-05
-9.29576 -0.0117767 -6.44634e-05
-9.28069 -0.0118156 -6.47853e-05
-9.26563 -0.0118547 -6.51091e-05
-9.25059 -0.011894 -6.54349e-05
-9.23556 -0.0119335 -6.57625e-05
-9.22054 -0.0119731 -6.60921e-05
-9.20553 -0.0120128 -6.64237e-05
-9.19053 -0.0120528 -6.67572e-05
-9.17555 -0.0120929 -6.70927e-05
-9.16058 -0.0121332 -6.74302e-05
-9.14562 -0.0121736 -6.77696e-05
-9.13067 -0.0122142 -6.81112e-05
-9.11574 -0.012255 -6.84547e-05
-9.10081 -0.012296 -6.88003e-05
-9.0859 -0.0123371 -6.9148e-05
-9.071 -0.0123784 -6.94978e-05
-9.05611 -0.0124199 -6.98496e-05
-9.04124 -0.0124616 -7.02036e-05
-9.02637 -0.0125035 -7.05598e-05
-9.01151 -0.0125455 -7.0918e-05
-8.99667 -0.0125877 -7.12785e-05
-8.98184 -0.0126301 -7.16411e-05
-8.96702 -0.0126727 -7.20059e-05
-8.95221 -0.0127154 -7.2373e-05
-8.93741 -0.0127584 -7.27422e-05
-8.92262 -0.0128015 -7.31138e-05
-8.90785 -0.0128448 -7.34876e-05
-8.89308 -0.0128883 -7.38637e-05
-8.87833 -0.012932 -7.42421e-05
-8.86359 -0.0129759 -7.46228e-05
-8.84885 -0.01302 -7.50058e-05
-8.83413 -0.0130643 -7.53913e-05
-8.81942 -0.0131088 -7.57791e-05
-8.80472 -0.0131535 -7.61692e-05
-8.79003 -0.0131983 -7.65619e-05
-8.77535 -0.0132434 -7.69569e-05
-8.76069 -0.0132887 -7.73544e-05
-8.74603 -0.0133341 -7.77544e-05
-8.73138 -0.0133798 -7.81568e-05
-8.71674 -0.0134257 -7.85618e-05
-8.70212 -0.0134718 -7.89693e-05
-8.6875 -0.013518 -7.93793e-05
-8.67289 -0.0135645 -7.97919e-05
-8.6583 -0.0136112 -8.02072e-05
-8.64371 -0.0136582 -8.0625e-05
-8.62914 -0.0137053 -8.10454e-05
-8.61457 -0.0137526 -8.14686e-05
-8.60002 -0.0138002 -8.18943e-05
-8.58547 -0.0138479 -8.23228e-05
-8.57094 -0.0138959 -8.2754e-05
-8.55641 -0.0139441 -8.3188e-05
-8.5419 -0.0139926 -8.36247e-05
-8.52739 -0.0140412 -8.40642e-05
-8.51289 -0.0140901 -8.45065e-05
-8.49841 -0.0141392 -8.49516e-05
-8.48393 -0.0141885 -8.53996e-05
-8.46946 -0.014238 -8.58504e-05
-8.45501 -0.0142878 -8.63042e-05
-8.44056 -0.0143378 -8.67608e-05
-8.42612 -0.0143881 -8.72204e-05
-8.41169 -0.0144385 -8.7683e-05
-8.39727 -0.0144892 -8.81486e-05
-8.38286 -0.0145402 -8.86172e-05
-8.36846 -0.0145914 -8.90889e-05
-8.35407 -0.0146428 -8.95636e-05
-8.33969 -0.0146944 -9.00414e-05
-8.32532 -0.0147463 -9.05223e-05
-8.31095 -0.0147985 -9.10063e-05
-8.2966 -0.0148509 -9.14936e-05
-8.28225 -0.0149035 -9.1984e-05
-8.26792 -0.0149564 -9.24777e-05
-8.25359 -0.0150095 -9.29746e-05
-8.23927 -0.0150629 -9.34747e-05
-8.22496 -0.0151166 -9.39782e-05
-8.21066 -0.0151705 -9.4485e-05
-8.19637 -0.0152246 -9.49952e-05
-8.18209 -0.015279 -9.55088e-05
-8.16782 -0.0153337 -9.60257e-05
-8.15355 -0.0153887 -9.65462e-05
-8.1393 -0.0154439 -9.70701e-05
-8.12505 -0.0154993 -9.75974e-05
-8.11081 -0.0155551 -9.81284e-05
-8.09658 -0.0156111 -9.86629e-05
-8.08236 -0.0156673 -9.92009e-05
-8.06814 -0.0157239 -9.97426e-05
-8.05394 -0.0157807 -0.000100288
-8.03974 -0.0158378 -0.000100837
-8.02556 -0.0158952 -0.00010139
-8.01138 -0.0159528 -0.000101946
-7.99721 -0.0160108 -0.000102507
-7.98305 -0.016069 -0.000103071
-7.96889 -0.0161275 -0.000103639
-7.95475 -0.0161863 -0.00010421
-7.94061 -0.0162454 -0.000104786
-7.92648 -0.0163048 -0.000105366
-7.91236 -0.0163645 -0.000105949
-7.89825 -0.0164244 -0.000106537
-7.88414 -0.0164847 -0.000107129
-7.87005 -0.0165453 -0.000107724
-7.85596 -0.0166062 -0.000108324
-7.84188 -0.0166673 -0.000108928
-7.8278 -0.0167288 -0.000109537
-7.81374 -0.0167906 -0.000110149
-7.79968 -0.0168527 -0.000110766
-7.78563 -0.0169151 -0.000111387
-7.77159 -0.0169779 -0.000112012
-7.75756 -0.0170409 -0.000112642
-7.74353 -0.0171043 -0.000113276
-7.72952 -0.017168 -0.000113915
-7.71551 -0.017232 -0.000114558
-7.70151 -0.0172963 -0.000115205
-7.68751 -0.017361 -0.000115858
-7.67352 -0.017426 -0.000116514
-7.65954 -0.0174913 -0.000117176
-7.64557 -0.017557 -0.000117842
-7.63161 -0.017623 -0.000118513
-7.61765 -0.0176893 -0.000119189
-7.6037 -0.017756 -0.000119869
-7.58976 -0.0178231 -0.000120554
-7.57583 -0.0178905 -0.000121245
-7.5619 -0.0179582 -0.00012194
-7.54798 -0.0180263 -0.00012264
-7.53407 -0.0180947 -0.000123345
-7.52017 -0.0181635 -0.000124056
-7.50627 -0.0182327 -0.000124771
-7.49238 -0.0183022 -0.000125492
-7.47849 -0.0183721 -0.000126218
-7.46462 -0.0184423 -0.000126949
-7.45075 -0.0185129 -0.000127686
-7.43689 -0.0185839 -0.000128427
-7.42303 -0.0186553 -0.000129175
-7.40919 -0.0187271 -0.000129928
-7.39535 -0.0187992 -0.000130686
-7.38151 -0.0188717 -0.00013145
-7.36769 -0.0189446 -0.000132219
-7.35387 -0.0190179 -0.000132994
-7.34006 -0.0190916 -0.000133775
-7.32625 -0.0191657 -0.000134562
-7.31245 -0.0192402 -0.000135355
-7.29866 -0.0193151 -0.000136153
-7.28488 -0.0193904 -0.000136958
-7.2711 -0.0194661 -0.000137768
-7.25733 -0.0195422 -0.000138584
-7.24356 -0.0196187 -0.000139407
-7.22981 -0.0196956 -0.000140236
-7.21605 -0.019773 -0.000141071
-7.20231 -0.0198508 -0.000141912
-7.18857 -0.019929 -0.00014276
-7.17484 -0.0200076 -0.000143614
-7.16112 -0.0200867 -0.000144474
-7.1474 -0.0201662 -0.000145341
-7.13369 -0.0202462 -0.000146215
-7.11998 -0.0203265 -0.000147095
-7.10629 -0.0204074 -0.000147982
-7.09259 -0.0204887 -0.000148876
-7.07891 -0.0205704 -0.000149777
-7.06523 -0.0206526 -0.000150685
-7.05156 -0.0207352 -0.000151599
-7.03789 -0.0208184 -0.000152521
-7.02423 -0.0209019 -0.00015345
-7.01058 -0.020986 -0.000154386
-6.99693 -0.0210705 -0.000155329
-6.98329 -0.0211555 -0.000156279
-6.96966 -0.021241 -0.000157238
-6.95603 -0.021327 -0.000158203
-6.94241 -0.0214135 -0.000159176
-6.92879 -0.0215004 -0.000160157
-6.91518 -0.0215879 -0.000161145
-6.90158 -0.0216758 -0.000162141
-6.88798 -0.0217643 -0.000163145
-6.87439 -0.0218532 -0.000164157
-6.86081 -0.0219427 -0.000165177
-6.84723 -0.0220327 -0.000166205
-6.83365 -0.0221232 -0.000167241
-6.82009 -0.0222142 -0.000168286
-6.80653 -0.0223058 -0.000169339
-6.79297 -0.0223979 -0.0001704
-6.77942 -0.0224905 -0.00017147
-6.76588 -0.0225837 -0.000172548
-6.75234 -0.0226774 -0.000173635
-6.73881 -0.0227717 -0.000174731
-6.72528 -0.0228665 -0.000175836
-6.71176 -0.0229619 -0.000176949
-6.69825 -0.0230579 -0.000178072
-6.68474 -0.0231544 -0.000179204
-6.67124 -0.0232515 -0.000180345
-6.65774 -0.0233491 -0.000181495
-6.64425 -0.0234474 -0.000182655
-6.63077 -0.0235462 -0.000183824
-6.61729 -0.0236456 -0.000185003
-6.60381 -0.0237457 -0.000186192
-6.59035 -0.0238463 -0.00018739
-6.57688 -0.0239475 -0.000188598
-6.56343 -0.0240494 -0.000189817
-6.54998 -0.0241518 -0.000191045
-6.53653 -0.0242549 -0.000192284
-6.52309 -0.0243586 -0.000193533
-6.50965 -0.0244629 -0.000194792
-6.49623 -0.0245679 -0.000196062
-6.4828 -0.0246735 -0.000197343
-6.46938 -0.0247798 -0.000198635
-6.45597 -0.0248867 -0.000199937
-6.44256 -0.0249942 -0.00020125
-6.42916 -0.0251025 -0.000202575
-6.41576 -0.0252114 -0.000203911
-6.40237 -0.025321 -0.000205258
-6.38899 -0.0254312 -0.000206617
-6.37561 -0.0255422 -0.000207987
-6.36223 -0.0256538 -0.000209369
-6.34886 -0.0257661 -0.000210763
-6.3355 -0.0258792 -0.000212168
-6.32214 -0.0259929 -0.000213586
-6.30878 -0.0261074 -0.000215017
-6.29543 -0.0262226 -0.000216459
-6.28209 -0.0263385 -0.000217914
-6.26875 -0.0264552 -0.000219382
-6.25542 -0.0265725 -0.000220863
-6.24209 -0.0266907 -0.000222356
-6.22876 -0.0268096 -0.000223863
-6.21545 -0.0269292 -0.000225383
-6.20213 -0.0270497 -0.000226916
-6.18882 -0.0271709 -0.000228463
-6.17552 -0.0272928 -0.000230023
-6.16222 -0.0274156 -0.000231597
-6.14893 -0.0275392 -0.000233186
-6.13564 -0.0276635 -0.000234788
-6.12236 -0.0277887 -0.000236405
-6.10908 -0.0279147 -0.000238036
-6.09581 -0.0280415 -0.000239682
-6.08254 -0.0281691 -0.000241342
-6.06927 -0.0282976 -0.000243018
-6.05601 -0.0284269 -0.000244708
-6.04276 -0.0285571 -0.000246414
-6.02951 -0.0286881 -0.000248136
-6.01627 -0.02882 -0.000249873
-6.00303 -0.0289528 -0.000251626
-5.98979 -0.0290865 -0.000253395
-5.97656 -0.029221 -0.00025518
-5.96334 -0.0293565 -0.000256981
-5.95012 -0.0294929 -0.000258799
-5.9369 -0.0296301 -0.000260634
-5.92369 -0.0297684 -0.000262486
-5.91048 -0.0299075 -0.000264355
-5.89728 -0.0300476 -0.000266241
-5.88409 -0.0301886 -0.000268145
-5.87089 -0.0303306 -0.000270067
-5.85771 -0.0304736 -0.000272006
-5.84452 -0.0306175 -0.000273964
-5.83134 -0.0307624 -0.00027594
-5.81817 -0.0309084 -0.000277935
-5.805 -0.0310553 -0.000279949
-5.79183 -0.0312032 -0.000281982
-5.77867 -0.0313522 -0.000284034
-5.76552 -0.0315022 -0.000286105
-5.75237 -0.0316532 -0.000288197
-5.73922 -0.0318053 -0.000290308
-5.72608 -0.0319585 -0.00029244
-5.71294 -0.0321127 -0.000294592
-5.6998 -0.0322681 -0.000296765
-5.68668 -0.0324245 -0.000298959
-5.67355 -0.032582 -0.000301174
-5.66043 -0.0327406 -0.000303411
-5.64731 -0.0329004 -0.000305669
-5.6342 -0.0330613 -0.00030795
-5.62109 -0.0332233 -0.000310253
-5.60799 -0.0333866 -0.000312578
-5.59489 -0.0335509 -0.000314926
-5.5818 -0.0337165 -0.000317298
-5.56871 -0.0338833 -0.000319693
-5.55562 -0.0340512 -0.000322112
-5.54254 -0.0342204 -0.000324554
-5.52946 -0.0343908 -0.000327022
-5.51639 -0.0345624 -0.000329513
-5.50332 -0.0347354 -0.00033203
-5.49025 -0.0349095 -0.000334572
-5.47719 -0.035085 -0.00033714
-5.46413 -0.0352617 -0.000339733
-5.45108 -0.0354398 -0.000342353
-5.43803 -0.0356191 -0.000345
-5.42499 -0.0357998 -0.000347673
-5.41194 -0.0359819 -0.000350374
-5.39891 -0.0361653 -0.000353102
-5.38588 -0.03635 -0.000355859
-5.37285 -0.0365362 -0.000358643
-5.35982 -0.0367238 -0.000361457
-5.3468 -0.0369127 -0.0003643
-5.33379 -0.0371031 -0.000367172
-5.32077 -0.037295 -0.000370074
-5.30776 -0.0374883 -0.000373006
-5.29476 -0.0376831 -0.000375969
-5.28176 -0.0378793 -0.000378963
-5.26876 -0.0380771 -0.000381989
-5.25577 -0.0382764 -0.000385046
-5.24278 -0.0384773 -0.000388136
-5.22979 -0.0386796 -0.000391259
-5.21681 -0.0388836 -0.000394415
-5.20384 -0.0390892 -0.000397604
-5.19086 -0.0392963 -0.000400828
-5.17789 -0.0395051 -0.000404086
-5.16493 -0.0397155 -0.00040738
-5.15196 -0.0399275 -0.000410709
-5.139 -0.0401413 -0.000414074
-5.12605 -0.0403567 -0.000417475
-5.1131 -0.0405738 -0.000420914
-5.10015 -0.0407927 -0.00042439
-5.08721 -0.0410133 -0.000427904
-5.07427 -0.0412357 -0.000431457
-5.06133 -0.0414598 -0.000435049
-5.0484 -0.0416858 -0.00043868
-5.03547 -0.0419136 -0.000442352
-5.02254 -0.0421432 -0.000446065
-5.00962 -0.0423747 -0.000449819
-4.99671 -0.0426081 -0.000453615
-4.98379 -0.0428434 -0.000457453
-4.97088 -0.0430806 -0.000461335
-4.95797 -0.0433198 -0.000465261
-4.94507 -0.0435609 -0.000469231
-4.93217 -0.043804 -0.000473246
-4.91927 -0.0440492 -0.000477306
-4.90638 -0.0442963 -0.000481414
-4.89349 -0.0445456 -0.000485568
-4.8806 -0.0447969 -0.00048977
-4.86772 -0.0450504 -0.00049402
-4.85484 -0.0453059 -0.000498319
-4.84197 -0.0455637 -0.000502669
-4.82909 -0.0458236 -0.000507069
-4.81623 -0.0460857 -0.00051152
-4.80336 -0.0463501 -0.000516024
-4.7905 -0.0466167 -0.00052058
-4.77764 -0.0468856 -0.00052519
-4.76479 -0.0471568 -0.000529854
-4.75193 -0.0474303 -0.000534574
-4.73909 -0.0477063 -0.00053935
-4.72624 -0.0479846 -0.000544183
-4.7134 -0.0482653 -0.000549074
-4.70056 -0.0485485 -0.000554024
-4.68773 -0.0488342 -0.000559033
-4.67489 -0.0491224 -0.000564103
-4.66207 -0.0494131 -0.000569234
-4.64924 -0.0497064 -0.000574428
-4.63642 -0.0500024 -0.000579685
-4.6236 -0.0503009 -0.000585006
-4.61078 -0.0506021 -0.000590393
-4.59797 -0.050906 -0.000595846
-4.58516 -0.0512127 -0.000601367
-4.57236 -0.0515221 -0.000606957
-4.55955 -0.0518343 -0.000612616
-4.54676 -0.0521494 -0.000618346
-4.53396 -0.0524673 -0.000624147
-4.52117 -0.0527882 -0.000630022
-4.50838 -0.053112 -0.000635971
-4.49559 -0.0534387 -0.000641995
-4.48281 -0.0537685 -0.000648096
-4.47002 -0.0541014 -0.000654274
-4.45725 -0.0544373 -0.000660532
-4.44447 -0.0547764 -0.00066687
-4.4317 -0.0551186 -0.00067329
-4.41893 -0.0554641 -0.000679793
-4.40617 -0.0558128 -0.000686381
-4.39341 -0.0561649 -0.000693054
-4.38065 -0.0565203 -0.000699815
-4.36789 -0.056879 -0.000706664
-4.35514 -0.0572412 -0.000713603
-4.34239 -0.0576069 -0.000720635
-4.32964 -0.0579761 -0.000727759
-4.3169 -0.0583488 -0.000734979
-4.30415 -0.0587252 -0.000742295
-4.29142 -0.0591053 -0.000749709
-4.27868 -0.059489 -0.000757223
-4.26595 -0.0598765 -0.000764839
-4.25322 -0.0602679 -0.000772557
-4.24049 -0.0606631 -0.000780381
-4.22777 -0.0610622 -0.000788312
-4.21505 -0.0614653 -0.000796352
-4.20233 -0.0618724 -0.000804503
-4.18961 -0.0622836 -0.000812766
-4.1769 -0.0626989 -0.000821144
-4.16419 -0.0631185 -0.000829638
-4.15148 -0.0635423 -0.000838251
-4.13878 -0.0639704 -0.000846986
-4.12608 -0.0644028 -0.000855843
-4.11338 -0.0648397 -0.000864826
-4.10068 -0.0652811 -0.000873936
-4.08799 -0.0657271 -0.000883176
-4.0753 -0.0661777 -0.000892549
-4.06261 -0.066633 -0.000902056
-4.04993 -0.067093 -0.000911701
-4.03725 -0.0675579 -0.000921485
-4.02457 -0.0680276 -0.000931411
-4.01189 -0.0685024 -0.000941483
-3.99922 -0.0689821 -0.000951702
-3.98655 -0.069467 -0.000962072
-3.97388 -0.0699571 -0.000972595
-3.96121 -0.0704524 -0.000983275
-3.94855 -0.0709531 -0.000994114
-3.93589 -0.0714592 -0.00100511
-3.92323 -0.0719709 -0.00101628
-3.91058 -0.0724881 -0.00102762
-3.89792 -0.0730109 -0.00103912
-3.88527 -0.0735396 -0.00105081
-3.87263 -0.074074 -0.00106267
-3.85998 -0.0746145 -0.00107471
-3.84734 -0.0751609 -0.00108694
-3.8347 -0.0757134 -0.00109936
-3.82206 -0.0762722 -0.00111197
-3.80943 -0.0768373 -0.00112478
-3.79679 -0.0774088 -0.00113779
-3.78416 -0.0779868 -0.001151
-3.77154 -0.0785714 -0.00116443
-3.75891 -0.0791627 -0.00117807
-3.74629 -0.0797608 -0.00119192
-3.73367 -0.0803659 -0.001206
-3.72105 -0.080978 -0.00122031
-3.70844 -0.0815973 -0.00123484
-3.69582 -0.0822238 -0.00124962
-3.68321 -0.0828577 -0.00126463
-3.67061 -0.0834992 -0.00127989
-3.658 -0.0841482 -0.00129541
-3.6454 -0.0848051 -0.00131118
-3.6328 -0.0854698 -0.00132721
-3.6202 -0.0861425 -0.00134352
-3.6076 -0.0868234 -0.00136009
-3.59501 -0.0875126 -0.00137695
-3.58242 -0.0882102 -0.00139409
-3.56983 -0.0889163 -0.00141153
-3.55724 -0.0896312 -0.00142927
-3.54466 -0.090355 -0.00144731
-3.53208 -0.0910878 -0.00146566
-3.5195 -0.0918297 -0.00148433
-3.50692 -0.092581 -0.00150333
-3.49435 -0.0933418 -0.00152266
-3.48177 -0.0941123 -0.00154234
-3.4692 -0.0948926 -0.00156236
-3.45664 -0.0956829 -0.00158275
-3.44407 -0.0964834 -0.00160349
-3.43151 -0.0972943 -0.00162461
-3.41894 -0.0981157 -0.00164612
-3.40639 -0.0989479 -0.00166802
-3.39383 -0.099791 -0.00169031
-3.38127 -0.100645 -0.00171302
-3.36872 -0.101511 -0.00173615
-3.35617 -0.102388 -0.00175971
-3.34362 -0.103277 -0.00178371
-3.33108 -0.104178 -0.00180816
-3.31853 -0.105091 -0.00183308
-3.30599 -0.106017 -0.00185847
-3.29345 -0.106955 -0.00188434
-3.28091 -0.107906 -0.00191071
-3.26838 -0.108871 -0.0019376
-3.25584 -0.109849 -0.001965
-3.24331 -0.11084 -0.00199294
-3.23078 -0.111846 -0.00202144
-3.21825 -0.112866 -0.00205049
-3.20573 -0.1139 -0.00208013
-3.19321 -0.114949 -0.00211035
-3.18068 -0.116013 -0.00214119
-3.16817 -0.117093 -0.00217265
-3.15565 -0.118189 -0.00220475
-3.14313 -0.1193 -0.00223752
-3.13062 -0.120428 -0.00227095
-3.11811 -0.121572 -0.00230508
-3.1056 -0.122734 -0.00233993
-3.09309 -0.123913 -0.0023755
-3.08059 -0.12511 -0.00241183
-3.06808 -0.126325 -0.00244893
-3.05558 -0.127558 -0.00248682
-3.04308 -0.128811 -0.00252554
-3.03059 -0.130082 -0.00256509
-3.01809 -0.131374 -0.0026055
-3.0056 -0.132686 -0.0026468
-2.99311 -0.134018 -0.00268902
-2.98062 -0.135372 -0.00273217
-2.96813 -0.136747 -0.00277629
-2.95564 -0.138144 -0.00282141
-2.94316 -0.139564 -0.00286755
-2.93067 -0.141006 -0.00291474
-2.91819 -0.142473 -0.00296302
-2.90572 -0.143963 -0.00301242
-2.89324 -0.145478 -0.00306298
-2.88076 -0.147019 -0.00311472
-2.86829 -0.148585 -0.00316768
-2.85582 -0.150178 -0.00322191
-2.84335 -0.151798 -0.00327744
-2.83088 -0.153446 -0.00333431
-2.81842 -0.155122 -0.00339257
-2.80595 -0.156827 -0.00345226
-2.79349 -0.158562 -0.00351342
-2.78103 -0.160328 -0.0035761
-2.76857 -0.162125 -0.00364036
-2.75611 -0.163954 -0.00370624
-2.74366 -0.165816 -0.00377381
-2.7312 -0.167712 -0.0038431
-2.71875 -0.169643 -0.00391419
-2.7063 -0.171609 -0.00398714
-2.69385 -0.173612 -0.004062
-2.6814 -0.175652 -0.00413884
-2.66896 -0.17773 -0.00421774
-2.65651 -0.179848 -0.00429876
-2.64407 -0.182007 -0.00438199
-2.63163 -0.184207 -0.00446749
-2.61919 -0.18645 -0.00455535
-2.60675 -0.188737 -0.00464566
-2.59432 -0.191069 -0.00473851
-2.58188 -0.193448 -0.00483399
-2.56945 -0.195874 -0.00493219
-2.55702 -0.19835 -0.00503323
-2.54459 -0.200876 -0.00513721
-2.53216 -0.203454 -0.00524424
-2.51974 -0.206086 -0.00535444
-2.50731 -0.208772 -0.00546793
-2.49489 -0.211516 -0.00558485
-2.48247 -0.214318 -0.00570532
-2.47005 -0.217181 -0.0058295
-2.45763 -0.220106 -0.00595754
-2.44521 -0.223094 -0.00608959
-2.4328 -0.226149 -0.00622581
-2.42038 -0.229273 -0.00636639
-2.40797 -0.232466 -0.00651151
-2.39556 -0.235733 -0.00666136
-2.38315 -0.239074 -0.00681614
-2.37074 -0.242493 -0.00697608
-2.35834 -0.245992 -0.0071414
-2.34593 -0.249574 -0.00731233
-2.33353 -0.253241 -0.00748913
-2.32113 -0.256997 -0.00767208
-2.30873 -0.260845 -0.00786145
-2.29633 -0.264788 -0.00805754
-2.28393 -0.268829 -0.00826066
-2.27153 -0.272972 -0.00847117
-2.25914 -0.277221 -0.0086894
-2.24674 -0.281579 -0.00891574
-2.23435 -0.28605 -0.00915059
-2.22196 -0.290639 -0.00939438
-2.20957 -0.295351 -0.00964755
-2.19718 -0.300189 -0.0099106
-2.18479 -0.30516 -0.010184
-2.17241 -0.310268 -0.0104684
-2.16002 -0.315518 -0.0107642
-2.14764 -0.320918 -0.0110722
-2.13526 -0.326471 -0.011393
-2.12288 -0.332186 -0.0117273
-2.1105 -0.338069 -0.0120759
-2.09812 -0.344127 -0.0124396
-2.08575 -0.350367 -0.0128192
-2.07337 -0.356799 -0.0132157
-2.061 -0.363429 -0.01363
-2.04862 -0.370268 -0.0140634
-2.03625 -0.377325 -0.0145169
-2.02388 -0.38461 -0.0149918
-2.01151 -0.392133 -0.0154895
-1.99914 -0.399907 -0.0160114
-1.98678 -0.407944 -0.0165591
-1.97441 -0.416256 -0.0171342
-1.96205 -0.424858 -0.0177388
-1.94968 -0.433764 -0.0183747
-1.93732 -0.442991 -0.0190442
-1.92496 -0.452554 -0.0197497
-1.9126 -0.462473 -0.0204937
-1.90024 -0.472768 -0.0212791
-1.88789 -0.483458 -0.0221091
-1.87553 -0.494566 -0.0229869
-1.86318 -0.506117 -0.0239164
-1.85082 -0.518137 -0.0249016
-1.83847 -0.530655 -0.025947
-1.82612 -0.5437 -0.0270577
-1.81377 -0.557306 -0.0282392
-1.80142 -0.571508 -0.0294975
-1.78907 -0.586347 -0.0308394
-1.77672 -0.601864 -0.0322725
-1.76438 -0.618105 -0.0338051
-1.75203 -0.635121 -0.0354467
-1.73969 -0.652968 -0.0372077
-1.72734 -0.671707 -0.0391001
-1.715 -0.691403 -0.0411369
-1.70266 -0.712131 -0.0433335
-1.69032 -0.733972 -0.0457067
-1.67798 -0.757016 -0.0482759
-1.66564 -0.781363 -0.0510633
-1.65331 -0.807124 -0.0540942
-1.64097 -0.834423 -0.0573977
-1.62864 -0.8634 -0.0610072
-1.6163 -0.894209 -0.0649617
-1.60397 -0.927028 -0.0693063
-1.59164 -0.962056 -0.074094
-1.57931 -0.999518 -0.0793869
-1.56698 -1.03967 -0.0852582
-1.55465 -1.08281 -0.0917952
-1.54232 -1.12928 -0.0991019
-1.52999 -1.17947 -0.107304
-1.51767 -1.23384 -0.116553
-1.50534 -1.29292 -0.127033
-1.49302 -1.35733 -0.138975
-1.48069 -1.42783 -0.152659
-1.46837 -1.50529 -0.168441
-1.45605 -1.59078 -0.186772
-1.44373 -1.68559 -0.208227
-1.43141 -1.79129 -0.233554
-1.41909 -1.90983 -0.263738
-1.40677 -2.04362 -0.300096
-1.39445 -2.19573 -0.344418
-1.38213 -2.37003 -0.399189
-1.36982 -2.57159 -0.467932
-1.3575 -2.80699 -0.555766
-1.34519 -3.08501 -0.670353
-1.33288 -3.41745 -0.823527
-1.32056 -3.82027 -1.03428
-1.30825 -4.31503 -1.33442
-1.29594 -4.92963 -1.77994
-1.28363 -5.69502 -2.47466
-1.27132 -6.62207 -3.62089
-1.25901 -7.59478 -5.61757
-1.2467 -7.94471 -9.12596
-1.2344 -5.4273 -14.1155
-1.22209 1.72149 -16.1823
-1.20978 7.30604 -12.1322
-1.19748 8.31082 -7.53386
-1.18517 7.56497 -4.70074
-1.17287 6.57771 -3.10133
-1.16057 5.71157 -2.16499
-1.14826 5.00868 -1.58445
-1.13596 4.44477 -1.20451
-1.12366 3.98908 -0.944108
-1.11136 3.61616 -0.758623
-1.09906 3.30681 -0.622186
-1.08676 3.04686 -0.51908
-1.07446 2.8258 -0.439357
-1.06217 2.6358 -0.376495
-1.04987 2.47094 -0.326082
-1.03757 2.32666 -0.285051
-1.02528 2.19942 -0.251221
-1.01298 2.08644 -0.223006
-1.00069 1.98551 -0.199234
-0.988392 1.89483 -0.179019
-0.976098 1.81295 -0.161688
-0.963805 1.73869 -0.146718
-0.951513 1.67104 -0.133699
-0.939221 1.60918 -0.122307
-0.92693 1.55242 -0.11228
-0.914639 1.50018 -0.10341
-0.902349 1.45194 -0.0955246
-0.890059 1.40727 -0.088483
-0.87777 1.36582 -0.0821688
-0.865482 1.32725 -0.0764847
-0.853194 1.29129 -0.0713493
-0.840906 1.25769 -0.0666937
-0.828619 1.22624 -0.0624597
-0.816332 1.19674 -0.0585975
-0.804046 1.16904 -0.0550644
-0.791761 1.14297 -0.0518236
-0.779475 1.11842 -0.0488436
-0.767191 1.09525 -0.0460965
-0.754907 1.07337 -0.0435585
-0.742623 1.05267 -0.0412085
-0.730339 1.03307 -0.039028
-0.718056 1.0145 -0.0370008
-0.705774 0.996883 -0.0351125
-0.693492 0.980152 -0.0333504
-0.68121 0.964252 -0.0317031
-0.668929 0.949128 -0.0301605
-0.656648 0.934734 -0.0287136
-0.644367 0.921024 -0.0273545
-0.632087 0.907957 -0.0260757
-0.619808 0.895495 -0.0248707
-0.607528 0.883606 -0.0237338
-0.595249 0.872256 -0.0226595
-0.582971 0.861416 -0.021643
-0.570692 0.85106 -0.0206799
-0.558414 0.841163 -0.0197663
-0.546137 0.8317 -0.0188986
-0.533859 0.822651 -0.0180733
-0.521582 0.813996 -0.0172875
-0.509305 0.805716 -0.0165385
-0.497029 0.797794 -0.0158236
-0.484753 0.790214 -0.0151405
-0.472477 0.78296 -0.014487
-0.460202 0.77602 -0.0138612
-0.447926 0.769379 -0.0132613
-0.435651 0.763026 -0.0126855
-0.423376 0.756949 -0.0121323
-0.411102 0.751138 -0.0116001
-0.398828 0.745582 -0.0110877
-0.386554 0.740272 -0.0105938
-0.37428 0.7352 -0.0101172
-0.362006 0.730358 -0.0096568
-0.349733 0.725737 -0.00921159
-0.33746 0.72133 -0.0087806
-0.325187 0.717132 -0.00836295
-0.312914 0.713134 -0.00795777
-0.300641 0.709332 -0.00756428
-0.288369 0.705721 -0.00718173
-0.276097 0.702294 -0.00680941
-0.263824 0.699047 -0.00644666
-0.251553 0.695975 -0.00609284
-0.239281 0.693075 -0.00574736
-0.227009 0.690342 -0.00540964
-0.214738 0.687773 -0.00507916
-0.202466 0.685364 -0.00475539
-0.190195 0.683112 -0.00443783
-0.177924 0.681014 -0.00412603
-0.165653 0.679068 -0.00381952
-0.153382 0.67727 -0.00351787
-0.141111 0.67562 -0.00322066
-0.12884 0.674114 -0.00292749
-0.116569 0.67275 -0.00263796
-0.104299 0.671528 -0.0023517
-0.0920281 0.670445 -0.00206834
-0.0797576 0.669501 -0.0017875
-0.0674871 0.668693 -0.00150885
-0.0552167 0.668022 -0.00123203
-0.0429463 0.667486 -0.000956709
-0.0306759 0.667084 -0.000682541
-0.0184055 0.666817 -0.000409196
-0.00613517 0.666683 -0.000136344
0.00613517 0.666683 0.000136344
0.0184055 0.666817 0.000409196
0.0306759 0.667084 0.000682541
0.0429463 0.667486 0.000956709
0.0552167 0.668022 0.00123203
0.0674871 0.668693 0.00150885
0.0797576 0.669501 0.0017875
0.0920281 0.670445 0.00206834
0.104299 0.671528 0.0023517
0.116569 0.67275 0.00263796
0.12884 0.674114 0.00292749
0.141111 0.67562 0.00322066
0.153382 0.67727 0.00351787
0.165653 0.679068 0.00381952
0.177924 0.681014 0.00412603
0.190195 0.683112 0.00443783
0.202466 0.685364 0.00475539
0.214738 0.687773 0.00507916
0.227009 0.690342 0.00540964
0.239281 0.693075 0.00574736
0.251553 0.695975 0.00609284
0.263824 0.699047 0.00644666
0.276097 0.702294 0.00680941
0.288369 0.705721 0.00718173
0.300641 0.709332 0.00756428
0.312914 0.713134 0.00795777
0.325187 0.717132 0.00836295
0.33746 0.72133 0.0087806
0.349733 0.725737 0.00921159
0.362006 0.730358 0.0096568
0.37428 0.7352 0.0101172
0.386554 0.740272 0.0105938
0.398828 0.745582 0.0110877
0.411102 0.751138 0.0116001
0.423376 0.756949 0.0121323
0.435651 0.763026 0.0126855
0.447926 0.769379 0.0132613
0.460202 0.77602 0.0138612
0.472477 0.78296 0.014487
0.484753 0.790214 0.0151405
0.497029 0.797794 0.0158236
0.509305 0.805716 0.0165385
0.521582 0.813996 0.0172875
0.533859 0.822651 0.0180733
0.546137 0.8317 0.0188986
0.558414 0.841163 0.0197663
0.570692 0.85106 0.0206799
0.582971 0.861416 0.021643
0.595249 0.872256 0.0226595
0.607528 0.883606 0.0237338
0.619808 0.895495 0.0248707
0.632087 0.907957 0.0260757
0.644367 0.921024 0.0273545
0.656648 0.934734 0.0287136
0.668929 0.949128 0.0301605
0.68121 0.964252 0.0317031
0.693492 0.980152 0.0333504
0.705774 0.996883 0.0351125
0.718056 1.0145 0.0370008
0.730339 1.03307 0.039028
0.742623 1.05267 0.0412085
0.754907 1.07337 0.0435585
0.767191 1.09525 0.0460965
0.779475 1.11842 0.0488436
0.791761 1.14297 0.0518236
0.804046 1.16904 0.0550644
0.816332 1.19674 0.0585975
0.828619 1.22624 0.0624597
0.840906 1.25769 0.0666937
0.853194 1.29129 0.0713493
0.865482 1.32725 0.0764847
0.87777 1.36582 0.0821688
0.890059 1.40727 0.088483
0.902349 1.45194 0.0955246
0.914639 1.50018 0.10341
0.92693 1.55242 0.11228
0.939221 1.60918 0.122307
0.951513 1.67104 0.133699
0.963805 1.73869 0.146718
0.976098 1.81295 0.161688
0.988392 1.89483 0.179019
1.00069 1.98551 0.199234
1.01298 2.08644 0.223006
1.02528 2.19942 0.251221
1.03757 2.32666 0.285051
1.04987 2.47094 0.326082
1.06217 2.6358 0.376495
1.07446 2.8258 0.439357
1.08676 3.04686 0.51908
1.09906 3.30681 0.622186
1.11136 3.61616 0.758623
1.12366 3.98908 0.944108
1.13596 4.44477 1.20451
1.14826 5.00868 1.58445
1.16057 5.71157 2.16499
1.17287 6.57771 3.10133
1.18517 7.56497 4.70074
1.19748 8.31082 7.53386
1.20978 7.30604 12.1322
1.22209 1.72149 16.1823
1.2344 -5.4273 14.1155
1.2467 -7.94471 9.12596
1.25901 -7.59478 5.61757
1.27132 -6.62207 3.62089
1.28363 -5.69502 2.47466
1.29594 -4.92963 1.77994
1.30825 -4.31503 1.33442
1.32056 -3.82027 1.03428
1.33288 -3.41745 0.823527
1.34519 -3.08501 0.670353
1.3575 -2.80699 0.555766
1.36982 -2.57159 0.467932
1.38213 -2.37003 0.399189
1.39445 -2.19573 0.344418
1.40677 -2.04362 0.300096
1.41909 -1.90983 0.263738
1.43141 -1.79129 0.233554
1.44373 -1.68559 0.208227
1.45605 -1.59078 0.186772
1.46837 -1.50529 0.168441
1.48069 -1.42783 0.152659
1.49302 -1.35733 0.138975
1.50534 -1.29292 0.127033
1.51767 -1.23384 0.116553
1.52999 -1.17947 0.107304
1.54232 -1.12928 0.0991019
1.55465 -1.08281 0.0917952
1.56698 -1.03967 0.0852582
1.57931 -0.999518 0.0793869
1.59164 -0.962056 0.074094
1.60397 -0.927028 0.0693063
1.6163 -0.894209 0.0649617
1.62864 -0.8634 0.0610072
1.64097 -0.834423 0.0573977
1.65331 -0.807124 0.0540942
1.66564 -0.781363 0.0510633
1.67798 -0.757016 0.0482759
1.69032 -0.733972 0.0457067
1.70266 -0.712131 0.0433335
1.715 -0.691403 0.0411369
1.72734 -0.671707 0.0391001
1.73969 -0.652968 0.0372077
1.75203 -0.635121 0.0354467
1.76438 -0.618105 0.0338051
1.77672 -0.601864 0.0322725
1.78907 -0.586347 0.0308394
1.80142 -0.571508 0.0294975
1.81377 -0.557306 0.0282392
1.82612 -0.5437 0.0270577
1.83847 -0.530655 0.025947
1.85082 -0.518137 0.0249016
1.86318 -0.506117 0.0239164
1.87553 -0.494566 0.0229869
1.88789 -0.483458 0.0221091
1.90024 -0.472768 0.0212791
1.9126 -0.462473 0.0204937
1.92496 -0.452554 0.0197497
1.93732 -0.442991 0.0190442
1.94968 -0.433764 0.0183747
1.96205 -0.424858 0.0177388
1.97441 -0.416256 0.0171342
1.98678 -0.407944 0.0165591
1.99914 -0.399907 0.0160114
2.01151 -0.392133 0.0154895
2.02388 -0.38461 0.0149918
2.03625 -0.377325 0.0145169
2.04862 -0.370268 0.0140634
2.061 -0.363429 0.01363
2.07337 -0.356799 0.0132157
2.08575 -0.350367 0.0128192
2.09812 -0.344127 0.0124396
2.1105 -0.338069 0.0120759
2.12288 -0.332186 0.0117273
2.13526 -0.326471 0.011393
2.14764 -0.320918 0.0110722
2.16002 -0.315518 0.0107642
2.17241 -0.310268 0.0104684
2.18479 -0.30516 0.010184
2.19718 -0.300189 0.0099106
2.20957 -0.295351 0.00964755
2.22196 -0.290639 0.00939438
2.23435 -0.28605 0.00915059
2.24674 -0.281579 0.00891574
2.25914 -0.277221 0.0086894
2.27153 -0.272972 0.00847117
2.28393 -0.268829 0.00826066
2.29633 -0.264788 0.00805754
2.30873 -0.260845 0.00786145
2.32113 -0.256997 0.00767208
2.33353 -0.253241 0.00748913
2.34593 -0.249574 0.00731233
2.35834 -0.245992 0.0071414
2.37074 -0.242493 0.00697608
2.38315 -0.239074 0.00681614
2.39556 -0.235733 0.00666136
2.40797 -0.232466 0.00651151
2.42038 -0.229273 0.00636639
2.4328 -0.226149 0.00622581
2.44521 -0.223094 0.00608959
2.45763 -0.220106 0.00595754
2.47005 -0.217181 0.0058295
2.48247 -0.214318 0.00570532
2.49489 -0.211516 0.00558485
2.50731 -0.208772 0.00546793
2.51974 -0.206086 0.00535444
2.53216 -0.203454 0.00524424
2.54459 -0.200876 0.00513721
2.55702 -0.19835 0.00503323
2.56945 -0.195874 0.00493219
2.58188 -0.193448 0.00483399
2.59432 -0.191069 0.00473851
2.60675 -0.188737 0.00464566
2.61919 -0.18645 0.00455535
2.63163 -0.184207 0.00446749
2.64407 -0.182007 0.00438199
2.65651 -0.179848 0.00429876
2.66896 -0.17773 0.00421774
2.6814 -0.175652 0.00413884
2.69385 -0.173612 0.004062
2.7063 -0.171609 0.00398714
2.71875 -0.169643 0.00391419
2.7312 -0.167712 0.0038431
2.74366 -0.165816 0.00377381
2.75611 -0.163954 0.00370624
2.76857 -0.162125 0.00364036
2.78103 -0.160328 0.0035761
2.79349 -0.158562 0.00351342
2.80595 -0.156827 0.00345226
2.81842 -0.155122 0.00339257
2.83088 -0.153446 0.00333431
2.84335 -0.151798 0.00327744
2.85582 -0.150178 0.00322191
2.86829 -0.148585 0.00316768
2.88076 -0.147019 0.00311472
2.89324 -0.145478 0.00306298
2.90572 -0.143963 0.00301242
2.91819 -0.142473 0.00296302
2.93067 -0.141006 0.00291474
2.94316 -0.139564 0.00286755
2.95564 -0.138144 0.00282141
2.96813 -0.136747 0.00277629
2.98062 -0.135372 0.00273217
2.99311 -0.134018 0.00268902
3.0056 -0.132686 0.0026468
3.01809 -0.131374 0.0026055
3.03059 -0.130082 0.00256509
3.04308 -0.128811 0.00252554
3.05558 -0.127558 0.00248682
3.06808 -0.126325 0.00244893
3.08059 -0.12511 0.00241183
3.09309 -0.123913 0.0023755
3.1056 -0.122734 0.00233993
3.11811 -0.121572 0.00230508
3.13062 -0.120428 0.00227095
3.14313 -0.1193 0.00223752
3.15565 -0.118189 0.00220475
3.16817 -0.117093 0.00217265
3.18068 -0.116013 0.00214119
3.19321 -0.114949 0.00211035
3.20573 -0.1139 0.00208013
3.21825 -0.112866 0.00205049
3.23078 -0.111846 0.00202144
3.24331 -0.11084 0.00199294
3.25584 -0.109849 0.001965
3.26838 -0.108871 0.0019376
3.28091 -0.107906 0.00191071
3.29345 -0.106955 0.00188434
3.30599 -0.106017 0.00185847
3.31853 -0.105091 0.00183308
3.33108 -0.104178 0.00180816
3.34362 -0.103277 0.00178371
3.35617 -0.102388 0.00175971
3.36872 -0.101511 0.00173615
3.38127 -0.100645 0.00171302
3.39383 -0.099791 0.00169031
3.40639 -0.0989479 0.00166802
3.41894 -0.0981157 0.00164612
3.43151 -0.0972943 0.00162461
3.44407 -0.0964834 0.00160349
3.45664 -0.0956829 0.00158275
3.4692 -0.0948926 0.00156236
3.48177 -0.0941123 0.00154234
3.49435 -0.0933418 0.00152266
3.50692 -0.092581 0.00150333
3.5195 -0.0918297 0.00148433
3.53208 -0.0910878 0.00146566
3.54466 -0.090355 0.00144731
3.55724 -0.0896312 0.00142927
3.56983 -0.0889163 0.00141153
3.58242 -0.0882102 0.00139409
3.59501 -0.0875126 0.00137695
3.6076 -0.0868234 0.00136009
3.6202 -0.0861425 0.00134352
3.6328 -0.0854698 0.00132721
3.6454 -0.0848051 0.00131118
3.658 -0.0841482 0.00129541
3.67061 -0.0834992 0.00127989
3.68321 -0.0828577 0.00126463
3.69582 -0.0822238 0.00124962
3.70844 -0.0815973 0.00123484
3.72105 -0.080978 0.00122031
3.73367 -0.0803659 0.001206
3.74629 -0.0797608 0.00119192
3.75891 -0.0791627 0.00117807
3.77154 -0.0785714 0.00116443
3.78416 -0.0779868 0.001151
3.79679 -0.0774088 0.00113779
3.80943 -0.0768373 0.00112478
3.82206 -0.0762722 0.00111197
3.8347 -0.0757134 0.00109936
3.84734 -0.0751609 0.00108694
3.85998 -0.0746145 0.00107471
3.87263 -0.074074 0.00106267
3.88527 -0.0735396 0.00105081
3.89792 -0.0730109 0.00103912
3.91058 -0.0724881 0.00102762
3.92323 -0.0719709 0.00101628
3.93589 -0.0714592 0.00100511
3.94855 -0.0709531 0.000994114
3.96121 -0.0704524 0.000983275
3.97388 -0.0699571 0.000972595
3.98655 -0.069467 0.000962072
3.99922 -0.0689821 0.000951702
4.01189 -0.0685024 0.000941483
4.02457 -0.0680276 0.000931411
4.03725 -0.0675579 0.000921485
4.04993 -0.067093 0.000911701
4.06261 -0.066633 0.000902056
4.0753 -0.0661777 0.000892549
4.08799 -0.0657271 0.000883176
4.10068 -0.0652811 0.000873936
4.11338 -0.0648397 0.000864826
4.12608 -0.0644028 0.000855843
4.13878 -0.0639704 0.000846986
4.15148 -0.0635423 0.000838251
4.16419 -0.0631185 0.000829638
4.1769 -0.0626989 0.000821144
4.18961 -0.0622836 0.000812766
4.20233 -0.0618724 0.000804503
4.21505 -0.0614653 0.000796352
4.22777 -0.0610622 0.000788312
4.24049 -0.0606631 0.000780381
4.25322 -0.0602679 0.000772557
4.26595 -0.0598765 0.000764839
4.27868 -0.059489 0.000757223
4.29142 -0.0591053 0.000749709
4.30415 -0.0587252 0.000742295
4.3169 -0.0583488 0.000734979
4.32964 -0.0579761 0.000727759
4.34239 -0.0576069 0.000720635
4.35514 -0.0572412 0.000713603
4.36789 -0.056879 0.000706664
4.38065 -0.0565203 0.000699815
4.39341 -0.0561649 0.000693054
4.40617 -0.0558128 0.000686381
4.41893 -0.0554641 0.000679793
4.4317 -0.0551186 0.00067329
4.44447 -0.0547764 0.00066687
4.45725 -0.0544373 0.000660532
4.47002 -0.0541014 0.000654274
4.48281 -0.0537685 0.000648096
4.49559 -0.0534387 0.000641995
4.50838 -0.053112 0.000635971
4.52117 -0.0527882 0.000630022
4.53396 -0.0524673 0.000624147
4.54676 -0.0521494 0.000618346
4.55955 -0.0518343 0.000612616
4.57236 -0.0515221 0.000606957
4.58516 -0.0512127 0.000601367
4.59797 -0.050906 0.000595846
4.61078 -0.0506021 0.000590393
4.6236 -0.0503009 0.000585006
4.63642 -0.0500024 0.000579685
4.64924 -0.0497064 0.000574428
4.66207 -0.0494131 0.000569234
4.67489 -0.0491224 0.000564103
4.68773 -0.0488342 0.000559033
4.70056 -0.0485485 0.000554024
4.7134 -0.0482653 0.000549074
4.72624 -0.0479846 0.000544183
4.73909 -0.0477063 0.00053935
4.75193 -0.0474303 0.000534574
4.76479 -0.0471568 0.000529854
4.77764 -0.0468856 0.00052519
4.7905 -0.0466167 0.00052058
4.80336 -0.0463501 0.000516024
4.81623 -0.0460857 0.00051152
4.82909 -0.0458236 0.000507069
4.84197 -0.0455637 0.000502669
4.85484 -0.0453059 0.000498319
4.86772 -0.0450504 0.00049402
4.8806 -0.0447969 0.00048977
4.89349 -0.0445456 0.000485568
4.90638 -0.0442963 0.000481414
4.91927 -0.0440492 0.000477306
4.93217 -0.043804 0.000473246
4.94507 -0.0435609 0.000469231
4.95797 -0.0433198 0.000465261
4.97088 -0.0430806 0.000461335
4.98379 -0.0428434 0.000457453
4.99671 -0.0426081 0.000453615
5.00962 -0.0423747 0.000449819
5.02254 -0.0421432 0.000446065
5.03547 -0.0419136 0.000442352
5.0484 -0.0416858 0.00043868
5.06133 -0.0414598 0.000435049
5.07427 -0.0412357 0.000431457
5.08721 -0.0410133 0.000427904
5.10015 -0.0407927 0.00042439
5.1131 -0.0405738 0.000420914
5.12605 -0.0403567 0.000417475
5.139 -0.0401413 0.000414074
5.15196 -0.0399275 0.000410709
5.16493 -0.0397155 0.00040738
5.17789 -0.0395051 0.000404086
5.19086 -0.0392963 0.000400828
5.20384 -0.0390892 0.000397604
5.21681 -0.0388836 0.000394415
5.22979 -0.0386796 0.000391259
5.24278 -0.0384773 0.000388136
5.25577 -0.0382764 0.000385046
5.26876 -0.0380771 0.000381989
5.28176 -0.0378793 0.000378963
5.29476 -0.0376831 0.000375969
5.30776 -0.0374883 0.000373006
5.32077 -0.037295 0.000370074
5.33379 -0.0371031 0.000367172
5.3468 -0.0369127 0.0003643
5.35982 -0.0367238 0.000361457
5.37285 -0.0365362 0.000358643
5.38588 -0.03635 0.000355859
5.39891 -0.0361653 0.000353102
5.41194 -0.0359819 0.000350374
5.42499 -0.0357998 0.000347673
5.43803 -0.0356191 0.000345
5.45108 -0.0354398 0.000342353
5.46413 -0.0352617 0.000339733
5.47719 -0.035085 0.00033714
5.49025 -0.0349095 0.000334572
5.50332 -0.0347354 0.00033203
5.51639 -0.0345624 0.000329513
5.52946 -0.0343908 0.000327022
5.54254 -0.0342204 0.000324554
5.55562 -0.0340512 0.000322112
5.56871 -0.0338833 0.000319693
5.5818 -0.0337165 0.000317298
5.59489 -0.0335509 0.000314926
5.60799 -0.0333866 0.000312578
5.62109 -0.0332233 0.000310253
5.6342 -0.0330613 0.00030795
5.64731 -0.0329004 0.000305669
5.66043 -0.0327406 0.000303411
5.67355 -0.032582 0.000301174
5.68668 -0.0324245 0.000298959
5.6998 -0.0322681 0.000296765
5.71294 -0.0321127 0.000294592
5.72608 -0.0319585 0.00029244
5.73922 -0.0318053 0.000290308
5.75237 -0.0316532 0.000288197
5.76552 -0.0315022 0.000286105
5.77867 -0.0313522 0.000284034
5.79183 -0.0312032 0.000281982
5.805 -0.0310553 0.000279949
5.81817 -0.0309084 0.000277935
5.83134 -0.0307624 0.00027594
5.84452 -0.0306175 0.000273964
5.85771 -0.0304736 0.000272006
5.87089 -0.0303306 0.000270067
5.88409 -0.0301886 0.000268145
5.89728 -0.0300476 0.000266241
5.91048 -0.0299075 0.000264355
5.92369 -0.0297684 0.000262486
5.9369 -0.0296301 0.000260634
5.95012 -0.0294929 0.000258799
5.96334 -0.0293565 0.000256981
5.97656 -0.029221 0.00025518
5.98979 -0.0290865 0.000253395
6.00303 -0.0289528 0.000251626
6.01627 -0.02882 0.000249873
6.02951 -0.0286881 0.000248136
6.04276 -0.0285571 0.000246414
6.05601 -0.0284269 0.000244708
6.06927 -0.0282976 0.000243018
6.08254 -0.0281691 0.000241342
6.09581 -0.0280415 0.000239682
6.10908 -0.0279147 0.000238036
6.12236 -0.0277887 0.000236405
6.13564 -0.0276635 0.000234788
6.14893 -0.0275392 0.000233186
6.16222 -0.0274156 0.000231597
6.17552 -0.0272928 0.000230023
6.18882 -0.0271709 0.000228463
6.20213 -0.0270497 0.000226916
6.21545 -0.0269292 0.000225383
6.22876 -0.0268096 0.000223863
6.24209 -0.0266907 0.000222356
6.25542 -0.0265725 0.000220863
6.26875 -0.0264552 0.000219382
6.28209 -0.0263385 0.000217914
6.29543 -0.0262226 0.000216459
6.30878 -0.0261074 0.000215017
6.32214 -0.0259929 0.000213586
6.3355 -0.0258792 0.000212168
6.34886 -0.0257661 0.000210763
6.36223 -0.0256538 0.000209369
6.37561 -0.0255422 0.000207987
6.38899 -0.0254312 0.000206617
6.40237 -0.025321 0.000205258
6.41576 -0.0252114 0.000203911
6.42916 -0.0251025 0.000202575
6.44256 -0.0249942 0.00020125
6.45597 -0.0248867 0.000199937
6.46938 -0.0247798 0.000198635
6.4828 -0.0246735 0.000197343
6.49623 -0.0245679 0.000196062
6.50965 -0.0244629 0.000194792
6.52309 -0.0243586 0.000193533
6.53653 -0.0242549 0.000192284
6.54998 -0.0241518 0.000191045
6.56343 -0.0240494 0.000189817
6.57688 -0.0239475 0.000188598
6.59035 -0.0238463 0.00018739
6.60381 -0.0237457 0.000186192
6.61729 -0.0236456 0.000185003
6.63077 -0.0235462 0.000183824
6.64425 -0.0234474 0.000182655
6.65774 -0.0233491 0.000181495
6.67124 -0.0232515 0.000180345
6.68474 -0.0231544 0.000179204
6.69825 -0.0230579 0.000178072
6.71176 -0.0229619 0.000176949
6.72528 -0.0228665 0.000175836
6.73881 -0.0227717 0.000174731
6.75234 -0.0226774 0.000173635
6.76588 -0.0225837 0.000172548
6.77942 -0.0224905 0.00017147
6.79297 -0.0223979 0.0001704
6.80653 -0.0223058 0.000169339
6.82009 -0.0222142 0.000168286
6.83365 -0.0221232 0.000167241
6.84723 -0.0220327 0.000166205
6.86081 -0.0219427 0.000165177
6.87439 -0.0218532 0.000164157
6.88798 -0.0217643 0.000163145
6.90158 -0.0216758 0.000162141
6.91518 -0.0215879 0.000161145
6.92879 -0.0215004 0.000160157
6.94241 -0.0214135 0.000159176
6.95603 -0.021327 0.000158203
6.96966 -0.021241 0.000157238
6.98329 -0.0211555 0.000156279
6.99693 -0.0210705 0.000155329
7.01058 -0.020986 0.000154386
7.02423 -0.0209019 0.00015345
7.03789 -0.0208184 0.000152521
7.05156 -0.0207352 0.000151599
7.06523 -0.0206526 0.000150685
7.07891 -0.0205704 0.000149777
7.09259 -0.0204887 0.000148876
7.10629 -0.0204074 0.000147982
7.11998 -0.0203265 0.000147095
7.13369 -0.0202462 0.000146215
7.1474 -0.0201662 0.000145341
7.16112 -0.0200867 0.000144474
7.17484 -0.0200076 0.000143614
7.18857 -0.019929 0.00014276
7.20231 -0.0198508 0.000141912
7.21605 -0.019773 0.000141071
7.22981 -0.0196956 0.000140236
7.24356 -0.0196187 0.000139407
7.25733 -0.0195422 0.000138584
7.2711 -0.0194661 0.000137768
7.28488 -0.0193904 0.000136958
7.29866 -0.0193151 0.000136153
7.31245 -0.0192402 0.000135355
7.32625 -0.0191657 0.000134562
7.34006 -0.0190916 0.000133775
7.35387 -0.0190179 0.000132994
7.36769 -0.0189446 0.000132219
7.38151 -0.0188717 0.00013145
7.39535 -0.0187992 0.000130686
7.40919 -0.0187271 0.000129928
7.42303 -0.0186553 0.000129175
7.43689 -0.0185839 0.000128427
7.45075 -0.0185129 0.000127686
7.46462 -0.0184423 0.000126949
7.47849 -0.0183721 0.000126218
7.49238 -0.0183022 0.000125492
7.50627 -0.0182327 0.000124771
7.52017 -0.0181635 0.000124056
7.53407 -0.0180947 0.000123345
7.54798 -0.0180263 0.00012264
7.5619 -0.0179582 0.00012194
7.57583 -0.0178905 0.000121245
7.58976 -0.0178231 0.000120554
7.6037 -0.017756 0.000119869
7.61765 -0.0176893 0.000119189
7.63161 -0.017623 0.000118513
7.64557 -0.017557 0.000117842
7.65954 -0.0174913 0.000117176
7.67352 -0.017426 0.000116514
7.68751 -0.017361 0.000115858
7.70151 -0.0172963 0.000115205
7.71551 -0.017232 0.000114558
7.72952 -0.017168 0.000113915
7.74353 -0.0171043 0.000113276
7.75756 -0.0170409 0.000112642
7.77159 -0.0169779 0.000112012
7.78563 -0.0169151 0.000111387
7.79968 -0.0168527 0.000110766
7.81374 -0.0167906 0.000110149
7.8278 -0.0167288 0.000109537
7.84188 -0.0166673 0.000108928
7.85596 -0.0166062 0.000108324
7.87005 -0.0165453 0.000107724
7.88414 -0.0164847 0.000107129
7.89825 -0.0164244 0.000106537
7.91236 -0.0163645 0.000105949
7.92648 -0.0163048 0.000105366
7.94061 -0.0162454 0.000104786
7.95475 -0.0161863 0.00010421
7.96889 -0.0161275 0.000103639
7.98305 -0.016069 0.000103071
7.99721 -0.0160108 0.000102507
8.01138 -0.0159528 0.000101946
8.02556 -0.0158952 0.00010139
8.03974 -0.0158378 0.000100837
8.05394 -0.0157807 0.000100288
8.06814 -0.0157239 9.97426e-05
8.08236 -0.0156673 9.92009e-05
8.09658 -0.0156111 9.86629e-05
8.11081 -0.0155551 9.81284e-05
8.12505 -0.0154993 9.75974e-05
8.1393 -0.0154439 9.70701e-05
8.15355 -0.0153887 9.65462e-05
8.16782 -0.0153337 9.60257e-05
8.18209 -0.015279 9.55088e-05
8.19637 -0.0152246 9.49952e-05
8.21066 -0.0151705 9.4485e-05
8.22496 -0.0151166 9.39782e-05
8.23927 -0.0150629 9.34747e-05
8.25359 -0.0150095 9.29746e-05
8.26792 -0.0149564 9.24777e-05
8.28225 -0.0149035 9.1984e-05
8.2966 -0.0148509 9.14936e-05
8.31095 -0.0147985 9.10063e-05
8.32532 -0.0147463 9.05223e-05
8.33969 -0.0146944 9.00414e-05
8.35407 -0.0146428 8.95636e-05
8.36846 -0.0145914 8.90889e-05
8.38286 -0.0145402 8.86172e-05
8.39727 -0.0144892 8.81486e-05
8.41169 -0.0144385 8.7683e-05
8.42612 -0.0143881 8.72204e-05
8.44056 -0.0143378 8.67608e-05
8.45501 -0.0142878 8.63042e-05
8.46946 -0.014238 8.58504e-05
8.48393 -0.0141885 8.53996e-05
8.49841 -0.0141392 8.49516e-05
8.51289 -0.0140901 8.45065e-05
8.52739 -0.0140412 8.40642e-05
8.5419 -0.0139926 8.36247e-05
8.55641 -0.0139441 8.3188e-05
8.57094 -0.0138959 8.2754e-05
8.58547 -0.0138479 8.23228e-05
8.60002 -0.0138002 8.18943e-05
8.61457 -0.0137526 8.14686e-05
8.62914 -0.0137053 8.10454e-05
8.64371 -0.0136582 8.0625e-05
8.6583 -0.0136112 8.02072e-05
8.67289 -0.0135645 7.97919e-05
8.6875 -0.013518 7.93793e-05
8.70212 -0.0134718 7.89693e-05
8.71674 -0.0134257 7.85618e-05
8.73138 -0.0133798 7.81568e-05
8.74603 -0.0133341 7.77544e-05
8.76069 -0.0132887 7.73544e-05
8.77535 -0.0132434 7.69569e-05
8.79003 -0.0131983 7.65619e-05
8.80472 -0.0131535 7.61692e-05
8.81942 -0.0131088 7.57791e-05
8.83413 -0.0130643 7.53913e-05
8.84885 -0.01302 7.50058e-05
8.86359 -0.0129759 7.46228e-05
8.87833 -0.012932 7.42421e-05
8.89308 -0.0128883 7.38637e-05
8.90785 -0.0128448 7.34876e-05
8.92262 -0.0128015 7.31138e-05
8.93741 -0.0127584 7.27422e-05
8.95221 -0.0127154 7.2373e-05
8.96702 -0.0126727 7.20059e-05
8.98184 -0.0126301 7.16411e-05
8.99667 -0.0125877 7.12785e-05
9.01151 -0.0125455 7.0918e-05
9.02637 -0.0125035 7.05598e-05
9.04124 -0.0124616 7.02036e-05
9.05611 -0.0124199 6.98496e-05
9.071 -0.0123784 6.94978e-05
9.0859 -0.0123371 6.9148e-05
9.10081 -0.012296 6.88003e-05
9.11574 -0.012255 6.84547e-05
9.13067 -0.0122142 6.81112e-05
9.14562 -0.0121736 6.77696e-05
9.16058 -0.0121332 6.74302e-05
9.17555 -0.0120929 6.70927e-05
9.19053 -0.0120528 6.67572e-05
9.20553 -0.0120128 6.64237e-05
9.22054 -0.0119731 6.60921e-05
9.23556 -0.0119335 6.57625e-05
9.25059 -0.011894 6.54349e-05
9.26563 -0.0118547 6.51091e-05
9.28069 -0.0118156 6.47853e-05
9.29576 -0.0117767 6.44634e-05
9.31084 -0.0117379 6.41433e-05
9.32593 -0.0116993 6.38251e-05
9.34104 -0.0116608 6.35088e-05
9.35616 -0.0116225 6.31943e-05
9.37129 -0.0115843 6.28816e-05
9.38643 -0.0115463 6.25707e-05
9.40159 -0.0115085 6.22616e-05
9.41676 -0.0114708 6.19543e-05
9.43194 -0.0114333 6.16488e-05
9.44714 -0.0113959 6.1345e-05
9.46235 -0.0113587 6.1043e-05
9.47757 -0.0113216 6.07427e-05
9.4928 -0.0112847 6.04441e-05
9.50805 -0.0112479 6.01473e-05
9.52331 -0.0112113 5.98521e-05
9.53859 -0.0111748 5.95586e-05
9.55388 -0.0111384 5.92668e-05
9.56918 -0.0111023 5.89766e-05
9.5845 -0.0110662 5.86881e-05
9.59983 -0.0110303 5.84012e-05
9.61517 -0.0109946 5.81159e-05
9.63053 -0.010959 5.78323e-05
9.6459 -0.0109235 5.75502e-05
9.66128 -0.0108882 5.72697e-05
9.67668 -0.010853 5.69908e-05
9.6921 -0.0108179 5.67135e-05
9.70753 -0.010783 5.64377e-05
9.72297 -0.0107482 5.61635e-05
9.73842 -0.0107136 5.58908e-05
9.7539 -0.0106791 5.56196e-05
9.76938 -0.0106447 5.53499e-05
9.78488 -0.0106105 5.50817e-05
9.8004 -0.0105764 5.4815e-05
9.81592 -0.0105424 5.45498e-05
9.83147 -0.0105086 5.4286e-05
9.84703 -0.0104749 5.40237e-05
9.8626 -0.0104413 5.37629e-05
9.87819 -0.0104079 5.35035e-05
9.8938 -0.0103745 5.32455e-05
9.90942 -0.0103414 5.29889e-05
9.92505 -0.0103083 5.27337e-05
9.9407 -0.0102754 5.24799e-05
9.95637 -0.0102426 5.22276e-05
9.97205 -0.0102099 5.19765e-05
9.98775 -0.0101773 5.17269e-05
10.0035 -0.0101449 5.14786e-05
10.0192 -0.0101126 5.12316e-05
10.0349 -0.0100804 5.0986e-05
10.0507 -0.0100483 5.07417e-05
10.0665 -0.0100164 5.04988e-05
10.0823 -0.00998457 5.02571e-05
10.0981 -0.00995286 5.00167e-05
10.1139 -0.00992128 4.97777e-05
10.1297 -0.00988981 4.95399e-05
10.1456 -0.00985846 4.93034e-05
10.1615 -0.00982723 4.90681e-05
10.1774 -0.00979611 4.88341e-05
10.1933 -0.00976511 4.86014e-05
10.2092 -0.00973422 4.83699e-05
10.2251 -0.00970345 4.81396e-05
10.2411 -0.00967279 4.79105e-05
10.2571 -0.00964224 4.76827e-05
10.2731 -0.00961181 4.7456e-05
10.2891 -0.00958148 4.72306e-05
10.3051 -0.00955127 4.70063e-05
10.3212 -0.00952117 4.67832e-05
10.3372 -0.00949118 4.65613e-05
10.3533 -0.0094613 4.63406e-05
10.3694 -0.00943152 4.6121e-05
10.3855 -0.00940185 4.59025e-05
10.4017 -0.00937229 4.56852e-05
10.4178 -0.00934284 4.5469e-05
10.434 -0.00931349 4.5254e-05
10.4502 -0.00928425 4.504e-05
10.4664 -0.00925511 4.48272e-05
10.4826 -0.00922608 4.46155e-05
10.4989 -0.00919715 4.44048e-05
10.5152 -0.00916832 4.41953e-05
10.5315 -0.0091396 4.39868e-05
10.5478 -0.00911097 4.37794e-05
10.5641 -0.00908245 4.35731e-05
10.5804 -0.00905403 4.33678e-05
10.5968 -0.00902571 4.31635e-05
10.6132 -0.00899748 4.29603e-05
10.6296 -0.00896936 4.27582e-05
10.646 -0.00894133 4.2557e-05
10.6625 -0.00891341 4.23569e-05
10.6789 -0.00888557 4.21578e-05
10.6954 -0.00885784 4.19597e-05
10.7119 -0.0088302 4.17627e-05
10.7284 -0.00880266 4.15666e-05
10.745 -0.00877521 4.13714e-05
10.7616 -0.00874785 4.11773e-05
10.7782 -0.00872059 4.09842e-05
10.7948 -0.00869343 4.0792e-05
10.8114 -0.00866635 4.06007e-05
10.8281 -0.00863937 4.04104e-05
10.8447 -0.00861248 4.02211e-05
10.8614 -0.00858567 4.00327e-05
10.8781 -0.00855896 3.98453e-05
10.8949 -0.00853234 3.96587e-05
10.9117 -0.00850581 3.94731e-05
10.9284 -0.00847937 3.92884e-05
10.9452 -0.00845302 3.91046e-05
10.9621 -0.00842675 3.89218e-05
10.9789 -0.00840057 3.87398e-05
10.9958 -0.00837448 3.85587e-05
11.0127 -0.00834847 3.83785e-05
11.0296 -0.00832255 3.81991e-05
11.0466 -0.00829672 3.80207e-05
11.0636 -0.00827097 3.78431e-05
11.0806 -0.0082453 3.76664e-05
11.0976 -0.00821972 3.74905e-05
11.1146 -0.00819422 3.73155e-05
11.1317 -0.00816881 3.71413e-05
11.1488 -0.00814347 3.6968e-05
11.1659 -0.00811822 3.67954e-05
11.183 -0.00809305 3.66238e-05
11.2002 -0.00806796 3.64529e-05
11.2174 -0.00804295 3.62829e-05
11.2346 -0.00801802 3.61136e-05
11.2519 -0.00799317 3.59452e-05
11.2691 -0.00796839 3.57776e-05
11.2864 -0.0079437 3.56107e-05
11.3037 -0.00791908 3.54447e-05
11.3211 -0.00789454 3.52794e-05
11.3385 -0.00787008 3.51149e-05
11.3559 -0.0078457 3.49512e-05
11.3733 -0.00782139 3.47883e-05
11.3908 -0.00779715 3.46261e-05
11.4082 -0.00777299 3.44647e-05
11.4258 -0.00774891 3.4304e-05
11.4433 -0.0077249 3.4144e-05
11.4609 -0.00770096 3.39849e-05
11.4785 -0.00767709 3.38264e-05
11.4961 -0.0076533 3.36687e-05
11.5137 -0.00762958 3.35117e-05
11.5314 -0.00760594 3.33554e-05
11.5491 -0.00758236 3.31999e-05
11.5669 -0.00755885 3.3045e-05
11.5847 -0.00753542 3.28909e-05
11.6025 -0.00751205 3.27375e-05
11.6203 -0.00748875 3.25847e-05
11.6381 -0.00746553 3.24327e-05
11.656 -0.00744237 3.22813e-05
11.674 -0.00741928 3.21307e-05
11.6919 -0.00739625 3.19807e-05
11.7099 -0.0073733 3.18314e-05
11.7279 -0.00735041 3.16827e-05
11.746 -0.00732758 3.15347e-05
11.7641 -0.00730483 3.13874e-05
11.7822 -0.00728213 3.12407e-05
11.8003 -0.00725951 3.10947e-05
11.8185 -0.00723694 3.09493e-05
11.8367 -0.00721444 3.08046e-05
11.855 -0.00719201 3.06605e-05
11.8733 -0.00716963 3.0517e-05
11.8916 -0.00714732 3.03742e-05
11.9099 -0.00712508 3.0232e-05
11.9283 -0.00710289 3.00904e-05
11.9468 -0.00708076 2.99494e-05
11.9652 -0.0070587 2.98091e-05
11.9837 -0.0070367 2.96693e-05
12.0023 -0.00701475 2.95301e-05
12.0208 -0.00699287 2.93916e-05
12.0394 -0.00697104 2.92536e-05
12.0581 -0.00694928 2.91162e-05
12.0768 -0.00692757 2.89794e-05
12.0955 -0.00690592 2.88432e-05
12.1142 -0.00688432 2.87076e-05
12.133 -0.00686279 2.85725e-05
12.1519 -0.00684131 2.8438e-05
12.1708 -0.00681988 2.83041e-05
12.1897 -0.00679851 2.81707e-05
12.2086 -0.0067772 2.80379e-05
12.2276 -0.00675594 2.79056e-05
12.2467 -0.00673473 2.77739e-05
12.2658 -0.00671358 2.76427e-05
12.2849 -0.00669248 2.75121e-05
12.3041 -0.00667144 2.7382e-05
12.3233 -0.00665044 2.72524e-05
12.3425 -0.0066295 2.71234e-05
12.3618 -0.00660861 2.69948e-05
12.3812 -0.00658777 2.68668e-05
12.4006 -0.00656698 2.67393e-05
12.42 -0.00654624 2.66124e-05
12.4395 -0.00652555 2.64859e-05
12.459 -0.00650491 2.63599e-05
12.4786 -0.00648432 2.62344e-05
12.4982 -0.00646377 2.61095e-05
12.5179 -0.00644327 2.5985e-05
12.5376 -0.00642282 2.5861e-05
12.5574 -0.00640242 2.57374e-05
12.5772 -0.00638206 2.56144e-05
12.5971 -0.00636175 2.54918e-05
12.617 -0.00634149 2.53697e-05
12.637 -0.00632126 2.52481e-05
12.657 -0.00630109 2.51269e-05
12.6771 -0.00628095 2.50062e-05
12.6972 -0.00626086 2.4886e-05
12.7174 -0.00624081 2.47662e-05
12.7377 -0.00622081 2.46468e-05
12.758 -0.00620084 2.45279e-05
12.7783 -0.00618092 2.44094e-05
12.7987 -0.00616104 2.42914e-05
12.8192 -0.00614119 2.41737e-05
12.8397 -0.00612139 2.40565e-05
12.8603 -0.00610163 2.39398e-05
12.881 -0.0060819 2.38234e-05
12.9017 -0.00606221 2.37075e-05
12.9225 -0.00604256 2.3592e-05
12.9433 -0.00602295 2.34769e-05
12.9642 -0.00600337 2.33621e-05
12.9852 -0.00598383 2.32478e-05
13.0062 -0.00596432 2.31339e-05
13.0273 -0.00594485 2.30203e-05
13.0485 -0.00592541 2.29072e-05
13.0697 -0.005906 2.27944e-05
13.091 -0.00588663 2.2682e-05
13.1124 -0.00586728 2.257e-05
13.1338 -0.00584797 2.24583e-05
13.1553 -0.00582869 2.23471e-05
13.1769 -0.00580944 2.22361e-05
13.1986 -0.00579022 2.21255e-05
13.2203 -0.00577103 2.20153e-05
13.2421 -0.00575187 2.19054e-05
13.264 -0.00573273 2.17959e-05
13.286 -0.00571362 2.16867e-05
13.3081 -0.00569454 2.15778e-05
13.3302 -0.00567548 2.14693e-05
13.3524 -0.00565644 2.13611e-05
13.3747 -0.00563743 2.12531e-05
13.3971 -0.00561844 2.11456e-05
13.4196 -0.00559947 2.10383e-05
13.4422 -0.00558053 2.09313e-05
13.4648 -0.0055616 2.08246e-05
13.4876 -0.0055427 2.07182e-05
13.5104 -0.00552381 2.06121e-05
13.5334 -0.00550494 2.05063e-05
13.5564 -0.00548608 2.04008e-05
13.5796 -0.00546725 2.02955e-05
13.6028 -0.00544842 2.01905e-05
13.6262 -0.00542962 2.00857e-05
13.6496 -0.00541082 1.99813e-05
13.6732 -0.00539203 1.9877e-05
13.6969 -0.00537326 1.9773e-05
13.7207 -0.0053545 1.96693e-05
13.7446 -0.00533574 1.95657e-05
13.7686 -0.00531699 1.94624e-05
13.7927 -0.00529825 1.93593e-05
13.817 -0.00527951 1.92564e-05
13.8414 -0.00526077 1.91538e-05
13.8659 -0.00524204 1.90513e-05
13.8905 -0.00522331 1.8949e-05
13.9153 -0.00520457 1.88469e-05
13.9402 -0.00518584 1.87449e-05
13.9653 -0.0051671 1.86432e-05
13.9905 -0.00514835 1.85415e-05
14.0159 -0.0051296 1.84401e-05
14.0414 -0.00511084 1.83387e-05
14.067 -0.00509207 1.82375e-05
14.0929 -0.00507328 1.81365e-05
14.1188 -0.00505448 1.80355e-05
14.145 -0.00503567 1.79346e-05
14.1713 -0.00501683 1.78338e-05
14.1978 -0.00499797 1.77331e-05
14.2245 -0.00497909 1.76325e-05
14.2514 -0.00496019 1.75319e-05
14.2785 -0.00494125 1.74314e-05
14.3058 -0.00492228 1.73309e-05
14.3333 -0.00490328 1.72304e-05
14.361 -0.00488424 1.71298e-05
14.3889 -0.00486516 1.70293e-05
14.4171 -0.00484604 1.69288e-05
14.4455 -0.00482686 1.68282e-05
14.4741 -0.00480764 1.67275e-05
14.503 -0.00478836 1.66267e-05
14.5322 -0.00476901 1.65258e-05
14.5616 -0.0047496 1.64248e-05
14.5914 -0.00473013 1.63236e-05
14.6214 -0.00471057 1.62223e-05
14.6518 -0.00469093 1.61207e-05
14.6825 -0.00467121 1.60189e-05
14.7135 -0.00465139 1.59168e-05
14.7449 -0.00463146 1.58144e-05
14.7767 -0.00461143 1.57117e-05
14.8088 -0.00459127 1.56085e-05
14.8414 -0.00457099 1.5505e-05
14.8745 -0.00455056 1.54009e-05
14.908 -0.00452998 1.52964e-05
14.942 -0.00450924 1.51912e-05
14.9766 -0.00448831 1.50853e-05
15.0117 -0.00446719 1.49787e-05
15.0475 -0.00444585 1.48713e-05
15.0839 -0.00442427 1.47629e-05
15.121 -0.00440243 1.46535e-05
15.1589 -0.00438031 1.45429e-05
15.1976 -0.00435786 1.4431e-05
15.2373 -0.00433504 1.43176e-05
15.278 -0.00431182 1.42025e-05
15.3199 -0.00428814 1.40854e-05
15.363 -0.00426394 1.3966e-05
15.4077 -0.00423911 1.3844e-05
15.454 -0.00421357 1.37188e-05
15.5024 -0.00418716 1.35897e-05
15.5531 -0.00415969 1.3456e-05
15.6069 -0.0041309 1.33162e-05
15.6646 -0.00410035 1.31684e-05
15.7276 -0.00406734 1.30094e-05
15.7989 -0.0040305 1.28327e-05
15.8859 -0.00398622 1.26215e-05


==> anc/HERMITE/GAMMA005/GRpTwoLoop.txt <==
-15.8859 -0.00398227 -1.2598e-05
-15.7989 -0.00402646 -1.28066e-05
-15.7276 -0.00406322 -1.2984e-05
-15.6646 -0.00409617 -1.31413e-05
-15.6069 -0.00412666 -1.32896e-05
-15.5531 -0.00415539 -1.34279e-05
-15.5024 -0.0041828 -1.35621e-05
-15.454 -0.00420916 -1.36898e-05
-15.4077 -0.00423465 -1.38154e-05
-15.363 -0.00425942 -1.39363e-05
-15.3199 -0.00428358 -1.40559e-05
-15.278 -0.00430721 -1.41719e-05
-15.2373 -0.00433038 -1.42873e-05
-15.1976 -0.00435314 -1.43997e-05
-15.1589 -0.00437554 -1.45118e-05
-15.121 -0.00439762 -1.46214e-05
-15.0839 -0.00441941 -1.4731e-05
-15.0475 -0.00444094 -1.48384e-05
-15.0117 -0.00446224 -1.4946e-05
-14.9766 -0.00448331 -1.50516e-05
-14.942 -0.00450419 -1.51577e-05
-14.908 -0.00452489 -1.52619e-05
-14.8745 -0.00454542 -1.53667e-05
-14.8414 -0.0045658 -1.54698e-05
-14.8088 -0.00458604 -1.55735e-05
-14.7767 -0.00460615 -1.56757e-05
-14.7449 -0.00462614 -1.57786e-05
-14.7135 -0.00464602 -1.58801e-05
-14.6825 -0.0046658 -1.59823e-05
-14.6518 -0.00468548 -1.60832e-05
-14.6214 -0.00470507 -1.61849e-05
-14.5914 -0.00472458 -1.62854e-05
-14.5616 -0.00474401 -1.63866e-05
-14.5322 -0.00476337 -1.64868e-05
-14.503 -0.00478267 -1.65877e-05
-14.4741 -0.0048019 -1.66876e-05
-14.4455 -0.00482108 -1.67884e-05
-14.4171 -0.00484021 -1.68882e-05
-14.3889 -0.00485929 -1.69888e-05
-14.361 -0.00487833 -1.70885e-05
-14.3333 -0.00489732 -1.7189e-05
-14.3058 -0.00491628 -1.72887e-05
-14.2785 -0.0049352 -1.73893e-05
-14.2514 -0.00495409 -1.7489e-05
-14.2245 -0.00497295 -1.75897e-05
-14.1978 -0.00499178 -1.76895e-05
-14.1713 -0.00501059 -1.77903e-05
-14.145 -0.00502938 -1.78903e-05
-14.1188 -0.00504815 -1.79914e-05
-14.0929 -0.00506691 -1.80917e-05
-14.067 -0.00508565 -1.81931e-05
-14.0414 -0.00510438 -1.82938e-05
-14.0159 -0.00512309 -1.83955e-05
-13.9905 -0.0051418 -1.84965e-05
-13.9653 -0.0051605 -1.85982e-05
-13.9402 -0.00517919 -1.86989e-05
-13.9153 -0.00519788 -1.88003e-05
-13.8905 -0.00521657 -1.89008e-05
-13.8659 -0.00523526 -1.90024e-05
-13.8414 -0.00525394 -1.91037e-05
-13.817 -0.00527263 -1.92066e-05
-13.7927 -0.00529132 -1.9309e-05
-13.7686 -0.00531001 -1.94124e-05
-13.7446 -0.00532871 -1.95147e-05
-13.7207 -0.00534742 -1.96178e-05
-13.6969 -0.00536614 -1.97205e-05
-13.6732 -0.00538486 -1.98246e-05
-13.6496 -0.0054036 -1.99282e-05
-13.6262 -0.00542234 -2.00327e-05
-13.6028 -0.0054411 -2.01364e-05
-13.5796 -0.00545987 -2.02412e-05
-13.5564 -0.00547866 -2.03457e-05
-13.5334 -0.00549746 -2.04514e-05
-13.5104 -0.00551628 -2.05562e-05
-13.4876 -0.00553512 -2.06621e-05
-13.4648 -0.00555397 -2.07676e-05
-13.4422 -0.00557285 -2.08744e-05
-13.4196 -0.00559174 -2.09805e-05
-13.3971 -0.00561066 -2.10875e-05
-13.3747 -0.00562959 -2.11942e-05
-13.3524 -0.00564855 -2.13022e-05
-13.3302 -0.00566753 -2.14095e-05
-13.3081 -0.00568654 -2.15178e-05
-13.286 -0.00570557 -2.16258e-05
-13.264 -0.00572463 -2.1735e-05
-13.2421 -0.00574371 -2.18436e-05
-13.2203 -0.00576282 -2.19533e-05
-13.1986 -0.00578196 -2.20626e-05
-13.1769 -0.00580113 -2.21732e-05
-13.1553 -0.00582032 -2.22831e-05
-13.1338 -0.00583955 -2.23943e-05
-13.1124 -0.0058588 -2.2505e-05
-13.091 -0.00587809 -2.2617e-05
-13.0697 -0.0058974 -2.27283e-05
-13.0485 -0.00591675 -2.2841e-05
-13.0273 -0.00593614 -2.29532e-05
-13.0062 -0.00595555 -2.30666e-05
-12.9852 -0.005975 -2.31795e-05
-12.9642 -0.00599449 -2.32938e-05
-12.9433 -0.00601401 -2.34075e-05
-12.9225 -0.00603357 -2.35225e-05
-12.9017 -0.00605316 -2.3637e-05
-12.881 -0.00607279 -2.37528e-05
-12.8603 -0.00609246 -2.38681e-05
-12.8397 -0.00611216 -2.39848e-05
-12.8192 -0.00613191 -2.4101e-05
-12.7987 -0.00615169 -2.42184e-05
-12.7783 -0.00617151 -2.43354e-05
-12.758 -0.00619138 -2.44538e-05
-12.7377 -0.00621128 -2.45716e-05
-12.7174 -0.00623122 -2.46909e-05
-12.6972 -0.00625121 -2.48096e-05
-12.6771 -0.00627124 -2.49297e-05
-12.657 -0.00629131 -2.50494e-05
-12.637 -0.00631143 -2.51704e-05
-12.617 -0.00633159 -2.52909e-05
-12.5971 -0.00635179 -2.54129e-05
-12.5772 -0.00637204 -2.55344e-05
-12.5574 -0.00639233 -2.56572e-05
-12.5376 -0.00641267 -2.57796e-05
-12.5179 -0.00643306 -2.59035e-05
-12.4982 -0.00645349 -2.60268e-05
-12.4786 -0.00647397 -2.61516e-05
-12.459 -0.0064945 -2.6276e-05
-12.4395 -0.00651507 -2.64018e-05
-12.42 -0.0065357 -2.65271e-05
-12.4006 -0.00655637 -2.66539e-05
-12.3812 -0.00657709 -2.67802e-05
-12.3618 -0.00659787 -2.6908e-05
-12.3425 -0.00661869 -2.70354e-05
-12.3233 -0.00663956 -2.71642e-05
-12.3041 -0.00666049 -2.72927e-05
-12.2849 -0.00668147 -2.74225e-05
-12.2658 -0.0067025 -2.7552e-05
-12.2467 -0.00672358 -2.76829e-05
-12.2276 -0.00674471 -2.78135e-05
-12.2086 -0.0067659 -2.79455e-05
-12.1897 -0.00678715 -2.80771e-05
-12.1708 -0.00680845 -2.82102e-05
-12.1519 -0.0068298 -2.83429e-05
-12.133 -0.00685121 -2.84772e-05
-12.1142 -0.00687267 -2.8611e-05
-12.0955 -0.00689419 -2.87464e-05
-12.0768 -0.00691577 -2.88814e-05
-12.0581 -0.00693741 -2.90179e-05
-12.0394 -0.0069591 -2.9154e-05
-12.0208 -0.00698085 -2.92917e-05
-12.0023 -0.00700266 -2.9429e-05
-11.9837 -0.00702453 -2.95679e-05
-11.9652 -0.00704646 -2.97063e-05
-11.9468 -0.00706845 -2.98464e-05
-11.9283 -0.00709049 -2.99861e-05
-11.9099 -0.0071126 -3.01274e-05
-11.8916 -0.00713477 -3.02683e-05
-11.8733 -0.00715701 -3.04108e-05
-11.855 -0.0071793 -3.05529e-05
-11.8367 -0.00720166 -3.06967e-05
-11.8185 -0.00722408 -3.08401e-05
-11.8003 -0.00724656 -3.09851e-05
-11.7822 -0.00726911 -3.11298e-05
-11.7641 -0.00729172 -3.12761e-05
-11.746 -0.0073144 -3.1422e-05
-11.7279 -0.00733714 -3.15697e-05
-11.7099 -0.00735995 -3.17169e-05
-11.6919 -0.00738282 -3.18659e-05
-11.674 -0.00740576 -3.20145e-05
-11.656 -0.00742877 -3.21648e-05
-11.6381 -0.00745185 -3.23147e-05
-11.6203 -0.00747499 -3.24664e-05
-11.6025 -0.0074982 -3.26177e-05
-11.5847 -0.00752148 -3.27707e-05
-11.5669 -0.00754483 -3.29234e-05
-11.5491 -0.00756825 -3.30778e-05
-11.5314 -0.00759174 -3.32319e-05
-11.5137 -0.0076153 -3.33877e-05
-11.4961 -0.00763893 -3.35432e-05
-11.4785 -0.00766263 -3.37005e-05
-11.4609 -0.00768641 -3.38575e-05
-11.4433 -0.00771026 -3.40162e-05
-11.4258 -0.00773418 -3.41746e-05
-11.4082 -0.00775817 -3.43349e-05
-11.3908 -0.00778224 -3.44947e-05
-11.3733 -0.00780638 -3.46564e-05
-11.3559 -0.0078306 -3.48178e-05
-11.3385 -0.00785489 -3.49811e-05
-11.3211 -0.00787926 -3.5144e-05
-11.3037 -0.00790371 -3.53087e-05
-11.2864 -0.00792823 -3.54732e-05
-11.2691 -0.00795283 -3.56395e-05
-11.2519 -0.0079775 -3.58055e-05
-11.2346 -0.00800226 -3.59734e-05
-11.2174 -0.00802709 -3.6141e-05
-11.2002 -0.008052 -3.63106e-05
-11.183 -0.008077 -3.64797e-05
-11.1659 -0.00810207 -3.66509e-05
-11.1488 -0.00812722 -3.68217e-05
-11.1317 -0.00815245 -3.69945e-05
-11.1146 -0.00817777 -3.71669e-05
-11.0976 -0.00820317 -3.73414e-05
-11.0806 -0.00822865 -3.75155e-05
-11.0636 -0.00825421 -3.76917e-05
-11.0466 -0.00827986 -3.78675e-05
-11.0296 -0.00830559 -3.80454e-05
-11.0127 -0.0083314 -3.82229e-05
-10.9958 -0.0083573 -3.84026e-05
-10.9789 -0.00838329 -3.85818e-05
-10.9621 -0.00840936 -3.87632e-05
-10.9452 -0.00843552 -3.89443e-05
-10.9284 -0.00846177 -3.91274e-05
-10.9117 -0.0084881 -3.93102e-05
-10.8949 -0.00851452 -3.94952e-05
-10.8781 -0.00854103 -3.96799e-05
-10.8614 -0.00856763 -3.98667e-05
-10.8447 -0.00859432 -4.00532e-05
-10.8281 -0.0086211 -4.02418e-05
-10.8114 -0.00864797 -4.04302e-05
-10.7948 -0.00867493 -4.06207e-05
-10.7782 -0.00870198 -4.08109e-05
-10.7616 -0.00872913 -4.10034e-05
-10.745 -0.00875637 -4.11955e-05
-10.7284 -0.0087837 -4.13899e-05
-10.7119 -0.00881113 -4.1584e-05
-10.6954 -0.00883865 -4.17804e-05
-10.6789 -0.00886626 -4.19764e-05
-10.6625 -0.00889397 -4.21748e-05
-10.646 -0.00892178 -4.23728e-05
-10.6296 -0.00894969 -4.25732e-05
-10.6132 -0.00897769 -4.27732e-05
-10.5968 -0.00900579 -4.29757e-05
-10.5804 -0.00903399 -4.31778e-05
-10.5641 -0.00906228 -4.33822e-05
-10.5478 -0.00909068 -4.35864e-05
-10.5315 -0.00911918 -4.3793e-05
-10.5152 -0.00914778 -4.39993e-05
-10.4989 -0.00917648 -4.4208e-05
-10.4826 -0.00920528 -4.44164e-05
-10.4664 -0.00923418 -4.46273e-05
-10.4502 -0.00926319 -4.48379e-05
-10.434 -0.0092923 -4.50509e-05
-10.4178 -0.00932151 -4.52637e-05
-10.4017 -0.00935083 -4.5479e-05
-10.3855 -0.00938026 -4.5694e-05
-10.3694 -0.00940979 -4.59115e-05
-10.3533 -0.00943943 -4.61288e-05
-10.3372 -0.00946918 -4.63486e-05
-10.3212 -0.00949903 -4.65681e-05
-10.3051 -0.009529 -4.67902e-05
-10.2891 -0.00955907 -4.70121e-05
-10.2731 -0.00958925 -4.72366e-05
-10.2571 -0.00961954 -4.74607e-05
-10.2411 -0.00964995 -4.76876e-05
-10.2251 -0.00968046 -4.79142e-05
-10.2092 -0.00971109 -4.81434e-05
-10.1933 -0.00974183 -4.83724e-05
-10.1774 -0.00977269 -4.86041e-05
-10.1615 -0.00980366 -4.88355e-05
-10.1456 -0.00983474 -4.90697e-05
-10.1297 -0.00986594 -4.93036e-05
-10.1139 -0.00989726 -4.95404e-05
-10.0981 -0.0099287 -4.97768e-05
-10.0823 -0.00996025 -5.0016e-05
-10.0665 -0.00999192 -5.0255e-05
-10.0507 -0.0100237 -5.04968e-05
-10.0349 -0.0100556 -5.07384e-05
-10.0192 -0.0100876 -5.09829e-05
-10.0035 -0.0101198 -5.1227e-05
-9.98775 -0.0101521 -5.14742e-05
-9.97205 -0.0101845 -5.1721e-05
-9.95637 -0.010217 -5.19708e-05
-9.9407 -0.0102496 -5.22204e-05
-9.92505 -0.0102824 -5.24729e-05
-9.90942 -0.0103153 -5.27252e-05
-9.8938 -0.0103483 -5.29805e-05
-9.87819 -0.0103815 -5.32356e-05
-9.8626 -0.0104147 -5.34937e-05
-9.84703 -0.0104481 -5.37516e-05
-9.83147 -0.0104817 -5.40126e-05
-9.81592 -0.0105153 -5.42733e-05
-9.8004 -0.0105491 -5.45372e-05
-9.78488 -0.0105831 -5.48008e-05
-9.76938 -0.0106171 -5.50676e-05
-9.7539 -0.0106513 -5.53342e-05
-9.73842 -0.0106856 -5.5604e-05
-9.72297 -0.0107201 -5.58735e-05
-9.70753 -0.0107547 -5.61463e-05
-9.6921 -0.0107894 -5.64189e-05
-9.67668 -0.0108243 -5.66947e-05
-9.66128 -0.0108593 -5.69704e-05
-9.6459 -0.0108944 -5.72493e-05
-9.63053 -0.0109297 -5.75281e-05
-9.61517 -0.0109652 -5.78102e-05
-9.59983 -0.0110007 -5.80921e-05
-9.5845 -0.0110364 -5.83774e-05
-9.56918 -0.0110723 -5.86625e-05
-9.55388 -0.0111083 -5.89511e-05
-9.53859 -0.0111444 -5.92395e-05
-9.52331 -0.0111807 -5.95313e-05
-9.50805 -0.0112171 -5.9823e-05
-9.4928 -0.0112537 -6.01182e-05
-9.47757 -0.0112904 -6.04132e-05
-9.46235 -0.0113273 -6.07118e-05
-9.44714 -0.0113643 -6.10102e-05
-9.43194 -0.0114015 -6.13122e-05
-9.41676 -0.0114388 -6.1614e-05
-9.40159 -0.0114763 -6.19195e-05
-9.38643 -0.0115139 -6.22249e-05
-9.37129 -0.0115517 -6.25339e-05
-9.35616 -0.0115897 -6.28428e-05
-9.34104 -0.0116278 -6.31555e-05
-9.32593 -0.011666 -6.34679e-05
-9.31084 -0.0117044 -6.37842e-05
-9.29576 -0.011743 -6.41003e-05
-9.28069 -0.0117817 -6.44204e-05
-9.26563 -0.0118206 -6.47402e-05
-9.25059 -0.0118597 -6.50639e-05
-9.23556 -0.0118989 -6.53875e-05
-9.22054 -0.0119383 -6.57151e-05
-9.20553 -0.0119778 -6.60425e-05
-9.19053 -0.0120175 -6.6374e-05
-9.17555 -0.0120574 -6.67053e-05
-9.16058 -0.0120974 -6.70406e-05
-9.14562 -0.0121377 -6.73759e-05
-9.13067 -0.012178 -6.77152e-05
-9.11574 -0.0122186 -6.80544e-05
-9.10081 -0.0122593 -6.83978e-05
-9.0859 -0.0123002 -6.87411e-05
-9.071 -0.0123413 -6.90886e-05
-9.05611 -0.0123825 -6.9436e-05
-9.04124 -0.012424 -6.97877e-05
-9.02637 -0.0124656 -7.01393e-05
-9.01151 -0.0125073 -7.04952e-05
-8.99667 -0.0125493 -7.0851e-05
-8.98184 -0.0125914 -7.12112e-05
-8.96702 -0.0126338 -7.15714e-05
-8.95221 -0.0126763 -7.19359e-05
-8.93741 -0.012719 -7.23004e-05
-8.92262 -0.0127618 -7.26695e-05
-8.90785 -0.0128049 -7.30384e-05
-8.89308 -0.0128481 -7.34119e-05
-8.87833 -0.0128916 -7.37854e-05
-8.86359 -0.0129352 -7.41635e-05
-8.84885 -0.012979 -7.45415e-05
-8.83413 -0.013023 -7.49242e-05
-8.81942 -0.0130672 -7.53069e-05
-8.80472 -0.0131116 -7.56944e-05
-8.79003 -0.0131562 -7.60818e-05
-8.77535 -0.013201 -7.6474e-05
-8.76069 -0.0132459 -7.68662e-05
-8.74603 -0.0132911 -7.72633e-05
-8.73138 -0.0133365 -7.76604e-05
-8.71674 -0.0133821 -7.80625e-05
-8.70212 -0.0134279 -7.84645e-05
-8.6875 -0.0134739 -7.88716e-05
-8.67289 -0.0135201 -7.92786e-05
-8.6583 -0.0135665 -7.96908e-05
-8.64371 -0.0136131 -8.01029e-05
-8.62914 -0.0136599 -8.05203e-05
-8.61457 -0.0137069 -8.09376e-05
-8.60002 -0.0137542 -8.13602e-05
-8.58547 -0.0138016 -8.17829e-05
-8.57094 -0.0138493 -8.22108e-05
-8.55641 -0.0138972 -8.26388e-05
-8.5419 -0.0139453 -8.30722e-05
-8.52739 -0.0139936 -8.35056e-05
-8.51289 -0.0140422 -8.39445e-05
-8.49841 -0.0140909 -8.43834e-05
-8.48393 -0.0141399 -8.48279e-05
-8.46946 -0.0141891 -8.52725e-05
-8.45501 -0.0142386 -8.57227e-05
-8.44056 -0.0142882 -8.6173e-05
-8.42612 -0.0143381 -8.6629e-05
-8.41169 -0.0143883 -8.70851e-05
-8.39727 -0.0144386 -8.75469e-05
-8.38286 -0.0144892 -8.80089e-05
-8.36846 -0.01454 -8.84768e-05
-8.35407 -0.0145911 -8.89447e-05
-8.33969 -0.0146424 -8.94187e-05
-8.32532 -0.014694 -8.98927e-05
-8.31095 -0.0147457 -9.03728e-05
-8.2966 -0.0147978 -9.08531e-05
-8.28225 -0.01485 -9.13395e-05
-8.26792 -0.0149025 -9.1826e-05
-8.25359 -0.0149553 -9.23188e-05
-8.23927 -0.0150083 -9.28117e-05
-8.22496 -0.0150616 -9.3311e-05
-8.21066 -0.0151151 -9.38104e-05
-8.19637 -0.0151689 -9.43162e-05
-8.18209 -0.0152229 -9.48223e-05
-8.16782 -0.0152772 -9.53349e-05
-8.15355 -0.0153317 -9.58476e-05
-8.1393 -0.0153865 -9.6367e-05
-8.12505 -0.0154416 -9.68866e-05
-8.11081 -0.0154969 -9.74129e-05
-8.09658 -0.0155525 -9.79395e-05
-8.08236 -0.0156083 -9.84728e-05
-8.06814 -0.0156645 -9.90065e-05
-8.05394 -0.0157209 -9.9547e-05
-8.03974 -0.0157776 -0.000100088
-8.02556 -0.0158345 -0.000100636
-8.01138 -0.0158917 -0.000101184
-7.99721 -0.0159492 -0.000101739
-7.98305 -0.016007 -0.000102295
-7.96889 -0.0160651 -0.000102857
-7.95475 -0.0161235 -0.00010342
-7.94061 -0.0161821 -0.000103991
-7.92648 -0.016241 -0.000104562
-7.91236 -0.0163002 -0.00010514
-7.89825 -0.0163598 -0.000105718
-7.88414 -0.0164196 -0.000106305
-7.87005 -0.0164797 -0.000106891
-7.85596 -0.0165401 -0.000107485
-7.84188 -0.0166008 -0.00010808
-7.8278 -0.0166618 -0.000108683
-7.81374 -0.0167231 -0.000109286
-7.79968 -0.0167847 -0.000109896
-7.78563 -0.0168466 -0.000110508
-7.77159 -0.0169089 -0.000111127
-7.75756 -0.0169714 -0.000111747
-7.74353 -0.0170343 -0.000112375
-7.72952 -0.0170974 -0.000113003
-7.71551 -0.0171609 -0.00011364
-7.70151 -0.0172248 -0.000114277
-7.68751 -0.0172889 -0.000114923
-7.67352 -0.0173534 -0.000115569
-7.65954 -0.0174182 -0.000116224
-7.64557 -0.0174833 -0.00011688
-7.63161 -0.0175488 -0.000117544
-7.61765 -0.0176146 -0.000118209
-7.6037 -0.0176807 -0.000118882
-7.58976 -0.0177472 -0.000119557
-7.57583 -0.017814 -0.00012024
-7.5619 -0.0178812 -0.000120924
-7.54798 -0.0179487 -0.000121617
-7.53407 -0.0180166 -0.00012231
-7.52017 -0.0180848 -0.000123013
-7.50627 -0.0181534 -0.000123717
-7.49238 -0.0182223 -0.00012443
-7.47849 -0.0182916 -0.000125144
-7.46462 -0.0183612 -0.000125867
-7.45075 -0.0184312 -0.000126592
-7.43689 -0.0185016 -0.000127326
-7.42303 -0.0185724 -0.00012806
-7.40919 -0.0186435 -0.000128805
-7.39535 -0.018715 -0.000129551
-7.38151 -0.0187869 -0.000130306
-7.36769 -0.0188592 -0.000131063
-7.35387 -0.0189318 -0.00013183
-7.34006 -0.0190049 -0.000132597
-7.32625 -0.0190783 -0.000133375
-7.31245 -0.0191521 -0.000134154
-7.29866 -0.0192263 -0.000134944
-7.28488 -0.019301 -0.000135734
-7.2711 -0.019376 -0.000136536
-7.25733 -0.0194514 -0.000137338
-7.24356 -0.0195272 -0.000138151
-7.22981 -0.0196035 -0.000138966
-7.21605 -0.0196801 -0.000139791
-7.20231 -0.0197572 -0.000140618
-7.18857 -0.0198347 -0.000141456
-7.17484 -0.0199126 -0.000142295
-7.16112 -0.0199909 -0.000143145
-7.1474 -0.0200697 -0.000143997
-7.13369 -0.0201489 -0.000144861
-7.11998 -0.0202286 -0.000145725
-7.10629 -0.0203086 -0.000146602
-7.09259 -0.0203892 -0.00014748
-7.07891 -0.0204701 -0.00014837
-7.06523 -0.0205515 -0.000149261
-7.05156 -0.0206334 -0.000150165
-7.03789 -0.0207157 -0.00015107
-7.02423 -0.0207985 -0.000151987
-7.01058 -0.0208818 -0.000152907
-6.99693 -0.0209655 -0.000153838
-6.98329 -0.0210497 -0.000154772
-6.96966 -0.0211343 -0.000155718
-6.95603 -0.0212194 -0.000156666
-6.94241 -0.0213051 -0.000157627
-6.92879 -0.0213912 -0.000158589
-6.91518 -0.0214778 -0.000159565
-6.90158 -0.0215648 -0.000160543
-6.88798 -0.0216524 -0.000161535
-6.87439 -0.0217405 -0.000162528
-6.86081 -0.0218291 -0.000163535
-6.84723 -0.0219182 -0.000164544
-6.83365 -0.0220078 -0.000165567
-6.82009 -0.0220979 -0.000166591
-6.80653 -0.0221885 -0.000167631
-6.79297 -0.0222797 -0.000168672
-6.77942 -0.0223714 -0.000169728
-6.76588 -0.0224636 -0.000170786
-6.75234 -0.0225563 -0.000171858
-6.73881 -0.0226496 -0.000172933
-6.72528 -0.0227435 -0.000174023
-6.71176 -0.0228379 -0.000175116
-6.69825 -0.0229328 -0.000176223
-6.68474 -0.0230283 -0.000177334
-6.67124 -0.0231244 -0.000178459
-6.65774 -0.023221 -0.000179587
-6.64425 -0.0233182 -0.000180731
-6.63077 -0.023416 -0.000181878
-6.61729 -0.0235144 -0.000183041
-6.60381 -0.0236133 -0.000184206
-6.59035 -0.0237129 -0.000185388
-6.57688 -0.023813 -0.000186573
-6.56343 -0.0239137 -0.000187774
-6.54998 -0.0240151 -0.000188978
-6.53653 -0.024117 -0.0001902
-6.52309 -0.0242196 -0.000191424
-6.50965 -0.0243228 -0.000192666
-6.49623 -0.0244266 -0.00019391
-6.4828 -0.024531 -0.000195173
-6.46938 -0.0246361 -0.000196439
-6.45597 -0.0247418 -0.000197722
-6.44256 -0.0248482 -0.000199009
-6.42916 -0.0249552 -0.000200315
-6.41576 -0.0250629 -0.000201623
-6.40237 -0.0251712 -0.000202951
-6.38899 -0.0252802 -0.000204282
-6.37561 -0.0253899 -0.000205632
-6.36223 -0.0255002 -0.000206986
-6.34886 -0.0256113 -0.000208359
-6.3355 -0.025723 -0.000209736
-6.32214 -0.0258355 -0.000211133
-6.30878 -0.0259486 -0.000212534
-6.29543 -0.0260624 -0.000213955
-6.28209 -0.026177 -0.00021538
-6.26875 -0.0262923 -0.000216825
-6.25542 -0.0264083 -0.000218275
-6.24209 -0.026525 -0.000219746
-6.22876 -0.0266425 -0.000221221
-6.21545 -0.0267607 -0.000222717
-6.20213 -0.0268797 -0.000224218
-6.18882 -0.0269994 -0.000225741
-6.17552 -0.0271199 -0.000227269
-6.16222 -0.0272412 -0.000228818
-6.14893 -0.0273633 -0.000230373
-6.13564 -0.0274861 -0.00023195
-6.12236 -0.0276098 -0.000233532
-6.10908 -0.0277342 -0.000235138
-6.09581 -0.0278594 -0.000236748
-6.08254 -0.0279855 -0.000238382
-6.06927 -0.0281124 -0.000240022
-6.05601 -0.0282401 -0.000241685
-6.04276 -0.0283686 -0.000243354
-6.02951 -0.028498 -0.000245048
-6.01627 -0.0286282 -0.000246747
-6.00303 -0.0287593 -0.000248472
-5.98979 -0.0288913 -0.000250202
-5.97656 -0.0290241 -0.000251958
-5.96334 -0.0291578 -0.00025372
-5.95012 -0.0292925 -0.000255508
-5.9369 -0.029428 -0.000257302
-5.92369 -0.0295644 -0.000259124
-5.91048 -0.0297017 -0.000260951
-5.89728 -0.02984 -0.000262806
-5.88409 -0.0299791 -0.000264667
-5.87089 -0.0301193 -0.000266557
-5.85771 -0.0302603 -0.000268453
-5.84452 -0.0304024 -0.000270378
-5.83134 -0.0305454 -0.00027231
-5.81817 -0.0306893 -0.000274271
-5.805 -0.0308343 -0.000276239
-5.79183 -0.0309802 -0.000278237
-5.77867 -0.0311272 -0.000280243
-5.76552 -0.0312751 -0.000282279
-5.75237 -0.0314241 -0.000284323
-5.73922 -0.0315741 -0.000286398
-5.72608 -0.0317252 -0.000288481
-5.71294 -0.0318773 -0.000290596
-5.6998 -0.0320305 -0.000292719
-5.68668 -0.0321847 -0.000294875
-5.67355 -0.03234 -0.000297039
-5.66043 -0.0324965 -0.000299236
-5.64731 -0.032654 -0.000301443
-5.6342 -0.0328126 -0.000303683
-5.62109 -0.0329723 -0.000305932
-5.60799 -0.0331332 -0.000308217
-5.59489 -0.0332953 -0.00031051
-5.5818 -0.0334585 -0.00031284
-5.56871 -0.0336228 -0.000315179
-5.55562 -0.0337883 -0.000317554
-5.54254 -0.0339551 -0.00031994
-5.52946 -0.034123 -0.000322363
-5.51639 -0.0342921 -0.000324796
-5.50332 -0.0344625 -0.000327267
-5.49025 -0.0346341 -0.000329749
-5.47719 -0.034807 -0.000332271
-5.46413 -0.0349811 -0.000334803
-5.45108 -0.0351565 -0.000337375
-5.43803 -0.0353332 -0.000339959
-5.42499 -0.0355112 -0.000342584
-5.41194 -0.0356905 -0.00034522
-5.39891 -0.0358711 -0.000347899
-5.38588 -0.0360531 -0.00035059
-5.37285 -0.0362364 -0.000353323
-5.35982 -0.0364211 -0.00035607
-5.3468 -0.0366072 -0.00035886
-5.33379 -0.0367946 -0.000361663
-5.32077 -0.0369835 -0.000364512
-5.30776 -0.0371738 -0.000367374
-5.29476 -0.0373656 -0.000370282
-5.28176 -0.0375588 -0.000373205
-5.26876 -0.0377535 -0.000376174
-5.25577 -0.0379496 -0.000379158
-5.24278 -0.0381473 -0.000382191
-5.22979 -0.0383465 -0.000385239
-5.21681 -0.0385472 -0.000388336
-5.20384 -0.0387494 -0.000391449
-5.19086 -0.0389533 -0.000394613
-5.17789 -0.0391587 -0.000397793
-5.16493 -0.0393657 -0.000401025
-5.15196 -0.0395743 -0.000404274
-5.139 -0.0397846 -0.000407577
-5.12605 -0.0399965 -0.000410897
-5.1131 -0.0402101 -0.000414271
-5.10015 -0.0404253 -0.000417664
-5.08721 -0.0406423 -0.000421113
-5.07427 -0.040861 -0.000424581
-5.06133 -0.0410814 -0.000428107
-5.0484 -0.0413036 -0.000431651
-5.03547 -0.0415276 -0.000435256
-5.02254 -0.0417534 -0.00043888
-5.00962 -0.041981 -0.000442565
-4.99671 -0.0422104 -0.000446271
-4.98379 -0.0424417 -0.000450039
-4.97088 -0.0426749 -0.000453829
-4.95797 -0.04291 -0.000457683
-4.94507 -0.043147 -0.00046156
-4.93217 -0.0433859 -0.000465502
-4.91927 -0.0436268 -0.000469468
-4.90638 -0.0438697 -0.000473501
-4.89349 -0.0441147 -0.000477559
-4.8806 -0.0443616 -0.000481686
-4.86772 -0.0446106 -0.000485838
-4.85484 -0.0448617 -0.000490062
-4.84197 -0.0451149 -0.000494311
-4.82909 -0.0453703 -0.000498634
-4.81623 -0.0456277 -0.000502985
-4.80336 -0.0458874 -0.00050741
-4.7905 -0.0461493 -0.000511864
-4.77764 -0.0464134 -0.000516396
-4.76479 -0.0466797 -0.000520957
-4.75193 -0.0469484 -0.000525597
-4.73909 -0.0472193 -0.000530268
-4.72624 -0.0474926 -0.000535022
-4.7134 -0.0477683 -0.000539807
-4.70056 -0.0480464 -0.000544676
-4.68773 -0.0483268 -0.000549579
-4.67489 -0.0486098 -0.000554569
-4.66207 -0.0488952 -0.000559593
-4.64924 -0.0491831 -0.000564707
-4.63642 -0.0494736 -0.000569856
-4.6236 -0.0497666 -0.000575098
-4.61078 -0.0500623 -0.000580377
-4.59797 -0.0503606 -0.000585752
-4.58516 -0.0506615 -0.000591165
-4.57236 -0.0509652 -0.000596676
-4.55955 -0.0512716 -0.000602228
-4.54676 -0.0515808 -0.000607881
-4.53396 -0.0518928 -0.000613577
-4.52117 -0.0522076 -0.000619377
-4.50838 -0.0525253 -0.00062522
-4.49559 -0.0528459 -0.000631172
-4.48281 -0.0531695 -0.00063717
-4.47002 -0.0534961 -0.000643279
-4.45725 -0.0538257 -0.000649436
-4.44447 -0.0541583 -0.000655708
-4.4317 -0.0544941 -0.00066203
-4.41893 -0.054833 -0.000668472
-4.40617 -0.0551751 -0.000674965
-4.39341 -0.0555205 -0.000681582
-4.38065 -0.0558691 -0.000688253
-4.36789 -0.056221 -0.000695052
-4.35514 -0.0565763 -0.000701908
-4.34239 -0.056935 -0.000708895
-4.32964 -0.0572971 -0.000715943
-4.3169 -0.0576628 -0.000723127
-4.30415 -0.058032 -0.000730375
-4.29142 -0.0584048 -0.000737763
-4.27868 -0.0587812 -0.000745218
-4.26595 -0.0591614 -0.000752819
-4.25322 -0.0595453 -0.00076049
-4.24049 -0.0599329 -0.000768313
-4.22777 -0.0603245 -0.000776209
-4.21505 -0.0607199 -0.000784263
-4.20233 -0.0611193 -0.000792394
-4.18961 -0.0615228 -0.000800689
-4.1769 -0.0619303 -0.000809065
-4.16419 -0.0623419 -0.000817611
-4.15148 -0.0627577 -0.000826243
-4.13878 -0.0631778 -0.000835053
-4.12608 -0.0636022 -0.000843953
-4.11338 -0.064031 -0.000853038
-4.10068 -0.0644642 -0.000862219
-4.08799 -0.064902 -0.000871592
-4.0753 -0.0653443 -0.000881068
-4.06261 -0.0657913 -0.000890744
-4.04993 -0.066243 -0.000900528
-4.03725 -0.0666994 -0.000910523
-4.02457 -0.0671608 -0.000920632
-4.01189 -0.0676271 -0.000930962
-3.99922 -0.0680984 -0.000941414
-3.98655 -0.0685748 -0.000952096
-3.97388 -0.0690564 -0.00096291
-3.96121 -0.0695433 -0.000973965
-3.94855 -0.0700355 -0.000985161
-3.93589 -0.0705331 -0.000996611
-3.92323 -0.0710362 -0.00100821
-3.91058 -0.071545 -0.00102008
-3.89792 -0.0720595 -0.00103211
-3.88527 -0.0725797 -0.00104443
-3.87263 -0.0731059 -0.00105691
-3.85998 -0.0736381 -0.0010697
-3.84734 -0.0741763 -0.00108268
-3.8347 -0.0747208 -0.00109598
-3.82206 -0.0752716 -0.00110948
-3.80943 -0.0758289 -0.00112332
-3.79679 -0.0763927 -0.00113739
-3.78416 -0.0769631 -0.00115182
-3.77154 -0.0775403 -0.00116649
-3.75891 -0.0781245 -0.00118155
-3.74629 -0.0787157 -0.00119689
-3.73367 -0.0793141 -0.00121264
-3.72105 -0.0799198 -0.00122869
-3.70844 -0.080533 -0.0012452
-3.69582 -0.0811538 -0.00126204
-3.68321 -0.0817823 -0.00127937
-3.67061 -0.0824188 -0.00129707
-3.658 -0.0830634 -0.00131532
-3.6454 -0.0837163 -0.00133398
-3.6328 -0.0843776 -0.00135325
-3.6202 -0.0850475 -0.00137298
-3.6076 -0.0857263 -0.00139338
-3.59501 -0.0864141 -0.00141431
-3.58242 -0.0871111 -0.001436
-3.56983 -0.0878176 -0.0014583
-3.55724 -0.0885338 -0.00148144
-3.54466 -0.08926 -0.00150531
-3.53208 -0.0899963 -0.00153013
-3.5195 -0.0907431 -0.00155581
-3.50692 -0.0915007 -0.00158258
-3.49435 -0.0922694 -0.00161037
-3.48177 -0.0930494 -0.00163945
-3.4692 -0.0938412 -0.00166973
-3.45664 -0.094645 -0.00170155
-3.44407 -0.0954613 -0.00173483
-3.43151 -0.0962905 -0.00176995
-3.41894 -0.0971331 -0.00180688
-3.40639 -0.0979895 -0.00184604
-3.39383 -0.0988602 -0.00188747
-3.38127 -0.0997458 -0.00193167
-3.36872 -0.100647 -0.00197875
-3.35617 -0.101564 -0.00202933
-3.34362 -0.102498 -0.00208363
-3.33108 -0.10345 -0.00214244
-3.31853 -0.104421 -0.00220617
-3.30599 -0.10541 -0.00227583
-3.29345 -0.106421 -0.00235211
-3.28091 -0.107453 -0.00243638
-3.26838 -0.108508 -0.00252977
-3.25584 -0.109587 -0.00263422
-3.24331 -0.110693 -0.00275153
-3.23078 -0.111825 -0.00288456
-3.21825 -0.112987 -0.00303626
-3.20573 -0.11418 -0.00321096
-3.19321 -0.115406 -0.00341353
-3.18068 -0.116666 -0.00365081
-3.16817 -0.117963 -0.00393092
-3.15565 -0.119295 -0.00426496
-3.14313 -0.120663 -0.0046665
-3.13062 -0.122062 -0.00515359
-3.11811 -0.123483 -0.00574825
-3.1056 -0.124907 -0.00647807
-3.09309 -0.126305 -0.00737388
-3.08059 -0.127623 -0.00846688
-3.06808 -0.128778 -0.00977645
-3.05558 -0.129654 -0.0112897
-3.04308 -0.130109 -0.0129252
-3.03059 -0.130024 -0.0145005
-3.01809 -0.129389 -0.0157356
-3.0056 -0.128382 -0.0163483
-2.99311 -0.127344 -0.0162055
-2.98062 -0.12662 -0.0154055
-2.96813 -0.12641 -0.014202
-2.95564 -0.126735 -0.0128595
-2.94316 -0.127509 -0.011562
-2.93067 -0.128611 -0.0104036
-2.91819 -0.129938 -0.00941379
-2.90572 -0.131412 -0.00858852
-2.89324 -0.132979 -0.0079086
-2.88076 -0.134606 -0.00735189
-2.86829 -0.136271 -0.00689663
-2.85582 -0.137962 -0.00652475
-2.84335 -0.139672 -0.00622055
-2.83088 -0.141398 -0.00597208
-2.81842 -0.143137 -0.00576901
-2.80595 -0.144889 -0.00560389
-2.79349 -0.146655 -0.00546995
-2.78103 -0.148436 -0.00536261
-2.76857 -0.150234 -0.00527735
-2.75611 -0.152048 -0.00521137
-2.74366 -0.153881 -0.00516153
-2.7312 -0.155735 -0.00512618
-2.71875 -0.15761 -0.00510301
-2.7063 -0.159509 -0.00509111
-2.69385 -0.161431 -0.00508872
-2.6814 -0.16338 -0.00509541
-2.66896 -0.165355 -0.00510977
-2.65651 -0.167359 -0.00513171
-2.64407 -0.169393 -0.00516004
-2.63163 -0.171457 -0.00519491
-2.61919 -0.173554 -0.00523527
-2.60675 -0.175685 -0.00528146
-2.59432 -0.17785 -0.00533252
-2.58188 -0.180051 -0.00538892
-2.56945 -0.18229 -0.00544977
-2.55702 -0.184568 -0.00551565
-2.54459 -0.186886 -0.00558572
-2.53216 -0.189245 -0.00566063
-2.51974 -0.191647 -0.00573957
-2.50731 -0.194093 -0.00582329
-2.49489 -0.196585 -0.00591095
-2.48247 -0.199125 -0.00600341
-2.47005 -0.201713 -0.00609982
-2.45763 -0.204351 -0.00620111
-2.44521 -0.207041 -0.00630643
-2.4328 -0.209785 -0.00641677
-2.42038 -0.212585 -0.00653127
-2.40797 -0.215441 -0.006651
-2.39556 -0.218357 -0.00677507
-2.38315 -0.221333 -0.00690464
-2.37074 -0.224372 -0.00703879
-2.35834 -0.227476 -0.00717875
-2.34593 -0.230648 -0.00732359
-2.33353 -0.233888 -0.00747463
-2.32113 -0.237201 -0.00763088
-2.30873 -0.240587 -0.00779378
-2.29633 -0.24405 -0.0079623
-2.28393 -0.247592 -0.00813797
-2.27153 -0.251216 -0.00831974
-2.25914 -0.254924 -0.00850924
-2.24674 -0.258721 -0.00870538
-2.23435 -0.262608 -0.00890991
-2.22196 -0.266589 -0.00912171
-2.20957 -0.270668 -0.00934266
-2.19718 -0.274847 -0.00957159
-2.18479 -0.279131 -0.00981053
-2.17241 -0.283524 -0.0100583
-2.16002 -0.28803 -0.010317
-2.14764 -0.292652 -0.0105854
-2.13526 -0.297396 -0.010866
-2.12288 -0.302266 -0.0111574
-2.1105 -0.307267 -0.0114622
-2.09812 -0.312405 -0.011779
-2.08575 -0.317684 -0.0121106
-2.07337 -0.323112 -0.0124558
-2.061 -0.328693 -0.0128174
-2.04862 -0.334435 -0.0131942
-2.03625 -0.340343 -0.0135895
-2.02388 -0.346426 -0.0140019
-2.01151 -0.352692 -0.014435
-1.99914 -0.359147 -0.0148873
-1.98678 -0.365801 -0.015363
-1.97441 -0.372663 -0.0158607
-1.96205 -0.379742 -0.0163847
-1.94968 -0.38705 -0.0169338
-1.93732 -0.394596 -0.0175129
-1.92496 -0.402392 -0.0181207
-1.9126 -0.410452 -0.0187627
-1.90024 -0.418787 -0.0194377
-1.88789 -0.427412 -0.0201521
-1.87553 -0.436344 -0.0209047
-1.86318 -0.445596 -0.0217027
-1.85082 -0.455188 -0.0225451
-1.83847 -0.465137 -0.0234402
-1.82612 -0.475464 -0.0243874
-1.81377 -0.486191 -0.0253961
-1.80142 -0.497341 -0.0264661
-1.78907 -0.508938 -0.0276084
-1.77672 -0.521011 -0.0288236
-1.76438 -0.533588 -0.0301243
-1.75203 -0.546703 -0.0315121
-1.73969 -0.560388 -0.0330019
-1.72734 -0.574684 -0.0345967
-1.715 -0.58963 -0.0363143
-1.70266 -0.605273 -0.0381596
-1.69032 -0.621661 -0.040154
-1.67798 -0.63885 -0.0423052
-1.66564 -0.656899 -0.0446395
-1.65331 -0.675874 -0.0471682
-1.64097 -0.695847 -0.0499243
-1.62864 -0.716901 -0.0529244
-1.6163 -0.739125 -0.0562104
-1.60397 -0.762619 -0.0598068
-1.59164 -0.787495 -0.0637676
-1.57931 -0.81388 -0.0681289
-1.56698 -0.841914 -0.0729622
-1.55465 -0.871758 -0.0783207
-1.54232 -0.90359 -0.0843012
-1.52999 -0.937621 -0.0909834
-1.51767 -0.97408 -0.0985016
-1.50534 -1.01324 -0.106977
-1.49302 -1.05541 -0.116602
-1.48069 -1.10095 -0.127564
-1.46837 -1.15027 -0.140148
-1.45605 -1.20386 -0.154652
-1.44373 -1.26229 -0.171514
-1.43141 -1.32623 -0.191223
-1.41909 -1.39645 -0.214483
-1.40677 -1.47392 -0.242123
-1.39445 -1.55972 -0.275331
-1.38213 -1.65519 -0.315585
-1.36982 -1.76186 -0.365003
-1.3575 -1.8816 -0.426356
-1.34519 -2.01644 -0.503663
-1.33288 -2.16871 -0.60244
-1.32056 -2.34057 -0.730824
-1.30825 -2.5336 -0.900436
-1.29594 -2.74708 -1.12858
-1.28363 -2.97492 -1.44019
-1.27132 -3.198 -1.8705
-1.25901 -3.37026 -2.46306
-1.2467 -3.39392 -3.25356
-1.2344 -3.10211 -4.21316
-1.22209 -2.31307 -5.14421
-1.20978 -1.04936 -5.66244
-1.19748 0.300982 -5.49925
-1.18517 1.29342 -4.81584
-1.17287 1.80832 -3.97933
-1.16057 1.97181 -3.22835
-1.14826 1.93894 -2.63322
-1.13596 1.81363 -2.18421
-1.12366 1.65148 -1.85067
-1.11136 1.47966 -1.60356
-1.09906 1.31009 -1.42049
-1.08676 1.14748 -1.28543
-1.07446 0.992849 -1.18724
-1.06217 0.845732 -1.11835
-1.04987 0.704836 -1.07378
-1.03757 0.568689 -1.05046
-1.02528 0.435703 -1.04683
-1.01298 0.304428 -1.0627
-1.00069 0.17356 -1.09913
-0.988392 0.0421735 -1.15863
-0.976098 -0.0900215 -1.24529
-0.963805 -0.222101 -1.36538
-0.951513 -0.350865 -1.52772
-0.939221 -0.46886 -1.7444
-0.92693 -0.560649 -2.0304
-0.914639 -0.596804 -2.40124
-0.902349 -0.525508 -2.86326
-0.890059 -0.269021 -3.39052
-0.87777 0.253169 -3.88522
-0.865482 1.04321 -4.16408
-0.853194 1.93401 -4.0566
-0.840906 2.66127 -3.57942
-0.828619 3.0761 -2.92986
-0.816332 3.21061 -2.30128
-0.804046 3.16942 -1.78276
-0.791761 3.04242 -1.38488
-0.779475 2.88351 -1.08784
-0.767191 2.72041 -0.866853
-0.754907 2.56539 -0.701349
-0.742623 2.4232 -0.575755
-0.730339 2.29482 -0.479174
-0.718056 2.17971 -0.403726
-0.705774 2.07665 -0.344033
-0.693492 1.98431 -0.296096
-0.68121 1.90135 -0.257192
-0.668929 1.82661 -0.22519
-0.656648 1.75904 -0.19865
-0.644367 1.69773 -0.176367
-0.632087 1.6419 -0.157546
-0.619808 1.59091 -0.141468
-0.607528 1.54418 -0.127675
-0.595249 1.50123 -0.115716
-0.582971 1.46164 -0.105321
-0.570692 1.42505 -0.0961909
-0.558414 1.39116 -0.0881654
-0.546137 1.35971 -0.0810364
-0.533859 1.33044 -0.0747085
-0.521582 1.30317 -0.0690311
-0.509305 1.2777 -0.0639488
-0.497029 1.25389 -0.0593481
-0.484753 1.2316 -0.0551986
-0.472477 1.2107 -0.0514121
-0.460202 1.19108 -0.047974
-0.447926 1.17265 -0.0448136
-0.435651 1.15531 -0.0419268
-0.423376 1.13899 -0.0392551
-0.411102 1.12363 -0.0368014
-0.398828 1.10915 -0.0345161
-0.386554 1.0955 -0.0324068
-0.37428 1.08262 -0.0304307
-0.362006 1.07048 -0.0285983
-0.349733 1.05903 -0.0268718
-0.33746 1.04822 -0.025264
-0.325187 1.03803 -0.0237408
-0.312914 1.02843 -0.0223165
-0.300641 1.01937 -0.0209601
-0.288369 1.01084 -0.0196868
-0.276097 1.00282 -0.0184679
-0.263824 0.99527 -0.0173193
-0.251553 0.988183 -0.0162141
-0.239281 0.981535 -0.0151689
-0.227009 0.975311 -0.0141582
-0.214738 0.969493 -0.0131986
-0.202466 0.964069 -0.0122661
-0.190195 0.959024 -0.0113775
-0.177924 0.954347 -0.0105098
-0.165653 0.950027 -0.00967965
-0.153382 0.946053 -0.00886502
-0.141111 0.942418 -0.00808272
-0.12884 0.939112 -0.00731123
-0.116569 0.936129 -0.00656739
-0.104299 0.933462 -0.00583023
-0.0920281 0.931105 -0.00511659
-0.0797576 0.929054 -0.00440589
-0.0674871 0.927303 -0.00371497
-0.0552167 0.92585 -0.00302356
-0.0429463 0.924691 -0.00234848
-0.0306759 0.923823 -0.00166966
-0.0184055 0.923246 -0.00100392
-0.00613517 0.922958 -0.000331325
0.00613517 0.922958 0.000331325
0.0184055 0.923246 0.00100392
0.0306759 0.923823 0.00166966
0.0429463 0.924691 0.00234848
0.0552167 0.92585 0.00302356
0.0674871 0.927303 0.00371497
0.0797576 0.929054 0.00440589
0.0920281 0.931105 0.00511659
0.104299 0.933462 0.00583023
0.116569 0.936129 0.00656739
0.12884 0.939112 0.00731123
0.141111 0.942418 0.00808272
0.153382 0.946053 0.00886502
0.165653 0.950027 0.00967965
0.177924 0.954347 0.0105098
0.190195 0.959024 0.0113775
0.202466 0.964069 0.0122661
0.214738 0.969493 0.0131986
0.227009 0.975311 0.0141582
0.239281 0.981535 0.0151689
0.251553 0.988183 0.0162141
0.263824 0.99527 0.0173193
0.276097 1.00282 0.0184679
0.288369 1.01084 0.0196868
0.300641 1.01937 0.0209601
0.312914 1.02843 0.0223165
0.325187 1.03803 0.0237408
0.33746 1.04822 0.025264
0.349733 1.05903 0.0268718
0.362006 1.07048 0.0285983
0.37428 1.08262 0.0304307
0.386554 1.0955 0.0324068
0.398828 1.10915 0.0345161
0.411102 1.12363 0.0368014
0.423376 1.13899 0.0392551
0.435651 1.15531 0.0419268
0.447926 1.17265 0.0448136
0.460202 1.19108 0.047974
0.472477 1.2107 0.0514121
0.484753 1.2316 0.0551986
0.497029 1.25389 0.0593481
0.509305 1.2777 0.0639488
0.521582 1.30317 0.0690311
0.533859 1.33044 0.0747085
0.546137 1.35971 0.0810364
0.558414 1.39116 0.0881654
0.570692 1.42505 0.0961909
0.582971 1.46164 0.105321
0.595249 1.50123 0.115716
0.607528 1.54418 0.127675
0.619808 1.59091 0.141468
0.632087 1.6419 0.157546
0.644367 1.69773 0.176367
0.656648 1.75904 0.19865
0.668929 1.82661 0.22519
0.68121 1.90135 0.257192
0.693492 1.98431 0.296096
0.705774 2.07665 0.344033
0.718056 2.17971 0.403726
0.730339 2.29482 0.479174
0.742623 2.4232 0.575755
0.754907 2.56539 0.701349
0.767191 2.72041 0.866853
0.779475 2.88351 1.08784
0.791761 3.04242 1.38488
0.804046 3.16942 1.78276
0.816332 3.21061 2.30128
0.828619 3.0761 2.92986
0.840906 2.66127 3.57942
0.853194 1.93401 4.0566
0.865482 1.04321 4.16408
0.87777 0.253169 3.88522
0.890059 -0.269021 3.39052
0.902349 -0.525508 2.86326
0.914639 -0.596804 2.40124
0.92693 -0.560649 2.0304
0.939221 -0.46886 1.7444
0.951513 -0.350865 1.52772
0.963805 -0.222101 1.36538
0.976098 -0.0900215 1.24529
0.988392 0.0421735 1.15863
1.00069 0.17356 1.09913
1.01298 0.304428 1.0627
1.02528 0.435703 1.04683
1.03757 0.568689 1.05046
1.04987 0.704836 1.07378
1.06217 0.845732 1.11835
1.07446 0.992849 1.18724
1.08676 1.14748 1.28543
1.09906 1.31009 1.42049
1.11136 1.47966 1.60356
1.12366 1.65148 1.85067
1.13596 1.81363 2.18421
1.14826 1.93894 2.63322
1.16057 1.97181 3.22835
1.17287 1.80832 3.97933
1.18517 1.29342 4.81584
1.19748 0.300982 5.49925
1.20978 -1.04936 5.66244
1.22209 -2.31307 5.14421
1.2344 -3.10211 4.21316
1.2467 -3.39392 3.25356
1.25901 -3.37026 2.46306
1.27132 -3.198 1.8705
1.28363 -2.97492 1.44019
1.29594 -2.74708 1.12858
1.30825 -2.5336 0.900436
1.32056 -2.34057 0.730824
1.33288 -2.16871 0.60244
1.34519 -2.01644 0.503663
1.3575 -1.8816 0.426356
1.36982 -1.76186 0.365003
1.38213 -1.65519 0.315585
1.39445 -1.55972 0.275331
1.40677 -1.47392 0.242123
1.41909 -1.39645 0.214483
1.43141 -1.32623 0.191223
1.44373 -1.26229 0.171514
1.45605 -1.20386 0.154652
1.46837 -1.15027 0.140148
1.48069 -1.10095 0.127564
1.49302 -1.05541 0.116602
1.50534 -1.01324 0.106977
1.51767 -0.97408 0.0985016
1.52999 -0.937621 0.0909834
1.54232 -0.90359 0.0843012
1.55465 -0.871758 0.0783207
1.56698 -0.841914 0.0729622
1.57931 -0.81388 0.0681289
1.59164 -0.787495 0.0637676
1.60397 -0.762619 0.0598068
1.6163 -0.739125 0.0562104
1.62864 -0.716901 0.0529244
1.64097 -0.695847 0.0499243
1.65331 -0.675874 0.0471682
1.66564 -0.656899 0.0446395
1.67798 -0.63885 0.0423052
1.69032 -0.621661 0.040154
1.70266 -0.605273 0.0381596
1.715 -0.58963 0.0363143
1.72734 -0.574684 0.0345967
1.73969 -0.560388 0.0330019
1.75203 -0.546703 0.0315121
1.76438 -0.533588 0.0301243
1.77672 -0.521011 0.0288236
1.78907 -0.508938 0.0276084
1.80142 -0.497341 0.0264661
1.81377 -0.486191 0.0253961
1.82612 -0.475464 0.0243874
1.83847 -0.465137 0.0234402
1.85082 -0.455188 0.0225451
1.86318 -0.445596 0.0217027
1.87553 -0.436344 0.0209047
1.88789 -0.427412 0.0201521
1.90024 -0.418787 0.0194377
1.9126 -0.410452 0.0187627
1.92496 -0.402392 0.0181207
1.93732 -0.394596 0.0175129
1.94968 -0.38705 0.0169338
1.96205 -0.379742 0.0163847
1.97441 -0.372663 0.0158607
1.98678 -0.365801 0.015363
1.99914 -0.359147 0.0148873
2.01151 -0.352692 0.014435
2.02388 -0.346426 0.0140019
2.03625 -0.340343 0.0135895
2.04862 -0.334435 0.0131942
2.061 -0.328693 0.0128174
2.07337 -0.323112 0.0124558
2.08575 -0.317684 0.0121106
2.09812 -0.312405 0.011779
2.1105 -0.307267 0.0114622
2.12288 -0.302266 0.0111574
2.13526 -0.297396 0.010866
2.14764 -0.292652 0.0105854
2.16002 -0.28803 0.010317
2.17241 -0.283524 0.0100583
2.18479 -0.279131 0.00981053
2.19718 -0.274847 0.00957159
2.20957 -0.270668 0.00934266
2.22196 -0.266589 0.00912171
2.23435 -0.262608 0.00890991
2.24674 -0.258721 0.00870538
2.25914 -0.254924 0.00850924
2.27153 -0.251216 0.00831974
2.28393 -0.247592 0.00813797
2.29633 -0.24405 0.0079623
2.30873 -0.240587 0.00779378
2.32113 -0.237201 0.00763088
2.33353 -0.233888 0.00747463
2.34593 -0.230648 0.00732359
2.35834 -0.227476 0.00717875
2.37074 -0.224372 0.00703879
2.38315 -0.221333 0.00690464
2.39556 -0.218357 0.00677507
2.40797 -0.215441 0.006651
2.42038 -0.212585 0.00653127
2.4328 -0.209785 0.00641677
2.44521 -0.207041 0.00630643
2.45763 -0.204351 0.00620111
2.47005 -0.201713 0.00609982
2.48247 -0.199125 0.00600341
2.49489 -0.196585 0.00591095
2.50731 -0.194093 0.00582329
2.51974 -0.191647 0.00573957
2.53216 -0.189245 0.00566063
2.54459 -0.186886 0.00558572
2.55702 -0.184568 0.00551565
2.56945 -0.18229 0.00544977
2.58188 -0.180051 0.00538892
2.59432 -0.17785 0.00533252
2.60675 -0.175685 0.00528146
2.61919 -0.173554 0.00523527
2.63163 -0.171457 0.00519491
2.64407 -0.169393 0.00516004
2.65651 -0.167359 0.00513171
2.66896 -0.165355 0.00510977
2.6814 -0.16338 0.00509541
2.69385 -0.161431 0.00508872
2.7063 -0.159509 0.00509111
2.71875 -0.15761 0.00510301
2.7312 -0.155735 0.00512618
2.74366 -0.153881 0.00516153
2.75611 -0.152048 0.00521137
2.76857 -0.150234 0.00527735
2.78103 -0.148436 0.00536261
2.79349 -0.146655 0.00546995
2.80595 -0.144889 0.00560389
2.81842 -0.143137 0.00576901
2.83088 -0.141398 0.00597208
2.84335 -0.139672 0.00622055
2.85582 -0.137962 0.00652475
2.86829 -0.136271 0.00689663
2.88076 -0.134606 0.00735189
2.89324 -0.132979 0.0079086
2.90572 -0.131412 0.00858852
2.91819 -0.129938 0.00941379
2.93067 -0.128611 0.0104036
2.94316 -0.127509 0.011562
2.95564 -0.126735 0.0128595
2.96813 -0.12641 0.014202
2.98062 -0.12662 0.0154055
2.99311 -0.127344 0.0162055
3.0056 -0.128382 0.0163483
3.01809 -0.129389 0.0157356
3.03059 -0.130024 0.0145005
3.04308 -0.130109 0.0129252
3.05558 -0.129654 0.0112897
3.06808 -0.128778 0.00977645
3.08059 -0.127623 0.00846688
3.09309 -0.126305 0.00737388
3.1056 -0.124907 0.00647807
3.11811 -0.123483 0.00574825
3.13062 -0.122062 0.00515359
3.14313 -0.120663 0.0046665
3.15565 -0.119295 0.00426496
3.16817 -0.117963 0.00393092
3.18068 -0.116666 0.00365081
3.19321 -0.115406 0.00341353
3.20573 -0.11418 0.00321096
3.21825 -0.112987 0.00303626
3.23078 -0.111825 0.00288456
3.24331 -0.110693 0.00275153
3.25584 -0.109587 0.00263422
3.26838 -0.108508 0.00252977
3.28091 -0.107453 0.00243638
3.29345 -0.106421 0.00235211
3.30599 -0.10541 0.00227583
3.31853 -0.104421 0.00220617
3.33108 -0.10345 0.00214244
3.34362 -0.102498 0.00208363
3.35617 -0.101564 0.00202933
3.36872 -0.100647 0.00197875
3.38127 -0.0997458 0.00193167
3.39383 -0.0988602 0.00188747
3.40639 -0.0979895 0.00184604
3.41894 -0.0971331 0.00180688
3.43151 -0.0962905 0.00176995
3.44407 -0.0954613 0.00173483
3.45664 -0.094645 0.00170155
3.4692 -0.0938412 0.00166973
3.48177 -0.0930494 0.00163945
3.49435 -0.0922694 0.00161037
3.50692 -0.0915007 0.00158258
3.5195 -0.0907431 0.00155581
3.53208 -0.0899963 0.00153013
3.54466 -0.08926 0.00150531
3.55724 -0.0885338 0.00148144
3.56983 -0.0878176 0.0014583
3.58242 -0.0871111 0.001436
3.59501 -0.0864141 0.00141431
3.6076 -0.0857263 0.00139338
3.6202 -0.0850475 0.00137298
3.6328 -0.0843776 0.00135325
3.6454 -0.0837163 0.00133398
3.658 -0.0830634 0.00131532
3.67061 -0.0824188 0.00129707
3.68321 -0.0817823 0.00127937
3.69582 -0.0811538 0.00126204
3.70844 -0.080533 0.0012452
3.72105 -0.0799198 0.00122869
3.73367 -0.0793141 0.00121264
3.74629 -0.0787157 0.00119689
3.75891 -0.0781245 0.00118155
3.77154 -0.0775403 0.00116649
3.78416 -0.0769631 0.00115182
3.79679 -0.0763927 0.00113739
3.80943 -0.0758289 0.00112332
3.82206 -0.0752716 0.00110948
3.8347 -0.0747208 0.00109598
3.84734 -0.0741763 0.00108268
3.85998 -0.0736381 0.0010697
3.87263 -0.0731059 0.00105691
3.88527 -0.0725797 0.00104443
3.89792 -0.0720595 0.00103211
3.91058 -0.071545 0.00102008
3.92323 -0.0710362 0.00100821
3.93589 -0.0705331 0.000996611
3.94855 -0.0700355 0.000985161
3.96121 -0.0695433 0.000973965
3.97388 -0.0690564 0.00096291
3.98655 -0.0685748 0.000952096
3.99922 -0.0680984 0.000941414
4.01189 -0.0676271 0.000930962
4.02457 -0.0671608 0.000920632
4.03725 -0.0666994 0.000910523
4.04993 -0.066243 0.000900528
4.06261 -0.0657913 0.000890744
4.0753 -0.0653443 0.000881068
4.08799 -0.064902 0.000871592
4.10068 -0.0644642 0.000862219
4.11338 -0.064031 0.000853038
4.12608 -0.0636022 0.000843953
4.13878 -0.0631778 0.000835053
4.15148 -0.0627577 0.000826243
4.16419 -0.0623419 0.000817611
4.1769 -0.0619303 0.000809065
4.18961 -0.0615228 0.000800689
4.20233 -0.0611193 0.000792394
4.21505 -0.0607199 0.000784263
4.22777 -0.0603245 0.000776209
4.24049 -0.0599329 0.000768313
4.25322 -0.0595453 0.00076049
4.26595 -0.0591614 0.000752819
4.27868 -0.0587812 0.000745218
4.29142 -0.0584048 0.000737763
4.30415 -0.058032 0.000730375
4.3169 -0.0576628 0.000723127
4.32964 -0.0572971 0.000715943
4.34239 -0.056935 0.000708895
4.35514 -0.0565763 0.000701908
4.36789 -0.056221 0.000695052
4.38065 -0.0558691 0.000688253
4.39341 -0.0555205 0.000681582
4.40617 -0.0551751 0.000674965
4.41893 -0.054833 0.000668472
4.4317 -0.0544941 0.00066203
4.44447 -0.0541583 0.000655708
4.45725 -0.0538257 0.000649436
4.47002 -0.0534961 0.000643279
4.48281 -0.0531695 0.00063717
4.49559 -0.0528459 0.000631172
4.50838 -0.0525253 0.00062522
4.52117 -0.0522076 0.000619377
4.53396 -0.0518928 0.000613577
4.54676 -0.0515808 0.000607881
4.55955 -0.0512716 0.000602228
4.57236 -0.0509652 0.000596676
4.58516 -0.0506615 0.000591165
4.59797 -0.0503606 0.000585752
4.61078 -0.0500623 0.000580377
4.6236 -0.0497666 0.000575098
4.63642 -0.0494736 0.000569856
4.64924 -0.0491831 0.000564707
4.66207 -0.0488952 0.000559593
4.67489 -0.0486098 0.000554569
4.68773 -0.0483268 0.000549579
4.70056 -0.0480464 0.000544676
4.7134 -0.0477683 0.000539807
4.72624 -0.0474926 0.000535022
4.73909 -0.0472193 0.000530268
4.75193 -0.0469484 0.000525597
4.76479 -0.0466797 0.000520957
4.77764 -0.0464134 0.000516396
4.7905 -0.0461493 0.000511864
4.80336 -0.0458874 0.00050741
4.81623 -0.0456277 0.000502985
4.82909 -0.0453703 0.000498634
4.84197 -0.0451149 0.000494311
4.85484 -0.0448617 0.000490062
4.86772 -0.0446106 0.000485838
4.8806 -0.0443616 0.000481686
4.89349 -0.0441147 0.000477559
4.90638 -0.0438697 0.000473501
4.91927 -0.0436268 0.000469468
4.93217 -0.0433859 0.000465502
4.94507 -0.043147 0.00046156
4.95797 -0.04291 0.000457683
4.97088 -0.0426749 0.000453829
4.98379 -0.0424417 0.000450039
4.99671 -0.0422104 0.000446271
5.00962 -0.041981 0.000442565
5.02254 -0.0417534 0.00043888
5.03547 -0.0415276 0.000435256
5.0484 -0.0413036 0.000431651
5.06133 -0.0410814 0.000428107
5.07427 -0.040861 0.000424581
5.08721 -0.0406423 0.000421113
5.10015 -0.0404253 0.000417664
5.1131 -0.0402101 0.000414271
5.12605 -0.0399965 0.000410897
5.139 -0.0397846 0.000407577
5.15196 -0.0395743 0.000404274
5.16493 -0.0393657 0.000401025
5.17789 -0.0391587 0.000397793
5.19086 -0.0389533 0.000394613
5.20384 -0.0387494 0.000391449
5.21681 -0.0385472 0.000388336
5.22979 -0.0383465 0.000385239
5.24278 -0.0381473 0.000382191
5.25577 -0.0379496 0.000379158
5.26876 -0.0377535 0.000376174
5.28176 -0.0375588 0.000373205
5.29476 -0.0373656 0.000370282
5.30776 -0.0371738 0.000367374
5.32077 -0.0369835 0.000364512
5.33379 -0.0367946 0.000361663
5.3468 -0.0366072 0.00035886
5.35982 -0.0364211 0.00035607
5.37285 -0.0362364 0.000353323
5.38588 -0.0360531 0.00035059
5.39891 -0.0358711 0.000347899
5.41194 -0.0356905 0.00034522
5.42499 -0.0355112 0.000342584
5.43803 -0.0353332 0.000339959
5.45108 -0.0351565 0.000337375
5.46413 -0.0349811 0.000334803
5.47719 -0.034807 0.000332271
5.49025 -0.0346341 0.000329749
5.50332 -0.0344625 0.000327267
5.51639 -0.0342921 0.000324796
5.52946 -0.034123 0.000322363
5.54254 -0.0339551 0.00031994
5.55562 -0.0337883 0.000317554
5.56871 -0.0336228 0.000315179
5.5818 -0.0334585 0.00031284
5.59489 -0.0332953 0.00031051
5.60799 -0.0331332 0.000308217
5.62109 -0.0329723 0.000305932
5.6342 -0.0328126 0.000303683
5.64731 -0.032654 0.000301443
5.66043 -0.0324965 0.000299236
5.67355 -0.03234 0.000297039
5.68668 -0.0321847 0.000294875
5.6998 -0.0320305 0.000292719
5.71294 -0.0318773 0.000290596
5.72608 -0.0317252 0.000288481
5.73922 -0.0315741 0.000286398
5.75237 -0.0314241 0.000284323
5.76552 -0.0312751 0.000282279
5.77867 -0.0311272 0.000280243
5.79183 -0.0309802 0.000278237
5.805 -0.0308343 0.000276239
5.81817 -0.0306893 0.000274271
5.83134 -0.0305454 0.00027231
5.84452 -0.0304024 0.000270378
5.85771 -0.0302603 0.000268453
5.87089 -0.0301193 0.000266557
5.88409 -0.0299791 0.000264667
5.89728 -0.02984 0.000262806
5.91048 -0.0297017 0.000260951
5.92369 -0.0295644 0.000259124
5.9369 -0.029428 0.000257302
5.95012 -0.0292925 0.000255508
5.96334 -0.0291578 0.00025372
5.97656 -0.0290241 0.000251958
5.98979 -0.0288913 0.000250202
6.00303 -0.0287593 0.000248472
6.01627 -0.0286282 0.000246747
6.02951 -0.028498 0.000245048
6.04276 -0.0283686 0.000243354
6.05601 -0.0282401 0.000241685
6.06927 -0.0281124 0.000240022
6.08254 -0.0279855 0.000238382
6.09581 -0.0278594 0.000236748
6.10908 -0.0277342 0.000235138
6.12236 -0.0276098 0.000233532
6.13564 -0.0274861 0.00023195
6.14893 -0.0273633 0.000230373
6.16222 -0.0272412 0.000228818
6.17552 -0.0271199 0.000227269
6.18882 -0.0269994 0.000225741
6.20213 -0.0268797 0.000224218
6.21545 -0.0267607 0.000222717
6.22876 -0.0266425 0.000221221
6.24209 -0.026525 0.000219746
6.25542 -0.0264083 0.000218275
6.26875 -0.0262923 0.000216825
6.28209 -0.026177 0.00021538
6.29543 -0.0260624 0.000213955
6.30878 -0.0259486 0.000212534
6.32214 -0.0258355 0.000211133
6.3355 -0.025723 0.000209736
6.34886 -0.0256113 0.000208359
6.36223 -0.0255002 0.000206986
6.37561 -0.0253899 0.000205632
6.38899 -0.0252802 0.000204282
6.40237 -0.0251712 0.000202951
6.41576 -0.0250629 0.000201623
6.42916 -0.0249552 0.000200315
6.44256 -0.0248482 0.000199009
6.45597 -0.0247418 0.000197722
6.46938 -0.0246361 0.000196439
6.4828 -0.024531 0.000195173
6.49623 -0.0244266 0.00019391
6.50965 -0.0243228 0.000192666
6.52309 -0.0242196 0.000191424
6.53653 -0.024117 0.0001902
6.54998 -0.0240151 0.000188978
6.56343 -0.0239137 0.000187774
6.57688 -0.023813 0.000186573
6.59035 -0.0237129 0.000185388
6.60381 -0.0236133 0.000184206
6.61729 -0.0235144 0.000183041
6.63077 -0.023416 0.000181878
6.64425 -0.0233182 0.000180731
6.65774 -0.023221 0.000179587
6.67124 -0.0231244 0.000178459
6.68474 -0.0230283 0.000177334
6.69825 -0.0229328 0.000176223
6.71176 -0.0228379 0.000175116
6.72528 -0.0227435 0.000174023
6.73881 -0.0226496 0.000172933
6.75234 -0.0225563 0.000171858
6.76588 -0.0224636 0.000170786
6.77942 -0.0223714 0.000169728
6.79297 -0.0222797 0.000168672
6.80653 -0.0221885 0.000167631
6.82009 -0.0220979 0.000166591
6.83365 -0.0220078 0.000165567
6.84723 -0.0219182 0.000164544
6.86081 -0.0218291 0.000163535
6.87439 -0.0217405 0.000162528
6.88798 -0.0216524 0.000161535
6.90158 -0.0215648 0.000160543
6.91518 -0.0214778 0.000159565
6.92879 -0.0213912 0.000158589
6.94241 -0.0213051 0.000157627
6.95603 -0.0212194 0.000156666
6.96966 -0.0211343 0.000155718
6.98329 -0.0210497 0.000154772
6.99693 -0.0209655 0.000153838
7.01058 -0.0208818 0.000152907
7.02423 -0.0207985 0.000151987
7.03789 -0.0207157 0.00015107
7.05156 -0.0206334 0.000150165
7.06523 -0.0205515 0.000149261
7.07891 -0.0204701 0.00014837
7.09259 -0.0203892 0.00014748
7.10629 -0.0203086 0.000146602
7.11998 -0.0202286 0.000145725
7.13369 -0.0201489 0.000144861
7.1474 -0.0200697 0.000143997
7.16112 -0.0199909 0.000143145
7.17484 -0.0199126 0.000142295
7.18857 -0.0198347 0.000141456
7.20231 -0.0197572 0.000140618
7.21605 -0.0196801 0.000139791
7.22981 -0.0196035 0.000138966
7.24356 -0.0195272 0.000138151
7.25733 -0.0194514 0.000137338
7.2711 -0.019376 0.000136536
7.28488 -0.019301 0.000135734
7.29866 -0.0192263 0.000134944
7.31245 -0.0191521 0.000134154
7.32625 -0.0190783 0.000133375
7.34006 -0.0190049 0.000132597
7.35387 -0.0189318 0.00013183
7.36769 -0.0188592 0.000131063
7.38151 -0.0187869 0.000130306
7.39535 -0.018715 0.000129551
7.40919 -0.0186435 0.000128805
7.42303 -0.0185724 0.00012806
7.43689 -0.0185016 0.000127326
7.45075 -0.0184312 0.000126592
7.46462 -0.0183612 0.000125867
7.47849 -0.0182916 0.000125144
7.49238 -0.0182223 0.00012443
7.50627 -0.0181534 0.000123717
7.52017 -0.0180848 0.000123013
7.53407 -0.0180166 0.00012231
7.54798 -0.0179487 0.000121617
7.5619 -0.0178812 0.000120924
7.57583 -0.017814 0.00012024
7.58976 -0.0177472 0.000119557
7.6037 -0.0176807 0.000118882
7.61765 -0.0176146 0.000118209
7.63161 -0.0175488 0.000117544
7.64557 -0.0174833 0.00011688
7.65954 -0.0174182 0.000116224
7.67352 -0.0173534 0.000115569
7.68751 -0.0172889 0.000114923
7.70151 -0.0172248 0.000114277
7.71551 -0.0171609 0.00011364
7.72952 -0.0170974 0.000113003
7.74353 -0.0170343 0.000112375
7.75756 -0.0169714 0.000111747
7.77159 -0.0169089 0.000111127
7.78563 -0.0168466 0.000110508
7.79968 -0.0167847 0.000109896
7.81374 -0.0167231 0.000109286
7.8278 -0.0166618 0.000108683
7.84188 -0.0166008 0.00010808
7.85596 -0.0165401 0.000107485
7.87005 -0.0164797 0.000106891
7.88414 -0.0164196 0.000106305
7.89825 -0.0163598 0.000105718
7.91236 -0.0163002 0.00010514
7.92648 -0.016241 0.000104562
7.94061 -0.0161821 0.000103991
7.95475 -0.0161235 0.00010342
7.96889 -0.0160651 0.000102857
7.98305 -0.016007 0.000102295
7.99721 -0.0159492 0.000101739
8.01138 -0.0158917 0.000101184
8.02556 -0.0158345 0.000100636
8.03974 -0.0157776 0.000100088
8.05394 -0.0157209 9.9547e-05
8.06814 -0.0156645 9.90065e-05
8.08236 -0.0156083 9.84728e-05
8.09658 -0.0155525 9.79395e-05
8.11081 -0.0154969 9.74129e-05
8.12505 -0.0154416 9.68866e-05
8.1393 -0.0153865 9.6367e-05
8.15355 -0.0153317 9.58476e-05
8.16782 -0.0152772 9.53349e-05
8.18209 -0.0152229 9.48223e-05
8.19637 -0.0151689 9.43162e-05
8.21066 -0.0151151 9.38104e-05
8.22496 -0.0150616 9.3311e-05
8.23927 -0.0150083 9.28117e-05
8.25359 -0.0149553 9.23188e-05
8.26792 -0.0149025 9.1826e-05
8.28225 -0.01485 9.13395e-05
8.2966 -0.0147978 9.08531e-05
8.31095 -0.0147457 9.03728e-05
8.32532 -0.014694 8.98927e-05
8.33969 -0.0146424 8.94187e-05
8.35407 -0.0145911 8.89447e-05
8.36846 -0.01454 8.84768e-05
8.38286 -0.0144892 8.80089e-05
8.39727 -0.0144386 8.75469e-05
8.41169 -0.0143883 8.70851e-05
8.42612 -0.0143381 8.6629e-05
8.44056 -0.0142882 8.6173e-05
8.45501 -0.0142386 8.57227e-05
8.46946 -0.0141891 8.52725e-05
8.48393 -0.0141399 8.48279e-05
8.49841 -0.0140909 8.43834e-05
8.51289 -0.0140422 8.39445e-05
8.52739 -0.0139936 8.35056e-05
8.5419 -0.0139453 8.30722e-05
8.55641 -0.0138972 8.26388e-05
8.57094 -0.0138493 8.22108e-05
8.58547 -0.0138016 8.17829e-05
8.60002 -0.0137542 8.13602e-05
8.61457 -0.0137069 8.09376e-05
8.62914 -0.0136599 8.05203e-05
8.64371 -0.0136131 8.01029e-05
8.6583 -0.0135665 7.96908e-05
8.67289 -0.0135201 7.92786e-05
8.6875 -0.0134739 7.88716e-05
8.70212 -0.0134279 7.84645e-05
8.71674 -0.0133821 7.80625e-05
8.73138 -0.0133365 7.76604e-05
8.74603 -0.0132911 7.72633e-05
8.76069 -0.0132459 7.68662e-05
8.77535 -0.013201 7.6474e-05
8.79003 -0.0131562 7.60818e-05
8.80472 -0.0131116 7.56944e-05
8.81942 -0.0130672 7.53069e-05
8.83413 -0.013023 7.49242e-05
8.84885 -0.012979 7.45415e-05
8.86359 -0.0129352 7.41635e-05
8.87833 -0.0128916 7.37854e-05
8.89308 -0.0128481 7.34119e-05
8.90785 -0.0128049 7.30384e-05
8.92262 -0.0127618 7.26695e-05
8.93741 -0.012719 7.23004e-05
8.95221 -0.0126763 7.19359e-05
8.96702 -0.0126338 7.15714e-05
8.98184 -0.0125914 7.12112e-05
8.99667 -0.0125493 7.0851e-05
9.01151 -0.0125073 7.04952e-05
9.02637 -0.0124656 7.01393e-05
9.04124 -0.012424 6.97877e-05
9.05611 -0.0123825 6.9436e-05
9.071 -0.0123413 6.90886e-05
9.0859 -0.0123002 6.87411e-05
9.10081 -0.0122593 6.83978e-05
9.11574 -0.0122186 6.80544e-05
9.13067 -0.012178 6.77152e-05
9.14562 -0.0121377 6.73759e-05
9.16058 -0.0120974 6.70406e-05
9.17555 -0.0120574 6.67053e-05
9.19053 -0.0120175 6.6374e-05
9.20553 -0.0119778 6.60425e-05
9.22054 -0.0119383 6.57151e-05
9.23556 -0.0118989 6.53875e-05
9.25059 -0.0118597 6.50639e-05
9.26563 -0.0118206 6.47402e-05
9.28069 -0.0117817 6.44204e-05
9.29576 -0.011743 6.41003e-05
9.31084 -0.0117044 6.37842e-05
9.32593 -0.011666 6.34679e-05
9.34104 -0.0116278 6.31555e-05
9.35616 -0.0115897 6.28428e-05
9.37129 -0.0115517 6.25339e-05
9.38643 -0.0115139 6.22249e-05
9.40159 -0.0114763 6.19195e-05
9.41676 -0.0114388 6.1614e-05
9.43194 -0.0114015 6.13122e-05
9.44714 -0.0113643 6.10102e-05
9.46235 -0.0113273 6.07118e-05
9.47757 -0.0112904 6.04132e-05
9.4928 -0.0112537 6.01182e-05
9.50805 -0.0112171 5.9823e-05
9.52331 -0.0111807 5.95313e-05
9.53859 -0.0111444 5.92395e-05
9.55388 -0.0111083 5.89511e-05
9.56918 -0.0110723 5.86625e-05
9.5845 -0.0110364 5.83774e-05
9.59983 -0.0110007 5.80921e-05
9.61517 -0.0109652 5.78102e-05
9.63053 -0.0109297 5.75281e-05
9.6459 -0.0108944 5.72493e-05
9.66128 -0.0108593 5.69704e-05
9.67668 -0.0108243 5.66947e-05
9.6921 -0.0107894 5.64189e-05
9.70753 -0.0107547 5.61463e-05
9.72297 -0.0107201 5.58735e-05
9.73842 -0.0106856 5.5604e-05
9.7539 -0.0106513 5.53342e-05
9.76938 -0.0106171 5.50676e-05
9.78488 -0.0105831 5.48008e-05
9.8004 -0.0105491 5.45372e-05
9.81592 -0.0105153 5.42733e-05
9.83147 -0.0104817 5.40126e-05
9.84703 -0.0104481 5.37516e-05
9.8626 -0.0104147 5.34937e-05
9.87819 -0.0103815 5.32356e-05
9.8938 -0.0103483 5.29805e-05
9.90942 -0.0103153 5.27252e-05
9.92505 -0.0102824 5.24729e-05
9.9407 -0.0102496 5.22204e-05
9.95637 -0.010217 5.19708e-05
9.97205 -0.0101845 5.1721e-05
9.98775 -0.0101521 5.14742e-05
10.0035 -0.0101198 5.1227e-05
10.0192 -0.0100876 5.09829e-05
10.0349 -0.0100556 5.07384e-05
10.0507 -0.0100237 5.04968e-05
10.0665 -0.00999192 5.0255e-05
10.0823 -0.00996025 5.0016e-05
10.0981 -0.0099287 4.97768e-05
10.1139 -0.00989726 4.95404e-05
10.1297 -0.00986594 4.93036e-05
10.1456 -0.00983474 4.90697e-05
10.1615 -0.00980366 4.88355e-05
10.1774 -0.00977269 4.86041e-05
10.1933 -0.00974183 4.83724e-05
10.2092 -0.00971109 4.81434e-05
10.2251 -0.00968046 4.79142e-05
10.2411 -0.00964995 4.76876e-05
10.2571 -0.00961954 4.74607e-05
10.2731 -0.00958925 4.72366e-05
10.2891 -0.00955907 4.70121e-05
10.3051 -0.009529 4.67902e-05
10.3212 -0.00949903 4.65681e-05
10.3372 -0.00946918 4.63486e-05
10.3533 -0.00943943 4.61288e-05
10.3694 -0.00940979 4.59115e-05
10.3855 -0.00938026 4.5694e-05
10.4017 -0.00935083 4.5479e-05
10.4178 -0.00932151 4.52637e-05
10.434 -0.0092923 4.50509e-05
10.4502 -0.00926319 4.48379e-05
10.4664 -0.00923418 4.46273e-05
10.4826 -0.00920528 4.44164e-05
10.4989 -0.00917648 4.4208e-05
10.5152 -0.00914778 4.39993e-05
10.5315 -0.00911918 4.3793e-05
10.5478 -0.00909068 4.35864e-05
10.5641 -0.00906228 4.33822e-05
10.5804 -0.00903399 4.31778e-05
10.5968 -0.00900579 4.29757e-05
10.6132 -0.00897769 4.27732e-05
10.6296 -0.00894969 4.25732e-05
10.646 -0.00892178 4.23728e-05
10.6625 -0.00889397 4.21748e-05
10.6789 -0.00886626 4.19764e-05
10.6954 -0.00883865 4.17804e-05
10.7119 -0.00881113 4.1584e-05
10.7284 -0.0087837 4.13899e-05
10.745 -0.00875637 4.11955e-05
10.7616 -0.00872913 4.10034e-05
10.7782 -0.00870198 4.08109e-05
10.7948 -0.00867493 4.06207e-05
10.8114 -0.00864797 4.04302e-05
10.8281 -0.0086211 4.02418e-05
10.8447 -0.00859432 4.00532e-05
10.8614 -0.00856763 3.98667e-05
10.8781 -0.00854103 3.96799e-05
10.8949 -0.00851452 3.94952e-05
10.9117 -0.0084881 3.93102e-05
10.9284 -0.00846177 3.91274e-05
10.9452 -0.00843552 3.89443e-05
10.9621 -0.00840936 3.87632e-05
10.9789 -0.00838329 3.85818e-05
10.9958 -0.0083573 3.84026e-05
11.0127 -0.0083314 3.82229e-05
11.0296 -0.00830559 3.80454e-05
11.0466 -0.00827986 3.78675e-05
11.0636 -0.00825421 3.76917e-05
11.0806 -0.00822865 3.75155e-05
11.0976 -0.00820317 3.73414e-05
11.1146 -0.00817777 3.71669e-05
11.1317 -0.00815245 3.69945e-05
11.1488 -0.00812722 3.68217e-05
11.1659 -0.00810207 3.66509e-05
11.183 -0.008077 3.64797e-05
11.2002 -0.008052 3.63106e-05
11.2174 -0.00802709 3.6141e-05
11.2346 -0.00800226 3.59734e-05
11.2519 -0.0079775 3.58055e-05
11.2691 -0.00795283 3.56395e-05
11.2864 -0.00792823 3.54732e-05
11.3037 -0.00790371 3.53087e-05
11.3211 -0.00787926 3.5144e-05
11.3385 -0.00785489 3.49811e-05
11.3559 -0.0078306 3.48178e-05
11.3733 -0.00780638 3.46564e-05
11.3908 -0.00778224 3.44947e-05
11.4082 -0.00775817 3.43349e-05
11.4258 -0.00773418 3.41746e-05
11.4433 -0.00771026 3.40162e-05
11.4609 -0.00768641 3.38575e-05
11.4785 -0.00766263 3.37005e-05
11.4961 -0.00763893 3.35432e-05
11.5137 -0.0076153 3.33877e-05
11.5314 -0.00759174 3.32319e-05
11.5491 -0.00756825 3.30778e-05
11.5669 -0.00754483 3.29234e-05
11.5847 -0.00752148 3.27707e-05
11.6025 -0.0074982 3.26177e-05
11.6203 -0.00747499 3.24664e-05
11.6381 -0.00745185 3.23147e-05
11.656 -0.00742877 3.21648e-05
11.674 -0.00740576 3.20145e-05
11.6919 -0.00738282 3.18659e-05
11.7099 -0.00735995 3.17169e-05
11.7279 -0.00733714 3.15697e-05
11.746 -0.0073144 3.1422e-05
11.7641 -0.00729172 3.12761e-05
11.7822 -0.00726911 3.11298e-05
11.8003 -0.00724656 3.09851e-05
11.8185 -0.00722408 3.08401e-05
11.8367 -0.00720166 3.06967e-05
11.855 -0.0071793 3.05529e-05
11.8733 -0.00715701 3.04108e-05
11.8916 -0.00713477 3.02683e-05
11.9099 -0.0071126 3.01274e-05
11.9283 -0.00709049 2.99861e-05
11.9468 -0.00706845 2.98464e-05
11.9652 -0.00704646 2.97063e-05
11.9837 -0.00702453 2.95679e-05
12.0023 -0.00700266 2.9429e-05
12.0208 -0.00698085 2.92917e-05
12.0394 -0.0069591 2.9154e-05
12.0581 -0.00693741 2.90179e-05
12.0768 -0.00691577 2.88814e-05
12.0955 -0.00689419 2.87464e-05
12.1142 -0.00687267 2.8611e-05
12.133 -0.00685121 2.84772e-05
12.1519 -0.0068298 2.83429e-05
12.1708 -0.00680845 2.82102e-05
12.1897 -0.00678715 2.80771e-05
12.2086 -0.0067659 2.79455e-05
12.2276 -0.00674471 2.78135e-05
12.2467 -0.00672358 2.76829e-05
12.2658 -0.0067025 2.7552e-05
12.2849 -0.00668147 2.74225e-05
12.3041 -0.00666049 2.72927e-05
12.3233 -0.00663956 2.71642e-05
12.3425 -0.00661869 2.70354e-05
12.3618 -0.00659787 2.6908e-05
12.3812 -0.00657709 2.67802e-05
12.4006 -0.00655637 2.66539e-05
12.42 -0.0065357 2.65271e-05
12.4395 -0.00651507 2.64018e-05
12.459 -0.0064945 2.6276e-05
12.4786 -0.00647397 2.61516e-05
12.4982 -0.00645349 2.60268e-05
12.5179 -0.00643306 2.59035e-05
12.5376 -0.00641267 2.57796e-05
12.5574 -0.00639233 2.56572e-05
12.5772 -0.00637204 2.55344e-05
12.5971 -0.00635179 2.54129e-05
12.617 -0.00633159 2.52909e-05
12.637 -0.00631143 2.51704e-05
12.657 -0.00629131 2.50494e-05
12.6771 -0.00627124 2.49297e-05
12.6972 -0.00625121 2.48096e-05
12.7174 -0.00623122 2.46909e-05
12.7377 -0.00621128 2.45716e-05
12.758 -0.00619138 2.44538e-05
12.7783 -0.00617151 2.43354e-05
12.7987 -0.00615169 2.42184e-05
12.8192 -0.00613191 2.4101e-05
12.8397 -0.00611216 2.39848e-05
12.8603 -0.00609246 2.38681e-05
12.881 -0.00607279 2.37528e-05
12.9017 -0.00605316 2.3637e-05
12.9225 -0.00603357 2.35225e-05
12.9433 -0.00601401 2.34075e-05
12.9642 -0.00599449 2.32938e-05
12.9852 -0.005975 2.31795e-05
13.0062 -0.00595555 2.30666e-05
13.0273 -0.00593614 2.29532e-05
13.0485 -0.00591675 2.2841e-05
13.0697 -0.0058974 2.27283e-05
13.091 -0.00587809 2.2617e-05
13.1124 -0.0058588 2.2505e-05
13.1338 -0.00583955 2.23943e-05
13.1553 -0.00582032 2.22831e-05
13.1769 -0.00580113 2.21732e-05
13.1986 -0.00578196 2.20626e-05
13.2203 -0.00576282 2.19533e-05
13.2421 -0.00574371 2.18436e-05
13.264 -0.00572463 2.1735e-05
13.286 -0.00570557 2.16258e-05
13.3081 -0.00568654 2.15178e-05
13.3302 -0.00566753 2.14095e-05
13.3524 -0.00564855 2.13022e-05
13.3747 -0.00562959 2.11942e-05
13.3971 -0.00561066 2.10875e-05
13.4196 -0.00559174 2.09805e-05
13.4422 -0.00557285 2.08744e-05
13.4648 -0.00555397 2.07676e-05
13.4876 -0.00553512 2.06621e-05
13.5104 -0.00551628 2.05562e-05
13.5334 -0.00549746 2.04514e-05
13.5564 -0.00547866 2.03457e-05
13.5796 -0.00545987 2.02412e-05
13.6028 -0.0054411 2.01364e-05
13.6262 -0.00542234 2.00327e-05
13.6496 -0.0054036 1.99282e-05
13.6732 -0.00538486 1.98246e-05
13.6969 -0.00536614 1.97205e-05
13.7207 -0.00534742 1.96178e-05
13.7446 -0.00532871 1.95147e-05
13.7686 -0.00531001 1.94124e-05
13.7927 -0.00529132 1.9309e-05
13.817 -0.00527263 1.92066e-05
13.8414 -0.00525394 1.91037e-05
13.8659 -0.00523526 1.90024e-05
13.8905 -0.00521657 1.89008e-05
13.9153 -0.00519788 1.88003e-05
13.9402 -0.00517919 1.86989e-05
13.9653 -0.0051605 1.85982e-05
13.9905 -0.0051418 1.84965e-05
14.0159 -0.00512309 1.83955e-05
14.0414 -0.00510438 1.82938e-05
14.067 -0.00508565 1.81931e-05
14.0929 -0.00506691 1.80917e-05
14.1188 -0.00504815 1.79914e-05
14.145 -0.00502938 1.78903e-05
14.1713 -0.00501059 1.77903e-05
14.1978 -0.00499178 1.76895e-05
14.2245 -0.00497295 1.75897e-05
14.2514 -0.00495409 1.7489e-05
14.2785 -0.0049352 1.73893e-05
14.3058 -0.00491628 1.72887e-05
14.3333 -0.00489732 1.7189e-05
14.361 -0.00487833 1.70885e-05
14.3889 -0.00485929 1.69888e-05
14.4171 -0.00484021 1.68882e-05
14.4455 -0.00482108 1.67884e-05
14.4741 -0.0048019 1.66876e-05
14.503 -0.00478267 1.65877e-05
14.5322 -0.00476337 1.64868e-05
14.5616 -0.00474401 1.63866e-05
14.5914 -0.00472458 1.62854e-05
14.6214 -0.00470507 1.61849e-05
14.6518 -0.00468548 1.60832e-05
14.6825 -0.0046658 1.59823e-05
14.7135 -0.00464602 1.58801e-05
14.7449 -0.00462614 1.57786e-05
14.7767 -0.00460615 1.56757e-05
14.8088 -0.00458604 1.55735e-05
14.8414 -0.0045658 1.54698e-05
14.8745 -0.00454542 1.53667e-05
14.908 -0.00452489 1.52619e-05
14.942 -0.00450419 1.51577e-05
14.9766 -0.00448331 1.50516e-05
15.0117 -0.00446224 1.4946e-05
15.0475 -0.00444094 1.48384e-05
15.0839 -0.00441941 1.4731e-05
15.121 -0.00439762 1.46214e-05
15.1589 -0.00437554 1.45118e-05
15.1976 -0.00435314 1.43997e-05
15.2373 -0.00433038 1.42873e-05
15.278 -0.00430721 1.41719e-05
15.3199 -0.00428358 1.40559e-05
15.363 -0.00425942 1.39363e-05
15.4077 -0.00423465 1.38154e-05
15.454 -0.00420916 1.36898e-05
15.5024 -0.0041828 1.35621e-05
15.5531 -0.00415539 1.34279e-05
15.6069 -0.00412666 1.32896e-05
15.6646 -0.00409617 1.31413e-05
15.7276 -0.00406322 1.2984e-05
15.7989 -0.00402646 1.28066e-05
15.8859 -0.00398227 1.2598e-05


==> anc/HERMITE/GAMMA005/GRp_FRG.txt <==
-15.8859 -0.00398415 -1.26084e-05
-15.7989 -0.00402838 -1.28193e-05
-15.7276 -0.00406518 -1.29958e-05
-15.6646 -0.00409816 -1.31545e-05
-15.6069 -0.00412868 -1.3302e-05
-15.5531 -0.00415744 -1.34415e-05
-15.5024 -0.00418488 -1.3575e-05
-15.454 -0.00421126 -1.37038e-05
-15.4077 -0.00423678 -1.38288e-05
-15.363 -0.00426157 -1.39506e-05
-15.3199 -0.00428575 -1.40698e-05
-15.278 -0.00430941 -1.41867e-05
-15.2373 -0.0043326 -1.43016e-05
-15.1976 -0.00435539 -1.44148e-05
-15.1589 -0.00437781 -1.45265e-05
-15.121 -0.00439992 -1.46368e-05
-15.0839 -0.00442173 -1.4746e-05
-15.0475 -0.00444328 -1.48542e-05
-15.0117 -0.0044646 -1.49614e-05
-14.9766 -0.0044857 -1.50678e-05
-14.942 -0.0045066 -1.51735e-05
-14.908 -0.00452732 -1.52785e-05
-14.8745 -0.00454787 -1.53829e-05
-14.8414 -0.00456827 -1.54867e-05
-14.8088 -0.00458854 -1.55901e-05
-14.7767 -0.00460867 -1.5693e-05
-14.7449 -0.00462868 -1.57955e-05
-14.7135 -0.00464858 -1.58977e-05
-14.6825 -0.00466838 -1.59996e-05
-14.6518 -0.00468808 -1.61012e-05
-14.6214 -0.00470769 -1.62026e-05
-14.5914 -0.00472722 -1.63037e-05
-14.5616 -0.00474668 -1.64047e-05
-14.5322 -0.00476606 -1.65055e-05
-14.503 -0.00478538 -1.66062e-05
-14.4741 -0.00480464 -1.67068e-05
-14.4455 -0.00482384 -1.68072e-05
-14.4171 -0.00484299 -1.69076e-05
-14.3889 -0.00486209 -1.7008e-05
-14.361 -0.00488115 -1.71083e-05
-14.3333 -0.00490016 -1.72086e-05
-14.3058 -0.00491914 -1.73089e-05
-14.2785 -0.00493808 -1.74092e-05
-14.2514 -0.00495699 -1.75095e-05
-14.2245 -0.00497588 -1.76099e-05
-14.1978 -0.00499473 -1.77103e-05
-14.1713 -0.00501357 -1.78108e-05
-14.145 -0.00503238 -1.79114e-05
-14.1188 -0.00505117 -1.8012e-05
-14.0929 -0.00506995 -1.81128e-05
-14.067 -0.00508871 -1.82136e-05
-14.0414 -0.00510745 -1.83146e-05
-14.0159 -0.00512619 -1.84157e-05
-13.9905 -0.00514492 -1.8517e-05
-13.9653 -0.00516364 -1.86184e-05
-13.9402 -0.00518235 -1.87199e-05
-13.9153 -0.00520107 -1.88217e-05
-13.8905 -0.00521978 -1.89235e-05
-13.8659 -0.00523848 -1.90256e-05
-13.8414 -0.00525719 -1.91279e-05
-13.817 -0.0052759 -1.92303e-05
-13.7927 -0.00529462 -1.9333e-05
-13.7686 -0.00531334 -1.94359e-05
-13.7446 -0.00533206 -1.95389e-05
-13.7207 -0.00535079 -1.96422e-05
-13.6969 -0.00536953 -1.97458e-05
-13.6732 -0.00538828 -1.98495e-05
-13.6496 -0.00540704 -1.99535e-05
-13.6262 -0.00542581 -2.00578e-05
-13.6028 -0.00544459 -2.01623e-05
-13.5796 -0.00546339 -2.02671e-05
-13.5564 -0.0054822 -2.03721e-05
-13.5334 -0.00550103 -2.04774e-05
-13.5104 -0.00551987 -2.0583e-05
-13.4876 -0.00553873 -2.06888e-05
-13.4648 -0.00555761 -2.0795e-05
-13.4422 -0.00557651 -2.09014e-05
-13.4196 -0.00559543 -2.10081e-05
-13.3971 -0.00561437 -2.11152e-05
-13.3747 -0.00563333 -2.12225e-05
-13.3524 -0.00565232 -2.13302e-05
-13.3302 -0.00567132 -2.14381e-05
-13.3081 -0.00569036 -2.15464e-05
-13.286 -0.00570941 -2.1655e-05
-13.264 -0.00572849 -2.17639e-05
-13.2421 -0.0057476 -2.18732e-05
-13.2203 -0.00576674 -2.19828e-05
-13.1986 -0.0057859 -2.20928e-05
-13.1769 -0.00580509 -2.22031e-05
-13.1553 -0.00582432 -2.23138e-05
-13.1338 -0.00584357 -2.24248e-05
-13.1124 -0.00586285 -2.25361e-05
-13.091 -0.00588216 -2.26479e-05
-13.0697 -0.00590151 -2.276e-05
-13.0485 -0.00592088 -2.28725e-05
-13.0273 -0.00594029 -2.29853e-05
-13.0062 -0.00595974 -2.30986e-05
-12.9852 -0.00597921 -2.32122e-05
-12.9642 -0.00599873 -2.33262e-05
-12.9433 -0.00601828 -2.34406e-05
-12.9225 -0.00603786 -2.35553e-05
-12.9017 -0.00605748 -2.36705e-05
-12.881 -0.00607714 -2.37861e-05
-12.8603 -0.00609683 -2.39021e-05
-12.8397 -0.00611657 -2.40185e-05
-12.8192 -0.00613634 -2.41354e-05
-12.7987 -0.00615615 -2.42528e-05
-12.7783 -0.006176 -2.43706e-05
-12.758 -0.00619589 -2.44889e-05
-12.7377 -0.00621583 -2.46076e-05
-12.7174 -0.0062358 -2.47268e-05
-12.6972 -0.00625582 -2.48464e-05
-12.6771 -0.00627588 -2.49663e-05
-12.657 -0.00629598 -2.50867e-05
-12.637 -0.00631612 -2.52074e-05
-12.617 -0.00633631 -2.53286e-05
-12.5971 -0.00635655 -2.54503e-05
-12.5772 -0.00637682 -2.55726e-05
-12.5574 -0.00639715 -2.56953e-05
-12.5376 -0.00641752 -2.58186e-05
-12.5179 -0.00643793 -2.59424e-05
-12.4982 -0.0064584 -2.60666e-05
-12.4786 -0.00647891 -2.61912e-05
-12.459 -0.00649947 -2.63162e-05
-12.4395 -0.00652007 -2.64418e-05
-12.42 -0.00654073 -2.65679e-05
-12.4006 -0.00656143 -2.66946e-05
-12.3812 -0.00658219 -2.68218e-05
-12.3618 -0.00660299 -2.69495e-05
-12.3425 -0.00662385 -2.70776e-05
-12.3233 -0.00664476 -2.72063e-05
-12.3041 -0.00666571 -2.73354e-05
-12.2849 -0.00668672 -2.74651e-05
-12.2658 -0.00670779 -2.75954e-05
-12.2467 -0.0067289 -2.77263e-05
-12.2276 -0.00675007 -2.78577e-05
-12.2086 -0.0067713 -2.79896e-05
-12.1897 -0.00679257 -2.8122e-05
-12.1708 -0.00681391 -2.82549e-05
-12.1519 -0.00683529 -2.83885e-05
-12.133 -0.00685674 -2.85227e-05
-12.1142 -0.00687824 -2.86574e-05
-12.0955 -0.00689979 -2.87926e-05
-12.0768 -0.0069214 -2.89284e-05
-12.0581 -0.00694307 -2.90647e-05
-12.0394 -0.0069648 -2.92017e-05
-12.0208 -0.00698659 -2.93393e-05
-12.0023 -0.00700843 -2.94775e-05
-11.9837 -0.00703034 -2.96163e-05
-11.9652 -0.0070523 -2.97555e-05
-11.9468 -0.00707433 -2.98955e-05
-11.9283 -0.00709641 -3.00361e-05
-11.9099 -0.00711856 -3.01773e-05
-11.8916 -0.00714077 -3.03191e-05
-11.8733 -0.00716304 -3.04615e-05
-11.855 -0.00718537 -3.06044e-05
-11.8367 -0.00720776 -3.07481e-05
-11.8185 -0.00723022 -3.08925e-05
-11.8003 -0.00725274 -3.10374e-05
-11.7822 -0.00727533 -3.1183e-05
-11.7641 -0.00729798 -3.13292e-05
-11.746 -0.00732069 -3.1476e-05
-11.7279 -0.00734347 -3.16236e-05
-11.7099 -0.00736632 -3.17718e-05
-11.6919 -0.00738924 -3.19207e-05
-11.674 -0.00741222 -3.20701e-05
-11.656 -0.00743526 -3.22204e-05
-11.6381 -0.00745838 -3.23713e-05
-11.6203 -0.00748156 -3.25229e-05
-11.6025 -0.00750481 -3.26751e-05
-11.5847 -0.00752814 -3.2828e-05
-11.5669 -0.00755153 -3.29817e-05
-11.5491 -0.00757499 -3.31361e-05
-11.5314 -0.00759852 -3.32911e-05
-11.5137 -0.00762212 -3.34469e-05
-11.4961 -0.00764579 -3.36033e-05
-11.4785 -0.00766954 -3.37606e-05
-11.4609 -0.00769336 -3.39186e-05
-11.4433 -0.00771725 -3.40773e-05
-11.4258 -0.00774121 -3.42366e-05
-11.4082 -0.00776525 -3.43968e-05
-11.3908 -0.00778936 -3.45577e-05
-11.3733 -0.00781355 -3.47194e-05
-11.3559 -0.00783781 -3.48818e-05
-11.3385 -0.00786215 -3.50449e-05
-11.3211 -0.00788656 -3.52089e-05
-11.3037 -0.00791105 -3.53736e-05
-11.2864 -0.00793562 -3.55391e-05
-11.2691 -0.00796026 -3.57054e-05
-11.2519 -0.00798498 -3.58725e-05
-11.2346 -0.00800978 -3.60404e-05
-11.2174 -0.00803466 -3.6209e-05
-11.2002 -0.00805962 -3.63785e-05
-11.183 -0.00808466 -3.65488e-05
-11.1659 -0.00810978 -3.67199e-05
-11.1488 -0.00813498 -3.68918e-05
-11.1317 -0.00816026 -3.70646e-05
-11.1146 -0.00818563 -3.72382e-05
-11.0976 -0.00821107 -3.74126e-05
-11.0806 -0.0082366 -3.75879e-05
-11.0636 -0.00826222 -3.7764e-05
-11.0466 -0.00828791 -3.7941e-05
-11.0296 -0.00831369 -3.81188e-05
-11.0127 -0.00833956 -3.82975e-05
-10.9958 -0.00836551 -3.84771e-05
-10.9789 -0.00839154 -3.86576e-05
-10.9621 -0.00841767 -3.88389e-05
-10.9452 -0.00844388 -3.90212e-05
-10.9284 -0.00847017 -3.92043e-05
-10.9117 -0.00849656 -3.93884e-05
-10.8949 -0.00852303 -3.95733e-05
-10.8781 -0.0085496 -3.97592e-05
-10.8614 -0.00857625 -3.9946e-05
-10.8447 -0.00860299 -4.01337e-05
-10.8281 -0.00862982 -4.03224e-05
-10.8114 -0.00865675 -4.05119e-05
-10.7948 -0.00868377 -4.07025e-05
-10.7782 -0.00871087 -4.0894e-05
-10.7616 -0.00873807 -4.10865e-05
-10.745 -0.00876537 -4.12799e-05
-10.7284 -0.00879276 -4.14743e-05
-10.7119 -0.00882024 -4.16697e-05
-10.6954 -0.00884782 -4.18661e-05
-10.6789 -0.00887549 -4.20634e-05
-10.6625 -0.00890326 -4.22618e-05
-10.646 -0.00893112 -4.24612e-05
-10.6296 -0.00895909 -4.26616e-05
-10.6132 -0.00898715 -4.2863e-05
-10.5968 -0.0090153 -4.30655e-05
-10.5804 -0.00904356 -4.32689e-05
-10.5641 -0.00907192 -4.34734e-05
-10.5478 -0.00910038 -4.3679e-05
-10.5315 -0.00912893 -4.38856e-05
-10.5152 -0.00915759 -4.40933e-05
-10.4989 -0.00918635 -4.43021e-05
-10.4826 -0.00921522 -4.45119e-05
-10.4664 -0.00924418 -4.47228e-05
-10.4502 -0.00927325 -4.49349e-05
-10.434 -0.00930243 -4.5148e-05
-10.4178 -0.0093317 -4.53622e-05
-10.4017 -0.00936109 -4.55776e-05
-10.3855 -0.00939058 -4.5794e-05
-10.3694 -0.00942018 -4.60117e-05
-10.3533 -0.00944988 -4.62304e-05
-10.3372 -0.00947969 -4.64503e-05
-10.3212 -0.00950961 -4.66713e-05
-10.3051 -0.00953964 -4.68936e-05
-10.2891 -0.00956978 -4.71169e-05
-10.2731 -0.00960003 -4.73415e-05
-10.2571 -0.00963039 -4.75673e-05
-10.2411 -0.00966086 -4.77942e-05
-10.2251 -0.00969145 -4.80223e-05
-10.2092 -0.00972214 -4.82517e-05
-10.1933 -0.00975296 -4.84823e-05
-10.1774 -0.00978388 -4.87141e-05
-10.1615 -0.00981492 -4.89472e-05
-10.1456 -0.00984608 -4.91815e-05
-10.1297 -0.00987735 -4.9417e-05
-10.1139 -0.00990874 -4.96539e-05
-10.0981 -0.00994025 -4.9892e-05
-10.0823 -0.00997187 -5.01313e-05
-10.0665 -0.0100036 -5.0372e-05
-10.0507 -0.0100355 -5.0614e-05
-10.0349 -0.0100675 -5.08572e-05
-10.0192 -0.0100996 -5.11019e-05
-10.0035 -0.0101318 -5.13478e-05
-9.98775 -0.0101641 -5.15951e-05
-9.97205 -0.0101966 -5.18437e-05
-9.95637 -0.0102292 -5.20937e-05
-9.9407 -0.0102619 -5.2345e-05
-9.92505 -0.0102948 -5.25977e-05
-9.90942 -0.0103278 -5.28518e-05
-9.8938 -0.0103609 -5.31073e-05
-9.87819 -0.0103941 -5.33642e-05
-9.8626 -0.0104274 -5.36225e-05
-9.84703 -0.0104609 -5.38823e-05
-9.83147 -0.0104945 -5.41435e-05
-9.81592 -0.0105283 -5.44061e-05
-9.8004 -0.0105622 -5.46702e-05
-9.78488 -0.0105962 -5.49357e-05
-9.76938 -0.0106303 -5.52028e-05
-9.7539 -0.0106646 -5.54712e-05
-9.73842 -0.010699 -5.57412e-05
-9.72297 -0.0107335 -5.60128e-05
-9.70753 -0.0107682 -5.62858e-05
-9.6921 -0.010803 -5.65604e-05
-9.67668 -0.010838 -5.68365e-05
-9.66128 -0.0108731 -5.71142e-05
-9.6459 -0.0109083 -5.73934e-05
-9.63053 -0.0109437 -5.76742e-05
-9.61517 -0.0109792 -5.79566e-05
-9.59983 -0.0110149 -5.82406e-05
-9.5845 -0.0110507 -5.85262e-05
-9.56918 -0.0110866 -5.88134e-05
-9.55388 -0.0111227 -5.91023e-05
-9.53859 -0.0111589 -5.93928e-05
-9.52331 -0.0111953 -5.96849e-05
-9.50805 -0.0112318 -5.99788e-05
-9.4928 -0.0112685 -6.02743e-05
-9.47757 -0.0113053 -6.05715e-05
-9.46235 -0.0113423 -6.08705e-05
-9.44714 -0.0113794 -6.11711e-05
-9.43194 -0.0114167 -6.14735e-05
-9.41676 -0.0114541 -6.17775e-05
-9.40159 -0.0114917 -6.20834e-05
-9.38643 -0.0115294 -6.23911e-05
-9.37129 -0.0115673 -6.27005e-05
-9.35616 -0.0116054 -6.30117e-05
-9.34104 -0.0116436 -6.33248e-05
-9.32593 -0.0116819 -6.36396e-05
-9.31084 -0.0117204 -6.39563e-05
-9.29576 -0.0117591 -6.42748e-05
-9.28069 -0.0117979 -6.45953e-05
-9.26563 -0.0118369 -6.49175e-05
-9.25059 -0.0118761 -6.52417e-05
-9.23556 -0.0119154 -6.55678e-05
-9.22054 -0.0119549 -6.58958e-05
-9.20553 -0.0119946 -6.62258e-05
-9.19053 -0.0120344 -6.65577e-05
-9.17555 -0.0120744 -6.68915e-05
-9.16058 -0.0121145 -6.72274e-05
-9.14562 -0.0121549 -6.75652e-05
-9.13067 -0.0121954 -6.79051e-05
-9.11574 -0.012236 -6.82469e-05
-9.10081 -0.0122769 -6.85908e-05
-9.0859 -0.0123179 -6.89368e-05
-9.071 -0.0123591 -6.92849e-05
-9.05611 -0.0124004 -6.9635e-05
-9.04124 -0.012442 -6.99872e-05
-9.02637 -0.0124837 -7.03415e-05
-9.01151 -0.0125256 -7.06981e-05
-8.99667 -0.0125677 -7.10566e-05
-8.98184 -0.0126099 -7.14175e-05
-8.96702 -0.0126524 -7.17804e-05
-8.95221 -0.012695 -7.21456e-05
-8.93741 -0.0127378 -7.2513e-05
-8.92262 -0.0127808 -7.28827e-05
-8.90785 -0.012824 -7.32545e-05
-8.89308 -0.0128674 -7.36287e-05
-8.87833 -0.0129109 -7.40051e-05
-8.86359 -0.0129547 -7.4384e-05
-8.84885 -0.0129986 -7.47649e-05
-8.83413 -0.0130428 -7.51484e-05
-8.81942 -0.0130871 -7.55342e-05
-8.80472 -0.0131316 -7.59223e-05
-8.79003 -0.0131763 -7.63129e-05
-8.77535 -0.0132213 -7.67058e-05
-8.76069 -0.0132664 -7.71012e-05
-8.74603 -0.0133117 -7.74991e-05
-8.73138 -0.0133572 -7.78994e-05
-8.71674 -0.013403 -7.83023e-05
-8.70212 -0.0134489 -7.87075e-05
-8.6875 -0.013495 -7.91154e-05
-8.67289 -0.0135414 -7.95258e-05
-8.6583 -0.0135879 -7.99388e-05
-8.64371 -0.0136347 -8.03544e-05
-8.62914 -0.0136816 -8.07726e-05
-8.61457 -0.0137288 -8.11933e-05
-8.60002 -0.0137762 -8.16169e-05
-8.58547 -0.0138238 -8.20429e-05
-8.57094 -0.0138716 -8.24719e-05
-8.55641 -0.0139197 -8.29034e-05
-8.5419 -0.0139679 -8.33376e-05
-8.52739 -0.0140164 -8.37748e-05
-8.51289 -0.0140651 -8.42146e-05
-8.49841 -0.014114 -8.46572e-05
-8.48393 -0.0141632 -8.51027e-05
-8.46946 -0.0142126 -8.5551e-05
-8.45501 -0.0142622 -8.60023e-05
-8.44056 -0.014312 -8.64563e-05
-8.42612 -0.014362 -8.69134e-05
-8.41169 -0.0144123 -8.73733e-05
-8.39727 -0.0144629 -8.78362e-05
-8.38286 -0.0145136 -8.83022e-05
-8.36846 -0.0145646 -8.87711e-05
-8.35407 -0.0146159 -8.9243e-05
-8.33969 -0.0146673 -8.97182e-05
-8.32532 -0.014719 -9.01963e-05
-8.31095 -0.014771 -9.06776e-05
-8.2966 -0.0148232 -9.1162e-05
-8.28225 -0.0148756 -9.16495e-05
-8.26792 -0.0149283 -9.21404e-05
-8.25359 -0.0149813 -9.26343e-05
-8.23927 -0.0150345 -9.31315e-05
-8.22496 -0.0150879 -9.36322e-05
-8.21066 -0.0151416 -9.41358e-05
-8.19637 -0.0151956 -9.46431e-05
-8.18209 -0.0152498 -9.51536e-05
-8.16782 -0.0153043 -9.56674e-05
-8.15355 -0.015359 -9.61848e-05
-8.1393 -0.015414 -9.67055e-05
-8.12505 -0.0154692 -9.72297e-05
-8.11081 -0.0155248 -9.77575e-05
-8.09658 -0.0155806 -9.82886e-05
-8.08236 -0.0156366 -9.88236e-05
-8.06814 -0.0156929 -9.93618e-05
-8.05394 -0.0157495 -9.99039e-05
-8.03974 -0.0158064 -0.00010045
-8.02556 -0.0158636 -0.000100999
-8.01138 -0.015921 -0.000101552
-7.99721 -0.0159787 -0.000102109
-7.98305 -0.0160367 -0.000102669
-7.96889 -0.016095 -0.000103234
-7.95475 -0.0161536 -0.000103802
-7.94061 -0.0162124 -0.000104374
-7.92648 -0.0162716 -0.00010495
-7.91236 -0.016331 -0.00010553
-7.89825 -0.0163908 -0.000106114
-7.88414 -0.0164508 -0.000106702
-7.87005 -0.0165111 -0.000107294
-7.85596 -0.0165718 -0.00010789
-7.84188 -0.0166327 -0.00010849
-7.8278 -0.0166939 -0.000109095
-7.81374 -0.0167555 -0.000109703
-7.79968 -0.0168173 -0.000110316
-7.78563 -0.0168795 -0.000110933
-7.77159 -0.0169419 -0.000111554
-7.75756 -0.0170047 -0.00011218
-7.74353 -0.0170678 -0.00011281
-7.72952 -0.0171313 -0.000113444
-7.71551 -0.017195 -0.000114083
-7.70151 -0.0172591 -0.000114726
-7.68751 -0.0173235 -0.000115374
-7.67352 -0.0173882 -0.000116027
-7.65954 -0.0174533 -0.000116684
-7.64557 -0.0175187 -0.000117345
-7.63161 -0.0175844 -0.000118012
-7.61765 -0.0176504 -0.000118683
-7.6037 -0.0177168 -0.000119359
-7.58976 -0.0177836 -0.00012004
-7.57583 -0.0178507 -0.000120725
-7.5619 -0.0179181 -0.000121416
-7.54798 -0.0179859 -0.000122111
-7.53407 -0.0180541 -0.000122812
-7.52017 -0.0181226 -0.000123517
-7.50627 -0.0181914 -0.000124228
-7.49238 -0.0182606 -0.000124944
-7.47849 -0.0183302 -0.000125665
-7.46462 -0.0184001 -0.00012639
-7.45075 -0.0184705 -0.000127122
-7.43689 -0.0185411 -0.000127859
-7.42303 -0.0186122 -0.000128601
-7.40919 -0.0186836 -0.000129349
-7.39535 -0.0187554 -0.000130101
-7.38151 -0.0188276 -0.00013086
-7.36769 -0.0189002 -0.000131624
-7.35387 -0.0189732 -0.000132393
-7.34006 -0.0190465 -0.000133169
-7.32625 -0.0191203 -0.00013395
-7.31245 -0.0191944 -0.000134737
-7.29866 -0.019269 -0.00013553
-7.28488 -0.0193439 -0.000136328
-7.2711 -0.0194192 -0.000137133
-7.25733 -0.019495 -0.000137944
-7.24356 -0.0195712 -0.00013876
-7.22981 -0.0196477 -0.000139583
-7.21605 -0.0197247 -0.000140412
-7.20231 -0.0198022 -0.000141246
-7.18857 -0.01988 -0.000142088
-7.17484 -0.0199583 -0.000142936
-7.16112 -0.020037 -0.00014379
-7.1474 -0.0201161 -0.000144651
-7.13369 -0.0201956 -0.000145518
-7.11998 -0.0202756 -0.000146392
-7.10629 -0.0203561 -0.000147272
-7.09259 -0.020437 -0.000148159
-7.07891 -0.0205183 -0.000149053
-7.06523 -0.0206001 -0.000149954
-7.05156 -0.0206824 -0.000150861
-7.03789 -0.0207651 -0.000151777
-7.02423 -0.0208482 -0.000152698
-7.01058 -0.0209319 -0.000153627
-6.99693 -0.021016 -0.000154563
-6.98329 -0.0211006 -0.000155506
-6.96966 -0.0211856 -0.000156457
-6.95603 -0.0212712 -0.000157415
-6.94241 -0.0213572 -0.00015838
-6.92879 -0.0214437 -0.000159354
-6.91518 -0.0215307 -0.000160334
-6.90158 -0.0216182 -0.000161322
-6.88798 -0.0217062 -0.000162319
-6.87439 -0.0217947 -0.000163322
-6.86081 -0.0218837 -0.000164334
-6.84723 -0.0219733 -0.000165355
-6.83365 -0.0220633 -0.000166382
-6.82009 -0.0221539 -0.000167419
-6.80653 -0.0222449 -0.000168463
-6.79297 -0.0223366 -0.000169515
-6.77942 -0.0224287 -0.000170577
-6.76588 -0.0225214 -0.000171647
-6.75234 -0.0226146 -0.000172725
-6.73881 -0.0227084 -0.000173812
-6.72528 -0.0228027 -0.000174908
-6.71176 -0.0228976 -0.000176012
-6.69825 -0.022993 -0.000177126
-6.68474 -0.023089 -0.000178248
-6.67124 -0.0231856 -0.00017938
-6.65774 -0.0232827 -0.000180521
-6.64425 -0.0233804 -0.000181671
-6.63077 -0.0234787 -0.000182831
-6.61729 -0.0235776 -0.000184
-6.60381 -0.0236771 -0.000185178
-6.59035 -0.0237771 -0.000186368
-6.57688 -0.0238778 -0.000187565
-6.56343 -0.0239791 -0.000188773
-6.54998 -0.024081 -0.000189992
-6.53653 -0.0241835 -0.000191219
-6.52309 -0.0242866 -0.000192458
-6.50965 -0.0243903 -0.000193707
-6.49623 -0.0244947 -0.000194965
-6.4828 -0.0245997 -0.000196236
-6.46938 -0.0247054 -0.000197516
-6.45597 -0.0248117 -0.000198806
-6.44256 -0.0249186 -0.000200109
-6.42916 -0.0250262 -0.00020142
-6.41576 -0.0251345 -0.000202743
-6.40237 -0.0252434 -0.000204078
-6.38899 -0.0253531 -0.00020542
-6.37561 -0.0254634 -0.000206778
-6.36223 -0.0255744 -0.000208149
-6.34886 -0.025686 -0.000209532
-6.3355 -0.0257984 -0.00021093
-6.32214 -0.0259115 -0.000212337
-6.30878 -0.0260253 -0.000213755
-6.29543 -0.0261398 -0.000215187
-6.28209 -0.026255 -0.000216629
-6.26875 -0.0263709 -0.000218085
-6.25542 -0.0264876 -0.000219554
-6.24209 -0.0266051 -0.000221033
-6.22876 -0.0267232 -0.000222527
-6.21545 -0.0268422 -0.000224035
-6.20213 -0.0269618 -0.000225553
-6.18882 -0.0270823 -0.000227088
-6.17552 -0.0272035 -0.000228635
-6.16222 -0.0273255 -0.000230194
-6.14893 -0.0274483 -0.00023177
-6.13564 -0.0275719 -0.000233358
-6.12236 -0.0276963 -0.000234959
-6.10908 -0.0278215 -0.000236578
-6.09581 -0.0279475 -0.000238208
-6.08254 -0.0280743 -0.000239854
-6.06927 -0.028202 -0.000241517
-6.05601 -0.0283305 -0.000243191
-6.04276 -0.0284599 -0.000244883
-6.02951 -0.02859 -0.000246591
-6.01627 -0.0287211 -0.000248311
-6.00303 -0.028853 -0.00025005
-5.98979 -0.0289858 -0.000251804
-5.97656 -0.0291195 -0.000253572
-5.96334 -0.0292541 -0.000255361
-5.95012 -0.0293896 -0.000257162
-5.9369 -0.029526 -0.000258981
-5.92369 -0.0296632 -0.000260819
-5.91048 -0.0298015 -0.000262671
-5.89728 -0.0299406 -0.000264542
-5.88409 -0.0300807 -0.000266432
-5.87089 -0.0302218 -0.000268335
-5.85771 -0.0303638 -0.00027026
-5.84452 -0.0305068 -0.000272203
-5.83134 -0.0306507 -0.00027416
-5.81817 -0.0307956 -0.000276141
-5.805 -0.0309416 -0.000278139
-5.79183 -0.0310885 -0.000280153
-5.77867 -0.0312365 -0.000282192
-5.76552 -0.0313854 -0.000284246
-5.75237 -0.0315354 -0.000286319
-5.73922 -0.0316865 -0.000288417
-5.72608 -0.0318386 -0.000290529
-5.71294 -0.0319918 -0.000292664
-5.6998 -0.032146 -0.000294822
-5.68668 -0.0323013 -0.000296996
-5.67355 -0.0324577 -0.000299194
-5.66043 -0.0326152 -0.000301415
-5.64731 -0.0327739 -0.000303652
-5.6342 -0.0329336 -0.000305916
-5.62109 -0.0330945 -0.0003082
-5.60799 -0.0332566 -0.000310503
-5.59489 -0.0334198 -0.000312834
-5.5818 -0.0335841 -0.000315184
-5.56871 -0.0337497 -0.000317555
-5.55562 -0.0339164 -0.000319956
-5.54254 -0.0340844 -0.000322374
-5.52946 -0.0342535 -0.000324817
-5.51639 -0.0344239 -0.000327289
-5.50332 -0.0345956 -0.000329778
-5.49025 -0.0347685 -0.000332296
-5.47719 -0.0349426 -0.000334841
-5.46413 -0.035118 -0.000337405
-5.45108 -0.0352948 -0.000340001
-5.43803 -0.0354728 -0.000342622
-5.42499 -0.0356521 -0.000345265
-5.41194 -0.0358328 -0.000347941
-5.39891 -0.0360148 -0.000350642
-5.38588 -0.0361982 -0.000353367
-5.37285 -0.036383 -0.000356127
-5.35982 -0.0365691 -0.00035891
-5.3468 -0.0367567 -0.000361722
-5.33379 -0.0369456 -0.000364569
-5.32077 -0.037136 -0.000367439
-5.30776 -0.0373278 -0.000370341
-5.29476 -0.0375211 -0.000373278
-5.28176 -0.0377159 -0.000376239
-5.26876 -0.0379121 -0.000379235
-5.25577 -0.0381099 -0.000382266
-5.24278 -0.0383092 -0.000385321
-5.22979 -0.03851 -0.000388416
-5.21681 -0.0387124 -0.000391544
-5.20384 -0.0389163 -0.000394699
-5.19086 -0.0391218 -0.000397896
-5.17789 -0.039329 -0.000401124
-5.16493 -0.0395377 -0.000404384
-5.15196 -0.0397481 -0.000407687
-5.139 -0.0399602 -0.000411021
-5.12605 -0.0401739 -0.000414389
-5.1131 -0.0403893 -0.000417802
-5.10015 -0.0406064 -0.000421246
-5.08721 -0.0408253 -0.000424729
-5.07427 -0.0410459 -0.000428256
-5.06133 -0.0412683 -0.000431815
-5.0484 -0.0414924 -0.000435416
-5.03547 -0.0417184 -0.000439062
-5.02254 -0.0419462 -0.000442741
-5.00962 -0.0421758 -0.000446467
-4.99671 -0.0424073 -0.000450237
-4.98379 -0.0426407 -0.000454042
-4.97088 -0.042876 -0.000457897
-4.95797 -0.0431132 -0.000461796
-4.94507 -0.0433524 -0.000465733
-4.93217 -0.0435936 -0.000469723
-4.91927 -0.0438367 -0.000473756
-4.90638 -0.0440819 -0.000477832
-4.89349 -0.0443291 -0.000481963
-4.8806 -0.0445784 -0.000486138
-4.86772 -0.0448298 -0.000490359
-4.85484 -0.0450833 -0.000494637
-4.84197 -0.0453389 -0.000498959
-4.82909 -0.0455967 -0.000503333
-4.81623 -0.0458567 -0.000507764
-4.80336 -0.0461189 -0.000512242
-4.7905 -0.0463833 -0.000516775
-4.77764 -0.04665 -0.000521368
-4.76479 -0.046919 -0.000526008
-4.75193 -0.0471904 -0.000530709
-4.73909 -0.047464 -0.00053547
-4.72624 -0.0477401 -0.000540283
-4.7134 -0.0480186 -0.000545159
-4.70056 -0.0482995 -0.000550097
-4.68773 -0.0485829 -0.00055509
-4.67489 -0.0488687 -0.000560151
-4.66207 -0.0491571 -0.000565274
-4.64924 -0.0494481 -0.000570458
-4.63642 -0.0497416 -0.000575713
-4.6236 -0.0500378 -0.000581033
-4.61078 -0.0503366 -0.000586417
-4.59797 -0.0506381 -0.000591876
-4.58516 -0.0509423 -0.000597403
-4.57236 -0.0512493 -0.000603
-4.55955 -0.0515591 -0.000608674
-4.54676 -0.0518717 -0.00061442
-4.53396 -0.0521872 -0.000620241
-4.52117 -0.0525056 -0.000626144
-4.50838 -0.0528269 -0.000632121
-4.49559 -0.0531512 -0.000638181
-4.48281 -0.0534785 -0.000644325
-4.47002 -0.0538089 -0.00065055
-4.45725 -0.0541423 -0.000656862
-4.44447 -0.0544789 -0.000663265
-4.4317 -0.0548187 -0.000669753
-4.41893 -0.0551617 -0.000676336
-4.40617 -0.055508 -0.000683014
-4.39341 -0.0558576 -0.000689786
-4.38065 -0.0562105 -0.000696658
-4.36789 -0.0565669 -0.000703633
-4.35514 -0.0569267 -0.00071071
-4.34239 -0.05729 -0.000717896
-4.32964 -0.0576568 -0.000725192
-4.3169 -0.0580273 -0.0007326
-4.30415 -0.0584014 -0.000740127
-4.29142 -0.0587792 -0.000747776
-4.27868 -0.0591607 -0.000755547
-4.26595 -0.0595461 -0.000763451
-4.25322 -0.0599354 -0.000771488
-4.24049 -0.0603285 -0.000779664
-4.22777 -0.0607257 -0.000787987
-4.21505 -0.0611269 -0.000796462
-4.20233 -0.0615322 -0.000805094
-4.18961 -0.0619417 -0.000813894
-4.1769 -0.0623554 -0.000822867
-4.16419 -0.0627735 -0.000832026
-4.15148 -0.0631959 -0.000841377
-4.13878 -0.0636227 -0.000850935
-4.12608 -0.0640541 -0.000860711
-4.11338 -0.06449 -0.000870719
-4.10068 -0.0649307 -0.000880974
-4.08799 -0.065376 -0.000891496
-4.0753 -0.0658262 -0.000902302
-4.06261 -0.0662813 -0.000913416
-4.04993 -0.0667413 -0.00092486
-4.03725 -0.0672064 -0.000936665
-4.02457 -0.0676767 -0.000948858
-4.01189 -0.0681522 -0.000961475
-3.99922 -0.0686329 -0.000974553
-3.98655 -0.0691191 -0.000988136
-3.97388 -0.0696108 -0.00100227
-3.96121 -0.070108 -0.001017
-3.94855 -0.0706109 -0.00103238
-3.93589 -0.0711194 -0.00104847
-3.92323 -0.0716337 -0.00106533
-3.91058 -0.0721538 -0.00108301
-3.89792 -0.0726799 -0.00110158
-3.88527 -0.0732118 -0.00112108
-3.87263 -0.0737497 -0.00114157
-3.85998 -0.0742935 -0.00116306
-3.84734 -0.0748434 -0.00118559
-3.8347 -0.0753994 -0.00120916
-3.82206 -0.0759614 -0.00123374
-3.80943 -0.0765295 -0.00125932
-3.79679 -0.0771039 -0.00128582
-3.78416 -0.0776846 -0.00131321
-3.77154 -0.0782718 -0.0013414
-3.75891 -0.0788657 -0.00137036
-3.74629 -0.0794665 -0.00140005
-3.73367 -0.0800745 -0.00143048
-3.72105 -0.0806899 -0.00146169
-3.70844 -0.0813133 -0.00149381
-3.69582 -0.0819449 -0.00152704
-3.68321 -0.082585 -0.00156167
-3.67061 -0.0832341 -0.00159811
-3.658 -0.0838925 -0.00163685
-3.6454 -0.0845602 -0.0016785
-3.6328 -0.0852376 -0.00172378
-3.6202 -0.0859244 -0.00177347
-3.6076 -0.0866205 -0.00182841
-3.59501 -0.0873254 -0.00188942
-3.58242 -0.0880385 -0.00195732
-3.56983 -0.0887589 -0.0020328
-3.55724 -0.0894854 -0.00211639
-3.54466 -0.0902168 -0.0022084
-3.53208 -0.0909515 -0.00230885
-3.5195 -0.0916882 -0.00241744
-3.50692 -0.0924252 -0.00253351
-3.49435 -0.093161 -0.002656
-3.48177 -0.0938944 -0.00278351
-3.4692 -0.0946243 -0.00291432
-3.45664 -0.0953501 -0.00304643
-3.44407 -0.0960713 -0.00317764
-3.43151 -0.0967883 -0.00330567
-3.41894 -0.0975014 -0.00342822
-3.40639 -0.0982117 -0.00354309
-3.39383 -0.0989206 -0.00364824
-3.38127 -0.0996299 -0.00374192
-3.36872 -0.100342 -0.00382268
-3.35617 -0.101058 -0.00388946
-3.34362 -0.101782 -0.00394158
-3.33108 -0.102515 -0.00397876
-3.31853 -0.10326 -0.00400112
-3.30599 -0.104019 -0.00400916
-3.29345 -0.104795 -0.00400365
-3.28091 -0.10559 -0.00398568
-3.26838 -0.106404 -0.00395652
-3.25584 -0.10724 -0.00391762
-3.24331 -0.108099 -0.00387049
-3.23078 -0.108981 -0.00381671
-3.21825 -0.109887 -0.00375785
-3.20573 -0.110819 -0.00369544
-3.19321 -0.111774 -0.00363091
-3.18068 -0.112755 -0.00356562
-3.16817 -0.113761 -0.0035008
-3.15565 -0.114791 -0.00343756
-3.14313 -0.115845 -0.00337688
-3.13062 -0.116923 -0.00331961
-3.11811 -0.118025 -0.00326646
-3.1056 -0.119149 -0.00321803
-3.09309 -0.120297 -0.00317478
-3.08059 -0.121466 -0.00313708
-3.06808 -0.122656 -0.00310517
-3.05558 -0.123868 -0.0030792
-3.04308 -0.125101 -0.00305921
-3.03059 -0.126354 -0.00304519
-3.01809 -0.127628 -0.00303701
-3.0056 -0.128922 -0.00303451
-2.99311 -0.130236 -0.00303747
-2.98062 -0.131569 -0.00304562
-2.96813 -0.132923 -0.00305868
-2.95564 -0.134297 -0.00307632
-2.94316 -0.135691 -0.00309825
-2.93067 -0.137106 -0.00312413
-2.91819 -0.138542 -0.00315367
-2.90572 -0.139999 -0.00318659
-2.89324 -0.141478 -0.0032226
-2.88076 -0.142979 -0.00326147
-2.86829 -0.144504 -0.00330299
-2.85582 -0.146052 -0.00334697
-2.84335 -0.147623 -0.00339326
-2.83088 -0.14922 -0.00344172
-2.81842 -0.150842 -0.00349224
-2.80595 -0.152491 -0.00354475
-2.79349 -0.154166 -0.00359919
-2.78103 -0.155869 -0.00365552
-2.76857 -0.157601 -0.0037137
-2.75611 -0.159361 -0.00377374
-2.74366 -0.161152 -0.00383563
-2.7312 -0.162974 -0.0038994
-2.71875 -0.164827 -0.00396506
-2.7063 -0.166713 -0.00403265
-2.69385 -0.168632 -0.00410222
-2.6814 -0.170586 -0.00417381
-2.66896 -0.172575 -0.00424747
-2.65651 -0.1746 -0.00432326
-2.64407 -0.176662 -0.00440125
-2.63163 -0.178763 -0.00448152
-2.61919 -0.180903 -0.00456411
-2.60675 -0.183084 -0.00464914
-2.59432 -0.185306 -0.00473665
-2.58188 -0.187571 -0.00482676
-2.56945 -0.18988 -0.00491955
-2.55702 -0.192234 -0.00501511
-2.54459 -0.194634 -0.00511355
-2.53216 -0.197082 -0.00521498
-2.51974 -0.19958 -0.00531949
-2.50731 -0.202128 -0.00542722
-2.49489 -0.204728 -0.00553828
-2.48247 -0.207382 -0.00565281
-2.47005 -0.210091 -0.00577093
-2.45763 -0.212858 -0.00589281
-2.44521 -0.215682 -0.00601857
-2.4328 -0.218568 -0.0061484
-2.42038 -0.221516 -0.00628244
-2.40797 -0.224528 -0.00642089
-2.39556 -0.227606 -0.00656391
-2.38315 -0.230754 -0.00671173
-2.37074 -0.233971 -0.00686453
-2.35834 -0.237262 -0.00702256
-2.34593 -0.240629 -0.00718602
-2.33353 -0.244073 -0.00735519
-2.32113 -0.247598 -0.00753029
-2.30873 -0.251206 -0.00771165
-2.29633 -0.254901 -0.00789951
-2.28393 -0.258685 -0.00809423
-2.27153 -0.262561 -0.00829611
-2.25914 -0.266532 -0.00850553
-2.24674 -0.270603 -0.00872284
-2.23435 -0.274777 -0.00894846
-2.22196 -0.279057 -0.0091828
-2.20957 -0.283447 -0.00942634
-2.19718 -0.287952 -0.00967954
-2.18479 -0.292576 -0.00994296
-2.17241 -0.297324 -0.0102171
-2.16002 -0.3022 -0.0105026
-2.14764 -0.30721 -0.0108001
-2.13526 -0.312358 -0.0111103
-2.12288 -0.317651 -0.0114339
-2.1105 -0.323095 -0.0117718
-2.09812 -0.328696 -0.0121247
-2.08575 -0.33446 -0.0124937
-2.07337 -0.340394 -0.0128796
-2.061 -0.346507 -0.0132837
-2.04862 -0.352805 -0.013707
-2.03625 -0.359298 -0.0141509
-2.02388 -0.365994 -0.0146168
-2.01151 -0.372903 -0.0151062
-1.99914 -0.380034 -0.0156206
-1.98678 -0.387399 -0.0161621
-1.97441 -0.395008 -0.0167324
-1.96205 -0.402873 -0.0173339
-1.94968 -0.411009 -0.0179688
-1.93732 -0.419427 -0.0186399
-1.92496 -0.428144 -0.01935
-1.9126 -0.437175 -0.0201024
-1.90024 -0.446536 -0.0209005
-1.88789 -0.456246 -0.0217484
-1.87553 -0.466324 -0.0226505
-1.86318 -0.476791 -0.0236117
-1.85082 -0.48767 -0.0246373
-1.83847 -0.498985 -0.0257337
-1.82612 -0.510761 -0.0269076
-1.81377 -0.523027 -0.0281669
-1.80142 -0.535813 -0.0295202
-1.78907 -0.549153 -0.0309775
-1.77672 -0.563081 -0.0325497
-1.76438 -0.577636 -0.0342497
-1.75203 -0.592861 -0.0360917
-1.73969 -0.6088 -0.0380921
-1.72734 -0.625503 -0.0402692
-1.715 -0.643024 -0.0426446
-1.70266 -0.661421 -0.045242
-1.69032 -0.680758 -0.0480894
-1.67798 -0.701105 -0.051218
-1.66564 -0.722538 -0.0546643
-1.65331 -0.745141 -0.0584694
-1.64097 -0.769004 -0.062681
-1.62864 -0.794228 -0.0673533
-1.6163 -0.820924 -0.0725494
-1.60397 -0.849215 -0.0783411
-1.59164 -0.879234 -0.084812
-1.57931 -0.911134 -0.0920581
-1.56698 -0.94508 -0.100192
-1.55465 -0.981262 -0.109343
-1.54232 -1.01989 -0.119666
-1.52999 -1.0612 -0.13134
-1.51767 -1.10548 -0.14458
-1.50534 -1.15302 -0.159645
-1.49302 -1.20419 -0.176847
-1.48069 -1.25941 -0.196568
-1.46837 -1.31916 -0.219287
-1.45605 -1.384 -0.245603
-1.44373 -1.45458 -0.276288
-1.43141 -1.53168 -0.312346
-1.41909 -1.61616 -0.35511
-1.40677 -1.709 -0.406366
-1.39445 -1.81121 -0.46855
-1.38213 -1.92376 -0.544994
-1.36982 -2.04724 -0.640272
-1.3575 -2.18145 -0.760588
-1.34519 -2.32435 -0.914155
-1.33288 -2.4706 -1.11125
-1.32056 -2.60912 -1.36342
-1.30825 -2.72027 -1.68061
-1.29594 -2.77421 -2.06502
-1.28363 -2.73421 -2.50179
-1.27132 -2.56935 -2.95137
-1.25901 -2.27459 -3.35445
-1.2467 -1.88298 -3.65505
-1.2344 -1.45393 -3.82776
-1.22209 -1.04473 -3.88521
-1.20978 -0.689537 -3.86272
-1.19748 -0.397426 -3.79811
-1.18517 -0.161318 -3.72029
-1.17287 0.0325924 -3.64702
-1.16057 0.199115 -3.58722
-1.14826 0.351634 -3.54366
-1.13596 0.501455 -3.51517
-1.12366 0.657806 -3.49776
-1.11136 0.82786 -3.48523
-1.09906 1.01649 -3.4694
-1.08676 1.22565 -3.44041
-1.07446 1.45358 -3.38744
-1.06217 1.694 -3.30009
-1.04987 1.93603 -3.17042
-1.03757 2.16531 -2.99524
-1.02528 2.3665 -2.77776
-1.01298 2.52657 -2.52749
-1.00069 2.63762 -2.25842
-0.988392 2.69815 -1.9858
-0.976098 2.71229 -1.72312
-0.963805 2.68791 -1.48024
-0.951513 2.63436 -1.26285
-0.939221 2.56069 -1.07302
-0.92693 2.47466 -0.910213
-0.914639 2.38232 -0.772327
-0.902349 2.2881 -0.656504
-0.890059 2.19504 -0.559682
-0.87777 2.1051 -0.478929
-0.865482 2.01945 -0.411603
-0.853194 1.93868 -0.355414
-0.840906 1.86304 -0.308421
-0.828619 1.79251 -0.26901
-0.816332 1.72693 -0.235845
-0.804046 1.66604 -0.207834
-0.791761 1.60956 -0.184079
-0.779475 1.55716 -0.163851
-0.767191 1.50854 -0.146548
-0.754907 1.46338 -0.131683
-0.742623 1.42142 -0.118852
-0.730339 1.38236 -0.107727
-0.718056 1.34598 -0.0980351
-0.705774 1.31203 -0.0895523
-0.693492 1.28032 -0.0820927
-0.68121 1.25066 -0.0755032
-0.668929 1.22288 -0.0696553
-0.656648 1.19682 -0.0644431
-0.644367 1.17234 -0.0597771
-0.632087 1.14933 -0.0555833
-0.619808 1.12766 -0.0517985
-0.607528 1.10724 -0.0483704
-0.595249 1.08796 -0.0452537
-0.582971 1.06976 -0.0424109
-0.570692 1.05255 -0.0398091
-0.558414 1.03626 -0.0374209
-0.546137 1.02084 -0.035222
-0.533859 1.00622 -0.0331922
-0.521582 0.992354 -0.031313
-0.509305 0.979197 -0.0295692
-0.497029 0.966706 -0.0279468
-0.484753 0.95484 -0.0264342
-0.472477 0.943565 -0.0250202
-0.460202 0.932846 -0.023696
-0.447926 0.922655 -0.022453
-0.435651 0.912963 -0.021284
-0.423376 0.903745 -0.0201821
-0.411102 0.894978 -0.0191417
-0.398828 0.886638 -0.0181573
-0.386554 0.878707 -0.0172245
-0.37428 0.871166 -0.0163385
-0.362006 0.863998 -0.0154958
-0.349733 0.857186 -0.0146926
-0.33746 0.850716 -0.013926
-0.325187 0.844575 -0.0131928
-0.312914 0.838749 -0.0124907
-0.300641 0.833226 -0.0118169
-0.288369 0.827997 -0.0111694
-0.276097 0.82305 -0.010546
-0.263824 0.818376 -0.00994513
-0.251553 0.813967 -0.00936463
-0.239281 0.809814 -0.00880326
-0.227009 0.80591 -0.00825921
-0.214738 0.802248 -0.00773139
-0.202466 0.798822 -0.00721821
-0.190195 0.795625 -0.00671873
-0.177924 0.792653 -0.00623156
-0.165653 0.7899 -0.00575589
-0.153382 0.787361 -0.00529042
-0.141111 0.785033 -0.0048345
-0.12884 0.782912 -0.0043869
-0.116569 0.780994 -0.00394708
-0.104299 0.779277 -0.00351388
-0.0920281 0.777757 -0.00308683
-0.0797576 0.776432 -0.00266485
-0.0674871 0.7753 -0.00224748
-0.0552167 0.774359 -0.00183373
-0.0429463 0.773608 -0.00142316
-0.0306759 0.773046 -0.00101481
-0.0184055 0.772672 -0.000608276
-0.00613517 0.772485 -0.000202598
0.00613517 0.772485 0.000202598
0.0184055 0.772672 0.000608276
0.0306759 0.773046 0.00101481
0.0429463 0.773608 0.00142316
0.0552167 0.774359 0.00183373
0.0674871 0.7753 0.00224748
0.0797576 0.776432 0.00266485
0.0920281 0.777757 0.00308683
0.104299 0.779277 0.00351388
0.116569 0.780994 0.00394708
0.12884 0.782912 0.0043869
0.141111 0.785033 0.0048345
0.153382 0.787361 0.00529042
0.165653 0.7899 0.00575589
0.177924 0.792653 0.00623156
0.190195 0.795625 0.00671873
0.202466 0.798822 0.00721821
0.214738 0.802248 0.00773139
0.227009 0.80591 0.00825921
0.239281 0.809814 0.00880326
0.251553 0.813967 0.00936463
0.263824 0.818376 0.00994513
0.276097 0.82305 0.010546
0.288369 0.827997 0.0111694
0.300641 0.833226 0.0118169
0.312914 0.838749 0.0124907
0.325187 0.844575 0.0131928
0.33746 0.850716 0.013926
0.349733 0.857186 0.0146926
0.362006 0.863998 0.0154958
0.37428 0.871166 0.0163385
0.386554 0.878707 0.0172245
0.398828 0.886638 0.0181573
0.411102 0.894978 0.0191417
0.423376 0.903745 0.0201821
0.435651 0.912963 0.021284
0.447926 0.922655 0.022453
0.460202 0.932846 0.023696
0.472477 0.943565 0.0250202
0.484753 0.95484 0.0264342
0.497029 0.966706 0.0279468
0.509305 0.979197 0.0295692
0.521582 0.992354 0.031313
0.533859 1.00622 0.0331922
0.546137 1.02084 0.035222
0.558414 1.03626 0.0374209
0.570692 1.05255 0.0398091
0.582971 1.06976 0.0424109
0.595249 1.08796 0.0452537
0.607528 1.10724 0.0483704
0.619808 1.12766 0.0517985
0.632087 1.14933 0.0555833
0.644367 1.17234 0.0597771
0.656648 1.19682 0.0644431
0.668929 1.22288 0.0696553
0.68121 1.25066 0.0755032
0.693492 1.28032 0.0820927
0.705774 1.31203 0.0895523
0.718056 1.34598 0.0980351
0.730339 1.38236 0.107727
0.742623 1.42142 0.118852
0.754907 1.46338 0.131683
0.767191 1.50854 0.146548
0.779475 1.55716 0.163851
0.791761 1.60956 0.184079
0.804046 1.66604 0.207834
0.816332 1.72693 0.235845
0.828619 1.79251 0.26901
0.840906 1.86304 0.308421
0.853194 1.93868 0.355414
0.865482 2.01945 0.411603
0.87777 2.1051 0.478929
0.890059 2.19504 0.559682
0.902349 2.2881 0.656504
0.914639 2.38232 0.772327
0.92693 2.47466 0.910213
0.939221 2.56069 1.07302
0.951513 2.63436 1.26285
0.963805 2.68791 1.48024
0.976098 2.71229 1.72312
0.988392 2.69815 1.9858
1.00069 2.63762 2.25842
1.01298 2.52657 2.52749
1.02528 2.3665 2.77776
1.03757 2.16531 2.99524
1.04987 1.93603 3.17042
1.06217 1.694 3.30009
1.07446 1.45358 3.38744
1.08676 1.22565 3.44041
1.09906 1.01649 3.4694
1.11136 0.82786 3.48523
1.12366 0.657806 3.49776
1.13596 0.501455 3.51517
1.14826 0.351634 3.54366
1.16057 0.199115 3.58722
1.17287 0.0325924 3.64702
1.18517 -0.161318 3.72029
1.19748 -0.397426 3.79811
1.20978 -0.689537 3.86272
1.22209 -1.04473 3.88521
1.2344 -1.45393 3.82776
1.2467 -1.88298 3.65505
1.25901 -2.27459 3.35445
1.27132 -2.56935 2.95137
1.28363 -2.73421 2.50179
1.29594 -2.77421 2.06502
1.30825 -2.72027 1.68061
1.32056 -2.60912 1.36342
1.33288 -2.4706 1.11125
1.34519 -2.32435 0.914155
1.3575 -2.18145 0.760588
1.36982 -2.04724 0.640272
1.38213 -1.92376 0.544994
1.39445 -1.81121 0.46855
1.40677 -1.709 0.406366
1.41909 -1.61616 0.35511
1.43141 -1.53168 0.312346
1.44373 -1.45458 0.276288
1.45605 -1.384 0.245603
1.46837 -1.31916 0.219287
1.48069 -1.25941 0.196568
1.49302 -1.20419 0.176847
1.50534 -1.15302 0.159645
1.51767 -1.10548 0.14458
1.52999 -1.0612 0.13134
1.54232 -1.01989 0.119666
1.55465 -0.981262 0.109343
1.56698 -0.94508 0.100192
1.57931 -0.911134 0.0920581
1.59164 -0.879234 0.084812
1.60397 -0.849215 0.0783411
1.6163 -0.820924 0.0725494
1.62864 -0.794228 0.0673533
1.64097 -0.769004 0.062681
1.65331 -0.745141 0.0584694
1.66564 -0.722538 0.0546643
1.67798 -0.701105 0.051218
1.69032 -0.680758 0.0480894
1.70266 -0.661421 0.045242
1.715 -0.643024 0.0426446
1.72734 -0.625503 0.0402692
1.73969 -0.6088 0.0380921
1.75203 -0.592861 0.0360917
1.76438 -0.577636 0.0342497
1.77672 -0.563081 0.0325497
1.78907 -0.549153 0.0309775
1.80142 -0.535813 0.0295202
1.81377 -0.523027 0.0281669
1.82612 -0.510761 0.0269076
1.83847 -0.498985 0.0257337
1.85082 -0.48767 0.0246373
1.86318 -0.476791 0.0236117
1.87553 -0.466324 0.0226505
1.88789 -0.456246 0.0217484
1.90024 -0.446536 0.0209005
1.9126 -0.437175 0.0201024
1.92496 -0.428144 0.01935
1.93732 -0.419427 0.0186399
1.94968 -0.411009 0.0179688
1.96205 -0.402873 0.0173339
1.97441 -0.395008 0.0167324
1.98678 -0.387399 0.0161621
1.99914 -0.380034 0.0156206
2.01151 -0.372903 0.0151062
2.02388 -0.365994 0.0146168
2.03625 -0.359298 0.0141509
2.04862 -0.352805 0.013707
2.061 -0.346507 0.0132837
2.07337 -0.340394 0.0128796
2.08575 -0.33446 0.0124937
2.09812 -0.328696 0.0121247
2.1105 -0.323095 0.0117718
2.12288 -0.317651 0.0114339
2.13526 -0.312358 0.0111103
2.14764 -0.30721 0.0108001
2.16002 -0.3022 0.0105026
2.17241 -0.297324 0.0102171
2.18479 -0.292576 0.00994296
2.19718 -0.287952 0.00967954
2.20957 -0.283447 0.00942634
2.22196 -0.279057 0.0091828
2.23435 -0.274777 0.00894846
2.24674 -0.270603 0.00872284
2.25914 -0.266532 0.00850553
2.27153 -0.262561 0.00829611
2.28393 -0.258685 0.00809423
2.29633 -0.254901 0.00789951
2.30873 -0.251206 0.00771165
2.32113 -0.247598 0.00753029
2.33353 -0.244073 0.00735519
2.34593 -0.240629 0.00718602
2.35834 -0.237262 0.00702256
2.37074 -0.233971 0.00686453
2.38315 -0.230754 0.00671173
2.39556 -0.227606 0.00656391
2.40797 -0.224528 0.00642089
2.42038 -0.221516 0.00628244
2.4328 -0.218568 0.0061484
2.44521 -0.215682 0.00601857
2.45763 -0.212858 0.00589281
2.47005 -0.210091 0.00577093
2.48247 -0.207382 0.00565281
2.49489 -0.204728 0.00553828
2.50731 -0.202128 0.00542722
2.51974 -0.19958 0.00531949
2.53216 -0.197082 0.00521498
2.54459 -0.194634 0.00511355
2.55702 -0.192234 0.00501511
2.56945 -0.18988 0.00491955
2.58188 -0.187571 0.00482676
2.59432 -0.185306 0.00473665
2.60675 -0.183084 0.00464914
2.61919 -0.180903 0.00456411
2.63163 -0.178763 0.00448152
2.64407 -0.176662 0.00440125
2.65651 -0.1746 0.00432326
2.66896 -0.172575 0.00424747
2.6814 -0.170586 0.00417381
2.69385 -0.168632 0.00410222
2.7063 -0.166713 0.00403265
2.71875 -0.164827 0.00396506
2.7312 -0.162974 0.0038994
2.74366 -0.161152 0.00383563
2.75611 -0.159361 0.00377374
2.76857 -0.157601 0.0037137
2.78103 -0.155869 0.00365552
2.79349 -0.154166 0.00359919
2.80595 -0.152491 0.00354475
2.81842 -0.150842 0.00349224
2.83088 -0.14922 0.00344172
2.84335 -0.147623 0.00339326
2.85582 -0.146052 0.00334697
2.86829 -0.144504 0.00330299
2.88076 -0.142979 0.00326147
2.89324 -0.141478 0.0032226
2.90572 -0.139999 0.00318659
2.91819 -0.138542 0.00315367
2.93067 -0.137106 0.00312413
2.94316 -0.135691 0.00309825
2.95564 -0.134297 0.00307632
2.96813 -0.132923 0.00305868
2.98062 -0.131569 0.00304562
2.99311 -0.130236 0.00303747
3.0056 -0.128922 0.00303451
3.01809 -0.127628 0.00303701
3.03059 -0.126354 0.00304519
3.04308 -0.125101 0.00305921
3.05558 -0.123868 0.0030792
3.06808 -0.122656 0.00310517
3.08059 -0.121466 0.00313708
3.09309 -0.120297 0.00317478
3.1056 -0.119149 0.00321803
3.11811 -0.118025 0.00326646
3.13062 -0.116923 0.00331961
3.14313 -0.115845 0.00337688
3.15565 -0.114791 0.00343756
3.16817 -0.113761 0.0035008
3.18068 -0.112755 0.00356562
3.19321 -0.111774 0.00363091
3.20573 -0.110819 0.00369544
3.21825 -0.109887 0.00375785
3.23078 -0.108981 0.00381671
3.24331 -0.108099 0.00387049
3.25584 -0.10724 0.00391762
3.26838 -0.106404 0.00395652
3.28091 -0.10559 0.00398568
3.29345 -0.104795 0.00400365
3.30599 -0.104019 0.00400916
3.31853 -0.10326 0.00400112
3.33108 -0.102515 0.00397876
3.34362 -0.101782 0.00394158
3.35617 -0.101058 0.00388946
3.36872 -0.100342 0.00382268
3.38127 -0.0996299 0.00374192
3.39383 -0.0989206 0.00364824
3.40639 -0.0982117 0.00354309
3.41894 -0.0975014 0.00342822
3.43151 -0.0967883 0.00330567
3.44407 -0.0960713 0.00317764
3.45664 -0.0953501 0.00304643
3.4692 -0.0946243 0.00291432
3.48177 -0.0938944 0.00278351
3.49435 -0.093161 0.002656
3.50692 -0.0924252 0.00253351
3.5195 -0.0916882 0.00241744
3.53208 -0.0909515 0.00230885
3.54466 -0.0902168 0.0022084
3.55724 -0.0894854 0.00211639
3.56983 -0.0887589 0.0020328
3.58242 -0.0880385 0.00195732
3.59501 -0.0873254 0.00188942
3.6076 -0.0866205 0.00182841
3.6202 -0.0859244 0.00177347
3.6328 -0.0852376 0.00172378
3.6454 -0.0845602 0.0016785
3.658 -0.0838925 0.00163685
3.67061 -0.0832341 0.00159811
3.68321 -0.082585 0.00156167
3.69582 -0.0819449 0.00152704
3.70844 -0.0813133 0.00149381
3.72105 -0.0806899 0.00146169
3.73367 -0.0800745 0.00143048
3.74629 -0.0794665 0.00140005
3.75891 -0.0788657 0.00137036
3.77154 -0.0782718 0.0013414
3.78416 -0.0776846 0.00131321
3.79679 -0.0771039 0.00128582
3.80943 -0.0765295 0.00125932
3.82206 -0.0759614 0.00123374
3.8347 -0.0753994 0.00120916
3.84734 -0.0748434 0.00118559
3.85998 -0.0742935 0.00116306
3.87263 -0.0737497 0.00114157
3.88527 -0.0732118 0.00112108
3.89792 -0.0726799 0.00110158
3.91058 -0.0721538 0.00108301
3.92323 -0.0716337 0.00106533
3.93589 -0.0711194 0.00104847
3.94855 -0.0706109 0.00103238
3.96121 -0.070108 0.001017
3.97388 -0.0696108 0.00100227
3.98655 -0.0691191 0.000988136
3.99922 -0.0686329 0.000974553
4.01189 -0.0681522 0.000961475
4.02457 -0.0676767 0.000948858
4.03725 -0.0672064 0.000936665
4.04993 -0.0667413 0.00092486
4.06261 -0.0662813 0.000913416
4.0753 -0.0658262 0.000902302
4.08799 -0.065376 0.000891496
4.10068 -0.0649307 0.000880974
4.11338 -0.06449 0.000870719
4.12608 -0.0640541 0.000860711
4.13878 -0.0636227 0.000850935
4.15148 -0.0631959 0.000841377
4.16419 -0.0627735 0.000832026
4.1769 -0.0623554 0.000822867
4.18961 -0.0619417 0.000813894
4.20233 -0.0615322 0.000805094
4.21505 -0.0611269 0.000796462
4.22777 -0.0607257 0.000787987
4.24049 -0.0603285 0.000779664
4.25322 -0.0599354 0.000771488
4.26595 -0.0595461 0.000763451
4.27868 -0.0591607 0.000755547
4.29142 -0.0587792 0.000747776
4.30415 -0.0584014 0.000740127
4.3169 -0.0580273 0.0007326
4.32964 -0.0576568 0.000725192
4.34239 -0.05729 0.000717896
4.35514 -0.0569267 0.00071071
4.36789 -0.0565669 0.000703633
4.38065 -0.0562105 0.000696658
4.39341 -0.0558576 0.000689786
4.40617 -0.055508 0.000683014
4.41893 -0.0551617 0.000676336
4.4317 -0.0548187 0.000669753
4.44447 -0.0544789 0.000663265
4.45725 -0.0541423 0.000656862
4.47002 -0.0538089 0.00065055
4.48281 -0.0534785 0.000644325
4.49559 -0.0531512 0.000638181
4.50838 -0.0528269 0.000632121
4.52117 -0.0525056 0.000626144
4.53396 -0.0521872 0.000620241
4.54676 -0.0518717 0.00061442
4.55955 -0.0515591 0.000608674
4.57236 -0.0512493 0.000603
4.58516 -0.0509423 0.000597403
4.59797 -0.0506381 0.000591876
4.61078 -0.0503366 0.000586417
4.6236 -0.0500378 0.000581033
4.63642 -0.0497416 0.000575713
4.64924 -0.0494481 0.000570458
4.66207 -0.0491571 0.000565274
4.67489 -0.0488687 0.000560151
4.68773 -0.0485829 0.00055509
4.70056 -0.0482995 0.000550097
4.7134 -0.0480186 0.000545159
4.72624 -0.0477401 0.000540283
4.73909 -0.047464 0.00053547
4.75193 -0.0471904 0.000530709
4.76479 -0.046919 0.000526008
4.77764 -0.04665 0.000521368
4.7905 -0.0463833 0.000516775
4.80336 -0.0461189 0.000512242
4.81623 -0.0458567 0.000507764
4.82909 -0.0455967 0.000503333
4.84197 -0.0453389 0.000498959
4.85484 -0.0450833 0.000494637
4.86772 -0.0448298 0.000490359
4.8806 -0.0445784 0.000486138
4.89349 -0.0443291 0.000481963
4.90638 -0.0440819 0.000477832
4.91927 -0.0438367 0.000473756
4.93217 -0.0435936 0.000469723
4.94507 -0.0433524 0.000465733
4.95797 -0.0431132 0.000461796
4.97088 -0.042876 0.000457897
4.98379 -0.0426407 0.000454042
4.99671 -0.0424073 0.000450237
5.00962 -0.0421758 0.000446467
5.02254 -0.0419462 0.000442741
5.03547 -0.0417184 0.000439062
5.0484 -0.0414924 0.000435416
5.06133 -0.0412683 0.000431815
5.07427 -0.0410459 0.000428256
5.08721 -0.0408253 0.000424729
5.10015 -0.0406064 0.000421246
5.1131 -0.0403893 0.000417802
5.12605 -0.0401739 0.000414389
5.139 -0.0399602 0.000411021
5.15196 -0.0397481 0.000407687
5.16493 -0.0395377 0.000404384
5.17789 -0.039329 0.000401124
5.19086 -0.0391218 0.000397896
5.20384 -0.0389163 0.000394699
5.21681 -0.0387124 0.000391544
5.22979 -0.03851 0.000388416
5.24278 -0.0383092 0.000385321
5.25577 -0.0381099 0.000382266
5.26876 -0.0379121 0.000379235
5.28176 -0.0377159 0.000376239
5.29476 -0.0375211 0.000373278
5.30776 -0.0373278 0.000370341
5.32077 -0.037136 0.000367439
5.33379 -0.0369456 0.000364569
5.3468 -0.0367567 0.000361722
5.35982 -0.0365691 0.00035891
5.37285 -0.036383 0.000356127
5.38588 -0.0361982 0.000353367
5.39891 -0.0360148 0.000350642
5.41194 -0.0358328 0.000347941
5.42499 -0.0356521 0.000345265
5.43803 -0.0354728 0.000342622
5.45108 -0.0352948 0.000340001
5.46413 -0.035118 0.000337405
5.47719 -0.0349426 0.000334841
5.49025 -0.0347685 0.000332296
5.50332 -0.0345956 0.000329778
5.51639 -0.0344239 0.000327289
5.52946 -0.0342535 0.000324817
5.54254 -0.0340844 0.000322374
5.55562 -0.0339164 0.000319956
5.56871 -0.0337497 0.000317555
5.5818 -0.0335841 0.000315184
5.59489 -0.0334198 0.000312834
5.60799 -0.0332566 0.000310503
5.62109 -0.0330945 0.0003082
5.6342 -0.0329336 0.000305916
5.64731 -0.0327739 0.000303652
5.66043 -0.0326152 0.000301415
5.67355 -0.0324577 0.000299194
5.68668 -0.0323013 0.000296996
5.6998 -0.032146 0.000294822
5.71294 -0.0319918 0.000292664
5.72608 -0.0318386 0.000290529
5.73922 -0.0316865 0.000288417
5.75237 -0.0315354 0.000286319
5.76552 -0.0313854 0.000284246
5.77867 -0.0312365 0.000282192
5.79183 -0.0310885 0.000280153
5.805 -0.0309416 0.000278139
5.81817 -0.0307956 0.000276141
5.83134 -0.0306507 0.00027416
5.84452 -0.0305068 0.000272203
5.85771 -0.0303638 0.00027026
5.87089 -0.0302218 0.000268335
5.88409 -0.0300807 0.000266432
5.89728 -0.0299406 0.000264542
5.91048 -0.0298015 0.000262671
5.92369 -0.0296632 0.000260819
5.9369 -0.029526 0.000258981
5.95012 -0.0293896 0.000257162
5.96334 -0.0292541 0.000255361
5.97656 -0.0291195 0.000253572
5.98979 -0.0289858 0.000251804
6.00303 -0.028853 0.00025005
6.01627 -0.0287211 0.000248311
6.02951 -0.02859 0.000246591
6.04276 -0.0284599 0.000244883
6.05601 -0.0283305 0.000243191
6.06927 -0.028202 0.000241517
6.08254 -0.0280743 0.000239854
6.09581 -0.0279475 0.000238208
6.10908 -0.0278215 0.000236578
6.12236 -0.0276963 0.000234959
6.13564 -0.0275719 0.000233358
6.14893 -0.0274483 0.00023177
6.16222 -0.0273255 0.000230194
6.17552 -0.0272035 0.000228635
6.18882 -0.0270823 0.000227088
6.20213 -0.0269618 0.000225553
6.21545 -0.0268422 0.000224035
6.22876 -0.0267232 0.000222527
6.24209 -0.0266051 0.000221033
6.25542 -0.0264876 0.000219554
6.26875 -0.0263709 0.000218085
6.28209 -0.026255 0.000216629
6.29543 -0.0261398 0.000215187
6.30878 -0.0260253 0.000213755
6.32214 -0.0259115 0.000212337
6.3355 -0.0257984 0.00021093
6.34886 -0.025686 0.000209532
6.36223 -0.0255744 0.000208149
6.37561 -0.0254634 0.000206778
6.38899 -0.0253531 0.00020542
6.40237 -0.0252434 0.000204078
6.41576 -0.0251345 0.000202743
6.42916 -0.0250262 0.00020142
6.44256 -0.0249186 0.000200109
6.45597 -0.0248117 0.000198806
6.46938 -0.0247054 0.000197516
6.4828 -0.0245997 0.000196236
6.49623 -0.0244947 0.000194965
6.50965 -0.0243903 0.000193707
6.52309 -0.0242866 0.000192458
6.53653 -0.0241835 0.000191219
6.54998 -0.024081 0.000189992
6.56343 -0.0239791 0.000188773
6.57688 -0.0238778 0.000187565
6.59035 -0.0237771 0.000186368
6.60381 -0.0236771 0.000185178
6.61729 -0.0235776 0.000184
6.63077 -0.0234787 0.000182831
6.64425 -0.0233804 0.000181671
6.65774 -0.0232827 0.000180521
6.67124 -0.0231856 0.00017938
6.68474 -0.023089 0.000178248
6.69825 -0.022993 0.000177126
6.71176 -0.0228976 0.000176012
6.72528 -0.0228027 0.000174908
6.73881 -0.0227084 0.000173812
6.75234 -0.0226146 0.000172725
6.76588 -0.0225214 0.000171647
6.77942 -0.0224287 0.000170577
6.79297 -0.0223366 0.000169515
6.80653 -0.0222449 0.000168463
6.82009 -0.0221539 0.000167419
6.83365 -0.0220633 0.000166382
6.84723 -0.0219733 0.000165355
6.86081 -0.0218837 0.000164334
6.87439 -0.0217947 0.000163322
6.88798 -0.0217062 0.000162319
6.90158 -0.0216182 0.000161322
6.91518 -0.0215307 0.000160334
6.92879 -0.0214437 0.000159354
6.94241 -0.0213572 0.00015838
6.95603 -0.0212712 0.000157415
6.96966 -0.0211856 0.000156457
6.98329 -0.0211006 0.000155506
6.99693 -0.021016 0.000154563
7.01058 -0.0209319 0.000153627
7.02423 -0.0208482 0.000152698
7.03789 -0.0207651 0.000151777
7.05156 -0.0206824 0.000150861
7.06523 -0.0206001 0.000149954
7.07891 -0.0205183 0.000149053
7.09259 -0.020437 0.000148159
7.10629 -0.0203561 0.000147272
7.11998 -0.0202756 0.000146392
7.13369 -0.0201956 0.000145518
7.1474 -0.0201161 0.000144651
7.16112 -0.020037 0.00014379
7.17484 -0.0199583 0.000142936
7.18857 -0.01988 0.000142088
7.20231 -0.0198022 0.000141246
7.21605 -0.0197247 0.000140412
7.22981 -0.0196477 0.000139583
7.24356 -0.0195712 0.00013876
7.25733 -0.019495 0.000137944
7.2711 -0.0194192 0.000137133
7.28488 -0.0193439 0.000136328
7.29866 -0.019269 0.00013553
7.31245 -0.0191944 0.000134737
7.32625 -0.0191203 0.00013395
7.34006 -0.0190465 0.000133169
7.35387 -0.0189732 0.000132393
7.36769 -0.0189002 0.000131624
7.38151 -0.0188276 0.00013086
7.39535 -0.0187554 0.000130101
7.40919 -0.0186836 0.000129349
7.42303 -0.0186122 0.000128601
7.43689 -0.0185411 0.000127859
7.45075 -0.0184705 0.000127122
7.46462 -0.0184001 0.00012639
7.47849 -0.0183302 0.000125665
7.49238 -0.0182606 0.000124944
7.50627 -0.0181914 0.000124228
7.52017 -0.0181226 0.000123517
7.53407 -0.0180541 0.000122812
7.54798 -0.0179859 0.000122111
7.5619 -0.0179181 0.000121416
7.57583 -0.0178507 0.000120725
7.58976 -0.0177836 0.00012004
7.6037 -0.0177168 0.000119359
7.61765 -0.0176504 0.000118683
7.63161 -0.0175844 0.000118012
7.64557 -0.0175187 0.000117345
7.65954 -0.0174533 0.000116684
7.67352 -0.0173882 0.000116027
7.68751 -0.0173235 0.000115374
7.70151 -0.0172591 0.000114726
7.71551 -0.017195 0.000114083
7.72952 -0.0171313 0.000113444
7.74353 -0.0170678 0.00011281
7.75756 -0.0170047 0.00011218
7.77159 -0.0169419 0.000111554
7.78563 -0.0168795 0.000110933
7.79968 -0.0168173 0.000110316
7.81374 -0.0167555 0.000109703
7.8278 -0.0166939 0.000109095
7.84188 -0.0166327 0.00010849
7.85596 -0.0165718 0.00010789
7.87005 -0.0165111 0.000107294
7.88414 -0.0164508 0.000106702
7.89825 -0.0163908 0.000106114
7.91236 -0.016331 0.00010553
7.92648 -0.0162716 0.00010495
7.94061 -0.0162124 0.000104374
7.95475 -0.0161536 0.000103802
7.96889 -0.016095 0.000103234
7.98305 -0.0160367 0.000102669
7.99721 -0.0159787 0.000102109
8.01138 -0.015921 0.000101552
8.02556 -0.0158636 0.000100999
8.03974 -0.0158064 0.00010045
8.05394 -0.0157495 9.99039e-05
8.06814 -0.0156929 9.93618e-05
8.08236 -0.0156366 9.88236e-05
8.09658 -0.0155806 9.82886e-05
8.11081 -0.0155248 9.77575e-05
8.12505 -0.0154692 9.72297e-05
8.1393 -0.015414 9.67055e-05
8.15355 -0.015359 9.61848e-05
8.16782 -0.0153043 9.56674e-05
8.18209 -0.0152498 9.51536e-05
8.19637 -0.0151956 9.46431e-05
8.21066 -0.0151416 9.41358e-05
8.22496 -0.0150879 9.36322e-05
8.23927 -0.0150345 9.31315e-05
8.25359 -0.0149813 9.26343e-05
8.26792 -0.0149283 9.21404e-05
8.28225 -0.0148756 9.16495e-05
8.2966 -0.0148232 9.1162e-05
8.31095 -0.014771 9.06776e-05
8.32532 -0.014719 9.01963e-05
8.33969 -0.0146673 8.97182e-05
8.35407 -0.0146159 8.9243e-05
8.36846 -0.0145646 8.87711e-05
8.38286 -0.0145136 8.83022e-05
8.39727 -0.0144629 8.78362e-05
8.41169 -0.0144123 8.73733e-05
8.42612 -0.014362 8.69134e-05
8.44056 -0.014312 8.64563e-05
8.45501 -0.0142622 8.60023e-05
8.46946 -0.0142126 8.5551e-05
8.48393 -0.0141632 8.51027e-05
8.49841 -0.014114 8.46572e-05
8.51289 -0.0140651 8.42146e-05
8.52739 -0.0140164 8.37748e-05
8.5419 -0.0139679 8.33376e-05
8.55641 -0.0139197 8.29034e-05
8.57094 -0.0138716 8.24719e-05
8.58547 -0.0138238 8.20429e-05
8.60002 -0.0137762 8.16169e-05
8.61457 -0.0137288 8.11933e-05
8.62914 -0.0136816 8.07726e-05
8.64371 -0.0136347 8.03544e-05
8.6583 -0.0135879 7.99388e-05
8.67289 -0.0135414 7.95258e-05
8.6875 -0.013495 7.91154e-05
8.70212 -0.0134489 7.87075e-05
8.71674 -0.013403 7.83023e-05
8.73138 -0.0133572 7.78994e-05
8.74603 -0.0133117 7.74991e-05
8.76069 -0.0132664 7.71012e-05
8.77535 -0.0132213 7.67058e-05
8.79003 -0.0131763 7.63129e-05
8.80472 -0.0131316 7.59223e-05
8.81942 -0.0130871 7.55342e-05
8.83413 -0.0130428 7.51484e-05
8.84885 -0.0129986 7.47649e-05
8.86359 -0.0129547 7.4384e-05
8.87833 -0.0129109 7.40051e-05
8.89308 -0.0128674 7.36287e-05
8.90785 -0.012824 7.32545e-05
8.92262 -0.0127808 7.28827e-05
8.93741 -0.0127378 7.2513e-05
8.95221 -0.012695 7.21456e-05
8.96702 -0.0126524 7.17804e-05
8.98184 -0.0126099 7.14175e-05
8.99667 -0.0125677 7.10566e-05
9.01151 -0.0125256 7.06981e-05
9.02637 -0.0124837 7.03415e-05
9.04124 -0.012442 6.99872e-05
9.05611 -0.0124004 6.9635e-05
9.071 -0.0123591 6.92849e-05
9.0859 -0.0123179 6.89368e-05
9.10081 -0.0122769 6.85908e-05
9.11574 -0.012236 6.82469e-05
9.13067 -0.0121954 6.79051e-05
9.14562 -0.0121549 6.75652e-05
9.16058 -0.0121145 6.72274e-05
9.17555 -0.0120744 6.68915e-05
9.19053 -0.0120344 6.65577e-05
9.20553 -0.0119946 6.62258e-05
9.22054 -0.0119549 6.58958e-05
9.23556 -0.0119154 6.55678e-05
9.25059 -0.0118761 6.52417e-05
9.26563 -0.0118369 6.49175e-05
9.28069 -0.0117979 6.45953e-05
9.29576 -0.0117591 6.42748e-05
9.31084 -0.0117204 6.39563e-05
9.32593 -0.0116819 6.36396e-05
9.34104 -0.0116436 6.33248e-05
9.35616 -0.0116054 6.30117e-05
9.37129 -0.0115673 6.27005e-05
9.38643 -0.0115294 6.23911e-05
9.40159 -0.0114917 6.20834e-05
9.41676 -0.0114541 6.17775e-05
9.43194 -0.0114167 6.14735e-05
9.44714 -0.0113794 6.11711e-05
9.46235 -0.0113423 6.08705e-05
9.47757 -0.0113053 6.05715e-05
9.4928 -0.0112685 6.02743e-05
9.50805 -0.0112318 5.99788e-05
9.52331 -0.0111953 5.96849e-05
9.53859 -0.0111589 5.93928e-05
9.55388 -0.0111227 5.91023e-05
9.56918 -0.0110866 5.88134e-05
9.5845 -0.0110507 5.85262e-05
9.59983 -0.0110149 5.82406e-05
9.61517 -0.0109792 5.79566e-05
9.63053 -0.0109437 5.76742e-05
9.6459 -0.0109083 5.73934e-05
9.66128 -0.0108731 5.71142e-05
9.67668 -0.010838 5.68365e-05
9.6921 -0.010803 5.65604e-05
9.70753 -0.0107682 5.62858e-05
9.72297 -0.0107335 5.60128e-05
9.73842 -0.010699 5.57412e-05
9.7539 -0.0106646 5.54712e-05
9.76938 -0.0106303 5.52028e-05
9.78488 -0.0105962 5.49357e-05
9.8004 -0.0105622 5.46702e-05
9.81592 -0.0105283 5.44061e-05
9.83147 -0.0104945 5.41435e-05
9.84703 -0.0104609 5.38823e-05
9.8626 -0.0104274 5.36225e-05
9.87819 -0.0103941 5.33642e-05
9.8938 -0.0103609 5.31073e-05
9.90942 -0.0103278 5.28518e-05
9.92505 -0.0102948 5.25977e-05
9.9407 -0.0102619 5.2345e-05
9.95637 -0.0102292 5.20937e-05
9.97205 -0.0101966 5.18437e-05
9.98775 -0.0101641 5.15951e-05
10.0035 -0.0101318 5.13478e-05
10.0192 -0.0100996 5.11019e-05
10.0349 -0.0100675 5.08572e-05
10.0507 -0.0100355 5.0614e-05
10.0665 -0.0100036 5.0372e-05
10.0823 -0.00997187 5.01313e-05
10.0981 -0.00994025 4.9892e-05
10.1139 -0.00990874 4.96539e-05
10.1297 -0.00987735 4.9417e-05
10.1456 -0.00984608 4.91815e-05
10.1615 -0.00981492 4.89472e-05
10.1774 -0.00978388 4.87141e-05
10.1933 -0.00975296 4.84823e-05
10.2092 -0.00972214 4.82517e-05
10.2251 -0.00969145 4.80223e-05
10.2411 -0.00966086 4.77942e-05
10.2571 -0.00963039 4.75673e-05
10.2731 -0.00960003 4.73415e-05
10.2891 -0.00956978 4.71169e-05
10.3051 -0.00953964 4.68936e-05
10.3212 -0.00950961 4.66713e-05
10.3372 -0.00947969 4.64503e-05
10.3533 -0.00944988 4.62304e-05
10.3694 -0.00942018 4.60117e-05
10.3855 -0.00939058 4.5794e-05
10.4017 -0.00936109 4.55776e-05
10.4178 -0.0093317 4.53622e-05
10.434 -0.00930243 4.5148e-05
10.4502 -0.00927325 4.49349e-05
10.4664 -0.00924418 4.47228e-05
10.4826 -0.00921522 4.45119e-05
10.4989 -0.00918635 4.43021e-05
10.5152 -0.00915759 4.40933e-05
10.5315 -0.00912893 4.38856e-05
10.5478 -0.00910038 4.3679e-05
10.5641 -0.00907192 4.34734e-05
10.5804 -0.00904356 4.32689e-05
10.5968 -0.0090153 4.30655e-05
10.6132 -0.00898715 4.2863e-05
10.6296 -0.00895909 4.26616e-05
10.646 -0.00893112 4.24612e-05
10.6625 -0.00890326 4.22618e-05
10.6789 -0.00887549 4.20634e-05
10.6954 -0.00884782 4.18661e-05
10.7119 -0.00882024 4.16697e-05
10.7284 -0.00879276 4.14743e-05
10.745 -0.00876537 4.12799e-05
10.7616 -0.00873807 4.10865e-05
10.7782 -0.00871087 4.0894e-05
10.7948 -0.00868377 4.07025e-05
10.8114 -0.00865675 4.05119e-05
10.8281 -0.00862982 4.03224e-05
10.8447 -0.00860299 4.01337e-05
10.8614 -0.00857625 3.9946e-05
10.8781 -0.0085496 3.97592e-05
10.8949 -0.00852303 3.95733e-05
10.9117 -0.00849656 3.93884e-05
10.9284 -0.00847017 3.92043e-05
10.9452 -0.00844388 3.90212e-05
10.9621 -0.00841767 3.88389e-05
10.9789 -0.00839154 3.86576e-05
10.9958 -0.00836551 3.84771e-05
11.0127 -0.00833956 3.82975e-05
11.0296 -0.00831369 3.81188e-05
11.0466 -0.00828791 3.7941e-05
11.0636 -0.00826222 3.7764e-05
11.0806 -0.0082366 3.75879e-05
11.0976 -0.00821107 3.74126e-05
11.1146 -0.00818563 3.72382e-05
11.1317 -0.00816026 3.70646e-05
11.1488 -0.00813498 3.68918e-05
11.1659 -0.00810978 3.67199e-05
11.183 -0.00808466 3.65488e-05
11.2002 -0.00805962 3.63785e-05
11.2174 -0.00803466 3.6209e-05
11.2346 -0.00800978 3.60404e-05
11.2519 -0.00798498 3.58725e-05
11.2691 -0.00796026 3.57054e-05
11.2864 -0.00793562 3.55391e-05
11.3037 -0.00791105 3.53736e-05
11.3211 -0.00788656 3.52089e-05
11.3385 -0.00786215 3.50449e-05
11.3559 -0.00783781 3.48818e-05
11.3733 -0.00781355 3.47194e-05
11.3908 -0.00778936 3.45577e-05
11.4082 -0.00776525 3.43968e-05
11.4258 -0.00774121 3.42366e-05
11.4433 -0.00771725 3.40773e-05
11.4609 -0.00769336 3.39186e-05
11.4785 -0.00766954 3.37606e-05
11.4961 -0.00764579 3.36033e-05
11.5137 -0.00762212 3.34469e-05
11.5314 -0.00759852 3.32911e-05
11.5491 -0.00757499 3.31361e-05
11.5669 -0.00755153 3.29817e-05
11.5847 -0.00752814 3.2828e-05
11.6025 -0.00750481 3.26751e-05
11.6203 -0.00748156 3.25229e-05
11.6381 -0.00745838 3.23713e-05
11.656 -0.00743526 3.22204e-05
11.674 -0.00741222 3.20701e-05
11.6919 -0.00738924 3.19207e-05
11.7099 -0.00736632 3.17718e-05
11.7279 -0.00734347 3.16236e-05
11.746 -0.00732069 3.1476e-05
11.7641 -0.00729798 3.13292e-05
11.7822 -0.00727533 3.1183e-05
11.8003 -0.00725274 3.10374e-05
11.8185 -0.00723022 3.08925e-05
11.8367 -0.00720776 3.07481e-05
11.855 -0.00718537 3.06044e-05
11.8733 -0.00716304 3.04615e-05
11.8916 -0.00714077 3.03191e-05
11.9099 -0.00711856 3.01773e-05
11.9283 -0.00709641 3.00361e-05
11.9468 -0.00707433 2.98955e-05
11.9652 -0.0070523 2.97555e-05
11.9837 -0.00703034 2.96163e-05
12.0023 -0.00700843 2.94775e-05
12.0208 -0.00698659 2.93393e-05
12.0394 -0.0069648 2.92017e-05
12.0581 -0.00694307 2.90647e-05
12.0768 -0.0069214 2.89284e-05
12.0955 -0.00689979 2.87926e-05
12.1142 -0.00687824 2.86574e-05
12.133 -0.00685674 2.85227e-05
12.1519 -0.00683529 2.83885e-05
12.1708 -0.00681391 2.82549e-05
12.1897 -0.00679257 2.8122e-05
12.2086 -0.0067713 2.79896e-05
12.2276 -0.00675007 2.78577e-05
12.2467 -0.0067289 2.77263e-05
12.2658 -0.00670779 2.75954e-05
12.2849 -0.00668672 2.74651e-05
12.3041 -0.00666571 2.73354e-05
12.3233 -0.00664476 2.72063e-05
12.3425 -0.00662385 2.70776e-05
12.3618 -0.00660299 2.69495e-05
12.3812 -0.00658219 2.68218e-05
12.4006 -0.00656143 2.66946e-05
12.42 -0.00654073 2.65679e-05
12.4395 -0.00652007 2.64418e-05
12.459 -0.00649947 2.63162e-05
12.4786 -0.00647891 2.61912e-05
12.4982 -0.0064584 2.60666e-05
12.5179 -0.00643793 2.59424e-05
12.5376 -0.00641752 2.58186e-05
12.5574 -0.00639715 2.56953e-05
12.5772 -0.00637682 2.55726e-05
12.5971 -0.00635655 2.54503e-05
12.617 -0.00633631 2.53286e-05
12.637 -0.00631612 2.52074e-05
12.657 -0.00629598 2.50867e-05
12.6771 -0.00627588 2.49663e-05
12.6972 -0.00625582 2.48464e-05
12.7174 -0.0062358 2.47268e-05
12.7377 -0.00621583 2.46076e-05
12.758 -0.00619589 2.44889e-05
12.7783 -0.006176 2.43706e-05
12.7987 -0.00615615 2.42528e-05
12.8192 -0.00613634 2.41354e-05
12.8397 -0.00611657 2.40185e-05
12.8603 -0.00609683 2.39021e-05
12.881 -0.00607714 2.37861e-05
12.9017 -0.00605748 2.36705e-05
12.9225 -0.00603786 2.35553e-05
12.9433 -0.00601828 2.34406e-05
12.9642 -0.00599873 2.33262e-05
12.9852 -0.00597921 2.32122e-05
13.0062 -0.00595974 2.30986e-05
13.0273 -0.00594029 2.29853e-05
13.0485 -0.00592088 2.28725e-05
13.0697 -0.00590151 2.276e-05
13.091 -0.00588216 2.26479e-05
13.1124 -0.00586285 2.25361e-05
13.1338 -0.00584357 2.24248e-05
13.1553 -0.00582432 2.23138e-05
13.1769 -0.00580509 2.22031e-05
13.1986 -0.0057859 2.20928e-05
13.2203 -0.00576674 2.19828e-05
13.2421 -0.0057476 2.18732e-05
13.264 -0.00572849 2.17639e-05
13.286 -0.00570941 2.1655e-05
13.3081 -0.00569036 2.15464e-05
13.3302 -0.00567132 2.14381e-05
13.3524 -0.00565232 2.13302e-05
13.3747 -0.00563333 2.12225e-05
13.3971 -0.00561437 2.11152e-05
13.4196 -0.00559543 2.10081e-05
13.4422 -0.00557651 2.09014e-05
13.4648 -0.00555761 2.0795e-05
13.4876 -0.00553873 2.06888e-05
13.5104 -0.00551987 2.0583e-05
13.5334 -0.00550103 2.04774e-05
13.5564 -0.0054822 2.03721e-05
13.5796 -0.00546339 2.02671e-05
13.6028 -0.00544459 2.01623e-05
13.6262 -0.00542581 2.00578e-05
13.6496 -0.00540704 1.99535e-05
13.6732 -0.00538828 1.98495e-05
13.6969 -0.00536953 1.97458e-05
13.7207 -0.00535079 1.96422e-05
13.7446 -0.00533206 1.95389e-05
13.7686 -0.00531334 1.94359e-05
13.7927 -0.00529462 1.9333e-05
13.817 -0.0052759 1.92303e-05
13.8414 -0.00525719 1.91279e-05
13.8659 -0.00523848 1.90256e-05
13.8905 -0.00521978 1.89235e-05
13.9153 -0.00520107 1.88217e-05
13.9402 -0.00518235 1.87199e-05
13.9653 -0.00516364 1.86184e-05
13.9905 -0.00514492 1.8517e-05
14.0159 -0.00512619 1.84157e-05
14.0414 -0.00510745 1.83146e-05
14.067 -0.00508871 1.82136e-05
14.0929 -0.00506995 1.81128e-05
14.1188 -0.00505117 1.8012e-05
14.145 -0.00503238 1.79114e-05
14.1713 -0.00501357 1.78108e-05
14.1978 -0.00499473 1.77103e-05
14.2245 -0.00497588 1.76099e-05
14.2514 -0.00495699 1.75095e-05
14.2785 -0.00493808 1.74092e-05
14.3058 -0.00491914 1.73089e-05
14.3333 -0.00490016 1.72086e-05
14.361 -0.00488115 1.71083e-05
14.3889 -0.00486209 1.7008e-05
14.4171 -0.00484299 1.69076e-05
14.4455 -0.00482384 1.68072e-05
14.4741 -0.00480464 1.67068e-05
14.503 -0.00478538 1.66062e-05
14.5322 -0.00476606 1.65055e-05
14.5616 -0.00474668 1.64047e-05
14.5914 -0.00472722 1.63037e-05
14.6214 -0.00470769 1.62026e-05
14.6518 -0.00468808 1.61012e-05
14.6825 -0.00466838 1.59996e-05
14.7135 -0.00464858 1.58977e-05
14.7449 -0.00462868 1.57955e-05
14.7767 -0.00460867 1.5693e-05
14.8088 -0.00458854 1.55901e-05
14.8414 -0.00456827 1.54867e-05
14.8745 -0.00454787 1.53829e-05
14.908 -0.00452732 1.52785e-05
14.942 -0.0045066 1.51735e-05
14.9766 -0.0044857 1.50678e-05
15.0117 -0.0044646 1.49614e-05
15.0475 -0.00444328 1.48542e-05
15.0839 -0.00442173 1.4746e-05
15.121 -0.00439992 1.46368e-05
15.1589 -0.00437781 1.45265e-05
15.1976 -0.00435539 1.44148e-05
15.2373 -0.0043326 1.43016e-05
15.278 -0.00430941 1.41867e-05
15.3199 -0.00428575 1.40698e-05
15.363 -0.00426157 1.39506e-05
15.4077 -0.00423678 1.38288e-05
15.454 -0.00421126 1.37038e-05
15.5024 -0.00418488 1.3575e-05
15.5531 -0.00415744 1.34415e-05
15.6069 -0.00412868 1.3302e-05
15.6646 -0.00409816 1.31545e-05
15.7276 -0.00406518 1.29958e-05
15.7989 -0.00402838 1.28193e-05
15.8859 -0.00398415 1.26084e-05


==> anc/HERMITE/GAMMA005/GRp_OneLoopFRG.txt <==
-15.8859 -0.00398613 -1.26208e-05
-15.7989 -0.0040304 -1.28321e-05
-15.7276 -0.00406724 -1.30088e-05
-15.6646 -0.00410024 -1.31678e-05
-15.6069 -0.00413079 -1.33155e-05
-15.5531 -0.00415959 -1.34553e-05
-15.5024 -0.00418705 -1.35891e-05
-15.454 -0.00421346 -1.37181e-05
-15.4077 -0.004239 -1.38433e-05
-15.363 -0.00426383 -1.39653e-05
-15.3199 -0.00428803 -1.40847e-05
-15.278 -0.00431171 -1.42017e-05
-15.2373 -0.00433493 -1.43169e-05
-15.1976 -0.00435774 -1.44302e-05
-15.1589 -0.00438019 -1.45421e-05
-15.121 -0.00440232 -1.46527e-05
-15.0839 -0.00442416 -1.47621e-05
-15.0475 -0.00444573 -1.48705e-05
-15.0117 -0.00446707 -1.49779e-05
-14.9766 -0.00448819 -1.50845e-05
-14.942 -0.00450912 -1.51903e-05
-14.908 -0.00452986 -1.52955e-05
-14.8745 -0.00455044 -1.54001e-05
-14.8414 -0.00457086 -1.55041e-05
-14.8088 -0.00459115 -1.56077e-05
-14.7767 -0.0046113 -1.57108e-05
-14.7449 -0.00463134 -1.58135e-05
-14.7135 -0.00465126 -1.59159e-05
-14.6825 -0.00467108 -1.6018e-05
-14.6518 -0.0046908 -1.61198e-05
-14.6214 -0.00471044 -1.62214e-05
-14.5914 -0.00472999 -1.63227e-05
-14.5616 -0.00474947 -1.64239e-05
-14.5322 -0.00476888 -1.65249e-05
-14.503 -0.00478822 -1.66258e-05
-14.4741 -0.0048075 -1.67265e-05
-14.4455 -0.00482672 -1.68272e-05
-14.4171 -0.0048459 -1.69278e-05
-14.3889 -0.00486502 -1.70283e-05
-14.361 -0.0048841 -1.71288e-05
-14.3333 -0.00490314 -1.72293e-05
-14.3058 -0.00492214 -1.73298e-05
-14.2785 -0.0049411 -1.74303e-05
-14.2514 -0.00496004 -1.75309e-05
-14.2245 -0.00497894 -1.76314e-05
-14.1978 -0.00499782 -1.77321e-05
-14.1713 -0.00501668 -1.78328e-05
-14.145 -0.00503551 -1.79335e-05
-14.1188 -0.00505433 -1.80344e-05
-14.0929 -0.00507313 -1.81354e-05
-14.067 -0.00509191 -1.82364e-05
-14.0414 -0.00511068 -1.83376e-05
-14.0159 -0.00512944 -1.84389e-05
-13.9905 -0.0051482 -1.85404e-05
-13.9653 -0.00516694 -1.8642e-05
-13.9402 -0.00518568 -1.87438e-05
-13.9153 -0.00520441 -1.88457e-05
-13.8905 -0.00522314 -1.89478e-05
-13.8659 -0.00524188 -1.90501e-05
-13.8414 -0.00526061 -1.91526e-05
-13.817 -0.00527934 -1.92552e-05
-13.7927 -0.00529808 -1.93581e-05
-13.7686 -0.00531682 -1.94612e-05
-13.7446 -0.00533557 -1.95645e-05
-13.7207 -0.00535432 -1.9668e-05
-13.6969 -0.00537309 -1.97717e-05
-13.6732 -0.00539186 -1.98757e-05
-13.6496 -0.00541064 -1.998e-05
-13.6262 -0.00542944 -2.00844e-05
-13.6028 -0.00544825 -2.01892e-05
-13.5796 -0.00546707 -2.02942e-05
-13.5564 -0.0054859 -2.03994e-05
-13.5334 -0.00550476 -2.0505e-05
-13.5104 -0.00552363 -2.06108e-05
-13.4876 -0.00554251 -2.07169e-05
-13.4648 -0.00556142 -2.08232e-05
-13.4422 -0.00558034 -2.09299e-05
-13.4196 -0.00559929 -2.10369e-05
-13.3971 -0.00561825 -2.11441e-05
-13.3747 -0.00563724 -2.12517e-05
-13.3524 -0.00565625 -2.13596e-05
-13.3302 -0.00567528 -2.14678e-05
-13.3081 -0.00569434 -2.15764e-05
-13.286 -0.00571342 -2.16852e-05
-13.264 -0.00573253 -2.17944e-05
-13.2421 -0.00575167 -2.19039e-05
-13.2203 -0.00577083 -2.20138e-05
-13.1986 -0.00579002 -2.2124e-05
-13.1769 -0.00580924 -2.22346e-05
-13.1553 -0.00582849 -2.23455e-05
-13.1338 -0.00584777 -2.24568e-05
-13.1124 -0.00586708 -2.25684e-05
-13.091 -0.00588642 -2.26804e-05
-13.0697 -0.00590579 -2.27928e-05
-13.0485 -0.0059252 -2.29056e-05
-13.0273 -0.00594463 -2.30187e-05
-13.0062 -0.00596411 -2.31322e-05
-12.9852 -0.00598361 -2.32462e-05
-12.9642 -0.00600315 -2.33605e-05
-12.9433 -0.00602273 -2.34752e-05
-12.9225 -0.00604234 -2.35903e-05
-12.9017 -0.00606199 -2.37058e-05
-12.881 -0.00608168 -2.38217e-05
-12.8603 -0.0061014 -2.3938e-05
-12.8397 -0.00612117 -2.40548e-05
-12.8192 -0.00614097 -2.4172e-05
-12.7987 -0.00616081 -2.42896e-05
-12.7783 -0.00618069 -2.44076e-05
-12.758 -0.00620061 -2.45261e-05
-12.7377 -0.00622058 -2.4645e-05
-12.7174 -0.00624058 -2.47643e-05
-12.6972 -0.00626063 -2.48841e-05
-12.6771 -0.00628072 -2.50043e-05
-12.657 -0.00630085 -2.5125e-05
-12.637 -0.00632103 -2.52462e-05
-12.617 -0.00634125 -2.53678e-05
-12.5971 -0.00636151 -2.54899e-05
-12.5772 -0.00638182 -2.56124e-05
-12.5574 -0.00640218 -2.57355e-05
-12.5376 -0.00642258 -2.5859e-05
-12.5179 -0.00644303 -2.5983e-05
-12.4982 -0.00646352 -2.61074e-05
-12.4786 -0.00648406 -2.62324e-05
-12.459 -0.00650466 -2.63579e-05
-12.4395 -0.0065253 -2.64838e-05
-12.42 -0.00654598 -2.66103e-05
-12.4006 -0.00656672 -2.67372e-05
-12.3812 -0.00658751 -2.68647e-05
-12.3618 -0.00660835 -2.69927e-05
-12.3425 -0.00662924 -2.71212e-05
-12.3233 -0.00665018 -2.72502e-05
-12.3041 -0.00667117 -2.73798e-05
-12.2849 -0.00669221 -2.75099e-05
-12.2658 -0.00671331 -2.76405e-05
-12.2467 -0.00673446 -2.77717e-05
-12.2276 -0.00675567 -2.79034e-05
-12.2086 -0.00677692 -2.80356e-05
-12.1897 -0.00679824 -2.81684e-05
-12.1708 -0.0068196 -2.83018e-05
-12.1519 -0.00684103 -2.84357e-05
-12.133 -0.00686251 -2.85702e-05
-12.1142 -0.00688404 -2.87052e-05
-12.0955 -0.00690563 -2.88408e-05
-12.0768 -0.00692728 -2.8977e-05
-12.0581 -0.00694899 -2.91138e-05
-12.0394 -0.00697075 -2.92512e-05
-12.0208 -0.00699258 -2.93891e-05
-12.0023 -0.00701446 -2.95277e-05
-11.9837 -0.0070364 -2.96668e-05
-11.9652 -0.0070584 -2.98065e-05
-11.9468 -0.00708047 -2.99469e-05
-11.9283 -0.00710259 -3.00878e-05
-11.9099 -0.00712477 -3.02294e-05
-11.8916 -0.00714702 -3.03716e-05
-11.8733 -0.00716933 -3.05144e-05
-11.855 -0.0071917 -3.06579e-05
-11.8367 -0.00721413 -3.08019e-05
-11.8185 -0.00723663 -3.09466e-05
-11.8003 -0.00725919 -3.1092e-05
-11.7822 -0.00728182 -3.1238e-05
-11.7641 -0.00730451 -3.13847e-05
-11.746 -0.00732726 -3.1532e-05
-11.7279 -0.00735008 -3.16799e-05
-11.7099 -0.00737297 -3.18285e-05
-11.6919 -0.00739593 -3.19778e-05
-11.674 -0.00741895 -3.21278e-05
-11.656 -0.00744204 -3.22785e-05
-11.6381 -0.00746519 -3.24298e-05
-11.6203 -0.00748842 -3.25818e-05
-11.6025 -0.00751171 -3.27345e-05
-11.5847 -0.00753508 -3.28879e-05
-11.5669 -0.00755851 -3.30421e-05
-11.5491 -0.00758201 -3.31969e-05
-11.5314 -0.00760559 -3.33524e-05
-11.5137 -0.00762924 -3.35086e-05
-11.4961 -0.00765295 -3.36656e-05
-11.4785 -0.00767674 -3.38233e-05
-11.4609 -0.0077006 -3.39817e-05
-11.4433 -0.00772454 -3.41409e-05
-11.4258 -0.00774855 -3.43008e-05
-11.4082 -0.00777263 -3.44615e-05
-11.3908 -0.00779679 -3.46229e-05
-11.3733 -0.00782102 -3.4785e-05
-11.3559 -0.00784533 -3.49479e-05
-11.3385 -0.00786971 -3.51116e-05
-11.3211 -0.00789417 -3.52761e-05
-11.3037 -0.00791871 -3.54413e-05
-11.2864 -0.00794332 -3.56073e-05
-11.2691 -0.00796801 -3.57742e-05
-11.2519 -0.00799278 -3.59418e-05
-11.2346 -0.00801763 -3.61102e-05
-11.2174 -0.00804256 -3.62794e-05
-11.2002 -0.00806757 -3.64494e-05
-11.183 -0.00809266 -3.66202e-05
-11.1659 -0.00811783 -3.67919e-05
-11.1488 -0.00814308 -3.69644e-05
-11.1317 -0.00816841 -3.71377e-05
-11.1146 -0.00819382 -3.73118e-05
-11.0976 -0.00821932 -3.74868e-05
-11.0806 -0.0082449 -3.76627e-05
-11.0636 -0.00827056 -3.78394e-05
-11.0466 -0.00829631 -3.80169e-05
-11.0296 -0.00832214 -3.81953e-05
-11.0127 -0.00834806 -3.83746e-05
-10.9958 -0.00837406 -3.85548e-05
-10.9789 -0.00840015 -3.87359e-05
-10.9621 -0.00842633 -3.89178e-05
-10.9452 -0.00845259 -3.91007e-05
-10.9284 -0.00847894 -3.92844e-05
-10.9117 -0.00850538 -3.94691e-05
-10.8949 -0.00853191 -3.96547e-05
-10.8781 -0.00855853 -3.98412e-05
-10.8614 -0.00858523 -4.00286e-05
-10.8447 -0.00861203 -4.0217e-05
-10.8281 -0.00863892 -4.04063e-05
-10.8114 -0.0086659 -4.05965e-05
-10.7948 -0.00869297 -4.07877e-05
-10.7782 -0.00872014 -4.09799e-05
-10.7616 -0.0087474 -4.1173e-05
-10.745 -0.00877475 -4.13671e-05
-10.7284 -0.00880219 -4.15622e-05
-10.7119 -0.00882974 -4.17582e-05
-10.6954 -0.00885737 -4.19553e-05
-10.6789 -0.0088851 -4.21534e-05
-10.6625 -0.00891293 -4.23524e-05
-10.646 -0.00894086 -4.25525e-05
-10.6296 -0.00896888 -4.27536e-05
-10.6132 -0.008997 -4.29557e-05
-10.5968 -0.00902522 -4.31589e-05
-10.5804 -0.00905354 -4.33631e-05
-10.5641 -0.00908196 -4.35683e-05
-10.5478 -0.00911048 -4.37746e-05
-10.5315 -0.0091391 -4.3982e-05
-10.5152 -0.00916782 -4.41904e-05
-10.4989 -0.00919664 -4.44e-05
-10.4826 -0.00922557 -4.46106e-05
-10.4664 -0.0092546 -4.48222e-05
-10.4502 -0.00928374 -4.5035e-05
-10.434 -0.00931298 -4.52489e-05
-10.4178 -0.00934232 -4.5464e-05
-10.4017 -0.00937177 -4.56801e-05
-10.3855 -0.00940133 -4.58974e-05
-10.3694 -0.00943099 -4.61158e-05
-10.3533 -0.00946076 -4.63353e-05
-10.3372 -0.00949064 -4.6556e-05
-10.3212 -0.00952063 -4.67779e-05
-10.3051 -0.00955073 -4.70009e-05
-10.2891 -0.00958094 -4.72252e-05
-10.2731 -0.00961126 -4.74506e-05
-10.2571 -0.00964169 -4.76772e-05
-10.2411 -0.00967223 -4.7905e-05
-10.2251 -0.00970288 -4.8134e-05
-10.2092 -0.00973365 -4.83642e-05
-10.1933 -0.00976454 -4.85957e-05
-10.1774 -0.00979554 -4.88284e-05
-10.1615 -0.00982665 -4.90624e-05
-10.1456 -0.00985788 -4.92976e-05
-10.1297 -0.00988922 -4.9534e-05
-10.1139 -0.00992069 -4.97718e-05
-10.0981 -0.00995227 -5.00108e-05
-10.0823 -0.00998397 -5.02511e-05
-10.0665 -0.0100158 -5.04927e-05
-10.0507 -0.0100477 -5.07356e-05
-10.0349 -0.0100798 -5.09799e-05
-10.0192 -0.010112 -5.12254e-05
-10.0035 -0.0101443 -5.14723e-05
-9.98775 -0.0101767 -5.17206e-05
-9.97205 -0.0102093 -5.19702e-05
-9.95637 -0.0102419 -5.22212e-05
-9.9407 -0.0102747 -5.24735e-05
-9.92505 -0.0103077 -5.27272e-05
-9.90942 -0.0103407 -5.29824e-05
-9.8938 -0.0103739 -5.32389e-05
-9.87819 -0.0104072 -5.34968e-05
-9.8626 -0.0104407 -5.37562e-05
-9.84703 -0.0104742 -5.4017e-05
-9.83147 -0.0105079 -5.42792e-05
-9.81592 -0.0105418 -5.45429e-05
-9.8004 -0.0105757 -5.48081e-05
-9.78488 -0.0106098 -5.50747e-05
-9.76938 -0.010644 -5.53429e-05
-9.7539 -0.0106784 -5.56125e-05
-9.73842 -0.0107129 -5.58836e-05
-9.72297 -0.0107475 -5.61563e-05
-9.70753 -0.0107823 -5.64304e-05
-9.6921 -0.0108172 -5.67062e-05
-9.67668 -0.0108523 -5.69834e-05
-9.66128 -0.0108874 -5.72623e-05
-9.6459 -0.0109228 -5.75427e-05
-9.63053 -0.0109582 -5.78247e-05
-9.61517 -0.0109938 -5.81083e-05
-9.59983 -0.0110296 -5.83935e-05
-9.5845 -0.0110655 -5.86803e-05
-9.56918 -0.0111015 -5.89688e-05
-9.55388 -0.0111377 -5.92589e-05
-9.53859 -0.011174 -5.95506e-05
-9.52331 -0.0112105 -5.98441e-05
-9.50805 -0.0112471 -6.01392e-05
-9.4928 -0.0112839 -6.0436e-05
-9.47757 -0.0113208 -6.07345e-05
-9.46235 -0.0113579 -6.10347e-05
-9.44714 -0.0113951 -6.13367e-05
-9.43194 -0.0114325 -6.16404e-05
-9.41676 -0.01147 -6.19458e-05
-9.40159 -0.0115077 -6.2253e-05
-9.38643 -0.0115455 -6.25621e-05
-9.37129 -0.0115835 -6.28729e-05
-9.35616 -0.0116217 -6.31855e-05
-9.34104 -0.01166 -6.34999e-05
-9.32593 -0.0116984 -6.38162e-05
-9.31084 -0.0117371 -6.41343e-05
-9.29576 -0.0117758 -6.44543e-05
-9.28069 -0.0118148 -6.47762e-05
-9.26563 -0.0118539 -6.50999e-05
-9.25059 -0.0118932 -6.54256e-05
-9.23556 -0.0119326 -6.57532e-05
-9.22054 -0.0119722 -6.60827e-05
-9.20553 -0.012012 -6.64141e-05
-9.19053 -0.0120519 -6.67476e-05
-9.17555 -0.012092 -6.7083e-05
-9.16058 -0.0121323 -6.74204e-05
-9.14562 -0.0121727 -6.77598e-05
-9.13067 -0.0122133 -6.81012e-05
-9.11574 -0.0122541 -6.84447e-05
-9.10081 -0.0122951 -6.87902e-05
-9.0859 -0.0123362 -6.91378e-05
-9.071 -0.0123775 -6.94875e-05
-9.05611 -0.012419 -6.98393e-05
-9.04124 -0.0124607 -7.01932e-05
-9.02637 -0.0125025 -7.05492e-05
-9.01151 -0.0125445 -7.09074e-05
-8.99667 -0.0125868 -7.12678e-05
-8.98184 -0.0126291 -7.16303e-05
-8.96702 -0.0126717 -7.1995e-05
-8.95221 -0.0127145 -7.2362e-05
-8.93741 -0.0127574 -7.27312e-05
-8.92262 -0.0128005 -7.31026e-05
-8.90785 -0.0128438 -7.34763e-05
-8.89308 -0.0128874 -7.38523e-05
-8.87833 -0.012931 -7.42306e-05
-8.86359 -0.0129749 -7.46112e-05
-8.84885 -0.013019 -7.49942e-05
-8.83413 -0.0130633 -7.53795e-05
-8.81942 -0.0131078 -7.57672e-05
-8.80472 -0.0131524 -7.61573e-05
-8.79003 -0.0131973 -7.65498e-05
-8.77535 -0.0132423 -7.69447e-05
-8.76069 -0.0132876 -7.73421e-05
-8.74603 -0.0133331 -7.7742e-05
-8.73138 -0.0133787 -7.81443e-05
-8.71674 -0.0134246 -7.85492e-05
-8.70212 -0.0134707 -7.89566e-05
-8.6875 -0.013517 -7.93665e-05
-8.67289 -0.0135634 -7.9779e-05
-8.6583 -0.0136101 -8.01941e-05
-8.64371 -0.013657 -8.06118e-05
-8.62914 -0.0137042 -8.10322e-05
-8.61457 -0.0137515 -8.14552e-05
-8.60002 -0.013799 -8.18808e-05
-8.58547 -0.0138468 -8.23092e-05
-8.57094 -0.0138948 -8.27403e-05
-8.55641 -0.013943 -8.31741e-05
-8.5419 -0.0139914 -8.36107e-05
-8.52739 -0.01404 -8.40501e-05
-8.51289 -0.0140889 -8.44922e-05
-8.49841 -0.014138 -8.49372e-05
-8.48393 -0.0141873 -8.53851e-05
-8.46946 -0.0142368 -8.58358e-05
-8.45501 -0.0142866 -8.62894e-05
-8.44056 -0.0143366 -8.6746e-05
-8.42612 -0.0143868 -8.72055e-05
-8.41169 -0.0144373 -8.76679e-05
-8.39727 -0.014488 -8.81334e-05
-8.38286 -0.0145389 -8.86018e-05
-8.36846 -0.0145901 -8.90733e-05
-8.35407 -0.0146415 -8.95479e-05
-8.33969 -0.0146931 -9.00256e-05
-8.32532 -0.014745 -9.05063e-05
-8.31095 -0.0147972 -9.09903e-05
-8.2966 -0.0148496 -9.14773e-05
-8.28225 -0.0149022 -9.19676e-05
-8.26792 -0.0149551 -9.24611e-05
-8.25359 -0.0150082 -9.29579e-05
-8.23927 -0.0150616 -9.34579e-05
-8.22496 -0.0151152 -9.39613e-05
-8.21066 -0.0151691 -9.44679e-05
-8.19637 -0.0152232 -9.49779e-05
-8.18209 -0.0152776 -9.54913e-05
-8.16782 -0.0153323 -9.60082e-05
-8.15355 -0.0153872 -9.65284e-05
-8.1393 -0.0154424 -9.70521e-05
-8.12505 -0.0154979 -9.75794e-05
-8.11081 -0.0155536 -9.81101e-05
-8.09658 -0.0156096 -9.86444e-05
-8.08236 -0.0156659 -9.91824e-05
-8.06814 -0.0157224 -9.97239e-05
-8.05394 -0.0157792 -0.000100269
-8.03974 -0.0158363 -0.000100818
-8.02556 -0.0158937 -0.000101371
-8.01138 -0.0159513 -0.000101927
-7.99721 -0.0160093 -0.000102487
-7.98305 -0.0160675 -0.000103051
-7.96889 -0.016126 -0.000103619
-7.95475 -0.0161848 -0.00010419
-7.94061 -0.0162438 -0.000104766
-7.92648 -0.0163032 -0.000105345
-7.91236 -0.0163629 -0.000105929
-7.89825 -0.0164228 -0.000106516
-7.88414 -0.0164831 -0.000107108
-7.87005 -0.0165437 -0.000107703
-7.85596 -0.0166045 -0.000108303
-7.84188 -0.0166657 -0.000108907
-7.8278 -0.0167272 -0.000109515
-7.81374 -0.0167889 -0.000110127
-7.79968 -0.016851 -0.000110743
-7.78563 -0.0169134 -0.000111364
-7.77159 -0.0169761 -0.000111989
-7.75756 -0.0170392 -0.000112619
-7.74353 -0.0171025 -0.000113253
-7.72952 -0.0171662 -0.000113891
-7.71551 -0.0172302 -0.000114534
-7.70151 -0.0172945 -0.000115182
-7.68751 -0.0173592 -0.000115834
-7.67352 -0.0174242 -0.00011649
-7.65954 -0.0174895 -0.000117151
-7.64557 -0.0175552 -0.000117817
-7.63161 -0.0176211 -0.000118488
-7.61765 -0.0176875 -0.000119163
-7.6037 -0.0177542 -0.000119844
-7.58976 -0.0178212 -0.000120529
-7.57583 -0.0178885 -0.000121219
-7.5619 -0.0179563 -0.000121914
-7.54798 -0.0180243 -0.000122614
-7.53407 -0.0180928 -0.000123319
-7.52017 -0.0181615 -0.000124029
-7.50627 -0.0182307 -0.000124744
-7.49238 -0.0183002 -0.000125465
-7.47849 -0.0183701 -0.00012619
-7.46462 -0.0184403 -0.000126921
-7.45075 -0.0185109 -0.000127657
-7.43689 -0.0185819 -0.000128399
-7.42303 -0.0186532 -0.000129146
-7.40919 -0.018725 -0.000129899
-7.39535 -0.0187971 -0.000130657
-7.38151 -0.0188696 -0.00013142
-7.36769 -0.0189425 -0.000132189
-7.35387 -0.0190158 -0.000132964
-7.34006 -0.0190894 -0.000133745
-7.32625 -0.0191635 -0.000134531
-7.31245 -0.019238 -0.000135324
-7.29866 -0.0193128 -0.000136122
-7.28488 -0.0193881 -0.000136926
-7.2711 -0.0194638 -0.000137736
-7.25733 -0.0195399 -0.000138552
-7.24356 -0.0196164 -0.000139374
-7.22981 -0.0196933 -0.000140203
-7.21605 -0.0197707 -0.000141037
-7.20231 -0.0198484 -0.000141878
-7.18857 -0.0199266 -0.000142726
-7.17484 -0.0200052 -0.000143579
-7.16112 -0.0200843 -0.00014444
-7.1474 -0.0201638 -0.000145306
-7.13369 -0.0202437 -0.00014618
-7.11998 -0.0203241 -0.00014706
-7.10629 -0.0204049 -0.000147946
-7.09259 -0.0204862 -0.00014884
-7.07891 -0.0205679 -0.00014974
-7.06523 -0.02065 -0.000150647
-7.05156 -0.0207327 -0.000151562
-7.03789 -0.0208158 -0.000152483
-7.02423 -0.0208993 -0.000153411
-7.01058 -0.0209834 -0.000154347
-6.99693 -0.0210679 -0.00015529
-6.98329 -0.0211529 -0.00015624
-6.96966 -0.0212383 -0.000157198
-6.95603 -0.0213243 -0.000158163
-6.94241 -0.0214107 -0.000159135
-6.92879 -0.0214976 -0.000160116
-6.91518 -0.0215851 -0.000161104
-6.90158 -0.021673 -0.000162099
-6.88798 -0.0217614 -0.000163103
-6.87439 -0.0218504 -0.000164114
-6.86081 -0.0219398 -0.000165134
-6.84723 -0.0220298 -0.000166161
-6.83365 -0.0221203 -0.000167197
-6.82009 -0.0222113 -0.000168241
-6.80653 -0.0223028 -0.000169294
-6.79297 -0.0223949 -0.000170354
-6.77942 -0.0224875 -0.000171424
-6.76588 -0.0225807 -0.000172502
-6.75234 -0.0226744 -0.000173588
-6.73881 -0.0227686 -0.000174683
-6.72528 -0.0228634 -0.000175788
-6.71176 -0.0229588 -0.000176901
-6.69825 -0.0230547 -0.000178023
-6.68474 -0.0231512 -0.000179154
-6.67124 -0.0232482 -0.000180295
-6.65774 -0.0233459 -0.000181444
-6.64425 -0.0234441 -0.000182604
-6.63077 -0.0235429 -0.000183772
-6.61729 -0.0236423 -0.000184951
-6.60381 -0.0237423 -0.000186139
-6.59035 -0.0238429 -0.000187337
-6.57688 -0.0239441 -0.000188544
-6.56343 -0.0240459 -0.000189762
-6.54998 -0.0241483 -0.00019099
-6.53653 -0.0242514 -0.000192228
-6.52309 -0.024355 -0.000193477
-6.50965 -0.0244593 -0.000194735
-6.49623 -0.0245643 -0.000196005
-6.4828 -0.0246699 -0.000197285
-6.46938 -0.0247761 -0.000198576
-6.45597 -0.024883 -0.000199878
-6.44256 -0.0249905 -0.00020119
-6.42916 -0.0250987 -0.000202514
-6.41576 -0.0252076 -0.000203849
-6.40237 -0.0253171 -0.000205196
-6.38899 -0.0254274 -0.000206554
-6.37561 -0.0255383 -0.000207923
-6.36223 -0.0256499 -0.000209305
-6.34886 -0.0257622 -0.000210698
-6.3355 -0.0258752 -0.000212103
-6.32214 -0.0259889 -0.00021352
-6.30878 -0.0261033 -0.00021495
-6.29543 -0.0262185 -0.000216391
-6.28209 -0.0263344 -0.000217846
-6.26875 -0.026451 -0.000219313
-6.25542 -0.0265683 -0.000220793
-6.24209 -0.0266864 -0.000222285
-6.22876 -0.0268053 -0.000223791
-6.21545 -0.0269249 -0.00022531
-6.20213 -0.0270453 -0.000226843
-6.18882 -0.0271664 -0.000228389
-6.17552 -0.0272884 -0.000229948
-6.16222 -0.0274111 -0.000231522
-6.14893 -0.0275346 -0.000233109
-6.13564 -0.0276589 -0.000234711
-6.12236 -0.0277841 -0.000236326
-6.10908 -0.02791 -0.000237957
-6.09581 -0.0280368 -0.000239601
-6.08254 -0.0281644 -0.000241261
-6.06927 -0.0282928 -0.000242936
-6.05601 -0.0284221 -0.000244625
-6.04276 -0.0285522 -0.00024633
-6.02951 -0.0286832 -0.000248051
-6.01627 -0.0288151 -0.000249787
-6.00303 -0.0289478 -0.000251539
-5.98979 -0.0290814 -0.000253306
-5.97656 -0.0292159 -0.000255091
-5.96334 -0.0293514 -0.000256891
-5.95012 -0.0294877 -0.000258708
-5.9369 -0.0296249 -0.000260542
-5.92369 -0.0297631 -0.000262392
-5.91048 -0.0299022 -0.00026426
-5.89728 -0.0300422 -0.000266145
-5.88409 -0.0301832 -0.000268048
-5.87089 -0.0303251 -0.000269969
-5.85771 -0.030468 -0.000271907
-5.84452 -0.0306119 -0.000273864
-5.83134 -0.0307568 -0.000275839
-5.81817 -0.0309027 -0.000277832
-5.805 -0.0310495 -0.000279845
-5.79183 -0.0311974 -0.000281876
-5.77867 -0.0313463 -0.000283927
-5.76552 -0.0314963 -0.000285998
-5.75237 -0.0316473 -0.000288088
-5.73922 -0.0317993 -0.000290198
-5.72608 -0.0319524 -0.000292328
-5.71294 -0.0321066 -0.000294479
-5.6998 -0.0322618 -0.000296651
-5.68668 -0.0324182 -0.000298843
-5.67355 -0.0325757 -0.000301057
-5.66043 -0.0327342 -0.000303292
-5.64731 -0.0328939 -0.000305549
-5.6342 -0.0330548 -0.000307828
-5.62109 -0.0332168 -0.00031013
-5.60799 -0.0333799 -0.000312453
-5.59489 -0.0335442 -0.0003148
-5.5818 -0.0337097 -0.00031717
-5.56871 -0.0338764 -0.000319564
-5.55562 -0.0340443 -0.000321981
-5.54254 -0.0342134 -0.000324422
-5.52946 -0.0343837 -0.000326887
-5.51639 -0.0345553 -0.000329377
-5.50332 -0.0347281 -0.000331892
-5.49025 -0.0349022 -0.000334433
-5.47719 -0.0350776 -0.000336999
-5.46413 -0.0352543 -0.00033959
-5.45108 -0.0354323 -0.000342208
-5.43803 -0.0356115 -0.000344853
-5.42499 -0.0357922 -0.000347525
-5.41194 -0.0359741 -0.000350223
-5.39891 -0.0361575 -0.00035295
-5.38588 -0.0363421 -0.000355704
-5.37285 -0.0365282 -0.000358487
-5.35982 -0.0367157 -0.000361298
-5.3468 -0.0369046 -0.000364139
-5.33379 -0.0370949 -0.000367009
-5.32077 -0.0372867 -0.000369909
-5.30776 -0.0374799 -0.000372839
-5.29476 -0.0376746 -0.0003758
-5.28176 -0.0378708 -0.000378792
-5.26876 -0.0380685 -0.000381815
-5.25577 -0.0382677 -0.00038487
-5.24278 -0.0384684 -0.000387958
-5.22979 -0.0386707 -0.000391078
-5.21681 -0.0388746 -0.000394231
-5.20384 -0.03908 -0.000397419
-5.19086 -0.0392871 -0.00040064
-5.17789 -0.0394957 -0.000403896
-5.16493 -0.0397061 -0.000407186
-5.15196 -0.039918 -0.000410513
-5.139 -0.0401316 -0.000413875
-5.12605 -0.040347 -0.000417274
-5.1131 -0.040564 -0.00042071
-5.10015 -0.0407828 -0.000424183
-5.08721 -0.0410033 -0.000427694
-5.07427 -0.0412255 -0.000431244
-5.06133 -0.0414496 -0.000434833
-5.0484 -0.0416754 -0.000438462
-5.03547 -0.0419031 -0.000442131
-5.02254 -0.0421326 -0.00044584
-5.00962 -0.042364 -0.000449591
-4.99671 -0.0425972 -0.000453384
-4.98379 -0.0428324 -0.000457219
-4.97088 -0.0430695 -0.000461098
-4.95797 -0.0433085 -0.00046502
-4.94507 -0.0435496 -0.000468986
-4.93217 -0.0437926 -0.000472998
-4.91927 -0.0440376 -0.000477055
-4.90638 -0.0442846 -0.000481159
-4.89349 -0.0445337 -0.000485309
-4.8806 -0.0447849 -0.000489508
-4.86772 -0.0450382 -0.000493754
-4.85484 -0.0452937 -0.00049805
-4.84197 -0.0455513 -0.000502395
-4.82909 -0.045811 -0.000506791
-4.81623 -0.046073 -0.000511239
-4.80336 -0.0463372 -0.000515738
-4.7905 -0.0466037 -0.00052029
-4.77764 -0.0468724 -0.000524896
-4.76479 -0.0471435 -0.000529556
-4.75193 -0.0474169 -0.000534271
-4.73909 -0.0476927 -0.000539043
-4.72624 -0.0479708 -0.000543871
-4.7134 -0.0482514 -0.000548757
-4.70056 -0.0485344 -0.000553702
-4.68773 -0.04882 -0.000558707
-4.67489 -0.049108 -0.000563772
-4.66207 -0.0493985 -0.000568898
-4.64924 -0.0496917 -0.000574087
-4.63642 -0.0499874 -0.000579338
-4.6236 -0.0502858 -0.000584655
-4.61078 -0.0505868 -0.000590036
-4.59797 -0.0508906 -0.000595484
-4.58516 -0.051197 -0.000601
-4.57236 -0.0515063 -0.000606583
-4.55955 -0.0518183 -0.000612237
-4.54676 -0.0521332 -0.00061796
-4.53396 -0.0524509 -0.000623756
-4.52117 -0.0527715 -0.000629625
-4.50838 -0.0530951 -0.000635567
-4.49559 -0.0534217 -0.000641585
-4.48281 -0.0537513 -0.000647679
-4.47002 -0.0540839 -0.000653852
-4.45725 -0.0544196 -0.000660103
-4.44447 -0.0547585 -0.000666434
-4.4317 -0.0551005 -0.000672847
-4.41893 -0.0554457 -0.000679343
-4.40617 -0.0557942 -0.000685923
-4.39341 -0.056146 -0.000692589
-4.38065 -0.0565012 -0.000699342
-4.36789 -0.0568597 -0.000706184
-4.35514 -0.0572216 -0.000713116
-4.34239 -0.0575871 -0.000720139
-4.32964 -0.057956 -0.000727255
-4.3169 -0.0583285 -0.000734467
-4.30415 -0.0587046 -0.000741774
-4.29142 -0.0590844 -0.00074918
-4.27868 -0.0594679 -0.000756685
-4.26595 -0.0598551 -0.000764292
-4.25322 -0.0602462 -0.000772001
-4.24049 -0.0606411 -0.000779816
-4.22777 -0.0610399 -0.000787737
-4.21505 -0.0614427 -0.000795768
-4.20233 -0.0618495 -0.000803908
-4.18961 -0.0622604 -0.000812161
-4.1769 -0.0626755 -0.000820529
-4.16419 -0.0630947 -0.000829013
-4.15148 -0.0635182 -0.000837615
-4.13878 -0.0639459 -0.000846339
-4.12608 -0.0643781 -0.000855185
-4.11338 -0.0648146 -0.000864156
-4.10068 -0.0652557 -0.000873255
-4.08799 -0.0657013 -0.000882483
-4.0753 -0.0661515 -0.000891843
-4.06261 -0.0666065 -0.000901338
-4.04993 -0.0670661 -0.00091097
-4.03725 -0.0675306 -0.000920741
-4.02457 -0.068 -0.000930655
-4.01189 -0.0684743 -0.000940713
-3.99922 -0.0689537 -0.000950918
-3.98655 -0.0694382 -0.000961274
-3.97388 -0.0699279 -0.000971783
-3.96121 -0.0704228 -0.000982448
-3.94855 -0.0709231 -0.000993271
-3.93589 -0.0714288 -0.00100426
-3.92323 -0.0719399 -0.00101541
-3.91058 -0.0724567 -0.00102673
-3.89792 -0.0729791 -0.00103822
-3.88527 -0.0735073 -0.00104988
-3.87263 -0.0740413 -0.00106173
-3.85998 -0.0745812 -0.00107375
-3.84734 -0.0751272 -0.00108596
-3.8347 -0.0756792 -0.00109836
-3.82206 -0.0762375 -0.00111096
-3.80943 -0.076802 -0.00112375
-3.79679 -0.077373 -0.00113674
-3.78416 -0.0779505 -0.00114993
-3.77154 -0.0785345 -0.00116333
-3.75891 -0.0791253 -0.00117695
-3.74629 -0.0797228 -0.00119079
-3.73367 -0.0803273 -0.00120484
-3.72105 -0.0809389 -0.00121913
-3.70844 -0.0815575 -0.00123364
-3.69582 -0.0821834 -0.00124839
-3.68321 -0.0828167 -0.00126338
-3.67061 -0.0834575 -0.00127862
-3.658 -0.084106 -0.00129411
-3.6454 -0.0847621 -0.00130985
-3.6328 -0.0854262 -0.00132586
-3.6202 -0.0860982 -0.00134214
-3.6076 -0.0867784 -0.00135868
-3.59501 -0.0874668 -0.00137551
-3.58242 -0.0881637 -0.00139263
-3.56983 -0.0888691 -0.00141003
-3.55724 -0.0895833 -0.00142774
-3.54466 -0.0903063 -0.00144574
-3.53208 -0.0910383 -0.00146407
-3.5195 -0.0917794 -0.0014827
-3.50692 -0.0925299 -0.00150167
-3.49435 -0.0932898 -0.00152097
-3.48177 -0.0940594 -0.00154061
-3.4692 -0.0948388 -0.00156059
-3.45664 -0.0956282 -0.00158094
-3.44407 -0.0964278 -0.00160165
-3.43151 -0.0972378 -0.00162273
-3.41894 -0.0980582 -0.00164419
-3.40639 -0.0988894 -0.00166605
-3.39383 -0.0997316 -0.0016883
-3.38127 -0.100585 -0.00171096
-3.36872 -0.101449 -0.00173405
-3.35617 -0.102326 -0.00175756
-3.34362 -0.103213 -0.00178151
-3.33108 -0.104113 -0.00180591
-3.31853 -0.105025 -0.00183078
-3.30599 -0.10595 -0.00185611
-3.29345 -0.106887 -0.00188194
-3.28091 -0.107837 -0.00190825
-3.26838 -0.1088 -0.00193508
-3.25584 -0.109777 -0.00196243
-3.24331 -0.110767 -0.00199031
-3.23078 -0.111771 -0.00201874
-3.21825 -0.11279 -0.00204773
-3.20573 -0.113823 -0.0020773
-3.19321 -0.11487 -0.00210746
-3.18068 -0.115933 -0.00213823
-3.16817 -0.117011 -0.00216961
-3.15565 -0.118105 -0.00220164
-3.14313 -0.119215 -0.00223433
-3.13062 -0.120341 -0.00226769
-3.11811 -0.121484 -0.00230174
-3.1056 -0.122644 -0.0023365
-3.09309 -0.123821 -0.00237199
-3.08059 -0.125016 -0.00240823
-3.06808 -0.126229 -0.00244524
-3.05558 -0.127461 -0.00248304
-3.04308 -0.128712 -0.00252165
-3.03059 -0.129981 -0.0025611
-3.01809 -0.131271 -0.00260142
-3.0056 -0.132581 -0.00264261
-2.99311 -0.133911 -0.00268472
-2.98062 -0.135262 -0.00272776
-2.96813 -0.136635 -0.00277176
-2.95564 -0.13803 -0.00281676
-2.94316 -0.139447 -0.00286277
-2.93067 -0.140888 -0.00290984
-2.91819 -0.142352 -0.00295799
-2.90572 -0.14384 -0.00300725
-2.89324 -0.145352 -0.00305766
-2.88076 -0.14689 -0.00310925
-2.86829 -0.148453 -0.00316207
-2.85582 -0.150043 -0.00321614
-2.84335 -0.151661 -0.0032715
-2.83088 -0.153305 -0.00332821
-2.81842 -0.154978 -0.00338629
-2.80595 -0.15668 -0.0034458
-2.79349 -0.158412 -0.00350677
-2.78103 -0.160175 -0.00356926
-2.76857 -0.161968 -0.00363332
-2.75611 -0.163794 -0.00369899
-2.74366 -0.165652 -0.00376634
-2.7312 -0.167545 -0.00383541
-2.71875 -0.169471 -0.00390627
-2.7063 -0.171433 -0.00397897
-2.69385 -0.173432 -0.00405358
-2.6814 -0.175468 -0.00413017
-2.66896 -0.177542 -0.0042088
-2.65651 -0.179656 -0.00428954
-2.64407 -0.181809 -0.00437247
-2.63163 -0.184005 -0.00445767
-2.61919 -0.186243 -0.00454522
-2.60675 -0.188525 -0.0046352
-2.59432 -0.190852 -0.00472771
-2.58188 -0.193225 -0.00482283
-2.56945 -0.195645 -0.00492067
-2.55702 -0.198115 -0.00502132
-2.54459 -0.200635 -0.0051249
-2.53216 -0.203207 -0.00523151
-2.51974 -0.205832 -0.00534128
-2.50731 -0.208513 -0.00545431
-2.49489 -0.211249 -0.00557076
-2.48247 -0.214044 -0.00569074
-2.47005 -0.2169 -0.00581441
-2.45763 -0.219817 -0.0059419
-2.44521 -0.222798 -0.00607339
-2.4328 -0.225845 -0.00620902
-2.42038 -0.228959 -0.00634899
-2.40797 -0.232144 -0.00649346
-2.39556 -0.235401 -0.00664264
-2.38315 -0.238733 -0.00679671
-2.37074 -0.242142 -0.00695591
-2.35834 -0.245631 -0.00712045
-2.34593 -0.249202 -0.00729057
-2.33353 -0.252859 -0.00746652
-2.32113 -0.256604 -0.00764857
-2.30873 -0.26044 -0.007837
-2.29633 -0.26437 -0.0080321
-2.28393 -0.268398 -0.00823419
-2.27153 -0.272528 -0.0084436
-2.25914 -0.276763 -0.00866069
-2.24674 -0.281106 -0.00888582
-2.23435 -0.285562 -0.0091194
-2.22196 -0.290136 -0.00936184
-2.20957 -0.294831 -0.0096136
-2.19718 -0.299653 -0.00987514
-2.18479 -0.304605 -0.010147
-2.17241 -0.309695 -0.0104297
-2.16002 -0.314926 -0.0107238
-2.14764 -0.320304 -0.0110299
-2.13526 -0.325837 -0.0113487
-2.12288 -0.331529 -0.0116809
-2.1105 -0.337388 -0.0120273
-2.09812 -0.343422 -0.0123886
-2.08575 -0.349636 -0.0127657
-2.07337 -0.356041 -0.0131595
-2.061 -0.362643 -0.013571
-2.04862 -0.369452 -0.0140014
-2.03625 -0.376477 -0.0144517
-2.02388 -0.383729 -0.0149232
-2.01151 -0.391218 -0.0154172
-1.99914 -0.398956 -0.0159351
-1.98678 -0.406954 -0.0164786
-1.97441 -0.415225 -0.0170493
-1.96205 -0.423784 -0.0176491
-1.94968 -0.432645 -0.0182798
-1.93732 -0.441824 -0.0189438
-1.92496 -0.451336 -0.0196433
-1.9126 -0.461202 -0.0203809
-1.90024 -0.471439 -0.0211594
-1.88789 -0.482068 -0.0219819
-1.87553 -0.493112 -0.0228516
-1.86318 -0.504595 -0.0237724
-1.85082 -0.516542 -0.0247481
-1.83847 -0.528982 -0.0257833
-1.82612 -0.541944 -0.0268828
-1.81377 -0.555461 -0.0280521
-1.80142 -0.569569 -0.0292971
-1.78907 -0.584306 -0.0306245
-1.77672 -0.599713 -0.0320417
-1.76438 -0.615838 -0.0335568
-1.75203 -0.632728 -0.0351792
-1.73969 -0.650439 -0.0369191
-1.72734 -0.669031 -0.0387881
-1.715 -0.688569 -0.0407992
-1.70266 -0.709125 -0.0429671
-1.69032 -0.73078 -0.0453084
-1.67798 -0.753622 -0.0478422
-1.66564 -0.777748 -0.0505899
-1.65331 -0.803268 -0.0535763
-1.64097 -0.830304 -0.0568296
-1.62864 -0.858991 -0.0603826
-1.6163 -0.889482 -0.0642731
-1.60397 -0.92195 -0.068545
-1.59164 -0.95659 -0.0732496
-1.57931 -0.993621 -0.0784471
-1.56698 -1.0333 -0.0842088
-1.55465 -1.0759 -0.0906189
-1.54232 -1.12177 -0.0977781
-1.52999 -1.17129 -0.105807
-1.51767 -1.22489 -0.114853
-1.50534 -1.2831 -0.125093
-1.49302 -1.34653 -0.136748
-1.48069 -1.41589 -0.150087
-1.46837 -1.49204 -0.165452
-1.45605 -1.57601 -0.183272
-1.44373 -1.66904 -0.204095
-1.43141 -1.77264 -0.228634
-1.41909 -1.88869 -0.25782
-1.40677 -2.01949 -0.292899
-1.39445 -2.16798 -0.335555
-1.38213 -2.33786 -0.388118
-1.36982 -2.53393 -0.453875
-1.3575 -2.76245 -0.537579
-1.34519 -3.03172 -0.646299
-1.33288 -3.35288 -0.790883
-1.32056 -3.741 -0.988599
-1.30825 -4.21644 -1.26812
-1.29594 -4.80595 -1.67937
-1.28363 -5.54071 -2.31401
-1.27132 -6.43975 -3.34908
-1.25901 -7.43 -5.1352
-1.2467 -8.01648 -8.29515
-1.2344 -6.33139 -13.155
-1.22209 0.140849 -16.3642
-1.20978 6.63988 -13.1891
-1.19748 8.35084 -8.32299
-1.18517 7.77153 -5.15184
-1.17287 6.78199 -3.35899
-1.16057 5.88228 -2.32025
-1.14826 5.14675 -1.68355
-1.13596 4.55663 -1.27105
-1.12366 4.08075 -0.990737
-1.11136 3.69234 -0.792479
-1.09906 3.37101 -0.647509
-1.08676 3.10165 -0.538501
-1.07446 2.87311 -0.454573
-1.06217 2.67708 -0.388637
-1.04987 2.5073 -0.335926
-1.03757 2.35895 -0.293143
-1.02528 2.22831 -0.257955
-1.01298 2.11247 -0.228671
-1.00069 2.0091 -0.204045
-0.988392 1.91633 -0.183142
-0.976098 1.83265 -0.165248
-0.963805 1.7568 -0.149814
-0.951513 1.68778 -0.136409
-0.939221 1.62471 -0.124692
-0.92693 1.56688 -0.114392
-0.914639 1.51368 -0.105289
-0.902349 1.46458 -0.0972036
-0.890059 1.41916 -0.0899899
-0.87777 1.37702 -0.0835264
-0.865482 1.33783 -0.0777123
-0.853194 1.3013 -0.072463
-0.840906 1.26719 -0.0677074
-0.828619 1.23526 -0.063385
-0.816332 1.20534 -0.0594445
-0.804046 1.17724 -0.0558417
-0.791761 1.15082 -0.0525387
-0.779475 1.12593 -0.0495029
-0.767191 1.10245 -0.0467058
-0.754907 1.08028 -0.0441226
-0.742623 1.05932 -0.0417318
-0.730339 1.03948 -0.0395143
-0.718056 1.02068 -0.0374535
-0.705774 1.00285 -0.0355345
-0.693492 0.985919 -0.0337444
-0.68121 0.969833 -0.0320715
-0.668929 0.954536 -0.0305055
-0.656648 0.939978 -0.029037
-0.644367 0.926115 -0.027658
-0.632087 0.912904 -0.0263609
-0.619808 0.900308 -0.025139
-0.607528 0.888292 -0.0239863
-0.595249 0.876822 -0.0228975
-0.582971 0.86587 -0.0218675
-0.570692 0.855407 -0.0208918
-0.558414 0.845409 -0.0199665
-0.546137 0.835851 -0.0190878
-0.533859 0.826712 -0.0182523
-0.521582 0.817972 -0.0174569
-0.509305 0.809612 -0.0166989
-0.497029 0.801613 -0.0159755
-0.484753 0.793961 -0.0152844
-0.472477 0.786639 -0.0146235
-0.460202 0.779633 -0.0139907
-0.447926 0.772931 -0.0133841
-0.435651 0.766519 -0.012802
-0.423376 0.760387 -0.0122427
-0.411102 0.754523 -0.0117049
-0.398828 0.748917 -0.0111872
-0.386554 0.74356 -0.0106881
-0.37428 0.738443 -0.0102067
-0.362006 0.733558 -0.00974163
-0.349733 0.728897 -0.00929199
-0.33746 0.724452 -0.00885678
-0.325187 0.720217 -0.00843507
-0.312914 0.716185 -0.00802601
-0.300641 0.712351 -0.0076288
-0.288369 0.708708 -0.00724267
-0.276097 0.705253 -0.00686691
-0.263824 0.701978 -0.00650084
-0.251553 0.698881 -0.00614382
-0.239281 0.695957 -0.00579525
-0.227009 0.693201 -0.00545454
-0.214738 0.690611 -0.00512116
-0.202466 0.688182 -0.00479457
-0.190195 0.685911 -0.00447428
-0.177924 0.683796 -0.00415981
-0.165653 0.681834 -0.0038507
-0.153382 0.680022 -0.00354651
-0.141111 0.678358 -0.00324682
-0.12884 0.67684 -0.00295121
-0.116569 0.675465 -0.0026593
-0.104299 0.674233 -0.00237069
-0.0920281 0.673141 -0.00208501
-0.0797576 0.672189 -0.00180189
-0.0674871 0.671375 -0.00152098
-0.0552167 0.670698 -0.00124193
-0.0429463 0.670158 -0.000964386
-0.0306759 0.669753 -0.000688014
-0.0184055 0.669484 -0.000412476
-0.00613517 0.669349 -0.000137436
0.00613517 0.669349 0.000137436
0.0184055 0.669484 0.000412476
0.0306759 0.669753 0.000688014
0.0429463 0.670158 0.000964386
0.0552167 0.670698 0.00124193
0.0674871 0.671375 0.00152098
0.0797576 0.672189 0.00180189
0.0920281 0.673141 0.00208501
0.104299 0.674233 0.00237069
0.116569 0.675465 0.0026593
0.12884 0.67684 0.00295121
0.141111 0.678358 0.00324682
0.153382 0.680022 0.00354651
0.165653 0.681834 0.0038507
0.177924 0.683796 0.00415981
0.190195 0.685911 0.00447428
0.202466 0.688182 0.00479457
0.214738 0.690611 0.00512116
0.227009 0.693201 0.00545454
0.239281 0.695957 0.00579525
0.251553 0.698881 0.00614382
0.263824 0.701978 0.00650084
0.276097 0.705253 0.00686691
0.288369 0.708708 0.00724267
0.300641 0.712351 0.0076288
0.312914 0.716185 0.00802601
0.325187 0.720217 0.00843507
0.33746 0.724452 0.00885678
0.349733 0.728897 0.00929199
0.362006 0.733558 0.00974163
0.37428 0.738443 0.0102067
0.386554 0.74356 0.0106881
0.398828 0.748917 0.0111872
0.411102 0.754523 0.0117049
0.423376 0.760387 0.0122427
0.435651 0.766519 0.012802
0.447926 0.772931 0.0133841
0.460202 0.779633 0.0139907
0.472477 0.786639 0.0146235
0.484753 0.793961 0.0152844
0.497029 0.801613 0.0159755
0.509305 0.809612 0.0166989
0.521582 0.817972 0.0174569
0.533859 0.826712 0.0182523
0.546137 0.835851 0.0190878
0.558414 0.845409 0.0199665
0.570692 0.855407 0.0208918
0.582971 0.86587 0.0218675
0.595249 0.876822 0.0228975
0.607528 0.888292 0.0239863
0.619808 0.900308 0.025139
0.632087 0.912904 0.0263609
0.644367 0.926115 0.027658
0.656648 0.939978 0.029037
0.668929 0.954536 0.0305055
0.68121 0.969833 0.0320715
0.693492 0.985919 0.0337444
0.705774 1.00285 0.0355345
0.718056 1.02068 0.0374535
0.730339 1.03948 0.0395143
0.742623 1.05932 0.0417318
0.754907 1.08028 0.0441226
0.767191 1.10245 0.0467058
0.779475 1.12593 0.0495029
0.791761 1.15082 0.0525387
0.804046 1.17724 0.0558417
0.816332 1.20534 0.0594445
0.828619 1.23526 0.063385
0.840906 1.26719 0.0677074
0.853194 1.3013 0.072463
0.865482 1.33783 0.0777123
0.87777 1.37702 0.0835264
0.890059 1.41916 0.0899899
0.902349 1.46458 0.0972036
0.914639 1.51368 0.105289
0.92693 1.56688 0.114392
0.939221 1.62471 0.124692
0.951513 1.68778 0.136409
0.963805 1.7568 0.149814
0.976098 1.83265 0.165248
0.988392 1.91633 0.183142
1.00069 2.0091 0.204045
1.01298 2.11247 0.228671
1.02528 2.22831 0.257955
1.03757 2.35895 0.293143
1.04987 2.5073 0.335926
1.06217 2.67708 0.388637
1.07446 2.87311 0.454573
1.08676 3.10165 0.538501
1.09906 3.37101 0.647509
1.11136 3.69234 0.792479
1.12366 4.08075 0.990737
1.13596 4.55663 1.27105
1.14826 5.14675 1.68355
1.16057 5.88228 2.32025
1.17287 6.78199 3.35899
1.18517 7.77153 5.15184
1.19748 8.35084 8.32299
1.20978 6.63988 13.1891
1.22209 0.140849 16.3642
1.2344 -6.33139 13.155
1.2467 -8.01648 8.29515
1.25901 -7.43 5.1352
1.27132 -6.43975 3.34908
1.28363 -5.54071 2.31401
1.29594 -4.80595 1.67937
1.30825 -4.21644 1.26812
1.32056 -3.741 0.988599
1.33288 -3.35288 0.790883
1.34519 -3.03172 0.646299
1.3575 -2.76245 0.537579
1.36982 -2.53393 0.453875
1.38213 -2.33786 0.388118
1.39445 -2.16798 0.335555
1.40677 -2.01949 0.292899
1.41909 -1.88869 0.25782
1.43141 -1.77264 0.228634
1.44373 -1.66904 0.204095
1.45605 -1.57601 0.183272
1.46837 -1.49204 0.165452
1.48069 -1.41589 0.150087
1.49302 -1.34653 0.136748
1.50534 -1.2831 0.125093
1.51767 -1.22489 0.114853
1.52999 -1.17129 0.105807
1.54232 -1.12177 0.0977781
1.55465 -1.0759 0.0906189
1.56698 -1.0333 0.0842088
1.57931 -0.993621 0.0784471
1.59164 -0.95659 0.0732496
1.60397 -0.92195 0.068545
1.6163 -0.889482 0.0642731
1.62864 -0.858991 0.0603826
1.64097 -0.830304 0.0568296
1.65331 -0.803268 0.0535763
1.66564 -0.777748 0.0505899
1.67798 -0.753622 0.0478422
1.69032 -0.73078 0.0453084
1.70266 -0.709125 0.0429671
1.715 -0.688569 0.0407992
1.72734 -0.669031 0.0387881
1.73969 -0.650439 0.0369191
1.75203 -0.632728 0.0351792
1.76438 -0.615838 0.0335568
1.77672 -0.599713 0.0320417
1.78907 -0.584306 0.0306245
1.80142 -0.569569 0.0292971
1.81377 -0.555461 0.0280521
1.82612 -0.541944 0.0268828
1.83847 -0.528982 0.0257833
1.85082 -0.516542 0.0247481
1.86318 -0.504595 0.0237724
1.87553 -0.493112 0.0228516
1.88789 -0.482068 0.0219819
1.90024 -0.471439 0.0211594
1.9126 -0.461202 0.0203809
1.92496 -0.451336 0.0196433
1.93732 -0.441824 0.0189438
1.94968 -0.432645 0.0182798
1.96205 -0.423784 0.0176491
1.97441 -0.415225 0.0170493
1.98678 -0.406954 0.0164786
1.99914 -0.398956 0.0159351
2.01151 -0.391218 0.0154172
2.02388 -0.383729 0.0149232
2.03625 -0.376477 0.0144517
2.04862 -0.369452 0.0140014
2.061 -0.362643 0.013571
2.07337 -0.356041 0.0131595
2.08575 -0.349636 0.0127657
2.09812 -0.343422 0.0123886
2.1105 -0.337388 0.0120273
2.12288 -0.331529 0.0116809
2.13526 -0.325837 0.0113487
2.14764 -0.320304 0.0110299
2.16002 -0.314926 0.0107238
2.17241 -0.309695 0.0104297
2.18479 -0.304605 0.010147
2.19718 -0.299653 0.00987514
2.20957 -0.294831 0.0096136
2.22196 -0.290136 0.00936184
2.23435 -0.285562 0.0091194
2.24674 -0.281106 0.00888582
2.25914 -0.276763 0.00866069
2.27153 -0.272528 0.0084436
2.28393 -0.268398 0.00823419
2.29633 -0.26437 0.0080321
2.30873 -0.26044 0.007837
2.32113 -0.256604 0.00764857
2.33353 -0.252859 0.00746652
2.34593 -0.249202 0.00729057
2.35834 -0.245631 0.00712045
2.37074 -0.242142 0.00695591
2.38315 -0.238733 0.00679671
2.39556 -0.235401 0.00664264
2.40797 -0.232144 0.00649346
2.42038 -0.228959 0.00634899
2.4328 -0.225845 0.00620902
2.44521 -0.222798 0.00607339
2.45763 -0.219817 0.0059419
2.47005 -0.2169 0.00581441
2.48247 -0.214044 0.00569074
2.49489 -0.211249 0.00557076
2.50731 -0.208513 0.00545431
2.51974 -0.205832 0.00534128
2.53216 -0.203207 0.00523151
2.54459 -0.200635 0.0051249
2.55702 -0.198115 0.00502132
2.56945 -0.195645 0.00492067
2.58188 -0.193225 0.00482283
2.59432 -0.190852 0.00472771
2.60675 -0.188525 0.0046352
2.61919 -0.186243 0.00454522
2.63163 -0.184005 0.00445767
2.64407 -0.181809 0.00437247
2.65651 -0.179656 0.00428954
2.66896 -0.177542 0.0042088
2.6814 -0.175468 0.00413017
2.69385 -0.173432 0.00405358
2.7063 -0.171433 0.00397897
2.71875 -0.169471 0.00390627
2.7312 -0.167545 0.00383541
2.74366 -0.165652 0.00376634
2.75611 -0.163794 0.00369899
2.76857 -0.161968 0.00363332
2.78103 -0.160175 0.00356926
2.79349 -0.158412 0.00350677
2.80595 -0.15668 0.0034458
2.81842 -0.154978 0.00338629
2.83088 -0.153305 0.00332821
2.84335 -0.151661 0.0032715
2.85582 -0.150043 0.00321614
2.86829 -0.148453 0.00316207
2.88076 -0.14689 0.00310925
2.89324 -0.145352 0.00305766
2.90572 -0.14384 0.00300725
2.91819 -0.142352 0.00295799
2.93067 -0.140888 0.00290984
2.94316 -0.139447 0.00286277
2.95564 -0.13803 0.00281676
2.96813 -0.136635 0.00277176
2.98062 -0.135262 0.00272776
2.99311 -0.133911 0.00268472
3.0056 -0.132581 0.00264261
3.01809 -0.131271 0.00260142
3.03059 -0.129981 0.0025611
3.04308 -0.128712 0.00252165
3.05558 -0.127461 0.00248304
3.06808 -0.126229 0.00244524
3.08059 -0.125016 0.00240823
3.09309 -0.123821 0.00237199
3.1056 -0.122644 0.0023365
3.11811 -0.121484 0.00230174
3.13062 -0.120341 0.00226769
3.14313 -0.119215 0.00223433
3.15565 -0.118105 0.00220164
3.16817 -0.117011 0.00216961
3.18068 -0.115933 0.00213823
3.19321 -0.11487 0.00210746
3.20573 -0.113823 0.0020773
3.21825 -0.11279 0.00204773
3.23078 -0.111771 0.00201874
3.24331 -0.110767 0.00199031
3.25584 -0.109777 0.00196243
3.26838 -0.1088 0.00193508
3.28091 -0.107837 0.00190825
3.29345 -0.106887 0.00188194
3.30599 -0.10595 0.00185611
3.31853 -0.105025 0.00183078
3.33108 -0.104113 0.00180591
3.34362 -0.103213 0.00178151
3.35617 -0.102326 0.00175756
3.36872 -0.101449 0.00173405
3.38127 -0.100585 0.00171096
3.39383 -0.0997316 0.0016883
3.40639 -0.0988894 0.00166605
3.41894 -0.0980582 0.00164419
3.43151 -0.0972378 0.00162273
3.44407 -0.0964278 0.00160165
3.45664 -0.0956282 0.00158094
3.4692 -0.0948388 0.00156059
3.48177 -0.0940594 0.00154061
3.49435 -0.0932898 0.00152097
3.50692 -0.0925299 0.00150167
3.5195 -0.0917794 0.0014827
3.53208 -0.0910383 0.00146407
3.54466 -0.0903063 0.00144574
3.55724 -0.0895833 0.00142774
3.56983 -0.0888691 0.00141003
3.58242 -0.0881637 0.00139263
3.59501 -0.0874668 0.00137551
3.6076 -0.0867784 0.00135868
3.6202 -0.0860982 0.00134214
3.6328 -0.0854262 0.00132586
3.6454 -0.0847621 0.00130985
3.658 -0.084106 0.00129411
3.67061 -0.0834575 0.00127862
3.68321 -0.0828167 0.00126338
3.69582 -0.0821834 0.00124839
3.70844 -0.0815575 0.00123364
3.72105 -0.0809389 0.00121913
3.73367 -0.0803273 0.00120484
3.74629 -0.0797228 0.00119079
3.75891 -0.0791253 0.00117695
3.77154 -0.0785345 0.00116333
3.78416 -0.0779505 0.00114993
3.79679 -0.077373 0.00113674
3.80943 -0.076802 0.00112375
3.82206 -0.0762375 0.00111096
3.8347 -0.0756792 0.00109836
3.84734 -0.0751272 0.00108596
3.85998 -0.0745812 0.00107375
3.87263 -0.0740413 0.00106173
3.88527 -0.0735073 0.00104988
3.89792 -0.0729791 0.00103822
3.91058 -0.0724567 0.00102673
3.92323 -0.0719399 0.00101541
3.93589 -0.0714288 0.00100426
3.94855 -0.0709231 0.000993271
3.96121 -0.0704228 0.000982448
3.97388 -0.0699279 0.000971783
3.98655 -0.0694382 0.000961274
3.99922 -0.0689537 0.000950918
4.01189 -0.0684743 0.000940713
4.02457 -0.068 0.000930655
4.03725 -0.0675306 0.000920741
4.04993 -0.0670661 0.00091097
4.06261 -0.0666065 0.000901338
4.0753 -0.0661515 0.000891843
4.08799 -0.0657013 0.000882483
4.10068 -0.0652557 0.000873255
4.11338 -0.0648146 0.000864156
4.12608 -0.0643781 0.000855185
4.13878 -0.0639459 0.000846339
4.15148 -0.0635182 0.000837615
4.16419 -0.0630947 0.000829013
4.1769 -0.0626755 0.000820529
4.18961 -0.0622604 0.000812161
4.20233 -0.0618495 0.000803908
4.21505 -0.0614427 0.000795768
4.22777 -0.0610399 0.000787737
4.24049 -0.0606411 0.000779816
4.25322 -0.0602462 0.000772001
4.26595 -0.0598551 0.000764292
4.27868 -0.0594679 0.000756685
4.29142 -0.0590844 0.00074918
4.30415 -0.0587046 0.000741774
4.3169 -0.0583285 0.000734467
4.32964 -0.057956 0.000727255
4.34239 -0.0575871 0.000720139
4.35514 -0.0572216 0.000713116
4.36789 -0.0568597 0.000706184
4.38065 -0.0565012 0.000699342
4.39341 -0.056146 0.000692589
4.40617 -0.0557942 0.000685923
4.41893 -0.0554457 0.000679343
4.4317 -0.0551005 0.000672847
4.44447 -0.0547585 0.000666434
4.45725 -0.0544196 0.000660103
4.47002 -0.0540839 0.000653852
4.48281 -0.0537513 0.000647679
4.49559 -0.0534217 0.000641585
4.50838 -0.0530951 0.000635567
4.52117 -0.0527715 0.000629625
4.53396 -0.0524509 0.000623756
4.54676 -0.0521332 0.00061796
4.55955 -0.0518183 0.000612237
4.57236 -0.0515063 0.000606583
4.58516 -0.051197 0.000601
4.59797 -0.0508906 0.000595484
4.61078 -0.0505868 0.000590036
4.6236 -0.0502858 0.000584655
4.63642 -0.0499874 0.000579338
4.64924 -0.0496917 0.000574087
4.66207 -0.0493985 0.000568898
4.67489 -0.049108 0.000563772
4.68773 -0.04882 0.000558707
4.70056 -0.0485344 0.000553702
4.7134 -0.0482514 0.000548757
4.72624 -0.0479708 0.000543871
4.73909 -0.0476927 0.000539043
4.75193 -0.0474169 0.000534271
4.76479 -0.0471435 0.000529556
4.77764 -0.0468724 0.000524896
4.7905 -0.0466037 0.00052029
4.80336 -0.0463372 0.000515738
4.81623 -0.046073 0.000511239
4.82909 -0.045811 0.000506791
4.84197 -0.0455513 0.000502395
4.85484 -0.0452937 0.00049805
4.86772 -0.0450382 0.000493754
4.8806 -0.0447849 0.000489508
4.89349 -0.0445337 0.000485309
4.90638 -0.0442846 0.000481159
4.91927 -0.0440376 0.000477055
4.93217 -0.0437926 0.000472998
4.94507 -0.0435496 0.000468986
4.95797 -0.0433085 0.00046502
4.97088 -0.0430695 0.000461098
4.98379 -0.0428324 0.000457219
4.99671 -0.0425972 0.000453384
5.00962 -0.042364 0.000449591
5.02254 -0.0421326 0.00044584
5.03547 -0.0419031 0.000442131
5.0484 -0.0416754 0.000438462
5.06133 -0.0414496 0.000434833
5.07427 -0.0412255 0.000431244
5.08721 -0.0410033 0.000427694
5.10015 -0.0407828 0.000424183
5.1131 -0.040564 0.00042071
5.12605 -0.040347 0.000417274
5.139 -0.0401316 0.000413875
5.15196 -0.039918 0.000410513
5.16493 -0.0397061 0.000407186
5.17789 -0.0394957 0.000403896
5.19086 -0.0392871 0.00040064
5.20384 -0.03908 0.000397419
5.21681 -0.0388746 0.000394231
5.22979 -0.0386707 0.000391078
5.24278 -0.0384684 0.000387958
5.25577 -0.0382677 0.00038487
5.26876 -0.0380685 0.000381815
5.28176 -0.0378708 0.000378792
5.29476 -0.0376746 0.0003758
5.30776 -0.0374799 0.000372839
5.32077 -0.0372867 0.000369909
5.33379 -0.0370949 0.000367009
5.3468 -0.0369046 0.000364139
5.35982 -0.0367157 0.000361298
5.37285 -0.0365282 0.000358487
5.38588 -0.0363421 0.000355704
5.39891 -0.0361575 0.00035295
5.41194 -0.0359741 0.000350223
5.42499 -0.0357922 0.000347525
5.43803 -0.0356115 0.000344853
5.45108 -0.0354323 0.000342208
5.46413 -0.0352543 0.00033959
5.47719 -0.0350776 0.000336999
5.49025 -0.0349022 0.000334433
5.50332 -0.0347281 0.000331892
5.51639 -0.0345553 0.000329377
5.52946 -0.0343837 0.000326887
5.54254 -0.0342134 0.000324422
5.55562 -0.0340443 0.000321981
5.56871 -0.0338764 0.000319564
5.5818 -0.0337097 0.00031717
5.59489 -0.0335442 0.0003148
5.60799 -0.0333799 0.000312453
5.62109 -0.0332168 0.00031013
5.6342 -0.0330548 0.000307828
5.64731 -0.0328939 0.000305549
5.66043 -0.0327342 0.000303292
5.67355 -0.0325757 0.000301057
5.68668 -0.0324182 0.000298843
5.6998 -0.0322618 0.000296651
5.71294 -0.0321066 0.000294479
5.72608 -0.0319524 0.000292328
5.73922 -0.0317993 0.000290198
5.75237 -0.0316473 0.000288088
5.76552 -0.0314963 0.000285998
5.77867 -0.0313463 0.000283927
5.79183 -0.0311974 0.000281876
5.805 -0.0310495 0.000279845
5.81817 -0.0309027 0.000277832
5.83134 -0.0307568 0.000275839
5.84452 -0.0306119 0.000273864
5.85771 -0.030468 0.000271907
5.87089 -0.0303251 0.000269969
5.88409 -0.0301832 0.000268048
5.89728 -0.0300422 0.000266145
5.91048 -0.0299022 0.00026426
5.92369 -0.0297631 0.000262392
5.9369 -0.0296249 0.000260542
5.95012 -0.0294877 0.000258708
5.96334 -0.0293514 0.000256891
5.97656 -0.0292159 0.000255091
5.98979 -0.0290814 0.000253306
6.00303 -0.0289478 0.000251539
6.01627 -0.0288151 0.000249787
6.02951 -0.0286832 0.000248051
6.04276 -0.0285522 0.00024633
6.05601 -0.0284221 0.000244625
6.06927 -0.0282928 0.000242936
6.08254 -0.0281644 0.000241261
6.09581 -0.0280368 0.000239601
6.10908 -0.02791 0.000237957
6.12236 -0.0277841 0.000236326
6.13564 -0.0276589 0.000234711
6.14893 -0.0275346 0.000233109
6.16222 -0.0274111 0.000231522
6.17552 -0.0272884 0.000229948
6.18882 -0.0271664 0.000228389
6.20213 -0.0270453 0.000226843
6.21545 -0.0269249 0.00022531
6.22876 -0.0268053 0.000223791
6.24209 -0.0266864 0.000222285
6.25542 -0.0265683 0.000220793
6.26875 -0.026451 0.000219313
6.28209 -0.0263344 0.000217846
6.29543 -0.0262185 0.000216391
6.30878 -0.0261033 0.00021495
6.32214 -0.0259889 0.00021352
6.3355 -0.0258752 0.000212103
6.34886 -0.0257622 0.000210698
6.36223 -0.0256499 0.000209305
6.37561 -0.0255383 0.000207923
6.38899 -0.0254274 0.000206554
6.40237 -0.0253171 0.000205196
6.41576 -0.0252076 0.000203849
6.42916 -0.0250987 0.000202514
6.44256 -0.0249905 0.00020119
6.45597 -0.024883 0.000199878
6.46938 -0.0247761 0.000198576
6.4828 -0.0246699 0.000197285
6.49623 -0.0245643 0.000196005
6.50965 -0.0244593 0.000194735
6.52309 -0.024355 0.000193477
6.53653 -0.0242514 0.000192228
6.54998 -0.0241483 0.00019099
6.56343 -0.0240459 0.000189762
6.57688 -0.0239441 0.000188544
6.59035 -0.0238429 0.000187337
6.60381 -0.0237423 0.000186139
6.61729 -0.0236423 0.000184951
6.63077 -0.0235429 0.000183772
6.64425 -0.0234441 0.000182604
6.65774 -0.0233459 0.000181444
6.67124 -0.0232482 0.000180295
6.68474 -0.0231512 0.000179154
6.69825 -0.0230547 0.000178023
6.71176 -0.0229588 0.000176901
6.72528 -0.0228634 0.000175788
6.73881 -0.0227686 0.000174683
6.75234 -0.0226744 0.000173588
6.76588 -0.0225807 0.000172502
6.77942 -0.0224875 0.000171424
6.79297 -0.0223949 0.000170354
6.80653 -0.0223028 0.000169294
6.82009 -0.0222113 0.000168241
6.83365 -0.0221203 0.000167197
6.84723 -0.0220298 0.000166161
6.86081 -0.0219398 0.000165134
6.87439 -0.0218504 0.000164114
6.88798 -0.0217614 0.000163103
6.90158 -0.021673 0.000162099
6.91518 -0.0215851 0.000161104
6.92879 -0.0214976 0.000160116
6.94241 -0.0214107 0.000159135
6.95603 -0.0213243 0.000158163
6.96966 -0.0212383 0.000157198
6.98329 -0.0211529 0.00015624
6.99693 -0.0210679 0.00015529
7.01058 -0.0209834 0.000154347
7.02423 -0.0208993 0.000153411
7.03789 -0.0208158 0.000152483
7.05156 -0.0207327 0.000151562
7.06523 -0.02065 0.000150647
7.07891 -0.0205679 0.00014974
7.09259 -0.0204862 0.00014884
7.10629 -0.0204049 0.000147946
7.11998 -0.0203241 0.00014706
7.13369 -0.0202437 0.00014618
7.1474 -0.0201638 0.000145306
7.16112 -0.0200843 0.00014444
7.17484 -0.0200052 0.000143579
7.18857 -0.0199266 0.000142726
7.20231 -0.0198484 0.000141878
7.21605 -0.0197707 0.000141037
7.22981 -0.0196933 0.000140203
7.24356 -0.0196164 0.000139374
7.25733 -0.0195399 0.000138552
7.2711 -0.0194638 0.000137736
7.28488 -0.0193881 0.000136926
7.29866 -0.0193128 0.000136122
7.31245 -0.019238 0.000135324
7.32625 -0.0191635 0.000134531
7.34006 -0.0190894 0.000133745
7.35387 -0.0190158 0.000132964
7.36769 -0.0189425 0.000132189
7.38151 -0.0188696 0.00013142
7.39535 -0.0187971 0.000130657
7.40919 -0.018725 0.000129899
7.42303 -0.0186532 0.000129146
7.43689 -0.0185819 0.000128399
7.45075 -0.0185109 0.000127657
7.46462 -0.0184403 0.000126921
7.47849 -0.0183701 0.00012619
7.49238 -0.0183002 0.000125465
7.50627 -0.0182307 0.000124744
7.52017 -0.0181615 0.000124029
7.53407 -0.0180928 0.000123319
7.54798 -0.0180243 0.000122614
7.5619 -0.0179563 0.000121914
7.57583 -0.0178885 0.000121219
7.58976 -0.0178212 0.000120529
7.6037 -0.0177542 0.000119844
7.61765 -0.0176875 0.000119163
7.63161 -0.0176211 0.000118488
7.64557 -0.0175552 0.000117817
7.65954 -0.0174895 0.000117151
7.67352 -0.0174242 0.00011649
7.68751 -0.0173592 0.000115834
7.70151 -0.0172945 0.000115182
7.71551 -0.0172302 0.000114534
7.72952 -0.0171662 0.000113891
7.74353 -0.0171025 0.000113253
7.75756 -0.0170392 0.000112619
7.77159 -0.0169761 0.000111989
7.78563 -0.0169134 0.000111364
7.79968 -0.016851 0.000110743
7.81374 -0.0167889 0.000110127
7.8278 -0.0167272 0.000109515
7.84188 -0.0166657 0.000108907
7.85596 -0.0166045 0.000108303
7.87005 -0.0165437 0.000107703
7.88414 -0.0164831 0.000107108
7.89825 -0.0164228 0.000106516
7.91236 -0.0163629 0.000105929
7.92648 -0.0163032 0.000105345
7.94061 -0.0162438 0.000104766
7.95475 -0.0161848 0.00010419
7.96889 -0.016126 0.000103619
7.98305 -0.0160675 0.000103051
7.99721 -0.0160093 0.000102487
8.01138 -0.0159513 0.000101927
8.02556 -0.0158937 0.000101371
8.03974 -0.0158363 0.000100818
8.05394 -0.0157792 0.000100269
8.06814 -0.0157224 9.97239e-05
8.08236 -0.0156659 9.91824e-05
8.09658 -0.0156096 9.86444e-05
8.11081 -0.0155536 9.81101e-05
8.12505 -0.0154979 9.75794e-05
8.1393 -0.0154424 9.70521e-05
8.15355 -0.0153872 9.65284e-05
8.16782 -0.0153323 9.60082e-05
8.18209 -0.0152776 9.54913e-05
8.19637 -0.0152232 9.49779e-05
8.21066 -0.0151691 9.44679e-05
8.22496 -0.0151152 9.39613e-05
8.23927 -0.0150616 9.34579e-05
8.25359 -0.0150082 9.29579e-05
8.26792 -0.0149551 9.24611e-05
8.28225 -0.0149022 9.19676e-05
8.2966 -0.0148496 9.14773e-05
8.31095 -0.0147972 9.09903e-05
8.32532 -0.014745 9.05063e-05
8.33969 -0.0146931 9.00256e-05
8.35407 -0.0146415 8.95479e-05
8.36846 -0.0145901 8.90733e-05
8.38286 -0.0145389 8.86018e-05
8.39727 -0.014488 8.81334e-05
8.41169 -0.0144373 8.76679e-05
8.42612 -0.0143868 8.72055e-05
8.44056 -0.0143366 8.6746e-05
8.45501 -0.0142866 8.62894e-05
8.46946 -0.0142368 8.58358e-05
8.48393 -0.0141873 8.53851e-05
8.49841 -0.014138 8.49372e-05
8.51289 -0.0140889 8.44922e-05
8.52739 -0.01404 8.40501e-05
8.5419 -0.0139914 8.36107e-05
8.55641 -0.013943 8.31741e-05
8.57094 -0.0138948 8.27403e-05
8.58547 -0.0138468 8.23092e-05
8.60002 -0.013799 8.18808e-05
8.61457 -0.0137515 8.14552e-05
8.62914 -0.0137042 8.10322e-05
8.64371 -0.013657 8.06118e-05
8.6583 -0.0136101 8.01941e-05
8.67289 -0.0135634 7.9779e-05
8.6875 -0.013517 7.93665e-05
8.70212 -0.0134707 7.89566e-05
8.71674 -0.0134246 7.85492e-05
8.73138 -0.0133787 7.81443e-05
8.74603 -0.0133331 7.7742e-05
8.76069 -0.0132876 7.73421e-05
8.77535 -0.0132423 7.69447e-05
8.79003 -0.0131973 7.65498e-05
8.80472 -0.0131524 7.61573e-05
8.81942 -0.0131078 7.57672e-05
8.83413 -0.0130633 7.53795e-05
8.84885 -0.013019 7.49942e-05
8.86359 -0.0129749 7.46112e-05
8.87833 -0.012931 7.42306e-05
8.89308 -0.0128874 7.38523e-05
8.90785 -0.0128438 7.34763e-05
8.92262 -0.0128005 7.31026e-05
8.93741 -0.0127574 7.27312e-05
8.95221 -0.0127145 7.2362e-05
8.96702 -0.0126717 7.1995e-05
8.98184 -0.0126291 7.16303e-05
8.99667 -0.0125868 7.12678e-05
9.01151 -0.0125445 7.09074e-05
9.02637 -0.0125025 7.05492e-05
9.04124 -0.0124607 7.01932e-05
9.05611 -0.012419 6.98393e-05
9.071 -0.0123775 6.94875e-05
9.0859 -0.0123362 6.91378e-05
9.10081 -0.0122951 6.87902e-05
9.11574 -0.0122541 6.84447e-05
9.13067 -0.0122133 6.81012e-05
9.14562 -0.0121727 6.77598e-05
9.16058 -0.0121323 6.74204e-05
9.17555 -0.012092 6.7083e-05
9.19053 -0.0120519 6.67476e-05
9.20553 -0.012012 6.64141e-05
9.22054 -0.0119722 6.60827e-05
9.23556 -0.0119326 6.57532e-05
9.25059 -0.0118932 6.54256e-05
9.26563 -0.0118539 6.50999e-05
9.28069 -0.0118148 6.47762e-05
9.29576 -0.0117758 6.44543e-05
9.31084 -0.0117371 6.41343e-05
9.32593 -0.0116984 6.38162e-05
9.34104 -0.01166 6.34999e-05
9.35616 -0.0116217 6.31855e-05
9.37129 -0.0115835 6.28729e-05
9.38643 -0.0115455 6.25621e-05
9.40159 -0.0115077 6.2253e-05
9.41676 -0.01147 6.19458e-05
9.43194 -0.0114325 6.16404e-05
9.44714 -0.0113951 6.13367e-05
9.46235 -0.0113579 6.10347e-05
9.47757 -0.0113208 6.07345e-05
9.4928 -0.0112839 6.0436e-05
9.50805 -0.0112471 6.01392e-05
9.52331 -0.0112105 5.98441e-05
9.53859 -0.011174 5.95506e-05
9.55388 -0.0111377 5.92589e-05
9.56918 -0.0111015 5.89688e-05
9.5845 -0.0110655 5.86803e-05
9.59983 -0.0110296 5.83935e-05
9.61517 -0.0109938 5.81083e-05
9.63053 -0.0109582 5.78247e-05
9.6459 -0.0109228 5.75427e-05
9.66128 -0.0108874 5.72623e-05
9.67668 -0.0108523 5.69834e-05
9.6921 -0.0108172 5.67062e-05
9.70753 -0.0107823 5.64304e-05
9.72297 -0.0107475 5.61563e-05
9.73842 -0.0107129 5.58836e-05
9.7539 -0.0106784 5.56125e-05
9.76938 -0.010644 5.53429e-05
9.78488 -0.0106098 5.50747e-05
9.8004 -0.0105757 5.48081e-05
9.81592 -0.0105418 5.45429e-05
9.83147 -0.0105079 5.42792e-05
9.84703 -0.0104742 5.4017e-05
9.8626 -0.0104407 5.37562e-05
9.87819 -0.0104072 5.34968e-05
9.8938 -0.0103739 5.32389e-05
9.90942 -0.0103407 5.29824e-05
9.92505 -0.0103077 5.27272e-05
9.9407 -0.0102747 5.24735e-05
9.95637 -0.0102419 5.22212e-05
9.97205 -0.0102093 5.19702e-05
9.98775 -0.0101767 5.17206e-05
10.0035 -0.0101443 5.14723e-05
10.0192 -0.010112 5.12254e-05
10.0349 -0.0100798 5.09799e-05
10.0507 -0.0100477 5.07356e-05
10.0665 -0.0100158 5.04927e-05
10.0823 -0.00998397 5.02511e-05
10.0981 -0.00995227 5.00108e-05
10.1139 -0.00992069 4.97718e-05
10.1297 -0.00988922 4.9534e-05
10.1456 -0.00985788 4.92976e-05
10.1615 -0.00982665 4.90624e-05
10.1774 -0.00979554 4.88284e-05
10.1933 -0.00976454 4.85957e-05
10.2092 -0.00973365 4.83642e-05
10.2251 -0.00970288 4.8134e-05
10.2411 -0.00967223 4.7905e-05
10.2571 -0.00964169 4.76772e-05
10.2731 -0.00961126 4.74506e-05
10.2891 -0.00958094 4.72252e-05
10.3051 -0.00955073 4.70009e-05
10.3212 -0.00952063 4.67779e-05
10.3372 -0.00949064 4.6556e-05
10.3533 -0.00946076 4.63353e-05
10.3694 -0.00943099 4.61158e-05
10.3855 -0.00940133 4.58974e-05
10.4017 -0.00937177 4.56801e-05
10.4178 -0.00934232 4.5464e-05
10.434 -0.00931298 4.52489e-05
10.4502 -0.00928374 4.5035e-05
10.4664 -0.0092546 4.48222e-05
10.4826 -0.00922557 4.46106e-05
10.4989 -0.00919664 4.44e-05
10.5152 -0.00916782 4.41904e-05
10.5315 -0.0091391 4.3982e-05
10.5478 -0.00911048 4.37746e-05
10.5641 -0.00908196 4.35683e-05
10.5804 -0.00905354 4.33631e-05
10.5968 -0.00902522 4.31589e-05
10.6132 -0.008997 4.29557e-05
10.6296 -0.00896888 4.27536e-05
10.646 -0.00894086 4.25525e-05
10.6625 -0.00891293 4.23524e-05
10.6789 -0.0088851 4.21534e-05
10.6954 -0.00885737 4.19553e-05
10.7119 -0.00882974 4.17582e-05
10.7284 -0.00880219 4.15622e-05
10.745 -0.00877475 4.13671e-05
10.7616 -0.0087474 4.1173e-05
10.7782 -0.00872014 4.09799e-05
10.7948 -0.00869297 4.07877e-05
10.8114 -0.0086659 4.05965e-05
10.8281 -0.00863892 4.04063e-05
10.8447 -0.00861203 4.0217e-05
10.8614 -0.00858523 4.00286e-05
10.8781 -0.00855853 3.98412e-05
10.8949 -0.00853191 3.96547e-05
10.9117 -0.00850538 3.94691e-05
10.9284 -0.00847894 3.92844e-05
10.9452 -0.00845259 3.91007e-05
10.9621 -0.00842633 3.89178e-05
10.9789 -0.00840015 3.87359e-05
10.9958 -0.00837406 3.85548e-05
11.0127 -0.00834806 3.83746e-05
11.0296 -0.00832214 3.81953e-05
11.0466 -0.00829631 3.80169e-05
11.0636 -0.00827056 3.78394e-05
11.0806 -0.0082449 3.76627e-05
11.0976 -0.00821932 3.74868e-05
11.1146 -0.00819382 3.73118e-05
11.1317 -0.00816841 3.71377e-05
11.1488 -0.00814308 3.69644e-05
11.1659 -0.00811783 3.67919e-05
11.183 -0.00809266 3.66202e-05
11.2002 -0.00806757 3.64494e-05
11.2174 -0.00804256 3.62794e-05
11.2346 -0.00801763 3.61102e-05
11.2519 -0.00799278 3.59418e-05
11.2691 -0.00796801 3.57742e-05
11.2864 -0.00794332 3.56073e-05
11.3037 -0.00791871 3.54413e-05
11.3211 -0.00789417 3.52761e-05
11.3385 -0.00786971 3.51116e-05
11.3559 -0.00784533 3.49479e-05
11.3733 -0.00782102 3.4785e-05
11.3908 -0.00779679 3.46229e-05
11.4082 -0.00777263 3.44615e-05
11.4258 -0.00774855 3.43008e-05
11.4433 -0.00772454 3.41409e-05
11.4609 -0.0077006 3.39817e-05
11.4785 -0.00767674 3.38233e-05
11.4961 -0.00765295 3.36656e-05
11.5137 -0.00762924 3.35086e-05
11.5314 -0.00760559 3.33524e-05
11.5491 -0.00758201 3.31969e-05
11.5669 -0.00755851 3.30421e-05
11.5847 -0.00753508 3.28879e-05
11.6025 -0.00751171 3.27345e-05
11.6203 -0.00748842 3.25818e-05
11.6381 -0.00746519 3.24298e-05
11.656 -0.00744204 3.22785e-05
11.674 -0.00741895 3.21278e-05
11.6919 -0.00739593 3.19778e-05
11.7099 -0.00737297 3.18285e-05
11.7279 -0.00735008 3.16799e-05
11.746 -0.00732726 3.1532e-05
11.7641 -0.00730451 3.13847e-05
11.7822 -0.00728182 3.1238e-05
11.8003 -0.00725919 3.1092e-05
11.8185 -0.00723663 3.09466e-05
11.8367 -0.00721413 3.08019e-05
11.855 -0.0071917 3.06579e-05
11.8733 -0.00716933 3.05144e-05
11.8916 -0.00714702 3.03716e-05
11.9099 -0.00712477 3.02294e-05
11.9283 -0.00710259 3.00878e-05
11.9468 -0.00708047 2.99469e-05
11.9652 -0.0070584 2.98065e-05
11.9837 -0.0070364 2.96668e-05
12.0023 -0.00701446 2.95277e-05
12.0208 -0.00699258 2.93891e-05
12.0394 -0.00697075 2.92512e-05
12.0581 -0.00694899 2.91138e-05
12.0768 -0.00692728 2.8977e-05
12.0955 -0.00690563 2.88408e-05
12.1142 -0.00688404 2.87052e-05
12.133 -0.00686251 2.85702e-05
12.1519 -0.00684103 2.84357e-05
12.1708 -0.0068196 2.83018e-05
12.1897 -0.00679824 2.81684e-05
12.2086 -0.00677692 2.80356e-05
12.2276 -0.00675567 2.79034e-05
12.2467 -0.00673446 2.77717e-05
12.2658 -0.00671331 2.76405e-05
12.2849 -0.00669221 2.75099e-05
12.3041 -0.00667117 2.73798e-05
12.3233 -0.00665018 2.72502e-05
12.3425 -0.00662924 2.71212e-05
12.3618 -0.00660835 2.69927e-05
12.3812 -0.00658751 2.68647e-05
12.4006 -0.00656672 2.67372e-05
12.42 -0.00654598 2.66103e-05
12.4395 -0.0065253 2.64838e-05
12.459 -0.00650466 2.63579e-05
12.4786 -0.00648406 2.62324e-05
12.4982 -0.00646352 2.61074e-05
12.5179 -0.00644303 2.5983e-05
12.5376 -0.00642258 2.5859e-05
12.5574 -0.00640218 2.57355e-05
12.5772 -0.00638182 2.56124e-05
12.5971 -0.00636151 2.54899e-05
12.617 -0.00634125 2.53678e-05
12.637 -0.00632103 2.52462e-05
12.657 -0.00630085 2.5125e-05
12.6771 -0.00628072 2.50043e-05
12.6972 -0.00626063 2.48841e-05
12.7174 -0.00624058 2.47643e-05
12.7377 -0.00622058 2.4645e-05
12.758 -0.00620061 2.45261e-05
12.7783 -0.00618069 2.44076e-05
12.7987 -0.00616081 2.42896e-05
12.8192 -0.00614097 2.4172e-05
12.8397 -0.00612117 2.40548e-05
12.8603 -0.0061014 2.3938e-05
12.881 -0.00608168 2.38217e-05
12.9017 -0.00606199 2.37058e-05
12.9225 -0.00604234 2.35903e-05
12.9433 -0.00602273 2.34752e-05
12.9642 -0.00600315 2.33605e-05
12.9852 -0.00598361 2.32462e-05
13.0062 -0.00596411 2.31322e-05
13.0273 -0.00594463 2.30187e-05
13.0485 -0.0059252 2.29056e-05
13.0697 -0.00590579 2.27928e-05
13.091 -0.00588642 2.26804e-05
13.1124 -0.00586708 2.25684e-05
13.1338 -0.00584777 2.24568e-05
13.1553 -0.00582849 2.23455e-05
13.1769 -0.00580924 2.22346e-05
13.1986 -0.00579002 2.2124e-05
13.2203 -0.00577083 2.20138e-05
13.2421 -0.00575167 2.19039e-05
13.264 -0.00573253 2.17944e-05
13.286 -0.00571342 2.16852e-05
13.3081 -0.00569434 2.15764e-05
13.3302 -0.00567528 2.14678e-05
13.3524 -0.00565625 2.13596e-05
13.3747 -0.00563724 2.12517e-05
13.3971 -0.00561825 2.11441e-05
13.4196 -0.00559929 2.10369e-05
13.4422 -0.00558034 2.09299e-05
13.4648 -0.00556142 2.08232e-05
13.4876 -0.00554251 2.07169e-05
13.5104 -0.00552363 2.06108e-05
13.5334 -0.00550476 2.0505e-05
13.5564 -0.0054859 2.03994e-05
13.5796 -0.00546707 2.02942e-05
13.6028 -0.00544825 2.01892e-05
13.6262 -0.00542944 2.00844e-05
13.6496 -0.00541064 1.998e-05
13.6732 -0.00539186 1.98757e-05
13.6969 -0.00537309 1.97717e-05
13.7207 -0.00535432 1.9668e-05
13.7446 -0.00533557 1.95645e-05
13.7686 -0.00531682 1.94612e-05
13.7927 -0.00529808 1.93581e-05
13.817 -0.00527934 1.92552e-05
13.8414 -0.00526061 1.91526e-05
13.8659 -0.00524188 1.90501e-05
13.8905 -0.00522314 1.89478e-05
13.9153 -0.00520441 1.88457e-05
13.9402 -0.00518568 1.87438e-05
13.9653 -0.00516694 1.8642e-05
13.9905 -0.0051482 1.85404e-05
14.0159 -0.00512944 1.84389e-05
14.0414 -0.00511068 1.83376e-05
14.067 -0.00509191 1.82364e-05
14.0929 -0.00507313 1.81354e-05
14.1188 -0.00505433 1.80344e-05
14.145 -0.00503551 1.79335e-05
14.1713 -0.00501668 1.78328e-05
14.1978 -0.00499782 1.77321e-05
14.2245 -0.00497894 1.76314e-05
14.2514 -0.00496004 1.75309e-05
14.2785 -0.0049411 1.74303e-05
14.3058 -0.00492214 1.73298e-05
14.3333 -0.00490314 1.72293e-05
14.361 -0.0048841 1.71288e-05
14.3889 -0.00486502 1.70283e-05
14.4171 -0.0048459 1.69278e-05
14.4455 -0.00482672 1.68272e-05
14.4741 -0.0048075 1.67265e-05
14.503 -0.00478822 1.66258e-05
14.5322 -0.00476888 1.65249e-05
14.5616 -0.00474947 1.64239e-05
14.5914 -0.00472999 1.63227e-05
14.6214 -0.00471044 1.62214e-05
14.6518 -0.0046908 1.61198e-05
14.6825 -0.00467108 1.6018e-05
14.7135 -0.00465126 1.59159e-05
14.7449 -0.00463134 1.58135e-05
14.7767 -0.0046113 1.57108e-05
14.8088 -0.00459115 1.56077e-05
14.8414 -0.00457086 1.55041e-05
14.8745 -0.00455044 1.54001e-05
14.908 -0.00452986 1.52955e-05
14.942 -0.00450912 1.51903e-05
14.9766 -0.00448819 1.50845e-05
15.0117 -0.00446707 1.49779e-05
15.0475 -0.00444573 1.48705e-05
15.0839 -0.00442416 1.47621e-05
15.121 -0.00440232 1.46527e-05
15.1589 -0.00438019 1.45421e-05
15.1976 -0.00435774 1.44302e-05
15.2373 -0.00433493 1.43169e-05
15.278 -0.00431171 1.42017e-05
15.3199 -0.00428803 1.40847e-05
15.363 -0.00426383 1.39653e-05
15.4077 -0.004239 1.38433e-05
15.454 -0.00421346 1.37181e-05
15.5024 -0.00418705 1.35891e-05
15.5531 -0.00415959 1.34553e-05
15.6069 -0.00413079 1.33155e-05
15.6646 -0.00410024 1.31678e-05
15.7276 -0.00406724 1.30088e-05
15.7989 -0.0040304 1.28321e-05
15.8859 -0.00398613 1.26208e-05


==> anc/HERMITE/GAMMA005/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.05
#Lambda=1
#Beta=1
#Nc=1
#QUANTUM=0

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=2048 aX=4 aP=0.25

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/GAMMA005/SigmaAOneLoop.txt <==
-15.8859 -0.500001 -5.62463e-18
-15.7989 -0.500001 -5.62463e-18
-15.7276 -0.500001 -5.62463e-18
-15.6646 -0.500001 -5.62463e-18
-15.6069 -0.500001 -5.62463e-18
-15.5531 -0.500001 -5.62463e-18
-15.5024 -0.500001 -5.62463e-18
-15.454 -0.500001 -5.62463e-18
-15.4077 -0.500001 -5.62463e-18
-15.363 -0.500001 -5.62463e-18
-15.3199 -0.500001 -5.62463e-18
-15.278 -0.500001 -5.62463e-18
-15.2373 -0.500001 -5.62463e-18
-15.1976 -0.500001 -5.62463e-18
-15.1589 -0.500001 -5.62463e-18
-15.121 -0.500001 -5.62463e-18
-15.0839 -0.500001 -5.62463e-18
-15.0475 -0.500001 -5.62463e-18
-15.0117 -0.500001 -5.62463e-18
-14.9766 -0.500001 -5.62463e-18
-14.942 -0.500001 -5.62463e-18
-14.908 -0.500001 -5.62463e-18
-14.8745 -0.500001 -5.62463e-18
-14.8414 -0.500001 -5.62463e-18
-14.8088 -0.500001 -5.62463e-18
-14.7767 -0.500001 -5.62463e-18
-14.7449 -0.500001 -5.62463e-18
-14.7135 -0.500001 -5.62463e-18
-14.6825 -0.500001 -5.62463e-18
-14.6518 -0.500001 -5.62463e-18
-14.6214 -0.500001 -5.62463e-18
-14.5914 -0.500001 -5.62463e-18
-14.5616 -0.500001 -5.62463e-18
-14.5322 -0.500001 -5.62463e-18
-14.503 -0.500001 -5.62463e-18
-14.4741 -0.500001 -5.62463e-18
-14.4455 -0.500001 -5.62463e-18
-14.4171 -0.500001 -5.62463e-18
-14.3889 -0.500001 -5.62463e-18
-14.361 -0.500001 -5.62463e-18
-14.3333 -0.500001 -5.62463e-18
-14.3058 -0.500001 -5.62463e-18
-14.2785 -0.500001 -5.62463e-18
-14.2514 -0.500001 -5.62463e-18
-14.2245 -0.500001 -5.62463e-18
-14.1978 -0.500001 -5.62463e-18
-14.1713 -0.500001 -5.62463e-18
-14.145 -0.500001 -5.62463e-18
-14.1188 -0.500001 -5.62463e-18
-14.0929 -0.500001 -5.62463e-18
-14.067 -0.500001 -5.62463e-18
-14.0414 -0.500001 -5.62463e-18
-14.0159 -0.500001 -5.62463e-18
-13.9905 -0.500001 -5.62463e-18
-13.9653 -0.500001 -5.62463e-18
-13.9402 -0.500001 -5.62463e-18
-13.9153 -0.500001 -5.62463e-18
-13.8905 -0.500001 -5.62463e-18
-13.8659 -0.500001 -5.62463e-18
-13.8414 -0.500001 -5.62463e-18
-13.817 -0.500001 -5.62463e-18
-13.7927 -0.500001 -5.62463e-18
-13.7686 -0.500001 -5.62463e-18
-13.7446 -0.500001 -5.62463e-18
-13.7207 -0.500001 -5.62463e-18
-13.6969 -0.500001 -5.62463e-18
-13.6732 -0.500001 -5.62463e-18
-13.6496 -0.500001 -5.62463e-18
-13.6262 -0.500001 -5.62463e-18
-13.6028 -0.500001 -5.62463e-18
-13.5796 -0.500001 -5.62463e-18
-13.5564 -0.500001 -5.62463e-18
-13.5334 -0.500001 -5.62463e-18
-13.5104 -0.500001 -5.62463e-18
-13.4876 -0.500001 -5.62463e-18
-13.4648 -0.500001 -5.62463e-18
-13.4422 -0.500001 -5.62463e-18
-13.4196 -0.500001 -5.62463e-18
-13.3971 -0.500001 -5.62463e-18
-13.3747 -0.500001 -5.62463e-18
-13.3524 -0.500001 -5.62463e-18
-13.3302 -0.500001 -5.62463e-18
-13.3081 -0.500001 -5.62463e-18
-13.286 -0.500001 -5.62463e-18
-13.264 -0.500001 -5.62463e-18
-13.2421 -0.500001 -5.62463e-18
-13.2203 -0.500001 -5.62463e-18
-13.1986 -0.500001 -5.62463e-18
-13.1769 -0.500001 -5.62463e-18
-13.1553 -0.500001 -5.62463e-18
-13.1338 -0.500001 -5.62463e-18
-13.1124 -0.500001 -5.62463e-18
-13.091 -0.500001 -5.62463e-18
-13.0697 -0.500001 -5.62463e-18
-13.0485 -0.500001 -5.62463e-18
-13.0273 -0.500001 -5.62463e-18
-13.0062 -0.500001 -5.62463e-18
-12.9852 -0.500001 -5.62463e-18
-12.9642 -0.500001 -5.62463e-18
-12.9433 -0.500001 -5.62463e-18
-12.9225 -0.500001 -5.62463e-18
-12.9017 -0.500001 -5.62463e-18
-12.881 -0.500001 -5.62463e-18
-12.8603 -0.500001 -5.62463e-18
-12.8397 -0.500001 -5.62463e-18
-12.8192 -0.500001 -5.62463e-18
-12.7987 -0.500001 -5.62463e-18
-12.7783 -0.500001 -5.62463e-18
-12.758 -0.500001 -5.62463e-18
-12.7377 -0.500001 -5.62463e-18
-12.7174 -0.500001 -5.62463e-18
-12.6972 -0.500001 -5.62463e-18
-12.6771 -0.500001 -5.62463e-18
-12.657 -0.500001 -5.62463e-18
-12.637 -0.500001 -5.62463e-18
-12.617 -0.500001 -5.62463e-18
-12.5971 -0.500001 -5.62463e-18
-12.5772 -0.500001 -5.62463e-18
-12.5574 -0.500001 -5.62463e-18
-12.5376 -0.500001 -5.62463e-18
-12.5179 -0.500001 -5.62463e-18
-12.4982 -0.500001 -5.62463e-18
-12.4786 -0.500001 -5.62463e-18
-12.459 -0.500001 -5.62463e-18
-12.4395 -0.500001 -5.62463e-18
-12.42 -0.500001 -5.62463e-18
-12.4006 -0.500001 -5.62463e-18
-12.3812 -0.500001 -5.62463e-18
-12.3618 -0.500001 -5.62463e-18
-12.3425 -0.500001 -5.62463e-18
-12.3233 -0.500001 -5.62463e-18
-12.3041 -0.500001 -5.62463e-18
-12.2849 -0.500001 -5.62463e-18
-12.2658 -0.500001 -5.62463e-18
-12.2467 -0.500001 -5.62463e-18
-12.2276 -0.500001 -5.62463e-18
-12.2086 -0.500001 -5.62463e-18
-12.1897 -0.500001 -5.62463e-18
-12.1708 -0.500001 -5.62463e-18
-12.1519 -0.500001 -5.62463e-18
-12.133 -0.500001 -5.62463e-18
-12.1142 -0.500001 -5.62463e-18
-12.0955 -0.500001 -5.62463e-18
-12.0768 -0.500001 -5.62463e-18
-12.0581 -0.500001 -5.62463e-18
-12.0394 -0.500001 -5.62463e-18
-12.0208 -0.500001 -5.62463e-18
-12.0023 -0.500001 -5.62463e-18
-11.9837 -0.500001 -5.62463e-18
-11.9652 -0.500001 -5.62463e-18
-11.9468 -0.500001 -5.62463e-18
-11.9283 -0.500001 -5.62463e-18
-11.9099 -0.500001 -5.62463e-18
-11.8916 -0.500001 -5.62463e-18
-11.8733 -0.500001 -5.62463e-18
-11.855 -0.500001 -5.62463e-18
-11.8367 -0.500001 -5.62463e-18
-11.8185 -0.500001 -5.62463e-18
-11.8003 -0.500001 -5.62463e-18
-11.7822 -0.500001 -5.62463e-18
-11.7641 -0.500001 -5.62463e-18
-11.746 -0.500001 -5.62463e-18
-11.7279 -0.500001 -5.62463e-18
-11.7099 -0.500001 -5.62463e-18
-11.6919 -0.500001 -5.62463e-18
-11.674 -0.500001 -5.62463e-18
-11.656 -0.500001 -5.62463e-18
-11.6381 -0.500001 -5.62463e-18
-11.6203 -0.500001 -5.62463e-18
-11.6025 -0.500001 -5.62463e-18
-11.5847 -0.500001 -5.62463e-18
-11.5669 -0.500001 -5.62463e-18
-11.5491 -0.500001 -5.62463e-18
-11.5314 -0.500001 -5.62463e-18
-11.5137 -0.500001 -5.62463e-18
-11.4961 -0.500001 -5.62463e-18
-11.4785 -0.500001 -5.62463e-18
-11.4609 -0.500001 -5.62463e-18
-11.4433 -0.500001 -5.62463e-18
-11.4258 -0.500001 -5.62463e-18
-11.4082 -0.500001 -5.62463e-18
-11.3908 -0.500001 -5.62463e-18
-11.3733 -0.500001 -5.62463e-18
-11.3559 -0.500001 -5.62463e-18
-11.3385 -0.500001 -5.62463e-18
-11.3211 -0.500001 -5.62463e-18
-11.3037 -0.500001 -5.62463e-18
-11.2864 -0.500001 -5.62463e-18
-11.2691 -0.500001 -5.62463e-18
-11.2519 -0.500001 -5.62463e-18
-11.2346 -0.500001 -5.62463e-18
-11.2174 -0.500001 -5.62463e-18
-11.2002 -0.500001 -5.62463e-18
-11.183 -0.500001 -5.62463e-18
-11.1659 -0.500001 -5.62463e-18
-11.1488 -0.500001 -5.62463e-18
-11.1317 -0.500001 -5.62463e-18
-11.1146 -0.500001 -5.62463e-18
-11.0976 -0.500001 -5.62463e-18
-11.0806 -0.500001 -5.62463e-18
-11.0636 -0.500001 -5.62463e-18
-11.0466 -0.500001 -5.62463e-18
-11.0296 -0.500001 -5.62463e-18
-11.0127 -0.500001 -5.62463e-18
-10.9958 -0.500001 -5.62463e-18
-10.9789 -0.500001 -5.62463e-18
-10.9621 -0.500001 -5.62463e-18
-10.9452 -0.500001 -5.62463e-18
-10.9284 -0.500001 -5.62463e-18
-10.9117 -0.500001 -5.62463e-18
-10.8949 -0.500001 -5.62463e-18
-10.8781 -0.500001 -5.62463e-18
-10.8614 -0.500001 -5.62463e-18
-10.8447 -0.500001 -5.62463e-18
-10.8281 -0.500001 -5.62463e-18
-10.8114 -0.500001 -5.62463e-18
-10.7948 -0.500001 -5.62463e-18
-10.7782 -0.500001 -5.62463e-18
-10.7616 -0.500001 -5.62463e-18
-10.745 -0.500001 -5.62463e-18
-10.7284 -0.500001 -5.62463e-18
-10.7119 -0.500001 -5.62463e-18
-10.6954 -0.500001 -5.62463e-18
-10.6789 -0.500001 -5.62463e-18
-10.6625 -0.500001 -5.62463e-18
-10.646 -0.500001 -5.62463e-18
-10.6296 -0.500001 -5.62463e-18
-10.6132 -0.500001 -5.62463e-18
-10.5968 -0.500001 -5.62463e-18
-10.5804 -0.500001 -5.62463e-18
-10.5641 -0.500001 -5.62463e-18
-10.5478 -0.500001 -5.62463e-18
-10.5315 -0.500001 -5.62463e-18
-10.5152 -0.500001 -5.62463e-18
-10.4989 -0.500001 -5.62463e-18
-10.4826 -0.500001 -5.62463e-18
-10.4664 -0.500001 -5.62463e-18
-10.4502 -0.500001 -5.62463e-18
-10.434 -0.500001 -5.62463e-18
-10.4178 -0.500001 -5.62463e-18
-10.4017 -0.500001 -5.62463e-18
-10.3855 -0.500001 -5.62463e-18
-10.3694 -0.500001 -5.62463e-18
-10.3533 -0.500001 -5.62463e-18
-10.3372 -0.500001 -5.62463e-18
-10.3212 -0.500001 -5.62463e-18
-10.3051 -0.500001 -5.62463e-18
-10.2891 -0.500001 -5.62463e-18
-10.2731 -0.500001 -5.62463e-18
-10.2571 -0.500001 -5.62463e-18
-10.2411 -0.500001 -5.62463e-18
-10.2251 -0.500001 -5.62463e-18
-10.2092 -0.500001 -5.62463e-18
-10.1933 -0.500001 -5.62463e-18
-10.1774 -0.500001 -5.62463e-18
-10.1615 -0.500001 -5.62463e-18
-10.1456 -0.500001 -5.62463e-18
-10.1297 -0.500001 -5.62463e-18
-10.1139 -0.500001 -5.62463e-18
-10.0981 -0.500001 -5.62463e-18
-10.0823 -0.500001 -5.62463e-18
-10.0665 -0.500001 -5.62463e-18
-10.0507 -0.500001 -5.62463e-18
-10.0349 -0.500001 -5.62463e-18
-10.0192 -0.500001 -5.62463e-18
-10.0035 -0.500001 -5.62463e-18
-9.98775 -0.500001 -5.62463e-18
-9.97205 -0.500001 -5.62463e-18
-9.95637 -0.500001 -5.62463e-18
-9.9407 -0.500001 -5.62463e-18
-9.92505 -0.500001 -5.62463e-18
-9.90942 -0.500001 -5.62463e-18
-9.8938 -0.500001 -5.62463e-18
-9.87819 -0.500001 -5.62463e-18
-9.8626 -0.500001 -5.62463e-18
-9.84703 -0.500001 -5.62463e-18
-9.83147 -0.500001 -5.62463e-18
-9.81592 -0.500001 -5.62463e-18
-9.8004 -0.500001 -5.62463e-18
-9.78488 -0.500001 -5.62463e-18
-9.76938 -0.500001 -5.62463e-18
-9.7539 -0.500001 -5.62463e-18
-9.73842 -0.500001 -5.62463e-18
-9.72297 -0.500001 -5.62463e-18
-9.70753 -0.500001 -5.62463e-18
-9.6921 -0.500001 -5.62463e-18
-9.67668 -0.500001 -5.62463e-18
-9.66128 -0.500001 -5.62463e-18
-9.6459 -0.500001 -5.62463e-18
-9.63053 -0.500001 -5.62463e-18
-9.61517 -0.500001 -5.62463e-18
-9.59983 -0.500001 -5.62463e-18
-9.5845 -0.500001 -5.62463e-18
-9.56918 -0.500001 -5.62463e-18
-9.55388 -0.500001 -5.62463e-18
-9.53859 -0.500001 -5.62463e-18
-9.52331 -0.500001 -5.62463e-18
-9.50805 -0.500001 -5.62463e-18
-9.4928 -0.500001 -5.62463e-18
-9.47757 -0.500001 -5.62463e-18
-9.46235 -0.500001 -5.62463e-18
-9.44714 -0.500001 -5.62463e-18
-9.43194 -0.500001 -5.62463e-18
-9.41676 -0.500001 -5.62463e-18
-9.40159 -0.500001 -5.62463e-18
-9.38643 -0.500001 -5.62463e-18
-9.37129 -0.500001 -5.62463e-18
-9.35616 -0.500001 -5.62463e-18
-9.34104 -0.500001 -5.62463e-18
-9.32593 -0.500001 -5.62463e-18
-9.31084 -0.500001 -5.62463e-18
-9.29576 -0.500001 -5.62463e-18
-9.28069 -0.500001 -5.62463e-18
-9.26563 -0.500001 -5.62463e-18
-9.25059 -0.500001 -5.62463e-18
-9.23556 -0.500001 -5.62463e-18
-9.22054 -0.500001 -5.62463e-18
-9.20553 -0.500001 -5.62463e-18
-9.19053 -0.500001 -5.62463e-18
-9.17555 -0.500001 -5.62463e-18
-9.16058 -0.500001 -5.62463e-18
-9.14562 -0.500001 -5.62463e-18
-9.13067 -0.500001 -5.62463e-18
-9.11574 -0.500001 -5.62463e-18
-9.10081 -0.500001 -5.62463e-18
-9.0859 -0.500001 -5.62463e-18
-9.071 -0.500001 -5.62463e-18
-9.05611 -0.500001 -5.62463e-18
-9.04124 -0.500001 -5.62463e-18
-9.02637 -0.500001 -5.62463e-18
-9.01151 -0.500001 -5.62463e-18
-8.99667 -0.500001 -5.62463e-18
-8.98184 -0.500001 -5.62463e-18
-8.96702 -0.500001 -5.62463e-18
-8.95221 -0.500001 -5.62463e-18
-8.93741 -0.500001 -5.62463e-18
-8.92262 -0.500001 -5.62463e-18
-8.90785 -0.500001 -5.62463e-18
-8.89308 -0.500001 -5.62463e-18
-8.87833 -0.500001 -5.62463e-18
-8.86359 -0.500001 -5.62463e-18
-8.84885 -0.500001 -5.62463e-18
-8.83413 -0.500001 -5.62463e-18
-8.81942 -0.500001 -5.62463e-18
-8.80472 -0.500001 -5.62463e-18
-8.79003 -0.500001 -5.62463e-18
-8.77535 -0.500001 -5.62463e-18
-8.76069 -0.500001 -5.62463e-18
-8.74603 -0.500001 -5.62463e-18
-8.73138 -0.500001 -5.62463e-18
-8.71674 -0.500001 -5.62463e-18
-8.70212 -0.500001 -5.62463e-18
-8.6875 -0.500001 -5.62463e-18
-8.67289 -0.500001 -5.62463e-18
-8.6583 -0.500001 -5.62463e-18
-8.64371 -0.500001 -5.62463e-18
-8.62914 -0.500001 -5.62463e-18
-8.61457 -0.500001 -5.62463e-18
-8.60002 -0.500001 -5.62463e-18
-8.58547 -0.500001 -5.62463e-18
-8.57094 -0.500001 -5.62463e-18
-8.55641 -0.500001 -5.62463e-18
-8.5419 -0.500001 -5.62463e-18
-8.52739 -0.500001 -5.62463e-18
-8.51289 -0.500001 -5.62463e-18
-8.49841 -0.500001 -5.62463e-18
-8.48393 -0.500001 -5.62463e-18
-8.46946 -0.500001 -5.62463e-18
-8.45501 -0.500001 -5.62463e-18
-8.44056 -0.500001 -5.62463e-18
-8.42612 -0.500001 -5.62463e-18
-8.41169 -0.500001 -5.62463e-18
-8.39727 -0.500001 -5.62463e-18
-8.38286 -0.500001 -5.62463e-18
-8.36846 -0.500001 -5.62463e-18
-8.35407 -0.500001 -5.62463e-18
-8.33969 -0.500001 -5.62463e-18
-8.32532 -0.500001 -5.62463e-18
-8.31095 -0.500001 -5.62463e-18
-8.2966 -0.500001 -5.62463e-18
-8.28225 -0.500001 -5.62463e-18
-8.26792 -0.500001 -5.62463e-18
-8.25359 -0.500001 -5.62463e-18
-8.23927 -0.500001 -5.62463e-18
-8.22496 -0.500001 -5.62463e-18
-8.21066 -0.500001 -5.62463e-18
-8.19637 -0.500001 -5.62463e-18
-8.18209 -0.500001 -5.62463e-18
-8.16782 -0.500001 -5.62463e-18
-8.15355 -0.500001 -5.62463e-18
-8.1393 -0.500001 -5.62463e-18
-8.12505 -0.500001 -5.62463e-18
-8.11081 -0.500001 -5.62463e-18
-8.09658 -0.500001 -5.62463e-18
-8.08236 -0.500001 -5.62463e-18
-8.06814 -0.500001 -5.62463e-18
-8.05394 -0.500001 -5.62463e-18
-8.03974 -0.500001 -5.62463e-18
-8.02556 -0.500001 -5.62463e-18
-8.01138 -0.500001 -5.62463e-18
-7.99721 -0.500001 -5.62463e-18
-7.98305 -0.500001 -5.62463e-18
-7.96889 -0.500001 -5.62463e-18
-7.95475 -0.500001 -5.62463e-18
-7.94061 -0.500001 -5.62463e-18
-7.92648 -0.500001 -5.62463e-18
-7.91236 -0.500001 -5.62463e-18
-7.89825 -0.500001 -5.62463e-18
-7.88414 -0.500001 -5.62463e-18
-7.87005 -0.500001 -5.62463e-18
-7.85596 -0.500001 -5.62463e-18
-7.84188 -0.500001 -5.62463e-18
-7.8278 -0.500001 -5.62463e-18
-7.81374 -0.500001 -5.62463e-18
-7.79968 -0.500001 -5.62463e-18
-7.78563 -0.500001 -5.62463e-18
-7.77159 -0.500001 -5.62463e-18
-7.75756 -0.500001 -5.62463e-18
-7.74353 -0.500001 -5.62463e-18
-7.72952 -0.500001 -5.62463e-18
-7.71551 -0.500001 -5.62463e-18
-7.70151 -0.500001 -5.62463e-18
-7.68751 -0.500001 -5.62463e-18
-7.67352 -0.500001 -5.62463e-18
-7.65954 -0.500001 -5.62463e-18
-7.64557 -0.500001 -5.62463e-18
-7.63161 -0.500001 -5.62463e-18
-7.61765 -0.500001 -5.62463e-18
-7.6037 -0.500001 -5.62463e-18
-7.58976 -0.500001 -5.62463e-18
-7.57583 -0.500001 -5.62463e-18
-7.5619 -0.500001 -5.62463e-18
-7.54798 -0.500001 -5.62463e-18
-7.53407 -0.500001 -5.62463e-18
-7.52017 -0.500001 -5.62463e-18
-7.50627 -0.500001 -5.62463e-18
-7.49238 -0.500001 -5.62463e-18
-7.47849 -0.500001 -5.62463e-18
-7.46462 -0.500001 -5.62463e-18
-7.45075 -0.500001 -5.62463e-18
-7.43689 -0.500001 -5.62463e-18
-7.42303 -0.500001 -5.62463e-18
-7.40919 -0.500001 -5.62463e-18
-7.39535 -0.500001 -5.62463e-18
-7.38151 -0.500001 -5.62463e-18
-7.36769 -0.500001 -5.62463e-18
-7.35387 -0.500001 -5.62463e-18
-7.34006 -0.500001 -5.62463e-18
-7.32625 -0.500001 -5.62463e-18
-7.31245 -0.500001 -5.62463e-18
-7.29866 -0.500001 -5.62463e-18
-7.28488 -0.500001 -5.62463e-18
-7.2711 -0.500001 -5.62463e-18
-7.25733 -0.500001 -5.62463e-18
-7.24356 -0.500001 -5.62463e-18
-7.22981 -0.500001 -5.62463e-18
-7.21605 -0.500001 -5.62463e-18
-7.20231 -0.500001 -5.62463e-18
-7.18857 -0.500001 -5.62463e-18
-7.17484 -0.500001 -5.62463e-18
-7.16112 -0.500001 -5.62463e-18
-7.1474 -0.500001 -5.62463e-18
-7.13369 -0.500001 -5.62463e-18
-7.11998 -0.500001 -5.62463e-18
-7.10629 -0.500001 -5.62463e-18
-7.09259 -0.500001 -5.62463e-18
-7.07891 -0.500001 -5.62463e-18
-7.06523 -0.500001 -5.62463e-18
-7.05156 -0.500001 -5.62463e-18
-7.03789 -0.500001 -5.62463e-18
-7.02423 -0.500001 -5.62463e-18
-7.01058 -0.500001 -5.62463e-18
-6.99693 -0.500001 -5.62463e-18
-6.98329 -0.500001 -5.62463e-18
-6.96966 -0.500001 -5.62463e-18
-6.95603 -0.500001 -5.62463e-18
-6.94241 -0.500001 -5.62463e-18
-6.92879 -0.500001 -5.62463e-18
-6.91518 -0.500001 -5.62463e-18
-6.90158 -0.500001 -5.62463e-18
-6.88798 -0.500001 -5.62463e-18
-6.87439 -0.500001 -5.62463e-18
-6.86081 -0.500001 -5.62463e-18
-6.84723 -0.500001 -5.62463e-18
-6.83365 -0.500001 -5.62463e-18
-6.82009 -0.500001 -5.62463e-18
-6.80653 -0.500001 -5.62463e-18
-6.79297 -0.500001 -5.62463e-18
-6.77942 -0.500001 -5.62463e-18
-6.76588 -0.500001 -5.62463e-18
-6.75234 -0.500001 -5.62463e-18
-6.73881 -0.500001 -5.62463e-18
-6.72528 -0.500001 -5.62463e-18
-6.71176 -0.500001 -5.62463e-18
-6.69825 -0.500001 -5.62463e-18
-6.68474 -0.500001 -5.62463e-18
-6.67124 -0.500001 -5.62463e-18
-6.65774 -0.500001 -5.62463e-18
-6.64425 -0.500001 -5.62463e-18
-6.63077 -0.500001 -5.62463e-18
-6.61729 -0.500001 -5.62463e-18
-6.60381 -0.500001 -5.62463e-18
-6.59035 -0.500001 -5.62463e-18
-6.57688 -0.500001 -5.62463e-18
-6.56343 -0.500001 -5.62463e-18
-6.54998 -0.500001 -5.62463e-18
-6.53653 -0.500001 -5.62463e-18
-6.52309 -0.500001 -5.62463e-18
-6.50965 -0.500001 -5.62463e-18
-6.49623 -0.500001 -5.62463e-18
-6.4828 -0.500001 -5.62463e-18
-6.46938 -0.500001 -5.62463e-18
-6.45597 -0.500001 -5.62463e-18
-6.44256 -0.500001 -5.62463e-18
-6.42916 -0.500001 -5.62463e-18
-6.41576 -0.500001 -5.62463e-18
-6.40237 -0.500001 -5.62463e-18
-6.38899 -0.500001 -5.62463e-18
-6.37561 -0.500001 -5.62463e-18
-6.36223 -0.500001 -5.62463e-18
-6.34886 -0.500001 -5.62463e-18
-6.3355 -0.500001 -5.62463e-18
-6.32214 -0.500001 -5.62463e-18
-6.30878 -0.500001 -5.62463e-18
-6.29543 -0.500001 -5.62463e-18
-6.28209 -0.500001 -5.62463e-18
-6.26875 -0.500001 -5.62463e-18
-6.25542 -0.500001 -5.62463e-18
-6.24209 -0.500001 -5.62463e-18
-6.22876 -0.500001 -5.62463e-18
-6.21545 -0.500001 -5.62463e-18
-6.20213 -0.500001 -5.62463e-18
-6.18882 -0.500001 -5.62463e-18
-6.17552 -0.500001 -5.62463e-18
-6.16222 -0.500001 -5.62463e-18
-6.14893 -0.500001 -5.62463e-18
-6.13564 -0.500001 -5.62463e-18
-6.12236 -0.500001 -5.62463e-18
-6.10908 -0.500001 -5.62463e-18
-6.09581 -0.500001 -5.62463e-18
-6.08254 -0.500001 -5.62463e-18
-6.06927 -0.500001 -5.62463e-18
-6.05601 -0.500001 -5.62463e-18
-6.04276 -0.500001 -5.62463e-18
-6.02951 -0.500001 -5.62463e-18
-6.01627 -0.500001 -5.62463e-18
-6.00303 -0.500001 -5.62463e-18
-5.98979 -0.500001 -5.62463e-18
-5.97656 -0.500001 -5.62463e-18
-5.96334 -0.500001 -5.62463e-18
-5.95012 -0.500001 -5.62463e-18
-5.9369 -0.500001 -5.62463e-18
-5.92369 -0.500001 -5.62463e-18
-5.91048 -0.500001 -5.62463e-18
-5.89728 -0.500001 -5.62463e-18
-5.88409 -0.500001 -5.62463e-18
-5.87089 -0.500001 -5.62463e-18
-5.85771 -0.500001 -5.62463e-18
-5.84452 -0.500001 -5.62463e-18
-5.83134 -0.500001 -5.62463e-18
-5.81817 -0.500001 -5.62463e-18
-5.805 -0.500001 -5.62463e-18
-5.79183 -0.500001 -5.62463e-18
-5.77867 -0.500001 -5.62463e-18
-5.76552 -0.500001 -5.62463e-18
-5.75237 -0.500001 -5.62463e-18
-5.73922 -0.500001 -5.62463e-18
-5.72608 -0.500001 -5.62463e-18
-5.71294 -0.500001 -5.62463e-18
-5.6998 -0.500001 -5.62463e-18
-5.68668 -0.500001 -5.62463e-18
-5.67355 -0.500001 -5.62463e-18
-5.66043 -0.500001 -5.62463e-18
-5.64731 -0.500001 -5.62463e-18
-5.6342 -0.500001 -5.62463e-18
-5.62109 -0.500001 -5.62463e-18
-5.60799 -0.500001 -5.62463e-18
-5.59489 -0.500001 -5.62463e-18
-5.5818 -0.500001 -5.62463e-18
-5.56871 -0.500001 -5.62463e-18
-5.55562 -0.500001 -5.62463e-18
-5.54254 -0.500001 -5.62463e-18
-5.52946 -0.500001 -5.62463e-18
-5.51639 -0.500001 -5.62463e-18
-5.50332 -0.500001 -5.62463e-18
-5.49025 -0.500001 -5.62463e-18
-5.47719 -0.500001 -5.62463e-18
-5.46413 -0.500001 -5.62463e-18
-5.45108 -0.500001 -5.62463e-18
-5.43803 -0.500001 -5.62463e-18
-5.42499 -0.500001 -5.62463e-18
-5.41194 -0.500001 -5.62463e-18
-5.39891 -0.500001 -5.62463e-18
-5.38588 -0.500001 -5.62463e-18
-5.37285 -0.500001 -5.62463e-18
-5.35982 -0.500001 -5.62463e-18
-5.3468 -0.500001 -5.62463e-18
-5.33379 -0.500001 -5.62463e-18
-5.32077 -0.500001 -5.62463e-18
-5.30776 -0.500001 -5.62463e-18
-5.29476 -0.500001 -5.62463e-18
-5.28176 -0.500001 -5.62463e-18
-5.26876 -0.500001 -5.62463e-18
-5.25577 -0.500001 -5.62463e-18
-5.24278 -0.500001 -5.62463e-18
-5.22979 -0.500001 -5.62463e-18
-5.21681 -0.500001 -5.62463e-18
-5.20384 -0.500001 -5.62463e-18
-5.19086 -0.500001 -5.62463e-18
-5.17789 -0.500001 -5.62463e-18
-5.16493 -0.500001 -5.62463e-18
-5.15196 -0.500001 -5.62463e-18
-5.139 -0.500001 -5.62463e-18
-5.12605 -0.500001 -5.62463e-18
-5.1131 -0.500001 -5.62463e-18
-5.10015 -0.500001 -5.62463e-18
-5.08721 -0.500001 -5.62463e-18
-5.07427 -0.500001 -5.62463e-18
-5.06133 -0.500001 -5.62463e-18
-5.0484 -0.500001 -5.62463e-18
-5.03547 -0.500001 -5.62463e-18
-5.02254 -0.500001 -5.62463e-18
-5.00962 -0.500001 -5.62463e-18
-4.99671 -0.500001 -5.62463e-18
-4.98379 -0.500001 -5.62463e-18
-4.97088 -0.500001 -5.62463e-18
-4.95797 -0.500001 -5.62463e-18
-4.94507 -0.500001 -5.62463e-18
-4.93217 -0.500001 -5.62463e-18
-4.91927 -0.500001 -5.62463e-18
-4.90638 -0.500001 -5.62463e-18
-4.89349 -0.500001 -5.62463e-18
-4.8806 -0.500001 -5.62463e-18
-4.86772 -0.500001 -5.62463e-18
-4.85484 -0.500001 -5.62463e-18
-4.84197 -0.500001 -5.62463e-18
-4.82909 -0.500001 -5.62463e-18
-4.81623 -0.500001 -5.62463e-18
-4.80336 -0.500001 -5.62463e-18
-4.7905 -0.500001 -5.62463e-18
-4.77764 -0.500001 -5.62463e-18
-4.76479 -0.500001 -5.62463e-18
-4.75193 -0.500001 -5.62463e-18
-4.73909 -0.500001 -5.62463e-18
-4.72624 -0.500001 -5.62463e-18
-4.7134 -0.500001 -5.62463e-18
-4.70056 -0.500001 -5.62463e-18
-4.68773 -0.500001 -5.62463e-18
-4.67489 -0.500001 -5.62463e-18
-4.66207 -0.500001 -5.62463e-18
-4.64924 -0.500001 -5.62463e-18
-4.63642 -0.500001 -5.62463e-18
-4.6236 -0.500001 -5.62463e-18
-4.61078 -0.500001 -5.62463e-18
-4.59797 -0.500001 -5.62463e-18
-4.58516 -0.500001 -5.62463e-18
-4.57236 -0.500001 -5.62463e-18
-4.55955 -0.500001 -5.62463e-18
-4.54676 -0.500001 -5.62463e-18
-4.53396 -0.500001 -5.62463e-18
-4.52117 -0.500001 -5.62463e-18
-4.50838 -0.500001 -5.62463e-18
-4.49559 -0.500001 -5.62463e-18
-4.48281 -0.500001 -5.62463e-18
-4.47002 -0.500001 -5.62463e-18
-4.45725 -0.500001 -5.62463e-18
-4.44447 -0.500001 -5.62463e-18
-4.4317 -0.500001 -5.62463e-18
-4.41893 -0.500001 -5.62463e-18
-4.40617 -0.500001 -5.62463e-18
-4.39341 -0.500001 -5.62463e-18
-4.38065 -0.500001 -5.62463e-18
-4.36789 -0.500001 -5.62463e-18
-4.35514 -0.500001 -5.62463e-18
-4.34239 -0.500001 -5.62463e-18
-4.32964 -0.500001 -5.62463e-18
-4.3169 -0.500001 -5.62463e-18
-4.30415 -0.500001 -5.62463e-18
-4.29142 -0.500001 -5.62463e-18
-4.27868 -0.500001 -5.62463e-18
-4.26595 -0.500001 -5.62463e-18
-4.25322 -0.500001 -5.62463e-18
-4.24049 -0.500001 -5.62463e-18
-4.22777 -0.500001 -5.62463e-18
-4.21505 -0.500001 -5.62463e-18
-4.20233 -0.500001 -5.62463e-18
-4.18961 -0.500001 -5.62463e-18
-4.1769 -0.500001 -5.62463e-18
-4.16419 -0.500001 -5.62463e-18
-4.15148 -0.500001 -5.62463e-18
-4.13878 -0.500001 -5.62463e-18
-4.12608 -0.500001 -5.62463e-18
-4.11338 -0.500001 -5.62463e-18
-4.10068 -0.500001 -5.62463e-18
-4.08799 -0.500001 -5.62463e-18
-4.0753 -0.500001 -5.62463e-18
-4.06261 -0.500001 -5.62463e-18
-4.04993 -0.500001 -5.62463e-18
-4.03725 -0.500001 -5.62463e-18
-4.02457 -0.500001 -5.62463e-18
-4.01189 -0.500001 -5.62463e-18
-3.99922 -0.500001 -5.62463e-18
-3.98655 -0.500001 -5.62463e-18
-3.97388 -0.500001 -5.62463e-18
-3.96121 -0.500001 -5.62463e-18
-3.94855 -0.500001 -5.62463e-18
-3.93589 -0.500001 -5.62463e-18
-3.92323 -0.500001 -5.62463e-18
-3.91058 -0.500001 -5.62463e-18
-3.89792 -0.500001 -5.62463e-18
-3.88527 -0.500001 -5.62463e-18
-3.87263 -0.500001 -5.62463e-18
-3.85998 -0.500001 -5.62463e-18
-3.84734 -0.500001 -5.62463e-18
-3.8347 -0.500001 -5.62463e-18
-3.82206 -0.500001 -5.62463e-18
-3.80943 -0.500001 -5.62463e-18
-3.79679 -0.500001 -5.62463e-18
-3.78416 -0.500001 -5.62463e-18
-3.77154 -0.500001 -5.62463e-18
-3.75891 -0.500001 -5.62463e-18
-3.74629 -0.500001 -5.62463e-18
-3.73367 -0.500001 -5.62463e-18
-3.72105 -0.500001 -5.62463e-18
-3.70844 -0.500001 -5.62463e-18
-3.69582 -0.500001 -5.62463e-18
-3.68321 -0.500001 -5.62463e-18
-3.67061 -0.500001 -5.62463e-18
-3.658 -0.500001 -5.62463e-18
-3.6454 -0.500001 -5.62463e-18
-3.6328 -0.500001 -5.62463e-18
-3.6202 -0.500001 -5.62463e-18
-3.6076 -0.500001 -5.62463e-18
-3.59501 -0.500001 -5.62463e-18
-3.58242 -0.500001 -5.62463e-18
-3.56983 -0.500001 -5.62463e-18
-3.55724 -0.500001 -5.62463e-18
-3.54466 -0.500001 -5.62463e-18
-3.53208 -0.500001 -5.62463e-18
-3.5195 -0.500001 -5.62463e-18
-3.50692 -0.500001 -5.62463e-18
-3.49435 -0.500001 -5.62463e-18
-3.48177 -0.500001 -5.62463e-18
-3.4692 -0.500001 -5.62463e-18
-3.45664 -0.500001 -5.62463e-18
-3.44407 -0.500001 -5.62463e-18
-3.43151 -0.500001 -5.62463e-18
-3.41894 -0.500001 -5.62463e-18
-3.40639 -0.500001 -5.62463e-18
-3.39383 -0.500001 -5.62463e-18
-3.38127 -0.500001 -5.62463e-18
-3.36872 -0.500001 -5.62463e-18
-3.35617 -0.500001 -5.62463e-18
-3.34362 -0.500001 -5.62463e-18
-3.33108 -0.500001 -5.62463e-18
-3.31853 -0.500001 -5.62463e-18
-3.30599 -0.500001 -5.62463e-18
-3.29345 -0.500001 -5.62463e-18
-3.28091 -0.500001 -5.62463e-18
-3.26838 -0.500001 -5.62463e-18
-3.25584 -0.500001 -5.62463e-18
-3.24331 -0.500001 -5.62463e-18
-3.23078 -0.500001 -5.62463e-18
-3.21825 -0.500001 -5.62463e-18
-3.20573 -0.500001 -5.62463e-18
-3.19321 -0.500001 -5.62463e-18
-3.18068 -0.500001 -5.62463e-18
-3.16817 -0.500001 -5.62463e-18
-3.15565 -0.500001 -5.62463e-18
-3.14313 -0.500001 -5.62463e-18
-3.13062 -0.500001 -5.62463e-18
-3.11811 -0.500001 -5.62463e-18
-3.1056 -0.500001 -5.62463e-18
-3.09309 -0.500001 -5.62463e-18
-3.08059 -0.500001 -5.62463e-18
-3.06808 -0.500001 -5.62463e-18
-3.05558 -0.500001 -5.62463e-18
-3.04308 -0.500001 -5.62463e-18
-3.03059 -0.500001 -5.62463e-18
-3.01809 -0.500001 -5.62463e-18
-3.0056 -0.500001 -5.62463e-18
-2.99311 -0.500001 -5.62463e-18
-2.98062 -0.500001 -5.62463e-18
-2.96813 -0.500001 -5.62463e-18
-2.95564 -0.500001 -5.62463e-18
-2.94316 -0.500001 -5.62463e-18
-2.93067 -0.500001 -5.62463e-18
-2.91819 -0.500001 -5.62463e-18
-2.90572 -0.500001 -5.62463e-18
-2.89324 -0.500001 -5.62463e-18
-2.88076 -0.500001 -5.62463e-18
-2.86829 -0.500001 -5.62463e-18
-2.85582 -0.500001 -5.62463e-18
-2.84335 -0.500001 -5.62463e-18
-2.83088 -0.500001 -5.62463e-18
-2.81842 -0.500001 -5.62463e-18
-2.80595 -0.500001 -5.62463e-18
-2.79349 -0.500001 -5.62463e-18
-2.78103 -0.500001 -5.62463e-18
-2.76857 -0.500001 -5.62463e-18
-2.75611 -0.500001 -5.62463e-18
-2.74366 -0.500001 -5.62463e-18
-2.7312 -0.500001 -5.62463e-18
-2.71875 -0.500001 -5.62463e-18
-2.7063 -0.500001 -5.62463e-18
-2.69385 -0.500001 -5.62463e-18
-2.6814 -0.500001 -5.62463e-18
-2.66896 -0.500001 -5.62463e-18
-2.65651 -0.500001 -5.62463e-18
-2.64407 -0.500001 -5.62463e-18
-2.63163 -0.500001 -5.62463e-18
-2.61919 -0.500001 -5.62463e-18
-2.60675 -0.500001 -5.62463e-18
-2.59432 -0.500001 -5.62463e-18
-2.58188 -0.500001 -5.62463e-18
-2.56945 -0.500001 -5.62463e-18
-2.55702 -0.500001 -5.62463e-18
-2.54459 -0.500001 -5.62463e-18
-2.53216 -0.500001 -5.62463e-18
-2.51974 -0.500001 -5.62463e-18
-2.50731 -0.500001 -5.62463e-18
-2.49489 -0.500001 -5.62463e-18
-2.48247 -0.500001 -5.62463e-18
-2.47005 -0.500001 -5.62463e-18
-2.45763 -0.500001 -5.62463e-18
-2.44521 -0.500001 -5.62463e-18
-2.4328 -0.500001 -5.62463e-18
-2.42038 -0.500001 -5.62463e-18
-2.40797 -0.500001 -5.62463e-18
-2.39556 -0.500001 -5.62463e-18
-2.38315 -0.500001 -5.62463e-18
-2.37074 -0.500001 -5.62463e-18
-2.35834 -0.500001 -5.62463e-18
-2.34593 -0.500001 -5.62463e-18
-2.33353 -0.500001 -5.62463e-18
-2.32113 -0.500001 -5.62463e-18
-2.30873 -0.500001 -5.62463e-18
-2.29633 -0.500001 -5.62463e-18
-2.28393 -0.500001 -5.62463e-18
-2.27153 -0.500001 -5.62463e-18
-2.25914 -0.500001 -5.62463e-18
-2.24674 -0.500001 -5.62463e-18
-2.23435 -0.500001 -5.62463e-18
-2.22196 -0.500001 -5.62463e-18
-2.20957 -0.500001 -5.62463e-18
-2.19718 -0.500001 -5.62463e-18
-2.18479 -0.500001 -5.62463e-18
-2.17241 -0.500001 -5.62463e-18
-2.16002 -0.500001 -5.62463e-18
-2.14764 -0.500001 -5.62463e-18
-2.13526 -0.500001 -5.62463e-18
-2.12288 -0.500001 -5.62463e-18
-2.1105 -0.500001 -5.62463e-18
-2.09812 -0.500001 -5.62463e-18
-2.08575 -0.500001 -5.62463e-18
-2.07337 -0.500001 -5.62463e-18
-2.061 -0.500001 -5.62463e-18
-2.04862 -0.500001 -5.62463e-18
-2.03625 -0.500001 -5.62463e-18
-2.02388 -0.500001 -5.62463e-18
-2.01151 -0.500001 -5.62463e-18
-1.99914 -0.500001 -5.62463e-18
-1.98678 -0.500001 -5.62463e-18
-1.97441 -0.500001 -5.62463e-18
-1.96205 -0.500001 -5.62463e-18
-1.94968 -0.500001 -5.62463e-18
-1.93732 -0.500001 -5.62463e-18
-1.92496 -0.500001 -5.62463e-18
-1.9126 -0.500001 -5.62463e-18
-1.90024 -0.500001 -5.62463e-18
-1.88789 -0.500001 -5.62463e-18
-1.87553 -0.500001 -5.62463e-18
-1.86318 -0.500001 -5.62463e-18
-1.85082 -0.500001 -5.62463e-18
-1.83847 -0.500001 -5.62463e-18
-1.82612 -0.500001 -5.62463e-18
-1.81377 -0.500001 -5.62463e-18
-1.80142 -0.500001 -5.62463e-18
-1.78907 -0.500001 -5.62463e-18
-1.77672 -0.500001 -5.62463e-18
-1.76438 -0.500001 -5.62463e-18
-1.75203 -0.500001 -5.62463e-18
-1.73969 -0.500001 -5.62463e-18
-1.72734 -0.500001 -5.62463e-18
-1.715 -0.500001 -5.62463e-18
-1.70266 -0.500001 -5.62463e-18
-1.69032 -0.500001 -5.62463e-18
-1.67798 -0.500001 -5.62463e-18
-1.66564 -0.500001 -5.62463e-18
-1.65331 -0.500001 -5.62463e-18
-1.64097 -0.500001 -5.62463e-18
-1.62864 -0.500001 -5.62463e-18
-1.6163 -0.500001 -5.62463e-18
-1.60397 -0.500001 -5.62463e-18
-1.59164 -0.500001 -5.62463e-18
-1.57931 -0.500001 -5.62463e-18
-1.56698 -0.500001 -5.62463e-18
-1.55465 -0.500001 -5.62463e-18
-1.54232 -0.500001 -5.62463e-18
-1.52999 -0.500001 -5.62463e-18
-1.51767 -0.500001 -5.62463e-18
-1.50534 -0.500001 -5.62463e-18
-1.49302 -0.500001 -5.62463e-18
-1.48069 -0.500001 -5.62463e-18
-1.46837 -0.500001 -5.62463e-18
-1.45605 -0.500001 -5.62463e-18
-1.44373 -0.500001 -5.62463e-18
-1.43141 -0.500001 -5.62463e-18
-1.41909 -0.500001 -5.62463e-18
-1.40677 -0.500001 -5.62463e-18
-1.39445 -0.500001 -5.62463e-18
-1.38213 -0.500001 -5.62463e-18
-1.36982 -0.500001 -5.62463e-18
-1.3575 -0.500001 -5.62463e-18
-1.34519 -0.500001 -5.62463e-18
-1.33288 -0.500001 -5.62463e-18
-1.32056 -0.500001 -5.62463e-18
-1.30825 -0.500001 -5.62463e-18
-1.29594 -0.500001 -5.62463e-18
-1.28363 -0.500001 -5.62463e-18
-1.27132 -0.500001 -5.62463e-18
-1.25901 -0.500001 -5.62463e-18
-1.2467 -0.500001 -5.62463e-18
-1.2344 -0.500001 -5.62463e-18
-1.22209 -0.500001 -5.62463e-18
-1.20978 -0.500001 -5.62463e-18
-1.19748 -0.500001 -5.62463e-18
-1.18517 -0.500001 -5.62463e-18
-1.17287 -0.500001 -5.62463e-18
-1.16057 -0.500001 -5.62463e-18
-1.14826 -0.500001 -5.62463e-18
-1.13596 -0.500001 -5.62463e-18
-1.12366 -0.500001 -5.62463e-18
-1.11136 -0.500001 -5.62463e-18
-1.09906 -0.500001 -5.62463e-18
-1.08676 -0.500001 -5.62463e-18
-1.07446 -0.500001 -5.62463e-18
-1.06217 -0.500001 -5.62463e-18
-1.04987 -0.500001 -5.62463e-18
-1.03757 -0.500001 -5.62463e-18
-1.02528 -0.500001 -5.62463e-18
-1.01298 -0.500001 -5.62463e-18
-1.00069 -0.500001 -5.62463e-18
-0.988392 -0.500001 -5.62463e-18
-0.976098 -0.500001 -5.62463e-18
-0.963805 -0.500001 -5.62463e-18
-0.951513 -0.500001 -5.62463e-18
-0.939221 -0.500001 -5.62463e-18
-0.92693 -0.500001 -5.62463e-18
-0.914639 -0.500001 -5.62463e-18
-0.902349 -0.500001 -5.62463e-18
-0.890059 -0.500001 -5.62463e-18
-0.87777 -0.500001 -5.62463e-18
-0.865482 -0.500001 -5.62463e-18
-0.853194 -0.500001 -5.62463e-18
-0.840906 -0.500001 -5.62463e-18
-0.828619 -0.500001 -5.62463e-18
-0.816332 -0.500001 -5.62463e-18
-0.804046 -0.500001 -5.62463e-18
-0.791761 -0.500001 -5.62463e-18
-0.779475 -0.500001 -5.62463e-18
-0.767191 -0.500001 -5.62463e-18
-0.754907 -0.500001 -5.62463e-18
-0.742623 -0.500001 -5.62463e-18
-0.730339 -0.500001 -5.62463e-18
-0.718056 -0.500001 -5.62463e-18
-0.705774 -0.500001 -5.62463e-18
-0.693492 -0.500001 -5.62463e-18
-0.68121 -0.500001 -5.62463e-18
-0.668929 -0.500001 -5.62463e-18
-0.656648 -0.500001 -5.62463e-18
-0.644367 -0.500001 -5.62463e-18
-0.632087 -0.500001 -5.62463e-18
-0.619808 -0.500001 -5.62463e-18
-0.607528 -0.500001 -5.62463e-18
-0.595249 -0.500001 -5.62463e-18
-0.582971 -0.500001 -5.62463e-18
-0.570692 -0.500001 -5.62463e-18
-0.558414 -0.500001 -5.62463e-18
-0.546137 -0.500001 -5.62463e-18
-0.533859 -0.500001 -5.62463e-18
-0.521582 -0.500001 -5.62463e-18
-0.509305 -0.500001 -5.62463e-18
-0.497029 -0.500001 -5.62463e-18
-0.484753 -0.500001 -5.62463e-18
-0.472477 -0.500001 -5.62463e-18
-0.460202 -0.500001 -5.62463e-18
-0.447926 -0.500001 -5.62463e-18
-0.435651 -0.500001 -5.62463e-18
-0.423376 -0.500001 -5.62463e-18
-0.411102 -0.500001 -5.62463e-18
-0.398828 -0.500001 -5.62463e-18
-0.386554 -0.500001 -5.62463e-18
-0.37428 -0.500001 -5.62463e-18
-0.362006 -0.500001 -5.62463e-18
-0.349733 -0.500001 -5.62463e-18
-0.33746 -0.500001 -5.62463e-18
-0.325187 -0.500001 -5.62463e-18
-0.312914 -0.500001 -5.62463e-18
-0.300641 -0.500001 -5.62463e-18
-0.288369 -0.500001 -5.62463e-18
-0.276097 -0.500001 -5.62463e-18
-0.263824 -0.500001 -5.62463e-18
-0.251553 -0.500001 -5.62463e-18
-0.239281 -0.500001 -5.62463e-18
-0.227009 -0.500001 -5.62463e-18
-0.214738 -0.500001 -5.62463e-18
-0.202466 -0.500001 -5.62463e-18
-0.190195 -0.500001 -5.62463e-18
-0.177924 -0.500001 -5.62463e-18
-0.165653 -0.500001 -5.62463e-18
-0.153382 -0.500001 -5.62463e-18
-0.141111 -0.500001 -5.62463e-18
-0.12884 -0.500001 -5.62463e-18
-0.116569 -0.500001 -5.62463e-18
-0.104299 -0.500001 -5.62463e-18
-0.0920281 -0.500001 -5.62463e-18
-0.0797576 -0.500001 -5.62463e-18
-0.0674871 -0.500001 -5.62463e-18
-0.0552167 -0.500001 -5.62463e-18
-0.0429463 -0.500001 -5.62463e-18
-0.0306759 -0.500001 -5.62463e-18
-0.0184055 -0.500001 -5.62463e-18
-0.00613517 -0.500001 -5.62463e-18
0.00613517 -0.500001 -5.62463e-18
0.0184055 -0.500001 -5.62463e-18
0.0306759 -0.500001 -5.62463e-18
0.0429463 -0.500001 -5.62463e-18
0.0552167 -0.500001 -5.62463e-18
0.0674871 -0.500001 -5.62463e-18
0.0797576 -0.500001 -5.62463e-18
0.0920281 -0.500001 -5.62463e-18
0.104299 -0.500001 -5.62463e-18
0.116569 -0.500001 -5.62463e-18
0.12884 -0.500001 -5.62463e-18
0.141111 -0.500001 -5.62463e-18
0.153382 -0.500001 -5.62463e-18
0.165653 -0.500001 -5.62463e-18
0.177924 -0.500001 -5.62463e-18
0.190195 -0.500001 -5.62463e-18
0.202466 -0.500001 -5.62463e-18
0.214738 -0.500001 -5.62463e-18
0.227009 -0.500001 -5.62463e-18
0.239281 -0.500001 -5.62463e-18
0.251553 -0.500001 -5.62463e-18
0.263824 -0.500001 -5.62463e-18
0.276097 -0.500001 -5.62463e-18
0.288369 -0.500001 -5.62463e-18
0.300641 -0.500001 -5.62463e-18
0.312914 -0.500001 -5.62463e-18
0.325187 -0.500001 -5.62463e-18
0.33746 -0.500001 -5.62463e-18
0.349733 -0.500001 -5.62463e-18
0.362006 -0.500001 -5.62463e-18
0.37428 -0.500001 -5.62463e-18
0.386554 -0.500001 -5.62463e-18
0.398828 -0.500001 -5.62463e-18
0.411102 -0.500001 -5.62463e-18
0.423376 -0.500001 -5.62463e-18
0.435651 -0.500001 -5.62463e-18
0.447926 -0.500001 -5.62463e-18
0.460202 -0.500001 -5.62463e-18
0.472477 -0.500001 -5.62463e-18
0.484753 -0.500001 -5.62463e-18
0.497029 -0.500001 -5.62463e-18
0.509305 -0.500001 -5.62463e-18
0.521582 -0.500001 -5.62463e-18
0.533859 -0.500001 -5.62463e-18
0.546137 -0.500001 -5.62463e-18
0.558414 -0.500001 -5.62463e-18
0.570692 -0.500001 -5.62463e-18
0.582971 -0.500001 -5.62463e-18
0.595249 -0.500001 -5.62463e-18
0.607528 -0.500001 -5.62463e-18
0.619808 -0.500001 -5.62463e-18
0.632087 -0.500001 -5.62463e-18
0.644367 -0.500001 -5.62463e-18
0.656648 -0.500001 -5.62463e-18
0.668929 -0.500001 -5.62463e-18
0.68121 -0.500001 -5.62463e-18
0.693492 -0.500001 -5.62463e-18
0.705774 -0.500001 -5.62463e-18
0.718056 -0.500001 -5.62463e-18
0.730339 -0.500001 -5.62463e-18
0.742623 -0.500001 -5.62463e-18
0.754907 -0.500001 -5.62463e-18
0.767191 -0.500001 -5.62463e-18
0.779475 -0.500001 -5.62463e-18
0.791761 -0.500001 -5.62463e-18
0.804046 -0.500001 -5.62463e-18
0.816332 -0.500001 -5.62463e-18
0.828619 -0.500001 -5.62463e-18
0.840906 -0.500001 -5.62463e-18
0.853194 -0.500001 -5.62463e-18
0.865482 -0.500001 -5.62463e-18
0.87777 -0.500001 -5.62463e-18
0.890059 -0.500001 -5.62463e-18
0.902349 -0.500001 -5.62463e-18
0.914639 -0.500001 -5.62463e-18
0.92693 -0.500001 -5.62463e-18
0.939221 -0.500001 -5.62463e-18
0.951513 -0.500001 -5.62463e-18
0.963805 -0.500001 -5.62463e-18
0.976098 -0.500001 -5.62463e-18
0.988392 -0.500001 -5.62463e-18
1.00069 -0.500001 -5.62463e-18
1.01298 -0.500001 -5.62463e-18
1.02528 -0.500001 -5.62463e-18
1.03757 -0.500001 -5.62463e-18
1.04987 -0.500001 -5.62463e-18
1.06217 -0.500001 -5.62463e-18
1.07446 -0.500001 -5.62463e-18
1.08676 -0.500001 -5.62463e-18
1.09906 -0.500001 -5.62463e-18
1.11136 -0.500001 -5.62463e-18
1.12366 -0.500001 -5.62463e-18
1.13596 -0.500001 -5.62463e-18
1.14826 -0.500001 -5.62463e-18
1.16057 -0.500001 -5.62463e-18
1.17287 -0.500001 -5.62463e-18
1.18517 -0.500001 -5.62463e-18
1.19748 -0.500001 -5.62463e-18
1.20978 -0.500001 -5.62463e-18
1.22209 -0.500001 -5.62463e-18
1.2344 -0.500001 -5.62463e-18
1.2467 -0.500001 -5.62463e-18
1.25901 -0.500001 -5.62463e-18
1.27132 -0.500001 -5.62463e-18
1.28363 -0.500001 -5.62463e-18
1.29594 -0.500001 -5.62463e-18
1.30825 -0.500001 -5.62463e-18
1.32056 -0.500001 -5.62463e-18
1.33288 -0.500001 -5.62463e-18
1.34519 -0.500001 -5.62463e-18
1.3575 -0.500001 -5.62463e-18
1.36982 -0.500001 -5.62463e-18
1.38213 -0.500001 -5.62463e-18
1.39445 -0.500001 -5.62463e-18
1.40677 -0.500001 -5.62463e-18
1.41909 -0.500001 -5.62463e-18
1.43141 -0.500001 -5.62463e-18
1.44373 -0.500001 -5.62463e-18
1.45605 -0.500001 -5.62463e-18
1.46837 -0.500001 -5.62463e-18
1.48069 -0.500001 -5.62463e-18
1.49302 -0.500001 -5.62463e-18
1.50534 -0.500001 -5.62463e-18
1.51767 -0.500001 -5.62463e-18
1.52999 -0.500001 -5.62463e-18
1.54232 -0.500001 -5.62463e-18
1.55465 -0.500001 -5.62463e-18
1.56698 -0.500001 -5.62463e-18
1.57931 -0.500001 -5.62463e-18
1.59164 -0.500001 -5.62463e-18
1.60397 -0.500001 -5.62463e-18
1.6163 -0.500001 -5.62463e-18
1.62864 -0.500001 -5.62463e-18
1.64097 -0.500001 -5.62463e-18
1.65331 -0.500001 -5.62463e-18
1.66564 -0.500001 -5.62463e-18
1.67798 -0.500001 -5.62463e-18
1.69032 -0.500001 -5.62463e-18
1.70266 -0.500001 -5.62463e-18
1.715 -0.500001 -5.62463e-18
1.72734 -0.500001 -5.62463e-18
1.73969 -0.500001 -5.62463e-18
1.75203 -0.500001 -5.62463e-18
1.76438 -0.500001 -5.62463e-18
1.77672 -0.500001 -5.62463e-18
1.78907 -0.500001 -5.62463e-18
1.80142 -0.500001 -5.62463e-18
1.81377 -0.500001 -5.62463e-18
1.82612 -0.500001 -5.62463e-18
1.83847 -0.500001 -5.62463e-18
1.85082 -0.500001 -5.62463e-18
1.86318 -0.500001 -5.62463e-18
1.87553 -0.500001 -5.62463e-18
1.88789 -0.500001 -5.62463e-18
1.90024 -0.500001 -5.62463e-18
1.9126 -0.500001 -5.62463e-18
1.92496 -0.500001 -5.62463e-18
1.93732 -0.500001 -5.62463e-18
1.94968 -0.500001 -5.62463e-18
1.96205 -0.500001 -5.62463e-18
1.97441 -0.500001 -5.62463e-18
1.98678 -0.500001 -5.62463e-18
1.99914 -0.500001 -5.62463e-18
2.01151 -0.500001 -5.62463e-18
2.02388 -0.500001 -5.62463e-18
2.03625 -0.500001 -5.62463e-18
2.04862 -0.500001 -5.62463e-18
2.061 -0.500001 -5.62463e-18
2.07337 -0.500001 -5.62463e-18
2.08575 -0.500001 -5.62463e-18
2.09812 -0.500001 -5.62463e-18
2.1105 -0.500001 -5.62463e-18
2.12288 -0.500001 -5.62463e-18
2.13526 -0.500001 -5.62463e-18
2.14764 -0.500001 -5.62463e-18
2.16002 -0.500001 -5.62463e-18
2.17241 -0.500001 -5.62463e-18
2.18479 -0.500001 -5.62463e-18
2.19718 -0.500001 -5.62463e-18
2.20957 -0.500001 -5.62463e-18
2.22196 -0.500001 -5.62463e-18
2.23435 -0.500001 -5.62463e-18
2.24674 -0.500001 -5.62463e-18
2.25914 -0.500001 -5.62463e-18
2.27153 -0.500001 -5.62463e-18
2.28393 -0.500001 -5.62463e-18
2.29633 -0.500001 -5.62463e-18
2.30873 -0.500001 -5.62463e-18
2.32113 -0.500001 -5.62463e-18
2.33353 -0.500001 -5.62463e-18
2.34593 -0.500001 -5.62463e-18
2.35834 -0.500001 -5.62463e-18
2.37074 -0.500001 -5.62463e-18
2.38315 -0.500001 -5.62463e-18
2.39556 -0.500001 -5.62463e-18
2.40797 -0.500001 -5.62463e-18
2.42038 -0.500001 -5.62463e-18
2.4328 -0.500001 -5.62463e-18
2.44521 -0.500001 -5.62463e-18
2.45763 -0.500001 -5.62463e-18
2.47005 -0.500001 -5.62463e-18
2.48247 -0.500001 -5.62463e-18
2.49489 -0.500001 -5.62463e-18
2.50731 -0.500001 -5.62463e-18
2.51974 -0.500001 -5.62463e-18
2.53216 -0.500001 -5.62463e-18
2.54459 -0.500001 -5.62463e-18
2.55702 -0.500001 -5.62463e-18
2.56945 -0.500001 -5.62463e-18
2.58188 -0.500001 -5.62463e-18
2.59432 -0.500001 -5.62463e-18
2.60675 -0.500001 -5.62463e-18
2.61919 -0.500001 -5.62463e-18
2.63163 -0.500001 -5.62463e-18
2.64407 -0.500001 -5.62463e-18
2.65651 -0.500001 -5.62463e-18
2.66896 -0.500001 -5.62463e-18
2.6814 -0.500001 -5.62463e-18
2.69385 -0.500001 -5.62463e-18
2.7063 -0.500001 -5.62463e-18
2.71875 -0.500001 -5.62463e-18
2.7312 -0.500001 -5.62463e-18
2.74366 -0.500001 -5.62463e-18
2.75611 -0.500001 -5.62463e-18
2.76857 -0.500001 -5.62463e-18
2.78103 -0.500001 -5.62463e-18
2.79349 -0.500001 -5.62463e-18
2.80595 -0.500001 -5.62463e-18
2.81842 -0.500001 -5.62463e-18
2.83088 -0.500001 -5.62463e-18
2.84335 -0.500001 -5.62463e-18
2.85582 -0.500001 -5.62463e-18
2.86829 -0.500001 -5.62463e-18
2.88076 -0.500001 -5.62463e-18
2.89324 -0.500001 -5.62463e-18
2.90572 -0.500001 -5.62463e-18
2.91819 -0.500001 -5.62463e-18
2.93067 -0.500001 -5.62463e-18
2.94316 -0.500001 -5.62463e-18
2.95564 -0.500001 -5.62463e-18
2.96813 -0.500001 -5.62463e-18
2.98062 -0.500001 -5.62463e-18
2.99311 -0.500001 -5.62463e-18
3.0056 -0.500001 -5.62463e-18
3.01809 -0.500001 -5.62463e-18
3.03059 -0.500001 -5.62463e-18
3.04308 -0.500001 -5.62463e-18
3.05558 -0.500001 -5.62463e-18
3.06808 -0.500001 -5.62463e-18
3.08059 -0.500001 -5.62463e-18
3.09309 -0.500001 -5.62463e-18
3.1056 -0.500001 -5.62463e-18
3.11811 -0.500001 -5.62463e-18
3.13062 -0.500001 -5.62463e-18
3.14313 -0.500001 -5.62463e-18
3.15565 -0.500001 -5.62463e-18
3.16817 -0.500001 -5.62463e-18
3.18068 -0.500001 -5.62463e-18
3.19321 -0.500001 -5.62463e-18
3.20573 -0.500001 -5.62463e-18
3.21825 -0.500001 -5.62463e-18
3.23078 -0.500001 -5.62463e-18
3.24331 -0.500001 -5.62463e-18
3.25584 -0.500001 -5.62463e-18
3.26838 -0.500001 -5.62463e-18
3.28091 -0.500001 -5.62463e-18
3.29345 -0.500001 -5.62463e-18
3.30599 -0.500001 -5.62463e-18
3.31853 -0.500001 -5.62463e-18
3.33108 -0.500001 -5.62463e-18
3.34362 -0.500001 -5.62463e-18
3.35617 -0.500001 -5.62463e-18
3.36872 -0.500001 -5.62463e-18
3.38127 -0.500001 -5.62463e-18
3.39383 -0.500001 -5.62463e-18
3.40639 -0.500001 -5.62463e-18
3.41894 -0.500001 -5.62463e-18
3.43151 -0.500001 -5.62463e-18
3.44407 -0.500001 -5.62463e-18
3.45664 -0.500001 -5.62463e-18
3.4692 -0.500001 -5.62463e-18
3.48177 -0.500001 -5.62463e-18
3.49435 -0.500001 -5.62463e-18
3.50692 -0.500001 -5.62463e-18
3.5195 -0.500001 -5.62463e-18
3.53208 -0.500001 -5.62463e-18
3.54466 -0.500001 -5.62463e-18
3.55724 -0.500001 -5.62463e-18
3.56983 -0.500001 -5.62463e-18
3.58242 -0.500001 -5.62463e-18
3.59501 -0.500001 -5.62463e-18
3.6076 -0.500001 -5.62463e-18
3.6202 -0.500001 -5.62463e-18
3.6328 -0.500001 -5.62463e-18
3.6454 -0.500001 -5.62463e-18
3.658 -0.500001 -5.62463e-18
3.67061 -0.500001 -5.62463e-18
3.68321 -0.500001 -5.62463e-18
3.69582 -0.500001 -5.62463e-18
3.70844 -0.500001 -5.62463e-18
3.72105 -0.500001 -5.62463e-18
3.73367 -0.500001 -5.62463e-18
3.74629 -0.500001 -5.62463e-18
3.75891 -0.500001 -5.62463e-18
3.77154 -0.500001 -5.62463e-18
3.78416 -0.500001 -5.62463e-18
3.79679 -0.500001 -5.62463e-18
3.80943 -0.500001 -5.62463e-18
3.82206 -0.500001 -5.62463e-18
3.8347 -0.500001 -5.62463e-18
3.84734 -0.500001 -5.62463e-18
3.85998 -0.500001 -5.62463e-18
3.87263 -0.500001 -5.62463e-18
3.88527 -0.500001 -5.62463e-18
3.89792 -0.500001 -5.62463e-18
3.91058 -0.500001 -5.62463e-18
3.92323 -0.500001 -5.62463e-18
3.93589 -0.500001 -5.62463e-18
3.94855 -0.500001 -5.62463e-18
3.96121 -0.500001 -5.62463e-18
3.97388 -0.500001 -5.62463e-18
3.98655 -0.500001 -5.62463e-18
3.99922 -0.500001 -5.62463e-18
4.01189 -0.500001 -5.62463e-18
4.02457 -0.500001 -5.62463e-18
4.03725 -0.500001 -5.62463e-18
4.04993 -0.500001 -5.62463e-18
4.06261 -0.500001 -5.62463e-18
4.0753 -0.500001 -5.62463e-18
4.08799 -0.500001 -5.62463e-18
4.10068 -0.500001 -5.62463e-18
4.11338 -0.500001 -5.62463e-18
4.12608 -0.500001 -5.62463e-18
4.13878 -0.500001 -5.62463e-18
4.15148 -0.500001 -5.62463e-18
4.16419 -0.500001 -5.62463e-18
4.1769 -0.500001 -5.62463e-18
4.18961 -0.500001 -5.62463e-18
4.20233 -0.500001 -5.62463e-18
4.21505 -0.500001 -5.62463e-18
4.22777 -0.500001 -5.62463e-18
4.24049 -0.500001 -5.62463e-18
4.25322 -0.500001 -5.62463e-18
4.26595 -0.500001 -5.62463e-18
4.27868 -0.500001 -5.62463e-18
4.29142 -0.500001 -5.62463e-18
4.30415 -0.500001 -5.62463e-18
4.3169 -0.500001 -5.62463e-18
4.32964 -0.500001 -5.62463e-18
4.34239 -0.500001 -5.62463e-18
4.35514 -0.500001 -5.62463e-18
4.36789 -0.500001 -5.62463e-18
4.38065 -0.500001 -5.62463e-18
4.39341 -0.500001 -5.62463e-18
4.40617 -0.500001 -5.62463e-18
4.41893 -0.500001 -5.62463e-18
4.4317 -0.500001 -5.62463e-18
4.44447 -0.500001 -5.62463e-18
4.45725 -0.500001 -5.62463e-18
4.47002 -0.500001 -5.62463e-18
4.48281 -0.500001 -5.62463e-18
4.49559 -0.500001 -5.62463e-18
4.50838 -0.500001 -5.62463e-18
4.52117 -0.500001 -5.62463e-18
4.53396 -0.500001 -5.62463e-18
4.54676 -0.500001 -5.62463e-18
4.55955 -0.500001 -5.62463e-18
4.57236 -0.500001 -5.62463e-18
4.58516 -0.500001 -5.62463e-18
4.59797 -0.500001 -5.62463e-18
4.61078 -0.500001 -5.62463e-18
4.6236 -0.500001 -5.62463e-18
4.63642 -0.500001 -5.62463e-18
4.64924 -0.500001 -5.62463e-18
4.66207 -0.500001 -5.62463e-18
4.67489 -0.500001 -5.62463e-18
4.68773 -0.500001 -5.62463e-18
4.70056 -0.500001 -5.62463e-18
4.7134 -0.500001 -5.62463e-18
4.72624 -0.500001 -5.62463e-18
4.73909 -0.500001 -5.62463e-18
4.75193 -0.500001 -5.62463e-18
4.76479 -0.500001 -5.62463e-18
4.77764 -0.500001 -5.62463e-18
4.7905 -0.500001 -5.62463e-18
4.80336 -0.500001 -5.62463e-18
4.81623 -0.500001 -5.62463e-18
4.82909 -0.500001 -5.62463e-18
4.84197 -0.500001 -5.62463e-18
4.85484 -0.500001 -5.62463e-18
4.86772 -0.500001 -5.62463e-18
4.8806 -0.500001 -5.62463e-18
4.89349 -0.500001 -5.62463e-18
4.90638 -0.500001 -5.62463e-18
4.91927 -0.500001 -5.62463e-18
4.93217 -0.500001 -5.62463e-18
4.94507 -0.500001 -5.62463e-18
4.95797 -0.500001 -5.62463e-18
4.97088 -0.500001 -5.62463e-18
4.98379 -0.500001 -5.62463e-18
4.99671 -0.500001 -5.62463e-18
5.00962 -0.500001 -5.62463e-18
5.02254 -0.500001 -5.62463e-18
5.03547 -0.500001 -5.62463e-18
5.0484 -0.500001 -5.62463e-18
5.06133 -0.500001 -5.62463e-18
5.07427 -0.500001 -5.62463e-18
5.08721 -0.500001 -5.62463e-18
5.10015 -0.500001 -5.62463e-18
5.1131 -0.500001 -5.62463e-18
5.12605 -0.500001 -5.62463e-18
5.139 -0.500001 -5.62463e-18
5.15196 -0.500001 -5.62463e-18
5.16493 -0.500001 -5.62463e-18
5.17789 -0.500001 -5.62463e-18
5.19086 -0.500001 -5.62463e-18
5.20384 -0.500001 -5.62463e-18
5.21681 -0.500001 -5.62463e-18
5.22979 -0.500001 -5.62463e-18
5.24278 -0.500001 -5.62463e-18
5.25577 -0.500001 -5.62463e-18
5.26876 -0.500001 -5.62463e-18
5.28176 -0.500001 -5.62463e-18
5.29476 -0.500001 -5.62463e-18
5.30776 -0.500001 -5.62463e-18
5.32077 -0.500001 -5.62463e-18
5.33379 -0.500001 -5.62463e-18
5.3468 -0.500001 -5.62463e-18
5.35982 -0.500001 -5.62463e-18
5.37285 -0.500001 -5.62463e-18
5.38588 -0.500001 -5.62463e-18
5.39891 -0.500001 -5.62463e-18
5.41194 -0.500001 -5.62463e-18
5.42499 -0.500001 -5.62463e-18
5.43803 -0.500001 -5.62463e-18
5.45108 -0.500001 -5.62463e-18
5.46413 -0.500001 -5.62463e-18
5.47719 -0.500001 -5.62463e-18
5.49025 -0.500001 -5.62463e-18
5.50332 -0.500001 -5.62463e-18
5.51639 -0.500001 -5.62463e-18
5.52946 -0.500001 -5.62463e-18
5.54254 -0.500001 -5.62463e-18
5.55562 -0.500001 -5.62463e-18
5.56871 -0.500001 -5.62463e-18
5.5818 -0.500001 -5.62463e-18
5.59489 -0.500001 -5.62463e-18
5.60799 -0.500001 -5.62463e-18
5.62109 -0.500001 -5.62463e-18
5.6342 -0.500001 -5.62463e-18
5.64731 -0.500001 -5.62463e-18
5.66043 -0.500001 -5.62463e-18
5.67355 -0.500001 -5.62463e-18
5.68668 -0.500001 -5.62463e-18
5.6998 -0.500001 -5.62463e-18
5.71294 -0.500001 -5.62463e-18
5.72608 -0.500001 -5.62463e-18
5.73922 -0.500001 -5.62463e-18
5.75237 -0.500001 -5.62463e-18
5.76552 -0.500001 -5.62463e-18
5.77867 -0.500001 -5.62463e-18
5.79183 -0.500001 -5.62463e-18
5.805 -0.500001 -5.62463e-18
5.81817 -0.500001 -5.62463e-18
5.83134 -0.500001 -5.62463e-18
5.84452 -0.500001 -5.62463e-18
5.85771 -0.500001 -5.62463e-18
5.87089 -0.500001 -5.62463e-18
5.88409 -0.500001 -5.62463e-18
5.89728 -0.500001 -5.62463e-18
5.91048 -0.500001 -5.62463e-18
5.92369 -0.500001 -5.62463e-18
5.9369 -0.500001 -5.62463e-18
5.95012 -0.500001 -5.62463e-18
5.96334 -0.500001 -5.62463e-18
5.97656 -0.500001 -5.62463e-18
5.98979 -0.500001 -5.62463e-18
6.00303 -0.500001 -5.62463e-18
6.01627 -0.500001 -5.62463e-18
6.02951 -0.500001 -5.62463e-18
6.04276 -0.500001 -5.62463e-18
6.05601 -0.500001 -5.62463e-18
6.06927 -0.500001 -5.62463e-18
6.08254 -0.500001 -5.62463e-18
6.09581 -0.500001 -5.62463e-18
6.10908 -0.500001 -5.62463e-18
6.12236 -0.500001 -5.62463e-18
6.13564 -0.500001 -5.62463e-18
6.14893 -0.500001 -5.62463e-18
6.16222 -0.500001 -5.62463e-18
6.17552 -0.500001 -5.62463e-18
6.18882 -0.500001 -5.62463e-18
6.20213 -0.500001 -5.62463e-18
6.21545 -0.500001 -5.62463e-18
6.22876 -0.500001 -5.62463e-18
6.24209 -0.500001 -5.62463e-18
6.25542 -0.500001 -5.62463e-18
6.26875 -0.500001 -5.62463e-18
6.28209 -0.500001 -5.62463e-18
6.29543 -0.500001 -5.62463e-18
6.30878 -0.500001 -5.62463e-18
6.32214 -0.500001 -5.62463e-18
6.3355 -0.500001 -5.62463e-18
6.34886 -0.500001 -5.62463e-18
6.36223 -0.500001 -5.62463e-18
6.37561 -0.500001 -5.62463e-18
6.38899 -0.500001 -5.62463e-18
6.40237 -0.500001 -5.62463e-18
6.41576 -0.500001 -5.62463e-18
6.42916 -0.500001 -5.62463e-18
6.44256 -0.500001 -5.62463e-18
6.45597 -0.500001 -5.62463e-18
6.46938 -0.500001 -5.62463e-18
6.4828 -0.500001 -5.62463e-18
6.49623 -0.500001 -5.62463e-18
6.50965 -0.500001 -5.62463e-18
6.52309 -0.500001 -5.62463e-18
6.53653 -0.500001 -5.62463e-18
6.54998 -0.500001 -5.62463e-18
6.56343 -0.500001 -5.62463e-18
6.57688 -0.500001 -5.62463e-18
6.59035 -0.500001 -5.62463e-18
6.60381 -0.500001 -5.62463e-18
6.61729 -0.500001 -5.62463e-18
6.63077 -0.500001 -5.62463e-18
6.64425 -0.500001 -5.62463e-18
6.65774 -0.500001 -5.62463e-18
6.67124 -0.500001 -5.62463e-18
6.68474 -0.500001 -5.62463e-18
6.69825 -0.500001 -5.62463e-18
6.71176 -0.500001 -5.62463e-18
6.72528 -0.500001 -5.62463e-18
6.73881 -0.500001 -5.62463e-18
6.75234 -0.500001 -5.62463e-18
6.76588 -0.500001 -5.62463e-18
6.77942 -0.500001 -5.62463e-18
6.79297 -0.500001 -5.62463e-18
6.80653 -0.500001 -5.62463e-18
6.82009 -0.500001 -5.62463e-18
6.83365 -0.500001 -5.62463e-18
6.84723 -0.500001 -5.62463e-18
6.86081 -0.500001 -5.62463e-18
6.87439 -0.500001 -5.62463e-18
6.88798 -0.500001 -5.62463e-18
6.90158 -0.500001 -5.62463e-18
6.91518 -0.500001 -5.62463e-18
6.92879 -0.500001 -5.62463e-18
6.94241 -0.500001 -5.62463e-18
6.95603 -0.500001 -5.62463e-18
6.96966 -0.500001 -5.62463e-18
6.98329 -0.500001 -5.62463e-18
6.99693 -0.500001 -5.62463e-18
7.01058 -0.500001 -5.62463e-18
7.02423 -0.500001 -5.62463e-18
7.03789 -0.500001 -5.62463e-18
7.05156 -0.500001 -5.62463e-18
7.06523 -0.500001 -5.62463e-18
7.07891 -0.500001 -5.62463e-18
7.09259 -0.500001 -5.62463e-18
7.10629 -0.500001 -5.62463e-18
7.11998 -0.500001 -5.62463e-18
7.13369 -0.500001 -5.62463e-18
7.1474 -0.500001 -5.62463e-18
7.16112 -0.500001 -5.62463e-18
7.17484 -0.500001 -5.62463e-18
7.18857 -0.500001 -5.62463e-18
7.20231 -0.500001 -5.62463e-18
7.21605 -0.500001 -5.62463e-18
7.22981 -0.500001 -5.62463e-18
7.24356 -0.500001 -5.62463e-18
7.25733 -0.500001 -5.62463e-18
7.2711 -0.500001 -5.62463e-18
7.28488 -0.500001 -5.62463e-18
7.29866 -0.500001 -5.62463e-18
7.31245 -0.500001 -5.62463e-18
7.32625 -0.500001 -5.62463e-18
7.34006 -0.500001 -5.62463e-18
7.35387 -0.500001 -5.62463e-18
7.36769 -0.500001 -5.62463e-18
7.38151 -0.500001 -5.62463e-18
7.39535 -0.500001 -5.62463e-18
7.40919 -0.500001 -5.62463e-18
7.42303 -0.500001 -5.62463e-18
7.43689 -0.500001 -5.62463e-18
7.45075 -0.500001 -5.62463e-18
7.46462 -0.500001 -5.62463e-18
7.47849 -0.500001 -5.62463e-18
7.49238 -0.500001 -5.62463e-18
7.50627 -0.500001 -5.62463e-18
7.52017 -0.500001 -5.62463e-18
7.53407 -0.500001 -5.62463e-18
7.54798 -0.500001 -5.62463e-18
7.5619 -0.500001 -5.62463e-18
7.57583 -0.500001 -5.62463e-18
7.58976 -0.500001 -5.62463e-18
7.6037 -0.500001 -5.62463e-18
7.61765 -0.500001 -5.62463e-18
7.63161 -0.500001 -5.62463e-18
7.64557 -0.500001 -5.62463e-18
7.65954 -0.500001 -5.62463e-18
7.67352 -0.500001 -5.62463e-18
7.68751 -0.500001 -5.62463e-18
7.70151 -0.500001 -5.62463e-18
7.71551 -0.500001 -5.62463e-18
7.72952 -0.500001 -5.62463e-18
7.74353 -0.500001 -5.62463e-18
7.75756 -0.500001 -5.62463e-18
7.77159 -0.500001 -5.62463e-18
7.78563 -0.500001 -5.62463e-18
7.79968 -0.500001 -5.62463e-18
7.81374 -0.500001 -5.62463e-18
7.8278 -0.500001 -5.62463e-18
7.84188 -0.500001 -5.62463e-18
7.85596 -0.500001 -5.62463e-18
7.87005 -0.500001 -5.62463e-18
7.88414 -0.500001 -5.62463e-18
7.89825 -0.500001 -5.62463e-18
7.91236 -0.500001 -5.62463e-18
7.92648 -0.500001 -5.62463e-18
7.94061 -0.500001 -5.62463e-18
7.95475 -0.500001 -5.62463e-18
7.96889 -0.500001 -5.62463e-18
7.98305 -0.500001 -5.62463e-18
7.99721 -0.500001 -5.62463e-18
8.01138 -0.500001 -5.62463e-18
8.02556 -0.500001 -5.62463e-18
8.03974 -0.500001 -5.62463e-18
8.05394 -0.500001 -5.62463e-18
8.06814 -0.500001 -5.62463e-18
8.08236 -0.500001 -5.62463e-18
8.09658 -0.500001 -5.62463e-18
8.11081 -0.500001 -5.62463e-18
8.12505 -0.500001 -5.62463e-18
8.1393 -0.500001 -5.62463e-18
8.15355 -0.500001 -5.62463e-18
8.16782 -0.500001 -5.62463e-18
8.18209 -0.500001 -5.62463e-18
8.19637 -0.500001 -5.62463e-18
8.21066 -0.500001 -5.62463e-18
8.22496 -0.500001 -5.62463e-18
8.23927 -0.500001 -5.62463e-18
8.25359 -0.500001 -5.62463e-18
8.26792 -0.500001 -5.62463e-18
8.28225 -0.500001 -5.62463e-18
8.2966 -0.500001 -5.62463e-18
8.31095 -0.500001 -5.62463e-18
8.32532 -0.500001 -5.62463e-18
8.33969 -0.500001 -5.62463e-18
8.35407 -0.500001 -5.62463e-18
8.36846 -0.500001 -5.62463e-18
8.38286 -0.500001 -5.62463e-18
8.39727 -0.500001 -5.62463e-18
8.41169 -0.500001 -5.62463e-18
8.42612 -0.500001 -5.62463e-18
8.44056 -0.500001 -5.62463e-18
8.45501 -0.500001 -5.62463e-18
8.46946 -0.500001 -5.62463e-18
8.48393 -0.500001 -5.62463e-18
8.49841 -0.500001 -5.62463e-18
8.51289 -0.500001 -5.62463e-18
8.52739 -0.500001 -5.62463e-18
8.5419 -0.500001 -5.62463e-18
8.55641 -0.500001 -5.62463e-18
8.57094 -0.500001 -5.62463e-18
8.58547 -0.500001 -5.62463e-18
8.60002 -0.500001 -5.62463e-18
8.61457 -0.500001 -5.62463e-18
8.62914 -0.500001 -5.62463e-18
8.64371 -0.500001 -5.62463e-18
8.6583 -0.500001 -5.62463e-18
8.67289 -0.500001 -5.62463e-18
8.6875 -0.500001 -5.62463e-18
8.70212 -0.500001 -5.62463e-18
8.71674 -0.500001 -5.62463e-18
8.73138 -0.500001 -5.62463e-18
8.74603 -0.500001 -5.62463e-18
8.76069 -0.500001 -5.62463e-18
8.77535 -0.500001 -5.62463e-18
8.79003 -0.500001 -5.62463e-18
8.80472 -0.500001 -5.62463e-18
8.81942 -0.500001 -5.62463e-18
8.83413 -0.500001 -5.62463e-18
8.84885 -0.500001 -5.62463e-18
8.86359 -0.500001 -5.62463e-18
8.87833 -0.500001 -5.62463e-18
8.89308 -0.500001 -5.62463e-18
8.90785 -0.500001 -5.62463e-18
8.92262 -0.500001 -5.62463e-18
8.93741 -0.500001 -5.62463e-18
8.95221 -0.500001 -5.62463e-18
8.96702 -0.500001 -5.62463e-18
8.98184 -0.500001 -5.62463e-18
8.99667 -0.500001 -5.62463e-18
9.01151 -0.500001 -5.62463e-18
9.02637 -0.500001 -5.62463e-18
9.04124 -0.500001 -5.62463e-18
9.05611 -0.500001 -5.62463e-18
9.071 -0.500001 -5.62463e-18
9.0859 -0.500001 -5.62463e-18
9.10081 -0.500001 -5.62463e-18
9.11574 -0.500001 -5.62463e-18
9.13067 -0.500001 -5.62463e-18
9.14562 -0.500001 -5.62463e-18
9.16058 -0.500001 -5.62463e-18
9.17555 -0.500001 -5.62463e-18
9.19053 -0.500001 -5.62463e-18
9.20553 -0.500001 -5.62463e-18
9.22054 -0.500001 -5.62463e-18
9.23556 -0.500001 -5.62463e-18
9.25059 -0.500001 -5.62463e-18
9.26563 -0.500001 -5.62463e-18
9.28069 -0.500001 -5.62463e-18
9.29576 -0.500001 -5.62463e-18
9.31084 -0.500001 -5.62463e-18
9.32593 -0.500001 -5.62463e-18
9.34104 -0.500001 -5.62463e-18
9.35616 -0.500001 -5.62463e-18
9.37129 -0.500001 -5.62463e-18
9.38643 -0.500001 -5.62463e-18
9.40159 -0.500001 -5.62463e-18
9.41676 -0.500001 -5.62463e-18
9.43194 -0.500001 -5.62463e-18
9.44714 -0.500001 -5.62463e-18
9.46235 -0.500001 -5.62463e-18
9.47757 -0.500001 -5.62463e-18
9.4928 -0.500001 -5.62463e-18
9.50805 -0.500001 -5.62463e-18
9.52331 -0.500001 -5.62463e-18
9.53859 -0.500001 -5.62463e-18
9.55388 -0.500001 -5.62463e-18
9.56918 -0.500001 -5.62463e-18
9.5845 -0.500001 -5.62463e-18
9.59983 -0.500001 -5.62463e-18
9.61517 -0.500001 -5.62463e-18
9.63053 -0.500001 -5.62463e-18
9.6459 -0.500001 -5.62463e-18
9.66128 -0.500001 -5.62463e-18
9.67668 -0.500001 -5.62463e-18
9.6921 -0.500001 -5.62463e-18
9.70753 -0.500001 -5.62463e-18
9.72297 -0.500001 -5.62463e-18
9.73842 -0.500001 -5.62463e-18
9.7539 -0.500001 -5.62463e-18
9.76938 -0.500001 -5.62463e-18
9.78488 -0.500001 -5.62463e-18
9.8004 -0.500001 -5.62463e-18
9.81592 -0.500001 -5.62463e-18
9.83147 -0.500001 -5.62463e-18
9.84703 -0.500001 -5.62463e-18
9.8626 -0.500001 -5.62463e-18
9.87819 -0.500001 -5.62463e-18
9.8938 -0.500001 -5.62463e-18
9.90942 -0.500001 -5.62463e-18
9.92505 -0.500001 -5.62463e-18
9.9407 -0.500001 -5.62463e-18
9.95637 -0.500001 -5.62463e-18
9.97205 -0.500001 -5.62463e-18
9.98775 -0.500001 -5.62463e-18
10.0035 -0.500001 -5.62463e-18
10.0192 -0.500001 -5.62463e-18
10.0349 -0.500001 -5.62463e-18
10.0507 -0.500001 -5.62463e-18
10.0665 -0.500001 -5.62463e-18
10.0823 -0.500001 -5.62463e-18
10.0981 -0.500001 -5.62463e-18
10.1139 -0.500001 -5.62463e-18
10.1297 -0.500001 -5.62463e-18
10.1456 -0.500001 -5.62463e-18
10.1615 -0.500001 -5.62463e-18
10.1774 -0.500001 -5.62463e-18
10.1933 -0.500001 -5.62463e-18
10.2092 -0.500001 -5.62463e-18
10.2251 -0.500001 -5.62463e-18
10.2411 -0.500001 -5.62463e-18
10.2571 -0.500001 -5.62463e-18
10.2731 -0.500001 -5.62463e-18
10.2891 -0.500001 -5.62463e-18
10.3051 -0.500001 -5.62463e-18
10.3212 -0.500001 -5.62463e-18
10.3372 -0.500001 -5.62463e-18
10.3533 -0.500001 -5.62463e-18
10.3694 -0.500001 -5.62463e-18
10.3855 -0.500001 -5.62463e-18
10.4017 -0.500001 -5.62463e-18
10.4178 -0.500001 -5.62463e-18
10.434 -0.500001 -5.62463e-18
10.4502 -0.500001 -5.62463e-18
10.4664 -0.500001 -5.62463e-18
10.4826 -0.500001 -5.62463e-18
10.4989 -0.500001 -5.62463e-18
10.5152 -0.500001 -5.62463e-18
10.5315 -0.500001 -5.62463e-18
10.5478 -0.500001 -5.62463e-18
10.5641 -0.500001 -5.62463e-18
10.5804 -0.500001 -5.62463e-18
10.5968 -0.500001 -5.62463e-18
10.6132 -0.500001 -5.62463e-18
10.6296 -0.500001 -5.62463e-18
10.646 -0.500001 -5.62463e-18
10.6625 -0.500001 -5.62463e-18
10.6789 -0.500001 -5.62463e-18
10.6954 -0.500001 -5.62463e-18
10.7119 -0.500001 -5.62463e-18
10.7284 -0.500001 -5.62463e-18
10.745 -0.500001 -5.62463e-18
10.7616 -0.500001 -5.62463e-18
10.7782 -0.500001 -5.62463e-18
10.7948 -0.500001 -5.62463e-18
10.8114 -0.500001 -5.62463e-18
10.8281 -0.500001 -5.62463e-18
10.8447 -0.500001 -5.62463e-18
10.8614 -0.500001 -5.62463e-18
10.8781 -0.500001 -5.62463e-18
10.8949 -0.500001 -5.62463e-18
10.9117 -0.500001 -5.62463e-18
10.9284 -0.500001 -5.62463e-18
10.9452 -0.500001 -5.62463e-18
10.9621 -0.500001 -5.62463e-18
10.9789 -0.500001 -5.62463e-18
10.9958 -0.500001 -5.62463e-18
11.0127 -0.500001 -5.62463e-18
11.0296 -0.500001 -5.62463e-18
11.0466 -0.500001 -5.62463e-18
11.0636 -0.500001 -5.62463e-18
11.0806 -0.500001 -5.62463e-18
11.0976 -0.500001 -5.62463e-18
11.1146 -0.500001 -5.62463e-18
11.1317 -0.500001 -5.62463e-18
11.1488 -0.500001 -5.62463e-18
11.1659 -0.500001 -5.62463e-18
11.183 -0.500001 -5.62463e-18
11.2002 -0.500001 -5.62463e-18
11.2174 -0.500001 -5.62463e-18
11.2346 -0.500001 -5.62463e-18
11.2519 -0.500001 -5.62463e-18
11.2691 -0.500001 -5.62463e-18
11.2864 -0.500001 -5.62463e-18
11.3037 -0.500001 -5.62463e-18
11.3211 -0.500001 -5.62463e-18
11.3385 -0.500001 -5.62463e-18
11.3559 -0.500001 -5.62463e-18
11.3733 -0.500001 -5.62463e-18
11.3908 -0.500001 -5.62463e-18
11.4082 -0.500001 -5.62463e-18
11.4258 -0.500001 -5.62463e-18
11.4433 -0.500001 -5.62463e-18
11.4609 -0.500001 -5.62463e-18
11.4785 -0.500001 -5.62463e-18
11.4961 -0.500001 -5.62463e-18
11.5137 -0.500001 -5.62463e-18
11.5314 -0.500001 -5.62463e-18
11.5491 -0.500001 -5.62463e-18
11.5669 -0.500001 -5.62463e-18
11.5847 -0.500001 -5.62463e-18
11.6025 -0.500001 -5.62463e-18
11.6203 -0.500001 -5.62463e-18
11.6381 -0.500001 -5.62463e-18
11.656 -0.500001 -5.62463e-18
11.674 -0.500001 -5.62463e-18
11.6919 -0.500001 -5.62463e-18
11.7099 -0.500001 -5.62463e-18
11.7279 -0.500001 -5.62463e-18
11.746 -0.500001 -5.62463e-18
11.7641 -0.500001 -5.62463e-18
11.7822 -0.500001 -5.62463e-18
11.8003 -0.500001 -5.62463e-18
11.8185 -0.500001 -5.62463e-18
11.8367 -0.500001 -5.62463e-18
11.855 -0.500001 -5.62463e-18
11.8733 -0.500001 -5.62463e-18
11.8916 -0.500001 -5.62463e-18
11.9099 -0.500001 -5.62463e-18
11.9283 -0.500001 -5.62463e-18
11.9468 -0.500001 -5.62463e-18
11.9652 -0.500001 -5.62463e-18
11.9837 -0.500001 -5.62463e-18
12.0023 -0.500001 -5.62463e-18
12.0208 -0.500001 -5.62463e-18
12.0394 -0.500001 -5.62463e-18
12.0581 -0.500001 -5.62463e-18
12.0768 -0.500001 -5.62463e-18
12.0955 -0.500001 -5.62463e-18
12.1142 -0.500001 -5.62463e-18
12.133 -0.500001 -5.62463e-18
12.1519 -0.500001 -5.62463e-18
12.1708 -0.500001 -5.62463e-18
12.1897 -0.500001 -5.62463e-18
12.2086 -0.500001 -5.62463e-18
12.2276 -0.500001 -5.62463e-18
12.2467 -0.500001 -5.62463e-18
12.2658 -0.500001 -5.62463e-18
12.2849 -0.500001 -5.62463e-18
12.3041 -0.500001 -5.62463e-18
12.3233 -0.500001 -5.62463e-18
12.3425 -0.500001 -5.62463e-18
12.3618 -0.500001 -5.62463e-18
12.3812 -0.500001 -5.62463e-18
12.4006 -0.500001 -5.62463e-18
12.42 -0.500001 -5.62463e-18
12.4395 -0.500001 -5.62463e-18
12.459 -0.500001 -5.62463e-18
12.4786 -0.500001 -5.62463e-18
12.4982 -0.500001 -5.62463e-18
12.5179 -0.500001 -5.62463e-18
12.5376 -0.500001 -5.62463e-18
12.5574 -0.500001 -5.62463e-18
12.5772 -0.500001 -5.62463e-18
12.5971 -0.500001 -5.62463e-18
12.617 -0.500001 -5.62463e-18
12.637 -0.500001 -5.62463e-18
12.657 -0.500001 -5.62463e-18
12.6771 -0.500001 -5.62463e-18
12.6972 -0.500001 -5.62463e-18
12.7174 -0.500001 -5.62463e-18
12.7377 -0.500001 -5.62463e-18
12.758 -0.500001 -5.62463e-18
12.7783 -0.500001 -5.62463e-18
12.7987 -0.500001 -5.62463e-18
12.8192 -0.500001 -5.62463e-18
12.8397 -0.500001 -5.62463e-18
12.8603 -0.500001 -5.62463e-18
12.881 -0.500001 -5.62463e-18
12.9017 -0.500001 -5.62463e-18
12.9225 -0.500001 -5.62463e-18
12.9433 -0.500001 -5.62463e-18
12.9642 -0.500001 -5.62463e-18
12.9852 -0.500001 -5.62463e-18
13.0062 -0.500001 -5.62463e-18
13.0273 -0.500001 -5.62463e-18
13.0485 -0.500001 -5.62463e-18
13.0697 -0.500001 -5.62463e-18
13.091 -0.500001 -5.62463e-18
13.1124 -0.500001 -5.62463e-18
13.1338 -0.500001 -5.62463e-18
13.1553 -0.500001 -5.62463e-18
13.1769 -0.500001 -5.62463e-18
13.1986 -0.500001 -5.62463e-18
13.2203 -0.500001 -5.62463e-18
13.2421 -0.500001 -5.62463e-18
13.264 -0.500001 -5.62463e-18
13.286 -0.500001 -5.62463e-18
13.3081 -0.500001 -5.62463e-18
13.3302 -0.500001 -5.62463e-18
13.3524 -0.500001 -5.62463e-18
13.3747 -0.500001 -5.62463e-18
13.3971 -0.500001 -5.62463e-18
13.4196 -0.500001 -5.62463e-18
13.4422 -0.500001 -5.62463e-18
13.4648 -0.500001 -5.62463e-18
13.4876 -0.500001 -5.62463e-18
13.5104 -0.500001 -5.62463e-18
13.5334 -0.500001 -5.62463e-18
13.5564 -0.500001 -5.62463e-18
13.5796 -0.500001 -5.62463e-18
13.6028 -0.500001 -5.62463e-18
13.6262 -0.500001 -5.62463e-18
13.6496 -0.500001 -5.62463e-18
13.6732 -0.500001 -5.62463e-18
13.6969 -0.500001 -5.62463e-18
13.7207 -0.500001 -5.62463e-18
13.7446 -0.500001 -5.62463e-18
13.7686 -0.500001 -5.62463e-18
13.7927 -0.500001 -5.62463e-18
13.817 -0.500001 -5.62463e-18
13.8414 -0.500001 -5.62463e-18
13.8659 -0.500001 -5.62463e-18
13.8905 -0.500001 -5.62463e-18
13.9153 -0.500001 -5.62463e-18
13.9402 -0.500001 -5.62463e-18
13.9653 -0.500001 -5.62463e-18
13.9905 -0.500001 -5.62463e-18
14.0159 -0.500001 -5.62463e-18
14.0414 -0.500001 -5.62463e-18
14.067 -0.500001 -5.62463e-18
14.0929 -0.500001 -5.62463e-18
14.1188 -0.500001 -5.62463e-18
14.145 -0.500001 -5.62463e-18
14.1713 -0.500001 -5.62463e-18
14.1978 -0.500001 -5.62463e-18
14.2245 -0.500001 -5.62463e-18
14.2514 -0.500001 -5.62463e-18
14.2785 -0.500001 -5.62463e-18
14.3058 -0.500001 -5.62463e-18
14.3333 -0.500001 -5.62463e-18
14.361 -0.500001 -5.62463e-18
14.3889 -0.500001 -5.62463e-18
14.4171 -0.500001 -5.62463e-18
14.4455 -0.500001 -5.62463e-18
14.4741 -0.500001 -5.62463e-18
14.503 -0.500001 -5.62463e-18
14.5322 -0.500001 -5.62463e-18
14.5616 -0.500001 -5.62463e-18
14.5914 -0.500001 -5.62463e-18
14.6214 -0.500001 -5.62463e-18
14.6518 -0.500001 -5.62463e-18
14.6825 -0.500001 -5.62463e-18
14.7135 -0.500001 -5.62463e-18
14.7449 -0.500001 -5.62463e-18
14.7767 -0.500001 -5.62463e-18
14.8088 -0.500001 -5.62463e-18
14.8414 -0.500001 -5.62463e-18
14.8745 -0.500001 -5.62463e-18
14.908 -0.500001 -5.62463e-18
14.942 -0.500001 -5.62463e-18
14.9766 -0.500001 -5.62463e-18
15.0117 -0.500001 -5.62463e-18
15.0475 -0.500001 -5.62463e-18
15.0839 -0.500001 -5.62463e-18
15.121 -0.500001 -5.62463e-18
15.1589 -0.500001 -5.62463e-18
15.1976 -0.500001 -5.62463e-18
15.2373 -0.500001 -5.62463e-18
15.278 -0.500001 -5.62463e-18
15.3199 -0.500001 -5.62463e-18
15.363 -0.500001 -5.62463e-18
15.4077 -0.500001 -5.62463e-18
15.454 -0.500001 -5.62463e-18
15.5024 -0.500001 -5.62463e-18
15.5531 -0.500001 -5.62463e-18
15.6069 -0.500001 -5.62463e-18
15.6646 -0.500001 -5.62463e-18
15.7276 -0.500001 -5.62463e-18
15.7989 -0.500001 -5.62463e-18
15.8859 -0.500001 -5.62463e-18


==> anc/HERMITE/GAMMA005/SigmaATwoLoop.txt <==
-15.8859 -0.250881 9.92338e-05
-15.7989 -0.251084 -2.65564e-05
-15.7276 -0.251135 5.29609e-05
-15.6646 -0.251186 -1.95861e-05
-15.6069 -0.251216 4.14488e-05
-15.5531 -0.251247 -1.52125e-05
-15.5024 -0.251269 3.57667e-05
-15.454 -0.251293 -1.22236e-05
-15.4077 -0.251313 3.22684e-05
-15.363 -0.251333 -1.00197e-05
-15.3199 -0.251351 2.98639e-05
-15.278 -0.251369 -8.30408e-06
-15.2373 -0.251385 2.80998e-05
-15.1976 -0.251402 -6.91377e-06
-15.1589 -0.251418 2.67495e-05
-15.121 -0.251434 -5.75116e-06
-15.0839 -0.251448 2.56858e-05
-15.0475 -0.251464 -4.75367e-06
-15.0117 -0.251478 2.48318e-05
-14.9766 -0.251492 -3.87877e-06
-14.942 -0.251506 2.41381e-05
-14.908 -0.251521 -3.09597e-06
-14.8745 -0.251534 2.3572e-05
-14.8414 -0.251548 -2.38219e-06
-14.8088 -0.251562 2.31118e-05
-14.7767 -0.251575 -1.71886e-06
-14.7449 -0.251589 2.27434e-05
-14.7135 -0.251602 -1.08981e-06
-14.6825 -0.251615 2.24588e-05
-14.6518 -0.251629 -4.79533e-07
-14.6214 -0.251642 2.22556e-05
-14.5914 -0.251656 1.28675e-07
-14.5616 -0.251669 2.21377e-05
-14.5322 -0.251683 7.55182e-07
-14.503 -0.251697 2.21173e-05
-14.4741 -0.251711 1.42807e-06
-14.4455 -0.251725 2.22195e-05
-14.4171 -0.251739 2.1907e-06
-14.3889 -0.251754 2.24929e-05
-14.361 -0.25177 3.11789e-06
-14.3333 -0.251786 2.3034e-05
-14.3058 -0.251803 4.35511e-06
-14.2785 -0.251821 2.40509e-05
-14.2514 -0.25184 6.22581e-06
-14.2245 -0.251862 2.60443e-05
-14.1978 -0.251888 9.53329e-06
-14.1713 -0.251918 3.02877e-05
-14.145 -0.251955 1.62577e-05
-14.1188 -0.252 3.96774e-05
-14.0929 -0.252056 3.02324e-05
-14.067 -0.252126 5.84235e-05
-14.0414 -0.252209 5.44293e-05
-14.0159 -0.252305 8.52275e-05
-13.9905 -0.252409 7.92777e-05
-13.9653 -0.252515 9.9187e-05
-13.9402 -0.252613 7.39877e-05
-13.9153 -0.252697 6.90974e-05
-13.8905 -0.25276 2.42868e-05
-13.8659 -0.252802 1.51274e-05
-13.8414 -0.25283 -1.19734e-05
-13.817 -0.252848 1.00003e-05
-13.7927 -0.252864 9.54002e-06
-13.7686 -0.25288 3.48696e-05
-13.7446 -0.252897 1.52401e-05
-13.7207 -0.252912 1.79639e-05
-13.6969 -0.252925 -4.24474e-06
-13.6732 -0.252938 1.6075e-05
-13.6496 -0.25295 1.04141e-05
-13.6262 -0.252962 2.6143e-05
-13.6028 -0.252974 3.67989e-06
-13.5796 -0.252986 1.36738e-05
-13.5564 -0.252997 3.8048e-06
-13.5334 -0.253008 2.39228e-05
-13.5104 -0.253019 7.28042e-06
-13.4876 -0.25303 1.58761e-05
-13.4648 -0.253041 2.56809e-06
-13.4422 -0.253052 2.17125e-05
-13.4196 -0.253063 7.67042e-06
-13.3971 -0.253074 1.704e-05
-13.3747 -0.253084 3.26039e-06
-13.3524 -0.253095 2.09892e-05
-13.3302 -0.253106 7.25306e-06
-13.3081 -0.253116 1.72534e-05
-13.286 -0.253127 4.47342e-06
-13.264 -0.253137 2.09596e-05
-13.2421 -0.253148 6.55486e-06
-13.2203 -0.253158 1.73202e-05
-13.1986 -0.253169 5.96917e-06
-13.1769 -0.253179 2.07959e-05
-13.1553 -0.25319 5.73676e-06
-13.1338 -0.253201 1.79317e-05
-13.1124 -0.253211 7.3787e-06
-13.091 -0.253222 1.99645e-05
-13.0697 -0.253232 5.40573e-06
-13.0485 -0.253243 1.92459e-05
-13.0273 -0.253253 7.89317e-06
-13.0062 -0.253264 1.88112e-05
-12.9852 -0.253274 6.29075e-06
-12.9642 -0.253285 2.03276e-05
-12.9433 -0.253296 7.23011e-06
-12.9225 -0.253306 1.86345e-05
-12.9017 -0.253317 7.86295e-06
-12.881 -0.253328 2.00024e-05
-12.8603 -0.253338 6.77615e-06
-12.8397 -0.253349 1.98055e-05
-12.8192 -0.25336 8.31715e-06
-12.7987 -0.253371 1.91363e-05
-12.7783 -0.253381 7.85649e-06
-12.758 -0.253392 2.04087e-05
-12.7377 -0.253403 7.6931e-06
-12.7174 -0.253414 1.97093e-05
-12.6972 -0.253425 8.86381e-06
-12.6771 -0.253435 1.96861e-05
-12.657 -0.253446 8.26537e-06
-12.637 -0.253457 2.0585e-05
-12.617 -0.253468 8.45659e-06
-12.5971 -0.253479 1.99516e-05
-12.5772 -0.25349 9.33261e-06
-12.5574 -0.253501 2.00765e-05
-12.5376 -0.253512 8.87928e-06
-12.5179 -0.253523 2.07903e-05
-12.4982 -0.253534 9.06409e-06
-12.4786 -0.253545 2.03482e-05
-12.459 -0.253557 9.82609e-06
-12.4395 -0.253568 2.03792e-05
-12.42 -0.253579 9.58282e-06
-12.4006 -0.25359 2.10279e-05
-12.3812 -0.253601 9.61103e-06
-12.3618 -0.253613 2.08312e-05
-12.3425 -0.253624 1.03036e-05
-12.3233 -0.253635 2.06908e-05
-12.3041 -0.253647 1.0332e-05
-12.2849 -0.253658 2.12413e-05
-12.2658 -0.253669 1.01984e-05
-12.2467 -0.253681 2.13484e-05
-12.2276 -0.253692 1.07237e-05
-12.2086 -0.253704 2.11087e-05
-12.1897 -0.253715 1.10528e-05
-12.1708 -0.253727 2.14234e-05
-12.1519 -0.253739 1.09112e-05
-12.133 -0.25375 2.17959e-05
-12.1142 -0.253762 1.11376e-05
-12.0955 -0.253774 2.16755e-05
-12.0768 -0.253785 1.16318e-05
-12.0581 -0.253797 2.16859e-05
-12.0394 -0.253809 1.17225e-05
-12.0208 -0.253821 2.20851e-05
-12.0023 -0.253833 1.17023e-05
-11.9837 -0.253845 2.22718e-05
-11.9652 -0.253857 1.20602e-05
-11.9468 -0.253869 2.21771e-05
-11.9283 -0.253881 1.24368e-05
-11.9099 -0.253893 2.23247e-05
-11.8916 -0.253905 1.24856e-05
-11.8733 -0.253917 2.26845e-05
-11.855 -0.253929 1.2564e-05
-11.8367 -0.253941 2.28149e-05
-11.8185 -0.253953 1.29266e-05
-11.8003 -0.253966 2.27837e-05
-11.7822 -0.253978 1.32493e-05
-11.7641 -0.25399 2.29633e-05
-11.746 -0.254003 1.33282e-05
-11.7279 -0.254015 2.32873e-05
-11.7099 -0.254028 1.34416e-05
-11.6919 -0.25404 2.34364e-05
-11.674 -0.254053 1.37719e-05
-11.656 -0.254065 2.3453e-05
-11.6381 -0.254078 1.40921e-05
-11.6203 -0.254091 2.36144e-05
-11.6025 -0.254103 1.4224e-05
-11.5847 -0.254116 2.39149e-05
-11.5669 -0.254129 1.43404e-05
-11.5491 -0.254142 2.41151e-05
-11.5314 -0.254155 1.46221e-05
-11.5137 -0.254168 2.41785e-05
-11.4961 -0.254181 1.49542e-05
-11.4785 -0.254194 2.43043e-05
-11.4609 -0.254207 1.51555e-05
-11.4433 -0.25422 2.45704e-05
-11.4258 -0.254233 1.52809e-05
-11.4082 -0.254246 2.48249e-05
-11.3908 -0.254259 1.55021e-05
-11.3733 -0.254272 2.49562e-05
-11.3559 -0.254286 1.58241e-05
-11.3385 -0.254299 2.50608e-05
-11.3211 -0.254313 1.60993e-05
-11.3037 -0.254326 2.5269e-05
-11.2864 -0.25434 1.62707e-05
-11.2691 -0.254353 2.5545e-05
-11.2519 -0.254367 1.6445e-05
-11.2346 -0.25438 2.57613e-05
-11.2174 -0.254394 1.67157e-05
-11.2002 -0.254408 2.58953e-05
-11.183 -0.254421 1.70302e-05
-11.1659 -0.254435 2.60484e-05
-11.1488 -0.254449 1.72827e-05
-11.1317 -0.254463 2.62879e-05
-11.1146 -0.254477 1.74686e-05
-11.0976 -0.254491 2.65585e-05
-11.0806 -0.254505 1.76778e-05
-11.0636 -0.254519 2.67727e-05
-11.0466 -0.254533 1.79624e-05
-11.0296 -0.254548 2.69317e-05
-11.0127 -0.254562 1.82718e-05
-10.9958 -0.254576 2.71131e-05
-10.9789 -0.254591 1.85318e-05
-10.9621 -0.254605 2.73613e-05
-10.9452 -0.25462 1.87423e-05
-10.9284 -0.254634 2.76347e-05
-10.9117 -0.254649 1.89692e-05
-10.8949 -0.254663 2.78684e-05
-10.8781 -0.254678 1.92541e-05
-10.8614 -0.254693 2.8057e-05
-10.8447 -0.254708 1.95666e-05
-10.8281 -0.254723 2.82544e-05
-10.8114 -0.254737 1.98491e-05
-10.7948 -0.254752 2.85024e-05
-10.7782 -0.254767 2.00888e-05
-10.7616 -0.254783 2.87827e-05
-10.745 -0.254798 2.03274e-05
-10.7284 -0.254813 2.90451e-05
-10.7119 -0.254828 2.06071e-05
-10.6954 -0.254843 2.92687e-05
-10.6789 -0.254859 2.09223e-05
-10.6625 -0.254874 2.94822e-05
-10.646 -0.25489 2.12317e-05
-10.6296 -0.254905 2.97264e-05
-10.6132 -0.254921 2.15075e-05
-10.5968 -0.254937 3.00085e-05
-10.5804 -0.254952 2.17645e-05
-10.5641 -0.254968 3.02979e-05
-10.5478 -0.254984 2.20393e-05
-10.5315 -0.255 3.0563e-05
-10.5152 -0.255016 2.23497e-05
-10.4989 -0.255032 3.08043e-05
-10.4826 -0.255048 2.26782e-05
-10.4664 -0.255064 3.10507e-05
-10.4502 -0.25508 2.29937e-05
-10.434 -0.255097 3.13269e-05
-10.4178 -0.255113 2.32844e-05
-10.4017 -0.25513 3.16292e-05
-10.3855 -0.255146 2.35678e-05
-10.3694 -0.255163 3.19325e-05
-10.3533 -0.255179 2.38701e-05
-10.3372 -0.255196 3.22164e-05
-10.3212 -0.255213 2.42004e-05
-10.3051 -0.25523 3.24851e-05
-10.2891 -0.255246 2.45437e-05
-10.2731 -0.255263 3.27603e-05
-10.2571 -0.25528 2.48776e-05
-10.2411 -0.255297 3.30596e-05
-10.2251 -0.255315 2.51937e-05
-10.2092 -0.255332 3.33807e-05
-10.1933 -0.255349 2.55041e-05
-10.1774 -0.255367 3.37055e-05
-10.1615 -0.255384 2.58286e-05
-10.1456 -0.255402 3.40179e-05
-10.1297 -0.255419 2.6176e-05
-10.1139 -0.255437 3.4318e-05
-10.0981 -0.255455 2.65379e-05
-10.0823 -0.255472 3.46204e-05
-10.0665 -0.25549 2.68977e-05
-10.0507 -0.255508 3.49402e-05
-10.0349 -0.255526 2.72454e-05
-10.0192 -0.255544 3.52804e-05
-10.0035 -0.255563 2.75856e-05
-9.98775 -0.255581 3.56306e-05
-9.97205 -0.255599 2.79324e-05
-9.95637 -0.255618 3.59766e-05
-9.9407 -0.255636 2.82967e-05
-9.92505 -0.255655 3.6313e-05
-9.90942 -0.255673 2.86783e-05
-9.8938 -0.255692 3.66461e-05
-9.87819 -0.255711 2.90666e-05
-9.8626 -0.25573 3.69883e-05
-9.84703 -0.255749 2.94503e-05
-9.83147 -0.255768 3.73477e-05
-9.81592 -0.255787 2.98264e-05
-9.8004 -0.255806 3.77225e-05
-9.78488 -0.255825 3.02014e-05
-9.76938 -0.255845 3.81031e-05
-9.7539 -0.255864 3.05859e-05
-9.73842 -0.255884 3.84804e-05
-9.72297 -0.255904 3.09864e-05
-9.70753 -0.255923 3.88522e-05
-9.6921 -0.255943 3.14007e-05
-9.67668 -0.255963 3.92245e-05
-9.66128 -0.255983 3.18206e-05
-9.6459 -0.256003 3.96065e-05
-9.63053 -0.256023 3.22383e-05
-9.61517 -0.256044 4.00037e-05
-9.59983 -0.256064 3.2652e-05
-9.5845 -0.256084 4.04144e-05
-9.56918 -0.256105 3.30665e-05
-9.55388 -0.256126 4.08318e-05
-9.53859 -0.256146 3.34897e-05
-9.52331 -0.256167 4.1249e-05
-9.50805 -0.256188 3.39268e-05
-9.4928 -0.256209 4.16638e-05
-9.47757 -0.25623 3.43771e-05
-9.46235 -0.256251 4.20798e-05
-9.44714 -0.256273 3.48352e-05
-9.43194 -0.256294 4.25036e-05
-9.41676 -0.256315 3.52949e-05
-9.40159 -0.256337 4.29405e-05
-9.38643 -0.256359 3.57533e-05
-9.37129 -0.25638 4.33908e-05
-9.35616 -0.256402 3.62127e-05
-9.34104 -0.256424 4.38508e-05
-9.32593 -0.256446 3.66785e-05
-9.31084 -0.256469 4.43148e-05
-9.29576 -0.256491 3.71558e-05
-9.28069 -0.256513 4.47794e-05
-9.26563 -0.256536 3.76463e-05
-9.25059 -0.256558 4.52453e-05
-9.23556 -0.256581 3.81477e-05
-9.22054 -0.256604 4.57165e-05
-9.20553 -0.256627 3.86555e-05
-9.19053 -0.25665 4.61979e-05
-9.17555 -0.256673 3.91657e-05
-9.16058 -0.256696 4.66923e-05
-9.14562 -0.25672 3.96775e-05
-9.13067 -0.256743 4.71991e-05
-9.11574 -0.256767 4.01935e-05
-9.10081 -0.25679 4.77148e-05
-9.0859 -0.256814 4.07177e-05
-9.071 -0.256838 4.82357e-05
-9.05611 -0.256862 4.12538e-05
-9.04124 -0.256886 4.87596e-05
-9.02637 -0.25691 4.18027e-05
-9.01151 -0.256935 4.92873e-05
-8.99667 -0.256959 4.23626e-05
-8.98184 -0.256984 4.9822e-05
-8.96702 -0.257009 4.29302e-05
-8.95221 -0.257034 5.03672e-05
-8.93741 -0.257059 4.35027e-05
-8.92262 -0.257084 5.09253e-05
-8.90785 -0.257109 4.40793e-05
-8.89308 -0.257134 5.1496e-05
-8.87833 -0.25716 4.46616e-05
-8.86359 -0.257185 5.20773e-05
-8.84885 -0.257211 4.52526e-05
-8.83413 -0.257237 5.26664e-05
-8.81942 -0.257263 4.58553e-05
-8.80472 -0.257289 5.32612e-05
-8.79003 -0.257315 4.6471e-05
-8.77535 -0.257342 5.38617e-05
-8.76069 -0.257368 4.70993e-05
-8.74603 -0.257395 5.44699e-05
-8.73138 -0.257422 4.77379e-05
-8.71674 -0.257449 5.50884e-05
-8.70212 -0.257476 4.83847e-05
-8.6875 -0.257503 5.57196e-05
-8.67289 -0.25753 4.90381e-05
-8.6583 -0.257558 5.63644e-05
-8.64371 -0.257585 4.96987e-05
-8.62914 -0.257613 5.70221e-05
-8.61457 -0.257641 5.03681e-05
-8.60002 -0.257669 5.7691e-05
-8.58547 -0.257697 5.10489e-05
-8.57094 -0.257726 5.83691e-05
-8.55641 -0.257754 5.17428e-05
-8.5419 -0.257783 5.90555e-05
-8.52739 -0.257811 5.24509e-05
-8.51289 -0.25784 5.97504e-05
-8.49841 -0.257869 5.31724e-05
-8.48393 -0.257899 6.04556e-05
-8.46946 -0.257928 5.39059e-05
-8.45501 -0.257958 6.11732e-05
-8.44056 -0.257987 5.46498e-05
-8.42612 -0.258017 6.19049e-05
-8.41169 -0.258047 5.54033e-05
-8.39727 -0.258077 6.26515e-05
-8.38286 -0.258108 5.61666e-05
-8.36846 -0.258138 6.34127e-05
-8.35407 -0.258169 5.69412e-05
-8.33969 -0.2582 6.41874e-05
-8.32532 -0.258231 5.77289e-05
-8.31095 -0.258262 6.49742e-05
-8.2966 -0.258293 5.85314e-05
-8.28225 -0.258325 6.57724e-05
-8.26792 -0.258356 5.93495e-05
-8.25359 -0.258388 6.6582e-05
-8.23927 -0.25842 6.01834e-05
-8.22496 -0.258452 6.74041e-05
-8.21066 -0.258485 6.10322e-05
-8.19637 -0.258517 6.82404e-05
-8.18209 -0.25855 6.18948e-05
-8.16782 -0.258583 6.90924e-05
-8.15355 -0.258616 6.27705e-05
-8.1393 -0.258649 6.99612e-05
-8.12505 -0.258682 6.36592e-05
-8.11081 -0.258716 7.08473e-05
-8.09658 -0.25875 6.45616e-05
-8.08236 -0.258784 7.17502e-05
-8.06814 -0.258818 6.54791e-05
-8.05394 -0.258853 7.26691e-05
-8.03974 -0.258887 6.64131e-05
-8.02556 -0.258922 7.36034e-05
-8.01138 -0.258957 6.7365e-05
-7.99721 -0.258992 7.45527e-05
-7.98305 -0.259027 6.83354e-05
-7.96889 -0.259063 7.55173e-05
-7.95475 -0.259099 6.93245e-05
-7.94061 -0.259135 7.64985e-05
-7.92648 -0.259171 7.03318e-05
-7.91236 -0.259207 7.74974e-05
-7.89825 -0.259244 7.13567e-05
-7.88414 -0.259281 7.85154e-05
-7.87005 -0.259318 7.23988e-05
-7.85596 -0.259355 7.95537e-05
-7.84188 -0.259393 7.34582e-05
-7.8278 -0.25943 8.06127e-05
-7.81374 -0.259468 7.45356e-05
-7.79968 -0.259506 8.16923e-05
-7.78563 -0.259545 7.5632e-05
-7.77159 -0.259583 8.27924e-05
-7.75756 -0.259622 7.67489e-05
-7.74353 -0.259661 8.39125e-05
-7.72952 -0.2597 7.78874e-05
-7.71551 -0.25974 8.50524e-05
-7.70151 -0.25978 7.90485e-05
-7.68751 -0.25982 8.62126e-05
-7.67352 -0.25986 8.02326e-05
-7.65954 -0.2599 8.73939e-05
-7.64557 -0.259941 8.14399e-05
-7.63161 -0.259982 8.85973e-05
-7.61765 -0.260023 8.26702e-05
-7.6037 -0.260064 8.98241e-05
-7.58976 -0.260106 8.39233e-05
-7.57583 -0.260148 9.10756e-05
-7.5619 -0.26019 8.51993e-05
-7.54798 -0.260233 9.23527e-05
-7.53407 -0.260276 8.64987e-05
-7.52017 -0.260319 9.36559e-05
-7.50627 -0.260362 8.78224e-05
-7.49238 -0.260405 9.49854e-05
-7.47849 -0.260449 8.91715e-05
-7.46462 -0.260493 9.63414e-05
-7.45075 -0.260538 9.05473e-05
-7.43689 -0.260582 9.77239e-05
-7.42303 -0.260627 9.19511e-05
-7.40919 -0.260672 9.91331e-05
-7.39535 -0.260718 9.33837e-05
-7.38151 -0.260764 0.00010057
-7.36769 -0.26081 9.48461e-05
-7.35387 -0.260856 0.000102034
-7.34006 -0.260903 9.63385e-05
-7.32625 -0.26095 0.000103528
-7.31245 -0.260997 9.78613e-05
-7.29866 -0.261044 0.000105053
-7.28488 -0.261092 9.94148e-05
-7.2711 -0.26114 0.00010661
-7.25733 -0.261189 0.000100999
-7.24356 -0.261238 0.0001082
-7.22981 -0.261287 0.000102616
-7.21605 -0.261336 0.000109824
-7.20231 -0.261386 0.000104265
-7.18857 -0.261436 0.000111482
-7.17484 -0.261487 0.000105947
-7.16112 -0.261537 0.000113176
-7.1474 -0.261588 0.000107665
-7.13369 -0.26164 0.000114906
-7.11998 -0.261692 0.00010942
-7.10629 -0.261744 0.000116673
-7.09259 -0.261796 0.000111213
-7.07891 -0.261849 0.000118476
-7.06523 -0.261902 0.000113044
-7.05156 -0.261956 0.000120318
-7.03789 -0.26201 0.000114916
-7.02423 -0.262064 0.000122199
-7.01058 -0.262119 0.000116829
-6.99693 -0.262174 0.000124121
-6.98329 -0.262229 0.000118784
-6.96966 -0.262285 0.000126085
-6.95603 -0.262341 0.000120782
-6.94241 -0.262397 0.000128094
-6.92879 -0.262454 0.000122823
-6.91518 -0.262512 0.000130147
-6.90158 -0.262569 0.000124909
-6.88798 -0.262628 0.000132248
-6.87439 -0.262686 0.000127041
-6.86081 -0.262745 0.000134397
-6.84723 -0.262804 0.000129221
-6.83365 -0.262864 0.000136595
-6.82009 -0.262924 0.00013145
-6.80653 -0.262985 0.000138843
-6.79297 -0.263046 0.00013373
-6.77942 -0.263108 0.000141143
-6.76588 -0.26317 0.000136062
-6.75234 -0.263232 0.000143496
-6.73881 -0.263295 0.00013845
-6.72528 -0.263358 0.000145903
-6.71176 -0.263422 0.000140894
-6.69825 -0.263486 0.000148367
-6.68474 -0.263551 0.000143396
-6.67124 -0.263616 0.000150888
-6.65774 -0.263682 0.000145957
-6.64425 -0.263748 0.000153469
-6.63077 -0.263815 0.000148579
-6.61729 -0.263882 0.000156112
-6.60381 -0.26395 0.000151265
-6.59035 -0.264018 0.00015882
-6.57688 -0.264087 0.000154014
-6.56343 -0.264156 0.000161594
-6.54998 -0.264226 0.000156831
-6.53653 -0.264296 0.000164436
-6.52309 -0.264367 0.000159715
-6.50965 -0.264438 0.00016735
-6.49623 -0.26451 0.000162671
-6.4828 -0.264582 0.000170336
-6.46938 -0.264655 0.0001657
-6.45597 -0.264729 0.000173397
-6.44256 -0.264803 0.000168805
-6.42916 -0.264878 0.000176536
-6.41576 -0.264953 0.000171988
-6.40237 -0.265029 0.000179754
-6.38899 -0.265105 0.000175253
-6.37561 -0.265182 0.000183054
-6.36223 -0.26526 0.000178603
-6.34886 -0.265338 0.000186439
-6.3355 -0.265417 0.000182039
-6.32214 -0.265497 0.000189911
-6.30878 -0.265577 0.000185566
-6.29543 -0.265658 0.000193474
-6.28209 -0.265739 0.000189185
-6.26875 -0.265822 0.000197132
-6.25542 -0.265904 0.0001929
-6.24209 -0.265988 0.000200887
-6.22876 -0.266072 0.000196714
-6.21545 -0.266157 0.000204743
-6.20213 -0.266243 0.00020063
-6.18882 -0.266329 0.000208704
-6.17552 -0.266416 0.000204652
-6.16222 -0.266504 0.000212773
-6.14893 -0.266592 0.000208784
-6.13564 -0.266682 0.000216955
-6.12236 -0.266772 0.000213029
-6.10908 -0.266862 0.000221253
-6.09581 -0.266954 0.000217391
-6.08254 -0.267046 0.000225671
-6.06927 -0.267139 0.000221876
-6.05601 -0.267233 0.000230214
-6.04276 -0.267328 0.000226488
-6.02951 -0.267423 0.000234886
-6.01627 -0.26752 0.000231231
-6.00303 -0.267617 0.000239691
-5.98979 -0.267715 0.000236111
-5.97656 -0.267814 0.000244635
-5.96334 -0.267914 0.000241133
-5.95012 -0.268015 0.000249722
-5.9369 -0.268116 0.000246303
-5.92369 -0.268219 0.000254959
-5.91048 -0.268322 0.000251624
-5.89728 -0.268427 0.000260352
-5.88409 -0.268532 0.000257105
-5.87089 -0.268638 0.000265905
-5.85771 -0.268745 0.000262749
-5.84452 -0.268854 0.000271626
-5.83134 -0.268963 0.000268565
-5.81817 -0.269073 0.000277522
-5.805 -0.269184 0.000274558
-5.79183 -0.269296 0.0002836
-5.77867 -0.26941 0.000280736
-5.76552 -0.269524 0.000289866
-5.75237 -0.26964 0.000287105
-5.73922 -0.269756 0.000296329
-5.72608 -0.269874 0.000293675
-5.71294 -0.269993 0.000302997
-5.6998 -0.270113 0.000300452
-5.68668 -0.270234 0.000309877
-5.67355 -0.270356 0.000307447
-5.66043 -0.270479 0.00031698
-5.64731 -0.270604 0.000314668
-5.6342 -0.27073 0.000324313
-5.62109 -0.270857 0.000322125
-5.60799 -0.270986 0.000331886
-5.59489 -0.271115 0.000329827
-5.5818 -0.271246 0.000339711
-5.56871 -0.271378 0.000337787
-5.55562 -0.271512 0.000347797
-5.54254 -0.271647 0.000346014
-5.52946 -0.271783 0.000356156
-5.51639 -0.271921 0.000354521
-5.50332 -0.27206 0.000364801
-5.49025 -0.272201 0.00036332
-5.47719 -0.272343 0.000373744
-5.46413 -0.272486 0.000372425
-5.45108 -0.272631 0.000382998
-5.43803 -0.272778 0.000381848
-5.42499 -0.272926 0.000392579
-5.41194 -0.273075 0.000391604
-5.39891 -0.273227 0.000402501
-5.38588 -0.273379 0.000401709
-5.37285 -0.273534 0.00041278
-5.35982 -0.27369 0.00041218
-5.3468 -0.273848 0.000423434
-5.33379 -0.274007 0.000423032
-5.32077 -0.274169 0.000434479
-5.30776 -0.274332 0.000434285
-5.29476 -0.274497 0.000445935
-5.28176 -0.274664 0.000445959
-5.26876 -0.274832 0.000457822
-5.25577 -0.275003 0.000458073
-5.24278 -0.275175 0.000470161
-5.22979 -0.27535 0.00047065
-5.21681 -0.275526 0.000482974
-5.20384 -0.275704 0.000483712
-5.19086 -0.275885 0.000496285
-5.17789 -0.276067 0.000497286
-5.16493 -0.276252 0.000510119
-5.15196 -0.276439 0.000511396
-5.139 -0.276628 0.000524503
-5.12605 -0.27682 0.000526071
-5.1131 -0.277013 0.000539467
-5.10015 -0.277209 0.00054134
-5.08721 -0.277407 0.00055504
-5.07427 -0.277608 0.000557236
-5.06133 -0.277811 0.000571255
-5.0484 -0.278017 0.000573791
-5.03547 -0.278225 0.000588146
-5.02254 -0.278436 0.000591041
-5.00962 -0.27865 0.000605752
-4.99671 -0.278866 0.000609024
-4.98379 -0.279085 0.000624111
-4.97088 -0.279306 0.000627782
-4.95797 -0.279531 0.000643267
-4.94507 -0.279758 0.000647359
-4.93217 -0.279989 0.000663263
-4.91927 -0.280222 0.0006678
-4.90638 -0.280458 0.00068415
-4.89349 -0.280698 0.000689156
-4.8806 -0.280941 0.000705978
-4.86772 -0.281186 0.00071148
-4.85484 -0.281436 0.000728804
-4.84197 -0.281688 0.000734831
-4.82909 -0.281945 0.000752687
-4.81623 -0.282204 0.000759271
-4.80336 -0.282467 0.000777691
-4.7905 -0.282734 0.000784865
-4.77764 -0.283005 0.000803886
-4.76479 -0.283279 0.000811686
-4.75193 -0.283557 0.000831346
-4.73909 -0.28384 0.000839811
-4.72624 -0.284126 0.00086015
-4.7134 -0.284417 0.000869323
-4.70056 -0.284711 0.000890386
-4.68773 -0.28501 0.000900313
-4.67489 -0.285314 0.000922147
-4.66207 -0.285622 0.000932877
-4.64924 -0.285935 0.000955533
-4.63642 -0.286252 0.00096712
-4.6236 -0.286574 0.000990654
-4.61078 -0.286901 0.00100316
-4.59797 -0.287233 0.00102763
-4.58516 -0.287571 0.00104111
-4.57236 -0.287914 0.00106658
-4.55955 -0.288262 0.00108111
-4.54676 -0.288615 0.00110766
-4.53396 -0.288975 0.00112331
-4.52117 -0.28934 0.00115101
-4.50838 -0.289711 0.00116786
-4.49559 -0.290088 0.0011968
-4.48281 -0.290472 0.00121494
-4.47002 -0.290862 0.00124521
-4.45725 -0.291258 0.00126474
-4.44447 -0.291661 0.00129643
-4.4317 -0.292072 0.00131746
-4.41893 -0.292489 0.00135069
-4.40617 -0.292913 0.00137332
-4.39341 -0.293345 0.00140821
-4.38065 -0.293785 0.00143257
-4.36789 -0.294233 0.00146926
-4.35514 -0.294688 0.0014955
-4.34239 -0.295152 0.00153412
-4.32964 -0.295625 0.00156238
-4.3169 -0.296106 0.0016031
-4.30415 -0.296596 0.00163355
-4.29142 -0.297096 0.00167655
-4.27868 -0.297605 0.00170938
-4.26595 -0.298124 0.00175485
-4.25322 -0.298653 0.00179027
-4.24049 -0.299193 0.00183842
-4.22777 -0.299743 0.00187665
-4.21505 -0.300304 0.00192774
-4.20233 -0.300877 0.00196903
-4.18961 -0.301461 0.00202331
-4.1769 -0.302057 0.00206795
-4.16419 -0.302666 0.00212572
-4.15148 -0.303288 0.00217401
-4.13878 -0.303923 0.00223561
-4.12608 -0.304572 0.00228792
-4.11338 -0.305235 0.00235371
-4.10068 -0.305912 0.00241042
-4.08799 -0.306605 0.00248082
-4.0753 -0.307313 0.00254237
-4.06261 -0.308038 0.00261785
-4.04993 -0.308779 0.00268474
-4.03725 -0.309537 0.00276583
-4.02457 -0.310314 0.00283862
-4.01189 -0.311109 0.00292591
-3.99922 -0.311923 0.00300524
-3.98655 -0.312757 0.0030994
-3.97388 -0.313612 0.00318599
-3.96121 -0.314488 0.00328779
-3.94855 -0.315387 0.00338245
-3.93589 -0.316309 0.00349278
-3.92323 -0.317255 0.00359645
-3.91058 -0.318226 0.0037163
-3.89792 -0.319223 0.00383006
-3.88527 -0.320247 0.00396057
-3.87263 -0.3213 0.00408565
-3.85998 -0.322382 0.00422816
-3.84734 -0.323494 0.00436598
-3.8347 -0.324639 0.00452203
-3.82206 -0.325817 0.00467424
-3.80943 -0.32703 0.00484559
-3.79679 -0.32828 0.00501413
-3.78416 -0.329568 0.00520286
-3.77154 -0.330895 0.00538996
-3.75891 -0.332265 0.00559851
-3.74629 -0.333678 0.0058068
-3.73367 -0.335138 0.00603804
-3.72105 -0.336646 0.00627065
-3.70844 -0.338204 0.00652796
-3.69582 -0.339816 0.00678856
-3.68321 -0.341484 0.00707598
-3.67061 -0.343211 0.00736899
-3.658 -0.345001 0.00769133
-3.6454 -0.346856 0.00802205
-3.6328 -0.348781 0.00838512
-3.6202 -0.350779 0.00875992
-3.6076 -0.352855 0.00917077
-3.59501 -0.355013 0.00959742
-3.58242 -0.357258 0.0100646
-3.56983 -0.359596 0.0105527
-3.55724 -0.362032 0.0110868
-3.54466 -0.364573 0.011648
-3.53208 -0.367226 0.0122622
-3.5195 -0.369997 0.0129111
-3.50692 -0.372895 0.0136218
-3.49435 -0.375929 0.0143769
-3.48177 -0.379109 0.0152047
-3.4692 -0.382444 0.0160895
-3.45664 -0.385947 0.0170609
-3.44407 -0.38963 0.0181053
-3.43151 -0.393506 0.0192545
-3.41894 -0.397592 0.0204975
-3.40639 -0.401904 0.0218694
-3.39383 -0.406461 0.0233624
-3.38127 -0.411283 0.025016
-3.36872 -0.416393 0.0268277
-3.35617 -0.421817 0.028843
-3.34362 -0.427583 0.0310665
-3.33108 -0.433721 0.0335525
-3.31853 -0.440267 0.0363165
-3.30599 -0.44726 0.0394254
-3.29345 -0.454743 0.0429108
-3.28091 -0.462764 0.0468591
-3.26838 -0.471376 0.0513259
-3.25584 -0.480637 0.0564279
-3.24331 -0.490611 0.0622586
-3.23078 -0.501369 0.0689825
-3.21825 -0.512982 0.0767533
-3.20573 -0.525528 0.0858129
-3.19321 -0.539079 0.0964145
-3.18068 -0.553698 0.108927
-3.16817 -0.569429 0.123769
-3.15565 -0.586267 0.141522
-3.14313 -0.60413 0.162875
-3.13062 -0.622796 0.188753
-3.11811 -0.641803 0.220265
-3.1056 -0.660294 0.258818
-3.09309 -0.676777 0.306001
-3.08059 -0.68877 0.363529
-3.06808 -0.692358 0.432734
-3.05558 -0.681795 0.513764
-3.04308 -0.649601 0.60391
-3.03059 -0.588043 0.695634
-3.01809 -0.492895 0.775309
-3.0056 -0.368681 0.825779
-2.99311 -0.231061 0.833742
-2.98062 -0.101609 0.797843
-2.96813 0.00238825 0.729283
-2.95564 0.0742365 0.644683
-2.94316 0.116481 0.558182
-2.93067 0.135972 0.478342
-2.91819 0.13991 0.408736
-2.90572 0.134095 0.349932
-2.89324 0.122625 0.300991
-2.88076 0.108189 0.260515
-2.86829 0.0924692 0.227025
-2.85582 0.0764798 0.199246
-2.84335 0.060808 0.176067
-2.83088 0.0457756 0.156629
-2.81842 0.0315426 0.140202
-2.80595 0.0181711 0.126247
-2.79349 0.00566624 0.114297
-2.78103 -0.00599918 0.104018
-2.76857 -0.0168698 0.0951036
-2.75611 -0.0269982 0.0873487
-2.74366 -0.0364396 0.0805469
-2.7312 -0.0452486 0.0745702
-2.71875 -0.0534773 0.0692742
-2.7063 -0.0611747 0.0645802
-2.69385 -0.0683857 0.0603827
-2.6814 -0.0751519 0.0566345
-2.66896 -0.081511 0.0532553
-2.65651 -0.087497 0.0502184
-2.64407 -0.0931411 0.0474605
-2.63163 -0.0984715 0.0449684
-2.61919 -0.103513 0.0426901
-2.60675 -0.10829 0.040622
-2.59432 -0.112822 0.0387199
-2.58188 -0.117129 0.0369867
-2.56945 -0.121227 0.0353837
-2.55702 -0.125132 0.0339185
-2.54459 -0.128859 0.0325566
-2.53216 -0.132421 0.0313086
-2.51974 -0.135829 0.030143
-2.50731 -0.139094 0.029073
-2.49489 -0.142226 0.0280692
-2.48247 -0.145234 0.0271466
-2.47005 -0.148127 0.0262774
-2.45763 -0.150912 0.0254781
-2.44521 -0.153597 0.024722
-2.4328 -0.156187 0.0240266
-2.42038 -0.15869 0.0233663
-2.40797 -0.16111 0.0227594
-2.39556 -0.163454 0.022181
-2.38315 -0.165725 0.02165
-2.37074 -0.167928 0.0211422
-2.35834 -0.170068 0.0206769
-2.34593 -0.172149 0.0202303
-2.33353 -0.174174 0.0198223
-2.32113 -0.176146 0.0194294
-2.30873 -0.178069 0.0190717
-2.29633 -0.179947 0.0187261
-2.28393 -0.181781 0.018413
-2.27153 -0.183575 0.0181094
-2.25914 -0.18533 0.0178361
-2.24674 -0.187051 0.0175702
-2.23435 -0.188738 0.0173326
-2.22196 -0.190395 0.0171008
-2.20957 -0.192023 0.0168957
-2.19718 -0.193624 0.0166948
-2.18479 -0.1952 0.0165194
-2.17241 -0.196753 0.016347
-2.16002 -0.198285 0.0161989
-2.14764 -0.199798 0.016053
-2.13526 -0.201292 0.0159304
-2.12288 -0.202771 0.0158092
-2.1105 -0.204234 0.0157106
-2.09812 -0.205684 0.0156126
-2.08575 -0.207123 0.0155368
-2.07337 -0.208551 0.0154612
-2.061 -0.20997 0.0154072
-2.04862 -0.211381 0.015353
-2.03625 -0.212787 0.0153202
-2.02388 -0.214187 0.015287
-2.01151 -0.215584 0.015275
-1.99914 -0.216979 0.0152624
-1.98678 -0.218372 0.015271
-1.97441 -0.219766 0.015279
-1.96205 -0.221162 0.0153082
-1.94968 -0.222561 0.0153369
-1.93732 -0.223964 0.015387
-1.92496 -0.225373 0.0154369
-1.9126 -0.226789 0.0155084
-1.90024 -0.228213 0.0155801
-1.88789 -0.229647 0.0156738
-1.87553 -0.231093 0.0157681
-1.86318 -0.232551 0.0158851
-1.85082 -0.234024 0.0160033
-1.83847 -0.235513 0.0161448
-1.82612 -0.237019 0.0162883
-1.81377 -0.238544 0.016456
-1.80142 -0.240091 0.0166267
-1.78907 -0.24166 0.0168227
-1.77672 -0.243254 0.0170228
-1.76438 -0.244874 0.0172495
-1.75203 -0.246523 0.0174818
-1.73969 -0.248203 0.0177422
-1.72734 -0.249916 0.0180099
-1.715 -0.251664 0.0183075
-1.70266 -0.253451 0.0186144
-1.69032 -0.255278 0.0189536
-1.67798 -0.257149 0.0193045
-1.66564 -0.259066 0.0196903
-1.65331 -0.261032 0.0200908
-1.64097 -0.263052 0.0205294
-1.62864 -0.265128 0.0209863
-1.6163 -0.267265 0.0214851
-1.60397 -0.269466 0.0220065
-1.59164 -0.271736 0.0225746
-1.57931 -0.27408 0.0231705
-1.56698 -0.276502 0.0238187
-1.55465 -0.279008 0.0245012
-1.54232 -0.281605 0.0252432
-1.52999 -0.284297 0.0260272
-1.51767 -0.287093 0.0268794
-1.50534 -0.289999 0.0277835
-1.49302 -0.293024 0.0287668
-1.48069 -0.296177 0.0298141
-1.46837 -0.299466 0.0309544
-1.45605 -0.302902 0.0321743
-1.44373 -0.306497 0.0335046
-1.43141 -0.310263 0.0349344
-1.41909 -0.314213 0.0364972
-1.40677 -0.318363 0.0381851
-1.39445 -0.322728 0.0400354
-1.38213 -0.327327 0.0420446
-1.36982 -0.33218 0.0442551
-1.3575 -0.337307 0.0466693
-1.34519 -0.342734 0.0493369
-1.33288 -0.348486 0.052269
-1.32056 -0.354594 0.0555256
-1.30825 -0.361088 0.0591303
-1.29594 -0.368005 0.0631583
-1.28363 -0.375383 0.0676518
-1.27132 -0.383265 0.0727086
-1.25901 -0.391696 0.0783991
-1.2467 -0.400727 0.0848558
-1.2344 -0.410408 0.0921925
-1.22209 -0.420793 0.100596
-1.20978 -0.431933 0.110249
-1.19748 -0.443875 0.121426
-1.18517 -0.456652 0.134419
-1.17287 -0.470274 0.149643
-1.16057 -0.484704 0.167568
-1.14826 -0.499832 0.188835
-1.13596 -0.515426 0.214195
-1.12366 -0.531045 0.244624
-1.11136 -0.545923 0.281257
-1.09906 -0.558777 0.325454
-1.08676 -0.567533 0.378608
-1.07446 -0.568974 0.441934
-1.06217 -0.558379 0.515745
-1.04987 -0.52945 0.598362
-1.03757 -0.475114 0.68432
-1.02528 -0.390079 0.762954
-1.01298 -0.275251 0.818986
-1.00069 -0.141542 0.83764
-0.988392 -0.00829294 0.812527
-0.976098 0.10498 0.750044
-0.963805 0.187145 0.665328
-0.951513 0.237423 0.574197
-0.939221 0.261563 0.487678
-0.92693 0.267163 0.411275
-0.914639 0.260918 0.346492
-0.902349 0.247777 0.292753
-0.890059 0.23105 0.248592
-0.87777 0.212818 0.212409
-0.865482 0.194331 0.182692
-0.853194 0.176301 0.158198
-0.840906 0.159109 0.137874
-0.828619 0.142936 0.12092
-0.816332 0.127845 0.106664
-0.804046 0.113828 0.0946156
-0.791761 0.100843 0.0843474
-0.779475 0.0888274 0.0755599
-0.767191 0.0777102 0.0679759
-0.754907 0.06742 0.0614119
-0.742623 0.0578871 0.0556814
-0.730339 0.0490459 0.0506721
-0.718056 0.0408358 0.0462532
-0.705774 0.0332011 0.0423566
-0.693492 0.0260915 0.038887
-0.68121 0.0194613 0.0358042
-0.668929 0.0132695 0.0330357
-0.656648 0.00747901 0.0305597
-0.644367 0.00205657 0.0283186
-0.632087 -0.00302778 0.0263029
-0.619808 -0.00780102 0.0244651
-0.607528 -0.0122874 0.0228042
-0.595249 -0.016509 0.0212794
-0.582971 -0.0204854 0.0198957
-0.570692 -0.0242347 0.0186171
-0.558414 -0.027773 0.0174526
-0.546137 -0.0311151 0.0163699
-0.533859 -0.0342743 0.0153809
-0.521582 -0.0372628 0.0144558
-0.509305 -0.0400917 0.0136086
-0.497029 -0.042771 0.0128114
-0.484753 -0.04531 0.01208
-0.472477 -0.0477172 0.0113877
-0.460202 -0.0500003 0.0107514
-0.447926 -0.0521664 0.0101455
-0.435651 -0.0542221 0.00958805
-0.423376 -0.0561733 0.00905413
-0.411102 -0.0580255 0.00856235
-0.398828 -0.0597839 0.00808855
-0.386554 -0.0614531 0.00765185
-0.37428 -0.0630376 0.00722857
-0.362006 -0.0645411 0.00683827
-0.349733 -0.0659676 0.00645764
-0.33746 -0.0673204 0.00610657
-0.325187 -0.0686026 0.00576207
-0.312914 -0.0698172 0.00544428
-0.300641 -0.070967 0.00513044
-0.288369 -0.0720544 0.00484093
-0.276097 -0.0730817 0.00455318
-0.263824 -0.0740512 0.00428773
-0.251553 -0.0749647 0.00402216
-0.239281 -0.0758243 0.00377717
-0.227009 -0.0766315 0.00353045
-0.214738 -0.077388 0.00330281
-0.202466 -0.0780951 0.00307204
-0.190195 -0.0787544 0.00285906
-0.177924 -0.0793668 0.00264173
-0.165653 -0.0799338 0.00244103
-0.153382 -0.0804561 0.00223492
-0.141111 -0.0809348 0.00204441
-0.12884 -0.0813708 0.00184751
-0.116569 -0.0817648 0.0016653
-0.104299 -0.0821175 0.00147583
-0.0920281 -0.0824295 0.0013002
-0.0797576 -0.0827013 0.0011165
-0.0674871 -0.0829335 0.00094586
-0.0552167 -0.0831264 0.000766392
-0.0429463 -0.0832803 0.000599254
-0.0306759 -0.0833955 0.000422565
-0.0184055 -0.0834722 0.000257501
-0.00613517 -0.0835105 8.21887e-05
0.00613517 -0.0835105 -8.21887e-05
0.0184055 -0.0834722 -0.000257501
0.0306759 -0.0833955 -0.000422565
0.0429463 -0.0832803 -0.000599254
0.0552167 -0.0831264 -0.000766392
0.0674871 -0.0829335 -0.00094586
0.0797576 -0.0827013 -0.0011165
0.0920281 -0.0824295 -0.0013002
0.104299 -0.0821175 -0.00147583
0.116569 -0.0817648 -0.0016653
0.12884 -0.0813708 -0.00184751
0.141111 -0.0809348 -0.00204441
0.153382 -0.0804561 -0.00223492
0.165653 -0.0799338 -0.00244103
0.177924 -0.0793668 -0.00264173
0.190195 -0.0787544 -0.00285906
0.202466 -0.0780951 -0.00307204
0.214738 -0.077388 -0.00330281
0.227009 -0.0766315 -0.00353045
0.239281 -0.0758243 -0.00377717
0.251553 -0.0749647 -0.00402216
0.263824 -0.0740512 -0.00428773
0.276097 -0.0730817 -0.00455318
0.288369 -0.0720544 -0.00484093
0.300641 -0.070967 -0.00513044
0.312914 -0.0698172 -0.00544428
0.325187 -0.0686026 -0.00576207
0.33746 -0.0673204 -0.00610657
0.349733 -0.0659676 -0.00645764
0.362006 -0.0645411 -0.00683827
0.37428 -0.0630376 -0.00722857
0.386554 -0.0614531 -0.00765185
0.398828 -0.0597839 -0.00808855
0.411102 -0.0580255 -0.00856235
0.423376 -0.0561733 -0.00905413
0.435651 -0.0542221 -0.00958805
0.447926 -0.0521664 -0.0101455
0.460202 -0.0500003 -0.0107514
0.472477 -0.0477172 -0.0113877
0.484753 -0.04531 -0.01208
0.497029 -0.042771 -0.0128114
0.509305 -0.0400917 -0.0136086
0.521582 -0.0372628 -0.0144558
0.533859 -0.0342743 -0.0153809
0.546137 -0.0311151 -0.0163699
0.558414 -0.027773 -0.0174526
0.570692 -0.0242347 -0.0186171
0.582971 -0.0204854 -0.0198957
0.595249 -0.016509 -0.0212794
0.607528 -0.0122874 -0.0228042
0.619808 -0.00780102 -0.0244651
0.632087 -0.00302778 -0.0263029
0.644367 0.00205657 -0.0283186
0.656648 0.00747901 -0.0305597
0.668929 0.0132695 -0.0330357
0.68121 0.0194613 -0.0358042
0.693492 0.0260915 -0.038887
0.705774 0.0332011 -0.0423566
0.718056 0.0408358 -0.0462532
0.730339 0.0490459 -0.0506721
0.742623 0.0578871 -0.0556814
0.754907 0.06742 -0.0614119
0.767191 0.0777102 -0.0679759
0.779475 0.0888274 -0.0755599
0.791761 0.100843 -0.0843474
0.804046 0.113828 -0.0946156
0.816332 0.127845 -0.106664
0.828619 0.142936 -0.12092
0.840906 0.159109 -0.137874
0.853194 0.176301 -0.158198
0.865482 0.194331 -0.182692
0.87777 0.212818 -0.212409
0.890059 0.23105 -0.248592
0.902349 0.247777 -0.292753
0.914639 0.260918 -0.346492
0.92693 0.267163 -0.411275
0.939221 0.261563 -0.487678
0.951513 0.237423 -0.574197
0.963805 0.187145 -0.665328
0.976098 0.10498 -0.750044
0.988392 -0.00829294 -0.812527
1.00069 -0.141542 -0.83764
1.01298 -0.275251 -0.818986
1.02528 -0.390079 -0.762954
1.03757 -0.475114 -0.68432
1.04987 -0.52945 -0.598362
1.06217 -0.558379 -0.515745
1.07446 -0.568974 -0.441934
1.08676 -0.567533 -0.378608
1.09906 -0.558777 -0.325454
1.11136 -0.545923 -0.281257
1.12366 -0.531045 -0.244624
1.13596 -0.515426 -0.214195
1.14826 -0.499832 -0.188835
1.16057 -0.484704 -0.167568
1.17287 -0.470274 -0.149643
1.18517 -0.456652 -0.134419
1.19748 -0.443875 -0.121426
1.20978 -0.431933 -0.110249
1.22209 -0.420793 -0.100596
1.2344 -0.410408 -0.0921925
1.2467 -0.400727 -0.0848558
1.25901 -0.391696 -0.0783991
1.27132 -0.383265 -0.0727086
1.28363 -0.375383 -0.0676518
1.29594 -0.368005 -0.0631583
1.30825 -0.361088 -0.0591303
1.32056 -0.354594 -0.0555256
1.33288 -0.348486 -0.052269
1.34519 -0.342734 -0.0493369
1.3575 -0.337307 -0.0466693
1.36982 -0.33218 -0.0442551
1.38213 -0.327327 -0.0420446
1.39445 -0.322728 -0.0400354
1.40677 -0.318363 -0.0381851
1.41909 -0.314213 -0.0364972
1.43141 -0.310263 -0.0349344
1.44373 -0.306497 -0.0335046
1.45605 -0.302902 -0.0321743
1.46837 -0.299466 -0.0309544
1.48069 -0.296177 -0.0298141
1.49302 -0.293024 -0.0287668
1.50534 -0.289999 -0.0277835
1.51767 -0.287093 -0.0268794
1.52999 -0.284297 -0.0260272
1.54232 -0.281605 -0.0252432
1.55465 -0.279008 -0.0245012
1.56698 -0.276502 -0.0238187
1.57931 -0.27408 -0.0231705
1.59164 -0.271736 -0.0225746
1.60397 -0.269466 -0.0220065
1.6163 -0.267265 -0.0214851
1.62864 -0.265128 -0.0209863
1.64097 -0.263052 -0.0205294
1.65331 -0.261032 -0.0200908
1.66564 -0.259066 -0.0196903
1.67798 -0.257149 -0.0193045
1.69032 -0.255278 -0.0189536
1.70266 -0.253451 -0.0186144
1.715 -0.251664 -0.0183075
1.72734 -0.249916 -0.0180099
1.73969 -0.248203 -0.0177422
1.75203 -0.246523 -0.0174818
1.76438 -0.244874 -0.0172495
1.77672 -0.243254 -0.0170228
1.78907 -0.24166 -0.0168227
1.80142 -0.240091 -0.0166267
1.81377 -0.238544 -0.016456
1.82612 -0.237019 -0.0162883
1.83847 -0.235513 -0.0161448
1.85082 -0.234024 -0.0160033
1.86318 -0.232551 -0.0158851
1.87553 -0.231093 -0.0157681
1.88789 -0.229647 -0.0156738
1.90024 -0.228213 -0.0155801
1.9126 -0.226789 -0.0155084
1.92496 -0.225373 -0.0154369
1.93732 -0.223964 -0.015387
1.94968 -0.222561 -0.0153369
1.96205 -0.221162 -0.0153082
1.97441 -0.219766 -0.015279
1.98678 -0.218372 -0.015271
1.99914 -0.216979 -0.0152624
2.01151 -0.215584 -0.015275
2.02388 -0.214187 -0.015287
2.03625 -0.212787 -0.0153202
2.04862 -0.211381 -0.015353
2.061 -0.20997 -0.0154072
2.07337 -0.208551 -0.0154612
2.08575 -0.207123 -0.0155368
2.09812 -0.205684 -0.0156126
2.1105 -0.204234 -0.0157106
2.12288 -0.202771 -0.0158092
2.13526 -0.201292 -0.0159304
2.14764 -0.199798 -0.016053
2.16002 -0.198285 -0.0161989
2.17241 -0.196753 -0.016347
2.18479 -0.1952 -0.0165194
2.19718 -0.193624 -0.0166948
2.20957 -0.192023 -0.0168957
2.22196 -0.190395 -0.0171008
2.23435 -0.188738 -0.0173326
2.24674 -0.187051 -0.0175702
2.25914 -0.18533 -0.0178361
2.27153 -0.183575 -0.0181094
2.28393 -0.181781 -0.018413
2.29633 -0.179947 -0.0187261
2.30873 -0.178069 -0.0190717
2.32113 -0.176146 -0.0194294
2.33353 -0.174174 -0.0198223
2.34593 -0.172149 -0.0202303
2.35834 -0.170068 -0.0206769
2.37074 -0.167928 -0.0211422
2.38315 -0.165725 -0.02165
2.39556 -0.163454 -0.022181
2.40797 -0.16111 -0.0227594
2.42038 -0.15869 -0.0233663
2.4328 -0.156187 -0.0240266
2.44521 -0.153597 -0.024722
2.45763 -0.150912 -0.0254781
2.47005 -0.148127 -0.0262774
2.48247 -0.145234 -0.0271466
2.49489 -0.142226 -0.0280692
2.50731 -0.139094 -0.029073
2.51974 -0.135829 -0.030143
2.53216 -0.132421 -0.0313086
2.54459 -0.128859 -0.0325566
2.55702 -0.125132 -0.0339185
2.56945 -0.121227 -0.0353837
2.58188 -0.117129 -0.0369867
2.59432 -0.112822 -0.0387199
2.60675 -0.10829 -0.040622
2.61919 -0.103513 -0.0426901
2.63163 -0.0984715 -0.0449684
2.64407 -0.0931411 -0.0474605
2.65651 -0.087497 -0.0502184
2.66896 -0.081511 -0.0532553
2.6814 -0.0751519 -0.0566345
2.69385 -0.0683857 -0.0603827
2.7063 -0.0611747 -0.0645802
2.71875 -0.0534773 -0.0692742
2.7312 -0.0452486 -0.0745702
2.74366 -0.0364396 -0.0805469
2.75611 -0.0269982 -0.0873487
2.76857 -0.0168698 -0.0951036
2.78103 -0.00599918 -0.104018
2.79349 0.00566624 -0.114297
2.80595 0.0181711 -0.126247
2.81842 0.0315426 -0.140202
2.83088 0.0457756 -0.156629
2.84335 0.060808 -0.176067
2.85582 0.0764798 -0.199246
2.86829 0.0924692 -0.227025
2.88076 0.108189 -0.260515
2.89324 0.122625 -0.300991
2.90572 0.134095 -0.349932
2.91819 0.13991 -0.408736
2.93067 0.135972 -0.478342
2.94316 0.116481 -0.558182
2.95564 0.0742365 -0.644683
2.96813 0.00238825 -0.729283
2.98062 -0.101609 -0.797843
2.99311 -0.231061 -0.833742
3.0056 -0.368681 -0.825779
3.01809 -0.492895 -0.775309
3.03059 -0.588043 -0.695634
3.04308 -0.649601 -0.60391
3.05558 -0.681795 -0.513764
3.06808 -0.692358 -0.432734
3.08059 -0.68877 -0.363529
3.09309 -0.676777 -0.306001
3.1056 -0.660294 -0.258818
3.11811 -0.641803 -0.220265
3.13062 -0.622796 -0.188753
3.14313 -0.60413 -0.162875
3.15565 -0.586267 -0.141522
3.16817 -0.569429 -0.123769
3.18068 -0.553698 -0.108927
3.19321 -0.539079 -0.0964145
3.20573 -0.525528 -0.0858129
3.21825 -0.512982 -0.0767533
3.23078 -0.501369 -0.0689825
3.24331 -0.490611 -0.0622586
3.25584 -0.480637 -0.0564279
3.26838 -0.471376 -0.0513259
3.28091 -0.462764 -0.0468591
3.29345 -0.454743 -0.0429108
3.30599 -0.44726 -0.0394254
3.31853 -0.440267 -0.0363165
3.33108 -0.433721 -0.0335525
3.34362 -0.427583 -0.0310665
3.35617 -0.421817 -0.028843
3.36872 -0.416393 -0.0268277
3.38127 -0.411283 -0.025016
3.39383 -0.406461 -0.0233624
3.40639 -0.401904 -0.0218694
3.41894 -0.397592 -0.0204975
3.43151 -0.393506 -0.0192545
3.44407 -0.38963 -0.0181053
3.45664 -0.385947 -0.0170609
3.4692 -0.382444 -0.0160895
3.48177 -0.379109 -0.0152047
3.49435 -0.375929 -0.0143769
3.50692 -0.372895 -0.0136218
3.5195 -0.369997 -0.0129111
3.53208 -0.367226 -0.0122622
3.54466 -0.364573 -0.011648
3.55724 -0.362032 -0.0110868
3.56983 -0.359596 -0.0105527
3.58242 -0.357258 -0.0100646
3.59501 -0.355013 -0.00959742
3.6076 -0.352855 -0.00917077
3.6202 -0.350779 -0.00875992
3.6328 -0.348781 -0.00838512
3.6454 -0.346856 -0.00802205
3.658 -0.345001 -0.00769133
3.67061 -0.343211 -0.00736899
3.68321 -0.341484 -0.00707598
3.69582 -0.339816 -0.00678856
3.70844 -0.338204 -0.00652796
3.72105 -0.336646 -0.00627065
3.73367 -0.335138 -0.00603804
3.74629 -0.333678 -0.0058068
3.75891 -0.332265 -0.00559851
3.77154 -0.330895 -0.00538996
3.78416 -0.329568 -0.00520286
3.79679 -0.32828 -0.00501413
3.80943 -0.32703 -0.00484559
3.82206 -0.325817 -0.00467424
3.8347 -0.324639 -0.00452203
3.84734 -0.323494 -0.00436598
3.85998 -0.322382 -0.00422816
3.87263 -0.3213 -0.00408565
3.88527 -0.320247 -0.00396057
3.89792 -0.319223 -0.00383006
3.91058 -0.318226 -0.0037163
3.92323 -0.317255 -0.00359645
3.93589 -0.316309 -0.00349278
3.94855 -0.315387 -0.00338245
3.96121 -0.314488 -0.00328779
3.97388 -0.313612 -0.00318599
3.98655 -0.312757 -0.0030994
3.99922 -0.311923 -0.00300524
4.01189 -0.311109 -0.00292591
4.02457 -0.310314 -0.00283862
4.03725 -0.309537 -0.00276583
4.04993 -0.308779 -0.00268474
4.06261 -0.308038 -0.00261785
4.0753 -0.307313 -0.00254237
4.08799 -0.306605 -0.00248082
4.10068 -0.305912 -0.00241042
4.11338 -0.305235 -0.00235371
4.12608 -0.304572 -0.00228792
4.13878 -0.303923 -0.00223561
4.15148 -0.303288 -0.00217401
4.16419 -0.302666 -0.00212572
4.1769 -0.302057 -0.00206795
4.18961 -0.301461 -0.00202331
4.20233 -0.300877 -0.00196903
4.21505 -0.300304 -0.00192774
4.22777 -0.299743 -0.00187665
4.24049 -0.299193 -0.00183842
4.25322 -0.298653 -0.00179027
4.26595 -0.298124 -0.00175485
4.27868 -0.297605 -0.00170938
4.29142 -0.297096 -0.00167655
4.30415 -0.296596 -0.00163355
4.3169 -0.296106 -0.0016031
4.32964 -0.295625 -0.00156238
4.34239 -0.295152 -0.00153412
4.35514 -0.294688 -0.0014955
4.36789 -0.294233 -0.00146926
4.38065 -0.293785 -0.00143257
4.39341 -0.293345 -0.00140821
4.40617 -0.292913 -0.00137332
4.41893 -0.292489 -0.00135069
4.4317 -0.292072 -0.00131746
4.44447 -0.291661 -0.00129643
4.45725 -0.291258 -0.00126474
4.47002 -0.290862 -0.00124521
4.48281 -0.290472 -0.00121494
4.49559 -0.290088 -0.0011968
4.50838 -0.289711 -0.00116786
4.52117 -0.28934 -0.00115101
4.53396 -0.288975 -0.00112331
4.54676 -0.288615 -0.00110766
4.55955 -0.288262 -0.00108111
4.57236 -0.287914 -0.00106658
4.58516 -0.287571 -0.00104111
4.59797 -0.287233 -0.00102763
4.61078 -0.286901 -0.00100316
4.6236 -0.286574 -0.000990654
4.63642 -0.286252 -0.00096712
4.64924 -0.285935 -0.000955533
4.66207 -0.285622 -0.000932877
4.67489 -0.285314 -0.000922147
4.68773 -0.28501 -0.000900313
4.70056 -0.284711 -0.000890386
4.7134 -0.284417 -0.000869323
4.72624 -0.284126 -0.00086015
4.73909 -0.28384 -0.000839811
4.75193 -0.283557 -0.000831346
4.76479 -0.283279 -0.000811686
4.77764 -0.283005 -0.000803886
4.7905 -0.282734 -0.000784865
4.80336 -0.282467 -0.000777691
4.81623 -0.282204 -0.000759271
4.82909 -0.281945 -0.000752687
4.84197 -0.281688 -0.000734831
4.85484 -0.281436 -0.000728804
4.86772 -0.281186 -0.00071148
4.8806 -0.280941 -0.000705978
4.89349 -0.280698 -0.000689156
4.90638 -0.280458 -0.00068415
4.91927 -0.280222 -0.0006678
4.93217 -0.279989 -0.000663263
4.94507 -0.279758 -0.000647359
4.95797 -0.279531 -0.000643267
4.97088 -0.279306 -0.000627782
4.98379 -0.279085 -0.000624111
4.99671 -0.278866 -0.000609024
5.00962 -0.27865 -0.000605752
5.02254 -0.278436 -0.000591041
5.03547 -0.278225 -0.000588146
5.0484 -0.278017 -0.000573791
5.06133 -0.277811 -0.000571255
5.07427 -0.277608 -0.000557236
5.08721 -0.277407 -0.00055504
5.10015 -0.277209 -0.00054134
5.1131 -0.277013 -0.000539467
5.12605 -0.27682 -0.000526071
5.139 -0.276628 -0.000524503
5.15196 -0.276439 -0.000511396
5.16493 -0.276252 -0.000510119
5.17789 -0.276067 -0.000497286
5.19086 -0.275885 -0.000496285
5.20384 -0.275704 -0.000483712
5.21681 -0.275526 -0.000482974
5.22979 -0.27535 -0.00047065
5.24278 -0.275175 -0.000470161
5.25577 -0.275003 -0.000458073
5.26876 -0.274832 -0.000457822
5.28176 -0.274664 -0.000445959
5.29476 -0.274497 -0.000445935
5.30776 -0.274332 -0.000434285
5.32077 -0.274169 -0.000434479
5.33379 -0.274007 -0.000423032
5.3468 -0.273848 -0.000423434
5.35982 -0.27369 -0.00041218
5.37285 -0.273534 -0.00041278
5.38588 -0.273379 -0.000401709
5.39891 -0.273227 -0.000402501
5.41194 -0.273075 -0.000391604
5.42499 -0.272926 -0.000392579
5.43803 -0.272778 -0.000381848
5.45108 -0.272631 -0.000382998
5.46413 -0.272486 -0.000372425
5.47719 -0.272343 -0.000373744
5.49025 -0.272201 -0.00036332
5.50332 -0.27206 -0.000364801
5.51639 -0.271921 -0.000354521
5.52946 -0.271783 -0.000356156
5.54254 -0.271647 -0.000346014
5.55562 -0.271512 -0.000347797
5.56871 -0.271378 -0.000337787
5.5818 -0.271246 -0.000339711
5.59489 -0.271115 -0.000329827
5.60799 -0.270986 -0.000331886
5.62109 -0.270857 -0.000322125
5.6342 -0.27073 -0.000324313
5.64731 -0.270604 -0.000314668
5.66043 -0.270479 -0.00031698
5.67355 -0.270356 -0.000307447
5.68668 -0.270234 -0.000309877
5.6998 -0.270113 -0.000300452
5.71294 -0.269993 -0.000302997
5.72608 -0.269874 -0.000293675
5.73922 -0.269756 -0.000296329
5.75237 -0.26964 -0.000287105
5.76552 -0.269524 -0.000289866
5.77867 -0.26941 -0.000280736
5.79183 -0.269296 -0.0002836
5.805 -0.269184 -0.000274558
5.81817 -0.269073 -0.000277522
5.83134 -0.268963 -0.000268565
5.84452 -0.268854 -0.000271626
5.85771 -0.268745 -0.000262749
5.87089 -0.268638 -0.000265905
5.88409 -0.268532 -0.000257105
5.89728 -0.268427 -0.000260352
5.91048 -0.268322 -0.000251624
5.92369 -0.268219 -0.000254959
5.9369 -0.268116 -0.000246303
5.95012 -0.268015 -0.000249722
5.96334 -0.267914 -0.000241133
5.97656 -0.267814 -0.000244635
5.98979 -0.267715 -0.000236111
6.00303 -0.267617 -0.000239691
6.01627 -0.26752 -0.000231231
6.02951 -0.267423 -0.000234886
6.04276 -0.267328 -0.000226488
6.05601 -0.267233 -0.000230214
6.06927 -0.267139 -0.000221876
6.08254 -0.267046 -0.000225671
6.09581 -0.266954 -0.000217391
6.10908 -0.266862 -0.000221253
6.12236 -0.266772 -0.000213029
6.13564 -0.266682 -0.000216955
6.14893 -0.266592 -0.000208784
6.16222 -0.266504 -0.000212773
6.17552 -0.266416 -0.000204652
6.18882 -0.266329 -0.000208704
6.20213 -0.266243 -0.00020063
6.21545 -0.266157 -0.000204743
6.22876 -0.266072 -0.000196714
6.24209 -0.265988 -0.000200887
6.25542 -0.265904 -0.0001929
6.26875 -0.265822 -0.000197132
6.28209 -0.265739 -0.000189185
6.29543 -0.265658 -0.000193474
6.30878 -0.265577 -0.000185566
6.32214 -0.265497 -0.000189911
6.3355 -0.265417 -0.000182039
6.34886 -0.265338 -0.000186439
6.36223 -0.26526 -0.000178603
6.37561 -0.265182 -0.000183054
6.38899 -0.265105 -0.000175253
6.40237 -0.265029 -0.000179754
6.41576 -0.264953 -0.000171988
6.42916 -0.264878 -0.000176536
6.44256 -0.264803 -0.000168805
6.45597 -0.264729 -0.000173397
6.46938 -0.264655 -0.0001657
6.4828 -0.264582 -0.000170336
6.49623 -0.26451 -0.000162671
6.50965 -0.264438 -0.00016735
6.52309 -0.264367 -0.000159715
6.53653 -0.264296 -0.000164436
6.54998 -0.264226 -0.000156831
6.56343 -0.264156 -0.000161594
6.57688 -0.264087 -0.000154014
6.59035 -0.264018 -0.00015882
6.60381 -0.26395 -0.000151265
6.61729 -0.263882 -0.000156112
6.63077 -0.263815 -0.000148579
6.64425 -0.263748 -0.000153469
6.65774 -0.263682 -0.000145957
6.67124 -0.263616 -0.000150888
6.68474 -0.263551 -0.000143396
6.69825 -0.263486 -0.000148367
6.71176 -0.263422 -0.000140894
6.72528 -0.263358 -0.000145903
6.73881 -0.263295 -0.00013845
6.75234 -0.263232 -0.000143496
6.76588 -0.26317 -0.000136062
6.77942 -0.263108 -0.000141143
6.79297 -0.263046 -0.00013373
6.80653 -0.262985 -0.000138843
6.82009 -0.262924 -0.00013145
6.83365 -0.262864 -0.000136595
6.84723 -0.262804 -0.000129221
6.86081 -0.262745 -0.000134397
6.87439 -0.262686 -0.000127041
6.88798 -0.262628 -0.000132248
6.90158 -0.262569 -0.000124909
6.91518 -0.262512 -0.000130147
6.92879 -0.262454 -0.000122823
6.94241 -0.262397 -0.000128094
6.95603 -0.262341 -0.000120782
6.96966 -0.262285 -0.000126085
6.98329 -0.262229 -0.000118784
6.99693 -0.262174 -0.000124121
7.01058 -0.262119 -0.000116829
7.02423 -0.262064 -0.000122199
7.03789 -0.26201 -0.000114916
7.05156 -0.261956 -0.000120318
7.06523 -0.261902 -0.000113044
7.07891 -0.261849 -0.000118476
7.09259 -0.261796 -0.000111213
7.10629 -0.261744 -0.000116673
7.11998 -0.261692 -0.00010942
7.13369 -0.26164 -0.000114906
7.1474 -0.261588 -0.000107665
7.16112 -0.261537 -0.000113176
7.17484 -0.261487 -0.000105947
7.18857 -0.261436 -0.000111482
7.20231 -0.261386 -0.000104265
7.21605 -0.261336 -0.000109824
7.22981 -0.261287 -0.000102616
7.24356 -0.261238 -0.0001082
7.25733 -0.261189 -0.000100999
7.2711 -0.26114 -0.00010661
7.28488 -0.261092 -9.94148e-05
7.29866 -0.261044 -0.000105053
7.31245 -0.260997 -9.78613e-05
7.32625 -0.26095 -0.000103528
7.34006 -0.260903 -9.63385e-05
7.35387 -0.260856 -0.000102034
7.36769 -0.26081 -9.48461e-05
7.38151 -0.260764 -0.00010057
7.39535 -0.260718 -9.33837e-05
7.40919 -0.260672 -9.91331e-05
7.42303 -0.260627 -9.19511e-05
7.43689 -0.260582 -9.77239e-05
7.45075 -0.260538 -9.05473e-05
7.46462 -0.260493 -9.63414e-05
7.47849 -0.260449 -8.91715e-05
7.49238 -0.260405 -9.49854e-05
7.50627 -0.260362 -8.78224e-05
7.52017 -0.260319 -9.36559e-05
7.53407 -0.260276 -8.64987e-05
7.54798 -0.260233 -9.23527e-05
7.5619 -0.26019 -8.51993e-05
7.57583 -0.260148 -9.10756e-05
7.58976 -0.260106 -8.39233e-05
7.6037 -0.260064 -8.98241e-05
7.61765 -0.260023 -8.26702e-05
7.63161 -0.259982 -8.85973e-05
7.64557 -0.259941 -8.14399e-05
7.65954 -0.2599 -8.73939e-05
7.67352 -0.25986 -8.02326e-05
7.68751 -0.25982 -8.62126e-05
7.70151 -0.25978 -7.90485e-05
7.71551 -0.25974 -8.50524e-05
7.72952 -0.2597 -7.78874e-05
7.74353 -0.259661 -8.39125e-05
7.75756 -0.259622 -7.67489e-05
7.77159 -0.259583 -8.27924e-05
7.78563 -0.259545 -7.5632e-05
7.79968 -0.259506 -8.16923e-05
7.81374 -0.259468 -7.45356e-05
7.8278 -0.25943 -8.06127e-05
7.84188 -0.259393 -7.34582e-05
7.85596 -0.259355 -7.95537e-05
7.87005 -0.259318 -7.23988e-05
7.88414 -0.259281 -7.85154e-05
7.89825 -0.259244 -7.13567e-05
7.91236 -0.259207 -7.74974e-05
7.92648 -0.259171 -7.03318e-05
7.94061 -0.259135 -7.64985e-05
7.95475 -0.259099 -6.93245e-05
7.96889 -0.259063 -7.55173e-05
7.98305 -0.259027 -6.83354e-05
7.99721 -0.258992 -7.45527e-05
8.01138 -0.258957 -6.7365e-05
8.02556 -0.258922 -7.36034e-05
8.03974 -0.258887 -6.64131e-05
8.05394 -0.258853 -7.26691e-05
8.06814 -0.258818 -6.54791e-05
8.08236 -0.258784 -7.17502e-05
8.09658 -0.25875 -6.45616e-05
8.11081 -0.258716 -7.08473e-05
8.12505 -0.258682 -6.36592e-05
8.1393 -0.258649 -6.99612e-05
8.15355 -0.258616 -6.27705e-05
8.16782 -0.258583 -6.90924e-05
8.18209 -0.25855 -6.18948e-05
8.19637 -0.258517 -6.82404e-05
8.21066 -0.258485 -6.10322e-05
8.22496 -0.258452 -6.74041e-05
8.23927 -0.25842 -6.01834e-05
8.25359 -0.258388 -6.6582e-05
8.26792 -0.258356 -5.93495e-05
8.28225 -0.258325 -6.57724e-05
8.2966 -0.258293 -5.85314e-05
8.31095 -0.258262 -6.49742e-05
8.32532 -0.258231 -5.77289e-05
8.33969 -0.2582 -6.41874e-05
8.35407 -0.258169 -5.69412e-05
8.36846 -0.258138 -6.34127e-05
8.38286 -0.258108 -5.61666e-05
8.39727 -0.258077 -6.26515e-05
8.41169 -0.258047 -5.54033e-05
8.42612 -0.258017 -6.19049e-05
8.44056 -0.257987 -5.46498e-05
8.45501 -0.257958 -6.11732e-05
8.46946 -0.257928 -5.39059e-05
8.48393 -0.257899 -6.04556e-05
8.49841 -0.257869 -5.31724e-05
8.51289 -0.25784 -5.97504e-05
8.52739 -0.257811 -5.24509e-05
8.5419 -0.257783 -5.90555e-05
8.55641 -0.257754 -5.17428e-05
8.57094 -0.257726 -5.83691e-05
8.58547 -0.257697 -5.10489e-05
8.60002 -0.257669 -5.7691e-05
8.61457 -0.257641 -5.03681e-05
8.62914 -0.257613 -5.70221e-05
8.64371 -0.257585 -4.96987e-05
8.6583 -0.257558 -5.63644e-05
8.67289 -0.25753 -4.90381e-05
8.6875 -0.257503 -5.57196e-05
8.70212 -0.257476 -4.83847e-05
8.71674 -0.257449 -5.50884e-05
8.73138 -0.257422 -4.77379e-05
8.74603 -0.257395 -5.44699e-05
8.76069 -0.257368 -4.70993e-05
8.77535 -0.257342 -5.38617e-05
8.79003 -0.257315 -4.6471e-05
8.80472 -0.257289 -5.32612e-05
8.81942 -0.257263 -4.58553e-05
8.83413 -0.257237 -5.26664e-05
8.84885 -0.257211 -4.52526e-05
8.86359 -0.257185 -5.20773e-05
8.87833 -0.25716 -4.46616e-05
8.89308 -0.257134 -5.1496e-05
8.90785 -0.257109 -4.40793e-05
8.92262 -0.257084 -5.09253e-05
8.93741 -0.257059 -4.35027e-05
8.95221 -0.257034 -5.03672e-05
8.96702 -0.257009 -4.29302e-05
8.98184 -0.256984 -4.9822e-05
8.99667 -0.256959 -4.23626e-05
9.01151 -0.256935 -4.92873e-05
9.02637 -0.25691 -4.18027e-05
9.04124 -0.256886 -4.87596e-05
9.05611 -0.256862 -4.12538e-05
9.071 -0.256838 -4.82357e-05
9.0859 -0.256814 -4.07177e-05
9.10081 -0.25679 -4.77148e-05
9.11574 -0.256767 -4.01935e-05
9.13067 -0.256743 -4.71991e-05
9.14562 -0.25672 -3.96775e-05
9.16058 -0.256696 -4.66923e-05
9.17555 -0.256673 -3.91657e-05
9.19053 -0.25665 -4.61979e-05
9.20553 -0.256627 -3.86555e-05
9.22054 -0.256604 -4.57165e-05
9.23556 -0.256581 -3.81477e-05
9.25059 -0.256558 -4.52453e-05
9.26563 -0.256536 -3.76463e-05
9.28069 -0.256513 -4.47794e-05
9.29576 -0.256491 -3.71558e-05
9.31084 -0.256469 -4.43148e-05
9.32593 -0.256446 -3.66785e-05
9.34104 -0.256424 -4.38508e-05
9.35616 -0.256402 -3.62127e-05
9.37129 -0.25638 -4.33908e-05
9.38643 -0.256359 -3.57533e-05
9.40159 -0.256337 -4.29405e-05
9.41676 -0.256315 -3.52949e-05
9.43194 -0.256294 -4.25036e-05
9.44714 -0.256273 -3.48352e-05
9.46235 -0.256251 -4.20798e-05
9.47757 -0.25623 -3.43771e-05
9.4928 -0.256209 -4.16638e-05
9.50805 -0.256188 -3.39268e-05
9.52331 -0.256167 -4.1249e-05
9.53859 -0.256146 -3.34897e-05
9.55388 -0.256126 -4.08318e-05
9.56918 -0.256105 -3.30665e-05
9.5845 -0.256084 -4.04144e-05
9.59983 -0.256064 -3.2652e-05
9.61517 -0.256044 -4.00037e-05
9.63053 -0.256023 -3.22383e-05
9.6459 -0.256003 -3.96065e-05
9.66128 -0.255983 -3.18206e-05
9.67668 -0.255963 -3.92245e-05
9.6921 -0.255943 -3.14007e-05
9.70753 -0.255923 -3.88522e-05
9.72297 -0.255904 -3.09864e-05
9.73842 -0.255884 -3.84804e-05
9.7539 -0.255864 -3.05859e-05
9.76938 -0.255845 -3.81031e-05
9.78488 -0.255825 -3.02014e-05
9.8004 -0.255806 -3.77225e-05
9.81592 -0.255787 -2.98264e-05
9.83147 -0.255768 -3.73477e-05
9.84703 -0.255749 -2.94503e-05
9.8626 -0.25573 -3.69883e-05
9.87819 -0.255711 -2.90666e-05
9.8938 -0.255692 -3.66461e-05
9.90942 -0.255673 -2.86783e-05
9.92505 -0.255655 -3.6313e-05
9.9407 -0.255636 -2.82967e-05
9.95637 -0.255618 -3.59766e-05
9.97205 -0.255599 -2.79324e-05
9.98775 -0.255581 -3.56306e-05
10.0035 -0.255563 -2.75856e-05
10.0192 -0.255544 -3.52804e-05
10.0349 -0.255526 -2.72454e-05
10.0507 -0.255508 -3.49402e-05
10.0665 -0.25549 -2.68977e-05
10.0823 -0.255472 -3.46204e-05
10.0981 -0.255455 -2.65379e-05
10.1139 -0.255437 -3.4318e-05
10.1297 -0.255419 -2.6176e-05
10.1456 -0.255402 -3.40179e-05
10.1615 -0.255384 -2.58286e-05
10.1774 -0.255367 -3.37055e-05
10.1933 -0.255349 -2.55041e-05
10.2092 -0.255332 -3.33807e-05
10.2251 -0.255315 -2.51937e-05
10.2411 -0.255297 -3.30596e-05
10.2571 -0.25528 -2.48776e-05
10.2731 -0.255263 -3.27603e-05
10.2891 -0.255246 -2.45437e-05
10.3051 -0.25523 -3.24851e-05
10.3212 -0.255213 -2.42004e-05
10.3372 -0.255196 -3.22164e-05
10.3533 -0.255179 -2.38701e-05
10.3694 -0.255163 -3.19325e-05
10.3855 -0.255146 -2.35678e-05
10.4017 -0.25513 -3.16292e-05
10.4178 -0.255113 -2.32844e-05
10.434 -0.255097 -3.13269e-05
10.4502 -0.25508 -2.29937e-05
10.4664 -0.255064 -3.10507e-05
10.4826 -0.255048 -2.26782e-05
10.4989 -0.255032 -3.08043e-05
10.5152 -0.255016 -2.23497e-05
10.5315 -0.255 -3.0563e-05
10.5478 -0.254984 -2.20393e-05
10.5641 -0.254968 -3.02979e-05
10.5804 -0.254952 -2.17645e-05
10.5968 -0.254937 -3.00085e-05
10.6132 -0.254921 -2.15075e-05
10.6296 -0.254905 -2.97264e-05
10.646 -0.25489 -2.12317e-05
10.6625 -0.254874 -2.94822e-05
10.6789 -0.254859 -2.09223e-05
10.6954 -0.254843 -2.92687e-05
10.7119 -0.254828 -2.06071e-05
10.7284 -0.254813 -2.90451e-05
10.745 -0.254798 -2.03274e-05
10.7616 -0.254783 -2.87827e-05
10.7782 -0.254767 -2.00888e-05
10.7948 -0.254752 -2.85024e-05
10.8114 -0.254737 -1.98491e-05
10.8281 -0.254723 -2.82544e-05
10.8447 -0.254708 -1.95666e-05
10.8614 -0.254693 -2.8057e-05
10.8781 -0.254678 -1.92541e-05
10.8949 -0.254663 -2.78684e-05
10.9117 -0.254649 -1.89692e-05
10.9284 -0.254634 -2.76347e-05
10.9452 -0.25462 -1.87423e-05
10.9621 -0.254605 -2.73613e-05
10.9789 -0.254591 -1.85318e-05
10.9958 -0.254576 -2.71131e-05
11.0127 -0.254562 -1.82718e-05
11.0296 -0.254548 -2.69317e-05
11.0466 -0.254533 -1.79624e-05
11.0636 -0.254519 -2.67727e-05
11.0806 -0.254505 -1.76778e-05
11.0976 -0.254491 -2.65585e-05
11.1146 -0.254477 -1.74686e-05
11.1317 -0.254463 -2.62879e-05
11.1488 -0.254449 -1.72827e-05
11.1659 -0.254435 -2.60484e-05
11.183 -0.254421 -1.70302e-05
11.2002 -0.254408 -2.58953e-05
11.2174 -0.254394 -1.67157e-05
11.2346 -0.25438 -2.57613e-05
11.2519 -0.254367 -1.6445e-05
11.2691 -0.254353 -2.5545e-05
11.2864 -0.25434 -1.62707e-05
11.3037 -0.254326 -2.5269e-05
11.3211 -0.254313 -1.60993e-05
11.3385 -0.254299 -2.50608e-05
11.3559 -0.254286 -1.58241e-05
11.3733 -0.254272 -2.49562e-05
11.3908 -0.254259 -1.55021e-05
11.4082 -0.254246 -2.48249e-05
11.4258 -0.254233 -1.52809e-05
11.4433 -0.25422 -2.45704e-05
11.4609 -0.254207 -1.51555e-05
11.4785 -0.254194 -2.43043e-05
11.4961 -0.254181 -1.49542e-05
11.5137 -0.254168 -2.41785e-05
11.5314 -0.254155 -1.46221e-05
11.5491 -0.254142 -2.41151e-05
11.5669 -0.254129 -1.43404e-05
11.5847 -0.254116 -2.39149e-05
11.6025 -0.254103 -1.4224e-05
11.6203 -0.254091 -2.36144e-05
11.6381 -0.254078 -1.40921e-05
11.656 -0.254065 -2.3453e-05
11.674 -0.254053 -1.37719e-05
11.6919 -0.25404 -2.34364e-05
11.7099 -0.254028 -1.34416e-05
11.7279 -0.254015 -2.32873e-05
11.746 -0.254003 -1.33282e-05
11.7641 -0.25399 -2.29633e-05
11.7822 -0.253978 -1.32493e-05
11.8003 -0.253966 -2.27837e-05
11.8185 -0.253953 -1.29266e-05
11.8367 -0.253941 -2.28149e-05
11.855 -0.253929 -1.2564e-05
11.8733 -0.253917 -2.26845e-05
11.8916 -0.253905 -1.24856e-05
11.9099 -0.253893 -2.23247e-05
11.9283 -0.253881 -1.24368e-05
11.9468 -0.253869 -2.21771e-05
11.9652 -0.253857 -1.20602e-05
11.9837 -0.253845 -2.22718e-05
12.0023 -0.253833 -1.17023e-05
12.0208 -0.253821 -2.20851e-05
12.0394 -0.253809 -1.17225e-05
12.0581 -0.253797 -2.16859e-05
12.0768 -0.253785 -1.16318e-05
12.0955 -0.253774 -2.16755e-05
12.1142 -0.253762 -1.11376e-05
12.133 -0.25375 -2.17959e-05
12.1519 -0.253739 -1.09112e-05
12.1708 -0.253727 -2.14234e-05
12.1897 -0.253715 -1.10528e-05
12.2086 -0.253704 -2.11087e-05
12.2276 -0.253692 -1.07237e-05
12.2467 -0.253681 -2.13484e-05
12.2658 -0.253669 -1.01984e-05
12.2849 -0.253658 -2.12413e-05
12.3041 -0.253647 -1.0332e-05
12.3233 -0.253635 -2.06908e-05
12.3425 -0.253624 -1.03036e-05
12.3618 -0.253613 -2.08312e-05
12.3812 -0.253601 -9.61103e-06
12.4006 -0.25359 -2.10279e-05
12.42 -0.253579 -9.58282e-06
12.4395 -0.253568 -2.03792e-05
12.459 -0.253557 -9.82609e-06
12.4786 -0.253545 -2.03482e-05
12.4982 -0.253534 -9.06409e-06
12.5179 -0.253523 -2.07903e-05
12.5376 -0.253512 -8.87928e-06
12.5574 -0.253501 -2.00765e-05
12.5772 -0.25349 -9.33261e-06
12.5971 -0.253479 -1.99516e-05
12.617 -0.253468 -8.45659e-06
12.637 -0.253457 -2.0585e-05
12.657 -0.253446 -8.26537e-06
12.6771 -0.253435 -1.96861e-05
12.6972 -0.253425 -8.86381e-06
12.7174 -0.253414 -1.97093e-05
12.7377 -0.253403 -7.6931e-06
12.758 -0.253392 -2.04087e-05
12.7783 -0.253381 -7.85649e-06
12.7987 -0.253371 -1.91363e-05
12.8192 -0.25336 -8.31715e-06
12.8397 -0.253349 -1.98055e-05
12.8603 -0.253338 -6.77615e-06
12.881 -0.253328 -2.00024e-05
12.9017 -0.253317 -7.86295e-06
12.9225 -0.253306 -1.86345e-05
12.9433 -0.253296 -7.23011e-06
12.9642 -0.253285 -2.03276e-05
12.9852 -0.253274 -6.29075e-06
13.0062 -0.253264 -1.88112e-05
13.0273 -0.253253 -7.89317e-06
13.0485 -0.253243 -1.92459e-05
13.0697 -0.253232 -5.40573e-06
13.091 -0.253222 -1.99645e-05
13.1124 -0.253211 -7.3787e-06
13.1338 -0.253201 -1.79317e-05
13.1553 -0.25319 -5.73676e-06
13.1769 -0.253179 -2.07959e-05
13.1986 -0.253169 -5.96917e-06
13.2203 -0.253158 -1.73202e-05
13.2421 -0.253148 -6.55486e-06
13.264 -0.253137 -2.09596e-05
13.286 -0.253127 -4.47342e-06
13.3081 -0.253116 -1.72534e-05
13.3302 -0.253106 -7.25306e-06
13.3524 -0.253095 -2.09892e-05
13.3747 -0.253084 -3.26039e-06
13.3971 -0.253074 -1.704e-05
13.4196 -0.253063 -7.67042e-06
13.4422 -0.253052 -2.17125e-05
13.4648 -0.253041 -2.56809e-06
13.4876 -0.25303 -1.58761e-05
13.5104 -0.253019 -7.28042e-06
13.5334 -0.253008 -2.39228e-05
13.5564 -0.252997 -3.8048e-06
13.5796 -0.252986 -1.36738e-05
13.6028 -0.252974 -3.67989e-06
13.6262 -0.252962 -2.6143e-05
13.6496 -0.25295 -1.04141e-05
13.6732 -0.252938 -1.6075e-05
13.6969 -0.252925 4.24474e-06
13.7207 -0.252912 -1.79639e-05
13.7446 -0.252897 -1.52401e-05
13.7686 -0.25288 -3.48696e-05
13.7927 -0.252864 -9.54002e-06
13.817 -0.252848 -1.00003e-05
13.8414 -0.25283 1.19734e-05
13.8659 -0.252802 -1.51274e-05
13.8905 -0.25276 -2.42868e-05
13.9153 -0.252697 -6.90974e-05
13.9402 -0.252613 -7.39877e-05
13.9653 -0.252515 -9.9187e-05
13.9905 -0.252409 -7.92777e-05
14.0159 -0.252305 -8.52275e-05
14.0414 -0.252209 -5.44293e-05
14.067 -0.252126 -5.84235e-05
14.0929 -0.252056 -3.02324e-05
14.1188 -0.252 -3.96774e-05
14.145 -0.251955 -1.62577e-05
14.1713 -0.251918 -3.02877e-05
14.1978 -0.251888 -9.53329e-06
14.2245 -0.251862 -2.60443e-05
14.2514 -0.25184 -6.22581e-06
14.2785 -0.251821 -2.40509e-05
14.3058 -0.251803 -4.35511e-06
14.3333 -0.251786 -2.3034e-05
14.361 -0.25177 -3.11789e-06
14.3889 -0.251754 -2.24929e-05
14.4171 -0.251739 -2.1907e-06
14.4455 -0.251725 -2.22195e-05
14.4741 -0.251711 -1.42807e-06
14.503 -0.251697 -2.21173e-05
14.5322 -0.251683 -7.55182e-07
14.5616 -0.251669 -2.21377e-05
14.5914 -0.251656 -1.28675e-07
14.6214 -0.251642 -2.22556e-05
14.6518 -0.251629 4.79533e-07
14.6825 -0.251615 -2.24588e-05
14.7135 -0.251602 1.08981e-06
14.7449 -0.251589 -2.27434e-05
14.7767 -0.251575 1.71886e-06
14.8088 -0.251562 -2.31118e-05
14.8414 -0.251548 2.38219e-06
14.8745 -0.251534 -2.3572e-05
14.908 -0.251521 3.09597e-06
14.942 -0.251506 -2.41381e-05
14.9766 -0.251492 3.87877e-06
15.0117 -0.251478 -2.48318e-05
15.0475 -0.251464 4.75367e-06
15.0839 -0.251448 -2.56858e-05
15.121 -0.251434 5.75116e-06
15.1589 -0.251418 -2.67495e-05
15.1976 -0.251402 6.91377e-06
15.2373 -0.251385 -2.80998e-05
15.278 -0.251369 8.30408e-06
15.3199 -0.251351 -2.98639e-05
15.363 -0.251333 1.00197e-05
15.4077 -0.251313 -3.22684e-05
15.454 -0.251293 1.22236e-05
15.5024 -0.251269 -3.57667e-05
15.5531 -0.251247 1.52125e-05
15.6069 -0.251216 -4.14488e-05
15.6646 -0.251186 1.95861e-05
15.7276 -0.251135 -5.29609e-05
15.7989 -0.251084 2.65564e-05
15.8859 -0.250881 -9.92338e-05


==> anc/HERMITE/GAMMA005/SigmaROneLoop.txt <==
-15.8859 -0.500001 -5.62463e-18
-15.7989 -0.500001 -5.62463e-18
-15.7276 -0.500001 -5.62463e-18
-15.6646 -0.500001 -5.62463e-18
-15.6069 -0.500001 -5.62463e-18
-15.5531 -0.500001 -5.62463e-18
-15.5024 -0.500001 -5.62463e-18
-15.454 -0.500001 -5.62463e-18
-15.4077 -0.500001 -5.62463e-18
-15.363 -0.500001 -5.62463e-18
-15.3199 -0.500001 -5.62463e-18
-15.278 -0.500001 -5.62463e-18
-15.2373 -0.500001 -5.62463e-18
-15.1976 -0.500001 -5.62463e-18
-15.1589 -0.500001 -5.62463e-18
-15.121 -0.500001 -5.62463e-18
-15.0839 -0.500001 -5.62463e-18
-15.0475 -0.500001 -5.62463e-18
-15.0117 -0.500001 -5.62463e-18
-14.9766 -0.500001 -5.62463e-18
-14.942 -0.500001 -5.62463e-18
-14.908 -0.500001 -5.62463e-18
-14.8745 -0.500001 -5.62463e-18
-14.8414 -0.500001 -5.62463e-18
-14.8088 -0.500001 -5.62463e-18
-14.7767 -0.500001 -5.62463e-18
-14.7449 -0.500001 -5.62463e-18
-14.7135 -0.500001 -5.62463e-18
-14.6825 -0.500001 -5.62463e-18
-14.6518 -0.500001 -5.62463e-18
-14.6214 -0.500001 -5.62463e-18
-14.5914 -0.500001 -5.62463e-18
-14.5616 -0.500001 -5.62463e-18
-14.5322 -0.500001 -5.62463e-18
-14.503 -0.500001 -5.62463e-18
-14.4741 -0.500001 -5.62463e-18
-14.4455 -0.500001 -5.62463e-18
-14.4171 -0.500001 -5.62463e-18
-14.3889 -0.500001 -5.62463e-18
-14.361 -0.500001 -5.62463e-18
-14.3333 -0.500001 -5.62463e-18
-14.3058 -0.500001 -5.62463e-18
-14.2785 -0.500001 -5.62463e-18
-14.2514 -0.500001 -5.62463e-18
-14.2245 -0.500001 -5.62463e-18
-14.1978 -0.500001 -5.62463e-18
-14.1713 -0.500001 -5.62463e-18
-14.145 -0.500001 -5.62463e-18
-14.1188 -0.500001 -5.62463e-18
-14.0929 -0.500001 -5.62463e-18
-14.067 -0.500001 -5.62463e-18
-14.0414 -0.500001 -5.62463e-18
-14.0159 -0.500001 -5.62463e-18
-13.9905 -0.500001 -5.62463e-18
-13.9653 -0.500001 -5.62463e-18
-13.9402 -0.500001 -5.62463e-18
-13.9153 -0.500001 -5.62463e-18
-13.8905 -0.500001 -5.62463e-18
-13.8659 -0.500001 -5.62463e-18
-13.8414 -0.500001 -5.62463e-18
-13.817 -0.500001 -5.62463e-18
-13.7927 -0.500001 -5.62463e-18
-13.7686 -0.500001 -5.62463e-18
-13.7446 -0.500001 -5.62463e-18
-13.7207 -0.500001 -5.62463e-18
-13.6969 -0.500001 -5.62463e-18
-13.6732 -0.500001 -5.62463e-18
-13.6496 -0.500001 -5.62463e-18
-13.6262 -0.500001 -5.62463e-18
-13.6028 -0.500001 -5.62463e-18
-13.5796 -0.500001 -5.62463e-18
-13.5564 -0.500001 -5.62463e-18
-13.5334 -0.500001 -5.62463e-18
-13.5104 -0.500001 -5.62463e-18
-13.4876 -0.500001 -5.62463e-18
-13.4648 -0.500001 -5.62463e-18
-13.4422 -0.500001 -5.62463e-18
-13.4196 -0.500001 -5.62463e-18
-13.3971 -0.500001 -5.62463e-18
-13.3747 -0.500001 -5.62463e-18
-13.3524 -0.500001 -5.62463e-18
-13.3302 -0.500001 -5.62463e-18
-13.3081 -0.500001 -5.62463e-18
-13.286 -0.500001 -5.62463e-18
-13.264 -0.500001 -5.62463e-18
-13.2421 -0.500001 -5.62463e-18
-13.2203 -0.500001 -5.62463e-18
-13.1986 -0.500001 -5.62463e-18
-13.1769 -0.500001 -5.62463e-18
-13.1553 -0.500001 -5.62463e-18
-13.1338 -0.500001 -5.62463e-18
-13.1124 -0.500001 -5.62463e-18
-13.091 -0.500001 -5.62463e-18
-13.0697 -0.500001 -5.62463e-18
-13.0485 -0.500001 -5.62463e-18
-13.0273 -0.500001 -5.62463e-18
-13.0062 -0.500001 -5.62463e-18
-12.9852 -0.500001 -5.62463e-18
-12.9642 -0.500001 -5.62463e-18
-12.9433 -0.500001 -5.62463e-18
-12.9225 -0.500001 -5.62463e-18
-12.9017 -0.500001 -5.62463e-18
-12.881 -0.500001 -5.62463e-18
-12.8603 -0.500001 -5.62463e-18
-12.8397 -0.500001 -5.62463e-18
-12.8192 -0.500001 -5.62463e-18
-12.7987 -0.500001 -5.62463e-18
-12.7783 -0.500001 -5.62463e-18
-12.758 -0.500001 -5.62463e-18
-12.7377 -0.500001 -5.62463e-18
-12.7174 -0.500001 -5.62463e-18
-12.6972 -0.500001 -5.62463e-18
-12.6771 -0.500001 -5.62463e-18
-12.657 -0.500001 -5.62463e-18
-12.637 -0.500001 -5.62463e-18
-12.617 -0.500001 -5.62463e-18
-12.5971 -0.500001 -5.62463e-18
-12.5772 -0.500001 -5.62463e-18
-12.5574 -0.500001 -5.62463e-18
-12.5376 -0.500001 -5.62463e-18
-12.5179 -0.500001 -5.62463e-18
-12.4982 -0.500001 -5.62463e-18
-12.4786 -0.500001 -5.62463e-18
-12.459 -0.500001 -5.62463e-18
-12.4395 -0.500001 -5.62463e-18
-12.42 -0.500001 -5.62463e-18
-12.4006 -0.500001 -5.62463e-18
-12.3812 -0.500001 -5.62463e-18
-12.3618 -0.500001 -5.62463e-18
-12.3425 -0.500001 -5.62463e-18
-12.3233 -0.500001 -5.62463e-18
-12.3041 -0.500001 -5.62463e-18
-12.2849 -0.500001 -5.62463e-18
-12.2658 -0.500001 -5.62463e-18
-12.2467 -0.500001 -5.62463e-18
-12.2276 -0.500001 -5.62463e-18
-12.2086 -0.500001 -5.62463e-18
-12.1897 -0.500001 -5.62463e-18
-12.1708 -0.500001 -5.62463e-18
-12.1519 -0.500001 -5.62463e-18
-12.133 -0.500001 -5.62463e-18
-12.1142 -0.500001 -5.62463e-18
-12.0955 -0.500001 -5.62463e-18
-12.0768 -0.500001 -5.62463e-18
-12.0581 -0.500001 -5.62463e-18
-12.0394 -0.500001 -5.62463e-18
-12.0208 -0.500001 -5.62463e-18
-12.0023 -0.500001 -5.62463e-18
-11.9837 -0.500001 -5.62463e-18
-11.9652 -0.500001 -5.62463e-18
-11.9468 -0.500001 -5.62463e-18
-11.9283 -0.500001 -5.62463e-18
-11.9099 -0.500001 -5.62463e-18
-11.8916 -0.500001 -5.62463e-18
-11.8733 -0.500001 -5.62463e-18
-11.855 -0.500001 -5.62463e-18
-11.8367 -0.500001 -5.62463e-18
-11.8185 -0.500001 -5.62463e-18
-11.8003 -0.500001 -5.62463e-18
-11.7822 -0.500001 -5.62463e-18
-11.7641 -0.500001 -5.62463e-18
-11.746 -0.500001 -5.62463e-18
-11.7279 -0.500001 -5.62463e-18
-11.7099 -0.500001 -5.62463e-18
-11.6919 -0.500001 -5.62463e-18
-11.674 -0.500001 -5.62463e-18
-11.656 -0.500001 -5.62463e-18
-11.6381 -0.500001 -5.62463e-18
-11.6203 -0.500001 -5.62463e-18
-11.6025 -0.500001 -5.62463e-18
-11.5847 -0.500001 -5.62463e-18
-11.5669 -0.500001 -5.62463e-18
-11.5491 -0.500001 -5.62463e-18
-11.5314 -0.500001 -5.62463e-18
-11.5137 -0.500001 -5.62463e-18
-11.4961 -0.500001 -5.62463e-18
-11.4785 -0.500001 -5.62463e-18
-11.4609 -0.500001 -5.62463e-18
-11.4433 -0.500001 -5.62463e-18
-11.4258 -0.500001 -5.62463e-18
-11.4082 -0.500001 -5.62463e-18
-11.3908 -0.500001 -5.62463e-18
-11.3733 -0.500001 -5.62463e-18
-11.3559 -0.500001 -5.62463e-18
-11.3385 -0.500001 -5.62463e-18
-11.3211 -0.500001 -5.62463e-18
-11.3037 -0.500001 -5.62463e-18
-11.2864 -0.500001 -5.62463e-18
-11.2691 -0.500001 -5.62463e-18
-11.2519 -0.500001 -5.62463e-18
-11.2346 -0.500001 -5.62463e-18
-11.2174 -0.500001 -5.62463e-18
-11.2002 -0.500001 -5.62463e-18
-11.183 -0.500001 -5.62463e-18
-11.1659 -0.500001 -5.62463e-18
-11.1488 -0.500001 -5.62463e-18
-11.1317 -0.500001 -5.62463e-18
-11.1146 -0.500001 -5.62463e-18
-11.0976 -0.500001 -5.62463e-18
-11.0806 -0.500001 -5.62463e-18
-11.0636 -0.500001 -5.62463e-18
-11.0466 -0.500001 -5.62463e-18
-11.0296 -0.500001 -5.62463e-18
-11.0127 -0.500001 -5.62463e-18
-10.9958 -0.500001 -5.62463e-18
-10.9789 -0.500001 -5.62463e-18
-10.9621 -0.500001 -5.62463e-18
-10.9452 -0.500001 -5.62463e-18
-10.9284 -0.500001 -5.62463e-18
-10.9117 -0.500001 -5.62463e-18
-10.8949 -0.500001 -5.62463e-18
-10.8781 -0.500001 -5.62463e-18
-10.8614 -0.500001 -5.62463e-18
-10.8447 -0.500001 -5.62463e-18
-10.8281 -0.500001 -5.62463e-18
-10.8114 -0.500001 -5.62463e-18
-10.7948 -0.500001 -5.62463e-18
-10.7782 -0.500001 -5.62463e-18
-10.7616 -0.500001 -5.62463e-18
-10.745 -0.500001 -5.62463e-18
-10.7284 -0.500001 -5.62463e-18
-10.7119 -0.500001 -5.62463e-18
-10.6954 -0.500001 -5.62463e-18
-10.6789 -0.500001 -5.62463e-18
-10.6625 -0.500001 -5.62463e-18
-10.646 -0.500001 -5.62463e-18
-10.6296 -0.500001 -5.62463e-18
-10.6132 -0.500001 -5.62463e-18
-10.5968 -0.500001 -5.62463e-18
-10.5804 -0.500001 -5.62463e-18
-10.5641 -0.500001 -5.62463e-18
-10.5478 -0.500001 -5.62463e-18
-10.5315 -0.500001 -5.62463e-18
-10.5152 -0.500001 -5.62463e-18
-10.4989 -0.500001 -5.62463e-18
-10.4826 -0.500001 -5.62463e-18
-10.4664 -0.500001 -5.62463e-18
-10.4502 -0.500001 -5.62463e-18
-10.434 -0.500001 -5.62463e-18
-10.4178 -0.500001 -5.62463e-18
-10.4017 -0.500001 -5.62463e-18
-10.3855 -0.500001 -5.62463e-18
-10.3694 -0.500001 -5.62463e-18
-10.3533 -0.500001 -5.62463e-18
-10.3372 -0.500001 -5.62463e-18
-10.3212 -0.500001 -5.62463e-18
-10.3051 -0.500001 -5.62463e-18
-10.2891 -0.500001 -5.62463e-18
-10.2731 -0.500001 -5.62463e-18
-10.2571 -0.500001 -5.62463e-18
-10.2411 -0.500001 -5.62463e-18
-10.2251 -0.500001 -5.62463e-18
-10.2092 -0.500001 -5.62463e-18
-10.1933 -0.500001 -5.62463e-18
-10.1774 -0.500001 -5.62463e-18
-10.1615 -0.500001 -5.62463e-18
-10.1456 -0.500001 -5.62463e-18
-10.1297 -0.500001 -5.62463e-18
-10.1139 -0.500001 -5.62463e-18
-10.0981 -0.500001 -5.62463e-18
-10.0823 -0.500001 -5.62463e-18
-10.0665 -0.500001 -5.62463e-18
-10.0507 -0.500001 -5.62463e-18
-10.0349 -0.500001 -5.62463e-18
-10.0192 -0.500001 -5.62463e-18
-10.0035 -0.500001 -5.62463e-18
-9.98775 -0.500001 -5.62463e-18
-9.97205 -0.500001 -5.62463e-18
-9.95637 -0.500001 -5.62463e-18
-9.9407 -0.500001 -5.62463e-18
-9.92505 -0.500001 -5.62463e-18
-9.90942 -0.500001 -5.62463e-18
-9.8938 -0.500001 -5.62463e-18
-9.87819 -0.500001 -5.62463e-18
-9.8626 -0.500001 -5.62463e-18
-9.84703 -0.500001 -5.62463e-18
-9.83147 -0.500001 -5.62463e-18
-9.81592 -0.500001 -5.62463e-18
-9.8004 -0.500001 -5.62463e-18
-9.78488 -0.500001 -5.62463e-18
-9.76938 -0.500001 -5.62463e-18
-9.7539 -0.500001 -5.62463e-18
-9.73842 -0.500001 -5.62463e-18
-9.72297 -0.500001 -5.62463e-18
-9.70753 -0.500001 -5.62463e-18
-9.6921 -0.500001 -5.62463e-18
-9.67668 -0.500001 -5.62463e-18
-9.66128 -0.500001 -5.62463e-18
-9.6459 -0.500001 -5.62463e-18
-9.63053 -0.500001 -5.62463e-18
-9.61517 -0.500001 -5.62463e-18
-9.59983 -0.500001 -5.62463e-18
-9.5845 -0.500001 -5.62463e-18
-9.56918 -0.500001 -5.62463e-18
-9.55388 -0.500001 -5.62463e-18
-9.53859 -0.500001 -5.62463e-18
-9.52331 -0.500001 -5.62463e-18
-9.50805 -0.500001 -5.62463e-18
-9.4928 -0.500001 -5.62463e-18
-9.47757 -0.500001 -5.62463e-18
-9.46235 -0.500001 -5.62463e-18
-9.44714 -0.500001 -5.62463e-18
-9.43194 -0.500001 -5.62463e-18
-9.41676 -0.500001 -5.62463e-18
-9.40159 -0.500001 -5.62463e-18
-9.38643 -0.500001 -5.62463e-18
-9.37129 -0.500001 -5.62463e-18
-9.35616 -0.500001 -5.62463e-18
-9.34104 -0.500001 -5.62463e-18
-9.32593 -0.500001 -5.62463e-18
-9.31084 -0.500001 -5.62463e-18
-9.29576 -0.500001 -5.62463e-18
-9.28069 -0.500001 -5.62463e-18
-9.26563 -0.500001 -5.62463e-18
-9.25059 -0.500001 -5.62463e-18
-9.23556 -0.500001 -5.62463e-18
-9.22054 -0.500001 -5.62463e-18
-9.20553 -0.500001 -5.62463e-18
-9.19053 -0.500001 -5.62463e-18
-9.17555 -0.500001 -5.62463e-18
-9.16058 -0.500001 -5.62463e-18
-9.14562 -0.500001 -5.62463e-18
-9.13067 -0.500001 -5.62463e-18
-9.11574 -0.500001 -5.62463e-18
-9.10081 -0.500001 -5.62463e-18
-9.0859 -0.500001 -5.62463e-18
-9.071 -0.500001 -5.62463e-18
-9.05611 -0.500001 -5.62463e-18
-9.04124 -0.500001 -5.62463e-18
-9.02637 -0.500001 -5.62463e-18
-9.01151 -0.500001 -5.62463e-18
-8.99667 -0.500001 -5.62463e-18
-8.98184 -0.500001 -5.62463e-18
-8.96702 -0.500001 -5.62463e-18
-8.95221 -0.500001 -5.62463e-18
-8.93741 -0.500001 -5.62463e-18
-8.92262 -0.500001 -5.62463e-18
-8.90785 -0.500001 -5.62463e-18
-8.89308 -0.500001 -5.62463e-18
-8.87833 -0.500001 -5.62463e-18
-8.86359 -0.500001 -5.62463e-18
-8.84885 -0.500001 -5.62463e-18
-8.83413 -0.500001 -5.62463e-18
-8.81942 -0.500001 -5.62463e-18
-8.80472 -0.500001 -5.62463e-18
-8.79003 -0.500001 -5.62463e-18
-8.77535 -0.500001 -5.62463e-18
-8.76069 -0.500001 -5.62463e-18
-8.74603 -0.500001 -5.62463e-18
-8.73138 -0.500001 -5.62463e-18
-8.71674 -0.500001 -5.62463e-18
-8.70212 -0.500001 -5.62463e-18
-8.6875 -0.500001 -5.62463e-18
-8.67289 -0.500001 -5.62463e-18
-8.6583 -0.500001 -5.62463e-18
-8.64371 -0.500001 -5.62463e-18
-8.62914 -0.500001 -5.62463e-18
-8.61457 -0.500001 -5.62463e-18
-8.60002 -0.500001 -5.62463e-18
-8.58547 -0.500001 -5.62463e-18
-8.57094 -0.500001 -5.62463e-18
-8.55641 -0.500001 -5.62463e-18
-8.5419 -0.500001 -5.62463e-18
-8.52739 -0.500001 -5.62463e-18
-8.51289 -0.500001 -5.62463e-18
-8.49841 -0.500001 -5.62463e-18
-8.48393 -0.500001 -5.62463e-18
-8.46946 -0.500001 -5.62463e-18
-8.45501 -0.500001 -5.62463e-18
-8.44056 -0.500001 -5.62463e-18
-8.42612 -0.500001 -5.62463e-18
-8.41169 -0.500001 -5.62463e-18
-8.39727 -0.500001 -5.62463e-18
-8.38286 -0.500001 -5.62463e-18
-8.36846 -0.500001 -5.62463e-18
-8.35407 -0.500001 -5.62463e-18
-8.33969 -0.500001 -5.62463e-18
-8.32532 -0.500001 -5.62463e-18
-8.31095 -0.500001 -5.62463e-18
-8.2966 -0.500001 -5.62463e-18
-8.28225 -0.500001 -5.62463e-18
-8.26792 -0.500001 -5.62463e-18
-8.25359 -0.500001 -5.62463e-18
-8.23927 -0.500001 -5.62463e-18
-8.22496 -0.500001 -5.62463e-18
-8.21066 -0.500001 -5.62463e-18
-8.19637 -0.500001 -5.62463e-18
-8.18209 -0.500001 -5.62463e-18
-8.16782 -0.500001 -5.62463e-18
-8.15355 -0.500001 -5.62463e-18
-8.1393 -0.500001 -5.62463e-18
-8.12505 -0.500001 -5.62463e-18
-8.11081 -0.500001 -5.62463e-18
-8.09658 -0.500001 -5.62463e-18
-8.08236 -0.500001 -5.62463e-18
-8.06814 -0.500001 -5.62463e-18
-8.05394 -0.500001 -5.62463e-18
-8.03974 -0.500001 -5.62463e-18
-8.02556 -0.500001 -5.62463e-18
-8.01138 -0.500001 -5.62463e-18
-7.99721 -0.500001 -5.62463e-18
-7.98305 -0.500001 -5.62463e-18
-7.96889 -0.500001 -5.62463e-18
-7.95475 -0.500001 -5.62463e-18
-7.94061 -0.500001 -5.62463e-18
-7.92648 -0.500001 -5.62463e-18
-7.91236 -0.500001 -5.62463e-18
-7.89825 -0.500001 -5.62463e-18
-7.88414 -0.500001 -5.62463e-18
-7.87005 -0.500001 -5.62463e-18
-7.85596 -0.500001 -5.62463e-18
-7.84188 -0.500001 -5.62463e-18
-7.8278 -0.500001 -5.62463e-18
-7.81374 -0.500001 -5.62463e-18
-7.79968 -0.500001 -5.62463e-18
-7.78563 -0.500001 -5.62463e-18
-7.77159 -0.500001 -5.62463e-18
-7.75756 -0.500001 -5.62463e-18
-7.74353 -0.500001 -5.62463e-18
-7.72952 -0.500001 -5.62463e-18
-7.71551 -0.500001 -5.62463e-18
-7.70151 -0.500001 -5.62463e-18
-7.68751 -0.500001 -5.62463e-18
-7.67352 -0.500001 -5.62463e-18
-7.65954 -0.500001 -5.62463e-18
-7.64557 -0.500001 -5.62463e-18
-7.63161 -0.500001 -5.62463e-18
-7.61765 -0.500001 -5.62463e-18
-7.6037 -0.500001 -5.62463e-18
-7.58976 -0.500001 -5.62463e-18
-7.57583 -0.500001 -5.62463e-18
-7.5619 -0.500001 -5.62463e-18
-7.54798 -0.500001 -5.62463e-18
-7.53407 -0.500001 -5.62463e-18
-7.52017 -0.500001 -5.62463e-18
-7.50627 -0.500001 -5.62463e-18
-7.49238 -0.500001 -5.62463e-18
-7.47849 -0.500001 -5.62463e-18
-7.46462 -0.500001 -5.62463e-18
-7.45075 -0.500001 -5.62463e-18
-7.43689 -0.500001 -5.62463e-18
-7.42303 -0.500001 -5.62463e-18
-7.40919 -0.500001 -5.62463e-18
-7.39535 -0.500001 -5.62463e-18
-7.38151 -0.500001 -5.62463e-18
-7.36769 -0.500001 -5.62463e-18
-7.35387 -0.500001 -5.62463e-18
-7.34006 -0.500001 -5.62463e-18
-7.32625 -0.500001 -5.62463e-18
-7.31245 -0.500001 -5.62463e-18
-7.29866 -0.500001 -5.62463e-18
-7.28488 -0.500001 -5.62463e-18
-7.2711 -0.500001 -5.62463e-18
-7.25733 -0.500001 -5.62463e-18
-7.24356 -0.500001 -5.62463e-18
-7.22981 -0.500001 -5.62463e-18
-7.21605 -0.500001 -5.62463e-18
-7.20231 -0.500001 -5.62463e-18
-7.18857 -0.500001 -5.62463e-18
-7.17484 -0.500001 -5.62463e-18
-7.16112 -0.500001 -5.62463e-18
-7.1474 -0.500001 -5.62463e-18
-7.13369 -0.500001 -5.62463e-18
-7.11998 -0.500001 -5.62463e-18
-7.10629 -0.500001 -5.62463e-18
-7.09259 -0.500001 -5.62463e-18
-7.07891 -0.500001 -5.62463e-18
-7.06523 -0.500001 -5.62463e-18
-7.05156 -0.500001 -5.62463e-18
-7.03789 -0.500001 -5.62463e-18
-7.02423 -0.500001 -5.62463e-18
-7.01058 -0.500001 -5.62463e-18
-6.99693 -0.500001 -5.62463e-18
-6.98329 -0.500001 -5.62463e-18
-6.96966 -0.500001 -5.62463e-18
-6.95603 -0.500001 -5.62463e-18
-6.94241 -0.500001 -5.62463e-18
-6.92879 -0.500001 -5.62463e-18
-6.91518 -0.500001 -5.62463e-18
-6.90158 -0.500001 -5.62463e-18
-6.88798 -0.500001 -5.62463e-18
-6.87439 -0.500001 -5.62463e-18
-6.86081 -0.500001 -5.62463e-18
-6.84723 -0.500001 -5.62463e-18
-6.83365 -0.500001 -5.62463e-18
-6.82009 -0.500001 -5.62463e-18
-6.80653 -0.500001 -5.62463e-18
-6.79297 -0.500001 -5.62463e-18
-6.77942 -0.500001 -5.62463e-18
-6.76588 -0.500001 -5.62463e-18
-6.75234 -0.500001 -5.62463e-18
-6.73881 -0.500001 -5.62463e-18
-6.72528 -0.500001 -5.62463e-18
-6.71176 -0.500001 -5.62463e-18
-6.69825 -0.500001 -5.62463e-18
-6.68474 -0.500001 -5.62463e-18
-6.67124 -0.500001 -5.62463e-18
-6.65774 -0.500001 -5.62463e-18
-6.64425 -0.500001 -5.62463e-18
-6.63077 -0.500001 -5.62463e-18
-6.61729 -0.500001 -5.62463e-18
-6.60381 -0.500001 -5.62463e-18
-6.59035 -0.500001 -5.62463e-18
-6.57688 -0.500001 -5.62463e-18
-6.56343 -0.500001 -5.62463e-18
-6.54998 -0.500001 -5.62463e-18
-6.53653 -0.500001 -5.62463e-18
-6.52309 -0.500001 -5.62463e-18
-6.50965 -0.500001 -5.62463e-18
-6.49623 -0.500001 -5.62463e-18
-6.4828 -0.500001 -5.62463e-18
-6.46938 -0.500001 -5.62463e-18
-6.45597 -0.500001 -5.62463e-18
-6.44256 -0.500001 -5.62463e-18
-6.42916 -0.500001 -5.62463e-18
-6.41576 -0.500001 -5.62463e-18
-6.40237 -0.500001 -5.62463e-18
-6.38899 -0.500001 -5.62463e-18
-6.37561 -0.500001 -5.62463e-18
-6.36223 -0.500001 -5.62463e-18
-6.34886 -0.500001 -5.62463e-18
-6.3355 -0.500001 -5.62463e-18
-6.32214 -0.500001 -5.62463e-18
-6.30878 -0.500001 -5.62463e-18
-6.29543 -0.500001 -5.62463e-18
-6.28209 -0.500001 -5.62463e-18
-6.26875 -0.500001 -5.62463e-18
-6.25542 -0.500001 -5.62463e-18
-6.24209 -0.500001 -5.62463e-18
-6.22876 -0.500001 -5.62463e-18
-6.21545 -0.500001 -5.62463e-18
-6.20213 -0.500001 -5.62463e-18
-6.18882 -0.500001 -5.62463e-18
-6.17552 -0.500001 -5.62463e-18
-6.16222 -0.500001 -5.62463e-18
-6.14893 -0.500001 -5.62463e-18
-6.13564 -0.500001 -5.62463e-18
-6.12236 -0.500001 -5.62463e-18
-6.10908 -0.500001 -5.62463e-18
-6.09581 -0.500001 -5.62463e-18
-6.08254 -0.500001 -5.62463e-18
-6.06927 -0.500001 -5.62463e-18
-6.05601 -0.500001 -5.62463e-18
-6.04276 -0.500001 -5.62463e-18
-6.02951 -0.500001 -5.62463e-18
-6.01627 -0.500001 -5.62463e-18
-6.00303 -0.500001 -5.62463e-18
-5.98979 -0.500001 -5.62463e-18
-5.97656 -0.500001 -5.62463e-18
-5.96334 -0.500001 -5.62463e-18
-5.95012 -0.500001 -5.62463e-18
-5.9369 -0.500001 -5.62463e-18
-5.92369 -0.500001 -5.62463e-18
-5.91048 -0.500001 -5.62463e-18
-5.89728 -0.500001 -5.62463e-18
-5.88409 -0.500001 -5.62463e-18
-5.87089 -0.500001 -5.62463e-18
-5.85771 -0.500001 -5.62463e-18
-5.84452 -0.500001 -5.62463e-18
-5.83134 -0.500001 -5.62463e-18
-5.81817 -0.500001 -5.62463e-18
-5.805 -0.500001 -5.62463e-18
-5.79183 -0.500001 -5.62463e-18
-5.77867 -0.500001 -5.62463e-18
-5.76552 -0.500001 -5.62463e-18
-5.75237 -0.500001 -5.62463e-18
-5.73922 -0.500001 -5.62463e-18
-5.72608 -0.500001 -5.62463e-18
-5.71294 -0.500001 -5.62463e-18
-5.6998 -0.500001 -5.62463e-18
-5.68668 -0.500001 -5.62463e-18
-5.67355 -0.500001 -5.62463e-18
-5.66043 -0.500001 -5.62463e-18
-5.64731 -0.500001 -5.62463e-18
-5.6342 -0.500001 -5.62463e-18
-5.62109 -0.500001 -5.62463e-18
-5.60799 -0.500001 -5.62463e-18
-5.59489 -0.500001 -5.62463e-18
-5.5818 -0.500001 -5.62463e-18
-5.56871 -0.500001 -5.62463e-18
-5.55562 -0.500001 -5.62463e-18
-5.54254 -0.500001 -5.62463e-18
-5.52946 -0.500001 -5.62463e-18
-5.51639 -0.500001 -5.62463e-18
-5.50332 -0.500001 -5.62463e-18
-5.49025 -0.500001 -5.62463e-18
-5.47719 -0.500001 -5.62463e-18
-5.46413 -0.500001 -5.62463e-18
-5.45108 -0.500001 -5.62463e-18
-5.43803 -0.500001 -5.62463e-18
-5.42499 -0.500001 -5.62463e-18
-5.41194 -0.500001 -5.62463e-18
-5.39891 -0.500001 -5.62463e-18
-5.38588 -0.500001 -5.62463e-18
-5.37285 -0.500001 -5.62463e-18
-5.35982 -0.500001 -5.62463e-18
-5.3468 -0.500001 -5.62463e-18
-5.33379 -0.500001 -5.62463e-18
-5.32077 -0.500001 -5.62463e-18
-5.30776 -0.500001 -5.62463e-18
-5.29476 -0.500001 -5.62463e-18
-5.28176 -0.500001 -5.62463e-18
-5.26876 -0.500001 -5.62463e-18
-5.25577 -0.500001 -5.62463e-18
-5.24278 -0.500001 -5.62463e-18
-5.22979 -0.500001 -5.62463e-18
-5.21681 -0.500001 -5.62463e-18
-5.20384 -0.500001 -5.62463e-18
-5.19086 -0.500001 -5.62463e-18
-5.17789 -0.500001 -5.62463e-18
-5.16493 -0.500001 -5.62463e-18
-5.15196 -0.500001 -5.62463e-18
-5.139 -0.500001 -5.62463e-18
-5.12605 -0.500001 -5.62463e-18
-5.1131 -0.500001 -5.62463e-18
-5.10015 -0.500001 -5.62463e-18
-5.08721 -0.500001 -5.62463e-18
-5.07427 -0.500001 -5.62463e-18
-5.06133 -0.500001 -5.62463e-18
-5.0484 -0.500001 -5.62463e-18
-5.03547 -0.500001 -5.62463e-18
-5.02254 -0.500001 -5.62463e-18
-5.00962 -0.500001 -5.62463e-18
-4.99671 -0.500001 -5.62463e-18
-4.98379 -0.500001 -5.62463e-18
-4.97088 -0.500001 -5.62463e-18
-4.95797 -0.500001 -5.62463e-18
-4.94507 -0.500001 -5.62463e-18
-4.93217 -0.500001 -5.62463e-18
-4.91927 -0.500001 -5.62463e-18
-4.90638 -0.500001 -5.62463e-18
-4.89349 -0.500001 -5.62463e-18
-4.8806 -0.500001 -5.62463e-18
-4.86772 -0.500001 -5.62463e-18
-4.85484 -0.500001 -5.62463e-18
-4.84197 -0.500001 -5.62463e-18
-4.82909 -0.500001 -5.62463e-18
-4.81623 -0.500001 -5.62463e-18
-4.80336 -0.500001 -5.62463e-18
-4.7905 -0.500001 -5.62463e-18
-4.77764 -0.500001 -5.62463e-18
-4.76479 -0.500001 -5.62463e-18
-4.75193 -0.500001 -5.62463e-18
-4.73909 -0.500001 -5.62463e-18
-4.72624 -0.500001 -5.62463e-18
-4.7134 -0.500001 -5.62463e-18
-4.70056 -0.500001 -5.62463e-18
-4.68773 -0.500001 -5.62463e-18
-4.67489 -0.500001 -5.62463e-18
-4.66207 -0.500001 -5.62463e-18
-4.64924 -0.500001 -5.62463e-18
-4.63642 -0.500001 -5.62463e-18
-4.6236 -0.500001 -5.62463e-18
-4.61078 -0.500001 -5.62463e-18
-4.59797 -0.500001 -5.62463e-18
-4.58516 -0.500001 -5.62463e-18
-4.57236 -0.500001 -5.62463e-18
-4.55955 -0.500001 -5.62463e-18
-4.54676 -0.500001 -5.62463e-18
-4.53396 -0.500001 -5.62463e-18
-4.52117 -0.500001 -5.62463e-18
-4.50838 -0.500001 -5.62463e-18
-4.49559 -0.500001 -5.62463e-18
-4.48281 -0.500001 -5.62463e-18
-4.47002 -0.500001 -5.62463e-18
-4.45725 -0.500001 -5.62463e-18
-4.44447 -0.500001 -5.62463e-18
-4.4317 -0.500001 -5.62463e-18
-4.41893 -0.500001 -5.62463e-18
-4.40617 -0.500001 -5.62463e-18
-4.39341 -0.500001 -5.62463e-18
-4.38065 -0.500001 -5.62463e-18
-4.36789 -0.500001 -5.62463e-18
-4.35514 -0.500001 -5.62463e-18
-4.34239 -0.500001 -5.62463e-18
-4.32964 -0.500001 -5.62463e-18
-4.3169 -0.500001 -5.62463e-18
-4.30415 -0.500001 -5.62463e-18
-4.29142 -0.500001 -5.62463e-18
-4.27868 -0.500001 -5.62463e-18
-4.26595 -0.500001 -5.62463e-18
-4.25322 -0.500001 -5.62463e-18
-4.24049 -0.500001 -5.62463e-18
-4.22777 -0.500001 -5.62463e-18
-4.21505 -0.500001 -5.62463e-18
-4.20233 -0.500001 -5.62463e-18
-4.18961 -0.500001 -5.62463e-18
-4.1769 -0.500001 -5.62463e-18
-4.16419 -0.500001 -5.62463e-18
-4.15148 -0.500001 -5.62463e-18
-4.13878 -0.500001 -5.62463e-18
-4.12608 -0.500001 -5.62463e-18
-4.11338 -0.500001 -5.62463e-18
-4.10068 -0.500001 -5.62463e-18
-4.08799 -0.500001 -5.62463e-18
-4.0753 -0.500001 -5.62463e-18
-4.06261 -0.500001 -5.62463e-18
-4.04993 -0.500001 -5.62463e-18
-4.03725 -0.500001 -5.62463e-18
-4.02457 -0.500001 -5.62463e-18
-4.01189 -0.500001 -5.62463e-18
-3.99922 -0.500001 -5.62463e-18
-3.98655 -0.500001 -5.62463e-18
-3.97388 -0.500001 -5.62463e-18
-3.96121 -0.500001 -5.62463e-18
-3.94855 -0.500001 -5.62463e-18
-3.93589 -0.500001 -5.62463e-18
-3.92323 -0.500001 -5.62463e-18
-3.91058 -0.500001 -5.62463e-18
-3.89792 -0.500001 -5.62463e-18
-3.88527 -0.500001 -5.62463e-18
-3.87263 -0.500001 -5.62463e-18
-3.85998 -0.500001 -5.62463e-18
-3.84734 -0.500001 -5.62463e-18
-3.8347 -0.500001 -5.62463e-18
-3.82206 -0.500001 -5.62463e-18
-3.80943 -0.500001 -5.62463e-18
-3.79679 -0.500001 -5.62463e-18
-3.78416 -0.500001 -5.62463e-18
-3.77154 -0.500001 -5.62463e-18
-3.75891 -0.500001 -5.62463e-18
-3.74629 -0.500001 -5.62463e-18
-3.73367 -0.500001 -5.62463e-18
-3.72105 -0.500001 -5.62463e-18
-3.70844 -0.500001 -5.62463e-18
-3.69582 -0.500001 -5.62463e-18
-3.68321 -0.500001 -5.62463e-18
-3.67061 -0.500001 -5.62463e-18
-3.658 -0.500001 -5.62463e-18
-3.6454 -0.500001 -5.62463e-18
-3.6328 -0.500001 -5.62463e-18
-3.6202 -0.500001 -5.62463e-18
-3.6076 -0.500001 -5.62463e-18
-3.59501 -0.500001 -5.62463e-18
-3.58242 -0.500001 -5.62463e-18
-3.56983 -0.500001 -5.62463e-18
-3.55724 -0.500001 -5.62463e-18
-3.54466 -0.500001 -5.62463e-18
-3.53208 -0.500001 -5.62463e-18
-3.5195 -0.500001 -5.62463e-18
-3.50692 -0.500001 -5.62463e-18
-3.49435 -0.500001 -5.62463e-18
-3.48177 -0.500001 -5.62463e-18
-3.4692 -0.500001 -5.62463e-18
-3.45664 -0.500001 -5.62463e-18
-3.44407 -0.500001 -5.62463e-18
-3.43151 -0.500001 -5.62463e-18
-3.41894 -0.500001 -5.62463e-18
-3.40639 -0.500001 -5.62463e-18
-3.39383 -0.500001 -5.62463e-18
-3.38127 -0.500001 -5.62463e-18
-3.36872 -0.500001 -5.62463e-18
-3.35617 -0.500001 -5.62463e-18
-3.34362 -0.500001 -5.62463e-18
-3.33108 -0.500001 -5.62463e-18
-3.31853 -0.500001 -5.62463e-18
-3.30599 -0.500001 -5.62463e-18
-3.29345 -0.500001 -5.62463e-18
-3.28091 -0.500001 -5.62463e-18
-3.26838 -0.500001 -5.62463e-18
-3.25584 -0.500001 -5.62463e-18
-3.24331 -0.500001 -5.62463e-18
-3.23078 -0.500001 -5.62463e-18
-3.21825 -0.500001 -5.62463e-18
-3.20573 -0.500001 -5.62463e-18
-3.19321 -0.500001 -5.62463e-18
-3.18068 -0.500001 -5.62463e-18
-3.16817 -0.500001 -5.62463e-18
-3.15565 -0.500001 -5.62463e-18
-3.14313 -0.500001 -5.62463e-18
-3.13062 -0.500001 -5.62463e-18
-3.11811 -0.500001 -5.62463e-18
-3.1056 -0.500001 -5.62463e-18
-3.09309 -0.500001 -5.62463e-18
-3.08059 -0.500001 -5.62463e-18
-3.06808 -0.500001 -5.62463e-18
-3.05558 -0.500001 -5.62463e-18
-3.04308 -0.500001 -5.62463e-18
-3.03059 -0.500001 -5.62463e-18
-3.01809 -0.500001 -5.62463e-18
-3.0056 -0.500001 -5.62463e-18
-2.99311 -0.500001 -5.62463e-18
-2.98062 -0.500001 -5.62463e-18
-2.96813 -0.500001 -5.62463e-18
-2.95564 -0.500001 -5.62463e-18
-2.94316 -0.500001 -5.62463e-18
-2.93067 -0.500001 -5.62463e-18
-2.91819 -0.500001 -5.62463e-18
-2.90572 -0.500001 -5.62463e-18
-2.89324 -0.500001 -5.62463e-18
-2.88076 -0.500001 -5.62463e-18
-2.86829 -0.500001 -5.62463e-18
-2.85582 -0.500001 -5.62463e-18
-2.84335 -0.500001 -5.62463e-18
-2.83088 -0.500001 -5.62463e-18
-2.81842 -0.500001 -5.62463e-18
-2.80595 -0.500001 -5.62463e-18
-2.79349 -0.500001 -5.62463e-18
-2.78103 -0.500001 -5.62463e-18
-2.76857 -0.500001 -5.62463e-18
-2.75611 -0.500001 -5.62463e-18
-2.74366 -0.500001 -5.62463e-18
-2.7312 -0.500001 -5.62463e-18
-2.71875 -0.500001 -5.62463e-18
-2.7063 -0.500001 -5.62463e-18
-2.69385 -0.500001 -5.62463e-18
-2.6814 -0.500001 -5.62463e-18
-2.66896 -0.500001 -5.62463e-18
-2.65651 -0.500001 -5.62463e-18
-2.64407 -0.500001 -5.62463e-18
-2.63163 -0.500001 -5.62463e-18
-2.61919 -0.500001 -5.62463e-18
-2.60675 -0.500001 -5.62463e-18
-2.59432 -0.500001 -5.62463e-18
-2.58188 -0.500001 -5.62463e-18
-2.56945 -0.500001 -5.62463e-18
-2.55702 -0.500001 -5.62463e-18
-2.54459 -0.500001 -5.62463e-18
-2.53216 -0.500001 -5.62463e-18
-2.51974 -0.500001 -5.62463e-18
-2.50731 -0.500001 -5.62463e-18
-2.49489 -0.500001 -5.62463e-18
-2.48247 -0.500001 -5.62463e-18
-2.47005 -0.500001 -5.62463e-18
-2.45763 -0.500001 -5.62463e-18
-2.44521 -0.500001 -5.62463e-18
-2.4328 -0.500001 -5.62463e-18
-2.42038 -0.500001 -5.62463e-18
-2.40797 -0.500001 -5.62463e-18
-2.39556 -0.500001 -5.62463e-18
-2.38315 -0.500001 -5.62463e-18
-2.37074 -0.500001 -5.62463e-18
-2.35834 -0.500001 -5.62463e-18
-2.34593 -0.500001 -5.62463e-18
-2.33353 -0.500001 -5.62463e-18
-2.32113 -0.500001 -5.62463e-18
-2.30873 -0.500001 -5.62463e-18
-2.29633 -0.500001 -5.62463e-18
-2.28393 -0.500001 -5.62463e-18
-2.27153 -0.500001 -5.62463e-18
-2.25914 -0.500001 -5.62463e-18
-2.24674 -0.500001 -5.62463e-18
-2.23435 -0.500001 -5.62463e-18
-2.22196 -0.500001 -5.62463e-18
-2.20957 -0.500001 -5.62463e-18
-2.19718 -0.500001 -5.62463e-18
-2.18479 -0.500001 -5.62463e-18
-2.17241 -0.500001 -5.62463e-18
-2.16002 -0.500001 -5.62463e-18
-2.14764 -0.500001 -5.62463e-18
-2.13526 -0.500001 -5.62463e-18
-2.12288 -0.500001 -5.62463e-18
-2.1105 -0.500001 -5.62463e-18
-2.09812 -0.500001 -5.62463e-18
-2.08575 -0.500001 -5.62463e-18
-2.07337 -0.500001 -5.62463e-18
-2.061 -0.500001 -5.62463e-18
-2.04862 -0.500001 -5.62463e-18
-2.03625 -0.500001 -5.62463e-18
-2.02388 -0.500001 -5.62463e-18
-2.01151 -0.500001 -5.62463e-18
-1.99914 -0.500001 -5.62463e-18
-1.98678 -0.500001 -5.62463e-18
-1.97441 -0.500001 -5.62463e-18
-1.96205 -0.500001 -5.62463e-18
-1.94968 -0.500001 -5.62463e-18
-1.93732 -0.500001 -5.62463e-18
-1.92496 -0.500001 -5.62463e-18
-1.9126 -0.500001 -5.62463e-18
-1.90024 -0.500001 -5.62463e-18
-1.88789 -0.500001 -5.62463e-18
-1.87553 -0.500001 -5.62463e-18
-1.86318 -0.500001 -5.62463e-18
-1.85082 -0.500001 -5.62463e-18
-1.83847 -0.500001 -5.62463e-18
-1.82612 -0.500001 -5.62463e-18
-1.81377 -0.500001 -5.62463e-18
-1.80142 -0.500001 -5.62463e-18
-1.78907 -0.500001 -5.62463e-18
-1.77672 -0.500001 -5.62463e-18
-1.76438 -0.500001 -5.62463e-18
-1.75203 -0.500001 -5.62463e-18
-1.73969 -0.500001 -5.62463e-18
-1.72734 -0.500001 -5.62463e-18
-1.715 -0.500001 -5.62463e-18
-1.70266 -0.500001 -5.62463e-18
-1.69032 -0.500001 -5.62463e-18
-1.67798 -0.500001 -5.62463e-18
-1.66564 -0.500001 -5.62463e-18
-1.65331 -0.500001 -5.62463e-18
-1.64097 -0.500001 -5.62463e-18
-1.62864 -0.500001 -5.62463e-18
-1.6163 -0.500001 -5.62463e-18
-1.60397 -0.500001 -5.62463e-18
-1.59164 -0.500001 -5.62463e-18
-1.57931 -0.500001 -5.62463e-18
-1.56698 -0.500001 -5.62463e-18
-1.55465 -0.500001 -5.62463e-18
-1.54232 -0.500001 -5.62463e-18
-1.52999 -0.500001 -5.62463e-18
-1.51767 -0.500001 -5.62463e-18
-1.50534 -0.500001 -5.62463e-18
-1.49302 -0.500001 -5.62463e-18
-1.48069 -0.500001 -5.62463e-18
-1.46837 -0.500001 -5.62463e-18
-1.45605 -0.500001 -5.62463e-18
-1.44373 -0.500001 -5.62463e-18
-1.43141 -0.500001 -5.62463e-18
-1.41909 -0.500001 -5.62463e-18
-1.40677 -0.500001 -5.62463e-18
-1.39445 -0.500001 -5.62463e-18
-1.38213 -0.500001 -5.62463e-18
-1.36982 -0.500001 -5.62463e-18
-1.3575 -0.500001 -5.62463e-18
-1.34519 -0.500001 -5.62463e-18
-1.33288 -0.500001 -5.62463e-18
-1.32056 -0.500001 -5.62463e-18
-1.30825 -0.500001 -5.62463e-18
-1.29594 -0.500001 -5.62463e-18
-1.28363 -0.500001 -5.62463e-18
-1.27132 -0.500001 -5.62463e-18
-1.25901 -0.500001 -5.62463e-18
-1.2467 -0.500001 -5.62463e-18
-1.2344 -0.500001 -5.62463e-18
-1.22209 -0.500001 -5.62463e-18
-1.20978 -0.500001 -5.62463e-18
-1.19748 -0.500001 -5.62463e-18
-1.18517 -0.500001 -5.62463e-18
-1.17287 -0.500001 -5.62463e-18
-1.16057 -0.500001 -5.62463e-18
-1.14826 -0.500001 -5.62463e-18
-1.13596 -0.500001 -5.62463e-18
-1.12366 -0.500001 -5.62463e-18
-1.11136 -0.500001 -5.62463e-18
-1.09906 -0.500001 -5.62463e-18
-1.08676 -0.500001 -5.62463e-18
-1.07446 -0.500001 -5.62463e-18
-1.06217 -0.500001 -5.62463e-18
-1.04987 -0.500001 -5.62463e-18
-1.03757 -0.500001 -5.62463e-18
-1.02528 -0.500001 -5.62463e-18
-1.01298 -0.500001 -5.62463e-18
-1.00069 -0.500001 -5.62463e-18
-0.988392 -0.500001 -5.62463e-18
-0.976098 -0.500001 -5.62463e-18
-0.963805 -0.500001 -5.62463e-18
-0.951513 -0.500001 -5.62463e-18
-0.939221 -0.500001 -5.62463e-18
-0.92693 -0.500001 -5.62463e-18
-0.914639 -0.500001 -5.62463e-18
-0.902349 -0.500001 -5.62463e-18
-0.890059 -0.500001 -5.62463e-18
-0.87777 -0.500001 -5.62463e-18
-0.865482 -0.500001 -5.62463e-18
-0.853194 -0.500001 -5.62463e-18
-0.840906 -0.500001 -5.62463e-18
-0.828619 -0.500001 -5.62463e-18
-0.816332 -0.500001 -5.62463e-18
-0.804046 -0.500001 -5.62463e-18
-0.791761 -0.500001 -5.62463e-18
-0.779475 -0.500001 -5.62463e-18
-0.767191 -0.500001 -5.62463e-18
-0.754907 -0.500001 -5.62463e-18
-0.742623 -0.500001 -5.62463e-18
-0.730339 -0.500001 -5.62463e-18
-0.718056 -0.500001 -5.62463e-18
-0.705774 -0.500001 -5.62463e-18
-0.693492 -0.500001 -5.62463e-18
-0.68121 -0.500001 -5.62463e-18
-0.668929 -0.500001 -5.62463e-18
-0.656648 -0.500001 -5.62463e-18
-0.644367 -0.500001 -5.62463e-18
-0.632087 -0.500001 -5.62463e-18
-0.619808 -0.500001 -5.62463e-18
-0.607528 -0.500001 -5.62463e-18
-0.595249 -0.500001 -5.62463e-18
-0.582971 -0.500001 -5.62463e-18
-0.570692 -0.500001 -5.62463e-18
-0.558414 -0.500001 -5.62463e-18
-0.546137 -0.500001 -5.62463e-18
-0.533859 -0.500001 -5.62463e-18
-0.521582 -0.500001 -5.62463e-18
-0.509305 -0.500001 -5.62463e-18
-0.497029 -0.500001 -5.62463e-18
-0.484753 -0.500001 -5.62463e-18
-0.472477 -0.500001 -5.62463e-18
-0.460202 -0.500001 -5.62463e-18
-0.447926 -0.500001 -5.62463e-18
-0.435651 -0.500001 -5.62463e-18
-0.423376 -0.500001 -5.62463e-18
-0.411102 -0.500001 -5.62463e-18
-0.398828 -0.500001 -5.62463e-18
-0.386554 -0.500001 -5.62463e-18
-0.37428 -0.500001 -5.62463e-18
-0.362006 -0.500001 -5.62463e-18
-0.349733 -0.500001 -5.62463e-18
-0.33746 -0.500001 -5.62463e-18
-0.325187 -0.500001 -5.62463e-18
-0.312914 -0.500001 -5.62463e-18
-0.300641 -0.500001 -5.62463e-18
-0.288369 -0.500001 -5.62463e-18
-0.276097 -0.500001 -5.62463e-18
-0.263824 -0.500001 -5.62463e-18
-0.251553 -0.500001 -5.62463e-18
-0.239281 -0.500001 -5.62463e-18
-0.227009 -0.500001 -5.62463e-18
-0.214738 -0.500001 -5.62463e-18
-0.202466 -0.500001 -5.62463e-18
-0.190195 -0.500001 -5.62463e-18
-0.177924 -0.500001 -5.62463e-18
-0.165653 -0.500001 -5.62463e-18
-0.153382 -0.500001 -5.62463e-18
-0.141111 -0.500001 -5.62463e-18
-0.12884 -0.500001 -5.62463e-18
-0.116569 -0.500001 -5.62463e-18
-0.104299 -0.500001 -5.62463e-18
-0.0920281 -0.500001 -5.62463e-18
-0.0797576 -0.500001 -5.62463e-18
-0.0674871 -0.500001 -5.62463e-18
-0.0552167 -0.500001 -5.62463e-18
-0.0429463 -0.500001 -5.62463e-18
-0.0306759 -0.500001 -5.62463e-18
-0.0184055 -0.500001 -5.62463e-18
-0.00613517 -0.500001 -5.62463e-18
0.00613517 -0.500001 -5.62463e-18
0.0184055 -0.500001 -5.62463e-18
0.0306759 -0.500001 -5.62463e-18
0.0429463 -0.500001 -5.62463e-18
0.0552167 -0.500001 -5.62463e-18
0.0674871 -0.500001 -5.62463e-18
0.0797576 -0.500001 -5.62463e-18
0.0920281 -0.500001 -5.62463e-18
0.104299 -0.500001 -5.62463e-18
0.116569 -0.500001 -5.62463e-18
0.12884 -0.500001 -5.62463e-18
0.141111 -0.500001 -5.62463e-18
0.153382 -0.500001 -5.62463e-18
0.165653 -0.500001 -5.62463e-18
0.177924 -0.500001 -5.62463e-18
0.190195 -0.500001 -5.62463e-18
0.202466 -0.500001 -5.62463e-18
0.214738 -0.500001 -5.62463e-18
0.227009 -0.500001 -5.62463e-18
0.239281 -0.500001 -5.62463e-18
0.251553 -0.500001 -5.62463e-18
0.263824 -0.500001 -5.62463e-18
0.276097 -0.500001 -5.62463e-18
0.288369 -0.500001 -5.62463e-18
0.300641 -0.500001 -5.62463e-18
0.312914 -0.500001 -5.62463e-18
0.325187 -0.500001 -5.62463e-18
0.33746 -0.500001 -5.62463e-18
0.349733 -0.500001 -5.62463e-18
0.362006 -0.500001 -5.62463e-18
0.37428 -0.500001 -5.62463e-18
0.386554 -0.500001 -5.62463e-18
0.398828 -0.500001 -5.62463e-18
0.411102 -0.500001 -5.62463e-18
0.423376 -0.500001 -5.62463e-18
0.435651 -0.500001 -5.62463e-18
0.447926 -0.500001 -5.62463e-18
0.460202 -0.500001 -5.62463e-18
0.472477 -0.500001 -5.62463e-18
0.484753 -0.500001 -5.62463e-18
0.497029 -0.500001 -5.62463e-18
0.509305 -0.500001 -5.62463e-18
0.521582 -0.500001 -5.62463e-18
0.533859 -0.500001 -5.62463e-18
0.546137 -0.500001 -5.62463e-18
0.558414 -0.500001 -5.62463e-18
0.570692 -0.500001 -5.62463e-18
0.582971 -0.500001 -5.62463e-18
0.595249 -0.500001 -5.62463e-18
0.607528 -0.500001 -5.62463e-18
0.619808 -0.500001 -5.62463e-18
0.632087 -0.500001 -5.62463e-18
0.644367 -0.500001 -5.62463e-18
0.656648 -0.500001 -5.62463e-18
0.668929 -0.500001 -5.62463e-18
0.68121 -0.500001 -5.62463e-18
0.693492 -0.500001 -5.62463e-18
0.705774 -0.500001 -5.62463e-18
0.718056 -0.500001 -5.62463e-18
0.730339 -0.500001 -5.62463e-18
0.742623 -0.500001 -5.62463e-18
0.754907 -0.500001 -5.62463e-18
0.767191 -0.500001 -5.62463e-18
0.779475 -0.500001 -5.62463e-18
0.791761 -0.500001 -5.62463e-18
0.804046 -0.500001 -5.62463e-18
0.816332 -0.500001 -5.62463e-18
0.828619 -0.500001 -5.62463e-18
0.840906 -0.500001 -5.62463e-18
0.853194 -0.500001 -5.62463e-18
0.865482 -0.500001 -5.62463e-18
0.87777 -0.500001 -5.62463e-18
0.890059 -0.500001 -5.62463e-18
0.902349 -0.500001 -5.62463e-18
0.914639 -0.500001 -5.62463e-18
0.92693 -0.500001 -5.62463e-18
0.939221 -0.500001 -5.62463e-18
0.951513 -0.500001 -5.62463e-18
0.963805 -0.500001 -5.62463e-18
0.976098 -0.500001 -5.62463e-18
0.988392 -0.500001 -5.62463e-18
1.00069 -0.500001 -5.62463e-18
1.01298 -0.500001 -5.62463e-18
1.02528 -0.500001 -5.62463e-18
1.03757 -0.500001 -5.62463e-18
1.04987 -0.500001 -5.62463e-18
1.06217 -0.500001 -5.62463e-18
1.07446 -0.500001 -5.62463e-18
1.08676 -0.500001 -5.62463e-18
1.09906 -0.500001 -5.62463e-18
1.11136 -0.500001 -5.62463e-18
1.12366 -0.500001 -5.62463e-18
1.13596 -0.500001 -5.62463e-18
1.14826 -0.500001 -5.62463e-18
1.16057 -0.500001 -5.62463e-18
1.17287 -0.500001 -5.62463e-18
1.18517 -0.500001 -5.62463e-18
1.19748 -0.500001 -5.62463e-18
1.20978 -0.500001 -5.62463e-18
1.22209 -0.500001 -5.62463e-18
1.2344 -0.500001 -5.62463e-18
1.2467 -0.500001 -5.62463e-18
1.25901 -0.500001 -5.62463e-18
1.27132 -0.500001 -5.62463e-18
1.28363 -0.500001 -5.62463e-18
1.29594 -0.500001 -5.62463e-18
1.30825 -0.500001 -5.62463e-18
1.32056 -0.500001 -5.62463e-18
1.33288 -0.500001 -5.62463e-18
1.34519 -0.500001 -5.62463e-18
1.3575 -0.500001 -5.62463e-18
1.36982 -0.500001 -5.62463e-18
1.38213 -0.500001 -5.62463e-18
1.39445 -0.500001 -5.62463e-18
1.40677 -0.500001 -5.62463e-18
1.41909 -0.500001 -5.62463e-18
1.43141 -0.500001 -5.62463e-18
1.44373 -0.500001 -5.62463e-18
1.45605 -0.500001 -5.62463e-18
1.46837 -0.500001 -5.62463e-18
1.48069 -0.500001 -5.62463e-18
1.49302 -0.500001 -5.62463e-18
1.50534 -0.500001 -5.62463e-18
1.51767 -0.500001 -5.62463e-18
1.52999 -0.500001 -5.62463e-18
1.54232 -0.500001 -5.62463e-18
1.55465 -0.500001 -5.62463e-18
1.56698 -0.500001 -5.62463e-18
1.57931 -0.500001 -5.62463e-18
1.59164 -0.500001 -5.62463e-18
1.60397 -0.500001 -5.62463e-18
1.6163 -0.500001 -5.62463e-18
1.62864 -0.500001 -5.62463e-18
1.64097 -0.500001 -5.62463e-18
1.65331 -0.500001 -5.62463e-18
1.66564 -0.500001 -5.62463e-18
1.67798 -0.500001 -5.62463e-18
1.69032 -0.500001 -5.62463e-18
1.70266 -0.500001 -5.62463e-18
1.715 -0.500001 -5.62463e-18
1.72734 -0.500001 -5.62463e-18
1.73969 -0.500001 -5.62463e-18
1.75203 -0.500001 -5.62463e-18
1.76438 -0.500001 -5.62463e-18
1.77672 -0.500001 -5.62463e-18
1.78907 -0.500001 -5.62463e-18
1.80142 -0.500001 -5.62463e-18
1.81377 -0.500001 -5.62463e-18
1.82612 -0.500001 -5.62463e-18
1.83847 -0.500001 -5.62463e-18
1.85082 -0.500001 -5.62463e-18
1.86318 -0.500001 -5.62463e-18
1.87553 -0.500001 -5.62463e-18
1.88789 -0.500001 -5.62463e-18
1.90024 -0.500001 -5.62463e-18
1.9126 -0.500001 -5.62463e-18
1.92496 -0.500001 -5.62463e-18
1.93732 -0.500001 -5.62463e-18
1.94968 -0.500001 -5.62463e-18
1.96205 -0.500001 -5.62463e-18
1.97441 -0.500001 -5.62463e-18
1.98678 -0.500001 -5.62463e-18
1.99914 -0.500001 -5.62463e-18
2.01151 -0.500001 -5.62463e-18
2.02388 -0.500001 -5.62463e-18
2.03625 -0.500001 -5.62463e-18
2.04862 -0.500001 -5.62463e-18
2.061 -0.500001 -5.62463e-18
2.07337 -0.500001 -5.62463e-18
2.08575 -0.500001 -5.62463e-18
2.09812 -0.500001 -5.62463e-18
2.1105 -0.500001 -5.62463e-18
2.12288 -0.500001 -5.62463e-18
2.13526 -0.500001 -5.62463e-18
2.14764 -0.500001 -5.62463e-18
2.16002 -0.500001 -5.62463e-18
2.17241 -0.500001 -5.62463e-18
2.18479 -0.500001 -5.62463e-18
2.19718 -0.500001 -5.62463e-18
2.20957 -0.500001 -5.62463e-18
2.22196 -0.500001 -5.62463e-18
2.23435 -0.500001 -5.62463e-18
2.24674 -0.500001 -5.62463e-18
2.25914 -0.500001 -5.62463e-18
2.27153 -0.500001 -5.62463e-18
2.28393 -0.500001 -5.62463e-18
2.29633 -0.500001 -5.62463e-18
2.30873 -0.500001 -5.62463e-18
2.32113 -0.500001 -5.62463e-18
2.33353 -0.500001 -5.62463e-18
2.34593 -0.500001 -5.62463e-18
2.35834 -0.500001 -5.62463e-18
2.37074 -0.500001 -5.62463e-18
2.38315 -0.500001 -5.62463e-18
2.39556 -0.500001 -5.62463e-18
2.40797 -0.500001 -5.62463e-18
2.42038 -0.500001 -5.62463e-18
2.4328 -0.500001 -5.62463e-18
2.44521 -0.500001 -5.62463e-18
2.45763 -0.500001 -5.62463e-18
2.47005 -0.500001 -5.62463e-18
2.48247 -0.500001 -5.62463e-18
2.49489 -0.500001 -5.62463e-18
2.50731 -0.500001 -5.62463e-18
2.51974 -0.500001 -5.62463e-18
2.53216 -0.500001 -5.62463e-18
2.54459 -0.500001 -5.62463e-18
2.55702 -0.500001 -5.62463e-18
2.56945 -0.500001 -5.62463e-18
2.58188 -0.500001 -5.62463e-18
2.59432 -0.500001 -5.62463e-18
2.60675 -0.500001 -5.62463e-18
2.61919 -0.500001 -5.62463e-18
2.63163 -0.500001 -5.62463e-18
2.64407 -0.500001 -5.62463e-18
2.65651 -0.500001 -5.62463e-18
2.66896 -0.500001 -5.62463e-18
2.6814 -0.500001 -5.62463e-18
2.69385 -0.500001 -5.62463e-18
2.7063 -0.500001 -5.62463e-18
2.71875 -0.500001 -5.62463e-18
2.7312 -0.500001 -5.62463e-18
2.74366 -0.500001 -5.62463e-18
2.75611 -0.500001 -5.62463e-18
2.76857 -0.500001 -5.62463e-18
2.78103 -0.500001 -5.62463e-18
2.79349 -0.500001 -5.62463e-18
2.80595 -0.500001 -5.62463e-18
2.81842 -0.500001 -5.62463e-18
2.83088 -0.500001 -5.62463e-18
2.84335 -0.500001 -5.62463e-18
2.85582 -0.500001 -5.62463e-18
2.86829 -0.500001 -5.62463e-18
2.88076 -0.500001 -5.62463e-18
2.89324 -0.500001 -5.62463e-18
2.90572 -0.500001 -5.62463e-18
2.91819 -0.500001 -5.62463e-18
2.93067 -0.500001 -5.62463e-18
2.94316 -0.500001 -5.62463e-18
2.95564 -0.500001 -5.62463e-18
2.96813 -0.500001 -5.62463e-18
2.98062 -0.500001 -5.62463e-18
2.99311 -0.500001 -5.62463e-18
3.0056 -0.500001 -5.62463e-18
3.01809 -0.500001 -5.62463e-18
3.03059 -0.500001 -5.62463e-18
3.04308 -0.500001 -5.62463e-18
3.05558 -0.500001 -5.62463e-18
3.06808 -0.500001 -5.62463e-18
3.08059 -0.500001 -5.62463e-18
3.09309 -0.500001 -5.62463e-18
3.1056 -0.500001 -5.62463e-18
3.11811 -0.500001 -5.62463e-18
3.13062 -0.500001 -5.62463e-18
3.14313 -0.500001 -5.62463e-18
3.15565 -0.500001 -5.62463e-18
3.16817 -0.500001 -5.62463e-18
3.18068 -0.500001 -5.62463e-18
3.19321 -0.500001 -5.62463e-18
3.20573 -0.500001 -5.62463e-18
3.21825 -0.500001 -5.62463e-18
3.23078 -0.500001 -5.62463e-18
3.24331 -0.500001 -5.62463e-18
3.25584 -0.500001 -5.62463e-18
3.26838 -0.500001 -5.62463e-18
3.28091 -0.500001 -5.62463e-18
3.29345 -0.500001 -5.62463e-18
3.30599 -0.500001 -5.62463e-18
3.31853 -0.500001 -5.62463e-18
3.33108 -0.500001 -5.62463e-18
3.34362 -0.500001 -5.62463e-18
3.35617 -0.500001 -5.62463e-18
3.36872 -0.500001 -5.62463e-18
3.38127 -0.500001 -5.62463e-18
3.39383 -0.500001 -5.62463e-18
3.40639 -0.500001 -5.62463e-18
3.41894 -0.500001 -5.62463e-18
3.43151 -0.500001 -5.62463e-18
3.44407 -0.500001 -5.62463e-18
3.45664 -0.500001 -5.62463e-18
3.4692 -0.500001 -5.62463e-18
3.48177 -0.500001 -5.62463e-18
3.49435 -0.500001 -5.62463e-18
3.50692 -0.500001 -5.62463e-18
3.5195 -0.500001 -5.62463e-18
3.53208 -0.500001 -5.62463e-18
3.54466 -0.500001 -5.62463e-18
3.55724 -0.500001 -5.62463e-18
3.56983 -0.500001 -5.62463e-18
3.58242 -0.500001 -5.62463e-18
3.59501 -0.500001 -5.62463e-18
3.6076 -0.500001 -5.62463e-18
3.6202 -0.500001 -5.62463e-18
3.6328 -0.500001 -5.62463e-18
3.6454 -0.500001 -5.62463e-18
3.658 -0.500001 -5.62463e-18
3.67061 -0.500001 -5.62463e-18
3.68321 -0.500001 -5.62463e-18
3.69582 -0.500001 -5.62463e-18
3.70844 -0.500001 -5.62463e-18
3.72105 -0.500001 -5.62463e-18
3.73367 -0.500001 -5.62463e-18
3.74629 -0.500001 -5.62463e-18
3.75891 -0.500001 -5.62463e-18
3.77154 -0.500001 -5.62463e-18
3.78416 -0.500001 -5.62463e-18
3.79679 -0.500001 -5.62463e-18
3.80943 -0.500001 -5.62463e-18
3.82206 -0.500001 -5.62463e-18
3.8347 -0.500001 -5.62463e-18
3.84734 -0.500001 -5.62463e-18
3.85998 -0.500001 -5.62463e-18
3.87263 -0.500001 -5.62463e-18
3.88527 -0.500001 -5.62463e-18
3.89792 -0.500001 -5.62463e-18
3.91058 -0.500001 -5.62463e-18
3.92323 -0.500001 -5.62463e-18
3.93589 -0.500001 -5.62463e-18
3.94855 -0.500001 -5.62463e-18
3.96121 -0.500001 -5.62463e-18
3.97388 -0.500001 -5.62463e-18
3.98655 -0.500001 -5.62463e-18
3.99922 -0.500001 -5.62463e-18
4.01189 -0.500001 -5.62463e-18
4.02457 -0.500001 -5.62463e-18
4.03725 -0.500001 -5.62463e-18
4.04993 -0.500001 -5.62463e-18
4.06261 -0.500001 -5.62463e-18
4.0753 -0.500001 -5.62463e-18
4.08799 -0.500001 -5.62463e-18
4.10068 -0.500001 -5.62463e-18
4.11338 -0.500001 -5.62463e-18
4.12608 -0.500001 -5.62463e-18
4.13878 -0.500001 -5.62463e-18
4.15148 -0.500001 -5.62463e-18
4.16419 -0.500001 -5.62463e-18
4.1769 -0.500001 -5.62463e-18
4.18961 -0.500001 -5.62463e-18
4.20233 -0.500001 -5.62463e-18
4.21505 -0.500001 -5.62463e-18
4.22777 -0.500001 -5.62463e-18
4.24049 -0.500001 -5.62463e-18
4.25322 -0.500001 -5.62463e-18
4.26595 -0.500001 -5.62463e-18
4.27868 -0.500001 -5.62463e-18
4.29142 -0.500001 -5.62463e-18
4.30415 -0.500001 -5.62463e-18
4.3169 -0.500001 -5.62463e-18
4.32964 -0.500001 -5.62463e-18
4.34239 -0.500001 -5.62463e-18
4.35514 -0.500001 -5.62463e-18
4.36789 -0.500001 -5.62463e-18
4.38065 -0.500001 -5.62463e-18
4.39341 -0.500001 -5.62463e-18
4.40617 -0.500001 -5.62463e-18
4.41893 -0.500001 -5.62463e-18
4.4317 -0.500001 -5.62463e-18
4.44447 -0.500001 -5.62463e-18
4.45725 -0.500001 -5.62463e-18
4.47002 -0.500001 -5.62463e-18
4.48281 -0.500001 -5.62463e-18
4.49559 -0.500001 -5.62463e-18
4.50838 -0.500001 -5.62463e-18
4.52117 -0.500001 -5.62463e-18
4.53396 -0.500001 -5.62463e-18
4.54676 -0.500001 -5.62463e-18
4.55955 -0.500001 -5.62463e-18
4.57236 -0.500001 -5.62463e-18
4.58516 -0.500001 -5.62463e-18
4.59797 -0.500001 -5.62463e-18
4.61078 -0.500001 -5.62463e-18
4.6236 -0.500001 -5.62463e-18
4.63642 -0.500001 -5.62463e-18
4.64924 -0.500001 -5.62463e-18
4.66207 -0.500001 -5.62463e-18
4.67489 -0.500001 -5.62463e-18
4.68773 -0.500001 -5.62463e-18
4.70056 -0.500001 -5.62463e-18
4.7134 -0.500001 -5.62463e-18
4.72624 -0.500001 -5.62463e-18
4.73909 -0.500001 -5.62463e-18
4.75193 -0.500001 -5.62463e-18
4.76479 -0.500001 -5.62463e-18
4.77764 -0.500001 -5.62463e-18
4.7905 -0.500001 -5.62463e-18
4.80336 -0.500001 -5.62463e-18
4.81623 -0.500001 -5.62463e-18
4.82909 -0.500001 -5.62463e-18
4.84197 -0.500001 -5.62463e-18
4.85484 -0.500001 -5.62463e-18
4.86772 -0.500001 -5.62463e-18
4.8806 -0.500001 -5.62463e-18
4.89349 -0.500001 -5.62463e-18
4.90638 -0.500001 -5.62463e-18
4.91927 -0.500001 -5.62463e-18
4.93217 -0.500001 -5.62463e-18
4.94507 -0.500001 -5.62463e-18
4.95797 -0.500001 -5.62463e-18
4.97088 -0.500001 -5.62463e-18
4.98379 -0.500001 -5.62463e-18
4.99671 -0.500001 -5.62463e-18
5.00962 -0.500001 -5.62463e-18
5.02254 -0.500001 -5.62463e-18
5.03547 -0.500001 -5.62463e-18
5.0484 -0.500001 -5.62463e-18
5.06133 -0.500001 -5.62463e-18
5.07427 -0.500001 -5.62463e-18
5.08721 -0.500001 -5.62463e-18
5.10015 -0.500001 -5.62463e-18
5.1131 -0.500001 -5.62463e-18
5.12605 -0.500001 -5.62463e-18
5.139 -0.500001 -5.62463e-18
5.15196 -0.500001 -5.62463e-18
5.16493 -0.500001 -5.62463e-18
5.17789 -0.500001 -5.62463e-18
5.19086 -0.500001 -5.62463e-18
5.20384 -0.500001 -5.62463e-18
5.21681 -0.500001 -5.62463e-18
5.22979 -0.500001 -5.62463e-18
5.24278 -0.500001 -5.62463e-18
5.25577 -0.500001 -5.62463e-18
5.26876 -0.500001 -5.62463e-18
5.28176 -0.500001 -5.62463e-18
5.29476 -0.500001 -5.62463e-18
5.30776 -0.500001 -5.62463e-18
5.32077 -0.500001 -5.62463e-18
5.33379 -0.500001 -5.62463e-18
5.3468 -0.500001 -5.62463e-18
5.35982 -0.500001 -5.62463e-18
5.37285 -0.500001 -5.62463e-18
5.38588 -0.500001 -5.62463e-18
5.39891 -0.500001 -5.62463e-18
5.41194 -0.500001 -5.62463e-18
5.42499 -0.500001 -5.62463e-18
5.43803 -0.500001 -5.62463e-18
5.45108 -0.500001 -5.62463e-18
5.46413 -0.500001 -5.62463e-18
5.47719 -0.500001 -5.62463e-18
5.49025 -0.500001 -5.62463e-18
5.50332 -0.500001 -5.62463e-18
5.51639 -0.500001 -5.62463e-18
5.52946 -0.500001 -5.62463e-18
5.54254 -0.500001 -5.62463e-18
5.55562 -0.500001 -5.62463e-18
5.56871 -0.500001 -5.62463e-18
5.5818 -0.500001 -5.62463e-18
5.59489 -0.500001 -5.62463e-18
5.60799 -0.500001 -5.62463e-18
5.62109 -0.500001 -5.62463e-18
5.6342 -0.500001 -5.62463e-18
5.64731 -0.500001 -5.62463e-18
5.66043 -0.500001 -5.62463e-18
5.67355 -0.500001 -5.62463e-18
5.68668 -0.500001 -5.62463e-18
5.6998 -0.500001 -5.62463e-18
5.71294 -0.500001 -5.62463e-18
5.72608 -0.500001 -5.62463e-18
5.73922 -0.500001 -5.62463e-18
5.75237 -0.500001 -5.62463e-18
5.76552 -0.500001 -5.62463e-18
5.77867 -0.500001 -5.62463e-18
5.79183 -0.500001 -5.62463e-18
5.805 -0.500001 -5.62463e-18
5.81817 -0.500001 -5.62463e-18
5.83134 -0.500001 -5.62463e-18
5.84452 -0.500001 -5.62463e-18
5.85771 -0.500001 -5.62463e-18
5.87089 -0.500001 -5.62463e-18
5.88409 -0.500001 -5.62463e-18
5.89728 -0.500001 -5.62463e-18
5.91048 -0.500001 -5.62463e-18
5.92369 -0.500001 -5.62463e-18
5.9369 -0.500001 -5.62463e-18
5.95012 -0.500001 -5.62463e-18
5.96334 -0.500001 -5.62463e-18
5.97656 -0.500001 -5.62463e-18
5.98979 -0.500001 -5.62463e-18
6.00303 -0.500001 -5.62463e-18
6.01627 -0.500001 -5.62463e-18
6.02951 -0.500001 -5.62463e-18
6.04276 -0.500001 -5.62463e-18
6.05601 -0.500001 -5.62463e-18
6.06927 -0.500001 -5.62463e-18
6.08254 -0.500001 -5.62463e-18
6.09581 -0.500001 -5.62463e-18
6.10908 -0.500001 -5.62463e-18
6.12236 -0.500001 -5.62463e-18
6.13564 -0.500001 -5.62463e-18
6.14893 -0.500001 -5.62463e-18
6.16222 -0.500001 -5.62463e-18
6.17552 -0.500001 -5.62463e-18
6.18882 -0.500001 -5.62463e-18
6.20213 -0.500001 -5.62463e-18
6.21545 -0.500001 -5.62463e-18
6.22876 -0.500001 -5.62463e-18
6.24209 -0.500001 -5.62463e-18
6.25542 -0.500001 -5.62463e-18
6.26875 -0.500001 -5.62463e-18
6.28209 -0.500001 -5.62463e-18
6.29543 -0.500001 -5.62463e-18
6.30878 -0.500001 -5.62463e-18
6.32214 -0.500001 -5.62463e-18
6.3355 -0.500001 -5.62463e-18
6.34886 -0.500001 -5.62463e-18
6.36223 -0.500001 -5.62463e-18
6.37561 -0.500001 -5.62463e-18
6.38899 -0.500001 -5.62463e-18
6.40237 -0.500001 -5.62463e-18
6.41576 -0.500001 -5.62463e-18
6.42916 -0.500001 -5.62463e-18
6.44256 -0.500001 -5.62463e-18
6.45597 -0.500001 -5.62463e-18
6.46938 -0.500001 -5.62463e-18
6.4828 -0.500001 -5.62463e-18
6.49623 -0.500001 -5.62463e-18
6.50965 -0.500001 -5.62463e-18
6.52309 -0.500001 -5.62463e-18
6.53653 -0.500001 -5.62463e-18
6.54998 -0.500001 -5.62463e-18
6.56343 -0.500001 -5.62463e-18
6.57688 -0.500001 -5.62463e-18
6.59035 -0.500001 -5.62463e-18
6.60381 -0.500001 -5.62463e-18
6.61729 -0.500001 -5.62463e-18
6.63077 -0.500001 -5.62463e-18
6.64425 -0.500001 -5.62463e-18
6.65774 -0.500001 -5.62463e-18
6.67124 -0.500001 -5.62463e-18
6.68474 -0.500001 -5.62463e-18
6.69825 -0.500001 -5.62463e-18
6.71176 -0.500001 -5.62463e-18
6.72528 -0.500001 -5.62463e-18
6.73881 -0.500001 -5.62463e-18
6.75234 -0.500001 -5.62463e-18
6.76588 -0.500001 -5.62463e-18
6.77942 -0.500001 -5.62463e-18
6.79297 -0.500001 -5.62463e-18
6.80653 -0.500001 -5.62463e-18
6.82009 -0.500001 -5.62463e-18
6.83365 -0.500001 -5.62463e-18
6.84723 -0.500001 -5.62463e-18
6.86081 -0.500001 -5.62463e-18
6.87439 -0.500001 -5.62463e-18
6.88798 -0.500001 -5.62463e-18
6.90158 -0.500001 -5.62463e-18
6.91518 -0.500001 -5.62463e-18
6.92879 -0.500001 -5.62463e-18
6.94241 -0.500001 -5.62463e-18
6.95603 -0.500001 -5.62463e-18
6.96966 -0.500001 -5.62463e-18
6.98329 -0.500001 -5.62463e-18
6.99693 -0.500001 -5.62463e-18
7.01058 -0.500001 -5.62463e-18
7.02423 -0.500001 -5.62463e-18
7.03789 -0.500001 -5.62463e-18
7.05156 -0.500001 -5.62463e-18
7.06523 -0.500001 -5.62463e-18
7.07891 -0.500001 -5.62463e-18
7.09259 -0.500001 -5.62463e-18
7.10629 -0.500001 -5.62463e-18
7.11998 -0.500001 -5.62463e-18
7.13369 -0.500001 -5.62463e-18
7.1474 -0.500001 -5.62463e-18
7.16112 -0.500001 -5.62463e-18
7.17484 -0.500001 -5.62463e-18
7.18857 -0.500001 -5.62463e-18
7.20231 -0.500001 -5.62463e-18
7.21605 -0.500001 -5.62463e-18
7.22981 -0.500001 -5.62463e-18
7.24356 -0.500001 -5.62463e-18
7.25733 -0.500001 -5.62463e-18
7.2711 -0.500001 -5.62463e-18
7.28488 -0.500001 -5.62463e-18
7.29866 -0.500001 -5.62463e-18
7.31245 -0.500001 -5.62463e-18
7.32625 -0.500001 -5.62463e-18
7.34006 -0.500001 -5.62463e-18
7.35387 -0.500001 -5.62463e-18
7.36769 -0.500001 -5.62463e-18
7.38151 -0.500001 -5.62463e-18
7.39535 -0.500001 -5.62463e-18
7.40919 -0.500001 -5.62463e-18
7.42303 -0.500001 -5.62463e-18
7.43689 -0.500001 -5.62463e-18
7.45075 -0.500001 -5.62463e-18
7.46462 -0.500001 -5.62463e-18
7.47849 -0.500001 -5.62463e-18
7.49238 -0.500001 -5.62463e-18
7.50627 -0.500001 -5.62463e-18
7.52017 -0.500001 -5.62463e-18
7.53407 -0.500001 -5.62463e-18
7.54798 -0.500001 -5.62463e-18
7.5619 -0.500001 -5.62463e-18
7.57583 -0.500001 -5.62463e-18
7.58976 -0.500001 -5.62463e-18
7.6037 -0.500001 -5.62463e-18
7.61765 -0.500001 -5.62463e-18
7.63161 -0.500001 -5.62463e-18
7.64557 -0.500001 -5.62463e-18
7.65954 -0.500001 -5.62463e-18
7.67352 -0.500001 -5.62463e-18
7.68751 -0.500001 -5.62463e-18
7.70151 -0.500001 -5.62463e-18
7.71551 -0.500001 -5.62463e-18
7.72952 -0.500001 -5.62463e-18
7.74353 -0.500001 -5.62463e-18
7.75756 -0.500001 -5.62463e-18
7.77159 -0.500001 -5.62463e-18
7.78563 -0.500001 -5.62463e-18
7.79968 -0.500001 -5.62463e-18
7.81374 -0.500001 -5.62463e-18
7.8278 -0.500001 -5.62463e-18
7.84188 -0.500001 -5.62463e-18
7.85596 -0.500001 -5.62463e-18
7.87005 -0.500001 -5.62463e-18
7.88414 -0.500001 -5.62463e-18
7.89825 -0.500001 -5.62463e-18
7.91236 -0.500001 -5.62463e-18
7.92648 -0.500001 -5.62463e-18
7.94061 -0.500001 -5.62463e-18
7.95475 -0.500001 -5.62463e-18
7.96889 -0.500001 -5.62463e-18
7.98305 -0.500001 -5.62463e-18
7.99721 -0.500001 -5.62463e-18
8.01138 -0.500001 -5.62463e-18
8.02556 -0.500001 -5.62463e-18
8.03974 -0.500001 -5.62463e-18
8.05394 -0.500001 -5.62463e-18
8.06814 -0.500001 -5.62463e-18
8.08236 -0.500001 -5.62463e-18
8.09658 -0.500001 -5.62463e-18
8.11081 -0.500001 -5.62463e-18
8.12505 -0.500001 -5.62463e-18
8.1393 -0.500001 -5.62463e-18
8.15355 -0.500001 -5.62463e-18
8.16782 -0.500001 -5.62463e-18
8.18209 -0.500001 -5.62463e-18
8.19637 -0.500001 -5.62463e-18
8.21066 -0.500001 -5.62463e-18
8.22496 -0.500001 -5.62463e-18
8.23927 -0.500001 -5.62463e-18
8.25359 -0.500001 -5.62463e-18
8.26792 -0.500001 -5.62463e-18
8.28225 -0.500001 -5.62463e-18
8.2966 -0.500001 -5.62463e-18
8.31095 -0.500001 -5.62463e-18
8.32532 -0.500001 -5.62463e-18
8.33969 -0.500001 -5.62463e-18
8.35407 -0.500001 -5.62463e-18
8.36846 -0.500001 -5.62463e-18
8.38286 -0.500001 -5.62463e-18
8.39727 -0.500001 -5.62463e-18
8.41169 -0.500001 -5.62463e-18
8.42612 -0.500001 -5.62463e-18
8.44056 -0.500001 -5.62463e-18
8.45501 -0.500001 -5.62463e-18
8.46946 -0.500001 -5.62463e-18
8.48393 -0.500001 -5.62463e-18
8.49841 -0.500001 -5.62463e-18
8.51289 -0.500001 -5.62463e-18
8.52739 -0.500001 -5.62463e-18
8.5419 -0.500001 -5.62463e-18
8.55641 -0.500001 -5.62463e-18
8.57094 -0.500001 -5.62463e-18
8.58547 -0.500001 -5.62463e-18
8.60002 -0.500001 -5.62463e-18
8.61457 -0.500001 -5.62463e-18
8.62914 -0.500001 -5.62463e-18
8.64371 -0.500001 -5.62463e-18
8.6583 -0.500001 -5.62463e-18
8.67289 -0.500001 -5.62463e-18
8.6875 -0.500001 -5.62463e-18
8.70212 -0.500001 -5.62463e-18
8.71674 -0.500001 -5.62463e-18
8.73138 -0.500001 -5.62463e-18
8.74603 -0.500001 -5.62463e-18
8.76069 -0.500001 -5.62463e-18
8.77535 -0.500001 -5.62463e-18
8.79003 -0.500001 -5.62463e-18
8.80472 -0.500001 -5.62463e-18
8.81942 -0.500001 -5.62463e-18
8.83413 -0.500001 -5.62463e-18
8.84885 -0.500001 -5.62463e-18
8.86359 -0.500001 -5.62463e-18
8.87833 -0.500001 -5.62463e-18
8.89308 -0.500001 -5.62463e-18
8.90785 -0.500001 -5.62463e-18
8.92262 -0.500001 -5.62463e-18
8.93741 -0.500001 -5.62463e-18
8.95221 -0.500001 -5.62463e-18
8.96702 -0.500001 -5.62463e-18
8.98184 -0.500001 -5.62463e-18
8.99667 -0.500001 -5.62463e-18
9.01151 -0.500001 -5.62463e-18
9.02637 -0.500001 -5.62463e-18
9.04124 -0.500001 -5.62463e-18
9.05611 -0.500001 -5.62463e-18
9.071 -0.500001 -5.62463e-18
9.0859 -0.500001 -5.62463e-18
9.10081 -0.500001 -5.62463e-18
9.11574 -0.500001 -5.62463e-18
9.13067 -0.500001 -5.62463e-18
9.14562 -0.500001 -5.62463e-18
9.16058 -0.500001 -5.62463e-18
9.17555 -0.500001 -5.62463e-18
9.19053 -0.500001 -5.62463e-18
9.20553 -0.500001 -5.62463e-18
9.22054 -0.500001 -5.62463e-18
9.23556 -0.500001 -5.62463e-18
9.25059 -0.500001 -5.62463e-18
9.26563 -0.500001 -5.62463e-18
9.28069 -0.500001 -5.62463e-18
9.29576 -0.500001 -5.62463e-18
9.31084 -0.500001 -5.62463e-18
9.32593 -0.500001 -5.62463e-18
9.34104 -0.500001 -5.62463e-18
9.35616 -0.500001 -5.62463e-18
9.37129 -0.500001 -5.62463e-18
9.38643 -0.500001 -5.62463e-18
9.40159 -0.500001 -5.62463e-18
9.41676 -0.500001 -5.62463e-18
9.43194 -0.500001 -5.62463e-18
9.44714 -0.500001 -5.62463e-18
9.46235 -0.500001 -5.62463e-18
9.47757 -0.500001 -5.62463e-18
9.4928 -0.500001 -5.62463e-18
9.50805 -0.500001 -5.62463e-18
9.52331 -0.500001 -5.62463e-18
9.53859 -0.500001 -5.62463e-18
9.55388 -0.500001 -5.62463e-18
9.56918 -0.500001 -5.62463e-18
9.5845 -0.500001 -5.62463e-18
9.59983 -0.500001 -5.62463e-18
9.61517 -0.500001 -5.62463e-18
9.63053 -0.500001 -5.62463e-18
9.6459 -0.500001 -5.62463e-18
9.66128 -0.500001 -5.62463e-18
9.67668 -0.500001 -5.62463e-18
9.6921 -0.500001 -5.62463e-18
9.70753 -0.500001 -5.62463e-18
9.72297 -0.500001 -5.62463e-18
9.73842 -0.500001 -5.62463e-18
9.7539 -0.500001 -5.62463e-18
9.76938 -0.500001 -5.62463e-18
9.78488 -0.500001 -5.62463e-18
9.8004 -0.500001 -5.62463e-18
9.81592 -0.500001 -5.62463e-18
9.83147 -0.500001 -5.62463e-18
9.84703 -0.500001 -5.62463e-18
9.8626 -0.500001 -5.62463e-18
9.87819 -0.500001 -5.62463e-18
9.8938 -0.500001 -5.62463e-18
9.90942 -0.500001 -5.62463e-18
9.92505 -0.500001 -5.62463e-18
9.9407 -0.500001 -5.62463e-18
9.95637 -0.500001 -5.62463e-18
9.97205 -0.500001 -5.62463e-18
9.98775 -0.500001 -5.62463e-18
10.0035 -0.500001 -5.62463e-18
10.0192 -0.500001 -5.62463e-18
10.0349 -0.500001 -5.62463e-18
10.0507 -0.500001 -5.62463e-18
10.0665 -0.500001 -5.62463e-18
10.0823 -0.500001 -5.62463e-18
10.0981 -0.500001 -5.62463e-18
10.1139 -0.500001 -5.62463e-18
10.1297 -0.500001 -5.62463e-18
10.1456 -0.500001 -5.62463e-18
10.1615 -0.500001 -5.62463e-18
10.1774 -0.500001 -5.62463e-18
10.1933 -0.500001 -5.62463e-18
10.2092 -0.500001 -5.62463e-18
10.2251 -0.500001 -5.62463e-18
10.2411 -0.500001 -5.62463e-18
10.2571 -0.500001 -5.62463e-18
10.2731 -0.500001 -5.62463e-18
10.2891 -0.500001 -5.62463e-18
10.3051 -0.500001 -5.62463e-18
10.3212 -0.500001 -5.62463e-18
10.3372 -0.500001 -5.62463e-18
10.3533 -0.500001 -5.62463e-18
10.3694 -0.500001 -5.62463e-18
10.3855 -0.500001 -5.62463e-18
10.4017 -0.500001 -5.62463e-18
10.4178 -0.500001 -5.62463e-18
10.434 -0.500001 -5.62463e-18
10.4502 -0.500001 -5.62463e-18
10.4664 -0.500001 -5.62463e-18
10.4826 -0.500001 -5.62463e-18
10.4989 -0.500001 -5.62463e-18
10.5152 -0.500001 -5.62463e-18
10.5315 -0.500001 -5.62463e-18
10.5478 -0.500001 -5.62463e-18
10.5641 -0.500001 -5.62463e-18
10.5804 -0.500001 -5.62463e-18
10.5968 -0.500001 -5.62463e-18
10.6132 -0.500001 -5.62463e-18
10.6296 -0.500001 -5.62463e-18
10.646 -0.500001 -5.62463e-18
10.6625 -0.500001 -5.62463e-18
10.6789 -0.500001 -5.62463e-18
10.6954 -0.500001 -5.62463e-18
10.7119 -0.500001 -5.62463e-18
10.7284 -0.500001 -5.62463e-18
10.745 -0.500001 -5.62463e-18
10.7616 -0.500001 -5.62463e-18
10.7782 -0.500001 -5.62463e-18
10.7948 -0.500001 -5.62463e-18
10.8114 -0.500001 -5.62463e-18
10.8281 -0.500001 -5.62463e-18
10.8447 -0.500001 -5.62463e-18
10.8614 -0.500001 -5.62463e-18
10.8781 -0.500001 -5.62463e-18
10.8949 -0.500001 -5.62463e-18
10.9117 -0.500001 -5.62463e-18
10.9284 -0.500001 -5.62463e-18
10.9452 -0.500001 -5.62463e-18
10.9621 -0.500001 -5.62463e-18
10.9789 -0.500001 -5.62463e-18
10.9958 -0.500001 -5.62463e-18
11.0127 -0.500001 -5.62463e-18
11.0296 -0.500001 -5.62463e-18
11.0466 -0.500001 -5.62463e-18
11.0636 -0.500001 -5.62463e-18
11.0806 -0.500001 -5.62463e-18
11.0976 -0.500001 -5.62463e-18
11.1146 -0.500001 -5.62463e-18
11.1317 -0.500001 -5.62463e-18
11.1488 -0.500001 -5.62463e-18
11.1659 -0.500001 -5.62463e-18
11.183 -0.500001 -5.62463e-18
11.2002 -0.500001 -5.62463e-18
11.2174 -0.500001 -5.62463e-18
11.2346 -0.500001 -5.62463e-18
11.2519 -0.500001 -5.62463e-18
11.2691 -0.500001 -5.62463e-18
11.2864 -0.500001 -5.62463e-18
11.3037 -0.500001 -5.62463e-18
11.3211 -0.500001 -5.62463e-18
11.3385 -0.500001 -5.62463e-18
11.3559 -0.500001 -5.62463e-18
11.3733 -0.500001 -5.62463e-18
11.3908 -0.500001 -5.62463e-18
11.4082 -0.500001 -5.62463e-18
11.4258 -0.500001 -5.62463e-18
11.4433 -0.500001 -5.62463e-18
11.4609 -0.500001 -5.62463e-18
11.4785 -0.500001 -5.62463e-18
11.4961 -0.500001 -5.62463e-18
11.5137 -0.500001 -5.62463e-18
11.5314 -0.500001 -5.62463e-18
11.5491 -0.500001 -5.62463e-18
11.5669 -0.500001 -5.62463e-18
11.5847 -0.500001 -5.62463e-18
11.6025 -0.500001 -5.62463e-18
11.6203 -0.500001 -5.62463e-18
11.6381 -0.500001 -5.62463e-18
11.656 -0.500001 -5.62463e-18
11.674 -0.500001 -5.62463e-18
11.6919 -0.500001 -5.62463e-18
11.7099 -0.500001 -5.62463e-18
11.7279 -0.500001 -5.62463e-18
11.746 -0.500001 -5.62463e-18
11.7641 -0.500001 -5.62463e-18
11.7822 -0.500001 -5.62463e-18
11.8003 -0.500001 -5.62463e-18
11.8185 -0.500001 -5.62463e-18
11.8367 -0.500001 -5.62463e-18
11.855 -0.500001 -5.62463e-18
11.8733 -0.500001 -5.62463e-18
11.8916 -0.500001 -5.62463e-18
11.9099 -0.500001 -5.62463e-18
11.9283 -0.500001 -5.62463e-18
11.9468 -0.500001 -5.62463e-18
11.9652 -0.500001 -5.62463e-18
11.9837 -0.500001 -5.62463e-18
12.0023 -0.500001 -5.62463e-18
12.0208 -0.500001 -5.62463e-18
12.0394 -0.500001 -5.62463e-18
12.0581 -0.500001 -5.62463e-18
12.0768 -0.500001 -5.62463e-18
12.0955 -0.500001 -5.62463e-18
12.1142 -0.500001 -5.62463e-18
12.133 -0.500001 -5.62463e-18
12.1519 -0.500001 -5.62463e-18
12.1708 -0.500001 -5.62463e-18
12.1897 -0.500001 -5.62463e-18
12.2086 -0.500001 -5.62463e-18
12.2276 -0.500001 -5.62463e-18
12.2467 -0.500001 -5.62463e-18
12.2658 -0.500001 -5.62463e-18
12.2849 -0.500001 -5.62463e-18
12.3041 -0.500001 -5.62463e-18
12.3233 -0.500001 -5.62463e-18
12.3425 -0.500001 -5.62463e-18
12.3618 -0.500001 -5.62463e-18
12.3812 -0.500001 -5.62463e-18
12.4006 -0.500001 -5.62463e-18
12.42 -0.500001 -5.62463e-18
12.4395 -0.500001 -5.62463e-18
12.459 -0.500001 -5.62463e-18
12.4786 -0.500001 -5.62463e-18
12.4982 -0.500001 -5.62463e-18
12.5179 -0.500001 -5.62463e-18
12.5376 -0.500001 -5.62463e-18
12.5574 -0.500001 -5.62463e-18
12.5772 -0.500001 -5.62463e-18
12.5971 -0.500001 -5.62463e-18
12.617 -0.500001 -5.62463e-18
12.637 -0.500001 -5.62463e-18
12.657 -0.500001 -5.62463e-18
12.6771 -0.500001 -5.62463e-18
12.6972 -0.500001 -5.62463e-18
12.7174 -0.500001 -5.62463e-18
12.7377 -0.500001 -5.62463e-18
12.758 -0.500001 -5.62463e-18
12.7783 -0.500001 -5.62463e-18
12.7987 -0.500001 -5.62463e-18
12.8192 -0.500001 -5.62463e-18
12.8397 -0.500001 -5.62463e-18
12.8603 -0.500001 -5.62463e-18
12.881 -0.500001 -5.62463e-18
12.9017 -0.500001 -5.62463e-18
12.9225 -0.500001 -5.62463e-18
12.9433 -0.500001 -5.62463e-18
12.9642 -0.500001 -5.62463e-18
12.9852 -0.500001 -5.62463e-18
13.0062 -0.500001 -5.62463e-18
13.0273 -0.500001 -5.62463e-18
13.0485 -0.500001 -5.62463e-18
13.0697 -0.500001 -5.62463e-18
13.091 -0.500001 -5.62463e-18
13.1124 -0.500001 -5.62463e-18
13.1338 -0.500001 -5.62463e-18
13.1553 -0.500001 -5.62463e-18
13.1769 -0.500001 -5.62463e-18
13.1986 -0.500001 -5.62463e-18
13.2203 -0.500001 -5.62463e-18
13.2421 -0.500001 -5.62463e-18
13.264 -0.500001 -5.62463e-18
13.286 -0.500001 -5.62463e-18
13.3081 -0.500001 -5.62463e-18
13.3302 -0.500001 -5.62463e-18
13.3524 -0.500001 -5.62463e-18
13.3747 -0.500001 -5.62463e-18
13.3971 -0.500001 -5.62463e-18
13.4196 -0.500001 -5.62463e-18
13.4422 -0.500001 -5.62463e-18
13.4648 -0.500001 -5.62463e-18
13.4876 -0.500001 -5.62463e-18
13.5104 -0.500001 -5.62463e-18
13.5334 -0.500001 -5.62463e-18
13.5564 -0.500001 -5.62463e-18
13.5796 -0.500001 -5.62463e-18
13.6028 -0.500001 -5.62463e-18
13.6262 -0.500001 -5.62463e-18
13.6496 -0.500001 -5.62463e-18
13.6732 -0.500001 -5.62463e-18
13.6969 -0.500001 -5.62463e-18
13.7207 -0.500001 -5.62463e-18
13.7446 -0.500001 -5.62463e-18
13.7686 -0.500001 -5.62463e-18
13.7927 -0.500001 -5.62463e-18
13.817 -0.500001 -5.62463e-18
13.8414 -0.500001 -5.62463e-18
13.8659 -0.500001 -5.62463e-18
13.8905 -0.500001 -5.62463e-18
13.9153 -0.500001 -5.62463e-18
13.9402 -0.500001 -5.62463e-18
13.9653 -0.500001 -5.62463e-18
13.9905 -0.500001 -5.62463e-18
14.0159 -0.500001 -5.62463e-18
14.0414 -0.500001 -5.62463e-18
14.067 -0.500001 -5.62463e-18
14.0929 -0.500001 -5.62463e-18
14.1188 -0.500001 -5.62463e-18
14.145 -0.500001 -5.62463e-18
14.1713 -0.500001 -5.62463e-18
14.1978 -0.500001 -5.62463e-18
14.2245 -0.500001 -5.62463e-18
14.2514 -0.500001 -5.62463e-18
14.2785 -0.500001 -5.62463e-18
14.3058 -0.500001 -5.62463e-18
14.3333 -0.500001 -5.62463e-18
14.361 -0.500001 -5.62463e-18
14.3889 -0.500001 -5.62463e-18
14.4171 -0.500001 -5.62463e-18
14.4455 -0.500001 -5.62463e-18
14.4741 -0.500001 -5.62463e-18
14.503 -0.500001 -5.62463e-18
14.5322 -0.500001 -5.62463e-18
14.5616 -0.500001 -5.62463e-18
14.5914 -0.500001 -5.62463e-18
14.6214 -0.500001 -5.62463e-18
14.6518 -0.500001 -5.62463e-18
14.6825 -0.500001 -5.62463e-18
14.7135 -0.500001 -5.62463e-18
14.7449 -0.500001 -5.62463e-18
14.7767 -0.500001 -5.62463e-18
14.8088 -0.500001 -5.62463e-18
14.8414 -0.500001 -5.62463e-18
14.8745 -0.500001 -5.62463e-18
14.908 -0.500001 -5.62463e-18
14.942 -0.500001 -5.62463e-18
14.9766 -0.500001 -5.62463e-18
15.0117 -0.500001 -5.62463e-18
15.0475 -0.500001 -5.62463e-18
15.0839 -0.500001 -5.62463e-18
15.121 -0.500001 -5.62463e-18
15.1589 -0.500001 -5.62463e-18
15.1976 -0.500001 -5.62463e-18
15.2373 -0.500001 -5.62463e-18
15.278 -0.500001 -5.62463e-18
15.3199 -0.500001 -5.62463e-18
15.363 -0.500001 -5.62463e-18
15.4077 -0.500001 -5.62463e-18
15.454 -0.500001 -5.62463e-18
15.5024 -0.500001 -5.62463e-18
15.5531 -0.500001 -5.62463e-18
15.6069 -0.500001 -5.62463e-18
15.6646 -0.500001 -5.62463e-18
15.7276 -0.500001 -5.62463e-18
15.7989 -0.500001 -5.62463e-18
15.8859 -0.500001 -5.62463e-18


==> anc/HERMITE/GAMMA005/SigmaRTwoLoop.txt <==
-15.8859 -0.250881 -9.92338e-05
-15.7989 -0.251084 2.65564e-05
-15.7276 -0.251135 -5.29609e-05
-15.6646 -0.251186 1.95861e-05
-15.6069 -0.251216 -4.14488e-05
-15.5531 -0.251247 1.52125e-05
-15.5024 -0.251269 -3.57667e-05
-15.454 -0.251293 1.22236e-05
-15.4077 -0.251313 -3.22684e-05
-15.363 -0.251333 1.00197e-05
-15.3199 -0.251351 -2.98639e-05
-15.278 -0.251369 8.30408e-06
-15.2373 -0.251385 -2.80998e-05
-15.1976 -0.251402 6.91377e-06
-15.1589 -0.251418 -2.67495e-05
-15.121 -0.251434 5.75116e-06
-15.0839 -0.251448 -2.56858e-05
-15.0475 -0.251464 4.75367e-06
-15.0117 -0.251478 -2.48318e-05
-14.9766 -0.251492 3.87877e-06
-14.942 -0.251506 -2.41381e-05
-14.908 -0.251521 3.09597e-06
-14.8745 -0.251534 -2.3572e-05
-14.8414 -0.251548 2.38219e-06
-14.8088 -0.251562 -2.31118e-05
-14.7767 -0.251575 1.71886e-06
-14.7449 -0.251589 -2.27434e-05
-14.7135 -0.251602 1.08981e-06
-14.6825 -0.251615 -2.24588e-05
-14.6518 -0.251629 4.79533e-07
-14.6214 -0.251642 -2.22556e-05
-14.5914 -0.251656 -1.28675e-07
-14.5616 -0.251669 -2.21377e-05
-14.5322 -0.251683 -7.55183e-07
-14.503 -0.251697 -2.21173e-05
-14.4741 -0.251711 -1.42807e-06
-14.4455 -0.251725 -2.22195e-05
-14.4171 -0.251739 -2.1907e-06
-14.3889 -0.251754 -2.24929e-05
-14.361 -0.25177 -3.11789e-06
-14.3333 -0.251786 -2.3034e-05
-14.3058 -0.251803 -4.35511e-06
-14.2785 -0.251821 -2.40509e-05
-14.2514 -0.25184 -6.22581e-06
-14.2245 -0.251862 -2.60443e-05
-14.1978 -0.251888 -9.53329e-06
-14.1713 -0.251918 -3.02877e-05
-14.145 -0.251955 -1.62577e-05
-14.1188 -0.252 -3.96774e-05
-14.0929 -0.252056 -3.02324e-05
-14.067 -0.252126 -5.84235e-05
-14.0414 -0.252209 -5.44293e-05
-14.0159 -0.252305 -8.52275e-05
-13.9905 -0.252409 -7.92777e-05
-13.9653 -0.252515 -9.9187e-05
-13.9402 -0.252613 -7.39877e-05
-13.9153 -0.252697 -6.90974e-05
-13.8905 -0.25276 -2.42868e-05
-13.8659 -0.252802 -1.51274e-05
-13.8414 -0.25283 1.19734e-05
-13.817 -0.252848 -1.00003e-05
-13.7927 -0.252864 -9.54002e-06
-13.7686 -0.25288 -3.48696e-05
-13.7446 -0.252897 -1.52401e-05
-13.7207 -0.252912 -1.79639e-05
-13.6969 -0.252925 4.24474e-06
-13.6732 -0.252938 -1.6075e-05
-13.6496 -0.25295 -1.04141e-05
-13.6262 -0.252962 -2.6143e-05
-13.6028 -0.252974 -3.67989e-06
-13.5796 -0.252986 -1.36738e-05
-13.5564 -0.252997 -3.8048e-06
-13.5334 -0.253008 -2.39228e-05
-13.5104 -0.253019 -7.28042e-06
-13.4876 -0.25303 -1.58761e-05
-13.4648 -0.253041 -2.56809e-06
-13.4422 -0.253052 -2.17125e-05
-13.4196 -0.253063 -7.67042e-06
-13.3971 -0.253074 -1.704e-05
-13.3747 -0.253084 -3.26039e-06
-13.3524 -0.253095 -2.09892e-05
-13.3302 -0.253106 -7.25306e-06
-13.3081 -0.253116 -1.72534e-05
-13.286 -0.253127 -4.47342e-06
-13.264 -0.253137 -2.09596e-05
-13.2421 -0.253148 -6.55486e-06
-13.2203 -0.253158 -1.73202e-05
-13.1986 -0.253169 -5.96917e-06
-13.1769 -0.253179 -2.07959e-05
-13.1553 -0.25319 -5.73676e-06
-13.1338 -0.253201 -1.79317e-05
-13.1124 -0.253211 -7.3787e-06
-13.091 -0.253222 -1.99645e-05
-13.0697 -0.253232 -5.40573e-06
-13.0485 -0.253243 -1.92459e-05
-13.0273 -0.253253 -7.89317e-06
-13.0062 -0.253264 -1.88112e-05
-12.9852 -0.253274 -6.29075e-06
-12.9642 -0.253285 -2.03276e-05
-12.9433 -0.253296 -7.23011e-06
-12.9225 -0.253306 -1.86345e-05
-12.9017 -0.253317 -7.86295e-06
-12.881 -0.253328 -2.00024e-05
-12.8603 -0.253338 -6.77615e-06
-12.8397 -0.253349 -1.98055e-05
-12.8192 -0.25336 -8.31715e-06
-12.7987 -0.253371 -1.91363e-05
-12.7783 -0.253381 -7.85649e-06
-12.758 -0.253392 -2.04087e-05
-12.7377 -0.253403 -7.6931e-06
-12.7174 -0.253414 -1.97093e-05
-12.6972 -0.253425 -8.86381e-06
-12.6771 -0.253435 -1.96861e-05
-12.657 -0.253446 -8.26537e-06
-12.637 -0.253457 -2.0585e-05
-12.617 -0.253468 -8.45659e-06
-12.5971 -0.253479 -1.99516e-05
-12.5772 -0.25349 -9.33261e-06
-12.5574 -0.253501 -2.00765e-05
-12.5376 -0.253512 -8.87928e-06
-12.5179 -0.253523 -2.07903e-05
-12.4982 -0.253534 -9.06409e-06
-12.4786 -0.253545 -2.03482e-05
-12.459 -0.253557 -9.82609e-06
-12.4395 -0.253568 -2.03792e-05
-12.42 -0.253579 -9.58282e-06
-12.4006 -0.25359 -2.10279e-05
-12.3812 -0.253601 -9.61103e-06
-12.3618 -0.253613 -2.08312e-05
-12.3425 -0.253624 -1.03036e-05
-12.3233 -0.253635 -2.06908e-05
-12.3041 -0.253647 -1.0332e-05
-12.2849 -0.253658 -2.12413e-05
-12.2658 -0.253669 -1.01984e-05
-12.2467 -0.253681 -2.13484e-05
-12.2276 -0.253692 -1.07237e-05
-12.2086 -0.253704 -2.11087e-05
-12.1897 -0.253715 -1.10528e-05
-12.1708 -0.253727 -2.14234e-05
-12.1519 -0.253739 -1.09112e-05
-12.133 -0.25375 -2.17959e-05
-12.1142 -0.253762 -1.11376e-05
-12.0955 -0.253774 -2.16755e-05
-12.0768 -0.253785 -1.16318e-05
-12.0581 -0.253797 -2.16859e-05
-12.0394 -0.253809 -1.17225e-05
-12.0208 -0.253821 -2.20851e-05
-12.0023 -0.253833 -1.17023e-05
-11.9837 -0.253845 -2.22718e-05
-11.9652 -0.253857 -1.20602e-05
-11.9468 -0.253869 -2.21771e-05
-11.9283 -0.253881 -1.24368e-05
-11.9099 -0.253893 -2.23247e-05
-11.8916 -0.253905 -1.24856e-05
-11.8733 -0.253917 -2.26845e-05
-11.855 -0.253929 -1.2564e-05
-11.8367 -0.253941 -2.28149e-05
-11.8185 -0.253953 -1.29266e-05
-11.8003 -0.253966 -2.27837e-05
-11.7822 -0.253978 -1.32493e-05
-11.7641 -0.25399 -2.29633e-05
-11.746 -0.254003 -1.33282e-05
-11.7279 -0.254015 -2.32873e-05
-11.7099 -0.254028 -1.34416e-05
-11.6919 -0.25404 -2.34364e-05
-11.674 -0.254053 -1.37719e-05
-11.656 -0.254065 -2.3453e-05
-11.6381 -0.254078 -1.40921e-05
-11.6203 -0.254091 -2.36144e-05
-11.6025 -0.254103 -1.4224e-05
-11.5847 -0.254116 -2.39149e-05
-11.5669 -0.254129 -1.43404e-05
-11.5491 -0.254142 -2.41151e-05
-11.5314 -0.254155 -1.46221e-05
-11.5137 -0.254168 -2.41785e-05
-11.4961 -0.254181 -1.49542e-05
-11.4785 -0.254194 -2.43043e-05
-11.4609 -0.254207 -1.51555e-05
-11.4433 -0.25422 -2.45704e-05
-11.4258 -0.254233 -1.52809e-05
-11.4082 -0.254246 -2.48249e-05
-11.3908 -0.254259 -1.55021e-05
-11.3733 -0.254272 -2.49562e-05
-11.3559 -0.254286 -1.58241e-05
-11.3385 -0.254299 -2.50608e-05
-11.3211 -0.254313 -1.60993e-05
-11.3037 -0.254326 -2.5269e-05
-11.2864 -0.25434 -1.62707e-05
-11.2691 -0.254353 -2.5545e-05
-11.2519 -0.254367 -1.6445e-05
-11.2346 -0.25438 -2.57613e-05
-11.2174 -0.254394 -1.67157e-05
-11.2002 -0.254408 -2.58953e-05
-11.183 -0.254421 -1.70302e-05
-11.1659 -0.254435 -2.60484e-05
-11.1488 -0.254449 -1.72827e-05
-11.1317 -0.254463 -2.62879e-05
-11.1146 -0.254477 -1.74686e-05
-11.0976 -0.254491 -2.65585e-05
-11.0806 -0.254505 -1.76778e-05
-11.0636 -0.254519 -2.67727e-05
-11.0466 -0.254533 -1.79624e-05
-11.0296 -0.254548 -2.69317e-05
-11.0127 -0.254562 -1.82718e-05
-10.9958 -0.254576 -2.71131e-05
-10.9789 -0.254591 -1.85318e-05
-10.9621 -0.254605 -2.73613e-05
-10.9452 -0.25462 -1.87423e-05
-10.9284 -0.254634 -2.76347e-05
-10.9117 -0.254649 -1.89692e-05
-10.8949 -0.254663 -2.78684e-05
-10.8781 -0.254678 -1.92541e-05
-10.8614 -0.254693 -2.8057e-05
-10.8447 -0.254708 -1.95666e-05
-10.8281 -0.254723 -2.82544e-05
-10.8114 -0.254737 -1.98491e-05
-10.7948 -0.254752 -2.85024e-05
-10.7782 -0.254767 -2.00888e-05
-10.7616 -0.254783 -2.87827e-05
-10.745 -0.254798 -2.03274e-05
-10.7284 -0.254813 -2.90451e-05
-10.7119 -0.254828 -2.06071e-05
-10.6954 -0.254843 -2.92687e-05
-10.6789 -0.254859 -2.09223e-05
-10.6625 -0.254874 -2.94822e-05
-10.646 -0.25489 -2.12317e-05
-10.6296 -0.254905 -2.97264e-05
-10.6132 -0.254921 -2.15075e-05
-10.5968 -0.254937 -3.00085e-05
-10.5804 -0.254952 -2.17645e-05
-10.5641 -0.254968 -3.02979e-05
-10.5478 -0.254984 -2.20393e-05
-10.5315 -0.255 -3.0563e-05
-10.5152 -0.255016 -2.23497e-05
-10.4989 -0.255032 -3.08043e-05
-10.4826 -0.255048 -2.26782e-05
-10.4664 -0.255064 -3.10507e-05
-10.4502 -0.25508 -2.29937e-05
-10.434 -0.255097 -3.13269e-05
-10.4178 -0.255113 -2.32844e-05
-10.4017 -0.25513 -3.16292e-05
-10.3855 -0.255146 -2.35678e-05
-10.3694 -0.255163 -3.19325e-05
-10.3533 -0.255179 -2.38701e-05
-10.3372 -0.255196 -3.22164e-05
-10.3212 -0.255213 -2.42004e-05
-10.3051 -0.25523 -3.24851e-05
-10.2891 -0.255246 -2.45437e-05
-10.2731 -0.255263 -3.27603e-05
-10.2571 -0.25528 -2.48776e-05
-10.2411 -0.255297 -3.30596e-05
-10.2251 -0.255315 -2.51937e-05
-10.2092 -0.255332 -3.33807e-05
-10.1933 -0.255349 -2.55041e-05
-10.1774 -0.255367 -3.37055e-05
-10.1615 -0.255384 -2.58286e-05
-10.1456 -0.255402 -3.40179e-05
-10.1297 -0.255419 -2.6176e-05
-10.1139 -0.255437 -3.4318e-05
-10.0981 -0.255455 -2.65379e-05
-10.0823 -0.255472 -3.46204e-05
-10.0665 -0.25549 -2.68977e-05
-10.0507 -0.255508 -3.49402e-05
-10.0349 -0.255526 -2.72454e-05
-10.0192 -0.255544 -3.52804e-05
-10.0035 -0.255563 -2.75856e-05
-9.98775 -0.255581 -3.56306e-05
-9.97205 -0.255599 -2.79324e-05
-9.95637 -0.255618 -3.59766e-05
-9.9407 -0.255636 -2.82967e-05
-9.92505 -0.255655 -3.6313e-05
-9.90942 -0.255673 -2.86783e-05
-9.8938 -0.255692 -3.66461e-05
-9.87819 -0.255711 -2.90666e-05
-9.8626 -0.25573 -3.69883e-05
-9.84703 -0.255749 -2.94503e-05
-9.83147 -0.255768 -3.73477e-05
-9.81592 -0.255787 -2.98264e-05
-9.8004 -0.255806 -3.77225e-05
-9.78488 -0.255825 -3.02014e-05
-9.76938 -0.255845 -3.81031e-05
-9.7539 -0.255864 -3.05859e-05
-9.73842 -0.255884 -3.84804e-05
-9.72297 -0.255904 -3.09864e-05
-9.70753 -0.255923 -3.88522e-05
-9.6921 -0.255943 -3.14007e-05
-9.67668 -0.255963 -3.92245e-05
-9.66128 -0.255983 -3.18206e-05
-9.6459 -0.256003 -3.96065e-05
-9.63053 -0.256023 -3.22383e-05
-9.61517 -0.256044 -4.00037e-05
-9.59983 -0.256064 -3.2652e-05
-9.5845 -0.256084 -4.04144e-05
-9.56918 -0.256105 -3.30665e-05
-9.55388 -0.256126 -4.08318e-05
-9.53859 -0.256146 -3.34897e-05
-9.52331 -0.256167 -4.1249e-05
-9.50805 -0.256188 -3.39268e-05
-9.4928 -0.256209 -4.16638e-05
-9.47757 -0.25623 -3.43771e-05
-9.46235 -0.256251 -4.20798e-05
-9.44714 -0.256273 -3.48352e-05
-9.43194 -0.256294 -4.25036e-05
-9.41676 -0.256315 -3.52949e-05
-9.40159 -0.256337 -4.29405e-05
-9.38643 -0.256359 -3.57533e-05
-9.37129 -0.25638 -4.33908e-05
-9.35616 -0.256402 -3.62127e-05
-9.34104 -0.256424 -4.38508e-05
-9.32593 -0.256446 -3.66785e-05
-9.31084 -0.256469 -4.43148e-05
-9.29576 -0.256491 -3.71558e-05
-9.28069 -0.256513 -4.47794e-05
-9.26563 -0.256536 -3.76463e-05
-9.25059 -0.256558 -4.52453e-05
-9.23556 -0.256581 -3.81477e-05
-9.22054 -0.256604 -4.57165e-05
-9.20553 -0.256627 -3.86555e-05
-9.19053 -0.25665 -4.61979e-05
-9.17555 -0.256673 -3.91657e-05
-9.16058 -0.256696 -4.66923e-05
-9.14562 -0.25672 -3.96775e-05
-9.13067 -0.256743 -4.71991e-05
-9.11574 -0.256767 -4.01935e-05
-9.10081 -0.25679 -4.77148e-05
-9.0859 -0.256814 -4.07177e-05
-9.071 -0.256838 -4.82357e-05
-9.05611 -0.256862 -4.12538e-05
-9.04124 -0.256886 -4.87596e-05
-9.02637 -0.25691 -4.18027e-05
-9.01151 -0.256935 -4.92873e-05
-8.99667 -0.256959 -4.23626e-05
-8.98184 -0.256984 -4.9822e-05
-8.96702 -0.257009 -4.29302e-05
-8.95221 -0.257034 -5.03672e-05
-8.93741 -0.257059 -4.35027e-05
-8.92262 -0.257084 -5.09253e-05
-8.90785 -0.257109 -4.40793e-05
-8.89308 -0.257134 -5.1496e-05
-8.87833 -0.25716 -4.46616e-05
-8.86359 -0.257185 -5.20773e-05
-8.84885 -0.257211 -4.52526e-05
-8.83413 -0.257237 -5.26664e-05
-8.81942 -0.257263 -4.58553e-05
-8.80472 -0.257289 -5.32612e-05
-8.79003 -0.257315 -4.6471e-05
-8.77535 -0.257342 -5.38617e-05
-8.76069 -0.257368 -4.70993e-05
-8.74603 -0.257395 -5.44699e-05
-8.73138 -0.257422 -4.77379e-05
-8.71674 -0.257449 -5.50884e-05
-8.70212 -0.257476 -4.83847e-05
-8.6875 -0.257503 -5.57196e-05
-8.67289 -0.25753 -4.90381e-05
-8.6583 -0.257558 -5.63644e-05
-8.64371 -0.257585 -4.96987e-05
-8.62914 -0.257613 -5.70221e-05
-8.61457 -0.257641 -5.03681e-05
-8.60002 -0.257669 -5.7691e-05
-8.58547 -0.257697 -5.10489e-05
-8.57094 -0.257726 -5.83691e-05
-8.55641 -0.257754 -5.17428e-05
-8.5419 -0.257783 -5.90555e-05
-8.52739 -0.257811 -5.24509e-05
-8.51289 -0.25784 -5.97504e-05
-8.49841 -0.257869 -5.31724e-05
-8.48393 -0.257899 -6.04556e-05
-8.46946 -0.257928 -5.39059e-05
-8.45501 -0.257958 -6.11732e-05
-8.44056 -0.257987 -5.46498e-05
-8.42612 -0.258017 -6.19049e-05
-8.41169 -0.258047 -5.54033e-05
-8.39727 -0.258077 -6.26515e-05
-8.38286 -0.258108 -5.61666e-05
-8.36846 -0.258138 -6.34127e-05
-8.35407 -0.258169 -5.69412e-05
-8.33969 -0.2582 -6.41874e-05
-8.32532 -0.258231 -5.77289e-05
-8.31095 -0.258262 -6.49742e-05
-8.2966 -0.258293 -5.85314e-05
-8.28225 -0.258325 -6.57724e-05
-8.26792 -0.258356 -5.93495e-05
-8.25359 -0.258388 -6.6582e-05
-8.23927 -0.25842 -6.01834e-05
-8.22496 -0.258452 -6.74041e-05
-8.21066 -0.258485 -6.10322e-05
-8.19637 -0.258517 -6.82404e-05
-8.18209 -0.25855 -6.18948e-05
-8.16782 -0.258583 -6.90924e-05
-8.15355 -0.258616 -6.27705e-05
-8.1393 -0.258649 -6.99612e-05
-8.12505 -0.258682 -6.36592e-05
-8.11081 -0.258716 -7.08473e-05
-8.09658 -0.25875 -6.45616e-05
-8.08236 -0.258784 -7.17502e-05
-8.06814 -0.258818 -6.54791e-05
-8.05394 -0.258853 -7.26691e-05
-8.03974 -0.258887 -6.64131e-05
-8.02556 -0.258922 -7.36034e-05
-8.01138 -0.258957 -6.7365e-05
-7.99721 -0.258992 -7.45527e-05
-7.98305 -0.259027 -6.83354e-05
-7.96889 -0.259063 -7.55173e-05
-7.95475 -0.259099 -6.93245e-05
-7.94061 -0.259135 -7.64985e-05
-7.92648 -0.259171 -7.03318e-05
-7.91236 -0.259207 -7.74974e-05
-7.89825 -0.259244 -7.13567e-05
-7.88414 -0.259281 -7.85154e-05
-7.87005 -0.259318 -7.23988e-05
-7.85596 -0.259355 -7.95537e-05
-7.84188 -0.259393 -7.34582e-05
-7.8278 -0.25943 -8.06127e-05
-7.81374 -0.259468 -7.45356e-05
-7.79968 -0.259506 -8.16923e-05
-7.78563 -0.259545 -7.5632e-05
-7.77159 -0.259583 -8.27924e-05
-7.75756 -0.259622 -7.67489e-05
-7.74353 -0.259661 -8.39125e-05
-7.72952 -0.2597 -7.78874e-05
-7.71551 -0.25974 -8.50524e-05
-7.70151 -0.25978 -7.90485e-05
-7.68751 -0.25982 -8.62126e-05
-7.67352 -0.25986 -8.02326e-05
-7.65954 -0.2599 -8.73939e-05
-7.64557 -0.259941 -8.14399e-05
-7.63161 -0.259982 -8.85973e-05
-7.61765 -0.260023 -8.26702e-05
-7.6037 -0.260064 -8.98241e-05
-7.58976 -0.260106 -8.39233e-05
-7.57583 -0.260148 -9.10756e-05
-7.5619 -0.26019 -8.51993e-05
-7.54798 -0.260233 -9.23527e-05
-7.53407 -0.260276 -8.64987e-05
-7.52017 -0.260319 -9.36559e-05
-7.50627 -0.260362 -8.78224e-05
-7.49238 -0.260405 -9.49854e-05
-7.47849 -0.260449 -8.91715e-05
-7.46462 -0.260493 -9.63414e-05
-7.45075 -0.260538 -9.05473e-05
-7.43689 -0.260582 -9.77239e-05
-7.42303 -0.260627 -9.19511e-05
-7.40919 -0.260672 -9.91331e-05
-7.39535 -0.260718 -9.33837e-05
-7.38151 -0.260764 -0.00010057
-7.36769 -0.26081 -9.48461e-05
-7.35387 -0.260856 -0.000102034
-7.34006 -0.260903 -9.63385e-05
-7.32625 -0.26095 -0.000103528
-7.31245 -0.260997 -9.78613e-05
-7.29866 -0.261044 -0.000105053
-7.28488 -0.261092 -9.94148e-05
-7.2711 -0.26114 -0.00010661
-7.25733 -0.261189 -0.000100999
-7.24356 -0.261238 -0.0001082
-7.22981 -0.261287 -0.000102616
-7.21605 -0.261336 -0.000109824
-7.20231 -0.261386 -0.000104265
-7.18857 -0.261436 -0.000111482
-7.17484 -0.261487 -0.000105947
-7.16112 -0.261537 -0.000113176
-7.1474 -0.261588 -0.000107665
-7.13369 -0.26164 -0.000114906
-7.11998 -0.261692 -0.00010942
-7.10629 -0.261744 -0.000116673
-7.09259 -0.261796 -0.000111213
-7.07891 -0.261849 -0.000118476
-7.06523 -0.261902 -0.000113044
-7.05156 -0.261956 -0.000120318
-7.03789 -0.26201 -0.000114916
-7.02423 -0.262064 -0.000122199
-7.01058 -0.262119 -0.000116829
-6.99693 -0.262174 -0.000124121
-6.98329 -0.262229 -0.000118784
-6.96966 -0.262285 -0.000126085
-6.95603 -0.262341 -0.000120782
-6.94241 -0.262397 -0.000128094
-6.92879 -0.262454 -0.000122823
-6.91518 -0.262512 -0.000130147
-6.90158 -0.262569 -0.000124909
-6.88798 -0.262628 -0.000132248
-6.87439 -0.262686 -0.000127041
-6.86081 -0.262745 -0.000134397
-6.84723 -0.262804 -0.000129221
-6.83365 -0.262864 -0.000136595
-6.82009 -0.262924 -0.00013145
-6.80653 -0.262985 -0.000138843
-6.79297 -0.263046 -0.00013373
-6.77942 -0.263108 -0.000141143
-6.76588 -0.26317 -0.000136062
-6.75234 -0.263232 -0.000143496
-6.73881 -0.263295 -0.00013845
-6.72528 -0.263358 -0.000145903
-6.71176 -0.263422 -0.000140894
-6.69825 -0.263486 -0.000148367
-6.68474 -0.263551 -0.000143396
-6.67124 -0.263616 -0.000150888
-6.65774 -0.263682 -0.000145957
-6.64425 -0.263748 -0.000153469
-6.63077 -0.263815 -0.000148579
-6.61729 -0.263882 -0.000156112
-6.60381 -0.26395 -0.000151265
-6.59035 -0.264018 -0.00015882
-6.57688 -0.264087 -0.000154014
-6.56343 -0.264156 -0.000161594
-6.54998 -0.264226 -0.000156831
-6.53653 -0.264296 -0.000164436
-6.52309 -0.264367 -0.000159715
-6.50965 -0.264438 -0.00016735
-6.49623 -0.26451 -0.000162671
-6.4828 -0.264582 -0.000170336
-6.46938 -0.264655 -0.0001657
-6.45597 -0.264729 -0.000173397
-6.44256 -0.264803 -0.000168805
-6.42916 -0.264878 -0.000176536
-6.41576 -0.264953 -0.000171988
-6.40237 -0.265029 -0.000179754
-6.38899 -0.265105 -0.000175253
-6.37561 -0.265182 -0.000183054
-6.36223 -0.26526 -0.000178603
-6.34886 -0.265338 -0.000186439
-6.3355 -0.265417 -0.000182039
-6.32214 -0.265497 -0.000189911
-6.30878 -0.265577 -0.000185566
-6.29543 -0.265658 -0.000193474
-6.28209 -0.265739 -0.000189185
-6.26875 -0.265822 -0.000197132
-6.25542 -0.265904 -0.0001929
-6.24209 -0.265988 -0.000200887
-6.22876 -0.266072 -0.000196714
-6.21545 -0.266157 -0.000204743
-6.20213 -0.266243 -0.00020063
-6.18882 -0.266329 -0.000208704
-6.17552 -0.266416 -0.000204652
-6.16222 -0.266504 -0.000212773
-6.14893 -0.266592 -0.000208784
-6.13564 -0.266682 -0.000216955
-6.12236 -0.266772 -0.000213029
-6.10908 -0.266862 -0.000221253
-6.09581 -0.266954 -0.000217391
-6.08254 -0.267046 -0.000225671
-6.06927 -0.267139 -0.000221876
-6.05601 -0.267233 -0.000230214
-6.04276 -0.267328 -0.000226488
-6.02951 -0.267423 -0.000234886
-6.01627 -0.26752 -0.000231231
-6.00303 -0.267617 -0.000239691
-5.98979 -0.267715 -0.000236111
-5.97656 -0.267814 -0.000244635
-5.96334 -0.267914 -0.000241133
-5.95012 -0.268015 -0.000249722
-5.9369 -0.268116 -0.000246303
-5.92369 -0.268219 -0.000254959
-5.91048 -0.268322 -0.000251624
-5.89728 -0.268427 -0.000260352
-5.88409 -0.268532 -0.000257105
-5.87089 -0.268638 -0.000265905
-5.85771 -0.268745 -0.000262749
-5.84452 -0.268854 -0.000271626
-5.83134 -0.268963 -0.000268565
-5.81817 -0.269073 -0.000277522
-5.805 -0.269184 -0.000274558
-5.79183 -0.269296 -0.0002836
-5.77867 -0.26941 -0.000280736
-5.76552 -0.269524 -0.000289866
-5.75237 -0.26964 -0.000287105
-5.73922 -0.269756 -0.000296329
-5.72608 -0.269874 -0.000293675
-5.71294 -0.269993 -0.000302997
-5.6998 -0.270113 -0.000300452
-5.68668 -0.270234 -0.000309877
-5.67355 -0.270356 -0.000307447
-5.66043 -0.270479 -0.00031698
-5.64731 -0.270604 -0.000314668
-5.6342 -0.27073 -0.000324313
-5.62109 -0.270857 -0.000322125
-5.60799 -0.270986 -0.000331886
-5.59489 -0.271115 -0.000329827
-5.5818 -0.271246 -0.000339711
-5.56871 -0.271378 -0.000337787
-5.55562 -0.271512 -0.000347797
-5.54254 -0.271647 -0.000346014
-5.52946 -0.271783 -0.000356156
-5.51639 -0.271921 -0.000354521
-5.50332 -0.27206 -0.000364801
-5.49025 -0.272201 -0.00036332
-5.47719 -0.272343 -0.000373744
-5.46413 -0.272486 -0.000372425
-5.45108 -0.272631 -0.000382998
-5.43803 -0.272778 -0.000381848
-5.42499 -0.272926 -0.000392579
-5.41194 -0.273075 -0.000391604
-5.39891 -0.273227 -0.000402501
-5.38588 -0.273379 -0.000401709
-5.37285 -0.273534 -0.00041278
-5.35982 -0.27369 -0.00041218
-5.3468 -0.273848 -0.000423434
-5.33379 -0.274007 -0.000423032
-5.32077 -0.274169 -0.000434479
-5.30776 -0.274332 -0.000434285
-5.29476 -0.274497 -0.000445935
-5.28176 -0.274664 -0.000445959
-5.26876 -0.274832 -0.000457822
-5.25577 -0.275003 -0.000458073
-5.24278 -0.275175 -0.000470161
-5.22979 -0.27535 -0.00047065
-5.21681 -0.275526 -0.000482974
-5.20384 -0.275704 -0.000483712
-5.19086 -0.275885 -0.000496285
-5.17789 -0.276067 -0.000497286
-5.16493 -0.276252 -0.000510119
-5.15196 -0.276439 -0.000511396
-5.139 -0.276628 -0.000524503
-5.12605 -0.27682 -0.000526071
-5.1131 -0.277013 -0.000539467
-5.10015 -0.277209 -0.00054134
-5.08721 -0.277407 -0.00055504
-5.07427 -0.277608 -0.000557236
-5.06133 -0.277811 -0.000571255
-5.0484 -0.278017 -0.000573791
-5.03547 -0.278225 -0.000588146
-5.02254 -0.278436 -0.000591041
-5.00962 -0.27865 -0.000605752
-4.99671 -0.278866 -0.000609024
-4.98379 -0.279085 -0.000624111
-4.97088 -0.279306 -0.000627782
-4.95797 -0.279531 -0.000643267
-4.94507 -0.279758 -0.000647359
-4.93217 -0.279989 -0.000663263
-4.91927 -0.280222 -0.0006678
-4.90638 -0.280458 -0.00068415
-4.89349 -0.280698 -0.000689156
-4.8806 -0.280941 -0.000705978
-4.86772 -0.281186 -0.00071148
-4.85484 -0.281436 -0.000728804
-4.84197 -0.281688 -0.000734831
-4.82909 -0.281945 -0.000752687
-4.81623 -0.282204 -0.000759271
-4.80336 -0.282467 -0.000777691
-4.7905 -0.282734 -0.000784865
-4.77764 -0.283005 -0.000803886
-4.76479 -0.283279 -0.000811686
-4.75193 -0.283557 -0.000831346
-4.73909 -0.28384 -0.000839811
-4.72624 -0.284126 -0.00086015
-4.7134 -0.284417 -0.000869323
-4.70056 -0.284711 -0.000890386
-4.68773 -0.28501 -0.000900313
-4.67489 -0.285314 -0.000922147
-4.66207 -0.285622 -0.000932877
-4.64924 -0.285935 -0.000955533
-4.63642 -0.286252 -0.00096712
-4.6236 -0.286574 -0.000990654
-4.61078 -0.286901 -0.00100316
-4.59797 -0.287233 -0.00102763
-4.58516 -0.287571 -0.00104111
-4.57236 -0.287914 -0.00106658
-4.55955 -0.288262 -0.00108111
-4.54676 -0.288615 -0.00110766
-4.53396 -0.288975 -0.00112331
-4.52117 -0.28934 -0.00115101
-4.50838 -0.289711 -0.00116786
-4.49559 -0.290088 -0.0011968
-4.48281 -0.290472 -0.00121494
-4.47002 -0.290862 -0.00124521
-4.45725 -0.291258 -0.00126474
-4.44447 -0.291661 -0.00129643
-4.4317 -0.292072 -0.00131746
-4.41893 -0.292489 -0.00135069
-4.40617 -0.292913 -0.00137332
-4.39341 -0.293345 -0.00140821
-4.38065 -0.293785 -0.00143257
-4.36789 -0.294233 -0.00146926
-4.35514 -0.294688 -0.0014955
-4.34239 -0.295152 -0.00153412
-4.32964 -0.295625 -0.00156238
-4.3169 -0.296106 -0.0016031
-4.30415 -0.296596 -0.00163355
-4.29142 -0.297096 -0.00167655
-4.27868 -0.297605 -0.00170938
-4.26595 -0.298124 -0.00175485
-4.25322 -0.298653 -0.00179027
-4.24049 -0.299193 -0.00183842
-4.22777 -0.299743 -0.00187665
-4.21505 -0.300304 -0.00192774
-4.20233 -0.300877 -0.00196903
-4.18961 -0.301461 -0.00202331
-4.1769 -0.302057 -0.00206795
-4.16419 -0.302666 -0.00212572
-4.15148 -0.303288 -0.00217401
-4.13878 -0.303923 -0.00223561
-4.12608 -0.304572 -0.00228792
-4.11338 -0.305235 -0.00235371
-4.10068 -0.305912 -0.00241042
-4.08799 -0.306605 -0.00248082
-4.0753 -0.307313 -0.00254237
-4.06261 -0.308038 -0.00261785
-4.04993 -0.308779 -0.00268474
-4.03725 -0.309537 -0.00276583
-4.02457 -0.310314 -0.00283862
-4.01189 -0.311109 -0.00292591
-3.99922 -0.311923 -0.00300524
-3.98655 -0.312757 -0.0030994
-3.97388 -0.313612 -0.00318599
-3.96121 -0.314488 -0.00328779
-3.94855 -0.315387 -0.00338245
-3.93589 -0.316309 -0.00349278
-3.92323 -0.317255 -0.00359645
-3.91058 -0.318226 -0.0037163
-3.89792 -0.319223 -0.00383006
-3.88527 -0.320247 -0.00396057
-3.87263 -0.3213 -0.00408565
-3.85998 -0.322382 -0.00422816
-3.84734 -0.323494 -0.00436598
-3.8347 -0.324639 -0.00452203
-3.82206 -0.325817 -0.00467424
-3.80943 -0.32703 -0.00484559
-3.79679 -0.32828 -0.00501413
-3.78416 -0.329568 -0.00520286
-3.77154 -0.330895 -0.00538996
-3.75891 -0.332265 -0.00559851
-3.74629 -0.333678 -0.0058068
-3.73367 -0.335138 -0.00603804
-3.72105 -0.336646 -0.00627065
-3.70844 -0.338204 -0.00652796
-3.69582 -0.339816 -0.00678856
-3.68321 -0.341484 -0.00707598
-3.67061 -0.343211 -0.00736899
-3.658 -0.345001 -0.00769133
-3.6454 -0.346856 -0.00802205
-3.6328 -0.348781 -0.00838512
-3.6202 -0.350779 -0.00875992
-3.6076 -0.352855 -0.00917077
-3.59501 -0.355013 -0.00959742
-3.58242 -0.357258 -0.0100646
-3.56983 -0.359596 -0.0105527
-3.55724 -0.362032 -0.0110868
-3.54466 -0.364573 -0.011648
-3.53208 -0.367226 -0.0122622
-3.5195 -0.369997 -0.0129111
-3.50692 -0.372895 -0.0136218
-3.49435 -0.375929 -0.0143769
-3.48177 -0.379109 -0.0152047
-3.4692 -0.382444 -0.0160895
-3.45664 -0.385947 -0.0170609
-3.44407 -0.38963 -0.0181053
-3.43151 -0.393506 -0.0192545
-3.41894 -0.397592 -0.0204975
-3.40639 -0.401904 -0.0218694
-3.39383 -0.406461 -0.0233624
-3.38127 -0.411283 -0.025016
-3.36872 -0.416393 -0.0268277
-3.35617 -0.421817 -0.028843
-3.34362 -0.427583 -0.0310665
-3.33108 -0.433721 -0.0335525
-3.31853 -0.440267 -0.0363165
-3.30599 -0.44726 -0.0394254
-3.29345 -0.454743 -0.0429108
-3.28091 -0.462764 -0.0468591
-3.26838 -0.471376 -0.0513259
-3.25584 -0.480637 -0.0564279
-3.24331 -0.490611 -0.0622586
-3.23078 -0.501369 -0.0689825
-3.21825 -0.512982 -0.0767533
-3.20573 -0.525528 -0.0858129
-3.19321 -0.539079 -0.0964145
-3.18068 -0.553698 -0.108927
-3.16817 -0.569429 -0.123769
-3.15565 -0.586267 -0.141522
-3.14313 -0.60413 -0.162875
-3.13062 -0.622796 -0.188753
-3.11811 -0.641803 -0.220265
-3.1056 -0.660294 -0.258818
-3.09309 -0.676777 -0.306001
-3.08059 -0.68877 -0.363529
-3.06808 -0.692358 -0.432734
-3.05558 -0.681795 -0.513764
-3.04308 -0.649601 -0.60391
-3.03059 -0.588043 -0.695634
-3.01809 -0.492895 -0.775309
-3.0056 -0.368681 -0.825779
-2.99311 -0.231061 -0.833742
-2.98062 -0.101609 -0.797843
-2.96813 0.00238825 -0.729283
-2.95564 0.0742365 -0.644683
-2.94316 0.116481 -0.558182
-2.93067 0.135972 -0.478342
-2.91819 0.13991 -0.408736
-2.90572 0.134095 -0.349932
-2.89324 0.122625 -0.300991
-2.88076 0.108189 -0.260515
-2.86829 0.0924692 -0.227025
-2.85582 0.0764798 -0.199246
-2.84335 0.060808 -0.176067
-2.83088 0.0457756 -0.156629
-2.81842 0.0315426 -0.140202
-2.80595 0.0181711 -0.126247
-2.79349 0.00566624 -0.114297
-2.78103 -0.00599918 -0.104018
-2.76857 -0.0168698 -0.0951036
-2.75611 -0.0269982 -0.0873487
-2.74366 -0.0364396 -0.0805469
-2.7312 -0.0452486 -0.0745702
-2.71875 -0.0534773 -0.0692742
-2.7063 -0.0611747 -0.0645802
-2.69385 -0.0683857 -0.0603827
-2.6814 -0.0751519 -0.0566345
-2.66896 -0.081511 -0.0532553
-2.65651 -0.087497 -0.0502184
-2.64407 -0.0931411 -0.0474605
-2.63163 -0.0984715 -0.0449684
-2.61919 -0.103513 -0.0426901
-2.60675 -0.10829 -0.040622
-2.59432 -0.112822 -0.0387199
-2.58188 -0.117129 -0.0369867
-2.56945 -0.121227 -0.0353837
-2.55702 -0.125132 -0.0339185
-2.54459 -0.128859 -0.0325566
-2.53216 -0.132421 -0.0313086
-2.51974 -0.135829 -0.030143
-2.50731 -0.139094 -0.029073
-2.49489 -0.142226 -0.0280692
-2.48247 -0.145234 -0.0271466
-2.47005 -0.148127 -0.0262774
-2.45763 -0.150912 -0.0254781
-2.44521 -0.153597 -0.024722
-2.4328 -0.156187 -0.0240266
-2.42038 -0.15869 -0.0233663
-2.40797 -0.16111 -0.0227594
-2.39556 -0.163454 -0.022181
-2.38315 -0.165725 -0.02165
-2.37074 -0.167928 -0.0211422
-2.35834 -0.170068 -0.0206769
-2.34593 -0.172149 -0.0202303
-2.33353 -0.174174 -0.0198223
-2.32113 -0.176146 -0.0194294
-2.30873 -0.178069 -0.0190717
-2.29633 -0.179947 -0.0187261
-2.28393 -0.181781 -0.018413
-2.27153 -0.183575 -0.0181094
-2.25914 -0.18533 -0.0178361
-2.24674 -0.187051 -0.0175702
-2.23435 -0.188738 -0.0173326
-2.22196 -0.190395 -0.0171008
-2.20957 -0.192023 -0.0168957
-2.19718 -0.193624 -0.0166948
-2.18479 -0.1952 -0.0165194
-2.17241 -0.196753 -0.016347
-2.16002 -0.198285 -0.0161989
-2.14764 -0.199798 -0.016053
-2.13526 -0.201292 -0.0159304
-2.12288 -0.202771 -0.0158092
-2.1105 -0.204234 -0.0157106
-2.09812 -0.205684 -0.0156126
-2.08575 -0.207123 -0.0155368
-2.07337 -0.208551 -0.0154612
-2.061 -0.20997 -0.0154072
-2.04862 -0.211381 -0.015353
-2.03625 -0.212787 -0.0153202
-2.02388 -0.214187 -0.015287
-2.01151 -0.215584 -0.015275
-1.99914 -0.216979 -0.0152624
-1.98678 -0.218372 -0.015271
-1.97441 -0.219766 -0.015279
-1.96205 -0.221162 -0.0153082
-1.94968 -0.222561 -0.0153369
-1.93732 -0.223964 -0.015387
-1.92496 -0.225373 -0.0154369
-1.9126 -0.226789 -0.0155084
-1.90024 -0.228213 -0.0155801
-1.88789 -0.229647 -0.0156738
-1.87553 -0.231093 -0.0157681
-1.86318 -0.232551 -0.0158851
-1.85082 -0.234024 -0.0160033
-1.83847 -0.235513 -0.0161448
-1.82612 -0.237019 -0.0162883
-1.81377 -0.238544 -0.016456
-1.80142 -0.240091 -0.0166267
-1.78907 -0.24166 -0.0168227
-1.77672 -0.243254 -0.0170228
-1.76438 -0.244874 -0.0172495
-1.75203 -0.246523 -0.0174818
-1.73969 -0.248203 -0.0177422
-1.72734 -0.249916 -0.0180099
-1.715 -0.251664 -0.0183075
-1.70266 -0.253451 -0.0186144
-1.69032 -0.255278 -0.0189536
-1.67798 -0.257149 -0.0193045
-1.66564 -0.259066 -0.0196903
-1.65331 -0.261032 -0.0200908
-1.64097 -0.263052 -0.0205294
-1.62864 -0.265128 -0.0209863
-1.6163 -0.267265 -0.0214851
-1.60397 -0.269466 -0.0220065
-1.59164 -0.271736 -0.0225746
-1.57931 -0.27408 -0.0231705
-1.56698 -0.276502 -0.0238187
-1.55465 -0.279008 -0.0245012
-1.54232 -0.281605 -0.0252432
-1.52999 -0.284297 -0.0260272
-1.51767 -0.287093 -0.0268794
-1.50534 -0.289999 -0.0277835
-1.49302 -0.293024 -0.0287668
-1.48069 -0.296177 -0.0298141
-1.46837 -0.299466 -0.0309544
-1.45605 -0.302902 -0.0321743
-1.44373 -0.306497 -0.0335046
-1.43141 -0.310263 -0.0349344
-1.41909 -0.314213 -0.0364972
-1.40677 -0.318363 -0.0381851
-1.39445 -0.322728 -0.0400354
-1.38213 -0.327327 -0.0420446
-1.36982 -0.33218 -0.0442551
-1.3575 -0.337307 -0.0466693
-1.34519 -0.342734 -0.0493369
-1.33288 -0.348486 -0.052269
-1.32056 -0.354594 -0.0555256
-1.30825 -0.361088 -0.0591303
-1.29594 -0.368005 -0.0631583
-1.28363 -0.375383 -0.0676518
-1.27132 -0.383265 -0.0727086
-1.25901 -0.391696 -0.0783991
-1.2467 -0.400727 -0.0848558
-1.2344 -0.410408 -0.0921925
-1.22209 -0.420793 -0.100596
-1.20978 -0.431933 -0.110249
-1.19748 -0.443875 -0.121426
-1.18517 -0.456652 -0.134419
-1.17287 -0.470274 -0.149643
-1.16057 -0.484704 -0.167568
-1.14826 -0.499832 -0.188835
-1.13596 -0.515426 -0.214195
-1.12366 -0.531045 -0.244624
-1.11136 -0.545923 -0.281257
-1.09906 -0.558777 -0.325454
-1.08676 -0.567533 -0.378608
-1.07446 -0.568974 -0.441934
-1.06217 -0.558379 -0.515745
-1.04987 -0.52945 -0.598362
-1.03757 -0.475114 -0.68432
-1.02528 -0.390079 -0.762954
-1.01298 -0.275251 -0.818986
-1.00069 -0.141542 -0.83764
-0.988392 -0.00829294 -0.812527
-0.976098 0.10498 -0.750044
-0.963805 0.187145 -0.665328
-0.951513 0.237423 -0.574197
-0.939221 0.261563 -0.487678
-0.92693 0.267163 -0.411275
-0.914639 0.260918 -0.346492
-0.902349 0.247777 -0.292753
-0.890059 0.23105 -0.248592
-0.87777 0.212818 -0.212409
-0.865482 0.194331 -0.182692
-0.853194 0.176301 -0.158198
-0.840906 0.159109 -0.137874
-0.828619 0.142936 -0.12092
-0.816332 0.127845 -0.106664
-0.804046 0.113828 -0.0946156
-0.791761 0.100843 -0.0843474
-0.779475 0.0888274 -0.0755599
-0.767191 0.0777102 -0.0679759
-0.754907 0.06742 -0.0614119
-0.742623 0.0578871 -0.0556814
-0.730339 0.0490459 -0.0506721
-0.718056 0.0408358 -0.0462532
-0.705774 0.0332011 -0.0423566
-0.693492 0.0260915 -0.038887
-0.68121 0.0194613 -0.0358042
-0.668929 0.0132695 -0.0330357
-0.656648 0.00747901 -0.0305597
-0.644367 0.00205657 -0.0283186
-0.632087 -0.00302778 -0.0263029
-0.619808 -0.00780102 -0.0244651
-0.607528 -0.0122874 -0.0228042
-0.595249 -0.016509 -0.0212794
-0.582971 -0.0204854 -0.0198957
-0.570692 -0.0242347 -0.0186171
-0.558414 -0.027773 -0.0174526
-0.546137 -0.0311151 -0.0163699
-0.533859 -0.0342743 -0.0153809
-0.521582 -0.0372628 -0.0144558
-0.509305 -0.0400917 -0.0136086
-0.497029 -0.042771 -0.0128114
-0.484753 -0.04531 -0.01208
-0.472477 -0.0477172 -0.0113877
-0.460202 -0.0500003 -0.0107514
-0.447926 -0.0521664 -0.0101455
-0.435651 -0.0542221 -0.00958805
-0.423376 -0.0561733 -0.00905413
-0.411102 -0.0580255 -0.00856235
-0.398828 -0.0597839 -0.00808855
-0.386554 -0.0614531 -0.00765185
-0.37428 -0.0630376 -0.00722857
-0.362006 -0.0645411 -0.00683827
-0.349733 -0.0659676 -0.00645764
-0.33746 -0.0673204 -0.00610657
-0.325187 -0.0686026 -0.00576207
-0.312914 -0.0698172 -0.00544428
-0.300641 -0.070967 -0.00513044
-0.288369 -0.0720544 -0.00484093
-0.276097 -0.0730817 -0.00455318
-0.263824 -0.0740512 -0.00428773
-0.251553 -0.0749647 -0.00402216
-0.239281 -0.0758243 -0.00377717
-0.227009 -0.0766315 -0.00353045
-0.214738 -0.077388 -0.00330281
-0.202466 -0.0780951 -0.00307204
-0.190195 -0.0787544 -0.00285906
-0.177924 -0.0793668 -0.00264173
-0.165653 -0.0799338 -0.00244103
-0.153382 -0.0804561 -0.00223492
-0.141111 -0.0809348 -0.00204441
-0.12884 -0.0813708 -0.00184751
-0.116569 -0.0817648 -0.0016653
-0.104299 -0.0821175 -0.00147583
-0.0920281 -0.0824295 -0.0013002
-0.0797576 -0.0827013 -0.0011165
-0.0674871 -0.0829335 -0.00094586
-0.0552167 -0.0831264 -0.000766392
-0.0429463 -0.0832803 -0.000599254
-0.0306759 -0.0833955 -0.000422565
-0.0184055 -0.0834722 -0.000257501
-0.00613517 -0.0835105 -8.21887e-05
0.00613517 -0.0835105 8.21887e-05
0.0184055 -0.0834722 0.000257501
0.0306759 -0.0833955 0.000422565
0.0429463 -0.0832803 0.000599254
0.0552167 -0.0831264 0.000766392
0.0674871 -0.0829335 0.00094586
0.0797576 -0.0827013 0.0011165
0.0920281 -0.0824295 0.0013002
0.104299 -0.0821175 0.00147583
0.116569 -0.0817648 0.0016653
0.12884 -0.0813708 0.00184751
0.141111 -0.0809348 0.00204441
0.153382 -0.0804561 0.00223492
0.165653 -0.0799338 0.00244103
0.177924 -0.0793668 0.00264173
0.190195 -0.0787544 0.00285906
0.202466 -0.0780951 0.00307204
0.214738 -0.077388 0.00330281
0.227009 -0.0766315 0.00353045
0.239281 -0.0758243 0.00377717
0.251553 -0.0749647 0.00402216
0.263824 -0.0740512 0.00428773
0.276097 -0.0730817 0.00455318
0.288369 -0.0720544 0.00484093
0.300641 -0.070967 0.00513044
0.312914 -0.0698172 0.00544428
0.325187 -0.0686026 0.00576207
0.33746 -0.0673204 0.00610657
0.349733 -0.0659676 0.00645764
0.362006 -0.0645411 0.00683827
0.37428 -0.0630376 0.00722857
0.386554 -0.0614531 0.00765185
0.398828 -0.0597839 0.00808855
0.411102 -0.0580255 0.00856235
0.423376 -0.0561733 0.00905413
0.435651 -0.0542221 0.00958805
0.447926 -0.0521664 0.0101455
0.460202 -0.0500003 0.0107514
0.472477 -0.0477172 0.0113877
0.484753 -0.04531 0.01208
0.497029 -0.042771 0.0128114
0.509305 -0.0400917 0.0136086
0.521582 -0.0372628 0.0144558
0.533859 -0.0342743 0.0153809
0.546137 -0.0311151 0.0163699
0.558414 -0.027773 0.0174526
0.570692 -0.0242347 0.0186171
0.582971 -0.0204854 0.0198957
0.595249 -0.016509 0.0212794
0.607528 -0.0122874 0.0228042
0.619808 -0.00780102 0.0244651
0.632087 -0.00302778 0.0263029
0.644367 0.00205657 0.0283186
0.656648 0.00747901 0.0305597
0.668929 0.0132695 0.0330357
0.68121 0.0194613 0.0358042
0.693492 0.0260915 0.038887
0.705774 0.0332011 0.0423566
0.718056 0.0408358 0.0462532
0.730339 0.0490459 0.0506721
0.742623 0.0578871 0.0556814
0.754907 0.06742 0.0614119
0.767191 0.0777102 0.0679759
0.779475 0.0888274 0.0755599
0.791761 0.100843 0.0843474
0.804046 0.113828 0.0946156
0.816332 0.127845 0.106664
0.828619 0.142936 0.12092
0.840906 0.159109 0.137874
0.853194 0.176301 0.158198
0.865482 0.194331 0.182692
0.87777 0.212818 0.212409
0.890059 0.23105 0.248592
0.902349 0.247777 0.292753
0.914639 0.260918 0.346492
0.92693 0.267163 0.411275
0.939221 0.261563 0.487678
0.951513 0.237423 0.574197
0.963805 0.187145 0.665328
0.976098 0.10498 0.750044
0.988392 -0.00829294 0.812527
1.00069 -0.141542 0.83764
1.01298 -0.275251 0.818986
1.02528 -0.390079 0.762954
1.03757 -0.475114 0.68432
1.04987 -0.52945 0.598362
1.06217 -0.558379 0.515745
1.07446 -0.568974 0.441934
1.08676 -0.567533 0.378608
1.09906 -0.558777 0.325454
1.11136 -0.545923 0.281257
1.12366 -0.531045 0.244624
1.13596 -0.515426 0.214195
1.14826 -0.499832 0.188835
1.16057 -0.484704 0.167568
1.17287 -0.470274 0.149643
1.18517 -0.456652 0.134419
1.19748 -0.443875 0.121426
1.20978 -0.431933 0.110249
1.22209 -0.420793 0.100596
1.2344 -0.410408 0.0921925
1.2467 -0.400727 0.0848558
1.25901 -0.391696 0.0783991
1.27132 -0.383265 0.0727086
1.28363 -0.375383 0.0676518
1.29594 -0.368005 0.0631583
1.30825 -0.361088 0.0591303
1.32056 -0.354594 0.0555256
1.33288 -0.348486 0.052269
1.34519 -0.342734 0.0493369
1.3575 -0.337307 0.0466693
1.36982 -0.33218 0.0442551
1.38213 -0.327327 0.0420446
1.39445 -0.322728 0.0400354
1.40677 -0.318363 0.0381851
1.41909 -0.314213 0.0364972
1.43141 -0.310263 0.0349344
1.44373 -0.306497 0.0335046
1.45605 -0.302902 0.0321743
1.46837 -0.299466 0.0309544
1.48069 -0.296177 0.0298141
1.49302 -0.293024 0.0287668
1.50534 -0.289999 0.0277835
1.51767 -0.287093 0.0268794
1.52999 -0.284297 0.0260272
1.54232 -0.281605 0.0252432
1.55465 -0.279008 0.0245012
1.56698 -0.276502 0.0238187
1.57931 -0.27408 0.0231705
1.59164 -0.271736 0.0225746
1.60397 -0.269466 0.0220065
1.6163 -0.267265 0.0214851
1.62864 -0.265128 0.0209863
1.64097 -0.263052 0.0205294
1.65331 -0.261032 0.0200908
1.66564 -0.259066 0.0196903
1.67798 -0.257149 0.0193045
1.69032 -0.255278 0.0189536
1.70266 -0.253451 0.0186144
1.715 -0.251664 0.0183075
1.72734 -0.249916 0.0180099
1.73969 -0.248203 0.0177422
1.75203 -0.246523 0.0174818
1.76438 -0.244874 0.0172495
1.77672 -0.243254 0.0170228
1.78907 -0.24166 0.0168227
1.80142 -0.240091 0.0166267
1.81377 -0.238544 0.016456
1.82612 -0.237019 0.0162883
1.83847 -0.235513 0.0161448
1.85082 -0.234024 0.0160033
1.86318 -0.232551 0.0158851
1.87553 -0.231093 0.0157681
1.88789 -0.229647 0.0156738
1.90024 -0.228213 0.0155801
1.9126 -0.226789 0.0155084
1.92496 -0.225373 0.0154369
1.93732 -0.223964 0.015387
1.94968 -0.222561 0.0153369
1.96205 -0.221162 0.0153082
1.97441 -0.219766 0.015279
1.98678 -0.218372 0.015271
1.99914 -0.216979 0.0152624
2.01151 -0.215584 0.015275
2.02388 -0.214187 0.015287
2.03625 -0.212787 0.0153202
2.04862 -0.211381 0.015353
2.061 -0.20997 0.0154072
2.07337 -0.208551 0.0154612
2.08575 -0.207123 0.0155368
2.09812 -0.205684 0.0156126
2.1105 -0.204234 0.0157106
2.12288 -0.202771 0.0158092
2.13526 -0.201292 0.0159304
2.14764 -0.199798 0.016053
2.16002 -0.198285 0.0161989
2.17241 -0.196753 0.016347
2.18479 -0.1952 0.0165194
2.19718 -0.193624 0.0166948
2.20957 -0.192023 0.0168957
2.22196 -0.190395 0.0171008
2.23435 -0.188738 0.0173326
2.24674 -0.187051 0.0175702
2.25914 -0.18533 0.0178361
2.27153 -0.183575 0.0181094
2.28393 -0.181781 0.018413
2.29633 -0.179947 0.0187261
2.30873 -0.178069 0.0190717
2.32113 -0.176146 0.0194294
2.33353 -0.174174 0.0198223
2.34593 -0.172149 0.0202303
2.35834 -0.170068 0.0206769
2.37074 -0.167928 0.0211422
2.38315 -0.165725 0.02165
2.39556 -0.163454 0.022181
2.40797 -0.16111 0.0227594
2.42038 -0.15869 0.0233663
2.4328 -0.156187 0.0240266
2.44521 -0.153597 0.024722
2.45763 -0.150912 0.0254781
2.47005 -0.148127 0.0262774
2.48247 -0.145234 0.0271466
2.49489 -0.142226 0.0280692
2.50731 -0.139094 0.029073
2.51974 -0.135829 0.030143
2.53216 -0.132421 0.0313086
2.54459 -0.128859 0.0325566
2.55702 -0.125132 0.0339185
2.56945 -0.121227 0.0353837
2.58188 -0.117129 0.0369867
2.59432 -0.112822 0.0387199
2.60675 -0.10829 0.040622
2.61919 -0.103513 0.0426901
2.63163 -0.0984715 0.0449684
2.64407 -0.0931411 0.0474605
2.65651 -0.087497 0.0502184
2.66896 -0.081511 0.0532553
2.6814 -0.0751519 0.0566345
2.69385 -0.0683857 0.0603827
2.7063 -0.0611747 0.0645802
2.71875 -0.0534773 0.0692742
2.7312 -0.0452486 0.0745702
2.74366 -0.0364396 0.0805469
2.75611 -0.0269982 0.0873487
2.76857 -0.0168698 0.0951036
2.78103 -0.00599918 0.104018
2.79349 0.00566624 0.114297
2.80595 0.0181711 0.126247
2.81842 0.0315426 0.140202
2.83088 0.0457756 0.156629
2.84335 0.060808 0.176067
2.85582 0.0764798 0.199246
2.86829 0.0924692 0.227025
2.88076 0.108189 0.260515
2.89324 0.122625 0.300991
2.90572 0.134095 0.349932
2.91819 0.13991 0.408736
2.93067 0.135972 0.478342
2.94316 0.116481 0.558182
2.95564 0.0742365 0.644683
2.96813 0.00238825 0.729283
2.98062 -0.101609 0.797843
2.99311 -0.231061 0.833742
3.0056 -0.368681 0.825779
3.01809 -0.492895 0.775309
3.03059 -0.588043 0.695634
3.04308 -0.649601 0.60391
3.05558 -0.681795 0.513764
3.06808 -0.692358 0.432734
3.08059 -0.68877 0.363529
3.09309 -0.676777 0.306001
3.1056 -0.660294 0.258818
3.11811 -0.641803 0.220265
3.13062 -0.622796 0.188753
3.14313 -0.60413 0.162875
3.15565 -0.586267 0.141522
3.16817 -0.569429 0.123769
3.18068 -0.553698 0.108927
3.19321 -0.539079 0.0964145
3.20573 -0.525528 0.0858129
3.21825 -0.512982 0.0767533
3.23078 -0.501369 0.0689825
3.24331 -0.490611 0.0622586
3.25584 -0.480637 0.0564279
3.26838 -0.471376 0.0513259
3.28091 -0.462764 0.0468591
3.29345 -0.454743 0.0429108
3.30599 -0.44726 0.0394254
3.31853 -0.440267 0.0363165
3.33108 -0.433721 0.0335525
3.34362 -0.427583 0.0310665
3.35617 -0.421817 0.028843
3.36872 -0.416393 0.0268277
3.38127 -0.411283 0.025016
3.39383 -0.406461 0.0233624
3.40639 -0.401904 0.0218694
3.41894 -0.397592 0.0204975
3.43151 -0.393506 0.0192545
3.44407 -0.38963 0.0181053
3.45664 -0.385947 0.0170609
3.4692 -0.382444 0.0160895
3.48177 -0.379109 0.0152047
3.49435 -0.375929 0.0143769
3.50692 -0.372895 0.0136218
3.5195 -0.369997 0.0129111
3.53208 -0.367226 0.0122622
3.54466 -0.364573 0.011648
3.55724 -0.362032 0.0110868
3.56983 -0.359596 0.0105527
3.58242 -0.357258 0.0100646
3.59501 -0.355013 0.00959742
3.6076 -0.352855 0.00917077
3.6202 -0.350779 0.00875992
3.6328 -0.348781 0.00838512
3.6454 -0.346856 0.00802205
3.658 -0.345001 0.00769133
3.67061 -0.343211 0.00736899
3.68321 -0.341484 0.00707598
3.69582 -0.339816 0.00678856
3.70844 -0.338204 0.00652796
3.72105 -0.336646 0.00627065
3.73367 -0.335138 0.00603804
3.74629 -0.333678 0.0058068
3.75891 -0.332265 0.00559851
3.77154 -0.330895 0.00538996
3.78416 -0.329568 0.00520286
3.79679 -0.32828 0.00501413
3.80943 -0.32703 0.00484559
3.82206 -0.325817 0.00467424
3.8347 -0.324639 0.00452203
3.84734 -0.323494 0.00436598
3.85998 -0.322382 0.00422816
3.87263 -0.3213 0.00408565
3.88527 -0.320247 0.00396057
3.89792 -0.319223 0.00383006
3.91058 -0.318226 0.0037163
3.92323 -0.317255 0.00359645
3.93589 -0.316309 0.00349278
3.94855 -0.315387 0.00338245
3.96121 -0.314488 0.00328779
3.97388 -0.313612 0.00318599
3.98655 -0.312757 0.0030994
3.99922 -0.311923 0.00300524
4.01189 -0.311109 0.00292591
4.02457 -0.310314 0.00283862
4.03725 -0.309537 0.00276583
4.04993 -0.308779 0.00268474
4.06261 -0.308038 0.00261785
4.0753 -0.307313 0.00254237
4.08799 -0.306605 0.00248082
4.10068 -0.305912 0.00241042
4.11338 -0.305235 0.00235371
4.12608 -0.304572 0.00228792
4.13878 -0.303923 0.00223561
4.15148 -0.303288 0.00217401
4.16419 -0.302666 0.00212572
4.1769 -0.302057 0.00206795
4.18961 -0.301461 0.00202331
4.20233 -0.300877 0.00196903
4.21505 -0.300304 0.00192774
4.22777 -0.299743 0.00187665
4.24049 -0.299193 0.00183842
4.25322 -0.298653 0.00179027
4.26595 -0.298124 0.00175485
4.27868 -0.297605 0.00170938
4.29142 -0.297096 0.00167655
4.30415 -0.296596 0.00163355
4.3169 -0.296106 0.0016031
4.32964 -0.295625 0.00156238
4.34239 -0.295152 0.00153412
4.35514 -0.294688 0.0014955
4.36789 -0.294233 0.00146926
4.38065 -0.293785 0.00143257
4.39341 -0.293345 0.00140821
4.40617 -0.292913 0.00137332
4.41893 -0.292489 0.00135069
4.4317 -0.292072 0.00131746
4.44447 -0.291661 0.00129643
4.45725 -0.291258 0.00126474
4.47002 -0.290862 0.00124521
4.48281 -0.290472 0.00121494
4.49559 -0.290088 0.0011968
4.50838 -0.289711 0.00116786
4.52117 -0.28934 0.00115101
4.53396 -0.288975 0.00112331
4.54676 -0.288615 0.00110766
4.55955 -0.288262 0.00108111
4.57236 -0.287914 0.00106658
4.58516 -0.287571 0.00104111
4.59797 -0.287233 0.00102763
4.61078 -0.286901 0.00100316
4.6236 -0.286574 0.000990654
4.63642 -0.286252 0.00096712
4.64924 -0.285935 0.000955533
4.66207 -0.285622 0.000932877
4.67489 -0.285314 0.000922147
4.68773 -0.28501 0.000900313
4.70056 -0.284711 0.000890386
4.7134 -0.284417 0.000869323
4.72624 -0.284126 0.00086015
4.73909 -0.28384 0.000839811
4.75193 -0.283557 0.000831346
4.76479 -0.283279 0.000811686
4.77764 -0.283005 0.000803886
4.7905 -0.282734 0.000784865
4.80336 -0.282467 0.000777691
4.81623 -0.282204 0.000759271
4.82909 -0.281945 0.000752687
4.84197 -0.281688 0.000734831
4.85484 -0.281436 0.000728804
4.86772 -0.281186 0.00071148
4.8806 -0.280941 0.000705978
4.89349 -0.280698 0.000689156
4.90638 -0.280458 0.00068415
4.91927 -0.280222 0.0006678
4.93217 -0.279989 0.000663263
4.94507 -0.279758 0.000647359
4.95797 -0.279531 0.000643267
4.97088 -0.279306 0.000627782
4.98379 -0.279085 0.000624111
4.99671 -0.278866 0.000609024
5.00962 -0.27865 0.000605752
5.02254 -0.278436 0.000591041
5.03547 -0.278225 0.000588146
5.0484 -0.278017 0.000573791
5.06133 -0.277811 0.000571255
5.07427 -0.277608 0.000557236
5.08721 -0.277407 0.00055504
5.10015 -0.277209 0.00054134
5.1131 -0.277013 0.000539467
5.12605 -0.27682 0.000526071
5.139 -0.276628 0.000524503
5.15196 -0.276439 0.000511396
5.16493 -0.276252 0.000510119
5.17789 -0.276067 0.000497286
5.19086 -0.275885 0.000496285
5.20384 -0.275704 0.000483712
5.21681 -0.275526 0.000482974
5.22979 -0.27535 0.00047065
5.24278 -0.275175 0.000470161
5.25577 -0.275003 0.000458073
5.26876 -0.274832 0.000457822
5.28176 -0.274664 0.000445959
5.29476 -0.274497 0.000445935
5.30776 -0.274332 0.000434285
5.32077 -0.274169 0.000434479
5.33379 -0.274007 0.000423032
5.3468 -0.273848 0.000423434
5.35982 -0.27369 0.00041218
5.37285 -0.273534 0.00041278
5.38588 -0.273379 0.000401709
5.39891 -0.273227 0.000402501
5.41194 -0.273075 0.000391604
5.42499 -0.272926 0.000392579
5.43803 -0.272778 0.000381848
5.45108 -0.272631 0.000382998
5.46413 -0.272486 0.000372425
5.47719 -0.272343 0.000373744
5.49025 -0.272201 0.00036332
5.50332 -0.27206 0.000364801
5.51639 -0.271921 0.000354521
5.52946 -0.271783 0.000356156
5.54254 -0.271647 0.000346014
5.55562 -0.271512 0.000347797
5.56871 -0.271378 0.000337787
5.5818 -0.271246 0.000339711
5.59489 -0.271115 0.000329827
5.60799 -0.270986 0.000331886
5.62109 -0.270857 0.000322125
5.6342 -0.27073 0.000324313
5.64731 -0.270604 0.000314668
5.66043 -0.270479 0.00031698
5.67355 -0.270356 0.000307447
5.68668 -0.270234 0.000309877
5.6998 -0.270113 0.000300452
5.71294 -0.269993 0.000302997
5.72608 -0.269874 0.000293675
5.73922 -0.269756 0.000296329
5.75237 -0.26964 0.000287105
5.76552 -0.269524 0.000289866
5.77867 -0.26941 0.000280736
5.79183 -0.269296 0.0002836
5.805 -0.269184 0.000274558
5.81817 -0.269073 0.000277522
5.83134 -0.268963 0.000268565
5.84452 -0.268854 0.000271626
5.85771 -0.268745 0.000262749
5.87089 -0.268638 0.000265905
5.88409 -0.268532 0.000257105
5.89728 -0.268427 0.000260352
5.91048 -0.268322 0.000251624
5.92369 -0.268219 0.000254959
5.9369 -0.268116 0.000246303
5.95012 -0.268015 0.000249722
5.96334 -0.267914 0.000241133
5.97656 -0.267814 0.000244635
5.98979 -0.267715 0.000236111
6.00303 -0.267617 0.000239691
6.01627 -0.26752 0.000231231
6.02951 -0.267423 0.000234886
6.04276 -0.267328 0.000226488
6.05601 -0.267233 0.000230214
6.06927 -0.267139 0.000221876
6.08254 -0.267046 0.000225671
6.09581 -0.266954 0.000217391
6.10908 -0.266862 0.000221253
6.12236 -0.266772 0.000213029
6.13564 -0.266682 0.000216955
6.14893 -0.266592 0.000208784
6.16222 -0.266504 0.000212773
6.17552 -0.266416 0.000204652
6.18882 -0.266329 0.000208704
6.20213 -0.266243 0.00020063
6.21545 -0.266157 0.000204743
6.22876 -0.266072 0.000196714
6.24209 -0.265988 0.000200887
6.25542 -0.265904 0.0001929
6.26875 -0.265822 0.000197132
6.28209 -0.265739 0.000189185
6.29543 -0.265658 0.000193474
6.30878 -0.265577 0.000185566
6.32214 -0.265497 0.000189911
6.3355 -0.265417 0.000182039
6.34886 -0.265338 0.000186439
6.36223 -0.26526 0.000178603
6.37561 -0.265182 0.000183054
6.38899 -0.265105 0.000175253
6.40237 -0.265029 0.000179754
6.41576 -0.264953 0.000171988
6.42916 -0.264878 0.000176536
6.44256 -0.264803 0.000168805
6.45597 -0.264729 0.000173397
6.46938 -0.264655 0.0001657
6.4828 -0.264582 0.000170336
6.49623 -0.26451 0.000162671
6.50965 -0.264438 0.00016735
6.52309 -0.264367 0.000159715
6.53653 -0.264296 0.000164436
6.54998 -0.264226 0.000156831
6.56343 -0.264156 0.000161594
6.57688 -0.264087 0.000154014
6.59035 -0.264018 0.00015882
6.60381 -0.26395 0.000151265
6.61729 -0.263882 0.000156112
6.63077 -0.263815 0.000148579
6.64425 -0.263748 0.000153469
6.65774 -0.263682 0.000145957
6.67124 -0.263616 0.000150888
6.68474 -0.263551 0.000143396
6.69825 -0.263486 0.000148367
6.71176 -0.263422 0.000140894
6.72528 -0.263358 0.000145903
6.73881 -0.263295 0.00013845
6.75234 -0.263232 0.000143496
6.76588 -0.26317 0.000136062
6.77942 -0.263108 0.000141143
6.79297 -0.263046 0.00013373
6.80653 -0.262985 0.000138843
6.82009 -0.262924 0.00013145
6.83365 -0.262864 0.000136595
6.84723 -0.262804 0.000129221
6.86081 -0.262745 0.000134397
6.87439 -0.262686 0.000127041
6.88798 -0.262628 0.000132248
6.90158 -0.262569 0.000124909
6.91518 -0.262512 0.000130147
6.92879 -0.262454 0.000122823
6.94241 -0.262397 0.000128094
6.95603 -0.262341 0.000120782
6.96966 -0.262285 0.000126085
6.98329 -0.262229 0.000118784
6.99693 -0.262174 0.000124121
7.01058 -0.262119 0.000116829
7.02423 -0.262064 0.000122199
7.03789 -0.26201 0.000114916
7.05156 -0.261956 0.000120318
7.06523 -0.261902 0.000113044
7.07891 -0.261849 0.000118476
7.09259 -0.261796 0.000111213
7.10629 -0.261744 0.000116673
7.11998 -0.261692 0.00010942
7.13369 -0.26164 0.000114906
7.1474 -0.261588 0.000107665
7.16112 -0.261537 0.000113176
7.17484 -0.261487 0.000105947
7.18857 -0.261436 0.000111482
7.20231 -0.261386 0.000104265
7.21605 -0.261336 0.000109824
7.22981 -0.261287 0.000102616
7.24356 -0.261238 0.0001082
7.25733 -0.261189 0.000100999
7.2711 -0.26114 0.00010661
7.28488 -0.261092 9.94148e-05
7.29866 -0.261044 0.000105053
7.31245 -0.260997 9.78613e-05
7.32625 -0.26095 0.000103528
7.34006 -0.260903 9.63385e-05
7.35387 -0.260856 0.000102034
7.36769 -0.26081 9.48461e-05
7.38151 -0.260764 0.00010057
7.39535 -0.260718 9.33837e-05
7.40919 -0.260672 9.91331e-05
7.42303 -0.260627 9.19511e-05
7.43689 -0.260582 9.77239e-05
7.45075 -0.260538 9.05473e-05
7.46462 -0.260493 9.63414e-05
7.47849 -0.260449 8.91715e-05
7.49238 -0.260405 9.49854e-05
7.50627 -0.260362 8.78224e-05
7.52017 -0.260319 9.36559e-05
7.53407 -0.260276 8.64987e-05
7.54798 -0.260233 9.23527e-05
7.5619 -0.26019 8.51993e-05
7.57583 -0.260148 9.10756e-05
7.58976 -0.260106 8.39233e-05
7.6037 -0.260064 8.98241e-05
7.61765 -0.260023 8.26702e-05
7.63161 -0.259982 8.85973e-05
7.64557 -0.259941 8.14399e-05
7.65954 -0.2599 8.73939e-05
7.67352 -0.25986 8.02326e-05
7.68751 -0.25982 8.62126e-05
7.70151 -0.25978 7.90485e-05
7.71551 -0.25974 8.50524e-05
7.72952 -0.2597 7.78874e-05
7.74353 -0.259661 8.39125e-05
7.75756 -0.259622 7.67489e-05
7.77159 -0.259583 8.27924e-05
7.78563 -0.259545 7.5632e-05
7.79968 -0.259506 8.16923e-05
7.81374 -0.259468 7.45356e-05
7.8278 -0.25943 8.06127e-05
7.84188 -0.259393 7.34582e-05
7.85596 -0.259355 7.95537e-05
7.87005 -0.259318 7.23988e-05
7.88414 -0.259281 7.85154e-05
7.89825 -0.259244 7.13567e-05
7.91236 -0.259207 7.74974e-05
7.92648 -0.259171 7.03318e-05
7.94061 -0.259135 7.64985e-05
7.95475 -0.259099 6.93245e-05
7.96889 -0.259063 7.55173e-05
7.98305 -0.259027 6.83354e-05
7.99721 -0.258992 7.45527e-05
8.01138 -0.258957 6.7365e-05
8.02556 -0.258922 7.36034e-05
8.03974 -0.258887 6.64131e-05
8.05394 -0.258853 7.26691e-05
8.06814 -0.258818 6.54791e-05
8.08236 -0.258784 7.17502e-05
8.09658 -0.25875 6.45616e-05
8.11081 -0.258716 7.08473e-05
8.12505 -0.258682 6.36592e-05
8.1393 -0.258649 6.99612e-05
8.15355 -0.258616 6.27705e-05
8.16782 -0.258583 6.90924e-05
8.18209 -0.25855 6.18948e-05
8.19637 -0.258517 6.82404e-05
8.21066 -0.258485 6.10322e-05
8.22496 -0.258452 6.74041e-05
8.23927 -0.25842 6.01834e-05
8.25359 -0.258388 6.6582e-05
8.26792 -0.258356 5.93495e-05
8.28225 -0.258325 6.57724e-05
8.2966 -0.258293 5.85314e-05
8.31095 -0.258262 6.49742e-05
8.32532 -0.258231 5.77289e-05
8.33969 -0.2582 6.41874e-05
8.35407 -0.258169 5.69412e-05
8.36846 -0.258138 6.34127e-05
8.38286 -0.258108 5.61666e-05
8.39727 -0.258077 6.26515e-05
8.41169 -0.258047 5.54033e-05
8.42612 -0.258017 6.19049e-05
8.44056 -0.257987 5.46498e-05
8.45501 -0.257958 6.11732e-05
8.46946 -0.257928 5.39059e-05
8.48393 -0.257899 6.04556e-05
8.49841 -0.257869 5.31724e-05
8.51289 -0.25784 5.97504e-05
8.52739 -0.257811 5.24509e-05
8.5419 -0.257783 5.90555e-05
8.55641 -0.257754 5.17428e-05
8.57094 -0.257726 5.83691e-05
8.58547 -0.257697 5.10489e-05
8.60002 -0.257669 5.7691e-05
8.61457 -0.257641 5.03681e-05
8.62914 -0.257613 5.70221e-05
8.64371 -0.257585 4.96987e-05
8.6583 -0.257558 5.63644e-05
8.67289 -0.25753 4.90381e-05
8.6875 -0.257503 5.57196e-05
8.70212 -0.257476 4.83847e-05
8.71674 -0.257449 5.50884e-05
8.73138 -0.257422 4.77379e-05
8.74603 -0.257395 5.44699e-05
8.76069 -0.257368 4.70993e-05
8.77535 -0.257342 5.38617e-05
8.79003 -0.257315 4.6471e-05
8.80472 -0.257289 5.32612e-05
8.81942 -0.257263 4.58553e-05
8.83413 -0.257237 5.26664e-05
8.84885 -0.257211 4.52526e-05
8.86359 -0.257185 5.20773e-05
8.87833 -0.25716 4.46616e-05
8.89308 -0.257134 5.1496e-05
8.90785 -0.257109 4.40793e-05
8.92262 -0.257084 5.09253e-05
8.93741 -0.257059 4.35027e-05
8.95221 -0.257034 5.03672e-05
8.96702 -0.257009 4.29302e-05
8.98184 -0.256984 4.9822e-05
8.99667 -0.256959 4.23626e-05
9.01151 -0.256935 4.92873e-05
9.02637 -0.25691 4.18027e-05
9.04124 -0.256886 4.87596e-05
9.05611 -0.256862 4.12538e-05
9.071 -0.256838 4.82357e-05
9.0859 -0.256814 4.07177e-05
9.10081 -0.25679 4.77148e-05
9.11574 -0.256767 4.01935e-05
9.13067 -0.256743 4.71991e-05
9.14562 -0.25672 3.96775e-05
9.16058 -0.256696 4.66923e-05
9.17555 -0.256673 3.91657e-05
9.19053 -0.25665 4.61979e-05
9.20553 -0.256627 3.86555e-05
9.22054 -0.256604 4.57165e-05
9.23556 -0.256581 3.81477e-05
9.25059 -0.256558 4.52453e-05
9.26563 -0.256536 3.76463e-05
9.28069 -0.256513 4.47794e-05
9.29576 -0.256491 3.71558e-05
9.31084 -0.256469 4.43148e-05
9.32593 -0.256446 3.66785e-05
9.34104 -0.256424 4.38508e-05
9.35616 -0.256402 3.62127e-05
9.37129 -0.25638 4.33908e-05
9.38643 -0.256359 3.57533e-05
9.40159 -0.256337 4.29405e-05
9.41676 -0.256315 3.52949e-05
9.43194 -0.256294 4.25036e-05
9.44714 -0.256273 3.48352e-05
9.46235 -0.256251 4.20798e-05
9.47757 -0.25623 3.43771e-05
9.4928 -0.256209 4.16638e-05
9.50805 -0.256188 3.39268e-05
9.52331 -0.256167 4.1249e-05
9.53859 -0.256146 3.34897e-05
9.55388 -0.256126 4.08318e-05
9.56918 -0.256105 3.30665e-05
9.5845 -0.256084 4.04144e-05
9.59983 -0.256064 3.2652e-05
9.61517 -0.256044 4.00037e-05
9.63053 -0.256023 3.22383e-05
9.6459 -0.256003 3.96065e-05
9.66128 -0.255983 3.18206e-05
9.67668 -0.255963 3.92245e-05
9.6921 -0.255943 3.14007e-05
9.70753 -0.255923 3.88522e-05
9.72297 -0.255904 3.09864e-05
9.73842 -0.255884 3.84804e-05
9.7539 -0.255864 3.05859e-05
9.76938 -0.255845 3.81031e-05
9.78488 -0.255825 3.02014e-05
9.8004 -0.255806 3.77225e-05
9.81592 -0.255787 2.98264e-05
9.83147 -0.255768 3.73477e-05
9.84703 -0.255749 2.94503e-05
9.8626 -0.25573 3.69883e-05
9.87819 -0.255711 2.90666e-05
9.8938 -0.255692 3.66461e-05
9.90942 -0.255673 2.86783e-05
9.92505 -0.255655 3.6313e-05
9.9407 -0.255636 2.82967e-05
9.95637 -0.255618 3.59766e-05
9.97205 -0.255599 2.79324e-05
9.98775 -0.255581 3.56306e-05
10.0035 -0.255563 2.75856e-05
10.0192 -0.255544 3.52804e-05
10.0349 -0.255526 2.72454e-05
10.0507 -0.255508 3.49402e-05
10.0665 -0.25549 2.68977e-05
10.0823 -0.255472 3.46204e-05
10.0981 -0.255455 2.65379e-05
10.1139 -0.255437 3.4318e-05
10.1297 -0.255419 2.6176e-05
10.1456 -0.255402 3.40179e-05
10.1615 -0.255384 2.58286e-05
10.1774 -0.255367 3.37055e-05
10.1933 -0.255349 2.55041e-05
10.2092 -0.255332 3.33807e-05
10.2251 -0.255315 2.51937e-05
10.2411 -0.255297 3.30596e-05
10.2571 -0.25528 2.48776e-05
10.2731 -0.255263 3.27603e-05
10.2891 -0.255246 2.45437e-05
10.3051 -0.25523 3.24851e-05
10.3212 -0.255213 2.42004e-05
10.3372 -0.255196 3.22164e-05
10.3533 -0.255179 2.38701e-05
10.3694 -0.255163 3.19325e-05
10.3855 -0.255146 2.35678e-05
10.4017 -0.25513 3.16292e-05
10.4178 -0.255113 2.32844e-05
10.434 -0.255097 3.13269e-05
10.4502 -0.25508 2.29937e-05
10.4664 -0.255064 3.10507e-05
10.4826 -0.255048 2.26782e-05
10.4989 -0.255032 3.08043e-05
10.5152 -0.255016 2.23497e-05
10.5315 -0.255 3.0563e-05
10.5478 -0.254984 2.20393e-05
10.5641 -0.254968 3.02979e-05
10.5804 -0.254952 2.17645e-05
10.5968 -0.254937 3.00085e-05
10.6132 -0.254921 2.15075e-05
10.6296 -0.254905 2.97264e-05
10.646 -0.25489 2.12317e-05
10.6625 -0.254874 2.94822e-05
10.6789 -0.254859 2.09223e-05
10.6954 -0.254843 2.92687e-05
10.7119 -0.254828 2.06071e-05
10.7284 -0.254813 2.90451e-05
10.745 -0.254798 2.03274e-05
10.7616 -0.254783 2.87827e-05
10.7782 -0.254767 2.00888e-05
10.7948 -0.254752 2.85024e-05
10.8114 -0.254737 1.98491e-05
10.8281 -0.254723 2.82544e-05
10.8447 -0.254708 1.95666e-05
10.8614 -0.254693 2.8057e-05
10.8781 -0.254678 1.92541e-05
10.8949 -0.254663 2.78684e-05
10.9117 -0.254649 1.89692e-05
10.9284 -0.254634 2.76347e-05
10.9452 -0.25462 1.87423e-05
10.9621 -0.254605 2.73613e-05
10.9789 -0.254591 1.85318e-05
10.9958 -0.254576 2.71131e-05
11.0127 -0.254562 1.82718e-05
11.0296 -0.254548 2.69317e-05
11.0466 -0.254533 1.79624e-05
11.0636 -0.254519 2.67727e-05
11.0806 -0.254505 1.76778e-05
11.0976 -0.254491 2.65585e-05
11.1146 -0.254477 1.74686e-05
11.1317 -0.254463 2.62879e-05
11.1488 -0.254449 1.72827e-05
11.1659 -0.254435 2.60484e-05
11.183 -0.254421 1.70302e-05
11.2002 -0.254408 2.58953e-05
11.2174 -0.254394 1.67157e-05
11.2346 -0.25438 2.57613e-05
11.2519 -0.254367 1.6445e-05
11.2691 -0.254353 2.5545e-05
11.2864 -0.25434 1.62707e-05
11.3037 -0.254326 2.5269e-05
11.3211 -0.254313 1.60993e-05
11.3385 -0.254299 2.50608e-05
11.3559 -0.254286 1.58241e-05
11.3733 -0.254272 2.49562e-05
11.3908 -0.254259 1.55021e-05
11.4082 -0.254246 2.48249e-05
11.4258 -0.254233 1.52809e-05
11.4433 -0.25422 2.45704e-05
11.4609 -0.254207 1.51555e-05
11.4785 -0.254194 2.43043e-05
11.4961 -0.254181 1.49542e-05
11.5137 -0.254168 2.41785e-05
11.5314 -0.254155 1.46221e-05
11.5491 -0.254142 2.41151e-05
11.5669 -0.254129 1.43404e-05
11.5847 -0.254116 2.39149e-05
11.6025 -0.254103 1.4224e-05
11.6203 -0.254091 2.36144e-05
11.6381 -0.254078 1.40921e-05
11.656 -0.254065 2.3453e-05
11.674 -0.254053 1.37719e-05
11.6919 -0.25404 2.34364e-05
11.7099 -0.254028 1.34416e-05
11.7279 -0.254015 2.32873e-05
11.746 -0.254003 1.33282e-05
11.7641 -0.25399 2.29633e-05
11.7822 -0.253978 1.32493e-05
11.8003 -0.253966 2.27837e-05
11.8185 -0.253953 1.29266e-05
11.8367 -0.253941 2.28149e-05
11.855 -0.253929 1.2564e-05
11.8733 -0.253917 2.26845e-05
11.8916 -0.253905 1.24856e-05
11.9099 -0.253893 2.23247e-05
11.9283 -0.253881 1.24368e-05
11.9468 -0.253869 2.21771e-05
11.9652 -0.253857 1.20602e-05
11.9837 -0.253845 2.22718e-05
12.0023 -0.253833 1.17023e-05
12.0208 -0.253821 2.20851e-05
12.0394 -0.253809 1.17225e-05
12.0581 -0.253797 2.16859e-05
12.0768 -0.253785 1.16318e-05
12.0955 -0.253774 2.16755e-05
12.1142 -0.253762 1.11376e-05
12.133 -0.25375 2.17959e-05
12.1519 -0.253739 1.09112e-05
12.1708 -0.253727 2.14234e-05
12.1897 -0.253715 1.10528e-05
12.2086 -0.253704 2.11087e-05
12.2276 -0.253692 1.07237e-05
12.2467 -0.253681 2.13484e-05
12.2658 -0.253669 1.01984e-05
12.2849 -0.253658 2.12413e-05
12.3041 -0.253647 1.0332e-05
12.3233 -0.253635 2.06908e-05
12.3425 -0.253624 1.03036e-05
12.3618 -0.253613 2.08312e-05
12.3812 -0.253601 9.61103e-06
12.4006 -0.25359 2.10279e-05
12.42 -0.253579 9.58282e-06
12.4395 -0.253568 2.03792e-05
12.459 -0.253557 9.82609e-06
12.4786 -0.253545 2.03482e-05
12.4982 -0.253534 9.06409e-06
12.5179 -0.253523 2.07903e-05
12.5376 -0.253512 8.87928e-06
12.5574 -0.253501 2.00765e-05
12.5772 -0.25349 9.33261e-06
12.5971 -0.253479 1.99516e-05
12.617 -0.253468 8.45659e-06
12.637 -0.253457 2.0585e-05
12.657 -0.253446 8.26537e-06
12.6771 -0.253435 1.96861e-05
12.6972 -0.253425 8.86381e-06
12.7174 -0.253414 1.97093e-05
12.7377 -0.253403 7.6931e-06
12.758 -0.253392 2.04087e-05
12.7783 -0.253381 7.85649e-06
12.7987 -0.253371 1.91363e-05
12.8192 -0.25336 8.31715e-06
12.8397 -0.253349 1.98055e-05
12.8603 -0.253338 6.77615e-06
12.881 -0.253328 2.00024e-05
12.9017 -0.253317 7.86295e-06
12.9225 -0.253306 1.86345e-05
12.9433 -0.253296 7.23011e-06
12.9642 -0.253285 2.03276e-05
12.9852 -0.253274 6.29075e-06
13.0062 -0.253264 1.88112e-05
13.0273 -0.253253 7.89317e-06
13.0485 -0.253243 1.92459e-05
13.0697 -0.253232 5.40573e-06
13.091 -0.253222 1.99645e-05
13.1124 -0.253211 7.3787e-06
13.1338 -0.253201 1.79317e-05
13.1553 -0.25319 5.73676e-06
13.1769 -0.253179 2.07959e-05
13.1986 -0.253169 5.96917e-06
13.2203 -0.253158 1.73202e-05
13.2421 -0.253148 6.55486e-06
13.264 -0.253137 2.09596e-05
13.286 -0.253127 4.47342e-06
13.3081 -0.253116 1.72534e-05
13.3302 -0.253106 7.25306e-06
13.3524 -0.253095 2.09892e-05
13.3747 -0.253084 3.26039e-06
13.3971 -0.253074 1.704e-05
13.4196 -0.253063 7.67042e-06
13.4422 -0.253052 2.17125e-05
13.4648 -0.253041 2.56809e-06
13.4876 -0.25303 1.58761e-05
13.5104 -0.253019 7.28042e-06
13.5334 -0.253008 2.39228e-05
13.5564 -0.252997 3.8048e-06
13.5796 -0.252986 1.36738e-05
13.6028 -0.252974 3.67989e-06
13.6262 -0.252962 2.6143e-05
13.6496 -0.25295 1.04141e-05
13.6732 -0.252938 1.6075e-05
13.6969 -0.252925 -4.24474e-06
13.7207 -0.252912 1.79639e-05
13.7446 -0.252897 1.52401e-05
13.7686 -0.25288 3.48696e-05
13.7927 -0.252864 9.54002e-06
13.817 -0.252848 1.00003e-05
13.8414 -0.25283 -1.19734e-05
13.8659 -0.252802 1.51274e-05
13.8905 -0.25276 2.42868e-05
13.9153 -0.252697 6.90974e-05
13.9402 -0.252613 7.39877e-05
13.9653 -0.252515 9.9187e-05
13.9905 -0.252409 7.92777e-05
14.0159 -0.252305 8.52275e-05
14.0414 -0.252209 5.44293e-05
14.067 -0.252126 5.84235e-05
14.0929 -0.252056 3.02324e-05
14.1188 -0.252 3.96774e-05
14.145 -0.251955 1.62577e-05
14.1713 -0.251918 3.02877e-05
14.1978 -0.251888 9.53329e-06
14.2245 -0.251862 2.60443e-05
14.2514 -0.25184 6.22581e-06
14.2785 -0.251821 2.40509e-05
14.3058 -0.251803 4.35511e-06
14.3333 -0.251786 2.3034e-05
14.361 -0.25177 3.11789e-06
14.3889 -0.251754 2.24929e-05
14.4171 -0.251739 2.1907e-06
14.4455 -0.251725 2.22195e-05
14.4741 -0.251711 1.42807e-06
14.503 -0.251697 2.21173e-05
14.5322 -0.251683 7.55182e-07
14.5616 -0.251669 2.21377e-05
14.5914 -0.251656 1.28675e-07
14.6214 -0.251642 2.22556e-05
14.6518 -0.251629 -4.79533e-07
14.6825 -0.251615 2.24588e-05
14.7135 -0.251602 -1.08981e-06
14.7449 -0.251589 2.27434e-05
14.7767 -0.251575 -1.71886e-06
14.8088 -0.251562 2.31118e-05
14.8414 -0.251548 -2.38219e-06
14.8745 -0.251534 2.3572e-05
14.908 -0.251521 -3.09597e-06
14.942 -0.251506 2.41381e-05
14.9766 -0.251492 -3.87877e-06
15.0117 -0.251478 2.48318e-05
15.0475 -0.251464 -4.75367e-06
15.0839 -0.251448 2.56858e-05
15.121 -0.251434 -5.75116e-06
15.1589 -0.251418 2.67495e-05
15.1976 -0.251402 -6.91377e-06
15.2373 -0.251385 2.80998e-05
15.278 -0.251369 -8.30408e-06
15.3199 -0.251351 2.98639e-05
15.363 -0.251333 -1.00197e-05
15.4077 -0.251313 3.22684e-05
15.454 -0.251293 -1.22236e-05
15.5024 -0.251269 3.57667e-05
15.5531 -0.251247 -1.52125e-05
15.6069 -0.251216 4.14488e-05
15.6646 -0.251186 -1.95861e-05
15.7276 -0.251135 5.29609e-05
15.7989 -0.251084 -2.65564e-05
15.8859 -0.250881 9.92338e-05


==> anc/HERMITE/GAMMA005/iFpOneLoop.txt <==
-15.8859 -5.27682e-25 1.58901e-06
-15.7989 6.06943e-25 1.62451e-06
-15.7276 6.87481e-25 1.65434e-06
-15.6646 -8.86478e-25 1.6813e-06
-15.6069 5.87117e-25 1.70645e-06
-15.5531 5.612e-25 1.73032e-06
-15.5024 -4.91591e-25 1.75325e-06
-15.454 3.68864e-26 1.77543e-06
-15.4077 3.11833e-25 1.79703e-06
-15.363 1.83591e-24 1.81813e-06
-15.3199 -2.9398e-25 1.83884e-06
-15.278 -3.33619e-25 1.8592e-06
-15.2373 -2.07335e-24 1.87928e-06
-15.1976 3.72268e-24 1.89911e-06
-15.1589 6.56583e-25 1.91873e-06
-15.121 2.27716e-25 1.93816e-06
-15.0839 -2.90171e-25 1.95744e-06
-15.0475 -1.1002e-24 1.97658e-06
-15.0117 1.76683e-24 1.9956e-06
-14.9766 5.77713e-25 2.01452e-06
-14.942 2.93598e-25 2.03335e-06
-14.908 6.31877e-25 2.0521e-06
-14.8745 -3.43256e-25 2.07078e-06
-14.8414 -1.82942e-25 2.08942e-06
-14.8088 3.96555e-25 2.108e-06
-14.7767 2.40884e-24 2.12655e-06
-14.7449 -1.31801e-24 2.14507e-06
-14.7135 -1.40424e-24 2.16357e-06
-14.6825 3.13203e-24 2.18204e-06
-14.6518 -1.34204e-24 2.20051e-06
-14.6214 -1.18241e-25 2.21897e-06
-14.5914 -1.07489e-24 2.23744e-06
-14.5616 -9.50259e-25 2.2559e-06
-14.5322 1.63951e-24 2.27438e-06
-14.503 6.89827e-25 2.29286e-06
-14.4741 4.07413e-25 2.31137e-06
-14.4455 -1.8234e-25 2.32989e-06
-14.4171 -2.8908e-25 2.34843e-06
-14.3889 6.76314e-25 2.36701e-06
-14.361 2.09147e-24 2.38561e-06
-14.3333 1.30197e-24 2.40425e-06
-14.3058 1.12015e-25 2.42292e-06
-14.2785 1.67648e-24 2.44163e-06
-14.2514 -1.6042e-24 2.46037e-06
-14.2245 -1.01405e-24 2.47917e-06
-14.1978 -4.30736e-25 2.498e-06
-14.1713 -4.20898e-25 2.51689e-06
-14.145 2.43148e-25 2.53583e-06
-14.1188 9.97112e-25 2.55481e-06
-14.0929 1.41561e-24 2.57385e-06
-14.067 -6.6054e-25 2.59295e-06
-14.0414 1.68592e-25 2.6121e-06
-14.0159 -9.56313e-25 2.63131e-06
-13.9905 -3.72512e-25 2.65059e-06
-13.9653 -1.47335e-24 2.66993e-06
-13.9402 1.16187e-24 2.68933e-06
-13.9153 3.65077e-25 2.70879e-06
-13.8905 -6.70711e-25 2.72833e-06
-13.8659 -1.05987e-24 2.74794e-06
-13.8414 -2.21046e-25 2.76761e-06
-13.817 -8.21438e-26 2.78736e-06
-13.7927 3.05634e-24 2.80718e-06
-13.7686 -2.25425e-25 2.82708e-06
-13.7446 7.87837e-25 2.84705e-06
-13.7207 3.85747e-24 2.8671e-06
-13.6969 -1.49069e-24 2.88723e-06
-13.6732 2.50054e-24 2.90744e-06
-13.6496 -6.06971e-25 2.92774e-06
-13.6262 1.41674e-25 2.94811e-06
-13.6028 5.44236e-24 2.96857e-06
-13.5796 -6.94914e-25 2.98912e-06
-13.5564 -1.40063e-24 3.00975e-06
-13.5334 -2.54875e-24 3.03048e-06
-13.5104 -3.24679e-24 3.05129e-06
-13.4876 1.00603e-24 3.07219e-06
-13.4648 4.72224e-24 3.09318e-06
-13.4422 4.2024e-24 3.11427e-06
-13.4196 3.59214e-24 3.13545e-06
-13.3971 -5.97429e-24 3.15673e-06
-13.3747 4.17988e-25 3.17811e-06
-13.3524 -3.04708e-25 3.19958e-06
-13.3302 -2.54917e-24 3.22115e-06
-13.3081 6.53928e-25 3.24282e-06
-13.286 6.48082e-25 3.26459e-06
-13.264 2.92114e-24 3.28647e-06
-13.2421 -2.51716e-24 3.30845e-06
-13.2203 1.93134e-24 3.33053e-06
-13.1986 -6.52092e-25 3.35272e-06
-13.1769 -2.06156e-24 3.37501e-06
-13.1553 2.19245e-24 3.39742e-06
-13.1338 1.3591e-24 3.41993e-06
-13.1124 1.19707e-24 3.44255e-06
-13.091 -4.0547e-24 3.46529e-06
-13.0697 -2.83305e-24 3.48813e-06
-13.0485 -3.87897e-24 3.5111e-06
-13.0273 -4.56955e-24 3.53417e-06
-13.0062 1.88015e-24 3.55736e-06
-12.9852 4.42188e-24 3.58067e-06
-12.9642 5.2909e-25 3.6041e-06
-12.9433 -8.58424e-24 3.62764e-06
-12.9225 -1.12027e-24 3.65131e-06
-12.9017 -4.71713e-24 3.6751e-06
-12.881 -3.98221e-24 3.69901e-06
-12.8603 5.49715e-24 3.72304e-06
-12.8397 5.41829e-24 3.7472e-06
-12.8192 5.74363e-24 3.77148e-06
-12.7987 -5.98245e-24 3.7959e-06
-12.7783 1.17455e-24 3.82044e-06
-12.758 -1.79783e-24 3.84511e-06
-12.7377 -1.30084e-24 3.86991e-06
-12.7174 3.02135e-24 3.89484e-06
-12.6972 7.11043e-24 3.9199e-06
-12.6771 7.19439e-24 3.9451e-06
-12.657 -5.12562e-24 3.97043e-06
-12.637 2.31032e-24 3.9959e-06
-12.617 -8.5848e-25 4.02151e-06
-12.5971 3.02923e-24 4.04725e-06
-12.5772 7.81153e-24 4.07314e-06
-12.5574 7.31305e-24 4.09917e-06
-12.5376 -5.52891e-24 4.12533e-06
-12.5179 -2.16369e-24 4.15165e-06
-12.4982 7.78348e-24 4.1781e-06
-12.4786 -7.20908e-25 4.2047e-06
-12.459 -1.25455e-23 4.23145e-06
-12.4395 -7.22603e-24 4.25835e-06
-12.42 -3.18126e-24 4.2854e-06
-12.4006 1.87602e-25 4.31259e-06
-12.3812 -5.74635e-24 4.33994e-06
-12.3618 -1.28876e-24 4.36744e-06
-12.3425 -8.79188e-25 4.3951e-06
-12.3233 3.48771e-24 4.42291e-06
-12.3041 5.91851e-24 4.45088e-06
-12.2849 6.5439e-25 4.47901e-06
-12.2658 3.81076e-24 4.50729e-06
-12.2467 1.28542e-24 4.53574e-06
-12.2276 2.26317e-24 4.56435e-06
-12.2086 1.85589e-24 4.59312e-06
-12.1897 3.52101e-24 4.62206e-06
-12.1708 6.71262e-24 4.65116e-06
-12.1519 -9.07046e-25 4.68043e-06
-12.133 -9.4748e-25 4.70987e-06
-12.1142 3.07716e-24 4.73947e-06
-12.0955 8.32736e-24 4.76925e-06
-12.0768 4.36362e-24 4.7992e-06
-12.0581 7.95153e-24 4.82933e-06
-12.0394 4.30938e-25 4.85963e-06
-12.0208 -1.02715e-24 4.89011e-06
-12.0023 1.1847e-23 4.92076e-06
-11.9837 1.09736e-23 4.9516e-06
-11.9652 5.6105e-24 4.98261e-06
-11.9468 6.00678e-24 5.01381e-06
-11.9283 -7.16729e-27 5.0452e-06
-11.9099 2.55848e-25 5.07676e-06
-11.8916 -5.39993e-24 5.10852e-06
-11.8733 1.05991e-23 5.14046e-06
-11.855 5.90724e-24 5.17259e-06
-11.8367 2.57603e-24 5.20491e-06
-11.8185 5.11898e-24 5.23743e-06
-11.8003 -5.18362e-24 5.27014e-06
-11.7822 6.41296e-24 5.30304e-06
-11.7641 -3.8064e-24 5.33615e-06
-11.746 -1.82881e-24 5.36945e-06
-11.7279 -5.0534e-26 5.40295e-06
-11.7099 1.12461e-23 5.43665e-06
-11.6919 3.90374e-24 5.47056e-06
-11.674 8.16238e-24 5.50467e-06
-11.656 7.89605e-24 5.53899e-06
-11.6381 -3.02319e-24 5.57351e-06
-11.6203 4.28388e-24 5.60825e-06
-11.6025 -1.16874e-23 5.6432e-06
-11.5847 -1.02407e-23 5.67836e-06
-11.5669 3.52715e-24 5.71373e-06
-11.5491 6.70823e-24 5.74933e-06
-11.5314 -4.09487e-24 5.78514e-06
-11.5137 1.49334e-24 5.82117e-06
-11.4961 -4.93758e-24 5.85742e-06
-11.4785 -5.35534e-24 5.89389e-06
-11.4609 -1.77975e-24 5.93059e-06
-11.4433 6.93206e-24 5.96752e-06
-11.4258 2.67524e-24 6.00467e-06
-11.4082 2.18845e-24 6.04206e-06
-11.3908 9.18934e-24 6.07968e-06
-11.3733 3.97132e-24 6.11753e-06
-11.3559 -3.95392e-24 6.15562e-06
-11.3385 2.20418e-27 6.19394e-06
-11.3211 2.2907e-24 6.23251e-06
-11.3037 -1.14699e-23 6.27131e-06
-11.2864 1.00866e-25 6.31036e-06
-11.2691 2.96909e-24 6.34966e-06
-11.2519 4.49439e-24 6.3892e-06
-11.2346 -2.40481e-24 6.42899e-06
-11.2174 -8.1453e-25 6.46903e-06
-11.2002 -1.22762e-23 6.50933e-06
-11.183 1.26272e-23 6.54988e-06
-11.1659 -1.08084e-25 6.59068e-06
-11.1488 -7.75332e-24 6.63175e-06
-11.1317 1.14207e-23 6.67308e-06
-11.1146 -4.07112e-24 6.71467e-06
-11.0976 -2.75576e-24 6.75652e-06
-11.0806 3.55887e-24 6.79865e-06
-11.0636 1.0276e-24 6.84104e-06
-11.0466 -1.05695e-24 6.8837e-06
-11.0296 2.67984e-25 6.92664e-06
-11.0127 -1.21936e-23 6.96985e-06
-10.9958 9.536e-24 7.01334e-06
-10.9789 2.63581e-24 7.05711e-06
-10.9621 1.24898e-23 7.10116e-06
-10.9452 -1.52473e-23 7.1455e-06
-10.9284 1.33923e-23 7.19013e-06
-10.9117 -3.98231e-24 7.23504e-06
-10.8949 6.08372e-24 7.28025e-06
-10.8781 -3.84837e-25 7.32575e-06
-10.8614 -3.92532e-24 7.37154e-06
-10.8447 2.72087e-24 7.41763e-06
-10.8281 9.93049e-25 7.46403e-06
-10.8114 -1.41014e-24 7.51073e-06
-10.7948 6.96704e-25 7.55773e-06
-10.7782 7.77008e-24 7.60504e-06
-10.7616 1.99011e-23 7.65266e-06
-10.745 -2.53432e-23 7.7006e-06
-10.7284 -9.19843e-24 7.74885e-06
-10.7119 3.94737e-24 7.79742e-06
-10.6954 -1.83282e-24 7.84631e-06
-10.6789 1.73788e-24 7.89552e-06
-10.6625 1.05512e-24 7.94506e-06
-10.646 3.63765e-24 7.99493e-06
-10.6296 1.57613e-23 8.04513e-06
-10.6132 1.99059e-23 8.09566e-06
-10.5968 1.07582e-23 8.14653e-06
-10.5804 -1.47557e-23 8.19773e-06
-10.5641 1.33412e-24 8.24928e-06
-10.5478 -1.48633e-23 8.30118e-06
-10.5315 -1.04725e-24 8.35342e-06
-10.5152 1.05873e-24 8.40601e-06
-10.4989 1.57519e-23 8.45895e-06
-10.4826 -6.87093e-25 8.51225e-06
-10.4664 -3.5235e-24 8.56591e-06
-10.4502 2.03806e-23 8.61994e-06
-10.434 -2.97379e-23 8.67432e-06
-10.4178 -1.2227e-23 8.72908e-06
-10.4017 -1.6868e-23 8.7842e-06
-10.3855 6.85295e-24 8.8397e-06
-10.3694 -1.88014e-24 8.89557e-06
-10.3533 -3.07152e-23 8.95183e-06
-10.3372 -3.13547e-24 9.00847e-06
-10.3212 1.16633e-23 9.06549e-06
-10.3051 -6.89471e-24 9.1229e-06
-10.2891 1.65528e-23 9.18071e-06
-10.2731 6.99568e-25 9.23891e-06
-10.2571 2.22765e-23 9.29751e-06
-10.2411 -1.6606e-23 9.35651e-06
-10.2251 1.58666e-23 9.41592e-06
-10.2092 1.33651e-23 9.47574e-06
-10.1933 -7.67191e-24 9.53597e-06
-10.1774 -1.42864e-23 9.59661e-06
-10.1615 2.33297e-23 9.65768e-06
-10.1456 -1.18841e-23 9.71916e-06
-10.1297 1.52123e-23 9.78108e-06
-10.1139 -2.64422e-23 9.84342e-06
-10.0981 6.00012e-24 9.9062e-06
-10.0823 -4.50628e-23 9.96941e-06
-10.0665 4.84906e-24 1.00331e-05
-10.0507 1.62881e-24 1.00972e-05
-10.0349 2.1419e-23 1.01617e-05
-10.0192 -1.85919e-23 1.02267e-05
-10.0035 1.3689e-24 1.02922e-05
-9.98775 3.5031e-24 1.03581e-05
-9.97205 2.20295e-23 1.04244e-05
-9.95637 2.29393e-23 1.04913e-05
-9.9407 -1.47364e-24 1.05586e-05
-9.92505 -2.28414e-23 1.06264e-05
-9.90942 -1.26577e-23 1.06947e-05
-9.8938 -2.39335e-24 1.07634e-05
-9.87819 4.27645e-23 1.08326e-05
-9.8626 1.03074e-23 1.09024e-05
-9.84703 -5.19448e-23 1.09726e-05
-9.83147 1.19604e-23 1.10433e-05
-9.81592 -3.95501e-23 1.11146e-05
-9.8004 -1.73309e-23 1.11863e-05
-9.78488 -2.04023e-23 1.12585e-05
-9.76938 -2.87512e-23 1.13313e-05
-9.7539 4.95728e-24 1.14046e-05
-9.73842 -4.22558e-23 1.14784e-05
-9.72297 -2.4826e-23 1.15527e-05
-9.70753 1.84487e-23 1.16276e-05
-9.6921 2.68604e-23 1.1703e-05
-9.67668 -3.36661e-23 1.1779e-05
-9.66128 1.87132e-24 1.18555e-05
-9.6459 6.92409e-24 1.19326e-05
-9.63053 -2.0938e-23 1.20102e-05
-9.61517 1.02192e-23 1.20884e-05
-9.59983 -1.41109e-23 1.21671e-05
-9.5845 -8.01136e-24 1.22465e-05
-9.56918 -1.24166e-24 1.23264e-05
-9.55388 -2.47309e-23 1.24068e-05
-9.53859 2.65282e-24 1.24879e-05
-9.52331 -2.13898e-23 1.25696e-05
-9.50805 1.58207e-23 1.26519e-05
-9.4928 -3.27099e-23 1.27347e-05
-9.47757 1.72134e-23 1.28182e-05
-9.46235 -1.4784e-23 1.29023e-05
-9.44714 -1.12526e-23 1.2987e-05
-9.43194 -6.92685e-24 1.30723e-05
-9.41676 -3.53922e-23 1.31583e-05
-9.40159 3.24923e-23 1.32449e-05
-9.38643 -5.68645e-23 1.33322e-05
-9.37129 -7.39065e-24 1.342e-05
-9.35616 1.13989e-24 1.35086e-05
-9.34104 -2.05796e-23 1.35978e-05
-9.32593 1.35364e-23 1.36877e-05
-9.31084 -5.9566e-24 1.37782e-05
-9.29576 -1.66603e-23 1.38694e-05
-9.28069 1.12978e-23 1.39613e-05
-9.26563 2.97937e-23 1.40539e-05
-9.25059 -2.84584e-23 1.41472e-05
-9.23556 8.68021e-24 1.42412e-05
-9.22054 -9.70068e-24 1.43359e-05
-9.20553 3.11896e-23 1.44313e-05
-9.19053 4.8736e-23 1.45274e-05
-9.17555 2.17105e-23 1.46242e-05
-9.16058 3.37253e-23 1.47218e-05
-9.14562 -2.07816e-23 1.48201e-05
-9.13067 1.01487e-23 1.49192e-05
-9.11574 -2.75897e-23 1.5019e-05
-9.10081 5.66224e-23 1.51196e-05
-9.0859 -9.74076e-24 1.52209e-05
-9.071 -5.02369e-24 1.53231e-05
-9.05611 2.99988e-23 1.5426e-05
-9.04124 2.25274e-23 1.55297e-05
-9.02637 1.49356e-23 1.56341e-05
-9.01151 -3.60012e-23 1.57394e-05
-8.99667 -1.01311e-23 1.58455e-05
-8.98184 2.81924e-23 1.59524e-05
-8.96702 2.14509e-23 1.60602e-05
-8.95221 1.08033e-23 1.61687e-05
-8.93741 -1.69345e-24 1.62781e-05
-8.92262 -1.90156e-23 1.63884e-05
-8.90785 -1.69081e-23 1.64995e-05
-8.89308 1.09574e-23 1.66115e-05
-8.87833 3.56353e-23 1.67243e-05
-8.86359 -2.37505e-23 1.68381e-05
-8.84885 8.49082e-24 1.69527e-05
-8.83413 -1.15261e-23 1.70682e-05
-8.81942 1.41918e-24 1.71846e-05
-8.80472 3.89232e-23 1.73019e-05
-8.79003 9.74666e-24 1.74202e-05
-8.77535 -8.67772e-24 1.75393e-05
-8.76069 2.58623e-23 1.76594e-05
-8.74603 -4.9511e-23 1.77805e-05
-8.73138 -1.04881e-23 1.79025e-05
-8.71674 -1.72309e-23 1.80255e-05
-8.70212 1.9014e-23 1.81494e-05
-8.6875 -3.88819e-24 1.82744e-05
-8.67289 5.43767e-24 1.84003e-05
-8.6583 -2.25691e-23 1.85272e-05
-8.64371 -7.10196e-24 1.86552e-05
-8.62914 -4.01676e-23 1.87841e-05
-8.61457 -8.64067e-24 1.89141e-05
-8.60002 1.48393e-24 1.90452e-05
-8.58547 2.2119e-23 1.91772e-05
-8.57094 1.59742e-23 1.93104e-05
-8.55641 -3.04837e-23 1.94446e-05
-8.5419 -2.00309e-24 1.95799e-05
-8.52739 2.89575e-23 1.97163e-05
-8.51289 1.4367e-23 1.98538e-05
-8.49841 -3.08019e-23 1.99924e-05
-8.48393 1.0661e-23 2.01321e-05
-8.46946 -3.11484e-23 2.02729e-05
-8.45501 -6.22026e-23 2.04149e-05
-8.44056 -4.05317e-23 2.05581e-05
-8.42612 6.90158e-24 2.07024e-05
-8.41169 1.89786e-25 2.08479e-05
-8.39727 3.3888e-23 2.09946e-05
-8.38286 -5.02712e-23 2.11425e-05
-8.36846 -5.53099e-24 2.12916e-05
-8.35407 -3.61193e-23 2.14419e-05
-8.33969 -1.02538e-23 2.15935e-05
-8.32532 -7.49421e-24 2.17463e-05
-8.31095 6.60944e-23 2.19003e-05
-8.2966 -4.92463e-23 2.20557e-05
-8.28225 -3.29514e-23 2.22123e-05
-8.26792 2.32304e-23 2.23702e-05
-8.25359 -2.4927e-23 2.25295e-05
-8.23927 5.58345e-23 2.269e-05
-8.22496 2.71285e-23 2.2852e-05
-8.21066 2.99838e-23 2.30152e-05
-8.19637 1.58272e-23 2.31798e-05
-8.18209 1.01867e-23 2.33458e-05
-8.16782 8.26765e-23 2.35132e-05
-8.15355 2.09833e-23 2.3682e-05
-8.1393 -3.77685e-23 2.38522e-05
-8.12505 9.68752e-26 2.40238e-05
-8.11081 -1.36387e-23 2.41969e-05
-8.09658 7.22559e-23 2.43715e-05
-8.08236 -6.67372e-23 2.45475e-05
-8.06814 -3.42482e-23 2.4725e-05
-8.05394 -1.60606e-23 2.49041e-05
-8.03974 2.70585e-23 2.50846e-05
-8.02556 4.5203e-23 2.52667e-05
-8.01138 -5.78696e-23 2.54504e-05
-7.99721 -8.28807e-24 2.56356e-05
-7.98305 -1.48891e-23 2.58224e-05
-7.96889 5.84177e-23 2.60108e-05
-7.95475 -4.89497e-23 2.62008e-05
-7.94061 -3.67099e-23 2.63924e-05
-7.92648 9.93115e-23 2.65857e-05
-7.91236 2.00127e-23 2.67807e-05
-7.89825 5.29954e-23 2.69774e-05
-7.88414 2.60999e-23 2.71757e-05
-7.87005 -5.25768e-24 2.73758e-05
-7.85596 1.42489e-24 2.75776e-05
-7.84188 -1.36289e-23 2.77812e-05
-7.8278 -6.72122e-23 2.79866e-05
-7.81374 6.18821e-24 2.81937e-05
-7.79968 5.21569e-23 2.84026e-05
-7.78563 8.22888e-23 2.86134e-05
-7.77159 1.04687e-22 2.8826e-05
-7.75756 5.08135e-23 2.90405e-05
-7.74353 2.81876e-23 2.92569e-05
-7.72952 -7.10985e-23 2.94752e-05
-7.71551 -6.50739e-24 2.96954e-05
-7.70151 5.11351e-23 2.99176e-05
-7.68751 9.28299e-25 3.01418e-05
-7.67352 9.01852e-24 3.03679e-05
-7.65954 -2.31472e-24 3.0596e-05
-7.64557 -6.52119e-23 3.08262e-05
-7.63161 2.46878e-23 3.10584e-05
-7.61765 -6.77594e-23 3.12927e-05
-7.6037 6.66888e-23 3.15291e-05
-7.58976 5.00957e-23 3.17676e-05
-7.57583 -1.3833e-23 3.20083e-05
-7.5619 -1.0267e-22 3.22511e-05
-7.54798 6.69301e-24 3.24961e-05
-7.53407 5.13463e-23 3.27434e-05
-7.52017 2.22531e-23 3.29928e-05
-7.50627 -1.19904e-22 3.32446e-05
-7.49238 -5.03239e-23 3.34986e-05
-7.47849 1.49292e-22 3.37549e-05
-7.46462 -9.17228e-23 3.40135e-05
-7.45075 -6.80009e-23 3.42746e-05
-7.43689 4.84285e-23 3.4538e-05
-7.42303 -9.17766e-23 3.48038e-05
-7.40919 1.78103e-23 3.5072e-05
-7.39535 7.08509e-24 3.53427e-05
-7.38151 3.07084e-23 3.56159e-05
-7.36769 -1.16283e-22 3.58917e-05
-7.35387 -1.08035e-22 3.61699e-05
-7.34006 1.33943e-23 3.64508e-05
-7.32625 6.46763e-23 3.67342e-05
-7.31245 9.8164e-23 3.70203e-05
-7.29866 -7.27706e-23 3.73091e-05
-7.28488 -9.56273e-23 3.76005e-05
-7.2711 -3.51778e-23 3.78947e-05
-7.25733 3.5418e-23 3.81916e-05
-7.24356 1.53482e-22 3.84913e-05
-7.22981 -1.87813e-23 3.87938e-05
-7.21605 -3.73141e-23 3.90991e-05
-7.20231 2.73467e-23 3.94074e-05
-7.18857 -5.44286e-23 3.97185e-05
-7.17484 -3.65695e-23 4.00326e-05
-7.16112 -1.74173e-22 4.03496e-05
-7.1474 -4.425e-23 4.06697e-05
-7.13369 -3.58888e-23 4.09928e-05
-7.11998 8.61119e-23 4.1319e-05
-7.10629 2.49119e-22 4.16483e-05
-7.09259 -1.88542e-23 4.19808e-05
-7.07891 1.01503e-22 4.23164e-05
-7.06523 -1.136e-23 4.26552e-05
-7.05156 7.70549e-24 4.29974e-05
-7.03789 4.61233e-23 4.33428e-05
-7.02423 -9.80082e-24 4.36915e-05
-7.01058 -6.05613e-23 4.40436e-05
-6.99693 -1.56815e-22 4.43991e-05
-6.98329 3.62046e-22 4.47581e-05
-6.96966 1.63868e-22 4.51206e-05
-6.95603 -2.26039e-23 4.54866e-05
-6.94241 -1.28525e-22 4.58561e-05
-6.92879 -4.20465e-23 4.62293e-05
-6.91518 -7.48036e-23 4.66062e-05
-6.90158 -2.67711e-23 4.69867e-05
-6.88798 -3.01254e-23 4.7371e-05
-6.87439 4.63206e-23 4.7759e-05
-6.86081 -3.26728e-22 4.81509e-05
-6.84723 1.1653e-22 4.85467e-05
-6.83365 1.64131e-23 4.89464e-05
-6.82009 -2.16593e-23 4.93501e-05
-6.80653 -1.64702e-23 4.97578e-05
-6.79297 1.15071e-22 5.01695e-05
-6.77942 3.08677e-23 5.05854e-05
-6.76588 -4.37803e-23 5.10054e-05
-6.75234 1.58248e-22 5.14296e-05
-6.73881 -1.27429e-23 5.18581e-05
-6.72528 2.95335e-23 5.22909e-05
-6.71176 -5.92539e-24 5.27281e-05
-6.69825 9.55841e-23 5.31697e-05
-6.68474 -9.14758e-23 5.36157e-05
-6.67124 -2.17394e-22 5.40663e-05
-6.65774 -1.94814e-22 5.45215e-05
-6.64425 2.50975e-23 5.49813e-05
-6.63077 3.70847e-23 5.54458e-05
-6.61729 1.49759e-22 5.59151e-05
-6.60381 1.0468e-22 5.63891e-05
-6.59035 1.17889e-22 5.6868e-05
-6.57688 5.80732e-23 5.73519e-05
-6.56343 -3.15867e-23 5.78407e-05
-6.54998 -1.81782e-23 5.83346e-05
-6.53653 -1.15082e-22 5.88336e-05
-6.52309 2.97023e-22 5.93378e-05
-6.50965 2.61678e-22 5.98472e-05
-6.49623 1.33101e-23 6.0362e-05
-6.4828 7.12604e-23 6.08821e-05
-6.46938 1.65374e-23 6.14076e-05
-6.45597 9.84777e-23 6.19387e-05
-6.44256 7.82093e-23 6.24753e-05
-6.42916 -2.45665e-22 6.30175e-05
-6.41576 -1.27026e-22 6.35655e-05
-6.40237 3.72404e-23 6.41193e-05
-6.38899 3.15307e-23 6.4679e-05
-6.37561 -1.75405e-23 6.52445e-05
-6.36223 9.43836e-24 6.58161e-05
-6.34886 6.11965e-24 6.63938e-05
-6.3355 3.1819e-22 6.69777e-05
-6.32214 -1.25531e-22 6.75678e-05
-6.30878 2.52905e-22 6.81642e-05
-6.29543 3.73584e-22 6.87671e-05
-6.28209 -4.5242e-22 6.93764e-05
-6.26875 2.11541e-23 6.99923e-05
-6.25542 -1.87675e-22 7.06149e-05
-6.24209 6.73325e-23 7.12442e-05
-6.22876 -1.40753e-23 7.18804e-05
-6.21545 -3.14531e-23 7.25235e-05
-6.20213 7.05215e-23 7.31736e-05
-6.18882 3.0909e-22 7.38308e-05
-6.17552 -1.47125e-22 7.44952e-05
-6.16222 -9.48839e-23 7.51669e-05
-6.14893 -1.08221e-23 7.5846e-05
-6.13564 -8.39694e-23 7.65325e-05
-6.12236 -2.47795e-22 7.72267e-05
-6.10908 2.93332e-22 7.79286e-05
-6.09581 -5.30446e-23 7.86382e-05
-6.08254 -4.52947e-24 7.93558e-05
-6.06927 3.7613e-22 8.00813e-05
-6.05601 -8.61156e-23 8.0815e-05
-6.04276 -6.70678e-23 8.15569e-05
-6.02951 -3.8351e-22 8.23071e-05
-6.01627 3.96351e-22 8.30657e-05
-6.00303 2.10401e-22 8.38329e-05
-5.98979 6.28529e-23 8.46088e-05
-5.97656 -1.32432e-22 8.53934e-05
-5.96334 -1.91663e-22 8.6187e-05
-5.95012 1.29334e-22 8.69896e-05
-5.9369 -8.9322e-23 8.78013e-05
-5.92369 5.18305e-23 8.86224e-05
-5.91048 -1.61265e-22 8.94528e-05
-5.89728 2.44933e-22 9.02928e-05
-5.88409 -9.97007e-23 9.11424e-05
-5.87089 2.72331e-22 9.20019e-05
-5.85771 7.12453e-22 9.28712e-05
-5.84452 -1.28225e-26 9.37507e-05
-5.83134 -5.74492e-22 9.46404e-05
-5.81817 -6.39484e-22 9.55404e-05
-5.805 -2.91094e-22 9.64509e-05
-5.79183 -3.90347e-22 9.73721e-05
-5.77867 4.85403e-22 9.83041e-05
-5.76552 8.30037e-23 9.92471e-05
-5.75237 3.10367e-22 0.000100201
-5.73922 6.95029e-22 0.000101166
-5.72608 -1.73734e-23 0.000102143
-5.71294 1.64592e-22 0.000103132
-5.6998 -3.03481e-22 0.000104132
-5.68668 4.56631e-22 0.000105144
-5.67355 3.72139e-22 0.000106168
-5.66043 1.30965e-22 0.000107204
-5.64731 1.72359e-22 0.000108253
-5.6342 -1.82659e-22 0.000109314
-5.62109 -3.60572e-22 0.000110389
-5.60799 -4.15273e-22 0.000111476
-5.59489 -5.76254e-22 0.000112576
-5.5818 6.55705e-22 0.00011369
-5.56871 2.30997e-23 0.000114818
-5.55562 -1.91605e-22 0.000115959
-5.54254 -2.87434e-22 0.000117114
-5.52946 3.37479e-22 0.000118283
-5.51639 -7.71557e-22 0.000119467
-5.50332 3.80745e-23 0.000120665
-5.49025 2.95078e-22 0.000121879
-5.47719 -3.52411e-22 0.000123107
-5.46413 -1.02473e-21 0.00012435
-5.45108 6.43872e-22 0.000125609
-5.43803 -1.76749e-23 0.000126884
-5.42499 4.90701e-22 0.000128175
-5.41194 -5.30048e-22 0.000129482
-5.39891 2.58161e-22 0.000130805
-5.38588 -1.61799e-22 0.000132145
-5.37285 -2.07465e-22 0.000133502
-5.35982 4.51212e-22 0.000134876
-5.3468 -1.44266e-21 0.000136268
-5.33379 -4.06678e-22 0.000137678
-5.32077 -8.26861e-22 0.000139105
-5.30776 1.05561e-21 0.000140551
-5.29476 9.35207e-23 0.000142016
-5.28176 -9.48309e-22 0.000143499
-5.26876 -1.15247e-22 0.000145001
-5.25577 -9.43244e-22 0.000146523
-5.24278 6.48386e-22 0.000148065
-5.22979 2.99686e-22 0.000149627
-5.21681 3.08979e-22 0.000151209
-5.20384 -5.38904e-22 0.000152812
-5.19086 -7.82965e-22 0.000154436
-5.17789 8.22707e-23 0.000156081
-5.16493 -6.61395e-22 0.000157749
-5.15196 5.41956e-22 0.000159438
-5.139 -1.21572e-22 0.000161149
-5.12605 -5.77634e-22 0.000162884
-5.1131 5.07998e-23 0.000164641
-5.10015 1.58247e-21 0.000166422
-5.08721 -1.34233e-22 0.000168227
-5.07427 -6.43256e-22 0.000170057
-5.06133 -4.16317e-22 0.000171911
-5.0484 2.33896e-22 0.00017379
-5.03547 -8.83019e-22 0.000175694
-5.02254 -1.61096e-22 0.000177625
-5.00962 3.05266e-22 0.000179582
-4.99671 -1.33479e-21 0.000181566
-4.98379 -3.60161e-22 0.000183576
-4.97088 1.12548e-21 0.000185615
-4.95797 3.58131e-23 0.000187682
-4.94507 -5.15044e-22 0.000189777
-4.93217 1.29118e-21 0.000191902
-4.91927 4.42236e-22 0.000194056
-4.90638 7.00261e-22 0.00019624
-4.89349 8.89193e-22 0.000198455
-4.8806 -2.90436e-22 0.0002007
-4.86772 -1.37595e-22 0.000202978
-4.85484 -1.89828e-21 0.000205288
-4.84197 6.34491e-22 0.00020763
-4.82909 1.27605e-21 0.000210006
-4.81623 -4.82519e-22 0.000212415
-4.80336 -2.45537e-22 0.000214859
-4.7905 -1.08124e-21 0.000217338
-4.77764 1.29464e-21 0.000219853
-4.76479 5.51865e-22 0.000222404
-4.75193 6.32527e-22 0.000224992
-4.73909 -1.39579e-22 0.000227618
-4.72624 -6.12499e-22 0.000230282
-4.7134 6.59461e-22 0.000232984
-4.70056 1.46689e-21 0.000235727
-4.68773 -8.37931e-22 0.000238509
-4.67489 2.00805e-21 0.000241333
-4.66207 1.16936e-22 0.000244198
-4.64924 -1.49966e-22 0.000247106
-4.63642 1.39009e-21 0.000250057
-4.6236 -1.72067e-21 0.000253052
-4.61078 1.38829e-21 0.000256092
-4.59797 1.83619e-21 0.000259178
-4.58516 1.83782e-22 0.00026231
-4.57236 4.89267e-22 0.00026549
-4.55955 3.50245e-21 0.000268717
-4.54676 -1.12148e-21 0.000271994
-4.53396 6.4301e-22 0.000275321
-4.52117 1.57232e-21 0.000278699
-4.50838 -2.24691e-21 0.000282128
-4.49559 4.07722e-22 0.000285611
-4.48281 -1.368e-22 0.000289147
-4.47002 5.0045e-22 0.000292739
-4.45725 2.17444e-21 0.000296386
-4.44447 -2.56735e-21 0.00030009
-4.4317 7.19855e-22 0.000303852
-4.41893 -5.28661e-22 0.000307673
-4.40617 -2.82348e-21 0.000311554
-4.39341 -2.14213e-21 0.000315497
-4.38065 1.4316e-21 0.000319503
-4.36789 -2.47381e-21 0.000323572
-4.35514 6.56759e-22 0.000327707
-4.34239 1.94493e-21 0.000331907
-4.32964 6.18339e-22 0.000336175
-4.3169 -3.70009e-22 0.000340513
-4.30415 -1.57155e-21 0.00034492
-4.29142 2.15333e-21 0.000349399
-4.27868 -2.46083e-21 0.000353952
-4.26595 -3.80596e-21 0.000358579
-4.25322 -1.751e-22 0.000363281
-4.24049 3.0914e-21 0.000368062
-4.22777 -3.09914e-21 0.000372921
-4.21505 2.7183e-22 0.000377862
-4.20233 2.66018e-21 0.000382884
-4.18961 4.13587e-21 0.000387991
-4.1769 -2.28031e-22 0.000393183
-4.16419 1.39222e-21 0.000398463
-4.15148 -3.18461e-21 0.000403832
-4.13878 3.02122e-23 0.000409292
-4.12608 1.44671e-21 0.000414846
-4.11338 -1.12994e-22 0.000420494
-4.10068 -1.53106e-21 0.000426239
-4.08799 3.66842e-21 0.000432083
-4.0753 1.19714e-21 0.000438028
-4.06261 7.90172e-22 0.000444077
-4.04993 -1.40353e-21 0.00045023
-4.03725 -2.20034e-21 0.000456492
-4.02457 2.48505e-21 0.000462863
-4.01189 -4.85823e-21 0.000469346
-3.99922 6.18573e-22 0.000475944
-3.98655 3.49874e-21 0.000482659
-3.97388 5.09774e-21 0.000489494
-3.96121 -1.39742e-21 0.000496451
-3.94855 1.65916e-21 0.000503534
-3.93589 -2.70788e-21 0.000510743
-3.92323 -3.03254e-21 0.000518084
-3.91058 -1.65946e-22 0.000525558
-3.89792 9.65496e-22 0.000533168
-3.88527 -1.60582e-21 0.000540917
-3.87263 -3.80098e-21 0.000548809
-3.85998 2.90867e-21 0.000556847
-3.84734 1.09515e-20 0.000565034
-3.8347 7.94716e-22 0.000573373
-3.82206 -5.48743e-21 0.000581869
-3.80943 3.28585e-22 0.000590523
-3.79679 -3.80975e-21 0.000599341
-3.78416 2.53285e-22 0.000608326
-3.77154 -5.97056e-21 0.000617482
-3.75891 -7.62851e-22 0.000626812
-3.74629 4.43789e-21 0.000636321
-3.73367 1.28841e-21 0.000646013
-3.72105 -2.84301e-21 0.000655893
-3.70844 2.98346e-22 0.000665964
-3.69582 4.027e-21 0.000676232
-3.68321 1.18196e-20 0.0006867
-3.67061 -3.50246e-21 0.000697375
-3.658 -3.52513e-21 0.00070826
-3.6454 4.28296e-21 0.000719362
-3.6328 2.96856e-21 0.000730684
-3.6202 2.34196e-21 0.000742234
-3.6076 3.33192e-21 0.000754015
-3.59501 5.79952e-21 0.000766035
-3.58242 -1.19075e-20 0.000778298
-3.56983 1.17636e-20 0.000790811
-3.55724 2.52731e-21 0.00080358
-3.54466 5.73457e-21 0.000816612
-3.53208 -9.40437e-21 0.000829913
-3.5195 5.42377e-21 0.00084349
-3.50692 1.02047e-20 0.000857351
-3.49435 9.24071e-21 0.000871502
-3.48177 -1.49916e-20 0.00088595
-3.4692 4.02395e-21 0.000900704
-3.45664 -1.02042e-20 0.000915772
-3.44407 1.02338e-20 0.000931162
-3.43151 -2.4827e-21 0.000946881
-3.41894 -1.2942e-20 0.00096294
-3.40639 1.89478e-22 0.000979346
-3.39383 -1.88928e-21 0.00099611
-3.38127 1.54751e-20 0.00101324
-3.36872 -5.00771e-21 0.00103075
-3.35617 -1.7759e-20 0.00104864
-3.34362 1.20195e-20 0.00106693
-3.33108 -1.31002e-20 0.00108563
-3.31853 8.15329e-21 0.00110475
-3.30599 5.76037e-22 0.0011243
-3.29345 -7.30685e-21 0.0011443
-3.28091 7.86764e-21 0.00116475
-3.26838 3.62274e-21 0.00118566
-3.25584 1.67631e-20 0.00120706
-3.24331 1.60346e-20 0.00122896
-3.23078 1.96909e-20 0.00125136
-3.21825 1.70101e-20 0.00127429
-3.20573 -9.25061e-21 0.00129776
-3.19321 7.97257e-22 0.00132178
-3.18068 -1.98326e-20 0.00134637
-3.16817 -1.3233e-20 0.00137155
-3.15565 1.68937e-20 0.00139734
-3.14313 2.12002e-21 0.00142375
-3.13062 3.71537e-20 0.0014508
-3.11811 1.5743e-20 0.00147851
-3.1056 -2.15113e-20 0.00150691
-3.09309 3.40124e-20 0.001536
-3.08059 -2.7904e-20 0.00156582
-3.06808 3.05224e-20 0.00159639
-3.05558 -3.12928e-20 0.00162773
-3.04308 -1.13518e-20 0.00165985
-3.03059 6.26124e-21 0.0016928
-3.01809 2.12199e-20 0.00172659
-3.0056 5.24639e-21 0.00176125
-2.99311 1.26196e-20 0.00179681
-2.98062 -3.34999e-20 0.00183329
-2.96813 -1.18862e-20 0.00187074
-2.95564 2.13569e-21 0.00190917
-2.94316 -2.46318e-20 0.00194862
-2.93067 1.31436e-22 0.00198913
-2.91819 2.03105e-20 0.00203072
-2.90572 -5.30626e-20 0.00207345
-2.89324 5.19353e-20 0.00211733
-2.88076 -1.80871e-20 0.00216242
-2.86829 1.69343e-20 0.00220876
-2.85582 -1.60631e-20 0.00225638
-2.84335 1.59798e-21 0.00230534
-2.83088 6.22994e-20 0.00235567
-2.81842 -3.72049e-21 0.00240743
-2.80595 2.80995e-20 0.00246067
-2.79349 -1.02071e-19 0.00251543
-2.78103 5.48713e-20 0.00257179
-2.76857 -1.59167e-21 0.00262978
-2.75611 -2.84151e-20 0.00268947
-2.74366 1.2588e-20 0.00275093
-2.7312 4.32748e-20 0.00281422
-2.71875 -3.10214e-21 0.00287941
-2.7063 -3.43137e-20 0.00294656
-2.69385 7.80271e-21 0.00301576
-2.6814 -1.11767e-19 0.00308707
-2.66896 7.00313e-20 0.00316059
-2.65651 -4.8073e-20 0.0032364
-2.64407 -1.08412e-20 0.00331458
-2.63163 4.66974e-20 0.00339523
-2.61919 -1.12272e-20 0.00347844
-2.60675 -1.18325e-20 0.00356433
-2.59432 1.24867e-19 0.00365299
-2.58188 2.16377e-20 0.00374454
-2.56945 4.09473e-20 0.0038391
-2.55702 -1.45166e-19 0.00393679
-2.54459 -6.02829e-20 0.00403775
-2.53216 1.0403e-20 0.0041421
-2.51974 6.06469e-20 0.00424999
-2.50731 2.74055e-20 0.00436158
-2.49489 -6.96096e-20 0.00447703
-2.48247 -6.91435e-20 0.00459649
-2.47005 1.47473e-19 0.00472015
-2.45763 2.40196e-20 0.0048482
-2.44521 6.92421e-20 0.00498082
-2.4328 -3.38569e-20 0.00511823
-2.42038 3.03005e-20 0.00526065
-2.40797 4.72517e-20 0.00540829
-2.39556 1.22299e-19 0.00556142
-2.38315 -9.25846e-21 0.00572028
-2.37074 -9.63028e-20 0.00588514
-2.35834 -6.38912e-20 0.0060563
-2.34593 1.56686e-19 0.00623405
-2.33353 6.86571e-20 0.00641872
-2.32113 7.68483e-20 0.00661065
-2.30873 6.11233e-20 0.00681021
-2.29633 1.92264e-20 0.00701776
-2.28393 2.47984e-19 0.00723374
-2.27153 1.38001e-19 0.00745855
-2.25914 8.95052e-20 0.00769268
-2.24674 4.19153e-22 0.0079366
-2.23435 -2.07059e-19 0.00819083
-2.22196 1.28312e-19 0.00845594
-2.20957 -1.86829e-19 0.00873252
-2.19718 2.85629e-19 0.00902119
-2.18479 7.29106e-20 0.00932264
-2.17241 2.73583e-19 0.00963758
-2.16002 1.51794e-19 0.00996678
-2.14764 4.5123e-19 0.0103111
-2.13526 -1.05367e-19 0.0106713
-2.12288 3.9178e-19 0.0110485
-2.1105 -5.03887e-19 0.0114436
-2.09812 1.05781e-19 0.0118578
-2.08575 4.35015e-20 0.0122922
-2.07337 -2.20945e-19 0.012748
-2.061 7.83889e-20 0.0132267
-2.04862 -3.10452e-20 0.0137296
-2.03625 2.33044e-19 0.0142585
-2.02388 4.07209e-19 0.0148149
-2.01151 -6.57346e-19 0.0154009
-1.99914 -7.62581e-19 0.0160182
-1.98678 1.84126e-20 0.0166693
-1.97441 -2.74012e-19 0.0173563
-1.96205 2.24049e-19 0.0180819
-1.94968 5.31155e-19 0.0188489
-1.93732 -9.08529e-19 0.0196603
-1.92496 -2.94128e-19 0.0205196
-1.9126 -1.50742e-18 0.0214302
-1.90024 2.2305e-18 0.0223962
-1.88789 -1.35033e-18 0.023422
-1.87553 3.322e-19 0.0245124
-1.86318 5.93764e-19 0.0256727
-1.85082 -9.09889e-19 0.0269086
-1.83847 -1.35545e-18 0.0282268
-1.82612 -8.68451e-19 0.0296342
-1.81377 -9.58144e-22 0.0311387
-1.80142 8.82348e-19 0.0327492
-1.78907 -1.74242e-18 0.0344754
-1.77672 5.83066e-19 0.0363281
-1.76438 -1.98794e-18 0.0383196
-1.75203 1.62982e-18 0.0404636
-1.73969 -2.16387e-18 0.0427752
-1.72734 3.47796e-18 0.0452719
-1.715 5.72124e-18 0.047973
-1.70266 -3.83641e-18 0.0509009
-1.69032 1.2324e-18 0.0540804
-1.67798 -2.37556e-18 0.0575404
-1.66564 2.9499e-18 0.0613136
-1.65331 2.15726e-18 0.0654376
-1.64097 -4.24709e-18 0.0699557
-1.62864 9.08488e-18 0.0749181
-1.6163 -5.16256e-18 0.080383
-1.60397 -8.7071e-18 0.0864185
-1.59164 6.94515e-18 0.0931041
-1.57931 -9.98801e-18 0.100534
-1.56698 5.4266e-18 0.108819
-1.55465 7.56636e-18 0.118091
-1.54232 6.82195e-18 0.12851
-1.52999 9.07042e-18 0.140267
-1.51767 -1.57884e-17 0.153594
-1.50534 -1.39793e-17 0.168777
-1.49302 -4.27935e-18 0.186166
-1.48069 3.80163e-18 0.206199
-1.46837 -1.02106e-17 0.229427
-1.45605 -6.50224e-17 0.256547
-1.44373 -5.1676e-17 0.288457
-1.43141 -3.38362e-18 0.326328
-1.41909 -3.2405e-17 0.371701
-1.40677 7.85091e-18 0.426646
-1.39445 1.77493e-17 0.493984
-1.38213 -6.64346e-17 0.577641
-1.36982 -4.76439e-18 0.683202
-1.3575 -7.07631e-17 0.818807
-1.34519 4.85671e-16 0.996667
-1.33288 -3.6078e-16 1.23571
-1.32056 -7.10872e-16 1.56642
-1.30825 -2.57696e-16 2.04001
-1.29594 -5.29698e-16 2.74694
-1.28363 -3.31382e-15 3.85572
-1.27132 1.57028e-15 5.69627
-1.25901 -2.9409e-15 8.92378
-1.2467 1.82126e-14 14.6401
-1.2344 -1.50364e-14 22.8703
-1.22209 3.77463e-15 26.483
-1.20978 -6.30513e-19 20.0568
-1.19748 9.25525e-16 12.5829
-1.18517 -1.77214e-15 7.93257
-1.17287 2.03728e-15 5.28845
-1.16057 1.51793e-15 3.73093
-1.14826 6.24133e-16 2.75973
-1.13596 -1.64603e-16 2.12069
-1.12366 -1.22483e-16 1.68041
-1.11136 -4.21563e-16 1.36522
-1.09906 4.11007e-16 1.13221
-1.08676 -2.40836e-16 0.955277
-1.07446 1.13668e-16 0.817817
-1.06217 1.18263e-16 0.70892
-1.04987 1.20046e-16 0.621186
-1.03757 9.95394e-17 0.549458
-1.02528 -3.1046e-17 0.490055
-1.01298 4.19519e-17 0.440297
-1.00069 -1.44466e-17 0.398194
-0.988392 -7.19159e-18 0.362243
-0.976098 4.52991e-17 0.331295
-0.963805 2.66552e-17 0.304456
-0.951513 -2.43898e-17 0.281024
-0.939221 3.01735e-17 0.260442
-0.92693 9.59499e-18 0.242263
-0.914639 -2.93243e-17 0.226122
-0.902349 -5.37152e-17 0.211724
-0.890059 -4.99637e-18 0.198825
-0.87777 -1.44755e-17 0.187222
-0.865482 6.20402e-18 0.176745
-0.853194 -2.84176e-17 0.167252
-0.840906 4.16952e-18 0.158624
-0.828619 4.37434e-18 0.150756
-0.816332 -9.42914e-18 0.143563
-0.804046 -5.46742e-19 0.136968
-0.791761 2.40404e-18 0.130907
-0.779475 3.11606e-17 0.125324
-0.767191 4.10069e-18 0.12017
-0.754907 -8.65453e-18 0.115401
-0.742623 5.58499e-19 0.110981
-0.730339 6.72306e-18 0.106876
-0.718056 -2.05637e-18 0.103058
-0.705774 1.32673e-17 0.0995008
-0.693492 -5.42148e-18 0.096181
-0.68121 -5.0087e-18 0.0930786
-0.668929 9.53037e-18 0.0901755
-0.656648 4.75681e-18 0.0874552
-0.644367 9.05784e-18 0.0849033
-0.632087 -4.8523e-18 0.0825065
-0.619808 -3.91244e-18 0.0802531
-0.607528 -1.78462e-18 0.0781322
-0.595249 3.38676e-18 0.0761344
-0.582971 6.43371e-18 0.0742507
-0.570692 1.6287e-18 0.0724731
-0.558414 -8.5749e-18 0.0707945
-0.546137 3.34895e-18 0.0692082
-0.533859 -3.23313e-18 0.0677082
-0.521582 -7.13123e-18 0.0662889
-0.509305 9.36562e-18 0.0649452
-0.497029 -1.37954e-17 0.0636726
-0.484753 8.87886e-19 0.0624667
-0.472477 -1.36097e-18 0.0613237
-0.460202 2.15554e-18 0.0602399
-0.447926 1.79254e-19 0.059212
-0.435651 2.73701e-18 0.058237
-0.423376 8.59856e-19 0.0573119
-0.411102 4.24822e-18 0.0564342
-0.398828 2.81883e-18 0.0556015
-0.386554 3.15791e-18 0.0548115
-0.37428 5.79669e-18 0.0540622
-0.362006 6.71222e-18 0.0533516
-0.349733 5.27798e-19 0.0526779
-0.33746 -3.88857e-18 0.0520394
-0.325187 2.64183e-18 0.0514348
-0.312914 4.78671e-18 0.0508624
-0.300641 9.37338e-18 0.050321
-0.288369 -8.89684e-19 0.0498093
-0.276097 1.68948e-18 0.0493263
-0.263824 1.84569e-18 0.0488708
-0.251553 -3.01915e-18 0.0484419
-0.239281 1.08622e-17 0.0480386
-0.227009 -2.04526e-18 0.0476602
-0.214738 -2.54707e-18 0.0473057
-0.202466 4.05889e-18 0.0469746
-0.190195 2.42707e-18 0.0466662
-0.177924 8.3451e-18 0.0463797
-0.165653 -3.92901e-18 0.0461148
-0.153382 5.58229e-18 0.0458708
-0.141111 -7.31546e-18 0.0456472
-0.12884 4.14307e-19 0.0454438
-0.116569 -5.69769e-18 0.04526
-0.104299 -3.2217e-19 0.0450955
-0.0920281 8.68597e-18 0.0449501
-0.0797576 -7.36277e-18 0.0448234
-0.0674871 7.73082e-18 0.0447153
-0.0552167 8.70075e-18 0.0446255
-0.0429463 9.0823e-18 0.0445538
-0.0306759 -4.94676e-18 0.0445001
-0.0184055 6.59118e-18 0.0444644
-0.00613517 -6.91582e-22 0.0444466
0.00613517 -5.26372e-17 0.0444466
0.0184055 1.3166e-17 0.0444644
0.0306759 -1.64063e-18 0.0445001
0.0429463 -1.23318e-18 0.0445538
0.0552167 7.86554e-18 0.0446255
0.0674871 2.39007e-18 0.0447153
0.0797576 -7.65845e-18 0.0448234
0.0920281 9.28431e-19 0.0449501
0.104299 -7.67853e-18 0.0450955
0.116569 5.58375e-18 0.04526
0.12884 -3.62195e-18 0.0454438
0.141111 -3.65674e-18 0.0456472
0.153382 1.93449e-18 0.0458708
0.165653 -1.70067e-18 0.0461148
0.177924 2.14447e-18 0.0463797
0.190195 -4.26239e-18 0.0466662
0.202466 -1.76284e-20 0.0469746
0.214738 1.17652e-18 0.0473057
0.227009 3.87226e-18 0.0476602
0.239281 -7.34817e-18 0.0480386
0.251553 3.92206e-18 0.0484419
0.263824 1.23682e-18 0.0488708
0.276097 2.69246e-18 0.0493263
0.288369 -5.38635e-18 0.0498093
0.300641 -4.80199e-19 0.050321
0.312914 2.04958e-18 0.0508624
0.325187 3.8961e-18 0.0514348
0.33746 6.51817e-18 0.0520394
0.349733 7.64921e-18 0.0526779
0.362006 -1.13536e-18 0.0533516
0.37428 8.69533e-19 0.0540622
0.386554 -7.74564e-18 0.0548115
0.398828 -1.80248e-18 0.0556015
0.411102 -3.59683e-18 0.0564342
0.423376 8.7253e-18 0.0573119
0.435651 3.01898e-18 0.058237
0.447926 -4.36077e-18 0.059212
0.460202 3.86954e-18 0.0602399
0.472477 -3.95965e-18 0.0613237
0.484753 -2.43622e-18 0.0624667
0.497029 1.23937e-17 0.0636726
0.509305 -2.47693e-18 0.0649452
0.521582 6.83806e-18 0.0662889
0.533859 -2.83925e-18 0.0677082
0.546137 6.85604e-19 0.0692082
0.558414 -2.21313e-18 0.0707945
0.570692 4.20643e-18 0.0724731
0.582971 2.44292e-18 0.0742507
0.595249 3.23799e-18 0.0761344
0.607528 5.44599e-18 0.0781322
0.619808 6.62822e-18 0.0802531
0.632087 7.73486e-18 0.0825065
0.644367 -5.72957e-18 0.0849033
0.656648 -4.3602e-18 0.0874552
0.668929 2.48785e-18 0.0901755
0.68121 2.02132e-18 0.0930786
0.693492 1.04471e-17 0.096181
0.705774 -7.88807e-18 0.0995008
0.718056 4.29156e-18 0.103058
0.730339 2.13645e-18 0.106876
0.742623 1.05695e-17 0.110981
0.754907 2.58489e-17 0.115401
0.767191 2.36804e-19 0.12017
0.779475 -6.72773e-18 0.125324
0.791761 1.5486e-17 0.130907
0.804046 2.53275e-18 0.136968
0.816332 -5.04052e-18 0.143563
0.828619 1.1747e-17 0.150756
0.840906 -8.78663e-19 0.158624
0.853194 -4.80559e-18 0.167252
0.865482 -3.04928e-17 0.176745
0.87777 -1.53493e-17 0.187222
0.890059 4.24723e-17 0.198825
0.902349 2.44223e-17 0.211724
0.914639 -8.51098e-18 0.226122
0.92693 -6.46781e-18 0.242263
0.939221 2.0922e-17 0.260442
0.951513 -3.32531e-17 0.281024
0.963805 2.7566e-18 0.304456
0.976098 6.33126e-17 0.331295
0.988392 -2.21802e-17 0.362243
1.00069 1.21333e-17 0.398194
1.01298 9.6553e-17 0.440297
1.02528 6.30206e-17 0.490055
1.03757 8.37554e-17 0.549458
1.04987 6.30963e-17 0.621186
1.06217 -2.08e-16 0.70892
1.07446 -2.41311e-17 0.817817
1.08676 2.20505e-16 0.955277
1.09906 -1.86484e-16 1.13221
1.11136 1.36343e-16 1.36522
1.12366 5.02435e-16 1.68041
1.13596 8.90076e-16 2.12069
1.14826 3.7499e-16 2.75973
1.16057 6.21587e-16 3.73093
1.17287 -3.18273e-15 5.28845
1.18517 6.00699e-15 7.93257
1.19748 -4.47754e-16 12.5829
1.20978 -4.95057e-15 20.0568
1.22209 6.13598e-16 26.483
1.2344 -6.06386e-16 22.8703
1.2467 -7.32594e-15 14.6401
1.25901 1.85893e-16 8.92378
1.27132 -2.53276e-15 5.69627
1.28363 2.26256e-15 3.85572
1.29594 1.05483e-16 2.74694
1.30825 3.99407e-16 2.04001
1.32056 5.15949e-16 1.56642
1.33288 -5.07996e-18 1.23571
1.34519 -8.86273e-17 0.996667
1.3575 2.16061e-16 0.818807
1.36982 1.5499e-17 0.683202
1.38213 5.67505e-17 0.577641
1.39445 1.18437e-16 0.493984
1.40677 5.66745e-17 0.426646
1.41909 2.45744e-17 0.371701
1.43141 2.92284e-18 0.326328
1.44373 6.05618e-17 0.288457
1.45605 -4.06328e-17 0.256547
1.46837 -3.85062e-18 0.229427
1.48069 5.71987e-18 0.206199
1.49302 -1.70179e-17 0.186166
1.50534 -8.1042e-18 0.168777
1.51767 5.66642e-18 0.153594
1.52999 1.62068e-17 0.140267
1.54232 -1.19281e-17 0.12851
1.55465 1.61737e-19 0.118091
1.56698 4.37298e-18 0.108819
1.57931 -3.00919e-19 0.100534
1.59164 -1.92097e-18 0.0931041
1.60397 3.90526e-18 0.0864185
1.6163 4.84096e-18 0.080383
1.62864 -6.64676e-18 0.0749181
1.64097 -1.84293e-18 0.0699557
1.65331 2.90288e-18 0.0654376
1.66564 2.38396e-19 0.0613136
1.67798 1.51453e-18 0.0575404
1.69032 3.44702e-18 0.0540804
1.70266 -1.6027e-18 0.0509009
1.715 5.19201e-19 0.047973
1.72734 -7.35379e-21 0.0452719
1.73969 -1.39572e-18 0.0427752
1.75203 1.10317e-18 0.0404636
1.76438 -1.6319e-19 0.0383196
1.77672 -2.18377e-18 0.0363281
1.78907 -8.04272e-19 0.0344754
1.80142 1.52327e-18 0.0327492
1.81377 1.06418e-18 0.0311387
1.82612 4.30604e-19 0.0296342
1.83847 -1.18343e-18 0.0282268
1.85082 7.75362e-19 0.0269086
1.86318 1.47591e-18 0.0256727
1.87553 -8.46594e-19 0.0245124
1.88789 1.29269e-18 0.023422
1.90024 -7.8343e-20 0.0223962
1.9126 -1.08831e-18 0.0214302
1.92496 3.9811e-19 0.0205196
1.93732 -6.3613e-19 0.0196603
1.94968 2.37119e-18 0.0188489
1.96205 6.92447e-19 0.0180819
1.97441 -7.01169e-20 0.0173563
1.98678 6.88985e-19 0.0166693
1.99914 -8.90568e-19 0.0160182
2.01151 3.89892e-19 0.0154009
2.02388 -8.68818e-19 0.0148149
2.03625 4.23646e-19 0.0142585
2.04862 -3.1651e-19 0.0137296
2.061 2.3635e-19 0.0132267
2.07337 -9.72421e-20 0.012748
2.08575 3.6992e-19 0.0122922
2.09812 -1.69584e-19 0.0118578
2.1105 -1.71993e-19 0.0114436
2.12288 5.94449e-19 0.0110485
2.13526 -2.45206e-19 0.0106713
2.14764 6.57915e-20 0.0103111
2.16002 8.54281e-19 0.00996678
2.17241 -2.1705e-19 0.00963758
2.18479 -1.69222e-19 0.00932264
2.19718 -1.75343e-19 0.00902119
2.20957 2.06595e-19 0.00873252
2.22196 -2.11711e-19 0.00845594
2.23435 1.28184e-19 0.00819083
2.24674 -2.4041e-19 0.0079366
2.25914 -5.95884e-20 0.00769268
2.27153 -2.8974e-19 0.00745855
2.28393 1.57631e-20 0.00723374
2.29633 -2.75629e-19 0.00701776
2.30873 -1.44598e-19 0.00681021
2.32113 2.74309e-21 0.00661065
2.33353 6.49353e-20 0.00641872
2.34593 2.11015e-21 0.00623405
2.35834 6.58854e-20 0.0060563
2.37074 -2.51998e-20 0.00588514
2.38315 -1.12196e-20 0.00572028
2.39556 -1.12485e-19 0.00556142
2.40797 -9.15438e-20 0.00540829
2.42038 6.89801e-20 0.00526065
2.4328 -2.94965e-20 0.00511823
2.44521 1.83205e-19 0.00498082
2.45763 -1.49901e-19 0.0048482
2.47005 -3.17849e-20 0.00472015
2.48247 1.29801e-19 0.00459649
2.49489 1.19819e-19 0.00447703
2.50731 5.57933e-20 0.00436158
2.51974 2.24375e-20 0.00424999
2.53216 8.62562e-20 0.0041421
2.54459 6.41735e-20 0.00403775
2.55702 -3.30638e-20 0.00393679
2.56945 7.84904e-20 0.0038391
2.58188 -5.51906e-21 0.00374454
2.59432 -3.21748e-21 0.00365299
2.60675 1.67614e-20 0.00356433
2.61919 -1.93805e-20 0.00347844
2.63163 4.47726e-21 0.00339523
2.64407 9.56421e-20 0.00331458
2.65651 -1.41817e-20 0.0032364
2.66896 2.00453e-20 0.00316059
2.6814 -4.75475e-20 0.00308707
2.69385 2.40594e-20 0.00301576
2.7063 -2.77512e-20 0.00294656
2.71875 1.77939e-20 0.00287941
2.7312 9.86591e-21 0.00281422
2.74366 -1.99733e-20 0.00275093
2.75611 3.85883e-20 0.00268947
2.76857 -7.5349e-20 0.00262978
2.78103 -4.59869e-21 0.00257179
2.79349 1.52856e-20 0.00251543
2.80595 -6.75444e-21 0.00246067
2.81842 2.26717e-21 0.00240743
2.83088 -2.64454e-20 0.00235567
2.84335 1.28338e-20 0.00230534
2.85582 -1.66709e-20 0.00225638
2.86829 1.76703e-21 0.00220876
2.88076 2.03346e-20 0.00216242
2.89324 3.99565e-20 0.00211733
2.90572 1.13954e-20 0.00207345
2.91819 5.86577e-21 0.00203072
2.93067 4.43903e-20 0.00198913
2.94316 1.74171e-20 0.00194862
2.95564 -1.52977e-20 0.00190917
2.96813 3.15992e-20 0.00187074
2.98062 2.46103e-20 0.00183329
2.99311 4.5654e-21 0.00179681
3.0056 4.05845e-20 0.00176125
3.01809 8.49503e-21 0.00172659
3.03059 -3.32907e-20 0.0016928
3.04308 -1.8131e-20 0.00165985
3.05558 -4.2225e-20 0.00162773
3.06808 1.4129e-20 0.00159639
3.08059 -2.85446e-20 0.00156582
3.09309 8.96415e-21 0.001536
3.1056 -1.74183e-20 0.00150691
3.11811 -1.46444e-20 0.00147851
3.13062 7.95527e-21 0.0014508
3.14313 1.06485e-20 0.00142375
3.15565 9.80626e-21 0.00139734
3.16817 -6.20428e-21 0.00137155
3.18068 1.97774e-20 0.00134637
3.19321 -1.13916e-20 0.00132178
3.20573 -1.22769e-20 0.00129776
3.21825 -3.08447e-21 0.00127429
3.23078 -1.41788e-20 0.00125136
3.24331 -1.39083e-20 0.00122896
3.25584 6.27333e-22 0.00120706
3.26838 1.1203e-20 0.00118566
3.28091 -1.45996e-20 0.00116475
3.29345 -1.39254e-21 0.0011443
3.30599 7.74707e-21 0.0011243
3.31853 4.70228e-22 0.00110475
3.33108 -3.29958e-21 0.00108563
3.34362 -1.27548e-20 0.00106693
3.35617 2.64773e-20 0.00104864
3.36872 6.97184e-21 0.00103075
3.38127 -2.92103e-21 0.00101324
3.39383 -1.23873e-21 0.00099611
3.40639 1.46141e-20 0.000979346
3.41894 1.34502e-20 0.00096294
3.43151 6.55143e-21 0.000946881
3.44407 -1.7316e-22 0.000931162
3.45664 1.57632e-22 0.000915772
3.4692 -7.05265e-21 0.000900704
3.48177 -2.53089e-22 0.00088595
3.49435 -3.93558e-21 0.000871502
3.50692 4.74818e-21 0.000857351
3.5195 1.2317e-20 0.00084349
3.53208 -3.86523e-21 0.000829913
3.54466 6.71128e-21 0.000816612
3.55724 1.01877e-21 0.00080358
3.56983 -5.58689e-21 0.000790811
3.58242 7.13341e-21 0.000778298
3.59501 3.6796e-21 0.000766035
3.6076 -1.01746e-21 0.000754015
3.6202 -2.91644e-21 0.000742234
3.6328 2.2303e-22 0.000730684
3.6454 -6.06296e-21 0.000719362
3.658 -3.35293e-21 0.00070826
3.67061 -5.15486e-21 0.000697375
3.68321 1.38982e-21 0.0006867
3.69582 -7.55484e-21 0.000676232
3.70844 5.53662e-21 0.000665964
3.72105 -1.20756e-20 0.000655893
3.73367 -7.48966e-21 0.000646013
3.74629 -1.13154e-21 0.000636321
3.75891 2.61518e-21 0.000626812
3.77154 3.82059e-21 0.000617482
3.78416 5.6512e-21 0.000608326
3.79679 -2.2995e-21 0.000599341
3.80943 4.43902e-21 0.000590523
3.82206 3.12882e-21 0.000581869
3.8347 1.71842e-22 0.000573373
3.84734 1.1447e-21 0.000565034
3.85998 -5.13938e-21 0.000556847
3.87263 -3.2029e-21 0.000548809
3.88527 1.51524e-21 0.000540917
3.89792 -1.73936e-22 0.000533168
3.91058 1.42205e-21 0.000525558
3.92323 1.65806e-21 0.000518084
3.93589 -2.23526e-21 0.000510743
3.94855 -2.85629e-21 0.000503534
3.96121 5.95601e-22 0.000496451
3.97388 5.03753e-21 0.000489494
3.98655 2.93529e-21 0.000482659
3.99922 -6.93212e-21 0.000475944
4.01189 -7.07362e-22 0.000469346
4.02457 3.59562e-21 0.000462863
4.03725 -2.4473e-21 0.000456492
4.04993 1.56864e-21 0.00045023
4.06261 -2.8952e-21 0.000444077
4.0753 2.90614e-21 0.000438028
4.08799 1.99534e-21 0.000432083
4.10068 9.36143e-22 0.000426239
4.11338 -3.4715e-21 0.000420494
4.12608 -1.48103e-21 0.000414846
4.13878 -2.56082e-22 0.000409292
4.15148 -1.22199e-21 0.000403832
4.16419 -1.22948e-21 0.000398463
4.1769 -2.59413e-21 0.000393183
4.18961 1.34534e-21 0.000387991
4.20233 1.76658e-21 0.000382884
4.21505 -5.7341e-21 0.000377862
4.22777 3.76164e-21 0.000372921
4.24049 -4.03066e-21 0.000368062
4.25322 1.42812e-21 0.000363281
4.26595 2.56215e-21 0.000358579
4.27868 -5.3882e-22 0.000353952
4.29142 1.96894e-22 0.000349399
4.30415 3.12558e-22 0.00034492
4.3169 -1.98348e-21 0.000340513
4.32964 -8.77497e-22 0.000336175
4.34239 -2.26108e-22 0.000331907
4.35514 -8.31148e-22 0.000327707
4.36789 -1.04665e-21 0.000323572
4.38065 -4.87421e-21 0.000319503
4.39341 -9.95004e-22 0.000315497
4.40617 -3.4273e-21 0.000311554
4.41893 1.66313e-21 0.000307673
4.4317 6.07512e-22 0.000303852
4.44447 -9.52284e-22 0.00030009
4.45725 -8.38095e-22 0.000296386
4.47002 -1.58646e-21 0.000292739
4.48281 1.41495e-21 0.000289147
4.49559 4.09741e-22 0.000285611
4.50838 -1.30887e-21 0.000282128
4.52117 -1.59823e-21 0.000278699
4.53396 3.32773e-22 0.000275321
4.54676 1.36763e-22 0.000271994
4.55955 -2.58928e-21 0.000268717
4.57236 -1.28814e-21 0.00026549
4.58516 -5.75624e-22 0.00026231
4.59797 1.72222e-21 0.000259178
4.61078 -4.1622e-22 0.000256092
4.6236 1.01731e-21 0.000253052
4.63642 1.10829e-21 0.000250057
4.64924 -2.06751e-22 0.000247106
4.66207 1.23731e-22 0.000244198
4.67489 1.7191e-21 0.000241333
4.68773 8.35507e-22 0.000238509
4.70056 1.26341e-21 0.000235727
4.7134 1.18168e-21 0.000232984
4.72624 -7.4896e-22 0.000230282
4.73909 -1.10838e-22 0.000227618
4.75193 -2.45633e-21 0.000224992
4.76479 1.08899e-21 0.000222404
4.77764 -2.67621e-21 0.000219853
4.7905 -7.3508e-22 0.000217338
4.80336 2.59918e-21 0.000214859
4.81623 6.13576e-22 0.000212415
4.82909 -9.07936e-22 0.000210006
4.84197 5.78954e-22 0.00020763
4.85484 -4.88097e-22 0.000205288
4.86772 1.57266e-22 0.000202978
4.8806 1.39059e-21 0.0002007
4.89349 -4.07128e-22 0.000198455
4.90638 -1.13273e-21 0.00019624
4.91927 -8.951e-22 0.000194056
4.93217 -4.11422e-22 0.000191902
4.94507 -6.33064e-22 0.000189777
4.95797 1.89268e-21 0.000187682
4.97088 -9.08741e-22 0.000185615
4.98379 1.34493e-21 0.000183576
4.99671 -2.9655e-22 0.000181566
5.00962 1.66059e-22 0.000179582
5.02254 4.15171e-23 0.000177625
5.03547 2.46855e-21 0.000175694
5.0484 -2.15026e-21 0.00017379
5.06133 -1.54868e-21 0.000171911
5.07427 8.56962e-22 0.000170057
5.08721 -7.99877e-22 0.000168227
5.10015 2.75288e-22 0.000166422
5.1131 -4.6284e-22 0.000164641
5.12605 -2.05086e-22 0.000162884
5.139 5.90192e-22 0.000161149
5.15196 -6.71018e-22 0.000159438
5.16493 9.00684e-22 0.000157749
5.17789 2.06963e-22 0.000156081
5.19086 -5.37556e-22 0.000154436
5.20384 -5.50019e-23 0.000152812
5.21681 -1.34224e-22 0.000151209
5.22979 -7.52058e-22 0.000149627
5.24278 -1.43047e-22 0.000148065
5.25577 7.35863e-22 0.000146523
5.26876 2.54802e-23 0.000145001
5.28176 -1.57702e-21 0.000143499
5.29476 6.6656e-22 0.000142016
5.30776 7.41581e-22 0.000140551
5.32077 1.10497e-22 0.000139105
5.33379 -6.16919e-22 0.000137678
5.3468 5.64516e-22 0.000136268
5.35982 -7.64575e-22 0.000134876
5.37285 -1.10628e-22 0.000133502
5.38588 -1.1015e-21 0.000132145
5.39891 -5.01996e-22 0.000130805
5.41194 3.89285e-22 0.000129482
5.42499 -4.26738e-22 0.000128175
5.43803 2.51746e-22 0.000126884
5.45108 -4.32767e-22 0.000125609
5.46413 -6.78799e-22 0.00012435
5.47719 1.31587e-21 0.000123107
5.49025 -3.6003e-22 0.000121879
5.50332 -3.29215e-22 0.000120665
5.51639 5.16948e-22 0.000119467
5.52946 -4.81931e-22 0.000118283
5.54254 1.97583e-22 0.000117114
5.55562 -2.45454e-22 0.000115959
5.56871 2.33301e-22 0.000114818
5.5818 -2.91331e-22 0.00011369
5.59489 9.96887e-23 0.000112576
5.60799 2.2685e-22 0.000111476
5.62109 8.73402e-23 0.000110389
5.6342 4.46866e-23 0.000109314
5.64731 1.77281e-22 0.000108253
5.66043 -6.44602e-23 0.000107204
5.67355 -7.39299e-22 0.000106168
5.68668 -3.49443e-23 0.000105144
5.6998 4.66098e-23 0.000104132
5.71294 -3.28848e-22 0.000103132
5.72608 -7.17548e-22 0.000102143
5.73922 1.83758e-22 0.000101166
5.75237 6.63514e-22 0.000100201
5.76552 1.03005e-22 9.92471e-05
5.77867 -9.17166e-22 9.83041e-05
5.79183 9.27257e-22 9.73721e-05
5.805 -4.765e-22 9.64509e-05
5.81817 -2.21791e-23 9.55404e-05
5.83134 2.79737e-22 9.46404e-05
5.84452 2.8491e-22 9.37507e-05
5.85771 -1.20962e-22 9.28712e-05
5.87089 3.32508e-22 9.20019e-05
5.88409 -2.14643e-22 9.11424e-05
5.89728 3.09731e-22 9.02928e-05
5.91048 9.47775e-23 8.94528e-05
5.92369 4.03748e-22 8.86224e-05
5.9369 -1.34048e-22 8.78013e-05
5.95012 5.65098e-22 8.69896e-05
5.96334 -2.21723e-22 8.6187e-05
5.97656 5.28334e-22 8.53934e-05
5.98979 -2.25401e-23 8.46088e-05
6.00303 -3.51351e-22 8.38329e-05
6.01627 2.15599e-22 8.30657e-05
6.02951 -1.22992e-22 8.23071e-05
6.04276 -2.51232e-22 8.15569e-05
6.05601 9.99621e-23 8.0815e-05
6.06927 -2.13113e-22 8.00813e-05
6.08254 4.03623e-22 7.93558e-05
6.09581 -1.42774e-22 7.86382e-05
6.10908 1.04016e-23 7.79286e-05
6.12236 2.04214e-22 7.72267e-05
6.13564 7.39129e-23 7.65325e-05
6.14893 -2.00719e-24 7.5846e-05
6.16222 -3.77047e-22 7.51669e-05
6.17552 -4.05222e-24 7.44952e-05
6.18882 -3.27087e-22 7.38308e-05
6.20213 -3.17257e-22 7.31736e-05
6.21545 -1.17245e-22 7.25235e-05
6.22876 3.59057e-23 7.18804e-05
6.24209 3.60238e-23 7.12442e-05
6.25542 9.39321e-23 7.06149e-05
6.26875 2.64258e-22 6.99923e-05
6.28209 9.21781e-23 6.93764e-05
6.29543 -2.71188e-23 6.87671e-05
6.30878 -4.154e-22 6.81642e-05
6.32214 3.06243e-22 6.75678e-05
6.3355 -3.31896e-22 6.69777e-05
6.34886 -7.40451e-24 6.63938e-05
6.36223 2.0086e-22 6.58161e-05
6.37561 -2.30679e-22 6.52445e-05
6.38899 -7.71259e-23 6.4679e-05
6.40237 -2.10601e-23 6.41193e-05
6.41576 -8.86894e-23 6.35655e-05
6.42916 3.77751e-22 6.30175e-05
6.44256 1.36682e-22 6.24753e-05
6.45597 -1.58452e-22 6.19387e-05
6.46938 -4.64713e-22 6.14076e-05
6.4828 -2.32315e-22 6.08821e-05
6.49623 1.42734e-22 6.0362e-05
6.50965 3.93797e-22 5.98472e-05
6.52309 -2.41295e-22 5.93378e-05
6.53653 -3.04247e-22 5.88336e-05
6.54998 1.36089e-22 5.83346e-05
6.56343 5.88959e-23 5.78407e-05
6.57688 2.47995e-22 5.73519e-05
6.59035 -7.85143e-23 5.6868e-05
6.60381 -1.60385e-22 5.63891e-05
6.61729 1.08007e-23 5.59151e-05
6.63077 2.06874e-22 5.54458e-05
6.64425 -4.82883e-23 5.49813e-05
6.65774 9.18242e-23 5.45215e-05
6.67124 -2.03367e-22 5.40663e-05
6.68474 -1.6288e-22 5.36157e-05
6.69825 8.09479e-23 5.31697e-05
6.71176 -2.901e-23 5.27281e-05
6.72528 1.59856e-22 5.22909e-05
6.73881 8.3172e-23 5.18581e-05
6.75234 -1.02487e-23 5.14296e-05
6.76588 -6.76612e-23 5.10054e-05
6.77942 -2.32041e-22 5.05854e-05
6.79297 -2.27208e-22 5.01695e-05
6.80653 -1.373e-22 4.97578e-05
6.82009 9.68707e-23 4.93501e-05
6.83365 -1.34691e-22 4.89464e-05
6.84723 2.68288e-22 4.85467e-05
6.86081 -1.15264e-22 4.81509e-05
6.87439 -3.0347e-23 4.7759e-05
6.88798 -6.80614e-23 4.7371e-05
6.90158 -4.52835e-23 4.69867e-05
6.91518 -1.47785e-22 4.66062e-05
6.92879 9.22659e-23 4.62293e-05
6.94241 -2.34011e-22 4.58561e-05
6.95603 1.08582e-22 4.54866e-05
6.96966 1.01761e-22 4.51206e-05
6.98329 -2.21134e-22 4.47581e-05
6.99693 3.91148e-23 4.43991e-05
7.01058 -1.64863e-23 4.40436e-05
7.02423 -7.88239e-23 4.36915e-05
7.03789 -1.46337e-24 4.33428e-05
7.05156 -4.2359e-23 4.29974e-05
7.06523 -4.15719e-23 4.26552e-05
7.07891 6.62418e-24 4.23164e-05
7.09259 2.14557e-22 4.19808e-05
7.10629 -2.04411e-22 4.16483e-05
7.11998 -8.02685e-23 4.1319e-05
7.13369 -3.4173e-23 4.09928e-05
7.1474 -3.6471e-23 4.06697e-05
7.16112 4.37198e-23 4.03496e-05
7.17484 -4.21522e-23 4.00326e-05
7.18857 -5.68192e-23 3.97185e-05
7.20231 -4.02806e-26 3.94074e-05
7.21605 -5.89956e-23 3.90991e-05
7.22981 1.0276e-22 3.87938e-05
7.24356 -2.26958e-22 3.84913e-05
7.25733 -5.34658e-23 3.81916e-05
7.2711 -6.17515e-23 3.78947e-05
7.28488 -1.17605e-22 3.76005e-05
7.29866 -7.81894e-24 3.73091e-05
7.31245 1.17371e-22 3.70203e-05
7.32625 -4.01812e-24 3.67342e-05
7.34006 1.3214e-22 3.64508e-05
7.35387 2.23418e-23 3.61699e-05
7.36769 -8.09333e-23 3.58917e-05
7.38151 -2.63224e-23 3.56159e-05
7.39535 -2.36873e-23 3.53427e-05
7.40919 -1.37823e-23 3.5072e-05
7.42303 -2.42235e-23 3.48038e-05
7.43689 -3.27607e-23 3.4538e-05
7.45075 1.55516e-23 3.42746e-05
7.46462 6.06227e-23 3.40135e-05
7.47849 1.45954e-23 3.37549e-05
7.49238 -8.02746e-23 3.34986e-05
7.50627 9.71277e-23 3.32446e-05
7.52017 -7.93431e-23 3.29928e-05
7.53407 1.40099e-23 3.27434e-05
7.54798 -1.73582e-23 3.24961e-05
7.5619 -4.34924e-23 3.22511e-05
7.57583 -1.37824e-23 3.20083e-05
7.58976 7.59267e-23 3.17676e-05
7.6037 -4.91799e-23 3.15291e-05
7.61765 -1.53711e-23 3.12927e-05
7.63161 -8.63354e-24 3.10584e-05
7.64557 3.9309e-23 3.08262e-05
7.65954 7.77405e-23 3.0596e-05
7.67352 -2.64845e-23 3.03679e-05
7.68751 1.72869e-24 3.01418e-05
7.70151 -5.27033e-24 2.99176e-05
7.71551 8.14896e-23 2.96954e-05
7.72952 -2.5328e-23 2.94752e-05
7.74353 -7.30985e-23 2.92569e-05
7.75756 2.12328e-23 2.90405e-05
7.77159 -5.65966e-24 2.8826e-05
7.78563 -8.87767e-23 2.86134e-05
7.79968 4.75389e-25 2.84026e-05
7.81374 6.91562e-23 2.81937e-05
7.8278 -2.44911e-23 2.79866e-05
7.84188 1.21535e-23 2.77812e-05
7.85596 -6.97428e-23 2.75776e-05
7.87005 -1.16363e-22 2.73758e-05
7.88414 -1.29781e-22 2.71757e-05
7.89825 1.86499e-23 2.69774e-05
7.91236 -2.58136e-23 2.67807e-05
7.92648 -2.74621e-23 2.65857e-05
7.94061 -1.65112e-23 2.63924e-05
7.95475 4.83702e-24 2.62008e-05
7.96889 -4.85552e-23 2.60108e-05
7.98305 -4.10581e-23 2.58224e-05
7.99721 -5.11639e-23 2.56356e-05
8.01138 5.63101e-23 2.54504e-05
8.02556 8.54711e-24 2.52667e-05
8.03974 8.27445e-24 2.50846e-05
8.05394 1.34853e-23 2.49041e-05
8.06814 -5.05639e-24 2.4725e-05
8.08236 5.06631e-23 2.45475e-05
8.09658 6.14046e-23 2.43715e-05
8.11081 -5.7663e-23 2.41969e-05
8.12505 5.2141e-23 2.40238e-05
8.1393 -4.6973e-23 2.38522e-05
8.15355 -6.25007e-23 2.3682e-05
8.16782 4.89091e-25 2.35132e-05
8.18209 -5.27972e-23 2.33458e-05
8.19637 -3.87532e-23 2.31798e-05
8.21066 -1.00071e-23 2.30152e-05
8.22496 1.8571e-23 2.2852e-05
8.23927 3.37744e-23 2.269e-05
8.25359 1.07122e-23 2.25295e-05
8.26792 -2.87669e-23 2.23702e-05
8.28225 -1.23909e-23 2.22123e-05
8.2966 7.71586e-23 2.20557e-05
8.31095 -9.61741e-24 2.19003e-05
8.32532 2.41692e-23 2.17463e-05
8.33969 8.36446e-24 2.15935e-05
8.35407 2.66538e-23 2.14419e-05
8.36846 -4.02009e-23 2.12916e-05
8.38286 2.48071e-23 2.11425e-05
8.39727 3.21364e-23 2.09946e-05
8.41169 -1.53024e-23 2.08479e-05
8.42612 5.92152e-23 2.07024e-05
8.44056 -3.87435e-23 2.05581e-05
8.45501 1.97254e-23 2.04149e-05
8.46946 -8.28305e-25 2.02729e-05
8.48393 -1.52337e-23 2.01321e-05
8.49841 6.11342e-25 1.99924e-05
8.51289 8.75094e-24 1.98538e-05
8.52739 2.975e-23 1.97163e-05
8.5419 -1.76871e-23 1.95799e-05
8.55641 -3.36575e-23 1.94446e-05
8.57094 -1.51811e-23 1.93104e-05
8.58547 4.82643e-24 1.91772e-05
8.60002 3.81437e-23 1.90452e-05
8.61457 1.63765e-23 1.89141e-05
8.62914 -1.12733e-23 1.87841e-05
8.64371 -2.28643e-23 1.86552e-05
8.6583 -6.25983e-24 1.85272e-05
8.67289 4.65188e-24 1.84003e-05
8.6875 -2.70292e-23 1.82744e-05
8.70212 -2.26469e-23 1.81494e-05
8.71674 -6.10843e-24 1.80255e-05
8.73138 2.05767e-23 1.79025e-05
8.74603 5.96099e-23 1.77805e-05
8.76069 6.9906e-24 1.76594e-05
8.77535 -1.89761e-23 1.75393e-05
8.79003 1.46818e-23 1.74202e-05
8.80472 5.50416e-24 1.73019e-05
8.81942 -4.66573e-24 1.71846e-05
8.83413 2.30698e-23 1.70682e-05
8.84885 -1.20478e-23 1.69527e-05
8.86359 -4.78991e-24 1.68381e-05
8.87833 -1.63676e-23 1.67243e-05
8.89308 1.10216e-24 1.66115e-05
8.90785 9.84875e-24 1.64995e-05
8.92262 2.9412e-23 1.63884e-05
8.93741 -2.03523e-23 1.62781e-05
8.95221 -2.89313e-25 1.61687e-05
8.96702 -4.3423e-24 1.60602e-05
8.98184 -2.31752e-23 1.59524e-05
8.99667 5.81168e-23 1.58455e-05
9.01151 1.12626e-23 1.57394e-05
9.02637 -1.36552e-23 1.56341e-05
9.04124 -6.9879e-24 1.55297e-05
9.05611 7.957e-24 1.5426e-05
9.071 2.86992e-23 1.53231e-05
9.0859 -1.4729e-23 1.52209e-05
9.10081 7.98197e-24 1.51196e-05
9.11574 -7.21064e-23 1.5019e-05
9.13067 -3.51935e-23 1.49192e-05
9.14562 -2.4577e-23 1.48201e-05
9.16058 7.80975e-24 1.47218e-05
9.17555 -2.28287e-23 1.46242e-05
9.19053 1.31631e-23 1.45274e-05
9.20553 -4.18643e-24 1.44313e-05
9.22054 1.77315e-23 1.43359e-05
9.23556 1.42243e-23 1.42412e-05
9.25059 -5.0551e-23 1.41472e-05
9.26563 -2.8909e-23 1.40539e-05
9.28069 3.77094e-23 1.39613e-05
9.29576 1.20801e-23 1.38694e-05
9.31084 1.07327e-23 1.37782e-05
9.32593 -3.96988e-23 1.36877e-05
9.34104 -1.21547e-23 1.35978e-05
9.35616 -2.23215e-24 1.35086e-05
9.37129 7.55786e-24 1.342e-05
9.38643 -6.84273e-24 1.33322e-05
9.40159 -7.71942e-24 1.32449e-05
9.41676 6.08124e-24 1.31583e-05
9.43194 3.68336e-23 1.30723e-05
9.44714 2.3384e-24 1.2987e-05
9.46235 -7.13778e-24 1.29023e-05
9.47757 1.62686e-23 1.28182e-05
9.4928 -7.21446e-24 1.27347e-05
9.50805 -2.45141e-24 1.26519e-05
9.52331 -1.88346e-24 1.25696e-05
9.53859 1.81279e-23 1.24879e-05
9.55388 3.17186e-24 1.24068e-05
9.56918 2.92755e-23 1.23264e-05
9.5845 -5.80253e-24 1.22465e-05
9.59983 -3.09662e-24 1.21671e-05
9.61517 2.05801e-23 1.20884e-05
9.63053 1.45528e-24 1.20102e-05
9.6459 1.49688e-23 1.19326e-05
9.66128 8.051e-24 1.18555e-05
9.67668 3.12585e-24 1.1779e-05
9.6921 -9.62746e-24 1.1703e-05
9.70753 2.37942e-23 1.16276e-05
9.72297 1.5432e-23 1.15527e-05
9.73842 1.39146e-23 1.14784e-05
9.7539 3.73729e-23 1.14046e-05
9.76938 -1.20855e-23 1.13313e-05
9.78488 9.5357e-25 1.12585e-05
9.8004 -1.13748e-24 1.11863e-05
9.81592 1.0772e-24 1.11146e-05
9.83147 5.35917e-24 1.10433e-05
9.84703 4.68363e-23 1.09726e-05
9.8626 8.47972e-24 1.09024e-05
9.87819 -5.15951e-23 1.08326e-05
9.8938 -1.27454e-23 1.07634e-05
9.90942 -2.43026e-24 1.06947e-05
9.92505 -1.00705e-23 1.06264e-05
9.9407 -7.3726e-24 1.05586e-05
9.95637 9.95559e-24 1.04913e-05
9.97205 5.97312e-24 1.04244e-05
9.98775 -7.63206e-24 1.03581e-05
10.0035 2.27903e-23 1.02922e-05
10.0192 1.577e-24 1.02267e-05
10.0349 -2.01778e-23 1.01617e-05
10.0507 -1.47389e-23 1.00972e-05
10.0665 2.35072e-23 1.00331e-05
10.0823 1.24969e-23 9.96941e-06
10.0981 7.04623e-24 9.9062e-06
10.1139 -1.15894e-23 9.84342e-06
10.1297 -2.50892e-24 9.78108e-06
10.1456 1.15849e-24 9.71916e-06
10.1615 1.8147e-23 9.65768e-06
10.1774 2.02994e-23 9.59661e-06
10.1933 -1.30505e-23 9.53597e-06
10.2092 2.05209e-23 9.47574e-06
10.2251 3.6175e-24 9.41592e-06
10.2411 1.14184e-23 9.35651e-06
10.2571 2.86116e-24 9.29751e-06
10.2731 1.50702e-24 9.23891e-06
10.2891 -1.86869e-23 9.18071e-06
10.3051 9.77793e-24 9.1229e-06
10.3212 9.61342e-24 9.06549e-06
10.3372 1.97058e-24 9.00847e-06
10.3533 1.29158e-24 8.95183e-06
10.3694 2.21636e-23 8.89557e-06
10.3855 2.6033e-24 8.8397e-06
10.4017 -4.49672e-24 8.7842e-06
10.4178 1.95264e-25 8.72908e-06
10.434 4.8259e-24 8.67432e-06
10.4502 7.70056e-24 8.61994e-06
10.4664 8.29785e-24 8.56591e-06
10.4826 -1.70498e-24 8.51225e-06
10.4989 6.07438e-24 8.45895e-06
10.5152 -1.96099e-23 8.40601e-06
10.5315 8.40133e-24 8.35342e-06
10.5478 -6.47714e-25 8.30118e-06
10.5641 6.30763e-25 8.24928e-06
10.5804 6.6868e-24 8.19773e-06
10.5968 7.4488e-24 8.14653e-06
10.6132 -5.98353e-24 8.09566e-06
10.6296 -3.67085e-24 8.04513e-06
10.646 -2.50173e-23 7.99493e-06
10.6625 -3.87915e-24 7.94506e-06
10.6789 2.26042e-25 7.89552e-06
10.6954 2.57215e-24 7.84631e-06
10.7119 -2.23831e-23 7.79742e-06
10.7284 5.46482e-25 7.74885e-06
10.745 1.73846e-23 7.7006e-06
10.7616 1.54823e-23 7.65266e-06
10.7782 2.51834e-23 7.60504e-06
10.7948 1.02626e-23 7.55773e-06
10.8114 1.8493e-23 7.51073e-06
10.8281 1.6068e-23 7.46403e-06
10.8447 2.9963e-24 7.41763e-06
10.8614 7.7957e-24 7.37154e-06
10.8781 2.3393e-24 7.32575e-06
10.8949 -2.67866e-24 7.28025e-06
10.9117 -1.34893e-24 7.23504e-06
10.9284 1.65155e-23 7.19013e-06
10.9452 -3.02841e-25 7.1455e-06
10.9621 -1.7106e-23 7.10116e-06
10.9789 7.92638e-25 7.05711e-06
10.9958 -2.08151e-23 7.01334e-06
11.0127 -1.26296e-24 6.96985e-06
11.0296 1.31126e-23 6.92664e-06
11.0466 -6.48408e-25 6.8837e-06
11.0636 7.20855e-24 6.84104e-06
11.0806 -1.79418e-23 6.79865e-06
11.0976 5.26559e-24 6.75652e-06
11.1146 1.48423e-23 6.71467e-06
11.1317 1.93761e-24 6.67308e-06
11.1488 -1.48842e-23 6.63175e-06
11.1659 1.50249e-24 6.59068e-06
11.183 3.78669e-24 6.54988e-06
11.2002 1.91722e-24 6.50933e-06
11.2174 1.18758e-23 6.46903e-06
11.2346 -1.05465e-23 6.42899e-06
11.2519 1.0001e-24 6.3892e-06
11.2691 8.82462e-24 6.34966e-06
11.2864 -8.29937e-24 6.31036e-06
11.3037 8.84514e-25 6.27131e-06
11.3211 1.34038e-23 6.23251e-06
11.3385 -1.53014e-24 6.19394e-06
11.3559 -3.25572e-24 6.15562e-06
11.3733 1.7302e-24 6.11753e-06
11.3908 9.55652e-25 6.07968e-06
11.4082 -3.45724e-24 6.04206e-06
11.4258 8.05259e-24 6.00467e-06
11.4433 -1.0067e-23 5.96752e-06
11.4609 6.52737e-24 5.93059e-06
11.4785 -7.23238e-25 5.89389e-06
11.4961 -1.07668e-23 5.85742e-06
11.5137 6.64946e-25 5.82117e-06
11.5314 4.49176e-24 5.78514e-06
11.5491 1.70116e-24 5.74933e-06
11.5669 -6.02929e-24 5.71373e-06
11.5847 1.20837e-23 5.67836e-06
11.6025 2.53926e-24 5.6432e-06
11.6203 9.57385e-24 5.60825e-06
11.6381 -2.62112e-24 5.57351e-06
11.656 1.37718e-25 5.53899e-06
11.674 -1.20005e-23 5.50467e-06
11.6919 -2.11938e-24 5.47056e-06
11.7099 1.55193e-24 5.43665e-06
11.7279 2.51038e-24 5.40295e-06
11.746 -5.8482e-24 5.36945e-06
11.7641 -1.98081e-24 5.33615e-06
11.7822 -5.42098e-24 5.30304e-06
11.8003 -1.88798e-24 5.27014e-06
11.8185 -5.8612e-24 5.23743e-06
11.8367 -3.28985e-24 5.20491e-06
11.855 -6.93468e-24 5.17259e-06
11.8733 5.59322e-24 5.14046e-06
11.8916 1.96928e-24 5.10852e-06
11.9099 -3.94447e-24 5.07676e-06
11.9283 -3.32229e-24 5.0452e-06
11.9468 5.24116e-24 5.01381e-06
11.9652 -1.09806e-24 4.98261e-06
11.9837 -4.9028e-24 4.9516e-06
12.0023 -4.61337e-24 4.92076e-06
12.0208 -1.766e-24 4.89011e-06
12.0394 -1.66456e-24 4.85963e-06
12.0581 6.37205e-24 4.82933e-06
12.0768 -6.4171e-24 4.7992e-06
12.0955 1.00632e-23 4.76925e-06
12.1142 9.13095e-24 4.73947e-06
12.133 7.25764e-26 4.70987e-06
12.1519 -5.28862e-25 4.68043e-06
12.1708 -4.32462e-24 4.65116e-06
12.1897 1.82662e-25 4.62206e-06
12.2086 -7.06497e-24 4.59312e-06
12.2276 -2.62096e-24 4.56435e-06
12.2467 -6.59362e-24 4.53574e-06
12.2658 1.43563e-25 4.50729e-06
12.2849 -2.34417e-24 4.47901e-06
12.3041 8.20507e-25 4.45088e-06
12.3233 -2.37536e-24 4.42291e-06
12.3425 3.1349e-24 4.3951e-06
12.3618 1.37122e-24 4.36744e-06
12.3812 6.52026e-24 4.33994e-06
12.4006 1.18637e-24 4.31259e-06
12.42 -7.73375e-25 4.2854e-06
12.4395 -2.97464e-24 4.25835e-06
12.459 -6.68991e-24 4.23145e-06
12.4786 -7.03263e-24 4.2047e-06
12.4982 4.27641e-24 4.1781e-06
12.5179 1.88292e-24 4.15165e-06
12.5376 -3.21783e-24 4.12533e-06
12.5574 -8.69727e-24 4.09917e-06
12.5772 5.60418e-24 4.07314e-06
12.5971 -6.64932e-24 4.04725e-06
12.617 3.24436e-24 4.02151e-06
12.637 -1.42959e-24 3.9959e-06
12.657 2.56723e-24 3.97043e-06
12.6771 6.90603e-25 3.9451e-06
12.6972 5.00082e-24 3.9199e-06
12.7174 1.84405e-24 3.89484e-06
12.7377 -2.24807e-24 3.86991e-06
12.758 1.39601e-24 3.84511e-06
12.7783 -6.28511e-25 3.82044e-06
12.7987 -6.31514e-24 3.7959e-06
12.8192 2.53569e-24 3.77148e-06
12.8397 -5.23527e-24 3.7472e-06
12.8603 -2.66623e-24 3.72304e-06
12.881 -1.29725e-24 3.69901e-06
12.9017 1.59827e-24 3.6751e-06
12.9225 8.3913e-27 3.65131e-06
12.9433 3.6555e-24 3.62764e-06
12.9642 1.22587e-24 3.6041e-06
12.9852 6.75227e-25 3.58067e-06
13.0062 5.26285e-24 3.55736e-06
13.0273 4.10163e-24 3.53417e-06
13.0485 -6.51113e-25 3.5111e-06
13.0697 7.86635e-25 3.48813e-06
13.091 -1.47044e-24 3.46529e-06
13.1124 2.88021e-24 3.44255e-06
13.1338 1.00578e-24 3.41993e-06
13.1553 -7.17855e-24 3.39742e-06
13.1769 3.46145e-24 3.37501e-06
13.1986 -7.55133e-24 3.35272e-06
13.2203 5.85215e-25 3.33053e-06
13.2421 5.31742e-25 3.30845e-06
13.264 9.89043e-25 3.28647e-06
13.286 -1.59723e-24 3.26459e-06
13.3081 -2.69948e-24 3.24282e-06
13.3302 1.66924e-24 3.22115e-06
13.3524 -7.88904e-26 3.19958e-06
13.3747 2.43658e-24 3.17811e-06
13.3971 -3.66087e-24 3.15673e-06
13.4196 1.16892e-24 3.13545e-06
13.4422 5.36442e-24 3.11427e-06
13.4648 1.5526e-24 3.09318e-06
13.4876 1.75343e-24 3.07219e-06
13.5104 1.35717e-24 3.05129e-06
13.5334 2.06391e-26 3.03048e-06
13.5564 1.54462e-25 3.00975e-06
13.5796 -1.51336e-24 2.98912e-06
13.6028 -1.96483e-24 2.96857e-06
13.6262 -3.08927e-25 2.94811e-06
13.6496 -1.95992e-25 2.92774e-06
13.6732 -4.76063e-24 2.90744e-06
13.6969 8.15959e-25 2.88723e-06
13.7207 -3.81008e-24 2.8671e-06
13.7446 1.07914e-25 2.84705e-06
13.7686 -4.12905e-28 2.82708e-06
13.7927 1.37789e-24 2.80718e-06
13.817 3.80641e-24 2.78736e-06
13.8414 -1.13015e-24 2.76761e-06
13.8659 7.33558e-26 2.74794e-06
13.8905 -1.68759e-24 2.72833e-06
13.9153 -2.981e-24 2.70879e-06
13.9402 -3.74272e-24 2.68933e-06
13.9653 4.22713e-25 2.66993e-06
13.9905 -3.60207e-25 2.65059e-06
14.0159 -1.94276e-24 2.63131e-06
14.0414 4.83689e-25 2.6121e-06
14.067 -4.47469e-24 2.59295e-06
14.0929 -2.02437e-24 2.57385e-06
14.1188 1.11178e-24 2.55481e-06
14.145 -6.20959e-25 2.53583e-06
14.1713 5.84959e-25 2.51689e-06
14.1978 -1.58143e-24 2.498e-06
14.2245 -1.343e-24 2.47917e-06
14.2514 -4.19871e-25 2.46037e-06
14.2785 4.30103e-25 2.44163e-06
14.3058 2.67017e-24 2.42292e-06
14.3333 4.07614e-24 2.40425e-06
14.361 2.01814e-25 2.38561e-06
14.3889 -1.13059e-25 2.36701e-06
14.4171 -2.4987e-24 2.34843e-06
14.4455 7.71197e-25 2.32989e-06
14.4741 2.82256e-24 2.31137e-06
14.503 2.27637e-24 2.29286e-06
14.5322 2.4338e-25 2.27438e-06
14.5616 8.77395e-25 2.2559e-06
14.5914 2.79079e-25 2.23744e-06
14.6214 6.6413e-25 2.21897e-06
14.6518 1.91239e-24 2.20051e-06
14.6825 -9.18738e-25 2.18204e-06
14.7135 4.69151e-25 2.16357e-06
14.7449 3.99915e-25 2.14507e-06
14.7767 7.48933e-25 2.12655e-06
14.8088 1.37275e-24 2.108e-06
14.8414 8.04789e-25 2.08942e-06
14.8745 -1.79607e-24 2.07078e-06
14.908 -7.15447e-25 2.0521e-06
14.942 7.56324e-26 2.03335e-06
14.9766 -8.93284e-25 2.01452e-06
15.0117 1.27653e-25 1.9956e-06
15.0475 -2.66238e-25 1.97658e-06
15.0839 -6.28247e-25 1.95744e-06
15.121 -1.892e-26 1.93816e-06
15.1589 -2.17495e-24 1.91873e-06
15.1976 1.82202e-24 1.89911e-06
15.2373 -4.61216e-25 1.87928e-06
15.278 4.00735e-25 1.8592e-06
15.3199 3.0884e-25 1.83884e-06
15.363 -2.66597e-25 1.81813e-06
15.4077 -7.19646e-25 1.79703e-06
15.454 6.01592e-25 1.77543e-06
15.5024 4.80084e-25 1.75325e-06
15.5531 9.98941e-25 1.73032e-06
15.6069 -2.75494e-25 1.70645e-06
15.6646 -8.87014e-25 1.6813e-06
15.7276 -9.93771e-25 1.65434e-06
15.7989 1.87562e-24 1.62451e-06
15.8859 -2.49929e-25 1.58901e-06


==> anc/HERMITE/GAMMA005/iFpTwoLoop.txt <==
-15.8859 2.07909e-20 1.58606e-06
-15.7989 -1.74877e-20 1.6212e-06
-15.7276 -2.0298e-20 1.65111e-06
-15.6646 -3.75274e-20 1.67783e-06
-15.6069 -5.99499e-21 1.70304e-06
-15.5531 3.84069e-20 1.72671e-06
-15.5024 2.8191e-20 1.74968e-06
-15.454 1.49525e-20 1.77169e-06
-15.4077 -7.88019e-21 1.79332e-06
-15.363 1.16649e-20 1.81426e-06
-15.3199 -2.06565e-21 1.83499e-06
-15.278 1.33494e-20 1.8552e-06
-15.2373 -7.46488e-21 1.87531e-06
-15.1976 1.91066e-20 1.89499e-06
-15.1589 2.95332e-20 1.91463e-06
-15.121 -3.44453e-21 1.93391e-06
-15.0839 4.11624e-21 1.95321e-06
-15.0475 -1.16007e-20 1.97221e-06
-15.0117 -1.26164e-20 1.99124e-06
-14.9766 2.47919e-20 2.01002e-06
-14.942 3.19602e-20 2.02886e-06
-14.908 -1.79274e-20 2.04748e-06
-14.8745 -2.81546e-20 2.06618e-06
-14.8414 2.08985e-20 2.08467e-06
-14.8088 1.03208e-20 2.10327e-06
-14.7767 1.18518e-20 2.12168e-06
-14.7449 3.98952e-20 2.14021e-06
-14.7135 5.10856e-20 2.15857e-06
-14.6825 2.24808e-20 2.17706e-06
-14.6518 -2.05159e-21 2.19539e-06
-14.6214 2.56962e-21 2.21386e-06
-14.5914 1.17987e-20 2.23219e-06
-14.5616 3.87998e-24 2.25066e-06
-14.5322 -1.21059e-20 2.269e-06
-14.503 -2.08602e-20 2.28749e-06
-14.4741 -3.54058e-20 2.30586e-06
-14.4455 -3.17127e-20 2.32439e-06
-14.4171 -2.80685e-21 2.3428e-06
-14.3889 1.90155e-20 2.36137e-06
-14.361 3.21488e-20 2.37985e-06
-14.3333 3.847e-20 2.39848e-06
-14.3058 5.33344e-21 2.41702e-06
-14.2785 -5.72571e-20 2.43573e-06
-14.2514 -9.22564e-20 2.45435e-06
-14.2245 -7.95196e-20 2.47314e-06
-14.1978 -4.44578e-20 2.49185e-06
-14.1713 -2.26628e-20 2.51074e-06
-14.145 -7.88104e-21 2.52956e-06
-14.1188 1.09681e-20 2.54856e-06
-14.0929 2.86043e-20 2.5675e-06
-14.067 4.21298e-20 2.58663e-06
-14.0414 4.87522e-20 2.6057e-06
-14.0159 4.38444e-20 2.62496e-06
-13.9905 3.19738e-20 2.64414e-06
-13.9653 1.46067e-20 2.66349e-06
-13.9402 -1.32441e-20 2.68272e-06
-13.9153 -3.26948e-20 2.7021e-06
-13.8905 -2.36787e-20 2.72139e-06
-13.8659 -9.35589e-21 2.74089e-06
-13.8414 1.96332e-21 2.76038e-06
-13.817 6.17812e-21 2.78014e-06
-13.7927 7.97454e-21 2.79988e-06
-13.7686 2.9253e-20 2.8198e-06
-13.7446 5.8451e-20 2.83962e-06
-13.7207 5.60541e-20 2.8596e-06
-13.6969 1.01234e-20 2.87956e-06
-13.6732 -4.66611e-20 2.89978e-06
-13.6496 -6.45694e-20 2.91997e-06
-13.6262 -2.70041e-20 2.94033e-06
-13.6028 1.09394e-20 2.96061e-06
-13.5796 6.86812e-22 2.98112e-06
-13.5564 -2.60111e-20 3.00163e-06
-13.5334 -1.96789e-20 3.02236e-06
-13.5104 1.80037e-20 3.04301e-06
-13.4876 4.98998e-20 3.06387e-06
-13.4648 6.10181e-20 3.08472e-06
-13.4422 5.82208e-20 3.10581e-06
-13.4196 4.19406e-20 3.12684e-06
-13.3971 1.87593e-20 3.14807e-06
-13.3747 -1.73891e-20 3.16929e-06
-13.3524 -7.57349e-20 3.19076e-06
-13.3302 -1.23334e-19 3.21218e-06
-13.3081 -1.1089e-19 3.2338e-06
-13.286 -6.3143e-20 3.25542e-06
-13.264 -5.13789e-20 3.27729e-06
-13.2421 -7.69849e-20 3.2991e-06
-13.2203 -8.51885e-20 3.32115e-06
-13.1986 -6.23399e-20 3.34318e-06
-13.1769 -3.16778e-20 3.36546e-06
-13.1553 -1.33036e-20 3.38769e-06
-13.1338 -1.4529e-20 3.41017e-06
-13.1124 -2.5864e-20 3.43264e-06
-13.091 -2.08405e-20 3.45535e-06
-13.0697 9.3232e-21 3.47802e-06
-13.0485 3.79785e-20 3.50095e-06
-13.0273 1.41622e-20 3.52387e-06
-13.0062 -5.38852e-20 3.54702e-06
-12.9852 -9.17436e-20 3.57016e-06
-12.9642 -6.06341e-20 3.59356e-06
-12.9433 -7.4665e-21 3.61693e-06
-12.9225 7.58851e-21 3.64055e-06
-12.9017 -9.50102e-21 3.66417e-06
-12.881 -6.9948e-21 3.68805e-06
-12.8603 3.10523e-20 3.7119e-06
-12.8397 6.19792e-20 3.73603e-06
-12.8192 4.20252e-20 3.76013e-06
-12.7987 -1.1287e-20 3.7845e-06
-12.7783 -5.74131e-20 3.80886e-06
-12.758 -7.35968e-20 3.8335e-06
-12.7377 -6.8626e-20 3.85811e-06
-12.7174 -6.25237e-20 3.883e-06
-12.6972 -7.2052e-20 3.90788e-06
-12.6771 -8.74422e-20 3.93303e-06
-12.657 -7.79129e-20 3.95818e-06
-12.637 -3.94386e-20 3.98361e-06
-12.617 1.27676e-20 4.00902e-06
-12.5971 5.20392e-20 4.03472e-06
-12.5772 4.93748e-20 4.06041e-06
-12.5574 2.37754e-20 4.08639e-06
-12.5376 1.30722e-20 4.11236e-06
-12.5179 2.19061e-20 4.13863e-06
-12.4982 1.25076e-20 4.16488e-06
-12.4786 -4.01426e-20 4.19143e-06
-12.459 -1.11064e-19 4.21799e-06
-12.4395 -1.34353e-19 4.24483e-06
-12.42 -8.34685e-20 4.27167e-06
-12.4006 -1.21722e-20 4.29882e-06
-12.3812 2.39379e-20 4.32595e-06
-12.3618 2.44304e-20 4.3534e-06
-12.3425 1.72343e-20 4.38085e-06
-12.3233 1.34165e-20 4.4086e-06
-12.3041 1.15246e-20 4.43636e-06
-12.2849 1.68237e-20 4.46443e-06
-12.2658 2.05663e-20 4.4925e-06
-12.2467 1.69596e-20 4.52089e-06
-12.2276 8.2076e-21 4.54928e-06
-12.2086 1.91123e-21 4.57798e-06
-12.1897 8.58597e-21 4.6067e-06
-12.1708 4.00794e-20 4.63574e-06
-12.1519 8.75701e-20 4.66478e-06
-12.133 1.10205e-19 4.69416e-06
-12.1142 8.87295e-20 4.72353e-06
-12.0955 5.96511e-20 4.75324e-06
-12.0768 4.97488e-20 4.78297e-06
-12.0581 3.85538e-20 4.81302e-06
-12.0394 -1.0019e-20 4.84309e-06
-12.0208 -7.99628e-20 4.87349e-06
-12.0023 -1.28988e-19 4.90391e-06
-11.9837 -1.30256e-19 4.93467e-06
-11.9652 -8.98257e-20 4.96545e-06
-11.9468 -3.91797e-20 4.99657e-06
-11.9283 -8.30912e-21 5.02771e-06
-11.9099 -5.12215e-21 5.05919e-06
-11.8916 -2.60355e-20 5.0907e-06
-11.8733 -5.77669e-20 5.12256e-06
-11.855 -7.82505e-20 5.15444e-06
-11.8367 -7.24927e-20 5.18668e-06
-11.8185 -5.04586e-20 5.21894e-06
-11.8003 -2.25413e-20 5.25157e-06
-11.7822 1.72521e-20 5.28421e-06
-11.7641 8.6165e-20 5.31723e-06
-11.746 1.52759e-19 5.35026e-06
-11.7279 1.55851e-19 5.38368e-06
-11.7099 9.11315e-20 5.41711e-06
-11.6919 2.81882e-20 5.45093e-06
-11.674 1.72679e-20 5.48476e-06
-11.656 3.46748e-20 5.51899e-06
-11.6381 3.5774e-20 5.55324e-06
-11.6203 -6.07618e-22 5.58788e-06
-11.6025 -6.11917e-20 5.62255e-06
-11.5847 -1.15563e-19 5.65761e-06
-11.5669 -1.45341e-19 5.6927e-06
-11.5491 -1.47948e-19 5.72819e-06
-11.5314 -1.35439e-19 5.76371e-06
-11.5137 -1.11218e-19 5.79963e-06
-11.4961 -7.13019e-20 5.83559e-06
-11.4785 -1.18986e-20 5.87196e-06
-11.4609 5.03332e-20 5.90836e-06
-11.4433 7.11161e-20 5.94518e-06
-11.4258 2.27062e-20 5.98203e-06
-11.4082 -6.72843e-20 6.0193e-06
-11.3908 -1.50986e-19 6.05661e-06
-11.3733 -1.93311e-19 6.09435e-06
-11.3559 -1.75751e-19 6.13212e-06
-11.3385 -1.11663e-19 6.17033e-06
-11.3211 -4.55318e-20 6.20858e-06
-11.3037 -1.21563e-21 6.24726e-06
-11.2864 2.20286e-20 6.28599e-06
-11.2691 5.45994e-20 6.32516e-06
-11.2519 1.00216e-19 6.36437e-06
-11.2346 1.29488e-19 6.40404e-06
-11.2174 1.06412e-19 6.44374e-06
-11.2002 3.11715e-20 6.48391e-06
-11.183 -6.42097e-20 6.52412e-06
-11.1659 -1.44851e-19 6.56479e-06
-11.1488 -1.80728e-19 6.60551e-06
-11.1317 -1.64921e-19 6.6467e-06
-11.1146 -1.22756e-19 6.68794e-06
-11.0976 -8.85646e-20 6.72966e-06
-11.0806 -6.68782e-20 6.77142e-06
-11.0636 -3.38571e-20 6.81367e-06
-11.0466 5.14614e-22 6.85597e-06
-11.0296 7.37283e-21 6.89876e-06
-11.0127 -2.8297e-20 6.9416e-06
-10.9958 -7.43935e-20 6.98494e-06
-10.9789 -9.37341e-20 7.02834e-06
-10.9621 -7.13964e-20 7.07224e-06
-10.9452 -1.48805e-20 7.1162e-06
-10.9284 6.17945e-20 7.16066e-06
-10.9117 1.41208e-19 7.20519e-06
-10.8949 1.82855e-19 7.25023e-06
-10.8781 1.46359e-19 7.29534e-06
-10.8614 5.37219e-20 7.34097e-06
-10.8447 -3.08201e-20 7.38666e-06
-10.8281 -6.64936e-20 7.43288e-06
-10.8114 -6.78062e-20 7.47917e-06
-10.7948 -6.34773e-20 7.526e-06
-10.7782 -6.90627e-20 7.5729e-06
-10.7616 -7.06631e-20 7.62035e-06
-10.745 -7.8098e-20 7.66786e-06
-10.7284 -1.12877e-19 7.71593e-06
-10.7119 -1.68884e-19 7.76407e-06
-10.6954 -2.0342e-19 7.81277e-06
-10.6789 -1.82688e-19 7.86155e-06
-10.6625 -1.14567e-19 7.91089e-06
-10.646 -3.49226e-20 7.96032e-06
-10.6296 3.52374e-20 8.01032e-06
-10.6132 1.08972e-19 8.0604e-06
-10.5968 1.92836e-19 8.11107e-06
-10.5804 2.54546e-19 8.16181e-06
-10.5641 2.58813e-19 8.21316e-06
-10.5478 1.93747e-19 8.26458e-06
-10.5315 8.95541e-20 8.31662e-06
-10.5152 -1.43672e-20 8.36873e-06
-10.4989 -8.51238e-20 8.42146e-06
-10.4826 -1.17109e-19 8.47428e-06
-10.4664 -1.09266e-19 8.52771e-06
-10.4502 -7.66254e-20 8.58124e-06
-10.434 -4.7857e-20 8.6354e-06
-10.4178 -4.85407e-20 8.68966e-06
-10.4017 -8.36147e-20 8.74455e-06
-10.3855 -1.27904e-19 8.79954e-06
-10.3694 -1.61234e-19 8.85518e-06
-10.3533 -1.816e-19 8.91091e-06
-10.3372 -1.88133e-19 8.96731e-06
-10.3212 -1.68614e-19 9.0238e-06
-10.3051 -1.11602e-19 9.08097e-06
-10.2891 -3.6392e-20 9.13824e-06
-10.2731 4.13099e-20 9.19618e-06
-10.2571 1.00558e-19 9.25424e-06
-10.2411 1.45505e-19 9.31298e-06
-10.2251 1.85986e-19 9.37183e-06
-10.2092 2.23447e-19 9.43138e-06
-10.1933 2.49036e-19 9.49104e-06
-10.1774 2.58739e-19 9.55141e-06
-10.1615 2.5924e-19 9.6119e-06
-10.1456 2.4978e-19 9.67311e-06
-10.1297 2.25501e-19 9.73443e-06
-10.1139 1.9055e-19 9.79649e-06
-10.0981 1.61976e-19 9.85867e-06
-10.0823 1.42472e-19 9.92159e-06
-10.0665 1.15585e-19 9.98463e-06
-10.0507 5.99424e-20 1.00484e-05
-10.0349 -2.73586e-20 1.01124e-05
-10.0192 -1.15255e-19 1.0177e-05
-10.0035 -1.83179e-19 1.02419e-05
-9.98775 -2.16935e-19 1.03075e-05
-9.97205 -2.22645e-19 1.03732e-05
-9.95637 -1.91445e-19 1.04397e-05
-9.9407 -1.21005e-19 1.05064e-05
-9.92505 -2.36192e-20 1.05738e-05
-9.90942 5.78775e-20 1.06414e-05
-9.8938 8.64738e-20 1.07098e-05
-9.87819 4.1811e-20 1.07784e-05
-9.8626 -6.07283e-20 1.08478e-05
-9.84703 -1.64119e-19 1.09173e-05
-9.83147 -2.13933e-19 1.09877e-05
-9.81592 -1.90784e-19 1.10582e-05
-9.8004 -1.27487e-19 1.11296e-05
-9.78488 -5.85372e-20 1.12011e-05
-9.76938 1.38388e-20 1.12735e-05
-9.7539 8.43439e-20 1.13461e-05
-9.73842 1.37924e-19 1.14195e-05
-9.72297 1.65581e-19 1.14931e-05
-9.70753 1.985e-19 1.15676e-05
-9.6921 2.49184e-19 1.16422e-05
-9.67668 3.19048e-19 1.17178e-05
-9.66128 3.56323e-19 1.17935e-05
-9.6459 3.21575e-19 1.18702e-05
-9.63053 2.04838e-19 1.1947e-05
-9.61517 4.45309e-20 1.20248e-05
-9.59983 -1.01051e-19 1.21027e-05
-9.5845 -1.88149e-19 1.21816e-05
-9.56918 -2.20412e-19 1.22607e-05
-9.55388 -2.2648e-19 1.23408e-05
-9.53859 -2.19892e-19 1.2421e-05
-9.52331 -1.9826e-19 1.25022e-05
-9.50805 -1.58954e-19 1.25836e-05
-9.4928 -9.45583e-20 1.26661e-05
-9.47757 -1.93822e-20 1.27487e-05
-9.46235 3.88487e-20 1.28323e-05
-9.44714 4.49995e-20 1.29161e-05
-9.43194 -1.94216e-20 1.3001e-05
-9.41676 -1.41497e-19 1.3086e-05
-9.40159 -2.41638e-19 1.31721e-05
-9.38643 -2.55884e-19 1.32585e-05
-9.37129 -1.44451e-19 1.33459e-05
-9.35616 6.83539e-20 1.34335e-05
-9.34104 3.08679e-19 1.35222e-05
-9.32593 4.73907e-19 1.36111e-05
-9.31084 5.34052e-19 1.37011e-05
-9.29576 5.12146e-19 1.37913e-05
-9.28069 4.5909e-19 1.38827e-05
-9.26563 4.35722e-19 1.39743e-05
-9.25059 4.56845e-19 1.4067e-05
-9.23556 5.00583e-19 1.416e-05
-9.22054 5.06348e-19 1.42541e-05
-9.20553 4.23998e-19 1.43484e-05
-9.19053 2.63243e-19 1.4444e-05
-9.17555 7.10426e-20 1.45398e-05
-9.16058 -9.61069e-20 1.46368e-05
-9.14562 -1.80286e-19 1.4734e-05
-9.13067 -1.76139e-19 1.48325e-05
-9.11574 -1.50571e-19 1.49312e-05
-9.10081 -1.58224e-19 1.50311e-05
-9.0859 -2.21537e-19 1.51314e-05
-9.071 -2.94149e-19 1.52329e-05
-9.05611 -3.28921e-19 1.53346e-05
-9.04124 -2.70164e-19 1.54376e-05
-9.02637 -1.26093e-19 1.5541e-05
-9.01151 5.28853e-20 1.56456e-05
-8.99667 1.60271e-19 1.57505e-05
-8.98184 1.52167e-19 1.58567e-05
-8.96702 6.68779e-20 1.59632e-05
-8.95221 -4.47651e-21 1.60711e-05
-8.93741 2.90285e-20 1.61793e-05
-8.92262 1.72815e-19 1.62888e-05
-8.90785 3.55209e-19 1.63987e-05
-8.89308 4.57936e-19 1.65099e-05
-8.87833 3.87271e-19 1.66215e-05
-8.86359 1.45422e-19 1.67344e-05
-8.84885 -1.4151e-19 1.68477e-05
-8.83413 -3.29901e-19 1.69624e-05
-8.81942 -3.36382e-19 1.70775e-05
-8.80472 -1.98265e-19 1.7194e-05
-8.79003 -3.86505e-20 1.73109e-05
-8.77535 9.3996e-20 1.74293e-05
-8.76069 1.96582e-19 1.7548e-05
-8.74603 2.64685e-19 1.76682e-05
-8.73138 2.77696e-19 1.77888e-05
-8.71674 2.37373e-19 1.79109e-05
-8.70212 1.72293e-19 1.80334e-05
-8.6875 1.5238e-19 1.81575e-05
-8.67289 1.67789e-19 1.82819e-05
-8.6583 1.9161e-19 1.8408e-05
-8.64371 1.92496e-19 1.85344e-05
-8.62914 1.60146e-19 1.86624e-05
-8.61457 1.13027e-19 1.87909e-05
-8.60002 1.00033e-19 1.8921e-05
-8.58547 1.33131e-19 1.90515e-05
-8.57094 1.74994e-19 1.91836e-05
-8.55641 1.73674e-19 1.93162e-05
-8.5419 9.96713e-20 1.94505e-05
-8.52739 2.76206e-21 1.95853e-05
-8.51289 -4.8813e-20 1.97217e-05
-8.49841 1.41251e-20 1.98586e-05
-8.48393 1.99042e-19 1.99973e-05
-8.46946 4.05773e-19 2.01365e-05
-8.45501 5.18323e-19 2.02774e-05
-8.44056 4.35631e-19 2.04188e-05
-8.42612 1.74828e-19 2.0562e-05
-8.41169 -1.42894e-19 2.07057e-05
-8.39727 -3.44178e-19 2.08513e-05
-8.38286 -3.5678e-19 2.09973e-05
-8.36846 -2.08023e-19 2.11453e-05
-8.35407 -2.8738e-20 2.12937e-05
-8.33969 9.79356e-20 2.14441e-05
-8.32532 1.74142e-19 2.1595e-05
-8.31095 2.43132e-19 2.17479e-05
-8.2966 3.05086e-19 2.19013e-05
-8.28225 2.91063e-19 2.20567e-05
-8.26792 1.48371e-19 2.22126e-05
-8.25359 -1.01978e-19 2.23706e-05
-8.23927 -3.51898e-19 2.25291e-05
-8.22496 -4.84575e-19 2.26897e-05
-8.21066 -4.5018e-19 2.28509e-05
-8.19637 -3.18941e-19 2.30141e-05
-8.18209 -2.03694e-19 2.3178e-05
-8.16782 -1.7409e-19 2.3344e-05
-8.15355 -2.30784e-19 2.35106e-05
-8.1393 -2.96544e-19 2.36794e-05
-8.12505 -3.2676e-19 2.38489e-05
-8.11081 -2.87312e-19 2.40205e-05
-8.09658 -1.98402e-19 2.41928e-05
-8.08236 -5.68907e-20 2.43674e-05
-8.06814 1.19914e-19 2.45426e-05
-8.05394 3.5853e-19 2.47201e-05
-8.03974 6.05307e-19 2.48983e-05
-8.02556 7.89687e-19 2.50788e-05
-8.01138 8.27416e-19 2.526e-05
-7.99721 6.73218e-19 2.54436e-05
-7.98305 3.57094e-19 2.56279e-05
-7.96889 -2.67474e-20 2.58147e-05
-7.95475 -3.27481e-19 2.60022e-05
-7.94061 -4.39446e-19 2.61922e-05
-7.92648 -3.32281e-19 2.63829e-05
-7.91236 -7.95051e-20 2.65761e-05
-7.89825 2.09375e-19 2.67701e-05
-7.88414 4.49058e-19 2.69667e-05
-7.87005 6.07279e-19 2.71641e-05
-7.85596 6.46688e-19 2.73641e-05
-7.84188 5.41212e-19 2.75649e-05
-7.8278 3.17936e-19 2.77684e-05
-7.81374 1.85904e-20 2.79727e-05
-7.79968 -2.79337e-19 2.81797e-05
-7.78563 -5.37927e-19 2.83876e-05
-7.77159 -7.3877e-19 2.85983e-05
-7.75756 -8.78851e-19 2.88098e-05
-7.74353 -8.93925e-19 2.90242e-05
-7.72952 -7.20188e-19 2.92394e-05
-7.71551 -3.08468e-19 2.94576e-05
-7.70151 2.47876e-19 2.96766e-05
-7.68751 7.91832e-19 2.98987e-05
-7.67352 1.18572e-18 3.01216e-05
-7.65954 1.35647e-18 3.03476e-05
-7.64557 1.26011e-18 3.05745e-05
-7.63161 8.95992e-19 3.08045e-05
-7.61765 3.84163e-19 3.10355e-05
-7.6037 -7.52663e-20 3.12696e-05
-7.58976 -3.25512e-19 3.15047e-05
-7.57583 -3.44817e-19 3.1743e-05
-7.5619 -2.21108e-19 3.19823e-05
-7.54798 -9.19362e-20 3.22249e-05
-7.53407 -4.42042e-21 3.24686e-05
-7.52017 2.64463e-20 3.27156e-05
-7.50627 1.25181e-20 3.29637e-05
-7.49238 -3.22215e-20 3.32151e-05
-7.47849 -9.83456e-20 3.34677e-05
-7.46462 -1.37369e-19 3.37237e-05
-7.45075 -1.02148e-19 3.39809e-05
-7.43689 5.08548e-20 3.42416e-05
-7.42303 2.52966e-19 3.45035e-05
-7.40919 4.48294e-19 3.4769e-05
-7.39535 5.76963e-19 3.50357e-05
-7.38151 6.58031e-19 3.53061e-05
-7.36769 6.81343e-19 3.55777e-05
-7.35387 7.12455e-19 3.58531e-05
-7.34006 7.63738e-19 3.61298e-05
-7.32625 8.37007e-19 3.64102e-05
-7.31245 8.93391e-19 3.6692e-05
-7.29866 9.46639e-19 3.69777e-05
-7.28488 9.85329e-19 3.72647e-05
-7.2711 1.00375e-18 3.75557e-05
-7.25733 9.82541e-19 3.78481e-05
-7.24356 9.19453e-19 3.81446e-05
-7.22981 7.68318e-19 3.84425e-05
-7.21605 5.57947e-19 3.87445e-05
-7.20231 3.39053e-19 3.9048e-05
-7.18857 1.50305e-19 3.93557e-05
-7.17484 -1.31498e-20 3.96649e-05
-7.16112 -1.56241e-19 3.99785e-05
-7.1474 -2.78932e-19 4.02936e-05
-7.13369 -3.59458e-19 4.06131e-05
-7.11998 -3.89209e-19 4.09342e-05
-7.10629 -3.37524e-19 4.12598e-05
-7.09259 -1.81439e-19 4.1587e-05
-7.07891 8.19278e-20 4.19188e-05
-7.06523 3.97855e-19 4.22523e-05
-7.05156 7.16855e-19 4.25905e-05
-7.03789 9.73093e-19 4.29305e-05
-7.02423 1.1124e-18 4.32752e-05
-7.01058 1.06209e-18 4.36217e-05
-6.99693 8.32831e-19 4.39731e-05
-6.98329 4.11292e-19 4.43263e-05
-6.96966 -3.61481e-20 4.46845e-05
-6.95603 -2.91628e-19 4.50446e-05
-6.94241 -1.77667e-19 4.54098e-05
-6.92879 2.6153e-19 4.57769e-05
-6.91518 8.66502e-19 4.61493e-05
-6.90158 1.42794e-18 4.65236e-05
-6.88798 1.82423e-18 4.69033e-05
-6.87439 1.95274e-18 4.7285e-05
-6.86081 1.81238e-18 4.76721e-05
-6.84723 1.43157e-18 4.80614e-05
-6.83365 9.31195e-19 4.84562e-05
-6.82009 4.82334e-19 4.88532e-05
-6.80653 1.61881e-19 4.92559e-05
-6.79297 -5.79362e-20 4.96607e-05
-6.77942 -2.10953e-19 5.00715e-05
-6.76588 -2.87742e-19 5.04844e-05
-6.75234 -2.73314e-19 5.09034e-05
-6.73881 -1.97514e-19 5.13246e-05
-6.72528 -1.22049e-19 5.1752e-05
-6.71176 -1.68277e-19 5.21818e-05
-6.69825 -3.36703e-19 5.26178e-05
-6.68474 -5.18666e-19 5.30562e-05
-6.67124 -6.31815e-19 5.35011e-05
-6.65774 -6.76825e-19 5.39484e-05
-6.64425 -6.78674e-19 5.44023e-05
-6.63077 -7.52983e-19 5.48588e-05
-6.61729 -8.88009e-19 5.5322e-05
-6.60381 -1.07342e-18 5.57878e-05
-6.59035 -1.13598e-18 5.62605e-05
-6.57688 -1.06824e-18 5.67359e-05
-6.56343 -8.30823e-19 5.72183e-05
-6.54998 -3.95608e-19 5.77035e-05
-6.53653 1.75516e-19 5.81959e-05
-6.52309 7.51347e-19 5.86912e-05
-6.50965 1.27393e-18 5.91938e-05
-6.49623 1.62876e-18 5.96994e-05
-6.4828 1.77527e-18 6.02125e-05
-6.46938 1.70943e-18 6.07287e-05
-6.45597 1.46332e-18 6.12525e-05
-6.44256 1.18147e-18 6.17795e-05
-6.42916 9.03059e-19 6.23144e-05
-6.41576 8.20028e-19 6.28525e-05
-6.40237 1.04786e-18 6.33987e-05
-6.38899 1.54653e-18 6.39481e-05
-6.37561 2.10082e-18 6.45059e-05
-6.36223 2.46748e-18 6.50671e-05
-6.34886 2.44883e-18 6.56367e-05
-6.3355 2.12417e-18 6.62098e-05
-6.32214 1.75231e-18 6.67917e-05
-6.30878 1.56689e-18 6.73771e-05
-6.29543 1.6024e-18 6.79714e-05
-6.28209 1.51116e-18 6.85694e-05
-6.26875 1.18267e-18 6.91766e-05
-6.25542 5.34307e-19 6.97875e-05
-6.24209 -1.90577e-19 7.04078e-05
-6.22876 -8.12951e-19 7.1032e-05
-6.21545 -1.15735e-18 7.16658e-05
-6.20213 -1.20938e-18 7.23036e-05
-6.18882 -1.07947e-18 7.29513e-05
-6.17552 -9.58884e-19 7.36031e-05
-6.16222 -9.22333e-19 7.42649e-05
-6.14893 -9.84504e-19 7.49311e-05
-6.13564 -1.05536e-18 7.56075e-05
-6.12236 -1.07971e-18 7.62884e-05
-6.10908 -1.18538e-18 7.69798e-05
-6.09581 -1.43895e-18 7.76758e-05
-6.08254 -1.94536e-18 7.83826e-05
-6.06927 -2.48081e-18 7.90941e-05
-6.05601 -2.9418e-18 7.98167e-05
-6.04276 -3.24227e-18 8.05441e-05
-6.02951 -3.24699e-18 8.12829e-05
-6.01627 -3.00054e-18 8.20267e-05
-6.00303 -2.50423e-18 8.27822e-05
-5.98979 -1.8937e-18 8.35428e-05
-5.97656 -1.27571e-18 8.43153e-05
-5.96334 -6.80789e-19 8.50932e-05
-5.95012 -6.77263e-20 8.58834e-05
-5.9369 4.32899e-19 8.6679e-05
-5.92369 7.7359e-19 8.74872e-05
-5.91048 8.81934e-19 8.83011e-05
-5.89728 1.01619e-18 8.91278e-05
-5.88409 1.31858e-18 8.99604e-05
-5.87089 1.95651e-18 9.08063e-05
-5.85771 2.66949e-18 9.16581e-05
-5.84452 2.89934e-18 9.25236e-05
-5.83134 2.22365e-18 9.33952e-05
-5.81817 7.20599e-19 9.42808e-05
-5.805 -1.17651e-18 9.51728e-05
-5.79183 -2.83752e-18 9.60792e-05
-5.77867 -3.86315e-18 9.69921e-05
-5.76552 -4.28082e-18 9.79198e-05
-5.75237 -4.34061e-18 9.88542e-05
-5.73922 -4.20115e-18 9.98038e-05
-5.72608 -3.63156e-18 0.00010076
-5.71294 -2.54722e-18 0.000101733
-5.6998 -9.2803e-19 0.000102712
-5.68668 9.14234e-19 0.000103707
-5.67355 2.34642e-18 0.00010471
-5.66043 2.96083e-18 0.000105729
-5.64731 2.84342e-18 0.000106756
-5.6342 2.29351e-18 0.0001078
-5.62109 1.69511e-18 0.000108852
-5.60799 1.47051e-18 0.000109921
-5.59489 1.66257e-18 0.000110998
-5.5818 2.10838e-18 0.000112093
-5.56871 2.48642e-18 0.000113196
-5.55562 2.67904e-18 0.000114318
-5.54254 2.52985e-18 0.000115449
-5.52946 2.09902e-18 0.000116598
-5.51639 1.3391e-18 0.000117757
-5.50332 5.4039e-19 0.000118935
-5.49025 1.21658e-20 0.000120122
-5.47719 -8.54259e-20 0.000121329
-5.46413 2.08006e-20 0.000122546
-5.45108 2.39849e-19 0.000123783
-5.43803 3.61711e-19 0.00012503
-5.42499 5.89069e-19 0.000126299
-5.41194 9.76421e-19 0.000127577
-5.39891 1.47902e-18 0.000128877
-5.38588 1.73281e-18 0.000130189
-5.37285 1.57641e-18 0.000131522
-5.35982 1.13674e-18 0.000132866
-5.3468 6.63743e-19 0.000134234
-5.33379 4.02044e-19 0.000135612
-5.32077 3.96725e-19 0.000137015
-5.30776 5.88503e-19 0.000138429
-5.29476 1.11188e-18 0.000139868
-5.28176 2.10505e-18 0.000141318
-5.26876 3.34558e-18 0.000142794
-5.25577 4.33887e-18 0.000144283
-5.24278 4.52119e-18 0.000145797
-5.22979 3.65364e-18 0.000147325
-5.21681 2.08841e-18 0.000148879
-5.20384 2.33905e-19 0.000150446
-5.19086 -1.36681e-18 0.000152041
-5.17789 -2.54287e-18 0.000153651
-5.16493 -3.32203e-18 0.000155288
-5.15196 -3.86013e-18 0.00015694
-5.139 -4.15935e-18 0.000158621
-5.12605 -4.08537e-18 0.000160317
-5.1131 -3.61015e-18 0.000162043
-5.10015 -2.68388e-18 0.000163785
-5.08721 -1.28791e-18 0.000165558
-5.07427 3.74542e-19 0.000167347
-5.06133 2.25253e-18 0.000169168
-5.0484 4.07955e-18 0.000171005
-5.03547 5.5355e-18 0.000172876
-5.02254 6.34834e-18 0.000174764
-5.00962 6.59032e-18 0.000176686
-4.99671 6.06043e-18 0.000178626
-4.98379 4.56922e-18 0.000180601
-4.97088 2.19661e-18 0.000182595
-4.95797 -5.74209e-19 0.000184625
-4.94507 -2.67152e-18 0.000186675
-4.93217 -3.33826e-18 0.000188762
-4.91927 -2.60445e-18 0.000190869
-4.90638 -1.05948e-18 0.000193015
-4.89349 4.85652e-19 0.000195181
-4.8806 1.59636e-18 0.000197388
-4.86772 2.61426e-18 0.000199616
-4.85484 4.20161e-18 0.000201886
-4.84197 6.30586e-18 0.000204178
-4.82909 8.2331e-18 0.000206513
-4.81623 8.75232e-18 0.000208871
-4.80336 7.68386e-18 0.000211273
-4.7905 5.11355e-18 0.0002137
-4.77764 1.80924e-18 0.000216172
-4.76479 -1.58566e-18 0.000218669
-4.75193 -4.74247e-18 0.000221214
-4.73909 -7.63694e-18 0.000223785
-4.72624 -9.57767e-18 0.000226405
-4.7134 -1.04597e-17 0.000229052
-4.70056 -1.03115e-17 0.00023175
-4.68773 -9.34875e-18 0.000234476
-4.67489 -7.76728e-18 0.000237254
-4.66207 -6.34676e-18 0.000240062
-4.64924 -5.59468e-18 0.000242924
-4.63642 -5.3553e-18 0.000245817
-4.6236 -5.6088e-18 0.000248766
-4.61078 -5.78284e-18 0.000251748
-4.59797 -5.98533e-18 0.000254787
-4.58516 -6.02177e-18 0.00025786
-4.57236 -5.35288e-18 0.000260993
-4.55955 -4.2978e-18 0.000264161
-4.54676 -3.49368e-18 0.000267391
-4.53396 -3.38629e-18 0.000270658
-4.52117 -4.18554e-18 0.00027399
-4.50838 -6.46762e-18 0.00027736
-4.49559 -8.9829e-18 0.000280796
-4.48281 -1.05984e-17 0.000284273
-4.47002 -9.76174e-18 0.000287819
-4.45725 -6.16961e-18 0.000291407
-4.44447 -6.68867e-19 0.000295067
-4.4317 4.35439e-18 0.00029877
-4.41893 8.43472e-18 0.000302549
-4.40617 1.11131e-17 0.000306373
-4.39341 1.24813e-17 0.000310275
-4.38065 1.21446e-17 0.000314224
-4.36789 9.77919e-18 0.000318255
-4.35514 5.34505e-18 0.000322336
-4.34239 4.9819e-20 0.0003265
-4.32964 -3.84302e-18 0.000330717
-4.3169 -4.89314e-18 0.000335022
-4.30415 -3.49292e-18 0.000339381
-4.29142 -1.22927e-18 0.000343832
-4.27868 1.54217e-18 0.00034834
-4.26595 4.36095e-18 0.000352944
-4.25322 7.61835e-18 0.000357607
-4.24049 1.0718e-17 0.00036237
-4.22777 1.37724e-17 0.000367196
-4.21505 1.60995e-17 0.000372125
-4.20233 1.70988e-17 0.000377121
-4.18961 1.54927e-17 0.000382226
-4.1769 1.17839e-17 0.0003874
-4.16419 6.48183e-18 0.000392687
-4.15148 7.18658e-19 0.000398047
-4.13878 -3.54331e-18 0.000403526
-4.12608 -4.99273e-18 0.000409082
-4.11338 -4.53604e-18 0.000414763
-4.10068 -4.36533e-18 0.000420524
-4.08799 -5.5174e-18 0.000426416
-4.0753 -9.33077e-18 0.000432394
-4.06261 -1.50727e-17 0.000438508
-4.04993 -2.24171e-17 0.000444713
-4.03725 -2.7368e-17 0.000451061
-4.02457 -2.92037e-17 0.000457506
-4.01189 -2.64829e-17 0.000464101
-3.99922 -2.16969e-17 0.000470799
-3.98655 -1.54499e-17 0.000477655
-3.97388 -8.59909e-18 0.00048462
-3.96121 -1.49689e-18 0.000491751
-3.94855 4.93118e-18 0.000498999
-3.93589 9.54771e-18 0.000506422
-3.92323 1.15767e-17 0.00051397
-3.91058 1.00596e-17 0.000521703
-3.89792 6.29821e-18 0.00052957
-3.88527 7.07837e-19 0.000537633
-3.87263 -5.23262e-18 0.000545838
-3.85998 -1.08604e-17 0.000554253
-3.84734 -1.41591e-17 0.000562821
-3.8347 -1.59857e-17 0.000571611
-3.82206 -1.48255e-17 0.000580566
-3.80943 -1.33704e-17 0.000589759
-3.79679 -1.17411e-17 0.00059913
-3.78416 -9.63119e-18 0.000608756
-3.77154 -5.81163e-18 0.000618576
-3.75891 -1.16804e-19 0.000628669
-3.74629 8.02406e-18 0.000638972
-3.73367 1.57793e-17 0.000649571
-3.72105 1.91283e-17 0.000660401
-3.70844 1.87702e-17 0.00067155
-3.69582 1.33741e-17 0.000682953
-3.68321 4.92666e-18 0.000694704
-3.67061 -6.15587e-18 0.000706736
-3.658 -1.45514e-17 0.000719148
-3.6454 -1.70119e-17 0.000731873
-3.6328 -9.57077e-18 0.000745016
-3.6202 2.93021e-18 0.00075851
-3.6076 1.69758e-17 0.000772467
-3.59501 2.82611e-17 0.000786821
-3.58242 3.44165e-17 0.000801691
-3.56983 3.59258e-17 0.000817013
-3.55724 3.7979e-17 0.000832916
-3.54466 3.93546e-17 0.000849338
-3.53208 3.74984e-17 0.00086642
-3.5195 3.20301e-17 0.000884106
-3.50692 2.04465e-17 0.000902549
-3.49435 7.13855e-18 0.0009217
-3.48177 -8.23456e-18 0.000941731
-3.4692 -1.94755e-17 0.000962603
-3.45664 -2.61453e-17 0.00098451
-3.44407 -3.00712e-17 0.00100743
-3.43151 -3.18757e-17 0.00103159
-3.41894 -2.77698e-17 0.00105698
-3.40639 -1.86917e-17 0.00108387
-3.39383 -7.48562e-18 0.00111229
-3.38127 4.72558e-18 0.00114257
-3.36872 1.19368e-17 0.00117478
-3.35617 1.34904e-17 0.00120931
-3.34362 4.82315e-18 0.00124633
-3.33108 -4.94782e-18 0.00128634
-3.31853 -1.78427e-17 0.00132961
-3.30599 -2.56442e-17 0.00137679
-3.29345 -3.1693e-17 0.00142836
-3.28091 -3.21823e-17 0.00148519
-3.26838 -2.61425e-17 0.00154803
-3.25584 -1.57084e-17 0.00161815
-3.24331 -9.03419e-18 0.00169674
-3.23078 -2.80751e-18 0.00178567
-3.21825 -1.25338e-18 0.0018869
-3.20573 1.25311e-18 0.00200326
-3.19321 3.66548e-18 0.00213799
-3.18068 2.30148e-18 0.00229561
-3.16817 -3.40714e-18 0.00248151
-3.15565 -7.09934e-18 0.00270306
-3.14313 -2.58955e-17 0.00296933
-3.13062 -5.52014e-17 0.00329237
-3.11811 -8.73683e-17 0.00368701
-3.1056 -1.30001e-16 0.00417186
-3.09309 -1.57264e-16 0.00476796
-3.08059 -1.69818e-16 0.00549693
-3.06808 -1.71487e-16 0.006373
-3.05558 -1.57639e-16 0.00738953
-3.04308 -1.33295e-16 0.00849482
-3.03059 -1.00028e-16 0.00956942
-3.01809 -3.46732e-17 0.0104275
-3.0056 2.96714e-17 0.0108786
-2.99311 9.81265e-17 0.0108285
-2.98062 1.32966e-16 0.0103371
-2.96813 1.24774e-16 0.00956969
-2.95564 1.10186e-16 0.00870166
-2.94316 7.3264e-17 0.00785687
-2.93067 4.35616e-17 0.0070998
-2.91819 3.27137e-17 0.00645179
-2.90572 2.75487e-17 0.00591147
-2.89324 1.12866e-17 0.00546695
-2.88076 -9.82416e-18 0.00510412
-2.86829 -3.56881e-17 0.00480888
-2.85582 -3.5466e-17 0.00456944
-2.84335 -1.18059e-17 0.00437551
-2.83088 2.77932e-17 0.00421924
-2.81842 6.68708e-17 0.0040938
-2.80595 8.84208e-17 0.00399429
-2.79349 9.32442e-17 0.00391621
-2.78103 7.91949e-17 0.00385657
-2.76857 4.53289e-17 0.00381233
-2.75611 2.17125e-18 0.00378169
-2.74366 -2.47164e-17 0.00376252
-2.7312 -3.72566e-17 0.00375379
-2.71875 -2.28666e-17 0.00375394
-2.7063 7.13821e-18 0.00376241
-2.69385 4.39574e-17 0.00377803
-2.6814 6.84529e-17 0.00380055
-2.66896 7.64241e-17 0.00382904
-2.65651 6.20942e-17 0.00386349
-2.64407 3.156e-17 0.0039031
-2.63163 -1.12246e-17 0.00394805
-2.61919 -6.05923e-17 0.00399762
-2.60675 -1.07613e-16 0.00405213
-2.59432 -1.43147e-16 0.00411092
-2.58188 -1.40232e-16 0.00417441
-2.56945 -1.15296e-16 0.00424197
-2.55702 -6.99178e-17 0.00431412
-2.54459 -3.89127e-17 0.00439027
-2.53216 -1.91826e-17 0.00447098
-2.51974 -2.99196e-17 0.00455569
-2.50731 -5.24586e-17 0.00464504
-2.49489 -7.83345e-17 0.00473845
-2.48247 -7.19474e-17 0.00483664
-2.47005 -4.23508e-17 0.00493903
-2.45763 -1.67562e-17 0.00504641
-2.44521 1.20459e-17 0.00515818
-2.4328 -7.49381e-18 0.00527522
-2.42038 -6.32503e-17 0.00539688
-2.40797 -1.18415e-16 0.00552415
-2.39556 -1.68959e-16 0.00565635
-2.38315 -2.19602e-16 0.00579454
-2.37074 -2.49448e-16 0.00593804
-2.35834 -2.81097e-16 0.00608798
-2.34593 -2.7964e-16 0.00624365
-2.33353 -2.44096e-16 0.00640629
-2.32113 -1.68554e-16 0.00657515
-2.30873 -8.7906e-17 0.00675158
-2.29633 -2.13963e-17 0.00693482
-2.28393 2.51427e-17 0.00712629
-2.27153 8.49833e-17 0.00732522
-2.25914 1.67856e-16 0.00753318
-2.24674 2.1518e-16 0.00774933
-2.23435 2.54821e-16 0.0079754
-2.22196 2.10159e-16 0.00821051
-2.20957 1.09865e-16 0.00845655
-2.19718 -5.4423e-17 0.00871261
-2.18479 -2.2225e-16 0.00898074
-2.17241 -3.79809e-16 0.00926001
-2.16002 -4.94861e-16 0.00955266
-2.14764 -5.61272e-16 0.00985774
-2.13526 -5.26611e-16 0.0101777
-2.12288 -3.80438e-16 0.0105116
-2.1105 -1.32914e-16 0.010862
-2.09812 1.67615e-16 0.0112281
-2.08575 4.69753e-16 0.0116128
-2.07337 7.02554e-16 0.012015
-2.061 8.73967e-16 0.0124381
-2.04862 1.01705e-15 0.0128811
-2.03625 1.11171e-15 0.0133476
-2.02388 1.19441e-15 0.0138367
-2.01151 1.15241e-15 0.0143523
-1.99914 9.7886e-16 0.0148937
-1.98678 6.81821e-16 0.0154653
-1.97441 3.5434e-16 0.0160662
-1.96205 1.36867e-18 0.0167017
-1.94968 -3.32132e-16 0.0173708
-1.93732 -6.7041e-16 0.0180795
-1.92496 -7.97771e-16 0.018827
-1.9126 -9.35562e-16 0.0196201
-1.90024 -8.93768e-16 0.0204581
-1.88789 -8.00259e-16 0.0213488
-1.87553 -7.51052e-16 0.022292
-1.86318 -6.60739e-16 0.0232964
-1.85082 -5.35614e-16 0.0243623
-1.83847 -2.16683e-16 0.0254997
-1.82612 3.16513e-16 0.0267096
-1.81377 9.48087e-16 0.0280037
-1.80142 1.60227e-15 0.0293837
-1.78907 1.91222e-15 0.0308634
-1.77672 1.9864e-15 0.0324458
-1.76438 1.88281e-15 0.0341472
-1.75203 1.57091e-15 0.035972
-1.73969 1.45628e-15 0.03794
-1.72734 1.32578e-15 0.0400577
-1.715 9.64099e-16 0.042349
-1.70266 2.58965e-16 0.0448234
-1.69032 -7.97267e-16 0.0475105
-1.67798 -1.90283e-15 0.0504239
-1.66564 -2.86817e-15 0.0536002
-1.65331 -3.24789e-15 0.0570592
-1.64097 -3.33739e-15 0.0608472
-1.62864 -2.92226e-15 0.0649923
-1.6163 -2.37413e-15 0.0695543
-1.60397 -2.31781e-15 0.0745734
-1.59164 -1.63265e-15 0.0801283
-1.57931 -1.35658e-15 0.086277
-1.56698 -4.35554e-16 0.0931248
-1.55465 2.36691e-15 0.100757
-1.54232 4.2455e-15 0.109317
-1.52999 5.1767e-15 0.118933
-1.51767 4.81136e-15 0.129807
-1.50534 2.80027e-15 0.14213
-1.49302 -2.1853e-15 0.156196
-1.48069 -4.92964e-15 0.172303
-1.46837 -9.98296e-15 0.190889
-1.45605 -9.40155e-15 0.212427
-1.44373 -8.14744e-15 0.2376
-1.43141 -7.54374e-16 0.267182
-1.41909 8.29912e-15 0.302282
-1.40677 1.07558e-14 0.344225
-1.39445 1.28622e-14 0.394895
-1.38213 2.05451e-14 0.456663
-1.36982 1.36663e-14 0.532921
-1.3575 1.54404e-14 0.628147
-1.34519 1.28738e-14 0.748835
-1.33288 6.29918e-16 0.903971
-1.32056 -8.48164e-14 1.10684
-1.30825 6.45106e-14 1.37655
-1.29594 -6.3373e-14 1.74172
-1.28363 -7.66498e-14 2.24393
-1.27132 -8.81812e-14 2.94261
-1.25901 2.99282e-13 3.91268
-1.2467 -4.72462e-13 5.21946
-1.2344 2.08258e-12 6.82628
-1.22209 -2.79996e-12 8.41871
-1.20978 1.18516e-12 9.36109
-1.19748 -6.01865e-13 9.18472
-1.18517 1.52075e-12 8.1268
-1.17287 -1.69605e-12 6.78564
-1.16057 7.13942e-13 5.56341
-1.14826 -4.68382e-13 4.58643
-1.13596 -2.00392e-13 3.84556
-1.12366 -6.48892e-15 3.29399
-1.11136 -2.55129e-14 2.88576
-1.09906 4.29e-14 2.58492
-1.08676 1.13531e-13 2.36561
-1.07446 -2.15112e-13 2.20992
-1.06217 1.62186e-13 2.1058
-1.04987 -1.79947e-13 2.04555
-1.03757 1.03819e-13 2.02483
-1.02528 1.42592e-14 2.04204
-1.01298 1.57628e-14 2.09816
-1.00069 1.71357e-14 2.19676
-0.988392 1.07279e-13 2.34447
-0.976098 -5.33058e-14 2.55157
-0.963805 1.64505e-13 2.83331
-0.951513 -3.86801e-13 3.21114
-0.939221 3.09947e-13 3.71457
-0.92693 -5.8179e-13 4.38092
-0.914639 3.68207e-13 5.25068
-0.902349 -1.14733e-12 6.34624
-0.890059 -3.54526e-14 7.61864
-0.87777 1.48036e-13 8.85247
-0.865482 -6.80154e-13 9.62258
-0.853194 -3.89747e-13 9.50922
-0.840906 3.77759e-13 8.51325
-0.828619 9.72613e-13 7.07166
-0.816332 -1.00072e-13 5.63809
-0.804046 3.02198e-13 4.43448
-0.791761 -2.84285e-13 3.49823
-0.779475 -2.16464e-14 2.79122
-0.767191 -3.54104e-15 2.25981
-0.754907 -3.84454e-14 1.85811
-0.742623 -2.20129e-14 1.5506
-0.730339 3.4302e-14 1.31219
-0.718056 4.59709e-14 1.1245
-0.705774 4.07207e-14 0.974909
-0.693492 7.65318e-14 0.853928
-0.68121 5.97477e-14 0.755103
-0.668929 6.35668e-14 0.673286
-0.656648 4.54047e-14 0.605042
-0.644367 4.72986e-14 0.547412
-0.632087 3.48035e-14 0.498495
-0.619808 1.78191e-14 0.456489
-0.607528 2.08966e-14 0.420311
-0.595249 1.10572e-14 0.388798
-0.582971 1.13341e-14 0.361326
-0.570692 9.02668e-15 0.337103
-0.558414 7.16961e-15 0.315771
-0.546137 1.54198e-14 0.296762
-0.533859 1.46678e-14 0.279881
-0.521582 2.16522e-14 0.264699
-0.509305 2.57102e-14 0.251121
-0.497029 2.80314e-14 0.238812
-0.484753 2.99773e-14 0.227739
-0.472477 2.76318e-14 0.217628
-0.460202 2.1839e-14 0.208491
-0.447926 5.31414e-15 0.200094
-0.435651 -1.68317e-14 0.192479
-0.423376 -3.58597e-14 0.185438
-0.411102 -4.99401e-14 0.179038
-0.398828 -5.57952e-14 0.173088
-0.386554 -5.75844e-14 0.167671
-0.37428 -5.07688e-14 0.162609
-0.362006 -4.01255e-14 0.157999
-0.349733 -3.38507e-14 0.15367
-0.33746 -2.4478e-14 0.14973
-0.325187 -1.61503e-14 0.146013
-0.312914 -1.34119e-14 0.142637
-0.300641 -1.08509e-14 0.139436
-0.288369 -7.92506e-15 0.136539
-0.276097 -2.54008e-15 0.133778
-0.263824 3.26171e-15 0.131294
-0.251553 1.91162e-14 0.128913
-0.239281 3.48465e-14 0.126787
-0.227009 3.64431e-14 0.124736
-0.214738 2.46183e-14 0.122928
-0.202466 6.76476e-15 0.121167
-0.190195 -1.07138e-14 0.119641
-0.177924 -2.50252e-14 0.118138
-0.165653 -3.26721e-14 0.116867
-0.153382 -4.10504e-14 0.115594
-0.141111 -3.96864e-14 0.114559
-0.12884 -6.0096e-14 0.113493
-0.116569 -5.98212e-14 0.112678
-0.104299 -6.28679e-14 0.111799
-0.0920281 -5.81891e-14 0.111196
-0.0797576 -3.80019e-14 0.110482
-0.0674871 9.08113e-15 0.110094
-0.0552167 7.49646e-14 0.109516
-0.0429463 2.59039e-13 0.109368
-0.0306759 5.01054e-13 0.108858
-0.0184055 1.0042e-12 0.109089
-0.00613517 2.9644e-12 0.108008
0.00613517 -2.97667e-12 0.108008
0.0184055 -9.38021e-13 0.109089
0.0306759 -4.99095e-13 0.108858
0.0429463 -2.59478e-13 0.109368
0.0552167 -7.98388e-14 0.109516
0.0674871 -1.28672e-14 0.110094
0.0797576 3.51629e-14 0.110482
0.0920281 5.2991e-14 0.111196
0.104299 6.09674e-14 0.111799
0.116569 6.29091e-14 0.112678
0.12884 5.66609e-14 0.113493
0.141111 4.072e-14 0.114559
0.153382 3.67066e-14 0.115594
0.165653 3.4855e-14 0.116867
0.177924 2.64325e-14 0.118138
0.190195 9.37566e-15 0.119641
0.202466 -8.38448e-15 0.121167
0.214738 -2.4486e-14 0.122928
0.227009 -3.55692e-14 0.124736
0.239281 -2.73203e-14 0.126787
0.251553 -1.90505e-14 0.128913
0.263824 -2.85605e-15 0.131294
0.276097 4.77588e-15 0.133778
0.288369 7.12374e-15 0.136539
0.300641 1.06366e-14 0.139436
0.312914 1.32066e-14 0.142637
0.325187 1.5333e-14 0.146013
0.33746 2.41499e-14 0.14973
0.349733 3.21841e-14 0.15367
0.362006 3.94025e-14 0.157999
0.37428 4.9954e-14 0.162609
0.386554 5.62365e-14 0.167671
0.398828 5.60258e-14 0.173088
0.411102 5.04009e-14 0.179038
0.423376 3.6582e-14 0.185438
0.435651 1.6946e-14 0.192479
0.447926 -6.60742e-15 0.200094
0.460202 -2.39871e-14 0.208491
0.472477 -2.76224e-14 0.217628
0.484753 -2.97566e-14 0.227739
0.497029 -2.72866e-14 0.238812
0.509305 -2.25642e-14 0.251121
0.521582 -2.31462e-14 0.264699
0.533859 -1.15415e-14 0.279881
0.546137 -1.66764e-14 0.296762
0.558414 -7.86983e-15 0.315771
0.570692 -1.30051e-14 0.337103
0.582971 -8.64657e-15 0.361326
0.595249 -1.49473e-14 0.388798
0.607528 -1.99423e-14 0.420311
0.619808 -2.74553e-14 0.456489
0.632087 -3.90289e-14 0.498495
0.644367 -3.98415e-14 0.547412
0.656648 -5.13364e-14 0.605042
0.668929 -5.89704e-14 0.673286
0.68121 -6.02824e-14 0.755103
0.693492 -7.49973e-14 0.853928
0.705774 -4.44916e-14 0.974909
0.718056 -4.48881e-14 1.1245
0.730339 1.37177e-14 1.31219
0.742623 5.1438e-15 1.5506
0.754907 4.02349e-14 1.85811
0.767191 1.56835e-13 2.25981
0.779475 5.42356e-14 2.79122
0.791761 7.58356e-14 3.49823
0.804046 4.25121e-13 4.43448
0.816332 -8.3737e-13 5.63809
0.828619 1.418e-12 7.07166
0.840906 -2.55085e-12 8.51325
0.853194 1.35938e-12 9.50922
0.865482 1.26698e-12 9.62258
0.87777 -1.62151e-12 8.85247
0.890059 4.79913e-13 7.61864
0.902349 7.57754e-13 6.34624
0.914639 3.97537e-13 5.25068
0.92693 -1.43588e-13 4.38092
0.939221 1.76044e-13 3.71457
0.951513 -1.91847e-13 3.21114
0.963805 1.99186e-15 2.83331
0.976098 7.76541e-15 2.55157
0.988392 6.5421e-14 2.34447
1.00069 -5.1427e-14 2.19676
1.01298 1.73097e-13 2.09816
1.02528 -1.17713e-13 2.04204
1.03757 5.03108e-14 2.02483
1.04987 -3.88377e-14 2.04555
1.06217 -3.37077e-14 2.1058
1.07446 -2.53657e-14 2.20992
1.08676 5.02923e-14 2.36561
1.09906 -2.18755e-13 2.58492
1.11136 3.21349e-13 2.88576
1.12366 -2.72078e-13 3.29399
1.13596 7.12881e-14 3.84556
1.14826 -1.02575e-13 4.58643
1.16057 5.92059e-13 5.56341
1.17287 -1.75015e-12 6.78564
1.18517 2.70636e-12 8.1268
1.19748 9.64421e-13 9.18472
1.20978 -4.35082e-12 9.36109
1.22209 1.35266e-12 8.41871
1.2344 -2.25652e-13 6.82628
1.2467 5.05381e-13 5.21946
1.25901 2.18798e-15 3.91268
1.27132 3.18868e-15 2.94261
1.28363 1.5037e-13 2.24393
1.29594 -2.60366e-14 1.74172
1.30825 3.81657e-14 1.37655
1.32056 2.4458e-15 1.10684
1.33288 -7.88454e-15 0.903971
1.34519 -8.00733e-15 0.748835
1.3575 -1.32096e-14 0.628147
1.36982 -2.31953e-14 0.532921
1.38213 -2.12613e-14 0.456663
1.39445 -7.80754e-15 0.394895
1.40677 -1.90535e-14 0.344225
1.41909 -1.60063e-15 0.302282
1.43141 -2.20979e-16 0.267182
1.44373 8.93319e-15 0.2376
1.45605 8.66738e-15 0.212427
1.46837 9.40181e-15 0.190889
1.48069 5.16021e-15 0.172303
1.49302 1.92225e-15 0.156196
1.50534 -2.72209e-15 0.14213
1.51767 -4.93034e-15 0.129807
1.52999 -4.72859e-15 0.118933
1.54232 -4.91809e-15 0.109317
1.55465 -2.39513e-15 0.100757
1.56698 9.81823e-17 0.0931248
1.57931 1.2987e-15 0.086277
1.59164 2.02209e-15 0.0801283
1.60397 2.26664e-15 0.0745734
1.6163 2.30597e-15 0.0695543
1.62864 3.04768e-15 0.0649923
1.64097 3.20211e-15 0.0608472
1.65331 3.3202e-15 0.0570592
1.66564 2.82411e-15 0.0536002
1.67798 1.99363e-15 0.0504239
1.69032 6.53798e-16 0.0475105
1.70266 -2.80087e-16 0.0448234
1.715 -9.95644e-16 0.042349
1.72734 -1.32927e-15 0.0400577
1.73969 -1.40779e-15 0.03794
1.75203 -1.60929e-15 0.035972
1.76438 -1.83386e-15 0.0341472
1.77672 -1.98968e-15 0.0324458
1.78907 -1.84043e-15 0.0308634
1.80142 -1.63192e-15 0.0293837
1.81377 -8.80175e-16 0.0280037
1.82612 -3.36879e-16 0.0267096
1.83847 2.27178e-16 0.0254997
1.85082 5.30729e-16 0.0243623
1.86318 6.7306e-16 0.0232964
1.87553 7.63689e-16 0.022292
1.88789 8.01693e-16 0.0213488
1.90024 9.06624e-16 0.0204581
1.9126 8.8265e-16 0.0196201
1.92496 8.42628e-16 0.018827
1.93732 6.21545e-16 0.0180795
1.94968 3.42239e-16 0.0173708
1.96205 -8.603e-18 0.0167017
1.97441 -3.55999e-16 0.0160662
1.98678 -6.84771e-16 0.0154653
1.99914 -9.86025e-16 0.0148937
2.01151 -1.15208e-15 0.0143523
2.02388 -1.18171e-15 0.0138367
2.03625 -1.12444e-15 0.0133476
2.04862 -1.01503e-15 0.0128811
2.061 -8.82961e-16 0.0124381
2.07337 -7.08943e-16 0.012015
2.08575 -4.61578e-16 0.0116128
2.09812 -1.64919e-16 0.0112281
2.1105 1.32993e-16 0.010862
2.12288 3.86598e-16 0.0105116
2.13526 5.38671e-16 0.0101777
2.14764 5.54096e-16 0.00985774
2.16002 4.98464e-16 0.00955266
2.17241 3.8197e-16 0.00926001
2.18479 2.24668e-16 0.00898074
2.19718 5.36406e-17 0.00871261
2.20957 -1.04526e-16 0.00845655
2.22196 -2.20355e-16 0.00821051
2.23435 -2.47656e-16 0.0079754
2.24674 -2.19261e-16 0.00774933
2.25914 -1.62814e-16 0.00753318
2.27153 -7.71164e-17 0.00732522
2.28393 -2.56318e-17 0.00712629
2.29633 1.80522e-17 0.00693482
2.30873 9.02732e-17 0.00675158
2.32113 1.81262e-16 0.00657515
2.33353 2.47762e-16 0.00640629
2.34593 2.7827e-16 0.00624365
2.35834 2.76011e-16 0.00608798
2.37074 2.52286e-16 0.00593804
2.38315 2.18852e-16 0.00579454
2.39556 1.75636e-16 0.00565635
2.40797 1.20619e-16 0.00552415
2.42038 5.89905e-17 0.00539688
2.4328 1.07652e-17 0.00527522
2.44521 -1.01485e-17 0.00515818
2.45763 1.10526e-17 0.00504641
2.47005 4.51966e-17 0.00493903
2.48247 7.09883e-17 0.00483664
2.49489 7.33174e-17 0.00473845
2.50731 5.18028e-17 0.00464504
2.51974 2.8064e-17 0.00455569
2.53216 2.09294e-17 0.00447098
2.54459 3.94405e-17 0.00439027
2.55702 7.05041e-17 0.00431412
2.56945 1.15802e-16 0.00424197
2.58188 1.40528e-16 0.00417441
2.59432 1.41037e-16 0.00411092
2.60675 1.07539e-16 0.00405213
2.61919 5.87994e-17 0.00399762
2.63163 6.92933e-18 0.00394805
2.64407 -2.77877e-17 0.0039031
2.65651 -6.10043e-17 0.00386349
2.66896 -8.13998e-17 0.00382904
2.6814 -6.58469e-17 0.00380055
2.69385 -4.2254e-17 0.00377803
2.7063 -5.31748e-18 0.00376241
2.71875 2.43677e-17 0.00375394
2.7312 3.70768e-17 0.00375379
2.74366 2.40486e-17 0.00376252
2.75611 -1.89918e-18 0.00378169
2.76857 -4.60063e-17 0.00381233
2.78103 -7.55349e-17 0.00385657
2.79349 -9.17676e-17 0.00391621
2.80595 -8.68063e-17 0.00399429
2.81842 -6.37086e-17 0.0040938
2.83088 -2.54288e-17 0.00421924
2.84335 8.62308e-18 0.00437551
2.85582 3.3983e-17 0.00456944
2.86829 3.49133e-17 0.00480888
2.88076 7.86234e-18 0.00510412
2.89324 -7.32129e-18 0.00546695
2.90572 -2.39297e-17 0.00591147
2.91819 -3.28889e-17 0.00645179
2.93067 -4.534e-17 0.0070998
2.94316 -7.74692e-17 0.00785687
2.95564 -1.03546e-16 0.00870166
2.96813 -1.37326e-16 0.00956969
2.98062 -1.28333e-16 0.0103371
2.99311 -9.79708e-17 0.0108285
3.0056 -3.55681e-17 0.0108786
3.01809 4.0614e-17 0.0104275
3.03059 1.00848e-16 0.00956942
3.04308 1.26287e-16 0.00849482
3.05558 1.53344e-16 0.00738953
3.06808 1.71058e-16 0.006373
3.08059 1.71369e-16 0.00549693
3.09309 1.59431e-16 0.00476796
3.1056 1.25396e-16 0.00417186
3.11811 9.01099e-17 0.00368701
3.13062 5.09136e-17 0.00329237
3.14313 2.59073e-17 0.00296933
3.15565 1.06149e-17 0.00270306
3.16817 2.31388e-18 0.00248151
3.18068 -1.3945e-18 0.00229561
3.19321 -5.95168e-19 0.00213799
3.20573 -4.00157e-18 0.00200326
3.21825 2.29172e-19 0.0018869
3.23078 1.07912e-18 0.00178567
3.24331 8.96729e-18 0.00169674
3.25584 1.44074e-17 0.00161815
3.26838 2.42871e-17 0.00154803
3.28091 3.27141e-17 0.00148519
3.29345 3.28451e-17 0.00142836
3.30599 2.58146e-17 0.00137679
3.31853 1.79063e-17 0.00132961
3.33108 5.67069e-18 0.00128634
3.34362 -5.00433e-18 0.00124633
3.35617 -1.30449e-17 0.00120931
3.36872 -1.31933e-17 0.00117478
3.38127 -3.93935e-18 0.00114257
3.39383 6.81453e-18 0.00111229
3.40639 2.03272e-17 0.00108387
3.41894 2.83844e-17 0.00105698
3.43151 3.19518e-17 0.00103159
3.44407 3.01827e-17 0.00100743
3.45664 2.68898e-17 0.00098451
3.4692 1.9757e-17 0.000962603
3.48177 7.44611e-18 0.000941731
3.49435 -6.47655e-18 0.0009217
3.50692 -2.10475e-17 0.000902549
3.5195 -3.19852e-17 0.000884106
3.53208 -3.73924e-17 0.00086642
3.54466 -3.88642e-17 0.000849338
3.55724 -3.76263e-17 0.000832916
3.56983 -3.60526e-17 0.000817013
3.58242 -3.44543e-17 0.000801691
3.59501 -2.83906e-17 0.000786821
3.6076 -1.66207e-17 0.000772467
3.6202 -2.98161e-18 0.00075851
3.6328 9.94283e-18 0.000745016
3.6454 1.71142e-17 0.000731873
3.658 1.46378e-17 0.000719148
3.67061 6.00024e-18 0.000706736
3.68321 -5.14084e-18 0.000694704
3.69582 -1.29725e-17 0.000682953
3.70844 -1.86998e-17 0.00067155
3.72105 -1.8904e-17 0.000660401
3.73367 -1.55568e-17 0.000649571
3.74629 -8.29322e-18 0.000638972
3.75891 3.55015e-20 0.000628669
3.77154 6.12986e-18 0.000618576
3.78416 9.54011e-18 0.000608756
3.79679 1.18536e-17 0.00059913
3.80943 1.3461e-17 0.000589759
3.82206 1.46297e-17 0.000580566
3.8347 1.55529e-17 0.000571611
3.84734 1.43198e-17 0.000562821
3.85998 1.08602e-17 0.000554253
3.87263 4.97565e-18 0.000545838
3.88527 -7.34943e-19 0.000537633
3.89792 -6.22035e-18 0.00052957
3.91058 -1.00492e-17 0.000521703
3.92323 -1.16325e-17 0.00051397
3.93589 -9.73388e-18 0.000506422
3.94855 -4.83203e-18 0.000498999
3.96121 1.49965e-18 0.000491751
3.97388 8.528e-18 0.00048462
3.98655 1.56769e-17 0.000477655
3.99922 2.16899e-17 0.000470799
4.01189 2.63952e-17 0.000464101
4.02457 2.90366e-17 0.000457506
4.03725 2.72936e-17 0.000451061
4.04993 2.23277e-17 0.000444713
4.06261 1.50574e-17 0.000438508
4.0753 9.1959e-18 0.000432394
4.08799 5.64184e-18 0.000426416
4.10068 4.31093e-18 0.000420524
4.11338 4.68049e-18 0.000414763
4.12608 4.97873e-18 0.000409082
4.13878 3.57776e-18 0.000403526
4.15148 -6.97602e-19 0.000398047
4.16419 -6.47919e-18 0.000392687
4.1769 -1.18344e-17 0.0003874
4.18961 -1.55962e-17 0.000382226
4.20233 -1.7143e-17 0.000377121
4.21505 -1.61495e-17 0.000372125
4.22777 -1.37647e-17 0.000367196
4.24049 -1.06756e-17 0.00036237
4.25322 -7.55999e-18 0.000357607
4.26595 -4.38993e-18 0.000352944
4.27868 -1.46214e-18 0.00034834
4.29142 1.18188e-18 0.000343832
4.30415 3.56104e-18 0.000339381
4.3169 4.78922e-18 0.000335022
4.32964 3.76211e-18 0.000330717
4.34239 6.66821e-21 0.0003265
4.35514 -5.34928e-18 0.000322336
4.36789 -9.73618e-18 0.000318255
4.38065 -1.20468e-17 0.000314224
4.39341 -1.23794e-17 0.000310275
4.40617 -1.1128e-17 0.000306373
4.41893 -8.3709e-18 0.000302549
4.4317 -4.3318e-18 0.00029877
4.44447 6.34966e-19 0.000295067
4.45725 6.179e-18 0.000291407
4.47002 9.79184e-18 0.000287819
4.48281 1.06162e-17 0.000284273
4.49559 9.0081e-18 0.000280796
4.50838 6.44499e-18 0.00027736
4.52117 4.2647e-18 0.00027399
4.53396 3.36268e-18 0.000270658
4.54676 3.49794e-18 0.000267391
4.55955 4.33292e-18 0.000264161
4.57236 5.40789e-18 0.000260993
4.58516 5.95321e-18 0.00025786
4.59797 6.02942e-18 0.000254787
4.61078 5.78746e-18 0.000251748
4.6236 5.62055e-18 0.000248766
4.63642 5.36892e-18 0.000245817
4.64924 5.63453e-18 0.000242924
4.66207 6.30811e-18 0.000240062
4.67489 7.74016e-18 0.000237254
4.68773 9.36121e-18 0.000234476
4.70056 1.02888e-17 0.00023175
4.7134 1.04358e-17 0.000229052
4.72624 9.57916e-18 0.000226405
4.73909 7.62053e-18 0.000223785
4.75193 4.75136e-18 0.000221214
4.76479 1.53333e-18 0.000218669
4.77764 -1.80175e-18 0.000216172
4.7905 -5.09228e-18 0.0002137
4.80336 -7.71112e-18 0.000211273
4.81623 -8.75703e-18 0.000208871
4.82909 -8.18505e-18 0.000206513
4.84197 -6.30551e-18 0.000204178
4.85484 -4.2337e-18 0.000201886
4.86772 -2.6377e-18 0.000199616
4.8806 -1.60052e-18 0.000197388
4.89349 -4.99618e-19 0.000195181
4.90638 1.04064e-18 0.000193015
4.91927 2.62445e-18 0.000190869
4.93217 3.36309e-18 0.000188762
4.94507 2.67791e-18 0.000186675
4.95797 5.3161e-19 0.000184625
4.97088 -2.16569e-18 0.000182595
4.98379 -4.55848e-18 0.000180601
4.99671 -6.06072e-18 0.000178626
5.00962 -6.58307e-18 0.000176686
5.02254 -6.35148e-18 0.000174764
5.03547 -5.53801e-18 0.000172876
5.0484 -4.07704e-18 0.000171005
5.06133 -2.26226e-18 0.000169168
5.07427 -3.49453e-19 0.000167347
5.08721 1.29283e-18 0.000165558
5.10015 2.67544e-18 0.000163785
5.1131 3.59298e-18 0.000162043
5.12605 4.12226e-18 0.000160317
5.139 4.14261e-18 0.000158621
5.15196 3.86288e-18 0.00015694
5.16493 3.30553e-18 0.000155288
5.17789 2.54497e-18 0.000153651
5.19086 1.37005e-18 0.000152041
5.20384 -2.19052e-19 0.000150446
5.21681 -2.07395e-18 0.000148879
5.22979 -3.67078e-18 0.000147325
5.24278 -4.52145e-18 0.000145797
5.25577 -4.34834e-18 0.000144283
5.26876 -3.34927e-18 0.000142794
5.28176 -2.11809e-18 0.000141318
5.29476 -1.11226e-18 0.000139868
5.30776 -5.86451e-19 0.000138429
5.32077 -3.95022e-19 0.000137015
5.33379 -3.84323e-19 0.000135612
5.3468 -6.50635e-19 0.000134234
5.35982 -1.12982e-18 0.000132866
5.37285 -1.57857e-18 0.000131522
5.38588 -1.73758e-18 0.000130189
5.39891 -1.45971e-18 0.000128877
5.41194 -9.89112e-19 0.000127577
5.42499 -5.89608e-19 0.000126299
5.43803 -3.75069e-19 0.00012503
5.45108 -2.27478e-19 0.000123783
5.46413 -2.2468e-20 0.000122546
5.47719 9.75898e-20 0.000121329
5.49025 -2.00902e-20 0.000120122
5.50332 -5.56184e-19 0.000118935
5.51639 -1.35038e-18 0.000117757
5.52946 -2.1e-18 0.000116598
5.54254 -2.51823e-18 0.000115449
5.55562 -2.68788e-18 0.000114318
5.56871 -2.48798e-18 0.000113196
5.5818 -2.11017e-18 0.000112093
5.59489 -1.66049e-18 0.000110998
5.60799 -1.47305e-18 0.000109921
5.62109 -1.69998e-18 0.000108852
5.6342 -2.27815e-18 0.0001078
5.64731 -2.84727e-18 0.000106756
5.66043 -2.96694e-18 0.000105729
5.67355 -2.35397e-18 0.00010471
5.68668 -9.06567e-19 0.000103707
5.6998 9.1383e-19 0.000102712
5.71294 2.54795e-18 0.000101733
5.72608 3.64064e-18 0.00010076
5.73922 4.19106e-18 9.98038e-05
5.75237 4.35509e-18 9.88542e-05
5.76552 4.27189e-18 9.79198e-05
5.77867 3.86071e-18 9.69921e-05
5.79183 2.83796e-18 9.60792e-05
5.805 1.17452e-18 9.51728e-05
5.81817 -7.29571e-19 9.42808e-05
5.83134 -2.22612e-18 9.33952e-05
5.84452 -2.89884e-18 9.25236e-05
5.85771 -2.66692e-18 9.16581e-05
5.87089 -1.96035e-18 9.08063e-05
5.88409 -1.31612e-18 8.99604e-05
5.89728 -1.01687e-18 8.91278e-05
5.91048 -8.86865e-19 8.83011e-05
5.92369 -7.71337e-19 8.74872e-05
5.9369 -4.29391e-19 8.6679e-05
5.95012 6.59397e-20 8.58834e-05
5.96334 6.76946e-19 8.50932e-05
5.97656 1.27452e-18 8.43153e-05
5.98979 1.89214e-18 8.35428e-05
6.00303 2.51291e-18 8.27822e-05
6.01627 2.99285e-18 8.20267e-05
6.02951 3.25443e-18 8.12829e-05
6.04276 3.24027e-18 8.05441e-05
6.05601 2.94369e-18 7.98167e-05
6.06927 2.4763e-18 7.90941e-05
6.08254 1.94245e-18 7.83826e-05
6.09581 1.44381e-18 7.76758e-05
6.10908 1.19028e-18 7.69798e-05
6.12236 1.08409e-18 7.62884e-05
6.13564 1.05974e-18 7.56075e-05
6.14893 9.83973e-19 7.49311e-05
6.16222 9.30999e-19 7.42649e-05
6.17552 9.637e-19 7.36031e-05
6.18882 1.07917e-18 7.29513e-05
6.20213 1.20111e-18 7.23036e-05
6.21545 1.16424e-18 7.16658e-05
6.22876 8.13764e-19 7.1032e-05
6.24209 1.90822e-19 7.04078e-05
6.25542 -5.34788e-19 6.97875e-05
6.26875 -1.18041e-18 6.91766e-05
6.28209 -1.5094e-18 6.85694e-05
6.29543 -1.59472e-18 6.79714e-05
6.30878 -1.56944e-18 6.73771e-05
6.32214 -1.74545e-18 6.67917e-05
6.3355 -2.12452e-18 6.62098e-05
6.34886 -2.44024e-18 6.56367e-05
6.36223 -2.46946e-18 6.50671e-05
6.37561 -2.10699e-18 6.45059e-05
6.38899 -1.54104e-18 6.39481e-05
6.40237 -1.04796e-18 6.33987e-05
6.41576 -8.19866e-19 6.28525e-05
6.42916 -8.91534e-19 6.23144e-05
6.44256 -1.18072e-18 6.17795e-05
6.45597 -1.46794e-18 6.12525e-05
6.46938 -1.7141e-18 6.07287e-05
6.4828 -1.77372e-18 6.02125e-05
6.49623 -1.63282e-18 5.96994e-05
6.50965 -1.26919e-18 5.91938e-05
6.52309 -7.51961e-19 5.86912e-05
6.53653 -1.79961e-19 5.81959e-05
6.54998 3.93628e-19 5.77035e-05
6.56343 8.30683e-19 5.72183e-05
6.57688 1.06834e-18 5.67359e-05
6.59035 1.13586e-18 5.62605e-05
6.60381 1.07337e-18 5.57878e-05
6.61729 8.93415e-19 5.5322e-05
6.63077 7.50322e-19 5.48588e-05
6.64425 6.82194e-19 5.44023e-05
6.65774 6.7711e-19 5.39484e-05
6.67124 6.3286e-19 5.35011e-05
6.68474 5.18235e-19 5.30562e-05
6.69825 3.40925e-19 5.26178e-05
6.71176 1.72603e-19 5.21818e-05
6.72528 1.2254e-19 5.1752e-05
6.73881 1.97513e-19 5.13246e-05
6.75234 2.75709e-19 5.09034e-05
6.76588 2.87537e-19 5.04844e-05
6.77942 2.11899e-19 5.00715e-05
6.79297 5.57685e-20 4.96607e-05
6.80653 -1.56342e-19 4.92559e-05
6.82009 -4.88251e-19 4.88532e-05
6.83365 -9.30793e-19 4.84562e-05
6.84723 -1.43097e-18 4.80614e-05
6.86081 -1.8122e-18 4.76721e-05
6.87439 -1.95585e-18 4.7285e-05
6.88798 -1.82391e-18 4.69033e-05
6.90158 -1.43146e-18 4.65236e-05
6.91518 -8.65261e-19 4.61493e-05
6.92879 -2.62005e-19 4.57769e-05
6.94241 1.78338e-19 4.54098e-05
6.95603 2.92433e-19 4.50446e-05
6.96966 3.6796e-20 4.46845e-05
6.98329 -4.11266e-19 4.43263e-05
6.99693 -8.30615e-19 4.39731e-05
7.01058 -1.06287e-18 4.36217e-05
7.02423 -1.11201e-18 4.32752e-05
7.03789 -9.74061e-19 4.29305e-05
7.05156 -7.16543e-19 4.25905e-05
7.06523 -3.97769e-19 4.22523e-05
7.07891 -8.56322e-20 4.19188e-05
7.09259 1.81806e-19 4.1587e-05
7.10629 3.41443e-19 4.12598e-05
7.11998 3.9297e-19 4.09342e-05
7.13369 3.60492e-19 4.06131e-05
7.1474 2.77899e-19 4.02936e-05
7.16112 1.5715e-19 3.99785e-05
7.17484 1.31646e-20 3.96649e-05
7.18857 -1.47182e-19 3.93557e-05
7.20231 -3.40398e-19 3.9048e-05
7.21605 -5.56715e-19 3.87445e-05
7.22981 -7.69271e-19 3.84425e-05
7.24356 -9.1834e-19 3.81446e-05
7.25733 -9.86149e-19 3.78481e-05
7.2711 -1.00342e-18 3.75557e-05
7.28488 -9.85009e-19 3.72647e-05
7.29866 -9.45142e-19 3.69777e-05
7.31245 -8.93048e-19 3.6692e-05
7.32625 -8.33626e-19 3.64102e-05
7.34006 -7.62138e-19 3.61298e-05
7.35387 -7.08387e-19 3.58531e-05
7.36769 -6.81492e-19 3.55777e-05
7.38151 -6.57566e-19 3.53061e-05
7.39535 -5.75864e-19 3.50357e-05
7.40919 -4.47414e-19 3.4769e-05
7.42303 -2.55806e-19 3.45035e-05
7.43689 -5.10249e-20 3.42416e-05
7.45075 1.01643e-19 3.39809e-05
7.46462 1.38348e-19 3.37237e-05
7.47849 1.01112e-19 3.34677e-05
7.49238 3.18991e-20 3.32151e-05
7.50627 -1.43829e-20 3.29637e-05
7.52017 -2.82889e-20 3.27156e-05
7.53407 3.5752e-21 3.24686e-05
7.54798 9.19531e-20 3.22249e-05
7.5619 2.20857e-19 3.19823e-05
7.57583 3.45349e-19 3.1743e-05
7.58976 3.2714e-19 3.15047e-05
7.6037 7.61221e-20 3.12696e-05
7.61765 -3.87256e-19 3.10355e-05
7.63161 -8.93639e-19 3.08045e-05
7.64557 -1.26035e-18 3.05745e-05
7.65954 -1.35612e-18 3.03476e-05
7.67352 -1.18576e-18 3.01216e-05
7.68751 -7.91071e-19 2.98987e-05
7.70151 -2.48165e-19 2.96766e-05
7.71551 3.08874e-19 2.94576e-05
7.72952 7.22651e-19 2.92394e-05
7.74353 8.93688e-19 2.90242e-05
7.75756 8.79145e-19 2.88098e-05
7.77159 7.38738e-19 2.85983e-05
7.78563 5.39876e-19 2.83876e-05
7.79968 2.77064e-19 2.81797e-05
7.81374 -1.92476e-20 2.79727e-05
7.8278 -3.16914e-19 2.77684e-05
7.84188 -5.41956e-19 2.75649e-05
7.85596 -6.45644e-19 2.73641e-05
7.87005 -6.08095e-19 2.71641e-05
7.88414 -4.49242e-19 2.69667e-05
7.89825 -2.09358e-19 2.67701e-05
7.91236 7.98753e-20 2.65761e-05
7.92648 3.3056e-19 2.63829e-05
7.94061 4.41615e-19 2.61922e-05
7.95475 3.29335e-19 2.60022e-05
7.96889 2.77425e-20 2.58147e-05
7.98305 -3.56226e-19 2.56279e-05
7.99721 -6.73139e-19 2.54436e-05
8.01138 -8.27408e-19 2.526e-05
8.02556 -7.91141e-19 2.50788e-05
8.03974 -6.03907e-19 2.48983e-05
8.05394 -3.57547e-19 2.47201e-05
8.06814 -1.20476e-19 2.45426e-05
8.08236 5.56283e-20 2.43674e-05
8.09658 1.97001e-19 2.41928e-05
8.11081 2.89044e-19 2.40205e-05
8.12505 3.27108e-19 2.38489e-05
8.1393 2.96371e-19 2.36794e-05
8.15355 2.30843e-19 2.35106e-05
8.16782 1.74939e-19 2.3344e-05
8.18209 2.03415e-19 2.3178e-05
8.19637 3.18786e-19 2.30141e-05
8.21066 4.48296e-19 2.28509e-05
8.22496 4.84669e-19 2.26897e-05
8.23927 3.51017e-19 2.25291e-05
8.25359 1.02745e-19 2.23706e-05
8.26792 -1.49214e-19 2.22126e-05
8.28225 -2.92056e-19 2.20567e-05
8.2966 -3.05001e-19 2.19013e-05
8.31095 -2.41542e-19 2.17479e-05
8.32532 -1.74458e-19 2.1595e-05
8.33969 -9.7706e-20 2.14441e-05
8.35407 2.98489e-20 2.12937e-05
8.36846 2.08598e-19 2.11453e-05
8.38286 3.56053e-19 2.09973e-05
8.39727 3.42426e-19 2.08513e-05
8.41169 1.43814e-19 2.07057e-05
8.42612 -1.74761e-19 2.0562e-05
8.44056 -4.35805e-19 2.04188e-05
8.45501 -5.18097e-19 2.02774e-05
8.46946 -4.05419e-19 2.01365e-05
8.48393 -1.9796e-19 1.99973e-05
8.49841 -1.41381e-20 1.98586e-05
8.51289 5.0009e-20 1.97217e-05
8.52739 -2.52985e-21 1.95853e-05
8.5419 -1.00759e-19 1.94505e-05
8.55641 -1.73616e-19 1.93162e-05
8.57094 -1.76307e-19 1.91836e-05
8.58547 -1.34394e-19 1.90515e-05
8.60002 -1.00107e-19 1.8921e-05
8.61457 -1.13365e-19 1.87909e-05
8.62914 -1.59234e-19 1.86624e-05
8.64371 -1.92378e-19 1.85344e-05
8.6583 -1.90281e-19 1.8408e-05
8.67289 -1.67707e-19 1.82819e-05
8.6875 -1.5219e-19 1.81575e-05
8.70212 -1.72315e-19 1.80334e-05
8.71674 -2.37204e-19 1.79109e-05
8.73138 -2.77944e-19 1.77888e-05
8.74603 -2.65631e-19 1.76682e-05
8.76069 -1.9676e-19 1.7548e-05
8.77535 -9.51399e-20 1.74293e-05
8.79003 3.83961e-20 1.73109e-05
8.80472 1.98401e-19 1.7194e-05
8.81942 3.36108e-19 1.70775e-05
8.83413 3.31045e-19 1.69624e-05
8.84885 1.41489e-19 1.68477e-05
8.86359 -1.45032e-19 1.67344e-05
8.87833 -3.88137e-19 1.66215e-05
8.89308 -4.56565e-19 1.65099e-05
8.90785 -3.55145e-19 1.63987e-05
8.92262 -1.73607e-19 1.62888e-05
8.93741 -2.7931e-20 1.61793e-05
8.95221 3.54363e-21 1.60711e-05
8.96702 -6.6884e-20 1.59632e-05
8.98184 -1.52203e-19 1.58567e-05
8.99667 -1.60121e-19 1.57505e-05
9.01151 -5.37081e-20 1.56456e-05
9.02637 1.25856e-19 1.5541e-05
9.04124 2.70349e-19 1.54376e-05
9.05611 3.27764e-19 1.53346e-05
9.071 2.94157e-19 1.52329e-05
9.0859 2.22305e-19 1.51314e-05
9.10081 1.57407e-19 1.50311e-05
9.11574 1.4979e-19 1.49312e-05
9.13067 1.76065e-19 1.48325e-05
9.14562 1.79673e-19 1.4734e-05
9.16058 9.62164e-20 1.46368e-05
9.17555 -7.12556e-20 1.45398e-05
9.19053 -2.62311e-19 1.4444e-05
9.20553 -4.24051e-19 1.43484e-05
9.22054 -5.06336e-19 1.42541e-05
9.23556 -5.00515e-19 1.416e-05
9.25059 -4.55678e-19 1.4067e-05
9.26563 -4.35655e-19 1.39743e-05
9.28069 -4.59761e-19 1.38827e-05
9.29576 -5.13078e-19 1.37913e-05
9.31084 -5.3466e-19 1.37011e-05
9.32593 -4.7417e-19 1.36111e-05
9.34104 -3.08568e-19 1.35222e-05
9.35616 -6.84623e-20 1.34335e-05
9.37129 1.4459e-19 1.33459e-05
9.38643 2.55601e-19 1.32585e-05
9.40159 2.41809e-19 1.31721e-05
9.41676 1.41205e-19 1.3086e-05
9.43194 1.87334e-20 1.3001e-05
9.44714 -4.53586e-20 1.29161e-05
9.46235 -3.8726e-20 1.28323e-05
9.47757 1.92506e-20 1.27487e-05
9.4928 9.55321e-20 1.26661e-05
9.50805 1.58208e-19 1.25836e-05
9.52331 1.98443e-19 1.25022e-05
9.53859 2.19763e-19 1.2421e-05
9.55388 2.27304e-19 1.23408e-05
9.56918 2.20606e-19 1.22607e-05
9.5845 1.88782e-19 1.21816e-05
9.59983 1.009e-19 1.21027e-05
9.61517 -4.47014e-20 1.20248e-05
9.63053 -2.04044e-19 1.1947e-05
9.6459 -3.21432e-19 1.18702e-05
9.66128 -3.569e-19 1.17935e-05
9.67668 -3.19026e-19 1.17178e-05
9.6921 -2.48509e-19 1.16422e-05
9.70753 -1.97776e-19 1.15676e-05
9.72297 -1.65601e-19 1.14931e-05
9.73842 -1.37849e-19 1.14195e-05
9.7539 -8.43596e-20 1.13461e-05
9.76938 -1.37643e-20 1.12735e-05
9.78488 5.80882e-20 1.12011e-05
9.8004 1.2665e-19 1.11296e-05
9.81592 1.90861e-19 1.10582e-05
9.83147 2.13844e-19 1.09877e-05
9.84703 1.6336e-19 1.09173e-05
9.8626 6.07495e-20 1.08478e-05
9.87819 -4.1995e-20 1.07784e-05
9.8938 -8.63208e-20 1.07098e-05
9.90942 -5.73346e-20 1.06414e-05
9.92505 2.362e-20 1.05738e-05
9.9407 1.20712e-19 1.05064e-05
9.95637 1.90929e-19 1.04397e-05
9.97205 2.22575e-19 1.03732e-05
9.98775 2.17078e-19 1.03075e-05
10.0035 1.83053e-19 1.02419e-05
10.0192 1.15305e-19 1.0177e-05
10.0349 2.73161e-20 1.01124e-05
10.0507 -6.00451e-20 1.00484e-05
10.0665 -1.15508e-19 9.98463e-06
10.0823 -1.42915e-19 9.92159e-06
10.0981 -1.61574e-19 9.85867e-06
10.1139 -1.90511e-19 9.79649e-06
10.1297 -2.26207e-19 9.73443e-06
10.1456 -2.4974e-19 9.67311e-06
10.1615 -2.59267e-19 9.6119e-06
10.1774 -2.58674e-19 9.55141e-06
10.1933 -2.48523e-19 9.49104e-06
10.2092 -2.23947e-19 9.43138e-06
10.2251 -1.86029e-19 9.37183e-06
10.2411 -1.45315e-19 9.31298e-06
10.2571 -1.00038e-19 9.25424e-06
10.2731 -4.1366e-20 9.19618e-06
10.2891 3.67933e-20 9.13824e-06
10.3051 1.11678e-19 9.08097e-06
10.3212 1.68714e-19 9.0238e-06
10.3372 1.88587e-19 8.96731e-06
10.3533 1.81569e-19 8.91091e-06
10.3694 1.61259e-19 8.85518e-06
10.3855 1.27374e-19 8.79954e-06
10.4017 8.31315e-20 8.74455e-06
10.4178 4.84571e-20 8.68966e-06
10.434 4.73384e-20 8.6354e-06
10.4502 7.61527e-20 8.58124e-06
10.4664 1.09256e-19 8.52771e-06
10.4826 1.17475e-19 8.47428e-06
10.4989 8.57288e-20 8.42146e-06
10.5152 1.46609e-20 8.36873e-06
10.5315 -8.95188e-20 8.31662e-06
10.5478 -1.93831e-19 8.26458e-06
10.5641 -2.58843e-19 8.21316e-06
10.5804 -2.5463e-19 8.16181e-06
10.5968 -1.92785e-19 8.11107e-06
10.6132 -1.09134e-19 8.0604e-06
10.6296 -3.51068e-20 8.01032e-06
10.646 3.52523e-20 7.96032e-06
10.6625 1.14561e-19 7.91089e-06
10.6789 1.82603e-19 7.86155e-06
10.6954 2.03534e-19 7.81277e-06
10.7119 1.68492e-19 7.76407e-06
10.7284 1.12771e-19 7.71593e-06
10.745 7.80728e-20 7.66786e-06
10.7616 7.07741e-20 7.62035e-06
10.7782 6.95387e-20 7.5729e-06
10.7948 6.31609e-20 7.526e-06
10.8114 6.7844e-20 7.47917e-06
10.8281 6.64519e-20 7.43288e-06
10.8447 3.11543e-20 7.38666e-06
10.8614 -5.32866e-20 7.34097e-06
10.8781 -1.46416e-19 7.29534e-06
10.8949 -1.8241e-19 7.25023e-06
10.9117 -1.41294e-19 7.20519e-06
10.9284 -6.17081e-20 7.16066e-06
10.9452 1.49669e-20 7.1162e-06
10.9621 7.1322e-20 7.07224e-06
10.9789 9.33356e-20 7.02834e-06
10.9958 7.44315e-20 6.98494e-06
11.0127 2.81701e-20 6.9416e-06
11.0296 -7.36041e-21 6.89876e-06
11.0466 -8.09191e-22 6.85597e-06
11.0636 3.42247e-20 6.81367e-06
11.0806 6.6819e-20 6.77142e-06
11.0976 8.83221e-20 6.72966e-06
11.1146 1.22731e-19 6.68794e-06
11.1317 1.64917e-19 6.6467e-06
11.1488 1.80767e-19 6.60551e-06
11.1659 1.44551e-19 6.56479e-06
11.183 6.4157e-20 6.52412e-06
11.2002 -3.09495e-20 6.48391e-06
11.2174 -1.06462e-19 6.44374e-06
11.2346 -1.29483e-19 6.40404e-06
11.2519 -1.00178e-19 6.36437e-06
11.2691 -5.45588e-20 6.32516e-06
11.2864 -2.20909e-20 6.28599e-06
11.3037 1.27106e-21 6.24726e-06
11.3211 4.55281e-20 6.20858e-06
11.3385 1.11715e-19 6.17033e-06
11.3559 1.75753e-19 6.13212e-06
11.3733 1.93401e-19 6.09435e-06
11.3908 1.50938e-19 6.05661e-06
11.4082 6.76174e-20 6.0193e-06
11.4258 -2.30307e-20 5.98203e-06
11.4433 -7.11037e-20 5.94518e-06
11.4609 -5.00938e-20 5.90836e-06
11.4785 1.18704e-20 5.87196e-06
11.4961 7.12817e-20 5.83559e-06
11.5137 1.11209e-19 5.79963e-06
11.5314 1.35399e-19 5.76371e-06
11.5491 1.47957e-19 5.72819e-06
11.5669 1.45614e-19 5.6927e-06
11.5847 1.15683e-19 5.65761e-06
11.6025 6.14573e-20 5.62255e-06
11.6203 6.09983e-22 5.58788e-06
11.6381 -3.57497e-20 5.55324e-06
11.656 -3.46279e-20 5.51899e-06
11.674 -1.72821e-20 5.48476e-06
11.6919 -2.81844e-20 5.45093e-06
11.7099 -9.11075e-20 5.41711e-06
11.7279 -1.55882e-19 5.38368e-06
11.746 -1.52768e-19 5.35026e-06
11.7641 -8.61656e-20 5.31723e-06
11.7822 -1.7263e-20 5.28421e-06
11.8003 2.22892e-20 5.25157e-06
11.8185 5.02639e-20 5.21894e-06
11.8367 7.24656e-20 5.18668e-06
11.855 7.82609e-20 5.15444e-06
11.8733 5.78173e-20 5.12256e-06
11.8916 2.59879e-20 5.0907e-06
11.9099 4.92556e-21 5.05919e-06
11.9283 8.36608e-21 5.02771e-06
11.9468 3.91972e-20 4.99657e-06
11.9652 8.98376e-20 4.96545e-06
11.9837 1.30483e-19 4.93467e-06
12.0023 1.28894e-19 4.90391e-06
12.0208 7.98229e-20 4.87349e-06
12.0394 1.02326e-20 4.84309e-06
12.0581 -3.85852e-20 4.81302e-06
12.0768 -4.97441e-20 4.78297e-06
12.0955 -5.94979e-20 4.75324e-06
12.1142 -8.87953e-20 4.72353e-06
12.133 -1.10145e-19 4.69416e-06
12.1519 -8.75729e-20 4.66478e-06
12.1708 -4.00698e-20 4.63574e-06
12.1897 -8.77393e-21 4.6067e-06
12.2086 -2.11269e-21 4.57798e-06
12.2276 -8.1791e-21 4.54928e-06
12.2467 -1.69124e-20 4.52089e-06
12.2658 -2.05115e-20 4.4925e-06
12.2849 -1.68337e-20 4.46443e-06
12.3041 -1.15039e-20 4.43636e-06
12.3233 -1.33838e-20 4.4086e-06
12.3425 -1.72514e-20 4.38085e-06
12.3618 -2.44115e-20 4.3534e-06
12.3812 -2.41439e-20 4.32595e-06
12.4006 1.21623e-20 4.29882e-06
12.42 8.3496e-20 4.27167e-06
12.4395 1.34376e-19 4.24483e-06
12.459 1.11031e-19 4.21799e-06
12.4786 4.01329e-20 4.19143e-06
12.4982 -1.261e-20 4.16488e-06
12.5179 -2.17239e-20 4.13863e-06
12.5376 -1.30702e-20 4.11236e-06
12.5574 -2.37576e-20 4.08639e-06
12.5772 -4.93517e-20 4.06041e-06
12.5971 -5.2039e-20 4.03472e-06
12.617 -1.27599e-20 4.00902e-06
12.637 3.94561e-20 3.98361e-06
12.657 7.77139e-20 3.95818e-06
12.6771 8.74467e-20 3.93303e-06
12.6972 7.22477e-20 3.90788e-06
12.7174 6.25277e-20 3.883e-06
12.7377 6.86162e-20 3.85811e-06
12.758 7.37901e-20 3.8335e-06
12.7783 5.74034e-20 3.80886e-06
12.7987 1.12858e-20 3.7845e-06
12.8192 -4.20585e-20 3.76013e-06
12.8397 -6.19919e-20 3.73603e-06
12.8603 -3.10888e-20 3.7119e-06
12.881 6.9748e-21 3.68805e-06
12.9017 9.6519e-21 3.66417e-06
12.9225 -7.68199e-21 3.64055e-06
12.9433 7.44363e-21 3.61693e-06
12.9642 6.08146e-20 3.59356e-06
12.9852 9.18254e-20 3.57016e-06
13.0062 5.39037e-20 3.54702e-06
13.0273 -1.41619e-20 3.52387e-06
13.0485 -3.80013e-20 3.50095e-06
13.0697 -9.31928e-21 3.47802e-06
13.091 2.08017e-20 3.45535e-06
13.1124 2.58833e-20 3.43264e-06
13.1338 1.47127e-20 3.41017e-06
13.1553 1.31711e-20 3.38769e-06
13.1769 3.16679e-20 3.36546e-06
13.1986 6.23352e-20 3.34318e-06
13.2203 8.52072e-20 3.32115e-06
13.2421 7.69698e-20 3.2991e-06
13.264 5.13865e-20 3.27729e-06
13.286 6.32887e-20 3.25542e-06
13.3081 1.1093e-19 3.2338e-06
13.3302 1.23306e-19 3.21218e-06
13.3524 7.57411e-20 3.19076e-06
13.3747 1.73648e-20 3.16929e-06
13.3971 -1.87805e-20 3.14807e-06
13.4196 -4.19583e-20 3.12684e-06
13.4422 -5.83667e-20 3.10581e-06
13.4648 -6.1009e-20 3.08472e-06
13.4876 -4.97475e-20 3.06387e-06
13.5104 -1.8006e-20 3.04301e-06
13.5334 1.96726e-20 3.02236e-06
13.5564 2.60083e-20 3.00163e-06
13.5796 -6.75535e-22 2.98112e-06
13.6028 -1.09216e-20 2.96061e-06
13.6262 2.71206e-20 2.94033e-06
13.6496 6.44602e-20 2.91997e-06
13.6732 4.6543e-20 2.89978e-06
13.6969 -1.00911e-20 2.87956e-06
13.7207 -5.61696e-20 2.8596e-06
13.7446 -5.85753e-20 2.83962e-06
13.7686 -2.93366e-20 2.8198e-06
13.7927 -7.88023e-21 2.79988e-06
13.817 -6.17979e-21 2.78014e-06
13.8414 -1.84431e-21 2.76038e-06
13.8659 9.3578e-21 2.74089e-06
13.8905 2.3671e-20 2.72139e-06
13.9153 3.2689e-20 2.7021e-06
13.9402 1.31173e-20 2.68272e-06
13.9653 -1.47127e-20 2.66349e-06
13.9905 -3.19898e-20 2.64414e-06
14.0159 -4.38371e-20 2.62496e-06
14.0414 -4.87508e-20 2.6057e-06
14.067 -4.2028e-20 2.58663e-06
14.0929 -2.87036e-20 2.5675e-06
14.1188 -1.09558e-20 2.54856e-06
14.145 7.88013e-21 2.52956e-06
14.1713 2.25711e-20 2.51074e-06
14.1978 4.44623e-20 2.49185e-06
14.2245 7.9515e-20 2.47314e-06
14.2514 9.23411e-20 2.45435e-06
14.2785 5.72585e-20 2.43573e-06
14.3058 -5.34627e-21 2.41702e-06
14.3333 -3.84524e-20 2.39848e-06
14.361 -3.21679e-20 2.37985e-06
14.3889 -1.89501e-20 2.36137e-06
14.4171 2.80917e-21 2.3428e-06
14.4455 3.16244e-20 2.32439e-06
14.4741 3.54857e-20 2.30586e-06
14.503 2.08856e-20 2.28749e-06
14.5322 1.2103e-20 2.269e-06
14.5616 1.70578e-23 2.25066e-06
14.5914 -1.17243e-20 2.23219e-06
14.6214 -2.56271e-21 2.21386e-06
14.6518 2.04636e-21 2.19539e-06
14.6825 -2.25501e-20 2.17706e-06
14.7135 -5.11852e-20 2.15857e-06
14.7449 -3.98835e-20 2.14021e-06
14.7767 -1.1761e-20 2.12168e-06
14.8088 -1.03109e-20 2.10327e-06
14.8414 -2.09081e-20 2.08467e-06
14.8745 2.81474e-20 2.06618e-06
14.908 1.79217e-20 2.04748e-06
14.942 -3.19388e-20 2.02886e-06
14.9766 -2.48807e-20 2.01002e-06
15.0117 1.26131e-20 1.99124e-06
15.0475 1.16489e-20 1.97221e-06
15.0839 -4.10047e-21 1.95321e-06
15.121 3.44581e-21 1.93391e-06
15.1589 -2.95209e-20 1.91463e-06
15.1976 -1.91806e-20 1.89499e-06
15.2373 7.46323e-21 1.87531e-06
15.278 -1.32799e-20 1.8552e-06
15.3199 2.06195e-21 1.83499e-06
15.363 -1.16695e-20 1.81426e-06
15.4077 7.88617e-21 1.79332e-06
15.454 -1.50126e-20 1.77169e-06
15.5024 -2.81839e-20 1.74968e-06
15.5531 -3.84712e-20 1.72671e-06
15.6069 5.99185e-21 1.70304e-06
15.6646 3.75302e-20 1.67783e-06
15.7276 2.02327e-20 1.65111e-06
15.7989 1.74303e-20 1.6212e-06
15.8859 -2.08439e-20 1.58606e-06


==> anc/HERMITE/GAMMA005/iFp_FRG.txt <==
-15.8859 -4.88572e-20 1.58737e-06
-15.7989 -4.96306e-20 1.62281e-06
-15.7276 -1.99393e-20 1.65259e-06
-15.6646 -1.71987e-20 1.67951e-06
-15.6069 -3.89104e-21 1.70462e-06
-15.5531 1.27767e-20 1.72846e-06
-15.5024 3.23443e-20 1.75134e-06
-15.454 2.74883e-20 1.77349e-06
-15.4077 1.87409e-20 1.79505e-06
-15.363 9.35782e-21 1.81612e-06
-15.3199 1.6907e-20 1.8368e-06
-15.278 2.87704e-20 1.85713e-06
-15.2373 5.00147e-20 1.87717e-06
-15.1976 6.04109e-20 1.89697e-06
-15.1589 5.48304e-20 1.91655e-06
-15.121 2.40869e-20 1.93596e-06
-15.0839 -7.889e-21 1.9552e-06
-15.0475 -3.32366e-20 1.97431e-06
-15.0117 -3.85097e-20 1.99329e-06
-14.9766 -3.39094e-20 2.01218e-06
-14.942 -1.71416e-20 2.03097e-06
-14.908 -1.42068e-21 2.04969e-06
-14.8745 1.58307e-20 2.06835e-06
-14.8414 2.49695e-20 2.08695e-06
-14.8088 3.08172e-20 2.1055e-06
-14.7767 2.57499e-20 2.12402e-06
-14.7449 1.69226e-20 2.1425e-06
-14.7135 3.92547e-22 2.16096e-06
-14.6825 -1.34654e-20 2.17941e-06
-14.6518 -2.64737e-20 2.19784e-06
-14.6214 -3.01834e-20 2.21627e-06
-14.5914 -3.06152e-20 2.2347e-06
-14.5616 -2.37166e-20 2.25313e-06
-14.5322 -2.00513e-20 2.27157e-06
-14.503 -1.69252e-20 2.29003e-06
-14.4741 -1.96794e-20 2.30849e-06
-14.4455 -2.03812e-20 2.32698e-06
-14.4171 -2.34089e-20 2.3455e-06
-14.3889 -2.26535e-20 2.36403e-06
-14.361 -2.44718e-20 2.3826e-06
-14.3333 -2.39835e-20 2.4012e-06
-14.3058 -2.63067e-20 2.41984e-06
-14.2785 -2.41264e-20 2.43851e-06
-14.2514 -2.32884e-20 2.45723e-06
-14.2245 -1.88392e-20 2.47598e-06
-14.1978 -1.79541e-20 2.49478e-06
-14.1713 -1.53503e-20 2.51363e-06
-14.145 -1.51735e-20 2.53253e-06
-14.1188 -9.40728e-21 2.55148e-06
-14.0929 -2.21243e-21 2.57048e-06
-14.067 1.08472e-20 2.58954e-06
-14.0414 2.22917e-20 2.60866e-06
-14.0159 3.45568e-20 2.62784e-06
-13.9905 4.04619e-20 2.64707e-06
-13.9653 4.50542e-20 2.66637e-06
-13.9402 4.24116e-20 2.68574e-06
-13.9153 3.83418e-20 2.70516e-06
-13.8905 2.85088e-20 2.72466e-06
-13.8659 2.0661e-20 2.74423e-06
-13.8414 1.2259e-20 2.76387e-06
-13.817 9.33965e-21 2.78357e-06
-13.7927 4.40246e-21 2.80336e-06
-13.7686 1.30301e-21 2.82322e-06
-13.7446 -6.60371e-21 2.84315e-06
-13.7207 -1.41822e-20 2.86316e-06
-13.6969 -2.55071e-20 2.88325e-06
-13.6732 -3.36468e-20 2.90342e-06
-13.6496 -4.35759e-20 2.92368e-06
-13.6262 -4.97388e-20 2.94401e-06
-13.6028 -5.8793e-20 2.96443e-06
-13.5796 -6.60531e-20 2.98494e-06
-13.5564 -7.5238e-20 3.00553e-06
-13.5334 -8.01317e-20 3.02621e-06
-13.5104 -8.45972e-20 3.04697e-06
-13.4876 -8.32915e-20 3.06783e-06
-13.4648 -8.27014e-20 3.08878e-06
-13.4422 -7.71992e-20 3.10983e-06
-13.4196 -7.10175e-20 3.13096e-06
-13.3971 -5.81866e-20 3.1522e-06
-13.3747 -4.46917e-20 3.17352e-06
-13.3524 -2.74932e-20 3.19495e-06
-13.3302 -1.4526e-20 3.21647e-06
-13.3081 -1.11323e-21 3.2381e-06
-13.286 6.34853e-21 3.25982e-06
-13.264 1.40762e-20 3.28165e-06
-13.2421 1.75547e-20 3.30358e-06
-13.2203 2.2067e-20 3.32562e-06
-13.1986 2.23498e-20 3.34776e-06
-13.1769 2.25158e-20 3.37e-06
-13.1553 1.73822e-20 3.39236e-06
-13.1338 1.38647e-20 3.41482e-06
-13.1124 7.61855e-21 3.43739e-06
-13.091 7.91616e-21 3.46008e-06
-13.0697 1.04598e-20 3.48288e-06
-13.0485 1.99541e-20 3.50579e-06
-13.0273 2.97372e-20 3.52881e-06
-13.0062 4.14441e-20 3.55195e-06
-12.9852 4.74659e-20 3.57521e-06
-12.9642 5.23501e-20 3.59859e-06
-12.9433 4.95688e-20 3.62208e-06
-12.9225 4.51644e-20 3.6457e-06
-12.9017 3.39391e-20 3.66944e-06
-12.881 2.22718e-20 3.6933e-06
-12.8603 5.64282e-21 3.71729e-06
-12.8397 -1.00859e-20 3.74139e-06
-12.8192 -2.95491e-20 3.76562e-06
-12.7987 -4.69263e-20 3.78997e-06
-12.7783 -6.48024e-20 3.81444e-06
-12.758 -7.44955e-20 3.83904e-06
-12.7377 -7.97995e-20 3.86377e-06
-12.7174 -7.343e-20 3.88863e-06
-12.6972 -6.10834e-20 3.91363e-06
-12.6771 -3.69486e-20 3.93876e-06
-12.657 -7.62235e-21 3.96404e-06
-12.637 2.80275e-20 3.98946e-06
-12.617 5.99e-20 4.01501e-06
-12.5971 8.86197e-20 4.04071e-06
-12.5772 1.05256e-19 4.06653e-06
-12.5574 1.13328e-19 4.09249e-06
-12.5376 1.05606e-19 4.11858e-06
-12.5179 8.94148e-20 4.14482e-06
-12.4982 5.97144e-20 4.17121e-06
-12.4786 2.58917e-20 4.19775e-06
-12.459 -1.43512e-20 4.22444e-06
-12.4395 -5.11358e-20 4.25128e-06
-12.42 -8.49296e-20 4.27826e-06
-12.4006 -1.06398e-19 4.30539e-06
-12.3812 -1.19746e-19 4.33266e-06
-12.3618 -1.194e-19 4.36009e-06
-12.3425 -1.12098e-19 4.38767e-06
-12.3233 -9.45465e-20 4.41542e-06
-12.3041 -7.6839e-20 4.44333e-06
-12.2849 -5.57068e-20 4.47139e-06
-12.2658 -4.08331e-20 4.49959e-06
-12.2467 -2.64437e-20 4.52796e-06
-12.2276 -1.92876e-20 4.55649e-06
-12.2086 -1.35694e-20 4.58519e-06
-12.1897 -1.49823e-20 4.61406e-06
-12.1708 -1.78154e-20 4.6431e-06
-12.1519 -2.50565e-20 4.67229e-06
-12.133 -3.0868e-20 4.70164e-06
-12.1142 -3.99899e-20 4.73117e-06
-12.0955 -4.4197e-20 4.76087e-06
-12.0768 -4.79556e-20 4.79075e-06
-12.0581 -4.28265e-20 4.8208e-06
-12.0394 -3.59241e-20 4.85102e-06
-12.0208 -2.13594e-20 4.88141e-06
-12.0023 -7.54855e-21 4.91198e-06
-11.9837 8.95765e-21 4.94274e-06
-11.9652 2.09828e-20 4.97368e-06
-11.9468 3.06616e-20 5.0048e-06
-11.9283 3.2774e-20 5.03609e-06
-11.9099 3.27912e-20 5.06757e-06
-11.8916 2.514e-20 5.09924e-06
-11.8733 1.61524e-20 5.1311e-06
-11.855 6.78845e-23 5.16315e-06
-11.8367 -1.51967e-20 5.19538e-06
-11.8185 -3.65665e-20 5.2278e-06
-11.8003 -5.52719e-20 5.26042e-06
-11.7822 -7.60814e-20 5.29324e-06
-11.7641 -8.96221e-20 5.32625e-06
-11.746 -9.95157e-20 5.35946e-06
-11.7279 -9.89813e-20 5.39287e-06
-11.7099 -9.18709e-20 5.42647e-06
-11.6919 -7.54819e-20 5.46029e-06
-11.674 -5.81742e-20 5.49431e-06
-11.656 -3.91231e-20 5.52853e-06
-11.6381 -2.75627e-20 5.56296e-06
-11.6203 -1.93584e-20 5.59759e-06
-11.6025 -2.36178e-20 5.63244e-06
-11.5847 -3.2243e-20 5.66751e-06
-11.5669 -5.07817e-20 5.70279e-06
-11.5491 -6.98083e-20 5.73827e-06
-11.5314 -9.46272e-20 5.77398e-06
-11.5137 -1.15364e-19 5.80991e-06
-11.4961 -1.36048e-19 5.84606e-06
-11.4785 -1.50317e-19 5.88243e-06
-11.4609 -1.62306e-19 5.91902e-06
-11.4433 -1.6769e-19 5.95584e-06
-11.4258 -1.72892e-19 5.99289e-06
-11.4082 -1.7445e-19 6.03017e-06
-11.3908 -1.79762e-19 6.06767e-06
-11.3733 -1.83056e-19 6.10541e-06
-11.3559 -1.89647e-19 6.14339e-06
-11.3385 -1.90736e-19 6.1816e-06
-11.3211 -1.92015e-19 6.22005e-06
-11.3037 -1.85953e-19 6.25874e-06
-11.2864 -1.80515e-19 6.29767e-06
-11.2691 -1.72083e-19 6.33685e-06
-11.2519 -1.70596e-19 6.37628e-06
-11.2346 -1.70847e-19 6.41595e-06
-11.2174 -1.80366e-19 6.45587e-06
-11.2002 -1.9244e-19 6.49604e-06
-11.183 -2.11736e-19 6.53647e-06
-11.1659 -2.29632e-19 6.57716e-06
-11.1488 -2.48562e-19 6.61809e-06
-11.1317 -2.58526e-19 6.65929e-06
-11.1146 -2.62458e-19 6.70076e-06
-11.0976 -2.50803e-19 6.74249e-06
-11.0806 -2.31223e-19 6.78448e-06
-11.0636 -1.9837e-19 6.82673e-06
-11.0466 -1.62601e-19 6.86927e-06
-11.0296 -1.20691e-19 6.91207e-06
-11.0127 -8.60033e-20 6.95515e-06
-10.9958 -5.53471e-20 6.9985e-06
-10.9789 -3.90124e-20 7.04214e-06
-10.9621 -3.3203e-20 7.08605e-06
-10.9452 -4.63341e-20 7.13025e-06
-10.9284 -7.0237e-20 7.17473e-06
-10.9117 -1.08381e-19 7.2195e-06
-10.8949 -1.47076e-19 7.26457e-06
-10.8781 -1.86594e-19 7.30992e-06
-10.8614 -2.14636e-19 7.35557e-06
-10.8447 -2.35968e-19 7.40151e-06
-10.8281 -2.40903e-19 7.44776e-06
-10.8114 -2.39647e-19 7.49431e-06
-10.7948 -2.26063e-19 7.54116e-06
-10.7782 -2.11267e-19 7.58832e-06
-10.7616 -1.90791e-19 7.63578e-06
-10.745 -1.76601e-19 7.68357e-06
-10.7284 -1.63133e-19 7.73166e-06
-10.7119 -1.58697e-19 7.78006e-06
-10.6954 -1.55284e-19 7.82879e-06
-10.6789 -1.57576e-19 7.87785e-06
-10.6625 -1.58033e-19 7.92722e-06
-10.646 -1.6083e-19 7.97692e-06
-10.6296 -1.59416e-19 8.02695e-06
-10.6132 -1.61771e-19 8.07731e-06
-10.5968 -1.59591e-19 8.12801e-06
-10.5804 -1.61121e-19 8.17904e-06
-10.5641 -1.58042e-19 8.23042e-06
-10.5478 -1.56437e-19 8.28214e-06
-10.5315 -1.46977e-19 8.3342e-06
-10.5152 -1.39304e-19 8.38661e-06
-10.4989 -1.22399e-19 8.43938e-06
-10.4826 -1.04982e-19 8.4925e-06
-10.4664 -7.85838e-20 8.54597e-06
-10.4502 -5.02524e-20 8.59981e-06
-10.434 -1.27302e-20 8.65401e-06
-10.4178 2.5149e-20 8.70857e-06
-10.4017 7.0008e-20 8.76351e-06
-10.3855 1.11732e-19 8.81881e-06
-10.3694 1.55345e-19 8.87449e-06
-10.3533 1.9041e-19 8.93055e-06
-10.3372 2.21733e-19 8.98699e-06
-10.3212 2.39957e-19 9.04381e-06
-10.3051 2.49661e-19 9.10102e-06
-10.2891 2.41512e-19 9.15862e-06
-10.2731 2.23238e-19 9.21661e-06
-10.2571 1.86627e-19 9.275e-06
-10.2411 1.44112e-19 9.33379e-06
-10.2251 9.03418e-20 9.39299e-06
-10.2092 3.66778e-20 9.45259e-06
-10.1933 -2.4311e-20 9.5126e-06
-10.1774 -8.08726e-20 9.57303e-06
-10.1615 -1.3844e-19 9.63387e-06
-10.1456 -1.91226e-19 9.69514e-06
-10.1297 -2.43081e-19 9.75682e-06
-10.1139 -2.85313e-19 9.81894e-06
-10.0981 -3.23198e-19 9.88148e-06
-10.0823 -3.45101e-19 9.94446e-06
-10.0665 -3.57495e-19 1.00079e-05
-10.0507 -3.50362e-19 1.00717e-05
-10.0349 -3.32235e-19 1.0136e-05
-10.0192 -2.94197e-19 1.02008e-05
-10.0035 -2.49999e-19 1.0266e-05
-9.98775 -1.92461e-19 1.03317e-05
-9.97205 -1.38259e-19 1.03978e-05
-9.95637 -8.21836e-20 1.04644e-05
-9.9407 -3.77534e-20 1.05314e-05
-9.92505 -9.87266e-22 1.0599e-05
-9.90942 2.03215e-20 1.0667e-05
-9.8938 3.49783e-20 1.07355e-05
-9.87819 3.81001e-20 1.08045e-05
-9.8626 3.87509e-20 1.08739e-05
-9.84703 2.99678e-20 1.09439e-05
-9.83147 2.17149e-20 1.10143e-05
-9.81592 6.08716e-21 1.10853e-05
-9.8004 -1.0184e-20 1.11567e-05
-9.78488 -3.42838e-20 1.12287e-05
-9.76938 -5.37069e-20 1.13012e-05
-9.7539 -7.73686e-20 1.13742e-05
-9.73842 -9.28491e-20 1.14477e-05
-9.72297 -1.08768e-19 1.15217e-05
-9.70753 -1.15483e-19 1.15963e-05
-9.6921 -1.24223e-19 1.16714e-05
-9.67668 -1.26604e-19 1.17471e-05
-9.66128 -1.38265e-19 1.18233e-05
-9.6459 -1.50052e-19 1.19001e-05
-9.63053 -1.76864e-19 1.19774e-05
-9.61517 -2.0915e-19 1.20552e-05
-9.59983 -2.55941e-19 1.21337e-05
-9.5845 -3.02431e-19 1.22127e-05
-9.56918 -3.57758e-19 1.22923e-05
-9.55388 -4.02569e-19 1.23724e-05
-9.53859 -4.46793e-19 1.24532e-05
-9.52331 -4.76056e-19 1.25345e-05
-9.50805 -4.94167e-19 1.26164e-05
-9.4928 -4.94003e-19 1.26989e-05
-9.47757 -4.85843e-19 1.27821e-05
-9.46235 -4.61442e-19 1.28658e-05
-9.44714 -4.29795e-19 1.29502e-05
-9.43194 -3.86577e-19 1.30352e-05
-9.41676 -3.45461e-19 1.31208e-05
-9.40159 -3.01866e-19 1.3207e-05
-9.38643 -2.68666e-19 1.32939e-05
-9.37129 -2.35658e-19 1.33814e-05
-9.35616 -2.17019e-19 1.34696e-05
-9.34104 -2.01718e-19 1.35584e-05
-9.32593 -2.04193e-19 1.36479e-05
-9.31084 -2.12321e-19 1.3738e-05
-9.29576 -2.37756e-19 1.38289e-05
-9.28069 -2.66029e-19 1.39204e-05
-9.26563 -3.11258e-19 1.40125e-05
-9.25059 -3.57793e-19 1.41054e-05
-9.23556 -4.1057e-19 1.4199e-05
-9.22054 -4.61491e-19 1.42933e-05
-9.20553 -5.13073e-19 1.43883e-05
-9.19053 -5.54982e-19 1.4484e-05
-9.17555 -5.91683e-19 1.45804e-05
-9.16058 -6.16211e-19 1.46775e-05
-9.14562 -6.37069e-19 1.47754e-05
-9.13067 -6.4279e-19 1.48741e-05
-9.11574 -6.51086e-19 1.49734e-05
-9.10081 -6.48612e-19 1.50736e-05
-9.0859 -6.49417e-19 1.51745e-05
-9.071 -6.42938e-19 1.52761e-05
-9.05611 -6.41487e-19 1.53786e-05
-9.04124 -6.33595e-19 1.54818e-05
-9.02637 -6.2622e-19 1.55858e-05
-9.01151 -6.08795e-19 1.56906e-05
-8.99667 -5.91625e-19 1.57962e-05
-8.98184 -5.59908e-19 1.59026e-05
-8.96702 -5.30906e-19 1.60099e-05
-8.95221 -4.93009e-19 1.61179e-05
-8.93741 -4.5672e-19 1.62269e-05
-8.92262 -4.12252e-19 1.63366e-05
-8.90785 -3.72905e-19 1.64472e-05
-8.89308 -3.30303e-19 1.65586e-05
-8.87833 -2.95572e-19 1.6671e-05
-8.86359 -2.59869e-19 1.67842e-05
-8.84885 -2.36891e-19 1.68982e-05
-8.83413 -2.12561e-19 1.70132e-05
-8.81942 -1.98717e-19 1.71291e-05
-8.80472 -1.87015e-19 1.72458e-05
-8.79003 -1.86011e-19 1.73635e-05
-8.77535 -1.85545e-19 1.74821e-05
-8.76069 -1.99277e-19 1.76016e-05
-8.74603 -2.14693e-19 1.77221e-05
-8.73138 -2.47817e-19 1.78435e-05
-8.71674 -2.82123e-19 1.79659e-05
-8.70212 -3.32545e-19 1.80893e-05
-8.6875 -3.80925e-19 1.82136e-05
-8.67289 -4.41417e-19 1.83389e-05
-8.6583 -4.91439e-19 1.84652e-05
-8.64371 -5.53065e-19 1.85926e-05
-8.62914 -6.0751e-19 1.87209e-05
-8.61457 -6.61475e-19 1.88502e-05
-8.60002 -7.10548e-19 1.89806e-05
-8.58547 -7.60634e-19 1.9112e-05
-8.57094 -8.01678e-19 1.92445e-05
-8.55641 -8.38752e-19 1.93781e-05
-8.5419 -8.64543e-19 1.95127e-05
-8.52739 -8.85758e-19 1.96484e-05
-8.51289 -8.99123e-19 1.97852e-05
-8.49841 -9.19619e-19 1.99231e-05
-8.48393 -9.31637e-19 2.00621e-05
-8.46946 -9.45565e-19 2.02022e-05
-8.45501 -9.48913e-19 2.03435e-05
-8.44056 -9.56487e-19 2.04859e-05
-8.42612 -9.54155e-19 2.06295e-05
-8.41169 -9.59464e-19 2.07743e-05
-8.39727 -9.51524e-19 2.09202e-05
-8.38286 -9.48097e-19 2.10673e-05
-8.36846 -9.31323e-19 2.12156e-05
-8.35407 -9.13535e-19 2.13652e-05
-8.33969 -8.74912e-19 2.1516e-05
-8.32532 -8.2931e-19 2.16679e-05
-8.31095 -7.54942e-19 2.18212e-05
-8.2966 -6.63788e-19 2.19758e-05
-8.28225 -5.526e-19 2.21315e-05
-8.26792 -4.29406e-19 2.22887e-05
-8.25359 -2.91577e-19 2.2447e-05
-8.23927 -1.63279e-19 2.26067e-05
-8.22496 -3.46895e-20 2.27678e-05
-8.21066 7.70852e-20 2.29301e-05
-8.19637 1.75112e-19 2.30939e-05
-8.18209 2.49767e-19 2.3259e-05
-8.16782 3.15963e-19 2.34255e-05
-8.15355 3.59275e-19 2.35934e-05
-8.1393 3.99837e-19 2.37626e-05
-8.12505 4.29885e-19 2.39333e-05
-8.11081 4.67145e-19 2.41055e-05
-8.09658 4.88359e-19 2.4279e-05
-8.08236 5.11294e-19 2.44541e-05
-8.06814 5.18725e-19 2.46307e-05
-8.05394 5.21847e-19 2.48087e-05
-8.03974 4.93885e-19 2.49883e-05
-8.02556 4.45538e-19 2.51693e-05
-8.01138 3.65057e-19 2.53519e-05
-7.99721 2.80096e-19 2.55361e-05
-7.98305 1.70666e-19 2.57218e-05
-7.96889 5.60114e-20 2.59092e-05
-7.95475 -7.12543e-20 2.60981e-05
-7.94061 -1.97529e-19 2.62887e-05
-7.92648 -3.31244e-19 2.64809e-05
-7.91236 -4.43717e-19 2.66747e-05
-7.89825 -5.52349e-19 2.68703e-05
-7.88414 -6.52194e-19 2.70675e-05
-7.87005 -7.47608e-19 2.72664e-05
-7.85596 -8.24654e-19 2.74671e-05
-7.84188 -8.98249e-19 2.76694e-05
-7.8278 -9.4701e-19 2.78736e-05
-7.81374 -9.84779e-19 2.80796e-05
-7.79968 -9.92378e-19 2.82872e-05
-7.78563 -9.85738e-19 2.84968e-05
-7.77159 -9.40101e-19 2.87082e-05
-7.75756 -8.97044e-19 2.89214e-05
-7.74353 -8.37876e-19 2.91365e-05
-7.72952 -7.83873e-19 2.93535e-05
-7.71551 -7.2084e-19 2.95724e-05
-7.70151 -6.60771e-19 2.97933e-05
-7.68751 -5.87652e-19 3.0016e-05
-7.67352 -5.2809e-19 3.02408e-05
-7.65954 -4.57617e-19 3.04676e-05
-7.64557 -3.98668e-19 3.06963e-05
-7.63161 -3.39e-19 3.09272e-05
-7.61765 -3.03021e-19 3.116e-05
-7.6037 -2.71247e-19 3.1395e-05
-7.58976 -2.66204e-19 3.16321e-05
-7.57583 -2.82716e-19 3.18712e-05
-7.5619 -3.35804e-19 3.21126e-05
-7.54798 -4.04186e-19 3.2356e-05
-7.53407 -4.99314e-19 3.26017e-05
-7.52017 -5.92952e-19 3.28497e-05
-7.50627 -6.99124e-19 3.30998e-05
-7.49238 -7.97462e-19 3.33522e-05
-7.47849 -9.0374e-19 3.36069e-05
-7.46462 -9.86226e-19 3.38639e-05
-7.45075 -1.06188e-18 3.41233e-05
-7.43689 -1.11035e-18 3.4385e-05
-7.42303 -1.16457e-18 3.46491e-05
-7.40919 -1.20403e-18 3.49157e-05
-7.39535 -1.2449e-18 3.51846e-05
-7.38151 -1.26744e-18 3.54561e-05
-7.36769 -1.29446e-18 3.57301e-05
-7.35387 -1.31886e-18 3.60065e-05
-7.34006 -1.35133e-18 3.62856e-05
-7.32625 -1.3634e-18 3.65672e-05
-7.31245 -1.3726e-18 3.68513e-05
-7.29866 -1.37935e-18 3.71383e-05
-7.28488 -1.39799e-18 3.74277e-05
-7.2711 -1.40864e-18 3.77199e-05
-7.25733 -1.4257e-18 3.8015e-05
-7.24356 -1.46941e-18 3.83126e-05
-7.22981 -1.52958e-18 3.86131e-05
-7.21605 -1.57378e-18 3.89165e-05
-7.20231 -1.61994e-18 3.92225e-05
-7.18857 -1.64407e-18 3.95317e-05
-7.17484 -1.65984e-18 3.98436e-05
-7.16112 -1.63374e-18 4.01585e-05
-7.1474 -1.58458e-18 4.04765e-05
-7.13369 -1.53606e-18 4.07973e-05
-7.11998 -1.51457e-18 4.11213e-05
-7.10629 -1.48315e-18 4.14485e-05
-7.09259 -1.48705e-18 4.17785e-05
-7.07891 -1.49075e-18 4.21119e-05
-7.06523 -1.53252e-18 4.24484e-05
-7.05156 -1.60106e-18 4.27881e-05
-7.03789 -1.70362e-18 4.31313e-05
-7.02423 -1.82137e-18 4.34775e-05
-7.01058 -1.97788e-18 4.38271e-05
-6.99693 -2.12773e-18 4.41803e-05
-6.98329 -2.25551e-18 4.45366e-05
-6.96966 -2.37545e-18 4.48966e-05
-6.95603 -2.54636e-18 4.526e-05
-6.94241 -2.72014e-18 4.56268e-05
-6.92879 -2.86553e-18 4.59975e-05
-6.91518 -2.97731e-18 4.63716e-05
-6.90158 -3.10422e-18 4.67493e-05
-6.88798 -3.20073e-18 4.71311e-05
-6.87439 -3.26047e-18 4.75162e-05
-6.86081 -3.30189e-18 4.79053e-05
-6.84723 -3.36656e-18 4.82983e-05
-6.83365 -3.42152e-18 4.86949e-05
-6.82009 -3.43067e-18 4.90958e-05
-6.80653 -3.38751e-18 4.95005e-05
-6.79297 -3.32083e-18 4.99091e-05
-6.77942 -3.23994e-18 5.03221e-05
-6.76588 -3.19593e-18 5.07389e-05
-6.75234 -3.11677e-18 5.116e-05
-6.73881 -3.01314e-18 5.15855e-05
-6.72528 -2.85841e-18 5.20149e-05
-6.71176 -2.74083e-18 5.24489e-05
-6.69825 -2.59813e-18 5.28873e-05
-6.68474 -2.45527e-18 5.33298e-05
-6.67124 -2.30902e-18 5.37772e-05
-6.65774 -2.20315e-18 5.4229e-05
-6.64425 -2.09836e-18 5.46851e-05
-6.63077 -1.98294e-18 5.51463e-05
-6.61729 -1.84437e-18 5.56119e-05
-6.60381 -1.76845e-18 5.60822e-05
-6.59035 -1.70854e-18 5.65578e-05
-6.57688 -1.62892e-18 5.70376e-05
-6.56343 -1.54301e-18 5.75228e-05
-6.54998 -1.55226e-18 5.80131e-05
-6.53653 -1.59573e-18 5.85079e-05
-6.52309 -1.66398e-18 5.90084e-05
-6.50965 -1.77633e-18 5.95139e-05
-6.49623 -1.95222e-18 6.00242e-05
-6.4828 -2.15748e-18 6.05406e-05
-6.46938 -2.44858e-18 6.10618e-05
-6.45597 -2.77084e-18 6.15884e-05
-6.44256 -3.08831e-18 6.2121e-05
-6.42916 -3.46064e-18 6.26584e-05
-6.41576 -3.88516e-18 6.32016e-05
-6.40237 -4.3019e-18 6.37506e-05
-6.38899 -4.77845e-18 6.43045e-05
-6.37561 -5.1937e-18 6.48653e-05
-6.36223 -5.57408e-18 6.54327e-05
-6.34886 -5.95321e-18 6.60063e-05
-6.3355 -6.31933e-18 6.65867e-05
-6.32214 -6.56897e-18 6.71725e-05
-6.30878 -6.83008e-18 6.77643e-05
-6.29543 -7.05862e-18 6.8363e-05
-6.28209 -7.2899e-18 6.89673e-05
-6.26875 -7.48067e-18 6.95783e-05
-6.25542 -7.65264e-18 7.01964e-05
-6.24209 -7.82993e-18 7.08202e-05
-6.22876 -8.13242e-18 7.14515e-05
-6.21545 -8.50696e-18 7.20897e-05
-6.20213 -8.90656e-18 7.2734e-05
-6.18882 -9.23901e-18 7.33864e-05
-6.17552 -9.56845e-18 7.40454e-05
-6.16222 -9.85925e-18 7.47112e-05
-6.14893 -1.01267e-17 7.53854e-05
-6.13564 -1.03247e-17 7.60662e-05
-6.12236 -1.05306e-17 7.67545e-05
-6.10908 -1.06478e-17 7.74513e-05
-6.09581 -1.06907e-17 7.81548e-05
-6.08254 -1.06744e-17 7.88665e-05
-6.06927 -1.06705e-17 7.95867e-05
-6.05601 -1.07335e-17 8.03138e-05
-6.04276 -1.09066e-17 8.10501e-05
-6.02951 -1.09828e-17 8.17945e-05
-6.01627 -1.08955e-17 8.25464e-05
-6.00303 -1.08445e-17 8.33081e-05
-5.98979 -1.09449e-17 8.40777e-05
-5.97656 -1.10658e-17 8.48555e-05
-5.96334 -1.1248e-17 8.56436e-05
-5.95012 -1.15082e-17 8.64394e-05
-5.9369 -1.18662e-17 8.72444e-05
-5.92369 -1.22091e-17 8.80598e-05
-5.91048 -1.26324e-17 8.8883e-05
-5.89728 -1.31636e-17 8.97164e-05
-5.88409 -1.37325e-17 9.05601e-05
-5.87089 -1.44308e-17 9.14119e-05
-5.85771 -1.52189e-17 9.2275e-05
-5.84452 -1.59686e-17 9.3148e-05
-5.83134 -1.67761e-17 9.40299e-05
-5.81817 -1.76653e-17 9.49238e-05
-5.805 -1.86015e-17 9.58273e-05
-5.79183 -1.962e-17 9.67407e-05
-5.77867 -2.05957e-17 9.76666e-05
-5.76552 -2.15327e-17 9.86019e-05
-5.75237 -2.25596e-17 9.95483e-05
-5.73922 -2.3545e-17 0.000100507
-5.72608 -2.41669e-17 0.000101476
-5.71294 -2.45533e-17 0.000102457
-5.6998 -2.49594e-17 0.00010345
-5.68668 -2.53807e-17 0.000104453
-5.67355 -2.57796e-17 0.00010547
-5.66043 -2.61172e-17 0.000106499
-5.64731 -2.64243e-17 0.000107538
-5.6342 -2.67714e-17 0.000108592
-5.62109 -2.71477e-17 0.000109658
-5.60799 -2.73768e-17 0.000110736
-5.59489 -2.76109e-17 0.000111828
-5.5818 -2.79646e-17 0.000112933
-5.56871 -2.81816e-17 0.00011405
-5.55562 -2.80538e-17 0.000115183
-5.54254 -2.79079e-17 0.000116327
-5.52946 -2.78927e-17 0.000117486
-5.51639 -2.80391e-17 0.000118661
-5.50332 -2.82544e-17 0.000119847
-5.49025 -2.84368e-17 0.00012105
-5.47719 -2.85561e-17 0.000122268
-5.46413 -2.85519e-17 0.000123498
-5.45108 -2.87092e-17 0.000124746
-5.43803 -2.92461e-17 0.00012601
-5.42499 -2.98145e-17 0.000127287
-5.41194 -3.0192e-17 0.000128583
-5.39891 -3.02062e-17 0.000129894
-5.38588 -3.01254e-17 0.00013122
-5.37285 -3.02633e-17 0.000132565
-5.35982 -3.06371e-17 0.000133926
-5.3468 -3.11857e-17 0.000135304
-5.33379 -3.19821e-17 0.000136702
-5.32077 -3.26318e-17 0.000138115
-5.30776 -3.30727e-17 0.000139547
-5.29476 -3.36153e-17 0.000140999
-5.28176 -3.43777e-17 0.000142467
-5.26876 -3.52355e-17 0.000143956
-5.25577 -3.61093e-17 0.000145465
-5.24278 -3.7175e-17 0.000146991
-5.22979 -3.85513e-17 0.00014854
-5.21681 -4.01525e-17 0.000150108
-5.20384 -4.18126e-17 0.000151695
-5.19086 -4.35947e-17 0.000153306
-5.17789 -4.56149e-17 0.000154937
-5.16493 -4.79106e-17 0.000156588
-5.15196 -5.0333e-17 0.000158265
-5.139 -5.265e-17 0.000159961
-5.12605 -5.44344e-17 0.00016168
-5.1131 -5.58968e-17 0.000163424
-5.10015 -5.756e-17 0.00016519
-5.08721 -5.93501e-17 0.000166979
-5.07427 -6.11241e-17 0.000168795
-5.06133 -6.29757e-17 0.000170633
-5.0484 -6.52966e-17 0.000172497
-5.03547 -6.86393e-17 0.000174388
-5.02254 -7.2024e-17 0.000176302
-5.00962 -7.44327e-17 0.000178244
-4.99671 -7.67297e-17 0.000180213
-4.98379 -7.99978e-17 0.000182207
-4.97088 -8.39069e-17 0.000184232
-4.95797 -8.76126e-17 0.000186284
-4.94507 -9.08444e-17 0.000188363
-4.93217 -9.39418e-17 0.000190473
-4.91927 -9.74973e-17 0.000192612
-4.90638 -1.01944e-16 0.00019478
-4.89349 -1.06787e-16 0.000196981
-4.8806 -1.11149e-16 0.000199212
-4.86772 -1.14935e-16 0.000201474
-4.85484 -1.18998e-16 0.000203771
-4.84197 -1.23301e-16 0.000206098
-4.82909 -1.28052e-16 0.000208458
-4.81623 -1.33233e-16 0.000210856
-4.80336 -1.38861e-16 0.000213285
-4.7905 -1.45121e-16 0.00021575
-4.77764 -1.51271e-16 0.000218253
-4.76479 -1.5641e-16 0.00022079
-4.75193 -1.60966e-16 0.000223366
-4.73909 -1.66596e-16 0.00022598
-4.72624 -1.73644e-16 0.000228631
-4.7134 -1.81641e-16 0.000231323
-4.70056 -1.89874e-16 0.000234056
-4.68773 -1.97952e-16 0.000236827
-4.67489 -2.063e-16 0.000239642
-4.66207 -2.15848e-16 0.0002425
-4.64924 -2.27072e-16 0.000245398
-4.63642 -2.39158e-16 0.000248344
-4.6236 -2.50337e-16 0.000251333
-4.61078 -2.60346e-16 0.000254368
-4.59797 -2.70119e-16 0.000257451
-4.58516 -2.8025e-16 0.000260581
-4.57236 -2.91952e-16 0.000263759
-4.55955 -3.06686e-16 0.000266988
-4.54676 -3.24144e-16 0.000270267
-4.53396 -3.42707e-16 0.000273598
-4.52117 -3.61426e-16 0.000276983
-4.50838 -3.80798e-16 0.000280421
-4.49559 -4.015e-16 0.000283914
-4.48281 -4.23181e-16 0.000287465
-4.47002 -4.45658e-16 0.000291072
-4.45725 -4.69331e-16 0.000294739
-4.44447 -4.94736e-16 0.000298467
-4.4317 -5.21668e-16 0.000302256
-4.41893 -5.50395e-16 0.000306108
-4.40617 -5.81936e-16 0.000310026
-4.39341 -6.16616e-16 0.00031401
-4.38065 -6.54128e-16 0.000318062
-4.36789 -6.95473e-16 0.000322184
-4.35514 -7.40881e-16 0.000326378
-4.34239 -7.90479e-16 0.000330646
-4.32964 -8.4408e-16 0.00033499
-4.3169 -9.02228e-16 0.000339411
-4.30415 -9.65819e-16 0.000343913
-4.29142 -1.03588e-15 0.000348498
-4.27868 -1.11318e-15 0.000353168
-4.26595 -1.19922e-15 0.000357928
-4.25322 -1.29456e-15 0.000362778
-4.24049 -1.39869e-15 0.000367724
-4.22777 -1.5116e-15 0.000372767
-4.21505 -1.6348e-15 0.000377913
-4.20233 -1.7703e-15 0.000383166
-4.18961 -1.92158e-15 0.000388529
-4.1769 -2.09179e-15 0.000394009
-4.16419 -2.28459e-15 0.00039961
-4.15148 -2.50183e-15 0.000405338
-4.13878 -2.74545e-15 0.000411201
-4.12608 -3.01755e-15 0.000417205
-4.11338 -3.32265e-15 0.000423359
-4.10068 -3.6671e-15 0.000429672
-4.08799 -4.05886e-15 0.000436153
-4.0753 -4.50457e-15 0.000442815
-4.06261 -5.01182e-15 0.000449669
-4.04993 -5.58874e-15 0.000456729
-4.03725 -6.2466e-15 0.000464011
-4.02457 -6.99761e-15 0.000471533
-4.01189 -7.8562e-15 0.000479312
-3.99922 -8.83988e-15 0.000487372
-3.98655 -9.96832e-15 0.000495735
-3.97388 -1.12649e-14 0.000504427
-3.96121 -1.27567e-14 0.000513477
-3.94855 -1.44752e-14 0.000522916
-3.93589 -1.64582e-14 0.000532774
-3.92323 -1.87463e-14 0.000543088
-3.91058 -2.13845e-14 0.00055389
-3.89792 -2.44196e-14 0.000565214
-3.88527 -2.79005e-14 0.000577094
-3.87263 -3.1876e-14 0.000589557
-3.85998 -3.63954e-14 0.000602627
-3.84734 -4.15023e-14 0.000616319
-3.8347 -4.72337e-14 0.000630642
-3.82206 -5.36133e-14 0.000645592
-3.80943 -6.06486e-14 0.000661158
-3.79679 -6.83299e-14 0.00067732
-3.78416 -7.66271e-14 0.000694053
-3.77154 -8.54909e-14 0.00071133
-3.75891 -9.48573e-14 0.000729128
-3.74629 -1.04648e-13 0.000747435
-3.73367 -1.14776e-13 0.000766258
-3.72105 -1.25148e-13 0.000785632
-3.70844 -1.35662e-13 0.000805628
-3.69582 -1.46213e-13 0.000826359
-3.68321 -1.56688e-13 0.000847994
-3.67061 -1.66965e-13 0.000870759
-3.658 -1.76918e-13 0.00089494
-3.6454 -1.86406e-13 0.000920887
-3.6328 -1.95284e-13 0.00094901
-3.6202 -2.03397e-13 0.000979764
-3.6076 -2.10595e-13 0.00101364
-3.59501 -2.16724e-13 0.00105114
-3.58242 -2.21651e-13 0.00109274
-3.56983 -2.25258e-13 0.00113888
-3.55724 -2.27463e-13 0.0011899
-3.54466 -2.28218e-13 0.00124604
-3.53208 -2.27525e-13 0.00130736
-3.5195 -2.25425e-13 0.00137374
-3.50692 -2.22009e-13 0.00144486
-3.49435 -2.17389e-13 0.00152017
-3.48177 -2.11715e-13 0.0015989
-3.4692 -2.05135e-13 0.00168011
-3.45664 -1.97802e-13 0.00176265
-3.44407 -1.89839e-13 0.00184528
-3.43151 -1.81351e-13 0.00192666
-3.41894 -1.72402e-13 0.00200543
-3.40639 -1.63023e-13 0.00208026
-3.39383 -1.53204e-13 0.00214993
-3.38127 -1.42919e-13 0.00221332
-3.36872 -1.32113e-13 0.00226952
-3.35617 -1.20733e-13 0.0023178
-3.34362 -1.08719e-13 0.00235767
-3.33108 -9.60517e-14 0.00238887
-3.31853 -8.27034e-14 0.00241138
-3.30599 -6.87114e-14 0.00242539
-3.29345 -5.41105e-14 0.00243128
-3.28091 -3.89919e-14 0.00242962
-3.26838 -2.34633e-14 0.00242109
-3.25584 -7.65794e-15 0.00240651
-3.24331 8.27821e-15 0.00238675
-3.23078 2.41831e-14 0.00236272
-3.21825 3.98923e-14 0.00233534
-3.20573 5.52282e-14 0.00230552
-3.19321 7.00308e-14 0.00227415
-3.18068 8.41198e-14 0.00224205
-3.16817 9.73378e-14 0.00220999
-3.15565 1.09515e-13 0.00217867
-3.14313 1.205e-13 0.00214874
-3.13062 1.30145e-13 0.00212073
-3.11811 1.38319e-13 0.00209515
-3.1056 1.44909e-13 0.0020724
-3.09309 1.49826e-13 0.00205282
-3.08059 1.53015e-13 0.00203668
-3.06808 1.54455e-13 0.00202418
-3.05558 1.54149e-13 0.00201546
-3.04308 1.52161e-13 0.0020106
-3.03059 1.4858e-13 0.00200964
-3.01809 1.43533e-13 0.00201254
-3.0056 1.37182e-13 0.00201924
-2.99311 1.29712e-13 0.00202964
-2.98062 1.21318e-13 0.00204362
-2.96813 1.12218e-13 0.00206101
-2.95564 1.02616e-13 0.00208166
-2.94316 9.27184e-14 0.00210539
-2.93067 8.27064e-14 0.00213202
-2.91819 7.27555e-14 0.00216139
-2.90572 6.30073e-14 0.00219332
-2.89324 5.35859e-14 0.00222767
-2.88076 4.45833e-14 0.00226431
-2.86829 3.60729e-14 0.00230311
-2.85582 2.80992e-14 0.00234397
-2.84335 2.06933e-14 0.0023868
-2.83088 1.38665e-14 0.00243155
-2.81842 7.61219e-15 0.00247816
-2.80595 1.91392e-15 0.0025266
-2.79349 -3.24264e-15 0.00257684
-2.78103 -7.90274e-15 0.0026289
-2.76857 -1.20852e-14 0.00268276
-2.75611 -1.58399e-14 0.00273845
-2.74366 -1.91942e-14 0.002796
-2.7312 -2.21913e-14 0.00285544
-2.71875 -2.48652e-14 0.00291683
-2.7063 -2.72554e-14 0.0029802
-2.69385 -2.9389e-14 0.00304562
-2.6814 -3.13003e-14 0.00311315
-2.66896 -3.30142e-14 0.00318287
-2.65651 -3.45596e-14 0.00325484
-2.64407 -3.59516e-14 0.00332915
-2.63163 -3.72275e-14 0.00340588
-2.61919 -3.83797e-14 0.00348513
-2.60675 -3.94577e-14 0.00356699
-2.59432 -4.0445e-14 0.00365156
-2.58188 -4.13732e-14 0.00373894
-2.56945 -4.22465e-14 0.00382926
-2.55702 -4.30763e-14 0.00392262
-2.54459 -4.38662e-14 0.00401915
-2.53216 -4.46443e-14 0.00411898
-2.51974 -4.5389e-14 0.00422226
-2.50731 -4.61367e-14 0.00432911
-2.49489 -4.68692e-14 0.0044397
-2.48247 -4.76183e-14 0.00455418
-2.47005 -4.83491e-14 0.00467273
-2.45763 -4.91177e-14 0.00479552
-2.44521 -4.98908e-14 0.00492274
-2.4328 -5.06901e-14 0.00505459
-2.42038 -5.15107e-14 0.00519128
-2.40797 -5.23796e-14 0.00533302
-2.39556 -5.3269e-14 0.00548007
-2.38315 -5.42059e-14 0.00563265
-2.37074 -5.51842e-14 0.00579104
-2.35834 -5.61984e-14 0.00595552
-2.34593 -5.72738e-14 0.00612637
-2.33353 -5.84146e-14 0.00630391
-2.32113 -5.95884e-14 0.00648848
-2.30873 -6.08366e-14 0.00668043
-2.29633 -6.21666e-14 0.00688013
-2.28393 -6.35385e-14 0.00708799
-2.27153 -6.50111e-14 0.00730442
-2.25914 -6.65796e-14 0.00752989
-2.24674 -6.82267e-14 0.00776488
-2.23435 -7.00053e-14 0.0080099
-2.22196 -7.18685e-14 0.0082655
-2.20957 -7.39028e-14 0.00853229
-2.19718 -7.60578e-14 0.00881088
-2.18479 -7.83508e-14 0.00910196
-2.17241 -8.07994e-14 0.00940626
-2.16002 -8.34525e-14 0.00972455
-2.14764 -8.62767e-14 0.0100577
-2.13526 -8.93375e-14 0.0104065
-2.12288 -9.25568e-14 0.0107721
-2.1105 -9.61347e-14 0.0111554
-2.09812 -9.99183e-14 0.0115577
-2.08575 -1.03958e-13 0.01198
-2.07337 -1.08401e-13 0.0124238
-2.061 -1.13198e-13 0.0128905
-2.04862 -1.18486e-13 0.0133817
-2.03625 -1.2415e-13 0.013899
-2.02388 -1.30442e-13 0.0144443
-2.01151 -1.37295e-13 0.0150197
-1.99914 -1.44591e-13 0.0156273
-1.98678 -1.52864e-13 0.0162696
-1.97441 -1.61728e-13 0.0169493
-1.96205 -1.71763e-13 0.0176692
-1.94968 -1.82832e-13 0.0184325
-1.93732 -1.95281e-13 0.0192429
-1.92496 -2.08948e-13 0.0201043
-1.9126 -2.24265e-13 0.0210209
-1.90024 -2.41303e-13 0.0219977
-1.88789 -2.60402e-13 0.02304
-1.87553 -2.82167e-13 0.0241537
-1.86318 -3.06643e-13 0.0253456
-1.85082 -3.34194e-13 0.0266231
-1.83847 -3.65872e-13 0.0279947
-1.82612 -4.01808e-13 0.0294698
-1.81377 -4.42752e-13 0.031059
-1.80142 -4.89641e-13 0.0327744
-1.78907 -5.43784e-13 0.0346297
-1.77672 -6.05647e-13 0.0366402
-1.76438 -6.77971e-13 0.0388236
-1.75203 -7.61055e-13 0.0411998
-1.73969 -8.57921e-13 0.0437918
-1.72734 -9.70334e-13 0.0466256
-1.715 -1.10165e-12 0.0497312
-1.70266 -1.25422e-12 0.0531428
-1.69032 -1.43354e-12 0.0568997
-1.67798 -1.64392e-12 0.0610472
-1.66564 -1.88915e-12 0.0656374
-1.65331 -2.17815e-12 0.0707302
-1.64097 -2.51442e-12 0.0763949
-1.62864 -2.90756e-12 0.0827113
-1.6163 -3.3674e-12 0.089772
-1.60397 -3.90497e-12 0.097684
-1.59164 -4.52879e-12 0.106572
-1.57931 -5.25344e-12 0.11658
-1.56698 -6.09213e-12 0.127879
-1.55465 -7.05938e-12 0.140666
-1.54232 -8.17704e-12 0.155176
-1.52999 -9.45409e-12 0.171687
-1.51767 -1.09099e-11 0.19053
-1.50534 -1.25785e-11 0.212105
-1.49302 -1.4464e-11 0.236899
-1.48069 -1.66115e-11 0.265509
-1.46837 -1.90347e-11 0.298681
-1.45605 -2.17906e-11 0.337356
-1.44373 -2.48994e-11 0.382743
-1.43141 -2.85191e-11 0.436419
-1.41909 -3.25954e-11 0.500476
-1.40677 -3.73668e-11 0.57773
-1.39445 -4.31271e-11 0.67202
-1.38213 -5.00344e-11 0.788626
-1.36982 -5.8838e-11 0.934826
-1.3575 -7.07629e-11 1.12057
-1.34519 -8.6889e-11 1.35915
-1.33288 -1.11715e-10 1.66746
-1.32056 -1.50516e-10 2.06491
-1.30825 -2.15574e-10 2.56924
-1.29594 -3.17999e-10 3.18691
-1.28363 -4.83728e-10 3.89799
-1.27132 -7.10886e-10 4.643
-1.25901 -9.85744e-10 5.3287
-1.2467 -1.26514e-09 5.86354
-1.2344 -1.48659e-09 6.20185
-1.22209 -1.63627e-09 6.3583
-1.20978 -1.70714e-09 6.38581
-1.19748 -1.74422e-09 6.34352
-1.18517 -1.74579e-09 6.27805
-1.17287 -1.74164e-09 6.21898
-1.16057 -1.74899e-09 6.18185
-1.14826 -1.76257e-09 6.17221
-1.13596 -1.78273e-09 6.18888
-1.12366 -1.82239e-09 6.22564
-1.11136 -1.8482e-09 6.27201
-1.09906 -1.87828e-09 6.31338
-1.08676 -1.89317e-09 6.33148
-1.07446 -1.87161e-09 6.30536
-1.06217 -1.81211e-09 6.21389
-1.04987 -1.70577e-09 6.03964
-1.03757 -1.54638e-09 5.77357
-1.02528 -1.34825e-09 5.41855
-1.01298 -1.1342e-09 4.99021
-1.00069 -9.11943e-10 4.51375
-0.988392 -7.12568e-10 4.01824
-0.976098 -5.38263e-10 3.53063
-0.963805 -3.95363e-10 3.07167
-0.951513 -2.86407e-10 2.65441
-0.939221 -2.02363e-10 2.28491
-0.92693 -1.4155e-10 1.96393
-0.914639 -9.68077e-11 1.68881
-0.902349 -6.48405e-11 1.4551
-0.890059 -4.21303e-11 1.25763
-0.87777 -2.59323e-11 1.09124
-0.865482 -1.45033e-11 0.951154
-0.853194 -6.59565e-12 0.833137
-0.840906 -1.07565e-12 0.733544
-0.828619 2.59988e-12 0.649296
-0.816332 5.04369e-12 0.577816
-0.804046 6.53164e-12 0.516969
-0.791761 7.32294e-12 0.464988
-0.779475 7.67464e-12 0.420412
-0.767191 7.65341e-12 0.382039
-0.754907 7.42372e-12 0.348872
-0.742623 7.01631e-12 0.320089
-0.730339 6.51751e-12 0.295006
-0.718056 5.98205e-12 0.273057
-0.705774 5.42272e-12 0.25377
-0.693492 4.86569e-12 0.236752
-0.68121 4.34125e-12 0.221674
-0.668929 3.84526e-12 0.208259
-0.656648 3.39265e-12 0.196279
-0.644367 2.98233e-12 0.185538
-0.632087 2.61679e-12 0.175872
-0.619808 2.29055e-12 0.167144
-0.607528 2.00819e-12 0.159236
-0.595249 1.75889e-12 0.15205
-0.582971 1.54291e-12 0.145499
-0.570692 1.35577e-12 0.139512
-0.558414 1.19465e-12 0.134025
-0.546137 1.05453e-12 0.128986
-0.533859 9.34443e-13 0.124348
-0.521582 8.30366e-13 0.120069
-0.509305 7.40948e-13 0.116116
-0.497029 6.6263e-13 0.112456
-0.484753 5.95476e-13 0.109062
-0.472477 5.35389e-13 0.105911
-0.460202 4.83871e-13 0.102981
-0.447926 4.38009e-13 0.100253
-0.435651 3.98457e-13 0.0977108
-0.423376 3.62462e-13 0.0953389
-0.411102 3.30866e-13 0.0931239
-0.398828 3.0278e-13 0.0910538
-0.386554 2.77343e-13 0.0891179
-0.37428 2.5431e-13 0.0873063
-0.362006 2.34436e-13 0.0856104
-0.349733 2.15539e-13 0.084022
-0.33746 1.98742e-13 0.0825341
-0.325187 1.83342e-13 0.0811402
-0.312914 1.69471e-13 0.0798344
-0.300641 1.56238e-13 0.0786113
-0.288369 1.44547e-13 0.077466
-0.276097 1.33156e-13 0.0763942
-0.263824 1.233e-13 0.0753917
-0.251553 1.13666e-13 0.074455
-0.239281 1.05015e-13 0.0735807
-0.227009 9.66334e-14 0.0727658
-0.214738 8.92374e-14 0.0720074
-0.202466 8.16605e-14 0.0713032
-0.190195 7.51586e-14 0.0706507
-0.177924 6.83301e-14 0.070048
-0.165653 6.25915e-14 0.069493
-0.153382 5.63288e-14 0.0689842
-0.141111 5.11675e-14 0.06852
-0.12884 4.54989e-14 0.068099
-0.116569 4.09423e-14 0.06772
-0.104299 3.56579e-14 0.0673819
-0.0920281 3.12979e-14 0.0670837
-0.0797576 2.63838e-14 0.0668245
-0.0674871 2.24897e-14 0.0666037
-0.0552167 1.78433e-14 0.0664206
-0.0429463 1.38506e-14 0.0662747
-0.0306759 9.39121e-15 0.0661656
-0.0184055 5.88897e-15 0.0660931
-0.00613517 1.12089e-15 0.0660569
0.00613517 -1.7277e-15 0.0660569
0.0184055 -6.81297e-15 0.0660931
0.0306759 -1.03962e-14 0.0661656
0.0429463 -1.50235e-14 0.0662747
0.0552167 -1.88958e-14 0.0664206
0.0674871 -2.34653e-14 0.0666037
0.0797576 -2.74229e-14 0.0668245
0.0920281 -3.2201e-14 0.0670837
0.104299 -3.67374e-14 0.0673819
0.116569 -4.20726e-14 0.06772
0.12884 -4.65491e-14 0.068099
0.141111 -5.2267e-14 0.06852
0.153382 -5.76355e-14 0.0689842
0.165653 -6.36837e-14 0.069493
0.177924 -6.93581e-14 0.070048
0.190195 -7.62676e-14 0.0706507
0.202466 -8.28844e-14 0.0713032
0.214738 -9.04516e-14 0.0720074
0.227009 -9.78152e-14 0.0727658
0.239281 -1.06293e-13 0.0735807
0.251553 -1.14915e-13 0.074455
0.263824 -1.24538e-13 0.0753917
0.276097 -1.34467e-13 0.0763942
0.288369 -1.45813e-13 0.077466
0.300641 -1.5758e-13 0.0786113
0.312914 -1.70772e-13 0.0798344
0.325187 -1.8461e-13 0.0811402
0.33746 -2.00204e-13 0.0825341
0.349733 -2.17036e-13 0.084022
0.362006 -2.36187e-13 0.0856104
0.37428 -2.55954e-13 0.0873063
0.386554 -2.79227e-13 0.0891179
0.398828 -3.0453e-13 0.0910538
0.411102 -3.32785e-13 0.0931239
0.423376 -3.6413e-13 0.0953389
0.435651 -4.00283e-13 0.0977108
0.447926 -4.40228e-13 0.100253
0.460202 -4.85718e-13 0.102981
0.472477 -5.37377e-13 0.105911
0.484753 -5.97492e-13 0.109062
0.497029 -6.64772e-13 0.112456
0.509305 -7.43454e-13 0.116116
0.521582 -8.3305e-13 0.120069
0.533859 -9.37596e-13 0.124348
0.546137 -1.05758e-12 0.128986
0.558414 -1.19779e-12 0.134025
0.570692 -1.35919e-12 0.139512
0.582971 -1.54589e-12 0.145499
0.595249 -1.76338e-12 0.15205
0.607528 -2.01196e-12 0.159236
0.619808 -2.29498e-12 0.167144
0.632087 -2.62222e-12 0.175872
0.644367 -2.98837e-12 0.185538
0.656648 -3.39936e-12 0.196279
0.668929 -3.85199e-12 0.208259
0.68121 -4.34702e-12 0.221674
0.693492 -4.87313e-12 0.236752
0.705774 -5.43174e-12 0.25377
0.718056 -5.99167e-12 0.273057
0.730339 -6.52794e-12 0.295006
0.742623 -7.02921e-12 0.320089
0.754907 -7.4365e-12 0.348872
0.767191 -7.6693e-12 0.382039
0.779475 -7.69501e-12 0.420412
0.791761 -7.34419e-12 0.464988
0.804046 -6.56478e-12 0.516969
0.816332 -5.07068e-12 0.577816
0.828619 -2.63867e-12 0.649296
0.840906 1.03493e-12 0.733544
0.853194 6.55887e-12 0.833137
0.865482 1.44676e-11 0.951154
0.87777 2.58459e-11 1.09124
0.890059 4.20561e-11 1.25763
0.902349 6.47402e-11 1.4551
0.914639 9.67437e-11 1.68881
0.92693 1.41355e-10 1.96393
0.939221 2.02255e-10 2.28491
0.951513 2.8648e-10 2.65441
0.963805 3.95247e-10 3.07167
0.976098 5.37936e-10 3.53063
0.988392 7.12821e-10 4.01824
1.00069 9.11868e-10 4.51375
1.01298 1.13399e-09 4.99021
1.02528 1.34855e-09 5.41855
1.03757 1.54672e-09 5.77357
1.04987 1.70616e-09 6.03964
1.06217 1.81226e-09 6.21389
1.07446 1.87102e-09 6.30536
1.08676 1.89444e-09 6.33148
1.09906 1.87811e-09 6.31338
1.11136 1.84849e-09 6.27201
1.12366 1.82213e-09 6.22564
1.13596 1.78284e-09 6.18888
1.14826 1.76336e-09 6.17221
1.16057 1.74921e-09 6.18185
1.17287 1.74144e-09 6.21898
1.18517 1.74576e-09 6.27805
1.19748 1.7448e-09 6.34352
1.20978 1.707e-09 6.38581
1.22209 1.63724e-09 6.3583
1.2344 1.48607e-09 6.20185
1.2467 1.26433e-09 5.86354
1.25901 9.85281e-10 5.3287
1.27132 7.11015e-10 4.643
1.28363 4.8384e-10 3.89799
1.29594 3.18012e-10 3.18691
1.30825 2.15682e-10 2.56924
1.32056 1.50672e-10 2.06491
1.33288 1.11714e-10 1.66746
1.34519 8.69945e-11 1.35915
1.3575 7.08178e-11 1.12057
1.36982 5.88778e-11 0.934826
1.38213 5.00937e-11 0.788626
1.39445 4.31891e-11 0.67202
1.40677 3.74186e-11 0.57773
1.41909 3.26335e-11 0.500476
1.43141 2.85546e-11 0.436419
1.44373 2.49251e-11 0.382743
1.45605 2.18129e-11 0.337356
1.46837 1.90512e-11 0.298681
1.48069 1.66249e-11 0.265509
1.49302 1.44743e-11 0.236899
1.50534 1.25873e-11 0.212105
1.51767 1.09171e-11 0.19053
1.52999 9.45893e-12 0.171687
1.54232 8.17957e-12 0.155176
1.55465 7.06097e-12 0.140666
1.56698 6.09408e-12 0.127879
1.57931 5.25533e-12 0.11658
1.59164 4.52947e-12 0.106572
1.60397 3.90522e-12 0.097684
1.6163 3.36692e-12 0.089772
1.62864 2.90674e-12 0.0827113
1.64097 2.51348e-12 0.0763949
1.65331 2.17749e-12 0.0707302
1.66564 1.88895e-12 0.0656374
1.67798 1.64425e-12 0.0610472
1.69032 1.43419e-12 0.0568997
1.70266 1.25454e-12 0.0531428
1.715 1.10132e-12 0.0497312
1.72734 9.6957e-13 0.0466256
1.73969 8.57192e-13 0.0437918
1.75203 7.60489e-13 0.0411998
1.76438 6.77491e-13 0.0388236
1.77672 6.05205e-13 0.0366402
1.78907 5.43323e-13 0.0346297
1.80142 4.89049e-13 0.0327744
1.81377 4.42145e-13 0.031059
1.82612 4.01474e-13 0.0294698
1.83847 3.65801e-13 0.0279947
1.85082 3.34274e-13 0.0266231
1.86318 3.06792e-13 0.0253456
1.87553 2.82424e-13 0.0241537
1.88789 2.60771e-13 0.02304
1.90024 2.41664e-13 0.0219977
1.9126 2.24503e-13 0.0210209
1.92496 2.09168e-13 0.0201043
1.93732 1.95542e-13 0.0192429
1.94968 1.83171e-13 0.0184325
1.96205 1.72168e-13 0.0176692
1.97441 1.62078e-13 0.0169493
1.98678 1.53043e-13 0.0162696
1.99914 1.44622e-13 0.0156273
2.01151 1.37267e-13 0.0150197
2.02388 1.30445e-13 0.0144443
2.03625 1.24237e-13 0.013899
2.04862 1.18629e-13 0.0133817
2.061 1.13373e-13 0.0128905
2.07337 1.0857e-13 0.0124238
2.08575 1.04093e-13 0.01198
2.09812 1.00018e-13 0.0115577
2.1105 9.62267e-14 0.0111554
2.12288 9.2634e-14 0.0107721
2.13526 8.94251e-14 0.0104065
2.14764 8.63657e-14 0.0100577
2.16002 8.3529e-14 0.00972455
2.17241 8.08641e-14 0.00940626
2.18479 7.83874e-14 0.00910196
2.19718 7.60829e-14 0.00881088
2.20957 7.39321e-14 0.00853229
2.22196 7.18969e-14 0.0082655
2.23435 7.00216e-14 0.0080099
2.24674 6.82353e-14 0.00776488
2.25914 6.65982e-14 0.00752989
2.27153 6.50281e-14 0.00730442
2.28393 6.35532e-14 0.00708799
2.29633 6.21697e-14 0.00688013
2.30873 6.08496e-14 0.00668043
2.32113 5.96102e-14 0.00648848
2.33353 5.84346e-14 0.00630391
2.34593 5.72964e-14 0.00612637
2.35834 5.6219e-14 0.00595552
2.37074 5.52084e-14 0.00579104
2.38315 5.42245e-14 0.00563265
2.39556 5.3283e-14 0.00548007
2.40797 5.23924e-14 0.00533302
2.42038 5.1528e-14 0.00519128
2.4328 5.07076e-14 0.00505459
2.44521 4.9905e-14 0.00492274
2.45763 4.91287e-14 0.00479552
2.47005 4.83572e-14 0.00467273
2.48247 4.76236e-14 0.00455418
2.49489 4.68721e-14 0.0044397
2.50731 4.61392e-14 0.00432911
2.51974 4.53901e-14 0.00422226
2.53216 4.46467e-14 0.00411898
2.54459 4.38714e-14 0.00401915
2.55702 4.30806e-14 0.00392262
2.56945 4.22517e-14 0.00382926
2.58188 4.13789e-14 0.00373894
2.59432 4.04514e-14 0.00365156
2.60675 3.94675e-14 0.00356699
2.61919 3.83944e-14 0.00348513
2.63163 3.72435e-14 0.00340588
2.64407 3.59653e-14 0.00332915
2.65651 3.45723e-14 0.00325484
2.66896 3.30261e-14 0.00318287
2.6814 3.13111e-14 0.00311315
2.69385 2.93978e-14 0.00304562
2.7063 2.72637e-14 0.0029802
2.71875 2.48724e-14 0.00291683
2.7312 2.2198e-14 0.00285544
2.74366 1.92001e-14 0.002796
2.75611 1.58459e-14 0.00273845
2.76857 1.20901e-14 0.00268276
2.78103 7.90741e-15 0.0026289
2.79349 3.24646e-15 0.00257684
2.80595 -1.90979e-15 0.0025266
2.81842 -7.60841e-15 0.00247816
2.83088 -1.38627e-14 0.00243155
2.84335 -2.06902e-14 0.0023868
2.85582 -2.80966e-14 0.00234397
2.86829 -3.60707e-14 0.00230311
2.88076 -4.45815e-14 0.00226431
2.89324 -5.35859e-14 0.00222767
2.90572 -6.30083e-14 0.00219332
2.91819 -7.27569e-14 0.00216139
2.93067 -8.27082e-14 0.00213202
2.94316 -9.27201e-14 0.00210539
2.95564 -1.02618e-13 0.00208166
2.96813 -1.12223e-13 0.00206101
2.98062 -1.21326e-13 0.00204362
2.99311 -1.29723e-13 0.00202964
3.0056 -1.37195e-13 0.00201924
3.01809 -1.43549e-13 0.00201254
3.03059 -1.48598e-13 0.00200964
3.04308 -1.52182e-13 0.0020106
3.05558 -1.54172e-13 0.00201546
3.06808 -1.5448e-13 0.00202418
3.08059 -1.53044e-13 0.00203668
3.09309 -1.49858e-13 0.00205282
3.1056 -1.44943e-13 0.0020724
3.11811 -1.38355e-13 0.00209515
3.13062 -1.30184e-13 0.00212073
3.14313 -1.2054e-13 0.00214874
3.15565 -1.09557e-13 0.00217867
3.16817 -9.73813e-14 0.00220999
3.18068 -8.41641e-14 0.00224205
3.19321 -7.00761e-14 0.00227415
3.20573 -5.52743e-14 0.00230552
3.21825 -3.99387e-14 0.00233534
3.23078 -2.42295e-14 0.00236272
3.24331 -8.32464e-15 0.00238675
3.25584 7.61184e-15 0.00240651
3.26838 2.34176e-14 0.00242109
3.28091 3.8948e-14 0.00242962
3.29345 5.40669e-14 0.00243128
3.30599 6.86694e-14 0.00242539
3.31853 8.26625e-14 0.00241138
3.33108 9.60135e-14 0.00238887
3.34362 1.08683e-13 0.00235767
3.35617 1.207e-13 0.0023178
3.36872 1.32083e-13 0.00226952
3.38127 1.42894e-13 0.00221332
3.39383 1.53184e-13 0.00214993
3.40639 1.63009e-13 0.00208026
3.41894 1.72395e-13 0.00200543
3.43151 1.81352e-13 0.00192666
3.44407 1.89846e-13 0.00184528
3.45664 1.97816e-13 0.00176265
3.4692 2.05156e-13 0.00168011
3.48177 2.11741e-13 0.0015989
3.49435 2.17419e-13 0.00152017
3.50692 2.22042e-13 0.00144486
3.5195 2.2546e-13 0.00137374
3.53208 2.27562e-13 0.00130736
3.54466 2.28255e-13 0.00124604
3.55724 2.275e-13 0.0011899
3.56983 2.25294e-13 0.00113888
3.58242 2.21685e-13 0.00109274
3.59501 2.16756e-13 0.00105114
3.6076 2.10623e-13 0.00101364
3.6202 2.03422e-13 0.000979764
3.6328 1.95305e-13 0.00094901
3.6454 1.86426e-13 0.000920887
3.658 1.76937e-13 0.00089494
3.67061 1.66985e-13 0.000870759
3.68321 1.56707e-13 0.000847994
3.69582 1.46233e-13 0.000826359
3.70844 1.35682e-13 0.000805628
3.72105 1.25167e-13 0.000785632
3.73367 1.14796e-13 0.000766258
3.74629 1.04667e-13 0.000747435
3.75891 9.4877e-14 0.000729128
3.77154 8.55121e-14 0.00071133
3.78416 7.665e-14 0.000694053
3.79679 6.83536e-14 0.00067732
3.80943 6.06718e-14 0.000661158
3.82206 5.36341e-14 0.000645592
3.8347 4.72508e-14 0.000630642
3.84734 4.1515e-14 0.000616319
3.85998 3.64033e-14 0.000602627
3.87263 3.18796e-14 0.000589557
3.88527 2.79011e-14 0.000577094
3.89792 2.44194e-14 0.000565214
3.91058 2.13853e-14 0.00055389
3.92323 1.87484e-14 0.000543088
3.93589 1.646e-14 0.000532774
3.94855 1.4474e-14 0.000522916
3.96121 1.27504e-14 0.000513477
3.97388 1.12534e-14 0.000504427
3.98655 9.95286e-15 0.000495735
3.99922 8.82325e-15 0.000487372
4.01189 7.84152e-15 0.000479312
4.02457 6.98773e-15 0.000471533
4.03725 6.24328e-15 0.000464011
4.04993 5.59213e-15 0.000456729
4.06261 5.02045e-15 0.000449669
4.0753 4.51647e-15 0.000442815
4.08799 4.07205e-15 0.000436153
4.10068 3.67967e-15 0.000429672
4.11338 3.33365e-15 0.000423359
4.12608 3.02812e-15 0.000417205
4.13878 2.75772e-15 0.000411201
4.15148 2.51679e-15 0.000405338
4.16419 2.30093e-15 0.00039961
4.1769 2.10608e-15 0.000394009
4.18961 1.93012e-15 0.000388529
4.20233 1.77184e-15 0.000383166
4.21505 1.63094e-15 0.000377913
4.22777 1.50593e-15 0.000372767
4.24049 1.39513e-15 0.000367724
4.25322 1.2949e-15 0.000362778
4.26595 1.20201e-15 0.000357928
4.27868 1.1154e-15 0.000353168
4.29142 1.03597e-15 0.000348498
4.30415 9.64585e-16 0.000343913
4.3169 9.01386e-16 0.000339411
4.32964 8.455e-16 0.00033499
4.34239 7.95538e-16 0.000330646
4.35514 7.49241e-16 0.000326378
4.36789 7.05444e-16 0.000322184
4.38065 6.63715e-16 0.000318062
4.39341 6.24086e-16 0.00031401
4.40617 5.86741e-16 0.000310026
4.41893 5.52408e-16 0.000306108
4.4317 5.21141e-16 0.000302256
4.44447 4.92727e-16 0.000298467
4.45725 4.66735e-16 0.000294739
4.47002 4.43085e-16 0.000291072
4.48281 4.21274e-16 0.000287465
4.49559 4.00655e-16 0.000283914
4.50838 3.80735e-16 0.000280421
4.52117 3.61593e-16 0.000276983
4.53396 3.43549e-16 0.000273598
4.54676 3.26846e-16 0.000270267
4.55955 3.11553e-16 0.000266988
4.57236 2.9742e-16 0.000263759
4.58516 2.83904e-16 0.000260581
4.59797 2.70624e-16 0.000257451
4.61078 2.57895e-16 0.000254368
4.6236 2.46691e-16 0.000251333
4.63642 2.36865e-16 0.000248344
4.64924 2.27292e-16 0.000245398
4.66207 2.1756e-16 0.0002425
4.67489 2.07682e-16 0.000239642
4.68773 1.97901e-16 0.000236827
4.70056 1.88783e-16 0.000234056
4.7134 1.81236e-16 0.000231323
4.72624 1.7478e-16 0.000228631
4.73909 1.68323e-16 0.00022598
4.75193 1.61588e-16 0.000223366
4.76479 1.55356e-16 0.00022079
4.77764 1.49643e-16 0.000218253
4.7905 1.44031e-16 0.00021575
4.80336 1.38236e-16 0.000213285
4.81623 1.32436e-16 0.000210856
4.82909 1.26914e-16 0.000208458
4.84197 1.22336e-16 0.000206098
4.85484 1.18393e-16 0.000203771
4.86772 1.14122e-16 0.000201474
4.8806 1.09595e-16 0.000199212
4.89349 1.0509e-16 0.000196981
4.90638 1.00914e-16 0.00019478
4.91927 9.69718e-17 0.000192612
4.93217 9.312e-17 0.000190473
4.94507 8.96144e-17 0.000188363
4.95797 8.66123e-17 0.000186284
4.97088 8.38909e-17 0.000184232
4.98379 8.10376e-17 0.000182207
4.99671 7.77365e-17 0.000180213
5.00962 7.41729e-17 0.000178244
5.02254 7.10374e-17 0.000176302
5.03547 6.836e-17 0.000174388
5.0484 6.59496e-17 0.000172497
5.06133 6.39329e-17 0.000170633
5.07427 6.22008e-17 0.000168795
5.08721 6.04093e-17 0.000166979
5.10015 5.82703e-17 0.00016519
5.1131 5.5974e-17 0.000163424
5.12605 5.39013e-17 0.00016168
5.139 5.16844e-17 0.000159961
5.15196 4.93085e-17 0.000158265
5.16493 4.70085e-17 0.000156588
5.17789 4.48408e-17 0.000154937
5.19086 4.29089e-17 0.000153306
5.20384 4.09471e-17 0.000151695
5.21681 3.94064e-17 0.000150108
5.22979 3.83646e-17 0.00014854
5.24278 3.72527e-17 0.000146991
5.25577 3.60636e-17 0.000145465
5.26876 3.50296e-17 0.000143956
5.28176 3.41372e-17 0.000142467
5.29476 3.33813e-17 0.000140999
5.30776 3.28651e-17 0.000139547
5.32077 3.24166e-17 0.000138115
5.33379 3.19401e-17 0.000136702
5.3468 3.12193e-17 0.000135304
5.35982 3.05241e-17 0.000133926
5.37285 3.00405e-17 0.000132565
5.38588 2.9817e-17 0.00013122
5.39891 2.94363e-17 0.000129894
5.41194 2.89562e-17 0.000128583
5.42499 2.85477e-17 0.000127287
5.43803 2.82635e-17 0.00012601
5.45108 2.82396e-17 0.000124746
5.46413 2.84204e-17 0.000123498
5.47719 2.84931e-17 0.000122268
5.49025 2.83141e-17 0.00012105
5.50332 2.81018e-17 0.000119847
5.51639 2.80486e-17 0.000118661
5.52946 2.81131e-17 0.000117486
5.54254 2.83004e-17 0.000116327
5.55562 2.83256e-17 0.000115183
5.56871 2.8168e-17 0.00011405
5.5818 2.7876e-17 0.000112933
5.59489 2.7504e-17 0.000111828
5.60799 2.72844e-17 0.000110736
5.62109 2.71591e-17 0.000109658
5.6342 2.69382e-17 0.000108592
5.64731 2.67506e-17 0.000107538
5.66043 2.65827e-17 0.000106499
5.67355 2.62662e-17 0.00010547
5.68668 2.58594e-17 0.000104453
5.6998 2.54054e-17 0.00010345
5.71294 2.47248e-17 0.000102457
5.72608 2.39614e-17 0.000101476
5.73922 2.32285e-17 0.000100507
5.75237 2.24824e-17 9.95483e-05
5.76552 2.16299e-17 9.86019e-05
5.77867 2.07501e-17 9.76666e-05
5.79183 1.98065e-17 9.67407e-05
5.805 1.88026e-17 9.58273e-05
5.81817 1.78259e-17 9.49238e-05
5.83134 1.698e-17 9.40299e-05
5.84452 1.61703e-17 9.3148e-05
5.85771 1.54484e-17 9.2275e-05
5.87089 1.47587e-17 9.14119e-05
5.88409 1.41781e-17 9.05601e-05
5.89728 1.36624e-17 8.97164e-05
5.91048 1.31314e-17 8.8883e-05
5.92369 1.25821e-17 8.80598e-05
5.9369 1.20382e-17 8.72444e-05
5.95012 1.15677e-17 8.64394e-05
5.96334 1.12242e-17 8.56436e-05
5.97656 1.09917e-17 8.48555e-05
5.98979 1.08632e-17 8.40777e-05
6.00303 1.07976e-17 8.33081e-05
6.01627 1.07102e-17 8.25464e-05
6.02951 1.06357e-17 8.17945e-05
6.04276 1.0639e-17 8.10501e-05
6.05601 1.0654e-17 8.03138e-05
6.06927 1.06477e-17 7.95867e-05
6.08254 1.06442e-17 7.88665e-05
6.09581 1.06571e-17 7.81548e-05
6.10908 1.07006e-17 7.74513e-05
6.12236 1.07178e-17 7.67545e-05
6.13564 1.05714e-17 7.60662e-05
6.14893 1.02859e-17 7.53854e-05
6.16222 9.9461e-18 7.47112e-05
6.17552 9.66863e-18 7.40454e-05
6.18882 9.37115e-18 7.33864e-05
6.20213 9.02882e-18 7.2734e-05
6.21545 8.64494e-18 7.20897e-05
6.22876 8.34133e-18 7.14515e-05
6.24209 8.08379e-18 7.08202e-05
6.25542 7.7894e-18 7.01964e-05
6.26875 7.49415e-18 6.95783e-05
6.28209 7.26701e-18 6.89673e-05
6.29543 7.05495e-18 6.8363e-05
6.30878 6.87425e-18 6.77643e-05
6.32214 6.63567e-18 6.71725e-05
6.3355 6.38643e-18 6.65867e-05
6.34886 6.05865e-18 6.60063e-05
6.36223 5.64037e-18 6.54327e-05
6.37561 5.19387e-18 6.48653e-05
6.38899 4.79092e-18 6.43045e-05
6.40237 4.34244e-18 6.37506e-05
6.41576 3.92116e-18 6.32016e-05
6.42916 3.54436e-18 6.26584e-05
6.44256 3.19713e-18 6.2121e-05
6.45597 2.80731e-18 6.15884e-05
6.46938 2.48379e-18 6.10618e-05
6.4828 2.2161e-18 6.05406e-05
6.49623 2.0087e-18 6.00242e-05
6.50965 1.86037e-18 5.95139e-05
6.52309 1.73181e-18 5.90084e-05
6.53653 1.62559e-18 5.85079e-05
6.54998 1.56605e-18 5.80131e-05
6.56343 1.55705e-18 5.75228e-05
6.57688 1.61166e-18 5.70376e-05
6.59035 1.66839e-18 5.65578e-05
6.60381 1.77069e-18 5.60822e-05
6.61729 1.88152e-18 5.56119e-05
6.63077 2.02341e-18 5.51463e-05
6.64425 2.13522e-18 5.46851e-05
6.65774 2.2572e-18 5.4229e-05
6.67124 2.35352e-18 5.37772e-05
6.68474 2.46261e-18 5.33298e-05
6.69825 2.57656e-18 5.28873e-05
6.71176 2.70184e-18 5.24489e-05
6.72528 2.82523e-18 5.20149e-05
6.73881 2.98225e-18 5.15855e-05
6.75234 3.1045e-18 5.116e-05
6.76588 3.21679e-18 5.07389e-05
6.77942 3.30705e-18 5.03221e-05
6.79297 3.37138e-18 4.99091e-05
6.80653 3.39493e-18 4.95005e-05
6.82009 3.42442e-18 4.90958e-05
6.83365 3.416e-18 4.86949e-05
6.84723 3.39723e-18 4.82983e-05
6.86081 3.33782e-18 4.79053e-05
6.87439 3.24437e-18 4.75162e-05
6.88798 3.13355e-18 4.71311e-05
6.90158 3.05623e-18 4.67493e-05
6.91518 2.96918e-18 4.63716e-05
6.92879 2.86337e-18 4.59975e-05
6.94241 2.71982e-18 4.56268e-05
6.95603 2.58622e-18 4.526e-05
6.96966 2.43593e-18 4.48966e-05
6.98329 2.2867e-18 4.45366e-05
6.99693 2.12918e-18 4.41803e-05
7.01058 2.00312e-18 4.38271e-05
7.02423 1.86208e-18 4.34775e-05
7.03789 1.72882e-18 4.31313e-05
7.05156 1.6211e-18 4.27881e-05
7.06523 1.54756e-18 4.24484e-05
7.07891 1.4966e-18 4.21119e-05
7.09259 1.48812e-18 4.17785e-05
7.10629 1.50376e-18 4.14485e-05
7.11998 1.5535e-18 4.11213e-05
7.13369 1.58064e-18 4.07973e-05
7.1474 1.62374e-18 4.04765e-05
7.16112 1.6422e-18 4.01585e-05
7.17484 1.65026e-18 3.98436e-05
7.18857 1.63211e-18 3.95317e-05
7.20231 1.612e-18 3.92225e-05
7.21605 1.56613e-18 3.89165e-05
7.22981 1.52373e-18 3.86131e-05
7.24356 1.49087e-18 3.83126e-05
7.25733 1.46297e-18 3.8015e-05
7.2711 1.43149e-18 3.77199e-05
7.28488 1.4121e-18 3.74277e-05
7.29866 1.39705e-18 3.71383e-05
7.31245 1.38897e-18 3.68513e-05
7.32625 1.37642e-18 3.65672e-05
7.34006 1.36391e-18 3.62856e-05
7.35387 1.34013e-18 3.60065e-05
7.36769 1.31551e-18 3.57301e-05
7.38151 1.26713e-18 3.54561e-05
7.39535 1.23521e-18 3.51846e-05
7.40919 1.20348e-18 3.49157e-05
7.42303 1.17442e-18 3.46491e-05
7.43689 1.12454e-18 3.4385e-05
7.45075 1.07178e-18 3.41233e-05
7.46462 9.89002e-19 3.38639e-05
7.47849 9.01206e-19 3.36069e-05
7.49238 7.96124e-19 3.33522e-05
7.50627 6.92528e-19 3.30998e-05
7.52017 5.86917e-19 3.28497e-05
7.53407 4.97475e-19 3.26017e-05
7.54798 3.99344e-19 3.2356e-05
7.5619 3.2866e-19 3.21126e-05
7.57583 2.86382e-19 3.18712e-05
7.58976 2.71905e-19 3.16321e-05
7.6037 2.68807e-19 3.1395e-05
7.61765 3.09155e-19 3.116e-05
7.63161 3.56008e-19 3.09272e-05
7.64557 4.08572e-19 3.06963e-05
7.65954 4.57364e-19 3.04676e-05
7.67352 5.23173e-19 3.02408e-05
7.68751 5.89199e-19 3.0016e-05
7.70151 6.68303e-19 2.97933e-05
7.71551 7.30457e-19 2.95724e-05
7.72952 7.94584e-19 2.93535e-05
7.74353 8.45238e-19 2.91365e-05
7.75756 9.01054e-19 2.89214e-05
7.77159 9.41004e-19 2.87082e-05
7.78563 9.82535e-19 2.84968e-05
7.79968 9.93229e-19 2.82872e-05
7.81374 9.90902e-19 2.80796e-05
7.8278 9.60649e-19 2.78736e-05
7.84188 9.18058e-19 2.76694e-05
7.85596 8.50632e-19 2.74671e-05
7.87005 7.76317e-19 2.72664e-05
7.88414 6.82374e-19 2.70675e-05
7.89825 5.81131e-19 2.68703e-05
7.91236 4.65428e-19 2.66747e-05
7.92648 3.45984e-19 2.64809e-05
7.94061 2.14592e-19 2.62887e-05
7.95475 8.9255e-20 2.60981e-05
7.96889 -4.10288e-20 2.59092e-05
7.98305 -1.57596e-19 2.57218e-05
7.99721 -2.71138e-19 2.55361e-05
8.01138 -3.5523e-19 2.53519e-05
8.02556 -4.33876e-19 2.51693e-05
8.03974 -4.76141e-19 2.49883e-05
8.05394 -5.0497e-19 2.48087e-05
8.06814 -5.06365e-19 2.46307e-05
8.08236 -5.03902e-19 2.44541e-05
8.09658 -4.81528e-19 2.4279e-05
8.11081 -4.55829e-19 2.41055e-05
8.12505 -4.16556e-19 2.39333e-05
8.1393 -3.88807e-19 2.37626e-05
8.15355 -3.48455e-19 2.35934e-05
8.16782 -3.07874e-19 2.34255e-05
8.18209 -2.4521e-19 2.3259e-05
8.19637 -1.71409e-19 2.30939e-05
8.21066 -7.13424e-20 2.29301e-05
8.22496 4.17793e-20 2.27678e-05
8.23927 1.71654e-19 2.26067e-05
8.25359 3.01487e-19 2.2447e-05
8.26792 4.38794e-19 2.22887e-05
8.28225 5.6249e-19 2.21315e-05
8.2966 6.73819e-19 2.19758e-05
8.31095 7.61966e-19 2.18212e-05
8.32532 8.31947e-19 2.16679e-05
8.33969 8.77427e-19 2.1516e-05
8.35407 9.16344e-19 2.13652e-05
8.36846 9.3526e-19 2.12156e-05
8.38286 9.52835e-19 2.10673e-05
8.39727 9.5775e-19 2.09202e-05
8.41169 9.67521e-19 2.07743e-05
8.42612 9.61559e-19 2.06295e-05
8.44056 9.63662e-19 2.04859e-05
8.45501 9.53128e-19 2.03435e-05
8.46946 9.48148e-19 2.02022e-05
8.48393 9.36738e-19 2.00621e-05
8.49841 9.26235e-19 1.99231e-05
8.51289 9.05295e-19 1.97852e-05
8.52739 8.90317e-19 1.96484e-05
8.5419 8.67475e-19 1.95127e-05
8.55641 8.41837e-19 1.93781e-05
8.57094 8.06202e-19 1.92445e-05
8.58547 7.67741e-19 1.9112e-05
8.60002 7.18785e-19 1.89806e-05
8.61457 6.68943e-19 1.88502e-05
8.62914 6.12045e-19 1.87209e-05
8.64371 5.59973e-19 1.85926e-05
8.6583 4.98101e-19 1.84652e-05
8.67289 4.44571e-19 1.83389e-05
8.6875 3.80184e-19 1.82136e-05
8.70212 3.30922e-19 1.80893e-05
8.71674 2.83425e-19 1.79659e-05
8.73138 2.51635e-19 1.78435e-05
8.74603 2.1908e-19 1.77221e-05
8.76069 2.026e-19 1.76016e-05
8.77535 1.87436e-19 1.74821e-05
8.79003 1.87185e-19 1.73635e-05
8.80472 1.89581e-19 1.72458e-05
8.81942 2.06375e-19 1.71291e-05
8.83413 2.23139e-19 1.70132e-05
8.84885 2.48264e-19 1.68982e-05
8.86359 2.72295e-19 1.67842e-05
8.87833 3.04688e-19 1.6671e-05
8.89308 3.35731e-19 1.65586e-05
8.90785 3.7783e-19 1.64472e-05
8.92262 4.16169e-19 1.63366e-05
8.93741 4.608e-19 1.62269e-05
8.95221 4.97684e-19 1.61179e-05
8.96702 5.34803e-19 1.60099e-05
8.98184 5.63398e-19 1.59026e-05
8.99667 5.94442e-19 1.57962e-05
9.01151 6.12726e-19 1.56906e-05
9.02637 6.30486e-19 1.55858e-05
9.04124 6.37745e-19 1.54818e-05
9.05611 6.45183e-19 1.53786e-05
9.071 6.45691e-19 1.52761e-05
9.0859 6.52595e-19 1.51745e-05
9.10081 6.50756e-19 1.50736e-05
9.11574 6.53153e-19 1.49734e-05
9.13067 6.45771e-19 1.48741e-05
9.14562 6.40045e-19 1.47754e-05
9.16058 6.19592e-19 1.46775e-05
9.17555 5.95677e-19 1.45804e-05
9.19053 5.5881e-19 1.4484e-05
9.20553 5.16275e-19 1.43883e-05
9.22054 4.64092e-19 1.42933e-05
9.23556 4.12982e-19 1.4199e-05
9.25059 3.5902e-19 1.41054e-05
9.26563 3.11383e-19 1.40125e-05
9.28069 2.66274e-19 1.39204e-05
9.29576 2.39258e-19 1.38289e-05
9.31084 2.14117e-19 1.3738e-05
9.32593 2.0524e-19 1.36479e-05
9.34104 2.02069e-19 1.35584e-05
9.35616 2.16139e-19 1.34696e-05
9.37129 2.35391e-19 1.33814e-05
9.38643 2.69546e-19 1.32939e-05
9.40159 3.03567e-19 1.3207e-05
9.41676 3.47303e-19 1.31208e-05
9.43194 3.88415e-19 1.30352e-05
9.44714 4.31488e-19 1.29502e-05
9.46235 4.62589e-19 1.28658e-05
9.47757 4.88362e-19 1.27821e-05
9.4928 4.97112e-19 1.26989e-05
9.50805 4.96477e-19 1.26164e-05
9.52331 4.77554e-19 1.25345e-05
9.53859 4.48347e-19 1.24532e-05
9.55388 4.0394e-19 1.23724e-05
9.56918 3.59023e-19 1.22923e-05
9.5845 3.0421e-19 1.22127e-05
9.59983 2.58131e-19 1.21337e-05
9.61517 2.11455e-19 1.20552e-05
9.63053 1.79087e-19 1.19774e-05
9.6459 1.52149e-19 1.19001e-05
9.66128 1.40064e-19 1.18233e-05
9.67668 1.27959e-19 1.17471e-05
9.6921 1.25993e-19 1.16714e-05
9.70753 1.17142e-19 1.15963e-05
9.72297 1.10409e-19 1.15217e-05
9.73842 9.49085e-20 1.14477e-05
9.7539 7.96859e-20 1.13742e-05
9.76938 5.57821e-20 1.13012e-05
9.78488 3.56907e-20 1.12287e-05
9.8004 1.19527e-20 1.11567e-05
9.81592 -3.94054e-21 1.10853e-05
9.83147 -2.01244e-20 1.10143e-05
9.84703 -2.80204e-20 1.09439e-05
9.8626 -3.66318e-20 1.08739e-05
9.87819 -3.62338e-20 1.08045e-05
9.8938 -3.31324e-20 1.07355e-05
9.90942 -1.77889e-20 1.0667e-05
9.92505 3.41306e-21 1.0599e-05
9.9407 3.97397e-20 1.05314e-05
9.95637 8.35594e-20 1.04644e-05
9.97205 1.39311e-19 1.03978e-05
9.98775 1.93377e-19 1.03317e-05
10.0035 2.51379e-19 1.0266e-05
10.0192 2.95785e-19 1.02008e-05
10.0349 3.33772e-19 1.0136e-05
10.0507 3.51629e-19 1.00717e-05
10.0665 3.58959e-19 1.00079e-05
10.0823 3.46699e-19 9.94446e-06
10.0981 3.23972e-19 9.88148e-06
10.1139 2.86101e-19 9.81894e-06
10.1297 2.438e-19 9.75682e-06
10.1456 1.9208e-19 9.69514e-06
10.1615 1.39318e-19 9.63387e-06
10.1774 8.15283e-20 9.57303e-06
10.1933 2.55362e-20 9.5126e-06
10.2092 -3.46553e-20 9.45259e-06
10.2251 -8.8717e-20 9.39299e-06
10.2411 -1.42567e-19 9.33379e-06
10.2571 -1.85178e-19 9.275e-06
10.2731 -2.2166e-19 9.21661e-06
10.2891 -2.40129e-19 9.15862e-06
10.3051 -2.48351e-19 9.10102e-06
10.3212 -2.38454e-19 9.04381e-06
10.3372 -2.20271e-19 8.98699e-06
10.3533 -1.88851e-19 8.93055e-06
10.3694 -1.53503e-19 8.87449e-06
10.3855 -1.10557e-19 8.81881e-06
10.4017 -6.86414e-20 8.76351e-06
10.4178 -2.38399e-20 8.70857e-06
10.434 1.34718e-20 8.65401e-06
10.4502 5.08569e-20 8.59981e-06
10.4664 7.94452e-20 8.54597e-06
10.4826 1.05891e-19 8.4925e-06
10.4989 1.23578e-19 8.43938e-06
10.5152 1.40587e-19 8.38661e-06
10.5315 1.48654e-19 8.3342e-06
10.5478 1.57995e-19 8.28214e-06
10.5641 1.59167e-19 8.23042e-06
10.5804 1.62312e-19 8.17904e-06
10.5968 1.6093e-19 8.12801e-06
10.6132 1.62745e-19 8.07731e-06
10.6296 1.60344e-19 8.02695e-06
10.646 1.61678e-19 7.97692e-06
10.6625 1.58962e-19 7.92722e-06
10.6789 1.58912e-19 7.87785e-06
10.6954 1.56522e-19 7.82879e-06
10.7119 1.59808e-19 7.78006e-06
10.7284 1.64211e-19 7.73166e-06
10.745 1.7755e-19 7.68357e-06
10.7616 1.91566e-19 7.63578e-06
10.7782 2.11996e-19 7.58832e-06
10.7948 2.26858e-19 7.54116e-06
10.8114 2.40324e-19 7.49431e-06
10.8281 2.4157e-19 7.44776e-06
10.8447 2.36625e-19 7.40151e-06
10.8614 2.15315e-19 7.35557e-06
10.8781 1.87304e-19 7.30992e-06
10.8949 1.47831e-19 7.26457e-06
10.9117 1.09332e-19 7.2195e-06
10.9284 7.15206e-20 7.17473e-06
10.9452 4.74217e-20 7.13025e-06
10.9621 3.42016e-20 7.08605e-06
10.9789 4.00277e-20 7.04214e-06
10.9958 5.62003e-20 6.9985e-06
11.0127 8.68444e-20 6.95515e-06
11.0296 1.21383e-19 6.91207e-06
11.0466 1.63302e-19 6.86927e-06
11.0636 1.99094e-19 6.82673e-06
11.0806 2.31817e-19 6.78448e-06
11.0976 2.513e-19 6.74249e-06
11.1146 2.62934e-19 6.70076e-06
11.1317 2.5905e-19 6.65929e-06
11.1488 2.49153e-19 6.61809e-06
11.1659 2.30234e-19 6.57716e-06
11.183 2.12307e-19 6.53647e-06
11.2002 1.93156e-19 6.49604e-06
11.2174 1.81126e-19 6.45587e-06
11.2346 1.71486e-19 6.41595e-06
11.2519 1.71319e-19 6.37628e-06
11.2691 1.72906e-19 6.33685e-06
11.2864 1.81394e-19 6.29767e-06
11.3037 1.86745e-19 6.25874e-06
11.3211 1.92876e-19 6.22005e-06
11.3385 1.91428e-19 6.1816e-06
11.3559 1.90391e-19 6.14339e-06
11.3733 1.8377e-19 6.10541e-06
11.3908 1.80442e-19 6.06767e-06
11.4082 1.75233e-19 6.03017e-06
11.4258 1.73608e-19 5.99289e-06
11.4433 1.68421e-19 5.95584e-06
11.4609 1.62946e-19 5.91902e-06
11.4785 1.50847e-19 5.88243e-06
11.4961 1.36789e-19 5.84606e-06
11.5137 1.16124e-19 5.80991e-06
11.5314 9.54531e-20 5.77398e-06
11.5491 7.07329e-20 5.73827e-06
11.5669 5.1638e-20 5.70279e-06
11.5847 3.30693e-20 5.66751e-06
11.6025 2.44285e-20 5.63244e-06
11.6203 1.99831e-20 5.59759e-06
11.6381 2.81918e-20 5.56296e-06
11.656 3.97461e-20 5.52853e-06
11.674 5.87317e-20 5.49431e-06
11.6919 7.61693e-20 5.46029e-06
11.7099 9.2517e-20 5.42647e-06
11.7279 9.95765e-20 5.39287e-06
11.746 1.00153e-19 5.35946e-06
11.7641 9.01803e-20 5.32625e-06
11.7822 7.66844e-20 5.29324e-06
11.8003 5.58845e-20 5.26042e-06
11.8185 3.71719e-20 5.2278e-06
11.8367 1.57078e-20 5.19538e-06
11.855 4.29884e-22 5.16315e-06
11.8733 -1.56202e-20 5.1311e-06
11.8916 -2.46033e-20 5.09924e-06
11.9099 -3.21847e-20 5.06757e-06
11.9283 -3.21174e-20 5.03609e-06
11.9468 -3.00193e-20 5.0048e-06
11.9652 -2.02944e-20 4.97368e-06
11.9837 -8.33624e-21 4.94274e-06
12.0023 8.09889e-21 4.91198e-06
12.0208 2.19182e-20 4.88141e-06
12.0394 3.64878e-20 4.85102e-06
12.0581 4.33422e-20 4.8208e-06
12.0768 4.84827e-20 4.79075e-06
12.0955 4.47041e-20 4.76087e-06
12.1142 4.04666e-20 4.73117e-06
12.133 3.13541e-20 4.70164e-06
12.1519 2.55961e-20 4.67229e-06
12.1708 1.82331e-20 4.6431e-06
12.1897 1.54425e-20 4.61406e-06
12.2086 1.40174e-20 4.58519e-06
12.2276 1.97131e-20 4.55649e-06
12.2467 2.68901e-20 4.52796e-06
12.2658 4.12729e-20 4.49959e-06
12.2849 5.61895e-20 4.47139e-06
12.3041 7.73248e-20 4.44333e-06
12.3233 9.49699e-20 4.41542e-06
12.3425 1.1249e-19 4.38767e-06
12.3618 1.19845e-19 4.36009e-06
12.3812 1.20177e-19 4.33266e-06
12.4006 1.06875e-19 4.30539e-06
12.42 8.53115e-20 4.27826e-06
12.4395 5.15702e-20 4.25128e-06
12.459 1.48198e-20 4.22444e-06
12.4786 -2.54466e-20 4.19775e-06
12.4982 -5.9247e-20 4.17121e-06
12.5179 -8.90062e-20 4.14482e-06
12.5376 -1.05191e-19 4.11858e-06
12.5574 -1.12905e-19 4.09249e-06
12.5772 -1.04865e-19 4.06653e-06
12.5971 -8.82489e-20 4.04071e-06
12.617 -5.95213e-20 4.01501e-06
12.637 -2.76618e-20 3.98946e-06
12.657 8.01042e-21 3.96404e-06
12.6771 3.72817e-20 3.93876e-06
12.6972 6.14889e-20 3.91363e-06
12.7174 7.38289e-20 3.88863e-06
12.7377 8.01366e-20 3.86377e-06
12.758 7.48299e-20 3.83904e-06
12.7783 6.51679e-20 3.81444e-06
12.7987 4.72494e-20 3.78997e-06
12.8192 2.99023e-20 3.76562e-06
12.8397 1.04343e-20 3.74139e-06
12.8603 -5.32626e-21 3.71729e-06
12.881 -2.20049e-20 3.6933e-06
12.9017 -3.35974e-20 3.66944e-06
12.9225 -4.48411e-20 3.6457e-06
12.9433 -4.92703e-20 3.62208e-06
12.9642 -5.20115e-20 3.59859e-06
12.9852 -4.71351e-20 3.57521e-06
13.0062 -4.10912e-20 3.55195e-06
13.0273 -2.93934e-20 3.52881e-06
13.0485 -1.96452e-20 3.50579e-06
13.0697 -1.01675e-20 3.48288e-06
13.091 -7.60202e-21 3.46008e-06
13.1124 -7.29414e-21 3.43739e-06
13.1338 -1.35255e-20 3.41482e-06
13.1553 -1.70783e-20 3.39236e-06
13.1769 -2.2224e-20 3.37e-06
13.1986 -2.20523e-20 3.34776e-06
13.2203 -2.18033e-20 3.32562e-06
13.2421 -1.72937e-20 3.30358e-06
13.264 -1.37786e-20 3.28165e-06
13.286 -6.08584e-21 3.25982e-06
13.3081 1.38899e-21 3.2381e-06
13.3302 1.47807e-20 3.21647e-06
13.3524 2.77449e-20 3.19495e-06
13.3747 4.49434e-20 3.17352e-06
13.3971 5.8445e-20 3.1522e-06
13.4196 7.12885e-20 3.13096e-06
13.4422 7.74644e-20 3.10983e-06
13.4648 8.29635e-20 3.08878e-06
13.4876 8.35414e-20 3.06783e-06
13.5104 8.48521e-20 3.04697e-06
13.5334 8.03851e-20 3.02621e-06
13.5564 7.55161e-20 3.00553e-06
13.5796 6.63039e-20 2.98494e-06
13.6028 5.90337e-20 2.96443e-06
13.6262 4.99774e-20 2.94401e-06
13.6496 4.37978e-20 2.92368e-06
13.6732 3.38678e-20 2.90342e-06
13.6969 2.57381e-20 2.88325e-06
13.7207 1.44266e-20 2.86316e-06
13.7446 6.81496e-21 2.84315e-06
13.7686 -1.09024e-21 2.82322e-06
13.7927 -4.1611e-21 2.80336e-06
13.817 -9.12795e-21 2.78357e-06
13.8414 -1.20643e-20 2.76387e-06
13.8659 -2.04552e-20 2.74423e-06
13.8905 -2.82882e-20 2.72466e-06
13.9153 -3.81232e-20 2.70516e-06
13.9402 -4.21925e-20 2.68574e-06
13.9653 -4.48372e-20 2.66637e-06
13.9905 -4.02465e-20 2.64707e-06
14.0159 -3.43517e-20 2.62784e-06
14.0414 -2.2101e-20 2.60866e-06
14.067 -1.06568e-20 2.58954e-06
14.0929 2.3918e-21 2.57048e-06
14.1188 9.5903e-21 2.55148e-06
14.145 1.53677e-20 2.53253e-06
14.1713 1.5541e-20 2.51363e-06
14.1978 1.8154e-20 2.49478e-06
14.2245 1.90121e-20 2.47598e-06
14.2514 2.34744e-20 2.45723e-06
14.2785 2.43012e-20 2.43851e-06
14.3058 2.64777e-20 2.41984e-06
14.3333 2.41803e-20 2.4012e-06
14.361 2.46422e-20 2.3826e-06
14.3889 2.28254e-20 2.36403e-06
14.4171 2.35732e-20 2.3455e-06
14.4455 2.05362e-20 2.32698e-06
14.4741 1.98413e-20 2.30849e-06
14.503 1.70865e-20 2.29003e-06
14.5322 2.02165e-20 2.27157e-06
14.5616 2.38685e-20 2.25313e-06
14.5914 3.07713e-20 2.2347e-06
14.6214 3.03336e-20 2.21627e-06
14.6518 2.66194e-20 2.19784e-06
14.6825 1.36194e-20 2.17941e-06
14.7135 -2.54733e-22 2.16096e-06
14.7449 -1.67818e-20 2.1425e-06
14.7767 -2.55982e-20 2.12402e-06
14.8088 -3.06843e-20 2.1055e-06
14.8414 -2.48423e-20 2.08695e-06
14.8745 -1.56902e-20 2.06835e-06
14.908 1.5624e-21 2.04969e-06
14.942 1.72819e-20 2.03097e-06
14.9766 3.40587e-20 2.01218e-06
15.0117 3.86533e-20 1.99329e-06
15.0475 3.33603e-20 1.97431e-06
15.0839 8.02553e-21 1.9552e-06
15.121 -2.39642e-20 1.93596e-06
15.1589 -5.47055e-20 1.91655e-06
15.1976 -6.02869e-20 1.89697e-06
15.2373 -4.98944e-20 1.87717e-06
15.278 -2.86591e-20 1.85713e-06
15.3199 -1.67921e-20 1.8368e-06
15.363 -9.24849e-21 1.81612e-06
15.4077 -1.86332e-20 1.79505e-06
15.454 -2.73791e-20 1.77349e-06
15.5024 -3.2235e-20 1.75134e-06
15.5531 -1.26725e-20 1.72846e-06
15.6069 3.9978e-21 1.70462e-06
15.6646 1.72963e-20 1.67951e-06
15.7276 2.00402e-20 1.65259e-06
15.7989 4.97344e-20 1.62281e-06
15.8859 4.89513e-20 1.58737e-06


==> anc/HERMITE/GAMMA005/iFp_OneLoopFRG.txt <==
-15.8859 -8.9484e-25 1.58894e-06
-15.7989 -3.29912e-25 1.62443e-06
-15.7276 -5.20282e-25 1.65426e-06
-15.6646 3.96836e-25 1.68122e-06
-15.6069 6.97844e-25 1.70636e-06
-15.5531 2.19503e-25 1.73024e-06
-15.5024 -9.1866e-25 1.75316e-06
-15.454 -4.44446e-25 1.77534e-06
-15.4077 1.15927e-25 1.79693e-06
-15.363 6.48448e-25 1.81804e-06
-15.3199 1.09164e-25 1.83874e-06
-15.278 -3.84072e-26 1.85911e-06
-15.2373 7.04967e-25 1.87918e-06
-15.1976 -9.24342e-25 1.89901e-06
-15.1589 5.3286e-25 1.91863e-06
-15.121 -2.47088e-25 1.93806e-06
-15.0839 2.00434e-25 1.95734e-06
-15.0475 6.02636e-25 1.97648e-06
-15.0117 2.49158e-25 1.99549e-06
-14.9766 9.49317e-25 2.01441e-06
-14.942 1.19365e-25 2.03324e-06
-14.908 -6.68531e-25 2.05199e-06
-14.8745 2.65476e-25 2.07067e-06
-14.8414 -6.85633e-25 2.0893e-06
-14.8088 -7.96667e-25 2.10789e-06
-14.7767 2.17658e-25 2.12643e-06
-14.7449 -7.46583e-26 2.14495e-06
-14.7135 4.85381e-25 2.16345e-06
-14.6825 1.73873e-25 2.18192e-06
-14.6518 -1.19436e-25 2.20039e-06
-14.6214 7.10805e-25 2.21885e-06
-14.5914 1.12284e-25 2.23731e-06
-14.5616 -1.69467e-25 2.25577e-06
-14.5322 7.65019e-25 2.27425e-06
-14.503 -2.0117e-26 2.29273e-06
-14.4741 -1.78152e-24 2.31123e-06
-14.4455 8.32205e-25 2.32975e-06
-14.4171 -1.26793e-24 2.3483e-06
-14.3889 -3.84646e-26 2.36687e-06
-14.361 -5.10918e-25 2.38547e-06
-14.3333 3.52119e-25 2.40411e-06
-14.3058 -4.12991e-25 2.42277e-06
-14.2785 -8.41713e-25 2.44148e-06
-14.2514 -7.9061e-25 2.46023e-06
-14.2245 5.57792e-25 2.47902e-06
-14.1978 -3.32691e-25 2.49786e-06
-14.1713 1.14242e-24 2.51674e-06
-14.145 -1.13152e-24 2.53567e-06
-14.1188 -1.51996e-25 2.55466e-06
-14.0929 -2.68441e-25 2.5737e-06
-14.067 9.95673e-26 2.59279e-06
-14.0414 1.45301e-24 2.61194e-06
-14.0159 -9.6187e-25 2.63115e-06
-13.9905 -4.74993e-25 2.65043e-06
-13.9653 4.37179e-25 2.66976e-06
-13.9402 -3.76648e-25 2.68916e-06
-13.9153 1.69055e-25 2.70863e-06
-13.8905 -1.33034e-24 2.72816e-06
-13.8659 -2.27404e-25 2.74776e-06
-13.8414 9.39939e-27 2.76744e-06
-13.817 -1.62653e-24 2.78718e-06
-13.7927 -5.31932e-25 2.807e-06
-13.7686 1.01672e-24 2.8269e-06
-13.7446 1.01732e-25 2.84687e-06
-13.7207 -1.74595e-24 2.86692e-06
-13.6969 -4.96403e-25 2.88705e-06
-13.6732 6.91601e-25 2.90726e-06
-13.6496 1.67283e-26 2.92755e-06
-13.6262 -6.73526e-25 2.94792e-06
-13.6028 5.15339e-25 2.96838e-06
-13.5796 -1.53396e-24 2.98892e-06
-13.5564 6.11018e-25 3.00956e-06
-13.5334 6.88592e-25 3.03028e-06
-13.5104 -3.64938e-25 3.05109e-06
-13.4876 9.47828e-25 3.07199e-06
-13.4648 -1.13623e-24 3.09298e-06
-13.4422 1.65525e-24 3.11406e-06
-13.4196 4.34581e-25 3.13524e-06
-13.3971 -2.81197e-24 3.15652e-06
-13.3747 -2.77412e-24 3.17789e-06
-13.3524 1.34391e-24 3.19936e-06
-13.3302 1.97139e-24 3.22093e-06
-13.3081 4.71802e-25 3.2426e-06
-13.286 -4.74325e-25 3.26437e-06
-13.264 3.44155e-25 3.28624e-06
-13.2421 -5.32152e-26 3.30822e-06
-13.2203 -2.06588e-24 3.3303e-06
-13.1986 3.13824e-25 3.35249e-06
-13.1769 -1.77785e-24 3.37478e-06
-13.1553 1.04355e-24 3.39718e-06
-13.1338 -2.84024e-24 3.41969e-06
-13.1124 8.50702e-25 3.44231e-06
-13.091 1.4946e-24 3.46504e-06
-13.0697 -3.17674e-24 3.48789e-06
-13.0485 -1.05306e-24 3.51085e-06
-13.0273 -9.09524e-25 3.53392e-06
-13.0062 -2.13008e-24 3.55711e-06
-12.9852 9.83128e-25 3.58042e-06
-12.9642 -1.81205e-24 3.60384e-06
-12.9433 6.05267e-25 3.62738e-06
-12.9225 1.17851e-25 3.65105e-06
-12.9017 -1.9812e-24 3.67483e-06
-12.881 9.99931e-26 3.69874e-06
-12.8603 2.08014e-24 3.72277e-06
-12.8397 -5.37875e-25 3.74693e-06
-12.8192 -8.71013e-25 3.77121e-06
-12.7987 3.0094e-28 3.79562e-06
-12.7783 -1.84082e-24 3.82015e-06
-12.758 -1.22352e-24 3.84482e-06
-12.7377 -5.66276e-25 3.86962e-06
-12.7174 -1.17326e-24 3.89455e-06
-12.6972 -4.66285e-24 3.91961e-06
-12.6771 -2.60128e-24 3.9448e-06
-12.657 1.10987e-24 3.97013e-06
-12.637 -2.06362e-24 3.9956e-06
-12.617 -7.39433e-25 4.0212e-06
-12.5971 6.94878e-25 4.04695e-06
-12.5772 5.75837e-25 4.07283e-06
-12.5574 -2.72997e-24 4.09885e-06
-12.5376 -3.11453e-24 4.12502e-06
-12.5179 -5.71537e-24 4.15133e-06
-12.4982 -1.70924e-24 4.17778e-06
-12.4786 2.5451e-24 4.20438e-06
-12.459 1.45705e-24 4.23112e-06
-12.4395 -2.04467e-25 4.25802e-06
-12.42 -1.19435e-24 4.28506e-06
-12.4006 2.30535e-24 4.31225e-06
-12.3812 -2.80702e-24 4.3396e-06
-12.3618 3.74626e-24 4.3671e-06
-12.3425 -4.68638e-25 4.39475e-06
-12.3233 2.62185e-27 4.42256e-06
-12.3041 -1.09101e-24 4.45053e-06
-12.2849 -1.44867e-24 4.47865e-06
-12.2658 1.21192e-25 4.50693e-06
-12.2467 5.77764e-25 4.53537e-06
-12.2276 8.82918e-25 4.56398e-06
-12.2086 1.20923e-24 4.59275e-06
-12.1897 -1.01744e-24 4.62168e-06
-12.1708 -4.96994e-25 4.65078e-06
-12.1519 -2.98447e-24 4.68005e-06
-12.133 -5.29187e-25 4.70948e-06
-12.1142 -4.21794e-25 4.73908e-06
-12.0955 -1.10854e-24 4.76886e-06
-12.0768 2.71502e-24 4.79881e-06
-12.0581 -1.7397e-25 4.82893e-06
-12.0394 -3.38458e-24 4.85923e-06
-12.0208 1.25885e-24 4.8897e-06
-12.0023 2.57601e-24 4.92035e-06
-11.9837 -6.9975e-25 4.95118e-06
-11.9652 5.6294e-25 4.98219e-06
-11.9468 1.5045e-24 5.01339e-06
-11.9283 -7.16718e-25 5.04477e-06
-11.9099 -1.1539e-25 5.07633e-06
-11.8916 2.75206e-25 5.10808e-06
-11.8733 -3.93291e-24 5.14002e-06
-11.855 4.37715e-25 5.17215e-06
-11.8367 -8.97134e-25 5.20446e-06
-11.8185 4.85923e-25 5.23698e-06
-11.8003 5.36373e-25 5.26968e-06
-11.7822 -9.43293e-26 5.30258e-06
-11.7641 -2.42513e-24 5.33568e-06
-11.746 -2.69141e-24 5.36898e-06
-11.7279 -9.20418e-26 5.40247e-06
-11.7099 -3.75382e-24 5.43617e-06
-11.6919 9.08585e-25 5.47007e-06
-11.674 7.25091e-25 5.50418e-06
-11.656 8.41274e-25 5.5385e-06
-11.6381 6.57813e-25 5.57302e-06
-11.6203 -9.42419e-26 5.60775e-06
-11.6025 -4.2225e-24 5.64269e-06
-11.5847 2.73828e-24 5.67785e-06
-11.5669 -5.34927e-24 5.71322e-06
-11.5491 1.01614e-24 5.74881e-06
-11.5314 -2.39636e-24 5.78461e-06
-11.5137 3.44202e-24 5.82064e-06
-11.4961 -1.26269e-24 5.85688e-06
-11.4785 1.59718e-24 5.89335e-06
-11.4609 1.57018e-25 5.93005e-06
-11.4433 -2.13811e-24 5.96697e-06
-11.4258 4.0244e-24 6.00412e-06
-11.4082 -2.97097e-24 6.0415e-06
-11.3908 -1.89873e-24 6.07911e-06
-11.3733 -1.16935e-24 6.11696e-06
-11.3559 1.95539e-25 6.15504e-06
-11.3385 1.9828e-24 6.19336e-06
-11.3211 1.11113e-24 6.23192e-06
-11.3037 5.62053e-25 6.27072e-06
-11.2864 -3.19706e-24 6.30976e-06
-11.2691 1.58995e-24 6.34905e-06
-11.2519 -2.21222e-24 6.38859e-06
-11.2346 1.48615e-24 6.42838e-06
-11.2174 1.67864e-24 6.46841e-06
-11.2002 -6.00806e-26 6.5087e-06
-11.183 1.90121e-24 6.54924e-06
-11.1659 1.04734e-24 6.59005e-06
-11.1488 -2.82327e-24 6.63111e-06
-11.1317 -3.53509e-24 6.67243e-06
-11.1146 -6.47656e-24 6.71401e-06
-11.0976 -5.60848e-25 6.75586e-06
-11.0806 1.90049e-24 6.79798e-06
-11.0636 -5.3481e-24 6.84036e-06
-11.0466 3.32313e-24 6.88302e-06
-11.0296 8.74121e-25 6.92595e-06
-11.0127 4.6836e-25 6.96915e-06
-10.9958 5.87175e-24 7.01264e-06
-10.9789 -7.69295e-25 7.0564e-06
-10.9621 5.1976e-24 7.10045e-06
-10.9452 -5.47137e-24 7.14478e-06
-10.9284 -1.37793e-24 7.1894e-06
-10.9117 -1.39986e-24 7.23431e-06
-10.8949 -5.02574e-24 7.2795e-06
-10.8781 -7.47207e-25 7.325e-06
-10.8614 5.53519e-24 7.37078e-06
-10.8447 4.12729e-24 7.41687e-06
-10.8281 -3.36248e-24 7.46326e-06
-10.8114 -1.75856e-24 7.50995e-06
-10.7948 5.63055e-24 7.55695e-06
-10.7782 -5.82536e-24 7.60425e-06
-10.7616 -4.83989e-24 7.65186e-06
-10.745 7.94148e-26 7.69979e-06
-10.7284 -3.72583e-24 7.74804e-06
-10.7119 -5.88489e-24 7.7966e-06
-10.6954 2.19504e-24 7.84548e-06
-10.6789 7.66394e-24 7.89468e-06
-10.6625 -3.29993e-24 7.94421e-06
-10.646 -3.09202e-25 7.99407e-06
-10.6296 -9.70099e-25 8.04426e-06
-10.6132 -2.63534e-24 8.09479e-06
-10.5968 -4.52195e-24 8.14565e-06
-10.5804 -9.13552e-24 8.19685e-06
-10.5641 1.52196e-24 8.24839e-06
-10.5478 -1.92909e-24 8.30027e-06
-10.5315 5.01666e-26 8.35251e-06
-10.5152 -2.20017e-24 8.40509e-06
-10.4989 7.49522e-25 8.45802e-06
-10.4826 2.96892e-24 8.51132e-06
-10.4664 -1.84181e-24 8.56497e-06
-10.4502 -5.01398e-25 8.61898e-06
-10.434 -5.32451e-24 8.67336e-06
-10.4178 6.49386e-24 8.7281e-06
-10.4017 4.92235e-24 8.78322e-06
-10.3855 3.81309e-24 8.8387e-06
-10.3694 5.71573e-25 8.89457e-06
-10.3533 2.35474e-24 8.95082e-06
-10.3372 -5.15838e-24 9.00744e-06
-10.3212 5.47977e-24 9.06446e-06
-10.3051 9.46464e-25 9.12186e-06
-10.2891 6.52089e-24 9.17966e-06
-10.2731 3.05726e-24 9.23785e-06
-10.2571 1.58665e-24 9.29644e-06
-10.2411 3.56105e-24 9.35543e-06
-10.2251 5.828e-24 9.41483e-06
-10.2092 1.40384e-25 9.47464e-06
-10.1933 -6.47395e-25 9.53485e-06
-10.1774 2.78513e-24 9.59549e-06
-10.1615 -3.11038e-24 9.65654e-06
-10.1456 -1.89738e-25 9.71802e-06
-10.1297 -5.6038e-24 9.77992e-06
-10.1139 -3.70575e-24 9.84225e-06
-10.0981 -5.66856e-24 9.90502e-06
-10.0823 1.13584e-24 9.96822e-06
-10.0665 4.08578e-24 1.00319e-05
-10.0507 -4.38944e-24 1.00959e-05
-10.0349 -8.9133e-24 1.01605e-05
-10.0192 -4.59703e-24 1.02255e-05
-10.0035 2.7614e-24 1.02909e-05
-9.98775 1.00139e-23 1.03568e-05
-9.97205 3.11191e-24 1.04232e-05
-9.95637 1.11065e-24 1.049e-05
-9.9407 1.4333e-24 1.05573e-05
-9.92505 -9.50338e-24 1.06251e-05
-9.90942 -1.0532e-24 1.06933e-05
-9.8938 -1.89196e-24 1.07621e-05
-9.87819 -1.67663e-24 1.08313e-05
-9.8626 -3.19e-24 1.0901e-05
-9.84703 6.24647e-24 1.09712e-05
-9.83147 5.19508e-24 1.10419e-05
-9.81592 1.21836e-24 1.11132e-05
-9.8004 3.65354e-24 1.11849e-05
-9.78488 -4.34618e-24 1.12571e-05
-9.76938 -5.97474e-25 1.13299e-05
-9.7539 -6.00791e-24 1.14031e-05
-9.73842 -1.42845e-23 1.14769e-05
-9.72297 -3.54466e-25 1.15513e-05
-9.70753 1.20153e-23 1.16261e-05
-9.6921 3.42218e-24 1.17015e-05
-9.67668 -6.73007e-24 1.17775e-05
-9.66128 5.39456e-24 1.1854e-05
-9.6459 1.45663e-23 1.1931e-05
-9.63053 2.25302e-24 1.20086e-05
-9.61517 1.08467e-23 1.20868e-05
-9.59983 -7.39692e-24 1.21655e-05
-9.5845 9.29099e-26 1.22448e-05
-9.56918 -1.26819e-23 1.23247e-05
-9.55388 3.3211e-24 1.24052e-05
-9.53859 2.44196e-24 1.24863e-05
-9.52331 2.21351e-24 1.25679e-05
-9.50805 2.91073e-24 1.26502e-05
-9.4928 -2.67726e-24 1.2733e-05
-9.47757 -3.28705e-25 1.28165e-05
-9.46235 4.79185e-24 1.29005e-05
-9.44714 -3.04455e-24 1.29852e-05
-9.43194 -6.50702e-25 1.30706e-05
-9.41676 -9.40183e-24 1.31565e-05
-9.40159 7.49498e-24 1.32431e-05
-9.38643 2.05834e-24 1.33303e-05
-9.37129 -3.06309e-24 1.34182e-05
-9.35616 2.9072e-24 1.35067e-05
-9.34104 7.01902e-24 1.35959e-05
-9.32593 -5.33963e-24 1.36858e-05
-9.31084 6.21719e-24 1.37763e-05
-9.29576 2.23539e-24 1.38675e-05
-9.28069 -3.30523e-26 1.39593e-05
-9.26563 -3.2036e-24 1.40519e-05
-9.25059 -4.29511e-24 1.41452e-05
-9.23556 3.22622e-24 1.42391e-05
-9.22054 3.86125e-25 1.43338e-05
-9.20553 -9.69086e-24 1.44292e-05
-9.19053 7.11753e-24 1.45253e-05
-9.17555 1.94495e-24 1.46221e-05
-9.16058 3.8448e-24 1.47197e-05
-9.14562 -8.08891e-24 1.4818e-05
-9.13067 -6.83977e-24 1.4917e-05
-9.11574 -1.83691e-24 1.50168e-05
-9.10081 7.88869e-24 1.51174e-05
-9.0859 -2.77668e-24 1.52187e-05
-9.071 6.89494e-24 1.53208e-05
-9.05611 -1.38971e-23 1.54237e-05
-9.04124 -1.13413e-24 1.55273e-05
-9.02637 -1.10504e-23 1.56318e-05
-9.01151 -2.62066e-23 1.57371e-05
-8.99667 -6.96349e-24 1.58431e-05
-8.98184 8.20339e-24 1.595e-05
-8.96702 -6.33049e-24 1.60577e-05
-8.95221 5.0837e-25 1.61663e-05
-8.93741 -9.8033e-24 1.62757e-05
-8.92262 2.93651e-24 1.63859e-05
-8.90785 -1.11009e-24 1.6497e-05
-8.89308 -5.46238e-24 1.66089e-05
-8.87833 6.60385e-24 1.67217e-05
-8.86359 2.07765e-24 1.68354e-05
-8.84885 -1.73378e-24 1.695e-05
-8.83413 -1.11125e-25 1.70655e-05
-8.81942 8.59553e-24 1.71819e-05
-8.80472 -2.10422e-23 1.72992e-05
-8.79003 9.40261e-24 1.74174e-05
-8.77535 1.14261e-23 1.75366e-05
-8.76069 -1.47828e-23 1.76566e-05
-8.74603 -7.99683e-24 1.77777e-05
-8.73138 -1.21982e-24 1.78996e-05
-8.71674 -2.24228e-24 1.80226e-05
-8.70212 -2.22098e-23 1.81465e-05
-8.6875 -3.30716e-24 1.82714e-05
-8.67289 -1.35028e-23 1.83973e-05
-8.6583 1.29573e-23 1.85242e-05
-8.64371 -1.77095e-23 1.86521e-05
-8.62914 2.44842e-24 1.87811e-05
-8.61457 -1.54704e-23 1.8911e-05
-8.60002 -7.19582e-24 1.9042e-05
-8.58547 -1.36896e-24 1.91741e-05
-8.57094 6.27723e-24 1.93072e-05
-8.55641 -1.15727e-23 1.94414e-05
-8.5419 9.02469e-24 1.95766e-05
-8.52739 2.34495e-24 1.9713e-05
-8.51289 2.30052e-23 1.98504e-05
-8.49841 -7.66609e-24 1.9989e-05
-8.48393 -6.2114e-24 2.01287e-05
-8.46946 5.248e-24 2.02695e-05
-8.45501 9.35934e-24 2.04114e-05
-8.44056 -1.62455e-23 2.05546e-05
-8.42612 -1.48113e-23 2.06988e-05
-8.41169 8.81945e-24 2.08443e-05
-8.39727 -2.6757e-23 2.09909e-05
-8.38286 -4.98752e-24 2.11388e-05
-8.36846 2.62638e-23 2.12879e-05
-8.35407 7.50143e-24 2.14381e-05
-8.33969 5.78814e-24 2.15897e-05
-8.32532 1.48351e-24 2.17424e-05
-8.31095 1.66927e-23 2.18965e-05
-8.2966 1.10576e-24 2.20518e-05
-8.28225 -3.3723e-24 2.22084e-05
-8.26792 -2.56083e-23 2.23662e-05
-8.25359 -1.10683e-23 2.25254e-05
-8.23927 -1.62579e-23 2.2686e-05
-8.22496 -2.17635e-23 2.28478e-05
-8.21066 2.43494e-25 2.3011e-05
-8.19637 -1.00247e-23 2.31756e-05
-8.18209 -1.32788e-23 2.33416e-05
-8.16782 -3.51205e-23 2.35089e-05
-8.15355 -2.85207e-23 2.36776e-05
-8.1393 3.52275e-24 2.38478e-05
-8.12505 -1.72231e-24 2.40194e-05
-8.11081 -2.42116e-23 2.41924e-05
-8.09658 1.3389e-23 2.43669e-05
-8.08236 2.74736e-23 2.45429e-05
-8.06814 -1.12156e-24 2.47204e-05
-8.05394 -2.89893e-23 2.48994e-05
-8.03974 3.67764e-24 2.50799e-05
-8.02556 3.27764e-23 2.52619e-05
-8.01138 1.21199e-23 2.54455e-05
-7.99721 -8.89128e-24 2.56307e-05
-7.98305 7.46017e-24 2.58174e-05
-7.96889 -3.10492e-23 2.60058e-05
-7.95475 -1.76155e-23 2.61957e-05
-7.94061 -1.86079e-25 2.63873e-05
-7.92648 -1.04244e-24 2.65806e-05
-7.91236 -5.07802e-24 2.67755e-05
-7.89825 -2.23902e-24 2.69721e-05
-7.88414 -2.35683e-23 2.71704e-05
-7.87005 -5.95495e-24 2.73704e-05
-7.85596 2.4341e-24 2.75722e-05
-7.84188 -9.19956e-24 2.77757e-05
-7.8278 7.89103e-24 2.7981e-05
-7.81374 1.00014e-23 2.8188e-05
-7.79968 -1.83709e-23 2.83969e-05
-7.78563 -1.02793e-23 2.86076e-05
-7.77159 2.70992e-23 2.88202e-05
-7.75756 -2.87017e-23 2.90346e-05
-7.74353 -2.69586e-23 2.9251e-05
-7.72952 -2.90116e-23 2.94692e-05
-7.71551 -9.61401e-24 2.96893e-05
-7.70151 1.77031e-23 2.99114e-05
-7.68751 -4.83466e-23 3.01355e-05
-7.67352 -8.1853e-24 3.03616e-05
-7.65954 2.95602e-24 3.05896e-05
-7.64557 -4.01063e-24 3.08197e-05
-7.63161 -7.02656e-23 3.10519e-05
-7.61765 1.2913e-23 3.12861e-05
-7.6037 -3.66347e-23 3.15224e-05
-7.58976 6.1036e-24 3.17609e-05
-7.57583 -1.41076e-23 3.20015e-05
-7.5619 1.49909e-23 3.22442e-05
-7.54798 3.75738e-24 3.24891e-05
-7.53407 -7.56702e-23 3.27363e-05
-7.52017 -7.40914e-24 3.29857e-05
-7.50627 1.628e-23 3.32373e-05
-7.49238 -9.17513e-24 3.34912e-05
-7.47849 -2.09701e-24 3.37475e-05
-7.46462 -2.46015e-23 3.4006e-05
-7.45075 -1.60821e-23 3.4267e-05
-7.43689 -2.64187e-24 3.45303e-05
-7.42303 -8.44495e-24 3.4796e-05
-7.40919 -2.32237e-23 3.50642e-05
-7.39535 -1.74972e-23 3.53348e-05
-7.38151 -1.28819e-23 3.56079e-05
-7.36769 2.46947e-23 3.58835e-05
-7.35387 -3.13579e-23 3.61617e-05
-7.34006 -2.07016e-23 3.64425e-05
-7.32625 -3.40871e-24 3.67258e-05
-7.31245 -4.35183e-23 3.70118e-05
-7.29866 2.25053e-23 3.73005e-05
-7.28488 -2.80248e-23 3.75918e-05
-7.2711 -1.45188e-24 3.78859e-05
-7.25733 1.81395e-24 3.81827e-05
-7.24356 -1.80364e-23 3.84823e-05
-7.22981 -2.57597e-23 3.87847e-05
-7.21605 -7.16664e-23 3.90899e-05
-7.20231 -3.21394e-24 3.9398e-05
-7.18857 7.72974e-24 3.9709e-05
-7.17484 4.73383e-23 4.0023e-05
-7.16112 1.2952e-23 4.034e-05
-7.1474 2.90632e-23 4.06599e-05
-7.13369 1.72924e-23 4.09829e-05
-7.11998 -6.00605e-24 4.1309e-05
-7.10629 -1.75315e-23 4.16381e-05
-7.09259 3.49259e-23 4.19705e-05
-7.07891 -6.2388e-23 4.2306e-05
-7.06523 -2.99565e-23 4.26447e-05
-7.05156 4.3319e-23 4.29867e-05
-7.03789 6.04799e-26 4.3332e-05
-7.02423 -9.56858e-24 4.36806e-05
-7.01058 -3.13792e-23 4.40326e-05
-6.99693 -7.94527e-23 4.4388e-05
-6.98329 -2.77995e-24 4.47468e-05
-6.96966 -2.90493e-23 4.51091e-05
-6.95603 -6.73146e-24 4.5475e-05
-6.94241 3.27437e-23 4.58444e-05
-6.92879 2.16453e-23 4.62175e-05
-6.91518 -5.73674e-24 4.65941e-05
-6.90158 5.49461e-23 4.69745e-05
-6.88798 3.89531e-23 4.73587e-05
-6.87439 -5.8201e-24 4.77466e-05
-6.86081 7.44906e-24 4.81383e-05
-6.84723 -5.9663e-23 4.85339e-05
-6.83365 4.04605e-25 4.89335e-05
-6.82009 5.32393e-24 4.9337e-05
-6.80653 9.42306e-25 4.97445e-05
-6.79297 -1.66674e-23 5.01561e-05
-6.77942 -4.15535e-23 5.05718e-05
-6.76588 -6.03994e-24 5.09916e-05
-6.75234 -8.76077e-24 5.14157e-05
-6.73881 2.99088e-23 5.1844e-05
-6.72528 -3.58906e-23 5.22766e-05
-6.71176 -3.72382e-25 5.27136e-05
-6.69825 -4.57259e-23 5.3155e-05
-6.68474 2.3212e-23 5.36009e-05
-6.67124 5.15383e-23 5.40513e-05
-6.65774 4.75447e-24 5.45063e-05
-6.64425 -1.01344e-23 5.49659e-05
-6.63077 5.35195e-24 5.54302e-05
-6.61729 -4.49065e-23 5.58993e-05
-6.60381 1.91892e-24 5.63731e-05
-6.59035 -2.34425e-23 5.68518e-05
-6.57688 -7.11045e-24 5.73355e-05
-6.56343 -4.70428e-23 5.78241e-05
-6.54998 6.56496e-23 5.83178e-05
-6.53653 2.27353e-23 5.88166e-05
-6.52309 3.29229e-23 5.93205e-05
-6.50965 1.68066e-23 5.98297e-05
-6.49623 -3.42219e-23 6.03442e-05
-6.4828 8.69382e-23 6.08641e-05
-6.46938 -3.6279e-23 6.13894e-05
-6.45597 -1.41584e-22 6.19202e-05
-6.44256 -1.85858e-23 6.24566e-05
-6.42916 -7.69204e-23 6.29987e-05
-6.41576 -4.44335e-23 6.35464e-05
-6.40237 1.39077e-23 6.40999e-05
-6.38899 4.36044e-23 6.46593e-05
-6.37561 6.27554e-23 6.52246e-05
-6.36223 -1.23928e-23 6.5796e-05
-6.34886 2.47835e-23 6.63734e-05
-6.3355 -4.19788e-23 6.6957e-05
-6.32214 6.0936e-23 6.75468e-05
-6.30878 1.26571e-23 6.8143e-05
-6.29543 -7.36858e-23 6.87455e-05
-6.28209 8.23847e-24 6.93546e-05
-6.26875 -1.72463e-22 6.99702e-05
-6.25542 4.5984e-23 7.05925e-05
-6.24209 2.51872e-24 7.12215e-05
-6.22876 -1.95206e-22 7.18574e-05
-6.21545 -6.32561e-23 7.25001e-05
-6.20213 -6.53349e-23 7.31499e-05
-6.18882 3.17385e-23 7.38068e-05
-6.17552 -2.1729e-22 7.44709e-05
-6.16222 -2.19302e-22 7.51423e-05
-6.14893 -5.9832e-23 7.5821e-05
-6.13564 -1.03688e-23 7.65073e-05
-6.12236 -2.7081e-22 7.72011e-05
-6.10908 -1.78256e-23 7.79026e-05
-6.09581 9.96095e-23 7.86119e-05
-6.08254 1.09919e-22 7.93291e-05
-6.06927 5.46255e-23 8.00543e-05
-6.05601 -3.22978e-23 8.07875e-05
-6.04276 -2.55329e-23 8.1529e-05
-6.02951 3.39984e-23 8.22789e-05
-6.01627 7.61324e-24 8.30371e-05
-6.00303 -2.39487e-23 8.38039e-05
-5.98979 -3.904e-24 8.45794e-05
-5.97656 3.07213e-24 8.53636e-05
-5.96334 5.61496e-23 8.61568e-05
-5.95012 1.32143e-23 8.69589e-05
-5.9369 -2.69934e-23 8.77703e-05
-5.92369 -9.50862e-23 8.85909e-05
-5.91048 -6.15516e-23 8.94209e-05
-5.89728 -1.21489e-22 9.02604e-05
-5.88409 -3.29949e-24 9.11096e-05
-5.87089 -2.71438e-23 9.19685e-05
-5.85771 -2.95288e-24 9.28374e-05
-5.84452 -1.76578e-23 9.37164e-05
-5.83134 2.84979e-23 9.46056e-05
-5.81817 2.12683e-23 9.55051e-05
-5.805 -6.88834e-24 9.64152e-05
-5.79183 -5.6841e-23 9.73358e-05
-5.77867 -1.27542e-22 9.82673e-05
-5.76552 -2.10952e-22 9.92097e-05
-5.75237 1.10624e-22 0.000100163
-5.73922 6.85851e-23 0.000101128
-5.72608 -2.06103e-23 0.000102104
-5.71294 -3.19594e-24 0.000103092
-5.6998 4.16875e-23 0.000104091
-5.68668 -1.46541e-23 0.000105103
-5.67355 -2.29985e-22 0.000106126
-5.66043 -2.85731e-22 0.000107162
-5.64731 -7.02281e-23 0.00010821
-5.6342 -1.79167e-22 0.000109271
-5.62109 -6.08868e-23 0.000110345
-5.60799 -1.38209e-23 0.000111432
-5.59489 1.78331e-22 0.000112531
-5.5818 1.60216e-22 0.000113645
-5.56871 -3.62466e-23 0.000114771
-5.55562 -1.06896e-23 0.000115912
-5.54254 2.11652e-22 0.000117066
-5.52946 1.14888e-22 0.000118235
-5.51639 -4.14489e-22 0.000119418
-5.50332 5.56377e-23 0.000120615
-5.49025 -1.33862e-22 0.000121828
-5.47719 3.21682e-23 0.000123055
-5.46413 3.47542e-23 0.000124298
-5.45108 -2.73705e-22 0.000125556
-5.43803 -9.31845e-23 0.00012683
-5.42499 -4.03249e-24 0.00012812
-5.41194 -2.34875e-22 0.000129426
-5.39891 -6.87142e-24 0.000130749
-5.38588 -2.04326e-22 0.000132088
-5.37285 -6.70603e-23 0.000133444
-5.35982 1.30523e-22 0.000134817
-5.3468 -3.65523e-24 0.000136208
-5.33379 -5.81282e-22 0.000137617
-5.32077 -8.74629e-23 0.000139043
-5.30776 4.05186e-23 0.000140488
-5.29476 7.12382e-23 0.000141952
-5.28176 2.2135e-22 0.000143434
-5.26876 -1.30649e-22 0.000144935
-5.25577 -4.02763e-22 0.000146456
-5.24278 8.16871e-23 0.000147997
-5.22979 3.84521e-23 0.000149558
-5.21681 -5.34974e-22 0.000151139
-5.20384 -1.44848e-22 0.000152741
-5.19086 -6.20894e-22 0.000154364
-5.17789 1.31182e-22 0.000156008
-5.16493 -3.22953e-23 0.000157674
-5.15196 -7.29592e-23 0.000159362
-5.139 -5.89157e-22 0.000161072
-5.12605 -8.48942e-23 0.000162805
-5.1131 3.43968e-23 0.000164562
-5.10015 1.62386e-22 0.000166341
-5.08721 -1.20344e-22 0.000168145
-5.07427 -1.63024e-22 0.000169973
-5.06133 1.26202e-22 0.000171826
-5.0484 4.88139e-23 0.000173703
-5.03547 -4.09627e-22 0.000175606
-5.02254 -9.26942e-23 0.000177536
-5.00962 -2.6853e-22 0.000179491
-4.99671 2.25039e-22 0.000181473
-4.98379 -4.33079e-23 0.000183482
-4.97088 -3.85885e-22 0.00018552
-4.95797 -2.09576e-23 0.000187585
-4.94507 -1.79974e-22 0.000189678
-4.93217 -1.5099e-23 0.000191801
-4.91927 -1.06054e-23 0.000193954
-4.90638 -4.20872e-22 0.000196136
-4.89349 -5.8007e-22 0.000198349
-4.8806 -3.51403e-22 0.000200593
-4.86772 1.22473e-25 0.000202869
-4.85484 -4.29548e-22 0.000205177
-4.84197 -2.39172e-22 0.000207517
-4.82909 -8.36925e-22 0.000209891
-4.81623 5.83163e-23 0.000212298
-4.80336 1.49664e-22 0.00021474
-4.7905 -2.9603e-24 0.000217217
-4.77764 1.25662e-22 0.00021973
-4.76479 -5.59984e-22 0.000222279
-4.75193 2.04492e-23 0.000224865
-4.73909 4.96769e-23 0.000227488
-4.72624 2.91999e-22 0.00023015
-4.7134 -5.77963e-23 0.00023285
-4.70056 -7.46068e-23 0.00023559
-4.68773 2.10435e-22 0.00023837
-4.67489 1.59854e-22 0.000241191
-4.66207 2.19379e-22 0.000244054
-4.64924 -1.52059e-22 0.000246959
-4.63642 1.56951e-22 0.000249908
-4.6236 -2.86814e-22 0.0002529
-4.61078 -1.63783e-22 0.000255938
-4.59797 1.78777e-22 0.00025902
-4.58516 2.58063e-22 0.00026215
-4.57236 -8.67296e-23 0.000265326
-4.55955 -1.91313e-22 0.000268551
-4.54676 2.37602e-22 0.000271825
-4.53396 -7.12515e-22 0.000275149
-4.52117 1.29921e-22 0.000278523
-4.50838 3.0645e-22 0.00028195
-4.49559 -1.19371e-21 0.000285429
-4.48281 4.53238e-22 0.000288962
-4.47002 -7.70612e-22 0.000292549
-4.45725 -6.67066e-22 0.000296193
-4.44447 1.60613e-22 0.000299893
-4.4317 1.96864e-22 0.000303652
-4.41893 -3.07547e-22 0.000307469
-4.40617 1.64351e-22 0.000311347
-4.39341 1.15615e-22 0.000315286
-4.38065 -6.68133e-22 0.000319287
-4.36789 7.41612e-23 0.000323352
-4.35514 -7.95756e-22 0.000327483
-4.34239 -9.2532e-22 0.000331679
-4.32964 5.08943e-22 0.000335943
-4.3169 -7.7327e-23 0.000340275
-4.30415 -1.43622e-21 0.000344678
-4.29142 4.03178e-22 0.000349153
-4.27868 -4.16882e-22 0.0003537
-4.26595 -6.83778e-22 0.000358322
-4.25322 2.19569e-22 0.00036302
-4.24049 -3.60455e-22 0.000367795
-4.22777 -6.33111e-22 0.000372649
-4.21505 4.02288e-22 0.000377584
-4.20233 -5.52616e-22 0.000382601
-4.18961 -3.44191e-22 0.000387702
-4.1769 -8.12101e-23 0.000392889
-4.16419 2.55149e-22 0.000398163
-4.15148 -3.78171e-22 0.000403526
-4.13878 -4.70576e-22 0.00040898
-4.12608 2.88297e-23 0.000414527
-4.11338 -6.25157e-22 0.000420168
-4.10068 4.44117e-22 0.000425907
-4.08799 5.01263e-22 0.000431744
-4.0753 3.39906e-22 0.000437682
-4.06261 -1.0322e-21 0.000443723
-4.04993 6.18823e-22 0.00044987
-4.03725 -1.74918e-22 0.000456123
-4.02457 -1.96364e-21 0.000462487
-4.01189 3.75972e-22 0.000468962
-3.99922 -7.37374e-22 0.000475552
-3.98655 -2.05112e-22 0.000482259
-3.97388 -3.71557e-22 0.000489085
-3.96121 -1.66886e-21 0.000496034
-3.94855 -3.65184e-21 0.000503107
-3.93589 -3.10586e-22 0.000510308
-3.92323 7.52892e-22 0.000517638
-3.91058 -6.15362e-22 0.000525103
-3.89792 2.13251e-22 0.000532703
-3.88527 -1.71257e-21 0.000540442
-3.87263 4.2434e-22 0.000548324
-3.85998 1.22627e-21 0.000556351
-3.84734 -2.76508e-21 0.000564527
-3.8347 1.09873e-21 0.000572855
-3.82206 5.79359e-22 0.000581339
-3.80943 -1.38795e-21 0.000589982
-3.79679 3.54807e-22 0.000598787
-3.78416 5.52065e-23 0.00060776
-3.77154 -7.48979e-22 0.000616902
-3.75891 -3.13083e-22 0.000626219
-3.74629 1.077e-21 0.000635715
-3.73367 1.38945e-21 0.000645393
-3.72105 -4.38649e-22 0.000655258
-3.70844 1.27086e-21 0.000665315
-3.69582 8.87464e-23 0.000675568
-3.68321 -4.14279e-21 0.000686021
-3.67061 -2.4507e-21 0.00069668
-3.658 -7.94973e-22 0.000707549
-3.6454 -8.65383e-22 0.000718633
-3.6328 -2.00563e-21 0.000729939
-3.6202 1.019e-21 0.00074147
-3.6076 1.00816e-21 0.000753233
-3.59501 -5.72909e-22 0.000765234
-3.58242 2.71861e-22 0.000777478
-3.56983 -3.3726e-22 0.000789971
-3.55724 5.61554e-22 0.00080272
-3.54466 5.76328e-23 0.000815731
-3.53208 -3.10263e-21 0.000829011
-3.5195 -1.114e-21 0.000842566
-3.50692 -2.90438e-21 0.000856403
-3.49435 -8.38568e-22 0.00087053
-3.48177 -1.50825e-21 0.000884955
-3.4692 1.58577e-22 0.000899684
-3.45664 -3.42653e-21 0.000914726
-3.44407 -3.20807e-21 0.000930089
-3.43151 -6.52968e-21 0.000945781
-3.41894 5.46257e-23 0.000961812
-3.40639 -7.97933e-21 0.000978189
-3.39383 1.36817e-21 0.000994923
-3.38127 2.60291e-21 0.00101202
-3.36872 -4.43717e-21 0.0010295
-3.35617 -9.73659e-22 0.00104736
-3.34362 4.71456e-22 0.00106562
-3.33108 -8.01511e-22 0.00108428
-3.31853 -4.87086e-21 0.00110337
-3.30599 -1.83236e-21 0.00112288
-3.29345 -3.33433e-21 0.00114284
-3.28091 2.54906e-21 0.00116325
-3.26838 -2.08693e-21 0.00118412
-3.25584 8.08703e-23 0.00120548
-3.24331 1.14968e-21 0.00122733
-3.23078 -2.62872e-21 0.00124969
-3.21825 -2.86203e-21 0.00127257
-3.20573 -6.33115e-21 0.00129599
-3.19321 -1.20455e-21 0.00131996
-3.18068 2.54776e-23 0.00134451
-3.16817 -6.24326e-22 0.00136963
-3.15565 -2.70411e-22 0.00139537
-3.14313 9.36472e-22 0.00142172
-3.13062 -4.93088e-21 0.00144871
-3.11811 3.85244e-21 0.00147637
-3.1056 -5.49701e-21 0.0015047
-3.09309 -5.30847e-21 0.00153373
-3.08059 -1.46307e-21 0.00156349
-3.06808 1.02232e-21 0.00159398
-3.05558 -9.29209e-22 0.00162525
-3.04308 -1.35392e-21 0.0016573
-3.03059 2.89752e-22 0.00169017
-3.01809 -4.13324e-21 0.00172388
-3.0056 -7.7635e-21 0.00175846
-2.99311 2.39186e-21 0.00179393
-2.98062 -1.29455e-20 0.00183033
-2.96813 -3.3918e-21 0.00186768
-2.95564 -6.37567e-21 0.00190602
-2.94316 -4.16157e-21 0.00194537
-2.93067 -5.33882e-21 0.00198578
-2.91819 -1.89626e-21 0.00202727
-2.90572 -1.85453e-21 0.00206988
-2.89324 2.1408e-21 0.00211366
-2.88076 -3.57483e-21 0.00215863
-2.86829 -5.44478e-23 0.00220484
-2.85582 -2.55912e-21 0.00225234
-2.84335 -1.76668e-20 0.00230116
-2.83088 -2.53437e-21 0.00235136
-2.81842 -4.66147e-22 0.00240297
-2.80595 -5.43072e-21 0.00245606
-2.79349 -7.96001e-22 0.00251068
-2.78103 -2.40062e-21 0.00256687
-2.76857 2.11283e-21 0.00262469
-2.75611 -8.93737e-21 0.00268421
-2.74366 -1.12848e-21 0.00274549
-2.7312 -8.40383e-21 0.00280859
-2.71875 -2.49117e-20 0.00287358
-2.7063 2.76875e-21 0.00294053
-2.69385 -2.20115e-20 0.00300951
-2.6814 -4.38071e-21 0.0030806
-2.66896 -2.06738e-20 0.00315389
-2.65651 -1.39061e-21 0.00322945
-2.64407 -1.58207e-20 0.00330738
-2.63163 2.72914e-21 0.00338776
-2.61919 -6.10208e-21 0.00347071
-2.60675 1.50933e-21 0.0035563
-2.59432 1.40347e-20 0.00364466
-2.58188 -3.37681e-20 0.0037359
-2.56945 -8.23833e-21 0.00383013
-2.55702 5.48551e-21 0.00392748
-2.54459 7.60891e-21 0.00402807
-2.53216 -3.28184e-20 0.00413205
-2.51974 7.37133e-21 0.00423955
-2.50731 4.6705e-21 0.00435072
-2.49489 -2.77342e-20 0.00446573
-2.48247 -3.10959e-20 0.00458474
-2.47005 -1.51317e-20 0.00470793
-2.45763 -1.83533e-20 0.00483547
-2.44521 1.23797e-20 0.00496757
-2.4328 2.45306e-20 0.00510443
-2.42038 1.08649e-21 0.00524626
-2.40797 -1.64479e-20 0.0053933
-2.39556 -4.29419e-20 0.00554579
-2.38315 -3.25007e-20 0.00570397
-2.37074 -1.4748e-20 0.00586813
-2.35834 -4.1948e-21 0.00603854
-2.34593 3.199e-20 0.0062155
-2.33353 1.0576e-20 0.00639934
-2.32113 -2.17696e-20 0.0065904
-2.30873 -2.55174e-20 0.00678903
-2.29633 -5.44798e-20 0.00699561
-2.28393 -5.52696e-21 0.00721055
-2.27153 -7.1914e-21 0.00743428
-2.25914 -2.12009e-21 0.00766726
-2.24674 3.23472e-20 0.00790996
-2.23435 -2.8927e-20 0.00816291
-2.22196 -5.17483e-20 0.00842665
-2.20957 -8.48531e-20 0.00870178
-2.19718 -9.23801e-21 0.00898892
-2.18479 -3.50455e-20 0.00928874
-2.17241 -2.89431e-20 0.00960195
-2.16002 7.85653e-21 0.00992931
-2.14764 -3.55558e-20 0.0102716
-2.13526 -5.79482e-21 0.0106298
-2.12288 3.77166e-20 0.0110048
-2.1105 -5.24534e-21 0.0113976
-2.09812 -3.31995e-20 0.0118092
-2.08575 -7.14892e-20 0.0122409
-2.07337 3.55007e-20 0.0126938
-2.061 5.95669e-20 0.0131694
-2.04862 -5.31777e-20 0.0136691
-2.03625 -6.96369e-20 0.0141944
-2.02388 1.27661e-20 0.0147471
-2.01151 1.31184e-20 0.0153289
-1.99914 -2.93435e-20 0.015942
-1.98678 -1.70118e-19 0.0165883
-1.97441 6.90992e-20 0.0172703
-1.96205 -1.60097e-19 0.0179905
-1.94968 -1.24229e-19 0.0187516
-1.93732 -2.24037e-19 0.0195567
-1.92496 -3.23448e-19 0.020409
-1.9126 -1.70491e-19 0.0213122
-1.90024 -1.31828e-19 0.0222702
-1.88789 -2.70377e-19 0.0232873
-1.87553 -3.06109e-19 0.0243682
-1.86318 -9.42032e-20 0.0255181
-1.85082 -4.49775e-19 0.0267428
-1.83847 -3.45012e-19 0.0280486
-1.82612 -2.14705e-19 0.0294426
-1.81377 -4.89087e-19 0.0309324
-1.80142 -3.27605e-19 0.0325267
-1.78907 4.07659e-20 0.0342351
-1.77672 -5.84296e-20 0.0360683
-1.76438 -4.60481e-19 0.0380382
-1.75203 -5.50178e-19 0.0401582
-1.73969 -8.32302e-20 0.0424434
-1.72734 -1.39481e-19 0.0449107
-1.715 1.76522e-19 0.0475792
-1.70266 -9.45362e-19 0.0504705
-1.69032 2.0954e-19 0.0536092
-1.67798 3.326e-19 0.0570235
-1.66564 6.27969e-20 0.0607451
-1.65331 -6.24231e-20 0.064811
-1.64097 -1.43103e-18 0.0692634
-1.62864 1.95606e-19 0.0741511
-1.6163 -1.80083e-18 0.079531
-1.60397 1.02312e-19 0.0854691
-1.59164 -1.05834e-18 0.092043
-1.57931 2.84383e-19 0.0993437
-1.56698 -2.15193e-18 0.107479
-1.55465 -2.24401e-18 0.116578
-1.54232 -4.06601e-18 0.126793
-1.52999 -3.01302e-19 0.138311
-1.51767 -3.08555e-18 0.151355
-1.50534 -6.73363e-18 0.166199
-1.49302 -9.69144e-19 0.183183
-1.48069 2.47478e-18 0.202726
-1.46837 -2.90897e-19 0.225355
-1.45605 -1.18118e-18 0.251738
-1.44373 2.60106e-18 0.282734
-1.43141 -3.33823e-19 0.319453
-1.41909 -1.52439e-17 0.363361
-1.40677 -3.10416e-18 0.416414
-1.39445 -8.98581e-18 0.481272
-1.38213 3.08781e-18 0.561621
-1.36982 -5.08223e-17 0.662678
-1.3575 -4.38339e-17 0.792011
-1.34519 3.48778e-18 0.960904
-1.33288 -4.7187e-17 1.18673
-1.32056 4.54242e-18 1.49724
-1.30825 -1.21659e-16 1.93865
-1.29594 6.93034e-18 2.59174
-1.28363 -1.76876e-16 3.60541
-1.27132 -2.94862e-16 5.26867
-1.25901 -7.24818e-16 8.15751
-1.2467 -6.34727e-16 13.3073
-1.2344 -8.21299e-16 21.3141
-1.22209 -2.65752e-17 26.7807
-1.20978 -3.15152e-16 21.8042
-1.19748 -3.81686e-16 13.9009
-1.18517 -2.32157e-16 8.69381
-1.17287 5.39923e-16 5.72782
-1.16057 1.76532e-16 3.99848
-1.14826 5.83448e-17 2.93234
-1.13596 2.62437e-16 2.23784
-1.12366 1.39999e-17 1.76341
-1.11136 1.05948e-16 1.42614
-1.09906 5.68542e-17 1.1783
-1.08676 7.14802e-17 0.991019
-1.07446 3.40118e-17 0.846139
-1.06217 4.12889e-18 0.731782
-1.04987 -9.42708e-19 0.639938
-1.03757 1.59454e-17 0.565056
-1.02528 -4.85827e-19 0.503191
-1.01298 1.94657e-17 0.451482
-1.00069 1.2432e-17 0.407811
-0.988392 1.59856e-17 0.370586
-0.976098 3.52409e-19 0.338589
-0.963805 9.0353e-18 0.310881
-0.951513 -1.10569e-19 0.28672
-0.939221 6.28065e-18 0.265523
-0.92693 7.71476e-18 0.24682
-0.914639 6.06282e-19 0.23023
-0.902349 1.58537e-18 0.215446
-0.890059 4.01949e-18 0.202211
-0.87777 2.98756e-18 0.190315
-0.865482 3.0558e-18 0.179582
-0.853194 3.49498e-18 0.169863
-0.840906 -7.65062e-19 0.161034
-0.828619 2.67011e-18 0.15299
-0.816332 2.47883e-18 0.145638
-0.804046 1.28402e-19 0.138902
-0.791761 2.16114e-18 0.132714
-0.779475 9.95511e-19 0.127016
-0.767191 1.27547e-18 0.121758
-0.754907 1.20941e-18 0.116896
-0.742623 3.9483e-19 0.11239
-0.730339 2.04522e-18 0.108208
-0.718056 2.50276e-18 0.104319
-0.705774 2.91037e-18 0.100697
-0.693492 1.08973e-18 0.0973174
-0.68121 1.42441e-18 0.0941604
-0.668929 8.32087e-19 0.0912069
-0.656648 8.32964e-19 0.0884402
-0.644367 4.33924e-19 0.0858454
-0.632087 2.97596e-19 0.0834089
-0.619808 1.52954e-18 0.0811187
-0.607528 3.1316e-19 0.0789637
-0.595249 3.41417e-19 0.0769341
-0.582971 4.56036e-19 0.0750208
-0.570692 1.26931e-18 0.0732158
-0.558414 3.25976e-19 0.0715115
-0.546137 2.05633e-19 0.0699012
-0.533859 7.68909e-19 0.0683787
-0.521582 2.56978e-19 0.0669383
-0.509305 2.97372e-19 0.065575
-0.497029 2.38922e-19 0.0642839
-0.484753 9.69728e-19 0.0630607
-0.472477 3.86366e-19 0.0619015
-0.460202 4.35043e-19 0.0608024
-0.447926 3.55356e-19 0.0597601
-0.435651 5.57381e-19 0.0587716
-0.423376 3.66641e-19 0.0578338
-0.411102 7.13869e-19 0.0569442
-0.398828 3.13846e-19 0.0561002
-0.386554 1.80593e-19 0.0552996
-0.37428 8.04747e-20 0.0545403
-0.362006 4.95588e-19 0.0538202
-0.349733 2.60538e-19 0.0531377
-0.33746 2.77526e-19 0.0524909
-0.325187 5.89246e-19 0.0518783
-0.312914 2.74002e-19 0.0512986
-0.300641 2.20667e-19 0.0507502
-0.288369 4.83706e-19 0.050232
-0.276097 3.09636e-19 0.0497428
-0.263824 2.23007e-19 0.0492816
-0.251553 2.01901e-19 0.0488473
-0.239281 4.66278e-19 0.0484389
-0.227009 1.89727e-19 0.0480557
-0.214738 4.47476e-19 0.0476969
-0.202466 3.01733e-19 0.0473617
-0.190195 2.52001e-19 0.0470494
-0.177924 2.12339e-19 0.0467595
-0.165653 2.23836e-19 0.0464912
-0.153382 -1.38663e-20 0.0462442
-0.141111 1.73981e-19 0.046018
-0.12884 4.19437e-19 0.045812
-0.116569 4.17072e-19 0.045626
-0.104299 3.06086e-19 0.0454596
-0.0920281 2.10654e-19 0.0453124
-0.0797576 2.57799e-19 0.0451842
-0.0674871 3.36686e-19 0.0450747
-0.0552167 4.27267e-19 0.0449838
-0.0429463 4.16298e-19 0.0449113
-0.0306759 -3.61776e-21 0.044857
-0.0184055 -3.33269e-18 0.0448209
-0.00613517 1.30152e-21 0.0448028
0.00613517 4.9147e-22 0.0448028
0.0184055 -3.33208e-18 0.0448209
0.0306759 1.6131e-21 0.044857
0.0429463 4.18412e-19 0.0449113
0.0552167 4.13612e-19 0.0449838
0.0674871 3.02829e-19 0.0450747
0.0797576 2.77615e-19 0.0451842
0.0920281 2.01264e-19 0.0453124
0.104299 2.90989e-19 0.0454596
0.116569 4.47616e-19 0.045626
0.12884 4.57592e-19 0.045812
0.141111 1.99422e-19 0.046018
0.153382 -2.97674e-20 0.0462442
0.165653 2.37485e-19 0.0464912
0.177924 2.38214e-19 0.0467595
0.190195 1.70732e-19 0.0470494
0.202466 2.72481e-19 0.0473617
0.214738 4.68488e-19 0.0476969
0.227009 2.33152e-19 0.0480557
0.239281 4.99151e-19 0.0484389
0.251553 2.66952e-19 0.0488473
0.263824 2.23827e-19 0.0492816
0.276097 2.75111e-19 0.0497428
0.288369 5.20378e-19 0.050232
0.300641 2.58122e-19 0.0507502
0.312914 2.78149e-19 0.0512986
0.325187 5.84092e-19 0.0518783
0.33746 2.48328e-19 0.0524909
0.349733 2.6347e-19 0.0531377
0.362006 5.67017e-19 0.0538202
0.37428 2.89626e-19 0.0545403
0.386554 3.31561e-19 0.0552996
0.398828 3.6984e-19 0.0561002
0.411102 7.50793e-19 0.0569442
0.423376 2.2029e-19 0.0578338
0.435651 7.15909e-19 0.0587716
0.447926 3.17087e-19 0.0597601
0.460202 3.68407e-19 0.0608024
0.472477 3.48876e-19 0.0619015
0.484753 9.32086e-19 0.0630607
0.497029 3.76113e-19 0.0642839
0.509305 4.66243e-19 0.065575
0.521582 6.6492e-19 0.0669383
0.533859 2.93294e-19 0.0683787
0.546137 2.47556e-19 0.0699012
0.558414 4.8826e-19 0.0715115
0.570692 1.07374e-18 0.0732158
0.582971 9.35867e-19 0.0750208
0.595249 3.69424e-19 0.0769341
0.607528 1.09117e-18 0.0789637
0.619808 1.51223e-18 0.0811187
0.632087 4.84537e-19 0.0834089
0.644367 9.79842e-19 0.0858454
0.656648 3.43105e-19 0.0884402
0.668929 9.20115e-19 0.0912069
0.68121 6.5292e-19 0.0941604
0.693492 8.22285e-19 0.0973174
0.705774 1.20519e-18 0.100697
0.718056 2.91562e-18 0.104319
0.730339 2.98532e-18 0.108208
0.742623 1.48598e-18 0.11239
0.754907 -3.77938e-19 0.116896
0.767191 1.57187e-18 0.121758
0.779475 -4.57633e-19 0.127016
0.791761 1.09798e-18 0.132714
0.804046 7.94091e-19 0.138902
0.816332 -1.57793e-19 0.145638
0.828619 7.73942e-19 0.15299
0.840906 -5.77362e-19 0.161034
0.853194 3.70682e-18 0.169863
0.865482 1.56065e-18 0.179582
0.87777 2.66515e-18 0.190315
0.890059 2.34853e-18 0.202211
0.902349 -5.40002e-19 0.215446
0.914639 3.51115e-18 0.23023
0.92693 8.51189e-19 0.24682
0.939221 7.69601e-18 0.265523
0.951513 -2.11661e-18 0.28672
0.963805 3.70513e-18 0.310881
0.976098 9.66197e-19 0.338589
0.988392 5.37188e-18 0.370586
1.00069 1.84161e-17 0.407811
1.01298 7.71312e-18 0.451482
1.02528 -6.37845e-19 0.503191
1.03757 1.03755e-17 0.565056
1.04987 2.66656e-17 0.639938
1.06217 -1.72719e-17 0.731782
1.07446 3.04087e-17 0.846139
1.08676 8.99991e-17 0.991019
1.09906 8.25713e-19 1.1783
1.11136 6.38268e-17 1.42614
1.12366 8.18249e-17 1.76341
1.13596 2.19733e-16 2.23784
1.14826 1.98635e-17 2.93234
1.16057 1.04238e-16 3.99848
1.17287 5.34831e-16 5.72782
1.18517 1.30627e-16 8.69381
1.19748 1.07058e-15 13.9009
1.20978 2.76338e-15 21.8042
1.22209 -1.76294e-17 26.7807
1.2344 2.03907e-16 21.3141
1.2467 -4.53139e-16 13.3073
1.25901 -1.15339e-15 8.15751
1.27132 -5.69915e-16 5.26867
1.28363 1.23736e-16 3.60541
1.29594 -4.00115e-16 2.59174
1.30825 2.44488e-17 1.93865
1.32056 2.2834e-18 1.49724
1.33288 -3.39655e-17 1.18673
1.34519 -4.6317e-17 0.960904
1.3575 -3.65896e-17 0.792011
1.36982 -4.6218e-17 0.662678
1.38213 -9.36611e-19 0.561621
1.39445 -5.05848e-18 0.481272
1.40677 -5.17344e-18 0.416414
1.41909 -1.61551e-17 0.363361
1.43141 -3.37844e-18 0.319453
1.44373 2.8601e-18 0.282734
1.45605 -1.58475e-18 0.251738
1.46837 2.08048e-18 0.225355
1.48069 -8.31205e-20 0.202726
1.49302 -3.80142e-19 0.183183
1.50534 -1.98188e-18 0.166199
1.51767 9.43024e-19 0.151355
1.52999 -8.16674e-19 0.138311
1.54232 -9.3685e-19 0.126793
1.55465 4.88162e-20 0.116578
1.56698 1.0181e-18 0.107479
1.57931 -6.56731e-20 0.0993437
1.59164 -1.75666e-18 0.092043
1.60397 -1.54992e-18 0.0854691
1.6163 4.28794e-19 0.079531
1.62864 -8.78108e-19 0.0741511
1.64097 -1.03385e-18 0.0692634
1.65331 3.6243e-19 0.064811
1.66564 1.83999e-19 0.0607451
1.67798 1.51078e-19 0.0570235
1.69032 -7.2032e-20 0.0536092
1.70266 -3.0832e-19 0.0504705
1.715 4.13104e-20 0.0475792
1.72734 -1.10893e-18 0.0449107
1.73969 2.76793e-19 0.0424434
1.75203 -5.88992e-19 0.0401582
1.76438 -3.82878e-19 0.0380382
1.77672 -2.36448e-20 0.0360683
1.78907 -4.30656e-20 0.0342351
1.80142 -1.18583e-20 0.0325267
1.81377 -9.27296e-20 0.0309324
1.82612 -1.53245e-19 0.0294426
1.83847 1.03655e-19 0.0280486
1.85082 -4.41729e-19 0.0267428
1.86318 -8.61958e-20 0.0255181
1.87553 -2.48275e-19 0.0243682
1.88789 -4.13064e-19 0.0232873
1.90024 -1.91173e-19 0.0222702
1.9126 -1.30251e-19 0.0213122
1.92496 -1.00771e-19 0.020409
1.93732 -1.44734e-19 0.0195567
1.94968 4.32873e-20 0.0187516
1.96205 -1.33487e-19 0.0179905
1.97441 8.93312e-20 0.0172703
1.98678 -3.43293e-20 0.0165883
1.99914 -1.66296e-20 0.015942
2.01151 5.20667e-20 0.0153289
2.02388 -1.35936e-19 0.0147471
2.03625 1.49057e-20 0.0141944
2.04862 -7.57022e-20 0.0136691
2.061 -6.27608e-20 0.0131694
2.07337 -3.67221e-20 0.0126938
2.08575 5.62313e-20 0.0122409
2.09812 -6.24197e-20 0.0118092
2.1105 -7.16325e-20 0.0113976
2.12288 5.03593e-20 0.0110048
2.13526 -2.63956e-20 0.0106298
2.14764 4.29477e-21 0.0102716
2.16002 6.98402e-21 0.00992931
2.17241 -3.02144e-20 0.00960195
2.18479 4.18342e-20 0.00928874
2.19718 -4.2338e-20 0.00898892
2.20957 -1.26037e-19 0.00870178
2.22196 1.30101e-20 0.00842665
2.23435 3.65364e-20 0.00816291
2.24674 -1.68449e-20 0.00790996
2.25914 -1.48466e-20 0.00766726
2.27153 1.40533e-20 0.00743428
2.28393 2.8782e-20 0.00721055
2.29633 -2.34909e-20 0.00699561
2.30873 -1.44934e-20 0.00678903
2.32113 7.36788e-21 0.0065904
2.33353 -5.51019e-20 0.00639934
2.34593 -2.73196e-20 0.0062155
2.35834 -1.24246e-20 0.00603854
2.37074 1.73541e-20 0.00586813
2.38315 -1.56009e-20 0.00570397
2.39556 -5.19958e-20 0.00554579
2.40797 8.79866e-21 0.0053933
2.42038 1.33418e-20 0.00524626
2.4328 -6.8052e-21 0.00510443
2.44521 -1.11937e-21 0.00496757
2.45763 -2.4244e-20 0.00483547
2.47005 -1.69839e-20 0.00470793
2.48247 -2.47664e-20 0.00458474
2.49489 -3.37586e-20 0.00446573
2.50731 6.17965e-21 0.00435072
2.51974 -5.44455e-20 0.00423955
2.53216 -1.95851e-21 0.00413205
2.54459 2.95987e-21 0.00402807
2.55702 -7.49033e-22 0.00392748
2.56945 8.08507e-21 0.00383013
2.58188 -3.74904e-21 0.0037359
2.59432 -1.04797e-21 0.00364466
2.60675 1.03858e-21 0.0035563
2.61919 -8.61459e-22 0.00347071
2.63163 1.68904e-21 0.00338776
2.64407 -4.22329e-21 0.00330738
2.65651 -3.21905e-21 0.00322945
2.66896 8.31448e-21 0.00315389
2.6814 -3.96263e-21 0.0030806
2.69385 -2.61672e-21 0.00300951
2.7063 8.1261e-21 0.00294053
2.71875 -6.80039e-21 0.00287358
2.7312 -1.5773e-20 0.00280859
2.74366 -2.3039e-21 0.00274549
2.75611 9.44756e-21 0.00268421
2.76857 3.79156e-22 0.00262469
2.78103 -1.72079e-20 0.00256687
2.79349 6.07591e-23 0.00251068
2.80595 -8.32247e-21 0.00245606
2.81842 -3.09457e-21 0.00240297
2.83088 -2.25657e-21 0.00235136
2.84335 -1.73225e-20 0.00230116
2.85582 8.60618e-22 0.00225234
2.86829 -6.53627e-21 0.00220484
2.88076 -6.69205e-21 0.00215863
2.89324 -1.28259e-21 0.00211366
2.90572 2.57689e-21 0.00206988
2.91819 -2.24901e-21 0.00202727
2.93067 -1.03439e-20 0.00198578
2.94316 3.39918e-21 0.00194537
2.95564 -1.07372e-20 0.00190602
2.96813 -4.98287e-21 0.00186768
2.98062 -2.50921e-21 0.00183033
2.99311 -7.48144e-22 0.00179393
3.0056 -5.6913e-21 0.00175846
3.01809 1.39749e-21 0.00172388
3.03059 4.59929e-21 0.00169017
3.04308 -1.78761e-21 0.0016573
3.05558 -5.36542e-21 0.00162525
3.06808 -4.94705e-21 0.00159398
3.08059 1.70025e-21 0.00156349
3.09309 7.95561e-22 0.00153373
3.1056 -3.66831e-21 0.0015047
3.11811 1.35205e-21 0.00147637
3.13062 -4.93339e-21 0.00144871
3.14313 1.58853e-21 0.00142172
3.15565 -2.17669e-21 0.00139537
3.16817 7.13896e-22 0.00136963
3.18068 -2.11558e-21 0.00134451
3.19321 -1.56396e-21 0.00131996
3.20573 2.72419e-21 0.00129599
3.21825 -1.01826e-21 0.00127257
3.23078 1.4748e-21 0.00124969
3.24331 7.9286e-22 0.00122733
3.25584 -1.32736e-21 0.00120548
3.26838 -1.6832e-21 0.00118412
3.28091 -3.35488e-21 0.00116325
3.29345 6.75033e-22 0.00114284
3.30599 -3.64613e-21 0.00112288
3.31853 1.82603e-21 0.00110337
3.33108 -6.34289e-21 0.00108428
3.34362 -1.49459e-21 0.00106562
3.35617 -2.14999e-21 0.00104736
3.36872 6.88144e-22 0.0010295
3.38127 9.6162e-23 0.00101202
3.39383 -3.73868e-22 0.000994923
3.40639 -5.11357e-21 0.000978189
3.41894 -4.56193e-21 0.000961812
3.43151 -2.00213e-21 0.000945781
3.44407 -2.46092e-21 0.000930089
3.45664 1.64349e-21 0.000914726
3.4692 2.18302e-21 0.000899684
3.48177 -6.9136e-22 0.000884955
3.49435 1.29129e-21 0.00087053
3.50692 -9.46139e-22 0.000856403
3.5195 -2.54169e-21 0.000842566
3.53208 -1.80555e-21 0.000829011
3.54466 1.45997e-21 0.000815731
3.55724 -9.34867e-22 0.00080272
3.56983 2.08614e-21 0.000789971
3.58242 -1.65191e-21 0.000777478
3.59501 4.68275e-22 0.000765234
3.6076 -1.93415e-21 0.000753233
3.6202 -1.28029e-21 0.00074147
3.6328 -6.79902e-22 0.000729939
3.6454 -3.16194e-21 0.000718633
3.658 -4.03316e-22 0.000707549
3.67061 2.03996e-21 0.00069668
3.68321 -2.83726e-21 0.000686021
3.69582 -1.11645e-21 0.000675568
3.70844 -3.43699e-21 0.000665315
3.72105 2.34719e-22 0.000655258
3.73367 5.54757e-22 0.000645393
3.74629 -1.11004e-21 0.000635715
3.75891 -3.5502e-22 0.000626219
3.77154 -3.87889e-22 0.000616902
3.78416 1.20749e-21 0.00060776
3.79679 -2.05283e-22 0.000598787
3.80943 -1.60095e-21 0.000589982
3.82206 -2.35098e-21 0.000581339
3.8347 -3.44939e-22 0.000572855
3.84734 -8.15882e-22 0.000564527
3.85998 -1.23026e-21 0.000556351
3.87263 4.39534e-22 0.000548324
3.88527 -1.65696e-21 0.000540442
3.89792 -2.04533e-21 0.000532703
3.91058 -8.03798e-22 0.000525103
3.92323 2.77474e-22 0.000517638
3.93589 -1.64788e-21 0.000510308
3.94855 -2.4725e-21 0.000503107
3.96121 -1.1705e-21 0.000496034
3.97388 8.29598e-23 0.000489085
3.98655 6.50607e-22 0.000482259
3.99922 6.97252e-23 0.000475552
4.01189 -1.1908e-21 0.000468962
4.02457 -4.75772e-22 0.000462487
4.03725 6.85876e-22 0.000456123
4.04993 -1.06642e-21 0.00044987
4.06261 -1.70769e-22 0.000443723
4.0753 -3.6543e-22 0.000437682
4.08799 7.0851e-22 0.000431744
4.10068 -3.55763e-23 0.000425907
4.11338 -1.52535e-21 0.000420168
4.12608 -2.21889e-22 0.000414527
4.13878 2.35817e-22 0.00040898
4.15148 -2.60324e-22 0.000403526
4.16419 -2.09263e-22 0.000398163
4.1769 2.19089e-22 0.000392889
4.18961 5.76458e-22 0.000387702
4.20233 -3.90923e-22 0.000382601
4.21505 -5.26631e-22 0.000377584
4.22777 -3.64946e-23 0.000372649
4.24049 5.61434e-22 0.000367795
4.25322 2.96876e-22 0.00036302
4.26595 3.02606e-22 0.000358322
4.27868 -2.54224e-22 0.0003537
4.29142 -5.03789e-25 0.000349153
4.30415 -5.30277e-22 0.000344678
4.3169 -8.68562e-23 0.000340275
4.32964 1.01163e-22 0.000335943
4.34239 -9.68051e-24 0.000331679
4.35514 -4.48319e-22 0.000327483
4.36789 1.18213e-22 0.000323352
4.38065 -2.00595e-23 0.000319287
4.39341 5.0842e-22 0.000315286
4.40617 -2.54424e-22 0.000311347
4.41893 4.46595e-23 0.000307469
4.4317 1.14221e-22 0.000303652
4.44447 -5.84779e-22 0.000299893
4.45725 -5.66616e-22 0.000296193
4.47002 7.09862e-23 0.000292549
4.48281 1.14154e-22 0.000288962
4.49559 -7.02551e-22 0.000285429
4.50838 -7.27678e-22 0.00028195
4.52117 2.96088e-22 0.000278523
4.53396 -2.01969e-22 0.000275149
4.54676 -5.05548e-22 0.000271825
4.55955 -6.43509e-22 0.000268551
4.57236 -7.73524e-23 0.000265326
4.58516 -1.63488e-22 0.00026215
4.59797 3.85694e-22 0.00025902
4.61078 4.63862e-22 0.000255938
4.6236 4.32812e-23 0.0002529
4.63642 -3.62999e-22 0.000249908
4.64924 -3.61863e-22 0.000246959
4.66207 -3.80681e-22 0.000244054
4.67489 -1.9809e-22 0.000241191
4.68773 -2.90658e-22 0.00023837
4.70056 -5.26116e-22 0.00023559
4.7134 -3.41313e-22 0.00023285
4.72624 2.84973e-22 0.00023015
4.73909 -1.1918e-22 0.000227488
4.75193 1.8214e-22 0.000224865
4.76479 -7.26396e-22 0.000222279
4.77764 3.14458e-22 0.00021973
4.7905 2.85225e-23 0.000217217
4.80336 -1.03314e-23 0.00021474
4.81623 1.38035e-22 0.000212298
4.82909 6.96795e-23 0.000209891
4.84197 -3.27316e-22 0.000207517
4.85484 -8.49318e-23 0.000205177
4.86772 1.35042e-22 0.000202869
4.8806 2.53444e-22 0.000200593
4.89349 -4.00242e-22 0.000198349
4.90638 1.85061e-22 0.000196136
4.91927 -2.88496e-22 0.000193954
4.93217 -5.50927e-22 0.000191801
4.94507 -8.39513e-23 0.000189678
4.95797 6.1969e-23 0.000187585
4.97088 -2.19555e-22 0.00018552
4.98379 -1.53109e-22 0.000183482
4.99671 5.32299e-23 0.000181473
5.00962 5.09283e-23 0.000179491
5.02254 -6.01782e-23 0.000177536
5.03547 1.0338e-22 0.000175606
5.0484 -6.32235e-23 0.000173703
5.06133 -2.84528e-23 0.000171826
5.07427 -1.94118e-22 0.000169973
5.08721 -5.87251e-23 0.000168145
5.10015 -7.42086e-23 0.000166341
5.1131 -6.21214e-22 0.000164562
5.12605 -1.71498e-22 0.000162805
5.139 -7.88736e-22 0.000161072
5.15196 -1.57777e-22 0.000159362
5.16493 7.02856e-23 0.000157674
5.17789 -6.91516e-23 0.000156008
5.19086 -6.68568e-22 0.000154364
5.20384 -1.40996e-22 0.000152741
5.21681 2.71816e-23 0.000151139
5.22979 9.93394e-23 0.000149558
5.24278 4.85925e-23 0.000147997
5.25577 -5.20257e-23 0.000146456
5.26876 1.73421e-22 0.000144935
5.28176 1.05913e-22 0.000143434
5.29476 8.81767e-23 0.000141952
5.30776 -1.63098e-22 0.000140488
5.32077 -1.44245e-22 0.000139043
5.33379 -2.85342e-22 0.000137617
5.3468 5.42847e-23 0.000136208
5.35982 1.97006e-22 0.000134817
5.37285 1.51176e-23 0.000133444
5.38588 5.09046e-23 0.000132088
5.39891 -4.21048e-23 0.000130749
5.41194 -2.00531e-24 0.000129426
5.42499 -2.72136e-22 0.00012812
5.43803 1.90101e-22 0.00012683
5.45108 -3.36086e-22 0.000125556
5.46413 7.70162e-23 0.000124298
5.47719 1.61871e-24 0.000123055
5.49025 -1.20481e-22 0.000121828
5.50332 7.60096e-23 0.000120615
5.51639 -2.4622e-22 0.000119418
5.52946 6.49867e-23 0.000118235
5.54254 1.85195e-23 0.000117066
5.55562 -6.94692e-23 0.000115912
5.56871 1.2006e-23 0.000114771
5.5818 2.23603e-23 0.000113645
5.59489 1.79314e-22 0.000112531
5.60799 -9.57211e-23 0.000111432
5.62109 5.91041e-23 0.000110345
5.6342 -2.68056e-23 0.000109271
5.64731 -1.89416e-22 0.00010821
5.66043 -2.44068e-22 0.000107162
5.67355 1.21375e-22 0.000106126
5.68668 -1.31058e-22 0.000105103
5.6998 -9.22321e-23 0.000104091
5.71294 -2.0378e-23 0.000103092
5.72608 7.04632e-23 0.000102104
5.73922 1.58494e-25 0.000101128
5.75237 -3.65835e-23 0.000100163
5.76552 -1.83798e-22 9.92097e-05
5.77867 3.88813e-23 9.82673e-05
5.79183 -2.87091e-22 9.73358e-05
5.805 -6.77083e-24 9.64152e-05
5.81817 -9.88143e-23 9.55051e-05
5.83134 -2.58194e-23 9.46056e-05
5.84452 -8.25309e-23 9.37164e-05
5.85771 -7.46443e-23 9.28374e-05
5.87089 -4.40246e-23 9.19685e-05
5.88409 4.92986e-23 9.11096e-05
5.89728 9.7005e-23 9.02604e-05
5.91048 1.03958e-22 8.94209e-05
5.92369 -2.47193e-23 8.85909e-05
5.9369 1.12955e-22 8.77703e-05
5.95012 7.15692e-23 8.69589e-05
5.96334 -3.82487e-23 8.61568e-05
5.97656 3.92168e-23 8.53636e-05
5.98979 -7.22019e-23 8.45794e-05
6.00303 -2.85886e-23 8.38039e-05
6.01627 -1.33864e-22 8.30371e-05
6.02951 5.35516e-23 8.22789e-05
6.04276 -9.26362e-23 8.1529e-05
6.05601 3.60039e-23 8.07875e-05
6.06927 -1.60852e-22 8.00543e-05
6.08254 -2.79886e-23 7.93291e-05
6.09581 -8.12833e-23 7.86119e-05
6.10908 -1.14087e-23 7.79026e-05
6.12236 2.33453e-23 7.72011e-05
6.13564 4.19928e-23 7.65073e-05
6.14893 -2.28422e-23 7.5821e-05
6.16222 -1.78639e-23 7.51423e-05
6.17552 -2.9559e-23 7.44709e-05
6.18882 -7.66246e-24 7.38068e-05
6.20213 2.77589e-23 7.31499e-05
6.21545 1.63481e-23 7.25001e-05
6.22876 5.10791e-23 7.18574e-05
6.24209 1.09294e-23 7.12215e-05
6.25542 -6.68064e-23 7.05925e-05
6.26875 -3.1663e-23 6.99702e-05
6.28209 -4.81458e-23 6.93546e-05
6.29543 2.54412e-23 6.87455e-05
6.30878 -1.93123e-23 6.8143e-05
6.32214 -3.77342e-23 6.75468e-05
6.3355 9.23236e-24 6.6957e-05
6.34886 -1.49232e-22 6.63734e-05
6.36223 6.93059e-23 6.5796e-05
6.37561 -3.58283e-23 6.52246e-05
6.38899 -1.58887e-23 6.46593e-05
6.40237 -3.51664e-25 6.40999e-05
6.41576 4.01113e-23 6.35464e-05
6.42916 -1.98579e-24 6.29987e-05
6.44256 -4.02492e-24 6.24566e-05
6.45597 -9.37687e-23 6.19202e-05
6.46938 -8.86579e-24 6.13894e-05
6.4828 -4.02496e-24 6.08641e-05
6.49623 -6.96574e-23 6.03442e-05
6.50965 -7.03726e-23 5.98297e-05
6.52309 1.40768e-23 5.93205e-05
6.53653 3.87157e-24 5.88166e-05
6.54998 1.02741e-23 5.83178e-05
6.56343 4.69641e-23 5.78241e-05
6.57688 -2.36843e-24 5.73355e-05
6.59035 4.14644e-23 5.68518e-05
6.60381 2.01184e-23 5.63731e-05
6.61729 -7.79151e-24 5.58993e-05
6.63077 -3.68721e-23 5.54302e-05
6.64425 -2.96181e-23 5.49659e-05
6.65774 9.30651e-24 5.45063e-05
6.67124 -1.02699e-24 5.40513e-05
6.68474 -4.56836e-23 5.36009e-05
6.69825 -9.9743e-24 5.3155e-05
6.71176 -1.79306e-22 5.27136e-05
6.72528 7.26867e-24 5.22766e-05
6.73881 -1.19301e-24 5.1844e-05
6.75234 1.35799e-23 5.14157e-05
6.76588 -2.00553e-23 5.09916e-05
6.77942 1.7029e-23 5.05718e-05
6.79297 8.44674e-24 5.01561e-05
6.80653 7.07106e-23 4.97445e-05
6.82009 -3.23366e-23 4.9337e-05
6.83365 -3.37216e-23 4.89335e-05
6.84723 -4.34645e-23 4.85339e-05
6.86081 -1.4035e-22 4.81383e-05
6.87439 1.94053e-23 4.77466e-05
6.88798 -4.73548e-23 4.73587e-05
6.90158 -7.82955e-23 4.69745e-05
6.91518 -4.72499e-23 4.65941e-05
6.92879 5.73258e-23 4.62175e-05
6.94241 -8.69703e-24 4.58444e-05
6.95603 3.00486e-23 4.5475e-05
6.96966 -2.24105e-23 4.51091e-05
6.98329 1.05569e-23 4.47468e-05
6.99693 -6.92247e-23 4.4388e-05
7.01058 2.60568e-23 4.40326e-05
7.02423 2.13753e-23 4.36806e-05
7.03789 -4.93502e-23 4.3332e-05
7.05156 -3.34017e-23 4.29867e-05
7.06523 2.30804e-23 4.26447e-05
7.07891 -4.91606e-23 4.2306e-05
7.09259 -4.39739e-23 4.19705e-05
7.10629 -6.26365e-23 4.16381e-05
7.11998 -1.97758e-23 4.1309e-05
7.13369 -6.83978e-24 4.09829e-05
7.1474 -1.8816e-23 4.06599e-05
7.16112 3.33365e-24 4.034e-05
7.17484 -9.26264e-24 4.0023e-05
7.18857 1.41897e-23 3.9709e-05
7.20231 1.58531e-23 3.9398e-05
7.21605 3.82291e-24 3.90899e-05
7.22981 -2.51485e-23 3.87847e-05
7.24356 -5.90485e-25 3.84823e-05
7.25733 -2.74968e-23 3.81827e-05
7.2711 1.28627e-24 3.78859e-05
7.28488 -4.63266e-25 3.75918e-05
7.29866 1.37014e-23 3.73005e-05
7.31245 -8.77285e-23 3.70118e-05
7.32625 3.87198e-24 3.67258e-05
7.34006 4.21721e-24 3.64425e-05
7.35387 2.63309e-23 3.61617e-05
7.36769 3.96508e-24 3.58835e-05
7.38151 6.73725e-24 3.56079e-05
7.39535 -1.77216e-23 3.53348e-05
7.40919 3.55013e-23 3.50642e-05
7.42303 -2.72953e-23 3.4796e-05
7.43689 3.44884e-23 3.45303e-05
7.45075 1.77188e-23 3.4267e-05
7.46462 1.24807e-23 3.4006e-05
7.47849 -1.68633e-23 3.37475e-05
7.49238 -1.51742e-23 3.34912e-05
7.50627 -8.45925e-24 3.32373e-05
7.52017 -1.67064e-23 3.29857e-05
7.53407 -2.3065e-24 3.27363e-05
7.54798 2.79261e-24 3.24891e-05
7.5619 -5.41006e-24 3.22442e-05
7.57583 1.04886e-23 3.20015e-05
7.58976 1.7783e-23 3.17609e-05
7.6037 2.71943e-23 3.15224e-05
7.61765 1.53007e-23 3.12861e-05
7.63161 -2.12359e-23 3.10519e-05
7.64557 -2.58422e-23 3.08197e-05
7.65954 3.92235e-24 3.05896e-05
7.67352 2.85465e-23 3.03616e-05
7.68751 -2.09383e-23 3.01355e-05
7.70151 -5.64132e-25 2.99114e-05
7.71551 1.00926e-23 2.96893e-05
7.72952 -2.89614e-23 2.94692e-05
7.74353 6.65869e-24 2.9251e-05
7.75756 -2.09329e-23 2.90346e-05
7.77159 3.35173e-24 2.88202e-05
7.78563 1.98079e-23 2.86076e-05
7.79968 1.66045e-23 2.83969e-05
7.81374 5.33465e-24 2.8188e-05
7.8278 1.69729e-23 2.7981e-05
7.84188 7.41483e-25 2.77757e-05
7.85596 7.33531e-24 2.75722e-05
7.87005 -2.40079e-24 2.73704e-05
7.88414 -1.97752e-23 2.71704e-05
7.89825 -2.40437e-23 2.69721e-05
7.91236 2.08149e-23 2.67755e-05
7.92648 8.47844e-24 2.65806e-05
7.94061 -2.62228e-24 2.63873e-05
7.95475 -2.0384e-23 2.61957e-05
7.96889 -2.77156e-23 2.60058e-05
7.98305 1.35955e-23 2.58174e-05
7.99721 -1.69216e-23 2.56307e-05
8.01138 -1.80693e-23 2.54455e-05
8.02556 2.78744e-24 2.52619e-05
8.03974 -4.46403e-24 2.50799e-05
8.05394 -1.62935e-23 2.48994e-05
8.06814 6.82172e-24 2.47204e-05
8.08236 3.60874e-24 2.45429e-05
8.09658 -7.75375e-24 2.43669e-05
8.11081 -1.23291e-23 2.41924e-05
8.12505 1.60733e-23 2.40194e-05
8.1393 5.95468e-24 2.38478e-05
8.15355 -9.32142e-24 2.36776e-05
8.16782 -3.8342e-23 2.35089e-05
8.18209 2.24775e-24 2.33416e-05
8.19637 -3.23758e-23 2.31756e-05
8.21066 2.91118e-24 2.3011e-05
8.22496 -1.16928e-23 2.28478e-05
8.23927 -1.55812e-23 2.2686e-05
8.25359 -2.97978e-24 2.25254e-05
8.26792 -7.2645e-24 2.23662e-05
8.28225 -2.40608e-23 2.22084e-05
8.2966 2.4724e-24 2.20518e-05
8.31095 6.2139e-24 2.18965e-05
8.32532 -7.69974e-24 2.17424e-05
8.33969 -2.5927e-23 2.15897e-05
8.35407 -2.96994e-23 2.14381e-05
8.36846 -1.9651e-23 2.12879e-05
8.38286 -1.16566e-23 2.11388e-05
8.39727 -1.57757e-23 2.09909e-05
8.41169 -5.59435e-24 2.08443e-05
8.42612 -7.99376e-24 2.06988e-05
8.44056 7.33851e-26 2.05546e-05
8.45501 -4.87835e-24 2.04114e-05
8.46946 2.59403e-23 2.02695e-05
8.48393 2.51046e-23 2.01287e-05
8.49841 -1.43867e-23 1.9989e-05
8.51289 8.93783e-24 1.98504e-05
8.52739 -1.5523e-23 1.9713e-05
8.5419 -4.63606e-24 1.95766e-05
8.55641 -2.56217e-24 1.94414e-05
8.57094 -1.27982e-23 1.93072e-05
8.58547 -5.71324e-25 1.91741e-05
8.60002 -1.71018e-23 1.9042e-05
8.61457 1.36883e-24 1.8911e-05
8.62914 2.47772e-24 1.87811e-05
8.64371 4.35516e-24 1.86521e-05
8.6583 -1.86161e-24 1.85242e-05
8.67289 -1.28737e-23 1.83973e-05
8.6875 -3.30424e-24 1.82714e-05
8.70212 -2.66167e-23 1.81465e-05
8.71674 3.54685e-24 1.80226e-05
8.73138 3.14036e-24 1.78996e-05
8.74603 1.88637e-24 1.77777e-05
8.76069 3.51913e-24 1.76566e-05
8.77535 2.2524e-24 1.75366e-05
8.79003 3.63762e-24 1.74174e-05
8.80472 4.52977e-24 1.72992e-05
8.81942 -1.01541e-23 1.71819e-05
8.83413 3.59193e-25 1.70655e-05
8.84885 2.29674e-24 1.695e-05
8.86359 -3.31849e-24 1.68354e-05
8.87833 3.21483e-24 1.67217e-05
8.89308 5.84195e-24 1.66089e-05
8.90785 -7.21083e-24 1.6497e-05
8.92262 -2.53057e-23 1.63859e-05
8.93741 6.99908e-24 1.62757e-05
8.95221 -1.03477e-23 1.61663e-05
8.96702 -5.69637e-24 1.60577e-05
8.98184 -4.86094e-24 1.595e-05
8.99667 1.03448e-23 1.58431e-05
9.01151 1.91974e-24 1.57371e-05
9.02637 -1.83273e-25 1.56318e-05
9.04124 2.56132e-25 1.55273e-05
9.05611 -3.55671e-24 1.54237e-05
9.071 -1.16206e-23 1.53208e-05
9.0859 2.80087e-24 1.52187e-05
9.10081 3.45159e-24 1.51174e-05
9.11574 -1.11213e-23 1.50168e-05
9.13067 -5.44138e-24 1.4917e-05
9.14562 -8.40425e-24 1.4818e-05
9.16058 -2.57418e-24 1.47197e-05
9.17555 8.7812e-25 1.46221e-05
9.19053 -4.37408e-24 1.45253e-05
9.20553 -1.58776e-24 1.44292e-05
9.22054 5.07705e-24 1.43338e-05
9.23556 -4.01868e-24 1.42391e-05
9.25059 -2.11965e-24 1.41452e-05
9.26563 1.64172e-24 1.40519e-05
9.28069 -4.86029e-24 1.39593e-05
9.29576 -9.51472e-25 1.38675e-05
9.31084 -3.17987e-24 1.37763e-05
9.32593 -2.84684e-24 1.36858e-05
9.34104 -5.73106e-24 1.35959e-05
9.35616 -3.44872e-25 1.35067e-05
9.37129 6.75033e-24 1.34182e-05
9.38643 -8.83564e-24 1.33303e-05
9.40159 2.7639e-24 1.32431e-05
9.41676 -1.30456e-24 1.31565e-05
9.43194 -2.34547e-24 1.30706e-05
9.44714 4.92323e-24 1.29852e-05
9.46235 -6.94707e-24 1.29005e-05
9.47757 6.55424e-24 1.28165e-05
9.4928 -4.92883e-24 1.2733e-05
9.50805 -5.53725e-24 1.26502e-05
9.52331 7.75263e-24 1.25679e-05
9.53859 -8.19202e-24 1.24863e-05
9.55388 -5.28611e-24 1.24052e-05
9.56918 1.68595e-24 1.23247e-05
9.5845 3.70469e-24 1.22448e-05
9.59983 -3.97347e-24 1.21655e-05
9.61517 4.58668e-24 1.20868e-05
9.63053 4.48543e-25 1.20086e-05
9.6459 6.79053e-24 1.1931e-05
9.66128 -4.94345e-24 1.1854e-05
9.67668 -2.94154e-25 1.17775e-05
9.6921 1.07343e-23 1.17015e-05
9.70753 -2.35676e-24 1.16261e-05
9.72297 2.89954e-24 1.15513e-05
9.73842 -3.06358e-25 1.14769e-05
9.7539 -1.06551e-24 1.14031e-05
9.76938 2.86283e-25 1.13299e-05
9.78488 -2.24384e-24 1.12571e-05
9.8004 -1.95523e-24 1.11849e-05
9.81592 6.33209e-24 1.11132e-05
9.83147 -2.66836e-24 1.10419e-05
9.84703 -8.02439e-24 1.09712e-05
9.8626 -1.49848e-24 1.0901e-05
9.87819 -4.77057e-24 1.08313e-05
9.8938 7.58858e-24 1.07621e-05
9.90942 6.80042e-24 1.06933e-05
9.92505 2.82571e-24 1.06251e-05
9.9407 5.18028e-25 1.05573e-05
9.95637 3.27024e-24 1.049e-05
9.97205 7.92562e-24 1.04232e-05
9.98775 -1.39145e-25 1.03568e-05
10.0035 -9.76003e-24 1.02909e-05
10.0192 -5.69121e-24 1.02255e-05
10.0349 -1.33862e-23 1.01605e-05
10.0507 -4.13335e-24 1.00959e-05
10.0665 -1.35175e-24 1.00319e-05
10.0823 -6.26385e-25 9.96822e-06
10.0981 -3.97402e-24 9.90502e-06
10.1139 3.95046e-24 9.84225e-06
10.1297 2.59993e-24 9.77992e-06
10.1456 -4.5568e-24 9.71802e-06
10.1615 -6.39863e-24 9.65654e-06
10.1774 -3.81918e-24 9.59549e-06
10.1933 1.77659e-24 9.53485e-06
10.2092 6.11597e-24 9.47464e-06
10.2251 1.76205e-24 9.41483e-06
10.2411 -5.04692e-24 9.35543e-06
10.2571 -2.97691e-24 9.29644e-06
10.2731 -4.04522e-25 9.23785e-06
10.2891 -4.8466e-24 9.17966e-06
10.3051 -2.23513e-24 9.12186e-06
10.3212 -2.0633e-24 9.06446e-06
10.3372 -1.44906e-24 9.00744e-06
10.3533 3.20174e-24 8.95082e-06
10.3694 -3.35158e-24 8.89457e-06
10.3855 -1.2141e-24 8.8387e-06
10.4017 -5.22913e-24 8.78322e-06
10.4178 -3.18755e-24 8.7281e-06
10.434 4.45289e-24 8.67336e-06
10.4502 -4.21321e-24 8.61898e-06
10.4664 1.42737e-24 8.56497e-06
10.4826 -1.2376e-24 8.51132e-06
10.4989 -7.03416e-25 8.45802e-06
10.5152 1.35259e-24 8.40509e-06
10.5315 -1.41576e-23 8.35251e-06
10.5478 -5.23531e-24 8.30027e-06
10.5641 -8.84307e-25 8.24839e-06
10.5804 -7.27003e-24 8.19685e-06
10.5968 -5.20514e-25 8.14565e-06
10.6132 -3.06473e-25 8.09479e-06
10.6296 2.95383e-24 8.04426e-06
10.646 5.61539e-24 7.99407e-06
10.6625 -9.54436e-25 7.94421e-06
10.6789 -3.83537e-24 7.89468e-06
10.6954 -2.24836e-24 7.84548e-06
10.7119 3.70419e-24 7.7966e-06
10.7284 -1.17096e-25 7.74804e-06
10.745 -7.2125e-25 7.69979e-06
10.7616 4.42397e-24 7.65186e-06
10.7782 5.82478e-24 7.60425e-06
10.7948 1.62056e-24 7.55695e-06
10.8114 -3.25591e-24 7.50995e-06
10.8281 -1.2479e-24 7.46326e-06
10.8447 2.20744e-24 7.41687e-06
10.8614 -5.08645e-24 7.37078e-06
10.8781 -2.81023e-24 7.325e-06
10.8949 -2.36416e-24 7.2795e-06
10.9117 -1.73708e-24 7.23431e-06
10.9284 1.37344e-24 7.1894e-06
10.9452 -3.82816e-24 7.14478e-06
10.9621 -1.95904e-24 7.10045e-06
10.9789 1.34874e-24 7.0564e-06
10.9958 1.33434e-24 7.01264e-06
11.0127 -6.4358e-24 6.96915e-06
11.0296 -1.2165e-23 6.92595e-06
11.0466 -2.55219e-24 6.88302e-06
11.0636 -3.85066e-26 6.84036e-06
11.0806 -4.54929e-24 6.79798e-06
11.0976 -1.30377e-24 6.75586e-06
11.1146 -2.31838e-24 6.71401e-06
11.1317 -2.00349e-25 6.67243e-06
11.1488 -6.48514e-25 6.63111e-06
11.1659 -1.46505e-24 6.59005e-06
11.183 1.106e-24 6.54924e-06
11.2002 2.34719e-24 6.5087e-06
11.2174 5.19616e-25 6.46841e-06
11.2346 5.41122e-25 6.42838e-06
11.2519 2.7168e-25 6.38859e-06
11.2691 2.59946e-24 6.34905e-06
11.2864 -2.63708e-24 6.30976e-06
11.3037 -7.65887e-26 6.27072e-06
11.3211 -2.62705e-25 6.23192e-06
11.3385 -1.28351e-24 6.19336e-06
11.3559 -7.64153e-24 6.15504e-06
11.3733 2.3307e-25 6.11696e-06
11.3908 5.0931e-25 6.07911e-06
11.4082 -8.59711e-25 6.0415e-06
11.4258 1.49088e-25 6.00412e-06
11.4433 -7.05193e-25 5.96697e-06
11.4609 -4.33593e-25 5.93005e-06
11.4785 6.12583e-25 5.89335e-06
11.4961 2.46002e-24 5.85688e-06
11.5137 2.24992e-24 5.82064e-06
11.5314 6.02428e-25 5.78461e-06
11.5491 -1.4571e-25 5.74881e-06
11.5669 -3.54071e-24 5.71322e-06
11.5847 -2.06397e-24 5.67785e-06
11.6025 -5.03235e-24 5.64269e-06
11.6203 -2.16872e-24 5.60775e-06
11.6381 5.9729e-25 5.57302e-06
11.656 -2.21476e-24 5.5385e-06
11.674 1.62705e-24 5.50418e-06
11.6919 -3.43995e-25 5.47007e-06
11.7099 1.93573e-25 5.43617e-06
11.7279 1.07229e-24 5.40247e-06
11.746 1.93199e-24 5.36898e-06
11.7641 -3.39431e-25 5.33568e-06
11.7822 -6.86717e-26 5.30258e-06
11.8003 9.54781e-25 5.26968e-06
11.8185 1.53401e-25 5.23698e-06
11.8367 -1.78838e-24 5.20446e-06
11.855 -2.24746e-25 5.17215e-06
11.8733 1.20081e-24 5.14002e-06
11.8916 -1.07858e-24 5.10808e-06
11.9099 3.02689e-24 5.07633e-06
11.9283 -1.58607e-24 5.04477e-06
11.9468 -7.5002e-24 5.01339e-06
11.9652 1.65564e-24 4.98219e-06
11.9837 1.4228e-24 4.95118e-06
12.0023 -1.99127e-24 4.92035e-06
12.0208 -7.78505e-25 4.8897e-06
12.0394 2.82885e-24 4.85923e-06
12.0581 -1.47642e-24 4.82893e-06
12.0768 -5.73509e-25 4.79881e-06
12.0955 -5.45825e-25 4.76886e-06
12.1142 -5.18662e-24 4.73908e-06
12.133 3.4293e-25 4.70948e-06
12.1519 3.79074e-25 4.68005e-06
12.1708 -2.18103e-24 4.65078e-06
12.1897 5.4011e-26 4.62168e-06
12.2086 -2.78407e-25 4.59275e-06
12.2276 9.37472e-25 4.56398e-06
12.2467 6.89716e-25 4.53537e-06
12.2658 -5.95867e-25 4.50693e-06
12.2849 5.18434e-25 4.47865e-06
12.3041 -2.77281e-25 4.45053e-06
12.3233 -3.92821e-25 4.42256e-06
12.3425 -4.72183e-24 4.39475e-06
12.3618 1.09103e-24 4.3671e-06
12.3812 7.72981e-25 4.3396e-06
12.4006 4.18993e-24 4.31225e-06
12.42 1.02798e-24 4.28506e-06
12.4395 2.83464e-24 4.25802e-06
12.459 -1.49615e-24 4.23112e-06
12.4786 -6.11519e-25 4.20438e-06
12.4982 -1.83925e-24 4.17778e-06
12.5179 -1.80365e-24 4.15133e-06
12.5376 1.10015e-24 4.12502e-06
12.5574 1.52025e-24 4.09885e-06
12.5772 -2.31704e-24 4.07283e-06
12.5971 9.96448e-25 4.04695e-06
12.617 -1.00322e-24 4.0212e-06
12.637 -5.08215e-25 3.9956e-06
12.657 5.13688e-25 3.97013e-06
12.6771 -5.70519e-24 3.9448e-06
12.6972 -1.73584e-24 3.91961e-06
12.7174 -1.13379e-24 3.89455e-06
12.7377 1.59322e-24 3.86962e-06
12.758 -1.56004e-24 3.84482e-06
12.7783 -1.78413e-24 3.82015e-06
12.7987 1.10576e-24 3.79562e-06
12.8192 -1.96498e-24 3.77121e-06
12.8397 -5.65966e-25 3.74693e-06
12.8603 1.87315e-24 3.72277e-06
12.881 -1.00213e-24 3.69874e-06
12.9017 2.71797e-25 3.67483e-06
12.9225 -1.40872e-25 3.65105e-06
12.9433 -1.20011e-24 3.62738e-06
12.9642 1.77907e-24 3.60384e-06
12.9852 1.6393e-24 3.58042e-06
13.0062 -1.22524e-24 3.55711e-06
13.0273 -1.85276e-24 3.53392e-06
13.0485 2.03692e-24 3.51085e-06
13.0697 -3.24079e-24 3.48789e-06
13.091 -9.39137e-25 3.46504e-06
13.1124 1.62772e-24 3.44231e-06
13.1338 -1.55818e-24 3.41969e-06
13.1553 5.8374e-25 3.39718e-06
13.1769 -1.18292e-24 3.37478e-06
13.1986 -9.46418e-25 3.35249e-06
13.2203 -2.40961e-24 3.3303e-06
13.2421 -1.46837e-24 3.30822e-06
13.264 1.05797e-24 3.28624e-06
13.286 1.68018e-24 3.26437e-06
13.3081 6.47806e-25 3.2426e-06
13.3302 -5.23764e-25 3.22093e-06
13.3524 6.77154e-25 3.19936e-06
13.3747 -3.50146e-24 3.17789e-06
13.3971 1.69337e-24 3.15652e-06
13.4196 8.95444e-25 3.13524e-06
13.4422 2.27519e-24 3.11406e-06
13.4648 3.15903e-25 3.09298e-06
13.4876 -6.98463e-25 3.07199e-06
13.5104 1.44052e-25 3.05109e-06
13.5334 2.41256e-25 3.03028e-06
13.5564 -4.44197e-25 3.00956e-06
13.5796 3.44329e-25 2.98892e-06
13.6028 -2.80283e-25 2.96838e-06
13.6262 -1.67514e-24 2.94792e-06
13.6496 -9.06534e-25 2.92755e-06
13.6732 8.2703e-25 2.90726e-06
13.6969 8.27508e-25 2.88705e-06
13.7207 1.7263e-25 2.86692e-06
13.7446 9.53997e-25 2.84687e-06
13.7686 -4.5381e-25 2.8269e-06
13.7927 5.53088e-25 2.807e-06
13.817 -9.04057e-25 2.78718e-06
13.8414 -2.27903e-24 2.76744e-06
13.8659 1.21042e-24 2.74776e-06
13.8905 -1.11349e-24 2.72816e-06
13.9153 7.23154e-25 2.70863e-06
13.9402 -4.60286e-26 2.68916e-06
13.9653 -4.11083e-25 2.66976e-06
13.9905 -6.37062e-25 2.65043e-06
14.0159 6.08088e-26 2.63115e-06
14.0414 9.7269e-25 2.61194e-06
14.067 2.15805e-24 2.59279e-06
14.0929 6.02029e-25 2.5737e-06
14.1188 -6.13962e-25 2.55466e-06
14.145 6.7043e-25 2.53567e-06
14.1713 -1.79657e-25 2.51674e-06
14.1978 -1.90089e-25 2.49786e-06
14.2245 1.25909e-24 2.47902e-06
14.2514 -1.09783e-24 2.46023e-06
14.2785 3.50408e-25 2.44148e-06
14.3058 -1.25172e-24 2.42277e-06
14.3333 -1.22159e-24 2.40411e-06
14.361 1.0847e-24 2.38547e-06
14.3889 6.11337e-25 2.36687e-06
14.4171 -1.21972e-24 2.3483e-06
14.4455 -2.84946e-26 2.32975e-06
14.4741 -1.6873e-25 2.31123e-06
14.503 3.18291e-25 2.29273e-06
14.5322 -3.4173e-25 2.27425e-06
14.5616 5.29458e-25 2.25577e-06
14.5914 -6.65583e-25 2.23731e-06
14.6214 6.01793e-25 2.21885e-06
14.6518 -1.85714e-25 2.20039e-06
14.6825 2.57279e-25 2.18192e-06
14.7135 3.49333e-25 2.16345e-06
14.7449 -2.40699e-25 2.14495e-06
14.7767 1.77552e-25 2.12643e-06
14.8088 -7.30155e-25 2.10789e-06
14.8414 6.4408e-25 2.0893e-06
14.8745 -4.27128e-25 2.07067e-06
14.908 3.48263e-25 2.05199e-06
14.942 6.13236e-25 2.03324e-06
14.9766 5.03513e-25 2.01441e-06
15.0117 -8.25463e-25 1.99549e-06
15.0475 9.34401e-27 1.97648e-06
15.0839 3.82797e-25 1.95734e-06
15.121 -2.54203e-25 1.93806e-06
15.1589 -4.32619e-25 1.91863e-06
15.1976 -1.28049e-24 1.89901e-06
15.2373 1.60415e-25 1.87918e-06
15.278 -3.54211e-25 1.85911e-06
15.3199 -2.12324e-25 1.83874e-06
15.363 -1.03291e-24 1.81804e-06
15.4077 -2.29436e-25 1.79693e-06
15.454 -3.09851e-25 1.77534e-06
15.5024 1.16957e-25 1.75316e-06
15.5531 1.73916e-25 1.73024e-06
15.6069 -1.09656e-24 1.70636e-06
15.6646 2.51144e-26 1.68122e-06
15.7276 -6.00214e-25 1.65426e-06
15.7989 -1.59371e-27 1.62443e-06
15.8859 -9.84731e-26 1.58894e-06


==> anc/HERMITE/GAMMA01/DeltaGammaFX_0_FRG.txt <==
9.995 0.00277128 0.0027677
9.99 0.00205921 0.00205604
9.985 0.000625131 0.000623641
9.98 -0.000341581 -0.000341527
9.975 -4.30611e-05 -4.28724e-05
9.97 0.00126956 0.00126839
9.965 0.00251848 0.0025156
9.96 0.00267808 0.00267452
9.955 0.00161237 0.00160973
9.95 0.000203691 0.000202791
9.945 -0.00037649 -0.000376286
9.94 0.000348669 0.000348431
9.935 0.00177706 0.00177522
9.93 0.00273427 0.00273101
9.925 0.00242945 0.00242611
9.92 0.00111108 0.00110906
9.915 -0.000123008 -0.000123411
9.91 -0.00024541 -0.000245255
9.905 0.000840413 0.000839616
9.9 0.00223554 0.00223308
9.895 0.00278961 0.00278615
9.89 0.00204052 0.00203755
9.885 0.000609073 0.000607673
9.88 -0.000307884 -0.000307945
9.875 5.22875e-05 5.22088e-05
9.87 0.00138569 0.00138426
9.865 0.00258878 0.0025858
9.86 0.00266506 0.0026616
9.855 0.00154693 0.00154448
9.85 0.000168328 0.00016752
9.845 -0.000315318 -0.000315227
9.84 0.000495884 0.000495383
9.835 0.00192421 0.00192213
9.83 0.00278579 0.00278244
9.825 0.00236224 0.002359
9.82 0.0010039 0.00100205
9.815 -0.00014853 -0.000148856
9.81 -0.000128654 -0.000128613
9.805 0.00104212 0.00104106
9.8 0.00238788 0.00238517
9.795 0.00278955 0.00278601
9.79 0.00190814 0.00190529
9.785 0.000481601 0.000480396
9.78 -0.00028783 -0.000287825
9.775 0.000243682 0.000243447
9.77 0.00162735 0.00162563
9.765 0.00270958 0.00270635
9.76 0.00258575 0.00258225
9.755 0.00135587 0.00135358
9.75 5.67011e-05 5.61013e-05
9.745 -0.000215061 -0.000214924
9.74 0.000764914 0.000764201
9.735 0.00217366 0.00217122
9.73 0.00283414 0.00283054
9.725 0.00218979 0.00218657
9.72 0.00078098 0.000779385
9.715 -0.000199261 -0.000199352
9.71 7.60491e-05 7.60599e-05
9.705 0.00137079 0.00136941
9.7 0.00259886 0.00259574
9.695 0.00272994 0.0027262
9.69 0.0016499 0.0016472
9.685 0.000272378 0.000271519
9.68 -0.000233105 -0.000232879
9.675 0.000557649 0.000557259
9.67 0.00197554 0.00197334
9.665 0.00282977 0.00282609
9.66 0.00239899 0.00239542
9.655 0.00104463 0.00104269
9.65 -8.12928e-05 -8.14534e-05
9.645 -2.25079e-05 -2.22664e-05
9.64 0.00116693 0.00116584
9.635 0.00248308 0.00248003
9.63 0.00281699 0.00281301
9.625 0.00188283 0.00187977
9.62 0.000473541 0.000472493
9.615 -0.000208171 -0.000207835
9.61 0.000415001 0.000414878
9.605 0.00181175 0.0018097
9.6 0.00280278 0.00279897
9.595 0.00254844 0.00254455
9.59 0.00126156 0.00125938
9.585 4.14471e-05 4.12932e-05
9.58 -6.95232e-05 -6.9078e-05
9.575 0.00101915 0.00101822
9.57 0.00238304 0.00237994
9.565 0.00286767 0.00286344
9.56 0.00205831 0.00205501
9.555 0.000644367 0.000643265
9.55 -0.000161609 -0.000161137
9.545 0.000327728 0.000327758
9.54 0.00169205 0.00168999
9.535 0.00277335 0.00276935
9.53 0.00265184 0.00264774
9.525 0.00142791 0.00142566
9.52 0.000151529 0.000151475
9.515 -8.09719e-05 -8.04088e-05
9.51 0.000925795 0.000924852
9.505 0.0023121 0.00230883
9.5 0.00289888 0.00289448
9.495 0.00218272 0.00217938
9.49 0.000775884 0.000774888
9.485 -0.000109487 -0.000108915
9.48 0.000286231 0.000286211
9.475 0.00162075 0.00161849
9.47 0.00275551 0.00275134
9.465 0.00272106 0.00271696
9.46 0.00154366 0.00154155
9.455 0.000237738 0.000237802
9.45 -6.92877e-05 -6.88018e-05
9.445 0.000883447 0.000882259
9.44 0.00227806 0.00227457
9.435 0.00292271 0.00291831
9.43 0.00226226 0.00225912
9.425 0.000863654 0.00086283
9.42 -6.24348e-05 -6.194e-05
9.415 0.000282884 0.000282562
9.41 0.00159916 0.00159663
9.405 0.00275782 0.00275364
9.4 0.00276443 0.00276058
9.395 0.00161008 0.00160823
9.39 0.000293876 0.000293896
9.385 -4.23653e-05 -4.22202e-05
9.38 0.000889067 0.000887529
9.375 0.00228469 0.00228116
9.37 0.00294605 0.00294192
9.365 0.0023011 0.00229827
9.36 0.000906056 0.000905237
9.355 -2.58152e-05 -2.56732e-05
9.35 0.00031338 0.000312646
9.345 0.00162727 0.00162464
9.34 0.00278393 0.00278002
9.335 0.00278589 0.00278239
9.33 0.00162836 0.00162656
9.325 0.000317991 0.000317667
9.32 -3.11018e-06 -3.41032e-06
9.315 0.000941143 0.000939454
9.31 0.00233256 0.00232928
9.305 0.00297055 0.00296679
9.3 0.00230061 0.00229786
9.295 0.000903566 0.000902419
9.29 1.59983e-07 -1.44683e-07
9.285 0.000377158 0.000376258
9.28 0.00170421 0.0017018
9.275 0.00283279 0.00282922
9.27 0.0027849 0.00278147
9.265 0.0015993 0.00159718
9.26 0.000312191 0.000311445
9.255 5.04269e-05 4.99879e-05
9.25 0.0010396 0.00103814
9.245 0.00241905 0.00241608
9.24 0.00299291 0.00298917
9.235 0.00225978 0.0022567
9.23 0.000858936 0.000857409
9.225 2.00995e-05 1.97284e-05
9.22 0.000476734 0.000476095
9.215 0.00182782 0.00182567
9.21 0.00289895 0.00289531
9.205 0.00275731 0.0027535
9.2 0.0015241 0.00152164
9.195 0.000282489 0.000281788
9.19 0.000124071 0.000123964
9.185 0.00118484 0.00118359
9.18 0.0025384 0.00253521
9.175 0.00300586 0.00300165
9.17 0.00217639 0.00217302
9.165 0.000777391 0.000776051
9.16 4.24705e-05 4.25403e-05
9.155 0.000616478 0.000616017
9.15 0.00199436 0.00199186
9.145 0.00297341 0.00296918
9.14 0.00269665 0.00269258
9.135 0.0014048 0.00140268
9.13 0.000238115 0.000237983
9.125 0.000226358 0.000226421
9.12 0.00137724 0.00137551
9.115 0.00268214 0.00267825
9.11 0.0029992 0.00299473
9.105 0.00204751 0.0020446
9.1 0.000666346 0.000665697
9.095 7.88957e-05 7.91415e-05
9.09 0.000802193 0.000801157
9.085 0.00219854 0.00219523
9.08 0.00304397 0.00303947
9.075 0.00259432 0.00259077
9.07 0.00124443 0.00124306
9.065 0.000191624 0.00019167
9.06 0.000368685 0.000368133
9.055 0.00161698 0.00161442
9.05 0.00283863 0.00283448
9.045 0.00295922 0.00295528
9.04 0.00186981 0.00186762
9.035 0.000536557 0.000536058
9.03 0.000145279 0.000144934
9.025 0.00104098 0.0010392
9.02 0.00243198 0.00242847
9.015 0.00309358 0.00308954
9.01 0.00243979 0.00243682
9.005 0.00104923 0.00104793
9 0.000161313 0.000160847
8.995 0.000565375 0.000564257
8.99 0.00190142 0.00189876
8.985 0.00299 0.0029862
8.98 0.00286869 0.00286507
8.975 0.00164292 0.00164066
8.97 0.000405939 0.000405062
8.965 0.000262212 0.000261583
8.96 0.0013376 0.00133584
8.955 0.00267892 0.00267559
8.95 0.00309984 0.00309582
8.945 0.00222485 0.00222165
8.94 0.000833716 0.000832219
8.935 0.000171902 0.0001715
8.93 0.000829138 0.000828205
8.925 0.0022196 0.0022169
8.92 0.00311119 0.00310703
8.915 0.0027113 0.00270732
8.91 0.00137502 0.0013728
8.905 0.00030026 0.000299826
8.9 0.000449756 0.000449448
8.895 0.00168816 0.00168614
8.89 0.00291468 0.00291064
8.885 0.00303933 0.00303485
8.88 0.00194897 0.00194609
8.875 0.000621121 0.000620413
8.87 0.000249282 0.000249288
8.865 0.00116506 0.00116363
8.86 0.00255094 0.00254726
8.855 0.00317394 0.00316929
8.85 0.00247663 0.00247319
8.845 0.00108332 0.00108212
8.84 0.000248979 0.00024896
8.835 0.000723175 0.000722205
8.83 0.00208012 0.00207699
8.825 0.0031097 0.00310522
8.82 0.00289187 0.00288805
8.815 0.0016201 0.00161826
8.81 0.000440798 0.00044041
8.805 0.000417705 0.000416981
8.8 0.00157007 0.00156762
8.795 0.00286656 0.00286256
8.79 0.00314797 0.00314392
8.785 0.00215958 0.00215694
8.78 0.000791819 0.000790766
8.775 0.000281486 0.000280824
8.77 0.00108742 0.00108569
8.765 0.00248486 0.00248154
8.76 0.00322233 0.00321823
8.755 0.00263627 0.00263284
8.75 0.00125374 0.00125185
8.745 0.000327076 0.000326302
8.74 0.00069416 0.000693102
8.735 0.00202269 0.00202015
8.73 0.00312013 0.00311613
8.725 0.00300021 0.00299607
8.72 0.00176947 0.00176671
8.715 0.000543794 0.000542788
8.71 0.000435653 0.000435143
8.705 0.00154145 0.00153964
8.7 0.00286532 0.00286154
8.695 0.00321682 0.00321222
8.69 0.00227711 0.00227367
8.685 0.000897857 0.000896551
8.68 0.000333815 0.000333602
8.675 0.00109577 0.00109453
8.67 0.00249462 0.00249117
8.665 0.0032706 0.00326584
8.66 0.00272219 0.00271828
8.655 0.00134575 0.00134406
8.65 0.00039562 0.00039539
8.645 0.000736533 0.000735637
8.64 0.00205852 0.00205548
8.635 0.00316814 0.00316353
8.63 0.00306248 0.00305832
8.625 0.0018357 0.00183351
8.62 0.000606387 0.000605792
8.615 0.00049689 0.000496101
8.61 0.0016058 0.0016033
8.605 0.00292874 0.00292461
8.6 0.00326905 0.00326478
8.595 0.00231628 0.00231341
8.59 0.000939268 0.000938014
8.585 0.000398381 0.000397572
8.58 0.00118677 0.00118491
8.575 0.00258766 0.00258421
8.57 0.00333189 0.00332762
8.565 0.00274247 0.00273885
8.56 0.00135634 0.00135429
8.555 0.000444124 0.000443232
8.55 0.000840828 0.000839643
8.545 0.00218399 0.00218126
8.54 0.00325399 0.00324977
8.535 0.00307798 0.00307367
8.53 0.00181542 0.00181261
8.525 0.000624737 0.00062373
8.52 0.000599237 0.000598606
8.515 0.00176139 0.00175926
8.51 0.00305294 0.00304879
8.505 0.00329883 0.00329406
8.5 0.00227321 0.00226987
8.495 0.000917246 0.000916069
8.49 0.000478927 0.000478553
8.485 0.00135994 0.0013582
8.48 0.00275544 0.00275148
8.475 0.00339413 0.00338922
8.47 0.00269148 0.0026878
8.465 0.00129193 0.00129043
8.46 0.000485766 0.000485311
8.455 0.00101492 0.00101343
8.45 0.00239418 0.00239062
8.445 0.00336446 0.00335976
8.44 0.0030381 0.00303418
8.435 0.00171376 0.00171171
8.43 0.000613854 0.000613011
8.425 0.000753915 0.000752613
8.42 0.00200481 0.00200189
8.415 0.00322169 0.00321742
8.41 0.00329067 0.00328644
8.405 0.00214714 0.00214427
8.4 0.000847308 0.000845922
8.395 0.000594238 0.000593195
8.39 0.00162103 0.00161887
8.385 0.00298519 0.00298138
8.38 0.00343669 0.00343212
8.375 0.00255947 0.00255578
8.37 0.0011639 0.00116203
8.365 0.000544055 0.000543286
8.36 0.00127318 0.00127168
8.355 0.00267986 0.0026764
8.35 0.0034731 0.00346824
8.345 0.00292264 0.00291835
8.34 0.00153673 0.00153452
8.335 0.000602258 0.000601638
8.33 0.000986186 0.000985079
8.325 0.00233382 0.00233058
8.32 0.0034058 0.00340087
8.315 0.00321501 0.00321048
8.31 0.00193697 0.00193451
8.305 0.000759503 0.000758731
8.3 0.000777992 0.000776945
8.295 0.00197533 0.00197239
8.29 0.00324767 0.00324304
8.285 0.00342237 0.00341781
8.28 0.0023368 0.0023339
8.275 0.00100049 0.000999214
8.27 0.000659353 0.000658243
8.265 0.00163058 0.00162813
8.26 0.0030163 0.00301223
8.255 0.00353768 0.00353311
8.25 0.0027113 0.00270771
8.245 0.00130587 0.00130391
8.24 0.000634047 0.000632931
8.235 0.00132217 0.00132037
8.23 0.00273226 0.00272877
8.225 0.00356083 0.00355613
8.22 0.00303994 0.00303561
8.215 0.00165409 0.00165154
8.21 0.000699331 0.000698328
8.205 0.00106807 0.00106685
8.2 0.00241754 0.00241442
8.195 0.00349788 0.00349299
8.19 0.00330742 0.00330263
8.185 0.00202295 0.0020201
8.18 0.000846803 0.000845848
8.175 0.000880944 0.000879952
8.17 0.00209387 0.00209094
8.165 0.00335972 0.00335487
8.16 0.00350374 0.00349885
8.155 0.00239105 0.00238799
8.15 0.00106388 0.00106267
8.145 0.000768287 0.00076721
8.14 0.00178139 0.00177871
8.135 0.00316051 0.00315605
8.13 0.00362409 0.0036193
8.125 0.00273932 0.00273584
8.12 0.00133536 0.00133356
8.115 0.000732708 0.000731464
8.11 0.00149741 0.0014952
8.105 0.00291612 0.00291228
8.1 0.0036684 0.00366363
8.095 0.00305203 0.00304785
8.09 0.00164488 0.00164237
8.085 0.000772281 0.00077105
8.08 0.00125562 0.00125403
8.075 0.00264302 0.00263965
8.07 0.00364089 0.00363594
8.065 0.00331742 0.00331265
8.06 0.00197587 0.00197296
8.055 0.00088113 0.000880017
8.05 0.00106589 0.00106468
8.045 0.00235745 0.00235428
8.04 0.00354927 0.00354421
8.035 0.00352754 0.00352253
8.03 0.0023123 0.00230923
8.025 0.00105031 0.00104912
8.02 0.00093446 0.000933252
8.015 0.00207476 0.00207172
8.01 0.0034037 0.00339885
8.005 0.00367788 0.00367295
8 0.0026394 0.00263608
7.995 0.00126895 0.00126732
7.99 0.000864312 0.000862927
7.985 0.00180847 0.0018058
7.98 0.00321557 0.00321126
7.975 0.0037672 0.0037623
7.97 0.00294469 0.00294072
7.965 0.00152535 0.00152305
7.96 0.000855317 0.000853951
7.955 0.00156963 0.00156757
7.95 0.00299668 0.00299283
7.945 0.00379732 0.00379219
7.94 0.00321851 0.00321388
7.935 0.00180759 0.0018049
7.93 0.000904418 0.000903249
7.925 0.00136655 0.00136492
7.92 0.00275888 0.00275518
7.915 0.00377273 0.00376737
7.91 0.00345383 0.00344892
7.905 0.00210388 0.00210108
7.9 0.00100619 0.00100505
7.895 0.00120509 0.00120351
7.89 0.00251372 0.00251008
7.885 0.00369981 0.00369457
7.88 0.00364587 0.003641
7.875 0.0024029 0.0023999
7.87 0.00115371 0.0011522
7.865 0.00108901 0.00108731
7.86 0.00227174 0.00226846
7.855 0.00358596 0.00358117
7.85 0.00379198 0.00378703
7.845 0.00269473 0.00269107
7.84 0.00133937 0.00133732
7.835 0.00101996 0.00101841
7.83 0.00204185 0.00203918
7.825 0.00343896 0.00343449
7.82 0.0038918 0.00388648
7.815 0.00297139 0.00296708
7.81 0.00155521 0.00155291
7.805 0.00099732 0.000996087
7.8 0.00183112 0.00182884
7.795 0.00326702 0.00326254
7.79 0.00394708 0.00394145
7.785 0.00322657 0.00322204
7.78 0.00179287 0.00179057
7.775 0.00101862 0.00101744
7.77 0.00164521 0.00164293
7.765 0.00307854 0.00307409
7.76 0.00396099 0.00395547
7.755 0.00345517 0.00345065
7.75 0.00204402 0.00204147
7.745 0.00108033 0.0010788
7.74 0.00148851 0.00148624
7.735 0.00288141 0.00287741
7.73 0.00393744 0.00393225
7.725 0.0036535 0.00364867
7.72 0.00230115 0.0022979
7.715 0.00117836 0.00117651
7.71 0.00136388 0.00136198
7.705 0.00268245 0.00267899
7.7 0.00388089 0.00387573
7.695 0.00381975 0.00381438
7.69 0.00255801 0.00255426
7.685 0.00130791 0.00130611
7.68 0.00127235 0.00127083
7.675 0.00248748 0.00248419
7.67 0.00379659 0.00379124
7.665 0.00395366 0.00394806
7.66 0.00280908 0.00280529
7.655 0.00146352 0.00146175
7.65 0.00121374 0.00121217
7.645 0.00230177 0.00229844
7.64 0.00369021 0.00368498
7.635 0.00405582 0.00405036
7.63 0.00304931 0.00304541
7.625 0.00163955 0.00163738
7.62 0.00118724 0.00118541
7.615 0.0021298 0.00212673
7.61 0.00356707 0.00356233
7.605 0.00412734 0.00412191
7.6 0.00327478 0.00327026
7.595 0.001831 0.00182825
7.59 0.00119143 0.00118969
7.585 0.00197477 0.00197223
7.58 0.00343188 0.00342737
7.575 0.00417027 0.0041645
7.57 0.00348308 0.00347807
7.565 0.00203329 0.00203042
7.56 0.00122384 0.00122235
7.555 0.00183862 0.00183626
7.55 0.00328924 0.00328463
7.545 0.00418752 0.00418158
7.54 0.0036726 0.00366759
7.535 0.00224181 0.00223899
7.53 0.00128138 0.00127975
7.525 0.00172279 0.00172029
7.52 0.00314369 0.0031392
7.515 0.00418224 0.00417658
7.51 0.00384199 0.00383697
7.505 0.00245221 0.00244895
7.5 0.00136106 0.00135901
7.495 0.00162834 0.00162595
7.49 0.00299901 0.00299502
7.485 0.00415731 0.00415185
7.48 0.00399071 0.00398522
7.475 0.00266125 0.00265734
7.47 0.00146004 0.00145791
7.465 0.00155535 0.00155339
7.46 0.00285798 0.00285426
7.455 0.00411575 0.00411005
7.45 0.00411931 0.00411346
7.445 0.00286643 0.00286247
7.44 0.00157509 0.00157313
7.435 0.00150296 0.00150104
7.43 0.00272312 0.00271927
7.425 0.00406105 0.00405529
7.42 0.00422876 0.00422302
7.415 0.00306523 0.0030613
7.41 0.00170279 0.00170057
7.405 0.0014703 0.00146812
7.4 0.00259682 0.0025931
7.395 0.00399638 0.00399101
7.39 0.00431989 0.00431419
7.385 0.00325549 0.00325104
7.38 0.0018403 0.00183757
7.375 0.00145649 0.00145437
7.37 0.00248068 0.00247743
7.365 0.0039242 0.00391903
7.36 0.00439393 0.00438785
7.355 0.0034362 0.00343124
7.35 0.0019853 0.0019825
7.345 0.00145998 0.00145818
7.34 0.00237542 0.00237232
7.335 0.00384699 0.00384159
7.33 0.0044528 0.00444652
7.325 0.00360682 0.00360196
7.32 0.00213519 0.00213252
7.315 0.00147877 0.00147681
7.31 0.00228174 0.00227843
7.305 0.00376744 0.00376214
7.3 0.00449837 0.00449234
7.295 0.00376647 0.00376154
7.29 0.00228745 0.00228432
7.285 0.00151128 0.001509
7.28 0.00220034 0.00219724
7.275 0.00368759 0.00368272
7.27 0.00453209 0.00452605
7.265 0.00391484 0.00390935
7.26 0.00244044 0.00243686
7.255 0.00155606 0.00155392
7.25 0.00213115 0.00212844
7.245 0.00360881 0.00360397
7.24 0.00455568 0.00454928
7.235 0.00405247 0.00404676
7.23 0.0025929 0.00258943
7.225 0.00161117 0.00160918
7.22 0.0020736 0.00207079
7.215 0.00353268 0.00352764
7.21 0.00457125 0.00456489
7.205 0.00417975 0.00417423
7.2 0.00274308 0.00273956
7.195 0.00167465 0.00167229
7.19 0.0020275 0.00202451
7.185 0.00346075 0.00345601
7.18 0.0045804 0.00457435
7.175 0.00429679 0.00429099
7.17 0.00288974 0.00288558
7.165 0.00174522 0.00174265
7.16 0.00199257 0.00198993
7.155 0.00339379 0.00338935
7.15 0.00458437 0.0045781
7.145 0.0044044 0.00439816
7.14 0.0030325 0.00302823
7.135 0.00182151 0.00181917
7.13 0.00196777 0.00196525
7.125 0.00333232 0.00332768
7.12 0.00458482 0.00457834
7.115 0.00450365 0.00449752
7.11 0.00317066 0.00316657
7.105 0.00190179 0.00189931
7.1 0.00195224 0.0019494
7.095 0.00327725 0.00327261
7.09 0.00458336 0.00457719
7.085 0.00459509 0.004589
7.08 0.00330328 0.00329875
7.075 0.00198482 0.0019819
7.07 0.00194557 0.00194282
7.065 0.00322907 0.00322482
7.06 0.00458084 0.00457474
7.055 0.00467937 0.00467283
7.05 0.00343036 0.00342541
7.045 0.00206985 0.00206701
7.04 0.00194687 0.00194443
7.035 0.0031877 0.0031834
7.03 0.00457829 0.00457182
7.025 0.00475771 0.00475108
7.02 0.003552 0.00354733
7.015 0.00215565 0.00215291
7.01 0.00195497 0.00195224
7.005 0.0031534 0.00314888
7 0.00457705 0.00457076
6.995 0.00483091 0.0048245
6.99 0.00366762 0.00366273
6.985 0.00224109 0.00223789
6.98 0.00196939 0.00196652
6.975 0.00312655 0.00312235
6.97 0.00457779 0.00457174
6.965 0.00489945 0.00489274
6.96 0.00377727 0.00377185
6.955 0.0023258 0.00232249
6.95 0.00198952 0.00198697
6.945 0.00310683 0.00310273
6.94 0.00458096 0.00457458
6.935 0.00496431 0.00495734
6.93 0.00388149 0.00387623
6.925 0.00240913 0.00240606
6.92 0.00201428 0.00201158
6.915 0.00309407 0.00308966
6.91 0.00458758 0.00458117
6.905 0.00502641 0.00501967
6.9 0.00398001 0.00397479
6.895 0.00249012 0.00248669
6.89 0.0020431 0.00204009
6.885 0.00308856 0.00308431
6.88 0.00459817 0.0045921
6.875 0.00508601 0.00507913
6.87 0.00407279 0.00406698
6.865 0.00256859 0.00256487
6.86 0.00207575 0.00207302
6.855 0.00309 0.00308598
6.85 0.00461284 0.00460648
6.845 0.00514379 0.00513655
6.84 0.00416052 0.00415481
6.835 0.00264436 0.00264095
6.83 0.00211132 0.00210854
6.825 0.003098 0.00309362
6.82 0.00463222 0.00462571
6.815 0.00520057 0.00519354
6.81 0.00424313 0.00423756
6.805 0.00271665 0.00271297
6.8 0.00214934 0.0021462
6.795 0.00311282 0.00310848
6.79 0.00465679 0.00465061
6.785 0.00525649 0.00524942
6.78 0.00432048 0.00431439
6.775 0.00278539 0.00278136
6.77 0.00218981 0.00218687
6.765 0.00313425 0.00313016
6.76 0.00468638 0.00467998
6.755 0.00531188 0.00530441
6.75 0.00439321 0.00438711
6.745 0.00285072 0.00284698
6.74 0.00223213 0.00222923
6.735 0.00316187 0.00315744
6.73 0.00472141 0.00471475
6.725 0.00536742 0.00536012
6.72 0.00446134 0.0044555
6.715 0.00291201 0.00290811
6.71 0.00227591 0.0022726
6.705 0.00319593 0.00319145
6.7 0.00476224 0.00475591
6.695 0.00542306 0.00541579
6.69 0.0045246 0.00451823
6.685 0.0029693 0.00296499
6.68 0.00232143 0.0023183
6.675 0.0032364 0.00323219
6.67 0.00480857 0.004802
6.665 0.00547889 0.00547119
6.66 0.00458356 0.00457721
6.655 0.00302289 0.00301893
6.65 0.00236827 0.00236518
6.645 0.00328285 0.00327825
6.64 0.00486063 0.00485379
6.635 0.00553537 0.00552785
6.63 0.00463819 0.00463209
6.625 0.00307233 0.00306819
6.62 0.0024163 0.0024128
6.615 0.00333565 0.00333099
6.61 0.00491872 0.00491216
6.605 0.00559229 0.00558478
6.6 0.00468814 0.00468155
6.595 0.00311772 0.00311322
6.59 0.00246592 0.00246259
6.585 0.0033948 0.00339036
6.58 0.00498236 0.00497555
6.575 0.00564951 0.00564158
6.57 0.00473389 0.00472733
6.565 0.00315949 0.00315534
6.56 0.00251699 0.00251369
6.555 0.00346004 0.00345519
6.55 0.00505177 0.00504467
6.545 0.00570733 0.00569959
6.54 0.0047753 0.00476903
6.535 0.00319729 0.00319298
6.53 0.00256953 0.0025658
6.525 0.00353176 0.00352684
6.52 0.00512701 0.0051202
6.515 0.00576527 0.00575749
6.51 0.00481196 0.00480514
6.505 0.00323141 0.00322675
6.5 0.00262418 0.00262069
6.495 0.00361007 0.00360534
6.49 0.0052076 0.00520042
6.485 0.00582311 0.00581494
6.48 0.00484433 0.00483771
6.475 0.00326232 0.00325807
6.47 0.00268088 0.0026773
6.465 0.00369473 0.00368951
6.46 0.00529358 0.00528619
6.455 0.00588088 0.00587295
6.45 0.0048721 0.00486564
6.445 0.00328979 0.00328526
6.44 0.00274 0.00273604
6.435 0.00378631 0.00378112
6.43 0.00538492 0.00537776
6.425 0.00593795 0.00592987
6.42 0.00489491 0.00488796
6.415 0.00331432 0.00330961
6.41 0.00280222 0.00279853
6.405 0.00388476 0.0038796
6.4 0.00548091 0.0054733
6.395 0.00599394 0.00598556
6.39 0.0049132 0.00490655
6.385 0.00333646 0.00333211
6.38 0.00286768 0.00286378
6.375 0.00399006 0.00398441
6.37 0.00558167 0.00557394
6.365 0.00604876 0.00604065
6.36 0.0049265 0.00491993
6.355 0.0033561 0.0033514
6.35 0.00293696 0.00293274
6.345 0.00410269 0.00409713
6.34 0.00568671 0.00567914
6.335 0.00610145 0.00609305
6.33 0.00493465 0.00492759
6.325 0.00337409 0.00336937
6.32 0.00301089 0.00300698
6.315 0.00422255 0.00421687
6.31 0.00579539 0.00578725
6.305 0.0061518 0.00614326
6.3 0.00493808 0.00493154
6.295 0.0033909 0.00338647
6.29 0.00308958 0.00308525
6.285 0.00434962 0.00434346
6.28 0.00590755 0.0058995
6.275 0.00619925 0.00619096
6.27 0.00493622 0.00492947
6.265 0.00340681 0.00340193
6.26 0.00317408 0.00316964
6.255 0.00448439 0.00447841
6.25 0.0060225 0.00601438
6.245 0.00624296 0.00623425
6.24 0.0049293 0.00492232
6.235 0.00342285 0.0034182
6.23 0.00326491 0.00326064
6.225 0.00462634 0.00461996
6.22 0.00613935 0.00613071
6.215 0.00628258 0.00627398
6.21 0.00491766 0.0049112
6.205 0.00343959 0.00343499
6.2 0.00336259 0.00335778
6.195 0.00477581 0.00476913
6.19 0.00625797 0.00624954
6.185 0.00631744 0.00630892
6.18 0.00490088 0.00489401
6.175 0.00345765 0.00345269
6.17 0.00346804 0.00346331
6.165 0.00493254 0.00492596
6.16 0.00637693 0.00636819
6.155 0.00634664 0.00633771
6.15 0.00487964 0.00487283
6.145 0.00347838 0.00347376
6.14 0.00358191 0.00357711
6.135 0.0050963 0.00508913
6.13 0.00649582 0.00648672
6.125 0.00637009 0.00636151
6.12 0.00485419 0.0048478
6.115 0.00350219 0.00349732
6.11 0.00370449 0.00369914
6.105 0.0052668 0.00525958
6.1 0.00661353 0.00660467
6.095 0.00638661 0.00637777
6.09 0.00482457 0.0048176
6.085 0.00353057 0.00352558
6.08 0.00383716 0.00383206
6.075 0.00544388 0.00543646
6.07 0.00672909 0.00671962
6.065 0.00639611 0.00638715
6.06 0.00479187 0.00478539
6.055 0.00356436 0.00355958
6.05 0.00397955 0.00397393
6.045 0.00562635 0.00561836
6.04 0.00684126 0.00683181
6.035 0.0063979 0.00638925
6.03 0.00475637 0.00474981
6.025 0.00360488 0.00359963
6.02 0.00413313 0.00412724
6.015 0.00581469 0.00580677
6.01 0.00694947 0.00693993
6.005 0.00639158 0.00638245
6 0.00471878 0.0047119
5.995 0.00365309 0.003648
5.99 0.00429735 0.00429149
5.985 0.00600655 0.00599804
5.98 0.00705143 0.00704136
5.975 0.00637683 0.00636798
5.97 0.00468062 0.00467429
5.965 0.00371094 0.0037057
5.96 0.00447377 0.00446727
5.955 0.00620304 0.00619432
5.95 0.00714776 0.00713803
5.945 0.00635382 0.00634516
5.94 0.004642 0.00463549
5.935 0.00377812 0.00377287
5.93 0.00466043 0.00465433
5.925 0.00640016 0.00639191
5.92 0.00723448 0.00722498
5.915 0.00632149 0.00631325
5.91 0.00460548 0.00460005
5.905 0.00385908 0.0038552
5.9 0.00486156 0.00485642
5.895 0.00660149 0.00659401
5.89 0.00731474 0.00730684
5.885 0.00628193 0.00627622
5.88 0.00457045 0.00456735
5.875 0.00394915 0.00394685
5.87 0.00506888 0.00506541
5.865 0.00679713 0.00679197
5.86 0.00738035 0.00737458
5.855 0.00623248 0.00622797
5.85 0.00454202 0.00453969
5.845 0.00405993 0.00405836
5.84 0.00529638 0.00529283
5.835 0.00699991 0.00699315
5.83 0.00744098 0.00743261
5.825 0.00617736 0.00616978
5.82 0.00451568 0.0045092
5.815 0.00417674 0.00416908
5.81 0.00552247 0.00551121
5.805 0.00718806 0.00717306
5.8 0.00748191 0.00746527
5.795 0.00611387 0.00609775
5.79 0.0045018 0.00448657
5.785 0.00431944 0.0043038
5.78 0.00576989 0.00575249
5.775 0.00738093 0.00736191
5.77 0.00751509 0.00749663
5.765 0.00604493 0.00602995
5.76 0.00449388 0.0044835
5.755 0.00447332 0.00446574
5.75 0.00601973 0.0060124
5.745 0.00756184 0.00755466
5.74 0.00753197 0.00752732
5.735 0.00597149 0.00597104
5.73 0.00449897 0.00450137
5.725 0.00464682 0.00464881
5.72 0.00627892 0.00627796
5.715 0.00773534 0.00773107
5.71 0.00753496 0.00752868
5.705 0.00589458 0.00588756
5.7 0.00451698 0.00450903
5.695 0.00483792 0.00482735
5.69 0.0065431 0.00652855
5.685 0.00789678 0.00787924
5.68 0.0075224 0.00750524
5.675 0.00581651 0.00580297
5.67 0.00455169 0.00454215
5.665 0.00504893 0.0050411
5.66 0.00681282 0.00680486
5.655 0.00804661 0.00803937
5.65 0.00749576 0.0074913
5.645 0.00573895 0.00573751
5.64 0.00460326 0.00460244
5.635 0.00527762 0.00527432
5.63 0.00708419 0.0070766
5.625 0.00818135 0.00816977
5.62 0.00745412 0.00744074
5.615 0.00566413 0.00565141
5.61 0.00467493 0.00466335
5.605 0.00552526 0.0055132
5.6 0.00735602 0.00734262
5.595 0.00829998 0.00828734
5.59 0.00739898 0.00739031
5.585 0.00559477 0.00559084
5.58 0.00476748 0.00476562
5.575 0.00578957 0.00578615
5.57 0.00762483 0.00761804
5.565 0.00840035 0.00839085
5.56 0.00733073 0.00732029
5.555 0.00553328 0.00552293
5.55 0.0048833 0.00487251
5.545 0.00607086 0.00605845
5.54 0.00788892 0.00787493
5.535 0.00848133 0.00846797
5.53 0.00725091 0.00724128
5.525 0.00548259 0.00547765
5.52 0.0050233 0.0050204
5.515 0.00636652 0.00636165
5.51 0.00814452 0.00813599
5.505 0.00854148 0.00853088
5.5 0.00716148 0.007151
5.495 0.00544578 0.0054357
5.49 0.00518881 0.00517791
5.485 0.00667554 0.0066631
5.48 0.00838977 0.00837663
5.475 0.00858025 0.00856858
5.47 0.00706414 0.00705605
5.465 0.00542547 0.00542097
5.46 0.00538045 0.00537653
5.455 0.00699506 0.00698796
5.45 0.00862077 0.00860944
5.445 0.0085968 0.00858365
5.44 0.00696197 0.00694996
5.435 0.00542518 0.00541492
5.43 0.00559868 0.0055886
5.425 0.00732281 0.00731176
5.42 0.00883551 0.0088244
5.415 0.00859153 0.00858238
5.41 0.00685751 0.00685105
5.405 0.00544722 0.00544183
5.4 0.00584318 0.00583593
5.395 0.00765559 0.00764444
5.39 0.00903062 0.00901614
5.385 0.00856435 0.00854968
5.38 0.00675418 0.00674267
5.375 0.00549501 0.0054871
5.37 0.00611377 0.00610668
5.365 0.00799019 0.00798129
5.36 0.00920387 0.00919355
5.355 0.0085168 0.00850713
5.35 0.00665577 0.00664722
5.345 0.00557055 0.00556145
5.34 0.00640879 0.00639749
5.335 0.00832297 0.00830955
5.33 0.00935286 0.00933914
5.325 0.00844982 0.00843838
5.32 0.00656581 0.00655814
5.315 0.00567666 0.00567119
5.31 0.0067273 0.00672012
5.305 0.00865021 0.00863882
5.3 0.00947563 0.00946148
5.295 0.00836601 0.00835269
5.29 0.00648884 0.00647825
5.285 0.00581482 0.0058058
5.28 0.00706636 0.00705677
5.275 0.0089678 0.00895699
5.27 0.00957083 0.00955993
5.265 0.00826781 0.00825812
5.26 0.00642869 0.00642
5.255 0.0059867 0.00597728
5.25 0.00742391 0.00741204
5.245 0.00927215 0.00925795
5.24 0.00963745 0.00962342
5.235 0.00815849 0.00814767
5.23 0.00638979 0.00638271
5.225 0.00619309 0.0061866
5.22 0.00779614 0.00778636
5.215 0.00955887 0.00954521
5.21 0.00967528 0.00966076
5.205 0.00804216 0.00802984
5.2 0.00637625 0.00636648
5.195 0.00643423 0.00642523
5.19 0.0081798 0.00816981
5.185 0.00982489 0.00981338
5.18 0.00968456 0.00967245
5.175 0.00792252 0.00791137
5.17 0.00639186 0.00638194
5.165 0.00670992 0.00669941
5.16 0.00857037 0.00855752
5.155 0.010066 0.0100518
5.15 0.00966622 0.0096539
5.145 0.0078049 0.00779598
5.14 0.00644055 0.00643305
5.135 0.00701882 0.0070092
5.13 0.00896337 0.00895
5.125 0.0102794 0.010264
5.12 0.00962209 0.00960803
5.115 0.00769373 0.00768304
5.11 0.00652501 0.00651682
5.105 0.007359 0.00735038
5.1 0.00935371 0.00934215
5.095 0.0104621 0.0104477
5.09 0.00955432 0.00953991
5.085 0.00759449 0.00758265
5.08 0.00664819 0.00663851
5.075 0.00772779 0.00771744
5.07 0.00973625 0.00972368
5.065 0.010612 0.0105987
5.06 0.00946643 0.00945459
5.055 0.00751231 0.00750192
5.05 0.00681149 0.00680074
5.045 0.00812151 0.00810908
5.04 0.0101058 0.0100919
5.035 0.0107275 0.0107134
5.03 0.00936162 0.00934951
5.025 0.00745234 0.00744286
5.02 0.00701661 0.00700746
5.015 0.00853627 0.008524
5.01 0.010457 0.0104412
5.005 0.0108076 0.0107919
5 0.00924502 0.00923287
4.995 0.00741987 0.00741092
4.99 0.00726321 0.00725415
4.985 0.00896672 0.00895476
4.98 0.010785 0.01077
4.975 0.0108526 0.0108369
4.97 0.00912118 0.00910754
4.965 0.00741943 0.00740887
4.96 0.00755129 0.00754177
4.955 0.00940808 0.00939647
4.95 0.011085 0.0110705
4.945 0.0108633 0.010848
4.94 0.00899612 0.0089829
4.935 0.0074558 0.00744487
4.93 0.00787919 0.00786814
4.925 0.00985415 0.009841
4.92 0.0113532 0.0113386
4.915 0.010842 0.0108281
4.91 0.00887593 0.00886384
4.905 0.00753276 0.00752141
4.9 0.00824482 0.00823248
4.895 0.0102995 0.0102853
4.89 0.0115862 0.011571
4.885 0.0107914 0.0107772
4.88 0.00876689 0.00875522
4.875 0.00765377 0.00764336
4.87 0.00864509 0.00863266
4.865 0.0107375 0.0107217
4.86 0.0117815 0.011765
4.855 0.0107158 0.010702
4.85 0.00867604 0.00866541
4.845 0.00782132 0.00781098
4.84 0.00907608 0.00906318
4.835 0.0111628 0.0111469
4.83 0.0119379 0.011921
4.825 0.0106198 0.0106049
4.82 0.00860941 0.00859792
4.815 0.00803709 0.00802703
4.81 0.00953307 0.00952062
4.805 0.011569 0.0115526
4.8 0.0120542 0.0120367
4.795 0.0105095 0.0104946
4.79 0.00857375 0.00856241
4.785 0.0083015 0.00829085
4.78 0.0100104 0.00999722
4.775 0.0119507 0.0119345
4.77 0.0121313 0.0121144
4.765 0.0103906 0.0103757
4.76 0.00857433 0.00856205
4.755 0.00861388 0.00860235
4.75 0.010502 0.0104886
4.745 0.0123026 0.0122864
4.74 0.0121701 0.0121529
4.735 0.01027 0.0102549
4.73 0.00861658 0.00860434
4.725 0.00897251 0.00896047
4.72 0.0110008 0.0109861
4.715 0.0126199 0.0126031
4.71 0.0121734 0.0121572
4.705 0.0101547 0.0101408
4.7 0.00870434 0.00869153
4.695 0.00937406 0.00936059
4.69 0.0114998 0.0114847
4.685 0.0128989 0.0128823
4.68 0.012144 0.0121274
4.675 0.0100516 0.0100371
4.67 0.0088413 0.00882869
4.665 0.00981495 0.00980135
4.66 0.0119918 0.0119752
4.655 0.0131366 0.0131189
4.65 0.012087 0.0120714
4.645 0.00996827 0.00995512
4.64 0.00902946 0.00901637
4.635 0.0102897 0.0102747
4.63 0.0124697 0.0124528
4.625 0.0133313 0.0133138
4.62 0.0120074 0.0119913
4.615 0.00991141 0.0098976
4.61 0.00927061 0.00925759
4.605 0.0107933 0.0107782
4.6 0.0129271 0.012909
4.595 0.0134825 0.0134641
4.59 0.0119121 0.0118966
4.585 0.00988832 0.00987537
4.58 0.00956476 0.00955134
4.575 0.011319 0.0113026
4.57 0.0133578 0.0133391
4.565 0.0135912 0.0135731
4.56 0.0118081 0.0117926
4.555 0.00990503 0.00989163
4.55 0.00991129 0.00989737
4.545 0.0118604 0.0118438
4.54 0.0137568 0.0137377
4.535 0.0136593 0.0136405
4.53 0.011703 0.0116872
4.525 0.0099673 0.00995421
4.52 0.010308 0.010294
4.515 0.01241 0.0123922
4.51 0.0141192 0.0140992
4.505 0.0136904 0.0136722
4.5 0.0116049 0.01159
4.495 0.0100795 0.010066
4.49 0.0107516 0.0107364
4.485 0.0129606 0.0129425
4.48 0.014442 0.0144221
4.475 0.0136884 0.0136694
4.47 0.0115213 0.0115056
4.465 0.0102451 0.0102316
4.46 0.0112374 0.0112222
4.455 0.0135043 0.013485
4.45 0.014722 0.0147012
4.445 0.0136586 0.0136404
4.44 0.0114603 0.0114456
4.435 0.0104659 0.0104518
4.43 0.0117598 0.0117432
4.425 0.014034 0.0140144
4.42 0.0149581 0.0149376
4.415 0.0136069 0.0135882
4.41 0.0114285 0.011413
4.405 0.0107429 0.0107285
4.4 0.0123124 0.0122955
4.395 0.0145423 0.0145218
4.39 0.0151498 0.0151286
4.385 0.0135402 0.0135221
4.38 0.0114331 0.0114183
4.375 0.0110758 0.0110608
4.37 0.0128882 0.01287
4.365 0.0150237 0.0150025
4.36 0.0152987 0.0152779
4.355 0.013466 0.0134481
4.35 0.01148 0.0114645
4.345 0.0114629 0.0114471
4.34 0.0134801 0.0134614
4.335 0.0154725 0.0154511
4.33 0.015407 0.0153856
4.325 0.0133923 0.013374
4.32 0.0115748 0.0115595
4.315 0.0119021 0.011886
4.31 0.0140807 0.0140607
4.305 0.015885 0.0158626
4.3 0.015479 0.0154583
4.295 0.0133274 0.0133101
4.29 0.0117215 0.0117055
4.285 0.0123893 0.0123717
4.28 0.0146828 0.0146625
4.275 0.0162582 0.0162361
4.27 0.0155191 0.0154976
4.265 0.013279 0.0132606
4.26 0.0119236 0.0119076
4.255 0.0129203 0.0129026
4.25 0.015279 0.0152573
4.245 0.0165901 0.016567
4.24 0.0155336 0.0155133
4.235 0.0132551 0.0132379
4.23 0.0121823 0.0121653
4.225 0.0134886 0.0134693
4.22 0.0158624 0.0158407
4.215 0.0168799 0.0168573
4.21 0.0155281 0.0155067
4.205 0.0132622 0.0132436
4.2 0.0124985 0.0124814
4.195 0.0140885 0.0140691
4.19 0.0164264 0.0164034
4.185 0.0171279 0.0171045
4.18 0.0155102 0.0154898
4.175 0.0133069 0.0132891
4.17 0.0128707 0.0128524
4.165 0.0147123 0.0146915
4.16 0.0169653 0.0169425
4.155 0.0173358 0.0173127
4.15 0.0154865 0.0154652
4.145 0.0133944 0.0133754
4.14 0.0132975 0.013279
4.135 0.0153535 0.0153326
4.13 0.0174747 0.017451
4.125 0.0175064 0.0174825
4.12 0.0154652 0.015444
4.115 0.0135296 0.013511
4.11 0.0137758 0.0137566
4.105 0.0160047 0.0159827
4.1 0.0179511 0.0179268
4.095 0.0176439 0.0176201
4.09 0.0154538 0.0154325
4.085 0.0137162 0.0136968
4.08 0.0143021 0.0142824
4.075 0.0166598 0.0166376
4.07 0.0183924 0.0183676
4.065 0.0177532 0.0177283
4.06 0.0154597 0.0154378
4.055 0.0139567 0.0139377
4.05 0.0148718 0.0148518
4.045 0.0173118 0.0172881
4.04 0.0187972 0.0187712
4.035 0.0178402 0.0178159
4.03 0.0154901 0.015469
4.025 0.0142524 0.0142327
4.02 0.0154794 0.0154583
4.015 0.0179552 0.0179312
4.01 0.0191657 0.0191394
4.005 0.0179107 0.0178851
4 0.0155508 0.015529
3.995 0.0146033 0.014584
3.99 0.0161191 0.0160976
3.985 0.018584 0.018558
3.98 0.0194983 0.019471
3.975 0.0179714 0.0179472
3.97 0.0156477 0.015627
3.965 0.0150082 0.0149876
3.96 0.0167846 0.0167614
3.955 0.019194 0.0191678
3.95 0.0197974 0.0197701
3.945 0.0180285 0.0180033
3.94 0.0157848 0.0157631
3.935 0.0154653 0.0154445
3.93 0.0174697 0.0174457
3.925 0.0197811 0.0197533
3.92 0.0200654 0.0200377
3.915 0.0180892 0.0180651
3.91 0.0159665 0.0159451
3.905 0.0159717 0.0159493
3.9 0.0181685 0.018143
3.895 0.0203432 0.0203155
3.89 0.0203066 0.0202793
3.885 0.0181598 0.0181349
3.88 0.0161953 0.0161727
3.875 0.0165242 0.0165013
3.87 0.0188755 0.0188497
3.865 0.0208787 0.0208502
3.86 0.0205256 0.0204975
3.855 0.018247 0.018222
3.85 0.0164736 0.016451
3.845 0.017119 0.0170954
3.84 0.0195857 0.0195587
3.835 0.0213873 0.0213583
3.83 0.0207276 0.0206997
3.825 0.0183566 0.0183313
3.82 0.0168019 0.0167783
3.815 0.0177514 0.017727
3.81 0.0202943 0.0202672
3.805 0.0218692 0.0218394
3.8 0.0209177 0.0208881
3.795 0.0184935 0.0184674
3.79 0.0171804 0.0171573
3.785 0.0184167 0.018392
3.78 0.020997 0.0209678
3.775 0.0223256 0.0222945
3.77 0.0211018 0.0210734
3.765 0.0186621 0.0186371
3.76 0.0176075 0.0175831
3.755 0.0191095 0.0190831
3.75 0.0216904 0.0216611
3.745 0.0227583 0.0227269
3.74 0.0212848 0.0212546
3.735 0.018866 0.0188398
3.73 0.018082 0.018058
3.725 0.0198254 0.0197983
3.72 0.022372 0.0223403
3.715 0.0231703 0.0231383
3.71 0.021473 0.0214449
3.705 0.0191084 0.0190829
3.7 0.0186013 0.018575
3.695 0.0205594 0.0205306
3.69 0.0230404 0.0230095
3.685 0.023565 0.023533
3.68 0.0216712 0.0216406
3.675 0.0193913 0.0193641
3.67 0.0191635 0.0191376
3.665 0.0213082 0.0212791
3.66 0.023695 0.023662
3.655 0.0239467 0.0239141
3.65 0.0218853 0.0218561
3.645 0.0197166 0.0196896
3.64 0.0197648 0.0197369
3.635 0.0220674 0.0220373
3.63 0.0243358 0.0243032
3.625 0.0243196 0.024286
3.62 0.0221192 0.0220876
3.615 0.0200846 0.0200566
3.61 0.0204023 0.0203751
3.605 0.0228341 0.0228031
3.6 0.0249634 0.0249284
3.595 0.0246882 0.024654
3.59 0.0223774 0.0223473
3.585 0.0204952 0.0204675
3.58 0.0210716 0.0210424
3.575 0.0236046 0.0235719
3.57 0.0255789 0.0255438
3.565 0.0250567 0.0250223
3.56 0.0226629 0.0226316
3.555 0.0209476 0.0209188
3.55 0.0217696 0.0217398
3.545 0.0243773 0.0243437
3.54 0.0261843 0.0261481
3.535 0.0254299 0.0253951
3.53 0.0229791 0.0229479
3.525 0.0214406 0.0214112
3.52 0.0224924 0.0224611
3.515 0.0251501 0.0251153
3.51 0.0267822 0.0267458
3.505 0.0258124 0.0257774
3.5 0.0233283 0.0232961
3.495 0.0219732 0.0219424
3.49 0.0232376 0.0232057
3.485 0.0259229 0.0258879
3.48 0.0273759 0.0273384
3.475 0.0262087 0.0261719
3.47 0.0237127 0.0236797
3.465 0.0225433 0.0225127
3.46 0.0240016 0.023969
3.455 0.0266947 0.0266577
3.45 0.0279684 0.0279296
3.445 0.0266232 0.026587
3.44 0.0241338 0.0241011
3.435 0.0231489 0.0231169
3.43 0.0247821 0.0247479
3.425 0.0274663 0.0274289
3.42 0.0285635 0.0285242
3.415 0.0270593 0.0270215
3.41 0.0245921 0.0245582
3.405 0.0237874 0.0237552
3.4 0.025576 0.0255408
3.395 0.0282373 0.0281978
3.39 0.0291643 0.0291243
3.385 0.027521 0.0274843
3.38 0.0250884 0.0250544
3.375 0.0244565 0.024422
3.37 0.0263816 0.026345
3.365 0.0290095 0.0289705
3.36 0.0297747 0.0297341
3.355 0.0280108 0.0279712
3.35 0.0256224 0.0255864
3.345 0.0251539 0.0251199
3.34 0.0271968 0.0271599
3.335 0.0297834 0.0297419
3.33 0.0303982 0.0303562
3.325 0.0285326 0.0284941
3.32 0.026195 0.0261595
3.315 0.0258777 0.0258419
3.31 0.0280211 0.0279824
3.305 0.0305618 0.0305201
3.3 0.0310391 0.0309963
3.295 0.0290886 0.0290478
3.29 0.0268054 0.0267684
3.285 0.026626 0.0265899
3.28 0.0288531 0.0288134
3.275 0.0313457 0.0313019
3.27 0.0317005 0.031657
3.265 0.0296818 0.0296421
3.26 0.0274539 0.0274166
3.255 0.0273969 0.0273585
3.25 0.0296925 0.0296513
3.245 0.0321379 0.0320944
3.24 0.0323862 0.032342
3.235 0.0303139 0.0302715
3.23 0.0281396 0.0281002
3.225 0.0281884 0.0281499
3.22 0.0305381 0.0304966
3.215 0.0329393 0.0328939
3.21 0.0330986 0.0330527
3.205 0.0309871 0.0309445
3.2 0.0288626 0.0288233
3.195 0.0289995 0.0289598
3.19 0.0313902 0.0313469
3.185 0.0337525 0.0337059
3.18 0.0338411 0.0337947
3.175 0.031703 0.0316595
3.17 0.0296226 0.0295818
3.165 0.029829 0.0297879
3.16 0.0322485 0.0322041
3.155 0.0345787 0.0345311
3.15 0.0346161 0.0345684
3.145 0.0324639 0.0324192
3.14 0.0304203 0.0303786
3.135 0.0306769 0.0306347
3.13 0.0331137 0.0330678
3.125 0.0354204 0.0353716
3.12 0.0354266 0.0353785
3.115 0.0332717 0.0332262
3.11 0.0312561 0.0312126
3.105 0.0315426 0.0314989
3.1 0.0339858 0.0339396
3.095 0.0362784 0.0362289
3.09 0.0362742 0.0362235
3.085 0.0341279 0.0340799
3.08 0.0321311 0.0320871
3.075 0.032427 0.0323832
3.07 0.0348654 0.0348171
3.065 0.037154 0.037102
3.06 0.0371608 0.0371101
3.055 0.0350346 0.0349877
3.05 0.0330461 0.0330008
3.045 0.0333297 0.0332828
3.04 0.0357522 0.0357029
3.035 0.0380474 0.0379958
3.03 0.0380871 0.0380344
3.025 0.0359929 0.0359421
3.02 0.0340034 0.0339563
3.015 0.0342529 0.0342064
3.01 0.0366472 0.0365967
3.005 0.0389589 0.0389046
3 0.0390543 0.039001
2.995 0.0370053 0.0369556
2.99 0.0350051 0.034957
2.985 0.0351978 0.0351485
2.98 0.0375508 0.0374993
2.975 0.0398883 0.0398343
2.97 0.0400623 0.0400064
2.965 0.0380731 0.0380189
2.96 0.0360549 0.0360051
2.955 0.0361684 0.0361198
2.95 0.0384646 0.0384114
2.945 0.0408352 0.0407776
2.94 0.0411112 0.0410549
2.935 0.0391986 0.0391467
2.93 0.0371559 0.0371053
2.925 0.037167 0.0371144
2.92 0.039389 0.0393344
2.915 0.0417982 0.0417419
2.91 0.0421991 0.0421411
2.905 0.0403823 0.0403247
2.9 0.0383125 0.0382587
2.895 0.0381991 0.0381475
2.89 0.0403265 0.0402714
2.885 0.0427757 0.0427157
2.88 0.0433244 0.0432644
2.875 0.0416255 0.0415696
2.87 0.039529 0.0394754
2.865 0.0392688 0.039214
2.86 0.0412782 0.0412208
2.855 0.0437652 0.0437056
2.85 0.0444831 0.0444219
2.845 0.0429277 0.0428672
2.84 0.0408103 0.0407533
2.835 0.0403842 0.0403292
2.83 0.0422487 0.0421908
2.825 0.0447655 0.0447029
2.82 0.0456717 0.0456085
2.815 0.0442887 0.0442289
2.81 0.0421619 0.0421046
2.805 0.0415522 0.0414941
2.8 0.0432419 0.0431817
2.795 0.0457743 0.045712
2.79 0.0468846 0.0468204
2.785 0.0457057 0.0456414
2.78 0.0435885 0.043527
2.775 0.0427833 0.0427248
2.77 0.0442655 0.0442052
2.765 0.0467912 0.046726
2.76 0.048116 0.0480487
2.755 0.0471755 0.0471111
2.75 0.0450941 0.0450331
2.745 0.0440865 0.0440256
2.74 0.0453264 0.045263
2.735 0.0478152 0.0477491
2.73 0.049358 0.0492905
2.725 0.0486912 0.0486239
2.72 0.0466811 0.0466157
2.715 0.0454736 0.0454105
2.71 0.0464367 0.046373
2.705 0.0488489 0.0487816
2.7 0.0506033 0.0505331
2.695 0.0502449 0.0501753
2.69 0.0483503 0.0482838
2.685 0.0469552 0.0468906
2.68 0.0476087 0.0475428
2.675 0.0498958 0.0498267
2.67 0.0518439 0.0517723
2.665 0.051825 0.0517533
2.66 0.0500992 0.0500298
2.655 0.0485429 0.0484757
2.65 0.04886 0.0487926
2.645 0.0509656 0.0508951
2.64 0.0530747 0.0530011
2.635 0.0534189 0.053345
2.63 0.0519218 0.0518502
2.625 0.0502454 0.050176
2.62 0.0502084 0.0501388
2.615 0.0520699 0.0519977
2.61 0.054291 0.054216
2.605 0.0550107 0.0549348
2.6 0.053807 0.0537325
2.595 0.0520691 0.0519967
2.59 0.051675 0.0516034
2.585 0.053228 0.0531546
2.58 0.0554947 0.0554181
2.575 0.056585 0.0565063
2.57 0.0557383 0.0556607
2.565 0.0540141 0.0539394
2.56 0.0532792 0.0532059
2.555 0.0544623 0.0543868
2.55 0.056691 0.056612
2.545 0.0581254 0.0580448
2.54 0.0576936 0.0576144
2.535 0.0560748 0.0559975
2.53 0.0550402 0.0549635
2.525 0.0558032 0.0557255
2.52 0.0578965 0.0578167
2.515 0.0596214 0.0595393
2.51 0.0596471 0.0595639
2.505 0.0582357 0.0581541
2.5 0.0569705 0.0568915
2.495 0.0572828 0.057204
2.49 0.0591348 0.0590529
2.485 0.0610673 0.060982
2.48 0.0615693 0.0614839
2.475 0.0604722 0.0603892
2.47 0.0590756 0.0589941
2.465 0.0589365 0.0588543
2.46 0.0604436 0.0603594
2.455 0.062471 0.0623848
2.45 0.0634333 0.0633456
2.445 0.0627488 0.0626612
2.44 0.0613466 0.0612608
2.435 0.0607939 0.0607096
2.43 0.0618667 0.0617813
2.425 0.0638519 0.0637631
2.42 0.0652166 0.0651258
2.415 0.065022 0.0649321
2.41 0.0637599 0.0636719
2.405 0.0628769 0.0627896
2.4 0.0634575 0.0633691
2.395 0.0652503 0.0651597
2.39 0.0669121 0.0668195
2.385 0.067245 0.0671514
2.38 0.0662729 0.0661802
2.375 0.065189 0.0650983
2.37 0.0652667 0.0651764
2.365 0.0667211 0.0666284
2.36 0.06853 0.0684343
2.355 0.0693745 0.069278
2.35 0.068828 0.0687331
2.345 0.0677122 0.0676186
2.34 0.0673382 0.0672442
2.335 0.0683373 0.0682419
2.33 0.0701108 0.0700138
2.325 0.0713841 0.0712853
2.32 0.0713571 0.0712573
2.315 0.0703995 0.0703007
2.31 0.0696924 0.0695954
2.305 0.0701739 0.0700768
2.3 0.0717201 0.0716202
2.295 0.0732723 0.0731698
2.29 0.0737931 0.0736904
2.285 0.0731781 0.0730771
2.28 0.0723185 0.0722184
2.275 0.072299 0.0721979
2.27 0.0734511 0.0733484
2.265 0.0750786 0.0749744
2.26 0.0760883 0.0759828
2.255 0.0759561 0.0758499
2.25 0.0751633 0.0750578
2.245 0.0747496 0.0746454
2.24 0.0754045 0.0752998
2.235 0.076881 0.076774
2.23 0.0782303 0.0781209
2.225 0.0786412 0.0785314
2.22 0.0781353 0.0780269
2.215 0.0775191 0.0774114
2.21 0.0776721 0.0775636
2.205 0.0787973 0.0786871
2.2 0.0802634 0.0801516
2.195 0.0811679 0.0810549
2.19 0.0811168 0.0810035
2.185 0.0805411 0.0804283
2.18 0.0803024 0.0801902
2.175 0.0809549 0.080842
2.17 0.0822875 0.0821727
2.165 0.0835228 0.0834061
2.16 0.0839929 0.0838756
2.155 0.0836982 0.0835815
2.15 0.0832799 0.0831637
2.145 0.0834627 0.083346
2.14 0.0844501 0.084332
2.135 0.0857706 0.0856508
2.13 0.0866926 0.0865716
2.125 0.0868451 0.0867236
2.12 0.08651 0.0863889
2.115 0.0863623 0.0862415
2.11 0.0869007 0.0867793
2.105 0.0880455 0.0879223
2.1 0.0892227 0.0890978
2.095 0.089856 0.0897303
2.09 0.0898402 0.0897146
2.085 0.0896054 0.0894801
2.08 0.0897442 0.0896185
2.075 0.0905259 0.090399
2.07 0.0916909 0.0915625
2.065 0.0926812 0.0925515
2.06 0.0931063 0.0929758
2.055 0.0930509 0.0929203
2.05 0.0929832 0.0928528
2.045 0.093363 0.0932323
2.04 0.0942764 0.0941443
2.035 0.0953822 0.0952484
2.03 0.0962032 0.0960683
2.025 0.0965141 0.0963788
2.02 0.0965068 0.0963716
2.015 0.096617 0.0964815
2.01 0.0971699 0.0970335
2.005 0.0981309 0.0979932
2 0.099149 0.0990099
1.995 0.0998482 0.0997081
1.99 0.100124 0.0999834
1.985 0.100209 0.100068
1.98 0.100474 0.100333
1.975 0.101134 0.100992
1.97 0.102091 0.101948
1.965 0.103027 0.102882
1.96 0.103658 0.103512
1.955 0.103955 0.103809
1.95 0.104147 0.104001
1.945 0.104532 0.104385
1.94 0.105249 0.105101
1.935 0.106178 0.106029
1.93 0.107052 0.106901
1.925 0.107662 0.10751
1.92 0.108013 0.107861
1.915 0.108308 0.108155
1.91 0.108779 0.108626
1.905 0.109518 0.109363
1.9 0.110413 0.110258
1.895 0.11125 0.111093
1.89 0.111872 0.111714
1.885 0.112295 0.112137
1.88 0.112683 0.112524
1.875 0.113215 0.113055
1.87 0.113957 0.113797
1.865 0.114823 0.114661
1.86 0.115643 0.11548
1.855 0.116298 0.116134
1.85 0.116799 0.116634
1.845 0.117268 0.117103
1.84 0.117845 0.117678
1.835 0.118584 0.118417
1.83 0.119426 0.119257
1.825 0.120244 0.120074
1.82 0.120943 0.120772
1.815 0.121522 0.12135
1.81 0.122067 0.121894
1.805 0.122682 0.122508
1.8 0.123418 0.123243
1.795 0.124242 0.124066
1.79 0.125065 0.124888
1.785 0.125811 0.125633
1.78 0.126466 0.126286
1.775 0.127081 0.126901
1.77 0.127735 0.127554
1.765 0.128473 0.128291
1.76 0.129286 0.129102
1.755 0.130117 0.129932
1.75 0.130906 0.13072
1.745 0.131631 0.131444
1.74 0.132316 0.132128
1.735 0.133014 0.132825
1.73 0.133764 0.133574
1.725 0.134574 0.134383
1.72 0.135413 0.13522
1.715 0.136239 0.136045
1.71 0.137025 0.13683
1.705 0.137777 0.137581
1.7 0.138525 0.138327
1.695 0.139299 0.139101
1.69 0.140116 0.139916
1.685 0.140964 0.140763
1.68 0.141819 0.141617
1.675 0.142656 0.142453
1.67 0.14347 0.143266
1.665 0.144273 0.144067
1.66 0.145084 0.144877
1.655 0.14592 0.145712
1.65 0.146783 0.146573
1.645 0.147661 0.14745
1.64 0.148539 0.148326
1.635 0.149406 0.149192
1.63 0.150263 0.150048
1.625 0.15112 0.150904
1.62 0.151987 0.15177
1.615 0.152873 0.152654
1.61 0.153774 0.153554
1.605 0.154685 0.154463
1.6 0.155596 0.155373
1.595 0.156504 0.156279
1.59 0.157409 0.157183
1.585 0.158318 0.15809
1.58 0.159235 0.159007
1.575 0.160165 0.159935
1.57 0.161106 0.160875
1.565 0.162054 0.161821
1.56 0.163004 0.16277
1.555 0.163955 0.163719
1.55 0.164909 0.164671
1.545 0.165866 0.165627
1.54 0.166831 0.166591
1.535 0.167804 0.167562
1.53 0.168786 0.168542
1.525 0.169774 0.169529
1.52 0.170766 0.170519
1.515 0.171761 0.171513
1.51 0.17276 0.172511
1.505 0.173764 0.173513
1.5 0.174774 0.174521
1.495 0.175791 0.175536
1.49 0.176813 0.176557
1.485 0.177842 0.177584
1.48 0.178876 0.178616
1.475 0.179914 0.179653
1.47 0.180956 0.180694
1.465 0.182004 0.181739
1.46 0.183056 0.18279
1.455 0.184113 0.183846
1.45 0.185176 0.184907
1.445 0.186244 0.185973
1.44 0.187317 0.187044
1.435 0.188395 0.18812
1.43 0.189476 0.1892
1.425 0.190562 0.190284
1.42 0.191653 0.191373
1.415 0.192747 0.192466
1.41 0.193846 0.193563
1.405 0.194949 0.194664
1.4 0.196056 0.195769
1.395 0.197167 0.196878
1.39 0.198281 0.19799
1.385 0.199398 0.199106
1.38 0.200519 0.200225
1.375 0.201643 0.201347
1.37 0.20277 0.202472
1.365 0.203899 0.203599
1.36 0.205031 0.204729
1.355 0.206165 0.205861
1.35 0.207301 0.206996
1.345 0.208439 0.208131
1.34 0.209578 0.209269
1.335 0.210719 0.210407
1.33 0.21186 0.211546
1.325 0.213001 0.212686
1.32 0.214143 0.213826
1.315 0.215285 0.214965
1.31 0.216426 0.216104
1.305 0.217566 0.217242
1.3 0.218704 0.218379
1.295 0.219841 0.219513
1.29 0.220975 0.220645
1.285 0.222106 0.221774
1.28 0.223234 0.2229
1.275 0.224358 0.224022
1.27 0.225477 0.225139
1.265 0.226591 0.226252
1.26 0.2277 0.227358
1.255 0.228801 0.228457
1.25 0.229896 0.22955
1.245 0.230982 0.230634
1.24 0.23206 0.23171
1.235 0.233128 0.232776
1.23 0.234186 0.233831
1.225 0.235232 0.234876
1.22 0.236266 0.235907
1.215 0.237286 0.236925
1.21 0.238292 0.237929
1.205 0.239282 0.238917
1.2 0.240255 0.239889
1.195 0.241211 0.240842
1.19 0.242147 0.241776
1.185 0.243063 0.24269
1.18 0.243956 0.243581
1.175 0.244827 0.24445
1.17 0.245672 0.245293
1.165 0.246491 0.24611
1.16 0.247281 0.246898
1.155 0.248041 0.247657
1.15 0.24877 0.248383
1.145 0.249465 0.249077
1.14 0.250125 0.249734
1.135 0.250747 0.250354
1.13 0.251329 0.250935
1.125 0.251869 0.251473
1.12 0.252365 0.251967
1.115 0.252814 0.252415
1.11 0.253215 0.252814
1.105 0.253564 0.253161
1.1 0.253859 0.253454
1.095 0.254097 0.253691
1.09 0.254275 0.253868
1.085 0.254391 0.253982
1.08 0.254441 0.254032
1.075 0.254423 0.254012
1.07 0.254334 0.253922
1.065 0.25417 0.253756
1.06 0.253927 0.253513
1.055 0.253604 0.253189
1.05 0.253196 0.25278
1.045 0.252699 0.252283
1.04 0.252112 0.251694
1.035 0.251428 0.25101
1.03 0.250647 0.250228
1.025 0.249762 0.249344
1.02 0.248772 0.248353
1.015 0.247672 0.247253
1.01 0.246459 0.24604
1.005 0.24513 0.244711
1 0.243679 0.243261
0.995 0.242105 0.241687
0.99 0.240403 0.239986
0.985 0.238571 0.238154
0.98 0.236604 0.236189
0.975 0.2345 0.234086
0.97 0.232256 0.231843
0.965 0.229868 0.229457
0.96 0.227335 0.226925
0.955 0.224653 0.224245
0.95 0.22182 0.221414
0.945 0.218834 0.218431
0.94 0.215694 0.215293
0.935 0.212397 0.211999
0.93 0.208943 0.208548
0.925 0.205331 0.204939
0.92 0.20156 0.201172
0.915 0.197631 0.197245
0.91 0.193542 0.193161
0.905 0.189295 0.188918
0.9 0.184892 0.184519
0.895 0.180333 0.179965
0.89 0.175621 0.175257
0.885 0.170757 0.170399
0.88 0.165746 0.165393
0.875 0.16059 0.160242
0.87 0.155293 0.154951
0.865 0.149859 0.149523
0.86 0.144294 0.143965
0.855 0.138603 0.13828
0.85 0.132791 0.132475
0.845 0.126866 0.126556
0.84 0.120832 0.12053
0.835 0.114699 0.114404
0.83 0.108473 0.108185
0.825 0.102163 0.101883
0.82 0.0957759 0.0955037
0.815 0.0893217 0.0890575
0.81 0.0828091 0.0825531
0.805 0.0762475 0.0759998
0.8 0.0696464 0.0694073
0.795 0.0630159 0.0627853
0.79 0.0563659 0.0561441
0.785 0.0497068 0.0494938
0.78 0.0430489 0.0428448
0.775 0.0364028 0.0362077
0.77 0.029779 0.029593
0.765 0.0231882 0.0230113
0.76 0.0166409 0.0164732
0.755 0.0101478 0.00998933
0.75 0.00371935 0.00357011
0.745 -0.00263402 -0.00277404
0.74 -0.00890205 -0.00903285
0.735 -0.0150746 -0.0151962
0.73 -0.0211419 -0.0212543
0.725 -0.0270941 -0.0271975
0.72 -0.032922 -0.0330163
0.715 -0.0386164 -0.0387018
0.71 -0.0441685 -0.044245
0.705 -0.04957 -0.0496378
0.7 -0.0548127 -0.0548719
0.695 -0.0598892 -0.0599399
0.69 -0.0647922 -0.0648345
0.685 -0.0695149 -0.0695491
0.68 -0.0740512 -0.0740773
0.675 -0.0783952 -0.0784135
0.67 -0.0825418 -0.0825525
0.665 -0.0864862 -0.0864894
0.66 -0.0902242 -0.0902203
0.655 -0.0937523 -0.0937414
0.65 -0.0970675 -0.0970498
0.645 -0.100167 -0.100143
0.64 -0.10305 -0.103019
0.635 -0.105713 -0.105677
0.63 -0.108158 -0.108115
0.625 -0.110382 -0.110335
0.62 -0.112388 -0.112335
0.615 -0.114176 -0.114118
0.61 -0.115747 -0.115685
0.605 -0.117103 -0.117037
0.6 -0.118247 -0.118177
0.595 -0.119183 -0.119109
0.59 -0.119913 -0.119835
0.585 -0.120441 -0.12036
0.58 -0.120772 -0.120689
0.575 -0.120911 -0.120825
0.57 -0.120862 -0.120775
0.565 -0.120632 -0.120543
0.56 -0.120226 -0.120135
0.555 -0.11965 -0.119559
0.55 -0.118912 -0.118819
0.545 -0.118017 -0.117924
0.54 -0.116972 -0.116879
0.535 -0.115786 -0.115693
0.53 -0.114464 -0.114372
0.525 -0.113016 -0.112924
0.52 -0.111448 -0.111357
0.515 -0.109769 -0.109679
0.51 -0.107987 -0.107899
0.505 -0.10611 -0.106023
0.5 -0.104147 -0.104062
0.495 -0.102105 -0.102022
0.49 -0.0999943 -0.0999139
0.485 -0.0978226 -0.0977447
0.48 -0.0955988 -0.0955236
0.475 -0.0933314 -0.0932591
0.47 -0.0910291 -0.0909598
0.465 -0.0887005 -0.0886343
0.46 -0.0863539 -0.0862909
0.455 -0.0839977 -0.0839379
0.45 -0.0816399 -0.0815835
0.445 -0.0792885 -0.0792355
0.44 -0.076951 -0.0769015
0.435 -0.0746347 -0.0745887
0.43 -0.0723466 -0.0723041
0.425 -0.0700931 -0.070054
0.42 -0.0678803 -0.0678446
0.415 -0.0657136 -0.0656812
0.41 -0.063598 -0.063569
0.405 -0.0615379 -0.0615121
0.4 -0.0595371 -0.0595145
0.395 -0.0575987 -0.0575791
0.39 -0.0557251 -0.0557084
0.385 -0.0539182 -0.0539043
0.38 -0.0521791 -0.0521679
0.375 -0.0505082 -0.0504996
0.37 -0.0489054 -0.0488993
0.365 -0.04737 -0.0473662
0.36 -0.0459006 -0.0458989
0.355 -0.0444953 -0.0444955
0.35 -0.0431517 -0.0431538
0.345 -0.0418671 -0.0418709
0.34 -0.0406384 -0.0406438
0.335 -0.0394621 -0.0394689
0.33 -0.0383346 -0.0383427
0.325 -0.0372521 -0.0372615
0.32 -0.0362109 -0.0362213
0.315 -0.035207 -0.0352184
0.31 -0.0342367 -0.034249
0.305 -0.0332964 -0.0333094
0.3 -0.0323824 -0.0323961
0.295 -0.0314916 -0.0315059
0.29 -0.0306209 -0.0306357
0.285 -0.0297676 -0.0297828
0.28 -0.0289291 -0.0289447
0.275 -0.0281034 -0.0281192
0.27 -0.0272884 -0.0273046
0.265 -0.0264828 -0.0264991
0.26 -0.0256851 -0.0257015
0.255 -0.0248943 -0.0249108
0.25 -0.0241096 -0.0241262
0.245 -0.0233305 -0.0233472
0.24 -0.0225566 -0.0225732
0.235 -0.0217877 -0.0218043
0.23 -0.0210237 -0.0210402
0.225 -0.0202648 -0.0202811
0.22 -0.0195111 -0.0195273
0.215 -0.0187629 -0.0187789
0.21 -0.0180207 -0.0180365
0.205 -0.0172849 -0.0173004
0.2 -0.0165559 -0.0165711
0.195 -0.0158344 -0.0158493
0.19 -0.015121 -0.0151356
0.185 -0.0144163 -0.0144305
0.18 -0.013721 -0.0137348
0.175 -0.0130359 -0.0130492
0.17 -0.0123615 -0.0123745
0.165 -0.0116988 -0.0117112
0.16 -0.0110484 -0.0110604
0.155 -0.0104111 -0.0104226
0.15 -0.00978767 -0.00979864
0.145 -0.00917891 -0.00918934
0.14 -0.00858555 -0.00859544
0.135 -0.00800834 -0.00801767
0.13 -0.00744798 -0.00745676
0.125 -0.00690518 -0.00691341
0.12 -0.0063806 -0.00638826
0.115 -0.00587484 -0.00588195
0.11 -0.00538848 -0.00539505
0.105 -0.00492204 -0.00492807
0.1 -0.00447597 -0.00448149
0.095 -0.00405069 -0.00405569
0.09 -0.0036465 -0.00365102
0.085 -0.0032637 -0.00326774
0.08 -0.00290246 -0.00290606
0.075 -0.00256292 -0.0025661
0.07 -0.00224515 -0.00224794
0.065 -0.00194915 -0.00195156
0.06 -0.00167485 -0.00167692
0.055 -0.00142216 -0.00142391
0.05 -0.00119092 -0.00119238
0.045 -0.000980936 -0.000982134
0.04 -0.000792 -0.000792963
0.035 -0.000623871 -0.000624625
0.03 -0.0004763 -0.000476872
0.025 -0.000349037 -0.000349453
0.02 -0.000241838 -0.000242125
0.015 -0.000154603 -0.000154785
0.01 -9.24275e-05 -9.25362e-05
0.005 -5.17458e-05 -5.18062e-05
-1.63468e-13 1.24918e-05 1.25063e-05


==> anc/HERMITE/GAMMA01/DeltaGammaFX_0_OneLoopFRG.txt <==
9.995 0.0027718 0.00276801
9.99 0.00206028 0.00205747
9.985 0.000626015 0.000625159
9.98 -0.000341071 -0.000340605
9.975 -4.31013e-05 -4.30423e-05
9.97 0.00126925 0.00126751
9.965 0.00251859 0.00251515
9.96 0.0026785 0.00267484
9.955 0.00161253 0.00161033
9.95 0.000203812 0.000203534
9.945 -0.000376029 -0.000375515
9.94 0.000349258 0.000348781
9.935 0.00177767 0.00177523
9.93 0.00273477 0.00273103
9.925 0.00242926 0.00242594
9.92 0.00111031 0.00110879
9.915 -0.000123222 -0.000123053
9.91 -0.00024454 -0.000244205
9.905 0.000841831 0.00084068
9.9 0.00223681 0.00223375
9.895 0.0027899 0.00278609
9.89 0.00203935 0.00203656
9.885 0.000607603 0.000606773
9.88 -0.000307894 -0.000307473
9.875 5.39626e-05 5.38888e-05
9.87 0.00138795 0.00138605
9.865 0.00259026 0.00258671
9.86 0.00266453 0.00266088
9.855 0.00154467 0.00154256
9.85 0.000166642 0.000166414
9.845 -0.000314571 -0.000314141
9.84 0.000498604 0.000497922
9.835 0.00192708 0.00192445
9.83 0.00278682 0.00278301
9.825 0.00236042 0.00235719
9.82 0.00100078 0.000999408
9.815 -0.00014979 -0.000149586
9.81 -0.000126687 -0.000126514
9.805 0.00104589 0.00104446
9.8 0.00239086 0.00238759
9.795 0.00278943 0.00278562
9.79 0.00190483 0.00190222
9.785 0.000478165 0.000477511
9.78 -0.000287974 -0.00028758
9.775 0.000247145 0.000246807
9.77 0.0016319 0.00162967
9.765 0.00271193 0.00270822
9.76 0.0025839 0.00258036
9.755 0.00135129 0.00134945
9.75 5.37519e-05 5.36784e-05
9.745 -0.000213491 -0.000213199
9.74 0.000769877 0.000768824
9.735 0.00217839 0.00217541
9.73 0.00283502 0.00283115
9.725 0.0021859 0.00218291
9.72 0.000775768 0.000774707
9.715 -0.000200826 -0.000200551
9.71 7.97124e-05 7.96034e-05
9.705 0.00137692 0.00137504
9.7 0.0026029 0.00259934
9.695 0.00272858 0.00272485
9.69 0.00164414 0.00164189
9.685 0.000267516 0.000267151
9.68 -0.000232461 -0.000232144
9.675 0.000563462 0.000562691
9.67 0.00198213 0.00197942
9.665 0.00283207 0.00282819
9.66 0.00239492 0.00239164
9.655 0.0010377 0.00103628
9.65 -8.46251e-05 -8.45094e-05
9.645 -1.90687e-05 -1.90426e-05
9.64 0.00117454 0.00117293
9.635 0.00248906 0.00248566
9.63 0.00281649 0.00281264
9.625 0.00187609 0.00187353
9.62 0.000466634 0.000465996
9.615 -0.000208807 -0.000208521
9.61 0.000421429 0.000420853
9.605 0.00182029 0.0018178
9.6 0.00280676 0.00280293
9.595 0.0025444 0.00254092
9.59 0.00125291 0.0012512
9.585 3.61295e-05 3.60801e-05
9.58 -6.65384e-05 -6.64474e-05
9.575 0.0010282 0.0010268
9.57 0.00239113 0.00238786
9.565 0.0028682 0.00286428
9.56 0.00205062 0.00204781
9.555 0.000635294 0.000634425
9.55 -0.000163676 -0.000163452
9.545 0.000334748 0.000334291
9.54 0.00170267 0.00170034
9.535 0.00277913 0.00277533
9.53 0.0026478 0.00264418
9.525 0.00141742 0.00141548
9.52 0.000144142 0.000143945
9.515 -7.83956e-05 -7.82884e-05
9.51 0.000936462 0.000935182
9.505 0.0023224 0.00231922
9.5 0.00290035 0.00289638
9.495 0.00217386 0.00217089
9.49 0.000764546 0.000763501
9.485 -0.000112859 -0.000112705
9.48 0.000294096 0.000293694
9.475 0.00163359 0.00163136
9.47 0.00276296 0.00275918
9.465 0.00271669 0.00271298
9.46 0.0015311 0.00152901
9.455 0.000228427 0.000228115
9.45 -6.67386e-05 -6.66474e-05
9.445 0.000896 0.000894775
9.44 0.00229047 0.00228734
9.435 0.00292466 0.00292067
9.43 0.00225184 0.00224876
9.425 0.000850117 0.000848954
9.42 -6.66335e-05 -6.65424e-05
9.415 0.000292049 0.000291649
9.41 0.00161424 0.00161204
9.405 0.00276645 0.00276267
9.4 0.00275916 0.00275538
9.395 0.00159537 0.00159319
9.39 0.000283132 0.000282745
9.385 -3.92102e-05 -3.91566e-05
9.38 0.000903696 0.00090246
9.375 0.00229877 0.00229563
9.37 0.00294779 0.00294376
9.365 0.00228881 0.00228568
9.36 0.000890716 0.000889498
9.355 -3.00939e-05 -3.00528e-05
9.35 0.000324242 0.000323799
9.345 0.00164428 0.00164203
9.34 0.00279299 0.00278918
9.335 0.0027792 0.0027754
9.33 0.00161171 0.00160951
9.325 0.000306563 0.000306143
9.32 1.21734e-06 1.21567e-06
9.315 0.000957722 0.000956412
9.31 0.00234763 0.00234442
9.305 0.00297147 0.0029674
9.3 0.00228646 0.00228333
9.295 0.000887053 0.00088584
9.29 -3.56023e-06 -3.55536e-06
9.285 0.000389779 0.000389246
9.28 0.00172262 0.00172026
9.275 0.00284168 0.0028378
9.27 0.00277664 0.00277285
9.265 0.00158113 0.00157896
9.26 0.000300646 0.000300235
9.255 5.61203e-05 5.60435e-05
9.25 0.00105783 0.00105639
9.245 0.00243466 0.00243133
9.24 0.00299277 0.00298867
9.235 0.00224392 0.00224085
9.23 0.000841582 0.000840431
9.225 1.71441e-05 1.71207e-05
9.22 0.000491069 0.000490398
9.215 0.00184748 0.00184495
9.21 0.00290753 0.00290355
9.205 0.00274739 0.00274363
9.2 0.00150435 0.00150229
9.195 0.000270882 0.000270511
9.19 0.00013129 0.000131111
9.185 0.00120495 0.00120331
9.18 0.00255462 0.00255113
9.175 0.0030044 0.00300029
9.17 0.00215831 0.00215536
9.165 0.00075893 0.000757892
9.16 4.05485e-05 4.04931e-05
9.155 0.000633168 0.000632303
9.15 0.00201569 0.00201293
9.145 0.00298136 0.00297729
9.14 0.00268411 0.00268044
9.135 0.00138276 0.00138087
9.13 0.000226691 0.000226381
9.125 0.000236153 0.00023583
9.12 0.0014001 0.00139819
9.115 0.00269874 0.00269505
9.11 0.00299508 0.00299098
9.105 0.00202599 0.00202322
9.1 0.000646868 0.000645983
9.095 7.9381e-05 7.92725e-05
9.09 0.000822565 0.00082144
9.085 0.00222144 0.00221841
9.08 0.00304966 0.00304549
9.075 0.00257742 0.0025739
9.07 0.00121993 0.00121826
9.065 0.000181946 0.000181697
9.06 0.000382768 0.000382245
9.055 0.00164268 0.00164044
9.05 0.00285378 0.00284988
9.045 0.00295029 0.00294625
9.04 0.00184435 0.00184183
9.035 0.000517634 0.000516926
9.03 0.000150123 0.000149918
9.025 0.00106532 0.00106386
9.02 0.00245461 0.00245125
9.015 0.00309455 0.00309032
9.01 0.00241767 0.00241437
9.005 0.00102363 0.00102223
9 0.000155339 0.000155127
8.995 0.000584163 0.000583364
8.99 0.00192822 0.00192558
8.985 0.00300116 0.00299706
8.98 0.00285367 0.00284976
8.975 0.00161438 0.00161217
8.97 0.000389242 0.00038871
8.965 0.000271886 0.000271515
8.96 0.00136446 0.00136259
8.955 0.00269892 0.00269523
8.95 0.00309453 0.0030903
8.945 0.00219763 0.00219463
8.94 0.000808083 0.000806978
8.935 0.00017011 0.000169877
8.93 0.000851734 0.00085057
8.925 0.00224571 0.00224264
8.92 0.00311672 0.00311246
8.915 0.00268951 0.00268584
8.91 0.00134367 0.00134184
8.905 0.000286274 0.000285883
8.9 0.000464191 0.000463556
8.895 0.00171669 0.00171434
8.89 0.00293061 0.0029266
8.885 0.00302632 0.00302218
8.88 0.00191608 0.00191346
8.875 0.000595965 0.00059515
8.87 0.000252545 0.000252199
8.865 0.0011916 0.00118997
8.86 0.00257507 0.00257155
8.855 0.00317158 0.00316724
8.85 0.00244653 0.00244319
8.845 0.00104962 0.00104818
8.84 0.000239446 0.000239119
8.835 0.000743286 0.000742269
8.83 0.00210876 0.00210588
8.825 0.00311807 0.0031138
8.82 0.00286843 0.0028645
8.815 0.00158203 0.00157987
8.81 0.000419282 0.000418709
8.805 0.000428682 0.000428095
8.8 0.00160002 0.00159784
8.795 0.00288536 0.00288142
8.79 0.00313508 0.0031308
8.785 0.00212289 0.00211998
8.78 0.000761845 0.000760803
8.775 0.000283129 0.000282742
8.77 0.00111694 0.00111541
8.765 0.00251414 0.0025107
8.76 0.00322363 0.00321922
8.755 0.00260661 0.00260305
8.75 0.00121884 0.00121718
8.745 0.0003182 0.000317765
8.74 0.000718837 0.000717854
8.735 0.00205855 0.00205574
8.73 0.00313508 0.00313079
8.725 0.00298021 0.00297614
8.72 0.00173194 0.00172957
8.715 0.000522804 0.000522089
8.71 0.000450114 0.000449498
8.705 0.00157811 0.00157595
8.7 0.00289135 0.00288739
8.695 0.00320839 0.003204
8.69 0.00224105 0.00223798
8.685 0.000866963 0.000865777
8.68 0.000336648 0.000336188
8.675 0.00113009 0.00112855
8.67 0.00253013 0.00252668
8.665 0.00327562 0.00327115
8.66 0.00269169 0.00268801
8.655 0.00130739 0.00130561
8.65 0.000384887 0.000384361
8.645 0.000763354 0.00076231
8.64 0.00209875 0.00209588
8.635 0.00318555 0.0031812
8.63 0.00304062 0.00303646
8.625 0.00179393 0.00179148
8.62 0.000583283 0.000582485
8.615 0.000513943 0.00051324
8.61 0.00164778 0.00164553
8.605 0.00295821 0.00295416
8.6 0.00325933 0.00325487
8.595 0.00227588 0.00227277
8.59 0.000905558 0.00090432
8.585 0.000402756 0.000402205
8.58 0.00122536 0.00122369
8.575 0.00262585 0.00262226
8.57 0.00333525 0.00333069
8.565 0.00270753 0.00270382
8.56 0.00131516 0.00131336
8.555 0.000435115 0.00043452
8.55 0.00087258 0.000871387
8.545 0.00222815 0.0022251
8.54 0.00327111 0.00326663
8.535 0.00305228 0.0030481
8.53 0.0017702 0.00176778
8.525 0.000602035 0.000601212
8.52 0.000620272 0.000619424
8.515 0.00180736 0.00180489
8.51 0.00308269 0.00307847
8.505 0.00328521 0.00328072
8.5 0.00222828 0.00222524
8.495 0.000882762 0.000881554
8.49 0.000487303 0.000486637
8.485 0.00140397 0.00140205
8.48 0.00279565 0.00279183
8.475 0.00339401 0.00338937
8.47 0.00265062 0.002647
8.465 0.00124814 0.00124643
8.46 0.000480248 0.000479591
8.455 0.00105326 0.00105182
8.45 0.00244192 0.00243858
8.445 0.00337849 0.00337387
8.44 0.00300524 0.00300113
8.435 0.0016643 0.00166202
8.43 0.000594278 0.000593465
8.425 0.000782769 0.000781698
8.42 0.00205602 0.00205321
8.415 0.00324901 0.00324456
8.41 0.00326899 0.00326452
8.405 0.00209628 0.00209341
8.4 0.000814968 0.000813853
8.395 0.000610951 0.000610115
8.39 0.00167182 0.00166953
8.385 0.00302421 0.00302008
8.38 0.00342838 0.00342369
8.375 0.00251117 0.00250773
8.37 0.0011207 0.00111917
8.365 0.000546746 0.000545998
8.36 0.0013198 0.00131799
8.355 0.00272838 0.00272465
8.35 0.00347946 0.0034747
8.345 0.00288061 0.00287667
8.34 0.00148535 0.00148332
8.335 0.000590064 0.000589257
8.33 0.0010251 0.0010237
8.325 0.00238873 0.00238547
8.32 0.00342684 0.00342216
8.315 0.00318251 0.00317816
8.31 0.00188095 0.00187838
8.305 0.000732932 0.00073193
8.3 0.000806296 0.000805193
8.295 0.00203294 0.00203016
8.29 0.00328218 0.00327769
8.285 0.00340188 0.00339723
8.28 0.00228008 0.00227697
8.275 0.000961113 0.000959798
8.27 0.000674813 0.00067389
8.265 0.00168702 0.00168472
8.26 0.00306232 0.00305814
8.255 0.00353104 0.00352621
8.25 0.00265787 0.00265424
8.245 0.00125596 0.00125425
8.24 0.000635102 0.000634233
8.235 0.00137374 0.00137187
8.23 0.0027874 0.00278359
8.225 0.00356914 0.00356426
8.22 0.00299344 0.00298935
8.215 0.00159635 0.00159417
8.21 0.000685222 0.000684285
8.205 0.00111144 0.00110992
8.2 0.00247897 0.00247558
8.195 0.00352125 0.00351643
8.19 0.00327081 0.00326634
8.185 0.00196045 0.00195777
8.18 0.000817834 0.000816715
8.175 0.000913453 0.000912204
8.17 0.00215839 0.00215544
8.165 0.00339721 0.00339257
8.16 0.00347931 0.00347455
8.155 0.00232729 0.00232411
8.15 0.00102141 0.00102002
8.145 0.000787904 0.000786827
8.14 0.00184545 0.00184293
8.135 0.00321028 0.00320589
8.13 0.0036135 0.00360855
8.125 0.00267801 0.00267435
8.12 0.00128155 0.0012798
8.115 0.000737956 0.000736947
8.11 0.00155743 0.0015553
8.105 0.00297584 0.00297177
8.1 0.00367274 0.00366772
8.095 0.00299673 0.00299263
8.09 0.00158226 0.0015801
8.085 0.000762289 0.000761247
8.08 0.00130836 0.00130657
8.075 0.00271013 0.00270642
8.07 0.00366056 0.00365556
8.065 0.00327107 0.00326659
8.06 0.00190714 0.00190453
8.055 0.00085582 0.00085465
8.05 0.00110872 0.00110721
8.045 0.00242923 0.00242591
8.04 0.00358382 0.00357892
8.035 0.00349239 0.00348761
8.03 0.00224039 0.00223733
8.025 0.00101052 0.00100914
8.02 0.000965372 0.000964052
8.015 0.00214817 0.00214523
8.01 0.00345181 0.00344709
8.005 0.0036557 0.0036507
8 0.00256762 0.00256411
7.995 0.00121631 0.00121464
7.99 0.000881679 0.000880473
7.985 0.00188025 0.00187768
7.98 0.0032754 0.00327092
7.975 0.00375938 0.00375424
7.97 0.00287639 0.00287246
7.965 0.00146184 0.00145985
7.96 0.00085788 0.000856707
7.955 0.00163665 0.00163441
7.95 0.00306622 0.00306202
7.945 0.00380476 0.00379956
7.94 0.00315662 0.00315231
7.935 0.00173535 0.00173298
7.93 0.000891528 0.000890309
7.925 0.00142618 0.00142423
7.92 0.00283596 0.00283208
7.915 0.00379559 0.0037904
7.91 0.00340069 0.00339604
7.905 0.00202525 0.00202248
7.9 0.000978016 0.000976678
7.895 0.00125519 0.00125348
7.89 0.00259581 0.00259226
7.885 0.00373747 0.00373236
7.88 0.00360346 0.00359854
7.875 0.00232069 0.00231752
7.87 0.00111113 0.00110961
7.865 0.00112769 0.00112614
7.86 0.00235598 0.00235276
7.855 0.0036373 0.00363233
7.85 0.00376213 0.00375699
7.845 0.00261197 0.0026084
7.84 0.00128357 0.00128182
7.835 0.00104547 0.00104404
7.83 0.00212541 0.0021225
7.825 0.00350278 0.00349799
7.82 0.00387597 0.00387067
7.815 0.00289077 0.00288682
7.81 0.00148748 0.00148545
7.805 0.00100843 0.00100705
7.8 0.00191159 0.00190897
7.795 0.0033419 0.00333733
7.79 0.00394605 0.00394065
7.785 0.00315033 0.00314603
7.78 0.00171484 0.0017125
7.775 0.00101484 0.00101345
7.77 0.00172044 0.00171808
7.765 0.00316257 0.00315825
7.76 0.00397488 0.00396944
7.755 0.00338548 0.00338085
7.75 0.00195787 0.00195519
7.745 0.00106169 0.00106024
7.74 0.00155634 0.00155421
7.735 0.00297233 0.00296826
7.73 0.00396608 0.00396066
7.725 0.00359259 0.00358767
7.72 0.00220928 0.00220626
7.715 0.00114501 0.00114345
7.71 0.0014222 0.00142025
7.705 0.00277806 0.00277426
7.7 0.00392406 0.0039187
7.695 0.00376946 0.00376431
7.69 0.00246252 0.00245915
7.685 0.0012602 0.00125848
7.68 0.00131959 0.00131778
7.675 0.00258585 0.00258232
7.67 0.0038537 0.00384843
7.665 0.00391521 0.00390985
7.66 0.00271186 0.00270815
7.655 0.00140227 0.00140035
7.65 0.00124888 0.00124717
7.645 0.00240093 0.00239765
7.64 0.00376008 0.00375494
7.635 0.00403003 0.00402452
7.63 0.00295254 0.0029485
7.625 0.00156613 0.00156399
7.62 0.00120945 0.0012078
7.615 0.00222756 0.00222451
7.61 0.0036483 0.00364332
7.605 0.00411506 0.00410943
7.6 0.00318072 0.00317637
7.595 0.00174678 0.00174439
7.59 0.00119987 0.00119823
7.585 0.00206908 0.00206625
7.58 0.00352326 0.00351844
7.575 0.00417212 0.00416641
7.57 0.0033935 0.00338886
7.565 0.00193945 0.0019368
7.56 0.00121807 0.00121641
7.555 0.00192796 0.00192532
7.55 0.00338953 0.00338489
7.545 0.0042036 0.00419785
7.54 0.00358886 0.00358395
7.535 0.00213977 0.00213684
7.53 0.00126153 0.0012598
7.525 0.00180582 0.00180335
7.52 0.00325126 0.00324682
7.515 0.00421223 0.00420647
7.51 0.00376555 0.0037604
7.505 0.00234379 0.00234059
7.5 0.00132743 0.00132561
7.495 0.00170357 0.00170124
7.49 0.00311214 0.00310788
7.485 0.00420098 0.00419524
7.48 0.00392304 0.00391768
7.475 0.00254809 0.0025446
7.47 0.0014128 0.00141087
7.465 0.00162147 0.00161925
7.46 0.00297531 0.00297124
7.455 0.00417287 0.00416717
7.45 0.00406138 0.00405583
7.445 0.00274975 0.00274599
7.44 0.00151463 0.00151256
7.435 0.00155925 0.00155712
7.43 0.00284342 0.00283953
7.425 0.00413094 0.00412529
7.42 0.00418112 0.0041754
7.415 0.0029464 0.00294237
7.41 0.00162998 0.00162775
7.405 0.00151619 0.00151412
7.4 0.00271858 0.00271487
7.395 0.00407808 0.0040725
7.39 0.00428319 0.00427733
7.385 0.00313615 0.00313186
7.38 0.00175601 0.00175361
7.375 0.00149125 0.00148921
7.37 0.00260246 0.0025989
7.365 0.00401705 0.00401156
7.36 0.00436882 0.00436285
7.355 0.00331758 0.00331305
7.35 0.00189012 0.00188754
7.345 0.00148311 0.00148109
7.34 0.00249624 0.00249282
7.335 0.00395037 0.00394497
7.33 0.00443947 0.0044334
7.325 0.00348972 0.00348495
7.32 0.00202989 0.00202712
7.315 0.0014903 0.00148826
7.31 0.00240073 0.00239745
7.305 0.00388034 0.00387503
7.3 0.00449673 0.00449058
7.295 0.00365196 0.00364697
7.29 0.00217318 0.00217021
7.285 0.00151121 0.00150914
7.28 0.0023164 0.00231323
7.275 0.00380897 0.00380377
7.27 0.00454224 0.00453603
7.265 0.00380402 0.00379882
7.26 0.00231809 0.00231492
7.255 0.00154421 0.00154209
7.25 0.0022434 0.00224033
7.245 0.00373805 0.00373294
7.24 0.00457769 0.00457143
7.235 0.00394589 0.00394049
7.23 0.002463 0.00245964
7.225 0.00158766 0.00158548
7.22 0.00218165 0.00217866
7.215 0.00366909 0.00366407
7.21 0.00460473 0.00459843
7.205 0.0040778 0.00407222
7.2 0.00260653 0.00260297
7.195 0.00163995 0.00163771
7.19 0.00213084 0.00212793
7.185 0.00360335 0.00359842
7.18 0.00462496 0.00461864
7.175 0.00420015 0.00419441
7.17 0.00274754 0.00274378
7.165 0.00169957 0.00169724
7.16 0.00209055 0.00208769
7.155 0.00354187 0.00353703
7.15 0.00463991 0.00463357
7.145 0.00431349 0.00430759
7.14 0.00288511 0.00288117
7.135 0.00176505 0.00176263
7.13 0.0020602 0.00205738
7.125 0.0034855 0.00348073
7.12 0.004651 0.00464464
7.115 0.00441846 0.00441241
7.11 0.00301852 0.00301439
7.105 0.00183506 0.00183255
7.1 0.00203915 0.00203636
7.095 0.00343488 0.00343019
7.09 0.00465952 0.00465315
7.085 0.00451576 0.00450959
7.08 0.00314721 0.00314291
7.075 0.00190837 0.00190576
7.07 0.00202669 0.00202392
7.065 0.00339052 0.00338588
7.06 0.00466669 0.0046603
7.055 0.00460615 0.00459985
7.05 0.0032708 0.00326633
7.045 0.00198387 0.00198116
7.04 0.00202211 0.00201935
7.035 0.00335275 0.00334817
7.03 0.00467356 0.00466717
7.025 0.00469039 0.00468398
7.02 0.00338901 0.00338437
7.015 0.00206057 0.00205775
7.01 0.00202468 0.00202192
7.005 0.00332183 0.00331728
7 0.00468111 0.00467471
6.995 0.00476922 0.0047627
6.99 0.00350168 0.00349689
6.985 0.00213759 0.00213466
6.98 0.0020337 0.00203092
6.975 0.00329789 0.00329338
6.97 0.00469019 0.00468377
6.965 0.00484339 0.00483677
6.96 0.00360873 0.0036038
6.955 0.00221415 0.00221113
6.95 0.00204847 0.00204567
6.945 0.00328101 0.00327652
6.94 0.00470152 0.00469509
6.935 0.00491358 0.00490686
6.93 0.00371016 0.00370509
6.925 0.00228961 0.00228648
6.92 0.00206837 0.00206555
6.915 0.0032712 0.00326672
6.91 0.00471577 0.00470932
6.905 0.00498043 0.00497362
6.9 0.003806 0.0038008
6.895 0.00236338 0.00236015
6.89 0.00209281 0.00208995
6.885 0.00326843 0.00326396
6.88 0.00473347 0.00472699
6.875 0.00504455 0.00503765
6.87 0.00389633 0.003891
6.865 0.00243499 0.00243166
6.86 0.00212126 0.00211836
6.855 0.00327266 0.00326818
6.85 0.00475509 0.00474859
6.845 0.00510646 0.00509948
6.84 0.00398124 0.0039758
6.835 0.00250405 0.00250062
6.83 0.00215325 0.00215031
6.825 0.0032838 0.00327931
6.82 0.00478103 0.00477449
6.815 0.00516663 0.00515956
6.81 0.00406084 0.00405529
6.805 0.00257022 0.00256671
6.8 0.00218839 0.0021854
6.795 0.0033018 0.00329729
6.79 0.0048116 0.00480502
6.785 0.00522546 0.00521831
6.78 0.00413523 0.00412958
6.775 0.00263326 0.00262966
6.77 0.00222634 0.0022233
6.765 0.00332659 0.00332204
6.76 0.00484706 0.00484043
6.755 0.00528328 0.00527605
6.75 0.00420452 0.00419877
6.745 0.00269297 0.00268929
6.74 0.00226685 0.00226375
6.735 0.00335809 0.0033535
6.73 0.0048876 0.00488092
6.725 0.00534035 0.00533305
6.72 0.00426879 0.00426296
6.715 0.00274922 0.00274546
6.71 0.00230972 0.00230656
6.705 0.00339628 0.00339163
6.7 0.00493338 0.00492664
6.695 0.00539687 0.00538949
6.69 0.00432812 0.0043222
6.685 0.00280192 0.00279809
6.68 0.00235483 0.00235161
6.675 0.00344112 0.00343641
6.67 0.00498449 0.00497767
6.665 0.00545295 0.0054455
6.66 0.00438256 0.00437657
6.655 0.00285104 0.00284714
6.65 0.00240214 0.00239885
6.645 0.00349261 0.00348784
6.64 0.00504096 0.00503407
6.635 0.00550866 0.00550113
6.63 0.00443213 0.00442607
6.625 0.00289659 0.00289263
6.62 0.00245165 0.0024483
6.615 0.00355078 0.00354592
6.61 0.00510282 0.00509584
6.605 0.00556398 0.00555637
6.6 0.00447686 0.00447073
6.595 0.00293864 0.00293462
6.59 0.00250346 0.00250004
6.585 0.00361566 0.00361071
6.58 0.00517 0.00516293
6.575 0.00561883 0.00561114
6.57 0.00451672 0.00451054
6.565 0.0029773 0.00297323
6.56 0.00255772 0.00255422
6.555 0.0036873 0.00368226
6.55 0.00524242 0.00523525
6.545 0.00567306 0.0056653
6.54 0.0045517 0.00454547
6.535 0.00301273 0.00300861
6.53 0.00261464 0.00261107
6.525 0.0037658 0.00376065
6.52 0.00531994 0.00531267
6.515 0.00572648 0.00571865
6.51 0.00458175 0.00457548
6.505 0.00304512 0.00304096
6.5 0.00267451 0.00267086
6.495 0.00385122 0.00384596
6.49 0.00540237 0.00539499
6.485 0.00577881 0.00577091
6.48 0.00460683 0.00460053
6.475 0.00307475 0.00307055
6.47 0.00273767 0.00273393
6.465 0.00394368 0.00393829
6.46 0.00548948 0.00548197
6.455 0.00582973 0.00582175
6.45 0.00462688 0.00462056
6.445 0.00310193 0.00309768
6.44 0.00280451 0.00280067
6.435 0.00404326 0.00403773
6.43 0.00558095 0.00557332
6.425 0.00587885 0.00587081
6.42 0.00464187 0.00463552
6.415 0.00312702 0.00312275
6.41 0.00287547 0.00287154
6.405 0.00415005 0.00414438
6.4 0.00567645 0.00566869
6.395 0.00592576 0.00591766
6.39 0.00465174 0.00464538
6.385 0.00315048 0.00314617
6.38 0.00295107 0.00294704
6.375 0.00426414 0.00425831
6.37 0.00577555 0.00576765
6.365 0.00596998 0.00596181
6.36 0.00465649 0.00465013
6.355 0.00317279 0.00316845
6.35 0.00303185 0.0030277
6.345 0.00438556 0.00437956
6.34 0.00587776 0.00586972
6.335 0.00601098 0.00600276
6.33 0.00465614 0.00464977
6.325 0.00319454 0.00319018
6.32 0.00311837 0.00311411
6.315 0.00451434 0.00450816
6.31 0.00598253 0.00597435
6.305 0.00604823 0.00603996
6.3 0.00465074 0.00464438
6.295 0.00321638 0.00321198
6.29 0.00321127 0.00320687
6.285 0.00465044 0.00464408
6.28 0.00608923 0.0060809
6.275 0.00608115 0.00607284
6.27 0.0046404 0.00463406
6.265 0.00323902 0.00323459
6.26 0.00331115 0.00330662
6.255 0.00479378 0.00478723
6.25 0.00619715 0.00618868
6.245 0.00610917 0.00610081
6.24 0.0046253 0.00461898
6.235 0.00326326 0.0032588
6.23 0.00341867 0.003414
6.225 0.0049442 0.00493744
6.22 0.00630551 0.00629688
6.215 0.00613168 0.00612329
6.21 0.0046057 0.0045994
6.205 0.00328999 0.0032855
6.2 0.00353446 0.00352963
6.195 0.00510147 0.0050945
6.19 0.00641344 0.00640467
6.185 0.00614811 0.00613971
6.18 0.00458193 0.00457566
6.175 0.00332017 0.00331563
6.17 0.00365914 0.00365414
6.165 0.00526525 0.00525805
6.16 0.00652002 0.00651111
6.155 0.00615792 0.0061495
6.15 0.00455444 0.00454822
6.145 0.00335483 0.00335024
6.14 0.00379331 0.00378812
6.135 0.00543511 0.00542768
6.13 0.00662424 0.00661518
6.125 0.00616059 0.00615216
6.12 0.00452381 0.00451762
6.115 0.00339506 0.00339042
6.11 0.0039375 0.00393211
6.105 0.00561048 0.00560281
6.1 0.00672502 0.00671582
6.095 0.00615566 0.00614725
6.09 0.0044907 0.00448456
6.085 0.00344203 0.00343732
6.08 0.00409218 0.00408658
6.075 0.00579068 0.00578276
6.07 0.00682124 0.00681191
6.065 0.00614278 0.00613438
6.06 0.00445596 0.00444987
6.055 0.00349695 0.00349217
6.05 0.00425773 0.00425191
6.045 0.00597488 0.00596671
6.04 0.00691172 0.00690227
6.035 0.00612168 0.00611331
6.03 0.00442054 0.0044145
6.025 0.00356108 0.00355621
6.02 0.00443445 0.00442838
6.015 0.00616212 0.0061537
6.01 0.00699527 0.00698571
6.005 0.0060922 0.00608387
6 0.00438558 0.00437958
5.995 0.00363569 0.00363071
5.99 0.00462245 0.00461613
5.985 0.00635128 0.0063426
5.98 0.00707068 0.00706101
5.975 0.00605435 0.00604607
5.97 0.00435232 0.00434637
5.965 0.00372203 0.00371695
5.96 0.00482174 0.00481515
5.955 0.00654109 0.00653214
5.95 0.00713676 0.007127
5.945 0.0060083 0.00600008
5.94 0.00432222 0.00431631
5.935 0.00382138 0.00381615
5.93 0.00503213 0.00502525
5.925 0.00673012 0.00672092
5.92 0.00719233 0.00718249
5.915 0.00595441 0.00594627
5.91 0.00429682 0.00429095
5.905 0.00393491 0.00392953
5.9 0.00525322 0.00524603
5.895 0.00691682 0.00690736
5.89 0.00723631 0.00722642
5.885 0.00589326 0.0058852
5.88 0.00427785 0.004272
5.875 0.00406374 0.00405818
5.87 0.0054844 0.0054769
5.865 0.00709948 0.00708978
5.86 0.00726771 0.00725777
5.855 0.00582566 0.00581769
5.85 0.00426715 0.00426131
5.845 0.00420888 0.00420312
5.84 0.00572484 0.00571701
5.835 0.00727632 0.00726637
5.83 0.00728567 0.00727571
5.825 0.00575267 0.0057448
5.82 0.00426664 0.0042608
5.815 0.00437117 0.00436519
5.81 0.00597343 0.00596526
5.805 0.00744541 0.00743523
5.8 0.0072895 0.00727954
5.795 0.00567561 0.00566785
5.79 0.00427835 0.0042725
5.785 0.00455127 0.00454505
5.78 0.00622881 0.00622029
5.775 0.00760481 0.00759441
5.77 0.00727874 0.00726878
5.765 0.00559607 0.00558842
5.76 0.00430434 0.00429845
5.755 0.00474961 0.00474312
5.75 0.00648935 0.00648047
5.745 0.00775252 0.00774192
5.74 0.00725314 0.00724323
5.735 0.00551593 0.00550839
5.73 0.00434669 0.00434074
5.725 0.00496637 0.00495958
5.72 0.00675315 0.00674392
5.715 0.00788655 0.00787577
5.71 0.0072128 0.00720293
5.705 0.00543731 0.00542987
5.7 0.00440743 0.0044014
5.695 0.00520139 0.00519428
5.69 0.00701806 0.00700846
5.685 0.008005 0.00799406
5.68 0.00715808 0.0071483
5.675 0.0053626 0.00535527
5.67 0.00448852 0.00448238
5.665 0.00545422 0.00544676
5.66 0.00728167 0.00727171
5.655 0.00810605 0.00809497
5.65 0.00708977 0.00708007
5.645 0.00529443 0.00528719
5.64 0.00459176 0.00458548
5.635 0.00572398 0.00571616
5.63 0.00754136 0.00753105
5.625 0.00818806 0.00817687
5.62 0.00700899 0.00699941
5.615 0.00523563 0.00522847
5.61 0.00471878 0.00471233
5.605 0.00600945 0.00600123
5.6 0.00779434 0.00778368
5.595 0.00824963 0.00823835
5.59 0.00691732 0.00690786
5.585 0.00518918 0.00518208
5.58 0.00487093 0.00486427
5.575 0.00630896 0.00630033
5.57 0.00803764 0.00802665
5.565 0.00828965 0.00827831
5.56 0.00681674 0.00680742
5.555 0.00515819 0.00515114
5.55 0.00504923 0.00504232
5.545 0.00662043 0.00661138
5.54 0.00826826 0.00825695
5.535 0.00830734 0.00829599
5.53 0.00670968 0.00670051
5.525 0.00514582 0.00513879
5.52 0.00525433 0.00524715
5.515 0.00694134 0.00693185
5.51 0.00848314 0.00847154
5.505 0.0083024 0.00829104
5.5 0.00659899 0.00658996
5.495 0.0051552 0.00514815
5.49 0.00548644 0.00547894
5.485 0.00726878 0.00725884
5.48 0.00867928 0.00866741
5.475 0.00827495 0.00826363
5.47 0.00648792 0.00647905
5.465 0.00518937 0.00518227
5.46 0.00574525 0.00573739
5.455 0.00759943 0.00758904
5.45 0.00885384 0.00884173
5.445 0.00822567 0.00821443
5.44 0.00638011 0.00637139
5.435 0.00525119 0.00524401
5.43 0.0060299 0.00602166
5.425 0.00792964 0.00791879
5.42 0.00900418 0.00899187
5.415 0.00815584 0.00814469
5.41 0.00627952 0.00627093
5.405 0.00534324 0.00533593
5.4 0.00633897 0.00633031
5.395 0.00825545 0.00824417
5.39 0.00912799 0.00911551
5.385 0.00806731 0.00805628
5.38 0.00619035 0.00618188
5.375 0.00546773 0.00546025
5.37 0.00667041 0.00666129
5.365 0.00857271 0.00856099
5.36 0.00922339 0.00921078
5.355 0.00796259 0.00795171
5.35 0.006117 0.00610863
5.345 0.00562642 0.00561873
5.34 0.00702153 0.00701192
5.335 0.00887711 0.00886497
5.33 0.00928899 0.00927629
5.325 0.00784483 0.0078341
5.32 0.00606395 0.00605566
5.315 0.00582051 0.00581255
5.31 0.00738904 0.00737893
5.305 0.0091643 0.00915177
5.3 0.00932402 0.00931127
5.295 0.00771776 0.00770721
5.29 0.00603566 0.00602741
5.285 0.00605054 0.00604226
5.28 0.00776905 0.00775843
5.275 0.00943002 0.00941713
5.27 0.00932839 0.00931563
5.265 0.00758575 0.00757538
5.26 0.00603645 0.00602819
5.255 0.00631635 0.00630771
5.25 0.00815714 0.00814598
5.245 0.00967021 0.00965699
5.24 0.00930277 0.00929005
5.235 0.00745366 0.00744346
5.23 0.00607036 0.00606206
5.225 0.006617 0.00660795
5.22 0.00854837 0.00853668
5.215 0.00988115 0.00986764
5.21 0.00924867 0.00923602
5.205 0.00732679 0.00731677
5.2 0.00614103 0.00613263
5.195 0.0069507 0.0069412
5.19 0.00893743 0.00892521
5.185 0.0100596 0.0100458
5.18 0.00916844 0.0091559
5.175 0.00721082 0.00720095
5.17 0.00625157 0.00624302
5.165 0.00731484 0.00730483
5.16 0.00931873 0.00930599
5.155 0.0102028 0.0101888
5.15 0.0090653 0.00905291
5.145 0.00711161 0.00710188
5.14 0.00640442 0.00639567
5.135 0.00770591 0.00769537
5.13 0.00968652 0.00967327
5.125 0.0103089 0.0102948
5.12 0.00894336 0.00893113
5.115 0.00703512 0.0070255
5.11 0.00660123 0.0065922
5.105 0.0081196 0.00810849
5.1 0.010035 0.0100213
5.095 0.0103768 0.0103626
5.09 0.00880753 0.00879549
5.085 0.00698723 0.00697768
5.08 0.00684272 0.00683336
5.075 0.00855079 0.0085391
5.07 0.0103587 0.0103446
5.065 0.0104065 0.0103922
5.06 0.0086635 0.00865165
5.055 0.00697356 0.00696403
5.05 0.00712866 0.00711891
5.045 0.00899369 0.0089814
5.04 0.0106523 0.0106377
5.035 0.0103987 0.0103845
5.03 0.0085176 0.00850595
5.025 0.0069993 0.00698973
5.02 0.00745771 0.00744751
5.015 0.00944191 0.009429
5.01 0.010911 0.0108961
5.005 0.0103557 0.0103415
5 0.0083767 0.00836525
4.995 0.00706903 0.00705937
4.99 0.00782745 0.00781675
4.985 0.00988859 0.00987507
4.98 0.0111308 0.0111156
4.975 0.0102805 0.0102664
4.97 0.00824806 0.00823678
4.965 0.00718655 0.00717672
4.96 0.00823434 0.00822309
4.955 0.0103266 0.0103125
4.95 0.0113085 0.0112931
4.945 0.0101775 0.0101635
4.94 0.00813909 0.00812796
4.935 0.00735469 0.00734463
4.93 0.00867375 0.00866189
4.925 0.0107488 0.0107341
4.92 0.0114421 0.0114264
4.915 0.010052 0.0100382
4.91 0.00805721 0.00804619
4.905 0.0075752 0.00756484
4.9 0.00914001 0.00912751
4.895 0.011148 0.0111327
4.89 0.0115304 0.0115146
4.885 0.00991041 0.00989686
4.88 0.00800961 0.00799866
4.875 0.0078486 0.00783787
4.87 0.00962653 0.00961337
4.865 0.0115174 0.0115017
4.86 0.0115738 0.011558
4.855 0.00976005 0.00974671
4.85 0.00800301 0.00799207
4.845 0.00817411 0.00816294
4.84 0.0101259 0.0101121
4.835 0.011851 0.0118348
4.83 0.011574 0.0115581
4.825 0.00960888 0.00959574
4.82 0.00804345 0.00803245
4.815 0.00854959 0.0085379
4.81 0.0106303 0.0106157
4.805 0.0121433 0.0121267
4.8 0.011534 0.0115182
4.795 0.00946541 0.00945247
4.79 0.00813603 0.00812491
4.785 0.00897151 0.00895924
4.78 0.0111311 0.0111159
4.775 0.0123898 0.0123729
4.77 0.0114582 0.0114425
4.765 0.00933843 0.00932566
4.76 0.00828478 0.00827345
4.755 0.00943499 0.00942209
4.75 0.0116199 0.011604
4.745 0.0125875 0.0125703
4.74 0.0113525 0.011337
4.735 0.00923678 0.00922415
4.73 0.0084924 0.00848079
4.725 0.00993392 0.00992034
4.72 0.0120881 0.0120716
4.715 0.0127346 0.0127172
4.71 0.0112238 0.0112085
4.705 0.00916909 0.00915655
4.7 0.00876017 0.00874819
4.695 0.010461 0.0104467
4.69 0.0125277 0.0125106
4.685 0.0128307 0.0128131
4.68 0.0110802 0.0110651
4.675 0.00914345 0.00913094
4.67 0.00908781 0.00907539
4.665 0.0110081 0.010993
4.66 0.0129313 0.0129136
4.655 0.0128771 0.0128595
4.65 0.0109308 0.0109158
4.645 0.00916719 0.00915466
4.64 0.00947346 0.00946051
4.635 0.0115661 0.0115503
4.63 0.0132921 0.0132739
4.625 0.0128768 0.0128592
4.62 0.010785 0.0107703
4.615 0.00924663 0.00923398
4.61 0.00991362 0.00990007
4.605 0.0121256 0.012109
4.6 0.0136049 0.0135862
4.595 0.0128344 0.0128169
4.59 0.010653 0.0106384
4.585 0.00938677 0.00937393
4.58 0.0104033 0.010389
4.575 0.0126769 0.0126596
4.57 0.0138655 0.0138465
4.565 0.012756 0.0127385
4.56 0.0105447 0.0105302
4.555 0.00959116 0.00957804
4.55 0.0109358 0.0109209
4.545 0.0132104 0.0131924
4.54 0.0140714 0.0140522
4.535 0.012649 0.0126317
4.53 0.0104699 0.0104556
4.525 0.0098617 0.00984821
4.52 0.0115036 0.0114879
4.515 0.0137169 0.0136982
4.51 0.014222 0.0142026
4.505 0.0125223 0.0125052
4.5 0.0104379 0.0104236
4.495 0.0101986 0.0101846
4.49 0.0120976 0.012081
4.485 0.0141879 0.0141685
4.48 0.0143183 0.0142987
4.475 0.0123856 0.0123687
4.47 0.010457 0.0104427
4.465 0.0106001 0.0105856
4.46 0.0127081 0.0126907
4.455 0.0146159 0.014596
4.45 0.014363 0.0143434
4.445 0.0122494 0.0122327
4.44 0.0105345 0.0105201
4.435 0.0110629 0.0110477
4.43 0.0133248 0.0133066
4.425 0.0149948 0.0149743
4.42 0.014361 0.0143413
4.415 0.0121245 0.0121079
4.41 0.0106762 0.0106616
4.405 0.0115817 0.0115659
4.4 0.0139373 0.0139182
4.395 0.0153197 0.0152988
4.39 0.0143184 0.0142988
4.385 0.0120219 0.0120055
4.38 0.0108863 0.0108714
4.375 0.0121499 0.0121333
4.37 0.0145351 0.0145152
4.365 0.0155879 0.0155666
4.36 0.0142432 0.0142238
4.355 0.0119523 0.0119359
4.35 0.011167 0.0111518
4.345 0.0127593 0.0127419
4.34 0.0151083 0.0150876
4.335 0.0157981 0.0157765
4.33 0.0141447 0.0141253
4.325 0.0119256 0.0119093
4.32 0.0115191 0.0115033
4.315 0.0134006 0.0133823
4.31 0.0156477 0.0156263
4.305 0.0159513 0.0159295
4.3 0.014033 0.0140138
4.295 0.011951 0.0119346
4.29 0.0119409 0.0119246
4.285 0.0140637 0.0140445
4.28 0.0161454 0.0161233
4.275 0.0160501 0.0160282
4.27 0.0139191 0.0139001
4.265 0.0120362 0.0120197
4.26 0.0124293 0.0124123
4.255 0.0147378 0.0147177
4.25 0.0165945 0.0165718
4.245 0.0160993 0.0160773
4.24 0.0138144 0.0137955
4.235 0.0121876 0.0121709
4.23 0.0129791 0.0129613
4.225 0.0154121 0.0153911
4.22 0.0169901 0.0169669
4.215 0.0161052 0.0160832
4.21 0.0137303 0.0137115
4.205 0.0124098 0.0123928
4.2 0.0135836 0.013565
4.195 0.0160759 0.0160539
4.19 0.017329 0.0173053
4.185 0.0160759 0.0160539
4.18 0.0136779 0.0136592
4.175 0.0127056 0.0126882
4.17 0.0142346 0.0142151
4.165 0.0167188 0.0166959
4.16 0.0176098 0.0175857
4.155 0.0160206 0.0159987
4.15 0.0136675 0.0136488
4.145 0.0130757 0.0130578
4.14 0.0149229 0.0149025
4.135 0.0173316 0.0173079
4.13 0.0178331 0.0178087
4.125 0.0159496 0.0159278
4.12 0.0137086 0.0136898
4.115 0.0135191 0.0135006
4.11 0.0156383 0.015617
4.105 0.0179059 0.0178814
4.1 0.0180015 0.0179769
4.095 0.015874 0.0158523
4.09 0.0138092 0.0137904
4.085 0.0140327 0.0140135
4.08 0.0163704 0.016348
4.075 0.0184351 0.0184099
4.07 0.0181195 0.0180948
4.065 0.0158051 0.0157835
4.06 0.013976 0.0139569
4.055 0.0146117 0.0145917
4.05 0.0171082 0.0170848
4.045 0.0189139 0.018888
4.04 0.0181933 0.0181685
4.035 0.0157542 0.0157327
4.03 0.0142138 0.0141944
4.025 0.0152499 0.015229
4.02 0.0178413 0.0178169
4.015 0.0193389 0.0193125
4.01 0.0182306 0.0182056
4.005 0.0157325 0.015711
4 0.0145256 0.0145058
3.995 0.0159395 0.0159177
3.99 0.0185597 0.0185343
3.985 0.0197087 0.0196817
3.98 0.0182402 0.0182152
3.975 0.0157501 0.0157285
3.97 0.0149127 0.0148923
3.965 0.0166717 0.0166489
3.96 0.0192542 0.0192279
3.955 0.0200236 0.0199962
3.95 0.018232 0.0182071
3.945 0.0158163 0.0157947
3.94 0.0153743 0.0153532
3.935 0.0174372 0.0174133
3.93 0.0199169 0.0198897
3.925 0.0202858 0.0202581
3.92 0.0182166 0.0181917
3.915 0.0159392 0.0159174
3.91 0.0159079 0.0158862
3.905 0.018226 0.018201
3.9 0.0205412 0.0205131
3.895 0.0204994 0.0204713
3.89 0.0182047 0.0181798
3.885 0.0161254 0.0161034
3.88 0.0165096 0.016487
3.875 0.019028 0.019002
3.87 0.021122 0.0210931
3.865 0.0206698 0.0206416
3.86 0.018207 0.0181821
3.855 0.0163799 0.0163575
3.85 0.0171738 0.0171503
3.845 0.0198336 0.0198065
3.84 0.0216558 0.0216262
3.835 0.0208042 0.0207757
3.83 0.018234 0.018209
3.825 0.0167059 0.0166831
3.82 0.0178937 0.0178692
3.815 0.0206336 0.0206054
3.81 0.0221411 0.0221109
3.805 0.0209103 0.0208817
3.8 0.0182952 0.0182702
3.795 0.0171051 0.0170817
3.79 0.0186618 0.0186363
3.785 0.0214195 0.0213903
3.78 0.0225779 0.022547
3.775 0.0209973 0.0209686
3.77 0.0183996 0.0183744
3.765 0.0175774 0.0175534
3.76 0.0194698 0.0194432
3.755 0.0221841 0.0221538
3.75 0.0229679 0.0229365
3.745 0.0210744 0.0210455
3.74 0.0185546 0.0185293
3.735 0.0181212 0.0180964
3.73 0.0203092 0.0202814
3.725 0.0229213 0.0228899
3.72 0.0233143 0.0232824
3.715 0.0211512 0.0211223
3.71 0.0187668 0.0187411
3.705 0.0187334 0.0187078
3.7 0.0211712 0.0211422
3.695 0.0236263 0.023594
3.69 0.0236218 0.0235895
3.685 0.0212374 0.0212084
3.68 0.019041 0.0190149
3.675 0.0194098 0.0193833
3.67 0.0220475 0.0220173
3.665 0.024296 0.0242628
3.66 0.0238962 0.0238636
3.655 0.0213422 0.021313
3.65 0.0193807 0.0193542
3.645 0.0201451 0.0201175
3.64 0.0229302 0.0228988
3.635 0.0249286 0.0248945
3.63 0.0241443 0.0241112
3.625 0.0214743 0.0214449
3.62 0.0197879 0.0197608
3.615 0.0209333 0.0209046
3.61 0.0238121 0.0237796
3.605 0.0255239 0.025489
3.6 0.0243733 0.02434
3.595 0.0216414 0.0216118
3.59 0.0202633 0.0202356
3.585 0.0217677 0.021738
3.58 0.0246871 0.0246533
3.575 0.0260829 0.0260473
3.57 0.0245914 0.0245578
3.565 0.0218506 0.0218207
3.56 0.0208063 0.0207778
3.555 0.0226417 0.0226107
3.55 0.0255499 0.0255149
3.545 0.0266083 0.0265719
3.54 0.0248065 0.0247726
3.535 0.0221077 0.0220775
3.53 0.0214149 0.0213856
3.525 0.0235484 0.0235162
3.52 0.0263964 0.0263604
3.515 0.0271034 0.0270663
3.51 0.0250268 0.0249925
3.505 0.0224173 0.0223867
3.5 0.0220864 0.0220562
3.495 0.0244811 0.0244476
3.49 0.027224 0.0271868
3.485 0.0275729 0.0275352
3.48 0.0252599 0.0252254
3.475 0.0227831 0.022752
3.47 0.0228171 0.0227859
3.465 0.0254336 0.0253988
3.46 0.0280309 0.0279926
3.455 0.0280222 0.0279839
3.45 0.0255133 0.0254784
3.445 0.0232074 0.0231756
3.44 0.0236028 0.0235705
3.435 0.0264004 0.0263643
3.43 0.0288169 0.0287775
3.425 0.0284571 0.0284182
3.42 0.0257936 0.0257584
3.415 0.0236913 0.0236589
3.41 0.0244387 0.0244053
3.405 0.0273765 0.0273391
3.4 0.0295826 0.0295422
3.395 0.0288841 0.0288446
3.39 0.026107 0.0260713
3.385 0.0242352 0.0242021
3.38 0.02532 0.0252853
3.375 0.0283579 0.0283191
3.37 0.0303299 0.0302884
3.365 0.0293096 0.0292695
3.36 0.0264587 0.0264225
3.355 0.0248384 0.0248044
3.35 0.0262416 0.0262057
3.345 0.0293414 0.0293013
3.34 0.0310614 0.0310189
3.335 0.0297402 0.0296995
3.33 0.0268529 0.0268162
3.325 0.0254993 0.0254645
3.32 0.0271988 0.0271616
3.315 0.0303248 0.0302833
3.31 0.0317807 0.0317373
3.305 0.0301823 0.030141
3.3 0.0272933 0.027256
3.295 0.0262159 0.0261801
3.29 0.0281871 0.0281485
3.285 0.0313068 0.0312639
3.28 0.032492 0.0324476
3.275 0.0306422 0.0306003
3.27 0.0277825 0.0277445
3.265 0.0269855 0.0269486
3.26 0.0292022 0.0291623
3.255 0.0322869 0.0322428
3.25 0.0332 0.0331547
3.245 0.0311257 0.0310832
3.24 0.0283223 0.0282836
3.235 0.027805 0.027767
3.23 0.0302405 0.0301991
3.225 0.0332657 0.0332202
3.22 0.0339099 0.0338635
3.215 0.0316383 0.031595
3.21 0.0289139 0.0288743
3.205 0.0286713 0.0286321
3.2 0.0312989 0.0312561
3.195 0.0342445 0.0341977
3.19 0.0346268 0.0345795
3.185 0.0321847 0.0321407
3.18 0.0295577 0.0295172
3.175 0.029581 0.0295406
3.17 0.0323748 0.0323305
3.165 0.0352251 0.035177
3.16 0.0353564 0.0353081
3.155 0.0327694 0.0327246
3.15 0.0302536 0.0302122
3.145 0.0305309 0.0304892
3.14 0.0334664 0.0334206
3.135 0.0362103 0.0361608
3.13 0.0361042 0.0360548
3.125 0.0333964 0.0333508
3.12 0.0310011 0.0309587
3.115 0.0315178 0.0314747
3.11 0.0345723 0.034525
3.105 0.0372029 0.0371521
3.1 0.0368755 0.0368251
3.095 0.0340691 0.0340225
3.09 0.0317994 0.0317559
3.085 0.0325387 0.0324942
3.08 0.0356918 0.035643
3.075 0.0382066 0.0381544
3.07 0.0376759 0.0376244
3.065 0.0347905 0.0347429
3.06 0.0326473 0.0326027
3.055 0.0335908 0.0335449
3.05 0.0368246 0.0367742
3.045 0.0392251 0.0391715
3.04 0.0385105 0.0384579
3.035 0.0355633 0.0355147
3.03 0.0335436 0.0334978
3.025 0.0346719 0.0346245
3.02 0.037971 0.037919
3.015 0.0402623 0.0402073
3.01 0.0393844 0.0393305
3.005 0.0363898 0.03634
3 0.0344872 0.03444
2.995 0.0357797 0.0357308
2.99 0.0391315 0.039078
2.985 0.0413223 0.0412658
2.98 0.0403023 0.0402471
2.975 0.0372722 0.0372212
2.97 0.0354769 0.0354284
2.965 0.0369126 0.0368621
2.96 0.040307 0.0402519
2.955 0.0424092 0.0423512
2.95 0.0412688 0.0412124
2.945 0.0382126 0.0381604
2.94 0.0365118 0.0364618
2.935 0.0380692 0.0380172
2.93 0.0414987 0.0414419
2.925 0.0435268 0.0434673
2.92 0.0422884 0.0422305
2.915 0.0392131 0.0391595
2.91 0.0375913 0.0375399
2.905 0.0392486 0.0391949
2.9 0.0427076 0.0426492
2.895 0.044679 0.0446179
2.89 0.0433652 0.0433059
2.885 0.0402759 0.0402208
2.88 0.0387152 0.0386622
2.875 0.0404499 0.0403946
2.87 0.0439351 0.043875
2.865 0.0458692 0.0458065
2.86 0.0445034 0.0444425
2.855 0.0414034 0.0413468
2.85 0.0398837 0.0398292
2.845 0.0416731 0.0416161
2.84 0.0451822 0.0451204
2.835 0.0471006 0.0470362
2.83 0.0457067 0.0456442
2.825 0.0425983 0.04254
2.82 0.0410979 0.0410417
2.815 0.042918 0.0428593
2.81 0.04645 0.0463864
2.805 0.0483759 0.0483097
2.8 0.0469788 0.0469146
2.795 0.0438637 0.0438037
2.79 0.0423592 0.0423013
2.785 0.0441853 0.0441249
2.78 0.047739 0.0476737
2.775 0.0496972 0.0496292
2.77 0.0483232 0.0482572
2.765 0.0452032 0.0451414
2.76 0.0436701 0.0436104
2.755 0.0454758 0.0454137
2.75 0.0490499 0.0489828
2.745 0.0510659 0.0509961
2.74 0.0497431 0.0496751
2.735 0.046621 0.0465573
2.73 0.045034 0.0449724
2.725 0.0467911 0.0467271
2.72 0.0503827 0.0503138
2.715 0.0524828 0.052411
2.71 0.0512413 0.0511713
2.705 0.0481218 0.048056
2.7 0.0464552 0.0463917
2.695 0.0481332 0.0480674
2.69 0.0517372 0.0516664
2.685 0.0539475 0.0538738
2.68 0.0528202 0.0527479
2.675 0.0497107 0.0496427
2.67 0.0479396 0.0478741
2.665 0.0495052 0.0494375
2.66 0.0531129 0.0530403
2.655 0.0554589 0.0553831
2.65 0.0544812 0.0544067
2.645 0.0513935 0.0513232
2.64 0.0494943 0.0494266
2.635 0.0509112 0.0508416
2.63 0.0545094 0.0544349
2.625 0.0570144 0.0569365
2.62 0.0562251 0.0561482
2.615 0.0531763 0.0531036
2.61 0.0511277 0.0510578
2.605 0.0523567 0.0522851
2.6 0.0559261 0.0558496
2.595 0.0586104 0.0585303
2.59 0.0580511 0.0579718
2.585 0.0550653 0.05499
2.58 0.0528502 0.0527779
2.575 0.0538491 0.0537754
2.57 0.0573628 0.0572844
2.565 0.0602418 0.0601594
2.56 0.0599571 0.0598751
2.555 0.0570662 0.0569881
2.55 0.0546735 0.0545988
2.545 0.0553978 0.0553221
2.54 0.0588204 0.0587399
2.535 0.0619023 0.0618177
2.53 0.0619384 0.0618537
2.525 0.059184 0.0591031
2.52 0.0566111 0.0565336
2.515 0.0570152 0.0569373
2.51 0.0603011 0.0602187
2.505 0.0635848 0.0634978
2.5 0.0639881 0.0639006
2.495 0.0614223 0.0613383
2.49 0.0586773 0.0585971
2.485 0.0587168 0.0586365
2.48 0.0618097 0.0617252
2.475 0.0652812 0.065192
2.47 0.0660961 0.0660057
2.465 0.063782 0.0636948
2.46 0.0608876 0.0608043
2.455 0.0605214 0.0604386
2.45 0.0633543 0.0632676
2.445 0.066984 0.0668924
2.44 0.068249 0.0681557
2.435 0.0662604 0.0661698
2.43 0.0632567 0.0631702
2.425 0.0624519 0.0623665
2.42 0.0649475 0.0648587
2.415 0.0686868 0.0685929
2.41 0.0704304 0.0703341
2.405 0.06885 0.0687559
2.4 0.0657982 0.0657082
2.395 0.0645348 0.0644466
2.39 0.0666083 0.0665172
2.385 0.0703861 0.0702898
2.38 0.0726205 0.0725212
2.375 0.0715372 0.0714393
2.37 0.0685217 0.068428
2.365 0.0667995 0.0667082
2.36 0.0683625 0.068269
2.355 0.0720836 0.0719851
2.35 0.0747981 0.0746958
2.345 0.0743008 0.0741992
2.34 0.0714312 0.0713336
2.335 0.0692769 0.0691821
2.33 0.0702445 0.0701484
2.325 0.073789 0.0736881
2.32 0.076942 0.0768368
2.315 0.0771119 0.0770064
2.31 0.0745218 0.0744199
2.305 0.0719968 0.0718984
2.3 0.0722972 0.0721984
2.295 0.0755229 0.0754196
2.29 0.0790343 0.0789262
2.285 0.0799336 0.0798243
2.28 0.0777763 0.0776699
2.275 0.0749845 0.074882
2.27 0.0745714 0.0744695
2.265 0.07732 0.0772142
2.26 0.081065 0.0809541
2.255 0.082723 0.0826099
2.25 0.0811628 0.0810519
2.245 0.078255 0.078148
2.24 0.077123 0.0770176
2.235 0.0792318 0.0791234
2.23 0.0830378 0.0829243
2.225 0.0854351 0.0853183
2.22 0.0846325 0.0845167
2.215 0.0818071 0.0816953
2.21 0.080008 0.0798986
2.205 0.0813277 0.0812165
2.2 0.0849769 0.0848607
2.195 0.088029 0.0879087
2.19 0.0881195 0.087999
2.185 0.0856163 0.0854992
2.18 0.0832744 0.0831605
2.175 0.0836935 0.083579
2.17 0.0869337 0.0868149
2.165 0.0904781 0.0903544
2.16 0.0915452 0.09142
2.155 0.0896283 0.0895057
2.15 0.0869508 0.0868319
2.145 0.086425 0.0863068
2.14 0.0889923 0.0888706
2.135 0.0927821 0.0926552
2.13 0.0948267 0.094697
2.125 0.0937562 0.093628
2.12 0.0910336 0.0909091
2.115 0.0896165 0.089494
2.11 0.0912702 0.0911454
2.105 0.0949813 0.0948514
2.1 0.0978921 0.0977582
2.095 0.0978823 0.0977484
2.09 0.0954721 0.0953416
2.085 0.0933426 0.093215
2.08 0.0939123 0.0937839
2.075 0.0971693 0.0970365
2.07 0.100702 0.100564
2.065 0.10187 0.10173
2.06 0.10016 0.100023
2.055 0.0976336 0.0975001
2.05 0.0970738 0.096941
2.045 0.0994989 0.0993629
2.04 0.103275 0.103134
2.035 0.105586 0.105441
2.03 0.104932 0.104788
2.025 0.102449 0.102309
2.02 0.10089 0.100752
2.015 0.102176 0.102036
2.01 0.105713 0.105569
2.005 0.108938 0.108789
2 0.109582 0.109433
1.995 0.107659 0.107512
1.99 0.105436 0.105292
1.985 0.105434 0.105289
1.98 0.108216 0.108068
1.975 0.11192 0.111767
1.97 0.113902 0.113747
1.965 0.113035 0.112881
1.96 0.11068 0.110528
1.955 0.109482 0.109333
1.95 0.11107 0.110918
1.945 0.114655 0.114498
1.94 0.117739 0.117578
1.935 0.118281 0.118119
1.93 0.116444 0.116284
1.925 0.11444 0.114283
1.92 0.114609 0.114453
1.915 0.117417 0.117256
1.91 0.121075 0.120909
1.905 0.123094 0.122925
1.9 0.122403 0.122236
1.895 0.120252 0.120088
1.89 0.119123 0.11896
1.885 0.120613 0.120448
1.88 0.124095 0.123925
1.875 0.127274 0.1271
1.87 0.128139 0.127964
1.865 0.126646 0.126473
1.86 0.124738 0.124568
1.855 0.124693 0.124523
1.85 0.12721 0.127036
1.845 0.130849 0.13067
1.84 0.133259 0.133076
1.835 0.133139 0.132957
1.83 0.131308 0.131128
1.825 0.129998 0.12982
1.82 0.130992 0.130813
1.815 0.134156 0.133972
1.81 0.137579 0.137391
1.805 0.139167 0.138977
1.8 0.138359 0.13817
1.795 0.136567 0.13638
1.79 0.135996 0.13581
1.785 0.137833 0.137645
1.78 0.141301 0.141108
1.775 0.144316 0.144119
1.77 0.145194 0.144996
1.765 0.144005 0.143808
1.76 0.142489 0.142294
1.755 0.142632 0.142437
1.75 0.145069 0.14487
1.745 0.148595 0.148392
1.74 0.151164 0.150957
1.735 0.151524 0.151317
1.73 0.150205 0.149999
1.725 0.149065 0.148861
1.72 0.149801 0.149596
1.715 0.152609 0.1524
1.71 0.156061 0.155847
1.705 0.158253 0.158037
1.7 0.158305 0.158088
1.695 0.157026 0.156811
1.69 0.156258 0.156044
1.685 0.157421 0.157206
1.68 0.160424 0.160204
1.675 0.163762 0.163538
1.67 0.165707 0.165481
1.665 0.165639 0.165413
1.66 0.164497 0.164272
1.655 0.164032 0.163807
1.65 0.165454 0.165228
1.645 0.168526 0.168295
1.64 0.171772 0.171537
1.635 0.173622 0.173385
1.63 0.173595 0.173357
1.625 0.172635 0.172399
1.62 0.172375 0.17214
1.615 0.1739 0.173662
1.61 0.176952 0.17671
1.605 0.180155 0.179909
1.6 0.182061 0.181812
1.595 0.182213 0.181964
1.59 0.181463 0.181215
1.585 0.181311 0.181063
1.58 0.182797 0.182547
1.575 0.185753 0.185499
1.57 0.18896 0.188701
1.565 0.191055 0.190794
1.56 0.191515 0.191253
1.555 0.191012 0.190751
1.55 0.190896 0.190635
1.545 0.19222 0.191957
1.54 0.194994 0.194728
1.535 0.198216 0.197945
1.53 0.200603 0.200328
1.525 0.201498 0.201223
1.52 0.201316 0.201041
1.515 0.201217 0.200942
1.51 0.202283 0.202006
1.505 0.204768 0.204488
1.5 0.207956 0.207671
1.495 0.210677 0.210389
1.49 0.212125 0.211835
1.485 0.212391 0.212101
1.48 0.212372 0.212081
1.475 0.213139 0.212848
1.47 0.215214 0.214919
1.465 0.218238 0.217939
1.46 0.221244 0.220942
1.455 0.223319 0.223014
1.45 0.224201 0.223895
1.445 0.22443 0.224123
1.44 0.224962 0.224655
1.435 0.226536 0.226226
1.43 0.2292 0.228887
1.425 0.232313 0.231995
1.42 0.234978 0.234657
1.415 0.236628 0.236305
1.41 0.237369 0.237045
1.405 0.237886 0.237561
1.4 0.238989 0.238662
1.395 0.241102 0.240772
1.39 0.244017 0.243683
1.385 0.247052 0.246714
1.38 0.24949 0.249149
1.375 0.251017 0.250674
1.37 0.251897 0.251552
1.365 0.25278 0.252435
1.36 0.254301 0.253953
1.355 0.256696 0.256345
1.35 0.259685 0.25933
1.345 0.262665 0.262306
1.34 0.265075 0.264712
1.335 0.266723 0.266358
1.33 0.267877 0.267511
1.325 0.269086 0.268718
1.32 0.270852 0.270482
1.315 0.273349 0.272975
1.31 0.276343 0.275965
1.305 0.279348 0.278966
1.3 0.281908 0.281522
1.295 0.283846 0.283458
1.29 0.285348 0.284958
1.285 0.286834 0.286442
1.28 0.288723 0.288328
1.275 0.291206 0.290808
1.27 0.294161 0.293758
1.265 0.297237 0.29683
1.26 0.300053 0.299643
1.255 0.302397 0.301983
1.25 0.304322 0.303905
1.245 0.306102 0.305683
1.24 0.308079 0.307658
1.235 0.310484 0.31006
1.23 0.313336 0.312907
1.225 0.316442 0.316009
1.22 0.319513 0.319076
1.215 0.322307 0.321866
1.21 0.324743 0.324299
1.205 0.326925 0.326477
1.2 0.329078 0.328628
1.195 0.331436 0.330983
1.19 0.334132 0.333675
1.185 0.337148 0.336687
1.18 0.340333 0.339868
1.175 0.343487 0.343017
1.17 0.346448 0.345974
1.165 0.349162 0.348684
1.16 0.351695 0.351214
1.155 0.354195 0.353711
1.15 0.356819 0.356331
1.145 0.359671 0.359179
1.14 0.36276 0.362264
1.135 0.366011 0.36551
1.13 0.369299 0.368794
1.125 0.372507 0.371998
1.12 0.375569 0.375055
1.115 0.378488 0.377971
1.11 0.381331 0.38081
1.105 0.384192 0.383667
1.1 0.387158 0.386629
1.095 0.390277 0.389743
1.09 0.393542 0.393004
1.085 0.396906 0.396364
1.08 0.400299 0.399752
1.075 0.403656 0.403104
1.07 0.406935 0.406379
1.065 0.410133 0.409572
1.06 0.413277 0.412712
1.055 0.416411 0.415842
1.05 0.419583 0.419009
1.045 0.422825 0.422247
1.04 0.426149 0.425566
1.035 0.429543 0.428956
1.03 0.432979 0.432387
1.025 0.436425 0.435828
1.02 0.439849 0.439247
1.015 0.443232 0.442626
1.01 0.446569 0.445958
1.005 0.449866 0.449251
1 0.453138 0.452518
0.995 0.456402 0.455778
0.99 0.459671 0.459042
0.985 0.462952 0.462319
0.98 0.466246 0.465608
0.975 0.469544 0.468902
0.97 0.472834 0.472188
0.965 0.476103 0.475452
0.96 0.479337 0.478681
0.955 0.482524 0.481864
0.95 0.485657 0.484993
0.945 0.48873 0.488062
0.94 0.491742 0.49107
0.935 0.494691 0.494014
0.93 0.497575 0.496895
0.925 0.500394 0.49971
0.92 0.503143 0.502455
0.915 0.505817 0.505125
0.91 0.508409 0.507714
0.905 0.510911 0.510213
0.9 0.513314 0.512612
0.895 0.515607 0.514902
0.89 0.51778 0.517072
0.885 0.519822 0.519111
0.88 0.521721 0.521008
0.875 0.523468 0.522753
0.87 0.525051 0.524334
0.865 0.52646 0.52574
0.86 0.527681 0.52696
0.855 0.528705 0.527982
0.85 0.529518 0.528793
0.845 0.530107 0.529382
0.84 0.53046 0.529734
0.835 0.530562 0.529837
0.83 0.530399 0.529674
0.825 0.529957 0.529232
0.82 0.529219 0.528496
0.815 0.528171 0.527449
0.81 0.526796 0.526075
0.805 0.525077 0.524359
0.8 0.522999 0.522284
0.795 0.520545 0.519833
0.79 0.517697 0.516989
0.785 0.51444 0.513737
0.78 0.510756 0.510058
0.775 0.50663 0.505937
0.77 0.502045 0.501358
0.765 0.496985 0.496306
0.76 0.491437 0.490765
0.755 0.485384 0.48472
0.75 0.478815 0.47816
0.745 0.471715 0.47107
0.74 0.464076 0.463441
0.735 0.455886 0.455263
0.73 0.447137 0.446526
0.725 0.437824 0.437225
0.72 0.427941 0.427356
0.715 0.417487 0.416916
0.71 0.40646 0.405904
0.705 0.394865 0.394325
0.7 0.382706 0.382182
0.695 0.369991 0.369485
0.69 0.356732 0.356244
0.685 0.342943 0.342474
0.68 0.328642 0.328192
0.675 0.31385 0.313421
0.67 0.298592 0.298183
0.665 0.282896 0.282509
0.66 0.266793 0.266428
0.655 0.25032 0.249978
0.65 0.233514 0.233195
0.645 0.216418 0.216122
0.64 0.199077 0.198805
0.635 0.181539 0.18129
0.63 0.163854 0.16363
0.625 0.146076 0.145876
0.62 0.128261 0.128085
0.615 0.110464 0.110313
0.61 0.0927458 0.092619
0.605 0.0751644 0.0750616
0.6 0.0577801 0.0577011
0.595 0.0406526 0.0405971
0.59 0.0238416 0.023809
0.585 0.00740554 0.00739541
0.58 -0.00859839 -0.00858663
0.575 -0.0241148 -0.0240819
0.57 -0.0390908 -0.0390373
0.565 -0.0534758 -0.0534027
0.56 -0.0672228 -0.0671309
0.555 -0.0802879 -0.0801781
0.55 -0.0926313 -0.0925046
0.545 -0.104217 -0.104074
0.54 -0.115013 -0.114856
0.535 -0.124994 -0.124823
0.53 -0.134135 -0.133952
0.525 -0.14242 -0.142226
0.52 -0.149837 -0.149632
0.515 -0.156376 -0.156162
0.51 -0.162035 -0.161813
0.505 -0.166815 -0.166587
0.5 -0.170722 -0.170489
0.495 -0.173768 -0.173531
0.49 -0.175967 -0.175727
0.485 -0.177338 -0.177096
0.48 -0.177905 -0.177662
0.475 -0.177694 -0.177451
0.47 -0.176735 -0.176494
0.465 -0.175063 -0.174824
0.46 -0.172714 -0.172478
0.455 -0.169727 -0.169495
0.45 -0.166144 -0.165917
0.445 -0.162009 -0.161788
0.44 -0.157369 -0.157154
0.435 -0.152271 -0.152062
0.43 -0.146764 -0.146563
0.425 -0.140898 -0.140705
0.42 -0.134725 -0.134541
0.415 -0.128296 -0.12812
0.41 -0.121663 -0.121496
0.405 -0.114877 -0.11472
0.4 -0.107989 -0.107842
0.395 -0.10105 -0.100912
0.39 -0.0941092 -0.0939805
0.385 -0.0872129 -0.0870937
0.38 -0.080407 -0.0802971
0.375 -0.0737344 -0.0736336
0.37 -0.0672351 -0.0671431
0.365 -0.0609461 -0.0608627
0.36 -0.0549007 -0.0548256
0.355 -0.0491284 -0.0490612
0.35 -0.0436544 -0.0435947
0.345 -0.0384995 -0.0384468
0.34 -0.0336797 -0.0336336
0.335 -0.0292064 -0.0291665
0.33 -0.0250862 -0.0250519
0.325 -0.0213207 -0.0212915
0.32 -0.0179071 -0.0178826
0.315 -0.0148383 -0.014818
0.31 -0.012103 -0.0120865
0.305 -0.00968662 -0.00967337
0.3 -0.00757136 -0.007561
0.295 -0.00573704 -0.0057292
0.29 -0.00416168 -0.00415599
0.285 -0.00282211 -0.00281826
0.28 -0.00169466 -0.00169234
0.275 -0.000755701 -0.000754667
0.27 1.77358e-05 1.77115e-05
0.265 0.000647524 0.000646638
0.26 0.00115405 0.00115247
0.255 0.00155592 0.00155379
0.25 0.00186981 0.00186726
0.245 0.00211037 0.00210749
0.24 0.00229025 0.00228711
0.235 0.00242017 0.00241686
0.23 0.00250913 0.0025057
0.225 0.00256455 0.00256104
0.22 0.00259248 0.00258894
0.215 0.00259787 0.00259432
0.21 0.0025847 0.00258116
0.205 0.0025562 0.00255271
0.2 0.00251502 0.00251158
0.195 0.00246331 0.00245994
0.19 0.00240288 0.00239959
0.185 0.00233523 0.00233204
0.18 0.00226165 0.00225856
0.175 0.00218325 0.00218026
0.17 0.00210096 0.00209809
0.165 0.00201564 0.00201289
0.16 0.00192802 0.00192539
0.155 0.00183875 0.00183624
0.15 0.00174841 0.00174602
0.145 0.00165751 0.00165525
0.14 0.00156654 0.00156439
0.135 0.0014759 0.00147388
0.13 0.00138597 0.00138408
0.125 0.00129711 0.00129533
0.12 0.00120962 0.00120796
0.115 0.00112379 0.00112225
0.11 0.00103988 0.00103846
0.105 0.000958124 0.000956814
0.1 0.000878746 0.000877544
0.095 0.000801941 0.000800845
0.09 0.000727893 0.000726898
0.085 0.000656769 0.000655871
0.08 0.000588722 0.000587917
0.075 0.000523892 0.000523176
0.07 0.000462408 0.000461775
0.065 0.000404387 0.000403834
0.06 0.000349936 0.000349457
0.055 0.000299152 0.000298743
0.05 0.000252125 0.00025178
0.045 0.000208932 0.000208646
0.04 0.000169646 0.000169414
0.035 0.000134331 0.000134147
0.03 0.000103041 0.0001029
0.025 7.58269e-05 7.57232e-05
0.02 5.27292e-05 5.26571e-05
0.015 3.38092e-05 3.3763e-05
0.01 2.02552e-05 2.02275e-05
0.005 1.13834e-05 1.13679e-05
-1.63468e-13 -2.75025e-06 -2.74649e-06


==> anc/HERMITE/GAMMA01/GApOneLoop.txt <==
-11.1861 -0.008088 7.3181e-05
-11.0884 -0.00823297 7.51654e-05
-11.0083 -0.00835478 7.68467e-05
-10.9373 -0.00846486 7.8377e-05
-10.8724 -0.00856754 7.98135e-05
-10.8119 -0.00866503 8.11855e-05
-10.7547 -0.00875865 8.25105e-05
-10.7002 -0.00884925 8.37998e-05
-10.6479 -0.00893745 8.50614e-05
-10.5976 -0.00902369 8.6301e-05
-10.5489 -0.0091083 8.75231e-05
-10.5017 -0.00919154 8.87312e-05
-10.4557 -0.00927362 8.99279e-05
-10.4109 -0.00935472 9.11157e-05
-10.3672 -0.00943498 9.22962e-05
-10.3244 -0.00951451 9.34713e-05
-10.2824 -0.00959343 9.46421e-05
-10.2412 -0.0096718 9.58099e-05
-10.2008 -0.00974973 9.69757e-05
-10.1611 -0.00982726 9.81405e-05
-10.122 -0.00990446 9.93049e-05
-10.0835 -0.00998138 0.00010047
-10.0455 -0.0100581 0.000101636
-10.0081 -0.0101346 0.000102803
-9.97117 -0.0102109 0.000103973
-9.93471 -0.0102872 0.000105146
-9.89869 -0.0103633 0.000106321
-9.8631 -0.0104394 0.000107501
-9.8279 -0.0105155 0.000108684
-9.79309 -0.0105916 0.000109872
-9.75865 -0.0106676 0.000111064
-9.72455 -0.0107438 0.000112262
-9.69079 -0.01082 0.000113464
-9.65735 -0.0108963 0.000114673
-9.62422 -0.0109726 0.000115887
-9.59138 -0.0110491 0.000117108
-9.55883 -0.0111258 0.000118335
-9.52655 -0.0112026 0.000119569
-9.49453 -0.0112795 0.00012081
-9.46277 -0.0113566 0.000122059
-9.43125 -0.011434 0.000123314
-9.39998 -0.0115115 0.000124578
-9.36893 -0.0115892 0.000125849
-9.3381 -0.0116672 0.000127129
-9.30749 -0.0117454 0.000128417
-9.27709 -0.0118239 0.000129713
-9.2469 -0.0119026 0.000131018
-9.2169 -0.0119816 0.000132333
-9.18709 -0.0120609 0.000133656
-9.15746 -0.0121404 0.000134989
-9.12802 -0.0122203 0.000136331
-9.09875 -0.0123005 0.000137684
-9.06966 -0.012381 0.000139046
-9.04073 -0.0124618 0.000140418
-9.01196 -0.012543 0.000141801
-8.98335 -0.0126245 0.000143194
-8.9549 -0.0127064 0.000144598
-8.92659 -0.0127887 0.000146013
-8.89844 -0.0128713 0.00014744
-8.87042 -0.0129543 0.000148877
-8.84255 -0.0130377 0.000150326
-8.81482 -0.0131214 0.000151787
-8.78721 -0.0132056 0.000153259
-8.75974 -0.0132902 0.000154744
-8.7324 -0.0133752 0.000156241
-8.70518 -0.0134607 0.000157751
-8.67809 -0.0135466 0.000159273
-8.65112 -0.0136329 0.000160808
-8.62426 -0.0137197 0.000162357
-8.59752 -0.0138069 0.000163918
-8.57089 -0.0138946 0.000165493
-8.54437 -0.0139828 0.000167082
-8.51797 -0.0140714 0.000168684
-8.49166 -0.0141606 0.000170301
-8.46547 -0.0142502 0.000171932
-8.43937 -0.0143404 0.000173578
-8.41338 -0.014431 0.000175238
-8.38748 -0.0145222 0.000176913
-8.36169 -0.0146139 0.000178604
-8.33598 -0.0147061 0.00018031
-8.31038 -0.0147989 0.000182031
-8.28486 -0.0148922 0.000183768
-8.25943 -0.0149861 0.000185522
-8.23409 -0.0150806 0.000187291
-8.20884 -0.0151756 0.000189077
-8.18368 -0.0152712 0.00019088
-8.1586 -0.0153674 0.0001927
-8.13361 -0.0154641 0.000194537
-8.10869 -0.0155615 0.000196392
-8.08386 -0.0156595 0.000198264
-8.0591 -0.0157581 0.000200154
-8.03443 -0.0158573 0.000202063
-8.00983 -0.0159572 0.00020399
-7.9853 -0.0160577 0.000205936
-7.96085 -0.0161589 0.0002079
-7.93648 -0.0162607 0.000209884
-7.91217 -0.0163632 0.000211888
-7.88794 -0.0164664 0.000213911
-7.86378 -0.0165702 0.000215954
-7.83968 -0.0166748 0.000218018
-7.81566 -0.01678 0.000220102
-7.7917 -0.016886 0.000222207
-7.76781 -0.0169926 0.000224334
-7.74398 -0.0171 0.000226482
-7.72022 -0.0172081 0.000228652
-7.69652 -0.017317 0.000230844
-7.67288 -0.0174267 0.000233058
-7.64931 -0.017537 0.000235295
-7.62579 -0.0176482 0.000237555
-7.60234 -0.0177601 0.000239839
-7.57894 -0.0178729 0.000242146
-7.55561 -0.0179864 0.000244478
-7.53233 -0.0181008 0.000246833
-7.50911 -0.0182159 0.000249214
-7.48595 -0.0183319 0.000251619
-7.46284 -0.0184487 0.00025405
-7.43978 -0.0185664 0.000256507
-7.41679 -0.018685 0.00025899
-7.39384 -0.0188044 0.0002615
-7.37095 -0.0189246 0.000264036
-7.34811 -0.0190458 0.0002666
-7.32532 -0.0191679 0.000269191
-7.30258 -0.0192909 0.000271811
-7.27989 -0.0194148 0.000274459
-7.25725 -0.0195396 0.000277136
-7.23467 -0.0196654 0.000279842
-7.21213 -0.0197922 0.000282578
-7.18963 -0.0199199 0.000285344
-7.16719 -0.0200486 0.000288141
-7.14479 -0.0201782 0.000290969
-7.12244 -0.0203089 0.000293828
-7.10014 -0.0204406 0.000296719
-7.07788 -0.0205733 0.000299643
-7.05566 -0.0207071 0.000302599
-7.03349 -0.0208419 0.000305589
-7.01137 -0.0209777 0.000308613
-6.98928 -0.0211147 0.000311671
-6.96724 -0.0212527 0.000314764
-6.94524 -0.0213919 0.000317893
-6.92329 -0.0215321 0.000321057
-6.90138 -0.0216735 0.000324258
-6.8795 -0.021816 0.000327496
-6.85767 -0.0219597 0.000330771
-6.83588 -0.0221045 0.000334085
-6.81413 -0.0222506 0.000337437
-6.79241 -0.0223978 0.000340828
-6.77074 -0.0225463 0.00034426
-6.74911 -0.0226959 0.000347731
-6.72751 -0.0228468 0.000351244
-6.70595 -0.022999 0.000354799
-6.68443 -0.0231525 0.000358396
-6.66294 -0.0233072 0.000362036
-6.6415 -0.0234633 0.000365719
-6.62008 -0.0236206 0.000369447
-6.59871 -0.0237793 0.00037322
-6.57737 -0.0239394 0.000377039
-6.55607 -0.0241008 0.000380904
-6.5348 -0.0242636 0.000384816
-6.51356 -0.0244279 0.000388776
-6.49236 -0.0245935 0.000392785
-6.47119 -0.0247606 0.000396843
-6.45006 -0.0249292 0.000400951
-6.42896 -0.0250992 0.000405111
-6.40789 -0.0252707 0.000409322
-6.38686 -0.0254438 0.000413585
-6.36586 -0.0256184 0.000417902
-6.34489 -0.0257945 0.000422274
-6.32395 -0.0259722 0.0004267
-6.30304 -0.0261515 0.000431183
-6.28216 -0.0263324 0.000435722
-6.26132 -0.026515 0.00044032
-6.24051 -0.0266992 0.000444976
-6.21972 -0.0268851 0.000449692
-6.19897 -0.0270727 0.000454469
-6.17824 -0.027262 0.000459307
-6.15755 -0.0274531 0.000464209
-6.13688 -0.0276459 0.000469174
-6.11625 -0.0278405 0.000474204
-6.09564 -0.0280369 0.0004793
-6.07506 -0.0282352 0.000484463
-6.05451 -0.0284354 0.000489694
-6.03398 -0.0286374 0.000494995
-6.01349 -0.0288413 0.000500365
-5.99302 -0.0290472 0.000505808
-5.97258 -0.029255 0.000511324
-5.95216 -0.0294649 0.000516913
-5.93178 -0.0296767 0.000522578
-5.91142 -0.0298906 0.00052832
-5.89108 -0.0301066 0.00053414
-5.87077 -0.0303247 0.000540039
-5.85049 -0.0305449 0.000546019
-5.83023 -0.0307672 0.000552081
-5.81 -0.0309918 0.000558227
-5.7898 -0.0312186 0.000564458
-5.76961 -0.0314476 0.000570775
-5.74946 -0.0316789 0.00057718
-5.72933 -0.0319125 0.000583675
-5.70922 -0.0321485 0.000590261
-5.68913 -0.0323868 0.00059694
-5.66907 -0.0326276 0.000603714
-5.64904 -0.0328708 0.000610583
-5.62903 -0.0331165 0.000617551
-5.60904 -0.0333647 0.000624618
-5.58907 -0.0336154 0.000631787
-5.56913 -0.0338688 0.000639059
-5.54921 -0.0341248 0.000646437
-5.52931 -0.0343834 0.000653921
-5.50944 -0.0346447 0.000661515
-5.48958 -0.0349088 0.00066922
-5.46975 -0.0351757 0.000677039
-5.44994 -0.0354454 0.000684973
-5.43016 -0.0357179 0.000693024
-5.41039 -0.0359934 0.000701195
-5.39065 -0.0362718 0.000709488
-5.37092 -0.0365532 0.000717906
-5.35122 -0.0368376 0.00072645
-5.33154 -0.0371252 0.000735123
-5.31188 -0.0374158 0.000743928
-5.29224 -0.0377097 0.000752867
-5.27262 -0.0380067 0.000761943
-5.25302 -0.0383071 0.000771158
-5.23344 -0.0386108 0.000780516
-5.21388 -0.0389178 0.000790018
-5.19434 -0.0392283 0.000799668
-5.17482 -0.0395422 0.000809469
-5.15532 -0.0398597 0.000819423
-5.13584 -0.0401808 0.000829534
-5.11638 -0.0405056 0.000839805
-5.09694 -0.040834 0.00085024
-5.07751 -0.0411662 0.00086084
-5.05811 -0.0415022 0.00087161
-5.03872 -0.0418421 0.000882554
-5.01935 -0.042186 0.000893674
-5 -0.0425339 0.000904975
-4.98067 -0.0428858 0.00091646
-4.96136 -0.0432419 0.000928132
-4.94206 -0.0436022 0.000939997
-4.92278 -0.0439668 0.000952057
-4.90352 -0.0443357 0.000964318
-4.88428 -0.044709 0.000976782
-4.86505 -0.0450868 0.000989455
-4.84584 -0.0454692 0.00100234
-4.82665 -0.0458563 0.00101544
-4.80748 -0.046248 0.00102877
-4.78832 -0.0466446 0.00104232
-4.76918 -0.047046 0.00105611
-4.75005 -0.0474524 0.00107013
-4.73095 -0.0478639 0.00108439
-4.71185 -0.0482805 0.0010989
-4.69278 -0.0487023 0.00111367
-4.67372 -0.0491294 0.00112869
-4.65468 -0.049562 0.00114398
-4.63565 -0.05 0.00115954
-4.61664 -0.0504437 0.00117537
-4.59764 -0.050893 0.00119149
-4.57866 -0.0513482 0.00120789
-4.55969 -0.0518092 0.00122459
-4.54074 -0.0522763 0.0012416
-4.52181 -0.0527494 0.00125891
-4.50289 -0.0532288 0.00127654
-4.48398 -0.0537146 0.0012945
-4.46509 -0.0542068 0.00131278
-4.44622 -0.0547055 0.00133141
-4.42736 -0.055211 0.00135038
-4.40851 -0.0557233 0.00136971
-4.38968 -0.0562425 0.0013894
-4.37086 -0.0567689 0.00140947
-4.35206 -0.0573024 0.00142992
-4.33327 -0.0578433 0.00145076
-4.31449 -0.0583916 0.001472
-4.29573 -0.0589476 0.00149365
-4.27698 -0.0595114 0.00151572
-4.25825 -0.0600831 0.00153823
-4.23953 -0.0606629 0.00156118
-4.22082 -0.061251 0.00158458
-4.20213 -0.0618474 0.00160844
-4.18345 -0.0624524 0.00163279
-4.16478 -0.0630662 0.00165762
-4.14613 -0.0636888 0.00168295
-4.12749 -0.0643206 0.0017088
-4.10886 -0.0649616 0.00173518
-4.09024 -0.0656121 0.0017621
-4.07164 -0.0662723 0.00178957
-4.05305 -0.0669423 0.00181762
-4.03447 -0.0676224 0.00184625
-4.01591 -0.0683127 0.00187549
-3.99736 -0.0690136 0.00190534
-3.97882 -0.0697251 0.00193583
-3.96029 -0.0704476 0.00196697
-3.94177 -0.0711812 0.00199878
-3.92327 -0.0719263 0.00203128
-3.90478 -0.072683 0.00206449
-3.8863 -0.0734516 0.00209842
-3.86783 -0.0742324 0.0021331
-3.84937 -0.0750256 0.00216856
-3.83093 -0.0758315 0.0022048
-3.81249 -0.0766504 0.00224186
-3.79407 -0.0774825 0.00227976
-3.77566 -0.0783283 0.00231852
-3.75726 -0.0791879 0.00235816
-3.73887 -0.0800617 0.00239872
-3.72049 -0.0809501 0.00244022
-3.70213 -0.0818533 0.00248269
-3.68377 -0.0827718 0.00252616
-3.66543 -0.0837058 0.00257066
-3.64709 -0.0846557 0.00261622
-3.62877 -0.0856219 0.00266286
-3.61046 -0.0866049 0.00271064
-3.59215 -0.0876049 0.00275958
-3.57386 -0.0886225 0.00280971
-3.55558 -0.0896579 0.00286108
-3.53731 -0.0907118 0.00291373
-3.51905 -0.0917845 0.00296769
-3.5008 -0.0928766 0.00302301
-3.48256 -0.0939884 0.00307973
-3.46433 -0.0951205 0.0031379
-3.4461 -0.0962734 0.00319757
-3.42789 -0.0974476 0.00325878
-3.40969 -0.0986438 0.00332159
-3.3915 -0.0998624 0.00338606
-3.37332 -0.101104 0.00345223
-3.35515 -0.102369 0.00352018
-3.33698 -0.103659 0.00358995
-3.31883 -0.104973 0.00366161
-3.30069 -0.106314 0.00373524
-3.28255 -0.10768 0.00381089
-3.26443 -0.109074 0.00388864
-3.24631 -0.110495 0.00396858
-3.2282 -0.111945 0.00405076
-3.2101 -0.113424 0.00413529
-3.19201 -0.114934 0.00422225
-3.17393 -0.116474 0.00431172
-3.15586 -0.118047 0.00440381
-3.1378 -0.119652 0.0044986
-3.11974 -0.121291 0.00459621
-3.1017 -0.122965 0.00469675
-3.08366 -0.124675 0.00480032
-3.06563 -0.126422 0.00490706
-3.04761 -0.128207 0.00501707
-3.0296 -0.130032 0.00513051
-3.01159 -0.131897 0.00524749
-2.9936 -0.133804 0.00536818
-2.97561 -0.135753 0.00549272
-2.95763 -0.137748 0.00562127
-2.93966 -0.139788 0.00575401
-2.9217 -0.141875 0.0058911
-2.90374 -0.144012 0.00603275
-2.88579 -0.146199 0.00617914
-2.86785 -0.148438 0.00633049
-2.84992 -0.150732 0.00648701
-2.83199 -0.153081 0.00664894
-2.81408 -0.155488 0.00681651
-2.79617 -0.157955 0.00699
-2.77826 -0.160483 0.00716968
-2.76037 -0.163076 0.00735582
-2.74248 -0.165736 0.00754875
-2.7246 -0.168464 0.00774878
-2.70673 -0.171263 0.00795627
-2.68886 -0.174137 0.00817156
-2.671 -0.177087 0.00839506
-2.65315 -0.180117 0.00862718
-2.63531 -0.18323 0.00886834
-2.61747 -0.186429 0.00911902
-2.59964 -0.189718 0.00937972
-2.58182 -0.193099 0.00965096
-2.564 -0.196578 0.0099333
-2.54619 -0.200157 0.0102273
-2.52838 -0.203841 0.0105337
-2.51059 -0.207634 0.0108532
-2.49279 -0.211541 0.0111864
-2.47501 -0.215567 0.0115341
-2.45723 -0.219717 0.0118972
-2.43946 -0.223997 0.0122767
-2.42169 -0.228412 0.0126734
-2.40394 -0.232969 0.0130884
-2.38618 -0.237673 0.0135229
-2.36844 -0.242533 0.013978
-2.3507 -0.247555 0.014455
-2.33296 -0.252748 0.0149554
-2.31523 -0.258118 0.0154807
-2.29751 -0.263676 0.0160326
-2.27979 -0.269432 0.0166127
-2.26208 -0.275394 0.0172231
-2.24438 -0.281573 0.0178659
-2.22668 -0.287982 0.0185433
-2.20898 -0.294633 0.0192578
-2.19129 -0.301539 0.0200123
-2.17361 -0.308714 0.0208096
-2.15593 -0.316173 0.021653
-2.13826 -0.323933 0.0225461
-2.1206 -0.332012 0.0234928
-2.10294 -0.340428 0.0244974
-2.08528 -0.349203 0.0255647
-2.06763 -0.358358 0.0267
-2.04998 -0.367919 0.0279091
-2.03234 -0.37791 0.0291984
-2.01471 -0.388362 0.0305751
-1.99708 -0.399304 0.0320472
-1.97945 -0.410771 0.0336236
-1.96183 -0.4228 0.0353143
-1.94422 -0.435431 0.0371305
-1.92661 -0.44871 0.0390848
-1.909 -0.462685 0.0411914
-1.8914 -0.477411 0.0434664
-1.87381 -0.492947 0.0459281
-1.85622 -0.509359 0.0485973
-1.83863 -0.526721 0.0514976
-1.82105 -0.545115 0.0546564
-1.80347 -0.564632 0.0581051
-1.7859 -0.585374 0.0618799
-1.76833 -0.607457 0.0660229
-1.75076 -0.631011 0.0705831
-1.7332 -0.656181 0.0756181
-1.71565 -0.683134 0.0811955
-1.69809 -0.71206 0.0873955
-1.68055 -0.743177 0.0943136
-1.663 -0.776734 0.102064
-1.64546 -0.813019 0.110785
-1.62793 -0.852366 0.120643
-1.6104 -0.895167 0.131844
-1.59287 -0.941878 0.144642
-1.57535 -0.99304 0.15935
-1.55783 -1.04929 0.176365
-1.54031 -1.1114 0.196191
-1.5228 -1.18029 0.219475
-1.50529 -1.25707 0.247059
-1.48779 -1.3431 0.280055
-1.47029 -1.44005 0.319952
-1.45279 -1.54997 0.368778
-1.4353 -1.67542 0.429351
-1.41781 -1.81956 0.50566
-1.40032 -1.98631 0.603484
-1.38284 -2.18041 0.731403
-1.36536 -2.40738 0.902498
-1.34788 -2.67283 1.13725
-1.33041 -2.98024 1.46857
-1.31293 -3.32416 1.95009
-1.29547 -3.6711 2.66813
-1.278 -3.90888 3.74758
-1.26054 -3.73748 5.29498
-1.24308 -2.58646 7.10263
-1.22563 -0.144833 8.1565
-1.20818 2.48435 7.44828
-1.19073 3.92568 5.68961
-1.17328 4.25613 4.04671
-1.15584 4.07373 2.87059
-1.1384 3.73755 2.08528
-1.12096 3.38919 1.56061
-1.10353 3.0734 1.20173
-1.08609 2.79946 0.94898
-1.06866 2.56505 0.765794
-1.05124 2.36473 0.629506
-1.03381 2.19293 0.525725
-1.01639 2.0447 0.445062
-0.998969 1.91596 0.38123
-0.981551 1.80341 0.32991
-0.964136 1.70436 0.288067
-0.946723 1.61667 0.253523
-0.929312 1.5386 0.224686
-0.911904 1.46872 0.200371
-0.894497 1.40588 0.179685
-0.877093 1.34911 0.16194
-0.859691 1.29763 0.146606
-0.842291 1.25076 0.133264
-0.824893 1.20795 0.121584
-0.807497 1.16873 0.111298
-0.790103 1.13268 0.102193
-0.77271 1.09948 0.094093
-0.75532 1.06881 0.0868537
-0.737931 1.04042 0.0803558
-0.720544 1.01409 0.0744997
-0.703159 0.989632 0.0692021
-0.685776 0.966864 0.0643924
-0.668394 0.945641 0.0600109
-0.651013 0.92583 0.0560065
-0.633635 0.907314 0.0523355
-0.616257 0.889989 0.0489602
-0.598881 0.873762 0.0458481
-0.581507 0.858551 0.0429709
-0.564134 0.844282 0.0403038
-0.546762 0.830887 0.0378253
-0.529392 0.818308 0.0355163
-0.512023 0.806488 0.0333601
-0.494655 0.795381 0.031342
-0.477288 0.784942 0.0294487
-0.459922 0.77513 0.0276686
-0.442558 0.76591 0.0259911
-0.425194 0.757247 0.0244069
-0.407832 0.749112 0.0229077
-0.39047 0.741478 0.0214857
-0.373109 0.73432 0.0201341
-0.355749 0.727613 0.0188468
-0.338391 0.721339 0.017618
-0.321032 0.715477 0.0164426
-0.303675 0.710011 0.0153159
-0.286318 0.704924 0.0142335
-0.268962 0.700202 0.0131915
-0.251607 0.695833 0.0121861
-0.234252 0.691803 0.0112141
-0.216898 0.688103 0.0102721
-0.199544 0.684722 0.00935726
-0.182191 0.681652 0.00846679
-0.164838 0.678884 0.00759808
-0.147486 0.676413 0.00674865
-0.130134 0.674231 0.00591616
-0.112782 0.672333 0.00509839
-0.0954304 0.670715 0.00429319
-0.0780791 0.669372 0.0034985
-0.060728 0.668302 0.00271233
-0.043377 0.667502 0.00193272
-0.0260262 0.666969 0.00115777
-0.00867539 0.666703 0.000385615
0.00867539 0.666703 -0.000385615
0.0260262 0.666969 -0.00115777
0.043377 0.667502 -0.00193272
0.060728 0.668302 -0.00271233
0.0780791 0.669372 -0.0034985
0.0954304 0.670715 -0.00429319
0.112782 0.672333 -0.00509839
0.130134 0.674231 -0.00591616
0.147486 0.676413 -0.00674865
0.164838 0.678884 -0.00759808
0.182191 0.681652 -0.00846679
0.199544 0.684722 -0.00935726
0.216898 0.688103 -0.0102721
0.234252 0.691803 -0.0112141
0.251607 0.695833 -0.0121861
0.268962 0.700202 -0.0131915
0.286318 0.704924 -0.0142335
0.303675 0.710011 -0.0153159
0.321032 0.715477 -0.0164426
0.338391 0.721339 -0.017618
0.355749 0.727613 -0.0188468
0.373109 0.73432 -0.0201341
0.39047 0.741478 -0.0214857
0.407832 0.749112 -0.0229077
0.425194 0.757247 -0.0244069
0.442558 0.76591 -0.0259911
0.459922 0.77513 -0.0276686
0.477288 0.784942 -0.0294487
0.494655 0.795381 -0.031342
0.512023 0.806488 -0.0333601
0.529392 0.818308 -0.0355163
0.546762 0.830887 -0.0378253
0.564134 0.844282 -0.0403038
0.581507 0.858551 -0.0429709
0.598881 0.873762 -0.0458481
0.616257 0.889989 -0.0489602
0.633635 0.907314 -0.0523355
0.651013 0.92583 -0.0560065
0.668394 0.945641 -0.0600109
0.685776 0.966864 -0.0643924
0.703159 0.989632 -0.0692021
0.720544 1.01409 -0.0744997
0.737931 1.04042 -0.0803558
0.75532 1.06881 -0.0868537
0.77271 1.09948 -0.094093
0.790103 1.13268 -0.102193
0.807497 1.16873 -0.111298
0.824893 1.20795 -0.121584
0.842291 1.25076 -0.133264
0.859691 1.29763 -0.146606
0.877093 1.34911 -0.16194
0.894497 1.40588 -0.179685
0.911904 1.46872 -0.200371
0.929312 1.5386 -0.224686
0.946723 1.61667 -0.253523
0.964136 1.70436 -0.288067
0.981551 1.80341 -0.32991
0.998969 1.91596 -0.38123
1.01639 2.0447 -0.445062
1.03381 2.19293 -0.525725
1.05124 2.36473 -0.629506
1.06866 2.56505 -0.765794
1.08609 2.79946 -0.94898
1.10353 3.0734 -1.20173
1.12096 3.38919 -1.56061
1.1384 3.73755 -2.08528
1.15584 4.07373 -2.87059
1.17328 4.25613 -4.04671
1.19073 3.92568 -5.68961
1.20818 2.48435 -7.44828
1.22563 -0.144833 -8.1565
1.24308 -2.58646 -7.10263
1.26054 -3.73748 -5.29498
1.278 -3.90888 -3.74758
1.29547 -3.6711 -2.66813
1.31293 -3.32416 -1.95009
1.33041 -2.98024 -1.46857
1.34788 -2.67283 -1.13725
1.36536 -2.40738 -0.902498
1.38284 -2.18041 -0.731403
1.40032 -1.98631 -0.603484
1.41781 -1.81956 -0.50566
1.4353 -1.67542 -0.429351
1.45279 -1.54997 -0.368778
1.47029 -1.44005 -0.319952
1.48779 -1.3431 -0.280055
1.50529 -1.25707 -0.247059
1.5228 -1.18029 -0.219475
1.54031 -1.1114 -0.196191
1.55783 -1.04929 -0.176365
1.57535 -0.99304 -0.15935
1.59287 -0.941878 -0.144642
1.6104 -0.895167 -0.131844
1.62793 -0.852366 -0.120643
1.64546 -0.813019 -0.110785
1.663 -0.776734 -0.102064
1.68055 -0.743177 -0.0943136
1.69809 -0.71206 -0.0873955
1.71565 -0.683134 -0.0811955
1.7332 -0.656181 -0.0756181
1.75076 -0.631011 -0.0705831
1.76833 -0.607457 -0.0660229
1.7859 -0.585374 -0.0618799
1.80347 -0.564632 -0.0581051
1.82105 -0.545115 -0.0546564
1.83863 -0.526721 -0.0514976
1.85622 -0.509359 -0.0485973
1.87381 -0.492947 -0.0459281
1.8914 -0.477411 -0.0434664
1.909 -0.462685 -0.0411914
1.92661 -0.44871 -0.0390848
1.94422 -0.435431 -0.0371305
1.96183 -0.4228 -0.0353143
1.97945 -0.410771 -0.0336236
1.99708 -0.399304 -0.0320472
2.01471 -0.388362 -0.0305751
2.03234 -0.37791 -0.0291984
2.04998 -0.367919 -0.0279091
2.06763 -0.358358 -0.0267
2.08528 -0.349203 -0.0255647
2.10294 -0.340428 -0.0244974
2.1206 -0.332012 -0.0234928
2.13826 -0.323933 -0.0225461
2.15593 -0.316173 -0.021653
2.17361 -0.308714 -0.0208096
2.19129 -0.301539 -0.0200123
2.20898 -0.294633 -0.0192578
2.22668 -0.287982 -0.0185433
2.24438 -0.281573 -0.0178659
2.26208 -0.275394 -0.0172231
2.27979 -0.269432 -0.0166127
2.29751 -0.263676 -0.0160326
2.31523 -0.258118 -0.0154807
2.33296 -0.252748 -0.0149554
2.3507 -0.247555 -0.014455
2.36844 -0.242533 -0.013978
2.38618 -0.237673 -0.0135229
2.40394 -0.232969 -0.0130884
2.42169 -0.228412 -0.0126734
2.43946 -0.223997 -0.0122767
2.45723 -0.219717 -0.0118972
2.47501 -0.215567 -0.0115341
2.49279 -0.211541 -0.0111864
2.51059 -0.207634 -0.0108532
2.52838 -0.203841 -0.0105337
2.54619 -0.200157 -0.0102273
2.564 -0.196578 -0.0099333
2.58182 -0.193099 -0.00965096
2.59964 -0.189718 -0.00937972
2.61747 -0.186429 -0.00911902
2.63531 -0.18323 -0.00886834
2.65315 -0.180117 -0.00862718
2.671 -0.177087 -0.00839506
2.68886 -0.174137 -0.00817156
2.70673 -0.171263 -0.00795627
2.7246 -0.168464 -0.00774878
2.74248 -0.165736 -0.00754875
2.76037 -0.163076 -0.00735582
2.77826 -0.160483 -0.00716968
2.79617 -0.157955 -0.00699
2.81408 -0.155488 -0.00681651
2.83199 -0.153081 -0.00664894
2.84992 -0.150732 -0.00648701
2.86785 -0.148438 -0.00633049
2.88579 -0.146199 -0.00617914
2.90374 -0.144012 -0.00603275
2.9217 -0.141875 -0.0058911
2.93966 -0.139788 -0.00575401
2.95763 -0.137748 -0.00562127
2.97561 -0.135753 -0.00549272
2.9936 -0.133804 -0.00536818
3.01159 -0.131897 -0.00524749
3.0296 -0.130032 -0.00513051
3.04761 -0.128207 -0.00501707
3.06563 -0.126422 -0.00490706
3.08366 -0.124675 -0.00480032
3.1017 -0.122965 -0.00469675
3.11974 -0.121291 -0.00459621
3.1378 -0.119652 -0.0044986
3.15586 -0.118047 -0.00440381
3.17393 -0.116474 -0.00431172
3.19201 -0.114934 -0.00422225
3.2101 -0.113424 -0.00413529
3.2282 -0.111945 -0.00405076
3.24631 -0.110495 -0.00396858
3.26443 -0.109074 -0.00388864
3.28255 -0.10768 -0.00381089
3.30069 -0.106314 -0.00373524
3.31883 -0.104973 -0.00366161
3.33698 -0.103659 -0.00358995
3.35515 -0.102369 -0.00352018
3.37332 -0.101104 -0.00345223
3.3915 -0.0998624 -0.00338606
3.40969 -0.0986438 -0.00332159
3.42789 -0.0974476 -0.00325878
3.4461 -0.0962734 -0.00319757
3.46433 -0.0951205 -0.0031379
3.48256 -0.0939884 -0.00307973
3.5008 -0.0928766 -0.00302301
3.51905 -0.0917845 -0.00296769
3.53731 -0.0907118 -0.00291373
3.55558 -0.0896579 -0.00286108
3.57386 -0.0886225 -0.00280971
3.59215 -0.0876049 -0.00275958
3.61046 -0.0866049 -0.00271064
3.62877 -0.0856219 -0.00266286
3.64709 -0.0846557 -0.00261622
3.66543 -0.0837058 -0.00257066
3.68377 -0.0827718 -0.00252616
3.70213 -0.0818533 -0.00248269
3.72049 -0.0809501 -0.00244022
3.73887 -0.0800617 -0.00239872
3.75726 -0.0791879 -0.00235816
3.77566 -0.0783283 -0.00231852
3.79407 -0.0774825 -0.00227976
3.81249 -0.0766504 -0.00224186
3.83093 -0.0758315 -0.0022048
3.84937 -0.0750256 -0.00216856
3.86783 -0.0742324 -0.0021331
3.8863 -0.0734516 -0.00209842
3.90478 -0.072683 -0.00206449
3.92327 -0.0719263 -0.00203128
3.94177 -0.0711812 -0.00199878
3.96029 -0.0704476 -0.00196697
3.97882 -0.0697251 -0.00193583
3.99736 -0.0690136 -0.00190534
4.01591 -0.0683127 -0.00187549
4.03447 -0.0676224 -0.00184625
4.05305 -0.0669423 -0.00181762
4.07164 -0.0662723 -0.00178957
4.09024 -0.0656121 -0.0017621
4.10886 -0.0649616 -0.00173518
4.12749 -0.0643206 -0.0017088
4.14613 -0.0636888 -0.00168295
4.16478 -0.0630662 -0.00165762
4.18345 -0.0624524 -0.00163279
4.20213 -0.0618474 -0.00160844
4.22082 -0.061251 -0.00158458
4.23953 -0.0606629 -0.00156118
4.25825 -0.0600831 -0.00153823
4.27698 -0.0595114 -0.00151572
4.29573 -0.0589476 -0.00149365
4.31449 -0.0583916 -0.001472
4.33327 -0.0578433 -0.00145076
4.35206 -0.0573024 -0.00142992
4.37086 -0.0567689 -0.00140947
4.38968 -0.0562425 -0.0013894
4.40851 -0.0557233 -0.00136971
4.42736 -0.055211 -0.00135038
4.44622 -0.0547055 -0.00133141
4.46509 -0.0542068 -0.00131278
4.48398 -0.0537146 -0.0012945
4.50289 -0.0532288 -0.00127654
4.52181 -0.0527494 -0.00125891
4.54074 -0.0522763 -0.0012416
4.55969 -0.0518092 -0.00122459
4.57866 -0.0513482 -0.00120789
4.59764 -0.050893 -0.00119149
4.61664 -0.0504437 -0.00117537
4.63565 -0.05 -0.00115954
4.65468 -0.049562 -0.00114398
4.67372 -0.0491294 -0.00112869
4.69278 -0.0487023 -0.00111367
4.71185 -0.0482805 -0.0010989
4.73095 -0.0478639 -0.00108439
4.75005 -0.0474524 -0.00107013
4.76918 -0.047046 -0.00105611
4.78832 -0.0466446 -0.00104232
4.80748 -0.046248 -0.00102877
4.82665 -0.0458563 -0.00101544
4.84584 -0.0454692 -0.00100234
4.86505 -0.0450868 -0.000989455
4.88428 -0.044709 -0.000976782
4.90352 -0.0443357 -0.000964318
4.92278 -0.0439668 -0.000952057
4.94206 -0.0436022 -0.000939997
4.96136 -0.0432419 -0.000928132
4.98067 -0.0428858 -0.00091646
5 -0.0425339 -0.000904975
5.01935 -0.042186 -0.000893674
5.03872 -0.0418421 -0.000882554
5.05811 -0.0415022 -0.00087161
5.07751 -0.0411662 -0.00086084
5.09694 -0.040834 -0.00085024
5.11638 -0.0405056 -0.000839805
5.13584 -0.0401808 -0.000829534
5.15532 -0.0398597 -0.000819423
5.17482 -0.0395422 -0.000809469
5.19434 -0.0392283 -0.000799668
5.21388 -0.0389178 -0.000790018
5.23344 -0.0386108 -0.000780516
5.25302 -0.0383071 -0.000771158
5.27262 -0.0380067 -0.000761943
5.29224 -0.0377097 -0.000752867
5.31188 -0.0374158 -0.000743928
5.33154 -0.0371252 -0.000735123
5.35122 -0.0368376 -0.00072645
5.37092 -0.0365532 -0.000717906
5.39065 -0.0362718 -0.000709488
5.41039 -0.0359934 -0.000701195
5.43016 -0.0357179 -0.000693024
5.44994 -0.0354454 -0.000684973
5.46975 -0.0351757 -0.000677039
5.48958 -0.0349088 -0.00066922
5.50944 -0.0346447 -0.000661515
5.52931 -0.0343834 -0.000653921
5.54921 -0.0341248 -0.000646437
5.56913 -0.0338688 -0.000639059
5.58907 -0.0336154 -0.000631787
5.60904 -0.0333647 -0.000624618
5.62903 -0.0331165 -0.000617551
5.64904 -0.0328708 -0.000610583
5.66907 -0.0326276 -0.000603714
5.68913 -0.0323868 -0.00059694
5.70922 -0.0321485 -0.000590261
5.72933 -0.0319125 -0.000583675
5.74946 -0.0316789 -0.00057718
5.76961 -0.0314476 -0.000570775
5.7898 -0.0312186 -0.000564458
5.81 -0.0309918 -0.000558227
5.83023 -0.0307672 -0.000552081
5.85049 -0.0305449 -0.000546019
5.87077 -0.0303247 -0.000540039
5.89108 -0.0301066 -0.00053414
5.91142 -0.0298906 -0.00052832
5.93178 -0.0296767 -0.000522578
5.95216 -0.0294649 -0.000516913
5.97258 -0.029255 -0.000511324
5.99302 -0.0290472 -0.000505808
6.01349 -0.0288413 -0.000500365
6.03398 -0.0286374 -0.000494995
6.05451 -0.0284354 -0.000489694
6.07506 -0.0282352 -0.000484463
6.09564 -0.0280369 -0.0004793
6.11625 -0.0278405 -0.000474204
6.13688 -0.0276459 -0.000469174
6.15755 -0.0274531 -0.000464209
6.17824 -0.027262 -0.000459307
6.19897 -0.0270727 -0.000454469
6.21972 -0.0268851 -0.000449692
6.24051 -0.0266992 -0.000444976
6.26132 -0.026515 -0.00044032
6.28216 -0.0263324 -0.000435722
6.30304 -0.0261515 -0.000431183
6.32395 -0.0259722 -0.0004267
6.34489 -0.0257945 -0.000422274
6.36586 -0.0256184 -0.000417902
6.38686 -0.0254438 -0.000413585
6.40789 -0.0252707 -0.000409322
6.42896 -0.0250992 -0.000405111
6.45006 -0.0249292 -0.000400951
6.47119 -0.0247606 -0.000396843
6.49236 -0.0245935 -0.000392785
6.51356 -0.0244279 -0.000388776
6.5348 -0.0242636 -0.000384816
6.55607 -0.0241008 -0.000380904
6.57737 -0.0239394 -0.000377039
6.59871 -0.0237793 -0.00037322
6.62008 -0.0236206 -0.000369447
6.6415 -0.0234633 -0.000365719
6.66294 -0.0233072 -0.000362036
6.68443 -0.0231525 -0.000358396
6.70595 -0.022999 -0.000354799
6.72751 -0.0228468 -0.000351244
6.74911 -0.0226959 -0.000347731
6.77074 -0.0225463 -0.00034426
6.79241 -0.0223978 -0.000340828
6.81413 -0.0222506 -0.000337437
6.83588 -0.0221045 -0.000334085
6.85767 -0.0219597 -0.000330771
6.8795 -0.021816 -0.000327496
6.90138 -0.0216735 -0.000324258
6.92329 -0.0215321 -0.000321057
6.94524 -0.0213919 -0.000317893
6.96724 -0.0212527 -0.000314764
6.98928 -0.0211147 -0.000311671
7.01137 -0.0209777 -0.000308613
7.03349 -0.0208419 -0.000305589
7.05566 -0.0207071 -0.000302599
7.07788 -0.0205733 -0.000299643
7.10014 -0.0204406 -0.000296719
7.12244 -0.0203089 -0.000293828
7.14479 -0.0201782 -0.000290969
7.16719 -0.0200486 -0.000288141
7.18963 -0.0199199 -0.000285344
7.21213 -0.0197922 -0.000282578
7.23467 -0.0196654 -0.000279842
7.25725 -0.0195396 -0.000277136
7.27989 -0.0194148 -0.000274459
7.30258 -0.0192909 -0.000271811
7.32532 -0.0191679 -0.000269191
7.34811 -0.0190458 -0.0002666
7.37095 -0.0189246 -0.000264036
7.39384 -0.0188044 -0.0002615
7.41679 -0.018685 -0.00025899
7.43978 -0.0185664 -0.000256507
7.46284 -0.0184487 -0.00025405
7.48595 -0.0183319 -0.000251619
7.50911 -0.0182159 -0.000249214
7.53233 -0.0181008 -0.000246833
7.55561 -0.0179864 -0.000244478
7.57894 -0.0178729 -0.000242146
7.60234 -0.0177601 -0.000239839
7.62579 -0.0176482 -0.000237555
7.64931 -0.017537 -0.000235295
7.67288 -0.0174267 -0.000233058
7.69652 -0.017317 -0.000230844
7.72022 -0.0172081 -0.000228652
7.74398 -0.0171 -0.000226482
7.76781 -0.0169926 -0.000224334
7.7917 -0.016886 -0.000222207
7.81566 -0.01678 -0.000220102
7.83968 -0.0166748 -0.000218018
7.86378 -0.0165702 -0.000215954
7.88794 -0.0164664 -0.000213911
7.91217 -0.0163632 -0.000211888
7.93648 -0.0162607 -0.000209884
7.96085 -0.0161589 -0.0002079
7.9853 -0.0160577 -0.000205936
8.00983 -0.0159572 -0.00020399
8.03443 -0.0158573 -0.000202063
8.0591 -0.0157581 -0.000200154
8.08386 -0.0156595 -0.000198264
8.10869 -0.0155615 -0.000196392
8.13361 -0.0154641 -0.000194537
8.1586 -0.0153674 -0.0001927
8.18368 -0.0152712 -0.00019088
8.20884 -0.0151756 -0.000189077
8.23409 -0.0150806 -0.000187291
8.25943 -0.0149861 -0.000185522
8.28486 -0.0148922 -0.000183768
8.31038 -0.0147989 -0.000182031
8.33598 -0.0147061 -0.00018031
8.36169 -0.0146139 -0.000178604
8.38748 -0.0145222 -0.000176913
8.41338 -0.014431 -0.000175238
8.43937 -0.0143404 -0.000173578
8.46547 -0.0142502 -0.000171932
8.49166 -0.0141606 -0.000170301
8.51797 -0.0140714 -0.000168684
8.54437 -0.0139828 -0.000167082
8.57089 -0.0138946 -0.000165493
8.59752 -0.0138069 -0.000163918
8.62426 -0.0137197 -0.000162357
8.65112 -0.0136329 -0.000160808
8.67809 -0.0135466 -0.000159273
8.70518 -0.0134607 -0.000157751
8.7324 -0.0133752 -0.000156241
8.75974 -0.0132902 -0.000154744
8.78721 -0.0132056 -0.000153259
8.81482 -0.0131214 -0.000151787
8.84255 -0.0130377 -0.000150326
8.87042 -0.0129543 -0.000148877
8.89844 -0.0128713 -0.00014744
8.92659 -0.0127887 -0.000146013
8.9549 -0.0127064 -0.000144598
8.98335 -0.0126245 -0.000143194
9.01196 -0.012543 -0.000141801
9.04073 -0.0124618 -0.000140418
9.06966 -0.012381 -0.000139046
9.09875 -0.0123005 -0.000137684
9.12802 -0.0122203 -0.000136331
9.15746 -0.0121404 -0.000134989
9.18709 -0.0120609 -0.000133656
9.2169 -0.0119816 -0.000132333
9.2469 -0.0119026 -0.000131018
9.27709 -0.0118239 -0.000129713
9.30749 -0.0117454 -0.000128417
9.3381 -0.0116672 -0.000127129
9.36893 -0.0115892 -0.000125849
9.39998 -0.0115115 -0.000124578
9.43125 -0.011434 -0.000123314
9.46277 -0.0113566 -0.000122059
9.49453 -0.0112795 -0.00012081
9.52655 -0.0112026 -0.000119569
9.55883 -0.0111258 -0.000118335
9.59138 -0.0110491 -0.000117108
9.62422 -0.0109726 -0.000115887
9.65735 -0.0108963 -0.000114673
9.69079 -0.01082 -0.000113464
9.72455 -0.0107438 -0.000112262
9.75865 -0.0106676 -0.000111064
9.79309 -0.0105916 -0.000109872
9.8279 -0.0105155 -0.000108684
9.8631 -0.0104394 -0.000107501
9.89869 -0.0103633 -0.000106321
9.93471 -0.0102872 -0.000105146
9.97117 -0.0102109 -0.000103973
10.0081 -0.0101346 -0.000102803
10.0455 -0.0100581 -0.000101636
10.0835 -0.00998138 -0.00010047
10.122 -0.00990446 -9.93049e-05
10.1611 -0.00982726 -9.81405e-05
10.2008 -0.00974973 -9.69757e-05
10.2412 -0.0096718 -9.58099e-05
10.2824 -0.00959343 -9.46421e-05
10.3244 -0.00951451 -9.34713e-05
10.3672 -0.00943498 -9.22962e-05
10.4109 -0.00935472 -9.11157e-05
10.4557 -0.00927362 -8.99279e-05
10.5017 -0.00919154 -8.87312e-05
10.5489 -0.0091083 -8.75231e-05
10.5976 -0.00902369 -8.6301e-05
10.6479 -0.00893745 -8.50614e-05
10.7002 -0.00884925 -8.37998e-05
10.7547 -0.00875865 -8.25105e-05
10.8119 -0.00866503 -8.11855e-05
10.8724 -0.00856754 -7.98135e-05
10.9373 -0.00846486 -7.8377e-05
11.0083 -0.00835478 -7.68467e-05
11.0884 -0.00823297 -7.51654e-05
11.1861 -0.008088 -7.3181e-05


==> anc/HERMITE/GAMMA01/GApTwoLoop.txt <==
-11.1861 -0.00807176 7.28924e-05
-11.0884 -0.00821617 7.48621e-05
-11.0083 -0.0083375 7.65339e-05
-10.9373 -0.00844714 7.80526e-05
-10.8724 -0.00854939 7.94805e-05
-10.8119 -0.00864647 8.08421e-05
-10.7547 -0.00873969 8.21588e-05
-10.7002 -0.00882991 8.34381e-05
-10.6479 -0.00891773 8.46917e-05
-10.5976 -0.00900359 8.59215e-05
-10.5489 -0.00908783 8.71357e-05
-10.5017 -0.0091707 8.83341e-05
-10.4557 -0.00925241 8.95228e-05
-10.4109 -0.00933315 9.0701e-05
-10.3672 -0.00941304 9.18735e-05
-10.3244 -0.00949221 9.30389e-05
-10.2824 -0.00957075 9.42016e-05
-10.2412 -0.00964877 9.53598e-05
-10.2008 -0.00972632 9.65173e-05
-10.1611 -0.00980349 9.76723e-05
-10.122 -0.00988032 9.88283e-05
-10.0835 -0.00995687 9.99833e-05
-10.0455 -0.0100332 0.000101141
-10.0081 -0.0101093 0.000102298
-9.97117 -0.0101853 0.000103459
-9.93471 -0.0102612 0.000104622
-9.89869 -0.0103369 0.000105789
-9.8631 -0.0104126 0.000106957
-9.8279 -0.0104883 0.000108132
-9.79309 -0.010564 0.000109309
-9.75865 -0.0106397 0.000110492
-9.72455 -0.0107155 0.000111679
-9.69079 -0.0107913 0.000112872
-9.65735 -0.0108671 0.000114069
-9.62422 -0.0109431 0.000115274
-9.59138 -0.0110192 0.000116484
-9.55883 -0.0110955 0.000117701
-9.52655 -0.0111718 0.000118924
-9.49453 -0.0112484 0.000120155
-9.46277 -0.0113251 0.000121391
-9.43125 -0.011402 0.000122637
-9.39998 -0.0114791 0.000123888
-9.36893 -0.0115564 0.000125149
-9.3381 -0.011634 0.000126417
-9.30749 -0.0117118 0.000127694
-9.27709 -0.0117898 0.000128979
-9.2469 -0.0118681 0.000130273
-9.2169 -0.0119467 0.000131574
-9.18709 -0.0120255 0.000132886
-9.15746 -0.0121046 0.000134206
-9.12802 -0.012184 0.000135536
-9.09875 -0.0122638 0.000136875
-9.06966 -0.0123438 0.000138225
-9.04073 -0.0124242 0.000139584
-9.01196 -0.0125049 0.000140954
-8.98335 -0.0125859 0.000142333
-8.9549 -0.0126673 0.000143724
-8.92659 -0.012749 0.000145124
-8.89844 -0.0128311 0.000146537
-8.87042 -0.0129136 0.00014796
-8.84255 -0.0129965 0.000149395
-8.81482 -0.0130797 0.00015084
-8.78721 -0.0131634 0.000152299
-8.75974 -0.0132475 0.000153768
-8.7324 -0.0133319 0.00015525
-8.70518 -0.0134168 0.000156743
-8.67809 -0.0135022 0.000158251
-8.65112 -0.0135879 0.000159769
-8.62426 -0.0136742 0.000161302
-8.59752 -0.0137608 0.000162846
-8.57089 -0.013848 0.000164405
-8.54437 -0.0139355 0.000165976
-8.51797 -0.0140236 0.000167562
-8.49166 -0.0141122 0.000169161
-8.46547 -0.0142012 0.000170775
-8.43937 -0.0142907 0.000172402
-8.41338 -0.0143808 0.000174044
-8.38748 -0.0144713 0.0001757
-8.36169 -0.0145624 0.000177373
-8.33598 -0.014654 0.000179059
-8.31038 -0.0147461 0.000180762
-8.28486 -0.0148388 0.000182479
-8.25943 -0.014932 0.000184213
-8.23409 -0.0150258 0.000185961
-8.20884 -0.0151201 0.000187728
-8.18368 -0.015215 0.000189509
-8.1586 -0.0153105 0.000191309
-8.13361 -0.0154066 0.000193123
-8.10869 -0.0155033 0.000194957
-8.08386 -0.0156005 0.000196806
-8.0591 -0.0156984 0.000198675
-8.03443 -0.0157969 0.00020056
-8.00983 -0.015896 0.000202465
-7.9853 -0.0159958 0.000204386
-7.96085 -0.0160962 0.000206328
-7.93648 -0.0161972 0.000208286
-7.91217 -0.0162989 0.000210266
-7.88794 -0.0164013 0.000212264
-7.86378 -0.0165044 0.000214283
-7.83968 -0.0166081 0.000216319
-7.81566 -0.0167125 0.000218379
-7.7917 -0.0168176 0.000220456
-7.76781 -0.0169234 0.000222557
-7.74398 -0.01703 0.000224676
-7.72022 -0.0171372 0.00022682
-7.69652 -0.0172452 0.000228982
-7.67288 -0.017354 0.000231169
-7.64931 -0.0174635 0.000233376
-7.62579 -0.0175737 0.000235607
-7.60234 -0.0176847 0.00023786
-7.57894 -0.0177965 0.000240138
-7.55561 -0.0179091 0.000242437
-7.53233 -0.0180225 0.000244762
-7.50911 -0.0181367 0.00024711
-7.48595 -0.0182517 0.000249484
-7.46284 -0.0183675 0.000251881
-7.43978 -0.0184842 0.000254305
-7.41679 -0.0186017 0.000256753
-7.39384 -0.0187201 0.000259229
-7.37095 -0.0188393 0.000261729
-7.34811 -0.0189594 0.000264258
-7.32532 -0.0190804 0.000266812
-7.30258 -0.0192023 0.000269396
-7.27989 -0.0193251 0.000272005
-7.25725 -0.0194488 0.000274645
-7.23467 -0.0195735 0.000277311
-7.21213 -0.0196991 0.000280009
-7.18963 -0.0198256 0.000282733
-7.16719 -0.0199531 0.000285491
-7.14479 -0.0200816 0.000288276
-7.12244 -0.020211 0.000291094
-7.10014 -0.0203415 0.000293941
-7.07788 -0.0204729 0.000296823
-7.05566 -0.0206054 0.000299734
-7.03349 -0.020739 0.00030268
-7.01137 -0.0208735 0.000305657
-6.98928 -0.0210091 0.00030867
-6.96724 -0.0211458 0.000311715
-6.94524 -0.0212836 0.000314797
-6.92329 -0.0214225 0.000317911
-6.90138 -0.0215625 0.000321063
-6.8795 -0.0217036 0.000324249
-6.85767 -0.0218458 0.000327475
-6.83588 -0.0219892 0.000330735
-6.81413 -0.0221338 0.000334035
-6.79241 -0.0222795 0.000337371
-6.77074 -0.0224264 0.000340749
-6.74911 -0.0225746 0.000344164
-6.72751 -0.0227239 0.000347622
-6.70595 -0.0228745 0.000351117
-6.68443 -0.0230263 0.000354657
-6.66294 -0.0231794 0.000358235
-6.6415 -0.0233338 0.00036186
-6.62008 -0.0234895 0.000365525
-6.59871 -0.0236465 0.000369236
-6.57737 -0.0238049 0.000372989
-6.55607 -0.0239645 0.000376791
-6.5348 -0.0241256 0.000380636
-6.51356 -0.024288 0.00038453
-6.49236 -0.0244518 0.000388469
-6.47119 -0.0246171 0.000392459
-6.45006 -0.0247837 0.000396495
-6.42896 -0.0249519 0.000400584
-6.40789 -0.0251215 0.00040472
-6.38686 -0.0252925 0.000408911
-6.36586 -0.0254651 0.00041315
-6.34489 -0.0256392 0.000417447
-6.32395 -0.0258149 0.000421793
-6.30304 -0.0259921 0.000426197
-6.28216 -0.0261709 0.000430654
-6.26132 -0.0263513 0.00043517
-6.24051 -0.0265333 0.000439741
-6.21972 -0.026717 0.000444373
-6.19897 -0.0269023 0.000449061
-6.17824 -0.0270894 0.000453813
-6.15755 -0.0272781 0.000458622
-6.13688 -0.0274686 0.000463497
-6.11625 -0.0276608 0.000468432
-6.09564 -0.0278548 0.000473435
-6.07506 -0.0280506 0.000478499
-6.05451 -0.0282483 0.000483634
-6.03398 -0.0284478 0.000488832
-6.01349 -0.0286491 0.000494103
-5.99302 -0.0288524 0.00049944
-5.97258 -0.0290576 0.000504852
-5.95216 -0.0292647 0.000510332
-5.93178 -0.0294738 0.00051589
-5.91142 -0.0296849 0.000521518
-5.89108 -0.0298981 0.000527227
-5.87077 -0.0301133 0.000533009
-5.85049 -0.0303306 0.000538874
-5.83023 -0.03055 0.000544814
-5.81 -0.0307715 0.000550841
-5.7898 -0.0309952 0.000556945
-5.76961 -0.0312211 0.000563139
-5.74946 -0.0314493 0.000569414
-5.72933 -0.0316797 0.000575781
-5.70922 -0.0319124 0.000582232
-5.68913 -0.0321474 0.000588779
-5.66907 -0.0323848 0.000595412
-5.64904 -0.0326246 0.000602145
-5.62903 -0.0328668 0.000608967
-5.60904 -0.0331115 0.000615893
-5.58907 -0.0333587 0.000622911
-5.56913 -0.0336084 0.000630037
-5.54921 -0.0338606 0.000637259
-5.52931 -0.0341155 0.000644591
-5.50944 -0.034373 0.000652024
-5.48958 -0.0346332 0.000659572
-5.46975 -0.0348961 0.000667224
-5.44994 -0.0351618 0.000674995
-5.43016 -0.0354303 0.000682874
-5.41039 -0.0357016 0.000690876
-5.39065 -0.0359758 0.000698991
-5.37092 -0.0362529 0.000707234
-5.35122 -0.036533 0.000715594
-5.33154 -0.0368161 0.000724087
-5.31188 -0.0371023 0.000732701
-5.29224 -0.0373915 0.000741454
-5.27262 -0.0376839 0.000750333
-5.25302 -0.0379796 0.000759356
-5.23344 -0.0382784 0.00076851
-5.21388 -0.0385806 0.000777813
-5.19434 -0.0388861 0.000787253
-5.17482 -0.039195 0.000796849
-5.15532 -0.0395073 0.000806587
-5.13584 -0.0398232 0.000816486
-5.11638 -0.0401426 0.000826534
-5.09694 -0.0404656 0.00083675
-5.07751 -0.0407924 0.000847121
-5.05811 -0.0411228 0.000857666
-5.03872 -0.041457 0.000868373
-5.01935 -0.0417951 0.000879262
-5 -0.0421371 0.000890319
-4.98067 -0.0424831 0.000901567
-4.96136 -0.0428331 0.00091299
-4.94206 -0.0431872 0.000924611
-4.92278 -0.0435455 0.000936415
-4.90352 -0.043908 0.000948425
-4.88428 -0.0442748 0.000960628
-4.86505 -0.044646 0.000973046
-4.84584 -0.0450217 0.000985663
-4.82665 -0.0454019 0.000998507
-4.80748 -0.0457867 0.00101156
-4.78832 -0.0461762 0.00102485
-4.76918 -0.0465705 0.00103835
-4.75005 -0.0469696 0.00105211
-4.73095 -0.0473736 0.00106609
-4.71185 -0.0477826 0.00108033
-4.69278 -0.0481968 0.00109481
-4.67372 -0.0486161 0.00110955
-4.65468 -0.0490407 0.00112455
-4.63565 -0.0494707 0.00113984
-4.61664 -0.0499061 0.00115538
-4.59764 -0.0503471 0.00117123
-4.57866 -0.0507938 0.00118735
-4.55969 -0.0512462 0.00120378
-4.54074 -0.0517045 0.0012205
-4.52181 -0.0521688 0.00123755
-4.50289 -0.0526391 0.0012549
-4.48398 -0.0531157 0.0012726
-4.46509 -0.0535986 0.00129062
-4.44622 -0.0540879 0.001309
-4.42736 -0.0545837 0.00132772
-4.40851 -0.0550862 0.00134682
-4.38968 -0.0555955 0.00136628
-4.37086 -0.0561118 0.00138614
-4.35206 -0.0566351 0.00140637
-4.33327 -0.0571656 0.00142703
-4.31449 -0.0577034 0.00144809
-4.29573 -0.0582487 0.0014696
-4.27698 -0.0588017 0.00149154
-4.25825 -0.0593624 0.00151394
-4.23953 -0.0599311 0.0015368
-4.22082 -0.0605078 0.00156015
-4.20213 -0.0610928 0.00158399
-4.18345 -0.0616863 0.00160836
-4.16478 -0.0622883 0.00163323
-4.14613 -0.0628992 0.00165868
-4.12749 -0.063519 0.00168466
-4.10886 -0.0641479 0.00171126
-4.09024 -0.0647862 0.00173843
-4.07164 -0.0654341 0.00176625
-4.05305 -0.0660917 0.00179469
-4.03447 -0.0667592 0.00182383
-4.01591 -0.067437 0.00185364
-3.99736 -0.0681252 0.00188419
-3.97882 -0.068824 0.00191547
-3.96029 -0.0695337 0.00194754
-3.94177 -0.0702545 0.00198041
-3.92327 -0.0709868 0.00201414
-3.90478 -0.0717307 0.00204874
-3.8863 -0.0724865 0.00208427
-3.86783 -0.0732546 0.00212074
-3.84937 -0.0740352 0.00215825
-3.83093 -0.0748286 0.00219679
-3.81249 -0.0756352 0.00223646
-3.79407 -0.0764552 0.00227728
-3.77566 -0.0772891 0.00231936
-3.75726 -0.0781372 0.00236271
-3.73887 -0.0789998 0.00240746
-3.72049 -0.0798773 0.00245365
-3.70213 -0.0807702 0.00250143
-3.68377 -0.0816789 0.00255083
-3.66543 -0.0826038 0.00260203
-3.64709 -0.0835453 0.0026551
-3.62877 -0.084504 0.00271025
-3.61046 -0.0854804 0.00276757
-3.59215 -0.086475 0.00282731
-3.57386 -0.0874883 0.0028896
-3.55558 -0.088521 0.00295477
-3.53731 -0.0895737 0.003023
-3.51905 -0.090647 0.00309468
-3.5008 -0.0917416 0.00317009
-3.48256 -0.0928582 0.00324973
-3.46433 -0.0939977 0.00333399
-3.4461 -0.0951607 0.00342355
-3.42789 -0.0963482 0.00351896
-3.40969 -0.0975611 0.00362113
-3.3915 -0.0988002 0.00373088
-3.37332 -0.100066 0.00384944
-3.35515 -0.101361 0.00397804
-3.33698 -0.102684 0.0041184
-3.31883 -0.104038 0.00427234
-3.30069 -0.105422 0.00444229
-3.28255 -0.106838 0.00463099
-3.26443 -0.108285 0.00484192
-3.24631 -0.109764 0.00507906
-3.2282 -0.111273 0.00534737
-3.2101 -0.112811 0.00565242
-3.19201 -0.114373 0.0060008
-3.17393 -0.115954 0.00639947
-3.15586 -0.117544 0.00685568
-3.1378 -0.119128 0.00737534
-3.11974 -0.120689 0.00796158
-3.1017 -0.122201 0.00861119
-3.08366 -0.123637 0.00931101
-3.06563 -0.124968 0.0100332
-3.04761 -0.126175 0.010734
-3.0296 -0.12726 0.0113562
-3.01159 -0.128249 0.0118414
-2.9936 -0.129198 0.0121459
-2.97561 -0.130178 0.0122554
-2.95763 -0.131256 0.0121883
-2.93966 -0.132481 0.0119869
-2.9217 -0.133876 0.011702
-2.90374 -0.135442 0.0113805
-2.88579 -0.137167 0.0110581
-2.86785 -0.139032 0.0107586
-2.84992 -0.14102 0.0104952
-2.83199 -0.143112 0.0102741
-2.81408 -0.145296 0.0100965
-2.79617 -0.147561 0.00996127
-2.77826 -0.149901 0.0098655
-2.76037 -0.15231 0.00980619
-2.74248 -0.154786 0.00977986
-2.7246 -0.157327 0.00978369
-2.70673 -0.159933 0.00981472
-2.68886 -0.162603 0.00987085
-2.671 -0.16534 0.00994981
-2.65315 -0.168144 0.0100502
-2.63531 -0.171017 0.0101704
-2.61747 -0.173963 0.0103096
-2.59964 -0.176982 0.0104666
-2.58182 -0.180079 0.0106411
-2.564 -0.183255 0.0108324
-2.54619 -0.186514 0.0110404
-2.52838 -0.18986 0.0112646
-2.51059 -0.193296 0.0115055
-2.49279 -0.196825 0.0117627
-2.47501 -0.200452 0.0120368
-2.45723 -0.204181 0.0123278
-2.43946 -0.208016 0.0126365
-2.42169 -0.211962 0.0129629
-2.40394 -0.216023 0.0133083
-2.38618 -0.220206 0.0136727
-2.36844 -0.224514 0.0140575
-2.3507 -0.228955 0.0144632
-2.33296 -0.233533 0.0148912
-2.31523 -0.238256 0.0153422
-2.29751 -0.243131 0.015818
-2.27979 -0.248164 0.0163194
-2.26208 -0.253363 0.0168485
-2.24438 -0.258736 0.0174064
-2.22668 -0.264292 0.0179955
-2.20898 -0.27004 0.0186173
-2.19129 -0.275991 0.0192746
-2.17361 -0.282154 0.0199691
-2.15593 -0.28854 0.0207041
-2.13826 -0.295163 0.021482
-2.1206 -0.302034 0.0223066
-2.10294 -0.309167 0.0231807
-2.08528 -0.316577 0.024109
-2.06763 -0.32428 0.0250949
-2.04998 -0.332294 0.0261441
-2.03234 -0.340636 0.027261
-2.01471 -0.349327 0.0284522
-1.99708 -0.358387 0.0297234
-1.97945 -0.367842 0.0310828
-1.96183 -0.377715 0.0325374
-1.94422 -0.388034 0.0340974
-1.92661 -0.398829 0.0357717
-1.909 -0.410133 0.0375731
-1.8914 -0.421982 0.0395131
-1.87381 -0.434414 0.0416078
-1.85622 -0.447473 0.0438721
-1.83863 -0.461205 0.0463266
-1.82105 -0.475662 0.048991
-1.80347 -0.490901 0.051892
-1.7859 -0.506985 0.055056
-1.76833 -0.523984 0.0585179
-1.75076 -0.541977 0.0623134
-1.7332 -0.561049 0.0664894
-1.71565 -0.581298 0.071095
-1.69809 -0.602831 0.0761941
-1.68055 -0.625771 0.0818555
-1.663 -0.650254 0.088168
-1.64546 -0.676435 0.09523
-1.62793 -0.704487 0.103168
-1.6104 -0.73461 0.112125
-1.59287 -0.767027 0.122287
-1.57535 -0.801995 0.133869
-1.55783 -0.839804 0.147147
-1.54031 -0.880789 0.162454
-1.5228 -0.925324 0.180219
-1.50529 -0.973841 0.20097
-1.48779 -1.02682 0.225395
-1.47029 -1.0848 0.254358
-1.45279 -1.14837 0.289004
-1.4353 -1.21814 0.330802
-1.41781 -1.29472 0.381716
-1.40032 -1.37862 0.44432
-1.38284 -1.47006 0.522069
-1.36536 -1.56874 0.619524
-1.34788 -1.67315 0.742724
-1.33041 -1.77976 0.899371
-1.31293 -1.88121 1.09884
-1.29547 -1.96399 1.35102
-1.278 -2.00524 1.66311
-1.26054 -1.97104 2.03212
-1.24308 -1.8207 2.43296
-1.22563 -1.52499 2.80829
-1.20818 -1.09567 3.07769
-1.19073 -0.601291 3.17759
-1.17328 -0.137837 3.10337
-1.15584 0.224129 2.90794
-1.1384 0.464114 2.66119
-1.12096 0.597896 2.41672
-1.10353 0.653845 2.20351
-1.08609 0.658601 2.03275
-1.06866 0.632428 1.90604
-1.05124 0.589677 1.82128
-1.03381 0.540521 1.77553
-1.01639 0.492923 1.76636
-0.998969 0.454191 1.79202
-0.981551 0.432427 1.85108
-0.964136 0.437619 1.94126
-0.946723 0.482355 2.05745
-0.929312 0.581095 2.18842
-0.911904 0.746716 2.31335
-0.894497 0.982653 2.40031
-0.877093 1.27288 2.41249
-0.859691 1.57779 2.32406
-0.842291 1.84645 2.13735
-0.824893 2.03976 1.88407
-0.807497 2.1459 1.60777
-0.790103 2.17636 1.34402
-0.77271 2.15285 1.1123
-0.75532 2.09631 0.918557
-0.737931 2.02264 0.760848
-0.720544 1.94223 0.634078
-0.703159 1.86135 0.532486
-0.685776 1.78339 0.450909
-0.668394 1.71006 0.385022
-0.651013 1.64204 0.331437
-0.633635 1.57944 0.28748
-0.616257 1.52206 0.251131
-0.598881 1.46958 0.220797
-0.581507 1.4216 0.195289
-0.564134 1.37772 0.173649
-0.546762 1.33756 0.155165
-0.529392 1.30076 0.139245
-0.512023 1.267 0.125453
-0.494655 1.23598 0.113412
-0.477288 1.20746 0.102846
-0.459922 1.18119 0.093507
-0.442558 1.15698 0.0852173
-0.425194 1.13464 0.0778083
-0.407832 1.11403 0.0711624
-0.39047 1.09499 0.0651611
-0.373109 1.0774 0.0597256
-0.355749 1.06115 0.05477
-0.338391 1.04615 0.0502409
-0.321032 1.03231 0.0460739
-0.303675 1.01954 0.0422325
-0.286318 1.00779 0.0386672
-0.268962 0.996985 0.0353528
-0.251607 0.987076 0.0322502
-0.234252 0.978015 0.029342
-0.216898 0.969756 0.0265965
-0.199544 0.962263 0.0240018
-0.182191 0.955502 0.0215313
-0.164838 0.949442 0.0191769
-0.147486 0.944057 0.0169159
-0.130134 0.939325 0.0147429
-0.112782 0.935225 0.0126378
-0.0954304 0.931741 0.010597
-0.0780791 0.928859 0.00860244
-0.060728 0.926567 0.0066518
-0.043377 0.924856 0.00472803
-0.0260262 0.923718 0.00282974
-0.00867539 0.923151 0.000940555
0.00867539 0.923151 -0.000940555
0.0260262 0.923718 -0.00282974
0.043377 0.924856 -0.00472803
0.060728 0.926567 -0.0066518
0.0780791 0.928859 -0.00860244
0.0954304 0.931741 -0.010597
0.112782 0.935225 -0.0126378
0.130134 0.939325 -0.0147429
0.147486 0.944057 -0.0169159
0.164838 0.949442 -0.0191769
0.182191 0.955502 -0.0215313
0.199544 0.962263 -0.0240018
0.216898 0.969756 -0.0265965
0.234252 0.978015 -0.029342
0.251607 0.987076 -0.0322502
0.268962 0.996985 -0.0353528
0.286318 1.00779 -0.0386672
0.303675 1.01954 -0.0422325
0.321032 1.03231 -0.0460739
0.338391 1.04615 -0.0502409
0.355749 1.06115 -0.05477
0.373109 1.0774 -0.0597256
0.39047 1.09499 -0.0651611
0.407832 1.11403 -0.0711624
0.425194 1.13464 -0.0778083
0.442558 1.15698 -0.0852173
0.459922 1.18119 -0.093507
0.477288 1.20746 -0.102846
0.494655 1.23598 -0.113412
0.512023 1.267 -0.125453
0.529392 1.30076 -0.139245
0.546762 1.33756 -0.155165
0.564134 1.37772 -0.173649
0.581507 1.4216 -0.195289
0.598881 1.46958 -0.220797
0.616257 1.52206 -0.251131
0.633635 1.57944 -0.28748
0.651013 1.64204 -0.331437
0.668394 1.71006 -0.385022
0.685776 1.78339 -0.450909
0.703159 1.86135 -0.532486
0.720544 1.94223 -0.634078
0.737931 2.02264 -0.760848
0.75532 2.09631 -0.918557
0.77271 2.15285 -1.1123
0.790103 2.17636 -1.34402
0.807497 2.1459 -1.60777
0.824893 2.03976 -1.88407
0.842291 1.84645 -2.13735
0.859691 1.57779 -2.32406
0.877093 1.27288 -2.41249
0.894497 0.982653 -2.40031
0.911904 0.746716 -2.31335
0.929312 0.581095 -2.18842
0.946723 0.482355 -2.05745
0.964136 0.437619 -1.94126
0.981551 0.432427 -1.85108
0.998969 0.454191 -1.79202
1.01639 0.492923 -1.76636
1.03381 0.540521 -1.77553
1.05124 0.589677 -1.82128
1.06866 0.632428 -1.90604
1.08609 0.658601 -2.03275
1.10353 0.653845 -2.20351
1.12096 0.597896 -2.41672
1.1384 0.464114 -2.66119
1.15584 0.224129 -2.90794
1.17328 -0.137837 -3.10337
1.19073 -0.601291 -3.17759
1.20818 -1.09567 -3.07769
1.22563 -1.52499 -2.80829
1.24308 -1.8207 -2.43296
1.26054 -1.97104 -2.03212
1.278 -2.00524 -1.66311
1.29547 -1.96399 -1.35102
1.31293 -1.88121 -1.09884
1.33041 -1.77976 -0.899371
1.34788 -1.67315 -0.742724
1.36536 -1.56874 -0.619524
1.38284 -1.47006 -0.522069
1.40032 -1.37862 -0.44432
1.41781 -1.29472 -0.381716
1.4353 -1.21814 -0.330802
1.45279 -1.14837 -0.289004
1.47029 -1.0848 -0.254358
1.48779 -1.02682 -0.225395
1.50529 -0.973841 -0.20097
1.5228 -0.925324 -0.180219
1.54031 -0.880789 -0.162454
1.55783 -0.839804 -0.147147
1.57535 -0.801995 -0.133869
1.59287 -0.767027 -0.122287
1.6104 -0.73461 -0.112125
1.62793 -0.704487 -0.103168
1.64546 -0.676435 -0.09523
1.663 -0.650254 -0.088168
1.68055 -0.625771 -0.0818555
1.69809 -0.602831 -0.0761941
1.71565 -0.581298 -0.071095
1.7332 -0.561049 -0.0664894
1.75076 -0.541977 -0.0623134
1.76833 -0.523984 -0.0585179
1.7859 -0.506985 -0.055056
1.80347 -0.490901 -0.051892
1.82105 -0.475662 -0.048991
1.83863 -0.461205 -0.0463266
1.85622 -0.447473 -0.0438721
1.87381 -0.434414 -0.0416078
1.8914 -0.421982 -0.0395131
1.909 -0.410133 -0.0375731
1.92661 -0.398829 -0.0357717
1.94422 -0.388034 -0.0340974
1.96183 -0.377715 -0.0325374
1.97945 -0.367842 -0.0310828
1.99708 -0.358387 -0.0297234
2.01471 -0.349327 -0.0284522
2.03234 -0.340636 -0.027261
2.04998 -0.332294 -0.0261441
2.06763 -0.32428 -0.0250949
2.08528 -0.316577 -0.024109
2.10294 -0.309167 -0.0231807
2.1206 -0.302034 -0.0223066
2.13826 -0.295163 -0.021482
2.15593 -0.28854 -0.0207041
2.17361 -0.282154 -0.0199691
2.19129 -0.275991 -0.0192746
2.20898 -0.27004 -0.0186173
2.22668 -0.264292 -0.0179955
2.24438 -0.258736 -0.0174064
2.26208 -0.253363 -0.0168485
2.27979 -0.248164 -0.0163194
2.29751 -0.243131 -0.015818
2.31523 -0.238256 -0.0153422
2.33296 -0.233533 -0.0148912
2.3507 -0.228955 -0.0144632
2.36844 -0.224514 -0.0140575
2.38618 -0.220206 -0.0136727
2.40394 -0.216023 -0.0133083
2.42169 -0.211962 -0.0129629
2.43946 -0.208016 -0.0126365
2.45723 -0.204181 -0.0123278
2.47501 -0.200452 -0.0120368
2.49279 -0.196825 -0.0117627
2.51059 -0.193296 -0.0115055
2.52838 -0.18986 -0.0112646
2.54619 -0.186514 -0.0110404
2.564 -0.183255 -0.0108324
2.58182 -0.180079 -0.0106411
2.59964 -0.176982 -0.0104666
2.61747 -0.173963 -0.0103096
2.63531 -0.171017 -0.0101704
2.65315 -0.168144 -0.0100502
2.671 -0.16534 -0.00994981
2.68886 -0.162603 -0.00987085
2.70673 -0.159933 -0.00981472
2.7246 -0.157327 -0.00978369
2.74248 -0.154786 -0.00977986
2.76037 -0.15231 -0.00980619
2.77826 -0.149901 -0.0098655
2.79617 -0.147561 -0.00996127
2.81408 -0.145296 -0.0100965
2.83199 -0.143112 -0.0102741
2.84992 -0.14102 -0.0104952
2.86785 -0.139032 -0.0107586
2.88579 -0.137167 -0.0110581
2.90374 -0.135442 -0.0113805
2.9217 -0.133876 -0.011702
2.93966 -0.132481 -0.0119869
2.95763 -0.131256 -0.0121883
2.97561 -0.130178 -0.0122554
2.9936 -0.129198 -0.0121459
3.01159 -0.128249 -0.0118414
3.0296 -0.12726 -0.0113562
3.04761 -0.126175 -0.010734
3.06563 -0.124968 -0.0100332
3.08366 -0.123637 -0.00931101
3.1017 -0.122201 -0.00861119
3.11974 -0.120689 -0.00796158
3.1378 -0.119128 -0.00737534
3.15586 -0.117544 -0.00685568
3.17393 -0.115954 -0.00639947
3.19201 -0.114373 -0.0060008
3.2101 -0.112811 -0.00565242
3.2282 -0.111273 -0.00534737
3.24631 -0.109764 -0.00507906
3.26443 -0.108285 -0.00484192
3.28255 -0.106838 -0.00463099
3.30069 -0.105422 -0.00444229
3.31883 -0.104038 -0.00427234
3.33698 -0.102684 -0.0041184
3.35515 -0.101361 -0.00397804
3.37332 -0.100066 -0.00384944
3.3915 -0.0988002 -0.00373088
3.40969 -0.0975611 -0.00362113
3.42789 -0.0963482 -0.00351896
3.4461 -0.0951607 -0.00342355
3.46433 -0.0939977 -0.00333399
3.48256 -0.0928582 -0.00324973
3.5008 -0.0917416 -0.00317009
3.51905 -0.090647 -0.00309468
3.53731 -0.0895737 -0.003023
3.55558 -0.088521 -0.00295477
3.57386 -0.0874883 -0.0028896
3.59215 -0.086475 -0.00282731
3.61046 -0.0854804 -0.00276757
3.62877 -0.084504 -0.00271025
3.64709 -0.0835453 -0.0026551
3.66543 -0.0826038 -0.00260203
3.68377 -0.0816789 -0.00255083
3.70213 -0.0807702 -0.00250143
3.72049 -0.0798773 -0.00245365
3.73887 -0.0789998 -0.00240746
3.75726 -0.0781372 -0.00236271
3.77566 -0.0772891 -0.00231936
3.79407 -0.0764552 -0.00227728
3.81249 -0.0756352 -0.00223646
3.83093 -0.0748286 -0.00219679
3.84937 -0.0740352 -0.00215825
3.86783 -0.0732546 -0.00212074
3.8863 -0.0724865 -0.00208427
3.90478 -0.0717307 -0.00204874
3.92327 -0.0709868 -0.00201414
3.94177 -0.0702545 -0.00198041
3.96029 -0.0695337 -0.00194754
3.97882 -0.068824 -0.00191547
3.99736 -0.0681252 -0.00188419
4.01591 -0.067437 -0.00185364
4.03447 -0.0667592 -0.00182383
4.05305 -0.0660917 -0.00179469
4.07164 -0.0654341 -0.00176625
4.09024 -0.0647862 -0.00173843
4.10886 -0.0641479 -0.00171126
4.12749 -0.063519 -0.00168466
4.14613 -0.0628992 -0.00165868
4.16478 -0.0622883 -0.00163323
4.18345 -0.0616863 -0.00160836
4.20213 -0.0610928 -0.00158399
4.22082 -0.0605078 -0.00156015
4.23953 -0.0599311 -0.0015368
4.25825 -0.0593624 -0.00151394
4.27698 -0.0588017 -0.00149154
4.29573 -0.0582487 -0.0014696
4.31449 -0.0577034 -0.00144809
4.33327 -0.0571656 -0.00142703
4.35206 -0.0566351 -0.00140637
4.37086 -0.0561118 -0.00138614
4.38968 -0.0555955 -0.00136628
4.40851 -0.0550862 -0.00134682
4.42736 -0.0545837 -0.00132772
4.44622 -0.0540879 -0.001309
4.46509 -0.0535986 -0.00129062
4.48398 -0.0531157 -0.0012726
4.50289 -0.0526391 -0.0012549
4.52181 -0.0521688 -0.00123755
4.54074 -0.0517045 -0.0012205
4.55969 -0.0512462 -0.00120378
4.57866 -0.0507938 -0.00118735
4.59764 -0.0503471 -0.00117123
4.61664 -0.0499061 -0.00115538
4.63565 -0.0494707 -0.00113984
4.65468 -0.0490407 -0.00112455
4.67372 -0.0486161 -0.00110955
4.69278 -0.0481968 -0.00109481
4.71185 -0.0477826 -0.00108033
4.73095 -0.0473736 -0.00106609
4.75005 -0.0469696 -0.00105211
4.76918 -0.0465705 -0.00103835
4.78832 -0.0461762 -0.00102485
4.80748 -0.0457867 -0.00101156
4.82665 -0.0454019 -0.000998507
4.84584 -0.0450217 -0.000985663
4.86505 -0.044646 -0.000973046
4.88428 -0.0442748 -0.000960628
4.90352 -0.043908 -0.000948425
4.92278 -0.0435455 -0.000936415
4.94206 -0.0431872 -0.000924611
4.96136 -0.0428331 -0.00091299
4.98067 -0.0424831 -0.000901567
5 -0.0421371 -0.000890319
5.01935 -0.0417951 -0.000879262
5.03872 -0.041457 -0.000868373
5.05811 -0.0411228 -0.000857666
5.07751 -0.0407924 -0.000847121
5.09694 -0.0404656 -0.00083675
5.11638 -0.0401426 -0.000826534
5.13584 -0.0398232 -0.000816486
5.15532 -0.0395073 -0.000806587
5.17482 -0.039195 -0.000796849
5.19434 -0.0388861 -0.000787253
5.21388 -0.0385806 -0.000777813
5.23344 -0.0382784 -0.00076851
5.25302 -0.0379796 -0.000759356
5.27262 -0.0376839 -0.000750333
5.29224 -0.0373915 -0.000741454
5.31188 -0.0371023 -0.000732701
5.33154 -0.0368161 -0.000724087
5.35122 -0.036533 -0.000715594
5.37092 -0.0362529 -0.000707234
5.39065 -0.0359758 -0.000698991
5.41039 -0.0357016 -0.000690876
5.43016 -0.0354303 -0.000682874
5.44994 -0.0351618 -0.000674995
5.46975 -0.0348961 -0.000667224
5.48958 -0.0346332 -0.000659572
5.50944 -0.034373 -0.000652024
5.52931 -0.0341155 -0.000644591
5.54921 -0.0338606 -0.000637259
5.56913 -0.0336084 -0.000630037
5.58907 -0.0333587 -0.000622911
5.60904 -0.0331115 -0.000615893
5.62903 -0.0328668 -0.000608967
5.64904 -0.0326246 -0.000602145
5.66907 -0.0323848 -0.000595412
5.68913 -0.0321474 -0.000588779
5.70922 -0.0319124 -0.000582232
5.72933 -0.0316797 -0.000575781
5.74946 -0.0314493 -0.000569414
5.76961 -0.0312211 -0.000563139
5.7898 -0.0309952 -0.000556945
5.81 -0.0307715 -0.000550841
5.83023 -0.03055 -0.000544814
5.85049 -0.0303306 -0.000538874
5.87077 -0.0301133 -0.000533009
5.89108 -0.0298981 -0.000527227
5.91142 -0.0296849 -0.000521518
5.93178 -0.0294738 -0.00051589
5.95216 -0.0292647 -0.000510332
5.97258 -0.0290576 -0.000504852
5.99302 -0.0288524 -0.00049944
6.01349 -0.0286491 -0.000494103
6.03398 -0.0284478 -0.000488832
6.05451 -0.0282483 -0.000483634
6.07506 -0.0280506 -0.000478499
6.09564 -0.0278548 -0.000473435
6.11625 -0.0276608 -0.000468432
6.13688 -0.0274686 -0.000463497
6.15755 -0.0272781 -0.000458622
6.17824 -0.0270894 -0.000453813
6.19897 -0.0269023 -0.000449061
6.21972 -0.026717 -0.000444373
6.24051 -0.0265333 -0.000439741
6.26132 -0.0263513 -0.00043517
6.28216 -0.0261709 -0.000430654
6.30304 -0.0259921 -0.000426197
6.32395 -0.0258149 -0.000421793
6.34489 -0.0256392 -0.000417447
6.36586 -0.0254651 -0.00041315
6.38686 -0.0252925 -0.000408911
6.40789 -0.0251215 -0.00040472
6.42896 -0.0249519 -0.000400584
6.45006 -0.0247837 -0.000396495
6.47119 -0.0246171 -0.000392459
6.49236 -0.0244518 -0.000388469
6.51356 -0.024288 -0.00038453
6.5348 -0.0241256 -0.000380636
6.55607 -0.0239645 -0.000376791
6.57737 -0.0238049 -0.000372989
6.59871 -0.0236465 -0.000369236
6.62008 -0.0234895 -0.000365525
6.6415 -0.0233338 -0.00036186
6.66294 -0.0231794 -0.000358235
6.68443 -0.0230263 -0.000354657
6.70595 -0.0228745 -0.000351117
6.72751 -0.0227239 -0.000347622
6.74911 -0.0225746 -0.000344164
6.77074 -0.0224264 -0.000340749
6.79241 -0.0222795 -0.000337371
6.81413 -0.0221338 -0.000334035
6.83588 -0.0219892 -0.000330735
6.85767 -0.0218458 -0.000327475
6.8795 -0.0217036 -0.000324249
6.90138 -0.0215625 -0.000321063
6.92329 -0.0214225 -0.000317911
6.94524 -0.0212836 -0.000314797
6.96724 -0.0211458 -0.000311715
6.98928 -0.0210091 -0.00030867
7.01137 -0.0208735 -0.000305657
7.03349 -0.020739 -0.00030268
7.05566 -0.0206054 -0.000299734
7.07788 -0.0204729 -0.000296823
7.10014 -0.0203415 -0.000293941
7.12244 -0.020211 -0.000291094
7.14479 -0.0200816 -0.000288276
7.16719 -0.0199531 -0.000285491
7.18963 -0.0198256 -0.000282733
7.21213 -0.0196991 -0.000280009
7.23467 -0.0195735 -0.000277311
7.25725 -0.0194488 -0.000274645
7.27989 -0.0193251 -0.000272005
7.30258 -0.0192023 -0.000269396
7.32532 -0.0190804 -0.000266812
7.34811 -0.0189594 -0.000264258
7.37095 -0.0188393 -0.000261729
7.39384 -0.0187201 -0.000259229
7.41679 -0.0186017 -0.000256753
7.43978 -0.0184842 -0.000254305
7.46284 -0.0183675 -0.000251881
7.48595 -0.0182517 -0.000249484
7.50911 -0.0181367 -0.00024711
7.53233 -0.0180225 -0.000244762
7.55561 -0.0179091 -0.000242437
7.57894 -0.0177965 -0.000240138
7.60234 -0.0176847 -0.00023786
7.62579 -0.0175737 -0.000235607
7.64931 -0.0174635 -0.000233376
7.67288 -0.017354 -0.000231169
7.69652 -0.0172452 -0.000228982
7.72022 -0.0171372 -0.00022682
7.74398 -0.01703 -0.000224676
7.76781 -0.0169234 -0.000222557
7.7917 -0.0168176 -0.000220456
7.81566 -0.0167125 -0.000218379
7.83968 -0.0166081 -0.000216319
7.86378 -0.0165044 -0.000214283
7.88794 -0.0164013 -0.000212264
7.91217 -0.0162989 -0.000210266
7.93648 -0.0161972 -0.000208286
7.96085 -0.0160962 -0.000206328
7.9853 -0.0159958 -0.000204386
8.00983 -0.015896 -0.000202465
8.03443 -0.0157969 -0.00020056
8.0591 -0.0156984 -0.000198675
8.08386 -0.0156005 -0.000196806
8.10869 -0.0155033 -0.000194957
8.13361 -0.0154066 -0.000193123
8.1586 -0.0153105 -0.000191309
8.18368 -0.015215 -0.000189509
8.20884 -0.0151201 -0.000187728
8.23409 -0.0150258 -0.000185961
8.25943 -0.014932 -0.000184213
8.28486 -0.0148388 -0.000182479
8.31038 -0.0147461 -0.000180762
8.33598 -0.014654 -0.000179059
8.36169 -0.0145624 -0.000177373
8.38748 -0.0144713 -0.0001757
8.41338 -0.0143808 -0.000174044
8.43937 -0.0142907 -0.000172402
8.46547 -0.0142012 -0.000170775
8.49166 -0.0141122 -0.000169161
8.51797 -0.0140236 -0.000167562
8.54437 -0.0139355 -0.000165976
8.57089 -0.013848 -0.000164405
8.59752 -0.0137608 -0.000162846
8.62426 -0.0136742 -0.000161302
8.65112 -0.0135879 -0.000159769
8.67809 -0.0135022 -0.000158251
8.70518 -0.0134168 -0.000156743
8.7324 -0.0133319 -0.00015525
8.75974 -0.0132475 -0.000153768
8.78721 -0.0131634 -0.000152299
8.81482 -0.0130797 -0.00015084
8.84255 -0.0129965 -0.000149395
8.87042 -0.0129136 -0.00014796
8.89844 -0.0128311 -0.000146537
8.92659 -0.012749 -0.000145124
8.9549 -0.0126673 -0.000143724
8.98335 -0.0125859 -0.000142333
9.01196 -0.0125049 -0.000140954
9.04073 -0.0124242 -0.000139584
9.06966 -0.0123438 -0.000138225
9.09875 -0.0122638 -0.000136875
9.12802 -0.012184 -0.000135536
9.15746 -0.0121046 -0.000134206
9.18709 -0.0120255 -0.000132886
9.2169 -0.0119467 -0.000131574
9.2469 -0.0118681 -0.000130273
9.27709 -0.0117898 -0.000128979
9.30749 -0.0117118 -0.000127694
9.3381 -0.011634 -0.000126417
9.36893 -0.0115564 -0.000125149
9.39998 -0.0114791 -0.000123888
9.43125 -0.011402 -0.000122637
9.46277 -0.0113251 -0.000121391
9.49453 -0.0112484 -0.000120155
9.52655 -0.0111718 -0.000118924
9.55883 -0.0110955 -0.000117701
9.59138 -0.0110192 -0.000116484
9.62422 -0.0109431 -0.000115274
9.65735 -0.0108671 -0.000114069
9.69079 -0.0107913 -0.000112872
9.72455 -0.0107155 -0.000111679
9.75865 -0.0106397 -0.000110492
9.79309 -0.010564 -0.000109309
9.8279 -0.0104883 -0.000108132
9.8631 -0.0104126 -0.000106957
9.89869 -0.0103369 -0.000105789
9.93471 -0.0102612 -0.000104622
9.97117 -0.0101853 -0.000103459
10.0081 -0.0101093 -0.000102298
10.0455 -0.0100332 -0.000101141
10.0835 -0.00995687 -9.99833e-05
10.122 -0.00988032 -9.88283e-05
10.1611 -0.00980349 -9.76723e-05
10.2008 -0.00972632 -9.65173e-05
10.2412 -0.00964877 -9.53598e-05
10.2824 -0.00957075 -9.42016e-05
10.3244 -0.00949221 -9.30389e-05
10.3672 -0.00941304 -9.18735e-05
10.4109 -0.00933315 -9.0701e-05
10.4557 -0.00925241 -8.95228e-05
10.5017 -0.0091707 -8.83341e-05
10.5489 -0.00908783 -8.71357e-05
10.5976 -0.00900359 -8.59215e-05
10.6479 -0.00891773 -8.46917e-05
10.7002 -0.00882991 -8.34381e-05
10.7547 -0.00873969 -8.21588e-05
10.8119 -0.00864647 -8.08421e-05
10.8724 -0.00854939 -7.94805e-05
10.9373 -0.00844714 -7.80526e-05
11.0083 -0.0083375 -7.65339e-05
11.0884 -0.00821617 -7.48621e-05
11.1861 -0.00807176 -7.28924e-05


==> anc/HERMITE/GAMMA01/GAp_FRG.txt <==
-11.1861 -0.00807946 7.30295e-05
-11.0884 -0.00822414 7.50063e-05
-11.0083 -0.0083457 7.66827e-05
-10.9373 -0.00845555 7.82069e-05
-10.8724 -0.00855801 7.9639e-05
-10.8119 -0.00865528 8.10055e-05
-10.7547 -0.00874869 8.23263e-05
-10.7002 -0.00883909 8.36103e-05
-10.6479 -0.0089271 8.48677e-05
-10.5976 -0.00901313 8.61022e-05
-10.5489 -0.00909755 8.73202e-05
-10.5017 -0.00918059 8.85232e-05
-10.4557 -0.00926249 8.97158e-05
-10.4109 -0.00934339 9.08985e-05
-10.3672 -0.00942346 9.20749e-05
-10.3244 -0.0095028 9.32449e-05
-10.2824 -0.00958152 9.44115e-05
-10.2412 -0.00965971 9.55742e-05
-10.2008 -0.00973744 9.67358e-05
-10.1611 -0.00981478 9.78953e-05
-10.122 -0.00989179 9.90554e-05
-10.0835 -0.00996851 0.000100215
-10.0455 -0.010045 0.000101377
-10.0081 -0.0101213 0.000102539
-9.97117 -0.0101975 0.000103704
-9.93471 -0.0102735 0.000104871
-9.89869 -0.0103495 0.000106043
-9.8631 -0.0104254 0.000107216
-9.8279 -0.0105012 0.000108395
-9.79309 -0.0105771 0.000109577
-9.75865 -0.010653 0.000110765
-9.72455 -0.0107289 0.000111957
-9.69079 -0.0108049 0.000113154
-9.65735 -0.010881 0.000114357
-9.62422 -0.0109571 0.000115567
-9.59138 -0.0110334 0.000116781
-9.55883 -0.0111099 0.000118003
-9.52655 -0.0111864 0.000119231
-9.49453 -0.0112632 0.000120467
-9.46277 -0.0113401 0.000121709
-9.43125 -0.0114172 0.000122959
-9.39998 -0.0114945 0.000124217
-9.36893 -0.011572 0.000125482
-9.3381 -0.0116497 0.000126756
-9.30749 -0.0117277 0.000128038
-9.27709 -0.011806 0.000129328
-9.2469 -0.0118845 0.000130627
-9.2169 -0.0119632 0.000131935
-9.18709 -0.0120423 0.000133252
-9.15746 -0.0121216 0.000134578
-9.12802 -0.0122012 0.000135915
-9.09875 -0.0122812 0.00013726
-9.06966 -0.0123615 0.000138616
-9.04073 -0.0124421 0.000139981
-9.01196 -0.012523 0.000141358
-8.98335 -0.0126043 0.000142744
-8.9549 -0.0126859 0.000144141
-8.92659 -0.0127679 0.000145549
-8.89844 -0.0128502 0.000146968
-8.87042 -0.012933 0.000148398
-8.84255 -0.0130161 0.00014984
-8.81482 -0.0130996 0.000151293
-8.78721 -0.0131835 0.000152758
-8.75974 -0.0132678 0.000154235
-8.7324 -0.0133526 0.000155724
-8.70518 -0.0134377 0.000157225
-8.67809 -0.0135233 0.00015874
-8.65112 -0.0136094 0.000160266
-8.62426 -0.0136958 0.000161807
-8.59752 -0.0137828 0.000163359
-8.57089 -0.0138702 0.000164926
-8.54437 -0.0139581 0.000166506
-8.51797 -0.0140464 0.0001681
-8.49166 -0.0141352 0.000169707
-8.46547 -0.0142246 0.000171329
-8.43937 -0.0143144 0.000172965
-8.41338 -0.0144047 0.000174617
-8.38748 -0.0144956 0.000176282
-8.36169 -0.0145869 0.000177963
-8.33598 -0.0146789 0.000179658
-8.31038 -0.0147713 0.00018137
-8.28486 -0.0148643 0.000183097
-8.25943 -0.0149578 0.000184841
-8.23409 -0.0150519 0.000186599
-8.20884 -0.0151466 0.000188375
-8.18368 -0.0152418 0.000190167
-8.1586 -0.0153376 0.000191976
-8.13361 -0.015434 0.000193802
-8.10869 -0.0155311 0.000195646
-8.08386 -0.0156287 0.000197506
-8.0591 -0.0157269 0.000199385
-8.03443 -0.0158258 0.000201281
-8.00983 -0.0159252 0.000203197
-7.9853 -0.0160254 0.00020513
-7.96085 -0.0161261 0.000207083
-7.93648 -0.0162275 0.000209054
-7.91217 -0.0163296 0.000211045
-7.88794 -0.0164324 0.000213055
-7.86378 -0.0165358 0.000215086
-7.83968 -0.0166399 0.000217136
-7.81566 -0.0167447 0.000219207
-7.7917 -0.0168502 0.000221298
-7.76781 -0.0169565 0.000223412
-7.74398 -0.0170634 0.000225545
-7.72022 -0.0171711 0.000227701
-7.69652 -0.0172795 0.000229878
-7.67288 -0.0173887 0.000232078
-7.64931 -0.0174986 0.0002343
-7.62579 -0.0176093 0.000236545
-7.60234 -0.0177208 0.000238813
-7.57894 -0.017833 0.000241105
-7.55561 -0.0179461 0.00024342
-7.53233 -0.0180599 0.00024576
-7.50911 -0.0181746 0.000248123
-7.48595 -0.01829 0.000250513
-7.46284 -0.0184063 0.000252926
-7.43978 -0.0185235 0.000255367
-7.41679 -0.0186415 0.000257832
-7.39384 -0.0187604 0.000260324
-7.37095 -0.0188801 0.000262842
-7.34811 -0.0190007 0.000265388
-7.32532 -0.0191222 0.00026796
-7.30258 -0.0192447 0.000270561
-7.27989 -0.019368 0.00027319
-7.25725 -0.0194923 0.000275848
-7.23467 -0.0196174 0.000278534
-7.21213 -0.0197436 0.00028125
-7.18963 -0.0198707 0.000283995
-7.16719 -0.0199988 0.000286772
-7.14479 -0.0201278 0.000289578
-7.12244 -0.0202579 0.000292416
-7.10014 -0.0203889 0.000295285
-7.07788 -0.020521 0.000298187
-7.05566 -0.0206541 0.000301121
-7.03349 -0.0207882 0.000304089
-7.01137 -0.0209234 0.000307089
-6.98928 -0.0210597 0.000310124
-6.96724 -0.021197 0.000313192
-6.94524 -0.0213354 0.000316297
-6.92329 -0.021475 0.000319436
-6.90138 -0.0216156 0.000322613
-6.8795 -0.0217574 0.000325824
-6.85767 -0.0219004 0.000329075
-6.83588 -0.0220445 0.000332361
-6.81413 -0.0221897 0.000335687
-6.79241 -0.0223362 0.000339051
-6.77074 -0.0224839 0.000342455
-6.74911 -0.0226327 0.000345898
-6.72751 -0.0227828 0.000349383
-6.70595 -0.0229342 0.000352908
-6.68443 -0.0230868 0.000356476
-6.66294 -0.0232407 0.000360085
-6.6415 -0.0233959 0.00036374
-6.62008 -0.0235524 0.000367436
-6.59871 -0.0237102 0.000371178
-6.57737 -0.0238694 0.000374964
-6.55607 -0.0240299 0.000378797
-6.5348 -0.0241919 0.000382675
-6.51356 -0.0243551 0.000386603
-6.49236 -0.0245199 0.000390576
-6.47119 -0.024686 0.0003946
-6.45006 -0.0248536 0.000398672
-6.42896 -0.0250226 0.000402795
-6.40789 -0.0251932 0.000406968
-6.38686 -0.0253652 0.000411195
-6.36586 -0.0255388 0.000415474
-6.34489 -0.0257138 0.000419809
-6.32395 -0.0258905 0.000424197
-6.30304 -0.0260687 0.000428642
-6.28216 -0.0262486 0.000433142
-6.26132 -0.02643 0.000437701
-6.24051 -0.0266131 0.000442315
-6.21972 -0.0267979 0.000446991
-6.19897 -0.0269843 0.000451725
-6.17824 -0.0271725 0.000456522
-6.15755 -0.0273623 0.000461378
-6.13688 -0.027554 0.000466301
-6.11625 -0.0277474 0.000471285
-6.09564 -0.0279426 0.000476337
-6.07506 -0.0281396 0.000481452
-6.05451 -0.0283384 0.000486638
-6.03398 -0.0285392 0.00049189
-6.01349 -0.0287418 0.000497215
-5.99302 -0.0289463 0.000502607
-5.97258 -0.0291528 0.000508075
-5.95216 -0.0293613 0.000513613
-5.93178 -0.0295717 0.000519229
-5.91142 -0.0297842 0.000524918
-5.89108 -0.0299988 0.000530688
-5.87077 -0.0302154 0.000536533
-5.85049 -0.0304341 0.000542461
-5.83023 -0.030655 0.000548467
-5.81 -0.030878 0.00055456
-5.7898 -0.0311032 0.000560734
-5.76961 -0.0313307 0.000566996
-5.74946 -0.0315604 0.000573343
-5.72933 -0.0317924 0.000579781
-5.70922 -0.0320267 0.000586307
-5.68913 -0.0322634 0.000592928
-5.66907 -0.0325024 0.000599639
-5.64904 -0.0327439 0.000606449
-5.62903 -0.0329878 0.000613352
-5.60904 -0.0332342 0.000620358
-5.58907 -0.0334832 0.00062746
-5.56913 -0.0337347 0.000634668
-5.54921 -0.0339888 0.000641976
-5.52931 -0.0342456 0.000649394
-5.50944 -0.034505 0.000656916
-5.48958 -0.0347671 0.000664552
-5.46975 -0.035032 0.000672297
-5.44994 -0.0352997 0.000680159
-5.43016 -0.0355702 0.000688133
-5.41039 -0.0358436 0.000696231
-5.39065 -0.0361199 0.000704445
-5.37092 -0.0363992 0.000712787
-5.35122 -0.0366814 0.000721251
-5.33154 -0.0369668 0.000729846
-5.31188 -0.0372552 0.000738569
-5.29224 -0.0375468 0.000747429
-5.27262 -0.0378415 0.000756421
-5.25302 -0.0381396 0.000765557
-5.23344 -0.0384409 0.000774829
-5.21388 -0.0387455 0.000784251
-5.19434 -0.0390535 0.000793815
-5.17482 -0.039365 0.000803535
-5.15532 -0.03968 0.000813403
-5.13584 -0.0399985 0.000823433
-5.11638 -0.0403207 0.000833618
-5.09694 -0.0406465 0.000843971
-5.07751 -0.040976 0.000854486
-5.05811 -0.0413094 0.000865176
-5.03872 -0.0416465 0.000876035
-5.01935 -0.0419876 0.000887076
-5 -0.0423327 0.000898294
-4.98067 -0.0426817 0.000909701
-4.96136 -0.0430349 0.000921293
-4.94206 -0.0433923 0.000933084
-4.92278 -0.0437539 0.000945067
-4.90352 -0.0441198 0.000957257
-4.88428 -0.04449 0.000969648
-4.86505 -0.0448648 0.000982257
-4.84584 -0.045244 0.000995075
-4.82665 -0.0456279 0.00100812
-4.80748 -0.0460164 0.00102139
-4.78832 -0.0464097 0.00103489
-4.76918 -0.0468078 0.00104862
-4.75005 -0.0472109 0.00106261
-4.73095 -0.047619 0.00107683
-4.71185 -0.0480321 0.00109132
-4.69278 -0.0484505 0.00110606
-4.67372 -0.0488741 0.00112107
-4.65468 -0.0493032 0.00113635
-4.63565 -0.0497376 0.00115192
-4.61664 -0.0501777 0.00116777
-4.59764 -0.0506234 0.00118392
-4.57866 -0.0510749 0.00120037
-4.55969 -0.0515323 0.00121714
-4.54074 -0.0519956 0.00123423
-4.52181 -0.0524651 0.00125165
-4.50289 -0.0529407 0.0012694
-4.48398 -0.0534227 0.00128751
-4.46509 -0.0539111 0.00130598
-4.44622 -0.0544061 0.00132482
-4.42736 -0.0549078 0.00134404
-4.40851 -0.0554163 0.00136366
-4.38968 -0.0559318 0.00138368
-4.37086 -0.0564543 0.00140414
-4.35206 -0.0569841 0.00142502
-4.33327 -0.0575213 0.00144637
-4.31449 -0.058066 0.00146818
-4.29573 -0.0586184 0.00149049
-4.27698 -0.0591786 0.0015133
-4.25825 -0.0597468 0.00153665
-4.23953 -0.0603232 0.00156055
-4.22082 -0.0609079 0.00158505
-4.20213 -0.0615011 0.00161014
-4.18345 -0.062103 0.00163589
-4.16478 -0.0627138 0.00166231
-4.14613 -0.0633337 0.00168945
-4.12749 -0.0639628 0.00171734
-4.10886 -0.0646014 0.00174605
-4.09024 -0.0652496 0.0017756
-4.07164 -0.0659078 0.00180607
-4.05305 -0.066576 0.00183751
-4.03447 -0.0672546 0.00187001
-4.01591 -0.0679437 0.00190362
-3.99736 -0.0686435 0.00193846
-3.97882 -0.0693544 0.00197458
-3.96029 -0.0700765 0.00201212
-3.94177 -0.07081 0.00205116
-3.92327 -0.0715553 0.00209184
-3.90478 -0.0723124 0.00213426
-3.8863 -0.0730816 0.00217856
-3.86783 -0.0738632 0.00222485
-3.84937 -0.0746574 0.00227329
-3.83093 -0.0754643 0.00232397
-3.81249 -0.0762843 0.00237705
-3.79407 -0.0771174 0.00243263
-3.77566 -0.0779641 0.00249088
-3.75726 -0.0788245 0.0025519
-3.73887 -0.079699 0.00261589
-3.72049 -0.0805878 0.00268304
-3.70213 -0.0814913 0.00275364
-3.68377 -0.0824099 0.00282802
-3.66543 -0.0833438 0.00290665
-3.64709 -0.0842933 0.00299008
-3.62877 -0.0852584 0.00307903
-3.61046 -0.0862392 0.00317423
-3.59215 -0.0872352 0.00327654
-3.57386 -0.0882459 0.00338672
-3.55558 -0.0892701 0.00350544
-3.53731 -0.0903067 0.00363301
-3.51905 -0.0913539 0.00376939
-3.5008 -0.09241 0.00391389
-3.48256 -0.0934733 0.00406525
-3.46433 -0.0945423 0.00422145
-3.4461 -0.095616 0.00437988
-3.42789 -0.096694 0.0045374
-3.40969 -0.0977769 0.00469066
-3.3915 -0.0988662 0.00483621
-3.37332 -0.0999642 0.00497098
-3.35515 -0.101074 0.00509234
-3.33698 -0.1022 0.00519848
-3.31883 -0.103345 0.00528834
-3.30069 -0.104514 0.00536185
-3.28255 -0.105712 0.00541965
-3.26443 -0.106941 0.00546323
-3.24631 -0.108205 0.0054945
-3.2282 -0.109507 0.0055159
-3.2101 -0.110848 0.00552994
-3.19201 -0.112231 0.00553932
-3.17393 -0.113656 0.00554653
-3.15586 -0.115124 0.00555399
-3.1378 -0.116635 0.00556374
-3.11974 -0.118189 0.00557765
-3.1017 -0.119786 0.00559713
-3.08366 -0.121426 0.00562342
-3.06563 -0.123108 0.00565729
-3.04761 -0.124831 0.00569942
-3.0296 -0.126597 0.0057501
-3.01159 -0.128405 0.00580958
-2.9936 -0.130255 0.00587778
-2.97561 -0.132148 0.00595472
-2.95763 -0.134083 0.00604011
-2.93966 -0.136063 0.00613385
-2.9217 -0.138087 0.00623559
-2.90374 -0.140157 0.00634522
-2.88579 -0.142275 0.00646244
-2.86785 -0.14444 0.00658716
-2.84992 -0.146656 0.00671917
-2.83199 -0.148923 0.00685849
-2.81408 -0.151243 0.00700496
-2.79617 -0.153619 0.00715871
-2.77826 -0.156051 0.00731967
-2.76037 -0.158543 0.00748805
-2.74248 -0.161096 0.00766387
-2.7246 -0.163712 0.00784744
-2.70673 -0.166393 0.00803884
-2.68886 -0.169143 0.00823848
-2.671 -0.171964 0.0084465
-2.65315 -0.174859 0.00866336
-2.63531 -0.177829 0.00888927
-2.61747 -0.180879 0.00912478
-2.59964 -0.184011 0.00937016
-2.58182 -0.187228 0.00962606
-2.564 -0.190535 0.0098928
-2.54619 -0.193934 0.0101711
-2.52838 -0.197429 0.0104614
-2.51059 -0.201025 0.0107645
-2.49279 -0.204725 0.0110808
-2.47501 -0.208534 0.0114113
-2.45723 -0.212456 0.0117567
-2.43946 -0.216497 0.0121179
-2.42169 -0.220662 0.0124957
-2.40394 -0.224955 0.0128913
-2.38618 -0.229384 0.0133055
-2.36844 -0.233953 0.0137397
-2.3507 -0.23867 0.0141949
-2.33296 -0.243542 0.0146728
-2.31523 -0.248575 0.0151745
-2.29751 -0.253778 0.0157019
-2.27979 -0.25916 0.0162564
-2.26208 -0.264728 0.0168402
-2.24438 -0.270492 0.0174551
-2.22668 -0.276463 0.0181037
-2.20898 -0.282651 0.0187879
-2.19129 -0.289067 0.019511
-2.17361 -0.295725 0.0202753
-2.15593 -0.302637 0.0210847
-2.13826 -0.309818 0.0219421
-2.1206 -0.317282 0.022852
-2.10294 -0.325047 0.0238182
-2.08528 -0.33313 0.0248461
-2.06763 -0.34155 0.0259403
-2.04998 -0.350328 0.0271074
-2.03234 -0.359486 0.0283534
-2.01471 -0.369048 0.0296863
-1.99708 -0.379041 0.0311137
-1.97945 -0.389494 0.0326455
-1.96183 -0.400436 0.0342913
-1.94422 -0.411903 0.0360639
-1.92661 -0.423931 0.0379757
-1.909 -0.43656 0.0400427
-1.8914 -0.449836 0.0422811
-1.87381 -0.463806 0.0447116
-1.85622 -0.478524 0.0473558
-1.83863 -0.494049 0.0502407
-1.82105 -0.510446 0.0533948
-1.80347 -0.527786 0.056854
-1.7859 -0.54615 0.060657
-1.76833 -0.565624 0.0648518
-1.75076 -0.586307 0.0694915
-1.7332 -0.608308 0.0746415
-1.71565 -0.631747 0.0803752
-1.69809 -0.65676 0.0867832
-1.68055 -0.683499 0.0939686
-1.663 -0.712132 0.102059
-1.64546 -0.74285 0.111201
-1.62793 -0.775866 0.121577
-1.6104 -0.81142 0.133402
-1.59287 -0.849783 0.146939
-1.57535 -0.891261 0.162507
-1.55783 -0.936196 0.180503
-1.54031 -0.984977 0.201409
-1.5228 -1.03804 0.225837
-1.50529 -1.09587 0.254548
-1.48779 -1.15899 0.28852
-1.47029 -1.228 0.328997
-1.45279 -1.30347 0.37761
-1.4353 -1.38595 0.436478
-1.41781 -1.47584 0.508415
-1.40032 -1.57316 0.597108
-1.38284 -1.67717 0.707403
-1.36536 -1.7857 0.84546
-1.34788 -1.89402 1.01875
-1.33041 -1.99333 1.23531
-1.31293 -2.06897 1.50183
-1.29547 -2.09958 1.81951
-1.278 -2.05928 2.17835
-1.26054 -1.92566 2.55244
-1.24308 -1.69163 2.90261
-1.22563 -1.37376 3.18966
-1.20818 -1.00671 3.39084
-1.19073 -0.627176 3.50673
-1.17328 -0.259545 3.55362
-1.15584 0.0874468 3.55113
-1.1384 0.415945 3.51301
-1.12096 0.731836 3.44444
-1.10353 1.03888 3.34315
-1.08609 1.33524 3.20324
-1.06866 1.61238 3.01955
-1.05124 1.85696 2.79214
-1.03381 2.0549 2.52862
-1.01639 2.19637 2.24341
-0.998969 2.27877 1.95413
-0.981551 2.30702 1.67705
-0.964136 2.29104 1.42394
-0.946723 2.24266 1.20113
-0.929312 2.17304 1.01026
-0.911904 2.09136 0.84978
-0.894497 2.0044 0.716485
-0.877093 1.91684 0.606497
-0.859691 1.83164 0.516008
-0.842291 1.75054 0.44154
-0.824893 1.67445 0.380135
-0.807497 1.6037 0.329306
-0.790103 1.5383 0.287045
-0.77271 1.47807 0.251711
-0.75532 1.42268 0.222007
-0.737931 1.3718 0.196878
-0.720544 1.32505 0.175498
-0.703159 1.28208 0.157187
-0.685776 1.24253 0.141418
-0.668394 1.2061 0.127751
-0.651013 1.1725 0.115843
-0.633635 1.14146 0.105405
-0.616257 1.11275 0.0962115
-0.598881 1.08616 0.0880671
-0.581507 1.0615 0.0808218
-0.564134 1.0386 0.0743408
-0.546762 1.01732 0.0685222
-0.529392 0.997528 0.063271
-0.512023 0.979094 0.0585167
-0.494655 0.961917 0.0541907
-0.477288 0.945902 0.0502436
-0.459922 0.930964 0.0466247
-0.442558 0.917026 0.0432987
-0.425194 0.904019 0.0402276
-0.407832 0.891883 0.0373858
-0.39047 0.880561 0.0347438
-0.373109 0.870004 0.0322832
-0.355749 0.860166 0.0299808
-0.338391 0.851007 0.027823
-0.321032 0.84249 0.0257911
-0.303675 0.834581 0.0238751
-0.286318 0.827251 0.0220597
-0.268962 0.820472 0.0203375
-0.251607 0.81422 0.0186956
-0.234252 0.808473 0.0171286
-0.216898 0.803211 0.0156255
-0.199544 0.798416 0.0141823
-0.182191 0.794072 0.0127893
-0.164838 0.790166 0.0114437
-0.147486 0.786683 0.0101367
-0.130134 0.783615 0.00886631
-0.112782 0.78095 0.00762464
-0.0954304 0.778681 0.00641016
-0.0780791 0.7768 0.00521553
-0.060728 0.775302 0.0040396
-0.043377 0.774183 0.00287543
-0.0260262 0.773438 0.00172213
-0.00867539 0.773067 0.000572935
0.00867539 0.773067 -0.000572935
0.0260262 0.773438 -0.00172213
0.043377 0.774183 -0.00287543
0.060728 0.775302 -0.0040396
0.0780791 0.7768 -0.00521553
0.0954304 0.778681 -0.00641016
0.112782 0.78095 -0.00762464
0.130134 0.783615 -0.00886631
0.147486 0.786683 -0.0101367
0.164838 0.790166 -0.0114437
0.182191 0.794072 -0.0127893
0.199544 0.798416 -0.0141823
0.216898 0.803211 -0.0156255
0.234252 0.808473 -0.0171286
0.251607 0.81422 -0.0186956
0.268962 0.820472 -0.0203375
0.286318 0.827251 -0.0220597
0.303675 0.834581 -0.0238751
0.321032 0.84249 -0.0257911
0.338391 0.851007 -0.027823
0.355749 0.860166 -0.0299808
0.373109 0.870004 -0.0322832
0.39047 0.880561 -0.0347438
0.407832 0.891883 -0.0373858
0.425194 0.904019 -0.0402276
0.442558 0.917026 -0.0432987
0.459922 0.930964 -0.0466247
0.477288 0.945902 -0.0502436
0.494655 0.961917 -0.0541907
0.512023 0.979094 -0.0585167
0.529392 0.997528 -0.063271
0.546762 1.01732 -0.0685222
0.564134 1.0386 -0.0743408
0.581507 1.0615 -0.0808218
0.598881 1.08616 -0.0880671
0.616257 1.11275 -0.0962115
0.633635 1.14146 -0.105405
0.651013 1.1725 -0.115843
0.668394 1.2061 -0.127751
0.685776 1.24253 -0.141418
0.703159 1.28208 -0.157187
0.720544 1.32505 -0.175498
0.737931 1.3718 -0.196878
0.75532 1.42268 -0.222007
0.77271 1.47807 -0.251711
0.790103 1.5383 -0.287045
0.807497 1.6037 -0.329306
0.824893 1.67445 -0.380135
0.842291 1.75054 -0.44154
0.859691 1.83164 -0.516008
0.877093 1.91684 -0.606497
0.894497 2.0044 -0.716485
0.911904 2.09136 -0.84978
0.929312 2.17304 -1.01026
0.946723 2.24266 -1.20113
0.964136 2.29104 -1.42394
0.981551 2.30702 -1.67705
0.998969 2.27877 -1.95413
1.01639 2.19637 -2.24341
1.03381 2.0549 -2.52862
1.05124 1.85696 -2.79214
1.06866 1.61238 -3.01955
1.08609 1.33524 -3.20324
1.10353 1.03888 -3.34315
1.12096 0.731836 -3.44444
1.1384 0.415945 -3.51301
1.15584 0.0874468 -3.55113
1.17328 -0.259545 -3.55362
1.19073 -0.627176 -3.50673
1.20818 -1.00671 -3.39084
1.22563 -1.37376 -3.18966
1.24308 -1.69163 -2.90261
1.26054 -1.92566 -2.55244
1.278 -2.05928 -2.17835
1.29547 -2.09958 -1.81951
1.31293 -2.06897 -1.50183
1.33041 -1.99333 -1.23531
1.34788 -1.89402 -1.01875
1.36536 -1.7857 -0.84546
1.38284 -1.67717 -0.707403
1.40032 -1.57316 -0.597108
1.41781 -1.47584 -0.508415
1.4353 -1.38595 -0.436478
1.45279 -1.30347 -0.37761
1.47029 -1.228 -0.328997
1.48779 -1.15899 -0.28852
1.50529 -1.09587 -0.254548
1.5228 -1.03804 -0.225837
1.54031 -0.984977 -0.201409
1.55783 -0.936196 -0.180503
1.57535 -0.891261 -0.162507
1.59287 -0.849783 -0.146939
1.6104 -0.81142 -0.133402
1.62793 -0.775866 -0.121577
1.64546 -0.74285 -0.111201
1.663 -0.712132 -0.102059
1.68055 -0.683499 -0.0939686
1.69809 -0.65676 -0.0867832
1.71565 -0.631747 -0.0803752
1.7332 -0.608308 -0.0746415
1.75076 -0.586307 -0.0694915
1.76833 -0.565624 -0.0648518
1.7859 -0.54615 -0.060657
1.80347 -0.527786 -0.056854
1.82105 -0.510446 -0.0533948
1.83863 -0.494049 -0.0502407
1.85622 -0.478524 -0.0473558
1.87381 -0.463806 -0.0447116
1.8914 -0.449836 -0.0422811
1.909 -0.43656 -0.0400427
1.92661 -0.423931 -0.0379757
1.94422 -0.411903 -0.0360639
1.96183 -0.400436 -0.0342913
1.97945 -0.389494 -0.0326455
1.99708 -0.379041 -0.0311137
2.01471 -0.369048 -0.0296863
2.03234 -0.359486 -0.0283534
2.04998 -0.350328 -0.0271074
2.06763 -0.34155 -0.0259403
2.08528 -0.33313 -0.0248461
2.10294 -0.325047 -0.0238182
2.1206 -0.317282 -0.022852
2.13826 -0.309818 -0.0219421
2.15593 -0.302637 -0.0210847
2.17361 -0.295725 -0.0202753
2.19129 -0.289067 -0.019511
2.20898 -0.282651 -0.0187879
2.22668 -0.276463 -0.0181037
2.24438 -0.270492 -0.0174551
2.26208 -0.264728 -0.0168402
2.27979 -0.25916 -0.0162564
2.29751 -0.253778 -0.0157019
2.31523 -0.248575 -0.0151745
2.33296 -0.243542 -0.0146728
2.3507 -0.23867 -0.0141949
2.36844 -0.233953 -0.0137397
2.38618 -0.229384 -0.0133055
2.40394 -0.224955 -0.0128913
2.42169 -0.220662 -0.0124957
2.43946 -0.216497 -0.0121179
2.45723 -0.212456 -0.0117567
2.47501 -0.208534 -0.0114113
2.49279 -0.204725 -0.0110808
2.51059 -0.201025 -0.0107645
2.52838 -0.197429 -0.0104614
2.54619 -0.193934 -0.0101711
2.564 -0.190535 -0.0098928
2.58182 -0.187228 -0.00962606
2.59964 -0.184011 -0.00937016
2.61747 -0.180879 -0.00912478
2.63531 -0.177829 -0.00888927
2.65315 -0.174859 -0.00866336
2.671 -0.171964 -0.0084465
2.68886 -0.169143 -0.00823848
2.70673 -0.166393 -0.00803884
2.7246 -0.163712 -0.00784744
2.74248 -0.161096 -0.00766387
2.76037 -0.158543 -0.00748805
2.77826 -0.156051 -0.00731967
2.79617 -0.153619 -0.00715871
2.81408 -0.151243 -0.00700496
2.83199 -0.148923 -0.00685849
2.84992 -0.146656 -0.00671917
2.86785 -0.14444 -0.00658716
2.88579 -0.142275 -0.00646244
2.90374 -0.140157 -0.00634522
2.9217 -0.138087 -0.00623559
2.93966 -0.136063 -0.00613385
2.95763 -0.134083 -0.00604011
2.97561 -0.132148 -0.00595472
2.9936 -0.130255 -0.00587778
3.01159 -0.128405 -0.00580958
3.0296 -0.126597 -0.0057501
3.04761 -0.124831 -0.00569942
3.06563 -0.123108 -0.00565729
3.08366 -0.121426 -0.00562342
3.1017 -0.119786 -0.00559713
3.11974 -0.118189 -0.00557765
3.1378 -0.116635 -0.00556374
3.15586 -0.115124 -0.00555399
3.17393 -0.113656 -0.00554653
3.19201 -0.112231 -0.00553932
3.2101 -0.110848 -0.00552994
3.2282 -0.109507 -0.0055159
3.24631 -0.108205 -0.0054945
3.26443 -0.106941 -0.00546323
3.28255 -0.105712 -0.00541965
3.30069 -0.104514 -0.00536185
3.31883 -0.103345 -0.00528834
3.33698 -0.1022 -0.00519848
3.35515 -0.101074 -0.00509234
3.37332 -0.0999642 -0.00497098
3.3915 -0.0988662 -0.00483621
3.40969 -0.0977769 -0.00469066
3.42789 -0.096694 -0.0045374
3.4461 -0.095616 -0.00437988
3.46433 -0.0945423 -0.00422145
3.48256 -0.0934733 -0.00406525
3.5008 -0.09241 -0.00391389
3.51905 -0.0913539 -0.00376939
3.53731 -0.0903067 -0.00363301
3.55558 -0.0892701 -0.00350544
3.57386 -0.0882459 -0.00338672
3.59215 -0.0872352 -0.00327654
3.61046 -0.0862392 -0.00317423
3.62877 -0.0852584 -0.00307903
3.64709 -0.0842933 -0.00299008
3.66543 -0.0833438 -0.00290665
3.68377 -0.0824099 -0.00282802
3.70213 -0.0814913 -0.00275364
3.72049 -0.0805878 -0.00268304
3.73887 -0.079699 -0.00261589
3.75726 -0.0788245 -0.0025519
3.77566 -0.0779641 -0.00249088
3.79407 -0.0771174 -0.00243263
3.81249 -0.0762843 -0.00237705
3.83093 -0.0754643 -0.00232397
3.84937 -0.0746574 -0.00227329
3.86783 -0.0738632 -0.00222485
3.8863 -0.0730816 -0.00217856
3.90478 -0.0723124 -0.00213426
3.92327 -0.0715553 -0.00209184
3.94177 -0.07081 -0.00205116
3.96029 -0.0700765 -0.00201212
3.97882 -0.0693544 -0.00197458
3.99736 -0.0686435 -0.00193846
4.01591 -0.0679437 -0.00190362
4.03447 -0.0672546 -0.00187001
4.05305 -0.066576 -0.00183751
4.07164 -0.0659078 -0.00180607
4.09024 -0.0652496 -0.0017756
4.10886 -0.0646014 -0.00174605
4.12749 -0.0639628 -0.00171734
4.14613 -0.0633337 -0.00168945
4.16478 -0.0627138 -0.00166231
4.18345 -0.062103 -0.00163589
4.20213 -0.0615011 -0.00161014
4.22082 -0.0609079 -0.00158505
4.23953 -0.0603232 -0.00156055
4.25825 -0.0597468 -0.00153665
4.27698 -0.0591786 -0.0015133
4.29573 -0.0586184 -0.00149049
4.31449 -0.058066 -0.00146818
4.33327 -0.0575213 -0.00144637
4.35206 -0.0569841 -0.00142502
4.37086 -0.0564543 -0.00140414
4.38968 -0.0559318 -0.00138368
4.40851 -0.0554163 -0.00136366
4.42736 -0.0549078 -0.00134404
4.44622 -0.0544061 -0.00132482
4.46509 -0.0539111 -0.00130598
4.48398 -0.0534227 -0.00128751
4.50289 -0.0529407 -0.0012694
4.52181 -0.0524651 -0.00125165
4.54074 -0.0519956 -0.00123423
4.55969 -0.0515323 -0.00121714
4.57866 -0.0510749 -0.00120037
4.59764 -0.0506234 -0.00118392
4.61664 -0.0501777 -0.00116777
4.63565 -0.0497376 -0.00115192
4.65468 -0.0493032 -0.00113635
4.67372 -0.0488741 -0.00112107
4.69278 -0.0484505 -0.00110606
4.71185 -0.0480321 -0.00109132
4.73095 -0.047619 -0.00107683
4.75005 -0.0472109 -0.00106261
4.76918 -0.0468078 -0.00104862
4.78832 -0.0464097 -0.00103489
4.80748 -0.0460164 -0.00102139
4.82665 -0.0456279 -0.00100812
4.84584 -0.045244 -0.000995075
4.86505 -0.0448648 -0.000982257
4.88428 -0.04449 -0.000969648
4.90352 -0.0441198 -0.000957257
4.92278 -0.0437539 -0.000945067
4.94206 -0.0433923 -0.000933084
4.96136 -0.0430349 -0.000921293
4.98067 -0.0426817 -0.000909701
5 -0.0423327 -0.000898294
5.01935 -0.0419876 -0.000887076
5.03872 -0.0416465 -0.000876035
5.05811 -0.0413094 -0.000865176
5.07751 -0.040976 -0.000854486
5.09694 -0.0406465 -0.000843971
5.11638 -0.0403207 -0.000833618
5.13584 -0.0399985 -0.000823433
5.15532 -0.03968 -0.000813403
5.17482 -0.039365 -0.000803535
5.19434 -0.0390535 -0.000793815
5.21388 -0.0387455 -0.000784251
5.23344 -0.0384409 -0.000774829
5.25302 -0.0381396 -0.000765557
5.27262 -0.0378415 -0.000756421
5.29224 -0.0375468 -0.000747429
5.31188 -0.0372552 -0.000738569
5.33154 -0.0369668 -0.000729846
5.35122 -0.0366814 -0.000721251
5.37092 -0.0363992 -0.000712787
5.39065 -0.0361199 -0.000704445
5.41039 -0.0358436 -0.000696231
5.43016 -0.0355702 -0.000688133
5.44994 -0.0352997 -0.000680159
5.46975 -0.035032 -0.000672297
5.48958 -0.0347671 -0.000664552
5.50944 -0.034505 -0.000656916
5.52931 -0.0342456 -0.000649394
5.54921 -0.0339888 -0.000641976
5.56913 -0.0337347 -0.000634668
5.58907 -0.0334832 -0.00062746
5.60904 -0.0332342 -0.000620358
5.62903 -0.0329878 -0.000613352
5.64904 -0.0327439 -0.000606449
5.66907 -0.0325024 -0.000599639
5.68913 -0.0322634 -0.000592928
5.70922 -0.0320267 -0.000586307
5.72933 -0.0317924 -0.000579781
5.74946 -0.0315604 -0.000573343
5.76961 -0.0313307 -0.000566996
5.7898 -0.0311032 -0.000560734
5.81 -0.030878 -0.00055456
5.83023 -0.030655 -0.000548467
5.85049 -0.0304341 -0.000542461
5.87077 -0.0302154 -0.000536533
5.89108 -0.0299988 -0.000530688
5.91142 -0.0297842 -0.000524918
5.93178 -0.0295717 -0.000519229
5.95216 -0.0293613 -0.000513613
5.97258 -0.0291528 -0.000508075
5.99302 -0.0289463 -0.000502607
6.01349 -0.0287418 -0.000497215
6.03398 -0.0285392 -0.00049189
6.05451 -0.0283384 -0.000486638
6.07506 -0.0281396 -0.000481452
6.09564 -0.0279426 -0.000476337
6.11625 -0.0277474 -0.000471285
6.13688 -0.027554 -0.000466301
6.15755 -0.0273623 -0.000461378
6.17824 -0.0271725 -0.000456522
6.19897 -0.0269843 -0.000451725
6.21972 -0.0267979 -0.000446991
6.24051 -0.0266131 -0.000442315
6.26132 -0.02643 -0.000437701
6.28216 -0.0262486 -0.000433142
6.30304 -0.0260687 -0.000428642
6.32395 -0.0258905 -0.000424197
6.34489 -0.0257138 -0.000419809
6.36586 -0.0255388 -0.000415474
6.38686 -0.0253652 -0.000411195
6.40789 -0.0251932 -0.000406968
6.42896 -0.0250226 -0.000402795
6.45006 -0.0248536 -0.000398672
6.47119 -0.024686 -0.0003946
6.49236 -0.0245199 -0.000390576
6.51356 -0.0243551 -0.000386603
6.5348 -0.0241919 -0.000382675
6.55607 -0.0240299 -0.000378797
6.57737 -0.0238694 -0.000374964
6.59871 -0.0237102 -0.000371178
6.62008 -0.0235524 -0.000367436
6.6415 -0.0233959 -0.00036374
6.66294 -0.0232407 -0.000360085
6.68443 -0.0230868 -0.000356476
6.70595 -0.0229342 -0.000352908
6.72751 -0.0227828 -0.000349383
6.74911 -0.0226327 -0.000345898
6.77074 -0.0224839 -0.000342455
6.79241 -0.0223362 -0.000339051
6.81413 -0.0221897 -0.000335687
6.83588 -0.0220445 -0.000332361
6.85767 -0.0219004 -0.000329075
6.8795 -0.0217574 -0.000325824
6.90138 -0.0216156 -0.000322613
6.92329 -0.021475 -0.000319436
6.94524 -0.0213354 -0.000316297
6.96724 -0.021197 -0.000313192
6.98928 -0.0210597 -0.000310124
7.01137 -0.0209234 -0.000307089
7.03349 -0.0207882 -0.000304089
7.05566 -0.0206541 -0.000301121
7.07788 -0.020521 -0.000298187
7.10014 -0.0203889 -0.000295285
7.12244 -0.0202579 -0.000292416
7.14479 -0.0201278 -0.000289578
7.16719 -0.0199988 -0.000286772
7.18963 -0.0198707 -0.000283995
7.21213 -0.0197436 -0.00028125
7.23467 -0.0196174 -0.000278534
7.25725 -0.0194923 -0.000275848
7.27989 -0.019368 -0.00027319
7.30258 -0.0192447 -0.000270561
7.32532 -0.0191222 -0.00026796
7.34811 -0.0190007 -0.000265388
7.37095 -0.0188801 -0.000262842
7.39384 -0.0187604 -0.000260324
7.41679 -0.0186415 -0.000257832
7.43978 -0.0185235 -0.000255367
7.46284 -0.0184063 -0.000252926
7.48595 -0.01829 -0.000250513
7.50911 -0.0181746 -0.000248123
7.53233 -0.0180599 -0.00024576
7.55561 -0.0179461 -0.00024342
7.57894 -0.017833 -0.000241105
7.60234 -0.0177208 -0.000238813
7.62579 -0.0176093 -0.000236545
7.64931 -0.0174986 -0.0002343
7.67288 -0.0173887 -0.000232078
7.69652 -0.0172795 -0.000229878
7.72022 -0.0171711 -0.000227701
7.74398 -0.0170634 -0.000225545
7.76781 -0.0169565 -0.000223412
7.7917 -0.0168502 -0.000221298
7.81566 -0.0167447 -0.000219207
7.83968 -0.0166399 -0.000217136
7.86378 -0.0165358 -0.000215086
7.88794 -0.0164324 -0.000213055
7.91217 -0.0163296 -0.000211045
7.93648 -0.0162275 -0.000209054
7.96085 -0.0161261 -0.000207083
7.9853 -0.0160254 -0.00020513
8.00983 -0.0159252 -0.000203197
8.03443 -0.0158258 -0.000201281
8.0591 -0.0157269 -0.000199385
8.08386 -0.0156287 -0.000197506
8.10869 -0.0155311 -0.000195646
8.13361 -0.015434 -0.000193802
8.1586 -0.0153376 -0.000191976
8.18368 -0.0152418 -0.000190167
8.20884 -0.0151466 -0.000188375
8.23409 -0.0150519 -0.000186599
8.25943 -0.0149578 -0.000184841
8.28486 -0.0148643 -0.000183097
8.31038 -0.0147713 -0.00018137
8.33598 -0.0146789 -0.000179658
8.36169 -0.0145869 -0.000177963
8.38748 -0.0144956 -0.000176282
8.41338 -0.0144047 -0.000174617
8.43937 -0.0143144 -0.000172965
8.46547 -0.0142246 -0.000171329
8.49166 -0.0141352 -0.000169707
8.51797 -0.0140464 -0.0001681
8.54437 -0.0139581 -0.000166506
8.57089 -0.0138702 -0.000164926
8.59752 -0.0137828 -0.000163359
8.62426 -0.0136958 -0.000161807
8.65112 -0.0136094 -0.000160266
8.67809 -0.0135233 -0.00015874
8.70518 -0.0134377 -0.000157225
8.7324 -0.0133526 -0.000155724
8.75974 -0.0132678 -0.000154235
8.78721 -0.0131835 -0.000152758
8.81482 -0.0130996 -0.000151293
8.84255 -0.0130161 -0.00014984
8.87042 -0.012933 -0.000148398
8.89844 -0.0128502 -0.000146968
8.92659 -0.0127679 -0.000145549
8.9549 -0.0126859 -0.000144141
8.98335 -0.0126043 -0.000142744
9.01196 -0.012523 -0.000141358
9.04073 -0.0124421 -0.000139981
9.06966 -0.0123615 -0.000138616
9.09875 -0.0122812 -0.00013726
9.12802 -0.0122012 -0.000135915
9.15746 -0.0121216 -0.000134578
9.18709 -0.0120423 -0.000133252
9.2169 -0.0119632 -0.000131935
9.2469 -0.0118845 -0.000130627
9.27709 -0.011806 -0.000129328
9.30749 -0.0117277 -0.000128038
9.3381 -0.0116497 -0.000126756
9.36893 -0.011572 -0.000125482
9.39998 -0.0114945 -0.000124217
9.43125 -0.0114172 -0.000122959
9.46277 -0.0113401 -0.000121709
9.49453 -0.0112632 -0.000120467
9.52655 -0.0111864 -0.000119231
9.55883 -0.0111099 -0.000118003
9.59138 -0.0110334 -0.000116781
9.62422 -0.0109571 -0.000115567
9.65735 -0.010881 -0.000114357
9.69079 -0.0108049 -0.000113154
9.72455 -0.0107289 -0.000111957
9.75865 -0.010653 -0.000110765
9.79309 -0.0105771 -0.000109577
9.8279 -0.0105012 -0.000108395
9.8631 -0.0104254 -0.000107216
9.89869 -0.0103495 -0.000106043
9.93471 -0.0102735 -0.000104871
9.97117 -0.0101975 -0.000103704
10.0081 -0.0101213 -0.000102539
10.0455 -0.010045 -0.000101377
10.0835 -0.00996851 -0.000100215
10.122 -0.00989179 -9.90554e-05
10.1611 -0.00981478 -9.78953e-05
10.2008 -0.00973744 -9.67358e-05
10.2412 -0.00965971 -9.55742e-05
10.2824 -0.00958152 -9.44115e-05
10.3244 -0.0095028 -9.32449e-05
10.3672 -0.00942346 -9.20749e-05
10.4109 -0.00934339 -9.08985e-05
10.4557 -0.00926249 -8.97158e-05
10.5017 -0.00918059 -8.85232e-05
10.5489 -0.00909755 -8.73202e-05
10.5976 -0.00901313 -8.61022e-05
10.6479 -0.0089271 -8.48677e-05
10.7002 -0.00883909 -8.36103e-05
10.7547 -0.00874869 -8.23263e-05
10.8119 -0.00865528 -8.10055e-05
10.8724 -0.00855801 -7.9639e-05
10.9373 -0.00845555 -7.82069e-05
11.0083 -0.0083457 -7.66827e-05
11.0884 -0.00822414 -7.50063e-05
11.1861 -0.00807946 -7.30295e-05


==> anc/HERMITE/GAMMA01/GAp_OneLoopFRG.txt <==
-11.1861 -0.00808761 7.3174e-05
-11.0884 -0.00823256 7.51581e-05
-11.0083 -0.00835436 7.68391e-05
-10.9373 -0.00846444 7.83691e-05
-10.8724 -0.0085671 7.98053e-05
-10.8119 -0.00866458 8.11771e-05
-10.7547 -0.00875819 8.25019e-05
-10.7002 -0.00884879 8.3791e-05
-10.6479 -0.00893698 8.50523e-05
-10.5976 -0.0090232 8.62917e-05
-10.5489 -0.0091078 8.75136e-05
-10.5017 -0.00919103 8.87214e-05
-10.4557 -0.00927311 8.9918e-05
-10.4109 -0.0093542 9.11055e-05
-10.3672 -0.00943445 9.22859e-05
-10.3244 -0.00951397 9.34607e-05
-10.2824 -0.00959288 9.46313e-05
-10.2412 -0.00967125 9.57989e-05
-10.2008 -0.00974916 9.69645e-05
-10.1611 -0.00982668 9.8129e-05
-10.122 -0.00990387 9.92932e-05
-10.0835 -0.00998079 0.000100458
-10.0455 -0.0100575 0.000101624
-10.0081 -0.010134 0.000102791
-9.97117 -0.0102103 0.00010396
-9.93471 -0.0102865 0.000105133
-9.89869 -0.0103627 0.000106308
-9.8631 -0.0104388 0.000107487
-9.8279 -0.0105148 0.00010867
-9.79309 -0.0105909 0.000109858
-9.75865 -0.010667 0.00011105
-9.72455 -0.0107431 0.000112247
-9.69079 -0.0108193 0.00011345
-9.65735 -0.0108956 0.000114658
-9.62422 -0.0109719 0.000115872
-9.59138 -0.0110484 0.000117093
-9.55883 -0.011125 0.00011832
-9.52655 -0.0112018 0.000119553
-9.49453 -0.0112788 0.000120794
-9.46277 -0.0113559 0.000122042
-9.43125 -0.0114332 0.000123298
-9.39998 -0.0115107 0.000124561
-9.36893 -0.0115884 0.000125832
-9.3381 -0.0116664 0.000127111
-9.30749 -0.0117446 0.000128399
-9.27709 -0.011823 0.000129695
-9.2469 -0.0119018 0.000131
-9.2169 -0.0119807 0.000132314
-9.18709 -0.01206 0.000133637
-9.15746 -0.0121396 0.000134969
-9.12802 -0.0122194 0.000136311
-9.09875 -0.0122996 0.000137663
-9.06966 -0.0123801 0.000139025
-9.04073 -0.0124609 0.000140397
-9.01196 -0.0125421 0.00014178
-8.98335 -0.0126236 0.000143173
-8.9549 -0.0127055 0.000144576
-8.92659 -0.0127877 0.000145991
-8.89844 -0.0128703 0.000147417
-8.87042 -0.0129533 0.000148854
-8.84255 -0.0130366 0.000150303
-8.81482 -0.0131204 0.000151763
-8.78721 -0.0132046 0.000153235
-8.75974 -0.0132892 0.00015472
-8.7324 -0.0133742 0.000156216
-8.70518 -0.0134596 0.000157726
-8.67809 -0.0135455 0.000159247
-8.65112 -0.0136318 0.000160782
-8.62426 -0.0137185 0.00016233
-8.59752 -0.0138058 0.000163891
-8.57089 -0.0138935 0.000165466
-8.54437 -0.0139816 0.000167054
-8.51797 -0.0140703 0.000168656
-8.49166 -0.0141594 0.000170272
-8.46547 -0.014249 0.000171903
-8.43937 -0.0143391 0.000173548
-8.41338 -0.0144298 0.000175208
-8.38748 -0.0145209 0.000176883
-8.36169 -0.0146126 0.000178573
-8.33598 -0.0147048 0.000180278
-8.31038 -0.0147976 0.000181999
-8.28486 -0.0148909 0.000183736
-8.25943 -0.0149848 0.000185489
-8.23409 -0.0150792 0.000187258
-8.20884 -0.0151742 0.000189043
-8.18368 -0.0152698 0.000190846
-8.1586 -0.0153659 0.000192665
-8.13361 -0.0154627 0.000194501
-8.10869 -0.0155601 0.000196355
-8.08386 -0.015658 0.000198227
-8.0591 -0.0157566 0.000200117
-8.03443 -0.0158559 0.000202025
-8.00983 -0.0159557 0.000203951
-7.9853 -0.0160562 0.000205896
-7.96085 -0.0161573 0.00020786
-7.93648 -0.0162591 0.000209843
-7.91217 -0.0163616 0.000211846
-7.88794 -0.0164648 0.000213869
-7.86378 -0.0165686 0.000215912
-7.83968 -0.0166731 0.000217975
-7.81566 -0.0167783 0.000220058
-7.7917 -0.0168843 0.000222163
-7.76781 -0.0169909 0.000224288
-7.74398 -0.0170983 0.000226436
-7.72022 -0.0172064 0.000228605
-7.69652 -0.0173152 0.000230796
-7.67288 -0.0174248 0.00023301
-7.64931 -0.0175352 0.000235246
-7.62579 -0.0176464 0.000237505
-7.60234 -0.0177583 0.000239788
-7.57894 -0.017871 0.000242095
-7.55561 -0.0179845 0.000244425
-7.53233 -0.0180988 0.00024678
-7.50911 -0.0182139 0.00024916
-7.48595 -0.0183299 0.000251564
-7.46284 -0.0184467 0.000253995
-7.43978 -0.0185644 0.00025645
-7.41679 -0.0186829 0.000258933
-7.39384 -0.0188023 0.000261441
-7.37095 -0.0189225 0.000263977
-7.34811 -0.0190437 0.000266539
-7.32532 -0.0191657 0.00026913
-7.30258 -0.0192887 0.000271748
-7.27989 -0.0194125 0.000274395
-7.25725 -0.0195374 0.000277071
-7.23467 -0.0196631 0.000279776
-7.21213 -0.0197898 0.000282511
-7.18963 -0.0199175 0.000285276
-7.16719 -0.0200462 0.000288072
-7.14479 -0.0201758 0.000290899
-7.12244 -0.0203065 0.000293757
-7.10014 -0.0204381 0.000296647
-7.07788 -0.0205708 0.000299569
-7.05566 -0.0207045 0.000302525
-7.03349 -0.0208393 0.000305513
-7.01137 -0.0209751 0.000308536
-6.98928 -0.021112 0.000311593
-6.96724 -0.02125 0.000314685
-6.94524 -0.0213891 0.000317812
-6.92329 -0.0215293 0.000320975
-6.90138 -0.0216707 0.000324174
-6.8795 -0.0218132 0.000327411
-6.85767 -0.0219568 0.000330685
-6.83588 -0.0221016 0.000333997
-6.81413 -0.0222476 0.000337347
-6.79241 -0.0223948 0.000340737
-6.77074 -0.0225432 0.000344167
-6.74911 -0.0226929 0.000347637
-6.72751 -0.0228437 0.000351149
-6.70595 -0.0229959 0.000354702
-6.68443 -0.0231493 0.000358297
-6.66294 -0.023304 0.000361935
-6.6415 -0.02346 0.000365617
-6.62008 -0.0236173 0.000369343
-6.59871 -0.023776 0.000373114
-6.57737 -0.023936 0.000376931
-6.55607 -0.0240974 0.000380795
-6.5348 -0.0242601 0.000384705
-6.51356 -0.0244243 0.000388663
-6.49236 -0.0245899 0.00039267
-6.47119 -0.024757 0.000396726
-6.45006 -0.0249255 0.000400832
-6.42896 -0.0250954 0.000404989
-6.40789 -0.0252669 0.000409198
-6.38686 -0.0254399 0.00041346
-6.36586 -0.0256144 0.000417775
-6.34489 -0.0257905 0.000422144
-6.32395 -0.0259682 0.000426568
-6.30304 -0.0261474 0.000431048
-6.28216 -0.0263283 0.000435586
-6.26132 -0.0265108 0.000440181
-6.24051 -0.0266949 0.000444834
-6.21972 -0.0268808 0.000449548
-6.19897 -0.0270683 0.000454322
-6.17824 -0.0272576 0.000459158
-6.15755 -0.0274486 0.000464057
-6.13688 -0.0276413 0.000469019
-6.11625 -0.0278359 0.000474047
-6.09564 -0.0280323 0.00047914
-6.07506 -0.0282305 0.0004843
-6.05451 -0.0284305 0.000489528
-6.03398 -0.0286325 0.000494826
-6.01349 -0.0288364 0.000500194
-5.99302 -0.0290422 0.000505633
-5.97258 -0.0292499 0.000511145
-5.95216 -0.0294597 0.000516732
-5.93178 -0.0296715 0.000522394
-5.91142 -0.0298853 0.000528132
-5.89108 -0.0301012 0.000533949
-5.87077 -0.0303192 0.000539844
-5.85049 -0.0305393 0.00054582
-5.83023 -0.0307616 0.000551879
-5.81 -0.0309861 0.000558021
-5.7898 -0.0312128 0.000564248
-5.76961 -0.0314417 0.000570561
-5.74946 -0.0316729 0.000576962
-5.72933 -0.0319065 0.000583453
-5.70922 -0.0321423 0.000590035
-5.68913 -0.0323806 0.00059671
-5.66907 -0.0326213 0.000603479
-5.64904 -0.0328644 0.000610344
-5.62903 -0.03311 0.000617307
-5.60904 -0.0333581 0.00062437
-5.58907 -0.0336087 0.000631534
-5.56913 -0.033862 0.000638801
-5.54921 -0.0341178 0.000646174
-5.52931 -0.0343764 0.000653654
-5.50944 -0.0346376 0.000661242
-5.48958 -0.0349016 0.000668942
-5.46975 -0.0351683 0.000676755
-5.44994 -0.0354379 0.000684683
-5.43016 -0.0357103 0.000692729
-5.41039 -0.0359857 0.000700894
-5.39065 -0.036264 0.000709182
-5.37092 -0.0365452 0.000717593
-5.35122 -0.0368296 0.000726131
-5.33154 -0.037117 0.000734798
-5.31188 -0.0374075 0.000743597
-5.29224 -0.0377012 0.000752529
-5.27262 -0.0379981 0.000761598
-5.25302 -0.0382984 0.000770806
-5.23344 -0.0386019 0.000780157
-5.21388 -0.0389088 0.000789652
-5.19434 -0.0392191 0.000799294
-5.17482 -0.0395329 0.000809087
-5.15532 -0.0398503 0.000819034
-5.13584 -0.0401712 0.000829137
-5.11638 -0.0404958 0.0008394
-5.09694 -0.0408241 0.000849826
-5.07751 -0.0411561 0.000860418
-5.05811 -0.041492 0.000871179
-5.03872 -0.0418317 0.000882114
-5.01935 -0.0421754 0.000893225
-5 -0.0425231 0.000904516
-4.98067 -0.0428749 0.000915991
-4.96136 -0.0432308 0.000927654
-4.94206 -0.0435909 0.000939509
-4.92278 -0.0439552 0.000951558
-4.90352 -0.044324 0.000963808
-4.88428 -0.0446971 0.000976262
-4.86505 -0.0450747 0.000988924
-4.84584 -0.0454569 0.0010018
-4.82665 -0.0458437 0.00101489
-4.80748 -0.0462353 0.0010282
-4.78832 -0.0466316 0.00104174
-4.76918 -0.0470328 0.00105552
-4.75005 -0.047439 0.00106952
-4.73095 -0.0478502 0.00108377
-4.71185 -0.0482666 0.00109827
-4.69278 -0.0486882 0.00111302
-4.67372 -0.0491151 0.00112803
-4.65468 -0.0495473 0.0011433
-4.63565 -0.0499851 0.00115885
-4.61664 -0.0504285 0.00117466
-4.59764 -0.0508776 0.00119076
-4.57866 -0.0513325 0.00120715
-4.55969 -0.0517932 0.00122384
-4.54074 -0.05226 0.00124082
-4.52181 -0.0527329 0.00125812
-4.50289 -0.053212 0.00127573
-4.48398 -0.0536974 0.00129367
-4.46509 -0.0541893 0.00131193
-4.44622 -0.0546877 0.00133054
-4.42736 -0.0551929 0.00134949
-4.40851 -0.0557048 0.0013688
-4.38968 -0.0562237 0.00138847
-4.37086 -0.0567497 0.00140851
-4.35206 -0.0572829 0.00142894
-4.33327 -0.0578234 0.00144976
-4.31449 -0.0583714 0.00147097
-4.29573 -0.058927 0.0014926
-4.27698 -0.0594903 0.00151465
-4.25825 -0.0600616 0.00153713
-4.23953 -0.060641 0.00156005
-4.22082 -0.0612286 0.00158342
-4.20213 -0.0618246 0.00160726
-4.18345 -0.0624292 0.00163157
-4.16478 -0.0630425 0.00165637
-4.14613 -0.0636647 0.00168168
-4.12749 -0.064296 0.00170749
-4.10886 -0.0649365 0.00173384
-4.09024 -0.0655865 0.00176072
-4.07164 -0.0662461 0.00178816
-4.05305 -0.0669156 0.00181617
-4.03447 -0.0675952 0.00184477
-4.01591 -0.0682849 0.00187396
-3.99736 -0.0689852 0.00190377
-3.97882 -0.0696962 0.00193422
-3.96029 -0.070418 0.00196532
-3.94177 -0.0711511 0.00199708
-3.92327 -0.0718955 0.00202954
-3.90478 -0.0726515 0.0020627
-3.8863 -0.0734195 0.00209659
-3.86783 -0.0741996 0.00213122
-3.84937 -0.0749921 0.00216662
-3.83093 -0.0757972 0.00220281
-3.81249 -0.0766154 0.00223981
-3.79407 -0.0774468 0.00227765
-3.77566 -0.0782918 0.00231635
-3.75726 -0.0791506 0.00235594
-3.73887 -0.0800236 0.00239644
-3.72049 -0.0809111 0.00243787
-3.70213 -0.0818135 0.00248027
-3.68377 -0.082731 0.00252367
-3.66543 -0.0836641 0.0025681
-3.64709 -0.084613 0.00261358
-3.62877 -0.0855783 0.00266015
-3.61046 -0.0865602 0.00270784
-3.59215 -0.0875592 0.0027567
-3.57386 -0.0885757 0.00280675
-3.55558 -0.0896101 0.00285803
-3.53731 -0.0906629 0.00291058
-3.51905 -0.0917344 0.00296444
-3.5008 -0.0928252 0.00301966
-3.48256 -0.0939358 0.00307628
-3.46433 -0.0950666 0.00313434
-3.4461 -0.0962182 0.0031939
-3.42789 -0.0973911 0.003255
-3.40969 -0.0985859 0.00331769
-3.3915 -0.099803 0.00338203
-3.37332 -0.101043 0.00344808
-3.35515 -0.102307 0.00351589
-3.33698 -0.103595 0.00358552
-3.31883 -0.104908 0.00365704
-3.30069 -0.106246 0.00373051
-3.28255 -0.107611 0.003806
-3.26443 -0.109003 0.00388359
-3.24631 -0.110422 0.00396335
-3.2282 -0.11187 0.00404537
-3.2101 -0.113348 0.00412971
-3.19201 -0.114855 0.00421647
-3.17393 -0.116393 0.00430574
-3.15586 -0.117964 0.00439762
-3.1378 -0.119567 0.0044922
-3.11974 -0.121204 0.00458958
-3.1017 -0.122875 0.00468987
-3.08366 -0.124583 0.0047932
-3.06563 -0.126327 0.00489967
-3.04761 -0.12811 0.00500942
-3.0296 -0.129931 0.00512256
-3.01159 -0.131793 0.00523925
-2.9936 -0.133697 0.00535963
-2.97561 -0.135644 0.00548384
-2.95763 -0.137635 0.00561206
-2.93966 -0.139672 0.00574443
-2.9217 -0.141756 0.00588116
-2.90374 -0.143889 0.00602241
-2.88579 -0.146072 0.00616839
-2.86785 -0.148307 0.0063193
-2.84992 -0.150597 0.00647537
-2.83199 -0.152942 0.00663682
-2.81408 -0.155344 0.0068039
-2.79617 -0.157806 0.00697686
-2.77826 -0.16033 0.00715598
-2.76037 -0.162918 0.00734155
-2.74248 -0.165572 0.00753386
-2.7246 -0.168295 0.00773325
-2.70673 -0.171089 0.00794005
-2.68886 -0.173957 0.00815463
-2.671 -0.176901 0.00837737
-2.65315 -0.179925 0.00860869
-2.63531 -0.183031 0.00884901
-2.61747 -0.186223 0.0090988
-2.59964 -0.189504 0.00935855
-2.58182 -0.192878 0.00962879
-2.564 -0.196348 0.00991007
-2.54619 -0.199919 0.010203
-2.52838 -0.203594 0.0105082
-2.51059 -0.207378 0.0108264
-2.49279 -0.211276 0.0111582
-2.47501 -0.215291 0.0115045
-2.45723 -0.219431 0.0118662
-2.43946 -0.223699 0.012244
-2.42169 -0.228103 0.012639
-2.40394 -0.232647 0.0130521
-2.38618 -0.237338 0.0134846
-2.36844 -0.242184 0.0139377
-2.3507 -0.247192 0.0144125
-2.33296 -0.252369 0.0149105
-2.31523 -0.257723 0.0154332
-2.29751 -0.263264 0.0159823
-2.27979 -0.269001 0.0165595
-2.26208 -0.274944 0.0171667
-2.24438 -0.281104 0.0178061
-2.22668 -0.287491 0.0184798
-2.20898 -0.294119 0.0191904
-2.19129 -0.301001 0.0199405
-2.17361 -0.30815 0.0207332
-2.15593 -0.315581 0.0215716
-2.13826 -0.323312 0.0224593
-2.1206 -0.33136 0.0234001
-2.10294 -0.339743 0.0243983
-2.08528 -0.348482 0.0254587
-2.06763 -0.357599 0.0265864
-2.04998 -0.367119 0.0277871
-2.03234 -0.377066 0.0290674
-2.01471 -0.38747 0.0304341
-1.99708 -0.398362 0.0318953
-1.97945 -0.409775 0.0334596
-1.96183 -0.421745 0.0351371
-1.94422 -0.434313 0.0369386
-1.92661 -0.447523 0.0388767
-1.909 -0.461423 0.0409652
-1.8914 -0.476068 0.0432202
-1.87381 -0.491516 0.0456595
-1.85622 -0.507832 0.0483036
-1.83863 -0.525089 0.0511759
-1.82105 -0.543368 0.0543031
-1.80347 -0.562758 0.0577161
-1.7859 -0.583362 0.0614505
-1.76833 -0.605292 0.0655475
-1.75076 -0.628676 0.0700553
-1.7332 -0.653659 0.0750302
-1.71565 -0.680403 0.0805385
-1.69809 -0.709097 0.0866586
-1.68055 -0.739953 0.0934837
-1.663 -0.773217 0.101126
-1.64546 -0.809171 0.109719
-1.62793 -0.848144 0.119427
-1.6104 -0.890519 0.130449
-1.59287 -0.936744 0.143032
-1.57535 -0.987348 0.157481
-1.55783 -1.04296 0.17418
-1.54031 -1.10432 0.193618
-1.5228 -1.17233 0.21642
-1.50529 -1.24808 0.243399
-1.48779 -1.3329 0.275625
-1.47029 -1.42839 0.314529
-1.45279 -1.53658 0.362058
-1.4353 -1.65993 0.420903
-1.41781 -1.80152 0.494867
-1.40032 -1.96517 0.589441
-1.38284 -2.15552 0.712749
-1.36536 -2.37799 0.877128
-1.34788 -2.63828 1.10183
-1.33041 -2.94042 1.41766
-1.31293 -3.28096 1.87483
-1.29547 -3.63226 2.5545
-1.278 -3.89797 3.57721
-1.26054 -3.81229 5.06197
-1.24308 -2.83382 6.87672
-1.22563 -0.539174 8.12328
-1.20818 2.17669 7.65825
-1.19073 3.81287 5.95824
-1.17328 4.26155 4.25744
-1.15584 4.12223 3.01427
-1.1384 3.79496 2.181
-1.12096 3.44362 1.62546
-1.10353 3.12164 1.24692
-1.08609 2.84131 0.981418
-1.06866 2.6012 0.789734
-1.05124 2.39607 0.647619
-1.03381 2.22025 0.539733
-1.01639 2.06869 0.456106
-0.998969 1.93719 0.390084
-0.981551 1.82233 0.337115
-0.964136 1.72134 0.294007
-0.946723 1.632 0.258478
-0.929312 1.55252 0.228863
-0.911904 1.48144 0.203925
-0.894497 1.41756 0.182733
-0.877093 1.35989 0.164575
-0.859691 1.30761 0.1489
-0.842291 1.26005 0.135273
-0.824893 1.21662 0.123353
-0.807497 1.17685 0.112865
-0.790103 1.14032 0.103587
-0.77271 1.10667 0.0953381
-0.75532 1.07561 0.0879706
-0.737931 1.04687 0.0813614
-0.720544 1.02023 0.0754083
-0.703159 0.995473 0.0700255
-0.685776 0.972442 0.0651408
-0.668394 0.950978 0.0606929
-0.651013 0.930946 0.0566296
-0.633635 0.912229 0.052906
-0.616257 0.894719 0.0494837
-0.598881 0.878323 0.0463293
-0.581507 0.862955 0.0434139
-0.564134 0.848541 0.0407124
-0.546762 0.835013 0.0382026
-0.529392 0.82231 0.0358652
-0.512023 0.810376 0.0336831
-0.494655 0.799163 0.0316412
-0.477288 0.788625 0.0297261
-0.459922 0.778722 0.0279259
-0.442558 0.769417 0.02623
-0.425194 0.760676 0.0246287
-0.407832 0.752468 0.0231135
-0.39047 0.744766 0.0216768
-0.373109 0.737544 0.0203115
-0.355749 0.73078 0.0190113
-0.338391 0.724451 0.0177704
-0.321032 0.718539 0.0165837
-0.303675 0.713026 0.0154463
-0.286318 0.707896 0.0143538
-0.268962 0.703135 0.0133022
-0.251607 0.698729 0.0122878
-0.234252 0.694666 0.0113071
-0.216898 0.690935 0.0103568
-0.199544 0.687526 0.00943408
-0.182191 0.684431 0.00853599
-0.164838 0.681641 0.00765992
-0.147486 0.67915 0.00680338
-0.130134 0.67695 0.00596399
-0.112782 0.675037 0.00513949
-0.0954304 0.673406 0.00432771
-0.0780791 0.672053 0.00352658
-0.060728 0.670974 0.00273406
-0.043377 0.670167 0.00194818
-0.0260262 0.66963 0.00116703
-0.00867539 0.669362 0.000388697
0.00867539 0.669362 -0.000388697
0.0260262 0.66963 -0.00116703
0.043377 0.670167 -0.00194818
0.060728 0.670974 -0.00273406
0.0780791 0.672053 -0.00352658
0.0954304 0.673406 -0.00432771
0.112782 0.675037 -0.00513949
0.130134 0.67695 -0.00596399
0.147486 0.67915 -0.00680338
0.164838 0.681641 -0.00765992
0.182191 0.684431 -0.00853599
0.199544 0.687526 -0.00943408
0.216898 0.690935 -0.0103568
0.234252 0.694666 -0.0113071
0.251607 0.698729 -0.0122878
0.268962 0.703135 -0.0133022
0.286318 0.707896 -0.0143538
0.303675 0.713026 -0.0154463
0.321032 0.718539 -0.0165837
0.338391 0.724451 -0.0177704
0.355749 0.73078 -0.0190113
0.373109 0.737544 -0.0203115
0.39047 0.744766 -0.0216768
0.407832 0.752468 -0.0231135
0.425194 0.760676 -0.0246287
0.442558 0.769417 -0.02623
0.459922 0.778722 -0.0279259
0.477288 0.788625 -0.0297261
0.494655 0.799163 -0.0316412
0.512023 0.810376 -0.0336831
0.529392 0.82231 -0.0358652
0.546762 0.835013 -0.0382026
0.564134 0.848541 -0.0407124
0.581507 0.862955 -0.0434139
0.598881 0.878323 -0.0463293
0.616257 0.894719 -0.0494837
0.633635 0.912229 -0.052906
0.651013 0.930946 -0.0566296
0.668394 0.950978 -0.0606929
0.685776 0.972442 -0.0651408
0.703159 0.995473 -0.0700255
0.720544 1.02023 -0.0754083
0.737931 1.04687 -0.0813614
0.75532 1.07561 -0.0879706
0.77271 1.10667 -0.0953381
0.790103 1.14032 -0.103587
0.807497 1.17685 -0.112865
0.824893 1.21662 -0.123353
0.842291 1.26005 -0.135273
0.859691 1.30761 -0.1489
0.877093 1.35989 -0.164575
0.894497 1.41756 -0.182733
0.911904 1.48144 -0.203925
0.929312 1.55252 -0.228863
0.946723 1.632 -0.258478
0.964136 1.72134 -0.294007
0.981551 1.82233 -0.337115
0.998969 1.93719 -0.390084
1.01639 2.06869 -0.456106
1.03381 2.22025 -0.539733
1.05124 2.39607 -0.647619
1.06866 2.6012 -0.789734
1.08609 2.84131 -0.981418
1.10353 3.12164 -1.24692
1.12096 3.44362 -1.62546
1.1384 3.79496 -2.181
1.15584 4.12223 -3.01427
1.17328 4.26155 -4.25744
1.19073 3.81287 -5.95824
1.20818 2.17669 -7.65825
1.22563 -0.539174 -8.12328
1.24308 -2.83382 -6.87672
1.26054 -3.81229 -5.06197
1.278 -3.89797 -3.57721
1.29547 -3.63226 -2.5545
1.31293 -3.28096 -1.87483
1.33041 -2.94042 -1.41766
1.34788 -2.63828 -1.10183
1.36536 -2.37799 -0.877128
1.38284 -2.15552 -0.712749
1.40032 -1.96517 -0.589441
1.41781 -1.80152 -0.494867
1.4353 -1.65993 -0.420903
1.45279 -1.53658 -0.362058
1.47029 -1.42839 -0.314529
1.48779 -1.3329 -0.275625
1.50529 -1.24808 -0.243399
1.5228 -1.17233 -0.21642
1.54031 -1.10432 -0.193618
1.55783 -1.04296 -0.17418
1.57535 -0.987348 -0.157481
1.59287 -0.936744 -0.143032
1.6104 -0.890519 -0.130449
1.62793 -0.848144 -0.119427
1.64546 -0.809171 -0.109719
1.663 -0.773217 -0.101126
1.68055 -0.739953 -0.0934837
1.69809 -0.709097 -0.0866586
1.71565 -0.680403 -0.0805385
1.7332 -0.653659 -0.0750302
1.75076 -0.628676 -0.0700553
1.76833 -0.605292 -0.0655475
1.7859 -0.583362 -0.0614505
1.80347 -0.562758 -0.0577161
1.82105 -0.543368 -0.0543031
1.83863 -0.525089 -0.0511759
1.85622 -0.507832 -0.0483036
1.87381 -0.491516 -0.0456595
1.8914 -0.476068 -0.0432202
1.909 -0.461423 -0.0409652
1.92661 -0.447523 -0.0388767
1.94422 -0.434313 -0.0369386
1.96183 -0.421745 -0.0351371
1.97945 -0.409775 -0.0334596
1.99708 -0.398362 -0.0318953
2.01471 -0.38747 -0.0304341
2.03234 -0.377066 -0.0290674
2.04998 -0.367119 -0.0277871
2.06763 -0.357599 -0.0265864
2.08528 -0.348482 -0.0254587
2.10294 -0.339743 -0.0243983
2.1206 -0.33136 -0.0234001
2.13826 -0.323312 -0.0224593
2.15593 -0.315581 -0.0215716
2.17361 -0.30815 -0.0207332
2.19129 -0.301001 -0.0199405
2.20898 -0.294119 -0.0191904
2.22668 -0.287491 -0.0184798
2.24438 -0.281104 -0.0178061
2.26208 -0.274944 -0.0171667
2.27979 -0.269001 -0.0165595
2.29751 -0.263264 -0.0159823
2.31523 -0.257723 -0.0154332
2.33296 -0.252369 -0.0149105
2.3507 -0.247192 -0.0144125
2.36844 -0.242184 -0.0139377
2.38618 -0.237338 -0.0134846
2.40394 -0.232647 -0.0130521
2.42169 -0.228103 -0.012639
2.43946 -0.223699 -0.012244
2.45723 -0.219431 -0.0118662
2.47501 -0.215291 -0.0115045
2.49279 -0.211276 -0.0111582
2.51059 -0.207378 -0.0108264
2.52838 -0.203594 -0.0105082
2.54619 -0.199919 -0.010203
2.564 -0.196348 -0.00991007
2.58182 -0.192878 -0.00962879
2.59964 -0.189504 -0.00935855
2.61747 -0.186223 -0.0090988
2.63531 -0.183031 -0.00884901
2.65315 -0.179925 -0.00860869
2.671 -0.176901 -0.00837737
2.68886 -0.173957 -0.00815463
2.70673 -0.171089 -0.00794005
2.7246 -0.168295 -0.00773325
2.74248 -0.165572 -0.00753386
2.76037 -0.162918 -0.00734155
2.77826 -0.16033 -0.00715598
2.79617 -0.157806 -0.00697686
2.81408 -0.155344 -0.0068039
2.83199 -0.152942 -0.00663682
2.84992 -0.150597 -0.00647537
2.86785 -0.148307 -0.0063193
2.88579 -0.146072 -0.00616839
2.90374 -0.143889 -0.00602241
2.9217 -0.141756 -0.00588116
2.93966 -0.139672 -0.00574443
2.95763 -0.137635 -0.00561206
2.97561 -0.135644 -0.00548384
2.9936 -0.133697 -0.00535963
3.01159 -0.131793 -0.00523925
3.0296 -0.129931 -0.00512256
3.04761 -0.12811 -0.00500942
3.06563 -0.126327 -0.00489967
3.08366 -0.124583 -0.0047932
3.1017 -0.122875 -0.00468987
3.11974 -0.121204 -0.00458958
3.1378 -0.119567 -0.0044922
3.15586 -0.117964 -0.00439762
3.17393 -0.116393 -0.00430574
3.19201 -0.114855 -0.00421647
3.2101 -0.113348 -0.00412971
3.2282 -0.11187 -0.00404537
3.24631 -0.110422 -0.00396335
3.26443 -0.109003 -0.00388359
3.28255 -0.107611 -0.003806
3.30069 -0.106246 -0.00373051
3.31883 -0.104908 -0.00365704
3.33698 -0.103595 -0.00358552
3.35515 -0.102307 -0.00351589
3.37332 -0.101043 -0.00344808
3.3915 -0.099803 -0.00338203
3.40969 -0.0985859 -0.00331769
3.42789 -0.0973911 -0.003255
3.4461 -0.0962182 -0.0031939
3.46433 -0.0950666 -0.00313434
3.48256 -0.0939358 -0.00307628
3.5008 -0.0928252 -0.00301966
3.51905 -0.0917344 -0.00296444
3.53731 -0.0906629 -0.00291058
3.55558 -0.0896101 -0.00285803
3.57386 -0.0885757 -0.00280675
3.59215 -0.0875592 -0.0027567
3.61046 -0.0865602 -0.00270784
3.62877 -0.0855783 -0.00266015
3.64709 -0.084613 -0.00261358
3.66543 -0.0836641 -0.0025681
3.68377 -0.082731 -0.00252367
3.70213 -0.0818135 -0.00248027
3.72049 -0.0809111 -0.00243787
3.73887 -0.0800236 -0.00239644
3.75726 -0.0791506 -0.00235594
3.77566 -0.0782918 -0.00231635
3.79407 -0.0774468 -0.00227765
3.81249 -0.0766154 -0.00223981
3.83093 -0.0757972 -0.00220281
3.84937 -0.0749921 -0.00216662
3.86783 -0.0741996 -0.00213122
3.8863 -0.0734195 -0.00209659
3.90478 -0.0726515 -0.0020627
3.92327 -0.0718955 -0.00202954
3.94177 -0.0711511 -0.00199708
3.96029 -0.070418 -0.00196532
3.97882 -0.0696962 -0.00193422
3.99736 -0.0689852 -0.00190377
4.01591 -0.0682849 -0.00187396
4.03447 -0.0675952 -0.00184477
4.05305 -0.0669156 -0.00181617
4.07164 -0.0662461 -0.00178816
4.09024 -0.0655865 -0.00176072
4.10886 -0.0649365 -0.00173384
4.12749 -0.064296 -0.00170749
4.14613 -0.0636647 -0.00168168
4.16478 -0.0630425 -0.00165637
4.18345 -0.0624292 -0.00163157
4.20213 -0.0618246 -0.00160726
4.22082 -0.0612286 -0.00158342
4.23953 -0.060641 -0.00156005
4.25825 -0.0600616 -0.00153713
4.27698 -0.0594903 -0.00151465
4.29573 -0.058927 -0.0014926
4.31449 -0.0583714 -0.00147097
4.33327 -0.0578234 -0.00144976
4.35206 -0.0572829 -0.00142894
4.37086 -0.0567497 -0.00140851
4.38968 -0.0562237 -0.00138847
4.40851 -0.0557048 -0.0013688
4.42736 -0.0551929 -0.00134949
4.44622 -0.0546877 -0.00133054
4.46509 -0.0541893 -0.00131193
4.48398 -0.0536974 -0.00129367
4.50289 -0.053212 -0.00127573
4.52181 -0.0527329 -0.00125812
4.54074 -0.05226 -0.00124082
4.55969 -0.0517932 -0.00122384
4.57866 -0.0513325 -0.00120715
4.59764 -0.0508776 -0.00119076
4.61664 -0.0504285 -0.00117466
4.63565 -0.0499851 -0.00115885
4.65468 -0.0495473 -0.0011433
4.67372 -0.0491151 -0.00112803
4.69278 -0.0486882 -0.00111302
4.71185 -0.0482666 -0.00109827
4.73095 -0.0478502 -0.00108377
4.75005 -0.047439 -0.00106952
4.76918 -0.0470328 -0.00105552
4.78832 -0.0466316 -0.00104174
4.80748 -0.0462353 -0.0010282
4.82665 -0.0458437 -0.00101489
4.84584 -0.0454569 -0.0010018
4.86505 -0.0450747 -0.000988924
4.88428 -0.0446971 -0.000976262
4.90352 -0.044324 -0.000963808
4.92278 -0.0439552 -0.000951558
4.94206 -0.0435909 -0.000939509
4.96136 -0.0432308 -0.000927654
4.98067 -0.0428749 -0.000915991
5 -0.0425231 -0.000904516
5.01935 -0.0421754 -0.000893225
5.03872 -0.0418317 -0.000882114
5.05811 -0.041492 -0.000871179
5.07751 -0.0411561 -0.000860418
5.09694 -0.0408241 -0.000849826
5.11638 -0.0404958 -0.0008394
5.13584 -0.0401712 -0.000829137
5.15532 -0.0398503 -0.000819034
5.17482 -0.0395329 -0.000809087
5.19434 -0.0392191 -0.000799294
5.21388 -0.0389088 -0.000789652
5.23344 -0.0386019 -0.000780157
5.25302 -0.0382984 -0.000770806
5.27262 -0.0379981 -0.000761598
5.29224 -0.0377012 -0.000752529
5.31188 -0.0374075 -0.000743597
5.33154 -0.037117 -0.000734798
5.35122 -0.0368296 -0.000726131
5.37092 -0.0365452 -0.000717593
5.39065 -0.036264 -0.000709182
5.41039 -0.0359857 -0.000700894
5.43016 -0.0357103 -0.000692729
5.44994 -0.0354379 -0.000684683
5.46975 -0.0351683 -0.000676755
5.48958 -0.0349016 -0.000668942
5.50944 -0.0346376 -0.000661242
5.52931 -0.0343764 -0.000653654
5.54921 -0.0341178 -0.000646174
5.56913 -0.033862 -0.000638801
5.58907 -0.0336087 -0.000631534
5.60904 -0.0333581 -0.00062437
5.62903 -0.03311 -0.000617307
5.64904 -0.0328644 -0.000610344
5.66907 -0.0326213 -0.000603479
5.68913 -0.0323806 -0.00059671
5.70922 -0.0321423 -0.000590035
5.72933 -0.0319065 -0.000583453
5.74946 -0.0316729 -0.000576962
5.76961 -0.0314417 -0.000570561
5.7898 -0.0312128 -0.000564248
5.81 -0.0309861 -0.000558021
5.83023 -0.0307616 -0.000551879
5.85049 -0.0305393 -0.00054582
5.87077 -0.0303192 -0.000539844
5.89108 -0.0301012 -0.000533949
5.91142 -0.0298853 -0.000528132
5.93178 -0.0296715 -0.000522394
5.95216 -0.0294597 -0.000516732
5.97258 -0.0292499 -0.000511145
5.99302 -0.0290422 -0.000505633
6.01349 -0.0288364 -0.000500194
6.03398 -0.0286325 -0.000494826
6.05451 -0.0284305 -0.000489528
6.07506 -0.0282305 -0.0004843
6.09564 -0.0280323 -0.00047914
6.11625 -0.0278359 -0.000474047
6.13688 -0.0276413 -0.000469019
6.15755 -0.0274486 -0.000464057
6.17824 -0.0272576 -0.000459158
6.19897 -0.0270683 -0.000454322
6.21972 -0.0268808 -0.000449548
6.24051 -0.0266949 -0.000444834
6.26132 -0.0265108 -0.000440181
6.28216 -0.0263283 -0.000435586
6.30304 -0.0261474 -0.000431048
6.32395 -0.0259682 -0.000426568
6.34489 -0.0257905 -0.000422144
6.36586 -0.0256144 -0.000417775
6.38686 -0.0254399 -0.00041346
6.40789 -0.0252669 -0.000409198
6.42896 -0.0250954 -0.000404989
6.45006 -0.0249255 -0.000400832
6.47119 -0.024757 -0.000396726
6.49236 -0.0245899 -0.00039267
6.51356 -0.0244243 -0.000388663
6.5348 -0.0242601 -0.000384705
6.55607 -0.0240974 -0.000380795
6.57737 -0.023936 -0.000376931
6.59871 -0.023776 -0.000373114
6.62008 -0.0236173 -0.000369343
6.6415 -0.02346 -0.000365617
6.66294 -0.023304 -0.000361935
6.68443 -0.0231493 -0.000358297
6.70595 -0.0229959 -0.000354702
6.72751 -0.0228437 -0.000351149
6.74911 -0.0226929 -0.000347637
6.77074 -0.0225432 -0.000344167
6.79241 -0.0223948 -0.000340737
6.81413 -0.0222476 -0.000337347
6.83588 -0.0221016 -0.000333997
6.85767 -0.0219568 -0.000330685
6.8795 -0.0218132 -0.000327411
6.90138 -0.0216707 -0.000324174
6.92329 -0.0215293 -0.000320975
6.94524 -0.0213891 -0.000317812
6.96724 -0.02125 -0.000314685
6.98928 -0.021112 -0.000311593
7.01137 -0.0209751 -0.000308536
7.03349 -0.0208393 -0.000305513
7.05566 -0.0207045 -0.000302525
7.07788 -0.0205708 -0.000299569
7.10014 -0.0204381 -0.000296647
7.12244 -0.0203065 -0.000293757
7.14479 -0.0201758 -0.000290899
7.16719 -0.0200462 -0.000288072
7.18963 -0.0199175 -0.000285276
7.21213 -0.0197898 -0.000282511
7.23467 -0.0196631 -0.000279776
7.25725 -0.0195374 -0.000277071
7.27989 -0.0194125 -0.000274395
7.30258 -0.0192887 -0.000271748
7.32532 -0.0191657 -0.00026913
7.34811 -0.0190437 -0.000266539
7.37095 -0.0189225 -0.000263977
7.39384 -0.0188023 -0.000261441
7.41679 -0.0186829 -0.000258933
7.43978 -0.0185644 -0.00025645
7.46284 -0.0184467 -0.000253995
7.48595 -0.0183299 -0.000251564
7.50911 -0.0182139 -0.00024916
7.53233 -0.0180988 -0.00024678
7.55561 -0.0179845 -0.000244425
7.57894 -0.017871 -0.000242095
7.60234 -0.0177583 -0.000239788
7.62579 -0.0176464 -0.000237505
7.64931 -0.0175352 -0.000235246
7.67288 -0.0174248 -0.00023301
7.69652 -0.0173152 -0.000230796
7.72022 -0.0172064 -0.000228605
7.74398 -0.0170983 -0.000226436
7.76781 -0.0169909 -0.000224288
7.7917 -0.0168843 -0.000222163
7.81566 -0.0167783 -0.000220058
7.83968 -0.0166731 -0.000217975
7.86378 -0.0165686 -0.000215912
7.88794 -0.0164648 -0.000213869
7.91217 -0.0163616 -0.000211846
7.93648 -0.0162591 -0.000209843
7.96085 -0.0161573 -0.00020786
7.9853 -0.0160562 -0.000205896
8.00983 -0.0159557 -0.000203951
8.03443 -0.0158559 -0.000202025
8.0591 -0.0157566 -0.000200117
8.08386 -0.015658 -0.000198227
8.10869 -0.0155601 -0.000196355
8.13361 -0.0154627 -0.000194501
8.1586 -0.0153659 -0.000192665
8.18368 -0.0152698 -0.000190846
8.20884 -0.0151742 -0.000189043
8.23409 -0.0150792 -0.000187258
8.25943 -0.0149848 -0.000185489
8.28486 -0.0148909 -0.000183736
8.31038 -0.0147976 -0.000181999
8.33598 -0.0147048 -0.000180278
8.36169 -0.0146126 -0.000178573
8.38748 -0.0145209 -0.000176883
8.41338 -0.0144298 -0.000175208
8.43937 -0.0143391 -0.000173548
8.46547 -0.014249 -0.000171903
8.49166 -0.0141594 -0.000170272
8.51797 -0.0140703 -0.000168656
8.54437 -0.0139816 -0.000167054
8.57089 -0.0138935 -0.000165466
8.59752 -0.0138058 -0.000163891
8.62426 -0.0137185 -0.00016233
8.65112 -0.0136318 -0.000160782
8.67809 -0.0135455 -0.000159247
8.70518 -0.0134596 -0.000157726
8.7324 -0.0133742 -0.000156216
8.75974 -0.0132892 -0.00015472
8.78721 -0.0132046 -0.000153235
8.81482 -0.0131204 -0.000151763
8.84255 -0.0130366 -0.000150303
8.87042 -0.0129533 -0.000148854
8.89844 -0.0128703 -0.000147417
8.92659 -0.0127877 -0.000145991
8.9549 -0.0127055 -0.000144576
8.98335 -0.0126236 -0.000143173
9.01196 -0.0125421 -0.00014178
9.04073 -0.0124609 -0.000140397
9.06966 -0.0123801 -0.000139025
9.09875 -0.0122996 -0.000137663
9.12802 -0.0122194 -0.000136311
9.15746 -0.0121396 -0.000134969
9.18709 -0.01206 -0.000133637
9.2169 -0.0119807 -0.000132314
9.2469 -0.0119018 -0.000131
9.27709 -0.011823 -0.000129695
9.30749 -0.0117446 -0.000128399
9.3381 -0.0116664 -0.000127111
9.36893 -0.0115884 -0.000125832
9.39998 -0.0115107 -0.000124561
9.43125 -0.0114332 -0.000123298
9.46277 -0.0113559 -0.000122042
9.49453 -0.0112788 -0.000120794
9.52655 -0.0112018 -0.000119553
9.55883 -0.011125 -0.00011832
9.59138 -0.0110484 -0.000117093
9.62422 -0.0109719 -0.000115872
9.65735 -0.0108956 -0.000114658
9.69079 -0.0108193 -0.00011345
9.72455 -0.0107431 -0.000112247
9.75865 -0.010667 -0.00011105
9.79309 -0.0105909 -0.000109858
9.8279 -0.0105148 -0.00010867
9.8631 -0.0104388 -0.000107487
9.89869 -0.0103627 -0.000106308
9.93471 -0.0102865 -0.000105133
9.97117 -0.0102103 -0.00010396
10.0081 -0.010134 -0.000102791
10.0455 -0.0100575 -0.000101624
10.0835 -0.00998079 -0.000100458
10.122 -0.00990387 -9.92932e-05
10.1611 -0.00982668 -9.8129e-05
10.2008 -0.00974916 -9.69645e-05
10.2412 -0.00967125 -9.57989e-05
10.2824 -0.00959288 -9.46313e-05
10.3244 -0.00951397 -9.34607e-05
10.3672 -0.00943445 -9.22859e-05
10.4109 -0.0093542 -9.11055e-05
10.4557 -0.00927311 -8.9918e-05
10.5017 -0.00919103 -8.87214e-05
10.5489 -0.0091078 -8.75136e-05
10.5976 -0.0090232 -8.62917e-05
10.6479 -0.00893698 -8.50523e-05
10.7002 -0.00884879 -8.3791e-05
10.7547 -0.00875819 -8.25019e-05
10.8119 -0.00866458 -8.11771e-05
10.8724 -0.0085671 -7.98053e-05
10.9373 -0.00846444 -7.83691e-05
11.0083 -0.00835436 -7.68391e-05
11.0884 -0.00823256 -7.51581e-05
11.1861 -0.00808761 -7.3174e-05


==> anc/HERMITE/GAMMA01/GRpOneLoop.txt <==
-11.1861 -0.008088 -7.3181e-05
-11.0884 -0.00823297 -7.51654e-05
-11.0083 -0.00835478 -7.68467e-05
-10.9373 -0.00846486 -7.8377e-05
-10.8724 -0.00856754 -7.98135e-05
-10.8119 -0.00866503 -8.11855e-05
-10.7547 -0.00875865 -8.25105e-05
-10.7002 -0.00884925 -8.37998e-05
-10.6479 -0.00893745 -8.50614e-05
-10.5976 -0.00902369 -8.6301e-05
-10.5489 -0.0091083 -8.75231e-05
-10.5017 -0.00919154 -8.87312e-05
-10.4557 -0.00927362 -8.99279e-05
-10.4109 -0.00935472 -9.11157e-05
-10.3672 -0.00943498 -9.22962e-05
-10.3244 -0.00951451 -9.34713e-05
-10.2824 -0.00959343 -9.46421e-05
-10.2412 -0.0096718 -9.58099e-05
-10.2008 -0.00974973 -9.69757e-05
-10.1611 -0.00982726 -9.81405e-05
-10.122 -0.00990446 -9.93049e-05
-10.0835 -0.00998138 -0.00010047
-10.0455 -0.0100581 -0.000101636
-10.0081 -0.0101346 -0.000102803
-9.97117 -0.0102109 -0.000103973
-9.93471 -0.0102872 -0.000105146
-9.89869 -0.0103633 -0.000106321
-9.8631 -0.0104394 -0.000107501
-9.8279 -0.0105155 -0.000108684
-9.79309 -0.0105916 -0.000109872
-9.75865 -0.0106676 -0.000111064
-9.72455 -0.0107438 -0.000112262
-9.69079 -0.01082 -0.000113464
-9.65735 -0.0108963 -0.000114673
-9.62422 -0.0109726 -0.000115887
-9.59138 -0.0110491 -0.000117108
-9.55883 -0.0111258 -0.000118335
-9.52655 -0.0112026 -0.000119569
-9.49453 -0.0112795 -0.00012081
-9.46277 -0.0113566 -0.000122059
-9.43125 -0.011434 -0.000123314
-9.39998 -0.0115115 -0.000124578
-9.36893 -0.0115892 -0.000125849
-9.3381 -0.0116672 -0.000127129
-9.30749 -0.0117454 -0.000128417
-9.27709 -0.0118239 -0.000129713
-9.2469 -0.0119026 -0.000131018
-9.2169 -0.0119816 -0.000132333
-9.18709 -0.0120609 -0.000133656
-9.15746 -0.0121404 -0.000134989
-9.12802 -0.0122203 -0.000136331
-9.09875 -0.0123005 -0.000137684
-9.06966 -0.012381 -0.000139046
-9.04073 -0.0124618 -0.000140418
-9.01196 -0.012543 -0.000141801
-8.98335 -0.0126245 -0.000143194
-8.9549 -0.0127064 -0.000144598
-8.92659 -0.0127887 -0.000146013
-8.89844 -0.0128713 -0.00014744
-8.87042 -0.0129543 -0.000148877
-8.84255 -0.0130377 -0.000150326
-8.81482 -0.0131214 -0.000151787
-8.78721 -0.0132056 -0.000153259
-8.75974 -0.0132902 -0.000154744
-8.7324 -0.0133752 -0.000156241
-8.70518 -0.0134607 -0.000157751
-8.67809 -0.0135466 -0.000159273
-8.65112 -0.0136329 -0.000160808
-8.62426 -0.0137197 -0.000162357
-8.59752 -0.0138069 -0.000163918
-8.57089 -0.0138946 -0.000165493
-8.54437 -0.0139828 -0.000167082
-8.51797 -0.0140714 -0.000168684
-8.49166 -0.0141606 -0.000170301
-8.46547 -0.0142502 -0.000171932
-8.43937 -0.0143404 -0.000173578
-8.41338 -0.014431 -0.000175238
-8.38748 -0.0145222 -0.000176913
-8.36169 -0.0146139 -0.000178604
-8.33598 -0.0147061 -0.00018031
-8.31038 -0.0147989 -0.000182031
-8.28486 -0.0148922 -0.000183768
-8.25943 -0.0149861 -0.000185522
-8.23409 -0.0150806 -0.000187291
-8.20884 -0.0151756 -0.000189077
-8.18368 -0.0152712 -0.00019088
-8.1586 -0.0153674 -0.0001927
-8.13361 -0.0154641 -0.000194537
-8.10869 -0.0155615 -0.000196392
-8.08386 -0.0156595 -0.000198264
-8.0591 -0.0157581 -0.000200154
-8.03443 -0.0158573 -0.000202063
-8.00983 -0.0159572 -0.00020399
-7.9853 -0.0160577 -0.000205936
-7.96085 -0.0161589 -0.0002079
-7.93648 -0.0162607 -0.000209884
-7.91217 -0.0163632 -0.000211888
-7.88794 -0.0164664 -0.000213911
-7.86378 -0.0165702 -0.000215954
-7.83968 -0.0166748 -0.000218018
-7.81566 -0.01678 -0.000220102
-7.7917 -0.016886 -0.000222207
-7.76781 -0.0169926 -0.000224334
-7.74398 -0.0171 -0.000226482
-7.72022 -0.0172081 -0.000228652
-7.69652 -0.017317 -0.000230844
-7.67288 -0.0174267 -0.000233058
-7.64931 -0.017537 -0.000235295
-7.62579 -0.0176482 -0.000237555
-7.60234 -0.0177601 -0.000239839
-7.57894 -0.0178729 -0.000242146
-7.55561 -0.0179864 -0.000244478
-7.53233 -0.0181008 -0.000246833
-7.50911 -0.0182159 -0.000249214
-7.48595 -0.0183319 -0.000251619
-7.46284 -0.0184487 -0.00025405
-7.43978 -0.0185664 -0.000256507
-7.41679 -0.018685 -0.00025899
-7.39384 -0.0188044 -0.0002615
-7.37095 -0.0189246 -0.000264036
-7.34811 -0.0190458 -0.0002666
-7.32532 -0.0191679 -0.000269191
-7.30258 -0.0192909 -0.000271811
-7.27989 -0.0194148 -0.000274459
-7.25725 -0.0195396 -0.000277136
-7.23467 -0.0196654 -0.000279842
-7.21213 -0.0197922 -0.000282578
-7.18963 -0.0199199 -0.000285344
-7.16719 -0.0200486 -0.000288141
-7.14479 -0.0201782 -0.000290969
-7.12244 -0.0203089 -0.000293828
-7.10014 -0.0204406 -0.000296719
-7.07788 -0.0205733 -0.000299643
-7.05566 -0.0207071 -0.000302599
-7.03349 -0.0208419 -0.000305589
-7.01137 -0.0209777 -0.000308613
-6.98928 -0.0211147 -0.000311671
-6.96724 -0.0212527 -0.000314764
-6.94524 -0.0213919 -0.000317893
-6.92329 -0.0215321 -0.000321057
-6.90138 -0.0216735 -0.000324258
-6.8795 -0.021816 -0.000327496
-6.85767 -0.0219597 -0.000330771
-6.83588 -0.0221045 -0.000334085
-6.81413 -0.0222506 -0.000337437
-6.79241 -0.0223978 -0.000340828
-6.77074 -0.0225463 -0.00034426
-6.74911 -0.0226959 -0.000347731
-6.72751 -0.0228468 -0.000351244
-6.70595 -0.022999 -0.000354799
-6.68443 -0.0231525 -0.000358396
-6.66294 -0.0233072 -0.000362036
-6.6415 -0.0234633 -0.000365719
-6.62008 -0.0236206 -0.000369447
-6.59871 -0.0237793 -0.00037322
-6.57737 -0.0239394 -0.000377039
-6.55607 -0.0241008 -0.000380904
-6.5348 -0.0242636 -0.000384816
-6.51356 -0.0244279 -0.000388776
-6.49236 -0.0245935 -0.000392785
-6.47119 -0.0247606 -0.000396843
-6.45006 -0.0249292 -0.000400951
-6.42896 -0.0250992 -0.000405111
-6.40789 -0.0252707 -0.000409322
-6.38686 -0.0254438 -0.000413585
-6.36586 -0.0256184 -0.000417902
-6.34489 -0.0257945 -0.000422274
-6.32395 -0.0259722 -0.0004267
-6.30304 -0.0261515 -0.000431183
-6.28216 -0.0263324 -0.000435722
-6.26132 -0.026515 -0.00044032
-6.24051 -0.0266992 -0.000444976
-6.21972 -0.0268851 -0.000449692
-6.19897 -0.0270727 -0.000454469
-6.17824 -0.027262 -0.000459307
-6.15755 -0.0274531 -0.000464209
-6.13688 -0.0276459 -0.000469174
-6.11625 -0.0278405 -0.000474204
-6.09564 -0.0280369 -0.0004793
-6.07506 -0.0282352 -0.000484463
-6.05451 -0.0284354 -0.000489694
-6.03398 -0.0286374 -0.000494995
-6.01349 -0.0288413 -0.000500365
-5.99302 -0.0290472 -0.000505808
-5.97258 -0.029255 -0.000511324
-5.95216 -0.0294649 -0.000516913
-5.93178 -0.0296767 -0.000522578
-5.91142 -0.0298906 -0.00052832
-5.89108 -0.0301066 -0.00053414
-5.87077 -0.0303247 -0.000540039
-5.85049 -0.0305449 -0.000546019
-5.83023 -0.0307672 -0.000552081
-5.81 -0.0309918 -0.000558227
-5.7898 -0.0312186 -0.000564458
-5.76961 -0.0314476 -0.000570775
-5.74946 -0.0316789 -0.00057718
-5.72933 -0.0319125 -0.000583675
-5.70922 -0.0321485 -0.000590261
-5.68913 -0.0323868 -0.00059694
-5.66907 -0.0326276 -0.000603714
-5.64904 -0.0328708 -0.000610583
-5.62903 -0.0331165 -0.000617551
-5.60904 -0.0333647 -0.000624618
-5.58907 -0.0336154 -0.000631787
-5.56913 -0.0338688 -0.000639059
-5.54921 -0.0341248 -0.000646437
-5.52931 -0.0343834 -0.000653921
-5.50944 -0.0346447 -0.000661515
-5.48958 -0.0349088 -0.00066922
-5.46975 -0.0351757 -0.000677039
-5.44994 -0.0354454 -0.000684973
-5.43016 -0.0357179 -0.000693024
-5.41039 -0.0359934 -0.000701195
-5.39065 -0.0362718 -0.000709488
-5.37092 -0.0365532 -0.000717906
-5.35122 -0.0368376 -0.00072645
-5.33154 -0.0371252 -0.000735123
-5.31188 -0.0374158 -0.000743928
-5.29224 -0.0377097 -0.000752867
-5.27262 -0.0380067 -0.000761943
-5.25302 -0.0383071 -0.000771158
-5.23344 -0.0386108 -0.000780516
-5.21388 -0.0389178 -0.000790018
-5.19434 -0.0392283 -0.000799668
-5.17482 -0.0395422 -0.000809469
-5.15532 -0.0398597 -0.000819423
-5.13584 -0.0401808 -0.000829534
-5.11638 -0.0405056 -0.000839805
-5.09694 -0.040834 -0.00085024
-5.07751 -0.0411662 -0.00086084
-5.05811 -0.0415022 -0.00087161
-5.03872 -0.0418421 -0.000882554
-5.01935 -0.042186 -0.000893674
-5 -0.0425339 -0.000904975
-4.98067 -0.0428858 -0.00091646
-4.96136 -0.0432419 -0.000928132
-4.94206 -0.0436022 -0.000939997
-4.92278 -0.0439668 -0.000952057
-4.90352 -0.0443357 -0.000964318
-4.88428 -0.044709 -0.000976782
-4.86505 -0.0450868 -0.000989455
-4.84584 -0.0454692 -0.00100234
-4.82665 -0.0458563 -0.00101544
-4.80748 -0.046248 -0.00102877
-4.78832 -0.0466446 -0.00104232
-4.76918 -0.047046 -0.00105611
-4.75005 -0.0474524 -0.00107013
-4.73095 -0.0478639 -0.00108439
-4.71185 -0.0482805 -0.0010989
-4.69278 -0.0487023 -0.00111367
-4.67372 -0.0491294 -0.00112869
-4.65468 -0.049562 -0.00114398
-4.63565 -0.05 -0.00115954
-4.61664 -0.0504437 -0.00117537
-4.59764 -0.050893 -0.00119149
-4.57866 -0.0513482 -0.00120789
-4.55969 -0.0518092 -0.00122459
-4.54074 -0.0522763 -0.0012416
-4.52181 -0.0527494 -0.00125891
-4.50289 -0.0532288 -0.00127654
-4.48398 -0.0537146 -0.0012945
-4.46509 -0.0542068 -0.00131278
-4.44622 -0.0547055 -0.00133141
-4.42736 -0.055211 -0.00135038
-4.40851 -0.0557233 -0.00136971
-4.38968 -0.0562425 -0.0013894
-4.37086 -0.0567689 -0.00140947
-4.35206 -0.0573024 -0.00142992
-4.33327 -0.0578433 -0.00145076
-4.31449 -0.0583916 -0.001472
-4.29573 -0.0589476 -0.00149365
-4.27698 -0.0595114 -0.00151572
-4.25825 -0.0600831 -0.00153823
-4.23953 -0.0606629 -0.00156118
-4.22082 -0.061251 -0.00158458
-4.20213 -0.0618474 -0.00160844
-4.18345 -0.0624524 -0.00163279
-4.16478 -0.0630662 -0.00165762
-4.14613 -0.0636888 -0.00168295
-4.12749 -0.0643206 -0.0017088
-4.10886 -0.0649616 -0.00173518
-4.09024 -0.0656121 -0.0017621
-4.07164 -0.0662723 -0.00178957
-4.05305 -0.0669423 -0.00181762
-4.03447 -0.0676224 -0.00184625
-4.01591 -0.0683127 -0.00187549
-3.99736 -0.0690136 -0.00190534
-3.97882 -0.0697251 -0.00193583
-3.96029 -0.0704476 -0.00196697
-3.94177 -0.0711812 -0.00199878
-3.92327 -0.0719263 -0.00203128
-3.90478 -0.072683 -0.00206449
-3.8863 -0.0734516 -0.00209842
-3.86783 -0.0742324 -0.0021331
-3.84937 -0.0750256 -0.00216856
-3.83093 -0.0758315 -0.0022048
-3.81249 -0.0766504 -0.00224186
-3.79407 -0.0774825 -0.00227976
-3.77566 -0.0783283 -0.00231852
-3.75726 -0.0791879 -0.00235816
-3.73887 -0.0800617 -0.00239872
-3.72049 -0.0809501 -0.00244022
-3.70213 -0.0818533 -0.00248269
-3.68377 -0.0827718 -0.00252616
-3.66543 -0.0837058 -0.00257066
-3.64709 -0.0846557 -0.00261622
-3.62877 -0.0856219 -0.00266286
-3.61046 -0.0866049 -0.00271064
-3.59215 -0.0876049 -0.00275958
-3.57386 -0.0886225 -0.00280971
-3.55558 -0.0896579 -0.00286108
-3.53731 -0.0907118 -0.00291373
-3.51905 -0.0917845 -0.00296769
-3.5008 -0.0928766 -0.00302301
-3.48256 -0.0939884 -0.00307973
-3.46433 -0.0951205 -0.0031379
-3.4461 -0.0962734 -0.00319757
-3.42789 -0.0974476 -0.00325878
-3.40969 -0.0986438 -0.00332159
-3.3915 -0.0998624 -0.00338606
-3.37332 -0.101104 -0.00345223
-3.35515 -0.102369 -0.00352018
-3.33698 -0.103659 -0.00358995
-3.31883 -0.104973 -0.00366161
-3.30069 -0.106314 -0.00373524
-3.28255 -0.10768 -0.00381089
-3.26443 -0.109074 -0.00388864
-3.24631 -0.110495 -0.00396858
-3.2282 -0.111945 -0.00405076
-3.2101 -0.113424 -0.00413529
-3.19201 -0.114934 -0.00422225
-3.17393 -0.116474 -0.00431172
-3.15586 -0.118047 -0.00440381
-3.1378 -0.119652 -0.0044986
-3.11974 -0.121291 -0.00459621
-3.1017 -0.122965 -0.00469675
-3.08366 -0.124675 -0.00480032
-3.06563 -0.126422 -0.00490706
-3.04761 -0.128207 -0.00501707
-3.0296 -0.130032 -0.00513051
-3.01159 -0.131897 -0.00524749
-2.9936 -0.133804 -0.00536818
-2.97561 -0.135753 -0.00549272
-2.95763 -0.137748 -0.00562127
-2.93966 -0.139788 -0.00575401
-2.9217 -0.141875 -0.0058911
-2.90374 -0.144012 -0.00603275
-2.88579 -0.146199 -0.00617914
-2.86785 -0.148438 -0.00633049
-2.84992 -0.150732 -0.00648701
-2.83199 -0.153081 -0.00664894
-2.81408 -0.155488 -0.00681651
-2.79617 -0.157955 -0.00699
-2.77826 -0.160483 -0.00716968
-2.76037 -0.163076 -0.00735582
-2.74248 -0.165736 -0.00754875
-2.7246 -0.168464 -0.00774878
-2.70673 -0.171263 -0.00795627
-2.68886 -0.174137 -0.00817156
-2.671 -0.177087 -0.00839506
-2.65315 -0.180117 -0.00862718
-2.63531 -0.18323 -0.00886834
-2.61747 -0.186429 -0.00911902
-2.59964 -0.189718 -0.00937972
-2.58182 -0.193099 -0.00965096
-2.564 -0.196578 -0.0099333
-2.54619 -0.200157 -0.0102273
-2.52838 -0.203841 -0.0105337
-2.51059 -0.207634 -0.0108532
-2.49279 -0.211541 -0.0111864
-2.47501 -0.215567 -0.0115341
-2.45723 -0.219717 -0.0118972
-2.43946 -0.223997 -0.0122767
-2.42169 -0.228412 -0.0126734
-2.40394 -0.232969 -0.0130884
-2.38618 -0.237673 -0.0135229
-2.36844 -0.242533 -0.013978
-2.3507 -0.247555 -0.014455
-2.33296 -0.252748 -0.0149554
-2.31523 -0.258118 -0.0154807
-2.29751 -0.263676 -0.0160326
-2.27979 -0.269432 -0.0166127
-2.26208 -0.275394 -0.0172231
-2.24438 -0.281573 -0.0178659
-2.22668 -0.287982 -0.0185433
-2.20898 -0.294633 -0.0192578
-2.19129 -0.301539 -0.0200123
-2.17361 -0.308714 -0.0208096
-2.15593 -0.316173 -0.021653
-2.13826 -0.323933 -0.0225461
-2.1206 -0.332012 -0.0234928
-2.10294 -0.340428 -0.0244974
-2.08528 -0.349203 -0.0255647
-2.06763 -0.358358 -0.0267
-2.04998 -0.367919 -0.0279091
-2.03234 -0.37791 -0.0291984
-2.01471 -0.388362 -0.0305751
-1.99708 -0.399304 -0.0320472
-1.97945 -0.410771 -0.0336236
-1.96183 -0.4228 -0.0353143
-1.94422 -0.435431 -0.0371305
-1.92661 -0.44871 -0.0390848
-1.909 -0.462685 -0.0411914
-1.8914 -0.477411 -0.0434664
-1.87381 -0.492947 -0.0459281
-1.85622 -0.509359 -0.0485973
-1.83863 -0.526721 -0.0514976
-1.82105 -0.545115 -0.0546564
-1.80347 -0.564632 -0.0581051
-1.7859 -0.585374 -0.0618799
-1.76833 -0.607457 -0.0660229
-1.75076 -0.631011 -0.0705831
-1.7332 -0.656181 -0.0756181
-1.71565 -0.683134 -0.0811955
-1.69809 -0.71206 -0.0873955
-1.68055 -0.743177 -0.0943136
-1.663 -0.776734 -0.102064
-1.64546 -0.813019 -0.110785
-1.62793 -0.852366 -0.120643
-1.6104 -0.895167 -0.131844
-1.59287 -0.941878 -0.144642
-1.57535 -0.99304 -0.15935
-1.55783 -1.04929 -0.176365
-1.54031 -1.1114 -0.196191
-1.5228 -1.18029 -0.219475
-1.50529 -1.25707 -0.247059
-1.48779 -1.3431 -0.280055
-1.47029 -1.44005 -0.319952
-1.45279 -1.54997 -0.368778
-1.4353 -1.67542 -0.429351
-1.41781 -1.81956 -0.50566
-1.40032 -1.98631 -0.603484
-1.38284 -2.18041 -0.731403
-1.36536 -2.40738 -0.902498
-1.34788 -2.67283 -1.13725
-1.33041 -2.98024 -1.46857
-1.31293 -3.32416 -1.95009
-1.29547 -3.6711 -2.66813
-1.278 -3.90888 -3.74758
-1.26054 -3.73748 -5.29498
-1.24308 -2.58646 -7.10263
-1.22563 -0.144833 -8.1565
-1.20818 2.48435 -7.44828
-1.19073 3.92568 -5.68961
-1.17328 4.25613 -4.04671
-1.15584 4.07373 -2.87059
-1.1384 3.73755 -2.08528
-1.12096 3.38919 -1.56061
-1.10353 3.0734 -1.20173
-1.08609 2.79946 -0.94898
-1.06866 2.56505 -0.765794
-1.05124 2.36473 -0.629506
-1.03381 2.19293 -0.525725
-1.01639 2.0447 -0.445062
-0.998969 1.91596 -0.38123
-0.981551 1.80341 -0.32991
-0.964136 1.70436 -0.288067
-0.946723 1.61667 -0.253523
-0.929312 1.5386 -0.224686
-0.911904 1.46872 -0.200371
-0.894497 1.40588 -0.179685
-0.877093 1.34911 -0.16194
-0.859691 1.29763 -0.146606
-0.842291 1.25076 -0.133264
-0.824893 1.20795 -0.121584
-0.807497 1.16873 -0.111298
-0.790103 1.13268 -0.102193
-0.77271 1.09948 -0.094093
-0.75532 1.06881 -0.0868537
-0.737931 1.04042 -0.0803558
-0.720544 1.01409 -0.0744997
-0.703159 0.989632 -0.0692021
-0.685776 0.966864 -0.0643924
-0.668394 0.945641 -0.0600109
-0.651013 0.92583 -0.0560065
-0.633635 0.907314 -0.0523355
-0.616257 0.889989 -0.0489602
-0.598881 0.873762 -0.0458481
-0.581507 0.858551 -0.0429709
-0.564134 0.844282 -0.0403038
-0.546762 0.830887 -0.0378253
-0.529392 0.818308 -0.0355163
-0.512023 0.806488 -0.0333601
-0.494655 0.795381 -0.031342
-0.477288 0.784942 -0.0294487
-0.459922 0.77513 -0.0276686
-0.442558 0.76591 -0.0259911
-0.425194 0.757247 -0.0244069
-0.407832 0.749112 -0.0229077
-0.39047 0.741478 -0.0214857
-0.373109 0.73432 -0.0201341
-0.355749 0.727613 -0.0188468
-0.338391 0.721339 -0.017618
-0.321032 0.715477 -0.0164426
-0.303675 0.710011 -0.0153159
-0.286318 0.704924 -0.0142335
-0.268962 0.700202 -0.0131915
-0.251607 0.695833 -0.0121861
-0.234252 0.691803 -0.0112141
-0.216898 0.688103 -0.0102721
-0.199544 0.684722 -0.00935726
-0.182191 0.681652 -0.00846679
-0.164838 0.678884 -0.00759808
-0.147486 0.676413 -0.00674865
-0.130134 0.674231 -0.00591616
-0.112782 0.672333 -0.00509839
-0.0954304 0.670715 -0.00429319
-0.0780791 0.669372 -0.0034985
-0.060728 0.668302 -0.00271233
-0.043377 0.667502 -0.00193272
-0.0260262 0.666969 -0.00115777
-0.00867539 0.666703 -0.000385615
0.00867539 0.666703 0.000385615
0.0260262 0.666969 0.00115777
0.043377 0.667502 0.00193272
0.060728 0.668302 0.00271233
0.0780791 0.669372 0.0034985
0.0954304 0.670715 0.00429319
0.112782 0.672333 0.00509839
0.130134 0.674231 0.00591616
0.147486 0.676413 0.00674865
0.164838 0.678884 0.00759808
0.182191 0.681652 0.00846679
0.199544 0.684722 0.00935726
0.216898 0.688103 0.0102721
0.234252 0.691803 0.0112141
0.251607 0.695833 0.0121861
0.268962 0.700202 0.0131915
0.286318 0.704924 0.0142335
0.303675 0.710011 0.0153159
0.321032 0.715477 0.0164426
0.338391 0.721339 0.017618
0.355749 0.727613 0.0188468
0.373109 0.73432 0.0201341
0.39047 0.741478 0.0214857
0.407832 0.749112 0.0229077
0.425194 0.757247 0.0244069
0.442558 0.76591 0.0259911
0.459922 0.77513 0.0276686
0.477288 0.784942 0.0294487
0.494655 0.795381 0.031342
0.512023 0.806488 0.0333601
0.529392 0.818308 0.0355163
0.546762 0.830887 0.0378253
0.564134 0.844282 0.0403038
0.581507 0.858551 0.0429709
0.598881 0.873762 0.0458481
0.616257 0.889989 0.0489602
0.633635 0.907314 0.0523355
0.651013 0.92583 0.0560065
0.668394 0.945641 0.0600109
0.685776 0.966864 0.0643924
0.703159 0.989632 0.0692021
0.720544 1.01409 0.0744997
0.737931 1.04042 0.0803558
0.75532 1.06881 0.0868537
0.77271 1.09948 0.094093
0.790103 1.13268 0.102193
0.807497 1.16873 0.111298
0.824893 1.20795 0.121584
0.842291 1.25076 0.133264
0.859691 1.29763 0.146606
0.877093 1.34911 0.16194
0.894497 1.40588 0.179685
0.911904 1.46872 0.200371
0.929312 1.5386 0.224686
0.946723 1.61667 0.253523
0.964136 1.70436 0.288067
0.981551 1.80341 0.32991
0.998969 1.91596 0.38123
1.01639 2.0447 0.445062
1.03381 2.19293 0.525725
1.05124 2.36473 0.629506
1.06866 2.56505 0.765794
1.08609 2.79946 0.94898
1.10353 3.0734 1.20173
1.12096 3.38919 1.56061
1.1384 3.73755 2.08528
1.15584 4.07373 2.87059
1.17328 4.25613 4.04671
1.19073 3.92568 5.68961
1.20818 2.48435 7.44828
1.22563 -0.144833 8.1565
1.24308 -2.58646 7.10263
1.26054 -3.73748 5.29498
1.278 -3.90888 3.74758
1.29547 -3.6711 2.66813
1.31293 -3.32416 1.95009
1.33041 -2.98024 1.46857
1.34788 -2.67283 1.13725
1.36536 -2.40738 0.902498
1.38284 -2.18041 0.731403
1.40032 -1.98631 0.603484
1.41781 -1.81956 0.50566
1.4353 -1.67542 0.429351
1.45279 -1.54997 0.368778
1.47029 -1.44005 0.319952
1.48779 -1.3431 0.280055
1.50529 -1.25707 0.247059
1.5228 -1.18029 0.219475
1.54031 -1.1114 0.196191
1.55783 -1.04929 0.176365
1.57535 -0.99304 0.15935
1.59287 -0.941878 0.144642
1.6104 -0.895167 0.131844
1.62793 -0.852366 0.120643
1.64546 -0.813019 0.110785
1.663 -0.776734 0.102064
1.68055 -0.743177 0.0943136
1.69809 -0.71206 0.0873955
1.71565 -0.683134 0.0811955
1.7332 -0.656181 0.0756181
1.75076 -0.631011 0.0705831
1.76833 -0.607457 0.0660229
1.7859 -0.585374 0.0618799
1.80347 -0.564632 0.0581051
1.82105 -0.545115 0.0546564
1.83863 -0.526721 0.0514976
1.85622 -0.509359 0.0485973
1.87381 -0.492947 0.0459281
1.8914 -0.477411 0.0434664
1.909 -0.462685 0.0411914
1.92661 -0.44871 0.0390848
1.94422 -0.435431 0.0371305
1.96183 -0.4228 0.0353143
1.97945 -0.410771 0.0336236
1.99708 -0.399304 0.0320472
2.01471 -0.388362 0.0305751
2.03234 -0.37791 0.0291984
2.04998 -0.367919 0.0279091
2.06763 -0.358358 0.0267
2.08528 -0.349203 0.0255647
2.10294 -0.340428 0.0244974
2.1206 -0.332012 0.0234928
2.13826 -0.323933 0.0225461
2.15593 -0.316173 0.021653
2.17361 -0.308714 0.0208096
2.19129 -0.301539 0.0200123
2.20898 -0.294633 0.0192578
2.22668 -0.287982 0.0185433
2.24438 -0.281573 0.0178659
2.26208 -0.275394 0.0172231
2.27979 -0.269432 0.0166127
2.29751 -0.263676 0.0160326
2.31523 -0.258118 0.0154807
2.33296 -0.252748 0.0149554
2.3507 -0.247555 0.014455
2.36844 -0.242533 0.013978
2.38618 -0.237673 0.0135229
2.40394 -0.232969 0.0130884
2.42169 -0.228412 0.0126734
2.43946 -0.223997 0.0122767
2.45723 -0.219717 0.0118972
2.47501 -0.215567 0.0115341
2.49279 -0.211541 0.0111864
2.51059 -0.207634 0.0108532
2.52838 -0.203841 0.0105337
2.54619 -0.200157 0.0102273
2.564 -0.196578 0.0099333
2.58182 -0.193099 0.00965096
2.59964 -0.189718 0.00937972
2.61747 -0.186429 0.00911902
2.63531 -0.18323 0.00886834
2.65315 -0.180117 0.00862718
2.671 -0.177087 0.00839506
2.68886 -0.174137 0.00817156
2.70673 -0.171263 0.00795627
2.7246 -0.168464 0.00774878
2.74248 -0.165736 0.00754875
2.76037 -0.163076 0.00735582
2.77826 -0.160483 0.00716968
2.79617 -0.157955 0.00699
2.81408 -0.155488 0.00681651
2.83199 -0.153081 0.00664894
2.84992 -0.150732 0.00648701
2.86785 -0.148438 0.00633049
2.88579 -0.146199 0.00617914
2.90374 -0.144012 0.00603275
2.9217 -0.141875 0.0058911
2.93966 -0.139788 0.00575401
2.95763 -0.137748 0.00562127
2.97561 -0.135753 0.00549272
2.9936 -0.133804 0.00536818
3.01159 -0.131897 0.00524749
3.0296 -0.130032 0.00513051
3.04761 -0.128207 0.00501707
3.06563 -0.126422 0.00490706
3.08366 -0.124675 0.00480032
3.1017 -0.122965 0.00469675
3.11974 -0.121291 0.00459621
3.1378 -0.119652 0.0044986
3.15586 -0.118047 0.00440381
3.17393 -0.116474 0.00431172
3.19201 -0.114934 0.00422225
3.2101 -0.113424 0.00413529
3.2282 -0.111945 0.00405076
3.24631 -0.110495 0.00396858
3.26443 -0.109074 0.00388864
3.28255 -0.10768 0.00381089
3.30069 -0.106314 0.00373524
3.31883 -0.104973 0.00366161
3.33698 -0.103659 0.00358995
3.35515 -0.102369 0.00352018
3.37332 -0.101104 0.00345223
3.3915 -0.0998624 0.00338606
3.40969 -0.0986438 0.00332159
3.42789 -0.0974476 0.00325878
3.4461 -0.0962734 0.00319757
3.46433 -0.0951205 0.0031379
3.48256 -0.0939884 0.00307973
3.5008 -0.0928766 0.00302301
3.51905 -0.0917845 0.00296769
3.53731 -0.0907118 0.00291373
3.55558 -0.0896579 0.00286108
3.57386 -0.0886225 0.00280971
3.59215 -0.0876049 0.00275958
3.61046 -0.0866049 0.00271064
3.62877 -0.0856219 0.00266286
3.64709 -0.0846557 0.00261622
3.66543 -0.0837058 0.00257066
3.68377 -0.0827718 0.00252616
3.70213 -0.0818533 0.00248269
3.72049 -0.0809501 0.00244022
3.73887 -0.0800617 0.00239872
3.75726 -0.0791879 0.00235816
3.77566 -0.0783283 0.00231852
3.79407 -0.0774825 0.00227976
3.81249 -0.0766504 0.00224186
3.83093 -0.0758315 0.0022048
3.84937 -0.0750256 0.00216856
3.86783 -0.0742324 0.0021331
3.8863 -0.0734516 0.00209842
3.90478 -0.072683 0.00206449
3.92327 -0.0719263 0.00203128
3.94177 -0.0711812 0.00199878
3.96029 -0.0704476 0.00196697
3.97882 -0.0697251 0.00193583
3.99736 -0.0690136 0.00190534
4.01591 -0.0683127 0.00187549
4.03447 -0.0676224 0.00184625
4.05305 -0.0669423 0.00181762
4.07164 -0.0662723 0.00178957
4.09024 -0.0656121 0.0017621
4.10886 -0.0649616 0.00173518
4.12749 -0.0643206 0.0017088
4.14613 -0.0636888 0.00168295
4.16478 -0.0630662 0.00165762
4.18345 -0.0624524 0.00163279
4.20213 -0.0618474 0.00160844
4.22082 -0.061251 0.00158458
4.23953 -0.0606629 0.00156118
4.25825 -0.0600831 0.00153823
4.27698 -0.0595114 0.00151572
4.29573 -0.0589476 0.00149365
4.31449 -0.0583916 0.001472
4.33327 -0.0578433 0.00145076
4.35206 -0.0573024 0.00142992
4.37086 -0.0567689 0.00140947
4.38968 -0.0562425 0.0013894
4.40851 -0.0557233 0.00136971
4.42736 -0.055211 0.00135038
4.44622 -0.0547055 0.00133141
4.46509 -0.0542068 0.00131278
4.48398 -0.0537146 0.0012945
4.50289 -0.0532288 0.00127654
4.52181 -0.0527494 0.00125891
4.54074 -0.0522763 0.0012416
4.55969 -0.0518092 0.00122459
4.57866 -0.0513482 0.00120789
4.59764 -0.050893 0.00119149
4.61664 -0.0504437 0.00117537
4.63565 -0.05 0.00115954
4.65468 -0.049562 0.00114398
4.67372 -0.0491294 0.00112869
4.69278 -0.0487023 0.00111367
4.71185 -0.0482805 0.0010989
4.73095 -0.0478639 0.00108439
4.75005 -0.0474524 0.00107013
4.76918 -0.047046 0.00105611
4.78832 -0.0466446 0.00104232
4.80748 -0.046248 0.00102877
4.82665 -0.0458563 0.00101544
4.84584 -0.0454692 0.00100234
4.86505 -0.0450868 0.000989455
4.88428 -0.044709 0.000976782
4.90352 -0.0443357 0.000964318
4.92278 -0.0439668 0.000952057
4.94206 -0.0436022 0.000939997
4.96136 -0.0432419 0.000928132
4.98067 -0.0428858 0.00091646
5 -0.0425339 0.000904975
5.01935 -0.042186 0.000893674
5.03872 -0.0418421 0.000882554
5.05811 -0.0415022 0.00087161
5.07751 -0.0411662 0.00086084
5.09694 -0.040834 0.00085024
5.11638 -0.0405056 0.000839805
5.13584 -0.0401808 0.000829534
5.15532 -0.0398597 0.000819423
5.17482 -0.0395422 0.000809469
5.19434 -0.0392283 0.000799668
5.21388 -0.0389178 0.000790018
5.23344 -0.0386108 0.000780516
5.25302 -0.0383071 0.000771158
5.27262 -0.0380067 0.000761943
5.29224 -0.0377097 0.000752867
5.31188 -0.0374158 0.000743928
5.33154 -0.0371252 0.000735123
5.35122 -0.0368376 0.00072645
5.37092 -0.0365532 0.000717906
5.39065 -0.0362718 0.000709488
5.41039 -0.0359934 0.000701195
5.43016 -0.0357179 0.000693024
5.44994 -0.0354454 0.000684973
5.46975 -0.0351757 0.000677039
5.48958 -0.0349088 0.00066922
5.50944 -0.0346447 0.000661515
5.52931 -0.0343834 0.000653921
5.54921 -0.0341248 0.000646437
5.56913 -0.0338688 0.000639059
5.58907 -0.0336154 0.000631787
5.60904 -0.0333647 0.000624618
5.62903 -0.0331165 0.000617551
5.64904 -0.0328708 0.000610583
5.66907 -0.0326276 0.000603714
5.68913 -0.0323868 0.00059694
5.70922 -0.0321485 0.000590261
5.72933 -0.0319125 0.000583675
5.74946 -0.0316789 0.00057718
5.76961 -0.0314476 0.000570775
5.7898 -0.0312186 0.000564458
5.81 -0.0309918 0.000558227
5.83023 -0.0307672 0.000552081
5.85049 -0.0305449 0.000546019
5.87077 -0.0303247 0.000540039
5.89108 -0.0301066 0.00053414
5.91142 -0.0298906 0.00052832
5.93178 -0.0296767 0.000522578
5.95216 -0.0294649 0.000516913
5.97258 -0.029255 0.000511324
5.99302 -0.0290472 0.000505808
6.01349 -0.0288413 0.000500365
6.03398 -0.0286374 0.000494995
6.05451 -0.0284354 0.000489694
6.07506 -0.0282352 0.000484463
6.09564 -0.0280369 0.0004793
6.11625 -0.0278405 0.000474204
6.13688 -0.0276459 0.000469174
6.15755 -0.0274531 0.000464209
6.17824 -0.027262 0.000459307
6.19897 -0.0270727 0.000454469
6.21972 -0.0268851 0.000449692
6.24051 -0.0266992 0.000444976
6.26132 -0.026515 0.00044032
6.28216 -0.0263324 0.000435722
6.30304 -0.0261515 0.000431183
6.32395 -0.0259722 0.0004267
6.34489 -0.0257945 0.000422274
6.36586 -0.0256184 0.000417902
6.38686 -0.0254438 0.000413585
6.40789 -0.0252707 0.000409322
6.42896 -0.0250992 0.000405111
6.45006 -0.0249292 0.000400951
6.47119 -0.0247606 0.000396843
6.49236 -0.0245935 0.000392785
6.51356 -0.0244279 0.000388776
6.5348 -0.0242636 0.000384816
6.55607 -0.0241008 0.000380904
6.57737 -0.0239394 0.000377039
6.59871 -0.0237793 0.00037322
6.62008 -0.0236206 0.000369447
6.6415 -0.0234633 0.000365719
6.66294 -0.0233072 0.000362036
6.68443 -0.0231525 0.000358396
6.70595 -0.022999 0.000354799
6.72751 -0.0228468 0.000351244
6.74911 -0.0226959 0.000347731
6.77074 -0.0225463 0.00034426
6.79241 -0.0223978 0.000340828
6.81413 -0.0222506 0.000337437
6.83588 -0.0221045 0.000334085
6.85767 -0.0219597 0.000330771
6.8795 -0.021816 0.000327496
6.90138 -0.0216735 0.000324258
6.92329 -0.0215321 0.000321057
6.94524 -0.0213919 0.000317893
6.96724 -0.0212527 0.000314764
6.98928 -0.0211147 0.000311671
7.01137 -0.0209777 0.000308613
7.03349 -0.0208419 0.000305589
7.05566 -0.0207071 0.000302599
7.07788 -0.0205733 0.000299643
7.10014 -0.0204406 0.000296719
7.12244 -0.0203089 0.000293828
7.14479 -0.0201782 0.000290969
7.16719 -0.0200486 0.000288141
7.18963 -0.0199199 0.000285344
7.21213 -0.0197922 0.000282578
7.23467 -0.0196654 0.000279842
7.25725 -0.0195396 0.000277136
7.27989 -0.0194148 0.000274459
7.30258 -0.0192909 0.000271811
7.32532 -0.0191679 0.000269191
7.34811 -0.0190458 0.0002666
7.37095 -0.0189246 0.000264036
7.39384 -0.0188044 0.0002615
7.41679 -0.018685 0.00025899
7.43978 -0.0185664 0.000256507
7.46284 -0.0184487 0.00025405
7.48595 -0.0183319 0.000251619
7.50911 -0.0182159 0.000249214
7.53233 -0.0181008 0.000246833
7.55561 -0.0179864 0.000244478
7.57894 -0.0178729 0.000242146
7.60234 -0.0177601 0.000239839
7.62579 -0.0176482 0.000237555
7.64931 -0.017537 0.000235295
7.67288 -0.0174267 0.000233058
7.69652 -0.017317 0.000230844
7.72022 -0.0172081 0.000228652
7.74398 -0.0171 0.000226482
7.76781 -0.0169926 0.000224334
7.7917 -0.016886 0.000222207
7.81566 -0.01678 0.000220102
7.83968 -0.0166748 0.000218018
7.86378 -0.0165702 0.000215954
7.88794 -0.0164664 0.000213911
7.91217 -0.0163632 0.000211888
7.93648 -0.0162607 0.000209884
7.96085 -0.0161589 0.0002079
7.9853 -0.0160577 0.000205936
8.00983 -0.0159572 0.00020399
8.03443 -0.0158573 0.000202063
8.0591 -0.0157581 0.000200154
8.08386 -0.0156595 0.000198264
8.10869 -0.0155615 0.000196392
8.13361 -0.0154641 0.000194537
8.1586 -0.0153674 0.0001927
8.18368 -0.0152712 0.00019088
8.20884 -0.0151756 0.000189077
8.23409 -0.0150806 0.000187291
8.25943 -0.0149861 0.000185522
8.28486 -0.0148922 0.000183768
8.31038 -0.0147989 0.000182031
8.33598 -0.0147061 0.00018031
8.36169 -0.0146139 0.000178604
8.38748 -0.0145222 0.000176913
8.41338 -0.014431 0.000175238
8.43937 -0.0143404 0.000173578
8.46547 -0.0142502 0.000171932
8.49166 -0.0141606 0.000170301
8.51797 -0.0140714 0.000168684
8.54437 -0.0139828 0.000167082
8.57089 -0.0138946 0.000165493
8.59752 -0.0138069 0.000163918
8.62426 -0.0137197 0.000162357
8.65112 -0.0136329 0.000160808
8.67809 -0.0135466 0.000159273
8.70518 -0.0134607 0.000157751
8.7324 -0.0133752 0.000156241
8.75974 -0.0132902 0.000154744
8.78721 -0.0132056 0.000153259
8.81482 -0.0131214 0.000151787
8.84255 -0.0130377 0.000150326
8.87042 -0.0129543 0.000148877
8.89844 -0.0128713 0.00014744
8.92659 -0.0127887 0.000146013
8.9549 -0.0127064 0.000144598
8.98335 -0.0126245 0.000143194
9.01196 -0.012543 0.000141801
9.04073 -0.0124618 0.000140418
9.06966 -0.012381 0.000139046
9.09875 -0.0123005 0.000137684
9.12802 -0.0122203 0.000136331
9.15746 -0.0121404 0.000134989
9.18709 -0.0120609 0.000133656
9.2169 -0.0119816 0.000132333
9.2469 -0.0119026 0.000131018
9.27709 -0.0118239 0.000129713
9.30749 -0.0117454 0.000128417
9.3381 -0.0116672 0.000127129
9.36893 -0.0115892 0.000125849
9.39998 -0.0115115 0.000124578
9.43125 -0.011434 0.000123314
9.46277 -0.0113566 0.000122059
9.49453 -0.0112795 0.00012081
9.52655 -0.0112026 0.000119569
9.55883 -0.0111258 0.000118335
9.59138 -0.0110491 0.000117108
9.62422 -0.0109726 0.000115887
9.65735 -0.0108963 0.000114673
9.69079 -0.01082 0.000113464
9.72455 -0.0107438 0.000112262
9.75865 -0.0106676 0.000111064
9.79309 -0.0105916 0.000109872
9.8279 -0.0105155 0.000108684
9.8631 -0.0104394 0.000107501
9.89869 -0.0103633 0.000106321
9.93471 -0.0102872 0.000105146
9.97117 -0.0102109 0.000103973
10.0081 -0.0101346 0.000102803
10.0455 -0.0100581 0.000101636
10.0835 -0.00998138 0.00010047
10.122 -0.00990446 9.93049e-05
10.1611 -0.00982726 9.81405e-05
10.2008 -0.00974973 9.69757e-05
10.2412 -0.0096718 9.58099e-05
10.2824 -0.00959343 9.46421e-05
10.3244 -0.00951451 9.34713e-05
10.3672 -0.00943498 9.22962e-05
10.4109 -0.00935472 9.11157e-05
10.4557 -0.00927362 8.99279e-05
10.5017 -0.00919154 8.87312e-05
10.5489 -0.0091083 8.75231e-05
10.5976 -0.00902369 8.6301e-05
10.6479 -0.00893745 8.50614e-05
10.7002 -0.00884925 8.37998e-05
10.7547 -0.00875865 8.25105e-05
10.8119 -0.00866503 8.11855e-05
10.8724 -0.00856754 7.98135e-05
10.9373 -0.00846486 7.8377e-05
11.0083 -0.00835478 7.68467e-05
11.0884 -0.00823297 7.51654e-05
11.1861 -0.008088 7.3181e-05


==> anc/HERMITE/GAMMA01/GRpTwoLoop.txt <==
-11.1861 -0.00807176 -7.28924e-05
-11.0884 -0.00821617 -7.48621e-05
-11.0083 -0.0083375 -7.65339e-05
-10.9373 -0.00844714 -7.80526e-05
-10.8724 -0.00854939 -7.94805e-05
-10.8119 -0.00864647 -8.08421e-05
-10.7547 -0.00873969 -8.21588e-05
-10.7002 -0.00882991 -8.34381e-05
-10.6479 -0.00891773 -8.46917e-05
-10.5976 -0.00900359 -8.59215e-05
-10.5489 -0.00908783 -8.71357e-05
-10.5017 -0.0091707 -8.83341e-05
-10.4557 -0.00925241 -8.95228e-05
-10.4109 -0.00933315 -9.0701e-05
-10.3672 -0.00941304 -9.18735e-05
-10.3244 -0.00949221 -9.30389e-05
-10.2824 -0.00957075 -9.42016e-05
-10.2412 -0.00964877 -9.53598e-05
-10.2008 -0.00972632 -9.65173e-05
-10.1611 -0.00980349 -9.76723e-05
-10.122 -0.00988032 -9.88283e-05
-10.0835 -0.00995687 -9.99833e-05
-10.0455 -0.0100332 -0.000101141
-10.0081 -0.0101093 -0.000102298
-9.97117 -0.0101853 -0.000103459
-9.93471 -0.0102612 -0.000104622
-9.89869 -0.0103369 -0.000105789
-9.8631 -0.0104126 -0.000106957
-9.8279 -0.0104883 -0.000108132
-9.79309 -0.010564 -0.000109309
-9.75865 -0.0106397 -0.000110492
-9.72455 -0.0107155 -0.000111679
-9.69079 -0.0107913 -0.000112872
-9.65735 -0.0108671 -0.000114069
-9.62422 -0.0109431 -0.000115274
-9.59138 -0.0110192 -0.000116484
-9.55883 -0.0110955 -0.000117701
-9.52655 -0.0111718 -0.000118924
-9.49453 -0.0112484 -0.000120155
-9.46277 -0.0113251 -0.000121391
-9.43125 -0.011402 -0.000122637
-9.39998 -0.0114791 -0.000123888
-9.36893 -0.0115564 -0.000125149
-9.3381 -0.011634 -0.000126417
-9.30749 -0.0117118 -0.000127694
-9.27709 -0.0117898 -0.000128979
-9.2469 -0.0118681 -0.000130273
-9.2169 -0.0119467 -0.000131574
-9.18709 -0.0120255 -0.000132886
-9.15746 -0.0121046 -0.000134206
-9.12802 -0.012184 -0.000135536
-9.09875 -0.0122638 -0.000136875
-9.06966 -0.0123438 -0.000138225
-9.04073 -0.0124242 -0.000139584
-9.01196 -0.0125049 -0.000140954
-8.98335 -0.0125859 -0.000142333
-8.9549 -0.0126673 -0.000143724
-8.92659 -0.012749 -0.000145124
-8.89844 -0.0128311 -0.000146537
-8.87042 -0.0129136 -0.00014796
-8.84255 -0.0129965 -0.000149395
-8.81482 -0.0130797 -0.00015084
-8.78721 -0.0131634 -0.000152299
-8.75974 -0.0132475 -0.000153768
-8.7324 -0.0133319 -0.00015525
-8.70518 -0.0134168 -0.000156743
-8.67809 -0.0135022 -0.000158251
-8.65112 -0.0135879 -0.000159769
-8.62426 -0.0136742 -0.000161302
-8.59752 -0.0137608 -0.000162846
-8.57089 -0.013848 -0.000164405
-8.54437 -0.0139355 -0.000165976
-8.51797 -0.0140236 -0.000167562
-8.49166 -0.0141122 -0.000169161
-8.46547 -0.0142012 -0.000170775
-8.43937 -0.0142907 -0.000172402
-8.41338 -0.0143808 -0.000174044
-8.38748 -0.0144713 -0.0001757
-8.36169 -0.0145624 -0.000177373
-8.33598 -0.014654 -0.000179059
-8.31038 -0.0147461 -0.000180762
-8.28486 -0.0148388 -0.000182479
-8.25943 -0.014932 -0.000184213
-8.23409 -0.0150258 -0.000185961
-8.20884 -0.0151201 -0.000187728
-8.18368 -0.015215 -0.000189509
-8.1586 -0.0153105 -0.000191309
-8.13361 -0.0154066 -0.000193123
-8.10869 -0.0155033 -0.000194957
-8.08386 -0.0156005 -0.000196806
-8.0591 -0.0156984 -0.000198675
-8.03443 -0.0157969 -0.00020056
-8.00983 -0.015896 -0.000202465
-7.9853 -0.0159958 -0.000204386
-7.96085 -0.0160962 -0.000206328
-7.93648 -0.0161972 -0.000208286
-7.91217 -0.0162989 -0.000210266
-7.88794 -0.0164013 -0.000212264
-7.86378 -0.0165044 -0.000214283
-7.83968 -0.0166081 -0.000216319
-7.81566 -0.0167125 -0.000218379
-7.7917 -0.0168176 -0.000220456
-7.76781 -0.0169234 -0.000222557
-7.74398 -0.01703 -0.000224676
-7.72022 -0.0171372 -0.00022682
-7.69652 -0.0172452 -0.000228982
-7.67288 -0.017354 -0.000231169
-7.64931 -0.0174635 -0.000233376
-7.62579 -0.0175737 -0.000235607
-7.60234 -0.0176847 -0.00023786
-7.57894 -0.0177965 -0.000240138
-7.55561 -0.0179091 -0.000242437
-7.53233 -0.0180225 -0.000244762
-7.50911 -0.0181367 -0.00024711
-7.48595 -0.0182517 -0.000249484
-7.46284 -0.0183675 -0.000251881
-7.43978 -0.0184842 -0.000254305
-7.41679 -0.0186017 -0.000256753
-7.39384 -0.0187201 -0.000259229
-7.37095 -0.0188393 -0.000261729
-7.34811 -0.0189594 -0.000264258
-7.32532 -0.0190804 -0.000266812
-7.30258 -0.0192023 -0.000269396
-7.27989 -0.0193251 -0.000272005
-7.25725 -0.0194488 -0.000274645
-7.23467 -0.0195735 -0.000277311
-7.21213 -0.0196991 -0.000280009
-7.18963 -0.0198256 -0.000282733
-7.16719 -0.0199531 -0.000285491
-7.14479 -0.0200816 -0.000288276
-7.12244 -0.020211 -0.000291094
-7.10014 -0.0203415 -0.000293941
-7.07788 -0.0204729 -0.000296823
-7.05566 -0.0206054 -0.000299734
-7.03349 -0.020739 -0.00030268
-7.01137 -0.0208735 -0.000305657
-6.98928 -0.0210091 -0.00030867
-6.96724 -0.0211458 -0.000311715
-6.94524 -0.0212836 -0.000314797
-6.92329 -0.0214225 -0.000317911
-6.90138 -0.0215625 -0.000321063
-6.8795 -0.0217036 -0.000324249
-6.85767 -0.0218458 -0.000327475
-6.83588 -0.0219892 -0.000330735
-6.81413 -0.0221338 -0.000334035
-6.79241 -0.0222795 -0.000337371
-6.77074 -0.0224264 -0.000340749
-6.74911 -0.0225746 -0.000344164
-6.72751 -0.0227239 -0.000347622
-6.70595 -0.0228745 -0.000351117
-6.68443 -0.0230263 -0.000354657
-6.66294 -0.0231794 -0.000358235
-6.6415 -0.0233338 -0.00036186
-6.62008 -0.0234895 -0.000365525
-6.59871 -0.0236465 -0.000369236
-6.57737 -0.0238049 -0.000372989
-6.55607 -0.0239645 -0.000376791
-6.5348 -0.0241256 -0.000380636
-6.51356 -0.024288 -0.00038453
-6.49236 -0.0244518 -0.000388469
-6.47119 -0.0246171 -0.000392459
-6.45006 -0.0247837 -0.000396495
-6.42896 -0.0249519 -0.000400584
-6.40789 -0.0251215 -0.00040472
-6.38686 -0.0252925 -0.000408911
-6.36586 -0.0254651 -0.00041315
-6.34489 -0.0256392 -0.000417447
-6.32395 -0.0258149 -0.000421793
-6.30304 -0.0259921 -0.000426197
-6.28216 -0.0261709 -0.000430654
-6.26132 -0.0263513 -0.00043517
-6.24051 -0.0265333 -0.000439741
-6.21972 -0.026717 -0.000444373
-6.19897 -0.0269023 -0.000449061
-6.17824 -0.0270894 -0.000453813
-6.15755 -0.0272781 -0.000458622
-6.13688 -0.0274686 -0.000463497
-6.11625 -0.0276608 -0.000468432
-6.09564 -0.0278548 -0.000473435
-6.07506 -0.0280506 -0.000478499
-6.05451 -0.0282483 -0.000483634
-6.03398 -0.0284478 -0.000488832
-6.01349 -0.0286491 -0.000494103
-5.99302 -0.0288524 -0.00049944
-5.97258 -0.0290576 -0.000504852
-5.95216 -0.0292647 -0.000510332
-5.93178 -0.0294738 -0.00051589
-5.91142 -0.0296849 -0.000521518
-5.89108 -0.0298981 -0.000527227
-5.87077 -0.0301133 -0.000533009
-5.85049 -0.0303306 -0.000538874
-5.83023 -0.03055 -0.000544814
-5.81 -0.0307715 -0.000550841
-5.7898 -0.0309952 -0.000556945
-5.76961 -0.0312211 -0.000563139
-5.74946 -0.0314493 -0.000569414
-5.72933 -0.0316797 -0.000575781
-5.70922 -0.0319124 -0.000582232
-5.68913 -0.0321474 -0.000588779
-5.66907 -0.0323848 -0.000595412
-5.64904 -0.0326246 -0.000602145
-5.62903 -0.0328668 -0.000608967
-5.60904 -0.0331115 -0.000615893
-5.58907 -0.0333587 -0.000622911
-5.56913 -0.0336084 -0.000630037
-5.54921 -0.0338606 -0.000637259
-5.52931 -0.0341155 -0.000644591
-5.50944 -0.034373 -0.000652024
-5.48958 -0.0346332 -0.000659572
-5.46975 -0.0348961 -0.000667224
-5.44994 -0.0351618 -0.000674995
-5.43016 -0.0354303 -0.000682874
-5.41039 -0.0357016 -0.000690876
-5.39065 -0.0359758 -0.000698991
-5.37092 -0.0362529 -0.000707234
-5.35122 -0.036533 -0.000715594
-5.33154 -0.0368161 -0.000724087
-5.31188 -0.0371023 -0.000732701
-5.29224 -0.0373915 -0.000741454
-5.27262 -0.0376839 -0.000750333
-5.25302 -0.0379796 -0.000759356
-5.23344 -0.0382784 -0.00076851
-5.21388 -0.0385806 -0.000777813
-5.19434 -0.0388861 -0.000787253
-5.17482 -0.039195 -0.000796849
-5.15532 -0.0395073 -0.000806587
-5.13584 -0.0398232 -0.000816486
-5.11638 -0.0401426 -0.000826534
-5.09694 -0.0404656 -0.00083675
-5.07751 -0.0407924 -0.000847121
-5.05811 -0.0411228 -0.000857666
-5.03872 -0.041457 -0.000868373
-5.01935 -0.0417951 -0.000879262
-5 -0.0421371 -0.000890319
-4.98067 -0.0424831 -0.000901567
-4.96136 -0.0428331 -0.00091299
-4.94206 -0.0431872 -0.000924611
-4.92278 -0.0435455 -0.000936415
-4.90352 -0.043908 -0.000948425
-4.88428 -0.0442748 -0.000960628
-4.86505 -0.044646 -0.000973046
-4.84584 -0.0450217 -0.000985663
-4.82665 -0.0454019 -0.000998507
-4.80748 -0.0457867 -0.00101156
-4.78832 -0.0461762 -0.00102485
-4.76918 -0.0465705 -0.00103835
-4.75005 -0.0469696 -0.00105211
-4.73095 -0.0473736 -0.00106609
-4.71185 -0.0477826 -0.00108033
-4.69278 -0.0481968 -0.00109481
-4.67372 -0.0486161 -0.00110955
-4.65468 -0.0490407 -0.00112455
-4.63565 -0.0494707 -0.00113984
-4.61664 -0.0499061 -0.00115538
-4.59764 -0.0503471 -0.00117123
-4.57866 -0.0507938 -0.00118735
-4.55969 -0.0512462 -0.00120378
-4.54074 -0.0517045 -0.0012205
-4.52181 -0.0521688 -0.00123755
-4.50289 -0.0526391 -0.0012549
-4.48398 -0.0531157 -0.0012726
-4.46509 -0.0535986 -0.00129062
-4.44622 -0.0540879 -0.001309
-4.42736 -0.0545837 -0.00132772
-4.40851 -0.0550862 -0.00134682
-4.38968 -0.0555955 -0.00136628
-4.37086 -0.0561118 -0.00138614
-4.35206 -0.0566351 -0.00140637
-4.33327 -0.0571656 -0.00142703
-4.31449 -0.0577034 -0.00144809
-4.29573 -0.0582487 -0.0014696
-4.27698 -0.0588017 -0.00149154
-4.25825 -0.0593624 -0.00151394
-4.23953 -0.0599311 -0.0015368
-4.22082 -0.0605078 -0.00156015
-4.20213 -0.0610928 -0.00158399
-4.18345 -0.0616863 -0.00160836
-4.16478 -0.0622883 -0.00163323
-4.14613 -0.0628992 -0.00165868
-4.12749 -0.063519 -0.00168466
-4.10886 -0.0641479 -0.00171126
-4.09024 -0.0647862 -0.00173843
-4.07164 -0.0654341 -0.00176625
-4.05305 -0.0660917 -0.00179469
-4.03447 -0.0667592 -0.00182383
-4.01591 -0.067437 -0.00185364
-3.99736 -0.0681252 -0.00188419
-3.97882 -0.068824 -0.00191547
-3.96029 -0.0695337 -0.00194754
-3.94177 -0.0702545 -0.00198041
-3.92327 -0.0709868 -0.00201414
-3.90478 -0.0717307 -0.00204874
-3.8863 -0.0724865 -0.00208427
-3.86783 -0.0732546 -0.00212074
-3.84937 -0.0740352 -0.00215825
-3.83093 -0.0748286 -0.00219679
-3.81249 -0.0756352 -0.00223646
-3.79407 -0.0764552 -0.00227728
-3.77566 -0.0772891 -0.00231936
-3.75726 -0.0781372 -0.00236271
-3.73887 -0.0789998 -0.00240746
-3.72049 -0.0798773 -0.00245365
-3.70213 -0.0807702 -0.00250143
-3.68377 -0.0816789 -0.00255083
-3.66543 -0.0826038 -0.00260203
-3.64709 -0.0835453 -0.0026551
-3.62877 -0.084504 -0.00271025
-3.61046 -0.0854804 -0.00276757
-3.59215 -0.086475 -0.00282731
-3.57386 -0.0874883 -0.0028896
-3.55558 -0.088521 -0.00295477
-3.53731 -0.0895737 -0.003023
-3.51905 -0.090647 -0.00309468
-3.5008 -0.0917416 -0.00317009
-3.48256 -0.0928582 -0.00324973
-3.46433 -0.0939977 -0.00333399
-3.4461 -0.0951607 -0.00342355
-3.42789 -0.0963482 -0.00351896
-3.40969 -0.0975611 -0.00362113
-3.3915 -0.0988002 -0.00373088
-3.37332 -0.100066 -0.00384944
-3.35515 -0.101361 -0.00397804
-3.33698 -0.102684 -0.0041184
-3.31883 -0.104038 -0.00427234
-3.30069 -0.105422 -0.00444229
-3.28255 -0.106838 -0.00463099
-3.26443 -0.108285 -0.00484192
-3.24631 -0.109764 -0.00507906
-3.2282 -0.111273 -0.00534737
-3.2101 -0.112811 -0.00565242
-3.19201 -0.114373 -0.0060008
-3.17393 -0.115954 -0.00639947
-3.15586 -0.117544 -0.00685568
-3.1378 -0.119128 -0.00737534
-3.11974 -0.120689 -0.00796158
-3.1017 -0.122201 -0.00861119
-3.08366 -0.123637 -0.00931101
-3.06563 -0.124968 -0.0100332
-3.04761 -0.126175 -0.010734
-3.0296 -0.12726 -0.0113562
-3.01159 -0.128249 -0.0118414
-2.9936 -0.129198 -0.0121459
-2.97561 -0.130178 -0.0122554
-2.95763 -0.131256 -0.0121883
-2.93966 -0.132481 -0.0119869
-2.9217 -0.133876 -0.011702
-2.90374 -0.135442 -0.0113805
-2.88579 -0.137167 -0.0110581
-2.86785 -0.139032 -0.0107586
-2.84992 -0.14102 -0.0104952
-2.83199 -0.143112 -0.0102741
-2.81408 -0.145296 -0.0100965
-2.79617 -0.147561 -0.00996127
-2.77826 -0.149901 -0.0098655
-2.76037 -0.15231 -0.00980619
-2.74248 -0.154786 -0.00977986
-2.7246 -0.157327 -0.00978369
-2.70673 -0.159933 -0.00981472
-2.68886 -0.162603 -0.00987085
-2.671 -0.16534 -0.00994981
-2.65315 -0.168144 -0.0100502
-2.63531 -0.171017 -0.0101704
-2.61747 -0.173963 -0.0103096
-2.59964 -0.176982 -0.0104666
-2.58182 -0.180079 -0.0106411
-2.564 -0.183255 -0.0108324
-2.54619 -0.186514 -0.0110404
-2.52838 -0.18986 -0.0112646
-2.51059 -0.193296 -0.0115055
-2.49279 -0.196825 -0.0117627
-2.47501 -0.200452 -0.0120368
-2.45723 -0.204181 -0.0123278
-2.43946 -0.208016 -0.0126365
-2.42169 -0.211962 -0.0129629
-2.40394 -0.216023 -0.0133083
-2.38618 -0.220206 -0.0136727
-2.36844 -0.224514 -0.0140575
-2.3507 -0.228955 -0.0144632
-2.33296 -0.233533 -0.0148912
-2.31523 -0.238256 -0.0153422
-2.29751 -0.243131 -0.015818
-2.27979 -0.248164 -0.0163194
-2.26208 -0.253363 -0.0168485
-2.24438 -0.258736 -0.0174064
-2.22668 -0.264292 -0.0179955
-2.20898 -0.27004 -0.0186173
-2.19129 -0.275991 -0.0192746
-2.17361 -0.282154 -0.0199691
-2.15593 -0.28854 -0.0207041
-2.13826 -0.295163 -0.021482
-2.1206 -0.302034 -0.0223066
-2.10294 -0.309167 -0.0231807
-2.08528 -0.316577 -0.024109
-2.06763 -0.32428 -0.0250949
-2.04998 -0.332294 -0.0261441
-2.03234 -0.340636 -0.027261
-2.01471 -0.349327 -0.0284522
-1.99708 -0.358387 -0.0297234
-1.97945 -0.367842 -0.0310828
-1.96183 -0.377715 -0.0325374
-1.94422 -0.388034 -0.0340974
-1.92661 -0.398829 -0.0357717
-1.909 -0.410133 -0.0375731
-1.8914 -0.421982 -0.0395131
-1.87381 -0.434414 -0.0416078
-1.85622 -0.447473 -0.0438721
-1.83863 -0.461205 -0.0463266
-1.82105 -0.475662 -0.048991
-1.80347 -0.490901 -0.051892
-1.7859 -0.506985 -0.055056
-1.76833 -0.523984 -0.0585179
-1.75076 -0.541977 -0.0623134
-1.7332 -0.561049 -0.0664894
-1.71565 -0.581298 -0.071095
-1.69809 -0.602831 -0.0761941
-1.68055 -0.625771 -0.0818555
-1.663 -0.650254 -0.088168
-1.64546 -0.676435 -0.09523
-1.62793 -0.704487 -0.103168
-1.6104 -0.73461 -0.112125
-1.59287 -0.767027 -0.122287
-1.57535 -0.801995 -0.133869
-1.55783 -0.839804 -0.147147
-1.54031 -0.880789 -0.162454
-1.5228 -0.925324 -0.180219
-1.50529 -0.973841 -0.20097
-1.48779 -1.02682 -0.225395
-1.47029 -1.0848 -0.254358
-1.45279 -1.14837 -0.289004
-1.4353 -1.21814 -0.330802
-1.41781 -1.29472 -0.381716
-1.40032 -1.37862 -0.44432
-1.38284 -1.47006 -0.522069
-1.36536 -1.56874 -0.619524
-1.34788 -1.67315 -0.742724
-1.33041 -1.77976 -0.899371
-1.31293 -1.88121 -1.09884
-1.29547 -1.96399 -1.35102
-1.278 -2.00524 -1.66311
-1.26054 -1.97104 -2.03212
-1.24308 -1.8207 -2.43296
-1.22563 -1.52499 -2.80829
-1.20818 -1.09567 -3.07769
-1.19073 -0.601291 -3.17759
-1.17328 -0.137837 -3.10337
-1.15584 0.224129 -2.90794
-1.1384 0.464114 -2.66119
-1.12096 0.597896 -2.41672
-1.10353 0.653845 -2.20351
-1.08609 0.658601 -2.03275
-1.06866 0.632428 -1.90604
-1.05124 0.589677 -1.82128
-1.03381 0.540521 -1.77553
-1.01639 0.492923 -1.76636
-0.998969 0.454191 -1.79202
-0.981551 0.432427 -1.85108
-0.964136 0.437619 -1.94126
-0.946723 0.482355 -2.05745
-0.929312 0.581095 -2.18842
-0.911904 0.746716 -2.31335
-0.894497 0.982653 -2.40031
-0.877093 1.27288 -2.41249
-0.859691 1.57779 -2.32406
-0.842291 1.84645 -2.13735
-0.824893 2.03976 -1.88407
-0.807497 2.1459 -1.60777
-0.790103 2.17636 -1.34402
-0.77271 2.15285 -1.1123
-0.75532 2.09631 -0.918557
-0.737931 2.02264 -0.760848
-0.720544 1.94223 -0.634078
-0.703159 1.86135 -0.532486
-0.685776 1.78339 -0.450909
-0.668394 1.71006 -0.385022
-0.651013 1.64204 -0.331437
-0.633635 1.57944 -0.28748
-0.616257 1.52206 -0.251131
-0.598881 1.46958 -0.220797
-0.581507 1.4216 -0.195289
-0.564134 1.37772 -0.173649
-0.546762 1.33756 -0.155165
-0.529392 1.30076 -0.139245
-0.512023 1.267 -0.125453
-0.494655 1.23598 -0.113412
-0.477288 1.20746 -0.102846
-0.459922 1.18119 -0.093507
-0.442558 1.15698 -0.0852173
-0.425194 1.13464 -0.0778083
-0.407832 1.11403 -0.0711624
-0.39047 1.09499 -0.0651611
-0.373109 1.0774 -0.0597256
-0.355749 1.06115 -0.05477
-0.338391 1.04615 -0.0502409
-0.321032 1.03231 -0.0460739
-0.303675 1.01954 -0.0422325
-0.286318 1.00779 -0.0386672
-0.268962 0.996985 -0.0353528
-0.251607 0.987076 -0.0322502
-0.234252 0.978015 -0.029342
-0.216898 0.969756 -0.0265965
-0.199544 0.962263 -0.0240018
-0.182191 0.955502 -0.0215313
-0.164838 0.949442 -0.0191769
-0.147486 0.944057 -0.0169159
-0.130134 0.939325 -0.0147429
-0.112782 0.935225 -0.0126378
-0.0954304 0.931741 -0.010597
-0.0780791 0.928859 -0.00860244
-0.060728 0.926567 -0.0066518
-0.043377 0.924856 -0.00472803
-0.0260262 0.923718 -0.00282974
-0.00867539 0.923151 -0.000940555
0.00867539 0.923151 0.000940555
0.0260262 0.923718 0.00282974
0.043377 0.924856 0.00472803
0.060728 0.926567 0.0066518
0.0780791 0.928859 0.00860244
0.0954304 0.931741 0.010597
0.112782 0.935225 0.0126378
0.130134 0.939325 0.0147429
0.147486 0.944057 0.0169159
0.164838 0.949442 0.0191769
0.182191 0.955502 0.0215313
0.199544 0.962263 0.0240018
0.216898 0.969756 0.0265965
0.234252 0.978015 0.029342
0.251607 0.987076 0.0322502
0.268962 0.996985 0.0353528
0.286318 1.00779 0.0386672
0.303675 1.01954 0.0422325
0.321032 1.03231 0.0460739
0.338391 1.04615 0.0502409
0.355749 1.06115 0.05477
0.373109 1.0774 0.0597256
0.39047 1.09499 0.0651611
0.407832 1.11403 0.0711624
0.425194 1.13464 0.0778083
0.442558 1.15698 0.0852173
0.459922 1.18119 0.093507
0.477288 1.20746 0.102846
0.494655 1.23598 0.113412
0.512023 1.267 0.125453
0.529392 1.30076 0.139245
0.546762 1.33756 0.155165
0.564134 1.37772 0.173649
0.581507 1.4216 0.195289
0.598881 1.46958 0.220797
0.616257 1.52206 0.251131
0.633635 1.57944 0.28748
0.651013 1.64204 0.331437
0.668394 1.71006 0.385022
0.685776 1.78339 0.450909
0.703159 1.86135 0.532486
0.720544 1.94223 0.634078
0.737931 2.02264 0.760848
0.75532 2.09631 0.918557
0.77271 2.15285 1.1123
0.790103 2.17636 1.34402
0.807497 2.1459 1.60777
0.824893 2.03976 1.88407
0.842291 1.84645 2.13735
0.859691 1.57779 2.32406
0.877093 1.27288 2.41249
0.894497 0.982653 2.40031
0.911904 0.746716 2.31335
0.929312 0.581095 2.18842
0.946723 0.482355 2.05745
0.964136 0.437619 1.94126
0.981551 0.432427 1.85108
0.998969 0.454191 1.79202
1.01639 0.492923 1.76636
1.03381 0.540521 1.77553
1.05124 0.589677 1.82128
1.06866 0.632428 1.90604
1.08609 0.658601 2.03275
1.10353 0.653845 2.20351
1.12096 0.597896 2.41672
1.1384 0.464114 2.66119
1.15584 0.224129 2.90794
1.17328 -0.137837 3.10337
1.19073 -0.601291 3.17759
1.20818 -1.09567 3.07769
1.22563 -1.52499 2.80829
1.24308 -1.8207 2.43296
1.26054 -1.97104 2.03212
1.278 -2.00524 1.66311
1.29547 -1.96399 1.35102
1.31293 -1.88121 1.09884
1.33041 -1.77976 0.899371
1.34788 -1.67315 0.742724
1.36536 -1.56874 0.619524
1.38284 -1.47006 0.522069
1.40032 -1.37862 0.44432
1.41781 -1.29472 0.381716
1.4353 -1.21814 0.330802
1.45279 -1.14837 0.289004
1.47029 -1.0848 0.254358
1.48779 -1.02682 0.225395
1.50529 -0.973841 0.20097
1.5228 -0.925324 0.180219
1.54031 -0.880789 0.162454
1.55783 -0.839804 0.147147
1.57535 -0.801995 0.133869
1.59287 -0.767027 0.122287
1.6104 -0.73461 0.112125
1.62793 -0.704487 0.103168
1.64546 -0.676435 0.09523
1.663 -0.650254 0.088168
1.68055 -0.625771 0.0818555
1.69809 -0.602831 0.0761941
1.71565 -0.581298 0.071095
1.7332 -0.561049 0.0664894
1.75076 -0.541977 0.0623134
1.76833 -0.523984 0.0585179
1.7859 -0.506985 0.055056
1.80347 -0.490901 0.051892
1.82105 -0.475662 0.048991
1.83863 -0.461205 0.0463266
1.85622 -0.447473 0.0438721
1.87381 -0.434414 0.0416078
1.8914 -0.421982 0.0395131
1.909 -0.410133 0.0375731
1.92661 -0.398829 0.0357717
1.94422 -0.388034 0.0340974
1.96183 -0.377715 0.0325374
1.97945 -0.367842 0.0310828
1.99708 -0.358387 0.0297234
2.01471 -0.349327 0.0284522
2.03234 -0.340636 0.027261
2.04998 -0.332294 0.0261441
2.06763 -0.32428 0.0250949
2.08528 -0.316577 0.024109
2.10294 -0.309167 0.0231807
2.1206 -0.302034 0.0223066
2.13826 -0.295163 0.021482
2.15593 -0.28854 0.0207041
2.17361 -0.282154 0.0199691
2.19129 -0.275991 0.0192746
2.20898 -0.27004 0.0186173
2.22668 -0.264292 0.0179955
2.24438 -0.258736 0.0174064
2.26208 -0.253363 0.0168485
2.27979 -0.248164 0.0163194
2.29751 -0.243131 0.015818
2.31523 -0.238256 0.0153422
2.33296 -0.233533 0.0148912
2.3507 -0.228955 0.0144632
2.36844 -0.224514 0.0140575
2.38618 -0.220206 0.0136727
2.40394 -0.216023 0.0133083
2.42169 -0.211962 0.0129629
2.43946 -0.208016 0.0126365
2.45723 -0.204181 0.0123278
2.47501 -0.200452 0.0120368
2.49279 -0.196825 0.0117627
2.51059 -0.193296 0.0115055
2.52838 -0.18986 0.0112646
2.54619 -0.186514 0.0110404
2.564 -0.183255 0.0108324
2.58182 -0.180079 0.0106411
2.59964 -0.176982 0.0104666
2.61747 -0.173963 0.0103096
2.63531 -0.171017 0.0101704
2.65315 -0.168144 0.0100502
2.671 -0.16534 0.00994981
2.68886 -0.162603 0.00987085
2.70673 -0.159933 0.00981472
2.7246 -0.157327 0.00978369
2.74248 -0.154786 0.00977986
2.76037 -0.15231 0.00980619
2.77826 -0.149901 0.0098655
2.79617 -0.147561 0.00996127
2.81408 -0.145296 0.0100965
2.83199 -0.143112 0.0102741
2.84992 -0.14102 0.0104952
2.86785 -0.139032 0.0107586
2.88579 -0.137167 0.0110581
2.90374 -0.135442 0.0113805
2.9217 -0.133876 0.011702
2.93966 -0.132481 0.0119869
2.95763 -0.131256 0.0121883
2.97561 -0.130178 0.0122554
2.9936 -0.129198 0.0121459
3.01159 -0.128249 0.0118414
3.0296 -0.12726 0.0113562
3.04761 -0.126175 0.010734
3.06563 -0.124968 0.0100332
3.08366 -0.123637 0.00931101
3.1017 -0.122201 0.00861119
3.11974 -0.120689 0.00796158
3.1378 -0.119128 0.00737534
3.15586 -0.117544 0.00685568
3.17393 -0.115954 0.00639947
3.19201 -0.114373 0.0060008
3.2101 -0.112811 0.00565242
3.2282 -0.111273 0.00534737
3.24631 -0.109764 0.00507906
3.26443 -0.108285 0.00484192
3.28255 -0.106838 0.00463099
3.30069 -0.105422 0.00444229
3.31883 -0.104038 0.00427234
3.33698 -0.102684 0.0041184
3.35515 -0.101361 0.00397804
3.37332 -0.100066 0.00384944
3.3915 -0.0988002 0.00373088
3.40969 -0.0975611 0.00362113
3.42789 -0.0963482 0.00351896
3.4461 -0.0951607 0.00342355
3.46433 -0.0939977 0.00333399
3.48256 -0.0928582 0.00324973
3.5008 -0.0917416 0.00317009
3.51905 -0.090647 0.00309468
3.53731 -0.0895737 0.003023
3.55558 -0.088521 0.00295477
3.57386 -0.0874883 0.0028896
3.59215 -0.086475 0.00282731
3.61046 -0.0854804 0.00276757
3.62877 -0.084504 0.00271025
3.64709 -0.0835453 0.0026551
3.66543 -0.0826038 0.00260203
3.68377 -0.0816789 0.00255083
3.70213 -0.0807702 0.00250143
3.72049 -0.0798773 0.00245365
3.73887 -0.0789998 0.00240746
3.75726 -0.0781372 0.00236271
3.77566 -0.0772891 0.00231936
3.79407 -0.0764552 0.00227728
3.81249 -0.0756352 0.00223646
3.83093 -0.0748286 0.00219679
3.84937 -0.0740352 0.00215825
3.86783 -0.0732546 0.00212074
3.8863 -0.0724865 0.00208427
3.90478 -0.0717307 0.00204874
3.92327 -0.0709868 0.00201414
3.94177 -0.0702545 0.00198041
3.96029 -0.0695337 0.00194754
3.97882 -0.068824 0.00191547
3.99736 -0.0681252 0.00188419
4.01591 -0.067437 0.00185364
4.03447 -0.0667592 0.00182383
4.05305 -0.0660917 0.00179469
4.07164 -0.0654341 0.00176625
4.09024 -0.0647862 0.00173843
4.10886 -0.0641479 0.00171126
4.12749 -0.063519 0.00168466
4.14613 -0.0628992 0.00165868
4.16478 -0.0622883 0.00163323
4.18345 -0.0616863 0.00160836
4.20213 -0.0610928 0.00158399
4.22082 -0.0605078 0.00156015
4.23953 -0.0599311 0.0015368
4.25825 -0.0593624 0.00151394
4.27698 -0.0588017 0.00149154
4.29573 -0.0582487 0.0014696
4.31449 -0.0577034 0.00144809
4.33327 -0.0571656 0.00142703
4.35206 -0.0566351 0.00140637
4.37086 -0.0561118 0.00138614
4.38968 -0.0555955 0.00136628
4.40851 -0.0550862 0.00134682
4.42736 -0.0545837 0.00132772
4.44622 -0.0540879 0.001309
4.46509 -0.0535986 0.00129062
4.48398 -0.0531157 0.0012726
4.50289 -0.0526391 0.0012549
4.52181 -0.0521688 0.00123755
4.54074 -0.0517045 0.0012205
4.55969 -0.0512462 0.00120378
4.57866 -0.0507938 0.00118735
4.59764 -0.0503471 0.00117123
4.61664 -0.0499061 0.00115538
4.63565 -0.0494707 0.00113984
4.65468 -0.0490407 0.00112455
4.67372 -0.0486161 0.00110955
4.69278 -0.0481968 0.00109481
4.71185 -0.0477826 0.00108033
4.73095 -0.0473736 0.00106609
4.75005 -0.0469696 0.00105211
4.76918 -0.0465705 0.00103835
4.78832 -0.0461762 0.00102485
4.80748 -0.0457867 0.00101156
4.82665 -0.0454019 0.000998507
4.84584 -0.0450217 0.000985663
4.86505 -0.044646 0.000973046
4.88428 -0.0442748 0.000960628
4.90352 -0.043908 0.000948425
4.92278 -0.0435455 0.000936415
4.94206 -0.0431872 0.000924611
4.96136 -0.0428331 0.00091299
4.98067 -0.0424831 0.000901567
5 -0.0421371 0.000890319
5.01935 -0.0417951 0.000879262
5.03872 -0.041457 0.000868373
5.05811 -0.0411228 0.000857666
5.07751 -0.0407924 0.000847121
5.09694 -0.0404656 0.00083675
5.11638 -0.0401426 0.000826534
5.13584 -0.0398232 0.000816486
5.15532 -0.0395073 0.000806587
5.17482 -0.039195 0.000796849
5.19434 -0.0388861 0.000787253
5.21388 -0.0385806 0.000777813
5.23344 -0.0382784 0.00076851
5.25302 -0.0379796 0.000759356
5.27262 -0.0376839 0.000750333
5.29224 -0.0373915 0.000741454
5.31188 -0.0371023 0.000732701
5.33154 -0.0368161 0.000724087
5.35122 -0.036533 0.000715594
5.37092 -0.0362529 0.000707234
5.39065 -0.0359758 0.000698991
5.41039 -0.0357016 0.000690876
5.43016 -0.0354303 0.000682874
5.44994 -0.0351618 0.000674995
5.46975 -0.0348961 0.000667224
5.48958 -0.0346332 0.000659572
5.50944 -0.034373 0.000652024
5.52931 -0.0341155 0.000644591
5.54921 -0.0338606 0.000637259
5.56913 -0.0336084 0.000630037
5.58907 -0.0333587 0.000622911
5.60904 -0.0331115 0.000615893
5.62903 -0.0328668 0.000608967
5.64904 -0.0326246 0.000602145
5.66907 -0.0323848 0.000595412
5.68913 -0.0321474 0.000588779
5.70922 -0.0319124 0.000582232
5.72933 -0.0316797 0.000575781
5.74946 -0.0314493 0.000569414
5.76961 -0.0312211 0.000563139
5.7898 -0.0309952 0.000556945
5.81 -0.0307715 0.000550841
5.83023 -0.03055 0.000544814
5.85049 -0.0303306 0.000538874
5.87077 -0.0301133 0.000533009
5.89108 -0.0298981 0.000527227
5.91142 -0.0296849 0.000521518
5.93178 -0.0294738 0.00051589
5.95216 -0.0292647 0.000510332
5.97258 -0.0290576 0.000504852
5.99302 -0.0288524 0.00049944
6.01349 -0.0286491 0.000494103
6.03398 -0.0284478 0.000488832
6.05451 -0.0282483 0.000483634
6.07506 -0.0280506 0.000478499
6.09564 -0.0278548 0.000473435
6.11625 -0.0276608 0.000468432
6.13688 -0.0274686 0.000463497
6.15755 -0.0272781 0.000458622
6.17824 -0.0270894 0.000453813
6.19897 -0.0269023 0.000449061
6.21972 -0.026717 0.000444373
6.24051 -0.0265333 0.000439741
6.26132 -0.0263513 0.00043517
6.28216 -0.0261709 0.000430654
6.30304 -0.0259921 0.000426197
6.32395 -0.0258149 0.000421793
6.34489 -0.0256392 0.000417447
6.36586 -0.0254651 0.00041315
6.38686 -0.0252925 0.000408911
6.40789 -0.0251215 0.00040472
6.42896 -0.0249519 0.000400584
6.45006 -0.0247837 0.000396495
6.47119 -0.0246171 0.000392459
6.49236 -0.0244518 0.000388469
6.51356 -0.024288 0.00038453
6.5348 -0.0241256 0.000380636
6.55607 -0.0239645 0.000376791
6.57737 -0.0238049 0.000372989
6.59871 -0.0236465 0.000369236
6.62008 -0.0234895 0.000365525
6.6415 -0.0233338 0.00036186
6.66294 -0.0231794 0.000358235
6.68443 -0.0230263 0.000354657
6.70595 -0.0228745 0.000351117
6.72751 -0.0227239 0.000347622
6.74911 -0.0225746 0.000344164
6.77074 -0.0224264 0.000340749
6.79241 -0.0222795 0.000337371
6.81413 -0.0221338 0.000334035
6.83588 -0.0219892 0.000330735
6.85767 -0.0218458 0.000327475
6.8795 -0.0217036 0.000324249
6.90138 -0.0215625 0.000321063
6.92329 -0.0214225 0.000317911
6.94524 -0.0212836 0.000314797
6.96724 -0.0211458 0.000311715
6.98928 -0.0210091 0.00030867
7.01137 -0.0208735 0.000305657
7.03349 -0.020739 0.00030268
7.05566 -0.0206054 0.000299734
7.07788 -0.0204729 0.000296823
7.10014 -0.0203415 0.000293941
7.12244 -0.020211 0.000291094
7.14479 -0.0200816 0.000288276
7.16719 -0.0199531 0.000285491
7.18963 -0.0198256 0.000282733
7.21213 -0.0196991 0.000280009
7.23467 -0.0195735 0.000277311
7.25725 -0.0194488 0.000274645
7.27989 -0.0193251 0.000272005
7.30258 -0.0192023 0.000269396
7.32532 -0.0190804 0.000266812
7.34811 -0.0189594 0.000264258
7.37095 -0.0188393 0.000261729
7.39384 -0.0187201 0.000259229
7.41679 -0.0186017 0.000256753
7.43978 -0.0184842 0.000254305
7.46284 -0.0183675 0.000251881
7.48595 -0.0182517 0.000249484
7.50911 -0.0181367 0.00024711
7.53233 -0.0180225 0.000244762
7.55561 -0.0179091 0.000242437
7.57894 -0.0177965 0.000240138
7.60234 -0.0176847 0.00023786
7.62579 -0.0175737 0.000235607
7.64931 -0.0174635 0.000233376
7.67288 -0.017354 0.000231169
7.69652 -0.0172452 0.000228982
7.72022 -0.0171372 0.00022682
7.74398 -0.01703 0.000224676
7.76781 -0.0169234 0.000222557
7.7917 -0.0168176 0.000220456
7.81566 -0.0167125 0.000218379
7.83968 -0.0166081 0.000216319
7.86378 -0.0165044 0.000214283
7.88794 -0.0164013 0.000212264
7.91217 -0.0162989 0.000210266
7.93648 -0.0161972 0.000208286
7.96085 -0.0160962 0.000206328
7.9853 -0.0159958 0.000204386
8.00983 -0.015896 0.000202465
8.03443 -0.0157969 0.00020056
8.0591 -0.0156984 0.000198675
8.08386 -0.0156005 0.000196806
8.10869 -0.0155033 0.000194957
8.13361 -0.0154066 0.000193123
8.1586 -0.0153105 0.000191309
8.18368 -0.015215 0.000189509
8.20884 -0.0151201 0.000187728
8.23409 -0.0150258 0.000185961
8.25943 -0.014932 0.000184213
8.28486 -0.0148388 0.000182479
8.31038 -0.0147461 0.000180762
8.33598 -0.014654 0.000179059
8.36169 -0.0145624 0.000177373
8.38748 -0.0144713 0.0001757
8.41338 -0.0143808 0.000174044
8.43937 -0.0142907 0.000172402
8.46547 -0.0142012 0.000170775
8.49166 -0.0141122 0.000169161
8.51797 -0.0140236 0.000167562
8.54437 -0.0139355 0.000165976
8.57089 -0.013848 0.000164405
8.59752 -0.0137608 0.000162846
8.62426 -0.0136742 0.000161302
8.65112 -0.0135879 0.000159769
8.67809 -0.0135022 0.000158251
8.70518 -0.0134168 0.000156743
8.7324 -0.0133319 0.00015525
8.75974 -0.0132475 0.000153768
8.78721 -0.0131634 0.000152299
8.81482 -0.0130797 0.00015084
8.84255 -0.0129965 0.000149395
8.87042 -0.0129136 0.00014796
8.89844 -0.0128311 0.000146537
8.92659 -0.012749 0.000145124
8.9549 -0.0126673 0.000143724
8.98335 -0.0125859 0.000142333
9.01196 -0.0125049 0.000140954
9.04073 -0.0124242 0.000139584
9.06966 -0.0123438 0.000138225
9.09875 -0.0122638 0.000136875
9.12802 -0.012184 0.000135536
9.15746 -0.0121046 0.000134206
9.18709 -0.0120255 0.000132886
9.2169 -0.0119467 0.000131574
9.2469 -0.0118681 0.000130273
9.27709 -0.0117898 0.000128979
9.30749 -0.0117118 0.000127694
9.3381 -0.011634 0.000126417
9.36893 -0.0115564 0.000125149
9.39998 -0.0114791 0.000123888
9.43125 -0.011402 0.000122637
9.46277 -0.0113251 0.000121391
9.49453 -0.0112484 0.000120155
9.52655 -0.0111718 0.000118924
9.55883 -0.0110955 0.000117701
9.59138 -0.0110192 0.000116484
9.62422 -0.0109431 0.000115274
9.65735 -0.0108671 0.000114069
9.69079 -0.0107913 0.000112872
9.72455 -0.0107155 0.000111679
9.75865 -0.0106397 0.000110492
9.79309 -0.010564 0.000109309
9.8279 -0.0104883 0.000108132
9.8631 -0.0104126 0.000106957
9.89869 -0.0103369 0.000105789
9.93471 -0.0102612 0.000104622
9.97117 -0.0101853 0.000103459
10.0081 -0.0101093 0.000102298
10.0455 -0.0100332 0.000101141
10.0835 -0.00995687 9.99833e-05
10.122 -0.00988032 9.88283e-05
10.1611 -0.00980349 9.76723e-05
10.2008 -0.00972632 9.65173e-05
10.2412 -0.00964877 9.53598e-05
10.2824 -0.00957075 9.42016e-05
10.3244 -0.00949221 9.30389e-05
10.3672 -0.00941304 9.18735e-05
10.4109 -0.00933315 9.0701e-05
10.4557 -0.00925241 8.95228e-05
10.5017 -0.0091707 8.83341e-05
10.5489 -0.00908783 8.71357e-05
10.5976 -0.00900359 8.59215e-05
10.6479 -0.00891773 8.46917e-05
10.7002 -0.00882991 8.34381e-05
10.7547 -0.00873969 8.21588e-05
10.8119 -0.00864647 8.08421e-05
10.8724 -0.00854939 7.94805e-05
10.9373 -0.00844714 7.80526e-05
11.0083 -0.0083375 7.65339e-05
11.0884 -0.00821617 7.48621e-05
11.1861 -0.00807176 7.28924e-05


==> anc/HERMITE/GAMMA01/GRp_FRG.txt <==
-11.1861 -0.00807946 -7.30295e-05
-11.0884 -0.00822414 -7.50063e-05
-11.0083 -0.0083457 -7.66827e-05
-10.9373 -0.00845555 -7.82069e-05
-10.8724 -0.00855801 -7.9639e-05
-10.8119 -0.00865528 -8.10055e-05
-10.7547 -0.00874869 -8.23263e-05
-10.7002 -0.00883909 -8.36103e-05
-10.6479 -0.0089271 -8.48677e-05
-10.5976 -0.00901313 -8.61022e-05
-10.5489 -0.00909755 -8.73202e-05
-10.5017 -0.00918059 -8.85232e-05
-10.4557 -0.00926249 -8.97158e-05
-10.4109 -0.00934339 -9.08985e-05
-10.3672 -0.00942346 -9.20749e-05
-10.3244 -0.0095028 -9.32449e-05
-10.2824 -0.00958152 -9.44115e-05
-10.2412 -0.00965971 -9.55742e-05
-10.2008 -0.00973744 -9.67358e-05
-10.1611 -0.00981478 -9.78953e-05
-10.122 -0.00989179 -9.90554e-05
-10.0835 -0.00996851 -0.000100215
-10.0455 -0.010045 -0.000101377
-10.0081 -0.0101213 -0.000102539
-9.97117 -0.0101975 -0.000103704
-9.93471 -0.0102735 -0.000104871
-9.89869 -0.0103495 -0.000106043
-9.8631 -0.0104254 -0.000107216
-9.8279 -0.0105012 -0.000108395
-9.79309 -0.0105771 -0.000109577
-9.75865 -0.010653 -0.000110765
-9.72455 -0.0107289 -0.000111957
-9.69079 -0.0108049 -0.000113154
-9.65735 -0.010881 -0.000114357
-9.62422 -0.0109571 -0.000115567
-9.59138 -0.0110334 -0.000116781
-9.55883 -0.0111099 -0.000118003
-9.52655 -0.0111864 -0.000119231
-9.49453 -0.0112632 -0.000120467
-9.46277 -0.0113401 -0.000121709
-9.43125 -0.0114172 -0.000122959
-9.39998 -0.0114945 -0.000124217
-9.36893 -0.011572 -0.000125482
-9.3381 -0.0116497 -0.000126756
-9.30749 -0.0117277 -0.000128038
-9.27709 -0.011806 -0.000129328
-9.2469 -0.0118845 -0.000130627
-9.2169 -0.0119632 -0.000131935
-9.18709 -0.0120423 -0.000133252
-9.15746 -0.0121216 -0.000134578
-9.12802 -0.0122012 -0.000135915
-9.09875 -0.0122812 -0.00013726
-9.06966 -0.0123615 -0.000138616
-9.04073 -0.0124421 -0.000139981
-9.01196 -0.012523 -0.000141358
-8.98335 -0.0126043 -0.000142744
-8.9549 -0.0126859 -0.000144141
-8.92659 -0.0127679 -0.000145549
-8.89844 -0.0128502 -0.000146968
-8.87042 -0.012933 -0.000148398
-8.84255 -0.0130161 -0.00014984
-8.81482 -0.0130996 -0.000151293
-8.78721 -0.0131835 -0.000152758
-8.75974 -0.0132678 -0.000154235
-8.7324 -0.0133526 -0.000155724
-8.70518 -0.0134377 -0.000157225
-8.67809 -0.0135233 -0.00015874
-8.65112 -0.0136094 -0.000160266
-8.62426 -0.0136958 -0.000161807
-8.59752 -0.0137828 -0.000163359
-8.57089 -0.0138702 -0.000164926
-8.54437 -0.0139581 -0.000166506
-8.51797 -0.0140464 -0.0001681
-8.49166 -0.0141352 -0.000169707
-8.46547 -0.0142246 -0.000171329
-8.43937 -0.0143144 -0.000172965
-8.41338 -0.0144047 -0.000174617
-8.38748 -0.0144956 -0.000176282
-8.36169 -0.0145869 -0.000177963
-8.33598 -0.0146789 -0.000179658
-8.31038 -0.0147713 -0.00018137
-8.28486 -0.0148643 -0.000183097
-8.25943 -0.0149578 -0.000184841
-8.23409 -0.0150519 -0.000186599
-8.20884 -0.0151466 -0.000188375
-8.18368 -0.0152418 -0.000190167
-8.1586 -0.0153376 -0.000191976
-8.13361 -0.015434 -0.000193802
-8.10869 -0.0155311 -0.000195646
-8.08386 -0.0156287 -0.000197506
-8.0591 -0.0157269 -0.000199385
-8.03443 -0.0158258 -0.000201281
-8.00983 -0.0159252 -0.000203197
-7.9853 -0.0160254 -0.00020513
-7.96085 -0.0161261 -0.000207083
-7.93648 -0.0162275 -0.000209054
-7.91217 -0.0163296 -0.000211045
-7.88794 -0.0164324 -0.000213055
-7.86378 -0.0165358 -0.000215086
-7.83968 -0.0166399 -0.000217136
-7.81566 -0.0167447 -0.000219207
-7.7917 -0.0168502 -0.000221298
-7.76781 -0.0169565 -0.000223412
-7.74398 -0.0170634 -0.000225545
-7.72022 -0.0171711 -0.000227701
-7.69652 -0.0172795 -0.000229878
-7.67288 -0.0173887 -0.000232078
-7.64931 -0.0174986 -0.0002343
-7.62579 -0.0176093 -0.000236545
-7.60234 -0.0177208 -0.000238813
-7.57894 -0.017833 -0.000241105
-7.55561 -0.0179461 -0.00024342
-7.53233 -0.0180599 -0.00024576
-7.50911 -0.0181746 -0.000248123
-7.48595 -0.01829 -0.000250513
-7.46284 -0.0184063 -0.000252926
-7.43978 -0.0185235 -0.000255367
-7.41679 -0.0186415 -0.000257832
-7.39384 -0.0187604 -0.000260324
-7.37095 -0.0188801 -0.000262842
-7.34811 -0.0190007 -0.000265388
-7.32532 -0.0191222 -0.00026796
-7.30258 -0.0192447 -0.000270561
-7.27989 -0.019368 -0.00027319
-7.25725 -0.0194923 -0.000275848
-7.23467 -0.0196174 -0.000278534
-7.21213 -0.0197436 -0.00028125
-7.18963 -0.0198707 -0.000283995
-7.16719 -0.0199988 -0.000286772
-7.14479 -0.0201278 -0.000289578
-7.12244 -0.0202579 -0.000292416
-7.10014 -0.0203889 -0.000295285
-7.07788 -0.020521 -0.000298187
-7.05566 -0.0206541 -0.000301121
-7.03349 -0.0207882 -0.000304089
-7.01137 -0.0209234 -0.000307089
-6.98928 -0.0210597 -0.000310124
-6.96724 -0.021197 -0.000313192
-6.94524 -0.0213354 -0.000316297
-6.92329 -0.021475 -0.000319436
-6.90138 -0.0216156 -0.000322613
-6.8795 -0.0217574 -0.000325824
-6.85767 -0.0219004 -0.000329075
-6.83588 -0.0220445 -0.000332361
-6.81413 -0.0221897 -0.000335687
-6.79241 -0.0223362 -0.000339051
-6.77074 -0.0224839 -0.000342455
-6.74911 -0.0226327 -0.000345898
-6.72751 -0.0227828 -0.000349383
-6.70595 -0.0229342 -0.000352908
-6.68443 -0.0230868 -0.000356476
-6.66294 -0.0232407 -0.000360085
-6.6415 -0.0233959 -0.00036374
-6.62008 -0.0235524 -0.000367436
-6.59871 -0.0237102 -0.000371178
-6.57737 -0.0238694 -0.000374964
-6.55607 -0.0240299 -0.000378797
-6.5348 -0.0241919 -0.000382675
-6.51356 -0.0243551 -0.000386603
-6.49236 -0.0245199 -0.000390576
-6.47119 -0.024686 -0.0003946
-6.45006 -0.0248536 -0.000398672
-6.42896 -0.0250226 -0.000402795
-6.40789 -0.0251932 -0.000406968
-6.38686 -0.0253652 -0.000411195
-6.36586 -0.0255388 -0.000415474
-6.34489 -0.0257138 -0.000419809
-6.32395 -0.0258905 -0.000424197
-6.30304 -0.0260687 -0.000428642
-6.28216 -0.0262486 -0.000433142
-6.26132 -0.02643 -0.000437701
-6.24051 -0.0266131 -0.000442315
-6.21972 -0.0267979 -0.000446991
-6.19897 -0.0269843 -0.000451725
-6.17824 -0.0271725 -0.000456522
-6.15755 -0.0273623 -0.000461378
-6.13688 -0.027554 -0.000466301
-6.11625 -0.0277474 -0.000471285
-6.09564 -0.0279426 -0.000476337
-6.07506 -0.0281396 -0.000481452
-6.05451 -0.0283384 -0.000486638
-6.03398 -0.0285392 -0.00049189
-6.01349 -0.0287418 -0.000497215
-5.99302 -0.0289463 -0.000502607
-5.97258 -0.0291528 -0.000508075
-5.95216 -0.0293613 -0.000513613
-5.93178 -0.0295717 -0.000519229
-5.91142 -0.0297842 -0.000524918
-5.89108 -0.0299988 -0.000530688
-5.87077 -0.0302154 -0.000536533
-5.85049 -0.0304341 -0.000542461
-5.83023 -0.030655 -0.000548467
-5.81 -0.030878 -0.00055456
-5.7898 -0.0311032 -0.000560734
-5.76961 -0.0313307 -0.000566996
-5.74946 -0.0315604 -0.000573343
-5.72933 -0.0317924 -0.000579781
-5.70922 -0.0320267 -0.000586307
-5.68913 -0.0322634 -0.000592928
-5.66907 -0.0325024 -0.000599639
-5.64904 -0.0327439 -0.000606449
-5.62903 -0.0329878 -0.000613352
-5.60904 -0.0332342 -0.000620358
-5.58907 -0.0334832 -0.00062746
-5.56913 -0.0337347 -0.000634668
-5.54921 -0.0339888 -0.000641976
-5.52931 -0.0342456 -0.000649394
-5.50944 -0.034505 -0.000656916
-5.48958 -0.0347671 -0.000664552
-5.46975 -0.035032 -0.000672297
-5.44994 -0.0352997 -0.000680159
-5.43016 -0.0355702 -0.000688133
-5.41039 -0.0358436 -0.000696231
-5.39065 -0.0361199 -0.000704445
-5.37092 -0.0363992 -0.000712787
-5.35122 -0.0366814 -0.000721251
-5.33154 -0.0369668 -0.000729846
-5.31188 -0.0372552 -0.000738569
-5.29224 -0.0375468 -0.000747429
-5.27262 -0.0378415 -0.000756421
-5.25302 -0.0381396 -0.000765557
-5.23344 -0.0384409 -0.000774829
-5.21388 -0.0387455 -0.000784251
-5.19434 -0.0390535 -0.000793815
-5.17482 -0.039365 -0.000803535
-5.15532 -0.03968 -0.000813403
-5.13584 -0.0399985 -0.000823433
-5.11638 -0.0403207 -0.000833618
-5.09694 -0.0406465 -0.000843971
-5.07751 -0.040976 -0.000854486
-5.05811 -0.0413094 -0.000865176
-5.03872 -0.0416465 -0.000876035
-5.01935 -0.0419876 -0.000887076
-5 -0.0423327 -0.000898294
-4.98067 -0.0426817 -0.000909701
-4.96136 -0.0430349 -0.000921293
-4.94206 -0.0433923 -0.000933084
-4.92278 -0.0437539 -0.000945067
-4.90352 -0.0441198 -0.000957257
-4.88428 -0.04449 -0.000969648
-4.86505 -0.0448648 -0.000982257
-4.84584 -0.045244 -0.000995075
-4.82665 -0.0456279 -0.00100812
-4.80748 -0.0460164 -0.00102139
-4.78832 -0.0464097 -0.00103489
-4.76918 -0.0468078 -0.00104862
-4.75005 -0.0472109 -0.00106261
-4.73095 -0.047619 -0.00107683
-4.71185 -0.0480321 -0.00109132
-4.69278 -0.0484505 -0.00110606
-4.67372 -0.0488741 -0.00112107
-4.65468 -0.0493032 -0.00113635
-4.63565 -0.0497376 -0.00115192
-4.61664 -0.0501777 -0.00116777
-4.59764 -0.0506234 -0.00118392
-4.57866 -0.0510749 -0.00120037
-4.55969 -0.0515323 -0.00121714
-4.54074 -0.0519956 -0.00123423
-4.52181 -0.0524651 -0.00125165
-4.50289 -0.0529407 -0.0012694
-4.48398 -0.0534227 -0.00128751
-4.46509 -0.0539111 -0.00130598
-4.44622 -0.0544061 -0.00132482
-4.42736 -0.0549078 -0.00134404
-4.40851 -0.0554163 -0.00136366
-4.38968 -0.0559318 -0.00138368
-4.37086 -0.0564543 -0.00140414
-4.35206 -0.0569841 -0.00142502
-4.33327 -0.0575213 -0.00144637
-4.31449 -0.058066 -0.00146818
-4.29573 -0.0586184 -0.00149049
-4.27698 -0.0591786 -0.0015133
-4.25825 -0.0597468 -0.00153665
-4.23953 -0.0603232 -0.00156055
-4.22082 -0.0609079 -0.00158505
-4.20213 -0.0615011 -0.00161014
-4.18345 -0.062103 -0.00163589
-4.16478 -0.0627138 -0.00166231
-4.14613 -0.0633337 -0.00168945
-4.12749 -0.0639628 -0.00171734
-4.10886 -0.0646014 -0.00174605
-4.09024 -0.0652496 -0.0017756
-4.07164 -0.0659078 -0.00180607
-4.05305 -0.066576 -0.00183751
-4.03447 -0.0672546 -0.00187001
-4.01591 -0.0679437 -0.00190362
-3.99736 -0.0686435 -0.00193846
-3.97882 -0.0693544 -0.00197458
-3.96029 -0.0700765 -0.00201212
-3.94177 -0.07081 -0.00205116
-3.92327 -0.0715553 -0.00209184
-3.90478 -0.0723124 -0.00213426
-3.8863 -0.0730816 -0.00217856
-3.86783 -0.0738632 -0.00222485
-3.84937 -0.0746574 -0.00227329
-3.83093 -0.0754643 -0.00232397
-3.81249 -0.0762843 -0.00237705
-3.79407 -0.0771174 -0.00243263
-3.77566 -0.0779641 -0.00249088
-3.75726 -0.0788245 -0.0025519
-3.73887 -0.079699 -0.00261589
-3.72049 -0.0805878 -0.00268304
-3.70213 -0.0814913 -0.00275364
-3.68377 -0.0824099 -0.00282802
-3.66543 -0.0833438 -0.00290665
-3.64709 -0.0842933 -0.00299008
-3.62877 -0.0852584 -0.00307903
-3.61046 -0.0862392 -0.00317423
-3.59215 -0.0872352 -0.00327654
-3.57386 -0.0882459 -0.00338672
-3.55558 -0.0892701 -0.00350544
-3.53731 -0.0903067 -0.00363301
-3.51905 -0.0913539 -0.00376939
-3.5008 -0.09241 -0.00391389
-3.48256 -0.0934733 -0.00406525
-3.46433 -0.0945423 -0.00422145
-3.4461 -0.095616 -0.00437988
-3.42789 -0.096694 -0.0045374
-3.40969 -0.0977769 -0.00469066
-3.3915 -0.0988662 -0.00483621
-3.37332 -0.0999642 -0.00497098
-3.35515 -0.101074 -0.00509234
-3.33698 -0.1022 -0.00519848
-3.31883 -0.103345 -0.00528834
-3.30069 -0.104514 -0.00536185
-3.28255 -0.105712 -0.00541965
-3.26443 -0.106941 -0.00546323
-3.24631 -0.108205 -0.0054945
-3.2282 -0.109507 -0.0055159
-3.2101 -0.110848 -0.00552994
-3.19201 -0.112231 -0.00553932
-3.17393 -0.113656 -0.00554653
-3.15586 -0.115124 -0.00555399
-3.1378 -0.116635 -0.00556374
-3.11974 -0.118189 -0.00557765
-3.1017 -0.119786 -0.00559713
-3.08366 -0.121426 -0.00562342
-3.06563 -0.123108 -0.00565729
-3.04761 -0.124831 -0.00569942
-3.0296 -0.126597 -0.0057501
-3.01159 -0.128405 -0.00580958
-2.9936 -0.130255 -0.00587778
-2.97561 -0.132148 -0.00595472
-2.95763 -0.134083 -0.00604011
-2.93966 -0.136063 -0.00613385
-2.9217 -0.138087 -0.00623559
-2.90374 -0.140157 -0.00634522
-2.88579 -0.142275 -0.00646244
-2.86785 -0.14444 -0.00658716
-2.84992 -0.146656 -0.00671917
-2.83199 -0.148923 -0.00685849
-2.81408 -0.151243 -0.00700496
-2.79617 -0.153619 -0.00715871
-2.77826 -0.156051 -0.00731967
-2.76037 -0.158543 -0.00748805
-2.74248 -0.161096 -0.00766387
-2.7246 -0.163712 -0.00784744
-2.70673 -0.166393 -0.00803884
-2.68886 -0.169143 -0.00823848
-2.671 -0.171964 -0.0084465
-2.65315 -0.174859 -0.00866336
-2.63531 -0.177829 -0.00888927
-2.61747 -0.180879 -0.00912478
-2.59964 -0.184011 -0.00937016
-2.58182 -0.187228 -0.00962606
-2.564 -0.190535 -0.0098928
-2.54619 -0.193934 -0.0101711
-2.52838 -0.197429 -0.0104614
-2.51059 -0.201025 -0.0107645
-2.49279 -0.204725 -0.0110808
-2.47501 -0.208534 -0.0114113
-2.45723 -0.212456 -0.0117567
-2.43946 -0.216497 -0.0121179
-2.42169 -0.220662 -0.0124957
-2.40394 -0.224955 -0.0128913
-2.38618 -0.229384 -0.0133055
-2.36844 -0.233953 -0.0137397
-2.3507 -0.23867 -0.0141949
-2.33296 -0.243542 -0.0146728
-2.31523 -0.248575 -0.0151745
-2.29751 -0.253778 -0.0157019
-2.27979 -0.25916 -0.0162564
-2.26208 -0.264728 -0.0168402
-2.24438 -0.270492 -0.0174551
-2.22668 -0.276463 -0.0181037
-2.20898 -0.282651 -0.0187879
-2.19129 -0.289067 -0.019511
-2.17361 -0.295725 -0.0202753
-2.15593 -0.302637 -0.0210847
-2.13826 -0.309818 -0.0219421
-2.1206 -0.317282 -0.022852
-2.10294 -0.325047 -0.0238182
-2.08528 -0.33313 -0.0248461
-2.06763 -0.34155 -0.0259403
-2.04998 -0.350328 -0.0271074
-2.03234 -0.359486 -0.0283534
-2.01471 -0.369048 -0.0296863
-1.99708 -0.379041 -0.0311137
-1.97945 -0.389494 -0.0326455
-1.96183 -0.400436 -0.0342913
-1.94422 -0.411903 -0.0360639
-1.92661 -0.423931 -0.0379757
-1.909 -0.43656 -0.0400427
-1.8914 -0.449836 -0.0422811
-1.87381 -0.463806 -0.0447116
-1.85622 -0.478524 -0.0473558
-1.83863 -0.494049 -0.0502407
-1.82105 -0.510446 -0.0533948
-1.80347 -0.527786 -0.056854
-1.7859 -0.54615 -0.060657
-1.76833 -0.565624 -0.0648518
-1.75076 -0.586307 -0.0694915
-1.7332 -0.608308 -0.0746415
-1.71565 -0.631747 -0.0803752
-1.69809 -0.65676 -0.0867832
-1.68055 -0.683499 -0.0939686
-1.663 -0.712132 -0.102059
-1.64546 -0.74285 -0.111201
-1.62793 -0.775866 -0.121577
-1.6104 -0.81142 -0.133402
-1.59287 -0.849783 -0.146939
-1.57535 -0.891261 -0.162507
-1.55783 -0.936196 -0.180503
-1.54031 -0.984977 -0.201409
-1.5228 -1.03804 -0.225837
-1.50529 -1.09587 -0.254548
-1.48779 -1.15899 -0.28852
-1.47029 -1.228 -0.328997
-1.45279 -1.30347 -0.37761
-1.4353 -1.38595 -0.436478
-1.41781 -1.47584 -0.508415
-1.40032 -1.57316 -0.597108
-1.38284 -1.67717 -0.707403
-1.36536 -1.7857 -0.84546
-1.34788 -1.89402 -1.01875
-1.33041 -1.99333 -1.23531
-1.31293 -2.06897 -1.50183
-1.29547 -2.09958 -1.81951
-1.278 -2.05928 -2.17835
-1.26054 -1.92566 -2.55244
-1.24308 -1.69163 -2.90261
-1.22563 -1.37376 -3.18966
-1.20818 -1.00671 -3.39084
-1.19073 -0.627176 -3.50673
-1.17328 -0.259545 -3.55362
-1.15584 0.0874468 -3.55113
-1.1384 0.415945 -3.51301
-1.12096 0.731836 -3.44444
-1.10353 1.03888 -3.34315
-1.08609 1.33524 -3.20324
-1.06866 1.61238 -3.01955
-1.05124 1.85696 -2.79214
-1.03381 2.0549 -2.52862
-1.01639 2.19637 -2.24341
-0.998969 2.27877 -1.95413
-0.981551 2.30702 -1.67705
-0.964136 2.29104 -1.42394
-0.946723 2.24266 -1.20113
-0.929312 2.17304 -1.01026
-0.911904 2.09136 -0.84978
-0.894497 2.0044 -0.716485
-0.877093 1.91684 -0.606497
-0.859691 1.83164 -0.516008
-0.842291 1.75054 -0.44154
-0.824893 1.67445 -0.380135
-0.807497 1.6037 -0.329306
-0.790103 1.5383 -0.287045
-0.77271 1.47807 -0.251711
-0.75532 1.42268 -0.222007
-0.737931 1.3718 -0.196878
-0.720544 1.32505 -0.175498
-0.703159 1.28208 -0.157187
-0.685776 1.24253 -0.141418
-0.668394 1.2061 -0.127751
-0.651013 1.1725 -0.115843
-0.633635 1.14146 -0.105405
-0.616257 1.11275 -0.0962115
-0.598881 1.08616 -0.0880671
-0.581507 1.0615 -0.0808218
-0.564134 1.0386 -0.0743408
-0.546762 1.01732 -0.0685222
-0.529392 0.997528 -0.063271
-0.512023 0.979094 -0.0585167
-0.494655 0.961917 -0.0541907
-0.477288 0.945902 -0.0502436
-0.459922 0.930964 -0.0466247
-0.442558 0.917026 -0.0432987
-0.425194 0.904019 -0.0402276
-0.407832 0.891883 -0.0373858
-0.39047 0.880561 -0.0347438
-0.373109 0.870004 -0.0322832
-0.355749 0.860166 -0.0299808
-0.338391 0.851007 -0.027823
-0.321032 0.84249 -0.0257911
-0.303675 0.834581 -0.0238751
-0.286318 0.827251 -0.0220597
-0.268962 0.820472 -0.0203375
-0.251607 0.81422 -0.0186956
-0.234252 0.808473 -0.0171286
-0.216898 0.803211 -0.0156255
-0.199544 0.798416 -0.0141823
-0.182191 0.794072 -0.0127893
-0.164838 0.790166 -0.0114437
-0.147486 0.786683 -0.0101367
-0.130134 0.783615 -0.00886631
-0.112782 0.78095 -0.00762464
-0.0954304 0.778681 -0.00641016
-0.0780791 0.7768 -0.00521553
-0.060728 0.775302 -0.0040396
-0.043377 0.774183 -0.00287543
-0.0260262 0.773438 -0.00172213
-0.00867539 0.773067 -0.000572935
0.00867539 0.773067 0.000572935
0.0260262 0.773438 0.00172213
0.043377 0.774183 0.00287543
0.060728 0.775302 0.0040396
0.0780791 0.7768 0.00521553
0.0954304 0.778681 0.00641016
0.112782 0.78095 0.00762464
0.130134 0.783615 0.00886631
0.147486 0.786683 0.0101367
0.164838 0.790166 0.0114437
0.182191 0.794072 0.0127893
0.199544 0.798416 0.0141823
0.216898 0.803211 0.0156255
0.234252 0.808473 0.0171286
0.251607 0.81422 0.0186956
0.268962 0.820472 0.0203375
0.286318 0.827251 0.0220597
0.303675 0.834581 0.0238751
0.321032 0.84249 0.0257911
0.338391 0.851007 0.027823
0.355749 0.860166 0.0299808
0.373109 0.870004 0.0322832
0.39047 0.880561 0.0347438
0.407832 0.891883 0.0373858
0.425194 0.904019 0.0402276
0.442558 0.917026 0.0432987
0.459922 0.930964 0.0466247
0.477288 0.945902 0.0502436
0.494655 0.961917 0.0541907
0.512023 0.979094 0.0585167
0.529392 0.997528 0.063271
0.546762 1.01732 0.0685222
0.564134 1.0386 0.0743408
0.581507 1.0615 0.0808218
0.598881 1.08616 0.0880671
0.616257 1.11275 0.0962115
0.633635 1.14146 0.105405
0.651013 1.1725 0.115843
0.668394 1.2061 0.127751
0.685776 1.24253 0.141418
0.703159 1.28208 0.157187
0.720544 1.32505 0.175498
0.737931 1.3718 0.196878
0.75532 1.42268 0.222007
0.77271 1.47807 0.251711
0.790103 1.5383 0.287045
0.807497 1.6037 0.329306
0.824893 1.67445 0.380135
0.842291 1.75054 0.44154
0.859691 1.83164 0.516008
0.877093 1.91684 0.606497
0.894497 2.0044 0.716485
0.911904 2.09136 0.84978
0.929312 2.17304 1.01026
0.946723 2.24266 1.20113
0.964136 2.29104 1.42394
0.981551 2.30702 1.67705
0.998969 2.27877 1.95413
1.01639 2.19637 2.24341
1.03381 2.0549 2.52862
1.05124 1.85696 2.79214
1.06866 1.61238 3.01955
1.08609 1.33524 3.20324
1.10353 1.03888 3.34315
1.12096 0.731836 3.44444
1.1384 0.415945 3.51301
1.15584 0.0874468 3.55113
1.17328 -0.259545 3.55362
1.19073 -0.627176 3.50673
1.20818 -1.00671 3.39084
1.22563 -1.37376 3.18966
1.24308 -1.69163 2.90261
1.26054 -1.92566 2.55244
1.278 -2.05928 2.17835
1.29547 -2.09958 1.81951
1.31293 -2.06897 1.50183
1.33041 -1.99333 1.23531
1.34788 -1.89402 1.01875
1.36536 -1.7857 0.84546
1.38284 -1.67717 0.707403
1.40032 -1.57316 0.597108
1.41781 -1.47584 0.508415
1.4353 -1.38595 0.436478
1.45279 -1.30347 0.37761
1.47029 -1.228 0.328997
1.48779 -1.15899 0.28852
1.50529 -1.09587 0.254548
1.5228 -1.03804 0.225837
1.54031 -0.984977 0.201409
1.55783 -0.936196 0.180503
1.57535 -0.891261 0.162507
1.59287 -0.849783 0.146939
1.6104 -0.81142 0.133402
1.62793 -0.775866 0.121577
1.64546 -0.74285 0.111201
1.663 -0.712132 0.102059
1.68055 -0.683499 0.0939686
1.69809 -0.65676 0.0867832
1.71565 -0.631747 0.0803752
1.7332 -0.608308 0.0746415
1.75076 -0.586307 0.0694915
1.76833 -0.565624 0.0648518
1.7859 -0.54615 0.060657
1.80347 -0.527786 0.056854
1.82105 -0.510446 0.0533948
1.83863 -0.494049 0.0502407
1.85622 -0.478524 0.0473558
1.87381 -0.463806 0.0447116
1.8914 -0.449836 0.0422811
1.909 -0.43656 0.0400427
1.92661 -0.423931 0.0379757
1.94422 -0.411903 0.0360639
1.96183 -0.400436 0.0342913
1.97945 -0.389494 0.0326455
1.99708 -0.379041 0.0311137
2.01471 -0.369048 0.0296863
2.03234 -0.359486 0.0283534
2.04998 -0.350328 0.0271074
2.06763 -0.34155 0.0259403
2.08528 -0.33313 0.0248461
2.10294 -0.325047 0.0238182
2.1206 -0.317282 0.022852
2.13826 -0.309818 0.0219421
2.15593 -0.302637 0.0210847
2.17361 -0.295725 0.0202753
2.19129 -0.289067 0.019511
2.20898 -0.282651 0.0187879
2.22668 -0.276463 0.0181037
2.24438 -0.270492 0.0174551
2.26208 -0.264728 0.0168402
2.27979 -0.25916 0.0162564
2.29751 -0.253778 0.0157019
2.31523 -0.248575 0.0151745
2.33296 -0.243542 0.0146728
2.3507 -0.23867 0.0141949
2.36844 -0.233953 0.0137397
2.38618 -0.229384 0.0133055
2.40394 -0.224955 0.0128913
2.42169 -0.220662 0.0124957
2.43946 -0.216497 0.0121179
2.45723 -0.212456 0.0117567
2.47501 -0.208534 0.0114113
2.49279 -0.204725 0.0110808
2.51059 -0.201025 0.0107645
2.52838 -0.197429 0.0104614
2.54619 -0.193934 0.0101711
2.564 -0.190535 0.0098928
2.58182 -0.187228 0.00962606
2.59964 -0.184011 0.00937016
2.61747 -0.180879 0.00912478
2.63531 -0.177829 0.00888927
2.65315 -0.174859 0.00866336
2.671 -0.171964 0.0084465
2.68886 -0.169143 0.00823848
2.70673 -0.166393 0.00803884
2.7246 -0.163712 0.00784744
2.74248 -0.161096 0.00766387
2.76037 -0.158543 0.00748805
2.77826 -0.156051 0.00731967
2.79617 -0.153619 0.00715871
2.81408 -0.151243 0.00700496
2.83199 -0.148923 0.00685849
2.84992 -0.146656 0.00671917
2.86785 -0.14444 0.00658716
2.88579 -0.142275 0.00646244
2.90374 -0.140157 0.00634522
2.9217 -0.138087 0.00623559
2.93966 -0.136063 0.00613385
2.95763 -0.134083 0.00604011
2.97561 -0.132148 0.00595472
2.9936 -0.130255 0.00587778
3.01159 -0.128405 0.00580958
3.0296 -0.126597 0.0057501
3.04761 -0.124831 0.00569942
3.06563 -0.123108 0.00565729
3.08366 -0.121426 0.00562342
3.1017 -0.119786 0.00559713
3.11974 -0.118189 0.00557765
3.1378 -0.116635 0.00556374
3.15586 -0.115124 0.00555399
3.17393 -0.113656 0.00554653
3.19201 -0.112231 0.00553932
3.2101 -0.110848 0.00552994
3.2282 -0.109507 0.0055159
3.24631 -0.108205 0.0054945
3.26443 -0.106941 0.00546323
3.28255 -0.105712 0.00541965
3.30069 -0.104514 0.00536185
3.31883 -0.103345 0.00528834
3.33698 -0.1022 0.00519848
3.35515 -0.101074 0.00509234
3.37332 -0.0999642 0.00497098
3.3915 -0.0988662 0.00483621
3.40969 -0.0977769 0.00469066
3.42789 -0.096694 0.0045374
3.4461 -0.095616 0.00437988
3.46433 -0.0945423 0.00422145
3.48256 -0.0934733 0.00406525
3.5008 -0.09241 0.00391389
3.51905 -0.0913539 0.00376939
3.53731 -0.0903067 0.00363301
3.55558 -0.0892701 0.00350544
3.57386 -0.0882459 0.00338672
3.59215 -0.0872352 0.00327654
3.61046 -0.0862392 0.00317423
3.62877 -0.0852584 0.00307903
3.64709 -0.0842933 0.00299008
3.66543 -0.0833438 0.00290665
3.68377 -0.0824099 0.00282802
3.70213 -0.0814913 0.00275364
3.72049 -0.0805878 0.00268304
3.73887 -0.079699 0.00261589
3.75726 -0.0788245 0.0025519
3.77566 -0.0779641 0.00249088
3.79407 -0.0771174 0.00243263
3.81249 -0.0762843 0.00237705
3.83093 -0.0754643 0.00232397
3.84937 -0.0746574 0.00227329
3.86783 -0.0738632 0.00222485
3.8863 -0.0730816 0.00217856
3.90478 -0.0723124 0.00213426
3.92327 -0.0715553 0.00209184
3.94177 -0.07081 0.00205116
3.96029 -0.0700765 0.00201212
3.97882 -0.0693544 0.00197458
3.99736 -0.0686435 0.00193846
4.01591 -0.0679437 0.00190362
4.03447 -0.0672546 0.00187001
4.05305 -0.066576 0.00183751
4.07164 -0.0659078 0.00180607
4.09024 -0.0652496 0.0017756
4.10886 -0.0646014 0.00174605
4.12749 -0.0639628 0.00171734
4.14613 -0.0633337 0.00168945
4.16478 -0.0627138 0.00166231
4.18345 -0.062103 0.00163589
4.20213 -0.0615011 0.00161014
4.22082 -0.0609079 0.00158505
4.23953 -0.0603232 0.00156055
4.25825 -0.0597468 0.00153665
4.27698 -0.0591786 0.0015133
4.29573 -0.0586184 0.00149049
4.31449 -0.058066 0.00146818
4.33327 -0.0575213 0.00144637
4.35206 -0.0569841 0.00142502
4.37086 -0.0564543 0.00140414
4.38968 -0.0559318 0.00138368
4.40851 -0.0554163 0.00136366
4.42736 -0.0549078 0.00134404
4.44622 -0.0544061 0.00132482
4.46509 -0.0539111 0.00130598
4.48398 -0.0534227 0.00128751
4.50289 -0.0529407 0.0012694
4.52181 -0.0524651 0.00125165
4.54074 -0.0519956 0.00123423
4.55969 -0.0515323 0.00121714
4.57866 -0.0510749 0.00120037
4.59764 -0.0506234 0.00118392
4.61664 -0.0501777 0.00116777
4.63565 -0.0497376 0.00115192
4.65468 -0.0493032 0.00113635
4.67372 -0.0488741 0.00112107
4.69278 -0.0484505 0.00110606
4.71185 -0.0480321 0.00109132
4.73095 -0.047619 0.00107683
4.75005 -0.0472109 0.00106261
4.76918 -0.0468078 0.00104862
4.78832 -0.0464097 0.00103489
4.80748 -0.0460164 0.00102139
4.82665 -0.0456279 0.00100812
4.84584 -0.045244 0.000995075
4.86505 -0.0448648 0.000982257
4.88428 -0.04449 0.000969648
4.90352 -0.0441198 0.000957257
4.92278 -0.0437539 0.000945067
4.94206 -0.0433923 0.000933084
4.96136 -0.0430349 0.000921293
4.98067 -0.0426817 0.000909701
5 -0.0423327 0.000898294
5.01935 -0.0419876 0.000887076
5.03872 -0.0416465 0.000876035
5.05811 -0.0413094 0.000865176
5.07751 -0.040976 0.000854486
5.09694 -0.0406465 0.000843971
5.11638 -0.0403207 0.000833618
5.13584 -0.0399985 0.000823433
5.15532 -0.03968 0.000813403
5.17482 -0.039365 0.000803535
5.19434 -0.0390535 0.000793815
5.21388 -0.0387455 0.000784251
5.23344 -0.0384409 0.000774829
5.25302 -0.0381396 0.000765557
5.27262 -0.0378415 0.000756421
5.29224 -0.0375468 0.000747429
5.31188 -0.0372552 0.000738569
5.33154 -0.0369668 0.000729846
5.35122 -0.0366814 0.000721251
5.37092 -0.0363992 0.000712787
5.39065 -0.0361199 0.000704445
5.41039 -0.0358436 0.000696231
5.43016 -0.0355702 0.000688133
5.44994 -0.0352997 0.000680159
5.46975 -0.035032 0.000672297
5.48958 -0.0347671 0.000664552
5.50944 -0.034505 0.000656916
5.52931 -0.0342456 0.000649394
5.54921 -0.0339888 0.000641976
5.56913 -0.0337347 0.000634668
5.58907 -0.0334832 0.00062746
5.60904 -0.0332342 0.000620358
5.62903 -0.0329878 0.000613352
5.64904 -0.0327439 0.000606449
5.66907 -0.0325024 0.000599639
5.68913 -0.0322634 0.000592928
5.70922 -0.0320267 0.000586307
5.72933 -0.0317924 0.000579781
5.74946 -0.0315604 0.000573343
5.76961 -0.0313307 0.000566996
5.7898 -0.0311032 0.000560734
5.81 -0.030878 0.00055456
5.83023 -0.030655 0.000548467
5.85049 -0.0304341 0.000542461
5.87077 -0.0302154 0.000536533
5.89108 -0.0299988 0.000530688
5.91142 -0.0297842 0.000524918
5.93178 -0.0295717 0.000519229
5.95216 -0.0293613 0.000513613
5.97258 -0.0291528 0.000508075
5.99302 -0.0289463 0.000502607
6.01349 -0.0287418 0.000497215
6.03398 -0.0285392 0.00049189
6.05451 -0.0283384 0.000486638
6.07506 -0.0281396 0.000481452
6.09564 -0.0279426 0.000476337
6.11625 -0.0277474 0.000471285
6.13688 -0.027554 0.000466301
6.15755 -0.0273623 0.000461378
6.17824 -0.0271725 0.000456522
6.19897 -0.0269843 0.000451725
6.21972 -0.0267979 0.000446991
6.24051 -0.0266131 0.000442315
6.26132 -0.02643 0.000437701
6.28216 -0.0262486 0.000433142
6.30304 -0.0260687 0.000428642
6.32395 -0.0258905 0.000424197
6.34489 -0.0257138 0.000419809
6.36586 -0.0255388 0.000415474
6.38686 -0.0253652 0.000411195
6.40789 -0.0251932 0.000406968
6.42896 -0.0250226 0.000402795
6.45006 -0.0248536 0.000398672
6.47119 -0.024686 0.0003946
6.49236 -0.0245199 0.000390576
6.51356 -0.0243551 0.000386603
6.5348 -0.0241919 0.000382675
6.55607 -0.0240299 0.000378797
6.57737 -0.0238694 0.000374964
6.59871 -0.0237102 0.000371178
6.62008 -0.0235524 0.000367436
6.6415 -0.0233959 0.00036374
6.66294 -0.0232407 0.000360085
6.68443 -0.0230868 0.000356476
6.70595 -0.0229342 0.000352908
6.72751 -0.0227828 0.000349383
6.74911 -0.0226327 0.000345898
6.77074 -0.0224839 0.000342455
6.79241 -0.0223362 0.000339051
6.81413 -0.0221897 0.000335687
6.83588 -0.0220445 0.000332361
6.85767 -0.0219004 0.000329075
6.8795 -0.0217574 0.000325824
6.90138 -0.0216156 0.000322613
6.92329 -0.021475 0.000319436
6.94524 -0.0213354 0.000316297
6.96724 -0.021197 0.000313192
6.98928 -0.0210597 0.000310124
7.01137 -0.0209234 0.000307089
7.03349 -0.0207882 0.000304089
7.05566 -0.0206541 0.000301121
7.07788 -0.020521 0.000298187
7.10014 -0.0203889 0.000295285
7.12244 -0.0202579 0.000292416
7.14479 -0.0201278 0.000289578
7.16719 -0.0199988 0.000286772
7.18963 -0.0198707 0.000283995
7.21213 -0.0197436 0.00028125
7.23467 -0.0196174 0.000278534
7.25725 -0.0194923 0.000275848
7.27989 -0.019368 0.00027319
7.30258 -0.0192447 0.000270561
7.32532 -0.0191222 0.00026796
7.34811 -0.0190007 0.000265388
7.37095 -0.0188801 0.000262842
7.39384 -0.0187604 0.000260324
7.41679 -0.0186415 0.000257832
7.43978 -0.0185235 0.000255367
7.46284 -0.0184063 0.000252926
7.48595 -0.01829 0.000250513
7.50911 -0.0181746 0.000248123
7.53233 -0.0180599 0.00024576
7.55561 -0.0179461 0.00024342
7.57894 -0.017833 0.000241105
7.60234 -0.0177208 0.000238813
7.62579 -0.0176093 0.000236545
7.64931 -0.0174986 0.0002343
7.67288 -0.0173887 0.000232078
7.69652 -0.0172795 0.000229878
7.72022 -0.0171711 0.000227701
7.74398 -0.0170634 0.000225545
7.76781 -0.0169565 0.000223412
7.7917 -0.0168502 0.000221298
7.81566 -0.0167447 0.000219207
7.83968 -0.0166399 0.000217136
7.86378 -0.0165358 0.000215086
7.88794 -0.0164324 0.000213055
7.91217 -0.0163296 0.000211045
7.93648 -0.0162275 0.000209054
7.96085 -0.0161261 0.000207083
7.9853 -0.0160254 0.00020513
8.00983 -0.0159252 0.000203197
8.03443 -0.0158258 0.000201281
8.0591 -0.0157269 0.000199385
8.08386 -0.0156287 0.000197506
8.10869 -0.0155311 0.000195646
8.13361 -0.015434 0.000193802
8.1586 -0.0153376 0.000191976
8.18368 -0.0152418 0.000190167
8.20884 -0.0151466 0.000188375
8.23409 -0.0150519 0.000186599
8.25943 -0.0149578 0.000184841
8.28486 -0.0148643 0.000183097
8.31038 -0.0147713 0.00018137
8.33598 -0.0146789 0.000179658
8.36169 -0.0145869 0.000177963
8.38748 -0.0144956 0.000176282
8.41338 -0.0144047 0.000174617
8.43937 -0.0143144 0.000172965
8.46547 -0.0142246 0.000171329
8.49166 -0.0141352 0.000169707
8.51797 -0.0140464 0.0001681
8.54437 -0.0139581 0.000166506
8.57089 -0.0138702 0.000164926
8.59752 -0.0137828 0.000163359
8.62426 -0.0136958 0.000161807
8.65112 -0.0136094 0.000160266
8.67809 -0.0135233 0.00015874
8.70518 -0.0134377 0.000157225
8.7324 -0.0133526 0.000155724
8.75974 -0.0132678 0.000154235
8.78721 -0.0131835 0.000152758
8.81482 -0.0130996 0.000151293
8.84255 -0.0130161 0.00014984
8.87042 -0.012933 0.000148398
8.89844 -0.0128502 0.000146968
8.92659 -0.0127679 0.000145549
8.9549 -0.0126859 0.000144141
8.98335 -0.0126043 0.000142744
9.01196 -0.012523 0.000141358
9.04073 -0.0124421 0.000139981
9.06966 -0.0123615 0.000138616
9.09875 -0.0122812 0.00013726
9.12802 -0.0122012 0.000135915
9.15746 -0.0121216 0.000134578
9.18709 -0.0120423 0.000133252
9.2169 -0.0119632 0.000131935
9.2469 -0.0118845 0.000130627
9.27709 -0.011806 0.000129328
9.30749 -0.0117277 0.000128038
9.3381 -0.0116497 0.000126756
9.36893 -0.011572 0.000125482
9.39998 -0.0114945 0.000124217
9.43125 -0.0114172 0.000122959
9.46277 -0.0113401 0.000121709
9.49453 -0.0112632 0.000120467
9.52655 -0.0111864 0.000119231
9.55883 -0.0111099 0.000118003
9.59138 -0.0110334 0.000116781
9.62422 -0.0109571 0.000115567
9.65735 -0.010881 0.000114357
9.69079 -0.0108049 0.000113154
9.72455 -0.0107289 0.000111957
9.75865 -0.010653 0.000110765
9.79309 -0.0105771 0.000109577
9.8279 -0.0105012 0.000108395
9.8631 -0.0104254 0.000107216
9.89869 -0.0103495 0.000106043
9.93471 -0.0102735 0.000104871
9.97117 -0.0101975 0.000103704
10.0081 -0.0101213 0.000102539
10.0455 -0.010045 0.000101377
10.0835 -0.00996851 0.000100215
10.122 -0.00989179 9.90554e-05
10.1611 -0.00981478 9.78953e-05
10.2008 -0.00973744 9.67358e-05
10.2412 -0.00965971 9.55742e-05
10.2824 -0.00958152 9.44115e-05
10.3244 -0.0095028 9.32449e-05
10.3672 -0.00942346 9.20749e-05
10.4109 -0.00934339 9.08985e-05
10.4557 -0.00926249 8.97158e-05
10.5017 -0.00918059 8.85232e-05
10.5489 -0.00909755 8.73202e-05
10.5976 -0.00901313 8.61022e-05
10.6479 -0.0089271 8.48677e-05
10.7002 -0.00883909 8.36103e-05
10.7547 -0.00874869 8.23263e-05
10.8119 -0.00865528 8.10055e-05
10.8724 -0.00855801 7.9639e-05
10.9373 -0.00845555 7.82069e-05
11.0083 -0.0083457 7.66827e-05
11.0884 -0.00822414 7.50063e-05
11.1861 -0.00807946 7.30295e-05


==> anc/HERMITE/GAMMA01/GRp_OneLoopFRG.txt <==
-11.1861 -0.00808761 -7.3174e-05
-11.0884 -0.00823256 -7.51581e-05
-11.0083 -0.00835436 -7.68391e-05
-10.9373 -0.00846444 -7.83691e-05
-10.8724 -0.0085671 -7.98053e-05
-10.8119 -0.00866458 -8.11771e-05
-10.7547 -0.00875819 -8.25019e-05
-10.7002 -0.00884879 -8.3791e-05
-10.6479 -0.00893698 -8.50523e-05
-10.5976 -0.0090232 -8.62917e-05
-10.5489 -0.0091078 -8.75136e-05
-10.5017 -0.00919103 -8.87214e-05
-10.4557 -0.00927311 -8.9918e-05
-10.4109 -0.0093542 -9.11055e-05
-10.3672 -0.00943445 -9.22859e-05
-10.3244 -0.00951397 -9.34607e-05
-10.2824 -0.00959288 -9.46313e-05
-10.2412 -0.00967125 -9.57989e-05
-10.2008 -0.00974916 -9.69645e-05
-10.1611 -0.00982668 -9.8129e-05
-10.122 -0.00990387 -9.92932e-05
-10.0835 -0.00998079 -0.000100458
-10.0455 -0.0100575 -0.000101624
-10.0081 -0.010134 -0.000102791
-9.97117 -0.0102103 -0.00010396
-9.93471 -0.0102865 -0.000105133
-9.89869 -0.0103627 -0.000106308
-9.8631 -0.0104388 -0.000107487
-9.8279 -0.0105148 -0.00010867
-9.79309 -0.0105909 -0.000109858
-9.75865 -0.010667 -0.00011105
-9.72455 -0.0107431 -0.000112247
-9.69079 -0.0108193 -0.00011345
-9.65735 -0.0108956 -0.000114658
-9.62422 -0.0109719 -0.000115872
-9.59138 -0.0110484 -0.000117093
-9.55883 -0.011125 -0.00011832
-9.52655 -0.0112018 -0.000119553
-9.49453 -0.0112788 -0.000120794
-9.46277 -0.0113559 -0.000122042
-9.43125 -0.0114332 -0.000123298
-9.39998 -0.0115107 -0.000124561
-9.36893 -0.0115884 -0.000125832
-9.3381 -0.0116664 -0.000127111
-9.30749 -0.0117446 -0.000128399
-9.27709 -0.011823 -0.000129695
-9.2469 -0.0119018 -0.000131
-9.2169 -0.0119807 -0.000132314
-9.18709 -0.01206 -0.000133637
-9.15746 -0.0121396 -0.000134969
-9.12802 -0.0122194 -0.000136311
-9.09875 -0.0122996 -0.000137663
-9.06966 -0.0123801 -0.000139025
-9.04073 -0.0124609 -0.000140397
-9.01196 -0.0125421 -0.00014178
-8.98335 -0.0126236 -0.000143173
-8.9549 -0.0127055 -0.000144576
-8.92659 -0.0127877 -0.000145991
-8.89844 -0.0128703 -0.000147417
-8.87042 -0.0129533 -0.000148854
-8.84255 -0.0130366 -0.000150303
-8.81482 -0.0131204 -0.000151763
-8.78721 -0.0132046 -0.000153235
-8.75974 -0.0132892 -0.00015472
-8.7324 -0.0133742 -0.000156216
-8.70518 -0.0134596 -0.000157726
-8.67809 -0.0135455 -0.000159247
-8.65112 -0.0136318 -0.000160782
-8.62426 -0.0137185 -0.00016233
-8.59752 -0.0138058 -0.000163891
-8.57089 -0.0138935 -0.000165466
-8.54437 -0.0139816 -0.000167054
-8.51797 -0.0140703 -0.000168656
-8.49166 -0.0141594 -0.000170272
-8.46547 -0.014249 -0.000171903
-8.43937 -0.0143391 -0.000173548
-8.41338 -0.0144298 -0.000175208
-8.38748 -0.0145209 -0.000176883
-8.36169 -0.0146126 -0.000178573
-8.33598 -0.0147048 -0.000180278
-8.31038 -0.0147976 -0.000181999
-8.28486 -0.0148909 -0.000183736
-8.25943 -0.0149848 -0.000185489
-8.23409 -0.0150792 -0.000187258
-8.20884 -0.0151742 -0.000189043
-8.18368 -0.0152698 -0.000190846
-8.1586 -0.0153659 -0.000192665
-8.13361 -0.0154627 -0.000194501
-8.10869 -0.0155601 -0.000196355
-8.08386 -0.015658 -0.000198227
-8.0591 -0.0157566 -0.000200117
-8.03443 -0.0158559 -0.000202025
-8.00983 -0.0159557 -0.000203951
-7.9853 -0.0160562 -0.000205896
-7.96085 -0.0161573 -0.00020786
-7.93648 -0.0162591 -0.000209843
-7.91217 -0.0163616 -0.000211846
-7.88794 -0.0164648 -0.000213869
-7.86378 -0.0165686 -0.000215912
-7.83968 -0.0166731 -0.000217975
-7.81566 -0.0167783 -0.000220058
-7.7917 -0.0168843 -0.000222163
-7.76781 -0.0169909 -0.000224288
-7.74398 -0.0170983 -0.000226436
-7.72022 -0.0172064 -0.000228605
-7.69652 -0.0173152 -0.000230796
-7.67288 -0.0174248 -0.00023301
-7.64931 -0.0175352 -0.000235246
-7.62579 -0.0176464 -0.000237505
-7.60234 -0.0177583 -0.000239788
-7.57894 -0.017871 -0.000242095
-7.55561 -0.0179845 -0.000244425
-7.53233 -0.0180988 -0.00024678
-7.50911 -0.0182139 -0.00024916
-7.48595 -0.0183299 -0.000251564
-7.46284 -0.0184467 -0.000253995
-7.43978 -0.0185644 -0.00025645
-7.41679 -0.0186829 -0.000258933
-7.39384 -0.0188023 -0.000261441
-7.37095 -0.0189225 -0.000263977
-7.34811 -0.0190437 -0.000266539
-7.32532 -0.0191657 -0.00026913
-7.30258 -0.0192887 -0.000271748
-7.27989 -0.0194125 -0.000274395
-7.25725 -0.0195374 -0.000277071
-7.23467 -0.0196631 -0.000279776
-7.21213 -0.0197898 -0.000282511
-7.18963 -0.0199175 -0.000285276
-7.16719 -0.0200462 -0.000288072
-7.14479 -0.0201758 -0.000290899
-7.12244 -0.0203065 -0.000293757
-7.10014 -0.0204381 -0.000296647
-7.07788 -0.0205708 -0.000299569
-7.05566 -0.0207045 -0.000302525
-7.03349 -0.0208393 -0.000305513
-7.01137 -0.0209751 -0.000308536
-6.98928 -0.021112 -0.000311593
-6.96724 -0.02125 -0.000314685
-6.94524 -0.0213891 -0.000317812
-6.92329 -0.0215293 -0.000320975
-6.90138 -0.0216707 -0.000324174
-6.8795 -0.0218132 -0.000327411
-6.85767 -0.0219568 -0.000330685
-6.83588 -0.0221016 -0.000333997
-6.81413 -0.0222476 -0.000337347
-6.79241 -0.0223948 -0.000340737
-6.77074 -0.0225432 -0.000344167
-6.74911 -0.0226929 -0.000347637
-6.72751 -0.0228437 -0.000351149
-6.70595 -0.0229959 -0.000354702
-6.68443 -0.0231493 -0.000358297
-6.66294 -0.023304 -0.000361935
-6.6415 -0.02346 -0.000365617
-6.62008 -0.0236173 -0.000369343
-6.59871 -0.023776 -0.000373114
-6.57737 -0.023936 -0.000376931
-6.55607 -0.0240974 -0.000380795
-6.5348 -0.0242601 -0.000384705
-6.51356 -0.0244243 -0.000388663
-6.49236 -0.0245899 -0.00039267
-6.47119 -0.024757 -0.000396726
-6.45006 -0.0249255 -0.000400832
-6.42896 -0.0250954 -0.000404989
-6.40789 -0.0252669 -0.000409198
-6.38686 -0.0254399 -0.00041346
-6.36586 -0.0256144 -0.000417775
-6.34489 -0.0257905 -0.000422144
-6.32395 -0.0259682 -0.000426568
-6.30304 -0.0261474 -0.000431048
-6.28216 -0.0263283 -0.000435586
-6.26132 -0.0265108 -0.000440181
-6.24051 -0.0266949 -0.000444834
-6.21972 -0.0268808 -0.000449548
-6.19897 -0.0270683 -0.000454322
-6.17824 -0.0272576 -0.000459158
-6.15755 -0.0274486 -0.000464057
-6.13688 -0.0276413 -0.000469019
-6.11625 -0.0278359 -0.000474047
-6.09564 -0.0280323 -0.00047914
-6.07506 -0.0282305 -0.0004843
-6.05451 -0.0284305 -0.000489528
-6.03398 -0.0286325 -0.000494826
-6.01349 -0.0288364 -0.000500194
-5.99302 -0.0290422 -0.000505633
-5.97258 -0.0292499 -0.000511145
-5.95216 -0.0294597 -0.000516732
-5.93178 -0.0296715 -0.000522394
-5.91142 -0.0298853 -0.000528132
-5.89108 -0.0301012 -0.000533949
-5.87077 -0.0303192 -0.000539844
-5.85049 -0.0305393 -0.00054582
-5.83023 -0.0307616 -0.000551879
-5.81 -0.0309861 -0.000558021
-5.7898 -0.0312128 -0.000564248
-5.76961 -0.0314417 -0.000570561
-5.74946 -0.0316729 -0.000576962
-5.72933 -0.0319065 -0.000583453
-5.70922 -0.0321423 -0.000590035
-5.68913 -0.0323806 -0.00059671
-5.66907 -0.0326213 -0.000603479
-5.64904 -0.0328644 -0.000610344
-5.62903 -0.03311 -0.000617307
-5.60904 -0.0333581 -0.00062437
-5.58907 -0.0336087 -0.000631534
-5.56913 -0.033862 -0.000638801
-5.54921 -0.0341178 -0.000646174
-5.52931 -0.0343764 -0.000653654
-5.50944 -0.0346376 -0.000661242
-5.48958 -0.0349016 -0.000668942
-5.46975 -0.0351683 -0.000676755
-5.44994 -0.0354379 -0.000684683
-5.43016 -0.0357103 -0.000692729
-5.41039 -0.0359857 -0.000700894
-5.39065 -0.036264 -0.000709182
-5.37092 -0.0365452 -0.000717593
-5.35122 -0.0368296 -0.000726131
-5.33154 -0.037117 -0.000734798
-5.31188 -0.0374075 -0.000743597
-5.29224 -0.0377012 -0.000752529
-5.27262 -0.0379981 -0.000761598
-5.25302 -0.0382984 -0.000770806
-5.23344 -0.0386019 -0.000780157
-5.21388 -0.0389088 -0.000789652
-5.19434 -0.0392191 -0.000799294
-5.17482 -0.0395329 -0.000809087
-5.15532 -0.0398503 -0.000819034
-5.13584 -0.0401712 -0.000829137
-5.11638 -0.0404958 -0.0008394
-5.09694 -0.0408241 -0.000849826
-5.07751 -0.0411561 -0.000860418
-5.05811 -0.041492 -0.000871179
-5.03872 -0.0418317 -0.000882114
-5.01935 -0.0421754 -0.000893225
-5 -0.0425231 -0.000904516
-4.98067 -0.0428749 -0.000915991
-4.96136 -0.0432308 -0.000927654
-4.94206 -0.0435909 -0.000939509
-4.92278 -0.0439552 -0.000951558
-4.90352 -0.044324 -0.000963808
-4.88428 -0.0446971 -0.000976262
-4.86505 -0.0450747 -0.000988924
-4.84584 -0.0454569 -0.0010018
-4.82665 -0.0458437 -0.00101489
-4.80748 -0.0462353 -0.0010282
-4.78832 -0.0466316 -0.00104174
-4.76918 -0.0470328 -0.00105552
-4.75005 -0.047439 -0.00106952
-4.73095 -0.0478502 -0.00108377
-4.71185 -0.0482666 -0.00109827
-4.69278 -0.0486882 -0.00111302
-4.67372 -0.0491151 -0.00112803
-4.65468 -0.0495473 -0.0011433
-4.63565 -0.0499851 -0.00115885
-4.61664 -0.0504285 -0.00117466
-4.59764 -0.0508776 -0.00119076
-4.57866 -0.0513325 -0.00120715
-4.55969 -0.0517932 -0.00122384
-4.54074 -0.05226 -0.00124082
-4.52181 -0.0527329 -0.00125812
-4.50289 -0.053212 -0.00127573
-4.48398 -0.0536974 -0.00129367
-4.46509 -0.0541893 -0.00131193
-4.44622 -0.0546877 -0.00133054
-4.42736 -0.0551929 -0.00134949
-4.40851 -0.0557048 -0.0013688
-4.38968 -0.0562237 -0.00138847
-4.37086 -0.0567497 -0.00140851
-4.35206 -0.0572829 -0.00142894
-4.33327 -0.0578234 -0.00144976
-4.31449 -0.0583714 -0.00147097
-4.29573 -0.058927 -0.0014926
-4.27698 -0.0594903 -0.00151465
-4.25825 -0.0600616 -0.00153713
-4.23953 -0.060641 -0.00156005
-4.22082 -0.0612286 -0.00158342
-4.20213 -0.0618246 -0.00160726
-4.18345 -0.0624292 -0.00163157
-4.16478 -0.0630425 -0.00165637
-4.14613 -0.0636647 -0.00168168
-4.12749 -0.064296 -0.00170749
-4.10886 -0.0649365 -0.00173384
-4.09024 -0.0655865 -0.00176072
-4.07164 -0.0662461 -0.00178816
-4.05305 -0.0669156 -0.00181617
-4.03447 -0.0675952 -0.00184477
-4.01591 -0.0682849 -0.00187396
-3.99736 -0.0689852 -0.00190377
-3.97882 -0.0696962 -0.00193422
-3.96029 -0.070418 -0.00196532
-3.94177 -0.0711511 -0.00199708
-3.92327 -0.0718955 -0.00202954
-3.90478 -0.0726515 -0.0020627
-3.8863 -0.0734195 -0.00209659
-3.86783 -0.0741996 -0.00213122
-3.84937 -0.0749921 -0.00216662
-3.83093 -0.0757972 -0.00220281
-3.81249 -0.0766154 -0.00223981
-3.79407 -0.0774468 -0.00227765
-3.77566 -0.0782918 -0.00231635
-3.75726 -0.0791506 -0.00235594
-3.73887 -0.0800236 -0.00239644
-3.72049 -0.0809111 -0.00243787
-3.70213 -0.0818135 -0.00248027
-3.68377 -0.082731 -0.00252367
-3.66543 -0.0836641 -0.0025681
-3.64709 -0.084613 -0.00261358
-3.62877 -0.0855783 -0.00266015
-3.61046 -0.0865602 -0.00270784
-3.59215 -0.0875592 -0.0027567
-3.57386 -0.0885757 -0.00280675
-3.55558 -0.0896101 -0.00285803
-3.53731 -0.0906629 -0.00291058
-3.51905 -0.0917344 -0.00296444
-3.5008 -0.0928252 -0.00301966
-3.48256 -0.0939358 -0.00307628
-3.46433 -0.0950666 -0.00313434
-3.4461 -0.0962182 -0.0031939
-3.42789 -0.0973911 -0.003255
-3.40969 -0.0985859 -0.00331769
-3.3915 -0.099803 -0.00338203
-3.37332 -0.101043 -0.00344808
-3.35515 -0.102307 -0.00351589
-3.33698 -0.103595 -0.00358552
-3.31883 -0.104908 -0.00365704
-3.30069 -0.106246 -0.00373051
-3.28255 -0.107611 -0.003806
-3.26443 -0.109003 -0.00388359
-3.24631 -0.110422 -0.00396335
-3.2282 -0.11187 -0.00404537
-3.2101 -0.113348 -0.00412971
-3.19201 -0.114855 -0.00421647
-3.17393 -0.116393 -0.00430574
-3.15586 -0.117964 -0.00439762
-3.1378 -0.119567 -0.0044922
-3.11974 -0.121204 -0.00458958
-3.1017 -0.122875 -0.00468987
-3.08366 -0.124583 -0.0047932
-3.06563 -0.126327 -0.00489967
-3.04761 -0.12811 -0.00500942
-3.0296 -0.129931 -0.00512256
-3.01159 -0.131793 -0.00523925
-2.9936 -0.133697 -0.00535963
-2.97561 -0.135644 -0.00548384
-2.95763 -0.137635 -0.00561206
-2.93966 -0.139672 -0.00574443
-2.9217 -0.141756 -0.00588116
-2.90374 -0.143889 -0.00602241
-2.88579 -0.146072 -0.00616839
-2.86785 -0.148307 -0.0063193
-2.84992 -0.150597 -0.00647537
-2.83199 -0.152942 -0.00663682
-2.81408 -0.155344 -0.0068039
-2.79617 -0.157806 -0.00697686
-2.77826 -0.16033 -0.00715598
-2.76037 -0.162918 -0.00734155
-2.74248 -0.165572 -0.00753386
-2.7246 -0.168295 -0.00773325
-2.70673 -0.171089 -0.00794005
-2.68886 -0.173957 -0.00815463
-2.671 -0.176901 -0.00837737
-2.65315 -0.179925 -0.00860869
-2.63531 -0.183031 -0.00884901
-2.61747 -0.186223 -0.0090988
-2.59964 -0.189504 -0.00935855
-2.58182 -0.192878 -0.00962879
-2.564 -0.196348 -0.00991007
-2.54619 -0.199919 -0.010203
-2.52838 -0.203594 -0.0105082
-2.51059 -0.207378 -0.0108264
-2.49279 -0.211276 -0.0111582
-2.47501 -0.215291 -0.0115045
-2.45723 -0.219431 -0.0118662
-2.43946 -0.223699 -0.012244
-2.42169 -0.228103 -0.012639
-2.40394 -0.232647 -0.0130521
-2.38618 -0.237338 -0.0134846
-2.36844 -0.242184 -0.0139377
-2.3507 -0.247192 -0.0144125
-2.33296 -0.252369 -0.0149105
-2.31523 -0.257723 -0.0154332
-2.29751 -0.263264 -0.0159823
-2.27979 -0.269001 -0.0165595
-2.26208 -0.274944 -0.0171667
-2.24438 -0.281104 -0.0178061
-2.22668 -0.287491 -0.0184798
-2.20898 -0.294119 -0.0191904
-2.19129 -0.301001 -0.0199405
-2.17361 -0.30815 -0.0207332
-2.15593 -0.315581 -0.0215716
-2.13826 -0.323312 -0.0224593
-2.1206 -0.33136 -0.0234001
-2.10294 -0.339743 -0.0243983
-2.08528 -0.348482 -0.0254587
-2.06763 -0.357599 -0.0265864
-2.04998 -0.367119 -0.0277871
-2.03234 -0.377066 -0.0290674
-2.01471 -0.38747 -0.0304341
-1.99708 -0.398362 -0.0318953
-1.97945 -0.409775 -0.0334596
-1.96183 -0.421745 -0.0351371
-1.94422 -0.434313 -0.0369386
-1.92661 -0.447523 -0.0388767
-1.909 -0.461423 -0.0409652
-1.8914 -0.476068 -0.0432202
-1.87381 -0.491516 -0.0456595
-1.85622 -0.507832 -0.0483036
-1.83863 -0.525089 -0.0511759
-1.82105 -0.543368 -0.0543031
-1.80347 -0.562758 -0.0577161
-1.7859 -0.583362 -0.0614505
-1.76833 -0.605292 -0.0655475
-1.75076 -0.628676 -0.0700553
-1.7332 -0.653659 -0.0750302
-1.71565 -0.680403 -0.0805385
-1.69809 -0.709097 -0.0866586
-1.68055 -0.739953 -0.0934837
-1.663 -0.773217 -0.101126
-1.64546 -0.809171 -0.109719
-1.62793 -0.848144 -0.119427
-1.6104 -0.890519 -0.130449
-1.59287 -0.936744 -0.143032
-1.57535 -0.987348 -0.157481
-1.55783 -1.04296 -0.17418
-1.54031 -1.10432 -0.193618
-1.5228 -1.17233 -0.21642
-1.50529 -1.24808 -0.243399
-1.48779 -1.3329 -0.275625
-1.47029 -1.42839 -0.314529
-1.45279 -1.53658 -0.362058
-1.4353 -1.65993 -0.420903
-1.41781 -1.80152 -0.494867
-1.40032 -1.96517 -0.589441
-1.38284 -2.15552 -0.712749
-1.36536 -2.37799 -0.877128
-1.34788 -2.63828 -1.10183
-1.33041 -2.94042 -1.41766
-1.31293 -3.28096 -1.87483
-1.29547 -3.63226 -2.5545
-1.278 -3.89797 -3.57721
-1.26054 -3.81229 -5.06197
-1.24308 -2.83382 -6.87672
-1.22563 -0.539174 -8.12328
-1.20818 2.17669 -7.65825
-1.19073 3.81287 -5.95824
-1.17328 4.26155 -4.25744
-1.15584 4.12223 -3.01427
-1.1384 3.79496 -2.181
-1.12096 3.44362 -1.62546
-1.10353 3.12164 -1.24692
-1.08609 2.84131 -0.981418
-1.06866 2.6012 -0.789734
-1.05124 2.39607 -0.647619
-1.03381 2.22025 -0.539733
-1.01639 2.06869 -0.456106
-0.998969 1.93719 -0.390084
-0.981551 1.82233 -0.337115
-0.964136 1.72134 -0.294007
-0.946723 1.632 -0.258478
-0.929312 1.55252 -0.228863
-0.911904 1.48144 -0.203925
-0.894497 1.41756 -0.182733
-0.877093 1.35989 -0.164575
-0.859691 1.30761 -0.1489
-0.842291 1.26005 -0.135273
-0.824893 1.21662 -0.123353
-0.807497 1.17685 -0.112865
-0.790103 1.14032 -0.103587
-0.77271 1.10667 -0.0953381
-0.75532 1.07561 -0.0879706
-0.737931 1.04687 -0.0813614
-0.720544 1.02023 -0.0754083
-0.703159 0.995473 -0.0700255
-0.685776 0.972442 -0.0651408
-0.668394 0.950978 -0.0606929
-0.651013 0.930946 -0.0566296
-0.633635 0.912229 -0.052906
-0.616257 0.894719 -0.0494837
-0.598881 0.878323 -0.0463293
-0.581507 0.862955 -0.0434139
-0.564134 0.848541 -0.0407124
-0.546762 0.835013 -0.0382026
-0.529392 0.82231 -0.0358652
-0.512023 0.810376 -0.0336831
-0.494655 0.799163 -0.0316412
-0.477288 0.788625 -0.0297261
-0.459922 0.778722 -0.0279259
-0.442558 0.769417 -0.02623
-0.425194 0.760676 -0.0246287
-0.407832 0.752468 -0.0231135
-0.39047 0.744766 -0.0216768
-0.373109 0.737544 -0.0203115
-0.355749 0.73078 -0.0190113
-0.338391 0.724451 -0.0177704
-0.321032 0.718539 -0.0165837
-0.303675 0.713026 -0.0154463
-0.286318 0.707896 -0.0143538
-0.268962 0.703135 -0.0133022
-0.251607 0.698729 -0.0122878
-0.234252 0.694666 -0.0113071
-0.216898 0.690935 -0.0103568
-0.199544 0.687526 -0.00943408
-0.182191 0.684431 -0.00853599
-0.164838 0.681641 -0.00765992
-0.147486 0.67915 -0.00680338
-0.130134 0.67695 -0.00596399
-0.112782 0.675037 -0.00513949
-0.0954304 0.673406 -0.00432771
-0.0780791 0.672053 -0.00352658
-0.060728 0.670974 -0.00273406
-0.043377 0.670167 -0.00194818
-0.0260262 0.66963 -0.00116703
-0.00867539 0.669362 -0.000388697
0.00867539 0.669362 0.000388697
0.0260262 0.66963 0.00116703
0.043377 0.670167 0.00194818
0.060728 0.670974 0.00273406
0.0780791 0.672053 0.00352658
0.0954304 0.673406 0.00432771
0.112782 0.675037 0.00513949
0.130134 0.67695 0.00596399
0.147486 0.67915 0.00680338
0.164838 0.681641 0.00765992
0.182191 0.684431 0.00853599
0.199544 0.687526 0.00943408
0.216898 0.690935 0.0103568
0.234252 0.694666 0.0113071
0.251607 0.698729 0.0122878
0.268962 0.703135 0.0133022
0.286318 0.707896 0.0143538
0.303675 0.713026 0.0154463
0.321032 0.718539 0.0165837
0.338391 0.724451 0.0177704
0.355749 0.73078 0.0190113
0.373109 0.737544 0.0203115
0.39047 0.744766 0.0216768
0.407832 0.752468 0.0231135
0.425194 0.760676 0.0246287
0.442558 0.769417 0.02623
0.459922 0.778722 0.0279259
0.477288 0.788625 0.0297261
0.494655 0.799163 0.0316412
0.512023 0.810376 0.0336831
0.529392 0.82231 0.0358652
0.546762 0.835013 0.0382026
0.564134 0.848541 0.0407124
0.581507 0.862955 0.0434139
0.598881 0.878323 0.0463293
0.616257 0.894719 0.0494837
0.633635 0.912229 0.052906
0.651013 0.930946 0.0566296
0.668394 0.950978 0.0606929
0.685776 0.972442 0.0651408
0.703159 0.995473 0.0700255
0.720544 1.02023 0.0754083
0.737931 1.04687 0.0813614
0.75532 1.07561 0.0879706
0.77271 1.10667 0.0953381
0.790103 1.14032 0.103587
0.807497 1.17685 0.112865
0.824893 1.21662 0.123353
0.842291 1.26005 0.135273
0.859691 1.30761 0.1489
0.877093 1.35989 0.164575
0.894497 1.41756 0.182733
0.911904 1.48144 0.203925
0.929312 1.55252 0.228863
0.946723 1.632 0.258478
0.964136 1.72134 0.294007
0.981551 1.82233 0.337115
0.998969 1.93719 0.390084
1.01639 2.06869 0.456106
1.03381 2.22025 0.539733
1.05124 2.39607 0.647619
1.06866 2.6012 0.789734
1.08609 2.84131 0.981418
1.10353 3.12164 1.24692
1.12096 3.44362 1.62546
1.1384 3.79496 2.181
1.15584 4.12223 3.01427
1.17328 4.26155 4.25744
1.19073 3.81287 5.95824
1.20818 2.17669 7.65825
1.22563 -0.539174 8.12328
1.24308 -2.83382 6.87672
1.26054 -3.81229 5.06197
1.278 -3.89797 3.57721
1.29547 -3.63226 2.5545
1.31293 -3.28096 1.87483
1.33041 -2.94042 1.41766
1.34788 -2.63828 1.10183
1.36536 -2.37799 0.877128
1.38284 -2.15552 0.712749
1.40032 -1.96517 0.589441
1.41781 -1.80152 0.494867
1.4353 -1.65993 0.420903
1.45279 -1.53658 0.362058
1.47029 -1.42839 0.314529
1.48779 -1.3329 0.275625
1.50529 -1.24808 0.243399
1.5228 -1.17233 0.21642
1.54031 -1.10432 0.193618
1.55783 -1.04296 0.17418
1.57535 -0.987348 0.157481
1.59287 -0.936744 0.143032
1.6104 -0.890519 0.130449
1.62793 -0.848144 0.119427
1.64546 -0.809171 0.109719
1.663 -0.773217 0.101126
1.68055 -0.739953 0.0934837
1.69809 -0.709097 0.0866586
1.71565 -0.680403 0.0805385
1.7332 -0.653659 0.0750302
1.75076 -0.628676 0.0700553
1.76833 -0.605292 0.0655475
1.7859 -0.583362 0.0614505
1.80347 -0.562758 0.0577161
1.82105 -0.543368 0.0543031
1.83863 -0.525089 0.0511759
1.85622 -0.507832 0.0483036
1.87381 -0.491516 0.0456595
1.8914 -0.476068 0.0432202
1.909 -0.461423 0.0409652
1.92661 -0.447523 0.0388767
1.94422 -0.434313 0.0369386
1.96183 -0.421745 0.0351371
1.97945 -0.409775 0.0334596
1.99708 -0.398362 0.0318953
2.01471 -0.38747 0.0304341
2.03234 -0.377066 0.0290674
2.04998 -0.367119 0.0277871
2.06763 -0.357599 0.0265864
2.08528 -0.348482 0.0254587
2.10294 -0.339743 0.0243983
2.1206 -0.33136 0.0234001
2.13826 -0.323312 0.0224593
2.15593 -0.315581 0.0215716
2.17361 -0.30815 0.0207332
2.19129 -0.301001 0.0199405
2.20898 -0.294119 0.0191904
2.22668 -0.287491 0.0184798
2.24438 -0.281104 0.0178061
2.26208 -0.274944 0.0171667
2.27979 -0.269001 0.0165595
2.29751 -0.263264 0.0159823
2.31523 -0.257723 0.0154332
2.33296 -0.252369 0.0149105
2.3507 -0.247192 0.0144125
2.36844 -0.242184 0.0139377
2.38618 -0.237338 0.0134846
2.40394 -0.232647 0.0130521
2.42169 -0.228103 0.012639
2.43946 -0.223699 0.012244
2.45723 -0.219431 0.0118662
2.47501 -0.215291 0.0115045
2.49279 -0.211276 0.0111582
2.51059 -0.207378 0.0108264
2.52838 -0.203594 0.0105082
2.54619 -0.199919 0.010203
2.564 -0.196348 0.00991007
2.58182 -0.192878 0.00962879
2.59964 -0.189504 0.00935855
2.61747 -0.186223 0.0090988
2.63531 -0.183031 0.00884901
2.65315 -0.179925 0.00860869
2.671 -0.176901 0.00837737
2.68886 -0.173957 0.00815463
2.70673 -0.171089 0.00794005
2.7246 -0.168295 0.00773325
2.74248 -0.165572 0.00753386
2.76037 -0.162918 0.00734155
2.77826 -0.16033 0.00715598
2.79617 -0.157806 0.00697686
2.81408 -0.155344 0.0068039
2.83199 -0.152942 0.00663682
2.84992 -0.150597 0.00647537
2.86785 -0.148307 0.0063193
2.88579 -0.146072 0.00616839
2.90374 -0.143889 0.00602241
2.9217 -0.141756 0.00588116
2.93966 -0.139672 0.00574443
2.95763 -0.137635 0.00561206
2.97561 -0.135644 0.00548384
2.9936 -0.133697 0.00535963
3.01159 -0.131793 0.00523925
3.0296 -0.129931 0.00512256
3.04761 -0.12811 0.00500942
3.06563 -0.126327 0.00489967
3.08366 -0.124583 0.0047932
3.1017 -0.122875 0.00468987
3.11974 -0.121204 0.00458958
3.1378 -0.119567 0.0044922
3.15586 -0.117964 0.00439762
3.17393 -0.116393 0.00430574
3.19201 -0.114855 0.00421647
3.2101 -0.113348 0.00412971
3.2282 -0.11187 0.00404537
3.24631 -0.110422 0.00396335
3.26443 -0.109003 0.00388359
3.28255 -0.107611 0.003806
3.30069 -0.106246 0.00373051
3.31883 -0.104908 0.00365704
3.33698 -0.103595 0.00358552
3.35515 -0.102307 0.00351589
3.37332 -0.101043 0.00344808
3.3915 -0.099803 0.00338203
3.40969 -0.0985859 0.00331769
3.42789 -0.0973911 0.003255
3.4461 -0.0962182 0.0031939
3.46433 -0.0950666 0.00313434
3.48256 -0.0939358 0.00307628
3.5008 -0.0928252 0.00301966
3.51905 -0.0917344 0.00296444
3.53731 -0.0906629 0.00291058
3.55558 -0.0896101 0.00285803
3.57386 -0.0885757 0.00280675
3.59215 -0.0875592 0.0027567
3.61046 -0.0865602 0.00270784
3.62877 -0.0855783 0.00266015
3.64709 -0.084613 0.00261358
3.66543 -0.0836641 0.0025681
3.68377 -0.082731 0.00252367
3.70213 -0.0818135 0.00248027
3.72049 -0.0809111 0.00243787
3.73887 -0.0800236 0.00239644
3.75726 -0.0791506 0.00235594
3.77566 -0.0782918 0.00231635
3.79407 -0.0774468 0.00227765
3.81249 -0.0766154 0.00223981
3.83093 -0.0757972 0.00220281
3.84937 -0.0749921 0.00216662
3.86783 -0.0741996 0.00213122
3.8863 -0.0734195 0.00209659
3.90478 -0.0726515 0.0020627
3.92327 -0.0718955 0.00202954
3.94177 -0.0711511 0.00199708
3.96029 -0.070418 0.00196532
3.97882 -0.0696962 0.00193422
3.99736 -0.0689852 0.00190377
4.01591 -0.0682849 0.00187396
4.03447 -0.0675952 0.00184477
4.05305 -0.0669156 0.00181617
4.07164 -0.0662461 0.00178816
4.09024 -0.0655865 0.00176072
4.10886 -0.0649365 0.00173384
4.12749 -0.064296 0.00170749
4.14613 -0.0636647 0.00168168
4.16478 -0.0630425 0.00165637
4.18345 -0.0624292 0.00163157
4.20213 -0.0618246 0.00160726
4.22082 -0.0612286 0.00158342
4.23953 -0.060641 0.00156005
4.25825 -0.0600616 0.00153713
4.27698 -0.0594903 0.00151465
4.29573 -0.058927 0.0014926
4.31449 -0.0583714 0.00147097
4.33327 -0.0578234 0.00144976
4.35206 -0.0572829 0.00142894
4.37086 -0.0567497 0.00140851
4.38968 -0.0562237 0.00138847
4.40851 -0.0557048 0.0013688
4.42736 -0.0551929 0.00134949
4.44622 -0.0546877 0.00133054
4.46509 -0.0541893 0.00131193
4.48398 -0.0536974 0.00129367
4.50289 -0.053212 0.00127573
4.52181 -0.0527329 0.00125812
4.54074 -0.05226 0.00124082
4.55969 -0.0517932 0.00122384
4.57866 -0.0513325 0.00120715
4.59764 -0.0508776 0.00119076
4.61664 -0.0504285 0.00117466
4.63565 -0.0499851 0.00115885
4.65468 -0.0495473 0.0011433
4.67372 -0.0491151 0.00112803
4.69278 -0.0486882 0.00111302
4.71185 -0.0482666 0.00109827
4.73095 -0.0478502 0.00108377
4.75005 -0.047439 0.00106952
4.76918 -0.0470328 0.00105552
4.78832 -0.0466316 0.00104174
4.80748 -0.0462353 0.0010282
4.82665 -0.0458437 0.00101489
4.84584 -0.0454569 0.0010018
4.86505 -0.0450747 0.000988924
4.88428 -0.0446971 0.000976262
4.90352 -0.044324 0.000963808
4.92278 -0.0439552 0.000951558
4.94206 -0.0435909 0.000939509
4.96136 -0.0432308 0.000927654
4.98067 -0.0428749 0.000915991
5 -0.0425231 0.000904516
5.01935 -0.0421754 0.000893225
5.03872 -0.0418317 0.000882114
5.05811 -0.041492 0.000871179
5.07751 -0.0411561 0.000860418
5.09694 -0.0408241 0.000849826
5.11638 -0.0404958 0.0008394
5.13584 -0.0401712 0.000829137
5.15532 -0.0398503 0.000819034
5.17482 -0.0395329 0.000809087
5.19434 -0.0392191 0.000799294
5.21388 -0.0389088 0.000789652
5.23344 -0.0386019 0.000780157
5.25302 -0.0382984 0.000770806
5.27262 -0.0379981 0.000761598
5.29224 -0.0377012 0.000752529
5.31188 -0.0374075 0.000743597
5.33154 -0.037117 0.000734798
5.35122 -0.0368296 0.000726131
5.37092 -0.0365452 0.000717593
5.39065 -0.036264 0.000709182
5.41039 -0.0359857 0.000700894
5.43016 -0.0357103 0.000692729
5.44994 -0.0354379 0.000684683
5.46975 -0.0351683 0.000676755
5.48958 -0.0349016 0.000668942
5.50944 -0.0346376 0.000661242
5.52931 -0.0343764 0.000653654
5.54921 -0.0341178 0.000646174
5.56913 -0.033862 0.000638801
5.58907 -0.0336087 0.000631534
5.60904 -0.0333581 0.00062437
5.62903 -0.03311 0.000617307
5.64904 -0.0328644 0.000610344
5.66907 -0.0326213 0.000603479
5.68913 -0.0323806 0.00059671
5.70922 -0.0321423 0.000590035
5.72933 -0.0319065 0.000583453
5.74946 -0.0316729 0.000576962
5.76961 -0.0314417 0.000570561
5.7898 -0.0312128 0.000564248
5.81 -0.0309861 0.000558021
5.83023 -0.0307616 0.000551879
5.85049 -0.0305393 0.00054582
5.87077 -0.0303192 0.000539844
5.89108 -0.0301012 0.000533949
5.91142 -0.0298853 0.000528132
5.93178 -0.0296715 0.000522394
5.95216 -0.0294597 0.000516732
5.97258 -0.0292499 0.000511145
5.99302 -0.0290422 0.000505633
6.01349 -0.0288364 0.000500194
6.03398 -0.0286325 0.000494826
6.05451 -0.0284305 0.000489528
6.07506 -0.0282305 0.0004843
6.09564 -0.0280323 0.00047914
6.11625 -0.0278359 0.000474047
6.13688 -0.0276413 0.000469019
6.15755 -0.0274486 0.000464057
6.17824 -0.0272576 0.000459158
6.19897 -0.0270683 0.000454322
6.21972 -0.0268808 0.000449548
6.24051 -0.0266949 0.000444834
6.26132 -0.0265108 0.000440181
6.28216 -0.0263283 0.000435586
6.30304 -0.0261474 0.000431048
6.32395 -0.0259682 0.000426568
6.34489 -0.0257905 0.000422144
6.36586 -0.0256144 0.000417775
6.38686 -0.0254399 0.00041346
6.40789 -0.0252669 0.000409198
6.42896 -0.0250954 0.000404989
6.45006 -0.0249255 0.000400832
6.47119 -0.024757 0.000396726
6.49236 -0.0245899 0.00039267
6.51356 -0.0244243 0.000388663
6.5348 -0.0242601 0.000384705
6.55607 -0.0240974 0.000380795
6.57737 -0.023936 0.000376931
6.59871 -0.023776 0.000373114
6.62008 -0.0236173 0.000369343
6.6415 -0.02346 0.000365617
6.66294 -0.023304 0.000361935
6.68443 -0.0231493 0.000358297
6.70595 -0.0229959 0.000354702
6.72751 -0.0228437 0.000351149
6.74911 -0.0226929 0.000347637
6.77074 -0.0225432 0.000344167
6.79241 -0.0223948 0.000340737
6.81413 -0.0222476 0.000337347
6.83588 -0.0221016 0.000333997
6.85767 -0.0219568 0.000330685
6.8795 -0.0218132 0.000327411
6.90138 -0.0216707 0.000324174
6.92329 -0.0215293 0.000320975
6.94524 -0.0213891 0.000317812
6.96724 -0.02125 0.000314685
6.98928 -0.021112 0.000311593
7.01137 -0.0209751 0.000308536
7.03349 -0.0208393 0.000305513
7.05566 -0.0207045 0.000302525
7.07788 -0.0205708 0.000299569
7.10014 -0.0204381 0.000296647
7.12244 -0.0203065 0.000293757
7.14479 -0.0201758 0.000290899
7.16719 -0.0200462 0.000288072
7.18963 -0.0199175 0.000285276
7.21213 -0.0197898 0.000282511
7.23467 -0.0196631 0.000279776
7.25725 -0.0195374 0.000277071
7.27989 -0.0194125 0.000274395
7.30258 -0.0192887 0.000271748
7.32532 -0.0191657 0.00026913
7.34811 -0.0190437 0.000266539
7.37095 -0.0189225 0.000263977
7.39384 -0.0188023 0.000261441
7.41679 -0.0186829 0.000258933
7.43978 -0.0185644 0.00025645
7.46284 -0.0184467 0.000253995
7.48595 -0.0183299 0.000251564
7.50911 -0.0182139 0.00024916
7.53233 -0.0180988 0.00024678
7.55561 -0.0179845 0.000244425
7.57894 -0.017871 0.000242095
7.60234 -0.0177583 0.000239788
7.62579 -0.0176464 0.000237505
7.64931 -0.0175352 0.000235246
7.67288 -0.0174248 0.00023301
7.69652 -0.0173152 0.000230796
7.72022 -0.0172064 0.000228605
7.74398 -0.0170983 0.000226436
7.76781 -0.0169909 0.000224288
7.7917 -0.0168843 0.000222163
7.81566 -0.0167783 0.000220058
7.83968 -0.0166731 0.000217975
7.86378 -0.0165686 0.000215912
7.88794 -0.0164648 0.000213869
7.91217 -0.0163616 0.000211846
7.93648 -0.0162591 0.000209843
7.96085 -0.0161573 0.00020786
7.9853 -0.0160562 0.000205896
8.00983 -0.0159557 0.000203951
8.03443 -0.0158559 0.000202025
8.0591 -0.0157566 0.000200117
8.08386 -0.015658 0.000198227
8.10869 -0.0155601 0.000196355
8.13361 -0.0154627 0.000194501
8.1586 -0.0153659 0.000192665
8.18368 -0.0152698 0.000190846
8.20884 -0.0151742 0.000189043
8.23409 -0.0150792 0.000187258
8.25943 -0.0149848 0.000185489
8.28486 -0.0148909 0.000183736
8.31038 -0.0147976 0.000181999
8.33598 -0.0147048 0.000180278
8.36169 -0.0146126 0.000178573
8.38748 -0.0145209 0.000176883
8.41338 -0.0144298 0.000175208
8.43937 -0.0143391 0.000173548
8.46547 -0.014249 0.000171903
8.49166 -0.0141594 0.000170272
8.51797 -0.0140703 0.000168656
8.54437 -0.0139816 0.000167054
8.57089 -0.0138935 0.000165466
8.59752 -0.0138058 0.000163891
8.62426 -0.0137185 0.00016233
8.65112 -0.0136318 0.000160782
8.67809 -0.0135455 0.000159247
8.70518 -0.0134596 0.000157726
8.7324 -0.0133742 0.000156216
8.75974 -0.0132892 0.00015472
8.78721 -0.0132046 0.000153235
8.81482 -0.0131204 0.000151763
8.84255 -0.0130366 0.000150303
8.87042 -0.0129533 0.000148854
8.89844 -0.0128703 0.000147417
8.92659 -0.0127877 0.000145991
8.9549 -0.0127055 0.000144576
8.98335 -0.0126236 0.000143173
9.01196 -0.0125421 0.00014178
9.04073 -0.0124609 0.000140397
9.06966 -0.0123801 0.000139025
9.09875 -0.0122996 0.000137663
9.12802 -0.0122194 0.000136311
9.15746 -0.0121396 0.000134969
9.18709 -0.01206 0.000133637
9.2169 -0.0119807 0.000132314
9.2469 -0.0119018 0.000131
9.27709 -0.011823 0.000129695
9.30749 -0.0117446 0.000128399
9.3381 -0.0116664 0.000127111
9.36893 -0.0115884 0.000125832
9.39998 -0.0115107 0.000124561
9.43125 -0.0114332 0.000123298
9.46277 -0.0113559 0.000122042
9.49453 -0.0112788 0.000120794
9.52655 -0.0112018 0.000119553
9.55883 -0.011125 0.00011832
9.59138 -0.0110484 0.000117093
9.62422 -0.0109719 0.000115872
9.65735 -0.0108956 0.000114658
9.69079 -0.0108193 0.00011345
9.72455 -0.0107431 0.000112247
9.75865 -0.010667 0.00011105
9.79309 -0.0105909 0.000109858
9.8279 -0.0105148 0.00010867
9.8631 -0.0104388 0.000107487
9.89869 -0.0103627 0.000106308
9.93471 -0.0102865 0.000105133
9.97117 -0.0102103 0.00010396
10.0081 -0.010134 0.000102791
10.0455 -0.0100575 0.000101624
10.0835 -0.00998079 0.000100458
10.122 -0.00990387 9.92932e-05
10.1611 -0.00982668 9.8129e-05
10.2008 -0.00974916 9.69645e-05
10.2412 -0.00967125 9.57989e-05
10.2824 -0.00959288 9.46313e-05
10.3244 -0.00951397 9.34607e-05
10.3672 -0.00943445 9.22859e-05
10.4109 -0.0093542 9.11055e-05
10.4557 -0.00927311 8.9918e-05
10.5017 -0.00919103 8.87214e-05
10.5489 -0.0091078 8.75136e-05
10.5976 -0.0090232 8.62917e-05
10.6479 -0.00893698 8.50523e-05
10.7002 -0.00884879 8.3791e-05
10.7547 -0.00875819 8.25019e-05
10.8119 -0.00866458 8.11771e-05
10.8724 -0.0085671 7.98053e-05
10.9373 -0.00846444 7.83691e-05
11.0083 -0.00835436 7.68391e-05
11.0884 -0.00823256 7.51581e-05
11.1861 -0.00808761 7.3174e-05


==> anc/HERMITE/GAMMA01/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.1
#Lambda=1
#Beta=1
#Nc=1
#QUANTUM=0

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=1024 aX=4 aP=0.25

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/GAMMA01/SigmaAOneLoop.txt <==
-11.1861 -0.499992 -1.67926e-18
-11.0884 -0.499992 -1.67926e-18
-11.0083 -0.499992 -1.67926e-18
-10.9373 -0.499992 -1.67926e-18
-10.8724 -0.499992 -1.67926e-18
-10.8119 -0.499992 -1.67926e-18
-10.7547 -0.499992 -1.67926e-18
-10.7002 -0.499992 -1.67926e-18
-10.6479 -0.499992 -1.67926e-18
-10.5976 -0.499992 -1.67926e-18
-10.5489 -0.499992 -1.67926e-18
-10.5017 -0.499992 -1.67926e-18
-10.4557 -0.499992 -1.67926e-18
-10.4109 -0.499992 -1.67926e-18
-10.3672 -0.499992 -1.67926e-18
-10.3244 -0.499992 -1.67926e-18
-10.2824 -0.499992 -1.67926e-18
-10.2412 -0.499992 -1.67926e-18
-10.2008 -0.499992 -1.67926e-18
-10.1611 -0.499992 -1.67926e-18
-10.122 -0.499992 -1.67926e-18
-10.0835 -0.499992 -1.67926e-18
-10.0455 -0.499992 -1.67926e-18
-10.0081 -0.499992 -1.67926e-18
-9.97117 -0.499992 -1.67926e-18
-9.93471 -0.499992 -1.67926e-18
-9.89869 -0.499992 -1.67926e-18
-9.8631 -0.499992 -1.67926e-18
-9.8279 -0.499992 -1.67926e-18
-9.79309 -0.499992 -1.67926e-18
-9.75865 -0.499992 -1.67926e-18
-9.72455 -0.499992 -1.67926e-18
-9.69079 -0.499992 -1.67926e-18
-9.65735 -0.499992 -1.67926e-18
-9.62422 -0.499992 -1.67926e-18
-9.59138 -0.499992 -1.67926e-18
-9.55883 -0.499992 -1.67926e-18
-9.52655 -0.499992 -1.67926e-18
-9.49453 -0.499992 -1.67926e-18
-9.46277 -0.499992 -1.67926e-18
-9.43125 -0.499992 -1.67926e-18
-9.39998 -0.499992 -1.67926e-18
-9.36893 -0.499992 -1.67926e-18
-9.3381 -0.499992 -1.67926e-18
-9.30749 -0.499992 -1.67926e-18
-9.27709 -0.499992 -1.67926e-18
-9.2469 -0.499992 -1.67926e-18
-9.2169 -0.499992 -1.67926e-18
-9.18709 -0.499992 -1.67926e-18
-9.15746 -0.499992 -1.67926e-18
-9.12802 -0.499992 -1.67926e-18
-9.09875 -0.499992 -1.67926e-18
-9.06966 -0.499992 -1.67926e-18
-9.04073 -0.499992 -1.67926e-18
-9.01196 -0.499992 -1.67926e-18
-8.98335 -0.499992 -1.67926e-18
-8.9549 -0.499992 -1.67926e-18
-8.92659 -0.499992 -1.67926e-18
-8.89844 -0.499992 -1.67926e-18
-8.87042 -0.499992 -1.67926e-18
-8.84255 -0.499992 -1.67926e-18
-8.81482 -0.499992 -1.67926e-18
-8.78721 -0.499992 -1.67926e-18
-8.75974 -0.499992 -1.67926e-18
-8.7324 -0.499992 -1.67926e-18
-8.70518 -0.499992 -1.67926e-18
-8.67809 -0.499992 -1.67926e-18
-8.65112 -0.499992 -1.67926e-18
-8.62426 -0.499992 -1.67926e-18
-8.59752 -0.499992 -1.67926e-18
-8.57089 -0.499992 -1.67926e-18
-8.54437 -0.499992 -1.67926e-18
-8.51797 -0.499992 -1.67926e-18
-8.49166 -0.499992 -1.67926e-18
-8.46547 -0.499992 -1.67926e-18
-8.43937 -0.499992 -1.67926e-18
-8.41338 -0.499992 -1.67926e-18
-8.38748 -0.499992 -1.67926e-18
-8.36169 -0.499992 -1.67926e-18
-8.33598 -0.499992 -1.67926e-18
-8.31038 -0.499992 -1.67926e-18
-8.28486 -0.499992 -1.67926e-18
-8.25943 -0.499992 -1.67926e-18
-8.23409 -0.499992 -1.67926e-18
-8.20884 -0.499992 -1.67926e-18
-8.18368 -0.499992 -1.67926e-18
-8.1586 -0.499992 -1.67926e-18
-8.13361 -0.499992 -1.67926e-18
-8.10869 -0.499992 -1.67926e-18
-8.08386 -0.499992 -1.67926e-18
-8.0591 -0.499992 -1.67926e-18
-8.03443 -0.499992 -1.67926e-18
-8.00983 -0.499992 -1.67926e-18
-7.9853 -0.499992 -1.67926e-18
-7.96085 -0.499992 -1.67926e-18
-7.93648 -0.499992 -1.67926e-18
-7.91217 -0.499992 -1.67926e-18
-7.88794 -0.499992 -1.67926e-18
-7.86378 -0.499992 -1.67926e-18
-7.83968 -0.499992 -1.67926e-18
-7.81566 -0.499992 -1.67926e-18
-7.7917 -0.499992 -1.67926e-18
-7.76781 -0.499992 -1.67926e-18
-7.74398 -0.499992 -1.67926e-18
-7.72022 -0.499992 -1.67926e-18
-7.69652 -0.499992 -1.67926e-18
-7.67288 -0.499992 -1.67926e-18
-7.64931 -0.499992 -1.67926e-18
-7.62579 -0.499992 -1.67926e-18
-7.60234 -0.499992 -1.67926e-18
-7.57894 -0.499992 -1.67926e-18
-7.55561 -0.499992 -1.67926e-18
-7.53233 -0.499992 -1.67926e-18
-7.50911 -0.499992 -1.67926e-18
-7.48595 -0.499992 -1.67926e-18
-7.46284 -0.499992 -1.67926e-18
-7.43978 -0.499992 -1.67926e-18
-7.41679 -0.499992 -1.67926e-18
-7.39384 -0.499992 -1.67926e-18
-7.37095 -0.499992 -1.67926e-18
-7.34811 -0.499992 -1.67926e-18
-7.32532 -0.499992 -1.67926e-18
-7.30258 -0.499992 -1.67926e-18
-7.27989 -0.499992 -1.67926e-18
-7.25725 -0.499992 -1.67926e-18
-7.23467 -0.499992 -1.67926e-18
-7.21213 -0.499992 -1.67926e-18
-7.18963 -0.499992 -1.67926e-18
-7.16719 -0.499992 -1.67926e-18
-7.14479 -0.499992 -1.67926e-18
-7.12244 -0.499992 -1.67926e-18
-7.10014 -0.499992 -1.67926e-18
-7.07788 -0.499992 -1.67926e-18
-7.05566 -0.499992 -1.67926e-18
-7.03349 -0.499992 -1.67926e-18
-7.01137 -0.499992 -1.67926e-18
-6.98928 -0.499992 -1.67926e-18
-6.96724 -0.499992 -1.67926e-18
-6.94524 -0.499992 -1.67926e-18
-6.92329 -0.499992 -1.67926e-18
-6.90138 -0.499992 -1.67926e-18
-6.8795 -0.499992 -1.67926e-18
-6.85767 -0.499992 -1.67926e-18
-6.83588 -0.499992 -1.67926e-18
-6.81413 -0.499992 -1.67926e-18
-6.79241 -0.499992 -1.67926e-18
-6.77074 -0.499992 -1.67926e-18
-6.74911 -0.499992 -1.67926e-18
-6.72751 -0.499992 -1.67926e-18
-6.70595 -0.499992 -1.67926e-18
-6.68443 -0.499992 -1.67926e-18
-6.66294 -0.499992 -1.67926e-18
-6.6415 -0.499992 -1.67926e-18
-6.62008 -0.499992 -1.67926e-18
-6.59871 -0.499992 -1.67926e-18
-6.57737 -0.499992 -1.67926e-18
-6.55607 -0.499992 -1.67926e-18
-6.5348 -0.499992 -1.67926e-18
-6.51356 -0.499992 -1.67926e-18
-6.49236 -0.499992 -1.67926e-18
-6.47119 -0.499992 -1.67926e-18
-6.45006 -0.499992 -1.67926e-18
-6.42896 -0.499992 -1.67926e-18
-6.40789 -0.499992 -1.67926e-18
-6.38686 -0.499992 -1.67926e-18
-6.36586 -0.499992 -1.67926e-18
-6.34489 -0.499992 -1.67926e-18
-6.32395 -0.499992 -1.67926e-18
-6.30304 -0.499992 -1.67926e-18
-6.28216 -0.499992 -1.67926e-18
-6.26132 -0.499992 -1.67926e-18
-6.24051 -0.499992 -1.67926e-18
-6.21972 -0.499992 -1.67926e-18
-6.19897 -0.499992 -1.67926e-18
-6.17824 -0.499992 -1.67926e-18
-6.15755 -0.499992 -1.67926e-18
-6.13688 -0.499992 -1.67926e-18
-6.11625 -0.499992 -1.67926e-18
-6.09564 -0.499992 -1.67926e-18
-6.07506 -0.499992 -1.67926e-18
-6.05451 -0.499992 -1.67926e-18
-6.03398 -0.499992 -1.67926e-18
-6.01349 -0.499992 -1.67926e-18
-5.99302 -0.499992 -1.67926e-18
-5.97258 -0.499992 -1.67926e-18
-5.95216 -0.499992 -1.67926e-18
-5.93178 -0.499992 -1.67926e-18
-5.91142 -0.499992 -1.67926e-18
-5.89108 -0.499992 -1.67926e-18
-5.87077 -0.499992 -1.67926e-18
-5.85049 -0.499992 -1.67926e-18
-5.83023 -0.499992 -1.67926e-18
-5.81 -0.499992 -1.67926e-18
-5.7898 -0.499992 -1.67926e-18
-5.76961 -0.499992 -1.67926e-18
-5.74946 -0.499992 -1.67926e-18
-5.72933 -0.499992 -1.67926e-18
-5.70922 -0.499992 -1.67926e-18
-5.68913 -0.499992 -1.67926e-18
-5.66907 -0.499992 -1.67926e-18
-5.64904 -0.499992 -1.67926e-18
-5.62903 -0.499992 -1.67926e-18
-5.60904 -0.499992 -1.67926e-18
-5.58907 -0.499992 -1.67926e-18
-5.56913 -0.499992 -1.67926e-18
-5.54921 -0.499992 -1.67926e-18
-5.52931 -0.499992 -1.67926e-18
-5.50944 -0.499992 -1.67926e-18
-5.48958 -0.499992 -1.67926e-18
-5.46975 -0.499992 -1.67926e-18
-5.44994 -0.499992 -1.67926e-18
-5.43016 -0.499992 -1.67926e-18
-5.41039 -0.499992 -1.67926e-18
-5.39065 -0.499992 -1.67926e-18
-5.37092 -0.499992 -1.67926e-18
-5.35122 -0.499992 -1.67926e-18
-5.33154 -0.499992 -1.67926e-18
-5.31188 -0.499992 -1.67926e-18
-5.29224 -0.499992 -1.67926e-18
-5.27262 -0.499992 -1.67926e-18
-5.25302 -0.499992 -1.67926e-18
-5.23344 -0.499992 -1.67926e-18
-5.21388 -0.499992 -1.67926e-18
-5.19434 -0.499992 -1.67926e-18
-5.17482 -0.499992 -1.67926e-18
-5.15532 -0.499992 -1.67926e-18
-5.13584 -0.499992 -1.67926e-18
-5.11638 -0.499992 -1.67926e-18
-5.09694 -0.499992 -1.67926e-18
-5.07751 -0.499992 -1.67926e-18
-5.05811 -0.499992 -1.67926e-18
-5.03872 -0.499992 -1.67926e-18
-5.01935 -0.499992 -1.67926e-18
-5 -0.499992 -1.67926e-18
-4.98067 -0.499992 -1.67926e-18
-4.96136 -0.499992 -1.67926e-18
-4.94206 -0.499992 -1.67926e-18
-4.92278 -0.499992 -1.67926e-18
-4.90352 -0.499992 -1.67926e-18
-4.88428 -0.499992 -1.67926e-18
-4.86505 -0.499992 -1.67926e-18
-4.84584 -0.499992 -1.67926e-18
-4.82665 -0.499992 -1.67926e-18
-4.80748 -0.499992 -1.67926e-18
-4.78832 -0.499992 -1.67926e-18
-4.76918 -0.499992 -1.67926e-18
-4.75005 -0.499992 -1.67926e-18
-4.73095 -0.499992 -1.67926e-18
-4.71185 -0.499992 -1.67926e-18
-4.69278 -0.499992 -1.67926e-18
-4.67372 -0.499992 -1.67926e-18
-4.65468 -0.499992 -1.67926e-18
-4.63565 -0.499992 -1.67926e-18
-4.61664 -0.499992 -1.67926e-18
-4.59764 -0.499992 -1.67926e-18
-4.57866 -0.499992 -1.67926e-18
-4.55969 -0.499992 -1.67926e-18
-4.54074 -0.499992 -1.67926e-18
-4.52181 -0.499992 -1.67926e-18
-4.50289 -0.499992 -1.67926e-18
-4.48398 -0.499992 -1.67926e-18
-4.46509 -0.499992 -1.67926e-18
-4.44622 -0.499992 -1.67926e-18
-4.42736 -0.499992 -1.67926e-18
-4.40851 -0.499992 -1.67926e-18
-4.38968 -0.499992 -1.67926e-18
-4.37086 -0.499992 -1.67926e-18
-4.35206 -0.499992 -1.67926e-18
-4.33327 -0.499992 -1.67926e-18
-4.31449 -0.499992 -1.67926e-18
-4.29573 -0.499992 -1.67926e-18
-4.27698 -0.499992 -1.67926e-18
-4.25825 -0.499992 -1.67926e-18
-4.23953 -0.499992 -1.67926e-18
-4.22082 -0.499992 -1.67926e-18
-4.20213 -0.499992 -1.67926e-18
-4.18345 -0.499992 -1.67926e-18
-4.16478 -0.499992 -1.67926e-18
-4.14613 -0.499992 -1.67926e-18
-4.12749 -0.499992 -1.67926e-18
-4.10886 -0.499992 -1.67926e-18
-4.09024 -0.499992 -1.67926e-18
-4.07164 -0.499992 -1.67926e-18
-4.05305 -0.499992 -1.67926e-18
-4.03447 -0.499992 -1.67926e-18
-4.01591 -0.499992 -1.67926e-18
-3.99736 -0.499992 -1.67926e-18
-3.97882 -0.499992 -1.67926e-18
-3.96029 -0.499992 -1.67926e-18
-3.94177 -0.499992 -1.67926e-18
-3.92327 -0.499992 -1.67926e-18
-3.90478 -0.499992 -1.67926e-18
-3.8863 -0.499992 -1.67926e-18
-3.86783 -0.499992 -1.67926e-18
-3.84937 -0.499992 -1.67926e-18
-3.83093 -0.499992 -1.67926e-18
-3.81249 -0.499992 -1.67926e-18
-3.79407 -0.499992 -1.67926e-18
-3.77566 -0.499992 -1.67926e-18
-3.75726 -0.499992 -1.67926e-18
-3.73887 -0.499992 -1.67926e-18
-3.72049 -0.499992 -1.67926e-18
-3.70213 -0.499992 -1.67926e-18
-3.68377 -0.499992 -1.67926e-18
-3.66543 -0.499992 -1.67926e-18
-3.64709 -0.499992 -1.67926e-18
-3.62877 -0.499992 -1.67926e-18
-3.61046 -0.499992 -1.67926e-18
-3.59215 -0.499992 -1.67926e-18
-3.57386 -0.499992 -1.67926e-18
-3.55558 -0.499992 -1.67926e-18
-3.53731 -0.499992 -1.67926e-18
-3.51905 -0.499992 -1.67926e-18
-3.5008 -0.499992 -1.67926e-18
-3.48256 -0.499992 -1.67926e-18
-3.46433 -0.499992 -1.67926e-18
-3.4461 -0.499992 -1.67926e-18
-3.42789 -0.499992 -1.67926e-18
-3.40969 -0.499992 -1.67926e-18
-3.3915 -0.499992 -1.67926e-18
-3.37332 -0.499992 -1.67926e-18
-3.35515 -0.499992 -1.67926e-18
-3.33698 -0.499992 -1.67926e-18
-3.31883 -0.499992 -1.67926e-18
-3.30069 -0.499992 -1.67926e-18
-3.28255 -0.499992 -1.67926e-18
-3.26443 -0.499992 -1.67926e-18
-3.24631 -0.499992 -1.67926e-18
-3.2282 -0.499992 -1.67926e-18
-3.2101 -0.499992 -1.67926e-18
-3.19201 -0.499992 -1.67926e-18
-3.17393 -0.499992 -1.67926e-18
-3.15586 -0.499992 -1.67926e-18
-3.1378 -0.499992 -1.67926e-18
-3.11974 -0.499992 -1.67926e-18
-3.1017 -0.499992 -1.67926e-18
-3.08366 -0.499992 -1.67926e-18
-3.06563 -0.499992 -1.67926e-18
-3.04761 -0.499992 -1.67926e-18
-3.0296 -0.499992 -1.67926e-18
-3.01159 -0.499992 -1.67926e-18
-2.9936 -0.499992 -1.67926e-18
-2.97561 -0.499992 -1.67926e-18
-2.95763 -0.499992 -1.67926e-18
-2.93966 -0.499992 -1.67926e-18
-2.9217 -0.499992 -1.67926e-18
-2.90374 -0.499992 -1.67926e-18
-2.88579 -0.499992 -1.67926e-18
-2.86785 -0.499992 -1.67926e-18
-2.84992 -0.499992 -1.67926e-18
-2.83199 -0.499992 -1.67926e-18
-2.81408 -0.499992 -1.67926e-18
-2.79617 -0.499992 -1.67926e-18
-2.77826 -0.499992 -1.67926e-18
-2.76037 -0.499992 -1.67926e-18
-2.74248 -0.499992 -1.67926e-18
-2.7246 -0.499992 -1.67926e-18
-2.70673 -0.499992 -1.67926e-18
-2.68886 -0.499992 -1.67926e-18
-2.671 -0.499992 -1.67926e-18
-2.65315 -0.499992 -1.67926e-18
-2.63531 -0.499992 -1.67926e-18
-2.61747 -0.499992 -1.67926e-18
-2.59964 -0.499992 -1.67926e-18
-2.58182 -0.499992 -1.67926e-18
-2.564 -0.499992 -1.67926e-18
-2.54619 -0.499992 -1.67926e-18
-2.52838 -0.499992 -1.67926e-18
-2.51059 -0.499992 -1.67926e-18
-2.49279 -0.499992 -1.67926e-18
-2.47501 -0.499992 -1.67926e-18
-2.45723 -0.499992 -1.67926e-18
-2.43946 -0.499992 -1.67926e-18
-2.42169 -0.499992 -1.67926e-18
-2.40394 -0.499992 -1.67926e-18
-2.38618 -0.499992 -1.67926e-18
-2.36844 -0.499992 -1.67926e-18
-2.3507 -0.499992 -1.67926e-18
-2.33296 -0.499992 -1.67926e-18
-2.31523 -0.499992 -1.67926e-18
-2.29751 -0.499992 -1.67926e-18
-2.27979 -0.499992 -1.67926e-18
-2.26208 -0.499992 -1.67926e-18
-2.24438 -0.499992 -1.67926e-18
-2.22668 -0.499992 -1.67926e-18
-2.20898 -0.499992 -1.67926e-18
-2.19129 -0.499992 -1.67926e-18
-2.17361 -0.499992 -1.67926e-18
-2.15593 -0.499992 -1.67926e-18
-2.13826 -0.499992 -1.67926e-18
-2.1206 -0.499992 -1.67926e-18
-2.10294 -0.499992 -1.67926e-18
-2.08528 -0.499992 -1.67926e-18
-2.06763 -0.499992 -1.67926e-18
-2.04998 -0.499992 -1.67926e-18
-2.03234 -0.499992 -1.67926e-18
-2.01471 -0.499992 -1.67926e-18
-1.99708 -0.499992 -1.67926e-18
-1.97945 -0.499992 -1.67926e-18
-1.96183 -0.499992 -1.67926e-18
-1.94422 -0.499992 -1.67926e-18
-1.92661 -0.499992 -1.67926e-18
-1.909 -0.499992 -1.67926e-18
-1.8914 -0.499992 -1.67926e-18
-1.87381 -0.499992 -1.67926e-18
-1.85622 -0.499992 -1.67926e-18
-1.83863 -0.499992 -1.67926e-18
-1.82105 -0.499992 -1.67926e-18
-1.80347 -0.499992 -1.67926e-18
-1.7859 -0.499992 -1.67926e-18
-1.76833 -0.499992 -1.67926e-18
-1.75076 -0.499992 -1.67926e-18
-1.7332 -0.499992 -1.67926e-18
-1.71565 -0.499992 -1.67926e-18
-1.69809 -0.499992 -1.67926e-18
-1.68055 -0.499992 -1.67926e-18
-1.663 -0.499992 -1.67926e-18
-1.64546 -0.499992 -1.67926e-18
-1.62793 -0.499992 -1.67926e-18
-1.6104 -0.499992 -1.67926e-18
-1.59287 -0.499992 -1.67926e-18
-1.57535 -0.499992 -1.67926e-18
-1.55783 -0.499992 -1.67926e-18
-1.54031 -0.499992 -1.67926e-18
-1.5228 -0.499992 -1.67926e-18
-1.50529 -0.499992 -1.67926e-18
-1.48779 -0.499992 -1.67926e-18
-1.47029 -0.499992 -1.67926e-18
-1.45279 -0.499992 -1.67926e-18
-1.4353 -0.499992 -1.67926e-18
-1.41781 -0.499992 -1.67926e-18
-1.40032 -0.499992 -1.67926e-18
-1.38284 -0.499992 -1.67926e-18
-1.36536 -0.499992 -1.67926e-18
-1.34788 -0.499992 -1.67926e-18
-1.33041 -0.499992 -1.67926e-18
-1.31293 -0.499992 -1.67926e-18
-1.29547 -0.499992 -1.67926e-18
-1.278 -0.499992 -1.67926e-18
-1.26054 -0.499992 -1.67926e-18
-1.24308 -0.499992 -1.67926e-18
-1.22563 -0.499992 -1.67926e-18
-1.20818 -0.499992 -1.67926e-18
-1.19073 -0.499992 -1.67926e-18
-1.17328 -0.499992 -1.67926e-18
-1.15584 -0.499992 -1.67926e-18
-1.1384 -0.499992 -1.67926e-18
-1.12096 -0.499992 -1.67926e-18
-1.10353 -0.499992 -1.67926e-18
-1.08609 -0.499992 -1.67926e-18
-1.06866 -0.499992 -1.67926e-18
-1.05124 -0.499992 -1.67926e-18
-1.03381 -0.499992 -1.67926e-18
-1.01639 -0.499992 -1.67926e-18
-0.998969 -0.499992 -1.67926e-18
-0.981551 -0.499992 -1.67926e-18
-0.964136 -0.499992 -1.67926e-18
-0.946723 -0.499992 -1.67926e-18
-0.929312 -0.499992 -1.67926e-18
-0.911904 -0.499992 -1.67926e-18
-0.894497 -0.499992 -1.67926e-18
-0.877093 -0.499992 -1.67926e-18
-0.859691 -0.499992 -1.67926e-18
-0.842291 -0.499992 -1.67926e-18
-0.824893 -0.499992 -1.67926e-18
-0.807497 -0.499992 -1.67926e-18
-0.790103 -0.499992 -1.67926e-18
-0.77271 -0.499992 -1.67926e-18
-0.75532 -0.499992 -1.67926e-18
-0.737931 -0.499992 -1.67926e-18
-0.720544 -0.499992 -1.67926e-18
-0.703159 -0.499992 -1.67926e-18
-0.685776 -0.499992 -1.67926e-18
-0.668394 -0.499992 -1.67926e-18
-0.651013 -0.499992 -1.67926e-18
-0.633635 -0.499992 -1.67926e-18
-0.616257 -0.499992 -1.67926e-18
-0.598881 -0.499992 -1.67926e-18
-0.581507 -0.499992 -1.67926e-18
-0.564134 -0.499992 -1.67926e-18
-0.546762 -0.499992 -1.67926e-18
-0.529392 -0.499992 -1.67926e-18
-0.512023 -0.499992 -1.67926e-18
-0.494655 -0.499992 -1.67926e-18
-0.477288 -0.499992 -1.67926e-18
-0.459922 -0.499992 -1.67926e-18
-0.442558 -0.499992 -1.67926e-18
-0.425194 -0.499992 -1.67926e-18
-0.407832 -0.499992 -1.67926e-18
-0.39047 -0.499992 -1.67926e-18
-0.373109 -0.499992 -1.67926e-18
-0.355749 -0.499992 -1.67926e-18
-0.338391 -0.499992 -1.67926e-18
-0.321032 -0.499992 -1.67926e-18
-0.303675 -0.499992 -1.67926e-18
-0.286318 -0.499992 -1.67926e-18
-0.268962 -0.499992 -1.67926e-18
-0.251607 -0.499992 -1.67926e-18
-0.234252 -0.499992 -1.67926e-18
-0.216898 -0.499992 -1.67926e-18
-0.199544 -0.499992 -1.67926e-18
-0.182191 -0.499992 -1.67926e-18
-0.164838 -0.499992 -1.67926e-18
-0.147486 -0.499992 -1.67926e-18
-0.130134 -0.499992 -1.67926e-18
-0.112782 -0.499992 -1.67926e-18
-0.0954304 -0.499992 -1.67926e-18
-0.0780791 -0.499992 -1.67926e-18
-0.060728 -0.499992 -1.67926e-18
-0.043377 -0.499992 -1.67926e-18
-0.0260262 -0.499992 -1.67926e-18
-0.00867539 -0.499992 -1.67926e-18
0.00867539 -0.499992 -1.67926e-18
0.0260262 -0.499992 -1.67926e-18
0.043377 -0.499992 -1.67926e-18
0.060728 -0.499992 -1.67926e-18
0.0780791 -0.499992 -1.67926e-18
0.0954304 -0.499992 -1.67926e-18
0.112782 -0.499992 -1.67926e-18
0.130134 -0.499992 -1.67926e-18
0.147486 -0.499992 -1.67926e-18
0.164838 -0.499992 -1.67926e-18
0.182191 -0.499992 -1.67926e-18
0.199544 -0.499992 -1.67926e-18
0.216898 -0.499992 -1.67926e-18
0.234252 -0.499992 -1.67926e-18
0.251607 -0.499992 -1.67926e-18
0.268962 -0.499992 -1.67926e-18
0.286318 -0.499992 -1.67926e-18
0.303675 -0.499992 -1.67926e-18
0.321032 -0.499992 -1.67926e-18
0.338391 -0.499992 -1.67926e-18
0.355749 -0.499992 -1.67926e-18
0.373109 -0.499992 -1.67926e-18
0.39047 -0.499992 -1.67926e-18
0.407832 -0.499992 -1.67926e-18
0.425194 -0.499992 -1.67926e-18
0.442558 -0.499992 -1.67926e-18
0.459922 -0.499992 -1.67926e-18
0.477288 -0.499992 -1.67926e-18
0.494655 -0.499992 -1.67926e-18
0.512023 -0.499992 -1.67926e-18
0.529392 -0.499992 -1.67926e-18
0.546762 -0.499992 -1.67926e-18
0.564134 -0.499992 -1.67926e-18
0.581507 -0.499992 -1.67926e-18
0.598881 -0.499992 -1.67926e-18
0.616257 -0.499992 -1.67926e-18
0.633635 -0.499992 -1.67926e-18
0.651013 -0.499992 -1.67926e-18
0.668394 -0.499992 -1.67926e-18
0.685776 -0.499992 -1.67926e-18
0.703159 -0.499992 -1.67926e-18
0.720544 -0.499992 -1.67926e-18
0.737931 -0.499992 -1.67926e-18
0.75532 -0.499992 -1.67926e-18
0.77271 -0.499992 -1.67926e-18
0.790103 -0.499992 -1.67926e-18
0.807497 -0.499992 -1.67926e-18
0.824893 -0.499992 -1.67926e-18
0.842291 -0.499992 -1.67926e-18
0.859691 -0.499992 -1.67926e-18
0.877093 -0.499992 -1.67926e-18
0.894497 -0.499992 -1.67926e-18
0.911904 -0.499992 -1.67926e-18
0.929312 -0.499992 -1.67926e-18
0.946723 -0.499992 -1.67926e-18
0.964136 -0.499992 -1.67926e-18
0.981551 -0.499992 -1.67926e-18
0.998969 -0.499992 -1.67926e-18
1.01639 -0.499992 -1.67926e-18
1.03381 -0.499992 -1.67926e-18
1.05124 -0.499992 -1.67926e-18
1.06866 -0.499992 -1.67926e-18
1.08609 -0.499992 -1.67926e-18
1.10353 -0.499992 -1.67926e-18
1.12096 -0.499992 -1.67926e-18
1.1384 -0.499992 -1.67926e-18
1.15584 -0.499992 -1.67926e-18
1.17328 -0.499992 -1.67926e-18
1.19073 -0.499992 -1.67926e-18
1.20818 -0.499992 -1.67926e-18
1.22563 -0.499992 -1.67926e-18
1.24308 -0.499992 -1.67926e-18
1.26054 -0.499992 -1.67926e-18
1.278 -0.499992 -1.67926e-18
1.29547 -0.499992 -1.67926e-18
1.31293 -0.499992 -1.67926e-18
1.33041 -0.499992 -1.67926e-18
1.34788 -0.499992 -1.67926e-18
1.36536 -0.499992 -1.67926e-18
1.38284 -0.499992 -1.67926e-18
1.40032 -0.499992 -1.67926e-18
1.41781 -0.499992 -1.67926e-18
1.4353 -0.499992 -1.67926e-18
1.45279 -0.499992 -1.67926e-18
1.47029 -0.499992 -1.67926e-18
1.48779 -0.499992 -1.67926e-18
1.50529 -0.499992 -1.67926e-18
1.5228 -0.499992 -1.67926e-18
1.54031 -0.499992 -1.67926e-18
1.55783 -0.499992 -1.67926e-18
1.57535 -0.499992 -1.67926e-18
1.59287 -0.499992 -1.67926e-18
1.6104 -0.499992 -1.67926e-18
1.62793 -0.499992 -1.67926e-18
1.64546 -0.499992 -1.67926e-18
1.663 -0.499992 -1.67926e-18
1.68055 -0.499992 -1.67926e-18
1.69809 -0.499992 -1.67926e-18
1.71565 -0.499992 -1.67926e-18
1.7332 -0.499992 -1.67926e-18
1.75076 -0.499992 -1.67926e-18
1.76833 -0.499992 -1.67926e-18
1.7859 -0.499992 -1.67926e-18
1.80347 -0.499992 -1.67926e-18
1.82105 -0.499992 -1.67926e-18
1.83863 -0.499992 -1.67926e-18
1.85622 -0.499992 -1.67926e-18
1.87381 -0.499992 -1.67926e-18
1.8914 -0.499992 -1.67926e-18
1.909 -0.499992 -1.67926e-18
1.92661 -0.499992 -1.67926e-18
1.94422 -0.499992 -1.67926e-18
1.96183 -0.499992 -1.67926e-18
1.97945 -0.499992 -1.67926e-18
1.99708 -0.499992 -1.67926e-18
2.01471 -0.499992 -1.67926e-18
2.03234 -0.499992 -1.67926e-18
2.04998 -0.499992 -1.67926e-18
2.06763 -0.499992 -1.67926e-18
2.08528 -0.499992 -1.67926e-18
2.10294 -0.499992 -1.67926e-18
2.1206 -0.499992 -1.67926e-18
2.13826 -0.499992 -1.67926e-18
2.15593 -0.499992 -1.67926e-18
2.17361 -0.499992 -1.67926e-18
2.19129 -0.499992 -1.67926e-18
2.20898 -0.499992 -1.67926e-18
2.22668 -0.499992 -1.67926e-18
2.24438 -0.499992 -1.67926e-18
2.26208 -0.499992 -1.67926e-18
2.27979 -0.499992 -1.67926e-18
2.29751 -0.499992 -1.67926e-18
2.31523 -0.499992 -1.67926e-18
2.33296 -0.499992 -1.67926e-18
2.3507 -0.499992 -1.67926e-18
2.36844 -0.499992 -1.67926e-18
2.38618 -0.499992 -1.67926e-18
2.40394 -0.499992 -1.67926e-18
2.42169 -0.499992 -1.67926e-18
2.43946 -0.499992 -1.67926e-18
2.45723 -0.499992 -1.67926e-18
2.47501 -0.499992 -1.67926e-18
2.49279 -0.499992 -1.67926e-18
2.51059 -0.499992 -1.67926e-18
2.52838 -0.499992 -1.67926e-18
2.54619 -0.499992 -1.67926e-18
2.564 -0.499992 -1.67926e-18
2.58182 -0.499992 -1.67926e-18
2.59964 -0.499992 -1.67926e-18
2.61747 -0.499992 -1.67926e-18
2.63531 -0.499992 -1.67926e-18
2.65315 -0.499992 -1.67926e-18
2.671 -0.499992 -1.67926e-18
2.68886 -0.499992 -1.67926e-18
2.70673 -0.499992 -1.67926e-18
2.7246 -0.499992 -1.67926e-18
2.74248 -0.499992 -1.67926e-18
2.76037 -0.499992 -1.67926e-18
2.77826 -0.499992 -1.67926e-18
2.79617 -0.499992 -1.67926e-18
2.81408 -0.499992 -1.67926e-18
2.83199 -0.499992 -1.67926e-18
2.84992 -0.499992 -1.67926e-18
2.86785 -0.499992 -1.67926e-18
2.88579 -0.499992 -1.67926e-18
2.90374 -0.499992 -1.67926e-18
2.9217 -0.499992 -1.67926e-18
2.93966 -0.499992 -1.67926e-18
2.95763 -0.499992 -1.67926e-18
2.97561 -0.499992 -1.67926e-18
2.9936 -0.499992 -1.67926e-18
3.01159 -0.499992 -1.67926e-18
3.0296 -0.499992 -1.67926e-18
3.04761 -0.499992 -1.67926e-18
3.06563 -0.499992 -1.67926e-18
3.08366 -0.499992 -1.67926e-18
3.1017 -0.499992 -1.67926e-18
3.11974 -0.499992 -1.67926e-18
3.1378 -0.499992 -1.67926e-18
3.15586 -0.499992 -1.67926e-18
3.17393 -0.499992 -1.67926e-18
3.19201 -0.499992 -1.67926e-18
3.2101 -0.499992 -1.67926e-18
3.2282 -0.499992 -1.67926e-18
3.24631 -0.499992 -1.67926e-18
3.26443 -0.499992 -1.67926e-18
3.28255 -0.499992 -1.67926e-18
3.30069 -0.499992 -1.67926e-18
3.31883 -0.499992 -1.67926e-18
3.33698 -0.499992 -1.67926e-18
3.35515 -0.499992 -1.67926e-18
3.37332 -0.499992 -1.67926e-18
3.3915 -0.499992 -1.67926e-18
3.40969 -0.499992 -1.67926e-18
3.42789 -0.499992 -1.67926e-18
3.4461 -0.499992 -1.67926e-18
3.46433 -0.499992 -1.67926e-18
3.48256 -0.499992 -1.67926e-18
3.5008 -0.499992 -1.67926e-18
3.51905 -0.499992 -1.67926e-18
3.53731 -0.499992 -1.67926e-18
3.55558 -0.499992 -1.67926e-18
3.57386 -0.499992 -1.67926e-18
3.59215 -0.499992 -1.67926e-18
3.61046 -0.499992 -1.67926e-18
3.62877 -0.499992 -1.67926e-18
3.64709 -0.499992 -1.67926e-18
3.66543 -0.499992 -1.67926e-18
3.68377 -0.499992 -1.67926e-18
3.70213 -0.499992 -1.67926e-18
3.72049 -0.499992 -1.67926e-18
3.73887 -0.499992 -1.67926e-18
3.75726 -0.499992 -1.67926e-18
3.77566 -0.499992 -1.67926e-18
3.79407 -0.499992 -1.67926e-18
3.81249 -0.499992 -1.67926e-18
3.83093 -0.499992 -1.67926e-18
3.84937 -0.499992 -1.67926e-18
3.86783 -0.499992 -1.67926e-18
3.8863 -0.499992 -1.67926e-18
3.90478 -0.499992 -1.67926e-18
3.92327 -0.499992 -1.67926e-18
3.94177 -0.499992 -1.67926e-18
3.96029 -0.499992 -1.67926e-18
3.97882 -0.499992 -1.67926e-18
3.99736 -0.499992 -1.67926e-18
4.01591 -0.499992 -1.67926e-18
4.03447 -0.499992 -1.67926e-18
4.05305 -0.499992 -1.67926e-18
4.07164 -0.499992 -1.67926e-18
4.09024 -0.499992 -1.67926e-18
4.10886 -0.499992 -1.67926e-18
4.12749 -0.499992 -1.67926e-18
4.14613 -0.499992 -1.67926e-18
4.16478 -0.499992 -1.67926e-18
4.18345 -0.499992 -1.67926e-18
4.20213 -0.499992 -1.67926e-18
4.22082 -0.499992 -1.67926e-18
4.23953 -0.499992 -1.67926e-18
4.25825 -0.499992 -1.67926e-18
4.27698 -0.499992 -1.67926e-18
4.29573 -0.499992 -1.67926e-18
4.31449 -0.499992 -1.67926e-18
4.33327 -0.499992 -1.67926e-18
4.35206 -0.499992 -1.67926e-18
4.37086 -0.499992 -1.67926e-18
4.38968 -0.499992 -1.67926e-18
4.40851 -0.499992 -1.67926e-18
4.42736 -0.499992 -1.67926e-18
4.44622 -0.499992 -1.67926e-18
4.46509 -0.499992 -1.67926e-18
4.48398 -0.499992 -1.67926e-18
4.50289 -0.499992 -1.67926e-18
4.52181 -0.499992 -1.67926e-18
4.54074 -0.499992 -1.67926e-18
4.55969 -0.499992 -1.67926e-18
4.57866 -0.499992 -1.67926e-18
4.59764 -0.499992 -1.67926e-18
4.61664 -0.499992 -1.67926e-18
4.63565 -0.499992 -1.67926e-18
4.65468 -0.499992 -1.67926e-18
4.67372 -0.499992 -1.67926e-18
4.69278 -0.499992 -1.67926e-18
4.71185 -0.499992 -1.67926e-18
4.73095 -0.499992 -1.67926e-18
4.75005 -0.499992 -1.67926e-18
4.76918 -0.499992 -1.67926e-18
4.78832 -0.499992 -1.67926e-18
4.80748 -0.499992 -1.67926e-18
4.82665 -0.499992 -1.67926e-18
4.84584 -0.499992 -1.67926e-18
4.86505 -0.499992 -1.67926e-18
4.88428 -0.499992 -1.67926e-18
4.90352 -0.499992 -1.67926e-18
4.92278 -0.499992 -1.67926e-18
4.94206 -0.499992 -1.67926e-18
4.96136 -0.499992 -1.67926e-18
4.98067 -0.499992 -1.67926e-18
5 -0.499992 -1.67926e-18
5.01935 -0.499992 -1.67926e-18
5.03872 -0.499992 -1.67926e-18
5.05811 -0.499992 -1.67926e-18
5.07751 -0.499992 -1.67926e-18
5.09694 -0.499992 -1.67926e-18
5.11638 -0.499992 -1.67926e-18
5.13584 -0.499992 -1.67926e-18
5.15532 -0.499992 -1.67926e-18
5.17482 -0.499992 -1.67926e-18
5.19434 -0.499992 -1.67926e-18
5.21388 -0.499992 -1.67926e-18
5.23344 -0.499992 -1.67926e-18
5.25302 -0.499992 -1.67926e-18
5.27262 -0.499992 -1.67926e-18
5.29224 -0.499992 -1.67926e-18
5.31188 -0.499992 -1.67926e-18
5.33154 -0.499992 -1.67926e-18
5.35122 -0.499992 -1.67926e-18
5.37092 -0.499992 -1.67926e-18
5.39065 -0.499992 -1.67926e-18
5.41039 -0.499992 -1.67926e-18
5.43016 -0.499992 -1.67926e-18
5.44994 -0.499992 -1.67926e-18
5.46975 -0.499992 -1.67926e-18
5.48958 -0.499992 -1.67926e-18
5.50944 -0.499992 -1.67926e-18
5.52931 -0.499992 -1.67926e-18
5.54921 -0.499992 -1.67926e-18
5.56913 -0.499992 -1.67926e-18
5.58907 -0.499992 -1.67926e-18
5.60904 -0.499992 -1.67926e-18
5.62903 -0.499992 -1.67926e-18
5.64904 -0.499992 -1.67926e-18
5.66907 -0.499992 -1.67926e-18
5.68913 -0.499992 -1.67926e-18
5.70922 -0.499992 -1.67926e-18
5.72933 -0.499992 -1.67926e-18
5.74946 -0.499992 -1.67926e-18
5.76961 -0.499992 -1.67926e-18
5.7898 -0.499992 -1.67926e-18
5.81 -0.499992 -1.67926e-18
5.83023 -0.499992 -1.67926e-18
5.85049 -0.499992 -1.67926e-18
5.87077 -0.499992 -1.67926e-18
5.89108 -0.499992 -1.67926e-18
5.91142 -0.499992 -1.67926e-18
5.93178 -0.499992 -1.67926e-18
5.95216 -0.499992 -1.67926e-18
5.97258 -0.499992 -1.67926e-18
5.99302 -0.499992 -1.67926e-18
6.01349 -0.499992 -1.67926e-18
6.03398 -0.499992 -1.67926e-18
6.05451 -0.499992 -1.67926e-18
6.07506 -0.499992 -1.67926e-18
6.09564 -0.499992 -1.67926e-18
6.11625 -0.499992 -1.67926e-18
6.13688 -0.499992 -1.67926e-18
6.15755 -0.499992 -1.67926e-18
6.17824 -0.499992 -1.67926e-18
6.19897 -0.499992 -1.67926e-18
6.21972 -0.499992 -1.67926e-18
6.24051 -0.499992 -1.67926e-18
6.26132 -0.499992 -1.67926e-18
6.28216 -0.499992 -1.67926e-18
6.30304 -0.499992 -1.67926e-18
6.32395 -0.499992 -1.67926e-18
6.34489 -0.499992 -1.67926e-18
6.36586 -0.499992 -1.67926e-18
6.38686 -0.499992 -1.67926e-18
6.40789 -0.499992 -1.67926e-18
6.42896 -0.499992 -1.67926e-18
6.45006 -0.499992 -1.67926e-18
6.47119 -0.499992 -1.67926e-18
6.49236 -0.499992 -1.67926e-18
6.51356 -0.499992 -1.67926e-18
6.5348 -0.499992 -1.67926e-18
6.55607 -0.499992 -1.67926e-18
6.57737 -0.499992 -1.67926e-18
6.59871 -0.499992 -1.67926e-18
6.62008 -0.499992 -1.67926e-18
6.6415 -0.499992 -1.67926e-18
6.66294 -0.499992 -1.67926e-18
6.68443 -0.499992 -1.67926e-18
6.70595 -0.499992 -1.67926e-18
6.72751 -0.499992 -1.67926e-18
6.74911 -0.499992 -1.67926e-18
6.77074 -0.499992 -1.67926e-18
6.79241 -0.499992 -1.67926e-18
6.81413 -0.499992 -1.67926e-18
6.83588 -0.499992 -1.67926e-18
6.85767 -0.499992 -1.67926e-18
6.8795 -0.499992 -1.67926e-18
6.90138 -0.499992 -1.67926e-18
6.92329 -0.499992 -1.67926e-18
6.94524 -0.499992 -1.67926e-18
6.96724 -0.499992 -1.67926e-18
6.98928 -0.499992 -1.67926e-18
7.01137 -0.499992 -1.67926e-18
7.03349 -0.499992 -1.67926e-18
7.05566 -0.499992 -1.67926e-18
7.07788 -0.499992 -1.67926e-18
7.10014 -0.499992 -1.67926e-18
7.12244 -0.499992 -1.67926e-18
7.14479 -0.499992 -1.67926e-18
7.16719 -0.499992 -1.67926e-18
7.18963 -0.499992 -1.67926e-18
7.21213 -0.499992 -1.67926e-18
7.23467 -0.499992 -1.67926e-18
7.25725 -0.499992 -1.67926e-18
7.27989 -0.499992 -1.67926e-18
7.30258 -0.499992 -1.67926e-18
7.32532 -0.499992 -1.67926e-18
7.34811 -0.499992 -1.67926e-18
7.37095 -0.499992 -1.67926e-18
7.39384 -0.499992 -1.67926e-18
7.41679 -0.499992 -1.67926e-18
7.43978 -0.499992 -1.67926e-18
7.46284 -0.499992 -1.67926e-18
7.48595 -0.499992 -1.67926e-18
7.50911 -0.499992 -1.67926e-18
7.53233 -0.499992 -1.67926e-18
7.55561 -0.499992 -1.67926e-18
7.57894 -0.499992 -1.67926e-18
7.60234 -0.499992 -1.67926e-18
7.62579 -0.499992 -1.67926e-18
7.64931 -0.499992 -1.67926e-18
7.67288 -0.499992 -1.67926e-18
7.69652 -0.499992 -1.67926e-18
7.72022 -0.499992 -1.67926e-18
7.74398 -0.499992 -1.67926e-18
7.76781 -0.499992 -1.67926e-18
7.7917 -0.499992 -1.67926e-18
7.81566 -0.499992 -1.67926e-18
7.83968 -0.499992 -1.67926e-18
7.86378 -0.499992 -1.67926e-18
7.88794 -0.499992 -1.67926e-18
7.91217 -0.499992 -1.67926e-18
7.93648 -0.499992 -1.67926e-18
7.96085 -0.499992 -1.67926e-18
7.9853 -0.499992 -1.67926e-18
8.00983 -0.499992 -1.67926e-18
8.03443 -0.499992 -1.67926e-18
8.0591 -0.499992 -1.67926e-18
8.08386 -0.499992 -1.67926e-18
8.10869 -0.499992 -1.67926e-18
8.13361 -0.499992 -1.67926e-18
8.1586 -0.499992 -1.67926e-18
8.18368 -0.499992 -1.67926e-18
8.20884 -0.499992 -1.67926e-18
8.23409 -0.499992 -1.67926e-18
8.25943 -0.499992 -1.67926e-18
8.28486 -0.499992 -1.67926e-18
8.31038 -0.499992 -1.67926e-18
8.33598 -0.499992 -1.67926e-18
8.36169 -0.499992 -1.67926e-18
8.38748 -0.499992 -1.67926e-18
8.41338 -0.499992 -1.67926e-18
8.43937 -0.499992 -1.67926e-18
8.46547 -0.499992 -1.67926e-18
8.49166 -0.499992 -1.67926e-18
8.51797 -0.499992 -1.67926e-18
8.54437 -0.499992 -1.67926e-18
8.57089 -0.499992 -1.67926e-18
8.59752 -0.499992 -1.67926e-18
8.62426 -0.499992 -1.67926e-18
8.65112 -0.499992 -1.67926e-18
8.67809 -0.499992 -1.67926e-18
8.70518 -0.499992 -1.67926e-18
8.7324 -0.499992 -1.67926e-18
8.75974 -0.499992 -1.67926e-18
8.78721 -0.499992 -1.67926e-18
8.81482 -0.499992 -1.67926e-18
8.84255 -0.499992 -1.67926e-18
8.87042 -0.499992 -1.67926e-18
8.89844 -0.499992 -1.67926e-18
8.92659 -0.499992 -1.67926e-18
8.9549 -0.499992 -1.67926e-18
8.98335 -0.499992 -1.67926e-18
9.01196 -0.499992 -1.67926e-18
9.04073 -0.499992 -1.67926e-18
9.06966 -0.499992 -1.67926e-18
9.09875 -0.499992 -1.67926e-18
9.12802 -0.499992 -1.67926e-18
9.15746 -0.499992 -1.67926e-18
9.18709 -0.499992 -1.67926e-18
9.2169 -0.499992 -1.67926e-18
9.2469 -0.499992 -1.67926e-18
9.27709 -0.499992 -1.67926e-18
9.30749 -0.499992 -1.67926e-18
9.3381 -0.499992 -1.67926e-18
9.36893 -0.499992 -1.67926e-18
9.39998 -0.499992 -1.67926e-18
9.43125 -0.499992 -1.67926e-18
9.46277 -0.499992 -1.67926e-18
9.49453 -0.499992 -1.67926e-18
9.52655 -0.499992 -1.67926e-18
9.55883 -0.499992 -1.67926e-18
9.59138 -0.499992 -1.67926e-18
9.62422 -0.499992 -1.67926e-18
9.65735 -0.499992 -1.67926e-18
9.69079 -0.499992 -1.67926e-18
9.72455 -0.499992 -1.67926e-18
9.75865 -0.499992 -1.67926e-18
9.79309 -0.499992 -1.67926e-18
9.8279 -0.499992 -1.67926e-18
9.8631 -0.499992 -1.67926e-18
9.89869 -0.499992 -1.67926e-18
9.93471 -0.499992 -1.67926e-18
9.97117 -0.499992 -1.67926e-18
10.0081 -0.499992 -1.67926e-18
10.0455 -0.499992 -1.67926e-18
10.0835 -0.499992 -1.67926e-18
10.122 -0.499992 -1.67926e-18
10.1611 -0.499992 -1.67926e-18
10.2008 -0.499992 -1.67926e-18
10.2412 -0.499992 -1.67926e-18
10.2824 -0.499992 -1.67926e-18
10.3244 -0.499992 -1.67926e-18
10.3672 -0.499992 -1.67926e-18
10.4109 -0.499992 -1.67926e-18
10.4557 -0.499992 -1.67926e-18
10.5017 -0.499992 -1.67926e-18
10.5489 -0.499992 -1.67926e-18
10.5976 -0.499992 -1.67926e-18
10.6479 -0.499992 -1.67926e-18
10.7002 -0.499992 -1.67926e-18
10.7547 -0.499992 -1.67926e-18
10.8119 -0.499992 -1.67926e-18
10.8724 -0.499992 -1.67926e-18
10.9373 -0.499992 -1.67926e-18
11.0083 -0.499992 -1.67926e-18
11.0884 -0.499992 -1.67926e-18
11.1861 -0.499992 -1.67926e-18


==> anc/HERMITE/GAMMA01/SigmaATwoLoop.txt <==
-11.1861 -0.251169 7.65191e-05
-11.0884 -0.251692 4.56838e-05
-11.0083 -0.251895 6.84358e-05
-10.9373 -0.25206 5.0028e-05
-10.8724 -0.252175 6.67738e-05
-10.8119 -0.252282 5.24864e-05
-10.7547 -0.252371 6.6416e-05
-10.7002 -0.252456 5.43608e-05
-10.6479 -0.252532 6.65813e-05
-10.5976 -0.252606 5.59782e-05
-10.5489 -0.252675 6.70255e-05
-10.5017 -0.252743 5.74646e-05
-10.4557 -0.252807 6.76456e-05
-10.4109 -0.252871 5.88806e-05
-10.3672 -0.252932 6.839e-05
-10.3244 -0.252993 6.02596e-05
-10.2824 -0.253052 6.923e-05
-10.2412 -0.253111 6.16216e-05
-10.2008 -0.253169 7.01484e-05
-10.1611 -0.253227 6.29799e-05
-10.122 -0.253284 7.11341e-05
-10.0835 -0.253341 6.43437e-05
-10.0455 -0.253398 7.21802e-05
-10.0081 -0.253455 6.572e-05
-9.97117 -0.253513 7.32822e-05
-9.93471 -0.25357 6.71141e-05
-9.89869 -0.253628 7.44371e-05
-9.8631 -0.253687 6.85308e-05
-9.8279 -0.253747 7.5644e-05
-9.79309 -0.253808 6.99747e-05
-9.75865 -0.25387 7.69028e-05
-9.72455 -0.253934 7.14507e-05
-9.69079 -0.254 7.82156e-05
-9.65735 -0.25407 7.29654e-05
-9.62422 -0.254143 7.95882e-05
-9.59138 -0.254222 7.45309e-05
-9.55883 -0.254307 8.10369e-05
-9.52655 -0.254402 7.61774e-05
-9.49453 -0.254508 8.26088e-05
-9.46277 -0.254629 7.7979e-05
-9.43125 -0.254766 8.44004e-05
-9.39998 -0.254921 8.0036e-05
-9.36893 -0.255094 8.6455e-05
-9.3381 -0.255282 8.22362e-05
-9.30749 -0.255477 8.83882e-05
-9.27709 -0.255671 8.38782e-05
-9.2469 -0.255853 8.93144e-05
-9.2169 -0.256014 8.42791e-05
-9.18709 -0.25615 8.92794e-05
-9.15746 -0.256262 8.45442e-05
-9.12802 -0.256354 9.01722e-05
-9.09875 -0.256433 8.63885e-05
-9.06966 -0.256504 9.24328e-05
-9.04073 -0.256571 8.86629e-05
-9.01196 -0.256635 9.42538e-05
-8.98335 -0.256695 9.03858e-05
-8.9549 -0.256753 9.61072e-05
-8.92659 -0.25681 9.26257e-05
-8.89844 -0.256866 9.83306e-05
-8.87042 -0.256921 9.47595e-05
-8.84255 -0.256975 0.000100336
-8.81482 -0.257029 9.69848e-05
-8.78721 -0.257082 0.000102627
-8.75974 -0.257136 9.9297e-05
-8.7324 -0.257189 0.000104818
-8.70518 -0.257242 0.000101629
-8.67809 -0.257295 0.000107189
-8.65112 -0.257348 0.000104048
-8.62426 -0.257401 0.000109529
-8.59752 -0.257455 0.000106512
-8.57089 -0.257508 0.000112003
-8.54437 -0.257562 0.000109034
-8.51797 -0.257616 0.000114484
-8.49166 -0.25767 0.000111633
-8.46547 -0.257724 0.000117069
-8.43937 -0.257779 0.000114269
-8.41338 -0.257834 0.000119699
-8.38748 -0.257889 0.000117
-8.36169 -0.257945 0.000122401
-8.33598 -0.258 0.000119773
-8.31038 -0.258057 0.000125182
-8.28486 -0.258113 0.00012263
-8.25943 -0.25817 0.000128019
-8.23409 -0.258227 0.000125557
-8.20884 -0.258285 0.000130946
-8.18368 -0.258343 0.00012855
-8.1586 -0.258401 0.000133943
-8.13361 -0.25846 0.000131632
-8.10869 -0.258519 0.000137018
-8.08386 -0.258579 0.000134786
-8.0591 -0.258639 0.000140183
-8.03443 -0.2587 0.000138023
-8.00983 -0.25876 0.000143427
-7.9853 -0.258822 0.000141351
-7.96085 -0.258884 0.00014676
-7.93648 -0.258946 0.000144763
-7.91217 -0.259009 0.000150189
-7.88794 -0.259072 0.000148268
-7.86378 -0.259136 0.00015371
-7.83968 -0.2592 0.000151872
-7.81566 -0.259265 0.000157329
-7.7917 -0.25933 0.000155572
-7.76781 -0.259396 0.000161052
-7.74398 -0.259462 0.000159375
-7.72022 -0.259529 0.00016488
-7.69652 -0.259597 0.000163288
-7.67288 -0.259665 0.000168817
-7.64931 -0.259733 0.000167311
-7.62579 -0.259802 0.00017287
-7.60234 -0.259872 0.000171448
-7.57894 -0.259942 0.000177042
-7.55561 -0.260013 0.000175706
-7.53233 -0.260085 0.000181335
-7.50911 -0.260157 0.000180089
-7.48595 -0.260229 0.000185757
-7.46284 -0.260303 0.000184602
-7.43978 -0.260377 0.000190312
-7.41679 -0.260452 0.000189248
-7.39384 -0.260527 0.000195005
-7.37095 -0.260603 0.000194036
-7.34811 -0.26068 0.000199841
-7.32532 -0.260757 0.00019897
-7.30258 -0.260835 0.000204827
-7.27989 -0.260914 0.000204055
-7.25725 -0.260994 0.00020997
-7.23467 -0.261074 0.000209299
-7.21213 -0.261155 0.000215273
-7.18963 -0.261237 0.000214707
-7.16719 -0.261319 0.000220745
-7.14479 -0.261403 0.000220287
-7.12244 -0.261487 0.000226393
-7.10014 -0.261572 0.000226046
-7.07788 -0.261657 0.000232225
-7.05566 -0.261744 0.000231991
-7.03349 -0.261831 0.000238247
-7.01137 -0.26192 0.000238131
-6.98928 -0.262009 0.000244468
-6.96724 -0.262099 0.000244473
-6.94524 -0.26219 0.000250897
-6.92329 -0.262282 0.000251028
-6.90138 -0.262375 0.000257543
-6.8795 -0.262468 0.000257803
-6.85767 -0.262563 0.000264415
-6.83588 -0.262659 0.00026481
-6.81413 -0.262755 0.000271524
-6.79241 -0.262853 0.000272058
-6.77074 -0.262951 0.000278879
-6.74911 -0.263051 0.000279558
-6.72751 -0.263152 0.000286494
-6.70595 -0.263253 0.000287323
-6.68443 -0.263356 0.000294379
-6.66294 -0.26346 0.000295363
-6.6415 -0.263565 0.000302547
-6.62008 -0.263671 0.000303693
-6.59871 -0.263779 0.000311011
-6.57737 -0.263887 0.000312326
-6.55607 -0.263997 0.000319785
-6.5348 -0.264108 0.000321276
-6.51356 -0.26422 0.000328885
-6.49236 -0.264333 0.000330559
-6.47119 -0.264448 0.000338325
-6.45006 -0.264564 0.00034019
-6.42896 -0.264681 0.000348124
-6.40789 -0.264799 0.000350188
-6.38686 -0.264919 0.000358298
-6.36586 -0.265041 0.00036057
-6.34489 -0.265163 0.000368866
-6.32395 -0.265287 0.000371357
-6.30304 -0.265413 0.000379848
-6.28216 -0.26554 0.000382567
-6.26132 -0.265669 0.000391266
-6.24051 -0.265799 0.000394224
-6.21972 -0.26593 0.000403143
-6.19897 -0.266063 0.000406351
-6.17824 -0.266198 0.000415501
-6.15755 -0.266335 0.000418973
-6.13688 -0.266473 0.000428368
-6.11625 -0.266612 0.000432116
-6.09564 -0.266754 0.000441769
-6.07506 -0.266897 0.000445808
-6.05451 -0.267042 0.000455736
-6.03398 -0.267189 0.00046008
-6.01349 -0.267338 0.000470297
-5.99302 -0.267489 0.000474963
-5.97258 -0.267641 0.000485488
-5.95216 -0.267796 0.000490492
-5.93178 -0.267952 0.000501343
-5.91142 -0.268111 0.000506704
-5.89108 -0.268272 0.0005179
-5.87077 -0.268435 0.000523639
-5.85049 -0.268599 0.0005352
-5.83023 -0.268767 0.000541338
-5.81 -0.268936 0.000553288
-5.7898 -0.269108 0.000559846
-5.76961 -0.269282 0.000572209
-5.74946 -0.269458 0.000579213
-5.72933 -0.269637 0.000592014
-5.70922 -0.269819 0.000599491
-5.68913 -0.270002 0.000612757
-5.66907 -0.270189 0.000620734
-5.64904 -0.270378 0.000634497
-5.62903 -0.27057 0.000643006
-5.60904 -0.270764 0.000657296
-5.58907 -0.270962 0.000666369
-5.56913 -0.271162 0.000681222
-5.54921 -0.271365 0.000690895
-5.52931 -0.271571 0.000706348
-5.50944 -0.271781 0.000716659
-5.48958 -0.271993 0.000732752
-5.46975 -0.272209 0.000743744
-5.44994 -0.272428 0.000760521
-5.43016 -0.27265 0.000772238
-5.41039 -0.272875 0.000789747
-5.39065 -0.273104 0.000802237
-5.37092 -0.273337 0.000820529
-5.35122 -0.273573 0.000833847
-5.33154 -0.273813 0.000852977
-5.31188 -0.274057 0.00086718
-5.29224 -0.274305 0.000887208
-5.27262 -0.274557 0.000902359
-5.25302 -0.274813 0.000923353
-5.23344 -0.275073 0.00093952
-5.21388 -0.275338 0.00096155
-5.19434 -0.275607 0.000978808
-5.17482 -0.27588 0.00100195
-5.15532 -0.276158 0.00102038
-5.13584 -0.276441 0.00104473
-5.11638 -0.276729 0.00106442
-5.09694 -0.277021 0.00109006
-5.07751 -0.277319 0.00111111
-5.05811 -0.277622 0.00113815
-5.03872 -0.277931 0.00116067
-5.01935 -0.278245 0.00118922
-5 -0.278565 0.00121332
-4.98067 -0.27889 0.0012435
-4.96136 -0.279222 0.00126932
-4.94206 -0.27956 0.00130127
-4.92278 -0.279904 0.00132895
-4.90352 -0.280254 0.00136282
-4.88428 -0.280612 0.00139252
-4.86505 -0.280976 0.00142848
-4.84584 -0.281348 0.00146037
-4.82665 -0.281726 0.0014986
-4.80748 -0.282112 0.00153287
-4.78832 -0.282506 0.00157358
-4.76918 -0.282908 0.00161046
-4.75005 -0.283318 0.00165388
-4.73095 -0.283737 0.0016936
-4.71185 -0.284164 0.00173997
-4.69278 -0.2846 0.0017828
-4.67372 -0.285046 0.00183242
-4.65468 -0.285501 0.00187866
-4.63565 -0.285966 0.00193184
-4.61664 -0.286441 0.00198183
-4.59764 -0.286927 0.00203893
-4.57866 -0.287424 0.00209304
-4.55969 -0.287932 0.00215445
-4.54074 -0.288451 0.00221311
-4.52181 -0.288983 0.0022793
-4.50289 -0.289527 0.00234299
-4.48398 -0.290084 0.00241445
-4.46509 -0.290654 0.00248372
-4.44622 -0.291238 0.00256104
-4.42736 -0.291837 0.00263649
-4.40851 -0.29245 0.00272033
-4.38968 -0.293079 0.00280267
-4.37086 -0.293723 0.00289378
-4.35206 -0.294385 0.00298382
-4.33327 -0.295063 0.00308306
-4.31449 -0.29576 0.00318171
-4.29573 -0.296475 0.00329005
-4.27698 -0.29721 0.00339837
-4.25825 -0.297964 0.00351697
-4.23953 -0.29874 0.00363618
-4.22082 -0.299538 0.00376633
-4.20213 -0.300358 0.00389785
-4.18345 -0.301202 0.00404109
-4.16478 -0.302072 0.00418655
-4.14613 -0.302967 0.00434465
-4.12749 -0.303889 0.00450598
-4.10886 -0.304839 0.00468102
-4.09024 -0.30582 0.00486047
-4.07164 -0.306831 0.00505489
-4.05305 -0.307875 0.00525512
-4.03447 -0.308953 0.00547181
-4.01591 -0.310066 0.00569595
-3.99736 -0.311217 0.00593834
-3.97882 -0.312408 0.00619015
-3.96029 -0.31364 0.00646233
-3.94177 -0.314916 0.00674628
-3.92327 -0.316238 0.00705317
-3.90478 -0.317608 0.00737467
-3.8863 -0.31903 0.00772221
-3.86783 -0.320505 0.0080878
-3.84937 -0.322037 0.00848322
-3.83093 -0.32363 0.00890089
-3.81249 -0.325286 0.00935303
-3.79407 -0.32701 0.00983261
-3.77566 -0.328806 0.0103524
-3.75726 -0.330678 0.010906
-3.73887 -0.33263 0.0115071
-3.72049 -0.334669 0.01215
-3.70213 -0.336799 0.0128492
-3.68377 -0.339027 0.0136006
-3.66543 -0.341358 0.0144197
-3.64709 -0.343801 0.0153038
-3.62877 -0.346362 0.0162703
-3.61046 -0.34905 0.0173185
-3.59215 -0.351873 0.018468
-3.57386 -0.354843 0.0197209
-3.55558 -0.357968 0.0211001
-3.53731 -0.36126 0.0226112
-3.51905 -0.364731 0.0242815
-3.5008 -0.368394 0.0261219
-3.48256 -0.372264 0.0281659
-3.46433 -0.376355 0.0304315
-3.4461 -0.380682 0.0329609
-3.42789 -0.385262 0.0357826
-3.40969 -0.390112 0.0389514
-3.3915 -0.395247 0.0425107
-3.37332 -0.400684 0.0465332
-3.35515 -0.406437 0.0510844
-3.33698 -0.412515 0.0562632
-3.31883 -0.418923 0.0621668
-3.30069 -0.425657 0.0689324
-3.28255 -0.432698 0.0767026
-3.26443 -0.440006 0.0856683
-3.24631 -0.447508 0.0960345
-3.2282 -0.455086 0.108062
-3.2101 -0.462556 0.122031
-3.19201 -0.469637 0.138274
-3.17393 -0.47592 0.157125
-3.15586 -0.480818 0.178927
-3.1378 -0.483518 0.203934
-3.11974 -0.482943 0.23225
-3.1017 -0.477741 0.26363
-3.08366 -0.466362 0.297317
-3.06563 -0.447279 0.331781
-3.04761 -0.419395 0.364631
-3.0296 -0.3826 0.392714
-3.01159 -0.338271 0.412693
-2.9936 -0.28938 0.421905
-2.97561 -0.239951 0.419276
-2.95763 -0.194026 0.405653
-2.93966 -0.154644 0.383455
-2.9217 -0.123337 0.355793
-2.90374 -0.100225 0.325653
-2.88579 -0.0844781 0.295361
-2.86785 -0.0748175 0.266475
-2.84992 -0.0698924 0.239852
-2.83199 -0.0684864 0.215867
-2.81408 -0.0695987 0.194554
-2.79617 -0.0724513 0.175785
-2.77826 -0.0764613 0.159326
-2.76037 -0.0812034 0.144927
-2.74248 -0.0863733 0.132324
-2.7246 -0.0917569 0.121289
-2.70673 -0.0972059 0.111599
-2.68886 -0.10262 0.103077
-2.671 -0.107931 0.0955524
-2.65315 -0.113098 0.0888978
-2.63531 -0.118095 0.0829861
-2.61747 -0.122906 0.0777267
-2.59964 -0.127528 0.0730255
-2.58182 -0.131959 0.0688196
-2.564 -0.136203 0.0650383
-2.54619 -0.140267 0.0616383
-2.52838 -0.144157 0.0585654
-2.51059 -0.147883 0.0557903
-2.49279 -0.151453 0.0532707
-2.47501 -0.154876 0.0509871
-2.45723 -0.158162 0.0489055
-2.43946 -0.161319 0.0470137
-2.42169 -0.164355 0.0452838
-2.40394 -0.167279 0.0437087
-2.38618 -0.170099 0.042265
-2.36844 -0.172821 0.0409493
-2.3507 -0.175453 0.0397415
-2.33296 -0.178001 0.0386412
-2.31523 -0.180472 0.0376307
-2.29751 -0.182871 0.0367116
-2.27979 -0.185204 0.0358682
-2.26208 -0.187476 0.0351038
-2.24438 -0.189691 0.034404
-2.22668 -0.191856 0.0337734
-2.20898 -0.193973 0.0331989
-2.19129 -0.196048 0.032686
-2.17361 -0.198084 0.0322225
-2.15593 -0.200086 0.0318147
-2.13826 -0.202056 0.0314511
-2.1206 -0.203999 0.0311389
-2.10294 -0.205918 0.030867
-2.08528 -0.207816 0.0306432
-2.06763 -0.209697 0.030457
-2.04998 -0.211563 0.0303166
-2.03234 -0.213419 0.0302121
-2.01471 -0.215266 0.030152
-1.99708 -0.217109 0.030127
-1.97945 -0.21895 0.0301459
-1.96183 -0.220792 0.0301998
-1.94422 -0.222638 0.030298
-1.92661 -0.224491 0.0304321
-1.909 -0.226355 0.0306117
-1.8914 -0.228232 0.0308287
-1.87381 -0.230126 0.0310935
-1.85622 -0.23204 0.0313983
-1.83863 -0.233978 0.031754
-1.82105 -0.235942 0.0321535
-1.80347 -0.237937 0.0326081
-1.7859 -0.239967 0.0331114
-1.76833 -0.242034 0.0336755
-1.75076 -0.244144 0.0342947
-1.7332 -0.2463 0.034982
-1.71565 -0.248507 0.0357326
-1.69809 -0.250771 0.0365607
-1.68055 -0.253095 0.0374627
-1.663 -0.255485 0.038454
-1.64546 -0.257946 0.0395327
-1.62793 -0.260485 0.0407159
-1.6104 -0.263108 0.0420037
-1.59287 -0.265821 0.0434154
-1.57535 -0.26863 0.0449539
-1.55783 -0.271545 0.0466415
-1.54031 -0.274571 0.0484844
-1.5228 -0.277717 0.050509
-1.50529 -0.280991 0.0527265
-1.48779 -0.284401 0.0551686
-1.47029 -0.287956 0.0578527
-1.45279 -0.291665 0.0608184
-1.4353 -0.295534 0.0640919
-1.41781 -0.299572 0.067723
-1.40032 -0.303785 0.0717505
-1.38284 -0.308175 0.0762386
-1.36536 -0.312745 0.0812432
-1.34788 -0.31749 0.0868491
-1.33041 -0.322399 0.0931359
-1.31293 -0.327453 0.100217
-1.29547 -0.332616 0.108203
-1.278 -0.337837 0.117247
-1.26054 -0.343035 0.127501
-1.24308 -0.348091 0.139163
-1.22563 -0.352837 0.152434
-1.20818 -0.357033 0.167553
-1.19073 -0.360343 0.184752
-1.17328 -0.362309 0.204267
-1.15584 -0.362313 0.226271
-1.1384 -0.359552 0.250839
-1.12096 -0.353019 0.277823
-1.10353 -0.341534 0.306744
-1.08609 -0.323844 0.3366
-1.06866 -0.298855 0.365749
-1.05124 -0.266 0.391844
-1.03381 -0.22568 0.412061
-1.01639 -0.179617 0.423594
-0.998969 -0.130835 0.424451
-0.981551 -0.0831124 0.414114
-0.964136 -0.0400674 0.393803
-0.946723 -0.00429569 0.366044
-0.929312 0.0230361 0.333923
-0.911904 0.0420668 0.300294
-0.894497 0.0538008 0.267362
-0.877093 0.0596293 0.236536
-0.859691 0.0609744 0.208563
-0.842291 0.0590931 0.183689
-0.824893 0.0550036 0.161867
-0.807497 0.0494851 0.142868
-0.790103 0.0431103 0.126405
-0.77271 0.0362875 0.112154
-0.75532 0.0293002 0.099823
-0.737931 0.0223406 0.0891306
-0.720544 0.0155351 0.0798451
-0.703159 0.0089634 0.0717503
-0.685776 0.00267323 0.0646782
-0.668394 -0.00331015 0.0584705
-0.651013 -0.00897654 0.0530097
-0.633635 -0.0143258 0.0481807
-0.616257 -0.0193644 0.0439027
-0.598881 -0.0241027 0.0400914
-0.581507 -0.0285537 0.0366917
-0.564134 -0.0327314 0.0336407
-0.546762 -0.0366506 0.0309014
-0.529392 -0.0403258 0.0284257
-0.512023 -0.0437712 0.0261891
-0.494655 -0.0470003 0.0241539
-0.477288 -0.050026 0.0223045
-0.459922 -0.0528603 0.0206105
-0.442558 -0.0555147 0.0190624
-0.425194 -0.0579995 0.0176354
-0.407832 -0.0603244 0.0163242
-0.39047 -0.0624984 0.0151077
-0.373109 -0.0645298 0.0139842
-0.355749 -0.0664261 0.0129352
-0.338391 -0.0681942 0.0119613
-0.321032 -0.0698407 0.0110461
-0.303675 -0.0713712 0.0101919
-0.286318 -0.0727912 0.00938404
-0.268962 -0.0741055 0.00862602
-0.251607 -0.0753185 0.00790421
-0.234252 -0.0764343 0.00722323
-0.216898 -0.0774565 0.00657026
-0.199544 -0.0783883 0.00595068
-0.182191 -0.0792328 0.00535233
-0.164838 -0.0799926 0.00478113
-0.147486 -0.08067 0.00422542
-0.130134 -0.0812671 0.00369153
-0.112782 -0.0817857 0.00316816
-0.0954304 -0.0822275 0.00266195
-0.0780791 -0.0825936 0.00216185
-0.060728 -0.0828852 0.00167473
-0.043377 -0.0831032 0.0011897
-0.0260262 -0.0832482 0.000713755
-0.00867539 -0.0833205 0.000236129
0.00867539 -0.0833205 -0.000236129
0.0260262 -0.0832482 -0.000713755
0.043377 -0.0831032 -0.0011897
0.060728 -0.0828852 -0.00167473
0.0780791 -0.0825936 -0.00216185
0.0954304 -0.0822275 -0.00266195
0.112782 -0.0817857 -0.00316816
0.130134 -0.0812671 -0.00369153
0.147486 -0.08067 -0.00422542
0.164838 -0.0799926 -0.00478113
0.182191 -0.0792328 -0.00535233
0.199544 -0.0783883 -0.00595068
0.216898 -0.0774565 -0.00657026
0.234252 -0.0764343 -0.00722323
0.251607 -0.0753185 -0.00790421
0.268962 -0.0741055 -0.00862602
0.286318 -0.0727912 -0.00938404
0.303675 -0.0713712 -0.0101919
0.321032 -0.0698407 -0.0110461
0.338391 -0.0681942 -0.0119613
0.355749 -0.0664261 -0.0129352
0.373109 -0.0645298 -0.0139842
0.39047 -0.0624984 -0.0151077
0.407832 -0.0603244 -0.0163242
0.425194 -0.0579995 -0.0176354
0.442558 -0.0555147 -0.0190624
0.459922 -0.0528603 -0.0206105
0.477288 -0.050026 -0.0223045
0.494655 -0.0470003 -0.0241539
0.512023 -0.0437712 -0.0261891
0.529392 -0.0403258 -0.0284257
0.546762 -0.0366506 -0.0309014
0.564134 -0.0327314 -0.0336407
0.581507 -0.0285537 -0.0366917
0.598881 -0.0241027 -0.0400914
0.616257 -0.0193644 -0.0439027
0.633635 -0.0143258 -0.0481807
0.651013 -0.00897654 -0.0530097
0.668394 -0.00331015 -0.0584705
0.685776 0.00267323 -0.0646782
0.703159 0.0089634 -0.0717503
0.720544 0.0155351 -0.0798451
0.737931 0.0223406 -0.0891306
0.75532 0.0293002 -0.099823
0.77271 0.0362875 -0.112154
0.790103 0.0431103 -0.126405
0.807497 0.0494851 -0.142868
0.824893 0.0550036 -0.161867
0.842291 0.0590931 -0.183689
0.859691 0.0609744 -0.208563
0.877093 0.0596293 -0.236536
0.894497 0.0538008 -0.267362
0.911904 0.0420668 -0.300294
0.929312 0.0230361 -0.333923
0.946723 -0.00429569 -0.366044
0.964136 -0.0400674 -0.393803
0.981551 -0.0831124 -0.414114
0.998969 -0.130835 -0.424451
1.01639 -0.179617 -0.423594
1.03381 -0.22568 -0.412061
1.05124 -0.266 -0.391844
1.06866 -0.298855 -0.365749
1.08609 -0.323844 -0.3366
1.10353 -0.341534 -0.306744
1.12096 -0.353019 -0.277823
1.1384 -0.359552 -0.250839
1.15584 -0.362313 -0.226271
1.17328 -0.362309 -0.204267
1.19073 -0.360343 -0.184752
1.20818 -0.357033 -0.167553
1.22563 -0.352837 -0.152434
1.24308 -0.348091 -0.139163
1.26054 -0.343035 -0.127501
1.278 -0.337837 -0.117247
1.29547 -0.332616 -0.108203
1.31293 -0.327453 -0.100217
1.33041 -0.322399 -0.0931359
1.34788 -0.31749 -0.0868491
1.36536 -0.312745 -0.0812432
1.38284 -0.308175 -0.0762386
1.40032 -0.303785 -0.0717505
1.41781 -0.299572 -0.067723
1.4353 -0.295534 -0.0640919
1.45279 -0.291665 -0.0608184
1.47029 -0.287956 -0.0578527
1.48779 -0.284401 -0.0551686
1.50529 -0.280991 -0.0527265
1.5228 -0.277717 -0.050509
1.54031 -0.274571 -0.0484844
1.55783 -0.271545 -0.0466415
1.57535 -0.26863 -0.0449539
1.59287 -0.265821 -0.0434154
1.6104 -0.263108 -0.0420037
1.62793 -0.260485 -0.0407159
1.64546 -0.257946 -0.0395327
1.663 -0.255485 -0.038454
1.68055 -0.253095 -0.0374627
1.69809 -0.250771 -0.0365607
1.71565 -0.248507 -0.0357326
1.7332 -0.2463 -0.034982
1.75076 -0.244144 -0.0342947
1.76833 -0.242034 -0.0336755
1.7859 -0.239967 -0.0331114
1.80347 -0.237937 -0.0326081
1.82105 -0.235942 -0.0321535
1.83863 -0.233978 -0.031754
1.85622 -0.23204 -0.0313983
1.87381 -0.230126 -0.0310935
1.8914 -0.228232 -0.0308287
1.909 -0.226355 -0.0306117
1.92661 -0.224491 -0.0304321
1.94422 -0.222638 -0.030298
1.96183 -0.220792 -0.0301998
1.97945 -0.21895 -0.0301459
1.99708 -0.217109 -0.030127
2.01471 -0.215266 -0.030152
2.03234 -0.213419 -0.0302121
2.04998 -0.211563 -0.0303166
2.06763 -0.209697 -0.030457
2.08528 -0.207816 -0.0306432
2.10294 -0.205918 -0.030867
2.1206 -0.203999 -0.0311389
2.13826 -0.202056 -0.0314511
2.15593 -0.200086 -0.0318147
2.17361 -0.198084 -0.0322225
2.19129 -0.196048 -0.032686
2.20898 -0.193973 -0.0331989
2.22668 -0.191856 -0.0337734
2.24438 -0.189691 -0.034404
2.26208 -0.187476 -0.0351038
2.27979 -0.185204 -0.0358682
2.29751 -0.182871 -0.0367116
2.31523 -0.180472 -0.0376307
2.33296 -0.178001 -0.0386412
2.3507 -0.175453 -0.0397415
2.36844 -0.172821 -0.0409493
2.38618 -0.170099 -0.042265
2.40394 -0.167279 -0.0437087
2.42169 -0.164355 -0.0452838
2.43946 -0.161319 -0.0470137
2.45723 -0.158162 -0.0489055
2.47501 -0.154876 -0.0509871
2.49279 -0.151453 -0.0532707
2.51059 -0.147883 -0.0557903
2.52838 -0.144157 -0.0585654
2.54619 -0.140267 -0.0616383
2.564 -0.136203 -0.0650383
2.58182 -0.131959 -0.0688196
2.59964 -0.127528 -0.0730255
2.61747 -0.122906 -0.0777267
2.63531 -0.118095 -0.0829861
2.65315 -0.113098 -0.0888978
2.671 -0.107931 -0.0955524
2.68886 -0.10262 -0.103077
2.70673 -0.0972059 -0.111599
2.7246 -0.0917569 -0.121289
2.74248 -0.0863733 -0.132324
2.76037 -0.0812034 -0.144927
2.77826 -0.0764613 -0.159326
2.79617 -0.0724513 -0.175785
2.81408 -0.0695987 -0.194554
2.83199 -0.0684864 -0.215867
2.84992 -0.0698924 -0.239852
2.86785 -0.0748175 -0.266475
2.88579 -0.0844781 -0.295361
2.90374 -0.100225 -0.325653
2.9217 -0.123337 -0.355793
2.93966 -0.154644 -0.383455
2.95763 -0.194026 -0.405653
2.97561 -0.239951 -0.419276
2.9936 -0.28938 -0.421905
3.01159 -0.338271 -0.412693
3.0296 -0.3826 -0.392714
3.04761 -0.419395 -0.364631
3.06563 -0.447279 -0.331781
3.08366 -0.466362 -0.297317
3.1017 -0.477741 -0.26363
3.11974 -0.482943 -0.23225
3.1378 -0.483518 -0.203934
3.15586 -0.480818 -0.178927
3.17393 -0.47592 -0.157125
3.19201 -0.469637 -0.138274
3.2101 -0.462556 -0.122031
3.2282 -0.455086 -0.108062
3.24631 -0.447508 -0.0960345
3.26443 -0.440006 -0.0856683
3.28255 -0.432698 -0.0767026
3.30069 -0.425657 -0.0689324
3.31883 -0.418923 -0.0621668
3.33698 -0.412515 -0.0562632
3.35515 -0.406437 -0.0510844
3.37332 -0.400684 -0.0465332
3.3915 -0.395247 -0.0425107
3.40969 -0.390112 -0.0389514
3.42789 -0.385262 -0.0357826
3.4461 -0.380682 -0.0329609
3.46433 -0.376355 -0.0304315
3.48256 -0.372264 -0.0281659
3.5008 -0.368394 -0.0261219
3.51905 -0.364731 -0.0242815
3.53731 -0.36126 -0.0226112
3.55558 -0.357968 -0.0211001
3.57386 -0.354843 -0.0197209
3.59215 -0.351873 -0.018468
3.61046 -0.34905 -0.0173185
3.62877 -0.346362 -0.0162703
3.64709 -0.343801 -0.0153038
3.66543 -0.341358 -0.0144197
3.68377 -0.339027 -0.0136006
3.70213 -0.336799 -0.0128492
3.72049 -0.334669 -0.01215
3.73887 -0.33263 -0.0115071
3.75726 -0.330678 -0.010906
3.77566 -0.328806 -0.0103524
3.79407 -0.32701 -0.00983261
3.81249 -0.325286 -0.00935303
3.83093 -0.32363 -0.00890089
3.84937 -0.322037 -0.00848322
3.86783 -0.320505 -0.0080878
3.8863 -0.31903 -0.00772221
3.90478 -0.317608 -0.00737467
3.92327 -0.316238 -0.00705317
3.94177 -0.314916 -0.00674628
3.96029 -0.31364 -0.00646233
3.97882 -0.312408 -0.00619015
3.99736 -0.311217 -0.00593834
4.01591 -0.310066 -0.00569595
4.03447 -0.308953 -0.00547181
4.05305 -0.307875 -0.00525512
4.07164 -0.306831 -0.00505489
4.09024 -0.30582 -0.00486047
4.10886 -0.304839 -0.00468102
4.12749 -0.303889 -0.00450598
4.14613 -0.302967 -0.00434465
4.16478 -0.302072 -0.00418655
4.18345 -0.301202 -0.00404109
4.20213 -0.300358 -0.00389785
4.22082 -0.299538 -0.00376633
4.23953 -0.29874 -0.00363618
4.25825 -0.297964 -0.00351697
4.27698 -0.29721 -0.00339837
4.29573 -0.296475 -0.00329005
4.31449 -0.29576 -0.00318171
4.33327 -0.295063 -0.00308306
4.35206 -0.294385 -0.00298382
4.37086 -0.293723 -0.00289378
4.38968 -0.293079 -0.00280267
4.40851 -0.29245 -0.00272033
4.42736 -0.291837 -0.00263649
4.44622 -0.291238 -0.00256104
4.46509 -0.290654 -0.00248372
4.48398 -0.290084 -0.00241445
4.50289 -0.289527 -0.00234299
4.52181 -0.288983 -0.0022793
4.54074 -0.288451 -0.00221311
4.55969 -0.287932 -0.00215445
4.57866 -0.287424 -0.00209304
4.59764 -0.286927 -0.00203893
4.61664 -0.286441 -0.00198183
4.63565 -0.285966 -0.00193184
4.65468 -0.285501 -0.00187866
4.67372 -0.285046 -0.00183242
4.69278 -0.2846 -0.0017828
4.71185 -0.284164 -0.00173997
4.73095 -0.283737 -0.0016936
4.75005 -0.283318 -0.00165388
4.76918 -0.282908 -0.00161046
4.78832 -0.282506 -0.00157358
4.80748 -0.282112 -0.00153287
4.82665 -0.281726 -0.0014986
4.84584 -0.281348 -0.00146037
4.86505 -0.280976 -0.00142848
4.88428 -0.280612 -0.00139252
4.90352 -0.280254 -0.00136282
4.92278 -0.279904 -0.00132895
4.94206 -0.27956 -0.00130127
4.96136 -0.279222 -0.00126932
4.98067 -0.27889 -0.0012435
5 -0.278565 -0.00121332
5.01935 -0.278245 -0.00118922
5.03872 -0.277931 -0.00116067
5.05811 -0.277622 -0.00113815
5.07751 -0.277319 -0.00111111
5.09694 -0.277021 -0.00109006
5.11638 -0.276729 -0.00106442
5.13584 -0.276441 -0.00104473
5.15532 -0.276158 -0.00102038
5.17482 -0.27588 -0.00100195
5.19434 -0.275607 -0.000978808
5.21388 -0.275338 -0.00096155
5.23344 -0.275073 -0.00093952
5.25302 -0.274813 -0.000923353
5.27262 -0.274557 -0.000902359
5.29224 -0.274305 -0.000887208
5.31188 -0.274057 -0.00086718
5.33154 -0.273813 -0.000852977
5.35122 -0.273573 -0.000833847
5.37092 -0.273337 -0.000820529
5.39065 -0.273104 -0.000802237
5.41039 -0.272875 -0.000789747
5.43016 -0.27265 -0.000772238
5.44994 -0.272428 -0.000760521
5.46975 -0.272209 -0.000743744
5.48958 -0.271993 -0.000732752
5.50944 -0.271781 -0.000716659
5.52931 -0.271571 -0.000706348
5.54921 -0.271365 -0.000690895
5.56913 -0.271162 -0.000681222
5.58907 -0.270962 -0.000666369
5.60904 -0.270764 -0.000657296
5.62903 -0.27057 -0.000643006
5.64904 -0.270378 -0.000634497
5.66907 -0.270189 -0.000620734
5.68913 -0.270002 -0.000612757
5.70922 -0.269819 -0.000599491
5.72933 -0.269637 -0.000592014
5.74946 -0.269458 -0.000579213
5.76961 -0.269282 -0.000572209
5.7898 -0.269108 -0.000559846
5.81 -0.268936 -0.000553288
5.83023 -0.268767 -0.000541338
5.85049 -0.268599 -0.0005352
5.87077 -0.268435 -0.000523639
5.89108 -0.268272 -0.0005179
5.91142 -0.268111 -0.000506704
5.93178 -0.267952 -0.000501343
5.95216 -0.267796 -0.000490492
5.97258 -0.267641 -0.000485488
5.99302 -0.267489 -0.000474963
6.01349 -0.267338 -0.000470297
6.03398 -0.267189 -0.00046008
6.05451 -0.267042 -0.000455736
6.07506 -0.266897 -0.000445808
6.09564 -0.266754 -0.000441769
6.11625 -0.266612 -0.000432116
6.13688 -0.266473 -0.000428368
6.15755 -0.266335 -0.000418973
6.17824 -0.266198 -0.000415501
6.19897 -0.266063 -0.000406351
6.21972 -0.26593 -0.000403143
6.24051 -0.265799 -0.000394224
6.26132 -0.265669 -0.000391266
6.28216 -0.26554 -0.000382567
6.30304 -0.265413 -0.000379848
6.32395 -0.265287 -0.000371357
6.34489 -0.265163 -0.000368866
6.36586 -0.265041 -0.00036057
6.38686 -0.264919 -0.000358298
6.40789 -0.264799 -0.000350188
6.42896 -0.264681 -0.000348124
6.45006 -0.264564 -0.00034019
6.47119 -0.264448 -0.000338325
6.49236 -0.264333 -0.000330559
6.51356 -0.26422 -0.000328885
6.5348 -0.264108 -0.000321276
6.55607 -0.263997 -0.000319785
6.57737 -0.263887 -0.000312326
6.59871 -0.263779 -0.000311011
6.62008 -0.263671 -0.000303693
6.6415 -0.263565 -0.000302547
6.66294 -0.26346 -0.000295363
6.68443 -0.263356 -0.000294379
6.70595 -0.263253 -0.000287323
6.72751 -0.263152 -0.000286494
6.74911 -0.263051 -0.000279558
6.77074 -0.262951 -0.000278879
6.79241 -0.262853 -0.000272058
6.81413 -0.262755 -0.000271524
6.83588 -0.262659 -0.00026481
6.85767 -0.262563 -0.000264415
6.8795 -0.262468 -0.000257803
6.90138 -0.262375 -0.000257543
6.92329 -0.262282 -0.000251028
6.94524 -0.26219 -0.000250897
6.96724 -0.262099 -0.000244473
6.98928 -0.262009 -0.000244468
7.01137 -0.26192 -0.000238131
7.03349 -0.261831 -0.000238247
7.05566 -0.261744 -0.000231991
7.07788 -0.261657 -0.000232225
7.10014 -0.261572 -0.000226046
7.12244 -0.261487 -0.000226393
7.14479 -0.261403 -0.000220287
7.16719 -0.261319 -0.000220745
7.18963 -0.261237 -0.000214707
7.21213 -0.261155 -0.000215273
7.23467 -0.261074 -0.000209299
7.25725 -0.260994 -0.00020997
7.27989 -0.260914 -0.000204055
7.30258 -0.260835 -0.000204827
7.32532 -0.260757 -0.00019897
7.34811 -0.26068 -0.000199841
7.37095 -0.260603 -0.000194036
7.39384 -0.260527 -0.000195005
7.41679 -0.260452 -0.000189248
7.43978 -0.260377 -0.000190312
7.46284 -0.260303 -0.000184602
7.48595 -0.260229 -0.000185757
7.50911 -0.260157 -0.000180089
7.53233 -0.260085 -0.000181335
7.55561 -0.260013 -0.000175706
7.57894 -0.259942 -0.000177042
7.60234 -0.259872 -0.000171448
7.62579 -0.259802 -0.00017287
7.64931 -0.259733 -0.000167311
7.67288 -0.259665 -0.000168817
7.69652 -0.259597 -0.000163288
7.72022 -0.259529 -0.00016488
7.74398 -0.259462 -0.000159375
7.76781 -0.259396 -0.000161052
7.7917 -0.25933 -0.000155572
7.81566 -0.259265 -0.000157329
7.83968 -0.2592 -0.000151872
7.86378 -0.259136 -0.00015371
7.88794 -0.259072 -0.000148268
7.91217 -0.259009 -0.000150189
7.93648 -0.258946 -0.000144763
7.96085 -0.258884 -0.00014676
7.9853 -0.258822 -0.000141351
8.00983 -0.25876 -0.000143427
8.03443 -0.2587 -0.000138023
8.0591 -0.258639 -0.000140183
8.08386 -0.258579 -0.000134786
8.10869 -0.258519 -0.000137018
8.13361 -0.25846 -0.000131632
8.1586 -0.258401 -0.000133943
8.18368 -0.258343 -0.00012855
8.20884 -0.258285 -0.000130946
8.23409 -0.258227 -0.000125557
8.25943 -0.25817 -0.000128019
8.28486 -0.258113 -0.00012263
8.31038 -0.258057 -0.000125182
8.33598 -0.258 -0.000119773
8.36169 -0.257945 -0.000122401
8.38748 -0.257889 -0.000117
8.41338 -0.257834 -0.000119699
8.43937 -0.257779 -0.000114269
8.46547 -0.257724 -0.000117069
8.49166 -0.25767 -0.000111633
8.51797 -0.257616 -0.000114484
8.54437 -0.257562 -0.000109034
8.57089 -0.257508 -0.000112003
8.59752 -0.257455 -0.000106512
8.62426 -0.257401 -0.000109529
8.65112 -0.257348 -0.000104048
8.67809 -0.257295 -0.000107189
8.70518 -0.257242 -0.000101629
8.7324 -0.257189 -0.000104818
8.75974 -0.257136 -9.9297e-05
8.78721 -0.257082 -0.000102627
8.81482 -0.257029 -9.69848e-05
8.84255 -0.256975 -0.000100336
8.87042 -0.256921 -9.47595e-05
8.89844 -0.256866 -9.83306e-05
8.92659 -0.25681 -9.26257e-05
8.9549 -0.256753 -9.61072e-05
8.98335 -0.256695 -9.03858e-05
9.01196 -0.256635 -9.42538e-05
9.04073 -0.256571 -8.86629e-05
9.06966 -0.256504 -9.24328e-05
9.09875 -0.256433 -8.63885e-05
9.12802 -0.256354 -9.01722e-05
9.15746 -0.256262 -8.45442e-05
9.18709 -0.25615 -8.92794e-05
9.2169 -0.256014 -8.42791e-05
9.2469 -0.255853 -8.93144e-05
9.27709 -0.255671 -8.38782e-05
9.30749 -0.255477 -8.83882e-05
9.3381 -0.255282 -8.22362e-05
9.36893 -0.255094 -8.6455e-05
9.39998 -0.254921 -8.0036e-05
9.43125 -0.254766 -8.44004e-05
9.46277 -0.254629 -7.7979e-05
9.49453 -0.254508 -8.26088e-05
9.52655 -0.254402 -7.61774e-05
9.55883 -0.254307 -8.10369e-05
9.59138 -0.254222 -7.45309e-05
9.62422 -0.254143 -7.95882e-05
9.65735 -0.25407 -7.29654e-05
9.69079 -0.254 -7.82156e-05
9.72455 -0.253934 -7.14507e-05
9.75865 -0.25387 -7.69028e-05
9.79309 -0.253808 -6.99747e-05
9.8279 -0.253747 -7.5644e-05
9.8631 -0.253687 -6.85308e-05
9.89869 -0.253628 -7.44371e-05
9.93471 -0.25357 -6.71141e-05
9.97117 -0.253513 -7.32822e-05
10.0081 -0.253455 -6.572e-05
10.0455 -0.253398 -7.21802e-05
10.0835 -0.253341 -6.43437e-05
10.122 -0.253284 -7.11341e-05
10.1611 -0.253227 -6.29799e-05
10.2008 -0.253169 -7.01484e-05
10.2412 -0.253111 -6.16216e-05
10.2824 -0.253052 -6.923e-05
10.3244 -0.252993 -6.02596e-05
10.3672 -0.252932 -6.839e-05
10.4109 -0.252871 -5.88806e-05
10.4557 -0.252807 -6.76456e-05
10.5017 -0.252743 -5.74646e-05
10.5489 -0.252675 -6.70255e-05
10.5976 -0.252606 -5.59782e-05
10.6479 -0.252532 -6.65813e-05
10.7002 -0.252456 -5.43608e-05
10.7547 -0.252371 -6.6416e-05
10.8119 -0.252282 -5.24864e-05
10.8724 -0.252175 -6.67738e-05
10.9373 -0.25206 -5.0028e-05
11.0083 -0.251895 -6.84358e-05
11.0884 -0.251692 -4.56838e-05
11.1861 -0.251169 -7.65191e-05


==> anc/HERMITE/GAMMA01/SigmaROneLoop.txt <==
-11.1861 -0.499992 -1.67926e-18
-11.0884 -0.499992 -1.67926e-18
-11.0083 -0.499992 -1.67926e-18
-10.9373 -0.499992 -1.67926e-18
-10.8724 -0.499992 -1.67926e-18
-10.8119 -0.499992 -1.67926e-18
-10.7547 -0.499992 -1.67926e-18
-10.7002 -0.499992 -1.67926e-18
-10.6479 -0.499992 -1.67926e-18
-10.5976 -0.499992 -1.67926e-18
-10.5489 -0.499992 -1.67926e-18
-10.5017 -0.499992 -1.67926e-18
-10.4557 -0.499992 -1.67926e-18
-10.4109 -0.499992 -1.67926e-18
-10.3672 -0.499992 -1.67926e-18
-10.3244 -0.499992 -1.67926e-18
-10.2824 -0.499992 -1.67926e-18
-10.2412 -0.499992 -1.67926e-18
-10.2008 -0.499992 -1.67926e-18
-10.1611 -0.499992 -1.67926e-18
-10.122 -0.499992 -1.67926e-18
-10.0835 -0.499992 -1.67926e-18
-10.0455 -0.499992 -1.67926e-18
-10.0081 -0.499992 -1.67926e-18
-9.97117 -0.499992 -1.67926e-18
-9.93471 -0.499992 -1.67926e-18
-9.89869 -0.499992 -1.67926e-18
-9.8631 -0.499992 -1.67926e-18
-9.8279 -0.499992 -1.67926e-18
-9.79309 -0.499992 -1.67926e-18
-9.75865 -0.499992 -1.67926e-18
-9.72455 -0.499992 -1.67926e-18
-9.69079 -0.499992 -1.67926e-18
-9.65735 -0.499992 -1.67926e-18
-9.62422 -0.499992 -1.67926e-18
-9.59138 -0.499992 -1.67926e-18
-9.55883 -0.499992 -1.67926e-18
-9.52655 -0.499992 -1.67926e-18
-9.49453 -0.499992 -1.67926e-18
-9.46277 -0.499992 -1.67926e-18
-9.43125 -0.499992 -1.67926e-18
-9.39998 -0.499992 -1.67926e-18
-9.36893 -0.499992 -1.67926e-18
-9.3381 -0.499992 -1.67926e-18
-9.30749 -0.499992 -1.67926e-18
-9.27709 -0.499992 -1.67926e-18
-9.2469 -0.499992 -1.67926e-18
-9.2169 -0.499992 -1.67926e-18
-9.18709 -0.499992 -1.67926e-18
-9.15746 -0.499992 -1.67926e-18
-9.12802 -0.499992 -1.67926e-18
-9.09875 -0.499992 -1.67926e-18
-9.06966 -0.499992 -1.67926e-18
-9.04073 -0.499992 -1.67926e-18
-9.01196 -0.499992 -1.67926e-18
-8.98335 -0.499992 -1.67926e-18
-8.9549 -0.499992 -1.67926e-18
-8.92659 -0.499992 -1.67926e-18
-8.89844 -0.499992 -1.67926e-18
-8.87042 -0.499992 -1.67926e-18
-8.84255 -0.499992 -1.67926e-18
-8.81482 -0.499992 -1.67926e-18
-8.78721 -0.499992 -1.67926e-18
-8.75974 -0.499992 -1.67926e-18
-8.7324 -0.499992 -1.67926e-18
-8.70518 -0.499992 -1.67926e-18
-8.67809 -0.499992 -1.67926e-18
-8.65112 -0.499992 -1.67926e-18
-8.62426 -0.499992 -1.67926e-18
-8.59752 -0.499992 -1.67926e-18
-8.57089 -0.499992 -1.67926e-18
-8.54437 -0.499992 -1.67926e-18
-8.51797 -0.499992 -1.67926e-18
-8.49166 -0.499992 -1.67926e-18
-8.46547 -0.499992 -1.67926e-18
-8.43937 -0.499992 -1.67926e-18
-8.41338 -0.499992 -1.67926e-18
-8.38748 -0.499992 -1.67926e-18
-8.36169 -0.499992 -1.67926e-18
-8.33598 -0.499992 -1.67926e-18
-8.31038 -0.499992 -1.67926e-18
-8.28486 -0.499992 -1.67926e-18
-8.25943 -0.499992 -1.67926e-18
-8.23409 -0.499992 -1.67926e-18
-8.20884 -0.499992 -1.67926e-18
-8.18368 -0.499992 -1.67926e-18
-8.1586 -0.499992 -1.67926e-18
-8.13361 -0.499992 -1.67926e-18
-8.10869 -0.499992 -1.67926e-18
-8.08386 -0.499992 -1.67926e-18
-8.0591 -0.499992 -1.67926e-18
-8.03443 -0.499992 -1.67926e-18
-8.00983 -0.499992 -1.67926e-18
-7.9853 -0.499992 -1.67926e-18
-7.96085 -0.499992 -1.67926e-18
-7.93648 -0.499992 -1.67926e-18
-7.91217 -0.499992 -1.67926e-18
-7.88794 -0.499992 -1.67926e-18
-7.86378 -0.499992 -1.67926e-18
-7.83968 -0.499992 -1.67926e-18
-7.81566 -0.499992 -1.67926e-18
-7.7917 -0.499992 -1.67926e-18
-7.76781 -0.499992 -1.67926e-18
-7.74398 -0.499992 -1.67926e-18
-7.72022 -0.499992 -1.67926e-18
-7.69652 -0.499992 -1.67926e-18
-7.67288 -0.499992 -1.67926e-18
-7.64931 -0.499992 -1.67926e-18
-7.62579 -0.499992 -1.67926e-18
-7.60234 -0.499992 -1.67926e-18
-7.57894 -0.499992 -1.67926e-18
-7.55561 -0.499992 -1.67926e-18
-7.53233 -0.499992 -1.67926e-18
-7.50911 -0.499992 -1.67926e-18
-7.48595 -0.499992 -1.67926e-18
-7.46284 -0.499992 -1.67926e-18
-7.43978 -0.499992 -1.67926e-18
-7.41679 -0.499992 -1.67926e-18
-7.39384 -0.499992 -1.67926e-18
-7.37095 -0.499992 -1.67926e-18
-7.34811 -0.499992 -1.67926e-18
-7.32532 -0.499992 -1.67926e-18
-7.30258 -0.499992 -1.67926e-18
-7.27989 -0.499992 -1.67926e-18
-7.25725 -0.499992 -1.67926e-18
-7.23467 -0.499992 -1.67926e-18
-7.21213 -0.499992 -1.67926e-18
-7.18963 -0.499992 -1.67926e-18
-7.16719 -0.499992 -1.67926e-18
-7.14479 -0.499992 -1.67926e-18
-7.12244 -0.499992 -1.67926e-18
-7.10014 -0.499992 -1.67926e-18
-7.07788 -0.499992 -1.67926e-18
-7.05566 -0.499992 -1.67926e-18
-7.03349 -0.499992 -1.67926e-18
-7.01137 -0.499992 -1.67926e-18
-6.98928 -0.499992 -1.67926e-18
-6.96724 -0.499992 -1.67926e-18
-6.94524 -0.499992 -1.67926e-18
-6.92329 -0.499992 -1.67926e-18
-6.90138 -0.499992 -1.67926e-18
-6.8795 -0.499992 -1.67926e-18
-6.85767 -0.499992 -1.67926e-18
-6.83588 -0.499992 -1.67926e-18
-6.81413 -0.499992 -1.67926e-18
-6.79241 -0.499992 -1.67926e-18
-6.77074 -0.499992 -1.67926e-18
-6.74911 -0.499992 -1.67926e-18
-6.72751 -0.499992 -1.67926e-18
-6.70595 -0.499992 -1.67926e-18
-6.68443 -0.499992 -1.67926e-18
-6.66294 -0.499992 -1.67926e-18
-6.6415 -0.499992 -1.67926e-18
-6.62008 -0.499992 -1.67926e-18
-6.59871 -0.499992 -1.67926e-18
-6.57737 -0.499992 -1.67926e-18
-6.55607 -0.499992 -1.67926e-18
-6.5348 -0.499992 -1.67926e-18
-6.51356 -0.499992 -1.67926e-18
-6.49236 -0.499992 -1.67926e-18
-6.47119 -0.499992 -1.67926e-18
-6.45006 -0.499992 -1.67926e-18
-6.42896 -0.499992 -1.67926e-18
-6.40789 -0.499992 -1.67926e-18
-6.38686 -0.499992 -1.67926e-18
-6.36586 -0.499992 -1.67926e-18
-6.34489 -0.499992 -1.67926e-18
-6.32395 -0.499992 -1.67926e-18
-6.30304 -0.499992 -1.67926e-18
-6.28216 -0.499992 -1.67926e-18
-6.26132 -0.499992 -1.67926e-18
-6.24051 -0.499992 -1.67926e-18
-6.21972 -0.499992 -1.67926e-18
-6.19897 -0.499992 -1.67926e-18
-6.17824 -0.499992 -1.67926e-18
-6.15755 -0.499992 -1.67926e-18
-6.13688 -0.499992 -1.67926e-18
-6.11625 -0.499992 -1.67926e-18
-6.09564 -0.499992 -1.67926e-18
-6.07506 -0.499992 -1.67926e-18
-6.05451 -0.499992 -1.67926e-18
-6.03398 -0.499992 -1.67926e-18
-6.01349 -0.499992 -1.67926e-18
-5.99302 -0.499992 -1.67926e-18
-5.97258 -0.499992 -1.67926e-18
-5.95216 -0.499992 -1.67926e-18
-5.93178 -0.499992 -1.67926e-18
-5.91142 -0.499992 -1.67926e-18
-5.89108 -0.499992 -1.67926e-18
-5.87077 -0.499992 -1.67926e-18
-5.85049 -0.499992 -1.67926e-18
-5.83023 -0.499992 -1.67926e-18
-5.81 -0.499992 -1.67926e-18
-5.7898 -0.499992 -1.67926e-18
-5.76961 -0.499992 -1.67926e-18
-5.74946 -0.499992 -1.67926e-18
-5.72933 -0.499992 -1.67926e-18
-5.70922 -0.499992 -1.67926e-18
-5.68913 -0.499992 -1.67926e-18
-5.66907 -0.499992 -1.67926e-18
-5.64904 -0.499992 -1.67926e-18
-5.62903 -0.499992 -1.67926e-18
-5.60904 -0.499992 -1.67926e-18
-5.58907 -0.499992 -1.67926e-18
-5.56913 -0.499992 -1.67926e-18
-5.54921 -0.499992 -1.67926e-18
-5.52931 -0.499992 -1.67926e-18
-5.50944 -0.499992 -1.67926e-18
-5.48958 -0.499992 -1.67926e-18
-5.46975 -0.499992 -1.67926e-18
-5.44994 -0.499992 -1.67926e-18
-5.43016 -0.499992 -1.67926e-18
-5.41039 -0.499992 -1.67926e-18
-5.39065 -0.499992 -1.67926e-18
-5.37092 -0.499992 -1.67926e-18
-5.35122 -0.499992 -1.67926e-18
-5.33154 -0.499992 -1.67926e-18
-5.31188 -0.499992 -1.67926e-18
-5.29224 -0.499992 -1.67926e-18
-5.27262 -0.499992 -1.67926e-18
-5.25302 -0.499992 -1.67926e-18
-5.23344 -0.499992 -1.67926e-18
-5.21388 -0.499992 -1.67926e-18
-5.19434 -0.499992 -1.67926e-18
-5.17482 -0.499992 -1.67926e-18
-5.15532 -0.499992 -1.67926e-18
-5.13584 -0.499992 -1.67926e-18
-5.11638 -0.499992 -1.67926e-18
-5.09694 -0.499992 -1.67926e-18
-5.07751 -0.499992 -1.67926e-18
-5.05811 -0.499992 -1.67926e-18
-5.03872 -0.499992 -1.67926e-18
-5.01935 -0.499992 -1.67926e-18
-5 -0.499992 -1.67926e-18
-4.98067 -0.499992 -1.67926e-18
-4.96136 -0.499992 -1.67926e-18
-4.94206 -0.499992 -1.67926e-18
-4.92278 -0.499992 -1.67926e-18
-4.90352 -0.499992 -1.67926e-18
-4.88428 -0.499992 -1.67926e-18
-4.86505 -0.499992 -1.67926e-18
-4.84584 -0.499992 -1.67926e-18
-4.82665 -0.499992 -1.67926e-18
-4.80748 -0.499992 -1.67926e-18
-4.78832 -0.499992 -1.67926e-18
-4.76918 -0.499992 -1.67926e-18
-4.75005 -0.499992 -1.67926e-18
-4.73095 -0.499992 -1.67926e-18
-4.71185 -0.499992 -1.67926e-18
-4.69278 -0.499992 -1.67926e-18
-4.67372 -0.499992 -1.67926e-18
-4.65468 -0.499992 -1.67926e-18
-4.63565 -0.499992 -1.67926e-18
-4.61664 -0.499992 -1.67926e-18
-4.59764 -0.499992 -1.67926e-18
-4.57866 -0.499992 -1.67926e-18
-4.55969 -0.499992 -1.67926e-18
-4.54074 -0.499992 -1.67926e-18
-4.52181 -0.499992 -1.67926e-18
-4.50289 -0.499992 -1.67926e-18
-4.48398 -0.499992 -1.67926e-18
-4.46509 -0.499992 -1.67926e-18
-4.44622 -0.499992 -1.67926e-18
-4.42736 -0.499992 -1.67926e-18
-4.40851 -0.499992 -1.67926e-18
-4.38968 -0.499992 -1.67926e-18
-4.37086 -0.499992 -1.67926e-18
-4.35206 -0.499992 -1.67926e-18
-4.33327 -0.499992 -1.67926e-18
-4.31449 -0.499992 -1.67926e-18
-4.29573 -0.499992 -1.67926e-18
-4.27698 -0.499992 -1.67926e-18
-4.25825 -0.499992 -1.67926e-18
-4.23953 -0.499992 -1.67926e-18
-4.22082 -0.499992 -1.67926e-18
-4.20213 -0.499992 -1.67926e-18
-4.18345 -0.499992 -1.67926e-18
-4.16478 -0.499992 -1.67926e-18
-4.14613 -0.499992 -1.67926e-18
-4.12749 -0.499992 -1.67926e-18
-4.10886 -0.499992 -1.67926e-18
-4.09024 -0.499992 -1.67926e-18
-4.07164 -0.499992 -1.67926e-18
-4.05305 -0.499992 -1.67926e-18
-4.03447 -0.499992 -1.67926e-18
-4.01591 -0.499992 -1.67926e-18
-3.99736 -0.499992 -1.67926e-18
-3.97882 -0.499992 -1.67926e-18
-3.96029 -0.499992 -1.67926e-18
-3.94177 -0.499992 -1.67926e-18
-3.92327 -0.499992 -1.67926e-18
-3.90478 -0.499992 -1.67926e-18
-3.8863 -0.499992 -1.67926e-18
-3.86783 -0.499992 -1.67926e-18
-3.84937 -0.499992 -1.67926e-18
-3.83093 -0.499992 -1.67926e-18
-3.81249 -0.499992 -1.67926e-18
-3.79407 -0.499992 -1.67926e-18
-3.77566 -0.499992 -1.67926e-18
-3.75726 -0.499992 -1.67926e-18
-3.73887 -0.499992 -1.67926e-18
-3.72049 -0.499992 -1.67926e-18
-3.70213 -0.499992 -1.67926e-18
-3.68377 -0.499992 -1.67926e-18
-3.66543 -0.499992 -1.67926e-18
-3.64709 -0.499992 -1.67926e-18
-3.62877 -0.499992 -1.67926e-18
-3.61046 -0.499992 -1.67926e-18
-3.59215 -0.499992 -1.67926e-18
-3.57386 -0.499992 -1.67926e-18
-3.55558 -0.499992 -1.67926e-18
-3.53731 -0.499992 -1.67926e-18
-3.51905 -0.499992 -1.67926e-18
-3.5008 -0.499992 -1.67926e-18
-3.48256 -0.499992 -1.67926e-18
-3.46433 -0.499992 -1.67926e-18
-3.4461 -0.499992 -1.67926e-18
-3.42789 -0.499992 -1.67926e-18
-3.40969 -0.499992 -1.67926e-18
-3.3915 -0.499992 -1.67926e-18
-3.37332 -0.499992 -1.67926e-18
-3.35515 -0.499992 -1.67926e-18
-3.33698 -0.499992 -1.67926e-18
-3.31883 -0.499992 -1.67926e-18
-3.30069 -0.499992 -1.67926e-18
-3.28255 -0.499992 -1.67926e-18
-3.26443 -0.499992 -1.67926e-18
-3.24631 -0.499992 -1.67926e-18
-3.2282 -0.499992 -1.67926e-18
-3.2101 -0.499992 -1.67926e-18
-3.19201 -0.499992 -1.67926e-18
-3.17393 -0.499992 -1.67926e-18
-3.15586 -0.499992 -1.67926e-18
-3.1378 -0.499992 -1.67926e-18
-3.11974 -0.499992 -1.67926e-18
-3.1017 -0.499992 -1.67926e-18
-3.08366 -0.499992 -1.67926e-18
-3.06563 -0.499992 -1.67926e-18
-3.04761 -0.499992 -1.67926e-18
-3.0296 -0.499992 -1.67926e-18
-3.01159 -0.499992 -1.67926e-18
-2.9936 -0.499992 -1.67926e-18
-2.97561 -0.499992 -1.67926e-18
-2.95763 -0.499992 -1.67926e-18
-2.93966 -0.499992 -1.67926e-18
-2.9217 -0.499992 -1.67926e-18
-2.90374 -0.499992 -1.67926e-18
-2.88579 -0.499992 -1.67926e-18
-2.86785 -0.499992 -1.67926e-18
-2.84992 -0.499992 -1.67926e-18
-2.83199 -0.499992 -1.67926e-18
-2.81408 -0.499992 -1.67926e-18
-2.79617 -0.499992 -1.67926e-18
-2.77826 -0.499992 -1.67926e-18
-2.76037 -0.499992 -1.67926e-18
-2.74248 -0.499992 -1.67926e-18
-2.7246 -0.499992 -1.67926e-18
-2.70673 -0.499992 -1.67926e-18
-2.68886 -0.499992 -1.67926e-18
-2.671 -0.499992 -1.67926e-18
-2.65315 -0.499992 -1.67926e-18
-2.63531 -0.499992 -1.67926e-18
-2.61747 -0.499992 -1.67926e-18
-2.59964 -0.499992 -1.67926e-18
-2.58182 -0.499992 -1.67926e-18
-2.564 -0.499992 -1.67926e-18
-2.54619 -0.499992 -1.67926e-18
-2.52838 -0.499992 -1.67926e-18
-2.51059 -0.499992 -1.67926e-18
-2.49279 -0.499992 -1.67926e-18
-2.47501 -0.499992 -1.67926e-18
-2.45723 -0.499992 -1.67926e-18
-2.43946 -0.499992 -1.67926e-18
-2.42169 -0.499992 -1.67926e-18
-2.40394 -0.499992 -1.67926e-18
-2.38618 -0.499992 -1.67926e-18
-2.36844 -0.499992 -1.67926e-18
-2.3507 -0.499992 -1.67926e-18
-2.33296 -0.499992 -1.67926e-18
-2.31523 -0.499992 -1.67926e-18
-2.29751 -0.499992 -1.67926e-18
-2.27979 -0.499992 -1.67926e-18
-2.26208 -0.499992 -1.67926e-18
-2.24438 -0.499992 -1.67926e-18
-2.22668 -0.499992 -1.67926e-18
-2.20898 -0.499992 -1.67926e-18
-2.19129 -0.499992 -1.67926e-18
-2.17361 -0.499992 -1.67926e-18
-2.15593 -0.499992 -1.67926e-18
-2.13826 -0.499992 -1.67926e-18
-2.1206 -0.499992 -1.67926e-18
-2.10294 -0.499992 -1.67926e-18
-2.08528 -0.499992 -1.67926e-18
-2.06763 -0.499992 -1.67926e-18
-2.04998 -0.499992 -1.67926e-18
-2.03234 -0.499992 -1.67926e-18
-2.01471 -0.499992 -1.67926e-18
-1.99708 -0.499992 -1.67926e-18
-1.97945 -0.499992 -1.67926e-18
-1.96183 -0.499992 -1.67926e-18
-1.94422 -0.499992 -1.67926e-18
-1.92661 -0.499992 -1.67926e-18
-1.909 -0.499992 -1.67926e-18
-1.8914 -0.499992 -1.67926e-18
-1.87381 -0.499992 -1.67926e-18
-1.85622 -0.499992 -1.67926e-18
-1.83863 -0.499992 -1.67926e-18
-1.82105 -0.499992 -1.67926e-18
-1.80347 -0.499992 -1.67926e-18
-1.7859 -0.499992 -1.67926e-18
-1.76833 -0.499992 -1.67926e-18
-1.75076 -0.499992 -1.67926e-18
-1.7332 -0.499992 -1.67926e-18
-1.71565 -0.499992 -1.67926e-18
-1.69809 -0.499992 -1.67926e-18
-1.68055 -0.499992 -1.67926e-18
-1.663 -0.499992 -1.67926e-18
-1.64546 -0.499992 -1.67926e-18
-1.62793 -0.499992 -1.67926e-18
-1.6104 -0.499992 -1.67926e-18
-1.59287 -0.499992 -1.67926e-18
-1.57535 -0.499992 -1.67926e-18
-1.55783 -0.499992 -1.67926e-18
-1.54031 -0.499992 -1.67926e-18
-1.5228 -0.499992 -1.67926e-18
-1.50529 -0.499992 -1.67926e-18
-1.48779 -0.499992 -1.67926e-18
-1.47029 -0.499992 -1.67926e-18
-1.45279 -0.499992 -1.67926e-18
-1.4353 -0.499992 -1.67926e-18
-1.41781 -0.499992 -1.67926e-18
-1.40032 -0.499992 -1.67926e-18
-1.38284 -0.499992 -1.67926e-18
-1.36536 -0.499992 -1.67926e-18
-1.34788 -0.499992 -1.67926e-18
-1.33041 -0.499992 -1.67926e-18
-1.31293 -0.499992 -1.67926e-18
-1.29547 -0.499992 -1.67926e-18
-1.278 -0.499992 -1.67926e-18
-1.26054 -0.499992 -1.67926e-18
-1.24308 -0.499992 -1.67926e-18
-1.22563 -0.499992 -1.67926e-18
-1.20818 -0.499992 -1.67926e-18
-1.19073 -0.499992 -1.67926e-18
-1.17328 -0.499992 -1.67926e-18
-1.15584 -0.499992 -1.67926e-18
-1.1384 -0.499992 -1.67926e-18
-1.12096 -0.499992 -1.67926e-18
-1.10353 -0.499992 -1.67926e-18
-1.08609 -0.499992 -1.67926e-18
-1.06866 -0.499992 -1.67926e-18
-1.05124 -0.499992 -1.67926e-18
-1.03381 -0.499992 -1.67926e-18
-1.01639 -0.499992 -1.67926e-18
-0.998969 -0.499992 -1.67926e-18
-0.981551 -0.499992 -1.67926e-18
-0.964136 -0.499992 -1.67926e-18
-0.946723 -0.499992 -1.67926e-18
-0.929312 -0.499992 -1.67926e-18
-0.911904 -0.499992 -1.67926e-18
-0.894497 -0.499992 -1.67926e-18
-0.877093 -0.499992 -1.67926e-18
-0.859691 -0.499992 -1.67926e-18
-0.842291 -0.499992 -1.67926e-18
-0.824893 -0.499992 -1.67926e-18
-0.807497 -0.499992 -1.67926e-18
-0.790103 -0.499992 -1.67926e-18
-0.77271 -0.499992 -1.67926e-18
-0.75532 -0.499992 -1.67926e-18
-0.737931 -0.499992 -1.67926e-18
-0.720544 -0.499992 -1.67926e-18
-0.703159 -0.499992 -1.67926e-18
-0.685776 -0.499992 -1.67926e-18
-0.668394 -0.499992 -1.67926e-18
-0.651013 -0.499992 -1.67926e-18
-0.633635 -0.499992 -1.67926e-18
-0.616257 -0.499992 -1.67926e-18
-0.598881 -0.499992 -1.67926e-18
-0.581507 -0.499992 -1.67926e-18
-0.564134 -0.499992 -1.67926e-18
-0.546762 -0.499992 -1.67926e-18
-0.529392 -0.499992 -1.67926e-18
-0.512023 -0.499992 -1.67926e-18
-0.494655 -0.499992 -1.67926e-18
-0.477288 -0.499992 -1.67926e-18
-0.459922 -0.499992 -1.67926e-18
-0.442558 -0.499992 -1.67926e-18
-0.425194 -0.499992 -1.67926e-18
-0.407832 -0.499992 -1.67926e-18
-0.39047 -0.499992 -1.67926e-18
-0.373109 -0.499992 -1.67926e-18
-0.355749 -0.499992 -1.67926e-18
-0.338391 -0.499992 -1.67926e-18
-0.321032 -0.499992 -1.67926e-18
-0.303675 -0.499992 -1.67926e-18
-0.286318 -0.499992 -1.67926e-18
-0.268962 -0.499992 -1.67926e-18
-0.251607 -0.499992 -1.67926e-18
-0.234252 -0.499992 -1.67926e-18
-0.216898 -0.499992 -1.67926e-18
-0.199544 -0.499992 -1.67926e-18
-0.182191 -0.499992 -1.67926e-18
-0.164838 -0.499992 -1.67926e-18
-0.147486 -0.499992 -1.67926e-18
-0.130134 -0.499992 -1.67926e-18
-0.112782 -0.499992 -1.67926e-18
-0.0954304 -0.499992 -1.67926e-18
-0.0780791 -0.499992 -1.67926e-18
-0.060728 -0.499992 -1.67926e-18
-0.043377 -0.499992 -1.67926e-18
-0.0260262 -0.499992 -1.67926e-18
-0.00867539 -0.499992 -1.67926e-18
0.00867539 -0.499992 -1.67926e-18
0.0260262 -0.499992 -1.67926e-18
0.043377 -0.499992 -1.67926e-18
0.060728 -0.499992 -1.67926e-18
0.0780791 -0.499992 -1.67926e-18
0.0954304 -0.499992 -1.67926e-18
0.112782 -0.499992 -1.67926e-18
0.130134 -0.499992 -1.67926e-18
0.147486 -0.499992 -1.67926e-18
0.164838 -0.499992 -1.67926e-18
0.182191 -0.499992 -1.67926e-18
0.199544 -0.499992 -1.67926e-18
0.216898 -0.499992 -1.67926e-18
0.234252 -0.499992 -1.67926e-18
0.251607 -0.499992 -1.67926e-18
0.268962 -0.499992 -1.67926e-18
0.286318 -0.499992 -1.67926e-18
0.303675 -0.499992 -1.67926e-18
0.321032 -0.499992 -1.67926e-18
0.338391 -0.499992 -1.67926e-18
0.355749 -0.499992 -1.67926e-18
0.373109 -0.499992 -1.67926e-18
0.39047 -0.499992 -1.67926e-18
0.407832 -0.499992 -1.67926e-18
0.425194 -0.499992 -1.67926e-18
0.442558 -0.499992 -1.67926e-18
0.459922 -0.499992 -1.67926e-18
0.477288 -0.499992 -1.67926e-18
0.494655 -0.499992 -1.67926e-18
0.512023 -0.499992 -1.67926e-18
0.529392 -0.499992 -1.67926e-18
0.546762 -0.499992 -1.67926e-18
0.564134 -0.499992 -1.67926e-18
0.581507 -0.499992 -1.67926e-18
0.598881 -0.499992 -1.67926e-18
0.616257 -0.499992 -1.67926e-18
0.633635 -0.499992 -1.67926e-18
0.651013 -0.499992 -1.67926e-18
0.668394 -0.499992 -1.67926e-18
0.685776 -0.499992 -1.67926e-18
0.703159 -0.499992 -1.67926e-18
0.720544 -0.499992 -1.67926e-18
0.737931 -0.499992 -1.67926e-18
0.75532 -0.499992 -1.67926e-18
0.77271 -0.499992 -1.67926e-18
0.790103 -0.499992 -1.67926e-18
0.807497 -0.499992 -1.67926e-18
0.824893 -0.499992 -1.67926e-18
0.842291 -0.499992 -1.67926e-18
0.859691 -0.499992 -1.67926e-18
0.877093 -0.499992 -1.67926e-18
0.894497 -0.499992 -1.67926e-18
0.911904 -0.499992 -1.67926e-18
0.929312 -0.499992 -1.67926e-18
0.946723 -0.499992 -1.67926e-18
0.964136 -0.499992 -1.67926e-18
0.981551 -0.499992 -1.67926e-18
0.998969 -0.499992 -1.67926e-18
1.01639 -0.499992 -1.67926e-18
1.03381 -0.499992 -1.67926e-18
1.05124 -0.499992 -1.67926e-18
1.06866 -0.499992 -1.67926e-18
1.08609 -0.499992 -1.67926e-18
1.10353 -0.499992 -1.67926e-18
1.12096 -0.499992 -1.67926e-18
1.1384 -0.499992 -1.67926e-18
1.15584 -0.499992 -1.67926e-18
1.17328 -0.499992 -1.67926e-18
1.19073 -0.499992 -1.67926e-18
1.20818 -0.499992 -1.67926e-18
1.22563 -0.499992 -1.67926e-18
1.24308 -0.499992 -1.67926e-18
1.26054 -0.499992 -1.67926e-18
1.278 -0.499992 -1.67926e-18
1.29547 -0.499992 -1.67926e-18
1.31293 -0.499992 -1.67926e-18
1.33041 -0.499992 -1.67926e-18
1.34788 -0.499992 -1.67926e-18
1.36536 -0.499992 -1.67926e-18
1.38284 -0.499992 -1.67926e-18
1.40032 -0.499992 -1.67926e-18
1.41781 -0.499992 -1.67926e-18
1.4353 -0.499992 -1.67926e-18
1.45279 -0.499992 -1.67926e-18
1.47029 -0.499992 -1.67926e-18
1.48779 -0.499992 -1.67926e-18
1.50529 -0.499992 -1.67926e-18
1.5228 -0.499992 -1.67926e-18
1.54031 -0.499992 -1.67926e-18
1.55783 -0.499992 -1.67926e-18
1.57535 -0.499992 -1.67926e-18
1.59287 -0.499992 -1.67926e-18
1.6104 -0.499992 -1.67926e-18
1.62793 -0.499992 -1.67926e-18
1.64546 -0.499992 -1.67926e-18
1.663 -0.499992 -1.67926e-18
1.68055 -0.499992 -1.67926e-18
1.69809 -0.499992 -1.67926e-18
1.71565 -0.499992 -1.67926e-18
1.7332 -0.499992 -1.67926e-18
1.75076 -0.499992 -1.67926e-18
1.76833 -0.499992 -1.67926e-18
1.7859 -0.499992 -1.67926e-18
1.80347 -0.499992 -1.67926e-18
1.82105 -0.499992 -1.67926e-18
1.83863 -0.499992 -1.67926e-18
1.85622 -0.499992 -1.67926e-18
1.87381 -0.499992 -1.67926e-18
1.8914 -0.499992 -1.67926e-18
1.909 -0.499992 -1.67926e-18
1.92661 -0.499992 -1.67926e-18
1.94422 -0.499992 -1.67926e-18
1.96183 -0.499992 -1.67926e-18
1.97945 -0.499992 -1.67926e-18
1.99708 -0.499992 -1.67926e-18
2.01471 -0.499992 -1.67926e-18
2.03234 -0.499992 -1.67926e-18
2.04998 -0.499992 -1.67926e-18
2.06763 -0.499992 -1.67926e-18
2.08528 -0.499992 -1.67926e-18
2.10294 -0.499992 -1.67926e-18
2.1206 -0.499992 -1.67926e-18
2.13826 -0.499992 -1.67926e-18
2.15593 -0.499992 -1.67926e-18
2.17361 -0.499992 -1.67926e-18
2.19129 -0.499992 -1.67926e-18
2.20898 -0.499992 -1.67926e-18
2.22668 -0.499992 -1.67926e-18
2.24438 -0.499992 -1.67926e-18
2.26208 -0.499992 -1.67926e-18
2.27979 -0.499992 -1.67926e-18
2.29751 -0.499992 -1.67926e-18
2.31523 -0.499992 -1.67926e-18
2.33296 -0.499992 -1.67926e-18
2.3507 -0.499992 -1.67926e-18
2.36844 -0.499992 -1.67926e-18
2.38618 -0.499992 -1.67926e-18
2.40394 -0.499992 -1.67926e-18
2.42169 -0.499992 -1.67926e-18
2.43946 -0.499992 -1.67926e-18
2.45723 -0.499992 -1.67926e-18
2.47501 -0.499992 -1.67926e-18
2.49279 -0.499992 -1.67926e-18
2.51059 -0.499992 -1.67926e-18
2.52838 -0.499992 -1.67926e-18
2.54619 -0.499992 -1.67926e-18
2.564 -0.499992 -1.67926e-18
2.58182 -0.499992 -1.67926e-18
2.59964 -0.499992 -1.67926e-18
2.61747 -0.499992 -1.67926e-18
2.63531 -0.499992 -1.67926e-18
2.65315 -0.499992 -1.67926e-18
2.671 -0.499992 -1.67926e-18
2.68886 -0.499992 -1.67926e-18
2.70673 -0.499992 -1.67926e-18
2.7246 -0.499992 -1.67926e-18
2.74248 -0.499992 -1.67926e-18
2.76037 -0.499992 -1.67926e-18
2.77826 -0.499992 -1.67926e-18
2.79617 -0.499992 -1.67926e-18
2.81408 -0.499992 -1.67926e-18
2.83199 -0.499992 -1.67926e-18
2.84992 -0.499992 -1.67926e-18
2.86785 -0.499992 -1.67926e-18
2.88579 -0.499992 -1.67926e-18
2.90374 -0.499992 -1.67926e-18
2.9217 -0.499992 -1.67926e-18
2.93966 -0.499992 -1.67926e-18
2.95763 -0.499992 -1.67926e-18
2.97561 -0.499992 -1.67926e-18
2.9936 -0.499992 -1.67926e-18
3.01159 -0.499992 -1.67926e-18
3.0296 -0.499992 -1.67926e-18
3.04761 -0.499992 -1.67926e-18
3.06563 -0.499992 -1.67926e-18
3.08366 -0.499992 -1.67926e-18
3.1017 -0.499992 -1.67926e-18
3.11974 -0.499992 -1.67926e-18
3.1378 -0.499992 -1.67926e-18
3.15586 -0.499992 -1.67926e-18
3.17393 -0.499992 -1.67926e-18
3.19201 -0.499992 -1.67926e-18
3.2101 -0.499992 -1.67926e-18
3.2282 -0.499992 -1.67926e-18
3.24631 -0.499992 -1.67926e-18
3.26443 -0.499992 -1.67926e-18
3.28255 -0.499992 -1.67926e-18
3.30069 -0.499992 -1.67926e-18
3.31883 -0.499992 -1.67926e-18
3.33698 -0.499992 -1.67926e-18
3.35515 -0.499992 -1.67926e-18
3.37332 -0.499992 -1.67926e-18
3.3915 -0.499992 -1.67926e-18
3.40969 -0.499992 -1.67926e-18
3.42789 -0.499992 -1.67926e-18
3.4461 -0.499992 -1.67926e-18
3.46433 -0.499992 -1.67926e-18
3.48256 -0.499992 -1.67926e-18
3.5008 -0.499992 -1.67926e-18
3.51905 -0.499992 -1.67926e-18
3.53731 -0.499992 -1.67926e-18
3.55558 -0.499992 -1.67926e-18
3.57386 -0.499992 -1.67926e-18
3.59215 -0.499992 -1.67926e-18
3.61046 -0.499992 -1.67926e-18
3.62877 -0.499992 -1.67926e-18
3.64709 -0.499992 -1.67926e-18
3.66543 -0.499992 -1.67926e-18
3.68377 -0.499992 -1.67926e-18
3.70213 -0.499992 -1.67926e-18
3.72049 -0.499992 -1.67926e-18
3.73887 -0.499992 -1.67926e-18
3.75726 -0.499992 -1.67926e-18
3.77566 -0.499992 -1.67926e-18
3.79407 -0.499992 -1.67926e-18
3.81249 -0.499992 -1.67926e-18
3.83093 -0.499992 -1.67926e-18
3.84937 -0.499992 -1.67926e-18
3.86783 -0.499992 -1.67926e-18
3.8863 -0.499992 -1.67926e-18
3.90478 -0.499992 -1.67926e-18
3.92327 -0.499992 -1.67926e-18
3.94177 -0.499992 -1.67926e-18
3.96029 -0.499992 -1.67926e-18
3.97882 -0.499992 -1.67926e-18
3.99736 -0.499992 -1.67926e-18
4.01591 -0.499992 -1.67926e-18
4.03447 -0.499992 -1.67926e-18
4.05305 -0.499992 -1.67926e-18
4.07164 -0.499992 -1.67926e-18
4.09024 -0.499992 -1.67926e-18
4.10886 -0.499992 -1.67926e-18
4.12749 -0.499992 -1.67926e-18
4.14613 -0.499992 -1.67926e-18
4.16478 -0.499992 -1.67926e-18
4.18345 -0.499992 -1.67926e-18
4.20213 -0.499992 -1.67926e-18
4.22082 -0.499992 -1.67926e-18
4.23953 -0.499992 -1.67926e-18
4.25825 -0.499992 -1.67926e-18
4.27698 -0.499992 -1.67926e-18
4.29573 -0.499992 -1.67926e-18
4.31449 -0.499992 -1.67926e-18
4.33327 -0.499992 -1.67926e-18
4.35206 -0.499992 -1.67926e-18
4.37086 -0.499992 -1.67926e-18
4.38968 -0.499992 -1.67926e-18
4.40851 -0.499992 -1.67926e-18
4.42736 -0.499992 -1.67926e-18
4.44622 -0.499992 -1.67926e-18
4.46509 -0.499992 -1.67926e-18
4.48398 -0.499992 -1.67926e-18
4.50289 -0.499992 -1.67926e-18
4.52181 -0.499992 -1.67926e-18
4.54074 -0.499992 -1.67926e-18
4.55969 -0.499992 -1.67926e-18
4.57866 -0.499992 -1.67926e-18
4.59764 -0.499992 -1.67926e-18
4.61664 -0.499992 -1.67926e-18
4.63565 -0.499992 -1.67926e-18
4.65468 -0.499992 -1.67926e-18
4.67372 -0.499992 -1.67926e-18
4.69278 -0.499992 -1.67926e-18
4.71185 -0.499992 -1.67926e-18
4.73095 -0.499992 -1.67926e-18
4.75005 -0.499992 -1.67926e-18
4.76918 -0.499992 -1.67926e-18
4.78832 -0.499992 -1.67926e-18
4.80748 -0.499992 -1.67926e-18
4.82665 -0.499992 -1.67926e-18
4.84584 -0.499992 -1.67926e-18
4.86505 -0.499992 -1.67926e-18
4.88428 -0.499992 -1.67926e-18
4.90352 -0.499992 -1.67926e-18
4.92278 -0.499992 -1.67926e-18
4.94206 -0.499992 -1.67926e-18
4.96136 -0.499992 -1.67926e-18
4.98067 -0.499992 -1.67926e-18
5 -0.499992 -1.67926e-18
5.01935 -0.499992 -1.67926e-18
5.03872 -0.499992 -1.67926e-18
5.05811 -0.499992 -1.67926e-18
5.07751 -0.499992 -1.67926e-18
5.09694 -0.499992 -1.67926e-18
5.11638 -0.499992 -1.67926e-18
5.13584 -0.499992 -1.67926e-18
5.15532 -0.499992 -1.67926e-18
5.17482 -0.499992 -1.67926e-18
5.19434 -0.499992 -1.67926e-18
5.21388 -0.499992 -1.67926e-18
5.23344 -0.499992 -1.67926e-18
5.25302 -0.499992 -1.67926e-18
5.27262 -0.499992 -1.67926e-18
5.29224 -0.499992 -1.67926e-18
5.31188 -0.499992 -1.67926e-18
5.33154 -0.499992 -1.67926e-18
5.35122 -0.499992 -1.67926e-18
5.37092 -0.499992 -1.67926e-18
5.39065 -0.499992 -1.67926e-18
5.41039 -0.499992 -1.67926e-18
5.43016 -0.499992 -1.67926e-18
5.44994 -0.499992 -1.67926e-18
5.46975 -0.499992 -1.67926e-18
5.48958 -0.499992 -1.67926e-18
5.50944 -0.499992 -1.67926e-18
5.52931 -0.499992 -1.67926e-18
5.54921 -0.499992 -1.67926e-18
5.56913 -0.499992 -1.67926e-18
5.58907 -0.499992 -1.67926e-18
5.60904 -0.499992 -1.67926e-18
5.62903 -0.499992 -1.67926e-18
5.64904 -0.499992 -1.67926e-18
5.66907 -0.499992 -1.67926e-18
5.68913 -0.499992 -1.67926e-18
5.70922 -0.499992 -1.67926e-18
5.72933 -0.499992 -1.67926e-18
5.74946 -0.499992 -1.67926e-18
5.76961 -0.499992 -1.67926e-18
5.7898 -0.499992 -1.67926e-18
5.81 -0.499992 -1.67926e-18
5.83023 -0.499992 -1.67926e-18
5.85049 -0.499992 -1.67926e-18
5.87077 -0.499992 -1.67926e-18
5.89108 -0.499992 -1.67926e-18
5.91142 -0.499992 -1.67926e-18
5.93178 -0.499992 -1.67926e-18
5.95216 -0.499992 -1.67926e-18
5.97258 -0.499992 -1.67926e-18
5.99302 -0.499992 -1.67926e-18
6.01349 -0.499992 -1.67926e-18
6.03398 -0.499992 -1.67926e-18
6.05451 -0.499992 -1.67926e-18
6.07506 -0.499992 -1.67926e-18
6.09564 -0.499992 -1.67926e-18
6.11625 -0.499992 -1.67926e-18
6.13688 -0.499992 -1.67926e-18
6.15755 -0.499992 -1.67926e-18
6.17824 -0.499992 -1.67926e-18
6.19897 -0.499992 -1.67926e-18
6.21972 -0.499992 -1.67926e-18
6.24051 -0.499992 -1.67926e-18
6.26132 -0.499992 -1.67926e-18
6.28216 -0.499992 -1.67926e-18
6.30304 -0.499992 -1.67926e-18
6.32395 -0.499992 -1.67926e-18
6.34489 -0.499992 -1.67926e-18
6.36586 -0.499992 -1.67926e-18
6.38686 -0.499992 -1.67926e-18
6.40789 -0.499992 -1.67926e-18
6.42896 -0.499992 -1.67926e-18
6.45006 -0.499992 -1.67926e-18
6.47119 -0.499992 -1.67926e-18
6.49236 -0.499992 -1.67926e-18
6.51356 -0.499992 -1.67926e-18
6.5348 -0.499992 -1.67926e-18
6.55607 -0.499992 -1.67926e-18
6.57737 -0.499992 -1.67926e-18
6.59871 -0.499992 -1.67926e-18
6.62008 -0.499992 -1.67926e-18
6.6415 -0.499992 -1.67926e-18
6.66294 -0.499992 -1.67926e-18
6.68443 -0.499992 -1.67926e-18
6.70595 -0.499992 -1.67926e-18
6.72751 -0.499992 -1.67926e-18
6.74911 -0.499992 -1.67926e-18
6.77074 -0.499992 -1.67926e-18
6.79241 -0.499992 -1.67926e-18
6.81413 -0.499992 -1.67926e-18
6.83588 -0.499992 -1.67926e-18
6.85767 -0.499992 -1.67926e-18
6.8795 -0.499992 -1.67926e-18
6.90138 -0.499992 -1.67926e-18
6.92329 -0.499992 -1.67926e-18
6.94524 -0.499992 -1.67926e-18
6.96724 -0.499992 -1.67926e-18
6.98928 -0.499992 -1.67926e-18
7.01137 -0.499992 -1.67926e-18
7.03349 -0.499992 -1.67926e-18
7.05566 -0.499992 -1.67926e-18
7.07788 -0.499992 -1.67926e-18
7.10014 -0.499992 -1.67926e-18
7.12244 -0.499992 -1.67926e-18
7.14479 -0.499992 -1.67926e-18
7.16719 -0.499992 -1.67926e-18
7.18963 -0.499992 -1.67926e-18
7.21213 -0.499992 -1.67926e-18
7.23467 -0.499992 -1.67926e-18
7.25725 -0.499992 -1.67926e-18
7.27989 -0.499992 -1.67926e-18
7.30258 -0.499992 -1.67926e-18
7.32532 -0.499992 -1.67926e-18
7.34811 -0.499992 -1.67926e-18
7.37095 -0.499992 -1.67926e-18
7.39384 -0.499992 -1.67926e-18
7.41679 -0.499992 -1.67926e-18
7.43978 -0.499992 -1.67926e-18
7.46284 -0.499992 -1.67926e-18
7.48595 -0.499992 -1.67926e-18
7.50911 -0.499992 -1.67926e-18
7.53233 -0.499992 -1.67926e-18
7.55561 -0.499992 -1.67926e-18
7.57894 -0.499992 -1.67926e-18
7.60234 -0.499992 -1.67926e-18
7.62579 -0.499992 -1.67926e-18
7.64931 -0.499992 -1.67926e-18
7.67288 -0.499992 -1.67926e-18
7.69652 -0.499992 -1.67926e-18
7.72022 -0.499992 -1.67926e-18
7.74398 -0.499992 -1.67926e-18
7.76781 -0.499992 -1.67926e-18
7.7917 -0.499992 -1.67926e-18
7.81566 -0.499992 -1.67926e-18
7.83968 -0.499992 -1.67926e-18
7.86378 -0.499992 -1.67926e-18
7.88794 -0.499992 -1.67926e-18
7.91217 -0.499992 -1.67926e-18
7.93648 -0.499992 -1.67926e-18
7.96085 -0.499992 -1.67926e-18
7.9853 -0.499992 -1.67926e-18
8.00983 -0.499992 -1.67926e-18
8.03443 -0.499992 -1.67926e-18
8.0591 -0.499992 -1.67926e-18
8.08386 -0.499992 -1.67926e-18
8.10869 -0.499992 -1.67926e-18
8.13361 -0.499992 -1.67926e-18
8.1586 -0.499992 -1.67926e-18
8.18368 -0.499992 -1.67926e-18
8.20884 -0.499992 -1.67926e-18
8.23409 -0.499992 -1.67926e-18
8.25943 -0.499992 -1.67926e-18
8.28486 -0.499992 -1.67926e-18
8.31038 -0.499992 -1.67926e-18
8.33598 -0.499992 -1.67926e-18
8.36169 -0.499992 -1.67926e-18
8.38748 -0.499992 -1.67926e-18
8.41338 -0.499992 -1.67926e-18
8.43937 -0.499992 -1.67926e-18
8.46547 -0.499992 -1.67926e-18
8.49166 -0.499992 -1.67926e-18
8.51797 -0.499992 -1.67926e-18
8.54437 -0.499992 -1.67926e-18
8.57089 -0.499992 -1.67926e-18
8.59752 -0.499992 -1.67926e-18
8.62426 -0.499992 -1.67926e-18
8.65112 -0.499992 -1.67926e-18
8.67809 -0.499992 -1.67926e-18
8.70518 -0.499992 -1.67926e-18
8.7324 -0.499992 -1.67926e-18
8.75974 -0.499992 -1.67926e-18
8.78721 -0.499992 -1.67926e-18
8.81482 -0.499992 -1.67926e-18
8.84255 -0.499992 -1.67926e-18
8.87042 -0.499992 -1.67926e-18
8.89844 -0.499992 -1.67926e-18
8.92659 -0.499992 -1.67926e-18
8.9549 -0.499992 -1.67926e-18
8.98335 -0.499992 -1.67926e-18
9.01196 -0.499992 -1.67926e-18
9.04073 -0.499992 -1.67926e-18
9.06966 -0.499992 -1.67926e-18
9.09875 -0.499992 -1.67926e-18
9.12802 -0.499992 -1.67926e-18
9.15746 -0.499992 -1.67926e-18
9.18709 -0.499992 -1.67926e-18
9.2169 -0.499992 -1.67926e-18
9.2469 -0.499992 -1.67926e-18
9.27709 -0.499992 -1.67926e-18
9.30749 -0.499992 -1.67926e-18
9.3381 -0.499992 -1.67926e-18
9.36893 -0.499992 -1.67926e-18
9.39998 -0.499992 -1.67926e-18
9.43125 -0.499992 -1.67926e-18
9.46277 -0.499992 -1.67926e-18
9.49453 -0.499992 -1.67926e-18
9.52655 -0.499992 -1.67926e-18
9.55883 -0.499992 -1.67926e-18
9.59138 -0.499992 -1.67926e-18
9.62422 -0.499992 -1.67926e-18
9.65735 -0.499992 -1.67926e-18
9.69079 -0.499992 -1.67926e-18
9.72455 -0.499992 -1.67926e-18
9.75865 -0.499992 -1.67926e-18
9.79309 -0.499992 -1.67926e-18
9.8279 -0.499992 -1.67926e-18
9.8631 -0.499992 -1.67926e-18
9.89869 -0.499992 -1.67926e-18
9.93471 -0.499992 -1.67926e-18
9.97117 -0.499992 -1.67926e-18
10.0081 -0.499992 -1.67926e-18
10.0455 -0.499992 -1.67926e-18
10.0835 -0.499992 -1.67926e-18
10.122 -0.499992 -1.67926e-18
10.1611 -0.499992 -1.67926e-18
10.2008 -0.499992 -1.67926e-18
10.2412 -0.499992 -1.67926e-18
10.2824 -0.499992 -1.67926e-18
10.3244 -0.499992 -1.67926e-18
10.3672 -0.499992 -1.67926e-18
10.4109 -0.499992 -1.67926e-18
10.4557 -0.499992 -1.67926e-18
10.5017 -0.499992 -1.67926e-18
10.5489 -0.499992 -1.67926e-18
10.5976 -0.499992 -1.67926e-18
10.6479 -0.499992 -1.67926e-18
10.7002 -0.499992 -1.67926e-18
10.7547 -0.499992 -1.67926e-18
10.8119 -0.499992 -1.67926e-18
10.8724 -0.499992 -1.67926e-18
10.9373 -0.499992 -1.67926e-18
11.0083 -0.499992 -1.67926e-18
11.0884 -0.499992 -1.67926e-18
11.1861 -0.499992 -1.67926e-18


==> anc/HERMITE/GAMMA01/SigmaRTwoLoop.txt <==
-11.1861 -0.251169 -7.65191e-05
-11.0884 -0.251692 -4.56838e-05
-11.0083 -0.251895 -6.84358e-05
-10.9373 -0.25206 -5.0028e-05
-10.8724 -0.252175 -6.67738e-05
-10.8119 -0.252282 -5.24864e-05
-10.7547 -0.252371 -6.6416e-05
-10.7002 -0.252456 -5.43608e-05
-10.6479 -0.252532 -6.65813e-05
-10.5976 -0.252606 -5.59782e-05
-10.5489 -0.252675 -6.70255e-05
-10.5017 -0.252743 -5.74646e-05
-10.4557 -0.252807 -6.76456e-05
-10.4109 -0.252871 -5.88806e-05
-10.3672 -0.252932 -6.839e-05
-10.3244 -0.252993 -6.02596e-05
-10.2824 -0.253052 -6.923e-05
-10.2412 -0.253111 -6.16216e-05
-10.2008 -0.253169 -7.01484e-05
-10.1611 -0.253227 -6.29799e-05
-10.122 -0.253284 -7.11341e-05
-10.0835 -0.253341 -6.43437e-05
-10.0455 -0.253398 -7.21802e-05
-10.0081 -0.253455 -6.572e-05
-9.97117 -0.253513 -7.32822e-05
-9.93471 -0.25357 -6.71141e-05
-9.89869 -0.253628 -7.44371e-05
-9.8631 -0.253687 -6.85308e-05
-9.8279 -0.253747 -7.5644e-05
-9.79309 -0.253808 -6.99747e-05
-9.75865 -0.25387 -7.69028e-05
-9.72455 -0.253934 -7.14507e-05
-9.69079 -0.254 -7.82156e-05
-9.65735 -0.25407 -7.29654e-05
-9.62422 -0.254143 -7.95882e-05
-9.59138 -0.254222 -7.45309e-05
-9.55883 -0.254307 -8.10369e-05
-9.52655 -0.254402 -7.61774e-05
-9.49453 -0.254508 -8.26088e-05
-9.46277 -0.254629 -7.7979e-05
-9.43125 -0.254766 -8.44004e-05
-9.39998 -0.254921 -8.0036e-05
-9.36893 -0.255094 -8.6455e-05
-9.3381 -0.255282 -8.22362e-05
-9.30749 -0.255477 -8.83882e-05
-9.27709 -0.255671 -8.38782e-05
-9.2469 -0.255853 -8.93144e-05
-9.2169 -0.256014 -8.42791e-05
-9.18709 -0.25615 -8.92794e-05
-9.15746 -0.256262 -8.45442e-05
-9.12802 -0.256354 -9.01722e-05
-9.09875 -0.256433 -8.63885e-05
-9.06966 -0.256504 -9.24328e-05
-9.04073 -0.256571 -8.86629e-05
-9.01196 -0.256635 -9.42538e-05
-8.98335 -0.256695 -9.03858e-05
-8.9549 -0.256753 -9.61072e-05
-8.92659 -0.25681 -9.26257e-05
-8.89844 -0.256866 -9.83306e-05
-8.87042 -0.256921 -9.47595e-05
-8.84255 -0.256975 -0.000100336
-8.81482 -0.257029 -9.69848e-05
-8.78721 -0.257082 -0.000102627
-8.75974 -0.257136 -9.9297e-05
-8.7324 -0.257189 -0.000104818
-8.70518 -0.257242 -0.000101629
-8.67809 -0.257295 -0.000107189
-8.65112 -0.257348 -0.000104048
-8.62426 -0.257401 -0.000109529
-8.59752 -0.257455 -0.000106512
-8.57089 -0.257508 -0.000112003
-8.54437 -0.257562 -0.000109034
-8.51797 -0.257616 -0.000114484
-8.49166 -0.25767 -0.000111633
-8.46547 -0.257724 -0.000117069
-8.43937 -0.257779 -0.000114269
-8.41338 -0.257834 -0.000119699
-8.38748 -0.257889 -0.000117
-8.36169 -0.257945 -0.000122401
-8.33598 -0.258 -0.000119773
-8.31038 -0.258057 -0.000125182
-8.28486 -0.258113 -0.00012263
-8.25943 -0.25817 -0.000128019
-8.23409 -0.258227 -0.000125557
-8.20884 -0.258285 -0.000130946
-8.18368 -0.258343 -0.00012855
-8.1586 -0.258401 -0.000133943
-8.13361 -0.25846 -0.000131632
-8.10869 -0.258519 -0.000137018
-8.08386 -0.258579 -0.000134786
-8.0591 -0.258639 -0.000140183
-8.03443 -0.2587 -0.000138023
-8.00983 -0.25876 -0.000143427
-7.9853 -0.258822 -0.000141351
-7.96085 -0.258884 -0.00014676
-7.93648 -0.258946 -0.000144763
-7.91217 -0.259009 -0.000150189
-7.88794 -0.259072 -0.000148268
-7.86378 -0.259136 -0.00015371
-7.83968 -0.2592 -0.000151872
-7.81566 -0.259265 -0.000157329
-7.7917 -0.25933 -0.000155572
-7.76781 -0.259396 -0.000161052
-7.74398 -0.259462 -0.000159375
-7.72022 -0.259529 -0.00016488
-7.69652 -0.259597 -0.000163288
-7.67288 -0.259665 -0.000168817
-7.64931 -0.259733 -0.000167311
-7.62579 -0.259802 -0.00017287
-7.60234 -0.259872 -0.000171448
-7.57894 -0.259942 -0.000177042
-7.55561 -0.260013 -0.000175706
-7.53233 -0.260085 -0.000181335
-7.50911 -0.260157 -0.000180089
-7.48595 -0.260229 -0.000185757
-7.46284 -0.260303 -0.000184602
-7.43978 -0.260377 -0.000190312
-7.41679 -0.260452 -0.000189248
-7.39384 -0.260527 -0.000195005
-7.37095 -0.260603 -0.000194036
-7.34811 -0.26068 -0.000199841
-7.32532 -0.260757 -0.00019897
-7.30258 -0.260835 -0.000204827
-7.27989 -0.260914 -0.000204055
-7.25725 -0.260994 -0.00020997
-7.23467 -0.261074 -0.000209299
-7.21213 -0.261155 -0.000215273
-7.18963 -0.261237 -0.000214707
-7.16719 -0.261319 -0.000220745
-7.14479 -0.261403 -0.000220287
-7.12244 -0.261487 -0.000226393
-7.10014 -0.261572 -0.000226046
-7.07788 -0.261657 -0.000232225
-7.05566 -0.261744 -0.000231991
-7.03349 -0.261831 -0.000238247
-7.01137 -0.26192 -0.000238131
-6.98928 -0.262009 -0.000244468
-6.96724 -0.262099 -0.000244473
-6.94524 -0.26219 -0.000250897
-6.92329 -0.262282 -0.000251028
-6.90138 -0.262375 -0.000257543
-6.8795 -0.262468 -0.000257803
-6.85767 -0.262563 -0.000264415
-6.83588 -0.262659 -0.00026481
-6.81413 -0.262755 -0.000271524
-6.79241 -0.262853 -0.000272058
-6.77074 -0.262951 -0.000278879
-6.74911 -0.263051 -0.000279558
-6.72751 -0.263152 -0.000286494
-6.70595 -0.263253 -0.000287323
-6.68443 -0.263356 -0.000294379
-6.66294 -0.26346 -0.000295363
-6.6415 -0.263565 -0.000302547
-6.62008 -0.263671 -0.000303693
-6.59871 -0.263779 -0.000311011
-6.57737 -0.263887 -0.000312326
-6.55607 -0.263997 -0.000319785
-6.5348 -0.264108 -0.000321276
-6.51356 -0.26422 -0.000328885
-6.49236 -0.264333 -0.000330559
-6.47119 -0.264448 -0.000338325
-6.45006 -0.264564 -0.00034019
-6.42896 -0.264681 -0.000348124
-6.40789 -0.264799 -0.000350188
-6.38686 -0.264919 -0.000358298
-6.36586 -0.265041 -0.00036057
-6.34489 -0.265163 -0.000368866
-6.32395 -0.265287 -0.000371357
-6.30304 -0.265413 -0.000379848
-6.28216 -0.26554 -0.000382567
-6.26132 -0.265669 -0.000391266
-6.24051 -0.265799 -0.000394224
-6.21972 -0.26593 -0.000403143
-6.19897 -0.266063 -0.000406351
-6.17824 -0.266198 -0.000415501
-6.15755 -0.266335 -0.000418973
-6.13688 -0.266473 -0.000428368
-6.11625 -0.266612 -0.000432116
-6.09564 -0.266754 -0.000441769
-6.07506 -0.266897 -0.000445808
-6.05451 -0.267042 -0.000455736
-6.03398 -0.267189 -0.00046008
-6.01349 -0.267338 -0.000470297
-5.99302 -0.267489 -0.000474963
-5.97258 -0.267641 -0.000485488
-5.95216 -0.267796 -0.000490492
-5.93178 -0.267952 -0.000501343
-5.91142 -0.268111 -0.000506704
-5.89108 -0.268272 -0.0005179
-5.87077 -0.268435 -0.000523639
-5.85049 -0.268599 -0.0005352
-5.83023 -0.268767 -0.000541338
-5.81 -0.268936 -0.000553288
-5.7898 -0.269108 -0.000559846
-5.76961 -0.269282 -0.000572209
-5.74946 -0.269458 -0.000579213
-5.72933 -0.269637 -0.000592014
-5.70922 -0.269819 -0.000599491
-5.68913 -0.270002 -0.000612757
-5.66907 -0.270189 -0.000620734
-5.64904 -0.270378 -0.000634497
-5.62903 -0.27057 -0.000643006
-5.60904 -0.270764 -0.000657296
-5.58907 -0.270962 -0.000666369
-5.56913 -0.271162 -0.000681222
-5.54921 -0.271365 -0.000690895
-5.52931 -0.271571 -0.000706348
-5.50944 -0.271781 -0.000716659
-5.48958 -0.271993 -0.000732752
-5.46975 -0.272209 -0.000743744
-5.44994 -0.272428 -0.000760521
-5.43016 -0.27265 -0.000772238
-5.41039 -0.272875 -0.000789747
-5.39065 -0.273104 -0.000802237
-5.37092 -0.273337 -0.000820529
-5.35122 -0.273573 -0.000833847
-5.33154 -0.273813 -0.000852977
-5.31188 -0.274057 -0.00086718
-5.29224 -0.274305 -0.000887208
-5.27262 -0.274557 -0.000902359
-5.25302 -0.274813 -0.000923353
-5.23344 -0.275073 -0.00093952
-5.21388 -0.275338 -0.00096155
-5.19434 -0.275607 -0.000978808
-5.17482 -0.27588 -0.00100195
-5.15532 -0.276158 -0.00102038
-5.13584 -0.276441 -0.00104473
-5.11638 -0.276729 -0.00106442
-5.09694 -0.277021 -0.00109006
-5.07751 -0.277319 -0.00111111
-5.05811 -0.277622 -0.00113815
-5.03872 -0.277931 -0.00116067
-5.01935 -0.278245 -0.00118922
-5 -0.278565 -0.00121332
-4.98067 -0.27889 -0.0012435
-4.96136 -0.279222 -0.00126932
-4.94206 -0.27956 -0.00130127
-4.92278 -0.279904 -0.00132895
-4.90352 -0.280254 -0.00136282
-4.88428 -0.280612 -0.00139252
-4.86505 -0.280976 -0.00142848
-4.84584 -0.281348 -0.00146037
-4.82665 -0.281726 -0.0014986
-4.80748 -0.282112 -0.00153287
-4.78832 -0.282506 -0.00157358
-4.76918 -0.282908 -0.00161046
-4.75005 -0.283318 -0.00165388
-4.73095 -0.283737 -0.0016936
-4.71185 -0.284164 -0.00173997
-4.69278 -0.2846 -0.0017828
-4.67372 -0.285046 -0.00183242
-4.65468 -0.285501 -0.00187866
-4.63565 -0.285966 -0.00193184
-4.61664 -0.286441 -0.00198183
-4.59764 -0.286927 -0.00203893
-4.57866 -0.287424 -0.00209304
-4.55969 -0.287932 -0.00215445
-4.54074 -0.288451 -0.00221311
-4.52181 -0.288983 -0.0022793
-4.50289 -0.289527 -0.00234299
-4.48398 -0.290084 -0.00241445
-4.46509 -0.290654 -0.00248372
-4.44622 -0.291238 -0.00256104
-4.42736 -0.291837 -0.00263649
-4.40851 -0.29245 -0.00272033
-4.38968 -0.293079 -0.00280267
-4.37086 -0.293723 -0.00289378
-4.35206 -0.294385 -0.00298382
-4.33327 -0.295063 -0.00308306
-4.31449 -0.29576 -0.00318171
-4.29573 -0.296475 -0.00329005
-4.27698 -0.29721 -0.00339837
-4.25825 -0.297964 -0.00351697
-4.23953 -0.29874 -0.00363618
-4.22082 -0.299538 -0.00376633
-4.20213 -0.300358 -0.00389785
-4.18345 -0.301202 -0.00404109
-4.16478 -0.302072 -0.00418655
-4.14613 -0.302967 -0.00434465
-4.12749 -0.303889 -0.00450598
-4.10886 -0.304839 -0.00468102
-4.09024 -0.30582 -0.00486047
-4.07164 -0.306831 -0.00505489
-4.05305 -0.307875 -0.00525512
-4.03447 -0.308953 -0.00547181
-4.01591 -0.310066 -0.00569595
-3.99736 -0.311217 -0.00593834
-3.97882 -0.312408 -0.00619015
-3.96029 -0.31364 -0.00646233
-3.94177 -0.314916 -0.00674628
-3.92327 -0.316238 -0.00705317
-3.90478 -0.317608 -0.00737467
-3.8863 -0.31903 -0.00772221
-3.86783 -0.320505 -0.0080878
-3.84937 -0.322037 -0.00848322
-3.83093 -0.32363 -0.00890089
-3.81249 -0.325286 -0.00935303
-3.79407 -0.32701 -0.00983261
-3.77566 -0.328806 -0.0103524
-3.75726 -0.330678 -0.010906
-3.73887 -0.33263 -0.0115071
-3.72049 -0.334669 -0.01215
-3.70213 -0.336799 -0.0128492
-3.68377 -0.339027 -0.0136006
-3.66543 -0.341358 -0.0144197
-3.64709 -0.343801 -0.0153038
-3.62877 -0.346362 -0.0162703
-3.61046 -0.34905 -0.0173185
-3.59215 -0.351873 -0.018468
-3.57386 -0.354843 -0.0197209
-3.55558 -0.357968 -0.0211001
-3.53731 -0.36126 -0.0226112
-3.51905 -0.364731 -0.0242815
-3.5008 -0.368394 -0.0261219
-3.48256 -0.372264 -0.0281659
-3.46433 -0.376355 -0.0304315
-3.4461 -0.380682 -0.0329609
-3.42789 -0.385262 -0.0357826
-3.40969 -0.390112 -0.0389514
-3.3915 -0.395247 -0.0425107
-3.37332 -0.400684 -0.0465332
-3.35515 -0.406437 -0.0510844
-3.33698 -0.412515 -0.0562632
-3.31883 -0.418923 -0.0621668
-3.30069 -0.425657 -0.0689324
-3.28255 -0.432698 -0.0767026
-3.26443 -0.440006 -0.0856683
-3.24631 -0.447508 -0.0960345
-3.2282 -0.455086 -0.108062
-3.2101 -0.462556 -0.122031
-3.19201 -0.469637 -0.138274
-3.17393 -0.47592 -0.157125
-3.15586 -0.480818 -0.178927
-3.1378 -0.483518 -0.203934
-3.11974 -0.482943 -0.23225
-3.1017 -0.477741 -0.26363
-3.08366 -0.466362 -0.297317
-3.06563 -0.447279 -0.331781
-3.04761 -0.419395 -0.364631
-3.0296 -0.3826 -0.392714
-3.01159 -0.338271 -0.412693
-2.9936 -0.28938 -0.421905
-2.97561 -0.239951 -0.419276
-2.95763 -0.194026 -0.405653
-2.93966 -0.154644 -0.383455
-2.9217 -0.123337 -0.355793
-2.90374 -0.100225 -0.325653
-2.88579 -0.0844781 -0.295361
-2.86785 -0.0748175 -0.266475
-2.84992 -0.0698924 -0.239852
-2.83199 -0.0684864 -0.215867
-2.81408 -0.0695987 -0.194554
-2.79617 -0.0724513 -0.175785
-2.77826 -0.0764613 -0.159326
-2.76037 -0.0812034 -0.144927
-2.74248 -0.0863733 -0.132324
-2.7246 -0.0917569 -0.121289
-2.70673 -0.0972059 -0.111599
-2.68886 -0.10262 -0.103077
-2.671 -0.107931 -0.0955524
-2.65315 -0.113098 -0.0888978
-2.63531 -0.118095 -0.0829861
-2.61747 -0.122906 -0.0777267
-2.59964 -0.127528 -0.0730255
-2.58182 -0.131959 -0.0688196
-2.564 -0.136203 -0.0650383
-2.54619 -0.140267 -0.0616383
-2.52838 -0.144157 -0.0585654
-2.51059 -0.147883 -0.0557903
-2.49279 -0.151453 -0.0532707
-2.47501 -0.154876 -0.0509871
-2.45723 -0.158162 -0.0489055
-2.43946 -0.161319 -0.0470137
-2.42169 -0.164355 -0.0452838
-2.40394 -0.167279 -0.0437087
-2.38618 -0.170099 -0.042265
-2.36844 -0.172821 -0.0409493
-2.3507 -0.175453 -0.0397415
-2.33296 -0.178001 -0.0386412
-2.31523 -0.180472 -0.0376307
-2.29751 -0.182871 -0.0367116
-2.27979 -0.185204 -0.0358682
-2.26208 -0.187476 -0.0351038
-2.24438 -0.189691 -0.034404
-2.22668 -0.191856 -0.0337734
-2.20898 -0.193973 -0.0331989
-2.19129 -0.196048 -0.032686
-2.17361 -0.198084 -0.0322225
-2.15593 -0.200086 -0.0318147
-2.13826 -0.202056 -0.0314511
-2.1206 -0.203999 -0.0311389
-2.10294 -0.205918 -0.030867
-2.08528 -0.207816 -0.0306432
-2.06763 -0.209697 -0.030457
-2.04998 -0.211563 -0.0303166
-2.03234 -0.213419 -0.0302121
-2.01471 -0.215266 -0.030152
-1.99708 -0.217109 -0.030127
-1.97945 -0.21895 -0.0301459
-1.96183 -0.220792 -0.0301998
-1.94422 -0.222638 -0.030298
-1.92661 -0.224491 -0.0304321
-1.909 -0.226355 -0.0306117
-1.8914 -0.228232 -0.0308287
-1.87381 -0.230126 -0.0310935
-1.85622 -0.23204 -0.0313983
-1.83863 -0.233978 -0.031754
-1.82105 -0.235942 -0.0321535
-1.80347 -0.237937 -0.0326081
-1.7859 -0.239967 -0.0331114
-1.76833 -0.242034 -0.0336755
-1.75076 -0.244144 -0.0342947
-1.7332 -0.2463 -0.034982
-1.71565 -0.248507 -0.0357326
-1.69809 -0.250771 -0.0365607
-1.68055 -0.253095 -0.0374627
-1.663 -0.255485 -0.038454
-1.64546 -0.257946 -0.0395327
-1.62793 -0.260485 -0.0407159
-1.6104 -0.263108 -0.0420037
-1.59287 -0.265821 -0.0434154
-1.57535 -0.26863 -0.0449539
-1.55783 -0.271545 -0.0466415
-1.54031 -0.274571 -0.0484844
-1.5228 -0.277717 -0.050509
-1.50529 -0.280991 -0.0527265
-1.48779 -0.284401 -0.0551686
-1.47029 -0.287956 -0.0578527
-1.45279 -0.291665 -0.0608184
-1.4353 -0.295534 -0.0640919
-1.41781 -0.299572 -0.067723
-1.40032 -0.303785 -0.0717505
-1.38284 -0.308175 -0.0762386
-1.36536 -0.312745 -0.0812432
-1.34788 -0.31749 -0.0868491
-1.33041 -0.322399 -0.0931359
-1.31293 -0.327453 -0.100217
-1.29547 -0.332616 -0.108203
-1.278 -0.337837 -0.117247
-1.26054 -0.343035 -0.127501
-1.24308 -0.348091 -0.139163
-1.22563 -0.352837 -0.152434
-1.20818 -0.357033 -0.167553
-1.19073 -0.360343 -0.184752
-1.17328 -0.362309 -0.204267
-1.15584 -0.362313 -0.226271
-1.1384 -0.359552 -0.250839
-1.12096 -0.353019 -0.277823
-1.10353 -0.341534 -0.306744
-1.08609 -0.323844 -0.3366
-1.06866 -0.298855 -0.365749
-1.05124 -0.266 -0.391844
-1.03381 -0.22568 -0.412061
-1.01639 -0.179617 -0.423594
-0.998969 -0.130835 -0.424451
-0.981551 -0.0831124 -0.414114
-0.964136 -0.0400674 -0.393803
-0.946723 -0.00429569 -0.366044
-0.929312 0.0230361 -0.333923
-0.911904 0.0420668 -0.300294
-0.894497 0.0538008 -0.267362
-0.877093 0.0596293 -0.236536
-0.859691 0.0609744 -0.208563
-0.842291 0.0590931 -0.183689
-0.824893 0.0550036 -0.161867
-0.807497 0.0494851 -0.142868
-0.790103 0.0431103 -0.126405
-0.77271 0.0362875 -0.112154
-0.75532 0.0293002 -0.099823
-0.737931 0.0223406 -0.0891306
-0.720544 0.0155351 -0.0798451
-0.703159 0.0089634 -0.0717503
-0.685776 0.00267323 -0.0646782
-0.668394 -0.00331015 -0.0584705
-0.651013 -0.00897654 -0.0530097
-0.633635 -0.0143258 -0.0481807
-0.616257 -0.0193644 -0.0439027
-0.598881 -0.0241027 -0.0400914
-0.581507 -0.0285537 -0.0366917
-0.564134 -0.0327314 -0.0336407
-0.546762 -0.0366506 -0.0309014
-0.529392 -0.0403258 -0.0284257
-0.512023 -0.0437712 -0.0261891
-0.494655 -0.0470003 -0.0241539
-0.477288 -0.050026 -0.0223045
-0.459922 -0.0528603 -0.0206105
-0.442558 -0.0555147 -0.0190624
-0.425194 -0.0579995 -0.0176354
-0.407832 -0.0603244 -0.0163242
-0.39047 -0.0624984 -0.0151077
-0.373109 -0.0645298 -0.0139842
-0.355749 -0.0664261 -0.0129352
-0.338391 -0.0681942 -0.0119613
-0.321032 -0.0698407 -0.0110461
-0.303675 -0.0713712 -0.0101919
-0.286318 -0.0727912 -0.00938404
-0.268962 -0.0741055 -0.00862602
-0.251607 -0.0753185 -0.00790421
-0.234252 -0.0764343 -0.00722323
-0.216898 -0.0774565 -0.00657026
-0.199544 -0.0783883 -0.00595068
-0.182191 -0.0792328 -0.00535233
-0.164838 -0.0799926 -0.00478113
-0.147486 -0.08067 -0.00422542
-0.130134 -0.0812671 -0.00369153
-0.112782 -0.0817857 -0.00316816
-0.0954304 -0.0822275 -0.00266195
-0.0780791 -0.0825936 -0.00216185
-0.060728 -0.0828852 -0.00167473
-0.043377 -0.0831032 -0.0011897
-0.0260262 -0.0832482 -0.000713755
-0.00867539 -0.0833205 -0.000236129
0.00867539 -0.0833205 0.000236129
0.0260262 -0.0832482 0.000713755
0.043377 -0.0831032 0.0011897
0.060728 -0.0828852 0.00167473
0.0780791 -0.0825936 0.00216185
0.0954304 -0.0822275 0.00266195
0.112782 -0.0817857 0.00316816
0.130134 -0.0812671 0.00369153
0.147486 -0.08067 0.00422542
0.164838 -0.0799926 0.00478113
0.182191 -0.0792328 0.00535233
0.199544 -0.0783883 0.00595068
0.216898 -0.0774565 0.00657026
0.234252 -0.0764343 0.00722323
0.251607 -0.0753185 0.00790421
0.268962 -0.0741055 0.00862602
0.286318 -0.0727912 0.00938404
0.303675 -0.0713712 0.0101919
0.321032 -0.0698407 0.0110461
0.338391 -0.0681942 0.0119613
0.355749 -0.0664261 0.0129352
0.373109 -0.0645298 0.0139842
0.39047 -0.0624984 0.0151077
0.407832 -0.0603244 0.0163242
0.425194 -0.0579995 0.0176354
0.442558 -0.0555147 0.0190624
0.459922 -0.0528603 0.0206105
0.477288 -0.050026 0.0223045
0.494655 -0.0470003 0.0241539
0.512023 -0.0437712 0.0261891
0.529392 -0.0403258 0.0284257
0.546762 -0.0366506 0.0309014
0.564134 -0.0327314 0.0336407
0.581507 -0.0285537 0.0366917
0.598881 -0.0241027 0.0400914
0.616257 -0.0193644 0.0439027
0.633635 -0.0143258 0.0481807
0.651013 -0.00897654 0.0530097
0.668394 -0.00331015 0.0584705
0.685776 0.00267323 0.0646782
0.703159 0.0089634 0.0717503
0.720544 0.0155351 0.0798451
0.737931 0.0223406 0.0891306
0.75532 0.0293002 0.099823
0.77271 0.0362875 0.112154
0.790103 0.0431103 0.126405
0.807497 0.0494851 0.142868
0.824893 0.0550036 0.161867
0.842291 0.0590931 0.183689
0.859691 0.0609744 0.208563
0.877093 0.0596293 0.236536
0.894497 0.0538008 0.267362
0.911904 0.0420668 0.300294
0.929312 0.0230361 0.333923
0.946723 -0.00429569 0.366044
0.964136 -0.0400674 0.393803
0.981551 -0.0831124 0.414114
0.998969 -0.130835 0.424451
1.01639 -0.179617 0.423594
1.03381 -0.22568 0.412061
1.05124 -0.266 0.391844
1.06866 -0.298855 0.365749
1.08609 -0.323844 0.3366
1.10353 -0.341534 0.306744
1.12096 -0.353019 0.277823
1.1384 -0.359552 0.250839
1.15584 -0.362313 0.226271
1.17328 -0.362309 0.204267
1.19073 -0.360343 0.184752
1.20818 -0.357033 0.167553
1.22563 -0.352837 0.152434
1.24308 -0.348091 0.139163
1.26054 -0.343035 0.127501
1.278 -0.337837 0.117247
1.29547 -0.332616 0.108203
1.31293 -0.327453 0.100217
1.33041 -0.322399 0.0931359
1.34788 -0.31749 0.0868491
1.36536 -0.312745 0.0812432
1.38284 -0.308175 0.0762386
1.40032 -0.303785 0.0717505
1.41781 -0.299572 0.067723
1.4353 -0.295534 0.0640919
1.45279 -0.291665 0.0608184
1.47029 -0.287956 0.0578527
1.48779 -0.284401 0.0551686
1.50529 -0.280991 0.0527265
1.5228 -0.277717 0.050509
1.54031 -0.274571 0.0484844
1.55783 -0.271545 0.0466415
1.57535 -0.26863 0.0449539
1.59287 -0.265821 0.0434154
1.6104 -0.263108 0.0420037
1.62793 -0.260485 0.0407159
1.64546 -0.257946 0.0395327
1.663 -0.255485 0.038454
1.68055 -0.253095 0.0374627
1.69809 -0.250771 0.0365607
1.71565 -0.248507 0.0357326
1.7332 -0.2463 0.034982
1.75076 -0.244144 0.0342947
1.76833 -0.242034 0.0336755
1.7859 -0.239967 0.0331114
1.80347 -0.237937 0.0326081
1.82105 -0.235942 0.0321535
1.83863 -0.233978 0.031754
1.85622 -0.23204 0.0313983
1.87381 -0.230126 0.0310935
1.8914 -0.228232 0.0308287
1.909 -0.226355 0.0306117
1.92661 -0.224491 0.0304321
1.94422 -0.222638 0.030298
1.96183 -0.220792 0.0301998
1.97945 -0.21895 0.0301459
1.99708 -0.217109 0.030127
2.01471 -0.215266 0.030152
2.03234 -0.213419 0.0302121
2.04998 -0.211563 0.0303166
2.06763 -0.209697 0.030457
2.08528 -0.207816 0.0306432
2.10294 -0.205918 0.030867
2.1206 -0.203999 0.0311389
2.13826 -0.202056 0.0314511
2.15593 -0.200086 0.0318147
2.17361 -0.198084 0.0322225
2.19129 -0.196048 0.032686
2.20898 -0.193973 0.0331989
2.22668 -0.191856 0.0337734
2.24438 -0.189691 0.034404
2.26208 -0.187476 0.0351038
2.27979 -0.185204 0.0358682
2.29751 -0.182871 0.0367116
2.31523 -0.180472 0.0376307
2.33296 -0.178001 0.0386412
2.3507 -0.175453 0.0397415
2.36844 -0.172821 0.0409493
2.38618 -0.170099 0.042265
2.40394 -0.167279 0.0437087
2.42169 -0.164355 0.0452838
2.43946 -0.161319 0.0470137
2.45723 -0.158162 0.0489055
2.47501 -0.154876 0.0509871
2.49279 -0.151453 0.0532707
2.51059 -0.147883 0.0557903
2.52838 -0.144157 0.0585654
2.54619 -0.140267 0.0616383
2.564 -0.136203 0.0650383
2.58182 -0.131959 0.0688196
2.59964 -0.127528 0.0730255
2.61747 -0.122906 0.0777267
2.63531 -0.118095 0.0829861
2.65315 -0.113098 0.0888978
2.671 -0.107931 0.0955524
2.68886 -0.10262 0.103077
2.70673 -0.0972059 0.111599
2.7246 -0.0917569 0.121289
2.74248 -0.0863733 0.132324
2.76037 -0.0812034 0.144927
2.77826 -0.0764613 0.159326
2.79617 -0.0724513 0.175785
2.81408 -0.0695987 0.194554
2.83199 -0.0684864 0.215867
2.84992 -0.0698924 0.239852
2.86785 -0.0748175 0.266475
2.88579 -0.0844781 0.295361
2.90374 -0.100225 0.325653
2.9217 -0.123337 0.355793
2.93966 -0.154644 0.383455
2.95763 -0.194026 0.405653
2.97561 -0.239951 0.419276
2.9936 -0.28938 0.421905
3.01159 -0.338271 0.412693
3.0296 -0.3826 0.392714
3.04761 -0.419395 0.364631
3.06563 -0.447279 0.331781
3.08366 -0.466362 0.297317
3.1017 -0.477741 0.26363
3.11974 -0.482943 0.23225
3.1378 -0.483518 0.203934
3.15586 -0.480818 0.178927
3.17393 -0.47592 0.157125
3.19201 -0.469637 0.138274
3.2101 -0.462556 0.122031
3.2282 -0.455086 0.108062
3.24631 -0.447508 0.0960345
3.26443 -0.440006 0.0856683
3.28255 -0.432698 0.0767026
3.30069 -0.425657 0.0689324
3.31883 -0.418923 0.0621668
3.33698 -0.412515 0.0562632
3.35515 -0.406437 0.0510844
3.37332 -0.400684 0.0465332
3.3915 -0.395247 0.0425107
3.40969 -0.390112 0.0389514
3.42789 -0.385262 0.0357826
3.4461 -0.380682 0.0329609
3.46433 -0.376355 0.0304315
3.48256 -0.372264 0.0281659
3.5008 -0.368394 0.0261219
3.51905 -0.364731 0.0242815
3.53731 -0.36126 0.0226112
3.55558 -0.357968 0.0211001
3.57386 -0.354843 0.0197209
3.59215 -0.351873 0.018468
3.61046 -0.34905 0.0173185
3.62877 -0.346362 0.0162703
3.64709 -0.343801 0.0153038
3.66543 -0.341358 0.0144197
3.68377 -0.339027 0.0136006
3.70213 -0.336799 0.0128492
3.72049 -0.334669 0.01215
3.73887 -0.33263 0.0115071
3.75726 -0.330678 0.010906
3.77566 -0.328806 0.0103524
3.79407 -0.32701 0.00983261
3.81249 -0.325286 0.00935303
3.83093 -0.32363 0.00890089
3.84937 -0.322037 0.00848322
3.86783 -0.320505 0.0080878
3.8863 -0.31903 0.00772221
3.90478 -0.317608 0.00737467
3.92327 -0.316238 0.00705317
3.94177 -0.314916 0.00674628
3.96029 -0.31364 0.00646233
3.97882 -0.312408 0.00619015
3.99736 -0.311217 0.00593834
4.01591 -0.310066 0.00569595
4.03447 -0.308953 0.00547181
4.05305 -0.307875 0.00525512
4.07164 -0.306831 0.00505489
4.09024 -0.30582 0.00486047
4.10886 -0.304839 0.00468102
4.12749 -0.303889 0.00450598
4.14613 -0.302967 0.00434465
4.16478 -0.302072 0.00418655
4.18345 -0.301202 0.00404109
4.20213 -0.300358 0.00389785
4.22082 -0.299538 0.00376633
4.23953 -0.29874 0.00363618
4.25825 -0.297964 0.00351697
4.27698 -0.29721 0.00339837
4.29573 -0.296475 0.00329005
4.31449 -0.29576 0.00318171
4.33327 -0.295063 0.00308306
4.35206 -0.294385 0.00298382
4.37086 -0.293723 0.00289378
4.38968 -0.293079 0.00280267
4.40851 -0.29245 0.00272033
4.42736 -0.291837 0.00263649
4.44622 -0.291238 0.00256104
4.46509 -0.290654 0.00248372
4.48398 -0.290084 0.00241445
4.50289 -0.289527 0.00234299
4.52181 -0.288983 0.0022793
4.54074 -0.288451 0.00221311
4.55969 -0.287932 0.00215445
4.57866 -0.287424 0.00209304
4.59764 -0.286927 0.00203893
4.61664 -0.286441 0.00198183
4.63565 -0.285966 0.00193184
4.65468 -0.285501 0.00187866
4.67372 -0.285046 0.00183242
4.69278 -0.2846 0.0017828
4.71185 -0.284164 0.00173997
4.73095 -0.283737 0.0016936
4.75005 -0.283318 0.00165388
4.76918 -0.282908 0.00161046
4.78832 -0.282506 0.00157358
4.80748 -0.282112 0.00153287
4.82665 -0.281726 0.0014986
4.84584 -0.281348 0.00146037
4.86505 -0.280976 0.00142848
4.88428 -0.280612 0.00139252
4.90352 -0.280254 0.00136282
4.92278 -0.279904 0.00132895
4.94206 -0.27956 0.00130127
4.96136 -0.279222 0.00126932
4.98067 -0.27889 0.0012435
5 -0.278565 0.00121332
5.01935 -0.278245 0.00118922
5.03872 -0.277931 0.00116067
5.05811 -0.277622 0.00113815
5.07751 -0.277319 0.00111111
5.09694 -0.277021 0.00109006
5.11638 -0.276729 0.00106442
5.13584 -0.276441 0.00104473
5.15532 -0.276158 0.00102038
5.17482 -0.27588 0.00100195
5.19434 -0.275607 0.000978808
5.21388 -0.275338 0.00096155
5.23344 -0.275073 0.00093952
5.25302 -0.274813 0.000923353
5.27262 -0.274557 0.000902359
5.29224 -0.274305 0.000887208
5.31188 -0.274057 0.00086718
5.33154 -0.273813 0.000852977
5.35122 -0.273573 0.000833847
5.37092 -0.273337 0.000820529
5.39065 -0.273104 0.000802237
5.41039 -0.272875 0.000789747
5.43016 -0.27265 0.000772238
5.44994 -0.272428 0.000760521
5.46975 -0.272209 0.000743744
5.48958 -0.271993 0.000732752
5.50944 -0.271781 0.000716659
5.52931 -0.271571 0.000706348
5.54921 -0.271365 0.000690895
5.56913 -0.271162 0.000681222
5.58907 -0.270962 0.000666369
5.60904 -0.270764 0.000657296
5.62903 -0.27057 0.000643006
5.64904 -0.270378 0.000634497
5.66907 -0.270189 0.000620734
5.68913 -0.270002 0.000612757
5.70922 -0.269819 0.000599491
5.72933 -0.269637 0.000592014
5.74946 -0.269458 0.000579213
5.76961 -0.269282 0.000572209
5.7898 -0.269108 0.000559846
5.81 -0.268936 0.000553288
5.83023 -0.268767 0.000541338
5.85049 -0.268599 0.0005352
5.87077 -0.268435 0.000523639
5.89108 -0.268272 0.0005179
5.91142 -0.268111 0.000506704
5.93178 -0.267952 0.000501343
5.95216 -0.267796 0.000490492
5.97258 -0.267641 0.000485488
5.99302 -0.267489 0.000474963
6.01349 -0.267338 0.000470297
6.03398 -0.267189 0.00046008
6.05451 -0.267042 0.000455736
6.07506 -0.266897 0.000445808
6.09564 -0.266754 0.000441769
6.11625 -0.266612 0.000432116
6.13688 -0.266473 0.000428368
6.15755 -0.266335 0.000418973
6.17824 -0.266198 0.000415501
6.19897 -0.266063 0.000406351
6.21972 -0.26593 0.000403143
6.24051 -0.265799 0.000394224
6.26132 -0.265669 0.000391266
6.28216 -0.26554 0.000382567
6.30304 -0.265413 0.000379848
6.32395 -0.265287 0.000371357
6.34489 -0.265163 0.000368866
6.36586 -0.265041 0.00036057
6.38686 -0.264919 0.000358298
6.40789 -0.264799 0.000350188
6.42896 -0.264681 0.000348124
6.45006 -0.264564 0.00034019
6.47119 -0.264448 0.000338325
6.49236 -0.264333 0.000330559
6.51356 -0.26422 0.000328885
6.5348 -0.264108 0.000321276
6.55607 -0.263997 0.000319785
6.57737 -0.263887 0.000312326
6.59871 -0.263779 0.000311011
6.62008 -0.263671 0.000303693
6.6415 -0.263565 0.000302547
6.66294 -0.26346 0.000295363
6.68443 -0.263356 0.000294379
6.70595 -0.263253 0.000287323
6.72751 -0.263152 0.000286494
6.74911 -0.263051 0.000279558
6.77074 -0.262951 0.000278879
6.79241 -0.262853 0.000272058
6.81413 -0.262755 0.000271524
6.83588 -0.262659 0.00026481
6.85767 -0.262563 0.000264415
6.8795 -0.262468 0.000257803
6.90138 -0.262375 0.000257543
6.92329 -0.262282 0.000251028
6.94524 -0.26219 0.000250897
6.96724 -0.262099 0.000244473
6.98928 -0.262009 0.000244468
7.01137 -0.26192 0.000238131
7.03349 -0.261831 0.000238247
7.05566 -0.261744 0.000231991
7.07788 -0.261657 0.000232225
7.10014 -0.261572 0.000226046
7.12244 -0.261487 0.000226393
7.14479 -0.261403 0.000220287
7.16719 -0.261319 0.000220745
7.18963 -0.261237 0.000214707
7.21213 -0.261155 0.000215273
7.23467 -0.261074 0.000209299
7.25725 -0.260994 0.00020997
7.27989 -0.260914 0.000204055
7.30258 -0.260835 0.000204827
7.32532 -0.260757 0.00019897
7.34811 -0.26068 0.000199841
7.37095 -0.260603 0.000194036
7.39384 -0.260527 0.000195005
7.41679 -0.260452 0.000189248
7.43978 -0.260377 0.000190312
7.46284 -0.260303 0.000184602
7.48595 -0.260229 0.000185757
7.50911 -0.260157 0.000180089
7.53233 -0.260085 0.000181335
7.55561 -0.260013 0.000175706
7.57894 -0.259942 0.000177042
7.60234 -0.259872 0.000171448
7.62579 -0.259802 0.00017287
7.64931 -0.259733 0.000167311
7.67288 -0.259665 0.000168817
7.69652 -0.259597 0.000163288
7.72022 -0.259529 0.00016488
7.74398 -0.259462 0.000159375
7.76781 -0.259396 0.000161052
7.7917 -0.25933 0.000155572
7.81566 -0.259265 0.000157329
7.83968 -0.2592 0.000151872
7.86378 -0.259136 0.00015371
7.88794 -0.259072 0.000148268
7.91217 -0.259009 0.000150189
7.93648 -0.258946 0.000144763
7.96085 -0.258884 0.00014676
7.9853 -0.258822 0.000141351
8.00983 -0.25876 0.000143427
8.03443 -0.2587 0.000138023
8.0591 -0.258639 0.000140183
8.08386 -0.258579 0.000134786
8.10869 -0.258519 0.000137018
8.13361 -0.25846 0.000131632
8.1586 -0.258401 0.000133943
8.18368 -0.258343 0.00012855
8.20884 -0.258285 0.000130946
8.23409 -0.258227 0.000125557
8.25943 -0.25817 0.000128019
8.28486 -0.258113 0.00012263
8.31038 -0.258057 0.000125182
8.33598 -0.258 0.000119773
8.36169 -0.257945 0.000122401
8.38748 -0.257889 0.000117
8.41338 -0.257834 0.000119699
8.43937 -0.257779 0.000114269
8.46547 -0.257724 0.000117069
8.49166 -0.25767 0.000111633
8.51797 -0.257616 0.000114484
8.54437 -0.257562 0.000109034
8.57089 -0.257508 0.000112003
8.59752 -0.257455 0.000106512
8.62426 -0.257401 0.000109529
8.65112 -0.257348 0.000104048
8.67809 -0.257295 0.000107189
8.70518 -0.257242 0.000101629
8.7324 -0.257189 0.000104818
8.75974 -0.257136 9.9297e-05
8.78721 -0.257082 0.000102627
8.81482 -0.257029 9.69848e-05
8.84255 -0.256975 0.000100336
8.87042 -0.256921 9.47595e-05
8.89844 -0.256866 9.83306e-05
8.92659 -0.25681 9.26257e-05
8.9549 -0.256753 9.61072e-05
8.98335 -0.256695 9.03858e-05
9.01196 -0.256635 9.42538e-05
9.04073 -0.256571 8.86629e-05
9.06966 -0.256504 9.24328e-05
9.09875 -0.256433 8.63885e-05
9.12802 -0.256354 9.01722e-05
9.15746 -0.256262 8.45442e-05
9.18709 -0.25615 8.92794e-05
9.2169 -0.256014 8.42791e-05
9.2469 -0.255853 8.93144e-05
9.27709 -0.255671 8.38782e-05
9.30749 -0.255477 8.83882e-05
9.3381 -0.255282 8.22362e-05
9.36893 -0.255094 8.6455e-05
9.39998 -0.254921 8.0036e-05
9.43125 -0.254766 8.44004e-05
9.46277 -0.254629 7.7979e-05
9.49453 -0.254508 8.26088e-05
9.52655 -0.254402 7.61774e-05
9.55883 -0.254307 8.10369e-05
9.59138 -0.254222 7.45309e-05
9.62422 -0.254143 7.95882e-05
9.65735 -0.25407 7.29654e-05
9.69079 -0.254 7.82156e-05
9.72455 -0.253934 7.14507e-05
9.75865 -0.25387 7.69028e-05
9.79309 -0.253808 6.99747e-05
9.8279 -0.253747 7.5644e-05
9.8631 -0.253687 6.85308e-05
9.89869 -0.253628 7.44371e-05
9.93471 -0.25357 6.71141e-05
9.97117 -0.253513 7.32822e-05
10.0081 -0.253455 6.572e-05
10.0455 -0.253398 7.21802e-05
10.0835 -0.253341 6.43437e-05
10.122 -0.253284 7.11341e-05
10.1611 -0.253227 6.29799e-05
10.2008 -0.253169 7.01484e-05
10.2412 -0.253111 6.16216e-05
10.2824 -0.253052 6.923e-05
10.3244 -0.252993 6.02596e-05
10.3672 -0.252932 6.839e-05
10.4109 -0.252871 5.88806e-05
10.4557 -0.252807 6.76456e-05
10.5017 -0.252743 5.74646e-05
10.5489 -0.252675 6.70255e-05
10.5976 -0.252606 5.59782e-05
10.6479 -0.252532 6.65813e-05
10.7002 -0.252456 5.43608e-05
10.7547 -0.252371 6.6416e-05
10.8119 -0.252282 5.24864e-05
10.8724 -0.252175 6.67738e-05
10.9373 -0.25206 5.0028e-05
11.0083 -0.251895 6.84358e-05
11.0884 -0.251692 4.56838e-05
11.1861 -0.251169 7.65191e-05


==> anc/HERMITE/GAMMA01/iFpOneLoop.txt <==
-11.1861 -1.58778e-23 1.30842e-05
-11.0884 5.59035e-24 1.35575e-05
-11.0083 1.49473e-23 1.39616e-05
-10.9373 -1.77245e-23 1.4332e-05
-10.8724 -2.10647e-23 1.46818e-05
-10.8119 2.88051e-24 1.50179e-05
-10.7547 -2.44965e-23 1.53441e-05
-10.7002 2.94659e-23 1.56633e-05
-10.6479 -2.233e-24 1.59771e-05
-10.5976 1.31546e-24 1.62869e-05
-10.5489 9.48959e-24 1.65937e-05
-10.5017 1.42253e-23 1.68984e-05
-10.4557 -2.23833e-23 1.72016e-05
-10.4109 1.33526e-23 1.75038e-05
-10.3672 -5.46818e-24 1.78055e-05
-10.3244 -5.74325e-24 1.81069e-05
-10.2824 1.21202e-23 1.84086e-05
-10.2412 -1.35459e-23 1.87106e-05
-10.2008 -1.20213e-23 1.90133e-05
-10.1611 1.59983e-23 1.93169e-05
-10.122 -5.12857e-24 1.96216e-05
-10.0835 4.09885e-23 1.99276e-05
-10.0455 -7.11729e-24 2.0235e-05
-10.0081 -7.53916e-24 2.0544e-05
-9.97117 8.70937e-25 2.08548e-05
-9.93471 -2.05916e-24 2.11673e-05
-9.89869 1.61129e-23 2.14819e-05
-9.8631 5.59221e-24 2.17986e-05
-9.8279 -3.98846e-23 2.21174e-05
-9.79309 -1.39015e-23 2.24386e-05
-9.75865 2.75089e-24 2.27622e-05
-9.72455 -9.26613e-24 2.30883e-05
-9.69079 4.22742e-23 2.3417e-05
-9.65735 2.79775e-24 2.37483e-05
-9.62422 1.92345e-23 2.40825e-05
-9.59138 -1.11752e-23 2.44195e-05
-9.55883 -4.67665e-23 2.47594e-05
-9.52655 -9.5949e-24 2.51024e-05
-9.49453 2.05878e-23 2.54484e-05
-9.46277 -4.31263e-24 2.57976e-05
-9.43125 -2.65508e-23 2.61501e-05
-9.39998 -2.07832e-23 2.6506e-05
-9.36893 -3.5428e-23 2.68652e-05
-9.3381 -9.23489e-24 2.72279e-05
-9.30749 2.37604e-23 2.75942e-05
-9.27709 -1.78721e-23 2.79642e-05
-9.2469 2.64502e-23 2.83378e-05
-9.2169 -2.19364e-23 2.87152e-05
-9.18709 3.83559e-23 2.90965e-05
-9.15746 -3.31335e-23 2.94817e-05
-9.12802 2.79019e-23 2.98709e-05
-9.09875 -5.45998e-23 3.02643e-05
-9.06966 2.76115e-23 3.06617e-05
-9.04073 -1.51782e-23 3.10635e-05
-9.01196 -2.90841e-23 3.14695e-05
-8.98335 4.28487e-23 3.18799e-05
-8.9549 1.36816e-23 3.22948e-05
-8.92659 6.07154e-23 3.27142e-05
-8.89844 3.9499e-23 3.31383e-05
-8.87042 -7.24096e-24 3.35671e-05
-8.84255 3.09705e-23 3.40006e-05
-8.81482 -3.91408e-24 3.4439e-05
-8.78721 4.95252e-23 3.48824e-05
-8.75974 1.93047e-23 3.53308e-05
-8.7324 -1.36783e-23 3.57843e-05
-8.70518 8.01768e-23 3.6243e-05
-8.67809 4.1901e-23 3.6707e-05
-8.65112 -4.0461e-23 3.71763e-05
-8.62426 -3.72522e-23 3.76511e-05
-8.59752 8.76551e-23 3.81315e-05
-8.57089 -3.92167e-23 3.86175e-05
-8.54437 4.65967e-24 3.91092e-05
-8.51797 -2.44781e-23 3.96067e-05
-8.49166 -1.84083e-23 4.01102e-05
-8.46547 -1.5232e-23 4.06197e-05
-8.43937 1.10161e-22 4.11352e-05
-8.41338 -6.02202e-23 4.1657e-05
-8.38748 6.30383e-23 4.21851e-05
-8.36169 -1.01162e-22 4.27196e-05
-8.33598 -1.92403e-23 4.32606e-05
-8.31038 7.02702e-23 4.38081e-05
-8.28486 1.62986e-23 4.43625e-05
-8.25943 -3.27782e-23 4.49236e-05
-8.23409 3.59097e-23 4.54916e-05
-8.20884 1.65682e-23 4.60668e-05
-8.18368 1.19544e-23 4.6649e-05
-8.1586 4.49932e-24 4.72385e-05
-8.13361 9.64434e-23 4.78354e-05
-8.10869 -9.92734e-24 4.84398e-05
-8.08386 -3.78805e-23 4.90519e-05
-8.0591 5.49252e-23 4.96716e-05
-8.03443 -1.19941e-22 5.02993e-05
-8.00983 2.92166e-23 5.09349e-05
-7.9853 1.30289e-23 5.15786e-05
-7.96085 -7.03207e-23 5.22306e-05
-7.93648 3.75444e-23 5.2891e-05
-7.91217 -1.96161e-23 5.35599e-05
-7.88794 -9.42619e-23 5.42375e-05
-7.86378 9.19066e-25 5.49238e-05
-7.83968 1.48175e-23 5.56191e-05
-7.81566 6.11934e-23 5.63234e-05
-7.7917 -1.87821e-23 5.7037e-05
-7.76781 -1.01512e-22 5.77599e-05
-7.74398 3.63646e-23 5.84924e-05
-7.72022 -9.95248e-23 5.92345e-05
-7.69652 3.49331e-23 5.99865e-05
-7.67288 1.1287e-23 6.07485e-05
-7.64931 6.36044e-23 6.15207e-05
-7.62579 -1.97825e-23 6.23031e-05
-7.60234 -1.2114e-22 6.30961e-05
-7.57894 6.86089e-23 6.38997e-05
-7.55561 6.11784e-23 6.47142e-05
-7.53233 -2.28855e-23 6.55397e-05
-7.50911 -9.73879e-23 6.63764e-05
-7.48595 7.62627e-23 6.72245e-05
-7.46284 2.58753e-23 6.80841e-05
-7.43978 -1.41621e-23 6.89555e-05
-7.41679 -2.23131e-22 6.98389e-05
-7.39384 -4.40346e-23 7.07345e-05
-7.37095 -1.73507e-22 7.16424e-05
-7.34811 -2.52636e-22 7.25629e-05
-7.32532 6.73876e-23 7.34961e-05
-7.30258 -3.27934e-23 7.44424e-05
-7.27989 8.67547e-23 7.54019e-05
-7.25725 -2.59554e-22 7.63748e-05
-7.23467 -5.24431e-23 7.73614e-05
-7.21213 6.09308e-23 7.83619e-05
-7.18963 8.67913e-23 7.93765e-05
-7.16719 6.3557e-23 8.04055e-05
-7.14479 -4.34419e-23 8.14491e-05
-7.12244 -1.52984e-22 8.25076e-05
-7.10014 1.80638e-22 8.35812e-05
-7.07788 -1.60639e-22 8.46702e-05
-7.05566 8.38048e-23 8.57749e-05
-7.03349 6.28398e-23 8.68954e-05
-7.01137 3.77844e-23 8.80322e-05
-6.98928 8.93909e-23 8.91855e-05
-6.96724 7.18763e-23 9.03555e-05
-6.94524 3.08858e-23 9.15425e-05
-6.92329 2.16448e-22 9.2747e-05
-6.90138 -9.82342e-23 9.39691e-05
-6.8795 -2.25052e-22 9.52091e-05
-6.85767 -1.48964e-22 9.64675e-05
-6.83588 5.99075e-23 9.77445e-05
-6.81413 3.04944e-23 9.90404e-05
-6.79241 -1.58427e-22 0.000100356
-6.77074 2.46503e-22 0.00010169
-6.74911 -2.05251e-22 0.000103045
-6.72751 3.46e-23 0.00010442
-6.70595 -2.27107e-22 0.000105816
-6.68443 -6.78866e-23 0.000107233
-6.66294 -8.96628e-23 0.000108671
-6.6415 1.11265e-22 0.000110132
-6.62008 3.85034e-23 0.000111614
-6.59871 1.99565e-22 0.000113119
-6.57737 -1.16307e-22 0.000114647
-6.55607 -1.13595e-22 0.000116199
-6.5348 -3.29523e-22 0.000117775
-6.51356 4.75426e-22 0.000119374
-6.49236 -3.92125e-22 0.000120999
-6.47119 -9.36004e-23 0.000122649
-6.45006 1.9673e-22 0.000124325
-6.42896 6.60552e-22 0.000126027
-6.40789 -3.01197e-22 0.000127755
-6.38686 7.41299e-22 0.000129511
-6.36586 1.26466e-22 0.000131295
-6.34489 2.53766e-23 0.000133107
-6.32395 -9.49505e-23 0.000134947
-6.30304 3.3881e-22 0.000136817
-6.28216 -2.16935e-22 0.000138717
-6.26132 -1.55414e-22 0.000140648
-6.24051 -7.44188e-23 0.000142609
-6.21972 -2.13342e-22 0.000144602
-6.19897 -9.27961e-24 0.000146627
-6.17824 1.76207e-24 0.000148685
-6.15755 3.296e-22 0.000150777
-6.13688 1.35482e-22 0.000152903
-6.11625 1.42104e-22 0.000155064
-6.09564 -3.01767e-22 0.00015726
-6.07506 -1.35374e-22 0.000159492
-6.05451 -2.81506e-22 0.000161762
-6.03398 -9.02681e-23 0.000164069
-6.01349 1.76277e-22 0.000166414
-5.99302 -8.81251e-22 0.000168799
-5.97258 -1.02825e-23 0.000171224
-5.95216 8.98599e-22 0.000173689
-5.93178 3.4202e-22 0.000176196
-5.91142 -4.35012e-22 0.000178746
-5.89108 -1.22526e-22 0.000181339
-5.87077 -1.31011e-22 0.000183976
-5.85049 1.48305e-22 0.000186658
-5.83023 1.69486e-22 0.000189386
-5.81 5.4618e-23 0.000192161
-5.7898 -7.71136e-23 0.000194984
-5.76961 2.14016e-22 0.000197855
-5.74946 7.26463e-23 0.000200777
-5.72933 2.56573e-23 0.00020375
-5.70922 4.61677e-22 0.000206775
-5.68913 5.24178e-22 0.000209853
-5.66907 -2.69726e-22 0.000212985
-5.64904 1.86022e-21 0.000216172
-5.62903 -2.73494e-22 0.000219417
-5.60904 -8.25609e-23 0.000222718
-5.58907 -2.93727e-22 0.000226079
-5.56913 5.69466e-22 0.000229501
-5.54921 4.1457e-23 0.000232983
-5.52931 -9.29953e-23 0.000236529
-5.50944 -1.11771e-22 0.000240139
-5.48958 1.41715e-23 0.000243815
-5.46975 3.38886e-22 0.000247557
-5.44994 -1.34699e-21 0.000251369
-5.43016 7.80137e-23 0.00025525
-5.41039 -4.02157e-23 0.000259203
-5.39065 8.3175e-22 0.000263229
-5.37092 5.70102e-22 0.00026733
-5.35122 -6.47853e-22 0.000271508
-5.33154 -7.30708e-22 0.000275764
-5.31188 5.98351e-22 0.0002801
-5.29224 1.02833e-21 0.000284517
-5.27262 -1.83034e-21 0.000289019
-5.25302 -3.41397e-22 0.000293606
-5.23344 -4.23484e-22 0.00029828
-5.21388 -3.47001e-22 0.000303044
-5.19434 3.51996e-22 0.000307899
-5.17482 2.42309e-21 0.000312849
-5.15532 4.88061e-22 0.000317894
-5.13584 -1.19093e-22 0.000323037
-5.11638 -1.47391e-22 0.000328281
-5.09694 2.38414e-22 0.000333628
-5.07751 -1.12556e-21 0.000339079
-5.05811 -7.39274e-22 0.000344639
-5.03872 1.24128e-21 0.000350309
-5.01935 2.35341e-21 0.000356091
-5 1.48008e-21 0.00036199
-4.98067 1.73763e-22 0.000368006
-4.96136 2.45885e-21 0.000374144
-4.94206 -6.24677e-22 0.000380407
-4.92278 7.83491e-22 0.000386796
-4.90352 1.57055e-21 0.000393316
-4.88428 9.31256e-22 0.00039997
-4.86505 -8.52829e-22 0.00040676
-4.84584 -2.98091e-24 0.000413691
-4.82665 -1.34048e-22 0.000420766
-4.80748 4.3875e-23 0.000427988
-4.78832 6.52483e-22 0.000435361
-4.76918 -2.09704e-22 0.000442889
-4.75005 -3.4509e-21 0.000450576
-4.73095 7.55094e-23 0.000458425
-4.71185 -1.79642e-22 0.000466442
-4.69278 -9.67175e-22 0.000474631
-4.67372 -3.3471e-22 0.000482995
-4.65468 -6.57901e-22 0.00049154
-4.63565 8.22933e-22 0.000500269
-4.61664 2.4372e-22 0.000509189
-4.59764 -1.29769e-21 0.000518304
-4.57866 -3.35572e-21 0.000527618
-4.55969 2.50101e-22 0.000537139
-4.54074 1.00323e-21 0.00054687
-4.52181 -3.67419e-22 0.000556817
-4.50289 -5.01337e-23 0.000566988
-4.48398 -1.69375e-23 0.000577386
-4.46509 -1.57901e-21 0.000588019
-4.44622 1.26268e-21 0.000598894
-4.42736 -1.14535e-21 0.000610016
-4.40851 7.32733e-22 0.000621393
-4.38968 -2.65943e-21 0.000633031
-4.37086 -6.00701e-22 0.000644938
-4.35206 1.86407e-21 0.000657122
-4.33327 5.8395e-24 0.00066959
-4.31449 2.39084e-21 0.00068235
-4.29573 -8.29071e-22 0.000695411
-4.27698 -2.1021e-21 0.000708782
-4.25825 -2.01681e-21 0.00072247
-4.23953 4.12229e-21 0.000736486
-4.22082 1.3658e-21 0.000750838
-4.20213 -3.38739e-21 0.000765538
-4.18345 -2.80789e-21 0.000780594
-4.16478 2.90785e-21 0.000796018
-4.14613 1.01674e-21 0.00081182
-4.12749 1.2601e-21 0.000828011
-4.10886 -8.56222e-22 0.000844604
-4.09024 -1.15837e-21 0.000861611
-4.07164 -2.46854e-23 0.000879043
-4.05305 -6.21934e-22 0.000896915
-4.03447 -2.92264e-21 0.000915239
-4.01591 -5.10815e-23 0.000934029
-3.99736 -1.43303e-21 0.0009533
-3.97882 -4.88841e-22 0.000973067
-3.96029 8.05113e-22 0.000993346
-3.94177 1.92665e-21 0.00101415
-3.92327 6.64088e-22 0.0010355
-3.90478 8.24914e-23 0.00105742
-3.8863 1.69027e-21 0.00107991
-3.86783 1.21313e-21 0.001103
-3.84937 -9.28904e-21 0.00112671
-3.83093 3.32715e-21 0.00115105
-3.81249 9.22141e-21 0.00117606
-3.79407 1.63784e-21 0.00120175
-3.77566 -2.66553e-21 0.00122814
-3.75726 2.82674e-21 0.00125526
-3.73887 -1.19044e-20 0.00128313
-3.72049 4.45644e-22 0.00131177
-3.70213 -3.64045e-21 0.00134123
-3.68377 -1.38885e-20 0.00137151
-3.66543 5.37143e-21 0.00140265
-3.64709 -2.0438e-21 0.00143469
-3.62877 7.64851e-21 0.00146764
-3.61046 -9.79816e-21 0.00150155
-3.59215 -1.93491e-21 0.00153645
-3.57386 9.51747e-21 0.00157237
-3.55558 -7.94312e-21 0.00160935
-3.53731 -6.42707e-21 0.00164742
-3.51905 -2.37806e-21 0.00168664
-3.5008 -3.70949e-21 0.00172704
-3.48256 1.2547e-21 0.00176866
-3.46433 2.16117e-21 0.00181155
-3.4461 2.74735e-20 0.00185576
-3.42789 2.7672e-22 0.00190133
-3.40969 1.93207e-20 0.00194832
-3.3915 7.23584e-21 0.00199679
-3.37332 3.25921e-20 0.00204679
-3.35515 -1.49738e-20 0.00209837
-3.33698 -4.25416e-21 0.00215161
-3.31883 3.6224e-21 0.00220657
-3.30069 7.3403e-21 0.00226331
-3.28255 2.51124e-22 0.00232191
-3.26443 -1.74436e-20 0.00238244
-3.24631 2.96391e-20 0.00244498
-3.2282 -1.18796e-20 0.00250961
-3.2101 -2.23737e-22 0.00257642
-3.19201 -3.48599e-21 0.00264551
-3.17393 1.64654e-20 0.00271696
-3.15586 -5.39076e-21 0.00279088
-3.1378 1.24095e-20 0.00286736
-3.11974 4.11376e-21 0.00294653
-3.1017 -2.21241e-21 0.0030285
-3.08366 1.00923e-20 0.00311339
-3.06563 6.17199e-21 0.00320134
-3.04761 1.12684e-20 0.00329246
-3.0296 7.37398e-21 0.00338692
-3.01159 3.60657e-21 0.00348486
-2.9936 -7.83952e-21 0.00358644
-2.97561 -6.65691e-21 0.00369183
-2.95763 -9.10953e-21 0.0038012
-2.93966 -4.36424e-21 0.00391475
-2.9217 1.63645e-20 0.00403266
-2.90374 -2.80616e-20 0.00415516
-2.88579 1.44926e-20 0.00428246
-2.86785 2.3084e-20 0.0044148
-2.84992 -6.02457e-20 0.00455242
-2.83199 -4.79867e-20 0.00469559
-2.81408 -3.66531e-20 0.00484458
-2.79617 -1.00916e-20 0.0049997
-2.77826 -5.69551e-20 0.00516126
-2.76037 1.62691e-20 0.00532959
-2.74248 -8.30518e-20 0.00550505
-2.7246 -1.60408e-20 0.00568801
-2.70673 3.37985e-20 0.00587888
-2.68886 -4.02374e-20 0.00607808
-2.671 -2.60338e-21 0.00628607
-2.65315 1.71004e-20 0.00650334
-2.63531 1.0402e-19 0.0067304
-2.61747 -4.68401e-20 0.00696781
-2.59964 -6.31601e-20 0.00721617
-2.58182 -4.56038e-20 0.0074761
-2.564 -1.89237e-20 0.00774829
-2.54619 2.38233e-20 0.00803346
-2.52838 -3.69816e-21 0.00833239
-2.51059 1.06501e-19 0.00864592
-2.49279 6.31175e-20 0.00897495
-2.47501 2.60405e-20 0.00932045
-2.45723 6.97863e-20 0.00968345
-2.43946 2.22685e-20 0.0100651
-2.42169 9.23862e-20 0.0104665
-2.40394 1.62892e-21 0.0108892
-2.38618 7.21161e-20 0.0113343
-2.36844 -1.34543e-19 0.0118035
-2.3507 -9.61404e-20 0.0122985
-2.33296 -1.79406e-19 0.012821
-2.31523 1.14639e-19 0.0133729
-2.29751 9.04967e-20 0.0139565
-2.27979 -1.00786e-20 0.0145739
-2.26208 1.18878e-20 0.0152277
-2.24438 -7.97444e-20 0.0159206
-2.22668 -1.22281e-19 0.0166556
-2.20898 4.66921e-20 0.0174359
-2.19129 -1.17888e-19 0.0182652
-2.17361 7.2265e-20 0.0191474
-2.15593 7.7693e-19 0.0200868
-2.13826 -3.92551e-19 0.0210882
-2.1206 -1.20869e-19 0.0221568
-2.10294 1.23374e-19 0.0232983
-2.08528 2.612e-20 0.0245193
-2.06763 3.79022e-19 0.0258267
-2.04998 -1.1251e-19 0.0272286
-2.03234 3.10227e-19 0.0287337
-2.01471 -1.21481e-19 0.0303519
-1.99708 2.80532e-19 0.0320941
-1.97945 8.54317e-20 0.0339726
-1.96183 2.11376e-20 0.0360014
-1.94422 1.91923e-19 0.0381958
-1.92661 9.32559e-19 0.0405737
-1.909 -5.04577e-19 0.0431549
-1.8914 -3.8663e-20 0.0459621
-1.87381 1.47243e-19 0.0490212
-1.85622 -3.48884e-19 0.0523617
-1.83863 7.02286e-20 0.0560174
-1.82105 3.79493e-19 0.0600275
-1.80347 3.98608e-19 0.0644371
-1.7859 7.74173e-19 0.0692985
-1.76833 1.06199e-18 0.0746727
-1.75076 -4.66493e-19 0.0806313
-1.7332 1.6071e-18 0.0872582
-1.71565 2.80674e-18 0.094653
-1.69809 2.43717e-19 0.102934
-1.68055 -5.94574e-18 0.112241
-1.663 1.82246e-18 0.122746
-1.64546 1.83602e-19 0.134655
-1.62793 1.5471e-18 0.148217
-1.6104 -5.09478e-18 0.163741
-1.59287 5.02842e-18 0.181611
-1.57535 -1.73358e-18 0.202304
-1.55783 -1.45468e-18 0.226425
-1.54031 -5.13339e-18 0.254742
-1.5228 5.35904e-19 0.288252
-1.50529 4.41539e-18 0.328254
-1.48779 -8.9935e-18 0.376472
-1.47029 1.12993e-17 0.435223
-1.45279 -5.98813e-18 0.507683
-1.4353 -2.04912e-18 0.598276
-1.41781 -4.85519e-17 0.7133
-1.40032 -8.52612e-17 0.861924
-1.38284 2.14052e-17 1.05783
-1.36536 5.5419e-17 1.322
-1.34788 1.06919e-17 1.68747
-1.33041 1.47993e-16 2.2077
-1.31293 3.93038e-16 2.97058
-1.29547 2.25434e-16 4.11918
-1.278 1.17767e-16 5.86474
-1.26054 4.84358e-16 8.40112
-1.24308 -1.56612e-15 11.4274
-1.22563 -1.24259e-17 13.3099
-1.20818 -4.22449e-16 12.3298
-1.19073 -2.67682e-16 9.55651
-1.17328 8.56978e-16 6.89809
-1.15584 2.14629e-16 4.96712
-1.1384 -8.29419e-16 3.66353
-1.12096 -2.71601e-17 2.78442
-1.10353 1.52587e-16 2.17799
-1.08609 -4.61299e-17 1.74751
-1.06866 9.88016e-17 1.43318
-1.05124 1.70796e-16 1.19765
-1.03381 -5.97915e-17 1.01706
-1.01639 5.49901e-17 0.875772
-0.998969 -5.46633e-17 0.763248
-0.981551 2.89918e-18 0.672222
-0.964136 -1.38836e-17 0.597565
-0.946723 -8.57929e-18 0.53558
-0.929312 5.11573e-17 0.483553
-0.911904 9.27925e-18 0.439457
-0.894497 6.43958e-18 0.401755
-0.877093 1.57419e-18 0.369265
-0.859691 4.96376e-18 0.341067
-0.842291 -2.17232e-17 0.316433
-0.824893 -2.0248e-18 0.294786
-0.807497 4.87929e-18 0.275662
-0.790103 4.41623e-18 0.258683
-0.77271 -3.41447e-18 0.24354
-0.75532 -7.32915e-18 0.229979
-0.737931 5.5949e-18 0.217787
-0.720544 -3.95454e-19 0.206787
-0.703159 -1.0106e-17 0.196832
-0.685776 3.23267e-19 0.187794
-0.668394 1.56524e-19 0.179568
-0.651013 3.76059e-18 0.172059
-0.633635 -4.99877e-19 0.165191
-0.616257 -4.68331e-18 0.158895
-0.598881 -5.53576e-18 0.153113
-0.581507 5.23698e-19 0.147791
-0.564134 3.21717e-19 0.142887
-0.546762 1.90267e-18 0.138361
-0.529392 -4.05065e-18 0.134178
-0.512023 -1.98198e-18 0.130307
-0.494655 3.25696e-18 0.126723
-0.477288 4.51786e-18 0.1234
-0.459922 -2.64269e-19 0.120318
-0.442558 5.00246e-18 0.117459
-0.425194 6.3264e-18 0.114804
-0.407832 -4.44856e-18 0.112339
-0.39047 -1.96028e-18 0.11005
-0.373109 6.23129e-18 0.107926
-0.355749 -2.25364e-18 0.105955
-0.338391 5.06246e-18 0.104128
-0.321032 3.83231e-18 0.102436
-0.303675 7.07741e-19 0.10087
-0.286318 -1.16394e-18 0.0994241
-0.268962 4.73307e-18 0.0980915
-0.251607 -4.37721e-18 0.0968663
-0.234252 -9.77903e-20 0.0957434
-0.216898 3.8529e-19 0.0947182
-0.199544 1.76846e-18 0.0937863
-0.182191 -6.92374e-18 0.0929441
-0.164838 5.48968e-19 0.0921883
-0.147486 9.48872e-19 0.0915159
-0.130134 4.12753e-19 0.0909244
-0.112782 -6.81377e-18 0.0904115
-0.0954304 5.94689e-19 0.0899754
-0.0780791 -4.25393e-19 0.0896143
-0.060728 1.41315e-17 0.089327
-0.043377 -1.64173e-18 0.0891125
-0.0260262 1.33894e-20 0.0889698
-0.00867539 -7.48316e-21 0.0888987
0.00867539 -6.42059e-21 0.0888987
0.0260262 -6.45137e-21 0.0889698
0.043377 -3.87618e-21 0.0891125
0.060728 3.39408e-21 0.089327
0.0780791 5.48681e-19 0.0896143
0.0954304 -2.87756e-19 0.0899754
0.112782 4.02534e-19 0.0904115
0.130134 -7.4272e-18 0.0909244
0.147486 -6.18187e-18 0.0915159
0.164838 -5.26065e-19 0.0921883
0.182191 -1.04738e-19 0.0929441
0.199544 2.73323e-20 0.0937863
0.216898 1.61857e-19 0.0947182
0.234252 -1.03675e-18 0.0957434
0.251607 1.88549e-19 0.0968663
0.268962 8.16968e-20 0.0980915
0.286318 4.02934e-18 0.0994241
0.303675 -5.04463e-18 0.10087
0.321032 1.0875e-18 0.102436
0.338391 -1.37257e-18 0.104128
0.355749 -7.94198e-19 0.105955
0.373109 -5.59213e-18 0.107926
0.39047 1.96805e-19 0.11005
0.407832 -1.37566e-18 0.112339
0.425194 6.84447e-18 0.114804
0.442558 -1.07576e-17 0.117459
0.459922 6.18437e-19 0.120318
0.477288 1.25951e-18 0.1234
0.494655 5.23785e-18 0.126723
0.512023 -1.47879e-18 0.130307
0.529392 5.2474e-18 0.134178
0.546762 5.30492e-19 0.138361
0.564134 5.51654e-18 0.142887
0.581507 -1.19787e-18 0.147791
0.598881 6.36409e-18 0.153113
0.616257 1.50479e-18 0.158895
0.633635 1.30596e-18 0.165191
0.651013 -5.30577e-18 0.172059
0.668394 -1.58473e-18 0.179568
0.685776 -5.38976e-18 0.187794
0.703159 5.74283e-18 0.196832
0.720544 -2.84136e-18 0.206787
0.737931 1.19471e-17 0.217787
0.75532 -1.27939e-18 0.229979
0.77271 7.63871e-18 0.24354
0.790103 5.38655e-18 0.258683
0.807497 -7.42794e-18 0.275662
0.824893 -3.96669e-18 0.294786
0.842291 2.32843e-17 0.316433
0.859691 1.10867e-18 0.341067
0.877093 3.21767e-18 0.369265
0.894497 -4.75665e-17 0.401755
0.911904 2.42313e-17 0.439457
0.929312 2.47287e-17 0.483553
0.946723 4.05661e-17 0.53558
0.964136 -5.73043e-18 0.597565
0.981551 -1.737e-17 0.672222
0.998969 2.35651e-17 0.763248
1.01639 6.23367e-18 0.875772
1.03381 6.45052e-17 1.01706
1.05124 -7.62449e-17 1.19765
1.06866 7.95463e-17 1.43318
1.08609 1.90012e-17 1.74751
1.10353 -1.88033e-16 2.17799
1.12096 -1.85067e-16 2.78442
1.1384 -2.57871e-18 3.66353
1.15584 -7.54082e-17 4.96712
1.17328 8.32089e-16 6.89809
1.19073 2.17904e-15 9.55651
1.20818 -4.58053e-16 12.3298
1.22563 4.71782e-18 13.3099
1.24308 -5.42289e-16 11.4274
1.26054 1.35151e-15 8.40112
1.278 -7.32662e-16 5.86474
1.29547 -6.4405e-16 4.11918
1.31293 -2.04983e-16 2.97058
1.33041 3.16932e-16 2.2077
1.34788 -3.29381e-17 1.68747
1.36536 -1.53847e-16 1.322
1.38284 -1.11255e-16 1.05783
1.40032 -4.3265e-17 0.861924
1.41781 2.43429e-17 0.7133
1.4353 -4.24626e-18 0.598276
1.45279 8.59374e-18 0.507683
1.47029 1.87543e-17 0.435223
1.48779 1.89263e-17 0.376472
1.50529 -1.16606e-18 0.328254
1.5228 1.55847e-17 0.288252
1.54031 -1.33241e-17 0.254742
1.55783 4.85166e-18 0.226425
1.57535 6.0263e-18 0.202304
1.59287 -2.13286e-19 0.181611
1.6104 6.60602e-19 0.163741
1.62793 -3.60761e-18 0.148217
1.64546 -6.77279e-18 0.134655
1.663 -4.14677e-19 0.122746
1.68055 -4.19821e-19 0.112241
1.69809 1.99294e-18 0.102934
1.71565 7.76636e-19 0.094653
1.7332 1.41241e-18 0.0872582
1.75076 1.16202e-18 0.0806313
1.76833 4.0151e-19 0.0746727
1.7859 -6.0313e-20 0.0692985
1.80347 9.84497e-19 0.0644371
1.82105 -2.07523e-18 0.0600275
1.83863 -3.50023e-19 0.0560174
1.85622 6.86074e-19 0.0523617
1.87381 3.78327e-19 0.0490212
1.8914 -9.58683e-19 0.0459621
1.909 -6.26969e-20 0.0431549
1.92661 1.13938e-18 0.0405737
1.94422 -5.01525e-19 0.0381958
1.96183 3.74428e-19 0.0360014
1.97945 -2.02812e-19 0.0339726
1.99708 -1.0427e-18 0.0320941
2.01471 4.51036e-19 0.0303519
2.03234 -4.70736e-19 0.0287337
2.04998 1.74538e-19 0.0272286
2.06763 3.15024e-20 0.0258267
2.08528 1.08349e-20 0.0245193
2.10294 -1.50004e-19 0.0232983
2.1206 -1.40603e-19 0.0221568
2.13826 -2.25459e-19 0.0210882
2.15593 6.21647e-19 0.0200868
2.17361 2.29404e-19 0.0191474
2.19129 4.52138e-20 0.0182652
2.20898 7.56743e-20 0.0174359
2.22668 6.68185e-20 0.0166556
2.24438 -8.9134e-21 0.0159206
2.26208 -9.475e-20 0.0152277
2.27979 1.06023e-19 0.0145739
2.29751 1.84557e-20 0.0139565
2.31523 3.64059e-20 0.0133729
2.33296 -3.89863e-20 0.012821
2.3507 -1.43864e-19 0.0122985
2.36844 2.21511e-20 0.0118035
2.38618 8.6464e-20 0.0113343
2.40394 5.99358e-20 0.0108892
2.42169 -3.46684e-20 0.0104665
2.43946 -7.18546e-21 0.0100651
2.45723 -1.62527e-19 0.00968345
2.47501 -3.65286e-20 0.00932045
2.49279 -7.14696e-21 0.00897495
2.51059 1.45386e-20 0.00864592
2.52838 -9.15474e-21 0.00833239
2.54619 -2.8495e-20 0.00803346
2.564 -4.95331e-20 0.00774829
2.58182 2.29825e-20 0.0074761
2.59964 9.8271e-20 0.00721617
2.61747 1.34635e-20 0.00696781
2.63531 -3.671e-20 0.0067304
2.65315 -5.58923e-20 0.00650334
2.671 -4.38931e-20 0.00628607
2.68886 -9.80717e-21 0.00607808
2.70673 -6.54644e-20 0.00587888
2.7246 5.73512e-21 0.00568801
2.74248 -9.7071e-20 0.00550505
2.76037 1.08442e-20 0.00532959
2.77826 1.57028e-20 0.00516126
2.79617 -1.48954e-20 0.0049997
2.81408 3.2364e-21 0.00484458
2.83199 -3.04748e-21 0.00469559
2.84992 -1.09134e-21 0.00455242
2.86785 1.84205e-20 0.0044148
2.88579 1.06699e-20 0.00428246
2.90374 1.04478e-21 0.00415516
2.9217 4.47709e-21 0.00403266
2.93966 -9.06829e-21 0.00391475
2.95763 -1.95785e-20 0.0038012
2.97561 4.98513e-20 0.00369183
2.9936 -7.80168e-22 0.00358644
3.01159 -3.27205e-20 0.00348486
3.0296 -4.97871e-21 0.00338692
3.04761 6.33626e-21 0.00329246
3.06563 -2.00293e-20 0.00320134
3.08366 1.98535e-21 0.00311339
3.1017 -7.24e-21 0.0030285
3.11974 -1.2366e-21 0.00294653
3.1378 -6.74605e-21 0.00286736
3.15586 7.6106e-21 0.00279088
3.17393 9.49836e-21 0.00271696
3.19201 -1.36105e-20 0.00264551
3.2101 -1.7411e-20 0.00257642
3.2282 -1.28298e-21 0.00250961
3.24631 1.51241e-20 0.00244498
3.26443 -2.94992e-21 0.00238244
3.28255 -1.14022e-21 0.00232191
3.30069 -4.36239e-21 0.00226331
3.31883 6.1939e-21 0.00220657
3.33698 2.91519e-22 0.00215161
3.35515 1.08285e-20 0.00209837
3.37332 -3.82715e-21 0.00204679
3.3915 7.71579e-21 0.00199679
3.40969 -1.50782e-20 0.00194832
3.42789 1.33974e-20 0.00190133
3.4461 -9.85715e-21 0.00185576
3.46433 -3.64622e-21 0.00181155
3.48256 1.29516e-20 0.00176866
3.5008 1.9582e-20 0.00172704
3.51905 3.82243e-21 0.00168664
3.53731 6.24101e-21 0.00164742
3.55558 -3.92036e-21 0.00160935
3.57386 -6.00019e-21 0.00157237
3.59215 7.49116e-21 0.00153645
3.61046 1.01095e-20 0.00150155
3.62877 -3.19783e-21 0.00146764
3.64709 -3.43676e-21 0.00143469
3.66543 -4.43132e-21 0.00140265
3.68377 -5.45866e-22 0.00137151
3.70213 -4.45031e-21 0.00134123
3.72049 5.85343e-22 0.00131177
3.73887 1.38993e-20 0.00128313
3.75726 -3.67271e-21 0.00125526
3.77566 -1.91259e-21 0.00122814
3.79407 -1.96311e-21 0.00120175
3.81249 -3.05758e-21 0.00117606
3.83093 -2.48897e-21 0.00115105
3.84937 2.03025e-21 0.00112671
3.86783 5.2781e-21 0.001103
3.8863 8.32947e-22 0.00107991
3.90478 2.54378e-21 0.00105742
3.92327 -1.29603e-20 0.0010355
3.94177 -2.04005e-24 0.00101415
3.96029 -6.36095e-22 0.000993346
3.97882 3.71191e-21 0.000973067
3.99736 -4.51118e-21 0.0009533
4.01591 8.25088e-22 0.000934029
4.03447 3.84299e-21 0.000915239
4.05305 -8.25059e-22 0.000896915
4.07164 1.15907e-21 0.000879043
4.09024 -1.7866e-21 0.000861611
4.10886 1.27357e-21 0.000844604
4.12749 -2.59938e-21 0.000828011
4.14613 5.76682e-21 0.00081182
4.16478 2.17849e-21 0.000796018
4.18345 4.59077e-21 0.000780594
4.20213 9.11367e-22 0.000765538
4.22082 -1.79974e-21 0.000750838
4.23953 -7.19253e-22 0.000736486
4.25825 1.1553e-21 0.00072247
4.27698 1.50295e-21 0.000708782
4.29573 -1.81088e-21 0.000695411
4.31449 -4.11954e-22 0.00068235
4.33327 -2.09743e-21 0.00066959
4.35206 1.17098e-21 0.000657122
4.37086 -1.27375e-22 0.000644938
4.38968 -2.55289e-21 0.000633031
4.40851 -5.38885e-22 0.000621393
4.42736 1.13562e-21 0.000610016
4.44622 -1.10621e-21 0.000598894
4.46509 4.793e-22 0.000588019
4.48398 -6.08557e-23 0.000577386
4.50289 1.82208e-21 0.000566988
4.52181 -2.4023e-22 0.000556817
4.54074 3.58994e-22 0.00054687
4.55969 6.34258e-22 0.000537139
4.57866 -4.01291e-21 0.000527618
4.59764 -1.3471e-21 0.000518304
4.61664 -1.37813e-21 0.000509189
4.63565 -3.24466e-21 0.000500269
4.65468 2.42753e-21 0.00049154
4.67372 -1.64674e-21 0.000482995
4.69278 4.63651e-22 0.000474631
4.71185 -2.84991e-22 0.000466442
4.73095 -1.90549e-21 0.000458425
4.75005 -4.0571e-22 0.000450576
4.76918 -6.05321e-22 0.000442889
4.78832 6.35557e-22 0.000435361
4.80748 4.63798e-22 0.000427988
4.82665 -1.04455e-21 0.000420766
4.84584 1.53629e-21 0.000413691
4.86505 -1.00107e-22 0.00040676
4.88428 7.56911e-23 0.00039997
4.90352 -8.20272e-22 0.000393316
4.92278 9.05763e-22 0.000386796
4.94206 6.75998e-22 0.000380407
4.96136 -7.99115e-23 0.000374144
4.98067 -1.07582e-22 0.000368006
5 -2.41362e-22 0.00036199
5.01935 1.4345e-22 0.000356091
5.03872 5.77963e-22 0.000350309
5.05811 -4.18702e-22 0.000344639
5.07751 2.30556e-23 0.000339079
5.09694 1.73347e-21 0.000333628
5.11638 1.36687e-21 0.000328281
5.13584 -1.79964e-21 0.000323037
5.15532 1.92069e-22 0.000317894
5.17482 6.28753e-22 0.000312849
5.19434 -7.42353e-22 0.000307899
5.21388 7.21407e-22 0.000303044
5.23344 -5.8026e-22 0.00029828
5.25302 -1.64297e-22 0.000293606
5.27262 -9.66546e-24 0.000289019
5.29224 2.58232e-22 0.000284517
5.31188 1.9182e-22 0.0002801
5.33154 1.9886e-21 0.000275764
5.35122 6.84936e-23 0.000271508
5.37092 1.09591e-21 0.00026733
5.39065 1.53317e-21 0.000263229
5.41039 -2.88429e-22 0.000259203
5.43016 -6.48897e-22 0.00025525
5.44994 1.16616e-23 0.000251369
5.46975 2.27725e-23 0.000247557
5.48958 1.09674e-22 0.000243815
5.50944 4.99462e-22 0.000240139
5.52931 -8.61969e-22 0.000236529
5.54921 5.44194e-22 0.000232983
5.56913 4.42958e-22 0.000229501
5.58907 -2.60795e-22 0.000226079
5.60904 4.72907e-22 0.000222718
5.62903 -1.70554e-22 0.000219417
5.64904 4.22664e-22 0.000216172
5.66907 4.89393e-23 0.000212985
5.68913 -6.47064e-22 0.000209853
5.70922 -3.62973e-24 0.000206775
5.72933 -2.73217e-22 0.00020375
5.74946 2.8978e-22 0.000200777
5.76961 -6.81307e-23 0.000197855
5.7898 -6.85772e-24 0.000194984
5.81 -2.4949e-22 0.000192161
5.83023 4.20526e-22 0.000189386
5.85049 -2.45787e-23 0.000186658
5.87077 3.92799e-23 0.000183976
5.89108 -4.71628e-22 0.000181339
5.91142 4.04694e-23 0.000178746
5.93178 2.93628e-22 0.000176196
5.95216 2.38323e-22 0.000173689
5.97258 3.51522e-22 0.000171224
5.99302 -7.54064e-23 0.000168799
6.01349 -2.3954e-22 0.000166414
6.03398 -1.15505e-22 0.000164069
6.05451 1.3005e-22 0.000161762
6.07506 8.8471e-22 0.000159492
6.09564 4.78146e-23 0.00015726
6.11625 -9.9512e-23 0.000155064
6.13688 1.39631e-22 0.000152903
6.15755 -1.58056e-22 0.000150777
6.17824 2.79812e-22 0.000148685
6.19897 -2.82049e-22 0.000146627
6.21972 3.20456e-22 0.000144602
6.24051 -1.9724e-22 0.000142609
6.26132 -1.16122e-22 0.000140648
6.28216 -7.16701e-23 0.000138717
6.30304 -1.5593e-22 0.000136817
6.32395 4.15621e-22 0.000134947
6.34489 -3.09011e-22 0.000133107
6.36586 4.89601e-22 0.000131295
6.38686 -1.25303e-22 0.000129511
6.40789 -4.48411e-22 0.000127755
6.42896 2.93605e-22 0.000126027
6.45006 -4.02481e-23 0.000124325
6.47119 -1.44236e-23 0.000122649
6.49236 -5.33496e-22 0.000120999
6.51356 2.76888e-22 0.000119374
6.5348 7.25243e-23 0.000117775
6.55607 3.14604e-23 0.000116199
6.57737 -8.14628e-23 0.000114647
6.59871 -2.19273e-23 0.000113119
6.62008 -5.46451e-23 0.000111614
6.6415 1.19091e-22 0.000110132
6.66294 -2.40252e-22 0.000108671
6.68443 6.82996e-23 0.000107233
6.70595 7.57235e-23 0.000105816
6.72751 -3.1191e-22 0.00010442
6.74911 -6.76652e-23 0.000103045
6.77074 -9.79964e-23 0.00010169
6.79241 1.64705e-22 0.000100356
6.81413 1.90809e-22 9.90404e-05
6.83588 -2.45568e-22 9.77445e-05
6.85767 9.98282e-23 9.64675e-05
6.8795 -1.42399e-22 9.52091e-05
6.90138 -4.21028e-23 9.39691e-05
6.92329 -1.15764e-22 9.2747e-05
6.94524 1.97713e-22 9.15425e-05
6.96724 4.82117e-23 9.03555e-05
6.98928 1.41995e-22 8.91855e-05
7.01137 1.80498e-22 8.80322e-05
7.03349 8.76562e-23 8.68954e-05
7.05566 -4.98839e-22 8.57749e-05
7.07788 -3.32529e-25 8.46702e-05
7.10014 -6.08566e-23 8.35812e-05
7.12244 2.01649e-22 8.25076e-05
7.14479 -1.93648e-22 8.14491e-05
7.16719 -2.41357e-23 8.04055e-05
7.18963 1.38774e-23 7.93765e-05
7.21213 7.96438e-23 7.83619e-05
7.23467 1.56285e-22 7.73614e-05
7.25725 -2.61297e-22 7.63748e-05
7.27989 1.25501e-22 7.54019e-05
7.30258 7.17681e-23 7.44424e-05
7.32532 7.35942e-24 7.34961e-05
7.34811 -1.69521e-22 7.25629e-05
7.37095 7.77707e-23 7.16424e-05
7.39384 -8.31972e-23 7.07345e-05
7.41679 -8.18474e-23 6.98389e-05
7.43978 7.29463e-24 6.89555e-05
7.46284 7.42789e-23 6.80841e-05
7.48595 -6.79478e-23 6.72245e-05
7.50911 1.32811e-23 6.63764e-05
7.53233 -7.69982e-23 6.55397e-05
7.55561 -1.46421e-23 6.47142e-05
7.57894 -1.03441e-22 6.38997e-05
7.60234 1.13961e-22 6.30961e-05
7.62579 4.37688e-23 6.23031e-05
7.64931 1.12674e-22 6.15207e-05
7.67288 7.52459e-24 6.07485e-05
7.69652 4.07805e-23 5.99865e-05
7.72022 3.2601e-24 5.92345e-05
7.74398 -1.69859e-23 5.84924e-05
7.76781 -6.37477e-23 5.77599e-05
7.7917 4.99785e-23 5.7037e-05
7.81566 4.48538e-23 5.63234e-05
7.83968 -1.4987e-23 5.56191e-05
7.86378 -4.69206e-23 5.49238e-05
7.88794 -6.33473e-23 5.42375e-05
7.91217 -9.62069e-23 5.35599e-05
7.93648 -3.52024e-23 5.2891e-05
7.96085 -2.62816e-23 5.22306e-05
7.9853 4.95522e-23 5.15786e-05
8.00983 -4.81629e-23 5.09349e-05
8.03443 -4.16601e-23 5.02993e-05
8.0591 -1.64794e-22 4.96716e-05
8.08386 2.80282e-23 4.90519e-05
8.10869 2.31561e-23 4.84398e-05
8.13361 3.578e-23 4.78354e-05
8.1586 -5.51776e-23 4.72385e-05
8.18368 1.2685e-24 4.6649e-05
8.20884 -5.09613e-23 4.60668e-05
8.23409 -1.10511e-23 4.54916e-05
8.25943 2.57481e-23 4.49236e-05
8.28486 -2.61955e-23 4.43625e-05
8.31038 2.46952e-23 4.38081e-05
8.33598 -6.70207e-23 4.32606e-05
8.36169 1.1927e-22 4.27196e-05
8.38748 -2.89149e-23 4.21851e-05
8.41338 -6.78502e-23 4.1657e-05
8.43937 7.17828e-23 4.11352e-05
8.46547 3.28942e-23 4.06197e-05
8.49166 -2.2352e-23 4.01102e-05
8.51797 -7.16859e-23 3.96067e-05
8.54437 5.11454e-23 3.91092e-05
8.57089 4.43162e-23 3.86175e-05
8.59752 -6.95273e-23 3.81315e-05
8.62426 -1.65764e-24 3.76511e-05
8.65112 -2.9298e-23 3.71763e-05
8.67809 -3.97513e-24 3.6707e-05
8.70518 -7.07056e-23 3.6243e-05
8.7324 4.55963e-23 3.57843e-05
8.75974 -1.24311e-23 3.53308e-05
8.78721 -5.99191e-23 3.48824e-05
8.81482 -1.82116e-23 3.4439e-05
8.84255 -1.7434e-24 3.40006e-05
8.87042 -3.69508e-23 3.35671e-05
8.89844 -3.83535e-24 3.31383e-05
8.92659 1.1518e-23 3.27142e-05
8.9549 -1.4625e-23 3.22948e-05
8.98335 -8.40069e-24 3.18799e-05
9.01196 1.08838e-22 3.14695e-05
9.04073 -4.78085e-23 3.10635e-05
9.06966 4.34153e-23 3.06617e-05
9.09875 1.62056e-23 3.02643e-05
9.12802 -2.53026e-23 2.98709e-05
9.15746 -4.34606e-24 2.94817e-05
9.18709 -2.67568e-23 2.90965e-05
9.2169 -2.37211e-24 2.87152e-05
9.2469 -1.18843e-23 2.83378e-05
9.27709 -5.5658e-24 2.79642e-05
9.30749 6.12178e-23 2.75942e-05
9.3381 1.81077e-24 2.72279e-05
9.36893 -2.95456e-23 2.68652e-05
9.39998 3.89207e-23 2.6506e-05
9.43125 -3.18801e-23 2.61501e-05
9.46277 1.7725e-23 2.57976e-05
9.49453 -9.44678e-24 2.54484e-05
9.52655 -2.30802e-23 2.51024e-05
9.55883 -1.57582e-23 2.47594e-05
9.59138 -2.31029e-23 2.44195e-05
9.62422 -1.51521e-23 2.40825e-05
9.65735 6.16115e-24 2.37483e-05
9.69079 1.46184e-23 2.3417e-05
9.72455 -1.14933e-24 2.30883e-05
9.75865 7.20925e-24 2.27622e-05
9.79309 4.05628e-23 2.24386e-05
9.8279 -3.3218e-24 2.21174e-05
9.8631 1.52849e-23 2.17986e-05
9.89869 9.49495e-24 2.14819e-05
9.93471 -8.60802e-24 2.11673e-05
9.97117 -2.50409e-23 2.08548e-05
10.0081 2.21591e-23 2.0544e-05
10.0455 -5.29764e-23 2.0235e-05
10.0835 4.79675e-24 1.99276e-05
10.122 2.13954e-23 1.96216e-05
10.1611 -6.34039e-24 1.93169e-05
10.2008 -5.27827e-24 1.90133e-05
10.2412 -2.14846e-23 1.87106e-05
10.2824 -2.62679e-24 1.84086e-05
10.3244 -7.46587e-24 1.81069e-05
10.3672 3.93472e-25 1.78055e-05
10.4109 8.14424e-24 1.75038e-05
10.4557 -1.79469e-23 1.72016e-05
10.5017 -1.71573e-23 1.68984e-05
10.5489 -3.87289e-25 1.65937e-05
10.5976 2.17675e-24 1.62869e-05
10.6479 1.03335e-23 1.59771e-05
10.7002 4.89175e-24 1.56633e-05
10.7547 -6.13433e-25 1.53441e-05
10.8119 2.87057e-24 1.50179e-05
10.8724 -9.70635e-25 1.46818e-05
10.9373 -6.54981e-24 1.4332e-05
11.0083 4.14793e-23 1.39616e-05
11.0884 -2.13219e-24 1.35575e-05
11.1861 -1.21264e-24 1.30842e-05


==> anc/HERMITE/GAMMA01/iFpTwoLoop.txt <==
-11.1861 4.19279e-20 1.30326e-05
-11.0884 6.93192e-20 1.35028e-05
-11.0083 6.14692e-20 1.39048e-05
-10.9373 8.36248e-20 1.42727e-05
-10.8724 8.75276e-20 1.46206e-05
-10.8119 4.90946e-20 1.49543e-05
-10.7547 2.62439e-21 1.52787e-05
-10.7002 -4.91705e-20 1.55957e-05
-10.6479 -6.66839e-20 1.59076e-05
-10.5976 -3.17082e-20 1.62153e-05
-10.5489 4.47109e-21 1.65203e-05
-10.5017 1.6842e-20 1.68228e-05
-10.4557 -4.84303e-21 1.71241e-05
-10.4109 -3.71092e-20 1.74242e-05
-10.3672 -5.46188e-20 1.77239e-05
-10.3244 -6.1002e-20 1.80232e-05
-10.2824 -4.84061e-20 1.83229e-05
-10.2412 9.57074e-22 1.86227e-05
-10.2008 6.9221e-20 1.89234e-05
-10.1611 9.80222e-20 1.92248e-05
-10.122 7.90373e-20 1.95275e-05
-10.0835 4.7201e-20 1.98311e-05
-10.0455 2.89403e-20 2.01365e-05
-10.0081 3.20527e-20 2.04431e-05
-9.97117 5.19874e-20 2.07517e-05
-9.93471 7.18233e-20 2.10619e-05
-9.89869 8.24018e-20 2.13742e-05
-9.8631 8.58797e-20 2.16884e-05
-9.8279 8.83923e-20 2.2005e-05
-9.79309 8.19139e-20 2.23236e-05
-9.75865 7.86533e-20 2.26449e-05
-9.72455 8.86415e-20 2.29684e-05
-9.69079 1.08349e-19 2.32947e-05
-9.65735 1.21668e-19 2.36233e-05
-9.62422 1.23459e-19 2.3955e-05
-9.59138 1.15158e-19 2.42893e-05
-9.55883 9.07369e-20 2.46267e-05
-9.52655 3.61384e-20 2.49668e-05
-9.49453 -3.16068e-20 2.53103e-05
-9.46277 -8.08993e-20 2.56566e-05
-9.43125 -9.17506e-20 2.60064e-05
-9.39998 -6.88749e-20 2.63593e-05
-9.36893 -2.49986e-20 2.67158e-05
-9.3381 1.87689e-20 2.70755e-05
-9.30749 5.61627e-20 2.7439e-05
-9.27709 8.74965e-20 2.78058e-05
-9.2469 1.21153e-19 2.81765e-05
-9.2169 1.55074e-19 2.85507e-05
-9.18709 1.87847e-19 2.89289e-05
-9.15746 2.03318e-19 2.93107e-05
-9.12802 1.95162e-19 2.96968e-05
-9.09875 1.65605e-19 3.00866e-05
-9.06966 1.19958e-19 3.04808e-05
-9.04073 5.8787e-20 3.08789e-05
-9.01196 -5.96628e-21 3.12815e-05
-8.98335 -5.79962e-20 3.16882e-05
-8.9549 -8.49521e-20 3.20995e-05
-8.92659 -7.47194e-20 3.25151e-05
-8.89844 -3.50228e-20 3.29355e-05
-8.87042 1.33074e-20 3.33602e-05
-8.84255 5.36715e-20 3.379e-05
-8.81482 6.99794e-20 3.42242e-05
-8.78721 5.99722e-20 3.46637e-05
-8.75974 3.02598e-20 3.51078e-05
-8.7324 -1.18571e-20 3.55572e-05
-8.70518 -5.99865e-20 3.60115e-05
-8.67809 -9.22665e-20 3.64713e-05
-8.65112 -1.05105e-19 3.6936e-05
-8.62426 -1.00855e-19 3.74065e-05
-8.59752 -8.63211e-20 3.78821e-05
-8.57089 -7.30656e-20 3.83636e-05
-8.54437 -6.13963e-20 3.88503e-05
-8.51797 -5.96505e-20 3.93432e-05
-8.49166 -8.36102e-20 3.98416e-05
-8.46547 -1.22807e-19 4.03462e-05
-8.43937 -1.68893e-19 4.08565e-05
-8.41338 -1.94236e-19 4.13733e-05
-8.38748 -1.94954e-19 4.18959e-05
-8.36169 -1.75273e-19 4.24251e-05
-8.33598 -1.36284e-19 4.29604e-05
-8.31038 -6.69061e-20 4.35027e-05
-8.28486 3.30882e-20 4.40511e-05
-8.25943 1.45278e-19 4.46067e-05
-8.23409 2.33548e-19 4.51686e-05
-8.20884 2.61385e-19 4.57379e-05
-8.18368 2.20472e-19 4.63139e-05
-8.1586 1.42411e-19 4.68974e-05
-8.13361 7.25344e-20 4.74878e-05
-8.10869 5.0158e-20 4.8086e-05
-8.08386 6.99178e-20 4.86912e-05
-8.0591 1.15006e-19 4.93045e-05
-8.03443 1.56884e-19 4.99251e-05
-8.00983 1.8246e-19 5.05541e-05
-7.9853 2.03199e-19 5.11905e-05
-7.96085 2.33585e-19 5.18356e-05
-7.93648 2.65764e-19 5.24884e-05
-7.91217 2.98675e-19 5.31501e-05
-7.88794 3.11088e-19 5.38198e-05
-7.86378 2.86245e-19 5.44986e-05
-7.83968 2.14646e-19 5.51858e-05
-7.81566 9.78192e-20 5.58824e-05
-7.7917 -2.57478e-20 5.65875e-05
-7.76781 -1.28904e-19 5.73024e-05
-7.74398 -1.76783e-19 5.80261e-05
-7.72022 -1.69695e-19 5.87599e-05
-7.69652 -1.3116e-19 5.95028e-05
-7.67288 -6.05654e-20 6.02561e-05
-7.64931 -3.3143e-21 6.10188e-05
-7.62579 3.39861e-20 6.17923e-05
-7.60234 3.8444e-20 6.25755e-05
-7.57894 1.07737e-20 6.33697e-05
-7.55561 -3.44927e-20 6.4174e-05
-7.53233 -1.01181e-19 6.49898e-05
-7.50911 -1.84251e-19 6.5816e-05
-7.48595 -2.49026e-19 6.66539e-05
-7.46284 -2.8706e-19 6.75026e-05
-7.43978 -2.8723e-19 6.83635e-05
-7.41679 -2.74784e-19 6.92356e-05
-7.39384 -2.31149e-19 7.01202e-05
-7.37095 -1.67316e-19 7.10163e-05
-7.34811 -6.89069e-20 7.19255e-05
-7.32532 4.35927e-20 7.28465e-05
-7.30258 1.31028e-19 7.37809e-05
-7.27989 1.86133e-19 7.47277e-05
-7.25725 2.05976e-19 7.56883e-05
-7.23467 1.87975e-19 7.66617e-05
-7.21213 1.50967e-19 7.76494e-05
-7.18963 1.13335e-19 7.86503e-05
-7.16719 1.03371e-19 7.9666e-05
-7.14479 8.0885e-20 8.06954e-05
-7.12244 6.8446e-20 8.174e-05
-7.10014 5.89012e-20 8.27988e-05
-7.07788 4.25217e-20 8.38735e-05
-7.05566 2.21677e-20 8.49627e-05
-7.03349 -3.37175e-20 8.60683e-05
-7.01137 -1.10611e-19 8.7189e-05
-6.98928 -2.31338e-19 8.83267e-05
-6.96724 -3.39603e-19 8.94801e-05
-6.94524 -4.12059e-19 9.0651e-05
-6.92329 -4.16955e-19 9.18381e-05
-6.90138 -3.14586e-19 9.30433e-05
-6.8795 -1.56459e-19 9.42653e-05
-6.85767 5.76087e-20 9.55062e-05
-6.83588 2.24084e-19 9.67644e-05
-6.81413 3.67567e-19 9.8042e-05
-6.79241 4.27862e-19 9.93377e-05
-6.77074 4.22851e-19 0.000100654
-6.74911 3.80933e-19 0.000101988
-6.72751 3.59075e-19 0.000103343
-6.70595 3.69603e-19 0.000104718
-6.68443 3.50018e-19 0.000106114
-6.66294 3.06074e-19 0.000107531
-6.6415 2.11361e-19 0.000108969
-6.62008 7.30722e-20 0.000110429
-6.59871 -6.40619e-20 0.000111912
-6.57737 -1.90375e-19 0.000113416
-6.55607 -2.41145e-19 0.000114944
-6.5348 -2.64611e-19 0.000116495
-6.51356 -2.38597e-19 0.000118071
-6.49236 -1.92965e-19 0.00011967
-6.47119 -1.1784e-19 0.000121294
-6.45006 -3.4617e-20 0.000122943
-6.42896 2.2928e-21 0.000124619
-6.40789 6.2925e-20 0.000126319
-6.38686 6.73797e-20 0.000128048
-6.36586 7.24637e-20 0.000129802
-6.34489 9.45449e-20 0.000131585
-6.32395 1.63609e-19 0.000133395
-6.30304 2.94769e-19 0.000135235
-6.28216 4.16691e-19 0.000137104
-6.26132 5.28872e-19 0.000139003
-6.24051 5.16062e-19 0.000140931
-6.21972 4.35657e-19 0.000142892
-6.19897 2.48494e-19 0.000144882
-6.17824 6.5852e-20 0.000146907
-6.15755 -6.00249e-20 0.000148962
-6.13688 -1.24584e-19 0.000151053
-6.11625 -9.34646e-20 0.000153176
-6.09564 -4.74918e-20 0.000155336
-6.07506 3.88768e-20 0.000157529
-6.05451 7.60044e-20 0.00015976
-6.03398 1.00975e-19 0.000162026
-6.01349 4.9897e-20 0.000164332
-5.99302 -8.93539e-20 0.000166674
-5.97258 -2.49737e-19 0.000169057
-5.95216 -4.26429e-19 0.000171478
-5.93178 -5.57045e-19 0.000173941
-5.91142 -6.15448e-19 0.000176444
-5.89108 -6.23005e-19 0.000178992
-5.87077 -5.9343e-19 0.00018158
-5.85049 -5.59791e-19 0.000184215
-5.83023 -5.46919e-19 0.000186893
-5.81 -5.64269e-19 0.000189618
-5.7898 -6.13046e-19 0.000192389
-5.76961 -6.64824e-19 0.000195209
-5.74946 -7.34634e-19 0.000198076
-5.72933 -7.48278e-19 0.000200994
-5.70922 -6.77019e-19 0.000203962
-5.68913 -5.17992e-19 0.000206984
-5.66907 -3.85615e-19 0.000210056
-5.64904 -3.46351e-19 0.000213185
-5.62903 -4.74243e-19 0.000216367
-5.60904 -8.05454e-19 0.000219607
-5.58907 -1.1671e-18 0.000222903
-5.56913 -1.46418e-18 0.00022626
-5.54921 -1.62689e-18 0.000229676
-5.52931 -1.5649e-18 0.000233154
-5.50944 -1.39573e-18 0.000236694
-5.48958 -1.15298e-18 0.000240299
-5.46975 -9.66941e-19 0.000243969
-5.44994 -8.23764e-19 0.000247707
-5.43016 -8.1443e-19 0.000251512
-5.41039 -8.728e-19 0.000255389
-5.39065 -9.71776e-19 0.000259335
-5.37092 -1.05726e-18 0.000263357
-5.35122 -1.0722e-18 0.000267451
-5.33154 -1.049e-18 0.000271624
-5.31188 -9.62724e-19 0.000275873
-5.29224 -8.26128e-19 0.000280204
-5.27262 -7.54926e-19 0.000284615
-5.25302 -7.5339e-19 0.000289112
-5.23344 -8.85602e-19 0.000293692
-5.21388 -9.99627e-19 0.000298362
-5.19434 -1.13845e-18 0.000303119
-5.17482 -1.11441e-18 0.000307971
-5.15532 -1.06531e-18 0.000312914
-5.13584 -8.92508e-19 0.000317956
-5.11638 -6.79545e-19 0.000323093
-5.09694 -4.30896e-19 0.000328334
-5.07751 -2.04245e-19 0.000333675
-5.05811 4.20723e-20 0.000339125
-5.03872 1.12252e-19 0.00034468
-5.01935 6.66178e-20 0.000350349
-5 -1.63277e-19 0.000356128
-4.98067 -5.2133e-19 0.000362026
-4.96136 -9.31961e-19 0.00036804
-4.94206 -1.27345e-18 0.00037418
-4.92278 -1.45978e-18 0.000380441
-4.90352 -1.57227e-18 0.000386834
-4.88428 -1.48596e-18 0.000393355
-4.86505 -1.52666e-18 0.000400014
-4.84584 -1.61998e-18 0.000406808
-4.82665 -1.73176e-18 0.000413747
-4.80748 -2.03705e-18 0.000420827
-4.78832 -2.27575e-18 0.000428061
-4.76918 -2.39429e-18 0.000435443
-4.75005 -2.41024e-18 0.000442987
-4.73095 -2.09599e-18 0.000450687
-4.71185 -1.53976e-18 0.000458557
-4.69278 -9.50122e-19 0.000466592
-4.67372 -2.02297e-19 0.000474806
-4.65468 3.55655e-19 0.000483193
-4.63565 7.09598e-19 0.00049177
-4.61664 8.34979e-19 0.000500531
-4.59764 8.7829e-19 0.00050949
-4.57866 7.33837e-19 0.000518644
-4.55969 5.38073e-19 0.000528008
-4.54074 1.94368e-19 0.000537577
-4.52181 -2.90194e-19 0.000547368
-4.50289 -5.12808e-19 0.000557376
-4.48398 -6.67814e-19 0.000567619
-4.46509 -5.58578e-19 0.000578092
-4.44622 -4.92864e-19 0.000588814
-4.42736 -2.67679e-19 0.000599779
-4.40851 -9.93372e-20 0.000611008
-4.38968 -3.34847e-20 0.000622495
-4.37086 7.85551e-20 0.000634262
-4.35206 1.53821e-19 0.000646303
-4.33327 1.3434e-19 0.000658641
-4.31449 -8.59811e-20 0.00067127
-4.29573 -3.26706e-19 0.000684215
-4.27698 -7.87617e-19 0.00069747
-4.25825 -9.27559e-19 0.000711062
-4.23953 -1.45757e-18 0.000724984
-4.22082 -1.50278e-18 0.000739264
-4.20213 -1.32109e-18 0.000753898
-4.18345 -1.10852e-18 0.000768913
-4.16478 -1.01267e-18 0.000784307
-4.14613 -1.05172e-18 0.000800109
-4.12749 -1.51828e-18 0.000816315
-4.10886 -1.87794e-18 0.000832959
-4.09024 -2.47164e-18 0.000850038
-4.07164 -3.07805e-18 0.000867586
-4.05305 -2.70616e-18 0.000885601
-4.03447 -1.88197e-18 0.000904122
-4.01591 -9.45206e-19 0.000923147
-3.99736 -1.19613e-19 0.000942717
-3.97882 1.93217e-20 0.000962832
-3.96029 -4.70452e-19 0.000983537
-3.94177 -1.74801e-18 0.00100483
-3.92327 -3.8258e-18 0.00102677
-3.90478 -5.33145e-18 0.00104935
-3.8863 -6.83068e-18 0.00107263
-3.86783 -7.67533e-18 0.00109661
-3.84937 -7.98573e-18 0.00112135
-3.83093 -7.68718e-18 0.00114687
-3.81249 -6.90124e-18 0.00117323
-3.79407 -5.64633e-18 0.00120044
-3.77566 -4.59064e-18 0.00122858
-3.75726 -4.44836e-18 0.00125768
-3.73887 -4.51426e-18 0.0012878
-3.72049 -5.46782e-18 0.00131899
-3.70213 -6.61586e-18 0.00135135
-3.68377 -7.76737e-18 0.0013849
-3.66543 -8.80306e-18 0.00141977
-3.64709 -9.53422e-18 0.00145601
-3.62877 -9.79216e-18 0.00149376
-3.61046 -9.9226e-18 0.00153308
-3.59215 -9.70214e-18 0.00157416
-3.57386 -9.49523e-18 0.00161708
-3.55558 -8.35339e-18 0.00166205
-3.53731 -6.64477e-18 0.00170921
-3.51905 -5.76011e-18 0.00175882
-3.5008 -4.06049e-18 0.00181107
-3.48256 -2.62952e-18 0.00186629
-3.46433 -1.28271e-18 0.00192476
-3.4461 -3.04961e-19 0.00198691
-3.42789 1.67964e-20 0.00205314
-3.40969 1.62452e-19 0.00212402
-3.3915 -1.7414e-18 0.00220014
-3.37332 -1.21382e-18 0.00228229
-3.35515 -2.37504e-18 0.00237131
-3.33698 -2.15463e-18 0.00246834
-3.31883 -3.65078e-18 0.0025746
-3.30069 -3.52014e-18 0.00269174
-3.28255 -4.14007e-18 0.00282158
-3.26443 -4.30788e-18 0.00296648
-3.24631 -2.71204e-18 0.00312913
-3.2282 -4.5725e-18 0.00331291
-3.2101 -2.91908e-18 0.00352164
-3.19201 -3.22646e-18 0.00375988
-3.17393 -3.97303e-18 0.00403252
-3.15586 -4.298e-18 0.00434473
-3.1378 -5.16605e-18 0.00470096
-3.11974 -5.05109e-18 0.005104
-3.1017 -6.70762e-18 0.00555257
-3.08366 -1.01509e-17 0.00603894
-3.06563 -1.04685e-17 0.00654563
-3.04761 -1.23802e-17 0.00704421
-3.0296 -1.3924e-17 0.00749683
-3.01159 -1.41687e-17 0.00786387
-2.9936 -1.71244e-17 0.00811455
-2.97561 -1.47968e-17 0.00823725
-2.95763 -1.71657e-17 0.00824196
-2.93966 -1.77126e-17 0.00815532
-2.9217 -2.04428e-17 0.00801042
-2.90374 -2.27051e-17 0.00783852
-2.88579 -2.89147e-17 0.00766382
-2.86785 -3.63237e-17 0.00750287
-2.84992 -4.18954e-17 0.00736523
-2.83199 -4.72857e-17 0.00725572
-2.81408 -4.93867e-17 0.00717571
-2.79617 -4.83244e-17 0.00712495
-2.77826 -4.44699e-17 0.00710192
-2.76037 -4.13307e-17 0.00710498
-2.74248 -3.46423e-17 0.00713212
-2.7246 -2.95862e-17 0.00718174
-2.70673 -2.02687e-17 0.00725209
-2.68886 -1.51642e-17 0.00734202
-2.671 -7.59002e-18 0.00745024
-2.65315 -2.30533e-18 0.00757604
-2.63531 6.2503e-18 0.00771856
-2.61747 1.44432e-17 0.00787751
-2.59964 2.01083e-17 0.00805234
-2.58182 2.48269e-17 0.00824312
-2.564 2.27658e-17 0.00844959
-2.54619 2.2343e-17 0.00867207
-2.52838 2.07293e-17 0.00891054
-2.51059 1.40092e-17 0.00916558
-2.49279 6.87734e-18 0.00943735
-2.47501 8.71234e-19 0.00972668
-2.45723 -2.25624e-18 0.0100339
-2.43946 -4.56223e-18 0.0103601
-2.42169 -6.62159e-19 0.0107057
-2.40394 5.30464e-18 0.0110721
-2.38618 1.38216e-17 0.0114599
-2.36844 2.25496e-17 0.0118707
-2.3507 3.3722e-17 0.0123054
-2.33296 3.82392e-17 0.0127659
-2.31523 4.58659e-17 0.0132533
-2.29751 4.13242e-17 0.0137697
-2.27979 2.80724e-17 0.0143165
-2.26208 2.00507e-17 0.0148964
-2.24438 5.93514e-18 0.0155111
-2.22668 7.3299e-18 0.0161636
-2.20898 2.78973e-18 0.016856
-2.19129 1.39386e-17 0.017592
-2.17361 1.79212e-17 0.0183741
-2.15593 1.48558e-17 0.0192067
-2.13826 1.22881e-17 0.020093
-2.1206 -1.16328e-17 0.0210381
-2.10294 -1.55939e-17 0.022046
-2.08528 -7.16705e-17 0.023123
-2.06763 -7.36509e-17 0.0242741
-2.04998 -8.33321e-17 0.0255067
-2.03234 -7.96892e-17 0.0268271
-2.01471 -5.50644e-17 0.0282445
-1.99708 -3.98916e-17 0.0297669
-1.97945 -1.50484e-17 0.0314054
-1.96183 3.54692e-17 0.0331704
-1.94422 8.56414e-18 0.0350757
-1.92661 -2.16493e-19 0.0371344
-1.909 -8.97171e-19 0.0393641
-1.8914 -8.39542e-17 0.0417818
-1.87381 -7.92508e-17 0.0444099
-1.85622 -1.96554e-16 0.0472705
-1.83863 -2.02935e-16 0.0503925
-1.82105 -2.11617e-16 0.0538054
-1.80347 -2.81018e-16 0.0575469
-1.7859 -1.89859e-16 0.0616564
-1.76833 -3.5349e-16 0.0661844
-1.75076 -3.03488e-16 0.0711843
-1.7332 -4.75367e-16 0.0767244
-1.71565 -4.39645e-16 0.0828784
-1.69809 -7.38284e-16 0.0897407
-1.68055 -4.93307e-16 0.0974153
-1.663 -6.54686e-16 0.106035
-1.64546 -6.3153e-16 0.115748
-1.62793 -1.56033e-16 0.126747
-1.6104 -8.7269e-17 0.139252
-1.59287 3.8745e-16 0.153543
-1.57535 3.79367e-16 0.169954
-1.55783 4.25819e-16 0.188913
-1.54031 9.83036e-16 0.210937
-1.5228 -1.16749e-15 0.236695
-1.50529 6.51016e-16 0.267018
-1.48779 -1.86457e-15 0.302993
-1.47029 4.69869e-16 0.345998
-1.45279 -1.69972e-15 0.397861
-1.4353 -1.79779e-15 0.460953
-1.41781 9.21613e-16 0.53846
-1.40032 1.63601e-16 0.634598
-1.38284 3.58109e-15 0.755071
-1.36536 7.36815e-16 0.907492
-1.34788 1.04652e-14 1.10206
-1.33041 6.99798e-15 1.35203
-1.31293 1.7287e-14 1.67386
-1.29547 -6.1391e-14 2.08576
-1.278 1.78106e-14 2.60267
-1.26054 1.6083e-14 3.2242
-1.24308 -4.81181e-14 3.91438
-1.22563 -2.0013e-14 4.58261
-1.20818 -2.71925e-13 5.09477
-1.19073 6.28641e-15 5.33722
-1.17328 3.16346e-14 5.29007
-1.15584 2.68478e-14 5.03175
-1.1384 -4.72055e-14 4.67533
-1.12096 -8.72463e-14 4.31186
-1.10353 7.44691e-14 3.99358
-1.08609 -4.01668e-14 3.74324
-1.06866 -3.86371e-15 3.56716
-1.05124 3.85551e-14 3.46503
-1.03381 9.30827e-14 3.43493
-1.01639 -1.55917e-13 3.47576
-0.998969 5.35207e-14 3.58773
-0.981551 -1.66421e-13 3.77174
-0.964136 2.09912e-13 4.02694
-0.946723 2.94186e-14 4.34647
-0.929312 -6.98871e-14 4.70977
-0.911904 -1.43065e-13 5.07368
-0.894497 1.09396e-13 5.36684
-0.877093 -2.49451e-13 5.5011
-0.859691 5.9427e-14 5.40672
-0.842291 -4.29999e-14 5.07509
-0.824893 -3.87944e-14 4.56805
-0.807497 1.41519e-14 3.98211
-0.790103 1.29334e-14 3.40214
-0.77271 -5.48445e-15 2.87895
-0.75532 2.81251e-15 2.43223
-0.737931 -3.93027e-15 2.06211
-0.720544 1.95579e-14 1.76
-0.703159 -1.38376e-14 1.51455
-0.685776 2.67484e-14 1.31503
-0.668394 -2.61623e-15 1.15208
-0.651013 3.29924e-15 1.01822
-0.633635 1.36944e-15 0.9074
-0.616257 -2.13477e-15 0.815019
-0.598881 -6.47289e-15 0.737366
-0.581507 -2.68833e-15 0.671665
-0.564134 -7.11503e-15 0.615631
-0.546762 -1.82622e-15 0.567577
-0.529392 -5.67741e-15 0.526058
-0.512023 -4.65639e-15 0.49003
-0.494655 6.68355e-16 0.45855
-0.477288 1.97762e-15 0.430959
-0.459922 4.26198e-15 0.406621
-0.442558 5.34676e-15 0.385113
-0.425194 7.48684e-15 0.36599
-0.407832 6.51107e-15 0.348979
-0.39047 7.65852e-15 0.333757
-0.373109 7.89091e-15 0.320151
-0.355749 8.09879e-15 0.307914
-0.338391 6.26102e-15 0.29694
-0.321032 7.29227e-15 0.287036
-0.303675 6.25613e-15 0.278143
-0.286318 5.42947e-15 0.270099
-0.268962 3.27537e-15 0.262883
-0.251607 1.32758e-15 0.256354
-0.234252 -7.75979e-16 0.250516
-0.216898 4.09656e-16 0.245245
-0.199544 4.76615e-16 0.240566
-0.182191 7.08383e-16 0.236359
-0.164838 4.3476e-15 0.232675
-0.147486 1.87529e-15 0.22939
-0.130134 -4.73959e-16 0.226581
-0.112782 -3.741e-15 0.22411
-0.0954304 -1.11561e-14 0.222089
-0.0780791 -2.02665e-14 0.220352
-0.060728 -4.81624e-14 0.219068
-0.043377 -1.29741e-13 0.217997
-0.0260262 -1.91393e-13 0.217453
-0.00867539 -6.63491e-13 0.216833
0.00867539 6.05274e-13 0.216833
0.0260262 1.88503e-13 0.217453
0.043377 1.00729e-13 0.217997
0.060728 5.63822e-14 0.219068
0.0780791 2.43155e-14 0.220352
0.0954304 9.67356e-15 0.222089
0.112782 2.38113e-15 0.22411
0.130134 -1.15594e-15 0.226581
0.147486 1.45797e-15 0.22939
0.164838 -2.74534e-15 0.232675
0.182191 -3.00133e-15 0.236359
0.199544 -9.35065e-16 0.240566
0.216898 -1.62171e-16 0.245245
0.234252 3.48971e-15 0.250516
0.251607 -2.88905e-15 0.256354
0.268962 -3.53492e-15 0.262883
0.286318 -4.71834e-15 0.270099
0.303675 -6.97787e-15 0.278143
0.321032 -9.11436e-15 0.287036
0.338391 -6.76345e-15 0.29694
0.355749 -7.68571e-15 0.307914
0.373109 -8.02902e-15 0.320151
0.39047 -7.38648e-15 0.333757
0.407832 -8.14894e-15 0.348979
0.425194 -6.272e-15 0.36599
0.442558 -5.50227e-15 0.385113
0.459922 -2.79384e-15 0.406621
0.477288 -4.79902e-15 0.430959
0.494655 5.1301e-16 0.45855
0.512023 1.06324e-15 0.49003
0.529392 4.67466e-15 0.526058
0.546762 4.61252e-15 0.567577
0.564134 5.33771e-15 0.615631
0.581507 7.29279e-15 0.671665
0.598881 -2.23855e-15 0.737366
0.616257 1.05569e-14 0.815019
0.633635 -5.25262e-15 0.9074
0.651013 -9.63324e-17 1.01822
0.668394 1.03933e-15 1.15208
0.685776 -1.2912e-14 1.31503
0.703159 -1.16741e-14 1.51455
0.720544 -1.87981e-14 1.76
0.737931 -6.70622e-15 2.06211
0.75532 9.14088e-15 2.43223
0.77271 4.68243e-14 2.87895
0.790103 3.22799e-15 3.40214
0.807497 1.75388e-15 3.98211
0.824893 1.54755e-13 4.56805
0.842291 -2.00815e-13 5.07509
0.859691 -6.56014e-14 5.40672
0.877093 -3.72848e-14 5.5011
0.894497 -2.53851e-13 5.36684
0.911904 8.3552e-14 5.07368
0.929312 -5.44096e-14 4.70977
0.946723 -3.09943e-14 4.34647
0.964136 2.82757e-14 4.02694
0.981551 -4.39381e-14 3.77174
0.998969 -5.88382e-14 3.58773
1.01639 4.02844e-14 3.47576
1.03381 3.67983e-14 3.43493
1.05124 -1.06011e-14 3.46503
1.06866 7.60135e-14 3.56716
1.08609 -6.80365e-14 3.74324
1.10353 7.26449e-14 3.99358
1.12096 -2.10953e-13 4.31186
1.1384 1.56322e-13 4.67533
1.15584 7.72766e-14 5.03175
1.17328 9.95103e-14 5.29007
1.19073 -5.34164e-14 5.33722
1.20818 1.33709e-13 5.09477
1.22563 -2.43406e-13 4.58261
1.24308 2.90144e-13 3.91438
1.26054 -9.55718e-14 3.2242
1.278 -3.09875e-14 2.60267
1.29547 -1.18704e-14 2.08576
1.31293 5.84713e-16 1.67386
1.33041 1.7879e-15 1.35203
1.34788 2.66096e-15 1.10206
1.36536 -6.64345e-15 0.907492
1.38284 3.80841e-15 0.755071
1.40032 -5.99483e-15 0.634598
1.41781 4.72299e-15 0.53846
1.4353 -1.25643e-15 0.460953
1.45279 1.86315e-16 0.397861
1.47029 1.84835e-15 0.345998
1.48779 3.24014e-18 0.302993
1.50529 2.25514e-16 0.267018
1.5228 3.31619e-16 0.236695
1.54031 -6.67719e-16 0.210937
1.55783 1.09982e-17 0.188913
1.57535 -1.12204e-15 0.169954
1.59287 1.51451e-16 0.153543
1.6104 -2.43256e-17 0.139252
1.62793 6.23369e-16 0.126747
1.64546 5.33427e-16 0.115748
1.663 6.76009e-16 0.106035
1.68055 5.18532e-16 0.0974153
1.69809 6.08795e-16 0.0897407
1.71565 4.25602e-16 0.0828784
1.7332 5.18831e-16 0.0767244
1.75076 2.72409e-16 0.0711843
1.76833 3.39174e-16 0.0661844
1.7859 2.80659e-16 0.0616564
1.80347 2.32137e-16 0.0575469
1.82105 2.39419e-16 0.0538054
1.83863 1.91071e-16 0.0503925
1.85622 1.75928e-16 0.0472705
1.87381 1.29888e-16 0.0444099
1.8914 5.0021e-17 0.0417818
1.909 2.50883e-17 0.0393641
1.92661 -1.47539e-17 0.0371344
1.94422 -1.00103e-17 0.0350757
1.96183 -3.87077e-17 0.0331704
1.97945 7.24236e-18 0.0314054
1.99708 3.00137e-17 0.0297669
2.01471 5.90475e-17 0.0282445
2.03234 8.03542e-17 0.0268271
2.04998 8.54743e-17 0.0255067
2.06763 6.63989e-17 0.0242741
2.08528 6.93111e-17 0.023123
2.10294 1.81414e-17 0.022046
2.1206 1.08723e-17 0.0210381
2.13826 -1.61855e-17 0.020093
2.15593 -2.57262e-17 0.0192067
2.17361 -1.27067e-17 0.0183741
2.19129 -1.44169e-17 0.017592
2.20898 -4.08109e-18 0.016856
2.22668 -3.42467e-18 0.0161636
2.24438 -6.83499e-18 0.0155111
2.26208 -1.69582e-17 0.0148964
2.27979 -3.03323e-17 0.0143165
2.29751 -4.28771e-17 0.0137697
2.31523 -3.98633e-17 0.0132533
2.33296 -4.41167e-17 0.0127659
2.3507 -3.22735e-17 0.0123054
2.36844 -2.38787e-17 0.0118707
2.38618 -1.5767e-17 0.0114599
2.40394 -1.53129e-18 0.0110721
2.42169 -4.39999e-18 0.0107057
2.43946 6.82028e-18 0.0103601
2.45723 -5.95186e-19 0.0100339
2.47501 1.23427e-18 0.00972668
2.49279 -6.41547e-18 0.00943735
2.51059 -1.40712e-17 0.00916558
2.52838 -2.07704e-17 0.00891054
2.54619 -2.83163e-17 0.00867207
2.564 -2.511e-17 0.00844959
2.58182 -2.48134e-17 0.00824312
2.59964 -2.07378e-17 0.00805234
2.61747 -1.55906e-17 0.00787751
2.63531 -5.03855e-18 0.00771856
2.65315 2.16096e-18 0.00757604
2.671 1.02278e-17 0.00745024
2.68886 1.82558e-17 0.00734202
2.70673 2.01851e-17 0.00725209
2.7246 2.84176e-17 0.00718174
2.74248 3.49467e-17 0.00713212
2.76037 3.9382e-17 0.00710498
2.77826 4.45375e-17 0.00710192
2.79617 4.54611e-17 0.00712495
2.81408 5.10393e-17 0.00717571
2.83199 4.59864e-17 0.00725572
2.84992 4.13198e-17 0.00736523
2.86785 3.57691e-17 0.00750287
2.88579 3.02698e-17 0.00766382
2.90374 2.29396e-17 0.00783852
2.9217 2.28709e-17 0.00801042
2.93966 1.53671e-17 0.00815532
2.95763 1.52486e-17 0.00824196
2.97561 1.55625e-17 0.00823725
2.9936 1.4632e-17 0.00811455
3.01159 1.54744e-17 0.00786387
3.0296 1.34354e-17 0.00749683
3.04761 1.23424e-17 0.00704421
3.06563 9.16912e-18 0.00654563
3.08366 8.93701e-18 0.00603894
3.1017 5.00402e-18 0.00555257
3.11974 4.86865e-18 0.005104
3.1378 4.70405e-18 0.00470096
3.15586 2.87939e-18 0.00434473
3.17393 4.35097e-18 0.00403252
3.19201 4.07595e-18 0.00375988
3.2101 2.57265e-18 0.00352164
3.2282 4.43773e-18 0.00331291
3.24631 3.23882e-18 0.00312913
3.26443 4.63583e-18 0.00296648
3.28255 3.95936e-18 0.00282158
3.30069 3.59449e-18 0.00269174
3.31883 2.36414e-18 0.0025746
3.33698 3.05552e-18 0.00246834
3.35515 1.63872e-18 0.00237131
3.37332 1.83842e-18 0.00228229
3.3915 1.30151e-18 0.00220014
3.40969 5.17084e-19 0.00212402
3.42789 -2.19034e-20 0.00205314
3.4461 5.95527e-19 0.00198691
3.46433 5.52535e-19 0.00192476
3.48256 2.68296e-18 0.00186629
3.5008 4.19261e-18 0.00181107
3.51905 5.46992e-18 0.00175882
3.53731 6.73897e-18 0.00170921
3.55558 7.93158e-18 0.00166205
3.57386 8.98434e-18 0.00161708
3.59215 9.92239e-18 0.00157416
3.61046 1.00757e-17 0.00153308
3.62877 1.0235e-17 0.00149376
3.64709 9.41621e-18 0.00145601
3.66543 8.71895e-18 0.00141977
3.68377 7.76617e-18 0.0013849
3.70213 6.72337e-18 0.00135135
3.72049 5.34375e-18 0.00131899
3.73887 4.89136e-18 0.0012878
3.75726 4.48947e-18 0.00125768
3.77566 4.83057e-18 0.00122858
3.79407 5.57288e-18 0.00120044
3.81249 6.64171e-18 0.00117323
3.83093 7.67774e-18 0.00114687
3.84937 7.93208e-18 0.00112135
3.86783 7.90653e-18 0.00109661
3.8863 6.73193e-18 0.00107263
3.90478 5.33532e-18 0.00104935
3.92327 3.88271e-18 0.00102677
3.94177 1.63186e-18 0.00100483
3.96029 4.81886e-19 0.000983537
3.97882 -5.78111e-20 0.000962832
3.99736 1.09077e-19 0.000942717
4.01591 8.84441e-19 0.000923147
4.03447 1.89786e-18 0.000904122
4.05305 2.56709e-18 0.000885601
4.07164 3.05501e-18 0.000867586
4.09024 2.5176e-18 0.000850038
4.10886 1.90985e-18 0.000832959
4.12749 1.32044e-18 0.000816315
4.14613 1.11657e-18 0.000800109
4.16478 9.48511e-19 0.000784307
4.18345 1.14707e-18 0.000768913
4.20213 1.30162e-18 0.000753898
4.22082 1.57502e-18 0.000739264
4.23953 1.31817e-18 0.000724984
4.25825 1.01539e-18 0.000711062
4.27698 7.83976e-19 0.00069747
4.29573 3.52026e-19 0.000684215
4.31449 2.04347e-20 0.00067127
4.33327 -1.78251e-19 0.000658641
4.35206 -9.63723e-20 0.000646303
4.37086 -4.46967e-20 0.000634262
4.38968 6.19862e-21 0.000622495
4.40851 1.46489e-19 0.000611008
4.42736 2.36091e-19 0.000599779
4.44622 4.32862e-19 0.000588814
4.46509 5.71035e-19 0.000578092
4.48398 6.53541e-19 0.000567619
4.50289 4.88307e-19 0.000557376
4.52181 2.27028e-19 0.000547368
4.54074 -1.83451e-19 0.000537577
4.55969 -5.12364e-19 0.000528008
4.57866 -7.27089e-19 0.000518644
4.59764 -8.65083e-19 0.00050949
4.61664 -8.29157e-19 0.000500531
4.63565 -6.6668e-19 0.00049177
4.65468 -3.80551e-19 0.000483193
4.67372 2.13081e-19 0.000474806
4.69278 9.10708e-19 0.000466592
4.71185 1.56383e-18 0.000458557
4.73095 2.10424e-18 0.000450687
4.75005 2.40618e-18 0.000442987
4.76918 2.40038e-18 0.000435443
4.78832 2.23949e-18 0.000428061
4.80748 1.98554e-18 0.000420827
4.82665 1.78703e-18 0.000413747
4.84584 1.64009e-18 0.000406808
4.86505 1.54854e-18 0.000400014
4.88428 1.49567e-18 0.000393355
4.90352 1.57079e-18 0.000386834
4.92278 1.44302e-18 0.000380441
4.94206 1.29299e-18 0.00037418
4.96136 9.43827e-19 0.00036804
4.98067 5.26353e-19 0.000362026
5 1.56277e-19 0.000356128
5.01935 -5.43504e-20 0.000350349
5.03872 -1.22537e-19 0.00034468
5.05811 1.3192e-21 0.000339125
5.07751 1.70359e-19 0.000333675
5.09694 4.31831e-19 0.000328334
5.11638 6.73402e-19 0.000323093
5.13584 8.76989e-19 0.000317956
5.15532 1.06484e-18 0.000312914
5.17482 1.10534e-18 0.000307971
5.19434 1.11108e-18 0.000303119
5.21388 1.0093e-18 0.000298362
5.23344 8.64935e-19 0.000293692
5.25302 7.68674e-19 0.000289112
5.27262 7.33706e-19 0.000284615
5.29224 8.25174e-19 0.000280204
5.31188 9.55622e-19 0.000275873
5.33154 1.05402e-18 0.000271624
5.35122 1.09705e-18 0.000267451
5.37092 1.05196e-18 0.000263357
5.39065 9.53889e-19 0.000259335
5.41039 8.93314e-19 0.000255389
5.43016 8.26463e-19 0.000251512
5.44994 8.27825e-19 0.000247707
5.46975 9.54591e-19 0.000243969
5.48958 1.15412e-18 0.000240299
5.50944 1.37957e-18 0.000236694
5.52931 1.56425e-18 0.000233154
5.54921 1.63321e-18 0.000229676
5.56913 1.46299e-18 0.00022626
5.58907 1.16831e-18 0.000222903
5.60904 7.81671e-19 0.000219607
5.62903 4.60099e-19 0.000216367
5.64904 3.5687e-19 0.000213185
5.66907 3.86829e-19 0.000210056
5.68913 5.33094e-19 0.000206984
5.70922 6.7933e-19 0.000203962
5.72933 7.56858e-19 0.000200994
5.74946 7.22876e-19 0.000198076
5.76961 6.6902e-19 0.000195209
5.7898 6.25158e-19 0.000192389
5.81 5.65455e-19 0.000189618
5.83023 5.36762e-19 0.000186893
5.85049 5.59893e-19 0.000184215
5.87077 5.8562e-19 0.00018158
5.89108 6.19263e-19 0.000178992
5.91142 6.23415e-19 0.000176444
5.93178 5.51868e-19 0.000173941
5.95216 4.24159e-19 0.000171478
5.97258 2.46385e-19 0.000169057
5.99302 9.22111e-20 0.000166674
6.01349 -6.32062e-20 0.000164332
6.03398 -9.78647e-20 0.000162026
6.05451 -7.65186e-20 0.00015976
6.07506 -4.73667e-20 0.000157529
6.09564 4.36081e-20 0.000155336
6.11625 1.02376e-19 0.000153176
6.13688 1.27512e-19 0.000151053
6.15755 5.08559e-20 0.000148962
6.17824 -6.22151e-20 0.000146907
6.19897 -2.42679e-19 0.000144882
6.21972 -4.25313e-19 0.000142892
6.24051 -5.27049e-19 0.000140931
6.26132 -5.22565e-19 0.000139003
6.28216 -4.19748e-19 0.000137104
6.30304 -2.89203e-19 0.000135235
6.32395 -1.71676e-19 0.000133395
6.34489 -9.48438e-20 0.000131585
6.36586 -6.7646e-20 0.000129802
6.38686 -6.71058e-20 0.000128048
6.40789 -6.14031e-20 0.000126319
6.42896 3.69836e-21 0.000124619
6.45006 3.70978e-20 0.000122943
6.47119 1.20535e-19 0.000121294
6.49236 1.91146e-19 0.00011967
6.51356 2.36258e-19 0.000118071
6.5348 2.61298e-19 0.000116495
6.55607 2.46916e-19 0.000114944
6.57737 1.94331e-19 0.000113416
6.59871 6.14854e-20 0.000111912
6.62008 -7.34832e-20 0.000110429
6.6415 -2.04674e-19 0.000108969
6.66294 -3.03076e-19 0.000107531
6.68443 -3.55883e-19 0.000106114
6.70595 -3.67705e-19 0.000104718
6.72751 -3.55319e-19 0.000103343
6.74911 -3.89405e-19 0.000101988
6.77074 -4.16697e-19 0.000100654
6.79241 -4.2553e-19 9.93377e-05
6.81413 -3.6243e-19 9.8042e-05
6.83588 -2.29634e-19 9.67644e-05
6.85767 -4.96833e-20 9.55062e-05
6.8795 1.53822e-19 9.42653e-05
6.90138 3.11631e-19 9.30433e-05
6.92329 4.12357e-19 9.18381e-05
6.94524 4.13864e-19 9.0651e-05
6.96724 3.37318e-19 8.94801e-05
6.98928 2.32343e-19 8.83267e-05
7.01137 1.11337e-19 8.7189e-05
7.03349 3.22093e-20 8.60683e-05
7.05566 -2.28533e-20 8.49627e-05
7.07788 -4.12674e-20 8.38735e-05
7.10014 -5.81559e-20 8.27988e-05
7.12244 -6.86096e-20 8.174e-05
7.14479 -8.52383e-20 8.06954e-05
7.16719 -1.03801e-19 7.9666e-05
7.18963 -1.09566e-19 7.86503e-05
7.21213 -1.52662e-19 7.76494e-05
7.23467 -1.88283e-19 7.66617e-05
7.25725 -2.05507e-19 7.56883e-05
7.27989 -1.85713e-19 7.47277e-05
7.30258 -1.2946e-19 7.37809e-05
7.32532 -4.24142e-20 7.28465e-05
7.34811 6.78069e-20 7.19255e-05
7.37095 1.63957e-19 7.10163e-05
7.39384 2.33715e-19 7.01202e-05
7.41679 2.75278e-19 6.92356e-05
7.43978 2.88155e-19 6.83635e-05
7.46284 2.86443e-19 6.75026e-05
7.48595 2.50184e-19 6.66539e-05
7.50911 1.83446e-19 6.5816e-05
7.53233 1.05466e-19 6.49898e-05
7.55561 3.45763e-20 6.4174e-05
7.57894 -1.09735e-20 6.33697e-05
7.60234 -3.73872e-20 6.25755e-05
7.62579 -3.57101e-20 6.17923e-05
7.64931 -2.00539e-22 6.10188e-05
7.67288 6.31839e-20 6.02561e-05
7.69652 1.29882e-19 5.95028e-05
7.72022 1.70826e-19 5.87599e-05
7.74398 1.77587e-19 5.80261e-05
7.76781 1.29564e-19 5.73024e-05
7.7917 2.78835e-20 5.65875e-05
7.81566 -9.9267e-20 5.58824e-05
7.83968 -2.13409e-19 5.51858e-05
7.86378 -2.85388e-19 5.44986e-05
7.88794 -3.08608e-19 5.38198e-05
7.91217 -2.98131e-19 5.31501e-05
7.93648 -2.64544e-19 5.24884e-05
7.96085 -2.34529e-19 5.18356e-05
7.9853 -2.04988e-19 5.11905e-05
8.00983 -1.81999e-19 5.05541e-05
8.03443 -1.55626e-19 4.99251e-05
8.0591 -1.13212e-19 4.93045e-05
8.08386 -7.01201e-20 4.86912e-05
8.10869 -5.17051e-20 4.8086e-05
8.13361 -7.3934e-20 4.74878e-05
8.1586 -1.41017e-19 4.68974e-05
8.18368 -2.21575e-19 4.63139e-05
8.20884 -2.59934e-19 4.57379e-05
8.23409 -2.35005e-19 4.51686e-05
8.25943 -1.46443e-19 4.46067e-05
8.28486 -3.34011e-20 4.40511e-05
8.31038 6.66924e-20 4.35027e-05
8.33598 1.35861e-19 4.29604e-05
8.36169 1.7539e-19 4.24251e-05
8.38748 1.9319e-19 4.18959e-05
8.41338 1.93839e-19 4.13733e-05
8.43937 1.68254e-19 4.08565e-05
8.46547 1.23657e-19 4.03462e-05
8.49166 8.29736e-20 3.98416e-05
8.51797 6.01868e-20 3.93432e-05
8.54437 6.17967e-20 3.88503e-05
8.57089 7.25571e-20 3.83636e-05
8.59752 8.62165e-20 3.78821e-05
8.62426 1.01104e-19 3.74065e-05
8.65112 1.04537e-19 3.6936e-05
8.67809 9.30294e-20 3.64713e-05
8.70518 6.03067e-20 3.60115e-05
8.7324 1.40436e-20 3.55572e-05
8.75974 -3.02999e-20 3.51078e-05
8.78721 -6.11256e-20 3.46637e-05
8.81482 -6.97422e-20 3.42242e-05
8.84255 -5.23931e-20 3.379e-05
8.87042 -1.28719e-20 3.33602e-05
8.89844 3.51084e-20 3.29355e-05
8.92659 7.44459e-20 3.25151e-05
8.9549 8.40626e-20 3.20995e-05
8.98335 5.83224e-20 3.16882e-05
9.01196 6.18677e-21 3.12815e-05
9.04073 -5.90527e-20 3.08789e-05
9.06966 -1.2029e-19 3.04808e-05
9.09875 -1.65257e-19 3.00866e-05
9.12802 -1.95069e-19 2.96968e-05
9.15746 -2.03786e-19 2.93107e-05
9.18709 -1.87338e-19 2.89289e-05
9.2169 -1.54834e-19 2.85507e-05
9.2469 -1.20491e-19 2.81765e-05
9.27709 -8.87555e-20 2.78058e-05
9.30749 -5.60582e-20 2.7439e-05
9.3381 -1.99855e-20 2.70755e-05
9.36893 2.42333e-20 2.67158e-05
9.39998 6.80779e-20 2.63593e-05
9.43125 9.20732e-20 2.60064e-05
9.46277 8.08639e-20 2.56566e-05
9.49453 3.18559e-20 2.53103e-05
9.52655 -3.65102e-20 2.49668e-05
9.55883 -9.02058e-20 2.46267e-05
9.59138 -1.14608e-19 2.42893e-05
9.62422 -1.22592e-19 2.3955e-05
9.65735 -1.21895e-19 2.36233e-05
9.69079 -1.08945e-19 2.32947e-05
9.72455 -8.96544e-20 2.29684e-05
9.75865 -7.86712e-20 2.26449e-05
9.79309 -8.26137e-20 2.23236e-05
9.8279 -8.7929e-20 2.2005e-05
9.8631 -8.66996e-20 2.16884e-05
9.89869 -8.21912e-20 2.13742e-05
9.93471 -7.20234e-20 2.10619e-05
9.97117 -5.22085e-20 2.07517e-05
10.0081 -3.21988e-20 2.04431e-05
10.0455 -2.8829e-20 2.01365e-05
10.0835 -4.72843e-20 1.98311e-05
10.122 -7.87915e-20 1.95275e-05
10.1611 -9.78617e-20 1.92248e-05
10.2008 -6.86602e-20 1.89234e-05
10.2412 -1.08539e-21 1.86227e-05
10.2824 4.82263e-20 1.83229e-05
10.3244 6.10657e-20 1.80232e-05
10.3672 5.52135e-20 1.77239e-05
10.4109 3.72322e-20 1.74242e-05
10.4557 5.15709e-21 1.71241e-05
10.5017 -1.70916e-20 1.68228e-05
10.5489 -4.35899e-21 1.65203e-05
10.5976 3.16348e-20 1.62153e-05
10.6479 6.65762e-20 1.59076e-05
10.7002 4.90636e-20 1.55957e-05
10.7547 -2.51335e-21 1.52787e-05
10.8119 -4.91021e-20 1.49543e-05
10.8724 -8.7463e-20 1.46206e-05
10.9373 -8.36299e-20 1.42727e-05
11.0083 -6.14583e-20 1.39048e-05
11.0884 -6.92462e-20 1.35028e-05
11.1861 -4.13995e-20 1.30326e-05


==> anc/HERMITE/GAMMA01/iFp_FRG.txt <==
-11.1861 -6.65591e-20 1.30567e-05
-11.0884 -4.56816e-20 1.35285e-05
-11.0083 -3.58149e-20 1.39315e-05
-10.9373 -4.65901e-20 1.43007e-05
-10.8724 -3.10468e-20 1.46494e-05
-10.8119 -3.48754e-20 1.49843e-05
-10.7547 -3.67936e-20 1.53095e-05
-10.7002 -1.45708e-20 1.56276e-05
-10.6479 5.53625e-20 1.59403e-05
-10.5976 1.15484e-19 1.62491e-05
-10.5489 1.3602e-19 1.65549e-05
-10.5017 9.72578e-20 1.68586e-05
-10.4557 3.20425e-20 1.71607e-05
-10.4109 -2.68323e-20 1.74618e-05
-10.3672 -3.42227e-20 1.77624e-05
-10.3244 -2.34596e-21 1.80628e-05
-10.2824 4.19115e-20 1.83634e-05
-10.2412 5.45266e-20 1.86643e-05
-10.2008 3.57484e-20 1.89659e-05
-10.1611 -5.66416e-21 1.92684e-05
-10.122 -3.61017e-20 1.9572e-05
-10.0835 -4.90799e-20 1.98768e-05
-10.0455 -3.08629e-20 2.01831e-05
-10.0081 9.79424e-21 2.04909e-05
-9.97117 6.50187e-20 2.08005e-05
-9.93471 1.01999e-19 2.11119e-05
-9.89869 1.10431e-19 2.14252e-05
-9.8631 8.44455e-20 2.17407e-05
-9.8279 5.03815e-20 2.20583e-05
-9.79309 2.48073e-20 2.23782e-05
-9.75865 2.7803e-20 2.27005e-05
-9.72455 5.20439e-20 2.30253e-05
-9.69079 9.76403e-20 2.33526e-05
-9.65735 1.4288e-19 2.36827e-05
-9.62422 1.85293e-19 2.40154e-05
-9.59138 2.0579e-19 2.43511e-05
-9.55883 2.05732e-19 2.46896e-05
-9.52655 1.7925e-19 2.50311e-05
-9.49453 1.42998e-19 2.53758e-05
-9.46277 1.0502e-19 2.57235e-05
-9.43125 8.69113e-20 2.60746e-05
-9.39998 9.13054e-20 2.64289e-05
-9.36893 1.23748e-19 2.67866e-05
-9.3381 1.69604e-19 2.71478e-05
-9.30749 2.22002e-19 2.75125e-05
-9.27709 2.56716e-19 2.78809e-05
-9.2469 2.70782e-19 2.82529e-05
-9.2169 2.53565e-19 2.86287e-05
-9.18709 2.22536e-19 2.90084e-05
-9.15746 1.81069e-19 2.93919e-05
-9.12802 1.43217e-19 2.97795e-05
-9.09875 1.09661e-19 3.01711e-05
-9.06966 8.64562e-20 3.05668e-05
-9.04073 6.11963e-20 3.09668e-05
-9.01196 4.41053e-20 3.1371e-05
-8.98335 2.72739e-20 3.17796e-05
-8.9549 2.10571e-20 3.21927e-05
-8.92659 1.72394e-20 3.26102e-05
-8.89844 2.2062e-20 3.30323e-05
-8.87042 3.04333e-20 3.34591e-05
-8.84255 4.81801e-20 3.38906e-05
-8.81482 6.61488e-20 3.4327e-05
-8.78721 8.41393e-20 3.47682e-05
-8.75974 8.61724e-20 3.52145e-05
-8.7324 7.31155e-20 3.56658e-05
-8.70518 3.70379e-20 3.61223e-05
-8.67809 -9.99155e-21 3.6584e-05
-8.65112 -6.36723e-20 3.70511e-05
-8.62426 -1.05341e-19 3.75235e-05
-8.59752 -1.28709e-19 3.80015e-05
-8.57089 -1.23489e-19 3.84851e-05
-8.54437 -9.75514e-20 3.89744e-05
-8.51797 -4.6482e-20 3.94694e-05
-8.49166 2.1135e-20 3.99703e-05
-8.46547 1.06305e-19 4.04772e-05
-8.43937 1.92908e-19 4.09901e-05
-8.41338 2.81554e-19 4.15092e-05
-8.38748 3.50286e-19 4.20345e-05
-8.36169 4.00579e-19 4.25662e-05
-8.33598 4.17636e-19 4.31044e-05
-8.31038 4.1476e-19 4.36491e-05
-8.28486 3.85337e-19 4.42004e-05
-8.25943 3.49821e-19 4.47586e-05
-8.23409 3.03427e-19 4.53236e-05
-8.20884 2.67849e-19 4.58956e-05
-8.18368 2.40122e-19 4.64747e-05
-8.1586 2.2475e-19 4.7061e-05
-8.13361 2.22923e-19 4.76547e-05
-8.10869 2.31219e-19 4.82557e-05
-8.08386 2.37626e-19 4.88644e-05
-8.0591 2.49024e-19 4.94807e-05
-8.03443 2.48055e-19 5.01048e-05
-8.00983 2.45966e-19 5.07369e-05
-7.9853 2.23416e-19 5.1377e-05
-7.96085 1.91283e-19 5.20253e-05
-7.93648 1.40956e-19 5.26819e-05
-7.91217 9.29662e-20 5.33469e-05
-7.88794 5.55767e-20 5.40205e-05
-7.86378 4.07345e-20 5.47029e-05
-7.83968 4.90124e-20 5.53941e-05
-7.81566 1.00985e-19 5.60943e-05
-7.7917 1.67417e-19 5.68037e-05
-7.76781 2.57921e-19 5.75223e-05
-7.74398 3.44391e-19 5.82505e-05
-7.72022 4.29029e-19 5.89882e-05
-7.69652 4.95073e-19 5.97356e-05
-7.67288 5.47155e-19 6.0493e-05
-7.64931 5.82763e-19 6.12604e-05
-7.62579 6.11115e-19 6.20381e-05
-7.60234 6.28562e-19 6.28262e-05
-7.57894 6.50743e-19 6.36249e-05
-7.55561 6.66344e-19 6.44343e-05
-7.53233 6.9201e-19 6.52546e-05
-7.50911 7.21463e-19 6.60861e-05
-7.48595 7.70068e-19 6.69288e-05
-7.46284 8.18146e-19 6.7783e-05
-7.43978 8.71757e-19 6.86489e-05
-7.41679 9.10672e-19 6.95266e-05
-7.39384 9.30958e-19 7.04164e-05
-7.37095 9.15865e-19 7.13184e-05
-7.34811 8.82656e-19 7.22329e-05
-7.32532 8.18696e-19 7.31601e-05
-7.30258 7.54918e-19 7.41002e-05
-7.27989 6.75247e-19 7.50533e-05
-7.25725 6.12438e-19 7.60198e-05
-7.23467 5.54961e-19 7.69998e-05
-7.21213 5.2591e-19 7.79936e-05
-7.18963 5.12541e-19 7.90014e-05
-7.16719 5.24407e-19 8.00234e-05
-7.14479 5.46458e-19 8.10599e-05
-7.12244 6.03461e-19 8.21112e-05
-7.10014 6.74579e-19 8.31774e-05
-7.07788 7.6782e-19 8.42589e-05
-7.05566 8.67466e-19 8.53559e-05
-7.03349 9.63265e-19 8.64687e-05
-7.01137 1.04946e-18 8.75975e-05
-6.98928 1.11805e-18 8.87426e-05
-6.96724 1.14159e-18 8.99044e-05
-6.94524 1.14511e-18 9.1083e-05
-6.92329 1.10991e-18 9.22788e-05
-6.90138 1.05184e-18 9.34922e-05
-6.8795 9.76027e-19 9.47233e-05
-6.85767 8.8387e-19 9.59726e-05
-6.83588 7.71205e-19 9.72403e-05
-6.81413 6.65783e-19 9.85267e-05
-6.79241 5.60549e-19 9.98323e-05
-6.77074 4.75862e-19 0.000101157
-6.74911 4.13317e-19 0.000102502
-6.72751 3.86464e-19 0.000103867
-6.70595 3.64856e-19 0.000105252
-6.68443 3.85955e-19 0.000106659
-6.66294 3.91426e-19 0.000108086
-6.6415 3.95924e-19 0.000109535
-6.62008 3.88068e-19 0.000111006
-6.59871 3.4476e-19 0.0001125
-6.57737 2.76399e-19 0.000114016
-6.55607 1.90665e-19 0.000115556
-6.5348 8.69235e-20 0.000117119
-6.51356 -7.59205e-21 0.000118707
-6.49236 -7.56115e-20 0.000120319
-6.47119 -1.08012e-19 0.000121956
-6.45006 -1.35759e-19 0.000123618
-6.42896 -1.3704e-19 0.000125306
-6.40789 -1.53098e-19 0.000127021
-6.38686 -1.88515e-19 0.000128763
-6.36586 -2.34751e-19 0.000130532
-6.34489 -2.81745e-19 0.00013233
-6.32395 -3.25765e-19 0.000134156
-6.30304 -3.29605e-19 0.000136011
-6.28216 -2.89556e-19 0.000137896
-6.26132 -2.46899e-19 0.000139811
-6.24051 -1.56112e-19 0.000141756
-6.21972 -6.67601e-20 0.000143733
-6.19897 1.03942e-20 0.000145742
-6.17824 1.03418e-19 0.000147783
-6.15755 1.90481e-19 0.000149858
-6.13688 3.22513e-19 0.000151966
-6.11625 4.51413e-19 0.000154109
-6.09564 6.15691e-19 0.000156288
-6.07506 7.83808e-19 0.000158502
-6.05451 9.58682e-19 0.000160752
-6.03398 1.1047e-18 0.00016304
-6.01349 1.19452e-18 0.000165366
-5.99302 1.25325e-18 0.000167731
-5.97258 1.28101e-18 0.000170136
-5.95216 1.30959e-18 0.000172581
-5.93178 1.33894e-18 0.000175067
-5.91142 1.38491e-18 0.000177595
-5.89108 1.47226e-18 0.000180166
-5.87077 1.60605e-18 0.000182781
-5.85049 1.73745e-18 0.000185441
-5.83023 1.85126e-18 0.000188146
-5.81 1.94606e-18 0.000190898
-5.7898 1.96044e-18 0.000193697
-5.76961 1.90796e-18 0.000196545
-5.74946 1.79907e-18 0.000199443
-5.72933 1.64461e-18 0.000202391
-5.70922 1.44926e-18 0.00020539
-5.68913 1.23e-18 0.000208442
-5.66907 1.03867e-18 0.000211548
-5.64904 8.97066e-19 0.000214708
-5.62903 7.53647e-19 0.000217925
-5.60904 6.78672e-19 0.000221199
-5.58907 6.44022e-19 0.000224531
-5.56913 7.12204e-19 0.000227923
-5.54921 7.76833e-19 0.000231376
-5.52931 8.60372e-19 0.000234891
-5.50944 9.21031e-19 0.00023847
-5.48958 1.01692e-18 0.000242114
-5.46975 1.1096e-18 0.000245824
-5.44994 1.23157e-18 0.000249602
-5.43016 1.33046e-18 0.000253449
-5.41039 1.42889e-18 0.000257368
-5.39065 1.4994e-18 0.000261359
-5.37092 1.59675e-18 0.000265424
-5.35122 1.65517e-18 0.000269565
-5.33154 1.71454e-18 0.000273784
-5.31188 1.8995e-18 0.000278082
-5.29224 2.0829e-18 0.000282462
-5.27262 2.35393e-18 0.000286925
-5.25302 2.61382e-18 0.000291472
-5.23344 2.83525e-18 0.000296107
-5.21388 2.98821e-18 0.000300831
-5.19434 3.08213e-18 0.000305646
-5.17482 3.07155e-18 0.000310555
-5.15532 2.92739e-18 0.000315559
-5.13584 2.71736e-18 0.000320661
-5.11638 2.48152e-18 0.000325863
-5.09694 2.28382e-18 0.000331167
-5.07751 1.98017e-18 0.000336577
-5.05811 1.83807e-18 0.000342094
-5.03872 1.69346e-18 0.000347722
-5.01935 1.57832e-18 0.000353462
-5 1.45045e-18 0.000359318
-4.98067 1.33627e-18 0.000365292
-4.96136 1.26517e-18 0.000371388
-4.94206 1.16659e-18 0.000377609
-4.92278 1.11949e-18 0.000383957
-4.90352 1.21013e-18 0.000390436
-4.88428 1.32466e-18 0.000397049
-4.86505 1.48571e-18 0.0004038
-4.84584 1.789e-18 0.000410693
-4.82665 2.14216e-18 0.00041773
-4.80748 2.48336e-18 0.000424916
-4.78832 2.91639e-18 0.000432255
-4.76918 3.28471e-18 0.00043975
-4.75005 3.64696e-18 0.000447407
-4.73095 3.88142e-18 0.000455229
-4.71185 4.06624e-18 0.000463221
-4.69278 4.07636e-18 0.000471387
-4.67372 3.97793e-18 0.000479733
-4.65468 3.79243e-18 0.000488263
-4.63565 3.64242e-18 0.000496982
-4.61664 3.26089e-18 0.000505897
-4.59764 2.8798e-18 0.000515013
-4.57866 2.48266e-18 0.000524335
-4.55969 2.18177e-18 0.00053387
-4.54074 1.8339e-18 0.000543625
-4.52181 1.75339e-18 0.000553605
-4.50289 1.48724e-18 0.000563818
-4.48398 1.52384e-18 0.000574272
-4.46509 1.48653e-18 0.000584973
-4.44622 1.62244e-18 0.00059593
-4.42736 1.95052e-18 0.000607153
-4.40851 2.20571e-18 0.000618648
-4.38968 2.34575e-18 0.000630426
-4.37086 2.72613e-18 0.000642498
-4.35206 2.8293e-18 0.000654873
-4.33327 3.02991e-18 0.000667563
-4.31449 3.05734e-18 0.000680581
-4.29573 3.02482e-18 0.000693938
-4.27698 2.59507e-18 0.000707649
-4.25825 2.24799e-18 0.000721729
-4.23953 2.00674e-18 0.000736193
-4.22082 1.89194e-18 0.00075106
-4.20213 1.6007e-18 0.000766348
-4.18345 1.55016e-18 0.000782077
-4.16478 1.54812e-18 0.00079827
-4.14613 1.58932e-18 0.000814952
-4.12749 1.76816e-18 0.00083215
-4.10886 1.68031e-18 0.000849892
-4.09024 1.74203e-18 0.000868212
-4.07164 1.65634e-18 0.000887145
-4.05305 1.40966e-18 0.000906732
-4.03447 1.53289e-18 0.000927015
-4.01591 1.18799e-18 0.000948043
-3.99736 1.5128e-18 0.000969869
-3.97882 1.93638e-18 0.00099255
-3.96029 2.78666e-18 0.00101615
-3.94177 3.44139e-18 0.00104073
-3.92327 4.48821e-18 0.00106638
-3.90478 5.55926e-18 0.00109315
-3.8863 6.93032e-18 0.00112115
-3.86783 8.04845e-18 0.00115044
-3.84937 9.16705e-18 0.00118112
-3.83093 1.07658e-17 0.00121327
-3.81249 1.23168e-17 0.00124698
-3.79407 1.41703e-17 0.00128234
-3.77566 1.63922e-17 0.00131944
-3.75726 1.82286e-17 0.00135839
-3.73887 2.07564e-17 0.0013993
-3.72049 2.28694e-17 0.00144231
-3.70213 2.58779e-17 0.0014876
-3.68377 2.88578e-17 0.0015354
-3.66543 3.25333e-17 0.00158599
-3.64709 3.59972e-17 0.00163972
-3.62877 3.94244e-17 0.00169702
-3.61046 4.22994e-17 0.00175837
-3.59215 4.45045e-17 0.0018243
-3.57386 4.68977e-17 0.0018953
-3.55558 4.84796e-17 0.00197182
-3.53731 4.99642e-17 0.00205414
-3.51905 5.14852e-17 0.00214231
-3.5008 5.22154e-17 0.00223604
-3.48256 5.38133e-17 0.00233468
-3.46433 5.48471e-17 0.00243715
-3.4461 5.51112e-17 0.00254198
-3.42789 5.51518e-17 0.00264739
-3.40969 5.43764e-17 0.0027514
-3.3915 5.30629e-17 0.002852
-3.37332 5.07199e-17 0.00294726
-3.35515 4.84352e-17 0.00303556
-3.33698 4.53471e-17 0.00311568
-3.31883 4.25121e-17 0.00318687
-3.30069 4.00931e-17 0.00324892
-3.28255 3.55418e-17 0.00330209
-3.26443 3.37122e-17 0.00334712
-3.24631 2.97015e-17 0.00338508
-3.2282 2.71084e-17 0.00341732
-3.2101 2.22568e-17 0.00344535
-3.19201 1.96694e-17 0.00347075
-3.17393 1.64538e-17 0.00349507
-3.15586 1.34855e-17 0.0035198
-3.1378 1.13941e-17 0.00354629
-3.11974 8.04737e-18 0.00357571
-3.1017 7.71796e-18 0.00360908
-3.08366 7.67678e-18 0.00364722
-3.06563 7.85011e-18 0.00369078
-3.04761 7.65312e-18 0.00374025
-3.0296 9.17299e-18 0.00379596
-3.01159 1.00506e-17 0.00385814
-2.9936 1.18755e-17 0.00392692
-2.97561 1.37337e-17 0.00400235
-2.95763 1.54517e-17 0.00408444
-2.93966 1.62283e-17 0.00417316
-2.9217 1.70664e-17 0.00426848
-2.90374 1.71854e-17 0.00437037
-2.88579 1.77981e-17 0.0044788
-2.86785 1.84788e-17 0.00459379
-2.84992 1.709e-17 0.00471536
-2.83199 1.52982e-17 0.00484357
-2.81408 1.8065e-17 0.00497853
-2.79617 1.67929e-17 0.00512036
-2.77826 1.9958e-17 0.00526925
-2.76037 1.97113e-17 0.00542538
-2.74248 2.30241e-17 0.00558901
-2.7246 2.6824e-17 0.00576042
-2.70673 3.13417e-17 0.00593992
-2.68886 3.16353e-17 0.00612785
-2.671 3.69196e-17 0.0063246
-2.65315 3.70466e-17 0.0065306
-2.63531 4.04053e-17 0.0067463
-2.61747 3.67268e-17 0.0069722
-2.59964 3.65919e-17 0.00720884
-2.58182 3.66353e-17 0.00745681
-2.564 2.90719e-17 0.00771672
-2.54619 3.38594e-17 0.00798927
-2.52838 3.09951e-17 0.00827518
-2.51059 3.15111e-17 0.00857523
-2.49279 3.05724e-17 0.00889028
-2.47501 3.02591e-17 0.00922124
-2.45723 3.25825e-17 0.0095691
-2.43946 3.51942e-17 0.00993492
-2.42169 2.76768e-17 0.0103199
-2.40394 2.97834e-17 0.0107251
-2.38618 2.26298e-17 0.0111521
-2.36844 2.09299e-17 0.0116023
-2.3507 2.4374e-17 0.0120773
-2.33296 1.92342e-17 0.0125787
-2.31523 2.62873e-17 0.0131084
-2.29751 2.378e-17 0.0136686
-2.27979 2.16333e-17 0.0142613
-2.26208 2.51758e-17 0.0148891
-2.24438 4.9557e-17 0.0155546
-2.22668 4.36314e-17 0.0162607
-2.20898 5.64821e-17 0.0170105
-2.19129 5.9183e-17 0.0178077
-2.17361 8.27624e-17 0.0186559
-2.15593 8.62183e-17 0.0195596
-2.13826 8.78614e-17 0.0205234
-2.1206 1.3027e-16 0.0215524
-2.10294 1.20553e-16 0.0226524
-2.08528 1.48692e-16 0.0238299
-2.06763 1.36103e-16 0.0250919
-2.04998 1.6136e-16 0.0264464
-2.03234 1.65467e-16 0.0279023
-2.01471 1.34338e-16 0.0294695
-1.99708 1.71827e-16 0.0311593
-1.97945 1.44969e-16 0.0329842
-1.96183 1.04764e-16 0.0349586
-1.94422 1.49232e-16 0.0370985
-1.92661 1.31253e-16 0.0394225
-1.909 8.11574e-17 0.0419512
-1.8914 1.09637e-16 0.0447088
-1.87381 1.25391e-16 0.0477227
-1.85622 8.90442e-17 0.0510242
-1.83863 6.38632e-17 0.05465
-1.82105 8.6206e-17 0.0586421
-1.80347 1.58627e-16 0.0630494
-1.7859 3.72851e-18 0.0679291
-1.76833 2.20294e-16 0.073348
-1.75076 3.16095e-17 0.0793845
-1.7332 3.99429e-17 0.0861311
-1.71565 2.42463e-16 0.093697
-1.69809 -1.21275e-16 0.102212
-1.68055 -4.97593e-17 0.111831
-1.663 2.85908e-16 0.12274
-1.64546 -2.2087e-16 0.135161
-1.62793 1.51106e-16 0.149364
-1.6104 7.3616e-16 0.165676
-1.59287 9.63848e-16 0.184495
-1.57535 8.74929e-17 0.206313
-1.55783 1.72458e-15 0.231736
-1.54031 4.11003e-16 0.261517
-1.5228 9.7708e-16 0.296607
-1.50529 2.88411e-15 0.338205
-1.48779 3.11413e-15 0.387849
-1.47029 6.26258e-16 0.447529
-1.45279 3.23353e-15 0.519839
-1.4353 4.88324e-15 0.608209
-1.41781 9.12519e-15 0.717183
-1.40032 3.48667e-15 0.852819
-1.38284 2.17246e-14 1.02312
-1.36536 -1.33563e-14 1.23845
-1.34788 3.25735e-14 1.51162
-1.33041 2.70847e-14 1.85705
-1.31293 1.09386e-13 2.28774
-1.29547 8.89769e-14 2.80905
-1.278 -1.48262e-13 3.40898
-1.26054 2.12769e-13 4.04975
-1.24308 2.39543e-13 4.67
-1.22563 1.88118e-13 5.20494
-1.20818 8.91872e-13 5.61314
-1.19073 1.22503e-13 5.89006
-1.17328 7.71611e-13 6.05755
-1.15584 3.51941e-13 6.1447
-1.1384 6.5291e-13 6.17183
-1.12096 1.02806e-12 6.14552
-1.10353 2.58471e-13 6.05902
-1.08609 2.26391e-13 5.89866
-1.06866 6.56961e-13 5.65106
-1.05124 6.91205e-13 5.31213
-1.03381 1.48e-13 4.89182
-1.01639 3.73299e-13 4.41449
-0.998969 3.4806e-13 3.91228
-0.981551 2.10033e-13 3.41714
-0.964136 2.26889e-13 2.95382
-0.946723 8.51736e-14 2.53746
-0.929312 5.83966e-14 2.1742
-0.911904 8.34912e-14 1.86376
-0.894497 4.44755e-14 1.60198
-0.877093 2.86368e-14 1.38298
-0.859691 7.42916e-16 1.20044
-0.842291 2.25595e-14 1.04843
-0.824893 4.27225e-15 0.921656
-0.807497 2.17891e-14 0.815626
-0.790103 5.8323e-15 0.726599
-0.77271 3.34125e-15 0.651506
-0.75532 6.39825e-15 0.587847
-0.737931 2.91817e-16 0.533599
-0.720544 3.36887e-15 0.487122
-0.703159 4.47537e-15 0.447091
-0.685776 -2.17141e-15 0.41243
-0.668394 1.68401e-15 0.382265
-0.651013 1.09453e-15 0.355884
-0.633635 1.35027e-16 0.332702
-0.616257 -8.47914e-17 0.312242
-0.598881 4.96019e-16 0.294108
-0.581507 2.234e-16 0.277971
-0.564134 4.08683e-16 0.26356
-0.546762 8.14832e-16 0.250645
-0.529392 8.68469e-16 0.239035
-0.512023 4.48246e-16 0.228568
-0.494655 8.91671e-16 0.219107
-0.477288 8.70061e-16 0.210535
-0.459922 9.75405e-16 0.202753
-0.442558 7.80256e-16 0.195673
-0.425194 9.55234e-16 0.189222
-0.407832 8.52915e-16 0.183337
-0.39047 7.05374e-16 0.177961
-0.373109 4.992e-16 0.173047
-0.355749 5.99595e-16 0.168553
-0.338391 7.43614e-17 0.164441
-0.321032 1.80328e-16 0.160679
-0.303675 -6.96691e-17 0.157238
-0.286318 1.96887e-16 0.154095
-0.268962 -1.18421e-16 0.151226
-0.251607 -3.12879e-16 0.148613
-0.234252 -1.25549e-16 0.146238
-0.216898 1.08275e-16 0.144085
-0.199544 -4.88139e-16 0.142143
-0.182191 -1.93997e-16 0.140399
-0.164838 -2.08576e-16 0.138842
-0.147486 -2.50398e-16 0.137465
-0.130134 -1.85729e-16 0.136259
-0.112782 -2.85794e-16 0.135217
-0.0954304 -1.53641e-16 0.134334
-0.0780791 -1.449e-16 0.133606
-0.060728 -2.14466e-17 0.133027
-0.043377 4.14666e-16 0.132596
-0.0260262 -3.15537e-16 0.13231
-0.00867539 3.47576e-16 0.132167
0.00867539 2.00917e-16 0.132167
0.0260262 9.66874e-17 0.13231
0.043377 2.6914e-17 0.132596
0.060728 1.41371e-16 0.133027
0.0780791 1.10254e-16 0.133606
0.0954304 5.0161e-16 0.134334
0.112782 8.28069e-17 0.135217
0.130134 4.91671e-16 0.136259
0.147486 3.51734e-16 0.137465
0.164838 3.0807e-16 0.138842
0.182191 4.85176e-16 0.140399
0.199544 5.11343e-16 0.142143
0.216898 1.7804e-16 0.144085
0.234252 5.75191e-16 0.146238
0.251607 5.16219e-16 0.148613
0.268962 3.52208e-16 0.151226
0.286318 9.22493e-17 0.154095
0.303675 2.51905e-16 0.157238
0.321032 -4.71969e-17 0.160679
0.338391 2.52086e-17 0.164441
0.355749 -5.62154e-16 0.168553
0.373109 -2.42937e-16 0.173047
0.39047 -6.07268e-16 0.177961
0.407832 -5.02914e-16 0.183337
0.425194 -6.67358e-16 0.189222
0.442558 -5.23154e-16 0.195673
0.459922 -4.88685e-16 0.202753
0.477288 -4.81258e-16 0.210535
0.494655 -3.70175e-16 0.219107
0.512023 -3.67893e-16 0.228568
0.529392 -2.45841e-16 0.239035
0.546762 -4.72326e-16 0.250645
0.564134 -4.94137e-16 0.26356
0.581507 -2.96436e-16 0.277971
0.598881 1.62684e-16 0.294108
0.616257 2.78909e-16 0.312242
0.633635 -1.3427e-16 0.332702
0.651013 -1.05483e-15 0.355884
0.668394 -1.37298e-15 0.382265
0.685776 1.61507e-15 0.41243
0.703159 -4.0707e-15 0.447091
0.720544 -1.73283e-15 0.487122
0.737931 -3.72331e-16 0.533599
0.75532 -2.41597e-15 0.587847
0.77271 -3.39469e-15 0.651506
0.790103 -5.03382e-15 0.726599
0.807497 -1.63303e-14 0.815626
0.824893 -1.63947e-15 0.921656
0.842291 -1.57139e-14 1.04843
0.859691 -8.2015e-15 1.20044
0.877093 -2.76321e-14 1.38298
0.894497 -1.67233e-14 1.60198
0.911904 -9.93552e-14 1.86376
0.929312 -4.82388e-14 2.1742
0.946723 -6.28048e-14 2.53746
0.964136 -1.91764e-13 2.95382
0.981551 -1.68563e-13 3.41714
0.998969 -3.12767e-13 3.91228
1.01639 -3.93499e-13 4.41449
1.03381 -1.38732e-13 4.89182
1.05124 -5.18206e-13 5.31213
1.06866 -9.76661e-13 5.65106
1.08609 -3.82281e-13 5.89866
1.10353 -3.38513e-13 6.05902
1.12096 -6.84708e-13 6.14552
1.1384 -9.00853e-13 6.17183
1.15584 -2.74168e-13 6.1447
1.17328 -7.3724e-13 6.05755
1.19073 -3.86897e-14 5.89006
1.20818 -7.38783e-13 5.61314
1.22563 -2.10698e-13 5.20494
1.24308 -3.20047e-13 4.67
1.26054 -3.41398e-13 4.04975
1.278 1.14879e-13 3.40898
1.29547 -1.26111e-13 2.80905
1.31293 -1.26408e-13 2.28774
1.33041 -2.38368e-14 1.85705
1.34788 -5.49432e-14 1.51162
1.36536 5.83074e-15 1.23845
1.38284 -2.99007e-14 1.02312
1.40032 -6.67696e-15 0.852819
1.41781 -1.30175e-14 0.717183
1.4353 -8.62736e-15 0.608209
1.45279 -4.95515e-15 0.519839
1.47029 -3.85732e-15 0.447529
1.48779 -6.30339e-15 0.387849
1.50529 -3.33387e-15 0.338205
1.5228 -1.63853e-15 0.296607
1.54031 -8.17825e-16 0.261517
1.55783 -1.96283e-15 0.231736
1.57535 -4.61178e-16 0.206313
1.59287 -1.24488e-15 0.184495
1.6104 -1.17862e-15 0.165676
1.62793 -4.90951e-16 0.149364
1.64546 -3.03007e-16 0.135161
1.663 -6.26642e-16 0.12274
1.68055 -2.53816e-16 0.111831
1.69809 -1.34467e-16 0.102212
1.71565 -3.57446e-16 0.093697
1.7332 -1.34806e-16 0.0861311
1.75076 -1.06055e-16 0.0793845
1.76833 -2.7679e-16 0.073348
1.7859 -8.95506e-17 0.0679291
1.80347 -2.52821e-16 0.0630494
1.82105 -1.93007e-16 0.0586421
1.83863 -1.29929e-16 0.05465
1.85622 -1.38206e-16 0.0510242
1.87381 -1.82291e-16 0.0477227
1.8914 -1.4702e-16 0.0447088
1.909 -1.04493e-16 0.0419512
1.92661 -1.59225e-16 0.0394225
1.94422 -1.82566e-16 0.0370985
1.96183 -1.14555e-16 0.0349586
1.97945 -1.64018e-16 0.0329842
1.99708 -1.94022e-16 0.0311593
2.01471 -1.46468e-16 0.0294695
2.03234 -1.88663e-16 0.0279023
2.04998 -1.7062e-16 0.0264464
2.06763 -1.6027e-16 0.0250919
2.08528 -1.65364e-16 0.0238299
2.10294 -1.29993e-16 0.0226524
2.1206 -1.42885e-16 0.0215524
2.13826 -1.01867e-16 0.0205234
2.15593 -9.55605e-17 0.0195596
2.17361 -8.84015e-17 0.0186559
2.19129 -6.49761e-17 0.0178077
2.20898 -6.06685e-17 0.0170105
2.22668 -4.55644e-17 0.0162607
2.24438 -5.57566e-17 0.0155546
2.26208 -3.01364e-17 0.0148891
2.27979 -2.64145e-17 0.0142613
2.29751 -2.40856e-17 0.0136686
2.31523 -2.83738e-17 0.0131084
2.33296 -2.26618e-17 0.0125787
2.3507 -2.752e-17 0.0120773
2.36844 -2.46824e-17 0.0116023
2.38618 -2.61681e-17 0.0111521
2.40394 -3.23176e-17 0.0107251
2.42169 -3.02207e-17 0.0103199
2.43946 -4.02899e-17 0.00993492
2.45723 -3.56207e-17 0.0095691
2.47501 -3.24365e-17 0.00922124
2.49279 -3.23247e-17 0.00889028
2.51059 -3.28784e-17 0.00857523
2.52838 -3.33648e-17 0.00827518
2.54619 -3.60219e-17 0.00798927
2.564 -3.16335e-17 0.00771672
2.58182 -3.85379e-17 0.00745681
2.59964 -3.75761e-17 0.00720884
2.61747 -3.77305e-17 0.0069722
2.63531 -4.11272e-17 0.0067463
2.65315 -3.84918e-17 0.0065306
2.671 -3.7642e-17 0.0063246
2.68886 -3.29537e-17 0.00612785
2.70673 -3.24976e-17 0.00593992
2.7246 -2.72298e-17 0.00576042
2.74248 -2.34772e-17 0.00558901
2.76037 -1.98968e-17 0.00542538
2.77826 -2.08113e-17 0.00526925
2.79617 -1.69488e-17 0.00512036
2.81408 -1.88673e-17 0.00497853
2.83199 -1.57675e-17 0.00484357
2.84992 -1.75337e-17 0.00471536
2.86785 -1.88725e-17 0.00459379
2.88579 -1.80642e-17 0.0044788
2.90374 -1.73407e-17 0.00437037
2.9217 -1.65845e-17 0.00426848
2.93966 -1.61668e-17 0.00417316
2.95763 -1.47487e-17 0.00408444
2.97561 -1.37497e-17 0.00400235
2.9936 -1.14226e-17 0.00392692
3.01159 -9.54806e-18 0.00385814
3.0296 -8.34642e-18 0.00379596
3.04761 -7.06716e-18 0.00374025
3.06563 -6.78562e-18 0.00369078
3.08366 -6.64141e-18 0.00364722
3.1017 -6.42385e-18 0.00360908
3.11974 -6.36286e-18 0.00357571
3.1378 -9.45958e-18 0.00354629
3.15586 -1.12591e-17 0.0035198
3.17393 -1.47702e-17 0.00349507
3.19201 -1.85584e-17 0.00347075
3.2101 -2.14061e-17 0.00344535
3.2282 -2.66579e-17 0.00341732
3.24631 -2.98781e-17 0.00338508
3.26443 -3.55073e-17 0.00334712
3.28255 -3.75048e-17 0.00330209
3.30069 -4.28281e-17 0.00324892
3.31883 -4.47889e-17 0.00318687
3.33698 -4.8175e-17 0.00311568
3.35515 -5.02934e-17 0.00303556
3.37332 -5.25432e-17 0.00294726
3.3915 -5.44552e-17 0.002852
3.40969 -5.5875e-17 0.0027514
3.42789 -5.56894e-17 0.00264739
3.4461 -5.59585e-17 0.00254198
3.46433 -5.5512e-17 0.00243715
3.48256 -5.48414e-17 0.00233468
3.5008 -5.29648e-17 0.00223604
3.51905 -5.19655e-17 0.00214231
3.53731 -5.02829e-17 0.00205414
3.55558 -4.81397e-17 0.00197182
3.57386 -4.63515e-17 0.0018953
3.59215 -4.40927e-17 0.0018243
3.61046 -4.27268e-17 0.00175837
3.62877 -4.07801e-17 0.00169702
3.64709 -3.84804e-17 0.00163972
3.66543 -3.61862e-17 0.00158599
3.68377 -3.33566e-17 0.0015354
3.70213 -3.0632e-17 0.0014876
3.72049 -2.74807e-17 0.00144231
3.73887 -2.48014e-17 0.0013993
3.75726 -2.21783e-17 0.00135839
3.77566 -1.98343e-17 0.00131944
3.79407 -1.72925e-17 0.00128234
3.81249 -1.487e-17 0.00124698
3.83093 -1.25926e-17 0.00121327
3.84937 -1.00535e-17 0.00118112
3.86783 -8.29293e-18 0.00115044
3.8863 -6.58004e-18 0.00112115
3.90478 -5.1564e-18 0.00109315
3.92327 -4.08073e-18 0.00106638
3.94177 -3.35596e-18 0.00104073
3.96029 -3.10397e-18 0.00101615
3.97882 -2.55478e-18 0.00099255
3.99736 -2.28622e-18 0.000969869
4.01591 -1.84839e-18 0.000948043
4.03447 -1.84559e-18 0.000927015
4.05305 -1.54021e-18 0.000906732
4.07164 -1.6767e-18 0.000887145
4.09024 -1.88437e-18 0.000868212
4.10886 -2.21588e-18 0.000849892
4.12749 -2.59723e-18 0.00083215
4.14613 -2.3945e-18 0.000814952
4.16478 -2.19659e-18 0.00079827
4.18345 -1.92598e-18 0.000782077
4.20213 -1.90288e-18 0.000766348
4.22082 -2.02734e-18 0.00075106
4.23953 -2.1788e-18 0.000736193
4.25825 -2.42073e-18 0.000721729
4.27698 -2.84302e-18 0.000707649
4.29573 -3.33567e-18 0.000693938
4.31449 -3.39832e-18 0.000680581
4.33327 -3.38501e-18 0.000667563
4.35206 -3.20948e-18 0.000654873
4.37086 -3.10943e-18 0.000642498
4.38968 -2.79502e-18 0.000630426
4.40851 -2.53137e-18 0.000618648
4.42736 -2.19169e-18 0.000607153
4.44622 -1.88187e-18 0.00059593
4.46509 -1.70837e-18 0.000584973
4.48398 -1.60533e-18 0.000574272
4.50289 -1.44381e-18 0.000563818
4.52181 -1.53642e-18 0.000553605
4.54074 -1.60702e-18 0.000543625
4.55969 -1.92585e-18 0.00053387
4.57866 -2.25794e-18 0.000524335
4.59764 -2.64599e-18 0.000515013
4.61664 -3.03415e-18 0.000505897
4.63565 -3.44232e-18 0.000496982
4.65468 -3.66566e-18 0.000488263
4.67372 -3.90566e-18 0.000479733
4.69278 -4.02526e-18 0.000471387
4.71185 -3.97383e-18 0.000463221
4.73095 -3.78528e-18 0.000455229
4.75005 -3.63469e-18 0.000447407
4.76918 -3.33842e-18 0.00043975
4.78832 -3.01266e-18 0.000432255
4.80748 -2.67478e-18 0.000424916
4.82665 -2.38952e-18 0.00041773
4.84584 -2.02756e-18 0.000410693
4.86505 -1.71823e-18 0.0004038
4.88428 -1.50081e-18 0.000397049
4.90352 -1.36791e-18 0.000390436
4.92278 -1.26137e-18 0.000383957
4.94206 -1.32311e-18 0.000377609
4.96136 -1.4215e-18 0.000371388
4.98067 -1.49331e-18 0.000365292
5 -1.59199e-18 0.000359318
5.01935 -1.69156e-18 0.000353462
5.03872 -1.79384e-18 0.000347722
5.05811 -1.90133e-18 0.000342094
5.07751 -2.03351e-18 0.000336577
5.09694 -2.29508e-18 0.000331167
5.11638 -2.50261e-18 0.000325863
5.13584 -2.72318e-18 0.000320661
5.15532 -2.92866e-18 0.000315559
5.17482 -3.04006e-18 0.000310555
5.19434 -3.02582e-18 0.000305646
5.21388 -2.91627e-18 0.000300831
5.23344 -2.77474e-18 0.000296107
5.25302 -2.55883e-18 0.000291472
5.27262 -2.31172e-18 0.000286925
5.29224 -2.07045e-18 0.000282462
5.31188 -1.91425e-18 0.000278082
5.33154 -1.754e-18 0.000273784
5.35122 -1.68409e-18 0.000269565
5.37092 -1.60504e-18 0.000265424
5.39065 -1.52228e-18 0.000261359
5.41039 -1.47407e-18 0.000257368
5.43016 -1.38619e-18 0.000253449
5.44994 -1.29923e-18 0.000249602
5.46975 -1.1789e-18 0.000245824
5.48958 -1.07231e-18 0.000242114
5.50944 -9.49485e-19 0.00023847
5.52931 -8.74359e-19 0.000234891
5.54921 -7.83385e-19 0.000231376
5.56913 -7.18623e-19 0.000227923
5.58907 -6.65975e-19 0.000224531
5.60904 -6.83592e-19 0.000221199
5.62903 -7.52414e-19 0.000217925
5.64904 -9.05475e-19 0.000214708
5.66907 -1.03e-18 0.000211548
5.68913 -1.22023e-18 0.000208442
5.70922 -1.43771e-18 0.00020539
5.72933 -1.64166e-18 0.000202391
5.74946 -1.80019e-18 0.000199443
5.76961 -1.90638e-18 0.000196545
5.7898 -1.94388e-18 0.000193697
5.81 -1.94656e-18 0.000190898
5.83023 -1.86412e-18 0.000188146
5.85049 -1.74654e-18 0.000185441
5.87077 -1.61426e-18 0.000182781
5.89108 -1.47767e-18 0.000180166
5.91142 -1.38227e-18 0.000177595
5.93178 -1.33984e-18 0.000175067
5.95216 -1.3137e-18 0.000172581
5.97258 -1.28868e-18 0.000170136
5.99302 -1.25648e-18 0.000167731
6.01349 -1.20259e-18 0.000165366
6.03398 -1.1183e-18 0.00016304
6.05451 -9.68101e-19 0.000160752
6.07506 -7.9148e-19 0.000158502
6.09564 -6.2142e-19 0.000156288
6.11625 -4.55913e-19 0.000154109
6.13688 -3.31498e-19 0.000151966
6.15755 -2.06981e-19 0.000149858
6.17824 -1.12679e-19 0.000147783
6.19897 -2.54405e-20 0.000145742
6.21972 6.13498e-20 0.000143733
6.24051 1.54229e-19 0.000141756
6.26132 2.44121e-19 0.000139811
6.28216 2.88911e-19 0.000137896
6.30304 3.30037e-19 0.000136011
6.32395 3.17012e-19 0.000134156
6.34489 2.72913e-19 0.00013233
6.36586 2.23143e-19 0.000130532
6.38686 1.80498e-19 0.000128763
6.40789 1.48679e-19 0.000127021
6.42896 1.26656e-19 0.000125306
6.45006 1.26279e-19 0.000123618
6.47119 1.10191e-19 0.000121956
6.49236 7.17983e-20 0.000120319
6.51356 2.19405e-21 0.000118707
6.5348 -8.65112e-20 0.000117119
6.55607 -1.89114e-19 0.000115556
6.57737 -2.76167e-19 0.000114016
6.59871 -3.44877e-19 0.0001125
6.62008 -3.90007e-19 0.000111006
6.6415 -3.97214e-19 0.000109535
6.66294 -3.9134e-19 0.000108086
6.68443 -3.82934e-19 0.000106659
6.70595 -3.6311e-19 0.000105252
6.72751 -3.84819e-19 0.000103867
6.74911 -4.14852e-19 0.000102502
6.77074 -4.77235e-19 0.000101157
6.79241 -5.6205e-19 9.98323e-05
6.81413 -6.69622e-19 9.85267e-05
6.83588 -7.7469e-19 9.72403e-05
6.85767 -8.85377e-19 9.59726e-05
6.8795 -9.80581e-19 9.47233e-05
6.90138 -1.05296e-18 9.34922e-05
6.92329 -1.10843e-18 9.22788e-05
6.94524 -1.14703e-18 9.1083e-05
6.96724 -1.14335e-18 8.99044e-05
6.98928 -1.11804e-18 8.87426e-05
7.01137 -1.05143e-18 8.75975e-05
7.03349 -9.67576e-19 8.64687e-05
7.05566 -8.70997e-19 8.53559e-05
7.07788 -7.71449e-19 8.42589e-05
7.10014 -6.7762e-19 8.31774e-05
7.12244 -6.03827e-19 8.21112e-05
7.14479 -5.48875e-19 8.10599e-05
7.16719 -5.25905e-19 8.00234e-05
7.18963 -5.12319e-19 7.90014e-05
7.21213 -5.27781e-19 7.79936e-05
7.23467 -5.56879e-19 7.69998e-05
7.25725 -6.15488e-19 7.60198e-05
7.27989 -6.79207e-19 7.50533e-05
7.30258 -7.56481e-19 7.41002e-05
7.32532 -8.21086e-19 7.31601e-05
7.34811 -8.85011e-19 7.22329e-05
7.37095 -9.17566e-19 7.13184e-05
7.39384 -9.32783e-19 7.04164e-05
7.41679 -9.09423e-19 6.95266e-05
7.43978 -8.72871e-19 6.86489e-05
7.46284 -8.19986e-19 6.7783e-05
7.48595 -7.70681e-19 6.69288e-05
7.50911 -7.23521e-19 6.60861e-05
7.53233 -6.93768e-19 6.52546e-05
7.55561 -6.68689e-19 6.44343e-05
7.57894 -6.52818e-19 6.36249e-05
7.60234 -6.32149e-19 6.28262e-05
7.62579 -6.14517e-19 6.20381e-05
7.64931 -5.86402e-19 6.12604e-05
7.67288 -5.48863e-19 6.0493e-05
7.69652 -4.97053e-19 5.97356e-05
7.72022 -4.31329e-19 5.89882e-05
7.74398 -3.46557e-19 5.82505e-05
7.76781 -2.59717e-19 5.75223e-05
7.7917 -1.68489e-19 5.68037e-05
7.81566 -1.02273e-19 5.60943e-05
7.83968 -5.06321e-20 5.53941e-05
7.86378 -4.16659e-20 5.47029e-05
7.88794 -5.68914e-20 5.40205e-05
7.91217 -9.5442e-20 5.33469e-05
7.93648 -1.42933e-19 5.26819e-05
7.96085 -1.9321e-19 5.20253e-05
7.9853 -2.25824e-19 5.1377e-05
8.00983 -2.48322e-19 5.07369e-05
8.03443 -2.4927e-19 5.01048e-05
8.0591 -2.49315e-19 4.94807e-05
8.08386 -2.38119e-19 4.88644e-05
8.10869 -2.33233e-19 4.82557e-05
8.13361 -2.23707e-19 4.76547e-05
8.1586 -2.26002e-19 4.7061e-05
8.18368 -2.41036e-19 4.64747e-05
8.20884 -2.68088e-19 4.58956e-05
8.23409 -3.03471e-19 4.53236e-05
8.25943 -3.50239e-19 4.47586e-05
8.28486 -3.85777e-19 4.42004e-05
8.31038 -4.15671e-19 4.36491e-05
8.33598 -4.19394e-19 4.31044e-05
8.36169 -4.01602e-19 4.25662e-05
8.38748 -3.51178e-19 4.20345e-05
8.41338 -2.82378e-19 4.15092e-05
8.43937 -1.93794e-19 4.09901e-05
8.46547 -1.07128e-19 4.04772e-05
8.49166 -2.19722e-20 3.99703e-05
8.51797 4.52305e-20 3.94694e-05
8.54437 9.65362e-20 3.89744e-05
8.57089 1.22576e-19 3.84851e-05
8.59752 1.27395e-19 3.80015e-05
8.62426 1.04395e-19 3.75235e-05
8.65112 6.29254e-20 3.70511e-05
8.67809 9.14487e-21 3.6584e-05
8.70518 -3.78774e-20 3.61223e-05
8.7324 -7.42484e-20 3.56658e-05
8.75974 -8.65954e-20 3.52145e-05
8.78721 -8.5159e-20 3.47682e-05
8.81482 -6.65267e-20 3.4327e-05
8.84255 -4.87537e-20 3.38906e-05
8.87042 -3.13257e-20 3.34591e-05
8.89844 -2.2868e-20 3.30323e-05
8.92659 -1.76181e-20 3.26102e-05
8.9549 -2.15628e-20 3.21927e-05
8.98335 -2.74025e-20 3.17796e-05
9.01196 -4.43547e-20 3.1371e-05
9.04073 -6.17625e-20 3.09668e-05
9.06966 -8.70859e-20 3.05668e-05
9.09875 -1.10273e-19 3.01711e-05
9.12802 -1.43755e-19 2.97795e-05
9.15746 -1.81658e-19 2.93919e-05
9.18709 -2.22675e-19 2.90084e-05
9.2169 -2.54113e-19 2.86287e-05
9.2469 -2.71113e-19 2.82529e-05
9.27709 -2.56953e-19 2.78809e-05
9.30749 -2.22503e-19 2.75125e-05
9.3381 -1.70326e-19 2.71478e-05
9.36893 -1.23912e-19 2.67866e-05
9.39998 -9.17043e-20 2.64289e-05
9.43125 -8.74978e-20 2.60746e-05
9.46277 -1.05578e-19 2.57235e-05
9.49453 -1.43529e-19 2.53758e-05
9.52655 -1.79894e-19 2.50311e-05
9.55883 -2.06349e-19 2.46896e-05
9.59138 -2.06395e-19 2.43511e-05
9.62422 -1.85565e-19 2.40154e-05
9.65735 -1.43322e-19 2.36827e-05
9.69079 -9.78794e-20 2.33526e-05
9.72455 -5.2469e-20 2.30253e-05
9.75865 -2.81234e-20 2.27005e-05
9.79309 -2.50048e-20 2.23782e-05
9.8279 -5.06596e-20 2.20583e-05
9.8631 -8.45704e-20 2.17407e-05
9.89869 -1.10974e-19 2.14252e-05
9.93471 -1.02652e-19 2.11119e-05
9.97117 -6.5362e-20 2.08005e-05
10.0081 -1.00817e-20 2.04909e-05
10.0455 3.04032e-20 2.01831e-05
10.0835 4.8883e-20 1.98768e-05
10.122 3.57413e-20 1.9572e-05
10.1611 5.38518e-21 1.92684e-05
10.2008 -3.59682e-20 1.89659e-05
10.2412 -5.46952e-20 1.86643e-05
10.2824 -4.22302e-20 1.83634e-05
10.3244 2.30699e-21 1.80628e-05
10.3672 3.3912e-20 1.77624e-05
10.4109 2.67551e-20 1.74618e-05
10.4557 -3.21587e-20 1.71607e-05
10.5017 -9.75037e-20 1.68586e-05
10.5489 -1.36231e-19 1.65549e-05
10.5976 -1.15564e-19 1.62491e-05
10.6479 -5.55666e-20 1.59403e-05
10.7002 1.43868e-20 1.56276e-05
10.7547 3.6598e-20 1.53095e-05
10.8119 3.45848e-20 1.49843e-05
10.8724 3.08181e-20 1.46494e-05
10.9373 4.64343e-20 1.43007e-05
11.0083 3.56157e-20 1.39315e-05
11.0884 4.54806e-20 1.35285e-05
11.1861 6.64098e-20 1.30567e-05


==> anc/HERMITE/GAMMA01/iFp_OneLoopFRG.txt <==
-11.1861 1.05011e-24 1.3083e-05
-11.0884 7.8271e-24 1.35562e-05
-11.0083 -4.50278e-24 1.39603e-05
-10.9373 -7.27225e-24 1.43306e-05
-10.8724 -1.71913e-23 1.46803e-05
-10.8119 1.94166e-23 1.50163e-05
-10.7547 -8.11012e-25 1.53425e-05
-10.7002 8.80962e-24 1.56616e-05
-10.6479 -6.29134e-24 1.59754e-05
-10.5976 -1.32032e-23 1.62851e-05
-10.5489 -4.76034e-24 1.65919e-05
-10.5017 -3.94536e-24 1.68966e-05
-10.4557 8.33019e-24 1.71997e-05
-10.4109 3.2919e-24 1.75019e-05
-10.3672 -9.32489e-24 1.78035e-05
-10.3244 -5.0501e-24 1.81049e-05
-10.2824 -1.55242e-23 1.84064e-05
-10.2412 -2.80413e-24 1.87084e-05
-10.2008 -1.30501e-23 1.90111e-05
-10.1611 1.57698e-23 1.93147e-05
-10.122 3.45792e-23 1.96193e-05
-10.0835 -2.03257e-23 1.99252e-05
-10.0455 2.63505e-23 2.02326e-05
-10.0081 -1.30177e-23 2.05416e-05
-9.97117 -1.63799e-23 2.08522e-05
-9.93471 -5.78006e-24 2.11648e-05
-9.89869 -2.4713e-23 2.14793e-05
-9.8631 -6.39276e-24 2.17959e-05
-9.8279 -2.27867e-23 2.21147e-05
-9.79309 1.57701e-23 2.24358e-05
-9.75865 -3.21992e-23 2.27593e-05
-9.72455 5.17739e-23 2.30853e-05
-9.69079 -2.24272e-23 2.34139e-05
-9.65735 5.26936e-24 2.37452e-05
-9.62422 2.99003e-23 2.40793e-05
-9.59138 1.347e-23 2.44162e-05
-9.55883 2.01235e-23 2.47561e-05
-9.52655 1.79874e-23 2.5099e-05
-9.49453 -3.77913e-23 2.5445e-05
-9.46277 1.93054e-23 2.57942e-05
-9.43125 -1.5469e-23 2.61466e-05
-9.39998 -2.72215e-24 2.65023e-05
-9.36893 -1.93054e-23 2.68615e-05
-9.3381 -8.93548e-24 2.72242e-05
-9.30749 -4.59685e-23 2.75904e-05
-9.27709 -1.6128e-23 2.79602e-05
-9.2469 -1.03968e-23 2.83338e-05
-9.2169 4.27333e-23 2.87111e-05
-9.18709 1.64749e-23 2.90923e-05
-9.15746 -3.73875e-23 2.94775e-05
-9.12802 -3.49693e-24 2.98666e-05
-9.09875 -2.43245e-23 3.02598e-05
-9.06966 -4.56303e-24 3.06572e-05
-9.04073 1.05044e-23 3.10588e-05
-9.01196 -2.12074e-23 3.14648e-05
-8.98335 -4.68419e-23 3.18751e-05
-8.9549 -1.08835e-23 3.22899e-05
-8.92659 -5.90984e-25 3.27092e-05
-8.89844 -2.82227e-23 3.31332e-05
-8.87042 -7.75067e-24 3.35619e-05
-8.84255 -3.18071e-23 3.39953e-05
-8.81482 7.685e-24 3.44336e-05
-8.78721 3.28802e-24 3.48769e-05
-8.75974 -7.20656e-23 3.53252e-05
-8.7324 -1.01077e-23 3.57786e-05
-8.70518 -6.8485e-24 3.62372e-05
-8.67809 5.48328e-23 3.6701e-05
-8.65112 -5.03156e-24 3.71703e-05
-8.62426 -3.32672e-23 3.7645e-05
-8.59752 6.10459e-23 3.81252e-05
-8.57089 1.47737e-23 3.86111e-05
-8.54437 -2.62386e-23 3.91027e-05
-8.51797 -5.68898e-23 3.96001e-05
-8.49166 2.47399e-23 4.01034e-05
-8.46547 1.39343e-23 4.06128e-05
-8.43937 1.46969e-23 4.11282e-05
-8.41338 6.09747e-23 4.16498e-05
-8.38748 -6.20413e-23 4.21778e-05
-8.36169 -6.79457e-23 4.27121e-05
-8.33598 3.65029e-23 4.3253e-05
-8.31038 1.64761e-23 4.38004e-05
-8.28486 -4.95026e-23 4.43546e-05
-8.25943 -2.69519e-23 4.49156e-05
-8.23409 2.21039e-23 4.54835e-05
-8.20884 -2.05602e-23 4.60584e-05
-8.18368 1.238e-23 4.66405e-05
-8.1586 2.19473e-23 4.72299e-05
-8.13361 1.08514e-23 4.78266e-05
-8.10869 4.97406e-24 4.84309e-05
-8.08386 -5.35973e-23 4.90427e-05
-8.0591 8.16954e-24 4.96623e-05
-8.03443 8.39713e-23 5.02898e-05
-8.00983 -1.87624e-23 5.09252e-05
-7.9853 4.91803e-24 5.15688e-05
-7.96085 1.64784e-23 5.22206e-05
-7.93648 1.56873e-23 5.28808e-05
-7.91217 1.16065e-22 5.35495e-05
-7.88794 1.11394e-23 5.42268e-05
-7.86378 2.02671e-23 5.49129e-05
-7.83968 9.21495e-23 5.5608e-05
-7.81566 -8.68551e-23 5.63121e-05
-7.7917 1.80598e-23 5.70255e-05
-7.76781 -3.08495e-23 5.77482e-05
-7.74398 -1.73057e-23 5.84805e-05
-7.72022 -5.66878e-23 5.92224e-05
-7.69652 5.82797e-23 5.99741e-05
-7.67288 3.52411e-23 6.07359e-05
-7.64931 4.15467e-23 6.15078e-05
-7.62579 -5.54589e-23 6.229e-05
-7.60234 -6.00536e-23 6.30827e-05
-7.57894 1.58766e-23 6.38861e-05
-7.55561 -8.43824e-25 6.47003e-05
-7.53233 -3.08784e-23 6.55255e-05
-7.50911 1.00246e-22 6.6362e-05
-7.48595 -1.43771e-23 6.72098e-05
-7.46284 4.17595e-23 6.80691e-05
-7.43978 5.41867e-23 6.89403e-05
-7.41679 -2.73466e-23 6.98234e-05
-7.39384 1.06586e-22 7.07186e-05
-7.37095 6.8389e-23 7.16262e-05
-7.34811 1.54463e-22 7.25464e-05
-7.32532 -6.79174e-23 7.34794e-05
-7.30258 -1.36344e-22 7.44253e-05
-7.27989 1.72181e-22 7.53845e-05
-7.25725 6.73395e-23 7.6357e-05
-7.23467 -1.00141e-22 7.73433e-05
-7.21213 -1.90216e-23 7.83434e-05
-7.18963 -3.19826e-23 7.93577e-05
-7.16719 -1.22301e-23 8.03863e-05
-7.14479 1.22448e-22 8.14295e-05
-7.12244 -1.26235e-22 8.24876e-05
-7.10014 1.68266e-22 8.35609e-05
-7.07788 9.2098e-23 8.46495e-05
-7.05566 1.91012e-22 8.57537e-05
-7.03349 -1.76539e-22 8.68739e-05
-7.01137 1.12082e-22 8.80102e-05
-6.98928 8.77215e-23 8.9163e-05
-6.96724 1.72651e-22 9.03326e-05
-6.94524 -1.21154e-23 9.15192e-05
-6.92329 1.1956e-22 9.27232e-05
-6.90138 -3.0191e-23 9.39448e-05
-6.8795 1.13632e-22 9.51844e-05
-6.85767 -2.82641e-24 9.64423e-05
-6.83588 8.27809e-23 9.77187e-05
-6.81413 7.44226e-23 9.90141e-05
-6.79241 1.61474e-22 0.000100329
-6.77074 -1.23513e-22 0.000101663
-6.74911 -3.02319e-23 0.000103017
-6.72751 7.69261e-23 0.000104392
-6.70595 -1.11068e-22 0.000105787
-6.68443 2.16356e-22 0.000107203
-6.66294 2.52649e-22 0.000108641
-6.6415 -4.70047e-23 0.000110101
-6.62008 -6.49e-23 0.000111583
-6.59871 -6.5977e-23 0.000113087
-6.57737 -1.35534e-22 0.000114615
-6.55607 -1.95576e-23 0.000116166
-6.5348 8.74959e-23 0.00011774
-6.51356 1.9751e-23 0.00011934
-6.49236 3.84559e-22 0.000120964
-6.47119 -2.33951e-22 0.000122613
-6.45006 -3.03498e-22 0.000124288
-6.42896 -5.15003e-23 0.000125989
-6.40789 6.59319e-23 0.000127717
-6.38686 4.08772e-23 0.000129472
-6.36586 -1.29588e-23 0.000131255
-6.34489 2.14705e-22 0.000133066
-6.32395 -3.22315e-22 0.000134906
-6.30304 8.24362e-23 0.000136775
-6.28216 -2.18042e-22 0.000138674
-6.26132 -1.16318e-22 0.000140603
-6.24051 -1.85827e-23 0.000142564
-6.21972 -4.16174e-23 0.000144556
-6.19897 -1.40283e-22 0.00014658
-6.17824 -1.62365e-22 0.000148637
-6.15755 2.07134e-22 0.000150728
-6.13688 2.77648e-22 0.000152853
-6.11625 -1.97553e-22 0.000155012
-6.09564 -1.63129e-22 0.000157207
-6.07506 1.48033e-22 0.000159439
-6.05451 1.86487e-22 0.000161707
-6.03398 9.66696e-23 0.000164013
-6.01349 3.11984e-22 0.000166357
-5.99302 -5.17628e-23 0.000168741
-5.97258 1.23313e-22 0.000171164
-5.95216 -4.67455e-23 0.000173628
-5.93178 -1.60313e-22 0.000176134
-5.91142 -1.7978e-22 0.000178682
-5.89108 4.69024e-23 0.000181273
-5.87077 1.6606e-22 0.000183909
-5.85049 4.44167e-23 0.00018659
-5.83023 2.05611e-22 0.000189316
-5.81 8.44798e-23 0.00019209
-5.7898 -3.38527e-22 0.000194911
-5.76961 7.31439e-23 0.000197781
-5.74946 -3.79805e-22 0.000200701
-5.72933 -4.47815e-22 0.000203673
-5.70922 2.40639e-22 0.000206696
-5.68913 5.17744e-22 0.000209772
-5.66907 -1.87319e-22 0.000212902
-5.64904 -3.08047e-22 0.000216088
-5.62903 3.31528e-22 0.00021933
-5.60904 -1.63322e-23 0.00022263
-5.58907 6.81082e-22 0.000225989
-5.56913 -3.44737e-22 0.000229408
-5.54921 -1.35558e-22 0.000232889
-5.52931 1.02098e-22 0.000236432
-5.50944 -4.14105e-22 0.00024004
-5.48958 -3.20483e-22 0.000243713
-5.46975 4.4627e-22 0.000247454
-5.44994 5.51816e-23 0.000251263
-5.43016 7.95682e-22 0.000255141
-5.41039 2.43924e-23 0.000259092
-5.39065 -4.94037e-22 0.000263116
-5.37092 3.0998e-22 0.000267214
-5.35122 -2.38671e-22 0.000271389
-5.33154 -2.81956e-22 0.000275642
-5.31188 4.95884e-22 0.000279975
-5.29224 -1.95022e-22 0.00028439
-5.27262 4.77441e-22 0.000288888
-5.25302 1.15437e-22 0.000293472
-5.23344 -3.83286e-22 0.000298143
-5.21388 9.00738e-23 0.000302903
-5.19434 -7.24157e-22 0.000307756
-5.17482 -5.66681e-22 0.000312701
-5.15532 -1.45352e-22 0.000317743
-5.13584 -1.05776e-21 0.000322883
-5.11638 3.40093e-23 0.000328123
-5.09694 5.01976e-22 0.000333465
-5.07751 4.18409e-22 0.000338913
-5.05811 -5.00392e-22 0.000344468
-5.03872 -1.52093e-22 0.000350134
-5.01935 5.30858e-22 0.000355912
-5 -9.05266e-22 0.000361806
-4.98067 -4.98978e-22 0.000367818
-4.96136 7.1408e-22 0.000373952
-4.94206 -2.04967e-22 0.000380209
-4.92278 -8.21657e-22 0.000386594
-4.90352 -7.03246e-22 0.000393109
-4.88428 -6.16192e-22 0.000399757
-4.86505 -1.56376e-22 0.000406542
-4.84584 8.5148e-22 0.000413467
-4.82665 5.17909e-22 0.000420536
-4.80748 -3.62723e-22 0.000427752
-4.78832 -7.38343e-22 0.000435119
-4.76918 2.24455e-22 0.000442641
-4.75005 -3.66865e-22 0.000450321
-4.73095 5.196e-22 0.000458164
-4.71185 -3.2869e-22 0.000466174
-4.69278 -4.54914e-23 0.000474355
-4.67372 -4.44118e-23 0.000482712
-4.65468 -1.92352e-21 0.000491249
-4.63565 -5.89563e-22 0.000499971
-4.61664 4.45286e-22 0.000508883
-4.59764 -1.72572e-21 0.000517989
-4.57866 7.244e-22 0.000527296
-4.55969 2.83271e-22 0.000536807
-4.54074 1.91536e-21 0.000546529
-4.52181 -1.69821e-21 0.000556468
-4.50289 -6.30305e-22 0.000566628
-4.48398 1.49567e-21 0.000577017
-4.46509 -1.12231e-21 0.00058764
-4.44622 1.66271e-21 0.000598504
-4.42736 8.95933e-23 0.000609615
-4.40851 -7.57545e-22 0.00062098
-4.38968 2.04227e-21 0.000632607
-4.37086 5.44117e-22 0.000644502
-4.35206 -3.03743e-21 0.000656673
-4.33327 -1.71116e-21 0.000669129
-4.31449 2.4294e-21 0.000681876
-4.29573 -7.80411e-22 0.000694923
-4.27698 2.51969e-21 0.000708279
-4.25825 3.63369e-23 0.000721953
-4.23953 -1.63302e-22 0.000735954
-4.22082 -2.53717e-21 0.000750291
-4.20213 -2.87128e-21 0.000764974
-4.18345 2.64784e-21 0.000780013
-4.16478 2.80255e-21 0.00079542
-4.14613 -5.87739e-22 0.000811204
-4.12749 -2.47167e-21 0.000827377
-4.10886 2.23339e-21 0.000843951
-4.09024 -3.84645e-21 0.000860937
-4.07164 -5.60558e-22 0.000878349
-4.05305 2.9049e-21 0.0008962
-4.03447 -4.3489e-22 0.000914502
-4.01591 -1.0833e-22 0.000933269
-3.99736 2.71282e-22 0.000952517
-3.97882 -2.47849e-21 0.000972259
-3.96029 -3.21986e-22 0.000992513
-3.94177 8.54209e-22 0.00101329
-3.92327 1.40963e-21 0.00103462
-3.90478 -8.04717e-23 0.0010565
-3.8863 1.35033e-21 0.00107896
-3.86783 -1.06554e-21 0.00110202
-3.84937 -9.39966e-22 0.0011257
-3.83093 7.19694e-22 0.00115001
-3.81249 -3.3355e-21 0.00117499
-3.79407 1.65623e-21 0.00120064
-3.77566 6.42289e-21 0.00122699
-3.75726 -4.96037e-22 0.00125407
-3.73887 -8.78887e-22 0.0012819
-3.72049 -5.48408e-21 0.00131051
-3.70213 -4.86201e-21 0.00133992
-3.68377 -4.41604e-21 0.00137016
-3.66543 1.30073e-21 0.00140125
-3.64709 7.19992e-21 0.00143324
-3.62877 -6.59672e-21 0.00146614
-3.61046 -5.92781e-21 0.0015
-3.59215 5.30106e-21 0.00153484
-3.57386 -1.87878e-21 0.00157071
-3.55558 3.17905e-21 0.00160763
-3.53731 -8.00256e-22 0.00164565
-3.51905 -1.76244e-22 0.0016848
-3.5008 -8.4994e-21 0.00172513
-3.48256 1.58269e-23 0.00176668
-3.46433 9.061e-21 0.0018095
-3.4461 -7.23731e-22 0.00185363
-3.42789 -4.37911e-21 0.00189913
-3.40969 2.79253e-22 0.00194604
-3.3915 5.15848e-21 0.00199442
-3.37332 1.94007e-21 0.00204432
-3.35515 3.269e-22 0.00209582
-3.33698 -9.82275e-22 0.00214896
-3.31883 8.36947e-21 0.00220381
-3.30069 6.70345e-21 0.00226044
-3.28255 -8.65209e-21 0.00231893
-3.26443 -2.16372e-22 0.00237934
-3.24631 -3.32713e-22 0.00244176
-3.2282 9.50003e-21 0.00250627
-3.2101 7.8415e-21 0.00257295
-3.19201 9.43133e-21 0.00264189
-3.17393 5.99034e-21 0.00271319
-3.15586 -7.83364e-21 0.00278695
-3.1378 -4.30465e-21 0.00286328
-3.11974 9.82578e-21 0.00294228
-3.1017 1.6421e-20 0.00302407
-3.08366 -5.92527e-21 0.00310877
-3.06563 -1.23134e-20 0.00319652
-3.04761 2.53085e-20 0.00328744
-3.0296 2.32731e-21 0.00338168
-3.01159 -1.77999e-20 0.00347939
-2.9936 9.88945e-21 0.00358073
-2.97561 -1.67366e-20 0.00368586
-2.95763 -2.49599e-20 0.00379497
-2.93966 -6.57103e-21 0.00390823
-2.9217 -4.61516e-21 0.00402585
-2.90374 7.68513e-21 0.00414804
-2.88579 -1.70696e-20 0.00427501
-2.86785 7.8449e-21 0.004407
-2.84992 5.79363e-22 0.00454425
-2.83199 -1.13206e-20 0.00468703
-2.81408 4.77549e-21 0.00483562
-2.79617 -8.38412e-21 0.00499031
-2.77826 2.91836e-21 0.00515141
-2.76037 2.02101e-20 0.00531925
-2.74248 -1.8006e-20 0.00549419
-2.7246 4.17709e-20 0.00567661
-2.70673 -5.59162e-20 0.0058669
-2.68886 1.06417e-20 0.00606549
-2.671 4.31966e-20 0.00627283
-2.65315 1.32075e-20 0.0064894
-2.63531 2.52209e-20 0.00671573
-2.61747 5.07786e-20 0.00695236
-2.59964 5.28724e-20 0.00719988
-2.58182 2.77933e-20 0.00745893
-2.564 1.14528e-20 0.00773017
-2.54619 2.07713e-20 0.00801433
-2.52838 3.75578e-20 0.00831219
-2.51059 -1.04888e-20 0.00862457
-2.49279 1.23104e-20 0.00895237
-2.47501 6.51319e-20 0.00929655
-2.45723 -7.38803e-20 0.00965814
-2.43946 5.45263e-20 0.0100383
-2.42169 -4.4871e-20 0.0104381
-2.40394 -9.77471e-20 0.010859
-2.38618 -1.2404e-20 0.0113023
-2.36844 3.33221e-20 0.0117695
-2.3507 2.97909e-20 0.0122623
-2.33296 3.90895e-21 0.0127825
-2.31523 7.20458e-20 0.0133319
-2.29751 1.33904e-19 0.0139127
-2.27979 -5.3733e-20 0.0145272
-2.26208 -2.44698e-20 0.0151778
-2.24438 5.15076e-20 0.0158673
-2.22668 6.16661e-20 0.0165985
-2.20898 8.62247e-22 0.0173749
-2.19129 -1.47455e-20 0.0181998
-2.17361 1.92001e-19 0.0190772
-2.15593 -1.34035e-19 0.0200114
-2.13826 -4.11239e-20 0.021007
-2.1206 -1.70584e-19 0.0220693
-2.10294 9.14874e-20 0.0232041
-2.08528 -2.78062e-19 0.0244175
-2.06763 -7.73447e-20 0.0257168
-2.04998 3.37408e-19 0.0271096
-2.03234 1.49925e-19 0.0286048
-2.01471 -2.37066e-19 0.0302119
-1.99708 1.60135e-19 0.0319419
-1.97945 -7.84568e-19 0.0338069
-1.96183 -4.63429e-19 0.0358206
-1.94422 -3.89189e-19 0.0379984
-1.92661 2.52636e-19 0.0403576
-1.909 -4.7702e-19 0.0429179
-1.8914 -4.5849e-19 0.0457017
-1.87381 3.60106e-19 0.0487345
-1.85622 2.93997e-19 0.0520453
-1.83863 5.21594e-20 0.0556674
-1.82105 -3.35757e-20 0.0596394
-1.80347 5.22991e-19 0.0640056
-1.7859 -1.12552e-19 0.0688175
-1.76833 1.11883e-19 0.074135
-1.75076 -6.98298e-19 0.0800283
-1.7332 -1.54305e-18 0.0865798
-1.71565 7.44378e-19 0.093887
-1.69809 7.84185e-20 0.102066
-1.68055 2.55456e-19 0.111254
-1.663 4.30644e-19 0.121618
-1.64546 -2.71371e-19 0.133359
-1.62793 6.45548e-19 0.146722
-1.6104 1.16639e-18 0.162008
-1.59287 8.18883e-19 0.17959
-1.57535 -1.97036e-18 0.199931
-1.55783 -8.78567e-18 0.223619
-1.54031 -1.5314e-18 0.251401
-1.5228 7.5875e-18 0.28424
-1.50529 1.48286e-18 0.323391
-1.48779 -1.1286e-17 0.370516
-1.47029 -6.29405e-18 0.427848
-1.45279 -3.94936e-18 0.498431
-1.4353 1.73836e-18 0.586503
-1.41781 -2.26011e-17 0.698074
-1.40032 -1.18082e-17 0.841866
-1.38284 1.98676e-17 1.03085
-1.36536 3.65694e-17 1.28483
-1.34788 9.1541e-17 1.63491
-1.33041 5.86129e-17 2.13117
-1.31293 -1.44806e-16 2.85593
-1.29547 -4.40326e-17 3.94375
-1.278 9.09711e-17 5.59813
-1.26054 3.74026e-16 8.03142
-1.24308 1.175e-17 11.064
-1.22563 4.67206e-17 13.2557
-1.20818 -5.23876e-17 12.6774
-1.19073 4.17119e-16 10.0077
-1.17328 3.24253e-16 7.25731
-1.15584 3.25212e-16 5.21573
-1.1384 5.77272e-17 3.83171
-1.12096 4.68182e-17 2.90012
-1.10353 1.70335e-16 2.25989
-1.08609 -3.76048e-17 1.80724
-1.06866 -3.77275e-17 1.47798
-1.05124 -3.41243e-17 1.23211
-1.03381 -1.88657e-17 1.04416
-1.01639 8.7938e-18 0.897502
-0.998969 -6.96938e-18 0.780974
-0.981551 -3.44241e-18 0.686903
-0.964136 -1.05774e-17 0.609888
-0.946723 -6.94462e-19 0.546049
-0.929312 2.46364e-17 0.492542
-0.911904 5.20738e-18 0.447251
-0.894497 1.5673e-18 0.408572
-0.877093 3.24125e-18 0.375274
-0.859691 2.02128e-18 0.346402
-0.842291 5.76764e-19 0.321203
-0.824893 3.37045e-18 0.299076
-0.807497 1.61464e-18 0.279542
-0.790103 2.83431e-18 0.262211
-0.77271 3.19246e-18 0.246763
-0.75532 -5.21835e-19 0.232936
-0.737931 1.49667e-18 0.220512
-0.720544 9.1453e-19 0.209309
-0.703159 -3.34101e-20 0.199174
-0.685776 3.02005e-18 0.189977
-0.668394 1.86428e-19 0.181608
-0.651013 5.58887e-20 0.173974
-0.633635 -4.86245e-19 0.166992
-0.616257 -1.31907e-18 0.160594
-0.598881 -1.59523e-19 0.154719
-0.581507 -1.01262e-19 0.149315
-0.564134 5.71539e-19 0.144336
-0.546762 1.0347e-18 0.139741
-0.529392 -4.88426e-20 0.135496
-0.512023 -2.29228e-19 0.131569
-0.494655 1.35649e-18 0.127933
-0.477288 -3.03111e-19 0.124563
-0.459922 -3.27092e-19 0.121438
-0.442558 -2.17056e-19 0.118538
-0.425194 -3.0591e-19 0.115847
-0.407832 -7.30101e-19 0.113348
-0.39047 -3.78966e-19 0.111029
-0.373109 1.30305e-18 0.108877
-0.355749 2.3353e-19 0.10688
-0.338391 -1.05564e-19 0.105029
-0.321032 -7.80301e-20 0.103315
-0.303675 2.04397e-19 0.101729
-0.286318 -3.22191e-19 0.100265
-0.268962 -2.04877e-19 0.0989152
-0.251607 -1.57355e-19 0.0976746
-0.234252 6.88169e-20 0.0965377
-0.216898 3.63987e-19 0.0954997
-0.199544 4.90797e-19 0.0945563
-0.182191 5.50098e-19 0.0937038
-0.164838 -9.79419e-20 0.0929387
-0.147486 4.72313e-19 0.0922581
-0.130134 -7.50951e-21 0.0916594
-0.112782 5.32395e-19 0.0911403
-0.0954304 -5.26188e-20 0.0906989
-0.0780791 -2.43761e-20 0.0903335
-0.060728 -6.29316e-20 0.0900427
-0.043377 -2.12115e-22 0.0898256
-0.0260262 2.28274e-20 0.0896813
-0.00867539 -2.44331e-21 0.0896092
0.00867539 3.51287e-22 0.0896092
0.0260262 3.36637e-21 0.0896813
0.043377 -3.67178e-21 0.0898256
0.060728 -1.03605e-20 0.0900427
0.0780791 -2.94303e-21 0.0903335
0.0954304 2.60729e-20 0.0906989
0.112782 5.17884e-19 0.0911403
0.130134 5.175e-20 0.0916594
0.147486 4.85032e-19 0.0922581
0.164838 1.37077e-20 0.0929387
0.182191 5.60509e-19 0.0937038
0.199544 5.09233e-19 0.0945563
0.216898 6.50149e-19 0.0954997
0.234252 -2.66014e-20 0.0965377
0.251607 -5.17993e-21 0.0976746
0.268962 -9.86644e-20 0.0989152
0.286318 8.69787e-20 0.100265
0.303675 1.44748e-20 0.101729
0.321032 -3.61479e-19 0.103315
0.338391 -1.70381e-19 0.105029
0.355749 2.07649e-19 0.10688
0.373109 7.54123e-19 0.108877
0.39047 2.88675e-19 0.111029
0.407832 -1.38218e-19 0.113348
0.425194 -1.18059e-19 0.115847
0.442558 -4.72457e-19 0.118538
0.459922 5.04177e-19 0.121438
0.477288 3.73137e-19 0.124563
0.494655 9.16718e-20 0.127933
0.512023 -8.08619e-20 0.131569
0.529392 -9.71616e-19 0.135496
0.546762 2.44414e-18 0.139741
0.564134 -6.98556e-19 0.144336
0.581507 -3.62963e-20 0.149315
0.598881 6.41669e-19 0.154719
0.616257 -4.31061e-19 0.160594
0.633635 -7.45038e-19 0.166992
0.651013 4.75489e-19 0.173974
0.668394 3.22907e-19 0.181608
0.685776 -1.62194e-18 0.189977
0.703159 -7.80682e-19 0.199174
0.720544 3.55752e-18 0.209309
0.737931 1.79538e-18 0.220512
0.75532 7.59296e-19 0.232936
0.77271 -2.20954e-18 0.246763
0.790103 3.77029e-19 0.262211
0.807497 4.14255e-18 0.279542
0.824893 8.00626e-18 0.299076
0.842291 -2.86715e-19 0.321203
0.859691 4.05199e-18 0.346402
0.877093 -4.79776e-18 0.375274
0.894497 -9.90646e-19 0.408572
0.911904 6.11462e-18 0.447251
0.929312 2.04063e-17 0.492542
0.946723 -1.40219e-17 0.546049
0.964136 7.55019e-18 0.609888
0.981551 3.14772e-18 0.686903
0.998969 3.2555e-17 0.780974
1.01639 5.24166e-18 0.897502
1.03381 -1.10581e-17 1.04416
1.05124 3.54395e-17 1.23211
1.06866 -1.78433e-17 1.47798
1.08609 -5.69897e-17 1.80724
1.10353 2.01339e-17 2.25989
1.12096 7.60519e-17 2.90012
1.1384 9.47537e-17 3.83171
1.15584 -9.22204e-17 5.21573
1.17328 -2.83894e-18 7.25731
1.19073 -4.59263e-16 10.0077
1.20818 -2.54849e-16 12.6774
1.22563 -1.39551e-17 13.2557
1.24308 3.844e-16 11.064
1.26054 -5.53589e-16 8.03142
1.278 -1.54453e-16 5.59813
1.29547 -1.10603e-16 3.94375
1.31293 -3.62266e-17 2.85593
1.33041 -2.87674e-17 2.13117
1.34788 2.64884e-17 1.63491
1.36536 -3.99312e-17 1.28483
1.38284 8.95176e-19 1.03085
1.40032 1.55326e-17 0.841866
1.41781 2.98757e-17 0.698074
1.4353 -2.43752e-17 0.586503
1.45279 5.60727e-18 0.498431
1.47029 5.30941e-18 0.427848
1.48779 -1.17134e-18 0.370516
1.50529 -9.82982e-18 0.323391
1.5228 -7.45483e-19 0.28424
1.54031 -3.38845e-18 0.251401
1.55783 -5.2352e-18 0.223619
1.57535 -1.95965e-18 0.199931
1.59287 -9.08563e-19 0.17959
1.6104 -4.41279e-19 0.162008
1.62793 -4.95377e-19 0.146722
1.64546 -6.503e-19 0.133359
1.663 9.29422e-19 0.121618
1.68055 1.63398e-18 0.111254
1.69809 -2.31621e-18 0.102066
1.71565 -1.0928e-18 0.093887
1.7332 -1.88561e-18 0.0865798
1.75076 -1.36149e-19 0.0800283
1.76833 -3.32142e-19 0.074135
1.7859 1.1988e-19 0.0688175
1.80347 -2.39492e-20 0.0640056
1.82105 4.29388e-19 0.0596394
1.83863 -1.15526e-19 0.0556674
1.85622 -7.27093e-19 0.0520453
1.87381 -2.94681e-19 0.0487345
1.8914 2.28767e-19 0.0457017
1.909 8.80717e-20 0.0429179
1.92661 8.4724e-20 0.0403576
1.94422 -2.39958e-19 0.0379984
1.96183 -3.09466e-20 0.0358206
1.97945 -3.41191e-19 0.0338069
1.99708 2.16665e-19 0.0319419
2.01471 -1.99798e-19 0.0302119
2.03234 -1.32805e-19 0.0286048
2.04998 -3.23887e-19 0.0271096
2.06763 -3.39166e-21 0.0257168
2.08528 -4.58173e-20 0.0244175
2.10294 1.21201e-19 0.0232041
2.1206 2.19605e-19 0.0220693
2.13826 -6.72044e-20 0.021007
2.15593 -5.67235e-19 0.0200114
2.17361 6.43138e-20 0.0190772
2.19129 1.4396e-20 0.0181998
2.20898 6.52278e-20 0.0173749
2.22668 -7.52027e-20 0.0165985
2.24438 1.68905e-20 0.0158673
2.26208 -9.92964e-21 0.0151778
2.27979 -1.19255e-20 0.0145272
2.29751 3.01741e-20 0.0139127
2.31523 -1.06993e-20 0.0133319
2.33296 5.24055e-20 0.0127825
2.3507 -2.17697e-20 0.0122623
2.36844 -1.0791e-20 0.0117695
2.38618 1.64059e-20 0.0113023
2.40394 2.45221e-21 0.010859
2.42169 -1.08847e-20 0.0104381
2.43946 1.10817e-20 0.0100383
2.45723 1.31218e-20 0.00965814
2.47501 7.30833e-21 0.00929655
2.49279 2.50106e-20 0.00895237
2.51059 -4.90483e-20 0.00862457
2.52838 -9.5039e-21 0.00831219
2.54619 -4.35816e-20 0.00801433
2.564 1.50867e-21 0.00773017
2.58182 2.42321e-20 0.00745893
2.59964 -1.45445e-20 0.00719988
2.61747 -7.73441e-20 0.00695236
2.63531 -5.48641e-20 0.00671573
2.65315 5.17367e-20 0.0064894
2.671 -1.12741e-20 0.00627283
2.68886 5.42626e-21 0.00606549
2.70673 -6.2625e-20 0.0058669
2.7246 -5.42865e-20 0.00567661
2.74248 -9.92183e-21 0.00549419
2.76037 -2.41763e-20 0.00531925
2.77826 -3.15726e-21 0.00515141
2.79617 -5.57485e-21 0.00499031
2.81408 2.36317e-20 0.00483562
2.83199 8.22354e-21 0.00468703
2.84992 2.99546e-20 0.00454425
2.86785 -1.97159e-20 0.004407
2.88579 1.98565e-20 0.00427501
2.90374 1.04082e-20 0.00414804
2.9217 1.38617e-20 0.00402585
2.93966 1.85033e-20 0.00390823
2.95763 1.29777e-21 0.00379497
2.97561 -1.06105e-20 0.00368586
2.9936 -1.19888e-20 0.00358073
3.01159 -3.49032e-22 0.00347939
3.0296 3.64388e-21 0.00338168
3.04761 -4.85224e-21 0.00328744
3.06563 -1.0954e-20 0.00319652
3.08366 -4.53706e-21 0.00310877
3.1017 -1.25078e-20 0.00302407
3.11974 -1.89292e-21 0.00294228
3.1378 9.1731e-21 0.00286328
3.15586 8.45479e-21 0.00278695
3.17393 7.02265e-21 0.00271319
3.19201 -4.30114e-21 0.00264189
3.2101 1.13515e-20 0.00257295
3.2282 8.4362e-22 0.00250627
3.24631 5.18193e-22 0.00244176
3.26443 2.24196e-21 0.00237934
3.28255 -6.57872e-21 0.00231893
3.30069 -1.69864e-20 0.00226044
3.31883 -3.39228e-21 0.00220381
3.33698 -2.47152e-21 0.00214896
3.35515 -1.30013e-20 0.00209582
3.37332 -1.13622e-20 0.00204432
3.3915 -7.58546e-21 0.00199442
3.40969 -1.25363e-21 0.00194604
3.42789 -2.48586e-21 0.00189913
3.4461 -6.65286e-21 0.00185363
3.46433 1.26103e-21 0.0018095
3.48256 3.66912e-21 0.00176668
3.5008 -3.9283e-21 0.00172513
3.51905 5.57431e-21 0.0016848
3.53731 2.39306e-21 0.00164565
3.55558 8.36288e-22 0.00160763
3.57386 -4.08417e-22 0.00157071
3.59215 -4.75178e-21 0.00153484
3.61046 3.14735e-21 0.0015
3.62877 3.85976e-21 0.00146614
3.64709 -3.01881e-21 0.00143324
3.66543 8.76095e-22 0.00140125
3.68377 -3.82788e-21 0.00137016
3.70213 -5.53679e-21 0.00133992
3.72049 -4.71585e-21 0.00131051
3.73887 5.65535e-21 0.0012819
3.75726 3.52121e-21 0.00125407
3.77566 4.69785e-21 0.00122699
3.79407 -1.80519e-22 0.00120064
3.81249 2.75912e-21 0.00117499
3.83093 3.40937e-21 0.00115001
3.84937 -1.89766e-21 0.0011257
3.86783 -5.21498e-21 0.00110202
3.8863 -1.05566e-21 0.00107896
3.90478 2.71442e-21 0.0010565
3.92327 2.15209e-21 0.00103462
3.94177 -9.99425e-23 0.00101329
3.96029 -7.30555e-22 0.000992513
3.97882 -8.99496e-22 0.000972259
3.99736 2.81809e-22 0.000952517
4.01591 1.04088e-21 0.000933269
4.03447 -4.20762e-21 0.000914502
4.05305 -1.6866e-21 0.0008962
4.07164 -1.11301e-21 0.000878349
4.09024 -6.01464e-22 0.000860937
4.10886 -1.13427e-21 0.000843951
4.12749 -1.69729e-21 0.000827377
4.14613 -2.3538e-21 0.000811204
4.16478 -6.08743e-22 0.00079542
4.18345 2.79802e-22 0.000780013
4.20213 -2.83716e-21 0.000764974
4.22082 -6.35553e-23 0.000750291
4.23953 6.46625e-23 0.000735954
4.25825 -1.06421e-22 0.000721953
4.27698 1.57189e-21 0.000708279
4.29573 -7.31528e-22 0.000694923
4.31449 -3.72418e-23 0.000681876
4.33327 3.89049e-22 0.000669129
4.35206 5.49559e-22 0.000656673
4.37086 5.34238e-22 0.000644502
4.38968 -5.47432e-22 0.000632607
4.40851 2.38732e-22 0.00062098
4.42736 2.71996e-21 0.000609615
4.44622 -2.16327e-21 0.000598504
4.46509 -9.92103e-22 0.00058764
4.48398 5.20062e-22 0.000577017
4.50289 1.06842e-21 0.000566628
4.52181 -1.09951e-21 0.000556468
4.54074 1.22506e-21 0.000546529
4.55969 7.41872e-22 0.000536807
4.57866 -8.74419e-22 0.000527296
4.59764 -1.30852e-21 0.000517989
4.61664 -8.32456e-22 0.000508883
4.63565 -4.94514e-22 0.000499971
4.65468 -3.12728e-22 0.000491249
4.67372 -9.7972e-22 0.000482712
4.69278 -1.62144e-21 0.000474355
4.71185 7.89716e-22 0.000466174
4.73095 4.93363e-22 0.000458164
4.75005 -1.12057e-21 0.000450321
4.76918 -3.04578e-23 0.000442641
4.78832 1.8084e-21 0.000435119
4.80748 -2.03574e-22 0.000427752
4.82665 4.88473e-24 0.000420536
4.84584 7.82632e-22 0.000413467
4.86505 -2.60029e-22 0.000406542
4.88428 8.79668e-22 0.000399757
4.90352 9.21795e-24 0.000393109
4.92278 -1.09434e-21 0.000386594
4.94206 -9.40407e-22 0.000380209
4.96136 6.03701e-22 0.000373952
4.98067 -5.70362e-22 0.000367818
5 7.36586e-22 0.000361806
5.01935 -1.16156e-21 0.000355912
5.03872 -9.50038e-22 0.000350134
5.05811 -9.92713e-22 0.000344468
5.07751 -8.14395e-22 0.000338913
5.09694 -9.13121e-22 0.000333465
5.11638 5.79542e-22 0.000328123
5.13584 1.77405e-22 0.000322883
5.15532 -6.14129e-22 0.000317743
5.17482 7.18555e-22 0.000312701
5.19434 7.59357e-22 0.000307756
5.21388 3.11036e-23 0.000302903
5.23344 3.43207e-22 0.000298143
5.25302 -2.08446e-22 0.000293472
5.27262 -6.37458e-23 0.000288888
5.29224 -1.57035e-22 0.00028439
5.31188 4.35179e-22 0.000279975
5.33154 2.97783e-22 0.000275642
5.35122 -7.79175e-22 0.000271389
5.37092 2.48013e-22 0.000267214
5.39065 5.13699e-22 0.000263116
5.41039 3.80637e-23 0.000259092
5.43016 6.03121e-22 0.000255141
5.44994 3.5542e-22 0.000251263
5.46975 5.86961e-22 0.000247454
5.48958 4.57438e-23 0.000243713
5.50944 -7.20915e-22 0.00024004
5.52931 1.50545e-22 0.000236432
5.54921 3.689e-23 0.000232889
5.56913 3.60797e-22 0.000229408
5.58907 -1.54506e-22 0.000225989
5.60904 6.7822e-22 0.00022263
5.62903 -3.36781e-22 0.00021933
5.64904 -4.29338e-23 0.000216088
5.66907 -6.2578e-24 0.000212902
5.68913 -1.19621e-22 0.000209772
5.70922 -5.31347e-23 0.000206696
5.72933 3.48633e-22 0.000203673
5.74946 2.16049e-22 0.000200701
5.76961 -7.93049e-23 0.000197781
5.7898 -3.04204e-22 0.000194911
5.81 -1.06761e-22 0.00019209
5.83023 -2.88958e-23 0.000189316
5.85049 -4.20589e-22 0.00018659
5.87077 -2.54225e-22 0.000183909
5.89108 1.38899e-22 0.000181273
5.91142 1.55628e-22 0.000178682
5.93178 -3.12121e-23 0.000176134
5.95216 -1.24975e-22 0.000173628
5.97258 6.61545e-23 0.000171164
5.99302 1.63046e-23 0.000168741
6.01349 4.27322e-23 0.000166357
6.03398 1.61399e-22 0.000164013
6.05451 -3.55028e-23 0.000161707
6.07506 -1.73525e-22 0.000159439
6.09564 1.32537e-22 0.000157207
6.11625 -1.79986e-22 0.000155012
6.13688 -1.37129e-22 0.000152853
6.15755 -2.32311e-23 0.000150728
6.17824 -2.43357e-22 0.000148637
6.19897 -1.30213e-22 0.00014658
6.21972 -3.2712e-22 0.000144556
6.24051 1.21938e-22 0.000142564
6.26132 -2.64297e-22 0.000140603
6.28216 -5.11423e-23 0.000138674
6.30304 1.97091e-22 0.000136775
6.32395 3.43485e-22 0.000134906
6.34489 -7.71146e-23 0.000133066
6.36586 1.60121e-22 0.000131255
6.38686 -8.45413e-23 0.000129472
6.40789 -4.5258e-23 0.000127717
6.42896 1.25959e-22 0.000125989
6.45006 2.8046e-23 0.000124288
6.47119 -2.64003e-22 0.000122613
6.49236 2.18849e-22 0.000120964
6.51356 1.05393e-22 0.00011934
6.5348 2.71072e-22 0.00011774
6.55607 -3.58045e-23 0.000116166
6.57737 -4.99796e-23 0.000114615
6.59871 -8.01217e-23 0.000113087
6.62008 -4.61623e-23 0.000111583
6.6415 -2.65221e-22 0.000110101
6.66294 -1.05687e-22 0.000108641
6.68443 -1.3995e-22 0.000107203
6.70595 9.73534e-23 0.000105787
6.72751 1.0579e-22 0.000104392
6.74911 -3.7415e-23 0.000103017
6.77074 1.72008e-22 0.000101663
6.79241 8.28577e-23 0.000100329
6.81413 -3.00864e-22 9.90141e-05
6.83588 1.27405e-22 9.77187e-05
6.85767 5.55626e-24 9.64423e-05
6.8795 3.20588e-23 9.51844e-05
6.90138 1.38943e-22 9.39448e-05
6.92329 -8.54239e-23 9.27232e-05
6.94524 -9.48131e-23 9.15192e-05
6.96724 -7.24038e-23 9.03326e-05
6.98928 3.16739e-23 8.9163e-05
7.01137 2.68819e-23 8.80102e-05
7.03349 1.84245e-22 8.68739e-05
7.05566 3.11289e-23 8.57537e-05
7.07788 1.84794e-22 8.46495e-05
7.10014 -1.54283e-23 8.35609e-05
7.12244 6.61372e-23 8.24876e-05
7.14479 1.17801e-22 8.14295e-05
7.16719 1.32955e-22 8.03863e-05
7.18963 1.14306e-24 7.93577e-05
7.21213 4.35626e-23 7.83434e-05
7.23467 -2.31415e-23 7.73433e-05
7.25725 -1.9733e-23 7.6357e-05
7.27989 1.67281e-22 7.53845e-05
7.30258 1.11894e-22 7.44253e-05
7.32532 -2.83844e-23 7.34794e-05
7.34811 7.00261e-23 7.25464e-05
7.37095 7.5052e-23 7.16262e-05
7.39384 1.73564e-23 7.07186e-05
7.41679 5.36281e-23 6.98234e-05
7.43978 -8.32789e-24 6.89403e-05
7.46284 -1.32252e-22 6.80691e-05
7.48595 -7.29199e-23 6.72098e-05
7.50911 -4.59016e-23 6.6362e-05
7.53233 1.15507e-22 6.55255e-05
7.55561 -1.53879e-23 6.47003e-05
7.57894 -1.00315e-22 6.38861e-05
7.60234 8.55092e-23 6.30827e-05
7.62579 5.22687e-23 6.229e-05
7.64931 -8.45269e-24 6.15078e-05
7.67288 -6.08066e-23 6.07359e-05
7.69652 6.57898e-23 5.99741e-05
7.72022 -1.38029e-23 5.92224e-05
7.74398 1.46516e-24 5.84805e-05
7.76781 -5.8451e-24 5.77482e-05
7.7917 -1.51103e-23 5.70255e-05
7.81566 -1.04104e-22 5.63121e-05
7.83968 -2.31488e-23 5.5608e-05
7.86378 5.65347e-23 5.49129e-05
7.88794 -6.60748e-23 5.42268e-05
7.91217 -3.28109e-23 5.35495e-05
7.93648 -4.96777e-23 5.28808e-05
7.96085 -2.13839e-23 5.22206e-05
7.9853 -1.03078e-23 5.15688e-05
8.00983 7.56793e-25 5.09252e-05
8.03443 -3.69869e-24 5.02898e-05
8.0591 -2.08705e-23 4.96623e-05
8.08386 -2.41576e-24 4.90427e-05
8.10869 6.60432e-24 4.84309e-05
8.13361 -4.18185e-23 4.78266e-05
8.1586 -4.30933e-23 4.72299e-05
8.18368 -5.73226e-23 4.66405e-05
8.20884 1.11443e-24 4.60584e-05
8.23409 -4.25794e-23 4.54835e-05
8.25943 -5.78406e-23 4.49156e-05
8.28486 -1.05478e-22 4.43546e-05
8.31038 -4.50548e-23 4.38004e-05
8.33598 -8.29805e-24 4.3253e-05
8.36169 3.67914e-23 4.27121e-05
8.38748 -1.65043e-23 4.21778e-05
8.41338 4.55875e-23 4.16498e-05
8.43937 5.70291e-23 4.11282e-05
8.46547 -5.24388e-23 4.06128e-05
8.49166 -1.82409e-23 4.01034e-05
8.51797 -3.30975e-23 3.96001e-05
8.54437 6.50882e-23 3.91027e-05
8.57089 -7.00016e-24 3.86111e-05
8.59752 -9.1068e-24 3.81252e-05
8.62426 3.63401e-23 3.7645e-05
8.65112 1.09477e-23 3.71703e-05
8.67809 1.93576e-23 3.6701e-05
8.70518 -2.75506e-23 3.62372e-05
8.7324 3.53171e-24 3.57786e-05
8.75974 -3.20552e-23 3.53252e-05
8.78721 -5.04348e-23 3.48769e-05
8.81482 -1.9431e-23 3.44336e-05
8.84255 -2.80409e-23 3.39953e-05
8.87042 4.309e-23 3.35619e-05
8.89844 2.19899e-23 3.31332e-05
8.92659 2.34131e-23 3.27092e-05
8.9549 2.08565e-23 3.22899e-05
8.98335 2.33268e-23 3.18751e-05
9.01196 3.96433e-23 3.14648e-05
9.04073 1.33816e-23 3.10588e-05
9.06966 1.67616e-23 3.06572e-05
9.09875 3.75773e-24 3.02598e-05
9.12802 7.45109e-24 2.98666e-05
9.15746 1.59672e-23 2.94775e-05
9.18709 5.88072e-23 2.90923e-05
9.2169 -1.34959e-26 2.87111e-05
9.2469 -2.96784e-23 2.83338e-05
9.27709 3.77665e-23 2.79602e-05
9.30749 -7.47322e-24 2.75904e-05
9.3381 -2.4995e-24 2.72242e-05
9.36893 -6.73712e-24 2.68615e-05
9.39998 1.44877e-25 2.65023e-05
9.43125 -8.66589e-24 2.61466e-05
9.46277 1.88858e-23 2.57942e-05
9.49453 6.99164e-24 2.5445e-05
9.52655 2.22981e-23 2.5099e-05
9.55883 -9.24175e-24 2.47561e-05
9.59138 4.37415e-23 2.44162e-05
9.62422 -3.90868e-23 2.40793e-05
9.65735 -4.46155e-23 2.37452e-05
9.69079 4.7767e-24 2.34139e-05
9.72455 -9.74036e-24 2.30853e-05
9.75865 -1.44709e-23 2.27593e-05
9.79309 -3.16669e-23 2.24358e-05
9.8279 -2.14129e-23 2.21147e-05
9.8631 -1.61963e-23 2.17959e-05
9.89869 -2.05983e-23 2.14793e-05
9.93471 -2.01899e-23 2.11648e-05
9.97117 -1.75328e-23 2.08522e-05
10.0081 -3.31782e-23 2.05416e-05
10.0455 -1.33256e-23 2.02326e-05
10.0835 1.55462e-23 1.99252e-05
10.122 9.03923e-25 1.96193e-05
10.1611 1.24359e-23 1.93147e-05
10.2008 7.91815e-24 1.90111e-05
10.2412 1.1883e-23 1.87084e-05
10.2824 2.40925e-24 1.84064e-05
10.3244 3.15703e-24 1.81049e-05
10.3672 1.51976e-23 1.78035e-05
10.4109 4.31973e-24 1.75019e-05
10.4557 6.62957e-24 1.71997e-05
10.5017 1.40937e-23 1.68966e-05
10.5489 -9.19703e-24 1.65919e-05
10.5976 9.517e-24 1.62851e-05
10.6479 -1.30351e-23 1.59754e-05
10.7002 1.23457e-23 1.56616e-05
10.7547 1.89948e-23 1.53425e-05
10.8119 -7.01749e-24 1.50163e-05
10.8724 1.6101e-24 1.46803e-05
10.9373 -1.25245e-23 1.43306e-05
11.0083 6.07275e-24 1.39603e-05
11.0884 -1.74104e-23 1.35562e-05
11.1861 9.96164e-24 1.3083e-05


==> anc/HERMITE/GAMMA02/DeltaGammaFX_0_FRG.txt <==
9.995 0.0011853 0.00118368
9.99 0.00118651 0.00118488
9.985 0.00118725 0.00118563
9.98 0.00118838 0.00118675
9.975 0.0011904 0.00118878
9.97 0.00119312 0.00119149
9.965 0.00119574 0.0011941
9.96 0.00119757 0.00119593
9.955 0.00119857 0.00119693
9.95 0.00119938 0.00119774
9.945 0.00120082 0.00119918
9.94 0.00120316 0.00120151
9.935 0.00120595 0.0012043
9.93 0.00120836 0.00120671
9.925 0.0012099 0.00120824
9.92 0.00121078 0.00120912
9.915 0.00121177 0.00121011
9.91 0.00121355 0.00121189
9.905 0.00121614 0.00121448
9.9 0.00121891 0.00121724
9.895 0.00122105 0.00121938
9.89 0.00122232 0.00122065
9.885 0.00122318 0.0012215
9.88 0.00122443 0.00122276
9.875 0.00122656 0.00122489
9.87 0.00122933 0.00122765
9.865 0.00123196 0.00123027
9.86 0.0012338 0.00123211
9.855 0.00123487 0.00123318
9.85 0.00123581 0.00123412
9.845 0.0012374 0.00123571
9.84 0.00123985 0.00123815
9.835 0.00124268 0.00124098
9.83 0.00124508 0.00124337
9.825 0.00124662 0.00124491
9.82 0.00124758 0.00124587
9.815 0.00124873 0.00124702
9.81 0.00125068 0.00124897
9.805 0.00125337 0.00125166
9.8 0.00125614 0.00125442
9.795 0.00125825 0.00125653
9.79 0.00125953 0.0012578
9.785 0.0012605 0.00125877
9.78 0.00126195 0.00126022
9.775 0.00126426 0.00126253
9.77 0.0012671 0.00126536
9.765 0.00126969 0.00126795
9.76 0.00127148 0.00126974
9.755 0.00127258 0.00127084
9.75 0.00127369 0.00127195
9.745 0.0012755 0.00127376
9.74 0.00127811 0.00127637
9.735 0.00128096 0.00127921
9.73 0.00128329 0.00128154
9.725 0.00128478 0.00128302
9.72 0.00128582 0.00128406
9.715 0.00128719 0.00128543
9.71 0.00128938 0.00128762
9.705 0.0012922 0.00129044
9.7 0.00129494 0.00129316
9.695 0.00129694 0.00129517
9.69 0.0012982 0.00129642
9.685 0.00129932 0.00129754
9.68 0.00130103 0.00129926
9.675 0.00130357 0.00130179
9.67 0.00130647 0.00130468
9.665 0.00130897 0.00130718
9.66 0.00131065 0.00130886
9.655 0.00131179 0.00131
9.65 0.00131313 0.00131133
9.645 0.00131523 0.00131343
9.64 0.00131803 0.00131623
9.635 0.00132086 0.00131905
9.63 0.00132305 0.00132124
9.625 0.00132446 0.00132264
9.62 0.00132562 0.00132381
9.615 0.00132729 0.00132547
9.61 0.00132976 0.00132795
9.605 0.00133269 0.00133087
9.6 0.00133532 0.0013335
9.595 0.00133717 0.00133534
9.59 0.00133842 0.00133659
9.585 0.00133976 0.00133793
9.58 0.00134182 0.00133998
9.575 0.00134459 0.00134276
9.57 0.0013475 0.00134566
9.565 0.00134983 0.00134798
9.56 0.00135138 0.00134953
9.555 0.00135261 0.00135076
9.55 0.00135426 0.00135241
9.545 0.00135671 0.00135485
9.54 0.00135966 0.0013578
9.535 0.00136239 0.00136053
9.53 0.00136438 0.00136251
9.525 0.00136573 0.00136386
9.52 0.00136711 0.00136524
9.515 0.00136915 0.00136727
9.51 0.00137192 0.00137005
9.505 0.00137488 0.001373
9.5 0.00137733 0.00137545
9.495 0.001379 0.00137711
9.49 0.00138031 0.00137842
9.485 0.00138197 0.00138008
9.48 0.00138442 0.00138252
9.475 0.00138739 0.0013855
9.47 0.00139021 0.0013883
9.465 0.00139231 0.0013904
9.46 0.00139376 0.00139185
9.455 0.00139519 0.00139328
9.45 0.00139724 0.00139533
9.445 0.00140003 0.00139812
9.44 0.00140304 0.00140113
9.435 0.00140558 0.00140365
9.43 0.00140735 0.00140542
9.425 0.00140873 0.00140681
9.42 0.00141045 0.00140852
9.415 0.00141292 0.00141098
9.41 0.00141593 0.00141399
9.405 0.0014188 0.00141686
9.4 0.00142098 0.00141904
9.395 0.00142252 0.00142058
9.39 0.00142402 0.00142207
9.385 0.00142612 0.00142417
9.38 0.00142895 0.001427
9.375 0.00143201 0.00143005
9.37 0.00143461 0.00143264
9.365 0.00143646 0.00143449
9.36 0.00143792 0.00143595
9.355 0.0014397 0.00143773
9.35 0.00144222 0.00144025
9.345 0.00144528 0.0014433
9.34 0.0014482 0.00144622
9.335 0.00145045 0.00144846
9.33 0.00145206 0.00145007
9.325 0.00145364 0.00145165
9.32 0.00145582 0.00145383
9.315 0.00145871 0.00145671
9.31 0.00146181 0.00145981
9.305 0.00146445 0.00146244
9.3 0.00146635 0.00146435
9.295 0.0014679 0.00146589
9.29 0.00146977 0.00146776
9.285 0.00147238 0.00147036
9.28 0.00147549 0.00147347
9.275 0.00147844 0.00147642
9.27 0.00148073 0.0014787
9.265 0.0014824 0.00148038
9.26 0.00148408 0.00148205
9.255 0.00148636 0.00148433
9.25 0.00148932 0.00148729
9.245 0.00149247 0.00149043
9.24 0.00149513 0.00149308
9.235 0.00149708 0.00149503
9.23 0.00149871 0.00149666
9.225 0.00150069 0.00149864
9.22 0.0015034 0.00150135
9.215 0.00150658 0.00150452
9.21 0.00150956 0.00150749
9.205 0.00151186 0.00150979
9.2 0.00151359 0.00151152
9.195 0.00151538 0.00151331
9.19 0.00151779 0.00151571
9.185 0.00152085 0.00151877
9.18 0.00152403 0.00152194
9.175 0.0015267 0.00152461
9.17 0.00152867 0.00152658
9.165 0.0015304 0.0015283
9.16 0.00153252 0.00153042
9.155 0.00153536 0.00153326
9.15 0.0015386 0.0015365
9.145 0.00154159 0.00153948
9.14 0.00154389 0.00154178
9.135 0.00154569 0.00154357
9.13 0.00154761 0.00154549
9.125 0.00155017 0.00154805
9.12 0.00155334 0.00155121
9.115 0.00155655 0.00155442
9.11 0.00155921 0.00155707
9.105 0.00156121 0.00155907
9.1 0.00156304 0.0015609
9.095 0.00156533 0.00156319
9.09 0.00156832 0.00156617
9.085 0.00157163 0.00156948
9.08 0.00157461 0.00157246
9.075 0.00157691 0.00157475
9.07 0.00157878 0.00157662
9.065 0.00158086 0.0015787
9.06 0.0015836 0.00158144
9.055 0.00158689 0.00158472
9.05 0.00159013 0.00158795
9.045 0.00159277 0.00159059
9.04 0.0015948 0.00159262
9.035 0.00159677 0.00159458
9.03 0.00159926 0.00159707
9.025 0.00160242 0.00160022
9.02 0.0016058 0.0016036
9.015 0.00160877 0.00160656
9.01 0.00161106 0.00160886
9.005 0.00161303 0.00161082
9 0.00161531 0.0016131
8.995 0.00161827 0.00161605
8.99 0.00162168 0.00161946
8.985 0.00162493 0.0016227
8.98 0.00162754 0.00162532
8.975 0.00162963 0.0016274
8.97 0.00163177 0.00162954
8.965 0.00163449 0.00163226
8.96 0.00163783 0.00163559
8.955 0.00164127 0.00163903
8.95 0.00164421 0.00164196
8.945 0.00164651 0.00164426
8.94 0.00164861 0.00164635
8.935 0.00165111 0.00164886
8.93 0.00165429 0.00165203
8.925 0.00165781 0.00165554
8.92 0.00166104 0.00165877
8.915 0.00166361 0.00166134
8.91 0.00166576 0.00166349
8.905 0.00166809 0.00166581
8.9 0.00167105 0.00166877
8.895 0.00167454 0.00167226
8.89 0.00167798 0.00167569
8.885 0.00168085 0.00167856
8.88 0.00168314 0.00168084
8.875 0.00168535 0.00168306
8.87 0.00168808 0.00168578
8.865 0.00169144 0.00168913
8.86 0.00169499 0.00169268
8.855 0.00169812 0.00169581
8.85 0.0017006 0.00169829
8.845 0.00170279 0.00170047
8.84 0.00170528 0.00170296
8.835 0.00170843 0.0017061
8.83 0.00171197 0.00170964
8.825 0.0017153 0.00171296
8.82 0.001718 0.00171566
8.815 0.00172021 0.00171787
8.81 0.00172251 0.00172016
8.805 0.00172538 0.00172303
8.8 0.00172881 0.00172645
8.795 0.00173225 0.00172989
8.79 0.00173516 0.0017328
8.785 0.00173748 0.00173511
8.78 0.00173966 0.00173728
8.775 0.00174228 0.0017399
8.77 0.00174554 0.00174316
8.765 0.00174905 0.00174666
8.76 0.0017522 0.0017498
8.755 0.00175472 0.00175233
8.75 0.00175692 0.00175451
8.745 0.00175938 0.00175697
8.74 0.00176248 0.00176007
8.735 0.00176603 0.00176361
8.73 0.00176943 0.00176701
8.725 0.00177224 0.00176982
8.72 0.00177457 0.00177214
8.715 0.00177696 0.00177453
8.71 0.00177991 0.00177747
8.705 0.00178343 0.00178099
8.7 0.00178702 0.00178457
8.695 0.00179013 0.00178768
8.69 0.00179265 0.0017902
8.685 0.00179503 0.00179257
8.68 0.00179783 0.00179537
8.675 0.00180126 0.00179879
8.67 0.00180496 0.00180249
8.665 0.00180833 0.00180586
8.66 0.00181109 0.00180862
8.655 0.00181352 0.00181104
8.65 0.00181619 0.00181371
8.645 0.00181949 0.001817
8.64 0.00182321 0.00182072
8.635 0.0018268 0.0018243
8.63 0.00182981 0.00182731
8.625 0.00183234 0.00182983
8.62 0.00183492 0.00183241
8.615 0.00183805 0.00183553
8.61 0.00184172 0.00183921
8.605 0.00184546 0.00184294
8.6 0.00184873 0.0018462
8.595 0.00185142 0.00184889
8.59 0.00185397 0.00185143
8.585 0.00185695 0.00185441
8.58 0.00186053 0.00185799
8.575 0.00186436 0.00186181
8.57 0.00186786 0.00186531
8.565 0.00187076 0.00186821
8.56 0.00187335 0.00187079
8.555 0.0018762 0.00187363
8.55 0.00187966 0.00187709
8.545 0.00188352 0.00188095
8.54 0.00188722 0.00188464
8.535 0.00189036 0.00188777
8.53 0.00189304 0.00189045
8.525 0.0018958 0.00189321
8.52 0.00189912 0.00189652
8.515 0.00190295 0.00190035
8.51 0.00190681 0.0019042
8.505 0.00191017 0.00190756
8.5 0.001913 0.00191038
8.495 0.00191573 0.00191311
8.49 0.0019189 0.00191628
8.485 0.00192267 0.00192004
8.48 0.00192662 0.00192399
8.475 0.00193022 0.00192758
8.47 0.00193322 0.00193058
8.465 0.00193597 0.00193332
8.46 0.00193903 0.00193638
8.455 0.00194269 0.00194003
8.45 0.0019467 0.00194404
8.445 0.00195049 0.00194782
8.44 0.00195371 0.00195104
8.435 0.00195653 0.00195385
8.43 0.0019595 0.00195682
8.425 0.00196304 0.00196036
8.42 0.00196705 0.00196436
8.415 0.001971 0.00196831
8.41 0.00197444 0.00197174
8.405 0.00197738 0.00197468
8.4 0.00198031 0.0019776
8.395 0.00198372 0.00198101
8.39 0.00198769 0.00198497
8.385 0.00199176 0.00198904
8.38 0.00199542 0.00199269
8.375 0.00199852 0.00199578
8.37 0.00200145 0.00199871
8.365 0.00200475 0.00200201
8.36 0.00200864 0.0020059
8.355 0.00201279 0.00201004
8.35 0.00201665 0.00201389
8.345 0.00201993 0.00201717
8.34 0.00202291 0.00202014
8.335 0.00202613 0.00202336
8.33 0.00202992 0.00202715
8.325 0.00203411 0.00203133
8.32 0.00203814 0.00203535
8.315 0.00204162 0.00203883
8.31 0.00204469 0.00204189
8.305 0.00204785 0.00204505
8.3 0.00205154 0.00204874
8.295 0.00205572 0.00205291
8.29 0.00205989 0.00205708
8.285 0.00206359 0.00206076
8.28 0.00206678 0.00206395
8.275 0.00206992 0.00206708
8.27 0.00207351 0.00207067
8.265 0.00207765 0.00207481
8.26 0.00208193 0.00207908
8.255 0.00208582 0.00208297
8.25 0.00208917 0.00208631
8.245 0.00209233 0.00208946
8.24 0.00209583 0.00209297
8.235 0.00209991 0.00209704
8.23 0.00210426 0.00210139
8.225 0.00210834 0.00210546
8.22 0.00211186 0.00210898
8.215 0.00211508 0.00211218
8.21 0.00211852 0.00211562
8.205 0.00212252 0.00211962
8.2 0.00212691 0.002124
8.195 0.00213115 0.00212823
8.19 0.00213486 0.00213194
8.185 0.00213816 0.00213524
8.18 0.00214156 0.00213863
8.175 0.00214549 0.00214255
8.17 0.00214988 0.00214694
8.165 0.00215425 0.00215131
8.16 0.00215816 0.00215521
8.155 0.00216158 0.00215862
8.15 0.00216497 0.00216201
8.145 0.00216881 0.00216585
8.14 0.00217319 0.00217021
8.135 0.00217767 0.00217469
8.13 0.00218176 0.00217878
8.125 0.00218533 0.00218234
8.12 0.00218874 0.00218574
8.115 0.00219251 0.00218952
8.11 0.00219685 0.00219384
8.105 0.00220141 0.0021984
8.1 0.00220568 0.00220266
8.095 0.00220941 0.00220638
8.09 0.00221287 0.00220984
8.085 0.00221659 0.00221356
8.08 0.00222087 0.00221783
8.075 0.00222549 0.00222244
8.07 0.00222991 0.00222687
8.065 0.00223382 0.00223076
8.06 0.00223736 0.0022343
8.055 0.00224105 0.00223798
8.05 0.00224527 0.0022422
8.045 0.00224991 0.00224684
8.04 0.00225448 0.0022514
8.035 0.00225856 0.00225547
8.03 0.0022622 0.00225911
8.025 0.00226589 0.00226279
8.02 0.00227005 0.00226695
8.015 0.0022747 0.00227159
8.01 0.00227939 0.00227627
8.005 0.00228365 0.00228052
8 0.00228741 0.00228429
7.995 0.00229111 0.00228798
7.99 0.00229522 0.00229208
7.985 0.00229986 0.00229672
7.98 0.00230465 0.0023015
7.975 0.00230908 0.00230592
7.97 0.00231299 0.00230982
7.965 0.00231672 0.00231355
7.96 0.00232079 0.00231762
7.955 0.00232541 0.00232223
7.95 0.00233027 0.00232708
7.945 0.00233486 0.00233167
7.94 0.00233893 0.00233573
7.935 0.00234272 0.00233952
7.93 0.00234677 0.00234356
7.925 0.00235135 0.00234813
7.92 0.00235627 0.00235304
7.915 0.00236101 0.00235778
7.91 0.00236523 0.002362
7.905 0.00236911 0.00236587
7.9 0.00237315 0.0023699
7.895 0.0023777 0.00237444
7.89 0.00238265 0.00237939
7.885 0.00238752 0.00238426
7.88 0.00239192 0.00238865
7.875 0.0023959 0.00239262
7.87 0.00239994 0.00239666
7.865 0.00240445 0.00240117
7.86 0.00240943 0.00240614
7.855 0.00241442 0.00241112
7.85 0.00241898 0.00241568
7.845 0.00242308 0.00241977
7.84 0.00242715 0.00242383
7.835 0.00243163 0.00242831
7.83 0.00243662 0.00243329
7.825 0.00244172 0.00243838
7.82 0.00244644 0.00244309
7.815 0.00245067 0.00244732
7.81 0.00245477 0.00245142
7.805 0.00245924 0.00245588
7.8 0.00246423 0.00246086
7.795 0.00246941 0.00246604
7.79 0.00247429 0.00247091
7.785 0.00247866 0.00247527
7.78 0.00248283 0.00247943
7.775 0.00248728 0.00248388
7.77 0.00249227 0.00248886
7.765 0.00249753 0.00249411
7.76 0.00250255 0.00249913
7.755 0.00250707 0.00250364
7.75 0.00251131 0.00250787
7.745 0.00251577 0.00251232
7.74 0.00252074 0.0025173
7.735 0.00252606 0.00252261
7.73 0.00253122 0.00252776
7.725 0.0025359 0.00253243
7.72 0.00254023 0.00253675
7.715 0.0025447 0.00254122
7.71 0.00254967 0.00254618
7.705 0.00255503 0.00255154
7.7 0.00256032 0.00255682
7.695 0.00256515 0.00256164
7.69 0.00256958 0.00256607
7.685 0.00257408 0.00257056
7.68 0.00257905 0.00257552
7.675 0.00258445 0.00258092
7.67 0.00258986 0.00258632
7.665 0.00259484 0.00259129
7.66 0.00259939 0.00259583
7.655 0.00260392 0.00260036
7.65 0.00260889 0.00260532
7.645 0.00261433 0.00261075
7.64 0.00261985 0.00261626
7.635 0.00262498 0.00262139
7.63 0.00262965 0.00262605
7.625 0.00263423 0.00263063
7.62 0.00263921 0.0026356
7.615 0.00264467 0.00264106
7.61 0.00265029 0.00264666
7.605 0.00265557 0.00265193
7.6 0.00266037 0.00265673
7.595 0.00266502 0.00266137
7.59 0.00267 0.00266635
7.585 0.00267549 0.00267183
7.58 0.0026812 0.00267753
7.575 0.00268662 0.00268295
7.57 0.00269156 0.00268788
7.565 0.00269628 0.0026926
7.56 0.00270129 0.00269759
7.555 0.0027068 0.0027031
7.55 0.00271259 0.00270888
7.545 0.00271815 0.00271443
7.54 0.00272323 0.0027195
7.535 0.00272804 0.00272431
7.53 0.00273307 0.00272933
7.525 0.00273861 0.00273486
7.52 0.00274447 0.00274071
7.515 0.00275016 0.0027464
7.51 0.00275538 0.00275161
7.505 0.00276029 0.00275651
7.5 0.00276536 0.00276157
7.495 0.00277092 0.00276713
7.49 0.00277685 0.00277305
7.485 0.00278267 0.00277886
7.48 0.00278803 0.00278422
7.475 0.00279304 0.00278922
7.47 0.00279816 0.00279433
7.465 0.00280375 0.00279991
7.46 0.00280974 0.00280589
7.455 0.00281568 0.00281183
7.45 0.00282119 0.00281733
7.445 0.00282631 0.00282245
7.44 0.00283148 0.00282761
7.435 0.0028371 0.00283322
7.43 0.00284315 0.00283926
7.425 0.00284921 0.00284532
7.42 0.00285487 0.00285096
7.415 0.0028601 0.00285619
7.41 0.00286534 0.00286142
7.405 0.00287099 0.00286706
7.4 0.0028771 0.00287317
7.395 0.00288327 0.00287933
7.39 0.00288907 0.00288512
7.385 0.00289443 0.00289047
7.38 0.00289973 0.00289577
7.375 0.00290543 0.00290145
7.37 0.0029116 0.00290761
7.365 0.00291787 0.00291388
7.36 0.00292381 0.00291981
7.355 0.0029293 0.00292529
7.35 0.00293468 0.00293067
7.345 0.00294042 0.0029364
7.34 0.00294665 0.00294262
7.335 0.00295303 0.00294899
7.33 0.0029591 0.00295505
7.325 0.00296472 0.00296066
7.32 0.00297019 0.00296613
7.315 0.00297598 0.00297191
7.31 0.00298226 0.00297818
7.305 0.00298875 0.00298466
7.3 0.00299496 0.00299086
7.295 0.0030007 0.0029966
7.29 0.00300627 0.00300215
7.285 0.00301212 0.003008
7.28 0.00301846 0.00301433
7.275 0.00302504 0.0030209
7.27 0.00303138 0.00302724
7.265 0.00303727 0.00303311
7.26 0.00304293 0.00303877
7.255 0.00304884 0.00304467
7.25 0.00305524 0.00305106
7.245 0.00306192 0.00305773
7.24 0.0030684 0.0030642
7.235 0.00307442 0.00307021
7.23 0.00308018 0.00307597
7.225 0.00308616 0.00308194
7.22 0.00309263 0.0030884
7.215 0.0030994 0.00309516
7.21 0.00310601 0.00310176
7.205 0.00311217 0.00310791
7.2 0.00311804 0.00311378
7.195 0.0031241 0.00311982
7.19 0.00313063 0.00312635
7.185 0.0031375 0.00313321
7.18 0.00314424 0.00313994
7.175 0.00315053 0.00314622
7.17 0.00315652 0.0031522
7.165 0.00316265 0.00315833
7.16 0.00316926 0.00316492
7.155 0.00317622 0.00317188
7.15 0.00318309 0.00317873
7.145 0.00318952 0.00318516
7.14 0.00319562 0.00319125
7.135 0.00320184 0.00319746
7.13 0.00320852 0.00320414
7.125 0.00321558 0.00321118
7.12 0.00322257 0.00321817
7.115 0.00322914 0.00322473
7.11 0.00323537 0.00323094
7.105 0.00324168 0.00323724
7.1 0.00324844 0.003244
7.095 0.00325559 0.00325114
7.09 0.00326271 0.00325825
7.085 0.00326942 0.00326495
7.08 0.00327577 0.00327129
7.075 0.00328218 0.00327769
7.07 0.00328902 0.00328452
7.065 0.00329627 0.00329176
7.06 0.00330352 0.003299
7.055 0.00331037 0.00330584
7.05 0.00331684 0.0033123
7.045 0.00332335 0.0033188
7.04 0.00333028 0.00332572
7.035 0.00333763 0.00333306
7.03 0.003345 0.00334042
7.025 0.00335199 0.0033474
7.02 0.00335859 0.003354
7.015 0.0033652 0.0033606
7.01 0.00337223 0.00336761
7.005 0.00337968 0.00337506
7 0.00338718 0.00338254
6.995 0.00339431 0.00338966
6.99 0.00340104 0.00339639
6.985 0.00340776 0.0034031
6.98 0.00341488 0.00341021
6.975 0.00342244 0.00341776
6.97 0.00343006 0.00342537
6.965 0.00343733 0.00343263
6.96 0.0034442 0.00343949
6.955 0.00345103 0.00344631
6.95 0.00345826 0.00345352
6.945 0.00346592 0.00346118
6.94 0.00347367 0.00346892
6.935 0.00348108 0.00347632
6.93 0.00348808 0.00348331
6.925 0.00349503 0.00349025
6.92 0.00350236 0.00349757
6.915 0.00351014 0.00350534
6.91 0.00351802 0.00351321
6.905 0.00352557 0.00352075
6.9 0.00353271 0.00352787
6.895 0.00353978 0.00353494
6.89 0.00354722 0.00354237
6.885 0.00355512 0.00355025
6.88 0.00356312 0.00355825
6.875 0.00357081 0.00356593
6.87 0.00357809 0.00357319
6.865 0.00358529 0.00358038
6.86 0.00359284 0.00358793
6.855 0.00360086 0.00359593
6.85 0.003609 0.00360406
6.845 0.00361683 0.00361188
6.84 0.00362424 0.00361929
6.835 0.00363157 0.0036266
6.83 0.00363925 0.00363427
6.825 0.00364738 0.00364239
6.82 0.00365566 0.00365066
6.815 0.00366363 0.00365862
6.81 0.00367119 0.00366617
6.805 0.00367865 0.00367362
6.8 0.00368645 0.00368141
6.795 0.00369471 0.00368966
6.79 0.00370312 0.00369805
6.785 0.00371124 0.00370616
6.78 0.00371894 0.00371385
6.775 0.00372654 0.00372144
6.77 0.00373447 0.00372936
6.765 0.00374286 0.00373774
6.76 0.00375141 0.00374627
6.755 0.00375967 0.00375453
6.75 0.00376752 0.00376236
6.745 0.00377525 0.00377009
6.74 0.00378332 0.00377814
6.735 0.00379184 0.00378666
6.73 0.00380053 0.00379533
6.725 0.00380894 0.00380373
6.72 0.00381693 0.00381171
6.715 0.00382481 0.00381958
6.71 0.00383302 0.00382777
6.705 0.00384168 0.00383643
6.7 0.00385051 0.00384524
6.695 0.00385907 0.00385379
6.69 0.00386721 0.00386192
6.685 0.00387524 0.00386994
6.68 0.00388359 0.00387827
6.675 0.00389239 0.00388707
6.67 0.00390137 0.00389603
6.665 0.00391008 0.00390473
6.66 0.00391837 0.00391301
6.655 0.00392654 0.00392117
6.65 0.00393504 0.00392966
6.645 0.003944 0.0039386
6.64 0.00395312 0.00394771
6.635 0.00396198 0.00395656
6.63 0.00397042 0.00396499
6.625 0.00397875 0.00397331
6.62 0.0039874 0.00398195
6.615 0.00399651 0.00399104
6.61 0.00400579 0.00400031
6.605 0.0040148 0.0040093
6.6 0.0040234 0.00401789
6.595 0.00403188 0.00402637
6.59 0.00404069 0.00403516
6.585 0.00404996 0.00404442
6.58 0.00405939 0.00405383
6.575 0.00406855 0.00406298
6.57 0.00407731 0.00407173
6.565 0.00408595 0.00408036
6.56 0.00409493 0.00408932
6.555 0.00410435 0.00409874
6.55 0.00411394 0.00410831
6.545 0.00412326 0.00411762
6.54 0.00413218 0.00412652
6.535 0.00414099 0.00413532
6.53 0.00415013 0.00414445
6.525 0.00415972 0.00415403
6.52 0.00416948 0.00416377
6.515 0.00417895 0.00417323
6.51 0.00418803 0.0041823
6.505 0.00419701 0.00419126
6.5 0.00420632 0.00420056
6.495 0.00421609 0.00421032
6.49 0.004226 0.00422022
6.485 0.00423564 0.00422984
6.48 0.00424488 0.00423907
6.475 0.00425403 0.00424821
6.47 0.00426353 0.00425769
6.465 0.00427347 0.00426762
6.46 0.00428355 0.00427769
6.455 0.00429335 0.00428748
6.45 0.00430276 0.00429687
6.445 0.00431209 0.00430619
6.44 0.00432176 0.00431585
6.435 0.00433189 0.00432596
6.43 0.00434214 0.0043362
6.425 0.00435211 0.00434615
6.42 0.00436168 0.00435571
6.415 0.0043712 0.00436521
6.41 0.00438106 0.00437506
6.405 0.00439137 0.00438536
6.4 0.0044018 0.00439577
6.395 0.00441193 0.00440589
6.39 0.00442168 0.00441563
6.385 0.00443138 0.00442531
6.38 0.00444144 0.00443536
6.375 0.00445194 0.00444584
6.37 0.00446255 0.00445644
6.365 0.00447285 0.00446672
6.36 0.00448277 0.00447664
6.355 0.00449266 0.00448651
6.35 0.00450292 0.00449676
6.345 0.00451362 0.00450744
6.34 0.00452441 0.00451821
6.335 0.00453488 0.00452867
6.33 0.00454499 0.00453876
6.325 0.00455507 0.00454884
6.32 0.00456554 0.00455929
6.315 0.00457644 0.00457017
6.31 0.00458741 0.00458112
6.305 0.00459806 0.00459176
6.3 0.00460835 0.00460204
6.295 0.00461864 0.00461231
6.29 0.00462931 0.00462297
6.285 0.00464041 0.00463406
6.28 0.00465157 0.0046452
6.275 0.0046624 0.00465601
6.27 0.00467288 0.00466648
6.265 0.00468338 0.00467696
6.26 0.00469427 0.00468784
6.255 0.00470558 0.00469913
6.25 0.00471693 0.00471047
6.245 0.00472794 0.00472146
6.24 0.00473862 0.00473212
6.235 0.00474932 0.00474281
6.23 0.00476044 0.00475392
6.225 0.00477197 0.00476542
6.22 0.00478351 0.00477695
6.215 0.00479471 0.00478813
6.21 0.00480558 0.00479899
6.205 0.00481651 0.0048099
6.2 0.00482786 0.00482123
6.195 0.0048396 0.00483296
6.19 0.00485134 0.00484468
6.185 0.00486272 0.00485605
6.18 0.0048738 0.00486711
6.175 0.00488495 0.00487825
6.17 0.00489654 0.00488982
6.165 0.0049085 0.00490176
6.16 0.00492044 0.00491369
6.155 0.00493202 0.00492525
6.15 0.0049433 0.00493652
6.145 0.00495469 0.00494789
6.14 0.00496652 0.0049597
6.135 0.00497871 0.00497187
6.13 0.00499085 0.004984
6.125 0.00500263 0.00499576
6.12 0.00501412 0.00500723
6.115 0.00502575 0.00501884
6.11 0.00503782 0.0050309
6.105 0.00505024 0.0050433
6.1 0.0050626 0.00505564
6.095 0.00507458 0.0050676
6.09 0.00508629 0.0050793
6.085 0.00509817 0.00509116
6.08 0.0051105 0.00510347
6.075 0.00512315 0.00511611
6.07 0.00513572 0.00512865
6.065 0.0051479 0.00514082
6.06 0.00515984 0.00515274
6.055 0.00517197 0.00516485
6.05 0.00518456 0.00517742
6.045 0.00519745 0.0051903
6.04 0.00521023 0.00520306
6.035 0.00522263 0.00521544
6.03 0.00523481 0.0052276
6.025 0.0052472 0.00523998
6.02 0.00526005 0.00525282
6.015 0.00527319 0.00526595
6.01 0.00528619 0.00527893
6.005 0.0052988 0.00529152
6 0.00531121 0.00530393
5.995 0.00532387 0.00531658
5.99 0.005337 0.0053297
5.985 0.00535038 0.00534308
5.98 0.0053636 0.0053563
5.975 0.00537643 0.00536913
5.97 0.00538911 0.00538181
5.965 0.00540205 0.00539476
5.96 0.00541546 0.00540818
5.955 0.00542909 0.00542184
5.95 0.00544253 0.0054353
5.945 0.00545559 0.00544838
5.94 0.00546851 0.00546134
5.935 0.00548173 0.0054746
5.93 0.00549542 0.00548833
5.925 0.00550931 0.00550227
5.92 0.00552298 0.005516
5.915 0.00553628 0.00552936
5.91 0.00554949 0.00554262
5.905 0.00556301 0.0055562
5.9 0.00557699 0.00557024
5.895 0.00559114 0.00558445
5.89 0.00560504 0.00559839
5.885 0.00561857 0.00561196
5.88 0.00563204 0.00562544
5.875 0.00564585 0.00563926
5.87 0.00566012 0.0056535
5.865 0.00567453 0.00566786
5.86 0.00568868 0.00568193
5.855 0.00570248 0.00569562
5.85 0.00571625 0.00570924
5.845 0.0057304 0.0057232
5.84 0.00574498 0.00573756
5.835 0.00575965 0.00575198
5.83 0.00577403 0.00576608
5.825 0.00578806 0.00577981
5.82 0.00580211 0.00579354
5.815 0.00581655 0.00580768
5.81 0.00583143 0.00582225
5.805 0.00584638 0.00583693
5.8 0.00586102 0.00585134
5.795 0.00587535 0.00586549
5.79 0.00588972 0.00587975
5.785 0.00590451 0.00589448
5.78 0.00591969 0.0059097
5.775 0.00593491 0.00592501
5.77 0.00594979 0.00594006
5.765 0.00596437 0.00595486
5.76 0.00597904 0.0059698
5.755 0.00599415 0.0059852
5.75 0.00600965 0.006001
5.745 0.00602515 0.00601677
5.74 0.0060403 0.00603217
5.735 0.00605518 0.00604723
5.73 0.00607019 0.00606237
5.725 0.00608565 0.00607787
5.72 0.00610147 0.00609367
5.715 0.00611724 0.00610935
5.71 0.00613266 0.00612464
5.705 0.00614783 0.00613964
5.7 0.00616317 0.00615481
5.695 0.00617897 0.00617046
5.69 0.00619511 0.00618646
5.685 0.00621117 0.00620243
5.68 0.00622687 0.00621809
5.675 0.00624236 0.00623359
5.67 0.00625805 0.00624933
5.665 0.00627422 0.00626557
5.66 0.00629068 0.00628211
5.655 0.00630703 0.00629853
5.65 0.00632301 0.00631455
5.645 0.00633881 0.00633037
5.64 0.00635486 0.0063464
5.635 0.00637139 0.00636287
5.63 0.00638819 0.00637958
5.625 0.00640483 0.00639613
5.62 0.0064211 0.00641231
5.615 0.00643724 0.00642838
5.61 0.00645367 0.00644475
5.605 0.00647057 0.00646163
5.6 0.0064877 0.00647876
5.595 0.00650464 0.00649572
5.59 0.00652121 0.00651233
5.585 0.0065377 0.00652883
5.58 0.0065545 0.00654565
5.575 0.00657178 0.00656291
5.57 0.00658925 0.00658034
5.565 0.00660649 0.00659753
5.56 0.00662338 0.00661436
5.555 0.00664023 0.00663114
5.55 0.00665743 0.00664829
5.545 0.0066751 0.00666592
5.54 0.0066929 0.00668371
5.535 0.00671045 0.00670126
5.53 0.00672767 0.00671848
5.525 0.00674489 0.0067357
5.52 0.0067625 0.00675331
5.515 0.00678055 0.00677134
5.51 0.0067987 0.00678946
5.505 0.00681657 0.00680728
5.5 0.00683413 0.00682479
5.495 0.00685173 0.00684235
5.49 0.00686976 0.00686034
5.485 0.00688821 0.00687876
5.48 0.00690671 0.00689725
5.475 0.0069249 0.00691543
5.47 0.00694281 0.00693334
5.465 0.00696081 0.00695133
5.46 0.00697926 0.00696976
5.455 0.00699811 0.00698857
5.45 0.00701697 0.00700739
5.445 0.0070355 0.00702588
5.44 0.00705377 0.00704411
5.435 0.0070722 0.00706251
5.43 0.00709108 0.00708137
5.425 0.00711034 0.00710061
5.42 0.00712955 0.00711981
5.415 0.00714843 0.00713867
5.41 0.00716708 0.00715731
5.405 0.00718594 0.00717613
5.4 0.00720527 0.00719543
5.395 0.00722493 0.00721505
5.39 0.00724451 0.00723459
5.385 0.00726375 0.0072538
5.38 0.0072828 0.00727283
5.375 0.00730211 0.00729211
5.37 0.00732189 0.00731188
5.365 0.00734197 0.00733194
5.36 0.00736192 0.00735187
5.355 0.00738153 0.00737144
5.35 0.007401 0.00739088
5.345 0.00742076 0.00741061
5.34 0.00744101 0.00743083
5.335 0.00746151 0.0074513
5.33 0.00748185 0.00747161
5.325 0.00750183 0.00749157
5.32 0.00752174 0.00751146
5.315 0.00754198 0.00753168
5.31 0.00756271 0.00755237
5.305 0.00758364 0.00757327
5.3 0.00760436 0.00759395
5.295 0.00762475 0.00761431
5.29 0.0076451 0.00763464
5.285 0.00766584 0.00765535
5.28 0.00768705 0.00767653
5.275 0.00770841 0.00769787
5.27 0.00772953 0.00771896
5.265 0.00775033 0.00773973
5.26 0.00777116 0.00776053
5.255 0.00779241 0.00778174
5.25 0.00781411 0.00780341
5.245 0.00783591 0.00782518
5.24 0.00785743 0.00784668
5.235 0.00787867 0.00786789
5.23 0.00789999 0.00788919
5.225 0.00792176 0.00791093
5.22 0.00794396 0.00793309
5.215 0.0079662 0.0079553
5.21 0.00798815 0.00797722
5.205 0.00800985 0.00799888
5.2 0.00803168 0.00802069
5.195 0.00805398 0.00804296
5.19 0.00807668 0.00806563
5.185 0.00809938 0.0080883
5.18 0.00812177 0.00811065
5.175 0.00814393 0.00813279
5.17 0.0081663 0.00815512
5.165 0.00818915 0.00817794
5.16 0.00821236 0.00820112
5.155 0.00823552 0.00822425
5.15 0.00825835 0.00824705
5.145 0.00828101 0.00826968
5.14 0.00830393 0.00829256
5.135 0.00832734 0.00831594
5.13 0.00835107 0.00833964
5.125 0.00837469 0.00836323
5.12 0.00839799 0.00838649
5.115 0.00842117 0.00840964
5.11 0.00844464 0.00843309
5.105 0.00846862 0.00845704
5.1 0.00849288 0.00848126
5.095 0.00851698 0.00850532
5.09 0.00854076 0.00852907
5.085 0.00856447 0.00855275
5.08 0.00858854 0.00857678
5.075 0.0086131 0.00860131
5.07 0.00863788 0.00862606
5.065 0.00866247 0.00865061
5.06 0.00868675 0.00867486
5.055 0.00871102 0.00869909
5.05 0.00873568 0.00872372
5.045 0.00876083 0.00874884
5.04 0.00878615 0.00877412
5.035 0.00881124 0.00879918
5.03 0.00883604 0.00882394
5.025 0.00886088 0.00884876
5.02 0.00888617 0.008874
5.015 0.00891191 0.00889971
5.01 0.00893777 0.00892554
5.005 0.00896337 0.0089511
5 0.00898871 0.00897641
4.995 0.00901416 0.00900182
4.99 0.00904007 0.0090277
4.985 0.00906643 0.00905402
4.98 0.00909284 0.00908039
4.975 0.00911896 0.00910648
4.97 0.00914486 0.00913234
4.965 0.00917094 0.00915838
4.96 0.0091975 0.00918491
4.955 0.00922447 0.00921185
4.95 0.00925144 0.00923878
4.945 0.00927811 0.00926541
4.94 0.0093046 0.00929186
4.935 0.00933132 0.00931854
4.93 0.00935855 0.00934574
4.925 0.00938614 0.00937329
4.92 0.00941368 0.0094008
4.915 0.00944091 0.00942799
4.91 0.00946801 0.00945505
4.905 0.00949541 0.00948241
4.9 0.00952332 0.00951028
4.895 0.00955155 0.00953847
4.89 0.00957967 0.00956655
4.885 0.00960748 0.00959433
4.88 0.00963522 0.00962203
4.875 0.00966331 0.00965008
4.87 0.00969192 0.00967865
4.865 0.00972079 0.00970748
4.86 0.00974951 0.00973616
4.855 0.00977793 0.00976454
4.85 0.00980634 0.00979291
4.845 0.00983514 0.00982168
4.84 0.00986446 0.00985095
4.835 0.00989399 0.00988044
4.83 0.00992332 0.00990973
4.825 0.00995238 0.00993875
4.82 0.00998148 0.00996781
4.815 0.010011 0.00999732
4.81 0.0100411 0.0100273
4.805 0.0100713 0.0100575
4.8 0.0101012 0.0100874
4.795 0.0101309 0.0101171
4.79 0.0101608 0.0101469
4.785 0.0101911 0.0101771
4.78 0.0102219 0.0102079
4.775 0.0102527 0.0102387
4.77 0.0102833 0.0102693
4.765 0.0103137 0.0102996
4.76 0.0103443 0.0103302
4.755 0.0103754 0.0103612
4.75 0.0104069 0.0103927
4.745 0.0104385 0.0104242
4.74 0.0104698 0.0104555
4.735 0.0105009 0.0104865
4.73 0.0105323 0.0105178
4.725 0.0105642 0.0105497
4.72 0.0105964 0.0105819
4.715 0.0106287 0.0106142
4.71 0.0106607 0.0106461
4.705 0.0106926 0.0106779
4.7 0.0107247 0.01071
4.695 0.0107574 0.0107427
4.69 0.0107905 0.0107757
4.685 0.0108235 0.0108087
4.68 0.0108562 0.0108413
4.675 0.0108888 0.0108739
4.67 0.0109218 0.0109069
4.665 0.0109554 0.0109404
4.66 0.0109892 0.0109742
4.655 0.011023 0.0110079
4.65 0.0110564 0.0110413
4.645 0.0110899 0.0110747
4.64 0.0111237 0.0111085
4.635 0.0111582 0.0111429
4.63 0.0111928 0.0111775
4.625 0.0112273 0.0112119
4.62 0.0112615 0.0112461
4.615 0.0112958 0.0112803
4.61 0.0113306 0.0113151
4.605 0.0113659 0.0113503
4.6 0.0114013 0.0113857
4.595 0.0114366 0.0114209
4.59 0.0114716 0.0114559
4.585 0.0115068 0.011491
4.58 0.0115425 0.0115267
4.575 0.0115787 0.0115628
4.57 0.011615 0.011599
4.565 0.011651 0.0116351
4.56 0.0116869 0.0116709
4.555 0.011723 0.0117069
4.55 0.0117596 0.0117435
4.545 0.0117967 0.0117805
4.54 0.0118339 0.0118176
4.535 0.0118708 0.0118545
4.53 0.0119075 0.0118912
4.525 0.0119446 0.0119282
4.52 0.0119821 0.0119657
4.515 0.0120202 0.0120037
4.51 0.0120582 0.0120417
4.505 0.012096 0.0120794
4.5 0.0121336 0.012117
4.495 0.0121717 0.012155
4.49 0.0122102 0.0121935
4.485 0.0122492 0.0122324
4.48 0.0122881 0.0122713
4.475 0.0123268 0.0123099
4.47 0.0123654 0.0123485
4.465 0.0124045 0.0123875
4.46 0.0124441 0.012427
4.455 0.012484 0.0124669
4.45 0.0125238 0.0125067
4.445 0.0125634 0.0125462
4.44 0.0126031 0.0125858
4.435 0.0126431 0.0126258
4.43 0.0126838 0.0126664
4.425 0.0127247 0.0127073
4.42 0.0127655 0.012748
4.415 0.012806 0.0127885
4.41 0.0128467 0.0128291
4.405 0.0128879 0.0128702
4.4 0.0129296 0.0129119
4.395 0.0129715 0.0129537
4.39 0.0130133 0.0129954
4.385 0.0130548 0.0130369
4.38 0.0130966 0.0130786
4.375 0.0131388 0.0131208
4.37 0.0131816 0.0131636
4.365 0.0132246 0.0132065
4.36 0.0132674 0.0132492
4.355 0.01331 0.0132917
4.35 0.0133528 0.0133345
4.345 0.0133962 0.0133779
4.34 0.0134402 0.0134217
4.335 0.0134842 0.0134657
4.33 0.013528 0.0135095
4.325 0.0135717 0.0135531
4.32 0.0136157 0.013597
4.315 0.0136603 0.0136416
4.31 0.0137054 0.0136866
4.305 0.0137505 0.0137316
4.3 0.0137954 0.0137764
4.295 0.0138402 0.0138212
4.29 0.0138854 0.0138664
4.285 0.0139312 0.0139121
4.28 0.0139774 0.0139583
4.275 0.0140236 0.0140044
4.27 0.0140697 0.0140504
4.265 0.0141157 0.0140963
4.26 0.0141621 0.0141427
4.255 0.0142092 0.0141897
4.25 0.0142566 0.0142371
4.245 0.014304 0.0142844
4.24 0.0143511 0.0143315
4.235 0.0143984 0.0143787
4.23 0.0144461 0.0144263
4.225 0.0144944 0.0144746
4.22 0.0145431 0.0145232
4.215 0.0145917 0.0145717
4.21 0.01464 0.01462
4.205 0.0146886 0.0146684
4.2 0.0147376 0.0147174
4.195 0.0147872 0.014767
4.19 0.0148371 0.0148168
4.185 0.0148869 0.0148665
4.18 0.0149366 0.0149161
4.175 0.0149864 0.0149659
4.17 0.0150368 0.0150162
4.165 0.0150878 0.0150671
4.16 0.015139 0.0151183
4.155 0.0151901 0.0151692
4.15 0.015241 0.0152201
4.145 0.0152922 0.0152713
4.14 0.015344 0.015323
4.135 0.0153964 0.0153753
4.13 0.0154489 0.0154277
4.125 0.0155013 0.01548
4.12 0.0155536 0.0155323
4.115 0.0156062 0.0155848
4.11 0.0156595 0.015638
4.105 0.0157133 0.0156917
4.1 0.0157672 0.0157455
4.095 0.0158209 0.0157992
4.09 0.0158746 0.0158528
4.085 0.0159287 0.0159069
4.08 0.0159835 0.0159615
4.075 0.0160387 0.0160167
4.07 0.016094 0.0160719
4.065 0.0161491 0.016127
4.06 0.0162043 0.0161821
4.055 0.0162599 0.0162376
4.05 0.0163162 0.0162939
4.045 0.016373 0.0163505
4.04 0.0164297 0.0164072
4.035 0.0164863 0.0164637
4.03 0.016543 0.0165203
4.025 0.0166002 0.0165774
4.02 0.0166581 0.0166352
4.015 0.0167163 0.0166934
4.01 0.0167746 0.0167516
4.005 0.0168327 0.0168096
4 0.016891 0.0168678
3.995 0.0169498 0.0169266
3.99 0.0170093 0.016986
3.985 0.0170692 0.0170458
3.98 0.017129 0.0171055
3.975 0.0171887 0.0171651
3.97 0.0172486 0.0172249
3.965 0.0173091 0.0172854
3.96 0.0173703 0.0173465
3.955 0.0174318 0.0174079
3.95 0.0174932 0.0174692
3.945 0.0175545 0.0175304
3.94 0.0176161 0.0175919
3.935 0.0176784 0.0176541
3.93 0.0177413 0.0177169
3.925 0.0178044 0.01778
3.92 0.0178675 0.017843
3.915 0.0179305 0.0179059
3.91 0.0179939 0.0179692
3.905 0.018058 0.0180332
3.9 0.0181226 0.0180978
3.895 0.0181875 0.0181626
3.89 0.0182523 0.0182273
3.885 0.0183171 0.018292
3.88 0.0183823 0.0183571
3.875 0.0184482 0.0184229
3.87 0.0185147 0.0184893
3.865 0.0185814 0.0185559
3.86 0.0186479 0.0186224
3.855 0.0187146 0.0186889
3.85 0.0187817 0.0187559
3.845 0.0188495 0.0188237
3.84 0.0189179 0.0188919
3.835 0.0189864 0.0189604
3.83 0.0190548 0.0190287
3.825 0.0191234 0.0190971
3.82 0.0191924 0.0191661
3.815 0.0192622 0.0192358
3.81 0.0193325 0.019306
3.805 0.019403 0.0193763
3.8 0.0194733 0.0194466
3.795 0.0195438 0.019517
3.79 0.0196149 0.019588
3.785 0.0196868 0.0196598
3.78 0.0197591 0.019732
3.775 0.0198315 0.0198043
3.77 0.0199038 0.0198765
3.765 0.0199764 0.019949
3.76 0.0200496 0.0200221
3.755 0.0201235 0.0200959
3.75 0.0201979 0.0201702
3.745 0.0202723 0.0202445
3.74 0.0203467 0.0203188
3.735 0.0204214 0.0203934
3.73 0.0204968 0.0204687
3.725 0.0205729 0.0205447
3.72 0.0206494 0.0206211
3.715 0.020726 0.0206975
3.71 0.0208025 0.020774
3.705 0.0208794 0.0208508
3.7 0.0209571 0.0209283
3.695 0.0210354 0.0210066
3.69 0.0211141 0.0210852
3.685 0.0211929 0.0211638
3.68 0.0212717 0.0212425
3.675 0.0213509 0.0213216
3.67 0.0214308 0.0214014
3.665 0.0215115 0.021482
3.66 0.0215925 0.0215629
3.655 0.0216735 0.0216438
3.65 0.0217546 0.0217247
3.645 0.0218362 0.0218062
3.64 0.0219185 0.0218885
3.635 0.0220016 0.0219714
3.63 0.022085 0.0220546
3.625 0.0221683 0.0221379
3.62 0.0222518 0.0222213
3.615 0.0223359 0.0223052
3.61 0.0224207 0.02239
3.605 0.0225063 0.0224754
3.6 0.0225921 0.022561
3.595 0.0226779 0.0226467
3.59 0.0227639 0.0227326
3.585 0.0228505 0.0228191
3.58 0.0229379 0.0229064
3.575 0.023026 0.0229944
3.57 0.0231143 0.0230826
3.565 0.0232027 0.0231708
3.56 0.0232913 0.0232593
3.555 0.0233805 0.0233484
3.55 0.0234706 0.0234384
3.545 0.0235613 0.023529
3.54 0.0236523 0.0236198
3.535 0.0237433 0.0237107
3.53 0.0238346 0.0238019
3.525 0.0239266 0.0238937
3.52 0.0240194 0.0239864
3.515 0.0241128 0.0240797
3.51 0.0242065 0.0241733
3.505 0.0243003 0.0242669
3.5 0.0243944 0.0243609
3.495 0.0244892 0.0244555
3.49 0.0245849 0.0245511
3.485 0.0246811 0.0246472
3.48 0.0247776 0.0247436
3.475 0.0248742 0.0248401
3.47 0.0249712 0.0249369
3.465 0.025069 0.0250346
3.46 0.0251676 0.025133
3.455 0.0252668 0.0252321
3.45 0.0253663 0.0253314
3.445 0.0254658 0.0254308
3.44 0.0255658 0.0255307
3.435 0.0256666 0.0256314
3.43 0.0257683 0.0257329
3.425 0.0258706 0.025835
3.42 0.025973 0.0259373
3.415 0.0260757 0.0260398
3.41 0.0261788 0.0261428
3.405 0.0262827 0.0262466
3.4 0.0263876 0.0263513
3.395 0.026493 0.0264566
3.39 0.0265986 0.0265621
3.385 0.0267045 0.0266678
3.38 0.0268108 0.026774
3.375 0.026918 0.0268811
3.37 0.0270262 0.026989
3.365 0.0271348 0.0270975
3.36 0.0272438 0.0272063
3.355 0.0273529 0.0273153
3.35 0.0274626 0.0274249
3.345 0.0275732 0.0275353
3.34 0.0276847 0.0276467
3.335 0.0277968 0.0277586
3.33 0.0279091 0.0278708
3.325 0.0280217 0.0279832
3.32 0.0281349 0.0280963
3.315 0.0282491 0.0282102
3.31 0.0283641 0.0283251
3.305 0.0284797 0.0284405
3.3 0.0285955 0.0285562
3.295 0.0287117 0.0286722
3.29 0.0288285 0.0287889
3.285 0.0289463 0.0289065
3.28 0.029065 0.029025
3.275 0.0291843 0.0291441
3.27 0.0293038 0.0292635
3.265 0.0294237 0.0293832
3.26 0.0295442 0.0295036
3.255 0.0296658 0.029625
3.25 0.0297883 0.0297473
3.245 0.0299113 0.0298702
3.24 0.0300347 0.0299934
3.235 0.0301584 0.0301169
3.23 0.0302829 0.0302412
3.225 0.0304084 0.0303666
3.22 0.0305348 0.0304928
3.215 0.0306618 0.0306196
3.21 0.0307891 0.0307468
3.205 0.0309169 0.0308743
3.2 0.0310454 0.0310027
3.195 0.0311749 0.031132
3.19 0.0313054 0.0312624
3.185 0.0314365 0.0313933
3.18 0.031568 0.0315245
3.175 0.0316999 0.0316563
3.17 0.0318326 0.0317888
3.165 0.0319664 0.0319224
3.16 0.0321011 0.032057
3.155 0.0322365 0.0321921
3.15 0.0323722 0.0323277
3.145 0.0325084 0.0324637
3.14 0.0326455 0.0326006
3.135 0.0327837 0.0327386
3.13 0.0329228 0.0328775
3.125 0.0330626 0.0330171
3.12 0.0332028 0.0331571
3.115 0.0333435 0.0332977
3.11 0.0334852 0.0334391
3.105 0.0336279 0.0335816
3.1 0.0337716 0.0337251
3.095 0.033916 0.0338693
3.09 0.0340608 0.0340139
3.085 0.0342062 0.0341591
3.08 0.0343525 0.0343052
3.075 0.0345 0.0344525
3.07 0.0346485 0.0346008
3.065 0.0347977 0.0347497
3.06 0.0349473 0.0348992
3.055 0.0350976 0.0350492
3.05 0.0352488 0.0352002
3.045 0.0354011 0.0353524
3.04 0.0355545 0.0355056
3.035 0.0357087 0.0356595
3.03 0.0358634 0.035814
3.025 0.0360187 0.0359691
3.02 0.0361749 0.0361251
3.015 0.0363324 0.0362824
3.01 0.036491 0.0364407
3.005 0.0366503 0.0365998
3 0.0368102 0.0367595
2.995 0.0369708 0.0369198
2.99 0.0371323 0.0370811
2.985 0.0372951 0.0372437
2.98 0.037459 0.0374074
2.975 0.0376237 0.0375719
2.97 0.037789 0.0377369
2.965 0.037955 0.0379027
2.96 0.0381221 0.0380695
2.955 0.0382904 0.0382376
2.95 0.0384598 0.0384068
2.945 0.0386301 0.0385769
2.94 0.0388011 0.0387476
2.935 0.0389728 0.0389191
2.93 0.0391455 0.0390916
2.925 0.0393195 0.0392653
2.92 0.0394948 0.0394403
2.915 0.0396709 0.0396162
2.91 0.0398478 0.0397928
2.905 0.0400254 0.0399702
2.9 0.040204 0.0401486
2.895 0.040384 0.0403283
2.89 0.0405653 0.0405093
2.885 0.0407475 0.0406913
2.88 0.0409304 0.040874
2.875 0.0411142 0.0410575
2.87 0.041299 0.041242
2.865 0.0414852 0.041428
2.86 0.0416727 0.0416152
2.855 0.0418612 0.0418034
2.85 0.0420505 0.0419925
2.845 0.0422407 0.0421824
2.84 0.0424319 0.0423734
2.835 0.0426245 0.0425657
2.83 0.0428185 0.0427594
2.825 0.0430136 0.0429543
2.82 0.0432095 0.0431499
2.815 0.0434063 0.0433464
2.81 0.0436043 0.0435441
2.805 0.0438036 0.0437432
2.8 0.0440044 0.0439436
2.795 0.0442063 0.0441453
2.79 0.0444091 0.0443478
2.785 0.0446129 0.0445513
2.78 0.0448177 0.0447559
2.775 0.0450241 0.0449619
2.77 0.0452318 0.0451694
2.765 0.0454409 0.0453781
2.76 0.0456509 0.0455878
2.755 0.0458618 0.0457985
2.75 0.046074 0.0460103
2.745 0.0462875 0.0462236
2.74 0.0465026 0.0464384
2.735 0.046719 0.0466545
2.73 0.0469365 0.0468717
2.725 0.047155 0.0470899
2.72 0.0473747 0.0473092
2.715 0.0475958 0.0475301
2.71 0.0478185 0.0477525
2.705 0.0480426 0.0479763
2.7 0.0482679 0.0482012
2.695 0.0484942 0.0484272
2.69 0.0487217 0.0486544
2.685 0.0489507 0.0488831
2.68 0.0491814 0.0491134
2.675 0.0494135 0.0493452
2.67 0.0496468 0.0495782
2.665 0.0498813 0.0498124
2.66 0.050117 0.0500477
2.655 0.0503542 0.0502846
2.65 0.0505931 0.0505232
2.645 0.0508336 0.0507633
2.64 0.0510753 0.0510047
2.635 0.0513183 0.0512473
2.63 0.0515626 0.0514912
2.625 0.0518083 0.0517366
2.62 0.0520558 0.0519837
2.615 0.0523049 0.0522325
2.61 0.0525554 0.0524827
2.605 0.0528073 0.0527342
2.6 0.0530604 0.052987
2.595 0.053315 0.0532412
2.59 0.0535714 0.0534973
2.585 0.0538296 0.0537551
2.58 0.0540892 0.0540144
2.575 0.0543503 0.054275
2.57 0.0546127 0.0545371
2.565 0.0548766 0.0548006
2.56 0.0551423 0.0550659
2.555 0.0554098 0.0553331
2.55 0.055679 0.0556019
2.545 0.0559496 0.0558721
2.54 0.0562217 0.0561438
2.535 0.0564953 0.056417
2.53 0.0567707 0.056692
2.525 0.057048 0.0569689
2.52 0.057327 0.0572476
2.515 0.0576077 0.0575278
2.51 0.0578898 0.0578095
2.505 0.0581735 0.0580928
2.5 0.058459 0.0583779
2.495 0.0587464 0.058665
2.49 0.0590358 0.0589539
2.485 0.0593268 0.0592445
2.48 0.0596194 0.0595367
2.475 0.0599136 0.0598305
2.47 0.0602096 0.0601261
2.465 0.0605077 0.0604238
2.46 0.0608077 0.0607234
2.455 0.0611096 0.0610248
2.45 0.0614131 0.0613279
2.445 0.0617182 0.0616326
2.44 0.0620253 0.0619392
2.435 0.0623344 0.0622479
2.43 0.0626455 0.0625586
2.425 0.0629586 0.0628712
2.42 0.0632735 0.0631857
2.415 0.0635901 0.0635018
2.41 0.0639086 0.0638199
2.405 0.0642292 0.06414
2.4 0.0645519 0.0644623
2.395 0.0648767 0.0647866
2.39 0.0652034 0.0651129
2.385 0.065532 0.0654409
2.38 0.0658624 0.0657709
2.375 0.066195 0.066103
2.37 0.0665297 0.0664373
2.365 0.0668667 0.0667738
2.36 0.0672057 0.0671123
2.355 0.0675467 0.0674528
2.35 0.0678896 0.0677953
2.345 0.0682347 0.0681398
2.34 0.068582 0.0684867
2.335 0.0689316 0.0688358
2.33 0.0692835 0.0691871
2.325 0.0696373 0.0695405
2.32 0.0699933 0.0698959
2.315 0.0703514 0.0702535
2.31 0.0707118 0.0706134
2.305 0.0710745 0.0709756
2.3 0.0714397 0.0713403
2.295 0.071807 0.0717071
2.29 0.0721765 0.072076
2.285 0.0725482 0.0724472
2.28 0.0729222 0.0728207
2.275 0.0732987 0.0731967
2.27 0.0736777 0.0735751
2.265 0.074059 0.0739559
2.26 0.0744426 0.0743389
2.255 0.0748285 0.0747242
2.25 0.0752167 0.0751119
2.245 0.0756075 0.0755021
2.24 0.0760008 0.0758949
2.235 0.0763967 0.0762902
2.23 0.0767949 0.0766879
2.225 0.0771956 0.0770879
2.22 0.0775986 0.0774904
2.215 0.0780043 0.0778955
2.21 0.0784126 0.0783032
2.205 0.0788235 0.0787136
2.2 0.0792371 0.0791265
2.195 0.0796531 0.0795419
2.19 0.0800716 0.0799599
2.185 0.0804927 0.0803804
2.18 0.0809166 0.0808036
2.175 0.0813432 0.0812297
2.17 0.0817726 0.0816584
2.165 0.0822046 0.0820898
2.16 0.0826392 0.0825238
2.155 0.0830765 0.0829605
2.15 0.0835166 0.0833999
2.145 0.0839596 0.0838423
2.14 0.0844054 0.0842874
2.135 0.084854 0.0847354
2.13 0.0853054 0.0851861
2.125 0.0857595 0.0856396
2.12 0.0862165 0.0860959
2.115 0.0866764 0.0865552
2.11 0.0871393 0.0870174
2.105 0.0876052 0.0874826
2.1 0.088074 0.0879507
2.095 0.0885456 0.0884217
2.09 0.0890202 0.0888956
2.085 0.0894977 0.0893725
2.08 0.0899784 0.0898524
2.075 0.0904622 0.0903355
2.07 0.090949 0.0908216
2.065 0.0914389 0.0913108
2.06 0.0919317 0.0918029
2.055 0.0924277 0.0922982
2.05 0.0929268 0.0927966
2.045 0.0934291 0.0932982
2.04 0.0939347 0.093803
2.035 0.0944434 0.094311
2.03 0.0949554 0.0948222
2.025 0.0954704 0.0953365
2.02 0.0959888 0.0958541
2.015 0.0965104 0.0963749
2.01 0.0970354 0.0968992
2.005 0.0975637 0.0974267
2 0.0980953 0.0979576
1.995 0.0986303 0.0984918
1.99 0.0991686 0.0990292
1.985 0.0997102 0.0995701
1.98 0.100255 0.100114
1.975 0.100804 0.100662
1.97 0.101356 0.101214
1.965 0.101912 0.101768
1.96 0.102471 0.102326
1.955 0.103033 0.102888
1.95 0.103599 0.103453
1.945 0.104169 0.104022
1.94 0.104742 0.104595
1.935 0.105319 0.105171
1.93 0.105899 0.10575
1.925 0.106483 0.106333
1.92 0.107071 0.10692
1.915 0.107663 0.107511
1.91 0.108258 0.108105
1.905 0.108857 0.108703
1.9 0.109459 0.109305
1.895 0.110066 0.109911
1.89 0.110676 0.11052
1.885 0.11129 0.111133
1.88 0.111908 0.11175
1.875 0.112529 0.112371
1.87 0.113155 0.112995
1.865 0.113785 0.113624
1.86 0.114418 0.114256
1.855 0.115055 0.114893
1.85 0.115697 0.115533
1.845 0.116342 0.116177
1.84 0.116991 0.116826
1.835 0.117644 0.117478
1.83 0.118302 0.118134
1.825 0.118963 0.118795
1.82 0.119629 0.119459
1.815 0.120298 0.120128
1.81 0.120972 0.120801
1.805 0.12165 0.121477
1.8 0.122332 0.122158
1.795 0.123018 0.122844
1.79 0.123708 0.123533
1.785 0.124403 0.124227
1.78 0.125102 0.124924
1.775 0.125805 0.125626
1.77 0.126512 0.126333
1.765 0.127224 0.127043
1.76 0.12794 0.127758
1.755 0.12866 0.128477
1.75 0.129385 0.129201
1.745 0.130114 0.129929
1.74 0.130847 0.130661
1.735 0.131585 0.131398
1.73 0.132327 0.132139
1.725 0.133073 0.132884
1.72 0.133824 0.133634
1.715 0.13458 0.134388
1.71 0.13534 0.135147
1.705 0.136104 0.13591
1.7 0.136873 0.136678
1.695 0.137646 0.13745
1.69 0.138424 0.138227
1.685 0.139206 0.139008
1.68 0.139993 0.139793
1.675 0.140785 0.140584
1.67 0.141581 0.141378
1.665 0.142381 0.142178
1.66 0.143186 0.142982
1.655 0.143996 0.14379
1.65 0.14481 0.144603
1.645 0.145629 0.14542
1.64 0.146452 0.146243
1.635 0.14728 0.147069
1.63 0.148113 0.147901
1.625 0.14895 0.148736
1.62 0.149792 0.149577
1.615 0.150638 0.150422
1.61 0.151489 0.151271
1.605 0.152344 0.152125
1.6 0.153204 0.152984
1.595 0.154069 0.153847
1.59 0.154938 0.154715
1.585 0.155811 0.155587
1.58 0.156689 0.156464
1.575 0.157572 0.157345
1.57 0.158459 0.158231
1.565 0.159351 0.159121
1.56 0.160247 0.160015
1.555 0.161147 0.160914
1.55 0.162052 0.161818
1.545 0.162961 0.162725
1.54 0.163874 0.163637
1.535 0.164792 0.164554
1.53 0.165714 0.165474
1.525 0.16664 0.166399
1.52 0.167571 0.167328
1.515 0.168505 0.168261
1.51 0.169444 0.169198
1.505 0.170386 0.170139
1.5 0.171333 0.171084
1.495 0.172284 0.172033
1.49 0.173238 0.172986
1.485 0.174196 0.173943
1.48 0.175158 0.174903
1.475 0.176123 0.175867
1.47 0.177092 0.176835
1.465 0.178065 0.177805
1.46 0.179041 0.17878
1.455 0.18002 0.179757
1.45 0.181002 0.180738
1.445 0.181987 0.181722
1.44 0.182976 0.182708
1.435 0.183967 0.183698
1.43 0.184961 0.18469
1.425 0.185957 0.185684
1.42 0.186955 0.186681
1.415 0.187956 0.187681
1.41 0.188959 0.188682
1.405 0.189964 0.189685
1.4 0.190971 0.19069
1.395 0.191979 0.191697
1.39 0.192989 0.192705
1.385 0.194 0.193714
1.38 0.195011 0.194723
1.375 0.196023 0.195734
1.37 0.197036 0.196745
1.365 0.198049 0.197756
1.36 0.199062 0.198768
1.355 0.200075 0.199778
1.35 0.201087 0.200789
1.345 0.202098 0.201798
1.34 0.203107 0.202806
1.335 0.204116 0.203812
1.33 0.205122 0.204816
1.325 0.206126 0.205818
1.32 0.207127 0.206818
1.315 0.208125 0.207814
1.31 0.209119 0.208807
1.305 0.21011 0.209795
1.3 0.211096 0.210779
1.295 0.212077 0.211759
1.29 0.213052 0.212732
1.285 0.214022 0.2137
1.28 0.214985 0.214661
1.275 0.21594 0.215615
1.27 0.216888 0.216561
1.265 0.217828 0.217499
1.26 0.218758 0.218428
1.255 0.219679 0.219346
1.25 0.220589 0.220255
1.245 0.221488 0.221152
1.24 0.222375 0.222037
1.235 0.223249 0.222909
1.23 0.224109 0.223768
1.225 0.224955 0.224611
1.22 0.225785 0.225439
1.215 0.226598 0.226251
1.21 0.227394 0.227045
1.205 0.228171 0.22782
1.2 0.228929 0.228576
1.195 0.229665 0.229311
1.19 0.23038 0.230023
1.185 0.231071 0.230713
1.18 0.231737 0.231378
1.175 0.232378 0.232016
1.17 0.232991 0.232628
1.165 0.233575 0.233211
1.16 0.234129 0.233763
1.155 0.234652 0.234284
1.15 0.235141 0.234771
1.145 0.235594 0.235223
1.14 0.236011 0.235639
1.135 0.23639 0.236016
1.13 0.236728 0.236353
1.125 0.237024 0.236647
1.12 0.237276 0.236897
1.115 0.237481 0.237102
1.11 0.237639 0.237258
1.105 0.237746 0.237364
1.1 0.2378 0.237417
1.095 0.2378 0.237416
1.09 0.237743 0.237357
1.085 0.237627 0.23724
1.08 0.237448 0.237061
1.075 0.237206 0.236817
1.07 0.236897 0.236508
1.065 0.236519 0.236129
1.06 0.236069 0.235678
1.055 0.235545 0.235154
1.05 0.234944 0.234552
1.045 0.234264 0.233871
1.04 0.233501 0.233108
1.035 0.232653 0.23226
1.03 0.231718 0.231324
1.025 0.230692 0.230299
1.02 0.229573 0.22918
1.015 0.228359 0.227965
1.01 0.227046 0.226653
1.005 0.225632 0.225239
1 0.224114 0.223722
0.995 0.22249 0.222098
0.99 0.220757 0.220366
0.985 0.218914 0.218524
0.98 0.216957 0.216568
0.975 0.214884 0.214496
0.97 0.212694 0.212307
0.965 0.210384 0.209998
0.96 0.207952 0.207568
0.955 0.205397 0.205016
0.95 0.202718 0.202338
0.945 0.199913 0.199535
0.94 0.19698 0.196605
0.935 0.19392 0.193547
0.93 0.190731 0.19036
0.925 0.187413 0.187045
0.92 0.183966 0.183601
0.915 0.18039 0.180028
0.91 0.176685 0.176327
0.905 0.172852 0.172498
0.9 0.168893 0.168542
0.895 0.164808 0.164461
0.89 0.1606 0.160257
0.885 0.156269 0.155931
0.88 0.15182 0.151486
0.875 0.147254 0.146925
0.87 0.142575 0.14225
0.865 0.137786 0.137466
0.86 0.132891 0.132577
0.855 0.127894 0.127585
0.85 0.122801 0.122497
0.845 0.117615 0.117317
0.84 0.112342 0.11205
0.835 0.106988 0.106702
0.83 0.101559 0.101279
0.825 0.0960608 0.0957875
0.82 0.0905006 0.0902338
0.815 0.0848852 0.084625
0.81 0.0792217 0.0789683
0.805 0.0735176 0.0732712
0.8 0.0677807 0.0675413
0.795 0.0620189 0.0617867
0.79 0.0562403 0.0560153
0.785 0.0504533 0.0502356
0.78 0.0446662 0.044456
0.775 0.0388877 0.038685
0.77 0.0331265 0.0329314
0.765 0.0273913 0.0272038
0.76 0.0216909 0.021511
0.755 0.0160341 0.0158619
0.75 0.0104297 0.0102652
0.745 0.00488644 0.00472969
0.74 -0.000587064 -0.000736077
0.735 -0.00598222 -0.00612351
0.73 -0.0112906 -0.0114242
0.725 -0.016504 -0.0166299
0.72 -0.0216142 -0.0217324
0.715 -0.0266134 -0.0267241
0.71 -0.0314941 -0.0315973
0.705 -0.0362488 -0.0363445
0.7 -0.0408705 -0.0409589
0.695 -0.0453526 -0.0454337
0.69 -0.0496885 -0.0497624
0.685 -0.0538723 -0.0539392
0.68 -0.0578983 -0.0579583
0.675 -0.0617614 -0.0618146
0.67 -0.0654567 -0.0655032
0.665 -0.0689798 -0.0690199
0.66 -0.0723269 -0.0723607
0.655 -0.0754945 -0.0755221
0.65 -0.0784797 -0.0785013
0.645 -0.0812799 -0.0812957
0.64 -0.0838932 -0.0839035
0.635 -0.0863181 -0.086323
0.63 -0.0885537 -0.0885534
0.625 -0.0905993 -0.0905941
0.62 -0.0924551 -0.0924451
0.615 -0.0941216 -0.094107
0.61 -0.0955996 -0.0955807
0.605 -0.0968907 -0.0968678
0.6 -0.0979968 -0.09797
0.595 -0.0989202 -0.0988899
0.59 -0.0996638 -0.0996302
0.585 -0.100231 -0.100194
0.58 -0.100625 -0.100585
0.575 -0.10085 -0.100808
0.57 -0.10091 -0.100866
0.565 -0.100811 -0.100764
0.56 -0.100557 -0.100508
0.555 -0.100153 -0.100103
0.55 -0.0996056 -0.099554
0.545 -0.0989202 -0.0988675
0.54 -0.098103 -0.0980493
0.535 -0.0971603 -0.097106
0.53 -0.0960987 -0.096044
0.525 -0.094925 -0.0948701
0.52 -0.093646 -0.093591
0.515 -0.0922687 -0.0922139
0.51 -0.0908002 -0.0907459
0.505 -0.0892478 -0.0891941
0.5 -0.0876187 -0.0875658
0.495 -0.0859203 -0.0858683
0.49 -0.08416 -0.0841091
0.485 -0.082345 -0.0822955
0.48 -0.0804829 -0.0804347
0.475 -0.0785807 -0.0785342
0.47 -0.0766459 -0.0766011
0.465 -0.0746856 -0.0746425
0.46 -0.0727067 -0.0726656
0.455 -0.0707161 -0.070677
0.45 -0.0687206 -0.0686836
0.445 -0.0667266 -0.0666917
0.44 -0.0647403 -0.0647076
0.435 -0.0627677 -0.0627372
0.43 -0.0608145 -0.0607862
0.425 -0.0588859 -0.0588599
0.42 -0.0569869 -0.0569632
0.415 -0.0551222 -0.0551008
0.41 -0.0532958 -0.0532766
0.405 -0.0515114 -0.0514944
0.4 -0.0497722 -0.0497574
0.395 -0.0480812 -0.0480684
0.39 -0.0464404 -0.0464297
0.385 -0.0448517 -0.044843
0.38 -0.0433164 -0.0433096
0.375 -0.0418352 -0.0418303
0.37 -0.0404085 -0.0404053
0.365 -0.0390362 -0.0390347
0.36 -0.0377177 -0.0377177
0.355 -0.036452 -0.0364534
0.35 -0.0352377 -0.0352405
0.345 -0.0340732 -0.0340773
0.34 -0.0329565 -0.0329617
0.335 -0.0318853 -0.0318916
0.33 -0.0308574 -0.0308647
0.325 -0.02987 -0.0298782
0.32 -0.0289207 -0.0289297
0.315 -0.0280066 -0.0280163
0.31 -0.0271252 -0.0271355
0.305 -0.0262737 -0.0262845
0.3 -0.0254496 -0.0254609
0.295 -0.0246505 -0.0246622
0.29 -0.023874 -0.023886
0.285 -0.023118 -0.0231303
0.28 -0.0223805 -0.0223931
0.275 -0.0216598 -0.0216726
0.27 -0.0209543 -0.0209672
0.265 -0.0202627 -0.0202756
0.26 -0.0195836 -0.0195966
0.255 -0.0189162 -0.0189291
0.25 -0.0182596 -0.0182725
0.245 -0.0176131 -0.0176259
0.24 -0.0169762 -0.0169889
0.235 -0.0163486 -0.0163611
0.23 -0.0157299 -0.0157423
0.225 -0.01512 -0.0151322
0.22 -0.0145188 -0.0145308
0.215 -0.0139263 -0.013938
0.21 -0.0133426 -0.0133541
0.205 -0.0127678 -0.012779
0.2 -0.012202 -0.012213
0.195 -0.0116456 -0.0116562
0.19 -0.0110986 -0.011109
0.185 -0.0105614 -0.0105715
0.18 -0.0100344 -0.0100441
0.175 -0.00951769 -0.00952702
0.17 -0.00901173 -0.0090207
0.165 -0.00851682 -0.00852543
0.16 -0.00803331 -0.00804155
0.155 -0.00756154 -0.0075694
0.15 -0.00710186 -0.00710934
0.145 -0.00665461 -0.00666171
0.14 -0.00622014 -0.00622685
0.135 -0.00579877 -0.00580509
0.13 -0.00539082 -0.00539676
0.125 -0.0049966 -0.00500215
0.12 -0.00461639 -0.00462156
0.115 -0.00425046 -0.00425526
0.11 -0.00389906 -0.00390349
0.105 -0.00356242 -0.00356649
0.1 -0.00324073 -0.00324445
0.095 -0.00293416 -0.00293754
0.09 -0.00264285 -0.0026459
0.085 -0.00236691 -0.00236965
0.08 -0.00210643 -0.00210887
0.075 -0.00186145 -0.0018636
0.07 -0.00163198 -0.00163387
0.065 -0.00141803 -0.00141967
0.06 -0.00121955 -0.00122096
0.055 -0.00103648 -0.00103767
0.05 -0.000868724 -0.000869718
0.045 -0.000716185 -0.000717001
0.04 -0.000578741 -0.000579397
0.035 -0.00045626 -0.000456774
0.03 -0.000348606 -0.000348998
0.025 -0.000255644 -0.00025593
0.02 -0.000177242 -0.000177439
0.015 -0.000113368 -0.000113494
0.01 -6.78011e-05 -6.78762e-05
0.005 -3.7987e-05 -3.80288e-05
-1.63468e-13 9.17182e-06 9.18191e-06


==> anc/HERMITE/GAMMA02/DeltaGammaFX_0_OneLoopFRG.txt <==
9.995 0.00118554 0.00118392
9.99 0.00118675 0.00118512
9.985 0.00118749 0.00118587
9.98 0.00118862 0.001187
9.975 0.00119065 0.00118902
9.97 0.00119336 0.00119173
9.965 0.00119598 0.00119435
9.96 0.00119782 0.00119618
9.955 0.00119882 0.00119718
9.95 0.00119964 0.001198
9.945 0.00120107 0.00119943
9.94 0.00120341 0.00120177
9.935 0.00120621 0.00120456
9.93 0.00120862 0.00120697
9.925 0.00121016 0.0012085
9.92 0.00121104 0.00120938
9.915 0.00121203 0.00121037
9.91 0.00121381 0.00121215
9.905 0.00121641 0.00121475
9.9 0.00121917 0.00121751
9.895 0.00122132 0.00121965
9.89 0.00122259 0.00122092
9.885 0.00122345 0.00122178
9.88 0.00122471 0.00122303
9.875 0.00122684 0.00122516
9.87 0.00122961 0.00122793
9.865 0.00123224 0.00123055
9.86 0.00123408 0.00123239
9.855 0.00123515 0.00123346
9.85 0.0012361 0.00123441
9.845 0.00123768 0.00123599
9.84 0.00124014 0.00123844
9.835 0.00124297 0.00124127
9.83 0.00124537 0.00124366
9.825 0.00124691 0.0012452
9.82 0.00124787 0.00124616
9.815 0.00124902 0.00124731
9.81 0.00125097 0.00124926
9.805 0.00125367 0.00125196
9.8 0.00125644 0.00125472
9.795 0.00125855 0.00125683
9.79 0.00125983 0.0012581
9.785 0.0012608 0.00125908
9.78 0.00126225 0.00126053
9.775 0.00126457 0.00126284
9.77 0.00126741 0.00126567
9.765 0.00127 0.00126826
9.76 0.00127179 0.00127005
9.755 0.00127289 0.00127115
9.75 0.001274 0.00127226
9.745 0.00127582 0.00127407
9.74 0.00127844 0.00127669
9.735 0.00128129 0.00127953
9.73 0.00128361 0.00128186
9.725 0.0012851 0.00128334
9.72 0.00128614 0.00128438
9.715 0.00128751 0.00128575
9.71 0.00128971 0.00128795
9.705 0.00129254 0.00129077
9.7 0.00129527 0.0012935
9.695 0.00129727 0.0012955
9.69 0.00129853 0.00129675
9.685 0.00129965 0.00129787
9.68 0.00130137 0.00129959
9.675 0.00130391 0.00130213
9.67 0.00130681 0.00130503
9.665 0.00130931 0.00130752
9.66 0.00131099 0.00130919
9.655 0.00131213 0.00131033
9.65 0.00131347 0.00131167
9.645 0.00131558 0.00131378
9.64 0.00131838 0.00131658
9.635 0.00132121 0.00131941
9.63 0.00132339 0.00132158
9.625 0.0013248 0.00132299
9.62 0.00132597 0.00132416
9.615 0.00132764 0.00132582
9.61 0.00133013 0.00132831
9.605 0.00133305 0.00133123
9.6 0.00133568 0.00133386
9.595 0.00133753 0.0013357
9.59 0.00133878 0.00133694
9.585 0.00134012 0.00133829
9.58 0.00134218 0.00134035
9.575 0.00134497 0.00134313
9.57 0.00134787 0.00134603
9.565 0.0013502 0.00134835
9.56 0.00135175 0.0013499
9.555 0.00135298 0.00135113
9.55 0.00135463 0.00135278
9.545 0.00135709 0.00135523
9.54 0.00136004 0.00135818
9.535 0.00136277 0.00136091
9.53 0.00136475 0.00136289
9.525 0.00136611 0.00136424
9.52 0.00136749 0.00136562
9.515 0.00136953 0.00136766
9.51 0.00137231 0.00137044
9.505 0.00137528 0.00137339
9.5 0.00137772 0.00137583
9.495 0.00137938 0.0013775
9.49 0.00138069 0.0013788
9.485 0.00138236 0.00138047
9.48 0.00138481 0.00138292
9.475 0.00138779 0.0013859
9.47 0.0013906 0.0013887
9.465 0.0013927 0.00139079
9.46 0.00139415 0.00139224
9.455 0.00139558 0.00139367
9.45 0.00139764 0.00139573
9.445 0.00140044 0.00139853
9.44 0.00140345 0.00140153
9.435 0.00140598 0.00140406
9.43 0.00140775 0.00140582
9.425 0.00140913 0.0014072
9.42 0.00141085 0.00140892
9.415 0.00141333 0.00141139
9.41 0.00141634 0.0014144
9.405 0.00141921 0.00141727
9.4 0.00142139 0.00141945
9.395 0.00142292 0.00142098
9.39 0.00142443 0.00142248
9.385 0.00142654 0.00142459
9.38 0.00142937 0.00142742
9.375 0.00143243 0.00143047
9.37 0.00143502 0.00143306
9.365 0.00143686 0.0014349
9.36 0.00143833 0.00143636
9.355 0.00144011 0.00143815
9.35 0.00144265 0.00144067
9.345 0.00144571 0.00144373
9.34 0.00144862 0.00144664
9.335 0.00145086 0.00144888
9.33 0.00145247 0.00145048
9.325 0.00145405 0.00145207
9.32 0.00145624 0.00145425
9.315 0.00145913 0.00145714
9.31 0.00146223 0.00146023
9.305 0.00146486 0.00146286
9.3 0.00146676 0.00146476
9.295 0.00146831 0.0014663
9.29 0.00147019 0.00146818
9.285 0.0014728 0.00147079
9.28 0.00147591 0.0014739
9.275 0.00147886 0.00147684
9.27 0.00148114 0.00147911
9.265 0.00148281 0.00148078
9.26 0.00148449 0.00148246
9.255 0.00148678 0.00148474
9.25 0.00148975 0.00148771
9.245 0.00149289 0.00149085
9.24 0.00149554 0.00149349
9.235 0.00149748 0.00149543
9.23 0.00149911 0.00149706
9.225 0.0015011 0.00149905
9.22 0.00150382 0.00150176
9.215 0.00150699 0.00150493
9.21 0.00150996 0.00150789
9.205 0.00151225 0.00151018
9.2 0.00151398 0.00151191
9.195 0.00151577 0.00151369
9.19 0.00151818 0.0015161
9.185 0.00152124 0.00151916
9.18 0.00152442 0.00152233
9.175 0.00152707 0.00152498
9.17 0.00152904 0.00152694
9.165 0.00153075 0.00152866
9.16 0.00153288 0.00153078
9.155 0.00153572 0.00153362
9.15 0.00153896 0.00153686
9.145 0.00154193 0.00153982
9.14 0.00154422 0.00154211
9.135 0.001546 0.00154389
9.13 0.00154792 0.0015458
9.125 0.00155049 0.00154837
9.12 0.00155365 0.00155153
9.115 0.00155685 0.00155472
9.11 0.00155948 0.00155735
9.105 0.00156147 0.00155933
9.1 0.00156328 0.00156115
9.095 0.00156557 0.00156343
9.09 0.00156855 0.00156641
9.085 0.00157185 0.0015697
9.08 0.00157481 0.00157265
9.075 0.00157708 0.00157492
9.07 0.00157893 0.00157677
9.065 0.00158099 0.00157883
9.06 0.00158373 0.00158156
9.055 0.001587 0.00158483
9.05 0.0015902 0.00158803
9.045 0.0015928 0.00159062
9.04 0.0015948 0.00159262
9.035 0.00159674 0.00159456
9.03 0.00159921 0.00159702
9.025 0.00160235 0.00160015
9.02 0.00160569 0.00160349
9.015 0.00160861 0.00160641
9.01 0.00161086 0.00160865
9.005 0.00161278 0.00161057
9 0.00161502 0.00161281
8.995 0.00161795 0.00161573
8.99 0.00162131 0.0016191
8.985 0.0016245 0.00162228
8.98 0.00162705 0.00162482
8.975 0.00162908 0.00162685
8.97 0.00163116 0.00162893
8.965 0.00163384 0.00163161
8.96 0.00163713 0.00163489
8.955 0.00164049 0.00163825
8.95 0.00164336 0.00164111
8.945 0.00164558 0.00164333
8.94 0.00164761 0.00164536
8.935 0.00165006 0.0016478
8.93 0.00165318 0.00165092
8.925 0.00165662 0.00165436
8.92 0.00165977 0.0016575
8.915 0.00166226 0.00165999
8.91 0.00166433 0.00166206
8.905 0.0016666 0.00166432
8.9 0.00166951 0.00166722
8.895 0.00167293 0.00167064
8.89 0.00167629 0.001674
8.885 0.00167908 0.00167679
8.88 0.0016813 0.001679
8.875 0.00168346 0.00168116
8.87 0.00168614 0.00168384
8.865 0.00168946 0.00168715
8.86 0.00169295 0.00169064
8.855 0.00169603 0.00169371
8.85 0.00169846 0.00169614
8.845 0.00170062 0.00169829
8.84 0.0017031 0.00170077
8.835 0.00170625 0.00170391
8.83 0.00170978 0.00170745
8.825 0.00171311 0.00171077
8.82 0.00171581 0.00171346
8.815 0.00171804 0.00171569
8.81 0.00172039 0.00171803
8.805 0.00172333 0.00172097
8.8 0.00172682 0.00172446
8.795 0.00173033 0.00172796
8.79 0.00173331 0.00173094
8.785 0.0017357 0.00173333
8.78 0.00173798 0.0017356
8.775 0.00174072 0.00173834
8.77 0.0017441 0.00174171
8.765 0.00174771 0.00174532
8.76 0.00175096 0.00174856
8.755 0.00175357 0.00175118
8.75 0.00175587 0.00175347
8.745 0.00175844 0.00175604
8.74 0.00176165 0.00175925
8.735 0.00176529 0.00176288
8.73 0.00176876 0.00176634
8.725 0.00177163 0.00176921
8.72 0.00177402 0.0017716
8.715 0.00177648 0.00177405
8.71 0.00177951 0.00177708
8.705 0.0017831 0.00178066
8.7 0.00178673 0.00178429
8.695 0.00178987 0.00178742
8.69 0.00179242 0.00178997
8.685 0.00179484 0.00179238
8.68 0.00179769 0.00179523
8.675 0.00180116 0.0017987
8.67 0.00180489 0.00180242
8.665 0.00180827 0.0018058
8.66 0.00181104 0.00180857
8.655 0.00181348 0.001811
8.65 0.00181619 0.00181371
8.645 0.00181952 0.00181703
8.64 0.00182326 0.00182077
8.635 0.00182686 0.00182436
8.63 0.00182987 0.00182737
8.625 0.00183241 0.0018299
8.62 0.00183502 0.00183251
8.615 0.00183818 0.00183567
8.61 0.00184188 0.00183937
8.605 0.00184563 0.00184311
8.6 0.00184889 0.00184637
8.595 0.00185159 0.00184906
8.59 0.00185416 0.00185162
8.585 0.00185716 0.00185462
8.58 0.00186078 0.00185823
8.575 0.00186462 0.00186207
8.57 0.00186811 0.00186556
8.565 0.00187101 0.00186845
8.56 0.0018736 0.00187104
8.555 0.00187648 0.00187391
8.55 0.00187996 0.00187739
8.545 0.00188384 0.00188126
8.54 0.00188754 0.00188496
8.535 0.00189066 0.00188807
8.53 0.00189334 0.00189075
8.525 0.00189612 0.00189353
8.52 0.00189946 0.00189687
8.515 0.00190332 0.00190071
8.51 0.00190717 0.00190456
8.505 0.00191053 0.00190791
8.5 0.00191334 0.00191073
8.495 0.00191609 0.00191347
8.49 0.00191929 0.00191667
8.485 0.00192307 0.00192044
8.48 0.00192704 0.0019244
8.475 0.00193062 0.00192798
8.47 0.00193361 0.00193097
8.465 0.00193637 0.00193372
8.46 0.00193945 0.0019368
8.455 0.00194313 0.00194048
8.45 0.00194715 0.00194449
8.445 0.00195093 0.00194826
8.44 0.00195413 0.00195146
8.435 0.00195695 0.00195428
8.43 0.00195995 0.00195727
8.425 0.00196351 0.00196083
8.42 0.00196753 0.00196484
8.415 0.00197148 0.00196878
8.41 0.0019749 0.0019722
8.405 0.00197784 0.00197513
8.4 0.00198078 0.00197807
8.395 0.00198422 0.00198151
8.39 0.0019882 0.00198549
8.385 0.00199228 0.00198955
8.38 0.00199592 0.00199319
8.375 0.001999 0.00199627
8.37 0.00200194 0.0019992
8.365 0.00200527 0.00200253
8.36 0.00200918 0.00200644
8.355 0.00201334 0.00201059
8.35 0.00201718 0.00201442
8.345 0.00202045 0.00201769
8.34 0.00202343 0.00202066
8.335 0.00202667 0.00202389
8.33 0.00203049 0.00202771
8.325 0.00203468 0.0020319
8.32 0.0020387 0.00203591
8.315 0.00204217 0.00203938
8.31 0.00204523 0.00204243
8.305 0.00204841 0.00204561
8.3 0.00205213 0.00204932
8.295 0.00205632 0.00205351
8.29 0.00206049 0.00205767
8.285 0.00206416 0.00206134
8.28 0.00206734 0.00206452
8.275 0.00207049 0.00206766
8.27 0.00207412 0.00207128
8.265 0.00207828 0.00207544
8.26 0.00208256 0.00207971
8.255 0.00208643 0.00208358
8.25 0.00208976 0.0020869
8.245 0.00209293 0.00209006
8.24 0.00209646 0.00209359
8.235 0.00210056 0.00209769
8.23 0.00210492 0.00210204
8.225 0.00210898 0.00210609
8.22 0.00211248 0.00210959
8.215 0.0021157 0.0021128
8.21 0.00211916 0.00211626
8.205 0.00212319 0.00212029
8.2 0.00212759 0.00212468
8.195 0.00213182 0.0021289
8.19 0.00213551 0.00213259
8.185 0.0021388 0.00213588
8.18 0.00214222 0.00213929
8.175 0.00214618 0.00214324
8.17 0.00215058 0.00214764
8.165 0.00215495 0.00215201
8.16 0.00215883 0.00215588
8.155 0.00216225 0.00215929
8.15 0.00216565 0.00216269
8.145 0.00216952 0.00216656
8.14 0.00217392 0.00217094
8.135 0.0021784 0.00217542
8.13 0.00218247 0.00217948
8.125 0.00218602 0.00218303
8.12 0.00218944 0.00218644
8.115 0.00219324 0.00219024
8.11 0.0021976 0.0021946
8.105 0.00220217 0.00219916
8.1 0.00220642 0.0022034
8.095 0.00221012 0.0022071
8.09 0.00221359 0.00221056
8.085 0.00221734 0.00221431
8.08 0.00222165 0.00221861
8.075 0.00222627 0.00222323
8.07 0.00223068 0.00222763
8.065 0.00223456 0.00223151
8.06 0.0022381 0.00223504
8.055 0.00224182 0.00223875
8.05 0.00224607 0.002243
8.045 0.00225073 0.00224765
8.04 0.00225528 0.0022522
8.035 0.00225934 0.00225625
8.03 0.00226297 0.00225988
8.025 0.00226667 0.00226358
8.02 0.00227087 0.00226777
8.015 0.00227554 0.00227243
8.01 0.00228022 0.0022771
8.005 0.00228445 0.00228133
8 0.00228821 0.00228508
7.995 0.00229192 0.00228879
7.99 0.00229607 0.00229293
7.985 0.00230073 0.00229758
7.98 0.00230551 0.00230236
7.975 0.00230992 0.00230676
7.97 0.00231381 0.00231065
7.965 0.00231755 0.00231439
7.96 0.00232166 0.00231848
7.955 0.0023263 0.00232312
7.95 0.00233116 0.00232798
7.945 0.00233573 0.00233254
7.94 0.00233978 0.00233658
7.935 0.00234358 0.00234037
7.93 0.00234765 0.00234444
7.925 0.00235227 0.00234905
7.92 0.00235719 0.00235397
7.915 0.00236191 0.00235868
7.91 0.00236612 0.00236288
7.905 0.00237 0.00236676
7.9 0.00237405 0.00237081
7.895 0.00237864 0.00237539
7.89 0.00238361 0.00238035
7.885 0.00238847 0.0023852
7.88 0.00239284 0.00238956
7.875 0.00239681 0.00239353
7.87 0.00240087 0.00239759
7.865 0.00240542 0.00240213
7.86 0.00241042 0.00240712
7.855 0.0024154 0.0024121
7.85 0.00241994 0.00241663
7.845 0.00242402 0.00242071
7.84 0.0024281 0.00242478
7.835 0.00243263 0.0024293
7.83 0.00243764 0.00243431
7.825 0.00244273 0.00243939
7.82 0.00244743 0.00244408
7.815 0.00245164 0.00244829
7.81 0.00245576 0.0024524
7.805 0.00246026 0.00245689
7.8 0.00246528 0.00246191
7.795 0.00247046 0.00246708
7.79 0.00247531 0.00247193
7.785 0.00247967 0.00247628
7.78 0.00248384 0.00248044
7.775 0.00248833 0.00248492
7.77 0.00249335 0.00248994
7.765 0.00249861 0.00249519
7.76 0.00250361 0.00250019
7.755 0.00250811 0.00250468
7.75 0.00251235 0.00250891
7.745 0.00251684 0.0025134
7.74 0.00252185 0.0025184
7.735 0.00252718 0.00252372
7.73 0.00253232 0.00252886
7.725 0.00253697 0.0025335
7.72 0.0025413 0.00253782
7.715 0.0025458 0.00254231
7.71 0.00255081 0.00254732
7.705 0.00255619 0.00255269
7.7 0.00256146 0.00255796
7.695 0.00256626 0.00256275
7.69 0.00257069 0.00256717
7.685 0.00257521 0.00257169
7.68 0.00258021 0.00257669
7.675 0.00258564 0.00258211
7.67 0.00259104 0.0025875
7.665 0.00259599 0.00259244
7.66 0.00260053 0.00259697
7.655 0.00260508 0.00260152
7.65 0.00261009 0.00260652
7.645 0.00261556 0.00261198
7.64 0.00262106 0.00261748
7.635 0.00262617 0.00262258
7.63 0.00263082 0.00262723
7.625 0.00263543 0.00263182
7.62 0.00264044 0.00263683
7.615 0.00264594 0.00264232
7.61 0.00265155 0.00264792
7.605 0.0026568 0.00265317
7.6 0.00266158 0.00265794
7.595 0.00266624 0.0026626
7.59 0.00267127 0.00266761
7.585 0.00267679 0.00267313
7.58 0.0026825 0.00267883
7.575 0.0026879 0.00268422
7.57 0.00269281 0.00268913
7.565 0.00269754 0.00269386
7.56 0.00270259 0.00269889
7.555 0.00270814 0.00270444
7.55 0.00271393 0.00271022
7.545 0.00271947 0.00271575
7.54 0.00272452 0.00272079
7.535 0.00272934 0.0027256
7.53 0.0027344 0.00273067
7.525 0.00273998 0.00273624
7.52 0.00274585 0.0027421
7.515 0.00275153 0.00274776
7.51 0.00275672 0.00275295
7.505 0.00276162 0.00275785
7.5 0.00276673 0.00276295
7.495 0.00277233 0.00276854
7.49 0.00277828 0.00277448
7.485 0.00278408 0.00278027
7.48 0.00278941 0.0027856
7.475 0.00279442 0.0027906
7.47 0.00279957 0.00279574
7.465 0.0028052 0.00280137
7.46 0.00281122 0.00280737
7.455 0.00281714 0.00281329
7.45 0.00282262 0.00281876
7.445 0.00282773 0.00282387
7.44 0.00283293 0.00282906
7.435 0.0028386 0.00283472
7.43 0.00284468 0.00284079
7.425 0.00285072 0.00284683
7.42 0.00285634 0.00285244
7.415 0.00286157 0.00285766
7.41 0.00286683 0.00286291
7.405 0.00287253 0.0028686
7.4 0.00287867 0.00287474
7.395 0.00288483 0.00288089
7.39 0.0028906 0.00288664
7.385 0.00289594 0.00289198
7.38 0.00290127 0.0028973
7.375 0.00290701 0.00290304
7.37 0.00291321 0.00290923
7.365 0.00291949 0.0029155
7.36 0.00292539 0.00292139
7.355 0.00293086 0.00292685
7.35 0.00293626 0.00293225
7.345 0.00294205 0.00293803
7.34 0.00294831 0.00294428
7.335 0.00295469 0.00295065
7.33 0.00296074 0.00295669
7.325 0.00296633 0.00296227
7.32 0.00297182 0.00296775
7.315 0.00297766 0.00297358
7.31 0.00298398 0.0029799
7.305 0.00299047 0.00298638
7.3 0.00299665 0.00299255
7.295 0.00300237 0.00299826
7.29 0.00300794 0.00300383
7.285 0.00301384 0.00300972
7.28 0.00302023 0.0030161
7.275 0.00302682 0.00302268
7.27 0.00303313 0.00302898
7.265 0.00303899 0.00303483
7.26 0.00304466 0.00304049
7.255 0.00305062 0.00304644
7.25 0.00305707 0.00305289
7.245 0.00306375 0.00305957
7.24 0.0030702 0.00306601
7.235 0.00307619 0.00307199
7.23 0.00308197 0.00307775
7.225 0.00308799 0.00308377
7.22 0.00309451 0.00309028
7.215 0.0031013 0.00309706
7.21 0.00310788 0.00310363
7.205 0.003114 0.00310974
7.2 0.00311988 0.00311561
7.195 0.00312598 0.0031217
7.19 0.00313257 0.00312828
7.185 0.00313945 0.00313516
7.18 0.00314617 0.00314186
7.175 0.00315243 0.00314812
7.17 0.00315841 0.00315409
7.165 0.00316459 0.00316026
7.16 0.00317125 0.00316692
7.155 0.00317824 0.00317389
7.15 0.00318508 0.00318072
7.145 0.00319148 0.00318711
7.14 0.00319758 0.00319321
7.135 0.00320384 0.00319946
7.13 0.00321058 0.00320619
7.125 0.00321766 0.00321326
7.12 0.00322463 0.00322022
7.115 0.00323117 0.00322675
7.11 0.00323739 0.00323296
7.105 0.00324374 0.0032393
7.1 0.00325056 0.00324611
7.095 0.00325774 0.00325329
7.09 0.00326484 0.00326038
7.085 0.00327151 0.00326704
7.08 0.00327785 0.00327337
7.075 0.0032843 0.00327981
7.07 0.0032912 0.0032867
7.065 0.00329849 0.00329398
7.06 0.00330571 0.00330119
7.055 0.00331253 0.003308
7.05 0.00331899 0.00331445
7.045 0.00332553 0.00332099
7.04 0.00333253 0.00332797
7.035 0.00333992 0.00333535
7.03 0.00334727 0.00334269
7.025 0.00335422 0.00334963
7.02 0.00336081 0.00335622
7.015 0.00336746 0.00336286
7.01 0.00337455 0.00336993
7.005 0.00338204 0.00337742
7 0.00338952 0.00338489
6.995 0.00339661 0.00339197
6.99 0.00340333 0.00339868
6.985 0.00341009 0.00340543
6.98 0.00341727 0.0034126
6.975 0.00342487 0.00342019
6.97 0.00343249 0.00342779
6.965 0.00343971 0.00343501
6.96 0.00344656 0.00344185
6.955 0.00345343 0.00344871
6.95 0.00346072 0.00345599
6.945 0.00346843 0.00346369
6.94 0.00347617 0.00347142
6.935 0.00348354 0.00347878
6.93 0.00349053 0.00348575
6.925 0.00349751 0.00349273
6.92 0.00350491 0.00350012
6.915 0.00351273 0.00350793
6.91 0.00352061 0.00351579
6.905 0.00352811 0.00352329
6.9 0.00353523 0.0035304
6.895 0.00354234 0.0035375
6.89 0.00354985 0.00354499
6.885 0.00355779 0.00355293
6.88 0.00356579 0.00356092
6.875 0.00357344 0.00356856
6.87 0.0035807 0.0035758
6.865 0.00358793 0.00358302
6.86 0.00359555 0.00359064
6.855 0.00360362 0.00359869
6.85 0.00361175 0.00360682
6.845 0.00361955 0.0036146
6.84 0.00362694 0.00362198
6.835 0.0036343 0.00362933
6.83 0.00364205 0.00363707
6.825 0.00365023 0.00364524
6.82 0.00365851 0.0036535
6.815 0.00366644 0.00366143
6.81 0.00367397 0.00366895
6.805 0.00368147 0.00367643
6.8 0.00368934 0.00368429
6.795 0.00369766 0.0036926
6.79 0.00370606 0.003701
6.785 0.00371414 0.00370906
6.78 0.00372182 0.00371673
6.775 0.00372945 0.00372435
6.77 0.00373745 0.00373234
6.765 0.0037459 0.00374078
6.76 0.00375445 0.00374931
6.755 0.00376267 0.00375752
6.75 0.00377049 0.00376533
6.745 0.00377826 0.00377309
6.74 0.0037864 0.00378122
6.735 0.00379498 0.00378979
6.73 0.00380367 0.00379847
6.725 0.00381204 0.00380683
6.72 0.00382001 0.00381478
6.715 0.00382792 0.00382268
6.71 0.0038362 0.00383095
6.705 0.00384492 0.00383967
6.7 0.00385376 0.00384849
6.695 0.00386227 0.00385699
6.69 0.00387039 0.0038651
6.685 0.00387845 0.00387314
6.68 0.00388687 0.00388156
6.675 0.00389574 0.00389042
6.67 0.00390472 0.00389938
6.665 0.00391339 0.00390803
6.66 0.00392165 0.00391629
6.655 0.00392986 0.00392449
6.65 0.00393844 0.00393305
6.645 0.00394746 0.00394206
6.64 0.00395659 0.00395117
6.635 0.0039654 0.00395998
6.63 0.00397382 0.00396838
6.625 0.00398218 0.00397674
6.62 0.00399091 0.00398545
6.615 0.00400009 0.00399462
6.61 0.00400937 0.00400388
6.605 0.00401833 0.00401284
6.6 0.0040269 0.0040214
6.595 0.00403543 0.00402991
6.59 0.00404432 0.00403879
6.585 0.00405365 0.00404811
6.58 0.00406309 0.00405753
6.575 0.00407221 0.00406664
6.57 0.00408094 0.00407535
6.565 0.00408962 0.00408403
6.56 0.00409867 0.00409307
6.555 0.00410817 0.00410255
6.55 0.00411776 0.00411213
6.545 0.00412704 0.0041214
6.54 0.00413593 0.00413027
6.535 0.00414478 0.00413911
6.53 0.00415401 0.00414832
6.525 0.00416367 0.00415798
6.52 0.00417342 0.00416772
6.515 0.00418286 0.00417714
6.51 0.00419191 0.00418617
6.505 0.00420093 0.00419518
6.5 0.00421033 0.00420457
6.495 0.00422017 0.0042144
6.49 0.00423008 0.0042243
6.485 0.00423968 0.00423388
6.48 0.00424889 0.00424308
6.475 0.00425809 0.00425227
6.47 0.00426767 0.00426184
6.465 0.00427768 0.00427184
6.46 0.00428777 0.00428191
6.455 0.00429752 0.00429165
6.45 0.00430691 0.00430102
6.445 0.00431628 0.00431038
6.44 0.00432605 0.00432014
6.435 0.00433625 0.00433032
6.43 0.0043465 0.00434056
6.425 0.00435642 0.00435046
6.42 0.00436598 0.00436001
6.415 0.00437554 0.00436955
6.41 0.0043855 0.0043795
6.405 0.00439588 0.00438987
6.4 0.00440631 0.00440028
6.395 0.00441639 0.00441035
6.39 0.00442612 0.00442007
6.385 0.00443587 0.00442981
6.38 0.00444603 0.00443995
6.375 0.0044566 0.00445051
6.37 0.0044672 0.0044611
6.365 0.00447746 0.00447134
6.36 0.00448737 0.00448123
6.355 0.00449731 0.00449116
6.35 0.00450768 0.00450151
6.345 0.00451844 0.00451226
6.34 0.00452922 0.00452303
6.335 0.00453965 0.00453344
6.33 0.00454974 0.00454352
6.325 0.00455989 0.00455365
6.32 0.00457046 0.00456421
6.315 0.00458142 0.00457516
6.31 0.00459239 0.00458611
6.305 0.00460299 0.00459669
6.3 0.00461327 0.00460696
6.295 0.00462362 0.0046173
6.29 0.00463441 0.00462807
6.285 0.00464557 0.00463922
6.28 0.00465672 0.00465035
6.275 0.0046675 0.00466112
6.27 0.00467797 0.00467158
6.265 0.00468854 0.00468213
6.26 0.00469954 0.00469312
6.255 0.00471092 0.00470448
6.25 0.00472226 0.0047158
6.245 0.00473322 0.00472675
6.24 0.00474389 0.0047374
6.235 0.00475467 0.00474817
6.23 0.0047659 0.00475938
6.225 0.00477749 0.00477096
6.22 0.00478902 0.00478247
6.215 0.00480016 0.0047936
6.21 0.00481103 0.00480445
6.205 0.00482204 0.00481545
6.2 0.00483351 0.0048269
6.195 0.00484531 0.00483868
6.19 0.00485703 0.00485039
6.185 0.00486837 0.00486171
6.18 0.00487945 0.00487277
6.175 0.00489069 0.004884
6.17 0.00490239 0.00489568
6.165 0.00491441 0.00490769
6.16 0.00492633 0.00491959
6.155 0.00493786 0.00493111
6.15 0.00494915 0.00494238
6.145 0.00496063 0.00495385
6.14 0.00497258 0.00496578
6.135 0.00498482 0.00497801
6.13 0.00499694 0.00499011
6.125 0.00500867 0.00500182
6.12 0.00502018 0.00501332
6.115 0.00503191 0.00502503
6.11 0.0050441 0.0050372
6.105 0.00505658 0.00504966
6.1 0.0050689 0.00506197
6.095 0.00508083 0.00507388
6.09 0.00509257 0.00508561
6.085 0.00510455 0.00509757
6.08 0.005117 0.00511
6.075 0.0051297 0.00512269
6.07 0.00514223 0.0051352
6.065 0.00515437 0.00514732
6.06 0.00516634 0.00515928
6.055 0.00517859 0.0051715
6.05 0.0051913 0.0051842
6.045 0.00520424 0.00519712
6.04 0.00521698 0.00520984
6.035 0.00522933 0.00522218
6.03 0.00524154 0.00523438
6.025 0.00525405 0.00524687
6.02 0.00526703 0.00525983
6.015 0.00528021 0.00527299
6.01 0.00529316 0.00528592
6.005 0.00530573 0.00529848
6 0.0053182 0.00531093
5.995 0.00533098 0.00532369
5.99 0.00534423 0.00533692
5.985 0.00535765 0.00535033
5.98 0.00537082 0.00536348
5.975 0.00538362 0.00537626
5.97 0.00539635 0.00538897
5.965 0.00540942 0.00540202
5.96 0.00542294 0.00541552
5.955 0.00543661 0.00542917
5.95 0.00545 0.00544255
5.945 0.00546303 0.00545556
5.94 0.00547602 0.00546854
5.935 0.00548938 0.00548188
5.93 0.00550319 0.00549567
5.925 0.0055171 0.00550956
5.92 0.00553072 0.00552316
5.915 0.005544 0.00553642
5.91 0.00555727 0.00554967
5.905 0.00557093 0.00556331
5.9 0.00558502 0.00557738
5.895 0.00559918 0.00559153
5.89 0.00561304 0.00560536
5.885 0.00562656 0.00561886
5.88 0.00564011 0.0056324
5.875 0.00565408 0.00564635
5.87 0.00566847 0.00566072
5.865 0.00568289 0.00567512
5.86 0.00569698 0.00568919
5.855 0.00571075 0.00570295
5.85 0.00572461 0.00571678
5.845 0.00573889 0.00573105
5.84 0.00575357 0.0057457
5.835 0.00576825 0.00576036
5.83 0.00578258 0.00577467
5.825 0.00579663 0.0057887
5.82 0.00581079 0.00580284
5.815 0.0058254 0.00581743
5.81 0.00584037 0.00583239
5.805 0.00585531 0.00584731
5.8 0.00586989 0.00586187
5.795 0.00588422 0.00587617
5.79 0.00589869 0.00589063
5.785 0.00591363 0.00590555
5.78 0.00592891 0.00592081
5.775 0.00594412 0.00593599
5.77 0.00595896 0.00595081
5.765 0.00597357 0.0059654
5.76 0.00598837 0.00598019
5.755 0.00600365 0.00599544
5.75 0.00601924 0.00601101
5.745 0.00603471 0.00602646
5.74 0.00604981 0.00604154
5.735 0.00606472 0.00605643
5.73 0.00607987 0.00607156
5.725 0.00609549 0.00608716
5.72 0.00611139 0.00610303
5.715 0.00612714 0.00611876
5.71 0.00614251 0.00613411
5.705 0.00615773 0.00614931
5.7 0.00617323 0.00616479
5.695 0.0061892 0.00618074
5.69 0.00620541 0.00619693
5.685 0.00622144 0.00621293
5.68 0.00623709 0.00622857
5.675 0.00625264 0.00624409
5.67 0.0062685 0.00625992
5.665 0.00628483 0.00627623
5.66 0.00630136 0.00629274
5.655 0.00631766 0.00630902
5.65 0.00633361 0.00632495
5.645 0.00634949 0.00634081
5.64 0.00636572 0.00635702
5.635 0.00638241 0.00637369
5.63 0.00639927 0.00639052
5.625 0.00641586 0.00640709
5.62 0.00643211 0.00642332
5.615 0.00644834 0.00643953
5.61 0.00646496 0.00645612
5.605 0.00648202 0.00647315
5.6 0.00649919 0.00649031
5.595 0.00651609 0.00650718
5.59 0.00653265 0.00652372
5.585 0.00654924 0.00654029
5.58 0.00656625 0.00655727
5.575 0.00658369 0.00657468
5.57 0.00660119 0.00659216
5.565 0.00661838 0.00660933
5.56 0.00663528 0.00662621
5.555 0.00665225 0.00664315
5.55 0.00666966 0.00666054
5.545 0.00668747 0.00667833
5.54 0.00670531 0.00669614
5.535 0.00672281 0.00671362
5.53 0.00674005 0.00673083
5.525 0.00675741 0.00674817
5.52 0.00677523 0.00676597
5.515 0.00679343 0.00678414
5.51 0.0068116 0.00680229
5.505 0.00682943 0.00682009
5.5 0.00684702 0.00683766
5.495 0.00686479 0.0068554
5.49 0.00688303 0.00687362
5.485 0.00690162 0.00689218
5.48 0.00692013 0.00691067
5.475 0.00693829 0.0069288
5.47 0.00695625 0.00694674
5.465 0.00697444 0.0069649
5.46 0.00699311 0.00698355
5.455 0.00701209 0.0070025
5.45 0.00703095 0.00702133
5.445 0.00704945 0.00703981
5.44 0.0070678 0.00705813
5.435 0.00708642 0.00707673
5.43 0.00710553 0.00709582
5.425 0.00712491 0.00711517
5.42 0.00714412 0.00713435
5.415 0.00716297 0.00715318
5.41 0.00718172 0.0071719
5.405 0.0072008 0.00719095
5.4 0.00722036 0.00721049
5.395 0.00724013 0.00723023
5.39 0.0072597 0.00724977
5.385 0.00727892 0.00726897
5.38 0.0072981 0.00728812
5.375 0.00731764 0.00730763
5.37 0.00733765 0.00732762
5.365 0.00735783 0.00734777
5.36 0.00737776 0.00736767
5.355 0.00739737 0.00738725
5.35 0.00741698 0.00740684
5.345 0.007437 0.00742683
5.34 0.00745747 0.00744727
5.335 0.00747806 0.00746783
5.33 0.00749836 0.00748811
5.325 0.00751837 0.00750809
5.32 0.00753844 0.00752813
5.315 0.00755895 0.00754861
5.31 0.00757989 0.00756952
5.305 0.00760089 0.00759049
5.3 0.00762158 0.00761116
5.295 0.007642 0.00763155
5.29 0.00766255 0.00765207
5.285 0.00768356 0.00767305
5.28 0.00770497 0.00769444
5.275 0.00772639 0.00771582
5.27 0.00774748 0.00773689
5.265 0.00776834 0.00775772
5.26 0.00778938 0.00777873
5.255 0.00781091 0.00780023
5.25 0.0078328 0.00782209
5.245 0.00785464 0.00784389
5.24 0.00787614 0.00786537
5.235 0.00789745 0.00788665
5.23 0.00791901 0.00790818
5.225 0.00794106 0.0079302
5.22 0.00796343 0.00795254
5.215 0.0079857 0.00797478
5.21 0.00800763 0.00799668
5.205 0.00802942 0.00801844
5.2 0.00805151 0.0080405
5.195 0.00807409 0.00806305
5.19 0.00809695 0.00808588
5.185 0.00811966 0.00810856
5.18 0.00814203 0.0081309
5.175 0.00816432 0.00815316
5.17 0.00818696 0.00817576
5.165 0.00821009 0.00819886
5.16 0.00823344 0.00822218
5.155 0.0082566 0.00824531
5.15 0.00827943 0.00826811
5.145 0.00830224 0.00829088
5.14 0.00832544 0.00831405
5.135 0.00834913 0.00833771
5.13 0.00837298 0.00836153
5.125 0.00839659 0.00838511
5.12 0.0084199 0.00840839
5.115 0.00844325 0.00843171
5.11 0.00846704 0.00845546
5.105 0.00849129 0.00847968
5.1 0.00851564 0.008504
5.095 0.00853973 0.00852805
5.09 0.00856354 0.00855183
5.085 0.00858746 0.00857571
5.08 0.00861184 0.00860006
5.075 0.00863666 0.00862485
5.07 0.00866153 0.00864968
5.065 0.0086861 0.00867422
5.06 0.00871043 0.00869852
5.055 0.00873494 0.00872299
5.05 0.00875994 0.00874796
5.045 0.00878534 0.00877332
5.04 0.00881072 0.00879867
5.035 0.00883579 0.00882371
5.03 0.00886067 0.00884856
5.025 0.00888579 0.00887364
5.02 0.00891142 0.00889923
5.015 0.0089374 0.00892518
5.01 0.00896331 0.00895106
5.005 0.0089889 0.00897661
5 0.00901436 0.00900203
4.995 0.00904011 0.00902775
4.99 0.00906638 0.00905398
4.985 0.00909295 0.00908052
4.98 0.0091194 0.00910693
4.975 0.00914553 0.00913303
4.97 0.00917159 0.00915905
4.965 0.00919799 0.00918542
4.96 0.00922492 0.0092123
4.955 0.00925209 0.00923944
4.95 0.00927909 0.0092664
4.945 0.00930578 0.00929306
4.94 0.00933246 0.0093197
4.935 0.00935955 0.00934675
4.93 0.00938714 0.0093743
4.925 0.00941492 0.00940204
4.92 0.00944248 0.00942957
4.915 0.00946976 0.00945681
4.91 0.00949709 0.0094841
4.905 0.00952487 0.00951185
4.9 0.00955314 0.00954008
4.895 0.00958153 0.00956843
4.89 0.00960968 0.00959654
4.885 0.00963757 0.00962439
4.88 0.00966558 0.00965236
4.875 0.00969408 0.00968082
4.87 0.00972303 0.00970974
4.865 0.00975205 0.00973872
4.86 0.00978079 0.00976742
4.855 0.00980932 0.00979591
4.85 0.00983804 0.00982459
4.845 0.00986728 0.00985379
4.84 0.00989693 0.0098834
4.835 0.00992659 0.00991301
4.83 0.00995595 0.00994233
4.825 0.00998514 0.00997149
4.82 0.0100146 0.0100009
4.815 0.0100446 0.0100309
4.81 0.010075 0.0100612
4.805 0.0101053 0.0100914
4.8 0.0101353 0.0101214
4.795 0.0101651 0.0101512
4.79 0.0101954 0.0101814
4.785 0.0102261 0.0102121
4.78 0.0102572 0.0102432
4.775 0.0102882 0.0102741
4.77 0.0103188 0.0103047
4.765 0.0103495 0.0103353
4.76 0.0103805 0.0103663
4.755 0.010412 0.0103978
4.75 0.0104438 0.0104295
4.745 0.0104755 0.0104611
4.74 0.0105068 0.0104925
4.735 0.0105382 0.0105238
4.73 0.01057 0.0105556
4.725 0.0106024 0.0105879
4.72 0.0106349 0.0106204
4.715 0.0106673 0.0106527
4.71 0.0106994 0.0106847
4.705 0.0107315 0.0107169
4.7 0.0107642 0.0107495
4.695 0.0107974 0.0107826
4.69 0.0108307 0.0108159
4.685 0.0108637 0.0108489
4.68 0.0108966 0.0108817
4.675 0.0109296 0.0109146
4.67 0.0109631 0.0109481
4.665 0.0109971 0.0109821
4.66 0.0110312 0.0110161
4.655 0.011065 0.0110499
4.65 0.0110986 0.0110834
4.645 0.0111325 0.0111173
4.64 0.0111669 0.0111516
4.635 0.0112018 0.0111864
4.63 0.0112366 0.0112212
4.625 0.0112712 0.0112558
4.62 0.0113056 0.0112902
4.615 0.0113404 0.0113249
4.61 0.0113757 0.0113602
4.605 0.0114114 0.0113958
4.6 0.0114471 0.0114314
4.595 0.0114824 0.0114667
4.59 0.0115178 0.011502
4.585 0.0115534 0.0115377
4.58 0.0115897 0.0115739
4.575 0.0116263 0.0116104
4.57 0.0116628 0.0116468
4.565 0.011699 0.011683
4.56 0.0117352 0.0117191
4.555 0.0117718 0.0117557
4.55 0.011809 0.0117929
4.545 0.0118465 0.0118303
4.54 0.0118838 0.0118676
4.535 0.0119209 0.0119046
4.53 0.011958 0.0119417
4.525 0.0119957 0.0119793
4.52 0.0120339 0.0120174
4.515 0.0120722 0.0120557
4.51 0.0121104 0.0120939
4.505 0.0121484 0.0121318
4.5 0.0121865 0.0121698
4.495 0.0122252 0.0122085
4.49 0.0122644 0.0122476
4.485 0.0123037 0.0122868
4.48 0.0123427 0.0123259
4.475 0.0123816 0.0123647
4.47 0.0124208 0.0124038
4.465 0.0124605 0.0124435
4.46 0.0125007 0.0124836
4.455 0.0125409 0.0125238
4.45 0.0125809 0.0125637
4.445 0.0126208 0.0126036
4.44 0.012661 0.0126437
4.435 0.0127018 0.0126845
4.43 0.0127431 0.0127256
4.425 0.0127843 0.0127668
4.42 0.0128252 0.0128077
4.415 0.0128661 0.0128486
4.41 0.0129075 0.0128898
4.405 0.0129494 0.0129316
4.4 0.0129916 0.0129739
4.395 0.0130338 0.013016
4.39 0.0130758 0.0130579
4.385 0.0131178 0.0130999
4.38 0.0131602 0.0131422
4.375 0.0132033 0.0131852
4.37 0.0132466 0.0132285
4.365 0.0132899 0.0132717
4.36 0.0133329 0.0133146
4.355 0.013376 0.0133577
4.35 0.0134196 0.0134012
4.345 0.0134638 0.0134454
4.34 0.0135082 0.0134897
4.335 0.0135525 0.013534
4.33 0.0135966 0.013578
4.325 0.0136409 0.0136222
4.32 0.0136857 0.013667
4.315 0.0137311 0.0137123
4.31 0.0137766 0.0137578
4.305 0.013822 0.0138031
4.3 0.0138673 0.0138483
4.295 0.0139127 0.0138937
4.29 0.0139588 0.0139397
4.285 0.0140054 0.0139863
4.28 0.0140521 0.0140329
4.275 0.0140986 0.0140794
4.27 0.014145 0.0141257
4.265 0.0141918 0.0141724
4.26 0.0142391 0.0142197
4.255 0.014287 0.0142674
4.25 0.0143349 0.0143153
4.245 0.0143826 0.0143629
4.24 0.0144302 0.0144105
4.235 0.0144782 0.0144584
4.23 0.0145269 0.0145071
4.225 0.014576 0.0145561
4.22 0.0146251 0.0146051
4.215 0.014674 0.014654
4.21 0.014723 0.0147028
4.205 0.0147724 0.0147522
4.2 0.0148224 0.0148021
4.195 0.0148728 0.0148525
4.19 0.0149232 0.0149028
4.185 0.0149733 0.0149529
4.18 0.0150236 0.0150031
4.175 0.0150744 0.0150538
4.17 0.0151258 0.0151052
4.165 0.0151776 0.0151568
4.16 0.0152292 0.0152084
4.155 0.0152807 0.0152598
4.15 0.0153324 0.0153114
4.145 0.0153846 0.0153636
4.14 0.0154375 0.0154164
4.135 0.0154906 0.0154694
4.13 0.0155436 0.0155223
4.125 0.0155964 0.0155751
4.12 0.0156496 0.0156282
4.115 0.0157033 0.0156818
4.11 0.0157576 0.0157361
4.105 0.0158122 0.0157905
4.1 0.0158665 0.0158448
4.095 0.0159208 0.015899
4.09 0.0159754 0.0159536
4.085 0.0160307 0.0160088
4.08 0.0160865 0.0160645
4.075 0.0161425 0.0161204
4.07 0.0161983 0.0161761
4.065 0.0162541 0.0162318
4.06 0.0163103 0.016288
4.055 0.0163671 0.0163448
4.05 0.0164245 0.0164021
4.045 0.016482 0.0164594
4.04 0.0165392 0.0165166
4.035 0.0165966 0.0165739
4.03 0.0166544 0.0166316
4.025 0.0167129 0.0166901
4.02 0.0167719 0.0167489
4.015 0.0168309 0.0168078
4.01 0.0168897 0.0168666
4.005 0.0169486 0.0169255
4 0.0170081 0.0169849
3.995 0.0170683 0.017045
3.99 0.0171289 0.0171055
3.985 0.0171895 0.017166
3.98 0.0172499 0.0172263
3.975 0.0173106 0.0172869
3.97 0.0173718 0.0173481
3.965 0.0174338 0.0174099
3.96 0.017496 0.0174721
3.955 0.0175582 0.0175342
3.95 0.0176203 0.0175962
3.945 0.0176827 0.0176585
3.94 0.0177458 0.0177215
3.935 0.0178095 0.0177851
3.93 0.0178735 0.017849
3.925 0.0179374 0.0179129
3.92 0.0180012 0.0179766
3.915 0.0180655 0.0180408
3.91 0.0181304 0.0181056
3.905 0.0181959 0.0181711
3.9 0.0182617 0.0182367
3.895 0.0183274 0.0183023
3.89 0.018393 0.0183679
3.885 0.0184591 0.0184339
3.88 0.018526 0.0185007
3.875 0.0185934 0.018568
3.87 0.018661 0.0186355
3.865 0.0187285 0.0187029
3.86 0.0187961 0.0187704
3.855 0.0188642 0.0188384
3.85 0.018933 0.0189071
3.845 0.0190024 0.0189764
3.84 0.0190719 0.0190458
3.835 0.0191413 0.0191151
3.83 0.0192108 0.0191846
3.825 0.0192809 0.0192546
3.82 0.0193518 0.0193254
3.815 0.0194232 0.0193967
3.81 0.0194947 0.019468
3.805 0.019566 0.0195393
3.8 0.0196376 0.0196108
3.795 0.0197099 0.0196829
3.79 0.0197829 0.0197558
3.785 0.0198563 0.0198292
3.78 0.0199298 0.0199026
3.775 0.0200033 0.0199759
3.77 0.020077 0.0200495
3.765 0.0201514 0.0201239
3.76 0.0202266 0.0201989
3.755 0.0203022 0.0202744
3.75 0.0203778 0.0203499
3.745 0.0204534 0.0204254
3.74 0.0205293 0.0205012
3.735 0.020606 0.0205778
3.73 0.0206834 0.0206552
3.725 0.0207612 0.0207328
3.72 0.020839 0.0208105
3.715 0.0209168 0.0208882
3.71 0.0209951 0.0209664
3.705 0.0210741 0.0210453
3.7 0.0211539 0.021125
3.695 0.021234 0.0212049
3.69 0.021314 0.0212848
3.685 0.0213941 0.0213649
3.68 0.0214748 0.0214454
3.675 0.0215563 0.0215268
3.67 0.0216384 0.0216089
3.665 0.0217209 0.0216912
3.66 0.0218033 0.0217734
3.655 0.0218858 0.0218559
3.65 0.021969 0.0219389
3.645 0.022053 0.0220228
3.64 0.0221376 0.0221074
3.635 0.0222225 0.0221921
3.63 0.0223073 0.0222768
3.625 0.0223924 0.0223618
3.62 0.0224782 0.0224474
3.615 0.0225648 0.0225339
3.61 0.022652 0.022621
3.605 0.0227394 0.0227083
3.6 0.0228268 0.0227956
3.595 0.0229145 0.0228831
3.59 0.0230029 0.0229714
3.585 0.0230922 0.0230606
3.58 0.0231821 0.0231504
3.575 0.0232721 0.0232403
3.57 0.0233621 0.0233302
3.565 0.0234526 0.0234205
3.56 0.0235438 0.0235116
3.555 0.0236359 0.0236036
3.55 0.0237285 0.023696
3.545 0.0238212 0.0237887
3.54 0.0239141 0.0238814
3.535 0.0240073 0.0239745
3.53 0.0241014 0.0240685
3.525 0.0241964 0.0241633
3.52 0.0242919 0.0242587
3.515 0.0243874 0.0243541
3.51 0.0244832 0.0244497
3.505 0.0245794 0.0245458
3.5 0.0246765 0.0246427
3.495 0.0247744 0.0247406
3.49 0.0248729 0.0248388
3.485 0.0249714 0.0249372
3.48 0.0250701 0.0250358
3.475 0.0251694 0.025135
3.47 0.0252696 0.0252351
3.465 0.0253707 0.025336
3.46 0.0254721 0.0254373
3.455 0.0255737 0.0255387
3.45 0.0256755 0.0256404
3.445 0.025778 0.0257428
3.44 0.0258815 0.0258461
3.435 0.0259857 0.0259502
3.43 0.0260904 0.0260547
3.425 0.0261952 0.0261594
3.42 0.0263003 0.0262643
3.415 0.0264061 0.02637
3.41 0.0265129 0.0264766
3.405 0.0266205 0.0265841
3.4 0.0267284 0.0266919
3.395 0.0268365 0.0267998
3.39 0.026945 0.0269081
3.385 0.0270542 0.0270172
3.38 0.0271645 0.0271274
3.375 0.0272755 0.0272383
3.37 0.0273869 0.0273495
3.365 0.0274985 0.0274609
3.36 0.0276105 0.0275727
3.355 0.0277233 0.0276854
3.35 0.0278372 0.0277991
3.345 0.0279518 0.0279136
3.34 0.0280668 0.0280284
3.335 0.0281819 0.0281434
3.33 0.0282976 0.0282589
3.325 0.0284142 0.0283753
3.32 0.0285318 0.0284928
3.315 0.0286502 0.028611
3.31 0.0287688 0.0287295
3.305 0.0288877 0.0288482
3.3 0.0290072 0.0289676
3.295 0.0291277 0.0290879
3.29 0.0292492 0.0292092
3.285 0.0293714 0.0293312
3.28 0.0294939 0.0294536
3.275 0.0296168 0.0295763
3.27 0.0297402 0.0296996
3.265 0.0298647 0.0298239
3.26 0.0299903 0.0299493
3.255 0.0301165 0.0300753
3.25 0.0302431 0.0302017
3.245 0.03037 0.0303284
3.24 0.0304976 0.0304559
3.235 0.0306263 0.0305844
3.23 0.030756 0.030714
3.225 0.0308864 0.0308442
3.22 0.0310172 0.0309748
3.215 0.0311483 0.0311057
3.21 0.0312803 0.0312375
3.205 0.0314133 0.0313704
3.2 0.0315474 0.0315043
3.195 0.0316822 0.0316389
3.19 0.0318173 0.0317738
3.185 0.0319529 0.0319092
3.18 0.0320893 0.0320454
3.175 0.0322269 0.0321828
3.17 0.0323656 0.0323213
3.165 0.0325049 0.0324604
3.16 0.0326446 0.0325999
3.155 0.0327847 0.0327399
3.15 0.0329258 0.0328808
3.145 0.0330682 0.0330229
3.14 0.0332115 0.0331661
3.135 0.0333556 0.03331
3.13 0.0335 0.0334542
3.125 0.033645 0.033599
3.12 0.033791 0.0337448
3.115 0.0339382 0.0338918
3.11 0.0340865 0.0340399
3.105 0.0342355 0.0341887
3.1 0.0343849 0.0343379
3.095 0.0345349 0.0344877
3.09 0.034686 0.0346385
3.085 0.0348383 0.0347906
3.08 0.0349917 0.0349439
3.075 0.0351458 0.0350978
3.07 0.0353004 0.0352521
3.065 0.0354556 0.0354072
3.06 0.035612 0.0355633
3.055 0.0357697 0.0357207
3.05 0.0359284 0.0358793
3.045 0.0360879 0.0360385
3.04 0.0362479 0.0361983
3.035 0.0364086 0.0363588
3.03 0.0365704 0.0365204
3.025 0.0367337 0.0366834
3.02 0.036898 0.0368475
3.015 0.037063 0.0370124
3.01 0.0372286 0.0371777
3.005 0.0373951 0.0373439
3 0.0375627 0.0375113
2.995 0.0377317 0.0376801
2.99 0.0379018 0.03785
2.985 0.0380727 0.0380206
2.98 0.0382442 0.0381919
2.975 0.0384166 0.038364
2.97 0.0385902 0.0385374
2.965 0.0387652 0.0387122
2.96 0.0389414 0.0388882
2.955 0.0391184 0.0390649
2.95 0.039296 0.0392423
2.945 0.0394746 0.0394206
2.94 0.0396545 0.0396002
2.935 0.0398358 0.0397813
2.93 0.0400183 0.0399636
2.925 0.0402017 0.0401467
2.92 0.0403857 0.0403305
2.915 0.0405708 0.0405153
2.91 0.0407572 0.0407014
2.905 0.0409451 0.0408891
2.9 0.0411342 0.041078
2.895 0.0413242 0.0412677
2.89 0.041515 0.0414582
2.885 0.0417068 0.0416497
2.88 0.0419 0.0418427
2.875 0.0420948 0.0420372
2.87 0.0422908 0.042233
2.865 0.0424877 0.0424296
2.86 0.0426855 0.0426271
2.855 0.0428843 0.0428257
2.85 0.0430847 0.0430258
2.845 0.0432866 0.0432274
2.84 0.0434899 0.0434304
2.835 0.0436941 0.0436343
2.83 0.0438992 0.0438391
2.825 0.0441054 0.0440451
2.82 0.0443132 0.0442526
2.815 0.0445226 0.0444617
2.81 0.0447334 0.0446722
2.805 0.0449452 0.0448837
2.8 0.0451579 0.0450962
2.795 0.0453719 0.0453098
2.79 0.0455874 0.0455251
2.785 0.0458047 0.0457421
2.78 0.0460234 0.0459604
2.775 0.0462431 0.0461799
2.77 0.0464638 0.0464003
2.765 0.0466859 0.046622
2.76 0.0469095 0.0468454
2.755 0.047135 0.0470705
2.75 0.0473619 0.0472971
2.745 0.0475899 0.0475249
2.74 0.047819 0.0477537
2.735 0.0480495 0.0479838
2.73 0.0482817 0.0482157
2.725 0.0485157 0.0484493
2.72 0.0487512 0.0486845
2.715 0.048988 0.048921
2.71 0.0492258 0.0491585
2.705 0.0494651 0.0493975
2.7 0.0497062 0.0496382
2.695 0.0499491 0.0498808
2.69 0.0501937 0.050125
2.685 0.0504395 0.0503706
2.68 0.0506866 0.0506173
2.675 0.0509351 0.0508655
2.67 0.0511855 0.0511155
2.665 0.0514378 0.0513674
2.66 0.0516918 0.0516211
2.655 0.0519472 0.0518762
2.65 0.0522039 0.0521325
2.645 0.0524621 0.0523903
2.64 0.0527222 0.0526501
2.635 0.0529843 0.0529118
2.63 0.0532482 0.0531754
2.625 0.0535136 0.0534404
2.62 0.0537803 0.0537068
2.615 0.0540487 0.0539747
2.61 0.0543189 0.0542447
2.605 0.0545913 0.0545167
2.6 0.0548656 0.0547906
2.595 0.0551415 0.0550661
2.59 0.0554188 0.055343
2.585 0.0556977 0.0556216
2.58 0.0559787 0.0559021
2.575 0.0562618 0.0561849
2.57 0.056547 0.0564697
2.565 0.0568338 0.0567561
2.56 0.0571222 0.0570441
2.555 0.0574123 0.0573338
2.55 0.0577044 0.0576255
2.545 0.0579989 0.0579195
2.54 0.0582954 0.0582157
2.535 0.0585938 0.0585136
2.53 0.0588937 0.0588132
2.525 0.0591955 0.0591145
2.52 0.0594994 0.059418
2.515 0.0598056 0.0597238
2.51 0.0601141 0.0600319
2.505 0.0604245 0.0603419
2.5 0.0607367 0.0606536
2.495 0.0610507 0.0609672
2.49 0.0613669 0.061283
2.485 0.0616856 0.0616012
2.48 0.0620066 0.0619218
2.475 0.0623297 0.0622444
2.47 0.0626546 0.0625689
2.465 0.0629815 0.0628953
2.46 0.0633106 0.063224
2.455 0.0636423 0.0635552
2.45 0.0639764 0.0638889
2.445 0.0643128 0.0642248
2.44 0.0646511 0.0645627
2.435 0.0649915 0.0649026
2.43 0.0653342 0.0652449
2.425 0.0656795 0.0655897
2.42 0.0660275 0.0659372
2.415 0.0663778 0.066287
2.41 0.0667302 0.066639
2.405 0.0670848 0.0669931
2.4 0.0674418 0.0673496
2.395 0.0678015 0.0677087
2.39 0.0681639 0.0680707
2.385 0.0685289 0.0684351
2.38 0.0688961 0.0688019
2.375 0.0692656 0.0691709
2.37 0.0696375 0.0695423
2.365 0.0700123 0.0699165
2.36 0.0703899 0.0702937
2.355 0.0707703 0.0706735
2.35 0.0711531 0.0710558
2.345 0.0715382 0.0714404
2.34 0.0719259 0.0718276
2.335 0.0723165 0.0722176
2.33 0.0727102 0.0726107
2.325 0.0731067 0.0730067
2.32 0.0735058 0.0734053
2.315 0.0739074 0.0738064
2.31 0.0743117 0.0742101
2.305 0.074719 0.0746168
2.3 0.0751294 0.0750267
2.295 0.0755429 0.0754396
2.29 0.0759593 0.0758554
2.285 0.0763783 0.0762738
2.28 0.0768 0.076695
2.275 0.0772248 0.0771192
2.27 0.0776529 0.0775467
2.265 0.0780843 0.0779775
2.26 0.0785187 0.0784113
2.255 0.0789559 0.078848
2.25 0.0793961 0.0792875
2.245 0.0798393 0.0797302
2.24 0.080286 0.0801762
2.235 0.0807362 0.0806258
2.23 0.0811896 0.0810786
2.225 0.0816461 0.0815344
2.22 0.0821055 0.0819933
2.215 0.0825683 0.0824554
2.21 0.0830346 0.082921
2.205 0.0835045 0.0833903
2.2 0.0839779 0.0838631
2.195 0.0844546 0.0843391
2.19 0.0849345 0.0848183
2.185 0.0854177 0.0853009
2.18 0.0859047 0.0857872
2.175 0.0863954 0.0862772
2.17 0.0868898 0.086771
2.165 0.0873878 0.0872683
2.16 0.0878892 0.0877691
2.155 0.0883941 0.0882733
2.15 0.0889028 0.0887812
2.145 0.0894155 0.0892932
2.14 0.0899321 0.0898091
2.135 0.0904525 0.0903288
2.13 0.0909766 0.0908522
2.125 0.0915043 0.0913792
2.12 0.0920359 0.0919101
2.115 0.0925717 0.0924451
2.11 0.0931117 0.0929844
2.105 0.0936557 0.0935277
2.1 0.0942037 0.0940749
2.095 0.0947555 0.094626
2.09 0.0953114 0.0951811
2.085 0.0958716 0.0957405
2.08 0.0964361 0.0963043
2.075 0.0970051 0.0968725
2.07 0.0975783 0.0974448
2.065 0.0981555 0.0980213
2.06 0.098737 0.098602
2.055 0.0993229 0.0991871
2.05 0.0999135 0.0997768
2.045 0.100509 0.100371
2.04 0.101108 0.10097
2.035 0.101713 0.101573
2.03 0.102321 0.102181
2.025 0.102934 0.102793
2.02 0.103552 0.103411
2.015 0.104175 0.104033
2.01 0.104803 0.104659
2.005 0.105435 0.105291
2 0.106072 0.105927
1.995 0.106714 0.106568
1.99 0.107361 0.107214
1.985 0.108013 0.107866
1.98 0.108671 0.108522
1.975 0.109333 0.109184
1.97 0.11 0.10985
1.965 0.110673 0.110521
1.96 0.11135 0.111198
1.955 0.112033 0.11188
1.95 0.112722 0.112568
1.945 0.113416 0.113261
1.94 0.114115 0.113959
1.935 0.11482 0.114663
1.93 0.11553 0.115372
1.925 0.116245 0.116086
1.92 0.116967 0.116807
1.915 0.117694 0.117533
1.91 0.118427 0.118265
1.905 0.119166 0.119003
1.9 0.11991 0.119746
1.895 0.12066 0.120495
1.89 0.121417 0.121251
1.885 0.122179 0.122012
1.88 0.122948 0.12278
1.875 0.123723 0.123553
1.87 0.124503 0.124333
1.865 0.12529 0.125119
1.86 0.126083 0.125911
1.855 0.126883 0.12671
1.85 0.12769 0.127515
1.845 0.128502 0.128327
1.84 0.129322 0.129145
1.835 0.130147 0.129969
1.83 0.13098 0.130801
1.825 0.131819 0.131639
1.82 0.132665 0.132484
1.815 0.133518 0.133336
1.81 0.134378 0.134195
1.805 0.135245 0.13506
1.8 0.136119 0.135933
1.795 0.137 0.136813
1.79 0.137888 0.1377
1.785 0.138784 0.138594
1.78 0.139687 0.139496
1.775 0.140598 0.140406
1.77 0.141516 0.141322
1.765 0.142441 0.142246
1.76 0.143374 0.143178
1.755 0.144315 0.144118
1.75 0.145264 0.145065
1.745 0.146221 0.146021
1.74 0.147185 0.146984
1.735 0.148158 0.147955
1.73 0.149138 0.148934
1.725 0.150127 0.149922
1.72 0.151124 0.150918
1.715 0.15213 0.151922
1.71 0.153144 0.152934
1.705 0.154166 0.153955
1.7 0.155197 0.154985
1.695 0.156237 0.156023
1.69 0.157285 0.15707
1.685 0.158343 0.158126
1.68 0.159409 0.159191
1.675 0.160484 0.160265
1.67 0.161569 0.161348
1.665 0.162662 0.16244
1.66 0.163765 0.163541
1.655 0.164877 0.164652
1.65 0.165999 0.165772
1.645 0.167131 0.166902
1.64 0.168272 0.168042
1.635 0.169423 0.169191
1.63 0.170584 0.17035
1.625 0.171754 0.171519
1.62 0.172935 0.172698
1.615 0.174126 0.173888
1.61 0.175327 0.175088
1.605 0.176539 0.176297
1.6 0.177761 0.177518
1.595 0.178993 0.178749
1.59 0.180237 0.17999
1.585 0.181491 0.181243
1.58 0.182756 0.182506
1.575 0.184032 0.18378
1.57 0.185319 0.185066
1.565 0.186618 0.186362
1.56 0.187927 0.18767
1.555 0.189248 0.188989
1.55 0.190581 0.19032
1.545 0.191925 0.191663
1.54 0.193282 0.193017
1.535 0.19465 0.194383
1.53 0.19603 0.195762
1.525 0.197422 0.197152
1.52 0.198826 0.198554
1.515 0.200243 0.199969
1.51 0.201673 0.201397
1.505 0.203115 0.202837
1.5 0.204569 0.20429
1.495 0.206037 0.205755
1.49 0.207517 0.207234
1.485 0.209011 0.208725
1.48 0.210518 0.21023
1.475 0.212038 0.211748
1.47 0.213572 0.21328
1.465 0.21512 0.214826
1.46 0.216681 0.216385
1.455 0.218256 0.217957
1.45 0.219845 0.219544
1.445 0.221448 0.221145
1.44 0.223066 0.222761
1.435 0.224698 0.22439
1.43 0.226344 0.226035
1.425 0.228005 0.227693
1.42 0.229681 0.229367
1.415 0.231372 0.231056
1.41 0.233078 0.232759
1.405 0.234799 0.234478
1.4 0.236536 0.236212
1.395 0.238288 0.237962
1.39 0.240055 0.239727
1.385 0.241838 0.241508
1.38 0.243638 0.243304
1.375 0.245453 0.245117
1.37 0.247284 0.246946
1.365 0.249132 0.248791
1.36 0.250996 0.250652
1.355 0.252876 0.25253
1.35 0.254773 0.254425
1.345 0.256687 0.256336
1.34 0.258618 0.258264
1.335 0.260566 0.260209
1.33 0.262531 0.262172
1.325 0.264513 0.264151
1.32 0.266513 0.266148
1.315 0.26853 0.268162
1.31 0.270564 0.270194
1.305 0.272617 0.272244
1.3 0.274687 0.274311
1.295 0.276775 0.276397
1.29 0.278881 0.2785
1.285 0.281006 0.280621
1.28 0.283148 0.282761
1.275 0.285309 0.284919
1.27 0.287488 0.287095
1.265 0.289686 0.289289
1.26 0.291902 0.291502
1.255 0.294136 0.293734
1.25 0.296389 0.295984
1.245 0.298661 0.298253
1.24 0.300951 0.30054
1.235 0.303261 0.302846
1.23 0.305589 0.305171
1.225 0.307935 0.307514
1.22 0.3103 0.309876
1.215 0.312684 0.312257
1.21 0.315087 0.314656
1.205 0.317508 0.317074
1.2 0.319948 0.319511
1.195 0.322406 0.321965
1.19 0.324883 0.324439
1.185 0.327378 0.32693
1.18 0.329891 0.32944
1.175 0.332422 0.331968
1.17 0.334971 0.334513
1.165 0.337538 0.337076
1.16 0.340122 0.339657
1.155 0.342723 0.342254
1.15 0.345341 0.344869
1.145 0.347976 0.3475
1.14 0.350627 0.350147
1.135 0.353294 0.352811
1.13 0.355976 0.35549
1.125 0.358674 0.358184
1.12 0.361386 0.360892
1.115 0.364113 0.363615
1.11 0.366853 0.366351
1.105 0.369606 0.369101
1.1 0.372372 0.371862
1.095 0.375149 0.374636
1.09 0.377937 0.37742
1.085 0.380735 0.380215
1.08 0.383543 0.383018
1.075 0.386359 0.38583
1.07 0.389182 0.38865
1.065 0.392012 0.391476
1.06 0.394847 0.394307
1.055 0.397685 0.397142
1.05 0.400527 0.399979
1.045 0.40337 0.402818
1.04 0.406213 0.405657
1.035 0.409054 0.408494
1.03 0.411891 0.411328
1.025 0.414724 0.414157
1.02 0.41755 0.416979
1.015 0.420366 0.419791
1.01 0.423172 0.422593
1.005 0.425964 0.425382
1 0.428741 0.428154
0.995 0.431499 0.430909
0.99 0.434236 0.433643
0.985 0.43695 0.436353
0.98 0.439638 0.439036
0.975 0.442295 0.44169
0.97 0.44492 0.444311
0.965 0.447508 0.446896
0.96 0.450055 0.44944
0.955 0.452559 0.45194
0.95 0.455015 0.454392
0.945 0.457418 0.456792
0.94 0.459764 0.459135
0.935 0.462049 0.461417
0.93 0.464267 0.463632
0.925 0.466413 0.465775
0.92 0.468482 0.467841
0.915 0.470468 0.469825
0.91 0.472366 0.47172
0.905 0.474168 0.47352
0.9 0.475869 0.475218
0.895 0.477461 0.476809
0.89 0.478939 0.478284
0.885 0.480294 0.479637
0.88 0.481518 0.48086
0.875 0.482605 0.481945
0.87 0.483546 0.482884
0.865 0.484332 0.483669
0.86 0.484954 0.484291
0.855 0.485405 0.484741
0.85 0.485674 0.48501
0.845 0.485752 0.485088
0.84 0.48563 0.484966
0.835 0.485297 0.484633
0.83 0.484744 0.484081
0.825 0.483959 0.483298
0.82 0.482934 0.482273
0.815 0.481656 0.480998
0.81 0.480116 0.47946
0.805 0.478303 0.477649
0.8 0.476206 0.475554
0.795 0.473814 0.473166
0.79 0.471117 0.470472
0.785 0.468104 0.467464
0.78 0.464765 0.464129
0.775 0.46109 0.46046
0.77 0.45707 0.456445
0.765 0.452695 0.452076
0.76 0.447957 0.447344
0.755 0.442847 0.442241
0.75 0.437358 0.43676
0.745 0.431483 0.430893
0.74 0.425216 0.424634
0.735 0.418553 0.41798
0.73 0.411489 0.410926
0.725 0.404022 0.40347
0.72 0.396151 0.395609
0.715 0.387875 0.387345
0.71 0.379197 0.378678
0.705 0.370117 0.369611
0.7 0.360643 0.36015
0.695 0.350779 0.3503
0.69 0.340535 0.340069
0.685 0.329919 0.329468
0.68 0.318945 0.318509
0.675 0.307626 0.307206
0.67 0.295979 0.295574
0.665 0.28402 0.283632
0.66 0.271772 0.2714
0.655 0.259255 0.258901
0.65 0.246494 0.246157
0.645 0.233516 0.233197
0.64 0.220348 0.220046
0.635 0.207019 0.206736
0.63 0.193563 0.193298
0.625 0.18001 0.179764
0.62 0.166397 0.166169
0.615 0.152758 0.152549
0.61 0.13913 0.13894
0.605 0.125551 0.12538
0.6 0.112058 0.111905
0.595 0.0986905 0.0985555
0.59 0.0854857 0.0853688
0.585 0.0724825 0.0723834
0.58 0.0597186 0.0596369
0.575 0.0472313 0.0471668
0.57 0.035057 0.0350091
0.565 0.0232308 0.0231991
0.56 0.0117865 0.0117704
0.555 0.000756285 0.000755251
0.55 -0.0098296 -0.00981616
0.545 -0.0199429 -0.0199156
0.54 -0.0295574 -0.029517
0.535 -0.0386497 -0.0385969
0.53 -0.0471987 -0.0471341
0.525 -0.0551858 -0.0551103
0.52 -0.0625955 -0.0625099
0.515 -0.0694151 -0.0693201
0.51 -0.0756346 -0.0755312
0.505 -0.0812472 -0.0811362
0.5 -0.0862491 -0.0861312
0.495 -0.0906394 -0.0905154
0.49 -0.0944201 -0.0942909
0.485 -0.0975961 -0.0974627
0.48 -0.100175 -0.100039
0.475 -0.102169 -0.102029
0.47 -0.103589 -0.103448
0.465 -0.104453 -0.10431
0.46 -0.104779 -0.104636
0.455 -0.104587 -0.104444
0.45 -0.103901 -0.103759
0.445 -0.102746 -0.102606
0.44 -0.101149 -0.101011
0.435 -0.0991385 -0.0990029
0.43 -0.0967453 -0.096613
0.425 -0.0940011 -0.0938725
0.42 -0.0909389 -0.0908146
0.415 -0.0875927 -0.0874729
0.41 -0.0839973 -0.0838824
0.405 -0.0801879 -0.0800782
0.4 -0.0762 -0.0760958
0.395 -0.0720694 -0.0719708
0.39 -0.0678313 -0.0677386
0.385 -0.0635207 -0.0634338
0.38 -0.0591716 -0.0590907
0.375 -0.0548171 -0.0547422
0.37 -0.050489 -0.05042
0.365 -0.0462174 -0.0461542
0.36 -0.0420305 -0.0419731
0.355 -0.0379545 -0.0379026
0.35 -0.034013 -0.0339665
0.345 -0.0302273 -0.0301859
0.34 -0.0266156 -0.0265792
0.335 -0.0231934 -0.0231617
0.33 -0.0199732 -0.0199459
0.325 -0.0169642 -0.016941
0.32 -0.0141727 -0.0141533
0.315 -0.011602 -0.0115861
0.31 -0.00925224 -0.00923959
0.305 -0.00712114 -0.0071114
0.3 -0.0052037 -0.00519658
0.295 -0.00349271 -0.00348794
0.29 -0.00197905 -0.00197634
0.285 -0.000651964 -0.000651073
0.28 0.000500507 0.000499823
0.275 0.00149121 0.00148917
0.27 0.00233351 0.00233032
0.265 0.00304093 0.00303678
0.26 0.00362688 0.00362192
0.255 0.00410435 0.00409874
0.25 0.00448572 0.00447958
0.245 0.00478257 0.00477603
0.24 0.00500558 0.00499873
0.235 0.00516445 0.00515739
0.23 0.0052679 0.0052607
0.225 0.00532365 0.00531637
0.22 0.00533849 0.00533119
0.215 0.00531836 0.00531109
0.21 0.00526842 0.00526122
0.205 0.00519313 0.00518603
0.2 0.00509635 0.00508938
0.195 0.00498142 0.00497461
0.19 0.00485124 0.00484461
0.185 0.00470834 0.0047019
0.18 0.00455491 0.00454868
0.175 0.0043929 0.00438689
0.17 0.004224 0.00421822
0.165 0.00404974 0.0040442
0.16 0.00387146 0.00386617
0.155 0.00369037 0.00368532
0.15 0.00350754 0.00350275
0.145 0.00332396 0.00331941
0.14 0.00314049 0.00313619
0.135 0.00295793 0.00295389
0.13 0.00277701 0.00277322
0.125 0.00259839 0.00259483
0.12 0.00242266 0.00241934
0.115 0.00225037 0.00224729
0.11 0.00208202 0.00207917
0.105 0.00191808 0.00191545
0.1 0.00175896 0.00175655
0.095 0.00160505 0.00160285
0.09 0.00145671 0.00145472
0.085 0.00131426 0.00131246
0.08 0.001178 0.00117639
0.075 0.00104821 0.00104678
0.07 0.000925136 0.000923871
0.065 0.000809011 0.000807905
0.06 0.000700044 0.000699087
0.055 0.000598428 0.000597609
0.05 0.000504334 0.000503645
0.045 0.000417921 0.00041735
0.04 0.000339329 0.000338865
0.035 0.000268684 0.000268316
0.03 0.000206095 0.000205814
0.025 0.000151661 0.000151453
0.02 0.000105462 0.000105318
0.015 6.76198e-05 6.75273e-05
0.01 4.05109e-05 4.04555e-05
0.005 2.27668e-05 2.27357e-05
-1.63468e-13 -5.50047e-06 -5.49295e-06


==> anc/HERMITE/GAMMA02/GApOneLoop.txt <==
-11.1861 -0.00808602 0.000146326
-11.0884 -0.00823091 0.000150293
-11.0083 -0.00835266 0.000153654
-10.9373 -0.00846269 0.000156714
-10.8724 -0.00856531 0.000159585
-10.8119 -0.00866275 0.000162328
-10.7547 -0.00875631 0.000164977
-10.7002 -0.00884687 0.000167555
-10.6479 -0.00893502 0.000170076
-10.5976 -0.00902121 0.000172555
-10.5489 -0.00910577 0.000174998
-10.5017 -0.00918897 0.000177413
-10.4557 -0.00927101 0.000179805
-10.4109 -0.00935206 0.000182179
-10.3672 -0.00943227 0.000184539
-10.3244 -0.00951176 0.000186888
-10.2824 -0.00959062 0.000189229
-10.2412 -0.00966896 0.000191563
-10.2008 -0.00974683 0.000193894
-10.1611 -0.00982432 0.000196222
-10.122 -0.00990147 0.00019855
-10.0835 -0.00997835 0.000200878
-10.0455 -0.010055 0.000203209
-10.0081 -0.0101314 0.000205543
-9.97117 -0.0102077 0.000207882
-9.93471 -0.0102839 0.000210225
-9.89869 -0.01036 0.000212576
-9.8631 -0.0104361 0.000214933
-9.8279 -0.0105121 0.000217298
-9.79309 -0.0105881 0.000219673
-9.75865 -0.0106642 0.000222056
-9.72455 -0.0107403 0.00022445
-9.69079 -0.0108164 0.000226854
-9.65735 -0.0108926 0.00022927
-9.62422 -0.010969 0.000231697
-9.59138 -0.0110454 0.000234137
-9.55883 -0.011122 0.00023659
-9.52655 -0.0111987 0.000239057
-9.49453 -0.0112756 0.000241538
-9.46277 -0.0113527 0.000244033
-9.43125 -0.01143 0.000246543
-9.39998 -0.0115074 0.000249068
-9.36893 -0.0115851 0.000251609
-9.3381 -0.011663 0.000254167
-9.30749 -0.0117412 0.000256741
-9.27709 -0.0118196 0.000259332
-9.2469 -0.0118983 0.000261941
-9.2169 -0.0119772 0.000264568
-9.18709 -0.0120564 0.000267214
-9.15746 -0.0121359 0.000269878
-9.12802 -0.0122158 0.000272561
-9.09875 -0.0122959 0.000275264
-9.06966 -0.0123763 0.000277986
-9.04073 -0.0124571 0.000280729
-9.01196 -0.0125382 0.000283493
-8.98335 -0.0126197 0.000286278
-8.9549 -0.0127015 0.000289084
-8.92659 -0.0127837 0.000291912
-8.89844 -0.0128662 0.000294763
-8.87042 -0.0129491 0.000297636
-8.84255 -0.0130325 0.000300532
-8.81482 -0.0131162 0.000303452
-8.78721 -0.0132003 0.000306395
-8.75974 -0.0132848 0.000309363
-8.7324 -0.0133698 0.000312355
-8.70518 -0.0134551 0.000315372
-8.67809 -0.0135409 0.000318414
-8.65112 -0.0136272 0.000321482
-8.62426 -0.0137139 0.000324577
-8.59752 -0.0138011 0.000327698
-8.57089 -0.0138887 0.000330845
-8.54437 -0.0139768 0.00033402
-8.51797 -0.0140654 0.000337223
-8.49166 -0.0141544 0.000340455
-8.46547 -0.014244 0.000343714
-8.43937 -0.0143341 0.000347003
-8.41338 -0.0144246 0.000350321
-8.38748 -0.0145157 0.000353669
-8.36169 -0.0146073 0.000357048
-8.33598 -0.0146995 0.000360457
-8.31038 -0.0147922 0.000363897
-8.28486 -0.0148854 0.000367369
-8.25943 -0.0149792 0.000370873
-8.23409 -0.0150736 0.000374409
-8.20884 -0.0151685 0.000377979
-8.18368 -0.015264 0.000381582
-8.1586 -0.0153601 0.000385219
-8.13361 -0.0154568 0.00038889
-8.10869 -0.0155541 0.000392596
-8.08386 -0.015652 0.000396338
-8.0591 -0.0157505 0.000400115
-8.03443 -0.0158496 0.000403929
-8.00983 -0.0159494 0.00040778
-7.9853 -0.0160498 0.000411668
-7.96085 -0.0161509 0.000415594
-7.93648 -0.0162526 0.000419558
-7.91217 -0.016355 0.000423562
-7.88794 -0.016458 0.000427605
-7.86378 -0.0165618 0.000431688
-7.83968 -0.0166662 0.000435812
-7.81566 -0.0167713 0.000439977
-7.7917 -0.0168772 0.000444184
-7.76781 -0.0169837 0.000448433
-7.74398 -0.017091 0.000452725
-7.72022 -0.017199 0.000457061
-7.69652 -0.0173078 0.000461441
-7.67288 -0.0174173 0.000465866
-7.64931 -0.0175276 0.000470336
-7.62579 -0.0176386 0.000474852
-7.60234 -0.0177504 0.000479415
-7.57894 -0.017863 0.000484026
-7.55561 -0.0179765 0.000488684
-7.53233 -0.0180907 0.000493391
-7.50911 -0.0182057 0.000498148
-7.48595 -0.0183216 0.000502954
-7.46284 -0.0184383 0.000507812
-7.43978 -0.0185558 0.000512721
-7.41679 -0.0186742 0.000517682
-7.39384 -0.0187935 0.000522696
-7.37095 -0.0189136 0.000527764
-7.34811 -0.0190346 0.000532886
-7.32532 -0.0191566 0.000538064
-7.30258 -0.0192794 0.000543298
-7.27989 -0.0194032 0.000548589
-7.25725 -0.0195278 0.000553937
-7.23467 -0.0196535 0.000559344
-7.21213 -0.0197801 0.00056481
-7.18963 -0.0199076 0.000570337
-7.16719 -0.0200361 0.000575924
-7.14479 -0.0201656 0.000581574
-7.12244 -0.0202962 0.000587287
-7.10014 -0.0204277 0.000593063
-7.07788 -0.0205602 0.000598904
-7.05566 -0.0206938 0.000604811
-7.03349 -0.0208284 0.000610784
-7.01137 -0.0209641 0.000616825
-6.98928 -0.0211009 0.000622935
-6.96724 -0.0212387 0.000629114
-6.94524 -0.0213777 0.000635364
-6.92329 -0.0215178 0.000641686
-6.90138 -0.0216589 0.000648081
-6.8795 -0.0218013 0.000654549
-6.85767 -0.0219448 0.000661092
-6.83588 -0.0220894 0.000667712
-6.81413 -0.0222352 0.000674408
-6.79241 -0.0223823 0.000681183
-6.77074 -0.0225305 0.000688038
-6.74911 -0.02268 0.000694973
-6.72751 -0.0228307 0.000701991
-6.70595 -0.0229826 0.000709091
-6.68443 -0.0231358 0.000716277
-6.66294 -0.0232904 0.000723548
-6.6415 -0.0234462 0.000730906
-6.62008 -0.0236033 0.000738353
-6.59871 -0.0237618 0.000745889
-6.57737 -0.0239216 0.000753517
-6.55607 -0.0240828 0.000761237
-6.5348 -0.0242453 0.000769052
-6.51356 -0.0244093 0.000776962
-6.49236 -0.0245747 0.000784969
-6.47119 -0.0247416 0.000793075
-6.45006 -0.0249098 0.000801281
-6.42896 -0.0250796 0.000809588
-6.40789 -0.0252509 0.000817999
-6.38686 -0.0254236 0.000826515
-6.36586 -0.0255979 0.000835138
-6.34489 -0.0257738 0.000843869
-6.32395 -0.0259512 0.00085271
-6.30304 -0.0261302 0.000861663
-6.28216 -0.0263108 0.000870729
-6.26132 -0.0264931 0.000879911
-6.24051 -0.026677 0.000889211
-6.21972 -0.0268625 0.00089863
-6.19897 -0.0270498 0.00090817
-6.17824 -0.0272388 0.000917833
-6.15755 -0.0274295 0.000927622
-6.13688 -0.027622 0.000937538
-6.11625 -0.0278163 0.000947583
-6.09564 -0.0280124 0.00095776
-6.07506 -0.0282103 0.00096807
-6.05451 -0.0284101 0.000978517
-6.03398 -0.0286117 0.000989102
-6.01349 -0.0288153 0.000999828
-5.99302 -0.0290208 0.0010107
-5.97258 -0.0292283 0.00102171
-5.95216 -0.0294377 0.00103287
-5.93178 -0.0296491 0.00104419
-5.91142 -0.0298626 0.00105565
-5.89108 -0.0300782 0.00106727
-5.87077 -0.0302959 0.00107905
-5.85049 -0.0305156 0.00109099
-5.83023 -0.0307376 0.0011031
-5.81 -0.0309617 0.00111537
-5.7898 -0.031188 0.00112781
-5.76961 -0.0314166 0.00114042
-5.74946 -0.0316474 0.00115321
-5.72933 -0.0318805 0.00116618
-5.70922 -0.032116 0.00117933
-5.68913 -0.0323539 0.00119266
-5.66907 -0.0325941 0.00120619
-5.64904 -0.0328368 0.0012199
-5.62903 -0.033082 0.00123381
-5.60904 -0.0333296 0.00124792
-5.58907 -0.0335799 0.00126224
-5.56913 -0.0338327 0.00127675
-5.54921 -0.0340881 0.00129148
-5.52931 -0.0343461 0.00130643
-5.50944 -0.0346069 0.00132159
-5.48958 -0.0348704 0.00133697
-5.46975 -0.0351366 0.00135257
-5.44994 -0.0354057 0.00136841
-5.43016 -0.0356776 0.00138448
-5.41039 -0.0359525 0.0014008
-5.39065 -0.0362302 0.00141735
-5.37092 -0.036511 0.00143415
-5.35122 -0.0367947 0.00145121
-5.33154 -0.0370816 0.00146852
-5.31188 -0.0373715 0.00148609
-5.29224 -0.0376646 0.00150394
-5.27262 -0.037961 0.00152205
-5.25302 -0.0382606 0.00154044
-5.23344 -0.0385635 0.00155912
-5.21388 -0.0388698 0.00157808
-5.19434 -0.0391794 0.00159734
-5.17482 -0.0394926 0.0016169
-5.15532 -0.0398093 0.00163677
-5.13584 -0.0401295 0.00165695
-5.11638 -0.0404534 0.00167745
-5.09694 -0.040781 0.00169827
-5.07751 -0.0411123 0.00171942
-5.05811 -0.0414474 0.00174092
-5.03872 -0.0417864 0.00176275
-5.01935 -0.0421293 0.00178495
-5 -0.0424762 0.00180749
-4.98067 -0.0428271 0.00183041
-4.96136 -0.0431822 0.0018537
-4.94206 -0.0435415 0.00187738
-4.92278 -0.043905 0.00190144
-4.90352 -0.0442728 0.0019259
-4.88428 -0.0446451 0.00195077
-4.86505 -0.0450218 0.00197606
-4.84584 -0.0454031 0.00200176
-4.82665 -0.0457889 0.00202791
-4.80748 -0.0461795 0.00205449
-4.78832 -0.0465748 0.00208153
-4.76918 -0.046975 0.00210903
-4.75005 -0.0473802 0.002137
-4.73095 -0.0477903 0.00216545
-4.71185 -0.0482056 0.0021944
-4.69278 -0.048626 0.00222385
-4.67372 -0.0490518 0.00225381
-4.65468 -0.0494829 0.00228431
-4.63565 -0.0499195 0.00231534
-4.61664 -0.0503617 0.00234692
-4.59764 -0.0508095 0.00237906
-4.57866 -0.0512631 0.00241178
-4.55969 -0.0517225 0.00244509
-4.54074 -0.052188 0.002479
-4.52181 -0.0526595 0.00251353
-4.50289 -0.0531372 0.00254868
-4.48398 -0.0536212 0.00258449
-4.46509 -0.0541116 0.00262095
-4.44622 -0.0546085 0.00265809
-4.42736 -0.0551121 0.00269592
-4.40851 -0.0556225 0.00273446
-4.38968 -0.0561398 0.00277373
-4.37086 -0.0566641 0.00281373
-4.35206 -0.0571956 0.0028545
-4.33327 -0.0577344 0.00289605
-4.31449 -0.0582806 0.00293839
-4.29573 -0.0588344 0.00298156
-4.27698 -0.0593959 0.00302556
-4.25825 -0.0599653 0.00307042
-4.23953 -0.0605427 0.00311616
-4.22082 -0.0611283 0.00316281
-4.20213 -0.0617222 0.00321038
-4.18345 -0.0623247 0.00325889
-4.16478 -0.0629358 0.00330838
-4.14613 -0.0635557 0.00335887
-4.12749 -0.0641847 0.00341039
-4.10886 -0.0648229 0.00346295
-4.09024 -0.0654705 0.00351659
-4.07164 -0.0661277 0.00357134
-4.05305 -0.0667946 0.00362722
-4.03447 -0.0674716 0.00368427
-4.01591 -0.0681587 0.00374252
-3.99736 -0.0688562 0.00380199
-3.97882 -0.0695643 0.00386273
-3.96029 -0.0702833 0.00392476
-3.94177 -0.0710133 0.00398813
-3.92327 -0.0717547 0.00405286
-3.90478 -0.0725076 0.00411901
-3.8863 -0.0732723 0.00418659
-3.86783 -0.074049 0.00425567
-3.84937 -0.0748381 0.00432628
-3.83093 -0.0756397 0.00439845
-3.81249 -0.0764543 0.00447225
-3.79407 -0.0772819 0.00454771
-3.77566 -0.0781231 0.00462488
-3.75726 -0.0789779 0.00470382
-3.73887 -0.0798469 0.00478457
-3.72049 -0.0807302 0.00486719
-3.70213 -0.0816282 0.00495173
-3.68377 -0.0825413 0.00503825
-3.66543 -0.0834698 0.00512682
-3.64709 -0.084414 0.00521749
-3.62877 -0.0853744 0.00531033
-3.61046 -0.0863513 0.0054054
-3.59215 -0.0873451 0.00550278
-3.57386 -0.0883562 0.00560254
-3.55558 -0.0893851 0.00570474
-3.53731 -0.0904321 0.00580948
-3.51905 -0.0914978 0.00591683
-3.5008 -0.0925825 0.00602687
-3.48256 -0.0936868 0.00613969
-3.46433 -0.0948112 0.00625539
-3.4461 -0.0959561 0.00637405
-3.42789 -0.0971221 0.00649578
-3.40969 -0.0983097 0.00662068
-3.3915 -0.0995194 0.00674886
-3.37332 -0.100752 0.00688042
-3.35515 -0.102008 0.00701548
-3.33698 -0.103288 0.00715417
-3.31883 -0.104592 0.00729661
-3.30069 -0.105922 0.00744293
-3.28255 -0.107277 0.00759327
-3.26443 -0.10866 0.00774777
-3.24631 -0.110069 0.00790658
-3.2282 -0.111507 0.00806986
-3.2101 -0.112974 0.00823777
-3.19201 -0.114471 0.00841048
-3.17393 -0.115998 0.00858817
-3.15586 -0.117556 0.00877103
-3.1378 -0.119147 0.00895925
-3.11974 -0.120772 0.00915304
-3.1017 -0.12243 0.00935261
-3.08366 -0.124124 0.00955819
-3.06563 -0.125854 0.00977
-3.04761 -0.127622 0.00998831
-3.0296 -0.129428 0.0102134
-3.01159 -0.131274 0.0104454
-2.9936 -0.133161 0.0106848
-2.97561 -0.135091 0.0109318
-2.95763 -0.137064 0.0111867
-2.93966 -0.139082 0.0114499
-2.9217 -0.141146 0.0117217
-2.90374 -0.143259 0.0120024
-2.88579 -0.145421 0.0122925
-2.86785 -0.147634 0.0125924
-2.84992 -0.1499 0.0129024
-2.83199 -0.152221 0.0132231
-2.81408 -0.154598 0.013555
-2.79617 -0.157034 0.0138985
-2.77826 -0.15953 0.0142541
-2.76037 -0.162089 0.0146225
-2.74248 -0.164712 0.0150043
-2.7246 -0.167403 0.0154
-2.70673 -0.170164 0.0158103
-2.68886 -0.172996 0.0162361
-2.671 -0.175904 0.0166779
-2.65315 -0.178889 0.0171366
-2.63531 -0.181954 0.0176131
-2.61747 -0.185104 0.0181083
-2.59964 -0.18834 0.0186232
-2.58182 -0.191666 0.0191586
-2.564 -0.195087 0.0197159
-2.54619 -0.198605 0.0202961
-2.52838 -0.202225 0.0209004
-2.51059 -0.20595 0.0215303
-2.49279 -0.209786 0.022187
-2.47501 -0.213736 0.0228722
-2.45723 -0.217807 0.0235875
-2.43946 -0.222002 0.0243346
-2.42169 -0.226328 0.0251154
-2.40394 -0.23079 0.025932
-2.38618 -0.235394 0.0267863
-2.36844 -0.240148 0.0276809
-2.3507 -0.245057 0.0286182
-2.33296 -0.250129 0.0296009
-2.31523 -0.255372 0.030632
-2.29751 -0.260794 0.0317145
-2.27979 -0.266404 0.032852
-2.26208 -0.272211 0.0340481
-2.24438 -0.278226 0.0353068
-2.22668 -0.284458 0.0366326
-2.20898 -0.29092 0.0380301
-2.19129 -0.297623 0.0395046
-2.17361 -0.30458 0.0410617
-2.15593 -0.311806 0.0427076
-2.13826 -0.319314 0.044449
-2.1206 -0.327122 0.0462934
-2.10294 -0.335246 0.0482489
-2.08528 -0.343705 0.0503244
-2.06763 -0.352519 0.0525298
-2.04998 -0.361709 0.054876
-2.03234 -0.371299 0.0573751
-2.01471 -0.381314 0.0600404
-1.99708 -0.39178 0.0628866
-1.97945 -0.402728 0.0659304
-1.96183 -0.41419 0.0691902
-1.94422 -0.4262 0.0726864
-1.92661 -0.438796 0.0764423
-1.909 -0.452021 0.0804837
-1.8914 -0.465918 0.0848398
-1.87381 -0.480539 0.0895437
-1.85622 -0.495936 0.0946328
-1.83863 -0.512171 0.10015
-1.82105 -0.529308 0.106143
-1.80347 -0.54742 0.112667
-1.7859 -0.566588 0.119787
-1.76833 -0.586899 0.127576
-1.75076 -0.608451 0.136119
-1.7332 -0.631354 0.145513
-1.71565 -0.655727 0.155875
-1.69809 -0.681706 0.167339
-1.68055 -0.70944 0.180063
-1.663 -0.739095 0.194235
-1.64546 -0.770858 0.210078
-1.62793 -0.804935 0.227858
-1.6104 -0.841557 0.247895
-1.59287 -0.88098 0.270578
-1.57535 -0.923487 0.296375
-1.55783 -0.969386 0.325866
-1.54031 -1.01901 0.359761
-1.5228 -1.07273 0.398944
-1.50529 -1.13089 0.444516
-1.48779 -1.19386 0.497867
-1.47029 -1.26195 0.560754
-1.45279 -1.33534 0.635413
-1.4353 -1.414 0.724705
-1.41781 -1.49747 0.83229
-1.40032 -1.58457 0.962839
-1.38284 -1.67282 1.12225
-1.36536 -1.75763 1.3178
-1.34788 -1.83087 1.55798
-1.33041 -1.87893 1.8517
-1.31293 -1.88008 2.20579
-1.29547 -1.80229 2.61967
-1.278 -1.60414 3.07571
-1.26054 -1.24493 3.52714
-1.24308 -0.708972 3.89314
-1.22563 -0.0363423 4.07921
-1.20818 0.67139 4.02651
-1.19073 1.29447 3.75257
-1.17328 1.75549 3.33843
-1.15584 2.04155 2.87732
-1.1384 2.18293 2.43592
-1.12096 2.22269 2.04702
-1.10353 2.19869 1.71947
-1.08609 2.13831 1.44975
-1.06866 2.05945 1.22972
-1.05124 1.97305 1.0505
-1.03381 1.88552 0.904071
-1.01639 1.80039 0.783784
-0.998969 1.71952 0.684299
-0.981551 1.64374 0.601411
-0.964136 1.57329 0.531835
-0.946723 1.5081 0.472999
-0.929312 1.44791 0.422891
-0.911904 1.39241 0.379925
-0.894497 1.34122 0.342845
-0.877093 1.29399 0.310649
-0.859691 1.25036 0.282535
-0.842291 1.21003 0.25785
-0.824893 1.17268 0.236069
-0.807497 1.13805 0.216756
-0.790103 1.1059 0.199556
-0.77271 1.07601 0.184172
-0.75532 1.04819 0.170357
-0.737931 1.02224 0.157905
-0.720544 0.998029 0.14664
-0.703159 0.9754 0.136415
-0.685776 0.95423 0.127103
-0.668394 0.934403 0.118596
-0.651013 0.915818 0.110803
-0.633635 0.898382 0.103641
-0.616257 0.882011 0.0970434
-0.598881 0.866629 0.0909483
-0.581507 0.852169 0.0853034
-0.564134 0.838567 0.0800625
-0.546762 0.825769 0.075185
-0.529392 0.813723 0.070635
-0.512023 0.802382 0.0663809
-0.494655 0.791704 0.0623946
-0.477288 0.781651 0.0586508
-0.459922 0.772187 0.0551273
-0.442558 0.76328 0.051804
-0.425194 0.754901 0.0486629
-0.407832 0.747023 0.0456878
-0.39047 0.739621 0.0428639
-0.373109 0.732672 0.0401781
-0.355749 0.726157 0.0376183
-0.338391 0.720055 0.0351734
-0.321032 0.71435 0.0328335
-0.303675 0.709025 0.0305893
-0.286318 0.704067 0.0284325
-0.268962 0.699462 0.0263551
-0.251607 0.695197 0.0243501
-0.234252 0.691262 0.0224107
-0.216898 0.687647 0.0205307
-0.199544 0.684342 0.0187042
-0.182191 0.68134 0.0169259
-0.164838 0.678633 0.0151906
-0.147486 0.676214 0.0134934
-0.130134 0.674078 0.0118297
-0.112782 0.67222 0.0101951
-0.0954304 0.670636 0.00858542
-0.0780791 0.669321 0.0069965
-0.060728 0.668272 0.00542444
-0.043377 0.667488 0.00386538
-0.0260262 0.666967 0.00231555
-0.00867539 0.666706 0.000771237
0.00867539 0.666706 -0.000771237
0.0260262 0.666967 -0.00231555
0.043377 0.667488 -0.00386538
0.060728 0.668272 -0.00542444
0.0780791 0.669321 -0.0069965
0.0954304 0.670636 -0.00858542
0.112782 0.67222 -0.0101951
0.130134 0.674078 -0.0118297
0.147486 0.676214 -0.0134934
0.164838 0.678633 -0.0151906
0.182191 0.68134 -0.0169259
0.199544 0.684342 -0.0187042
0.216898 0.687647 -0.0205307
0.234252 0.691262 -0.0224107
0.251607 0.695197 -0.0243501
0.268962 0.699462 -0.0263551
0.286318 0.704067 -0.0284325
0.303675 0.709025 -0.0305893
0.321032 0.71435 -0.0328335
0.338391 0.720055 -0.0351734
0.355749 0.726157 -0.0376183
0.373109 0.732672 -0.0401781
0.39047 0.739621 -0.0428639
0.407832 0.747023 -0.0456878
0.425194 0.754901 -0.0486629
0.442558 0.76328 -0.051804
0.459922 0.772187 -0.0551273
0.477288 0.781651 -0.0586508
0.494655 0.791704 -0.0623946
0.512023 0.802382 -0.0663809
0.529392 0.813723 -0.070635
0.546762 0.825769 -0.075185
0.564134 0.838567 -0.0800625
0.581507 0.852169 -0.0853034
0.598881 0.866629 -0.0909483
0.616257 0.882011 -0.0970434
0.633635 0.898382 -0.103641
0.651013 0.915818 -0.110803
0.668394 0.934403 -0.118596
0.685776 0.95423 -0.127103
0.703159 0.9754 -0.136415
0.720544 0.998029 -0.14664
0.737931 1.02224 -0.157905
0.75532 1.04819 -0.170357
0.77271 1.07601 -0.184172
0.790103 1.1059 -0.199556
0.807497 1.13805 -0.216756
0.824893 1.17268 -0.236069
0.842291 1.21003 -0.25785
0.859691 1.25036 -0.282535
0.877093 1.29399 -0.310649
0.894497 1.34122 -0.342845
0.911904 1.39241 -0.379925
0.929312 1.44791 -0.422891
0.946723 1.5081 -0.472999
0.964136 1.57329 -0.531835
0.981551 1.64374 -0.601411
0.998969 1.71952 -0.684299
1.01639 1.80039 -0.783784
1.03381 1.88552 -0.904071
1.05124 1.97305 -1.0505
1.06866 2.05945 -1.22972
1.08609 2.13831 -1.44975
1.10353 2.19869 -1.71947
1.12096 2.22269 -2.04702
1.1384 2.18293 -2.43592
1.15584 2.04155 -2.87732
1.17328 1.75549 -3.33843
1.19073 1.29447 -3.75257
1.20818 0.67139 -4.02651
1.22563 -0.0363423 -4.07921
1.24308 -0.708972 -3.89314
1.26054 -1.24493 -3.52714
1.278 -1.60414 -3.07571
1.29547 -1.80229 -2.61967
1.31293 -1.88008 -2.20579
1.33041 -1.87893 -1.8517
1.34788 -1.83087 -1.55798
1.36536 -1.75763 -1.3178
1.38284 -1.67282 -1.12225
1.40032 -1.58457 -0.962839
1.41781 -1.49747 -0.83229
1.4353 -1.414 -0.724705
1.45279 -1.33534 -0.635413
1.47029 -1.26195 -0.560754
1.48779 -1.19386 -0.497867
1.50529 -1.13089 -0.444516
1.5228 -1.07273 -0.398944
1.54031 -1.01901 -0.359761
1.55783 -0.969386 -0.325866
1.57535 -0.923487 -0.296375
1.59287 -0.88098 -0.270578
1.6104 -0.841557 -0.247895
1.62793 -0.804935 -0.227858
1.64546 -0.770858 -0.210078
1.663 -0.739095 -0.194235
1.68055 -0.70944 -0.180063
1.69809 -0.681706 -0.167339
1.71565 -0.655727 -0.155875
1.7332 -0.631354 -0.145513
1.75076 -0.608451 -0.136119
1.76833 -0.586899 -0.127576
1.7859 -0.566588 -0.119787
1.80347 -0.54742 -0.112667
1.82105 -0.529308 -0.106143
1.83863 -0.512171 -0.10015
1.85622 -0.495936 -0.0946328
1.87381 -0.480539 -0.0895437
1.8914 -0.465918 -0.0848398
1.909 -0.452021 -0.0804837
1.92661 -0.438796 -0.0764423
1.94422 -0.4262 -0.0726864
1.96183 -0.41419 -0.0691902
1.97945 -0.402728 -0.0659304
1.99708 -0.39178 -0.0628866
2.01471 -0.381314 -0.0600404
2.03234 -0.371299 -0.0573751
2.04998 -0.361709 -0.054876
2.06763 -0.352519 -0.0525298
2.08528 -0.343705 -0.0503244
2.10294 -0.335246 -0.0482489
2.1206 -0.327122 -0.0462934
2.13826 -0.319314 -0.044449
2.15593 -0.311806 -0.0427076
2.17361 -0.30458 -0.0410617
2.19129 -0.297623 -0.0395046
2.20898 -0.29092 -0.0380301
2.22668 -0.284458 -0.0366326
2.24438 -0.278226 -0.0353068
2.26208 -0.272211 -0.0340481
2.27979 -0.266404 -0.032852
2.29751 -0.260794 -0.0317145
2.31523 -0.255372 -0.030632
2.33296 -0.250129 -0.0296009
2.3507 -0.245057 -0.0286182
2.36844 -0.240148 -0.0276809
2.38618 -0.235394 -0.0267863
2.40394 -0.23079 -0.025932
2.42169 -0.226328 -0.0251154
2.43946 -0.222002 -0.0243346
2.45723 -0.217807 -0.0235875
2.47501 -0.213736 -0.0228722
2.49279 -0.209786 -0.022187
2.51059 -0.20595 -0.0215303
2.52838 -0.202225 -0.0209004
2.54619 -0.198605 -0.0202961
2.564 -0.195087 -0.0197159
2.58182 -0.191666 -0.0191586
2.59964 -0.18834 -0.0186232
2.61747 -0.185104 -0.0181083
2.63531 -0.181954 -0.0176131
2.65315 -0.178889 -0.0171366
2.671 -0.175904 -0.0166779
2.68886 -0.172996 -0.0162361
2.70673 -0.170164 -0.0158103
2.7246 -0.167403 -0.0154
2.74248 -0.164712 -0.0150043
2.76037 -0.162089 -0.0146225
2.77826 -0.15953 -0.0142541
2.79617 -0.157034 -0.0138985
2.81408 -0.154598 -0.013555
2.83199 -0.152221 -0.0132231
2.84992 -0.1499 -0.0129024
2.86785 -0.147634 -0.0125924
2.88579 -0.145421 -0.0122925
2.90374 -0.143259 -0.0120024
2.9217 -0.141146 -0.0117217
2.93966 -0.139082 -0.0114499
2.95763 -0.137064 -0.0111867
2.97561 -0.135091 -0.0109318
2.9936 -0.133161 -0.0106848
3.01159 -0.131274 -0.0104454
3.0296 -0.129428 -0.0102134
3.04761 -0.127622 -0.00998831
3.06563 -0.125854 -0.00977
3.08366 -0.124124 -0.00955819
3.1017 -0.12243 -0.00935261
3.11974 -0.120772 -0.00915304
3.1378 -0.119147 -0.00895925
3.15586 -0.117556 -0.00877103
3.17393 -0.115998 -0.00858817
3.19201 -0.114471 -0.00841048
3.2101 -0.112974 -0.00823777
3.2282 -0.111507 -0.00806986
3.24631 -0.110069 -0.00790658
3.26443 -0.10866 -0.00774777
3.28255 -0.107277 -0.00759327
3.30069 -0.105922 -0.00744293
3.31883 -0.104592 -0.00729661
3.33698 -0.103288 -0.00715417
3.35515 -0.102008 -0.00701548
3.37332 -0.100752 -0.00688042
3.3915 -0.0995194 -0.00674886
3.40969 -0.0983097 -0.00662068
3.42789 -0.0971221 -0.00649578
3.4461 -0.0959561 -0.00637405
3.46433 -0.0948112 -0.00625539
3.48256 -0.0936868 -0.00613969
3.5008 -0.0925825 -0.00602687
3.51905 -0.0914978 -0.00591683
3.53731 -0.0904321 -0.00580948
3.55558 -0.0893851 -0.00570474
3.57386 -0.0883562 -0.00560254
3.59215 -0.0873451 -0.00550278
3.61046 -0.0863513 -0.0054054
3.62877 -0.0853744 -0.00531033
3.64709 -0.084414 -0.00521749
3.66543 -0.0834698 -0.00512682
3.68377 -0.0825413 -0.00503825
3.70213 -0.0816282 -0.00495173
3.72049 -0.0807302 -0.00486719
3.73887 -0.0798469 -0.00478457
3.75726 -0.0789779 -0.00470382
3.77566 -0.0781231 -0.00462488
3.79407 -0.0772819 -0.00454771
3.81249 -0.0764543 -0.00447225
3.83093 -0.0756397 -0.00439845
3.84937 -0.0748381 -0.00432628
3.86783 -0.074049 -0.00425567
3.8863 -0.0732723 -0.00418659
3.90478 -0.0725076 -0.00411901
3.92327 -0.0717547 -0.00405286
3.94177 -0.0710133 -0.00398813
3.96029 -0.0702833 -0.00392476
3.97882 -0.0695643 -0.00386273
3.99736 -0.0688562 -0.00380199
4.01591 -0.0681587 -0.00374252
4.03447 -0.0674716 -0.00368427
4.05305 -0.0667946 -0.00362722
4.07164 -0.0661277 -0.00357134
4.09024 -0.0654705 -0.00351659
4.10886 -0.0648229 -0.00346295
4.12749 -0.0641847 -0.00341039
4.14613 -0.0635557 -0.00335887
4.16478 -0.0629358 -0.00330838
4.18345 -0.0623247 -0.00325889
4.20213 -0.0617222 -0.00321038
4.22082 -0.0611283 -0.00316281
4.23953 -0.0605427 -0.00311616
4.25825 -0.0599653 -0.00307042
4.27698 -0.0593959 -0.00302556
4.29573 -0.0588344 -0.00298156
4.31449 -0.0582806 -0.00293839
4.33327 -0.0577344 -0.00289605
4.35206 -0.0571956 -0.0028545
4.37086 -0.0566641 -0.00281373
4.38968 -0.0561398 -0.00277373
4.40851 -0.0556225 -0.00273446
4.42736 -0.0551121 -0.00269592
4.44622 -0.0546085 -0.00265809
4.46509 -0.0541116 -0.00262095
4.48398 -0.0536212 -0.00258449
4.50289 -0.0531372 -0.00254868
4.52181 -0.0526595 -0.00251353
4.54074 -0.052188 -0.002479
4.55969 -0.0517225 -0.00244509
4.57866 -0.0512631 -0.00241178
4.59764 -0.0508095 -0.00237906
4.61664 -0.0503617 -0.00234692
4.63565 -0.0499195 -0.00231534
4.65468 -0.0494829 -0.00228431
4.67372 -0.0490518 -0.00225381
4.69278 -0.048626 -0.00222385
4.71185 -0.0482056 -0.0021944
4.73095 -0.0477903 -0.00216545
4.75005 -0.0473802 -0.002137
4.76918 -0.046975 -0.00210903
4.78832 -0.0465748 -0.00208153
4.80748 -0.0461795 -0.00205449
4.82665 -0.0457889 -0.00202791
4.84584 -0.0454031 -0.00200176
4.86505 -0.0450218 -0.00197606
4.88428 -0.0446451 -0.00195077
4.90352 -0.0442728 -0.0019259
4.92278 -0.043905 -0.00190144
4.94206 -0.0435415 -0.00187738
4.96136 -0.0431822 -0.0018537
4.98067 -0.0428271 -0.00183041
5 -0.0424762 -0.00180749
5.01935 -0.0421293 -0.00178495
5.03872 -0.0417864 -0.00176275
5.05811 -0.0414474 -0.00174092
5.07751 -0.0411123 -0.00171942
5.09694 -0.040781 -0.00169827
5.11638 -0.0404534 -0.00167745
5.13584 -0.0401295 -0.00165695
5.15532 -0.0398093 -0.00163677
5.17482 -0.0394926 -0.0016169
5.19434 -0.0391794 -0.00159734
5.21388 -0.0388698 -0.00157808
5.23344 -0.0385635 -0.00155912
5.25302 -0.0382606 -0.00154044
5.27262 -0.037961 -0.00152205
5.29224 -0.0376646 -0.00150394
5.31188 -0.0373715 -0.00148609
5.33154 -0.0370816 -0.00146852
5.35122 -0.0367947 -0.00145121
5.37092 -0.036511 -0.00143415
5.39065 -0.0362302 -0.00141735
5.41039 -0.0359525 -0.0014008
5.43016 -0.0356776 -0.00138448
5.44994 -0.0354057 -0.00136841
5.46975 -0.0351366 -0.00135257
5.48958 -0.0348704 -0.00133697
5.50944 -0.0346069 -0.00132159
5.52931 -0.0343461 -0.00130643
5.54921 -0.0340881 -0.00129148
5.56913 -0.0338327 -0.00127675
5.58907 -0.0335799 -0.00126224
5.60904 -0.0333296 -0.00124792
5.62903 -0.033082 -0.00123381
5.64904 -0.0328368 -0.0012199
5.66907 -0.0325941 -0.00120619
5.68913 -0.0323539 -0.00119266
5.70922 -0.032116 -0.00117933
5.72933 -0.0318805 -0.00116618
5.74946 -0.0316474 -0.00115321
5.76961 -0.0314166 -0.00114042
5.7898 -0.031188 -0.00112781
5.81 -0.0309617 -0.00111537
5.83023 -0.0307376 -0.0011031
5.85049 -0.0305156 -0.00109099
5.87077 -0.0302959 -0.00107905
5.89108 -0.0300782 -0.00106727
5.91142 -0.0298626 -0.00105565
5.93178 -0.0296491 -0.00104419
5.95216 -0.0294377 -0.00103287
5.97258 -0.0292283 -0.00102171
5.99302 -0.0290208 -0.0010107
6.01349 -0.0288153 -0.000999828
6.03398 -0.0286117 -0.000989102
6.05451 -0.0284101 -0.000978517
6.07506 -0.0282103 -0.00096807
6.09564 -0.0280124 -0.00095776
6.11625 -0.0278163 -0.000947583
6.13688 -0.027622 -0.000937538
6.15755 -0.0274295 -0.000927622
6.17824 -0.0272388 -0.000917833
6.19897 -0.0270498 -0.00090817
6.21972 -0.0268625 -0.00089863
6.24051 -0.026677 -0.000889211
6.26132 -0.0264931 -0.000879911
6.28216 -0.0263108 -0.000870729
6.30304 -0.0261302 -0.000861663
6.32395 -0.0259512 -0.00085271
6.34489 -0.0257738 -0.000843869
6.36586 -0.0255979 -0.000835138
6.38686 -0.0254236 -0.000826515
6.40789 -0.0252509 -0.000817999
6.42896 -0.0250796 -0.000809588
6.45006 -0.0249098 -0.000801281
6.47119 -0.0247416 -0.000793075
6.49236 -0.0245747 -0.000784969
6.51356 -0.0244093 -0.000776962
6.5348 -0.0242453 -0.000769052
6.55607 -0.0240828 -0.000761237
6.57737 -0.0239216 -0.000753517
6.59871 -0.0237618 -0.000745889
6.62008 -0.0236033 -0.000738353
6.6415 -0.0234462 -0.000730906
6.66294 -0.0232904 -0.000723548
6.68443 -0.0231358 -0.000716277
6.70595 -0.0229826 -0.000709091
6.72751 -0.0228307 -0.000701991
6.74911 -0.02268 -0.000694973
6.77074 -0.0225305 -0.000688038
6.79241 -0.0223823 -0.000681183
6.81413 -0.0222352 -0.000674408
6.83588 -0.0220894 -0.000667712
6.85767 -0.0219448 -0.000661092
6.8795 -0.0218013 -0.000654549
6.90138 -0.0216589 -0.000648081
6.92329 -0.0215178 -0.000641686
6.94524 -0.0213777 -0.000635364
6.96724 -0.0212387 -0.000629114
6.98928 -0.0211009 -0.000622935
7.01137 -0.0209641 -0.000616825
7.03349 -0.0208284 -0.000610784
7.05566 -0.0206938 -0.000604811
7.07788 -0.0205602 -0.000598904
7.10014 -0.0204277 -0.000593063
7.12244 -0.0202962 -0.000587287
7.14479 -0.0201656 -0.000581574
7.16719 -0.0200361 -0.000575924
7.18963 -0.0199076 -0.000570337
7.21213 -0.0197801 -0.00056481
7.23467 -0.0196535 -0.000559344
7.25725 -0.0195278 -0.000553937
7.27989 -0.0194032 -0.000548589
7.30258 -0.0192794 -0.000543298
7.32532 -0.0191566 -0.000538064
7.34811 -0.0190346 -0.000532886
7.37095 -0.0189136 -0.000527764
7.39384 -0.0187935 -0.000522696
7.41679 -0.0186742 -0.000517682
7.43978 -0.0185558 -0.000512721
7.46284 -0.0184383 -0.000507812
7.48595 -0.0183216 -0.000502954
7.50911 -0.0182057 -0.000498148
7.53233 -0.0180907 -0.000493391
7.55561 -0.0179765 -0.000488684
7.57894 -0.017863 -0.000484026
7.60234 -0.0177504 -0.000479415
7.62579 -0.0176386 -0.000474852
7.64931 -0.0175276 -0.000470336
7.67288 -0.0174173 -0.000465866
7.69652 -0.0173078 -0.000461441
7.72022 -0.017199 -0.000457061
7.74398 -0.017091 -0.000452725
7.76781 -0.0169837 -0.000448433
7.7917 -0.0168772 -0.000444184
7.81566 -0.0167713 -0.000439977
7.83968 -0.0166662 -0.000435812
7.86378 -0.0165618 -0.000431688
7.88794 -0.016458 -0.000427605
7.91217 -0.016355 -0.000423562
7.93648 -0.0162526 -0.000419558
7.96085 -0.0161509 -0.000415594
7.9853 -0.0160498 -0.000411668
8.00983 -0.0159494 -0.00040778
8.03443 -0.0158496 -0.000403929
8.0591 -0.0157505 -0.000400115
8.08386 -0.015652 -0.000396338
8.10869 -0.0155541 -0.000392596
8.13361 -0.0154568 -0.00038889
8.1586 -0.0153601 -0.000385219
8.18368 -0.015264 -0.000381582
8.20884 -0.0151685 -0.000377979
8.23409 -0.0150736 -0.000374409
8.25943 -0.0149792 -0.000370873
8.28486 -0.0148854 -0.000367369
8.31038 -0.0147922 -0.000363897
8.33598 -0.0146995 -0.000360457
8.36169 -0.0146073 -0.000357048
8.38748 -0.0145157 -0.000353669
8.41338 -0.0144246 -0.000350321
8.43937 -0.0143341 -0.000347003
8.46547 -0.014244 -0.000343714
8.49166 -0.0141544 -0.000340455
8.51797 -0.0140654 -0.000337223
8.54437 -0.0139768 -0.00033402
8.57089 -0.0138887 -0.000330845
8.59752 -0.0138011 -0.000327698
8.62426 -0.0137139 -0.000324577
8.65112 -0.0136272 -0.000321482
8.67809 -0.0135409 -0.000318414
8.70518 -0.0134551 -0.000315372
8.7324 -0.0133698 -0.000312355
8.75974 -0.0132848 -0.000309363
8.78721 -0.0132003 -0.000306395
8.81482 -0.0131162 -0.000303452
8.84255 -0.0130325 -0.000300532
8.87042 -0.0129491 -0.000297636
8.89844 -0.0128662 -0.000294763
8.92659 -0.0127837 -0.000291912
8.9549 -0.0127015 -0.000289084
8.98335 -0.0126197 -0.000286278
9.01196 -0.0125382 -0.000283493
9.04073 -0.0124571 -0.000280729
9.06966 -0.0123763 -0.000277986
9.09875 -0.0122959 -0.000275264
9.12802 -0.0122158 -0.000272561
9.15746 -0.0121359 -0.000269878
9.18709 -0.0120564 -0.000267214
9.2169 -0.0119772 -0.000264568
9.2469 -0.0118983 -0.000261941
9.27709 -0.0118196 -0.000259332
9.30749 -0.0117412 -0.000256741
9.3381 -0.011663 -0.000254167
9.36893 -0.0115851 -0.000251609
9.39998 -0.0115074 -0.000249068
9.43125 -0.01143 -0.000246543
9.46277 -0.0113527 -0.000244033
9.49453 -0.0112756 -0.000241538
9.52655 -0.0111987 -0.000239057
9.55883 -0.011122 -0.00023659
9.59138 -0.0110454 -0.000234137
9.62422 -0.010969 -0.000231697
9.65735 -0.0108926 -0.00022927
9.69079 -0.0108164 -0.000226854
9.72455 -0.0107403 -0.00022445
9.75865 -0.0106642 -0.000222056
9.79309 -0.0105881 -0.000219673
9.8279 -0.0105121 -0.000217298
9.8631 -0.0104361 -0.000214933
9.89869 -0.01036 -0.000212576
9.93471 -0.0102839 -0.000210225
9.97117 -0.0102077 -0.000207882
10.0081 -0.0101314 -0.000205543
10.0455 -0.010055 -0.000203209
10.0835 -0.00997835 -0.000200878
10.122 -0.00990147 -0.00019855
10.1611 -0.00982432 -0.000196222
10.2008 -0.00974683 -0.000193894
10.2412 -0.00966896 -0.000191563
10.2824 -0.00959062 -0.000189229
10.3244 -0.00951176 -0.000186888
10.3672 -0.00943227 -0.000184539
10.4109 -0.00935206 -0.000182179
10.4557 -0.00927101 -0.000179805
10.5017 -0.00918897 -0.000177413
10.5489 -0.00910577 -0.000174998
10.5976 -0.00902121 -0.000172555
10.6479 -0.00893502 -0.000170076
10.7002 -0.00884687 -0.000167555
10.7547 -0.00875631 -0.000164977
10.8119 -0.00866275 -0.000162328
10.8724 -0.00856531 -0.000159585
10.9373 -0.00846269 -0.000156714
11.0083 -0.00835266 -0.000153654
11.0884 -0.00823091 -0.000150293
11.1861 -0.00808602 -0.000146326


==> anc/HERMITE/GAMMA02/GApTwoLoop.txt <==
-11.1861 -0.00806976 0.000145747
-11.0884 -0.0082141 0.000149686
-11.0083 -0.00833537 0.000153028
-10.9373 -0.00844495 0.000156065
-10.8724 -0.00854716 0.000158919
-10.8119 -0.00864419 0.000161641
-10.7547 -0.00873737 0.000164273
-10.7002 -0.00882754 0.000166831
-10.6479 -0.00891531 0.000169337
-10.5976 -0.00900113 0.000171796
-10.5489 -0.00908532 0.000174223
-10.5017 -0.00916814 0.000176619
-10.4557 -0.00924981 0.000178995
-10.4109 -0.0093305 0.00018135
-10.3672 -0.00941035 0.000183694
-10.3244 -0.00948947 0.000186024
-10.2824 -0.00956797 0.000188348
-10.2412 -0.00964594 0.000190664
-10.2008 -0.00972345 0.000192977
-10.1611 -0.00980057 0.000195286
-10.122 -0.00987736 0.000197597
-10.0835 -0.00995387 0.000199906
-10.0455 -0.0100301 0.00020222
-10.0081 -0.0101062 0.000204534
-9.97117 -0.0101822 0.000206855
-9.93471 -0.010258 0.000209179
-9.89869 -0.0103337 0.000211511
-9.8631 -0.0104094 0.000213848
-9.8279 -0.010485 0.000216195
-9.79309 -0.0105606 0.000218548
-9.75865 -0.0106363 0.000220913
-9.72455 -0.010712 0.000223285
-9.69079 -0.0107877 0.00022567
-9.65735 -0.0108636 0.000228064
-9.62422 -0.0109395 0.000230472
-9.59138 -0.0110156 0.00023289
-9.55883 -0.0110917 0.000235324
-9.52655 -0.0111681 0.000237767
-9.49453 -0.0112446 0.000240228
-9.46277 -0.0113212 0.0002427
-9.43125 -0.0113981 0.000245189
-9.39998 -0.0114751 0.000247691
-9.36893 -0.0115524 0.000250211
-9.3381 -0.0116299 0.000252744
-9.30749 -0.0117076 0.000255297
-9.27709 -0.0117856 0.000257864
-9.2469 -0.0118638 0.00026045
-9.2169 -0.0119423 0.000263052
-9.18709 -0.0120211 0.000265674
-9.15746 -0.0121002 0.000268312
-9.12802 -0.0121795 0.000270971
-9.09875 -0.0122592 0.000273647
-9.06966 -0.0123391 0.000276346
-9.04073 -0.0124194 0.000279061
-9.01196 -0.0125001 0.0002818
-8.98335 -0.012581 0.000284556
-8.9549 -0.0126624 0.000287336
-8.92659 -0.0127441 0.000290136
-8.89844 -0.0128261 0.000292959
-8.87042 -0.0129085 0.000295802
-8.84255 -0.0129913 0.000298671
-8.81482 -0.0130745 0.00030156
-8.78721 -0.0131581 0.000304475
-8.75974 -0.0132421 0.000307411
-8.7324 -0.0133265 0.000310373
-8.70518 -0.0134113 0.000313358
-8.67809 -0.0134966 0.00031637
-8.65112 -0.0135823 0.000319405
-8.62426 -0.0136684 0.000322468
-8.59752 -0.013755 0.000325555
-8.57089 -0.0138421 0.000328671
-8.54437 -0.0139296 0.00033181
-8.51797 -0.0140176 0.00033498
-8.49166 -0.0141061 0.000338175
-8.46547 -0.014195 0.000341401
-8.43937 -0.0142845 0.000344652
-8.41338 -0.0143745 0.000347936
-8.38748 -0.0144649 0.000351245
-8.36169 -0.0145559 0.000354588
-8.33598 -0.0146474 0.000357957
-8.31038 -0.0147395 0.00036136
-8.28486 -0.0148321 0.000364791
-8.25943 -0.0149252 0.000368257
-8.23409 -0.0150189 0.000371752
-8.20884 -0.0151131 0.000375282
-8.18368 -0.0152079 0.000378842
-8.1586 -0.0153033 0.000382438
-8.13361 -0.0153993 0.000386065
-8.10869 -0.0154959 0.000389729
-8.08386 -0.0155931 0.000393425
-8.0591 -0.0156909 0.000397159
-8.03443 -0.0157893 0.000400926
-8.00983 -0.0158883 0.000404732
-7.9853 -0.015988 0.000408571
-7.96085 -0.0160883 0.000412451
-7.93648 -0.0161892 0.000416366
-7.91217 -0.0162908 0.000420322
-7.88794 -0.0163931 0.000424314
-7.86378 -0.016496 0.000428348
-7.83968 -0.0165996 0.000432419
-7.81566 -0.0167039 0.000436533
-7.7917 -0.016809 0.000440685
-7.76781 -0.0169147 0.000444882
-7.74398 -0.0170211 0.000449118
-7.72022 -0.0171282 0.0004534
-7.69652 -0.0172361 0.000457722
-7.67288 -0.0173447 0.000462091
-7.64931 -0.0174541 0.000466501
-7.62579 -0.0175642 0.00047096
-7.60234 -0.0176751 0.000475461
-7.57894 -0.0177868 0.000480013
-7.55561 -0.0178993 0.000484607
-7.53233 -0.0180125 0.000489253
-7.50911 -0.0181266 0.000493944
-7.48595 -0.0182415 0.000498687
-7.46284 -0.0183572 0.000503477
-7.43978 -0.0184737 0.000508321
-7.41679 -0.0185911 0.000513212
-7.39384 -0.0187093 0.000518159
-7.37095 -0.0188284 0.000523154
-7.34811 -0.0189484 0.000528207
-7.32532 -0.0190692 0.00053331
-7.30258 -0.019191 0.000538472
-7.27989 -0.0193136 0.000543686
-7.25725 -0.0194372 0.00054896
-7.23467 -0.0195617 0.000554287
-7.21213 -0.0196871 0.000559677
-7.18963 -0.0198135 0.000565121
-7.16719 -0.0199408 0.00057063
-7.14479 -0.0200692 0.000576195
-7.12244 -0.0201984 0.000581825
-7.10014 -0.0203287 0.000587514
-7.07788 -0.02046 0.000593271
-7.05566 -0.0205924 0.000599087
-7.03349 -0.0207257 0.000604973
-7.01137 -0.0208601 0.00061092
-6.98928 -0.0209955 0.00061694
-6.96724 -0.021132 0.000623022
-6.94524 -0.0212696 0.000629179
-6.92329 -0.0214083 0.000635401
-6.90138 -0.0215481 0.000641698
-6.8795 -0.021689 0.000648063
-6.85767 -0.0218311 0.000654507
-6.83588 -0.0219743 0.00066102
-6.81413 -0.0221186 0.000667613
-6.79241 -0.0222642 0.000674278
-6.77074 -0.0224109 0.000681025
-6.74911 -0.0225588 0.000687847
-6.72751 -0.022708 0.000694753
-6.70595 -0.0228583 0.000701736
-6.68443 -0.02301 0.000708807
-6.66294 -0.0231628 0.000715956
-6.6415 -0.023317 0.000723196
-6.62008 -0.0234725 0.000730516
-6.59871 -0.0236292 0.000737931
-6.57737 -0.0237873 0.000745428
-6.55607 -0.0239468 0.000753021
-6.5348 -0.0241076 0.000760701
-6.51356 -0.0242697 0.00076848
-6.49236 -0.0244333 0.000776347
-6.47119 -0.0245983 0.000784317
-6.45006 -0.0247647 0.000792379
-6.42896 -0.0249326 0.000800546
-6.40789 -0.0251019 0.000808807
-6.38686 -0.0252727 0.000817178
-6.36586 -0.025445 0.000825646
-6.34489 -0.0256188 0.000834226
-6.32395 -0.0257942 0.000842907
-6.30304 -0.0259711 0.000851704
-6.28216 -0.0261496 0.000860604
-6.26132 -0.0263297 0.000869625
-6.24051 -0.0265114 0.000878753
-6.21972 -0.0266948 0.000888004
-6.19897 -0.0268798 0.000897367
-6.17824 -0.0270666 0.000906857
-6.15755 -0.027255 0.000916461
-6.13688 -0.0274451 0.000926198
-6.11625 -0.027637 0.000936053
-6.09564 -0.0278307 0.000946044
-6.07506 -0.0280261 0.000956157
-6.05451 -0.0282234 0.000966411
-6.03398 -0.0284225 0.000976792
-6.01349 -0.0286235 0.000987318
-5.99302 -0.0288264 0.000997976
-5.97258 -0.0290312 0.00100878
-5.95216 -0.029238 0.00101973
-5.93178 -0.0294467 0.00103082
-5.91142 -0.0296574 0.00104206
-5.89108 -0.0298702 0.00105346
-5.87077 -0.0300849 0.00106501
-5.85049 -0.0303018 0.00107672
-5.83023 -0.0305208 0.00108858
-5.81 -0.0307419 0.00110061
-5.7898 -0.0309652 0.0011128
-5.76961 -0.0311906 0.00112517
-5.74946 -0.0314183 0.0011377
-5.72933 -0.0316483 0.00115041
-5.70922 -0.0318805 0.00116329
-5.68913 -0.032115 0.00117636
-5.66907 -0.0323519 0.0011896
-5.64904 -0.0325912 0.00120304
-5.62903 -0.0328329 0.00121666
-5.60904 -0.0330771 0.00123049
-5.58907 -0.0333237 0.0012445
-5.56913 -0.0335729 0.00125873
-5.54921 -0.0338246 0.00127314
-5.52931 -0.0340789 0.00128778
-5.50944 -0.0343359 0.00130262
-5.48958 -0.0345955 0.00131769
-5.46975 -0.0348578 0.00133296
-5.44994 -0.0351229 0.00134847
-5.43016 -0.0353907 0.0013642
-5.41039 -0.0356614 0.00138017
-5.39065 -0.035935 0.00139637
-5.37092 -0.0362114 0.00141282
-5.35122 -0.0364909 0.00142951
-5.33154 -0.0367733 0.00144646
-5.31188 -0.0370587 0.00146365
-5.29224 -0.0373473 0.00148112
-5.27262 -0.037639 0.00149884
-5.25302 -0.0379339 0.00151685
-5.23344 -0.038232 0.00153512
-5.21388 -0.0385334 0.00155368
-5.19434 -0.0388381 0.00157252
-5.17482 -0.0391462 0.00159167
-5.15532 -0.0394577 0.0016111
-5.13584 -0.0397728 0.00163085
-5.11638 -0.0400913 0.0016509
-5.09694 -0.0404135 0.00167128
-5.07751 -0.0407393 0.00169198
-5.05811 -0.0410689 0.00171302
-5.03872 -0.0414022 0.00173438
-5.01935 -0.0417393 0.0017561
-5 -0.0420804 0.00177816
-4.98067 -0.0424253 0.0018006
-4.96136 -0.0427744 0.00182339
-4.94206 -0.0431274 0.00184657
-4.92278 -0.0434847 0.00187011
-4.90352 -0.0438461 0.00189407
-4.88428 -0.0442119 0.00191841
-4.86505 -0.044582 0.00194318
-4.84584 -0.0449565 0.00196834
-4.82665 -0.0453355 0.00199395
-4.80748 -0.0457192 0.00201998
-4.78832 -0.0461074 0.00204648
-4.76918 -0.0465004 0.00207341
-4.75005 -0.0468982 0.00210084
-4.73095 -0.047301 0.00212871
-4.71185 -0.0477086 0.0021571
-4.69278 -0.0481214 0.00218597
-4.67372 -0.0485393 0.00221537
-4.65468 -0.0489625 0.00224527
-4.63565 -0.049391 0.00227573
-4.61664 -0.0498249 0.00230672
-4.59764 -0.0502643 0.00233829
-4.57866 -0.0507094 0.00237042
-4.55969 -0.0511602 0.00240316
-4.54074 -0.0516168 0.00243648
-4.52181 -0.0520794 0.00247044
-4.50289 -0.052548 0.00250502
-4.48398 -0.0530227 0.00254027
-4.46509 -0.0535037 0.00257616
-4.44622 -0.0539911 0.00261277
-4.42736 -0.054485 0.00265005
-4.40851 -0.0549854 0.00268808
-4.38968 -0.0554927 0.00272682
-4.37086 -0.0560068 0.00276635
-4.35206 -0.0565279 0.00280663
-4.33327 -0.0570561 0.00284774
-4.31449 -0.0575916 0.00288965
-4.29573 -0.0581345 0.00293243
-4.27698 -0.058685 0.00297606
-4.25825 -0.0592431 0.00302061
-4.23953 -0.0598092 0.00306605
-4.22082 -0.0603832 0.00311248
-4.20213 -0.0609654 0.00315985
-4.18345 -0.0615559 0.00320825
-4.16478 -0.0621549 0.00325767
-4.14613 -0.0627627 0.00330818
-4.12749 -0.0633792 0.00335977
-4.10886 -0.0640048 0.00341253
-4.09024 -0.0646396 0.00346643
-4.07164 -0.0652839 0.00352158
-4.05305 -0.0659377 0.00357794
-4.03447 -0.0666014 0.00363565
-4.01591 -0.0672751 0.00369465
-3.99736 -0.067959 0.00375509
-3.97882 -0.0686534 0.00381693
-3.96029 -0.0693585 0.0038803
-3.94177 -0.0700745 0.00394519
-3.92327 -0.0708017 0.00401172
-3.90478 -0.0715403 0.00407988
-3.8863 -0.0722906 0.00414983
-3.86783 -0.0730528 0.00422154
-3.84937 -0.0738272 0.00429519
-3.83093 -0.0746142 0.00437076
-3.81249 -0.0754139 0.00444842
-3.79407 -0.0762266 0.00452819
-3.77566 -0.0770528 0.00461026
-3.75726 -0.0778927 0.00469463
-3.73887 -0.0787465 0.00478152
-3.72049 -0.0796148 0.00487096
-3.70213 -0.0804977 0.00496318
-3.68377 -0.0813957 0.00505821
-3.66543 -0.0823091 0.00515634
-3.64709 -0.0832382 0.00525761
-3.62877 -0.0841836 0.00536233
-3.61046 -0.0851455 0.00547058
-3.59215 -0.0861243 0.00558271
-3.57386 -0.0871205 0.00569883
-3.55558 -0.0881345 0.00581933
-3.53731 -0.0891666 0.00594437
-3.51905 -0.0902173 0.0060744
-3.5008 -0.0912871 0.00620963
-3.48256 -0.0923762 0.00635057
-3.46433 -0.0934852 0.0064975
-3.4461 -0.0946144 0.00665101
-3.42789 -0.0957641 0.00681145
-3.40969 -0.0969348 0.0069795
-3.3915 -0.0981267 0.00715557
-3.37332 -0.0993401 0.00734046
-3.35515 -0.100575 0.00753465
-3.33698 -0.101832 0.00773901
-3.31883 -0.10311 0.0079541
-3.30069 -0.104411 0.00818081
-3.28255 -0.105732 0.0084197
-3.26443 -0.107075 0.00867166
-3.24631 -0.108438 0.00893711
-3.2282 -0.10982 0.00921675
-3.2101 -0.111221 0.0095107
-3.19201 -0.112639 0.00981921
-3.17393 -0.114074 0.0101418
-3.15586 -0.115523 0.010478
-3.1378 -0.116985 0.0108264
-3.11974 -0.118458 0.0111854
-3.1017 -0.119943 0.0115523
-3.08366 -0.121437 0.0119245
-3.06563 -0.122942 0.0122982
-3.04761 -0.124457 0.0126699
-3.0296 -0.125986 0.0130353
-3.01159 -0.127531 0.013391
-2.9936 -0.129095 0.0137336
-2.97561 -0.130685 0.0140607
-2.95763 -0.132305 0.0143707
-2.93966 -0.133961 0.0146635
-2.9217 -0.135658 0.0149395
-2.90374 -0.137403 0.0152007
-2.88579 -0.139199 0.0154493
-2.86785 -0.14105 0.0156885
-2.84992 -0.142961 0.0159214
-2.83199 -0.144934 0.0161516
-2.81408 -0.14697 0.0163821
-2.79617 -0.149072 0.0166163
-2.77826 -0.15124 0.0168567
-2.76037 -0.153476 0.0171061
-2.74248 -0.15578 0.0173664
-2.7246 -0.158154 0.0176398
-2.70673 -0.160598 0.0179275
-2.68886 -0.163113 0.0182313
-2.671 -0.165701 0.0185521
-2.65315 -0.168362 0.0188914
-2.63531 -0.171099 0.0192497
-2.61747 -0.173912 0.0196285
-2.59964 -0.176804 0.0200281
-2.58182 -0.179777 0.0204499
-2.564 -0.182833 0.0208943
-2.54619 -0.185974 0.0213627
-2.52838 -0.189204 0.0218555
-2.51059 -0.192524 0.0223742
-2.49279 -0.195939 0.0229194
-2.47501 -0.199451 0.0234928
-2.45723 -0.203064 0.024095
-2.43946 -0.206782 0.0247279
-2.42169 -0.210609 0.0253924
-2.40394 -0.214549 0.0260906
-2.38618 -0.218606 0.0268235
-2.36844 -0.222786 0.0275937
-2.3507 -0.227093 0.0284023
-2.33296 -0.231533 0.0292524
-2.31523 -0.236112 0.0301452
-2.29751 -0.240835 0.0310843
-2.27979 -0.24571 0.0320715
-2.26208 -0.250742 0.0331106
-2.24438 -0.255939 0.0342038
-2.22668 -0.261309 0.0353556
-2.20898 -0.26686 0.0365688
-2.19129 -0.2726 0.0378485
-2.17361 -0.27854 0.0391981
-2.15593 -0.284687 0.0406237
-2.13826 -0.291054 0.0421294
-2.1206 -0.297651 0.0437222
-2.10294 -0.304489 0.0454073
-2.08528 -0.311582 0.047193
-2.06763 -0.318944 0.0490855
-2.04998 -0.326587 0.0510947
-2.03234 -0.334529 0.0532285
-2.01471 -0.342784 0.0554986
-1.99708 -0.351372 0.0579146
-1.97945 -0.360311 0.0604909
-1.96183 -0.369621 0.0632394
-1.94422 -0.379324 0.0661774
-1.92661 -0.389444 0.0693201
-1.909 -0.400005 0.0726886
-1.8914 -0.411035 0.0763019
-1.87381 -0.422564 0.0801864
-1.85622 -0.434622 0.0843662
-1.83863 -0.447243 0.088874
-1.82105 -0.460464 0.093741
-1.80347 -0.474323 0.0990084
-1.7859 -0.488865 0.104716
-1.76833 -0.504132 0.110917
-1.75076 -0.520176 0.117664
-1.7332 -0.537047 0.125023
-1.71565 -0.554804 0.133065
-1.69809 -0.573504 0.141877
-1.68055 -0.593213 0.151551
-1.663 -0.613998 0.162202
-1.64546 -0.635931 0.173955
-1.62793 -0.659083 0.186962
-1.6104 -0.683534 0.201391
-1.59287 -0.709357 0.217449
-1.57535 -0.73663 0.235364
-1.55783 -0.765417 0.255415
-1.54031 -0.795784 0.277916
-1.5228 -0.827768 0.303247
-1.50529 -0.861392 0.331836
-1.48779 -0.896628 0.364202
-1.47029 -0.933407 0.400927
-1.45279 -0.971557 0.442702
-1.4353 -1.01082 0.4903
-1.41781 -1.05075 0.544613
-1.40032 -1.09074 0.606604
-1.38284 -1.12984 0.677329
-1.36536 -1.1668 0.757839
-1.34788 -1.19989 0.849142
-1.33041 -1.22692 0.952018
-1.31293 -1.24505 1.06686
-1.29547 -1.25099 1.19335
-1.278 -1.24098 1.33021
-1.26054 -1.21131 1.47482
-1.24308 -1.15863 1.62309
-1.22563 -1.08088 1.7695
-1.20818 -0.977803 1.90752
-1.19073 -0.851606 2.03058
-1.17328 -0.706758 2.13299
-1.15584 -0.549579 2.21122
-1.1384 -0.386964 2.26414
-1.12096 -0.225349 2.29331
-1.10353 -0.0696482 2.302
-1.08609 0.0771277 2.2946
-1.06866 0.213889 2.27542
-1.05124 0.341112 2.24832
-1.03381 0.460291 2.21597
-1.01639 0.573485 2.18003
-0.998969 0.682742 2.14087
-0.981551 0.789843 2.098
-0.964136 0.895823 2.05004
-0.946723 1.00094 1.99529
-0.929312 1.10435 1.93188
-0.911904 1.20438 1.85842
-0.894497 1.2985 1.77416
-0.877093 1.38393 1.67949
-0.859691 1.45791 1.57581
-0.842291 1.51838 1.46555
-0.824893 1.56407 1.35172
-0.807497 1.5949 1.2375
-0.790103 1.61159 1.12583
-0.77271 1.6157 1.01911
-0.75532 1.60913 0.919114
-0.737931 1.59401 0.826861
-0.720544 1.57231 0.742852
-0.703159 1.54589 0.667061
-0.685776 1.51627 0.599198
-0.668394 1.48473 0.53871
-0.651013 1.45225 0.484993
-0.633635 1.4196 0.437344
-0.616257 1.38731 0.395126
-0.598881 1.35581 0.357682
-0.581507 1.32536 0.324458
-0.564134 1.29613 0.294907
-0.546762 1.26824 0.268587
-0.529392 1.24173 0.245069
-0.512023 1.21663 0.224016
-0.494655 1.19293 0.205097
-0.477288 1.17059 0.188063
-0.459922 1.14958 0.172661
-0.442558 1.12984 0.158707
-0.425194 1.11133 0.146007
-0.407832 1.09399 0.134429
-0.39047 1.07777 0.12382
-0.373109 1.0626 0.114084
-0.355749 1.04845 0.105104
-0.338391 1.03526 0.096809
-0.321032 1.02299 0.0891049
-0.303675 1.0116 0.0819406
-0.286318 1.00103 0.0752405
-0.268962 0.991266 0.0689673
-0.251607 0.982261 0.0630589
-0.234252 0.973987 0.0574883
-0.216898 0.966416 0.0522033
-0.199544 0.95952 0.0471847
-0.182191 0.953278 0.0423877
-0.164838 0.947666 0.0377986
-0.147486 0.942668 0.0333781
-0.130134 0.938265 0.0291167
-0.112782 0.934443 0.0249792
-0.0954304 0.931191 0.020959
-0.0780791 0.928496 0.0170236
-0.060728 0.926351 0.0131686
-0.043377 0.924748 0.00936346
-0.0260262 0.923682 0.00560484
-0.00867539 0.92315 0.00186346
0.00867539 0.92315 -0.00186346
0.0260262 0.923682 -0.00560484
0.043377 0.924748 -0.00936346
0.060728 0.926351 -0.0131686
0.0780791 0.928496 -0.0170236
0.0954304 0.931191 -0.020959
0.112782 0.934443 -0.0249792
0.130134 0.938265 -0.0291167
0.147486 0.942668 -0.0333781
0.164838 0.947666 -0.0377986
0.182191 0.953278 -0.0423877
0.199544 0.95952 -0.0471847
0.216898 0.966416 -0.0522033
0.234252 0.973987 -0.0574883
0.251607 0.982261 -0.0630589
0.268962 0.991266 -0.0689673
0.286318 1.00103 -0.0752405
0.303675 1.0116 -0.0819406
0.321032 1.02299 -0.0891049
0.338391 1.03526 -0.096809
0.355749 1.04845 -0.105104
0.373109 1.0626 -0.114084
0.39047 1.07777 -0.12382
0.407832 1.09399 -0.134429
0.425194 1.11133 -0.146007
0.442558 1.12984 -0.158707
0.459922 1.14958 -0.172661
0.477288 1.17059 -0.188063
0.494655 1.19293 -0.205097
0.512023 1.21663 -0.224016
0.529392 1.24173 -0.245069
0.546762 1.26824 -0.268587
0.564134 1.29613 -0.294907
0.581507 1.32536 -0.324458
0.598881 1.35581 -0.357682
0.616257 1.38731 -0.395126
0.633635 1.4196 -0.437344
0.651013 1.45225 -0.484993
0.668394 1.48473 -0.53871
0.685776 1.51627 -0.599198
0.703159 1.54589 -0.667061
0.720544 1.57231 -0.742852
0.737931 1.59401 -0.826861
0.75532 1.60913 -0.919114
0.77271 1.6157 -1.01911
0.790103 1.61159 -1.12583
0.807497 1.5949 -1.2375
0.824893 1.56407 -1.35172
0.842291 1.51838 -1.46555
0.859691 1.45791 -1.57581
0.877093 1.38393 -1.67949
0.894497 1.2985 -1.77416
0.911904 1.20438 -1.85842
0.929312 1.10435 -1.93188
0.946723 1.00094 -1.99529
0.964136 0.895823 -2.05004
0.981551 0.789843 -2.098
0.998969 0.682742 -2.14087
1.01639 0.573485 -2.18003
1.03381 0.460291 -2.21597
1.05124 0.341112 -2.24832
1.06866 0.213889 -2.27542
1.08609 0.0771277 -2.2946
1.10353 -0.0696482 -2.302
1.12096 -0.225349 -2.29331
1.1384 -0.386964 -2.26414
1.15584 -0.549579 -2.21122
1.17328 -0.706758 -2.13299
1.19073 -0.851606 -2.03058
1.20818 -0.977803 -1.90752
1.22563 -1.08088 -1.7695
1.24308 -1.15863 -1.62309
1.26054 -1.21131 -1.47482
1.278 -1.24098 -1.33021
1.29547 -1.25099 -1.19335
1.31293 -1.24505 -1.06686
1.33041 -1.22692 -0.952018
1.34788 -1.19989 -0.849142
1.36536 -1.1668 -0.757839
1.38284 -1.12984 -0.677329
1.40032 -1.09074 -0.606604
1.41781 -1.05075 -0.544613
1.4353 -1.01082 -0.4903
1.45279 -0.971557 -0.442702
1.47029 -0.933407 -0.400927
1.48779 -0.896628 -0.364202
1.50529 -0.861392 -0.331836
1.5228 -0.827768 -0.303247
1.54031 -0.795784 -0.277916
1.55783 -0.765417 -0.255415
1.57535 -0.73663 -0.235364
1.59287 -0.709357 -0.217449
1.6104 -0.683534 -0.201391
1.62793 -0.659083 -0.186962
1.64546 -0.635931 -0.173955
1.663 -0.613998 -0.162202
1.68055 -0.593213 -0.151551
1.69809 -0.573504 -0.141877
1.71565 -0.554804 -0.133065
1.7332 -0.537047 -0.125023
1.75076 -0.520176 -0.117664
1.76833 -0.504132 -0.110917
1.7859 -0.488865 -0.104716
1.80347 -0.474323 -0.0990084
1.82105 -0.460464 -0.093741
1.83863 -0.447243 -0.088874
1.85622 -0.434622 -0.0843662
1.87381 -0.422564 -0.0801864
1.8914 -0.411035 -0.0763019
1.909 -0.400005 -0.0726886
1.92661 -0.389444 -0.0693201
1.94422 -0.379324 -0.0661774
1.96183 -0.369621 -0.0632394
1.97945 -0.360311 -0.0604909
1.99708 -0.351372 -0.0579146
2.01471 -0.342784 -0.0554986
2.03234 -0.334529 -0.0532285
2.04998 -0.326587 -0.0510947
2.06763 -0.318944 -0.0490855
2.08528 -0.311582 -0.047193
2.10294 -0.304489 -0.0454073
2.1206 -0.297651 -0.0437222
2.13826 -0.291054 -0.0421294
2.15593 -0.284687 -0.0406237
2.17361 -0.27854 -0.0391981
2.19129 -0.2726 -0.0378485
2.20898 -0.26686 -0.0365688
2.22668 -0.261309 -0.0353556
2.24438 -0.255939 -0.0342038
2.26208 -0.250742 -0.0331106
2.27979 -0.24571 -0.0320715
2.29751 -0.240835 -0.0310843
2.31523 -0.236112 -0.0301452
2.33296 -0.231533 -0.0292524
2.3507 -0.227093 -0.0284023
2.36844 -0.222786 -0.0275937
2.38618 -0.218606 -0.0268235
2.40394 -0.214549 -0.0260906
2.42169 -0.210609 -0.0253924
2.43946 -0.206782 -0.0247279
2.45723 -0.203064 -0.024095
2.47501 -0.199451 -0.0234928
2.49279 -0.195939 -0.0229194
2.51059 -0.192524 -0.0223742
2.52838 -0.189204 -0.0218555
2.54619 -0.185974 -0.0213627
2.564 -0.182833 -0.0208943
2.58182 -0.179777 -0.0204499
2.59964 -0.176804 -0.0200281
2.61747 -0.173912 -0.0196285
2.63531 -0.171099 -0.0192497
2.65315 -0.168362 -0.0188914
2.671 -0.165701 -0.0185521
2.68886 -0.163113 -0.0182313
2.70673 -0.160598 -0.0179275
2.7246 -0.158154 -0.0176398
2.74248 -0.15578 -0.0173664
2.76037 -0.153476 -0.0171061
2.77826 -0.15124 -0.0168567
2.79617 -0.149072 -0.0166163
2.81408 -0.14697 -0.0163821
2.83199 -0.144934 -0.0161516
2.84992 -0.142961 -0.0159214
2.86785 -0.14105 -0.0156885
2.88579 -0.139199 -0.0154493
2.90374 -0.137403 -0.0152007
2.9217 -0.135658 -0.0149395
2.93966 -0.133961 -0.0146635
2.95763 -0.132305 -0.0143707
2.97561 -0.130685 -0.0140607
2.9936 -0.129095 -0.0137336
3.01159 -0.127531 -0.013391
3.0296 -0.125986 -0.0130353
3.04761 -0.124457 -0.0126699
3.06563 -0.122942 -0.0122982
3.08366 -0.121437 -0.0119245
3.1017 -0.119943 -0.0115523
3.11974 -0.118458 -0.0111854
3.1378 -0.116985 -0.0108264
3.15586 -0.115523 -0.010478
3.17393 -0.114074 -0.0101418
3.19201 -0.112639 -0.00981921
3.2101 -0.111221 -0.0095107
3.2282 -0.10982 -0.00921675
3.24631 -0.108438 -0.00893711
3.26443 -0.107075 -0.00867166
3.28255 -0.105732 -0.0084197
3.30069 -0.104411 -0.00818081
3.31883 -0.10311 -0.0079541
3.33698 -0.101832 -0.00773901
3.35515 -0.100575 -0.00753465
3.37332 -0.0993401 -0.00734046
3.3915 -0.0981267 -0.00715557
3.40969 -0.0969348 -0.0069795
3.42789 -0.0957641 -0.00681145
3.4461 -0.0946144 -0.00665101
3.46433 -0.0934852 -0.0064975
3.48256 -0.0923762 -0.00635057
3.5008 -0.0912871 -0.00620963
3.51905 -0.0902173 -0.0060744
3.53731 -0.0891666 -0.00594437
3.55558 -0.0881345 -0.00581933
3.57386 -0.0871205 -0.00569883
3.59215 -0.0861243 -0.00558271
3.61046 -0.0851455 -0.00547058
3.62877 -0.0841836 -0.00536233
3.64709 -0.0832382 -0.00525761
3.66543 -0.0823091 -0.00515634
3.68377 -0.0813957 -0.00505821
3.70213 -0.0804977 -0.00496318
3.72049 -0.0796148 -0.00487096
3.73887 -0.0787465 -0.00478152
3.75726 -0.0778927 -0.00469463
3.77566 -0.0770528 -0.00461026
3.79407 -0.0762266 -0.00452819
3.81249 -0.0754139 -0.00444842
3.83093 -0.0746142 -0.00437076
3.84937 -0.0738272 -0.00429519
3.86783 -0.0730528 -0.00422154
3.8863 -0.0722906 -0.00414983
3.90478 -0.0715403 -0.00407988
3.92327 -0.0708017 -0.00401172
3.94177 -0.0700745 -0.00394519
3.96029 -0.0693585 -0.0038803
3.97882 -0.0686534 -0.00381693
3.99736 -0.067959 -0.00375509
4.01591 -0.0672751 -0.00369465
4.03447 -0.0666014 -0.00363565
4.05305 -0.0659377 -0.00357794
4.07164 -0.0652839 -0.00352158
4.09024 -0.0646396 -0.00346643
4.10886 -0.0640048 -0.00341253
4.12749 -0.0633792 -0.00335977
4.14613 -0.0627627 -0.00330818
4.16478 -0.0621549 -0.00325767
4.18345 -0.0615559 -0.00320825
4.20213 -0.0609654 -0.00315985
4.22082 -0.0603832 -0.00311248
4.23953 -0.0598092 -0.00306605
4.25825 -0.0592431 -0.00302061
4.27698 -0.058685 -0.00297606
4.29573 -0.0581345 -0.00293243
4.31449 -0.0575916 -0.00288965
4.33327 -0.0570561 -0.00284774
4.35206 -0.0565279 -0.00280663
4.37086 -0.0560068 -0.00276635
4.38968 -0.0554927 -0.00272682
4.40851 -0.0549854 -0.00268808
4.42736 -0.054485 -0.00265005
4.44622 -0.0539911 -0.00261277
4.46509 -0.0535037 -0.00257616
4.48398 -0.0530227 -0.00254027
4.50289 -0.052548 -0.00250502
4.52181 -0.0520794 -0.00247044
4.54074 -0.0516168 -0.00243648
4.55969 -0.0511602 -0.00240316
4.57866 -0.0507094 -0.00237042
4.59764 -0.0502643 -0.00233829
4.61664 -0.0498249 -0.00230672
4.63565 -0.049391 -0.00227573
4.65468 -0.0489625 -0.00224527
4.67372 -0.0485393 -0.00221537
4.69278 -0.0481214 -0.00218597
4.71185 -0.0477086 -0.0021571
4.73095 -0.047301 -0.00212871
4.75005 -0.0468982 -0.00210084
4.76918 -0.0465004 -0.00207341
4.78832 -0.0461074 -0.00204648
4.80748 -0.0457192 -0.00201998
4.82665 -0.0453355 -0.00199395
4.84584 -0.0449565 -0.00196834
4.86505 -0.044582 -0.00194318
4.88428 -0.0442119 -0.00191841
4.90352 -0.0438461 -0.00189407
4.92278 -0.0434847 -0.00187011
4.94206 -0.0431274 -0.00184657
4.96136 -0.0427744 -0.00182339
4.98067 -0.0424253 -0.0018006
5 -0.0420804 -0.00177816
5.01935 -0.0417393 -0.0017561
5.03872 -0.0414022 -0.00173438
5.05811 -0.0410689 -0.00171302
5.07751 -0.0407393 -0.00169198
5.09694 -0.0404135 -0.00167128
5.11638 -0.0400913 -0.0016509
5.13584 -0.0397728 -0.00163085
5.15532 -0.0394577 -0.0016111
5.17482 -0.0391462 -0.00159167
5.19434 -0.0388381 -0.00157252
5.21388 -0.0385334 -0.00155368
5.23344 -0.038232 -0.00153512
5.25302 -0.0379339 -0.00151685
5.27262 -0.037639 -0.00149884
5.29224 -0.0373473 -0.00148112
5.31188 -0.0370587 -0.00146365
5.33154 -0.0367733 -0.00144646
5.35122 -0.0364909 -0.00142951
5.37092 -0.0362114 -0.00141282
5.39065 -0.035935 -0.00139637
5.41039 -0.0356614 -0.00138017
5.43016 -0.0353907 -0.0013642
5.44994 -0.0351229 -0.00134847
5.46975 -0.0348578 -0.00133296
5.48958 -0.0345955 -0.00131769
5.50944 -0.0343359 -0.00130262
5.52931 -0.0340789 -0.00128778
5.54921 -0.0338246 -0.00127314
5.56913 -0.0335729 -0.00125873
5.58907 -0.0333237 -0.0012445
5.60904 -0.0330771 -0.00123049
5.62903 -0.0328329 -0.00121666
5.64904 -0.0325912 -0.00120304
5.66907 -0.0323519 -0.0011896
5.68913 -0.032115 -0.00117636
5.70922 -0.0318805 -0.00116329
5.72933 -0.0316483 -0.00115041
5.74946 -0.0314183 -0.0011377
5.76961 -0.0311906 -0.00112517
5.7898 -0.0309652 -0.0011128
5.81 -0.0307419 -0.00110061
5.83023 -0.0305208 -0.00108858
5.85049 -0.0303018 -0.00107672
5.87077 -0.0300849 -0.00106501
5.89108 -0.0298702 -0.00105346
5.91142 -0.0296574 -0.00104206
5.93178 -0.0294467 -0.00103082
5.95216 -0.029238 -0.00101973
5.97258 -0.0290312 -0.00100878
5.99302 -0.0288264 -0.000997976
6.01349 -0.0286235 -0.000987318
6.03398 -0.0284225 -0.000976792
6.05451 -0.0282234 -0.000966411
6.07506 -0.0280261 -0.000956157
6.09564 -0.0278307 -0.000946044
6.11625 -0.027637 -0.000936053
6.13688 -0.0274451 -0.000926198
6.15755 -0.027255 -0.000916461
6.17824 -0.0270666 -0.000906857
6.19897 -0.0268798 -0.000897367
6.21972 -0.0266948 -0.000888004
6.24051 -0.0265114 -0.000878753
6.26132 -0.0263297 -0.000869625
6.28216 -0.0261496 -0.000860604
6.30304 -0.0259711 -0.000851704
6.32395 -0.0257942 -0.000842907
6.34489 -0.0256188 -0.000834226
6.36586 -0.025445 -0.000825646
6.38686 -0.0252727 -0.000817178
6.40789 -0.0251019 -0.000808807
6.42896 -0.0249326 -0.000800546
6.45006 -0.0247647 -0.000792379
6.47119 -0.0245983 -0.000784317
6.49236 -0.0244333 -0.000776347
6.51356 -0.0242697 -0.00076848
6.5348 -0.0241076 -0.000760701
6.55607 -0.0239468 -0.000753021
6.57737 -0.0237873 -0.000745428
6.59871 -0.0236292 -0.000737931
6.62008 -0.0234725 -0.000730516
6.6415 -0.023317 -0.000723196
6.66294 -0.0231628 -0.000715956
6.68443 -0.02301 -0.000708807
6.70595 -0.0228583 -0.000701736
6.72751 -0.022708 -0.000694753
6.74911 -0.0225588 -0.000687847
6.77074 -0.0224109 -0.000681025
6.79241 -0.0222642 -0.000674278
6.81413 -0.0221186 -0.000667613
6.83588 -0.0219743 -0.00066102
6.85767 -0.0218311 -0.000654507
6.8795 -0.021689 -0.000648063
6.90138 -0.0215481 -0.000641698
6.92329 -0.0214083 -0.000635401
6.94524 -0.0212696 -0.000629179
6.96724 -0.021132 -0.000623022
6.98928 -0.0209955 -0.00061694
7.01137 -0.0208601 -0.00061092
7.03349 -0.0207257 -0.000604973
7.05566 -0.0205924 -0.000599087
7.07788 -0.02046 -0.000593271
7.10014 -0.0203287 -0.000587514
7.12244 -0.0201984 -0.000581825
7.14479 -0.0200692 -0.000576195
7.16719 -0.0199408 -0.00057063
7.18963 -0.0198135 -0.000565121
7.21213 -0.0196871 -0.000559677
7.23467 -0.0195617 -0.000554287
7.25725 -0.0194372 -0.00054896
7.27989 -0.0193136 -0.000543686
7.30258 -0.019191 -0.000538472
7.32532 -0.0190692 -0.00053331
7.34811 -0.0189484 -0.000528207
7.37095 -0.0188284 -0.000523154
7.39384 -0.0187093 -0.000518159
7.41679 -0.0185911 -0.000513212
7.43978 -0.0184737 -0.000508321
7.46284 -0.0183572 -0.000503477
7.48595 -0.0182415 -0.000498687
7.50911 -0.0181266 -0.000493944
7.53233 -0.0180125 -0.000489253
7.55561 -0.0178993 -0.000484607
7.57894 -0.0177868 -0.000480013
7.60234 -0.0176751 -0.000475461
7.62579 -0.0175642 -0.00047096
7.64931 -0.0174541 -0.000466501
7.67288 -0.0173447 -0.000462091
7.69652 -0.0172361 -0.000457722
7.72022 -0.0171282 -0.0004534
7.74398 -0.0170211 -0.000449118
7.76781 -0.0169147 -0.000444882
7.7917 -0.016809 -0.000440685
7.81566 -0.0167039 -0.000436533
7.83968 -0.0165996 -0.000432419
7.86378 -0.016496 -0.000428348
7.88794 -0.0163931 -0.000424314
7.91217 -0.0162908 -0.000420322
7.93648 -0.0161892 -0.000416366
7.96085 -0.0160883 -0.000412451
7.9853 -0.015988 -0.000408571
8.00983 -0.0158883 -0.000404732
8.03443 -0.0157893 -0.000400926
8.0591 -0.0156909 -0.000397159
8.08386 -0.0155931 -0.000393425
8.10869 -0.0154959 -0.000389729
8.13361 -0.0153993 -0.000386065
8.1586 -0.0153033 -0.000382438
8.18368 -0.0152079 -0.000378842
8.20884 -0.0151131 -0.000375282
8.23409 -0.0150189 -0.000371752
8.25943 -0.0149252 -0.000368257
8.28486 -0.0148321 -0.000364791
8.31038 -0.0147395 -0.00036136
8.33598 -0.0146474 -0.000357957
8.36169 -0.0145559 -0.000354588
8.38748 -0.0144649 -0.000351245
8.41338 -0.0143745 -0.000347936
8.43937 -0.0142845 -0.000344652
8.46547 -0.014195 -0.000341401
8.49166 -0.0141061 -0.000338175
8.51797 -0.0140176 -0.00033498
8.54437 -0.0139296 -0.00033181
8.57089 -0.0138421 -0.000328671
8.59752 -0.013755 -0.000325555
8.62426 -0.0136684 -0.000322468
8.65112 -0.0135823 -0.000319405
8.67809 -0.0134966 -0.00031637
8.70518 -0.0134113 -0.000313358
8.7324 -0.0133265 -0.000310373
8.75974 -0.0132421 -0.000307411
8.78721 -0.0131581 -0.000304475
8.81482 -0.0130745 -0.00030156
8.84255 -0.0129913 -0.000298671
8.87042 -0.0129085 -0.000295802
8.89844 -0.0128261 -0.000292959
8.92659 -0.0127441 -0.000290136
8.9549 -0.0126624 -0.000287336
8.98335 -0.012581 -0.000284556
9.01196 -0.0125001 -0.0002818
9.04073 -0.0124194 -0.000279061
9.06966 -0.0123391 -0.000276346
9.09875 -0.0122592 -0.000273647
9.12802 -0.0121795 -0.000270971
9.15746 -0.0121002 -0.000268312
9.18709 -0.0120211 -0.000265674
9.2169 -0.0119423 -0.000263052
9.2469 -0.0118638 -0.00026045
9.27709 -0.0117856 -0.000257864
9.30749 -0.0117076 -0.000255297
9.3381 -0.0116299 -0.000252744
9.36893 -0.0115524 -0.000250211
9.39998 -0.0114751 -0.000247691
9.43125 -0.0113981 -0.000245189
9.46277 -0.0113212 -0.0002427
9.49453 -0.0112446 -0.000240228
9.52655 -0.0111681 -0.000237767
9.55883 -0.0110917 -0.000235324
9.59138 -0.0110156 -0.00023289
9.62422 -0.0109395 -0.000230472
9.65735 -0.0108636 -0.000228064
9.69079 -0.0107877 -0.00022567
9.72455 -0.010712 -0.000223285
9.75865 -0.0106363 -0.000220913
9.79309 -0.0105606 -0.000218548
9.8279 -0.010485 -0.000216195
9.8631 -0.0104094 -0.000213848
9.89869 -0.0103337 -0.000211511
9.93471 -0.010258 -0.000209179
9.97117 -0.0101822 -0.000206855
10.0081 -0.0101062 -0.000204534
10.0455 -0.0100301 -0.00020222
10.0835 -0.00995387 -0.000199906
10.122 -0.00987736 -0.000197597
10.1611 -0.00980057 -0.000195286
10.2008 -0.00972345 -0.000192977
10.2412 -0.00964594 -0.000190664
10.2824 -0.00956797 -0.000188348
10.3244 -0.00948947 -0.000186024
10.3672 -0.00941035 -0.000183694
10.4109 -0.0093305 -0.00018135
10.4557 -0.00924981 -0.000178995
10.5017 -0.00916814 -0.000176619
10.5489 -0.00908532 -0.000174223
10.5976 -0.00900113 -0.000171796
10.6479 -0.00891531 -0.000169337
10.7002 -0.00882754 -0.000166831
10.7547 -0.00873737 -0.000164273
10.8119 -0.00864419 -0.000161641
10.8724 -0.00854716 -0.000158919
10.9373 -0.00844495 -0.000156065
11.0083 -0.00833537 -0.000153028
11.0884 -0.0082141 -0.000149686
11.1861 -0.00806976 -0.000145747


==> anc/HERMITE/GAMMA02/GAp_FRG.txt <==
-11.1861 -0.00807741 0.000146021
-11.0884 -0.00822201 0.000149972
-11.0083 -0.0083435 0.000153324
-10.9373 -0.0084533 0.000156371
-10.8724 -0.0085557 0.000159234
-10.8119 -0.00865293 0.000161965
-10.7547 -0.00874628 0.000164606
-10.7002 -0.00883664 0.000167173
-10.6479 -0.00892459 0.000169686
-10.5976 -0.00901058 0.000172154
-10.5489 -0.00909495 0.000174589
-10.5017 -0.00917795 0.000176994
-10.4557 -0.00925979 0.000179378
-10.4109 -0.00934065 0.000181742
-10.3672 -0.00942067 0.000184094
-10.3244 -0.00949997 0.000186432
-10.2824 -0.00957864 0.000188764
-10.2412 -0.00965678 0.000191089
-10.2008 -0.00973446 0.000193411
-10.1611 -0.00981176 0.000195729
-10.122 -0.00988872 0.000198048
-10.0835 -0.0099654 0.000200366
-10.0455 -0.0100418 0.000202687
-10.0081 -0.0101181 0.000205011
-9.97117 -0.0101942 0.00020734
-9.93471 -0.0102702 0.000209673
-9.89869 -0.0103461 0.000212014
-9.8631 -0.010422 0.000214361
-9.8279 -0.0104978 0.000216717
-9.79309 -0.0105736 0.000219079
-9.75865 -0.0106494 0.000221453
-9.72455 -0.0107253 0.000223836
-9.69079 -0.0108012 0.00022623
-9.65735 -0.0108773 0.000228634
-9.62422 -0.0109534 0.000231052
-9.59138 -0.0110296 0.00023348
-9.55883 -0.011106 0.000235923
-9.52655 -0.0111825 0.000238377
-9.49453 -0.0112592 0.000240847
-9.46277 -0.011336 0.00024333
-9.43125 -0.0114131 0.000245829
-9.39998 -0.0114903 0.000248341
-9.36893 -0.0115678 0.000250872
-9.3381 -0.0116455 0.000253416
-9.30749 -0.0117234 0.000255979
-9.27709 -0.0118016 0.000258557
-9.2469 -0.01188 0.000261155
-9.2169 -0.0119587 0.000263768
-9.18709 -0.0120377 0.000266402
-9.15746 -0.012117 0.000269052
-9.12802 -0.0121966 0.000271723
-9.09875 -0.0122765 0.000274412
-9.06966 -0.0123567 0.000277122
-9.04073 -0.0124372 0.00027985
-9.01196 -0.0125181 0.000282601
-8.98335 -0.0125993 0.000285371
-8.9549 -0.0126808 0.000288164
-8.92659 -0.0127627 0.000290977
-8.89844 -0.012845 0.000293814
-8.87042 -0.0129277 0.000296672
-8.84255 -0.0130107 0.000299554
-8.81482 -0.0130942 0.000302457
-8.78721 -0.013178 0.000305386
-8.75974 -0.0132623 0.000308337
-8.7324 -0.0133469 0.000311314
-8.70518 -0.013432 0.000314314
-8.67809 -0.0135176 0.000317341
-8.65112 -0.0136035 0.000320391
-8.62426 -0.0136899 0.000323469
-8.59752 -0.0137768 0.000326572
-8.57089 -0.0138641 0.000329704
-8.54437 -0.0139519 0.00033286
-8.51797 -0.0140402 0.000336046
-8.49166 -0.0141289 0.000339258
-8.46547 -0.0142182 0.0003425
-8.43937 -0.0143079 0.000345769
-8.41338 -0.0143982 0.00034907
-8.38748 -0.0144889 0.000352397
-8.36169 -0.0145802 0.000355757
-8.33598 -0.014672 0.000359146
-8.31038 -0.0147644 0.000362567
-8.28486 -0.0148573 0.000366017
-8.25943 -0.0149507 0.000369501
-8.23409 -0.0150448 0.000373016
-8.20884 -0.0151393 0.000376565
-8.18368 -0.0152345 0.000380145
-8.1586 -0.0153302 0.000383761
-8.13361 -0.0154265 0.000387409
-8.10869 -0.0155234 0.000391094
-8.08386 -0.015621 0.000394812
-8.0591 -0.0157191 0.000398567
-8.03443 -0.0158178 0.000402356
-8.00983 -0.0159172 0.000406184
-7.9853 -0.0160172 0.000410046
-7.96085 -0.0161179 0.000413949
-7.93648 -0.0162192 0.000417887
-7.91217 -0.0163212 0.000421866
-7.88794 -0.0164238 0.000425883
-7.86378 -0.0165272 0.000429941
-7.83968 -0.0166312 0.000434037
-7.81566 -0.0167359 0.000438176
-7.7917 -0.0168413 0.000442354
-7.76781 -0.0169474 0.000446577
-7.74398 -0.0170542 0.000450839
-7.72022 -0.0171618 0.000455148
-7.69652 -0.0172701 0.000459497
-7.67288 -0.0173791 0.000463893
-7.64931 -0.0174889 0.000468332
-7.62579 -0.0175995 0.000472819
-7.60234 -0.0177108 0.00047735
-7.57894 -0.0178229 0.00048193
-7.55561 -0.0179358 0.000486555
-7.53233 -0.0180496 0.000491231
-7.50911 -0.0181641 0.000495953
-7.48595 -0.0182794 0.000500728
-7.46284 -0.0183956 0.00050555
-7.43978 -0.0185126 0.000510425
-7.41679 -0.0186305 0.00051535
-7.39384 -0.0187492 0.00052033
-7.37095 -0.0188688 0.00052536
-7.34811 -0.0189893 0.000530447
-7.32532 -0.0191106 0.000535586
-7.30258 -0.0192329 0.000540784
-7.27989 -0.0193561 0.000546034
-7.25725 -0.0194802 0.000551345
-7.23467 -0.0196052 0.000556711
-7.21213 -0.0197312 0.000562138
-7.18963 -0.0198582 0.000567622
-7.16719 -0.0199861 0.00057317
-7.14479 -0.0201149 0.000578775
-7.12244 -0.0202448 0.000584446
-7.10014 -0.0203757 0.000590177
-7.07788 -0.0205076 0.000595976
-7.05566 -0.0206405 0.000601836
-7.03349 -0.0207745 0.000607765
-7.01137 -0.0209095 0.000613758
-6.98928 -0.0210456 0.000619822
-6.96724 -0.0211827 0.000625951
-6.94524 -0.021321 0.000632154
-6.92329 -0.0214603 0.000638424
-6.90138 -0.0216008 0.00064477
-6.8795 -0.0217424 0.000651185
-6.85767 -0.0218851 0.000657678
-6.83588 -0.022029 0.000664243
-6.81413 -0.022174 0.000670888
-6.79241 -0.0223203 0.000677606
-6.77074 -0.0224677 0.000684407
-6.74911 -0.0226164 0.000691284
-6.72751 -0.0227663 0.000698246
-6.70595 -0.0229174 0.000705287
-6.68443 -0.0230698 0.000712414
-6.66294 -0.0232235 0.000719623
-6.6415 -0.0233784 0.000726922
-6.62008 -0.0235347 0.000734305
-6.59871 -0.0236923 0.00074178
-6.57737 -0.0238512 0.000749342
-6.55607 -0.0240115 0.000756999
-6.5348 -0.0241732 0.000764745
-6.51356 -0.0243362 0.000772589
-6.49236 -0.0245007 0.000780526
-6.47119 -0.0246665 0.000788564
-6.45006 -0.0248338 0.000796697
-6.42896 -0.0250026 0.000804935
-6.40789 -0.0251729 0.00081327
-6.38686 -0.0253446 0.000821714
-6.36586 -0.0255179 0.000830259
-6.34489 -0.0256927 0.000838916
-6.32395 -0.025869 0.000847677
-6.30304 -0.026047 0.000856554
-6.28216 -0.0262265 0.000865538
-6.26132 -0.0264076 0.000874641
-6.24051 -0.0265904 0.000883856
-6.21972 -0.0267749 0.000893193
-6.19897 -0.026961 0.000902646
-6.17824 -0.0271488 0.000912225
-6.15755 -0.0273383 0.000921923
-6.13688 -0.0275296 0.000931752
-6.11625 -0.0277226 0.000941704
-6.09564 -0.0279175 0.000951791
-6.07506 -0.0281141 0.000962005
-6.05451 -0.0283126 0.000972359
-6.03398 -0.028513 0.000982845
-6.01349 -0.0287152 0.000993475
-5.99302 -0.0289194 0.00100424
-5.97258 -0.0291255 0.00101516
-5.95216 -0.0293335 0.00102621
-5.93178 -0.0295436 0.00103743
-5.91142 -0.0297557 0.00104878
-5.89108 -0.0299698 0.0010603
-5.87077 -0.030186 0.00107197
-5.85049 -0.0304042 0.0010838
-5.83023 -0.0306247 0.00109579
-5.81 -0.0308472 0.00110795
-5.7898 -0.031072 0.00112027
-5.76961 -0.031299 0.00113277
-5.74946 -0.0315282 0.00114544
-5.72933 -0.0317597 0.00115829
-5.70922 -0.0319935 0.00117131
-5.68913 -0.0322297 0.00118452
-5.66907 -0.0324683 0.00119792
-5.64904 -0.0327092 0.00121151
-5.62903 -0.0329526 0.00122529
-5.60904 -0.0331985 0.00123927
-5.58907 -0.0334469 0.00125344
-5.56913 -0.0336979 0.00126783
-5.54921 -0.0339514 0.00128242
-5.52931 -0.0342076 0.00129722
-5.50944 -0.0344664 0.00131224
-5.48958 -0.0347279 0.00132748
-5.46975 -0.0349922 0.00134294
-5.44994 -0.0352592 0.00135864
-5.43016 -0.0355291 0.00137456
-5.41039 -0.0358018 0.00139072
-5.39065 -0.0360775 0.00140712
-5.37092 -0.0363561 0.00142377
-5.35122 -0.0366377 0.00144067
-5.33154 -0.0369223 0.00145783
-5.31188 -0.03721 0.00147524
-5.29224 -0.0375008 0.00149293
-5.27262 -0.0377949 0.00151088
-5.25302 -0.0380921 0.00152912
-5.23344 -0.0383926 0.00154763
-5.21388 -0.0386965 0.00156643
-5.19434 -0.0390037 0.00158552
-5.17482 -0.0393143 0.00160492
-5.15532 -0.0396285 0.00162462
-5.13584 -0.0399461 0.00164463
-5.11638 -0.0402674 0.00166496
-5.09694 -0.0405923 0.00168562
-5.07751 -0.0409209 0.00170661
-5.05811 -0.0412533 0.00172794
-5.03872 -0.0415895 0.00174961
-5.01935 -0.0419296 0.00177164
-5 -0.0422736 0.00179402
-4.98067 -0.0426217 0.00181678
-4.96136 -0.0429738 0.00183991
-4.94206 -0.0433301 0.00186343
-4.92278 -0.0436906 0.00188734
-4.90352 -0.0440554 0.00191166
-4.88428 -0.0444245 0.00193637
-4.86505 -0.044798 0.00196152
-4.84584 -0.0451761 0.00198709
-4.82665 -0.0455587 0.00201311
-4.80748 -0.045946 0.00203957
-4.78832 -0.046338 0.0020665
-4.76918 -0.0467348 0.00209388
-4.75005 -0.0471365 0.00212177
-4.73095 -0.0475431 0.00215013
-4.71185 -0.0479549 0.00217901
-4.69278 -0.0483718 0.00220839
-4.67372 -0.0487939 0.00223832
-4.65468 -0.0492214 0.00226878
-4.63565 -0.0496543 0.00229981
-4.61664 -0.0500927 0.00233139
-4.59764 -0.0505367 0.00236358
-4.57866 -0.0509865 0.00239635
-4.55969 -0.051442 0.00242975
-4.54074 -0.0519035 0.00246376
-4.52181 -0.0523711 0.00249845
-4.50289 -0.0528448 0.00253378
-4.48398 -0.0533248 0.00256982
-4.46509 -0.0538111 0.00260654
-4.44622 -0.0543039 0.00264401
-4.42736 -0.0548034 0.00268221
-4.40851 -0.0553096 0.00272119
-4.38968 -0.0558227 0.00276094
-4.37086 -0.0563427 0.00280153
-4.35206 -0.05687 0.00284293
-4.33327 -0.0574044 0.00288523
-4.31449 -0.0579463 0.0029284
-4.29573 -0.0584958 0.00297251
-4.27698 -0.059053 0.00301755
-4.25825 -0.059618 0.00306361
-4.23953 -0.060191 0.00311066
-4.22082 -0.0607723 0.00315879
-4.20213 -0.0613618 0.003208
-4.18345 -0.0619599 0.00325837
-4.16478 -0.0625666 0.00330989
-4.14613 -0.0631822 0.00336267
-4.12749 -0.0638067 0.00341669
-4.10886 -0.0644405 0.00347207
-4.09024 -0.0650837 0.0035288
-4.07164 -0.0657365 0.00358699
-4.05305 -0.0663991 0.00364667
-4.03447 -0.0670716 0.00370793
-4.01591 -0.0677543 0.00377081
-3.99736 -0.0684474 0.00383542
-3.97882 -0.069151 0.00390179
-3.96029 -0.0698655 0.00397007
-3.94177 -0.0705909 0.00404027
-3.92327 -0.0713276 0.00411256
-3.90478 -0.0720757 0.00418696
-3.8863 -0.0728355 0.00426365
-3.86783 -0.0736072 0.00434267
-3.84937 -0.0743909 0.0044242
-3.83093 -0.0751869 0.00450829
-3.81249 -0.0759955 0.00459512
-3.79407 -0.0768169 0.00468477
-3.77566 -0.0776512 0.00477743
-3.75726 -0.0784986 0.00487318
-3.73887 -0.0793595 0.00497223
-3.72049 -0.0802339 0.00507466
-3.70213 -0.0811221 0.0051807
-3.68377 -0.0820242 0.00529043
-3.66543 -0.0829404 0.00540408
-3.64709 -0.0838709 0.00552174
-3.62877 -0.0848157 0.00564362
-3.61046 -0.0857749 0.00576977
-3.59215 -0.0867487 0.0059004
-3.57386 -0.087737 0.00603548
-3.55558 -0.0887399 0.00617513
-3.53731 -0.0897572 0.00631922
-3.51905 -0.0907891 0.00646772
-3.5008 -0.0918354 0.00662032
-3.48256 -0.0928961 0.00677679
-3.46433 -0.0939714 0.00693662
-3.4461 -0.0950614 0.00709936
-3.42789 -0.0961663 0.00726427
-3.40969 -0.0972865 0.00743074
-3.3915 -0.0984227 0.00759792
-3.37332 -0.0995757 0.00776517
-3.35515 -0.100746 0.00793165
-3.33698 -0.101936 0.00809689
-3.31883 -0.103146 0.00826027
-3.30069 -0.104378 0.00842161
-3.28255 -0.105633 0.00858068
-3.26443 -0.106913 0.00873766
-3.24631 -0.10822 0.0088927
-3.2282 -0.109555 0.00904638
-3.2101 -0.11092 0.00919917
-3.19201 -0.112315 0.0093519
-3.17393 -0.113743 0.00950524
-3.15586 -0.115204 0.00966016
-3.1378 -0.1167 0.00981739
-3.11974 -0.118232 0.00997791
-3.1017 -0.1198 0.0101424
-3.08366 -0.121405 0.0103118
-3.06563 -0.123048 0.0104866
-3.04761 -0.12473 0.0106677
-3.0296 -0.126451 0.0108556
-3.01159 -0.128213 0.0110508
-2.9936 -0.130016 0.0112538
-2.97561 -0.131862 0.0114652
-2.95763 -0.13375 0.0116853
-2.93966 -0.135683 0.0119145
-2.9217 -0.137661 0.0121531
-2.90374 -0.139685 0.0124017
-2.88579 -0.141756 0.0126604
-2.86785 -0.143877 0.0129298
-2.84992 -0.146048 0.01321
-2.83199 -0.14827 0.0135016
-2.81408 -0.150546 0.0138048
-2.79617 -0.152877 0.0141203
-2.77826 -0.155265 0.0144482
-2.76037 -0.157711 0.0147893
-2.74248 -0.160218 0.0151439
-2.7246 -0.162787 0.0155127
-2.70673 -0.165421 0.015896
-2.68886 -0.168122 0.0162948
-2.671 -0.170892 0.0167094
-2.65315 -0.173734 0.0171409
-2.63531 -0.176651 0.0175896
-2.61747 -0.179644 0.0180568
-2.59964 -0.182718 0.0185429
-2.58182 -0.185875 0.0190492
-2.564 -0.189118 0.0195764
-2.54619 -0.192451 0.0201259
-2.52838 -0.195877 0.0206985
-2.51059 -0.1994 0.0212958
-2.49279 -0.203023 0.0219186
-2.47501 -0.206751 0.0225689
-2.45723 -0.210589 0.0232476
-2.43946 -0.21454 0.0239569
-2.42169 -0.218609 0.0246981
-2.40394 -0.222802 0.0254734
-2.38618 -0.227124 0.0262844
-2.36844 -0.231581 0.0271338
-2.3507 -0.236178 0.0280233
-2.33296 -0.240922 0.0289562
-2.31523 -0.24582 0.0299344
-2.29751 -0.250878 0.0309615
-2.27979 -0.256105 0.0320402
-2.26208 -0.261507 0.0331744
-2.24438 -0.267095 0.0343673
-2.22668 -0.272876 0.0356237
-2.20898 -0.278861 0.0369472
-2.19129 -0.285059 0.0383434
-2.17361 -0.291482 0.0398167
-2.15593 -0.29814 0.0413738
-2.13826 -0.305048 0.0430201
-2.1206 -0.312217 0.0447632
-2.10294 -0.319662 0.0466099
-2.08528 -0.327398 0.0485693
-2.06763 -0.335442 0.0506496
-2.04998 -0.34381 0.0528619
-2.03234 -0.352521 0.0552161
-2.01471 -0.361596 0.0577257
-1.99708 -0.371056 0.060403
-1.97945 -0.380925 0.0632645
-1.96183 -0.391226 0.0663254
-1.94422 -0.401987 0.0696061
-1.92661 -0.413238 0.0731258
-1.909 -0.425009 0.0769095
-1.8914 -0.437334 0.0809817
-1.87381 -0.450249 0.0853738
-1.85622 -0.463795 0.0901167
-1.83863 -0.478014 0.0952503
-1.82105 -0.492952 0.100814
-1.80347 -0.508658 0.10686
-1.7859 -0.525189 0.113438
-1.76833 -0.542601 0.120615
-1.75076 -0.560959 0.128458
-1.7332 -0.58033 0.137053
-1.71565 -0.60079 0.146489
-1.69809 -0.622417 0.156879
-1.68055 -0.645297 0.168344
-1.663 -0.669521 0.181033
-1.64546 -0.695187 0.195109
-1.62793 -0.722396 0.210774
-1.6104 -0.751258 0.228254
-1.59287 -0.781879 0.247823
-1.57535 -0.814374 0.269793
-1.55783 -0.848845 0.294544
-1.54031 -0.885395 0.322512
-1.5228 -0.924097 0.354229
-1.50529 -0.965007 0.390309
-1.48779 -1.00812 0.431496
-1.47029 -1.05336 0.478654
-1.45279 -1.10053 0.532818
-1.4353 -1.14928 0.595179
-1.41781 -1.19902 0.667137
-1.40032 -1.24881 0.750252
-1.38284 -1.29726 0.846266
-1.36536 -1.34239 0.956982
-1.34788 -1.38139 1.08416
-1.33041 -1.41057 1.22925
-1.31293 -1.42512 1.39301
-1.29547 -1.41924 1.57503
-1.278 -1.3863 1.77306
-1.26054 -1.31958 1.98252
-1.24308 -1.21302 2.196
-1.22563 -1.06276 2.40352
-1.20818 -0.868108 2.59312
-1.19073 -0.632605 2.75249
-1.17328 -0.36394 2.87044
-1.15584 -0.0733316 2.93885
-1.1384 0.225973 2.95343
-1.12096 0.520299 2.91442
-1.10353 0.797051 2.82592
-1.08609 1.04599 2.69539
-1.06866 1.2598 2.53229
-1.05124 1.43465 2.3471
-1.03381 1.56969 2.15002
-1.01639 1.66693 1.95018
-0.998969 1.73014 1.75497
-0.981551 1.76433 1.5698
-0.964136 1.77479 1.39816
-0.946723 1.76676 1.24191
-0.929312 1.74485 1.10162
-0.911904 1.71307 0.976944
-0.894497 1.67462 0.866964
-0.877093 1.63206 0.770417
-0.859691 1.5873 0.685944
-0.842291 1.54178 0.61213
-0.824893 1.49652 0.547671
-0.807497 1.45224 0.491331
-0.790103 1.4094 0.442038
-0.77271 1.36833 0.398814
-0.75532 1.32917 0.360838
-0.737931 1.29201 0.327372
-0.720544 1.25688 0.297811
-0.703159 1.22373 0.271606
-0.685776 1.19252 0.248319
-0.668394 1.16316 0.227546
-0.651013 1.13558 0.208969
-0.633635 1.10967 0.192291
-0.616257 1.08534 0.177283
-0.598881 1.06251 0.163724
-0.581507 1.04107 0.151446
-0.564134 1.02096 0.140284
-0.546762 1.00208 0.130117
-0.529392 0.984356 0.120818
-0.512023 0.967722 0.112297
-0.494655 0.952111 0.104459
-0.477288 0.937459 0.0972364
-0.459922 0.923713 0.0905541
-0.442558 0.910817 0.0843628
-0.425194 0.898725 0.0786026
-0.407832 0.887392 0.0732369
-0.39047 0.876777 0.0682174
-0.373109 0.866843 0.0635167
-0.355749 0.857555 0.0590954
-0.338391 0.848881 0.0549329
-0.321032 0.840793 0.0509965
-0.303675 0.833264 0.0472709
-0.286318 0.82627 0.0437284
-0.268962 0.819788 0.0403576
-0.251607 0.8138 0.0371347
-0.234252 0.808285 0.0340512
-0.216898 0.803228 0.0310865
-0.199544 0.798614 0.0282343
-0.182191 0.794429 0.0254761
-0.164838 0.79066 0.0228075
-0.147486 0.787298 0.0202118
-0.130134 0.784333 0.0176858
-0.112782 0.781756 0.0152141
-0.0954304 0.77956 0.0127944
-0.0780791 0.777739 0.0104123
-0.060728 0.776288 0.00806618
-0.043377 0.775204 0.00574232
-0.0260262 0.774482 0.00343948
-0.00867539 0.774122 0.00114429
0.00867539 0.774122 -0.00114429
0.0260262 0.774482 -0.00343948
0.043377 0.775204 -0.00574232
0.060728 0.776288 -0.00806618
0.0780791 0.777739 -0.0104123
0.0954304 0.77956 -0.0127944
0.112782 0.781756 -0.0152141
0.130134 0.784333 -0.0176858
0.147486 0.787298 -0.0202118
0.164838 0.79066 -0.0228075
0.182191 0.794429 -0.0254761
0.199544 0.798614 -0.0282343
0.216898 0.803228 -0.0310865
0.234252 0.808285 -0.0340512
0.251607 0.8138 -0.0371347
0.268962 0.819788 -0.0403576
0.286318 0.82627 -0.0437284
0.303675 0.833264 -0.0472709
0.321032 0.840793 -0.0509965
0.338391 0.848881 -0.0549329
0.355749 0.857555 -0.0590954
0.373109 0.866843 -0.0635167
0.39047 0.876777 -0.0682174
0.407832 0.887392 -0.0732369
0.425194 0.898725 -0.0786026
0.442558 0.910817 -0.0843628
0.459922 0.923713 -0.0905541
0.477288 0.937459 -0.0972364
0.494655 0.952111 -0.104459
0.512023 0.967722 -0.112297
0.529392 0.984356 -0.120818
0.546762 1.00208 -0.130117
0.564134 1.02096 -0.140284
0.581507 1.04107 -0.151446
0.598881 1.06251 -0.163724
0.616257 1.08534 -0.177283
0.633635 1.10967 -0.192291
0.651013 1.13558 -0.208969
0.668394 1.16316 -0.227546
0.685776 1.19252 -0.248319
0.703159 1.22373 -0.271606
0.720544 1.25688 -0.297811
0.737931 1.29201 -0.327372
0.75532 1.32917 -0.360838
0.77271 1.36833 -0.398814
0.790103 1.4094 -0.442038
0.807497 1.45224 -0.491331
0.824893 1.49652 -0.547671
0.842291 1.54178 -0.61213
0.859691 1.5873 -0.685944
0.877093 1.63206 -0.770417
0.894497 1.67462 -0.866964
0.911904 1.71307 -0.976944
0.929312 1.74485 -1.10162
0.946723 1.76676 -1.24191
0.964136 1.77479 -1.39816
0.981551 1.76433 -1.5698
0.998969 1.73014 -1.75497
1.01639 1.66693 -1.95018
1.03381 1.56969 -2.15002
1.05124 1.43465 -2.3471
1.06866 1.2598 -2.53229
1.08609 1.04599 -2.69539
1.10353 0.797051 -2.82592
1.12096 0.520299 -2.91442
1.1384 0.225973 -2.95343
1.15584 -0.0733316 -2.93885
1.17328 -0.36394 -2.87044
1.19073 -0.632605 -2.75249
1.20818 -0.868108 -2.59312
1.22563 -1.06276 -2.40352
1.24308 -1.21302 -2.196
1.26054 -1.31958 -1.98252
1.278 -1.3863 -1.77306
1.29547 -1.41924 -1.57503
1.31293 -1.42512 -1.39301
1.33041 -1.41057 -1.22925
1.34788 -1.38139 -1.08416
1.36536 -1.34239 -0.956982
1.38284 -1.29726 -0.846266
1.40032 -1.24881 -0.750252
1.41781 -1.19902 -0.667137
1.4353 -1.14928 -0.595179
1.45279 -1.10053 -0.532818
1.47029 -1.05336 -0.478654
1.48779 -1.00812 -0.431496
1.50529 -0.965007 -0.390309
1.5228 -0.924097 -0.354229
1.54031 -0.885395 -0.322512
1.55783 -0.848845 -0.294544
1.57535 -0.814374 -0.269793
1.59287 -0.781879 -0.247823
1.6104 -0.751258 -0.228254
1.62793 -0.722396 -0.210774
1.64546 -0.695187 -0.195109
1.663 -0.669521 -0.181033
1.68055 -0.645297 -0.168344
1.69809 -0.622417 -0.156879
1.71565 -0.60079 -0.146489
1.7332 -0.58033 -0.137053
1.75076 -0.560959 -0.128458
1.76833 -0.542601 -0.120615
1.7859 -0.525189 -0.113438
1.80347 -0.508658 -0.10686
1.82105 -0.492952 -0.100814
1.83863 -0.478014 -0.0952503
1.85622 -0.463795 -0.0901167
1.87381 -0.450249 -0.0853738
1.8914 -0.437334 -0.0809817
1.909 -0.425009 -0.0769095
1.92661 -0.413238 -0.0731258
1.94422 -0.401987 -0.0696061
1.96183 -0.391226 -0.0663254
1.97945 -0.380925 -0.0632645
1.99708 -0.371056 -0.060403
2.01471 -0.361596 -0.0577257
2.03234 -0.352521 -0.0552161
2.04998 -0.34381 -0.0528619
2.06763 -0.335442 -0.0506496
2.08528 -0.327398 -0.0485693
2.10294 -0.319662 -0.0466099
2.1206 -0.312217 -0.0447632
2.13826 -0.305048 -0.0430201
2.15593 -0.29814 -0.0413738
2.17361 -0.291482 -0.0398167
2.19129 -0.285059 -0.0383434
2.20898 -0.278861 -0.0369472
2.22668 -0.272876 -0.0356237
2.24438 -0.267095 -0.0343673
2.26208 -0.261507 -0.0331744
2.27979 -0.256105 -0.0320402
2.29751 -0.250878 -0.0309615
2.31523 -0.24582 -0.0299344
2.33296 -0.240922 -0.0289562
2.3507 -0.236178 -0.0280233
2.36844 -0.231581 -0.0271338
2.38618 -0.227124 -0.0262844
2.40394 -0.222802 -0.0254734
2.42169 -0.218609 -0.0246981
2.43946 -0.21454 -0.0239569
2.45723 -0.210589 -0.0232476
2.47501 -0.206751 -0.0225689
2.49279 -0.203023 -0.0219186
2.51059 -0.1994 -0.0212958
2.52838 -0.195877 -0.0206985
2.54619 -0.192451 -0.0201259
2.564 -0.189118 -0.0195764
2.58182 -0.185875 -0.0190492
2.59964 -0.182718 -0.0185429
2.61747 -0.179644 -0.0180568
2.63531 -0.176651 -0.0175896
2.65315 -0.173734 -0.0171409
2.671 -0.170892 -0.0167094
2.68886 -0.168122 -0.0162948
2.70673 -0.165421 -0.015896
2.7246 -0.162787 -0.0155127
2.74248 -0.160218 -0.0151439
2.76037 -0.157711 -0.0147893
2.77826 -0.155265 -0.0144482
2.79617 -0.152877 -0.0141203
2.81408 -0.150546 -0.0138048
2.83199 -0.14827 -0.0135016
2.84992 -0.146048 -0.01321
2.86785 -0.143877 -0.0129298
2.88579 -0.141756 -0.0126604
2.90374 -0.139685 -0.0124017
2.9217 -0.137661 -0.0121531
2.93966 -0.135683 -0.0119145
2.95763 -0.13375 -0.0116853
2.97561 -0.131862 -0.0114652
2.9936 -0.130016 -0.0112538
3.01159 -0.128213 -0.0110508
3.0296 -0.126451 -0.0108556
3.04761 -0.12473 -0.0106677
3.06563 -0.123048 -0.0104866
3.08366 -0.121405 -0.0103118
3.1017 -0.1198 -0.0101424
3.11974 -0.118232 -0.00997791
3.1378 -0.1167 -0.00981739
3.15586 -0.115204 -0.00966016
3.17393 -0.113743 -0.00950524
3.19201 -0.112315 -0.0093519
3.2101 -0.11092 -0.00919917
3.2282 -0.109555 -0.00904638
3.24631 -0.10822 -0.0088927
3.26443 -0.106913 -0.00873766
3.28255 -0.105633 -0.00858068
3.30069 -0.104378 -0.00842161
3.31883 -0.103146 -0.00826027
3.33698 -0.101936 -0.00809689
3.35515 -0.100746 -0.00793165
3.37332 -0.0995757 -0.00776517
3.3915 -0.0984227 -0.00759792
3.40969 -0.0972865 -0.00743074
3.42789 -0.0961663 -0.00726427
3.4461 -0.0950614 -0.00709936
3.46433 -0.0939714 -0.00693662
3.48256 -0.0928961 -0.00677679
3.5008 -0.0918354 -0.00662032
3.51905 -0.0907891 -0.00646772
3.53731 -0.0897572 -0.00631922
3.55558 -0.0887399 -0.00617513
3.57386 -0.087737 -0.00603548
3.59215 -0.0867487 -0.0059004
3.61046 -0.0857749 -0.00576977
3.62877 -0.0848157 -0.00564362
3.64709 -0.0838709 -0.00552174
3.66543 -0.0829404 -0.00540408
3.68377 -0.0820242 -0.00529043
3.70213 -0.0811221 -0.0051807
3.72049 -0.0802339 -0.00507466
3.73887 -0.0793595 -0.00497223
3.75726 -0.0784986 -0.00487318
3.77566 -0.0776512 -0.00477743
3.79407 -0.0768169 -0.00468477
3.81249 -0.0759955 -0.00459512
3.83093 -0.0751869 -0.00450829
3.84937 -0.0743909 -0.0044242
3.86783 -0.0736072 -0.00434267
3.8863 -0.0728355 -0.00426365
3.90478 -0.0720757 -0.00418696
3.92327 -0.0713276 -0.00411256
3.94177 -0.0705909 -0.00404027
3.96029 -0.0698655 -0.00397007
3.97882 -0.069151 -0.00390179
3.99736 -0.0684474 -0.00383542
4.01591 -0.0677543 -0.00377081
4.03447 -0.0670716 -0.00370793
4.05305 -0.0663991 -0.00364667
4.07164 -0.0657365 -0.00358699
4.09024 -0.0650837 -0.0035288
4.10886 -0.0644405 -0.00347207
4.12749 -0.0638067 -0.00341669
4.14613 -0.0631822 -0.00336267
4.16478 -0.0625666 -0.00330989
4.18345 -0.0619599 -0.00325837
4.20213 -0.0613618 -0.003208
4.22082 -0.0607723 -0.00315879
4.23953 -0.060191 -0.00311066
4.25825 -0.059618 -0.00306361
4.27698 -0.059053 -0.00301755
4.29573 -0.0584958 -0.00297251
4.31449 -0.0579463 -0.0029284
4.33327 -0.0574044 -0.00288523
4.35206 -0.05687 -0.00284293
4.37086 -0.0563427 -0.00280153
4.38968 -0.0558227 -0.00276094
4.40851 -0.0553096 -0.00272119
4.42736 -0.0548034 -0.00268221
4.44622 -0.0543039 -0.00264401
4.46509 -0.0538111 -0.00260654
4.48398 -0.0533248 -0.00256982
4.50289 -0.0528448 -0.00253378
4.52181 -0.0523711 -0.00249845
4.54074 -0.0519035 -0.00246376
4.55969 -0.051442 -0.00242975
4.57866 -0.0509865 -0.00239635
4.59764 -0.0505367 -0.00236358
4.61664 -0.0500927 -0.00233139
4.63565 -0.0496543 -0.00229981
4.65468 -0.0492214 -0.00226878
4.67372 -0.0487939 -0.00223832
4.69278 -0.0483718 -0.00220839
4.71185 -0.0479549 -0.00217901
4.73095 -0.0475431 -0.00215013
4.75005 -0.0471365 -0.00212177
4.76918 -0.0467348 -0.00209388
4.78832 -0.046338 -0.0020665
4.80748 -0.045946 -0.00203957
4.82665 -0.0455587 -0.00201311
4.84584 -0.0451761 -0.00198709
4.86505 -0.044798 -0.00196152
4.88428 -0.0444245 -0.00193637
4.90352 -0.0440554 -0.00191166
4.92278 -0.0436906 -0.00188734
4.94206 -0.0433301 -0.00186343
4.96136 -0.0429738 -0.00183991
4.98067 -0.0426217 -0.00181678
5 -0.0422736 -0.00179402
5.01935 -0.0419296 -0.00177164
5.03872 -0.0415895 -0.00174961
5.05811 -0.0412533 -0.00172794
5.07751 -0.0409209 -0.00170661
5.09694 -0.0405923 -0.00168562
5.11638 -0.0402674 -0.00166496
5.13584 -0.0399461 -0.00164463
5.15532 -0.0396285 -0.00162462
5.17482 -0.0393143 -0.00160492
5.19434 -0.0390037 -0.00158552
5.21388 -0.0386965 -0.00156643
5.23344 -0.0383926 -0.00154763
5.25302 -0.0380921 -0.00152912
5.27262 -0.0377949 -0.00151088
5.29224 -0.0375008 -0.00149293
5.31188 -0.03721 -0.00147524
5.33154 -0.0369223 -0.00145783
5.35122 -0.0366377 -0.00144067
5.37092 -0.0363561 -0.00142377
5.39065 -0.0360775 -0.00140712
5.41039 -0.0358018 -0.00139072
5.43016 -0.0355291 -0.00137456
5.44994 -0.0352592 -0.00135864
5.46975 -0.0349922 -0.00134294
5.48958 -0.0347279 -0.00132748
5.50944 -0.0344664 -0.00131224
5.52931 -0.0342076 -0.00129722
5.54921 -0.0339514 -0.00128242
5.56913 -0.0336979 -0.00126783
5.58907 -0.0334469 -0.00125344
5.60904 -0.0331985 -0.00123927
5.62903 -0.0329526 -0.00122529
5.64904 -0.0327092 -0.00121151
5.66907 -0.0324683 -0.00119792
5.68913 -0.0322297 -0.00118452
5.70922 -0.0319935 -0.00117131
5.72933 -0.0317597 -0.00115829
5.74946 -0.0315282 -0.00114544
5.76961 -0.031299 -0.00113277
5.7898 -0.031072 -0.00112027
5.81 -0.0308472 -0.00110795
5.83023 -0.0306247 -0.00109579
5.85049 -0.0304042 -0.0010838
5.87077 -0.030186 -0.00107197
5.89108 -0.0299698 -0.0010603
5.91142 -0.0297557 -0.00104878
5.93178 -0.0295436 -0.00103743
5.95216 -0.0293335 -0.00102621
5.97258 -0.0291255 -0.00101516
5.99302 -0.0289194 -0.00100424
6.01349 -0.0287152 -0.000993475
6.03398 -0.028513 -0.000982845
6.05451 -0.0283126 -0.000972359
6.07506 -0.0281141 -0.000962005
6.09564 -0.0279175 -0.000951791
6.11625 -0.0277226 -0.000941704
6.13688 -0.0275296 -0.000931752
6.15755 -0.0273383 -0.000921923
6.17824 -0.0271488 -0.000912225
6.19897 -0.026961 -0.000902646
6.21972 -0.0267749 -0.000893193
6.24051 -0.0265904 -0.000883856
6.26132 -0.0264076 -0.000874641
6.28216 -0.0262265 -0.000865538
6.30304 -0.026047 -0.000856554
6.32395 -0.025869 -0.000847677
6.34489 -0.0256927 -0.000838916
6.36586 -0.0255179 -0.000830259
6.38686 -0.0253446 -0.000821714
6.40789 -0.0251729 -0.00081327
6.42896 -0.0250026 -0.000804935
6.45006 -0.0248338 -0.000796697
6.47119 -0.0246665 -0.000788564
6.49236 -0.0245007 -0.000780526
6.51356 -0.0243362 -0.000772589
6.5348 -0.0241732 -0.000764745
6.55607 -0.0240115 -0.000756999
6.57737 -0.0238512 -0.000749342
6.59871 -0.0236923 -0.00074178
6.62008 -0.0235347 -0.000734305
6.6415 -0.0233784 -0.000726922
6.66294 -0.0232235 -0.000719623
6.68443 -0.0230698 -0.000712414
6.70595 -0.0229174 -0.000705287
6.72751 -0.0227663 -0.000698246
6.74911 -0.0226164 -0.000691284
6.77074 -0.0224677 -0.000684407
6.79241 -0.0223203 -0.000677606
6.81413 -0.022174 -0.000670888
6.83588 -0.022029 -0.000664243
6.85767 -0.0218851 -0.000657678
6.8795 -0.0217424 -0.000651185
6.90138 -0.0216008 -0.00064477
6.92329 -0.0214603 -0.000638424
6.94524 -0.021321 -0.000632154
6.96724 -0.0211827 -0.000625951
6.98928 -0.0210456 -0.000619822
7.01137 -0.0209095 -0.000613758
7.03349 -0.0207745 -0.000607765
7.05566 -0.0206405 -0.000601836
7.07788 -0.0205076 -0.000595976
7.10014 -0.0203757 -0.000590177
7.12244 -0.0202448 -0.000584446
7.14479 -0.0201149 -0.000578775
7.16719 -0.0199861 -0.00057317
7.18963 -0.0198582 -0.000567622
7.21213 -0.0197312 -0.000562138
7.23467 -0.0196052 -0.000556711
7.25725 -0.0194802 -0.000551345
7.27989 -0.0193561 -0.000546034
7.30258 -0.0192329 -0.000540784
7.32532 -0.0191106 -0.000535586
7.34811 -0.0189893 -0.000530447
7.37095 -0.0188688 -0.00052536
7.39384 -0.0187492 -0.00052033
7.41679 -0.0186305 -0.00051535
7.43978 -0.0185126 -0.000510425
7.46284 -0.0183956 -0.00050555
7.48595 -0.0182794 -0.000500728
7.50911 -0.0181641 -0.000495953
7.53233 -0.0180496 -0.000491231
7.55561 -0.0179358 -0.000486555
7.57894 -0.0178229 -0.00048193
7.60234 -0.0177108 -0.00047735
7.62579 -0.0175995 -0.000472819
7.64931 -0.0174889 -0.000468332
7.67288 -0.0173791 -0.000463893
7.69652 -0.0172701 -0.000459497
7.72022 -0.0171618 -0.000455148
7.74398 -0.0170542 -0.000450839
7.76781 -0.0169474 -0.000446577
7.7917 -0.0168413 -0.000442354
7.81566 -0.0167359 -0.000438176
7.83968 -0.0166312 -0.000434037
7.86378 -0.0165272 -0.000429941
7.88794 -0.0164238 -0.000425883
7.91217 -0.0163212 -0.000421866
7.93648 -0.0162192 -0.000417887
7.96085 -0.0161179 -0.000413949
7.9853 -0.0160172 -0.000410046
8.00983 -0.0159172 -0.000406184
8.03443 -0.0158178 -0.000402356
8.0591 -0.0157191 -0.000398567
8.08386 -0.015621 -0.000394812
8.10869 -0.0155234 -0.000391094
8.13361 -0.0154265 -0.000387409
8.1586 -0.0153302 -0.000383761
8.18368 -0.0152345 -0.000380145
8.20884 -0.0151393 -0.000376565
8.23409 -0.0150448 -0.000373016
8.25943 -0.0149507 -0.000369501
8.28486 -0.0148573 -0.000366017
8.31038 -0.0147644 -0.000362567
8.33598 -0.014672 -0.000359146
8.36169 -0.0145802 -0.000355757
8.38748 -0.0144889 -0.000352397
8.41338 -0.0143982 -0.00034907
8.43937 -0.0143079 -0.000345769
8.46547 -0.0142182 -0.0003425
8.49166 -0.0141289 -0.000339258
8.51797 -0.0140402 -0.000336046
8.54437 -0.0139519 -0.00033286
8.57089 -0.0138641 -0.000329704
8.59752 -0.0137768 -0.000326572
8.62426 -0.0136899 -0.000323469
8.65112 -0.0136035 -0.000320391
8.67809 -0.0135176 -0.000317341
8.70518 -0.013432 -0.000314314
8.7324 -0.0133469 -0.000311314
8.75974 -0.0132623 -0.000308337
8.78721 -0.013178 -0.000305386
8.81482 -0.0130942 -0.000302457
8.84255 -0.0130107 -0.000299554
8.87042 -0.0129277 -0.000296672
8.89844 -0.012845 -0.000293814
8.92659 -0.0127627 -0.000290977
8.9549 -0.0126808 -0.000288164
8.98335 -0.0125993 -0.000285371
9.01196 -0.0125181 -0.000282601
9.04073 -0.0124372 -0.00027985
9.06966 -0.0123567 -0.000277122
9.09875 -0.0122765 -0.000274412
9.12802 -0.0121966 -0.000271723
9.15746 -0.012117 -0.000269052
9.18709 -0.0120377 -0.000266402
9.2169 -0.0119587 -0.000263768
9.2469 -0.01188 -0.000261155
9.27709 -0.0118016 -0.000258557
9.30749 -0.0117234 -0.000255979
9.3381 -0.0116455 -0.000253416
9.36893 -0.0115678 -0.000250872
9.39998 -0.0114903 -0.000248341
9.43125 -0.0114131 -0.000245829
9.46277 -0.011336 -0.00024333
9.49453 -0.0112592 -0.000240847
9.52655 -0.0111825 -0.000238377
9.55883 -0.011106 -0.000235923
9.59138 -0.0110296 -0.00023348
9.62422 -0.0109534 -0.000231052
9.65735 -0.0108773 -0.000228634
9.69079 -0.0108012 -0.00022623
9.72455 -0.0107253 -0.000223836
9.75865 -0.0106494 -0.000221453
9.79309 -0.0105736 -0.000219079
9.8279 -0.0104978 -0.000216717
9.8631 -0.010422 -0.000214361
9.89869 -0.0103461 -0.000212014
9.93471 -0.0102702 -0.000209673
9.97117 -0.0101942 -0.00020734
10.0081 -0.0101181 -0.000205011
10.0455 -0.0100418 -0.000202687
10.0835 -0.0099654 -0.000200366
10.122 -0.00988872 -0.000198048
10.1611 -0.00981176 -0.000195729
10.2008 -0.00973446 -0.000193411
10.2412 -0.00965678 -0.000191089
10.2824 -0.00957864 -0.000188764
10.3244 -0.00949997 -0.000186432
10.3672 -0.00942067 -0.000184094
10.4109 -0.00934065 -0.000181742
10.4557 -0.00925979 -0.000179378
10.5017 -0.00917795 -0.000176994
10.5489 -0.00909495 -0.000174589
10.5976 -0.00901058 -0.000172154
10.6479 -0.00892459 -0.000169686
10.7002 -0.00883664 -0.000167173
10.7547 -0.00874628 -0.000164606
10.8119 -0.00865293 -0.000161965
10.8724 -0.0085557 -0.000159234
10.9373 -0.0084533 -0.000156371
11.0083 -0.0083435 -0.000153324
11.0884 -0.00822201 -0.000149972
11.1861 -0.00807741 -0.000146021


==> anc/HERMITE/GAMMA02/GAp_OneLoopFRG.txt <==
-11.1861 -0.00808563 0.000146312
-11.0884 -0.00823051 0.000150279
-11.0083 -0.00835224 0.000153639
-10.9373 -0.00846226 0.000156698
-10.8724 -0.00856487 0.000159569
-10.8119 -0.0086623 0.000162312
-10.7547 -0.00875586 0.00016496
-10.7002 -0.00884641 0.000167537
-10.6479 -0.00893455 0.000170058
-10.5976 -0.00902073 0.000172536
-10.5489 -0.00910528 0.000174979
-10.5017 -0.00918847 0.000177393
-10.4557 -0.00927049 0.000179785
-10.4109 -0.00935154 0.000182159
-10.3672 -0.00943174 0.000184519
-10.3244 -0.00951122 0.000186867
-10.2824 -0.00959008 0.000189207
-10.2412 -0.0096684 0.000191541
-10.2008 -0.00974627 0.000193871
-10.1611 -0.00982374 0.000196199
-10.122 -0.00990089 0.000198526
-10.0835 -0.00997776 0.000200855
-10.0455 -0.0100544 0.000203185
-10.0081 -0.0101308 0.000205518
-9.97117 -0.0102071 0.000207856
-9.93471 -0.0102833 0.0002102
-9.89869 -0.0103594 0.000212549
-9.8631 -0.0104354 0.000214906
-9.8279 -0.0105115 0.000217271
-9.79309 -0.0105875 0.000219645
-9.75865 -0.0106635 0.000222028
-9.72455 -0.0107396 0.000224421
-9.69079 -0.0108157 0.000226825
-9.65735 -0.0108919 0.00022924
-9.62422 -0.0109683 0.000231667
-9.59138 -0.0110447 0.000234107
-9.55883 -0.0111213 0.000236559
-9.52655 -0.011198 0.000239025
-9.49453 -0.0112749 0.000241505
-9.46277 -0.0113519 0.000244
-9.43125 -0.0114292 0.000246509
-9.39998 -0.0115067 0.000249034
-9.36893 -0.0115843 0.000251575
-9.3381 -0.0116622 0.000254131
-9.30749 -0.0117404 0.000256705
-9.27709 -0.0118188 0.000259296
-9.2469 -0.0118974 0.000261904
-9.2169 -0.0119764 0.000264531
-9.18709 -0.0120556 0.000267175
-9.15746 -0.0121351 0.000269839
-9.12802 -0.0122149 0.000272521
-9.09875 -0.012295 0.000275223
-9.06966 -0.0123754 0.000277945
-9.04073 -0.0124562 0.000280688
-9.01196 -0.0125373 0.000283451
-8.98335 -0.0126187 0.000286235
-8.9549 -0.0127005 0.000289041
-8.92659 -0.0127827 0.000291868
-8.89844 -0.0128652 0.000294718
-8.87042 -0.0129481 0.00029759
-8.84255 -0.0130314 0.000300486
-8.81482 -0.0131151 0.000303404
-8.78721 -0.0131992 0.000306347
-8.75974 -0.0132838 0.000309314
-8.7324 -0.0133687 0.000312305
-8.70518 -0.0134541 0.000315321
-8.67809 -0.0135399 0.000318363
-8.65112 -0.0136261 0.00032143
-8.62426 -0.0137128 0.000324524
-8.59752 -0.0137999 0.000327644
-8.57089 -0.0138875 0.000330791
-8.54437 -0.0139756 0.000333965
-8.51797 -0.0140642 0.000337167
-8.49166 -0.0141532 0.000340397
-8.46547 -0.0142428 0.000343656
-8.43937 -0.0143328 0.000346944
-8.41338 -0.0144234 0.000350261
-8.38748 -0.0145145 0.000353608
-8.36169 -0.0146061 0.000356985
-8.33598 -0.0146982 0.000360394
-8.31038 -0.0147909 0.000363833
-8.28486 -0.0148841 0.000367304
-8.25943 -0.0149779 0.000370807
-8.23409 -0.0150722 0.000374342
-8.20884 -0.0151671 0.00037791
-8.18368 -0.0152626 0.000381512
-8.1586 -0.0153587 0.000385148
-8.13361 -0.0154554 0.000388818
-8.10869 -0.0155526 0.000392523
-8.08386 -0.0156505 0.000396264
-8.0591 -0.015749 0.00040004
-8.03443 -0.0158481 0.000403853
-8.00983 -0.0159479 0.000407702
-7.9853 -0.0160483 0.000411589
-7.96085 -0.0161493 0.000415514
-7.93648 -0.016251 0.000419477
-7.91217 -0.0163534 0.00042348
-7.88794 -0.0164564 0.000427521
-7.86378 -0.0165602 0.000431603
-7.83968 -0.0166646 0.000435726
-7.81566 -0.0167697 0.000439889
-7.7917 -0.0168755 0.000444095
-7.76781 -0.016982 0.000448343
-7.74398 -0.0170893 0.000452633
-7.72022 -0.0171973 0.000456968
-7.69652 -0.017306 0.000461346
-7.67288 -0.0174155 0.000465769
-7.64931 -0.0175257 0.000470238
-7.62579 -0.0176368 0.000474753
-7.60234 -0.0177486 0.000479314
-7.57894 -0.0178611 0.000483923
-7.55561 -0.0179745 0.00048858
-7.53233 -0.0180887 0.000493285
-7.50911 -0.0182037 0.00049804
-7.48595 -0.0183196 0.000502845
-7.46284 -0.0184362 0.0005077
-7.43978 -0.0185537 0.000512607
-7.41679 -0.0186721 0.000517567
-7.39384 -0.0187914 0.000522579
-7.37095 -0.0189115 0.000527645
-7.34811 -0.0190325 0.000532766
-7.32532 -0.0191544 0.000537941
-7.30258 -0.0192772 0.000543173
-7.27989 -0.0194009 0.000548462
-7.25725 -0.0195256 0.000553808
-7.23467 -0.0196512 0.000559213
-7.21213 -0.0197777 0.000564677
-7.18963 -0.0199053 0.000570202
-7.16719 -0.0200337 0.000575787
-7.14479 -0.0201632 0.000581435
-7.12244 -0.0202937 0.000587145
-7.10014 -0.0204252 0.000592919
-7.07788 -0.0205577 0.000598758
-7.05566 -0.0206913 0.000604662
-7.03349 -0.0208259 0.000610633
-7.01137 -0.0209615 0.000616671
-6.98928 -0.0210982 0.000622779
-6.96724 -0.0212361 0.000628955
-6.94524 -0.021375 0.000635203
-6.92329 -0.021515 0.000641522
-6.90138 -0.0216562 0.000647913
-6.8795 -0.0217984 0.000654379
-6.85767 -0.0219419 0.000660919
-6.83588 -0.0220865 0.000667536
-6.81413 -0.0222323 0.00067423
-6.79241 -0.0223793 0.000681002
-6.77074 -0.0225275 0.000687853
-6.74911 -0.0226769 0.000694786
-6.72751 -0.0228276 0.0007018
-6.70595 -0.0229795 0.000708897
-6.68443 -0.0231327 0.000716079
-6.66294 -0.0232871 0.000723347
-6.6415 -0.0234429 0.000730702
-6.62008 -0.0236 0.000738145
-6.59871 -0.0237584 0.000745678
-6.57737 -0.0239182 0.000753302
-6.55607 -0.0240793 0.000761019
-6.5348 -0.0242419 0.00076883
-6.51356 -0.0244058 0.000776736
-6.49236 -0.0245711 0.000784739
-6.47119 -0.0247379 0.000792841
-6.45006 -0.0249061 0.000801043
-6.42896 -0.0250759 0.000809347
-6.40789 -0.0252471 0.000817753
-6.38686 -0.0254198 0.000826265
-6.36586 -0.025594 0.000834883
-6.34489 -0.0257698 0.00084361
-6.32395 -0.0259472 0.000852446
-6.30304 -0.0261261 0.000861395
-6.28216 -0.0263067 0.000870457
-6.26132 -0.0264889 0.000879634
-6.24051 -0.0266727 0.000888929
-6.21972 -0.0268582 0.000898342
-6.19897 -0.0270455 0.000907877
-6.17824 -0.0272344 0.000917535
-6.15755 -0.0274251 0.000927319
-6.13688 -0.0276175 0.000937229
-6.11625 -0.0278117 0.000947269
-6.09564 -0.0280077 0.00095744
-6.07506 -0.0282056 0.000967745
-6.05451 -0.0284053 0.000978186
-6.03398 -0.0286069 0.000988765
-6.01349 -0.0288104 0.000999485
-5.99302 -0.0290158 0.00101035
-5.97258 -0.0292232 0.00102136
-5.95216 -0.0294325 0.00103251
-5.93178 -0.0296439 0.00104382
-5.91142 -0.0298573 0.00105528
-5.89108 -0.0300728 0.00106689
-5.87077 -0.0302904 0.00107866
-5.85049 -0.0305101 0.0010906
-5.83023 -0.0307319 0.00110269
-5.81 -0.030956 0.00111496
-5.7898 -0.0311822 0.00112739
-5.76961 -0.0314107 0.00114
-5.74946 -0.0316414 0.00115278
-5.72933 -0.0318745 0.00116574
-5.70922 -0.0321099 0.00117888
-5.68913 -0.0323476 0.00119221
-5.66907 -0.0325878 0.00120572
-5.64904 -0.0328304 0.00121943
-5.62903 -0.0330755 0.00123333
-5.60904 -0.033323 0.00124743
-5.58907 -0.0335732 0.00126173
-5.56913 -0.0338259 0.00127624
-5.54921 -0.0340812 0.00129096
-5.52931 -0.0343391 0.00130589
-5.50944 -0.0345998 0.00132104
-5.48958 -0.0348631 0.00133641
-5.46975 -0.0351293 0.00135201
-5.44994 -0.0353983 0.00136784
-5.43016 -0.0356701 0.0013839
-5.41039 -0.0359448 0.0014002
-5.39065 -0.0362224 0.00141674
-5.37092 -0.036503 0.00143353
-5.35122 -0.0367867 0.00145057
-5.33154 -0.0370734 0.00146787
-5.31188 -0.0373632 0.00148543
-5.29224 -0.0376562 0.00150326
-5.27262 -0.0379524 0.00152136
-5.25302 -0.0382519 0.00153974
-5.23344 -0.0385547 0.0015584
-5.21388 -0.0388608 0.00157735
-5.19434 -0.0391703 0.0015966
-5.17482 -0.0394833 0.00161614
-5.15532 -0.0397999 0.001636
-5.13584 -0.0401199 0.00165616
-5.11638 -0.0404437 0.00167664
-5.09694 -0.0407711 0.00169745
-5.07751 -0.0411022 0.00171858
-5.05811 -0.0414372 0.00174006
-5.03872 -0.041776 0.00176188
-5.01935 -0.0421187 0.00178405
-5 -0.0424655 0.00180658
-4.98067 -0.0428162 0.00182948
-4.96136 -0.0431711 0.00185275
-4.94206 -0.0435302 0.0018764
-4.92278 -0.0438936 0.00190045
-4.90352 -0.0442612 0.00192489
-4.88428 -0.0446332 0.00194973
-4.86505 -0.0450098 0.001975
-4.84584 -0.0453908 0.00200068
-4.82665 -0.0457765 0.0020268
-4.80748 -0.0461668 0.00205336
-4.78832 -0.0465619 0.00208037
-4.76918 -0.0469619 0.00210785
-4.75005 -0.0473668 0.00213579
-4.73095 -0.0477767 0.00216422
-4.71185 -0.0481918 0.00219314
-4.69278 -0.048612 0.00222256
-4.67372 -0.0490375 0.0022525
-4.65468 -0.0494684 0.00228296
-4.63565 -0.0499047 0.00231396
-4.61664 -0.0503466 0.00234551
-4.59764 -0.0507942 0.00237762
-4.57866 -0.0512475 0.00241031
-4.55969 -0.0517066 0.00244358
-4.54074 -0.0521718 0.00247746
-4.52181 -0.052643 0.00251195
-4.50289 -0.0531204 0.00254707
-4.48398 -0.0536041 0.00258284
-4.46509 -0.0540942 0.00261926
-4.44622 -0.0545908 0.00265636
-4.42736 -0.0550941 0.00269415
-4.40851 -0.0556042 0.00273265
-4.38968 -0.0561211 0.00277187
-4.37086 -0.0566451 0.00281184
-4.35206 -0.0571762 0.00285256
-4.33327 -0.0577146 0.00289406
-4.31449 -0.0582604 0.00293636
-4.29573 -0.0588138 0.00297947
-4.27698 -0.0593749 0.00302342
-4.25825 -0.0599439 0.00306823
-4.23953 -0.0605209 0.00311392
-4.22082 -0.0611061 0.00316051
-4.20213 -0.0616996 0.00320802
-4.18345 -0.0623016 0.00325648
-4.16478 -0.0629123 0.00330591
-4.14613 -0.0635318 0.00335633
-4.12749 -0.0641603 0.00340778
-4.10886 -0.064798 0.00346028
-4.09024 -0.0654451 0.00351385
-4.07164 -0.0661017 0.00356853
-4.05305 -0.0667682 0.00362434
-4.03447 -0.0674445 0.00368131
-4.01591 -0.0681311 0.00373948
-3.99736 -0.0688281 0.00379887
-3.97882 -0.0695356 0.00385953
-3.96029 -0.070254 0.00392148
-3.94177 -0.0709834 0.00398476
-3.92327 -0.0717241 0.0040494
-3.90478 -0.0724764 0.00411545
-3.8863 -0.0732404 0.00418294
-3.86783 -0.0740165 0.00425192
-3.84937 -0.0748049 0.00432242
-3.83093 -0.0756058 0.00439449
-3.81249 -0.0764196 0.00446818
-3.79407 -0.0772465 0.00454353
-3.77566 -0.0780869 0.00462058
-3.75726 -0.0789409 0.0046994
-3.73887 -0.0798091 0.00478002
-3.72049 -0.0806915 0.00486251
-3.70213 -0.0815887 0.00494692
-3.68377 -0.0825009 0.0050333
-3.66543 -0.0834284 0.00512173
-3.64709 -0.0843718 0.00521225
-3.62877 -0.0853312 0.00530493
-3.61046 -0.0863071 0.00539985
-3.59215 -0.0872999 0.00549706
-3.57386 -0.08831 0.00559665
-3.55558 -0.0893377 0.00569867
-3.53731 -0.0903837 0.00580323
-3.51905 -0.0914482 0.00591038
-3.5008 -0.0925318 0.00602023
-3.48256 -0.0936348 0.00613285
-3.46433 -0.0947579 0.00624833
-3.4461 -0.0959015 0.00636678
-3.42789 -0.0970662 0.00648828
-3.40969 -0.0982524 0.00661294
-3.3915 -0.0994608 0.00674087
-3.37332 -0.100692 0.00687217
-3.35515 -0.101946 0.00700697
-3.33698 -0.103224 0.00714538
-3.31883 -0.104527 0.00728753
-3.30069 -0.105855 0.00743355
-3.28255 -0.107209 0.00758358
-3.26443 -0.10859 0.00773775
-3.24631 -0.109998 0.00789623
-3.2282 -0.111434 0.00805915
-3.2101 -0.112899 0.0082267
-3.19201 -0.114393 0.00839903
-3.17393 -0.115918 0.00857632
-3.15586 -0.117475 0.00875876
-3.1378 -0.119063 0.00894655
-3.11974 -0.120685 0.00913989
-3.1017 -0.122341 0.00933899
-3.08366 -0.124033 0.00954407
-3.06563 -0.125761 0.00975538
-3.04761 -0.127526 0.00997315
-3.0296 -0.129329 0.0101976
-3.01159 -0.131172 0.0104291
-2.9936 -0.133057 0.0106679
-2.97561 -0.134983 0.0109142
-2.95763 -0.136953 0.0111685
-2.93966 -0.138968 0.0114309
-2.9217 -0.141029 0.011702
-2.90374 -0.143138 0.0119819
-2.88579 -0.145296 0.0122712
-2.86785 -0.147505 0.0125703
-2.84992 -0.149767 0.0128794
-2.83199 -0.152084 0.0131992
-2.81408 -0.154457 0.0135301
-2.79617 -0.156888 0.0138725
-2.77826 -0.15938 0.0142271
-2.76037 -0.161934 0.0145944
-2.74248 -0.164552 0.0149749
-2.7246 -0.167238 0.0153693
-2.70673 -0.169993 0.0157784
-2.68886 -0.17282 0.0162027
-2.671 -0.175721 0.016643
-2.65315 -0.1787 0.0171002
-2.63531 -0.181759 0.017575
-2.61747 -0.184902 0.0180685
-2.59964 -0.188131 0.0185815
-2.58182 -0.19145 0.019115
-2.564 -0.194863 0.0196702
-2.54619 -0.198373 0.0202482
-2.52838 -0.201984 0.0208502
-2.51059 -0.205701 0.0214776
-2.49279 -0.209527 0.0221317
-2.47501 -0.213468 0.0228141
-2.45723 -0.217528 0.0235265
-2.43946 -0.221713 0.0242704
-2.42169 -0.226027 0.0250479
-2.40394 -0.230477 0.0258608
-2.38618 -0.235069 0.0267114
-2.36844 -0.239809 0.0276019
-2.3507 -0.244705 0.0285349
-2.33296 -0.249762 0.029513
-2.31523 -0.25499 0.030539
-2.29751 -0.260396 0.0316163
-2.27979 -0.265989 0.032748
-2.26208 -0.271778 0.033938
-2.24438 -0.277773 0.0351901
-2.22668 -0.283985 0.0365088
-2.20898 -0.290425 0.0378987
-2.19129 -0.297106 0.039365
-2.17361 -0.304039 0.0409132
-2.15593 -0.311239 0.0425495
-2.13826 -0.31872 0.0442805
-2.1206 -0.326499 0.0461136
-2.10294 -0.334592 0.0480568
-2.08528 -0.343018 0.050119
-2.06763 -0.351797 0.05231
-2.04998 -0.36095 0.0546404
-2.03234 -0.3705 0.0571222
-2.01471 -0.380471 0.0597686
-1.99708 -0.390892 0.0625943
-1.97945 -0.401791 0.0656154
-1.96183 -0.413199 0.0688501
-1.94422 -0.425152 0.0723189
-1.92661 -0.437687 0.0760444
-1.909 -0.450846 0.0800522
-1.8914 -0.464672 0.084371
-1.87381 -0.479215 0.0890335
-1.85622 -0.494529 0.0940764
-1.83863 -0.510673 0.0995415
-1.82105 -0.527711 0.105477
-1.80347 -0.545717 0.111936
-1.7859 -0.564767 0.118983
-1.76833 -0.584951 0.126689
-1.75076 -0.606364 0.135138
-1.7332 -0.629114 0.144425
-1.71565 -0.65332 0.154665
-1.69809 -0.679115 0.165989
-1.68055 -0.706646 0.178551
-1.663 -0.736079 0.192537
-1.64546 -0.767595 0.208162
-1.62793 -0.8014 0.225689
-1.6104 -0.837722 0.245429
-1.59287 -0.876812 0.26776
-1.57535 -0.918951 0.293142
-1.55783 -0.964445 0.322136
-1.54031 -1.01363 0.355433
-1.5228 -1.06685 0.393893
-1.50529 -1.12448 0.438587
-1.48779 -1.18688 0.490859
-1.47029 -1.25437 0.552415
-1.45279 -1.32715 0.62542
-1.4353 -1.40524 0.712642
-1.41781 -1.48826 0.817625
-1.40032 -1.57513 0.944894
-1.38284 -1.66361 1.10018
-1.36536 -1.74944 1.29057
-1.34788 -1.82511 1.52443
-1.33041 -1.87788 1.81074
-1.31293 -1.88728 2.15686
-1.29547 -1.82272 2.56373
-1.278 -1.64369 3.0168
-1.26054 -1.30819 3.47392
-1.24308 -0.795056 3.85842
-1.22563 -0.13529 4.07504
-1.20818 0.57644 4.05655
-1.19073 1.21875 3.80917
-1.17328 1.70558 3.40796
-1.15584 2.01555 2.94769
-1.1384 2.17494 2.49996
-1.12096 2.22654 2.10198
-1.10353 2.20954 1.7652
-1.08609 2.15288 1.48727
-1.06866 2.07568 1.26038
-1.05124 1.9897 1.07558
-1.03381 1.90189 0.92469
-1.01639 1.81612 0.800845
-0.998969 1.73444 0.698517
-0.981551 1.65777 0.613351
-0.964136 1.58644 0.541935
-0.946723 1.52039 0.481606
-0.929312 1.45941 0.430275
-0.911904 1.40317 0.386302
-0.894497 1.3513 0.348386
-0.877093 1.30345 0.315491
-0.859691 1.25926 0.286788
-0.842291 1.2184 0.261606
-0.824893 1.18059 0.2394
-0.807497 1.14553 0.219724
-0.790103 1.11299 0.20221
-0.77271 1.08275 0.186555
-0.75532 1.05459 0.172504
-0.737931 1.02835 0.159845
-0.720544 1.00387 0.148399
-0.703159 0.980985 0.138013
-0.685776 0.959584 0.12856
-0.668394 0.939546 0.119927
-0.651013 0.920765 0.112021
-0.633635 0.903149 0.104759
-0.616257 0.886611 0.0980707
-0.598881 0.871074 0.0918942
-0.581507 0.856471 0.0861756
-0.564134 0.842737 0.080868
-0.546762 0.829815 0.0759298
-0.529392 0.817654 0.0713245
-0.512023 0.806207 0.0670198
-0.494655 0.79543 0.062987
-0.477288 0.785285 0.0592006
-0.459922 0.775735 0.0556378
-0.442558 0.766749 0.0522781
-0.425194 0.758295 0.0491034
-0.407832 0.750348 0.0460969
-0.39047 0.742881 0.043244
-0.373109 0.735873 0.040531
-0.355749 0.729302 0.0379457
-0.338391 0.723148 0.035477
-0.321032 0.717395 0.0331146
-0.303675 0.712026 0.0308493
-0.286318 0.707026 0.0286724
-0.268962 0.702383 0.026576
-0.251607 0.698083 0.0245529
-0.234252 0.694116 0.0225963
-0.216898 0.690471 0.0206998
-0.199544 0.68714 0.0188576
-0.182191 0.684113 0.0170641
-0.164838 0.681385 0.0153141
-0.147486 0.678947 0.0136027
-0.130134 0.676794 0.0119252
-0.112782 0.674921 0.0102772
-0.0954304 0.673324 0.00865439
-0.0780791 0.671999 0.0070526
-0.060728 0.670942 0.00546787
-0.043377 0.670152 0.00389629
-0.0260262 0.669626 0.00233405
-0.00867539 0.669363 0.000777397
0.00867539 0.669363 -0.000777397
0.0260262 0.669626 -0.00233405
0.043377 0.670152 -0.00389629
0.060728 0.670942 -0.00546787
0.0780791 0.671999 -0.0070526
0.0954304 0.673324 -0.00865439
0.112782 0.674921 -0.0102772
0.130134 0.676794 -0.0119252
0.147486 0.678947 -0.0136027
0.164838 0.681385 -0.0153141
0.182191 0.684113 -0.0170641
0.199544 0.68714 -0.0188576
0.216898 0.690471 -0.0206998
0.234252 0.694116 -0.0225963
0.251607 0.698083 -0.0245529
0.268962 0.702383 -0.026576
0.286318 0.707026 -0.0286724
0.303675 0.712026 -0.0308493
0.321032 0.717395 -0.0331146
0.338391 0.723148 -0.035477
0.355749 0.729302 -0.0379457
0.373109 0.735873 -0.040531
0.39047 0.742881 -0.043244
0.407832 0.750348 -0.0460969
0.425194 0.758295 -0.0491034
0.442558 0.766749 -0.0522781
0.459922 0.775735 -0.0556378
0.477288 0.785285 -0.0592006
0.494655 0.79543 -0.062987
0.512023 0.806207 -0.0670198
0.529392 0.817654 -0.0713245
0.546762 0.829815 -0.0759298
0.564134 0.842737 -0.080868
0.581507 0.856471 -0.0861756
0.598881 0.871074 -0.0918942
0.616257 0.886611 -0.0980707
0.633635 0.903149 -0.104759
0.651013 0.920765 -0.112021
0.668394 0.939546 -0.119927
0.685776 0.959584 -0.12856
0.703159 0.980985 -0.138013
0.720544 1.00387 -0.148399
0.737931 1.02835 -0.159845
0.75532 1.05459 -0.172504
0.77271 1.08275 -0.186555
0.790103 1.11299 -0.20221
0.807497 1.14553 -0.219724
0.824893 1.18059 -0.2394
0.842291 1.2184 -0.261606
0.859691 1.25926 -0.286788
0.877093 1.30345 -0.315491
0.894497 1.3513 -0.348386
0.911904 1.40317 -0.386302
0.929312 1.45941 -0.430275
0.946723 1.52039 -0.481606
0.964136 1.58644 -0.541935
0.981551 1.65777 -0.613351
0.998969 1.73444 -0.698517
1.01639 1.81612 -0.800845
1.03381 1.90189 -0.92469
1.05124 1.9897 -1.07558
1.06866 2.07568 -1.26038
1.08609 2.15288 -1.48727
1.10353 2.20954 -1.7652
1.12096 2.22654 -2.10198
1.1384 2.17494 -2.49996
1.15584 2.01555 -2.94769
1.17328 1.70558 -3.40796
1.19073 1.21875 -3.80917
1.20818 0.57644 -4.05655
1.22563 -0.13529 -4.07504
1.24308 -0.795056 -3.85842
1.26054 -1.30819 -3.47392
1.278 -1.64369 -3.0168
1.29547 -1.82272 -2.56373
1.31293 -1.88728 -2.15686
1.33041 -1.87788 -1.81074
1.34788 -1.82511 -1.52443
1.36536 -1.74944 -1.29057
1.38284 -1.66361 -1.10018
1.40032 -1.57513 -0.944894
1.41781 -1.48826 -0.817625
1.4353 -1.40524 -0.712642
1.45279 -1.32715 -0.62542
1.47029 -1.25437 -0.552415
1.48779 -1.18688 -0.490859
1.50529 -1.12448 -0.438587
1.5228 -1.06685 -0.393893
1.54031 -1.01363 -0.355433
1.55783 -0.964445 -0.322136
1.57535 -0.918951 -0.293142
1.59287 -0.876812 -0.26776
1.6104 -0.837722 -0.245429
1.62793 -0.8014 -0.225689
1.64546 -0.767595 -0.208162
1.663 -0.736079 -0.192537
1.68055 -0.706646 -0.178551
1.69809 -0.679115 -0.165989
1.71565 -0.65332 -0.154665
1.7332 -0.629114 -0.144425
1.75076 -0.606364 -0.135138
1.76833 -0.584951 -0.126689
1.7859 -0.564767 -0.118983
1.80347 -0.545717 -0.111936
1.82105 -0.527711 -0.105477
1.83863 -0.510673 -0.0995415
1.85622 -0.494529 -0.0940764
1.87381 -0.479215 -0.0890335
1.8914 -0.464672 -0.084371
1.909 -0.450846 -0.0800522
1.92661 -0.437687 -0.0760444
1.94422 -0.425152 -0.0723189
1.96183 -0.413199 -0.0688501
1.97945 -0.401791 -0.0656154
1.99708 -0.390892 -0.0625943
2.01471 -0.380471 -0.0597686
2.03234 -0.3705 -0.0571222
2.04998 -0.36095 -0.0546404
2.06763 -0.351797 -0.05231
2.08528 -0.343018 -0.050119
2.10294 -0.334592 -0.0480568
2.1206 -0.326499 -0.0461136
2.13826 -0.31872 -0.0442805
2.15593 -0.311239 -0.0425495
2.17361 -0.304039 -0.0409132
2.19129 -0.297106 -0.039365
2.20898 -0.290425 -0.0378987
2.22668 -0.283985 -0.0365088
2.24438 -0.277773 -0.0351901
2.26208 -0.271778 -0.033938
2.27979 -0.265989 -0.032748
2.29751 -0.260396 -0.0316163
2.31523 -0.25499 -0.030539
2.33296 -0.249762 -0.029513
2.3507 -0.244705 -0.0285349
2.36844 -0.239809 -0.0276019
2.38618 -0.235069 -0.0267114
2.40394 -0.230477 -0.0258608
2.42169 -0.226027 -0.0250479
2.43946 -0.221713 -0.0242704
2.45723 -0.217528 -0.0235265
2.47501 -0.213468 -0.0228141
2.49279 -0.209527 -0.0221317
2.51059 -0.205701 -0.0214776
2.52838 -0.201984 -0.0208502
2.54619 -0.198373 -0.0202482
2.564 -0.194863 -0.0196702
2.58182 -0.19145 -0.019115
2.59964 -0.188131 -0.0185815
2.61747 -0.184902 -0.0180685
2.63531 -0.181759 -0.017575
2.65315 -0.1787 -0.0171002
2.671 -0.175721 -0.016643
2.68886 -0.17282 -0.0162027
2.70673 -0.169993 -0.0157784
2.7246 -0.167238 -0.0153693
2.74248 -0.164552 -0.0149749
2.76037 -0.161934 -0.0145944
2.77826 -0.15938 -0.0142271
2.79617 -0.156888 -0.0138725
2.81408 -0.154457 -0.0135301
2.83199 -0.152084 -0.0131992
2.84992 -0.149767 -0.0128794
2.86785 -0.147505 -0.0125703
2.88579 -0.145296 -0.0122712
2.90374 -0.143138 -0.0119819
2.9217 -0.141029 -0.011702
2.93966 -0.138968 -0.0114309
2.95763 -0.136953 -0.0111685
2.97561 -0.134983 -0.0109142
2.9936 -0.133057 -0.0106679
3.01159 -0.131172 -0.0104291
3.0296 -0.129329 -0.0101976
3.04761 -0.127526 -0.00997315
3.06563 -0.125761 -0.00975538
3.08366 -0.124033 -0.00954407
3.1017 -0.122341 -0.00933899
3.11974 -0.120685 -0.00913989
3.1378 -0.119063 -0.00894655
3.15586 -0.117475 -0.00875876
3.17393 -0.115918 -0.00857632
3.19201 -0.114393 -0.00839903
3.2101 -0.112899 -0.0082267
3.2282 -0.111434 -0.00805915
3.24631 -0.109998 -0.00789623
3.26443 -0.10859 -0.00773775
3.28255 -0.107209 -0.00758358
3.30069 -0.105855 -0.00743355
3.31883 -0.104527 -0.00728753
3.33698 -0.103224 -0.00714538
3.35515 -0.101946 -0.00700697
3.37332 -0.100692 -0.00687217
3.3915 -0.0994608 -0.00674087
3.40969 -0.0982524 -0.00661294
3.42789 -0.0970662 -0.00648828
3.4461 -0.0959015 -0.00636678
3.46433 -0.0947579 -0.00624833
3.48256 -0.0936348 -0.00613285
3.5008 -0.0925318 -0.00602023
3.51905 -0.0914482 -0.00591038
3.53731 -0.0903837 -0.00580323
3.55558 -0.0893377 -0.00569867
3.57386 -0.08831 -0.00559665
3.59215 -0.0872999 -0.00549706
3.61046 -0.0863071 -0.00539985
3.62877 -0.0853312 -0.00530493
3.64709 -0.0843718 -0.00521225
3.66543 -0.0834284 -0.00512173
3.68377 -0.0825009 -0.0050333
3.70213 -0.0815887 -0.00494692
3.72049 -0.0806915 -0.00486251
3.73887 -0.0798091 -0.00478002
3.75726 -0.0789409 -0.0046994
3.77566 -0.0780869 -0.00462058
3.79407 -0.0772465 -0.00454353
3.81249 -0.0764196 -0.00446818
3.83093 -0.0756058 -0.00439449
3.84937 -0.0748049 -0.00432242
3.86783 -0.0740165 -0.00425192
3.8863 -0.0732404 -0.00418294
3.90478 -0.0724764 -0.00411545
3.92327 -0.0717241 -0.0040494
3.94177 -0.0709834 -0.00398476
3.96029 -0.070254 -0.00392148
3.97882 -0.0695356 -0.00385953
3.99736 -0.0688281 -0.00379887
4.01591 -0.0681311 -0.00373948
4.03447 -0.0674445 -0.00368131
4.05305 -0.0667682 -0.00362434
4.07164 -0.0661017 -0.00356853
4.09024 -0.0654451 -0.00351385
4.10886 -0.064798 -0.00346028
4.12749 -0.0641603 -0.00340778
4.14613 -0.0635318 -0.00335633
4.16478 -0.0629123 -0.00330591
4.18345 -0.0623016 -0.00325648
4.20213 -0.0616996 -0.00320802
4.22082 -0.0611061 -0.00316051
4.23953 -0.0605209 -0.00311392
4.25825 -0.0599439 -0.00306823
4.27698 -0.0593749 -0.00302342
4.29573 -0.0588138 -0.00297947
4.31449 -0.0582604 -0.00293636
4.33327 -0.0577146 -0.00289406
4.35206 -0.0571762 -0.00285256
4.37086 -0.0566451 -0.00281184
4.38968 -0.0561211 -0.00277187
4.40851 -0.0556042 -0.00273265
4.42736 -0.0550941 -0.00269415
4.44622 -0.0545908 -0.00265636
4.46509 -0.0540942 -0.00261926
4.48398 -0.0536041 -0.00258284
4.50289 -0.0531204 -0.00254707
4.52181 -0.052643 -0.00251195
4.54074 -0.0521718 -0.00247746
4.55969 -0.0517066 -0.00244358
4.57866 -0.0512475 -0.00241031
4.59764 -0.0507942 -0.00237762
4.61664 -0.0503466 -0.00234551
4.63565 -0.0499047 -0.00231396
4.65468 -0.0494684 -0.00228296
4.67372 -0.0490375 -0.0022525
4.69278 -0.048612 -0.00222256
4.71185 -0.0481918 -0.00219314
4.73095 -0.0477767 -0.00216422
4.75005 -0.0473668 -0.00213579
4.76918 -0.0469619 -0.00210785
4.78832 -0.0465619 -0.00208037
4.80748 -0.0461668 -0.00205336
4.82665 -0.0457765 -0.0020268
4.84584 -0.0453908 -0.00200068
4.86505 -0.0450098 -0.001975
4.88428 -0.0446332 -0.00194973
4.90352 -0.0442612 -0.00192489
4.92278 -0.0438936 -0.00190045
4.94206 -0.0435302 -0.0018764
4.96136 -0.0431711 -0.00185275
4.98067 -0.0428162 -0.00182948
5 -0.0424655 -0.00180658
5.01935 -0.0421187 -0.00178405
5.03872 -0.041776 -0.00176188
5.05811 -0.0414372 -0.00174006
5.07751 -0.0411022 -0.00171858
5.09694 -0.0407711 -0.00169745
5.11638 -0.0404437 -0.00167664
5.13584 -0.0401199 -0.00165616
5.15532 -0.0397999 -0.001636
5.17482 -0.0394833 -0.00161614
5.19434 -0.0391703 -0.0015966
5.21388 -0.0388608 -0.00157735
5.23344 -0.0385547 -0.0015584
5.25302 -0.0382519 -0.00153974
5.27262 -0.0379524 -0.00152136
5.29224 -0.0376562 -0.00150326
5.31188 -0.0373632 -0.00148543
5.33154 -0.0370734 -0.00146787
5.35122 -0.0367867 -0.00145057
5.37092 -0.036503 -0.00143353
5.39065 -0.0362224 -0.00141674
5.41039 -0.0359448 -0.0014002
5.43016 -0.0356701 -0.0013839
5.44994 -0.0353983 -0.00136784
5.46975 -0.0351293 -0.00135201
5.48958 -0.0348631 -0.00133641
5.50944 -0.0345998 -0.00132104
5.52931 -0.0343391 -0.00130589
5.54921 -0.0340812 -0.00129096
5.56913 -0.0338259 -0.00127624
5.58907 -0.0335732 -0.00126173
5.60904 -0.033323 -0.00124743
5.62903 -0.0330755 -0.00123333
5.64904 -0.0328304 -0.00121943
5.66907 -0.0325878 -0.00120572
5.68913 -0.0323476 -0.00119221
5.70922 -0.0321099 -0.00117888
5.72933 -0.0318745 -0.00116574
5.74946 -0.0316414 -0.00115278
5.76961 -0.0314107 -0.00114
5.7898 -0.0311822 -0.00112739
5.81 -0.030956 -0.00111496
5.83023 -0.0307319 -0.00110269
5.85049 -0.0305101 -0.0010906
5.87077 -0.0302904 -0.00107866
5.89108 -0.0300728 -0.00106689
5.91142 -0.0298573 -0.00105528
5.93178 -0.0296439 -0.00104382
5.95216 -0.0294325 -0.00103251
5.97258 -0.0292232 -0.00102136
5.99302 -0.0290158 -0.00101035
6.01349 -0.0288104 -0.000999485
6.03398 -0.0286069 -0.000988765
6.05451 -0.0284053 -0.000978186
6.07506 -0.0282056 -0.000967745
6.09564 -0.0280077 -0.00095744
6.11625 -0.0278117 -0.000947269
6.13688 -0.0276175 -0.000937229
6.15755 -0.0274251 -0.000927319
6.17824 -0.0272344 -0.000917535
6.19897 -0.0270455 -0.000907877
6.21972 -0.0268582 -0.000898342
6.24051 -0.0266727 -0.000888929
6.26132 -0.0264889 -0.000879634
6.28216 -0.0263067 -0.000870457
6.30304 -0.0261261 -0.000861395
6.32395 -0.0259472 -0.000852446
6.34489 -0.0257698 -0.00084361
6.36586 -0.025594 -0.000834883
6.38686 -0.0254198 -0.000826265
6.40789 -0.0252471 -0.000817753
6.42896 -0.0250759 -0.000809347
6.45006 -0.0249061 -0.000801043
6.47119 -0.0247379 -0.000792841
6.49236 -0.0245711 -0.000784739
6.51356 -0.0244058 -0.000776736
6.5348 -0.0242419 -0.00076883
6.55607 -0.0240793 -0.000761019
6.57737 -0.0239182 -0.000753302
6.59871 -0.0237584 -0.000745678
6.62008 -0.0236 -0.000738145
6.6415 -0.0234429 -0.000730702
6.66294 -0.0232871 -0.000723347
6.68443 -0.0231327 -0.000716079
6.70595 -0.0229795 -0.000708897
6.72751 -0.0228276 -0.0007018
6.74911 -0.0226769 -0.000694786
6.77074 -0.0225275 -0.000687853
6.79241 -0.0223793 -0.000681002
6.81413 -0.0222323 -0.00067423
6.83588 -0.0220865 -0.000667536
6.85767 -0.0219419 -0.000660919
6.8795 -0.0217984 -0.000654379
6.90138 -0.0216562 -0.000647913
6.92329 -0.021515 -0.000641522
6.94524 -0.021375 -0.000635203
6.96724 -0.0212361 -0.000628955
6.98928 -0.0210982 -0.000622779
7.01137 -0.0209615 -0.000616671
7.03349 -0.0208259 -0.000610633
7.05566 -0.0206913 -0.000604662
7.07788 -0.0205577 -0.000598758
7.10014 -0.0204252 -0.000592919
7.12244 -0.0202937 -0.000587145
7.14479 -0.0201632 -0.000581435
7.16719 -0.0200337 -0.000575787
7.18963 -0.0199053 -0.000570202
7.21213 -0.0197777 -0.000564677
7.23467 -0.0196512 -0.000559213
7.25725 -0.0195256 -0.000553808
7.27989 -0.0194009 -0.000548462
7.30258 -0.0192772 -0.000543173
7.32532 -0.0191544 -0.000537941
7.34811 -0.0190325 -0.000532766
7.37095 -0.0189115 -0.000527645
7.39384 -0.0187914 -0.000522579
7.41679 -0.0186721 -0.000517567
7.43978 -0.0185537 -0.000512607
7.46284 -0.0184362 -0.0005077
7.48595 -0.0183196 -0.000502845
7.50911 -0.0182037 -0.00049804
7.53233 -0.0180887 -0.000493285
7.55561 -0.0179745 -0.00048858
7.57894 -0.0178611 -0.000483923
7.60234 -0.0177486 -0.000479314
7.62579 -0.0176368 -0.000474753
7.64931 -0.0175257 -0.000470238
7.67288 -0.0174155 -0.000465769
7.69652 -0.017306 -0.000461346
7.72022 -0.0171973 -0.000456968
7.74398 -0.0170893 -0.000452633
7.76781 -0.016982 -0.000448343
7.7917 -0.0168755 -0.000444095
7.81566 -0.0167697 -0.000439889
7.83968 -0.0166646 -0.000435726
7.86378 -0.0165602 -0.000431603
7.88794 -0.0164564 -0.000427521
7.91217 -0.0163534 -0.00042348
7.93648 -0.016251 -0.000419477
7.96085 -0.0161493 -0.000415514
7.9853 -0.0160483 -0.000411589
8.00983 -0.0159479 -0.000407702
8.03443 -0.0158481 -0.000403853
8.0591 -0.015749 -0.00040004
8.08386 -0.0156505 -0.000396264
8.10869 -0.0155526 -0.000392523
8.13361 -0.0154554 -0.000388818
8.1586 -0.0153587 -0.000385148
8.18368 -0.0152626 -0.000381512
8.20884 -0.0151671 -0.00037791
8.23409 -0.0150722 -0.000374342
8.25943 -0.0149779 -0.000370807
8.28486 -0.0148841 -0.000367304
8.31038 -0.0147909 -0.000363833
8.33598 -0.0146982 -0.000360394
8.36169 -0.0146061 -0.000356985
8.38748 -0.0145145 -0.000353608
8.41338 -0.0144234 -0.000350261
8.43937 -0.0143328 -0.000346944
8.46547 -0.0142428 -0.000343656
8.49166 -0.0141532 -0.000340397
8.51797 -0.0140642 -0.000337167
8.54437 -0.0139756 -0.000333965
8.57089 -0.0138875 -0.000330791
8.59752 -0.0137999 -0.000327644
8.62426 -0.0137128 -0.000324524
8.65112 -0.0136261 -0.00032143
8.67809 -0.0135399 -0.000318363
8.70518 -0.0134541 -0.000315321
8.7324 -0.0133687 -0.000312305
8.75974 -0.0132838 -0.000309314
8.78721 -0.0131992 -0.000306347
8.81482 -0.0131151 -0.000303404
8.84255 -0.0130314 -0.000300486
8.87042 -0.0129481 -0.00029759
8.89844 -0.0128652 -0.000294718
8.92659 -0.0127827 -0.000291868
8.9549 -0.0127005 -0.000289041
8.98335 -0.0126187 -0.000286235
9.01196 -0.0125373 -0.000283451
9.04073 -0.0124562 -0.000280688
9.06966 -0.0123754 -0.000277945
9.09875 -0.012295 -0.000275223
9.12802 -0.0122149 -0.000272521
9.15746 -0.0121351 -0.000269839
9.18709 -0.0120556 -0.000267175
9.2169 -0.0119764 -0.000264531
9.2469 -0.0118974 -0.000261904
9.27709 -0.0118188 -0.000259296
9.30749 -0.0117404 -0.000256705
9.3381 -0.0116622 -0.000254131
9.36893 -0.0115843 -0.000251575
9.39998 -0.0115067 -0.000249034
9.43125 -0.0114292 -0.000246509
9.46277 -0.0113519 -0.000244
9.49453 -0.0112749 -0.000241505
9.52655 -0.011198 -0.000239025
9.55883 -0.0111213 -0.000236559
9.59138 -0.0110447 -0.000234107
9.62422 -0.0109683 -0.000231667
9.65735 -0.0108919 -0.00022924
9.69079 -0.0108157 -0.000226825
9.72455 -0.0107396 -0.000224421
9.75865 -0.0106635 -0.000222028
9.79309 -0.0105875 -0.000219645
9.8279 -0.0105115 -0.000217271
9.8631 -0.0104354 -0.000214906
9.89869 -0.0103594 -0.000212549
9.93471 -0.0102833 -0.0002102
9.97117 -0.0102071 -0.000207856
10.0081 -0.0101308 -0.000205518
10.0455 -0.0100544 -0.000203185
10.0835 -0.00997776 -0.000200855
10.122 -0.00990089 -0.000198526
10.1611 -0.00982374 -0.000196199
10.2008 -0.00974627 -0.000193871
10.2412 -0.0096684 -0.000191541
10.2824 -0.00959008 -0.000189207
10.3244 -0.00951122 -0.000186867
10.3672 -0.00943174 -0.000184519
10.4109 -0.00935154 -0.000182159
10.4557 -0.00927049 -0.000179785
10.5017 -0.00918847 -0.000177393
10.5489 -0.00910528 -0.000174979
10.5976 -0.00902073 -0.000172536
10.6479 -0.00893455 -0.000170058
10.7002 -0.00884641 -0.000167537
10.7547 -0.00875586 -0.00016496
10.8119 -0.0086623 -0.000162312
10.8724 -0.00856487 -0.000159569
10.9373 -0.00846226 -0.000156698
11.0083 -0.00835224 -0.000153639
11.0884 -0.00823051 -0.000150279
11.1861 -0.00808563 -0.000146312


==> anc/HERMITE/GAMMA02/GRpOneLoop.txt <==
-11.1861 -0.00808602 -0.000146326
-11.0884 -0.00823091 -0.000150293
-11.0083 -0.00835266 -0.000153654
-10.9373 -0.00846269 -0.000156714
-10.8724 -0.00856531 -0.000159585
-10.8119 -0.00866275 -0.000162328
-10.7547 -0.00875631 -0.000164977
-10.7002 -0.00884687 -0.000167555
-10.6479 -0.00893502 -0.000170076
-10.5976 -0.00902121 -0.000172555
-10.5489 -0.00910577 -0.000174998
-10.5017 -0.00918897 -0.000177413
-10.4557 -0.00927101 -0.000179805
-10.4109 -0.00935206 -0.000182179
-10.3672 -0.00943227 -0.000184539
-10.3244 -0.00951176 -0.000186888
-10.2824 -0.00959062 -0.000189229
-10.2412 -0.00966896 -0.000191563
-10.2008 -0.00974683 -0.000193894
-10.1611 -0.00982432 -0.000196222
-10.122 -0.00990147 -0.00019855
-10.0835 -0.00997835 -0.000200878
-10.0455 -0.010055 -0.000203209
-10.0081 -0.0101314 -0.000205543
-9.97117 -0.0102077 -0.000207882
-9.93471 -0.0102839 -0.000210225
-9.89869 -0.01036 -0.000212576
-9.8631 -0.0104361 -0.000214933
-9.8279 -0.0105121 -0.000217298
-9.79309 -0.0105881 -0.000219673
-9.75865 -0.0106642 -0.000222056
-9.72455 -0.0107403 -0.00022445
-9.69079 -0.0108164 -0.000226854
-9.65735 -0.0108926 -0.00022927
-9.62422 -0.010969 -0.000231697
-9.59138 -0.0110454 -0.000234137
-9.55883 -0.011122 -0.00023659
-9.52655 -0.0111987 -0.000239057
-9.49453 -0.0112756 -0.000241538
-9.46277 -0.0113527 -0.000244033
-9.43125 -0.01143 -0.000246543
-9.39998 -0.0115074 -0.000249068
-9.36893 -0.0115851 -0.000251609
-9.3381 -0.011663 -0.000254167
-9.30749 -0.0117412 -0.000256741
-9.27709 -0.0118196 -0.000259332
-9.2469 -0.0118983 -0.000261941
-9.2169 -0.0119772 -0.000264568
-9.18709 -0.0120564 -0.000267214
-9.15746 -0.0121359 -0.000269878
-9.12802 -0.0122158 -0.000272561
-9.09875 -0.0122959 -0.000275264
-9.06966 -0.0123763 -0.000277986
-9.04073 -0.0124571 -0.000280729
-9.01196 -0.0125382 -0.000283493
-8.98335 -0.0126197 -0.000286278
-8.9549 -0.0127015 -0.000289084
-8.92659 -0.0127837 -0.000291912
-8.89844 -0.0128662 -0.000294763
-8.87042 -0.0129491 -0.000297636
-8.84255 -0.0130325 -0.000300532
-8.81482 -0.0131162 -0.000303452
-8.78721 -0.0132003 -0.000306395
-8.75974 -0.0132848 -0.000309363
-8.7324 -0.0133698 -0.000312355
-8.70518 -0.0134551 -0.000315372
-8.67809 -0.0135409 -0.000318414
-8.65112 -0.0136272 -0.000321482
-8.62426 -0.0137139 -0.000324577
-8.59752 -0.0138011 -0.000327698
-8.57089 -0.0138887 -0.000330845
-8.54437 -0.0139768 -0.00033402
-8.51797 -0.0140654 -0.000337223
-8.49166 -0.0141544 -0.000340455
-8.46547 -0.014244 -0.000343714
-8.43937 -0.0143341 -0.000347003
-8.41338 -0.0144246 -0.000350321
-8.38748 -0.0145157 -0.000353669
-8.36169 -0.0146073 -0.000357048
-8.33598 -0.0146995 -0.000360457
-8.31038 -0.0147922 -0.000363897
-8.28486 -0.0148854 -0.000367369
-8.25943 -0.0149792 -0.000370873
-8.23409 -0.0150736 -0.000374409
-8.20884 -0.0151685 -0.000377979
-8.18368 -0.015264 -0.000381582
-8.1586 -0.0153601 -0.000385219
-8.13361 -0.0154568 -0.00038889
-8.10869 -0.0155541 -0.000392596
-8.08386 -0.015652 -0.000396338
-8.0591 -0.0157505 -0.000400115
-8.03443 -0.0158496 -0.000403929
-8.00983 -0.0159494 -0.00040778
-7.9853 -0.0160498 -0.000411668
-7.96085 -0.0161509 -0.000415594
-7.93648 -0.0162526 -0.000419558
-7.91217 -0.016355 -0.000423562
-7.88794 -0.016458 -0.000427605
-7.86378 -0.0165618 -0.000431688
-7.83968 -0.0166662 -0.000435812
-7.81566 -0.0167713 -0.000439977
-7.7917 -0.0168772 -0.000444184
-7.76781 -0.0169837 -0.000448433
-7.74398 -0.017091 -0.000452725
-7.72022 -0.017199 -0.000457061
-7.69652 -0.0173078 -0.000461441
-7.67288 -0.0174173 -0.000465866
-7.64931 -0.0175276 -0.000470336
-7.62579 -0.0176386 -0.000474852
-7.60234 -0.0177504 -0.000479415
-7.57894 -0.017863 -0.000484026
-7.55561 -0.0179765 -0.000488684
-7.53233 -0.0180907 -0.000493391
-7.50911 -0.0182057 -0.000498148
-7.48595 -0.0183216 -0.000502954
-7.46284 -0.0184383 -0.000507812
-7.43978 -0.0185558 -0.000512721
-7.41679 -0.0186742 -0.000517682
-7.39384 -0.0187935 -0.000522696
-7.37095 -0.0189136 -0.000527764
-7.34811 -0.0190346 -0.000532886
-7.32532 -0.0191566 -0.000538064
-7.30258 -0.0192794 -0.000543298
-7.27989 -0.0194032 -0.000548589
-7.25725 -0.0195278 -0.000553937
-7.23467 -0.0196535 -0.000559344
-7.21213 -0.0197801 -0.00056481
-7.18963 -0.0199076 -0.000570337
-7.16719 -0.0200361 -0.000575924
-7.14479 -0.0201656 -0.000581574
-7.12244 -0.0202962 -0.000587287
-7.10014 -0.0204277 -0.000593063
-7.07788 -0.0205602 -0.000598904
-7.05566 -0.0206938 -0.000604811
-7.03349 -0.0208284 -0.000610784
-7.01137 -0.0209641 -0.000616825
-6.98928 -0.0211009 -0.000622935
-6.96724 -0.0212387 -0.000629114
-6.94524 -0.0213777 -0.000635364
-6.92329 -0.0215178 -0.000641686
-6.90138 -0.0216589 -0.000648081
-6.8795 -0.0218013 -0.000654549
-6.85767 -0.0219448 -0.000661092
-6.83588 -0.0220894 -0.000667712
-6.81413 -0.0222352 -0.000674408
-6.79241 -0.0223823 -0.000681183
-6.77074 -0.0225305 -0.000688038
-6.74911 -0.02268 -0.000694973
-6.72751 -0.0228307 -0.000701991
-6.70595 -0.0229826 -0.000709091
-6.68443 -0.0231358 -0.000716277
-6.66294 -0.0232904 -0.000723548
-6.6415 -0.0234462 -0.000730906
-6.62008 -0.0236033 -0.000738353
-6.59871 -0.0237618 -0.000745889
-6.57737 -0.0239216 -0.000753517
-6.55607 -0.0240828 -0.000761237
-6.5348 -0.0242453 -0.000769052
-6.51356 -0.0244093 -0.000776962
-6.49236 -0.0245747 -0.000784969
-6.47119 -0.0247416 -0.000793075
-6.45006 -0.0249098 -0.000801281
-6.42896 -0.0250796 -0.000809588
-6.40789 -0.0252509 -0.000817999
-6.38686 -0.0254236 -0.000826515
-6.36586 -0.0255979 -0.000835138
-6.34489 -0.0257738 -0.000843869
-6.32395 -0.0259512 -0.00085271
-6.30304 -0.0261302 -0.000861663
-6.28216 -0.0263108 -0.000870729
-6.26132 -0.0264931 -0.000879911
-6.24051 -0.026677 -0.000889211
-6.21972 -0.0268625 -0.00089863
-6.19897 -0.0270498 -0.00090817
-6.17824 -0.0272388 -0.000917833
-6.15755 -0.0274295 -0.000927622
-6.13688 -0.027622 -0.000937538
-6.11625 -0.0278163 -0.000947583
-6.09564 -0.0280124 -0.00095776
-6.07506 -0.0282103 -0.00096807
-6.05451 -0.0284101 -0.000978517
-6.03398 -0.0286117 -0.000989102
-6.01349 -0.0288153 -0.000999828
-5.99302 -0.0290208 -0.0010107
-5.97258 -0.0292283 -0.00102171
-5.95216 -0.0294377 -0.00103287
-5.93178 -0.0296491 -0.00104419
-5.91142 -0.0298626 -0.00105565
-5.89108 -0.0300782 -0.00106727
-5.87077 -0.0302959 -0.00107905
-5.85049 -0.0305156 -0.00109099
-5.83023 -0.0307376 -0.0011031
-5.81 -0.0309617 -0.00111537
-5.7898 -0.031188 -0.00112781
-5.76961 -0.0314166 -0.00114042
-5.74946 -0.0316474 -0.00115321
-5.72933 -0.0318805 -0.00116618
-5.70922 -0.032116 -0.00117933
-5.68913 -0.0323539 -0.00119266
-5.66907 -0.0325941 -0.00120619
-5.64904 -0.0328368 -0.0012199
-5.62903 -0.033082 -0.00123381
-5.60904 -0.0333296 -0.00124792
-5.58907 -0.0335799 -0.00126224
-5.56913 -0.0338327 -0.00127675
-5.54921 -0.0340881 -0.00129148
-5.52931 -0.0343461 -0.00130643
-5.50944 -0.0346069 -0.00132159
-5.48958 -0.0348704 -0.00133697
-5.46975 -0.0351366 -0.00135257
-5.44994 -0.0354057 -0.00136841
-5.43016 -0.0356776 -0.00138448
-5.41039 -0.0359525 -0.0014008
-5.39065 -0.0362302 -0.00141735
-5.37092 -0.036511 -0.00143415
-5.35122 -0.0367947 -0.00145121
-5.33154 -0.0370816 -0.00146852
-5.31188 -0.0373715 -0.00148609
-5.29224 -0.0376646 -0.00150394
-5.27262 -0.037961 -0.00152205
-5.25302 -0.0382606 -0.00154044
-5.23344 -0.0385635 -0.00155912
-5.21388 -0.0388698 -0.00157808
-5.19434 -0.0391794 -0.00159734
-5.17482 -0.0394926 -0.0016169
-5.15532 -0.0398093 -0.00163677
-5.13584 -0.0401295 -0.00165695
-5.11638 -0.0404534 -0.00167745
-5.09694 -0.040781 -0.00169827
-5.07751 -0.0411123 -0.00171942
-5.05811 -0.0414474 -0.00174092
-5.03872 -0.0417864 -0.00176275
-5.01935 -0.0421293 -0.00178495
-5 -0.0424762 -0.00180749
-4.98067 -0.0428271 -0.00183041
-4.96136 -0.0431822 -0.0018537
-4.94206 -0.0435415 -0.00187738
-4.92278 -0.043905 -0.00190144
-4.90352 -0.0442728 -0.0019259
-4.88428 -0.0446451 -0.00195077
-4.86505 -0.0450218 -0.00197606
-4.84584 -0.0454031 -0.00200176
-4.82665 -0.0457889 -0.00202791
-4.80748 -0.0461795 -0.00205449
-4.78832 -0.0465748 -0.00208153
-4.76918 -0.046975 -0.00210903
-4.75005 -0.0473802 -0.002137
-4.73095 -0.0477903 -0.00216545
-4.71185 -0.0482056 -0.0021944
-4.69278 -0.048626 -0.00222385
-4.67372 -0.0490518 -0.00225381
-4.65468 -0.0494829 -0.00228431
-4.63565 -0.0499195 -0.00231534
-4.61664 -0.0503617 -0.00234692
-4.59764 -0.0508095 -0.00237906
-4.57866 -0.0512631 -0.00241178
-4.55969 -0.0517225 -0.00244509
-4.54074 -0.052188 -0.002479
-4.52181 -0.0526595 -0.00251353
-4.50289 -0.0531372 -0.00254868
-4.48398 -0.0536212 -0.00258449
-4.46509 -0.0541116 -0.00262095
-4.44622 -0.0546085 -0.00265809
-4.42736 -0.0551121 -0.00269592
-4.40851 -0.0556225 -0.00273446
-4.38968 -0.0561398 -0.00277373
-4.37086 -0.0566641 -0.00281373
-4.35206 -0.0571956 -0.0028545
-4.33327 -0.0577344 -0.00289605
-4.31449 -0.0582806 -0.00293839
-4.29573 -0.0588344 -0.00298156
-4.27698 -0.0593959 -0.00302556
-4.25825 -0.0599653 -0.00307042
-4.23953 -0.0605427 -0.00311616
-4.22082 -0.0611283 -0.00316281
-4.20213 -0.0617222 -0.00321038
-4.18345 -0.0623247 -0.00325889
-4.16478 -0.0629358 -0.00330838
-4.14613 -0.0635557 -0.00335887
-4.12749 -0.0641847 -0.00341039
-4.10886 -0.0648229 -0.00346295
-4.09024 -0.0654705 -0.00351659
-4.07164 -0.0661277 -0.00357134
-4.05305 -0.0667946 -0.00362722
-4.03447 -0.0674716 -0.00368427
-4.01591 -0.0681587 -0.00374252
-3.99736 -0.0688562 -0.00380199
-3.97882 -0.0695643 -0.00386273
-3.96029 -0.0702833 -0.00392476
-3.94177 -0.0710133 -0.00398813
-3.92327 -0.0717547 -0.00405286
-3.90478 -0.0725076 -0.00411901
-3.8863 -0.0732723 -0.00418659
-3.86783 -0.074049 -0.00425567
-3.84937 -0.0748381 -0.00432628
-3.83093 -0.0756397 -0.00439845
-3.81249 -0.0764543 -0.00447225
-3.79407 -0.0772819 -0.00454771
-3.77566 -0.0781231 -0.00462488
-3.75726 -0.0789779 -0.00470382
-3.73887 -0.0798469 -0.00478457
-3.72049 -0.0807302 -0.00486719
-3.70213 -0.0816282 -0.00495173
-3.68377 -0.0825413 -0.00503825
-3.66543 -0.0834698 -0.00512682
-3.64709 -0.084414 -0.00521749
-3.62877 -0.0853744 -0.00531033
-3.61046 -0.0863513 -0.0054054
-3.59215 -0.0873451 -0.00550278
-3.57386 -0.0883562 -0.00560254
-3.55558 -0.0893851 -0.00570474
-3.53731 -0.0904321 -0.00580948
-3.51905 -0.0914978 -0.00591683
-3.5008 -0.0925825 -0.00602687
-3.48256 -0.0936868 -0.00613969
-3.46433 -0.0948112 -0.00625539
-3.4461 -0.0959561 -0.00637405
-3.42789 -0.0971221 -0.00649578
-3.40969 -0.0983097 -0.00662068
-3.3915 -0.0995194 -0.00674886
-3.37332 -0.100752 -0.00688042
-3.35515 -0.102008 -0.00701548
-3.33698 -0.103288 -0.00715417
-3.31883 -0.104592 -0.00729661
-3.30069 -0.105922 -0.00744293
-3.28255 -0.107277 -0.00759327
-3.26443 -0.10866 -0.00774777
-3.24631 -0.110069 -0.00790658
-3.2282 -0.111507 -0.00806986
-3.2101 -0.112974 -0.00823777
-3.19201 -0.114471 -0.00841048
-3.17393 -0.115998 -0.00858817
-3.15586 -0.117556 -0.00877103
-3.1378 -0.119147 -0.00895925
-3.11974 -0.120772 -0.00915304
-3.1017 -0.12243 -0.00935261
-3.08366 -0.124124 -0.00955819
-3.06563 -0.125854 -0.00977
-3.04761 -0.127622 -0.00998831
-3.0296 -0.129428 -0.0102134
-3.01159 -0.131274 -0.0104454
-2.9936 -0.133161 -0.0106848
-2.97561 -0.135091 -0.0109318
-2.95763 -0.137064 -0.0111867
-2.93966 -0.139082 -0.0114499
-2.9217 -0.141146 -0.0117217
-2.90374 -0.143259 -0.0120024
-2.88579 -0.145421 -0.0122925
-2.86785 -0.147634 -0.0125924
-2.84992 -0.1499 -0.0129024
-2.83199 -0.152221 -0.0132231
-2.81408 -0.154598 -0.013555
-2.79617 -0.157034 -0.0138985
-2.77826 -0.15953 -0.0142541
-2.76037 -0.162089 -0.0146225
-2.74248 -0.164712 -0.0150043
-2.7246 -0.167403 -0.0154
-2.70673 -0.170164 -0.0158103
-2.68886 -0.172996 -0.0162361
-2.671 -0.175904 -0.0166779
-2.65315 -0.178889 -0.0171366
-2.63531 -0.181954 -0.0176131
-2.61747 -0.185104 -0.0181083
-2.59964 -0.18834 -0.0186232
-2.58182 -0.191666 -0.0191586
-2.564 -0.195087 -0.0197159
-2.54619 -0.198605 -0.0202961
-2.52838 -0.202225 -0.0209004
-2.51059 -0.20595 -0.0215303
-2.49279 -0.209786 -0.022187
-2.47501 -0.213736 -0.0228722
-2.45723 -0.217807 -0.0235875
-2.43946 -0.222002 -0.0243346
-2.42169 -0.226328 -0.0251154
-2.40394 -0.23079 -0.025932
-2.38618 -0.235394 -0.0267863
-2.36844 -0.240148 -0.0276809
-2.3507 -0.245057 -0.0286182
-2.33296 -0.250129 -0.0296009
-2.31523 -0.255372 -0.030632
-2.29751 -0.260794 -0.0317145
-2.27979 -0.266404 -0.032852
-2.26208 -0.272211 -0.0340481
-2.24438 -0.278226 -0.0353068
-2.22668 -0.284458 -0.0366326
-2.20898 -0.29092 -0.0380301
-2.19129 -0.297623 -0.0395046
-2.17361 -0.30458 -0.0410617
-2.15593 -0.311806 -0.0427076
-2.13826 -0.319314 -0.044449
-2.1206 -0.327122 -0.0462934
-2.10294 -0.335246 -0.0482489
-2.08528 -0.343705 -0.0503244
-2.06763 -0.352519 -0.0525298
-2.04998 -0.361709 -0.054876
-2.03234 -0.371299 -0.0573751
-2.01471 -0.381314 -0.0600404
-1.99708 -0.39178 -0.0628866
-1.97945 -0.402728 -0.0659304
-1.96183 -0.41419 -0.0691902
-1.94422 -0.4262 -0.0726864
-1.92661 -0.438796 -0.0764423
-1.909 -0.452021 -0.0804837
-1.8914 -0.465918 -0.0848398
-1.87381 -0.480539 -0.0895437
-1.85622 -0.495936 -0.0946328
-1.83863 -0.512171 -0.10015
-1.82105 -0.529308 -0.106143
-1.80347 -0.54742 -0.112667
-1.7859 -0.566588 -0.119787
-1.76833 -0.586899 -0.127576
-1.75076 -0.608451 -0.136119
-1.7332 -0.631354 -0.145513
-1.71565 -0.655727 -0.155875
-1.69809 -0.681706 -0.167339
-1.68055 -0.70944 -0.180063
-1.663 -0.739095 -0.194235
-1.64546 -0.770858 -0.210078
-1.62793 -0.804935 -0.227858
-1.6104 -0.841557 -0.247895
-1.59287 -0.88098 -0.270578
-1.57535 -0.923487 -0.296375
-1.55783 -0.969386 -0.325866
-1.54031 -1.01901 -0.359761
-1.5228 -1.07273 -0.398944
-1.50529 -1.13089 -0.444516
-1.48779 -1.19386 -0.497867
-1.47029 -1.26195 -0.560754
-1.45279 -1.33534 -0.635413
-1.4353 -1.414 -0.724705
-1.41781 -1.49747 -0.83229
-1.40032 -1.58457 -0.962839
-1.38284 -1.67282 -1.12225
-1.36536 -1.75763 -1.3178
-1.34788 -1.83087 -1.55798
-1.33041 -1.87893 -1.8517
-1.31293 -1.88008 -2.20579
-1.29547 -1.80229 -2.61967
-1.278 -1.60414 -3.07571
-1.26054 -1.24493 -3.52714
-1.24308 -0.708972 -3.89314
-1.22563 -0.0363423 -4.07921
-1.20818 0.67139 -4.02651
-1.19073 1.29447 -3.75257
-1.17328 1.75549 -3.33843
-1.15584 2.04155 -2.87732
-1.1384 2.18293 -2.43592
-1.12096 2.22269 -2.04702
-1.10353 2.19869 -1.71947
-1.08609 2.13831 -1.44975
-1.06866 2.05945 -1.22972
-1.05124 1.97305 -1.0505
-1.03381 1.88552 -0.904071
-1.01639 1.80039 -0.783784
-0.998969 1.71952 -0.684299
-0.981551 1.64374 -0.601411
-0.964136 1.57329 -0.531835
-0.946723 1.5081 -0.472999
-0.929312 1.44791 -0.422891
-0.911904 1.39241 -0.379925
-0.894497 1.34122 -0.342845
-0.877093 1.29399 -0.310649
-0.859691 1.25036 -0.282535
-0.842291 1.21003 -0.25785
-0.824893 1.17268 -0.236069
-0.807497 1.13805 -0.216756
-0.790103 1.1059 -0.199556
-0.77271 1.07601 -0.184172
-0.75532 1.04819 -0.170357
-0.737931 1.02224 -0.157905
-0.720544 0.998029 -0.14664
-0.703159 0.9754 -0.136415
-0.685776 0.95423 -0.127103
-0.668394 0.934403 -0.118596
-0.651013 0.915818 -0.110803
-0.633635 0.898382 -0.103641
-0.616257 0.882011 -0.0970434
-0.598881 0.866629 -0.0909483
-0.581507 0.852169 -0.0853034
-0.564134 0.838567 -0.0800625
-0.546762 0.825769 -0.075185
-0.529392 0.813723 -0.070635
-0.512023 0.802382 -0.0663809
-0.494655 0.791704 -0.0623946
-0.477288 0.781651 -0.0586508
-0.459922 0.772187 -0.0551273
-0.442558 0.76328 -0.051804
-0.425194 0.754901 -0.0486629
-0.407832 0.747023 -0.0456878
-0.39047 0.739621 -0.0428639
-0.373109 0.732672 -0.0401781
-0.355749 0.726157 -0.0376183
-0.338391 0.720055 -0.0351734
-0.321032 0.71435 -0.0328335
-0.303675 0.709025 -0.0305893
-0.286318 0.704067 -0.0284325
-0.268962 0.699462 -0.0263551
-0.251607 0.695197 -0.0243501
-0.234252 0.691262 -0.0224107
-0.216898 0.687647 -0.0205307
-0.199544 0.684342 -0.0187042
-0.182191 0.68134 -0.0169259
-0.164838 0.678633 -0.0151906
-0.147486 0.676214 -0.0134934
-0.130134 0.674078 -0.0118297
-0.112782 0.67222 -0.0101951
-0.0954304 0.670636 -0.00858542
-0.0780791 0.669321 -0.0069965
-0.060728 0.668272 -0.00542444
-0.043377 0.667488 -0.00386538
-0.0260262 0.666967 -0.00231555
-0.00867539 0.666706 -0.000771237
0.00867539 0.666706 0.000771237
0.0260262 0.666967 0.00231555
0.043377 0.667488 0.00386538
0.060728 0.668272 0.00542444
0.0780791 0.669321 0.0069965
0.0954304 0.670636 0.00858542
0.112782 0.67222 0.0101951
0.130134 0.674078 0.0118297
0.147486 0.676214 0.0134934
0.164838 0.678633 0.0151906
0.182191 0.68134 0.0169259
0.199544 0.684342 0.0187042
0.216898 0.687647 0.0205307
0.234252 0.691262 0.0224107
0.251607 0.695197 0.0243501
0.268962 0.699462 0.0263551
0.286318 0.704067 0.0284325
0.303675 0.709025 0.0305893
0.321032 0.71435 0.0328335
0.338391 0.720055 0.0351734
0.355749 0.726157 0.0376183
0.373109 0.732672 0.0401781
0.39047 0.739621 0.0428639
0.407832 0.747023 0.0456878
0.425194 0.754901 0.0486629
0.442558 0.76328 0.051804
0.459922 0.772187 0.0551273
0.477288 0.781651 0.0586508
0.494655 0.791704 0.0623946
0.512023 0.802382 0.0663809
0.529392 0.813723 0.070635
0.546762 0.825769 0.075185
0.564134 0.838567 0.0800625
0.581507 0.852169 0.0853034
0.598881 0.866629 0.0909483
0.616257 0.882011 0.0970434
0.633635 0.898382 0.103641
0.651013 0.915818 0.110803
0.668394 0.934403 0.118596
0.685776 0.95423 0.127103
0.703159 0.9754 0.136415
0.720544 0.998029 0.14664
0.737931 1.02224 0.157905
0.75532 1.04819 0.170357
0.77271 1.07601 0.184172
0.790103 1.1059 0.199556
0.807497 1.13805 0.216756
0.824893 1.17268 0.236069
0.842291 1.21003 0.25785
0.859691 1.25036 0.282535
0.877093 1.29399 0.310649
0.894497 1.34122 0.342845
0.911904 1.39241 0.379925
0.929312 1.44791 0.422891
0.946723 1.5081 0.472999
0.964136 1.57329 0.531835
0.981551 1.64374 0.601411
0.998969 1.71952 0.684299
1.01639 1.80039 0.783784
1.03381 1.88552 0.904071
1.05124 1.97305 1.0505
1.06866 2.05945 1.22972
1.08609 2.13831 1.44975
1.10353 2.19869 1.71947
1.12096 2.22269 2.04702
1.1384 2.18293 2.43592
1.15584 2.04155 2.87732
1.17328 1.75549 3.33843
1.19073 1.29447 3.75257
1.20818 0.67139 4.02651
1.22563 -0.0363423 4.07921
1.24308 -0.708972 3.89314
1.26054 -1.24493 3.52714
1.278 -1.60414 3.07571
1.29547 -1.80229 2.61967
1.31293 -1.88008 2.20579
1.33041 -1.87893 1.8517
1.34788 -1.83087 1.55798
1.36536 -1.75763 1.3178
1.38284 -1.67282 1.12225
1.40032 -1.58457 0.962839
1.41781 -1.49747 0.83229
1.4353 -1.414 0.724705
1.45279 -1.33534 0.635413
1.47029 -1.26195 0.560754
1.48779 -1.19386 0.497867
1.50529 -1.13089 0.444516
1.5228 -1.07273 0.398944
1.54031 -1.01901 0.359761
1.55783 -0.969386 0.325866
1.57535 -0.923487 0.296375
1.59287 -0.88098 0.270578
1.6104 -0.841557 0.247895
1.62793 -0.804935 0.227858
1.64546 -0.770858 0.210078
1.663 -0.739095 0.194235
1.68055 -0.70944 0.180063
1.69809 -0.681706 0.167339
1.71565 -0.655727 0.155875
1.7332 -0.631354 0.145513
1.75076 -0.608451 0.136119
1.76833 -0.586899 0.127576
1.7859 -0.566588 0.119787
1.80347 -0.54742 0.112667
1.82105 -0.529308 0.106143
1.83863 -0.512171 0.10015
1.85622 -0.495936 0.0946328
1.87381 -0.480539 0.0895437
1.8914 -0.465918 0.0848398
1.909 -0.452021 0.0804837
1.92661 -0.438796 0.0764423
1.94422 -0.4262 0.0726864
1.96183 -0.41419 0.0691902
1.97945 -0.402728 0.0659304
1.99708 -0.39178 0.0628866
2.01471 -0.381314 0.0600404
2.03234 -0.371299 0.0573751
2.04998 -0.361709 0.054876
2.06763 -0.352519 0.0525298
2.08528 -0.343705 0.0503244
2.10294 -0.335246 0.0482489
2.1206 -0.327122 0.0462934
2.13826 -0.319314 0.044449
2.15593 -0.311806 0.0427076
2.17361 -0.30458 0.0410617
2.19129 -0.297623 0.0395046
2.20898 -0.29092 0.0380301
2.22668 -0.284458 0.0366326
2.24438 -0.278226 0.0353068
2.26208 -0.272211 0.0340481
2.27979 -0.266404 0.032852
2.29751 -0.260794 0.0317145
2.31523 -0.255372 0.030632
2.33296 -0.250129 0.0296009
2.3507 -0.245057 0.0286182
2.36844 -0.240148 0.0276809
2.38618 -0.235394 0.0267863
2.40394 -0.23079 0.025932
2.42169 -0.226328 0.0251154
2.43946 -0.222002 0.0243346
2.45723 -0.217807 0.0235875
2.47501 -0.213736 0.0228722
2.49279 -0.209786 0.022187
2.51059 -0.20595 0.0215303
2.52838 -0.202225 0.0209004
2.54619 -0.198605 0.0202961
2.564 -0.195087 0.0197159
2.58182 -0.191666 0.0191586
2.59964 -0.18834 0.0186232
2.61747 -0.185104 0.0181083
2.63531 -0.181954 0.0176131
2.65315 -0.178889 0.0171366
2.671 -0.175904 0.0166779
2.68886 -0.172996 0.0162361
2.70673 -0.170164 0.0158103
2.7246 -0.167403 0.0154
2.74248 -0.164712 0.0150043
2.76037 -0.162089 0.0146225
2.77826 -0.15953 0.0142541
2.79617 -0.157034 0.0138985
2.81408 -0.154598 0.013555
2.83199 -0.152221 0.0132231
2.84992 -0.1499 0.0129024
2.86785 -0.147634 0.0125924
2.88579 -0.145421 0.0122925
2.90374 -0.143259 0.0120024
2.9217 -0.141146 0.0117217
2.93966 -0.139082 0.0114499
2.95763 -0.137064 0.0111867
2.97561 -0.135091 0.0109318
2.9936 -0.133161 0.0106848
3.01159 -0.131274 0.0104454
3.0296 -0.129428 0.0102134
3.04761 -0.127622 0.00998831
3.06563 -0.125854 0.00977
3.08366 -0.124124 0.00955819
3.1017 -0.12243 0.00935261
3.11974 -0.120772 0.00915304
3.1378 -0.119147 0.00895925
3.15586 -0.117556 0.00877103
3.17393 -0.115998 0.00858817
3.19201 -0.114471 0.00841048
3.2101 -0.112974 0.00823777
3.2282 -0.111507 0.00806986
3.24631 -0.110069 0.00790658
3.26443 -0.10866 0.00774777
3.28255 -0.107277 0.00759327
3.30069 -0.105922 0.00744293
3.31883 -0.104592 0.00729661
3.33698 -0.103288 0.00715417
3.35515 -0.102008 0.00701548
3.37332 -0.100752 0.00688042
3.3915 -0.0995194 0.00674886
3.40969 -0.0983097 0.00662068
3.42789 -0.0971221 0.00649578
3.4461 -0.0959561 0.00637405
3.46433 -0.0948112 0.00625539
3.48256 -0.0936868 0.00613969
3.5008 -0.0925825 0.00602687
3.51905 -0.0914978 0.00591683
3.53731 -0.0904321 0.00580948
3.55558 -0.0893851 0.00570474
3.57386 -0.0883562 0.00560254
3.59215 -0.0873451 0.00550278
3.61046 -0.0863513 0.0054054
3.62877 -0.0853744 0.00531033
3.64709 -0.084414 0.00521749
3.66543 -0.0834698 0.00512682
3.68377 -0.0825413 0.00503825
3.70213 -0.0816282 0.00495173
3.72049 -0.0807302 0.00486719
3.73887 -0.0798469 0.00478457
3.75726 -0.0789779 0.00470382
3.77566 -0.0781231 0.00462488
3.79407 -0.0772819 0.00454771
3.81249 -0.0764543 0.00447225
3.83093 -0.0756397 0.00439845
3.84937 -0.0748381 0.00432628
3.86783 -0.074049 0.00425567
3.8863 -0.0732723 0.00418659
3.90478 -0.0725076 0.00411901
3.92327 -0.0717547 0.00405286
3.94177 -0.0710133 0.00398813
3.96029 -0.0702833 0.00392476
3.97882 -0.0695643 0.00386273
3.99736 -0.0688562 0.00380199
4.01591 -0.0681587 0.00374252
4.03447 -0.0674716 0.00368427
4.05305 -0.0667946 0.00362722
4.07164 -0.0661277 0.00357134
4.09024 -0.0654705 0.00351659
4.10886 -0.0648229 0.00346295
4.12749 -0.0641847 0.00341039
4.14613 -0.0635557 0.00335887
4.16478 -0.0629358 0.00330838
4.18345 -0.0623247 0.00325889
4.20213 -0.0617222 0.00321038
4.22082 -0.0611283 0.00316281
4.23953 -0.0605427 0.00311616
4.25825 -0.0599653 0.00307042
4.27698 -0.0593959 0.00302556
4.29573 -0.0588344 0.00298156
4.31449 -0.0582806 0.00293839
4.33327 -0.0577344 0.00289605
4.35206 -0.0571956 0.0028545
4.37086 -0.0566641 0.00281373
4.38968 -0.0561398 0.00277373
4.40851 -0.0556225 0.00273446
4.42736 -0.0551121 0.00269592
4.44622 -0.0546085 0.00265809
4.46509 -0.0541116 0.00262095
4.48398 -0.0536212 0.00258449
4.50289 -0.0531372 0.00254868
4.52181 -0.0526595 0.00251353
4.54074 -0.052188 0.002479
4.55969 -0.0517225 0.00244509
4.57866 -0.0512631 0.00241178
4.59764 -0.0508095 0.00237906
4.61664 -0.0503617 0.00234692
4.63565 -0.0499195 0.00231534
4.65468 -0.0494829 0.00228431
4.67372 -0.0490518 0.00225381
4.69278 -0.048626 0.00222385
4.71185 -0.0482056 0.0021944
4.73095 -0.0477903 0.00216545
4.75005 -0.0473802 0.002137
4.76918 -0.046975 0.00210903
4.78832 -0.0465748 0.00208153
4.80748 -0.0461795 0.00205449
4.82665 -0.0457889 0.00202791
4.84584 -0.0454031 0.00200176
4.86505 -0.0450218 0.00197606
4.88428 -0.0446451 0.00195077
4.90352 -0.0442728 0.0019259
4.92278 -0.043905 0.00190144
4.94206 -0.0435415 0.00187738
4.96136 -0.0431822 0.0018537
4.98067 -0.0428271 0.00183041
5 -0.0424762 0.00180749
5.01935 -0.0421293 0.00178495
5.03872 -0.0417864 0.00176275
5.05811 -0.0414474 0.00174092
5.07751 -0.0411123 0.00171942
5.09694 -0.040781 0.00169827
5.11638 -0.0404534 0.00167745
5.13584 -0.0401295 0.00165695
5.15532 -0.0398093 0.00163677
5.17482 -0.0394926 0.0016169
5.19434 -0.0391794 0.00159734
5.21388 -0.0388698 0.00157808
5.23344 -0.0385635 0.00155912
5.25302 -0.0382606 0.00154044
5.27262 -0.037961 0.00152205
5.29224 -0.0376646 0.00150394
5.31188 -0.0373715 0.00148609
5.33154 -0.0370816 0.00146852
5.35122 -0.0367947 0.00145121
5.37092 -0.036511 0.00143415
5.39065 -0.0362302 0.00141735
5.41039 -0.0359525 0.0014008
5.43016 -0.0356776 0.00138448
5.44994 -0.0354057 0.00136841
5.46975 -0.0351366 0.00135257
5.48958 -0.0348704 0.00133697
5.50944 -0.0346069 0.00132159
5.52931 -0.0343461 0.00130643
5.54921 -0.0340881 0.00129148
5.56913 -0.0338327 0.00127675
5.58907 -0.0335799 0.00126224
5.60904 -0.0333296 0.00124792
5.62903 -0.033082 0.00123381
5.64904 -0.0328368 0.0012199
5.66907 -0.0325941 0.00120619
5.68913 -0.0323539 0.00119266
5.70922 -0.032116 0.00117933
5.72933 -0.0318805 0.00116618
5.74946 -0.0316474 0.00115321
5.76961 -0.0314166 0.00114042
5.7898 -0.031188 0.00112781
5.81 -0.0309617 0.00111537
5.83023 -0.0307376 0.0011031
5.85049 -0.0305156 0.00109099
5.87077 -0.0302959 0.00107905
5.89108 -0.0300782 0.00106727
5.91142 -0.0298626 0.00105565
5.93178 -0.0296491 0.00104419
5.95216 -0.0294377 0.00103287
5.97258 -0.0292283 0.00102171
5.99302 -0.0290208 0.0010107
6.01349 -0.0288153 0.000999828
6.03398 -0.0286117 0.000989102
6.05451 -0.0284101 0.000978517
6.07506 -0.0282103 0.00096807
6.09564 -0.0280124 0.00095776
6.11625 -0.0278163 0.000947583
6.13688 -0.027622 0.000937538
6.15755 -0.0274295 0.000927622
6.17824 -0.0272388 0.000917833
6.19897 -0.0270498 0.00090817
6.21972 -0.0268625 0.00089863
6.24051 -0.026677 0.000889211
6.26132 -0.0264931 0.000879911
6.28216 -0.0263108 0.000870729
6.30304 -0.0261302 0.000861663
6.32395 -0.0259512 0.00085271
6.34489 -0.0257738 0.000843869
6.36586 -0.0255979 0.000835138
6.38686 -0.0254236 0.000826515
6.40789 -0.0252509 0.000817999
6.42896 -0.0250796 0.000809588
6.45006 -0.0249098 0.000801281
6.47119 -0.0247416 0.000793075
6.49236 -0.0245747 0.000784969
6.51356 -0.0244093 0.000776962
6.5348 -0.0242453 0.000769052
6.55607 -0.0240828 0.000761237
6.57737 -0.0239216 0.000753517
6.59871 -0.0237618 0.000745889
6.62008 -0.0236033 0.000738353
6.6415 -0.0234462 0.000730906
6.66294 -0.0232904 0.000723548
6.68443 -0.0231358 0.000716277
6.70595 -0.0229826 0.000709091
6.72751 -0.0228307 0.000701991
6.74911 -0.02268 0.000694973
6.77074 -0.0225305 0.000688038
6.79241 -0.0223823 0.000681183
6.81413 -0.0222352 0.000674408
6.83588 -0.0220894 0.000667712
6.85767 -0.0219448 0.000661092
6.8795 -0.0218013 0.000654549
6.90138 -0.0216589 0.000648081
6.92329 -0.0215178 0.000641686
6.94524 -0.0213777 0.000635364
6.96724 -0.0212387 0.000629114
6.98928 -0.0211009 0.000622935
7.01137 -0.0209641 0.000616825
7.03349 -0.0208284 0.000610784
7.05566 -0.0206938 0.000604811
7.07788 -0.0205602 0.000598904
7.10014 -0.0204277 0.000593063
7.12244 -0.0202962 0.000587287
7.14479 -0.0201656 0.000581574
7.16719 -0.0200361 0.000575924
7.18963 -0.0199076 0.000570337
7.21213 -0.0197801 0.00056481
7.23467 -0.0196535 0.000559344
7.25725 -0.0195278 0.000553937
7.27989 -0.0194032 0.000548589
7.30258 -0.0192794 0.000543298
7.32532 -0.0191566 0.000538064
7.34811 -0.0190346 0.000532886
7.37095 -0.0189136 0.000527764
7.39384 -0.0187935 0.000522696
7.41679 -0.0186742 0.000517682
7.43978 -0.0185558 0.000512721
7.46284 -0.0184383 0.000507812
7.48595 -0.0183216 0.000502954
7.50911 -0.0182057 0.000498148
7.53233 -0.0180907 0.000493391
7.55561 -0.0179765 0.000488684
7.57894 -0.017863 0.000484026
7.60234 -0.0177504 0.000479415
7.62579 -0.0176386 0.000474852
7.64931 -0.0175276 0.000470336
7.67288 -0.0174173 0.000465866
7.69652 -0.0173078 0.000461441
7.72022 -0.017199 0.000457061
7.74398 -0.017091 0.000452725
7.76781 -0.0169837 0.000448433
7.7917 -0.0168772 0.000444184
7.81566 -0.0167713 0.000439977
7.83968 -0.0166662 0.000435812
7.86378 -0.0165618 0.000431688
7.88794 -0.016458 0.000427605
7.91217 -0.016355 0.000423562
7.93648 -0.0162526 0.000419558
7.96085 -0.0161509 0.000415594
7.9853 -0.0160498 0.000411668
8.00983 -0.0159494 0.00040778
8.03443 -0.0158496 0.000403929
8.0591 -0.0157505 0.000400115
8.08386 -0.015652 0.000396338
8.10869 -0.0155541 0.000392596
8.13361 -0.0154568 0.00038889
8.1586 -0.0153601 0.000385219
8.18368 -0.015264 0.000381582
8.20884 -0.0151685 0.000377979
8.23409 -0.0150736 0.000374409
8.25943 -0.0149792 0.000370873
8.28486 -0.0148854 0.000367369
8.31038 -0.0147922 0.000363897
8.33598 -0.0146995 0.000360457
8.36169 -0.0146073 0.000357048
8.38748 -0.0145157 0.000353669
8.41338 -0.0144246 0.000350321
8.43937 -0.0143341 0.000347003
8.46547 -0.014244 0.000343714
8.49166 -0.0141544 0.000340455
8.51797 -0.0140654 0.000337223
8.54437 -0.0139768 0.00033402
8.57089 -0.0138887 0.000330845
8.59752 -0.0138011 0.000327698
8.62426 -0.0137139 0.000324577
8.65112 -0.0136272 0.000321482
8.67809 -0.0135409 0.000318414
8.70518 -0.0134551 0.000315372
8.7324 -0.0133698 0.000312355
8.75974 -0.0132848 0.000309363
8.78721 -0.0132003 0.000306395
8.81482 -0.0131162 0.000303452
8.84255 -0.0130325 0.000300532
8.87042 -0.0129491 0.000297636
8.89844 -0.0128662 0.000294763
8.92659 -0.0127837 0.000291912
8.9549 -0.0127015 0.000289084
8.98335 -0.0126197 0.000286278
9.01196 -0.0125382 0.000283493
9.04073 -0.0124571 0.000280729
9.06966 -0.0123763 0.000277986
9.09875 -0.0122959 0.000275264
9.12802 -0.0122158 0.000272561
9.15746 -0.0121359 0.000269878
9.18709 -0.0120564 0.000267214
9.2169 -0.0119772 0.000264568
9.2469 -0.0118983 0.000261941
9.27709 -0.0118196 0.000259332
9.30749 -0.0117412 0.000256741
9.3381 -0.011663 0.000254167
9.36893 -0.0115851 0.000251609
9.39998 -0.0115074 0.000249068
9.43125 -0.01143 0.000246543
9.46277 -0.0113527 0.000244033
9.49453 -0.0112756 0.000241538
9.52655 -0.0111987 0.000239057
9.55883 -0.011122 0.00023659
9.59138 -0.0110454 0.000234137
9.62422 -0.010969 0.000231697
9.65735 -0.0108926 0.00022927
9.69079 -0.0108164 0.000226854
9.72455 -0.0107403 0.00022445
9.75865 -0.0106642 0.000222056
9.79309 -0.0105881 0.000219673
9.8279 -0.0105121 0.000217298
9.8631 -0.0104361 0.000214933
9.89869 -0.01036 0.000212576
9.93471 -0.0102839 0.000210225
9.97117 -0.0102077 0.000207882
10.0081 -0.0101314 0.000205543
10.0455 -0.010055 0.000203209
10.0835 -0.00997835 0.000200878
10.122 -0.00990147 0.00019855
10.1611 -0.00982432 0.000196222
10.2008 -0.00974683 0.000193894
10.2412 -0.00966896 0.000191563
10.2824 -0.00959062 0.000189229
10.3244 -0.00951176 0.000186888
10.3672 -0.00943227 0.000184539
10.4109 -0.00935206 0.000182179
10.4557 -0.00927101 0.000179805
10.5017 -0.00918897 0.000177413
10.5489 -0.00910577 0.000174998
10.5976 -0.00902121 0.000172555
10.6479 -0.00893502 0.000170076
10.7002 -0.00884687 0.000167555
10.7547 -0.00875631 0.000164977
10.8119 -0.00866275 0.000162328
10.8724 -0.00856531 0.000159585
10.9373 -0.00846269 0.000156714
11.0083 -0.00835266 0.000153654
11.0884 -0.00823091 0.000150293
11.1861 -0.00808602 0.000146326


==> anc/HERMITE/GAMMA02/GRpTwoLoop.txt <==
-11.1861 -0.00806976 -0.000145747
-11.0884 -0.0082141 -0.000149686
-11.0083 -0.00833537 -0.000153028
-10.9373 -0.00844495 -0.000156065
-10.8724 -0.00854716 -0.000158919
-10.8119 -0.00864419 -0.000161641
-10.7547 -0.00873737 -0.000164273
-10.7002 -0.00882754 -0.000166831
-10.6479 -0.00891531 -0.000169337
-10.5976 -0.00900113 -0.000171796
-10.5489 -0.00908532 -0.000174223
-10.5017 -0.00916814 -0.000176619
-10.4557 -0.00924981 -0.000178995
-10.4109 -0.0093305 -0.00018135
-10.3672 -0.00941035 -0.000183694
-10.3244 -0.00948947 -0.000186024
-10.2824 -0.00956797 -0.000188348
-10.2412 -0.00964594 -0.000190664
-10.2008 -0.00972345 -0.000192977
-10.1611 -0.00980057 -0.000195286
-10.122 -0.00987736 -0.000197597
-10.0835 -0.00995387 -0.000199906
-10.0455 -0.0100301 -0.00020222
-10.0081 -0.0101062 -0.000204534
-9.97117 -0.0101822 -0.000206855
-9.93471 -0.010258 -0.000209179
-9.89869 -0.0103337 -0.000211511
-9.8631 -0.0104094 -0.000213848
-9.8279 -0.010485 -0.000216195
-9.79309 -0.0105606 -0.000218548
-9.75865 -0.0106363 -0.000220913
-9.72455 -0.010712 -0.000223285
-9.69079 -0.0107877 -0.00022567
-9.65735 -0.0108636 -0.000228064
-9.62422 -0.0109395 -0.000230472
-9.59138 -0.0110156 -0.00023289
-9.55883 -0.0110917 -0.000235324
-9.52655 -0.0111681 -0.000237767
-9.49453 -0.0112446 -0.000240228
-9.46277 -0.0113212 -0.0002427
-9.43125 -0.0113981 -0.000245189
-9.39998 -0.0114751 -0.000247691
-9.36893 -0.0115524 -0.000250211
-9.3381 -0.0116299 -0.000252744
-9.30749 -0.0117076 -0.000255297
-9.27709 -0.0117856 -0.000257864
-9.2469 -0.0118638 -0.00026045
-9.2169 -0.0119423 -0.000263052
-9.18709 -0.0120211 -0.000265674
-9.15746 -0.0121002 -0.000268312
-9.12802 -0.0121795 -0.000270971
-9.09875 -0.0122592 -0.000273647
-9.06966 -0.0123391 -0.000276346
-9.04073 -0.0124194 -0.000279061
-9.01196 -0.0125001 -0.0002818
-8.98335 -0.012581 -0.000284556
-8.9549 -0.0126624 -0.000287336
-8.92659 -0.0127441 -0.000290136
-8.89844 -0.0128261 -0.000292959
-8.87042 -0.0129085 -0.000295802
-8.84255 -0.0129913 -0.000298671
-8.81482 -0.0130745 -0.00030156
-8.78721 -0.0131581 -0.000304475
-8.75974 -0.0132421 -0.000307411
-8.7324 -0.0133265 -0.000310373
-8.70518 -0.0134113 -0.000313358
-8.67809 -0.0134966 -0.00031637
-8.65112 -0.0135823 -0.000319405
-8.62426 -0.0136684 -0.000322468
-8.59752 -0.013755 -0.000325555
-8.57089 -0.0138421 -0.000328671
-8.54437 -0.0139296 -0.00033181
-8.51797 -0.0140176 -0.00033498
-8.49166 -0.0141061 -0.000338175
-8.46547 -0.014195 -0.000341401
-8.43937 -0.0142845 -0.000344652
-8.41338 -0.0143745 -0.000347936
-8.38748 -0.0144649 -0.000351245
-8.36169 -0.0145559 -0.000354588
-8.33598 -0.0146474 -0.000357957
-8.31038 -0.0147395 -0.00036136
-8.28486 -0.0148321 -0.000364791
-8.25943 -0.0149252 -0.000368257
-8.23409 -0.0150189 -0.000371752
-8.20884 -0.0151131 -0.000375282
-8.18368 -0.0152079 -0.000378842
-8.1586 -0.0153033 -0.000382438
-8.13361 -0.0153993 -0.000386065
-8.10869 -0.0154959 -0.000389729
-8.08386 -0.0155931 -0.000393425
-8.0591 -0.0156909 -0.000397159
-8.03443 -0.0157893 -0.000400926
-8.00983 -0.0158883 -0.000404732
-7.9853 -0.015988 -0.000408571
-7.96085 -0.0160883 -0.000412451
-7.93648 -0.0161892 -0.000416366
-7.91217 -0.0162908 -0.000420322
-7.88794 -0.0163931 -0.000424314
-7.86378 -0.016496 -0.000428348
-7.83968 -0.0165996 -0.000432419
-7.81566 -0.0167039 -0.000436533
-7.7917 -0.016809 -0.000440685
-7.76781 -0.0169147 -0.000444882
-7.74398 -0.0170211 -0.000449118
-7.72022 -0.0171282 -0.0004534
-7.69652 -0.0172361 -0.000457722
-7.67288 -0.0173447 -0.000462091
-7.64931 -0.0174541 -0.000466501
-7.62579 -0.0175642 -0.00047096
-7.60234 -0.0176751 -0.000475461
-7.57894 -0.0177868 -0.000480013
-7.55561 -0.0178993 -0.000484607
-7.53233 -0.0180125 -0.000489253
-7.50911 -0.0181266 -0.000493944
-7.48595 -0.0182415 -0.000498687
-7.46284 -0.0183572 -0.000503477
-7.43978 -0.0184737 -0.000508321
-7.41679 -0.0185911 -0.000513212
-7.39384 -0.0187093 -0.000518159
-7.37095 -0.0188284 -0.000523154
-7.34811 -0.0189484 -0.000528207
-7.32532 -0.0190692 -0.00053331
-7.30258 -0.019191 -0.000538472
-7.27989 -0.0193136 -0.000543686
-7.25725 -0.0194372 -0.00054896
-7.23467 -0.0195617 -0.000554287
-7.21213 -0.0196871 -0.000559677
-7.18963 -0.0198135 -0.000565121
-7.16719 -0.0199408 -0.00057063
-7.14479 -0.0200692 -0.000576195
-7.12244 -0.0201984 -0.000581825
-7.10014 -0.0203287 -0.000587514
-7.07788 -0.02046 -0.000593271
-7.05566 -0.0205924 -0.000599087
-7.03349 -0.0207257 -0.000604973
-7.01137 -0.0208601 -0.00061092
-6.98928 -0.0209955 -0.00061694
-6.96724 -0.021132 -0.000623022
-6.94524 -0.0212696 -0.000629179
-6.92329 -0.0214083 -0.000635401
-6.90138 -0.0215481 -0.000641698
-6.8795 -0.021689 -0.000648063
-6.85767 -0.0218311 -0.000654507
-6.83588 -0.0219743 -0.00066102
-6.81413 -0.0221186 -0.000667613
-6.79241 -0.0222642 -0.000674278
-6.77074 -0.0224109 -0.000681025
-6.74911 -0.0225588 -0.000687847
-6.72751 -0.022708 -0.000694753
-6.70595 -0.0228583 -0.000701736
-6.68443 -0.02301 -0.000708807
-6.66294 -0.0231628 -0.000715956
-6.6415 -0.023317 -0.000723196
-6.62008 -0.0234725 -0.000730516
-6.59871 -0.0236292 -0.000737931
-6.57737 -0.0237873 -0.000745428
-6.55607 -0.0239468 -0.000753021
-6.5348 -0.0241076 -0.000760701
-6.51356 -0.0242697 -0.00076848
-6.49236 -0.0244333 -0.000776347
-6.47119 -0.0245983 -0.000784317
-6.45006 -0.0247647 -0.000792379
-6.42896 -0.0249326 -0.000800546
-6.40789 -0.0251019 -0.000808807
-6.38686 -0.0252727 -0.000817178
-6.36586 -0.025445 -0.000825646
-6.34489 -0.0256188 -0.000834226
-6.32395 -0.0257942 -0.000842907
-6.30304 -0.0259711 -0.000851704
-6.28216 -0.0261496 -0.000860604
-6.26132 -0.0263297 -0.000869625
-6.24051 -0.0265114 -0.000878753
-6.21972 -0.0266948 -0.000888004
-6.19897 -0.0268798 -0.000897367
-6.17824 -0.0270666 -0.000906857
-6.15755 -0.027255 -0.000916461
-6.13688 -0.0274451 -0.000926198
-6.11625 -0.027637 -0.000936053
-6.09564 -0.0278307 -0.000946044
-6.07506 -0.0280261 -0.000956157
-6.05451 -0.0282234 -0.000966411
-6.03398 -0.0284225 -0.000976792
-6.01349 -0.0286235 -0.000987318
-5.99302 -0.0288264 -0.000997976
-5.97258 -0.0290312 -0.00100878
-5.95216 -0.029238 -0.00101973
-5.93178 -0.0294467 -0.00103082
-5.91142 -0.0296574 -0.00104206
-5.89108 -0.0298702 -0.00105346
-5.87077 -0.0300849 -0.00106501
-5.85049 -0.0303018 -0.00107672
-5.83023 -0.0305208 -0.00108858
-5.81 -0.0307419 -0.00110061
-5.7898 -0.0309652 -0.0011128
-5.76961 -0.0311906 -0.00112517
-5.74946 -0.0314183 -0.0011377
-5.72933 -0.0316483 -0.00115041
-5.70922 -0.0318805 -0.00116329
-5.68913 -0.032115 -0.00117636
-5.66907 -0.0323519 -0.0011896
-5.64904 -0.0325912 -0.00120304
-5.62903 -0.0328329 -0.00121666
-5.60904 -0.0330771 -0.00123049
-5.58907 -0.0333237 -0.0012445
-5.56913 -0.0335729 -0.00125873
-5.54921 -0.0338246 -0.00127314
-5.52931 -0.0340789 -0.00128778
-5.50944 -0.0343359 -0.00130262
-5.48958 -0.0345955 -0.00131769
-5.46975 -0.0348578 -0.00133296
-5.44994 -0.0351229 -0.00134847
-5.43016 -0.0353907 -0.0013642
-5.41039 -0.0356614 -0.00138017
-5.39065 -0.035935 -0.00139637
-5.37092 -0.0362114 -0.00141282
-5.35122 -0.0364909 -0.00142951
-5.33154 -0.0367733 -0.00144646
-5.31188 -0.0370587 -0.00146365
-5.29224 -0.0373473 -0.00148112
-5.27262 -0.037639 -0.00149884
-5.25302 -0.0379339 -0.00151685
-5.23344 -0.038232 -0.00153512
-5.21388 -0.0385334 -0.00155368
-5.19434 -0.0388381 -0.00157252
-5.17482 -0.0391462 -0.00159167
-5.15532 -0.0394577 -0.0016111
-5.13584 -0.0397728 -0.00163085
-5.11638 -0.0400913 -0.0016509
-5.09694 -0.0404135 -0.00167128
-5.07751 -0.0407393 -0.00169198
-5.05811 -0.0410689 -0.00171302
-5.03872 -0.0414022 -0.00173438
-5.01935 -0.0417393 -0.0017561
-5 -0.0420804 -0.00177816
-4.98067 -0.0424253 -0.0018006
-4.96136 -0.0427744 -0.00182339
-4.94206 -0.0431274 -0.00184657
-4.92278 -0.0434847 -0.00187011
-4.90352 -0.0438461 -0.00189407
-4.88428 -0.0442119 -0.00191841
-4.86505 -0.044582 -0.00194318
-4.84584 -0.0449565 -0.00196834
-4.82665 -0.0453355 -0.00199395
-4.80748 -0.0457192 -0.00201998
-4.78832 -0.0461074 -0.00204648
-4.76918 -0.0465004 -0.00207341
-4.75005 -0.0468982 -0.00210084
-4.73095 -0.047301 -0.00212871
-4.71185 -0.0477086 -0.0021571
-4.69278 -0.0481214 -0.00218597
-4.67372 -0.0485393 -0.00221537
-4.65468 -0.0489625 -0.00224527
-4.63565 -0.049391 -0.00227573
-4.61664 -0.0498249 -0.00230672
-4.59764 -0.0502643 -0.00233829
-4.57866 -0.0507094 -0.00237042
-4.55969 -0.0511602 -0.00240316
-4.54074 -0.0516168 -0.00243648
-4.52181 -0.0520794 -0.00247044
-4.50289 -0.052548 -0.00250502
-4.48398 -0.0530227 -0.00254027
-4.46509 -0.0535037 -0.00257616
-4.44622 -0.0539911 -0.00261277
-4.42736 -0.054485 -0.00265005
-4.40851 -0.0549854 -0.00268808
-4.38968 -0.0554927 -0.00272682
-4.37086 -0.0560068 -0.00276635
-4.35206 -0.0565279 -0.00280663
-4.33327 -0.0570561 -0.00284774
-4.31449 -0.0575916 -0.00288965
-4.29573 -0.0581345 -0.00293243
-4.27698 -0.058685 -0.00297606
-4.25825 -0.0592431 -0.00302061
-4.23953 -0.0598092 -0.00306605
-4.22082 -0.0603832 -0.00311248
-4.20213 -0.0609654 -0.00315985
-4.18345 -0.0615559 -0.00320825
-4.16478 -0.0621549 -0.00325767
-4.14613 -0.0627627 -0.00330818
-4.12749 -0.0633792 -0.00335977
-4.10886 -0.0640048 -0.00341253
-4.09024 -0.0646396 -0.00346643
-4.07164 -0.0652839 -0.00352158
-4.05305 -0.0659377 -0.00357794
-4.03447 -0.0666014 -0.00363565
-4.01591 -0.0672751 -0.00369465
-3.99736 -0.067959 -0.00375509
-3.97882 -0.0686534 -0.00381693
-3.96029 -0.0693585 -0.0038803
-3.94177 -0.0700745 -0.00394519
-3.92327 -0.0708017 -0.00401172
-3.90478 -0.0715403 -0.00407988
-3.8863 -0.0722906 -0.00414983
-3.86783 -0.0730528 -0.00422154
-3.84937 -0.0738272 -0.00429519
-3.83093 -0.0746142 -0.00437076
-3.81249 -0.0754139 -0.00444842
-3.79407 -0.0762266 -0.00452819
-3.77566 -0.0770528 -0.00461026
-3.75726 -0.0778927 -0.00469463
-3.73887 -0.0787465 -0.00478152
-3.72049 -0.0796148 -0.00487096
-3.70213 -0.0804977 -0.00496318
-3.68377 -0.0813957 -0.00505821
-3.66543 -0.0823091 -0.00515634
-3.64709 -0.0832382 -0.00525761
-3.62877 -0.0841836 -0.00536233
-3.61046 -0.0851455 -0.00547058
-3.59215 -0.0861243 -0.00558271
-3.57386 -0.0871205 -0.00569883
-3.55558 -0.0881345 -0.00581933
-3.53731 -0.0891666 -0.00594437
-3.51905 -0.0902173 -0.0060744
-3.5008 -0.0912871 -0.00620963
-3.48256 -0.0923762 -0.00635057
-3.46433 -0.0934852 -0.0064975
-3.4461 -0.0946144 -0.00665101
-3.42789 -0.0957641 -0.00681145
-3.40969 -0.0969348 -0.0069795
-3.3915 -0.0981267 -0.00715557
-3.37332 -0.0993401 -0.00734046
-3.35515 -0.100575 -0.00753465
-3.33698 -0.101832 -0.00773901
-3.31883 -0.10311 -0.0079541
-3.30069 -0.104411 -0.00818081
-3.28255 -0.105732 -0.0084197
-3.26443 -0.107075 -0.00867166
-3.24631 -0.108438 -0.00893711
-3.2282 -0.10982 -0.00921675
-3.2101 -0.111221 -0.0095107
-3.19201 -0.112639 -0.00981921
-3.17393 -0.114074 -0.0101418
-3.15586 -0.115523 -0.010478
-3.1378 -0.116985 -0.0108264
-3.11974 -0.118458 -0.0111854
-3.1017 -0.119943 -0.0115523
-3.08366 -0.121437 -0.0119245
-3.06563 -0.122942 -0.0122982
-3.04761 -0.124457 -0.0126699
-3.0296 -0.125986 -0.0130353
-3.01159 -0.127531 -0.013391
-2.9936 -0.129095 -0.0137336
-2.97561 -0.130685 -0.0140607
-2.95763 -0.132305 -0.0143707
-2.93966 -0.133961 -0.0146635
-2.9217 -0.135658 -0.0149395
-2.90374 -0.137403 -0.0152007
-2.88579 -0.139199 -0.0154493
-2.86785 -0.14105 -0.0156885
-2.84992 -0.142961 -0.0159214
-2.83199 -0.144934 -0.0161516
-2.81408 -0.14697 -0.0163821
-2.79617 -0.149072 -0.0166163
-2.77826 -0.15124 -0.0168567
-2.76037 -0.153476 -0.0171061
-2.74248 -0.15578 -0.0173664
-2.7246 -0.158154 -0.0176398
-2.70673 -0.160598 -0.0179275
-2.68886 -0.163113 -0.0182313
-2.671 -0.165701 -0.0185521
-2.65315 -0.168362 -0.0188914
-2.63531 -0.171099 -0.0192497
-2.61747 -0.173912 -0.0196285
-2.59964 -0.176804 -0.0200281
-2.58182 -0.179777 -0.0204499
-2.564 -0.182833 -0.0208943
-2.54619 -0.185974 -0.0213627
-2.52838 -0.189204 -0.0218555
-2.51059 -0.192524 -0.0223742
-2.49279 -0.195939 -0.0229194
-2.47501 -0.199451 -0.0234928
-2.45723 -0.203064 -0.024095
-2.43946 -0.206782 -0.0247279
-2.42169 -0.210609 -0.0253924
-2.40394 -0.214549 -0.0260906
-2.38618 -0.218606 -0.0268235
-2.36844 -0.222786 -0.0275937
-2.3507 -0.227093 -0.0284023
-2.33296 -0.231533 -0.0292524
-2.31523 -0.236112 -0.0301452
-2.29751 -0.240835 -0.0310843
-2.27979 -0.24571 -0.0320715
-2.26208 -0.250742 -0.0331106
-2.24438 -0.255939 -0.0342038
-2.22668 -0.261309 -0.0353556
-2.20898 -0.26686 -0.0365688
-2.19129 -0.2726 -0.0378485
-2.17361 -0.27854 -0.0391981
-2.15593 -0.284687 -0.0406237
-2.13826 -0.291054 -0.0421294
-2.1206 -0.297651 -0.0437222
-2.10294 -0.304489 -0.0454073
-2.08528 -0.311582 -0.047193
-2.06763 -0.318944 -0.0490855
-2.04998 -0.326587 -0.0510947
-2.03234 -0.334529 -0.0532285
-2.01471 -0.342784 -0.0554986
-1.99708 -0.351372 -0.0579146
-1.97945 -0.360311 -0.0604909
-1.96183 -0.369621 -0.0632394
-1.94422 -0.379324 -0.0661774
-1.92661 -0.389444 -0.0693201
-1.909 -0.400005 -0.0726886
-1.8914 -0.411035 -0.0763019
-1.87381 -0.422564 -0.0801864
-1.85622 -0.434622 -0.0843662
-1.83863 -0.447243 -0.088874
-1.82105 -0.460464 -0.093741
-1.80347 -0.474323 -0.0990084
-1.7859 -0.488865 -0.104716
-1.76833 -0.504132 -0.110917
-1.75076 -0.520176 -0.117664
-1.7332 -0.537047 -0.125023
-1.71565 -0.554804 -0.133065
-1.69809 -0.573504 -0.141877
-1.68055 -0.593213 -0.151551
-1.663 -0.613998 -0.162202
-1.64546 -0.635931 -0.173955
-1.62793 -0.659083 -0.186962
-1.6104 -0.683534 -0.201391
-1.59287 -0.709357 -0.217449
-1.57535 -0.73663 -0.235364
-1.55783 -0.765417 -0.255415
-1.54031 -0.795784 -0.277916
-1.5228 -0.827768 -0.303247
-1.50529 -0.861392 -0.331836
-1.48779 -0.896628 -0.364202
-1.47029 -0.933407 -0.400927
-1.45279 -0.971557 -0.442702
-1.4353 -1.01082 -0.4903
-1.41781 -1.05075 -0.544613
-1.40032 -1.09074 -0.606604
-1.38284 -1.12984 -0.677329
-1.36536 -1.1668 -0.757839
-1.34788 -1.19989 -0.849142
-1.33041 -1.22692 -0.952018
-1.31293 -1.24505 -1.06686
-1.29547 -1.25099 -1.19335
-1.278 -1.24098 -1.33021
-1.26054 -1.21131 -1.47482
-1.24308 -1.15863 -1.62309
-1.22563 -1.08088 -1.7695
-1.20818 -0.977803 -1.90752
-1.19073 -0.851606 -2.03058
-1.17328 -0.706758 -2.13299
-1.15584 -0.549579 -2.21122
-1.1384 -0.386964 -2.26414
-1.12096 -0.225349 -2.29331
-1.10353 -0.0696482 -2.302
-1.08609 0.0771277 -2.2946
-1.06866 0.213889 -2.27542
-1.05124 0.341112 -2.24832
-1.03381 0.460291 -2.21597
-1.01639 0.573485 -2.18003
-0.998969 0.682742 -2.14087
-0.981551 0.789843 -2.098
-0.964136 0.895823 -2.05004
-0.946723 1.00094 -1.99529
-0.929312 1.10435 -1.93188
-0.911904 1.20438 -1.85842
-0.894497 1.2985 -1.77416
-0.877093 1.38393 -1.67949
-0.859691 1.45791 -1.57581
-0.842291 1.51838 -1.46555
-0.824893 1.56407 -1.35172
-0.807497 1.5949 -1.2375
-0.790103 1.61159 -1.12583
-0.77271 1.6157 -1.01911
-0.75532 1.60913 -0.919114
-0.737931 1.59401 -0.826861
-0.720544 1.57231 -0.742852
-0.703159 1.54589 -0.667061
-0.685776 1.51627 -0.599198
-0.668394 1.48473 -0.53871
-0.651013 1.45225 -0.484993
-0.633635 1.4196 -0.437344
-0.616257 1.38731 -0.395126
-0.598881 1.35581 -0.357682
-0.581507 1.32536 -0.324458
-0.564134 1.29613 -0.294907
-0.546762 1.26824 -0.268587
-0.529392 1.24173 -0.245069
-0.512023 1.21663 -0.224016
-0.494655 1.19293 -0.205097
-0.477288 1.17059 -0.188063
-0.459922 1.14958 -0.172661
-0.442558 1.12984 -0.158707
-0.425194 1.11133 -0.146007
-0.407832 1.09399 -0.134429
-0.39047 1.07777 -0.12382
-0.373109 1.0626 -0.114084
-0.355749 1.04845 -0.105104
-0.338391 1.03526 -0.096809
-0.321032 1.02299 -0.0891049
-0.303675 1.0116 -0.0819406
-0.286318 1.00103 -0.0752405
-0.268962 0.991266 -0.0689673
-0.251607 0.982261 -0.0630589
-0.234252 0.973987 -0.0574883
-0.216898 0.966416 -0.0522033
-0.199544 0.95952 -0.0471847
-0.182191 0.953278 -0.0423877
-0.164838 0.947666 -0.0377986
-0.147486 0.942668 -0.0333781
-0.130134 0.938265 -0.0291167
-0.112782 0.934443 -0.0249792
-0.0954304 0.931191 -0.020959
-0.0780791 0.928496 -0.0170236
-0.060728 0.926351 -0.0131686
-0.043377 0.924748 -0.00936346
-0.0260262 0.923682 -0.00560484
-0.00867539 0.92315 -0.00186346
0.00867539 0.92315 0.00186346
0.0260262 0.923682 0.00560484
0.043377 0.924748 0.00936346
0.060728 0.926351 0.0131686
0.0780791 0.928496 0.0170236
0.0954304 0.931191 0.020959
0.112782 0.934443 0.0249792
0.130134 0.938265 0.0291167
0.147486 0.942668 0.0333781
0.164838 0.947666 0.0377986
0.182191 0.953278 0.0423877
0.199544 0.95952 0.0471847
0.216898 0.966416 0.0522033
0.234252 0.973987 0.0574883
0.251607 0.982261 0.0630589
0.268962 0.991266 0.0689673
0.286318 1.00103 0.0752405
0.303675 1.0116 0.0819406
0.321032 1.02299 0.0891049
0.338391 1.03526 0.096809
0.355749 1.04845 0.105104
0.373109 1.0626 0.114084
0.39047 1.07777 0.12382
0.407832 1.09399 0.134429
0.425194 1.11133 0.146007
0.442558 1.12984 0.158707
0.459922 1.14958 0.172661
0.477288 1.17059 0.188063
0.494655 1.19293 0.205097
0.512023 1.21663 0.224016
0.529392 1.24173 0.245069
0.546762 1.26824 0.268587
0.564134 1.29613 0.294907
0.581507 1.32536 0.324458
0.598881 1.35581 0.357682
0.616257 1.38731 0.395126
0.633635 1.4196 0.437344
0.651013 1.45225 0.484993
0.668394 1.48473 0.53871
0.685776 1.51627 0.599198
0.703159 1.54589 0.667061
0.720544 1.57231 0.742852
0.737931 1.59401 0.826861
0.75532 1.60913 0.919114
0.77271 1.6157 1.01911
0.790103 1.61159 1.12583
0.807497 1.5949 1.2375
0.824893 1.56407 1.35172
0.842291 1.51838 1.46555
0.859691 1.45791 1.57581
0.877093 1.38393 1.67949
0.894497 1.2985 1.77416
0.911904 1.20438 1.85842
0.929312 1.10435 1.93188
0.946723 1.00094 1.99529
0.964136 0.895823 2.05004
0.981551 0.789843 2.098
0.998969 0.682742 2.14087
1.01639 0.573485 2.18003
1.03381 0.460291 2.21597
1.05124 0.341112 2.24832
1.06866 0.213889 2.27542
1.08609 0.0771277 2.2946
1.10353 -0.0696482 2.302
1.12096 -0.225349 2.29331
1.1384 -0.386964 2.26414
1.15584 -0.549579 2.21122
1.17328 -0.706758 2.13299
1.19073 -0.851606 2.03058
1.20818 -0.977803 1.90752
1.22563 -1.08088 1.7695
1.24308 -1.15863 1.62309
1.26054 -1.21131 1.47482
1.278 -1.24098 1.33021
1.29547 -1.25099 1.19335
1.31293 -1.24505 1.06686
1.33041 -1.22692 0.952018
1.34788 -1.19989 0.849142
1.36536 -1.1668 0.757839
1.38284 -1.12984 0.677329
1.40032 -1.09074 0.606604
1.41781 -1.05075 0.544613
1.4353 -1.01082 0.4903
1.45279 -0.971557 0.442702
1.47029 -0.933407 0.400927
1.48779 -0.896628 0.364202
1.50529 -0.861392 0.331836
1.5228 -0.827768 0.303247
1.54031 -0.795784 0.277916
1.55783 -0.765417 0.255415
1.57535 -0.73663 0.235364
1.59287 -0.709357 0.217449
1.6104 -0.683534 0.201391
1.62793 -0.659083 0.186962
1.64546 -0.635931 0.173955
1.663 -0.613998 0.162202
1.68055 -0.593213 0.151551
1.69809 -0.573504 0.141877
1.71565 -0.554804 0.133065
1.7332 -0.537047 0.125023
1.75076 -0.520176 0.117664
1.76833 -0.504132 0.110917
1.7859 -0.488865 0.104716
1.80347 -0.474323 0.0990084
1.82105 -0.460464 0.093741
1.83863 -0.447243 0.088874
1.85622 -0.434622 0.0843662
1.87381 -0.422564 0.0801864
1.8914 -0.411035 0.0763019
1.909 -0.400005 0.0726886
1.92661 -0.389444 0.0693201
1.94422 -0.379324 0.0661774
1.96183 -0.369621 0.0632394
1.97945 -0.360311 0.0604909
1.99708 -0.351372 0.0579146
2.01471 -0.342784 0.0554986
2.03234 -0.334529 0.0532285
2.04998 -0.326587 0.0510947
2.06763 -0.318944 0.0490855
2.08528 -0.311582 0.047193
2.10294 -0.304489 0.0454073
2.1206 -0.297651 0.0437222
2.13826 -0.291054 0.0421294
2.15593 -0.284687 0.0406237
2.17361 -0.27854 0.0391981
2.19129 -0.2726 0.0378485
2.20898 -0.26686 0.0365688
2.22668 -0.261309 0.0353556
2.24438 -0.255939 0.0342038
2.26208 -0.250742 0.0331106
2.27979 -0.24571 0.0320715
2.29751 -0.240835 0.0310843
2.31523 -0.236112 0.0301452
2.33296 -0.231533 0.0292524
2.3507 -0.227093 0.0284023
2.36844 -0.222786 0.0275937
2.38618 -0.218606 0.0268235
2.40394 -0.214549 0.0260906
2.42169 -0.210609 0.0253924
2.43946 -0.206782 0.0247279
2.45723 -0.203064 0.024095
2.47501 -0.199451 0.0234928
2.49279 -0.195939 0.0229194
2.51059 -0.192524 0.0223742
2.52838 -0.189204 0.0218555
2.54619 -0.185974 0.0213627
2.564 -0.182833 0.0208943
2.58182 -0.179777 0.0204499
2.59964 -0.176804 0.0200281
2.61747 -0.173912 0.0196285
2.63531 -0.171099 0.0192497
2.65315 -0.168362 0.0188914
2.671 -0.165701 0.0185521
2.68886 -0.163113 0.0182313
2.70673 -0.160598 0.0179275
2.7246 -0.158154 0.0176398
2.74248 -0.15578 0.0173664
2.76037 -0.153476 0.0171061
2.77826 -0.15124 0.0168567
2.79617 -0.149072 0.0166163
2.81408 -0.14697 0.0163821
2.83199 -0.144934 0.0161516
2.84992 -0.142961 0.0159214
2.86785 -0.14105 0.0156885
2.88579 -0.139199 0.0154493
2.90374 -0.137403 0.0152007
2.9217 -0.135658 0.0149395
2.93966 -0.133961 0.0146635
2.95763 -0.132305 0.0143707
2.97561 -0.130685 0.0140607
2.9936 -0.129095 0.0137336
3.01159 -0.127531 0.013391
3.0296 -0.125986 0.0130353
3.04761 -0.124457 0.0126699
3.06563 -0.122942 0.0122982
3.08366 -0.121437 0.0119245
3.1017 -0.119943 0.0115523
3.11974 -0.118458 0.0111854
3.1378 -0.116985 0.0108264
3.15586 -0.115523 0.010478
3.17393 -0.114074 0.0101418
3.19201 -0.112639 0.00981921
3.2101 -0.111221 0.0095107
3.2282 -0.10982 0.00921675
3.24631 -0.108438 0.00893711
3.26443 -0.107075 0.00867166
3.28255 -0.105732 0.0084197
3.30069 -0.104411 0.00818081
3.31883 -0.10311 0.0079541
3.33698 -0.101832 0.00773901
3.35515 -0.100575 0.00753465
3.37332 -0.0993401 0.00734046
3.3915 -0.0981267 0.00715557
3.40969 -0.0969348 0.0069795
3.42789 -0.0957641 0.00681145
3.4461 -0.0946144 0.00665101
3.46433 -0.0934852 0.0064975
3.48256 -0.0923762 0.00635057
3.5008 -0.0912871 0.00620963
3.51905 -0.0902173 0.0060744
3.53731 -0.0891666 0.00594437
3.55558 -0.0881345 0.00581933
3.57386 -0.0871205 0.00569883
3.59215 -0.0861243 0.00558271
3.61046 -0.0851455 0.00547058
3.62877 -0.0841836 0.00536233
3.64709 -0.0832382 0.00525761
3.66543 -0.0823091 0.00515634
3.68377 -0.0813957 0.00505821
3.70213 -0.0804977 0.00496318
3.72049 -0.0796148 0.00487096
3.73887 -0.0787465 0.00478152
3.75726 -0.0778927 0.00469463
3.77566 -0.0770528 0.00461026
3.79407 -0.0762266 0.00452819
3.81249 -0.0754139 0.00444842
3.83093 -0.0746142 0.00437076
3.84937 -0.0738272 0.00429519
3.86783 -0.0730528 0.00422154
3.8863 -0.0722906 0.00414983
3.90478 -0.0715403 0.00407988
3.92327 -0.0708017 0.00401172
3.94177 -0.0700745 0.00394519
3.96029 -0.0693585 0.0038803
3.97882 -0.0686534 0.00381693
3.99736 -0.067959 0.00375509
4.01591 -0.0672751 0.00369465
4.03447 -0.0666014 0.00363565
4.05305 -0.0659377 0.00357794
4.07164 -0.0652839 0.00352158
4.09024 -0.0646396 0.00346643
4.10886 -0.0640048 0.00341253
4.12749 -0.0633792 0.00335977
4.14613 -0.0627627 0.00330818
4.16478 -0.0621549 0.00325767
4.18345 -0.0615559 0.00320825
4.20213 -0.0609654 0.00315985
4.22082 -0.0603832 0.00311248
4.23953 -0.0598092 0.00306605
4.25825 -0.0592431 0.00302061
4.27698 -0.058685 0.00297606
4.29573 -0.0581345 0.00293243
4.31449 -0.0575916 0.00288965
4.33327 -0.0570561 0.00284774
4.35206 -0.0565279 0.00280663
4.37086 -0.0560068 0.00276635
4.38968 -0.0554927 0.00272682
4.40851 -0.0549854 0.00268808
4.42736 -0.054485 0.00265005
4.44622 -0.0539911 0.00261277
4.46509 -0.0535037 0.00257616
4.48398 -0.0530227 0.00254027
4.50289 -0.052548 0.00250502
4.52181 -0.0520794 0.00247044
4.54074 -0.0516168 0.00243648
4.55969 -0.0511602 0.00240316
4.57866 -0.0507094 0.00237042
4.59764 -0.0502643 0.00233829
4.61664 -0.0498249 0.00230672
4.63565 -0.049391 0.00227573
4.65468 -0.0489625 0.00224527
4.67372 -0.0485393 0.00221537
4.69278 -0.0481214 0.00218597
4.71185 -0.0477086 0.0021571
4.73095 -0.047301 0.00212871
4.75005 -0.0468982 0.00210084
4.76918 -0.0465004 0.00207341
4.78832 -0.0461074 0.00204648
4.80748 -0.0457192 0.00201998
4.82665 -0.0453355 0.00199395
4.84584 -0.0449565 0.00196834
4.86505 -0.044582 0.00194318
4.88428 -0.0442119 0.00191841
4.90352 -0.0438461 0.00189407
4.92278 -0.0434847 0.00187011
4.94206 -0.0431274 0.00184657
4.96136 -0.0427744 0.00182339
4.98067 -0.0424253 0.0018006
5 -0.0420804 0.00177816
5.01935 -0.0417393 0.0017561
5.03872 -0.0414022 0.00173438
5.05811 -0.0410689 0.00171302
5.07751 -0.0407393 0.00169198
5.09694 -0.0404135 0.00167128
5.11638 -0.0400913 0.0016509
5.13584 -0.0397728 0.00163085
5.15532 -0.0394577 0.0016111
5.17482 -0.0391462 0.00159167
5.19434 -0.0388381 0.00157252
5.21388 -0.0385334 0.00155368
5.23344 -0.038232 0.00153512
5.25302 -0.0379339 0.00151685
5.27262 -0.037639 0.00149884
5.29224 -0.0373473 0.00148112
5.31188 -0.0370587 0.00146365
5.33154 -0.0367733 0.00144646
5.35122 -0.0364909 0.00142951
5.37092 -0.0362114 0.00141282
5.39065 -0.035935 0.00139637
5.41039 -0.0356614 0.00138017
5.43016 -0.0353907 0.0013642
5.44994 -0.0351229 0.00134847
5.46975 -0.0348578 0.00133296
5.48958 -0.0345955 0.00131769
5.50944 -0.0343359 0.00130262
5.52931 -0.0340789 0.00128778
5.54921 -0.0338246 0.00127314
5.56913 -0.0335729 0.00125873
5.58907 -0.0333237 0.0012445
5.60904 -0.0330771 0.00123049
5.62903 -0.0328329 0.00121666
5.64904 -0.0325912 0.00120304
5.66907 -0.0323519 0.0011896
5.68913 -0.032115 0.00117636
5.70922 -0.0318805 0.00116329
5.72933 -0.0316483 0.00115041
5.74946 -0.0314183 0.0011377
5.76961 -0.0311906 0.00112517
5.7898 -0.0309652 0.0011128
5.81 -0.0307419 0.00110061
5.83023 -0.0305208 0.00108858
5.85049 -0.0303018 0.00107672
5.87077 -0.0300849 0.00106501
5.89108 -0.0298702 0.00105346
5.91142 -0.0296574 0.00104206
5.93178 -0.0294467 0.00103082
5.95216 -0.029238 0.00101973
5.97258 -0.0290312 0.00100878
5.99302 -0.0288264 0.000997976
6.01349 -0.0286235 0.000987318
6.03398 -0.0284225 0.000976792
6.05451 -0.0282234 0.000966411
6.07506 -0.0280261 0.000956157
6.09564 -0.0278307 0.000946044
6.11625 -0.027637 0.000936053
6.13688 -0.0274451 0.000926198
6.15755 -0.027255 0.000916461
6.17824 -0.0270666 0.000906857
6.19897 -0.0268798 0.000897367
6.21972 -0.0266948 0.000888004
6.24051 -0.0265114 0.000878753
6.26132 -0.0263297 0.000869625
6.28216 -0.0261496 0.000860604
6.30304 -0.0259711 0.000851704
6.32395 -0.0257942 0.000842907
6.34489 -0.0256188 0.000834226
6.36586 -0.025445 0.000825646
6.38686 -0.0252727 0.000817178
6.40789 -0.0251019 0.000808807
6.42896 -0.0249326 0.000800546
6.45006 -0.0247647 0.000792379
6.47119 -0.0245983 0.000784317
6.49236 -0.0244333 0.000776347
6.51356 -0.0242697 0.00076848
6.5348 -0.0241076 0.000760701
6.55607 -0.0239468 0.000753021
6.57737 -0.0237873 0.000745428
6.59871 -0.0236292 0.000737931
6.62008 -0.0234725 0.000730516
6.6415 -0.023317 0.000723196
6.66294 -0.0231628 0.000715956
6.68443 -0.02301 0.000708807
6.70595 -0.0228583 0.000701736
6.72751 -0.022708 0.000694753
6.74911 -0.0225588 0.000687847
6.77074 -0.0224109 0.000681025
6.79241 -0.0222642 0.000674278
6.81413 -0.0221186 0.000667613
6.83588 -0.0219743 0.00066102
6.85767 -0.0218311 0.000654507
6.8795 -0.021689 0.000648063
6.90138 -0.0215481 0.000641698
6.92329 -0.0214083 0.000635401
6.94524 -0.0212696 0.000629179
6.96724 -0.021132 0.000623022
6.98928 -0.0209955 0.00061694
7.01137 -0.0208601 0.00061092
7.03349 -0.0207257 0.000604973
7.05566 -0.0205924 0.000599087
7.07788 -0.02046 0.000593271
7.10014 -0.0203287 0.000587514
7.12244 -0.0201984 0.000581825
7.14479 -0.0200692 0.000576195
7.16719 -0.0199408 0.00057063
7.18963 -0.0198135 0.000565121
7.21213 -0.0196871 0.000559677
7.23467 -0.0195617 0.000554287
7.25725 -0.0194372 0.00054896
7.27989 -0.0193136 0.000543686
7.30258 -0.019191 0.000538472
7.32532 -0.0190692 0.00053331
7.34811 -0.0189484 0.000528207
7.37095 -0.0188284 0.000523154
7.39384 -0.0187093 0.000518159
7.41679 -0.0185911 0.000513212
7.43978 -0.0184737 0.000508321
7.46284 -0.0183572 0.000503477
7.48595 -0.0182415 0.000498687
7.50911 -0.0181266 0.000493944
7.53233 -0.0180125 0.000489253
7.55561 -0.0178993 0.000484607
7.57894 -0.0177868 0.000480013
7.60234 -0.0176751 0.000475461
7.62579 -0.0175642 0.00047096
7.64931 -0.0174541 0.000466501
7.67288 -0.0173447 0.000462091
7.69652 -0.0172361 0.000457722
7.72022 -0.0171282 0.0004534
7.74398 -0.0170211 0.000449118
7.76781 -0.0169147 0.000444882
7.7917 -0.016809 0.000440685
7.81566 -0.0167039 0.000436533
7.83968 -0.0165996 0.000432419
7.86378 -0.016496 0.000428348
7.88794 -0.0163931 0.000424314
7.91217 -0.0162908 0.000420322
7.93648 -0.0161892 0.000416366
7.96085 -0.0160883 0.000412451
7.9853 -0.015988 0.000408571
8.00983 -0.0158883 0.000404732
8.03443 -0.0157893 0.000400926
8.0591 -0.0156909 0.000397159
8.08386 -0.0155931 0.000393425
8.10869 -0.0154959 0.000389729
8.13361 -0.0153993 0.000386065
8.1586 -0.0153033 0.000382438
8.18368 -0.0152079 0.000378842
8.20884 -0.0151131 0.000375282
8.23409 -0.0150189 0.000371752
8.25943 -0.0149252 0.000368257
8.28486 -0.0148321 0.000364791
8.31038 -0.0147395 0.00036136
8.33598 -0.0146474 0.000357957
8.36169 -0.0145559 0.000354588
8.38748 -0.0144649 0.000351245
8.41338 -0.0143745 0.000347936
8.43937 -0.0142845 0.000344652
8.46547 -0.014195 0.000341401
8.49166 -0.0141061 0.000338175
8.51797 -0.0140176 0.00033498
8.54437 -0.0139296 0.00033181
8.57089 -0.0138421 0.000328671
8.59752 -0.013755 0.000325555
8.62426 -0.0136684 0.000322468
8.65112 -0.0135823 0.000319405
8.67809 -0.0134966 0.00031637
8.70518 -0.0134113 0.000313358
8.7324 -0.0133265 0.000310373
8.75974 -0.0132421 0.000307411
8.78721 -0.0131581 0.000304475
8.81482 -0.0130745 0.00030156
8.84255 -0.0129913 0.000298671
8.87042 -0.0129085 0.000295802
8.89844 -0.0128261 0.000292959
8.92659 -0.0127441 0.000290136
8.9549 -0.0126624 0.000287336
8.98335 -0.012581 0.000284556
9.01196 -0.0125001 0.0002818
9.04073 -0.0124194 0.000279061
9.06966 -0.0123391 0.000276346
9.09875 -0.0122592 0.000273647
9.12802 -0.0121795 0.000270971
9.15746 -0.0121002 0.000268312
9.18709 -0.0120211 0.000265674
9.2169 -0.0119423 0.000263052
9.2469 -0.0118638 0.00026045
9.27709 -0.0117856 0.000257864
9.30749 -0.0117076 0.000255297
9.3381 -0.0116299 0.000252744
9.36893 -0.0115524 0.000250211
9.39998 -0.0114751 0.000247691
9.43125 -0.0113981 0.000245189
9.46277 -0.0113212 0.0002427
9.49453 -0.0112446 0.000240228
9.52655 -0.0111681 0.000237767
9.55883 -0.0110917 0.000235324
9.59138 -0.0110156 0.00023289
9.62422 -0.0109395 0.000230472
9.65735 -0.0108636 0.000228064
9.69079 -0.0107877 0.00022567
9.72455 -0.010712 0.000223285
9.75865 -0.0106363 0.000220913
9.79309 -0.0105606 0.000218548
9.8279 -0.010485 0.000216195
9.8631 -0.0104094 0.000213848
9.89869 -0.0103337 0.000211511
9.93471 -0.010258 0.000209179
9.97117 -0.0101822 0.000206855
10.0081 -0.0101062 0.000204534
10.0455 -0.0100301 0.00020222
10.0835 -0.00995387 0.000199906
10.122 -0.00987736 0.000197597
10.1611 -0.00980057 0.000195286
10.2008 -0.00972345 0.000192977
10.2412 -0.00964594 0.000190664
10.2824 -0.00956797 0.000188348
10.3244 -0.00948947 0.000186024
10.3672 -0.00941035 0.000183694
10.4109 -0.0093305 0.00018135
10.4557 -0.00924981 0.000178995
10.5017 -0.00916814 0.000176619
10.5489 -0.00908532 0.000174223
10.5976 -0.00900113 0.000171796
10.6479 -0.00891531 0.000169337
10.7002 -0.00882754 0.000166831
10.7547 -0.00873737 0.000164273
10.8119 -0.00864419 0.000161641
10.8724 -0.00854716 0.000158919
10.9373 -0.00844495 0.000156065
11.0083 -0.00833537 0.000153028
11.0884 -0.0082141 0.000149686
11.1861 -0.00806976 0.000145747


==> anc/HERMITE/GAMMA02/GRp_FRG.txt <==
-11.1861 -0.00807741 -0.000146021
-11.0884 -0.00822201 -0.000149972
-11.0083 -0.0083435 -0.000153324
-10.9373 -0.0084533 -0.000156371
-10.8724 -0.0085557 -0.000159234
-10.8119 -0.00865293 -0.000161965
-10.7547 -0.00874628 -0.000164606
-10.7002 -0.00883664 -0.000167173
-10.6479 -0.00892459 -0.000169686
-10.5976 -0.00901058 -0.000172154
-10.5489 -0.00909495 -0.000174589
-10.5017 -0.00917795 -0.000176994
-10.4557 -0.00925979 -0.000179378
-10.4109 -0.00934065 -0.000181742
-10.3672 -0.00942067 -0.000184094
-10.3244 -0.00949997 -0.000186432
-10.2824 -0.00957864 -0.000188764
-10.2412 -0.00965678 -0.000191089
-10.2008 -0.00973446 -0.000193411
-10.1611 -0.00981176 -0.000195729
-10.122 -0.00988872 -0.000198048
-10.0835 -0.0099654 -0.000200366
-10.0455 -0.0100418 -0.000202687
-10.0081 -0.0101181 -0.000205011
-9.97117 -0.0101942 -0.00020734
-9.93471 -0.0102702 -0.000209673
-9.89869 -0.0103461 -0.000212014
-9.8631 -0.010422 -0.000214361
-9.8279 -0.0104978 -0.000216717
-9.79309 -0.0105736 -0.000219079
-9.75865 -0.0106494 -0.000221453
-9.72455 -0.0107253 -0.000223836
-9.69079 -0.0108012 -0.00022623
-9.65735 -0.0108773 -0.000228634
-9.62422 -0.0109534 -0.000231052
-9.59138 -0.0110296 -0.00023348
-9.55883 -0.011106 -0.000235923
-9.52655 -0.0111825 -0.000238377
-9.49453 -0.0112592 -0.000240847
-9.46277 -0.011336 -0.00024333
-9.43125 -0.0114131 -0.000245829
-9.39998 -0.0114903 -0.000248341
-9.36893 -0.0115678 -0.000250872
-9.3381 -0.0116455 -0.000253416
-9.30749 -0.0117234 -0.000255979
-9.27709 -0.0118016 -0.000258557
-9.2469 -0.01188 -0.000261155
-9.2169 -0.0119587 -0.000263768
-9.18709 -0.0120377 -0.000266402
-9.15746 -0.012117 -0.000269052
-9.12802 -0.0121966 -0.000271723
-9.09875 -0.0122765 -0.000274412
-9.06966 -0.0123567 -0.000277122
-9.04073 -0.0124372 -0.00027985
-9.01196 -0.0125181 -0.000282601
-8.98335 -0.0125993 -0.000285371
-8.9549 -0.0126808 -0.000288164
-8.92659 -0.0127627 -0.000290977
-8.89844 -0.012845 -0.000293814
-8.87042 -0.0129277 -0.000296672
-8.84255 -0.0130107 -0.000299554
-8.81482 -0.0130942 -0.000302457
-8.78721 -0.013178 -0.000305386
-8.75974 -0.0132623 -0.000308337
-8.7324 -0.0133469 -0.000311314
-8.70518 -0.013432 -0.000314314
-8.67809 -0.0135176 -0.000317341
-8.65112 -0.0136035 -0.000320391
-8.62426 -0.0136899 -0.000323469
-8.59752 -0.0137768 -0.000326572
-8.57089 -0.0138641 -0.000329704
-8.54437 -0.0139519 -0.00033286
-8.51797 -0.0140402 -0.000336046
-8.49166 -0.0141289 -0.000339258
-8.46547 -0.0142182 -0.0003425
-8.43937 -0.0143079 -0.000345769
-8.41338 -0.0143982 -0.00034907
-8.38748 -0.0144889 -0.000352397
-8.36169 -0.0145802 -0.000355757
-8.33598 -0.014672 -0.000359146
-8.31038 -0.0147644 -0.000362567
-8.28486 -0.0148573 -0.000366017
-8.25943 -0.0149507 -0.000369501
-8.23409 -0.0150448 -0.000373016
-8.20884 -0.0151393 -0.000376565
-8.18368 -0.0152345 -0.000380145
-8.1586 -0.0153302 -0.000383761
-8.13361 -0.0154265 -0.000387409
-8.10869 -0.0155234 -0.000391094
-8.08386 -0.015621 -0.000394812
-8.0591 -0.0157191 -0.000398567
-8.03443 -0.0158178 -0.000402356
-8.00983 -0.0159172 -0.000406184
-7.9853 -0.0160172 -0.000410046
-7.96085 -0.0161179 -0.000413949
-7.93648 -0.0162192 -0.000417887
-7.91217 -0.0163212 -0.000421866
-7.88794 -0.0164238 -0.000425883
-7.86378 -0.0165272 -0.000429941
-7.83968 -0.0166312 -0.000434037
-7.81566 -0.0167359 -0.000438176
-7.7917 -0.0168413 -0.000442354
-7.76781 -0.0169474 -0.000446577
-7.74398 -0.0170542 -0.000450839
-7.72022 -0.0171618 -0.000455148
-7.69652 -0.0172701 -0.000459497
-7.67288 -0.0173791 -0.000463893
-7.64931 -0.0174889 -0.000468332
-7.62579 -0.0175995 -0.000472819
-7.60234 -0.0177108 -0.00047735
-7.57894 -0.0178229 -0.00048193
-7.55561 -0.0179358 -0.000486555
-7.53233 -0.0180496 -0.000491231
-7.50911 -0.0181641 -0.000495953
-7.48595 -0.0182794 -0.000500728
-7.46284 -0.0183956 -0.00050555
-7.43978 -0.0185126 -0.000510425
-7.41679 -0.0186305 -0.00051535
-7.39384 -0.0187492 -0.00052033
-7.37095 -0.0188688 -0.00052536
-7.34811 -0.0189893 -0.000530447
-7.32532 -0.0191106 -0.000535586
-7.30258 -0.0192329 -0.000540784
-7.27989 -0.0193561 -0.000546034
-7.25725 -0.0194802 -0.000551345
-7.23467 -0.0196052 -0.000556711
-7.21213 -0.0197312 -0.000562138
-7.18963 -0.0198582 -0.000567622
-7.16719 -0.0199861 -0.00057317
-7.14479 -0.0201149 -0.000578775
-7.12244 -0.0202448 -0.000584446
-7.10014 -0.0203757 -0.000590177
-7.07788 -0.0205076 -0.000595976
-7.05566 -0.0206405 -0.000601836
-7.03349 -0.0207745 -0.000607765
-7.01137 -0.0209095 -0.000613758
-6.98928 -0.0210456 -0.000619822
-6.96724 -0.0211827 -0.000625951
-6.94524 -0.021321 -0.000632154
-6.92329 -0.0214603 -0.000638424
-6.90138 -0.0216008 -0.00064477
-6.8795 -0.0217424 -0.000651185
-6.85767 -0.0218851 -0.000657678
-6.83588 -0.022029 -0.000664243
-6.81413 -0.022174 -0.000670888
-6.79241 -0.0223203 -0.000677606
-6.77074 -0.0224677 -0.000684407
-6.74911 -0.0226164 -0.000691284
-6.72751 -0.0227663 -0.000698246
-6.70595 -0.0229174 -0.000705287
-6.68443 -0.0230698 -0.000712414
-6.66294 -0.0232235 -0.000719623
-6.6415 -0.0233784 -0.000726922
-6.62008 -0.0235347 -0.000734305
-6.59871 -0.0236923 -0.00074178
-6.57737 -0.0238512 -0.000749342
-6.55607 -0.0240115 -0.000756999
-6.5348 -0.0241732 -0.000764745
-6.51356 -0.0243362 -0.000772589
-6.49236 -0.0245007 -0.000780526
-6.47119 -0.0246665 -0.000788564
-6.45006 -0.0248338 -0.000796697
-6.42896 -0.0250026 -0.000804935
-6.40789 -0.0251729 -0.00081327
-6.38686 -0.0253446 -0.000821714
-6.36586 -0.0255179 -0.000830259
-6.34489 -0.0256927 -0.000838916
-6.32395 -0.025869 -0.000847677
-6.30304 -0.026047 -0.000856554
-6.28216 -0.0262265 -0.000865538
-6.26132 -0.0264076 -0.000874641
-6.24051 -0.0265904 -0.000883856
-6.21972 -0.0267749 -0.000893193
-6.19897 -0.026961 -0.000902646
-6.17824 -0.0271488 -0.000912225
-6.15755 -0.0273383 -0.000921923
-6.13688 -0.0275296 -0.000931752
-6.11625 -0.0277226 -0.000941704
-6.09564 -0.0279175 -0.000951791
-6.07506 -0.0281141 -0.000962005
-6.05451 -0.0283126 -0.000972359
-6.03398 -0.028513 -0.000982845
-6.01349 -0.0287152 -0.000993475
-5.99302 -0.0289194 -0.00100424
-5.97258 -0.0291255 -0.00101516
-5.95216 -0.0293335 -0.00102621
-5.93178 -0.0295436 -0.00103743
-5.91142 -0.0297557 -0.00104878
-5.89108 -0.0299698 -0.0010603
-5.87077 -0.030186 -0.00107197
-5.85049 -0.0304042 -0.0010838
-5.83023 -0.0306247 -0.00109579
-5.81 -0.0308472 -0.00110795
-5.7898 -0.031072 -0.00112027
-5.76961 -0.031299 -0.00113277
-5.74946 -0.0315282 -0.00114544
-5.72933 -0.0317597 -0.00115829
-5.70922 -0.0319935 -0.00117131
-5.68913 -0.0322297 -0.00118452
-5.66907 -0.0324683 -0.00119792
-5.64904 -0.0327092 -0.00121151
-5.62903 -0.0329526 -0.00122529
-5.60904 -0.0331985 -0.00123927
-5.58907 -0.0334469 -0.00125344
-5.56913 -0.0336979 -0.00126783
-5.54921 -0.0339514 -0.00128242
-5.52931 -0.0342076 -0.00129722
-5.50944 -0.0344664 -0.00131224
-5.48958 -0.0347279 -0.00132748
-5.46975 -0.0349922 -0.00134294
-5.44994 -0.0352592 -0.00135864
-5.43016 -0.0355291 -0.00137456
-5.41039 -0.0358018 -0.00139072
-5.39065 -0.0360775 -0.00140712
-5.37092 -0.0363561 -0.00142377
-5.35122 -0.0366377 -0.00144067
-5.33154 -0.0369223 -0.00145783
-5.31188 -0.03721 -0.00147524
-5.29224 -0.0375008 -0.00149293
-5.27262 -0.0377949 -0.00151088
-5.25302 -0.0380921 -0.00152912
-5.23344 -0.0383926 -0.00154763
-5.21388 -0.0386965 -0.00156643
-5.19434 -0.0390037 -0.00158552
-5.17482 -0.0393143 -0.00160492
-5.15532 -0.0396285 -0.00162462
-5.13584 -0.0399461 -0.00164463
-5.11638 -0.0402674 -0.00166496
-5.09694 -0.0405923 -0.00168562
-5.07751 -0.0409209 -0.00170661
-5.05811 -0.0412533 -0.00172794
-5.03872 -0.0415895 -0.00174961
-5.01935 -0.0419296 -0.00177164
-5 -0.0422736 -0.00179402
-4.98067 -0.0426217 -0.00181678
-4.96136 -0.0429738 -0.00183991
-4.94206 -0.0433301 -0.00186343
-4.92278 -0.0436906 -0.00188734
-4.90352 -0.0440554 -0.00191166
-4.88428 -0.0444245 -0.00193637
-4.86505 -0.044798 -0.00196152
-4.84584 -0.0451761 -0.00198709
-4.82665 -0.0455587 -0.00201311
-4.80748 -0.045946 -0.00203957
-4.78832 -0.046338 -0.0020665
-4.76918 -0.0467348 -0.00209388
-4.75005 -0.0471365 -0.00212177
-4.73095 -0.0475431 -0.00215013
-4.71185 -0.0479549 -0.00217901
-4.69278 -0.0483718 -0.00220839
-4.67372 -0.0487939 -0.00223832
-4.65468 -0.0492214 -0.00226878
-4.63565 -0.0496543 -0.00229981
-4.61664 -0.0500927 -0.00233139
-4.59764 -0.0505367 -0.00236358
-4.57866 -0.0509865 -0.00239635
-4.55969 -0.051442 -0.00242975
-4.54074 -0.0519035 -0.00246376
-4.52181 -0.0523711 -0.00249845
-4.50289 -0.0528448 -0.00253378
-4.48398 -0.0533248 -0.00256982
-4.46509 -0.0538111 -0.00260654
-4.44622 -0.0543039 -0.00264401
-4.42736 -0.0548034 -0.00268221
-4.40851 -0.0553096 -0.00272119
-4.38968 -0.0558227 -0.00276094
-4.37086 -0.0563427 -0.00280153
-4.35206 -0.05687 -0.00284293
-4.33327 -0.0574044 -0.00288523
-4.31449 -0.0579463 -0.0029284
-4.29573 -0.0584958 -0.00297251
-4.27698 -0.059053 -0.00301755
-4.25825 -0.059618 -0.00306361
-4.23953 -0.060191 -0.00311066
-4.22082 -0.0607723 -0.00315879
-4.20213 -0.0613618 -0.003208
-4.18345 -0.0619599 -0.00325837
-4.16478 -0.0625666 -0.00330989
-4.14613 -0.0631822 -0.00336267
-4.12749 -0.0638067 -0.00341669
-4.10886 -0.0644405 -0.00347207
-4.09024 -0.0650837 -0.0035288
-4.07164 -0.0657365 -0.00358699
-4.05305 -0.0663991 -0.00364667
-4.03447 -0.0670716 -0.00370793
-4.01591 -0.0677543 -0.00377081
-3.99736 -0.0684474 -0.00383542
-3.97882 -0.069151 -0.00390179
-3.96029 -0.0698655 -0.00397007
-3.94177 -0.0705909 -0.00404027
-3.92327 -0.0713276 -0.00411256
-3.90478 -0.0720757 -0.00418696
-3.8863 -0.0728355 -0.00426365
-3.86783 -0.0736072 -0.00434267
-3.84937 -0.0743909 -0.0044242
-3.83093 -0.0751869 -0.00450829
-3.81249 -0.0759955 -0.00459512
-3.79407 -0.0768169 -0.00468477
-3.77566 -0.0776512 -0.00477743
-3.75726 -0.0784986 -0.00487318
-3.73887 -0.0793595 -0.00497223
-3.72049 -0.0802339 -0.00507466
-3.70213 -0.0811221 -0.0051807
-3.68377 -0.0820242 -0.00529043
-3.66543 -0.0829404 -0.00540408
-3.64709 -0.0838709 -0.00552174
-3.62877 -0.0848157 -0.00564362
-3.61046 -0.0857749 -0.00576977
-3.59215 -0.0867487 -0.0059004
-3.57386 -0.087737 -0.00603548
-3.55558 -0.0887399 -0.00617513
-3.53731 -0.0897572 -0.00631922
-3.51905 -0.0907891 -0.00646772
-3.5008 -0.0918354 -0.00662032
-3.48256 -0.0928961 -0.00677679
-3.46433 -0.0939714 -0.00693662
-3.4461 -0.0950614 -0.00709936
-3.42789 -0.0961663 -0.00726427
-3.40969 -0.0972865 -0.00743074
-3.3915 -0.0984227 -0.00759792
-3.37332 -0.0995757 -0.00776517
-3.35515 -0.100746 -0.00793165
-3.33698 -0.101936 -0.00809689
-3.31883 -0.103146 -0.00826027
-3.30069 -0.104378 -0.00842161
-3.28255 -0.105633 -0.00858068
-3.26443 -0.106913 -0.00873766
-3.24631 -0.10822 -0.0088927
-3.2282 -0.109555 -0.00904638
-3.2101 -0.11092 -0.00919917
-3.19201 -0.112315 -0.0093519
-3.17393 -0.113743 -0.00950524
-3.15586 -0.115204 -0.00966016
-3.1378 -0.1167 -0.00981739
-3.11974 -0.118232 -0.00997791
-3.1017 -0.1198 -0.0101424
-3.08366 -0.121405 -0.0103118
-3.06563 -0.123048 -0.0104866
-3.04761 -0.12473 -0.0106677
-3.0296 -0.126451 -0.0108556
-3.01159 -0.128213 -0.0110508
-2.9936 -0.130016 -0.0112538
-2.97561 -0.131862 -0.0114652
-2.95763 -0.13375 -0.0116853
-2.93966 -0.135683 -0.0119145
-2.9217 -0.137661 -0.0121531
-2.90374 -0.139685 -0.0124017
-2.88579 -0.141756 -0.0126604
-2.86785 -0.143877 -0.0129298
-2.84992 -0.146048 -0.01321
-2.83199 -0.14827 -0.0135016
-2.81408 -0.150546 -0.0138048
-2.79617 -0.152877 -0.0141203
-2.77826 -0.155265 -0.0144482
-2.76037 -0.157711 -0.0147893
-2.74248 -0.160218 -0.0151439
-2.7246 -0.162787 -0.0155127
-2.70673 -0.165421 -0.015896
-2.68886 -0.168122 -0.0162948
-2.671 -0.170892 -0.0167094
-2.65315 -0.173734 -0.0171409
-2.63531 -0.176651 -0.0175896
-2.61747 -0.179644 -0.0180568
-2.59964 -0.182718 -0.0185429
-2.58182 -0.185875 -0.0190492
-2.564 -0.189118 -0.0195764
-2.54619 -0.192451 -0.0201259
-2.52838 -0.195877 -0.0206985
-2.51059 -0.1994 -0.0212958
-2.49279 -0.203023 -0.0219186
-2.47501 -0.206751 -0.0225689
-2.45723 -0.210589 -0.0232476
-2.43946 -0.21454 -0.0239569
-2.42169 -0.218609 -0.0246981
-2.40394 -0.222802 -0.0254734
-2.38618 -0.227124 -0.0262844
-2.36844 -0.231581 -0.0271338
-2.3507 -0.236178 -0.0280233
-2.33296 -0.240922 -0.0289562
-2.31523 -0.24582 -0.0299344
-2.29751 -0.250878 -0.0309615
-2.27979 -0.256105 -0.0320402
-2.26208 -0.261507 -0.0331744
-2.24438 -0.267095 -0.0343673
-2.22668 -0.272876 -0.0356237
-2.20898 -0.278861 -0.0369472
-2.19129 -0.285059 -0.0383434
-2.17361 -0.291482 -0.0398167
-2.15593 -0.29814 -0.0413738
-2.13826 -0.305048 -0.0430201
-2.1206 -0.312217 -0.0447632
-2.10294 -0.319662 -0.0466099
-2.08528 -0.327398 -0.0485693
-2.06763 -0.335442 -0.0506496
-2.04998 -0.34381 -0.0528619
-2.03234 -0.352521 -0.0552161
-2.01471 -0.361596 -0.0577257
-1.99708 -0.371056 -0.060403
-1.97945 -0.380925 -0.0632645
-1.96183 -0.391226 -0.0663254
-1.94422 -0.401987 -0.0696061
-1.92661 -0.413238 -0.0731258
-1.909 -0.425009 -0.0769095
-1.8914 -0.437334 -0.0809817
-1.87381 -0.450249 -0.0853738
-1.85622 -0.463795 -0.0901167
-1.83863 -0.478014 -0.0952503
-1.82105 -0.492952 -0.100814
-1.80347 -0.508658 -0.10686
-1.7859 -0.525189 -0.113438
-1.76833 -0.542601 -0.120615
-1.75076 -0.560959 -0.128458
-1.7332 -0.58033 -0.137053
-1.71565 -0.60079 -0.146489
-1.69809 -0.622417 -0.156879
-1.68055 -0.645297 -0.168344
-1.663 -0.669521 -0.181033
-1.64546 -0.695187 -0.195109
-1.62793 -0.722396 -0.210774
-1.6104 -0.751258 -0.228254
-1.59287 -0.781879 -0.247823
-1.57535 -0.814374 -0.269793
-1.55783 -0.848845 -0.294544
-1.54031 -0.885395 -0.322512
-1.5228 -0.924097 -0.354229
-1.50529 -0.965007 -0.390309
-1.48779 -1.00812 -0.431496
-1.47029 -1.05336 -0.478654
-1.45279 -1.10053 -0.532818
-1.4353 -1.14928 -0.595179
-1.41781 -1.19902 -0.667137
-1.40032 -1.24881 -0.750252
-1.38284 -1.29726 -0.846266
-1.36536 -1.34239 -0.956982
-1.34788 -1.38139 -1.08416
-1.33041 -1.41057 -1.22925
-1.31293 -1.42512 -1.39301
-1.29547 -1.41924 -1.57503
-1.278 -1.3863 -1.77306
-1.26054 -1.31958 -1.98252
-1.24308 -1.21302 -2.196
-1.22563 -1.06276 -2.40352
-1.20818 -0.868108 -2.59312
-1.19073 -0.632605 -2.75249
-1.17328 -0.36394 -2.87044
-1.15584 -0.0733316 -2.93885
-1.1384 0.225973 -2.95343
-1.12096 0.520299 -2.91442
-1.10353 0.797051 -2.82592
-1.08609 1.04599 -2.69539
-1.06866 1.2598 -2.53229
-1.05124 1.43465 -2.3471
-1.03381 1.56969 -2.15002
-1.01639 1.66693 -1.95018
-0.998969 1.73014 -1.75497
-0.981551 1.76433 -1.5698
-0.964136 1.77479 -1.39816
-0.946723 1.76676 -1.24191
-0.929312 1.74485 -1.10162
-0.911904 1.71307 -0.976944
-0.894497 1.67462 -0.866964
-0.877093 1.63206 -0.770417
-0.859691 1.5873 -0.685944
-0.842291 1.54178 -0.61213
-0.824893 1.49652 -0.547671
-0.807497 1.45224 -0.491331
-0.790103 1.4094 -0.442038
-0.77271 1.36833 -0.398814
-0.75532 1.32917 -0.360838
-0.737931 1.29201 -0.327372
-0.720544 1.25688 -0.297811
-0.703159 1.22373 -0.271606
-0.685776 1.19252 -0.248319
-0.668394 1.16316 -0.227546
-0.651013 1.13558 -0.208969
-0.633635 1.10967 -0.192291
-0.616257 1.08534 -0.177283
-0.598881 1.06251 -0.163724
-0.581507 1.04107 -0.151446
-0.564134 1.02096 -0.140284
-0.546762 1.00208 -0.130117
-0.529392 0.984356 -0.120818
-0.512023 0.967722 -0.112297
-0.494655 0.952111 -0.104459
-0.477288 0.937459 -0.0972364
-0.459922 0.923713 -0.0905541
-0.442558 0.910817 -0.0843628
-0.425194 0.898725 -0.0786026
-0.407832 0.887392 -0.0732369
-0.39047 0.876777 -0.0682174
-0.373109 0.866843 -0.0635167
-0.355749 0.857555 -0.0590954
-0.338391 0.848881 -0.0549329
-0.321032 0.840793 -0.0509965
-0.303675 0.833264 -0.0472709
-0.286318 0.82627 -0.0437284
-0.268962 0.819788 -0.0403576
-0.251607 0.8138 -0.0371347
-0.234252 0.808285 -0.0340512
-0.216898 0.803228 -0.0310865
-0.199544 0.798614 -0.0282343
-0.182191 0.794429 -0.0254761
-0.164838 0.79066 -0.0228075
-0.147486 0.787298 -0.0202118
-0.130134 0.784333 -0.0176858
-0.112782 0.781756 -0.0152141
-0.0954304 0.77956 -0.0127944
-0.0780791 0.777739 -0.0104123
-0.060728 0.776288 -0.00806618
-0.043377 0.775204 -0.00574232
-0.0260262 0.774482 -0.00343948
-0.00867539 0.774122 -0.00114429
0.00867539 0.774122 0.00114429
0.0260262 0.774482 0.00343948
0.043377 0.775204 0.00574232
0.060728 0.776288 0.00806618
0.0780791 0.777739 0.0104123
0.0954304 0.77956 0.0127944
0.112782 0.781756 0.0152141
0.130134 0.784333 0.0176858
0.147486 0.787298 0.0202118
0.164838 0.79066 0.0228075
0.182191 0.794429 0.0254761
0.199544 0.798614 0.0282343
0.216898 0.803228 0.0310865
0.234252 0.808285 0.0340512
0.251607 0.8138 0.0371347
0.268962 0.819788 0.0403576
0.286318 0.82627 0.0437284
0.303675 0.833264 0.0472709
0.321032 0.840793 0.0509965
0.338391 0.848881 0.0549329
0.355749 0.857555 0.0590954
0.373109 0.866843 0.0635167
0.39047 0.876777 0.0682174
0.407832 0.887392 0.0732369
0.425194 0.898725 0.0786026
0.442558 0.910817 0.0843628
0.459922 0.923713 0.0905541
0.477288 0.937459 0.0972364
0.494655 0.952111 0.104459
0.512023 0.967722 0.112297
0.529392 0.984356 0.120818
0.546762 1.00208 0.130117
0.564134 1.02096 0.140284
0.581507 1.04107 0.151446
0.598881 1.06251 0.163724
0.616257 1.08534 0.177283
0.633635 1.10967 0.192291
0.651013 1.13558 0.208969
0.668394 1.16316 0.227546
0.685776 1.19252 0.248319
0.703159 1.22373 0.271606
0.720544 1.25688 0.297811
0.737931 1.29201 0.327372
0.75532 1.32917 0.360838
0.77271 1.36833 0.398814
0.790103 1.4094 0.442038
0.807497 1.45224 0.491331
0.824893 1.49652 0.547671
0.842291 1.54178 0.61213
0.859691 1.5873 0.685944
0.877093 1.63206 0.770417
0.894497 1.67462 0.866964
0.911904 1.71307 0.976944
0.929312 1.74485 1.10162
0.946723 1.76676 1.24191
0.964136 1.77479 1.39816
0.981551 1.76433 1.5698
0.998969 1.73014 1.75497
1.01639 1.66693 1.95018
1.03381 1.56969 2.15002
1.05124 1.43465 2.3471
1.06866 1.2598 2.53229
1.08609 1.04599 2.69539
1.10353 0.797051 2.82592
1.12096 0.520299 2.91442
1.1384 0.225973 2.95343
1.15584 -0.0733316 2.93885
1.17328 -0.36394 2.87044
1.19073 -0.632605 2.75249
1.20818 -0.868108 2.59312
1.22563 -1.06276 2.40352
1.24308 -1.21302 2.196
1.26054 -1.31958 1.98252
1.278 -1.3863 1.77306
1.29547 -1.41924 1.57503
1.31293 -1.42512 1.39301
1.33041 -1.41057 1.22925
1.34788 -1.38139 1.08416
1.36536 -1.34239 0.956982
1.38284 -1.29726 0.846266
1.40032 -1.24881 0.750252
1.41781 -1.19902 0.667137
1.4353 -1.14928 0.595179
1.45279 -1.10053 0.532818
1.47029 -1.05336 0.478654
1.48779 -1.00812 0.431496
1.50529 -0.965007 0.390309
1.5228 -0.924097 0.354229
1.54031 -0.885395 0.322512
1.55783 -0.848845 0.294544
1.57535 -0.814374 0.269793
1.59287 -0.781879 0.247823
1.6104 -0.751258 0.228254
1.62793 -0.722396 0.210774
1.64546 -0.695187 0.195109
1.663 -0.669521 0.181033
1.68055 -0.645297 0.168344
1.69809 -0.622417 0.156879
1.71565 -0.60079 0.146489
1.7332 -0.58033 0.137053
1.75076 -0.560959 0.128458
1.76833 -0.542601 0.120615
1.7859 -0.525189 0.113438
1.80347 -0.508658 0.10686
1.82105 -0.492952 0.100814
1.83863 -0.478014 0.0952503
1.85622 -0.463795 0.0901167
1.87381 -0.450249 0.0853738
1.8914 -0.437334 0.0809817
1.909 -0.425009 0.0769095
1.92661 -0.413238 0.0731258
1.94422 -0.401987 0.0696061
1.96183 -0.391226 0.0663254
1.97945 -0.380925 0.0632645
1.99708 -0.371056 0.060403
2.01471 -0.361596 0.0577257
2.03234 -0.352521 0.0552161
2.04998 -0.34381 0.0528619
2.06763 -0.335442 0.0506496
2.08528 -0.327398 0.0485693
2.10294 -0.319662 0.0466099
2.1206 -0.312217 0.0447632
2.13826 -0.305048 0.0430201
2.15593 -0.29814 0.0413738
2.17361 -0.291482 0.0398167
2.19129 -0.285059 0.0383434
2.20898 -0.278861 0.0369472
2.22668 -0.272876 0.0356237
2.24438 -0.267095 0.0343673
2.26208 -0.261507 0.0331744
2.27979 -0.256105 0.0320402
2.29751 -0.250878 0.0309615
2.31523 -0.24582 0.0299344
2.33296 -0.240922 0.0289562
2.3507 -0.236178 0.0280233
2.36844 -0.231581 0.0271338
2.38618 -0.227124 0.0262844
2.40394 -0.222802 0.0254734
2.42169 -0.218609 0.0246981
2.43946 -0.21454 0.0239569
2.45723 -0.210589 0.0232476
2.47501 -0.206751 0.0225689
2.49279 -0.203023 0.0219186
2.51059 -0.1994 0.0212958
2.52838 -0.195877 0.0206985
2.54619 -0.192451 0.0201259
2.564 -0.189118 0.0195764
2.58182 -0.185875 0.0190492
2.59964 -0.182718 0.0185429
2.61747 -0.179644 0.0180568
2.63531 -0.176651 0.0175896
2.65315 -0.173734 0.0171409
2.671 -0.170892 0.0167094
2.68886 -0.168122 0.0162948
2.70673 -0.165421 0.015896
2.7246 -0.162787 0.0155127
2.74248 -0.160218 0.0151439
2.76037 -0.157711 0.0147893
2.77826 -0.155265 0.0144482
2.79617 -0.152877 0.0141203
2.81408 -0.150546 0.0138048
2.83199 -0.14827 0.0135016
2.84992 -0.146048 0.01321
2.86785 -0.143877 0.0129298
2.88579 -0.141756 0.0126604
2.90374 -0.139685 0.0124017
2.9217 -0.137661 0.0121531
2.93966 -0.135683 0.0119145
2.95763 -0.13375 0.0116853
2.97561 -0.131862 0.0114652
2.9936 -0.130016 0.0112538
3.01159 -0.128213 0.0110508
3.0296 -0.126451 0.0108556
3.04761 -0.12473 0.0106677
3.06563 -0.123048 0.0104866
3.08366 -0.121405 0.0103118
3.1017 -0.1198 0.0101424
3.11974 -0.118232 0.00997791
3.1378 -0.1167 0.00981739
3.15586 -0.115204 0.00966016
3.17393 -0.113743 0.00950524
3.19201 -0.112315 0.0093519
3.2101 -0.11092 0.00919917
3.2282 -0.109555 0.00904638
3.24631 -0.10822 0.0088927
3.26443 -0.106913 0.00873766
3.28255 -0.105633 0.00858068
3.30069 -0.104378 0.00842161
3.31883 -0.103146 0.00826027
3.33698 -0.101936 0.00809689
3.35515 -0.100746 0.00793165
3.37332 -0.0995757 0.00776517
3.3915 -0.0984227 0.00759792
3.40969 -0.0972865 0.00743074
3.42789 -0.0961663 0.00726427
3.4461 -0.0950614 0.00709936
3.46433 -0.0939714 0.00693662
3.48256 -0.0928961 0.00677679
3.5008 -0.0918354 0.00662032
3.51905 -0.0907891 0.00646772
3.53731 -0.0897572 0.00631922
3.55558 -0.0887399 0.00617513
3.57386 -0.087737 0.00603548
3.59215 -0.0867487 0.0059004
3.61046 -0.0857749 0.00576977
3.62877 -0.0848157 0.00564362
3.64709 -0.0838709 0.00552174
3.66543 -0.0829404 0.00540408
3.68377 -0.0820242 0.00529043
3.70213 -0.0811221 0.0051807
3.72049 -0.0802339 0.00507466
3.73887 -0.0793595 0.00497223
3.75726 -0.0784986 0.00487318
3.77566 -0.0776512 0.00477743
3.79407 -0.0768169 0.00468477
3.81249 -0.0759955 0.00459512
3.83093 -0.0751869 0.00450829
3.84937 -0.0743909 0.0044242
3.86783 -0.0736072 0.00434267
3.8863 -0.0728355 0.00426365
3.90478 -0.0720757 0.00418696
3.92327 -0.0713276 0.00411256
3.94177 -0.0705909 0.00404027
3.96029 -0.0698655 0.00397007
3.97882 -0.069151 0.00390179
3.99736 -0.0684474 0.00383542
4.01591 -0.0677543 0.00377081
4.03447 -0.0670716 0.00370793
4.05305 -0.0663991 0.00364667
4.07164 -0.0657365 0.00358699
4.09024 -0.0650837 0.0035288
4.10886 -0.0644405 0.00347207
4.12749 -0.0638067 0.00341669
4.14613 -0.0631822 0.00336267
4.16478 -0.0625666 0.00330989
4.18345 -0.0619599 0.00325837
4.20213 -0.0613618 0.003208
4.22082 -0.0607723 0.00315879
4.23953 -0.060191 0.00311066
4.25825 -0.059618 0.00306361
4.27698 -0.059053 0.00301755
4.29573 -0.0584958 0.00297251
4.31449 -0.0579463 0.0029284
4.33327 -0.0574044 0.00288523
4.35206 -0.05687 0.00284293
4.37086 -0.0563427 0.00280153
4.38968 -0.0558227 0.00276094
4.40851 -0.0553096 0.00272119
4.42736 -0.0548034 0.00268221
4.44622 -0.0543039 0.00264401
4.46509 -0.0538111 0.00260654
4.48398 -0.0533248 0.00256982
4.50289 -0.0528448 0.00253378
4.52181 -0.0523711 0.00249845
4.54074 -0.0519035 0.00246376
4.55969 -0.051442 0.00242975
4.57866 -0.0509865 0.00239635
4.59764 -0.0505367 0.00236358
4.61664 -0.0500927 0.00233139
4.63565 -0.0496543 0.00229981
4.65468 -0.0492214 0.00226878
4.67372 -0.0487939 0.00223832
4.69278 -0.0483718 0.00220839
4.71185 -0.0479549 0.00217901
4.73095 -0.0475431 0.00215013
4.75005 -0.0471365 0.00212177
4.76918 -0.0467348 0.00209388
4.78832 -0.046338 0.0020665
4.80748 -0.045946 0.00203957
4.82665 -0.0455587 0.00201311
4.84584 -0.0451761 0.00198709
4.86505 -0.044798 0.00196152
4.88428 -0.0444245 0.00193637
4.90352 -0.0440554 0.00191166
4.92278 -0.0436906 0.00188734
4.94206 -0.0433301 0.00186343
4.96136 -0.0429738 0.00183991
4.98067 -0.0426217 0.00181678
5 -0.0422736 0.00179402
5.01935 -0.0419296 0.00177164
5.03872 -0.0415895 0.00174961
5.05811 -0.0412533 0.00172794
5.07751 -0.0409209 0.00170661
5.09694 -0.0405923 0.00168562
5.11638 -0.0402674 0.00166496
5.13584 -0.0399461 0.00164463
5.15532 -0.0396285 0.00162462
5.17482 -0.0393143 0.00160492
5.19434 -0.0390037 0.00158552
5.21388 -0.0386965 0.00156643
5.23344 -0.0383926 0.00154763
5.25302 -0.0380921 0.00152912
5.27262 -0.0377949 0.00151088
5.29224 -0.0375008 0.00149293
5.31188 -0.03721 0.00147524
5.33154 -0.0369223 0.00145783
5.35122 -0.0366377 0.00144067
5.37092 -0.0363561 0.00142377
5.39065 -0.0360775 0.00140712
5.41039 -0.0358018 0.00139072
5.43016 -0.0355291 0.00137456
5.44994 -0.0352592 0.00135864
5.46975 -0.0349922 0.00134294
5.48958 -0.0347279 0.00132748
5.50944 -0.0344664 0.00131224
5.52931 -0.0342076 0.00129722
5.54921 -0.0339514 0.00128242
5.56913 -0.0336979 0.00126783
5.58907 -0.0334469 0.00125344
5.60904 -0.0331985 0.00123927
5.62903 -0.0329526 0.00122529
5.64904 -0.0327092 0.00121151
5.66907 -0.0324683 0.00119792
5.68913 -0.0322297 0.00118452
5.70922 -0.0319935 0.00117131
5.72933 -0.0317597 0.00115829
5.74946 -0.0315282 0.00114544
5.76961 -0.031299 0.00113277
5.7898 -0.031072 0.00112027
5.81 -0.0308472 0.00110795
5.83023 -0.0306247 0.00109579
5.85049 -0.0304042 0.0010838
5.87077 -0.030186 0.00107197
5.89108 -0.0299698 0.0010603
5.91142 -0.0297557 0.00104878
5.93178 -0.0295436 0.00103743
5.95216 -0.0293335 0.00102621
5.97258 -0.0291255 0.00101516
5.99302 -0.0289194 0.00100424
6.01349 -0.0287152 0.000993475
6.03398 -0.028513 0.000982845
6.05451 -0.0283126 0.000972359
6.07506 -0.0281141 0.000962005
6.09564 -0.0279175 0.000951791
6.11625 -0.0277226 0.000941704
6.13688 -0.0275296 0.000931752
6.15755 -0.0273383 0.000921923
6.17824 -0.0271488 0.000912225
6.19897 -0.026961 0.000902646
6.21972 -0.0267749 0.000893193
6.24051 -0.0265904 0.000883856
6.26132 -0.0264076 0.000874641
6.28216 -0.0262265 0.000865538
6.30304 -0.026047 0.000856554
6.32395 -0.025869 0.000847677
6.34489 -0.0256927 0.000838916
6.36586 -0.0255179 0.000830259
6.38686 -0.0253446 0.000821714
6.40789 -0.0251729 0.00081327
6.42896 -0.0250026 0.000804935
6.45006 -0.0248338 0.000796697
6.47119 -0.0246665 0.000788564
6.49236 -0.0245007 0.000780526
6.51356 -0.0243362 0.000772589
6.5348 -0.0241732 0.000764745
6.55607 -0.0240115 0.000756999
6.57737 -0.0238512 0.000749342
6.59871 -0.0236923 0.00074178
6.62008 -0.0235347 0.000734305
6.6415 -0.0233784 0.000726922
6.66294 -0.0232235 0.000719623
6.68443 -0.0230698 0.000712414
6.70595 -0.0229174 0.000705287
6.72751 -0.0227663 0.000698246
6.74911 -0.0226164 0.000691284
6.77074 -0.0224677 0.000684407
6.79241 -0.0223203 0.000677606
6.81413 -0.022174 0.000670888
6.83588 -0.022029 0.000664243
6.85767 -0.0218851 0.000657678
6.8795 -0.0217424 0.000651185
6.90138 -0.0216008 0.00064477
6.92329 -0.0214603 0.000638424
6.94524 -0.021321 0.000632154
6.96724 -0.0211827 0.000625951
6.98928 -0.0210456 0.000619822
7.01137 -0.0209095 0.000613758
7.03349 -0.0207745 0.000607765
7.05566 -0.0206405 0.000601836
7.07788 -0.0205076 0.000595976
7.10014 -0.0203757 0.000590177
7.12244 -0.0202448 0.000584446
7.14479 -0.0201149 0.000578775
7.16719 -0.0199861 0.00057317
7.18963 -0.0198582 0.000567622
7.21213 -0.0197312 0.000562138
7.23467 -0.0196052 0.000556711
7.25725 -0.0194802 0.000551345
7.27989 -0.0193561 0.000546034
7.30258 -0.0192329 0.000540784
7.32532 -0.0191106 0.000535586
7.34811 -0.0189893 0.000530447
7.37095 -0.0188688 0.00052536
7.39384 -0.0187492 0.00052033
7.41679 -0.0186305 0.00051535
7.43978 -0.0185126 0.000510425
7.46284 -0.0183956 0.00050555
7.48595 -0.0182794 0.000500728
7.50911 -0.0181641 0.000495953
7.53233 -0.0180496 0.000491231
7.55561 -0.0179358 0.000486555
7.57894 -0.0178229 0.00048193
7.60234 -0.0177108 0.00047735
7.62579 -0.0175995 0.000472819
7.64931 -0.0174889 0.000468332
7.67288 -0.0173791 0.000463893
7.69652 -0.0172701 0.000459497
7.72022 -0.0171618 0.000455148
7.74398 -0.0170542 0.000450839
7.76781 -0.0169474 0.000446577
7.7917 -0.0168413 0.000442354
7.81566 -0.0167359 0.000438176
7.83968 -0.0166312 0.000434037
7.86378 -0.0165272 0.000429941
7.88794 -0.0164238 0.000425883
7.91217 -0.0163212 0.000421866
7.93648 -0.0162192 0.000417887
7.96085 -0.0161179 0.000413949
7.9853 -0.0160172 0.000410046
8.00983 -0.0159172 0.000406184
8.03443 -0.0158178 0.000402356
8.0591 -0.0157191 0.000398567
8.08386 -0.015621 0.000394812
8.10869 -0.0155234 0.000391094
8.13361 -0.0154265 0.000387409
8.1586 -0.0153302 0.000383761
8.18368 -0.0152345 0.000380145
8.20884 -0.0151393 0.000376565
8.23409 -0.0150448 0.000373016
8.25943 -0.0149507 0.000369501
8.28486 -0.0148573 0.000366017
8.31038 -0.0147644 0.000362567
8.33598 -0.014672 0.000359146
8.36169 -0.0145802 0.000355757
8.38748 -0.0144889 0.000352397
8.41338 -0.0143982 0.00034907
8.43937 -0.0143079 0.000345769
8.46547 -0.0142182 0.0003425
8.49166 -0.0141289 0.000339258
8.51797 -0.0140402 0.000336046
8.54437 -0.0139519 0.00033286
8.57089 -0.0138641 0.000329704
8.59752 -0.0137768 0.000326572
8.62426 -0.0136899 0.000323469
8.65112 -0.0136035 0.000320391
8.67809 -0.0135176 0.000317341
8.70518 -0.013432 0.000314314
8.7324 -0.0133469 0.000311314
8.75974 -0.0132623 0.000308337
8.78721 -0.013178 0.000305386
8.81482 -0.0130942 0.000302457
8.84255 -0.0130107 0.000299554
8.87042 -0.0129277 0.000296672
8.89844 -0.012845 0.000293814
8.92659 -0.0127627 0.000290977
8.9549 -0.0126808 0.000288164
8.98335 -0.0125993 0.000285371
9.01196 -0.0125181 0.000282601
9.04073 -0.0124372 0.00027985
9.06966 -0.0123567 0.000277122
9.09875 -0.0122765 0.000274412
9.12802 -0.0121966 0.000271723
9.15746 -0.012117 0.000269052
9.18709 -0.0120377 0.000266402
9.2169 -0.0119587 0.000263768
9.2469 -0.01188 0.000261155
9.27709 -0.0118016 0.000258557
9.30749 -0.0117234 0.000255979
9.3381 -0.0116455 0.000253416
9.36893 -0.0115678 0.000250872
9.39998 -0.0114903 0.000248341
9.43125 -0.0114131 0.000245829
9.46277 -0.011336 0.00024333
9.49453 -0.0112592 0.000240847
9.52655 -0.0111825 0.000238377
9.55883 -0.011106 0.000235923
9.59138 -0.0110296 0.00023348
9.62422 -0.0109534 0.000231052
9.65735 -0.0108773 0.000228634
9.69079 -0.0108012 0.00022623
9.72455 -0.0107253 0.000223836
9.75865 -0.0106494 0.000221453
9.79309 -0.0105736 0.000219079
9.8279 -0.0104978 0.000216717
9.8631 -0.010422 0.000214361
9.89869 -0.0103461 0.000212014
9.93471 -0.0102702 0.000209673
9.97117 -0.0101942 0.00020734
10.0081 -0.0101181 0.000205011
10.0455 -0.0100418 0.000202687
10.0835 -0.0099654 0.000200366
10.122 -0.00988872 0.000198048
10.1611 -0.00981176 0.000195729
10.2008 -0.00973446 0.000193411
10.2412 -0.00965678 0.000191089
10.2824 -0.00957864 0.000188764
10.3244 -0.00949997 0.000186432
10.3672 -0.00942067 0.000184094
10.4109 -0.00934065 0.000181742
10.4557 -0.00925979 0.000179378
10.5017 -0.00917795 0.000176994
10.5489 -0.00909495 0.000174589
10.5976 -0.00901058 0.000172154
10.6479 -0.00892459 0.000169686
10.7002 -0.00883664 0.000167173
10.7547 -0.00874628 0.000164606
10.8119 -0.00865293 0.000161965
10.8724 -0.0085557 0.000159234
10.9373 -0.0084533 0.000156371
11.0083 -0.0083435 0.000153324
11.0884 -0.00822201 0.000149972
11.1861 -0.00807741 0.000146021


==> anc/HERMITE/GAMMA02/GRp_OneLoopFRG.txt <==
-11.1861 -0.00808563 -0.000146312
-11.0884 -0.00823051 -0.000150279
-11.0083 -0.00835224 -0.000153639
-10.9373 -0.00846226 -0.000156698
-10.8724 -0.00856487 -0.000159569
-10.8119 -0.0086623 -0.000162312
-10.7547 -0.00875586 -0.00016496
-10.7002 -0.00884641 -0.000167537
-10.6479 -0.00893455 -0.000170058
-10.5976 -0.00902073 -0.000172536
-10.5489 -0.00910528 -0.000174979
-10.5017 -0.00918847 -0.000177393
-10.4557 -0.00927049 -0.000179785
-10.4109 -0.00935154 -0.000182159
-10.3672 -0.00943174 -0.000184519
-10.3244 -0.00951122 -0.000186867
-10.2824 -0.00959008 -0.000189207
-10.2412 -0.0096684 -0.000191541
-10.2008 -0.00974627 -0.000193871
-10.1611 -0.00982374 -0.000196199
-10.122 -0.00990089 -0.000198526
-10.0835 -0.00997776 -0.000200855
-10.0455 -0.0100544 -0.000203185
-10.0081 -0.0101308 -0.000205518
-9.97117 -0.0102071 -0.000207856
-9.93471 -0.0102833 -0.0002102
-9.89869 -0.0103594 -0.000212549
-9.8631 -0.0104354 -0.000214906
-9.8279 -0.0105115 -0.000217271
-9.79309 -0.0105875 -0.000219645
-9.75865 -0.0106635 -0.000222028
-9.72455 -0.0107396 -0.000224421
-9.69079 -0.0108157 -0.000226825
-9.65735 -0.0108919 -0.00022924
-9.62422 -0.0109683 -0.000231667
-9.59138 -0.0110447 -0.000234107
-9.55883 -0.0111213 -0.000236559
-9.52655 -0.011198 -0.000239025
-9.49453 -0.0112749 -0.000241505
-9.46277 -0.0113519 -0.000244
-9.43125 -0.0114292 -0.000246509
-9.39998 -0.0115067 -0.000249034
-9.36893 -0.0115843 -0.000251575
-9.3381 -0.0116622 -0.000254131
-9.30749 -0.0117404 -0.000256705
-9.27709 -0.0118188 -0.000259296
-9.2469 -0.0118974 -0.000261904
-9.2169 -0.0119764 -0.000264531
-9.18709 -0.0120556 -0.000267175
-9.15746 -0.0121351 -0.000269839
-9.12802 -0.0122149 -0.000272521
-9.09875 -0.012295 -0.000275223
-9.06966 -0.0123754 -0.000277945
-9.04073 -0.0124562 -0.000280688
-9.01196 -0.0125373 -0.000283451
-8.98335 -0.0126187 -0.000286235
-8.9549 -0.0127005 -0.000289041
-8.92659 -0.0127827 -0.000291868
-8.89844 -0.0128652 -0.000294718
-8.87042 -0.0129481 -0.00029759
-8.84255 -0.0130314 -0.000300486
-8.81482 -0.0131151 -0.000303404
-8.78721 -0.0131992 -0.000306347
-8.75974 -0.0132838 -0.000309314
-8.7324 -0.0133687 -0.000312305
-8.70518 -0.0134541 -0.000315321
-8.67809 -0.0135399 -0.000318363
-8.65112 -0.0136261 -0.00032143
-8.62426 -0.0137128 -0.000324524
-8.59752 -0.0137999 -0.000327644
-8.57089 -0.0138875 -0.000330791
-8.54437 -0.0139756 -0.000333965
-8.51797 -0.0140642 -0.000337167
-8.49166 -0.0141532 -0.000340397
-8.46547 -0.0142428 -0.000343656
-8.43937 -0.0143328 -0.000346944
-8.41338 -0.0144234 -0.000350261
-8.38748 -0.0145145 -0.000353608
-8.36169 -0.0146061 -0.000356985
-8.33598 -0.0146982 -0.000360394
-8.31038 -0.0147909 -0.000363833
-8.28486 -0.0148841 -0.000367304
-8.25943 -0.0149779 -0.000370807
-8.23409 -0.0150722 -0.000374342
-8.20884 -0.0151671 -0.00037791
-8.18368 -0.0152626 -0.000381512
-8.1586 -0.0153587 -0.000385148
-8.13361 -0.0154554 -0.000388818
-8.10869 -0.0155526 -0.000392523
-8.08386 -0.0156505 -0.000396264
-8.0591 -0.015749 -0.00040004
-8.03443 -0.0158481 -0.000403853
-8.00983 -0.0159479 -0.000407702
-7.9853 -0.0160483 -0.000411589
-7.96085 -0.0161493 -0.000415514
-7.93648 -0.016251 -0.000419477
-7.91217 -0.0163534 -0.00042348
-7.88794 -0.0164564 -0.000427521
-7.86378 -0.0165602 -0.000431603
-7.83968 -0.0166646 -0.000435726
-7.81566 -0.0167697 -0.000439889
-7.7917 -0.0168755 -0.000444095
-7.76781 -0.016982 -0.000448343
-7.74398 -0.0170893 -0.000452633
-7.72022 -0.0171973 -0.000456968
-7.69652 -0.017306 -0.000461346
-7.67288 -0.0174155 -0.000465769
-7.64931 -0.0175257 -0.000470238
-7.62579 -0.0176368 -0.000474753
-7.60234 -0.0177486 -0.000479314
-7.57894 -0.0178611 -0.000483923
-7.55561 -0.0179745 -0.00048858
-7.53233 -0.0180887 -0.000493285
-7.50911 -0.0182037 -0.00049804
-7.48595 -0.0183196 -0.000502845
-7.46284 -0.0184362 -0.0005077
-7.43978 -0.0185537 -0.000512607
-7.41679 -0.0186721 -0.000517567
-7.39384 -0.0187914 -0.000522579
-7.37095 -0.0189115 -0.000527645
-7.34811 -0.0190325 -0.000532766
-7.32532 -0.0191544 -0.000537941
-7.30258 -0.0192772 -0.000543173
-7.27989 -0.0194009 -0.000548462
-7.25725 -0.0195256 -0.000553808
-7.23467 -0.0196512 -0.000559213
-7.21213 -0.0197777 -0.000564677
-7.18963 -0.0199053 -0.000570202
-7.16719 -0.0200337 -0.000575787
-7.14479 -0.0201632 -0.000581435
-7.12244 -0.0202937 -0.000587145
-7.10014 -0.0204252 -0.000592919
-7.07788 -0.0205577 -0.000598758
-7.05566 -0.0206913 -0.000604662
-7.03349 -0.0208259 -0.000610633
-7.01137 -0.0209615 -0.000616671
-6.98928 -0.0210982 -0.000622779
-6.96724 -0.0212361 -0.000628955
-6.94524 -0.021375 -0.000635203
-6.92329 -0.021515 -0.000641522
-6.90138 -0.0216562 -0.000647913
-6.8795 -0.0217984 -0.000654379
-6.85767 -0.0219419 -0.000660919
-6.83588 -0.0220865 -0.000667536
-6.81413 -0.0222323 -0.00067423
-6.79241 -0.0223793 -0.000681002
-6.77074 -0.0225275 -0.000687853
-6.74911 -0.0226769 -0.000694786
-6.72751 -0.0228276 -0.0007018
-6.70595 -0.0229795 -0.000708897
-6.68443 -0.0231327 -0.000716079
-6.66294 -0.0232871 -0.000723347
-6.6415 -0.0234429 -0.000730702
-6.62008 -0.0236 -0.000738145
-6.59871 -0.0237584 -0.000745678
-6.57737 -0.0239182 -0.000753302
-6.55607 -0.0240793 -0.000761019
-6.5348 -0.0242419 -0.00076883
-6.51356 -0.0244058 -0.000776736
-6.49236 -0.0245711 -0.000784739
-6.47119 -0.0247379 -0.000792841
-6.45006 -0.0249061 -0.000801043
-6.42896 -0.0250759 -0.000809347
-6.40789 -0.0252471 -0.000817753
-6.38686 -0.0254198 -0.000826265
-6.36586 -0.025594 -0.000834883
-6.34489 -0.0257698 -0.00084361
-6.32395 -0.0259472 -0.000852446
-6.30304 -0.0261261 -0.000861395
-6.28216 -0.0263067 -0.000870457
-6.26132 -0.0264889 -0.000879634
-6.24051 -0.0266727 -0.000888929
-6.21972 -0.0268582 -0.000898342
-6.19897 -0.0270455 -0.000907877
-6.17824 -0.0272344 -0.000917535
-6.15755 -0.0274251 -0.000927319
-6.13688 -0.0276175 -0.000937229
-6.11625 -0.0278117 -0.000947269
-6.09564 -0.0280077 -0.00095744
-6.07506 -0.0282056 -0.000967745
-6.05451 -0.0284053 -0.000978186
-6.03398 -0.0286069 -0.000988765
-6.01349 -0.0288104 -0.000999485
-5.99302 -0.0290158 -0.00101035
-5.97258 -0.0292232 -0.00102136
-5.95216 -0.0294325 -0.00103251
-5.93178 -0.0296439 -0.00104382
-5.91142 -0.0298573 -0.00105528
-5.89108 -0.0300728 -0.00106689
-5.87077 -0.0302904 -0.00107866
-5.85049 -0.0305101 -0.0010906
-5.83023 -0.0307319 -0.00110269
-5.81 -0.030956 -0.00111496
-5.7898 -0.0311822 -0.00112739
-5.76961 -0.0314107 -0.00114
-5.74946 -0.0316414 -0.00115278
-5.72933 -0.0318745 -0.00116574
-5.70922 -0.0321099 -0.00117888
-5.68913 -0.0323476 -0.00119221
-5.66907 -0.0325878 -0.00120572
-5.64904 -0.0328304 -0.00121943
-5.62903 -0.0330755 -0.00123333
-5.60904 -0.033323 -0.00124743
-5.58907 -0.0335732 -0.00126173
-5.56913 -0.0338259 -0.00127624
-5.54921 -0.0340812 -0.00129096
-5.52931 -0.0343391 -0.00130589
-5.50944 -0.0345998 -0.00132104
-5.48958 -0.0348631 -0.00133641
-5.46975 -0.0351293 -0.00135201
-5.44994 -0.0353983 -0.00136784
-5.43016 -0.0356701 -0.0013839
-5.41039 -0.0359448 -0.0014002
-5.39065 -0.0362224 -0.00141674
-5.37092 -0.036503 -0.00143353
-5.35122 -0.0367867 -0.00145057
-5.33154 -0.0370734 -0.00146787
-5.31188 -0.0373632 -0.00148543
-5.29224 -0.0376562 -0.00150326
-5.27262 -0.0379524 -0.00152136
-5.25302 -0.0382519 -0.00153974
-5.23344 -0.0385547 -0.0015584
-5.21388 -0.0388608 -0.00157735
-5.19434 -0.0391703 -0.0015966
-5.17482 -0.0394833 -0.00161614
-5.15532 -0.0397999 -0.001636
-5.13584 -0.0401199 -0.00165616
-5.11638 -0.0404437 -0.00167664
-5.09694 -0.0407711 -0.00169745
-5.07751 -0.0411022 -0.00171858
-5.05811 -0.0414372 -0.00174006
-5.03872 -0.041776 -0.00176188
-5.01935 -0.0421187 -0.00178405
-5 -0.0424655 -0.00180658
-4.98067 -0.0428162 -0.00182948
-4.96136 -0.0431711 -0.00185275
-4.94206 -0.0435302 -0.0018764
-4.92278 -0.0438936 -0.00190045
-4.90352 -0.0442612 -0.00192489
-4.88428 -0.0446332 -0.00194973
-4.86505 -0.0450098 -0.001975
-4.84584 -0.0453908 -0.00200068
-4.82665 -0.0457765 -0.0020268
-4.80748 -0.0461668 -0.00205336
-4.78832 -0.0465619 -0.00208037
-4.76918 -0.0469619 -0.00210785
-4.75005 -0.0473668 -0.00213579
-4.73095 -0.0477767 -0.00216422
-4.71185 -0.0481918 -0.00219314
-4.69278 -0.048612 -0.00222256
-4.67372 -0.0490375 -0.0022525
-4.65468 -0.0494684 -0.00228296
-4.63565 -0.0499047 -0.00231396
-4.61664 -0.0503466 -0.00234551
-4.59764 -0.0507942 -0.00237762
-4.57866 -0.0512475 -0.00241031
-4.55969 -0.0517066 -0.00244358
-4.54074 -0.0521718 -0.00247746
-4.52181 -0.052643 -0.00251195
-4.50289 -0.0531204 -0.00254707
-4.48398 -0.0536041 -0.00258284
-4.46509 -0.0540942 -0.00261926
-4.44622 -0.0545908 -0.00265636
-4.42736 -0.0550941 -0.00269415
-4.40851 -0.0556042 -0.00273265
-4.38968 -0.0561211 -0.00277187
-4.37086 -0.0566451 -0.00281184
-4.35206 -0.0571762 -0.00285256
-4.33327 -0.0577146 -0.00289406
-4.31449 -0.0582604 -0.00293636
-4.29573 -0.0588138 -0.00297947
-4.27698 -0.0593749 -0.00302342
-4.25825 -0.0599439 -0.00306823
-4.23953 -0.0605209 -0.00311392
-4.22082 -0.0611061 -0.00316051
-4.20213 -0.0616996 -0.00320802
-4.18345 -0.0623016 -0.00325648
-4.16478 -0.0629123 -0.00330591
-4.14613 -0.0635318 -0.00335633
-4.12749 -0.0641603 -0.00340778
-4.10886 -0.064798 -0.00346028
-4.09024 -0.0654451 -0.00351385
-4.07164 -0.0661017 -0.00356853
-4.05305 -0.0667682 -0.00362434
-4.03447 -0.0674445 -0.00368131
-4.01591 -0.0681311 -0.00373948
-3.99736 -0.0688281 -0.00379887
-3.97882 -0.0695356 -0.00385953
-3.96029 -0.070254 -0.00392148
-3.94177 -0.0709834 -0.00398476
-3.92327 -0.0717241 -0.0040494
-3.90478 -0.0724764 -0.00411545
-3.8863 -0.0732404 -0.00418294
-3.86783 -0.0740165 -0.00425192
-3.84937 -0.0748049 -0.00432242
-3.83093 -0.0756058 -0.00439449
-3.81249 -0.0764196 -0.00446818
-3.79407 -0.0772465 -0.00454353
-3.77566 -0.0780869 -0.00462058
-3.75726 -0.0789409 -0.0046994
-3.73887 -0.0798091 -0.00478002
-3.72049 -0.0806915 -0.00486251
-3.70213 -0.0815887 -0.00494692
-3.68377 -0.0825009 -0.0050333
-3.66543 -0.0834284 -0.00512173
-3.64709 -0.0843718 -0.00521225
-3.62877 -0.0853312 -0.00530493
-3.61046 -0.0863071 -0.00539985
-3.59215 -0.0872999 -0.00549706
-3.57386 -0.08831 -0.00559665
-3.55558 -0.0893377 -0.00569867
-3.53731 -0.0903837 -0.00580323
-3.51905 -0.0914482 -0.00591038
-3.5008 -0.0925318 -0.00602023
-3.48256 -0.0936348 -0.00613285
-3.46433 -0.0947579 -0.00624833
-3.4461 -0.0959015 -0.00636678
-3.42789 -0.0970662 -0.00648828
-3.40969 -0.0982524 -0.00661294
-3.3915 -0.0994608 -0.00674087
-3.37332 -0.100692 -0.00687217
-3.35515 -0.101946 -0.00700697
-3.33698 -0.103224 -0.00714538
-3.31883 -0.104527 -0.00728753
-3.30069 -0.105855 -0.00743355
-3.28255 -0.107209 -0.00758358
-3.26443 -0.10859 -0.00773775
-3.24631 -0.109998 -0.00789623
-3.2282 -0.111434 -0.00805915
-3.2101 -0.112899 -0.0082267
-3.19201 -0.114393 -0.00839903
-3.17393 -0.115918 -0.00857632
-3.15586 -0.117475 -0.00875876
-3.1378 -0.119063 -0.00894655
-3.11974 -0.120685 -0.00913989
-3.1017 -0.122341 -0.00933899
-3.08366 -0.124033 -0.00954407
-3.06563 -0.125761 -0.00975538
-3.04761 -0.127526 -0.00997315
-3.0296 -0.129329 -0.0101976
-3.01159 -0.131172 -0.0104291
-2.9936 -0.133057 -0.0106679
-2.97561 -0.134983 -0.0109142
-2.95763 -0.136953 -0.0111685
-2.93966 -0.138968 -0.0114309
-2.9217 -0.141029 -0.011702
-2.90374 -0.143138 -0.0119819
-2.88579 -0.145296 -0.0122712
-2.86785 -0.147505 -0.0125703
-2.84992 -0.149767 -0.0128794
-2.83199 -0.152084 -0.0131992
-2.81408 -0.154457 -0.0135301
-2.79617 -0.156888 -0.0138725
-2.77826 -0.15938 -0.0142271
-2.76037 -0.161934 -0.0145944
-2.74248 -0.164552 -0.0149749
-2.7246 -0.167238 -0.0153693
-2.70673 -0.169993 -0.0157784
-2.68886 -0.17282 -0.0162027
-2.671 -0.175721 -0.016643
-2.65315 -0.1787 -0.0171002
-2.63531 -0.181759 -0.017575
-2.61747 -0.184902 -0.0180685
-2.59964 -0.188131 -0.0185815
-2.58182 -0.19145 -0.019115
-2.564 -0.194863 -0.0196702
-2.54619 -0.198373 -0.0202482
-2.52838 -0.201984 -0.0208502
-2.51059 -0.205701 -0.0214776
-2.49279 -0.209527 -0.0221317
-2.47501 -0.213468 -0.0228141
-2.45723 -0.217528 -0.0235265
-2.43946 -0.221713 -0.0242704
-2.42169 -0.226027 -0.0250479
-2.40394 -0.230477 -0.0258608
-2.38618 -0.235069 -0.0267114
-2.36844 -0.239809 -0.0276019
-2.3507 -0.244705 -0.0285349
-2.33296 -0.249762 -0.029513
-2.31523 -0.25499 -0.030539
-2.29751 -0.260396 -0.0316163
-2.27979 -0.265989 -0.032748
-2.26208 -0.271778 -0.033938
-2.24438 -0.277773 -0.0351901
-2.22668 -0.283985 -0.0365088
-2.20898 -0.290425 -0.0378987
-2.19129 -0.297106 -0.039365
-2.17361 -0.304039 -0.0409132
-2.15593 -0.311239 -0.0425495
-2.13826 -0.31872 -0.0442805
-2.1206 -0.326499 -0.0461136
-2.10294 -0.334592 -0.0480568
-2.08528 -0.343018 -0.050119
-2.06763 -0.351797 -0.05231
-2.04998 -0.36095 -0.0546404
-2.03234 -0.3705 -0.0571222
-2.01471 -0.380471 -0.0597686
-1.99708 -0.390892 -0.0625943
-1.97945 -0.401791 -0.0656154
-1.96183 -0.413199 -0.0688501
-1.94422 -0.425152 -0.0723189
-1.92661 -0.437687 -0.0760444
-1.909 -0.450846 -0.0800522
-1.8914 -0.464672 -0.084371
-1.87381 -0.479215 -0.0890335
-1.85622 -0.494529 -0.0940764
-1.83863 -0.510673 -0.0995415
-1.82105 -0.527711 -0.105477
-1.80347 -0.545717 -0.111936
-1.7859 -0.564767 -0.118983
-1.76833 -0.584951 -0.126689
-1.75076 -0.606364 -0.135138
-1.7332 -0.629114 -0.144425
-1.71565 -0.65332 -0.154665
-1.69809 -0.679115 -0.165989
-1.68055 -0.706646 -0.178551
-1.663 -0.736079 -0.192537
-1.64546 -0.767595 -0.208162
-1.62793 -0.8014 -0.225689
-1.6104 -0.837722 -0.245429
-1.59287 -0.876812 -0.26776
-1.57535 -0.918951 -0.293142
-1.55783 -0.964445 -0.322136
-1.54031 -1.01363 -0.355433
-1.5228 -1.06685 -0.393893
-1.50529 -1.12448 -0.438587
-1.48779 -1.18688 -0.490859
-1.47029 -1.25437 -0.552415
-1.45279 -1.32715 -0.62542
-1.4353 -1.40524 -0.712642
-1.41781 -1.48826 -0.817625
-1.40032 -1.57513 -0.944894
-1.38284 -1.66361 -1.10018
-1.36536 -1.74944 -1.29057
-1.34788 -1.82511 -1.52443
-1.33041 -1.87788 -1.81074
-1.31293 -1.88728 -2.15686
-1.29547 -1.82272 -2.56373
-1.278 -1.64369 -3.0168
-1.26054 -1.30819 -3.47392
-1.24308 -0.795056 -3.85842
-1.22563 -0.13529 -4.07504
-1.20818 0.57644 -4.05655
-1.19073 1.21875 -3.80917
-1.17328 1.70558 -3.40796
-1.15584 2.01555 -2.94769
-1.1384 2.17494 -2.49996
-1.12096 2.22654 -2.10198
-1.10353 2.20954 -1.7652
-1.08609 2.15288 -1.48727
-1.06866 2.07568 -1.26038
-1.05124 1.9897 -1.07558
-1.03381 1.90189 -0.92469
-1.01639 1.81612 -0.800845
-0.998969 1.73444 -0.698517
-0.981551 1.65777 -0.613351
-0.964136 1.58644 -0.541935
-0.946723 1.52039 -0.481606
-0.929312 1.45941 -0.430275
-0.911904 1.40317 -0.386302
-0.894497 1.3513 -0.348386
-0.877093 1.30345 -0.315491
-0.859691 1.25926 -0.286788
-0.842291 1.2184 -0.261606
-0.824893 1.18059 -0.2394
-0.807497 1.14553 -0.219724
-0.790103 1.11299 -0.20221
-0.77271 1.08275 -0.186555
-0.75532 1.05459 -0.172504
-0.737931 1.02835 -0.159845
-0.720544 1.00387 -0.148399
-0.703159 0.980985 -0.138013
-0.685776 0.959584 -0.12856
-0.668394 0.939546 -0.119927
-0.651013 0.920765 -0.112021
-0.633635 0.903149 -0.104759
-0.616257 0.886611 -0.0980707
-0.598881 0.871074 -0.0918942
-0.581507 0.856471 -0.0861756
-0.564134 0.842737 -0.080868
-0.546762 0.829815 -0.0759298
-0.529392 0.817654 -0.0713245
-0.512023 0.806207 -0.0670198
-0.494655 0.79543 -0.062987
-0.477288 0.785285 -0.0592006
-0.459922 0.775735 -0.0556378
-0.442558 0.766749 -0.0522781
-0.425194 0.758295 -0.0491034
-0.407832 0.750348 -0.0460969
-0.39047 0.742881 -0.043244
-0.373109 0.735873 -0.040531
-0.355749 0.729302 -0.0379457
-0.338391 0.723148 -0.035477
-0.321032 0.717395 -0.0331146
-0.303675 0.712026 -0.0308493
-0.286318 0.707026 -0.0286724
-0.268962 0.702383 -0.026576
-0.251607 0.698083 -0.0245529
-0.234252 0.694116 -0.0225963
-0.216898 0.690471 -0.0206998
-0.199544 0.68714 -0.0188576
-0.182191 0.684113 -0.0170641
-0.164838 0.681385 -0.0153141
-0.147486 0.678947 -0.0136027
-0.130134 0.676794 -0.0119252
-0.112782 0.674921 -0.0102772
-0.0954304 0.673324 -0.00865439
-0.0780791 0.671999 -0.0070526
-0.060728 0.670942 -0.00546787
-0.043377 0.670152 -0.00389629
-0.0260262 0.669626 -0.00233405
-0.00867539 0.669363 -0.000777397
0.00867539 0.669363 0.000777397
0.0260262 0.669626 0.00233405
0.043377 0.670152 0.00389629
0.060728 0.670942 0.00546787
0.0780791 0.671999 0.0070526
0.0954304 0.673324 0.00865439
0.112782 0.674921 0.0102772
0.130134 0.676794 0.0119252
0.147486 0.678947 0.0136027
0.164838 0.681385 0.0153141
0.182191 0.684113 0.0170641
0.199544 0.68714 0.0188576
0.216898 0.690471 0.0206998
0.234252 0.694116 0.0225963
0.251607 0.698083 0.0245529
0.268962 0.702383 0.026576
0.286318 0.707026 0.0286724
0.303675 0.712026 0.0308493
0.321032 0.717395 0.0331146
0.338391 0.723148 0.035477
0.355749 0.729302 0.0379457
0.373109 0.735873 0.040531
0.39047 0.742881 0.043244
0.407832 0.750348 0.0460969
0.425194 0.758295 0.0491034
0.442558 0.766749 0.0522781
0.459922 0.775735 0.0556378
0.477288 0.785285 0.0592006
0.494655 0.79543 0.062987
0.512023 0.806207 0.0670198
0.529392 0.817654 0.0713245
0.546762 0.829815 0.0759298
0.564134 0.842737 0.080868
0.581507 0.856471 0.0861756
0.598881 0.871074 0.0918942
0.616257 0.886611 0.0980707
0.633635 0.903149 0.104759
0.651013 0.920765 0.112021
0.668394 0.939546 0.119927
0.685776 0.959584 0.12856
0.703159 0.980985 0.138013
0.720544 1.00387 0.148399
0.737931 1.02835 0.159845
0.75532 1.05459 0.172504
0.77271 1.08275 0.186555
0.790103 1.11299 0.20221
0.807497 1.14553 0.219724
0.824893 1.18059 0.2394
0.842291 1.2184 0.261606
0.859691 1.25926 0.286788
0.877093 1.30345 0.315491
0.894497 1.3513 0.348386
0.911904 1.40317 0.386302
0.929312 1.45941 0.430275
0.946723 1.52039 0.481606
0.964136 1.58644 0.541935
0.981551 1.65777 0.613351
0.998969 1.73444 0.698517
1.01639 1.81612 0.800845
1.03381 1.90189 0.92469
1.05124 1.9897 1.07558
1.06866 2.07568 1.26038
1.08609 2.15288 1.48727
1.10353 2.20954 1.7652
1.12096 2.22654 2.10198
1.1384 2.17494 2.49996
1.15584 2.01555 2.94769
1.17328 1.70558 3.40796
1.19073 1.21875 3.80917
1.20818 0.57644 4.05655
1.22563 -0.13529 4.07504
1.24308 -0.795056 3.85842
1.26054 -1.30819 3.47392
1.278 -1.64369 3.0168
1.29547 -1.82272 2.56373
1.31293 -1.88728 2.15686
1.33041 -1.87788 1.81074
1.34788 -1.82511 1.52443
1.36536 -1.74944 1.29057
1.38284 -1.66361 1.10018
1.40032 -1.57513 0.944894
1.41781 -1.48826 0.817625
1.4353 -1.40524 0.712642
1.45279 -1.32715 0.62542
1.47029 -1.25437 0.552415
1.48779 -1.18688 0.490859
1.50529 -1.12448 0.438587
1.5228 -1.06685 0.393893
1.54031 -1.01363 0.355433
1.55783 -0.964445 0.322136
1.57535 -0.918951 0.293142
1.59287 -0.876812 0.26776
1.6104 -0.837722 0.245429
1.62793 -0.8014 0.225689
1.64546 -0.767595 0.208162
1.663 -0.736079 0.192537
1.68055 -0.706646 0.178551
1.69809 -0.679115 0.165989
1.71565 -0.65332 0.154665
1.7332 -0.629114 0.144425
1.75076 -0.606364 0.135138
1.76833 -0.584951 0.126689
1.7859 -0.564767 0.118983
1.80347 -0.545717 0.111936
1.82105 -0.527711 0.105477
1.83863 -0.510673 0.0995415
1.85622 -0.494529 0.0940764
1.87381 -0.479215 0.0890335
1.8914 -0.464672 0.084371
1.909 -0.450846 0.0800522
1.92661 -0.437687 0.0760444
1.94422 -0.425152 0.0723189
1.96183 -0.413199 0.0688501
1.97945 -0.401791 0.0656154
1.99708 -0.390892 0.0625943
2.01471 -0.380471 0.0597686
2.03234 -0.3705 0.0571222
2.04998 -0.36095 0.0546404
2.06763 -0.351797 0.05231
2.08528 -0.343018 0.050119
2.10294 -0.334592 0.0480568
2.1206 -0.326499 0.0461136
2.13826 -0.31872 0.0442805
2.15593 -0.311239 0.0425495
2.17361 -0.304039 0.0409132
2.19129 -0.297106 0.039365
2.20898 -0.290425 0.0378987
2.22668 -0.283985 0.0365088
2.24438 -0.277773 0.0351901
2.26208 -0.271778 0.033938
2.27979 -0.265989 0.032748
2.29751 -0.260396 0.0316163
2.31523 -0.25499 0.030539
2.33296 -0.249762 0.029513
2.3507 -0.244705 0.0285349
2.36844 -0.239809 0.0276019
2.38618 -0.235069 0.0267114
2.40394 -0.230477 0.0258608
2.42169 -0.226027 0.0250479
2.43946 -0.221713 0.0242704
2.45723 -0.217528 0.0235265
2.47501 -0.213468 0.0228141
2.49279 -0.209527 0.0221317
2.51059 -0.205701 0.0214776
2.52838 -0.201984 0.0208502
2.54619 -0.198373 0.0202482
2.564 -0.194863 0.0196702
2.58182 -0.19145 0.019115
2.59964 -0.188131 0.0185815
2.61747 -0.184902 0.0180685
2.63531 -0.181759 0.017575
2.65315 -0.1787 0.0171002
2.671 -0.175721 0.016643
2.68886 -0.17282 0.0162027
2.70673 -0.169993 0.0157784
2.7246 -0.167238 0.0153693
2.74248 -0.164552 0.0149749
2.76037 -0.161934 0.0145944
2.77826 -0.15938 0.0142271
2.79617 -0.156888 0.0138725
2.81408 -0.154457 0.0135301
2.83199 -0.152084 0.0131992
2.84992 -0.149767 0.0128794
2.86785 -0.147505 0.0125703
2.88579 -0.145296 0.0122712
2.90374 -0.143138 0.0119819
2.9217 -0.141029 0.011702
2.93966 -0.138968 0.0114309
2.95763 -0.136953 0.0111685
2.97561 -0.134983 0.0109142
2.9936 -0.133057 0.0106679
3.01159 -0.131172 0.0104291
3.0296 -0.129329 0.0101976
3.04761 -0.127526 0.00997315
3.06563 -0.125761 0.00975538
3.08366 -0.124033 0.00954407
3.1017 -0.122341 0.00933899
3.11974 -0.120685 0.00913989
3.1378 -0.119063 0.00894655
3.15586 -0.117475 0.00875876
3.17393 -0.115918 0.00857632
3.19201 -0.114393 0.00839903
3.2101 -0.112899 0.0082267
3.2282 -0.111434 0.00805915
3.24631 -0.109998 0.00789623
3.26443 -0.10859 0.00773775
3.28255 -0.107209 0.00758358
3.30069 -0.105855 0.00743355
3.31883 -0.104527 0.00728753
3.33698 -0.103224 0.00714538
3.35515 -0.101946 0.00700697
3.37332 -0.100692 0.00687217
3.3915 -0.0994608 0.00674087
3.40969 -0.0982524 0.00661294
3.42789 -0.0970662 0.00648828
3.4461 -0.0959015 0.00636678
3.46433 -0.0947579 0.00624833
3.48256 -0.0936348 0.00613285
3.5008 -0.0925318 0.00602023
3.51905 -0.0914482 0.00591038
3.53731 -0.0903837 0.00580323
3.55558 -0.0893377 0.00569867
3.57386 -0.08831 0.00559665
3.59215 -0.0872999 0.00549706
3.61046 -0.0863071 0.00539985
3.62877 -0.0853312 0.00530493
3.64709 -0.0843718 0.00521225
3.66543 -0.0834284 0.00512173
3.68377 -0.0825009 0.0050333
3.70213 -0.0815887 0.00494692
3.72049 -0.0806915 0.00486251
3.73887 -0.0798091 0.00478002
3.75726 -0.0789409 0.0046994
3.77566 -0.0780869 0.00462058
3.79407 -0.0772465 0.00454353
3.81249 -0.0764196 0.00446818
3.83093 -0.0756058 0.00439449
3.84937 -0.0748049 0.00432242
3.86783 -0.0740165 0.00425192
3.8863 -0.0732404 0.00418294
3.90478 -0.0724764 0.00411545
3.92327 -0.0717241 0.0040494
3.94177 -0.0709834 0.00398476
3.96029 -0.070254 0.00392148
3.97882 -0.0695356 0.00385953
3.99736 -0.0688281 0.00379887
4.01591 -0.0681311 0.00373948
4.03447 -0.0674445 0.00368131
4.05305 -0.0667682 0.00362434
4.07164 -0.0661017 0.00356853
4.09024 -0.0654451 0.00351385
4.10886 -0.064798 0.00346028
4.12749 -0.0641603 0.00340778
4.14613 -0.0635318 0.00335633
4.16478 -0.0629123 0.00330591
4.18345 -0.0623016 0.00325648
4.20213 -0.0616996 0.00320802
4.22082 -0.0611061 0.00316051
4.23953 -0.0605209 0.00311392
4.25825 -0.0599439 0.00306823
4.27698 -0.0593749 0.00302342
4.29573 -0.0588138 0.00297947
4.31449 -0.0582604 0.00293636
4.33327 -0.0577146 0.00289406
4.35206 -0.0571762 0.00285256
4.37086 -0.0566451 0.00281184
4.38968 -0.0561211 0.00277187
4.40851 -0.0556042 0.00273265
4.42736 -0.0550941 0.00269415
4.44622 -0.0545908 0.00265636
4.46509 -0.0540942 0.00261926
4.48398 -0.0536041 0.00258284
4.50289 -0.0531204 0.00254707
4.52181 -0.052643 0.00251195
4.54074 -0.0521718 0.00247746
4.55969 -0.0517066 0.00244358
4.57866 -0.0512475 0.00241031
4.59764 -0.0507942 0.00237762
4.61664 -0.0503466 0.00234551
4.63565 -0.0499047 0.00231396
4.65468 -0.0494684 0.00228296
4.67372 -0.0490375 0.0022525
4.69278 -0.048612 0.00222256
4.71185 -0.0481918 0.00219314
4.73095 -0.0477767 0.00216422
4.75005 -0.0473668 0.00213579
4.76918 -0.0469619 0.00210785
4.78832 -0.0465619 0.00208037
4.80748 -0.0461668 0.00205336
4.82665 -0.0457765 0.0020268
4.84584 -0.0453908 0.00200068
4.86505 -0.0450098 0.001975
4.88428 -0.0446332 0.00194973
4.90352 -0.0442612 0.00192489
4.92278 -0.0438936 0.00190045
4.94206 -0.0435302 0.0018764
4.96136 -0.0431711 0.00185275
4.98067 -0.0428162 0.00182948
5 -0.0424655 0.00180658
5.01935 -0.0421187 0.00178405
5.03872 -0.041776 0.00176188
5.05811 -0.0414372 0.00174006
5.07751 -0.0411022 0.00171858
5.09694 -0.0407711 0.00169745
5.11638 -0.0404437 0.00167664
5.13584 -0.0401199 0.00165616
5.15532 -0.0397999 0.001636
5.17482 -0.0394833 0.00161614
5.19434 -0.0391703 0.0015966
5.21388 -0.0388608 0.00157735
5.23344 -0.0385547 0.0015584
5.25302 -0.0382519 0.00153974
5.27262 -0.0379524 0.00152136
5.29224 -0.0376562 0.00150326
5.31188 -0.0373632 0.00148543
5.33154 -0.0370734 0.00146787
5.35122 -0.0367867 0.00145057
5.37092 -0.036503 0.00143353
5.39065 -0.0362224 0.00141674
5.41039 -0.0359448 0.0014002
5.43016 -0.0356701 0.0013839
5.44994 -0.0353983 0.00136784
5.46975 -0.0351293 0.00135201
5.48958 -0.0348631 0.00133641
5.50944 -0.0345998 0.00132104
5.52931 -0.0343391 0.00130589
5.54921 -0.0340812 0.00129096
5.56913 -0.0338259 0.00127624
5.58907 -0.0335732 0.00126173
5.60904 -0.033323 0.00124743
5.62903 -0.0330755 0.00123333
5.64904 -0.0328304 0.00121943
5.66907 -0.0325878 0.00120572
5.68913 -0.0323476 0.00119221
5.70922 -0.0321099 0.00117888
5.72933 -0.0318745 0.00116574
5.74946 -0.0316414 0.00115278
5.76961 -0.0314107 0.00114
5.7898 -0.0311822 0.00112739
5.81 -0.030956 0.00111496
5.83023 -0.0307319 0.00110269
5.85049 -0.0305101 0.0010906
5.87077 -0.0302904 0.00107866
5.89108 -0.0300728 0.00106689
5.91142 -0.0298573 0.00105528
5.93178 -0.0296439 0.00104382
5.95216 -0.0294325 0.00103251
5.97258 -0.0292232 0.00102136
5.99302 -0.0290158 0.00101035
6.01349 -0.0288104 0.000999485
6.03398 -0.0286069 0.000988765
6.05451 -0.0284053 0.000978186
6.07506 -0.0282056 0.000967745
6.09564 -0.0280077 0.00095744
6.11625 -0.0278117 0.000947269
6.13688 -0.0276175 0.000937229
6.15755 -0.0274251 0.000927319
6.17824 -0.0272344 0.000917535
6.19897 -0.0270455 0.000907877
6.21972 -0.0268582 0.000898342
6.24051 -0.0266727 0.000888929
6.26132 -0.0264889 0.000879634
6.28216 -0.0263067 0.000870457
6.30304 -0.0261261 0.000861395
6.32395 -0.0259472 0.000852446
6.34489 -0.0257698 0.00084361
6.36586 -0.025594 0.000834883
6.38686 -0.0254198 0.000826265
6.40789 -0.0252471 0.000817753
6.42896 -0.0250759 0.000809347
6.45006 -0.0249061 0.000801043
6.47119 -0.0247379 0.000792841
6.49236 -0.0245711 0.000784739
6.51356 -0.0244058 0.000776736
6.5348 -0.0242419 0.00076883
6.55607 -0.0240793 0.000761019
6.57737 -0.0239182 0.000753302
6.59871 -0.0237584 0.000745678
6.62008 -0.0236 0.000738145
6.6415 -0.0234429 0.000730702
6.66294 -0.0232871 0.000723347
6.68443 -0.0231327 0.000716079
6.70595 -0.0229795 0.000708897
6.72751 -0.0228276 0.0007018
6.74911 -0.0226769 0.000694786
6.77074 -0.0225275 0.000687853
6.79241 -0.0223793 0.000681002
6.81413 -0.0222323 0.00067423
6.83588 -0.0220865 0.000667536
6.85767 -0.0219419 0.000660919
6.8795 -0.0217984 0.000654379
6.90138 -0.0216562 0.000647913
6.92329 -0.021515 0.000641522
6.94524 -0.021375 0.000635203
6.96724 -0.0212361 0.000628955
6.98928 -0.0210982 0.000622779
7.01137 -0.0209615 0.000616671
7.03349 -0.0208259 0.000610633
7.05566 -0.0206913 0.000604662
7.07788 -0.0205577 0.000598758
7.10014 -0.0204252 0.000592919
7.12244 -0.0202937 0.000587145
7.14479 -0.0201632 0.000581435
7.16719 -0.0200337 0.000575787
7.18963 -0.0199053 0.000570202
7.21213 -0.0197777 0.000564677
7.23467 -0.0196512 0.000559213
7.25725 -0.0195256 0.000553808
7.27989 -0.0194009 0.000548462
7.30258 -0.0192772 0.000543173
7.32532 -0.0191544 0.000537941
7.34811 -0.0190325 0.000532766
7.37095 -0.0189115 0.000527645
7.39384 -0.0187914 0.000522579
7.41679 -0.0186721 0.000517567
7.43978 -0.0185537 0.000512607
7.46284 -0.0184362 0.0005077
7.48595 -0.0183196 0.000502845
7.50911 -0.0182037 0.00049804
7.53233 -0.0180887 0.000493285
7.55561 -0.0179745 0.00048858
7.57894 -0.0178611 0.000483923
7.60234 -0.0177486 0.000479314
7.62579 -0.0176368 0.000474753
7.64931 -0.0175257 0.000470238
7.67288 -0.0174155 0.000465769
7.69652 -0.017306 0.000461346
7.72022 -0.0171973 0.000456968
7.74398 -0.0170893 0.000452633
7.76781 -0.016982 0.000448343
7.7917 -0.0168755 0.000444095
7.81566 -0.0167697 0.000439889
7.83968 -0.0166646 0.000435726
7.86378 -0.0165602 0.000431603
7.88794 -0.0164564 0.000427521
7.91217 -0.0163534 0.00042348
7.93648 -0.016251 0.000419477
7.96085 -0.0161493 0.000415514
7.9853 -0.0160483 0.000411589
8.00983 -0.0159479 0.000407702
8.03443 -0.0158481 0.000403853
8.0591 -0.015749 0.00040004
8.08386 -0.0156505 0.000396264
8.10869 -0.0155526 0.000392523
8.13361 -0.0154554 0.000388818
8.1586 -0.0153587 0.000385148
8.18368 -0.0152626 0.000381512
8.20884 -0.0151671 0.00037791
8.23409 -0.0150722 0.000374342
8.25943 -0.0149779 0.000370807
8.28486 -0.0148841 0.000367304
8.31038 -0.0147909 0.000363833
8.33598 -0.0146982 0.000360394
8.36169 -0.0146061 0.000356985
8.38748 -0.0145145 0.000353608
8.41338 -0.0144234 0.000350261
8.43937 -0.0143328 0.000346944
8.46547 -0.0142428 0.000343656
8.49166 -0.0141532 0.000340397
8.51797 -0.0140642 0.000337167
8.54437 -0.0139756 0.000333965
8.57089 -0.0138875 0.000330791
8.59752 -0.0137999 0.000327644
8.62426 -0.0137128 0.000324524
8.65112 -0.0136261 0.00032143
8.67809 -0.0135399 0.000318363
8.70518 -0.0134541 0.000315321
8.7324 -0.0133687 0.000312305
8.75974 -0.0132838 0.000309314
8.78721 -0.0131992 0.000306347
8.81482 -0.0131151 0.000303404
8.84255 -0.0130314 0.000300486
8.87042 -0.0129481 0.00029759
8.89844 -0.0128652 0.000294718
8.92659 -0.0127827 0.000291868
8.9549 -0.0127005 0.000289041
8.98335 -0.0126187 0.000286235
9.01196 -0.0125373 0.000283451
9.04073 -0.0124562 0.000280688
9.06966 -0.0123754 0.000277945
9.09875 -0.012295 0.000275223
9.12802 -0.0122149 0.000272521
9.15746 -0.0121351 0.000269839
9.18709 -0.0120556 0.000267175
9.2169 -0.0119764 0.000264531
9.2469 -0.0118974 0.000261904
9.27709 -0.0118188 0.000259296
9.30749 -0.0117404 0.000256705
9.3381 -0.0116622 0.000254131
9.36893 -0.0115843 0.000251575
9.39998 -0.0115067 0.000249034
9.43125 -0.0114292 0.000246509
9.46277 -0.0113519 0.000244
9.49453 -0.0112749 0.000241505
9.52655 -0.011198 0.000239025
9.55883 -0.0111213 0.000236559
9.59138 -0.0110447 0.000234107
9.62422 -0.0109683 0.000231667
9.65735 -0.0108919 0.00022924
9.69079 -0.0108157 0.000226825
9.72455 -0.0107396 0.000224421
9.75865 -0.0106635 0.000222028
9.79309 -0.0105875 0.000219645
9.8279 -0.0105115 0.000217271
9.8631 -0.0104354 0.000214906
9.89869 -0.0103594 0.000212549
9.93471 -0.0102833 0.0002102
9.97117 -0.0102071 0.000207856
10.0081 -0.0101308 0.000205518
10.0455 -0.0100544 0.000203185
10.0835 -0.00997776 0.000200855
10.122 -0.00990089 0.000198526
10.1611 -0.00982374 0.000196199
10.2008 -0.00974627 0.000193871
10.2412 -0.0096684 0.000191541
10.2824 -0.00959008 0.000189207
10.3244 -0.00951122 0.000186867
10.3672 -0.00943174 0.000184519
10.4109 -0.00935154 0.000182159
10.4557 -0.00927049 0.000179785
10.5017 -0.00918847 0.000177393
10.5489 -0.00910528 0.000174979
10.5976 -0.00902073 0.000172536
10.6479 -0.00893455 0.000170058
10.7002 -0.00884641 0.000167537
10.7547 -0.00875586 0.00016496
10.8119 -0.0086623 0.000162312
10.8724 -0.00856487 0.000159569
10.9373 -0.00846226 0.000156698
11.0083 -0.00835224 0.000153639
11.0884 -0.00823051 0.000150279
11.1861 -0.00808563 0.000146312


==> anc/HERMITE/GAMMA02/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.2
#Lambda=1
#Beta=1
#Nc=1
#QUANTUM=0

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=1024 aX=4 aP=0.25

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/GAMMA02/SigmaAOneLoop.txt <==
-11.1861 -0.499985 8.41535e-19
-11.0884 -0.499985 8.41535e-19
-11.0083 -0.499985 8.41535e-19
-10.9373 -0.499985 8.41535e-19
-10.8724 -0.499985 8.41535e-19
-10.8119 -0.499985 8.41535e-19
-10.7547 -0.499985 8.41535e-19
-10.7002 -0.499985 8.41535e-19
-10.6479 -0.499985 8.41535e-19
-10.5976 -0.499985 8.41535e-19
-10.5489 -0.499985 8.41535e-19
-10.5017 -0.499985 8.41535e-19
-10.4557 -0.499985 8.41535e-19
-10.4109 -0.499985 8.41535e-19
-10.3672 -0.499985 8.41535e-19
-10.3244 -0.499985 8.41535e-19
-10.2824 -0.499985 8.41535e-19
-10.2412 -0.499985 8.41535e-19
-10.2008 -0.499985 8.41535e-19
-10.1611 -0.499985 8.41535e-19
-10.122 -0.499985 8.41535e-19
-10.0835 -0.499985 8.41535e-19
-10.0455 -0.499985 8.41535e-19
-10.0081 -0.499985 8.41535e-19
-9.97117 -0.499985 8.41535e-19
-9.93471 -0.499985 8.41535e-19
-9.89869 -0.499985 8.41535e-19
-9.8631 -0.499985 8.41535e-19
-9.8279 -0.499985 8.41535e-19
-9.79309 -0.499985 8.41535e-19
-9.75865 -0.499985 8.41535e-19
-9.72455 -0.499985 8.41535e-19
-9.69079 -0.499985 8.41535e-19
-9.65735 -0.499985 8.41535e-19
-9.62422 -0.499985 8.41535e-19
-9.59138 -0.499985 8.41535e-19
-9.55883 -0.499985 8.41535e-19
-9.52655 -0.499985 8.41535e-19
-9.49453 -0.499985 8.41535e-19
-9.46277 -0.499985 8.41535e-19
-9.43125 -0.499985 8.41535e-19
-9.39998 -0.499985 8.41535e-19
-9.36893 -0.499985 8.41535e-19
-9.3381 -0.499985 8.41535e-19
-9.30749 -0.499985 8.41535e-19
-9.27709 -0.499985 8.41535e-19
-9.2469 -0.499985 8.41535e-19
-9.2169 -0.499985 8.41535e-19
-9.18709 -0.499985 8.41535e-19
-9.15746 -0.499985 8.41535e-19
-9.12802 -0.499985 8.41535e-19
-9.09875 -0.499985 8.41535e-19
-9.06966 -0.499985 8.41535e-19
-9.04073 -0.499985 8.41535e-19
-9.01196 -0.499985 8.41535e-19
-8.98335 -0.499985 8.41535e-19
-8.9549 -0.499985 8.41535e-19
-8.92659 -0.499985 8.41535e-19
-8.89844 -0.499985 8.41535e-19
-8.87042 -0.499985 8.41535e-19
-8.84255 -0.499985 8.41535e-19
-8.81482 -0.499985 8.41535e-19
-8.78721 -0.499985 8.41535e-19
-8.75974 -0.499985 8.41535e-19
-8.7324 -0.499985 8.41535e-19
-8.70518 -0.499985 8.41535e-19
-8.67809 -0.499985 8.41535e-19
-8.65112 -0.499985 8.41535e-19
-8.62426 -0.499985 8.41535e-19
-8.59752 -0.499985 8.41535e-19
-8.57089 -0.499985 8.41535e-19
-8.54437 -0.499985 8.41535e-19
-8.51797 -0.499985 8.41535e-19
-8.49166 -0.499985 8.41535e-19
-8.46547 -0.499985 8.41535e-19
-8.43937 -0.499985 8.41535e-19
-8.41338 -0.499985 8.41535e-19
-8.38748 -0.499985 8.41535e-19
-8.36169 -0.499985 8.41535e-19
-8.33598 -0.499985 8.41535e-19
-8.31038 -0.499985 8.41535e-19
-8.28486 -0.499985 8.41535e-19
-8.25943 -0.499985 8.41535e-19
-8.23409 -0.499985 8.41535e-19
-8.20884 -0.499985 8.41535e-19
-8.18368 -0.499985 8.41535e-19
-8.1586 -0.499985 8.41535e-19
-8.13361 -0.499985 8.41535e-19
-8.10869 -0.499985 8.41535e-19
-8.08386 -0.499985 8.41535e-19
-8.0591 -0.499985 8.41535e-19
-8.03443 -0.499985 8.41535e-19
-8.00983 -0.499985 8.41535e-19
-7.9853 -0.499985 8.41535e-19
-7.96085 -0.499985 8.41535e-19
-7.93648 -0.499985 8.41535e-19
-7.91217 -0.499985 8.41535e-19
-7.88794 -0.499985 8.41535e-19
-7.86378 -0.499985 8.41535e-19
-7.83968 -0.499985 8.41535e-19
-7.81566 -0.499985 8.41535e-19
-7.7917 -0.499985 8.41535e-19
-7.76781 -0.499985 8.41535e-19
-7.74398 -0.499985 8.41535e-19
-7.72022 -0.499985 8.41535e-19
-7.69652 -0.499985 8.41535e-19
-7.67288 -0.499985 8.41535e-19
-7.64931 -0.499985 8.41535e-19
-7.62579 -0.499985 8.41535e-19
-7.60234 -0.499985 8.41535e-19
-7.57894 -0.499985 8.41535e-19
-7.55561 -0.499985 8.41535e-19
-7.53233 -0.499985 8.41535e-19
-7.50911 -0.499985 8.41535e-19
-7.48595 -0.499985 8.41535e-19
-7.46284 -0.499985 8.41535e-19
-7.43978 -0.499985 8.41535e-19
-7.41679 -0.499985 8.41535e-19
-7.39384 -0.499985 8.41535e-19
-7.37095 -0.499985 8.41535e-19
-7.34811 -0.499985 8.41535e-19
-7.32532 -0.499985 8.41535e-19
-7.30258 -0.499985 8.41535e-19
-7.27989 -0.499985 8.41535e-19
-7.25725 -0.499985 8.41535e-19
-7.23467 -0.499985 8.41535e-19
-7.21213 -0.499985 8.41535e-19
-7.18963 -0.499985 8.41535e-19
-7.16719 -0.499985 8.41535e-19
-7.14479 -0.499985 8.41535e-19
-7.12244 -0.499985 8.41535e-19
-7.10014 -0.499985 8.41535e-19
-7.07788 -0.499985 8.41535e-19
-7.05566 -0.499985 8.41535e-19
-7.03349 -0.499985 8.41535e-19
-7.01137 -0.499985 8.41535e-19
-6.98928 -0.499985 8.41535e-19
-6.96724 -0.499985 8.41535e-19
-6.94524 -0.499985 8.41535e-19
-6.92329 -0.499985 8.41535e-19
-6.90138 -0.499985 8.41535e-19
-6.8795 -0.499985 8.41535e-19
-6.85767 -0.499985 8.41535e-19
-6.83588 -0.499985 8.41535e-19
-6.81413 -0.499985 8.41535e-19
-6.79241 -0.499985 8.41535e-19
-6.77074 -0.499985 8.41535e-19
-6.74911 -0.499985 8.41535e-19
-6.72751 -0.499985 8.41535e-19
-6.70595 -0.499985 8.41535e-19
-6.68443 -0.499985 8.41535e-19
-6.66294 -0.499985 8.41535e-19
-6.6415 -0.499985 8.41535e-19
-6.62008 -0.499985 8.41535e-19
-6.59871 -0.499985 8.41535e-19
-6.57737 -0.499985 8.41535e-19
-6.55607 -0.499985 8.41535e-19
-6.5348 -0.499985 8.41535e-19
-6.51356 -0.499985 8.41535e-19
-6.49236 -0.499985 8.41535e-19
-6.47119 -0.499985 8.41535e-19
-6.45006 -0.499985 8.41535e-19
-6.42896 -0.499985 8.41535e-19
-6.40789 -0.499985 8.41535e-19
-6.38686 -0.499985 8.41535e-19
-6.36586 -0.499985 8.41535e-19
-6.34489 -0.499985 8.41535e-19
-6.32395 -0.499985 8.41535e-19
-6.30304 -0.499985 8.41535e-19
-6.28216 -0.499985 8.41535e-19
-6.26132 -0.499985 8.41535e-19
-6.24051 -0.499985 8.41535e-19
-6.21972 -0.499985 8.41535e-19
-6.19897 -0.499985 8.41535e-19
-6.17824 -0.499985 8.41535e-19
-6.15755 -0.499985 8.41535e-19
-6.13688 -0.499985 8.41535e-19
-6.11625 -0.499985 8.41535e-19
-6.09564 -0.499985 8.41535e-19
-6.07506 -0.499985 8.41535e-19
-6.05451 -0.499985 8.41535e-19
-6.03398 -0.499985 8.41535e-19
-6.01349 -0.499985 8.41535e-19
-5.99302 -0.499985 8.41535e-19
-5.97258 -0.499985 8.41535e-19
-5.95216 -0.499985 8.41535e-19
-5.93178 -0.499985 8.41535e-19
-5.91142 -0.499985 8.41535e-19
-5.89108 -0.499985 8.41535e-19
-5.87077 -0.499985 8.41535e-19
-5.85049 -0.499985 8.41535e-19
-5.83023 -0.499985 8.41535e-19
-5.81 -0.499985 8.41535e-19
-5.7898 -0.499985 8.41535e-19
-5.76961 -0.499985 8.41535e-19
-5.74946 -0.499985 8.41535e-19
-5.72933 -0.499985 8.41535e-19
-5.70922 -0.499985 8.41535e-19
-5.68913 -0.499985 8.41535e-19
-5.66907 -0.499985 8.41535e-19
-5.64904 -0.499985 8.41535e-19
-5.62903 -0.499985 8.41535e-19
-5.60904 -0.499985 8.41535e-19
-5.58907 -0.499985 8.41535e-19
-5.56913 -0.499985 8.41535e-19
-5.54921 -0.499985 8.41535e-19
-5.52931 -0.499985 8.41535e-19
-5.50944 -0.499985 8.41535e-19
-5.48958 -0.499985 8.41535e-19
-5.46975 -0.499985 8.41535e-19
-5.44994 -0.499985 8.41535e-19
-5.43016 -0.499985 8.41535e-19
-5.41039 -0.499985 8.41535e-19
-5.39065 -0.499985 8.41535e-19
-5.37092 -0.499985 8.41535e-19
-5.35122 -0.499985 8.41535e-19
-5.33154 -0.499985 8.41535e-19
-5.31188 -0.499985 8.41535e-19
-5.29224 -0.499985 8.41535e-19
-5.27262 -0.499985 8.41535e-19
-5.25302 -0.499985 8.41535e-19
-5.23344 -0.499985 8.41535e-19
-5.21388 -0.499985 8.41535e-19
-5.19434 -0.499985 8.41535e-19
-5.17482 -0.499985 8.41535e-19
-5.15532 -0.499985 8.41535e-19
-5.13584 -0.499985 8.41535e-19
-5.11638 -0.499985 8.41535e-19
-5.09694 -0.499985 8.41535e-19
-5.07751 -0.499985 8.41535e-19
-5.05811 -0.499985 8.41535e-19
-5.03872 -0.499985 8.41535e-19
-5.01935 -0.499985 8.41535e-19
-5 -0.499985 8.41535e-19
-4.98067 -0.499985 8.41535e-19
-4.96136 -0.499985 8.41535e-19
-4.94206 -0.499985 8.41535e-19
-4.92278 -0.499985 8.41535e-19
-4.90352 -0.499985 8.41535e-19
-4.88428 -0.499985 8.41535e-19
-4.86505 -0.499985 8.41535e-19
-4.84584 -0.499985 8.41535e-19
-4.82665 -0.499985 8.41535e-19
-4.80748 -0.499985 8.41535e-19
-4.78832 -0.499985 8.41535e-19
-4.76918 -0.499985 8.41535e-19
-4.75005 -0.499985 8.41535e-19
-4.73095 -0.499985 8.41535e-19
-4.71185 -0.499985 8.41535e-19
-4.69278 -0.499985 8.41535e-19
-4.67372 -0.499985 8.41535e-19
-4.65468 -0.499985 8.41535e-19
-4.63565 -0.499985 8.41535e-19
-4.61664 -0.499985 8.41535e-19
-4.59764 -0.499985 8.41535e-19
-4.57866 -0.499985 8.41535e-19
-4.55969 -0.499985 8.41535e-19
-4.54074 -0.499985 8.41535e-19
-4.52181 -0.499985 8.41535e-19
-4.50289 -0.499985 8.41535e-19
-4.48398 -0.499985 8.41535e-19
-4.46509 -0.499985 8.41535e-19
-4.44622 -0.499985 8.41535e-19
-4.42736 -0.499985 8.41535e-19
-4.40851 -0.499985 8.41535e-19
-4.38968 -0.499985 8.41535e-19
-4.37086 -0.499985 8.41535e-19
-4.35206 -0.499985 8.41535e-19
-4.33327 -0.499985 8.41535e-19
-4.31449 -0.499985 8.41535e-19
-4.29573 -0.499985 8.41535e-19
-4.27698 -0.499985 8.41535e-19
-4.25825 -0.499985 8.41535e-19
-4.23953 -0.499985 8.41535e-19
-4.22082 -0.499985 8.41535e-19
-4.20213 -0.499985 8.41535e-19
-4.18345 -0.499985 8.41535e-19
-4.16478 -0.499985 8.41535e-19
-4.14613 -0.499985 8.41535e-19
-4.12749 -0.499985 8.41535e-19
-4.10886 -0.499985 8.41535e-19
-4.09024 -0.499985 8.41535e-19
-4.07164 -0.499985 8.41535e-19
-4.05305 -0.499985 8.41535e-19
-4.03447 -0.499985 8.41535e-19
-4.01591 -0.499985 8.41535e-19
-3.99736 -0.499985 8.41535e-19
-3.97882 -0.499985 8.41535e-19
-3.96029 -0.499985 8.41535e-19
-3.94177 -0.499985 8.41535e-19
-3.92327 -0.499985 8.41535e-19
-3.90478 -0.499985 8.41535e-19
-3.8863 -0.499985 8.41535e-19
-3.86783 -0.499985 8.41535e-19
-3.84937 -0.499985 8.41535e-19
-3.83093 -0.499985 8.41535e-19
-3.81249 -0.499985 8.41535e-19
-3.79407 -0.499985 8.41535e-19
-3.77566 -0.499985 8.41535e-19
-3.75726 -0.499985 8.41535e-19
-3.73887 -0.499985 8.41535e-19
-3.72049 -0.499985 8.41535e-19
-3.70213 -0.499985 8.41535e-19
-3.68377 -0.499985 8.41535e-19
-3.66543 -0.499985 8.41535e-19
-3.64709 -0.499985 8.41535e-19
-3.62877 -0.499985 8.41535e-19
-3.61046 -0.499985 8.41535e-19
-3.59215 -0.499985 8.41535e-19
-3.57386 -0.499985 8.41535e-19
-3.55558 -0.499985 8.41535e-19
-3.53731 -0.499985 8.41535e-19
-3.51905 -0.499985 8.41535e-19
-3.5008 -0.499985 8.41535e-19
-3.48256 -0.499985 8.41535e-19
-3.46433 -0.499985 8.41535e-19
-3.4461 -0.499985 8.41535e-19
-3.42789 -0.499985 8.41535e-19
-3.40969 -0.499985 8.41535e-19
-3.3915 -0.499985 8.41535e-19
-3.37332 -0.499985 8.41535e-19
-3.35515 -0.499985 8.41535e-19
-3.33698 -0.499985 8.41535e-19
-3.31883 -0.499985 8.41535e-19
-3.30069 -0.499985 8.41535e-19
-3.28255 -0.499985 8.41535e-19
-3.26443 -0.499985 8.41535e-19
-3.24631 -0.499985 8.41535e-19
-3.2282 -0.499985 8.41535e-19
-3.2101 -0.499985 8.41535e-19
-3.19201 -0.499985 8.41535e-19
-3.17393 -0.499985 8.41535e-19
-3.15586 -0.499985 8.41535e-19
-3.1378 -0.499985 8.41535e-19
-3.11974 -0.499985 8.41535e-19
-3.1017 -0.499985 8.41535e-19
-3.08366 -0.499985 8.41535e-19
-3.06563 -0.499985 8.41535e-19
-3.04761 -0.499985 8.41535e-19
-3.0296 -0.499985 8.41535e-19
-3.01159 -0.499985 8.41535e-19
-2.9936 -0.499985 8.41535e-19
-2.97561 -0.499985 8.41535e-19
-2.95763 -0.499985 8.41535e-19
-2.93966 -0.499985 8.41535e-19
-2.9217 -0.499985 8.41535e-19
-2.90374 -0.499985 8.41535e-19
-2.88579 -0.499985 8.41535e-19
-2.86785 -0.499985 8.41535e-19
-2.84992 -0.499985 8.41535e-19
-2.83199 -0.499985 8.41535e-19
-2.81408 -0.499985 8.41535e-19
-2.79617 -0.499985 8.41535e-19
-2.77826 -0.499985 8.41535e-19
-2.76037 -0.499985 8.41535e-19
-2.74248 -0.499985 8.41535e-19
-2.7246 -0.499985 8.41535e-19
-2.70673 -0.499985 8.41535e-19
-2.68886 -0.499985 8.41535e-19
-2.671 -0.499985 8.41535e-19
-2.65315 -0.499985 8.41535e-19
-2.63531 -0.499985 8.41535e-19
-2.61747 -0.499985 8.41535e-19
-2.59964 -0.499985 8.41535e-19
-2.58182 -0.499985 8.41535e-19
-2.564 -0.499985 8.41535e-19
-2.54619 -0.499985 8.41535e-19
-2.52838 -0.499985 8.41535e-19
-2.51059 -0.499985 8.41535e-19
-2.49279 -0.499985 8.41535e-19
-2.47501 -0.499985 8.41535e-19
-2.45723 -0.499985 8.41535e-19
-2.43946 -0.499985 8.41535e-19
-2.42169 -0.499985 8.41535e-19
-2.40394 -0.499985 8.41535e-19
-2.38618 -0.499985 8.41535e-19
-2.36844 -0.499985 8.41535e-19
-2.3507 -0.499985 8.41535e-19
-2.33296 -0.499985 8.41535e-19
-2.31523 -0.499985 8.41535e-19
-2.29751 -0.499985 8.41535e-19
-2.27979 -0.499985 8.41535e-19
-2.26208 -0.499985 8.41535e-19
-2.24438 -0.499985 8.41535e-19
-2.22668 -0.499985 8.41535e-19
-2.20898 -0.499985 8.41535e-19
-2.19129 -0.499985 8.41535e-19
-2.17361 -0.499985 8.41535e-19
-2.15593 -0.499985 8.41535e-19
-2.13826 -0.499985 8.41535e-19
-2.1206 -0.499985 8.41535e-19
-2.10294 -0.499985 8.41535e-19
-2.08528 -0.499985 8.41535e-19
-2.06763 -0.499985 8.41535e-19
-2.04998 -0.499985 8.41535e-19
-2.03234 -0.499985 8.41535e-19
-2.01471 -0.499985 8.41535e-19
-1.99708 -0.499985 8.41535e-19
-1.97945 -0.499985 8.41535e-19
-1.96183 -0.499985 8.41535e-19
-1.94422 -0.499985 8.41535e-19
-1.92661 -0.499985 8.41535e-19
-1.909 -0.499985 8.41535e-19
-1.8914 -0.499985 8.41535e-19
-1.87381 -0.499985 8.41535e-19
-1.85622 -0.499985 8.41535e-19
-1.83863 -0.499985 8.41535e-19
-1.82105 -0.499985 8.41535e-19
-1.80347 -0.499985 8.41535e-19
-1.7859 -0.499985 8.41535e-19
-1.76833 -0.499985 8.41535e-19
-1.75076 -0.499985 8.41535e-19
-1.7332 -0.499985 8.41535e-19
-1.71565 -0.499985 8.41535e-19
-1.69809 -0.499985 8.41535e-19
-1.68055 -0.499985 8.41535e-19
-1.663 -0.499985 8.41535e-19
-1.64546 -0.499985 8.41535e-19
-1.62793 -0.499985 8.41535e-19
-1.6104 -0.499985 8.41535e-19
-1.59287 -0.499985 8.41535e-19
-1.57535 -0.499985 8.41535e-19
-1.55783 -0.499985 8.41535e-19
-1.54031 -0.499985 8.41535e-19
-1.5228 -0.499985 8.41535e-19
-1.50529 -0.499985 8.41535e-19
-1.48779 -0.499985 8.41535e-19
-1.47029 -0.499985 8.41535e-19
-1.45279 -0.499985 8.41535e-19
-1.4353 -0.499985 8.41535e-19
-1.41781 -0.499985 8.41535e-19
-1.40032 -0.499985 8.41535e-19
-1.38284 -0.499985 8.41535e-19
-1.36536 -0.499985 8.41535e-19
-1.34788 -0.499985 8.41535e-19
-1.33041 -0.499985 8.41535e-19
-1.31293 -0.499985 8.41535e-19
-1.29547 -0.499985 8.41535e-19
-1.278 -0.499985 8.41535e-19
-1.26054 -0.499985 8.41535e-19
-1.24308 -0.499985 8.41535e-19
-1.22563 -0.499985 8.41535e-19
-1.20818 -0.499985 8.41535e-19
-1.19073 -0.499985 8.41535e-19
-1.17328 -0.499985 8.41535e-19
-1.15584 -0.499985 8.41535e-19
-1.1384 -0.499985 8.41535e-19
-1.12096 -0.499985 8.41535e-19
-1.10353 -0.499985 8.41535e-19
-1.08609 -0.499985 8.41535e-19
-1.06866 -0.499985 8.41535e-19
-1.05124 -0.499985 8.41535e-19
-1.03381 -0.499985 8.41535e-19
-1.01639 -0.499985 8.41535e-19
-0.998969 -0.499985 8.41535e-19
-0.981551 -0.499985 8.41535e-19
-0.964136 -0.499985 8.41535e-19
-0.946723 -0.499985 8.41535e-19
-0.929312 -0.499985 8.41535e-19
-0.911904 -0.499985 8.41535e-19
-0.894497 -0.499985 8.41535e-19
-0.877093 -0.499985 8.41535e-19
-0.859691 -0.499985 8.41535e-19
-0.842291 -0.499985 8.41535e-19
-0.824893 -0.499985 8.41535e-19
-0.807497 -0.499985 8.41535e-19
-0.790103 -0.499985 8.41535e-19
-0.77271 -0.499985 8.41535e-19
-0.75532 -0.499985 8.41535e-19
-0.737931 -0.499985 8.41535e-19
-0.720544 -0.499985 8.41535e-19
-0.703159 -0.499985 8.41535e-19
-0.685776 -0.499985 8.41535e-19
-0.668394 -0.499985 8.41535e-19
-0.651013 -0.499985 8.41535e-19
-0.633635 -0.499985 8.41535e-19
-0.616257 -0.499985 8.41535e-19
-0.598881 -0.499985 8.41535e-19
-0.581507 -0.499985 8.41535e-19
-0.564134 -0.499985 8.41535e-19
-0.546762 -0.499985 8.41535e-19
-0.529392 -0.499985 8.41535e-19
-0.512023 -0.499985 8.41535e-19
-0.494655 -0.499985 8.41535e-19
-0.477288 -0.499985 8.41535e-19
-0.459922 -0.499985 8.41535e-19
-0.442558 -0.499985 8.41535e-19
-0.425194 -0.499985 8.41535e-19
-0.407832 -0.499985 8.41535e-19
-0.39047 -0.499985 8.41535e-19
-0.373109 -0.499985 8.41535e-19
-0.355749 -0.499985 8.41535e-19
-0.338391 -0.499985 8.41535e-19
-0.321032 -0.499985 8.41535e-19
-0.303675 -0.499985 8.41535e-19
-0.286318 -0.499985 8.41535e-19
-0.268962 -0.499985 8.41535e-19
-0.251607 -0.499985 8.41535e-19
-0.234252 -0.499985 8.41535e-19
-0.216898 -0.499985 8.41535e-19
-0.199544 -0.499985 8.41535e-19
-0.182191 -0.499985 8.41535e-19
-0.164838 -0.499985 8.41535e-19
-0.147486 -0.499985 8.41535e-19
-0.130134 -0.499985 8.41535e-19
-0.112782 -0.499985 8.41535e-19
-0.0954304 -0.499985 8.41535e-19
-0.0780791 -0.499985 8.41535e-19
-0.060728 -0.499985 8.41535e-19
-0.043377 -0.499985 8.41535e-19
-0.0260262 -0.499985 8.41535e-19
-0.00867539 -0.499985 8.41535e-19
0.00867539 -0.499985 8.41535e-19
0.0260262 -0.499985 8.41535e-19
0.043377 -0.499985 8.41535e-19
0.060728 -0.499985 8.41535e-19
0.0780791 -0.499985 8.41535e-19
0.0954304 -0.499985 8.41535e-19
0.112782 -0.499985 8.41535e-19
0.130134 -0.499985 8.41535e-19
0.147486 -0.499985 8.41535e-19
0.164838 -0.499985 8.41535e-19
0.182191 -0.499985 8.41535e-19
0.199544 -0.499985 8.41535e-19
0.216898 -0.499985 8.41535e-19
0.234252 -0.499985 8.41535e-19
0.251607 -0.499985 8.41535e-19
0.268962 -0.499985 8.41535e-19
0.286318 -0.499985 8.41535e-19
0.303675 -0.499985 8.41535e-19
0.321032 -0.499985 8.41535e-19
0.338391 -0.499985 8.41535e-19
0.355749 -0.499985 8.41535e-19
0.373109 -0.499985 8.41535e-19
0.39047 -0.499985 8.41535e-19
0.407832 -0.499985 8.41535e-19
0.425194 -0.499985 8.41535e-19
0.442558 -0.499985 8.41535e-19
0.459922 -0.499985 8.41535e-19
0.477288 -0.499985 8.41535e-19
0.494655 -0.499985 8.41535e-19
0.512023 -0.499985 8.41535e-19
0.529392 -0.499985 8.41535e-19
0.546762 -0.499985 8.41535e-19
0.564134 -0.499985 8.41535e-19
0.581507 -0.499985 8.41535e-19
0.598881 -0.499985 8.41535e-19
0.616257 -0.499985 8.41535e-19
0.633635 -0.499985 8.41535e-19
0.651013 -0.499985 8.41535e-19
0.668394 -0.499985 8.41535e-19
0.685776 -0.499985 8.41535e-19
0.703159 -0.499985 8.41535e-19
0.720544 -0.499985 8.41535e-19
0.737931 -0.499985 8.41535e-19
0.75532 -0.499985 8.41535e-19
0.77271 -0.499985 8.41535e-19
0.790103 -0.499985 8.41535e-19
0.807497 -0.499985 8.41535e-19
0.824893 -0.499985 8.41535e-19
0.842291 -0.499985 8.41535e-19
0.859691 -0.499985 8.41535e-19
0.877093 -0.499985 8.41535e-19
0.894497 -0.499985 8.41535e-19
0.911904 -0.499985 8.41535e-19
0.929312 -0.499985 8.41535e-19
0.946723 -0.499985 8.41535e-19
0.964136 -0.499985 8.41535e-19
0.981551 -0.499985 8.41535e-19
0.998969 -0.499985 8.41535e-19
1.01639 -0.499985 8.41535e-19
1.03381 -0.499985 8.41535e-19
1.05124 -0.499985 8.41535e-19
1.06866 -0.499985 8.41535e-19
1.08609 -0.499985 8.41535e-19
1.10353 -0.499985 8.41535e-19
1.12096 -0.499985 8.41535e-19
1.1384 -0.499985 8.41535e-19
1.15584 -0.499985 8.41535e-19
1.17328 -0.499985 8.41535e-19
1.19073 -0.499985 8.41535e-19
1.20818 -0.499985 8.41535e-19
1.22563 -0.499985 8.41535e-19
1.24308 -0.499985 8.41535e-19
1.26054 -0.499985 8.41535e-19
1.278 -0.499985 8.41535e-19
1.29547 -0.499985 8.41535e-19
1.31293 -0.499985 8.41535e-19
1.33041 -0.499985 8.41535e-19
1.34788 -0.499985 8.41535e-19
1.36536 -0.499985 8.41535e-19
1.38284 -0.499985 8.41535e-19
1.40032 -0.499985 8.41535e-19
1.41781 -0.499985 8.41535e-19
1.4353 -0.499985 8.41535e-19
1.45279 -0.499985 8.41535e-19
1.47029 -0.499985 8.41535e-19
1.48779 -0.499985 8.41535e-19
1.50529 -0.499985 8.41535e-19
1.5228 -0.499985 8.41535e-19
1.54031 -0.499985 8.41535e-19
1.55783 -0.499985 8.41535e-19
1.57535 -0.499985 8.41535e-19
1.59287 -0.499985 8.41535e-19
1.6104 -0.499985 8.41535e-19
1.62793 -0.499985 8.41535e-19
1.64546 -0.499985 8.41535e-19
1.663 -0.499985 8.41535e-19
1.68055 -0.499985 8.41535e-19
1.69809 -0.499985 8.41535e-19
1.71565 -0.499985 8.41535e-19
1.7332 -0.499985 8.41535e-19
1.75076 -0.499985 8.41535e-19
1.76833 -0.499985 8.41535e-19
1.7859 -0.499985 8.41535e-19
1.80347 -0.499985 8.41535e-19
1.82105 -0.499985 8.41535e-19
1.83863 -0.499985 8.41535e-19
1.85622 -0.499985 8.41535e-19
1.87381 -0.499985 8.41535e-19
1.8914 -0.499985 8.41535e-19
1.909 -0.499985 8.41535e-19
1.92661 -0.499985 8.41535e-19
1.94422 -0.499985 8.41535e-19
1.96183 -0.499985 8.41535e-19
1.97945 -0.499985 8.41535e-19
1.99708 -0.499985 8.41535e-19
2.01471 -0.499985 8.41535e-19
2.03234 -0.499985 8.41535e-19
2.04998 -0.499985 8.41535e-19
2.06763 -0.499985 8.41535e-19
2.08528 -0.499985 8.41535e-19
2.10294 -0.499985 8.41535e-19
2.1206 -0.499985 8.41535e-19
2.13826 -0.499985 8.41535e-19
2.15593 -0.499985 8.41535e-19
2.17361 -0.499985 8.41535e-19
2.19129 -0.499985 8.41535e-19
2.20898 -0.499985 8.41535e-19
2.22668 -0.499985 8.41535e-19
2.24438 -0.499985 8.41535e-19
2.26208 -0.499985 8.41535e-19
2.27979 -0.499985 8.41535e-19
2.29751 -0.499985 8.41535e-19
2.31523 -0.499985 8.41535e-19
2.33296 -0.499985 8.41535e-19
2.3507 -0.499985 8.41535e-19
2.36844 -0.499985 8.41535e-19
2.38618 -0.499985 8.41535e-19
2.40394 -0.499985 8.41535e-19
2.42169 -0.499985 8.41535e-19
2.43946 -0.499985 8.41535e-19
2.45723 -0.499985 8.41535e-19
2.47501 -0.499985 8.41535e-19
2.49279 -0.499985 8.41535e-19
2.51059 -0.499985 8.41535e-19
2.52838 -0.499985 8.41535e-19
2.54619 -0.499985 8.41535e-19
2.564 -0.499985 8.41535e-19
2.58182 -0.499985 8.41535e-19
2.59964 -0.499985 8.41535e-19
2.61747 -0.499985 8.41535e-19
2.63531 -0.499985 8.41535e-19
2.65315 -0.499985 8.41535e-19
2.671 -0.499985 8.41535e-19
2.68886 -0.499985 8.41535e-19
2.70673 -0.499985 8.41535e-19
2.7246 -0.499985 8.41535e-19
2.74248 -0.499985 8.41535e-19
2.76037 -0.499985 8.41535e-19
2.77826 -0.499985 8.41535e-19
2.79617 -0.499985 8.41535e-19
2.81408 -0.499985 8.41535e-19
2.83199 -0.499985 8.41535e-19
2.84992 -0.499985 8.41535e-19
2.86785 -0.499985 8.41535e-19
2.88579 -0.499985 8.41535e-19
2.90374 -0.499985 8.41535e-19
2.9217 -0.499985 8.41535e-19
2.93966 -0.499985 8.41535e-19
2.95763 -0.499985 8.41535e-19
2.97561 -0.499985 8.41535e-19
2.9936 -0.499985 8.41535e-19
3.01159 -0.499985 8.41535e-19
3.0296 -0.499985 8.41535e-19
3.04761 -0.499985 8.41535e-19
3.06563 -0.499985 8.41535e-19
3.08366 -0.499985 8.41535e-19
3.1017 -0.499985 8.41535e-19
3.11974 -0.499985 8.41535e-19
3.1378 -0.499985 8.41535e-19
3.15586 -0.499985 8.41535e-19
3.17393 -0.499985 8.41535e-19
3.19201 -0.499985 8.41535e-19
3.2101 -0.499985 8.41535e-19
3.2282 -0.499985 8.41535e-19
3.24631 -0.499985 8.41535e-19
3.26443 -0.499985 8.41535e-19
3.28255 -0.499985 8.41535e-19
3.30069 -0.499985 8.41535e-19
3.31883 -0.499985 8.41535e-19
3.33698 -0.499985 8.41535e-19
3.35515 -0.499985 8.41535e-19
3.37332 -0.499985 8.41535e-19
3.3915 -0.499985 8.41535e-19
3.40969 -0.499985 8.41535e-19
3.42789 -0.499985 8.41535e-19
3.4461 -0.499985 8.41535e-19
3.46433 -0.499985 8.41535e-19
3.48256 -0.499985 8.41535e-19
3.5008 -0.499985 8.41535e-19
3.51905 -0.499985 8.41535e-19
3.53731 -0.499985 8.41535e-19
3.55558 -0.499985 8.41535e-19
3.57386 -0.499985 8.41535e-19
3.59215 -0.499985 8.41535e-19
3.61046 -0.499985 8.41535e-19
3.62877 -0.499985 8.41535e-19
3.64709 -0.499985 8.41535e-19
3.66543 -0.499985 8.41535e-19
3.68377 -0.499985 8.41535e-19
3.70213 -0.499985 8.41535e-19
3.72049 -0.499985 8.41535e-19
3.73887 -0.499985 8.41535e-19
3.75726 -0.499985 8.41535e-19
3.77566 -0.499985 8.41535e-19
3.79407 -0.499985 8.41535e-19
3.81249 -0.499985 8.41535e-19
3.83093 -0.499985 8.41535e-19
3.84937 -0.499985 8.41535e-19
3.86783 -0.499985 8.41535e-19
3.8863 -0.499985 8.41535e-19
3.90478 -0.499985 8.41535e-19
3.92327 -0.499985 8.41535e-19
3.94177 -0.499985 8.41535e-19
3.96029 -0.499985 8.41535e-19
3.97882 -0.499985 8.41535e-19
3.99736 -0.499985 8.41535e-19
4.01591 -0.499985 8.41535e-19
4.03447 -0.499985 8.41535e-19
4.05305 -0.499985 8.41535e-19
4.07164 -0.499985 8.41535e-19
4.09024 -0.499985 8.41535e-19
4.10886 -0.499985 8.41535e-19
4.12749 -0.499985 8.41535e-19
4.14613 -0.499985 8.41535e-19
4.16478 -0.499985 8.41535e-19
4.18345 -0.499985 8.41535e-19
4.20213 -0.499985 8.41535e-19
4.22082 -0.499985 8.41535e-19
4.23953 -0.499985 8.41535e-19
4.25825 -0.499985 8.41535e-19
4.27698 -0.499985 8.41535e-19
4.29573 -0.499985 8.41535e-19
4.31449 -0.499985 8.41535e-19
4.33327 -0.499985 8.41535e-19
4.35206 -0.499985 8.41535e-19
4.37086 -0.499985 8.41535e-19
4.38968 -0.499985 8.41535e-19
4.40851 -0.499985 8.41535e-19
4.42736 -0.499985 8.41535e-19
4.44622 -0.499985 8.41535e-19
4.46509 -0.499985 8.41535e-19
4.48398 -0.499985 8.41535e-19
4.50289 -0.499985 8.41535e-19
4.52181 -0.499985 8.41535e-19
4.54074 -0.499985 8.41535e-19
4.55969 -0.499985 8.41535e-19
4.57866 -0.499985 8.41535e-19
4.59764 -0.499985 8.41535e-19
4.61664 -0.499985 8.41535e-19
4.63565 -0.499985 8.41535e-19
4.65468 -0.499985 8.41535e-19
4.67372 -0.499985 8.41535e-19
4.69278 -0.499985 8.41535e-19
4.71185 -0.499985 8.41535e-19
4.73095 -0.499985 8.41535e-19
4.75005 -0.499985 8.41535e-19
4.76918 -0.499985 8.41535e-19
4.78832 -0.499985 8.41535e-19
4.80748 -0.499985 8.41535e-19
4.82665 -0.499985 8.41535e-19
4.84584 -0.499985 8.41535e-19
4.86505 -0.499985 8.41535e-19
4.88428 -0.499985 8.41535e-19
4.90352 -0.499985 8.41535e-19
4.92278 -0.499985 8.41535e-19
4.94206 -0.499985 8.41535e-19
4.96136 -0.499985 8.41535e-19
4.98067 -0.499985 8.41535e-19
5 -0.499985 8.41535e-19
5.01935 -0.499985 8.41535e-19
5.03872 -0.499985 8.41535e-19
5.05811 -0.499985 8.41535e-19
5.07751 -0.499985 8.41535e-19
5.09694 -0.499985 8.41535e-19
5.11638 -0.499985 8.41535e-19
5.13584 -0.499985 8.41535e-19
5.15532 -0.499985 8.41535e-19
5.17482 -0.499985 8.41535e-19
5.19434 -0.499985 8.41535e-19
5.21388 -0.499985 8.41535e-19
5.23344 -0.499985 8.41535e-19
5.25302 -0.499985 8.41535e-19
5.27262 -0.499985 8.41535e-19
5.29224 -0.499985 8.41535e-19
5.31188 -0.499985 8.41535e-19
5.33154 -0.499985 8.41535e-19
5.35122 -0.499985 8.41535e-19
5.37092 -0.499985 8.41535e-19
5.39065 -0.499985 8.41535e-19
5.41039 -0.499985 8.41535e-19
5.43016 -0.499985 8.41535e-19
5.44994 -0.499985 8.41535e-19
5.46975 -0.499985 8.41535e-19
5.48958 -0.499985 8.41535e-19
5.50944 -0.499985 8.41535e-19
5.52931 -0.499985 8.41535e-19
5.54921 -0.499985 8.41535e-19
5.56913 -0.499985 8.41535e-19
5.58907 -0.499985 8.41535e-19
5.60904 -0.499985 8.41535e-19
5.62903 -0.499985 8.41535e-19
5.64904 -0.499985 8.41535e-19
5.66907 -0.499985 8.41535e-19
5.68913 -0.499985 8.41535e-19
5.70922 -0.499985 8.41535e-19
5.72933 -0.499985 8.41535e-19
5.74946 -0.499985 8.41535e-19
5.76961 -0.499985 8.41535e-19
5.7898 -0.499985 8.41535e-19
5.81 -0.499985 8.41535e-19
5.83023 -0.499985 8.41535e-19
5.85049 -0.499985 8.41535e-19
5.87077 -0.499985 8.41535e-19
5.89108 -0.499985 8.41535e-19
5.91142 -0.499985 8.41535e-19
5.93178 -0.499985 8.41535e-19
5.95216 -0.499985 8.41535e-19
5.97258 -0.499985 8.41535e-19
5.99302 -0.499985 8.41535e-19
6.01349 -0.499985 8.41535e-19
6.03398 -0.499985 8.41535e-19
6.05451 -0.499985 8.41535e-19
6.07506 -0.499985 8.41535e-19
6.09564 -0.499985 8.41535e-19
6.11625 -0.499985 8.41535e-19
6.13688 -0.499985 8.41535e-19
6.15755 -0.499985 8.41535e-19
6.17824 -0.499985 8.41535e-19
6.19897 -0.499985 8.41535e-19
6.21972 -0.499985 8.41535e-19
6.24051 -0.499985 8.41535e-19
6.26132 -0.499985 8.41535e-19
6.28216 -0.499985 8.41535e-19
6.30304 -0.499985 8.41535e-19
6.32395 -0.499985 8.41535e-19
6.34489 -0.499985 8.41535e-19
6.36586 -0.499985 8.41535e-19
6.38686 -0.499985 8.41535e-19
6.40789 -0.499985 8.41535e-19
6.42896 -0.499985 8.41535e-19
6.45006 -0.499985 8.41535e-19
6.47119 -0.499985 8.41535e-19
6.49236 -0.499985 8.41535e-19
6.51356 -0.499985 8.41535e-19
6.5348 -0.499985 8.41535e-19
6.55607 -0.499985 8.41535e-19
6.57737 -0.499985 8.41535e-19
6.59871 -0.499985 8.41535e-19
6.62008 -0.499985 8.41535e-19
6.6415 -0.499985 8.41535e-19
6.66294 -0.499985 8.41535e-19
6.68443 -0.499985 8.41535e-19
6.70595 -0.499985 8.41535e-19
6.72751 -0.499985 8.41535e-19
6.74911 -0.499985 8.41535e-19
6.77074 -0.499985 8.41535e-19
6.79241 -0.499985 8.41535e-19
6.81413 -0.499985 8.41535e-19
6.83588 -0.499985 8.41535e-19
6.85767 -0.499985 8.41535e-19
6.8795 -0.499985 8.41535e-19
6.90138 -0.499985 8.41535e-19
6.92329 -0.499985 8.41535e-19
6.94524 -0.499985 8.41535e-19
6.96724 -0.499985 8.41535e-19
6.98928 -0.499985 8.41535e-19
7.01137 -0.499985 8.41535e-19
7.03349 -0.499985 8.41535e-19
7.05566 -0.499985 8.41535e-19
7.07788 -0.499985 8.41535e-19
7.10014 -0.499985 8.41535e-19
7.12244 -0.499985 8.41535e-19
7.14479 -0.499985 8.41535e-19
7.16719 -0.499985 8.41535e-19
7.18963 -0.499985 8.41535e-19
7.21213 -0.499985 8.41535e-19
7.23467 -0.499985 8.41535e-19
7.25725 -0.499985 8.41535e-19
7.27989 -0.499985 8.41535e-19
7.30258 -0.499985 8.41535e-19
7.32532 -0.499985 8.41535e-19
7.34811 -0.499985 8.41535e-19
7.37095 -0.499985 8.41535e-19
7.39384 -0.499985 8.41535e-19
7.41679 -0.499985 8.41535e-19
7.43978 -0.499985 8.41535e-19
7.46284 -0.499985 8.41535e-19
7.48595 -0.499985 8.41535e-19
7.50911 -0.499985 8.41535e-19
7.53233 -0.499985 8.41535e-19
7.55561 -0.499985 8.41535e-19
7.57894 -0.499985 8.41535e-19
7.60234 -0.499985 8.41535e-19
7.62579 -0.499985 8.41535e-19
7.64931 -0.499985 8.41535e-19
7.67288 -0.499985 8.41535e-19
7.69652 -0.499985 8.41535e-19
7.72022 -0.499985 8.41535e-19
7.74398 -0.499985 8.41535e-19
7.76781 -0.499985 8.41535e-19
7.7917 -0.499985 8.41535e-19
7.81566 -0.499985 8.41535e-19
7.83968 -0.499985 8.41535e-19
7.86378 -0.499985 8.41535e-19
7.88794 -0.499985 8.41535e-19
7.91217 -0.499985 8.41535e-19
7.93648 -0.499985 8.41535e-19
7.96085 -0.499985 8.41535e-19
7.9853 -0.499985 8.41535e-19
8.00983 -0.499985 8.41535e-19
8.03443 -0.499985 8.41535e-19
8.0591 -0.499985 8.41535e-19
8.08386 -0.499985 8.41535e-19
8.10869 -0.499985 8.41535e-19
8.13361 -0.499985 8.41535e-19
8.1586 -0.499985 8.41535e-19
8.18368 -0.499985 8.41535e-19
8.20884 -0.499985 8.41535e-19
8.23409 -0.499985 8.41535e-19
8.25943 -0.499985 8.41535e-19
8.28486 -0.499985 8.41535e-19
8.31038 -0.499985 8.41535e-19
8.33598 -0.499985 8.41535e-19
8.36169 -0.499985 8.41535e-19
8.38748 -0.499985 8.41535e-19
8.41338 -0.499985 8.41535e-19
8.43937 -0.499985 8.41535e-19
8.46547 -0.499985 8.41535e-19
8.49166 -0.499985 8.41535e-19
8.51797 -0.499985 8.41535e-19
8.54437 -0.499985 8.41535e-19
8.57089 -0.499985 8.41535e-19
8.59752 -0.499985 8.41535e-19
8.62426 -0.499985 8.41535e-19
8.65112 -0.499985 8.41535e-19
8.67809 -0.499985 8.41535e-19
8.70518 -0.499985 8.41535e-19
8.7324 -0.499985 8.41535e-19
8.75974 -0.499985 8.41535e-19
8.78721 -0.499985 8.41535e-19
8.81482 -0.499985 8.41535e-19
8.84255 -0.499985 8.41535e-19
8.87042 -0.499985 8.41535e-19
8.89844 -0.499985 8.41535e-19
8.92659 -0.499985 8.41535e-19
8.9549 -0.499985 8.41535e-19
8.98335 -0.499985 8.41535e-19
9.01196 -0.499985 8.41535e-19
9.04073 -0.499985 8.41535e-19
9.06966 -0.499985 8.41535e-19
9.09875 -0.499985 8.41535e-19
9.12802 -0.499985 8.41535e-19
9.15746 -0.499985 8.41535e-19
9.18709 -0.499985 8.41535e-19
9.2169 -0.499985 8.41535e-19
9.2469 -0.499985 8.41535e-19
9.27709 -0.499985 8.41535e-19
9.30749 -0.499985 8.41535e-19
9.3381 -0.499985 8.41535e-19
9.36893 -0.499985 8.41535e-19
9.39998 -0.499985 8.41535e-19
9.43125 -0.499985 8.41535e-19
9.46277 -0.499985 8.41535e-19
9.49453 -0.499985 8.41535e-19
9.52655 -0.499985 8.41535e-19
9.55883 -0.499985 8.41535e-19
9.59138 -0.499985 8.41535e-19
9.62422 -0.499985 8.41535e-19
9.65735 -0.499985 8.41535e-19
9.69079 -0.499985 8.41535e-19
9.72455 -0.499985 8.41535e-19
9.75865 -0.499985 8.41535e-19
9.79309 -0.499985 8.41535e-19
9.8279 -0.499985 8.41535e-19
9.8631 -0.499985 8.41535e-19
9.89869 -0.499985 8.41535e-19
9.93471 -0.499985 8.41535e-19
9.97117 -0.499985 8.41535e-19
10.0081 -0.499985 8.41535e-19
10.0455 -0.499985 8.41535e-19
10.0835 -0.499985 8.41535e-19
10.122 -0.499985 8.41535e-19
10.1611 -0.499985 8.41535e-19
10.2008 -0.499985 8.41535e-19
10.2412 -0.499985 8.41535e-19
10.2824 -0.499985 8.41535e-19
10.3244 -0.499985 8.41535e-19
10.3672 -0.499985 8.41535e-19
10.4109 -0.499985 8.41535e-19
10.4557 -0.499985 8.41535e-19
10.5017 -0.499985 8.41535e-19
10.5489 -0.499985 8.41535e-19
10.5976 -0.499985 8.41535e-19
10.6479 -0.499985 8.41535e-19
10.7002 -0.499985 8.41535e-19
10.7547 -0.499985 8.41535e-19
10.8119 -0.499985 8.41535e-19
10.8724 -0.499985 8.41535e-19
10.9373 -0.499985 8.41535e-19
11.0083 -0.499985 8.41535e-19
11.0884 -0.499985 8.41535e-19
11.1861 -0.499985 8.41535e-19


==> anc/HERMITE/GAMMA02/SigmaATwoLoop.txt <==
-11.1861 -0.250815 0.000140276
-11.0884 -0.251325 9.1509e-05
-11.0083 -0.251601 0.000130988
-10.9373 -0.251812 0.000100583
-10.8724 -0.251969 0.000129418
-10.8119 -0.252107 0.000105483
-10.7547 -0.252223 0.000129446
-10.7002 -0.25233 0.00010913
-10.6479 -0.252426 0.000130171
-10.5976 -0.252517 0.000112248
-10.5489 -0.252602 0.000131293
-10.5017 -0.252683 0.000115107
-10.4557 -0.252761 0.000132681
-10.4109 -0.252837 0.000117831
-10.3672 -0.25291 0.000134265
-10.3244 -0.252982 0.000120485
-10.2824 -0.253053 0.000136004
-10.2412 -0.253122 0.000123106
-10.2008 -0.253191 0.000137872
-10.1611 -0.253259 0.000125719
-10.122 -0.253326 0.00013985
-10.0835 -0.253394 0.000128337
-10.0455 -0.253462 0.000141924
-10.0081 -0.25353 0.000130968
-9.97117 -0.253598 0.000144083
-9.93471 -0.253667 0.000133617
-9.89869 -0.253736 0.000146314
-9.8631 -0.253807 0.000136281
-9.8279 -0.253879 0.000148605
-9.79309 -0.253953 0.000138956
-9.75865 -0.254029 0.000150938
-9.72455 -0.254108 0.000141628
-9.69079 -0.254189 0.000153293
-9.65735 -0.254275 0.000144279
-9.62422 -0.254364 0.000155642
-9.59138 -0.254458 0.000146884
-9.55883 -0.254557 0.000157958
-9.52655 -0.254663 0.000149429
-9.49453 -0.254776 0.000160241
-9.46277 -0.254895 0.000151941
-9.43125 -0.25502 0.00016255
-9.39998 -0.255151 0.000154528
-9.36893 -0.255286 0.000165041
-9.3381 -0.255422 0.000157386
-9.30749 -0.255558 0.00016792
-9.27709 -0.25569 0.000160697
-9.2469 -0.255816 0.000171299
-9.2169 -0.255934 0.000164474
-9.18709 -0.256043 0.00017508
-9.15746 -0.256144 0.000168536
-9.12802 -0.256236 0.000179051
-9.09875 -0.256321 0.000172696
-9.06966 -0.256399 0.000183084
-9.04073 -0.256473 0.000176896
-9.01196 -0.256543 0.000187172
-8.98335 -0.25661 0.000181155
-8.9549 -0.256675 0.000191334
-8.92659 -0.256737 0.000185485
-8.89844 -0.256797 0.00019558
-8.87042 -0.256857 0.000189898
-8.84255 -0.256915 0.00019992
-8.81482 -0.256972 0.000194403
-8.78721 -0.257029 0.00020436
-8.75974 -0.257085 0.000199005
-8.7324 -0.257141 0.000208907
-8.70518 -0.257196 0.00020371
-8.67809 -0.257251 0.000213563
-8.65112 -0.257306 0.000208522
-8.62426 -0.257361 0.000218332
-8.59752 -0.257416 0.000213445
-8.57089 -0.257471 0.00022322
-8.54437 -0.257526 0.000218484
-8.51797 -0.257581 0.000228229
-8.49166 -0.257637 0.000223643
-8.46547 -0.257692 0.000233364
-8.43937 -0.257748 0.000228926
-8.41338 -0.257803 0.000238629
-8.38748 -0.257859 0.000234337
-8.36169 -0.257916 0.000244028
-8.33598 -0.257972 0.000239882
-8.31038 -0.258029 0.000249565
-8.28486 -0.258086 0.000245565
-8.25943 -0.258143 0.000255246
-8.23409 -0.258201 0.00025139
-8.20884 -0.258259 0.000261075
-8.18368 -0.258318 0.000257363
-8.1586 -0.258376 0.000267057
-8.13361 -0.258436 0.00026349
-8.10869 -0.258495 0.000273197
-8.08386 -0.258555 0.000269775
-8.0591 -0.258615 0.000279501
-8.03443 -0.258676 0.000276226
-8.00983 -0.258737 0.000285976
-7.9853 -0.258799 0.000282847
-7.96085 -0.258861 0.000292626
-7.93648 -0.258923 0.000289645
-7.91217 -0.258986 0.000299458
-7.88794 -0.25905 0.000296627
-7.86378 -0.259113 0.000306479
-7.83968 -0.259178 0.000303799
-7.81566 -0.259243 0.000313696
-7.7917 -0.259308 0.000311169
-7.76781 -0.259374 0.000321116
-7.74398 -0.25944 0.000318744
-7.72022 -0.259507 0.000328746
-7.69652 -0.259575 0.000326531
-7.67288 -0.259643 0.000336595
-7.64931 -0.259711 0.00033454
-7.62579 -0.25978 0.00034467
-7.60234 -0.25985 0.000342779
-7.57894 -0.25992 0.000352981
-7.55561 -0.259991 0.000351255
-7.53233 -0.260062 0.000361536
-7.50911 -0.260134 0.00035998
-7.48595 -0.260207 0.000370345
-7.46284 -0.26028 0.000368962
-7.43978 -0.260354 0.000379418
-7.41679 -0.260429 0.000378212
-7.39384 -0.260504 0.000388764
-7.37095 -0.26058 0.00038774
-7.34811 -0.260657 0.000398396
-7.32532 -0.260734 0.000397558
-7.30258 -0.260812 0.000408324
-7.27989 -0.26089 0.000407677
-7.25725 -0.26097 0.000418561
-7.23467 -0.26105 0.000418109
-7.21213 -0.261131 0.000429118
-7.18963 -0.261212 0.000428869
-7.16719 -0.261295 0.00044001
-7.14479 -0.261378 0.000439968
-7.12244 -0.261462 0.00045125
-7.10014 -0.261546 0.000451422
-7.07788 -0.261632 0.000462853
-7.05566 -0.261718 0.000463246
-7.03349 -0.261805 0.000474834
-7.01137 -0.261893 0.000475454
-6.98928 -0.261982 0.000487208
-6.96724 -0.262072 0.000488065
-6.94524 -0.262163 0.000499995
-6.92329 -0.262254 0.000501095
-6.90138 -0.262347 0.00051321
-6.8795 -0.26244 0.000514562
-6.85767 -0.262534 0.000526873
-6.83588 -0.262629 0.000528486
-6.81413 -0.262726 0.000541004
-6.79241 -0.262823 0.000542888
-6.77074 -0.262921 0.000555623
-6.74911 -0.26302 0.000557789
-6.72751 -0.26312 0.000570754
-6.70595 -0.263222 0.000573211
-6.68443 -0.263324 0.000586418
-6.66294 -0.263428 0.00058918
-6.6415 -0.263532 0.000602642
-6.62008 -0.263638 0.000605719
-6.59871 -0.263744 0.00061945
-6.57737 -0.263852 0.000622856
-6.55607 -0.263961 0.000636871
-6.5348 -0.264072 0.000640619
-6.51356 -0.264183 0.000654933
-6.49236 -0.264296 0.000659039
-6.47119 -0.26441 0.000673668
-6.45006 -0.264525 0.000678147
-6.42896 -0.264642 0.000693108
-6.40789 -0.26476 0.000697977
-6.38686 -0.264879 0.000713288
-6.36586 -0.264999 0.000718564
-6.34489 -0.265121 0.000734244
-6.32395 -0.265245 0.000739946
-6.30304 -0.265369 0.000756016
-6.28216 -0.265495 0.000762164
-6.26132 -0.265623 0.000778646
-6.24051 -0.265752 0.00078526
-6.21972 -0.265883 0.000802176
-6.19897 -0.266015 0.00080928
-6.17824 -0.266149 0.000826654
-6.15755 -0.266285 0.000834273
-6.13688 -0.266422 0.000852131
-6.11625 -0.26656 0.000860289
-6.09564 -0.266701 0.000878658
-6.07506 -0.266843 0.000887383
-6.05451 -0.266987 0.000906293
-6.03398 -0.267133 0.000915615
-6.01349 -0.26728 0.000935096
-5.99302 -0.26743 0.000945045
-5.97258 -0.267581 0.000965132
-5.95216 -0.267734 0.000975742
-5.93178 -0.267889 0.000996469
-5.91142 -0.268046 0.00100778
-5.89108 -0.268206 0.00102918
-5.87077 -0.268367 0.00104122
-5.85049 -0.26853 0.00106335
-5.83023 -0.268696 0.00107617
-5.81 -0.268864 0.00109905
-5.7898 -0.269034 0.00111269
-5.76961 -0.269206 0.00113638
-5.74946 -0.26938 0.00115089
-5.72933 -0.269557 0.00117544
-5.70922 -0.269737 0.00119087
-5.68913 -0.269919 0.00121633
-5.66907 -0.270103 0.00123273
-5.64904 -0.27029 0.00125915
-5.62903 -0.270479 0.00127659
-5.60904 -0.270672 0.00130405
-5.58907 -0.270867 0.00132257
-5.56913 -0.271064 0.00135113
-5.54921 -0.271265 0.00137082
-5.52931 -0.271469 0.00140054
-5.50944 -0.271675 0.00142147
-5.48958 -0.271885 0.00145243
-5.46975 -0.272097 0.00147468
-5.44994 -0.272313 0.00150697
-5.43016 -0.272532 0.00153062
-5.41039 -0.272754 0.00156433
-5.39065 -0.27298 0.00158948
-5.37092 -0.273209 0.0016247
-5.35122 -0.273442 0.00165145
-5.33154 -0.273678 0.00168829
-5.31188 -0.273918 0.00171674
-5.29224 -0.274162 0.00175532
-5.27262 -0.274409 0.00178559
-5.25302 -0.274661 0.00182604
-5.23344 -0.274917 0.00185826
-5.21388 -0.275176 0.0019007
-5.19434 -0.27544 0.00193502
-5.17482 -0.275708 0.0019796
-5.15532 -0.275981 0.00201617
-5.13584 -0.276258 0.00206305
-5.11638 -0.27654 0.00210203
-5.09694 -0.276827 0.00215139
-5.07751 -0.277119 0.00219298
-5.05811 -0.277415 0.00224501
-5.03872 -0.277717 0.00228939
-5.01935 -0.278024 0.0023443
-5 -0.278336 0.00239169
-4.98067 -0.278654 0.00244971
-4.96136 -0.278978 0.00250037
-4.94206 -0.279307 0.00256175
-4.92278 -0.279642 0.00261593
-4.90352 -0.279984 0.00268096
-4.88428 -0.280332 0.00273895
-4.86505 -0.280686 0.00280792
-4.84584 -0.281047 0.00287005
-4.82665 -0.281415 0.00294331
-4.80748 -0.281789 0.00300993
-4.78832 -0.282171 0.00308784
-4.76918 -0.282561 0.00315935
-4.75005 -0.282958 0.00324233
-4.73095 -0.283362 0.00331916
-4.71185 -0.283775 0.00340768
-4.69278 -0.284196 0.00349031
-4.67372 -0.284626 0.00358487
-4.65468 -0.285065 0.00367384
-4.63565 -0.285512 0.00377502
-4.61664 -0.285969 0.00387093
-4.59764 -0.286435 0.00397935
-4.57866 -0.286912 0.00408287
-4.55969 -0.287398 0.00419925
-4.54074 -0.287895 0.00431113
-4.52181 -0.288403 0.00443626
-4.50289 -0.288922 0.00455735
-4.48398 -0.289453 0.00469212
-4.46509 -0.289995 0.00482336
-4.44622 -0.29055 0.00496878
-4.42736 -0.291117 0.00511124
-4.40851 -0.291698 0.00526845
-4.38968 -0.292292 0.00542333
-4.37086 -0.2929 0.0055936
-4.35206 -0.293523 0.00576229
-4.33327 -0.29416 0.00594708
-4.31449 -0.294813 0.0061311
-4.29573 -0.295482 0.00633208
-4.27698 -0.296167 0.00653321
-4.25825 -0.29687 0.00675225
-4.23953 -0.29759 0.00697252
-4.22082 -0.298329 0.00721179
-4.20213 -0.299087 0.00745349
-4.18345 -0.299864 0.00771546
-4.16478 -0.300662 0.00798127
-4.14613 -0.301481 0.00826879
-4.12749 -0.302322 0.00856174
-4.10886 -0.303186 0.0088781
-4.09024 -0.304073 0.00920175
-4.07164 -0.304985 0.00955075
-4.05305 -0.305923 0.00990919
-4.03447 -0.306886 0.0102953
-4.01591 -0.307877 0.0106933
-3.99736 -0.308897 0.0111215
-3.97882 -0.309946 0.0115647
-3.96029 -0.311025 0.0120412
-3.94177 -0.312137 0.012536
-3.92327 -0.313281 0.0130678
-3.90478 -0.31446 0.0136219
-3.8863 -0.315674 0.0142174
-3.86783 -0.316925 0.0148399
-3.84937 -0.318214 0.0155088
-3.83093 -0.319542 0.0162104
-3.81249 -0.320912 0.0169646
-3.79407 -0.322324 0.017758
-3.77566 -0.323779 0.0186112
-3.75726 -0.32528 0.0195116
-3.73887 -0.326827 0.0204805
-3.72049 -0.328423 0.0215062
-3.70213 -0.330067 0.0226107
-3.68377 -0.331763 0.0237833
-3.66543 -0.333509 0.0250472
-3.64709 -0.335308 0.026393
-3.62877 -0.33716 0.0278452
-3.61046 -0.339066 0.0293958
-3.59215 -0.341024 0.0310708
-3.57386 -0.343036 0.0328641
-3.55558 -0.3451 0.0348036
-3.53731 -0.347213 0.0368854
-3.51905 -0.349374 0.0391395
-3.5008 -0.351578 0.0415644
-3.48256 -0.35382 0.0441929
-3.46433 -0.356093 0.0470261
-3.4461 -0.358388 0.0500995
-3.42789 -0.360694 0.0534173
-3.40969 -0.362997 0.0570178
-3.3915 -0.365277 0.0609078
-3.37332 -0.367514 0.0651279
-3.35515 -0.36968 0.0696867
-3.33698 -0.371742 0.0746258
-3.31883 -0.373661 0.0799535
-3.30069 -0.37539 0.0857092
-3.28255 -0.376873 0.0918966
-3.26443 -0.378047 0.0985473
-3.24631 -0.378836 0.105653
-3.2282 -0.379156 0.113229
-3.2101 -0.378913 0.121244
-3.19201 -0.378006 0.129682
-3.17393 -0.376328 0.138474
-3.15586 -0.373769 0.147559
-3.1378 -0.370225 0.156814
-3.11974 -0.365605 0.16612
-3.1017 -0.359836 0.175292
-3.08366 -0.352879 0.184154
-3.06563 -0.344735 0.192475
-3.04761 -0.335455 0.200047
-3.0296 -0.325142 0.206634
-3.01159 -0.313956 0.212052
-2.9936 -0.302106 0.216123
-2.97561 -0.289837 0.21875
-2.95763 -0.277416 0.219869
-2.93966 -0.26511 0.219507
-2.9217 -0.253172 0.217724
-2.90374 -0.241822 0.214662
-2.88579 -0.231239 0.210469
-2.86785 -0.221549 0.205349
-2.84992 -0.212833 0.199483
-2.83199 -0.205125 0.193079
-2.81408 -0.198422 0.186299
-2.79617 -0.192691 0.179319
-2.77826 -0.187875 0.172258
-2.76037 -0.183904 0.165242
-2.74248 -0.180702 0.158345
-2.7246 -0.178188 0.151649
-2.70673 -0.176283 0.145187
-2.68886 -0.17491 0.139009
-2.671 -0.174 0.13312
-2.65315 -0.173489 0.127546
-2.63531 -0.173318 0.122274
-2.61747 -0.173438 0.117319
-2.59964 -0.173802 0.112656
-2.58182 -0.174372 0.108292
-2.564 -0.175114 0.1042
-2.54619 -0.175998 0.100381
-2.52838 -0.177001 0.0968068
-2.51059 -0.1781 0.0934789
-2.49279 -0.179277 0.0903676
-2.47501 -0.180518 0.0874756
-2.45723 -0.181809 0.0847739
-2.43946 -0.183139 0.0822664
-2.42169 -0.184499 0.0799255
-2.40394 -0.185882 0.0777564
-2.38618 -0.187281 0.0757329
-2.36844 -0.188692 0.0738616
-2.3507 -0.190109 0.072118
-2.33296 -0.191529 0.0705097
-2.31523 -0.19295 0.0690137
-2.29751 -0.194369 0.067639
-2.27979 -0.195785 0.0663635
-2.26208 -0.197196 0.0651973
-2.24438 -0.198601 0.0641194
-2.22668 -0.199999 0.0631411
-2.20898 -0.201391 0.0622421
-2.19129 -0.202776 0.0614345
-2.17361 -0.204153 0.0606991
-2.15593 -0.205524 0.0600484
-2.13826 -0.206887 0.0594641
-2.1206 -0.208244 0.0589594
-2.10294 -0.209596 0.0585165
-2.08528 -0.210941 0.0581494
-2.06763 -0.212282 0.0578408
-2.04998 -0.213619 0.0576053
-2.03234 -0.214952 0.057426
-2.01471 -0.216282 0.057318
-1.99708 -0.217609 0.0572651
-1.97945 -0.218935 0.0572828
-1.96183 -0.22026 0.0573554
-1.94422 -0.221585 0.057499
-1.92661 -0.222911 0.0576983
-1.909 -0.224238 0.0579698
-1.8914 -0.225566 0.0582989
-1.87381 -0.226897 0.0587025
-1.85622 -0.228231 0.0591665
-1.83863 -0.229569 0.0597084
-1.82105 -0.23091 0.0603148
-1.80347 -0.232256 0.0610038
-1.7859 -0.233606 0.0617623
-1.76833 -0.23496 0.0626094
-1.75076 -0.236318 0.0635327
-1.7332 -0.237681 0.0645517
-1.71565 -0.239047 0.0656552
-1.69809 -0.240416 0.0668634
-1.68055 -0.241787 0.0681658
-1.663 -0.243159 0.0695839
-1.64546 -0.244529 0.071108
-1.62793 -0.245895 0.0727606
-1.6104 -0.247255 0.0745333
-1.59287 -0.248604 0.0764497
-1.57535 -0.24994 0.0785027
-1.55783 -0.251255 0.0807172
-1.54031 -0.252545 0.0830875
-1.5228 -0.253802 0.0856396
-1.50529 -0.255016 0.0883694
-1.48779 -0.256177 0.0913042
-1.47029 -0.257273 0.0944411
-1.45279 -0.258288 0.0978085
-1.4353 -0.259205 0.101404
-1.41781 -0.260004 0.105257
-1.40032 -0.26066 0.109365
-1.38284 -0.261146 0.113756
-1.36536 -0.26143 0.118427
-1.34788 -0.261474 0.123402
-1.33041 -0.261235 0.128674
-1.31293 -0.260667 0.134261
-1.29547 -0.259714 0.140146
-1.278 -0.258317 0.146336
-1.26054 -0.256408 0.152798
-1.24308 -0.253917 0.159518
-1.22563 -0.250768 0.166439
-1.20818 -0.246885 0.173518
-1.19073 -0.242191 0.180662
-1.17328 -0.236617 0.187788
-1.15584 -0.230103 0.194761
-1.1384 -0.222609 0.201454
-1.12096 -0.214115 0.207688
-1.10353 -0.204638 0.213303
-1.08609 -0.19423 0.218095
-1.06866 -0.18299 0.221897
-1.05124 -0.171059 0.224522
-1.03381 -0.158624 0.225843
-1.01639 -0.145905 0.225743
-0.998969 -0.133149 0.224187
-0.981551 -0.120611 0.221165
-0.964136 -0.108538 0.216758
-0.946723 -0.097153 0.21107
-0.929312 -0.0866428 0.204278
-0.911904 -0.0771472 0.196559
-0.894497 -0.0687564 0.188137
-0.877093 -0.0615112 0.179208
-0.859691 -0.0554084 0.169985
-0.842291 -0.0504083 0.160634
-0.824893 -0.0464435 0.151326
-0.807497 -0.0434278 0.142173
-0.790103 -0.0412637 0.13329
-0.77271 -0.03985 0.124737
-0.75532 -0.039086 0.116581
-0.737931 -0.0388758 0.10884
-0.720544 -0.0391302 0.101544
-0.703159 -0.0397686 0.0946835
-0.685776 -0.0407191 0.0882674
-0.668394 -0.0419187 0.0822679
-0.651013 -0.043313 0.0766832
-0.633635 -0.0448551 0.0714773
-0.616257 -0.0465054 0.0666432
-0.598881 -0.0482306 0.0621421
-0.581507 -0.0500027 0.0579662
-0.564134 -0.0517987 0.054077
-0.546762 -0.0535993 0.0504678
-0.529392 -0.0553892 0.047102
-0.512023 -0.0571555 0.0439751
-0.494655 -0.0588882 0.041053
-0.477288 -0.060579 0.0383336
-0.459922 -0.0622216 0.0357853
-0.442558 -0.0638109 0.0334086
-0.425194 -0.0653431 0.0311743
-0.407832 -0.0668154 0.029085
-0.39047 -0.0682257 0.0271137
-0.373109 -0.0695724 0.0252648
-0.355749 -0.0708548 0.0235132
-0.338391 -0.0720722 0.0218651
-0.321032 -0.0732246 0.0202968
-0.303675 -0.0743118 0.0188158
-0.286318 -0.0753343 0.0173998
-0.268962 -0.0762923 0.0160575
-0.251607 -0.0771864 0.0147674
-0.234252 -0.0780172 0.0135392
-0.216898 -0.0787853 0.0123524
-0.199544 -0.0794912 0.0112174
-0.182191 -0.0801357 0.0101143
-0.164838 -0.0807194 0.00905411
-0.147486 -0.0812429 0.00801744
-0.130134 -0.0817067 0.00701581
-0.112782 -0.0821113 0.00603023
-0.0954304 -0.0824572 0.00507257
-0.0780791 -0.0827448 0.00412414
-0.060728 -0.0829745 0.00319706
-0.043377 -0.0831466 0.00227286
-0.0260262 -0.0832611 0.00136381
-0.00867539 -0.0833184 0.000451549
0.00867539 -0.0833184 -0.000451549
0.0260262 -0.0832611 -0.00136381
0.043377 -0.0831466 -0.00227286
0.060728 -0.0829745 -0.00319706
0.0780791 -0.0827448 -0.00412414
0.0954304 -0.0824572 -0.00507257
0.112782 -0.0821113 -0.00603023
0.130134 -0.0817067 -0.00701581
0.147486 -0.0812429 -0.00801744
0.164838 -0.0807194 -0.00905411
0.182191 -0.0801357 -0.0101143
0.199544 -0.0794912 -0.0112174
0.216898 -0.0787853 -0.0123524
0.234252 -0.0780172 -0.0135392
0.251607 -0.0771864 -0.0147674
0.268962 -0.0762923 -0.0160575
0.286318 -0.0753343 -0.0173998
0.303675 -0.0743118 -0.0188158
0.321032 -0.0732246 -0.0202968
0.338391 -0.0720722 -0.0218651
0.355749 -0.0708548 -0.0235132
0.373109 -0.0695724 -0.0252648
0.39047 -0.0682257 -0.0271137
0.407832 -0.0668154 -0.029085
0.425194 -0.0653431 -0.0311743
0.442558 -0.0638109 -0.0334086
0.459922 -0.0622216 -0.0357853
0.477288 -0.060579 -0.0383336
0.494655 -0.0588882 -0.041053
0.512023 -0.0571555 -0.0439751
0.529392 -0.0553892 -0.047102
0.546762 -0.0535993 -0.0504678
0.564134 -0.0517987 -0.054077
0.581507 -0.0500027 -0.0579662
0.598881 -0.0482306 -0.0621421
0.616257 -0.0465054 -0.0666432
0.633635 -0.0448551 -0.0714773
0.651013 -0.043313 -0.0766832
0.668394 -0.0419187 -0.0822679
0.685776 -0.0407191 -0.0882674
0.703159 -0.0397686 -0.0946835
0.720544 -0.0391302 -0.101544
0.737931 -0.0388758 -0.10884
0.75532 -0.039086 -0.116581
0.77271 -0.03985 -0.124737
0.790103 -0.0412637 -0.13329
0.807497 -0.0434278 -0.142173
0.824893 -0.0464435 -0.151326
0.842291 -0.0504083 -0.160634
0.859691 -0.0554084 -0.169985
0.877093 -0.0615112 -0.179208
0.894497 -0.0687564 -0.188137
0.911904 -0.0771472 -0.196559
0.929312 -0.0866428 -0.204278
0.946723 -0.097153 -0.21107
0.964136 -0.108538 -0.216758
0.981551 -0.120611 -0.221165
0.998969 -0.133149 -0.224187
1.01639 -0.145905 -0.225743
1.03381 -0.158624 -0.225843
1.05124 -0.171059 -0.224522
1.06866 -0.18299 -0.221897
1.08609 -0.19423 -0.218095
1.10353 -0.204638 -0.213303
1.12096 -0.214115 -0.207688
1.1384 -0.222609 -0.201454
1.15584 -0.230103 -0.194761
1.17328 -0.236617 -0.187788
1.19073 -0.242191 -0.180662
1.20818 -0.246885 -0.173518
1.22563 -0.250768 -0.166439
1.24308 -0.253917 -0.159518
1.26054 -0.256408 -0.152798
1.278 -0.258317 -0.146336
1.29547 -0.259714 -0.140146
1.31293 -0.260667 -0.134261
1.33041 -0.261235 -0.128674
1.34788 -0.261474 -0.123402
1.36536 -0.26143 -0.118427
1.38284 -0.261146 -0.113756
1.40032 -0.26066 -0.109365
1.41781 -0.260004 -0.105257
1.4353 -0.259205 -0.101404
1.45279 -0.258288 -0.0978085
1.47029 -0.257273 -0.0944411
1.48779 -0.256177 -0.0913042
1.50529 -0.255016 -0.0883694
1.5228 -0.253802 -0.0856396
1.54031 -0.252545 -0.0830875
1.55783 -0.251255 -0.0807172
1.57535 -0.24994 -0.0785027
1.59287 -0.248604 -0.0764497
1.6104 -0.247255 -0.0745333
1.62793 -0.245895 -0.0727606
1.64546 -0.244529 -0.071108
1.663 -0.243159 -0.0695839
1.68055 -0.241787 -0.0681658
1.69809 -0.240416 -0.0668634
1.71565 -0.239047 -0.0656552
1.7332 -0.237681 -0.0645517
1.75076 -0.236318 -0.0635327
1.76833 -0.23496 -0.0626094
1.7859 -0.233606 -0.0617623
1.80347 -0.232256 -0.0610038
1.82105 -0.23091 -0.0603148
1.83863 -0.229569 -0.0597084
1.85622 -0.228231 -0.0591665
1.87381 -0.226897 -0.0587025
1.8914 -0.225566 -0.0582989
1.909 -0.224238 -0.0579698
1.92661 -0.222911 -0.0576983
1.94422 -0.221585 -0.057499
1.96183 -0.22026 -0.0573554
1.97945 -0.218935 -0.0572828
1.99708 -0.217609 -0.0572651
2.01471 -0.216282 -0.057318
2.03234 -0.214952 -0.057426
2.04998 -0.213619 -0.0576053
2.06763 -0.212282 -0.0578408
2.08528 -0.210941 -0.0581494
2.10294 -0.209596 -0.0585165
2.1206 -0.208244 -0.0589594
2.13826 -0.206887 -0.0594641
2.15593 -0.205524 -0.0600484
2.17361 -0.204153 -0.0606991
2.19129 -0.202776 -0.0614345
2.20898 -0.201391 -0.0622421
2.22668 -0.199999 -0.0631411
2.24438 -0.198601 -0.0641194
2.26208 -0.197196 -0.0651973
2.27979 -0.195785 -0.0663635
2.29751 -0.194369 -0.067639
2.31523 -0.19295 -0.0690137
2.33296 -0.191529 -0.0705097
2.3507 -0.190109 -0.072118
2.36844 -0.188692 -0.0738616
2.38618 -0.187281 -0.0757329
2.40394 -0.185882 -0.0777564
2.42169 -0.184499 -0.0799255
2.43946 -0.183139 -0.0822664
2.45723 -0.181809 -0.0847739
2.47501 -0.180518 -0.0874756
2.49279 -0.179277 -0.0903676
2.51059 -0.1781 -0.0934789
2.52838 -0.177001 -0.0968068
2.54619 -0.175998 -0.100381
2.564 -0.175114 -0.1042
2.58182 -0.174372 -0.108292
2.59964 -0.173802 -0.112656
2.61747 -0.173438 -0.117319
2.63531 -0.173318 -0.122274
2.65315 -0.173489 -0.127546
2.671 -0.174 -0.13312
2.68886 -0.17491 -0.139009
2.70673 -0.176283 -0.145187
2.7246 -0.178188 -0.151649
2.74248 -0.180702 -0.158345
2.76037 -0.183904 -0.165242
2.77826 -0.187875 -0.172258
2.79617 -0.192691 -0.179319
2.81408 -0.198422 -0.186299
2.83199 -0.205125 -0.193079
2.84992 -0.212833 -0.199483
2.86785 -0.221549 -0.205349
2.88579 -0.231239 -0.210469
2.90374 -0.241822 -0.214662
2.9217 -0.253172 -0.217724
2.93966 -0.26511 -0.219507
2.95763 -0.277416 -0.219869
2.97561 -0.289837 -0.21875
2.9936 -0.302106 -0.216123
3.01159 -0.313956 -0.212052
3.0296 -0.325142 -0.206634
3.04761 -0.335455 -0.200047
3.06563 -0.344735 -0.192475
3.08366 -0.352879 -0.184154
3.1017 -0.359836 -0.175292
3.11974 -0.365605 -0.16612
3.1378 -0.370225 -0.156814
3.15586 -0.373769 -0.147559
3.17393 -0.376328 -0.138474
3.19201 -0.378006 -0.129682
3.2101 -0.378913 -0.121244
3.2282 -0.379156 -0.113229
3.24631 -0.378836 -0.105653
3.26443 -0.378047 -0.0985473
3.28255 -0.376873 -0.0918966
3.30069 -0.37539 -0.0857092
3.31883 -0.373661 -0.0799535
3.33698 -0.371742 -0.0746258
3.35515 -0.36968 -0.0696867
3.37332 -0.367514 -0.0651279
3.3915 -0.365277 -0.0609078
3.40969 -0.362997 -0.0570178
3.42789 -0.360694 -0.0534173
3.4461 -0.358388 -0.0500995
3.46433 -0.356093 -0.0470261
3.48256 -0.35382 -0.0441929
3.5008 -0.351578 -0.0415644
3.51905 -0.349374 -0.0391395
3.53731 -0.347213 -0.0368854
3.55558 -0.3451 -0.0348036
3.57386 -0.343036 -0.0328641
3.59215 -0.341024 -0.0310708
3.61046 -0.339066 -0.0293958
3.62877 -0.33716 -0.0278452
3.64709 -0.335308 -0.026393
3.66543 -0.333509 -0.0250472
3.68377 -0.331763 -0.0237833
3.70213 -0.330067 -0.0226107
3.72049 -0.328423 -0.0215062
3.73887 -0.326827 -0.0204805
3.75726 -0.32528 -0.0195116
3.77566 -0.323779 -0.0186112
3.79407 -0.322324 -0.017758
3.81249 -0.320912 -0.0169646
3.83093 -0.319542 -0.0162104
3.84937 -0.318214 -0.0155088
3.86783 -0.316925 -0.0148399
3.8863 -0.315674 -0.0142174
3.90478 -0.31446 -0.0136219
3.92327 -0.313281 -0.0130678
3.94177 -0.312137 -0.012536
3.96029 -0.311025 -0.0120412
3.97882 -0.309946 -0.0115647
3.99736 -0.308897 -0.0111215
4.01591 -0.307877 -0.0106933
4.03447 -0.306886 -0.0102953
4.05305 -0.305923 -0.00990919
4.07164 -0.304985 -0.00955075
4.09024 -0.304073 -0.00920175
4.10886 -0.303186 -0.0088781
4.12749 -0.302322 -0.00856174
4.14613 -0.301481 -0.00826879
4.16478 -0.300662 -0.00798127
4.18345 -0.299864 -0.00771546
4.20213 -0.299087 -0.00745349
4.22082 -0.298329 -0.00721179
4.23953 -0.29759 -0.00697252
4.25825 -0.29687 -0.00675225
4.27698 -0.296167 -0.00653321
4.29573 -0.295482 -0.00633208
4.31449 -0.294813 -0.0061311
4.33327 -0.29416 -0.00594708
4.35206 -0.293523 -0.00576229
4.37086 -0.2929 -0.0055936
4.38968 -0.292292 -0.00542333
4.40851 -0.291698 -0.00526845
4.42736 -0.291117 -0.00511124
4.44622 -0.29055 -0.00496878
4.46509 -0.289995 -0.00482336
4.48398 -0.289453 -0.00469212
4.50289 -0.288922 -0.00455735
4.52181 -0.288403 -0.00443626
4.54074 -0.287895 -0.00431113
4.55969 -0.287398 -0.00419925
4.57866 -0.286912 -0.00408287
4.59764 -0.286435 -0.00397935
4.61664 -0.285969 -0.00387093
4.63565 -0.285512 -0.00377502
4.65468 -0.285065 -0.00367384
4.67372 -0.284626 -0.00358487
4.69278 -0.284196 -0.00349031
4.71185 -0.283775 -0.00340768
4.73095 -0.283362 -0.00331916
4.75005 -0.282958 -0.00324233
4.76918 -0.282561 -0.00315935
4.78832 -0.282171 -0.00308784
4.80748 -0.281789 -0.00300993
4.82665 -0.281415 -0.00294331
4.84584 -0.281047 -0.00287005
4.86505 -0.280686 -0.00280792
4.88428 -0.280332 -0.00273895
4.90352 -0.279984 -0.00268096
4.92278 -0.279642 -0.00261593
4.94206 -0.279307 -0.00256175
4.96136 -0.278978 -0.00250037
4.98067 -0.278654 -0.00244971
5 -0.278336 -0.00239169
5.01935 -0.278024 -0.0023443
5.03872 -0.277717 -0.00228939
5.05811 -0.277415 -0.00224501
5.07751 -0.277119 -0.00219298
5.09694 -0.276827 -0.00215139
5.11638 -0.27654 -0.00210203
5.13584 -0.276258 -0.00206305
5.15532 -0.275981 -0.00201617
5.17482 -0.275708 -0.0019796
5.19434 -0.27544 -0.00193502
5.21388 -0.275176 -0.0019007
5.23344 -0.274917 -0.00185826
5.25302 -0.274661 -0.00182604
5.27262 -0.274409 -0.00178559
5.29224 -0.274162 -0.00175532
5.31188 -0.273918 -0.00171674
5.33154 -0.273678 -0.00168829
5.35122 -0.273442 -0.00165145
5.37092 -0.273209 -0.0016247
5.39065 -0.27298 -0.00158948
5.41039 -0.272754 -0.00156433
5.43016 -0.272532 -0.00153062
5.44994 -0.272313 -0.00150697
5.46975 -0.272097 -0.00147468
5.48958 -0.271885 -0.00145243
5.50944 -0.271675 -0.00142147
5.52931 -0.271469 -0.00140054
5.54921 -0.271265 -0.00137082
5.56913 -0.271064 -0.00135113
5.58907 -0.270867 -0.00132257
5.60904 -0.270672 -0.00130405
5.62903 -0.270479 -0.00127659
5.64904 -0.27029 -0.00125915
5.66907 -0.270103 -0.00123273
5.68913 -0.269919 -0.00121633
5.70922 -0.269737 -0.00119087
5.72933 -0.269557 -0.00117544
5.74946 -0.26938 -0.00115089
5.76961 -0.269206 -0.00113638
5.7898 -0.269034 -0.00111269
5.81 -0.268864 -0.00109905
5.83023 -0.268696 -0.00107617
5.85049 -0.26853 -0.00106335
5.87077 -0.268367 -0.00104122
5.89108 -0.268206 -0.00102918
5.91142 -0.268046 -0.00100778
5.93178 -0.267889 -0.000996469
5.95216 -0.267734 -0.000975742
5.97258 -0.267581 -0.000965132
5.99302 -0.26743 -0.000945045
6.01349 -0.26728 -0.000935096
6.03398 -0.267133 -0.000915615
6.05451 -0.266987 -0.000906293
6.07506 -0.266843 -0.000887383
6.09564 -0.266701 -0.000878658
6.11625 -0.26656 -0.000860289
6.13688 -0.266422 -0.000852131
6.15755 -0.266285 -0.000834273
6.17824 -0.266149 -0.000826654
6.19897 -0.266015 -0.00080928
6.21972 -0.265883 -0.000802176
6.24051 -0.265752 -0.00078526
6.26132 -0.265623 -0.000778646
6.28216 -0.265495 -0.000762164
6.30304 -0.265369 -0.000756016
6.32395 -0.265245 -0.000739946
6.34489 -0.265121 -0.000734244
6.36586 -0.264999 -0.000718564
6.38686 -0.264879 -0.000713288
6.40789 -0.26476 -0.000697977
6.42896 -0.264642 -0.000693108
6.45006 -0.264525 -0.000678147
6.47119 -0.26441 -0.000673668
6.49236 -0.264296 -0.000659039
6.51356 -0.264183 -0.000654933
6.5348 -0.264072 -0.000640619
6.55607 -0.263961 -0.000636871
6.57737 -0.263852 -0.000622856
6.59871 -0.263744 -0.00061945
6.62008 -0.263638 -0.000605719
6.6415 -0.263532 -0.000602642
6.66294 -0.263428 -0.00058918
6.68443 -0.263324 -0.000586418
6.70595 -0.263222 -0.000573211
6.72751 -0.26312 -0.000570754
6.74911 -0.26302 -0.000557789
6.77074 -0.262921 -0.000555623
6.79241 -0.262823 -0.000542888
6.81413 -0.262726 -0.000541004
6.83588 -0.262629 -0.000528486
6.85767 -0.262534 -0.000526873
6.8795 -0.26244 -0.000514562
6.90138 -0.262347 -0.00051321
6.92329 -0.262254 -0.000501095
6.94524 -0.262163 -0.000499995
6.96724 -0.262072 -0.000488065
6.98928 -0.261982 -0.000487208
7.01137 -0.261893 -0.000475454
7.03349 -0.261805 -0.000474834
7.05566 -0.261718 -0.000463246
7.07788 -0.261632 -0.000462853
7.10014 -0.261546 -0.000451422
7.12244 -0.261462 -0.00045125
7.14479 -0.261378 -0.000439968
7.16719 -0.261295 -0.00044001
7.18963 -0.261212 -0.000428869
7.21213 -0.261131 -0.000429118
7.23467 -0.26105 -0.000418109
7.25725 -0.26097 -0.000418561
7.27989 -0.26089 -0.000407677
7.30258 -0.260812 -0.000408324
7.32532 -0.260734 -0.000397558
7.34811 -0.260657 -0.000398396
7.37095 -0.26058 -0.00038774
7.39384 -0.260504 -0.000388764
7.41679 -0.260429 -0.000378212
7.43978 -0.260354 -0.000379418
7.46284 -0.26028 -0.000368962
7.48595 -0.260207 -0.000370345
7.50911 -0.260134 -0.00035998
7.53233 -0.260062 -0.000361536
7.55561 -0.259991 -0.000351255
7.57894 -0.25992 -0.000352981
7.60234 -0.25985 -0.000342779
7.62579 -0.25978 -0.00034467
7.64931 -0.259711 -0.00033454
7.67288 -0.259643 -0.000336595
7.69652 -0.259575 -0.000326531
7.72022 -0.259507 -0.000328746
7.74398 -0.25944 -0.000318744
7.76781 -0.259374 -0.000321116
7.7917 -0.259308 -0.000311169
7.81566 -0.259243 -0.000313696
7.83968 -0.259178 -0.000303799
7.86378 -0.259113 -0.000306479
7.88794 -0.25905 -0.000296627
7.91217 -0.258986 -0.000299458
7.93648 -0.258923 -0.000289645
7.96085 -0.258861 -0.000292626
7.9853 -0.258799 -0.000282847
8.00983 -0.258737 -0.000285976
8.03443 -0.258676 -0.000276226
8.0591 -0.258615 -0.000279501
8.08386 -0.258555 -0.000269775
8.10869 -0.258495 -0.000273197
8.13361 -0.258436 -0.00026349
8.1586 -0.258376 -0.000267057
8.18368 -0.258318 -0.000257363
8.20884 -0.258259 -0.000261075
8.23409 -0.258201 -0.00025139
8.25943 -0.258143 -0.000255246
8.28486 -0.258086 -0.000245565
8.31038 -0.258029 -0.000249565
8.33598 -0.257972 -0.000239882
8.36169 -0.257916 -0.000244028
8.38748 -0.257859 -0.000234337
8.41338 -0.257803 -0.000238629
8.43937 -0.257748 -0.000228926
8.46547 -0.257692 -0.000233364
8.49166 -0.257637 -0.000223643
8.51797 -0.257581 -0.000228229
8.54437 -0.257526 -0.000218484
8.57089 -0.257471 -0.00022322
8.59752 -0.257416 -0.000213445
8.62426 -0.257361 -0.000218332
8.65112 -0.257306 -0.000208522
8.67809 -0.257251 -0.000213563
8.70518 -0.257196 -0.00020371
8.7324 -0.257141 -0.000208907
8.75974 -0.257085 -0.000199005
8.78721 -0.257029 -0.00020436
8.81482 -0.256972 -0.000194403
8.84255 -0.256915 -0.00019992
8.87042 -0.256857 -0.000189898
8.89844 -0.256797 -0.00019558
8.92659 -0.256737 -0.000185485
8.9549 -0.256675 -0.000191334
8.98335 -0.25661 -0.000181155
9.01196 -0.256543 -0.000187172
9.04073 -0.256473 -0.000176896
9.06966 -0.256399 -0.000183084
9.09875 -0.256321 -0.000172696
9.12802 -0.256236 -0.000179051
9.15746 -0.256144 -0.000168536
9.18709 -0.256043 -0.00017508
9.2169 -0.255934 -0.000164474
9.2469 -0.255816 -0.000171299
9.27709 -0.25569 -0.000160697
9.30749 -0.255558 -0.00016792
9.3381 -0.255422 -0.000157386
9.36893 -0.255286 -0.000165041
9.39998 -0.255151 -0.000154528
9.43125 -0.25502 -0.00016255
9.46277 -0.254895 -0.000151941
9.49453 -0.254776 -0.000160241
9.52655 -0.254663 -0.000149429
9.55883 -0.254557 -0.000157958
9.59138 -0.254458 -0.000146884
9.62422 -0.254364 -0.000155642
9.65735 -0.254275 -0.000144279
9.69079 -0.254189 -0.000153293
9.72455 -0.254108 -0.000141628
9.75865 -0.254029 -0.000150938
9.79309 -0.253953 -0.000138956
9.8279 -0.253879 -0.000148605
9.8631 -0.253807 -0.000136281
9.89869 -0.253736 -0.000146314
9.93471 -0.253667 -0.000133617
9.97117 -0.253598 -0.000144083
10.0081 -0.25353 -0.000130968
10.0455 -0.253462 -0.000141924
10.0835 -0.253394 -0.000128337
10.122 -0.253326 -0.00013985
10.1611 -0.253259 -0.000125719
10.2008 -0.253191 -0.000137872
10.2412 -0.253122 -0.000123106
10.2824 -0.253053 -0.000136004
10.3244 -0.252982 -0.000120485
10.3672 -0.25291 -0.000134265
10.4109 -0.252837 -0.000117831
10.4557 -0.252761 -0.000132681
10.5017 -0.252683 -0.000115107
10.5489 -0.252602 -0.000131293
10.5976 -0.252517 -0.000112248
10.6479 -0.252426 -0.000130171
10.7002 -0.25233 -0.00010913
10.7547 -0.252223 -0.000129446
10.8119 -0.252107 -0.000105483
10.8724 -0.251969 -0.000129418
10.9373 -0.251812 -0.000100583
11.0083 -0.251601 -0.000130988
11.0884 -0.251325 -9.1509e-05
11.1861 -0.250815 -0.000140276


==> anc/HERMITE/GAMMA02/SigmaROneLoop.txt <==
-11.1861 -0.499985 8.41535e-19
-11.0884 -0.499985 8.41535e-19
-11.0083 -0.499985 8.41535e-19
-10.9373 -0.499985 8.41535e-19
-10.8724 -0.499985 8.41535e-19
-10.8119 -0.499985 8.41535e-19
-10.7547 -0.499985 8.41535e-19
-10.7002 -0.499985 8.41535e-19
-10.6479 -0.499985 8.41535e-19
-10.5976 -0.499985 8.41535e-19
-10.5489 -0.499985 8.41535e-19
-10.5017 -0.499985 8.41535e-19
-10.4557 -0.499985 8.41535e-19
-10.4109 -0.499985 8.41535e-19
-10.3672 -0.499985 8.41535e-19
-10.3244 -0.499985 8.41535e-19
-10.2824 -0.499985 8.41535e-19
-10.2412 -0.499985 8.41535e-19
-10.2008 -0.499985 8.41535e-19
-10.1611 -0.499985 8.41535e-19
-10.122 -0.499985 8.41535e-19
-10.0835 -0.499985 8.41535e-19
-10.0455 -0.499985 8.41535e-19
-10.0081 -0.499985 8.41535e-19
-9.97117 -0.499985 8.41535e-19
-9.93471 -0.499985 8.41535e-19
-9.89869 -0.499985 8.41535e-19
-9.8631 -0.499985 8.41535e-19
-9.8279 -0.499985 8.41535e-19
-9.79309 -0.499985 8.41535e-19
-9.75865 -0.499985 8.41535e-19
-9.72455 -0.499985 8.41535e-19
-9.69079 -0.499985 8.41535e-19
-9.65735 -0.499985 8.41535e-19
-9.62422 -0.499985 8.41535e-19
-9.59138 -0.499985 8.41535e-19
-9.55883 -0.499985 8.41535e-19
-9.52655 -0.499985 8.41535e-19
-9.49453 -0.499985 8.41535e-19
-9.46277 -0.499985 8.41535e-19
-9.43125 -0.499985 8.41535e-19
-9.39998 -0.499985 8.41535e-19
-9.36893 -0.499985 8.41535e-19
-9.3381 -0.499985 8.41535e-19
-9.30749 -0.499985 8.41535e-19
-9.27709 -0.499985 8.41535e-19
-9.2469 -0.499985 8.41535e-19
-9.2169 -0.499985 8.41535e-19
-9.18709 -0.499985 8.41535e-19
-9.15746 -0.499985 8.41535e-19
-9.12802 -0.499985 8.41535e-19
-9.09875 -0.499985 8.41535e-19
-9.06966 -0.499985 8.41535e-19
-9.04073 -0.499985 8.41535e-19
-9.01196 -0.499985 8.41535e-19
-8.98335 -0.499985 8.41535e-19
-8.9549 -0.499985 8.41535e-19
-8.92659 -0.499985 8.41535e-19
-8.89844 -0.499985 8.41535e-19
-8.87042 -0.499985 8.41535e-19
-8.84255 -0.499985 8.41535e-19
-8.81482 -0.499985 8.41535e-19
-8.78721 -0.499985 8.41535e-19
-8.75974 -0.499985 8.41535e-19
-8.7324 -0.499985 8.41535e-19
-8.70518 -0.499985 8.41535e-19
-8.67809 -0.499985 8.41535e-19
-8.65112 -0.499985 8.41535e-19
-8.62426 -0.499985 8.41535e-19
-8.59752 -0.499985 8.41535e-19
-8.57089 -0.499985 8.41535e-19
-8.54437 -0.499985 8.41535e-19
-8.51797 -0.499985 8.41535e-19
-8.49166 -0.499985 8.41535e-19
-8.46547 -0.499985 8.41535e-19
-8.43937 -0.499985 8.41535e-19
-8.41338 -0.499985 8.41535e-19
-8.38748 -0.499985 8.41535e-19
-8.36169 -0.499985 8.41535e-19
-8.33598 -0.499985 8.41535e-19
-8.31038 -0.499985 8.41535e-19
-8.28486 -0.499985 8.41535e-19
-8.25943 -0.499985 8.41535e-19
-8.23409 -0.499985 8.41535e-19
-8.20884 -0.499985 8.41535e-19
-8.18368 -0.499985 8.41535e-19
-8.1586 -0.499985 8.41535e-19
-8.13361 -0.499985 8.41535e-19
-8.10869 -0.499985 8.41535e-19
-8.08386 -0.499985 8.41535e-19
-8.0591 -0.499985 8.41535e-19
-8.03443 -0.499985 8.41535e-19
-8.00983 -0.499985 8.41535e-19
-7.9853 -0.499985 8.41535e-19
-7.96085 -0.499985 8.41535e-19
-7.93648 -0.499985 8.41535e-19
-7.91217 -0.499985 8.41535e-19
-7.88794 -0.499985 8.41535e-19
-7.86378 -0.499985 8.41535e-19
-7.83968 -0.499985 8.41535e-19
-7.81566 -0.499985 8.41535e-19
-7.7917 -0.499985 8.41535e-19
-7.76781 -0.499985 8.41535e-19
-7.74398 -0.499985 8.41535e-19
-7.72022 -0.499985 8.41535e-19
-7.69652 -0.499985 8.41535e-19
-7.67288 -0.499985 8.41535e-19
-7.64931 -0.499985 8.41535e-19
-7.62579 -0.499985 8.41535e-19
-7.60234 -0.499985 8.41535e-19
-7.57894 -0.499985 8.41535e-19
-7.55561 -0.499985 8.41535e-19
-7.53233 -0.499985 8.41535e-19
-7.50911 -0.499985 8.41535e-19
-7.48595 -0.499985 8.41535e-19
-7.46284 -0.499985 8.41535e-19
-7.43978 -0.499985 8.41535e-19
-7.41679 -0.499985 8.41535e-19
-7.39384 -0.499985 8.41535e-19
-7.37095 -0.499985 8.41535e-19
-7.34811 -0.499985 8.41535e-19
-7.32532 -0.499985 8.41535e-19
-7.30258 -0.499985 8.41535e-19
-7.27989 -0.499985 8.41535e-19
-7.25725 -0.499985 8.41535e-19
-7.23467 -0.499985 8.41535e-19
-7.21213 -0.499985 8.41535e-19
-7.18963 -0.499985 8.41535e-19
-7.16719 -0.499985 8.41535e-19
-7.14479 -0.499985 8.41535e-19
-7.12244 -0.499985 8.41535e-19
-7.10014 -0.499985 8.41535e-19
-7.07788 -0.499985 8.41535e-19
-7.05566 -0.499985 8.41535e-19
-7.03349 -0.499985 8.41535e-19
-7.01137 -0.499985 8.41535e-19
-6.98928 -0.499985 8.41535e-19
-6.96724 -0.499985 8.41535e-19
-6.94524 -0.499985 8.41535e-19
-6.92329 -0.499985 8.41535e-19
-6.90138 -0.499985 8.41535e-19
-6.8795 -0.499985 8.41535e-19
-6.85767 -0.499985 8.41535e-19
-6.83588 -0.499985 8.41535e-19
-6.81413 -0.499985 8.41535e-19
-6.79241 -0.499985 8.41535e-19
-6.77074 -0.499985 8.41535e-19
-6.74911 -0.499985 8.41535e-19
-6.72751 -0.499985 8.41535e-19
-6.70595 -0.499985 8.41535e-19
-6.68443 -0.499985 8.41535e-19
-6.66294 -0.499985 8.41535e-19
-6.6415 -0.499985 8.41535e-19
-6.62008 -0.499985 8.41535e-19
-6.59871 -0.499985 8.41535e-19
-6.57737 -0.499985 8.41535e-19
-6.55607 -0.499985 8.41535e-19
-6.5348 -0.499985 8.41535e-19
-6.51356 -0.499985 8.41535e-19
-6.49236 -0.499985 8.41535e-19
-6.47119 -0.499985 8.41535e-19
-6.45006 -0.499985 8.41535e-19
-6.42896 -0.499985 8.41535e-19
-6.40789 -0.499985 8.41535e-19
-6.38686 -0.499985 8.41535e-19
-6.36586 -0.499985 8.41535e-19
-6.34489 -0.499985 8.41535e-19
-6.32395 -0.499985 8.41535e-19
-6.30304 -0.499985 8.41535e-19
-6.28216 -0.499985 8.41535e-19
-6.26132 -0.499985 8.41535e-19
-6.24051 -0.499985 8.41535e-19
-6.21972 -0.499985 8.41535e-19
-6.19897 -0.499985 8.41535e-19
-6.17824 -0.499985 8.41535e-19
-6.15755 -0.499985 8.41535e-19
-6.13688 -0.499985 8.41535e-19
-6.11625 -0.499985 8.41535e-19
-6.09564 -0.499985 8.41535e-19
-6.07506 -0.499985 8.41535e-19
-6.05451 -0.499985 8.41535e-19
-6.03398 -0.499985 8.41535e-19
-6.01349 -0.499985 8.41535e-19
-5.99302 -0.499985 8.41535e-19
-5.97258 -0.499985 8.41535e-19
-5.95216 -0.499985 8.41535e-19
-5.93178 -0.499985 8.41535e-19
-5.91142 -0.499985 8.41535e-19
-5.89108 -0.499985 8.41535e-19
-5.87077 -0.499985 8.41535e-19
-5.85049 -0.499985 8.41535e-19
-5.83023 -0.499985 8.41535e-19
-5.81 -0.499985 8.41535e-19
-5.7898 -0.499985 8.41535e-19
-5.76961 -0.499985 8.41535e-19
-5.74946 -0.499985 8.41535e-19
-5.72933 -0.499985 8.41535e-19
-5.70922 -0.499985 8.41535e-19
-5.68913 -0.499985 8.41535e-19
-5.66907 -0.499985 8.41535e-19
-5.64904 -0.499985 8.41535e-19
-5.62903 -0.499985 8.41535e-19
-5.60904 -0.499985 8.41535e-19
-5.58907 -0.499985 8.41535e-19
-5.56913 -0.499985 8.41535e-19
-5.54921 -0.499985 8.41535e-19
-5.52931 -0.499985 8.41535e-19
-5.50944 -0.499985 8.41535e-19
-5.48958 -0.499985 8.41535e-19
-5.46975 -0.499985 8.41535e-19
-5.44994 -0.499985 8.41535e-19
-5.43016 -0.499985 8.41535e-19
-5.41039 -0.499985 8.41535e-19
-5.39065 -0.499985 8.41535e-19
-5.37092 -0.499985 8.41535e-19
-5.35122 -0.499985 8.41535e-19
-5.33154 -0.499985 8.41535e-19
-5.31188 -0.499985 8.41535e-19
-5.29224 -0.499985 8.41535e-19
-5.27262 -0.499985 8.41535e-19
-5.25302 -0.499985 8.41535e-19
-5.23344 -0.499985 8.41535e-19
-5.21388 -0.499985 8.41535e-19
-5.19434 -0.499985 8.41535e-19
-5.17482 -0.499985 8.41535e-19
-5.15532 -0.499985 8.41535e-19
-5.13584 -0.499985 8.41535e-19
-5.11638 -0.499985 8.41535e-19
-5.09694 -0.499985 8.41535e-19
-5.07751 -0.499985 8.41535e-19
-5.05811 -0.499985 8.41535e-19
-5.03872 -0.499985 8.41535e-19
-5.01935 -0.499985 8.41535e-19
-5 -0.499985 8.41535e-19
-4.98067 -0.499985 8.41535e-19
-4.96136 -0.499985 8.41535e-19
-4.94206 -0.499985 8.41535e-19
-4.92278 -0.499985 8.41535e-19
-4.90352 -0.499985 8.41535e-19
-4.88428 -0.499985 8.41535e-19
-4.86505 -0.499985 8.41535e-19
-4.84584 -0.499985 8.41535e-19
-4.82665 -0.499985 8.41535e-19
-4.80748 -0.499985 8.41535e-19
-4.78832 -0.499985 8.41535e-19
-4.76918 -0.499985 8.41535e-19
-4.75005 -0.499985 8.41535e-19
-4.73095 -0.499985 8.41535e-19
-4.71185 -0.499985 8.41535e-19
-4.69278 -0.499985 8.41535e-19
-4.67372 -0.499985 8.41535e-19
-4.65468 -0.499985 8.41535e-19
-4.63565 -0.499985 8.41535e-19
-4.61664 -0.499985 8.41535e-19
-4.59764 -0.499985 8.41535e-19
-4.57866 -0.499985 8.41535e-19
-4.55969 -0.499985 8.41535e-19
-4.54074 -0.499985 8.41535e-19
-4.52181 -0.499985 8.41535e-19
-4.50289 -0.499985 8.41535e-19
-4.48398 -0.499985 8.41535e-19
-4.46509 -0.499985 8.41535e-19
-4.44622 -0.499985 8.41535e-19
-4.42736 -0.499985 8.41535e-19
-4.40851 -0.499985 8.41535e-19
-4.38968 -0.499985 8.41535e-19
-4.37086 -0.499985 8.41535e-19
-4.35206 -0.499985 8.41535e-19
-4.33327 -0.499985 8.41535e-19
-4.31449 -0.499985 8.41535e-19
-4.29573 -0.499985 8.41535e-19
-4.27698 -0.499985 8.41535e-19
-4.25825 -0.499985 8.41535e-19
-4.23953 -0.499985 8.41535e-19
-4.22082 -0.499985 8.41535e-19
-4.20213 -0.499985 8.41535e-19
-4.18345 -0.499985 8.41535e-19
-4.16478 -0.499985 8.41535e-19
-4.14613 -0.499985 8.41535e-19
-4.12749 -0.499985 8.41535e-19
-4.10886 -0.499985 8.41535e-19
-4.09024 -0.499985 8.41535e-19
-4.07164 -0.499985 8.41535e-19
-4.05305 -0.499985 8.41535e-19
-4.03447 -0.499985 8.41535e-19
-4.01591 -0.499985 8.41535e-19
-3.99736 -0.499985 8.41535e-19
-3.97882 -0.499985 8.41535e-19
-3.96029 -0.499985 8.41535e-19
-3.94177 -0.499985 8.41535e-19
-3.92327 -0.499985 8.41535e-19
-3.90478 -0.499985 8.41535e-19
-3.8863 -0.499985 8.41535e-19
-3.86783 -0.499985 8.41535e-19
-3.84937 -0.499985 8.41535e-19
-3.83093 -0.499985 8.41535e-19
-3.81249 -0.499985 8.41535e-19
-3.79407 -0.499985 8.41535e-19
-3.77566 -0.499985 8.41535e-19
-3.75726 -0.499985 8.41535e-19
-3.73887 -0.499985 8.41535e-19
-3.72049 -0.499985 8.41535e-19
-3.70213 -0.499985 8.41535e-19
-3.68377 -0.499985 8.41535e-19
-3.66543 -0.499985 8.41535e-19
-3.64709 -0.499985 8.41535e-19
-3.62877 -0.499985 8.41535e-19
-3.61046 -0.499985 8.41535e-19
-3.59215 -0.499985 8.41535e-19
-3.57386 -0.499985 8.41535e-19
-3.55558 -0.499985 8.41535e-19
-3.53731 -0.499985 8.41535e-19
-3.51905 -0.499985 8.41535e-19
-3.5008 -0.499985 8.41535e-19
-3.48256 -0.499985 8.41535e-19
-3.46433 -0.499985 8.41535e-19
-3.4461 -0.499985 8.41535e-19
-3.42789 -0.499985 8.41535e-19
-3.40969 -0.499985 8.41535e-19
-3.3915 -0.499985 8.41535e-19
-3.37332 -0.499985 8.41535e-19
-3.35515 -0.499985 8.41535e-19
-3.33698 -0.499985 8.41535e-19
-3.31883 -0.499985 8.41535e-19
-3.30069 -0.499985 8.41535e-19
-3.28255 -0.499985 8.41535e-19
-3.26443 -0.499985 8.41535e-19
-3.24631 -0.499985 8.41535e-19
-3.2282 -0.499985 8.41535e-19
-3.2101 -0.499985 8.41535e-19
-3.19201 -0.499985 8.41535e-19
-3.17393 -0.499985 8.41535e-19
-3.15586 -0.499985 8.41535e-19
-3.1378 -0.499985 8.41535e-19
-3.11974 -0.499985 8.41535e-19
-3.1017 -0.499985 8.41535e-19
-3.08366 -0.499985 8.41535e-19
-3.06563 -0.499985 8.41535e-19
-3.04761 -0.499985 8.41535e-19
-3.0296 -0.499985 8.41535e-19
-3.01159 -0.499985 8.41535e-19
-2.9936 -0.499985 8.41535e-19
-2.97561 -0.499985 8.41535e-19
-2.95763 -0.499985 8.41535e-19
-2.93966 -0.499985 8.41535e-19
-2.9217 -0.499985 8.41535e-19
-2.90374 -0.499985 8.41535e-19
-2.88579 -0.499985 8.41535e-19
-2.86785 -0.499985 8.41535e-19
-2.84992 -0.499985 8.41535e-19
-2.83199 -0.499985 8.41535e-19
-2.81408 -0.499985 8.41535e-19
-2.79617 -0.499985 8.41535e-19
-2.77826 -0.499985 8.41535e-19
-2.76037 -0.499985 8.41535e-19
-2.74248 -0.499985 8.41535e-19
-2.7246 -0.499985 8.41535e-19
-2.70673 -0.499985 8.41535e-19
-2.68886 -0.499985 8.41535e-19
-2.671 -0.499985 8.41535e-19
-2.65315 -0.499985 8.41535e-19
-2.63531 -0.499985 8.41535e-19
-2.61747 -0.499985 8.41535e-19
-2.59964 -0.499985 8.41535e-19
-2.58182 -0.499985 8.41535e-19
-2.564 -0.499985 8.41535e-19
-2.54619 -0.499985 8.41535e-19
-2.52838 -0.499985 8.41535e-19
-2.51059 -0.499985 8.41535e-19
-2.49279 -0.499985 8.41535e-19
-2.47501 -0.499985 8.41535e-19
-2.45723 -0.499985 8.41535e-19
-2.43946 -0.499985 8.41535e-19
-2.42169 -0.499985 8.41535e-19
-2.40394 -0.499985 8.41535e-19
-2.38618 -0.499985 8.41535e-19
-2.36844 -0.499985 8.41535e-19
-2.3507 -0.499985 8.41535e-19
-2.33296 -0.499985 8.41535e-19
-2.31523 -0.499985 8.41535e-19
-2.29751 -0.499985 8.41535e-19
-2.27979 -0.499985 8.41535e-19
-2.26208 -0.499985 8.41535e-19
-2.24438 -0.499985 8.41535e-19
-2.22668 -0.499985 8.41535e-19
-2.20898 -0.499985 8.41535e-19
-2.19129 -0.499985 8.41535e-19
-2.17361 -0.499985 8.41535e-19
-2.15593 -0.499985 8.41535e-19
-2.13826 -0.499985 8.41535e-19
-2.1206 -0.499985 8.41535e-19
-2.10294 -0.499985 8.41535e-19
-2.08528 -0.499985 8.41535e-19
-2.06763 -0.499985 8.41535e-19
-2.04998 -0.499985 8.41535e-19
-2.03234 -0.499985 8.41535e-19
-2.01471 -0.499985 8.41535e-19
-1.99708 -0.499985 8.41535e-19
-1.97945 -0.499985 8.41535e-19
-1.96183 -0.499985 8.41535e-19
-1.94422 -0.499985 8.41535e-19
-1.92661 -0.499985 8.41535e-19
-1.909 -0.499985 8.41535e-19
-1.8914 -0.499985 8.41535e-19
-1.87381 -0.499985 8.41535e-19
-1.85622 -0.499985 8.41535e-19
-1.83863 -0.499985 8.41535e-19
-1.82105 -0.499985 8.41535e-19
-1.80347 -0.499985 8.41535e-19
-1.7859 -0.499985 8.41535e-19
-1.76833 -0.499985 8.41535e-19
-1.75076 -0.499985 8.41535e-19
-1.7332 -0.499985 8.41535e-19
-1.71565 -0.499985 8.41535e-19
-1.69809 -0.499985 8.41535e-19
-1.68055 -0.499985 8.41535e-19
-1.663 -0.499985 8.41535e-19
-1.64546 -0.499985 8.41535e-19
-1.62793 -0.499985 8.41535e-19
-1.6104 -0.499985 8.41535e-19
-1.59287 -0.499985 8.41535e-19
-1.57535 -0.499985 8.41535e-19
-1.55783 -0.499985 8.41535e-19
-1.54031 -0.499985 8.41535e-19
-1.5228 -0.499985 8.41535e-19
-1.50529 -0.499985 8.41535e-19
-1.48779 -0.499985 8.41535e-19
-1.47029 -0.499985 8.41535e-19
-1.45279 -0.499985 8.41535e-19
-1.4353 -0.499985 8.41535e-19
-1.41781 -0.499985 8.41535e-19
-1.40032 -0.499985 8.41535e-19
-1.38284 -0.499985 8.41535e-19
-1.36536 -0.499985 8.41535e-19
-1.34788 -0.499985 8.41535e-19
-1.33041 -0.499985 8.41535e-19
-1.31293 -0.499985 8.41535e-19
-1.29547 -0.499985 8.41535e-19
-1.278 -0.499985 8.41535e-19
-1.26054 -0.499985 8.41535e-19
-1.24308 -0.499985 8.41535e-19
-1.22563 -0.499985 8.41535e-19
-1.20818 -0.499985 8.41535e-19
-1.19073 -0.499985 8.41535e-19
-1.17328 -0.499985 8.41535e-19
-1.15584 -0.499985 8.41535e-19
-1.1384 -0.499985 8.41535e-19
-1.12096 -0.499985 8.41535e-19
-1.10353 -0.499985 8.41535e-19
-1.08609 -0.499985 8.41535e-19
-1.06866 -0.499985 8.41535e-19
-1.05124 -0.499985 8.41535e-19
-1.03381 -0.499985 8.41535e-19
-1.01639 -0.499985 8.41535e-19
-0.998969 -0.499985 8.41535e-19
-0.981551 -0.499985 8.41535e-19
-0.964136 -0.499985 8.41535e-19
-0.946723 -0.499985 8.41535e-19
-0.929312 -0.499985 8.41535e-19
-0.911904 -0.499985 8.41535e-19
-0.894497 -0.499985 8.41535e-19
-0.877093 -0.499985 8.41535e-19
-0.859691 -0.499985 8.41535e-19
-0.842291 -0.499985 8.41535e-19
-0.824893 -0.499985 8.41535e-19
-0.807497 -0.499985 8.41535e-19
-0.790103 -0.499985 8.41535e-19
-0.77271 -0.499985 8.41535e-19
-0.75532 -0.499985 8.41535e-19
-0.737931 -0.499985 8.41535e-19
-0.720544 -0.499985 8.41535e-19
-0.703159 -0.499985 8.41535e-19
-0.685776 -0.499985 8.41535e-19
-0.668394 -0.499985 8.41535e-19
-0.651013 -0.499985 8.41535e-19
-0.633635 -0.499985 8.41535e-19
-0.616257 -0.499985 8.41535e-19
-0.598881 -0.499985 8.41535e-19
-0.581507 -0.499985 8.41535e-19
-0.564134 -0.499985 8.41535e-19
-0.546762 -0.499985 8.41535e-19
-0.529392 -0.499985 8.41535e-19
-0.512023 -0.499985 8.41535e-19
-0.494655 -0.499985 8.41535e-19
-0.477288 -0.499985 8.41535e-19
-0.459922 -0.499985 8.41535e-19
-0.442558 -0.499985 8.41535e-19
-0.425194 -0.499985 8.41535e-19
-0.407832 -0.499985 8.41535e-19
-0.39047 -0.499985 8.41535e-19
-0.373109 -0.499985 8.41535e-19
-0.355749 -0.499985 8.41535e-19
-0.338391 -0.499985 8.41535e-19
-0.321032 -0.499985 8.41535e-19
-0.303675 -0.499985 8.41535e-19
-0.286318 -0.499985 8.41535e-19
-0.268962 -0.499985 8.41535e-19
-0.251607 -0.499985 8.41535e-19
-0.234252 -0.499985 8.41535e-19
-0.216898 -0.499985 8.41535e-19
-0.199544 -0.499985 8.41535e-19
-0.182191 -0.499985 8.41535e-19
-0.164838 -0.499985 8.41535e-19
-0.147486 -0.499985 8.41535e-19
-0.130134 -0.499985 8.41535e-19
-0.112782 -0.499985 8.41535e-19
-0.0954304 -0.499985 8.41535e-19
-0.0780791 -0.499985 8.41535e-19
-0.060728 -0.499985 8.41535e-19
-0.043377 -0.499985 8.41535e-19
-0.0260262 -0.499985 8.41535e-19
-0.00867539 -0.499985 8.41535e-19
0.00867539 -0.499985 8.41535e-19
0.0260262 -0.499985 8.41535e-19
0.043377 -0.499985 8.41535e-19
0.060728 -0.499985 8.41535e-19
0.0780791 -0.499985 8.41535e-19
0.0954304 -0.499985 8.41535e-19
0.112782 -0.499985 8.41535e-19
0.130134 -0.499985 8.41535e-19
0.147486 -0.499985 8.41535e-19
0.164838 -0.499985 8.41535e-19
0.182191 -0.499985 8.41535e-19
0.199544 -0.499985 8.41535e-19
0.216898 -0.499985 8.41535e-19
0.234252 -0.499985 8.41535e-19
0.251607 -0.499985 8.41535e-19
0.268962 -0.499985 8.41535e-19
0.286318 -0.499985 8.41535e-19
0.303675 -0.499985 8.41535e-19
0.321032 -0.499985 8.41535e-19
0.338391 -0.499985 8.41535e-19
0.355749 -0.499985 8.41535e-19
0.373109 -0.499985 8.41535e-19
0.39047 -0.499985 8.41535e-19
0.407832 -0.499985 8.41535e-19
0.425194 -0.499985 8.41535e-19
0.442558 -0.499985 8.41535e-19
0.459922 -0.499985 8.41535e-19
0.477288 -0.499985 8.41535e-19
0.494655 -0.499985 8.41535e-19
0.512023 -0.499985 8.41535e-19
0.529392 -0.499985 8.41535e-19
0.546762 -0.499985 8.41535e-19
0.564134 -0.499985 8.41535e-19
0.581507 -0.499985 8.41535e-19
0.598881 -0.499985 8.41535e-19
0.616257 -0.499985 8.41535e-19
0.633635 -0.499985 8.41535e-19
0.651013 -0.499985 8.41535e-19
0.668394 -0.499985 8.41535e-19
0.685776 -0.499985 8.41535e-19
0.703159 -0.499985 8.41535e-19
0.720544 -0.499985 8.41535e-19
0.737931 -0.499985 8.41535e-19
0.75532 -0.499985 8.41535e-19
0.77271 -0.499985 8.41535e-19
0.790103 -0.499985 8.41535e-19
0.807497 -0.499985 8.41535e-19
0.824893 -0.499985 8.41535e-19
0.842291 -0.499985 8.41535e-19
0.859691 -0.499985 8.41535e-19
0.877093 -0.499985 8.41535e-19
0.894497 -0.499985 8.41535e-19
0.911904 -0.499985 8.41535e-19
0.929312 -0.499985 8.41535e-19
0.946723 -0.499985 8.41535e-19
0.964136 -0.499985 8.41535e-19
0.981551 -0.499985 8.41535e-19
0.998969 -0.499985 8.41535e-19
1.01639 -0.499985 8.41535e-19
1.03381 -0.499985 8.41535e-19
1.05124 -0.499985 8.41535e-19
1.06866 -0.499985 8.41535e-19
1.08609 -0.499985 8.41535e-19
1.10353 -0.499985 8.41535e-19
1.12096 -0.499985 8.41535e-19
1.1384 -0.499985 8.41535e-19
1.15584 -0.499985 8.41535e-19
1.17328 -0.499985 8.41535e-19
1.19073 -0.499985 8.41535e-19
1.20818 -0.499985 8.41535e-19
1.22563 -0.499985 8.41535e-19
1.24308 -0.499985 8.41535e-19
1.26054 -0.499985 8.41535e-19
1.278 -0.499985 8.41535e-19
1.29547 -0.499985 8.41535e-19
1.31293 -0.499985 8.41535e-19
1.33041 -0.499985 8.41535e-19
1.34788 -0.499985 8.41535e-19
1.36536 -0.499985 8.41535e-19
1.38284 -0.499985 8.41535e-19
1.40032 -0.499985 8.41535e-19
1.41781 -0.499985 8.41535e-19
1.4353 -0.499985 8.41535e-19
1.45279 -0.499985 8.41535e-19
1.47029 -0.499985 8.41535e-19
1.48779 -0.499985 8.41535e-19
1.50529 -0.499985 8.41535e-19
1.5228 -0.499985 8.41535e-19
1.54031 -0.499985 8.41535e-19
1.55783 -0.499985 8.41535e-19
1.57535 -0.499985 8.41535e-19
1.59287 -0.499985 8.41535e-19
1.6104 -0.499985 8.41535e-19
1.62793 -0.499985 8.41535e-19
1.64546 -0.499985 8.41535e-19
1.663 -0.499985 8.41535e-19
1.68055 -0.499985 8.41535e-19
1.69809 -0.499985 8.41535e-19
1.71565 -0.499985 8.41535e-19
1.7332 -0.499985 8.41535e-19
1.75076 -0.499985 8.41535e-19
1.76833 -0.499985 8.41535e-19
1.7859 -0.499985 8.41535e-19
1.80347 -0.499985 8.41535e-19
1.82105 -0.499985 8.41535e-19
1.83863 -0.499985 8.41535e-19
1.85622 -0.499985 8.41535e-19
1.87381 -0.499985 8.41535e-19
1.8914 -0.499985 8.41535e-19
1.909 -0.499985 8.41535e-19
1.92661 -0.499985 8.41535e-19
1.94422 -0.499985 8.41535e-19
1.96183 -0.499985 8.41535e-19
1.97945 -0.499985 8.41535e-19
1.99708 -0.499985 8.41535e-19
2.01471 -0.499985 8.41535e-19
2.03234 -0.499985 8.41535e-19
2.04998 -0.499985 8.41535e-19
2.06763 -0.499985 8.41535e-19
2.08528 -0.499985 8.41535e-19
2.10294 -0.499985 8.41535e-19
2.1206 -0.499985 8.41535e-19
2.13826 -0.499985 8.41535e-19
2.15593 -0.499985 8.41535e-19
2.17361 -0.499985 8.41535e-19
2.19129 -0.499985 8.41535e-19
2.20898 -0.499985 8.41535e-19
2.22668 -0.499985 8.41535e-19
2.24438 -0.499985 8.41535e-19
2.26208 -0.499985 8.41535e-19
2.27979 -0.499985 8.41535e-19
2.29751 -0.499985 8.41535e-19
2.31523 -0.499985 8.41535e-19
2.33296 -0.499985 8.41535e-19
2.3507 -0.499985 8.41535e-19
2.36844 -0.499985 8.41535e-19
2.38618 -0.499985 8.41535e-19
2.40394 -0.499985 8.41535e-19
2.42169 -0.499985 8.41535e-19
2.43946 -0.499985 8.41535e-19
2.45723 -0.499985 8.41535e-19
2.47501 -0.499985 8.41535e-19
2.49279 -0.499985 8.41535e-19
2.51059 -0.499985 8.41535e-19
2.52838 -0.499985 8.41535e-19
2.54619 -0.499985 8.41535e-19
2.564 -0.499985 8.41535e-19
2.58182 -0.499985 8.41535e-19
2.59964 -0.499985 8.41535e-19
2.61747 -0.499985 8.41535e-19
2.63531 -0.499985 8.41535e-19
2.65315 -0.499985 8.41535e-19
2.671 -0.499985 8.41535e-19
2.68886 -0.499985 8.41535e-19
2.70673 -0.499985 8.41535e-19
2.7246 -0.499985 8.41535e-19
2.74248 -0.499985 8.41535e-19
2.76037 -0.499985 8.41535e-19
2.77826 -0.499985 8.41535e-19
2.79617 -0.499985 8.41535e-19
2.81408 -0.499985 8.41535e-19
2.83199 -0.499985 8.41535e-19
2.84992 -0.499985 8.41535e-19
2.86785 -0.499985 8.41535e-19
2.88579 -0.499985 8.41535e-19
2.90374 -0.499985 8.41535e-19
2.9217 -0.499985 8.41535e-19
2.93966 -0.499985 8.41535e-19
2.95763 -0.499985 8.41535e-19
2.97561 -0.499985 8.41535e-19
2.9936 -0.499985 8.41535e-19
3.01159 -0.499985 8.41535e-19
3.0296 -0.499985 8.41535e-19
3.04761 -0.499985 8.41535e-19
3.06563 -0.499985 8.41535e-19
3.08366 -0.499985 8.41535e-19
3.1017 -0.499985 8.41535e-19
3.11974 -0.499985 8.41535e-19
3.1378 -0.499985 8.41535e-19
3.15586 -0.499985 8.41535e-19
3.17393 -0.499985 8.41535e-19
3.19201 -0.499985 8.41535e-19
3.2101 -0.499985 8.41535e-19
3.2282 -0.499985 8.41535e-19
3.24631 -0.499985 8.41535e-19
3.26443 -0.499985 8.41535e-19
3.28255 -0.499985 8.41535e-19
3.30069 -0.499985 8.41535e-19
3.31883 -0.499985 8.41535e-19
3.33698 -0.499985 8.41535e-19
3.35515 -0.499985 8.41535e-19
3.37332 -0.499985 8.41535e-19
3.3915 -0.499985 8.41535e-19
3.40969 -0.499985 8.41535e-19
3.42789 -0.499985 8.41535e-19
3.4461 -0.499985 8.41535e-19
3.46433 -0.499985 8.41535e-19
3.48256 -0.499985 8.41535e-19
3.5008 -0.499985 8.41535e-19
3.51905 -0.499985 8.41535e-19
3.53731 -0.499985 8.41535e-19
3.55558 -0.499985 8.41535e-19
3.57386 -0.499985 8.41535e-19
3.59215 -0.499985 8.41535e-19
3.61046 -0.499985 8.41535e-19
3.62877 -0.499985 8.41535e-19
3.64709 -0.499985 8.41535e-19
3.66543 -0.499985 8.41535e-19
3.68377 -0.499985 8.41535e-19
3.70213 -0.499985 8.41535e-19
3.72049 -0.499985 8.41535e-19
3.73887 -0.499985 8.41535e-19
3.75726 -0.499985 8.41535e-19
3.77566 -0.499985 8.41535e-19
3.79407 -0.499985 8.41535e-19
3.81249 -0.499985 8.41535e-19
3.83093 -0.499985 8.41535e-19
3.84937 -0.499985 8.41535e-19
3.86783 -0.499985 8.41535e-19
3.8863 -0.499985 8.41535e-19
3.90478 -0.499985 8.41535e-19
3.92327 -0.499985 8.41535e-19
3.94177 -0.499985 8.41535e-19
3.96029 -0.499985 8.41535e-19
3.97882 -0.499985 8.41535e-19
3.99736 -0.499985 8.41535e-19
4.01591 -0.499985 8.41535e-19
4.03447 -0.499985 8.41535e-19
4.05305 -0.499985 8.41535e-19
4.07164 -0.499985 8.41535e-19
4.09024 -0.499985 8.41535e-19
4.10886 -0.499985 8.41535e-19
4.12749 -0.499985 8.41535e-19
4.14613 -0.499985 8.41535e-19
4.16478 -0.499985 8.41535e-19
4.18345 -0.499985 8.41535e-19
4.20213 -0.499985 8.41535e-19
4.22082 -0.499985 8.41535e-19
4.23953 -0.499985 8.41535e-19
4.25825 -0.499985 8.41535e-19
4.27698 -0.499985 8.41535e-19
4.29573 -0.499985 8.41535e-19
4.31449 -0.499985 8.41535e-19
4.33327 -0.499985 8.41535e-19
4.35206 -0.499985 8.41535e-19
4.37086 -0.499985 8.41535e-19
4.38968 -0.499985 8.41535e-19
4.40851 -0.499985 8.41535e-19
4.42736 -0.499985 8.41535e-19
4.44622 -0.499985 8.41535e-19
4.46509 -0.499985 8.41535e-19
4.48398 -0.499985 8.41535e-19
4.50289 -0.499985 8.41535e-19
4.52181 -0.499985 8.41535e-19
4.54074 -0.499985 8.41535e-19
4.55969 -0.499985 8.41535e-19
4.57866 -0.499985 8.41535e-19
4.59764 -0.499985 8.41535e-19
4.61664 -0.499985 8.41535e-19
4.63565 -0.499985 8.41535e-19
4.65468 -0.499985 8.41535e-19
4.67372 -0.499985 8.41535e-19
4.69278 -0.499985 8.41535e-19
4.71185 -0.499985 8.41535e-19
4.73095 -0.499985 8.41535e-19
4.75005 -0.499985 8.41535e-19
4.76918 -0.499985 8.41535e-19
4.78832 -0.499985 8.41535e-19
4.80748 -0.499985 8.41535e-19
4.82665 -0.499985 8.41535e-19
4.84584 -0.499985 8.41535e-19
4.86505 -0.499985 8.41535e-19
4.88428 -0.499985 8.41535e-19
4.90352 -0.499985 8.41535e-19
4.92278 -0.499985 8.41535e-19
4.94206 -0.499985 8.41535e-19
4.96136 -0.499985 8.41535e-19
4.98067 -0.499985 8.41535e-19
5 -0.499985 8.41535e-19
5.01935 -0.499985 8.41535e-19
5.03872 -0.499985 8.41535e-19
5.05811 -0.499985 8.41535e-19
5.07751 -0.499985 8.41535e-19
5.09694 -0.499985 8.41535e-19
5.11638 -0.499985 8.41535e-19
5.13584 -0.499985 8.41535e-19
5.15532 -0.499985 8.41535e-19
5.17482 -0.499985 8.41535e-19
5.19434 -0.499985 8.41535e-19
5.21388 -0.499985 8.41535e-19
5.23344 -0.499985 8.41535e-19
5.25302 -0.499985 8.41535e-19
5.27262 -0.499985 8.41535e-19
5.29224 -0.499985 8.41535e-19
5.31188 -0.499985 8.41535e-19
5.33154 -0.499985 8.41535e-19
5.35122 -0.499985 8.41535e-19
5.37092 -0.499985 8.41535e-19
5.39065 -0.499985 8.41535e-19
5.41039 -0.499985 8.41535e-19
5.43016 -0.499985 8.41535e-19
5.44994 -0.499985 8.41535e-19
5.46975 -0.499985 8.41535e-19
5.48958 -0.499985 8.41535e-19
5.50944 -0.499985 8.41535e-19
5.52931 -0.499985 8.41535e-19
5.54921 -0.499985 8.41535e-19
5.56913 -0.499985 8.41535e-19
5.58907 -0.499985 8.41535e-19
5.60904 -0.499985 8.41535e-19
5.62903 -0.499985 8.41535e-19
5.64904 -0.499985 8.41535e-19
5.66907 -0.499985 8.41535e-19
5.68913 -0.499985 8.41535e-19
5.70922 -0.499985 8.41535e-19
5.72933 -0.499985 8.41535e-19
5.74946 -0.499985 8.41535e-19
5.76961 -0.499985 8.41535e-19
5.7898 -0.499985 8.41535e-19
5.81 -0.499985 8.41535e-19
5.83023 -0.499985 8.41535e-19
5.85049 -0.499985 8.41535e-19
5.87077 -0.499985 8.41535e-19
5.89108 -0.499985 8.41535e-19
5.91142 -0.499985 8.41535e-19
5.93178 -0.499985 8.41535e-19
5.95216 -0.499985 8.41535e-19
5.97258 -0.499985 8.41535e-19
5.99302 -0.499985 8.41535e-19
6.01349 -0.499985 8.41535e-19
6.03398 -0.499985 8.41535e-19
6.05451 -0.499985 8.41535e-19
6.07506 -0.499985 8.41535e-19
6.09564 -0.499985 8.41535e-19
6.11625 -0.499985 8.41535e-19
6.13688 -0.499985 8.41535e-19
6.15755 -0.499985 8.41535e-19
6.17824 -0.499985 8.41535e-19
6.19897 -0.499985 8.41535e-19
6.21972 -0.499985 8.41535e-19
6.24051 -0.499985 8.41535e-19
6.26132 -0.499985 8.41535e-19
6.28216 -0.499985 8.41535e-19
6.30304 -0.499985 8.41535e-19
6.32395 -0.499985 8.41535e-19
6.34489 -0.499985 8.41535e-19
6.36586 -0.499985 8.41535e-19
6.38686 -0.499985 8.41535e-19
6.40789 -0.499985 8.41535e-19
6.42896 -0.499985 8.41535e-19
6.45006 -0.499985 8.41535e-19
6.47119 -0.499985 8.41535e-19
6.49236 -0.499985 8.41535e-19
6.51356 -0.499985 8.41535e-19
6.5348 -0.499985 8.41535e-19
6.55607 -0.499985 8.41535e-19
6.57737 -0.499985 8.41535e-19
6.59871 -0.499985 8.41535e-19
6.62008 -0.499985 8.41535e-19
6.6415 -0.499985 8.41535e-19
6.66294 -0.499985 8.41535e-19
6.68443 -0.499985 8.41535e-19
6.70595 -0.499985 8.41535e-19
6.72751 -0.499985 8.41535e-19
6.74911 -0.499985 8.41535e-19
6.77074 -0.499985 8.41535e-19
6.79241 -0.499985 8.41535e-19
6.81413 -0.499985 8.41535e-19
6.83588 -0.499985 8.41535e-19
6.85767 -0.499985 8.41535e-19
6.8795 -0.499985 8.41535e-19
6.90138 -0.499985 8.41535e-19
6.92329 -0.499985 8.41535e-19
6.94524 -0.499985 8.41535e-19
6.96724 -0.499985 8.41535e-19
6.98928 -0.499985 8.41535e-19
7.01137 -0.499985 8.41535e-19
7.03349 -0.499985 8.41535e-19
7.05566 -0.499985 8.41535e-19
7.07788 -0.499985 8.41535e-19
7.10014 -0.499985 8.41535e-19
7.12244 -0.499985 8.41535e-19
7.14479 -0.499985 8.41535e-19
7.16719 -0.499985 8.41535e-19
7.18963 -0.499985 8.41535e-19
7.21213 -0.499985 8.41535e-19
7.23467 -0.499985 8.41535e-19
7.25725 -0.499985 8.41535e-19
7.27989 -0.499985 8.41535e-19
7.30258 -0.499985 8.41535e-19
7.32532 -0.499985 8.41535e-19
7.34811 -0.499985 8.41535e-19
7.37095 -0.499985 8.41535e-19
7.39384 -0.499985 8.41535e-19
7.41679 -0.499985 8.41535e-19
7.43978 -0.499985 8.41535e-19
7.46284 -0.499985 8.41535e-19
7.48595 -0.499985 8.41535e-19
7.50911 -0.499985 8.41535e-19
7.53233 -0.499985 8.41535e-19
7.55561 -0.499985 8.41535e-19
7.57894 -0.499985 8.41535e-19
7.60234 -0.499985 8.41535e-19
7.62579 -0.499985 8.41535e-19
7.64931 -0.499985 8.41535e-19
7.67288 -0.499985 8.41535e-19
7.69652 -0.499985 8.41535e-19
7.72022 -0.499985 8.41535e-19
7.74398 -0.499985 8.41535e-19
7.76781 -0.499985 8.41535e-19
7.7917 -0.499985 8.41535e-19
7.81566 -0.499985 8.41535e-19
7.83968 -0.499985 8.41535e-19
7.86378 -0.499985 8.41535e-19
7.88794 -0.499985 8.41535e-19
7.91217 -0.499985 8.41535e-19
7.93648 -0.499985 8.41535e-19
7.96085 -0.499985 8.41535e-19
7.9853 -0.499985 8.41535e-19
8.00983 -0.499985 8.41535e-19
8.03443 -0.499985 8.41535e-19
8.0591 -0.499985 8.41535e-19
8.08386 -0.499985 8.41535e-19
8.10869 -0.499985 8.41535e-19
8.13361 -0.499985 8.41535e-19
8.1586 -0.499985 8.41535e-19
8.18368 -0.499985 8.41535e-19
8.20884 -0.499985 8.41535e-19
8.23409 -0.499985 8.41535e-19
8.25943 -0.499985 8.41535e-19
8.28486 -0.499985 8.41535e-19
8.31038 -0.499985 8.41535e-19
8.33598 -0.499985 8.41535e-19
8.36169 -0.499985 8.41535e-19
8.38748 -0.499985 8.41535e-19
8.41338 -0.499985 8.41535e-19
8.43937 -0.499985 8.41535e-19
8.46547 -0.499985 8.41535e-19
8.49166 -0.499985 8.41535e-19
8.51797 -0.499985 8.41535e-19
8.54437 -0.499985 8.41535e-19
8.57089 -0.499985 8.41535e-19
8.59752 -0.499985 8.41535e-19
8.62426 -0.499985 8.41535e-19
8.65112 -0.499985 8.41535e-19
8.67809 -0.499985 8.41535e-19
8.70518 -0.499985 8.41535e-19
8.7324 -0.499985 8.41535e-19
8.75974 -0.499985 8.41535e-19
8.78721 -0.499985 8.41535e-19
8.81482 -0.499985 8.41535e-19
8.84255 -0.499985 8.41535e-19
8.87042 -0.499985 8.41535e-19
8.89844 -0.499985 8.41535e-19
8.92659 -0.499985 8.41535e-19
8.9549 -0.499985 8.41535e-19
8.98335 -0.499985 8.41535e-19
9.01196 -0.499985 8.41535e-19
9.04073 -0.499985 8.41535e-19
9.06966 -0.499985 8.41535e-19
9.09875 -0.499985 8.41535e-19
9.12802 -0.499985 8.41535e-19
9.15746 -0.499985 8.41535e-19
9.18709 -0.499985 8.41535e-19
9.2169 -0.499985 8.41535e-19
9.2469 -0.499985 8.41535e-19
9.27709 -0.499985 8.41535e-19
9.30749 -0.499985 8.41535e-19
9.3381 -0.499985 8.41535e-19
9.36893 -0.499985 8.41535e-19
9.39998 -0.499985 8.41535e-19
9.43125 -0.499985 8.41535e-19
9.46277 -0.499985 8.41535e-19
9.49453 -0.499985 8.41535e-19
9.52655 -0.499985 8.41535e-19
9.55883 -0.499985 8.41535e-19
9.59138 -0.499985 8.41535e-19
9.62422 -0.499985 8.41535e-19
9.65735 -0.499985 8.41535e-19
9.69079 -0.499985 8.41535e-19
9.72455 -0.499985 8.41535e-19
9.75865 -0.499985 8.41535e-19
9.79309 -0.499985 8.41535e-19
9.8279 -0.499985 8.41535e-19
9.8631 -0.499985 8.41535e-19
9.89869 -0.499985 8.41535e-19
9.93471 -0.499985 8.41535e-19
9.97117 -0.499985 8.41535e-19
10.0081 -0.499985 8.41535e-19
10.0455 -0.499985 8.41535e-19
10.0835 -0.499985 8.41535e-19
10.122 -0.499985 8.41535e-19
10.1611 -0.499985 8.41535e-19
10.2008 -0.499985 8.41535e-19
10.2412 -0.499985 8.41535e-19
10.2824 -0.499985 8.41535e-19
10.3244 -0.499985 8.41535e-19
10.3672 -0.499985 8.41535e-19
10.4109 -0.499985 8.41535e-19
10.4557 -0.499985 8.41535e-19
10.5017 -0.499985 8.41535e-19
10.5489 -0.499985 8.41535e-19
10.5976 -0.499985 8.41535e-19
10.6479 -0.499985 8.41535e-19
10.7002 -0.499985 8.41535e-19
10.7547 -0.499985 8.41535e-19
10.8119 -0.499985 8.41535e-19
10.8724 -0.499985 8.41535e-19
10.9373 -0.499985 8.41535e-19
11.0083 -0.499985 8.41535e-19
11.0884 -0.499985 8.41535e-19
11.1861 -0.499985 8.41535e-19


==> anc/HERMITE/GAMMA02/SigmaRTwoLoop.txt <==
-11.1861 -0.250815 -0.000140276
-11.0884 -0.251325 -9.1509e-05
-11.0083 -0.251601 -0.000130988
-10.9373 -0.251812 -0.000100583
-10.8724 -0.251969 -0.000129418
-10.8119 -0.252107 -0.000105483
-10.7547 -0.252223 -0.000129446
-10.7002 -0.25233 -0.00010913
-10.6479 -0.252426 -0.000130171
-10.5976 -0.252517 -0.000112248
-10.5489 -0.252602 -0.000131293
-10.5017 -0.252683 -0.000115107
-10.4557 -0.252761 -0.000132681
-10.4109 -0.252837 -0.000117831
-10.3672 -0.25291 -0.000134265
-10.3244 -0.252982 -0.000120485
-10.2824 -0.253053 -0.000136004
-10.2412 -0.253122 -0.000123106
-10.2008 -0.253191 -0.000137872
-10.1611 -0.253259 -0.000125719
-10.122 -0.253326 -0.00013985
-10.0835 -0.253394 -0.000128337
-10.0455 -0.253462 -0.000141924
-10.0081 -0.25353 -0.000130968
-9.97117 -0.253598 -0.000144083
-9.93471 -0.253667 -0.000133617
-9.89869 -0.253736 -0.000146314
-9.8631 -0.253807 -0.000136281
-9.8279 -0.253879 -0.000148605
-9.79309 -0.253953 -0.000138956
-9.75865 -0.254029 -0.000150938
-9.72455 -0.254108 -0.000141628
-9.69079 -0.254189 -0.000153293
-9.65735 -0.254275 -0.000144279
-9.62422 -0.254364 -0.000155642
-9.59138 -0.254458 -0.000146884
-9.55883 -0.254557 -0.000157958
-9.52655 -0.254663 -0.000149429
-9.49453 -0.254776 -0.000160241
-9.46277 -0.254895 -0.000151941
-9.43125 -0.25502 -0.00016255
-9.39998 -0.255151 -0.000154528
-9.36893 -0.255286 -0.000165041
-9.3381 -0.255422 -0.000157386
-9.30749 -0.255558 -0.00016792
-9.27709 -0.25569 -0.000160697
-9.2469 -0.255816 -0.000171299
-9.2169 -0.255934 -0.000164474
-9.18709 -0.256043 -0.00017508
-9.15746 -0.256144 -0.000168536
-9.12802 -0.256236 -0.000179051
-9.09875 -0.256321 -0.000172696
-9.06966 -0.256399 -0.000183084
-9.04073 -0.256473 -0.000176896
-9.01196 -0.256543 -0.000187172
-8.98335 -0.25661 -0.000181155
-8.9549 -0.256675 -0.000191334
-8.92659 -0.256737 -0.000185485
-8.89844 -0.256797 -0.00019558
-8.87042 -0.256857 -0.000189898
-8.84255 -0.256915 -0.00019992
-8.81482 -0.256972 -0.000194403
-8.78721 -0.257029 -0.00020436
-8.75974 -0.257085 -0.000199005
-8.7324 -0.257141 -0.000208907
-8.70518 -0.257196 -0.00020371
-8.67809 -0.257251 -0.000213563
-8.65112 -0.257306 -0.000208522
-8.62426 -0.257361 -0.000218332
-8.59752 -0.257416 -0.000213445
-8.57089 -0.257471 -0.00022322
-8.54437 -0.257526 -0.000218484
-8.51797 -0.257581 -0.000228229
-8.49166 -0.257637 -0.000223643
-8.46547 -0.257692 -0.000233364
-8.43937 -0.257748 -0.000228926
-8.41338 -0.257803 -0.000238629
-8.38748 -0.257859 -0.000234337
-8.36169 -0.257916 -0.000244028
-8.33598 -0.257972 -0.000239882
-8.31038 -0.258029 -0.000249565
-8.28486 -0.258086 -0.000245565
-8.25943 -0.258143 -0.000255246
-8.23409 -0.258201 -0.00025139
-8.20884 -0.258259 -0.000261075
-8.18368 -0.258318 -0.000257363
-8.1586 -0.258376 -0.000267057
-8.13361 -0.258436 -0.00026349
-8.10869 -0.258495 -0.000273197
-8.08386 -0.258555 -0.000269775
-8.0591 -0.258615 -0.000279501
-8.03443 -0.258676 -0.000276226
-8.00983 -0.258737 -0.000285976
-7.9853 -0.258799 -0.000282847
-7.96085 -0.258861 -0.000292626
-7.93648 -0.258923 -0.000289645
-7.91217 -0.258986 -0.000299458
-7.88794 -0.25905 -0.000296627
-7.86378 -0.259113 -0.000306479
-7.83968 -0.259178 -0.000303799
-7.81566 -0.259243 -0.000313696
-7.7917 -0.259308 -0.000311169
-7.76781 -0.259374 -0.000321116
-7.74398 -0.25944 -0.000318744
-7.72022 -0.259507 -0.000328746
-7.69652 -0.259575 -0.000326531
-7.67288 -0.259643 -0.000336595
-7.64931 -0.259711 -0.00033454
-7.62579 -0.25978 -0.00034467
-7.60234 -0.25985 -0.000342779
-7.57894 -0.25992 -0.000352981
-7.55561 -0.259991 -0.000351255
-7.53233 -0.260062 -0.000361536
-7.50911 -0.260134 -0.00035998
-7.48595 -0.260207 -0.000370345
-7.46284 -0.26028 -0.000368962
-7.43978 -0.260354 -0.000379418
-7.41679 -0.260429 -0.000378212
-7.39384 -0.260504 -0.000388764
-7.37095 -0.26058 -0.00038774
-7.34811 -0.260657 -0.000398396
-7.32532 -0.260734 -0.000397558
-7.30258 -0.260812 -0.000408324
-7.27989 -0.26089 -0.000407677
-7.25725 -0.26097 -0.000418561
-7.23467 -0.26105 -0.000418109
-7.21213 -0.261131 -0.000429118
-7.18963 -0.261212 -0.000428869
-7.16719 -0.261295 -0.00044001
-7.14479 -0.261378 -0.000439968
-7.12244 -0.261462 -0.00045125
-7.10014 -0.261546 -0.000451422
-7.07788 -0.261632 -0.000462853
-7.05566 -0.261718 -0.000463246
-7.03349 -0.261805 -0.000474834
-7.01137 -0.261893 -0.000475454
-6.98928 -0.261982 -0.000487208
-6.96724 -0.262072 -0.000488065
-6.94524 -0.262163 -0.000499995
-6.92329 -0.262254 -0.000501095
-6.90138 -0.262347 -0.00051321
-6.8795 -0.26244 -0.000514562
-6.85767 -0.262534 -0.000526873
-6.83588 -0.262629 -0.000528486
-6.81413 -0.262726 -0.000541004
-6.79241 -0.262823 -0.000542888
-6.77074 -0.262921 -0.000555623
-6.74911 -0.26302 -0.000557789
-6.72751 -0.26312 -0.000570754
-6.70595 -0.263222 -0.000573211
-6.68443 -0.263324 -0.000586418
-6.66294 -0.263428 -0.00058918
-6.6415 -0.263532 -0.000602642
-6.62008 -0.263638 -0.000605719
-6.59871 -0.263744 -0.00061945
-6.57737 -0.263852 -0.000622856
-6.55607 -0.263961 -0.000636871
-6.5348 -0.264072 -0.000640619
-6.51356 -0.264183 -0.000654933
-6.49236 -0.264296 -0.000659039
-6.47119 -0.26441 -0.000673668
-6.45006 -0.264525 -0.000678147
-6.42896 -0.264642 -0.000693108
-6.40789 -0.26476 -0.000697977
-6.38686 -0.264879 -0.000713288
-6.36586 -0.264999 -0.000718564
-6.34489 -0.265121 -0.000734244
-6.32395 -0.265245 -0.000739946
-6.30304 -0.265369 -0.000756016
-6.28216 -0.265495 -0.000762164
-6.26132 -0.265623 -0.000778646
-6.24051 -0.265752 -0.00078526
-6.21972 -0.265883 -0.000802176
-6.19897 -0.266015 -0.00080928
-6.17824 -0.266149 -0.000826654
-6.15755 -0.266285 -0.000834273
-6.13688 -0.266422 -0.000852131
-6.11625 -0.26656 -0.000860289
-6.09564 -0.266701 -0.000878658
-6.07506 -0.266843 -0.000887383
-6.05451 -0.266987 -0.000906293
-6.03398 -0.267133 -0.000915615
-6.01349 -0.26728 -0.000935096
-5.99302 -0.26743 -0.000945045
-5.97258 -0.267581 -0.000965132
-5.95216 -0.267734 -0.000975742
-5.93178 -0.267889 -0.000996469
-5.91142 -0.268046 -0.00100778
-5.89108 -0.268206 -0.00102918
-5.87077 -0.268367 -0.00104122
-5.85049 -0.26853 -0.00106335
-5.83023 -0.268696 -0.00107617
-5.81 -0.268864 -0.00109905
-5.7898 -0.269034 -0.00111269
-5.76961 -0.269206 -0.00113638
-5.74946 -0.26938 -0.00115089
-5.72933 -0.269557 -0.00117544
-5.70922 -0.269737 -0.00119087
-5.68913 -0.269919 -0.00121633
-5.66907 -0.270103 -0.00123273
-5.64904 -0.27029 -0.00125915
-5.62903 -0.270479 -0.00127659
-5.60904 -0.270672 -0.00130405
-5.58907 -0.270867 -0.00132257
-5.56913 -0.271064 -0.00135113
-5.54921 -0.271265 -0.00137082
-5.52931 -0.271469 -0.00140054
-5.50944 -0.271675 -0.00142147
-5.48958 -0.271885 -0.00145243
-5.46975 -0.272097 -0.00147468
-5.44994 -0.272313 -0.00150697
-5.43016 -0.272532 -0.00153062
-5.41039 -0.272754 -0.00156433
-5.39065 -0.27298 -0.00158948
-5.37092 -0.273209 -0.0016247
-5.35122 -0.273442 -0.00165145
-5.33154 -0.273678 -0.00168829
-5.31188 -0.273918 -0.00171674
-5.29224 -0.274162 -0.00175532
-5.27262 -0.274409 -0.00178559
-5.25302 -0.274661 -0.00182604
-5.23344 -0.274917 -0.00185826
-5.21388 -0.275176 -0.0019007
-5.19434 -0.27544 -0.00193502
-5.17482 -0.275708 -0.0019796
-5.15532 -0.275981 -0.00201617
-5.13584 -0.276258 -0.00206305
-5.11638 -0.27654 -0.00210203
-5.09694 -0.276827 -0.00215139
-5.07751 -0.277119 -0.00219298
-5.05811 -0.277415 -0.00224501
-5.03872 -0.277717 -0.00228939
-5.01935 -0.278024 -0.0023443
-5 -0.278336 -0.00239169
-4.98067 -0.278654 -0.00244971
-4.96136 -0.278978 -0.00250037
-4.94206 -0.279307 -0.00256175
-4.92278 -0.279642 -0.00261593
-4.90352 -0.279984 -0.00268096
-4.88428 -0.280332 -0.00273895
-4.86505 -0.280686 -0.00280792
-4.84584 -0.281047 -0.00287005
-4.82665 -0.281415 -0.00294331
-4.80748 -0.281789 -0.00300993
-4.78832 -0.282171 -0.00308784
-4.76918 -0.282561 -0.00315935
-4.75005 -0.282958 -0.00324233
-4.73095 -0.283362 -0.00331916
-4.71185 -0.283775 -0.00340768
-4.69278 -0.284196 -0.00349031
-4.67372 -0.284626 -0.00358487
-4.65468 -0.285065 -0.00367384
-4.63565 -0.285512 -0.00377502
-4.61664 -0.285969 -0.00387093
-4.59764 -0.286435 -0.00397935
-4.57866 -0.286912 -0.00408287
-4.55969 -0.287398 -0.00419925
-4.54074 -0.287895 -0.00431113
-4.52181 -0.288403 -0.00443626
-4.50289 -0.288922 -0.00455735
-4.48398 -0.289453 -0.00469212
-4.46509 -0.289995 -0.00482336
-4.44622 -0.29055 -0.00496878
-4.42736 -0.291117 -0.00511124
-4.40851 -0.291698 -0.00526845
-4.38968 -0.292292 -0.00542333
-4.37086 -0.2929 -0.0055936
-4.35206 -0.293523 -0.00576229
-4.33327 -0.29416 -0.00594708
-4.31449 -0.294813 -0.0061311
-4.29573 -0.295482 -0.00633208
-4.27698 -0.296167 -0.00653321
-4.25825 -0.29687 -0.00675225
-4.23953 -0.29759 -0.00697252
-4.22082 -0.298329 -0.00721179
-4.20213 -0.299087 -0.00745349
-4.18345 -0.299864 -0.00771546
-4.16478 -0.300662 -0.00798127
-4.14613 -0.301481 -0.00826879
-4.12749 -0.302322 -0.00856174
-4.10886 -0.303186 -0.0088781
-4.09024 -0.304073 -0.00920175
-4.07164 -0.304985 -0.00955075
-4.05305 -0.305923 -0.00990919
-4.03447 -0.306886 -0.0102953
-4.01591 -0.307877 -0.0106933
-3.99736 -0.308897 -0.0111215
-3.97882 -0.309946 -0.0115647
-3.96029 -0.311025 -0.0120412
-3.94177 -0.312137 -0.012536
-3.92327 -0.313281 -0.0130678
-3.90478 -0.31446 -0.0136219
-3.8863 -0.315674 -0.0142174
-3.86783 -0.316925 -0.0148399
-3.84937 -0.318214 -0.0155088
-3.83093 -0.319542 -0.0162104
-3.81249 -0.320912 -0.0169646
-3.79407 -0.322324 -0.017758
-3.77566 -0.323779 -0.0186112
-3.75726 -0.32528 -0.0195116
-3.73887 -0.326827 -0.0204805
-3.72049 -0.328423 -0.0215062
-3.70213 -0.330067 -0.0226107
-3.68377 -0.331763 -0.0237833
-3.66543 -0.333509 -0.0250472
-3.64709 -0.335308 -0.026393
-3.62877 -0.33716 -0.0278452
-3.61046 -0.339066 -0.0293958
-3.59215 -0.341024 -0.0310708
-3.57386 -0.343036 -0.0328641
-3.55558 -0.3451 -0.0348036
-3.53731 -0.347213 -0.0368854
-3.51905 -0.349374 -0.0391395
-3.5008 -0.351578 -0.0415644
-3.48256 -0.35382 -0.0441929
-3.46433 -0.356093 -0.0470261
-3.4461 -0.358388 -0.0500995
-3.42789 -0.360694 -0.0534173
-3.40969 -0.362997 -0.0570178
-3.3915 -0.365277 -0.0609078
-3.37332 -0.367514 -0.0651279
-3.35515 -0.36968 -0.0696867
-3.33698 -0.371742 -0.0746258
-3.31883 -0.373661 -0.0799535
-3.30069 -0.37539 -0.0857092
-3.28255 -0.376873 -0.0918966
-3.26443 -0.378047 -0.0985473
-3.24631 -0.378836 -0.105653
-3.2282 -0.379156 -0.113229
-3.2101 -0.378913 -0.121244
-3.19201 -0.378006 -0.129682
-3.17393 -0.376328 -0.138474
-3.15586 -0.373769 -0.147559
-3.1378 -0.370225 -0.156814
-3.11974 -0.365605 -0.16612
-3.1017 -0.359836 -0.175292
-3.08366 -0.352879 -0.184154
-3.06563 -0.344735 -0.192475
-3.04761 -0.335455 -0.200047
-3.0296 -0.325142 -0.206634
-3.01159 -0.313956 -0.212052
-2.9936 -0.302106 -0.216123
-2.97561 -0.289837 -0.21875
-2.95763 -0.277416 -0.219869
-2.93966 -0.26511 -0.219507
-2.9217 -0.253172 -0.217724
-2.90374 -0.241822 -0.214662
-2.88579 -0.231239 -0.210469
-2.86785 -0.221549 -0.205349
-2.84992 -0.212833 -0.199483
-2.83199 -0.205125 -0.193079
-2.81408 -0.198422 -0.186299
-2.79617 -0.192691 -0.179319
-2.77826 -0.187875 -0.172258
-2.76037 -0.183904 -0.165242
-2.74248 -0.180702 -0.158345
-2.7246 -0.178188 -0.151649
-2.70673 -0.176283 -0.145187
-2.68886 -0.17491 -0.139009
-2.671 -0.174 -0.13312
-2.65315 -0.173489 -0.127546
-2.63531 -0.173318 -0.122274
-2.61747 -0.173438 -0.117319
-2.59964 -0.173802 -0.112656
-2.58182 -0.174372 -0.108292
-2.564 -0.175114 -0.1042
-2.54619 -0.175998 -0.100381
-2.52838 -0.177001 -0.0968068
-2.51059 -0.1781 -0.0934789
-2.49279 -0.179277 -0.0903676
-2.47501 -0.180518 -0.0874756
-2.45723 -0.181809 -0.0847739
-2.43946 -0.183139 -0.0822664
-2.42169 -0.184499 -0.0799255
-2.40394 -0.185882 -0.0777564
-2.38618 -0.187281 -0.0757329
-2.36844 -0.188692 -0.0738616
-2.3507 -0.190109 -0.072118
-2.33296 -0.191529 -0.0705097
-2.31523 -0.19295 -0.0690137
-2.29751 -0.194369 -0.067639
-2.27979 -0.195785 -0.0663635
-2.26208 -0.197196 -0.0651973
-2.24438 -0.198601 -0.0641194
-2.22668 -0.199999 -0.0631411
-2.20898 -0.201391 -0.0622421
-2.19129 -0.202776 -0.0614345
-2.17361 -0.204153 -0.0606991
-2.15593 -0.205524 -0.0600484
-2.13826 -0.206887 -0.0594641
-2.1206 -0.208244 -0.0589594
-2.10294 -0.209596 -0.0585165
-2.08528 -0.210941 -0.0581494
-2.06763 -0.212282 -0.0578408
-2.04998 -0.213619 -0.0576053
-2.03234 -0.214952 -0.057426
-2.01471 -0.216282 -0.057318
-1.99708 -0.217609 -0.0572651
-1.97945 -0.218935 -0.0572828
-1.96183 -0.22026 -0.0573554
-1.94422 -0.221585 -0.057499
-1.92661 -0.222911 -0.0576983
-1.909 -0.224238 -0.0579698
-1.8914 -0.225566 -0.0582989
-1.87381 -0.226897 -0.0587025
-1.85622 -0.228231 -0.0591665
-1.83863 -0.229569 -0.0597084
-1.82105 -0.23091 -0.0603148
-1.80347 -0.232256 -0.0610038
-1.7859 -0.233606 -0.0617623
-1.76833 -0.23496 -0.0626094
-1.75076 -0.236318 -0.0635327
-1.7332 -0.237681 -0.0645517
-1.71565 -0.239047 -0.0656552
-1.69809 -0.240416 -0.0668634
-1.68055 -0.241787 -0.0681658
-1.663 -0.243159 -0.0695839
-1.64546 -0.244529 -0.071108
-1.62793 -0.245895 -0.0727606
-1.6104 -0.247255 -0.0745333
-1.59287 -0.248604 -0.0764497
-1.57535 -0.24994 -0.0785027
-1.55783 -0.251255 -0.0807172
-1.54031 -0.252545 -0.0830875
-1.5228 -0.253802 -0.0856396
-1.50529 -0.255016 -0.0883694
-1.48779 -0.256177 -0.0913042
-1.47029 -0.257273 -0.0944411
-1.45279 -0.258288 -0.0978085
-1.4353 -0.259205 -0.101404
-1.41781 -0.260004 -0.105257
-1.40032 -0.26066 -0.109365
-1.38284 -0.261146 -0.113756
-1.36536 -0.26143 -0.118427
-1.34788 -0.261474 -0.123402
-1.33041 -0.261235 -0.128674
-1.31293 -0.260667 -0.134261
-1.29547 -0.259714 -0.140146
-1.278 -0.258317 -0.146336
-1.26054 -0.256408 -0.152798
-1.24308 -0.253917 -0.159518
-1.22563 -0.250768 -0.166439
-1.20818 -0.246885 -0.173518
-1.19073 -0.242191 -0.180662
-1.17328 -0.236617 -0.187788
-1.15584 -0.230103 -0.194761
-1.1384 -0.222609 -0.201454
-1.12096 -0.214115 -0.207688
-1.10353 -0.204638 -0.213303
-1.08609 -0.19423 -0.218095
-1.06866 -0.18299 -0.221897
-1.05124 -0.171059 -0.224522
-1.03381 -0.158624 -0.225843
-1.01639 -0.145905 -0.225743
-0.998969 -0.133149 -0.224187
-0.981551 -0.120611 -0.221165
-0.964136 -0.108538 -0.216758
-0.946723 -0.097153 -0.21107
-0.929312 -0.0866428 -0.204278
-0.911904 -0.0771472 -0.196559
-0.894497 -0.0687564 -0.188137
-0.877093 -0.0615112 -0.179208
-0.859691 -0.0554084 -0.169985
-0.842291 -0.0504083 -0.160634
-0.824893 -0.0464435 -0.151326
-0.807497 -0.0434278 -0.142173
-0.790103 -0.0412637 -0.13329
-0.77271 -0.03985 -0.124737
-0.75532 -0.039086 -0.116581
-0.737931 -0.0388758 -0.10884
-0.720544 -0.0391302 -0.101544
-0.703159 -0.0397686 -0.0946835
-0.685776 -0.0407191 -0.0882674
-0.668394 -0.0419187 -0.0822679
-0.651013 -0.043313 -0.0766832
-0.633635 -0.0448551 -0.0714773
-0.616257 -0.0465054 -0.0666432
-0.598881 -0.0482306 -0.0621421
-0.581507 -0.0500027 -0.0579662
-0.564134 -0.0517987 -0.054077
-0.546762 -0.0535993 -0.0504678
-0.529392 -0.0553892 -0.047102
-0.512023 -0.0571555 -0.0439751
-0.494655 -0.0588882 -0.041053
-0.477288 -0.060579 -0.0383336
-0.459922 -0.0622216 -0.0357853
-0.442558 -0.0638109 -0.0334086
-0.425194 -0.0653431 -0.0311743
-0.407832 -0.0668154 -0.029085
-0.39047 -0.0682257 -0.0271137
-0.373109 -0.0695724 -0.0252648
-0.355749 -0.0708548 -0.0235132
-0.338391 -0.0720722 -0.0218651
-0.321032 -0.0732246 -0.0202968
-0.303675 -0.0743118 -0.0188158
-0.286318 -0.0753343 -0.0173998
-0.268962 -0.0762923 -0.0160575
-0.251607 -0.0771864 -0.0147674
-0.234252 -0.0780172 -0.0135392
-0.216898 -0.0787853 -0.0123524
-0.199544 -0.0794912 -0.0112174
-0.182191 -0.0801357 -0.0101143
-0.164838 -0.0807194 -0.00905411
-0.147486 -0.0812429 -0.00801744
-0.130134 -0.0817067 -0.00701581
-0.112782 -0.0821113 -0.00603023
-0.0954304 -0.0824572 -0.00507257
-0.0780791 -0.0827448 -0.00412414
-0.060728 -0.0829745 -0.00319706
-0.043377 -0.0831466 -0.00227286
-0.0260262 -0.0832611 -0.00136381
-0.00867539 -0.0833184 -0.000451549
0.00867539 -0.0833184 0.000451549
0.0260262 -0.0832611 0.00136381
0.043377 -0.0831466 0.00227286
0.060728 -0.0829745 0.00319706
0.0780791 -0.0827448 0.00412414
0.0954304 -0.0824572 0.00507257
0.112782 -0.0821113 0.00603023
0.130134 -0.0817067 0.00701581
0.147486 -0.0812429 0.00801744
0.164838 -0.0807194 0.00905411
0.182191 -0.0801357 0.0101143
0.199544 -0.0794912 0.0112174
0.216898 -0.0787853 0.0123524
0.234252 -0.0780172 0.0135392
0.251607 -0.0771864 0.0147674
0.268962 -0.0762923 0.0160575
0.286318 -0.0753343 0.0173998
0.303675 -0.0743118 0.0188158
0.321032 -0.0732246 0.0202968
0.338391 -0.0720722 0.0218651
0.355749 -0.0708548 0.0235132
0.373109 -0.0695724 0.0252648
0.39047 -0.0682257 0.0271137
0.407832 -0.0668154 0.029085
0.425194 -0.0653431 0.0311743
0.442558 -0.0638109 0.0334086
0.459922 -0.0622216 0.0357853
0.477288 -0.060579 0.0383336
0.494655 -0.0588882 0.041053
0.512023 -0.0571555 0.0439751
0.529392 -0.0553892 0.047102
0.546762 -0.0535993 0.0504678
0.564134 -0.0517987 0.054077
0.581507 -0.0500027 0.0579662
0.598881 -0.0482306 0.0621421
0.616257 -0.0465054 0.0666432
0.633635 -0.0448551 0.0714773
0.651013 -0.043313 0.0766832
0.668394 -0.0419187 0.0822679
0.685776 -0.0407191 0.0882674
0.703159 -0.0397686 0.0946835
0.720544 -0.0391302 0.101544
0.737931 -0.0388758 0.10884
0.75532 -0.039086 0.116581
0.77271 -0.03985 0.124737
0.790103 -0.0412637 0.13329
0.807497 -0.0434278 0.142173
0.824893 -0.0464435 0.151326
0.842291 -0.0504083 0.160634
0.859691 -0.0554084 0.169985
0.877093 -0.0615112 0.179208
0.894497 -0.0687564 0.188137
0.911904 -0.0771472 0.196559
0.929312 -0.0866428 0.204278
0.946723 -0.097153 0.21107
0.964136 -0.108538 0.216758
0.981551 -0.120611 0.221165
0.998969 -0.133149 0.224187
1.01639 -0.145905 0.225743
1.03381 -0.158624 0.225843
1.05124 -0.171059 0.224522
1.06866 -0.18299 0.221897
1.08609 -0.19423 0.218095
1.10353 -0.204638 0.213303
1.12096 -0.214115 0.207688
1.1384 -0.222609 0.201454
1.15584 -0.230103 0.194761
1.17328 -0.236617 0.187788
1.19073 -0.242191 0.180662
1.20818 -0.246885 0.173518
1.22563 -0.250768 0.166439
1.24308 -0.253917 0.159518
1.26054 -0.256408 0.152798
1.278 -0.258317 0.146336
1.29547 -0.259714 0.140146
1.31293 -0.260667 0.134261
1.33041 -0.261235 0.128674
1.34788 -0.261474 0.123402
1.36536 -0.26143 0.118427
1.38284 -0.261146 0.113756
1.40032 -0.26066 0.109365
1.41781 -0.260004 0.105257
1.4353 -0.259205 0.101404
1.45279 -0.258288 0.0978085
1.47029 -0.257273 0.0944411
1.48779 -0.256177 0.0913042
1.50529 -0.255016 0.0883694
1.5228 -0.253802 0.0856396
1.54031 -0.252545 0.0830875
1.55783 -0.251255 0.0807172
1.57535 -0.24994 0.0785027
1.59287 -0.248604 0.0764497
1.6104 -0.247255 0.0745333
1.62793 -0.245895 0.0727606
1.64546 -0.244529 0.071108
1.663 -0.243159 0.0695839
1.68055 -0.241787 0.0681658
1.69809 -0.240416 0.0668634
1.71565 -0.239047 0.0656552
1.7332 -0.237681 0.0645517
1.75076 -0.236318 0.0635327
1.76833 -0.23496 0.0626094
1.7859 -0.233606 0.0617623
1.80347 -0.232256 0.0610038
1.82105 -0.23091 0.0603148
1.83863 -0.229569 0.0597084
1.85622 -0.228231 0.0591665
1.87381 -0.226897 0.0587025
1.8914 -0.225566 0.0582989
1.909 -0.224238 0.0579698
1.92661 -0.222911 0.0576983
1.94422 -0.221585 0.057499
1.96183 -0.22026 0.0573554
1.97945 -0.218935 0.0572828
1.99708 -0.217609 0.0572651
2.01471 -0.216282 0.057318
2.03234 -0.214952 0.057426
2.04998 -0.213619 0.0576053
2.06763 -0.212282 0.0578408
2.08528 -0.210941 0.0581494
2.10294 -0.209596 0.0585165
2.1206 -0.208244 0.0589594
2.13826 -0.206887 0.0594641
2.15593 -0.205524 0.0600484
2.17361 -0.204153 0.0606991
2.19129 -0.202776 0.0614345
2.20898 -0.201391 0.0622421
2.22668 -0.199999 0.0631411
2.24438 -0.198601 0.0641194
2.26208 -0.197196 0.0651973
2.27979 -0.195785 0.0663635
2.29751 -0.194369 0.067639
2.31523 -0.19295 0.0690137
2.33296 -0.191529 0.0705097
2.3507 -0.190109 0.072118
2.36844 -0.188692 0.0738616
2.38618 -0.187281 0.0757329
2.40394 -0.185882 0.0777564
2.42169 -0.184499 0.0799255
2.43946 -0.183139 0.0822664
2.45723 -0.181809 0.0847739
2.47501 -0.180518 0.0874756
2.49279 -0.179277 0.0903676
2.51059 -0.1781 0.0934789
2.52838 -0.177001 0.0968068
2.54619 -0.175998 0.100381
2.564 -0.175114 0.1042
2.58182 -0.174372 0.108292
2.59964 -0.173802 0.112656
2.61747 -0.173438 0.117319
2.63531 -0.173318 0.122274
2.65315 -0.173489 0.127546
2.671 -0.174 0.13312
2.68886 -0.17491 0.139009
2.70673 -0.176283 0.145187
2.7246 -0.178188 0.151649
2.74248 -0.180702 0.158345
2.76037 -0.183904 0.165242
2.77826 -0.187875 0.172258
2.79617 -0.192691 0.179319
2.81408 -0.198422 0.186299
2.83199 -0.205125 0.193079
2.84992 -0.212833 0.199483
2.86785 -0.221549 0.205349
2.88579 -0.231239 0.210469
2.90374 -0.241822 0.214662
2.9217 -0.253172 0.217724
2.93966 -0.26511 0.219507
2.95763 -0.277416 0.219869
2.97561 -0.289837 0.21875
2.9936 -0.302106 0.216123
3.01159 -0.313956 0.212052
3.0296 -0.325142 0.206634
3.04761 -0.335455 0.200047
3.06563 -0.344735 0.192475
3.08366 -0.352879 0.184154
3.1017 -0.359836 0.175292
3.11974 -0.365605 0.16612
3.1378 -0.370225 0.156814
3.15586 -0.373769 0.147559
3.17393 -0.376328 0.138474
3.19201 -0.378006 0.129682
3.2101 -0.378913 0.121244
3.2282 -0.379156 0.113229
3.24631 -0.378836 0.105653
3.26443 -0.378047 0.0985473
3.28255 -0.376873 0.0918966
3.30069 -0.37539 0.0857092
3.31883 -0.373661 0.0799535
3.33698 -0.371742 0.0746258
3.35515 -0.36968 0.0696867
3.37332 -0.367514 0.0651279
3.3915 -0.365277 0.0609078
3.40969 -0.362997 0.0570178
3.42789 -0.360694 0.0534173
3.4461 -0.358388 0.0500995
3.46433 -0.356093 0.0470261
3.48256 -0.35382 0.0441929
3.5008 -0.351578 0.0415644
3.51905 -0.349374 0.0391395
3.53731 -0.347213 0.0368854
3.55558 -0.3451 0.0348036
3.57386 -0.343036 0.0328641
3.59215 -0.341024 0.0310708
3.61046 -0.339066 0.0293958
3.62877 -0.33716 0.0278452
3.64709 -0.335308 0.026393
3.66543 -0.333509 0.0250472
3.68377 -0.331763 0.0237833
3.70213 -0.330067 0.0226107
3.72049 -0.328423 0.0215062
3.73887 -0.326827 0.0204805
3.75726 -0.32528 0.0195116
3.77566 -0.323779 0.0186112
3.79407 -0.322324 0.017758
3.81249 -0.320912 0.0169646
3.83093 -0.319542 0.0162104
3.84937 -0.318214 0.0155088
3.86783 -0.316925 0.0148399
3.8863 -0.315674 0.0142174
3.90478 -0.31446 0.0136219
3.92327 -0.313281 0.0130678
3.94177 -0.312137 0.012536
3.96029 -0.311025 0.0120412
3.97882 -0.309946 0.0115647
3.99736 -0.308897 0.0111215
4.01591 -0.307877 0.0106933
4.03447 -0.306886 0.0102953
4.05305 -0.305923 0.00990919
4.07164 -0.304985 0.00955075
4.09024 -0.304073 0.00920175
4.10886 -0.303186 0.0088781
4.12749 -0.302322 0.00856174
4.14613 -0.301481 0.00826879
4.16478 -0.300662 0.00798127
4.18345 -0.299864 0.00771546
4.20213 -0.299087 0.00745349
4.22082 -0.298329 0.00721179
4.23953 -0.29759 0.00697252
4.25825 -0.29687 0.00675225
4.27698 -0.296167 0.00653321
4.29573 -0.295482 0.00633208
4.31449 -0.294813 0.0061311
4.33327 -0.29416 0.00594708
4.35206 -0.293523 0.00576229
4.37086 -0.2929 0.0055936
4.38968 -0.292292 0.00542333
4.40851 -0.291698 0.00526845
4.42736 -0.291117 0.00511124
4.44622 -0.29055 0.00496878
4.46509 -0.289995 0.00482336
4.48398 -0.289453 0.00469212
4.50289 -0.288922 0.00455735
4.52181 -0.288403 0.00443626
4.54074 -0.287895 0.00431113
4.55969 -0.287398 0.00419925
4.57866 -0.286912 0.00408287
4.59764 -0.286435 0.00397935
4.61664 -0.285969 0.00387093
4.63565 -0.285512 0.00377502
4.65468 -0.285065 0.00367384
4.67372 -0.284626 0.00358487
4.69278 -0.284196 0.00349031
4.71185 -0.283775 0.00340768
4.73095 -0.283362 0.00331916
4.75005 -0.282958 0.00324233
4.76918 -0.282561 0.00315935
4.78832 -0.282171 0.00308784
4.80748 -0.281789 0.00300993
4.82665 -0.281415 0.00294331
4.84584 -0.281047 0.00287005
4.86505 -0.280686 0.00280792
4.88428 -0.280332 0.00273895
4.90352 -0.279984 0.00268096
4.92278 -0.279642 0.00261593
4.94206 -0.279307 0.00256175
4.96136 -0.278978 0.00250037
4.98067 -0.278654 0.00244971
5 -0.278336 0.00239169
5.01935 -0.278024 0.0023443
5.03872 -0.277717 0.00228939
5.05811 -0.277415 0.00224501
5.07751 -0.277119 0.00219298
5.09694 -0.276827 0.00215139
5.11638 -0.27654 0.00210203
5.13584 -0.276258 0.00206305
5.15532 -0.275981 0.00201617
5.17482 -0.275708 0.0019796
5.19434 -0.27544 0.00193502
5.21388 -0.275176 0.0019007
5.23344 -0.274917 0.00185826
5.25302 -0.274661 0.00182604
5.27262 -0.274409 0.00178559
5.29224 -0.274162 0.00175532
5.31188 -0.273918 0.00171674
5.33154 -0.273678 0.00168829
5.35122 -0.273442 0.00165145
5.37092 -0.273209 0.0016247
5.39065 -0.27298 0.00158948
5.41039 -0.272754 0.00156433
5.43016 -0.272532 0.00153062
5.44994 -0.272313 0.00150697
5.46975 -0.272097 0.00147468
5.48958 -0.271885 0.00145243
5.50944 -0.271675 0.00142147
5.52931 -0.271469 0.00140054
5.54921 -0.271265 0.00137082
5.56913 -0.271064 0.00135113
5.58907 -0.270867 0.00132257
5.60904 -0.270672 0.00130405
5.62903 -0.270479 0.00127659
5.64904 -0.27029 0.00125915
5.66907 -0.270103 0.00123273
5.68913 -0.269919 0.00121633
5.70922 -0.269737 0.00119087
5.72933 -0.269557 0.00117544
5.74946 -0.26938 0.00115089
5.76961 -0.269206 0.00113638
5.7898 -0.269034 0.00111269
5.81 -0.268864 0.00109905
5.83023 -0.268696 0.00107617
5.85049 -0.26853 0.00106335
5.87077 -0.268367 0.00104122
5.89108 -0.268206 0.00102918
5.91142 -0.268046 0.00100778
5.93178 -0.267889 0.000996469
5.95216 -0.267734 0.000975742
5.97258 -0.267581 0.000965132
5.99302 -0.26743 0.000945045
6.01349 -0.26728 0.000935096
6.03398 -0.267133 0.000915615
6.05451 -0.266987 0.000906293
6.07506 -0.266843 0.000887383
6.09564 -0.266701 0.000878658
6.11625 -0.26656 0.000860289
6.13688 -0.266422 0.000852131
6.15755 -0.266285 0.000834273
6.17824 -0.266149 0.000826654
6.19897 -0.266015 0.00080928
6.21972 -0.265883 0.000802176
6.24051 -0.265752 0.00078526
6.26132 -0.265623 0.000778646
6.28216 -0.265495 0.000762164
6.30304 -0.265369 0.000756016
6.32395 -0.265245 0.000739946
6.34489 -0.265121 0.000734244
6.36586 -0.264999 0.000718564
6.38686 -0.264879 0.000713288
6.40789 -0.26476 0.000697977
6.42896 -0.264642 0.000693108
6.45006 -0.264525 0.000678147
6.47119 -0.26441 0.000673668
6.49236 -0.264296 0.000659039
6.51356 -0.264183 0.000654933
6.5348 -0.264072 0.000640619
6.55607 -0.263961 0.000636871
6.57737 -0.263852 0.000622856
6.59871 -0.263744 0.00061945
6.62008 -0.263638 0.000605719
6.6415 -0.263532 0.000602642
6.66294 -0.263428 0.00058918
6.68443 -0.263324 0.000586418
6.70595 -0.263222 0.000573211
6.72751 -0.26312 0.000570754
6.74911 -0.26302 0.000557789
6.77074 -0.262921 0.000555623
6.79241 -0.262823 0.000542888
6.81413 -0.262726 0.000541004
6.83588 -0.262629 0.000528486
6.85767 -0.262534 0.000526873
6.8795 -0.26244 0.000514562
6.90138 -0.262347 0.00051321
6.92329 -0.262254 0.000501095
6.94524 -0.262163 0.000499995
6.96724 -0.262072 0.000488065
6.98928 -0.261982 0.000487208
7.01137 -0.261893 0.000475454
7.03349 -0.261805 0.000474834
7.05566 -0.261718 0.000463246
7.07788 -0.261632 0.000462853
7.10014 -0.261546 0.000451422
7.12244 -0.261462 0.00045125
7.14479 -0.261378 0.000439968
7.16719 -0.261295 0.00044001
7.18963 -0.261212 0.000428869
7.21213 -0.261131 0.000429118
7.23467 -0.26105 0.000418109
7.25725 -0.26097 0.000418561
7.27989 -0.26089 0.000407677
7.30258 -0.260812 0.000408324
7.32532 -0.260734 0.000397558
7.34811 -0.260657 0.000398396
7.37095 -0.26058 0.00038774
7.39384 -0.260504 0.000388764
7.41679 -0.260429 0.000378212
7.43978 -0.260354 0.000379418
7.46284 -0.26028 0.000368962
7.48595 -0.260207 0.000370345
7.50911 -0.260134 0.00035998
7.53233 -0.260062 0.000361536
7.55561 -0.259991 0.000351255
7.57894 -0.25992 0.000352981
7.60234 -0.25985 0.000342779
7.62579 -0.25978 0.00034467
7.64931 -0.259711 0.00033454
7.67288 -0.259643 0.000336595
7.69652 -0.259575 0.000326531
7.72022 -0.259507 0.000328746
7.74398 -0.25944 0.000318744
7.76781 -0.259374 0.000321116
7.7917 -0.259308 0.000311169
7.81566 -0.259243 0.000313696
7.83968 -0.259178 0.000303799
7.86378 -0.259113 0.000306479
7.88794 -0.25905 0.000296627
7.91217 -0.258986 0.000299458
7.93648 -0.258923 0.000289645
7.96085 -0.258861 0.000292626
7.9853 -0.258799 0.000282847
8.00983 -0.258737 0.000285976
8.03443 -0.258676 0.000276226
8.0591 -0.258615 0.000279501
8.08386 -0.258555 0.000269775
8.10869 -0.258495 0.000273197
8.13361 -0.258436 0.00026349
8.1586 -0.258376 0.000267057
8.18368 -0.258318 0.000257363
8.20884 -0.258259 0.000261075
8.23409 -0.258201 0.00025139
8.25943 -0.258143 0.000255246
8.28486 -0.258086 0.000245565
8.31038 -0.258029 0.000249565
8.33598 -0.257972 0.000239882
8.36169 -0.257916 0.000244028
8.38748 -0.257859 0.000234337
8.41338 -0.257803 0.000238629
8.43937 -0.257748 0.000228926
8.46547 -0.257692 0.000233364
8.49166 -0.257637 0.000223643
8.51797 -0.257581 0.000228229
8.54437 -0.257526 0.000218484
8.57089 -0.257471 0.00022322
8.59752 -0.257416 0.000213445
8.62426 -0.257361 0.000218332
8.65112 -0.257306 0.000208522
8.67809 -0.257251 0.000213563
8.70518 -0.257196 0.00020371
8.7324 -0.257141 0.000208907
8.75974 -0.257085 0.000199005
8.78721 -0.257029 0.00020436
8.81482 -0.256972 0.000194403
8.84255 -0.256915 0.00019992
8.87042 -0.256857 0.000189898
8.89844 -0.256797 0.00019558
8.92659 -0.256737 0.000185485
8.9549 -0.256675 0.000191334
8.98335 -0.25661 0.000181155
9.01196 -0.256543 0.000187172
9.04073 -0.256473 0.000176896
9.06966 -0.256399 0.000183084
9.09875 -0.256321 0.000172696
9.12802 -0.256236 0.000179051
9.15746 -0.256144 0.000168536
9.18709 -0.256043 0.00017508
9.2169 -0.255934 0.000164474
9.2469 -0.255816 0.000171299
9.27709 -0.25569 0.000160697
9.30749 -0.255558 0.00016792
9.3381 -0.255422 0.000157386
9.36893 -0.255286 0.000165041
9.39998 -0.255151 0.000154528
9.43125 -0.25502 0.00016255
9.46277 -0.254895 0.000151941
9.49453 -0.254776 0.000160241
9.52655 -0.254663 0.000149429
9.55883 -0.254557 0.000157958
9.59138 -0.254458 0.000146884
9.62422 -0.254364 0.000155642
9.65735 -0.254275 0.000144279
9.69079 -0.254189 0.000153293
9.72455 -0.254108 0.000141628
9.75865 -0.254029 0.000150938
9.79309 -0.253953 0.000138956
9.8279 -0.253879 0.000148605
9.8631 -0.253807 0.000136281
9.89869 -0.253736 0.000146314
9.93471 -0.253667 0.000133617
9.97117 -0.253598 0.000144083
10.0081 -0.25353 0.000130968
10.0455 -0.253462 0.000141924
10.0835 -0.253394 0.000128337
10.122 -0.253326 0.00013985
10.1611 -0.253259 0.000125719
10.2008 -0.253191 0.000137872
10.2412 -0.253122 0.000123106
10.2824 -0.253053 0.000136004
10.3244 -0.252982 0.000120485
10.3672 -0.25291 0.000134265
10.4109 -0.252837 0.000117831
10.4557 -0.252761 0.000132681
10.5017 -0.252683 0.000115107
10.5489 -0.252602 0.000131293
10.5976 -0.252517 0.000112248
10.6479 -0.252426 0.000130171
10.7002 -0.25233 0.00010913
10.7547 -0.252223 0.000129446
10.8119 -0.252107 0.000105483
10.8724 -0.251969 0.000129418
10.9373 -0.251812 0.000100583
11.0083 -0.251601 0.000130988
11.0884 -0.251325 9.1509e-05
11.1861 -0.250815 0.000140276


==> anc/HERMITE/GAMMA02/iFpOneLoop.txt <==
-11.1861 -2.42618e-23 2.6162e-05
-11.0884 -7.00606e-23 2.71082e-05
-11.0083 9.814e-23 2.79162e-05
-10.9373 2.4082e-23 2.86566e-05
-10.8724 1.39307e-22 2.9356e-05
-10.8119 2.57032e-23 3.00278e-05
-10.7547 -5.09315e-23 3.06801e-05
-10.7002 -1.10191e-22 3.13181e-05
-10.6479 3.44395e-23 3.19454e-05
-10.5976 -3.3384e-23 3.25648e-05
-10.5489 5.30642e-23 3.31783e-05
-10.5017 -1.02939e-22 3.37874e-05
-10.4557 -7.4354e-23 3.43936e-05
-10.4109 -2.46235e-23 3.49977e-05
-10.3672 -4.80393e-23 3.56007e-05
-10.3244 -1.87626e-23 3.62034e-05
-10.2824 7.19496e-23 3.68064e-05
-10.2412 1.9458e-23 3.74102e-05
-10.2008 -4.89867e-24 3.80153e-05
-10.1611 -9.03443e-23 3.86223e-05
-10.122 -2.70833e-23 3.92314e-05
-10.0835 2.92174e-23 3.98431e-05
-10.0455 -9.17186e-23 4.04577e-05
-10.0081 3.95794e-23 4.10754e-05
-9.97117 6.40481e-24 4.16965e-05
-9.93471 -6.55691e-23 4.23214e-05
-9.89869 -8.58175e-23 4.29503e-05
-9.8631 5.85209e-23 4.35833e-05
-9.8279 1.95923e-24 4.42207e-05
-9.79309 5.03093e-23 4.48627e-05
-9.75865 -3.57195e-23 4.55096e-05
-9.72455 -1.49392e-22 4.61614e-05
-9.69079 -9.6037e-23 4.68185e-05
-9.65735 -3.30741e-23 4.74809e-05
-9.62422 -1.14389e-22 4.81488e-05
-9.59138 -5.64056e-23 4.88225e-05
-9.55883 -4.04709e-23 4.9502e-05
-9.52655 -7.62014e-23 5.01875e-05
-9.49453 -1.04208e-22 5.08793e-05
-9.46277 1.92448e-22 5.15774e-05
-9.43125 1.2929e-22 5.2282e-05
-9.39998 -4.80043e-23 5.29933e-05
-9.36893 -2.64234e-23 5.37114e-05
-9.3381 1.03141e-22 5.44365e-05
-9.30749 -1.34785e-22 5.51687e-05
-9.27709 -6.62339e-23 5.59081e-05
-9.2469 -1.401e-22 5.6655e-05
-9.2169 1.34705e-22 5.74094e-05
-9.18709 -1.14554e-23 5.81716e-05
-9.15746 9.90616e-23 5.89416e-05
-9.12802 8.48641e-23 5.97196e-05
-9.09875 -9.64319e-23 6.05058e-05
-9.06966 1.11253e-22 6.13003e-05
-9.04073 -9.58739e-23 6.21033e-05
-9.01196 -8.73925e-23 6.29148e-05
-8.98335 -4.02782e-23 6.37352e-05
-8.9549 -1.2043e-22 6.45645e-05
-8.92659 -5.33619e-23 6.54029e-05
-8.89844 2.76063e-23 6.62505e-05
-8.87042 -2.7718e-23 6.71075e-05
-8.84255 6.25854e-23 6.79741e-05
-8.81482 3.27537e-23 6.88504e-05
-8.78721 -9.25869e-23 6.97366e-05
-8.75974 2.61941e-22 7.06328e-05
-8.7324 -2.03106e-22 7.15392e-05
-8.70518 -1.50533e-22 7.24561e-05
-8.67809 1.7781e-22 7.33835e-05
-8.65112 -2.84204e-23 7.43216e-05
-8.62426 -6.92622e-23 7.52706e-05
-8.59752 -5.24495e-23 7.62307e-05
-8.57089 -1.08745e-23 7.72021e-05
-8.54437 8.45913e-23 7.81849e-05
-8.51797 6.52404e-23 7.91793e-05
-8.49166 1.92252e-22 8.01856e-05
-8.46547 -2.14388e-22 8.12039e-05
-8.43937 7.63634e-23 8.22343e-05
-8.41338 -3.46981e-22 8.32772e-05
-8.38748 -2.62936e-22 8.43326e-05
-8.36169 6.61616e-23 8.54009e-05
-8.33598 1.24515e-22 8.64821e-05
-8.31038 -4.79697e-23 8.75765e-05
-8.28486 -1.34237e-22 8.86844e-05
-8.25943 -2.0259e-22 8.98059e-05
-8.23409 -2.84835e-23 9.09412e-05
-8.20884 -1.42407e-22 9.20906e-05
-8.18368 -4.03629e-23 9.32543e-05
-8.1586 -4.62297e-23 9.44325e-05
-8.13361 2.2382e-22 9.56255e-05
-8.10869 1.19277e-22 9.68334e-05
-8.08386 1.57004e-23 9.80566e-05
-8.0591 3.44474e-23 9.92952e-05
-8.03443 3.8909e-23 0.00010055
-8.00983 -1.57639e-22 0.00010182
-7.9853 -1.77246e-23 0.000103106
-7.96085 -1.22721e-22 0.000104409
-7.93648 1.7164e-22 0.000105729
-7.91217 -3.21393e-23 0.000107066
-7.88794 -3.92437e-23 0.00010842
-7.86378 1.08342e-22 0.000109792
-7.83968 -1.19397e-22 0.000111181
-7.81566 1.79325e-22 0.000112589
-7.7917 3.89156e-22 0.000114015
-7.76781 -4.22007e-23 0.000115459
-7.74398 2.23538e-23 0.000116923
-7.72022 -2.41149e-22 0.000118406
-7.69652 -7.94668e-23 0.000119909
-7.67288 2.23968e-22 0.000121432
-7.64931 -5.15462e-23 0.000122975
-7.62579 -8.46159e-23 0.000124539
-7.60234 4.53527e-22 0.000126123
-7.57894 3.00596e-22 0.000127729
-7.55561 1.19972e-22 0.000129357
-7.53233 -1.1896e-22 0.000131006
-7.50911 -1.11686e-24 0.000132678
-7.48595 -3.80057e-22 0.000134373
-7.46284 -7.83009e-23 0.000136091
-7.43978 -4.19236e-22 0.000137832
-7.41679 3.21812e-22 0.000139597
-7.39384 2.33935e-22 0.000141387
-7.37095 2.83836e-22 0.000143201
-7.34811 -2.29679e-22 0.00014504
-7.32532 1.39967e-22 0.000146905
-7.30258 1.06485e-22 0.000148796
-7.27989 -2.28367e-22 0.000150713
-7.25725 3.00228e-22 0.000152657
-7.23467 -3.24148e-22 0.000154629
-7.21213 4.06443e-22 0.000156628
-7.18963 -4.83127e-22 0.000158655
-7.16719 1.04927e-21 0.000160711
-7.14479 8.65161e-22 0.000162797
-7.12244 -2.46199e-22 0.000164912
-7.10014 -1.51908e-22 0.000167057
-7.07788 -7.63863e-23 0.000169233
-7.05566 -3.19906e-22 0.00017144
-7.03349 7.10178e-23 0.000173679
-7.01137 5.86194e-22 0.00017595
-6.98928 7.08947e-22 0.000178254
-6.96724 -5.84324e-22 0.000180592
-6.94524 -4.89037e-22 0.000182964
-6.92329 -3.11116e-22 0.00018537
-6.90138 4.69155e-22 0.000187812
-6.8795 -2.11327e-22 0.00019029
-6.85767 -9.47996e-23 0.000192804
-6.83588 3.07641e-22 0.000195355
-6.81413 1.05355e-21 0.000197944
-6.79241 8.19953e-22 0.000200572
-6.77074 -1.20742e-21 0.000203239
-6.74911 -3.90703e-22 0.000205945
-6.72751 -2.86841e-22 0.000208693
-6.70595 -6.25834e-22 0.000211481
-6.68443 1.36999e-21 0.000214312
-6.66294 6.18638e-22 0.000217186
-6.6415 5.83917e-22 0.000220103
-6.62008 7.21727e-22 0.000223064
-6.59871 -1.03701e-22 0.000226071
-6.57737 -2.63215e-22 0.000229124
-6.55607 1.00487e-21 0.000232224
-6.5348 9.21991e-22 0.000235371
-6.51356 1.7619e-22 0.000238568
-6.49236 1.13106e-21 0.000241813
-6.47119 8.27182e-22 0.000245109
-6.45006 8.69906e-22 0.000248457
-6.42896 5.29623e-22 0.000251857
-6.40789 2.36246e-22 0.00025531
-6.38686 -1.49797e-21 0.000258818
-6.36586 9.17655e-22 0.00026238
-6.34489 1.34876e-21 0.000266
-6.32395 4.6697e-22 0.000269676
-6.30304 2.69094e-23 0.000273412
-6.28216 8.07175e-24 0.000277207
-6.26132 7.79953e-23 0.000281063
-6.24051 9.4218e-25 0.00028498
-6.21972 -2.00584e-22 0.000288961
-6.19897 -1.8247e-21 0.000293007
-6.17824 -5.40291e-23 0.000297118
-6.15755 -1.50077e-22 0.000301296
-6.13688 -2.0321e-22 0.000305542
-6.11625 -9.8842e-22 0.000309858
-6.09564 1.09596e-22 0.000314244
-6.07506 1.10486e-22 0.000318703
-6.05451 1.99893e-22 0.000323236
-6.03398 -9.77494e-22 0.000327844
-6.01349 -1.18565e-21 0.000332528
-5.99302 3.7468e-21 0.000337291
-5.97258 -9.93288e-22 0.000342134
-5.95216 1.26301e-21 0.000347058
-5.93178 2.47529e-22 0.000352065
-5.91142 1.58872e-22 0.000357157
-5.89108 -1.6539e-21 0.000362335
-5.87077 -5.45495e-22 0.000367601
-5.85049 5.58161e-22 0.000372958
-5.83023 1.25637e-22 0.000378406
-5.81 5.3054e-22 0.000383948
-5.7898 1.52609e-22 0.000389585
-5.76961 1.51402e-21 0.00039532
-5.74946 -9.19229e-23 0.000401155
-5.72933 -1.29424e-21 0.000407091
-5.70922 -9.29528e-22 0.000413132
-5.68913 6.86434e-22 0.000419278
-5.66907 1.91942e-22 0.000425533
-5.64904 -1.75829e-21 0.000431898
-5.62903 -6.48449e-22 0.000438376
-5.60904 -1.97795e-21 0.000444969
-5.58907 -9.08614e-22 0.00045168
-5.56913 -2.7574e-21 0.000458511
-5.54921 3.7495e-23 0.000465466
-5.52931 2.5713e-21 0.000472545
-5.50944 2.46977e-21 0.000479753
-5.48958 -1.47121e-21 0.000487092
-5.46975 5.23392e-22 0.000494565
-5.44994 -9.67954e-22 0.000502175
-5.43016 1.79732e-21 0.000509924
-5.41039 -3.59169e-22 0.000517817
-5.39065 3.38981e-22 0.000525855
-5.37092 -8.79224e-22 0.000534043
-5.35122 1.03021e-21 0.000542383
-5.33154 4.56063e-22 0.00055088
-5.31188 -1.58045e-21 0.000559536
-5.29224 4.05588e-21 0.000568355
-5.27262 9.50708e-22 0.000577341
-5.25302 -4.21775e-23 0.000586498
-5.23344 2.34134e-21 0.000595829
-5.21388 8.43201e-22 0.000605339
-5.19434 -3.07468e-22 0.000615032
-5.17482 -4.85894e-21 0.000624912
-5.15532 2.17147e-21 0.000634983
-5.13584 1.71253e-21 0.000645249
-5.11638 5.09127e-21 0.000655716
-5.09694 1.25931e-21 0.000666388
-5.07751 -3.8938e-21 0.00067727
-5.05811 1.32324e-21 0.000688367
-5.03872 2.10406e-21 0.000699683
-5.01935 -5.45254e-21 0.000711225
-5 1.16107e-21 0.000722997
-4.98067 1.41934e-21 0.000735006
-4.96136 2.44496e-21 0.000747256
-4.94206 -3.39148e-21 0.000759754
-4.92278 -6.11806e-22 0.000772506
-4.90352 4.16401e-21 0.000785518
-4.88428 6.53669e-21 0.000798796
-4.86505 -9.24191e-22 0.000812347
-4.84584 -2.39618e-21 0.000826178
-4.82665 1.65369e-21 0.000840295
-4.80748 -5.69394e-21 0.000854706
-4.78832 3.86953e-21 0.000869419
-4.76918 2.1978e-21 0.00088444
-4.75005 1.01833e-21 0.000899779
-4.73095 8.40861e-22 0.000915441
-4.71185 -7.46979e-21 0.000931437
-4.69278 -1.59263e-21 0.000947775
-4.67372 -3.46615e-21 0.000964463
-4.65468 2.18949e-22 0.000981511
-4.63565 -1.13547e-21 0.000998927
-4.61664 2.39943e-21 0.00101672
-4.59764 7.46269e-21 0.00103491
-4.57866 5.80514e-22 0.00105349
-4.55969 -2.60192e-21 0.00107248
-4.54074 4.45072e-21 0.00109189
-4.52181 -5.22038e-21 0.00111174
-4.50289 -7.68551e-22 0.00113202
-4.48398 -3.93939e-21 0.00115276
-4.46509 4.8511e-21 0.00117397
-4.44622 3.04166e-21 0.00119566
-4.42736 -7.70517e-21 0.00121785
-4.40851 -4.74716e-21 0.00124054
-4.38968 -2.56242e-21 0.00126375
-4.37086 5.31323e-21 0.0012875
-4.35206 -2.42574e-21 0.00131179
-4.33327 -1.37832e-21 0.00133666
-4.31449 -3.90516e-21 0.0013621
-4.29573 -6.23386e-21 0.00138815
-4.27698 -7.81856e-21 0.00141481
-4.25825 8.04366e-21 0.0014421
-4.23953 3.4339e-22 0.00147005
-4.22082 2.75674e-21 0.00149867
-4.20213 -5.59841e-22 0.00152798
-4.18345 -9.32119e-21 0.00155799
-4.16478 2.30391e-21 0.00158874
-4.14613 1.49231e-20 0.00162025
-4.12749 -4.13994e-21 0.00165252
-4.10886 4.97838e-21 0.0016856
-4.09024 -4.08013e-21 0.0017195
-4.07164 3.62731e-21 0.00175425
-4.05305 1.93311e-21 0.00178987
-4.03447 -1.06738e-20 0.00182639
-4.01591 -2.32888e-21 0.00186384
-3.99736 -3.89633e-21 0.00190225
-3.97882 1.46389e-21 0.00194165
-3.96029 -8.45404e-21 0.00198206
-3.94177 2.92428e-21 0.00202352
-3.92327 -2.14395e-21 0.00206606
-3.90478 1.71592e-20 0.00210973
-3.8863 -1.13254e-20 0.00215454
-3.86783 2.23928e-20 0.00220055
-3.84937 6.13409e-21 0.00224778
-3.83093 7.86912e-21 0.00229629
-3.81249 -5.57213e-21 0.0023461
-3.79407 1.50413e-21 0.00239727
-3.77566 -7.46529e-21 0.00244984
-3.75726 -2.52338e-20 0.00250386
-3.73887 -2.61758e-21 0.00255937
-3.72049 4.12846e-21 0.00261642
-3.70213 1.71378e-20 0.00267507
-3.68377 -4.40615e-22 0.00273538
-3.66543 2.37482e-20 0.00279739
-3.64709 1.50428e-20 0.00286118
-3.62877 1.02482e-20 0.00292679
-3.61046 -9.61261e-21 0.0029943
-3.59215 8.63774e-21 0.00306378
-3.57386 1.22169e-20 0.00313528
-3.55558 -3.16867e-20 0.0032089
-3.53731 -2.58766e-20 0.00328469
-3.51905 -1.08825e-20 0.00336274
-3.5008 3.42761e-20 0.00344314
-3.48256 1.40853e-20 0.00352597
-3.46433 -2.05346e-21 0.00361132
-3.4461 -7.39487e-21 0.00369928
-3.42789 1.47774e-20 0.00378996
-3.40969 -4.08475e-20 0.00388345
-3.3915 4.21929e-21 0.00397987
-3.37332 -2.62564e-20 0.00407932
-3.35515 3.39558e-21 0.00418192
-3.33698 3.77523e-20 0.00428781
-3.31883 -1.23988e-20 0.0043971
-3.30069 2.37418e-20 0.00450993
-3.28255 5.55031e-21 0.00462644
-3.26443 3.11096e-20 0.00474679
-3.24631 2.12841e-20 0.00487112
-3.2282 8.42289e-21 0.0049996
-3.2101 -1.91915e-20 0.0051324
-3.19201 8.76022e-21 0.0052697
-3.17393 4.5515e-20 0.00541169
-3.15586 9.20936e-21 0.00555857
-3.1378 -3.24061e-20 0.00571053
-3.11974 4.53098e-20 0.00586782
-3.1017 -1.10548e-20 0.00603064
-3.08366 1.02332e-20 0.00619925
-3.06563 -9.05216e-20 0.0063739
-3.04761 1.0276e-19 0.00655485
-3.0296 -9.28961e-20 0.00674239
-3.01159 9.86711e-22 0.00693682
-2.9936 6.71747e-20 0.00713845
-2.97561 -2.27685e-20 0.00734761
-2.95763 -1.04085e-19 0.00756465
-2.93966 -5.98028e-20 0.00778994
-2.9217 4.66326e-20 0.00802387
-2.90374 -8.96586e-20 0.00826686
-2.88579 -1.49527e-20 0.00851932
-2.86785 -3.45049e-20 0.00878174
-2.84992 1.14768e-19 0.00905459
-2.83199 1.00519e-19 0.0093384
-2.81408 -1.86798e-20 0.00963371
-2.79617 -9.57573e-20 0.00994109
-2.77826 -1.38896e-19 0.0102612
-2.76037 -5.19406e-21 0.0105946
-2.74248 -9.81826e-21 0.0109421
-2.7246 -7.19516e-20 0.0113044
-2.70673 -2.41364e-20 0.0116823
-2.68886 3.00218e-20 0.0120765
-2.671 8.2629e-20 0.0124881
-2.65315 -7.01691e-20 0.0129179
-2.63531 7.95296e-20 0.013367
-2.61747 3.62513e-20 0.0138365
-2.59964 -4.2768e-20 0.0143275
-2.58182 -1.15203e-19 0.0148412
-2.564 -1.59151e-19 0.015379
-2.54619 -1.56524e-20 0.0159423
-2.52838 1.46934e-19 0.0165326
-2.51059 -9.64027e-20 0.0171516
-2.49279 -1.95387e-19 0.0178009
-2.47501 -8.8437e-20 0.0184826
-2.45723 2.31142e-19 0.0191985
-2.43946 1.0483e-19 0.0199508
-2.42169 -1.09148e-19 0.020742
-2.40394 -8.75949e-20 0.0215746
-2.38618 -2.60597e-19 0.0224512
-2.36844 -1.93998e-19 0.0233749
-2.3507 4.72705e-20 0.0243487
-2.33296 -2.79758e-19 0.0253763
-2.31523 -2.62772e-19 0.0264613
-2.29751 2.07213e-19 0.0276077
-2.27979 1.47123e-19 0.0288202
-2.26208 -4.18608e-19 0.0301033
-2.24438 -3.22693e-20 0.0314625
-2.22668 1.19195e-18 0.0329034
-2.20898 -7.87121e-19 0.0344323
-2.19129 1.24275e-18 0.036056
-2.17361 6.61875e-19 0.037782
-2.15593 -1.08589e-19 0.0396187
-2.13826 1.17584e-19 0.0415749
-2.1206 4.6171e-19 0.0436608
-2.10294 -1.29517e-19 0.0458872
-2.08528 -2.18975e-19 0.0482663
-2.06763 1.81904e-20 0.0508117
-2.04998 2.63908e-19 0.053538
-2.03234 -2.33754e-18 0.056462
-2.01471 -6.42585e-20 0.059602
-1.99708 -1.19803e-18 0.0629786
-1.97945 -2.06379e-19 0.0666148
-1.96183 -5.82607e-19 0.0705362
-1.94422 -4.46875e-19 0.0747719
-1.92661 -3.56385e-18 0.0793543
-1.909 2.25075e-18 0.0843201
-1.8914 2.45848e-18 0.089711
-1.87381 -1.10147e-18 0.0955741
-1.85622 -1.42578e-18 0.101963
-1.83863 -5.25268e-20 0.108939
-1.82105 4.78941e-19 0.116573
-1.80347 -6.6598e-18 0.124945
-1.7859 2.70733e-18 0.134148
-1.76833 -2.55176e-18 0.14429
-1.75076 2.74234e-18 0.155496
-1.7332 3.38541e-18 0.167913
-1.71565 3.22619e-18 0.18171
-1.69809 -5.39933e-18 0.19709
-1.68055 1.323e-18 0.214291
-1.663 -4.64165e-18 0.233596
-1.64546 8.59039e-18 0.255342
-1.62793 9.06016e-18 0.279936
-1.6104 8.42786e-18 0.307868
-1.59287 1.04668e-17 0.339736
-1.57535 -2.32235e-18 0.376267
-1.55783 -9.7879e-19 0.41836
-1.54031 -9.91846e-18 0.467128
-1.5228 -1.72843e-17 0.52396
-1.50529 3.87157e-18 0.590604
-1.48779 3.13107e-17 0.669271
-1.47029 3.89758e-17 0.762781
-1.45279 1.80086e-17 0.874749
-1.4353 -4.48407e-17 1.00983
-1.41781 1.52257e-16 1.17405
-1.40032 -2.53532e-17 1.37517
-1.38284 -5.10209e-17 1.62312
-1.36536 -2.89475e-16 1.93034
-1.34788 5.01664e-17 2.31176
-1.33041 -4.45216e-16 2.78366
-1.31293 9.96128e-17 3.36009
-1.29547 1.70726e-16 4.04436
-1.278 -3.28622e-16 4.81331
-1.26054 2.65206e-17 5.59623
-1.24308 7.59776e-17 6.26368
-1.22563 -4.28199e-18 6.65651
-1.20818 -3.99226e-18 6.66543
-1.19073 1.18665e-16 6.30299
-1.17328 -8.05121e-16 5.69076
-1.15584 4.08642e-16 4.97876
-1.1384 -8.69812e-17 4.27956
-1.12096 -2.30572e-16 3.65226
-1.10353 -2.48951e-16 3.11632
-1.08609 3.12252e-16 2.66966
-1.06866 8.59999e-17 2.30142
-1.05124 -1.01762e-16 1.99859
-1.03381 -1.72116e-16 1.74901
-1.01639 9.10034e-17 1.54229
-0.998969 -1.07996e-17 1.37001
-0.981551 8.4117e-18 1.22543
-0.964136 1.65229e-17 1.10324
-0.946723 9.37866e-18 0.999235
-0.929312 -4.49745e-17 0.910117
-0.911904 -3.09981e-18 0.833257
-0.894497 5.49506e-18 0.766565
-0.877093 1.45569e-17 0.708361
-0.859691 7.08132e-18 0.657293
-0.842291 6.12281e-18 0.61226
-0.824893 -1.21857e-17 0.572362
-0.807497 2.53818e-17 0.53686
-0.790103 -2.75832e-17 0.505139
-0.77271 3.84869e-18 0.476691
-0.75532 -1.25392e-18 0.451087
-0.737931 2.76423e-18 0.427967
-0.720544 -1.39434e-17 0.407026
-0.703159 1.08349e-19 0.388006
-0.685776 -8.53299e-18 0.370684
-0.668394 -2.57248e-18 0.35487
-0.651013 -1.60061e-18 0.3404
-0.633635 1.09432e-17 0.327133
-0.616257 -3.07036e-18 0.314944
-0.598881 7.97999e-18 0.303727
-0.581507 -7.70467e-18 0.293387
-0.564134 -2.79254e-18 0.283842
-0.546762 -2.22531e-18 0.275019
-0.529392 1.00252e-17 0.266854
-0.512023 -4.88679e-18 0.259289
-0.494655 1.53308e-18 0.252275
-0.477288 -1.21682e-18 0.245767
-0.459922 -1.45351e-18 0.239725
-0.442558 -1.7619e-18 0.234112
-0.425194 5.38169e-18 0.228898
-0.407832 -2.08003e-18 0.224052
-0.39047 1.08327e-18 0.219551
-0.373109 -6.07655e-18 0.215369
-0.355749 1.80528e-18 0.211488
-0.338391 -3.67675e-18 0.207887
-0.321032 5.02006e-19 0.20455
-0.303675 -4.87602e-18 0.201461
-0.286318 1.16291e-18 0.198608
-0.268962 -7.06891e-19 0.195976
-0.251607 3.48831e-18 0.193557
-0.234252 -3.34789e-18 0.191338
-0.216898 -9.45415e-19 0.189312
-0.199544 -4.04003e-18 0.187469
-0.182191 -2.6894e-19 0.185804
-0.164838 -5.21706e-18 0.184309
-0.147486 -2.55736e-19 0.182979
-0.130134 -2.12345e-18 0.181809
-0.112782 1.35109e-18 0.180794
-0.0954304 -1.11435e-18 0.17993
-0.0780791 1.53537e-18 0.179216
-0.060728 -3.29036e-18 0.178647
-0.043377 6.72771e-18 0.178222
-0.0260262 5.67439e-20 0.17794
-0.00867539 -8.74333e-21 0.177799
0.00867539 -3.58413e-20 0.177799
0.0260262 -7.36943e-20 0.17794
0.043377 -6.1507e-20 0.178222
0.060728 1.07263e-21 0.178647
0.0780791 -1.96266e-18 0.179216
0.0954304 1.41159e-18 0.17993
0.112782 -1.30812e-19 0.180794
0.130134 1.6154e-18 0.181809
0.147486 2.16342e-19 0.182979
0.164838 -1.52379e-18 0.184309
0.182191 4.19294e-20 0.185804
0.199544 3.12701e-18 0.187469
0.216898 -2.46902e-19 0.189312
0.234252 2.70402e-19 0.191338
0.251607 -1.29658e-19 0.193557
0.268962 3.48576e-18 0.195976
0.286318 -4.55402e-18 0.198608
0.303675 4.17772e-18 0.201461
0.321032 -3.82082e-18 0.20455
0.338391 5.15334e-18 0.207887
0.355749 -2.49456e-18 0.211488
0.373109 4.41538e-18 0.215369
0.39047 -3.80866e-18 0.219551
0.407832 1.04772e-18 0.224052
0.425194 -4.68954e-18 0.228898
0.442558 -2.10292e-19 0.234112
0.459922 3.51529e-18 0.239725
0.477288 -2.20873e-18 0.245767
0.494655 -2.1057e-18 0.252275
0.512023 2.39603e-18 0.259289
0.529392 -3.24837e-18 0.266854
0.546762 4.46801e-19 0.275019
0.564134 9.51173e-20 0.283842
0.581507 4.82992e-18 0.293387
0.598881 -5.15379e-18 0.303727
0.616257 3.60785e-18 0.314944
0.633635 -5.01088e-18 0.327133
0.651013 7.45852e-18 0.3404
0.668394 -5.43221e-18 0.35487
0.685776 1.3022e-17 0.370684
0.703159 -1.55916e-17 0.388006
0.720544 5.76099e-18 0.407026
0.737931 -1.31218e-17 0.427967
0.75532 1.54264e-18 0.451087
0.77271 -1.15346e-17 0.476691
0.790103 1.09295e-18 0.505139
0.807497 -2.08447e-17 0.53686
0.824893 2.07979e-18 0.572362
0.842291 9.26504e-18 0.61226
0.859691 -8.3968e-19 0.657293
0.877093 3.34874e-17 0.708361
0.894497 1.29548e-17 0.766565
0.911904 -9.01649e-18 0.833257
0.929312 7.49496e-17 0.910117
0.946723 -2.7628e-17 0.999235
0.964136 2.3144e-17 1.10324
0.981551 -3.01756e-18 1.22543
0.998969 3.59943e-17 1.37001
1.01639 -6.75455e-17 1.54229
1.03381 4.11929e-17 1.74901
1.05124 1.04176e-16 1.99859
1.06866 -1.28938e-17 2.30142
1.08609 -2.73323e-16 2.66966
1.10353 2.87691e-17 3.11632
1.12096 -1.9768e-16 3.65226
1.1384 -2.21593e-16 4.27956
1.15584 -2.41634e-16 4.97876
1.17328 -4.22433e-16 5.69076
1.19073 6.84814e-17 6.30299
1.20818 -9.44913e-17 6.66543
1.22563 1.06625e-17 6.65651
1.24308 9.08491e-17 6.26368
1.26054 7.47509e-17 5.59623
1.278 2.88096e-17 4.81331
1.29547 5.69339e-16 4.04436
1.31293 -1.16631e-18 3.36009
1.33041 1.37949e-17 2.78366
1.34788 -1.2353e-17 2.31176
1.36536 -7.84048e-17 1.93034
1.38284 3.38555e-17 1.62312
1.40032 1.72738e-17 1.37517
1.41781 3.91771e-17 1.17405
1.4353 -1.15042e-17 1.00983
1.45279 -5.31738e-17 0.874749
1.47029 -8.05772e-18 0.762781
1.48779 -6.20569e-17 0.669271
1.50529 -2.3275e-17 0.590604
1.5228 2.95751e-17 0.52396
1.54031 -2.8502e-18 0.467128
1.55783 -3.35734e-17 0.41836
1.57535 2.71252e-18 0.376267
1.59287 -2.0899e-18 0.339736
1.6104 -1.0757e-18 0.307868
1.62793 1.33198e-17 0.279936
1.64546 -2.96571e-18 0.255342
1.663 -6.76684e-18 0.233596
1.68055 7.45964e-18 0.214291
1.69809 -7.53123e-19 0.19709
1.71565 3.38464e-18 0.18171
1.7332 -8.64614e-19 0.167913
1.75076 3.50132e-18 0.155496
1.76833 1.96449e-18 0.14429
1.7859 1.97178e-19 0.134148
1.80347 -5.15243e-18 0.124945
1.82105 2.23069e-18 0.116573
1.83863 1.06488e-18 0.108939
1.85622 1.64595e-18 0.101963
1.87381 -1.70915e-18 0.0955741
1.8914 1.7035e-18 0.089711
1.909 -2.5071e-18 0.0843201
1.92661 4.9212e-19 0.0793543
1.94422 -8.10419e-19 0.0747719
1.96183 -2.39776e-19 0.0705362
1.97945 -5.58062e-19 0.0666148
1.99708 -4.07336e-19 0.0629786
2.01471 -2.6473e-18 0.059602
2.03234 3.35508e-18 0.056462
2.04998 -9.38301e-19 0.053538
2.06763 2.7029e-19 0.0508117
2.08528 7.78478e-19 0.0482663
2.10294 3.17637e-19 0.0458872
2.1206 1.23382e-19 0.0436608
2.13826 -2.60645e-19 0.0415749
2.15593 3.93109e-20 0.0396187
2.17361 2.3545e-19 0.037782
2.19129 5.16793e-19 0.036056
2.20898 1.75564e-19 0.0344323
2.22668 -9.07944e-19 0.0329034
2.24438 3.03383e-20 0.0314625
2.26208 2.01108e-20 0.0301033
2.27979 -2.74104e-20 0.0288202
2.29751 8.59555e-20 0.0276077
2.31523 -4.40719e-19 0.0264613
2.33296 2.34266e-20 0.0253763
2.3507 -1.71354e-19 0.0243487
2.36844 2.86479e-19 0.0233749
2.38618 8.99824e-20 0.0224512
2.40394 -3.43772e-20 0.0215746
2.42169 4.65627e-19 0.020742
2.43946 -2.67395e-19 0.0199508
2.45723 1.66066e-19 0.0191985
2.47501 2.69953e-19 0.0184826
2.49279 -1.21408e-20 0.0178009
2.51059 -8.67444e-21 0.0171516
2.52838 1.99429e-20 0.0165326
2.54619 1.2738e-19 0.0159423
2.564 -9.97852e-20 0.015379
2.58182 -1.72772e-20 0.0148412
2.59964 1.18804e-19 0.0143275
2.61747 1.73013e-19 0.0138365
2.63531 -7.1962e-20 0.013367
2.65315 1.42996e-19 0.0129179
2.671 -1.92021e-22 0.0124881
2.68886 9.06696e-20 0.0120765
2.70673 -9.5075e-20 0.0116823
2.7246 1.99689e-19 0.0113044
2.74248 -9.21971e-20 0.0109421
2.76037 -3.59385e-20 0.0105946
2.77826 -1.18641e-19 0.0102612
2.79617 -6.99949e-21 0.00994109
2.81408 -7.09403e-21 0.00963371
2.83199 6.37793e-20 0.0093384
2.84992 3.04135e-20 0.00905459
2.86785 -5.67514e-20 0.00878174
2.88579 -5.32672e-20 0.00851932
2.90374 -1.32396e-20 0.00826686
2.9217 -1.78492e-20 0.00802387
2.93966 -4.58749e-21 0.00778994
2.95763 8.14512e-20 0.00756465
2.97561 -1.05622e-20 0.00734761
2.9936 9.07791e-20 0.00713845
3.01159 -9.47649e-20 0.00693682
3.0296 1.11247e-19 0.00674239
3.04761 4.108e-20 0.00655485
3.06563 -6.82298e-20 0.0063739
3.08366 -5.88173e-20 0.00619925
3.1017 3.35208e-20 0.00603064
3.11974 -1.75801e-20 0.00586782
3.1378 7.23755e-21 0.00571053
3.15586 1.99088e-20 0.00555857
3.17393 9.29139e-21 0.00541169
3.19201 2.20399e-21 0.0052697
3.2101 -1.28872e-20 0.0051324
3.2282 -3.97288e-20 0.0049996
3.24631 -1.47421e-20 0.00487112
3.26443 -1.62112e-20 0.00474679
3.28255 -2.42804e-20 0.00462644
3.30069 9.6428e-21 0.00450993
3.31883 -2.39451e-20 0.0043971
3.33698 2.28284e-20 0.00428781
3.35515 -7.26747e-22 0.00418192
3.37332 -1.04878e-20 0.00407932
3.3915 -1.57363e-20 0.00397987
3.40969 -3.5687e-21 0.00388345
3.42789 -3.11954e-21 0.00378996
3.4461 -2.00371e-20 0.00369928
3.46433 1.70287e-21 0.00361132
3.48256 4.85157e-21 0.00352597
3.5008 2.77415e-20 0.00344314
3.51905 1.85175e-20 0.00336274
3.53731 -2.2973e-20 0.00328469
3.55558 -4.7747e-21 0.0032089
3.57386 2.75134e-20 0.00313528
3.59215 2.74427e-21 0.00306378
3.61046 -4.05391e-20 0.0029943
3.62877 -1.26696e-20 0.00292679
3.64709 -3.30413e-20 0.00286118
3.66543 3.35084e-20 0.00279739
3.68377 3.38784e-21 0.00273538
3.70213 1.23775e-20 0.00267507
3.72049 -1.60358e-20 0.00261642
3.73887 -1.04887e-20 0.00255937
3.75726 -8.65498e-21 0.00250386
3.77566 -6.74933e-21 0.00244984
3.79407 2.06685e-20 0.00239727
3.81249 -1.07099e-20 0.0023461
3.83093 -1.39384e-20 0.00229629
3.84937 1.32563e-20 0.00224778
3.86783 1.05163e-20 0.00220055
3.8863 -9.04857e-21 0.00215454
3.90478 9.42911e-21 0.00210973
3.92327 9.73006e-21 0.00206606
3.94177 -8.01936e-21 0.00202352
3.96029 -9.2356e-21 0.00198206
3.97882 1.11222e-20 0.00194165
3.99736 2.69975e-21 0.00190225
4.01591 1.03753e-20 0.00186384
4.03447 -3.70661e-22 0.00182639
4.05305 -1.85741e-20 0.00178987
4.07164 3.15647e-21 0.00175425
4.09024 2.03288e-21 0.0017195
4.10886 -7.50926e-21 0.0016856
4.12749 -6.63494e-22 0.00165252
4.14613 -5.65378e-21 0.00162025
4.16478 7.75238e-21 0.00158874
4.18345 2.47704e-21 0.00155799
4.20213 -4.94468e-21 0.00152798
4.22082 6.71037e-21 0.00149867
4.23953 -4.31994e-22 0.00147005
4.25825 -1.20506e-20 0.0014421
4.27698 1.52416e-20 0.00141481
4.29573 1.00078e-20 0.00138815
4.31449 -4.56801e-22 0.0013621
4.33327 -9.971e-21 0.00133666
4.35206 -5.52632e-22 0.00131179
4.37086 -6.7777e-21 0.0012875
4.38968 -6.16845e-21 0.00126375
4.40851 -3.49755e-22 0.00124054
4.42736 -3.65067e-21 0.00121785
4.44622 2.34084e-21 0.00119566
4.46509 -2.53996e-21 0.00117397
4.48398 -9.64317e-22 0.00115276
4.50289 -9.17197e-21 0.00113202
4.52181 3.15402e-21 0.00111174
4.54074 1.61623e-21 0.00109189
4.55969 -1.0185e-20 0.00107248
4.57866 -1.15227e-21 0.00105349
4.59764 -4.33837e-22 0.00103491
4.61664 2.39706e-21 0.00101672
4.63565 -5.86384e-22 0.000998927
4.65468 -9.75553e-21 0.000981511
4.67372 -4.50155e-21 0.000964463
4.69278 -6.03576e-22 0.000947775
4.71185 3.3639e-21 0.000931437
4.73095 2.96995e-21 0.000915441
4.75005 2.2272e-21 0.000899779
4.76918 5.93105e-21 0.00088444
4.78832 -7.10325e-22 0.000869419
4.80748 -5.93404e-21 0.000854706
4.82665 2.25484e-22 0.000840295
4.84584 -6.54667e-22 0.000826178
4.86505 -2.20808e-21 0.000812347
4.88428 7.13309e-21 0.000798796
4.90352 2.19099e-21 0.000785518
4.92278 -2.97056e-22 0.000772506
4.94206 2.70773e-21 0.000759754
4.96136 2.35038e-21 0.000747256
4.98067 -5.37681e-22 0.000735006
5 6.69962e-21 0.000722997
5.01935 -7.31538e-22 0.000711225
5.03872 -3.7359e-21 0.000699683
5.05811 1.9852e-21 0.000688367
5.07751 2.4511e-23 0.00067727
5.09694 1.33272e-21 0.000666388
5.11638 -1.7315e-22 0.000655716
5.13584 2.60282e-21 0.000645249
5.15532 2.11752e-21 0.000634983
5.17482 -3.10335e-21 0.000624912
5.19434 9.98677e-22 0.000615032
5.21388 2.61723e-21 0.000605339
5.23344 3.46631e-21 0.000595829
5.25302 -1.41031e-21 0.000586498
5.27262 2.56807e-21 0.000577341
5.29224 -7.35239e-23 0.000568355
5.31188 2.5701e-21 0.000559536
5.33154 1.12869e-22 0.00055088
5.35122 9.41884e-22 0.000542383
5.37092 8.77056e-22 0.000534043
5.39065 -2.1418e-21 0.000525855
5.41039 -2.17684e-21 0.000517817
5.43016 4.71194e-22 0.000509924
5.44994 -1.81585e-21 0.000502175
5.46975 -2.5563e-21 0.000494565
5.48958 2.80218e-21 0.000487092
5.50944 2.25972e-21 0.000479753
5.52931 3.96824e-21 0.000472545
5.54921 2.02393e-21 0.000465466
5.56913 -2.52463e-21 0.000458511
5.58907 -1.16141e-21 0.00045168
5.60904 3.84202e-22 0.000444969
5.62903 3.54447e-22 0.000438376
5.64904 3.77817e-22 0.000431898
5.66907 1.43508e-21 0.000425533
5.68913 -1.04146e-21 0.000419278
5.70922 -1.22256e-21 0.000413132
5.72933 2.14565e-24 0.000407091
5.74946 -1.47448e-21 0.000401155
5.76961 8.95612e-22 0.00039532
5.7898 -5.4015e-22 0.000389585
5.81 2.21513e-22 0.000383948
5.83023 -1.478e-21 0.000378406
5.85049 4.60591e-22 0.000372958
5.87077 1.0891e-23 0.000367601
5.89108 3.90235e-22 0.000362335
5.91142 -4.983e-22 0.000357157
5.93178 1.32027e-21 0.000352065
5.95216 -7.65762e-22 0.000347058
5.97258 -1.56033e-21 0.000342134
5.99302 -7.6413e-22 0.000337291
6.01349 1.04097e-21 0.000332528
6.03398 -7.34869e-22 0.000327844
6.05451 1.41625e-21 0.000323236
6.07506 -9.93836e-22 0.000318703
6.09564 -4.49895e-22 0.000314244
6.11625 6.82121e-23 0.000309858
6.13688 -2.60174e-22 0.000305542
6.15755 -5.00047e-22 0.000301296
6.17824 1.04356e-21 0.000297118
6.19897 -5.30311e-22 0.000293007
6.21972 -6.74033e-22 0.000288961
6.24051 5.18181e-24 0.00028498
6.26132 5.37882e-23 0.000281063
6.28216 -2.92924e-22 0.000277207
6.30304 7.55809e-22 0.000273412
6.32395 3.66811e-22 0.000269676
6.34489 4.64747e-23 0.000266
6.36586 -1.25234e-22 0.00026238
6.38686 -9.24916e-22 0.000258818
6.40789 -6.33542e-22 0.00025531
6.42896 2.01219e-22 0.000251857
6.45006 8.99546e-22 0.000248457
6.47119 4.26955e-22 0.000245109
6.49236 -7.82591e-22 0.000241813
6.51356 1.21497e-22 0.000238568
6.5348 -5.93204e-22 0.000235371
6.55607 -4.19269e-22 0.000232224
6.57737 -1.05629e-21 0.000229124
6.59871 8.50937e-22 0.000226071
6.62008 -3.39094e-22 0.000223064
6.6415 -1.31292e-21 0.000220103
6.66294 -1.46945e-22 0.000217186
6.68443 -8.25546e-22 0.000214312
6.70595 -3.64535e-22 0.000211481
6.72751 1.17191e-23 0.000208693
6.74911 2.9131e-22 0.000205945
6.77074 6.45841e-22 0.000203239
6.79241 -1.25606e-21 0.000200572
6.81413 1.51409e-21 0.000197944
6.83588 -4.27663e-23 0.000195355
6.85767 -3.87686e-22 0.000192804
6.8795 -5.86647e-23 0.00019029
6.90138 -7.60299e-22 0.000187812
6.92329 -3.7917e-22 0.00018537
6.94524 -3.31512e-22 0.000182964
6.96724 7.54365e-22 0.000180592
6.98928 -1.07949e-22 0.000178254
7.01137 5.18404e-22 0.00017595
7.03349 1.30746e-22 0.000173679
7.05566 -5.31091e-22 0.00017144
7.07788 5.20135e-22 0.000169233
7.10014 -1.00396e-21 0.000167057
7.12244 -7.71388e-23 0.000164912
7.14479 -3.80707e-22 0.000162797
7.16719 -7.62988e-23 0.000160711
7.18963 -3.45432e-22 0.000158655
7.21213 3.2109e-22 0.000156628
7.23467 -2.9502e-22 0.000154629
7.25725 2.20632e-22 0.000152657
7.27989 -3.16719e-22 0.000150713
7.30258 -5.42876e-23 0.000148796
7.32532 7.71346e-23 0.000146905
7.34811 5.53376e-22 0.00014504
7.37095 3.27941e-24 0.000143201
7.39384 1.17953e-22 0.000141387
7.41679 -1.37609e-22 0.000139597
7.43978 -1.83492e-22 0.000137832
7.46284 3.33493e-22 0.000136091
7.48595 1.90319e-22 0.000134373
7.50911 1.88875e-22 0.000132678
7.53233 5.75748e-23 0.000131006
7.55561 4.63667e-22 0.000129357
7.57894 7.44579e-23 0.000127729
7.60234 1.84223e-22 0.000126123
7.62579 -2.81205e-22 0.000124539
7.64931 3.48759e-24 0.000122975
7.67288 -1.75765e-23 0.000121432
7.69652 -3.46737e-22 0.000119909
7.72022 2.06164e-22 0.000118406
7.74398 -5.61438e-23 0.000116923
7.76781 8.94492e-24 0.000115459
7.7917 1.50317e-22 0.000114015
7.81566 2.32202e-22 0.000112589
7.83968 2.68561e-22 0.000111181
7.86378 -2.78915e-22 0.000109792
7.88794 -1.47798e-22 0.00010842
7.91217 2.17316e-22 0.000107066
7.93648 4.78265e-22 0.000105729
7.96085 -3.38534e-22 0.000104409
7.9853 1.09992e-22 0.000103106
8.00983 8.26827e-23 0.00010182
8.03443 -7.09487e-23 0.00010055
8.0591 2.97446e-22 9.92952e-05
8.08386 -1.86428e-22 9.80566e-05
8.10869 4.5738e-22 9.68334e-05
8.13361 -3.53173e-22 9.56255e-05
8.1586 -1.47403e-22 9.44325e-05
8.18368 4.40111e-22 9.32543e-05
8.20884 -1.18297e-22 9.20906e-05
8.23409 3.94793e-22 9.09412e-05
8.25943 -2.59122e-22 8.98059e-05
8.28486 1.64631e-22 8.86844e-05
8.31038 2.35378e-22 8.75765e-05
8.33598 -5.24852e-22 8.64821e-05
8.36169 7.37378e-23 8.54009e-05
8.38748 1.27618e-22 8.43326e-05
8.41338 -1.19908e-22 8.32772e-05
8.43937 -1.8847e-22 8.22343e-05
8.46547 1.36219e-22 8.12039e-05
8.49166 8.20149e-26 8.01856e-05
8.51797 3.85082e-23 7.91793e-05
8.54437 -1.08453e-22 7.81849e-05
8.57089 8.28226e-23 7.72021e-05
8.59752 6.82573e-23 7.62307e-05
8.62426 -2.70809e-22 7.52706e-05
8.65112 -5.13273e-23 7.43216e-05
8.67809 1.77197e-22 7.33835e-05
8.70518 -1.7125e-22 7.24561e-05
8.7324 -2.14126e-22 7.15392e-05
8.75974 1.42543e-22 7.06328e-05
8.78721 -6.43693e-23 6.97366e-05
8.81482 -6.57548e-23 6.88504e-05
8.84255 -1.41307e-23 6.79741e-05
8.87042 -1.09464e-22 6.71075e-05
8.89844 5.10713e-23 6.62505e-05
8.92659 1.91349e-23 6.54029e-05
8.9549 -1.86477e-22 6.45645e-05
8.98335 7.83024e-23 6.37352e-05
9.01196 -8.54128e-23 6.29148e-05
9.04073 4.23283e-24 6.21033e-05
9.06966 -1.39315e-22 6.13003e-05
9.09875 6.79569e-23 6.05058e-05
9.12802 -1.18595e-24 5.97196e-05
9.15746 -7.50233e-23 5.89416e-05
9.18709 1.5995e-22 5.81716e-05
9.2169 8.09682e-23 5.74094e-05
9.2469 -8.52513e-23 5.6655e-05
9.27709 7.55083e-23 5.59081e-05
9.30749 -1.77023e-23 5.51687e-05
9.3381 1.73598e-22 5.44365e-05
9.36893 -2.04936e-22 5.37114e-05
9.39998 -9.21686e-23 5.29933e-05
9.43125 7.88939e-23 5.2282e-05
9.46277 4.55007e-23 5.15774e-05
9.49453 2.42934e-23 5.08793e-05
9.52655 1.94646e-23 5.01875e-05
9.55883 -6.31624e-23 4.9502e-05
9.59138 -1.815e-22 4.88225e-05
9.62422 -5.35379e-24 4.81488e-05
9.65735 -1.26373e-22 4.74809e-05
9.69079 -1.34319e-22 4.68185e-05
9.72455 3.87756e-23 4.61614e-05
9.75865 -5.28191e-23 4.55096e-05
9.79309 4.68535e-23 4.48627e-05
9.8279 -6.02799e-23 4.42207e-05
9.8631 1.10834e-22 4.35833e-05
9.89869 6.01903e-23 4.29503e-05
9.93471 -5.32307e-23 4.23214e-05
9.97117 -1.18089e-23 4.16965e-05
10.0081 4.96074e-23 4.10754e-05
10.0455 -4.93006e-23 4.04577e-05
10.0835 -3.35998e-24 3.98431e-05
10.122 -1.13913e-22 3.92314e-05
10.1611 5.78314e-24 3.86223e-05
10.2008 -8.53446e-24 3.80153e-05
10.2412 3.30063e-23 3.74102e-05
10.2824 -2.28708e-23 3.68064e-05
10.3244 -7.42075e-24 3.62034e-05
10.3672 -3.74228e-23 3.56007e-05
10.4109 5.12592e-23 3.49977e-05
10.4557 8.51497e-24 3.43936e-05
10.5017 2.06155e-23 3.37874e-05
10.5489 -3.53996e-23 3.31783e-05
10.5976 -1.4115e-23 3.25648e-05
10.6479 -1.4837e-22 3.19454e-05
10.7002 1.03502e-22 3.13181e-05
10.7547 -5.63297e-23 3.06801e-05
10.8119 5.44341e-23 3.00278e-05
10.8724 -5.84872e-23 2.9356e-05
10.9373 5.57829e-24 2.86566e-05
11.0083 -1.86613e-22 2.79162e-05
11.0884 -4.28957e-23 2.71082e-05
11.1861 5.37867e-24 2.6162e-05


==> anc/HERMITE/GAMMA02/iFpTwoLoop.txt <==
-11.1861 4.67791e-20 2.60586e-05
-11.0884 3.85854e-20 2.69987e-05
-11.0083 5.29204e-20 2.78024e-05
-10.9373 4.12063e-20 2.8538e-05
-10.8724 4.40556e-20 2.92334e-05
-10.8119 2.57384e-20 2.99007e-05
-10.7547 2.20797e-20 3.05493e-05
-10.7002 3.48652e-21 3.11829e-05
-10.6479 6.13573e-21 3.18065e-05
-10.5976 -3.36066e-21 3.24216e-05
-10.5489 4.45139e-21 3.30314e-05
-10.5017 -2.91551e-21 3.36362e-05
-10.4557 3.77168e-21 3.42386e-05
-10.4109 -4.53542e-21 3.48384e-05
-10.3672 3.79184e-21 3.54376e-05
-10.3244 -4.00892e-22 3.6036e-05
-10.2824 1.22518e-20 3.66351e-05
-10.2412 1.38834e-20 3.72345e-05
-10.2008 2.75992e-20 3.78357e-05
-10.1611 2.68668e-20 3.84381e-05
-10.122 3.83593e-20 3.90432e-05
-10.0835 3.30645e-20 3.96503e-05
-10.0455 4.19905e-20 4.02607e-05
-10.0081 3.91853e-20 4.08737e-05
-9.97117 4.86548e-20 4.14906e-05
-9.93471 4.63346e-20 4.21107e-05
-9.89869 5.84281e-20 4.27351e-05
-9.8631 5.60776e-20 4.33632e-05
-9.8279 6.6452e-20 4.39961e-05
-9.79309 6.14285e-20 4.46331e-05
-9.75865 7.02827e-20 4.52753e-05
-9.72455 6.2991e-20 4.59219e-05
-9.69079 6.71722e-20 4.65742e-05
-9.65735 6.0758e-20 4.72312e-05
-9.62422 6.07361e-20 4.78943e-05
-9.59138 4.7848e-20 4.85624e-05
-9.55883 4.79724e-20 4.92369e-05
-9.52655 3.51397e-20 4.99168e-05
-9.49453 3.62595e-20 5.06034e-05
-9.46277 2.67225e-20 5.12957e-05
-9.43125 3.07033e-20 5.1995e-05
-9.39998 2.79543e-20 5.27003e-05
-9.36893 3.87658e-20 5.34129e-05
-9.3381 3.81691e-20 5.41318e-05
-9.30749 5.24852e-20 5.48583e-05
-9.27709 5.484e-20 5.55915e-05
-9.2469 6.80743e-20 5.63324e-05
-9.2169 6.75471e-20 5.70803e-05
-9.18709 7.54763e-20 5.78364e-05
-9.15746 6.95154e-20 5.85997e-05
-9.12802 7.21576e-20 5.93714e-05
-9.09875 5.81323e-20 6.01505e-05
-9.06966 5.77023e-20 6.09385e-05
-9.04073 4.21525e-20 6.17342e-05
-9.01196 3.81269e-20 6.2539e-05
-8.98335 2.16791e-20 6.33519e-05
-8.9549 2.20295e-20 6.41741e-05
-8.92659 8.63195e-21 6.50048e-05
-8.89844 1.23453e-20 6.58451e-05
-8.87042 3.89425e-21 6.66941e-05
-8.84255 7.68013e-21 6.75531e-05
-8.81482 -4.98138e-21 6.84211e-05
-8.78721 1.61155e-21 6.92995e-05
-8.75974 -7.8553e-21 7.01871e-05
-8.7324 -7.93463e-21 7.10854e-05
-8.70518 -1.8834e-20 7.19934e-05
-8.67809 -1.52131e-20 7.29124e-05
-8.65112 -2.55443e-20 7.38413e-05
-8.62426 -2.46269e-20 7.47817e-05
-8.59752 -3.52743e-20 7.57323e-05
-8.57089 -3.07386e-20 7.66946e-05
-8.54437 -3.89027e-20 7.76676e-05
-8.51797 -3.72409e-20 7.86527e-05
-8.49166 -4.16631e-20 7.96488e-05
-8.46547 -3.5255e-20 8.06573e-05
-8.43937 -4.08844e-20 8.16773e-05
-8.41338 -2.9572e-20 8.27101e-05
-8.38748 -2.96871e-20 8.37546e-05
-8.36169 -1.14765e-20 8.48124e-05
-8.33598 -6.65556e-21 8.58824e-05
-8.31038 1.58104e-20 8.6966e-05
-8.28486 2.45282e-20 8.80622e-05
-8.25943 4.47988e-20 8.91725e-05
-8.23409 5.49279e-20 9.02957e-05
-8.20884 7.16141e-20 9.14335e-05
-8.18368 7.26723e-20 9.25846e-05
-8.1586 8.729e-20 9.37508e-05
-8.13361 8.60971e-20 9.49307e-05
-8.10869 9.31587e-20 9.61262e-05
-8.08386 9.35089e-20 9.73359e-05
-8.0591 1.06482e-19 9.85616e-05
-8.03443 1.04987e-19 9.98019e-05
-8.00983 1.19287e-19 0.000101059
-7.9853 1.07723e-19 0.000102331
-7.96085 1.16138e-19 0.00010362
-7.93648 1.0126e-19 0.000104925
-7.91217 1.1408e-19 0.000106247
-7.88794 9.13087e-20 0.000107585
-7.86378 9.09605e-20 0.000108942
-7.83968 6.91219e-20 0.000110315
-7.81566 6.4722e-20 0.000111707
-7.7917 4.61474e-20 0.000113117
-7.76781 3.77409e-20 0.000114545
-7.74398 1.94293e-20 0.000115992
-7.72022 2.16641e-20 0.000117458
-7.69652 -5.13767e-21 0.000118943
-7.67288 -1.49666e-21 0.000120448
-7.64931 -1.19124e-20 0.000121972
-7.62579 -1.09946e-20 0.000123518
-7.60234 -2.07336e-20 0.000125083
-7.57894 -2.47013e-20 0.00012667
-7.55561 -4.22884e-20 0.000128277
-7.53233 -3.25987e-20 0.000129908
-7.50911 -5.19645e-20 0.000131559
-7.48595 -4.82382e-20 0.000133233
-7.46284 -6.26774e-20 0.000134929
-7.43978 -4.87967e-20 0.000136649
-7.41679 -5.87365e-20 0.000138392
-7.39384 -3.62516e-20 0.00014016
-7.37095 -3.8635e-20 0.00014195
-7.34811 -1.70694e-20 0.000143767
-7.32532 -1.96019e-20 0.000145607
-7.30258 3.6602e-21 0.000147475
-7.27989 -2.18746e-22 0.000149366
-7.25725 1.73223e-20 0.000151286
-7.23467 -3.83358e-21 0.000153231
-7.21213 2.71317e-21 0.000155204
-7.18963 -4.55768e-21 0.000157205
-7.16719 7.46174e-21 0.000159234
-7.14479 -1.42498e-20 0.000161291
-7.12244 -5.76612e-21 0.000163378
-7.10014 -3.05373e-20 0.000165494
-7.07788 -2.66686e-20 0.000167641
-7.05566 -4.88419e-20 0.000169817
-7.03349 -4.52826e-20 0.000172026
-7.01137 -6.36256e-20 0.000174266
-6.98928 -5.23165e-20 0.000176539
-6.96724 -6.74961e-20 0.000178843
-6.94524 -4.26779e-20 0.000181183
-6.92329 -5.34048e-20 0.000183555
-6.90138 -2.07685e-20 0.000185962
-6.8795 1.09398e-21 0.000188404
-6.85767 4.43276e-21 0.000190883
-6.83588 2.43924e-20 0.000193397
-6.81413 4.85009e-20 0.00019595
-6.79241 5.07869e-20 0.000198538
-6.77074 7.16309e-20 0.000201167
-6.74911 7.0053e-20 0.000203833
-6.72751 8.76452e-20 0.000206541
-6.70595 5.41159e-20 0.000209288
-6.68443 7.06923e-20 0.000212077
-6.66294 6.00776e-20 0.000214907
-6.6415 5.36787e-20 0.000217781
-6.62008 1.85564e-20 0.000220697
-6.59871 2.75957e-20 0.000223659
-6.57737 1.69382e-20 0.000226664
-6.55607 1.30609e-20 0.000229718
-6.5348 -1.26331e-20 0.000232816
-6.51356 1.1511e-20 0.000235963
-6.49236 -9.30952e-21 0.000239157
-6.47119 3.83616e-20 0.000242403
-6.45006 1.97168e-20 0.000245697
-6.42896 5.48787e-20 0.000249044
-6.40789 2.25151e-20 0.000252441
-6.38686 7.45879e-20 0.000255893
-6.36586 7.1556e-20 0.000259398
-6.34489 7.73338e-20 0.00026296
-6.32395 5.26813e-20 0.000266576
-6.30304 8.66444e-20 0.000270252
-6.28216 5.93611e-20 0.000273983
-6.26132 9.58497e-20 0.000277777
-6.24051 5.8209e-20 0.000281629
-6.21972 6.15384e-20 0.000285545
-6.19897 5.26541e-20 0.000289521
-6.17824 3.25785e-20 0.000293565
-6.15755 3.76534e-22 0.000297671
-6.13688 -1.73587e-20 0.000301846
-6.11625 -7.8273e-20 0.000306087
-6.09564 -5.53748e-20 0.0003104
-6.07506 -1.25505e-19 0.000314781
-6.05451 -1.34423e-19 0.000319237
-6.03398 -1.64456e-19 0.000323764
-6.01349 -1.92121e-19 0.000328368
-5.99302 -2.23232e-19 0.000333046
-5.97258 -2.68415e-19 0.000337805
-5.95216 -3.03437e-19 0.00034264
-5.93178 -3.38191e-19 0.00034756
-5.91142 -3.72161e-19 0.00035256
-5.89108 -3.97754e-19 0.000357647
-5.87077 -4.35166e-19 0.000362817
-5.85049 -4.36086e-19 0.000368078
-5.83023 -5.00415e-19 0.000373426
-5.81 -5.16329e-19 0.000378868
-5.7898 -5.62185e-19 0.000384401
-5.76961 -5.24769e-19 0.000390032
-5.74946 -5.88642e-19 0.000395758
-5.72933 -5.72435e-19 0.000401586
-5.70922 -5.65459e-19 0.000407512
-5.68913 -6.3397e-19 0.000413546
-5.66907 -6.88573e-19 0.000419681
-5.64904 -6.3144e-19 0.000425928
-5.62903 -6.95653e-19 0.000432282
-5.60904 -6.94525e-19 0.000438753
-5.58907 -7.46879e-19 0.000445334
-5.56913 -7.42929e-19 0.000452037
-5.54921 -8.19289e-19 0.000458856
-5.52931 -7.54224e-19 0.000465802
-5.50944 -8.36856e-19 0.000472868
-5.48958 -8.21022e-19 0.000480067
-5.46975 -8.62534e-19 0.000487393
-5.44994 -8.11747e-19 0.000494857
-5.43016 -8.51629e-19 0.000502453
-5.41039 -7.95723e-19 0.000510193
-5.39065 -8.29351e-19 0.000518071
-5.37092 -8.79458e-19 0.0005261
-5.35122 -8.28286e-19 0.000534273
-5.33154 -8.00933e-19 0.000542604
-5.31188 -8.68535e-19 0.000551086
-5.29224 -8.41677e-19 0.000559732
-5.27262 -8.4438e-19 0.000568537
-5.25302 -8.45168e-19 0.000577514
-5.23344 -7.69748e-19 0.000586656
-5.21388 -7.79898e-19 0.000595978
-5.19434 -8.03633e-19 0.000605474
-5.17482 -7.96207e-19 0.000615158
-5.15532 -7.73107e-19 0.000625023
-5.13584 -8.20363e-19 0.000635086
-5.11638 -7.90213e-19 0.000645339
-5.09694 -6.51682e-19 0.000655799
-5.07751 -8.06425e-19 0.000666459
-5.05811 -7.61495e-19 0.000677335
-5.03872 -7.44918e-19 0.00068842
-5.01935 -7.64883e-19 0.000699732
-5 -8.96211e-19 0.000711264
-4.98067 -8.69765e-19 0.000723035
-4.96136 -8.49181e-19 0.000735035
-4.94206 -8.58746e-19 0.000747286
-4.92278 -9.36467e-19 0.000759779
-4.90352 -1.03502e-18 0.000772535
-4.88428 -9.85865e-19 0.000785545
-4.86505 -9.72818e-19 0.00079883
-4.84584 -1.05978e-18 0.000812383
-4.82665 -1.07956e-18 0.000826226
-4.80748 -1.04328e-18 0.000840351
-4.78832 -1.1557e-18 0.00085478
-4.76918 -1.13083e-18 0.000869506
-4.75005 -1.08961e-18 0.000884552
-4.73095 -1.08038e-18 0.000899911
-4.71185 -1.03044e-18 0.000915606
-4.69278 -9.87972e-19 0.000931631
-4.67372 -8.89791e-19 0.000948011
-4.65468 -9.70676e-19 0.000964739
-4.63565 -9.07402e-19 0.00098184
-4.61664 -8.8956e-19 0.000999308
-4.59764 -7.56842e-19 0.00101717
-4.57866 -8.05717e-19 0.00103542
-4.55969 -7.96246e-19 0.00105409
-4.54074 -9.65024e-19 0.00107316
-4.52181 -8.22562e-19 0.00109268
-4.50289 -8.38343e-19 0.00111263
-4.48398 -8.49445e-19 0.00113304
-4.46509 -9.83713e-19 0.00115391
-4.44622 -6.87405e-19 0.00117528
-4.42736 -9.00721e-19 0.00119712
-4.40851 -8.58934e-19 0.00121949
-4.38968 -1.11665e-18 0.00124238
-4.37086 -8.19714e-19 0.00126581
-4.35206 -1.0828e-18 0.00128979
-4.33327 -1.20053e-18 0.00131436
-4.31449 -1.52414e-18 0.00133951
-4.29573 -1.26782e-18 0.00136528
-4.27698 -1.45304e-18 0.00139166
-4.25825 -1.45423e-18 0.00141871
-4.23953 -1.63457e-18 0.00144641
-4.22082 -1.7167e-18 0.00147482
-4.20213 -1.84897e-18 0.00150393
-4.18345 -1.63747e-18 0.00153378
-4.16478 -2.04759e-18 0.00156439
-4.14613 -2.08288e-18 0.00159579
-4.12749 -2.11467e-18 0.001628
-4.10886 -2.05468e-18 0.00166106
-4.09024 -2.37893e-18 0.00169497
-4.07164 -2.57153e-18 0.00172981
-4.05305 -2.52987e-18 0.00176556
-4.03447 -2.46977e-18 0.00180229
-4.01591 -2.64433e-18 0.00184001
-3.99736 -2.70172e-18 0.00187879
-3.97882 -2.75885e-18 0.00191863
-3.96029 -3.021e-18 0.00195961
-3.94177 -3.43701e-18 0.00200173
-3.92327 -3.31265e-18 0.00204509
-3.90478 -3.19715e-18 0.00208969
-3.8863 -3.58462e-18 0.00213562
-3.86783 -3.82434e-18 0.0021829
-3.84937 -3.71608e-18 0.00223163
-3.83093 -4.27589e-18 0.00228183
-3.81249 -4.55444e-18 0.0023336
-3.79407 -4.57049e-18 0.00238699
-3.77566 -4.74689e-18 0.0024421
-3.75726 -4.87353e-18 0.00249897
-3.73887 -4.62122e-18 0.00255774
-3.72049 -4.97242e-18 0.00261845
-3.70213 -4.80085e-18 0.00268126
-3.68377 -5.72146e-18 0.00274622
-3.66543 -5.6273e-18 0.0028135
-3.64709 -6.08826e-18 0.00288318
-3.62877 -5.69542e-18 0.00295545
-3.61046 -5.41951e-18 0.00303041
-3.59215 -5.91165e-18 0.00310828
-3.57386 -6.25423e-18 0.00318917
-3.55558 -6.26759e-18 0.00327335
-3.53731 -5.32491e-18 0.00336096
-3.51905 -5.69348e-18 0.0034523
-3.5008 -5.66852e-18 0.00354755
-3.48256 -4.48948e-18 0.00364707
-3.46433 -5.40407e-18 0.00375109
-3.4461 -4.65289e-18 0.00386002
-3.42789 -5.20418e-18 0.00397413
-3.40969 -4.98805e-18 0.00409392
-3.3915 -5.20875e-18 0.00421971
-3.37332 -3.69763e-18 0.00435207
-3.35515 -5.40004e-18 0.0044914
-3.33698 -4.75027e-18 0.00463833
-3.31883 -5.83179e-18 0.00479331
-3.30069 -4.68751e-18 0.00495704
-3.28255 -4.55134e-18 0.00512998
-3.26443 -5.7232e-18 0.00531282
-3.24631 -6.0694e-18 0.00550601
-3.2282 -5.20182e-18 0.00571014
-3.2101 -6.41002e-18 0.00592548
-3.19201 -7.75532e-18 0.00615236
-3.17393 -6.05425e-18 0.0063907
-3.15586 -6.24869e-18 0.00664036
-3.1378 -7.80381e-18 0.00690063
-3.11974 -7.23013e-18 0.0071707
-3.1017 -9.44102e-18 0.00744904
-3.08366 -8.82101e-18 0.007734
-3.06563 -1.17589e-17 0.00802329
-3.04761 -9.01853e-18 0.00831463
-3.0296 -9.05804e-18 0.0086053
-3.01159 -1.11025e-17 0.00889298
-2.9936 -1.47312e-17 0.00917528
-2.97561 -1.25222e-17 0.00945063
-2.95763 -1.5762e-17 0.00971772
-2.93966 -1.54994e-17 0.00997634
-2.9217 -1.40289e-17 0.0102266
-2.90374 -1.72144e-17 0.0104698
-2.88579 -1.99006e-17 0.0107071
-2.86785 -1.88379e-17 0.0109409
-2.84992 -1.56281e-17 0.0111732
-2.83199 -1.92494e-17 0.0114065
-2.81408 -1.81464e-17 0.0116429
-2.79617 -2.18936e-17 0.0118851
-2.77826 -1.12439e-17 0.0121347
-2.76037 -2.21801e-17 0.0123941
-2.74248 -1.0804e-17 0.0126647
-2.7246 -1.45879e-17 0.0129485
-2.70673 -1.28252e-17 0.0132466
-2.68886 -1.09628e-17 0.0135606
-2.671 -5.50054e-18 0.0138915
-2.65315 -1.17769e-17 0.0142407
-2.63531 -3.89158e-18 0.0146091
-2.61747 -1.03988e-17 0.0149981
-2.59964 -6.1282e-18 0.0154084
-2.58182 2.00117e-18 0.0158415
-2.564 6.7915e-19 0.0162982
-2.54619 2.81763e-18 0.0167801
-2.52838 4.1401e-18 0.0172881
-2.51059 3.79947e-18 0.0178239
-2.49279 2.50554e-18 0.0183885
-2.47501 5.38961e-18 0.018984
-2.45723 -9.43733e-19 0.0196115
-2.43946 4.45547e-18 0.0202733
-2.42169 -2.90275e-18 0.0209708
-2.40394 1.14793e-17 0.0217066
-2.38618 9.77989e-18 0.0224824
-2.36844 -1.1398e-18 0.0233012
-2.3507 1.48286e-17 0.024165
-2.33296 8.55729e-18 0.0250774
-2.31523 7.30128e-18 0.0260408
-2.29751 1.69807e-17 0.0270592
-2.27979 -3.91542e-18 0.0281355
-2.26208 3.20378e-17 0.0292744
-2.24438 1.80799e-17 0.0304795
-2.22668 -8.54633e-18 0.0317564
-2.20898 3.05371e-17 0.0331092
-2.19129 2.5255e-18 0.0345444
-2.17361 2.86852e-18 0.0360673
-2.15593 1.43629e-17 0.0376855
-2.13826 3.36022e-18 0.0394053
-2.1206 -2.50262e-17 0.0412358
-2.10294 1.25356e-17 0.0431847
-2.08528 7.02253e-18 0.045263
-2.06763 -3.35163e-17 0.04748
-2.04998 3.61498e-17 0.0498489
-2.03234 -8.04158e-17 0.0523814
-2.01471 5.13427e-17 0.0550934
-1.99708 -6.11463e-17 0.0579993
-1.97945 -5.1568e-17 0.0611188
-1.96183 -6.23566e-17 0.0644697
-1.94422 -2.10681e-17 0.0680761
-1.92661 -1.33073e-16 0.0719607
-1.909 1.55718e-19 0.0761534
-1.8914 -1.55498e-16 0.0806829
-1.87381 -1.82818e-17 0.0855866
-1.85622 -7.88861e-17 0.0909013
-1.83863 -6.77693e-17 0.0966743
-1.82105 -1.78575e-17 0.102953
-1.80347 -4.14724e-16 0.109798
-1.7859 1.00765e-16 0.11727
-1.76833 -4.36696e-16 0.125449
-1.75076 3.02233e-16 0.134414
-1.7332 -5.34836e-16 0.144269
-1.71565 4.60845e-16 0.155119
-1.69809 -7.13046e-16 0.167101
-1.68055 1.34468e-16 0.180359
-1.663 -4.56577e-16 0.195071
-1.64546 -2.43698e-16 0.211435
-1.62793 4.33325e-16 0.229693
-1.6104 -3.65357e-16 0.250114
-1.59287 -8.55817e-16 0.273028
-1.57535 4.24989e-16 0.298809
-1.55783 -5.59984e-16 0.327912
-1.54031 3.21666e-15 0.360856
-1.5228 -1.59532e-15 0.398275
-1.50529 -3.75778e-16 0.440893
-1.48779 3.71385e-16 0.489589
-1.47029 3.53842e-15 0.545372
-1.45279 -8.48723e-16 0.609451
-1.4353 1.82758e-15 0.683204
-1.41781 -4.07625e-15 0.768247
-1.40032 8.19103e-15 0.866379
-1.38284 -3.54741e-15 0.979623
-1.36536 2.7841e-15 1.1101
-1.34788 3.45217e-15 1.25997
-1.33041 -2.73418e-15 1.43117
-1.31293 -6.26337e-15 1.62515
-1.29547 3.41914e-15 1.84235
-1.278 -4.79868e-15 2.0817
-1.26054 4.55468e-14 2.33998
-1.24308 -1.96011e-14 2.6114
-1.22563 -2.41074e-15 2.8875
-1.20818 -6.01301e-14 3.15768
-1.19073 -3.08865e-14 3.41064
-1.17328 3.78047e-15 3.63594
-1.15584 1.36734e-13 3.82617
-1.1384 -1.5299e-13 3.97777
-1.12096 1.3413e-13 4.09169
-1.10353 -9.46529e-14 4.17208
-1.08609 5.95698e-14 4.22542
-1.06866 -2.77435e-14 4.25845
-1.05124 6.78692e-14 4.27748
-1.03381 -1.20563e-13 4.28699
-1.01639 -2.25119e-14 4.28975
-0.998969 3.55938e-14 4.28615
-0.981551 -4.34584e-15 4.27486
-0.964136 -7.77027e-14 4.25259
-0.946723 1.47356e-13 4.21515
-0.929312 -1.71482e-13 4.15766
-0.911904 1.58859e-13 4.07591
-0.894497 -2.68029e-14 3.96684
-0.877093 -6.26758e-14 3.82966
-0.859691 8.76761e-14 3.66599
-0.842291 -6.01439e-14 3.47992
-0.824893 2.43735e-14 3.27733
-0.807497 -4.41926e-14 3.06502
-0.790103 4.39873e-14 2.84983
-0.77271 -1.72428e-14 2.63777
-0.75532 7.39902e-15 2.43371
-0.737931 -1.92399e-14 2.24103
-0.720544 -1.16651e-14 2.06192
-0.703159 1.84802e-14 1.89733
-0.685776 -1.77727e-14 1.74751
-0.668394 1.49891e-14 1.61195
-0.651013 -3.40491e-15 1.48996
-0.633635 -6.76181e-15 1.38043
-0.616257 6.96698e-15 1.28234
-0.598881 3.5199e-15 1.1945
-0.581507 -1.10383e-14 1.11592
-0.564134 1.50649e-15 1.04552
-0.546762 -1.30865e-14 0.982465
-0.529392 6.56869e-15 0.925849
-0.512023 -7.34391e-16 0.875024
-0.494655 6.82548e-15 0.829253
-0.477288 2.54777e-15 0.788051
-0.459922 -1.72196e-15 0.750827
-0.442558 5.36928e-15 0.717227
-0.425194 -2.21099e-15 0.68678
-0.407832 3.91191e-15 0.659236
-0.39047 1.26365e-15 0.63421
-0.373109 1.97205e-15 0.611533
-0.355749 1.30404e-16 0.59089
-0.338391 1.93397e-15 0.572173
-0.321032 3.41835e-16 0.555115
-0.303675 -4.21771e-16 0.53966
-0.286318 9.6341e-16 0.525572
-0.268962 8.13546e-16 0.51284
-0.251607 -5.81916e-16 0.501249
-0.234252 2.4289e-16 0.490824
-0.216898 1.67955e-15 0.481363
-0.199544 -7.4159e-16 0.472925
-0.182191 -5.13427e-15 0.465311
-0.164838 -1.20047e-15 0.458614
-0.147486 -3.46788e-15 0.452628
-0.130134 -2.30914e-15 0.447489
-0.112782 -7.29928e-15 0.442965
-0.0954304 -1.11208e-14 0.439251
-0.0780791 -1.40046e-14 0.436061
-0.060728 -2.03231e-14 0.433691
-0.043377 -3.58661e-14 0.431724
-0.0260262 -2.07644e-14 0.430708
-0.00867539 -1.10652e-13 0.429598
0.00867539 1.18421e-13 0.429598
0.0260262 2.02834e-14 0.430708
0.043377 1.01297e-14 0.431724
0.060728 2.23593e-14 0.433691
0.0780791 1.28832e-14 0.436061
0.0954304 1.11892e-14 0.439251
0.112782 6.60215e-15 0.442965
0.130134 7.60785e-15 0.447489
0.147486 4.42904e-15 0.452628
0.164838 1.64476e-15 0.458614
0.182191 1.76222e-15 0.465311
0.199544 2.33592e-15 0.472925
0.216898 2.55857e-15 0.481363
0.234252 -2.33439e-15 0.490824
0.251607 2.25582e-15 0.501249
0.268962 -1.11184e-15 0.51284
0.286318 -5.70073e-16 0.525572
0.303675 -1.20266e-15 0.53966
0.321032 -8.64366e-16 0.555115
0.338391 -1.16801e-15 0.572173
0.355749 -1.53691e-16 0.59089
0.373109 1.04621e-16 0.611533
0.39047 -2.25017e-15 0.63421
0.407832 -3.34689e-15 0.659236
0.425194 7.73057e-16 0.68678
0.442558 7.10007e-16 0.717227
0.459922 1.09166e-15 0.750827
0.477288 -5.13019e-15 0.788051
0.494655 1.26164e-15 0.829253
0.512023 -3.68305e-16 0.875024
0.529392 4.85302e-15 0.925849
0.546762 1.468e-15 0.982465
0.564134 7.10933e-15 1.04552
0.581507 -2.36727e-15 1.11592
0.598881 2.12764e-15 1.1945
0.616257 -4.76836e-15 1.28234
0.633635 1.78137e-15 1.38043
0.651013 1.15585e-14 1.48996
0.668394 -1.68942e-14 1.61195
0.685776 1.43823e-14 1.74751
0.703159 -5.74104e-15 1.89733
0.720544 -7.66869e-15 2.06192
0.737931 3.14264e-14 2.24103
0.75532 -7.12459e-15 2.43371
0.77271 6.85404e-15 2.63777
0.790103 8.09896e-15 2.84983
0.807497 -5.72834e-14 3.06502
0.824893 4.49307e-14 3.27733
0.842291 1.60998e-14 3.47992
0.859691 2.14719e-14 3.66599
0.877093 3.36247e-14 3.82966
0.894497 1.42507e-13 3.96684
0.911904 -1.51702e-13 4.07591
0.929312 1.46399e-13 4.15766
0.946723 -8.79407e-14 4.21515
0.964136 -8.83198e-14 4.25259
0.981551 1.5841e-13 4.27486
0.998969 -2.78891e-14 4.28615
1.01639 8.13895e-14 4.28975
1.03381 1.83689e-14 4.28699
1.05124 1.12849e-13 4.27748
1.06866 -1.36933e-13 4.25845
1.08609 6.12333e-14 4.22542
1.10353 -7.96401e-15 4.17208
1.12096 8.17588e-15 4.09169
1.1384 4.82344e-14 3.97777
1.15584 8.85566e-14 3.82617
1.17328 -5.56163e-14 3.63594
1.19073 3.47979e-14 3.41064
1.20818 -1.79543e-14 3.15768
1.22563 1.61589e-15 2.8875
1.24308 -7.31497e-15 2.6114
1.26054 -5.42991e-14 2.33998
1.278 3.21387e-14 2.0817
1.29547 3.7648e-15 1.84235
1.31293 -1.93491e-15 1.62515
1.33041 6.16654e-15 1.43117
1.34788 -6.00363e-16 1.25997
1.36536 -3.46304e-15 1.1101
1.38284 5.45759e-15 0.979623
1.40032 -4.4471e-16 0.866379
1.41781 1.44524e-15 0.768247
1.4353 -6.42151e-16 0.683204
1.45279 -3.15798e-15 0.609451
1.47029 1.78626e-15 0.545372
1.48779 1.25384e-15 0.489589
1.50529 -1.6458e-15 0.440893
1.5228 9.62539e-16 0.398275
1.54031 1.03101e-16 0.360856
1.55783 -6.37759e-16 0.327912
1.57535 2.30015e-16 0.298809
1.59287 1.06918e-16 0.273028
1.6104 4.85587e-17 0.250114
1.62793 -4.16723e-17 0.229693
1.64546 -8.23638e-17 0.211435
1.663 4.22366e-16 0.195071
1.68055 -4.70701e-16 0.180359
1.69809 5.646e-16 0.167101
1.71565 -8.92206e-17 0.155119
1.7332 4.23488e-16 0.144269
1.75076 2.67248e-16 0.134414
1.76833 5.7813e-17 0.125449
1.7859 3.77234e-17 0.11727
1.80347 2.5867e-16 0.109798
1.82105 7.95893e-17 0.102953
1.83863 1.58856e-16 0.0966743
1.85622 1.14479e-16 0.0909013
1.87381 6.52131e-17 0.0855866
1.8914 9.55032e-17 0.0806829
1.909 1.30039e-16 0.0761534
1.92661 1.86961e-17 0.0719607
1.94422 1.19054e-16 0.0680761
1.96183 2.94294e-17 0.0644697
1.97945 7.06702e-17 0.0611188
1.99708 4.1725e-17 0.0579993
2.01471 -1.75118e-17 0.0550934
2.03234 3.73403e-17 0.0523814
2.04998 -1.87583e-17 0.0498489
2.06763 9.25485e-18 0.04748
2.08528 -2.95996e-17 0.045263
2.10294 4.24534e-17 0.0431847
2.1206 1.9037e-17 0.0412358
2.13826 7.61631e-18 0.0394053
2.15593 -3.53458e-17 0.0376855
2.17361 -6.16929e-18 0.0360673
2.19129 -3.51394e-19 0.0345444
2.20898 -1.81291e-17 0.0331092
2.22668 7.04575e-18 0.0317564
2.24438 -1.49793e-17 0.0304795
2.26208 -1.65326e-17 0.0292744
2.27979 -4.01601e-18 0.0281355
2.29751 -3.19755e-18 0.0270592
2.31523 -2.27372e-17 0.0260408
2.33296 -5.11618e-18 0.0250774
2.3507 -1.3259e-17 0.024165
2.36844 -9.06011e-18 0.0233012
2.38618 -1.43183e-17 0.0224824
2.40394 3.20568e-18 0.0217066
2.42169 -1.19485e-17 0.0209708
2.43946 -3.13965e-18 0.0202733
2.45723 2.32435e-18 0.0196115
2.47501 1.96643e-18 0.018984
2.49279 -3.23862e-18 0.0183885
2.51059 -1.06655e-17 0.0178239
2.52838 1.97909e-18 0.0172881
2.54619 -2.57317e-18 0.0167801
2.564 6.8582e-18 0.0162982
2.58182 -9.31894e-18 0.0158415
2.59964 9.02926e-18 0.0154084
2.61747 7.54945e-18 0.0149981
2.63531 2.4916e-18 0.0146091
2.65315 1.35413e-17 0.0142407
2.671 3.56952e-18 0.0138915
2.68886 1.1243e-17 0.0135606
2.70673 1.05305e-17 0.0132466
2.7246 1.73454e-17 0.0129485
2.74248 9.25939e-18 0.0126647
2.76037 2.33892e-17 0.0123941
2.77826 8.71806e-18 0.0121347
2.79617 2.36078e-17 0.0118851
2.81408 1.25459e-17 0.0116429
2.83199 1.94112e-17 0.0114065
2.84992 1.85642e-17 0.0111732
2.86785 1.67799e-17 0.0109409
2.88579 1.61938e-17 0.0107071
2.90374 2.20834e-17 0.0104698
2.9217 9.55273e-18 0.0102266
2.93966 1.83179e-17 0.00997634
2.95763 1.25911e-17 0.00971772
2.97561 1.64714e-17 0.00945063
2.9936 1.11715e-17 0.00917528
3.01159 1.20291e-17 0.00889298
3.0296 9.83221e-18 0.0086053
3.04761 9.62303e-18 0.00831463
3.06563 1.04662e-17 0.00802329
3.08366 1.13696e-17 0.007734
3.1017 7.66491e-18 0.00744904
3.11974 7.42576e-18 0.0071707
3.1378 6.5521e-18 0.00690063
3.15586 7.64737e-18 0.00664036
3.17393 5.71288e-18 0.0063907
3.19201 7.50885e-18 0.00615236
3.2101 4.41653e-18 0.00592548
3.2282 5.36538e-18 0.00571014
3.24631 5.30911e-18 0.00550601
3.26443 4.13521e-18 0.00531282
3.28255 5.43463e-18 0.00512998
3.30069 5.40988e-18 0.00495704
3.31883 3.53194e-18 0.00479331
3.33698 5.93352e-18 0.00463833
3.35515 4.70611e-18 0.0044914
3.37332 5.20474e-18 0.00435207
3.3915 4.70379e-18 0.00421971
3.40969 5.46743e-18 0.00409392
3.42789 4.38951e-18 0.00397413
3.4461 4.4904e-18 0.00386002
3.46433 5.40776e-18 0.00375109
3.48256 5.59342e-18 0.00364707
3.5008 4.98784e-18 0.00354755
3.51905 5.63583e-18 0.0034523
3.53731 5.36733e-18 0.00336096
3.55558 5.69536e-18 0.00327335
3.57386 4.49112e-18 0.00318917
3.59215 5.99958e-18 0.00310828
3.61046 5.59653e-18 0.00303041
3.62877 5.62456e-18 0.00295545
3.64709 5.92457e-18 0.00288318
3.66543 5.7885e-18 0.0028135
3.68377 5.30971e-18 0.00274622
3.70213 4.75475e-18 0.00268126
3.72049 5.31499e-18 0.00261845
3.73887 5.01013e-18 0.00255774
3.75726 4.65981e-18 0.00249897
3.77566 4.92686e-18 0.0024421
3.79407 4.32683e-18 0.00238699
3.81249 4.6221e-18 0.0023336
3.83093 4.26541e-18 0.00228183
3.84937 4.06168e-18 0.00223163
3.86783 3.46587e-18 0.0021829
3.8863 3.42661e-18 0.00213562
3.90478 3.37834e-18 0.00208969
3.92327 3.27268e-18 0.00204509
3.94177 3.26446e-18 0.00200173
3.96029 3.01311e-18 0.00195961
3.97882 2.62966e-18 0.00191863
3.99736 2.98366e-18 0.00187879
4.01591 2.54497e-18 0.00184001
4.03447 2.52836e-18 0.00180229
4.05305 2.44697e-18 0.00176556
4.07164 2.45532e-18 0.00172981
4.09024 2.26969e-18 0.00169497
4.10886 2.22341e-18 0.00166106
4.12749 2.04421e-18 0.001628
4.14613 2.19393e-18 0.00159579
4.16478 2.04638e-18 0.00156439
4.18345 1.766e-18 0.00153378
4.20213 1.71899e-18 0.00150393
4.22082 1.74643e-18 0.00147482
4.23953 1.59255e-18 0.00144641
4.25825 1.60671e-18 0.00141871
4.27698 1.44924e-18 0.00139166
4.29573 1.24076e-18 0.00136528
4.31449 1.2527e-18 0.00133951
4.33327 1.2696e-18 0.00131436
4.35206 1.07373e-18 0.00128979
4.37086 9.70713e-19 0.00126581
4.38968 1.05936e-18 0.00124238
4.40851 8.90412e-19 0.00121949
4.42736 8.52406e-19 0.00119712
4.44622 9.44221e-19 0.00117528
4.46509 8.51044e-19 0.00115391
4.48398 7.6501e-19 0.00113304
4.50289 9.40293e-19 0.00111263
4.52181 7.37626e-19 0.00109268
4.54074 7.94084e-19 0.00107316
4.55969 9.26638e-19 0.00105409
4.57866 7.74947e-19 0.00103542
4.59764 8.15567e-19 0.00101717
4.61664 9.32136e-19 0.000999308
4.63565 8.37771e-19 0.00098184
4.65468 1.01195e-18 0.000964739
4.67372 9.08487e-19 0.000948011
4.69278 9.46341e-19 0.000931631
4.71185 1.063e-18 0.000915606
4.73095 1.0966e-18 0.000899911
4.75005 1.05412e-18 0.000884552
4.76918 1.06609e-18 0.000869506
4.78832 1.26757e-18 0.00085478
4.80748 1.0226e-18 0.000840351
4.82665 1.08714e-18 0.000826226
4.84584 1.09931e-18 0.000812383
4.86505 1.05461e-18 0.00079883
4.88428 1.07824e-18 0.000785545
4.90352 1.0458e-18 0.000772535
4.92278 9.35908e-19 0.000759779
4.94206 8.75616e-19 0.000747286
4.96136 8.27065e-19 0.000735035
4.98067 8.24661e-19 0.000723035
5 7.87188e-19 0.000711264
5.01935 7.85666e-19 0.000699732
5.03872 7.84717e-19 0.00068842
5.05811 7.42868e-19 0.000677335
5.07751 7.54867e-19 0.000666459
5.09694 6.65765e-19 0.000655799
5.11638 7.81316e-19 0.000645339
5.13584 7.45344e-19 0.000635086
5.15532 7.45378e-19 0.000625023
5.17482 8.02017e-19 0.000615158
5.19434 8.31052e-19 0.000605474
5.21388 8.01816e-19 0.000595978
5.23344 7.62474e-19 0.000586656
5.25302 7.99188e-19 0.000577514
5.27262 8.28761e-19 0.000568537
5.29224 7.86508e-19 0.000559732
5.31188 8.66304e-19 0.000551086
5.33154 8.00428e-19 0.000542604
5.35122 7.79719e-19 0.000534273
5.37092 8.39736e-19 0.0005261
5.39065 8.16771e-19 0.000518071
5.41039 8.64321e-19 0.000510193
5.43016 8.52857e-19 0.000502453
5.44994 8.14575e-19 0.000494857
5.46975 8.39544e-19 0.000487393
5.48958 8.38267e-19 0.000480067
5.50944 8.09673e-19 0.000472868
5.52931 8.57203e-19 0.000465802
5.54921 7.78986e-19 0.000458856
5.56913 7.75855e-19 0.000452037
5.58907 7.35997e-19 0.000445334
5.60904 7.09209e-19 0.000438753
5.62903 7.03107e-19 0.000432282
5.64904 6.12833e-19 0.000425928
5.66907 6.57026e-19 0.000419681
5.68913 6.39432e-19 0.000413546
5.70922 5.74915e-19 0.000407512
5.72933 6.0698e-19 0.000401586
5.74946 5.56192e-19 0.000395758
5.76961 5.18479e-19 0.000390032
5.7898 5.3379e-19 0.000384401
5.81 5.07089e-19 0.000378868
5.83023 5.0099e-19 0.000373426
5.85049 4.64204e-19 0.000368078
5.87077 4.47072e-19 0.000362817
5.89108 4.20578e-19 0.000357647
5.91142 3.56253e-19 0.00035256
5.93178 3.31645e-19 0.00034756
5.95216 2.91005e-19 0.00034264
5.97258 2.40379e-19 0.000337805
5.99302 2.6232e-19 0.000333046
6.01349 1.99672e-19 0.000328368
6.03398 1.68078e-19 0.000323764
6.05451 1.19457e-19 0.000319237
6.07506 1.1819e-19 0.000314781
6.09564 1.03312e-19 0.0003104
6.11625 6.93637e-20 0.000306087
6.13688 3.08885e-20 0.000301846
6.15755 1.26312e-20 0.000297671
6.17824 -2.66161e-20 0.000293565
6.19897 -1.85575e-20 0.000289521
6.21972 -5.82304e-20 0.000285545
6.24051 -6.71395e-20 0.000281629
6.26132 -7.23286e-20 0.000277777
6.28216 -6.61943e-20 0.000273983
6.30304 -8.5013e-20 0.000270252
6.32395 -6.71923e-20 0.000266576
6.34489 -8.72546e-20 0.00026296
6.36586 -5.10293e-20 0.000259398
6.38686 -5.71211e-20 0.000255893
6.40789 -4.98502e-20 0.000252441
6.42896 -3.18647e-20 0.000249044
6.45006 -2.52848e-20 0.000245697
6.47119 -1.64602e-20 0.000242403
6.49236 -1.33936e-20 0.000239157
6.51356 -1.03219e-20 0.000235963
6.5348 6.12692e-22 0.000232816
6.55607 -3.00052e-21 0.000229718
6.57737 -1.28591e-20 0.000226664
6.59871 -2.2317e-20 0.000223659
6.62008 -3.10064e-20 0.000220697
6.6415 -5.74037e-20 0.000217781
6.66294 -5.74299e-20 0.000214907
6.68443 -5.883e-20 0.000212077
6.70595 -6.17694e-20 0.000209288
6.72751 -7.95528e-20 0.000206541
6.74911 -7.69457e-20 0.000203833
6.77074 -6.75267e-20 0.000201167
6.79241 -6.01432e-20 0.000198538
6.81413 -4.98239e-20 0.00019595
6.83588 -3.02767e-20 0.000193397
6.85767 -1.5106e-20 0.000190883
6.8795 1.11139e-20 0.000188404
6.90138 1.67171e-20 0.000185962
6.92329 5.66739e-20 0.000183555
6.94524 4.18337e-20 0.000181183
6.96724 6.0797e-20 0.000178843
6.98928 5.57717e-20 0.000176539
7.01137 6.55944e-20 0.000174266
7.03349 4.95254e-20 0.000172026
7.05566 4.83537e-20 0.000169817
7.07788 3.48258e-20 0.000167641
7.10014 2.05401e-20 0.000165494
7.12244 1.14038e-20 0.000163378
7.14479 1.56582e-20 0.000161291
7.16719 9.1866e-22 0.000159234
7.18963 1.02199e-20 0.000157205
7.21213 -1.18906e-20 0.000155204
7.23467 -2.83354e-21 0.000153231
7.25725 -1.86789e-20 0.000151286
7.27989 -1.8727e-21 0.000149366
7.30258 4.01839e-21 0.000147475
7.32532 2.16443e-20 0.000145607
7.34811 1.06373e-20 0.000143767
7.37095 3.48548e-20 0.00014195
7.39384 4.31162e-20 0.00014016
7.41679 5.01527e-20 0.000138392
7.43978 4.76872e-20 0.000136649
7.46284 5.33741e-20 0.000134929
7.48595 5.54228e-20 0.000133233
7.50911 5.51508e-20 0.000131559
7.53233 3.30326e-20 0.000129908
7.55561 3.77418e-20 0.000128277
7.57894 2.43597e-20 0.00012667
7.60234 2.58439e-20 0.000125083
7.62579 5.986e-21 0.000123518
7.64931 1.47315e-20 0.000121972
7.67288 4.46689e-21 0.000120448
7.69652 -1.17496e-21 0.000118943
7.72022 -1.45525e-20 0.000117458
7.74398 -1.76083e-20 0.000115992
7.76781 -3.80654e-20 0.000114545
7.7917 -4.62631e-20 0.000113117
7.81566 -6.2619e-20 0.000111707
7.83968 -7.1586e-20 0.000110315
7.86378 -9.23447e-20 0.000108942
7.88794 -9.17503e-20 0.000107585
7.91217 -1.08718e-19 0.000106247
7.93648 -1.05681e-19 0.000104925
7.96085 -1.15037e-19 0.00010362
7.9853 -1.14073e-19 0.000102331
8.00983 -1.16667e-19 0.000101059
8.03443 -1.08047e-19 9.98019e-05
8.0591 -1.0094e-19 9.85616e-05
8.08386 -8.74314e-20 9.73359e-05
8.10869 -9.66491e-20 9.61262e-05
8.13361 -8.6702e-20 9.49307e-05
8.1586 -8.91522e-20 9.37508e-05
8.18368 -7.39848e-20 9.25846e-05
8.20884 -7.22442e-20 9.14335e-05
8.23409 -5.40938e-20 9.02957e-05
8.25943 -4.26339e-20 8.91725e-05
8.28486 -2.56693e-20 8.80622e-05
8.31038 -1.67797e-20 8.6966e-05
8.33598 2.50131e-21 8.58824e-05
8.36169 1.00902e-20 8.48124e-05
8.38748 2.99616e-20 8.37546e-05
8.41338 3.15782e-20 8.27101e-05
8.43937 4.06449e-20 8.16773e-05
8.46547 3.51429e-20 8.06573e-05
8.49166 4.30798e-20 7.96488e-05
8.51797 3.66713e-20 7.86527e-05
8.54437 3.88245e-20 7.76676e-05
8.57089 2.92529e-20 7.66946e-05
8.59752 3.6244e-20 7.57323e-05
8.62426 2.62679e-20 7.47817e-05
8.65112 2.64246e-20 7.38413e-05
8.67809 1.76394e-20 7.29124e-05
8.70518 1.83159e-20 7.19934e-05
8.7324 7.02364e-21 7.10854e-05
8.75974 7.60341e-21 7.01871e-05
8.78721 2.53307e-22 6.92995e-05
8.81482 2.10569e-21 6.84211e-05
8.84255 -7.5683e-21 6.75531e-05
8.87042 -3.79237e-21 6.66941e-05
8.89844 -1.15373e-20 6.58451e-05
8.92659 -1.25051e-20 6.50048e-05
8.9549 -2.01453e-20 6.41741e-05
8.98335 -2.46793e-20 6.33519e-05
9.01196 -3.63474e-20 6.2539e-05
9.04073 -4.10415e-20 6.17342e-05
9.06966 -5.63098e-20 6.09385e-05
9.09875 -6.158e-20 6.01505e-05
9.12802 -7.20766e-20 5.93714e-05
9.15746 -6.97258e-20 5.85997e-05
9.18709 -7.53023e-20 5.78364e-05
9.2169 -6.77631e-20 5.70803e-05
9.2469 -6.80767e-20 5.63324e-05
9.27709 -5.58534e-20 5.55915e-05
9.30749 -5.31582e-20 5.48583e-05
9.3381 -3.90606e-20 5.41318e-05
9.36893 -3.68452e-20 5.34129e-05
9.39998 -2.90242e-20 5.27003e-05
9.43125 -3.00369e-20 5.1995e-05
9.46277 -2.66463e-20 5.12957e-05
9.49453 -3.61953e-20 5.06034e-05
9.52655 -3.49755e-20 4.99168e-05
9.55883 -4.8466e-20 4.92369e-05
9.59138 -4.95208e-20 4.85624e-05
9.62422 -6.01911e-20 4.78943e-05
9.65735 -5.87543e-20 4.72312e-05
9.69079 -6.73734e-20 4.65742e-05
9.72455 -6.26966e-20 4.59219e-05
9.75865 -6.91777e-20 4.52753e-05
9.79309 -6.16875e-20 4.46331e-05
9.8279 -6.70683e-20 4.39961e-05
9.8631 -5.8015e-20 4.33632e-05
9.89869 -5.86466e-20 4.27351e-05
9.93471 -4.75902e-20 4.21107e-05
9.97117 -4.96384e-20 4.14906e-05
10.0081 -3.9338e-20 4.08737e-05
10.0455 -4.25985e-20 4.02607e-05
10.0835 -3.4249e-20 3.96503e-05
10.122 -3.79915e-20 3.90432e-05
10.1611 -2.77691e-20 3.84381e-05
10.2008 -2.73409e-20 3.78357e-05
10.2412 -1.41387e-20 3.72345e-05
10.2824 -1.19618e-20 3.66351e-05
10.3244 -8.34272e-22 3.6036e-05
10.3672 -3.1523e-21 3.54376e-05
10.4109 3.27828e-21 3.48384e-05
10.4557 -2.57324e-21 3.42386e-05
10.5017 2.57423e-21 3.36362e-05
10.5489 -3.82588e-21 3.30314e-05
10.5976 2.39649e-21 3.24216e-05
10.6479 -4.93567e-21 3.18065e-05
10.7002 -4.22507e-21 3.11829e-05
10.7547 -2.19517e-20 3.05493e-05
10.8119 -2.60726e-20 2.99007e-05
10.8724 -4.44288e-20 2.92334e-05
10.9373 -4.14751e-20 2.8538e-05
11.0083 -5.30792e-20 2.78024e-05
11.0884 -3.89679e-20 2.69987e-05
11.1861 -4.67001e-20 2.60586e-05


==> anc/HERMITE/GAMMA02/iFp_FRG.txt <==
-11.1861 -3.3501e-20 2.61065e-05
-11.0884 -3.15747e-20 2.70498e-05
-11.0083 -2.95467e-20 2.78553e-05
-10.9373 -2.35574e-20 2.85934e-05
-10.8724 -2.23653e-20 2.92906e-05
-10.8119 -1.58023e-20 2.99602e-05
-10.7547 -9.19372e-21 3.06103e-05
-10.7002 6.549e-21 3.12462e-05
-10.6479 2.45712e-20 3.18714e-05
-10.5976 4.26987e-20 3.24887e-05
-10.5489 4.68304e-20 3.31001e-05
-10.5017 4.49448e-20 3.37071e-05
-10.4557 3.36678e-20 3.43111e-05
-10.4109 2.58305e-20 3.49131e-05
-10.3672 2.11103e-20 3.5514e-05
-10.3244 2.41275e-20 3.61145e-05
-10.2824 2.61312e-20 3.67153e-05
-10.2412 2.81078e-20 3.7317e-05
-10.2008 2.27262e-20 3.79199e-05
-10.1611 1.84417e-20 3.85246e-05
-10.122 1.14902e-20 3.91315e-05
-10.0835 1.2695e-20 3.97409e-05
-10.0455 1.49296e-20 4.03531e-05
-10.0081 2.61431e-20 4.09685e-05
-9.97117 3.51603e-20 4.15873e-05
-9.93471 4.66888e-20 4.22098e-05
-9.89869 5.11932e-20 4.28362e-05
-9.8631 5.66064e-20 4.34667e-05
-9.8279 5.63092e-20 4.41016e-05
-9.79309 6.29276e-20 4.47411e-05
-9.75865 6.8422e-20 4.53854e-05
-9.72455 8.20622e-20 4.60346e-05
-9.69079 9.44422e-20 4.6689e-05
-9.65735 1.11321e-19 4.73488e-05
-9.62422 1.20631e-19 4.8014e-05
-9.59138 1.30807e-19 4.86849e-05
-9.55883 1.32104e-19 4.93616e-05
-9.52655 1.34732e-19 5.00443e-05
-9.49453 1.30675e-19 5.07332e-05
-9.46277 1.30832e-19 5.14284e-05
-9.43125 1.29412e-19 5.213e-05
-9.39998 1.36706e-19 5.28383e-05
-9.36893 1.43872e-19 5.35534e-05
-9.3381 1.53665e-19 5.42754e-05
-9.30749 1.61112e-19 5.50044e-05
-9.27709 1.67233e-19 5.57407e-05
-9.2469 1.67376e-19 5.64843e-05
-9.2169 1.66129e-19 5.72355e-05
-9.18709 1.57592e-19 5.79943e-05
-9.15746 1.50299e-19 5.8761e-05
-9.12802 1.3938e-19 5.95356e-05
-9.09875 1.29953e-19 6.03183e-05
-9.06966 1.19834e-19 6.11093e-05
-9.04073 1.13031e-19 6.19087e-05
-9.01196 1.0148e-19 6.27166e-05
-8.98335 9.98077e-20 6.35333e-05
-8.9549 9.25135e-20 6.43588e-05
-8.92659 9.4583e-20 6.51933e-05
-8.89844 9.38653e-20 6.6037e-05
-8.87042 9.48345e-20 6.689e-05
-8.84255 9.65878e-20 6.77525e-05
-8.81482 9.81783e-20 6.86247e-05
-8.78721 9.73508e-20 6.95066e-05
-8.75974 9.34068e-20 7.03986e-05
-8.7324 8.68942e-20 7.13006e-05
-8.70518 8.11793e-20 7.2213e-05
-8.67809 7.32242e-20 7.31359e-05
-8.65112 6.68695e-20 7.40694e-05
-8.62426 6.27512e-20 7.50137e-05
-8.59752 6.60053e-20 7.5969e-05
-8.57089 6.71609e-20 7.69355e-05
-8.54437 8.21642e-20 7.79134e-05
-8.51797 9.63865e-20 7.89028e-05
-8.49166 1.23949e-19 7.99039e-05
-8.46547 1.43887e-19 8.09169e-05
-8.43937 1.69353e-19 8.19421e-05
-8.41338 1.94256e-19 8.29795e-05
-8.38748 2.14155e-19 8.40294e-05
-8.36169 2.29377e-19 8.50921e-05
-8.33598 2.40502e-19 8.61676e-05
-8.31038 2.45071e-19 8.72562e-05
-8.28486 2.48333e-19 8.83582e-05
-8.25943 2.40126e-19 8.94737e-05
-8.23409 2.38385e-19 9.06029e-05
-8.20884 2.38134e-19 9.1746e-05
-8.18368 2.35056e-19 9.29034e-05
-8.1586 2.28536e-19 9.40751e-05
-8.13361 2.31924e-19 9.52615e-05
-8.10869 2.35384e-19 9.64628e-05
-8.08386 2.39099e-19 9.76791e-05
-8.0591 2.43593e-19 9.89108e-05
-8.03443 2.44072e-19 0.000100158
-8.00983 2.40352e-19 0.000101421
-7.9853 2.43386e-19 0.0001027
-7.96085 2.43108e-19 0.000103996
-7.93648 2.41982e-19 0.000105308
-7.91217 2.41907e-19 0.000106637
-7.88794 2.51202e-19 0.000107983
-7.86378 2.52088e-19 0.000109347
-7.83968 2.7302e-19 0.000110728
-7.81566 2.91547e-19 0.000112128
-7.7917 3.14034e-19 0.000113545
-7.76781 3.41878e-19 0.000114981
-7.74398 3.76675e-19 0.000116436
-7.72022 4.07348e-19 0.00011791
-7.69652 4.39817e-19 0.000119404
-7.67288 4.61109e-19 0.000120917
-7.64931 4.90768e-19 0.000122451
-7.62579 5.13008e-19 0.000124005
-7.60234 5.33796e-19 0.00012558
-7.57894 5.55042e-19 0.000127176
-7.55561 5.78599e-19 0.000128793
-7.53233 6.04782e-19 0.000130432
-7.50911 6.1677e-19 0.000132094
-7.48595 6.36148e-19 0.000133778
-7.46284 6.57315e-19 0.000135485
-7.43978 6.64958e-19 0.000137215
-7.41679 6.89263e-19 0.000138969
-7.39384 6.87739e-19 0.000140747
-7.37095 6.86394e-19 0.000142549
-7.34811 6.83341e-19 0.000144376
-7.32532 6.80776e-19 0.000146229
-7.30258 6.62908e-19 0.000148107
-7.27989 6.64329e-19 0.000150012
-7.25725 6.44623e-19 0.000151943
-7.23467 6.42864e-19 0.000153901
-7.21213 6.41486e-19 0.000155887
-7.18963 6.38553e-19 0.0001579
-7.16719 6.38487e-19 0.000159942
-7.14479 6.50207e-19 0.000162013
-7.12244 6.59874e-19 0.000164114
-7.10014 6.86264e-19 0.000166244
-7.07788 6.94645e-19 0.000168405
-7.05566 7.23997e-19 0.000170597
-7.03349 7.33749e-19 0.00017282
-7.01137 7.62431e-19 0.000175075
-6.98928 7.70645e-19 0.000177363
-6.96724 7.81492e-19 0.000179684
-6.94524 7.84952e-19 0.000182039
-6.92329 7.78366e-19 0.000184428
-6.90138 7.60276e-19 0.000186852
-6.8795 7.40808e-19 0.000189312
-6.85767 7.12031e-19 0.000191808
-6.83588 6.85829e-19 0.00019434
-6.81413 6.59655e-19 0.000196911
-6.79241 6.2927e-19 0.000199519
-6.77074 5.84002e-19 0.000202166
-6.74911 5.6247e-19 0.000204852
-6.72751 5.3314e-19 0.000207579
-6.70595 5.17283e-19 0.000210347
-6.68443 5.02803e-19 0.000213156
-6.66294 4.75107e-19 0.000216008
-6.6415 4.48183e-19 0.000218903
-6.62008 4.27982e-19 0.000221842
-6.59871 4.11602e-19 0.000224825
-6.57737 3.76523e-19 0.000227855
-6.55607 3.48452e-19 0.00023093
-6.5348 3.13595e-19 0.000234053
-6.51356 2.95508e-19 0.000237225
-6.49236 2.70447e-19 0.000240445
-6.47119 2.57625e-19 0.000243715
-6.45006 2.35852e-19 0.000247036
-6.42896 2.14354e-19 0.000250409
-6.40789 2.30332e-19 0.000253834
-6.38686 2.12224e-19 0.000257314
-6.36586 2.12813e-19 0.000260848
-6.34489 2.03175e-19 0.000264438
-6.32395 2.11133e-19 0.000268085
-6.30304 2.36337e-19 0.00027179
-6.28216 2.57892e-19 0.000275554
-6.26132 2.77421e-19 0.000279379
-6.24051 3.03449e-19 0.000283265
-6.21972 3.4239e-19 0.000287213
-6.19897 4.11831e-19 0.000291225
-6.17824 4.42575e-19 0.000295302
-6.15755 4.92624e-19 0.000299445
-6.13688 5.38798e-19 0.000303656
-6.11625 5.90218e-19 0.000307936
-6.09564 6.68205e-19 0.000312285
-6.07506 7.17839e-19 0.000316707
-6.05451 7.95593e-19 0.000321201
-6.03398 8.45852e-19 0.00032577
-6.01349 9.06096e-19 0.000330415
-5.99302 9.54997e-19 0.000335138
-5.97258 9.86969e-19 0.000339939
-5.95216 1.05977e-18 0.000344821
-5.93178 1.07687e-18 0.000349785
-5.91142 1.16304e-18 0.000354833
-5.89108 1.17727e-18 0.000359967
-5.87077 1.25915e-18 0.000365188
-5.85049 1.29112e-18 0.000370498
-5.83023 1.29755e-18 0.000375899
-5.81 1.32696e-18 0.000381393
-5.7898 1.32787e-18 0.000386981
-5.76961 1.36262e-18 0.000392667
-5.74946 1.33137e-18 0.000398451
-5.72933 1.32854e-18 0.000404335
-5.70922 1.27408e-18 0.000410323
-5.68913 1.22067e-18 0.000416416
-5.66907 1.26066e-18 0.000422616
-5.64904 1.21529e-18 0.000428925
-5.62903 1.20525e-18 0.000435347
-5.60904 1.19578e-18 0.000441882
-5.58907 1.18223e-18 0.000448534
-5.56913 1.2156e-18 0.000455306
-5.54921 1.21389e-18 0.000462199
-5.52931 1.25112e-18 0.000469217
-5.50944 1.29527e-18 0.000476362
-5.48958 1.31335e-18 0.000483636
-5.46975 1.34906e-18 0.000491044
-5.44994 1.38767e-18 0.000498587
-5.43016 1.46719e-18 0.000506269
-5.41039 1.50198e-18 0.000514092
-5.39065 1.54934e-18 0.000522061
-5.37092 1.59623e-18 0.000530178
-5.35122 1.63455e-18 0.000538446
-5.33154 1.72031e-18 0.000546869
-5.31188 1.74708e-18 0.000555451
-5.29224 1.81759e-18 0.000564195
-5.27262 1.87975e-18 0.000573105
-5.25302 1.96892e-18 0.000582184
-5.23344 2.07458e-18 0.000591438
-5.21388 2.0125e-18 0.000600868
-5.19434 2.0645e-18 0.000610481
-5.17482 2.12083e-18 0.00062028
-5.15532 2.17889e-18 0.000630269
-5.13584 2.06016e-18 0.000640453
-5.11638 2.06005e-18 0.000650836
-5.09694 2.06e-18 0.000661424
-5.07751 1.99245e-18 0.000672222
-5.05811 1.95022e-18 0.000683234
-5.03872 1.89665e-18 0.000694465
-5.01935 1.89982e-18 0.000705922
-5 1.80757e-18 0.000717608
-4.98067 1.84751e-18 0.000729531
-4.96136 1.84333e-18 0.000741697
-4.94206 1.89815e-18 0.00075411
-4.92278 1.86633e-18 0.000766778
-4.90352 1.92593e-18 0.000779706
-4.88428 2.02343e-18 0.000792902
-4.86505 2.02143e-18 0.000806372
-4.84584 2.18729e-18 0.000820123
-4.82665 2.21839e-18 0.000834163
-4.80748 2.23979e-18 0.000848499
-4.78832 2.42674e-18 0.000863139
-4.76918 2.5839e-18 0.000878091
-4.75005 2.54456e-18 0.000893364
-4.73095 2.58216e-18 0.000908965
-4.71185 2.59852e-18 0.000924904
-4.69278 2.65459e-18 0.000941189
-4.67372 2.6977e-18 0.000957832
-4.65468 2.581e-18 0.00097484
-4.63565 2.48044e-18 0.000992225
-4.61664 2.44828e-18 0.00101
-4.59764 2.2533e-18 0.00102817
-4.57866 2.31995e-18 0.00104675
-4.55969 2.11356e-18 0.00106575
-4.54074 2.00959e-18 0.00108518
-4.52181 1.94529e-18 0.00110506
-4.50289 1.99859e-18 0.00112541
-4.48398 1.85668e-18 0.00114622
-4.46509 1.88966e-18 0.00116752
-4.44622 1.85275e-18 0.00118933
-4.42736 1.78864e-18 0.00121165
-4.40851 1.94183e-18 0.00123451
-4.38968 1.97442e-18 0.00125793
-4.37086 1.86738e-18 0.00128191
-4.35206 1.96051e-18 0.00130648
-4.33327 1.99616e-18 0.00133166
-4.31449 1.95139e-18 0.00135747
-4.29573 1.94873e-18 0.00138393
-4.27698 1.68129e-18 0.00141107
-4.25825 1.70771e-18 0.0014389
-4.23953 1.79346e-18 0.00146746
-4.22082 1.58016e-18 0.00149676
-4.20213 1.47912e-18 0.00152685
-4.18345 1.63143e-18 0.00155774
-4.16478 1.51679e-18 0.00158947
-4.14613 1.38487e-18 0.00162207
-4.12749 1.15994e-18 0.00165558
-4.10886 1.46811e-18 0.00169004
-4.09024 1.37516e-18 0.00172547
-4.07164 1.18423e-18 0.00176194
-4.05305 1.01362e-18 0.00179947
-4.03447 1.18584e-18 0.00183812
-4.01591 1.44612e-18 0.00187794
-3.99736 1.044e-18 0.00191897
-3.97882 1.08112e-18 0.00196129
-3.96029 1.20414e-18 0.00200494
-3.94177 1.29599e-18 0.00204998
-3.92327 1.76102e-18 0.00209649
-3.90478 1.87044e-18 0.00214454
-3.8863 2.18667e-18 0.0021942
-3.86783 2.18737e-18 0.00224554
-3.84937 2.28628e-18 0.00229866
-3.83093 2.82147e-18 0.00235363
-3.81249 3.07761e-18 0.00241056
-3.79407 3.58185e-18 0.00246953
-3.77566 3.5926e-18 0.00253065
-3.75726 3.48918e-18 0.00259402
-3.73887 4.10141e-18 0.00265975
-3.72049 4.76985e-18 0.00272796
-3.70213 4.8388e-18 0.00279877
-3.68377 5.34064e-18 0.00287231
-3.66543 6.10456e-18 0.00294869
-3.64709 5.62691e-18 0.00302804
-3.62877 6.03164e-18 0.00311049
-3.61046 6.78613e-18 0.00319617
-3.59215 6.53005e-18 0.00328517
-3.57386 8.52048e-18 0.00337759
-3.55558 7.5603e-18 0.0034735
-3.53731 8.20523e-18 0.00357293
-3.51905 9.02436e-18 0.00367585
-3.5008 8.51476e-18 0.00378221
-3.48256 8.82829e-18 0.00389187
-3.46433 9.4362e-18 0.00400464
-3.4461 8.07493e-18 0.00412024
-3.42789 9.28734e-18 0.00423836
-3.40969 9.0554e-18 0.00435862
-3.3915 9.08669e-18 0.0044806
-3.37332 8.95981e-18 0.00460388
-3.35515 9.12144e-18 0.00472808
-3.33698 8.37461e-18 0.00485282
-3.31883 8.06208e-18 0.00497784
-3.30069 7.51969e-18 0.00510295
-3.28255 8.67612e-18 0.00522807
-3.26443 7.67145e-18 0.00535326
-3.24631 8.2537e-18 0.00547867
-3.2282 6.79748e-18 0.00560459
-3.2101 7.09062e-18 0.0057314
-3.19201 6.88614e-18 0.00585956
-3.17393 7.39702e-18 0.00598959
-3.15586 7.50517e-18 0.00612204
-3.1378 6.40023e-18 0.00625752
-3.11974 7.5114e-18 0.00639662
-3.1017 8.06413e-18 0.00653992
-3.08366 9.73103e-18 0.00668801
-3.06563 6.84782e-18 0.00684143
-3.04761 9.01557e-18 0.00700071
-3.0296 8.16962e-18 0.00716635
-3.01159 1.05665e-17 0.00733884
-2.9936 1.13077e-17 0.00751862
-2.97561 9.7312e-18 0.00770613
-2.95763 1.07122e-17 0.0079018
-2.93966 1.10478e-17 0.00810604
-2.9217 1.02199e-17 0.00831926
-2.90374 1.13629e-17 0.00854188
-2.88579 9.80197e-18 0.00877433
-2.86785 1.12668e-17 0.00901703
-2.84992 1.08869e-17 0.00927043
-2.83199 1.01348e-17 0.00953501
-2.81408 1.42612e-17 0.00981127
-2.79617 9.18993e-18 0.0100997
-2.77826 1.18336e-17 0.0104009
-2.76037 1.11911e-17 0.0107154
-2.74248 1.33382e-17 0.011044
-2.7246 1.07009e-17 0.0113871
-2.70673 1.31377e-17 0.0117456
-2.68886 1.33786e-17 0.0121202
-2.671 8.96776e-18 0.0125118
-2.65315 1.59485e-17 0.0129211
-2.63531 1.44842e-17 0.0133492
-2.61747 1.72023e-17 0.0137971
-2.59964 1.38821e-17 0.0142658
-2.58182 1.6397e-17 0.0147564
-2.564 1.41706e-17 0.0152703
-2.54619 1.62669e-17 0.0158086
-2.52838 1.12849e-17 0.016373
-2.51059 1.459e-17 0.0169647
-2.49279 1.84684e-17 0.0175856
-2.47501 1.58478e-17 0.0182374
-2.45723 1.7556e-17 0.0189218
-2.43946 1.65898e-17 0.0196411
-2.42169 1.34778e-17 0.0203974
-2.40394 2.8884e-18 0.021193
-2.38618 2.4975e-17 0.0220305
-2.36844 1.19718e-17 0.0229128
-2.3507 1.47585e-17 0.0238427
-2.33296 2.04046e-17 0.0248235
-2.31523 8.87792e-18 0.0258587
-2.29751 2.12638e-17 0.0269522
-2.27979 2.02989e-17 0.0281081
-2.26208 1.86045e-17 0.0293308
-2.24438 2.46726e-17 0.0306254
-2.22668 1.75696e-17 0.0319971
-2.20898 4.14566e-17 0.0334519
-2.19129 2.61223e-18 0.034996
-2.17361 2.44305e-17 0.0366366
-2.15593 4.02568e-17 0.0383812
-2.13826 6.10612e-17 0.0402385
-2.1206 6.68922e-17 0.0422175
-2.10294 5.93337e-17 0.0443285
-2.08528 3.33097e-17 0.0465829
-2.06763 5.07177e-17 0.0489931
-2.04998 6.20788e-17 0.0515728
-2.03234 5.00889e-17 0.0543375
-2.01471 8.16756e-17 0.0573041
-1.99708 7.22462e-17 0.0604915
-1.97945 7.154e-17 0.0639209
-1.96183 7.63219e-18 0.067616
-1.94422 5.0043e-17 0.071603
-1.92661 8.7374e-17 0.0759117
-1.909 2.43372e-17 0.0805754
-1.8914 2.88305e-17 0.0856317
-1.87381 9.70725e-17 0.0911231
-1.85622 -2.97532e-18 0.0970976
-1.83863 -6.16911e-17 0.10361
-1.82105 1.54738e-16 0.110722
-1.80347 9.40496e-17 0.118504
-1.7859 -1.41332e-16 0.127038
-1.76833 1.56899e-16 0.136417
-1.75076 1.16292e-16 0.146746
-1.7332 1.388e-16 0.158149
-1.71565 6.18435e-17 0.170769
-1.69809 1.3297e-16 0.18477
-1.68055 -1.01405e-16 0.200345
-1.663 2.20477e-16 0.217717
-1.64546 1.66345e-16 0.237148
-1.62793 1.86109e-16 0.258947
-1.6104 -4.68352e-16 0.283476
-1.59287 7.82687e-16 0.311164
-1.57535 7.94836e-18 0.342519
-1.55783 9.38552e-16 0.378145
-1.54031 3.34475e-16 0.418763
-1.5228 4.21034e-16 0.465232
-1.50529 -1.15655e-15 0.518584
-1.48779 1.13137e-15 0.580049
-1.47029 1.4666e-15 0.651105
-1.45279 -6.48257e-16 0.733507
-1.4353 4.14319e-15 0.82935
-1.41781 5.04174e-15 0.94108
-1.40032 1.43189e-14 1.07155
-1.38284 -4.05928e-15 1.22395
-1.36536 5.93787e-15 1.40181
-1.34788 4.05132e-15 1.60869
-1.33041 7.85918e-16 1.84794
-1.31293 3.01843e-14 2.12198
-1.29547 3.65899e-14 2.4316
-1.278 8.54517e-15 2.77473
-1.26054 -3.83661e-14 3.14551
-1.24308 3.61917e-14 3.53313
-1.22563 -3.71206e-14 3.92211
-1.20818 3.52916e-14 4.2926
-1.19073 1.60883e-13 4.62322
-1.17328 -8.27177e-14 4.89298
-1.15584 -8.8249e-14 5.08523
-1.1384 1.41203e-13 5.18872
-1.12096 4.81783e-14 5.19988
-1.10353 -4.45571e-14 5.1216
-1.08609 4.82385e-14 4.96349
-1.06866 1.62849e-13 4.73915
-1.05124 4.91316e-14 4.46543
-1.03381 7.76227e-14 4.15938
-1.01639 1.30662e-15 3.8375
-0.998969 7.74032e-15 3.51355
-0.981551 -2.61669e-15 3.19862
-0.964136 2.35901e-14 2.90033
-0.946723 1.96601e-14 2.62361
-0.929312 -3.22144e-14 2.37083
-0.911904 -9.05025e-15 2.14266
-0.894497 -8.7929e-15 1.93843
-0.877093 7.7431e-15 1.75676
-0.859691 1.35494e-14 1.59578
-0.842291 -1.0527e-15 1.4535
-0.824893 2.90674e-15 1.32785
-0.807497 6.32863e-15 1.21693
-0.790103 -2.61459e-16 1.11893
-0.77271 2.96503e-15 1.03225
-0.75532 2.93726e-15 0.955452
-0.737931 6.40977e-16 0.887277
-0.720544 4.10319e-15 0.826621
-0.703159 -1.53563e-15 0.772537
-0.685776 1.86821e-15 0.724193
-0.668394 -8.81402e-16 0.680879
-0.651013 -1.91754e-16 0.641975
-0.633635 5.42761e-16 0.606953
-0.616257 6.41435e-17 0.57535
-0.598881 5.94869e-16 0.546771
-0.581507 1.07201e-15 0.520869
-0.564134 4.7515e-16 0.497349
-0.546762 3.88184e-16 0.475949
-0.529392 1.33445e-16 0.456444
-0.512023 1.64173e-16 0.438637
-0.494655 -2.00105e-16 0.422356
-0.477288 -2.12812e-16 0.407449
-0.459922 6.31677e-16 0.393785
-0.442558 2.69354e-16 0.381246
-0.425194 2.17088e-16 0.369731
-0.407832 2.9394e-16 0.359148
-0.39047 5.6886e-16 0.349417
-0.373109 5.26183e-16 0.340467
-0.355749 -3.62216e-16 0.332236
-0.338391 1.39428e-16 0.324666
-0.321032 -2.27028e-16 0.317709
-0.303675 3.43259e-16 0.31132
-0.286318 4.9025e-16 0.305459
-0.268962 -6.55736e-16 0.300092
-0.251607 6.29794e-17 0.295187
-0.234252 -6.53279e-18 0.290716
-0.216898 2.9597e-17 0.286654
-0.199544 3.06966e-16 0.282979
-0.182191 -1.31241e-16 0.279673
-0.164838 -4.9442e-16 0.276716
-0.147486 1.0787e-16 0.274096
-0.130134 -1.6905e-16 0.271797
-0.112782 -4.69564e-16 0.26981
-0.0954304 2.72216e-17 0.268124
-0.0780791 -4.63588e-16 0.266731
-0.060728 2.8249e-16 0.265624
-0.043377 -6.48797e-16 0.264799
-0.0260262 -6.49273e-17 0.26425
-0.00867539 -7.13151e-16 0.263977
0.00867539 -1.44375e-15 0.263977
0.0260262 -6.06734e-16 0.26425
0.043377 9.94053e-16 0.264799
0.060728 -7.9203e-16 0.265624
0.0780791 1.95686e-16 0.266731
0.0954304 -1.24773e-16 0.268124
0.112782 1.3122e-16 0.26981
0.130134 1.97799e-16 0.271797
0.147486 3.08694e-17 0.274096
0.164838 5.74366e-16 0.276716
0.182191 -4.05486e-16 0.279673
0.199544 7.08741e-18 0.282979
0.216898 -2.1413e-16 0.286654
0.234252 5.71162e-17 0.290716
0.251607 -7.15115e-17 0.295187
0.268962 6.42798e-16 0.300092
0.286318 -2.1931e-16 0.305459
0.303675 -3.60343e-16 0.31132
0.321032 -4.21976e-17 0.317709
0.338391 1.51887e-16 0.324666
0.355749 4.12856e-16 0.332236
0.373109 -4.11111e-16 0.340467
0.39047 -6.79685e-16 0.349417
0.407832 -3.05266e-16 0.359148
0.425194 -6.49017e-16 0.369731
0.442558 -5.93162e-16 0.381246
0.459922 -6.30296e-16 0.393785
0.477288 1.68146e-16 0.407449
0.494655 2.90666e-17 0.422356
0.512023 -3.70495e-16 0.438637
0.529392 2.20586e-16 0.456444
0.546762 -3.86705e-16 0.475949
0.564134 -1.20355e-15 0.497349
0.581507 1.68127e-17 0.520869
0.598881 -1.64786e-15 0.546771
0.616257 -9.98926e-16 0.57535
0.633635 -7.0262e-16 0.606953
0.651013 -5.63077e-17 0.641975
0.668394 1.56808e-15 0.680879
0.685776 7.27247e-16 0.724193
0.703159 1.22146e-15 0.772537
0.720544 -3.60039e-15 0.826621
0.737931 -2.7917e-15 0.887277
0.75532 -7.67341e-16 0.955452
0.77271 -8.52832e-17 1.03225
0.790103 2.77435e-15 1.11893
0.807497 3.44505e-15 1.21693
0.824893 -1.60263e-15 1.32785
0.842291 1.24667e-16 1.4535
0.859691 -1.32634e-14 1.59578
0.877093 -6.54913e-15 1.75676
0.894497 2.03179e-14 1.93843
0.911904 -4.85946e-15 2.14266
0.929312 9.36758e-15 2.37083
0.946723 -1.13195e-14 2.62361
0.964136 -1.27472e-14 2.90033
0.981551 9.4926e-15 3.19862
0.998969 4.0358e-14 3.51355
1.01639 -3.5042e-14 3.8375
1.03381 -7.39083e-14 4.15938
1.05124 5.8243e-14 4.46543
1.06866 -1.03958e-13 4.73915
1.08609 -2.2698e-14 4.96349
1.10353 4.77301e-14 5.1216
1.12096 3.6791e-14 5.19988
1.1384 -8.28016e-14 5.18872
1.15584 5.14002e-14 5.08523
1.17328 2.21677e-13 4.89298
1.19073 -1.0324e-13 4.62322
1.20818 -2.47355e-14 4.2926
1.22563 5.46466e-14 3.92211
1.24308 -4.21423e-14 3.53313
1.26054 5.48391e-14 3.14551
1.278 -6.78359e-15 2.77473
1.29547 -1.8714e-14 2.4316
1.31293 -2.90343e-14 2.12198
1.33041 1.08011e-14 1.84794
1.34788 9.97413e-16 1.60869
1.36536 -2.2255e-15 1.40181
1.38284 4.35349e-15 1.22395
1.40032 -2.80566e-15 1.07155
1.41781 -3.04435e-15 0.94108
1.4353 -4.96175e-16 0.82935
1.45279 3.3164e-16 0.733507
1.47029 -1.95848e-16 0.651105
1.48779 -2.24095e-16 0.580049
1.50529 2.03135e-17 0.518584
1.5228 -1.15514e-15 0.465232
1.54031 1.17453e-15 0.418763
1.55783 -7.96084e-16 0.378145
1.57535 2.71501e-16 0.342519
1.59287 -7.268e-16 0.311164
1.6104 8.47779e-16 0.283476
1.62793 -3.20933e-16 0.258947
1.64546 -1.60483e-16 0.237148
1.663 -7.28609e-17 0.217717
1.68055 -2.9843e-16 0.200345
1.69809 -2.84102e-16 0.18477
1.71565 1.44372e-16 0.170769
1.7332 6.86757e-18 0.158149
1.75076 -1.52448e-16 0.146746
1.76833 -9.42631e-17 0.136417
1.7859 1.12748e-16 0.127038
1.80347 -7.49826e-17 0.118504
1.82105 -1.12717e-16 0.110722
1.83863 1.06609e-17 0.10361
1.85622 -1.788e-17 0.0970976
1.87381 -7.48772e-17 0.0911231
1.8914 -1.37675e-17 0.0856317
1.909 1.00164e-17 0.0805754
1.92661 -6.98637e-17 0.0759117
1.94422 -4.09023e-17 0.071603
1.96183 -3.73274e-18 0.067616
1.97945 -1.45747e-17 0.0639209
1.99708 -3.91094e-17 0.0604915
2.01471 -6.41179e-17 0.0573041
2.03234 -6.44444e-17 0.0543375
2.04998 -4.74596e-17 0.0515728
2.06763 -5.4159e-17 0.0489931
2.08528 -5.08954e-17 0.0465829
2.10294 -5.28505e-17 0.0443285
2.1206 -5.2577e-17 0.0422175
2.13826 -4.2761e-17 0.0402385
2.15593 -4.20395e-17 0.0383812
2.17361 -2.61454e-17 0.0366366
2.19129 -1.18349e-17 0.034996
2.20898 -2.63742e-17 0.0334519
2.22668 -7.54119e-18 0.0319971
2.24438 -2.07287e-17 0.0306254
2.26208 -1.85717e-17 0.0293308
2.27979 -1.46509e-17 0.0281081
2.29751 -2.19608e-17 0.0269522
2.31523 -1.30677e-17 0.0258587
2.33296 -2.35114e-17 0.0248235
2.3507 -1.2207e-17 0.0238427
2.36844 -9.97775e-18 0.0229128
2.38618 -1.77201e-17 0.0220305
2.40394 -5.02515e-18 0.021193
2.42169 -2.02601e-17 0.0203974
2.43946 -1.35328e-17 0.0196411
2.45723 -1.25812e-17 0.0189218
2.47501 -1.49012e-17 0.0182374
2.49279 -1.64787e-17 0.0175856
2.51059 -1.37919e-17 0.0169647
2.52838 -9.47028e-18 0.016373
2.54619 -1.47536e-17 0.0158086
2.564 -1.23379e-17 0.0152703
2.58182 -1.68945e-17 0.0147564
2.59964 -1.3289e-17 0.0142658
2.61747 -1.56005e-17 0.0137971
2.63531 -1.50056e-17 0.0133492
2.65315 -1.96964e-17 0.0129211
2.671 -9.82984e-18 0.0125118
2.68886 -1.34436e-17 0.0121202
2.70673 -1.06307e-17 0.0117456
2.7246 -1.22769e-17 0.0113871
2.74248 -1.35473e-17 0.011044
2.76037 -9.41299e-18 0.0107154
2.77826 -1.11307e-17 0.0104009
2.79617 -7.23605e-18 0.0100997
2.81408 -1.28914e-17 0.00981127
2.83199 -9.43854e-18 0.00953501
2.84992 -9.65825e-18 0.00927043
2.86785 -9.98202e-18 0.00901703
2.88579 -9.36948e-18 0.00877433
2.90374 -9.43776e-18 0.00854188
2.9217 -9.13224e-18 0.00831926
2.93966 -1.0907e-17 0.00810604
2.95763 -9.57776e-18 0.0079018
2.97561 -1.03525e-17 0.00770613
2.9936 -9.71854e-18 0.00751862
3.01159 -8.67826e-18 0.00733884
3.0296 -8.20004e-18 0.00716635
3.04761 -6.55974e-18 0.00700071
3.06563 -6.00625e-18 0.00684143
3.08366 -7.95783e-18 0.00668801
3.1017 -6.5729e-18 0.00653992
3.11974 -5.63152e-18 0.00639662
3.1378 -5.6578e-18 0.00625752
3.15586 -6.69468e-18 0.00612204
3.17393 -6.63409e-18 0.00598959
3.19201 -6.22345e-18 0.00585956
3.2101 -6.73495e-18 0.0057314
3.2282 -5.4661e-18 0.00560459
3.24631 -6.56264e-18 0.00547867
3.26443 -6.88196e-18 0.00535326
3.28255 -8.1444e-18 0.00522807
3.30069 -6.90812e-18 0.00510295
3.31883 -7.42879e-18 0.00497784
3.33698 -8.24823e-18 0.00485282
3.35515 -8.18277e-18 0.00472808
3.37332 -8.46477e-18 0.00460388
3.3915 -7.91959e-18 0.0044806
3.40969 -8.11528e-18 0.00435862
3.42789 -8.2091e-18 0.00423836
3.4461 -7.63947e-18 0.00412024
3.46433 -8.82972e-18 0.00400464
3.48256 -7.53705e-18 0.00389187
3.5008 -8.14144e-18 0.00378221
3.51905 -8.03589e-18 0.00367585
3.53731 -7.95723e-18 0.00357293
3.55558 -7.04363e-18 0.0034735
3.57386 -7.57109e-18 0.00337759
3.59215 -6.08936e-18 0.00328517
3.61046 -6.56991e-18 0.00319617
3.62877 -5.86306e-18 0.00311049
3.64709 -4.97381e-18 0.00302804
3.66543 -5.86398e-18 0.00294869
3.68377 -5.11401e-18 0.00287231
3.70213 -4.27981e-18 0.00279877
3.72049 -4.40146e-18 0.00272796
3.73887 -3.49649e-18 0.00265975
3.75726 -3.44121e-18 0.00259402
3.77566 -3.15074e-18 0.00253065
3.79407 -3.35954e-18 0.00246953
3.81249 -2.62476e-18 0.00241056
3.83093 -2.53039e-18 0.00235363
3.84937 -1.92833e-18 0.00229866
3.86783 -1.92991e-18 0.00224554
3.8863 -1.91238e-18 0.0021942
3.90478 -1.63051e-18 0.00214454
3.92327 -1.52142e-18 0.00209649
3.94177 -1.42166e-18 0.00204998
3.96029 -1.26384e-18 0.00200494
3.97882 -1.11618e-18 0.00196129
3.99736 -1.0541e-18 0.00191897
4.01591 -1.48538e-18 0.00187794
4.03447 -1.33928e-18 0.00183812
4.05305 -1.28551e-18 0.00179947
4.07164 -1.19141e-18 0.00176194
4.09024 -1.26054e-18 0.00172547
4.10886 -1.44041e-18 0.00169004
4.12749 -1.33487e-18 0.00165558
4.14613 -1.48561e-18 0.00162207
4.16478 -1.4675e-18 0.00158947
4.18345 -1.49974e-18 0.00155774
4.20213 -1.32973e-18 0.00152685
4.22082 -1.57234e-18 0.00149676
4.23953 -1.68686e-18 0.00146746
4.25825 -1.55451e-18 0.0014389
4.27698 -1.66802e-18 0.00141107
4.29573 -1.81661e-18 0.00138393
4.31449 -1.74439e-18 0.00135747
4.33327 -1.94435e-18 0.00133166
4.35206 -1.85895e-18 0.00130648
4.37086 -1.83e-18 0.00128191
4.38968 -1.96693e-18 0.00125793
4.40851 -1.9105e-18 0.00123451
4.42736 -1.79457e-18 0.00121165
4.44622 -1.97835e-18 0.00118933
4.46509 -1.84647e-18 0.00116752
4.48398 -1.82795e-18 0.00114622
4.50289 -1.98071e-18 0.00112541
4.52181 -1.99953e-18 0.00110506
4.54074 -2.07246e-18 0.00108518
4.55969 -2.16588e-18 0.00106575
4.57866 -2.294e-18 0.00104675
4.59764 -2.25713e-18 0.00102817
4.61664 -2.47075e-18 0.00101
4.63565 -2.5272e-18 0.000992225
4.65468 -2.49545e-18 0.00097484
4.67372 -2.64888e-18 0.000957832
4.69278 -2.65054e-18 0.000941189
4.71185 -2.75633e-18 0.000924904
4.73095 -2.61281e-18 0.000908965
4.75005 -2.51866e-18 0.000893364
4.76918 -2.60547e-18 0.000878091
4.78832 -2.39076e-18 0.000863139
4.80748 -2.23866e-18 0.000848499
4.82665 -2.1707e-18 0.000834163
4.84584 -2.23854e-18 0.000820123
4.86505 -2.05481e-18 0.000806372
4.88428 -2.03286e-18 0.000792902
4.90352 -1.90988e-18 0.000779706
4.92278 -1.93715e-18 0.000766778
4.94206 -1.87255e-18 0.00075411
4.96136 -1.84477e-18 0.000741697
4.98067 -1.86409e-18 0.000729531
5 -1.85232e-18 0.000717608
5.01935 -1.84887e-18 0.000705922
5.03872 -1.91552e-18 0.000694465
5.05811 -1.91075e-18 0.000683234
5.07751 -2.00362e-18 0.000672222
5.09694 -2.03079e-18 0.000661424
5.11638 -2.05435e-18 0.000650836
5.13584 -2.10128e-18 0.000640453
5.15532 -2.15483e-18 0.000630269
5.17482 -2.06718e-18 0.00062028
5.19434 -2.0574e-18 0.000610481
5.21388 -2.01194e-18 0.000600868
5.23344 -2.05355e-18 0.000591438
5.25302 -1.9812e-18 0.000582184
5.27262 -1.8813e-18 0.000573105
5.29224 -1.81596e-18 0.000564195
5.31188 -1.7385e-18 0.000555451
5.33154 -1.70101e-18 0.000546869
5.35122 -1.658e-18 0.000538446
5.37092 -1.59105e-18 0.000530178
5.39065 -1.54479e-18 0.000522061
5.41039 -1.49979e-18 0.000514092
5.43016 -1.46871e-18 0.000506269
5.44994 -1.39883e-18 0.000498587
5.46975 -1.36849e-18 0.000491044
5.48958 -1.3072e-18 0.000483636
5.50944 -1.2862e-18 0.000476362
5.52931 -1.24767e-18 0.000469217
5.54921 -1.20477e-18 0.000462199
5.56913 -1.20168e-18 0.000455306
5.58907 -1.17893e-18 0.000448534
5.60904 -1.19144e-18 0.000441882
5.62903 -1.18668e-18 0.000435347
5.64904 -1.20357e-18 0.000428925
5.66907 -1.25562e-18 0.000422616
5.68913 -1.2155e-18 0.000416416
5.70922 -1.26392e-18 0.000410323
5.72933 -1.3201e-18 0.000404335
5.74946 -1.32916e-18 0.000398451
5.76961 -1.36189e-18 0.000392667
5.7898 -1.3322e-18 0.000386981
5.81 -1.3057e-18 0.000381393
5.83023 -1.29925e-18 0.000375899
5.85049 -1.26327e-18 0.000370498
5.87077 -1.24436e-18 0.000365188
5.89108 -1.18604e-18 0.000359967
5.91142 -1.17266e-18 0.000354833
5.93178 -1.10009e-18 0.000349785
5.95216 -1.06467e-18 0.000344821
5.97258 -9.85347e-19 0.000339939
5.99302 -9.57266e-19 0.000335138
6.01349 -9.07884e-19 0.000330415
6.03398 -8.39048e-19 0.00032577
6.05451 -7.97059e-19 0.000321201
6.07506 -7.186e-19 0.000316707
6.09564 -6.36845e-19 0.000312285
6.11625 -5.91375e-19 0.000307936
6.13688 -5.33657e-19 0.000303656
6.15755 -4.88212e-19 0.000299445
6.17824 -4.40726e-19 0.000295302
6.19897 -4.0874e-19 0.000291225
6.21972 -3.41234e-19 0.000287213
6.24051 -3.06574e-19 0.000283265
6.26132 -2.67105e-19 0.000279379
6.28216 -2.60961e-19 0.000275554
6.30304 -2.27991e-19 0.00027179
6.32395 -2.20418e-19 0.000268085
6.34489 -1.96067e-19 0.000264438
6.36586 -2.16187e-19 0.000260848
6.38686 -2.04553e-19 0.000257314
6.40789 -2.21675e-19 0.000253834
6.42896 -2.11719e-19 0.000250409
6.45006 -2.31855e-19 0.000247036
6.47119 -2.53435e-19 0.000243715
6.49236 -2.6907e-19 0.000240445
6.51356 -2.94702e-19 0.000237225
6.5348 -3.2412e-19 0.000234053
6.55607 -3.35964e-19 0.00023093
6.57737 -3.80086e-19 0.000227855
6.59871 -4.08649e-19 0.000224825
6.62008 -4.24699e-19 0.000221842
6.6415 -4.46916e-19 0.000218903
6.66294 -4.64861e-19 0.000216008
6.68443 -4.88191e-19 0.000213156
6.70595 -5.15817e-19 0.000210347
6.72751 -5.32213e-19 0.000207579
6.74911 -5.63563e-19 0.000204852
6.77074 -5.80767e-19 0.000202166
6.79241 -6.2819e-19 0.000199519
6.81413 -6.47829e-19 0.000196911
6.83588 -6.82957e-19 0.00019434
6.85767 -7.10931e-19 0.000191808
6.8795 -7.39739e-19 0.000189312
6.90138 -7.61968e-19 0.000186852
6.92329 -7.75171e-19 0.000184428
6.94524 -7.82712e-19 0.000182039
6.96724 -7.71953e-19 0.000179684
6.98928 -7.66653e-19 0.000177363
7.01137 -7.59804e-19 0.000175075
7.03349 -7.32172e-19 0.00017282
7.05566 -7.19976e-19 0.000170597
7.07788 -6.93144e-19 0.000168405
7.10014 -6.77227e-19 0.000166244
7.12244 -6.53779e-19 0.000164114
7.14479 -6.48393e-19 0.000162013
7.16719 -6.39072e-19 0.000159942
7.18963 -6.40293e-19 0.0001579
7.21213 -6.34846e-19 0.000155887
7.23467 -6.43698e-19 0.000153901
7.25725 -6.4518e-19 0.000151943
7.27989 -6.65719e-19 0.000150012
7.30258 -6.68523e-19 0.000148107
7.32532 -6.77155e-19 0.000146229
7.34811 -6.77682e-19 0.000144376
7.37095 -6.86021e-19 0.000142549
7.39384 -6.86548e-19 0.000140747
7.41679 -6.82134e-19 0.000138969
7.43978 -6.64417e-19 0.000137215
7.46284 -6.54006e-19 0.000135485
7.48595 -6.36911e-19 0.000133778
7.50911 -6.18969e-19 0.000132094
7.53233 -6.02215e-19 0.000130432
7.55561 -5.79639e-19 0.000128793
7.57894 -5.49628e-19 0.000127176
7.60234 -5.34367e-19 0.00012558
7.62579 -5.12875e-19 0.000124005
7.64931 -4.91243e-19 0.000122451
7.67288 -4.63562e-19 0.000120917
7.69652 -4.3562e-19 0.000119404
7.72022 -4.06803e-19 0.00011791
7.74398 -3.76588e-19 0.000116436
7.76781 -3.44659e-19 0.000114981
7.7917 -3.20398e-19 0.000113545
7.81566 -2.92036e-19 0.000112128
7.83968 -2.71903e-19 0.000110728
7.86378 -2.51567e-19 0.000109347
7.88794 -2.45538e-19 0.000107983
7.91217 -2.38124e-19 0.000106637
7.93648 -2.40995e-19 0.000105308
7.96085 -2.4513e-19 0.000103996
7.9853 -2.46858e-19 0.0001027
8.00983 -2.38445e-19 0.000101421
8.03443 -2.4078e-19 0.000100158
8.0591 -2.40531e-19 9.89108e-05
8.08386 -2.35513e-19 9.76791e-05
8.10869 -2.34796e-19 9.64628e-05
8.13361 -2.29575e-19 9.52615e-05
8.1586 -2.27647e-19 9.40751e-05
8.18368 -2.34857e-19 9.29034e-05
8.20884 -2.35912e-19 9.1746e-05
8.23409 -2.39952e-19 9.06029e-05
8.25943 -2.41836e-19 8.94737e-05
8.28486 -2.48918e-19 8.83582e-05
8.31038 -2.4578e-19 8.72562e-05
8.33598 -2.42216e-19 8.61676e-05
8.36169 -2.28548e-19 8.50921e-05
8.38748 -2.13406e-19 8.40294e-05
8.41338 -1.91498e-19 8.29795e-05
8.43937 -1.68919e-19 8.19421e-05
8.46547 -1.43311e-19 8.09169e-05
8.49166 -1.23166e-19 7.99039e-05
8.51797 -9.54871e-20 7.89028e-05
8.54437 -8.26492e-20 7.79134e-05
8.57089 -6.87162e-20 7.69355e-05
8.59752 -6.46359e-20 7.5969e-05
8.62426 -6.2492e-20 7.50137e-05
8.65112 -6.51225e-20 7.40694e-05
8.67809 -7.13345e-20 7.31359e-05
8.70518 -8.03084e-20 7.2213e-05
8.7324 -8.67644e-20 7.13006e-05
8.75974 -9.31934e-20 7.03986e-05
8.78721 -9.68264e-20 6.95066e-05
8.81482 -9.90848e-20 6.86247e-05
8.84255 -9.56344e-20 6.77525e-05
8.87042 -9.4145e-20 6.689e-05
8.89844 -9.34502e-20 6.6037e-05
8.92659 -9.27605e-20 6.51933e-05
8.9549 -9.29776e-20 6.43588e-05
8.98335 -9.85286e-20 6.35333e-05
9.01196 -1.02065e-19 6.27166e-05
9.04073 -1.1199e-19 6.19087e-05
9.06966 -1.18438e-19 6.11093e-05
9.09875 -1.29667e-19 6.03183e-05
9.12802 -1.39607e-19 5.95356e-05
9.15746 -1.51392e-19 5.8761e-05
9.18709 -1.58475e-19 5.79943e-05
9.2169 -1.66649e-19 5.72355e-05
9.2469 -1.68123e-19 5.64843e-05
9.27709 -1.67563e-19 5.57407e-05
9.30749 -1.60721e-19 5.50044e-05
9.3381 -1.52676e-19 5.42754e-05
9.36893 -1.43393e-19 5.35534e-05
9.39998 -1.36991e-19 5.28383e-05
9.43125 -1.29907e-19 5.213e-05
9.46277 -1.31158e-19 5.14284e-05
9.49453 -1.30305e-19 5.07332e-05
9.52655 -1.34409e-19 5.00443e-05
9.55883 -1.31054e-19 4.93616e-05
9.59138 -1.31512e-19 4.86849e-05
9.62422 -1.21094e-19 4.8014e-05
9.65735 -1.11104e-19 4.73488e-05
9.69079 -9.39136e-20 4.6689e-05
9.72455 -8.20754e-20 4.60346e-05
9.75865 -6.87874e-20 4.53854e-05
9.79309 -6.28085e-20 4.47411e-05
9.8279 -5.64479e-20 4.41016e-05
9.8631 -5.58307e-20 4.34667e-05
9.89869 -5.13471e-20 4.28362e-05
9.93471 -4.62423e-20 4.22098e-05
9.97117 -3.61434e-20 4.15873e-05
10.0081 -2.60778e-20 4.09685e-05
10.0455 -1.47235e-20 4.03531e-05
10.0835 -1.2385e-20 3.97409e-05
10.122 -1.15818e-20 3.91315e-05
10.1611 -1.77975e-20 3.85246e-05
10.2008 -2.27562e-20 3.79199e-05
10.2412 -2.86074e-20 3.7317e-05
10.2824 -2.62946e-20 3.67153e-05
10.3244 -2.38873e-20 3.61145e-05
10.3672 -2.1346e-20 3.5514e-05
10.4109 -2.63181e-20 3.49131e-05
10.4557 -3.361e-20 3.43111e-05
10.5017 -4.4911e-20 3.37071e-05
10.5489 -4.69848e-20 3.31001e-05
10.5976 -4.23716e-20 3.24887e-05
10.6479 -2.48709e-20 3.18714e-05
10.7002 -6.51082e-21 3.12462e-05
10.7547 9.73814e-21 3.06103e-05
10.8119 1.56832e-20 2.99602e-05
10.8724 2.2547e-20 2.92906e-05
10.9373 2.35907e-20 2.85934e-05
11.0083 2.99565e-20 2.78553e-05
11.0884 3.13446e-20 2.70498e-05
11.1861 3.35756e-20 2.61065e-05


==> anc/HERMITE/GAMMA02/iFp_OneLoopFRG.txt <==
-11.1861 -1.86959e-23 2.61595e-05
-11.0884 -3.64304e-23 2.71055e-05
-11.0083 -3.02433e-23 2.79134e-05
-10.9373 4.08029e-23 2.86538e-05
-10.8724 1.25599e-23 2.9353e-05
-10.8119 -1.34944e-23 3.00247e-05
-10.7547 -4.63109e-23 3.06769e-05
-10.7002 -7.66999e-24 3.13148e-05
-10.6479 -3.47799e-23 3.1942e-05
-10.5976 2.32727e-23 3.25613e-05
-10.5489 4.10822e-23 3.31747e-05
-10.5017 7.28341e-23 3.37837e-05
-10.4557 4.2306e-23 3.43898e-05
-10.4109 -6.81032e-23 3.49938e-05
-10.3672 1.42923e-23 3.55967e-05
-10.3244 3.62757e-23 3.61993e-05
-10.2824 -3.07101e-23 3.68022e-05
-10.2412 -3.60625e-23 3.74059e-05
-10.2008 -1.71706e-23 3.80109e-05
-10.1611 -2.72871e-23 3.86178e-05
-10.122 -4.32405e-23 3.92268e-05
-10.0835 -9.1307e-23 3.98384e-05
-10.0455 1.30323e-22 4.04528e-05
-10.0081 -1.16833e-22 4.10704e-05
-9.97117 9.54166e-23 4.16915e-05
-9.93471 1.13052e-22 4.23162e-05
-9.89869 -2.81314e-23 4.2945e-05
-9.8631 8.15294e-24 4.35779e-05
-9.8279 6.26771e-23 4.42152e-05
-9.79309 -1.0521e-22 4.48571e-05
-9.75865 1.12397e-22 4.55038e-05
-9.72455 -1.40164e-22 4.61555e-05
-9.69079 -9.60437e-23 4.68124e-05
-9.65735 1.64004e-23 4.74747e-05
-9.62422 6.37074e-23 4.81425e-05
-9.59138 -3.81145e-23 4.8816e-05
-9.55883 8.77791e-23 4.94954e-05
-9.52655 -2.82922e-24 5.01808e-05
-9.49453 1.31386e-22 5.08725e-05
-9.46277 6.18146e-23 5.15704e-05
-9.43125 -1.41006e-22 5.22749e-05
-9.39998 -8.3601e-24 5.29861e-05
-9.36893 2.3077e-22 5.3704e-05
-9.3381 8.70026e-23 5.44289e-05
-9.30749 4.40039e-23 5.5161e-05
-9.27709 9.41484e-23 5.59002e-05
-9.2469 -1.02092e-22 5.6647e-05
-9.2169 7.1547e-23 5.74012e-05
-9.18709 1.71961e-22 5.81632e-05
-9.15746 -8.12625e-23 5.89331e-05
-9.12802 -6.22881e-23 5.97109e-05
-9.09875 -1.06474e-22 6.04969e-05
-9.06966 -9.48535e-23 6.12913e-05
-9.04073 -1.32471e-22 6.2094e-05
-9.01196 1.25868e-22 6.29055e-05
-8.98335 8.40513e-23 6.37256e-05
-8.9549 -3.49109e-24 6.45547e-05
-8.92659 6.73546e-23 6.53929e-05
-8.89844 2.08919e-22 6.62403e-05
-8.87042 -8.29322e-23 6.70972e-05
-8.84255 -9.24185e-23 6.79635e-05
-8.81482 5.31394e-23 6.88396e-05
-8.78721 9.77051e-23 6.97256e-05
-8.75974 6.74113e-23 7.06216e-05
-8.7324 4.64972e-23 7.15279e-05
-8.70518 -1.82673e-22 7.24445e-05
-8.67809 4.93053e-23 7.33716e-05
-8.65112 -2.50474e-22 7.43095e-05
-8.62426 -2.04661e-22 7.52583e-05
-8.59752 1.82511e-22 7.62182e-05
-8.57089 -3.15134e-22 7.71893e-05
-8.54437 -1.423e-22 7.81719e-05
-8.51797 -2.06804e-22 7.91661e-05
-8.49166 4.15696e-22 8.01721e-05
-8.46547 4.62232e-22 8.11901e-05
-8.43937 1.89223e-22 8.22203e-05
-8.41338 4.63976e-23 8.32629e-05
-8.38748 2.66282e-22 8.4318e-05
-8.36169 -2.69148e-22 8.5386e-05
-8.33598 -2.45723e-22 8.6467e-05
-8.31038 -3.03353e-22 8.75611e-05
-8.28486 -1.93469e-22 8.86687e-05
-8.25943 -2.28426e-22 8.97899e-05
-8.23409 9.19873e-23 9.09249e-05
-8.20884 -2.73783e-22 9.2074e-05
-8.18368 -1.21e-22 9.32373e-05
-8.1586 -4.27149e-22 9.44152e-05
-8.13361 -1.19158e-22 9.56079e-05
-8.10869 4.20927e-22 9.68155e-05
-8.08386 -8.89985e-23 9.80383e-05
-8.0591 5.31036e-23 9.92766e-05
-8.03443 3.84398e-22 0.000100531
-8.00983 -1.12083e-22 0.000101801
-7.9853 -5.88592e-23 0.000103087
-7.96085 -1.09612e-22 0.000104389
-7.93648 3.08271e-23 0.000105709
-7.91217 -5.63789e-23 0.000107045
-7.88794 -1.72984e-22 0.000108399
-7.86378 1.83637e-22 0.00010977
-7.83968 1.5907e-22 0.000111159
-7.81566 2.77829e-22 0.000112566
-7.7917 1.07102e-23 0.000113992
-7.76781 3.58514e-22 0.000115436
-7.74398 1.61876e-22 0.000116899
-7.72022 -2.41111e-23 0.000118382
-7.69652 -4.83014e-23 0.000119884
-7.67288 1.70697e-23 0.000121407
-7.64931 2.46085e-22 0.000122949
-7.62579 -4.37126e-22 0.000124512
-7.60234 1.68839e-23 0.000126096
-7.57894 2.3912e-22 0.000127702
-7.55561 -2.40462e-22 0.000129329
-7.53233 -1.21897e-22 0.000130978
-7.50911 -3.26694e-22 0.000132649
-7.48595 2.09082e-22 0.000134344
-7.46284 9.22102e-23 0.000136061
-7.43978 2.73077e-22 0.000137802
-7.41679 -1.6789e-22 0.000139566
-7.39384 2.13915e-22 0.000141355
-7.37095 1.29704e-22 0.000143169
-7.34811 -4.55639e-22 0.000145008
-7.32532 -3.83759e-22 0.000146872
-7.30258 1.29679e-22 0.000148762
-7.27989 -2.28167e-22 0.000150679
-7.25725 1.39305e-22 0.000152622
-7.23467 -6.28803e-22 0.000154593
-7.21213 4.05779e-23 0.000156591
-7.18963 -6.78118e-23 0.000158618
-7.16719 -3.88859e-22 0.000160673
-7.14479 -2.29007e-22 0.000162758
-7.12244 2.27292e-22 0.000164872
-7.10014 -9.39308e-23 0.000167016
-7.07788 -1.06097e-22 0.000169191
-7.05566 4.62375e-22 0.000171398
-7.03349 3.21159e-22 0.000173636
-7.01137 1.45407e-22 0.000175906
-6.98928 -1.70558e-22 0.00017821
-6.96724 7.85802e-22 0.000180546
-6.94524 4.53038e-22 0.000182917
-6.92329 6.29623e-22 0.000185323
-6.90138 -4.21484e-22 0.000187764
-6.8795 -7.67384e-22 0.00019024
-6.85767 -2.86922e-22 0.000192753
-6.83588 1.1563e-21 0.000195304
-6.81413 -3.32454e-22 0.000197892
-6.79241 1.85328e-23 0.000200518
-6.77074 -6.50828e-22 0.000203184
-6.74911 7.55379e-23 0.00020589
-6.72751 1.01457e-21 0.000208636
-6.70595 4.1733e-22 0.000211423
-6.68443 2.03776e-22 0.000214253
-6.66294 -2.93265e-22 0.000217125
-6.6415 3.59057e-22 0.000220041
-6.62008 6.94766e-22 0.000223002
-6.59871 3.58034e-22 0.000226007
-6.57737 4.37067e-22 0.000229059
-6.55607 -1.51695e-22 0.000232157
-6.5348 -1.16078e-22 0.000235303
-6.51356 3.23373e-22 0.000238498
-6.49236 -1.26972e-21 0.000241742
-6.47119 6.54858e-22 0.000245037
-6.45006 4.70421e-22 0.000248383
-6.42896 1.1664e-21 0.000251782
-6.40789 -6.7945e-22 0.000255233
-6.38686 -2.14946e-22 0.000258739
-6.36586 -1.39024e-21 0.0002623
-6.34489 -2.46813e-22 0.000265918
-6.32395 2.27277e-22 0.000269593
-6.30304 -1.11837e-21 0.000273327
-6.28216 7.69463e-22 0.00027712
-6.26132 1.01118e-21 0.000280974
-6.24051 -7.99013e-22 0.00028489
-6.21972 -2.83151e-23 0.000288869
-6.19897 -6.06163e-22 0.000292912
-6.17824 1.09268e-21 0.000297021
-6.15755 2.46601e-22 0.000301197
-6.13688 7.2112e-23 0.000305441
-6.11625 2.39725e-22 0.000309755
-6.09564 -9.37626e-22 0.00031414
-6.07506 2.21442e-22 0.000318596
-6.05451 1.7606e-21 0.000323127
-6.03398 -4.57768e-22 0.000327732
-6.01349 6.05605e-22 0.000332414
-5.99302 -9.62554e-22 0.000337175
-5.97258 -9.27067e-22 0.000342015
-5.95216 8.67552e-22 0.000346936
-5.93178 -1.82932e-23 0.000351941
-5.91142 -4.20533e-22 0.00035703
-5.89108 -6.14646e-22 0.000362205
-5.87077 -1.00326e-21 0.000367469
-5.85049 1.75959e-21 0.000372822
-5.83023 -7.06987e-22 0.000378267
-5.81 -9.25242e-22 0.000383806
-5.7898 -1.38814e-21 0.00038944
-5.76961 9.38174e-23 0.000395172
-5.74946 -5.11251e-22 0.000401004
-5.72933 -1.52458e-22 0.000406937
-5.70922 -4.83739e-22 0.000412974
-5.68913 -4.86801e-22 0.000419117
-5.66907 6.7287e-22 0.000425367
-5.64904 -8.39837e-22 0.000431729
-5.62903 -3.15667e-21 0.000438203
-5.60904 -2.18674e-21 0.000444793
-5.58907 6.98931e-22 0.0004515
-5.56913 2.00035e-21 0.000458327
-5.54921 1.10255e-21 0.000465277
-5.52931 -3.18962e-21 0.000472352
-5.50944 1.47241e-22 0.000479556
-5.48958 1.44036e-21 0.00048689
-5.46975 3.19218e-21 0.000494358
-5.44994 1.19531e-21 0.000501963
-5.43016 -2.19556e-21 0.000509708
-5.41039 -1.3744e-21 0.000517595
-5.39065 -3.44144e-21 0.000525628
-5.37092 2.36907e-21 0.000533811
-5.35122 3.48608e-21 0.000542146
-5.33154 -1.35937e-21 0.000550636
-5.31188 -1.8967e-21 0.000559287
-5.29224 -3.50313e-21 0.0005681
-5.27262 -1.98542e-21 0.00057708
-5.25302 2.19729e-21 0.000586231
-5.23344 -4.61739e-22 0.000595556
-5.21388 1.26201e-22 0.000605059
-5.19434 3.24475e-21 0.000614745
-5.17482 4.04717e-22 0.000624618
-5.15532 -6.7198e-22 0.000634682
-5.13584 2.2886e-21 0.000644941
-5.11638 -1.79623e-22 0.000655401
-5.09694 -5.16527e-23 0.000666065
-5.07751 -1.17748e-21 0.000676939
-5.05811 -5.30454e-21 0.000688027
-5.03872 -1.20238e-21 0.000699335
-5.01935 -3.05303e-21 0.000710868
-5 -1.47847e-21 0.000722632
-4.98067 -3.39638e-21 0.000734631
-4.96136 4.86831e-21 0.000746872
-4.94206 -6.0601e-22 0.00075936
-4.92278 -1.16707e-21 0.000772102
-4.90352 1.16049e-21 0.000785104
-4.88428 8.96301e-22 0.000798371
-4.86505 -2.35564e-21 0.000811911
-4.84584 1.30034e-21 0.000825731
-4.82665 6.45327e-22 0.000839837
-4.80748 1.30314e-21 0.000854237
-4.78832 2.04464e-21 0.000868937
-4.76918 -3.79768e-22 0.000883946
-4.75005 1.37249e-21 0.000899271
-4.73095 -3.51231e-21 0.000914921
-4.71185 -1.22497e-21 0.000930903
-4.69278 2.73143e-21 0.000947226
-4.67372 -1.372e-21 0.0009639
-4.65468 6.73528e-21 0.000980932
-4.63565 4.0821e-21 0.000998333
-4.61664 1.94963e-21 0.00101611
-4.59764 1.33495e-21 0.00103428
-4.57866 -2.59798e-21 0.00105285
-4.55969 5.24345e-22 0.00107182
-4.54074 -6.19263e-21 0.00109121
-4.52181 5.23214e-21 0.00111104
-4.50289 -3.06498e-21 0.00113131
-4.48398 4.57763e-21 0.00115203
-4.46509 -2.60856e-21 0.00117322
-4.44622 4.51259e-21 0.00119489
-4.42736 1.81278e-21 0.00121705
-4.40851 -5.54273e-21 0.00123972
-4.38968 1.92309e-21 0.0012629
-4.37086 -7.37376e-22 0.00128663
-4.35206 -5.06827e-21 0.0013109
-4.33327 1.07184e-21 0.00133574
-4.31449 -4.30386e-22 0.00136116
-4.29573 8.06817e-22 0.00138718
-4.27698 -3.55384e-21 0.00141381
-4.25825 -4.54127e-21 0.00144108
-4.23953 -2.14986e-21 0.00146899
-4.22082 5.0691e-21 0.00149758
-4.20213 -2.23804e-20 0.00152685
-4.18345 -5.87818e-21 0.00155684
-4.16478 -1.91519e-21 0.00158755
-4.14613 -7.62028e-21 0.00161902
-4.12749 -1.32698e-20 0.00165126
-4.10886 1.0313e-20 0.0016843
-4.09024 7.46044e-21 0.00171816
-4.07164 -8.37306e-21 0.00175287
-4.05305 -8.46292e-21 0.00178845
-4.03447 7.62599e-21 0.00182493
-4.01591 5.00635e-21 0.00186233
-3.99736 5.65974e-21 0.00190069
-3.97882 5.15651e-21 0.00194004
-3.96029 6.90744e-21 0.0019804
-3.94177 -3.55341e-21 0.00202181
-3.92327 4.6169e-21 0.0020643
-3.90478 -1.63285e-22 0.00210791
-3.8863 1.43431e-20 0.00215266
-3.86783 -1.10948e-20 0.00219861
-3.84937 1.3251e-21 0.00224578
-3.83093 3.14488e-21 0.00229422
-3.81249 -4.73547e-21 0.00234397
-3.79407 5.82531e-21 0.00239507
-3.77566 3.44251e-21 0.00244756
-3.75726 1.47448e-21 0.0025015
-3.73887 -9.70178e-21 0.00255693
-3.72049 1.90304e-20 0.00261391
-3.70213 1.35857e-20 0.00267247
-3.68377 -1.96628e-20 0.00273269
-3.66543 -7.79763e-21 0.00279462
-3.64709 1.93878e-20 0.0028583
-3.62877 -2.97623e-20 0.00292382
-3.61046 -2.84807e-22 0.00299123
-3.59215 1.71006e-20 0.00306059
-3.57386 -1.31175e-20 0.00313199
-3.55558 1.19075e-20 0.00320548
-3.53731 9.05173e-21 0.00328115
-3.51905 -2.3707e-20 0.00335908
-3.5008 -5.60234e-21 0.00343935
-3.48256 -4.93658e-21 0.00352204
-3.46433 6.97517e-21 0.00360724
-3.4461 -9.09643e-21 0.00369506
-3.42789 5.06361e-21 0.00378558
-3.40969 9.92707e-21 0.00387891
-3.3915 3.53108e-20 0.00397515
-3.37332 -3.14594e-20 0.00407443
-3.35515 -1.8255e-20 0.00417685
-3.33698 -1.73068e-20 0.00428254
-3.31883 1.98062e-20 0.00439163
-3.30069 -4.46894e-20 0.00450425
-3.28255 3.62522e-20 0.00462054
-3.26443 3.05955e-20 0.00474065
-3.24631 7.00693e-21 0.00486474
-3.2282 1.70969e-20 0.00499297
-3.2101 -2.01098e-21 0.0051255
-3.19201 1.07462e-20 0.00526253
-3.17393 -5.62063e-21 0.00540422
-3.15586 1.71661e-20 0.00555079
-3.1378 3.35633e-20 0.00570244
-3.11974 -2.02185e-20 0.00585939
-3.1017 -2.55624e-20 0.00602186
-3.08366 -6.02914e-21 0.0061901
-3.06563 6.79215e-22 0.00636435
-3.04761 -5.95292e-20 0.0065449
-3.0296 -9.34103e-21 0.00673201
-3.01159 -1.14962e-19 0.00692599
-2.9936 -3.08904e-20 0.00712714
-2.97561 -1.9368e-20 0.00733581
-2.95763 4.81724e-21 0.00755232
-2.93966 2.28522e-20 0.00777706
-2.9217 3.64924e-20 0.0080104
-2.90374 1.43386e-20 0.00825277
-2.88579 1.04976e-20 0.00850459
-2.86785 -4.46128e-20 0.00876632
-2.84992 6.74549e-20 0.00903845
-2.83199 -1.46159e-19 0.00932149
-2.81408 -5.04643e-20 0.00961599
-2.79617 -3.40556e-20 0.00992253
-2.77826 -1.79287e-19 0.0102417
-2.76037 -2.19666e-20 0.0105742
-2.74248 1.69555e-20 0.0109207
-2.7246 -7.23162e-20 0.0112819
-2.70673 1.29288e-19 0.0116586
-2.68886 -7.90432e-20 0.0120517
-2.671 1.85544e-22 0.012462
-2.65315 4.77016e-20 0.0128905
-2.63531 -5.45909e-20 0.0133381
-2.61747 -2.73027e-20 0.0138061
-2.59964 -3.15641e-20 0.0142954
-2.58182 -4.11228e-20 0.0148074
-2.564 1.99031e-19 0.0153434
-2.54619 2.03047e-19 0.0159047
-2.52838 -1.06339e-19 0.0164929
-2.51059 -5.60711e-20 0.0171096
-2.49279 5.60274e-20 0.0177565
-2.47501 2.5005e-20 0.0184356
-2.45723 2.30884e-19 0.0191488
-2.43946 2.47618e-20 0.0198982
-2.42169 8.72175e-20 0.0206862
-2.40394 2.96982e-19 0.0215154
-2.38618 1.6588e-19 0.0223884
-2.36844 4.33978e-19 0.0233081
-2.3507 1.62077e-19 0.0242778
-2.33296 -1.82608e-19 0.0253009
-2.31523 -6.71585e-20 0.026381
-2.29751 1.19348e-19 0.0275222
-2.27979 7.49893e-20 0.028729
-2.26208 2.30066e-19 0.030006
-2.24438 3.55101e-19 0.0313585
-2.22668 5.03544e-19 0.0327922
-2.20898 -3.21404e-19 0.0343133
-2.19129 -1.05988e-19 0.0359285
-2.17361 3.00192e-20 0.0376454
-2.15593 -2.59001e-19 0.039472
-2.13826 2.30984e-20 0.0414173
-2.1206 -6.42515e-19 0.0434912
-2.10294 -7.76462e-19 0.0457045
-2.08528 -3.68841e-19 0.0480694
-2.06763 -7.5718e-19 0.050599
-2.04998 2.24467e-19 0.0533082
-2.03234 -1.29113e-18 0.0562132
-2.01471 -2.30265e-19 0.0593323
-1.99708 -1.00463e-18 0.0626858
-1.97945 -1.23517e-18 0.0662964
-1.96183 2.31583e-19 0.0701896
-1.94422 1.49648e-18 0.0743938
-1.92661 -7.80771e-19 0.0789412
-1.909 5.29392e-19 0.083868
-1.8914 -3.28412e-18 0.0892153
-1.87381 2.3561e-18 0.0950295
-1.85622 2.55614e-18 0.101364
-1.83863 2.60542e-20 0.108278
-1.82105 6.0422e-19 0.115842
-1.80347 -1.33973e-18 0.124135
-1.7859 1.02566e-18 0.133248
-1.76833 1.95265e-19 0.143287
-1.75076 -2.59707e-18 0.154376
-1.7332 5.35163e-18 0.166657
-1.71565 -5.38502e-19 0.180299
-1.69809 4.96327e-18 0.1955
-1.68055 -9.09823e-19 0.212492
-1.663 -7.22345e-18 0.231553
-1.64546 4.8854e-18 0.253014
-1.62793 -1.28853e-18 0.277271
-1.6104 1.40495e-17 0.304805
-1.59287 -3.92217e-18 0.336198
-1.57535 -5.33818e-19 0.372161
-1.55783 -2.23448e-17 0.41357
-1.54031 2.21022e-17 0.461508
-1.5228 2.30322e-17 0.517327
-1.50529 -1.58618e-17 0.582726
-1.48779 1.21537e-17 0.659851
-1.47029 -2.75384e-17 0.751438
-1.45279 -2.35697e-17 0.860991
-1.4353 -4.59687e-17 0.993024
-1.41781 -3.06062e-17 1.15337
-1.40032 1.98873e-17 1.34954
-1.38284 -3.80845e-17 1.59119
-1.36536 1.42953e-18 1.89045
-1.34788 9.73139e-17 2.26198
-1.33041 6.70959e-17 2.72208
-1.31293 3.95297e-17 3.28555
-1.29547 4.39389e-17 3.95799
-1.278 -1.26839e-16 4.72111
-1.26054 -1.57474e-16 5.51178
-1.24308 8.51543e-17 6.20782
-1.22563 6.87389e-18 6.64971
-1.20818 2.17175e-17 6.71515
-1.19073 2.23042e-16 6.39804
-1.17328 3.89192e-16 5.80927
-1.15584 -4.36328e-16 5.10051
-1.1384 -6.71605e-17 4.39206
-1.12096 1.37851e-16 3.75032
-1.10353 2.87157e-17 3.1992
-1.08609 -1.86095e-16 2.73876
-1.06866 1.86315e-16 2.35879
-1.05124 1.70744e-17 2.04631
-1.03381 -3.48568e-17 1.7889
-1.01639 -3.2766e-17 1.57586
-0.998969 4.28551e-17 1.39848
-0.981551 -6.94473e-18 1.24976
-0.964136 1.46005e-17 1.12419
-0.946723 -4.8134e-17 1.01742
-0.929312 -1.19062e-17 0.926009
-0.911904 -5.04389e-18 0.847243
-0.894497 -6.97106e-18 0.778953
-0.877093 -3.28573e-17 0.719402
-0.859691 5.9657e-18 0.667189
-0.842291 1.10911e-19 0.621177
-0.824893 -9.33826e-18 0.580438
-0.807497 -5.62932e-18 0.544209
-0.790103 9.92048e-18 0.511857
-0.77271 -8.79276e-18 0.482858
-0.75532 2.61255e-19 0.45677
-0.737931 7.81877e-19 0.433224
-0.720544 1.03118e-17 0.411907
-0.703159 7.39e-18 0.392552
-0.685776 -2.019e-18 0.374932
-0.668394 9.476e-19 0.358852
-0.651013 3.46159e-18 0.344143
-0.633635 -3.34388e-18 0.330661
-0.616257 5.07968e-18 0.318278
-0.598881 -3.52289e-18 0.306886
-0.581507 -1.76637e-18 0.296387
-0.564134 3.20444e-18 0.286698
-0.546762 4.88873e-18 0.277743
-0.529392 -6.09083e-19 0.269458
-0.512023 3.73493e-19 0.261784
-0.494655 -8.57495e-19 0.254671
-0.477288 -3.49246e-18 0.248071
-0.459922 3.57166e-19 0.241944
-0.442558 2.09625e-18 0.236255
-0.425194 -1.1651e-18 0.230969
-0.407832 1.37971e-18 0.226059
-0.39047 -1.16349e-18 0.221497
-0.373109 6.41304e-19 0.217261
-0.355749 3.006e-19 0.213328
-0.338391 -6.13522e-19 0.209681
-0.321032 1.10396e-18 0.206301
-0.303675 -4.14881e-19 0.203173
-0.286318 1.60701e-19 0.200283
-0.268962 -3.7734e-19 0.197619
-0.251607 1.1891e-18 0.195169
-0.234252 3.11304e-19 0.192923
-0.216898 2.52877e-19 0.190872
-0.199544 -1.87807e-19 0.189007
-0.182191 -9.99183e-20 0.187321
-0.164838 -1.89056e-19 0.185808
-0.147486 2.33515e-19 0.184461
-0.130134 4.29039e-20 0.183277
-0.112782 -1.98265e-19 0.18225
-0.0954304 4.25263e-19 0.181376
-0.0780791 3.74823e-20 0.180653
-0.060728 -1.00446e-19 0.180077
-0.043377 -3.88444e-20 0.179647
-0.0260262 -7.59236e-20 0.179362
-0.00867539 -6.77957e-21 0.179219
0.00867539 -1.28228e-21 0.179219
0.0260262 6.32872e-20 0.179362
0.043377 -3.48561e-20 0.179647
0.060728 2.83045e-19 0.180077
0.0780791 -1.83706e-19 0.180653
0.0954304 -2.09827e-19 0.181376
0.112782 -3.12054e-19 0.18225
0.130134 -2.1219e-19 0.183277
0.147486 7.4281e-19 0.184461
0.164838 1.43451e-19 0.185808
0.182191 8.18772e-19 0.187321
0.199544 -1.82983e-19 0.189007
0.216898 -2.54676e-19 0.190872
0.234252 -1.99619e-19 0.192923
0.251607 -1.14285e-19 0.195169
0.268962 3.25565e-19 0.197619
0.286318 3.52862e-19 0.200283
0.303675 7.23074e-19 0.203173
0.321032 1.20872e-18 0.206301
0.338391 6.33348e-19 0.209681
0.355749 8.1296e-19 0.213328
0.373109 -1.63601e-18 0.217261
0.39047 -3.92426e-19 0.221497
0.407832 -1.68247e-19 0.226059
0.425194 8.62881e-19 0.230969
0.442558 -5.21976e-20 0.236255
0.459922 1.27487e-18 0.241944
0.477288 2.12749e-18 0.248071
0.494655 -1.92153e-18 0.254671
0.512023 -5.75566e-19 0.261784
0.529392 2.89112e-18 0.269458
0.546762 8.2792e-18 0.277743
0.564134 -5.21829e-18 0.286698
0.581507 2.45174e-18 0.296387
0.598881 1.22752e-18 0.306886
0.616257 -4.62751e-18 0.318278
0.633635 7.05825e-19 0.330661
0.651013 -3.41864e-18 0.344143
0.668394 -1.99975e-18 0.358852
0.685776 -2.40436e-18 0.374932
0.703159 -6.12835e-19 0.392552
0.720544 1.02799e-17 0.411907
0.737931 2.77535e-18 0.433224
0.75532 -1.2624e-17 0.45677
0.77271 3.77455e-18 0.482858
0.790103 -5.6589e-18 0.511857
0.807497 1.33904e-18 0.544209
0.824893 4.60027e-18 0.580438
0.842291 1.08649e-17 0.621177
0.859691 1.47781e-17 0.667189
0.877093 5.0127e-18 0.719402
0.894497 1.47244e-17 0.778953
0.911904 5.69014e-18 0.847243
0.929312 1.31806e-17 0.926009
0.946723 4.18268e-17 1.01742
0.964136 -2.45604e-18 1.12419
0.981551 -5.97555e-17 1.24976
0.998969 -5.54968e-17 1.39848
1.01639 -2.24778e-17 1.57586
1.03381 3.2683e-17 1.7889
1.05124 2.98991e-17 2.04631
1.06866 -3.98399e-17 2.35879
1.08609 -2.63765e-17 2.73876
1.10353 1.49658e-16 3.1992
1.12096 -1.293e-16 3.75032
1.1384 -1.64261e-16 4.39206
1.15584 -3.6764e-16 5.10051
1.17328 -1.32853e-16 5.80927
1.19073 -1.76324e-16 6.39804
1.20818 -9.40751e-17 6.71515
1.22563 -1.50819e-17 6.64971
1.24308 8.4148e-17 6.20782
1.26054 -3.18023e-17 5.51178
1.278 -3.1862e-16 4.72111
1.29547 4.23242e-17 3.95799
1.31293 8.53468e-17 3.28555
1.33041 1.62852e-16 2.72208
1.34788 -2.43662e-16 2.26198
1.36536 9.881e-17 1.89045
1.38284 -2.19632e-17 1.59119
1.40032 -7.0082e-17 1.34954
1.41781 -4.97396e-18 1.15337
1.4353 -9.22985e-18 0.993024
1.45279 3.1656e-17 0.860991
1.47029 2.25921e-17 0.751438
1.48779 2.22352e-17 0.659851
1.50529 1.1451e-17 0.582726
1.5228 -4.47435e-18 0.517327
1.54031 1.27756e-18 0.461508
1.55783 2.13009e-18 0.41357
1.57535 -5.73053e-19 0.372161
1.59287 6.17824e-18 0.336198
1.6104 7.00515e-18 0.304805
1.62793 -3.49052e-18 0.277271
1.64546 -4.30459e-18 0.253014
1.663 4.29456e-19 0.231553
1.68055 -2.01652e-18 0.212492
1.69809 2.12776e-18 0.1955
1.71565 1.23957e-18 0.180299
1.7332 4.8658e-18 0.166657
1.75076 -3.89219e-18 0.154376
1.76833 -2.15961e-18 0.143287
1.7859 1.64122e-18 0.133248
1.80347 1.10798e-18 0.124135
1.82105 -1.42571e-18 0.115842
1.83863 -9.25952e-19 0.108278
1.85622 7.11269e-19 0.101364
1.87381 -3.00029e-19 0.0950295
1.8914 -5.22863e-19 0.0892153
1.909 8.99336e-19 0.083868
1.92661 -1.49557e-18 0.0789412
1.94422 -9.838e-19 0.0743938
1.96183 -9.28372e-19 0.0701896
1.97945 -5.98398e-19 0.0662964
1.99708 -3.33758e-19 0.0626858
2.01471 2.75099e-19 0.0593323
2.03234 -3.05269e-19 0.0562132
2.04998 8.6804e-19 0.0533082
2.06763 5.21211e-20 0.050599
2.08528 -2.0391e-19 0.0480694
2.10294 1.99746e-19 0.0457045
2.1206 6.71715e-19 0.0434912
2.13826 9.50871e-20 0.0414173
2.15593 3.826e-19 0.039472
2.17361 8.07613e-20 0.0376454
2.19129 -3.73571e-19 0.0359285
2.20898 -3.20121e-19 0.0343133
2.22668 7.67885e-19 0.0327922
2.24438 -1.61679e-19 0.0313585
2.26208 3.2241e-19 0.030006
2.27979 -4.12645e-19 0.028729
2.29751 4.1702e-20 0.0275222
2.31523 -1.23179e-19 0.026381
2.33296 5.84741e-20 0.0253009
2.3507 2.77397e-19 0.0242778
2.36844 -1.42324e-19 0.0233081
2.38618 1.20074e-19 0.0223884
2.40394 3.08952e-19 0.0215154
2.42169 -3.0312e-19 0.0206862
2.43946 1.93611e-19 0.0198982
2.45723 -1.96064e-19 0.0191488
2.47501 -3.48513e-19 0.0184356
2.49279 -4.84512e-20 0.0177565
2.51059 1.84431e-19 0.0171096
2.52838 -2.22208e-20 0.0164929
2.54619 4.72729e-20 0.0159047
2.564 6.56302e-20 0.0153434
2.58182 -6.48627e-20 0.0148074
2.59964 4.23266e-20 0.0142954
2.61747 1.20573e-20 0.0138061
2.63531 1.64983e-20 0.0133381
2.65315 -5.78933e-20 0.0128905
2.671 1.23437e-21 0.012462
2.68886 9.5305e-20 0.0120517
2.70673 5.13214e-20 0.0116586
2.7246 3.25815e-20 0.0112819
2.74248 7.61467e-20 0.0109207
2.76037 -3.09476e-20 0.0105742
2.77826 5.35259e-20 0.0102417
2.79617 2.19471e-20 0.00992253
2.81408 6.76877e-20 0.00961599
2.83199 2.49772e-20 0.00932149
2.84992 -2.79587e-20 0.00903845
2.86785 2.67348e-20 0.00876632
2.88579 9.62819e-21 0.00850459
2.90374 1.00288e-19 0.00825277
2.9217 4.88446e-20 0.0080104
2.93966 1.09261e-19 0.00777706
2.95763 3.36297e-20 0.00755232
2.97561 -3.15883e-20 0.00733581
2.9936 -3.95147e-20 0.00712714
3.01159 2.5262e-21 0.00692599
3.0296 -6.73299e-20 0.00673201
3.04761 4.96417e-20 0.0065449
3.06563 -3.04419e-21 0.00636435
3.08366 4.94192e-21 0.0061901
3.1017 -1.84398e-20 0.00602186
3.11974 -4.08167e-20 0.00585939
3.1378 -4.27017e-20 0.00570244
3.15586 1.2345e-20 0.00555079
3.17393 8.01648e-21 0.00540422
3.19201 5.74897e-21 0.00526253
3.2101 2.46999e-20 0.0051255
3.2282 3.92219e-20 0.00499297
3.24631 2.30363e-20 0.00486474
3.26443 5.20738e-20 0.00474065
3.28255 -1.64512e-20 0.00462054
3.30069 2.52609e-20 0.00450425
3.31883 -4.48163e-20 0.00439163
3.33698 -6.9127e-22 0.00428254
3.35515 3.2659e-20 0.00417685
3.37332 -3.34674e-20 0.00407443
3.3915 7.14139e-22 0.00397515
3.40969 -9.16803e-21 0.00387891
3.42789 -6.05973e-20 0.00378558
3.4461 -1.4939e-20 0.00369506
3.46433 -2.44296e-20 0.00360724
3.48256 1.21574e-20 0.00352204
3.5008 2.58969e-20 0.00343935
3.51905 -5.7044e-21 0.00335908
3.53731 -4.39066e-22 0.00328115
3.55558 8.65119e-21 0.00320548
3.57386 -1.38898e-20 0.00313199
3.59215 2.9556e-20 0.00306059
3.61046 -2.8645e-20 0.00299123
3.62877 9.36858e-21 0.00292382
3.64709 -2.92035e-20 0.0028583
3.66543 3.81219e-20 0.00279462
3.68377 -3.03588e-21 0.00273269
3.70213 -1.12247e-21 0.00267247
3.72049 -2.01192e-20 0.00261391
3.73887 9.38036e-21 0.00255693
3.75726 1.50352e-20 0.0025015
3.77566 -2.21106e-21 0.00244756
3.79407 8.79831e-21 0.00239507
3.81249 -6.00305e-21 0.00234397
3.83093 -8.15592e-21 0.00229422
3.84937 4.48804e-21 0.00224578
3.86783 -3.71243e-21 0.00219861
3.8863 -1.27598e-21 0.00215266
3.90478 1.7099e-20 0.00210791
3.92327 3.11273e-22 0.0020643
3.94177 -7.04203e-21 0.00202181
3.96029 -1.9226e-22 0.0019804
3.97882 -6.60809e-21 0.00194004
3.99736 -4.81361e-21 0.00190069
4.01591 1.03494e-21 0.00186233
4.03447 -1.34072e-20 0.00182493
4.05305 -2.81988e-21 0.00178845
4.07164 2.24689e-21 0.00175287
4.09024 -1.79127e-21 0.00171816
4.10886 5.47381e-22 0.0016843
4.12749 -1.8538e-21 0.00165126
4.14613 4.89913e-21 0.00161902
4.16478 4.99854e-21 0.00158755
4.18345 -4.38484e-21 0.00155684
4.20213 3.34194e-22 0.00152685
4.22082 4.34602e-21 0.00149758
4.23953 -6.56549e-22 0.00146899
4.25825 -9.79095e-21 0.00144108
4.27698 -8.88231e-21 0.00141381
4.29573 -5.28341e-21 0.00138718
4.31449 -3.5133e-21 0.00136116
4.33327 4.42962e-22 0.00133574
4.35206 -1.63693e-20 0.0013109
4.37086 3.15931e-21 0.00128663
4.38968 4.85272e-21 0.0012629
4.40851 -9.09139e-23 0.00123972
4.42736 -2.13447e-21 0.00121705
4.44622 -6.62779e-21 0.00119489
4.46509 5.32012e-21 0.00117322
4.48398 5.48947e-21 0.00115203
4.50289 -3.19253e-21 0.00113131
4.52181 3.24563e-21 0.00111104
4.54074 9.78596e-22 0.00109121
4.55969 -1.44391e-21 0.00107182
4.57866 4.25802e-21 0.00105285
4.59764 -1.32838e-21 0.00103428
4.61664 -4.65657e-21 0.00101611
4.63565 -2.24336e-21 0.000998333
4.65468 2.64794e-21 0.000980932
4.67372 1.02268e-21 0.0009639
4.69278 -8.18e-22 0.000947226
4.71185 2.16702e-21 0.000930903
4.73095 5.5241e-21 0.000914921
4.75005 1.66241e-21 0.000899271
4.76918 9.20094e-22 0.000883946
4.78832 -3.91753e-22 0.000868937
4.80748 -1.46345e-21 0.000854237
4.82665 -3.86037e-21 0.000839837
4.84584 3.65631e-22 0.000825731
4.86505 5.38624e-21 0.000811911
4.88428 -2.63369e-21 0.000798371
4.90352 2.60846e-22 0.000785104
4.92278 1.07289e-21 0.000772102
4.94206 -4.23614e-23 0.00075936
4.96136 3.63613e-21 0.000746872
4.98067 -2.34761e-21 0.000734631
5 7.08561e-22 0.000722632
5.01935 -3.43643e-21 0.000710868
5.03872 4.04033e-21 0.000699335
5.05811 -1.81758e-21 0.000688027
5.07751 -2.55961e-21 0.000676939
5.09694 -7.05772e-22 0.000666065
5.11638 4.03696e-22 0.000655401
5.13584 -5.26367e-22 0.000644941
5.15532 2.46828e-21 0.000634682
5.17482 -2.64829e-21 0.000624618
5.19434 -1.09014e-21 0.000614745
5.21388 -1.92577e-22 0.000605059
5.23344 2.05701e-21 0.000595556
5.25302 1.4043e-21 0.000586231
5.27262 3.01659e-21 0.00057708
5.29224 9.22439e-22 0.0005681
5.31188 1.15332e-22 0.000559287
5.33154 -2.2462e-21 0.000550636
5.35122 -1.54267e-21 0.000542146
5.37092 6.56254e-22 0.000533811
5.39065 2.20955e-21 0.000525628
5.41039 -7.94416e-22 0.000517595
5.43016 -2.21765e-21 0.000509708
5.44994 2.15393e-21 0.000501963
5.46975 1.54981e-21 0.000494358
5.48958 2.30501e-21 0.00048689
5.50944 1.81893e-21 0.000479556
5.52931 1.64356e-21 0.000472352
5.54921 3.68946e-23 0.000465277
5.56913 -2.05803e-22 0.000458327
5.58907 1.95767e-21 0.0004515
5.60904 2.14639e-22 0.000444793
5.62903 -1.79961e-21 0.000438203
5.64904 -1.78097e-22 0.000431729
5.66907 1.26122e-21 0.000425367
5.68913 5.83815e-22 0.000419117
5.70922 1.25235e-21 0.000412974
5.72933 2.19088e-21 0.000406937
5.74946 1.45124e-21 0.000401004
5.76961 5.63254e-22 0.000395172
5.7898 -4.33857e-23 0.00038944
5.81 8.63999e-22 0.000383806
5.83023 -5.4149e-22 0.000378267
5.85049 -1.36698e-22 0.000372822
5.87077 -6.6857e-22 0.000367469
5.89108 -5.90697e-22 0.000362205
5.91142 -1.39576e-21 0.00035703
5.93178 4.53781e-22 0.000351941
5.95216 1.85141e-22 0.000346936
5.97258 -1.23808e-21 0.000342015
5.99302 -5.332e-22 0.000337175
6.01349 -1.59335e-21 0.000332414
6.03398 -1.53056e-22 0.000327732
6.05451 4.35768e-22 0.000323127
6.07506 -4.29896e-22 0.000318596
6.09564 -2.58213e-22 0.00031414
6.11625 -7.31722e-24 0.000309755
6.13688 -3.06535e-22 0.000305441
6.15755 -1.24085e-21 0.000301197
6.17824 -4.80489e-22 0.000297021
6.19897 -1.37441e-22 0.000292912
6.21972 1.51358e-21 0.000288869
6.24051 5.95381e-22 0.00028489
6.26132 -9.24815e-22 0.000280974
6.28216 4.29626e-22 0.00027712
6.30304 -2.17968e-22 0.000273327
6.32395 8.93594e-23 0.000269593
6.34489 1.20909e-21 0.000265918
6.36586 -1.41158e-21 0.0002623
6.38686 1.21138e-22 0.000258739
6.40789 5.85969e-22 0.000255233
6.42896 -9.03341e-22 0.000251782
6.45006 -5.95987e-22 0.000248383
6.47119 -5.53896e-22 0.000245037
6.49236 1.21143e-22 0.000241742
6.51356 -7.90235e-22 0.000238498
6.5348 2.42603e-22 0.000235303
6.55607 -3.61953e-22 0.000232157
6.57737 -4.41913e-22 0.000229059
6.59871 -1.18628e-21 0.000226007
6.62008 -3.16279e-22 0.000223002
6.6415 -1.10029e-21 0.000220041
6.66294 -4.75297e-23 0.000217125
6.68443 -4.22916e-22 0.000214253
6.70595 1.25561e-22 0.000211423
6.72751 -3.59333e-22 0.000208636
6.74911 5.97238e-22 0.00020589
6.77074 1.13608e-21 0.000203184
6.79241 -2.67098e-22 0.000200518
6.81413 -8.33525e-23 0.000197892
6.83588 5.84973e-22 0.000195304
6.85767 3.56295e-22 0.000192753
6.8795 -1.16799e-22 0.00019024
6.90138 -3.02016e-22 0.000187764
6.92329 -2.54394e-22 0.000185323
6.94524 -8.45798e-22 0.000182917
6.96724 6.11635e-22 0.000180546
6.98928 -2.84632e-23 0.00017821
7.01137 4.18387e-22 0.000175906
7.03349 -1.01414e-21 0.000173636
7.05566 -4.48757e-22 0.000171398
7.07788 -2.2191e-23 0.000169191
7.10014 -5.57946e-22 0.000167016
7.12244 4.34731e-22 0.000164872
7.14479 4.83199e-23 0.000162758
7.16719 2.94693e-22 0.000160673
7.18963 -7.24694e-22 0.000158618
7.21213 -6.54413e-23 0.000156591
7.23467 -1.76019e-22 0.000154593
7.25725 -5.07742e-22 0.000152622
7.27989 -6.00081e-22 0.000150679
7.30258 -1.42751e-22 0.000148762
7.32532 -3.56999e-22 0.000146872
7.34811 2.6456e-22 0.000145008
7.37095 -2.18611e-22 0.000143169
7.39384 1.3309e-22 0.000141355
7.41679 5.0239e-22 0.000139566
7.43978 4.28001e-22 0.000137802
7.46284 -5.77058e-23 0.000136061
7.48595 -3.8758e-22 0.000134344
7.50911 1.11818e-23 0.000132649
7.53233 -5.75577e-23 0.000130978
7.55561 1.95602e-22 0.000129329
7.57894 -1.67595e-22 0.000127702
7.60234 -1.98152e-22 0.000126096
7.62579 -2.26395e-22 0.000124512
7.64931 2.65003e-22 0.000122949
7.67288 -2.08047e-22 0.000121407
7.69652 4.76007e-23 0.000119884
7.72022 7.21545e-23 0.000118382
7.74398 -4.11037e-23 0.000116899
7.76781 2.86963e-23 0.000115436
7.7917 1.30209e-22 0.000113992
7.81566 -2.06948e-22 0.000112566
7.83968 -3.91501e-22 0.000111159
7.86378 2.20009e-22 0.00010977
7.88794 1.26009e-22 0.000108399
7.91217 -5.4331e-22 0.000107045
7.93648 2.25526e-22 0.000105709
7.96085 -9.07813e-23 0.000104389
7.9853 -3.27602e-22 0.000103087
8.00983 2.86713e-22 0.000101801
8.03443 -3.24633e-24 0.000100531
8.0591 -1.12669e-22 9.92766e-05
8.08386 4.11319e-22 9.80383e-05
8.10869 -1.18864e-22 9.68155e-05
8.13361 1.62877e-22 9.56079e-05
8.1586 7.26749e-23 9.44152e-05
8.18368 -2.96209e-22 9.32373e-05
8.20884 8.1678e-23 9.2074e-05
8.23409 -3.95712e-23 9.09249e-05
8.25943 -2.4071e-22 8.97899e-05
8.28486 -2.05403e-22 8.86687e-05
8.31038 2.31276e-22 8.75611e-05
8.33598 -3.74403e-22 8.6467e-05
8.36169 1.90141e-22 8.5386e-05
8.38748 3.80644e-23 8.4318e-05
8.41338 -1.187e-22 8.32629e-05
8.43937 2.06024e-22 8.22203e-05
8.46547 -4.47411e-23 8.11901e-05
8.49166 -5.40911e-24 8.01721e-05
8.51797 -2.28717e-22 7.91661e-05
8.54437 3.17997e-22 7.81719e-05
8.57089 2.31278e-23 7.71893e-05
8.59752 1.16098e-22 7.62182e-05
8.62426 -1.45581e-22 7.52583e-05
8.65112 -5.4349e-23 7.43095e-05
8.67809 1.53954e-22 7.33716e-05
8.70518 -2.14495e-22 7.24445e-05
8.7324 3.87496e-23 7.15279e-05
8.75974 1.9952e-23 7.06216e-05
8.78721 -3.01875e-22 6.97256e-05
8.81482 -5.99247e-24 6.88396e-05
8.84255 -1.91736e-22 6.79635e-05
8.87042 1.93197e-22 6.70972e-05
8.89844 -2.60717e-23 6.62403e-05
8.92659 -1.36885e-23 6.53929e-05
8.9549 -7.5147e-23 6.45547e-05
8.98335 -4.12596e-23 6.37256e-05
9.01196 8.31891e-23 6.29055e-05
9.04073 -1.57824e-22 6.2094e-05
9.06966 -1.07631e-22 6.12913e-05
9.09875 1.91947e-22 6.04969e-05
9.12802 -8.64813e-23 5.97109e-05
9.15746 -1.09621e-22 5.89331e-05
9.18709 2.19011e-22 5.81632e-05
9.2169 4.52808e-23 5.74012e-05
9.2469 -1.3456e-23 5.6647e-05
9.27709 1.00976e-22 5.59002e-05
9.30749 3.89804e-23 5.5161e-05
9.3381 -9.0378e-23 5.44289e-05
9.36893 1.11389e-22 5.3704e-05
9.39998 1.31935e-23 5.29861e-05
9.43125 -1.03063e-22 5.22749e-05
9.46277 8.06037e-23 5.15704e-05
9.49453 1.67262e-22 5.08725e-05
9.52655 5.47889e-23 5.01808e-05
9.55883 -1.08104e-22 4.94954e-05
9.59138 6.69538e-23 4.8816e-05
9.62422 -2.27322e-22 4.81425e-05
9.65735 8.1144e-23 4.74747e-05
9.69079 -5.68766e-23 4.68124e-05
9.72455 1.17506e-22 4.61555e-05
9.75865 1.2401e-22 4.55038e-05
9.79309 -9.91006e-25 4.48571e-05
9.8279 4.90068e-23 4.42152e-05
9.8631 1.15193e-22 4.35779e-05
9.89869 8.43165e-23 4.2945e-05
9.93471 -1.12684e-22 4.23162e-05
9.97117 7.20943e-23 4.16915e-05
10.0081 4.20491e-24 4.10704e-05
10.0455 2.1981e-23 4.04528e-05
10.0835 5.32237e-23 3.98384e-05
10.122 2.05125e-23 3.92268e-05
10.1611 5.29571e-23 3.86178e-05
10.2008 -4.55012e-23 3.80109e-05
10.2412 5.70447e-23 3.74059e-05
10.2824 8.9241e-23 3.68022e-05
10.3244 -3.60653e-23 3.61993e-05
10.3672 4.7293e-23 3.55967e-05
10.4109 3.2318e-23 3.49938e-05
10.4557 9.08219e-23 3.43898e-05
10.5017 -1.44457e-23 3.37837e-05
10.5489 -7.92605e-23 3.31747e-05
10.5976 -3.67841e-23 3.25613e-05
10.6479 8.46433e-23 3.1942e-05
10.7002 5.52368e-23 3.13148e-05
10.7547 -2.92492e-23 3.06769e-05
10.8119 1.17784e-23 3.00247e-05
10.8724 -2.15208e-24 2.9353e-05
10.9373 -3.06551e-23 2.86538e-05
11.0083 -6.82419e-23 2.79134e-05
11.0884 -3.77706e-23 2.71055e-05
11.1861 -5.74157e-26 2.61595e-05


==> anc/HERMITE/GAMMA04/DeltaGammaFX_0_FRG.txt <==
9.995 0.00118331 0.00118169
9.99 0.00118507 0.00118345
9.985 0.00118682 0.0011852
9.98 0.00118858 0.00118696
9.975 0.00119035 0.00118872
9.97 0.00119212 0.00119049
9.965 0.00119389 0.00119226
9.96 0.00119566 0.00119403
9.955 0.00119744 0.0011958
9.95 0.00119922 0.00119758
9.945 0.00120101 0.00119937
9.94 0.0012028 0.00120115
9.935 0.00120459 0.00120294
9.93 0.00120639 0.00120474
9.925 0.00120819 0.00120653
9.92 0.00120999 0.00120833
9.915 0.0012118 0.00121014
9.91 0.00121361 0.00121195
9.905 0.00121542 0.00121376
9.9 0.00121724 0.00121557
9.895 0.00121906 0.00121739
9.89 0.00122088 0.00121921
9.885 0.00122271 0.00122104
9.88 0.00122455 0.00122287
9.875 0.00122638 0.0012247
9.87 0.00122822 0.00122654
9.865 0.00123006 0.00122838
9.86 0.00123191 0.00123023
9.855 0.00123376 0.00123207
9.85 0.00123562 0.00123393
9.845 0.00123747 0.00123578
9.84 0.00123934 0.00123764
9.835 0.0012412 0.0012395
9.83 0.00124307 0.00124137
9.825 0.00124495 0.00124324
9.82 0.00124682 0.00124512
9.815 0.0012487 0.001247
9.81 0.00125059 0.00124888
9.805 0.00125248 0.00125076
9.8 0.00125437 0.00125265
9.795 0.00125626 0.00125455
9.79 0.00125816 0.00125644
9.785 0.00126007 0.00125834
9.78 0.00126198 0.00126025
9.775 0.00126389 0.00126216
9.77 0.0012658 0.00126407
9.765 0.00126772 0.00126599
9.76 0.00126964 0.00126791
9.755 0.00127157 0.00126983
9.75 0.0012735 0.00127176
9.745 0.00127544 0.00127369
9.74 0.00127738 0.00127563
9.735 0.00127932 0.00127757
9.73 0.00128127 0.00127951
9.725 0.00128322 0.00128146
9.72 0.00128517 0.00128341
9.715 0.00128713 0.00128537
9.71 0.00128909 0.00128733
9.705 0.00129106 0.00128929
9.7 0.00129303 0.00129126
9.695 0.001295 0.00129323
9.69 0.00129698 0.00129521
9.685 0.00129896 0.00129719
9.68 0.00130095 0.00129917
9.675 0.00130294 0.00130116
9.67 0.00130494 0.00130315
9.665 0.00130694 0.00130515
9.66 0.00130894 0.00130715
9.655 0.00131095 0.00130915
9.65 0.00131296 0.00131116
9.645 0.00131497 0.00131318
9.64 0.00131699 0.00131519
9.635 0.00131902 0.00131721
9.63 0.00132104 0.00131924
9.625 0.00132308 0.00132127
9.62 0.00132511 0.0013233
9.615 0.00132715 0.00132534
9.61 0.0013292 0.00132738
9.605 0.00133125 0.00132943
9.6 0.0013333 0.00133148
9.595 0.00133536 0.00133353
9.59 0.00133742 0.00133559
9.585 0.00133949 0.00133765
9.58 0.00134156 0.00133972
9.575 0.00134363 0.00134179
9.57 0.00134571 0.00134387
9.565 0.00134779 0.00134595
9.56 0.00134988 0.00134803
9.555 0.00135197 0.00135012
9.55 0.00135407 0.00135222
9.545 0.00135617 0.00135431
9.54 0.00135827 0.00135641
9.535 0.00136038 0.00135852
9.53 0.00136249 0.00136063
9.525 0.00136461 0.00136275
9.52 0.00136674 0.00136487
9.515 0.00136886 0.00136699
9.51 0.00137099 0.00136912
9.505 0.00137313 0.00137125
9.5 0.00137527 0.00137339
9.495 0.00137741 0.00137553
9.49 0.00137956 0.00137768
9.485 0.00138172 0.00137983
9.48 0.00138387 0.00138198
9.475 0.00138604 0.00138414
9.47 0.0013882 0.00138631
9.465 0.00139038 0.00138847
9.46 0.00139255 0.00139065
9.455 0.00139473 0.00139283
9.45 0.00139692 0.00139501
9.445 0.00139911 0.0013972
9.44 0.0014013 0.00139939
9.435 0.0014035 0.00140158
9.43 0.00140571 0.00140378
9.425 0.00140792 0.00140599
9.42 0.00141013 0.0014082
9.415 0.00141235 0.00141042
9.41 0.00141457 0.00141264
9.405 0.0014168 0.00141486
9.4 0.00141903 0.00141709
9.395 0.00142127 0.00141932
9.39 0.00142351 0.00142156
9.385 0.00142575 0.0014238
9.38 0.00142801 0.00142605
9.375 0.00143026 0.00142831
9.37 0.00143252 0.00143056
9.365 0.00143479 0.00143283
9.36 0.00143706 0.00143509
9.355 0.00143933 0.00143737
9.35 0.00144161 0.00143964
9.345 0.0014439 0.00144192
9.34 0.00144619 0.00144421
9.335 0.00144848 0.0014465
9.33 0.00145078 0.0014488
9.325 0.00145309 0.0014511
9.32 0.0014554 0.00145341
9.315 0.00145771 0.00145572
9.31 0.00146003 0.00145804
9.305 0.00146236 0.00146036
9.3 0.00146469 0.00146269
9.295 0.00146702 0.00146502
9.29 0.00146936 0.00146735
9.285 0.00147171 0.0014697
9.28 0.00147406 0.00147204
9.275 0.00147641 0.00147439
9.27 0.00147877 0.00147675
9.265 0.00148114 0.00147911
9.26 0.00148351 0.00148148
9.255 0.00148589 0.00148385
9.25 0.00148827 0.00148623
9.245 0.00149066 0.00148862
9.24 0.00149305 0.001491
9.235 0.00149544 0.0014934
9.23 0.00149785 0.0014958
9.225 0.00150025 0.0014982
9.22 0.00150267 0.00150061
9.215 0.00150509 0.00150303
9.21 0.00150751 0.00150545
9.205 0.00150994 0.00150787
9.2 0.00151237 0.00151031
9.195 0.00151481 0.00151274
9.19 0.00151726 0.00151519
9.185 0.00151971 0.00151763
9.18 0.00152217 0.00152009
9.175 0.00152463 0.00152255
9.17 0.0015271 0.00152501
9.165 0.00152957 0.00152748
9.16 0.00153205 0.00152996
9.155 0.00153454 0.00153244
9.15 0.00153703 0.00153493
9.145 0.00153953 0.00153742
9.14 0.00154203 0.00153992
9.135 0.00154454 0.00154242
9.13 0.00154705 0.00154493
9.125 0.00154957 0.00154745
9.12 0.0015521 0.00154997
9.115 0.00155463 0.0015525
9.11 0.00155717 0.00155504
9.105 0.00155971 0.00155758
9.1 0.00156226 0.00156012
9.095 0.00156482 0.00156268
9.09 0.00156738 0.00156523
9.085 0.00156995 0.0015678
9.08 0.00157252 0.00157037
9.075 0.0015751 0.00157295
9.07 0.00157769 0.00157553
9.065 0.00158028 0.00157812
9.06 0.00158288 0.00158072
9.055 0.00158549 0.00158332
9.05 0.0015881 0.00158593
9.045 0.00159072 0.00158854
9.04 0.00159334 0.00159116
9.035 0.00159597 0.00159379
9.03 0.00159861 0.00159642
9.025 0.00160125 0.00159906
9.02 0.0016039 0.00160171
9.015 0.00160656 0.00160436
9.01 0.00160922 0.00160702
9.005 0.00161189 0.00160969
9 0.00161457 0.00161236
8.995 0.00161725 0.00161504
8.99 0.00161994 0.00161772
8.985 0.00162263 0.00162042
8.98 0.00162533 0.00162311
8.975 0.00162804 0.00162582
8.97 0.00163075 0.00162853
8.965 0.00163347 0.00163124
8.96 0.0016362 0.00163396
8.955 0.00163893 0.00163669
8.95 0.00164167 0.00163943
8.945 0.00164441 0.00164216
8.94 0.00164716 0.00164491
8.935 0.00164992 0.00164766
8.93 0.00165268 0.00165042
8.925 0.00165544 0.00165318
8.92 0.00165821 0.00165595
8.915 0.00166099 0.00165872
8.91 0.00166377 0.0016615
8.905 0.00166656 0.00166428
8.9 0.00166935 0.00166707
8.895 0.00167214 0.00166986
8.89 0.00167495 0.00167266
8.885 0.00167775 0.00167546
8.88 0.00168056 0.00167827
8.875 0.00168338 0.00168108
8.87 0.0016862 0.00168389
8.865 0.00168902 0.00168671
8.86 0.00169185 0.00168954
8.855 0.00169468 0.00169236
8.85 0.00169751 0.0016952
8.845 0.00170035 0.00169803
8.84 0.0017032 0.00170087
8.835 0.00170604 0.00170372
8.83 0.0017089 0.00170656
8.825 0.00171175 0.00170942
8.82 0.00171461 0.00171227
8.815 0.00171748 0.00171513
8.81 0.00172034 0.001718
8.805 0.00172322 0.00172086
8.8 0.00172609 0.00172374
8.795 0.00172897 0.00172661
8.79 0.00173186 0.0017295
8.785 0.00173475 0.00173238
8.78 0.00173765 0.00173527
8.775 0.00174055 0.00173817
8.77 0.00174345 0.00174107
8.765 0.00174637 0.00174398
8.76 0.00174928 0.00174689
8.755 0.00175221 0.00174981
8.75 0.00175514 0.00175274
8.745 0.00175807 0.00175567
8.74 0.00176102 0.00175861
8.735 0.00176396 0.00176155
8.73 0.00176692 0.0017645
8.725 0.00176988 0.00176746
8.72 0.00177285 0.00177043
8.715 0.00177583 0.0017734
8.71 0.00177881 0.00177638
8.705 0.0017818 0.00177937
8.7 0.0017848 0.00178236
8.695 0.00178781 0.00178536
8.69 0.00179082 0.00178837
8.685 0.00179384 0.00179139
8.68 0.00179687 0.00179441
8.675 0.00179991 0.00179745
8.67 0.00180295 0.00180049
8.665 0.001806 0.00180353
8.66 0.00180906 0.00180659
8.655 0.00181213 0.00180965
8.65 0.00181521 0.00181272
8.645 0.00181829 0.0018158
8.64 0.00182138 0.00181889
8.635 0.00182448 0.00182198
8.63 0.00182758 0.00182508
8.625 0.0018307 0.00182819
8.62 0.00183382 0.00183131
8.615 0.00183695 0.00183443
8.61 0.00184008 0.00183757
8.605 0.00184323 0.00184071
8.6 0.00184638 0.00184385
8.595 0.00184954 0.00184701
8.59 0.0018527 0.00185017
8.585 0.00185588 0.00185334
8.58 0.00185906 0.00185652
8.575 0.00186225 0.00185971
8.57 0.00186545 0.0018629
8.565 0.00186866 0.0018661
8.56 0.00187187 0.00186931
8.555 0.00187509 0.00187253
8.55 0.00187832 0.00187575
8.545 0.00188156 0.00187899
8.54 0.0018848 0.00188223
8.535 0.00188806 0.00188547
8.53 0.00189132 0.00188873
8.525 0.00189458 0.00189199
8.52 0.00189786 0.00189526
8.515 0.00190114 0.00189854
8.51 0.00190444 0.00190183
8.505 0.00190773 0.00190513
8.5 0.00191104 0.00190843
8.495 0.00191436 0.00191174
8.49 0.00191768 0.00191506
8.485 0.00192101 0.00191838
8.48 0.00192435 0.00192172
8.475 0.0019277 0.00192506
8.47 0.00193105 0.00192841
8.465 0.00193441 0.00193177
8.46 0.00193779 0.00193513
8.455 0.00194116 0.00193851
8.45 0.00194455 0.00194189
8.445 0.00194795 0.00194528
8.44 0.00195135 0.00194868
8.435 0.00195476 0.00195209
8.43 0.00195818 0.0019555
8.425 0.0019616 0.00195892
8.42 0.00196504 0.00196235
8.415 0.00196848 0.00196579
8.41 0.00197193 0.00196924
8.405 0.00197539 0.00197269
8.4 0.00197886 0.00197616
8.395 0.00198234 0.00197963
8.39 0.00198582 0.00198311
8.385 0.00198931 0.00198659
8.38 0.00199281 0.00199009
8.375 0.00199632 0.00199359
8.37 0.00199984 0.00199711
8.365 0.00200337 0.00200063
8.36 0.0020069 0.00200416
8.355 0.00201044 0.00200769
8.35 0.00201399 0.00201124
8.345 0.00201755 0.00201479
8.34 0.00202112 0.00201836
8.335 0.0020247 0.00202193
8.33 0.00202828 0.00202551
8.325 0.00203187 0.0020291
8.32 0.00203548 0.00203269
8.315 0.00203909 0.0020363
8.31 0.0020427 0.00203991
8.305 0.00204633 0.00204353
8.3 0.00204997 0.00204716
8.295 0.00205361 0.0020508
8.29 0.00205727 0.00205445
8.285 0.00206093 0.00205811
8.28 0.0020646 0.00206178
8.275 0.00206828 0.00206545
8.27 0.00207197 0.00206913
8.265 0.00207566 0.00207283
8.26 0.00207937 0.00207653
8.255 0.00208308 0.00208024
8.25 0.00208681 0.00208395
8.245 0.00209054 0.00208768
8.24 0.00209428 0.00209142
8.235 0.00209803 0.00209516
8.23 0.00210179 0.00209892
8.225 0.00210556 0.00210268
8.22 0.00210934 0.00210645
8.215 0.00211312 0.00211023
8.21 0.00211692 0.00211402
8.205 0.00212072 0.00211782
8.2 0.00212454 0.00212163
8.195 0.00212836 0.00212545
8.19 0.00213219 0.00212928
8.185 0.00213603 0.00213311
8.18 0.00213988 0.00213696
8.175 0.00214374 0.00214081
8.17 0.00214761 0.00214468
8.165 0.00215149 0.00214855
8.16 0.00215538 0.00215243
8.155 0.00215928 0.00215632
8.15 0.00216318 0.00216022
8.145 0.0021671 0.00216413
8.14 0.00217102 0.00216805
8.135 0.00217496 0.00217198
8.13 0.0021789 0.00217592
8.125 0.00218286 0.00217987
8.12 0.00218682 0.00218383
8.115 0.00219079 0.0021878
8.11 0.00219477 0.00219177
8.105 0.00219877 0.00219576
8.1 0.00220277 0.00219976
8.095 0.00220678 0.00220376
8.09 0.0022108 0.00220778
8.085 0.00221483 0.0022118
8.08 0.00221887 0.00221584
8.075 0.00222292 0.00221988
8.07 0.00222698 0.00222394
8.065 0.00223105 0.002228
8.06 0.00223514 0.00223208
8.055 0.00223923 0.00223616
8.05 0.00224333 0.00224026
8.045 0.00224744 0.00224436
8.04 0.00225156 0.00224848
8.035 0.00225569 0.0022526
8.03 0.00225983 0.00225674
8.025 0.00226398 0.00226088
8.02 0.00226814 0.00226504
8.015 0.00227231 0.0022692
8.01 0.00227649 0.00227338
8.005 0.00228068 0.00227756
8 0.00228488 0.00228176
7.995 0.00228909 0.00228596
7.99 0.00229332 0.00229018
7.985 0.00229755 0.00229441
7.98 0.00230179 0.00229864
7.975 0.00230604 0.00230289
7.97 0.00231031 0.00230715
7.965 0.00231458 0.00231142
7.96 0.00231887 0.00231569
7.955 0.00232316 0.00231998
7.95 0.00232747 0.00232428
7.945 0.00233178 0.00232859
7.94 0.00233611 0.00233292
7.935 0.00234045 0.00233725
7.93 0.0023448 0.00234159
7.925 0.00234916 0.00234594
7.92 0.00235353 0.00235031
7.915 0.00235791 0.00235468
7.91 0.0023623 0.00235907
7.905 0.0023667 0.00236346
7.9 0.00237111 0.00236787
7.895 0.00237554 0.00237229
7.89 0.00237997 0.00237672
7.885 0.00238442 0.00238116
7.88 0.00238888 0.00238561
7.875 0.00239335 0.00239007
7.87 0.00239783 0.00239455
7.865 0.00240232 0.00239903
7.86 0.00240682 0.00240353
7.855 0.00241133 0.00240803
7.85 0.00241586 0.00241255
7.845 0.00242039 0.00241708
7.84 0.00242494 0.00242162
7.835 0.0024295 0.00242617
7.83 0.00243407 0.00243074
7.825 0.00243865 0.00243531
7.82 0.00244324 0.0024399
7.815 0.00244784 0.0024445
7.81 0.00245246 0.00244911
7.805 0.00245709 0.00245373
7.8 0.00246173 0.00245836
7.795 0.00246638 0.002463
7.79 0.00247104 0.00246766
7.785 0.00247571 0.00247233
7.78 0.0024804 0.002477
7.775 0.00248509 0.0024817
7.77 0.0024898 0.0024864
7.765 0.00249452 0.00249111
7.76 0.00249926 0.00249584
7.755 0.002504 0.00250058
7.75 0.00250876 0.00250533
7.745 0.00251353 0.00251009
7.74 0.00251831 0.00251486
7.735 0.0025231 0.00251965
7.73 0.00252791 0.00252445
7.725 0.00253272 0.00252926
7.72 0.00253755 0.00253408
7.715 0.00254239 0.00253892
7.71 0.00254725 0.00254376
7.705 0.00255211 0.00254862
7.7 0.00255699 0.0025535
7.695 0.00256188 0.00255838
7.69 0.00256679 0.00256328
7.685 0.0025717 0.00256819
7.68 0.00257663 0.00257311
7.675 0.00258157 0.00257804
7.67 0.00258653 0.00258299
7.665 0.00259149 0.00258795
7.66 0.00259647 0.00259292
7.655 0.00260146 0.0025979
7.65 0.00260647 0.0026029
7.645 0.00261148 0.00260791
7.64 0.00261651 0.00261293
7.635 0.00262155 0.00261797
7.63 0.00262661 0.00262302
7.625 0.00263168 0.00262808
7.62 0.00263676 0.00263315
7.615 0.00264185 0.00263824
7.61 0.00264696 0.00264334
7.605 0.00265208 0.00264846
7.6 0.00265722 0.00265358
7.595 0.00266236 0.00265872
7.59 0.00266752 0.00266388
7.585 0.0026727 0.00266904
7.58 0.00267788 0.00267422
7.575 0.00268308 0.00267941
7.57 0.0026883 0.00268462
7.565 0.00269352 0.00268984
7.56 0.00269877 0.00269507
7.555 0.00270402 0.00270032
7.55 0.00270929 0.00270558
7.545 0.00271457 0.00271086
7.54 0.00271986 0.00271614
7.535 0.00272517 0.00272144
7.53 0.00273049 0.00272676
7.525 0.00273583 0.00273209
7.52 0.00274118 0.00273743
7.515 0.00274654 0.00274279
7.51 0.00275192 0.00274816
7.505 0.00275731 0.00275354
7.5 0.00276272 0.00275894
7.495 0.00276814 0.00276435
7.49 0.00277357 0.00276978
7.485 0.00277902 0.00277522
7.48 0.00278449 0.00278068
7.475 0.00278996 0.00278615
7.47 0.00279545 0.00279163
7.465 0.00280096 0.00279713
7.46 0.00280648 0.00280264
7.455 0.00281201 0.00280817
7.45 0.00281756 0.00281371
7.445 0.00282312 0.00281926
7.44 0.0028287 0.00282483
7.435 0.00283429 0.00283042
7.43 0.0028399 0.00283602
7.425 0.00284552 0.00284163
7.42 0.00285116 0.00284726
7.415 0.00285681 0.0028529
7.41 0.00286248 0.00285856
7.405 0.00286816 0.00286423
7.4 0.00287385 0.00286992
7.395 0.00287957 0.00287563
7.39 0.00288529 0.00288134
7.385 0.00289103 0.00288708
7.38 0.00289679 0.00289283
7.375 0.00290256 0.00289859
7.37 0.00290835 0.00290437
7.365 0.00291415 0.00291016
7.36 0.00291997 0.00291597
7.355 0.0029258 0.0029218
7.35 0.00293165 0.00292764
7.345 0.00293751 0.00293349
7.34 0.00294339 0.00293937
7.335 0.00294929 0.00294525
7.33 0.0029552 0.00295116
7.325 0.00296112 0.00295707
7.32 0.00296707 0.00296301
7.315 0.00297303 0.00296896
7.31 0.002979 0.00297492
7.305 0.00298499 0.00298091
7.3 0.00299099 0.0029869
7.295 0.00299702 0.00299292
7.29 0.00300305 0.00299895
7.285 0.00300911 0.00300499
7.28 0.00301518 0.00301105
7.275 0.00302127 0.00301713
7.27 0.00302737 0.00302323
7.265 0.00303349 0.00302934
7.26 0.00303962 0.00303547
7.255 0.00304578 0.00304161
7.25 0.00305194 0.00304777
7.245 0.00305813 0.00305395
7.24 0.00306433 0.00306014
7.235 0.00307055 0.00306635
7.23 0.00307678 0.00307258
7.225 0.00308304 0.00307882
7.22 0.00308931 0.00308508
7.215 0.00309559 0.00309136
7.21 0.00310189 0.00309765
7.205 0.00310821 0.00310396
7.2 0.00311455 0.00311029
7.195 0.0031209 0.00311664
7.19 0.00312728 0.003123
7.185 0.00313366 0.00312938
7.18 0.00314007 0.00313577
7.175 0.00314649 0.00314219
7.17 0.00315293 0.00314862
7.165 0.00315939 0.00315507
7.16 0.00316587 0.00316154
7.155 0.00317236 0.00316802
7.15 0.00317887 0.00317452
7.145 0.0031854 0.00318104
7.14 0.00319195 0.00318758
7.135 0.00319851 0.00319414
7.13 0.00320509 0.00320071
7.125 0.00321169 0.0032073
7.12 0.00321831 0.00321391
7.115 0.00322495 0.00322054
7.11 0.0032316 0.00322718
7.105 0.00323827 0.00323384
7.1 0.00324496 0.00324053
7.095 0.00325167 0.00324723
7.09 0.0032584 0.00325394
7.085 0.00326515 0.00326068
7.08 0.00327191 0.00326744
7.075 0.00327869 0.00327421
7.07 0.0032855 0.003281
7.065 0.00329232 0.00328781
7.06 0.00329916 0.00329464
7.055 0.00330601 0.00330149
7.05 0.00331289 0.00330836
7.045 0.00331979 0.00331524
7.04 0.0033267 0.00332215
7.035 0.00333364 0.00332907
7.03 0.00334059 0.00333602
7.025 0.00334756 0.00334298
7.02 0.00335455 0.00334996
7.015 0.00336156 0.00335696
7.01 0.00336859 0.00336399
7.005 0.00337564 0.00337103
7 0.00338271 0.00337809
6.995 0.0033898 0.00338517
6.99 0.00339691 0.00339226
6.985 0.00340404 0.00339938
6.98 0.00341119 0.00340652
6.975 0.00341836 0.00341368
6.97 0.00342555 0.00342086
6.965 0.00343275 0.00342806
6.96 0.00343998 0.00343528
6.955 0.00344723 0.00344251
6.95 0.0034545 0.00344977
6.945 0.00346179 0.00345705
6.94 0.0034691 0.00346435
6.935 0.00347643 0.00347167
6.93 0.00348378 0.00347901
6.925 0.00349115 0.00348637
6.92 0.00349854 0.00349376
6.915 0.00350595 0.00350116
6.91 0.00351339 0.00350858
6.905 0.00352084 0.00351603
6.9 0.00352832 0.00352349
6.895 0.00353581 0.00353098
6.89 0.00354333 0.00353848
6.885 0.00355087 0.00354601
6.88 0.00355843 0.00355356
6.875 0.00356601 0.00356113
6.87 0.00357361 0.00356872
6.865 0.00358124 0.00357634
6.86 0.00358888 0.00358397
6.855 0.00359655 0.00359163
6.85 0.00360424 0.00359931
6.845 0.00361195 0.00360701
6.84 0.00361968 0.00361473
6.835 0.00362744 0.00362247
6.83 0.00363521 0.00363024
6.825 0.00364301 0.00363803
6.82 0.00365083 0.00364584
6.815 0.00365868 0.00365367
6.81 0.00366654 0.00366152
6.805 0.00367443 0.0036694
6.8 0.00368234 0.0036773
6.795 0.00369027 0.00368522
6.79 0.00369823 0.00369317
6.785 0.00370621 0.00370113
6.78 0.00371421 0.00370912
6.775 0.00372223 0.00371714
6.77 0.00373028 0.00372517
6.765 0.00373835 0.00373323
6.76 0.00374644 0.00374131
6.755 0.00375456 0.00374942
6.75 0.0037627 0.00375755
6.745 0.00377086 0.0037657
6.74 0.00377905 0.00377387
6.735 0.00378725 0.00378207
6.73 0.00379549 0.0037903
6.725 0.00380375 0.00379854
6.72 0.00381203 0.00380681
6.715 0.00382033 0.0038151
6.71 0.00382866 0.00382342
6.705 0.00383701 0.00383176
6.7 0.00384539 0.00384013
6.695 0.00385379 0.00384852
6.69 0.00386222 0.00385693
6.685 0.00387067 0.00386537
6.68 0.00387914 0.00387383
6.675 0.00388764 0.00388232
6.67 0.00389617 0.00389083
6.665 0.00390471 0.00389937
6.66 0.00391329 0.00390793
6.655 0.00392189 0.00391652
6.65 0.00393051 0.00392513
6.645 0.00393916 0.00393377
6.64 0.00394783 0.00394243
6.635 0.00395653 0.00395112
6.63 0.00396525 0.00395983
6.625 0.003974 0.00396857
6.62 0.00398278 0.00397733
6.615 0.00399158 0.00398612
6.61 0.00400041 0.00399493
6.605 0.00400926 0.00400377
6.6 0.00401814 0.00401264
6.595 0.00402704 0.00402153
6.59 0.00403597 0.00403045
6.585 0.00404493 0.0040394
6.58 0.00405391 0.00404837
6.575 0.00406292 0.00405736
6.57 0.00407196 0.00406639
6.565 0.00408102 0.00407544
6.56 0.00409011 0.00408452
6.555 0.00409923 0.00409362
6.55 0.00410837 0.00410275
6.545 0.00411754 0.00411191
6.54 0.00412674 0.00412109
6.535 0.00413596 0.00413031
6.53 0.00414522 0.00413954
6.525 0.0041545 0.00414881
6.52 0.0041638 0.0041581
6.515 0.00417314 0.00416743
6.51 0.0041825 0.00417678
6.505 0.00419189 0.00418615
6.5 0.00420131 0.00419556
6.495 0.00421075 0.00420499
6.49 0.00422023 0.00421445
6.485 0.00422973 0.00422394
6.48 0.00423926 0.00423346
6.475 0.00424882 0.004243
6.47 0.00425841 0.00425258
6.465 0.00426802 0.00426218
6.46 0.00427767 0.00427181
6.455 0.00428734 0.00428147
6.45 0.00429704 0.00429116
6.445 0.00430678 0.00430088
6.44 0.00431654 0.00431063
6.435 0.00432633 0.00432041
6.43 0.00433615 0.00433021
6.425 0.004346 0.00434005
6.42 0.00435587 0.00434991
6.415 0.00436578 0.00435981
6.41 0.00437572 0.00436973
6.405 0.00438569 0.00437969
6.4 0.00439569 0.00438967
6.395 0.00440572 0.00439969
6.39 0.00441578 0.00440973
6.385 0.00442586 0.00441981
6.38 0.00443598 0.00442991
6.375 0.00444613 0.00444005
6.37 0.00445632 0.00445022
6.365 0.00446653 0.00446041
6.36 0.00447677 0.00447064
6.355 0.00448704 0.0044809
6.35 0.00449735 0.00449119
6.345 0.00450769 0.00450152
6.34 0.00451805 0.00451187
6.335 0.00452845 0.00452225
6.33 0.00453889 0.00453267
6.325 0.00454935 0.00454312
6.32 0.00455984 0.0045536
6.315 0.00457037 0.00456411
6.31 0.00458093 0.00457466
6.305 0.00459152 0.00458523
6.3 0.00460214 0.00459584
6.295 0.0046128 0.00460648
6.29 0.00462349 0.00461716
6.285 0.00463421 0.00462787
6.28 0.00464497 0.00463861
6.275 0.00465575 0.00464938
6.27 0.00466657 0.00466018
6.265 0.00467743 0.00467102
6.26 0.00468832 0.0046819
6.255 0.00469924 0.0046928
6.25 0.00471019 0.00470374
6.245 0.00472118 0.00471472
6.24 0.0047322 0.00472572
6.235 0.00474326 0.00473676
6.23 0.00475435 0.00474784
6.225 0.00476547 0.00475895
6.22 0.00477663 0.00477009
6.215 0.00478783 0.00478127
6.21 0.00479906 0.00479248
6.205 0.00481032 0.00480373
6.2 0.00482162 0.00481502
6.195 0.00483295 0.00482633
6.19 0.00484432 0.00483769
6.185 0.00485572 0.00484908
6.18 0.00486716 0.0048605
6.175 0.00487864 0.00487196
6.17 0.00489015 0.00488345
6.165 0.0049017 0.00489499
6.16 0.00491328 0.00490655
6.155 0.0049249 0.00491816
6.15 0.00493656 0.0049298
6.145 0.00494825 0.00494147
6.14 0.00495998 0.00495319
6.135 0.00497174 0.00496494
6.13 0.00498354 0.00497672
6.125 0.00499538 0.00498855
6.12 0.00500726 0.00500041
6.115 0.00501917 0.00501231
6.11 0.00503113 0.00502424
6.105 0.00504311 0.00503622
6.1 0.00505514 0.00504823
6.095 0.00506721 0.00506028
6.09 0.00507931 0.00507237
6.085 0.00509145 0.00508449
6.08 0.00510363 0.00509666
6.075 0.00511585 0.00510886
6.07 0.0051281 0.0051211
6.065 0.0051404 0.00513338
6.06 0.00515273 0.0051457
6.055 0.00516511 0.00515806
6.05 0.00517752 0.00517046
6.045 0.00518997 0.0051829
6.04 0.00520247 0.00519538
6.035 0.005215 0.0052079
6.03 0.00522757 0.00522045
6.025 0.00524018 0.00523305
6.02 0.00525283 0.00524569
6.015 0.00526552 0.00525837
6.01 0.00527826 0.00527109
6.005 0.00529103 0.00528386
6 0.00530385 0.00529666
5.995 0.0053167 0.0053095
5.99 0.0053296 0.00532239
5.985 0.00534254 0.00533532
5.98 0.00535551 0.00534829
5.975 0.00536854 0.0053613
5.97 0.0053816 0.00537435
5.965 0.0053947 0.00538745
5.96 0.00540785 0.00540058
5.955 0.00542104 0.00541376
5.95 0.00543427 0.00542698
5.945 0.00544755 0.00544025
5.94 0.00546087 0.00545356
5.935 0.00547423 0.00546691
5.93 0.00548763 0.0054803
5.925 0.00550108 0.00549373
5.92 0.00551457 0.00550721
5.915 0.0055281 0.00552073
5.91 0.00554168 0.00553429
5.905 0.0055553 0.00554789
5.9 0.00556897 0.00556154
5.895 0.00558268 0.00557523
5.89 0.00559644 0.00558896
5.885 0.00561024 0.00560273
5.88 0.00562409 0.00561655
5.875 0.00563798 0.0056304
5.87 0.00565191 0.00564431
5.865 0.00566589 0.00565825
5.86 0.00567992 0.00567224
5.855 0.005694 0.00568627
5.85 0.00570811 0.00570035
5.845 0.00572228 0.00571447
5.84 0.00573649 0.00572864
5.835 0.00575075 0.00574285
5.83 0.00576506 0.00575711
5.825 0.00577941 0.00577142
5.82 0.00579381 0.00578578
5.815 0.00580826 0.00580018
5.81 0.00582275 0.00581463
5.805 0.00583729 0.00582914
5.8 0.00585189 0.00584369
5.795 0.00586652 0.0058583
5.79 0.00588121 0.00587295
5.785 0.00589595 0.00588766
5.78 0.00591073 0.00590242
5.775 0.00592556 0.00591723
5.77 0.00594045 0.0059321
5.765 0.00595538 0.00594701
5.76 0.00597036 0.00596198
5.755 0.00598539 0.005977
5.75 0.00600047 0.00599207
5.745 0.0060156 0.00600719
5.74 0.00603079 0.00602236
5.735 0.00604602 0.00603759
5.73 0.0060613 0.00605286
5.725 0.00607663 0.00606819
5.72 0.00609202 0.00608356
5.715 0.00610746 0.00609899
5.71 0.00612294 0.00611446
5.705 0.00613848 0.00612999
5.7 0.00615408 0.00614557
5.695 0.00616972 0.0061612
5.69 0.00618542 0.00617688
5.685 0.00620117 0.00619262
5.68 0.00621697 0.0062084
5.675 0.00623283 0.00622424
5.67 0.00624874 0.00624014
5.665 0.0062647 0.00625608
5.66 0.00628071 0.00627208
5.655 0.00629679 0.00628813
5.65 0.00631291 0.00630424
5.645 0.00632909 0.0063204
5.64 0.00634532 0.00633662
5.635 0.00636161 0.00635289
5.63 0.00637796 0.00636921
5.625 0.00639436 0.00638559
5.62 0.00641081 0.00640202
5.615 0.00642732 0.00641852
5.61 0.00644389 0.00643506
5.605 0.00646051 0.00645166
5.6 0.0064772 0.00646832
5.595 0.00649393 0.00648504
5.59 0.00651073 0.00650181
5.585 0.00652758 0.00651864
5.58 0.00654449 0.00653553
5.575 0.00656145 0.00655247
5.57 0.00657848 0.00656948
5.565 0.00659556 0.00658654
5.56 0.00661271 0.00660366
5.555 0.00662991 0.00662083
5.55 0.00664717 0.00663807
5.545 0.00666448 0.00665537
5.54 0.00668186 0.00667272
5.535 0.0066993 0.00669014
5.53 0.0067168 0.00670761
5.525 0.00673436 0.00672515
5.52 0.00675198 0.00674274
5.515 0.00676966 0.0067604
5.51 0.0067874 0.00677811
5.505 0.0068052 0.00679589
5.5 0.00682307 0.00681373
5.495 0.00684099 0.00683163
5.49 0.00685898 0.0068496
5.485 0.00687703 0.00686762
5.48 0.00689514 0.00688571
5.475 0.00691332 0.00690386
5.47 0.00693156 0.00692208
5.465 0.00694986 0.00694036
5.46 0.00696823 0.0069587
5.455 0.00698666 0.0069771
5.45 0.00700515 0.00699557
5.445 0.00702371 0.00701411
5.44 0.00704234 0.0070327
5.435 0.00706103 0.00705137
5.43 0.00707978 0.0070701
5.425 0.0070986 0.00708889
5.42 0.00711749 0.00710775
5.415 0.00713644 0.00712668
5.41 0.00715546 0.00714567
5.405 0.00717455 0.00716473
5.4 0.0071937 0.00718386
5.395 0.00721292 0.00720305
5.39 0.00723221 0.00722232
5.385 0.00725157 0.00724165
5.38 0.00727099 0.00726105
5.375 0.00729049 0.00728051
5.37 0.00731005 0.00730005
5.365 0.00732968 0.00731965
5.36 0.00734938 0.00733933
5.355 0.00736915 0.00735907
5.35 0.00738899 0.00737888
5.345 0.0074089 0.00739877
5.34 0.00742889 0.00741872
5.335 0.00744894 0.00743875
5.33 0.00746907 0.00745885
5.325 0.00748926 0.00747902
5.32 0.00750953 0.00749926
5.315 0.00752987 0.00751957
5.31 0.00755028 0.00753995
5.305 0.00757077 0.00756041
5.3 0.00759133 0.00758094
5.295 0.00761196 0.00760155
5.29 0.00763267 0.00762223
5.285 0.00765345 0.00764298
5.28 0.00767431 0.00766381
5.275 0.00769524 0.00768471
5.27 0.00771625 0.00770569
5.265 0.00773733 0.00772674
5.26 0.00775849 0.00774787
5.255 0.00777972 0.00776907
5.25 0.00780103 0.00779036
5.245 0.00782242 0.00781171
5.24 0.00784388 0.00783315
5.235 0.00786543 0.00785466
5.23 0.00788705 0.00787625
5.225 0.00790874 0.00789792
5.22 0.00793052 0.00791967
5.215 0.00795238 0.0079415
5.21 0.00797431 0.0079634
5.205 0.00799633 0.00798539
5.2 0.00801843 0.00800745
5.195 0.0080406 0.0080296
5.19 0.00806286 0.00805183
5.185 0.0080852 0.00807413
5.18 0.00810762 0.00809652
5.175 0.00813012 0.00811899
5.17 0.0081527 0.00814155
5.165 0.00817537 0.00816418
5.16 0.00819812 0.0081869
5.155 0.00822095 0.0082097
5.15 0.00824387 0.00823259
5.145 0.00826687 0.00825556
5.14 0.00828996 0.00827861
5.135 0.00831313 0.00830175
5.13 0.00833638 0.00832497
5.125 0.00835972 0.00834828
5.12 0.00838315 0.00837168
5.115 0.00840666 0.00839516
5.11 0.00843027 0.00841873
5.105 0.00845395 0.00844238
5.1 0.00847773 0.00846613
5.095 0.00850159 0.00848996
5.09 0.00852555 0.00851388
5.085 0.00854959 0.00853788
5.08 0.00857372 0.00856198
5.075 0.00859794 0.00858617
5.07 0.00862225 0.00861045
5.065 0.00864665 0.00863481
5.06 0.00867114 0.00865927
5.055 0.00869572 0.00868382
5.05 0.0087204 0.00870846
5.045 0.00874516 0.00873319
5.04 0.00877002 0.00875802
5.035 0.00879498 0.00878294
5.03 0.00882002 0.00880795
5.025 0.00884516 0.00883305
5.02 0.0088704 0.00885825
5.015 0.00889572 0.00888355
5.01 0.00892115 0.00890894
5.005 0.00894667 0.00893442
5 0.00897228 0.00896
4.995 0.008998 0.00898568
4.99 0.00902381 0.00901145
4.985 0.00904971 0.00903732
4.98 0.00907572 0.00906329
4.975 0.00910182 0.00908936
4.97 0.00912802 0.00911553
4.965 0.00915432 0.00914179
4.96 0.00918072 0.00916815
4.955 0.00920722 0.00919462
4.95 0.00923382 0.00922118
4.945 0.00926053 0.00924785
4.94 0.00928733 0.00927462
4.935 0.00931424 0.00930149
4.93 0.00934125 0.00932846
4.925 0.00936836 0.00935553
4.92 0.00939557 0.00938271
4.915 0.00942289 0.00940999
4.91 0.00945032 0.00943738
4.905 0.00947784 0.00946487
4.9 0.00950548 0.00949246
4.895 0.00953322 0.00952017
4.89 0.00956106 0.00954797
4.885 0.00958902 0.00957589
4.88 0.00961708 0.00960391
4.875 0.00964525 0.00963204
4.87 0.00967352 0.00966028
4.865 0.00970191 0.00968863
4.86 0.00973041 0.00971708
4.855 0.00975901 0.00974565
4.85 0.00978773 0.00977433
4.845 0.00981656 0.00980312
4.84 0.0098455 0.00983202
4.835 0.00987455 0.00986103
4.83 0.00990371 0.00989015
4.825 0.00993299 0.00991939
4.82 0.00996238 0.00994874
4.815 0.00999188 0.0099782
4.81 0.0100215 0.0100078
4.805 0.0100512 0.0100375
4.8 0.0100811 0.0100673
4.795 0.0101111 0.0100972
4.79 0.0101411 0.0101273
4.785 0.0101713 0.0101574
4.78 0.0102017 0.0101877
4.775 0.0102321 0.0102181
4.77 0.0102627 0.0102486
4.765 0.0102933 0.0102792
4.76 0.0103241 0.01031
4.755 0.0103551 0.0103409
4.75 0.0103861 0.0103719
4.745 0.0104173 0.010403
4.74 0.0104486 0.0104342
4.735 0.01048 0.0104656
4.73 0.0105115 0.0104971
4.725 0.0105432 0.0105287
4.72 0.0105749 0.0105605
4.715 0.0106069 0.0105923
4.71 0.0106389 0.0106243
4.705 0.0106711 0.0106564
4.7 0.0107033 0.0106887
4.695 0.0107358 0.0107211
4.69 0.0107683 0.0107536
4.685 0.010801 0.0107862
4.68 0.0108338 0.010819
4.675 0.0108667 0.0108519
4.67 0.0108998 0.0108849
4.665 0.010933 0.010918
4.66 0.0109663 0.0109513
4.655 0.0109998 0.0109848
4.65 0.0110334 0.0110183
4.645 0.0110672 0.011052
4.64 0.011101 0.0110858
4.635 0.011135 0.0111198
4.63 0.0111692 0.0111539
4.625 0.0112035 0.0111881
4.62 0.0112379 0.0112225
4.615 0.0112724 0.011257
4.61 0.0113071 0.0112917
4.605 0.011342 0.0113265
4.6 0.011377 0.0113614
4.595 0.0114121 0.0113965
4.59 0.0114474 0.0114317
4.585 0.0114828 0.011467
4.58 0.0115183 0.0115025
4.575 0.011554 0.0115382
4.57 0.0115898 0.011574
4.565 0.0116258 0.0116099
4.56 0.011662 0.011646
4.555 0.0116982 0.0116822
4.55 0.0117347 0.0117186
4.545 0.0117712 0.0117551
4.54 0.011808 0.0117918
4.535 0.0118449 0.0118286
4.53 0.0118819 0.0118656
4.525 0.0119191 0.0119027
4.52 0.0119564 0.01194
4.515 0.0119939 0.0119774
4.51 0.0120315 0.012015
4.505 0.0120693 0.0120528
4.5 0.0121073 0.0120907
4.495 0.0121454 0.0121287
4.49 0.0121836 0.0121669
4.485 0.012222 0.0122053
4.48 0.0122606 0.0122438
4.475 0.0122994 0.0122825
4.47 0.0123383 0.0123214
4.465 0.0123773 0.0123604
4.46 0.0124165 0.0123995
4.455 0.0124559 0.0124389
4.45 0.0124955 0.0124784
4.445 0.0125352 0.012518
4.44 0.0125751 0.0125579
4.435 0.0126151 0.0125978
4.43 0.0126553 0.012638
4.425 0.0126957 0.0126783
4.42 0.0127363 0.0127188
4.415 0.012777 0.0127595
4.41 0.0128179 0.0128003
4.405 0.0128589 0.0128413
4.4 0.0129002 0.0128825
4.395 0.0129416 0.0129238
4.39 0.0129832 0.0129654
4.385 0.0130249 0.0130071
4.38 0.0130668 0.0130489
4.375 0.0131089 0.013091
4.37 0.0131512 0.0131332
4.365 0.0131937 0.0131756
4.36 0.0132363 0.0132182
4.355 0.0132792 0.013261
4.35 0.0133222 0.0133039
4.345 0.0133654 0.013347
4.34 0.0134087 0.0133904
4.335 0.0134523 0.0134338
4.33 0.013496 0.0134775
4.325 0.0135399 0.0135214
4.32 0.0135841 0.0135654
4.315 0.0136284 0.0136097
4.31 0.0136728 0.0136541
4.305 0.0137175 0.0136987
4.3 0.0137624 0.0137435
4.295 0.0138075 0.0137885
4.29 0.0138527 0.0138337
4.285 0.0138982 0.0138791
4.28 0.0139438 0.0139247
4.275 0.0139897 0.0139705
4.27 0.0140357 0.0140165
4.265 0.0140819 0.0140626
4.26 0.0141284 0.014109
4.255 0.014175 0.0141556
4.25 0.0142218 0.0142023
4.245 0.0142689 0.0142493
4.24 0.0143161 0.0142965
4.235 0.0143636 0.0143439
4.23 0.0144112 0.0143915
4.225 0.0144591 0.0144393
4.22 0.0145071 0.0144873
4.215 0.0145554 0.0145355
4.21 0.0146039 0.0145839
4.205 0.0146526 0.0146325
4.2 0.0147015 0.0146814
4.195 0.0147506 0.0147304
4.19 0.0148 0.0147797
4.185 0.0148495 0.0148292
4.18 0.0148993 0.0148789
4.175 0.0149493 0.0149288
4.17 0.0149995 0.0149789
4.165 0.0150499 0.0150293
4.16 0.0151005 0.0150798
4.155 0.0151514 0.0151306
4.15 0.0152025 0.0151817
4.145 0.0152538 0.0152329
4.14 0.0153054 0.0152844
4.135 0.0153571 0.0153361
4.13 0.0154091 0.015388
4.125 0.0154614 0.0154402
4.12 0.0155138 0.0154926
4.115 0.0155665 0.0155452
4.11 0.0156194 0.015598
4.105 0.0156726 0.0156511
4.1 0.015726 0.0157044
4.095 0.0157796 0.015758
4.09 0.0158335 0.0158118
4.085 0.0158876 0.0158658
4.08 0.015942 0.0159201
4.075 0.0159966 0.0159746
4.07 0.0160514 0.0160294
4.065 0.0161065 0.0160844
4.06 0.0161618 0.0161397
4.055 0.0162174 0.0161952
4.05 0.0162732 0.0162509
4.045 0.0163293 0.0163069
4.04 0.0163857 0.0163632
4.035 0.0164422 0.0164197
4.03 0.0164991 0.0164765
4.025 0.0165562 0.0165335
4.02 0.0166135 0.0165907
4.015 0.0166711 0.0166483
4.01 0.016729 0.0167061
4.005 0.0167871 0.0167641
4 0.0168455 0.0168224
3.995 0.0169042 0.016881
3.99 0.0169631 0.0169399
3.985 0.0170223 0.016999
3.98 0.0170818 0.0170584
3.975 0.0171415 0.017118
3.97 0.0172015 0.017178
3.965 0.0172618 0.0172382
3.96 0.0173224 0.0172986
3.955 0.0173832 0.0173594
3.95 0.0174443 0.0174204
3.945 0.0175057 0.0174817
3.94 0.0175674 0.0175433
3.935 0.0176293 0.0176052
3.93 0.0176916 0.0176673
3.925 0.0177541 0.0177298
3.92 0.0178169 0.0177925
3.915 0.01788 0.0178555
3.91 0.0179434 0.0179188
3.905 0.0180071 0.0179824
3.9 0.0180711 0.0180463
3.895 0.0181353 0.0181105
3.89 0.0181999 0.018175
3.885 0.0182648 0.0182397
3.88 0.01833 0.0183048
3.875 0.0183954 0.0183702
3.87 0.0184612 0.0184359
3.865 0.0185273 0.0185019
3.86 0.0185937 0.0185682
3.855 0.0186604 0.0186348
3.85 0.0187274 0.0187017
3.845 0.0187947 0.0187689
3.84 0.0188624 0.0188365
3.835 0.0189303 0.0189044
3.83 0.0189986 0.0189725
3.825 0.0190672 0.019041
3.82 0.0191361 0.0191098
3.815 0.0192053 0.019179
3.81 0.0192749 0.0192485
3.805 0.0193448 0.0193183
3.8 0.019415 0.0193884
3.795 0.0194856 0.0194588
3.79 0.0195564 0.0195296
3.785 0.0196277 0.0196007
3.78 0.0196992 0.0196722
3.775 0.0197711 0.019744
3.77 0.0198433 0.0198161
3.765 0.0199159 0.0198886
3.76 0.0199888 0.0199614
3.755 0.0200621 0.0200346
3.75 0.0201357 0.0201081
3.745 0.0202097 0.020182
3.74 0.020284 0.0202562
3.735 0.0203587 0.0203307
3.73 0.0204337 0.0204057
3.725 0.0205091 0.020481
3.72 0.0205848 0.0205566
3.715 0.020661 0.0206326
3.71 0.0207374 0.020709
3.705 0.0208143 0.0207857
3.7 0.0208915 0.0208628
3.695 0.0209691 0.0209403
3.69 0.021047 0.0210181
3.685 0.0211254 0.0210964
3.68 0.0212041 0.021175
3.675 0.0212832 0.0212539
3.67 0.0213626 0.0213333
3.665 0.0214425 0.0214131
3.66 0.0215227 0.0214932
3.655 0.0216034 0.0215737
3.65 0.0216844 0.0216546
3.645 0.0217658 0.0217359
3.64 0.0218476 0.0218176
3.635 0.0219298 0.0218997
3.63 0.0220124 0.0219822
3.625 0.0220954 0.0220651
3.62 0.0221788 0.0221484
3.615 0.0222627 0.0222321
3.61 0.0223469 0.0223162
3.605 0.0224316 0.0224008
3.6 0.0225166 0.0224857
3.595 0.0226021 0.0225711
3.59 0.022688 0.0226568
3.585 0.0227743 0.022743
3.58 0.022861 0.0228297
3.575 0.0229482 0.0229167
3.57 0.0230358 0.0230042
3.565 0.0231239 0.0230921
3.56 0.0232123 0.0231804
3.555 0.0233012 0.0232692
3.55 0.0233906 0.0233584
3.545 0.0234804 0.0234481
3.54 0.0235706 0.0235382
3.535 0.0236613 0.0236288
3.53 0.0237524 0.0237198
3.525 0.023844 0.0238112
3.52 0.023936 0.0239031
3.515 0.0240285 0.0239955
3.51 0.0241215 0.0240883
3.505 0.0242149 0.0241816
3.5 0.0243088 0.0242754
3.495 0.0244031 0.0243696
3.49 0.024498 0.0244643
3.485 0.0245933 0.0245595
3.48 0.0246891 0.0246551
3.475 0.0247853 0.0247513
3.47 0.0248821 0.0248479
3.465 0.0249793 0.024945
3.46 0.025077 0.0250426
3.455 0.0251752 0.0251407
3.45 0.025274 0.0252392
3.445 0.0253732 0.0253383
3.44 0.0254729 0.0254379
3.435 0.0255731 0.025538
3.43 0.0256738 0.0256386
3.425 0.0257751 0.0257396
3.42 0.0258768 0.0258413
3.415 0.0259791 0.0259434
3.41 0.0260819 0.026046
3.405 0.0261852 0.0261492
3.4 0.026289 0.0262529
3.395 0.0263934 0.0263571
3.39 0.0264983 0.0264619
3.385 0.0266037 0.0265672
3.38 0.0267097 0.026673
3.375 0.0268162 0.0267794
3.37 0.0269233 0.0268863
3.365 0.0270309 0.0269937
3.36 0.027139 0.0271017
3.355 0.0272478 0.0272103
3.35 0.027357 0.0273194
3.345 0.0274669 0.0274291
3.34 0.0275773 0.0275394
3.335 0.0276883 0.0276502
3.33 0.0277998 0.0277616
3.325 0.027912 0.0278736
3.32 0.0280247 0.0279862
3.315 0.028138 0.0280993
3.31 0.0282519 0.028213
3.305 0.0283663 0.0283273
3.3 0.0284814 0.0284422
3.295 0.0285971 0.0285578
3.29 0.0287133 0.0286739
3.285 0.0288302 0.0287906
3.28 0.0289477 0.0289079
3.275 0.0290658 0.0290258
3.27 0.0291845 0.0291444
3.265 0.0293039 0.0292636
3.26 0.0294238 0.0293834
3.255 0.0295444 0.0295038
3.25 0.0296656 0.0296248
3.245 0.0297875 0.0297465
3.24 0.02991 0.0298689
3.235 0.0300331 0.0299918
3.23 0.0301569 0.0301155
3.225 0.0302814 0.0302397
3.22 0.0304065 0.0303647
3.215 0.0305323 0.0304903
3.21 0.0306587 0.0306165
3.205 0.0307858 0.0307434
3.2 0.0309136 0.030871
3.195 0.031042 0.0309993
3.19 0.0311712 0.0311283
3.185 0.031301 0.0312579
3.18 0.0314315 0.0313882
3.175 0.0315627 0.0315193
3.17 0.0316946 0.031651
3.165 0.0318272 0.0317834
3.16 0.0319605 0.0319166
3.155 0.0320946 0.0320504
3.15 0.0322293 0.032185
3.145 0.0323648 0.0323202
3.14 0.032501 0.0324562
3.135 0.0326379 0.032593
3.13 0.0327756 0.0327304
3.125 0.032914 0.0328687
3.12 0.0330531 0.0330076
3.115 0.033193 0.0331473
3.11 0.0333336 0.0332878
3.105 0.0334751 0.033429
3.1 0.0336172 0.0335709
3.095 0.0337602 0.0337137
3.09 0.0339039 0.0338572
3.085 0.0340484 0.0340015
3.08 0.0341937 0.0341466
3.075 0.0343397 0.0342924
3.07 0.0344866 0.0344391
3.065 0.0346342 0.0345865
3.06 0.0347827 0.0347348
3.055 0.034932 0.0348839
3.05 0.035082 0.0350337
3.045 0.0352329 0.0351844
3.04 0.0353847 0.0353359
3.035 0.0355372 0.0354883
3.03 0.0356906 0.0356415
3.025 0.0358448 0.0357955
3.02 0.0359999 0.0359503
3.015 0.0361558 0.036106
3.01 0.0363126 0.0362626
3.005 0.0364703 0.03642
3 0.0366288 0.0365783
2.995 0.0367882 0.0367375
2.99 0.0369484 0.0368975
2.985 0.0371096 0.0370585
2.98 0.0372716 0.0372203
2.975 0.0374346 0.037383
2.97 0.0375984 0.0375466
2.965 0.0377631 0.0377111
2.96 0.0379288 0.0378765
2.955 0.0380954 0.0380429
2.95 0.0382629 0.0382101
2.945 0.0384313 0.0383783
2.94 0.0386007 0.0385475
2.935 0.038771 0.0387175
2.93 0.0389423 0.0388886
2.925 0.0391145 0.0390605
2.92 0.0392877 0.0392335
2.915 0.0394618 0.0394074
2.91 0.0396369 0.0395823
2.905 0.039813 0.0397581
2.9 0.0399901 0.039935
2.895 0.0401682 0.0401128
2.89 0.0403473 0.0402916
2.885 0.0405274 0.0404715
2.88 0.0407085 0.0406523
2.875 0.0408906 0.0408342
2.87 0.0410737 0.0410171
2.865 0.0412579 0.041201
2.86 0.0414431 0.0413859
2.855 0.0416294 0.0415719
2.85 0.0418167 0.041759
2.845 0.0420051 0.0419471
2.84 0.0421945 0.0421363
2.835 0.042385 0.0423265
2.83 0.0425766 0.0425179
2.825 0.0427693 0.0427103
2.82 0.0429631 0.0429038
2.815 0.043158 0.0430984
2.81 0.0433539 0.0432941
2.805 0.043551 0.0434909
2.8 0.0437493 0.0436889
2.795 0.0439486 0.043888
2.79 0.0441491 0.0440882
2.785 0.0443508 0.0442895
2.78 0.0445536 0.044492
2.775 0.0447575 0.0446957
2.77 0.0449626 0.0449006
2.765 0.0451689 0.0451066
2.76 0.0453764 0.0453138
2.755 0.0455851 0.0455222
2.75 0.045795 0.0457317
2.745 0.0460061 0.0459425
2.74 0.0462184 0.0461545
2.735 0.0464319 0.0463677
2.73 0.0466466 0.0465822
2.725 0.0468626 0.0467979
2.72 0.0470799 0.0470148
2.715 0.0472984 0.047233
2.71 0.0475181 0.0474525
2.705 0.0477391 0.0476732
2.7 0.0479615 0.0478952
2.695 0.0481851 0.0481185
2.69 0.04841 0.048343
2.685 0.0486362 0.0485689
2.68 0.0488637 0.0487961
2.675 0.0490925 0.0490246
2.67 0.0493227 0.0492545
2.665 0.0495542 0.0494857
2.66 0.049787 0.0497182
2.655 0.0500213 0.0499521
2.65 0.0502568 0.0501873
2.645 0.0504938 0.050424
2.64 0.0507322 0.050662
2.635 0.0509719 0.0509014
2.63 0.051213 0.0511422
2.625 0.0514556 0.0513844
2.62 0.0516996 0.051628
2.615 0.051945 0.0518731
2.61 0.0521918 0.0521196
2.605 0.0524401 0.0523675
2.6 0.0526899 0.0526169
2.595 0.0529411 0.0528678
2.59 0.0531938 0.0531202
2.585 0.053448 0.053374
2.58 0.0537037 0.0536293
2.575 0.0539609 0.0538862
2.57 0.0542196 0.0541445
2.565 0.0544798 0.0544044
2.56 0.0547416 0.0546658
2.555 0.055005 0.0549288
2.55 0.0552698 0.0551933
2.545 0.0555363 0.0554594
2.54 0.0558043 0.055727
2.535 0.056074 0.0559963
2.53 0.0563452 0.0562671
2.525 0.056618 0.0565395
2.52 0.0568925 0.0568136
2.515 0.0571685 0.0570893
2.51 0.0574463 0.0573666
2.505 0.0577256 0.0576456
2.5 0.0580067 0.0579263
2.495 0.0582894 0.0582086
2.49 0.0585738 0.0584926
2.485 0.0588599 0.0587782
2.48 0.0591477 0.0590656
2.475 0.0594372 0.0593547
2.47 0.0597284 0.0596456
2.465 0.0600214 0.0599381
2.46 0.0603161 0.0602325
2.455 0.0606126 0.0605285
2.45 0.0609109 0.0608264
2.445 0.061211 0.061126
2.44 0.0615128 0.0614274
2.435 0.0618165 0.0617307
2.43 0.062122 0.0620357
2.425 0.0624293 0.0623426
2.42 0.0627385 0.0626513
2.415 0.0630495 0.0629619
2.41 0.0633624 0.0632744
2.405 0.0636771 0.0635887
2.4 0.0639938 0.0639049
2.395 0.0643123 0.064223
2.39 0.0646328 0.064543
2.385 0.0649552 0.064865
2.38 0.0652796 0.0651889
2.375 0.0656059 0.0655147
2.37 0.0659341 0.0658425
2.365 0.0662644 0.0661723
2.36 0.0665966 0.066504
2.355 0.0669309 0.0668378
2.35 0.0672671 0.0671736
2.345 0.0676054 0.0675114
2.34 0.0679457 0.0678512
2.335 0.0682881 0.0681931
2.33 0.0686326 0.0685371
2.325 0.0689791 0.0688831
2.32 0.0693278 0.0692313
2.315 0.0696785 0.0695815
2.31 0.0700313 0.0699339
2.305 0.0703863 0.0702884
2.3 0.0707435 0.070645
2.295 0.0711028 0.0710038
2.29 0.0714643 0.0713647
2.285 0.0718279 0.0717279
2.28 0.0721938 0.0720932
2.275 0.0725619 0.0724608
2.27 0.0729322 0.0728306
2.265 0.0733048 0.0732026
2.26 0.0736796 0.0735769
2.255 0.0740566 0.0739534
2.25 0.074436 0.0743322
2.245 0.0748177 0.0747134
2.24 0.0752017 0.0750968
2.235 0.075588 0.0754825
2.23 0.0759766 0.0758706
2.225 0.0763676 0.0762611
2.22 0.076761 0.0766539
2.215 0.0771568 0.0770491
2.21 0.0775549 0.0774467
2.205 0.0779555 0.0778467
2.2 0.0783585 0.0782491
2.195 0.0787639 0.0786539
2.19 0.0791718 0.0790613
2.185 0.0795822 0.079471
2.18 0.0799951 0.0798833
2.175 0.0804104 0.0802981
2.17 0.0808283 0.0807153
2.165 0.0812487 0.0811351
2.16 0.0816716 0.0815575
2.155 0.0820971 0.0819824
2.15 0.0825252 0.0824098
2.145 0.0829559 0.0828399
2.14 0.0833892 0.0832725
2.135 0.0838251 0.0837078
2.13 0.0842636 0.0841457
2.125 0.0847048 0.0845862
2.12 0.0851486 0.0850294
2.115 0.0855951 0.0854753
2.11 0.0860443 0.0859239
2.105 0.0864963 0.0863751
2.1 0.0869509 0.0868291
2.095 0.0874083 0.0872859
2.09 0.0878685 0.0877453
2.085 0.0883314 0.0882076
2.08 0.0887971 0.0886726
2.075 0.0892656 0.0891404
2.07 0.0897369 0.0896111
2.065 0.0902111 0.0900845
2.06 0.0906881 0.0905608
2.055 0.0911679 0.09104
2.05 0.0916507 0.091522
2.045 0.0921363 0.092007
2.04 0.0926248 0.0924948
2.035 0.0931163 0.0929855
2.03 0.0936106 0.0934792
2.025 0.094108 0.0939758
2.02 0.0946083 0.0944754
2.015 0.0951116 0.0949779
2.01 0.0956179 0.0954835
2.005 0.0961272 0.095992
2 0.0966395 0.0965036
1.995 0.0971548 0.0970182
1.99 0.0976732 0.0975358
1.985 0.0981947 0.0980566
1.98 0.0987193 0.0985804
1.975 0.099247 0.0991072
1.97 0.0997777 0.0996372
1.965 0.100312 0.10017
1.96 0.100849 0.100707
1.955 0.101389 0.101246
1.95 0.101932 0.101789
1.945 0.102479 0.102334
1.94 0.103029 0.102883
1.935 0.103581 0.103435
1.93 0.104138 0.103991
1.925 0.104697 0.104549
1.92 0.10526 0.105111
1.915 0.105826 0.105676
1.91 0.106395 0.106245
1.905 0.106967 0.106816
1.9 0.107543 0.107391
1.895 0.108122 0.107969
1.89 0.108705 0.108551
1.885 0.10929 0.109136
1.88 0.109879 0.109724
1.875 0.110472 0.110316
1.87 0.111068 0.110911
1.865 0.111667 0.111509
1.86 0.112269 0.11211
1.855 0.112875 0.112716
1.85 0.113485 0.113324
1.845 0.114098 0.113936
1.84 0.114714 0.114551
1.835 0.115334 0.11517
1.83 0.115957 0.115792
1.825 0.116583 0.116418
1.82 0.117213 0.117047
1.815 0.117847 0.117679
1.81 0.118484 0.118316
1.805 0.119124 0.118955
1.8 0.119768 0.119598
1.795 0.120416 0.120244
1.79 0.121067 0.120894
1.785 0.121721 0.121548
1.78 0.122379 0.122205
1.775 0.12304 0.122865
1.77 0.123705 0.123529
1.765 0.124374 0.124197
1.76 0.125046 0.124868
1.755 0.125721 0.125542
1.75 0.1264 0.12622
1.745 0.127083 0.126902
1.74 0.127769 0.127587
1.735 0.128459 0.128275
1.73 0.129152 0.128967
1.725 0.129848 0.129663
1.72 0.130548 0.130362
1.715 0.131252 0.131064
1.71 0.131959 0.13177
1.705 0.13267 0.13248
1.7 0.133384 0.133193
1.695 0.134101 0.133909
1.69 0.134822 0.134629
1.685 0.135547 0.135353
1.68 0.136275 0.136079
1.675 0.137006 0.13681
1.67 0.137741 0.137543
1.665 0.138479 0.13828
1.66 0.13922 0.13902
1.655 0.139965 0.139764
1.65 0.140713 0.140511
1.645 0.141465 0.141261
1.64 0.14222 0.142015
1.635 0.142978 0.142772
1.63 0.143739 0.143532
1.625 0.144503 0.144295
1.62 0.145271 0.145062
1.615 0.146042 0.145831
1.61 0.146816 0.146604
1.605 0.147593 0.14738
1.6 0.148373 0.148159
1.595 0.149156 0.14894
1.59 0.149942 0.149725
1.585 0.150731 0.150513
1.58 0.151523 0.151303
1.575 0.152317 0.152097
1.57 0.153115 0.152893
1.565 0.153915 0.153692
1.56 0.154718 0.154493
1.555 0.155523 0.155297
1.55 0.156331 0.156104
1.545 0.157141 0.156913
1.54 0.157954 0.157725
1.535 0.158769 0.158538
1.53 0.159587 0.159355
1.525 0.160406 0.160173
1.52 0.161228 0.160993
1.515 0.162052 0.161816
1.51 0.162877 0.16264
1.505 0.163705 0.163466
1.5 0.164534 0.164294
1.495 0.165365 0.165123
1.49 0.166197 0.165954
1.485 0.167031 0.166786
1.48 0.167866 0.16762
1.475 0.168702 0.168455
1.47 0.169539 0.16929
1.465 0.170377 0.170127
1.46 0.171216 0.170965
1.455 0.172056 0.171803
1.45 0.172896 0.172641
1.445 0.173736 0.17348
1.44 0.174577 0.174319
1.435 0.175417 0.175158
1.43 0.176257 0.175997
1.425 0.177097 0.176835
1.42 0.177936 0.177673
1.415 0.178775 0.17851
1.41 0.179613 0.179346
1.405 0.180449 0.180181
1.4 0.181284 0.181015
1.395 0.182117 0.181847
1.39 0.182949 0.182677
1.385 0.183778 0.183505
1.38 0.184605 0.18433
1.375 0.185429 0.185153
1.37 0.186251 0.185973
1.365 0.187069 0.186789
1.36 0.187883 0.187602
1.355 0.188694 0.188411
1.35 0.189501 0.189216
1.345 0.190303 0.190017
1.34 0.1911 0.190813
1.335 0.191892 0.191603
1.33 0.192678 0.192388
1.325 0.193458 0.193166
1.32 0.194232 0.193939
1.315 0.194999 0.194704
1.31 0.195759 0.195462
1.305 0.196511 0.196213
1.3 0.197254 0.196955
1.295 0.197989 0.197688
1.29 0.198715 0.198413
1.285 0.199431 0.199127
1.28 0.200137 0.199832
1.275 0.200832 0.200525
1.27 0.201516 0.201207
1.265 0.202188 0.201878
1.26 0.202847 0.202535
1.255 0.203492 0.203179
1.25 0.204124 0.20381
1.245 0.204741 0.204425
1.24 0.205343 0.205026
1.235 0.205929 0.20561
1.23 0.206498 0.206178
1.225 0.207049 0.206728
1.22 0.207582 0.207259
1.215 0.208096 0.207771
1.21 0.20859 0.208264
1.205 0.209062 0.208735
1.2 0.209513 0.209184
1.195 0.209941 0.209611
1.19 0.210345 0.210014
1.185 0.210725 0.210392
1.18 0.211078 0.210744
1.175 0.211405 0.21107
1.17 0.211704 0.211368
1.165 0.211974 0.211636
1.16 0.212214 0.211875
1.155 0.212422 0.212082
1.15 0.212598 0.212257
1.145 0.21274 0.212398
1.14 0.212847 0.212504
1.135 0.212918 0.212574
1.13 0.212952 0.212606
1.125 0.212946 0.2126
1.12 0.212901 0.212553
1.115 0.212813 0.212465
1.11 0.212683 0.212333
1.105 0.212508 0.212157
1.1 0.212287 0.211936
1.095 0.212018 0.211667
1.09 0.211701 0.211349
1.085 0.211333 0.21098
1.08 0.210914 0.21056
1.075 0.210441 0.210086
1.07 0.209912 0.209557
1.065 0.209327 0.208972
1.06 0.208684 0.208328
1.055 0.207981 0.207625
1.05 0.207216 0.20686
1.045 0.206388 0.206032
1.04 0.205496 0.20514
1.035 0.204538 0.204181
1.03 0.203511 0.203155
1.025 0.202416 0.202059
1.02 0.201249 0.200893
1.015 0.200011 0.199655
1.01 0.198698 0.198343
1.005 0.19731 0.196955
1 0.195846 0.195491
0.995 0.194304 0.19395
0.99 0.192682 0.192329
0.985 0.19098 0.190628
0.98 0.189197 0.188845
0.975 0.18733 0.186979
0.97 0.18538 0.185031
0.965 0.183346 0.182997
0.96 0.181226 0.180878
0.955 0.179019 0.178674
0.95 0.176726 0.176382
0.945 0.174346 0.174004
0.94 0.171878 0.171538
0.935 0.169323 0.168984
0.93 0.166679 0.166342
0.925 0.163948 0.163613
0.92 0.161129 0.160796
0.915 0.158223 0.157892
0.91 0.15523 0.154902
0.905 0.152151 0.151826
0.9 0.148987 0.148664
0.895 0.145739 0.145419
0.89 0.142408 0.142091
0.885 0.138996 0.138682
0.88 0.135505 0.135194
0.875 0.131936 0.131628
0.87 0.128291 0.127987
0.865 0.124573 0.124272
0.86 0.120784 0.120487
0.855 0.116927 0.116633
0.85 0.113004 0.112715
0.845 0.10902 0.108735
0.84 0.104977 0.104696
0.835 0.100879 0.100603
0.83 0.0967301 0.0964577
0.825 0.0925335 0.0922656
0.82 0.0882937 0.0880304
0.815 0.0840151 0.0837565
0.81 0.0797022 0.0794484
0.805 0.0753597 0.0751107
0.8 0.0709925 0.0707484
0.795 0.0666056 0.0663665
0.79 0.0622041 0.0619701
0.785 0.0577934 0.0575646
0.78 0.0533788 0.0531553
0.775 0.048966 0.0487477
0.77 0.0445604 0.0443475
0.765 0.0401678 0.0399604
0.76 0.035794 0.035592
0.755 0.0314447 0.0312482
0.75 0.0271258 0.0269349
0.745 0.0228431 0.0226577
0.74 0.0186024 0.0184226
0.735 0.0144096 0.0142354
0.73 0.0102704 0.0101018
0.725 0.00619047 0.00602753
0.72 0.00217555 0.00201823
0.715 -0.00176886 -0.00192058
0.71 -0.00563734 -0.00578347
0.705 -0.00942458 -0.00956514
0.7 -0.0131254 -0.0132605
0.695 -0.0167349 -0.0168644
0.69 -0.0202482 -0.0203723
0.685 -0.0236607 -0.0237794
0.68 -0.026968 -0.0270814
0.675 -0.030166 -0.0302741
0.67 -0.0332508 -0.0333536
0.665 -0.0362186 -0.0363163
0.66 -0.0390661 -0.0391587
0.655 -0.0417902 -0.0418778
0.65 -0.044388 -0.0444708
0.645 -0.0468571 -0.0469351
0.64 -0.0491952 -0.0492685
0.635 -0.0514005 -0.0514692
0.63 -0.0534714 -0.0535357
0.625 -0.0554066 -0.0554666
0.62 -0.0572054 -0.0572611
0.615 -0.058867 -0.0589187
0.61 -0.0603914 -0.0604391
0.605 -0.0617785 -0.0618224
0.6 -0.063029 -0.0630692
0.595 -0.0641434 -0.0641801
0.59 -0.065123 -0.0651563
0.585 -0.0659692 -0.0659992
0.58 -0.0666838 -0.0667106
0.575 -0.0672687 -0.0672926
0.57 -0.0677263 -0.0677474
0.565 -0.0680594 -0.0680778
0.56 -0.0682707 -0.0682866
0.555 -0.0683635 -0.0683771
0.55 -0.0683413 -0.0683527
0.545 -0.0682077 -0.068217
0.54 -0.0679666 -0.067974
0.535 -0.0676221 -0.0676278
0.53 -0.0671785 -0.0671826
0.525 -0.0666404 -0.066643
0.52 -0.0660124 -0.0660137
0.515 -0.0652992 -0.0652993
0.51 -0.0645058 -0.0645049
0.505 -0.0636372 -0.0636354
0.5 -0.0626985 -0.0626959
0.495 -0.0616949 -0.0616917
0.49 -0.0606317 -0.060628
0.485 -0.059514 -0.0595099
0.48 -0.0583473 -0.0583429
0.475 -0.0571368 -0.0571322
0.47 -0.0558877 -0.0558831
0.465 -0.0546052 -0.0546007
0.46 -0.0532946 -0.0532902
0.455 -0.0519608 -0.0519566
0.45 -0.0506089 -0.050605
0.445 -0.0492437 -0.0492401
0.44 -0.0478698 -0.0478667
0.435 -0.0464918 -0.0464892
0.43 -0.0451141 -0.045112
0.425 -0.0437407 -0.0437393
0.42 -0.0423757 -0.0423749
0.415 -0.0410228 -0.0410227
0.41 -0.0396853 -0.0396859
0.405 -0.0383666 -0.0383678
0.4 -0.0370694 -0.0370714
0.395 -0.0357965 -0.0357992
0.39 -0.0345502 -0.0345536
0.385 -0.0333325 -0.0333367
0.38 -0.0321452 -0.0321501
0.375 -0.0309897 -0.0309953
0.37 -0.0298672 -0.0298735
0.365 -0.0287786 -0.0287855
0.36 -0.0277244 -0.0277319
0.355 -0.0267048 -0.026713
0.35 -0.0257201 -0.0257288
0.345 -0.0247698 -0.0247791
0.34 -0.0238537 -0.0238635
0.335 -0.0229711 -0.0229813
0.33 -0.0221211 -0.0221317
0.325 -0.0213029 -0.0213138
0.32 -0.0205152 -0.0205265
0.315 -0.019757 -0.0197686
0.31 -0.0190269 -0.0190387
0.305 -0.0183236 -0.0183356
0.3 -0.0176457 -0.0176578
0.295 -0.0169919 -0.0170041
0.29 -0.0163607 -0.016373
0.285 -0.0157509 -0.0157631
0.28 -0.0151611 -0.0151733
0.275 -0.0145901 -0.0146023
0.27 -0.0140368 -0.0140489
0.265 -0.0135 -0.0135121
0.26 -0.0129789 -0.0129908
0.255 -0.0124724 -0.0124841
0.25 -0.0119797 -0.0119913
0.245 -0.0115001 -0.0115115
0.24 -0.011033 -0.0110441
0.235 -0.0105777 -0.0105886
0.23 -0.0101338 -0.0101444
0.225 -0.00970079 -0.00971117
0.22 -0.00927838 -0.00928848
0.215 -0.00886623 -0.00887604
0.21 -0.00846409 -0.00847359
0.205 -0.00807175 -0.00808093
0.2 -0.00768903 -0.0076979
0.195 -0.00731581 -0.00732435
0.19 -0.00695197 -0.00696019
0.185 -0.00659746 -0.00660534
0.18 -0.0062522 -0.00625975
0.175 -0.00591617 -0.00592338
0.17 -0.00558934 -0.00559622
0.165 -0.00527172 -0.00527826
0.16 -0.00496329 -0.0049695
0.155 -0.00466409 -0.00466997
0.15 -0.00437411 -0.00437966
0.145 -0.00409339 -0.00409862
0.14 -0.00382195 -0.00382687
0.135 -0.00355981 -0.00356442
0.13 -0.003307 -0.00331131
0.125 -0.00306355 -0.00306756
0.12 -0.00282947 -0.00283319
0.115 -0.00260479 -0.00260823
0.11 -0.00238952 -0.00239268
0.105 -0.00218366 -0.00218656
0.1 -0.00198723 -0.00198988
0.095 -0.00180021 -0.00180262
0.09 -0.00162262 -0.00162479
0.085 -0.00145443 -0.00145638
0.08 -0.00129563 -0.00129737
0.075 -0.00114619 -0.00114774
0.07 -0.0010061 -0.00100745
0.065 -0.000875309 -0.000876492
0.06 -0.000753794 -0.000754814
0.055 -0.000641515 -0.000642384
0.05 -0.00053843 -0.00053916
0.045 -0.000444498 -0.0004451
0.04 -0.000359675 -0.000360163
0.035 -0.000283919 -0.000284304
0.03 -0.00021719 -0.000217484
0.025 -0.000159446 -0.000159662
0.02 -0.000110653 -0.000110803
0.015 -7.08339e-05 -7.09299e-05
0.01 -4.23863e-05 -4.24437e-05
0.005 -2.37739e-05 -2.38061e-05
-1.63468e-13 5.74148e-06 5.74926e-06


==> anc/HERMITE/GAMMA04/DeltaGammaFX_0_OneLoopFRG.txt <==
9.995 0.00118354 0.00118192
9.99 0.0011853 0.00118368
9.985 0.00118706 0.00118543
9.98 0.00118882 0.00118719
9.975 0.00119058 0.00118896
9.97 0.00119235 0.00119072
9.965 0.00119413 0.00119249
9.96 0.0011959 0.00119427
9.955 0.00119768 0.00119604
9.95 0.00119946 0.00119782
9.945 0.00120125 0.00119961
9.94 0.00120304 0.0012014
9.935 0.00120484 0.00120319
9.93 0.00120663 0.00120498
9.925 0.00120843 0.00120678
9.92 0.00121024 0.00120858
9.915 0.00121205 0.00121039
9.91 0.00121386 0.0012122
9.905 0.00121567 0.00121401
9.9 0.00121749 0.00121583
9.895 0.00121932 0.00121765
9.89 0.00122114 0.00121947
9.885 0.00122297 0.0012213
9.88 0.00122481 0.00122313
9.875 0.00122664 0.00122497
9.87 0.00122848 0.0012268
9.865 0.00123033 0.00122865
9.86 0.00123218 0.00123049
9.855 0.00123403 0.00123234
9.85 0.00123589 0.0012342
9.845 0.00123774 0.00123605
9.84 0.00123961 0.00123791
9.835 0.00124148 0.00123978
9.83 0.00124335 0.00124165
9.825 0.00124522 0.00124352
9.82 0.0012471 0.00124539
9.815 0.00124898 0.00124727
9.81 0.00125087 0.00124916
9.805 0.00125276 0.00125104
9.8 0.00125465 0.00125293
9.795 0.00125655 0.00125483
9.79 0.00125845 0.00125673
9.785 0.00126035 0.00125863
9.78 0.00126226 0.00126054
9.775 0.00126418 0.00126245
9.77 0.00126609 0.00126436
9.765 0.00126801 0.00126628
9.76 0.00126994 0.0012682
9.755 0.00127186 0.00127013
9.75 0.0012738 0.00127206
9.745 0.00127573 0.00127399
9.74 0.00127767 0.00127593
9.735 0.00127962 0.00127787
9.73 0.00128157 0.00127981
9.725 0.00128352 0.00128176
9.72 0.00128547 0.00128371
9.715 0.00128743 0.00128567
9.71 0.0012894 0.00128763
9.705 0.00129136 0.0012896
9.7 0.00129334 0.00129157
9.695 0.00129531 0.00129354
9.69 0.00129729 0.00129552
9.685 0.00129928 0.0012975
9.68 0.00130126 0.00129948
9.675 0.00130326 0.00130147
9.67 0.00130525 0.00130347
9.665 0.00130725 0.00130546
9.66 0.00130926 0.00130747
9.655 0.00131126 0.00130947
9.65 0.00131328 0.00131148
9.645 0.00131529 0.00131349
9.64 0.00131731 0.00131551
9.635 0.00131934 0.00131753
9.63 0.00132137 0.00131956
9.625 0.0013234 0.00132159
9.62 0.00132544 0.00132363
9.615 0.00132748 0.00132566
9.61 0.00132953 0.00132771
9.605 0.00133158 0.00132975
9.6 0.00133363 0.00133181
9.595 0.00133569 0.00133386
9.59 0.00133775 0.00133592
9.585 0.00133982 0.00133799
9.58 0.00134189 0.00134005
9.575 0.00134396 0.00134213
9.57 0.00134604 0.0013442
9.565 0.00134813 0.00134628
9.56 0.00135022 0.00134837
9.555 0.00135231 0.00135046
9.55 0.00135441 0.00135255
9.545 0.00135651 0.00135465
9.54 0.00135861 0.00135675
9.535 0.00136072 0.00135886
9.53 0.00136284 0.00136097
9.525 0.00136496 0.00136309
9.52 0.00136708 0.00136521
9.515 0.00136921 0.00136733
9.51 0.00137134 0.00136946
9.505 0.00137347 0.0013716
9.5 0.00137561 0.00137373
9.495 0.00137776 0.00137588
9.49 0.00137991 0.00137802
9.485 0.00138206 0.00138017
9.48 0.00138422 0.00138233
9.475 0.00138639 0.00138449
9.47 0.00138855 0.00138665
9.465 0.00139073 0.00138882
9.46 0.0013929 0.001391
9.455 0.00139508 0.00139318
9.45 0.00139727 0.00139536
9.445 0.00139946 0.00139755
9.44 0.00140165 0.00139974
9.435 0.00140385 0.00140193
9.43 0.00140606 0.00140414
9.425 0.00140827 0.00140634
9.42 0.00141048 0.00140855
9.415 0.0014127 0.00141077
9.41 0.00141492 0.00141299
9.405 0.00141715 0.00141521
9.4 0.00141938 0.00141744
9.395 0.00142162 0.00141967
9.39 0.00142386 0.00142191
9.385 0.0014261 0.00142415
9.38 0.00142836 0.0014264
9.375 0.00143061 0.00142866
9.37 0.00143287 0.00143091
9.365 0.00143514 0.00143317
9.36 0.00143741 0.00143544
9.355 0.00143968 0.00143771
9.35 0.00144196 0.00143999
9.345 0.00144425 0.00144227
9.34 0.00144653 0.00144456
9.335 0.00144883 0.00144685
9.33 0.00145113 0.00144914
9.325 0.00145343 0.00145144
9.32 0.00145574 0.00145375
9.315 0.00145805 0.00145606
9.31 0.00146037 0.00145837
9.305 0.00146269 0.00146069
9.3 0.00146502 0.00146302
9.295 0.00146736 0.00146535
9.29 0.00146969 0.00146768
9.285 0.00147204 0.00147002
9.28 0.00147438 0.00147237
9.275 0.00147674 0.00147472
9.27 0.0014791 0.00147707
9.265 0.00148146 0.00147943
9.26 0.00148383 0.0014818
9.255 0.0014862 0.00148417
9.25 0.00148858 0.00148654
9.245 0.00149096 0.00148892
9.24 0.00149335 0.00149131
9.235 0.00149574 0.0014937
9.23 0.00149814 0.00149609
9.225 0.00150054 0.00149849
9.22 0.00150295 0.0015009
9.215 0.00150537 0.00150331
9.21 0.00150779 0.00150572
9.205 0.00151021 0.00150815
9.2 0.00151264 0.00151057
9.195 0.00151507 0.001513
9.19 0.00151751 0.00151544
9.185 0.00151996 0.00151788
9.18 0.00152241 0.00152033
9.175 0.00152487 0.00152278
9.17 0.00152733 0.00152524
9.165 0.00152979 0.0015277
9.16 0.00153226 0.00153017
9.155 0.00153474 0.00153264
9.15 0.00153722 0.00153512
9.145 0.00153971 0.00153761
9.14 0.0015422 0.00154009
9.135 0.0015447 0.00154259
9.13 0.00154721 0.00154509
9.125 0.00154971 0.0015476
9.12 0.00155223 0.00155011
9.115 0.00155475 0.00155262
9.11 0.00155727 0.00155514
9.105 0.00155981 0.00155767
9.1 0.00156234 0.0015602
9.095 0.00156488 0.00156274
9.09 0.00156743 0.00156529
9.085 0.00156998 0.00156784
9.08 0.00157254 0.00157039
9.075 0.00157511 0.00157295
9.07 0.00157768 0.00157552
9.065 0.00158025 0.00157809
9.06 0.00158283 0.00158067
9.055 0.00158542 0.00158325
9.05 0.00158801 0.00158584
9.045 0.00159061 0.00158843
9.04 0.00159321 0.00159103
9.035 0.00159582 0.00159364
9.03 0.00159843 0.00159625
9.025 0.00160105 0.00159886
9.02 0.00160368 0.00160149
9.015 0.00160631 0.00160412
9.01 0.00160895 0.00160675
9.005 0.00161159 0.00160939
9 0.00161424 0.00161203
8.995 0.0016169 0.00161469
8.99 0.00161956 0.00161734
8.985 0.00162222 0.00162001
8.98 0.0016249 0.00162267
8.975 0.00162757 0.00162535
8.97 0.00163026 0.00162803
8.965 0.00163295 0.00163072
8.96 0.00163564 0.00163341
8.955 0.00163835 0.00163611
8.95 0.00164105 0.00163881
8.945 0.00164377 0.00164152
8.94 0.00164649 0.00164424
8.935 0.00164921 0.00164696
8.93 0.00165194 0.00164969
8.925 0.00165468 0.00165242
8.92 0.00165743 0.00165516
8.915 0.00166018 0.00165791
8.91 0.00166293 0.00166066
8.905 0.00166569 0.00166342
8.9 0.00166846 0.00166618
8.895 0.00167124 0.00166895
8.89 0.00167402 0.00167173
8.885 0.0016768 0.00167451
8.88 0.0016796 0.0016773
8.875 0.0016824 0.00168009
8.87 0.0016852 0.0016829
8.865 0.00168801 0.0016857
8.86 0.00169083 0.00168852
8.855 0.00169365 0.00169134
8.85 0.00169648 0.00169416
8.845 0.00169932 0.001697
8.84 0.00170216 0.00169983
8.835 0.00170501 0.00170268
8.83 0.00170787 0.00170553
8.825 0.00171073 0.00170839
8.82 0.0017136 0.00171125
8.815 0.00171647 0.00171412
8.81 0.00171935 0.001717
8.805 0.00172224 0.00171989
8.8 0.00172513 0.00172278
8.795 0.00172803 0.00172567
8.79 0.00173094 0.00172857
8.785 0.00173385 0.00173148
8.78 0.00173677 0.0017344
8.775 0.0017397 0.00173732
8.77 0.00174263 0.00174025
8.765 0.00174557 0.00174319
8.76 0.00174852 0.00174613
8.755 0.00175147 0.00174908
8.75 0.00175443 0.00175203
8.745 0.0017574 0.001755
8.74 0.00176037 0.00175796
8.735 0.00176335 0.00176094
8.73 0.00176634 0.00176392
8.725 0.00176933 0.00176691
8.72 0.00177233 0.00176991
8.715 0.00177534 0.00177291
8.71 0.00177835 0.00177592
8.705 0.00178137 0.00177893
8.7 0.0017844 0.00178196
8.695 0.00178743 0.00178499
8.69 0.00179047 0.00178802
8.685 0.00179352 0.00179107
8.68 0.00179657 0.00179412
8.675 0.00179963 0.00179717
8.67 0.0018027 0.00180024
8.665 0.00180578 0.00180331
8.66 0.00180886 0.00180639
8.655 0.00181195 0.00180947
8.65 0.00181504 0.00181256
8.645 0.00181815 0.00181566
8.64 0.00182126 0.00181877
8.635 0.00182438 0.00182188
8.63 0.0018275 0.001825
8.625 0.00183063 0.00182813
8.62 0.00183377 0.00183126
8.615 0.00183692 0.0018344
8.61 0.00184007 0.00183755
8.605 0.00184323 0.00184071
8.6 0.0018464 0.00184387
8.595 0.00184957 0.00184704
8.59 0.00185275 0.00185022
8.585 0.00185594 0.00185341
8.58 0.00185914 0.0018566
8.575 0.00186234 0.0018598
8.57 0.00186556 0.001863
8.565 0.00186877 0.00186622
8.56 0.001872 0.00186944
8.555 0.00187523 0.00187267
8.55 0.00187847 0.00187591
8.545 0.00188172 0.00187915
8.54 0.00188498 0.0018824
8.535 0.00188824 0.00188566
8.53 0.00189151 0.00188893
8.525 0.00189479 0.0018922
8.52 0.00189808 0.00189548
8.515 0.00190137 0.00189877
8.51 0.00190467 0.00190207
8.505 0.00190798 0.00190537
8.5 0.0019113 0.00190868
8.495 0.00191462 0.001912
8.49 0.00191795 0.00191533
8.485 0.00192129 0.00191867
8.48 0.00192464 0.00192201
8.475 0.00192799 0.00192536
8.47 0.00193136 0.00192872
8.465 0.00193473 0.00193208
8.46 0.00193811 0.00193546
8.455 0.00194149 0.00193884
8.45 0.00194489 0.00194223
8.445 0.00194829 0.00194562
8.44 0.0019517 0.00194903
8.435 0.00195512 0.00195244
8.43 0.00195854 0.00195586
8.425 0.00196198 0.00195929
8.42 0.00196542 0.00196273
8.415 0.00196887 0.00196618
8.41 0.00197233 0.00196963
8.405 0.00197579 0.00197309
8.4 0.00197927 0.00197656
8.395 0.00198275 0.00198004
8.39 0.00198624 0.00198352
8.385 0.00198974 0.00198702
8.38 0.00199324 0.00199052
8.375 0.00199676 0.00199403
8.37 0.00200028 0.00199755
8.365 0.00200381 0.00200107
8.36 0.00200735 0.00200461
8.355 0.0020109 0.00200815
8.35 0.00201446 0.0020117
8.345 0.00201802 0.00201526
8.34 0.0020216 0.00201883
8.335 0.00202518 0.00202241
8.33 0.00202877 0.00202599
8.325 0.00203237 0.00202959
8.32 0.00203597 0.00203319
8.315 0.00203959 0.0020368
8.31 0.00204321 0.00204042
8.305 0.00204684 0.00204405
8.3 0.00205049 0.00204768
8.295 0.00205414 0.00205133
8.29 0.00205779 0.00205498
8.285 0.00206146 0.00205864
8.28 0.00206514 0.00206231
8.275 0.00206882 0.00206599
8.27 0.00207251 0.00206968
8.265 0.00207622 0.00207338
8.26 0.00207993 0.00207708
8.255 0.00208365 0.0020808
8.25 0.00208738 0.00208452
8.245 0.00209111 0.00208825
8.24 0.00209486 0.00209199
8.235 0.00209861 0.00209574
8.23 0.00210238 0.0020995
8.225 0.00210615 0.00210327
8.22 0.00210993 0.00210705
8.215 0.00211373 0.00211083
8.21 0.00211753 0.00211463
8.205 0.00212133 0.00211843
8.2 0.00212515 0.00212225
8.195 0.00212898 0.00212607
8.19 0.00213282 0.0021299
8.185 0.00213666 0.00213374
8.18 0.00214052 0.00213759
8.175 0.00214438 0.00214145
8.17 0.00214826 0.00214532
8.165 0.00215214 0.0021492
8.16 0.00215603 0.00215308
8.155 0.00215993 0.00215698
8.15 0.00216384 0.00216089
8.145 0.00216776 0.0021648
8.14 0.00217169 0.00216872
8.135 0.00217563 0.00217266
8.13 0.00217958 0.0021766
8.125 0.00218354 0.00218056
8.12 0.00218751 0.00218452
8.115 0.00219149 0.00218849
8.11 0.00219547 0.00219247
8.105 0.00219947 0.00219646
8.1 0.00220348 0.00220046
8.095 0.00220749 0.00220447
8.09 0.00221152 0.00220849
8.085 0.00221555 0.00221252
8.08 0.0022196 0.00221656
8.075 0.00222366 0.00222061
8.07 0.00222772 0.00222467
8.065 0.0022318 0.00222874
8.06 0.00223588 0.00223282
8.055 0.00223997 0.00223691
8.05 0.00224408 0.00224101
8.045 0.00224819 0.00224512
8.04 0.00225232 0.00224924
8.035 0.00225645 0.00225337
8.03 0.0022606 0.00225751
8.025 0.00226475 0.00226166
8.02 0.00226892 0.00226582
8.015 0.0022731 0.00226999
8.01 0.00227728 0.00227417
8.005 0.00228148 0.00227836
8 0.00228568 0.00228256
7.995 0.0022899 0.00228677
7.99 0.00229413 0.00229099
7.985 0.00229836 0.00229522
7.98 0.00230261 0.00229946
7.975 0.00230687 0.00230371
7.97 0.00231114 0.00230798
7.965 0.00231542 0.00231225
7.96 0.00231971 0.00231653
7.955 0.00232401 0.00232083
7.95 0.00232832 0.00232513
7.945 0.00233264 0.00232945
7.94 0.00233697 0.00233377
7.935 0.00234131 0.00233811
7.93 0.00234567 0.00234246
7.925 0.00235003 0.00234682
7.92 0.00235441 0.00235119
7.915 0.00235879 0.00235557
7.91 0.00236319 0.00235996
7.905 0.00236759 0.00236436
7.9 0.00237201 0.00236877
7.895 0.00237644 0.00237319
7.89 0.00238088 0.00237763
7.885 0.00238533 0.00238207
7.88 0.0023898 0.00238653
7.875 0.00239427 0.002391
7.87 0.00239876 0.00239548
7.865 0.00240325 0.00239996
7.86 0.00240776 0.00240447
7.855 0.00241228 0.00240898
7.85 0.00241681 0.0024135
7.845 0.00242135 0.00241804
7.84 0.0024259 0.00242258
7.835 0.00243046 0.00242714
7.83 0.00243504 0.00243171
7.825 0.00243962 0.00243629
7.82 0.00244422 0.00244088
7.815 0.00244883 0.00244548
7.81 0.00245345 0.0024501
7.805 0.00245808 0.00245472
7.8 0.00246273 0.00245936
7.795 0.00246738 0.00246401
7.79 0.00247205 0.00246867
7.785 0.00247673 0.00247334
7.78 0.00248142 0.00247803
7.775 0.00248613 0.00248273
7.77 0.00249084 0.00248743
7.765 0.00249557 0.00249215
7.76 0.0025003 0.00249689
7.755 0.00250506 0.00250163
7.75 0.00250982 0.00250639
7.745 0.00251459 0.00251115
7.74 0.00251938 0.00251593
7.735 0.00252418 0.00252073
7.73 0.00252899 0.00252553
7.725 0.00253381 0.00253035
7.72 0.00253865 0.00253517
7.715 0.00254349 0.00254002
7.71 0.00254835 0.00254487
7.705 0.00255322 0.00254973
7.7 0.00255811 0.00255461
7.695 0.00256301 0.0025595
7.69 0.00256792 0.0025644
7.685 0.00257284 0.00256932
7.68 0.00257777 0.00257425
7.675 0.00258272 0.00257919
7.67 0.00258768 0.00258414
7.665 0.00259265 0.0025891
7.66 0.00259763 0.00259408
7.655 0.00260263 0.00259907
7.65 0.00260764 0.00260408
7.645 0.00261267 0.00260909
7.64 0.0026177 0.00261412
7.635 0.00262275 0.00261916
7.63 0.00262781 0.00262422
7.625 0.00263289 0.00262929
7.62 0.00263797 0.00263437
7.615 0.00264308 0.00263946
7.61 0.00264819 0.00264457
7.605 0.00265332 0.00264969
7.6 0.00265846 0.00265482
7.595 0.00266361 0.00265997
7.59 0.00266878 0.00266513
7.585 0.00267396 0.0026703
7.58 0.00267915 0.00267549
7.575 0.00268436 0.00268069
7.57 0.00268958 0.0026859
7.565 0.00269481 0.00269113
7.56 0.00270006 0.00269637
7.555 0.00270532 0.00270162
7.55 0.00271059 0.00270689
7.545 0.00271588 0.00271217
7.54 0.00272118 0.00271746
7.535 0.0027265 0.00272277
7.53 0.00273183 0.00272809
7.525 0.00273717 0.00273343
7.52 0.00274253 0.00273878
7.515 0.0027479 0.00274414
7.51 0.00275329 0.00274952
7.505 0.00275868 0.00275491
7.5 0.0027641 0.00276032
7.495 0.00276952 0.00276574
7.49 0.00277497 0.00277117
7.485 0.00278042 0.00277662
7.48 0.00278589 0.00278208
7.475 0.00279137 0.00278756
7.47 0.00279687 0.00279305
7.465 0.00280239 0.00279855
7.46 0.00280791 0.00280407
7.455 0.00281345 0.00280961
7.45 0.00281901 0.00281516
7.445 0.00282458 0.00282072
7.44 0.00283017 0.0028263
7.435 0.00283577 0.00283189
7.43 0.00284138 0.0028375
7.425 0.00284701 0.00284312
7.42 0.00285266 0.00284875
7.415 0.00285831 0.00285441
7.41 0.00286399 0.00286007
7.405 0.00286968 0.00286575
7.4 0.00287538 0.00287145
7.395 0.0028811 0.00287716
7.39 0.00288684 0.00288289
7.385 0.00289258 0.00288863
7.38 0.00289835 0.00289439
7.375 0.00290413 0.00290016
7.37 0.00290992 0.00290594
7.365 0.00291573 0.00291175
7.36 0.00292156 0.00291757
7.355 0.0029274 0.0029234
7.35 0.00293326 0.00292925
7.345 0.00293913 0.00293511
7.34 0.00294502 0.00294099
7.335 0.00295092 0.00294689
7.33 0.00295684 0.0029528
7.325 0.00296278 0.00295873
7.32 0.00296873 0.00296467
7.315 0.00297469 0.00297063
7.31 0.00298068 0.0029766
7.305 0.00298668 0.00298259
7.3 0.00299269 0.0029886
7.295 0.00299872 0.00299462
7.29 0.00300477 0.00300066
7.285 0.00301083 0.00300671
7.28 0.00301691 0.00301279
7.275 0.00302301 0.00301887
7.27 0.00302912 0.00302498
7.265 0.00303525 0.0030311
7.26 0.00304139 0.00303723
7.255 0.00304755 0.00304339
7.25 0.00305373 0.00304956
7.245 0.00305993 0.00305574
7.24 0.00306614 0.00306194
7.235 0.00307236 0.00306816
7.23 0.00307861 0.0030744
7.225 0.00308487 0.00308065
7.22 0.00309115 0.00308692
7.215 0.00309744 0.00309321
7.21 0.00310376 0.00309951
7.205 0.00311009 0.00310583
7.2 0.00311643 0.00311217
7.195 0.0031228 0.00311853
7.19 0.00312918 0.0031249
7.185 0.00313558 0.00313129
7.18 0.00314199 0.0031377
7.175 0.00314843 0.00314412
7.17 0.00315488 0.00315056
7.165 0.00316135 0.00315702
7.16 0.00316783 0.0031635
7.155 0.00317433 0.00316999
7.15 0.00318086 0.00317651
7.145 0.00318739 0.00318304
7.14 0.00319395 0.00318958
7.135 0.00320053 0.00319615
7.13 0.00320712 0.00320273
7.125 0.00321373 0.00320934
7.12 0.00322036 0.00321596
7.115 0.00322701 0.00322259
7.11 0.00323367 0.00322925
7.105 0.00324035 0.00323592
7.1 0.00324706 0.00324262
7.095 0.00325378 0.00324933
7.09 0.00326051 0.00325606
7.085 0.00326727 0.0032628
7.08 0.00327405 0.00326957
7.075 0.00328084 0.00327636
7.07 0.00328765 0.00328316
7.065 0.00329449 0.00328998
7.06 0.00330134 0.00329682
7.055 0.00330821 0.00330368
7.05 0.0033151 0.00331056
7.045 0.003322 0.00331746
7.04 0.00332893 0.00332438
7.035 0.00333588 0.00333131
7.03 0.00334284 0.00333827
7.025 0.00334983 0.00334524
7.02 0.00335683 0.00335224
7.015 0.00336385 0.00335925
7.01 0.00337089 0.00336629
7.005 0.00337796 0.00337334
7 0.00338504 0.00338041
6.995 0.00339214 0.0033875
6.99 0.00339926 0.00339461
6.985 0.0034064 0.00340174
6.98 0.00341356 0.0034089
6.975 0.00342074 0.00341607
6.97 0.00342795 0.00342326
6.965 0.00343517 0.00343047
6.96 0.00344241 0.0034377
6.955 0.00344967 0.00344495
6.95 0.00345695 0.00345222
6.945 0.00346425 0.00345952
6.94 0.00347158 0.00346683
6.935 0.00347892 0.00347416
6.93 0.00348628 0.00348152
6.925 0.00349367 0.00348889
6.92 0.00350107 0.00349629
6.915 0.0035085 0.0035037
6.91 0.00351595 0.00351114
6.905 0.00352342 0.0035186
6.9 0.0035309 0.00352608
6.895 0.00353841 0.00353358
6.89 0.00354595 0.0035411
6.885 0.0035535 0.00354864
6.88 0.00356107 0.0035562
6.875 0.00356867 0.00356379
6.87 0.00357629 0.00357139
6.865 0.00358392 0.00357902
6.86 0.00359158 0.00358667
6.855 0.00359927 0.00359434
6.85 0.00360697 0.00360204
6.845 0.00361469 0.00360975
6.84 0.00362244 0.00361749
6.835 0.00363021 0.00362525
6.83 0.003638 0.00363303
6.825 0.00364582 0.00364083
6.82 0.00365365 0.00364866
6.815 0.00366151 0.0036565
6.81 0.00366939 0.00366437
6.805 0.0036773 0.00367227
6.8 0.00368522 0.00368018
6.795 0.00369317 0.00368812
6.79 0.00370114 0.00369608
6.785 0.00370913 0.00370406
6.78 0.00371715 0.00371207
6.775 0.00372519 0.0037201
6.77 0.00373325 0.00372815
6.765 0.00374134 0.00373622
6.76 0.00374945 0.00374432
6.755 0.00375758 0.00375244
6.75 0.00376574 0.00376059
6.745 0.00377392 0.00376876
6.74 0.00378212 0.00377695
6.735 0.00379035 0.00378516
6.73 0.0037986 0.0037934
6.725 0.00380687 0.00380167
6.72 0.00381517 0.00380995
6.715 0.00382349 0.00381826
6.71 0.00383184 0.0038266
6.705 0.00384021 0.00383496
6.7 0.0038486 0.00384334
6.695 0.00385702 0.00385175
6.69 0.00386547 0.00386018
6.685 0.00387393 0.00386864
6.68 0.00388243 0.00387712
6.675 0.00389094 0.00388562
6.67 0.00389949 0.00389415
6.665 0.00390805 0.00390271
6.66 0.00391664 0.00391129
6.655 0.00392526 0.00391989
6.65 0.0039339 0.00392852
6.645 0.00394257 0.00393718
6.64 0.00395126 0.00394586
6.635 0.00395998 0.00395457
6.63 0.00396872 0.0039633
6.625 0.00397749 0.00397205
6.62 0.00398629 0.00398084
6.615 0.00399511 0.00398965
6.61 0.00400395 0.00399848
6.605 0.00401283 0.00400734
6.6 0.00402173 0.00401623
6.595 0.00403065 0.00402514
6.59 0.0040396 0.00403408
6.585 0.00404858 0.00404304
6.58 0.00405758 0.00405203
6.575 0.00406661 0.00406105
6.57 0.00407567 0.0040701
6.565 0.00408475 0.00407917
6.56 0.00409386 0.00408826
6.555 0.004103 0.00409739
6.55 0.00411216 0.00410654
6.545 0.00412136 0.00411572
6.54 0.00413057 0.00412493
6.535 0.00413982 0.00413416
6.53 0.00414909 0.00414342
6.525 0.00415839 0.00415271
6.52 0.00416772 0.00416202
6.515 0.00417708 0.00417137
6.51 0.00418646 0.00418074
6.505 0.00419588 0.00419014
6.5 0.00420532 0.00419957
6.495 0.00421478 0.00420902
6.49 0.00422428 0.0042185
6.485 0.00423381 0.00422802
6.48 0.00424336 0.00423756
6.475 0.00425294 0.00424713
6.47 0.00426255 0.00425672
6.465 0.00427219 0.00426635
6.46 0.00428186 0.00427601
6.455 0.00429156 0.00428569
6.45 0.00430128 0.0042954
6.445 0.00431104 0.00430514
6.44 0.00432083 0.00431492
6.435 0.00433064 0.00432472
6.43 0.00434048 0.00433455
6.425 0.00435036 0.00434441
6.42 0.00436026 0.0043543
6.415 0.00437019 0.00436422
6.41 0.00438016 0.00437417
6.405 0.00439015 0.00438415
6.4 0.00440017 0.00439416
6.395 0.00441023 0.0044042
6.39 0.00442031 0.00441427
6.385 0.00443043 0.00442437
6.38 0.00444057 0.0044345
6.375 0.00445075 0.00444466
6.37 0.00446096 0.00445486
6.365 0.0044712 0.00446508
6.36 0.00448146 0.00447534
6.355 0.00449177 0.00448562
6.35 0.0045021 0.00449594
6.345 0.00451246 0.00450629
6.34 0.00452286 0.00451667
6.335 0.00453328 0.00452708
6.33 0.00454374 0.00453753
6.325 0.00455423 0.00454801
6.32 0.00456476 0.00455851
6.315 0.00457531 0.00456905
6.31 0.0045859 0.00457963
6.305 0.00459652 0.00459023
6.3 0.00460717 0.00460087
6.295 0.00461786 0.00461154
6.29 0.00462857 0.00462224
6.285 0.00463932 0.00463298
6.28 0.00465011 0.00464375
6.275 0.00466093 0.00465455
6.27 0.00467178 0.00466539
6.265 0.00468266 0.00467626
6.26 0.00469358 0.00468716
6.255 0.00470453 0.0046981
6.25 0.00471552 0.00470907
6.245 0.00472653 0.00472007
6.24 0.00473759 0.00473111
6.235 0.00474868 0.00474218
6.23 0.0047598 0.00475329
6.225 0.00477095 0.00476443
6.22 0.00478214 0.00477561
6.215 0.00479337 0.00478682
6.21 0.00480463 0.00479806
6.205 0.00481593 0.00480934
6.2 0.00482726 0.00482066
6.195 0.00483862 0.00483201
6.19 0.00485003 0.00484339
6.185 0.00486146 0.00485482
6.18 0.00487294 0.00486627
6.175 0.00488445 0.00487777
6.17 0.00489599 0.0048893
6.165 0.00490757 0.00490086
6.16 0.00491919 0.00491246
6.155 0.00493084 0.0049241
6.15 0.00494253 0.00493578
6.145 0.00495426 0.00494749
6.14 0.00496602 0.00495923
6.135 0.00497783 0.00497102
6.13 0.00498966 0.00498284
6.125 0.00500154 0.0049947
6.12 0.00501345 0.0050066
6.115 0.0050254 0.00501853
6.11 0.00503739 0.0050305
6.105 0.00504942 0.00504251
6.1 0.00506148 0.00505456
6.095 0.00507358 0.00506665
6.09 0.00508572 0.00507877
6.085 0.0050979 0.00509093
6.08 0.00511012 0.00510313
6.075 0.00512238 0.00511537
6.07 0.00513467 0.00512765
6.065 0.00514701 0.00513997
6.06 0.00515938 0.00515232
6.055 0.00517179 0.00516472
6.05 0.00518425 0.00517716
6.045 0.00519674 0.00518963
6.04 0.00520927 0.00520215
6.035 0.00522184 0.0052147
6.03 0.00523445 0.0052273
6.025 0.00524711 0.00523993
6.02 0.0052598 0.00525261
6.015 0.00527253 0.00526532
6.01 0.00528531 0.00527808
6.005 0.00529812 0.00529088
6 0.00531098 0.00530372
5.995 0.00532388 0.0053166
5.99 0.00533682 0.00532952
5.985 0.0053498 0.00534249
5.98 0.00536282 0.00535549
5.975 0.00537589 0.00536854
5.97 0.005389 0.00538163
5.965 0.00540215 0.00539476
5.96 0.00541534 0.00540793
5.955 0.00542857 0.00542115
5.95 0.00544185 0.00543441
5.945 0.00545517 0.00544771
5.94 0.00546853 0.00546106
5.935 0.00548194 0.00547444
5.93 0.00549539 0.00548788
5.925 0.00550888 0.00550135
5.92 0.00552242 0.00551487
5.915 0.005536 0.00552843
5.91 0.00554963 0.00554204
5.905 0.0055633 0.00555569
5.9 0.00557702 0.00556939
5.895 0.00559078 0.00558313
5.89 0.00560458 0.00559692
5.885 0.00561843 0.00561075
5.88 0.00563233 0.00562463
5.875 0.00564627 0.00563855
5.87 0.00566025 0.00565251
5.865 0.00567429 0.00566653
5.86 0.00568837 0.00568059
5.855 0.00570249 0.00569469
5.85 0.00571666 0.00570884
5.845 0.00573088 0.00572304
5.84 0.00574514 0.00573729
5.835 0.00575946 0.00575158
5.83 0.00577381 0.00576592
5.825 0.00578822 0.00578031
5.82 0.00580267 0.00579474
5.815 0.00581718 0.00580922
5.81 0.00583172 0.00582375
5.805 0.00584632 0.00583833
5.8 0.00586097 0.00585295
5.795 0.00587566 0.00586763
5.79 0.00589041 0.00588235
5.785 0.0059052 0.00589712
5.78 0.00592004 0.00591194
5.775 0.00593493 0.00592681
5.77 0.00594987 0.00594173
5.765 0.00596486 0.0059567
5.76 0.0059799 0.00597172
5.755 0.00599499 0.00598679
5.75 0.00601013 0.00600191
5.745 0.00602532 0.00601708
5.74 0.00604056 0.0060323
5.735 0.00605586 0.00604758
5.73 0.0060712 0.0060629
5.725 0.0060866 0.00607827
5.72 0.00610205 0.0060937
5.715 0.00611754 0.00610918
5.71 0.0061331 0.00612471
5.705 0.0061487 0.00614029
5.7 0.00616436 0.00615593
5.695 0.00618006 0.00617161
5.69 0.00619583 0.00618735
5.685 0.00621164 0.00620315
5.68 0.00622751 0.00621899
5.675 0.00624343 0.00623489
5.67 0.00625941 0.00625085
5.665 0.00627544 0.00626686
5.66 0.00629152 0.00628292
5.655 0.00630766 0.00629904
5.65 0.00632386 0.00631521
5.645 0.0063401 0.00633143
5.64 0.00635641 0.00634772
5.635 0.00637277 0.00636405
5.63 0.00638918 0.00638045
5.625 0.00640565 0.00639689
5.62 0.00642218 0.0064134
5.615 0.00643876 0.00642996
5.61 0.0064554 0.00644658
5.605 0.0064721 0.00646325
5.6 0.00648886 0.00647998
5.595 0.00650567 0.00649677
5.59 0.00652254 0.00651362
5.585 0.00653946 0.00653052
5.58 0.00655645 0.00654748
5.575 0.00657349 0.0065645
5.57 0.00659059 0.00658158
5.565 0.00660776 0.00659872
5.56 0.00662498 0.00661592
5.555 0.00664226 0.00663317
5.55 0.00665959 0.00665049
5.545 0.00667699 0.00666786
5.54 0.00669445 0.0066853
5.535 0.00671197 0.00670279
5.53 0.00672955 0.00672035
5.525 0.00674719 0.00673797
5.52 0.0067649 0.00675565
5.515 0.00678266 0.00677338
5.51 0.00680048 0.00679119
5.505 0.00681837 0.00680905
5.5 0.00683632 0.00682697
5.495 0.00685433 0.00684496
5.49 0.00687241 0.00686301
5.485 0.00689055 0.00688112
5.48 0.00690875 0.0068993
5.475 0.00692701 0.00691754
5.47 0.00694534 0.00693584
5.465 0.00696373 0.00695421
5.46 0.00698219 0.00697264
5.455 0.00700071 0.00699114
5.45 0.0070193 0.0070097
5.445 0.00703795 0.00702833
5.44 0.00705667 0.00704702
5.435 0.00707545 0.00706577
5.43 0.0070943 0.0070846
5.425 0.00711321 0.00710349
5.42 0.0071322 0.00712244
5.415 0.00715125 0.00714147
5.41 0.00717036 0.00716056
5.405 0.00718955 0.00717972
5.4 0.0072088 0.00719894
5.395 0.00722812 0.00721824
5.39 0.00724751 0.0072376
5.385 0.00726697 0.00725703
5.38 0.00728649 0.00727653
5.375 0.00730609 0.0072961
5.37 0.00732575 0.00731574
5.365 0.00734549 0.00733544
5.36 0.00736529 0.00735522
5.355 0.00738517 0.00737507
5.35 0.00740512 0.00739499
5.345 0.00742514 0.00741498
5.34 0.00744523 0.00743505
5.335 0.00746539 0.00745518
5.33 0.00748562 0.00747539
5.325 0.00750593 0.00749566
5.32 0.00752631 0.00751602
5.315 0.00754676 0.00753644
5.31 0.00756729 0.00755694
5.305 0.00758789 0.00757751
5.3 0.00760856 0.00759816
5.295 0.00762931 0.00761888
5.29 0.00765013 0.00763967
5.285 0.00767103 0.00766054
5.28 0.007692 0.00768148
5.275 0.00771305 0.0077025
5.27 0.00773418 0.0077236
5.265 0.00775538 0.00774477
5.26 0.00777666 0.00776602
5.255 0.00779801 0.00778735
5.25 0.00781945 0.00780875
5.245 0.00784096 0.00783024
5.24 0.00786255 0.0078518
5.235 0.00788422 0.00787343
5.23 0.00790596 0.00789515
5.225 0.00792779 0.00791695
5.22 0.00794969 0.00793882
5.215 0.00797168 0.00796078
5.21 0.00799375 0.00798282
5.205 0.00801589 0.00800493
5.2 0.00803812 0.00802713
5.195 0.00806043 0.00804941
5.19 0.00808282 0.00807177
5.185 0.00810529 0.00809421
5.18 0.00812785 0.00811674
5.175 0.00815049 0.00813934
5.17 0.00817321 0.00816203
5.165 0.00819602 0.00818481
5.16 0.00821891 0.00820767
5.155 0.00824188 0.00823061
5.15 0.00826494 0.00825364
5.145 0.00828808 0.00827675
5.14 0.00831131 0.00829995
5.135 0.00833463 0.00832323
5.13 0.00835803 0.0083466
5.125 0.00838152 0.00837006
5.12 0.0084051 0.0083936
5.115 0.00842876 0.00841723
5.11 0.00845251 0.00844095
5.105 0.00847635 0.00846476
5.1 0.00850028 0.00848866
5.095 0.0085243 0.00851264
5.09 0.00854841 0.00853672
5.085 0.00857261 0.00856088
5.08 0.00859689 0.00858514
5.075 0.00862127 0.00860948
5.07 0.00864574 0.00863392
5.065 0.00867031 0.00865845
5.06 0.00869496 0.00868307
5.055 0.00871971 0.00870778
5.05 0.00874455 0.00873259
5.045 0.00876948 0.00875749
5.04 0.00879451 0.00878248
5.035 0.00881963 0.00880757
5.03 0.00884485 0.00883275
5.025 0.00887016 0.00885803
5.02 0.00889557 0.0088834
5.015 0.00892107 0.00890887
5.01 0.00894667 0.00893443
5.005 0.00897237 0.0089601
5 0.00899816 0.00898586
4.995 0.00902405 0.00901171
4.99 0.00905004 0.00903767
4.985 0.00907613 0.00906372
4.98 0.00910232 0.00908987
4.975 0.00912861 0.00911613
4.97 0.009155 0.00914248
4.965 0.00918149 0.00916893
4.96 0.00920808 0.00919549
4.955 0.00923477 0.00922214
4.95 0.00926156 0.0092489
4.945 0.00928846 0.00927576
4.94 0.00931546 0.00930272
4.935 0.00934256 0.00932979
4.93 0.00936977 0.00935696
4.925 0.00939708 0.00938424
4.92 0.0094245 0.00941161
4.915 0.00945203 0.0094391
4.91 0.00947965 0.00946669
4.905 0.00950739 0.00949439
4.9 0.00953523 0.00952219
4.895 0.00956318 0.00955011
4.89 0.00959124 0.00957813
4.885 0.00961941 0.00960625
4.88 0.00964768 0.00963449
4.875 0.00967607 0.00966284
4.87 0.00970457 0.0096913
4.865 0.00973317 0.00971986
4.86 0.00976189 0.00974854
4.855 0.00979072 0.00977733
4.85 0.00981966 0.00980624
4.845 0.00984872 0.00983525
4.84 0.00987789 0.00986438
4.835 0.00990717 0.00989362
4.83 0.00993657 0.00992298
4.825 0.00996608 0.00995245
4.82 0.00999571 0.00998204
4.815 0.0100255 0.0100117
4.81 0.0100553 0.0100416
4.805 0.0100853 0.0100715
4.8 0.0101154 0.0101016
4.795 0.0101456 0.0101317
4.79 0.0101759 0.010162
4.785 0.0102064 0.0101924
4.78 0.010237 0.010223
4.775 0.0102677 0.0102536
4.77 0.0102985 0.0102844
4.765 0.0103294 0.0103153
4.76 0.0103605 0.0103463
4.755 0.0103917 0.0103774
4.75 0.010423 0.0104087
4.745 0.0104544 0.0104401
4.74 0.0104859 0.0104716
4.735 0.0105176 0.0105033
4.73 0.0105494 0.010535
4.725 0.0105814 0.0105669
4.72 0.0106134 0.0105989
4.715 0.0106456 0.0106311
4.71 0.0106779 0.0106633
4.705 0.0107104 0.0106958
4.7 0.010743 0.0107283
4.695 0.0107757 0.010761
4.69 0.0108085 0.0107937
4.685 0.0108415 0.0108267
4.68 0.0108746 0.0108597
4.675 0.0109078 0.0108929
4.67 0.0109412 0.0109263
4.665 0.0109747 0.0109597
4.66 0.0110084 0.0109933
4.655 0.0110421 0.011027
4.65 0.0110761 0.0110609
4.645 0.0111101 0.0110949
4.64 0.0111443 0.0111291
4.635 0.0111786 0.0111634
4.63 0.0112131 0.0111978
4.625 0.0112477 0.0112323
4.62 0.0112825 0.011267
4.615 0.0113174 0.0113019
4.61 0.0113524 0.0113369
4.605 0.0113876 0.011372
4.6 0.0114229 0.0114073
4.595 0.0114584 0.0114427
4.59 0.011494 0.0114782
4.585 0.0115297 0.011514
4.58 0.0115656 0.0115498
4.575 0.0116017 0.0115858
4.57 0.0116379 0.011622
4.565 0.0116742 0.0116582
4.56 0.0117107 0.0116947
4.555 0.0117474 0.0117313
4.55 0.0117842 0.011768
4.545 0.0118211 0.0118049
4.54 0.0118582 0.011842
4.535 0.0118955 0.0118792
4.53 0.0119329 0.0119165
4.525 0.0119704 0.0119541
4.52 0.0120082 0.0119917
4.515 0.012046 0.0120296
4.51 0.0120841 0.0120675
4.505 0.0121223 0.0121057
4.5 0.0121606 0.012144
4.495 0.0121991 0.0121824
4.49 0.0122378 0.0122211
4.485 0.0122766 0.0122598
4.48 0.0123156 0.0122988
4.475 0.0123548 0.0123379
4.47 0.0123941 0.0123772
4.465 0.0124336 0.0124166
4.46 0.0124732 0.0124562
4.455 0.0125131 0.012496
4.45 0.012553 0.0125359
4.445 0.0125932 0.012576
4.44 0.0126335 0.0126163
4.435 0.012674 0.0126567
4.43 0.0127147 0.0126973
4.425 0.0127555 0.0127381
4.42 0.0127965 0.012779
4.415 0.0128377 0.0128202
4.41 0.0128791 0.0128615
4.405 0.0129206 0.0129029
4.4 0.0129623 0.0129446
4.395 0.0130042 0.0129864
4.39 0.0130463 0.0130284
4.385 0.0130885 0.0130706
4.38 0.0131309 0.013113
4.375 0.0131736 0.0131555
4.37 0.0132163 0.0131983
4.365 0.0132593 0.0132412
4.36 0.0133025 0.0132843
4.355 0.0133458 0.0133276
4.35 0.0133893 0.013371
4.345 0.013433 0.0134147
4.34 0.0134769 0.0134585
4.335 0.013521 0.0135025
4.33 0.0135653 0.0135468
4.325 0.0136098 0.0135912
4.32 0.0136544 0.0136358
4.315 0.0136993 0.0136806
4.31 0.0137443 0.0137255
4.305 0.0137896 0.0137707
4.3 0.013835 0.0138161
4.295 0.0138807 0.0138617
4.29 0.0139265 0.0139075
4.285 0.0139725 0.0139534
4.28 0.0140188 0.0139996
4.275 0.0140652 0.014046
4.27 0.0141118 0.0140925
4.265 0.0141587 0.0141393
4.26 0.0142057 0.0141863
4.255 0.014253 0.0142335
4.25 0.0143004 0.0142809
4.245 0.0143481 0.0143285
4.24 0.014396 0.0143763
4.235 0.014444 0.0144243
4.23 0.0144923 0.0144725
4.225 0.0145409 0.014521
4.22 0.0145896 0.0145696
4.215 0.0146385 0.0146185
4.21 0.0146877 0.0146676
4.205 0.014737 0.0147169
4.2 0.0147866 0.0147664
4.195 0.0148364 0.0148161
4.19 0.0148865 0.0148661
4.185 0.0149367 0.0149163
4.18 0.0149872 0.0149667
4.175 0.0150379 0.0150173
4.17 0.0150888 0.0150682
4.165 0.0151399 0.0151192
4.16 0.0151913 0.0151705
4.155 0.0152429 0.0152221
4.15 0.0152948 0.0152738
4.145 0.0153468 0.0153258
4.14 0.0153991 0.0153781
4.135 0.0154517 0.0154305
4.13 0.0155044 0.0154832
4.125 0.0155574 0.0155362
4.12 0.0156107 0.0155893
4.115 0.0156642 0.0156427
4.11 0.0157179 0.0156964
4.105 0.0157719 0.0157503
4.1 0.0158261 0.0158044
4.095 0.0158805 0.0158588
4.09 0.0159352 0.0159134
4.085 0.0159902 0.0159683
4.08 0.0160454 0.0160234
4.075 0.0161008 0.0160788
4.07 0.0161565 0.0161344
4.065 0.0162125 0.0161903
4.06 0.0162687 0.0162464
4.055 0.0163252 0.0163028
4.05 0.0163819 0.0163595
4.045 0.0164389 0.0164164
4.04 0.0164961 0.0164735
4.035 0.0165536 0.016531
4.03 0.0166114 0.0165887
4.025 0.0166694 0.0166466
4.02 0.0167277 0.0167048
4.015 0.0167863 0.0167633
4.01 0.0168451 0.0168221
4.005 0.0169042 0.0168811
4 0.0169636 0.0169404
3.995 0.0170232 0.017
3.99 0.0170832 0.0170598
3.985 0.0171434 0.0171199
3.98 0.0172039 0.0171803
3.975 0.0172646 0.017241
3.97 0.0173257 0.017302
3.965 0.017387 0.0173632
3.96 0.0174486 0.0174247
3.955 0.0175105 0.0174866
3.95 0.0175727 0.0175487
3.945 0.0176352 0.0176111
3.94 0.0176979 0.0176737
3.935 0.017761 0.0177367
3.93 0.0178244 0.0178
3.925 0.017888 0.0178635
3.92 0.017952 0.0179274
3.915 0.0180162 0.0179916
3.91 0.0180808 0.018056
3.905 0.0181456 0.0181208
3.9 0.0182108 0.0181859
3.895 0.0182763 0.0182513
3.89 0.018342 0.018317
3.885 0.0184081 0.018383
3.88 0.0184745 0.0184493
3.875 0.0185412 0.0185159
3.87 0.0186083 0.0185828
3.865 0.0186756 0.0186501
3.86 0.0187433 0.0187177
3.855 0.0188113 0.0187856
3.85 0.0188796 0.0188538
3.845 0.0189482 0.0189223
3.84 0.0190172 0.0189912
3.835 0.0190865 0.0190604
3.83 0.0191561 0.0191299
3.825 0.0192261 0.0191998
3.82 0.0192964 0.01927
3.815 0.019367 0.0193405
3.81 0.019438 0.0194114
3.805 0.0195093 0.0194826
3.8 0.019581 0.0195542
3.795 0.019653 0.0196261
3.79 0.0197253 0.0196983
3.785 0.019798 0.0197709
3.78 0.019871 0.0198439
3.775 0.0199444 0.0199172
3.77 0.0200182 0.0199908
3.765 0.0200923 0.0200648
3.76 0.0201668 0.0201392
3.755 0.0202416 0.0202139
3.75 0.0203168 0.020289
3.745 0.0203924 0.0203645
3.74 0.0204683 0.0204403
3.735 0.0205446 0.0205165
3.73 0.0206213 0.0205931
3.725 0.0206984 0.0206701
3.72 0.0207758 0.0207474
3.715 0.0208536 0.0208251
3.71 0.0209318 0.0209032
3.705 0.0210104 0.0209816
3.7 0.0210893 0.0210605
3.695 0.0211687 0.0211397
3.69 0.0212484 0.0212193
3.685 0.0213285 0.0212994
3.68 0.0214091 0.0213798
3.675 0.02149 0.0214606
3.67 0.0215713 0.0215418
3.665 0.0216531 0.0216234
3.66 0.0217352 0.0217055
3.655 0.0218177 0.0217879
3.65 0.0219007 0.0218707
3.645 0.0219841 0.021954
3.64 0.0220678 0.0220377
3.635 0.022152 0.0221217
3.63 0.0222367 0.0222062
3.625 0.0223217 0.0222912
3.62 0.0224072 0.0223765
3.615 0.0224931 0.0224623
3.61 0.0225794 0.0225485
3.605 0.0226662 0.0226352
3.6 0.0227534 0.0227222
3.595 0.022841 0.0228098
3.59 0.0229291 0.0228977
3.585 0.0230176 0.0229861
3.58 0.0231066 0.023075
3.575 0.023196 0.0231643
3.57 0.0232859 0.023254
3.565 0.0233762 0.0233442
3.56 0.023467 0.0234349
3.555 0.0235582 0.023526
3.55 0.0236499 0.0236176
3.545 0.0237421 0.0237096
3.54 0.0238348 0.0238022
3.535 0.0239279 0.0238952
3.53 0.0240215 0.0239886
3.525 0.0241156 0.0240826
3.52 0.0242101 0.024177
3.515 0.0243052 0.0242719
3.51 0.0244007 0.0243673
3.505 0.0244967 0.0244632
3.5 0.0245932 0.0245596
3.495 0.0246902 0.0246565
3.49 0.0247877 0.0247539
3.485 0.0248858 0.0248517
3.48 0.0249843 0.0249501
3.475 0.0250833 0.025049
3.47 0.0251829 0.0251484
3.465 0.0252829 0.0252483
3.46 0.0253835 0.0253488
3.455 0.0254846 0.0254498
3.45 0.0255862 0.0255512
3.445 0.0256884 0.0256533
3.44 0.0257911 0.0257558
3.435 0.0258943 0.0258589
3.43 0.0259981 0.0259625
3.425 0.0261024 0.0260667
3.42 0.0262072 0.0261714
3.415 0.0263126 0.0262767
3.41 0.0264186 0.0263825
3.405 0.0265251 0.0264888
3.4 0.0266322 0.0265958
3.395 0.0267398 0.0267033
3.39 0.026848 0.0268113
3.385 0.0269568 0.02692
3.38 0.0270662 0.0270292
3.375 0.0271761 0.027139
3.37 0.0272866 0.0272493
3.365 0.0273977 0.0273603
3.36 0.0275094 0.0274718
3.355 0.0276217 0.0275839
3.35 0.0277346 0.0276967
3.345 0.0278481 0.02781
3.34 0.0279622 0.027924
3.335 0.0280769 0.0280385
3.33 0.0281922 0.0281537
3.325 0.0283081 0.0282694
3.32 0.0284247 0.0283858
3.315 0.0285419 0.0285029
3.31 0.0286597 0.0286205
3.305 0.0287781 0.0287388
3.3 0.0288972 0.0288577
3.295 0.029017 0.0289773
3.29 0.0291373 0.0290975
3.285 0.0292584 0.0292184
3.28 0.02938 0.0293399
3.275 0.0295024 0.029462
3.27 0.0296254 0.0295849
3.265 0.0297491 0.0297084
3.26 0.0298734 0.0298326
3.255 0.0299984 0.0299574
3.25 0.0301241 0.0300829
3.245 0.0302505 0.0302092
3.24 0.0303776 0.0303361
3.235 0.0305054 0.0304637
3.23 0.0306339 0.030592
3.225 0.0307631 0.030721
3.22 0.0308929 0.0308507
3.215 0.0310236 0.0309811
3.21 0.0311549 0.0311123
3.205 0.0312869 0.0312441
3.2 0.0314197 0.0313767
3.195 0.0315532 0.0315101
3.19 0.0316875 0.0316441
3.185 0.0318225 0.031779
3.18 0.0319582 0.0319145
3.175 0.0320947 0.0320508
3.17 0.032232 0.0321879
3.165 0.03237 0.0323257
3.16 0.0325088 0.0324643
3.155 0.0326483 0.0326037
3.15 0.0327887 0.0327438
3.145 0.0329298 0.0328848
3.14 0.0330717 0.0330265
3.135 0.0332144 0.033169
3.13 0.0333579 0.0333123
3.125 0.0335023 0.0334565
3.12 0.0336474 0.0336014
3.115 0.0337933 0.0337471
3.11 0.0339401 0.0338937
3.105 0.0340877 0.0340411
3.1 0.0342362 0.0341893
3.095 0.0343854 0.0343384
3.09 0.0345356 0.0344883
3.085 0.0346865 0.0346391
3.08 0.0348384 0.0347907
3.075 0.0349911 0.0349432
3.07 0.0351446 0.0350966
3.065 0.0352991 0.0352508
3.06 0.0354544 0.0354059
3.055 0.0356106 0.0355619
3.05 0.0357677 0.0357188
3.045 0.0359257 0.0358766
3.04 0.0360846 0.0360353
3.035 0.0362445 0.0361949
3.03 0.0364052 0.0363554
3.025 0.0365669 0.0365169
3.02 0.0367295 0.0366793
3.015 0.036893 0.0368426
3.01 0.0370575 0.0370068
3.005 0.0372229 0.037172
3 0.0373893 0.0373382
2.995 0.0375567 0.0375054
2.99 0.037725 0.0376735
2.985 0.0378944 0.0378425
2.98 0.0380647 0.0380126
2.975 0.038236 0.0381837
2.97 0.0384082 0.0383557
2.965 0.0385815 0.0385288
2.96 0.0387559 0.0387029
2.955 0.0389312 0.038878
2.95 0.0391076 0.0390541
2.945 0.039285 0.0392312
2.94 0.0394634 0.0394094
2.935 0.0396429 0.0395887
2.93 0.0398235 0.039769
2.925 0.0400051 0.0399504
2.92 0.0401878 0.0401328
2.915 0.0403715 0.0403163
2.91 0.0405564 0.0405009
2.905 0.0407424 0.0406867
2.9 0.0409294 0.0408735
2.895 0.0411176 0.0410614
2.89 0.0413069 0.0412504
2.885 0.0414973 0.0414406
2.88 0.0416889 0.0416319
2.875 0.0418816 0.0418243
2.87 0.0420755 0.0420179
2.865 0.0422705 0.0422127
2.86 0.0424667 0.0424086
2.855 0.0426641 0.0426057
2.85 0.0428626 0.042804
2.845 0.0430624 0.0430035
2.84 0.0432633 0.0432042
2.835 0.0434655 0.0434061
2.83 0.0436689 0.0436092
2.825 0.0438735 0.0438136
2.82 0.0440794 0.0440191
2.815 0.0442865 0.044226
2.81 0.0444949 0.0444341
2.805 0.0447046 0.0446434
2.8 0.0449155 0.0448541
2.795 0.0451277 0.045066
2.79 0.0453412 0.0452792
2.785 0.045556 0.0454937
2.78 0.0457721 0.0457095
2.775 0.0459896 0.0459267
2.77 0.0462084 0.0461452
2.765 0.0464285 0.046365
2.76 0.04665 0.0465862
2.755 0.0468728 0.0468087
2.75 0.0470971 0.0470327
2.745 0.0473227 0.047258
2.74 0.0475497 0.0474847
2.735 0.0477781 0.0477128
2.73 0.0480079 0.0479423
2.725 0.0482392 0.0481732
2.72 0.0484719 0.0484056
2.715 0.048706 0.0486394
2.71 0.0489416 0.0488747
2.705 0.0491787 0.0491114
2.7 0.0494173 0.0493497
2.695 0.0496573 0.0495894
2.69 0.0498989 0.0498306
2.685 0.0501419 0.0500734
2.68 0.0503865 0.0503176
2.675 0.0506326 0.0505634
2.67 0.0508803 0.0508108
2.665 0.0511296 0.0510597
2.66 0.0513804 0.0513101
2.655 0.0516328 0.0515622
2.65 0.0518868 0.0518158
2.645 0.0521424 0.0520711
2.64 0.0523996 0.052328
2.635 0.0526585 0.0525865
2.63 0.052919 0.0528467
2.625 0.0531812 0.0531085
2.62 0.0534451 0.053372
2.615 0.0537106 0.0536371
2.61 0.0539778 0.053904
2.605 0.0542468 0.0541726
2.6 0.0545174 0.0544429
2.595 0.0547898 0.0547149
2.59 0.055064 0.0549887
2.585 0.0553399 0.0552642
2.58 0.0556176 0.0555416
2.575 0.0558971 0.0558207
2.57 0.0561784 0.0561016
2.565 0.0564615 0.0563843
2.56 0.0567465 0.0566689
2.555 0.0570333 0.0569553
2.55 0.057322 0.0572436
2.545 0.0576125 0.0575337
2.54 0.0579049 0.0578258
2.535 0.0581993 0.0581197
2.53 0.0584955 0.0584156
2.525 0.0587937 0.0587134
2.52 0.0590939 0.0590131
2.515 0.059396 0.0593148
2.51 0.0597001 0.0596185
2.505 0.0600062 0.0599242
2.5 0.0603144 0.0602319
2.495 0.0606245 0.0605416
2.49 0.0609367 0.0608534
2.485 0.061251 0.0611672
2.48 0.0615673 0.0614831
2.475 0.0618857 0.0618011
2.47 0.0622063 0.0621212
2.465 0.0625289 0.0624434
2.46 0.0628538 0.0627678
2.455 0.0631807 0.0630943
2.45 0.0635099 0.063423
2.445 0.0638413 0.063754
2.44 0.0641748 0.0640871
2.435 0.0645106 0.0644224
2.43 0.0648487 0.06476
2.425 0.065189 0.0650999
2.42 0.0655316 0.065442
2.415 0.0658765 0.0657865
2.41 0.0662238 0.0661332
2.405 0.0665734 0.0664823
2.4 0.0669253 0.0668338
2.395 0.0672796 0.0671876
2.39 0.0676363 0.0675439
2.385 0.0679955 0.0679025
2.38 0.0683571 0.0682636
2.375 0.0687211 0.0686271
2.37 0.0690876 0.0689932
2.365 0.0694566 0.0693617
2.36 0.0698282 0.0697327
2.355 0.0702022 0.0701063
2.35 0.0705789 0.0704824
2.345 0.0709581 0.0708611
2.34 0.0713399 0.0712424
2.335 0.0717243 0.0716263
2.33 0.0721114 0.0720128
2.325 0.0725012 0.072402
2.32 0.0728936 0.0727939
2.315 0.0732888 0.0731885
2.31 0.0736866 0.0735859
2.305 0.0740873 0.073986
2.3 0.0744907 0.0743888
2.295 0.0748969 0.0747945
2.29 0.0753059 0.0752029
2.285 0.0757178 0.0756143
2.28 0.0761326 0.0760284
2.275 0.0765502 0.0764455
2.27 0.0769708 0.0768655
2.265 0.0773943 0.0772884
2.26 0.0778207 0.0777143
2.255 0.0782502 0.0781432
2.25 0.0786827 0.0785751
2.245 0.0791182 0.07901
2.24 0.0795568 0.079448
2.235 0.0799984 0.0798891
2.23 0.0804432 0.0803332
2.225 0.0808912 0.0807806
2.22 0.0813423 0.0812311
2.215 0.0817966 0.0816847
2.21 0.0822541 0.0821417
2.205 0.0827149 0.0826018
2.2 0.083179 0.0830652
2.195 0.0836463 0.0835319
2.19 0.084117 0.084002
2.185 0.0845911 0.0844754
2.18 0.0850685 0.0849522
2.175 0.0855494 0.0854324
2.17 0.0860337 0.0859161
2.165 0.0865215 0.0864032
2.16 0.0870128 0.0868938
2.155 0.0875076 0.087388
2.15 0.088006 0.0878857
2.145 0.088508 0.088387
2.14 0.0890136 0.0888919
2.135 0.0895229 0.0894005
2.13 0.0900359 0.0899127
2.125 0.0905525 0.0904287
2.12 0.091073 0.0909484
2.115 0.0915972 0.0914719
2.11 0.0921252 0.0919993
2.105 0.0926571 0.0925304
2.1 0.0931929 0.0930654
2.095 0.0937325 0.0936044
2.09 0.0942762 0.0941473
2.085 0.0948238 0.0946941
2.08 0.0953754 0.095245
2.075 0.0959311 0.0957999
2.07 0.0964908 0.0963589
2.065 0.0970547 0.096922
2.06 0.0976227 0.0974893
2.055 0.098195 0.0980607
2.05 0.0987714 0.0986364
2.045 0.0993521 0.0992163
2.04 0.0999372 0.0998005
2.035 0.100527 0.100389
2.03 0.10112 0.100982
2.025 0.101718 0.101579
2.02 0.102321 0.102181
2.015 0.102928 0.102787
2.01 0.10354 0.103398
2.005 0.104156 0.104013
2 0.104777 0.104633
1.995 0.105402 0.105258
1.99 0.106032 0.105887
1.985 0.106667 0.106521
1.98 0.107307 0.10716
1.975 0.107951 0.107804
1.97 0.108601 0.108452
1.965 0.109255 0.109105
1.96 0.109914 0.109764
1.955 0.110578 0.110427
1.95 0.111247 0.111095
1.945 0.111921 0.111768
1.94 0.112601 0.112447
1.935 0.113285 0.11313
1.93 0.113975 0.113819
1.925 0.11467 0.114513
1.92 0.11537 0.115212
1.915 0.116076 0.115917
1.91 0.116787 0.116627
1.905 0.117503 0.117342
1.9 0.118225 0.118063
1.895 0.118952 0.11879
1.89 0.119685 0.119522
1.885 0.120424 0.120259
1.88 0.121168 0.121003
1.875 0.121918 0.121752
1.87 0.122674 0.122506
1.865 0.123436 0.123267
1.86 0.124203 0.124034
1.855 0.124977 0.124806
1.85 0.125756 0.125584
1.845 0.126542 0.126369
1.84 0.127333 0.127159
1.835 0.128131 0.127956
1.83 0.128935 0.128759
1.825 0.129745 0.129568
1.82 0.130562 0.130383
1.815 0.131385 0.131205
1.81 0.132214 0.132033
1.805 0.13305 0.132868
1.8 0.133892 0.133709
1.795 0.134741 0.134557
1.79 0.135596 0.135411
1.785 0.136459 0.136272
1.78 0.137328 0.13714
1.775 0.138203 0.138014
1.77 0.139086 0.138896
1.765 0.139976 0.139784
1.76 0.140872 0.14068
1.755 0.141776 0.141582
1.75 0.142687 0.142492
1.745 0.143605 0.143409
1.74 0.14453 0.144333
1.735 0.145463 0.145264
1.73 0.146403 0.146203
1.725 0.14735 0.147149
1.72 0.148305 0.148102
1.715 0.149268 0.149064
1.71 0.150238 0.150032
1.705 0.151216 0.151009
1.7 0.152201 0.151993
1.695 0.153195 0.152985
1.69 0.154196 0.153985
1.685 0.155206 0.154993
1.68 0.156223 0.156009
1.675 0.157248 0.157033
1.67 0.158282 0.158066
1.665 0.159324 0.159106
1.66 0.160374 0.160155
1.655 0.161433 0.161212
1.65 0.1625 0.162278
1.645 0.163576 0.163352
1.64 0.16466 0.164435
1.635 0.165753 0.165526
1.63 0.166855 0.166627
1.625 0.167965 0.167736
1.62 0.169085 0.168853
1.615 0.170213 0.16998
1.61 0.17135 0.171116
1.605 0.172497 0.172261
1.6 0.173653 0.173415
1.595 0.174818 0.174579
1.59 0.175992 0.175752
1.585 0.177176 0.176934
1.58 0.178369 0.178125
1.575 0.179572 0.179327
1.57 0.180785 0.180538
1.565 0.182007 0.181758
1.56 0.183239 0.182989
1.555 0.184481 0.184229
1.55 0.185733 0.185479
1.545 0.186995 0.186739
1.54 0.188267 0.18801
1.535 0.189549 0.18929
1.53 0.190842 0.190581
1.525 0.192145 0.191882
1.52 0.193458 0.193193
1.515 0.194782 0.194515
1.51 0.196116 0.195848
1.505 0.197461 0.197191
1.5 0.198817 0.198545
1.495 0.200184 0.19991
1.49 0.201561 0.201286
1.485 0.20295 0.202672
1.48 0.204349 0.20407
1.475 0.20576 0.205478
1.47 0.207182 0.206898
1.465 0.208615 0.208329
1.46 0.210059 0.209772
1.455 0.211515 0.211226
1.45 0.212982 0.212691
1.445 0.214461 0.214168
1.44 0.215951 0.215656
1.435 0.217453 0.217156
1.43 0.218967 0.218668
1.425 0.220493 0.220192
1.42 0.222031 0.221727
1.415 0.22358 0.223275
1.41 0.225142 0.224834
1.405 0.226716 0.226405
1.4 0.228301 0.227989
1.395 0.229899 0.229585
1.39 0.231509 0.231193
1.385 0.233132 0.232813
1.38 0.234767 0.234446
1.375 0.236414 0.236091
1.37 0.238074 0.237748
1.365 0.239746 0.239418
1.36 0.241431 0.241101
1.355 0.243128 0.242796
1.35 0.244838 0.244503
1.345 0.246561 0.246223
1.34 0.248296 0.247956
1.335 0.250044 0.249702
1.33 0.251804 0.25146
1.325 0.253577 0.253231
1.32 0.255363 0.255014
1.315 0.257162 0.25681
1.31 0.258973 0.258619
1.305 0.260798 0.260441
1.3 0.262634 0.262275
1.295 0.264484 0.264122
1.29 0.266346 0.265982
1.285 0.268221 0.267854
1.28 0.270108 0.269739
1.275 0.272008 0.271636
1.27 0.273921 0.273546
1.265 0.275846 0.275468
1.26 0.277783 0.277403
1.255 0.279732 0.27935
1.25 0.281694 0.281309
1.245 0.283668 0.28328
1.24 0.285654 0.285263
1.235 0.287651 0.287258
1.23 0.289661 0.289265
1.225 0.291682 0.291283
1.22 0.293714 0.293312
1.215 0.295758 0.295353
1.21 0.297812 0.297405
1.205 0.299878 0.299468
1.2 0.301954 0.301541
1.195 0.304041 0.303625
1.19 0.306138 0.305719
1.185 0.308244 0.307823
1.18 0.310361 0.309936
1.175 0.312486 0.312059
1.17 0.314621 0.314191
1.165 0.316764 0.316331
1.16 0.318916 0.31848
1.155 0.321075 0.320636
1.15 0.323242 0.3228
1.145 0.325416 0.324971
1.14 0.327596 0.327148
1.135 0.329782 0.329331
1.13 0.331974 0.33152
1.125 0.334171 0.333714
1.12 0.336372 0.335912
1.115 0.338577 0.338114
1.11 0.340785 0.340319
1.105 0.342995 0.342526
1.1 0.345207 0.344735
1.095 0.347419 0.346944
1.09 0.349632 0.349154
1.085 0.351844 0.351362
1.08 0.354053 0.353569
1.075 0.356261 0.355773
1.07 0.358464 0.357974
1.065 0.360663 0.36017
1.06 0.362856 0.362359
1.055 0.365041 0.364542
1.05 0.367219 0.366716
1.045 0.369386 0.368881
1.04 0.371543 0.371035
1.035 0.373688 0.373177
1.03 0.375818 0.375305
1.025 0.377934 0.377417
1.02 0.380032 0.379513
1.015 0.382112 0.38159
1.01 0.384171 0.383646
1.005 0.386208 0.38568
1 0.388221 0.387691
0.995 0.390208 0.389674
0.99 0.392166 0.39163
0.985 0.394094 0.393556
0.98 0.39599 0.395448
0.975 0.39785 0.397306
0.97 0.399672 0.399126
0.965 0.401455 0.400906
0.96 0.403194 0.402643
0.955 0.404888 0.404335
0.95 0.406534 0.405978
0.945 0.408128 0.40757
0.94 0.409668 0.409108
0.935 0.41115 0.410588
0.93 0.412572 0.412007
0.925 0.413928 0.413362
0.92 0.415217 0.414649
0.915 0.416435 0.415865
0.91 0.417577 0.417006
0.905 0.41864 0.418067
0.9 0.419619 0.419046
0.895 0.420512 0.419937
0.89 0.421313 0.420737
0.885 0.422019 0.421442
0.88 0.422624 0.422046
0.875 0.423125 0.422546
0.87 0.423516 0.422937
0.865 0.423794 0.423214
0.86 0.423953 0.423373
0.855 0.423988 0.423408
0.85 0.423895 0.423315
0.845 0.423668 0.423089
0.84 0.423303 0.422724
0.835 0.422794 0.422216
0.83 0.422137 0.421559
0.825 0.421325 0.420749
0.82 0.420355 0.41978
0.815 0.41922 0.418647
0.81 0.417917 0.417345
0.805 0.416439 0.415869
0.8 0.414782 0.414214
0.795 0.41294 0.412376
0.79 0.41091 0.410348
0.785 0.408687 0.408128
0.78 0.406265 0.40571
0.775 0.403641 0.403089
0.77 0.400811 0.400263
0.765 0.397771 0.397227
0.76 0.394517 0.393978
0.755 0.391046 0.390511
0.75 0.387356 0.386826
0.745 0.383443 0.382918
0.74 0.379305 0.378786
0.735 0.374942 0.374429
0.73 0.370351 0.369844
0.725 0.365532 0.365032
0.72 0.360485 0.359992
0.715 0.355211 0.354725
0.71 0.349709 0.349231
0.705 0.343983 0.343513
0.7 0.338035 0.337572
0.695 0.331867 0.331413
0.69 0.325483 0.325038
0.685 0.318888 0.318452
0.68 0.312088 0.311661
0.675 0.305088 0.304671
0.67 0.297895 0.297488
0.665 0.290518 0.290121
0.66 0.282964 0.282577
0.655 0.275243 0.274867
0.65 0.267366 0.267
0.645 0.259343 0.258988
0.64 0.251186 0.250842
0.635 0.242908 0.242575
0.63 0.234521 0.234201
0.625 0.226041 0.225732
0.62 0.217482 0.217184
0.615 0.208858 0.208572
0.61 0.200187 0.199913
0.605 0.191483 0.191222
0.6 0.182765 0.182515
0.595 0.17405 0.173812
0.59 0.165354 0.165128
0.585 0.156696 0.156482
0.58 0.148094 0.147892
0.575 0.139566 0.139375
0.57 0.131129 0.13095
0.565 0.122802 0.122634
0.56 0.114602 0.114446
0.555 0.106547 0.106402
0.55 0.0986541 0.0985192
0.545 0.0909392 0.0908149
0.54 0.0834187 0.0833046
0.535 0.0761079 0.0760038
0.53 0.0690214 0.0689271
0.525 0.0621732 0.0620881
0.52 0.055576 0.0555
0.515 0.0492419 0.0491746
0.51 0.0431819 0.0431229
0.505 0.0374057 0.0373546
0.5 0.0319222 0.0318785
0.495 0.0267387 0.0267021
0.49 0.0218615 0.0218316
0.485 0.0172956 0.017272
0.48 0.0130447 0.0130269
0.475 0.00911107 0.00909861
0.47 0.00549566 0.00548815
0.465 0.0021981 0.0021951
0.46 -0.000783361 -0.00078229
0.455 -0.00345184 -0.00344712
0.45 -0.00581177 -0.00580383
0.445 -0.00786892 -0.00785816
0.44 -0.00963033 -0.00961716
0.435 -0.0111043 -0.0110891
0.43 -0.0123002 -0.0122834
0.425 -0.0132289 -0.0132108
0.42 -0.0139018 -0.0138828
0.415 -0.0143318 -0.0143122
0.41 -0.0145325 -0.0145126
0.405 -0.0145183 -0.0144985
0.4 -0.0143045 -0.014285
0.395 -0.0139069 -0.0138879
0.39 -0.0133419 -0.0133236
0.385 -0.0126262 -0.012609
0.38 -0.011777 -0.0117609
0.375 -0.0108115 -0.0107967
0.37 -0.00974694 -0.00973361
0.365 -0.00860047 -0.00858871
0.36 -0.00738901 -0.00737891
0.355 -0.00612908 -0.0061207
0.35 -0.00483669 -0.00483008
0.345 -0.00352718 -0.00352236
0.34 -0.00221514 -0.00221211
0.335 -0.000914223 -0.000912973
0.33 0.000362887 0.000362391
0.325 0.00160462 0.00160243
0.32 0.00280058 0.00279676
0.315 0.00394163 0.00393624
0.31 0.00501988 0.00501302
0.305 0.00602879 0.00602055
0.3 0.00696311 0.00695359
0.295 0.00781889 0.0078082
0.29 0.00859344 0.00858168
0.285 0.00928524 0.00927254
0.28 0.00989392 0.00988039
0.275 0.0104201 0.0104059
0.27 0.0108654 0.0108505
0.265 0.0112321 0.0112168
0.26 0.0115233 0.0115076
0.255 0.0117426 0.0117265
0.25 0.011894 0.0118777
0.245 0.0119818 0.0119654
0.24 0.0120106 0.0119942
0.235 0.0119851 0.0119687
0.23 0.0119098 0.0118935
0.225 0.0117894 0.0117732
0.22 0.0116283 0.0116124
0.215 0.0114308 0.0114152
0.21 0.011201 0.0111857
0.205 0.0109429 0.0109279
0.2 0.0106599 0.0106453
0.195 0.0103555 0.0103413
0.19 0.0100328 0.0100191
0.185 0.0096947 0.00968144
0.18 0.00934389 0.00933112
0.175 0.00898284 0.00897056
0.17 0.00861381 0.00860203
0.165 0.00823889 0.00822763
0.16 0.00786001 0.00784926
0.155 0.00747893 0.0074687
0.15 0.00709729 0.00708758
0.145 0.00671658 0.0067074
0.14 0.00633819 0.00632953
0.135 0.0059634 0.00595525
0.13 0.0055934 0.00558575
0.125 0.00522926 0.00522211
0.12 0.004872 0.00486534
0.115 0.00452256 0.00451637
0.11 0.00418179 0.00417607
0.105 0.00385051 0.00384524
0.1 0.00352945 0.00352462
0.095 0.00321929 0.00321489
0.09 0.00292068 0.00291669
0.085 0.00263421 0.00263061
0.08 0.00236041 0.00235718
0.075 0.00209979 0.00209692
0.07 0.00185282 0.00185028
0.065 0.00161991 0.0016177
0.06 0.00140146 0.00139955
0.055 0.00119784 0.0011962
0.05 0.00100935 0.00100797
0.045 0.0008363 0.000835156
0.04 0.000678954 0.000678026
0.035 0.00053755 0.000536815
0.03 0.000412296 0.000411733
0.025 0.000303378 0.000302963
0.02 0.000210951 0.000210662
0.015 0.000135251 0.000135066
0.01 8.10259e-05 8.09151e-05
0.005 4.55334e-05 4.54711e-05
-1.63468e-13 -1.10007e-05 -1.09857e-05


==> anc/HERMITE/GAMMA04/GApOneLoop.txt <==
-11.1861 -0.00807808 0.000292365
-11.0884 -0.00822269 0.000300286
-11.0083 -0.00834419 0.000306997
-10.9373 -0.00845399 0.000313105
-10.8724 -0.0085564 0.000318839
-10.8119 -0.00865363 0.000324315
-10.7547 -0.008747 0.000329603
-10.7002 -0.00883736 0.000334749
-10.6479 -0.00892533 0.000339784
-10.5976 -0.00901132 0.000344731
-10.5489 -0.0090957 0.000349608
-10.5017 -0.00917871 0.000354429
-10.4557 -0.00926056 0.000359205
-10.4109 -0.00934143 0.000363945
-10.3672 -0.00942145 0.000368656
-10.3244 -0.00950076 0.000373345
-10.2824 -0.00957944 0.000378017
-10.2412 -0.00965759 0.000382676
-10.2008 -0.00973528 0.000387328
-10.1611 -0.00981258 0.000391975
-10.122 -0.00988955 0.000396621
-10.0835 -0.00996623 0.000401269
-10.0455 -0.0100427 0.000405921
-10.0081 -0.010119 0.000410579
-9.97117 -0.0101951 0.000415247
-9.93471 -0.0102711 0.000419925
-9.89869 -0.010347 0.000424615
-9.8631 -0.0104228 0.00042932
-9.8279 -0.0104987 0.000434041
-9.79309 -0.0105745 0.000438779
-9.75865 -0.0106503 0.000443535
-9.72455 -0.0107262 0.000448312
-9.69079 -0.0108022 0.00045311
-9.65735 -0.0108782 0.000457931
-9.62422 -0.0109543 0.000462775
-9.59138 -0.0110306 0.000467644
-9.55883 -0.0111069 0.00047254
-9.52655 -0.0111835 0.000477461
-9.49453 -0.0112601 0.000482411
-9.46277 -0.011337 0.00048739
-9.43125 -0.011414 0.000492398
-9.39998 -0.0114913 0.000497437
-9.36893 -0.0115688 0.000502508
-9.3381 -0.0116465 0.000507611
-9.30749 -0.0117244 0.000512747
-9.27709 -0.0118026 0.000517917
-9.2469 -0.011881 0.000523122
-9.2169 -0.0119597 0.000528363
-9.18709 -0.0120387 0.000533641
-9.15746 -0.012118 0.000538956
-9.12802 -0.0121975 0.000544309
-9.09875 -0.0122774 0.000549701
-9.06966 -0.0123576 0.000555133
-9.04073 -0.0124382 0.000560605
-9.01196 -0.012519 0.000566118
-8.98335 -0.0126002 0.000571673
-8.9549 -0.0126818 0.000577272
-8.92659 -0.0127637 0.000582913
-8.89844 -0.012846 0.000588599
-8.87042 -0.0129287 0.00059433
-8.84255 -0.0130117 0.000600107
-8.81482 -0.0130951 0.000605931
-8.78721 -0.013179 0.000611802
-8.75974 -0.0132632 0.000617721
-8.7324 -0.0133479 0.000623688
-8.70518 -0.013433 0.000629706
-8.67809 -0.0135185 0.000635774
-8.65112 -0.0136045 0.000641893
-8.62426 -0.0136909 0.000648065
-8.59752 -0.0137778 0.000654289
-8.57089 -0.0138651 0.000660566
-8.54437 -0.0139529 0.000666899
-8.51797 -0.0140412 0.000673286
-8.49166 -0.0141299 0.00067973
-8.46547 -0.0142192 0.00068623
-8.43937 -0.0143089 0.000692788
-8.41338 -0.0143992 0.000699405
-8.38748 -0.0144899 0.000706081
-8.36169 -0.0145812 0.000712818
-8.33598 -0.014673 0.000719616
-8.31038 -0.0147654 0.000726475
-8.28486 -0.0148583 0.000733398
-8.25943 -0.0149517 0.000740384
-8.23409 -0.0150457 0.000747436
-8.20884 -0.0151403 0.000754552
-8.18368 -0.0152355 0.000761736
-8.1586 -0.0153312 0.000768987
-8.13361 -0.0154275 0.000776306
-8.10869 -0.0155244 0.000783695
-8.08386 -0.0156219 0.000791154
-8.0591 -0.0157201 0.000798685
-8.03443 -0.0158188 0.000806288
-8.00983 -0.0159182 0.000813964
-7.9853 -0.0160182 0.000821715
-7.96085 -0.0161189 0.000829541
-7.93648 -0.0162202 0.000837443
-7.91217 -0.0163222 0.000845424
-7.88794 -0.0164248 0.000853483
-7.86378 -0.0165281 0.000861621
-7.83968 -0.0166321 0.000869841
-7.81566 -0.0167368 0.000878142
-7.7917 -0.0168422 0.000886527
-7.76781 -0.0169483 0.000894996
-7.74398 -0.0170551 0.00090355
-7.72022 -0.0171627 0.000912191
-7.69652 -0.017271 0.00092092
-7.67288 -0.01738 0.000929738
-7.64931 -0.0174898 0.000938646
-7.62579 -0.0176004 0.000947646
-7.60234 -0.0177117 0.000956738
-7.57894 -0.0178238 0.000965925
-7.55561 -0.0179367 0.000975207
-7.53233 -0.0180504 0.000984587
-7.50911 -0.0181649 0.000994064
-7.48595 -0.0182803 0.00100364
-7.46284 -0.0183964 0.00101332
-7.43978 -0.0185134 0.0010231
-7.41679 -0.0186313 0.00103298
-7.39384 -0.01875 0.00104297
-7.37095 -0.0188696 0.00105307
-7.34811 -0.01899 0.00106327
-7.32532 -0.0191114 0.00107359
-7.30258 -0.0192336 0.00108401
-7.27989 -0.0193568 0.00109455
-7.25725 -0.0194809 0.00110521
-7.23467 -0.0196059 0.00111598
-7.21213 -0.0197318 0.00112687
-7.18963 -0.0198587 0.00113787
-7.16719 -0.0199866 0.001149
-7.14479 -0.0201155 0.00116025
-7.12244 -0.0202453 0.00117163
-7.10014 -0.0203762 0.00118314
-7.07788 -0.0205081 0.00119477
-7.05566 -0.020641 0.00120653
-7.03349 -0.0207749 0.00121843
-7.01137 -0.0209099 0.00123046
-6.98928 -0.0210459 0.00124262
-6.96724 -0.021183 0.00125493
-6.94524 -0.0213212 0.00126737
-6.92329 -0.0214605 0.00127996
-6.90138 -0.021601 0.00129269
-6.8795 -0.0217425 0.00130557
-6.85767 -0.0218852 0.0013186
-6.83588 -0.0220291 0.00133178
-6.81413 -0.0221741 0.00134511
-6.79241 -0.0223203 0.00135859
-6.77074 -0.0224677 0.00137224
-6.74911 -0.0226163 0.00138604
-6.72751 -0.0227661 0.00140001
-6.70595 -0.0229172 0.00141415
-6.68443 -0.0230696 0.00142845
-6.66294 -0.0232232 0.00144292
-6.6415 -0.0233781 0.00145757
-6.62008 -0.0235343 0.00147239
-6.59871 -0.0236918 0.00148738
-6.57737 -0.0238507 0.00150256
-6.55607 -0.0240109 0.00151793
-6.5348 -0.0241725 0.00153348
-6.51356 -0.0243354 0.00154922
-6.49236 -0.0244998 0.00156515
-6.47119 -0.0246656 0.00158128
-6.45006 -0.0248328 0.00159761
-6.42896 -0.0250015 0.00161413
-6.40789 -0.0251717 0.00163087
-6.38686 -0.0253433 0.00164781
-6.36586 -0.0255165 0.00166496
-6.34489 -0.0256912 0.00168233
-6.32395 -0.0258675 0.00169992
-6.30304 -0.0260453 0.00171773
-6.28216 -0.0262247 0.00173576
-6.26132 -0.0264058 0.00175402
-6.24051 -0.0265884 0.00177252
-6.21972 -0.0267727 0.00179125
-6.19897 -0.0269587 0.00181022
-6.17824 -0.0271464 0.00182944
-6.15755 -0.0273358 0.00184891
-6.13688 -0.027527 0.00186862
-6.11625 -0.0277199 0.0018886
-6.09564 -0.0279146 0.00190883
-6.07506 -0.0281111 0.00192933
-6.05451 -0.0283094 0.0019501
-6.03398 -0.0285096 0.00197114
-6.01349 -0.0287117 0.00199247
-5.99302 -0.0289157 0.00201407
-5.97258 -0.0291216 0.00203597
-5.95216 -0.0293295 0.00205815
-5.93178 -0.0295394 0.00208064
-5.91142 -0.0297512 0.00210342
-5.89108 -0.0299651 0.00212652
-5.87077 -0.0301811 0.00214993
-5.85049 -0.0303992 0.00217366
-5.83023 -0.0306194 0.00219771
-5.81 -0.0308417 0.00222209
-5.7898 -0.0310663 0.00224681
-5.76961 -0.031293 0.00227187
-5.74946 -0.031522 0.00229728
-5.72933 -0.0317532 0.00232304
-5.70922 -0.0319868 0.00234917
-5.68913 -0.0322227 0.00237565
-5.66907 -0.0324609 0.00240252
-5.64904 -0.0327016 0.00242976
-5.62903 -0.0329447 0.00245739
-5.60904 -0.0331902 0.00248541
-5.58907 -0.0334383 0.00251383
-5.56913 -0.0336889 0.00254266
-5.54921 -0.0339421 0.0025719
-5.52931 -0.0341979 0.00260157
-5.50944 -0.0344563 0.00263167
-5.48958 -0.0347175 0.00266221
-5.46975 -0.0349813 0.00269319
-5.44994 -0.035248 0.00272463
-5.43016 -0.0355174 0.00275653
-5.41039 -0.0357897 0.00278891
-5.39065 -0.0360649 0.00282176
-5.37092 -0.036343 0.0028551
-5.35122 -0.0366241 0.00288895
-5.33154 -0.0369082 0.0029233
-5.31188 -0.0371953 0.00295817
-5.29224 -0.0374856 0.00299357
-5.27262 -0.0377791 0.00302951
-5.25302 -0.0380757 0.003066
-5.23344 -0.0383756 0.00310304
-5.21388 -0.0386788 0.00314066
-5.19434 -0.0389853 0.00317886
-5.17482 -0.0392953 0.00321765
-5.15532 -0.0396087 0.00325705
-5.13584 -0.0399256 0.00329706
-5.11638 -0.0402461 0.0033377
-5.09694 -0.0405702 0.00337899
-5.07751 -0.040898 0.00342093
-5.05811 -0.0412295 0.00346353
-5.03872 -0.0415648 0.00350682
-5.01935 -0.041904 0.0035508
-5 -0.0422471 0.00359549
-4.98067 -0.0425941 0.0036409
-4.96136 -0.0429452 0.00368705
-4.94206 -0.0433004 0.00373396
-4.92278 -0.0436598 0.00378164
-4.90352 -0.0440234 0.0038301
-4.88428 -0.0443913 0.00387936
-4.86505 -0.0447636 0.00392944
-4.84584 -0.0451403 0.00398036
-4.82665 -0.0455216 0.00403213
-4.80748 -0.0459074 0.00408477
-4.78832 -0.0462979 0.0041383
-4.76918 -0.0466932 0.00419275
-4.75005 -0.0470933 0.00424812
-4.73095 -0.0474983 0.00430444
-4.71185 -0.0479083 0.00436173
-4.69278 -0.0483234 0.00442002
-4.67372 -0.0487437 0.00447931
-4.65468 -0.0491692 0.00453965
-4.63565 -0.0496 0.00460104
-4.61664 -0.0500363 0.00466351
-4.59764 -0.0504782 0.00472709
-4.57866 -0.0509256 0.00479181
-4.55969 -0.0513788 0.00485768
-4.54074 -0.0518378 0.00492473
-4.52181 -0.0523028 0.004993
-4.50289 -0.0527737 0.0050625
-4.48398 -0.0532509 0.00513327
-4.46509 -0.0537342 0.00520534
-4.44622 -0.054224 0.00527874
-4.42736 -0.0547202 0.00535349
-4.40851 -0.0552231 0.00542964
-4.38968 -0.0557326 0.00550721
-4.37086 -0.056249 0.00558623
-4.35206 -0.0567724 0.00566675
-4.33327 -0.0573029 0.0057488
-4.31449 -0.0578406 0.00583241
-4.29573 -0.0583856 0.00591763
-4.27698 -0.0589382 0.00600449
-4.25825 -0.0594985 0.00609303
-4.23953 -0.0600665 0.0061833
-4.22082 -0.0606425 0.00627534
-4.20213 -0.0612266 0.00636919
-4.18345 -0.0618189 0.00646489
-4.16478 -0.0624197 0.0065625
-4.14613 -0.063029 0.00666207
-4.12749 -0.0636471 0.00676364
-4.10886 -0.0642741 0.00686726
-4.09024 -0.0649103 0.00697299
-4.07164 -0.0655557 0.00708088
-4.05305 -0.0662105 0.007191
-4.03447 -0.0668751 0.00730339
-4.01591 -0.0675495 0.00741812
-3.99736 -0.0682339 0.00753525
-3.97882 -0.0689286 0.00765485
-3.96029 -0.0696338 0.00777698
-3.94177 -0.0703497 0.00790171
-3.92327 -0.0710765 0.00802911
-3.90478 -0.0718145 0.00815925
-3.8863 -0.0725638 0.00829222
-3.86783 -0.0733248 0.00842808
-3.84937 -0.0740976 0.00856693
-3.83093 -0.0748826 0.00870884
-3.81249 -0.07568 0.0088539
-3.79407 -0.07649 0.0090022
-3.77566 -0.0773129 0.00915384
-3.75726 -0.0781491 0.0093089
-3.73887 -0.0789988 0.00946749
-3.72049 -0.0798624 0.00962972
-3.70213 -0.08074 0.00979569
-3.68377 -0.0816321 0.00996551
-3.66543 -0.082539 0.0101393
-3.64709 -0.083461 0.0103172
-3.62877 -0.0843985 0.0104992
-3.61046 -0.0853517 0.0106857
-3.59215 -0.0863212 0.0108765
-3.57386 -0.0873072 0.011072
-3.55558 -0.0883102 0.0112723
-3.53731 -0.0893306 0.0114774
-3.51905 -0.0903687 0.0116876
-3.5008 -0.091425 0.011903
-3.48256 -0.0925 0.0121238
-3.46433 -0.0935941 0.0123502
-3.4461 -0.0947078 0.0125822
-3.42789 -0.0958415 0.0128202
-3.40969 -0.0969957 0.0130644
-3.3915 -0.0981711 0.0133148
-3.37332 -0.099368 0.0135718
-3.35515 -0.100587 0.0138355
-3.33698 -0.101829 0.0141062
-3.31883 -0.103094 0.0143842
-3.30069 -0.104383 0.0146696
-3.28255 -0.105697 0.0149627
-3.26443 -0.107035 0.0152639
-3.24631 -0.1084 0.0155733
-3.2282 -0.109791 0.0158913
-3.2101 -0.111209 0.0162182
-3.19201 -0.112656 0.0165542
-3.17393 -0.114131 0.0168999
-3.15586 -0.115636 0.0172554
-3.1378 -0.117171 0.0176212
-3.11974 -0.118737 0.0179977
-3.1017 -0.120335 0.0183851
-3.08366 -0.121967 0.0187841
-3.06563 -0.123632 0.019195
-3.04761 -0.125333 0.0196182
-3.0296 -0.127069 0.0200543
-3.01159 -0.128842 0.0205038
-2.9936 -0.130654 0.0209672
-2.97561 -0.132504 0.021445
-2.95763 -0.134396 0.0219379
-2.93966 -0.136328 0.0224464
-2.9217 -0.138304 0.0229712
-2.90374 -0.140324 0.023513
-2.88579 -0.14239 0.0240725
-2.86785 -0.144503 0.0246505
-2.84992 -0.146664 0.0252477
-2.83199 -0.148875 0.025865
-2.81408 -0.151139 0.0265033
-2.79617 -0.153455 0.0271634
-2.77826 -0.155827 0.0278465
-2.76037 -0.158256 0.0285534
-2.74248 -0.160743 0.0292854
-2.7246 -0.163292 0.0300435
-2.70673 -0.165903 0.030829
-2.68886 -0.16858 0.0316431
-2.671 -0.171324 0.0324873
-2.65315 -0.174138 0.033363
-2.63531 -0.177024 0.0342716
-2.61747 -0.179985 0.035215
-2.59964 -0.183023 0.0361947
-2.58182 -0.186141 0.0372127
-2.564 -0.189343 0.0382708
-2.54619 -0.192631 0.0393711
-2.52838 -0.196009 0.040516
-2.51059 -0.19948 0.0417076
-2.49279 -0.203047 0.0429486
-2.47501 -0.206715 0.0442415
-2.45723 -0.210486 0.0455894
-2.43946 -0.214366 0.0469951
-2.42169 -0.218359 0.048462
-2.40394 -0.222468 0.0499936
-2.38618 -0.2267 0.0515937
-2.36844 -0.231058 0.0532662
-2.3507 -0.235548 0.0550154
-2.33296 -0.240176 0.056846
-2.31523 -0.244948 0.058763
-2.29751 -0.249869 0.0607717
-2.27979 -0.254947 0.0628779
-2.26208 -0.260187 0.0650878
-2.24438 -0.265597 0.0674082
-2.22668 -0.271185 0.0698462
-2.20898 -0.276959 0.0724099
-2.19129 -0.282927 0.0751075
-2.17361 -0.289097 0.0779485
-2.15593 -0.29548 0.0809428
-2.13826 -0.302086 0.0841013
-2.1206 -0.308924 0.0874358
-2.10294 -0.316007 0.0909594
-2.08528 -0.323345 0.094686
-2.06763 -0.33095 0.0986311
-2.04998 -0.338837 0.102811
-2.03234 -0.347019 0.107246
-2.01471 -0.35551 0.111954
-1.99708 -0.364325 0.116959
-1.97945 -0.373481 0.122284
-1.96183 -0.382995 0.127957
-1.94422 -0.392885 0.134008
-1.92661 -0.403168 0.14047
-1.909 -0.413866 0.147379
-1.8914 -0.424997 0.154776
-1.87381 -0.436584 0.162705
-1.85622 -0.448648 0.171218
-1.83863 -0.461212 0.180369
-1.82105 -0.474298 0.190221
-1.80347 -0.487931 0.200845
-1.7859 -0.502132 0.212319
-1.76833 -0.516925 0.22473
-1.75076 -0.532331 0.238177
-1.7332 -0.548369 0.252772
-1.71565 -0.565056 0.26864
-1.69809 -0.582405 0.285924
-1.68055 -0.600421 0.304783
-1.663 -0.619103 0.325398
-1.64546 -0.638437 0.347976
-1.62793 -0.658396 0.372748
-1.6104 -0.67893 0.399976
-1.59287 -0.699966 0.429958
-1.57535 -0.721393 0.463027
-1.55783 -0.743056 0.499559
-1.54031 -0.764742 0.539972
-1.5228 -0.786161 0.58473
-1.50529 -0.806925 0.634339
-1.48779 -0.826524 0.689343
-1.47029 -0.844289 0.750313
-1.45279 -0.859359 0.817823
-1.4353 -0.870634 0.892416
-1.41781 -0.876736 0.974544
-1.40032 -0.875958 1.06449
-1.38284 -0.866248 1.16224
-1.36536 -0.845206 1.26735
-1.34788 -0.810143 1.37872
-1.33041 -0.758235 1.49441
-1.31293 -0.686786 1.61142
-1.29547 -0.593635 1.72558
-1.278 -0.477688 1.83159
-1.26054 -0.339486 1.92335
-1.24308 -0.181674 1.99458
-1.22563 -0.0091487 2.03973
-1.20818 0.17126 2.05496
-1.19073 0.351604 2.03892
-1.17328 0.523948 1.99303
-1.15584 0.681504 1.92118
-1.1384 0.81943 1.82893
-1.12096 0.935138 1.72257
-1.10353 1.02813 1.60817
-1.08609 1.09952 1.491
-1.06866 1.15149 1.3752
-1.05124 1.18673 1.26373
-1.03381 1.20806 1.15853
-1.01639 1.21815 1.06066
-0.998969 1.21939 0.970565
-0.981551 1.21383 0.888256
-0.964136 1.20315 0.813446
-0.946723 1.18873 0.745683
-0.929312 1.17166 0.684425
-0.911904 1.15279 0.629103
-0.894497 1.1328 0.579148
-0.877093 1.11218 0.534018
-0.859691 1.09133 0.493209
-0.842291 1.07054 0.456262
-0.824893 1.05001 0.422758
-0.807497 1.02991 0.392325
-0.790103 1.01034 0.364629
-0.77271 0.991378 0.339377
-0.75532 0.973075 0.316305
-0.737931 0.955458 0.295182
-0.720544 0.938542 0.275804
-0.703159 0.92233 0.257989
-0.685776 0.906817 0.241579
-0.668394 0.891991 0.22643
-0.651013 0.877837 0.212417
-0.633635 0.864336 0.19943
-0.616257 0.851469 0.187368
-0.598881 0.839214 0.176145
-0.581507 0.827549 0.16568
-0.564134 0.816452 0.155904
-0.546762 0.805901 0.146754
-0.529392 0.795876 0.138173
-0.512023 0.786355 0.130112
-0.494655 0.777318 0.122523
-0.477288 0.768748 0.115367
-0.459922 0.760624 0.108605
-0.442558 0.752931 0.102205
-0.425194 0.745652 0.0961346
-0.407832 0.738772 0.0903673
-0.39047 0.732275 0.0848774
-0.373109 0.726149 0.0796417
-0.355749 0.72038 0.0746389
-0.338391 0.714957 0.0698495
-0.321032 0.709868 0.0652557
-0.303675 0.705103 0.0608409
-0.286318 0.700652 0.0565898
-0.268962 0.696507 0.0524881
-0.251607 0.692658 0.0485228
-0.234252 0.689098 0.0446816
-0.216898 0.685821 0.0409528
-0.199544 0.68282 0.0373256
-0.182191 0.680088 0.03379
-0.164838 0.677621 0.0303362
-0.147486 0.675415 0.0269552
-0.130134 0.673463 0.0236381
-0.112782 0.671764 0.0203766
-0.0954304 0.670313 0.0171627
-0.0780791 0.669108 0.0139887
-0.060728 0.668147 0.010847
-0.043377 0.667428 0.00773013
-0.0260262 0.666949 0.00463102
-0.00867539 0.66671 0.0015425
0.00867539 0.66671 -0.0015425
0.0260262 0.666949 -0.00463102
0.043377 0.667428 -0.00773013
0.060728 0.668147 -0.010847
0.0780791 0.669108 -0.0139887
0.0954304 0.670313 -0.0171627
0.112782 0.671764 -0.0203766
0.130134 0.673463 -0.0236381
0.147486 0.675415 -0.0269552
0.164838 0.677621 -0.0303362
0.182191 0.680088 -0.03379
0.199544 0.68282 -0.0373256
0.216898 0.685821 -0.0409528
0.234252 0.689098 -0.0446816
0.251607 0.692658 -0.0485228
0.268962 0.696507 -0.0524881
0.286318 0.700652 -0.0565898
0.303675 0.705103 -0.0608409
0.321032 0.709868 -0.0652557
0.338391 0.714957 -0.0698495
0.355749 0.72038 -0.0746389
0.373109 0.726149 -0.0796417
0.39047 0.732275 -0.0848774
0.407832 0.738772 -0.0903673
0.425194 0.745652 -0.0961346
0.442558 0.752931 -0.102205
0.459922 0.760624 -0.108605
0.477288 0.768748 -0.115367
0.494655 0.777318 -0.122523
0.512023 0.786355 -0.130112
0.529392 0.795876 -0.138173
0.546762 0.805901 -0.146754
0.564134 0.816452 -0.155904
0.581507 0.827549 -0.16568
0.598881 0.839214 -0.176145
0.616257 0.851469 -0.187368
0.633635 0.864336 -0.19943
0.651013 0.877837 -0.212417
0.668394 0.891991 -0.22643
0.685776 0.906817 -0.241579
0.703159 0.92233 -0.257989
0.720544 0.938542 -0.275804
0.737931 0.955458 -0.295182
0.75532 0.973075 -0.316305
0.77271 0.991378 -0.339377
0.790103 1.01034 -0.364629
0.807497 1.02991 -0.392325
0.824893 1.05001 -0.422758
0.842291 1.07054 -0.456262
0.859691 1.09133 -0.493209
0.877093 1.11218 -0.534018
0.894497 1.1328 -0.579148
0.911904 1.15279 -0.629103
0.929312 1.17166 -0.684425
0.946723 1.18873 -0.745683
0.964136 1.20315 -0.813446
0.981551 1.21383 -0.888256
0.998969 1.21939 -0.970565
1.01639 1.21815 -1.06066
1.03381 1.20806 -1.15853
1.05124 1.18673 -1.26373
1.06866 1.15149 -1.3752
1.08609 1.09952 -1.491
1.10353 1.02813 -1.60817
1.12096 0.935138 -1.72257
1.1384 0.81943 -1.82893
1.15584 0.681504 -1.92118
1.17328 0.523948 -1.99303
1.19073 0.351604 -2.03892
1.20818 0.17126 -2.05496
1.22563 -0.0091487 -2.03973
1.24308 -0.181674 -1.99458
1.26054 -0.339486 -1.92335
1.278 -0.477688 -1.83159
1.29547 -0.593635 -1.72558
1.31293 -0.686786 -1.61142
1.33041 -0.758235 -1.49441
1.34788 -0.810143 -1.37872
1.36536 -0.845206 -1.26735
1.38284 -0.866248 -1.16224
1.40032 -0.875958 -1.06449
1.41781 -0.876736 -0.974544
1.4353 -0.870634 -0.892416
1.45279 -0.859359 -0.817823
1.47029 -0.844289 -0.750313
1.48779 -0.826524 -0.689343
1.50529 -0.806925 -0.634339
1.5228 -0.786161 -0.58473
1.54031 -0.764742 -0.539972
1.55783 -0.743056 -0.499559
1.57535 -0.721393 -0.463027
1.59287 -0.699966 -0.429958
1.6104 -0.67893 -0.399976
1.62793 -0.658396 -0.372748
1.64546 -0.638437 -0.347976
1.663 -0.619103 -0.325398
1.68055 -0.600421 -0.304783
1.69809 -0.582405 -0.285924
1.71565 -0.565056 -0.26864
1.7332 -0.548369 -0.252772
1.75076 -0.532331 -0.238177
1.76833 -0.516925 -0.22473
1.7859 -0.502132 -0.212319
1.80347 -0.487931 -0.200845
1.82105 -0.474298 -0.190221
1.83863 -0.461212 -0.180369
1.85622 -0.448648 -0.171218
1.87381 -0.436584 -0.162705
1.8914 -0.424997 -0.154776
1.909 -0.413866 -0.147379
1.92661 -0.403168 -0.14047
1.94422 -0.392885 -0.134008
1.96183 -0.382995 -0.127957
1.97945 -0.373481 -0.122284
1.99708 -0.364325 -0.116959
2.01471 -0.35551 -0.111954
2.03234 -0.347019 -0.107246
2.04998 -0.338837 -0.102811
2.06763 -0.33095 -0.0986311
2.08528 -0.323345 -0.094686
2.10294 -0.316007 -0.0909594
2.1206 -0.308924 -0.0874358
2.13826 -0.302086 -0.0841013
2.15593 -0.29548 -0.0809428
2.17361 -0.289097 -0.0779485
2.19129 -0.282927 -0.0751075
2.20898 -0.276959 -0.0724099
2.22668 -0.271185 -0.0698462
2.24438 -0.265597 -0.0674082
2.26208 -0.260187 -0.0650878
2.27979 -0.254947 -0.0628779
2.29751 -0.249869 -0.0607717
2.31523 -0.244948 -0.058763
2.33296 -0.240176 -0.056846
2.3507 -0.235548 -0.0550154
2.36844 -0.231058 -0.0532662
2.38618 -0.2267 -0.0515937
2.40394 -0.222468 -0.0499936
2.42169 -0.218359 -0.048462
2.43946 -0.214366 -0.0469951
2.45723 -0.210486 -0.0455894
2.47501 -0.206715 -0.0442415
2.49279 -0.203047 -0.0429486
2.51059 -0.19948 -0.0417076
2.52838 -0.196009 -0.040516
2.54619 -0.192631 -0.0393711
2.564 -0.189343 -0.0382708
2.58182 -0.186141 -0.0372127
2.59964 -0.183023 -0.0361947
2.61747 -0.179985 -0.035215
2.63531 -0.177024 -0.0342716
2.65315 -0.174138 -0.033363
2.671 -0.171324 -0.0324873
2.68886 -0.16858 -0.0316431
2.70673 -0.165903 -0.030829
2.7246 -0.163292 -0.0300435
2.74248 -0.160743 -0.0292854
2.76037 -0.158256 -0.0285534
2.77826 -0.155827 -0.0278465
2.79617 -0.153455 -0.0271634
2.81408 -0.151139 -0.0265033
2.83199 -0.148875 -0.025865
2.84992 -0.146664 -0.0252477
2.86785 -0.144503 -0.0246505
2.88579 -0.14239 -0.0240725
2.90374 -0.140324 -0.023513
2.9217 -0.138304 -0.0229712
2.93966 -0.136328 -0.0224464
2.95763 -0.134396 -0.0219379
2.97561 -0.132504 -0.021445
2.9936 -0.130654 -0.0209672
3.01159 -0.128842 -0.0205038
3.0296 -0.127069 -0.0200543
3.04761 -0.125333 -0.0196182
3.06563 -0.123632 -0.019195
3.08366 -0.121967 -0.0187841
3.1017 -0.120335 -0.0183851
3.11974 -0.118737 -0.0179977
3.1378 -0.117171 -0.0176212
3.15586 -0.115636 -0.0172554
3.17393 -0.114131 -0.0168999
3.19201 -0.112656 -0.0165542
3.2101 -0.111209 -0.0162182
3.2282 -0.109791 -0.0158913
3.24631 -0.1084 -0.0155733
3.26443 -0.107035 -0.0152639
3.28255 -0.105697 -0.0149627
3.30069 -0.104383 -0.0146696
3.31883 -0.103094 -0.0143842
3.33698 -0.101829 -0.0141062
3.35515 -0.100587 -0.0138355
3.37332 -0.099368 -0.0135718
3.3915 -0.0981711 -0.0133148
3.40969 -0.0969957 -0.0130644
3.42789 -0.0958415 -0.0128202
3.4461 -0.0947078 -0.0125822
3.46433 -0.0935941 -0.0123502
3.48256 -0.0925 -0.0121238
3.5008 -0.091425 -0.011903
3.51905 -0.0903687 -0.0116876
3.53731 -0.0893306 -0.0114774
3.55558 -0.0883102 -0.0112723
3.57386 -0.0873072 -0.011072
3.59215 -0.0863212 -0.0108765
3.61046 -0.0853517 -0.0106857
3.62877 -0.0843985 -0.0104992
3.64709 -0.083461 -0.0103172
3.66543 -0.082539 -0.0101393
3.68377 -0.0816321 -0.00996551
3.70213 -0.08074 -0.00979569
3.72049 -0.0798624 -0.00962972
3.73887 -0.0789988 -0.00946749
3.75726 -0.0781491 -0.0093089
3.77566 -0.0773129 -0.00915384
3.79407 -0.07649 -0.0090022
3.81249 -0.07568 -0.0088539
3.83093 -0.0748826 -0.00870884
3.84937 -0.0740976 -0.00856693
3.86783 -0.0733248 -0.00842808
3.8863 -0.0725638 -0.00829222
3.90478 -0.0718145 -0.00815925
3.92327 -0.0710765 -0.00802911
3.94177 -0.0703497 -0.00790171
3.96029 -0.0696338 -0.00777698
3.97882 -0.0689286 -0.00765485
3.99736 -0.0682339 -0.00753525
4.01591 -0.0675495 -0.00741812
4.03447 -0.0668751 -0.00730339
4.05305 -0.0662105 -0.007191
4.07164 -0.0655557 -0.00708088
4.09024 -0.0649103 -0.00697299
4.10886 -0.0642741 -0.00686726
4.12749 -0.0636471 -0.00676364
4.14613 -0.063029 -0.00666207
4.16478 -0.0624197 -0.0065625
4.18345 -0.0618189 -0.00646489
4.20213 -0.0612266 -0.00636919
4.22082 -0.0606425 -0.00627534
4.23953 -0.0600665 -0.0061833
4.25825 -0.0594985 -0.00609303
4.27698 -0.0589382 -0.00600449
4.29573 -0.0583856 -0.00591763
4.31449 -0.0578406 -0.00583241
4.33327 -0.0573029 -0.0057488
4.35206 -0.0567724 -0.00566675
4.37086 -0.056249 -0.00558623
4.38968 -0.0557326 -0.00550721
4.40851 -0.0552231 -0.00542964
4.42736 -0.0547202 -0.00535349
4.44622 -0.054224 -0.00527874
4.46509 -0.0537342 -0.00520534
4.48398 -0.0532509 -0.00513327
4.50289 -0.0527737 -0.0050625
4.52181 -0.0523028 -0.004993
4.54074 -0.0518378 -0.00492473
4.55969 -0.0513788 -0.00485768
4.57866 -0.0509256 -0.00479181
4.59764 -0.0504782 -0.00472709
4.61664 -0.0500363 -0.00466351
4.63565 -0.0496 -0.00460104
4.65468 -0.0491692 -0.00453965
4.67372 -0.0487437 -0.00447931
4.69278 -0.0483234 -0.00442002
4.71185 -0.0479083 -0.00436173
4.73095 -0.0474983 -0.00430444
4.75005 -0.0470933 -0.00424812
4.76918 -0.0466932 -0.00419275
4.78832 -0.0462979 -0.0041383
4.80748 -0.0459074 -0.00408477
4.82665 -0.0455216 -0.00403213
4.84584 -0.0451403 -0.00398036
4.86505 -0.0447636 -0.00392944
4.88428 -0.0443913 -0.00387936
4.90352 -0.0440234 -0.0038301
4.92278 -0.0436598 -0.00378164
4.94206 -0.0433004 -0.00373396
4.96136 -0.0429452 -0.00368705
4.98067 -0.0425941 -0.0036409
5 -0.0422471 -0.00359549
5.01935 -0.041904 -0.0035508
5.03872 -0.0415648 -0.00350682
5.05811 -0.0412295 -0.00346353
5.07751 -0.040898 -0.00342093
5.09694 -0.0405702 -0.00337899
5.11638 -0.0402461 -0.0033377
5.13584 -0.0399256 -0.00329706
5.15532 -0.0396087 -0.00325705
5.17482 -0.0392953 -0.00321765
5.19434 -0.0389853 -0.00317886
5.21388 -0.0386788 -0.00314066
5.23344 -0.0383756 -0.00310304
5.25302 -0.0380757 -0.003066
5.27262 -0.0377791 -0.00302951
5.29224 -0.0374856 -0.00299357
5.31188 -0.0371953 -0.00295817
5.33154 -0.0369082 -0.0029233
5.35122 -0.0366241 -0.00288895
5.37092 -0.036343 -0.0028551
5.39065 -0.0360649 -0.00282176
5.41039 -0.0357897 -0.00278891
5.43016 -0.0355174 -0.00275653
5.44994 -0.035248 -0.00272463
5.46975 -0.0349813 -0.00269319
5.48958 -0.0347175 -0.00266221
5.50944 -0.0344563 -0.00263167
5.52931 -0.0341979 -0.00260157
5.54921 -0.0339421 -0.0025719
5.56913 -0.0336889 -0.00254266
5.58907 -0.0334383 -0.00251383
5.60904 -0.0331902 -0.00248541
5.62903 -0.0329447 -0.00245739
5.64904 -0.0327016 -0.00242976
5.66907 -0.0324609 -0.00240252
5.68913 -0.0322227 -0.00237565
5.70922 -0.0319868 -0.00234917
5.72933 -0.0317532 -0.00232304
5.74946 -0.031522 -0.00229728
5.76961 -0.031293 -0.00227187
5.7898 -0.0310663 -0.00224681
5.81 -0.0308417 -0.00222209
5.83023 -0.0306194 -0.00219771
5.85049 -0.0303992 -0.00217366
5.87077 -0.0301811 -0.00214993
5.89108 -0.0299651 -0.00212652
5.91142 -0.0297512 -0.00210342
5.93178 -0.0295394 -0.00208064
5.95216 -0.0293295 -0.00205815
5.97258 -0.0291216 -0.00203597
5.99302 -0.0289157 -0.00201407
6.01349 -0.0287117 -0.00199247
6.03398 -0.0285096 -0.00197114
6.05451 -0.0283094 -0.0019501
6.07506 -0.0281111 -0.00192933
6.09564 -0.0279146 -0.00190883
6.11625 -0.0277199 -0.0018886
6.13688 -0.027527 -0.00186862
6.15755 -0.0273358 -0.00184891
6.17824 -0.0271464 -0.00182944
6.19897 -0.0269587 -0.00181022
6.21972 -0.0267727 -0.00179125
6.24051 -0.0265884 -0.00177252
6.26132 -0.0264058 -0.00175402
6.28216 -0.0262247 -0.00173576
6.30304 -0.0260453 -0.00171773
6.32395 -0.0258675 -0.00169992
6.34489 -0.0256912 -0.00168233
6.36586 -0.0255165 -0.00166496
6.38686 -0.0253433 -0.00164781
6.40789 -0.0251717 -0.00163087
6.42896 -0.0250015 -0.00161413
6.45006 -0.0248328 -0.00159761
6.47119 -0.0246656 -0.00158128
6.49236 -0.0244998 -0.00156515
6.51356 -0.0243354 -0.00154922
6.5348 -0.0241725 -0.00153348
6.55607 -0.0240109 -0.00151793
6.57737 -0.0238507 -0.00150256
6.59871 -0.0236918 -0.00148738
6.62008 -0.0235343 -0.00147239
6.6415 -0.0233781 -0.00145757
6.66294 -0.0232232 -0.00144292
6.68443 -0.0230696 -0.00142845
6.70595 -0.0229172 -0.00141415
6.72751 -0.0227661 -0.00140001
6.74911 -0.0226163 -0.00138604
6.77074 -0.0224677 -0.00137224
6.79241 -0.0223203 -0.00135859
6.81413 -0.0221741 -0.00134511
6.83588 -0.0220291 -0.00133178
6.85767 -0.0218852 -0.0013186
6.8795 -0.0217425 -0.00130557
6.90138 -0.021601 -0.00129269
6.92329 -0.0214605 -0.00127996
6.94524 -0.0213212 -0.00126737
6.96724 -0.021183 -0.00125493
6.98928 -0.0210459 -0.00124262
7.01137 -0.0209099 -0.00123046
7.03349 -0.0207749 -0.00121843
7.05566 -0.020641 -0.00120653
7.07788 -0.0205081 -0.00119477
7.10014 -0.0203762 -0.00118314
7.12244 -0.0202453 -0.00117163
7.14479 -0.0201155 -0.00116025
7.16719 -0.0199866 -0.001149
7.18963 -0.0198587 -0.00113787
7.21213 -0.0197318 -0.00112687
7.23467 -0.0196059 -0.00111598
7.25725 -0.0194809 -0.00110521
7.27989 -0.0193568 -0.00109455
7.30258 -0.0192336 -0.00108401
7.32532 -0.0191114 -0.00107359
7.34811 -0.01899 -0.00106327
7.37095 -0.0188696 -0.00105307
7.39384 -0.01875 -0.00104297
7.41679 -0.0186313 -0.00103298
7.43978 -0.0185134 -0.0010231
7.46284 -0.0183964 -0.00101332
7.48595 -0.0182803 -0.00100364
7.50911 -0.0181649 -0.000994064
7.53233 -0.0180504 -0.000984587
7.55561 -0.0179367 -0.000975207
7.57894 -0.0178238 -0.000965925
7.60234 -0.0177117 -0.000956738
7.62579 -0.0176004 -0.000947646
7.64931 -0.0174898 -0.000938646
7.67288 -0.01738 -0.000929738
7.69652 -0.017271 -0.00092092
7.72022 -0.0171627 -0.000912191
7.74398 -0.0170551 -0.00090355
7.76781 -0.0169483 -0.000894996
7.7917 -0.0168422 -0.000886527
7.81566 -0.0167368 -0.000878142
7.83968 -0.0166321 -0.000869841
7.86378 -0.0165281 -0.000861621
7.88794 -0.0164248 -0.000853483
7.91217 -0.0163222 -0.000845424
7.93648 -0.0162202 -0.000837443
7.96085 -0.0161189 -0.000829541
7.9853 -0.0160182 -0.000821715
8.00983 -0.0159182 -0.000813964
8.03443 -0.0158188 -0.000806288
8.0591 -0.0157201 -0.000798685
8.08386 -0.0156219 -0.000791154
8.10869 -0.0155244 -0.000783695
8.13361 -0.0154275 -0.000776306
8.1586 -0.0153312 -0.000768987
8.18368 -0.0152355 -0.000761736
8.20884 -0.0151403 -0.000754552
8.23409 -0.0150457 -0.000747436
8.25943 -0.0149517 -0.000740384
8.28486 -0.0148583 -0.000733398
8.31038 -0.0147654 -0.000726475
8.33598 -0.014673 -0.000719616
8.36169 -0.0145812 -0.000712818
8.38748 -0.0144899 -0.000706081
8.41338 -0.0143992 -0.000699405
8.43937 -0.0143089 -0.000692788
8.46547 -0.0142192 -0.00068623
8.49166 -0.0141299 -0.00067973
8.51797 -0.0140412 -0.000673286
8.54437 -0.0139529 -0.000666899
8.57089 -0.0138651 -0.000660566
8.59752 -0.0137778 -0.000654289
8.62426 -0.0136909 -0.000648065
8.65112 -0.0136045 -0.000641893
8.67809 -0.0135185 -0.000635774
8.70518 -0.013433 -0.000629706
8.7324 -0.0133479 -0.000623688
8.75974 -0.0132632 -0.000617721
8.78721 -0.013179 -0.000611802
8.81482 -0.0130951 -0.000605931
8.84255 -0.0130117 -0.000600107
8.87042 -0.0129287 -0.00059433
8.89844 -0.012846 -0.000588599
8.92659 -0.0127637 -0.000582913
8.9549 -0.0126818 -0.000577272
8.98335 -0.0126002 -0.000571673
9.01196 -0.012519 -0.000566118
9.04073 -0.0124382 -0.000560605
9.06966 -0.0123576 -0.000555133
9.09875 -0.0122774 -0.000549701
9.12802 -0.0121975 -0.000544309
9.15746 -0.012118 -0.000538956
9.18709 -0.0120387 -0.000533641
9.2169 -0.0119597 -0.000528363
9.2469 -0.011881 -0.000523122
9.27709 -0.0118026 -0.000517917
9.30749 -0.0117244 -0.000512747
9.3381 -0.0116465 -0.000507611
9.36893 -0.0115688 -0.000502508
9.39998 -0.0114913 -0.000497437
9.43125 -0.011414 -0.000492398
9.46277 -0.011337 -0.00048739
9.49453 -0.0112601 -0.000482411
9.52655 -0.0111835 -0.000477461
9.55883 -0.0111069 -0.00047254
9.59138 -0.0110306 -0.000467644
9.62422 -0.0109543 -0.000462775
9.65735 -0.0108782 -0.000457931
9.69079 -0.0108022 -0.00045311
9.72455 -0.0107262 -0.000448312
9.75865 -0.0106503 -0.000443535
9.79309 -0.0105745 -0.000438779
9.8279 -0.0104987 -0.000434041
9.8631 -0.0104228 -0.00042932
9.89869 -0.010347 -0.000424615
9.93471 -0.0102711 -0.000419925
9.97117 -0.0101951 -0.000415247
10.0081 -0.010119 -0.000410579
10.0455 -0.0100427 -0.000405921
10.0835 -0.00996623 -0.000401269
10.122 -0.00988955 -0.000396621
10.1611 -0.00981258 -0.000391975
10.2008 -0.00973528 -0.000387328
10.2412 -0.00965759 -0.000382676
10.2824 -0.00957944 -0.000378017
10.3244 -0.00950076 -0.000373345
10.3672 -0.00942145 -0.000368656
10.4109 -0.00934143 -0.000363945
10.4557 -0.00926056 -0.000359205
10.5017 -0.00917871 -0.000354429
10.5489 -0.0090957 -0.000349608
10.5976 -0.00901132 -0.000344731
10.6479 -0.00892533 -0.000339784
10.7002 -0.00883736 -0.000334749
10.7547 -0.008747 -0.000329603
10.8119 -0.00865363 -0.000324315
10.8724 -0.0085564 -0.000318839
10.9373 -0.00845399 -0.000313105
11.0083 -0.00834419 -0.000306997
11.0884 -0.00822269 -0.000300286
11.1861 -0.00807808 -0.000292365


==> anc/HERMITE/GAMMA04/GApTwoLoop.txt <==
-11.1861 -0.00806186 0.000291209
-11.0884 -0.00820591 0.000299073
-11.0083 -0.00832693 0.000305745
-10.9373 -0.00843629 0.000311808
-10.8724 -0.00853829 0.000317507
-10.8119 -0.00863512 0.000322942
-10.7547 -0.0087281 0.000328198
-10.7002 -0.00881808 0.000333304
-10.6479 -0.00890566 0.000338307
-10.5976 -0.00899129 0.000343216
-10.5489 -0.0090753 0.000348061
-10.5017 -0.00915794 0.000352844
-10.4557 -0.00923943 0.000357588
-10.4109 -0.00931994 0.00036229
-10.3672 -0.0093996 0.000366969
-10.3244 -0.00947855 0.00037162
-10.2824 -0.00955687 0.000376259
-10.2412 -0.00963466 0.000380881
-10.2008 -0.00971199 0.0003855
-10.1611 -0.00978892 0.000390109
-10.122 -0.00986553 0.000394721
-10.0835 -0.00994185 0.00039933
-10.0455 -0.0100179 0.000403948
-10.0081 -0.0100938 0.000408567
-9.97117 -0.0101696 0.000413199
-9.93471 -0.0102452 0.000417837
-9.89869 -0.0103207 0.000422492
-9.8631 -0.0103962 0.000427156
-9.8279 -0.0104717 0.000431841
-9.79309 -0.0105471 0.000436537
-9.75865 -0.0106226 0.000441257
-9.72455 -0.0106981 0.000445991
-9.69079 -0.0107736 0.000450752
-9.65735 -0.0108493 0.000455529
-9.62422 -0.010925 0.000460335
-9.59138 -0.0110009 0.00046516
-9.55883 -0.0110768 0.000470015
-9.52655 -0.0111529 0.000474892
-9.49453 -0.0112292 0.000479801
-9.46277 -0.0113057 0.000484734
-9.43125 -0.0113823 0.000489701
-9.39998 -0.0114591 0.000494693
-9.36893 -0.0115362 0.000499721
-9.3381 -0.0116135 0.000504775
-9.30749 -0.011691 0.000509868
-9.27709 -0.0117687 0.000514989
-9.2469 -0.0118467 0.000520149
-9.2169 -0.011925 0.000525339
-9.18709 -0.0120035 0.00053057
-9.15746 -0.0120823 0.000535833
-9.12802 -0.0121614 0.000541139
-9.09875 -0.0122409 0.000546477
-9.06966 -0.0123206 0.00055186
-9.04073 -0.0124007 0.000557277
-9.01196 -0.012481 0.00056274
-8.98335 -0.0125618 0.000568239
-8.9549 -0.0126428 0.000573785
-8.92659 -0.0127243 0.000579369
-8.89844 -0.012806 0.000585002
-8.87042 -0.0128882 0.000590673
-8.84255 -0.0129707 0.000596395
-8.81482 -0.0130537 0.000602157
-8.78721 -0.013137 0.000607971
-8.75974 -0.0132207 0.000613828
-8.7324 -0.0133049 0.000619737
-8.70518 -0.0133894 0.00062569
-8.67809 -0.0134744 0.000631698
-8.65112 -0.0135598 0.000637751
-8.62426 -0.0136457 0.00064386
-8.59752 -0.013732 0.000650016
-8.57089 -0.0138187 0.00065623
-8.54437 -0.0139059 0.000662492
-8.51797 -0.0139936 0.000668814
-8.49166 -0.0140818 0.000675185
-8.46547 -0.0141704 0.000681618
-8.43937 -0.0142596 0.000688102
-8.41338 -0.0143492 0.000694649
-8.38748 -0.0144394 0.000701249
-8.36169 -0.01453 0.000707914
-8.33598 -0.0146212 0.000714633
-8.31038 -0.0147129 0.000721419
-8.28486 -0.0148052 0.00072826
-8.25943 -0.014898 0.00073517
-8.23409 -0.0149913 0.000742138
-8.20884 -0.0150852 0.000749176
-8.18368 -0.0151797 0.000756274
-8.1586 -0.0152747 0.000763444
-8.13361 -0.0153704 0.000770675
-8.10869 -0.0154666 0.00077798
-8.08386 -0.0155634 0.000785348
-8.0591 -0.0156608 0.000792793
-8.03443 -0.0157588 0.000800302
-8.00983 -0.0158574 0.00080789
-7.9853 -0.0159567 0.000815544
-7.96085 -0.0160566 0.000823278
-7.93648 -0.0161572 0.000831081
-7.91217 -0.0162583 0.000838967
-7.88794 -0.0163602 0.000846923
-7.86378 -0.0164627 0.000854965
-7.83968 -0.0165659 0.000863078
-7.81566 -0.0166698 0.00087128
-7.7917 -0.0167744 0.000879555
-7.76781 -0.0168796 0.00088792
-7.74398 -0.0169856 0.000896362
-7.72022 -0.0170923 0.000904896
-7.69652 -0.0171997 0.000913509
-7.67288 -0.0173079 0.000922217
-7.64931 -0.0174168 0.000931005
-7.62579 -0.0175265 0.000939891
-7.60234 -0.0176369 0.000948861
-7.57894 -0.0177481 0.00095793
-7.55561 -0.01786 0.000967085
-7.53233 -0.0179728 0.000976343
-7.50911 -0.0180863 0.000985689
-7.48595 -0.0182007 0.000995141
-7.46284 -0.0183158 0.00100468
-7.43978 -0.0184318 0.00101433
-7.41679 -0.0185487 0.00102408
-7.39384 -0.0186664 0.00103394
-7.37095 -0.0187849 0.00104389
-7.34811 -0.0189043 0.00105395
-7.32532 -0.0190246 0.00106412
-7.30258 -0.0191458 0.0010744
-7.27989 -0.0192678 0.00108479
-7.25725 -0.0193908 0.0010953
-7.23467 -0.0195147 0.00110591
-7.21213 -0.0196395 0.00111664
-7.18963 -0.0197653 0.00112749
-7.16719 -0.019892 0.00113846
-7.14479 -0.0200197 0.00114954
-7.12244 -0.0201483 0.00116076
-7.10014 -0.0202779 0.00117209
-7.07788 -0.0204086 0.00118355
-7.05566 -0.0205402 0.00119513
-7.03349 -0.0206729 0.00120686
-7.01137 -0.0208066 0.0012187
-6.98928 -0.0209413 0.00123069
-6.96724 -0.0210771 0.0012428
-6.94524 -0.021214 0.00125506
-6.92329 -0.0213519 0.00126744
-6.90138 -0.021491 0.00127998
-6.8795 -0.0216311 0.00129266
-6.85767 -0.0217724 0.00130549
-6.83588 -0.0219148 0.00131845
-6.81413 -0.0220584 0.00133158
-6.79241 -0.0222031 0.00134485
-6.77074 -0.022349 0.00135828
-6.74911 -0.0224961 0.00137186
-6.72751 -0.0226444 0.00138561
-6.70595 -0.0227939 0.0013995
-6.68443 -0.0229446 0.00141358
-6.66294 -0.0230966 0.00142781
-6.6415 -0.0232499 0.00144222
-6.62008 -0.0234045 0.00145679
-6.59871 -0.0235603 0.00147154
-6.57737 -0.0237175 0.00148646
-6.55607 -0.0238759 0.00150157
-6.5348 -0.0240358 0.00151686
-6.51356 -0.024197 0.00153233
-6.49236 -0.0243595 0.00154799
-6.47119 -0.0245235 0.00156385
-6.45006 -0.0246889 0.00157989
-6.42896 -0.0248557 0.00159614
-6.40789 -0.0250239 0.00161257
-6.38686 -0.0251937 0.00162922
-6.36586 -0.0253649 0.00164607
-6.34489 -0.0255376 0.00166314
-6.32395 -0.0257118 0.00168041
-6.30304 -0.0258876 0.0016979
-6.28216 -0.0260649 0.00171561
-6.26132 -0.0262438 0.00173355
-6.24051 -0.0264243 0.0017517
-6.21972 -0.0266065 0.0017701
-6.19897 -0.0267902 0.00178872
-6.17824 -0.0269757 0.00180759
-6.15755 -0.0271628 0.00182669
-6.13688 -0.0273516 0.00184605
-6.11625 -0.0275422 0.00186565
-6.09564 -0.0277345 0.00188551
-6.07506 -0.0279286 0.00190562
-6.05451 -0.0281245 0.001926
-6.03398 -0.0283222 0.00194664
-6.01349 -0.0285217 0.00196757
-5.99302 -0.0287231 0.00198875
-5.97258 -0.0289264 0.00201023
-5.95216 -0.0291316 0.00203198
-5.93178 -0.0293388 0.00205404
-5.91142 -0.0295479 0.00207638
-5.89108 -0.029759 0.00209903
-5.87077 -0.0299722 0.00212197
-5.85049 -0.0301874 0.00214524
-5.83023 -0.0304047 0.00216881
-5.81 -0.030624 0.00219272
-5.7898 -0.0308456 0.00221693
-5.76961 -0.0310692 0.0022415
-5.74946 -0.0312951 0.00226639
-5.72933 -0.0315232 0.00229164
-5.70922 -0.0317535 0.00231722
-5.68913 -0.0319862 0.00234318
-5.66907 -0.0322211 0.00236949
-5.64904 -0.0324584 0.00239618
-5.62903 -0.0326981 0.00242323
-5.60904 -0.0329402 0.00245068
-5.58907 -0.0331847 0.0024785
-5.56913 -0.0334317 0.00250674
-5.54921 -0.0336813 0.00253537
-5.52931 -0.0339333 0.00256442
-5.50944 -0.034188 0.00259388
-5.48958 -0.0344453 0.00262378
-5.46975 -0.0347053 0.0026541
-5.44994 -0.034968 0.00268488
-5.43016 -0.0352334 0.00271609
-5.41039 -0.0355016 0.00274779
-5.39065 -0.0357726 0.00277993
-5.37092 -0.0360465 0.00281257
-5.35122 -0.0363233 0.00284567
-5.33154 -0.036603 0.0028793
-5.31188 -0.0368857 0.0029134
-5.29224 -0.0371715 0.00294805
-5.27262 -0.0374603 0.00298319
-5.25302 -0.0377523 0.0030189
-5.23344 -0.0380475 0.00305512
-5.21388 -0.0383458 0.00309193
-5.19434 -0.0386475 0.00312928
-5.17482 -0.0389524 0.00316723
-5.15532 -0.0392608 0.00320575
-5.13584 -0.0395725 0.0032449
-5.11638 -0.0398877 0.00328463
-5.09694 -0.0402065 0.00332502
-5.07751 -0.0405288 0.00336602
-5.05811 -0.0408548 0.0034077
-5.03872 -0.0411845 0.00345001
-5.01935 -0.0415179 0.00349304
-5 -0.0418552 0.00353673
-4.98067 -0.0421963 0.00358115
-4.96136 -0.0425414 0.00362627
-4.94206 -0.0428904 0.00367216
-4.92278 -0.0432435 0.00371877
-4.90352 -0.0436008 0.00376618
-4.88428 -0.0439622 0.00381434
-4.86505 -0.0443279 0.00386334
-4.84584 -0.0446979 0.00391313
-4.82665 -0.0450724 0.00396379
-4.80748 -0.0454513 0.00401527
-4.78832 -0.0458347 0.00406766
-4.76918 -0.0462228 0.00412091
-4.75005 -0.0466156 0.00417511
-4.73095 -0.0470132 0.00423021
-4.71185 -0.0474156 0.0042863
-4.69278 -0.047823 0.00434333
-4.67372 -0.0482354 0.0044014
-4.65468 -0.0486529 0.00446045
-4.63565 -0.0490756 0.00452058
-4.61664 -0.0495036 0.00458175
-4.59764 -0.0499369 0.00464406
-4.57866 -0.0503758 0.00470744
-4.55969 -0.0508202 0.00477201
-4.54074 -0.0512703 0.00483771
-4.52181 -0.0517261 0.00490467
-4.50289 -0.0521879 0.0049728
-4.48398 -0.0526556 0.00504225
-4.46509 -0.0531293 0.00511294
-4.44622 -0.0536093 0.00518501
-4.42736 -0.0540956 0.00525838
-4.40851 -0.0545882 0.0053332
-4.38968 -0.0550874 0.00540939
-4.37086 -0.0555933 0.0054871
-4.35206 -0.0561059 0.00556625
-4.33327 -0.0566255 0.005647
-4.31449 -0.057152 0.00572927
-4.29573 -0.0576857 0.00581322
-4.27698 -0.0582267 0.00589878
-4.25825 -0.0587752 0.0059861
-4.23953 -0.0593312 0.00607511
-4.22082 -0.0598949 0.00616599
-4.20213 -0.0604665 0.00625865
-4.18345 -0.0610461 0.00635328
-4.16478 -0.0616338 0.0064498
-4.14613 -0.0622299 0.00654839
-4.12749 -0.0628345 0.00664899
-4.10886 -0.0634477 0.00675177
-4.09024 -0.0640697 0.00685667
-4.07164 -0.0647007 0.00696389
-4.05305 -0.065341 0.00707336
-4.03447 -0.0659905 0.00718528
-4.01591 -0.0666496 0.00729959
-3.99736 -0.0673185 0.0074165
-3.97882 -0.0679972 0.00753593
-3.96029 -0.0686861 0.00765814
-3.94177 -0.0693854 0.00778303
-3.92327 -0.0700951 0.00791087
-3.90478 -0.0708157 0.00804157
-3.8863 -0.0715472 0.00817539
-3.86783 -0.07229 0.00831227
-3.84937 -0.0730441 0.00845249
-3.83093 -0.07381 0.00859596
-3.81249 -0.0745878 0.00874299
-3.79407 -0.0753777 0.0088935
-3.77566 -0.0761801 0.0090478
-3.75726 -0.0769951 0.00920583
-3.73887 -0.077823 0.00936792
-3.72049 -0.0786642 0.009534
-3.70213 -0.0795189 0.00970443
-3.68377 -0.0803873 0.00987913
-3.66543 -0.0812697 0.0100585
-3.64709 -0.0821665 0.0102424
-3.62877 -0.0830779 0.0104313
-3.61046 -0.0840043 0.0106252
-3.59215 -0.0849459 0.0108244
-3.57386 -0.085903 0.0110289
-3.55558 -0.086876 0.0112391
-3.53731 -0.0878651 0.0114551
-3.51905 -0.0888708 0.0116771
-3.5008 -0.0898933 0.0119053
-3.48256 -0.0909329 0.0121401
-3.46433 -0.09199 0.0123814
-3.4461 -0.093065 0.0126298
-3.42789 -0.0941581 0.0128853
-3.40969 -0.0952697 0.0131482
-3.3915 -0.0964002 0.0134187
-3.37332 -0.0975498 0.0136972
-3.35515 -0.098719 0.0139838
-3.33698 -0.0999081 0.0142789
-3.31883 -0.101117 0.0145824
-3.30069 -0.102347 0.0148951
-3.28255 -0.103598 0.0152167
-3.26443 -0.104871 0.0155479
-3.24631 -0.106165 0.0158885
-3.2282 -0.107481 0.0162391
-3.2101 -0.10882 0.0165996
-3.19201 -0.110182 0.0169705
-3.17393 -0.111567 0.0173516
-3.15586 -0.112976 0.0177435
-3.1378 -0.11441 0.018146
-3.11974 -0.115868 0.0185596
-3.1017 -0.117352 0.0189841
-3.08366 -0.118863 0.0194199
-3.06563 -0.1204 0.0198668
-3.04761 -0.121965 0.0203255
-3.0296 -0.123558 0.0207954
-3.01159 -0.125181 0.0212774
-2.9936 -0.126834 0.021771
-2.97561 -0.128519 0.0222769
-2.95763 -0.130235 0.0227948
-2.93966 -0.131985 0.0233256
-2.9217 -0.13377 0.023869
-2.90374 -0.135591 0.0244258
-2.88579 -0.137449 0.0249959
-2.86785 -0.139346 0.0255805
-2.84992 -0.141283 0.0261793
-2.83199 -0.143262 0.0267936
-2.81408 -0.145284 0.0274235
-2.79617 -0.147351 0.0280703
-2.77826 -0.149465 0.0287342
-2.76037 -0.151628 0.0294168
-2.74248 -0.15384 0.0301183
-2.7246 -0.156105 0.0308405
-2.70673 -0.158423 0.0315838
-2.68886 -0.160797 0.0323502
-2.671 -0.163229 0.0331401
-2.65315 -0.165721 0.0339558
-2.63531 -0.168275 0.0347977
-2.61747 -0.170892 0.0356682
-2.59964 -0.173576 0.0365682
-2.58182 -0.176328 0.0375001
-2.564 -0.179151 0.0384647
-2.54619 -0.182047 0.039465
-2.52838 -0.185018 0.0405018
-2.51059 -0.188068 0.0415782
-2.49279 -0.191199 0.0426954
-2.47501 -0.194413 0.0438567
-2.45723 -0.197714 0.0450634
-2.43946 -0.201105 0.0463193
-2.42169 -0.204588 0.0476258
-2.40394 -0.208167 0.0489871
-2.38618 -0.211846 0.0504048
-2.36844 -0.215627 0.0518836
-2.3507 -0.219515 0.0534255
-2.33296 -0.223514 0.0550357
-2.31523 -0.227627 0.0567164
-2.29751 -0.231859 0.0584735
-2.27979 -0.236215 0.0603098
-2.26208 -0.240698 0.0622316
-2.24438 -0.245314 0.0642424
-2.22668 -0.250068 0.0663494
-2.20898 -0.254965 0.0685565
-2.19129 -0.26001 0.070872
-2.17361 -0.26521 0.0733006
-2.15593 -0.27057 0.0758517
-2.13826 -0.276097 0.0785309
-2.1206 -0.281797 0.0813489
-2.10294 -0.287677 0.0843124
-2.08528 -0.293744 0.0874337
-2.06763 -0.300007 0.0907208
-2.04998 -0.306471 0.0941878
-2.03234 -0.313146 0.0978445
-2.01471 -0.320039 0.101707
-1.99708 -0.32716 0.105787
-1.97945 -0.334516 0.110104
-1.96183 -0.34212 0.114671
-1.94422 -0.349976 0.119511
-1.92661 -0.358099 0.12464
-1.909 -0.366494 0.130085
-1.8914 -0.375175 0.135865
-1.87381 -0.38415 0.142011
-1.85622 -0.39343 0.148548
-1.83863 -0.403024 0.155512
-1.82105 -0.412943 0.162932
-1.80347 -0.423194 0.170851
-1.7859 -0.433791 0.179306
-1.76833 -0.444735 0.188345
-1.75076 -0.45604 0.198015
-1.7332 -0.467706 0.208373
-1.71565 -0.479741 0.219475
-1.69809 -0.492142 0.23139
-1.68055 -0.504914 0.244183
-1.663 -0.518043 0.25794
-1.64546 -0.531529 0.272737
-1.62793 -0.545347 0.288675
-1.6104 -0.559484 0.305847
-1.59287 -0.5739 0.324371
-1.57535 -0.588565 0.344359
-1.55783 -0.603415 0.365947
-1.54031 -0.618394 0.389266
-1.5228 -0.633404 0.414471
-1.50529 -0.648355 0.441712
-1.48779 -0.663101 0.471164
-1.47029 -0.677501 0.50299
-1.45279 -0.691345 0.537375
-1.4353 -0.704425 0.57449
-1.41781 -0.716444 0.614516
-1.40032 -0.727108 0.657613
-1.38284 -0.736013 0.703929
-1.36536 -0.742757 0.753583
-1.34788 -0.74681 0.806649
-1.33041 -0.747651 0.86315
-1.31293 -0.74462 0.923026
-1.29547 -0.737085 0.986133
-1.278 -0.724281 1.05219
-1.26054 -0.705512 1.12081
-1.24308 -0.679982 1.19139
-1.22563 -0.647033 1.26322
-1.20818 -0.605981 1.33532
-1.19073 -0.556375 1.40662
-1.17328 -0.497845 1.47578
-1.15584 -0.430354 1.54142
-1.1384 -0.354062 1.60197
-1.12096 -0.269526 1.65597
-1.10353 -0.177569 1.70188
-1.08609 -0.0793904 1.73849
-1.06866 0.0235618 1.76463
-1.05124 0.129605 1.77963
-1.03381 0.236914 1.78302
-1.01639 0.343658 1.77489
-0.998969 0.448013 1.75549
-0.981551 0.54838 1.72565
-0.964136 0.643287 1.68627
-0.946723 0.73165 1.63864
-0.929312 0.812548 1.58402
-0.911904 0.885505 1.52387
-0.894497 0.950169 1.45952
-0.877093 1.00661 1.39232
-0.859691 1.05492 1.32345
-0.842291 1.09555 1.25401
-0.824893 1.12889 1.18489
-0.807497 1.15559 1.11687
-0.790103 1.17619 1.05056
-0.77271 1.19139 0.986447
-0.75532 1.20176 0.924883
-0.737931 1.20796 0.866098
-0.720544 1.21051 0.810265
-0.703159 1.21001 0.757432
-0.685776 1.20688 0.707637
-0.668394 1.20163 0.660813
-0.651013 1.19459 0.616914
-0.633635 1.18616 0.575802
-0.616257 1.17659 0.537388
-0.598881 1.1662 0.5015
-0.581507 1.15517 0.468028
-0.564134 1.14374 0.43679
-0.546762 1.13202 0.407674
-0.529392 1.1202 0.3805
-0.512023 1.10835 0.355163
-0.494655 1.09661 0.331493
-0.477288 1.08503 0.309399
-0.459922 1.07369 0.288724
-0.442558 1.06263 0.269389
-0.425194 1.05191 0.251255
-0.407832 1.04155 0.234256
-0.39047 1.03158 0.218267
-0.373109 1.02203 0.203235
-0.355749 1.0129 0.189049
-0.338391 1.0042 0.175666
-0.321032 0.99596 0.162989
-0.303675 0.98816 0.150985
-0.286318 0.980816 0.139564
-0.268962 0.97392 0.128704
-0.251607 0.96748 0.118325
-0.234252 0.961486 0.108408
-0.216898 0.955943 0.0988826
-0.199544 0.950841 0.0897359
-0.182191 0.946183 0.080902
-0.164838 0.94196 0.0723733
-0.147486 0.938173 0.0640884
-0.130134 0.934815 0.0560433
-0.112782 0.931886 0.0481804
-0.0954304 0.92938 0.0404982
-0.0780791 0.927297 0.0329419
-0.060728 0.925633 0.0255119
-0.043377 0.924387 0.0181554
-0.0260262 0.923557 0.010874
-0.00867539 0.923142 0.00361614
0.00867539 0.923142 -0.00361614
0.0260262 0.923557 -0.010874
0.043377 0.924387 -0.0181554
0.060728 0.925633 -0.0255119
0.0780791 0.927297 -0.0329419
0.0954304 0.92938 -0.0404982
0.112782 0.931886 -0.0481804
0.130134 0.934815 -0.0560433
0.147486 0.938173 -0.0640884
0.164838 0.94196 -0.0723733
0.182191 0.946183 -0.080902
0.199544 0.950841 -0.0897359
0.216898 0.955943 -0.0988826
0.234252 0.961486 -0.108408
0.251607 0.96748 -0.118325
0.268962 0.97392 -0.128704
0.286318 0.980816 -0.139564
0.303675 0.98816 -0.150985
0.321032 0.99596 -0.162989
0.338391 1.0042 -0.175666
0.355749 1.0129 -0.189049
0.373109 1.02203 -0.203235
0.39047 1.03158 -0.218267
0.407832 1.04155 -0.234256
0.425194 1.05191 -0.251255
0.442558 1.06263 -0.269389
0.459922 1.07369 -0.288724
0.477288 1.08503 -0.309399
0.494655 1.09661 -0.331493
0.512023 1.10835 -0.355163
0.529392 1.1202 -0.3805
0.546762 1.13202 -0.407674
0.564134 1.14374 -0.43679
0.581507 1.15517 -0.468028
0.598881 1.1662 -0.5015
0.616257 1.17659 -0.537388
0.633635 1.18616 -0.575802
0.651013 1.19459 -0.616914
0.668394 1.20163 -0.660813
0.685776 1.20688 -0.707637
0.703159 1.21001 -0.757432
0.720544 1.21051 -0.810265
0.737931 1.20796 -0.866098
0.75532 1.20176 -0.924883
0.77271 1.19139 -0.986447
0.790103 1.17619 -1.05056
0.807497 1.15559 -1.11687
0.824893 1.12889 -1.18489
0.842291 1.09555 -1.25401
0.859691 1.05492 -1.32345
0.877093 1.00661 -1.39232
0.894497 0.950169 -1.45952
0.911904 0.885505 -1.52387
0.929312 0.812548 -1.58402
0.946723 0.73165 -1.63864
0.964136 0.643287 -1.68627
0.981551 0.54838 -1.72565
0.998969 0.448013 -1.75549
1.01639 0.343658 -1.77489
1.03381 0.236914 -1.78302
1.05124 0.129605 -1.77963
1.06866 0.0235618 -1.76463
1.08609 -0.0793904 -1.73849
1.10353 -0.177569 -1.70188
1.12096 -0.269526 -1.65597
1.1384 -0.354062 -1.60197
1.15584 -0.430354 -1.54142
1.17328 -0.497845 -1.47578
1.19073 -0.556375 -1.40662
1.20818 -0.605981 -1.33532
1.22563 -0.647033 -1.26322
1.24308 -0.679982 -1.19139
1.26054 -0.705512 -1.12081
1.278 -0.724281 -1.05219
1.29547 -0.737085 -0.986133
1.31293 -0.74462 -0.923026
1.33041 -0.747651 -0.86315
1.34788 -0.74681 -0.806649
1.36536 -0.742757 -0.753583
1.38284 -0.736013 -0.703929
1.40032 -0.727108 -0.657613
1.41781 -0.716444 -0.614516
1.4353 -0.704425 -0.57449
1.45279 -0.691345 -0.537375
1.47029 -0.677501 -0.50299
1.48779 -0.663101 -0.471164
1.50529 -0.648355 -0.441712
1.5228 -0.633404 -0.414471
1.54031 -0.618394 -0.389266
1.55783 -0.603415 -0.365947
1.57535 -0.588565 -0.344359
1.59287 -0.5739 -0.324371
1.6104 -0.559484 -0.305847
1.62793 -0.545347 -0.288675
1.64546 -0.531529 -0.272737
1.663 -0.518043 -0.25794
1.68055 -0.504914 -0.244183
1.69809 -0.492142 -0.23139
1.71565 -0.479741 -0.219475
1.7332 -0.467706 -0.208373
1.75076 -0.45604 -0.198015
1.76833 -0.444735 -0.188345
1.7859 -0.433791 -0.179306
1.80347 -0.423194 -0.170851
1.82105 -0.412943 -0.162932
1.83863 -0.403024 -0.155512
1.85622 -0.39343 -0.148548
1.87381 -0.38415 -0.142011
1.8914 -0.375175 -0.135865
1.909 -0.366494 -0.130085
1.92661 -0.358099 -0.12464
1.94422 -0.349976 -0.119511
1.96183 -0.34212 -0.114671
1.97945 -0.334516 -0.110104
1.99708 -0.32716 -0.105787
2.01471 -0.320039 -0.101707
2.03234 -0.313146 -0.0978445
2.04998 -0.306471 -0.0941878
2.06763 -0.300007 -0.0907208
2.08528 -0.293744 -0.0874337
2.10294 -0.287677 -0.0843124
2.1206 -0.281797 -0.0813489
2.13826 -0.276097 -0.0785309
2.15593 -0.27057 -0.0758517
2.17361 -0.26521 -0.0733006
2.19129 -0.26001 -0.070872
2.20898 -0.254965 -0.0685565
2.22668 -0.250068 -0.0663494
2.24438 -0.245314 -0.0642424
2.26208 -0.240698 -0.0622316
2.27979 -0.236215 -0.0603098
2.29751 -0.231859 -0.0584735
2.31523 -0.227627 -0.0567164
2.33296 -0.223514 -0.0550357
2.3507 -0.219515 -0.0534255
2.36844 -0.215627 -0.0518836
2.38618 -0.211846 -0.0504048
2.40394 -0.208167 -0.0489871
2.42169 -0.204588 -0.0476258
2.43946 -0.201105 -0.0463193
2.45723 -0.197714 -0.0450634
2.47501 -0.194413 -0.0438567
2.49279 -0.191199 -0.0426954
2.51059 -0.188068 -0.0415782
2.52838 -0.185018 -0.0405018
2.54619 -0.182047 -0.039465
2.564 -0.179151 -0.0384647
2.58182 -0.176328 -0.0375001
2.59964 -0.173576 -0.0365682
2.61747 -0.170892 -0.0356682
2.63531 -0.168275 -0.0347977
2.65315 -0.165721 -0.0339558
2.671 -0.163229 -0.0331401
2.68886 -0.160797 -0.0323502
2.70673 -0.158423 -0.0315838
2.7246 -0.156105 -0.0308405
2.74248 -0.15384 -0.0301183
2.76037 -0.151628 -0.0294168
2.77826 -0.149465 -0.0287342
2.79617 -0.147351 -0.0280703
2.81408 -0.145284 -0.0274235
2.83199 -0.143262 -0.0267936
2.84992 -0.141283 -0.0261793
2.86785 -0.139346 -0.0255805
2.88579 -0.137449 -0.0249959
2.90374 -0.135591 -0.0244258
2.9217 -0.13377 -0.023869
2.93966 -0.131985 -0.0233256
2.95763 -0.130235 -0.0227948
2.97561 -0.128519 -0.0222769
2.9936 -0.126834 -0.021771
3.01159 -0.125181 -0.0212774
3.0296 -0.123558 -0.0207954
3.04761 -0.121965 -0.0203255
3.06563 -0.1204 -0.0198668
3.08366 -0.118863 -0.0194199
3.1017 -0.117352 -0.0189841
3.11974 -0.115868 -0.0185596
3.1378 -0.11441 -0.018146
3.15586 -0.112976 -0.0177435
3.17393 -0.111567 -0.0173516
3.19201 -0.110182 -0.0169705
3.2101 -0.10882 -0.0165996
3.2282 -0.107481 -0.0162391
3.24631 -0.106165 -0.0158885
3.26443 -0.104871 -0.0155479
3.28255 -0.103598 -0.0152167
3.30069 -0.102347 -0.0148951
3.31883 -0.101117 -0.0145824
3.33698 -0.0999081 -0.0142789
3.35515 -0.098719 -0.0139838
3.37332 -0.0975498 -0.0136972
3.3915 -0.0964002 -0.0134187
3.40969 -0.0952697 -0.0131482
3.42789 -0.0941581 -0.0128853
3.4461 -0.093065 -0.0126298
3.46433 -0.09199 -0.0123814
3.48256 -0.0909329 -0.0121401
3.5008 -0.0898933 -0.0119053
3.51905 -0.0888708 -0.0116771
3.53731 -0.0878651 -0.0114551
3.55558 -0.086876 -0.0112391
3.57386 -0.085903 -0.0110289
3.59215 -0.0849459 -0.0108244
3.61046 -0.0840043 -0.0106252
3.62877 -0.0830779 -0.0104313
3.64709 -0.0821665 -0.0102424
3.66543 -0.0812697 -0.0100585
3.68377 -0.0803873 -0.00987913
3.70213 -0.0795189 -0.00970443
3.72049 -0.0786642 -0.009534
3.73887 -0.077823 -0.00936792
3.75726 -0.0769951 -0.00920583
3.77566 -0.0761801 -0.0090478
3.79407 -0.0753777 -0.0088935
3.81249 -0.0745878 -0.00874299
3.83093 -0.07381 -0.00859596
3.84937 -0.0730441 -0.00845249
3.86783 -0.07229 -0.00831227
3.8863 -0.0715472 -0.00817539
3.90478 -0.0708157 -0.00804157
3.92327 -0.0700951 -0.00791087
3.94177 -0.0693854 -0.00778303
3.96029 -0.0686861 -0.00765814
3.97882 -0.0679972 -0.00753593
3.99736 -0.0673185 -0.0074165
4.01591 -0.0666496 -0.00729959
4.03447 -0.0659905 -0.00718528
4.05305 -0.065341 -0.00707336
4.07164 -0.0647007 -0.00696389
4.09024 -0.0640697 -0.00685667
4.10886 -0.0634477 -0.00675177
4.12749 -0.0628345 -0.00664899
4.14613 -0.0622299 -0.00654839
4.16478 -0.0616338 -0.0064498
4.18345 -0.0610461 -0.00635328
4.20213 -0.0604665 -0.00625865
4.22082 -0.0598949 -0.00616599
4.23953 -0.0593312 -0.00607511
4.25825 -0.0587752 -0.0059861
4.27698 -0.0582267 -0.00589878
4.29573 -0.0576857 -0.00581322
4.31449 -0.057152 -0.00572927
4.33327 -0.0566255 -0.005647
4.35206 -0.0561059 -0.00556625
4.37086 -0.0555933 -0.0054871
4.38968 -0.0550874 -0.00540939
4.40851 -0.0545882 -0.0053332
4.42736 -0.0540956 -0.00525838
4.44622 -0.0536093 -0.00518501
4.46509 -0.0531293 -0.00511294
4.48398 -0.0526556 -0.00504225
4.50289 -0.0521879 -0.0049728
4.52181 -0.0517261 -0.00490467
4.54074 -0.0512703 -0.00483771
4.55969 -0.0508202 -0.00477201
4.57866 -0.0503758 -0.00470744
4.59764 -0.0499369 -0.00464406
4.61664 -0.0495036 -0.00458175
4.63565 -0.0490756 -0.00452058
4.65468 -0.0486529 -0.00446045
4.67372 -0.0482354 -0.0044014
4.69278 -0.047823 -0.00434333
4.71185 -0.0474156 -0.0042863
4.73095 -0.0470132 -0.00423021
4.75005 -0.0466156 -0.00417511
4.76918 -0.0462228 -0.00412091
4.78832 -0.0458347 -0.00406766
4.80748 -0.0454513 -0.00401527
4.82665 -0.0450724 -0.00396379
4.84584 -0.0446979 -0.00391313
4.86505 -0.0443279 -0.00386334
4.88428 -0.0439622 -0.00381434
4.90352 -0.0436008 -0.00376618
4.92278 -0.0432435 -0.00371877
4.94206 -0.0428904 -0.00367216
4.96136 -0.0425414 -0.00362627
4.98067 -0.0421963 -0.00358115
5 -0.0418552 -0.00353673
5.01935 -0.0415179 -0.00349304
5.03872 -0.0411845 -0.00345001
5.05811 -0.0408548 -0.0034077
5.07751 -0.0405288 -0.00336602
5.09694 -0.0402065 -0.00332502
5.11638 -0.0398877 -0.00328463
5.13584 -0.0395725 -0.0032449
5.15532 -0.0392608 -0.00320575
5.17482 -0.0389524 -0.00316723
5.19434 -0.0386475 -0.00312928
5.21388 -0.0383458 -0.00309193
5.23344 -0.0380475 -0.00305512
5.25302 -0.0377523 -0.0030189
5.27262 -0.0374603 -0.00298319
5.29224 -0.0371715 -0.00294805
5.31188 -0.0368857 -0.0029134
5.33154 -0.036603 -0.0028793
5.35122 -0.0363233 -0.00284567
5.37092 -0.0360465 -0.00281257
5.39065 -0.0357726 -0.00277993
5.41039 -0.0355016 -0.00274779
5.43016 -0.0352334 -0.00271609
5.44994 -0.034968 -0.00268488
5.46975 -0.0347053 -0.0026541
5.48958 -0.0344453 -0.00262378
5.50944 -0.034188 -0.00259388
5.52931 -0.0339333 -0.00256442
5.54921 -0.0336813 -0.00253537
5.56913 -0.0334317 -0.00250674
5.58907 -0.0331847 -0.0024785
5.60904 -0.0329402 -0.00245068
5.62903 -0.0326981 -0.00242323
5.64904 -0.0324584 -0.00239618
5.66907 -0.0322211 -0.00236949
5.68913 -0.0319862 -0.00234318
5.70922 -0.0317535 -0.00231722
5.72933 -0.0315232 -0.00229164
5.74946 -0.0312951 -0.00226639
5.76961 -0.0310692 -0.0022415
5.7898 -0.0308456 -0.00221693
5.81 -0.030624 -0.00219272
5.83023 -0.0304047 -0.00216881
5.85049 -0.0301874 -0.00214524
5.87077 -0.0299722 -0.00212197
5.89108 -0.029759 -0.00209903
5.91142 -0.0295479 -0.00207638
5.93178 -0.0293388 -0.00205404
5.95216 -0.0291316 -0.00203198
5.97258 -0.0289264 -0.00201023
5.99302 -0.0287231 -0.00198875
6.01349 -0.0285217 -0.00196757
6.03398 -0.0283222 -0.00194664
6.05451 -0.0281245 -0.001926
6.07506 -0.0279286 -0.00190562
6.09564 -0.0277345 -0.00188551
6.11625 -0.0275422 -0.00186565
6.13688 -0.0273516 -0.00184605
6.15755 -0.0271628 -0.00182669
6.17824 -0.0269757 -0.00180759
6.19897 -0.0267902 -0.00178872
6.21972 -0.0266065 -0.0017701
6.24051 -0.0264243 -0.0017517
6.26132 -0.0262438 -0.00173355
6.28216 -0.0260649 -0.00171561
6.30304 -0.0258876 -0.0016979
6.32395 -0.0257118 -0.00168041
6.34489 -0.0255376 -0.00166314
6.36586 -0.0253649 -0.00164607
6.38686 -0.0251937 -0.00162922
6.40789 -0.0250239 -0.00161257
6.42896 -0.0248557 -0.00159614
6.45006 -0.0246889 -0.00157989
6.47119 -0.0245235 -0.00156385
6.49236 -0.0243595 -0.00154799
6.51356 -0.024197 -0.00153233
6.5348 -0.0240358 -0.00151686
6.55607 -0.0238759 -0.00150157
6.57737 -0.0237175 -0.00148646
6.59871 -0.0235603 -0.00147154
6.62008 -0.0234045 -0.00145679
6.6415 -0.0232499 -0.00144222
6.66294 -0.0230966 -0.00142781
6.68443 -0.0229446 -0.00141358
6.70595 -0.0227939 -0.0013995
6.72751 -0.0226444 -0.00138561
6.74911 -0.0224961 -0.00137186
6.77074 -0.022349 -0.00135828
6.79241 -0.0222031 -0.00134485
6.81413 -0.0220584 -0.00133158
6.83588 -0.0219148 -0.00131845
6.85767 -0.0217724 -0.00130549
6.8795 -0.0216311 -0.00129266
6.90138 -0.021491 -0.00127998
6.92329 -0.0213519 -0.00126744
6.94524 -0.021214 -0.00125506
6.96724 -0.0210771 -0.0012428
6.98928 -0.0209413 -0.00123069
7.01137 -0.0208066 -0.0012187
7.03349 -0.0206729 -0.00120686
7.05566 -0.0205402 -0.00119513
7.07788 -0.0204086 -0.00118355
7.10014 -0.0202779 -0.00117209
7.12244 -0.0201483 -0.00116076
7.14479 -0.0200197 -0.00114954
7.16719 -0.019892 -0.00113846
7.18963 -0.0197653 -0.00112749
7.21213 -0.0196395 -0.00111664
7.23467 -0.0195147 -0.00110591
7.25725 -0.0193908 -0.0010953
7.27989 -0.0192678 -0.00108479
7.30258 -0.0191458 -0.0010744
7.32532 -0.0190246 -0.00106412
7.34811 -0.0189043 -0.00105395
7.37095 -0.0187849 -0.00104389
7.39384 -0.0186664 -0.00103394
7.41679 -0.0185487 -0.00102408
7.43978 -0.0184318 -0.00101433
7.46284 -0.0183158 -0.00100468
7.48595 -0.0182007 -0.000995141
7.50911 -0.0180863 -0.000985689
7.53233 -0.0179728 -0.000976343
7.55561 -0.01786 -0.000967085
7.57894 -0.0177481 -0.00095793
7.60234 -0.0176369 -0.000948861
7.62579 -0.0175265 -0.000939891
7.64931 -0.0174168 -0.000931005
7.67288 -0.0173079 -0.000922217
7.69652 -0.0171997 -0.000913509
7.72022 -0.0170923 -0.000904896
7.74398 -0.0169856 -0.000896362
7.76781 -0.0168796 -0.00088792
7.7917 -0.0167744 -0.000879555
7.81566 -0.0166698 -0.00087128
7.83968 -0.0165659 -0.000863078
7.86378 -0.0164627 -0.000854965
7.88794 -0.0163602 -0.000846923
7.91217 -0.0162583 -0.000838967
7.93648 -0.0161572 -0.000831081
7.96085 -0.0160566 -0.000823278
7.9853 -0.0159567 -0.000815544
8.00983 -0.0158574 -0.00080789
8.03443 -0.0157588 -0.000800302
8.0591 -0.0156608 -0.000792793
8.08386 -0.0155634 -0.000785348
8.10869 -0.0154666 -0.00077798
8.13361 -0.0153704 -0.000770675
8.1586 -0.0152747 -0.000763444
8.18368 -0.0151797 -0.000756274
8.20884 -0.0150852 -0.000749176
8.23409 -0.0149913 -0.000742138
8.25943 -0.014898 -0.00073517
8.28486 -0.0148052 -0.00072826
8.31038 -0.0147129 -0.000721419
8.33598 -0.0146212 -0.000714633
8.36169 -0.01453 -0.000707914
8.38748 -0.0144394 -0.000701249
8.41338 -0.0143492 -0.000694649
8.43937 -0.0142596 -0.000688102
8.46547 -0.0141704 -0.000681618
8.49166 -0.0140818 -0.000675185
8.51797 -0.0139936 -0.000668814
8.54437 -0.0139059 -0.000662492
8.57089 -0.0138187 -0.00065623
8.59752 -0.013732 -0.000650016
8.62426 -0.0136457 -0.00064386
8.65112 -0.0135598 -0.000637751
8.67809 -0.0134744 -0.000631698
8.70518 -0.0133894 -0.00062569
8.7324 -0.0133049 -0.000619737
8.75974 -0.0132207 -0.000613828
8.78721 -0.013137 -0.000607971
8.81482 -0.0130537 -0.000602157
8.84255 -0.0129707 -0.000596395
8.87042 -0.0128882 -0.000590673
8.89844 -0.012806 -0.000585002
8.92659 -0.0127243 -0.000579369
8.9549 -0.0126428 -0.000573785
8.98335 -0.0125618 -0.000568239
9.01196 -0.012481 -0.00056274
9.04073 -0.0124007 -0.000557277
9.06966 -0.0123206 -0.00055186
9.09875 -0.0122409 -0.000546477
9.12802 -0.0121614 -0.000541139
9.15746 -0.0120823 -0.000535833
9.18709 -0.0120035 -0.00053057
9.2169 -0.011925 -0.000525339
9.2469 -0.0118467 -0.000520149
9.27709 -0.0117687 -0.000514989
9.30749 -0.011691 -0.000509868
9.3381 -0.0116135 -0.000504775
9.36893 -0.0115362 -0.000499721
9.39998 -0.0114591 -0.000494693
9.43125 -0.0113823 -0.000489701
9.46277 -0.0113057 -0.000484734
9.49453 -0.0112292 -0.000479801
9.52655 -0.0111529 -0.000474892
9.55883 -0.0110768 -0.000470015
9.59138 -0.0110009 -0.00046516
9.62422 -0.010925 -0.000460335
9.65735 -0.0108493 -0.000455529
9.69079 -0.0107736 -0.000450752
9.72455 -0.0106981 -0.000445991
9.75865 -0.0106226 -0.000441257
9.79309 -0.0105471 -0.000436537
9.8279 -0.0104717 -0.000431841
9.8631 -0.0103962 -0.000427156
9.89869 -0.0103207 -0.000422492
9.93471 -0.0102452 -0.000417837
9.97117 -0.0101696 -0.000413199
10.0081 -0.0100938 -0.000408567
10.0455 -0.0100179 -0.000403948
10.0835 -0.00994185 -0.00039933
10.122 -0.00986553 -0.000394721
10.1611 -0.00978892 -0.000390109
10.2008 -0.00971199 -0.0003855
10.2412 -0.00963466 -0.000380881
10.2824 -0.00955687 -0.000376259
10.3244 -0.00947855 -0.00037162
10.3672 -0.0093996 -0.000366969
10.4109 -0.00931994 -0.00036229
10.4557 -0.00923943 -0.000357588
10.5017 -0.00915794 -0.000352844
10.5489 -0.0090753 -0.000348061
10.5976 -0.00899129 -0.000343216
10.6479 -0.00890566 -0.000338307
10.7002 -0.00881808 -0.000333304
10.7547 -0.0087281 -0.000328198
10.8119 -0.00863512 -0.000322942
10.8724 -0.00853829 -0.000317507
10.9373 -0.00843629 -0.000311808
11.0083 -0.00832693 -0.000305745
11.0884 -0.00820591 -0.000299073
11.1861 -0.00806186 -0.000291209


==> anc/HERMITE/GAMMA04/GAp_FRG.txt <==
-11.1861 -0.00806941 0.00029175
-11.0884 -0.00821372 0.000299639
-11.0083 -0.00833497 0.000306331
-10.9373 -0.00844454 0.000312414
-10.8724 -0.00854673 0.00031813
-10.8119 -0.00864375 0.000323584
-10.7547 -0.00873691 0.000328855
-10.7002 -0.00882707 0.000333979
-10.6479 -0.00891483 0.000338998
-10.5976 -0.00900063 0.000343924
-10.5489 -0.00908481 0.000348785
-10.5017 -0.00916762 0.000353585
-10.4557 -0.00924928 0.000358344
-10.4109 -0.00932996 0.000363064
-10.3672 -0.00940979 0.000367758
-10.3244 -0.0094889 0.000372427
-10.2824 -0.00956739 0.000377082
-10.2412 -0.00964535 0.000381721
-10.2008 -0.00972285 0.000386355
-10.1611 -0.00979995 0.000390982
-10.122 -0.00987673 0.000395611
-10.0835 -0.00995322 0.000400237
-10.0455 -0.0100295 0.000404871
-10.0081 -0.0101056 0.000409509
-9.97117 -0.0101815 0.000414158
-9.93471 -0.0102573 0.000418814
-9.89869 -0.010333 0.000423486
-9.8631 -0.0104086 0.000428169
-9.8279 -0.0104843 0.000432871
-9.79309 -0.0105599 0.000437586
-9.75865 -0.0106355 0.000442324
-9.72455 -0.0107112 0.000447078
-9.69079 -0.0107869 0.000451856
-9.65735 -0.0108628 0.000456653
-9.62422 -0.0109387 0.000461478
-9.59138 -0.0110147 0.000466323
-9.55883 -0.0110909 0.000471197
-9.52655 -0.0111672 0.000476095
-9.49453 -0.0112436 0.000481023
-9.46277 -0.0113203 0.000485977
-9.43125 -0.0113971 0.000490964
-9.39998 -0.0114741 0.000495978
-9.36893 -0.0115514 0.000501026
-9.3381 -0.0116288 0.000506103
-9.30749 -0.0117066 0.000511216
-9.27709 -0.0117845 0.00051636
-9.2469 -0.0118627 0.000521542
-9.2169 -0.0119412 0.000526756
-9.18709 -0.0120199 0.00053201
-9.15746 -0.012099 0.000537297
-9.12802 -0.0121783 0.000542625
-9.09875 -0.0122579 0.000547989
-9.06966 -0.0123379 0.000553395
-9.04073 -0.0124182 0.000558838
-9.01196 -0.0124988 0.000564325
-8.98335 -0.0125797 0.000569851
-8.9549 -0.012661 0.000575422
-8.92659 -0.0127427 0.000581033
-8.89844 -0.0128247 0.000586691
-8.87042 -0.0129071 0.000592391
-8.84255 -0.0129899 0.000598139
-8.81482 -0.0130731 0.00060393
-8.78721 -0.0131566 0.000609771
-8.75974 -0.0132406 0.000615657
-8.7324 -0.013325 0.000621595
-8.70518 -0.0134098 0.000627578
-8.67809 -0.013495 0.000633615
-8.65112 -0.0135807 0.000639699
-8.62426 -0.0136668 0.000645838
-8.59752 -0.0137534 0.000652026
-8.57089 -0.0138404 0.000658271
-8.54437 -0.0139279 0.000664565
-8.51797 -0.0140159 0.000670919
-8.49166 -0.0141043 0.000677324
-8.46547 -0.0141933 0.000683789
-8.43937 -0.0142827 0.000690308
-8.41338 -0.0143726 0.000696889
-8.38748 -0.0144631 0.000703524
-8.36169 -0.014554 0.000710224
-8.33598 -0.0146455 0.00071698
-8.31038 -0.0147375 0.000723801
-8.28486 -0.0148301 0.000730681
-8.25943 -0.0149232 0.000737628
-8.23409 -0.0150168 0.000744635
-8.20884 -0.015111 0.000751711
-8.18368 -0.0152058 0.000758849
-8.1586 -0.0153012 0.000766058
-8.13361 -0.0153971 0.00077333
-8.10869 -0.0154937 0.000780676
-8.08386 -0.0155908 0.000788087
-8.0591 -0.0156886 0.000795573
-8.03443 -0.0157869 0.000803126
-8.00983 -0.0158859 0.000810756
-7.9853 -0.0159855 0.000818456
-7.96085 -0.0160858 0.000826235
-7.93648 -0.0161867 0.000834085
-7.91217 -0.0162883 0.000842016
-7.88794 -0.0163905 0.000850021
-7.86378 -0.0164934 0.000858109
-7.83968 -0.016597 0.000866273
-7.81566 -0.0167012 0.000874522
-7.7917 -0.0168062 0.000882849
-7.76781 -0.0169119 0.000891265
-7.74398 -0.0170182 0.00089976
-7.72022 -0.0171253 0.000908346
-7.69652 -0.0172332 0.000917013
-7.67288 -0.0173417 0.000925774
-7.64931 -0.0174511 0.00093462
-7.62579 -0.0175611 0.000943561
-7.60234 -0.017672 0.000952588
-7.57894 -0.0177836 0.000961715
-7.55561 -0.017896 0.00097093
-7.53233 -0.0180092 0.000980247
-7.50911 -0.0181232 0.000989655
-7.48595 -0.018238 0.000999168
-7.46284 -0.0183537 0.00100877
-7.43978 -0.0184701 0.00101849
-7.41679 -0.0185875 0.0010283
-7.39384 -0.0187056 0.00103822
-7.37095 -0.0188247 0.00104824
-7.34811 -0.0189446 0.00105837
-7.32532 -0.0190653 0.00106861
-7.30258 -0.019187 0.00107896
-7.27989 -0.0193096 0.00108942
-7.25725 -0.0194331 0.0011
-7.23467 -0.0195575 0.00111069
-7.21213 -0.0196829 0.0011215
-7.18963 -0.0198092 0.00113242
-7.16719 -0.0199365 0.00114347
-7.14479 -0.0200647 0.00115463
-7.12244 -0.0201939 0.00116593
-7.10014 -0.0203241 0.00117734
-7.07788 -0.0204553 0.00118889
-7.05566 -0.0205876 0.00120056
-7.03349 -0.0207208 0.00121236
-7.01137 -0.0208551 0.0012243
-6.98928 -0.0209905 0.00123637
-6.96724 -0.0211269 0.00124858
-6.94524 -0.0212644 0.00126093
-6.92329 -0.021403 0.00127341
-6.90138 -0.0215427 0.00128604
-6.8795 -0.0216835 0.00129881
-6.85767 -0.0218255 0.00131174
-6.83588 -0.0219686 0.00132481
-6.81413 -0.0221128 0.00133804
-6.79241 -0.0222583 0.00135141
-6.77074 -0.0224049 0.00136495
-6.74911 -0.0225527 0.00137864
-6.72751 -0.0227017 0.00139249
-6.70595 -0.022852 0.00140651
-6.68443 -0.0230035 0.00142069
-6.66294 -0.0231562 0.00143504
-6.6415 -0.0233103 0.00144957
-6.62008 -0.0234656 0.00146426
-6.59871 -0.0236223 0.00147913
-6.57737 -0.0237802 0.00149418
-6.55607 -0.0239395 0.00150942
-6.5348 -0.0241002 0.00152483
-6.51356 -0.0242622 0.00154044
-6.49236 -0.0244257 0.00155623
-6.47119 -0.0245905 0.00157222
-6.45006 -0.0247568 0.0015884
-6.42896 -0.0249245 0.00160479
-6.40789 -0.0250937 0.00162137
-6.38686 -0.0252643 0.00163817
-6.36586 -0.0254364 0.00165517
-6.34489 -0.0256101 0.00167239
-6.32395 -0.0257853 0.00168981
-6.30304 -0.0259621 0.00170747
-6.28216 -0.0261404 0.00172533
-6.26132 -0.0263203 0.00174344
-6.24051 -0.0265019 0.00176176
-6.21972 -0.026685 0.00178033
-6.19897 -0.0268699 0.00179912
-6.17824 -0.0270564 0.00181817
-6.15755 -0.0272446 0.00183745
-6.13688 -0.0274345 0.00185699
-6.11625 -0.0276262 0.00187678
-6.09564 -0.0278197 0.00189683
-6.07506 -0.0280149 0.00191713
-6.05451 -0.028212 0.00193772
-6.03398 -0.0284109 0.00195856
-6.01349 -0.0286116 0.00197969
-5.99302 -0.0288143 0.00200108
-5.97258 -0.0290188 0.00202278
-5.95216 -0.0292253 0.00204475
-5.93178 -0.0294338 0.00206703
-5.91142 -0.0296443 0.00208959
-5.89108 -0.0298567 0.00211248
-5.87077 -0.0300712 0.00213566
-5.85049 -0.0302878 0.00215916
-5.83023 -0.0305065 0.00218298
-5.81 -0.0307273 0.00220714
-5.7898 -0.0309503 0.00223161
-5.76961 -0.0311754 0.00225644
-5.74946 -0.0314028 0.0022816
-5.72933 -0.0316324 0.00230712
-5.70922 -0.0318643 0.00233298
-5.68913 -0.0320985 0.00235922
-5.66907 -0.0323351 0.00238582
-5.64904 -0.032574 0.0024128
-5.62903 -0.0328153 0.00244016
-5.60904 -0.0330591 0.00246791
-5.58907 -0.0333054 0.00249605
-5.56913 -0.0335541 0.00252461
-5.54921 -0.0338054 0.00255357
-5.52931 -0.0340593 0.00258295
-5.50944 -0.0343158 0.00261275
-5.48958 -0.034575 0.002643
-5.46975 -0.0348369 0.00267368
-5.44994 -0.0351015 0.00270482
-5.43016 -0.0353688 0.00273641
-5.41039 -0.035639 0.00276848
-5.39065 -0.0359121 0.00280101
-5.37092 -0.036188 0.00283405
-5.35122 -0.0364669 0.00286756
-5.33154 -0.0367488 0.0029016
-5.31188 -0.0370337 0.00293613
-5.29224 -0.0373217 0.0029712
-5.27262 -0.0376128 0.0030068
-5.25302 -0.0379071 0.00304295
-5.23344 -0.0382045 0.00307964
-5.21388 -0.0385053 0.00311692
-5.19434 -0.0388093 0.00315476
-5.17482 -0.0391168 0.00319321
-5.15532 -0.0394276 0.00323224
-5.13584 -0.0397419 0.0032719
-5.11638 -0.0400597 0.00331217
-5.09694 -0.0403812 0.0033531
-5.07751 -0.0407062 0.00339466
-5.05811 -0.0410349 0.00343691
-5.03872 -0.0413674 0.00347981
-5.01935 -0.0417037 0.00352343
-5 -0.0420438 0.00356774
-4.98067 -0.0423879 0.00361279
-4.96136 -0.042736 0.00365856
-4.94206 -0.0430881 0.00370511
-4.92278 -0.0434443 0.0037524
-4.90352 -0.0438047 0.0038005
-4.88428 -0.0441694 0.00384938
-4.86505 -0.0445384 0.00389911
-4.84584 -0.0449118 0.00394966
-4.82665 -0.0452897 0.00400108
-4.80748 -0.0456721 0.00405336
-4.78832 -0.0460591 0.00410656
-4.76918 -0.0464508 0.00416065
-4.75005 -0.0468473 0.0042157
-4.73095 -0.0472487 0.00427169
-4.71185 -0.0476549 0.00432868
-4.69278 -0.0480662 0.00438665
-4.67372 -0.0484826 0.00444568
-4.65468 -0.0489042 0.00450572
-4.63565 -0.049331 0.00456687
-4.61664 -0.0497633 0.00462909
-4.59764 -0.0502009 0.00469247
-4.57866 -0.0506442 0.00475697
-4.55969 -0.0510931 0.00482268
-4.54074 -0.0515478 0.00488958
-4.52181 -0.0520083 0.00495774
-4.50289 -0.0524747 0.00502714
-4.48398 -0.0529473 0.00509788
-4.46509 -0.053426 0.00516992
-4.44622 -0.053911 0.00524337
-4.42736 -0.0544024 0.00531818
-4.40851 -0.0549003 0.00539447
-4.38968 -0.0554048 0.0054722
-4.37086 -0.0559161 0.00555148
-4.35206 -0.0564342 0.00563228
-4.33327 -0.0569594 0.00571472
-4.31449 -0.0574917 0.00579875
-4.29573 -0.0580313 0.00588451
-4.27698 -0.0585782 0.00597196
-4.25825 -0.0591327 0.00606123
-4.23953 -0.0596949 0.00615228
-4.22082 -0.0602649 0.00624525
-4.20213 -0.0608428 0.00634011
-4.18345 -0.0614289 0.00643699
-4.16478 -0.0620232 0.00653587
-4.14613 -0.062626 0.00663689
-4.12749 -0.0632374 0.00674003
-4.10886 -0.0638575 0.00684543
-4.09024 -0.0644865 0.00695308
-4.07164 -0.0651246 0.00706312
-4.05305 -0.065772 0.00717554
-4.03447 -0.0664288 0.0072905
-4.01591 -0.0670953 0.00740799
-3.99736 -0.0677715 0.00752817
-3.97882 -0.0684578 0.00765102
-3.96029 -0.0691542 0.00777673
-3.94177 -0.069861 0.00790529
-3.92327 -0.0705784 0.00803688
-3.90478 -0.0713066 0.00817148
-3.8863 -0.0720458 0.0083093
-3.86783 -0.0727962 0.00845032
-3.84937 -0.073558 0.00859476
-3.83093 -0.0743315 0.0087426
-3.81249 -0.0751168 0.00889405
-3.79407 -0.0759142 0.00904911
-3.77566 -0.0767239 0.009208
-3.75726 -0.0775462 0.00937071
-3.73887 -0.0783812 0.00953747
-3.72049 -0.0792293 0.00970827
-3.70213 -0.0800907 0.00988335
-3.68377 -0.0809656 0.0100627
-3.66543 -0.0818542 0.0102465
-3.64709 -0.082757 0.0104349
-3.62877 -0.083674 0.0106279
-3.61046 -0.0846057 0.0108257
-3.59215 -0.0855522 0.0110285
-3.57386 -0.0865139 0.0112361
-3.55558 -0.0874911 0.0114489
-3.53731 -0.0884841 0.0116669
-3.51905 -0.0894931 0.0118902
-3.5008 -0.0905187 0.0121189
-3.48256 -0.091561 0.0123531
-3.46433 -0.0926206 0.0125928
-3.4461 -0.0936977 0.0128382
-3.42789 -0.0947928 0.0130893
-3.40969 -0.0959064 0.0133463
-3.3915 -0.0970388 0.0136092
-3.37332 -0.0981907 0.0138781
-3.35515 -0.0993625 0.0141531
-3.33698 -0.100555 0.0144344
-3.31883 -0.101768 0.0147219
-3.30069 -0.103003 0.015016
-3.28255 -0.10426 0.0153166
-3.26443 -0.105541 0.0156241
-3.24631 -0.106845 0.0159385
-3.2282 -0.108173 0.0162602
-3.2101 -0.109527 0.0165892
-3.19201 -0.110907 0.016926
-3.17393 -0.112313 0.0172707
-3.15586 -0.113748 0.0176238
-3.1378 -0.11521 0.0179855
-3.11974 -0.116703 0.0183563
-3.1017 -0.118225 0.0187364
-3.08366 -0.119779 0.0191266
-3.06563 -0.121365 0.019527
-3.04761 -0.122984 0.0199384
-3.0296 -0.124637 0.0203609
-3.01159 -0.126326 0.0207956
-2.9936 -0.128051 0.0212425
-2.97561 -0.129813 0.0217027
-2.95763 -0.131613 0.0221763
-2.93966 -0.133454 0.0226645
-2.9217 -0.135334 0.0231674
-2.90374 -0.137257 0.0236863
-2.88579 -0.139223 0.0242213
-2.86785 -0.141233 0.0247737
-2.84992 -0.14329 0.0253439
-2.83199 -0.145393 0.0259331
-2.81408 -0.147545 0.0265416
-2.79617 -0.149747 0.027171
-2.77826 -0.152001 0.0278216
-2.76037 -0.154307 0.0284949
-2.74248 -0.156669 0.0291915
-2.7246 -0.159088 0.0299129
-2.70673 -0.161565 0.0306598
-2.68886 -0.164102 0.0314339
-2.671 -0.166701 0.032236
-2.65315 -0.169365 0.0330679
-2.63531 -0.172096 0.0339305
-2.61747 -0.174895 0.0348259
-2.59964 -0.177766 0.0357549
-2.58182 -0.180709 0.0367201
-2.564 -0.18373 0.0377224
-2.54619 -0.186828 0.0387644
-2.52838 -0.190009 0.0398475
-2.51059 -0.193273 0.0409745
-2.49279 -0.196625 0.0421468
-2.47501 -0.200068 0.0433677
-2.45723 -0.203605 0.044639
-2.43946 -0.207239 0.0459641
-2.42169 -0.210975 0.0473451
-2.40394 -0.214815 0.0487861
-2.38618 -0.218765 0.0502895
-2.36844 -0.222827 0.0518596
-2.3507 -0.227007 0.0534994
-2.33296 -0.231309 0.055214
-2.31523 -0.235738 0.0570065
-2.29751 -0.240299 0.0588829
-2.27979 -0.244998 0.0608469
-2.26208 -0.249839 0.0629052
-2.24438 -0.254829 0.0650623
-2.22668 -0.259973 0.0673258
-2.20898 -0.265279 0.0697009
-2.19129 -0.270753 0.0721965
-2.17361 -0.276402 0.0748188
-2.15593 -0.282233 0.0775778
-2.13826 -0.288254 0.0804811
-2.1206 -0.294474 0.0835403
-2.10294 -0.300901 0.0867643
-2.08528 -0.307543 0.0901666
-2.06763 -0.314411 0.0937579
-2.04998 -0.321513 0.097554
-2.03234 -0.328861 0.101568
-2.01471 -0.336464 0.105817
-1.99708 -0.344335 0.110319
-1.97945 -0.352484 0.115094
-1.96183 -0.360925 0.12016
-1.94422 -0.369668 0.125545
-1.92661 -0.378729 0.13127
-1.909 -0.388118 0.137367
-1.8914 -0.397852 0.143862
-1.87381 -0.407942 0.150793
-1.85622 -0.418405 0.158194
-1.83863 -0.429253 0.166108
-1.82105 -0.440503 0.174577
-1.80347 -0.452165 0.183654
-1.7859 -0.464258 0.19339
-1.76833 -0.47679 0.20385
-1.75076 -0.489777 0.215098
-1.7332 -0.503225 0.22721
-1.71565 -0.517145 0.240266
-1.69809 -0.531539 0.254362
-1.68055 -0.546413 0.269594
-1.663 -0.561755 0.286079
-1.64546 -0.577563 0.303937
-1.62793 -0.593809 0.323311
-1.6104 -0.610472 0.34435
-1.59287 -0.6275 0.367228
-1.57535 -0.644842 0.392125
-1.55783 -0.662407 0.419252
-1.54031 -0.6801 0.448828
-1.5228 -0.697769 0.481101
-1.50529 -0.715249 0.516331
-1.48779 -0.732301 0.554804
-1.47029 -0.748655 0.596809
-1.45279 -0.763941 0.642659
-1.4353 -0.777741 0.692655
-1.41781 -0.789499 0.747098
-1.40032 -0.798594 0.806252
-1.38284 -0.804225 0.870334
-1.36536 -0.805512 0.939475
-1.34788 -0.801366 1.01367
-1.33041 -0.790623 1.09276
-1.31293 -0.771924 1.17631
-1.29547 -0.743897 1.26361
-1.278 -0.705069 1.35354
-1.26054 -0.654125 1.4446
-1.24308 -0.589879 1.53474
-1.22563 -0.511597 1.62155
-1.20818 -0.419027 1.70212
-1.19073 -0.312712 1.7734
-1.17328 -0.193987 1.83222
-1.15584 -0.0651256 1.87581
-1.1384 0.0708177 1.90183
-1.12096 0.21017 1.90896
-1.10353 0.348952 1.89675
-1.08609 0.483283 1.86601
-1.06866 0.609647 1.81836
-1.05124 0.725293 1.75634
-1.03381 0.828223 1.68282
-1.01639 0.917424 1.60094
-0.998969 0.992567 1.51366
-0.981551 1.05411 1.4237
-0.964136 1.10286 1.33334
-0.946723 1.14006 1.24441
-0.929312 1.16701 1.15829
-0.911904 1.18516 1.07596
-0.894497 1.1958 0.998054
-0.877093 1.20023 0.92491
-0.859691 1.19955 0.856679
-0.842291 1.19478 0.793325
-0.824893 1.18674 0.734727
-0.807497 1.1762 0.680657
-0.790103 1.16373 0.630877
-0.77271 1.14988 0.585084
-0.75532 1.13501 0.543006
-0.737931 1.11951 0.504333
-0.720544 1.10362 0.468805
-0.703159 1.08757 0.436132
-0.685776 1.07153 0.406086
-0.668394 1.05565 0.378411
-0.651013 1.04002 0.352914
-0.633635 1.02473 0.329377
-0.616257 1.00984 0.30764
-0.598881 0.995396 0.287519
-0.581507 0.981427 0.268885
-0.564134 0.967964 0.251583
-0.546762 0.95501 0.235512
-0.529392 0.942582 0.220541
-0.512023 0.930675 0.206588
-0.494655 0.919293 0.193546
-0.477288 0.908425 0.181349
-0.459922 0.898071 0.169907
-0.442558 0.888215 0.159168
-0.425194 0.878855 0.149055
-0.407832 0.869972 0.139529
-0.39047 0.861562 0.130524
-0.373109 0.853609 0.122008
-0.355749 0.846104 0.113925
-0.338391 0.839034 0.10625
-0.321032 0.83239 0.0989351
-0.303675 0.826159 0.0919612
-0.286318 0.820333 0.0852845
-0.268962 0.814899 0.0788917
-0.251607 0.809852 0.0727436
-0.234252 0.805179 0.0668303
-0.216898 0.800876 0.0611164
-0.199544 0.796931 0.055595
-0.182191 0.793341 0.0502335
-0.164838 0.790096 0.0450273
-0.147486 0.787193 0.0399462
-0.130134 0.784626 0.0349872
-0.112782 0.782389 0.0301221
-0.0954304 0.78048 0.0253491
-0.0780791 0.778894 0.0206412
-0.060728 0.777628 0.0159977
-0.043377 0.776682 0.0113925
-0.0260262 0.776051 0.00682543
-0.00867539 0.775736 0.00227093
0.00867539 0.775736 -0.00227093
0.0260262 0.776051 -0.00682543
0.043377 0.776682 -0.0113925
0.060728 0.777628 -0.0159977
0.0780791 0.778894 -0.0206412
0.0954304 0.78048 -0.0253491
0.112782 0.782389 -0.0301221
0.130134 0.784626 -0.0349872
0.147486 0.787193 -0.0399462
0.164838 0.790096 -0.0450273
0.182191 0.793341 -0.0502335
0.199544 0.796931 -0.055595
0.216898 0.800876 -0.0611164
0.234252 0.805179 -0.0668303
0.251607 0.809852 -0.0727436
0.268962 0.814899 -0.0788917
0.286318 0.820333 -0.0852845
0.303675 0.826159 -0.0919612
0.321032 0.83239 -0.0989351
0.338391 0.839034 -0.10625
0.355749 0.846104 -0.113925
0.373109 0.853609 -0.122008
0.39047 0.861562 -0.130524
0.407832 0.869972 -0.139529
0.425194 0.878855 -0.149055
0.442558 0.888215 -0.159168
0.459922 0.898071 -0.169907
0.477288 0.908425 -0.181349
0.494655 0.919293 -0.193546
0.512023 0.930675 -0.206588
0.529392 0.942582 -0.220541
0.546762 0.95501 -0.235512
0.564134 0.967964 -0.251583
0.581507 0.981427 -0.268885
0.598881 0.995396 -0.287519
0.616257 1.00984 -0.30764
0.633635 1.02473 -0.329377
0.651013 1.04002 -0.352914
0.668394 1.05565 -0.378411
0.685776 1.07153 -0.406086
0.703159 1.08757 -0.436132
0.720544 1.10362 -0.468805
0.737931 1.11951 -0.504333
0.75532 1.13501 -0.543006
0.77271 1.14988 -0.585084
0.790103 1.16373 -0.630877
0.807497 1.1762 -0.680657
0.824893 1.18674 -0.734727
0.842291 1.19478 -0.793325
0.859691 1.19955 -0.856679
0.877093 1.20023 -0.92491
0.894497 1.1958 -0.998054
0.911904 1.18516 -1.07596
0.929312 1.16701 -1.15829
0.946723 1.14006 -1.24441
0.964136 1.10286 -1.33334
0.981551 1.05411 -1.4237
0.998969 0.992567 -1.51366
1.01639 0.917424 -1.60094
1.03381 0.828223 -1.68282
1.05124 0.725293 -1.75634
1.06866 0.609647 -1.81836
1.08609 0.483283 -1.86601
1.10353 0.348952 -1.89675
1.12096 0.21017 -1.90896
1.1384 0.0708177 -1.90183
1.15584 -0.0651256 -1.87581
1.17328 -0.193987 -1.83222
1.19073 -0.312712 -1.7734
1.20818 -0.419027 -1.70212
1.22563 -0.511597 -1.62155
1.24308 -0.589879 -1.53474
1.26054 -0.654125 -1.4446
1.278 -0.705069 -1.35354
1.29547 -0.743897 -1.26361
1.31293 -0.771924 -1.17631
1.33041 -0.790623 -1.09276
1.34788 -0.801366 -1.01367
1.36536 -0.805512 -0.939475
1.38284 -0.804225 -0.870334
1.40032 -0.798594 -0.806252
1.41781 -0.789499 -0.747098
1.4353 -0.777741 -0.692655
1.45279 -0.763941 -0.642659
1.47029 -0.748655 -0.596809
1.48779 -0.732301 -0.554804
1.50529 -0.715249 -0.516331
1.5228 -0.697769 -0.481101
1.54031 -0.6801 -0.448828
1.55783 -0.662407 -0.419252
1.57535 -0.644842 -0.392125
1.59287 -0.6275 -0.367228
1.6104 -0.610472 -0.34435
1.62793 -0.593809 -0.323311
1.64546 -0.577563 -0.303937
1.663 -0.561755 -0.286079
1.68055 -0.546413 -0.269594
1.69809 -0.531539 -0.254362
1.71565 -0.517145 -0.240266
1.7332 -0.503225 -0.22721
1.75076 -0.489777 -0.215098
1.76833 -0.47679 -0.20385
1.7859 -0.464258 -0.19339
1.80347 -0.452165 -0.183654
1.82105 -0.440503 -0.174577
1.83863 -0.429253 -0.166108
1.85622 -0.418405 -0.158194
1.87381 -0.407942 -0.150793
1.8914 -0.397852 -0.143862
1.909 -0.388118 -0.137367
1.92661 -0.378729 -0.13127
1.94422 -0.369668 -0.125545
1.96183 -0.360925 -0.12016
1.97945 -0.352484 -0.115094
1.99708 -0.344335 -0.110319
2.01471 -0.336464 -0.105817
2.03234 -0.328861 -0.101568
2.04998 -0.321513 -0.097554
2.06763 -0.314411 -0.0937579
2.08528 -0.307543 -0.0901666
2.10294 -0.300901 -0.0867643
2.1206 -0.294474 -0.0835403
2.13826 -0.288254 -0.0804811
2.15593 -0.282233 -0.0775778
2.17361 -0.276402 -0.0748188
2.19129 -0.270753 -0.0721965
2.20898 -0.265279 -0.0697009
2.22668 -0.259973 -0.0673258
2.24438 -0.254829 -0.0650623
2.26208 -0.249839 -0.0629052
2.27979 -0.244998 -0.0608469
2.29751 -0.240299 -0.0588829
2.31523 -0.235738 -0.0570065
2.33296 -0.231309 -0.055214
2.3507 -0.227007 -0.0534994
2.36844 -0.222827 -0.0518596
2.38618 -0.218765 -0.0502895
2.40394 -0.214815 -0.0487861
2.42169 -0.210975 -0.0473451
2.43946 -0.207239 -0.0459641
2.45723 -0.203605 -0.044639
2.47501 -0.200068 -0.0433677
2.49279 -0.196625 -0.0421468
2.51059 -0.193273 -0.0409745
2.52838 -0.190009 -0.0398475
2.54619 -0.186828 -0.0387644
2.564 -0.18373 -0.0377224
2.58182 -0.180709 -0.0367201
2.59964 -0.177766 -0.0357549
2.61747 -0.174895 -0.0348259
2.63531 -0.172096 -0.0339305
2.65315 -0.169365 -0.0330679
2.671 -0.166701 -0.032236
2.68886 -0.164102 -0.0314339
2.70673 -0.161565 -0.0306598
2.7246 -0.159088 -0.0299129
2.74248 -0.156669 -0.0291915
2.76037 -0.154307 -0.0284949
2.77826 -0.152001 -0.0278216
2.79617 -0.149747 -0.027171
2.81408 -0.147545 -0.0265416
2.83199 -0.145393 -0.0259331
2.84992 -0.14329 -0.0253439
2.86785 -0.141233 -0.0247737
2.88579 -0.139223 -0.0242213
2.90374 -0.137257 -0.0236863
2.9217 -0.135334 -0.0231674
2.93966 -0.133454 -0.0226645
2.95763 -0.131613 -0.0221763
2.97561 -0.129813 -0.0217027
2.9936 -0.128051 -0.0212425
3.01159 -0.126326 -0.0207956
3.0296 -0.124637 -0.0203609
3.04761 -0.122984 -0.0199384
3.06563 -0.121365 -0.019527
3.08366 -0.119779 -0.0191266
3.1017 -0.118225 -0.0187364
3.11974 -0.116703 -0.0183563
3.1378 -0.11521 -0.0179855
3.15586 -0.113748 -0.0176238
3.17393 -0.112313 -0.0172707
3.19201 -0.110907 -0.016926
3.2101 -0.109527 -0.0165892
3.2282 -0.108173 -0.0162602
3.24631 -0.106845 -0.0159385
3.26443 -0.105541 -0.0156241
3.28255 -0.10426 -0.0153166
3.30069 -0.103003 -0.015016
3.31883 -0.101768 -0.0147219
3.33698 -0.100555 -0.0144344
3.35515 -0.0993625 -0.0141531
3.37332 -0.0981907 -0.0138781
3.3915 -0.0970388 -0.0136092
3.40969 -0.0959064 -0.0133463
3.42789 -0.0947928 -0.0130893
3.4461 -0.0936977 -0.0128382
3.46433 -0.0926206 -0.0125928
3.48256 -0.091561 -0.0123531
3.5008 -0.0905187 -0.0121189
3.51905 -0.0894931 -0.0118902
3.53731 -0.0884841 -0.0116669
3.55558 -0.0874911 -0.0114489
3.57386 -0.0865139 -0.0112361
3.59215 -0.0855522 -0.0110285
3.61046 -0.0846057 -0.0108257
3.62877 -0.083674 -0.0106279
3.64709 -0.082757 -0.0104349
3.66543 -0.0818542 -0.0102465
3.68377 -0.0809656 -0.0100627
3.70213 -0.0800907 -0.00988335
3.72049 -0.0792293 -0.00970827
3.73887 -0.0783812 -0.00953747
3.75726 -0.0775462 -0.00937071
3.77566 -0.0767239 -0.009208
3.79407 -0.0759142 -0.00904911
3.81249 -0.0751168 -0.00889405
3.83093 -0.0743315 -0.0087426
3.84937 -0.073558 -0.00859476
3.86783 -0.0727962 -0.00845032
3.8863 -0.0720458 -0.0083093
3.90478 -0.0713066 -0.00817148
3.92327 -0.0705784 -0.00803688
3.94177 -0.069861 -0.00790529
3.96029 -0.0691542 -0.00777673
3.97882 -0.0684578 -0.00765102
3.99736 -0.0677715 -0.00752817
4.01591 -0.0670953 -0.00740799
4.03447 -0.0664288 -0.0072905
4.05305 -0.065772 -0.00717554
4.07164 -0.0651246 -0.00706312
4.09024 -0.0644865 -0.00695308
4.10886 -0.0638575 -0.00684543
4.12749 -0.0632374 -0.00674003
4.14613 -0.062626 -0.00663689
4.16478 -0.0620232 -0.00653587
4.18345 -0.0614289 -0.00643699
4.20213 -0.0608428 -0.00634011
4.22082 -0.0602649 -0.00624525
4.23953 -0.0596949 -0.00615228
4.25825 -0.0591327 -0.00606123
4.27698 -0.0585782 -0.00597196
4.29573 -0.0580313 -0.00588451
4.31449 -0.0574917 -0.00579875
4.33327 -0.0569594 -0.00571472
4.35206 -0.0564342 -0.00563228
4.37086 -0.0559161 -0.00555148
4.38968 -0.0554048 -0.0054722
4.40851 -0.0549003 -0.00539447
4.42736 -0.0544024 -0.00531818
4.44622 -0.053911 -0.00524337
4.46509 -0.053426 -0.00516992
4.48398 -0.0529473 -0.00509788
4.50289 -0.0524747 -0.00502714
4.52181 -0.0520083 -0.00495774
4.54074 -0.0515478 -0.00488958
4.55969 -0.0510931 -0.00482268
4.57866 -0.0506442 -0.00475697
4.59764 -0.0502009 -0.00469247
4.61664 -0.0497633 -0.00462909
4.63565 -0.049331 -0.00456687
4.65468 -0.0489042 -0.00450572
4.67372 -0.0484826 -0.00444568
4.69278 -0.0480662 -0.00438665
4.71185 -0.0476549 -0.00432868
4.73095 -0.0472487 -0.00427169
4.75005 -0.0468473 -0.0042157
4.76918 -0.0464508 -0.00416065
4.78832 -0.0460591 -0.00410656
4.80748 -0.0456721 -0.00405336
4.82665 -0.0452897 -0.00400108
4.84584 -0.0449118 -0.00394966
4.86505 -0.0445384 -0.00389911
4.88428 -0.0441694 -0.00384938
4.90352 -0.0438047 -0.0038005
4.92278 -0.0434443 -0.0037524
4.94206 -0.0430881 -0.00370511
4.96136 -0.042736 -0.00365856
4.98067 -0.0423879 -0.00361279
5 -0.0420438 -0.00356774
5.01935 -0.0417037 -0.00352343
5.03872 -0.0413674 -0.00347981
5.05811 -0.0410349 -0.00343691
5.07751 -0.0407062 -0.00339466
5.09694 -0.0403812 -0.0033531
5.11638 -0.0400597 -0.00331217
5.13584 -0.0397419 -0.0032719
5.15532 -0.0394276 -0.00323224
5.17482 -0.0391168 -0.00319321
5.19434 -0.0388093 -0.00315476
5.21388 -0.0385053 -0.00311692
5.23344 -0.0382045 -0.00307964
5.25302 -0.0379071 -0.00304295
5.27262 -0.0376128 -0.0030068
5.29224 -0.0373217 -0.0029712
5.31188 -0.0370337 -0.00293613
5.33154 -0.0367488 -0.0029016
5.35122 -0.0364669 -0.00286756
5.37092 -0.036188 -0.00283405
5.39065 -0.0359121 -0.00280101
5.41039 -0.035639 -0.00276848
5.43016 -0.0353688 -0.00273641
5.44994 -0.0351015 -0.00270482
5.46975 -0.0348369 -0.00267368
5.48958 -0.034575 -0.002643
5.50944 -0.0343158 -0.00261275
5.52931 -0.0340593 -0.00258295
5.54921 -0.0338054 -0.00255357
5.56913 -0.0335541 -0.00252461
5.58907 -0.0333054 -0.00249605
5.60904 -0.0330591 -0.00246791
5.62903 -0.0328153 -0.00244016
5.64904 -0.032574 -0.0024128
5.66907 -0.0323351 -0.00238582
5.68913 -0.0320985 -0.00235922
5.70922 -0.0318643 -0.00233298
5.72933 -0.0316324 -0.00230712
5.74946 -0.0314028 -0.0022816
5.76961 -0.0311754 -0.00225644
5.7898 -0.0309503 -0.00223161
5.81 -0.0307273 -0.00220714
5.83023 -0.0305065 -0.00218298
5.85049 -0.0302878 -0.00215916
5.87077 -0.0300712 -0.00213566
5.89108 -0.0298567 -0.00211248
5.91142 -0.0296443 -0.00208959
5.93178 -0.0294338 -0.00206703
5.95216 -0.0292253 -0.00204475
5.97258 -0.0290188 -0.00202278
5.99302 -0.0288143 -0.00200108
6.01349 -0.0286116 -0.00197969
6.03398 -0.0284109 -0.00195856
6.05451 -0.028212 -0.00193772
6.07506 -0.0280149 -0.00191713
6.09564 -0.0278197 -0.00189683
6.11625 -0.0276262 -0.00187678
6.13688 -0.0274345 -0.00185699
6.15755 -0.0272446 -0.00183745
6.17824 -0.0270564 -0.00181817
6.19897 -0.0268699 -0.00179912
6.21972 -0.026685 -0.00178033
6.24051 -0.0265019 -0.00176176
6.26132 -0.0263203 -0.00174344
6.28216 -0.0261404 -0.00172533
6.30304 -0.0259621 -0.00170747
6.32395 -0.0257853 -0.00168981
6.34489 -0.0256101 -0.00167239
6.36586 -0.0254364 -0.00165517
6.38686 -0.0252643 -0.00163817
6.40789 -0.0250937 -0.00162137
6.42896 -0.0249245 -0.00160479
6.45006 -0.0247568 -0.0015884
6.47119 -0.0245905 -0.00157222
6.49236 -0.0244257 -0.00155623
6.51356 -0.0242622 -0.00154044
6.5348 -0.0241002 -0.00152483
6.55607 -0.0239395 -0.00150942
6.57737 -0.0237802 -0.00149418
6.59871 -0.0236223 -0.00147913
6.62008 -0.0234656 -0.00146426
6.6415 -0.0233103 -0.00144957
6.66294 -0.0231562 -0.00143504
6.68443 -0.0230035 -0.00142069
6.70595 -0.022852 -0.00140651
6.72751 -0.0227017 -0.00139249
6.74911 -0.0225527 -0.00137864
6.77074 -0.0224049 -0.00136495
6.79241 -0.0222583 -0.00135141
6.81413 -0.0221128 -0.00133804
6.83588 -0.0219686 -0.00132481
6.85767 -0.0218255 -0.00131174
6.8795 -0.0216835 -0.00129881
6.90138 -0.0215427 -0.00128604
6.92329 -0.021403 -0.00127341
6.94524 -0.0212644 -0.00126093
6.96724 -0.0211269 -0.00124858
6.98928 -0.0209905 -0.00123637
7.01137 -0.0208551 -0.0012243
7.03349 -0.0207208 -0.00121236
7.05566 -0.0205876 -0.00120056
7.07788 -0.0204553 -0.00118889
7.10014 -0.0203241 -0.00117734
7.12244 -0.0201939 -0.00116593
7.14479 -0.0200647 -0.00115463
7.16719 -0.0199365 -0.00114347
7.18963 -0.0198092 -0.00113242
7.21213 -0.0196829 -0.0011215
7.23467 -0.0195575 -0.00111069
7.25725 -0.0194331 -0.0011
7.27989 -0.0193096 -0.00108942
7.30258 -0.019187 -0.00107896
7.32532 -0.0190653 -0.00106861
7.34811 -0.0189446 -0.00105837
7.37095 -0.0188247 -0.00104824
7.39384 -0.0187056 -0.00103822
7.41679 -0.0185875 -0.0010283
7.43978 -0.0184701 -0.00101849
7.46284 -0.0183537 -0.00100877
7.48595 -0.018238 -0.000999168
7.50911 -0.0181232 -0.000989655
7.53233 -0.0180092 -0.000980247
7.55561 -0.017896 -0.00097093
7.57894 -0.0177836 -0.000961715
7.60234 -0.017672 -0.000952588
7.62579 -0.0175611 -0.000943561
7.64931 -0.0174511 -0.00093462
7.67288 -0.0173417 -0.000925774
7.69652 -0.0172332 -0.000917013
7.72022 -0.0171253 -0.000908346
7.74398 -0.0170182 -0.00089976
7.76781 -0.0169119 -0.000891265
7.7917 -0.0168062 -0.000882849
7.81566 -0.0167012 -0.000874522
7.83968 -0.016597 -0.000866273
7.86378 -0.0164934 -0.000858109
7.88794 -0.0163905 -0.000850021
7.91217 -0.0162883 -0.000842016
7.93648 -0.0161867 -0.000834085
7.96085 -0.0160858 -0.000826235
7.9853 -0.0159855 -0.000818456
8.00983 -0.0158859 -0.000810756
8.03443 -0.0157869 -0.000803126
8.0591 -0.0156886 -0.000795573
8.08386 -0.0155908 -0.000788087
8.10869 -0.0154937 -0.000780676
8.13361 -0.0153971 -0.00077333
8.1586 -0.0153012 -0.000766058
8.18368 -0.0152058 -0.000758849
8.20884 -0.015111 -0.000751711
8.23409 -0.0150168 -0.000744635
8.25943 -0.0149232 -0.000737628
8.28486 -0.0148301 -0.000730681
8.31038 -0.0147375 -0.000723801
8.33598 -0.0146455 -0.00071698
8.36169 -0.014554 -0.000710224
8.38748 -0.0144631 -0.000703524
8.41338 -0.0143726 -0.000696889
8.43937 -0.0142827 -0.000690308
8.46547 -0.0141933 -0.000683789
8.49166 -0.0141043 -0.000677324
8.51797 -0.0140159 -0.000670919
8.54437 -0.0139279 -0.000664565
8.57089 -0.0138404 -0.000658271
8.59752 -0.0137534 -0.000652026
8.62426 -0.0136668 -0.000645838
8.65112 -0.0135807 -0.000639699
8.67809 -0.013495 -0.000633615
8.70518 -0.0134098 -0.000627578
8.7324 -0.013325 -0.000621595
8.75974 -0.0132406 -0.000615657
8.78721 -0.0131566 -0.000609771
8.81482 -0.0130731 -0.00060393
8.84255 -0.0129899 -0.000598139
8.87042 -0.0129071 -0.000592391
8.89844 -0.0128247 -0.000586691
8.92659 -0.0127427 -0.000581033
8.9549 -0.012661 -0.000575422
8.98335 -0.0125797 -0.000569851
9.01196 -0.0124988 -0.000564325
9.04073 -0.0124182 -0.000558838
9.06966 -0.0123379 -0.000553395
9.09875 -0.0122579 -0.000547989
9.12802 -0.0121783 -0.000542625
9.15746 -0.012099 -0.000537297
9.18709 -0.0120199 -0.00053201
9.2169 -0.0119412 -0.000526756
9.2469 -0.0118627 -0.000521542
9.27709 -0.0117845 -0.00051636
9.30749 -0.0117066 -0.000511216
9.3381 -0.0116288 -0.000506103
9.36893 -0.0115514 -0.000501026
9.39998 -0.0114741 -0.000495978
9.43125 -0.0113971 -0.000490964
9.46277 -0.0113203 -0.000485977
9.49453 -0.0112436 -0.000481023
9.52655 -0.0111672 -0.000476095
9.55883 -0.0110909 -0.000471197
9.59138 -0.0110147 -0.000466323
9.62422 -0.0109387 -0.000461478
9.65735 -0.0108628 -0.000456653
9.69079 -0.0107869 -0.000451856
9.72455 -0.0107112 -0.000447078
9.75865 -0.0106355 -0.000442324
9.79309 -0.0105599 -0.000437586
9.8279 -0.0104843 -0.000432871
9.8631 -0.0104086 -0.000428169
9.89869 -0.010333 -0.000423486
9.93471 -0.0102573 -0.000418814
9.97117 -0.0101815 -0.000414158
10.0081 -0.0101056 -0.000409509
10.0455 -0.0100295 -0.000404871
10.0835 -0.00995322 -0.000400237
10.122 -0.00987673 -0.000395611
10.1611 -0.00979995 -0.000390982
10.2008 -0.00972285 -0.000386355
10.2412 -0.00964535 -0.000381721
10.2824 -0.00956739 -0.000377082
10.3244 -0.0094889 -0.000372427
10.3672 -0.00940979 -0.000367758
10.4109 -0.00932996 -0.000363064
10.4557 -0.00924928 -0.000358344
10.5017 -0.00916762 -0.000353585
10.5489 -0.00908481 -0.000348785
10.5976 -0.00900063 -0.000343924
10.6479 -0.00891483 -0.000338998
10.7002 -0.00882707 -0.000333979
10.7547 -0.00873691 -0.000328855
10.8119 -0.00864375 -0.000323584
10.8724 -0.00854673 -0.00031813
10.9373 -0.00844454 -0.000312414
11.0083 -0.00833497 -0.000306331
11.0884 -0.00821372 -0.000299639
11.1861 -0.00806941 -0.00029175


==> anc/HERMITE/GAMMA04/GAp_OneLoopFRG.txt <==
-11.1861 -0.0080777 0.000292337
-11.0884 -0.00822229 0.000300257
-11.0083 -0.00834378 0.000306967
-10.9373 -0.00845357 0.000313074
-10.8724 -0.00855597 0.000318806
-10.8119 -0.00865319 0.000324282
-10.7547 -0.00874655 0.000329569
-10.7002 -0.0088369 0.000334714
-10.6479 -0.00892485 0.000339748
-10.5976 -0.00901084 0.000344694
-10.5489 -0.00909521 0.00034957
-10.5017 -0.00917821 0.00035439
-10.4557 -0.00926005 0.000359165
-10.4109 -0.00934091 0.000363904
-10.3672 -0.00942093 0.000368614
-10.3244 -0.00950022 0.000373302
-10.2824 -0.0095789 0.000377974
-10.2412 -0.00965704 0.000382632
-10.2008 -0.00973472 0.000387283
-10.1611 -0.00981201 0.00039193
-10.122 -0.00988897 0.000396575
-10.0835 -0.00996565 0.000401222
-10.0455 -0.0100421 0.000405873
-10.0081 -0.0101183 0.00041053
-9.97117 -0.0101945 0.000415196
-9.93471 -0.0102704 0.000419873
-9.89869 -0.0103463 0.000424563
-9.8631 -0.0104222 0.000429267
-9.8279 -0.010498 0.000433986
-9.79309 -0.0105738 0.000438723
-9.75865 -0.0106497 0.000443479
-9.72455 -0.0107255 0.000448255
-9.69079 -0.0108015 0.000453052
-9.65735 -0.0108775 0.000457872
-9.62422 -0.0109536 0.000462715
-9.59138 -0.0110298 0.000467583
-9.55883 -0.0111062 0.000472477
-9.52655 -0.0111827 0.000477398
-9.49453 -0.0112594 0.000482347
-9.46277 -0.0113362 0.000487324
-9.43125 -0.0114133 0.000492331
-9.39998 -0.0114905 0.000497369
-9.36893 -0.011568 0.000502439
-9.3381 -0.0116457 0.00050754
-9.30749 -0.0117236 0.000512675
-9.27709 -0.0118017 0.000517844
-9.2469 -0.0118802 0.000523049
-9.2169 -0.0119589 0.000528288
-9.18709 -0.0120378 0.000533565
-9.15746 -0.0121171 0.000538878
-9.12802 -0.0121967 0.00054423
-9.09875 -0.0122765 0.000549621
-9.06966 -0.0123567 0.000555051
-9.04073 -0.0124372 0.000560522
-9.01196 -0.0125181 0.000566034
-8.98335 -0.0125993 0.000571588
-8.9549 -0.0126808 0.000577185
-8.92659 -0.0127627 0.000582825
-8.89844 -0.012845 0.00058851
-8.87042 -0.0129277 0.000594239
-8.84255 -0.0130107 0.000600015
-8.81482 -0.0130941 0.000605837
-8.78721 -0.013178 0.000611706
-8.75974 -0.0132622 0.000617623
-8.7324 -0.0133469 0.00062359
-8.70518 -0.0134319 0.000629606
-8.67809 -0.0135175 0.000635672
-8.65112 -0.0136034 0.00064179
-8.62426 -0.0136898 0.000647959
-8.59752 -0.0137766 0.000654182
-8.57089 -0.013864 0.000660458
-8.54437 -0.0139517 0.000666788
-8.51797 -0.01404 0.000673174
-8.49166 -0.0141287 0.000679616
-8.46547 -0.014218 0.000686114
-8.43937 -0.0143077 0.000692671
-8.41338 -0.0143979 0.000699286
-8.38748 -0.0144887 0.00070596
-8.36169 -0.01458 0.000712695
-8.33598 -0.0146718 0.00071949
-8.31038 -0.0147641 0.000726348
-8.28486 -0.014857 0.000733269
-8.25943 -0.0149504 0.000740253
-8.23409 -0.0150444 0.000747302
-8.20884 -0.015139 0.000754417
-8.18368 -0.0152341 0.000761598
-8.1586 -0.0153298 0.000768847
-8.13361 -0.0154261 0.000776164
-8.10869 -0.015523 0.00078355
-8.08386 -0.0156205 0.000791007
-8.0591 -0.0157186 0.000798535
-8.03443 -0.0158173 0.000806136
-8.00983 -0.0159167 0.00081381
-7.9853 -0.0160167 0.000821558
-7.96085 -0.0161173 0.000829382
-7.93648 -0.0162186 0.000837282
-7.91217 -0.0163206 0.00084526
-7.88794 -0.0164232 0.000853316
-7.86378 -0.0165265 0.000861452
-7.83968 -0.0166305 0.000869669
-7.81566 -0.0167352 0.000877968
-7.7917 -0.0168405 0.000886349
-7.76781 -0.0169466 0.000894815
-7.74398 -0.0170534 0.000903367
-7.72022 -0.017161 0.000912005
-7.69652 -0.0172692 0.000920731
-7.67288 -0.0173782 0.000929546
-7.64931 -0.017488 0.000938451
-7.62579 -0.0175985 0.000947447
-7.60234 -0.0177098 0.000956537
-7.57894 -0.0178219 0.000965721
-7.55561 -0.0179348 0.000975
-7.53233 -0.0180485 0.000984376
-7.50911 -0.018163 0.00099385
-7.48595 -0.0182783 0.00100342
-7.46284 -0.0183944 0.0010131
-7.43978 -0.0185114 0.00102287
-7.41679 -0.0186292 0.00103275
-7.39384 -0.0187479 0.00104274
-7.37095 -0.0188674 0.00105283
-7.34811 -0.0189879 0.00106303
-7.32532 -0.0191092 0.00107335
-7.30258 -0.0192314 0.00108377
-7.27989 -0.0193546 0.0010943
-7.25725 -0.0194786 0.00110495
-7.23467 -0.0196036 0.00111572
-7.21213 -0.0197295 0.0011266
-7.18963 -0.0198564 0.00113761
-7.16719 -0.0199843 0.00114873
-7.14479 -0.0201131 0.00115998
-7.12244 -0.0202429 0.00117135
-7.10014 -0.0203737 0.00118285
-7.07788 -0.0205056 0.00119448
-7.05566 -0.0206384 0.00120624
-7.03349 -0.0207723 0.00121813
-7.01137 -0.0209073 0.00123015
-6.98928 -0.0210433 0.00124231
-6.96724 -0.0211804 0.00125461
-6.94524 -0.0213185 0.00126705
-6.92329 -0.0214578 0.00127963
-6.90138 -0.0215982 0.00129236
-6.8795 -0.0217397 0.00130523
-6.85767 -0.0218824 0.00131825
-6.83588 -0.0220262 0.00133143
-6.81413 -0.0221712 0.00134475
-6.79241 -0.0223173 0.00135823
-6.77074 -0.0224647 0.00137187
-6.74911 -0.0226133 0.00138567
-6.72751 -0.0227631 0.00139964
-6.70595 -0.0229141 0.00141376
-6.68443 -0.0230664 0.00142806
-6.66294 -0.02322 0.00144252
-6.6415 -0.0233748 0.00145716
-6.62008 -0.023531 0.00147197
-6.59871 -0.0236885 0.00148697
-6.57737 -0.0238473 0.00150214
-6.55607 -0.0240075 0.0015175
-6.5348 -0.024169 0.00153304
-6.51356 -0.0243319 0.00154877
-6.49236 -0.0244962 0.0015647
-6.47119 -0.024662 0.00158082
-6.45006 -0.0248292 0.00159714
-6.42896 -0.0249978 0.00161366
-6.40789 -0.0251679 0.00163038
-6.38686 -0.0253395 0.00164731
-6.36586 -0.0255127 0.00166446
-6.34489 -0.0256873 0.00168182
-6.32395 -0.0258635 0.0016994
-6.30304 -0.0260413 0.0017172
-6.28216 -0.0262207 0.00173522
-6.26132 -0.0264016 0.00175347
-6.24051 -0.0265842 0.00177196
-6.21972 -0.0267685 0.00179068
-6.19897 -0.0269544 0.00180964
-6.17824 -0.0271421 0.00182885
-6.15755 -0.0273314 0.00184831
-6.13688 -0.0275225 0.00186801
-6.11625 -0.0277153 0.00188798
-6.09564 -0.02791 0.0019082
-6.07506 -0.0281064 0.00192869
-6.05451 -0.0283047 0.00194945
-6.03398 -0.0285048 0.00197048
-6.01349 -0.0287068 0.00199179
-5.99302 -0.0289108 0.00201338
-5.97258 -0.0291166 0.00203526
-5.95216 -0.0293244 0.00205744
-5.93178 -0.0295342 0.00207991
-5.91142 -0.029746 0.00210268
-5.89108 -0.0299598 0.00212576
-5.87077 -0.0301757 0.00214916
-5.85049 -0.0303937 0.00217287
-5.83023 -0.0306139 0.00219691
-5.81 -0.0308361 0.00222128
-5.7898 -0.0310606 0.00224598
-5.76961 -0.0312872 0.00227103
-5.74946 -0.0315161 0.00229642
-5.72933 -0.0317473 0.00232217
-5.70922 -0.0319807 0.00234827
-5.68913 -0.0322165 0.00237475
-5.66907 -0.0324547 0.00240159
-5.64904 -0.0326953 0.00242881
-5.62903 -0.0329383 0.00245642
-5.60904 -0.0331837 0.00248443
-5.58907 -0.0334317 0.00251283
-5.56913 -0.0336822 0.00254164
-5.54921 -0.0339353 0.00257087
-5.52931 -0.034191 0.00260052
-5.50944 -0.0344493 0.00263059
-5.48958 -0.0347104 0.00266111
-5.46975 -0.0349741 0.00269207
-5.44994 -0.0352406 0.00272349
-5.43016 -0.03551 0.00275537
-5.41039 -0.0357821 0.00278772
-5.39065 -0.0360572 0.00282055
-5.37092 -0.0363352 0.00285387
-5.35122 -0.0366161 0.00288769
-5.33154 -0.0369001 0.00292202
-5.31188 -0.0371872 0.00295687
-5.29224 -0.0374773 0.00299224
-5.27262 -0.0377706 0.00302815
-5.25302 -0.0380671 0.00306461
-5.23344 -0.0383669 0.00310163
-5.21388 -0.03867 0.00313922
-5.19434 -0.0389764 0.00317739
-5.17482 -0.0392862 0.00321615
-5.15532 -0.0395995 0.00325552
-5.13584 -0.0399162 0.0032955
-5.11638 -0.0402366 0.00333611
-5.09694 -0.0405605 0.00337736
-5.07751 -0.0408882 0.00341926
-5.05811 -0.0412195 0.00346184
-5.03872 -0.0415547 0.00350509
-5.01935 -0.0418937 0.00354903
-5 -0.0422366 0.00359369
-4.98067 -0.0425834 0.00363906
-4.96136 -0.0429343 0.00368517
-4.94206 -0.0432894 0.00373204
-4.92278 -0.0436485 0.00377968
-4.90352 -0.044012 0.00382809
-4.88428 -0.0443797 0.00387731
-4.86505 -0.0447518 0.00392735
-4.84584 -0.0451283 0.00397822
-4.82665 -0.0455093 0.00402995
-4.80748 -0.045895 0.00408254
-4.78832 -0.0462853 0.00413603
-4.76918 -0.0466804 0.00419042
-4.75005 -0.0470802 0.00424574
-4.73095 -0.047485 0.00430201
-4.71185 -0.0478948 0.00435925
-4.69278 -0.0483097 0.00441748
-4.67372 -0.0487297 0.00447672
-4.65468 -0.049155 0.004537
-4.63565 -0.0495856 0.00459833
-4.61664 -0.0500216 0.00466074
-4.59764 -0.0504632 0.00472426
-4.57866 -0.0509104 0.00478891
-4.55969 -0.0513633 0.00485471
-4.54074 -0.051822 0.0049217
-4.52181 -0.0522867 0.0049899
-4.50289 -0.0527574 0.00505933
-4.48398 -0.0532342 0.00513003
-4.46509 -0.0537173 0.00520202
-4.44622 -0.0542067 0.00527534
-4.42736 -0.0547026 0.00535002
-4.40851 -0.0552051 0.00542608
-4.38968 -0.0557143 0.00550356
-4.37086 -0.0562304 0.0055825
-4.35206 -0.0567534 0.00566293
-4.33327 -0.0572836 0.00574489
-4.31449 -0.0578209 0.00582841
-4.29573 -0.0583656 0.00591353
-4.27698 -0.0589178 0.00600029
-4.25825 -0.0594777 0.00608873
-4.23953 -0.0600453 0.00617889
-4.22082 -0.0606209 0.00627082
-4.20213 -0.0612046 0.00636456
-4.18345 -0.0617965 0.00646015
-4.16478 -0.0623968 0.00655764
-4.14613 -0.0630057 0.00665708
-4.12749 -0.0636233 0.00675853
-4.10886 -0.0642499 0.00686202
-4.09024 -0.0648855 0.00696762
-4.07164 -0.0655305 0.00707537
-4.05305 -0.0661848 0.00718535
-4.03447 -0.0668488 0.00729759
-4.01591 -0.0675227 0.00741217
-3.99736 -0.0682066 0.00752915
-3.97882 -0.0689008 0.00764859
-3.96029 -0.0696054 0.00777055
-3.94177 -0.0703207 0.00789511
-3.92327 -0.0710469 0.00802233
-3.90478 -0.0717843 0.0081523
-3.8863 -0.072533 0.00828508
-3.86783 -0.0732933 0.00842075
-3.84937 -0.0740655 0.0085594
-3.83093 -0.0748498 0.0087011
-3.81249 -0.0756464 0.00884595
-3.79407 -0.0764557 0.00899403
-3.77566 -0.077278 0.00914544
-3.75726 -0.0781134 0.00930027
-3.73887 -0.0789623 0.00945862
-3.72049 -0.0798251 0.00962059
-3.70213 -0.0807019 0.0097863
-3.68377 -0.0815932 0.00995585
-3.66543 -0.0824992 0.0101294
-3.64709 -0.0834203 0.0103069
-3.62877 -0.0843568 0.0104887
-3.61046 -0.0853092 0.0106748
-3.59215 -0.0862777 0.0108654
-3.57386 -0.0872627 0.0110606
-3.55558 -0.0882647 0.0112605
-3.53731 -0.089284 0.0114652
-3.51905 -0.0903211 0.0116751
-3.5008 -0.0913763 0.0118901
-3.48256 -0.0924501 0.0121105
-3.46433 -0.093543 0.0123364
-3.4461 -0.0946555 0.0125681
-3.42789 -0.0957879 0.0128057
-3.40969 -0.0969409 0.0130493
-3.3915 -0.0981149 0.0132993
-3.37332 -0.0993105 0.0135558
-3.35515 -0.100528 0.013819
-3.33698 -0.101769 0.0140892
-3.31883 -0.103032 0.0143666
-3.30069 -0.10432 0.0146514
-3.28255 -0.105632 0.014944
-3.26443 -0.106969 0.0152445
-3.24631 -0.108332 0.0155532
-3.2282 -0.109721 0.0158706
-3.2101 -0.111138 0.0161968
-3.19201 -0.112582 0.0165321
-3.17393 -0.114055 0.016877
-3.15586 -0.115558 0.0172317
-3.1378 -0.117091 0.0175967
-3.11974 -0.118655 0.0179723
-3.1017 -0.120251 0.0183589
-3.08366 -0.121881 0.0187569
-3.06563 -0.123544 0.0191668
-3.04761 -0.125242 0.0195891
-3.0296 -0.126975 0.0200241
-3.01159 -0.128746 0.0204725
-2.9936 -0.130555 0.0209347
-2.97561 -0.132403 0.0214113
-2.95763 -0.134291 0.0219029
-2.93966 -0.136221 0.0224101
-2.9217 -0.138194 0.0229335
-2.90374 -0.140211 0.0234739
-2.88579 -0.142273 0.0240319
-2.86785 -0.144382 0.0246082
-2.84992 -0.14654 0.0252038
-2.83199 -0.148748 0.0258193
-2.81408 -0.151007 0.0264558
-2.79617 -0.15332 0.027114
-2.77826 -0.155687 0.027795
-2.76037 -0.158112 0.0284998
-2.74248 -0.160595 0.0292295
-2.7246 -0.163139 0.0299853
-2.70673 -0.165746 0.0307683
-2.68886 -0.168417 0.0315798
-2.671 -0.171156 0.0324213
-2.65315 -0.173965 0.0332941
-2.63531 -0.176845 0.0341997
-2.61747 -0.1798 0.0351398
-2.59964 -0.182832 0.0361162
-2.58182 -0.185944 0.0371305
-2.564 -0.189139 0.0381849
-2.54619 -0.192421 0.0392812
-2.52838 -0.195791 0.0404218
-2.51059 -0.199254 0.041609
-2.49279 -0.202814 0.0428452
-2.47501 -0.206473 0.0441331
-2.45723 -0.210236 0.0454756
-2.43946 -0.214107 0.0468757
-2.42169 -0.21809 0.0483366
-2.40394 -0.222189 0.0498618
-2.38618 -0.226411 0.0514551
-2.36844 -0.230758 0.0531203
-2.3507 -0.235237 0.0548618
-2.33296 -0.239853 0.0566842
-2.31523 -0.244613 0.0585924
-2.29751 -0.249521 0.0605918
-2.27979 -0.254585 0.062688
-2.26208 -0.25981 0.0648872
-2.24438 -0.265206 0.0671961
-2.22668 -0.270778 0.0696218
-2.20898 -0.276535 0.0721723
-2.19129 -0.282485 0.0748558
-2.17361 -0.288638 0.0776815
-2.15593 -0.295002 0.0806595
-2.13826 -0.301587 0.0838004
-2.1206 -0.308404 0.0871159
-2.10294 -0.315464 0.0906189
-2.08528 -0.322778 0.0943234
-2.06763 -0.330359 0.0982445
-2.04998 -0.338219 0.102399
-2.03234 -0.346373 0.106805
-2.01471 -0.354835 0.111483
-1.99708 -0.363619 0.116454
-1.97945 -0.372743 0.121743
-1.96183 -0.382223 0.127377
-1.94422 -0.392076 0.133385
-1.92661 -0.402322 0.1398
-1.909 -0.412979 0.146657
-1.8914 -0.424068 0.153997
-1.87381 -0.435611 0.161865
-1.85622 -0.447629 0.170309
-1.83863 -0.460144 0.179385
-1.82105 -0.473179 0.189154
-1.80347 -0.486759 0.199686
-1.7859 -0.500905 0.211058
-1.76833 -0.51564 0.223356
-1.75076 -0.530987 0.236678
-1.7332 -0.546965 0.251133
-1.71565 -0.563591 0.266846
-1.69809 -0.580878 0.283955
-1.68055 -0.598834 0.30262
-1.663 -0.617457 0.323018
-1.64546 -0.636737 0.345351
-1.62793 -0.656647 0.369848
-1.6104 -0.677143 0.396768
-1.59287 -0.698152 0.426403
-1.57535 -0.719572 0.459082
-1.55783 -0.741254 0.495175
-1.54031 -0.762993 0.535096
-1.5228 -0.78451 0.579302
-1.50529 -0.805432 0.628294
-1.48779 -0.825267 0.682615
-1.47029 -0.84337 0.742831
-1.45279 -0.858907 0.809521
-1.4353 -0.870813 0.883235
-1.41781 -0.877747 0.964443
-1.40032 -0.87805 1.05346
-1.38284 -0.869714 1.15032
-1.36536 -0.85038 1.25465
-1.34788 -0.81739 1.36546
-1.33041 -0.767919 1.48093
-1.31293 -0.699228 1.59822
-1.29547 -0.609044 1.7133
-1.278 -0.496086 1.82103
-1.26054 -0.360635 1.91537
-1.24308 -0.205023 1.99
-1.22563 -0.0338457 2.03921
-1.20818 0.146286 2.05884
-1.19073 0.327502 2.04716
-1.17328 0.501778 2.00521
-1.15584 0.662091 1.93657
-1.1384 0.803284 1.84664
-1.12096 0.922446 1.74167
-1.10353 1.0188 1.62783
-1.08609 1.09329 1.51054
-1.06866 1.14796 1.3941
-1.05124 1.18547 1.28166
-1.03381 1.20864 1.17527
-1.01639 1.2202 1.07613
-0.998969 1.22257 0.984741
-0.981551 1.21785 0.901175
-0.964136 1.20779 0.825175
-0.946723 1.19381 0.756307
-0.929312 1.17702 0.694038
-0.911904 1.15834 0.637796
-0.894497 1.13844 0.587011
-0.877093 1.11785 0.541136
-0.859691 1.09698 0.49966
-0.842291 1.07613 0.462115
-0.824893 1.05552 0.428077
-0.807497 1.03532 0.397166
-0.790103 1.01563 0.369042
-0.77271 0.996553 0.343406
-0.75532 0.978125 0.319991
-0.737931 0.960383 0.298559
-0.720544 0.943342 0.278903
-0.703159 0.927007 0.260838
-0.685776 0.911374 0.244201
-0.668394 0.896431 0.228847
-0.651013 0.882164 0.214649
-0.633635 0.868556 0.201493
-0.616257 0.855584 0.189277
-0.598881 0.84323 0.177913
-0.581507 0.83147 0.16732
-0.564134 0.820283 0.157427
-0.546762 0.809647 0.148169
-0.529392 0.79954 0.139489
-0.512023 0.789942 0.131335
-0.494655 0.780832 0.123662
-0.477288 0.772193 0.116427
-0.459922 0.764004 0.109593
-0.442558 0.75625 0.103125
-0.425194 0.748913 0.0969915
-0.407832 0.741978 0.0911654
-0.39047 0.73543 0.0856204
-0.373109 0.729255 0.0803329
-0.355749 0.723441 0.0752815
-0.338391 0.717976 0.0704464
-0.321032 0.712847 0.0658093
-0.303675 0.708045 0.0613536
-0.286318 0.70356 0.0570636
-0.268962 0.699383 0.052925
-0.251607 0.695504 0.0489245
-0.234252 0.691918 0.0450495
-0.216898 0.688616 0.0412884
-0.199544 0.685591 0.0376302
-0.182191 0.682839 0.0340646
-0.164838 0.680354 0.0305819
-0.147486 0.67813 0.0271727
-0.130134 0.676164 0.0238283
-0.112782 0.674452 0.0205402
-0.0954304 0.67299 0.0173002
-0.0780791 0.671776 0.0141005
-0.060728 0.670808 0.0109335
-0.043377 0.670083 0.00779177
-0.0260262 0.669601 0.00466792
-0.00867539 0.66936 0.00155479
0.00867539 0.66936 -0.00155479
0.0260262 0.669601 -0.00466792
0.043377 0.670083 -0.00779177
0.060728 0.670808 -0.0109335
0.0780791 0.671776 -0.0141005
0.0954304 0.67299 -0.0173002
0.112782 0.674452 -0.0205402
0.130134 0.676164 -0.0238283
0.147486 0.67813 -0.0271727
0.164838 0.680354 -0.0305819
0.182191 0.682839 -0.0340646
0.199544 0.685591 -0.0376302
0.216898 0.688616 -0.0412884
0.234252 0.691918 -0.0450495
0.251607 0.695504 -0.0489245
0.268962 0.699383 -0.052925
0.286318 0.70356 -0.0570636
0.303675 0.708045 -0.0613536
0.321032 0.712847 -0.0658093
0.338391 0.717976 -0.0704464
0.355749 0.723441 -0.0752815
0.373109 0.729255 -0.0803329
0.39047 0.73543 -0.0856204
0.407832 0.741978 -0.0911654
0.425194 0.748913 -0.0969915
0.442558 0.75625 -0.103125
0.459922 0.764004 -0.109593
0.477288 0.772193 -0.116427
0.494655 0.780832 -0.123662
0.512023 0.789942 -0.131335
0.529392 0.79954 -0.139489
0.546762 0.809647 -0.148169
0.564134 0.820283 -0.157427
0.581507 0.83147 -0.16732
0.598881 0.84323 -0.177913
0.616257 0.855584 -0.189277
0.633635 0.868556 -0.201493
0.651013 0.882164 -0.214649
0.668394 0.896431 -0.228847
0.685776 0.911374 -0.244201
0.703159 0.927007 -0.260838
0.720544 0.943342 -0.278903
0.737931 0.960383 -0.298559
0.75532 0.978125 -0.319991
0.77271 0.996553 -0.343406
0.790103 1.01563 -0.369042
0.807497 1.03532 -0.397166
0.824893 1.05552 -0.428077
0.842291 1.07613 -0.462115
0.859691 1.09698 -0.49966
0.877093 1.11785 -0.541136
0.894497 1.13844 -0.587011
0.911904 1.15834 -0.637796
0.929312 1.17702 -0.694038
0.946723 1.19381 -0.756307
0.964136 1.20779 -0.825175
0.981551 1.21785 -0.901175
0.998969 1.22257 -0.984741
1.01639 1.2202 -1.07613
1.03381 1.20864 -1.17527
1.05124 1.18547 -1.28166
1.06866 1.14796 -1.3941
1.08609 1.09329 -1.51054
1.10353 1.0188 -1.62783
1.12096 0.922446 -1.74167
1.1384 0.803284 -1.84664
1.15584 0.662091 -1.93657
1.17328 0.501778 -2.00521
1.19073 0.327502 -2.04716
1.20818 0.146286 -2.05884
1.22563 -0.0338457 -2.03921
1.24308 -0.205023 -1.99
1.26054 -0.360635 -1.91537
1.278 -0.496086 -1.82103
1.29547 -0.609044 -1.7133
1.31293 -0.699228 -1.59822
1.33041 -0.767919 -1.48093
1.34788 -0.81739 -1.36546
1.36536 -0.85038 -1.25465
1.38284 -0.869714 -1.15032
1.40032 -0.87805 -1.05346
1.41781 -0.877747 -0.964443
1.4353 -0.870813 -0.883235
1.45279 -0.858907 -0.809521
1.47029 -0.84337 -0.742831
1.48779 -0.825267 -0.682615
1.50529 -0.805432 -0.628294
1.5228 -0.78451 -0.579302
1.54031 -0.762993 -0.535096
1.55783 -0.741254 -0.495175
1.57535 -0.719572 -0.459082
1.59287 -0.698152 -0.426403
1.6104 -0.677143 -0.396768
1.62793 -0.656647 -0.369848
1.64546 -0.636737 -0.345351
1.663 -0.617457 -0.323018
1.68055 -0.598834 -0.30262
1.69809 -0.580878 -0.283955
1.71565 -0.563591 -0.266846
1.7332 -0.546965 -0.251133
1.75076 -0.530987 -0.236678
1.76833 -0.51564 -0.223356
1.7859 -0.500905 -0.211058
1.80347 -0.486759 -0.199686
1.82105 -0.473179 -0.189154
1.83863 -0.460144 -0.179385
1.85622 -0.447629 -0.170309
1.87381 -0.435611 -0.161865
1.8914 -0.424068 -0.153997
1.909 -0.412979 -0.146657
1.92661 -0.402322 -0.1398
1.94422 -0.392076 -0.133385
1.96183 -0.382223 -0.127377
1.97945 -0.372743 -0.121743
1.99708 -0.363619 -0.116454
2.01471 -0.354835 -0.111483
2.03234 -0.346373 -0.106805
2.04998 -0.338219 -0.102399
2.06763 -0.330359 -0.0982445
2.08528 -0.322778 -0.0943234
2.10294 -0.315464 -0.0906189
2.1206 -0.308404 -0.0871159
2.13826 -0.301587 -0.0838004
2.15593 -0.295002 -0.0806595
2.17361 -0.288638 -0.0776815
2.19129 -0.282485 -0.0748558
2.20898 -0.276535 -0.0721723
2.22668 -0.270778 -0.0696218
2.24438 -0.265206 -0.0671961
2.26208 -0.25981 -0.0648872
2.27979 -0.254585 -0.062688
2.29751 -0.249521 -0.0605918
2.31523 -0.244613 -0.0585924
2.33296 -0.239853 -0.0566842
2.3507 -0.235237 -0.0548618
2.36844 -0.230758 -0.0531203
2.38618 -0.226411 -0.0514551
2.40394 -0.222189 -0.0498618
2.42169 -0.21809 -0.0483366
2.43946 -0.214107 -0.0468757
2.45723 -0.210236 -0.0454756
2.47501 -0.206473 -0.0441331
2.49279 -0.202814 -0.0428452
2.51059 -0.199254 -0.041609
2.52838 -0.195791 -0.0404218
2.54619 -0.192421 -0.0392812
2.564 -0.189139 -0.0381849
2.58182 -0.185944 -0.0371305
2.59964 -0.182832 -0.0361162
2.61747 -0.1798 -0.0351398
2.63531 -0.176845 -0.0341997
2.65315 -0.173965 -0.0332941
2.671 -0.171156 -0.0324213
2.68886 -0.168417 -0.0315798
2.70673 -0.165746 -0.0307683
2.7246 -0.163139 -0.0299853
2.74248 -0.160595 -0.0292295
2.76037 -0.158112 -0.0284998
2.77826 -0.155687 -0.027795
2.79617 -0.15332 -0.027114
2.81408 -0.151007 -0.0264558
2.83199 -0.148748 -0.0258193
2.84992 -0.14654 -0.0252038
2.86785 -0.144382 -0.0246082
2.88579 -0.142273 -0.0240319
2.90374 -0.140211 -0.0234739
2.9217 -0.138194 -0.0229335
2.93966 -0.136221 -0.0224101
2.95763 -0.134291 -0.0219029
2.97561 -0.132403 -0.0214113
2.9936 -0.130555 -0.0209347
3.01159 -0.128746 -0.0204725
3.0296 -0.126975 -0.0200241
3.04761 -0.125242 -0.0195891
3.06563 -0.123544 -0.0191668
3.08366 -0.121881 -0.0187569
3.1017 -0.120251 -0.0183589
3.11974 -0.118655 -0.0179723
3.1378 -0.117091 -0.0175967
3.15586 -0.115558 -0.0172317
3.17393 -0.114055 -0.016877
3.19201 -0.112582 -0.0165321
3.2101 -0.111138 -0.0161968
3.2282 -0.109721 -0.0158706
3.24631 -0.108332 -0.0155532
3.26443 -0.106969 -0.0152445
3.28255 -0.105632 -0.014944
3.30069 -0.10432 -0.0146514
3.31883 -0.103032 -0.0143666
3.33698 -0.101769 -0.0140892
3.35515 -0.100528 -0.013819
3.37332 -0.0993105 -0.0135558
3.3915 -0.0981149 -0.0132993
3.40969 -0.0969409 -0.0130493
3.42789 -0.0957879 -0.0128057
3.4461 -0.0946555 -0.0125681
3.46433 -0.093543 -0.0123364
3.48256 -0.0924501 -0.0121105
3.5008 -0.0913763 -0.0118901
3.51905 -0.0903211 -0.0116751
3.53731 -0.089284 -0.0114652
3.55558 -0.0882647 -0.0112605
3.57386 -0.0872627 -0.0110606
3.59215 -0.0862777 -0.0108654
3.61046 -0.0853092 -0.0106748
3.62877 -0.0843568 -0.0104887
3.64709 -0.0834203 -0.0103069
3.66543 -0.0824992 -0.0101294
3.68377 -0.0815932 -0.00995585
3.70213 -0.0807019 -0.0097863
3.72049 -0.0798251 -0.00962059
3.73887 -0.0789623 -0.00945862
3.75726 -0.0781134 -0.00930027
3.77566 -0.077278 -0.00914544
3.79407 -0.0764557 -0.00899403
3.81249 -0.0756464 -0.00884595
3.83093 -0.0748498 -0.0087011
3.84937 -0.0740655 -0.0085594
3.86783 -0.0732933 -0.00842075
3.8863 -0.072533 -0.00828508
3.90478 -0.0717843 -0.0081523
3.92327 -0.0710469 -0.00802233
3.94177 -0.0703207 -0.00789511
3.96029 -0.0696054 -0.00777055
3.97882 -0.0689008 -0.00764859
3.99736 -0.0682066 -0.00752915
4.01591 -0.0675227 -0.00741217
4.03447 -0.0668488 -0.00729759
4.05305 -0.0661848 -0.00718535
4.07164 -0.0655305 -0.00707537
4.09024 -0.0648855 -0.00696762
4.10886 -0.0642499 -0.00686202
4.12749 -0.0636233 -0.00675853
4.14613 -0.0630057 -0.00665708
4.16478 -0.0623968 -0.00655764
4.18345 -0.0617965 -0.00646015
4.20213 -0.0612046 -0.00636456
4.22082 -0.0606209 -0.00627082
4.23953 -0.0600453 -0.00617889
4.25825 -0.0594777 -0.00608873
4.27698 -0.0589178 -0.00600029
4.29573 -0.0583656 -0.00591353
4.31449 -0.0578209 -0.00582841
4.33327 -0.0572836 -0.00574489
4.35206 -0.0567534 -0.00566293
4.37086 -0.0562304 -0.0055825
4.38968 -0.0557143 -0.00550356
4.40851 -0.0552051 -0.00542608
4.42736 -0.0547026 -0.00535002
4.44622 -0.0542067 -0.00527534
4.46509 -0.0537173 -0.00520202
4.48398 -0.0532342 -0.00513003
4.50289 -0.0527574 -0.00505933
4.52181 -0.0522867 -0.0049899
4.54074 -0.051822 -0.0049217
4.55969 -0.0513633 -0.00485471
4.57866 -0.0509104 -0.00478891
4.59764 -0.0504632 -0.00472426
4.61664 -0.0500216 -0.00466074
4.63565 -0.0495856 -0.00459833
4.65468 -0.049155 -0.004537
4.67372 -0.0487297 -0.00447672
4.69278 -0.0483097 -0.00441748
4.71185 -0.0478948 -0.00435925
4.73095 -0.047485 -0.00430201
4.75005 -0.0470802 -0.00424574
4.76918 -0.0466804 -0.00419042
4.78832 -0.0462853 -0.00413603
4.80748 -0.045895 -0.00408254
4.82665 -0.0455093 -0.00402995
4.84584 -0.0451283 -0.00397822
4.86505 -0.0447518 -0.00392735
4.88428 -0.0443797 -0.00387731
4.90352 -0.044012 -0.00382809
4.92278 -0.0436485 -0.00377968
4.94206 -0.0432894 -0.00373204
4.96136 -0.0429343 -0.00368517
4.98067 -0.0425834 -0.00363906
5 -0.0422366 -0.00359369
5.01935 -0.0418937 -0.00354903
5.03872 -0.0415547 -0.00350509
5.05811 -0.0412195 -0.00346184
5.07751 -0.0408882 -0.00341926
5.09694 -0.0405605 -0.00337736
5.11638 -0.0402366 -0.00333611
5.13584 -0.0399162 -0.0032955
5.15532 -0.0395995 -0.00325552
5.17482 -0.0392862 -0.00321615
5.19434 -0.0389764 -0.00317739
5.21388 -0.03867 -0.00313922
5.23344 -0.0383669 -0.00310163
5.25302 -0.0380671 -0.00306461
5.27262 -0.0377706 -0.00302815
5.29224 -0.0374773 -0.00299224
5.31188 -0.0371872 -0.00295687
5.33154 -0.0369001 -0.00292202
5.35122 -0.0366161 -0.00288769
5.37092 -0.0363352 -0.00285387
5.39065 -0.0360572 -0.00282055
5.41039 -0.0357821 -0.00278772
5.43016 -0.03551 -0.00275537
5.44994 -0.0352406 -0.00272349
5.46975 -0.0349741 -0.00269207
5.48958 -0.0347104 -0.00266111
5.50944 -0.0344493 -0.00263059
5.52931 -0.034191 -0.00260052
5.54921 -0.0339353 -0.00257087
5.56913 -0.0336822 -0.00254164
5.58907 -0.0334317 -0.00251283
5.60904 -0.0331837 -0.00248443
5.62903 -0.0329383 -0.00245642
5.64904 -0.0326953 -0.00242881
5.66907 -0.0324547 -0.00240159
5.68913 -0.0322165 -0.00237475
5.70922 -0.0319807 -0.00234827
5.72933 -0.0317473 -0.00232217
5.74946 -0.0315161 -0.00229642
5.76961 -0.0312872 -0.00227103
5.7898 -0.0310606 -0.00224598
5.81 -0.0308361 -0.00222128
5.83023 -0.0306139 -0.00219691
5.85049 -0.0303937 -0.00217287
5.87077 -0.0301757 -0.00214916
5.89108 -0.0299598 -0.00212576
5.91142 -0.029746 -0.00210268
5.93178 -0.0295342 -0.00207991
5.95216 -0.0293244 -0.00205744
5.97258 -0.0291166 -0.00203526
5.99302 -0.0289108 -0.00201338
6.01349 -0.0287068 -0.00199179
6.03398 -0.0285048 -0.00197048
6.05451 -0.0283047 -0.00194945
6.07506 -0.0281064 -0.00192869
6.09564 -0.02791 -0.0019082
6.11625 -0.0277153 -0.00188798
6.13688 -0.0275225 -0.00186801
6.15755 -0.0273314 -0.00184831
6.17824 -0.0271421 -0.00182885
6.19897 -0.0269544 -0.00180964
6.21972 -0.0267685 -0.00179068
6.24051 -0.0265842 -0.00177196
6.26132 -0.0264016 -0.00175347
6.28216 -0.0262207 -0.00173522
6.30304 -0.0260413 -0.0017172
6.32395 -0.0258635 -0.0016994
6.34489 -0.0256873 -0.00168182
6.36586 -0.0255127 -0.00166446
6.38686 -0.0253395 -0.00164731
6.40789 -0.0251679 -0.00163038
6.42896 -0.0249978 -0.00161366
6.45006 -0.0248292 -0.00159714
6.47119 -0.024662 -0.00158082
6.49236 -0.0244962 -0.0015647
6.51356 -0.0243319 -0.00154877
6.5348 -0.024169 -0.00153304
6.55607 -0.0240075 -0.0015175
6.57737 -0.0238473 -0.00150214
6.59871 -0.0236885 -0.00148697
6.62008 -0.023531 -0.00147197
6.6415 -0.0233748 -0.00145716
6.66294 -0.02322 -0.00144252
6.68443 -0.0230664 -0.00142806
6.70595 -0.0229141 -0.00141376
6.72751 -0.0227631 -0.00139964
6.74911 -0.0226133 -0.00138567
6.77074 -0.0224647 -0.00137187
6.79241 -0.0223173 -0.00135823
6.81413 -0.0221712 -0.00134475
6.83588 -0.0220262 -0.00133143
6.85767 -0.0218824 -0.00131825
6.8795 -0.0217397 -0.00130523
6.90138 -0.0215982 -0.00129236
6.92329 -0.0214578 -0.00127963
6.94524 -0.0213185 -0.00126705
6.96724 -0.0211804 -0.00125461
6.98928 -0.0210433 -0.00124231
7.01137 -0.0209073 -0.00123015
7.03349 -0.0207723 -0.00121813
7.05566 -0.0206384 -0.00120624
7.07788 -0.0205056 -0.00119448
7.10014 -0.0203737 -0.00118285
7.12244 -0.0202429 -0.00117135
7.14479 -0.0201131 -0.00115998
7.16719 -0.0199843 -0.00114873
7.18963 -0.0198564 -0.00113761
7.21213 -0.0197295 -0.0011266
7.23467 -0.0196036 -0.00111572
7.25725 -0.0194786 -0.00110495
7.27989 -0.0193546 -0.0010943
7.30258 -0.0192314 -0.00108377
7.32532 -0.0191092 -0.00107335
7.34811 -0.0189879 -0.00106303
7.37095 -0.0188674 -0.00105283
7.39384 -0.0187479 -0.00104274
7.41679 -0.0186292 -0.00103275
7.43978 -0.0185114 -0.00102287
7.46284 -0.0183944 -0.0010131
7.48595 -0.0182783 -0.00100342
7.50911 -0.018163 -0.00099385
7.53233 -0.0180485 -0.000984376
7.55561 -0.0179348 -0.000975
7.57894 -0.0178219 -0.000965721
7.60234 -0.0177098 -0.000956537
7.62579 -0.0175985 -0.000947447
7.64931 -0.017488 -0.000938451
7.67288 -0.0173782 -0.000929546
7.69652 -0.0172692 -0.000920731
7.72022 -0.017161 -0.000912005
7.74398 -0.0170534 -0.000903367
7.76781 -0.0169466 -0.000894815
7.7917 -0.0168405 -0.000886349
7.81566 -0.0167352 -0.000877968
7.83968 -0.0166305 -0.000869669
7.86378 -0.0165265 -0.000861452
7.88794 -0.0164232 -0.000853316
7.91217 -0.0163206 -0.00084526
7.93648 -0.0162186 -0.000837282
7.96085 -0.0161173 -0.000829382
7.9853 -0.0160167 -0.000821558
8.00983 -0.0159167 -0.00081381
8.03443 -0.0158173 -0.000806136
8.0591 -0.0157186 -0.000798535
8.08386 -0.0156205 -0.000791007
8.10869 -0.015523 -0.00078355
8.13361 -0.0154261 -0.000776164
8.1586 -0.0153298 -0.000768847
8.18368 -0.0152341 -0.000761598
8.20884 -0.015139 -0.000754417
8.23409 -0.0150444 -0.000747302
8.25943 -0.0149504 -0.000740253
8.28486 -0.014857 -0.000733269
8.31038 -0.0147641 -0.000726348
8.33598 -0.0146718 -0.00071949
8.36169 -0.01458 -0.000712695
8.38748 -0.0144887 -0.00070596
8.41338 -0.0143979 -0.000699286
8.43937 -0.0143077 -0.000692671
8.46547 -0.014218 -0.000686114
8.49166 -0.0141287 -0.000679616
8.51797 -0.01404 -0.000673174
8.54437 -0.0139517 -0.000666788
8.57089 -0.013864 -0.000660458
8.59752 -0.0137766 -0.000654182
8.62426 -0.0136898 -0.000647959
8.65112 -0.0136034 -0.00064179
8.67809 -0.0135175 -0.000635672
8.70518 -0.0134319 -0.000629606
8.7324 -0.0133469 -0.00062359
8.75974 -0.0132622 -0.000617623
8.78721 -0.013178 -0.000611706
8.81482 -0.0130941 -0.000605837
8.84255 -0.0130107 -0.000600015
8.87042 -0.0129277 -0.000594239
8.89844 -0.012845 -0.00058851
8.92659 -0.0127627 -0.000582825
8.9549 -0.0126808 -0.000577185
8.98335 -0.0125993 -0.000571588
9.01196 -0.0125181 -0.000566034
9.04073 -0.0124372 -0.000560522
9.06966 -0.0123567 -0.000555051
9.09875 -0.0122765 -0.000549621
9.12802 -0.0121967 -0.00054423
9.15746 -0.0121171 -0.000538878
9.18709 -0.0120378 -0.000533565
9.2169 -0.0119589 -0.000528288
9.2469 -0.0118802 -0.000523049
9.27709 -0.0118017 -0.000517844
9.30749 -0.0117236 -0.000512675
9.3381 -0.0116457 -0.00050754
9.36893 -0.011568 -0.000502439
9.39998 -0.0114905 -0.000497369
9.43125 -0.0114133 -0.000492331
9.46277 -0.0113362 -0.000487324
9.49453 -0.0112594 -0.000482347
9.52655 -0.0111827 -0.000477398
9.55883 -0.0111062 -0.000472477
9.59138 -0.0110298 -0.000467583
9.62422 -0.0109536 -0.000462715
9.65735 -0.0108775 -0.000457872
9.69079 -0.0108015 -0.000453052
9.72455 -0.0107255 -0.000448255
9.75865 -0.0106497 -0.000443479
9.79309 -0.0105738 -0.000438723
9.8279 -0.010498 -0.000433986
9.8631 -0.0104222 -0.000429267
9.89869 -0.0103463 -0.000424563
9.93471 -0.0102704 -0.000419873
9.97117 -0.0101945 -0.000415196
10.0081 -0.0101183 -0.00041053
10.0455 -0.0100421 -0.000405873
10.0835 -0.00996565 -0.000401222
10.122 -0.00988897 -0.000396575
10.1611 -0.00981201 -0.00039193
10.2008 -0.00973472 -0.000387283
10.2412 -0.00965704 -0.000382632
10.2824 -0.0095789 -0.000377974
10.3244 -0.00950022 -0.000373302
10.3672 -0.00942093 -0.000368614
10.4109 -0.00934091 -0.000363904
10.4557 -0.00926005 -0.000359165
10.5017 -0.00917821 -0.00035439
10.5489 -0.00909521 -0.00034957
10.5976 -0.00901084 -0.000344694
10.6479 -0.00892485 -0.000339748
10.7002 -0.0088369 -0.000334714
10.7547 -0.00874655 -0.000329569
10.8119 -0.00865319 -0.000324282
10.8724 -0.00855597 -0.000318806
10.9373 -0.00845357 -0.000313074
11.0083 -0.00834378 -0.000306967
11.0884 -0.00822229 -0.000300257
11.1861 -0.0080777 -0.000292337


==> anc/HERMITE/GAMMA04/GRpOneLoop.txt <==
-11.1861 -0.00807808 -0.000292365
-11.0884 -0.00822269 -0.000300286
-11.0083 -0.00834419 -0.000306997
-10.9373 -0.00845399 -0.000313105
-10.8724 -0.0085564 -0.000318839
-10.8119 -0.00865363 -0.000324315
-10.7547 -0.008747 -0.000329603
-10.7002 -0.00883736 -0.000334749
-10.6479 -0.00892533 -0.000339784
-10.5976 -0.00901132 -0.000344731
-10.5489 -0.0090957 -0.000349608
-10.5017 -0.00917871 -0.000354429
-10.4557 -0.00926056 -0.000359205
-10.4109 -0.00934143 -0.000363945
-10.3672 -0.00942145 -0.000368656
-10.3244 -0.00950076 -0.000373345
-10.2824 -0.00957944 -0.000378017
-10.2412 -0.00965759 -0.000382676
-10.2008 -0.00973528 -0.000387328
-10.1611 -0.00981258 -0.000391975
-10.122 -0.00988955 -0.000396621
-10.0835 -0.00996623 -0.000401269
-10.0455 -0.0100427 -0.000405921
-10.0081 -0.010119 -0.000410579
-9.97117 -0.0101951 -0.000415247
-9.93471 -0.0102711 -0.000419925
-9.89869 -0.010347 -0.000424615
-9.8631 -0.0104228 -0.00042932
-9.8279 -0.0104987 -0.000434041
-9.79309 -0.0105745 -0.000438779
-9.75865 -0.0106503 -0.000443535
-9.72455 -0.0107262 -0.000448312
-9.69079 -0.0108022 -0.00045311
-9.65735 -0.0108782 -0.000457931
-9.62422 -0.0109543 -0.000462775
-9.59138 -0.0110306 -0.000467644
-9.55883 -0.0111069 -0.00047254
-9.52655 -0.0111835 -0.000477461
-9.49453 -0.0112601 -0.000482411
-9.46277 -0.011337 -0.00048739
-9.43125 -0.011414 -0.000492398
-9.39998 -0.0114913 -0.000497437
-9.36893 -0.0115688 -0.000502508
-9.3381 -0.0116465 -0.000507611
-9.30749 -0.0117244 -0.000512747
-9.27709 -0.0118026 -0.000517917
-9.2469 -0.011881 -0.000523122
-9.2169 -0.0119597 -0.000528363
-9.18709 -0.0120387 -0.000533641
-9.15746 -0.012118 -0.000538956
-9.12802 -0.0121975 -0.000544309
-9.09875 -0.0122774 -0.000549701
-9.06966 -0.0123576 -0.000555133
-9.04073 -0.0124382 -0.000560605
-9.01196 -0.012519 -0.000566118
-8.98335 -0.0126002 -0.000571673
-8.9549 -0.0126818 -0.000577272
-8.92659 -0.0127637 -0.000582913
-8.89844 -0.012846 -0.000588599
-8.87042 -0.0129287 -0.00059433
-8.84255 -0.0130117 -0.000600107
-8.81482 -0.0130951 -0.000605931
-8.78721 -0.013179 -0.000611802
-8.75974 -0.0132632 -0.000617721
-8.7324 -0.0133479 -0.000623688
-8.70518 -0.013433 -0.000629706
-8.67809 -0.0135185 -0.000635774
-8.65112 -0.0136045 -0.000641893
-8.62426 -0.0136909 -0.000648065
-8.59752 -0.0137778 -0.000654289
-8.57089 -0.0138651 -0.000660566
-8.54437 -0.0139529 -0.000666899
-8.51797 -0.0140412 -0.000673286
-8.49166 -0.0141299 -0.00067973
-8.46547 -0.0142192 -0.00068623
-8.43937 -0.0143089 -0.000692788
-8.41338 -0.0143992 -0.000699405
-8.38748 -0.0144899 -0.000706081
-8.36169 -0.0145812 -0.000712818
-8.33598 -0.014673 -0.000719616
-8.31038 -0.0147654 -0.000726475
-8.28486 -0.0148583 -0.000733398
-8.25943 -0.0149517 -0.000740384
-8.23409 -0.0150457 -0.000747436
-8.20884 -0.0151403 -0.000754552
-8.18368 -0.0152355 -0.000761736
-8.1586 -0.0153312 -0.000768987
-8.13361 -0.0154275 -0.000776306
-8.10869 -0.0155244 -0.000783695
-8.08386 -0.0156219 -0.000791154
-8.0591 -0.0157201 -0.000798685
-8.03443 -0.0158188 -0.000806288
-8.00983 -0.0159182 -0.000813964
-7.9853 -0.0160182 -0.000821715
-7.96085 -0.0161189 -0.000829541
-7.93648 -0.0162202 -0.000837443
-7.91217 -0.0163222 -0.000845424
-7.88794 -0.0164248 -0.000853483
-7.86378 -0.0165281 -0.000861621
-7.83968 -0.0166321 -0.000869841
-7.81566 -0.0167368 -0.000878142
-7.7917 -0.0168422 -0.000886527
-7.76781 -0.0169483 -0.000894996
-7.74398 -0.0170551 -0.00090355
-7.72022 -0.0171627 -0.000912191
-7.69652 -0.017271 -0.00092092
-7.67288 -0.01738 -0.000929738
-7.64931 -0.0174898 -0.000938646
-7.62579 -0.0176004 -0.000947646
-7.60234 -0.0177117 -0.000956738
-7.57894 -0.0178238 -0.000965925
-7.55561 -0.0179367 -0.000975207
-7.53233 -0.0180504 -0.000984587
-7.50911 -0.0181649 -0.000994064
-7.48595 -0.0182803 -0.00100364
-7.46284 -0.0183964 -0.00101332
-7.43978 -0.0185134 -0.0010231
-7.41679 -0.0186313 -0.00103298
-7.39384 -0.01875 -0.00104297
-7.37095 -0.0188696 -0.00105307
-7.34811 -0.01899 -0.00106327
-7.32532 -0.0191114 -0.00107359
-7.30258 -0.0192336 -0.00108401
-7.27989 -0.0193568 -0.00109455
-7.25725 -0.0194809 -0.00110521
-7.23467 -0.0196059 -0.00111598
-7.21213 -0.0197318 -0.00112687
-7.18963 -0.0198587 -0.00113787
-7.16719 -0.0199866 -0.001149
-7.14479 -0.0201155 -0.00116025
-7.12244 -0.0202453 -0.00117163
-7.10014 -0.0203762 -0.00118314
-7.07788 -0.0205081 -0.00119477
-7.05566 -0.020641 -0.00120653
-7.03349 -0.0207749 -0.00121843
-7.01137 -0.0209099 -0.00123046
-6.98928 -0.0210459 -0.00124262
-6.96724 -0.021183 -0.00125493
-6.94524 -0.0213212 -0.00126737
-6.92329 -0.0214605 -0.00127996
-6.90138 -0.021601 -0.00129269
-6.8795 -0.0217425 -0.00130557
-6.85767 -0.0218852 -0.0013186
-6.83588 -0.0220291 -0.00133178
-6.81413 -0.0221741 -0.00134511
-6.79241 -0.0223203 -0.00135859
-6.77074 -0.0224677 -0.00137224
-6.74911 -0.0226163 -0.00138604
-6.72751 -0.0227661 -0.00140001
-6.70595 -0.0229172 -0.00141415
-6.68443 -0.0230696 -0.00142845
-6.66294 -0.0232232 -0.00144292
-6.6415 -0.0233781 -0.00145757
-6.62008 -0.0235343 -0.00147239
-6.59871 -0.0236918 -0.00148738
-6.57737 -0.0238507 -0.00150256
-6.55607 -0.0240109 -0.00151793
-6.5348 -0.0241725 -0.00153348
-6.51356 -0.0243354 -0.00154922
-6.49236 -0.0244998 -0.00156515
-6.47119 -0.0246656 -0.00158128
-6.45006 -0.0248328 -0.00159761
-6.42896 -0.0250015 -0.00161413
-6.40789 -0.0251717 -0.00163087
-6.38686 -0.0253433 -0.00164781
-6.36586 -0.0255165 -0.00166496
-6.34489 -0.0256912 -0.00168233
-6.32395 -0.0258675 -0.00169992
-6.30304 -0.0260453 -0.00171773
-6.28216 -0.0262247 -0.00173576
-6.26132 -0.0264058 -0.00175402
-6.24051 -0.0265884 -0.00177252
-6.21972 -0.0267727 -0.00179125
-6.19897 -0.0269587 -0.00181022
-6.17824 -0.0271464 -0.00182944
-6.15755 -0.0273358 -0.00184891
-6.13688 -0.027527 -0.00186862
-6.11625 -0.0277199 -0.0018886
-6.09564 -0.0279146 -0.00190883
-6.07506 -0.0281111 -0.00192933
-6.05451 -0.0283094 -0.0019501
-6.03398 -0.0285096 -0.00197114
-6.01349 -0.0287117 -0.00199247
-5.99302 -0.0289157 -0.00201407
-5.97258 -0.0291216 -0.00203597
-5.95216 -0.0293295 -0.00205815
-5.93178 -0.0295394 -0.00208064
-5.91142 -0.0297512 -0.00210342
-5.89108 -0.0299651 -0.00212652
-5.87077 -0.0301811 -0.00214993
-5.85049 -0.0303992 -0.00217366
-5.83023 -0.0306194 -0.00219771
-5.81 -0.0308417 -0.00222209
-5.7898 -0.0310663 -0.00224681
-5.76961 -0.031293 -0.00227187
-5.74946 -0.031522 -0.00229728
-5.72933 -0.0317532 -0.00232304
-5.70922 -0.0319868 -0.00234917
-5.68913 -0.0322227 -0.00237565
-5.66907 -0.0324609 -0.00240252
-5.64904 -0.0327016 -0.00242976
-5.62903 -0.0329447 -0.00245739
-5.60904 -0.0331902 -0.00248541
-5.58907 -0.0334383 -0.00251383
-5.56913 -0.0336889 -0.00254266
-5.54921 -0.0339421 -0.0025719
-5.52931 -0.0341979 -0.00260157
-5.50944 -0.0344563 -0.00263167
-5.48958 -0.0347175 -0.00266221
-5.46975 -0.0349813 -0.00269319
-5.44994 -0.035248 -0.00272463
-5.43016 -0.0355174 -0.00275653
-5.41039 -0.0357897 -0.00278891
-5.39065 -0.0360649 -0.00282176
-5.37092 -0.036343 -0.0028551
-5.35122 -0.0366241 -0.00288895
-5.33154 -0.0369082 -0.0029233
-5.31188 -0.0371953 -0.00295817
-5.29224 -0.0374856 -0.00299357
-5.27262 -0.0377791 -0.00302951
-5.25302 -0.0380757 -0.003066
-5.23344 -0.0383756 -0.00310304
-5.21388 -0.0386788 -0.00314066
-5.19434 -0.0389853 -0.00317886
-5.17482 -0.0392953 -0.00321765
-5.15532 -0.0396087 -0.00325705
-5.13584 -0.0399256 -0.00329706
-5.11638 -0.0402461 -0.0033377
-5.09694 -0.0405702 -0.00337899
-5.07751 -0.040898 -0.00342093
-5.05811 -0.0412295 -0.00346353
-5.03872 -0.0415648 -0.00350682
-5.01935 -0.041904 -0.0035508
-5 -0.0422471 -0.00359549
-4.98067 -0.0425941 -0.0036409
-4.96136 -0.0429452 -0.00368705
-4.94206 -0.0433004 -0.00373396
-4.92278 -0.0436598 -0.00378164
-4.90352 -0.0440234 -0.0038301
-4.88428 -0.0443913 -0.00387936
-4.86505 -0.0447636 -0.00392944
-4.84584 -0.0451403 -0.00398036
-4.82665 -0.0455216 -0.00403213
-4.80748 -0.0459074 -0.00408477
-4.78832 -0.0462979 -0.0041383
-4.76918 -0.0466932 -0.00419275
-4.75005 -0.0470933 -0.00424812
-4.73095 -0.0474983 -0.00430444
-4.71185 -0.0479083 -0.00436173
-4.69278 -0.0483234 -0.00442002
-4.67372 -0.0487437 -0.00447931
-4.65468 -0.0491692 -0.00453965
-4.63565 -0.0496 -0.00460104
-4.61664 -0.0500363 -0.00466351
-4.59764 -0.0504782 -0.00472709
-4.57866 -0.0509256 -0.00479181
-4.55969 -0.0513788 -0.00485768
-4.54074 -0.0518378 -0.00492473
-4.52181 -0.0523028 -0.004993
-4.50289 -0.0527737 -0.0050625
-4.48398 -0.0532509 -0.00513327
-4.46509 -0.0537342 -0.00520534
-4.44622 -0.054224 -0.00527874
-4.42736 -0.0547202 -0.00535349
-4.40851 -0.0552231 -0.00542964
-4.38968 -0.0557326 -0.00550721
-4.37086 -0.056249 -0.00558623
-4.35206 -0.0567724 -0.00566675
-4.33327 -0.0573029 -0.0057488
-4.31449 -0.0578406 -0.00583241
-4.29573 -0.0583856 -0.00591763
-4.27698 -0.0589382 -0.00600449
-4.25825 -0.0594985 -0.00609303
-4.23953 -0.0600665 -0.0061833
-4.22082 -0.0606425 -0.00627534
-4.20213 -0.0612266 -0.00636919
-4.18345 -0.0618189 -0.00646489
-4.16478 -0.0624197 -0.0065625
-4.14613 -0.063029 -0.00666207
-4.12749 -0.0636471 -0.00676364
-4.10886 -0.0642741 -0.00686726
-4.09024 -0.0649103 -0.00697299
-4.07164 -0.0655557 -0.00708088
-4.05305 -0.0662105 -0.007191
-4.03447 -0.0668751 -0.00730339
-4.01591 -0.0675495 -0.00741812
-3.99736 -0.0682339 -0.00753525
-3.97882 -0.0689286 -0.00765485
-3.96029 -0.0696338 -0.00777698
-3.94177 -0.0703497 -0.00790171
-3.92327 -0.0710765 -0.00802911
-3.90478 -0.0718145 -0.00815925
-3.8863 -0.0725638 -0.00829222
-3.86783 -0.0733248 -0.00842808
-3.84937 -0.0740976 -0.00856693
-3.83093 -0.0748826 -0.00870884
-3.81249 -0.07568 -0.0088539
-3.79407 -0.07649 -0.0090022
-3.77566 -0.0773129 -0.00915384
-3.75726 -0.0781491 -0.0093089
-3.73887 -0.0789988 -0.00946749
-3.72049 -0.0798624 -0.00962972
-3.70213 -0.08074 -0.00979569
-3.68377 -0.0816321 -0.00996551
-3.66543 -0.082539 -0.0101393
-3.64709 -0.083461 -0.0103172
-3.62877 -0.0843985 -0.0104992
-3.61046 -0.0853517 -0.0106857
-3.59215 -0.0863212 -0.0108765
-3.57386 -0.0873072 -0.011072
-3.55558 -0.0883102 -0.0112723
-3.53731 -0.0893306 -0.0114774
-3.51905 -0.0903687 -0.0116876
-3.5008 -0.091425 -0.011903
-3.48256 -0.0925 -0.0121238
-3.46433 -0.0935941 -0.0123502
-3.4461 -0.0947078 -0.0125822
-3.42789 -0.0958415 -0.0128202
-3.40969 -0.0969957 -0.0130644
-3.3915 -0.0981711 -0.0133148
-3.37332 -0.099368 -0.0135718
-3.35515 -0.100587 -0.0138355
-3.33698 -0.101829 -0.0141062
-3.31883 -0.103094 -0.0143842
-3.30069 -0.104383 -0.0146696
-3.28255 -0.105697 -0.0149627
-3.26443 -0.107035 -0.0152639
-3.24631 -0.1084 -0.0155733
-3.2282 -0.109791 -0.0158913
-3.2101 -0.111209 -0.0162182
-3.19201 -0.112656 -0.0165542
-3.17393 -0.114131 -0.0168999
-3.15586 -0.115636 -0.0172554
-3.1378 -0.117171 -0.0176212
-3.11974 -0.118737 -0.0179977
-3.1017 -0.120335 -0.0183851
-3.08366 -0.121967 -0.0187841
-3.06563 -0.123632 -0.019195
-3.04761 -0.125333 -0.0196182
-3.0296 -0.127069 -0.0200543
-3.01159 -0.128842 -0.0205038
-2.9936 -0.130654 -0.0209672
-2.97561 -0.132504 -0.021445
-2.95763 -0.134396 -0.0219379
-2.93966 -0.136328 -0.0224464
-2.9217 -0.138304 -0.0229712
-2.90374 -0.140324 -0.023513
-2.88579 -0.14239 -0.0240725
-2.86785 -0.144503 -0.0246505
-2.84992 -0.146664 -0.0252477
-2.83199 -0.148875 -0.025865
-2.81408 -0.151139 -0.0265033
-2.79617 -0.153455 -0.0271634
-2.77826 -0.155827 -0.0278465
-2.76037 -0.158256 -0.0285534
-2.74248 -0.160743 -0.0292854
-2.7246 -0.163292 -0.0300435
-2.70673 -0.165903 -0.030829
-2.68886 -0.16858 -0.0316431
-2.671 -0.171324 -0.0324873
-2.65315 -0.174138 -0.033363
-2.63531 -0.177024 -0.0342716
-2.61747 -0.179985 -0.035215
-2.59964 -0.183023 -0.0361947
-2.58182 -0.186141 -0.0372127
-2.564 -0.189343 -0.0382708
-2.54619 -0.192631 -0.0393711
-2.52838 -0.196009 -0.040516
-2.51059 -0.19948 -0.0417076
-2.49279 -0.203047 -0.0429486
-2.47501 -0.206715 -0.0442415
-2.45723 -0.210486 -0.0455894
-2.43946 -0.214366 -0.0469951
-2.42169 -0.218359 -0.048462
-2.40394 -0.222468 -0.0499936
-2.38618 -0.2267 -0.0515937
-2.36844 -0.231058 -0.0532662
-2.3507 -0.235548 -0.0550154
-2.33296 -0.240176 -0.056846
-2.31523 -0.244948 -0.058763
-2.29751 -0.249869 -0.0607717
-2.27979 -0.254947 -0.0628779
-2.26208 -0.260187 -0.0650878
-2.24438 -0.265597 -0.0674082
-2.22668 -0.271185 -0.0698462
-2.20898 -0.276959 -0.0724099
-2.19129 -0.282927 -0.0751075
-2.17361 -0.289097 -0.0779485
-2.15593 -0.29548 -0.0809428
-2.13826 -0.302086 -0.0841013
-2.1206 -0.308924 -0.0874358
-2.10294 -0.316007 -0.0909594
-2.08528 -0.323345 -0.094686
-2.06763 -0.33095 -0.0986311
-2.04998 -0.338837 -0.102811
-2.03234 -0.347019 -0.107246
-2.01471 -0.35551 -0.111954
-1.99708 -0.364325 -0.116959
-1.97945 -0.373481 -0.122284
-1.96183 -0.382995 -0.127957
-1.94422 -0.392885 -0.134008
-1.92661 -0.403168 -0.14047
-1.909 -0.413866 -0.147379
-1.8914 -0.424997 -0.154776
-1.87381 -0.436584 -0.162705
-1.85622 -0.448648 -0.171218
-1.83863 -0.461212 -0.180369
-1.82105 -0.474298 -0.190221
-1.80347 -0.487931 -0.200845
-1.7859 -0.502132 -0.212319
-1.76833 -0.516925 -0.22473
-1.75076 -0.532331 -0.238177
-1.7332 -0.548369 -0.252772
-1.71565 -0.565056 -0.26864
-1.69809 -0.582405 -0.285924
-1.68055 -0.600421 -0.304783
-1.663 -0.619103 -0.325398
-1.64546 -0.638437 -0.347976
-1.62793 -0.658396 -0.372748
-1.6104 -0.67893 -0.399976
-1.59287 -0.699966 -0.429958
-1.57535 -0.721393 -0.463027
-1.55783 -0.743056 -0.499559
-1.54031 -0.764742 -0.539972
-1.5228 -0.786161 -0.58473
-1.50529 -0.806925 -0.634339
-1.48779 -0.826524 -0.689343
-1.47029 -0.844289 -0.750313
-1.45279 -0.859359 -0.817823
-1.4353 -0.870634 -0.892416
-1.41781 -0.876736 -0.974544
-1.40032 -0.875958 -1.06449
-1.38284 -0.866248 -1.16224
-1.36536 -0.845206 -1.26735
-1.34788 -0.810143 -1.37872
-1.33041 -0.758235 -1.49441
-1.31293 -0.686786 -1.61142
-1.29547 -0.593635 -1.72558
-1.278 -0.477688 -1.83159
-1.26054 -0.339486 -1.92335
-1.24308 -0.181674 -1.99458
-1.22563 -0.0091487 -2.03973
-1.20818 0.17126 -2.05496
-1.19073 0.351604 -2.03892
-1.17328 0.523948 -1.99303
-1.15584 0.681504 -1.92118
-1.1384 0.81943 -1.82893
-1.12096 0.935138 -1.72257
-1.10353 1.02813 -1.60817
-1.08609 1.09952 -1.491
-1.06866 1.15149 -1.3752
-1.05124 1.18673 -1.26373
-1.03381 1.20806 -1.15853
-1.01639 1.21815 -1.06066
-0.998969 1.21939 -0.970565
-0.981551 1.21383 -0.888256
-0.964136 1.20315 -0.813446
-0.946723 1.18873 -0.745683
-0.929312 1.17166 -0.684425
-0.911904 1.15279 -0.629103
-0.894497 1.1328 -0.579148
-0.877093 1.11218 -0.534018
-0.859691 1.09133 -0.493209
-0.842291 1.07054 -0.456262
-0.824893 1.05001 -0.422758
-0.807497 1.02991 -0.392325
-0.790103 1.01034 -0.364629
-0.77271 0.991378 -0.339377
-0.75532 0.973075 -0.316305
-0.737931 0.955458 -0.295182
-0.720544 0.938542 -0.275804
-0.703159 0.92233 -0.257989
-0.685776 0.906817 -0.241579
-0.668394 0.891991 -0.22643
-0.651013 0.877837 -0.212417
-0.633635 0.864336 -0.19943
-0.616257 0.851469 -0.187368
-0.598881 0.839214 -0.176145
-0.581507 0.827549 -0.16568
-0.564134 0.816452 -0.155904
-0.546762 0.805901 -0.146754
-0.529392 0.795876 -0.138173
-0.512023 0.786355 -0.130112
-0.494655 0.777318 -0.122523
-0.477288 0.768748 -0.115367
-0.459922 0.760624 -0.108605
-0.442558 0.752931 -0.102205
-0.425194 0.745652 -0.0961346
-0.407832 0.738772 -0.0903673
-0.39047 0.732275 -0.0848774
-0.373109 0.726149 -0.0796417
-0.355749 0.72038 -0.0746389
-0.338391 0.714957 -0.0698495
-0.321032 0.709868 -0.0652557
-0.303675 0.705103 -0.0608409
-0.286318 0.700652 -0.0565898
-0.268962 0.696507 -0.0524881
-0.251607 0.692658 -0.0485228
-0.234252 0.689098 -0.0446816
-0.216898 0.685821 -0.0409528
-0.199544 0.68282 -0.0373256
-0.182191 0.680088 -0.03379
-0.164838 0.677621 -0.0303362
-0.147486 0.675415 -0.0269552
-0.130134 0.673463 -0.0236381
-0.112782 0.671764 -0.0203766
-0.0954304 0.670313 -0.0171627
-0.0780791 0.669108 -0.0139887
-0.060728 0.668147 -0.010847
-0.043377 0.667428 -0.00773013
-0.0260262 0.666949 -0.00463102
-0.00867539 0.66671 -0.0015425
0.00867539 0.66671 0.0015425
0.0260262 0.666949 0.00463102
0.043377 0.667428 0.00773013
0.060728 0.668147 0.010847
0.0780791 0.669108 0.0139887
0.0954304 0.670313 0.0171627
0.112782 0.671764 0.0203766
0.130134 0.673463 0.0236381
0.147486 0.675415 0.0269552
0.164838 0.677621 0.0303362
0.182191 0.680088 0.03379
0.199544 0.68282 0.0373256
0.216898 0.685821 0.0409528
0.234252 0.689098 0.0446816
0.251607 0.692658 0.0485228
0.268962 0.696507 0.0524881
0.286318 0.700652 0.0565898
0.303675 0.705103 0.0608409
0.321032 0.709868 0.0652557
0.338391 0.714957 0.0698495
0.355749 0.72038 0.0746389
0.373109 0.726149 0.0796417
0.39047 0.732275 0.0848774
0.407832 0.738772 0.0903673
0.425194 0.745652 0.0961346
0.442558 0.752931 0.102205
0.459922 0.760624 0.108605
0.477288 0.768748 0.115367
0.494655 0.777318 0.122523
0.512023 0.786355 0.130112
0.529392 0.795876 0.138173
0.546762 0.805901 0.146754
0.564134 0.816452 0.155904
0.581507 0.827549 0.16568
0.598881 0.839214 0.176145
0.616257 0.851469 0.187368
0.633635 0.864336 0.19943
0.651013 0.877837 0.212417
0.668394 0.891991 0.22643
0.685776 0.906817 0.241579
0.703159 0.92233 0.257989
0.720544 0.938542 0.275804
0.737931 0.955458 0.295182
0.75532 0.973075 0.316305
0.77271 0.991378 0.339377
0.790103 1.01034 0.364629
0.807497 1.02991 0.392325
0.824893 1.05001 0.422758
0.842291 1.07054 0.456262
0.859691 1.09133 0.493209
0.877093 1.11218 0.534018
0.894497 1.1328 0.579148
0.911904 1.15279 0.629103
0.929312 1.17166 0.684425
0.946723 1.18873 0.745683
0.964136 1.20315 0.813446
0.981551 1.21383 0.888256
0.998969 1.21939 0.970565
1.01639 1.21815 1.06066
1.03381 1.20806 1.15853
1.05124 1.18673 1.26373
1.06866 1.15149 1.3752
1.08609 1.09952 1.491
1.10353 1.02813 1.60817
1.12096 0.935138 1.72257
1.1384 0.81943 1.82893
1.15584 0.681504 1.92118
1.17328 0.523948 1.99303
1.19073 0.351604 2.03892
1.20818 0.17126 2.05496
1.22563 -0.0091487 2.03973
1.24308 -0.181674 1.99458
1.26054 -0.339486 1.92335
1.278 -0.477688 1.83159
1.29547 -0.593635 1.72558
1.31293 -0.686786 1.61142
1.33041 -0.758235 1.49441
1.34788 -0.810143 1.37872
1.36536 -0.845206 1.26735
1.38284 -0.866248 1.16224
1.40032 -0.875958 1.06449
1.41781 -0.876736 0.974544
1.4353 -0.870634 0.892416
1.45279 -0.859359 0.817823
1.47029 -0.844289 0.750313
1.48779 -0.826524 0.689343
1.50529 -0.806925 0.634339
1.5228 -0.786161 0.58473
1.54031 -0.764742 0.539972
1.55783 -0.743056 0.499559
1.57535 -0.721393 0.463027
1.59287 -0.699966 0.429958
1.6104 -0.67893 0.399976
1.62793 -0.658396 0.372748
1.64546 -0.638437 0.347976
1.663 -0.619103 0.325398
1.68055 -0.600421 0.304783
1.69809 -0.582405 0.285924
1.71565 -0.565056 0.26864
1.7332 -0.548369 0.252772
1.75076 -0.532331 0.238177
1.76833 -0.516925 0.22473
1.7859 -0.502132 0.212319
1.80347 -0.487931 0.200845
1.82105 -0.474298 0.190221
1.83863 -0.461212 0.180369
1.85622 -0.448648 0.171218
1.87381 -0.436584 0.162705
1.8914 -0.424997 0.154776
1.909 -0.413866 0.147379
1.92661 -0.403168 0.14047
1.94422 -0.392885 0.134008
1.96183 -0.382995 0.127957
1.97945 -0.373481 0.122284
1.99708 -0.364325 0.116959
2.01471 -0.35551 0.111954
2.03234 -0.347019 0.107246
2.04998 -0.338837 0.102811
2.06763 -0.33095 0.0986311
2.08528 -0.323345 0.094686
2.10294 -0.316007 0.0909594
2.1206 -0.308924 0.0874358
2.13826 -0.302086 0.0841013
2.15593 -0.29548 0.0809428
2.17361 -0.289097 0.0779485
2.19129 -0.282927 0.0751075
2.20898 -0.276959 0.0724099
2.22668 -0.271185 0.0698462
2.24438 -0.265597 0.0674082
2.26208 -0.260187 0.0650878
2.27979 -0.254947 0.0628779
2.29751 -0.249869 0.0607717
2.31523 -0.244948 0.058763
2.33296 -0.240176 0.056846
2.3507 -0.235548 0.0550154
2.36844 -0.231058 0.0532662
2.38618 -0.2267 0.0515937
2.40394 -0.222468 0.0499936
2.42169 -0.218359 0.048462
2.43946 -0.214366 0.0469951
2.45723 -0.210486 0.0455894
2.47501 -0.206715 0.0442415
2.49279 -0.203047 0.0429486
2.51059 -0.19948 0.0417076
2.52838 -0.196009 0.040516
2.54619 -0.192631 0.0393711
2.564 -0.189343 0.0382708
2.58182 -0.186141 0.0372127
2.59964 -0.183023 0.0361947
2.61747 -0.179985 0.035215
2.63531 -0.177024 0.0342716
2.65315 -0.174138 0.033363
2.671 -0.171324 0.0324873
2.68886 -0.16858 0.0316431
2.70673 -0.165903 0.030829
2.7246 -0.163292 0.0300435
2.74248 -0.160743 0.0292854
2.76037 -0.158256 0.0285534
2.77826 -0.155827 0.0278465
2.79617 -0.153455 0.0271634
2.81408 -0.151139 0.0265033
2.83199 -0.148875 0.025865
2.84992 -0.146664 0.0252477
2.86785 -0.144503 0.0246505
2.88579 -0.14239 0.0240725
2.90374 -0.140324 0.023513
2.9217 -0.138304 0.0229712
2.93966 -0.136328 0.0224464
2.95763 -0.134396 0.0219379
2.97561 -0.132504 0.021445
2.9936 -0.130654 0.0209672
3.01159 -0.128842 0.0205038
3.0296 -0.127069 0.0200543
3.04761 -0.125333 0.0196182
3.06563 -0.123632 0.019195
3.08366 -0.121967 0.0187841
3.1017 -0.120335 0.0183851
3.11974 -0.118737 0.0179977
3.1378 -0.117171 0.0176212
3.15586 -0.115636 0.0172554
3.17393 -0.114131 0.0168999
3.19201 -0.112656 0.0165542
3.2101 -0.111209 0.0162182
3.2282 -0.109791 0.0158913
3.24631 -0.1084 0.0155733
3.26443 -0.107035 0.0152639
3.28255 -0.105697 0.0149627
3.30069 -0.104383 0.0146696
3.31883 -0.103094 0.0143842
3.33698 -0.101829 0.0141062
3.35515 -0.100587 0.0138355
3.37332 -0.099368 0.0135718
3.3915 -0.0981711 0.0133148
3.40969 -0.0969957 0.0130644
3.42789 -0.0958415 0.0128202
3.4461 -0.0947078 0.0125822
3.46433 -0.0935941 0.0123502
3.48256 -0.0925 0.0121238
3.5008 -0.091425 0.011903
3.51905 -0.0903687 0.0116876
3.53731 -0.0893306 0.0114774
3.55558 -0.0883102 0.0112723
3.57386 -0.0873072 0.011072
3.59215 -0.0863212 0.0108765
3.61046 -0.0853517 0.0106857
3.62877 -0.0843985 0.0104992
3.64709 -0.083461 0.0103172
3.66543 -0.082539 0.0101393
3.68377 -0.0816321 0.00996551
3.70213 -0.08074 0.00979569
3.72049 -0.0798624 0.00962972
3.73887 -0.0789988 0.00946749
3.75726 -0.0781491 0.0093089
3.77566 -0.0773129 0.00915384
3.79407 -0.07649 0.0090022
3.81249 -0.07568 0.0088539
3.83093 -0.0748826 0.00870884
3.84937 -0.0740976 0.00856693
3.86783 -0.0733248 0.00842808
3.8863 -0.0725638 0.00829222
3.90478 -0.0718145 0.00815925
3.92327 -0.0710765 0.00802911
3.94177 -0.0703497 0.00790171
3.96029 -0.0696338 0.00777698
3.97882 -0.0689286 0.00765485
3.99736 -0.0682339 0.00753525
4.01591 -0.0675495 0.00741812
4.03447 -0.0668751 0.00730339
4.05305 -0.0662105 0.007191
4.07164 -0.0655557 0.00708088
4.09024 -0.0649103 0.00697299
4.10886 -0.0642741 0.00686726
4.12749 -0.0636471 0.00676364
4.14613 -0.063029 0.00666207
4.16478 -0.0624197 0.0065625
4.18345 -0.0618189 0.00646489
4.20213 -0.0612266 0.00636919
4.22082 -0.0606425 0.00627534
4.23953 -0.0600665 0.0061833
4.25825 -0.0594985 0.00609303
4.27698 -0.0589382 0.00600449
4.29573 -0.0583856 0.00591763
4.31449 -0.0578406 0.00583241
4.33327 -0.0573029 0.0057488
4.35206 -0.0567724 0.00566675
4.37086 -0.056249 0.00558623
4.38968 -0.0557326 0.00550721
4.40851 -0.0552231 0.00542964
4.42736 -0.0547202 0.00535349
4.44622 -0.054224 0.00527874
4.46509 -0.0537342 0.00520534
4.48398 -0.0532509 0.00513327
4.50289 -0.0527737 0.0050625
4.52181 -0.0523028 0.004993
4.54074 -0.0518378 0.00492473
4.55969 -0.0513788 0.00485768
4.57866 -0.0509256 0.00479181
4.59764 -0.0504782 0.00472709
4.61664 -0.0500363 0.00466351
4.63565 -0.0496 0.00460104
4.65468 -0.0491692 0.00453965
4.67372 -0.0487437 0.00447931
4.69278 -0.0483234 0.00442002
4.71185 -0.0479083 0.00436173
4.73095 -0.0474983 0.00430444
4.75005 -0.0470933 0.00424812
4.76918 -0.0466932 0.00419275
4.78832 -0.0462979 0.0041383
4.80748 -0.0459074 0.00408477
4.82665 -0.0455216 0.00403213
4.84584 -0.0451403 0.00398036
4.86505 -0.0447636 0.00392944
4.88428 -0.0443913 0.00387936
4.90352 -0.0440234 0.0038301
4.92278 -0.0436598 0.00378164
4.94206 -0.0433004 0.00373396
4.96136 -0.0429452 0.00368705
4.98067 -0.0425941 0.0036409
5 -0.0422471 0.00359549
5.01935 -0.041904 0.0035508
5.03872 -0.0415648 0.00350682
5.05811 -0.0412295 0.00346353
5.07751 -0.040898 0.00342093
5.09694 -0.0405702 0.00337899
5.11638 -0.0402461 0.0033377
5.13584 -0.0399256 0.00329706
5.15532 -0.0396087 0.00325705
5.17482 -0.0392953 0.00321765
5.19434 -0.0389853 0.00317886
5.21388 -0.0386788 0.00314066
5.23344 -0.0383756 0.00310304
5.25302 -0.0380757 0.003066
5.27262 -0.0377791 0.00302951
5.29224 -0.0374856 0.00299357
5.31188 -0.0371953 0.00295817
5.33154 -0.0369082 0.0029233
5.35122 -0.0366241 0.00288895
5.37092 -0.036343 0.0028551
5.39065 -0.0360649 0.00282176
5.41039 -0.0357897 0.00278891
5.43016 -0.0355174 0.00275653
5.44994 -0.035248 0.00272463
5.46975 -0.0349813 0.00269319
5.48958 -0.0347175 0.00266221
5.50944 -0.0344563 0.00263167
5.52931 -0.0341979 0.00260157
5.54921 -0.0339421 0.0025719
5.56913 -0.0336889 0.00254266
5.58907 -0.0334383 0.00251383
5.60904 -0.0331902 0.00248541
5.62903 -0.0329447 0.00245739
5.64904 -0.0327016 0.00242976
5.66907 -0.0324609 0.00240252
5.68913 -0.0322227 0.00237565
5.70922 -0.0319868 0.00234917
5.72933 -0.0317532 0.00232304
5.74946 -0.031522 0.00229728
5.76961 -0.031293 0.00227187
5.7898 -0.0310663 0.00224681
5.81 -0.0308417 0.00222209
5.83023 -0.0306194 0.00219771
5.85049 -0.0303992 0.00217366
5.87077 -0.0301811 0.00214993
5.89108 -0.0299651 0.00212652
5.91142 -0.0297512 0.00210342
5.93178 -0.0295394 0.00208064
5.95216 -0.0293295 0.00205815
5.97258 -0.0291216 0.00203597
5.99302 -0.0289157 0.00201407
6.01349 -0.0287117 0.00199247
6.03398 -0.0285096 0.00197114
6.05451 -0.0283094 0.0019501
6.07506 -0.0281111 0.00192933
6.09564 -0.0279146 0.00190883
6.11625 -0.0277199 0.0018886
6.13688 -0.027527 0.00186862
6.15755 -0.0273358 0.00184891
6.17824 -0.0271464 0.00182944
6.19897 -0.0269587 0.00181022
6.21972 -0.0267727 0.00179125
6.24051 -0.0265884 0.00177252
6.26132 -0.0264058 0.00175402
6.28216 -0.0262247 0.00173576
6.30304 -0.0260453 0.00171773
6.32395 -0.0258675 0.00169992
6.34489 -0.0256912 0.00168233
6.36586 -0.0255165 0.00166496
6.38686 -0.0253433 0.00164781
6.40789 -0.0251717 0.00163087
6.42896 -0.0250015 0.00161413
6.45006 -0.0248328 0.00159761
6.47119 -0.0246656 0.00158128
6.49236 -0.0244998 0.00156515
6.51356 -0.0243354 0.00154922
6.5348 -0.0241725 0.00153348
6.55607 -0.0240109 0.00151793
6.57737 -0.0238507 0.00150256
6.59871 -0.0236918 0.00148738
6.62008 -0.0235343 0.00147239
6.6415 -0.0233781 0.00145757
6.66294 -0.0232232 0.00144292
6.68443 -0.0230696 0.00142845
6.70595 -0.0229172 0.00141415
6.72751 -0.0227661 0.00140001
6.74911 -0.0226163 0.00138604
6.77074 -0.0224677 0.00137224
6.79241 -0.0223203 0.00135859
6.81413 -0.0221741 0.00134511
6.83588 -0.0220291 0.00133178
6.85767 -0.0218852 0.0013186
6.8795 -0.0217425 0.00130557
6.90138 -0.021601 0.00129269
6.92329 -0.0214605 0.00127996
6.94524 -0.0213212 0.00126737
6.96724 -0.021183 0.00125493
6.98928 -0.0210459 0.00124262
7.01137 -0.0209099 0.00123046
7.03349 -0.0207749 0.00121843
7.05566 -0.020641 0.00120653
7.07788 -0.0205081 0.00119477
7.10014 -0.0203762 0.00118314
7.12244 -0.0202453 0.00117163
7.14479 -0.0201155 0.00116025
7.16719 -0.0199866 0.001149
7.18963 -0.0198587 0.00113787
7.21213 -0.0197318 0.00112687
7.23467 -0.0196059 0.00111598
7.25725 -0.0194809 0.00110521
7.27989 -0.0193568 0.00109455
7.30258 -0.0192336 0.00108401
7.32532 -0.0191114 0.00107359
7.34811 -0.01899 0.00106327
7.37095 -0.0188696 0.00105307
7.39384 -0.01875 0.00104297
7.41679 -0.0186313 0.00103298
7.43978 -0.0185134 0.0010231
7.46284 -0.0183964 0.00101332
7.48595 -0.0182803 0.00100364
7.50911 -0.0181649 0.000994064
7.53233 -0.0180504 0.000984587
7.55561 -0.0179367 0.000975207
7.57894 -0.0178238 0.000965925
7.60234 -0.0177117 0.000956738
7.62579 -0.0176004 0.000947646
7.64931 -0.0174898 0.000938646
7.67288 -0.01738 0.000929738
7.69652 -0.017271 0.00092092
7.72022 -0.0171627 0.000912191
7.74398 -0.0170551 0.00090355
7.76781 -0.0169483 0.000894996
7.7917 -0.0168422 0.000886527
7.81566 -0.0167368 0.000878142
7.83968 -0.0166321 0.000869841
7.86378 -0.0165281 0.000861621
7.88794 -0.0164248 0.000853483
7.91217 -0.0163222 0.000845424
7.93648 -0.0162202 0.000837443
7.96085 -0.0161189 0.000829541
7.9853 -0.0160182 0.000821715
8.00983 -0.0159182 0.000813964
8.03443 -0.0158188 0.000806288
8.0591 -0.0157201 0.000798685
8.08386 -0.0156219 0.000791154
8.10869 -0.0155244 0.000783695
8.13361 -0.0154275 0.000776306
8.1586 -0.0153312 0.000768987
8.18368 -0.0152355 0.000761736
8.20884 -0.0151403 0.000754552
8.23409 -0.0150457 0.000747436
8.25943 -0.0149517 0.000740384
8.28486 -0.0148583 0.000733398
8.31038 -0.0147654 0.000726475
8.33598 -0.014673 0.000719616
8.36169 -0.0145812 0.000712818
8.38748 -0.0144899 0.000706081
8.41338 -0.0143992 0.000699405
8.43937 -0.0143089 0.000692788
8.46547 -0.0142192 0.00068623
8.49166 -0.0141299 0.00067973
8.51797 -0.0140412 0.000673286
8.54437 -0.0139529 0.000666899
8.57089 -0.0138651 0.000660566
8.59752 -0.0137778 0.000654289
8.62426 -0.0136909 0.000648065
8.65112 -0.0136045 0.000641893
8.67809 -0.0135185 0.000635774
8.70518 -0.013433 0.000629706
8.7324 -0.0133479 0.000623688
8.75974 -0.0132632 0.000617721
8.78721 -0.013179 0.000611802
8.81482 -0.0130951 0.000605931
8.84255 -0.0130117 0.000600107
8.87042 -0.0129287 0.00059433
8.89844 -0.012846 0.000588599
8.92659 -0.0127637 0.000582913
8.9549 -0.0126818 0.000577272
8.98335 -0.0126002 0.000571673
9.01196 -0.012519 0.000566118
9.04073 -0.0124382 0.000560605
9.06966 -0.0123576 0.000555133
9.09875 -0.0122774 0.000549701
9.12802 -0.0121975 0.000544309
9.15746 -0.012118 0.000538956
9.18709 -0.0120387 0.000533641
9.2169 -0.0119597 0.000528363
9.2469 -0.011881 0.000523122
9.27709 -0.0118026 0.000517917
9.30749 -0.0117244 0.000512747
9.3381 -0.0116465 0.000507611
9.36893 -0.0115688 0.000502508
9.39998 -0.0114913 0.000497437
9.43125 -0.011414 0.000492398
9.46277 -0.011337 0.00048739
9.49453 -0.0112601 0.000482411
9.52655 -0.0111835 0.000477461
9.55883 -0.0111069 0.00047254
9.59138 -0.0110306 0.000467644
9.62422 -0.0109543 0.000462775
9.65735 -0.0108782 0.000457931
9.69079 -0.0108022 0.00045311
9.72455 -0.0107262 0.000448312
9.75865 -0.0106503 0.000443535
9.79309 -0.0105745 0.000438779
9.8279 -0.0104987 0.000434041
9.8631 -0.0104228 0.00042932
9.89869 -0.010347 0.000424615
9.93471 -0.0102711 0.000419925
9.97117 -0.0101951 0.000415247
10.0081 -0.010119 0.000410579
10.0455 -0.0100427 0.000405921
10.0835 -0.00996623 0.000401269
10.122 -0.00988955 0.000396621
10.1611 -0.00981258 0.000391975
10.2008 -0.00973528 0.000387328
10.2412 -0.00965759 0.000382676
10.2824 -0.00957944 0.000378017
10.3244 -0.00950076 0.000373345
10.3672 -0.00942145 0.000368656
10.4109 -0.00934143 0.000363945
10.4557 -0.00926056 0.000359205
10.5017 -0.00917871 0.000354429
10.5489 -0.0090957 0.000349608
10.5976 -0.00901132 0.000344731
10.6479 -0.00892533 0.000339784
10.7002 -0.00883736 0.000334749
10.7547 -0.008747 0.000329603
10.8119 -0.00865363 0.000324315
10.8724 -0.0085564 0.000318839
10.9373 -0.00845399 0.000313105
11.0083 -0.00834419 0.000306997
11.0884 -0.00822269 0.000300286
11.1861 -0.00807808 0.000292365


==> anc/HERMITE/GAMMA04/GRpTwoLoop.txt <==
-11.1861 -0.00806186 -0.000291209
-11.0884 -0.00820591 -0.000299073
-11.0083 -0.00832693 -0.000305745
-10.9373 -0.00843629 -0.000311808
-10.8724 -0.00853829 -0.000317507
-10.8119 -0.00863512 -0.000322942
-10.7547 -0.0087281 -0.000328198
-10.7002 -0.00881808 -0.000333304
-10.6479 -0.00890566 -0.000338307
-10.5976 -0.00899129 -0.000343216
-10.5489 -0.0090753 -0.000348061
-10.5017 -0.00915794 -0.000352844
-10.4557 -0.00923943 -0.000357588
-10.4109 -0.00931994 -0.00036229
-10.3672 -0.0093996 -0.000366969
-10.3244 -0.00947855 -0.00037162
-10.2824 -0.00955687 -0.000376259
-10.2412 -0.00963466 -0.000380881
-10.2008 -0.00971199 -0.0003855
-10.1611 -0.00978892 -0.000390109
-10.122 -0.00986553 -0.000394721
-10.0835 -0.00994185 -0.00039933
-10.0455 -0.0100179 -0.000403948
-10.0081 -0.0100938 -0.000408567
-9.97117 -0.0101696 -0.000413199
-9.93471 -0.0102452 -0.000417837
-9.89869 -0.0103207 -0.000422492
-9.8631 -0.0103962 -0.000427156
-9.8279 -0.0104717 -0.000431841
-9.79309 -0.0105471 -0.000436537
-9.75865 -0.0106226 -0.000441257
-9.72455 -0.0106981 -0.000445991
-9.69079 -0.0107736 -0.000450752
-9.65735 -0.0108493 -0.000455529
-9.62422 -0.010925 -0.000460335
-9.59138 -0.0110009 -0.00046516
-9.55883 -0.0110768 -0.000470015
-9.52655 -0.0111529 -0.000474892
-9.49453 -0.0112292 -0.000479801
-9.46277 -0.0113057 -0.000484734
-9.43125 -0.0113823 -0.000489701
-9.39998 -0.0114591 -0.000494693
-9.36893 -0.0115362 -0.000499721
-9.3381 -0.0116135 -0.000504775
-9.30749 -0.011691 -0.000509868
-9.27709 -0.0117687 -0.000514989
-9.2469 -0.0118467 -0.000520149
-9.2169 -0.011925 -0.000525339
-9.18709 -0.0120035 -0.00053057
-9.15746 -0.0120823 -0.000535833
-9.12802 -0.0121614 -0.000541139
-9.09875 -0.0122409 -0.000546477
-9.06966 -0.0123206 -0.00055186
-9.04073 -0.0124007 -0.000557277
-9.01196 -0.012481 -0.00056274
-8.98335 -0.0125618 -0.000568239
-8.9549 -0.0126428 -0.000573785
-8.92659 -0.0127243 -0.000579369
-8.89844 -0.012806 -0.000585002
-8.87042 -0.0128882 -0.000590673
-8.84255 -0.0129707 -0.000596395
-8.81482 -0.0130537 -0.000602157
-8.78721 -0.013137 -0.000607971
-8.75974 -0.0132207 -0.000613828
-8.7324 -0.0133049 -0.000619737
-8.70518 -0.0133894 -0.00062569
-8.67809 -0.0134744 -0.000631698
-8.65112 -0.0135598 -0.000637751
-8.62426 -0.0136457 -0.00064386
-8.59752 -0.013732 -0.000650016
-8.57089 -0.0138187 -0.00065623
-8.54437 -0.0139059 -0.000662492
-8.51797 -0.0139936 -0.000668814
-8.49166 -0.0140818 -0.000675185
-8.46547 -0.0141704 -0.000681618
-8.43937 -0.0142596 -0.000688102
-8.41338 -0.0143492 -0.000694649
-8.38748 -0.0144394 -0.000701249
-8.36169 -0.01453 -0.000707914
-8.33598 -0.0146212 -0.000714633
-8.31038 -0.0147129 -0.000721419
-8.28486 -0.0148052 -0.00072826
-8.25943 -0.014898 -0.00073517
-8.23409 -0.0149913 -0.000742138
-8.20884 -0.0150852 -0.000749176
-8.18368 -0.0151797 -0.000756274
-8.1586 -0.0152747 -0.000763444
-8.13361 -0.0153704 -0.000770675
-8.10869 -0.0154666 -0.00077798
-8.08386 -0.0155634 -0.000785348
-8.0591 -0.0156608 -0.000792793
-8.03443 -0.0157588 -0.000800302
-8.00983 -0.0158574 -0.00080789
-7.9853 -0.0159567 -0.000815544
-7.96085 -0.0160566 -0.000823278
-7.93648 -0.0161572 -0.000831081
-7.91217 -0.0162583 -0.000838967
-7.88794 -0.0163602 -0.000846923
-7.86378 -0.0164627 -0.000854965
-7.83968 -0.0165659 -0.000863078
-7.81566 -0.0166698 -0.00087128
-7.7917 -0.0167744 -0.000879555
-7.76781 -0.0168796 -0.00088792
-7.74398 -0.0169856 -0.000896362
-7.72022 -0.0170923 -0.000904896
-7.69652 -0.0171997 -0.000913509
-7.67288 -0.0173079 -0.000922217
-7.64931 -0.0174168 -0.000931005
-7.62579 -0.0175265 -0.000939891
-7.60234 -0.0176369 -0.000948861
-7.57894 -0.0177481 -0.00095793
-7.55561 -0.01786 -0.000967085
-7.53233 -0.0179728 -0.000976343
-7.50911 -0.0180863 -0.000985689
-7.48595 -0.0182007 -0.000995141
-7.46284 -0.0183158 -0.00100468
-7.43978 -0.0184318 -0.00101433
-7.41679 -0.0185487 -0.00102408
-7.39384 -0.0186664 -0.00103394
-7.37095 -0.0187849 -0.00104389
-7.34811 -0.0189043 -0.00105395
-7.32532 -0.0190246 -0.00106412
-7.30258 -0.0191458 -0.0010744
-7.27989 -0.0192678 -0.00108479
-7.25725 -0.0193908 -0.0010953
-7.23467 -0.0195147 -0.00110591
-7.21213 -0.0196395 -0.00111664
-7.18963 -0.0197653 -0.00112749
-7.16719 -0.019892 -0.00113846
-7.14479 -0.0200197 -0.00114954
-7.12244 -0.0201483 -0.00116076
-7.10014 -0.0202779 -0.00117209
-7.07788 -0.0204086 -0.00118355
-7.05566 -0.0205402 -0.00119513
-7.03349 -0.0206729 -0.00120686
-7.01137 -0.0208066 -0.0012187
-6.98928 -0.0209413 -0.00123069
-6.96724 -0.0210771 -0.0012428
-6.94524 -0.021214 -0.00125506
-6.92329 -0.0213519 -0.00126744
-6.90138 -0.021491 -0.00127998
-6.8795 -0.0216311 -0.00129266
-6.85767 -0.0217724 -0.00130549
-6.83588 -0.0219148 -0.00131845
-6.81413 -0.0220584 -0.00133158
-6.79241 -0.0222031 -0.00134485
-6.77074 -0.022349 -0.00135828
-6.74911 -0.0224961 -0.00137186
-6.72751 -0.0226444 -0.00138561
-6.70595 -0.0227939 -0.0013995
-6.68443 -0.0229446 -0.00141358
-6.66294 -0.0230966 -0.00142781
-6.6415 -0.0232499 -0.00144222
-6.62008 -0.0234045 -0.00145679
-6.59871 -0.0235603 -0.00147154
-6.57737 -0.0237175 -0.00148646
-6.55607 -0.0238759 -0.00150157
-6.5348 -0.0240358 -0.00151686
-6.51356 -0.024197 -0.00153233
-6.49236 -0.0243595 -0.00154799
-6.47119 -0.0245235 -0.00156385
-6.45006 -0.0246889 -0.00157989
-6.42896 -0.0248557 -0.00159614
-6.40789 -0.0250239 -0.00161257
-6.38686 -0.0251937 -0.00162922
-6.36586 -0.0253649 -0.00164607
-6.34489 -0.0255376 -0.00166314
-6.32395 -0.0257118 -0.00168041
-6.30304 -0.0258876 -0.0016979
-6.28216 -0.0260649 -0.00171561
-6.26132 -0.0262438 -0.00173355
-6.24051 -0.0264243 -0.0017517
-6.21972 -0.0266065 -0.0017701
-6.19897 -0.0267902 -0.00178872
-6.17824 -0.0269757 -0.00180759
-6.15755 -0.0271628 -0.00182669
-6.13688 -0.0273516 -0.00184605
-6.11625 -0.0275422 -0.00186565
-6.09564 -0.0277345 -0.00188551
-6.07506 -0.0279286 -0.00190562
-6.05451 -0.0281245 -0.001926
-6.03398 -0.0283222 -0.00194664
-6.01349 -0.0285217 -0.00196757
-5.99302 -0.0287231 -0.00198875
-5.97258 -0.0289264 -0.00201023
-5.95216 -0.0291316 -0.00203198
-5.93178 -0.0293388 -0.00205404
-5.91142 -0.0295479 -0.00207638
-5.89108 -0.029759 -0.00209903
-5.87077 -0.0299722 -0.00212197
-5.85049 -0.0301874 -0.00214524
-5.83023 -0.0304047 -0.00216881
-5.81 -0.030624 -0.00219272
-5.7898 -0.0308456 -0.00221693
-5.76961 -0.0310692 -0.0022415
-5.74946 -0.0312951 -0.00226639
-5.72933 -0.0315232 -0.00229164
-5.70922 -0.0317535 -0.00231722
-5.68913 -0.0319862 -0.00234318
-5.66907 -0.0322211 -0.00236949
-5.64904 -0.0324584 -0.00239618
-5.62903 -0.0326981 -0.00242323
-5.60904 -0.0329402 -0.00245068
-5.58907 -0.0331847 -0.0024785
-5.56913 -0.0334317 -0.00250674
-5.54921 -0.0336813 -0.00253537
-5.52931 -0.0339333 -0.00256442
-5.50944 -0.034188 -0.00259388
-5.48958 -0.0344453 -0.00262378
-5.46975 -0.0347053 -0.0026541
-5.44994 -0.034968 -0.00268488
-5.43016 -0.0352334 -0.00271609
-5.41039 -0.0355016 -0.00274779
-5.39065 -0.0357726 -0.00277993
-5.37092 -0.0360465 -0.00281257
-5.35122 -0.0363233 -0.00284567
-5.33154 -0.036603 -0.0028793
-5.31188 -0.0368857 -0.0029134
-5.29224 -0.0371715 -0.00294805
-5.27262 -0.0374603 -0.00298319
-5.25302 -0.0377523 -0.0030189
-5.23344 -0.0380475 -0.00305512
-5.21388 -0.0383458 -0.00309193
-5.19434 -0.0386475 -0.00312928
-5.17482 -0.0389524 -0.00316723
-5.15532 -0.0392608 -0.00320575
-5.13584 -0.0395725 -0.0032449
-5.11638 -0.0398877 -0.00328463
-5.09694 -0.0402065 -0.00332502
-5.07751 -0.0405288 -0.00336602
-5.05811 -0.0408548 -0.0034077
-5.03872 -0.0411845 -0.00345001
-5.01935 -0.0415179 -0.00349304
-5 -0.0418552 -0.00353673
-4.98067 -0.0421963 -0.00358115
-4.96136 -0.0425414 -0.00362627
-4.94206 -0.0428904 -0.00367216
-4.92278 -0.0432435 -0.00371877
-4.90352 -0.0436008 -0.00376618
-4.88428 -0.0439622 -0.00381434
-4.86505 -0.0443279 -0.00386334
-4.84584 -0.0446979 -0.00391313
-4.82665 -0.0450724 -0.00396379
-4.80748 -0.0454513 -0.00401527
-4.78832 -0.0458347 -0.00406766
-4.76918 -0.0462228 -0.00412091
-4.75005 -0.0466156 -0.00417511
-4.73095 -0.0470132 -0.00423021
-4.71185 -0.0474156 -0.0042863
-4.69278 -0.047823 -0.00434333
-4.67372 -0.0482354 -0.0044014
-4.65468 -0.0486529 -0.00446045
-4.63565 -0.0490756 -0.00452058
-4.61664 -0.0495036 -0.00458175
-4.59764 -0.0499369 -0.00464406
-4.57866 -0.0503758 -0.00470744
-4.55969 -0.0508202 -0.00477201
-4.54074 -0.0512703 -0.00483771
-4.52181 -0.0517261 -0.00490467
-4.50289 -0.0521879 -0.0049728
-4.48398 -0.0526556 -0.00504225
-4.46509 -0.0531293 -0.00511294
-4.44622 -0.0536093 -0.00518501
-4.42736 -0.0540956 -0.00525838
-4.40851 -0.0545882 -0.0053332
-4.38968 -0.0550874 -0.00540939
-4.37086 -0.0555933 -0.0054871
-4.35206 -0.0561059 -0.00556625
-4.33327 -0.0566255 -0.005647
-4.31449 -0.057152 -0.00572927
-4.29573 -0.0576857 -0.00581322
-4.27698 -0.0582267 -0.00589878
-4.25825 -0.0587752 -0.0059861
-4.23953 -0.0593312 -0.00607511
-4.22082 -0.0598949 -0.00616599
-4.20213 -0.0604665 -0.00625865
-4.18345 -0.0610461 -0.00635328
-4.16478 -0.0616338 -0.0064498
-4.14613 -0.0622299 -0.00654839
-4.12749 -0.0628345 -0.00664899
-4.10886 -0.0634477 -0.00675177
-4.09024 -0.0640697 -0.00685667
-4.07164 -0.0647007 -0.00696389
-4.05305 -0.065341 -0.00707336
-4.03447 -0.0659905 -0.00718528
-4.01591 -0.0666496 -0.00729959
-3.99736 -0.0673185 -0.0074165
-3.97882 -0.0679972 -0.00753593
-3.96029 -0.0686861 -0.00765814
-3.94177 -0.0693854 -0.00778303
-3.92327 -0.0700951 -0.00791087
-3.90478 -0.0708157 -0.00804157
-3.8863 -0.0715472 -0.00817539
-3.86783 -0.07229 -0.00831227
-3.84937 -0.0730441 -0.00845249
-3.83093 -0.07381 -0.00859596
-3.81249 -0.0745878 -0.00874299
-3.79407 -0.0753777 -0.0088935
-3.77566 -0.0761801 -0.0090478
-3.75726 -0.0769951 -0.00920583
-3.73887 -0.077823 -0.00936792
-3.72049 -0.0786642 -0.009534
-3.70213 -0.0795189 -0.00970443
-3.68377 -0.0803873 -0.00987913
-3.66543 -0.0812697 -0.0100585
-3.64709 -0.0821665 -0.0102424
-3.62877 -0.0830779 -0.0104313
-3.61046 -0.0840043 -0.0106252
-3.59215 -0.0849459 -0.0108244
-3.57386 -0.085903 -0.0110289
-3.55558 -0.086876 -0.0112391
-3.53731 -0.0878651 -0.0114551
-3.51905 -0.0888708 -0.0116771
-3.5008 -0.0898933 -0.0119053
-3.48256 -0.0909329 -0.0121401
-3.46433 -0.09199 -0.0123814
-3.4461 -0.093065 -0.0126298
-3.42789 -0.0941581 -0.0128853
-3.40969 -0.0952697 -0.0131482
-3.3915 -0.0964002 -0.0134187
-3.37332 -0.0975498 -0.0136972
-3.35515 -0.098719 -0.0139838
-3.33698 -0.0999081 -0.0142789
-3.31883 -0.101117 -0.0145824
-3.30069 -0.102347 -0.0148951
-3.28255 -0.103598 -0.0152167
-3.26443 -0.104871 -0.0155479
-3.24631 -0.106165 -0.0158885
-3.2282 -0.107481 -0.0162391
-3.2101 -0.10882 -0.0165996
-3.19201 -0.110182 -0.0169705
-3.17393 -0.111567 -0.0173516
-3.15586 -0.112976 -0.0177435
-3.1378 -0.11441 -0.018146
-3.11974 -0.115868 -0.0185596
-3.1017 -0.117352 -0.0189841
-3.08366 -0.118863 -0.0194199
-3.06563 -0.1204 -0.0198668
-3.04761 -0.121965 -0.0203255
-3.0296 -0.123558 -0.0207954
-3.01159 -0.125181 -0.0212774
-2.9936 -0.126834 -0.021771
-2.97561 -0.128519 -0.0222769
-2.95763 -0.130235 -0.0227948
-2.93966 -0.131985 -0.0233256
-2.9217 -0.13377 -0.023869
-2.90374 -0.135591 -0.0244258
-2.88579 -0.137449 -0.0249959
-2.86785 -0.139346 -0.0255805
-2.84992 -0.141283 -0.0261793
-2.83199 -0.143262 -0.0267936
-2.81408 -0.145284 -0.0274235
-2.79617 -0.147351 -0.0280703
-2.77826 -0.149465 -0.0287342
-2.76037 -0.151628 -0.0294168
-2.74248 -0.15384 -0.0301183
-2.7246 -0.156105 -0.0308405
-2.70673 -0.158423 -0.0315838
-2.68886 -0.160797 -0.0323502
-2.671 -0.163229 -0.0331401
-2.65315 -0.165721 -0.0339558
-2.63531 -0.168275 -0.0347977
-2.61747 -0.170892 -0.0356682
-2.59964 -0.173576 -0.0365682
-2.58182 -0.176328 -0.0375001
-2.564 -0.179151 -0.0384647
-2.54619 -0.182047 -0.039465
-2.52838 -0.185018 -0.0405018
-2.51059 -0.188068 -0.0415782
-2.49279 -0.191199 -0.0426954
-2.47501 -0.194413 -0.0438567
-2.45723 -0.197714 -0.0450634
-2.43946 -0.201105 -0.0463193
-2.42169 -0.204588 -0.0476258
-2.40394 -0.208167 -0.0489871
-2.38618 -0.211846 -0.0504048
-2.36844 -0.215627 -0.0518836
-2.3507 -0.219515 -0.0534255
-2.33296 -0.223514 -0.0550357
-2.31523 -0.227627 -0.0567164
-2.29751 -0.231859 -0.0584735
-2.27979 -0.236215 -0.0603098
-2.26208 -0.240698 -0.0622316
-2.24438 -0.245314 -0.0642424
-2.22668 -0.250068 -0.0663494
-2.20898 -0.254965 -0.0685565
-2.19129 -0.26001 -0.070872
-2.17361 -0.26521 -0.0733006
-2.15593 -0.27057 -0.0758517
-2.13826 -0.276097 -0.0785309
-2.1206 -0.281797 -0.0813489
-2.10294 -0.287677 -0.0843124
-2.08528 -0.293744 -0.0874337
-2.06763 -0.300007 -0.0907208
-2.04998 -0.306471 -0.0941878
-2.03234 -0.313146 -0.0978445
-2.01471 -0.320039 -0.101707
-1.99708 -0.32716 -0.105787
-1.97945 -0.334516 -0.110104
-1.96183 -0.34212 -0.114671
-1.94422 -0.349976 -0.119511
-1.92661 -0.358099 -0.12464
-1.909 -0.366494 -0.130085
-1.8914 -0.375175 -0.135865
-1.87381 -0.38415 -0.142011
-1.85622 -0.39343 -0.148548
-1.83863 -0.403024 -0.155512
-1.82105 -0.412943 -0.162932
-1.80347 -0.423194 -0.170851
-1.7859 -0.433791 -0.179306
-1.76833 -0.444735 -0.188345
-1.75076 -0.45604 -0.198015
-1.7332 -0.467706 -0.208373
-1.71565 -0.479741 -0.219475
-1.69809 -0.492142 -0.23139
-1.68055 -0.504914 -0.244183
-1.663 -0.518043 -0.25794
-1.64546 -0.531529 -0.272737
-1.62793 -0.545347 -0.288675
-1.6104 -0.559484 -0.305847
-1.59287 -0.5739 -0.324371
-1.57535 -0.588565 -0.344359
-1.55783 -0.603415 -0.365947
-1.54031 -0.618394 -0.389266
-1.5228 -0.633404 -0.414471
-1.50529 -0.648355 -0.441712
-1.48779 -0.663101 -0.471164
-1.47029 -0.677501 -0.50299
-1.45279 -0.691345 -0.537375
-1.4353 -0.704425 -0.57449
-1.41781 -0.716444 -0.614516
-1.40032 -0.727108 -0.657613
-1.38284 -0.736013 -0.703929
-1.36536 -0.742757 -0.753583
-1.34788 -0.74681 -0.806649
-1.33041 -0.747651 -0.86315
-1.31293 -0.74462 -0.923026
-1.29547 -0.737085 -0.986133
-1.278 -0.724281 -1.05219
-1.26054 -0.705512 -1.12081
-1.24308 -0.679982 -1.19139
-1.22563 -0.647033 -1.26322
-1.20818 -0.605981 -1.33532
-1.19073 -0.556375 -1.40662
-1.17328 -0.497845 -1.47578
-1.15584 -0.430354 -1.54142
-1.1384 -0.354062 -1.60197
-1.12096 -0.269526 -1.65597
-1.10353 -0.177569 -1.70188
-1.08609 -0.0793904 -1.73849
-1.06866 0.0235618 -1.76463
-1.05124 0.129605 -1.77963
-1.03381 0.236914 -1.78302
-1.01639 0.343658 -1.77489
-0.998969 0.448013 -1.75549
-0.981551 0.54838 -1.72565
-0.964136 0.643287 -1.68627
-0.946723 0.73165 -1.63864
-0.929312 0.812548 -1.58402
-0.911904 0.885505 -1.52387
-0.894497 0.950169 -1.45952
-0.877093 1.00661 -1.39232
-0.859691 1.05492 -1.32345
-0.842291 1.09555 -1.25401
-0.824893 1.12889 -1.18489
-0.807497 1.15559 -1.11687
-0.790103 1.17619 -1.05056
-0.77271 1.19139 -0.986447
-0.75532 1.20176 -0.924883
-0.737931 1.20796 -0.866098
-0.720544 1.21051 -0.810265
-0.703159 1.21001 -0.757432
-0.685776 1.20688 -0.707637
-0.668394 1.20163 -0.660813
-0.651013 1.19459 -0.616914
-0.633635 1.18616 -0.575802
-0.616257 1.17659 -0.537388
-0.598881 1.1662 -0.5015
-0.581507 1.15517 -0.468028
-0.564134 1.14374 -0.43679
-0.546762 1.13202 -0.407674
-0.529392 1.1202 -0.3805
-0.512023 1.10835 -0.355163
-0.494655 1.09661 -0.331493
-0.477288 1.08503 -0.309399
-0.459922 1.07369 -0.288724
-0.442558 1.06263 -0.269389
-0.425194 1.05191 -0.251255
-0.407832 1.04155 -0.234256
-0.39047 1.03158 -0.218267
-0.373109 1.02203 -0.203235
-0.355749 1.0129 -0.189049
-0.338391 1.0042 -0.175666
-0.321032 0.99596 -0.162989
-0.303675 0.98816 -0.150985
-0.286318 0.980816 -0.139564
-0.268962 0.97392 -0.128704
-0.251607 0.96748 -0.118325
-0.234252 0.961486 -0.108408
-0.216898 0.955943 -0.0988826
-0.199544 0.950841 -0.0897359
-0.182191 0.946183 -0.080902
-0.164838 0.94196 -0.0723733
-0.147486 0.938173 -0.0640884
-0.130134 0.934815 -0.0560433
-0.112782 0.931886 -0.0481804
-0.0954304 0.92938 -0.0404982
-0.0780791 0.927297 -0.0329419
-0.060728 0.925633 -0.0255119
-0.043377 0.924387 -0.0181554
-0.0260262 0.923557 -0.010874
-0.00867539 0.923142 -0.00361614
0.00867539 0.923142 0.00361614
0.0260262 0.923557 0.010874
0.043377 0.924387 0.0181554
0.060728 0.925633 0.0255119
0.0780791 0.927297 0.0329419
0.0954304 0.92938 0.0404982
0.112782 0.931886 0.0481804
0.130134 0.934815 0.0560433
0.147486 0.938173 0.0640884
0.164838 0.94196 0.0723733
0.182191 0.946183 0.080902
0.199544 0.950841 0.0897359
0.216898 0.955943 0.0988826
0.234252 0.961486 0.108408
0.251607 0.96748 0.118325
0.268962 0.97392 0.128704
0.286318 0.980816 0.139564
0.303675 0.98816 0.150985
0.321032 0.99596 0.162989
0.338391 1.0042 0.175666
0.355749 1.0129 0.189049
0.373109 1.02203 0.203235
0.39047 1.03158 0.218267
0.407832 1.04155 0.234256
0.425194 1.05191 0.251255
0.442558 1.06263 0.269389
0.459922 1.07369 0.288724
0.477288 1.08503 0.309399
0.494655 1.09661 0.331493
0.512023 1.10835 0.355163
0.529392 1.1202 0.3805
0.546762 1.13202 0.407674
0.564134 1.14374 0.43679
0.581507 1.15517 0.468028
0.598881 1.1662 0.5015
0.616257 1.17659 0.537388
0.633635 1.18616 0.575802
0.651013 1.19459 0.616914
0.668394 1.20163 0.660813
0.685776 1.20688 0.707637
0.703159 1.21001 0.757432
0.720544 1.21051 0.810265
0.737931 1.20796 0.866098
0.75532 1.20176 0.924883
0.77271 1.19139 0.986447
0.790103 1.17619 1.05056
0.807497 1.15559 1.11687
0.824893 1.12889 1.18489
0.842291 1.09555 1.25401
0.859691 1.05492 1.32345
0.877093 1.00661 1.39232
0.894497 0.950169 1.45952
0.911904 0.885505 1.52387
0.929312 0.812548 1.58402
0.946723 0.73165 1.63864
0.964136 0.643287 1.68627
0.981551 0.54838 1.72565
0.998969 0.448013 1.75549
1.01639 0.343658 1.77489
1.03381 0.236914 1.78302
1.05124 0.129605 1.77963
1.06866 0.0235618 1.76463
1.08609 -0.0793904 1.73849
1.10353 -0.177569 1.70188
1.12096 -0.269526 1.65597
1.1384 -0.354062 1.60197
1.15584 -0.430354 1.54142
1.17328 -0.497845 1.47578
1.19073 -0.556375 1.40662
1.20818 -0.605981 1.33532
1.22563 -0.647033 1.26322
1.24308 -0.679982 1.19139
1.26054 -0.705512 1.12081
1.278 -0.724281 1.05219
1.29547 -0.737085 0.986133
1.31293 -0.74462 0.923026
1.33041 -0.747651 0.86315
1.34788 -0.74681 0.806649
1.36536 -0.742757 0.753583
1.38284 -0.736013 0.703929
1.40032 -0.727108 0.657613
1.41781 -0.716444 0.614516
1.4353 -0.704425 0.57449
1.45279 -0.691345 0.537375
1.47029 -0.677501 0.50299
1.48779 -0.663101 0.471164
1.50529 -0.648355 0.441712
1.5228 -0.633404 0.414471
1.54031 -0.618394 0.389266
1.55783 -0.603415 0.365947
1.57535 -0.588565 0.344359
1.59287 -0.5739 0.324371
1.6104 -0.559484 0.305847
1.62793 -0.545347 0.288675
1.64546 -0.531529 0.272737
1.663 -0.518043 0.25794
1.68055 -0.504914 0.244183
1.69809 -0.492142 0.23139
1.71565 -0.479741 0.219475
1.7332 -0.467706 0.208373
1.75076 -0.45604 0.198015
1.76833 -0.444735 0.188345
1.7859 -0.433791 0.179306
1.80347 -0.423194 0.170851
1.82105 -0.412943 0.162932
1.83863 -0.403024 0.155512
1.85622 -0.39343 0.148548
1.87381 -0.38415 0.142011
1.8914 -0.375175 0.135865
1.909 -0.366494 0.130085
1.92661 -0.358099 0.12464
1.94422 -0.349976 0.119511
1.96183 -0.34212 0.114671
1.97945 -0.334516 0.110104
1.99708 -0.32716 0.105787
2.01471 -0.320039 0.101707
2.03234 -0.313146 0.0978445
2.04998 -0.306471 0.0941878
2.06763 -0.300007 0.0907208
2.08528 -0.293744 0.0874337
2.10294 -0.287677 0.0843124
2.1206 -0.281797 0.0813489
2.13826 -0.276097 0.0785309
2.15593 -0.27057 0.0758517
2.17361 -0.26521 0.0733006
2.19129 -0.26001 0.070872
2.20898 -0.254965 0.0685565
2.22668 -0.250068 0.0663494
2.24438 -0.245314 0.0642424
2.26208 -0.240698 0.0622316
2.27979 -0.236215 0.0603098
2.29751 -0.231859 0.0584735
2.31523 -0.227627 0.0567164
2.33296 -0.223514 0.0550357
2.3507 -0.219515 0.0534255
2.36844 -0.215627 0.0518836
2.38618 -0.211846 0.0504048
2.40394 -0.208167 0.0489871
2.42169 -0.204588 0.0476258
2.43946 -0.201105 0.0463193
2.45723 -0.197714 0.0450634
2.47501 -0.194413 0.0438567
2.49279 -0.191199 0.0426954
2.51059 -0.188068 0.0415782
2.52838 -0.185018 0.0405018
2.54619 -0.182047 0.039465
2.564 -0.179151 0.0384647
2.58182 -0.176328 0.0375001
2.59964 -0.173576 0.0365682
2.61747 -0.170892 0.0356682
2.63531 -0.168275 0.0347977
2.65315 -0.165721 0.0339558
2.671 -0.163229 0.0331401
2.68886 -0.160797 0.0323502
2.70673 -0.158423 0.0315838
2.7246 -0.156105 0.0308405
2.74248 -0.15384 0.0301183
2.76037 -0.151628 0.0294168
2.77826 -0.149465 0.0287342
2.79617 -0.147351 0.0280703
2.81408 -0.145284 0.0274235
2.83199 -0.143262 0.0267936
2.84992 -0.141283 0.0261793
2.86785 -0.139346 0.0255805
2.88579 -0.137449 0.0249959
2.90374 -0.135591 0.0244258
2.9217 -0.13377 0.023869
2.93966 -0.131985 0.0233256
2.95763 -0.130235 0.0227948
2.97561 -0.128519 0.0222769
2.9936 -0.126834 0.021771
3.01159 -0.125181 0.0212774
3.0296 -0.123558 0.0207954
3.04761 -0.121965 0.0203255
3.06563 -0.1204 0.0198668
3.08366 -0.118863 0.0194199
3.1017 -0.117352 0.0189841
3.11974 -0.115868 0.0185596
3.1378 -0.11441 0.018146
3.15586 -0.112976 0.0177435
3.17393 -0.111567 0.0173516
3.19201 -0.110182 0.0169705
3.2101 -0.10882 0.0165996
3.2282 -0.107481 0.0162391
3.24631 -0.106165 0.0158885
3.26443 -0.104871 0.0155479
3.28255 -0.103598 0.0152167
3.30069 -0.102347 0.0148951
3.31883 -0.101117 0.0145824
3.33698 -0.0999081 0.0142789
3.35515 -0.098719 0.0139838
3.37332 -0.0975498 0.0136972
3.3915 -0.0964002 0.0134187
3.40969 -0.0952697 0.0131482
3.42789 -0.0941581 0.0128853
3.4461 -0.093065 0.0126298
3.46433 -0.09199 0.0123814
3.48256 -0.0909329 0.0121401
3.5008 -0.0898933 0.0119053
3.51905 -0.0888708 0.0116771
3.53731 -0.0878651 0.0114551
3.55558 -0.086876 0.0112391
3.57386 -0.085903 0.0110289
3.59215 -0.0849459 0.0108244
3.61046 -0.0840043 0.0106252
3.62877 -0.0830779 0.0104313
3.64709 -0.0821665 0.0102424
3.66543 -0.0812697 0.0100585
3.68377 -0.0803873 0.00987913
3.70213 -0.0795189 0.00970443
3.72049 -0.0786642 0.009534
3.73887 -0.077823 0.00936792
3.75726 -0.0769951 0.00920583
3.77566 -0.0761801 0.0090478
3.79407 -0.0753777 0.0088935
3.81249 -0.0745878 0.00874299
3.83093 -0.07381 0.00859596
3.84937 -0.0730441 0.00845249
3.86783 -0.07229 0.00831227
3.8863 -0.0715472 0.00817539
3.90478 -0.0708157 0.00804157
3.92327 -0.0700951 0.00791087
3.94177 -0.0693854 0.00778303
3.96029 -0.0686861 0.00765814
3.97882 -0.0679972 0.00753593
3.99736 -0.0673185 0.0074165
4.01591 -0.0666496 0.00729959
4.03447 -0.0659905 0.00718528
4.05305 -0.065341 0.00707336
4.07164 -0.0647007 0.00696389
4.09024 -0.0640697 0.00685667
4.10886 -0.0634477 0.00675177
4.12749 -0.0628345 0.00664899
4.14613 -0.0622299 0.00654839
4.16478 -0.0616338 0.0064498
4.18345 -0.0610461 0.00635328
4.20213 -0.0604665 0.00625865
4.22082 -0.0598949 0.00616599
4.23953 -0.0593312 0.00607511
4.25825 -0.0587752 0.0059861
4.27698 -0.0582267 0.00589878
4.29573 -0.0576857 0.00581322
4.31449 -0.057152 0.00572927
4.33327 -0.0566255 0.005647
4.35206 -0.0561059 0.00556625
4.37086 -0.0555933 0.0054871
4.38968 -0.0550874 0.00540939
4.40851 -0.0545882 0.0053332
4.42736 -0.0540956 0.00525838
4.44622 -0.0536093 0.00518501
4.46509 -0.0531293 0.00511294
4.48398 -0.0526556 0.00504225
4.50289 -0.0521879 0.0049728
4.52181 -0.0517261 0.00490467
4.54074 -0.0512703 0.00483771
4.55969 -0.0508202 0.00477201
4.57866 -0.0503758 0.00470744
4.59764 -0.0499369 0.00464406
4.61664 -0.0495036 0.00458175
4.63565 -0.0490756 0.00452058
4.65468 -0.0486529 0.00446045
4.67372 -0.0482354 0.0044014
4.69278 -0.047823 0.00434333
4.71185 -0.0474156 0.0042863
4.73095 -0.0470132 0.00423021
4.75005 -0.0466156 0.00417511
4.76918 -0.0462228 0.00412091
4.78832 -0.0458347 0.00406766
4.80748 -0.0454513 0.00401527
4.82665 -0.0450724 0.00396379
4.84584 -0.0446979 0.00391313
4.86505 -0.0443279 0.00386334
4.88428 -0.0439622 0.00381434
4.90352 -0.0436008 0.00376618
4.92278 -0.0432435 0.00371877
4.94206 -0.0428904 0.00367216
4.96136 -0.0425414 0.00362627
4.98067 -0.0421963 0.00358115
5 -0.0418552 0.00353673
5.01935 -0.0415179 0.00349304
5.03872 -0.0411845 0.00345001
5.05811 -0.0408548 0.0034077
5.07751 -0.0405288 0.00336602
5.09694 -0.0402065 0.00332502
5.11638 -0.0398877 0.00328463
5.13584 -0.0395725 0.0032449
5.15532 -0.0392608 0.00320575
5.17482 -0.0389524 0.00316723
5.19434 -0.0386475 0.00312928
5.21388 -0.0383458 0.00309193
5.23344 -0.0380475 0.00305512
5.25302 -0.0377523 0.0030189
5.27262 -0.0374603 0.00298319
5.29224 -0.0371715 0.00294805
5.31188 -0.0368857 0.0029134
5.33154 -0.036603 0.0028793
5.35122 -0.0363233 0.00284567
5.37092 -0.0360465 0.00281257
5.39065 -0.0357726 0.00277993
5.41039 -0.0355016 0.00274779
5.43016 -0.0352334 0.00271609
5.44994 -0.034968 0.00268488
5.46975 -0.0347053 0.0026541
5.48958 -0.0344453 0.00262378
5.50944 -0.034188 0.00259388
5.52931 -0.0339333 0.00256442
5.54921 -0.0336813 0.00253537
5.56913 -0.0334317 0.00250674
5.58907 -0.0331847 0.0024785
5.60904 -0.0329402 0.00245068
5.62903 -0.0326981 0.00242323
5.64904 -0.0324584 0.00239618
5.66907 -0.0322211 0.00236949
5.68913 -0.0319862 0.00234318
5.70922 -0.0317535 0.00231722
5.72933 -0.0315232 0.00229164
5.74946 -0.0312951 0.00226639
5.76961 -0.0310692 0.0022415
5.7898 -0.0308456 0.00221693
5.81 -0.030624 0.00219272
5.83023 -0.0304047 0.00216881
5.85049 -0.0301874 0.00214524
5.87077 -0.0299722 0.00212197
5.89108 -0.029759 0.00209903
5.91142 -0.0295479 0.00207638
5.93178 -0.0293388 0.00205404
5.95216 -0.0291316 0.00203198
5.97258 -0.0289264 0.00201023
5.99302 -0.0287231 0.00198875
6.01349 -0.0285217 0.00196757
6.03398 -0.0283222 0.00194664
6.05451 -0.0281245 0.001926
6.07506 -0.0279286 0.00190562
6.09564 -0.0277345 0.00188551
6.11625 -0.0275422 0.00186565
6.13688 -0.0273516 0.00184605
6.15755 -0.0271628 0.00182669
6.17824 -0.0269757 0.00180759
6.19897 -0.0267902 0.00178872
6.21972 -0.0266065 0.0017701
6.24051 -0.0264243 0.0017517
6.26132 -0.0262438 0.00173355
6.28216 -0.0260649 0.00171561
6.30304 -0.0258876 0.0016979
6.32395 -0.0257118 0.00168041
6.34489 -0.0255376 0.00166314
6.36586 -0.0253649 0.00164607
6.38686 -0.0251937 0.00162922
6.40789 -0.0250239 0.00161257
6.42896 -0.0248557 0.00159614
6.45006 -0.0246889 0.00157989
6.47119 -0.0245235 0.00156385
6.49236 -0.0243595 0.00154799
6.51356 -0.024197 0.00153233
6.5348 -0.0240358 0.00151686
6.55607 -0.0238759 0.00150157
6.57737 -0.0237175 0.00148646
6.59871 -0.0235603 0.00147154
6.62008 -0.0234045 0.00145679
6.6415 -0.0232499 0.00144222
6.66294 -0.0230966 0.00142781
6.68443 -0.0229446 0.00141358
6.70595 -0.0227939 0.0013995
6.72751 -0.0226444 0.00138561
6.74911 -0.0224961 0.00137186
6.77074 -0.022349 0.00135828
6.79241 -0.0222031 0.00134485
6.81413 -0.0220584 0.00133158
6.83588 -0.0219148 0.00131845
6.85767 -0.0217724 0.00130549
6.8795 -0.0216311 0.00129266
6.90138 -0.021491 0.00127998
6.92329 -0.0213519 0.00126744
6.94524 -0.021214 0.00125506
6.96724 -0.0210771 0.0012428
6.98928 -0.0209413 0.00123069
7.01137 -0.0208066 0.0012187
7.03349 -0.0206729 0.00120686
7.05566 -0.0205402 0.00119513
7.07788 -0.0204086 0.00118355
7.10014 -0.0202779 0.00117209
7.12244 -0.0201483 0.00116076
7.14479 -0.0200197 0.00114954
7.16719 -0.019892 0.00113846
7.18963 -0.0197653 0.00112749
7.21213 -0.0196395 0.00111664
7.23467 -0.0195147 0.00110591
7.25725 -0.0193908 0.0010953
7.27989 -0.0192678 0.00108479
7.30258 -0.0191458 0.0010744
7.32532 -0.0190246 0.00106412
7.34811 -0.0189043 0.00105395
7.37095 -0.0187849 0.00104389
7.39384 -0.0186664 0.00103394
7.41679 -0.0185487 0.00102408
7.43978 -0.0184318 0.00101433
7.46284 -0.0183158 0.00100468
7.48595 -0.0182007 0.000995141
7.50911 -0.0180863 0.000985689
7.53233 -0.0179728 0.000976343
7.55561 -0.01786 0.000967085
7.57894 -0.0177481 0.00095793
7.60234 -0.0176369 0.000948861
7.62579 -0.0175265 0.000939891
7.64931 -0.0174168 0.000931005
7.67288 -0.0173079 0.000922217
7.69652 -0.0171997 0.000913509
7.72022 -0.0170923 0.000904896
7.74398 -0.0169856 0.000896362
7.76781 -0.0168796 0.00088792
7.7917 -0.0167744 0.000879555
7.81566 -0.0166698 0.00087128
7.83968 -0.0165659 0.000863078
7.86378 -0.0164627 0.000854965
7.88794 -0.0163602 0.000846923
7.91217 -0.0162583 0.000838967
7.93648 -0.0161572 0.000831081
7.96085 -0.0160566 0.000823278
7.9853 -0.0159567 0.000815544
8.00983 -0.0158574 0.00080789
8.03443 -0.0157588 0.000800302
8.0591 -0.0156608 0.000792793
8.08386 -0.0155634 0.000785348
8.10869 -0.0154666 0.00077798
8.13361 -0.0153704 0.000770675
8.1586 -0.0152747 0.000763444
8.18368 -0.0151797 0.000756274
8.20884 -0.0150852 0.000749176
8.23409 -0.0149913 0.000742138
8.25943 -0.014898 0.00073517
8.28486 -0.0148052 0.00072826
8.31038 -0.0147129 0.000721419
8.33598 -0.0146212 0.000714633
8.36169 -0.01453 0.000707914
8.38748 -0.0144394 0.000701249
8.41338 -0.0143492 0.000694649
8.43937 -0.0142596 0.000688102
8.46547 -0.0141704 0.000681618
8.49166 -0.0140818 0.000675185
8.51797 -0.0139936 0.000668814
8.54437 -0.0139059 0.000662492
8.57089 -0.0138187 0.00065623
8.59752 -0.013732 0.000650016
8.62426 -0.0136457 0.00064386
8.65112 -0.0135598 0.000637751
8.67809 -0.0134744 0.000631698
8.70518 -0.0133894 0.00062569
8.7324 -0.0133049 0.000619737
8.75974 -0.0132207 0.000613828
8.78721 -0.013137 0.000607971
8.81482 -0.0130537 0.000602157
8.84255 -0.0129707 0.000596395
8.87042 -0.0128882 0.000590673
8.89844 -0.012806 0.000585002
8.92659 -0.0127243 0.000579369
8.9549 -0.0126428 0.000573785
8.98335 -0.0125618 0.000568239
9.01196 -0.012481 0.00056274
9.04073 -0.0124007 0.000557277
9.06966 -0.0123206 0.00055186
9.09875 -0.0122409 0.000546477
9.12802 -0.0121614 0.000541139
9.15746 -0.0120823 0.000535833
9.18709 -0.0120035 0.00053057
9.2169 -0.011925 0.000525339
9.2469 -0.0118467 0.000520149
9.27709 -0.0117687 0.000514989
9.30749 -0.011691 0.000509868
9.3381 -0.0116135 0.000504775
9.36893 -0.0115362 0.000499721
9.39998 -0.0114591 0.000494693
9.43125 -0.0113823 0.000489701
9.46277 -0.0113057 0.000484734
9.49453 -0.0112292 0.000479801
9.52655 -0.0111529 0.000474892
9.55883 -0.0110768 0.000470015
9.59138 -0.0110009 0.00046516
9.62422 -0.010925 0.000460335
9.65735 -0.0108493 0.000455529
9.69079 -0.0107736 0.000450752
9.72455 -0.0106981 0.000445991
9.75865 -0.0106226 0.000441257
9.79309 -0.0105471 0.000436537
9.8279 -0.0104717 0.000431841
9.8631 -0.0103962 0.000427156
9.89869 -0.0103207 0.000422492
9.93471 -0.0102452 0.000417837
9.97117 -0.0101696 0.000413199
10.0081 -0.0100938 0.000408567
10.0455 -0.0100179 0.000403948
10.0835 -0.00994185 0.00039933
10.122 -0.00986553 0.000394721
10.1611 -0.00978892 0.000390109
10.2008 -0.00971199 0.0003855
10.2412 -0.00963466 0.000380881
10.2824 -0.00955687 0.000376259
10.3244 -0.00947855 0.00037162
10.3672 -0.0093996 0.000366969
10.4109 -0.00931994 0.00036229
10.4557 -0.00923943 0.000357588
10.5017 -0.00915794 0.000352844
10.5489 -0.0090753 0.000348061
10.5976 -0.00899129 0.000343216
10.6479 -0.00890566 0.000338307
10.7002 -0.00881808 0.000333304
10.7547 -0.0087281 0.000328198
10.8119 -0.00863512 0.000322942
10.8724 -0.00853829 0.000317507
10.9373 -0.00843629 0.000311808
11.0083 -0.00832693 0.000305745
11.0884 -0.00820591 0.000299073
11.1861 -0.00806186 0.000291209


==> anc/HERMITE/GAMMA04/GRp_FRG.txt <==
-11.1861 -0.00806941 -0.00029175
-11.0884 -0.00821372 -0.000299639
-11.0083 -0.00833497 -0.000306331
-10.9373 -0.00844454 -0.000312414
-10.8724 -0.00854673 -0.00031813
-10.8119 -0.00864375 -0.000323584
-10.7547 -0.00873691 -0.000328855
-10.7002 -0.00882707 -0.000333979
-10.6479 -0.00891483 -0.000338998
-10.5976 -0.00900063 -0.000343924
-10.5489 -0.00908481 -0.000348785
-10.5017 -0.00916762 -0.000353585
-10.4557 -0.00924928 -0.000358344
-10.4109 -0.00932996 -0.000363064
-10.3672 -0.00940979 -0.000367758
-10.3244 -0.0094889 -0.000372427
-10.2824 -0.00956739 -0.000377082
-10.2412 -0.00964535 -0.000381721
-10.2008 -0.00972285 -0.000386355
-10.1611 -0.00979995 -0.000390982
-10.122 -0.00987673 -0.000395611
-10.0835 -0.00995322 -0.000400237
-10.0455 -0.0100295 -0.000404871
-10.0081 -0.0101056 -0.000409509
-9.97117 -0.0101815 -0.000414158
-9.93471 -0.0102573 -0.000418814
-9.89869 -0.010333 -0.000423486
-9.8631 -0.0104086 -0.000428169
-9.8279 -0.0104843 -0.000432871
-9.79309 -0.0105599 -0.000437586
-9.75865 -0.0106355 -0.000442324
-9.72455 -0.0107112 -0.000447078
-9.69079 -0.0107869 -0.000451856
-9.65735 -0.0108628 -0.000456653
-9.62422 -0.0109387 -0.000461478
-9.59138 -0.0110147 -0.000466323
-9.55883 -0.0110909 -0.000471197
-9.52655 -0.0111672 -0.000476095
-9.49453 -0.0112436 -0.000481023
-9.46277 -0.0113203 -0.000485977
-9.43125 -0.0113971 -0.000490964
-9.39998 -0.0114741 -0.000495978
-9.36893 -0.0115514 -0.000501026
-9.3381 -0.0116288 -0.000506103
-9.30749 -0.0117066 -0.000511216
-9.27709 -0.0117845 -0.00051636
-9.2469 -0.0118627 -0.000521542
-9.2169 -0.0119412 -0.000526756
-9.18709 -0.0120199 -0.00053201
-9.15746 -0.012099 -0.000537297
-9.12802 -0.0121783 -0.000542625
-9.09875 -0.0122579 -0.000547989
-9.06966 -0.0123379 -0.000553395
-9.04073 -0.0124182 -0.000558838
-9.01196 -0.0124988 -0.000564325
-8.98335 -0.0125797 -0.000569851
-8.9549 -0.012661 -0.000575422
-8.92659 -0.0127427 -0.000581033
-8.89844 -0.0128247 -0.000586691
-8.87042 -0.0129071 -0.000592391
-8.84255 -0.0129899 -0.000598139
-8.81482 -0.0130731 -0.00060393
-8.78721 -0.0131566 -0.000609771
-8.75974 -0.0132406 -0.000615657
-8.7324 -0.013325 -0.000621595
-8.70518 -0.0134098 -0.000627578
-8.67809 -0.013495 -0.000633615
-8.65112 -0.0135807 -0.000639699
-8.62426 -0.0136668 -0.000645838
-8.59752 -0.0137534 -0.000652026
-8.57089 -0.0138404 -0.000658271
-8.54437 -0.0139279 -0.000664565
-8.51797 -0.0140159 -0.000670919
-8.49166 -0.0141043 -0.000677324
-8.46547 -0.0141933 -0.000683789
-8.43937 -0.0142827 -0.000690308
-8.41338 -0.0143726 -0.000696889
-8.38748 -0.0144631 -0.000703524
-8.36169 -0.014554 -0.000710224
-8.33598 -0.0146455 -0.00071698
-8.31038 -0.0147375 -0.000723801
-8.28486 -0.0148301 -0.000730681
-8.25943 -0.0149232 -0.000737628
-8.23409 -0.0150168 -0.000744635
-8.20884 -0.015111 -0.000751711
-8.18368 -0.0152058 -0.000758849
-8.1586 -0.0153012 -0.000766058
-8.13361 -0.0153971 -0.00077333
-8.10869 -0.0154937 -0.000780676
-8.08386 -0.0155908 -0.000788087
-8.0591 -0.0156886 -0.000795573
-8.03443 -0.0157869 -0.000803126
-8.00983 -0.0158859 -0.000810756
-7.9853 -0.0159855 -0.000818456
-7.96085 -0.0160858 -0.000826235
-7.93648 -0.0161867 -0.000834085
-7.91217 -0.0162883 -0.000842016
-7.88794 -0.0163905 -0.000850021
-7.86378 -0.0164934 -0.000858109
-7.83968 -0.016597 -0.000866273
-7.81566 -0.0167012 -0.000874522
-7.7917 -0.0168062 -0.000882849
-7.76781 -0.0169119 -0.000891265
-7.74398 -0.0170182 -0.00089976
-7.72022 -0.0171253 -0.000908346
-7.69652 -0.0172332 -0.000917013
-7.67288 -0.0173417 -0.000925774
-7.64931 -0.0174511 -0.00093462
-7.62579 -0.0175611 -0.000943561
-7.60234 -0.017672 -0.000952588
-7.57894 -0.0177836 -0.000961715
-7.55561 -0.017896 -0.00097093
-7.53233 -0.0180092 -0.000980247
-7.50911 -0.0181232 -0.000989655
-7.48595 -0.018238 -0.000999168
-7.46284 -0.0183537 -0.00100877
-7.43978 -0.0184701 -0.00101849
-7.41679 -0.0185875 -0.0010283
-7.39384 -0.0187056 -0.00103822
-7.37095 -0.0188247 -0.00104824
-7.34811 -0.0189446 -0.00105837
-7.32532 -0.0190653 -0.00106861
-7.30258 -0.019187 -0.00107896
-7.27989 -0.0193096 -0.00108942
-7.25725 -0.0194331 -0.0011
-7.23467 -0.0195575 -0.00111069
-7.21213 -0.0196829 -0.0011215
-7.18963 -0.0198092 -0.00113242
-7.16719 -0.0199365 -0.00114347
-7.14479 -0.0200647 -0.00115463
-7.12244 -0.0201939 -0.00116593
-7.10014 -0.0203241 -0.00117734
-7.07788 -0.0204553 -0.00118889
-7.05566 -0.0205876 -0.00120056
-7.03349 -0.0207208 -0.00121236
-7.01137 -0.0208551 -0.0012243
-6.98928 -0.0209905 -0.00123637
-6.96724 -0.0211269 -0.00124858
-6.94524 -0.0212644 -0.00126093
-6.92329 -0.021403 -0.00127341
-6.90138 -0.0215427 -0.00128604
-6.8795 -0.0216835 -0.00129881
-6.85767 -0.0218255 -0.00131174
-6.83588 -0.0219686 -0.00132481
-6.81413 -0.0221128 -0.00133804
-6.79241 -0.0222583 -0.00135141
-6.77074 -0.0224049 -0.00136495
-6.74911 -0.0225527 -0.00137864
-6.72751 -0.0227017 -0.00139249
-6.70595 -0.022852 -0.00140651
-6.68443 -0.0230035 -0.00142069
-6.66294 -0.0231562 -0.00143504
-6.6415 -0.0233103 -0.00144957
-6.62008 -0.0234656 -0.00146426
-6.59871 -0.0236223 -0.00147913
-6.57737 -0.0237802 -0.00149418
-6.55607 -0.0239395 -0.00150942
-6.5348 -0.0241002 -0.00152483
-6.51356 -0.0242622 -0.00154044
-6.49236 -0.0244257 -0.00155623
-6.47119 -0.0245905 -0.00157222
-6.45006 -0.0247568 -0.0015884
-6.42896 -0.0249245 -0.00160479
-6.40789 -0.0250937 -0.00162137
-6.38686 -0.0252643 -0.00163817
-6.36586 -0.0254364 -0.00165517
-6.34489 -0.0256101 -0.00167239
-6.32395 -0.0257853 -0.00168981
-6.30304 -0.0259621 -0.00170747
-6.28216 -0.0261404 -0.00172533
-6.26132 -0.0263203 -0.00174344
-6.24051 -0.0265019 -0.00176176
-6.21972 -0.026685 -0.00178033
-6.19897 -0.0268699 -0.00179912
-6.17824 -0.0270564 -0.00181817
-6.15755 -0.0272446 -0.00183745
-6.13688 -0.0274345 -0.00185699
-6.11625 -0.0276262 -0.00187678
-6.09564 -0.0278197 -0.00189683
-6.07506 -0.0280149 -0.00191713
-6.05451 -0.028212 -0.00193772
-6.03398 -0.0284109 -0.00195856
-6.01349 -0.0286116 -0.00197969
-5.99302 -0.0288143 -0.00200108
-5.97258 -0.0290188 -0.00202278
-5.95216 -0.0292253 -0.00204475
-5.93178 -0.0294338 -0.00206703
-5.91142 -0.0296443 -0.00208959
-5.89108 -0.0298567 -0.00211248
-5.87077 -0.0300712 -0.00213566
-5.85049 -0.0302878 -0.00215916
-5.83023 -0.0305065 -0.00218298
-5.81 -0.0307273 -0.00220714
-5.7898 -0.0309503 -0.00223161
-5.76961 -0.0311754 -0.00225644
-5.74946 -0.0314028 -0.0022816
-5.72933 -0.0316324 -0.00230712
-5.70922 -0.0318643 -0.00233298
-5.68913 -0.0320985 -0.00235922
-5.66907 -0.0323351 -0.00238582
-5.64904 -0.032574 -0.0024128
-5.62903 -0.0328153 -0.00244016
-5.60904 -0.0330591 -0.00246791
-5.58907 -0.0333054 -0.00249605
-5.56913 -0.0335541 -0.00252461
-5.54921 -0.0338054 -0.00255357
-5.52931 -0.0340593 -0.00258295
-5.50944 -0.0343158 -0.00261275
-5.48958 -0.034575 -0.002643
-5.46975 -0.0348369 -0.00267368
-5.44994 -0.0351015 -0.00270482
-5.43016 -0.0353688 -0.00273641
-5.41039 -0.035639 -0.00276848
-5.39065 -0.0359121 -0.00280101
-5.37092 -0.036188 -0.00283405
-5.35122 -0.0364669 -0.00286756
-5.33154 -0.0367488 -0.0029016
-5.31188 -0.0370337 -0.00293613
-5.29224 -0.0373217 -0.0029712
-5.27262 -0.0376128 -0.0030068
-5.25302 -0.0379071 -0.00304295
-5.23344 -0.0382045 -0.00307964
-5.21388 -0.0385053 -0.00311692
-5.19434 -0.0388093 -0.00315476
-5.17482 -0.0391168 -0.00319321
-5.15532 -0.0394276 -0.00323224
-5.13584 -0.0397419 -0.0032719
-5.11638 -0.0400597 -0.00331217
-5.09694 -0.0403812 -0.0033531
-5.07751 -0.0407062 -0.00339466
-5.05811 -0.0410349 -0.00343691
-5.03872 -0.0413674 -0.00347981
-5.01935 -0.0417037 -0.00352343
-5 -0.0420438 -0.00356774
-4.98067 -0.0423879 -0.00361279
-4.96136 -0.042736 -0.00365856
-4.94206 -0.0430881 -0.00370511
-4.92278 -0.0434443 -0.0037524
-4.90352 -0.0438047 -0.0038005
-4.88428 -0.0441694 -0.00384938
-4.86505 -0.0445384 -0.00389911
-4.84584 -0.0449118 -0.00394966
-4.82665 -0.0452897 -0.00400108
-4.80748 -0.0456721 -0.00405336
-4.78832 -0.0460591 -0.00410656
-4.76918 -0.0464508 -0.00416065
-4.75005 -0.0468473 -0.0042157
-4.73095 -0.0472487 -0.00427169
-4.71185 -0.0476549 -0.00432868
-4.69278 -0.0480662 -0.00438665
-4.67372 -0.0484826 -0.00444568
-4.65468 -0.0489042 -0.00450572
-4.63565 -0.049331 -0.00456687
-4.61664 -0.0497633 -0.00462909
-4.59764 -0.0502009 -0.00469247
-4.57866 -0.0506442 -0.00475697
-4.55969 -0.0510931 -0.00482268
-4.54074 -0.0515478 -0.00488958
-4.52181 -0.0520083 -0.00495774
-4.50289 -0.0524747 -0.00502714
-4.48398 -0.0529473 -0.00509788
-4.46509 -0.053426 -0.00516992
-4.44622 -0.053911 -0.00524337
-4.42736 -0.0544024 -0.00531818
-4.40851 -0.0549003 -0.00539447
-4.38968 -0.0554048 -0.0054722
-4.37086 -0.0559161 -0.00555148
-4.35206 -0.0564342 -0.00563228
-4.33327 -0.0569594 -0.00571472
-4.31449 -0.0574917 -0.00579875
-4.29573 -0.0580313 -0.00588451
-4.27698 -0.0585782 -0.00597196
-4.25825 -0.0591327 -0.00606123
-4.23953 -0.0596949 -0.00615228
-4.22082 -0.0602649 -0.00624525
-4.20213 -0.0608428 -0.00634011
-4.18345 -0.0614289 -0.00643699
-4.16478 -0.0620232 -0.00653587
-4.14613 -0.062626 -0.00663689
-4.12749 -0.0632374 -0.00674003
-4.10886 -0.0638575 -0.00684543
-4.09024 -0.0644865 -0.00695308
-4.07164 -0.0651246 -0.00706312
-4.05305 -0.065772 -0.00717554
-4.03447 -0.0664288 -0.0072905
-4.01591 -0.0670953 -0.00740799
-3.99736 -0.0677715 -0.00752817
-3.97882 -0.0684578 -0.00765102
-3.96029 -0.0691542 -0.00777673
-3.94177 -0.069861 -0.00790529
-3.92327 -0.0705784 -0.00803688
-3.90478 -0.0713066 -0.00817148
-3.8863 -0.0720458 -0.0083093
-3.86783 -0.0727962 -0.00845032
-3.84937 -0.073558 -0.00859476
-3.83093 -0.0743315 -0.0087426
-3.81249 -0.0751168 -0.00889405
-3.79407 -0.0759142 -0.00904911
-3.77566 -0.0767239 -0.009208
-3.75726 -0.0775462 -0.00937071
-3.73887 -0.0783812 -0.00953747
-3.72049 -0.0792293 -0.00970827
-3.70213 -0.0800907 -0.00988335
-3.68377 -0.0809656 -0.0100627
-3.66543 -0.0818542 -0.0102465
-3.64709 -0.082757 -0.0104349
-3.62877 -0.083674 -0.0106279
-3.61046 -0.0846057 -0.0108257
-3.59215 -0.0855522 -0.0110285
-3.57386 -0.0865139 -0.0112361
-3.55558 -0.0874911 -0.0114489
-3.53731 -0.0884841 -0.0116669
-3.51905 -0.0894931 -0.0118902
-3.5008 -0.0905187 -0.0121189
-3.48256 -0.091561 -0.0123531
-3.46433 -0.0926206 -0.0125928
-3.4461 -0.0936977 -0.0128382
-3.42789 -0.0947928 -0.0130893
-3.40969 -0.0959064 -0.0133463
-3.3915 -0.0970388 -0.0136092
-3.37332 -0.0981907 -0.0138781
-3.35515 -0.0993625 -0.0141531
-3.33698 -0.100555 -0.0144344
-3.31883 -0.101768 -0.0147219
-3.30069 -0.103003 -0.015016
-3.28255 -0.10426 -0.0153166
-3.26443 -0.105541 -0.0156241
-3.24631 -0.106845 -0.0159385
-3.2282 -0.108173 -0.0162602
-3.2101 -0.109527 -0.0165892
-3.19201 -0.110907 -0.016926
-3.17393 -0.112313 -0.0172707
-3.15586 -0.113748 -0.0176238
-3.1378 -0.11521 -0.0179855
-3.11974 -0.116703 -0.0183563
-3.1017 -0.118225 -0.0187364
-3.08366 -0.119779 -0.0191266
-3.06563 -0.121365 -0.019527
-3.04761 -0.122984 -0.0199384
-3.0296 -0.124637 -0.0203609
-3.01159 -0.126326 -0.0207956
-2.9936 -0.128051 -0.0212425
-2.97561 -0.129813 -0.0217027
-2.95763 -0.131613 -0.0221763
-2.93966 -0.133454 -0.0226645
-2.9217 -0.135334 -0.0231674
-2.90374 -0.137257 -0.0236863
-2.88579 -0.139223 -0.0242213
-2.86785 -0.141233 -0.0247737
-2.84992 -0.14329 -0.0253439
-2.83199 -0.145393 -0.0259331
-2.81408 -0.147545 -0.0265416
-2.79617 -0.149747 -0.027171
-2.77826 -0.152001 -0.0278216
-2.76037 -0.154307 -0.0284949
-2.74248 -0.156669 -0.0291915
-2.7246 -0.159088 -0.0299129
-2.70673 -0.161565 -0.0306598
-2.68886 -0.164102 -0.0314339
-2.671 -0.166701 -0.032236
-2.65315 -0.169365 -0.0330679
-2.63531 -0.172096 -0.0339305
-2.61747 -0.174895 -0.0348259
-2.59964 -0.177766 -0.0357549
-2.58182 -0.180709 -0.0367201
-2.564 -0.18373 -0.0377224
-2.54619 -0.186828 -0.0387644
-2.52838 -0.190009 -0.0398475
-2.51059 -0.193273 -0.0409745
-2.49279 -0.196625 -0.0421468
-2.47501 -0.200068 -0.0433677
-2.45723 -0.203605 -0.044639
-2.43946 -0.207239 -0.0459641
-2.42169 -0.210975 -0.0473451
-2.40394 -0.214815 -0.0487861
-2.38618 -0.218765 -0.0502895
-2.36844 -0.222827 -0.0518596
-2.3507 -0.227007 -0.0534994
-2.33296 -0.231309 -0.055214
-2.31523 -0.235738 -0.0570065
-2.29751 -0.240299 -0.0588829
-2.27979 -0.244998 -0.0608469
-2.26208 -0.249839 -0.0629052
-2.24438 -0.254829 -0.0650623
-2.22668 -0.259973 -0.0673258
-2.20898 -0.265279 -0.0697009
-2.19129 -0.270753 -0.0721965
-2.17361 -0.276402 -0.0748188
-2.15593 -0.282233 -0.0775778
-2.13826 -0.288254 -0.0804811
-2.1206 -0.294474 -0.0835403
-2.10294 -0.300901 -0.0867643
-2.08528 -0.307543 -0.0901666
-2.06763 -0.314411 -0.0937579
-2.04998 -0.321513 -0.097554
-2.03234 -0.328861 -0.101568
-2.01471 -0.336464 -0.105817
-1.99708 -0.344335 -0.110319
-1.97945 -0.352484 -0.115094
-1.96183 -0.360925 -0.12016
-1.94422 -0.369668 -0.125545
-1.92661 -0.378729 -0.13127
-1.909 -0.388118 -0.137367
-1.8914 -0.397852 -0.143862
-1.87381 -0.407942 -0.150793
-1.85622 -0.418405 -0.158194
-1.83863 -0.429253 -0.166108
-1.82105 -0.440503 -0.174577
-1.80347 -0.452165 -0.183654
-1.7859 -0.464258 -0.19339
-1.76833 -0.47679 -0.20385
-1.75076 -0.489777 -0.215098
-1.7332 -0.503225 -0.22721
-1.71565 -0.517145 -0.240266
-1.69809 -0.531539 -0.254362
-1.68055 -0.546413 -0.269594
-1.663 -0.561755 -0.286079
-1.64546 -0.577563 -0.303937
-1.62793 -0.593809 -0.323311
-1.6104 -0.610472 -0.34435
-1.59287 -0.6275 -0.367228
-1.57535 -0.644842 -0.392125
-1.55783 -0.662407 -0.419252
-1.54031 -0.6801 -0.448828
-1.5228 -0.697769 -0.481101
-1.50529 -0.715249 -0.516331
-1.48779 -0.732301 -0.554804
-1.47029 -0.748655 -0.596809
-1.45279 -0.763941 -0.642659
-1.4353 -0.777741 -0.692655
-1.41781 -0.789499 -0.747098
-1.40032 -0.798594 -0.806252
-1.38284 -0.804225 -0.870334
-1.36536 -0.805512 -0.939475
-1.34788 -0.801366 -1.01367
-1.33041 -0.790623 -1.09276
-1.31293 -0.771924 -1.17631
-1.29547 -0.743897 -1.26361
-1.278 -0.705069 -1.35354
-1.26054 -0.654125 -1.4446
-1.24308 -0.589879 -1.53474
-1.22563 -0.511597 -1.62155
-1.20818 -0.419027 -1.70212
-1.19073 -0.312712 -1.7734
-1.17328 -0.193987 -1.83222
-1.15584 -0.0651256 -1.87581
-1.1384 0.0708177 -1.90183
-1.12096 0.21017 -1.90896
-1.10353 0.348952 -1.89675
-1.08609 0.483283 -1.86601
-1.06866 0.609647 -1.81836
-1.05124 0.725293 -1.75634
-1.03381 0.828223 -1.68282
-1.01639 0.917424 -1.60094
-0.998969 0.992567 -1.51366
-0.981551 1.05411 -1.4237
-0.964136 1.10286 -1.33334
-0.946723 1.14006 -1.24441
-0.929312 1.16701 -1.15829
-0.911904 1.18516 -1.07596
-0.894497 1.1958 -0.998054
-0.877093 1.20023 -0.92491
-0.859691 1.19955 -0.856679
-0.842291 1.19478 -0.793325
-0.824893 1.18674 -0.734727
-0.807497 1.1762 -0.680657
-0.790103 1.16373 -0.630877
-0.77271 1.14988 -0.585084
-0.75532 1.13501 -0.543006
-0.737931 1.11951 -0.504333
-0.720544 1.10362 -0.468805
-0.703159 1.08757 -0.436132
-0.685776 1.07153 -0.406086
-0.668394 1.05565 -0.378411
-0.651013 1.04002 -0.352914
-0.633635 1.02473 -0.329377
-0.616257 1.00984 -0.30764
-0.598881 0.995396 -0.287519
-0.581507 0.981427 -0.268885
-0.564134 0.967964 -0.251583
-0.546762 0.95501 -0.235512
-0.529392 0.942582 -0.220541
-0.512023 0.930675 -0.206588
-0.494655 0.919293 -0.193546
-0.477288 0.908425 -0.181349
-0.459922 0.898071 -0.169907
-0.442558 0.888215 -0.159168
-0.425194 0.878855 -0.149055
-0.407832 0.869972 -0.139529
-0.39047 0.861562 -0.130524
-0.373109 0.853609 -0.122008
-0.355749 0.846104 -0.113925
-0.338391 0.839034 -0.10625
-0.321032 0.83239 -0.0989351
-0.303675 0.826159 -0.0919612
-0.286318 0.820333 -0.0852845
-0.268962 0.814899 -0.0788917
-0.251607 0.809852 -0.0727436
-0.234252 0.805179 -0.0668303
-0.216898 0.800876 -0.0611164
-0.199544 0.796931 -0.055595
-0.182191 0.793341 -0.0502335
-0.164838 0.790096 -0.0450273
-0.147486 0.787193 -0.0399462
-0.130134 0.784626 -0.0349872
-0.112782 0.782389 -0.0301221
-0.0954304 0.78048 -0.0253491
-0.0780791 0.778894 -0.0206412
-0.060728 0.777628 -0.0159977
-0.043377 0.776682 -0.0113925
-0.0260262 0.776051 -0.00682543
-0.00867539 0.775736 -0.00227093
0.00867539 0.775736 0.00227093
0.0260262 0.776051 0.00682543
0.043377 0.776682 0.0113925
0.060728 0.777628 0.0159977
0.0780791 0.778894 0.0206412
0.0954304 0.78048 0.0253491
0.112782 0.782389 0.0301221
0.130134 0.784626 0.0349872
0.147486 0.787193 0.0399462
0.164838 0.790096 0.0450273
0.182191 0.793341 0.0502335
0.199544 0.796931 0.055595
0.216898 0.800876 0.0611164
0.234252 0.805179 0.0668303
0.251607 0.809852 0.0727436
0.268962 0.814899 0.0788917
0.286318 0.820333 0.0852845
0.303675 0.826159 0.0919612
0.321032 0.83239 0.0989351
0.338391 0.839034 0.10625
0.355749 0.846104 0.113925
0.373109 0.853609 0.122008
0.39047 0.861562 0.130524
0.407832 0.869972 0.139529
0.425194 0.878855 0.149055
0.442558 0.888215 0.159168
0.459922 0.898071 0.169907
0.477288 0.908425 0.181349
0.494655 0.919293 0.193546
0.512023 0.930675 0.206588
0.529392 0.942582 0.220541
0.546762 0.95501 0.235512
0.564134 0.967964 0.251583
0.581507 0.981427 0.268885
0.598881 0.995396 0.287519
0.616257 1.00984 0.30764
0.633635 1.02473 0.329377
0.651013 1.04002 0.352914
0.668394 1.05565 0.378411
0.685776 1.07153 0.406086
0.703159 1.08757 0.436132
0.720544 1.10362 0.468805
0.737931 1.11951 0.504333
0.75532 1.13501 0.543006
0.77271 1.14988 0.585084
0.790103 1.16373 0.630877
0.807497 1.1762 0.680657
0.824893 1.18674 0.734727
0.842291 1.19478 0.793325
0.859691 1.19955 0.856679
0.877093 1.20023 0.92491
0.894497 1.1958 0.998054
0.911904 1.18516 1.07596
0.929312 1.16701 1.15829
0.946723 1.14006 1.24441
0.964136 1.10286 1.33334
0.981551 1.05411 1.4237
0.998969 0.992567 1.51366
1.01639 0.917424 1.60094
1.03381 0.828223 1.68282
1.05124 0.725293 1.75634
1.06866 0.609647 1.81836
1.08609 0.483283 1.86601
1.10353 0.348952 1.89675
1.12096 0.21017 1.90896
1.1384 0.0708177 1.90183
1.15584 -0.0651256 1.87581
1.17328 -0.193987 1.83222
1.19073 -0.312712 1.7734
1.20818 -0.419027 1.70212
1.22563 -0.511597 1.62155
1.24308 -0.589879 1.53474
1.26054 -0.654125 1.4446
1.278 -0.705069 1.35354
1.29547 -0.743897 1.26361
1.31293 -0.771924 1.17631
1.33041 -0.790623 1.09276
1.34788 -0.801366 1.01367
1.36536 -0.805512 0.939475
1.38284 -0.804225 0.870334
1.40032 -0.798594 0.806252
1.41781 -0.789499 0.747098
1.4353 -0.777741 0.692655
1.45279 -0.763941 0.642659
1.47029 -0.748655 0.596809
1.48779 -0.732301 0.554804
1.50529 -0.715249 0.516331
1.5228 -0.697769 0.481101
1.54031 -0.6801 0.448828
1.55783 -0.662407 0.419252
1.57535 -0.644842 0.392125
1.59287 -0.6275 0.367228
1.6104 -0.610472 0.34435
1.62793 -0.593809 0.323311
1.64546 -0.577563 0.303937
1.663 -0.561755 0.286079
1.68055 -0.546413 0.269594
1.69809 -0.531539 0.254362
1.71565 -0.517145 0.240266
1.7332 -0.503225 0.22721
1.75076 -0.489777 0.215098
1.76833 -0.47679 0.20385
1.7859 -0.464258 0.19339
1.80347 -0.452165 0.183654
1.82105 -0.440503 0.174577
1.83863 -0.429253 0.166108
1.85622 -0.418405 0.158194
1.87381 -0.407942 0.150793
1.8914 -0.397852 0.143862
1.909 -0.388118 0.137367
1.92661 -0.378729 0.13127
1.94422 -0.369668 0.125545
1.96183 -0.360925 0.12016
1.97945 -0.352484 0.115094
1.99708 -0.344335 0.110319
2.01471 -0.336464 0.105817
2.03234 -0.328861 0.101568
2.04998 -0.321513 0.097554
2.06763 -0.314411 0.0937579
2.08528 -0.307543 0.0901666
2.10294 -0.300901 0.0867643
2.1206 -0.294474 0.0835403
2.13826 -0.288254 0.0804811
2.15593 -0.282233 0.0775778
2.17361 -0.276402 0.0748188
2.19129 -0.270753 0.0721965
2.20898 -0.265279 0.0697009
2.22668 -0.259973 0.0673258
2.24438 -0.254829 0.0650623
2.26208 -0.249839 0.0629052
2.27979 -0.244998 0.0608469
2.29751 -0.240299 0.0588829
2.31523 -0.235738 0.0570065
2.33296 -0.231309 0.055214
2.3507 -0.227007 0.0534994
2.36844 -0.222827 0.0518596
2.38618 -0.218765 0.0502895
2.40394 -0.214815 0.0487861
2.42169 -0.210975 0.0473451
2.43946 -0.207239 0.0459641
2.45723 -0.203605 0.044639
2.47501 -0.200068 0.0433677
2.49279 -0.196625 0.0421468
2.51059 -0.193273 0.0409745
2.52838 -0.190009 0.0398475
2.54619 -0.186828 0.0387644
2.564 -0.18373 0.0377224
2.58182 -0.180709 0.0367201
2.59964 -0.177766 0.0357549
2.61747 -0.174895 0.0348259
2.63531 -0.172096 0.0339305
2.65315 -0.169365 0.0330679
2.671 -0.166701 0.032236
2.68886 -0.164102 0.0314339
2.70673 -0.161565 0.0306598
2.7246 -0.159088 0.0299129
2.74248 -0.156669 0.0291915
2.76037 -0.154307 0.0284949
2.77826 -0.152001 0.0278216
2.79617 -0.149747 0.027171
2.81408 -0.147545 0.0265416
2.83199 -0.145393 0.0259331
2.84992 -0.14329 0.0253439
2.86785 -0.141233 0.0247737
2.88579 -0.139223 0.0242213
2.90374 -0.137257 0.0236863
2.9217 -0.135334 0.0231674
2.93966 -0.133454 0.0226645
2.95763 -0.131613 0.0221763
2.97561 -0.129813 0.0217027
2.9936 -0.128051 0.0212425
3.01159 -0.126326 0.0207956
3.0296 -0.124637 0.0203609
3.04761 -0.122984 0.0199384
3.06563 -0.121365 0.019527
3.08366 -0.119779 0.0191266
3.1017 -0.118225 0.0187364
3.11974 -0.116703 0.0183563
3.1378 -0.11521 0.0179855
3.15586 -0.113748 0.0176238
3.17393 -0.112313 0.0172707
3.19201 -0.110907 0.016926
3.2101 -0.109527 0.0165892
3.2282 -0.108173 0.0162602
3.24631 -0.106845 0.0159385
3.26443 -0.105541 0.0156241
3.28255 -0.10426 0.0153166
3.30069 -0.103003 0.015016
3.31883 -0.101768 0.0147219
3.33698 -0.100555 0.0144344
3.35515 -0.0993625 0.0141531
3.37332 -0.0981907 0.0138781
3.3915 -0.0970388 0.0136092
3.40969 -0.0959064 0.0133463
3.42789 -0.0947928 0.0130893
3.4461 -0.0936977 0.0128382
3.46433 -0.0926206 0.0125928
3.48256 -0.091561 0.0123531
3.5008 -0.0905187 0.0121189
3.51905 -0.0894931 0.0118902
3.53731 -0.0884841 0.0116669
3.55558 -0.0874911 0.0114489
3.57386 -0.0865139 0.0112361
3.59215 -0.0855522 0.0110285
3.61046 -0.0846057 0.0108257
3.62877 -0.083674 0.0106279
3.64709 -0.082757 0.0104349
3.66543 -0.0818542 0.0102465
3.68377 -0.0809656 0.0100627
3.70213 -0.0800907 0.00988335
3.72049 -0.0792293 0.00970827
3.73887 -0.0783812 0.00953747
3.75726 -0.0775462 0.00937071
3.77566 -0.0767239 0.009208
3.79407 -0.0759142 0.00904911
3.81249 -0.0751168 0.00889405
3.83093 -0.0743315 0.0087426
3.84937 -0.073558 0.00859476
3.86783 -0.0727962 0.00845032
3.8863 -0.0720458 0.0083093
3.90478 -0.0713066 0.00817148
3.92327 -0.0705784 0.00803688
3.94177 -0.069861 0.00790529
3.96029 -0.0691542 0.00777673
3.97882 -0.0684578 0.00765102
3.99736 -0.0677715 0.00752817
4.01591 -0.0670953 0.00740799
4.03447 -0.0664288 0.0072905
4.05305 -0.065772 0.00717554
4.07164 -0.0651246 0.00706312
4.09024 -0.0644865 0.00695308
4.10886 -0.0638575 0.00684543
4.12749 -0.0632374 0.00674003
4.14613 -0.062626 0.00663689
4.16478 -0.0620232 0.00653587
4.18345 -0.0614289 0.00643699
4.20213 -0.0608428 0.00634011
4.22082 -0.0602649 0.00624525
4.23953 -0.0596949 0.00615228
4.25825 -0.0591327 0.00606123
4.27698 -0.0585782 0.00597196
4.29573 -0.0580313 0.00588451
4.31449 -0.0574917 0.00579875
4.33327 -0.0569594 0.00571472
4.35206 -0.0564342 0.00563228
4.37086 -0.0559161 0.00555148
4.38968 -0.0554048 0.0054722
4.40851 -0.0549003 0.00539447
4.42736 -0.0544024 0.00531818
4.44622 -0.053911 0.00524337
4.46509 -0.053426 0.00516992
4.48398 -0.0529473 0.00509788
4.50289 -0.0524747 0.00502714
4.52181 -0.0520083 0.00495774
4.54074 -0.0515478 0.00488958
4.55969 -0.0510931 0.00482268
4.57866 -0.0506442 0.00475697
4.59764 -0.0502009 0.00469247
4.61664 -0.0497633 0.00462909
4.63565 -0.049331 0.00456687
4.65468 -0.0489042 0.00450572
4.67372 -0.0484826 0.00444568
4.69278 -0.0480662 0.00438665
4.71185 -0.0476549 0.00432868
4.73095 -0.0472487 0.00427169
4.75005 -0.0468473 0.0042157
4.76918 -0.0464508 0.00416065
4.78832 -0.0460591 0.00410656
4.80748 -0.0456721 0.00405336
4.82665 -0.0452897 0.00400108
4.84584 -0.0449118 0.00394966
4.86505 -0.0445384 0.00389911
4.88428 -0.0441694 0.00384938
4.90352 -0.0438047 0.0038005
4.92278 -0.0434443 0.0037524
4.94206 -0.0430881 0.00370511
4.96136 -0.042736 0.00365856
4.98067 -0.0423879 0.00361279
5 -0.0420438 0.00356774
5.01935 -0.0417037 0.00352343
5.03872 -0.0413674 0.00347981
5.05811 -0.0410349 0.00343691
5.07751 -0.0407062 0.00339466
5.09694 -0.0403812 0.0033531
5.11638 -0.0400597 0.00331217
5.13584 -0.0397419 0.0032719
5.15532 -0.0394276 0.00323224
5.17482 -0.0391168 0.00319321
5.19434 -0.0388093 0.00315476
5.21388 -0.0385053 0.00311692
5.23344 -0.0382045 0.00307964
5.25302 -0.0379071 0.00304295
5.27262 -0.0376128 0.0030068
5.29224 -0.0373217 0.0029712
5.31188 -0.0370337 0.00293613
5.33154 -0.0367488 0.0029016
5.35122 -0.0364669 0.00286756
5.37092 -0.036188 0.00283405
5.39065 -0.0359121 0.00280101
5.41039 -0.035639 0.00276848
5.43016 -0.0353688 0.00273641
5.44994 -0.0351015 0.00270482
5.46975 -0.0348369 0.00267368
5.48958 -0.034575 0.002643
5.50944 -0.0343158 0.00261275
5.52931 -0.0340593 0.00258295
5.54921 -0.0338054 0.00255357
5.56913 -0.0335541 0.00252461
5.58907 -0.0333054 0.00249605
5.60904 -0.0330591 0.00246791
5.62903 -0.0328153 0.00244016
5.64904 -0.032574 0.0024128
5.66907 -0.0323351 0.00238582
5.68913 -0.0320985 0.00235922
5.70922 -0.0318643 0.00233298
5.72933 -0.0316324 0.00230712
5.74946 -0.0314028 0.0022816
5.76961 -0.0311754 0.00225644
5.7898 -0.0309503 0.00223161
5.81 -0.0307273 0.00220714
5.83023 -0.0305065 0.00218298
5.85049 -0.0302878 0.00215916
5.87077 -0.0300712 0.00213566
5.89108 -0.0298567 0.00211248
5.91142 -0.0296443 0.00208959
5.93178 -0.0294338 0.00206703
5.95216 -0.0292253 0.00204475
5.97258 -0.0290188 0.00202278
5.99302 -0.0288143 0.00200108
6.01349 -0.0286116 0.00197969
6.03398 -0.0284109 0.00195856
6.05451 -0.028212 0.00193772
6.07506 -0.0280149 0.00191713
6.09564 -0.0278197 0.00189683
6.11625 -0.0276262 0.00187678
6.13688 -0.0274345 0.00185699
6.15755 -0.0272446 0.00183745
6.17824 -0.0270564 0.00181817
6.19897 -0.0268699 0.00179912
6.21972 -0.026685 0.00178033
6.24051 -0.0265019 0.00176176
6.26132 -0.0263203 0.00174344
6.28216 -0.0261404 0.00172533
6.30304 -0.0259621 0.00170747
6.32395 -0.0257853 0.00168981
6.34489 -0.0256101 0.00167239
6.36586 -0.0254364 0.00165517
6.38686 -0.0252643 0.00163817
6.40789 -0.0250937 0.00162137
6.42896 -0.0249245 0.00160479
6.45006 -0.0247568 0.0015884
6.47119 -0.0245905 0.00157222
6.49236 -0.0244257 0.00155623
6.51356 -0.0242622 0.00154044
6.5348 -0.0241002 0.00152483
6.55607 -0.0239395 0.00150942
6.57737 -0.0237802 0.00149418
6.59871 -0.0236223 0.00147913
6.62008 -0.0234656 0.00146426
6.6415 -0.0233103 0.00144957
6.66294 -0.0231562 0.00143504
6.68443 -0.0230035 0.00142069
6.70595 -0.022852 0.00140651
6.72751 -0.0227017 0.00139249
6.74911 -0.0225527 0.00137864
6.77074 -0.0224049 0.00136495
6.79241 -0.0222583 0.00135141
6.81413 -0.0221128 0.00133804
6.83588 -0.0219686 0.00132481
6.85767 -0.0218255 0.00131174
6.8795 -0.0216835 0.00129881
6.90138 -0.0215427 0.00128604
6.92329 -0.021403 0.00127341
6.94524 -0.0212644 0.00126093
6.96724 -0.0211269 0.00124858
6.98928 -0.0209905 0.00123637
7.01137 -0.0208551 0.0012243
7.03349 -0.0207208 0.00121236
7.05566 -0.0205876 0.00120056
7.07788 -0.0204553 0.00118889
7.10014 -0.0203241 0.00117734
7.12244 -0.0201939 0.00116593
7.14479 -0.0200647 0.00115463
7.16719 -0.0199365 0.00114347
7.18963 -0.0198092 0.00113242
7.21213 -0.0196829 0.0011215
7.23467 -0.0195575 0.00111069
7.25725 -0.0194331 0.0011
7.27989 -0.0193096 0.00108942
7.30258 -0.019187 0.00107896
7.32532 -0.0190653 0.00106861
7.34811 -0.0189446 0.00105837
7.37095 -0.0188247 0.00104824
7.39384 -0.0187056 0.00103822
7.41679 -0.0185875 0.0010283
7.43978 -0.0184701 0.00101849
7.46284 -0.0183537 0.00100877
7.48595 -0.018238 0.000999168
7.50911 -0.0181232 0.000989655
7.53233 -0.0180092 0.000980247
7.55561 -0.017896 0.00097093
7.57894 -0.0177836 0.000961715
7.60234 -0.017672 0.000952588
7.62579 -0.0175611 0.000943561
7.64931 -0.0174511 0.00093462
7.67288 -0.0173417 0.000925774
7.69652 -0.0172332 0.000917013
7.72022 -0.0171253 0.000908346
7.74398 -0.0170182 0.00089976
7.76781 -0.0169119 0.000891265
7.7917 -0.0168062 0.000882849
7.81566 -0.0167012 0.000874522
7.83968 -0.016597 0.000866273
7.86378 -0.0164934 0.000858109
7.88794 -0.0163905 0.000850021
7.91217 -0.0162883 0.000842016
7.93648 -0.0161867 0.000834085
7.96085 -0.0160858 0.000826235
7.9853 -0.0159855 0.000818456
8.00983 -0.0158859 0.000810756
8.03443 -0.0157869 0.000803126
8.0591 -0.0156886 0.000795573
8.08386 -0.0155908 0.000788087
8.10869 -0.0154937 0.000780676
8.13361 -0.0153971 0.00077333
8.1586 -0.0153012 0.000766058
8.18368 -0.0152058 0.000758849
8.20884 -0.015111 0.000751711
8.23409 -0.0150168 0.000744635
8.25943 -0.0149232 0.000737628
8.28486 -0.0148301 0.000730681
8.31038 -0.0147375 0.000723801
8.33598 -0.0146455 0.00071698
8.36169 -0.014554 0.000710224
8.38748 -0.0144631 0.000703524
8.41338 -0.0143726 0.000696889
8.43937 -0.0142827 0.000690308
8.46547 -0.0141933 0.000683789
8.49166 -0.0141043 0.000677324
8.51797 -0.0140159 0.000670919
8.54437 -0.0139279 0.000664565
8.57089 -0.0138404 0.000658271
8.59752 -0.0137534 0.000652026
8.62426 -0.0136668 0.000645838
8.65112 -0.0135807 0.000639699
8.67809 -0.013495 0.000633615
8.70518 -0.0134098 0.000627578
8.7324 -0.013325 0.000621595
8.75974 -0.0132406 0.000615657
8.78721 -0.0131566 0.000609771
8.81482 -0.0130731 0.00060393
8.84255 -0.0129899 0.000598139
8.87042 -0.0129071 0.000592391
8.89844 -0.0128247 0.000586691
8.92659 -0.0127427 0.000581033
8.9549 -0.012661 0.000575422
8.98335 -0.0125797 0.000569851
9.01196 -0.0124988 0.000564325
9.04073 -0.0124182 0.000558838
9.06966 -0.0123379 0.000553395
9.09875 -0.0122579 0.000547989
9.12802 -0.0121783 0.000542625
9.15746 -0.012099 0.000537297
9.18709 -0.0120199 0.00053201
9.2169 -0.0119412 0.000526756
9.2469 -0.0118627 0.000521542
9.27709 -0.0117845 0.00051636
9.30749 -0.0117066 0.000511216
9.3381 -0.0116288 0.000506103
9.36893 -0.0115514 0.000501026
9.39998 -0.0114741 0.000495978
9.43125 -0.0113971 0.000490964
9.46277 -0.0113203 0.000485977
9.49453 -0.0112436 0.000481023
9.52655 -0.0111672 0.000476095
9.55883 -0.0110909 0.000471197
9.59138 -0.0110147 0.000466323
9.62422 -0.0109387 0.000461478
9.65735 -0.0108628 0.000456653
9.69079 -0.0107869 0.000451856
9.72455 -0.0107112 0.000447078
9.75865 -0.0106355 0.000442324
9.79309 -0.0105599 0.000437586
9.8279 -0.0104843 0.000432871
9.8631 -0.0104086 0.000428169
9.89869 -0.010333 0.000423486
9.93471 -0.0102573 0.000418814
9.97117 -0.0101815 0.000414158
10.0081 -0.0101056 0.000409509
10.0455 -0.0100295 0.000404871
10.0835 -0.00995322 0.000400237
10.122 -0.00987673 0.000395611
10.1611 -0.00979995 0.000390982
10.2008 -0.00972285 0.000386355
10.2412 -0.00964535 0.000381721
10.2824 -0.00956739 0.000377082
10.3244 -0.0094889 0.000372427
10.3672 -0.00940979 0.000367758
10.4109 -0.00932996 0.000363064
10.4557 -0.00924928 0.000358344
10.5017 -0.00916762 0.000353585
10.5489 -0.00908481 0.000348785
10.5976 -0.00900063 0.000343924
10.6479 -0.00891483 0.000338998
10.7002 -0.00882707 0.000333979
10.7547 -0.00873691 0.000328855
10.8119 -0.00864375 0.000323584
10.8724 -0.00854673 0.00031813
10.9373 -0.00844454 0.000312414
11.0083 -0.00833497 0.000306331
11.0884 -0.00821372 0.000299639
11.1861 -0.00806941 0.00029175


==> anc/HERMITE/GAMMA04/GRp_OneLoopFRG.txt <==
-11.1861 -0.0080777 -0.000292337
-11.0884 -0.00822229 -0.000300257
-11.0083 -0.00834378 -0.000306967
-10.9373 -0.00845357 -0.000313074
-10.8724 -0.00855597 -0.000318806
-10.8119 -0.00865319 -0.000324282
-10.7547 -0.00874655 -0.000329569
-10.7002 -0.0088369 -0.000334714
-10.6479 -0.00892485 -0.000339748
-10.5976 -0.00901084 -0.000344694
-10.5489 -0.00909521 -0.00034957
-10.5017 -0.00917821 -0.00035439
-10.4557 -0.00926005 -0.000359165
-10.4109 -0.00934091 -0.000363904
-10.3672 -0.00942093 -0.000368614
-10.3244 -0.00950022 -0.000373302
-10.2824 -0.0095789 -0.000377974
-10.2412 -0.00965704 -0.000382632
-10.2008 -0.00973472 -0.000387283
-10.1611 -0.00981201 -0.00039193
-10.122 -0.00988897 -0.000396575
-10.0835 -0.00996565 -0.000401222
-10.0455 -0.0100421 -0.000405873
-10.0081 -0.0101183 -0.00041053
-9.97117 -0.0101945 -0.000415196
-9.93471 -0.0102704 -0.000419873
-9.89869 -0.0103463 -0.000424563
-9.8631 -0.0104222 -0.000429267
-9.8279 -0.010498 -0.000433986
-9.79309 -0.0105738 -0.000438723
-9.75865 -0.0106497 -0.000443479
-9.72455 -0.0107255 -0.000448255
-9.69079 -0.0108015 -0.000453052
-9.65735 -0.0108775 -0.000457872
-9.62422 -0.0109536 -0.000462715
-9.59138 -0.0110298 -0.000467583
-9.55883 -0.0111062 -0.000472477
-9.52655 -0.0111827 -0.000477398
-9.49453 -0.0112594 -0.000482347
-9.46277 -0.0113362 -0.000487324
-9.43125 -0.0114133 -0.000492331
-9.39998 -0.0114905 -0.000497369
-9.36893 -0.011568 -0.000502439
-9.3381 -0.0116457 -0.00050754
-9.30749 -0.0117236 -0.000512675
-9.27709 -0.0118017 -0.000517844
-9.2469 -0.0118802 -0.000523049
-9.2169 -0.0119589 -0.000528288
-9.18709 -0.0120378 -0.000533565
-9.15746 -0.0121171 -0.000538878
-9.12802 -0.0121967 -0.00054423
-9.09875 -0.0122765 -0.000549621
-9.06966 -0.0123567 -0.000555051
-9.04073 -0.0124372 -0.000560522
-9.01196 -0.0125181 -0.000566034
-8.98335 -0.0125993 -0.000571588
-8.9549 -0.0126808 -0.000577185
-8.92659 -0.0127627 -0.000582825
-8.89844 -0.012845 -0.00058851
-8.87042 -0.0129277 -0.000594239
-8.84255 -0.0130107 -0.000600015
-8.81482 -0.0130941 -0.000605837
-8.78721 -0.013178 -0.000611706
-8.75974 -0.0132622 -0.000617623
-8.7324 -0.0133469 -0.00062359
-8.70518 -0.0134319 -0.000629606
-8.67809 -0.0135175 -0.000635672
-8.65112 -0.0136034 -0.00064179
-8.62426 -0.0136898 -0.000647959
-8.59752 -0.0137766 -0.000654182
-8.57089 -0.013864 -0.000660458
-8.54437 -0.0139517 -0.000666788
-8.51797 -0.01404 -0.000673174
-8.49166 -0.0141287 -0.000679616
-8.46547 -0.014218 -0.000686114
-8.43937 -0.0143077 -0.000692671
-8.41338 -0.0143979 -0.000699286
-8.38748 -0.0144887 -0.00070596
-8.36169 -0.01458 -0.000712695
-8.33598 -0.0146718 -0.00071949
-8.31038 -0.0147641 -0.000726348
-8.28486 -0.014857 -0.000733269
-8.25943 -0.0149504 -0.000740253
-8.23409 -0.0150444 -0.000747302
-8.20884 -0.015139 -0.000754417
-8.18368 -0.0152341 -0.000761598
-8.1586 -0.0153298 -0.000768847
-8.13361 -0.0154261 -0.000776164
-8.10869 -0.015523 -0.00078355
-8.08386 -0.0156205 -0.000791007
-8.0591 -0.0157186 -0.000798535
-8.03443 -0.0158173 -0.000806136
-8.00983 -0.0159167 -0.00081381
-7.9853 -0.0160167 -0.000821558
-7.96085 -0.0161173 -0.000829382
-7.93648 -0.0162186 -0.000837282
-7.91217 -0.0163206 -0.00084526
-7.88794 -0.0164232 -0.000853316
-7.86378 -0.0165265 -0.000861452
-7.83968 -0.0166305 -0.000869669
-7.81566 -0.0167352 -0.000877968
-7.7917 -0.0168405 -0.000886349
-7.76781 -0.0169466 -0.000894815
-7.74398 -0.0170534 -0.000903367
-7.72022 -0.017161 -0.000912005
-7.69652 -0.0172692 -0.000920731
-7.67288 -0.0173782 -0.000929546
-7.64931 -0.017488 -0.000938451
-7.62579 -0.0175985 -0.000947447
-7.60234 -0.0177098 -0.000956537
-7.57894 -0.0178219 -0.000965721
-7.55561 -0.0179348 -0.000975
-7.53233 -0.0180485 -0.000984376
-7.50911 -0.018163 -0.00099385
-7.48595 -0.0182783 -0.00100342
-7.46284 -0.0183944 -0.0010131
-7.43978 -0.0185114 -0.00102287
-7.41679 -0.0186292 -0.00103275
-7.39384 -0.0187479 -0.00104274
-7.37095 -0.0188674 -0.00105283
-7.34811 -0.0189879 -0.00106303
-7.32532 -0.0191092 -0.00107335
-7.30258 -0.0192314 -0.00108377
-7.27989 -0.0193546 -0.0010943
-7.25725 -0.0194786 -0.00110495
-7.23467 -0.0196036 -0.00111572
-7.21213 -0.0197295 -0.0011266
-7.18963 -0.0198564 -0.00113761
-7.16719 -0.0199843 -0.00114873
-7.14479 -0.0201131 -0.00115998
-7.12244 -0.0202429 -0.00117135
-7.10014 -0.0203737 -0.00118285
-7.07788 -0.0205056 -0.00119448
-7.05566 -0.0206384 -0.00120624
-7.03349 -0.0207723 -0.00121813
-7.01137 -0.0209073 -0.00123015
-6.98928 -0.0210433 -0.00124231
-6.96724 -0.0211804 -0.00125461
-6.94524 -0.0213185 -0.00126705
-6.92329 -0.0214578 -0.00127963
-6.90138 -0.0215982 -0.00129236
-6.8795 -0.0217397 -0.00130523
-6.85767 -0.0218824 -0.00131825
-6.83588 -0.0220262 -0.00133143
-6.81413 -0.0221712 -0.00134475
-6.79241 -0.0223173 -0.00135823
-6.77074 -0.0224647 -0.00137187
-6.74911 -0.0226133 -0.00138567
-6.72751 -0.0227631 -0.00139964
-6.70595 -0.0229141 -0.00141376
-6.68443 -0.0230664 -0.00142806
-6.66294 -0.02322 -0.00144252
-6.6415 -0.0233748 -0.00145716
-6.62008 -0.023531 -0.00147197
-6.59871 -0.0236885 -0.00148697
-6.57737 -0.0238473 -0.00150214
-6.55607 -0.0240075 -0.0015175
-6.5348 -0.024169 -0.00153304
-6.51356 -0.0243319 -0.00154877
-6.49236 -0.0244962 -0.0015647
-6.47119 -0.024662 -0.00158082
-6.45006 -0.0248292 -0.00159714
-6.42896 -0.0249978 -0.00161366
-6.40789 -0.0251679 -0.00163038
-6.38686 -0.0253395 -0.00164731
-6.36586 -0.0255127 -0.00166446
-6.34489 -0.0256873 -0.00168182
-6.32395 -0.0258635 -0.0016994
-6.30304 -0.0260413 -0.0017172
-6.28216 -0.0262207 -0.00173522
-6.26132 -0.0264016 -0.00175347
-6.24051 -0.0265842 -0.00177196
-6.21972 -0.0267685 -0.00179068
-6.19897 -0.0269544 -0.00180964
-6.17824 -0.0271421 -0.00182885
-6.15755 -0.0273314 -0.00184831
-6.13688 -0.0275225 -0.00186801
-6.11625 -0.0277153 -0.00188798
-6.09564 -0.02791 -0.0019082
-6.07506 -0.0281064 -0.00192869
-6.05451 -0.0283047 -0.00194945
-6.03398 -0.0285048 -0.00197048
-6.01349 -0.0287068 -0.00199179
-5.99302 -0.0289108 -0.00201338
-5.97258 -0.0291166 -0.00203526
-5.95216 -0.0293244 -0.00205744
-5.93178 -0.0295342 -0.00207991
-5.91142 -0.029746 -0.00210268
-5.89108 -0.0299598 -0.00212576
-5.87077 -0.0301757 -0.00214916
-5.85049 -0.0303937 -0.00217287
-5.83023 -0.0306139 -0.00219691
-5.81 -0.0308361 -0.00222128
-5.7898 -0.0310606 -0.00224598
-5.76961 -0.0312872 -0.00227103
-5.74946 -0.0315161 -0.00229642
-5.72933 -0.0317473 -0.00232217
-5.70922 -0.0319807 -0.00234827
-5.68913 -0.0322165 -0.00237475
-5.66907 -0.0324547 -0.00240159
-5.64904 -0.0326953 -0.00242881
-5.62903 -0.0329383 -0.00245642
-5.60904 -0.0331837 -0.00248443
-5.58907 -0.0334317 -0.00251283
-5.56913 -0.0336822 -0.00254164
-5.54921 -0.0339353 -0.00257087
-5.52931 -0.034191 -0.00260052
-5.50944 -0.0344493 -0.00263059
-5.48958 -0.0347104 -0.00266111
-5.46975 -0.0349741 -0.00269207
-5.44994 -0.0352406 -0.00272349
-5.43016 -0.03551 -0.00275537
-5.41039 -0.0357821 -0.00278772
-5.39065 -0.0360572 -0.00282055
-5.37092 -0.0363352 -0.00285387
-5.35122 -0.0366161 -0.00288769
-5.33154 -0.0369001 -0.00292202
-5.31188 -0.0371872 -0.00295687
-5.29224 -0.0374773 -0.00299224
-5.27262 -0.0377706 -0.00302815
-5.25302 -0.0380671 -0.00306461
-5.23344 -0.0383669 -0.00310163
-5.21388 -0.03867 -0.00313922
-5.19434 -0.0389764 -0.00317739
-5.17482 -0.0392862 -0.00321615
-5.15532 -0.0395995 -0.00325552
-5.13584 -0.0399162 -0.0032955
-5.11638 -0.0402366 -0.00333611
-5.09694 -0.0405605 -0.00337736
-5.07751 -0.0408882 -0.00341926
-5.05811 -0.0412195 -0.00346184
-5.03872 -0.0415547 -0.00350509
-5.01935 -0.0418937 -0.00354903
-5 -0.0422366 -0.00359369
-4.98067 -0.0425834 -0.00363906
-4.96136 -0.0429343 -0.00368517
-4.94206 -0.0432894 -0.00373204
-4.92278 -0.0436485 -0.00377968
-4.90352 -0.044012 -0.00382809
-4.88428 -0.0443797 -0.00387731
-4.86505 -0.0447518 -0.00392735
-4.84584 -0.0451283 -0.00397822
-4.82665 -0.0455093 -0.00402995
-4.80748 -0.045895 -0.00408254
-4.78832 -0.0462853 -0.00413603
-4.76918 -0.0466804 -0.00419042
-4.75005 -0.0470802 -0.00424574
-4.73095 -0.047485 -0.00430201
-4.71185 -0.0478948 -0.00435925
-4.69278 -0.0483097 -0.00441748
-4.67372 -0.0487297 -0.00447672
-4.65468 -0.049155 -0.004537
-4.63565 -0.0495856 -0.00459833
-4.61664 -0.0500216 -0.00466074
-4.59764 -0.0504632 -0.00472426
-4.57866 -0.0509104 -0.00478891
-4.55969 -0.0513633 -0.00485471
-4.54074 -0.051822 -0.0049217
-4.52181 -0.0522867 -0.0049899
-4.50289 -0.0527574 -0.00505933
-4.48398 -0.0532342 -0.00513003
-4.46509 -0.0537173 -0.00520202
-4.44622 -0.0542067 -0.00527534
-4.42736 -0.0547026 -0.00535002
-4.40851 -0.0552051 -0.00542608
-4.38968 -0.0557143 -0.00550356
-4.37086 -0.0562304 -0.0055825
-4.35206 -0.0567534 -0.00566293
-4.33327 -0.0572836 -0.00574489
-4.31449 -0.0578209 -0.00582841
-4.29573 -0.0583656 -0.00591353
-4.27698 -0.0589178 -0.00600029
-4.25825 -0.0594777 -0.00608873
-4.23953 -0.0600453 -0.00617889
-4.22082 -0.0606209 -0.00627082
-4.20213 -0.0612046 -0.00636456
-4.18345 -0.0617965 -0.00646015
-4.16478 -0.0623968 -0.00655764
-4.14613 -0.0630057 -0.00665708
-4.12749 -0.0636233 -0.00675853
-4.10886 -0.0642499 -0.00686202
-4.09024 -0.0648855 -0.00696762
-4.07164 -0.0655305 -0.00707537
-4.05305 -0.0661848 -0.00718535
-4.03447 -0.0668488 -0.00729759
-4.01591 -0.0675227 -0.00741217
-3.99736 -0.0682066 -0.00752915
-3.97882 -0.0689008 -0.00764859
-3.96029 -0.0696054 -0.00777055
-3.94177 -0.0703207 -0.00789511
-3.92327 -0.0710469 -0.00802233
-3.90478 -0.0717843 -0.0081523
-3.8863 -0.072533 -0.00828508
-3.86783 -0.0732933 -0.00842075
-3.84937 -0.0740655 -0.0085594
-3.83093 -0.0748498 -0.0087011
-3.81249 -0.0756464 -0.00884595
-3.79407 -0.0764557 -0.00899403
-3.77566 -0.077278 -0.00914544
-3.75726 -0.0781134 -0.00930027
-3.73887 -0.0789623 -0.00945862
-3.72049 -0.0798251 -0.00962059
-3.70213 -0.0807019 -0.0097863
-3.68377 -0.0815932 -0.00995585
-3.66543 -0.0824992 -0.0101294
-3.64709 -0.0834203 -0.0103069
-3.62877 -0.0843568 -0.0104887
-3.61046 -0.0853092 -0.0106748
-3.59215 -0.0862777 -0.0108654
-3.57386 -0.0872627 -0.0110606
-3.55558 -0.0882647 -0.0112605
-3.53731 -0.089284 -0.0114652
-3.51905 -0.0903211 -0.0116751
-3.5008 -0.0913763 -0.0118901
-3.48256 -0.0924501 -0.0121105
-3.46433 -0.093543 -0.0123364
-3.4461 -0.0946555 -0.0125681
-3.42789 -0.0957879 -0.0128057
-3.40969 -0.0969409 -0.0130493
-3.3915 -0.0981149 -0.0132993
-3.37332 -0.0993105 -0.0135558
-3.35515 -0.100528 -0.013819
-3.33698 -0.101769 -0.0140892
-3.31883 -0.103032 -0.0143666
-3.30069 -0.10432 -0.0146514
-3.28255 -0.105632 -0.014944
-3.26443 -0.106969 -0.0152445
-3.24631 -0.108332 -0.0155532
-3.2282 -0.109721 -0.0158706
-3.2101 -0.111138 -0.0161968
-3.19201 -0.112582 -0.0165321
-3.17393 -0.114055 -0.016877
-3.15586 -0.115558 -0.0172317
-3.1378 -0.117091 -0.0175967
-3.11974 -0.118655 -0.0179723
-3.1017 -0.120251 -0.0183589
-3.08366 -0.121881 -0.0187569
-3.06563 -0.123544 -0.0191668
-3.04761 -0.125242 -0.0195891
-3.0296 -0.126975 -0.0200241
-3.01159 -0.128746 -0.0204725
-2.9936 -0.130555 -0.0209347
-2.97561 -0.132403 -0.0214113
-2.95763 -0.134291 -0.0219029
-2.93966 -0.136221 -0.0224101
-2.9217 -0.138194 -0.0229335
-2.90374 -0.140211 -0.0234739
-2.88579 -0.142273 -0.0240319
-2.86785 -0.144382 -0.0246082
-2.84992 -0.14654 -0.0252038
-2.83199 -0.148748 -0.0258193
-2.81408 -0.151007 -0.0264558
-2.79617 -0.15332 -0.027114
-2.77826 -0.155687 -0.027795
-2.76037 -0.158112 -0.0284998
-2.74248 -0.160595 -0.0292295
-2.7246 -0.163139 -0.0299853
-2.70673 -0.165746 -0.0307683
-2.68886 -0.168417 -0.0315798
-2.671 -0.171156 -0.0324213
-2.65315 -0.173965 -0.0332941
-2.63531 -0.176845 -0.0341997
-2.61747 -0.1798 -0.0351398
-2.59964 -0.182832 -0.0361162
-2.58182 -0.185944 -0.0371305
-2.564 -0.189139 -0.0381849
-2.54619 -0.192421 -0.0392812
-2.52838 -0.195791 -0.0404218
-2.51059 -0.199254 -0.041609
-2.49279 -0.202814 -0.0428452
-2.47501 -0.206473 -0.0441331
-2.45723 -0.210236 -0.0454756
-2.43946 -0.214107 -0.0468757
-2.42169 -0.21809 -0.0483366
-2.40394 -0.222189 -0.0498618
-2.38618 -0.226411 -0.0514551
-2.36844 -0.230758 -0.0531203
-2.3507 -0.235237 -0.0548618
-2.33296 -0.239853 -0.0566842
-2.31523 -0.244613 -0.0585924
-2.29751 -0.249521 -0.0605918
-2.27979 -0.254585 -0.062688
-2.26208 -0.25981 -0.0648872
-2.24438 -0.265206 -0.0671961
-2.22668 -0.270778 -0.0696218
-2.20898 -0.276535 -0.0721723
-2.19129 -0.282485 -0.0748558
-2.17361 -0.288638 -0.0776815
-2.15593 -0.295002 -0.0806595
-2.13826 -0.301587 -0.0838004
-2.1206 -0.308404 -0.0871159
-2.10294 -0.315464 -0.0906189
-2.08528 -0.322778 -0.0943234
-2.06763 -0.330359 -0.0982445
-2.04998 -0.338219 -0.102399
-2.03234 -0.346373 -0.106805
-2.01471 -0.354835 -0.111483
-1.99708 -0.363619 -0.116454
-1.97945 -0.372743 -0.121743
-1.96183 -0.382223 -0.127377
-1.94422 -0.392076 -0.133385
-1.92661 -0.402322 -0.1398
-1.909 -0.412979 -0.146657
-1.8914 -0.424068 -0.153997
-1.87381 -0.435611 -0.161865
-1.85622 -0.447629 -0.170309
-1.83863 -0.460144 -0.179385
-1.82105 -0.473179 -0.189154
-1.80347 -0.486759 -0.199686
-1.7859 -0.500905 -0.211058
-1.76833 -0.51564 -0.223356
-1.75076 -0.530987 -0.236678
-1.7332 -0.546965 -0.251133
-1.71565 -0.563591 -0.266846
-1.69809 -0.580878 -0.283955
-1.68055 -0.598834 -0.30262
-1.663 -0.617457 -0.323018
-1.64546 -0.636737 -0.345351
-1.62793 -0.656647 -0.369848
-1.6104 -0.677143 -0.396768
-1.59287 -0.698152 -0.426403
-1.57535 -0.719572 -0.459082
-1.55783 -0.741254 -0.495175
-1.54031 -0.762993 -0.535096
-1.5228 -0.78451 -0.579302
-1.50529 -0.805432 -0.628294
-1.48779 -0.825267 -0.682615
-1.47029 -0.84337 -0.742831
-1.45279 -0.858907 -0.809521
-1.4353 -0.870813 -0.883235
-1.41781 -0.877747 -0.964443
-1.40032 -0.87805 -1.05346
-1.38284 -0.869714 -1.15032
-1.36536 -0.85038 -1.25465
-1.34788 -0.81739 -1.36546
-1.33041 -0.767919 -1.48093
-1.31293 -0.699228 -1.59822
-1.29547 -0.609044 -1.7133
-1.278 -0.496086 -1.82103
-1.26054 -0.360635 -1.91537
-1.24308 -0.205023 -1.99
-1.22563 -0.0338457 -2.03921
-1.20818 0.146286 -2.05884
-1.19073 0.327502 -2.04716
-1.17328 0.501778 -2.00521
-1.15584 0.662091 -1.93657
-1.1384 0.803284 -1.84664
-1.12096 0.922446 -1.74167
-1.10353 1.0188 -1.62783
-1.08609 1.09329 -1.51054
-1.06866 1.14796 -1.3941
-1.05124 1.18547 -1.28166
-1.03381 1.20864 -1.17527
-1.01639 1.2202 -1.07613
-0.998969 1.22257 -0.984741
-0.981551 1.21785 -0.901175
-0.964136 1.20779 -0.825175
-0.946723 1.19381 -0.756307
-0.929312 1.17702 -0.694038
-0.911904 1.15834 -0.637796
-0.894497 1.13844 -0.587011
-0.877093 1.11785 -0.541136
-0.859691 1.09698 -0.49966
-0.842291 1.07613 -0.462115
-0.824893 1.05552 -0.428077
-0.807497 1.03532 -0.397166
-0.790103 1.01563 -0.369042
-0.77271 0.996553 -0.343406
-0.75532 0.978125 -0.319991
-0.737931 0.960383 -0.298559
-0.720544 0.943342 -0.278903
-0.703159 0.927007 -0.260838
-0.685776 0.911374 -0.244201
-0.668394 0.896431 -0.228847
-0.651013 0.882164 -0.214649
-0.633635 0.868556 -0.201493
-0.616257 0.855584 -0.189277
-0.598881 0.84323 -0.177913
-0.581507 0.83147 -0.16732
-0.564134 0.820283 -0.157427
-0.546762 0.809647 -0.148169
-0.529392 0.79954 -0.139489
-0.512023 0.789942 -0.131335
-0.494655 0.780832 -0.123662
-0.477288 0.772193 -0.116427
-0.459922 0.764004 -0.109593
-0.442558 0.75625 -0.103125
-0.425194 0.748913 -0.0969915
-0.407832 0.741978 -0.0911654
-0.39047 0.73543 -0.0856204
-0.373109 0.729255 -0.0803329
-0.355749 0.723441 -0.0752815
-0.338391 0.717976 -0.0704464
-0.321032 0.712847 -0.0658093
-0.303675 0.708045 -0.0613536
-0.286318 0.70356 -0.0570636
-0.268962 0.699383 -0.052925
-0.251607 0.695504 -0.0489245
-0.234252 0.691918 -0.0450495
-0.216898 0.688616 -0.0412884
-0.199544 0.685591 -0.0376302
-0.182191 0.682839 -0.0340646
-0.164838 0.680354 -0.0305819
-0.147486 0.67813 -0.0271727
-0.130134 0.676164 -0.0238283
-0.112782 0.674452 -0.0205402
-0.0954304 0.67299 -0.0173002
-0.0780791 0.671776 -0.0141005
-0.060728 0.670808 -0.0109335
-0.043377 0.670083 -0.00779177
-0.0260262 0.669601 -0.00466792
-0.00867539 0.66936 -0.00155479
0.00867539 0.66936 0.00155479
0.0260262 0.669601 0.00466792
0.043377 0.670083 0.00779177
0.060728 0.670808 0.0109335
0.0780791 0.671776 0.0141005
0.0954304 0.67299 0.0173002
0.112782 0.674452 0.0205402
0.130134 0.676164 0.0238283
0.147486 0.67813 0.0271727
0.164838 0.680354 0.0305819
0.182191 0.682839 0.0340646
0.199544 0.685591 0.0376302
0.216898 0.688616 0.0412884
0.234252 0.691918 0.0450495
0.251607 0.695504 0.0489245
0.268962 0.699383 0.052925
0.286318 0.70356 0.0570636
0.303675 0.708045 0.0613536
0.321032 0.712847 0.0658093
0.338391 0.717976 0.0704464
0.355749 0.723441 0.0752815
0.373109 0.729255 0.0803329
0.39047 0.73543 0.0856204
0.407832 0.741978 0.0911654
0.425194 0.748913 0.0969915
0.442558 0.75625 0.103125
0.459922 0.764004 0.109593
0.477288 0.772193 0.116427
0.494655 0.780832 0.123662
0.512023 0.789942 0.131335
0.529392 0.79954 0.139489
0.546762 0.809647 0.148169
0.564134 0.820283 0.157427
0.581507 0.83147 0.16732
0.598881 0.84323 0.177913
0.616257 0.855584 0.189277
0.633635 0.868556 0.201493
0.651013 0.882164 0.214649
0.668394 0.896431 0.228847
0.685776 0.911374 0.244201
0.703159 0.927007 0.260838
0.720544 0.943342 0.278903
0.737931 0.960383 0.298559
0.75532 0.978125 0.319991
0.77271 0.996553 0.343406
0.790103 1.01563 0.369042
0.807497 1.03532 0.397166
0.824893 1.05552 0.428077
0.842291 1.07613 0.462115
0.859691 1.09698 0.49966
0.877093 1.11785 0.541136
0.894497 1.13844 0.587011
0.911904 1.15834 0.637796
0.929312 1.17702 0.694038
0.946723 1.19381 0.756307
0.964136 1.20779 0.825175
0.981551 1.21785 0.901175
0.998969 1.22257 0.984741
1.01639 1.2202 1.07613
1.03381 1.20864 1.17527
1.05124 1.18547 1.28166
1.06866 1.14796 1.3941
1.08609 1.09329 1.51054
1.10353 1.0188 1.62783
1.12096 0.922446 1.74167
1.1384 0.803284 1.84664
1.15584 0.662091 1.93657
1.17328 0.501778 2.00521
1.19073 0.327502 2.04716
1.20818 0.146286 2.05884
1.22563 -0.0338457 2.03921
1.24308 -0.205023 1.99
1.26054 -0.360635 1.91537
1.278 -0.496086 1.82103
1.29547 -0.609044 1.7133
1.31293 -0.699228 1.59822
1.33041 -0.767919 1.48093
1.34788 -0.81739 1.36546
1.36536 -0.85038 1.25465
1.38284 -0.869714 1.15032
1.40032 -0.87805 1.05346
1.41781 -0.877747 0.964443
1.4353 -0.870813 0.883235
1.45279 -0.858907 0.809521
1.47029 -0.84337 0.742831
1.48779 -0.825267 0.682615
1.50529 -0.805432 0.628294
1.5228 -0.78451 0.579302
1.54031 -0.762993 0.535096
1.55783 -0.741254 0.495175
1.57535 -0.719572 0.459082
1.59287 -0.698152 0.426403
1.6104 -0.677143 0.396768
1.62793 -0.656647 0.369848
1.64546 -0.636737 0.345351
1.663 -0.617457 0.323018
1.68055 -0.598834 0.30262
1.69809 -0.580878 0.283955
1.71565 -0.563591 0.266846
1.7332 -0.546965 0.251133
1.75076 -0.530987 0.236678
1.76833 -0.51564 0.223356
1.7859 -0.500905 0.211058
1.80347 -0.486759 0.199686
1.82105 -0.473179 0.189154
1.83863 -0.460144 0.179385
1.85622 -0.447629 0.170309
1.87381 -0.435611 0.161865
1.8914 -0.424068 0.153997
1.909 -0.412979 0.146657
1.92661 -0.402322 0.1398
1.94422 -0.392076 0.133385
1.96183 -0.382223 0.127377
1.97945 -0.372743 0.121743
1.99708 -0.363619 0.116454
2.01471 -0.354835 0.111483
2.03234 -0.346373 0.106805
2.04998 -0.338219 0.102399
2.06763 -0.330359 0.0982445
2.08528 -0.322778 0.0943234
2.10294 -0.315464 0.0906189
2.1206 -0.308404 0.0871159
2.13826 -0.301587 0.0838004
2.15593 -0.295002 0.0806595
2.17361 -0.288638 0.0776815
2.19129 -0.282485 0.0748558
2.20898 -0.276535 0.0721723
2.22668 -0.270778 0.0696218
2.24438 -0.265206 0.0671961
2.26208 -0.25981 0.0648872
2.27979 -0.254585 0.062688
2.29751 -0.249521 0.0605918
2.31523 -0.244613 0.0585924
2.33296 -0.239853 0.0566842
2.3507 -0.235237 0.0548618
2.36844 -0.230758 0.0531203
2.38618 -0.226411 0.0514551
2.40394 -0.222189 0.0498618
2.42169 -0.21809 0.0483366
2.43946 -0.214107 0.0468757
2.45723 -0.210236 0.0454756
2.47501 -0.206473 0.0441331
2.49279 -0.202814 0.0428452
2.51059 -0.199254 0.041609
2.52838 -0.195791 0.0404218
2.54619 -0.192421 0.0392812
2.564 -0.189139 0.0381849
2.58182 -0.185944 0.0371305
2.59964 -0.182832 0.0361162
2.61747 -0.1798 0.0351398
2.63531 -0.176845 0.0341997
2.65315 -0.173965 0.0332941
2.671 -0.171156 0.0324213
2.68886 -0.168417 0.0315798
2.70673 -0.165746 0.0307683
2.7246 -0.163139 0.0299853
2.74248 -0.160595 0.0292295
2.76037 -0.158112 0.0284998
2.77826 -0.155687 0.027795
2.79617 -0.15332 0.027114
2.81408 -0.151007 0.0264558
2.83199 -0.148748 0.0258193
2.84992 -0.14654 0.0252038
2.86785 -0.144382 0.0246082
2.88579 -0.142273 0.0240319
2.90374 -0.140211 0.0234739
2.9217 -0.138194 0.0229335
2.93966 -0.136221 0.0224101
2.95763 -0.134291 0.0219029
2.97561 -0.132403 0.0214113
2.9936 -0.130555 0.0209347
3.01159 -0.128746 0.0204725
3.0296 -0.126975 0.0200241
3.04761 -0.125242 0.0195891
3.06563 -0.123544 0.0191668
3.08366 -0.121881 0.0187569
3.1017 -0.120251 0.0183589
3.11974 -0.118655 0.0179723
3.1378 -0.117091 0.0175967
3.15586 -0.115558 0.0172317
3.17393 -0.114055 0.016877
3.19201 -0.112582 0.0165321
3.2101 -0.111138 0.0161968
3.2282 -0.109721 0.0158706
3.24631 -0.108332 0.0155532
3.26443 -0.106969 0.0152445
3.28255 -0.105632 0.014944
3.30069 -0.10432 0.0146514
3.31883 -0.103032 0.0143666
3.33698 -0.101769 0.0140892
3.35515 -0.100528 0.013819
3.37332 -0.0993105 0.0135558
3.3915 -0.0981149 0.0132993
3.40969 -0.0969409 0.0130493
3.42789 -0.0957879 0.0128057
3.4461 -0.0946555 0.0125681
3.46433 -0.093543 0.0123364
3.48256 -0.0924501 0.0121105
3.5008 -0.0913763 0.0118901
3.51905 -0.0903211 0.0116751
3.53731 -0.089284 0.0114652
3.55558 -0.0882647 0.0112605
3.57386 -0.0872627 0.0110606
3.59215 -0.0862777 0.0108654
3.61046 -0.0853092 0.0106748
3.62877 -0.0843568 0.0104887
3.64709 -0.0834203 0.0103069
3.66543 -0.0824992 0.0101294
3.68377 -0.0815932 0.00995585
3.70213 -0.0807019 0.0097863
3.72049 -0.0798251 0.00962059
3.73887 -0.0789623 0.00945862
3.75726 -0.0781134 0.00930027
3.77566 -0.077278 0.00914544
3.79407 -0.0764557 0.00899403
3.81249 -0.0756464 0.00884595
3.83093 -0.0748498 0.0087011
3.84937 -0.0740655 0.0085594
3.86783 -0.0732933 0.00842075
3.8863 -0.072533 0.00828508
3.90478 -0.0717843 0.0081523
3.92327 -0.0710469 0.00802233
3.94177 -0.0703207 0.00789511
3.96029 -0.0696054 0.00777055
3.97882 -0.0689008 0.00764859
3.99736 -0.0682066 0.00752915
4.01591 -0.0675227 0.00741217
4.03447 -0.0668488 0.00729759
4.05305 -0.0661848 0.00718535
4.07164 -0.0655305 0.00707537
4.09024 -0.0648855 0.00696762
4.10886 -0.0642499 0.00686202
4.12749 -0.0636233 0.00675853
4.14613 -0.0630057 0.00665708
4.16478 -0.0623968 0.00655764
4.18345 -0.0617965 0.00646015
4.20213 -0.0612046 0.00636456
4.22082 -0.0606209 0.00627082
4.23953 -0.0600453 0.00617889
4.25825 -0.0594777 0.00608873
4.27698 -0.0589178 0.00600029
4.29573 -0.0583656 0.00591353
4.31449 -0.0578209 0.00582841
4.33327 -0.0572836 0.00574489
4.35206 -0.0567534 0.00566293
4.37086 -0.0562304 0.0055825
4.38968 -0.0557143 0.00550356
4.40851 -0.0552051 0.00542608
4.42736 -0.0547026 0.00535002
4.44622 -0.0542067 0.00527534
4.46509 -0.0537173 0.00520202
4.48398 -0.0532342 0.00513003
4.50289 -0.0527574 0.00505933
4.52181 -0.0522867 0.0049899
4.54074 -0.051822 0.0049217
4.55969 -0.0513633 0.00485471
4.57866 -0.0509104 0.00478891
4.59764 -0.0504632 0.00472426
4.61664 -0.0500216 0.00466074
4.63565 -0.0495856 0.00459833
4.65468 -0.049155 0.004537
4.67372 -0.0487297 0.00447672
4.69278 -0.0483097 0.00441748
4.71185 -0.0478948 0.00435925
4.73095 -0.047485 0.00430201
4.75005 -0.0470802 0.00424574
4.76918 -0.0466804 0.00419042
4.78832 -0.0462853 0.00413603
4.80748 -0.045895 0.00408254
4.82665 -0.0455093 0.00402995
4.84584 -0.0451283 0.00397822
4.86505 -0.0447518 0.00392735
4.88428 -0.0443797 0.00387731
4.90352 -0.044012 0.00382809
4.92278 -0.0436485 0.00377968
4.94206 -0.0432894 0.00373204
4.96136 -0.0429343 0.00368517
4.98067 -0.0425834 0.00363906
5 -0.0422366 0.00359369
5.01935 -0.0418937 0.00354903
5.03872 -0.0415547 0.00350509
5.05811 -0.0412195 0.00346184
5.07751 -0.0408882 0.00341926
5.09694 -0.0405605 0.00337736
5.11638 -0.0402366 0.00333611
5.13584 -0.0399162 0.0032955
5.15532 -0.0395995 0.00325552
5.17482 -0.0392862 0.00321615
5.19434 -0.0389764 0.00317739
5.21388 -0.03867 0.00313922
5.23344 -0.0383669 0.00310163
5.25302 -0.0380671 0.00306461
5.27262 -0.0377706 0.00302815
5.29224 -0.0374773 0.00299224
5.31188 -0.0371872 0.00295687
5.33154 -0.0369001 0.00292202
5.35122 -0.0366161 0.00288769
5.37092 -0.0363352 0.00285387
5.39065 -0.0360572 0.00282055
5.41039 -0.0357821 0.00278772
5.43016 -0.03551 0.00275537
5.44994 -0.0352406 0.00272349
5.46975 -0.0349741 0.00269207
5.48958 -0.0347104 0.00266111
5.50944 -0.0344493 0.00263059
5.52931 -0.034191 0.00260052
5.54921 -0.0339353 0.00257087
5.56913 -0.0336822 0.00254164
5.58907 -0.0334317 0.00251283
5.60904 -0.0331837 0.00248443
5.62903 -0.0329383 0.00245642
5.64904 -0.0326953 0.00242881
5.66907 -0.0324547 0.00240159
5.68913 -0.0322165 0.00237475
5.70922 -0.0319807 0.00234827
5.72933 -0.0317473 0.00232217
5.74946 -0.0315161 0.00229642
5.76961 -0.0312872 0.00227103
5.7898 -0.0310606 0.00224598
5.81 -0.0308361 0.00222128
5.83023 -0.0306139 0.00219691
5.85049 -0.0303937 0.00217287
5.87077 -0.0301757 0.00214916
5.89108 -0.0299598 0.00212576
5.91142 -0.029746 0.00210268
5.93178 -0.0295342 0.00207991
5.95216 -0.0293244 0.00205744
5.97258 -0.0291166 0.00203526
5.99302 -0.0289108 0.00201338
6.01349 -0.0287068 0.00199179
6.03398 -0.0285048 0.00197048
6.05451 -0.0283047 0.00194945
6.07506 -0.0281064 0.00192869
6.09564 -0.02791 0.0019082
6.11625 -0.0277153 0.00188798
6.13688 -0.0275225 0.00186801
6.15755 -0.0273314 0.00184831
6.17824 -0.0271421 0.00182885
6.19897 -0.0269544 0.00180964
6.21972 -0.0267685 0.00179068
6.24051 -0.0265842 0.00177196
6.26132 -0.0264016 0.00175347
6.28216 -0.0262207 0.00173522
6.30304 -0.0260413 0.0017172
6.32395 -0.0258635 0.0016994
6.34489 -0.0256873 0.00168182
6.36586 -0.0255127 0.00166446
6.38686 -0.0253395 0.00164731
6.40789 -0.0251679 0.00163038
6.42896 -0.0249978 0.00161366
6.45006 -0.0248292 0.00159714
6.47119 -0.024662 0.00158082
6.49236 -0.0244962 0.0015647
6.51356 -0.0243319 0.00154877
6.5348 -0.024169 0.00153304
6.55607 -0.0240075 0.0015175
6.57737 -0.0238473 0.00150214
6.59871 -0.0236885 0.00148697
6.62008 -0.023531 0.00147197
6.6415 -0.0233748 0.00145716
6.66294 -0.02322 0.00144252
6.68443 -0.0230664 0.00142806
6.70595 -0.0229141 0.00141376
6.72751 -0.0227631 0.00139964
6.74911 -0.0226133 0.00138567
6.77074 -0.0224647 0.00137187
6.79241 -0.0223173 0.00135823
6.81413 -0.0221712 0.00134475
6.83588 -0.0220262 0.00133143
6.85767 -0.0218824 0.00131825
6.8795 -0.0217397 0.00130523
6.90138 -0.0215982 0.00129236
6.92329 -0.0214578 0.00127963
6.94524 -0.0213185 0.00126705
6.96724 -0.0211804 0.00125461
6.98928 -0.0210433 0.00124231
7.01137 -0.0209073 0.00123015
7.03349 -0.0207723 0.00121813
7.05566 -0.0206384 0.00120624
7.07788 -0.0205056 0.00119448
7.10014 -0.0203737 0.00118285
7.12244 -0.0202429 0.00117135
7.14479 -0.0201131 0.00115998
7.16719 -0.0199843 0.00114873
7.18963 -0.0198564 0.00113761
7.21213 -0.0197295 0.0011266
7.23467 -0.0196036 0.00111572
7.25725 -0.0194786 0.00110495
7.27989 -0.0193546 0.0010943
7.30258 -0.0192314 0.00108377
7.32532 -0.0191092 0.00107335
7.34811 -0.0189879 0.00106303
7.37095 -0.0188674 0.00105283
7.39384 -0.0187479 0.00104274
7.41679 -0.0186292 0.00103275
7.43978 -0.0185114 0.00102287
7.46284 -0.0183944 0.0010131
7.48595 -0.0182783 0.00100342
7.50911 -0.018163 0.00099385
7.53233 -0.0180485 0.000984376
7.55561 -0.0179348 0.000975
7.57894 -0.0178219 0.000965721
7.60234 -0.0177098 0.000956537
7.62579 -0.0175985 0.000947447
7.64931 -0.017488 0.000938451
7.67288 -0.0173782 0.000929546
7.69652 -0.0172692 0.000920731
7.72022 -0.017161 0.000912005
7.74398 -0.0170534 0.000903367
7.76781 -0.0169466 0.000894815
7.7917 -0.0168405 0.000886349
7.81566 -0.0167352 0.000877968
7.83968 -0.0166305 0.000869669
7.86378 -0.0165265 0.000861452
7.88794 -0.0164232 0.000853316
7.91217 -0.0163206 0.00084526
7.93648 -0.0162186 0.000837282
7.96085 -0.0161173 0.000829382
7.9853 -0.0160167 0.000821558
8.00983 -0.0159167 0.00081381
8.03443 -0.0158173 0.000806136
8.0591 -0.0157186 0.000798535
8.08386 -0.0156205 0.000791007
8.10869 -0.015523 0.00078355
8.13361 -0.0154261 0.000776164
8.1586 -0.0153298 0.000768847
8.18368 -0.0152341 0.000761598
8.20884 -0.015139 0.000754417
8.23409 -0.0150444 0.000747302
8.25943 -0.0149504 0.000740253
8.28486 -0.014857 0.000733269
8.31038 -0.0147641 0.000726348
8.33598 -0.0146718 0.00071949
8.36169 -0.01458 0.000712695
8.38748 -0.0144887 0.00070596
8.41338 -0.0143979 0.000699286
8.43937 -0.0143077 0.000692671
8.46547 -0.014218 0.000686114
8.49166 -0.0141287 0.000679616
8.51797 -0.01404 0.000673174
8.54437 -0.0139517 0.000666788
8.57089 -0.013864 0.000660458
8.59752 -0.0137766 0.000654182
8.62426 -0.0136898 0.000647959
8.65112 -0.0136034 0.00064179
8.67809 -0.0135175 0.000635672
8.70518 -0.0134319 0.000629606
8.7324 -0.0133469 0.00062359
8.75974 -0.0132622 0.000617623
8.78721 -0.013178 0.000611706
8.81482 -0.0130941 0.000605837
8.84255 -0.0130107 0.000600015
8.87042 -0.0129277 0.000594239
8.89844 -0.012845 0.00058851
8.92659 -0.0127627 0.000582825
8.9549 -0.0126808 0.000577185
8.98335 -0.0125993 0.000571588
9.01196 -0.0125181 0.000566034
9.04073 -0.0124372 0.000560522
9.06966 -0.0123567 0.000555051
9.09875 -0.0122765 0.000549621
9.12802 -0.0121967 0.00054423
9.15746 -0.0121171 0.000538878
9.18709 -0.0120378 0.000533565
9.2169 -0.0119589 0.000528288
9.2469 -0.0118802 0.000523049
9.27709 -0.0118017 0.000517844
9.30749 -0.0117236 0.000512675
9.3381 -0.0116457 0.00050754
9.36893 -0.011568 0.000502439
9.39998 -0.0114905 0.000497369
9.43125 -0.0114133 0.000492331
9.46277 -0.0113362 0.000487324
9.49453 -0.0112594 0.000482347
9.52655 -0.0111827 0.000477398
9.55883 -0.0111062 0.000472477
9.59138 -0.0110298 0.000467583
9.62422 -0.0109536 0.000462715
9.65735 -0.0108775 0.000457872
9.69079 -0.0108015 0.000453052
9.72455 -0.0107255 0.000448255
9.75865 -0.0106497 0.000443479
9.79309 -0.0105738 0.000438723
9.8279 -0.010498 0.000433986
9.8631 -0.0104222 0.000429267
9.89869 -0.0103463 0.000424563
9.93471 -0.0102704 0.000419873
9.97117 -0.0101945 0.000415196
10.0081 -0.0101183 0.00041053
10.0455 -0.0100421 0.000405873
10.0835 -0.00996565 0.000401222
10.122 -0.00988897 0.000396575
10.1611 -0.00981201 0.00039193
10.2008 -0.00973472 0.000387283
10.2412 -0.00965704 0.000382632
10.2824 -0.0095789 0.000377974
10.3244 -0.00950022 0.000373302
10.3672 -0.00942093 0.000368614
10.4109 -0.00934091 0.000363904
10.4557 -0.00926005 0.000359165
10.5017 -0.00917821 0.00035439
10.5489 -0.00909521 0.00034957
10.5976 -0.00901084 0.000344694
10.6479 -0.00892485 0.000339748
10.7002 -0.0088369 0.000334714
10.7547 -0.00874655 0.000329569
10.8119 -0.00865319 0.000324282
10.8724 -0.00855597 0.000318806
10.9373 -0.00845357 0.000313074
11.0083 -0.00834378 0.000306967
11.0884 -0.00822229 0.000300257
11.1861 -0.0080777 0.000292337


==> anc/HERMITE/GAMMA04/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.4
#Lambda=1
#Beta=1
#Nc=1
#QUANTUM=0

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=1024 aX=4 aP=0.25

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/GAMMA04/SigmaAOneLoop.txt <==
-11.1861 -0.49997 -9.98038e-19
-11.0884 -0.49997 -9.98038e-19
-11.0083 -0.49997 -9.98038e-19
-10.9373 -0.49997 -9.98038e-19
-10.8724 -0.49997 -9.98038e-19
-10.8119 -0.49997 -9.98038e-19
-10.7547 -0.49997 -9.98038e-19
-10.7002 -0.49997 -9.98038e-19
-10.6479 -0.49997 -9.98038e-19
-10.5976 -0.49997 -9.98038e-19
-10.5489 -0.49997 -9.98038e-19
-10.5017 -0.49997 -9.98038e-19
-10.4557 -0.49997 -9.98038e-19
-10.4109 -0.49997 -9.98038e-19
-10.3672 -0.49997 -9.98038e-19
-10.3244 -0.49997 -9.98038e-19
-10.2824 -0.49997 -9.98038e-19
-10.2412 -0.49997 -9.98038e-19
-10.2008 -0.49997 -9.98038e-19
-10.1611 -0.49997 -9.98038e-19
-10.122 -0.49997 -9.98038e-19
-10.0835 -0.49997 -9.98038e-19
-10.0455 -0.49997 -9.98038e-19
-10.0081 -0.49997 -9.98038e-19
-9.97117 -0.49997 -9.98038e-19
-9.93471 -0.49997 -9.98038e-19
-9.89869 -0.49997 -9.98038e-19
-9.8631 -0.49997 -9.98038e-19
-9.8279 -0.49997 -9.98038e-19
-9.79309 -0.49997 -9.98038e-19
-9.75865 -0.49997 -9.98038e-19
-9.72455 -0.49997 -9.98038e-19
-9.69079 -0.49997 -9.98038e-19
-9.65735 -0.49997 -9.98038e-19
-9.62422 -0.49997 -9.98038e-19
-9.59138 -0.49997 -9.98038e-19
-9.55883 -0.49997 -9.98038e-19
-9.52655 -0.49997 -9.98038e-19
-9.49453 -0.49997 -9.98038e-19
-9.46277 -0.49997 -9.98038e-19
-9.43125 -0.49997 -9.98038e-19
-9.39998 -0.49997 -9.98038e-19
-9.36893 -0.49997 -9.98038e-19
-9.3381 -0.49997 -9.98038e-19
-9.30749 -0.49997 -9.98038e-19
-9.27709 -0.49997 -9.98038e-19
-9.2469 -0.49997 -9.98038e-19
-9.2169 -0.49997 -9.98038e-19
-9.18709 -0.49997 -9.98038e-19
-9.15746 -0.49997 -9.98038e-19
-9.12802 -0.49997 -9.98038e-19
-9.09875 -0.49997 -9.98038e-19
-9.06966 -0.49997 -9.98038e-19
-9.04073 -0.49997 -9.98038e-19
-9.01196 -0.49997 -9.98038e-19
-8.98335 -0.49997 -9.98038e-19
-8.9549 -0.49997 -9.98038e-19
-8.92659 -0.49997 -9.98038e-19
-8.89844 -0.49997 -9.98038e-19
-8.87042 -0.49997 -9.98038e-19
-8.84255 -0.49997 -9.98038e-19
-8.81482 -0.49997 -9.98038e-19
-8.78721 -0.49997 -9.98038e-19
-8.75974 -0.49997 -9.98038e-19
-8.7324 -0.49997 -9.98038e-19
-8.70518 -0.49997 -9.98038e-19
-8.67809 -0.49997 -9.98038e-19
-8.65112 -0.49997 -9.98038e-19
-8.62426 -0.49997 -9.98038e-19
-8.59752 -0.49997 -9.98038e-19
-8.57089 -0.49997 -9.98038e-19
-8.54437 -0.49997 -9.98038e-19
-8.51797 -0.49997 -9.98038e-19
-8.49166 -0.49997 -9.98038e-19
-8.46547 -0.49997 -9.98038e-19
-8.43937 -0.49997 -9.98038e-19
-8.41338 -0.49997 -9.98038e-19
-8.38748 -0.49997 -9.98038e-19
-8.36169 -0.49997 -9.98038e-19
-8.33598 -0.49997 -9.98038e-19
-8.31038 -0.49997 -9.98038e-19
-8.28486 -0.49997 -9.98038e-19
-8.25943 -0.49997 -9.98038e-19
-8.23409 -0.49997 -9.98038e-19
-8.20884 -0.49997 -9.98038e-19
-8.18368 -0.49997 -9.98038e-19
-8.1586 -0.49997 -9.98038e-19
-8.13361 -0.49997 -9.98038e-19
-8.10869 -0.49997 -9.98038e-19
-8.08386 -0.49997 -9.98038e-19
-8.0591 -0.49997 -9.98038e-19
-8.03443 -0.49997 -9.98038e-19
-8.00983 -0.49997 -9.98038e-19
-7.9853 -0.49997 -9.98038e-19
-7.96085 -0.49997 -9.98038e-19
-7.93648 -0.49997 -9.98038e-19
-7.91217 -0.49997 -9.98038e-19
-7.88794 -0.49997 -9.98038e-19
-7.86378 -0.49997 -9.98038e-19
-7.83968 -0.49997 -9.98038e-19
-7.81566 -0.49997 -9.98038e-19
-7.7917 -0.49997 -9.98038e-19
-7.76781 -0.49997 -9.98038e-19
-7.74398 -0.49997 -9.98038e-19
-7.72022 -0.49997 -9.98038e-19
-7.69652 -0.49997 -9.98038e-19
-7.67288 -0.49997 -9.98038e-19
-7.64931 -0.49997 -9.98038e-19
-7.62579 -0.49997 -9.98038e-19
-7.60234 -0.49997 -9.98038e-19
-7.57894 -0.49997 -9.98038e-19
-7.55561 -0.49997 -9.98038e-19
-7.53233 -0.49997 -9.98038e-19
-7.50911 -0.49997 -9.98038e-19
-7.48595 -0.49997 -9.98038e-19
-7.46284 -0.49997 -9.98038e-19
-7.43978 -0.49997 -9.98038e-19
-7.41679 -0.49997 -9.98038e-19
-7.39384 -0.49997 -9.98038e-19
-7.37095 -0.49997 -9.98038e-19
-7.34811 -0.49997 -9.98038e-19
-7.32532 -0.49997 -9.98038e-19
-7.30258 -0.49997 -9.98038e-19
-7.27989 -0.49997 -9.98038e-19
-7.25725 -0.49997 -9.98038e-19
-7.23467 -0.49997 -9.98038e-19
-7.21213 -0.49997 -9.98038e-19
-7.18963 -0.49997 -9.98038e-19
-7.16719 -0.49997 -9.98038e-19
-7.14479 -0.49997 -9.98038e-19
-7.12244 -0.49997 -9.98038e-19
-7.10014 -0.49997 -9.98038e-19
-7.07788 -0.49997 -9.98038e-19
-7.05566 -0.49997 -9.98038e-19
-7.03349 -0.49997 -9.98038e-19
-7.01137 -0.49997 -9.98038e-19
-6.98928 -0.49997 -9.98038e-19
-6.96724 -0.49997 -9.98038e-19
-6.94524 -0.49997 -9.98038e-19
-6.92329 -0.49997 -9.98038e-19
-6.90138 -0.49997 -9.98038e-19
-6.8795 -0.49997 -9.98038e-19
-6.85767 -0.49997 -9.98038e-19
-6.83588 -0.49997 -9.98038e-19
-6.81413 -0.49997 -9.98038e-19
-6.79241 -0.49997 -9.98038e-19
-6.77074 -0.49997 -9.98038e-19
-6.74911 -0.49997 -9.98038e-19
-6.72751 -0.49997 -9.98038e-19
-6.70595 -0.49997 -9.98038e-19
-6.68443 -0.49997 -9.98038e-19
-6.66294 -0.49997 -9.98038e-19
-6.6415 -0.49997 -9.98038e-19
-6.62008 -0.49997 -9.98038e-19
-6.59871 -0.49997 -9.98038e-19
-6.57737 -0.49997 -9.98038e-19
-6.55607 -0.49997 -9.98038e-19
-6.5348 -0.49997 -9.98038e-19
-6.51356 -0.49997 -9.98038e-19
-6.49236 -0.49997 -9.98038e-19
-6.47119 -0.49997 -9.98038e-19
-6.45006 -0.49997 -9.98038e-19
-6.42896 -0.49997 -9.98038e-19
-6.40789 -0.49997 -9.98038e-19
-6.38686 -0.49997 -9.98038e-19
-6.36586 -0.49997 -9.98038e-19
-6.34489 -0.49997 -9.98038e-19
-6.32395 -0.49997 -9.98038e-19
-6.30304 -0.49997 -9.98038e-19
-6.28216 -0.49997 -9.98038e-19
-6.26132 -0.49997 -9.98038e-19
-6.24051 -0.49997 -9.98038e-19
-6.21972 -0.49997 -9.98038e-19
-6.19897 -0.49997 -9.98038e-19
-6.17824 -0.49997 -9.98038e-19
-6.15755 -0.49997 -9.98038e-19
-6.13688 -0.49997 -9.98038e-19
-6.11625 -0.49997 -9.98038e-19
-6.09564 -0.49997 -9.98038e-19
-6.07506 -0.49997 -9.98038e-19
-6.05451 -0.49997 -9.98038e-19
-6.03398 -0.49997 -9.98038e-19
-6.01349 -0.49997 -9.98038e-19
-5.99302 -0.49997 -9.98038e-19
-5.97258 -0.49997 -9.98038e-19
-5.95216 -0.49997 -9.98038e-19
-5.93178 -0.49997 -9.98038e-19
-5.91142 -0.49997 -9.98038e-19
-5.89108 -0.49997 -9.98038e-19
-5.87077 -0.49997 -9.98038e-19
-5.85049 -0.49997 -9.98038e-19
-5.83023 -0.49997 -9.98038e-19
-5.81 -0.49997 -9.98038e-19
-5.7898 -0.49997 -9.98038e-19
-5.76961 -0.49997 -9.98038e-19
-5.74946 -0.49997 -9.98038e-19
-5.72933 -0.49997 -9.98038e-19
-5.70922 -0.49997 -9.98038e-19
-5.68913 -0.49997 -9.98038e-19
-5.66907 -0.49997 -9.98038e-19
-5.64904 -0.49997 -9.98038e-19
-5.62903 -0.49997 -9.98038e-19
-5.60904 -0.49997 -9.98038e-19
-5.58907 -0.49997 -9.98038e-19
-5.56913 -0.49997 -9.98038e-19
-5.54921 -0.49997 -9.98038e-19
-5.52931 -0.49997 -9.98038e-19
-5.50944 -0.49997 -9.98038e-19
-5.48958 -0.49997 -9.98038e-19
-5.46975 -0.49997 -9.98038e-19
-5.44994 -0.49997 -9.98038e-19
-5.43016 -0.49997 -9.98038e-19
-5.41039 -0.49997 -9.98038e-19
-5.39065 -0.49997 -9.98038e-19
-5.37092 -0.49997 -9.98038e-19
-5.35122 -0.49997 -9.98038e-19
-5.33154 -0.49997 -9.98038e-19
-5.31188 -0.49997 -9.98038e-19
-5.29224 -0.49997 -9.98038e-19
-5.27262 -0.49997 -9.98038e-19
-5.25302 -0.49997 -9.98038e-19
-5.23344 -0.49997 -9.98038e-19
-5.21388 -0.49997 -9.98038e-19
-5.19434 -0.49997 -9.98038e-19
-5.17482 -0.49997 -9.98038e-19
-5.15532 -0.49997 -9.98038e-19
-5.13584 -0.49997 -9.98038e-19
-5.11638 -0.49997 -9.98038e-19
-5.09694 -0.49997 -9.98038e-19
-5.07751 -0.49997 -9.98038e-19
-5.05811 -0.49997 -9.98038e-19
-5.03872 -0.49997 -9.98038e-19
-5.01935 -0.49997 -9.98038e-19
-5 -0.49997 -9.98038e-19
-4.98067 -0.49997 -9.98038e-19
-4.96136 -0.49997 -9.98038e-19
-4.94206 -0.49997 -9.98038e-19
-4.92278 -0.49997 -9.98038e-19
-4.90352 -0.49997 -9.98038e-19
-4.88428 -0.49997 -9.98038e-19
-4.86505 -0.49997 -9.98038e-19
-4.84584 -0.49997 -9.98038e-19
-4.82665 -0.49997 -9.98038e-19
-4.80748 -0.49997 -9.98038e-19
-4.78832 -0.49997 -9.98038e-19
-4.76918 -0.49997 -9.98038e-19
-4.75005 -0.49997 -9.98038e-19
-4.73095 -0.49997 -9.98038e-19
-4.71185 -0.49997 -9.98038e-19
-4.69278 -0.49997 -9.98038e-19
-4.67372 -0.49997 -9.98038e-19
-4.65468 -0.49997 -9.98038e-19
-4.63565 -0.49997 -9.98038e-19
-4.61664 -0.49997 -9.98038e-19
-4.59764 -0.49997 -9.98038e-19
-4.57866 -0.49997 -9.98038e-19
-4.55969 -0.49997 -9.98038e-19
-4.54074 -0.49997 -9.98038e-19
-4.52181 -0.49997 -9.98038e-19
-4.50289 -0.49997 -9.98038e-19
-4.48398 -0.49997 -9.98038e-19
-4.46509 -0.49997 -9.98038e-19
-4.44622 -0.49997 -9.98038e-19
-4.42736 -0.49997 -9.98038e-19
-4.40851 -0.49997 -9.98038e-19
-4.38968 -0.49997 -9.98038e-19
-4.37086 -0.49997 -9.98038e-19
-4.35206 -0.49997 -9.98038e-19
-4.33327 -0.49997 -9.98038e-19
-4.31449 -0.49997 -9.98038e-19
-4.29573 -0.49997 -9.98038e-19
-4.27698 -0.49997 -9.98038e-19
-4.25825 -0.49997 -9.98038e-19
-4.23953 -0.49997 -9.98038e-19
-4.22082 -0.49997 -9.98038e-19
-4.20213 -0.49997 -9.98038e-19
-4.18345 -0.49997 -9.98038e-19
-4.16478 -0.49997 -9.98038e-19
-4.14613 -0.49997 -9.98038e-19
-4.12749 -0.49997 -9.98038e-19
-4.10886 -0.49997 -9.98038e-19
-4.09024 -0.49997 -9.98038e-19
-4.07164 -0.49997 -9.98038e-19
-4.05305 -0.49997 -9.98038e-19
-4.03447 -0.49997 -9.98038e-19
-4.01591 -0.49997 -9.98038e-19
-3.99736 -0.49997 -9.98038e-19
-3.97882 -0.49997 -9.98038e-19
-3.96029 -0.49997 -9.98038e-19
-3.94177 -0.49997 -9.98038e-19
-3.92327 -0.49997 -9.98038e-19
-3.90478 -0.49997 -9.98038e-19
-3.8863 -0.49997 -9.98038e-19
-3.86783 -0.49997 -9.98038e-19
-3.84937 -0.49997 -9.98038e-19
-3.83093 -0.49997 -9.98038e-19
-3.81249 -0.49997 -9.98038e-19
-3.79407 -0.49997 -9.98038e-19
-3.77566 -0.49997 -9.98038e-19
-3.75726 -0.49997 -9.98038e-19
-3.73887 -0.49997 -9.98038e-19
-3.72049 -0.49997 -9.98038e-19
-3.70213 -0.49997 -9.98038e-19
-3.68377 -0.49997 -9.98038e-19
-3.66543 -0.49997 -9.98038e-19
-3.64709 -0.49997 -9.98038e-19
-3.62877 -0.49997 -9.98038e-19
-3.61046 -0.49997 -9.98038e-19
-3.59215 -0.49997 -9.98038e-19
-3.57386 -0.49997 -9.98038e-19
-3.55558 -0.49997 -9.98038e-19
-3.53731 -0.49997 -9.98038e-19
-3.51905 -0.49997 -9.98038e-19
-3.5008 -0.49997 -9.98038e-19
-3.48256 -0.49997 -9.98038e-19
-3.46433 -0.49997 -9.98038e-19
-3.4461 -0.49997 -9.98038e-19
-3.42789 -0.49997 -9.98038e-19
-3.40969 -0.49997 -9.98038e-19
-3.3915 -0.49997 -9.98038e-19
-3.37332 -0.49997 -9.98038e-19
-3.35515 -0.49997 -9.98038e-19
-3.33698 -0.49997 -9.98038e-19
-3.31883 -0.49997 -9.98038e-19
-3.30069 -0.49997 -9.98038e-19
-3.28255 -0.49997 -9.98038e-19
-3.26443 -0.49997 -9.98038e-19
-3.24631 -0.49997 -9.98038e-19
-3.2282 -0.49997 -9.98038e-19
-3.2101 -0.49997 -9.98038e-19
-3.19201 -0.49997 -9.98038e-19
-3.17393 -0.49997 -9.98038e-19
-3.15586 -0.49997 -9.98038e-19
-3.1378 -0.49997 -9.98038e-19
-3.11974 -0.49997 -9.98038e-19
-3.1017 -0.49997 -9.98038e-19
-3.08366 -0.49997 -9.98038e-19
-3.06563 -0.49997 -9.98038e-19
-3.04761 -0.49997 -9.98038e-19
-3.0296 -0.49997 -9.98038e-19
-3.01159 -0.49997 -9.98038e-19
-2.9936 -0.49997 -9.98038e-19
-2.97561 -0.49997 -9.98038e-19
-2.95763 -0.49997 -9.98038e-19
-2.93966 -0.49997 -9.98038e-19
-2.9217 -0.49997 -9.98038e-19
-2.90374 -0.49997 -9.98038e-19
-2.88579 -0.49997 -9.98038e-19
-2.86785 -0.49997 -9.98038e-19
-2.84992 -0.49997 -9.98038e-19
-2.83199 -0.49997 -9.98038e-19
-2.81408 -0.49997 -9.98038e-19
-2.79617 -0.49997 -9.98038e-19
-2.77826 -0.49997 -9.98038e-19
-2.76037 -0.49997 -9.98038e-19
-2.74248 -0.49997 -9.98038e-19
-2.7246 -0.49997 -9.98038e-19
-2.70673 -0.49997 -9.98038e-19
-2.68886 -0.49997 -9.98038e-19
-2.671 -0.49997 -9.98038e-19
-2.65315 -0.49997 -9.98038e-19
-2.63531 -0.49997 -9.98038e-19
-2.61747 -0.49997 -9.98038e-19
-2.59964 -0.49997 -9.98038e-19
-2.58182 -0.49997 -9.98038e-19
-2.564 -0.49997 -9.98038e-19
-2.54619 -0.49997 -9.98038e-19
-2.52838 -0.49997 -9.98038e-19
-2.51059 -0.49997 -9.98038e-19
-2.49279 -0.49997 -9.98038e-19
-2.47501 -0.49997 -9.98038e-19
-2.45723 -0.49997 -9.98038e-19
-2.43946 -0.49997 -9.98038e-19
-2.42169 -0.49997 -9.98038e-19
-2.40394 -0.49997 -9.98038e-19
-2.38618 -0.49997 -9.98038e-19
-2.36844 -0.49997 -9.98038e-19
-2.3507 -0.49997 -9.98038e-19
-2.33296 -0.49997 -9.98038e-19
-2.31523 -0.49997 -9.98038e-19
-2.29751 -0.49997 -9.98038e-19
-2.27979 -0.49997 -9.98038e-19
-2.26208 -0.49997 -9.98038e-19
-2.24438 -0.49997 -9.98038e-19
-2.22668 -0.49997 -9.98038e-19
-2.20898 -0.49997 -9.98038e-19
-2.19129 -0.49997 -9.98038e-19
-2.17361 -0.49997 -9.98038e-19
-2.15593 -0.49997 -9.98038e-19
-2.13826 -0.49997 -9.98038e-19
-2.1206 -0.49997 -9.98038e-19
-2.10294 -0.49997 -9.98038e-19
-2.08528 -0.49997 -9.98038e-19
-2.06763 -0.49997 -9.98038e-19
-2.04998 -0.49997 -9.98038e-19
-2.03234 -0.49997 -9.98038e-19
-2.01471 -0.49997 -9.98038e-19
-1.99708 -0.49997 -9.98038e-19
-1.97945 -0.49997 -9.98038e-19
-1.96183 -0.49997 -9.98038e-19
-1.94422 -0.49997 -9.98038e-19
-1.92661 -0.49997 -9.98038e-19
-1.909 -0.49997 -9.98038e-19
-1.8914 -0.49997 -9.98038e-19
-1.87381 -0.49997 -9.98038e-19
-1.85622 -0.49997 -9.98038e-19
-1.83863 -0.49997 -9.98038e-19
-1.82105 -0.49997 -9.98038e-19
-1.80347 -0.49997 -9.98038e-19
-1.7859 -0.49997 -9.98038e-19
-1.76833 -0.49997 -9.98038e-19
-1.75076 -0.49997 -9.98038e-19
-1.7332 -0.49997 -9.98038e-19
-1.71565 -0.49997 -9.98038e-19
-1.69809 -0.49997 -9.98038e-19
-1.68055 -0.49997 -9.98038e-19
-1.663 -0.49997 -9.98038e-19
-1.64546 -0.49997 -9.98038e-19
-1.62793 -0.49997 -9.98038e-19
-1.6104 -0.49997 -9.98038e-19
-1.59287 -0.49997 -9.98038e-19
-1.57535 -0.49997 -9.98038e-19
-1.55783 -0.49997 -9.98038e-19
-1.54031 -0.49997 -9.98038e-19
-1.5228 -0.49997 -9.98038e-19
-1.50529 -0.49997 -9.98038e-19
-1.48779 -0.49997 -9.98038e-19
-1.47029 -0.49997 -9.98038e-19
-1.45279 -0.49997 -9.98038e-19
-1.4353 -0.49997 -9.98038e-19
-1.41781 -0.49997 -9.98038e-19
-1.40032 -0.49997 -9.98038e-19
-1.38284 -0.49997 -9.98038e-19
-1.36536 -0.49997 -9.98038e-19
-1.34788 -0.49997 -9.98038e-19
-1.33041 -0.49997 -9.98038e-19
-1.31293 -0.49997 -9.98038e-19
-1.29547 -0.49997 -9.98038e-19
-1.278 -0.49997 -9.98038e-19
-1.26054 -0.49997 -9.98038e-19
-1.24308 -0.49997 -9.98038e-19
-1.22563 -0.49997 -9.98038e-19
-1.20818 -0.49997 -9.98038e-19
-1.19073 -0.49997 -9.98038e-19
-1.17328 -0.49997 -9.98038e-19
-1.15584 -0.49997 -9.98038e-19
-1.1384 -0.49997 -9.98038e-19
-1.12096 -0.49997 -9.98038e-19
-1.10353 -0.49997 -9.98038e-19
-1.08609 -0.49997 -9.98038e-19
-1.06866 -0.49997 -9.98038e-19
-1.05124 -0.49997 -9.98038e-19
-1.03381 -0.49997 -9.98038e-19
-1.01639 -0.49997 -9.98038e-19
-0.998969 -0.49997 -9.98038e-19
-0.981551 -0.49997 -9.98038e-19
-0.964136 -0.49997 -9.98038e-19
-0.946723 -0.49997 -9.98038e-19
-0.929312 -0.49997 -9.98038e-19
-0.911904 -0.49997 -9.98038e-19
-0.894497 -0.49997 -9.98038e-19
-0.877093 -0.49997 -9.98038e-19
-0.859691 -0.49997 -9.98038e-19
-0.842291 -0.49997 -9.98038e-19
-0.824893 -0.49997 -9.98038e-19
-0.807497 -0.49997 -9.98038e-19
-0.790103 -0.49997 -9.98038e-19
-0.77271 -0.49997 -9.98038e-19
-0.75532 -0.49997 -9.98038e-19
-0.737931 -0.49997 -9.98038e-19
-0.720544 -0.49997 -9.98038e-19
-0.703159 -0.49997 -9.98038e-19
-0.685776 -0.49997 -9.98038e-19
-0.668394 -0.49997 -9.98038e-19
-0.651013 -0.49997 -9.98038e-19
-0.633635 -0.49997 -9.98038e-19
-0.616257 -0.49997 -9.98038e-19
-0.598881 -0.49997 -9.98038e-19
-0.581507 -0.49997 -9.98038e-19
-0.564134 -0.49997 -9.98038e-19
-0.546762 -0.49997 -9.98038e-19
-0.529392 -0.49997 -9.98038e-19
-0.512023 -0.49997 -9.98038e-19
-0.494655 -0.49997 -9.98038e-19
-0.477288 -0.49997 -9.98038e-19
-0.459922 -0.49997 -9.98038e-19
-0.442558 -0.49997 -9.98038e-19
-0.425194 -0.49997 -9.98038e-19
-0.407832 -0.49997 -9.98038e-19
-0.39047 -0.49997 -9.98038e-19
-0.373109 -0.49997 -9.98038e-19
-0.355749 -0.49997 -9.98038e-19
-0.338391 -0.49997 -9.98038e-19
-0.321032 -0.49997 -9.98038e-19
-0.303675 -0.49997 -9.98038e-19
-0.286318 -0.49997 -9.98038e-19
-0.268962 -0.49997 -9.98038e-19
-0.251607 -0.49997 -9.98038e-19
-0.234252 -0.49997 -9.98038e-19
-0.216898 -0.49997 -9.98038e-19
-0.199544 -0.49997 -9.98038e-19
-0.182191 -0.49997 -9.98038e-19
-0.164838 -0.49997 -9.98038e-19
-0.147486 -0.49997 -9.98038e-19
-0.130134 -0.49997 -9.98038e-19
-0.112782 -0.49997 -9.98038e-19
-0.0954304 -0.49997 -9.98038e-19
-0.0780791 -0.49997 -9.98038e-19
-0.060728 -0.49997 -9.98038e-19
-0.043377 -0.49997 -9.98038e-19
-0.0260262 -0.49997 -9.98038e-19
-0.00867539 -0.49997 -9.98038e-19
0.00867539 -0.49997 -9.98038e-19
0.0260262 -0.49997 -9.98038e-19
0.043377 -0.49997 -9.98038e-19
0.060728 -0.49997 -9.98038e-19
0.0780791 -0.49997 -9.98038e-19
0.0954304 -0.49997 -9.98038e-19
0.112782 -0.49997 -9.98038e-19
0.130134 -0.49997 -9.98038e-19
0.147486 -0.49997 -9.98038e-19
0.164838 -0.49997 -9.98038e-19
0.182191 -0.49997 -9.98038e-19
0.199544 -0.49997 -9.98038e-19
0.216898 -0.49997 -9.98038e-19
0.234252 -0.49997 -9.98038e-19
0.251607 -0.49997 -9.98038e-19
0.268962 -0.49997 -9.98038e-19
0.286318 -0.49997 -9.98038e-19
0.303675 -0.49997 -9.98038e-19
0.321032 -0.49997 -9.98038e-19
0.338391 -0.49997 -9.98038e-19
0.355749 -0.49997 -9.98038e-19
0.373109 -0.49997 -9.98038e-19
0.39047 -0.49997 -9.98038e-19
0.407832 -0.49997 -9.98038e-19
0.425194 -0.49997 -9.98038e-19
0.442558 -0.49997 -9.98038e-19
0.459922 -0.49997 -9.98038e-19
0.477288 -0.49997 -9.98038e-19
0.494655 -0.49997 -9.98038e-19
0.512023 -0.49997 -9.98038e-19
0.529392 -0.49997 -9.98038e-19
0.546762 -0.49997 -9.98038e-19
0.564134 -0.49997 -9.98038e-19
0.581507 -0.49997 -9.98038e-19
0.598881 -0.49997 -9.98038e-19
0.616257 -0.49997 -9.98038e-19
0.633635 -0.49997 -9.98038e-19
0.651013 -0.49997 -9.98038e-19
0.668394 -0.49997 -9.98038e-19
0.685776 -0.49997 -9.98038e-19
0.703159 -0.49997 -9.98038e-19
0.720544 -0.49997 -9.98038e-19
0.737931 -0.49997 -9.98038e-19
0.75532 -0.49997 -9.98038e-19
0.77271 -0.49997 -9.98038e-19
0.790103 -0.49997 -9.98038e-19
0.807497 -0.49997 -9.98038e-19
0.824893 -0.49997 -9.98038e-19
0.842291 -0.49997 -9.98038e-19
0.859691 -0.49997 -9.98038e-19
0.877093 -0.49997 -9.98038e-19
0.894497 -0.49997 -9.98038e-19
0.911904 -0.49997 -9.98038e-19
0.929312 -0.49997 -9.98038e-19
0.946723 -0.49997 -9.98038e-19
0.964136 -0.49997 -9.98038e-19
0.981551 -0.49997 -9.98038e-19
0.998969 -0.49997 -9.98038e-19
1.01639 -0.49997 -9.98038e-19
1.03381 -0.49997 -9.98038e-19
1.05124 -0.49997 -9.98038e-19
1.06866 -0.49997 -9.98038e-19
1.08609 -0.49997 -9.98038e-19
1.10353 -0.49997 -9.98038e-19
1.12096 -0.49997 -9.98038e-19
1.1384 -0.49997 -9.98038e-19
1.15584 -0.49997 -9.98038e-19
1.17328 -0.49997 -9.98038e-19
1.19073 -0.49997 -9.98038e-19
1.20818 -0.49997 -9.98038e-19
1.22563 -0.49997 -9.98038e-19
1.24308 -0.49997 -9.98038e-19
1.26054 -0.49997 -9.98038e-19
1.278 -0.49997 -9.98038e-19
1.29547 -0.49997 -9.98038e-19
1.31293 -0.49997 -9.98038e-19
1.33041 -0.49997 -9.98038e-19
1.34788 -0.49997 -9.98038e-19
1.36536 -0.49997 -9.98038e-19
1.38284 -0.49997 -9.98038e-19
1.40032 -0.49997 -9.98038e-19
1.41781 -0.49997 -9.98038e-19
1.4353 -0.49997 -9.98038e-19
1.45279 -0.49997 -9.98038e-19
1.47029 -0.49997 -9.98038e-19
1.48779 -0.49997 -9.98038e-19
1.50529 -0.49997 -9.98038e-19
1.5228 -0.49997 -9.98038e-19
1.54031 -0.49997 -9.98038e-19
1.55783 -0.49997 -9.98038e-19
1.57535 -0.49997 -9.98038e-19
1.59287 -0.49997 -9.98038e-19
1.6104 -0.49997 -9.98038e-19
1.62793 -0.49997 -9.98038e-19
1.64546 -0.49997 -9.98038e-19
1.663 -0.49997 -9.98038e-19
1.68055 -0.49997 -9.98038e-19
1.69809 -0.49997 -9.98038e-19
1.71565 -0.49997 -9.98038e-19
1.7332 -0.49997 -9.98038e-19
1.75076 -0.49997 -9.98038e-19
1.76833 -0.49997 -9.98038e-19
1.7859 -0.49997 -9.98038e-19
1.80347 -0.49997 -9.98038e-19
1.82105 -0.49997 -9.98038e-19
1.83863 -0.49997 -9.98038e-19
1.85622 -0.49997 -9.98038e-19
1.87381 -0.49997 -9.98038e-19
1.8914 -0.49997 -9.98038e-19
1.909 -0.49997 -9.98038e-19
1.92661 -0.49997 -9.98038e-19
1.94422 -0.49997 -9.98038e-19
1.96183 -0.49997 -9.98038e-19
1.97945 -0.49997 -9.98038e-19
1.99708 -0.49997 -9.98038e-19
2.01471 -0.49997 -9.98038e-19
2.03234 -0.49997 -9.98038e-19
2.04998 -0.49997 -9.98038e-19
2.06763 -0.49997 -9.98038e-19
2.08528 -0.49997 -9.98038e-19
2.10294 -0.49997 -9.98038e-19
2.1206 -0.49997 -9.98038e-19
2.13826 -0.49997 -9.98038e-19
2.15593 -0.49997 -9.98038e-19
2.17361 -0.49997 -9.98038e-19
2.19129 -0.49997 -9.98038e-19
2.20898 -0.49997 -9.98038e-19
2.22668 -0.49997 -9.98038e-19
2.24438 -0.49997 -9.98038e-19
2.26208 -0.49997 -9.98038e-19
2.27979 -0.49997 -9.98038e-19
2.29751 -0.49997 -9.98038e-19
2.31523 -0.49997 -9.98038e-19
2.33296 -0.49997 -9.98038e-19
2.3507 -0.49997 -9.98038e-19
2.36844 -0.49997 -9.98038e-19
2.38618 -0.49997 -9.98038e-19
2.40394 -0.49997 -9.98038e-19
2.42169 -0.49997 -9.98038e-19
2.43946 -0.49997 -9.98038e-19
2.45723 -0.49997 -9.98038e-19
2.47501 -0.49997 -9.98038e-19
2.49279 -0.49997 -9.98038e-19
2.51059 -0.49997 -9.98038e-19
2.52838 -0.49997 -9.98038e-19
2.54619 -0.49997 -9.98038e-19
2.564 -0.49997 -9.98038e-19
2.58182 -0.49997 -9.98038e-19
2.59964 -0.49997 -9.98038e-19
2.61747 -0.49997 -9.98038e-19
2.63531 -0.49997 -9.98038e-19
2.65315 -0.49997 -9.98038e-19
2.671 -0.49997 -9.98038e-19
2.68886 -0.49997 -9.98038e-19
2.70673 -0.49997 -9.98038e-19
2.7246 -0.49997 -9.98038e-19
2.74248 -0.49997 -9.98038e-19
2.76037 -0.49997 -9.98038e-19
2.77826 -0.49997 -9.98038e-19
2.79617 -0.49997 -9.98038e-19
2.81408 -0.49997 -9.98038e-19
2.83199 -0.49997 -9.98038e-19
2.84992 -0.49997 -9.98038e-19
2.86785 -0.49997 -9.98038e-19
2.88579 -0.49997 -9.98038e-19
2.90374 -0.49997 -9.98038e-19
2.9217 -0.49997 -9.98038e-19
2.93966 -0.49997 -9.98038e-19
2.95763 -0.49997 -9.98038e-19
2.97561 -0.49997 -9.98038e-19
2.9936 -0.49997 -9.98038e-19
3.01159 -0.49997 -9.98038e-19
3.0296 -0.49997 -9.98038e-19
3.04761 -0.49997 -9.98038e-19
3.06563 -0.49997 -9.98038e-19
3.08366 -0.49997 -9.98038e-19
3.1017 -0.49997 -9.98038e-19
3.11974 -0.49997 -9.98038e-19
3.1378 -0.49997 -9.98038e-19
3.15586 -0.49997 -9.98038e-19
3.17393 -0.49997 -9.98038e-19
3.19201 -0.49997 -9.98038e-19
3.2101 -0.49997 -9.98038e-19
3.2282 -0.49997 -9.98038e-19
3.24631 -0.49997 -9.98038e-19
3.26443 -0.49997 -9.98038e-19
3.28255 -0.49997 -9.98038e-19
3.30069 -0.49997 -9.98038e-19
3.31883 -0.49997 -9.98038e-19
3.33698 -0.49997 -9.98038e-19
3.35515 -0.49997 -9.98038e-19
3.37332 -0.49997 -9.98038e-19
3.3915 -0.49997 -9.98038e-19
3.40969 -0.49997 -9.98038e-19
3.42789 -0.49997 -9.98038e-19
3.4461 -0.49997 -9.98038e-19
3.46433 -0.49997 -9.98038e-19
3.48256 -0.49997 -9.98038e-19
3.5008 -0.49997 -9.98038e-19
3.51905 -0.49997 -9.98038e-19
3.53731 -0.49997 -9.98038e-19
3.55558 -0.49997 -9.98038e-19
3.57386 -0.49997 -9.98038e-19
3.59215 -0.49997 -9.98038e-19
3.61046 -0.49997 -9.98038e-19
3.62877 -0.49997 -9.98038e-19
3.64709 -0.49997 -9.98038e-19
3.66543 -0.49997 -9.98038e-19
3.68377 -0.49997 -9.98038e-19
3.70213 -0.49997 -9.98038e-19
3.72049 -0.49997 -9.98038e-19
3.73887 -0.49997 -9.98038e-19
3.75726 -0.49997 -9.98038e-19
3.77566 -0.49997 -9.98038e-19
3.79407 -0.49997 -9.98038e-19
3.81249 -0.49997 -9.98038e-19
3.83093 -0.49997 -9.98038e-19
3.84937 -0.49997 -9.98038e-19
3.86783 -0.49997 -9.98038e-19
3.8863 -0.49997 -9.98038e-19
3.90478 -0.49997 -9.98038e-19
3.92327 -0.49997 -9.98038e-19
3.94177 -0.49997 -9.98038e-19
3.96029 -0.49997 -9.98038e-19
3.97882 -0.49997 -9.98038e-19
3.99736 -0.49997 -9.98038e-19
4.01591 -0.49997 -9.98038e-19
4.03447 -0.49997 -9.98038e-19
4.05305 -0.49997 -9.98038e-19
4.07164 -0.49997 -9.98038e-19
4.09024 -0.49997 -9.98038e-19
4.10886 -0.49997 -9.98038e-19
4.12749 -0.49997 -9.98038e-19
4.14613 -0.49997 -9.98038e-19
4.16478 -0.49997 -9.98038e-19
4.18345 -0.49997 -9.98038e-19
4.20213 -0.49997 -9.98038e-19
4.22082 -0.49997 -9.98038e-19
4.23953 -0.49997 -9.98038e-19
4.25825 -0.49997 -9.98038e-19
4.27698 -0.49997 -9.98038e-19
4.29573 -0.49997 -9.98038e-19
4.31449 -0.49997 -9.98038e-19
4.33327 -0.49997 -9.98038e-19
4.35206 -0.49997 -9.98038e-19
4.37086 -0.49997 -9.98038e-19
4.38968 -0.49997 -9.98038e-19
4.40851 -0.49997 -9.98038e-19
4.42736 -0.49997 -9.98038e-19
4.44622 -0.49997 -9.98038e-19
4.46509 -0.49997 -9.98038e-19
4.48398 -0.49997 -9.98038e-19
4.50289 -0.49997 -9.98038e-19
4.52181 -0.49997 -9.98038e-19
4.54074 -0.49997 -9.98038e-19
4.55969 -0.49997 -9.98038e-19
4.57866 -0.49997 -9.98038e-19
4.59764 -0.49997 -9.98038e-19
4.61664 -0.49997 -9.98038e-19
4.63565 -0.49997 -9.98038e-19
4.65468 -0.49997 -9.98038e-19
4.67372 -0.49997 -9.98038e-19
4.69278 -0.49997 -9.98038e-19
4.71185 -0.49997 -9.98038e-19
4.73095 -0.49997 -9.98038e-19
4.75005 -0.49997 -9.98038e-19
4.76918 -0.49997 -9.98038e-19
4.78832 -0.49997 -9.98038e-19
4.80748 -0.49997 -9.98038e-19
4.82665 -0.49997 -9.98038e-19
4.84584 -0.49997 -9.98038e-19
4.86505 -0.49997 -9.98038e-19
4.88428 -0.49997 -9.98038e-19
4.90352 -0.49997 -9.98038e-19
4.92278 -0.49997 -9.98038e-19
4.94206 -0.49997 -9.98038e-19
4.96136 -0.49997 -9.98038e-19
4.98067 -0.49997 -9.98038e-19
5 -0.49997 -9.98038e-19
5.01935 -0.49997 -9.98038e-19
5.03872 -0.49997 -9.98038e-19
5.05811 -0.49997 -9.98038e-19
5.07751 -0.49997 -9.98038e-19
5.09694 -0.49997 -9.98038e-19
5.11638 -0.49997 -9.98038e-19
5.13584 -0.49997 -9.98038e-19
5.15532 -0.49997 -9.98038e-19
5.17482 -0.49997 -9.98038e-19
5.19434 -0.49997 -9.98038e-19
5.21388 -0.49997 -9.98038e-19
5.23344 -0.49997 -9.98038e-19
5.25302 -0.49997 -9.98038e-19
5.27262 -0.49997 -9.98038e-19
5.29224 -0.49997 -9.98038e-19
5.31188 -0.49997 -9.98038e-19
5.33154 -0.49997 -9.98038e-19
5.35122 -0.49997 -9.98038e-19
5.37092 -0.49997 -9.98038e-19
5.39065 -0.49997 -9.98038e-19
5.41039 -0.49997 -9.98038e-19
5.43016 -0.49997 -9.98038e-19
5.44994 -0.49997 -9.98038e-19
5.46975 -0.49997 -9.98038e-19
5.48958 -0.49997 -9.98038e-19
5.50944 -0.49997 -9.98038e-19
5.52931 -0.49997 -9.98038e-19
5.54921 -0.49997 -9.98038e-19
5.56913 -0.49997 -9.98038e-19
5.58907 -0.49997 -9.98038e-19
5.60904 -0.49997 -9.98038e-19
5.62903 -0.49997 -9.98038e-19
5.64904 -0.49997 -9.98038e-19
5.66907 -0.49997 -9.98038e-19
5.68913 -0.49997 -9.98038e-19
5.70922 -0.49997 -9.98038e-19
5.72933 -0.49997 -9.98038e-19
5.74946 -0.49997 -9.98038e-19
5.76961 -0.49997 -9.98038e-19
5.7898 -0.49997 -9.98038e-19
5.81 -0.49997 -9.98038e-19
5.83023 -0.49997 -9.98038e-19
5.85049 -0.49997 -9.98038e-19
5.87077 -0.49997 -9.98038e-19
5.89108 -0.49997 -9.98038e-19
5.91142 -0.49997 -9.98038e-19
5.93178 -0.49997 -9.98038e-19
5.95216 -0.49997 -9.98038e-19
5.97258 -0.49997 -9.98038e-19
5.99302 -0.49997 -9.98038e-19
6.01349 -0.49997 -9.98038e-19
6.03398 -0.49997 -9.98038e-19
6.05451 -0.49997 -9.98038e-19
6.07506 -0.49997 -9.98038e-19
6.09564 -0.49997 -9.98038e-19
6.11625 -0.49997 -9.98038e-19
6.13688 -0.49997 -9.98038e-19
6.15755 -0.49997 -9.98038e-19
6.17824 -0.49997 -9.98038e-19
6.19897 -0.49997 -9.98038e-19
6.21972 -0.49997 -9.98038e-19
6.24051 -0.49997 -9.98038e-19
6.26132 -0.49997 -9.98038e-19
6.28216 -0.49997 -9.98038e-19
6.30304 -0.49997 -9.98038e-19
6.32395 -0.49997 -9.98038e-19
6.34489 -0.49997 -9.98038e-19
6.36586 -0.49997 -9.98038e-19
6.38686 -0.49997 -9.98038e-19
6.40789 -0.49997 -9.98038e-19
6.42896 -0.49997 -9.98038e-19
6.45006 -0.49997 -9.98038e-19
6.47119 -0.49997 -9.98038e-19
6.49236 -0.49997 -9.98038e-19
6.51356 -0.49997 -9.98038e-19
6.5348 -0.49997 -9.98038e-19
6.55607 -0.49997 -9.98038e-19
6.57737 -0.49997 -9.98038e-19
6.59871 -0.49997 -9.98038e-19
6.62008 -0.49997 -9.98038e-19
6.6415 -0.49997 -9.98038e-19
6.66294 -0.49997 -9.98038e-19
6.68443 -0.49997 -9.98038e-19
6.70595 -0.49997 -9.98038e-19
6.72751 -0.49997 -9.98038e-19
6.74911 -0.49997 -9.98038e-19
6.77074 -0.49997 -9.98038e-19
6.79241 -0.49997 -9.98038e-19
6.81413 -0.49997 -9.98038e-19
6.83588 -0.49997 -9.98038e-19
6.85767 -0.49997 -9.98038e-19
6.8795 -0.49997 -9.98038e-19
6.90138 -0.49997 -9.98038e-19
6.92329 -0.49997 -9.98038e-19
6.94524 -0.49997 -9.98038e-19
6.96724 -0.49997 -9.98038e-19
6.98928 -0.49997 -9.98038e-19
7.01137 -0.49997 -9.98038e-19
7.03349 -0.49997 -9.98038e-19
7.05566 -0.49997 -9.98038e-19
7.07788 -0.49997 -9.98038e-19
7.10014 -0.49997 -9.98038e-19
7.12244 -0.49997 -9.98038e-19
7.14479 -0.49997 -9.98038e-19
7.16719 -0.49997 -9.98038e-19
7.18963 -0.49997 -9.98038e-19
7.21213 -0.49997 -9.98038e-19
7.23467 -0.49997 -9.98038e-19
7.25725 -0.49997 -9.98038e-19
7.27989 -0.49997 -9.98038e-19
7.30258 -0.49997 -9.98038e-19
7.32532 -0.49997 -9.98038e-19
7.34811 -0.49997 -9.98038e-19
7.37095 -0.49997 -9.98038e-19
7.39384 -0.49997 -9.98038e-19
7.41679 -0.49997 -9.98038e-19
7.43978 -0.49997 -9.98038e-19
7.46284 -0.49997 -9.98038e-19
7.48595 -0.49997 -9.98038e-19
7.50911 -0.49997 -9.98038e-19
7.53233 -0.49997 -9.98038e-19
7.55561 -0.49997 -9.98038e-19
7.57894 -0.49997 -9.98038e-19
7.60234 -0.49997 -9.98038e-19
7.62579 -0.49997 -9.98038e-19
7.64931 -0.49997 -9.98038e-19
7.67288 -0.49997 -9.98038e-19
7.69652 -0.49997 -9.98038e-19
7.72022 -0.49997 -9.98038e-19
7.74398 -0.49997 -9.98038e-19
7.76781 -0.49997 -9.98038e-19
7.7917 -0.49997 -9.98038e-19
7.81566 -0.49997 -9.98038e-19
7.83968 -0.49997 -9.98038e-19
7.86378 -0.49997 -9.98038e-19
7.88794 -0.49997 -9.98038e-19
7.91217 -0.49997 -9.98038e-19
7.93648 -0.49997 -9.98038e-19
7.96085 -0.49997 -9.98038e-19
7.9853 -0.49997 -9.98038e-19
8.00983 -0.49997 -9.98038e-19
8.03443 -0.49997 -9.98038e-19
8.0591 -0.49997 -9.98038e-19
8.08386 -0.49997 -9.98038e-19
8.10869 -0.49997 -9.98038e-19
8.13361 -0.49997 -9.98038e-19
8.1586 -0.49997 -9.98038e-19
8.18368 -0.49997 -9.98038e-19
8.20884 -0.49997 -9.98038e-19
8.23409 -0.49997 -9.98038e-19
8.25943 -0.49997 -9.98038e-19
8.28486 -0.49997 -9.98038e-19
8.31038 -0.49997 -9.98038e-19
8.33598 -0.49997 -9.98038e-19
8.36169 -0.49997 -9.98038e-19
8.38748 -0.49997 -9.98038e-19
8.41338 -0.49997 -9.98038e-19
8.43937 -0.49997 -9.98038e-19
8.46547 -0.49997 -9.98038e-19
8.49166 -0.49997 -9.98038e-19
8.51797 -0.49997 -9.98038e-19
8.54437 -0.49997 -9.98038e-19
8.57089 -0.49997 -9.98038e-19
8.59752 -0.49997 -9.98038e-19
8.62426 -0.49997 -9.98038e-19
8.65112 -0.49997 -9.98038e-19
8.67809 -0.49997 -9.98038e-19
8.70518 -0.49997 -9.98038e-19
8.7324 -0.49997 -9.98038e-19
8.75974 -0.49997 -9.98038e-19
8.78721 -0.49997 -9.98038e-19
8.81482 -0.49997 -9.98038e-19
8.84255 -0.49997 -9.98038e-19
8.87042 -0.49997 -9.98038e-19
8.89844 -0.49997 -9.98038e-19
8.92659 -0.49997 -9.98038e-19
8.9549 -0.49997 -9.98038e-19
8.98335 -0.49997 -9.98038e-19
9.01196 -0.49997 -9.98038e-19
9.04073 -0.49997 -9.98038e-19
9.06966 -0.49997 -9.98038e-19
9.09875 -0.49997 -9.98038e-19
9.12802 -0.49997 -9.98038e-19
9.15746 -0.49997 -9.98038e-19
9.18709 -0.49997 -9.98038e-19
9.2169 -0.49997 -9.98038e-19
9.2469 -0.49997 -9.98038e-19
9.27709 -0.49997 -9.98038e-19
9.30749 -0.49997 -9.98038e-19
9.3381 -0.49997 -9.98038e-19
9.36893 -0.49997 -9.98038e-19
9.39998 -0.49997 -9.98038e-19
9.43125 -0.49997 -9.98038e-19
9.46277 -0.49997 -9.98038e-19
9.49453 -0.49997 -9.98038e-19
9.52655 -0.49997 -9.98038e-19
9.55883 -0.49997 -9.98038e-19
9.59138 -0.49997 -9.98038e-19
9.62422 -0.49997 -9.98038e-19
9.65735 -0.49997 -9.98038e-19
9.69079 -0.49997 -9.98038e-19
9.72455 -0.49997 -9.98038e-19
9.75865 -0.49997 -9.98038e-19
9.79309 -0.49997 -9.98038e-19
9.8279 -0.49997 -9.98038e-19
9.8631 -0.49997 -9.98038e-19
9.89869 -0.49997 -9.98038e-19
9.93471 -0.49997 -9.98038e-19
9.97117 -0.49997 -9.98038e-19
10.0081 -0.49997 -9.98038e-19
10.0455 -0.49997 -9.98038e-19
10.0835 -0.49997 -9.98038e-19
10.122 -0.49997 -9.98038e-19
10.1611 -0.49997 -9.98038e-19
10.2008 -0.49997 -9.98038e-19
10.2412 -0.49997 -9.98038e-19
10.2824 -0.49997 -9.98038e-19
10.3244 -0.49997 -9.98038e-19
10.3672 -0.49997 -9.98038e-19
10.4109 -0.49997 -9.98038e-19
10.4557 -0.49997 -9.98038e-19
10.5017 -0.49997 -9.98038e-19
10.5489 -0.49997 -9.98038e-19
10.5976 -0.49997 -9.98038e-19
10.6479 -0.49997 -9.98038e-19
10.7002 -0.49997 -9.98038e-19
10.7547 -0.49997 -9.98038e-19
10.8119 -0.49997 -9.98038e-19
10.8724 -0.49997 -9.98038e-19
10.9373 -0.49997 -9.98038e-19
11.0083 -0.49997 -9.98038e-19
11.0884 -0.49997 -9.98038e-19
11.1861 -0.49997 -9.98038e-19


==> anc/HERMITE/GAMMA04/SigmaATwoLoop.txt <==
-11.1861 -0.250549 0.000284831
-11.0884 -0.250967 0.000182376
-11.0083 -0.251252 0.000261979
-10.9373 -0.25149 0.000199076
-10.8724 -0.251683 0.000257698
-10.8119 -0.251854 0.000208425
-10.7547 -0.252004 0.000257252
-10.7002 -0.252142 0.000215488
-10.6479 -0.252267 0.000258386
-10.5976 -0.252384 0.000221563
-10.5489 -0.252494 0.000260397
-10.5017 -0.2526 0.000227148
-10.4557 -0.2527 0.000262985
-10.4109 -0.252797 0.000232481
-10.3672 -0.252891 0.000265994
-10.3244 -0.252983 0.000237688
-10.2824 -0.253072 0.000269335
-10.2412 -0.25316 0.000242841
-10.2008 -0.253247 0.000272949
-10.1611 -0.253333 0.000247984
-10.122 -0.253418 0.000276798
-10.0835 -0.253503 0.000253147
-10.0455 -0.253587 0.000280854
-10.0081 -0.253672 0.000258348
-9.97117 -0.253757 0.000285094
-9.93471 -0.253842 0.000263599
-9.89869 -0.253928 0.000289503
-9.8631 -0.254015 0.00026891
-9.8279 -0.254103 0.000294069
-9.79309 -0.254191 0.000274289
-9.75865 -0.254281 0.000298786
-9.72455 -0.254373 0.000279748
-9.69079 -0.254465 0.000303656
-9.65735 -0.254559 0.000285304
-9.62422 -0.254655 0.000308694
-9.59138 -0.254751 0.000290988
-9.55883 -0.254849 0.000313928
-9.52655 -0.254948 0.000296843
-9.49453 -0.255048 0.000319401
-9.46277 -0.255148 0.000302923
-9.43125 -0.255247 0.000325164
-9.39998 -0.255346 0.000309282
-9.36893 -0.255444 0.000331261
-9.3381 -0.255541 0.000315959
-9.30749 -0.255635 0.000337713
-9.27709 -0.255727 0.000322964
-9.2469 -0.255817 0.000344513
-9.2169 -0.255904 0.000330279
-9.18709 -0.255988 0.000351629
-9.15746 -0.256069 0.000337869
-9.12802 -0.256147 0.000359024
-9.09875 -0.256223 0.0003457
-9.06966 -0.256296 0.000366665
-9.04073 -0.256367 0.000353748
-9.01196 -0.256436 0.000374531
-8.98335 -0.256503 0.000361998
-8.9549 -0.256569 0.000382612
-8.92659 -0.256633 0.000370447
-8.89844 -0.256695 0.000390905
-8.87042 -0.256757 0.000379094
-8.84255 -0.256818 0.000399411
-8.81482 -0.256877 0.000387942
-8.78721 -0.256937 0.000408132
-8.75974 -0.256995 0.000396997
-8.7324 -0.257053 0.000417073
-8.70518 -0.257111 0.000406263
-8.67809 -0.257168 0.000426239
-8.65112 -0.257225 0.000415747
-8.62426 -0.257282 0.000435635
-8.59752 -0.257339 0.000425456
-8.57089 -0.257395 0.000445268
-8.54437 -0.257452 0.000435396
-8.51797 -0.257508 0.000455145
-8.49166 -0.257565 0.000445575
-8.46547 -0.257622 0.000465272
-8.43937 -0.257678 0.000456001
-8.41338 -0.257735 0.000475657
-8.38748 -0.257792 0.000466682
-8.36169 -0.257849 0.000486308
-8.33598 -0.257906 0.000477626
-8.31038 -0.257964 0.000497233
-8.28486 -0.258022 0.000488843
-8.25943 -0.25808 0.000508441
-8.23409 -0.258138 0.000500342
-8.20884 -0.258196 0.000519941
-8.18368 -0.258255 0.000512132
-8.1586 -0.258314 0.000531743
-8.13361 -0.258374 0.000524224
-8.10869 -0.258433 0.000543856
-8.08386 -0.258494 0.000536628
-8.0591 -0.258554 0.000556292
-8.03443 -0.258615 0.000549355
-8.00983 -0.258676 0.000569061
-7.9853 -0.258738 0.000562418
-7.96085 -0.2588 0.000582175
-7.93648 -0.258862 0.000575826
-7.91217 -0.258925 0.000595646
-7.88794 -0.258988 0.000589595
-7.86378 -0.259052 0.000609486
-7.83968 -0.259116 0.000603735
-7.81566 -0.259181 0.000623709
-7.7917 -0.259246 0.000618262
-7.76781 -0.259311 0.000638328
-7.74398 -0.259377 0.000633189
-7.72022 -0.259444 0.000653359
-7.69652 -0.259511 0.00064853
-7.67288 -0.259579 0.000668814
-7.64931 -0.259647 0.000664303
-7.62579 -0.259715 0.000684712
-7.60234 -0.259785 0.000680522
-7.57894 -0.259854 0.000701068
-7.55561 -0.259925 0.000697206
-7.53233 -0.259995 0.000717898
-7.50911 -0.260067 0.00071437
-7.48595 -0.260139 0.000735222
-7.46284 -0.260212 0.000732035
-7.43978 -0.260285 0.000753058
-7.41679 -0.260359 0.000750219
-7.39384 -0.260433 0.000771426
-7.37095 -0.260508 0.000768943
-7.34811 -0.260584 0.000790346
-7.32532 -0.26066 0.000788228
-7.30258 -0.260737 0.00080984
-7.27989 -0.260815 0.000808096
-7.25725 -0.260894 0.000829931
-7.23467 -0.260973 0.00082857
-7.21213 -0.261053 0.000850643
-7.18963 -0.261133 0.000849676
-7.16719 -0.261215 0.000872
-7.14479 -0.261297 0.000871438
-7.12244 -0.261379 0.000894029
-7.10014 -0.261463 0.000893883
-7.07788 -0.261547 0.000916757
-7.05566 -0.261632 0.00091704
-7.03349 -0.261718 0.000940212
-7.01137 -0.261805 0.000940938
-6.98928 -0.261893 0.000964426
-6.96724 -0.261981 0.000965609
-6.94524 -0.26207 0.000989431
-6.92329 -0.26216 0.000991085
-6.90138 -0.262251 0.00101526
-6.8795 -0.262343 0.0010174
-6.85767 -0.262436 0.00104194
-6.83588 -0.26253 0.00104459
-6.81413 -0.262624 0.00106953
-6.79241 -0.26272 0.0010727
-6.77074 -0.262816 0.00109804
-6.74911 -0.262913 0.00110175
-6.72751 -0.263012 0.00112754
-6.70595 -0.263111 0.00113181
-6.68443 -0.263212 0.00115805
-6.66294 -0.263313 0.0011629
-6.6415 -0.263416 0.00118963
-6.62008 -0.263519 0.00119509
-6.59871 -0.263624 0.00122232
-6.57737 -0.26373 0.00122841
-6.55607 -0.263836 0.00125617
-6.5348 -0.263944 0.00126291
-6.51356 -0.264054 0.00129124
-6.49236 -0.264164 0.00129867
-6.47119 -0.264275 0.00132759
-6.45006 -0.264388 0.00133572
-6.42896 -0.264502 0.00136527
-6.40789 -0.264617 0.00137414
-6.38686 -0.264733 0.00140435
-6.36586 -0.264851 0.00141399
-6.34489 -0.26497 0.00144489
-6.32395 -0.26509 0.00145534
-6.30304 -0.265212 0.00148697
-6.28216 -0.265335 0.00149826
-6.26132 -0.265459 0.00153066
-6.24051 -0.265585 0.00154283
-6.21972 -0.265712 0.00157604
-6.19897 -0.265841 0.00158913
-6.17824 -0.265971 0.00162319
-6.15755 -0.266103 0.00163725
-6.13688 -0.266236 0.00167221
-6.11625 -0.26637 0.00168728
-6.09564 -0.266507 0.00172319
-6.07506 -0.266645 0.00173932
-6.05451 -0.266784 0.00177623
-6.03398 -0.266925 0.00179347
-6.01349 -0.267068 0.00183144
-5.99302 -0.267213 0.00184985
-5.97258 -0.267359 0.00188893
-5.95216 -0.267507 0.00190856
-5.93178 -0.267657 0.00194883
-5.91142 -0.267809 0.00196975
-5.89108 -0.267963 0.00201126
-5.87077 -0.268118 0.00203354
-5.85049 -0.268276 0.00207636
-5.83023 -0.268435 0.00210007
-5.81 -0.268597 0.00214429
-5.7898 -0.26876 0.0021695
-5.76961 -0.268926 0.00221519
-5.74946 -0.269094 0.00224199
-5.72933 -0.269264 0.00228924
-5.70922 -0.269436 0.00231772
-5.68913 -0.26961 0.00236661
-5.66907 -0.269787 0.00239686
-5.64904 -0.269966 0.00244751
-5.62903 -0.270147 0.00247962
-5.60904 -0.270331 0.00253212
-5.58907 -0.270517 0.00256622
-5.56913 -0.270705 0.00262068
-5.54921 -0.270897 0.00265687
-5.52931 -0.27109 0.00271343
-5.50944 -0.271287 0.00275183
-5.48958 -0.271486 0.0028106
-5.46975 -0.271688 0.00285136
-5.44994 -0.271893 0.00291249
-5.43016 -0.2721 0.00295573
-5.41039 -0.27231 0.00301937
-5.39065 -0.272524 0.00306526
-5.37092 -0.27274 0.00313157
-5.35122 -0.27296 0.00318027
-5.33154 -0.273182 0.00324942
-5.31188 -0.273408 0.00330112
-5.29224 -0.273637 0.00337329
-5.27262 -0.27387 0.00342817
-5.25302 -0.274106 0.00350357
-5.23344 -0.274345 0.00356185
-5.21388 -0.274588 0.00364069
-5.19434 -0.274834 0.00370258
-5.17482 -0.275084 0.0037851
-5.15532 -0.275338 0.00385086
-5.13584 -0.275596 0.00393731
-5.11638 -0.275857 0.00400719
-5.09694 -0.276123 0.00409785
-5.07751 -0.276393 0.00417213
-5.05811 -0.276666 0.0042673
-5.03872 -0.276944 0.0043463
-5.01935 -0.277227 0.00444629
-5 -0.277514 0.00453035
-4.98067 -0.277805 0.00463552
-4.96136 -0.278101 0.00472498
-4.94206 -0.278402 0.00483571
-4.92278 -0.278707 0.00493099
-4.90352 -0.279018 0.00504769
-4.88428 -0.279333 0.0051492
-4.86505 -0.279653 0.00527232
-4.84584 -0.279979 0.00538055
-4.82665 -0.28031 0.00551058
-4.80748 -0.280647 0.00562603
-4.78832 -0.280989 0.00576351
-4.76918 -0.281337 0.00588674
-4.75005 -0.28169 0.00603225
-4.73095 -0.28205 0.00616387
-4.71185 -0.282416 0.00631805
-4.69278 -0.282787 0.00645873
-4.67372 -0.283166 0.00662228
-4.65468 -0.28355 0.00677275
-4.63565 -0.283941 0.00694643
-4.61664 -0.284339 0.00710749
-4.59764 -0.284744 0.00729215
-4.57866 -0.285156 0.00746468
-4.55969 -0.285575 0.00766123
-4.54074 -0.286001 0.0078462
-4.52181 -0.286435 0.00805566
-4.50289 -0.286877 0.00825412
-4.48398 -0.287326 0.00847761
-4.46509 -0.287783 0.00869073
-4.44622 -0.288248 0.00892947
-4.42736 -0.288722 0.00915854
-4.40851 -0.289204 0.00941388
-4.38968 -0.289694 0.00966032
-4.37086 -0.290194 0.00993375
-4.35206 -0.290702 0.0101991
-4.33327 -0.291219 0.0104923
-4.31449 -0.291745 0.0107783
-4.29573 -0.292281 0.011093
-4.27698 -0.292826 0.0114016
-4.25825 -0.293381 0.0117398
-4.23953 -0.293946 0.0120731
-4.22082 -0.294521 0.0124371
-4.20213 -0.295106 0.0127974
-4.18345 -0.295701 0.0131896
-4.16478 -0.296306 0.0135794
-4.14613 -0.296922 0.0140026
-4.12749 -0.297549 0.0144249
-4.10886 -0.298186 0.014882
-4.09024 -0.298833 0.0153398
-4.07164 -0.299492 0.0158341
-4.05305 -0.300161 0.016331
-4.03447 -0.300841 0.0168662
-4.01591 -0.301532 0.017406
-3.99736 -0.302233 0.0179862
-3.97882 -0.302945 0.0185731
-3.96029 -0.303667 0.0192026
-3.94177 -0.3044 0.0198414
-3.92327 -0.305143 0.0205252
-3.90478 -0.305895 0.0212209
-3.8863 -0.306657 0.0219645
-3.86783 -0.307427 0.0227227
-3.84937 -0.308207 0.0235318
-3.83093 -0.308994 0.0243588
-3.81249 -0.309788 0.0252398
-3.79407 -0.310589 0.0261422
-3.77566 -0.311395 0.0271021
-3.75726 -0.312206 0.028087
-3.73887 -0.31302 0.0291332
-3.72049 -0.313836 0.0302084
-3.70213 -0.314653 0.0313488
-3.68377 -0.315469 0.0325223
-3.66543 -0.316282 0.0337653
-3.64709 -0.317089 0.0350456
-3.62877 -0.31789 0.0363996
-3.61046 -0.31868 0.0377953
-3.59215 -0.319458 0.039269
-3.57386 -0.320219 0.0407888
-3.55558 -0.320962 0.0423906
-3.53731 -0.321681 0.0440424
-3.51905 -0.322373 0.0457801
-3.5008 -0.323033 0.0475714
-3.48256 -0.323656 0.0494516
-3.46433 -0.324238 0.0513882
-3.4461 -0.324772 0.0534158
-3.42789 -0.325253 0.0555013
-3.40969 -0.325674 0.0576784
-3.3915 -0.326028 0.0599133
-3.37332 -0.326308 0.0622386
-3.35515 -0.326507 0.0646191
-3.33698 -0.326617 0.0670862
-3.31883 -0.32663 0.0696032
-3.30069 -0.326538 0.0721998
-3.28255 -0.326333 0.0748377
-3.26443 -0.326006 0.0775443
-3.24631 -0.32555 0.0802794
-3.2282 -0.324958 0.0830684
-3.2101 -0.324221 0.0858687
-3.19201 -0.323335 0.0887035
-3.17393 -0.322292 0.091528
-3.15586 -0.321088 0.0943633
-3.1378 -0.319721 0.0971628
-3.11974 -0.318187 0.0999456
-3.1017 -0.316486 0.102664
-3.08366 -0.31462 0.105335
-3.06563 -0.312591 0.107911
-3.04761 -0.310404 0.11041
-3.0296 -0.308066 0.112783
-3.01159 -0.305585 0.115048
-2.9936 -0.302971 0.11716
-2.97561 -0.300237 0.119139
-2.95763 -0.297397 0.12094
-2.93966 -0.294464 0.122587
-2.9217 -0.291456 0.124039
-2.90374 -0.288389 0.125325
-2.88579 -0.28528 0.126407
-2.86785 -0.282146 0.127317
-2.84992 -0.279006 0.128022
-2.83199 -0.275876 0.128559
-2.81408 -0.272773 0.128898
-2.79617 -0.269711 0.129079
-2.77826 -0.266704 0.129077
-2.76037 -0.263766 0.128934
-2.74248 -0.260908 0.128626
-2.7246 -0.258139 0.128198
-2.70673 -0.255469 0.127629
-2.68886 -0.252903 0.126962
-2.671 -0.250448 0.126178
-2.65315 -0.248108 0.125321
-2.63531 -0.245884 0.124371
-2.61747 -0.243779 0.123371
-2.59964 -0.241793 0.1223
-2.58182 -0.239925 0.121202
-2.564 -0.238173 0.120052
-2.54619 -0.236536 0.118895
-2.52838 -0.235011 0.117705
-2.51059 -0.233594 0.116523
-2.49279 -0.232282 0.115324
-2.47501 -0.23107 0.114146
-2.45723 -0.229954 0.112965
-2.43946 -0.22893 0.111817
-2.42169 -0.227994 0.110674
-2.40394 -0.22714 0.109574
-2.38618 -0.226363 0.108488
-2.36844 -0.225661 0.107451
-2.3507 -0.225027 0.106434
-2.33296 -0.224458 0.105472
-2.31523 -0.22395 0.104535
-2.29751 -0.223497 0.103656
-2.27979 -0.223097 0.102805
-2.26208 -0.222745 0.102016
-2.24438 -0.222438 0.101258
-2.22668 -0.222171 0.100563
-2.20898 -0.221943 0.0999009
-2.19129 -0.221748 0.0993036
-2.17361 -0.221585 0.0987396
-2.15593 -0.22145 0.0982417
-2.13826 -0.22134 0.097778
-2.1206 -0.221253 0.0973809
-2.10294 -0.221185 0.0970185
-2.08528 -0.221134 0.0967232
-2.06763 -0.221098 0.0964628
-2.04998 -0.221074 0.0962699
-2.03234 -0.221059 0.0961122
-2.01471 -0.221052 0.096022
-1.99708 -0.221049 0.0959673
-1.97945 -0.221049 0.0959804
-1.96183 -0.221049 0.0960291
-1.94422 -0.221048 0.0961458
-1.92661 -0.221042 0.0962984
-1.909 -0.221029 0.096519
-1.8914 -0.221008 0.0967758
-1.87381 -0.220975 0.0971009
-1.85622 -0.220929 0.0974624
-1.83863 -0.220866 0.0978924
-1.82105 -0.220784 0.0983588
-1.80347 -0.220681 0.0988939
-1.7859 -0.220554 0.0994656
-1.76833 -0.2204 0.100106
-1.75076 -0.220215 0.100783
-1.7332 -0.219998 0.101528
-1.71565 -0.219744 0.102309
-1.69809 -0.21945 0.103158
-1.68055 -0.219114 0.104043
-1.663 -0.21873 0.104994
-1.64546 -0.218296 0.105979
-1.62793 -0.217807 0.107029
-1.6104 -0.217259 0.108112
-1.59287 -0.216648 0.109256
-1.57535 -0.215969 0.11043
-1.55783 -0.215218 0.111663
-1.54031 -0.21439 0.11292
-1.5228 -0.21348 0.114231
-1.50529 -0.212483 0.11556
-1.48779 -0.211394 0.116937
-1.47029 -0.210208 0.118325
-1.45279 -0.208919 0.11975
-1.4353 -0.207523 0.121177
-1.41781 -0.206014 0.12263
-1.40032 -0.204389 0.124072
-1.38284 -0.202641 0.125527
-1.36536 -0.200768 0.126955
-1.34788 -0.198766 0.128379
-1.33041 -0.196631 0.129758
-1.31293 -0.194361 0.131113
-1.29547 -0.191954 0.132403
-1.278 -0.189409 0.133646
-1.26054 -0.186728 0.1348
-1.24308 -0.18391 0.135883
-1.22563 -0.18096 0.136851
-1.20818 -0.177881 0.137723
-1.19073 -0.174679 0.138454
-1.17328 -0.17136 0.139063
-1.15584 -0.167934 0.139505
-1.1384 -0.164411 0.139801
-1.12096 -0.160803 0.139908
-1.10353 -0.157122 0.139847
-1.08609 -0.153385 0.139578
-1.06866 -0.149606 0.139126
-1.05124 -0.145803 0.138454
-1.03381 -0.141993 0.13759
-1.01639 -0.138194 0.136502
-0.998969 -0.134424 0.13522
-0.981551 -0.130703 0.133718
-0.964136 -0.127046 0.132031
-0.946723 -0.123473 0.130134
-0.929312 -0.119998 0.128068
-0.911904 -0.116636 0.125813
-0.894497 -0.113401 0.123412
-0.877093 -0.110305 0.120846
-0.859691 -0.107356 0.118162
-0.842291 -0.104564 0.115344
-0.824893 -0.101934 0.112437
-0.807497 -0.0994713 0.109428
-0.790103 -0.0971769 0.106362
-0.77271 -0.0950522 0.103225
-0.75532 -0.093096 0.100061
-0.737931 -0.0913059 0.0968533
-0.720544 -0.0896781 0.0936474
-0.703159 -0.0882079 0.0904237
-0.685776 -0.0868892 0.087225
-0.668394 -0.0857156 0.08403
-0.651013 -0.0846797 0.0808793
-0.633635 -0.0837738 0.0777494
-0.616257 -0.08299 0.0746787
-0.598881 -0.08232 0.0716417
-0.581507 -0.0817555 0.0686747
-0.564134 -0.0812883 0.0657502
-0.546762 -0.0809104 0.0629027
-0.529392 -0.0806137 0.0601031
-0.512023 -0.0803905 0.0573845
-0.494655 -0.0802336 0.0547162
-0.477288 -0.0801358 0.0521302
-0.459922 -0.0800904 0.0495947
-0.442558 -0.080091 0.0471406
-0.425194 -0.0801317 0.0447355
-0.407832 -0.0802069 0.0424093
-0.39047 -0.0803114 0.0401291
-0.373109 -0.0804402 0.0379243
-0.355749 -0.0805888 0.0357615
-0.338391 -0.0807532 0.0336698
-0.321032 -0.0809294 0.0316153
-0.303675 -0.081114 0.029627
-0.286318 -0.0813037 0.0276708
-0.268962 -0.0814955 0.0257756
-0.251607 -0.0816867 0.0239072
-0.234252 -0.081875 0.0220942
-0.216898 -0.0820582 0.0203025
-0.199544 -0.0822341 0.0185606
-0.182191 -0.0824012 0.0168346
-0.164838 -0.0825578 0.0151528
-0.147486 -0.0827024 0.0134813
-0.130134 -0.0828339 0.0118485
-0.112782 -0.0829512 0.0102204
-0.0954304 -0.0830535 0.00862553
-0.0780791 -0.0831398 0.00702989
-0.060728 -0.0832096 0.00546208
-0.043377 -0.0832623 0.00388803
-0.0260262 -0.0832977 0.0023364
-0.00867539 -0.0833155 0.00077312
0.00867539 -0.0833155 -0.00077312
0.0260262 -0.0832977 -0.0023364
0.043377 -0.0832623 -0.00388803
0.060728 -0.0832096 -0.00546208
0.0780791 -0.0831398 -0.00702989
0.0954304 -0.0830535 -0.00862553
0.112782 -0.0829512 -0.0102204
0.130134 -0.0828339 -0.0118485
0.147486 -0.0827024 -0.0134813
0.164838 -0.0825578 -0.0151528
0.182191 -0.0824012 -0.0168346
0.199544 -0.0822341 -0.0185606
0.216898 -0.0820582 -0.0203025
0.234252 -0.081875 -0.0220942
0.251607 -0.0816867 -0.0239072
0.268962 -0.0814955 -0.0257756
0.286318 -0.0813037 -0.0276708
0.303675 -0.081114 -0.029627
0.321032 -0.0809294 -0.0316153
0.338391 -0.0807532 -0.0336698
0.355749 -0.0805888 -0.0357615
0.373109 -0.0804402 -0.0379243
0.39047 -0.0803114 -0.0401291
0.407832 -0.0802069 -0.0424093
0.425194 -0.0801317 -0.0447355
0.442558 -0.080091 -0.0471406
0.459922 -0.0800904 -0.0495947
0.477288 -0.0801358 -0.0521302
0.494655 -0.0802336 -0.0547162
0.512023 -0.0803905 -0.0573845
0.529392 -0.0806137 -0.0601031
0.546762 -0.0809104 -0.0629027
0.564134 -0.0812883 -0.0657502
0.581507 -0.0817555 -0.0686747
0.598881 -0.08232 -0.0716417
0.616257 -0.08299 -0.0746787
0.633635 -0.0837738 -0.0777494
0.651013 -0.0846797 -0.0808793
0.668394 -0.0857156 -0.08403
0.685776 -0.0868892 -0.087225
0.703159 -0.0882079 -0.0904237
0.720544 -0.0896781 -0.0936474
0.737931 -0.0913059 -0.0968533
0.75532 -0.093096 -0.100061
0.77271 -0.0950522 -0.103225
0.790103 -0.0971769 -0.106362
0.807497 -0.0994713 -0.109428
0.824893 -0.101934 -0.112437
0.842291 -0.104564 -0.115344
0.859691 -0.107356 -0.118162
0.877093 -0.110305 -0.120846
0.894497 -0.113401 -0.123412
0.911904 -0.116636 -0.125813
0.929312 -0.119998 -0.128068
0.946723 -0.123473 -0.130134
0.964136 -0.127046 -0.132031
0.981551 -0.130703 -0.133718
0.998969 -0.134424 -0.13522
1.01639 -0.138194 -0.136502
1.03381 -0.141993 -0.13759
1.05124 -0.145803 -0.138454
1.06866 -0.149606 -0.139126
1.08609 -0.153385 -0.139578
1.10353 -0.157122 -0.139847
1.12096 -0.160803 -0.139908
1.1384 -0.164411 -0.139801
1.15584 -0.167934 -0.139505
1.17328 -0.17136 -0.139063
1.19073 -0.174679 -0.138454
1.20818 -0.177881 -0.137723
1.22563 -0.18096 -0.136851
1.24308 -0.18391 -0.135883
1.26054 -0.186728 -0.1348
1.278 -0.189409 -0.133646
1.29547 -0.191954 -0.132403
1.31293 -0.194361 -0.131113
1.33041 -0.196631 -0.129758
1.34788 -0.198766 -0.128379
1.36536 -0.200768 -0.126955
1.38284 -0.202641 -0.125527
1.40032 -0.204389 -0.124072
1.41781 -0.206014 -0.12263
1.4353 -0.207523 -0.121177
1.45279 -0.208919 -0.11975
1.47029 -0.210208 -0.118325
1.48779 -0.211394 -0.116937
1.50529 -0.212483 -0.11556
1.5228 -0.21348 -0.114231
1.54031 -0.21439 -0.11292
1.55783 -0.215218 -0.111663
1.57535 -0.215969 -0.11043
1.59287 -0.216648 -0.109256
1.6104 -0.217259 -0.108112
1.62793 -0.217807 -0.107029
1.64546 -0.218296 -0.105979
1.663 -0.21873 -0.104994
1.68055 -0.219114 -0.104043
1.69809 -0.21945 -0.103158
1.71565 -0.219744 -0.102309
1.7332 -0.219998 -0.101528
1.75076 -0.220215 -0.100783
1.76833 -0.2204 -0.100106
1.7859 -0.220554 -0.0994656
1.80347 -0.220681 -0.0988939
1.82105 -0.220784 -0.0983588
1.83863 -0.220866 -0.0978924
1.85622 -0.220929 -0.0974624
1.87381 -0.220975 -0.0971009
1.8914 -0.221008 -0.0967758
1.909 -0.221029 -0.096519
1.92661 -0.221042 -0.0962984
1.94422 -0.221048 -0.0961458
1.96183 -0.221049 -0.0960291
1.97945 -0.221049 -0.0959804
1.99708 -0.221049 -0.0959673
2.01471 -0.221052 -0.096022
2.03234 -0.221059 -0.0961122
2.04998 -0.221074 -0.0962699
2.06763 -0.221098 -0.0964628
2.08528 -0.221134 -0.0967232
2.10294 -0.221185 -0.0970185
2.1206 -0.221253 -0.0973809
2.13826 -0.22134 -0.097778
2.15593 -0.22145 -0.0982417
2.17361 -0.221585 -0.0987396
2.19129 -0.221748 -0.0993036
2.20898 -0.221943 -0.0999009
2.22668 -0.222171 -0.100563
2.24438 -0.222438 -0.101258
2.26208 -0.222745 -0.102016
2.27979 -0.223097 -0.102805
2.29751 -0.223497 -0.103656
2.31523 -0.22395 -0.104535
2.33296 -0.224458 -0.105472
2.3507 -0.225027 -0.106434
2.36844 -0.225661 -0.107451
2.38618 -0.226363 -0.108488
2.40394 -0.22714 -0.109574
2.42169 -0.227994 -0.110674
2.43946 -0.22893 -0.111817
2.45723 -0.229954 -0.112965
2.47501 -0.23107 -0.114146
2.49279 -0.232282 -0.115324
2.51059 -0.233594 -0.116523
2.52838 -0.235011 -0.117705
2.54619 -0.236536 -0.118895
2.564 -0.238173 -0.120052
2.58182 -0.239925 -0.121202
2.59964 -0.241793 -0.1223
2.61747 -0.243779 -0.123371
2.63531 -0.245884 -0.124371
2.65315 -0.248108 -0.125321
2.671 -0.250448 -0.126178
2.68886 -0.252903 -0.126962
2.70673 -0.255469 -0.127629
2.7246 -0.258139 -0.128198
2.74248 -0.260908 -0.128626
2.76037 -0.263766 -0.128934
2.77826 -0.266704 -0.129077
2.79617 -0.269711 -0.129079
2.81408 -0.272773 -0.128898
2.83199 -0.275876 -0.128559
2.84992 -0.279006 -0.128022
2.86785 -0.282146 -0.127317
2.88579 -0.28528 -0.126407
2.90374 -0.288389 -0.125325
2.9217 -0.291456 -0.124039
2.93966 -0.294464 -0.122587
2.95763 -0.297397 -0.12094
2.97561 -0.300237 -0.119139
2.9936 -0.302971 -0.11716
3.01159 -0.305585 -0.115048
3.0296 -0.308066 -0.112783
3.04761 -0.310404 -0.11041
3.06563 -0.312591 -0.107911
3.08366 -0.31462 -0.105335
3.1017 -0.316486 -0.102664
3.11974 -0.318187 -0.0999456
3.1378 -0.319721 -0.0971628
3.15586 -0.321088 -0.0943633
3.17393 -0.322292 -0.091528
3.19201 -0.323335 -0.0887035
3.2101 -0.324221 -0.0858687
3.2282 -0.324958 -0.0830684
3.24631 -0.32555 -0.0802794
3.26443 -0.326006 -0.0775443
3.28255 -0.326333 -0.0748377
3.30069 -0.326538 -0.0721998
3.31883 -0.32663 -0.0696032
3.33698 -0.326617 -0.0670862
3.35515 -0.326507 -0.0646191
3.37332 -0.326308 -0.0622386
3.3915 -0.326028 -0.0599133
3.40969 -0.325674 -0.0576784
3.42789 -0.325253 -0.0555013
3.4461 -0.324772 -0.0534158
3.46433 -0.324238 -0.0513882
3.48256 -0.323656 -0.0494516
3.5008 -0.323033 -0.0475714
3.51905 -0.322373 -0.0457801
3.53731 -0.321681 -0.0440424
3.55558 -0.320962 -0.0423906
3.57386 -0.320219 -0.0407888
3.59215 -0.319458 -0.039269
3.61046 -0.31868 -0.0377953
3.62877 -0.31789 -0.0363996
3.64709 -0.317089 -0.0350456
3.66543 -0.316282 -0.0337653
3.68377 -0.315469 -0.0325223
3.70213 -0.314653 -0.0313488
3.72049 -0.313836 -0.0302084
3.73887 -0.31302 -0.0291332
3.75726 -0.312206 -0.028087
3.77566 -0.311395 -0.0271021
3.79407 -0.310589 -0.0261422
3.81249 -0.309788 -0.0252398
3.83093 -0.308994 -0.0243588
3.84937 -0.308207 -0.0235318
3.86783 -0.307427 -0.0227227
3.8863 -0.306657 -0.0219645
3.90478 -0.305895 -0.0212209
3.92327 -0.305143 -0.0205252
3.94177 -0.3044 -0.0198414
3.96029 -0.303667 -0.0192026
3.97882 -0.302945 -0.0185731
3.99736 -0.302233 -0.0179862
4.01591 -0.301532 -0.017406
4.03447 -0.300841 -0.0168662
4.05305 -0.300161 -0.016331
4.07164 -0.299492 -0.0158341
4.09024 -0.298833 -0.0153398
4.10886 -0.298186 -0.014882
4.12749 -0.297549 -0.0144249
4.14613 -0.296922 -0.0140026
4.16478 -0.296306 -0.0135794
4.18345 -0.295701 -0.0131896
4.20213 -0.295106 -0.0127974
4.22082 -0.294521 -0.0124371
4.23953 -0.293946 -0.0120731
4.25825 -0.293381 -0.0117398
4.27698 -0.292826 -0.0114016
4.29573 -0.292281 -0.011093
4.31449 -0.291745 -0.0107783
4.33327 -0.291219 -0.0104923
4.35206 -0.290702 -0.0101991
4.37086 -0.290194 -0.00993375
4.38968 -0.289694 -0.00966032
4.40851 -0.289204 -0.00941388
4.42736 -0.288722 -0.00915854
4.44622 -0.288248 -0.00892947
4.46509 -0.287783 -0.00869073
4.48398 -0.287326 -0.00847761
4.50289 -0.286877 -0.00825412
4.52181 -0.286435 -0.00805566
4.54074 -0.286001 -0.0078462
4.55969 -0.285575 -0.00766123
4.57866 -0.285156 -0.00746468
4.59764 -0.284744 -0.00729215
4.61664 -0.284339 -0.00710749
4.63565 -0.283941 -0.00694643
4.65468 -0.28355 -0.00677275
4.67372 -0.283166 -0.00662228
4.69278 -0.282787 -0.00645873
4.71185 -0.282416 -0.00631805
4.73095 -0.28205 -0.00616387
4.75005 -0.28169 -0.00603225
4.76918 -0.281337 -0.00588674
4.78832 -0.280989 -0.00576351
4.80748 -0.280647 -0.00562603
4.82665 -0.28031 -0.00551058
4.84584 -0.279979 -0.00538055
4.86505 -0.279653 -0.00527232
4.88428 -0.279333 -0.0051492
4.90352 -0.279018 -0.00504769
4.92278 -0.278707 -0.00493099
4.94206 -0.278402 -0.00483571
4.96136 -0.278101 -0.00472498
4.98067 -0.277805 -0.00463552
5 -0.277514 -0.00453035
5.01935 -0.277227 -0.00444629
5.03872 -0.276944 -0.0043463
5.05811 -0.276666 -0.0042673
5.07751 -0.276393 -0.00417213
5.09694 -0.276123 -0.00409785
5.11638 -0.275857 -0.00400719
5.13584 -0.275596 -0.00393731
5.15532 -0.275338 -0.00385086
5.17482 -0.275084 -0.0037851
5.19434 -0.274834 -0.00370258
5.21388 -0.274588 -0.00364069
5.23344 -0.274345 -0.00356185
5.25302 -0.274106 -0.00350357
5.27262 -0.27387 -0.00342817
5.29224 -0.273637 -0.00337329
5.31188 -0.273408 -0.00330112
5.33154 -0.273182 -0.00324942
5.35122 -0.27296 -0.00318027
5.37092 -0.27274 -0.00313157
5.39065 -0.272524 -0.00306526
5.41039 -0.27231 -0.00301937
5.43016 -0.2721 -0.00295573
5.44994 -0.271893 -0.00291249
5.46975 -0.271688 -0.00285136
5.48958 -0.271486 -0.0028106
5.50944 -0.271287 -0.00275183
5.52931 -0.27109 -0.00271343
5.54921 -0.270897 -0.00265687
5.56913 -0.270705 -0.00262068
5.58907 -0.270517 -0.00256622
5.60904 -0.270331 -0.00253212
5.62903 -0.270147 -0.00247962
5.64904 -0.269966 -0.00244751
5.66907 -0.269787 -0.00239686
5.68913 -0.26961 -0.00236661
5.70922 -0.269436 -0.00231772
5.72933 -0.269264 -0.00228924
5.74946 -0.269094 -0.00224199
5.76961 -0.268926 -0.00221519
5.7898 -0.26876 -0.0021695
5.81 -0.268597 -0.00214429
5.83023 -0.268435 -0.00210007
5.85049 -0.268276 -0.00207636
5.87077 -0.268118 -0.00203354
5.89108 -0.267963 -0.00201126
5.91142 -0.267809 -0.00196975
5.93178 -0.267657 -0.00194883
5.95216 -0.267507 -0.00190856
5.97258 -0.267359 -0.00188893
5.99302 -0.267213 -0.00184985
6.01349 -0.267068 -0.00183144
6.03398 -0.266925 -0.00179347
6.05451 -0.266784 -0.00177623
6.07506 -0.266645 -0.00173932
6.09564 -0.266507 -0.00172319
6.11625 -0.26637 -0.00168728
6.13688 -0.266236 -0.00167221
6.15755 -0.266103 -0.00163725
6.17824 -0.265971 -0.00162319
6.19897 -0.265841 -0.00158913
6.21972 -0.265712 -0.00157604
6.24051 -0.265585 -0.00154283
6.26132 -0.265459 -0.00153066
6.28216 -0.265335 -0.00149826
6.30304 -0.265212 -0.00148697
6.32395 -0.26509 -0.00145534
6.34489 -0.26497 -0.00144489
6.36586 -0.264851 -0.00141399
6.38686 -0.264733 -0.00140435
6.40789 -0.264617 -0.00137414
6.42896 -0.264502 -0.00136527
6.45006 -0.264388 -0.00133572
6.47119 -0.264275 -0.00132759
6.49236 -0.264164 -0.00129867
6.51356 -0.264054 -0.00129124
6.5348 -0.263944 -0.00126291
6.55607 -0.263836 -0.00125617
6.57737 -0.26373 -0.00122841
6.59871 -0.263624 -0.00122232
6.62008 -0.263519 -0.00119509
6.6415 -0.263416 -0.00118963
6.66294 -0.263313 -0.0011629
6.68443 -0.263212 -0.00115805
6.70595 -0.263111 -0.00113181
6.72751 -0.263012 -0.00112754
6.74911 -0.262913 -0.00110175
6.77074 -0.262816 -0.00109804
6.79241 -0.26272 -0.0010727
6.81413 -0.262624 -0.00106953
6.83588 -0.26253 -0.00104459
6.85767 -0.262436 -0.00104194
6.8795 -0.262343 -0.0010174
6.90138 -0.262251 -0.00101526
6.92329 -0.26216 -0.000991085
6.94524 -0.26207 -0.000989431
6.96724 -0.261981 -0.000965609
6.98928 -0.261893 -0.000964426
7.01137 -0.261805 -0.000940938
7.03349 -0.261718 -0.000940212
7.05566 -0.261632 -0.00091704
7.07788 -0.261547 -0.000916757
7.10014 -0.261463 -0.000893883
7.12244 -0.261379 -0.000894029
7.14479 -0.261297 -0.000871438
7.16719 -0.261215 -0.000872
7.18963 -0.261133 -0.000849676
7.21213 -0.261053 -0.000850643
7.23467 -0.260973 -0.00082857
7.25725 -0.260894 -0.000829931
7.27989 -0.260815 -0.000808096
7.30258 -0.260737 -0.00080984
7.32532 -0.26066 -0.000788228
7.34811 -0.260584 -0.000790346
7.37095 -0.260508 -0.000768943
7.39384 -0.260433 -0.000771426
7.41679 -0.260359 -0.000750219
7.43978 -0.260285 -0.000753058
7.46284 -0.260212 -0.000732035
7.48595 -0.260139 -0.000735222
7.50911 -0.260067 -0.00071437
7.53233 -0.259995 -0.000717898
7.55561 -0.259925 -0.000697206
7.57894 -0.259854 -0.000701068
7.60234 -0.259785 -0.000680522
7.62579 -0.259715 -0.000684712
7.64931 -0.259647 -0.000664303
7.67288 -0.259579 -0.000668814
7.69652 -0.259511 -0.00064853
7.72022 -0.259444 -0.000653359
7.74398 -0.259377 -0.000633189
7.76781 -0.259311 -0.000638328
7.7917 -0.259246 -0.000618262
7.81566 -0.259181 -0.000623709
7.83968 -0.259116 -0.000603735
7.86378 -0.259052 -0.000609486
7.88794 -0.258988 -0.000589595
7.91217 -0.258925 -0.000595646
7.93648 -0.258862 -0.000575826
7.96085 -0.2588 -0.000582175
7.9853 -0.258738 -0.000562418
8.00983 -0.258676 -0.000569061
8.03443 -0.258615 -0.000549355
8.0591 -0.258554 -0.000556292
8.08386 -0.258494 -0.000536628
8.10869 -0.258433 -0.000543856
8.13361 -0.258374 -0.000524224
8.1586 -0.258314 -0.000531743
8.18368 -0.258255 -0.000512132
8.20884 -0.258196 -0.000519941
8.23409 -0.258138 -0.000500342
8.25943 -0.25808 -0.000508441
8.28486 -0.258022 -0.000488843
8.31038 -0.257964 -0.000497233
8.33598 -0.257906 -0.000477626
8.36169 -0.257849 -0.000486308
8.38748 -0.257792 -0.000466682
8.41338 -0.257735 -0.000475657
8.43937 -0.257678 -0.000456001
8.46547 -0.257622 -0.000465272
8.49166 -0.257565 -0.000445575
8.51797 -0.257508 -0.000455145
8.54437 -0.257452 -0.000435396
8.57089 -0.257395 -0.000445268
8.59752 -0.257339 -0.000425456
8.62426 -0.257282 -0.000435635
8.65112 -0.257225 -0.000415747
8.67809 -0.257168 -0.000426239
8.70518 -0.257111 -0.000406263
8.7324 -0.257053 -0.000417073
8.75974 -0.256995 -0.000396997
8.78721 -0.256937 -0.000408132
8.81482 -0.256877 -0.000387942
8.84255 -0.256818 -0.000399411
8.87042 -0.256757 -0.000379094
8.89844 -0.256695 -0.000390905
8.92659 -0.256633 -0.000370447
8.9549 -0.256569 -0.000382612
8.98335 -0.256503 -0.000361998
9.01196 -0.256436 -0.000374531
9.04073 -0.256367 -0.000353748
9.06966 -0.256296 -0.000366665
9.09875 -0.256223 -0.0003457
9.12802 -0.256147 -0.000359024
9.15746 -0.256069 -0.000337869
9.18709 -0.255988 -0.000351629
9.2169 -0.255904 -0.000330279
9.2469 -0.255817 -0.000344513
9.27709 -0.255727 -0.000322964
9.30749 -0.255635 -0.000337713
9.3381 -0.255541 -0.000315959
9.36893 -0.255444 -0.000331261
9.39998 -0.255346 -0.000309282
9.43125 -0.255247 -0.000325164
9.46277 -0.255148 -0.000302923
9.49453 -0.255048 -0.000319401
9.52655 -0.254948 -0.000296843
9.55883 -0.254849 -0.000313928
9.59138 -0.254751 -0.000290988
9.62422 -0.254655 -0.000308694
9.65735 -0.254559 -0.000285304
9.69079 -0.254465 -0.000303656
9.72455 -0.254373 -0.000279748
9.75865 -0.254281 -0.000298786
9.79309 -0.254191 -0.000274289
9.8279 -0.254103 -0.000294069
9.8631 -0.254015 -0.00026891
9.89869 -0.253928 -0.000289503
9.93471 -0.253842 -0.000263599
9.97117 -0.253757 -0.000285094
10.0081 -0.253672 -0.000258348
10.0455 -0.253587 -0.000280854
10.0835 -0.253503 -0.000253147
10.122 -0.253418 -0.000276798
10.1611 -0.253333 -0.000247984
10.2008 -0.253247 -0.000272949
10.2412 -0.25316 -0.000242841
10.2824 -0.253072 -0.000269335
10.3244 -0.252983 -0.000237688
10.3672 -0.252891 -0.000265994
10.4109 -0.252797 -0.000232481
10.4557 -0.2527 -0.000262985
10.5017 -0.2526 -0.000227148
10.5489 -0.252494 -0.000260397
10.5976 -0.252384 -0.000221563
10.6479 -0.252267 -0.000258386
10.7002 -0.252142 -0.000215488
10.7547 -0.252004 -0.000257252
10.8119 -0.251854 -0.000208425
10.8724 -0.251683 -0.000257698
10.9373 -0.25149 -0.000199076
11.0083 -0.251252 -0.000261979
11.0884 -0.250967 -0.000182376
11.1861 -0.250549 -0.000284831


==> anc/HERMITE/GAMMA04/SigmaROneLoop.txt <==
-11.1861 -0.49997 -9.98038e-19
-11.0884 -0.49997 -9.98038e-19
-11.0083 -0.49997 -9.98038e-19
-10.9373 -0.49997 -9.98038e-19
-10.8724 -0.49997 -9.98038e-19
-10.8119 -0.49997 -9.98038e-19
-10.7547 -0.49997 -9.98038e-19
-10.7002 -0.49997 -9.98038e-19
-10.6479 -0.49997 -9.98038e-19
-10.5976 -0.49997 -9.98038e-19
-10.5489 -0.49997 -9.98038e-19
-10.5017 -0.49997 -9.98038e-19
-10.4557 -0.49997 -9.98038e-19
-10.4109 -0.49997 -9.98038e-19
-10.3672 -0.49997 -9.98038e-19
-10.3244 -0.49997 -9.98038e-19
-10.2824 -0.49997 -9.98038e-19
-10.2412 -0.49997 -9.98038e-19
-10.2008 -0.49997 -9.98038e-19
-10.1611 -0.49997 -9.98038e-19
-10.122 -0.49997 -9.98038e-19
-10.0835 -0.49997 -9.98038e-19
-10.0455 -0.49997 -9.98038e-19
-10.0081 -0.49997 -9.98038e-19
-9.97117 -0.49997 -9.98038e-19
-9.93471 -0.49997 -9.98038e-19
-9.89869 -0.49997 -9.98038e-19
-9.8631 -0.49997 -9.98038e-19
-9.8279 -0.49997 -9.98038e-19
-9.79309 -0.49997 -9.98038e-19
-9.75865 -0.49997 -9.98038e-19
-9.72455 -0.49997 -9.98038e-19
-9.69079 -0.49997 -9.98038e-19
-9.65735 -0.49997 -9.98038e-19
-9.62422 -0.49997 -9.98038e-19
-9.59138 -0.49997 -9.98038e-19
-9.55883 -0.49997 -9.98038e-19
-9.52655 -0.49997 -9.98038e-19
-9.49453 -0.49997 -9.98038e-19
-9.46277 -0.49997 -9.98038e-19
-9.43125 -0.49997 -9.98038e-19
-9.39998 -0.49997 -9.98038e-19
-9.36893 -0.49997 -9.98038e-19
-9.3381 -0.49997 -9.98038e-19
-9.30749 -0.49997 -9.98038e-19
-9.27709 -0.49997 -9.98038e-19
-9.2469 -0.49997 -9.98038e-19
-9.2169 -0.49997 -9.98038e-19
-9.18709 -0.49997 -9.98038e-19
-9.15746 -0.49997 -9.98038e-19
-9.12802 -0.49997 -9.98038e-19
-9.09875 -0.49997 -9.98038e-19
-9.06966 -0.49997 -9.98038e-19
-9.04073 -0.49997 -9.98038e-19
-9.01196 -0.49997 -9.98038e-19
-8.98335 -0.49997 -9.98038e-19
-8.9549 -0.49997 -9.98038e-19
-8.92659 -0.49997 -9.98038e-19
-8.89844 -0.49997 -9.98038e-19
-8.87042 -0.49997 -9.98038e-19
-8.84255 -0.49997 -9.98038e-19
-8.81482 -0.49997 -9.98038e-19
-8.78721 -0.49997 -9.98038e-19
-8.75974 -0.49997 -9.98038e-19
-8.7324 -0.49997 -9.98038e-19
-8.70518 -0.49997 -9.98038e-19
-8.67809 -0.49997 -9.98038e-19
-8.65112 -0.49997 -9.98038e-19
-8.62426 -0.49997 -9.98038e-19
-8.59752 -0.49997 -9.98038e-19
-8.57089 -0.49997 -9.98038e-19
-8.54437 -0.49997 -9.98038e-19
-8.51797 -0.49997 -9.98038e-19
-8.49166 -0.49997 -9.98038e-19
-8.46547 -0.49997 -9.98038e-19
-8.43937 -0.49997 -9.98038e-19
-8.41338 -0.49997 -9.98038e-19
-8.38748 -0.49997 -9.98038e-19
-8.36169 -0.49997 -9.98038e-19
-8.33598 -0.49997 -9.98038e-19
-8.31038 -0.49997 -9.98038e-19
-8.28486 -0.49997 -9.98038e-19
-8.25943 -0.49997 -9.98038e-19
-8.23409 -0.49997 -9.98038e-19
-8.20884 -0.49997 -9.98038e-19
-8.18368 -0.49997 -9.98038e-19
-8.1586 -0.49997 -9.98038e-19
-8.13361 -0.49997 -9.98038e-19
-8.10869 -0.49997 -9.98038e-19
-8.08386 -0.49997 -9.98038e-19
-8.0591 -0.49997 -9.98038e-19
-8.03443 -0.49997 -9.98038e-19
-8.00983 -0.49997 -9.98038e-19
-7.9853 -0.49997 -9.98038e-19
-7.96085 -0.49997 -9.98038e-19
-7.93648 -0.49997 -9.98038e-19
-7.91217 -0.49997 -9.98038e-19
-7.88794 -0.49997 -9.98038e-19
-7.86378 -0.49997 -9.98038e-19
-7.83968 -0.49997 -9.98038e-19
-7.81566 -0.49997 -9.98038e-19
-7.7917 -0.49997 -9.98038e-19
-7.76781 -0.49997 -9.98038e-19
-7.74398 -0.49997 -9.98038e-19
-7.72022 -0.49997 -9.98038e-19
-7.69652 -0.49997 -9.98038e-19
-7.67288 -0.49997 -9.98038e-19
-7.64931 -0.49997 -9.98038e-19
-7.62579 -0.49997 -9.98038e-19
-7.60234 -0.49997 -9.98038e-19
-7.57894 -0.49997 -9.98038e-19
-7.55561 -0.49997 -9.98038e-19
-7.53233 -0.49997 -9.98038e-19
-7.50911 -0.49997 -9.98038e-19
-7.48595 -0.49997 -9.98038e-19
-7.46284 -0.49997 -9.98038e-19
-7.43978 -0.49997 -9.98038e-19
-7.41679 -0.49997 -9.98038e-19
-7.39384 -0.49997 -9.98038e-19
-7.37095 -0.49997 -9.98038e-19
-7.34811 -0.49997 -9.98038e-19
-7.32532 -0.49997 -9.98038e-19
-7.30258 -0.49997 -9.98038e-19
-7.27989 -0.49997 -9.98038e-19
-7.25725 -0.49997 -9.98038e-19
-7.23467 -0.49997 -9.98038e-19
-7.21213 -0.49997 -9.98038e-19
-7.18963 -0.49997 -9.98038e-19
-7.16719 -0.49997 -9.98038e-19
-7.14479 -0.49997 -9.98038e-19
-7.12244 -0.49997 -9.98038e-19
-7.10014 -0.49997 -9.98038e-19
-7.07788 -0.49997 -9.98038e-19
-7.05566 -0.49997 -9.98038e-19
-7.03349 -0.49997 -9.98038e-19
-7.01137 -0.49997 -9.98038e-19
-6.98928 -0.49997 -9.98038e-19
-6.96724 -0.49997 -9.98038e-19
-6.94524 -0.49997 -9.98038e-19
-6.92329 -0.49997 -9.98038e-19
-6.90138 -0.49997 -9.98038e-19
-6.8795 -0.49997 -9.98038e-19
-6.85767 -0.49997 -9.98038e-19
-6.83588 -0.49997 -9.98038e-19
-6.81413 -0.49997 -9.98038e-19
-6.79241 -0.49997 -9.98038e-19
-6.77074 -0.49997 -9.98038e-19
-6.74911 -0.49997 -9.98038e-19
-6.72751 -0.49997 -9.98038e-19
-6.70595 -0.49997 -9.98038e-19
-6.68443 -0.49997 -9.98038e-19
-6.66294 -0.49997 -9.98038e-19
-6.6415 -0.49997 -9.98038e-19
-6.62008 -0.49997 -9.98038e-19
-6.59871 -0.49997 -9.98038e-19
-6.57737 -0.49997 -9.98038e-19
-6.55607 -0.49997 -9.98038e-19
-6.5348 -0.49997 -9.98038e-19
-6.51356 -0.49997 -9.98038e-19
-6.49236 -0.49997 -9.98038e-19
-6.47119 -0.49997 -9.98038e-19
-6.45006 -0.49997 -9.98038e-19
-6.42896 -0.49997 -9.98038e-19
-6.40789 -0.49997 -9.98038e-19
-6.38686 -0.49997 -9.98038e-19
-6.36586 -0.49997 -9.98038e-19
-6.34489 -0.49997 -9.98038e-19
-6.32395 -0.49997 -9.98038e-19
-6.30304 -0.49997 -9.98038e-19
-6.28216 -0.49997 -9.98038e-19
-6.26132 -0.49997 -9.98038e-19
-6.24051 -0.49997 -9.98038e-19
-6.21972 -0.49997 -9.98038e-19
-6.19897 -0.49997 -9.98038e-19
-6.17824 -0.49997 -9.98038e-19
-6.15755 -0.49997 -9.98038e-19
-6.13688 -0.49997 -9.98038e-19
-6.11625 -0.49997 -9.98038e-19
-6.09564 -0.49997 -9.98038e-19
-6.07506 -0.49997 -9.98038e-19
-6.05451 -0.49997 -9.98038e-19
-6.03398 -0.49997 -9.98038e-19
-6.01349 -0.49997 -9.98038e-19
-5.99302 -0.49997 -9.98038e-19
-5.97258 -0.49997 -9.98038e-19
-5.95216 -0.49997 -9.98038e-19
-5.93178 -0.49997 -9.98038e-19
-5.91142 -0.49997 -9.98038e-19
-5.89108 -0.49997 -9.98038e-19
-5.87077 -0.49997 -9.98038e-19
-5.85049 -0.49997 -9.98038e-19
-5.83023 -0.49997 -9.98038e-19
-5.81 -0.49997 -9.98038e-19
-5.7898 -0.49997 -9.98038e-19
-5.76961 -0.49997 -9.98038e-19
-5.74946 -0.49997 -9.98038e-19
-5.72933 -0.49997 -9.98038e-19
-5.70922 -0.49997 -9.98038e-19
-5.68913 -0.49997 -9.98038e-19
-5.66907 -0.49997 -9.98038e-19
-5.64904 -0.49997 -9.98038e-19
-5.62903 -0.49997 -9.98038e-19
-5.60904 -0.49997 -9.98038e-19
-5.58907 -0.49997 -9.98038e-19
-5.56913 -0.49997 -9.98038e-19
-5.54921 -0.49997 -9.98038e-19
-5.52931 -0.49997 -9.98038e-19
-5.50944 -0.49997 -9.98038e-19
-5.48958 -0.49997 -9.98038e-19
-5.46975 -0.49997 -9.98038e-19
-5.44994 -0.49997 -9.98038e-19
-5.43016 -0.49997 -9.98038e-19
-5.41039 -0.49997 -9.98038e-19
-5.39065 -0.49997 -9.98038e-19
-5.37092 -0.49997 -9.98038e-19
-5.35122 -0.49997 -9.98038e-19
-5.33154 -0.49997 -9.98038e-19
-5.31188 -0.49997 -9.98038e-19
-5.29224 -0.49997 -9.98038e-19
-5.27262 -0.49997 -9.98038e-19
-5.25302 -0.49997 -9.98038e-19
-5.23344 -0.49997 -9.98038e-19
-5.21388 -0.49997 -9.98038e-19
-5.19434 -0.49997 -9.98038e-19
-5.17482 -0.49997 -9.98038e-19
-5.15532 -0.49997 -9.98038e-19
-5.13584 -0.49997 -9.98038e-19
-5.11638 -0.49997 -9.98038e-19
-5.09694 -0.49997 -9.98038e-19
-5.07751 -0.49997 -9.98038e-19
-5.05811 -0.49997 -9.98038e-19
-5.03872 -0.49997 -9.98038e-19
-5.01935 -0.49997 -9.98038e-19
-5 -0.49997 -9.98038e-19
-4.98067 -0.49997 -9.98038e-19
-4.96136 -0.49997 -9.98038e-19
-4.94206 -0.49997 -9.98038e-19
-4.92278 -0.49997 -9.98038e-19
-4.90352 -0.49997 -9.98038e-19
-4.88428 -0.49997 -9.98038e-19
-4.86505 -0.49997 -9.98038e-19
-4.84584 -0.49997 -9.98038e-19
-4.82665 -0.49997 -9.98038e-19
-4.80748 -0.49997 -9.98038e-19
-4.78832 -0.49997 -9.98038e-19
-4.76918 -0.49997 -9.98038e-19
-4.75005 -0.49997 -9.98038e-19
-4.73095 -0.49997 -9.98038e-19
-4.71185 -0.49997 -9.98038e-19
-4.69278 -0.49997 -9.98038e-19
-4.67372 -0.49997 -9.98038e-19
-4.65468 -0.49997 -9.98038e-19
-4.63565 -0.49997 -9.98038e-19
-4.61664 -0.49997 -9.98038e-19
-4.59764 -0.49997 -9.98038e-19
-4.57866 -0.49997 -9.98038e-19
-4.55969 -0.49997 -9.98038e-19
-4.54074 -0.49997 -9.98038e-19
-4.52181 -0.49997 -9.98038e-19
-4.50289 -0.49997 -9.98038e-19
-4.48398 -0.49997 -9.98038e-19
-4.46509 -0.49997 -9.98038e-19
-4.44622 -0.49997 -9.98038e-19
-4.42736 -0.49997 -9.98038e-19
-4.40851 -0.49997 -9.98038e-19
-4.38968 -0.49997 -9.98038e-19
-4.37086 -0.49997 -9.98038e-19
-4.35206 -0.49997 -9.98038e-19
-4.33327 -0.49997 -9.98038e-19
-4.31449 -0.49997 -9.98038e-19
-4.29573 -0.49997 -9.98038e-19
-4.27698 -0.49997 -9.98038e-19
-4.25825 -0.49997 -9.98038e-19
-4.23953 -0.49997 -9.98038e-19
-4.22082 -0.49997 -9.98038e-19
-4.20213 -0.49997 -9.98038e-19
-4.18345 -0.49997 -9.98038e-19
-4.16478 -0.49997 -9.98038e-19
-4.14613 -0.49997 -9.98038e-19
-4.12749 -0.49997 -9.98038e-19
-4.10886 -0.49997 -9.98038e-19
-4.09024 -0.49997 -9.98038e-19
-4.07164 -0.49997 -9.98038e-19
-4.05305 -0.49997 -9.98038e-19
-4.03447 -0.49997 -9.98038e-19
-4.01591 -0.49997 -9.98038e-19
-3.99736 -0.49997 -9.98038e-19
-3.97882 -0.49997 -9.98038e-19
-3.96029 -0.49997 -9.98038e-19
-3.94177 -0.49997 -9.98038e-19
-3.92327 -0.49997 -9.98038e-19
-3.90478 -0.49997 -9.98038e-19
-3.8863 -0.49997 -9.98038e-19
-3.86783 -0.49997 -9.98038e-19
-3.84937 -0.49997 -9.98038e-19
-3.83093 -0.49997 -9.98038e-19
-3.81249 -0.49997 -9.98038e-19
-3.79407 -0.49997 -9.98038e-19
-3.77566 -0.49997 -9.98038e-19
-3.75726 -0.49997 -9.98038e-19
-3.73887 -0.49997 -9.98038e-19
-3.72049 -0.49997 -9.98038e-19
-3.70213 -0.49997 -9.98038e-19
-3.68377 -0.49997 -9.98038e-19
-3.66543 -0.49997 -9.98038e-19
-3.64709 -0.49997 -9.98038e-19
-3.62877 -0.49997 -9.98038e-19
-3.61046 -0.49997 -9.98038e-19
-3.59215 -0.49997 -9.98038e-19
-3.57386 -0.49997 -9.98038e-19
-3.55558 -0.49997 -9.98038e-19
-3.53731 -0.49997 -9.98038e-19
-3.51905 -0.49997 -9.98038e-19
-3.5008 -0.49997 -9.98038e-19
-3.48256 -0.49997 -9.98038e-19
-3.46433 -0.49997 -9.98038e-19
-3.4461 -0.49997 -9.98038e-19
-3.42789 -0.49997 -9.98038e-19
-3.40969 -0.49997 -9.98038e-19
-3.3915 -0.49997 -9.98038e-19
-3.37332 -0.49997 -9.98038e-19
-3.35515 -0.49997 -9.98038e-19
-3.33698 -0.49997 -9.98038e-19
-3.31883 -0.49997 -9.98038e-19
-3.30069 -0.49997 -9.98038e-19
-3.28255 -0.49997 -9.98038e-19
-3.26443 -0.49997 -9.98038e-19
-3.24631 -0.49997 -9.98038e-19
-3.2282 -0.49997 -9.98038e-19
-3.2101 -0.49997 -9.98038e-19
-3.19201 -0.49997 -9.98038e-19
-3.17393 -0.49997 -9.98038e-19
-3.15586 -0.49997 -9.98038e-19
-3.1378 -0.49997 -9.98038e-19
-3.11974 -0.49997 -9.98038e-19
-3.1017 -0.49997 -9.98038e-19
-3.08366 -0.49997 -9.98038e-19
-3.06563 -0.49997 -9.98038e-19
-3.04761 -0.49997 -9.98038e-19
-3.0296 -0.49997 -9.98038e-19
-3.01159 -0.49997 -9.98038e-19
-2.9936 -0.49997 -9.98038e-19
-2.97561 -0.49997 -9.98038e-19
-2.95763 -0.49997 -9.98038e-19
-2.93966 -0.49997 -9.98038e-19
-2.9217 -0.49997 -9.98038e-19
-2.90374 -0.49997 -9.98038e-19
-2.88579 -0.49997 -9.98038e-19
-2.86785 -0.49997 -9.98038e-19
-2.84992 -0.49997 -9.98038e-19
-2.83199 -0.49997 -9.98038e-19
-2.81408 -0.49997 -9.98038e-19
-2.79617 -0.49997 -9.98038e-19
-2.77826 -0.49997 -9.98038e-19
-2.76037 -0.49997 -9.98038e-19
-2.74248 -0.49997 -9.98038e-19
-2.7246 -0.49997 -9.98038e-19
-2.70673 -0.49997 -9.98038e-19
-2.68886 -0.49997 -9.98038e-19
-2.671 -0.49997 -9.98038e-19
-2.65315 -0.49997 -9.98038e-19
-2.63531 -0.49997 -9.98038e-19
-2.61747 -0.49997 -9.98038e-19
-2.59964 -0.49997 -9.98038e-19
-2.58182 -0.49997 -9.98038e-19
-2.564 -0.49997 -9.98038e-19
-2.54619 -0.49997 -9.98038e-19
-2.52838 -0.49997 -9.98038e-19
-2.51059 -0.49997 -9.98038e-19
-2.49279 -0.49997 -9.98038e-19
-2.47501 -0.49997 -9.98038e-19
-2.45723 -0.49997 -9.98038e-19
-2.43946 -0.49997 -9.98038e-19
-2.42169 -0.49997 -9.98038e-19
-2.40394 -0.49997 -9.98038e-19
-2.38618 -0.49997 -9.98038e-19
-2.36844 -0.49997 -9.98038e-19
-2.3507 -0.49997 -9.98038e-19
-2.33296 -0.49997 -9.98038e-19
-2.31523 -0.49997 -9.98038e-19
-2.29751 -0.49997 -9.98038e-19
-2.27979 -0.49997 -9.98038e-19
-2.26208 -0.49997 -9.98038e-19
-2.24438 -0.49997 -9.98038e-19
-2.22668 -0.49997 -9.98038e-19
-2.20898 -0.49997 -9.98038e-19
-2.19129 -0.49997 -9.98038e-19
-2.17361 -0.49997 -9.98038e-19
-2.15593 -0.49997 -9.98038e-19
-2.13826 -0.49997 -9.98038e-19
-2.1206 -0.49997 -9.98038e-19
-2.10294 -0.49997 -9.98038e-19
-2.08528 -0.49997 -9.98038e-19
-2.06763 -0.49997 -9.98038e-19
-2.04998 -0.49997 -9.98038e-19
-2.03234 -0.49997 -9.98038e-19
-2.01471 -0.49997 -9.98038e-19
-1.99708 -0.49997 -9.98038e-19
-1.97945 -0.49997 -9.98038e-19
-1.96183 -0.49997 -9.98038e-19
-1.94422 -0.49997 -9.98038e-19
-1.92661 -0.49997 -9.98038e-19
-1.909 -0.49997 -9.98038e-19
-1.8914 -0.49997 -9.98038e-19
-1.87381 -0.49997 -9.98038e-19
-1.85622 -0.49997 -9.98038e-19
-1.83863 -0.49997 -9.98038e-19
-1.82105 -0.49997 -9.98038e-19
-1.80347 -0.49997 -9.98038e-19
-1.7859 -0.49997 -9.98038e-19
-1.76833 -0.49997 -9.98038e-19
-1.75076 -0.49997 -9.98038e-19
-1.7332 -0.49997 -9.98038e-19
-1.71565 -0.49997 -9.98038e-19
-1.69809 -0.49997 -9.98038e-19
-1.68055 -0.49997 -9.98038e-19
-1.663 -0.49997 -9.98038e-19
-1.64546 -0.49997 -9.98038e-19
-1.62793 -0.49997 -9.98038e-19
-1.6104 -0.49997 -9.98038e-19
-1.59287 -0.49997 -9.98038e-19
-1.57535 -0.49997 -9.98038e-19
-1.55783 -0.49997 -9.98038e-19
-1.54031 -0.49997 -9.98038e-19
-1.5228 -0.49997 -9.98038e-19
-1.50529 -0.49997 -9.98038e-19
-1.48779 -0.49997 -9.98038e-19
-1.47029 -0.49997 -9.98038e-19
-1.45279 -0.49997 -9.98038e-19
-1.4353 -0.49997 -9.98038e-19
-1.41781 -0.49997 -9.98038e-19
-1.40032 -0.49997 -9.98038e-19
-1.38284 -0.49997 -9.98038e-19
-1.36536 -0.49997 -9.98038e-19
-1.34788 -0.49997 -9.98038e-19
-1.33041 -0.49997 -9.98038e-19
-1.31293 -0.49997 -9.98038e-19
-1.29547 -0.49997 -9.98038e-19
-1.278 -0.49997 -9.98038e-19
-1.26054 -0.49997 -9.98038e-19
-1.24308 -0.49997 -9.98038e-19
-1.22563 -0.49997 -9.98038e-19
-1.20818 -0.49997 -9.98038e-19
-1.19073 -0.49997 -9.98038e-19
-1.17328 -0.49997 -9.98038e-19
-1.15584 -0.49997 -9.98038e-19
-1.1384 -0.49997 -9.98038e-19
-1.12096 -0.49997 -9.98038e-19
-1.10353 -0.49997 -9.98038e-19
-1.08609 -0.49997 -9.98038e-19
-1.06866 -0.49997 -9.98038e-19
-1.05124 -0.49997 -9.98038e-19
-1.03381 -0.49997 -9.98038e-19
-1.01639 -0.49997 -9.98038e-19
-0.998969 -0.49997 -9.98038e-19
-0.981551 -0.49997 -9.98038e-19
-0.964136 -0.49997 -9.98038e-19
-0.946723 -0.49997 -9.98038e-19
-0.929312 -0.49997 -9.98038e-19
-0.911904 -0.49997 -9.98038e-19
-0.894497 -0.49997 -9.98038e-19
-0.877093 -0.49997 -9.98038e-19
-0.859691 -0.49997 -9.98038e-19
-0.842291 -0.49997 -9.98038e-19
-0.824893 -0.49997 -9.98038e-19
-0.807497 -0.49997 -9.98038e-19
-0.790103 -0.49997 -9.98038e-19
-0.77271 -0.49997 -9.98038e-19
-0.75532 -0.49997 -9.98038e-19
-0.737931 -0.49997 -9.98038e-19
-0.720544 -0.49997 -9.98038e-19
-0.703159 -0.49997 -9.98038e-19
-0.685776 -0.49997 -9.98038e-19
-0.668394 -0.49997 -9.98038e-19
-0.651013 -0.49997 -9.98038e-19
-0.633635 -0.49997 -9.98038e-19
-0.616257 -0.49997 -9.98038e-19
-0.598881 -0.49997 -9.98038e-19
-0.581507 -0.49997 -9.98038e-19
-0.564134 -0.49997 -9.98038e-19
-0.546762 -0.49997 -9.98038e-19
-0.529392 -0.49997 -9.98038e-19
-0.512023 -0.49997 -9.98038e-19
-0.494655 -0.49997 -9.98038e-19
-0.477288 -0.49997 -9.98038e-19
-0.459922 -0.49997 -9.98038e-19
-0.442558 -0.49997 -9.98038e-19
-0.425194 -0.49997 -9.98038e-19
-0.407832 -0.49997 -9.98038e-19
-0.39047 -0.49997 -9.98038e-19
-0.373109 -0.49997 -9.98038e-19
-0.355749 -0.49997 -9.98038e-19
-0.338391 -0.49997 -9.98038e-19
-0.321032 -0.49997 -9.98038e-19
-0.303675 -0.49997 -9.98038e-19
-0.286318 -0.49997 -9.98038e-19
-0.268962 -0.49997 -9.98038e-19
-0.251607 -0.49997 -9.98038e-19
-0.234252 -0.49997 -9.98038e-19
-0.216898 -0.49997 -9.98038e-19
-0.199544 -0.49997 -9.98038e-19
-0.182191 -0.49997 -9.98038e-19
-0.164838 -0.49997 -9.98038e-19
-0.147486 -0.49997 -9.98038e-19
-0.130134 -0.49997 -9.98038e-19
-0.112782 -0.49997 -9.98038e-19
-0.0954304 -0.49997 -9.98038e-19
-0.0780791 -0.49997 -9.98038e-19
-0.060728 -0.49997 -9.98038e-19
-0.043377 -0.49997 -9.98038e-19
-0.0260262 -0.49997 -9.98038e-19
-0.00867539 -0.49997 -9.98038e-19
0.00867539 -0.49997 -9.98038e-19
0.0260262 -0.49997 -9.98038e-19
0.043377 -0.49997 -9.98038e-19
0.060728 -0.49997 -9.98038e-19
0.0780791 -0.49997 -9.98038e-19
0.0954304 -0.49997 -9.98038e-19
0.112782 -0.49997 -9.98038e-19
0.130134 -0.49997 -9.98038e-19
0.147486 -0.49997 -9.98038e-19
0.164838 -0.49997 -9.98038e-19
0.182191 -0.49997 -9.98038e-19
0.199544 -0.49997 -9.98038e-19
0.216898 -0.49997 -9.98038e-19
0.234252 -0.49997 -9.98038e-19
0.251607 -0.49997 -9.98038e-19
0.268962 -0.49997 -9.98038e-19
0.286318 -0.49997 -9.98038e-19
0.303675 -0.49997 -9.98038e-19
0.321032 -0.49997 -9.98038e-19
0.338391 -0.49997 -9.98038e-19
0.355749 -0.49997 -9.98038e-19
0.373109 -0.49997 -9.98038e-19
0.39047 -0.49997 -9.98038e-19
0.407832 -0.49997 -9.98038e-19
0.425194 -0.49997 -9.98038e-19
0.442558 -0.49997 -9.98038e-19
0.459922 -0.49997 -9.98038e-19
0.477288 -0.49997 -9.98038e-19
0.494655 -0.49997 -9.98038e-19
0.512023 -0.49997 -9.98038e-19
0.529392 -0.49997 -9.98038e-19
0.546762 -0.49997 -9.98038e-19
0.564134 -0.49997 -9.98038e-19
0.581507 -0.49997 -9.98038e-19
0.598881 -0.49997 -9.98038e-19
0.616257 -0.49997 -9.98038e-19
0.633635 -0.49997 -9.98038e-19
0.651013 -0.49997 -9.98038e-19
0.668394 -0.49997 -9.98038e-19
0.685776 -0.49997 -9.98038e-19
0.703159 -0.49997 -9.98038e-19
0.720544 -0.49997 -9.98038e-19
0.737931 -0.49997 -9.98038e-19
0.75532 -0.49997 -9.98038e-19
0.77271 -0.49997 -9.98038e-19
0.790103 -0.49997 -9.98038e-19
0.807497 -0.49997 -9.98038e-19
0.824893 -0.49997 -9.98038e-19
0.842291 -0.49997 -9.98038e-19
0.859691 -0.49997 -9.98038e-19
0.877093 -0.49997 -9.98038e-19
0.894497 -0.49997 -9.98038e-19
0.911904 -0.49997 -9.98038e-19
0.929312 -0.49997 -9.98038e-19
0.946723 -0.49997 -9.98038e-19
0.964136 -0.49997 -9.98038e-19
0.981551 -0.49997 -9.98038e-19
0.998969 -0.49997 -9.98038e-19
1.01639 -0.49997 -9.98038e-19
1.03381 -0.49997 -9.98038e-19
1.05124 -0.49997 -9.98038e-19
1.06866 -0.49997 -9.98038e-19
1.08609 -0.49997 -9.98038e-19
1.10353 -0.49997 -9.98038e-19
1.12096 -0.49997 -9.98038e-19
1.1384 -0.49997 -9.98038e-19
1.15584 -0.49997 -9.98038e-19
1.17328 -0.49997 -9.98038e-19
1.19073 -0.49997 -9.98038e-19
1.20818 -0.49997 -9.98038e-19
1.22563 -0.49997 -9.98038e-19
1.24308 -0.49997 -9.98038e-19
1.26054 -0.49997 -9.98038e-19
1.278 -0.49997 -9.98038e-19
1.29547 -0.49997 -9.98038e-19
1.31293 -0.49997 -9.98038e-19
1.33041 -0.49997 -9.98038e-19
1.34788 -0.49997 -9.98038e-19
1.36536 -0.49997 -9.98038e-19
1.38284 -0.49997 -9.98038e-19
1.40032 -0.49997 -9.98038e-19
1.41781 -0.49997 -9.98038e-19
1.4353 -0.49997 -9.98038e-19
1.45279 -0.49997 -9.98038e-19
1.47029 -0.49997 -9.98038e-19
1.48779 -0.49997 -9.98038e-19
1.50529 -0.49997 -9.98038e-19
1.5228 -0.49997 -9.98038e-19
1.54031 -0.49997 -9.98038e-19
1.55783 -0.49997 -9.98038e-19
1.57535 -0.49997 -9.98038e-19
1.59287 -0.49997 -9.98038e-19
1.6104 -0.49997 -9.98038e-19
1.62793 -0.49997 -9.98038e-19
1.64546 -0.49997 -9.98038e-19
1.663 -0.49997 -9.98038e-19
1.68055 -0.49997 -9.98038e-19
1.69809 -0.49997 -9.98038e-19
1.71565 -0.49997 -9.98038e-19
1.7332 -0.49997 -9.98038e-19
1.75076 -0.49997 -9.98038e-19
1.76833 -0.49997 -9.98038e-19
1.7859 -0.49997 -9.98038e-19
1.80347 -0.49997 -9.98038e-19
1.82105 -0.49997 -9.98038e-19
1.83863 -0.49997 -9.98038e-19
1.85622 -0.49997 -9.98038e-19
1.87381 -0.49997 -9.98038e-19
1.8914 -0.49997 -9.98038e-19
1.909 -0.49997 -9.98038e-19
1.92661 -0.49997 -9.98038e-19
1.94422 -0.49997 -9.98038e-19
1.96183 -0.49997 -9.98038e-19
1.97945 -0.49997 -9.98038e-19
1.99708 -0.49997 -9.98038e-19
2.01471 -0.49997 -9.98038e-19
2.03234 -0.49997 -9.98038e-19
2.04998 -0.49997 -9.98038e-19
2.06763 -0.49997 -9.98038e-19
2.08528 -0.49997 -9.98038e-19
2.10294 -0.49997 -9.98038e-19
2.1206 -0.49997 -9.98038e-19
2.13826 -0.49997 -9.98038e-19
2.15593 -0.49997 -9.98038e-19
2.17361 -0.49997 -9.98038e-19
2.19129 -0.49997 -9.98038e-19
2.20898 -0.49997 -9.98038e-19
2.22668 -0.49997 -9.98038e-19
2.24438 -0.49997 -9.98038e-19
2.26208 -0.49997 -9.98038e-19
2.27979 -0.49997 -9.98038e-19
2.29751 -0.49997 -9.98038e-19
2.31523 -0.49997 -9.98038e-19
2.33296 -0.49997 -9.98038e-19
2.3507 -0.49997 -9.98038e-19
2.36844 -0.49997 -9.98038e-19
2.38618 -0.49997 -9.98038e-19
2.40394 -0.49997 -9.98038e-19
2.42169 -0.49997 -9.98038e-19
2.43946 -0.49997 -9.98038e-19
2.45723 -0.49997 -9.98038e-19
2.47501 -0.49997 -9.98038e-19
2.49279 -0.49997 -9.98038e-19
2.51059 -0.49997 -9.98038e-19
2.52838 -0.49997 -9.98038e-19
2.54619 -0.49997 -9.98038e-19
2.564 -0.49997 -9.98038e-19
2.58182 -0.49997 -9.98038e-19
2.59964 -0.49997 -9.98038e-19
2.61747 -0.49997 -9.98038e-19
2.63531 -0.49997 -9.98038e-19
2.65315 -0.49997 -9.98038e-19
2.671 -0.49997 -9.98038e-19
2.68886 -0.49997 -9.98038e-19
2.70673 -0.49997 -9.98038e-19
2.7246 -0.49997 -9.98038e-19
2.74248 -0.49997 -9.98038e-19
2.76037 -0.49997 -9.98038e-19
2.77826 -0.49997 -9.98038e-19
2.79617 -0.49997 -9.98038e-19
2.81408 -0.49997 -9.98038e-19
2.83199 -0.49997 -9.98038e-19
2.84992 -0.49997 -9.98038e-19
2.86785 -0.49997 -9.98038e-19
2.88579 -0.49997 -9.98038e-19
2.90374 -0.49997 -9.98038e-19
2.9217 -0.49997 -9.98038e-19
2.93966 -0.49997 -9.98038e-19
2.95763 -0.49997 -9.98038e-19
2.97561 -0.49997 -9.98038e-19
2.9936 -0.49997 -9.98038e-19
3.01159 -0.49997 -9.98038e-19
3.0296 -0.49997 -9.98038e-19
3.04761 -0.49997 -9.98038e-19
3.06563 -0.49997 -9.98038e-19
3.08366 -0.49997 -9.98038e-19
3.1017 -0.49997 -9.98038e-19
3.11974 -0.49997 -9.98038e-19
3.1378 -0.49997 -9.98038e-19
3.15586 -0.49997 -9.98038e-19
3.17393 -0.49997 -9.98038e-19
3.19201 -0.49997 -9.98038e-19
3.2101 -0.49997 -9.98038e-19
3.2282 -0.49997 -9.98038e-19
3.24631 -0.49997 -9.98038e-19
3.26443 -0.49997 -9.98038e-19
3.28255 -0.49997 -9.98038e-19
3.30069 -0.49997 -9.98038e-19
3.31883 -0.49997 -9.98038e-19
3.33698 -0.49997 -9.98038e-19
3.35515 -0.49997 -9.98038e-19
3.37332 -0.49997 -9.98038e-19
3.3915 -0.49997 -9.98038e-19
3.40969 -0.49997 -9.98038e-19
3.42789 -0.49997 -9.98038e-19
3.4461 -0.49997 -9.98038e-19
3.46433 -0.49997 -9.98038e-19
3.48256 -0.49997 -9.98038e-19
3.5008 -0.49997 -9.98038e-19
3.51905 -0.49997 -9.98038e-19
3.53731 -0.49997 -9.98038e-19
3.55558 -0.49997 -9.98038e-19
3.57386 -0.49997 -9.98038e-19
3.59215 -0.49997 -9.98038e-19
3.61046 -0.49997 -9.98038e-19
3.62877 -0.49997 -9.98038e-19
3.64709 -0.49997 -9.98038e-19
3.66543 -0.49997 -9.98038e-19
3.68377 -0.49997 -9.98038e-19
3.70213 -0.49997 -9.98038e-19
3.72049 -0.49997 -9.98038e-19
3.73887 -0.49997 -9.98038e-19
3.75726 -0.49997 -9.98038e-19
3.77566 -0.49997 -9.98038e-19
3.79407 -0.49997 -9.98038e-19
3.81249 -0.49997 -9.98038e-19
3.83093 -0.49997 -9.98038e-19
3.84937 -0.49997 -9.98038e-19
3.86783 -0.49997 -9.98038e-19
3.8863 -0.49997 -9.98038e-19
3.90478 -0.49997 -9.98038e-19
3.92327 -0.49997 -9.98038e-19
3.94177 -0.49997 -9.98038e-19
3.96029 -0.49997 -9.98038e-19
3.97882 -0.49997 -9.98038e-19
3.99736 -0.49997 -9.98038e-19
4.01591 -0.49997 -9.98038e-19
4.03447 -0.49997 -9.98038e-19
4.05305 -0.49997 -9.98038e-19
4.07164 -0.49997 -9.98038e-19
4.09024 -0.49997 -9.98038e-19
4.10886 -0.49997 -9.98038e-19
4.12749 -0.49997 -9.98038e-19
4.14613 -0.49997 -9.98038e-19
4.16478 -0.49997 -9.98038e-19
4.18345 -0.49997 -9.98038e-19
4.20213 -0.49997 -9.98038e-19
4.22082 -0.49997 -9.98038e-19
4.23953 -0.49997 -9.98038e-19
4.25825 -0.49997 -9.98038e-19
4.27698 -0.49997 -9.98038e-19
4.29573 -0.49997 -9.98038e-19
4.31449 -0.49997 -9.98038e-19
4.33327 -0.49997 -9.98038e-19
4.35206 -0.49997 -9.98038e-19
4.37086 -0.49997 -9.98038e-19
4.38968 -0.49997 -9.98038e-19
4.40851 -0.49997 -9.98038e-19
4.42736 -0.49997 -9.98038e-19
4.44622 -0.49997 -9.98038e-19
4.46509 -0.49997 -9.98038e-19
4.48398 -0.49997 -9.98038e-19
4.50289 -0.49997 -9.98038e-19
4.52181 -0.49997 -9.98038e-19
4.54074 -0.49997 -9.98038e-19
4.55969 -0.49997 -9.98038e-19
4.57866 -0.49997 -9.98038e-19
4.59764 -0.49997 -9.98038e-19
4.61664 -0.49997 -9.98038e-19
4.63565 -0.49997 -9.98038e-19
4.65468 -0.49997 -9.98038e-19
4.67372 -0.49997 -9.98038e-19
4.69278 -0.49997 -9.98038e-19
4.71185 -0.49997 -9.98038e-19
4.73095 -0.49997 -9.98038e-19
4.75005 -0.49997 -9.98038e-19
4.76918 -0.49997 -9.98038e-19
4.78832 -0.49997 -9.98038e-19
4.80748 -0.49997 -9.98038e-19
4.82665 -0.49997 -9.98038e-19
4.84584 -0.49997 -9.98038e-19
4.86505 -0.49997 -9.98038e-19
4.88428 -0.49997 -9.98038e-19
4.90352 -0.49997 -9.98038e-19
4.92278 -0.49997 -9.98038e-19
4.94206 -0.49997 -9.98038e-19
4.96136 -0.49997 -9.98038e-19
4.98067 -0.49997 -9.98038e-19
5 -0.49997 -9.98038e-19
5.01935 -0.49997 -9.98038e-19
5.03872 -0.49997 -9.98038e-19
5.05811 -0.49997 -9.98038e-19
5.07751 -0.49997 -9.98038e-19
5.09694 -0.49997 -9.98038e-19
5.11638 -0.49997 -9.98038e-19
5.13584 -0.49997 -9.98038e-19
5.15532 -0.49997 -9.98038e-19
5.17482 -0.49997 -9.98038e-19
5.19434 -0.49997 -9.98038e-19
5.21388 -0.49997 -9.98038e-19
5.23344 -0.49997 -9.98038e-19
5.25302 -0.49997 -9.98038e-19
5.27262 -0.49997 -9.98038e-19
5.29224 -0.49997 -9.98038e-19
5.31188 -0.49997 -9.98038e-19
5.33154 -0.49997 -9.98038e-19
5.35122 -0.49997 -9.98038e-19
5.37092 -0.49997 -9.98038e-19
5.39065 -0.49997 -9.98038e-19
5.41039 -0.49997 -9.98038e-19
5.43016 -0.49997 -9.98038e-19
5.44994 -0.49997 -9.98038e-19
5.46975 -0.49997 -9.98038e-19
5.48958 -0.49997 -9.98038e-19
5.50944 -0.49997 -9.98038e-19
5.52931 -0.49997 -9.98038e-19
5.54921 -0.49997 -9.98038e-19
5.56913 -0.49997 -9.98038e-19
5.58907 -0.49997 -9.98038e-19
5.60904 -0.49997 -9.98038e-19
5.62903 -0.49997 -9.98038e-19
5.64904 -0.49997 -9.98038e-19
5.66907 -0.49997 -9.98038e-19
5.68913 -0.49997 -9.98038e-19
5.70922 -0.49997 -9.98038e-19
5.72933 -0.49997 -9.98038e-19
5.74946 -0.49997 -9.98038e-19
5.76961 -0.49997 -9.98038e-19
5.7898 -0.49997 -9.98038e-19
5.81 -0.49997 -9.98038e-19
5.83023 -0.49997 -9.98038e-19
5.85049 -0.49997 -9.98038e-19
5.87077 -0.49997 -9.98038e-19
5.89108 -0.49997 -9.98038e-19
5.91142 -0.49997 -9.98038e-19
5.93178 -0.49997 -9.98038e-19
5.95216 -0.49997 -9.98038e-19
5.97258 -0.49997 -9.98038e-19
5.99302 -0.49997 -9.98038e-19
6.01349 -0.49997 -9.98038e-19
6.03398 -0.49997 -9.98038e-19
6.05451 -0.49997 -9.98038e-19
6.07506 -0.49997 -9.98038e-19
6.09564 -0.49997 -9.98038e-19
6.11625 -0.49997 -9.98038e-19
6.13688 -0.49997 -9.98038e-19
6.15755 -0.49997 -9.98038e-19
6.17824 -0.49997 -9.98038e-19
6.19897 -0.49997 -9.98038e-19
6.21972 -0.49997 -9.98038e-19
6.24051 -0.49997 -9.98038e-19
6.26132 -0.49997 -9.98038e-19
6.28216 -0.49997 -9.98038e-19
6.30304 -0.49997 -9.98038e-19
6.32395 -0.49997 -9.98038e-19
6.34489 -0.49997 -9.98038e-19
6.36586 -0.49997 -9.98038e-19
6.38686 -0.49997 -9.98038e-19
6.40789 -0.49997 -9.98038e-19
6.42896 -0.49997 -9.98038e-19
6.45006 -0.49997 -9.98038e-19
6.47119 -0.49997 -9.98038e-19
6.49236 -0.49997 -9.98038e-19
6.51356 -0.49997 -9.98038e-19
6.5348 -0.49997 -9.98038e-19
6.55607 -0.49997 -9.98038e-19
6.57737 -0.49997 -9.98038e-19
6.59871 -0.49997 -9.98038e-19
6.62008 -0.49997 -9.98038e-19
6.6415 -0.49997 -9.98038e-19
6.66294 -0.49997 -9.98038e-19
6.68443 -0.49997 -9.98038e-19
6.70595 -0.49997 -9.98038e-19
6.72751 -0.49997 -9.98038e-19
6.74911 -0.49997 -9.98038e-19
6.77074 -0.49997 -9.98038e-19
6.79241 -0.49997 -9.98038e-19
6.81413 -0.49997 -9.98038e-19
6.83588 -0.49997 -9.98038e-19
6.85767 -0.49997 -9.98038e-19
6.8795 -0.49997 -9.98038e-19
6.90138 -0.49997 -9.98038e-19
6.92329 -0.49997 -9.98038e-19
6.94524 -0.49997 -9.98038e-19
6.96724 -0.49997 -9.98038e-19
6.98928 -0.49997 -9.98038e-19
7.01137 -0.49997 -9.98038e-19
7.03349 -0.49997 -9.98038e-19
7.05566 -0.49997 -9.98038e-19
7.07788 -0.49997 -9.98038e-19
7.10014 -0.49997 -9.98038e-19
7.12244 -0.49997 -9.98038e-19
7.14479 -0.49997 -9.98038e-19
7.16719 -0.49997 -9.98038e-19
7.18963 -0.49997 -9.98038e-19
7.21213 -0.49997 -9.98038e-19
7.23467 -0.49997 -9.98038e-19
7.25725 -0.49997 -9.98038e-19
7.27989 -0.49997 -9.98038e-19
7.30258 -0.49997 -9.98038e-19
7.32532 -0.49997 -9.98038e-19
7.34811 -0.49997 -9.98038e-19
7.37095 -0.49997 -9.98038e-19
7.39384 -0.49997 -9.98038e-19
7.41679 -0.49997 -9.98038e-19
7.43978 -0.49997 -9.98038e-19
7.46284 -0.49997 -9.98038e-19
7.48595 -0.49997 -9.98038e-19
7.50911 -0.49997 -9.98038e-19
7.53233 -0.49997 -9.98038e-19
7.55561 -0.49997 -9.98038e-19
7.57894 -0.49997 -9.98038e-19
7.60234 -0.49997 -9.98038e-19
7.62579 -0.49997 -9.98038e-19
7.64931 -0.49997 -9.98038e-19
7.67288 -0.49997 -9.98038e-19
7.69652 -0.49997 -9.98038e-19
7.72022 -0.49997 -9.98038e-19
7.74398 -0.49997 -9.98038e-19
7.76781 -0.49997 -9.98038e-19
7.7917 -0.49997 -9.98038e-19
7.81566 -0.49997 -9.98038e-19
7.83968 -0.49997 -9.98038e-19
7.86378 -0.49997 -9.98038e-19
7.88794 -0.49997 -9.98038e-19
7.91217 -0.49997 -9.98038e-19
7.93648 -0.49997 -9.98038e-19
7.96085 -0.49997 -9.98038e-19
7.9853 -0.49997 -9.98038e-19
8.00983 -0.49997 -9.98038e-19
8.03443 -0.49997 -9.98038e-19
8.0591 -0.49997 -9.98038e-19
8.08386 -0.49997 -9.98038e-19
8.10869 -0.49997 -9.98038e-19
8.13361 -0.49997 -9.98038e-19
8.1586 -0.49997 -9.98038e-19
8.18368 -0.49997 -9.98038e-19
8.20884 -0.49997 -9.98038e-19
8.23409 -0.49997 -9.98038e-19
8.25943 -0.49997 -9.98038e-19
8.28486 -0.49997 -9.98038e-19
8.31038 -0.49997 -9.98038e-19
8.33598 -0.49997 -9.98038e-19
8.36169 -0.49997 -9.98038e-19
8.38748 -0.49997 -9.98038e-19
8.41338 -0.49997 -9.98038e-19
8.43937 -0.49997 -9.98038e-19
8.46547 -0.49997 -9.98038e-19
8.49166 -0.49997 -9.98038e-19
8.51797 -0.49997 -9.98038e-19
8.54437 -0.49997 -9.98038e-19
8.57089 -0.49997 -9.98038e-19
8.59752 -0.49997 -9.98038e-19
8.62426 -0.49997 -9.98038e-19
8.65112 -0.49997 -9.98038e-19
8.67809 -0.49997 -9.98038e-19
8.70518 -0.49997 -9.98038e-19
8.7324 -0.49997 -9.98038e-19
8.75974 -0.49997 -9.98038e-19
8.78721 -0.49997 -9.98038e-19
8.81482 -0.49997 -9.98038e-19
8.84255 -0.49997 -9.98038e-19
8.87042 -0.49997 -9.98038e-19
8.89844 -0.49997 -9.98038e-19
8.92659 -0.49997 -9.98038e-19
8.9549 -0.49997 -9.98038e-19
8.98335 -0.49997 -9.98038e-19
9.01196 -0.49997 -9.98038e-19
9.04073 -0.49997 -9.98038e-19
9.06966 -0.49997 -9.98038e-19
9.09875 -0.49997 -9.98038e-19
9.12802 -0.49997 -9.98038e-19
9.15746 -0.49997 -9.98038e-19
9.18709 -0.49997 -9.98038e-19
9.2169 -0.49997 -9.98038e-19
9.2469 -0.49997 -9.98038e-19
9.27709 -0.49997 -9.98038e-19
9.30749 -0.49997 -9.98038e-19
9.3381 -0.49997 -9.98038e-19
9.36893 -0.49997 -9.98038e-19
9.39998 -0.49997 -9.98038e-19
9.43125 -0.49997 -9.98038e-19
9.46277 -0.49997 -9.98038e-19
9.49453 -0.49997 -9.98038e-19
9.52655 -0.49997 -9.98038e-19
9.55883 -0.49997 -9.98038e-19
9.59138 -0.49997 -9.98038e-19
9.62422 -0.49997 -9.98038e-19
9.65735 -0.49997 -9.98038e-19
9.69079 -0.49997 -9.98038e-19
9.72455 -0.49997 -9.98038e-19
9.75865 -0.49997 -9.98038e-19
9.79309 -0.49997 -9.98038e-19
9.8279 -0.49997 -9.98038e-19
9.8631 -0.49997 -9.98038e-19
9.89869 -0.49997 -9.98038e-19
9.93471 -0.49997 -9.98038e-19
9.97117 -0.49997 -9.98038e-19
10.0081 -0.49997 -9.98038e-19
10.0455 -0.49997 -9.98038e-19
10.0835 -0.49997 -9.98038e-19
10.122 -0.49997 -9.98038e-19
10.1611 -0.49997 -9.98038e-19
10.2008 -0.49997 -9.98038e-19
10.2412 -0.49997 -9.98038e-19
10.2824 -0.49997 -9.98038e-19
10.3244 -0.49997 -9.98038e-19
10.3672 -0.49997 -9.98038e-19
10.4109 -0.49997 -9.98038e-19
10.4557 -0.49997 -9.98038e-19
10.5017 -0.49997 -9.98038e-19
10.5489 -0.49997 -9.98038e-19
10.5976 -0.49997 -9.98038e-19
10.6479 -0.49997 -9.98038e-19
10.7002 -0.49997 -9.98038e-19
10.7547 -0.49997 -9.98038e-19
10.8119 -0.49997 -9.98038e-19
10.8724 -0.49997 -9.98038e-19
10.9373 -0.49997 -9.98038e-19
11.0083 -0.49997 -9.98038e-19
11.0884 -0.49997 -9.98038e-19
11.1861 -0.49997 -9.98038e-19


==> anc/HERMITE/GAMMA04/SigmaRTwoLoop.txt <==
-11.1861 -0.250549 -0.000284831
-11.0884 -0.250967 -0.000182376
-11.0083 -0.251252 -0.000261979
-10.9373 -0.25149 -0.000199076
-10.8724 -0.251683 -0.000257698
-10.8119 -0.251854 -0.000208425
-10.7547 -0.252004 -0.000257252
-10.7002 -0.252142 -0.000215488
-10.6479 -0.252267 -0.000258386
-10.5976 -0.252384 -0.000221563
-10.5489 -0.252494 -0.000260397
-10.5017 -0.2526 -0.000227148
-10.4557 -0.2527 -0.000262985
-10.4109 -0.252797 -0.000232481
-10.3672 -0.252891 -0.000265994
-10.3244 -0.252983 -0.000237688
-10.2824 -0.253072 -0.000269335
-10.2412 -0.25316 -0.000242841
-10.2008 -0.253247 -0.000272949
-10.1611 -0.253333 -0.000247984
-10.122 -0.253418 -0.000276798
-10.0835 -0.253503 -0.000253147
-10.0455 -0.253587 -0.000280854
-10.0081 -0.253672 -0.000258348
-9.97117 -0.253757 -0.000285094
-9.93471 -0.253842 -0.000263599
-9.89869 -0.253928 -0.000289503
-9.8631 -0.254015 -0.00026891
-9.8279 -0.254103 -0.000294069
-9.79309 -0.254191 -0.000274289
-9.75865 -0.254281 -0.000298786
-9.72455 -0.254373 -0.000279748
-9.69079 -0.254465 -0.000303656
-9.65735 -0.254559 -0.000285304
-9.62422 -0.254655 -0.000308694
-9.59138 -0.254751 -0.000290988
-9.55883 -0.254849 -0.000313928
-9.52655 -0.254948 -0.000296843
-9.49453 -0.255048 -0.000319401
-9.46277 -0.255148 -0.000302923
-9.43125 -0.255247 -0.000325164
-9.39998 -0.255346 -0.000309282
-9.36893 -0.255444 -0.000331261
-9.3381 -0.255541 -0.000315959
-9.30749 -0.255635 -0.000337713
-9.27709 -0.255727 -0.000322964
-9.2469 -0.255817 -0.000344513
-9.2169 -0.255904 -0.000330279
-9.18709 -0.255988 -0.000351629
-9.15746 -0.256069 -0.000337869
-9.12802 -0.256147 -0.000359024
-9.09875 -0.256223 -0.0003457
-9.06966 -0.256296 -0.000366665
-9.04073 -0.256367 -0.000353748
-9.01196 -0.256436 -0.000374531
-8.98335 -0.256503 -0.000361998
-8.9549 -0.256569 -0.000382612
-8.92659 -0.256633 -0.000370447
-8.89844 -0.256695 -0.000390905
-8.87042 -0.256757 -0.000379094
-8.84255 -0.256818 -0.000399411
-8.81482 -0.256877 -0.000387942
-8.78721 -0.256937 -0.000408132
-8.75974 -0.256995 -0.000396997
-8.7324 -0.257053 -0.000417073
-8.70518 -0.257111 -0.000406263
-8.67809 -0.257168 -0.000426239
-8.65112 -0.257225 -0.000415747
-8.62426 -0.257282 -0.000435635
-8.59752 -0.257339 -0.000425456
-8.57089 -0.257395 -0.000445268
-8.54437 -0.257452 -0.000435396
-8.51797 -0.257508 -0.000455145
-8.49166 -0.257565 -0.000445575
-8.46547 -0.257622 -0.000465272
-8.43937 -0.257678 -0.000456001
-8.41338 -0.257735 -0.000475657
-8.38748 -0.257792 -0.000466682
-8.36169 -0.257849 -0.000486308
-8.33598 -0.257906 -0.000477626
-8.31038 -0.257964 -0.000497233
-8.28486 -0.258022 -0.000488843
-8.25943 -0.25808 -0.000508441
-8.23409 -0.258138 -0.000500342
-8.20884 -0.258196 -0.000519941
-8.18368 -0.258255 -0.000512132
-8.1586 -0.258314 -0.000531743
-8.13361 -0.258374 -0.000524224
-8.10869 -0.258433 -0.000543856
-8.08386 -0.258494 -0.000536628
-8.0591 -0.258554 -0.000556292
-8.03443 -0.258615 -0.000549355
-8.00983 -0.258676 -0.000569061
-7.9853 -0.258738 -0.000562418
-7.96085 -0.2588 -0.000582175
-7.93648 -0.258862 -0.000575826
-7.91217 -0.258925 -0.000595646
-7.88794 -0.258988 -0.000589595
-7.86378 -0.259052 -0.000609486
-7.83968 -0.259116 -0.000603735
-7.81566 -0.259181 -0.000623709
-7.7917 -0.259246 -0.000618262
-7.76781 -0.259311 -0.000638328
-7.74398 -0.259377 -0.000633189
-7.72022 -0.259444 -0.000653359
-7.69652 -0.259511 -0.00064853
-7.67288 -0.259579 -0.000668814
-7.64931 -0.259647 -0.000664303
-7.62579 -0.259715 -0.000684712
-7.60234 -0.259785 -0.000680522
-7.57894 -0.259854 -0.000701068
-7.55561 -0.259925 -0.000697206
-7.53233 -0.259995 -0.000717898
-7.50911 -0.260067 -0.00071437
-7.48595 -0.260139 -0.000735222
-7.46284 -0.260212 -0.000732035
-7.43978 -0.260285 -0.000753058
-7.41679 -0.260359 -0.000750219
-7.39384 -0.260433 -0.000771426
-7.37095 -0.260508 -0.000768943
-7.34811 -0.260584 -0.000790346
-7.32532 -0.26066 -0.000788228
-7.30258 -0.260737 -0.00080984
-7.27989 -0.260815 -0.000808096
-7.25725 -0.260894 -0.000829931
-7.23467 -0.260973 -0.00082857
-7.21213 -0.261053 -0.000850643
-7.18963 -0.261133 -0.000849676
-7.16719 -0.261215 -0.000872
-7.14479 -0.261297 -0.000871438
-7.12244 -0.261379 -0.000894029
-7.10014 -0.261463 -0.000893883
-7.07788 -0.261547 -0.000916757
-7.05566 -0.261632 -0.00091704
-7.03349 -0.261718 -0.000940212
-7.01137 -0.261805 -0.000940938
-6.98928 -0.261893 -0.000964426
-6.96724 -0.261981 -0.000965609
-6.94524 -0.26207 -0.000989431
-6.92329 -0.26216 -0.000991085
-6.90138 -0.262251 -0.00101526
-6.8795 -0.262343 -0.0010174
-6.85767 -0.262436 -0.00104194
-6.83588 -0.26253 -0.00104459
-6.81413 -0.262624 -0.00106953
-6.79241 -0.26272 -0.0010727
-6.77074 -0.262816 -0.00109804
-6.74911 -0.262913 -0.00110175
-6.72751 -0.263012 -0.00112754
-6.70595 -0.263111 -0.00113181
-6.68443 -0.263212 -0.00115805
-6.66294 -0.263313 -0.0011629
-6.6415 -0.263416 -0.00118963
-6.62008 -0.263519 -0.00119509
-6.59871 -0.263624 -0.00122232
-6.57737 -0.26373 -0.00122841
-6.55607 -0.263836 -0.00125617
-6.5348 -0.263944 -0.00126291
-6.51356 -0.264054 -0.00129124
-6.49236 -0.264164 -0.00129867
-6.47119 -0.264275 -0.00132759
-6.45006 -0.264388 -0.00133572
-6.42896 -0.264502 -0.00136527
-6.40789 -0.264617 -0.00137414
-6.38686 -0.264733 -0.00140435
-6.36586 -0.264851 -0.00141399
-6.34489 -0.26497 -0.00144489
-6.32395 -0.26509 -0.00145534
-6.30304 -0.265212 -0.00148697
-6.28216 -0.265335 -0.00149826
-6.26132 -0.265459 -0.00153066
-6.24051 -0.265585 -0.00154283
-6.21972 -0.265712 -0.00157604
-6.19897 -0.265841 -0.00158913
-6.17824 -0.265971 -0.00162319
-6.15755 -0.266103 -0.00163725
-6.13688 -0.266236 -0.00167221
-6.11625 -0.26637 -0.00168728
-6.09564 -0.266507 -0.00172319
-6.07506 -0.266645 -0.00173932
-6.05451 -0.266784 -0.00177623
-6.03398 -0.266925 -0.00179347
-6.01349 -0.267068 -0.00183144
-5.99302 -0.267213 -0.00184985
-5.97258 -0.267359 -0.00188893
-5.95216 -0.267507 -0.00190856
-5.93178 -0.267657 -0.00194883
-5.91142 -0.267809 -0.00196975
-5.89108 -0.267963 -0.00201126
-5.87077 -0.268118 -0.00203354
-5.85049 -0.268276 -0.00207636
-5.83023 -0.268435 -0.00210007
-5.81 -0.268597 -0.00214429
-5.7898 -0.26876 -0.0021695
-5.76961 -0.268926 -0.00221519
-5.74946 -0.269094 -0.00224199
-5.72933 -0.269264 -0.00228924
-5.70922 -0.269436 -0.00231772
-5.68913 -0.26961 -0.00236661
-5.66907 -0.269787 -0.00239686
-5.64904 -0.269966 -0.00244751
-5.62903 -0.270147 -0.00247962
-5.60904 -0.270331 -0.00253212
-5.58907 -0.270517 -0.00256622
-5.56913 -0.270705 -0.00262068
-5.54921 -0.270897 -0.00265687
-5.52931 -0.27109 -0.00271343
-5.50944 -0.271287 -0.00275183
-5.48958 -0.271486 -0.0028106
-5.46975 -0.271688 -0.00285136
-5.44994 -0.271893 -0.00291249
-5.43016 -0.2721 -0.00295573
-5.41039 -0.27231 -0.00301937
-5.39065 -0.272524 -0.00306526
-5.37092 -0.27274 -0.00313157
-5.35122 -0.27296 -0.00318027
-5.33154 -0.273182 -0.00324942
-5.31188 -0.273408 -0.00330112
-5.29224 -0.273637 -0.00337329
-5.27262 -0.27387 -0.00342817
-5.25302 -0.274106 -0.00350357
-5.23344 -0.274345 -0.00356185
-5.21388 -0.274588 -0.00364069
-5.19434 -0.274834 -0.00370258
-5.17482 -0.275084 -0.0037851
-5.15532 -0.275338 -0.00385086
-5.13584 -0.275596 -0.00393731
-5.11638 -0.275857 -0.00400719
-5.09694 -0.276123 -0.00409785
-5.07751 -0.276393 -0.00417213
-5.05811 -0.276666 -0.0042673
-5.03872 -0.276944 -0.0043463
-5.01935 -0.277227 -0.00444629
-5 -0.277514 -0.00453035
-4.98067 -0.277805 -0.00463552
-4.96136 -0.278101 -0.00472498
-4.94206 -0.278402 -0.00483571
-4.92278 -0.278707 -0.00493099
-4.90352 -0.279018 -0.00504769
-4.88428 -0.279333 -0.0051492
-4.86505 -0.279653 -0.00527232
-4.84584 -0.279979 -0.00538055
-4.82665 -0.28031 -0.00551058
-4.80748 -0.280647 -0.00562603
-4.78832 -0.280989 -0.00576351
-4.76918 -0.281337 -0.00588674
-4.75005 -0.28169 -0.00603225
-4.73095 -0.28205 -0.00616387
-4.71185 -0.282416 -0.00631805
-4.69278 -0.282787 -0.00645873
-4.67372 -0.283166 -0.00662228
-4.65468 -0.28355 -0.00677275
-4.63565 -0.283941 -0.00694643
-4.61664 -0.284339 -0.00710749
-4.59764 -0.284744 -0.00729215
-4.57866 -0.285156 -0.00746468
-4.55969 -0.285575 -0.00766123
-4.54074 -0.286001 -0.0078462
-4.52181 -0.286435 -0.00805566
-4.50289 -0.286877 -0.00825412
-4.48398 -0.287326 -0.00847761
-4.46509 -0.287783 -0.00869073
-4.44622 -0.288248 -0.00892947
-4.42736 -0.288722 -0.00915854
-4.40851 -0.289204 -0.00941388
-4.38968 -0.289694 -0.00966032
-4.37086 -0.290194 -0.00993375
-4.35206 -0.290702 -0.0101991
-4.33327 -0.291219 -0.0104923
-4.31449 -0.291745 -0.0107783
-4.29573 -0.292281 -0.011093
-4.27698 -0.292826 -0.0114016
-4.25825 -0.293381 -0.0117398
-4.23953 -0.293946 -0.0120731
-4.22082 -0.294521 -0.0124371
-4.20213 -0.295106 -0.0127974
-4.18345 -0.295701 -0.0131896
-4.16478 -0.296306 -0.0135794
-4.14613 -0.296922 -0.0140026
-4.12749 -0.297549 -0.0144249
-4.10886 -0.298186 -0.014882
-4.09024 -0.298833 -0.0153398
-4.07164 -0.299492 -0.0158341
-4.05305 -0.300161 -0.016331
-4.03447 -0.300841 -0.0168662
-4.01591 -0.301532 -0.017406
-3.99736 -0.302233 -0.0179862
-3.97882 -0.302945 -0.0185731
-3.96029 -0.303667 -0.0192026
-3.94177 -0.3044 -0.0198414
-3.92327 -0.305143 -0.0205252
-3.90478 -0.305895 -0.0212209
-3.8863 -0.306657 -0.0219645
-3.86783 -0.307427 -0.0227227
-3.84937 -0.308207 -0.0235318
-3.83093 -0.308994 -0.0243588
-3.81249 -0.309788 -0.0252398
-3.79407 -0.310589 -0.0261422
-3.77566 -0.311395 -0.0271021
-3.75726 -0.312206 -0.028087
-3.73887 -0.31302 -0.0291332
-3.72049 -0.313836 -0.0302084
-3.70213 -0.314653 -0.0313488
-3.68377 -0.315469 -0.0325223
-3.66543 -0.316282 -0.0337653
-3.64709 -0.317089 -0.0350456
-3.62877 -0.31789 -0.0363996
-3.61046 -0.31868 -0.0377953
-3.59215 -0.319458 -0.039269
-3.57386 -0.320219 -0.0407888
-3.55558 -0.320962 -0.0423906
-3.53731 -0.321681 -0.0440424
-3.51905 -0.322373 -0.0457801
-3.5008 -0.323033 -0.0475714
-3.48256 -0.323656 -0.0494516
-3.46433 -0.324238 -0.0513882
-3.4461 -0.324772 -0.0534158
-3.42789 -0.325253 -0.0555013
-3.40969 -0.325674 -0.0576784
-3.3915 -0.326028 -0.0599133
-3.37332 -0.326308 -0.0622386
-3.35515 -0.326507 -0.0646191
-3.33698 -0.326617 -0.0670862
-3.31883 -0.32663 -0.0696032
-3.30069 -0.326538 -0.0721998
-3.28255 -0.326333 -0.0748377
-3.26443 -0.326006 -0.0775443
-3.24631 -0.32555 -0.0802794
-3.2282 -0.324958 -0.0830684
-3.2101 -0.324221 -0.0858687
-3.19201 -0.323335 -0.0887035
-3.17393 -0.322292 -0.091528
-3.15586 -0.321088 -0.0943633
-3.1378 -0.319721 -0.0971628
-3.11974 -0.318187 -0.0999456
-3.1017 -0.316486 -0.102664
-3.08366 -0.31462 -0.105335
-3.06563 -0.312591 -0.107911
-3.04761 -0.310404 -0.11041
-3.0296 -0.308066 -0.112783
-3.01159 -0.305585 -0.115048
-2.9936 -0.302971 -0.11716
-2.97561 -0.300237 -0.119139
-2.95763 -0.297397 -0.12094
-2.93966 -0.294464 -0.122587
-2.9217 -0.291456 -0.124039
-2.90374 -0.288389 -0.125325
-2.88579 -0.28528 -0.126407
-2.86785 -0.282146 -0.127317
-2.84992 -0.279006 -0.128022
-2.83199 -0.275876 -0.128559
-2.81408 -0.272773 -0.128898
-2.79617 -0.269711 -0.129079
-2.77826 -0.266704 -0.129077
-2.76037 -0.263766 -0.128934
-2.74248 -0.260908 -0.128626
-2.7246 -0.258139 -0.128198
-2.70673 -0.255469 -0.127629
-2.68886 -0.252903 -0.126962
-2.671 -0.250448 -0.126178
-2.65315 -0.248108 -0.125321
-2.63531 -0.245884 -0.124371
-2.61747 -0.243779 -0.123371
-2.59964 -0.241793 -0.1223
-2.58182 -0.239925 -0.121202
-2.564 -0.238173 -0.120052
-2.54619 -0.236536 -0.118895
-2.52838 -0.235011 -0.117705
-2.51059 -0.233594 -0.116523
-2.49279 -0.232282 -0.115324
-2.47501 -0.23107 -0.114146
-2.45723 -0.229954 -0.112965
-2.43946 -0.22893 -0.111817
-2.42169 -0.227994 -0.110674
-2.40394 -0.22714 -0.109574
-2.38618 -0.226363 -0.108488
-2.36844 -0.225661 -0.107451
-2.3507 -0.225027 -0.106434
-2.33296 -0.224458 -0.105472
-2.31523 -0.22395 -0.104535
-2.29751 -0.223497 -0.103656
-2.27979 -0.223097 -0.102805
-2.26208 -0.222745 -0.102016
-2.24438 -0.222438 -0.101258
-2.22668 -0.222171 -0.100563
-2.20898 -0.221943 -0.0999009
-2.19129 -0.221748 -0.0993036
-2.17361 -0.221585 -0.0987396
-2.15593 -0.22145 -0.0982417
-2.13826 -0.22134 -0.097778
-2.1206 -0.221253 -0.0973809
-2.10294 -0.221185 -0.0970185
-2.08528 -0.221134 -0.0967232
-2.06763 -0.221098 -0.0964628
-2.04998 -0.221074 -0.0962699
-2.03234 -0.221059 -0.0961122
-2.01471 -0.221052 -0.096022
-1.99708 -0.221049 -0.0959673
-1.97945 -0.221049 -0.0959804
-1.96183 -0.221049 -0.0960291
-1.94422 -0.221048 -0.0961458
-1.92661 -0.221042 -0.0962984
-1.909 -0.221029 -0.096519
-1.8914 -0.221008 -0.0967758
-1.87381 -0.220975 -0.0971009
-1.85622 -0.220929 -0.0974624
-1.83863 -0.220866 -0.0978924
-1.82105 -0.220784 -0.0983588
-1.80347 -0.220681 -0.0988939
-1.7859 -0.220554 -0.0994656
-1.76833 -0.2204 -0.100106
-1.75076 -0.220215 -0.100783
-1.7332 -0.219998 -0.101528
-1.71565 -0.219744 -0.102309
-1.69809 -0.21945 -0.103158
-1.68055 -0.219114 -0.104043
-1.663 -0.21873 -0.104994
-1.64546 -0.218296 -0.105979
-1.62793 -0.217807 -0.107029
-1.6104 -0.217259 -0.108112
-1.59287 -0.216648 -0.109256
-1.57535 -0.215969 -0.11043
-1.55783 -0.215218 -0.111663
-1.54031 -0.21439 -0.11292
-1.5228 -0.21348 -0.114231
-1.50529 -0.212483 -0.11556
-1.48779 -0.211394 -0.116937
-1.47029 -0.210208 -0.118325
-1.45279 -0.208919 -0.11975
-1.4353 -0.207523 -0.121177
-1.41781 -0.206014 -0.12263
-1.40032 -0.204389 -0.124072
-1.38284 -0.202641 -0.125527
-1.36536 -0.200768 -0.126955
-1.34788 -0.198766 -0.128379
-1.33041 -0.196631 -0.129758
-1.31293 -0.194361 -0.131113
-1.29547 -0.191954 -0.132403
-1.278 -0.189409 -0.133646
-1.26054 -0.186728 -0.1348
-1.24308 -0.18391 -0.135883
-1.22563 -0.18096 -0.136851
-1.20818 -0.177881 -0.137723
-1.19073 -0.174679 -0.138454
-1.17328 -0.17136 -0.139063
-1.15584 -0.167934 -0.139505
-1.1384 -0.164411 -0.139801
-1.12096 -0.160803 -0.139908
-1.10353 -0.157122 -0.139847
-1.08609 -0.153385 -0.139578
-1.06866 -0.149606 -0.139126
-1.05124 -0.145803 -0.138454
-1.03381 -0.141993 -0.13759
-1.01639 -0.138194 -0.136502
-0.998969 -0.134424 -0.13522
-0.981551 -0.130703 -0.133718
-0.964136 -0.127046 -0.132031
-0.946723 -0.123473 -0.130134
-0.929312 -0.119998 -0.128068
-0.911904 -0.116636 -0.125813
-0.894497 -0.113401 -0.123412
-0.877093 -0.110305 -0.120846
-0.859691 -0.107356 -0.118162
-0.842291 -0.104564 -0.115344
-0.824893 -0.101934 -0.112437
-0.807497 -0.0994713 -0.109428
-0.790103 -0.0971769 -0.106362
-0.77271 -0.0950522 -0.103225
-0.75532 -0.093096 -0.100061
-0.737931 -0.0913059 -0.0968533
-0.720544 -0.0896781 -0.0936474
-0.703159 -0.0882079 -0.0904237
-0.685776 -0.0868892 -0.087225
-0.668394 -0.0857156 -0.08403
-0.651013 -0.0846797 -0.0808793
-0.633635 -0.0837738 -0.0777494
-0.616257 -0.08299 -0.0746787
-0.598881 -0.08232 -0.0716417
-0.581507 -0.0817555 -0.0686747
-0.564134 -0.0812883 -0.0657502
-0.546762 -0.0809104 -0.0629027
-0.529392 -0.0806137 -0.0601031
-0.512023 -0.0803905 -0.0573845
-0.494655 -0.0802336 -0.0547162
-0.477288 -0.0801358 -0.0521302
-0.459922 -0.0800904 -0.0495947
-0.442558 -0.080091 -0.0471406
-0.425194 -0.0801317 -0.0447355
-0.407832 -0.0802069 -0.0424093
-0.39047 -0.0803114 -0.0401291
-0.373109 -0.0804402 -0.0379243
-0.355749 -0.0805888 -0.0357615
-0.338391 -0.0807532 -0.0336698
-0.321032 -0.0809294 -0.0316153
-0.303675 -0.081114 -0.029627
-0.286318 -0.0813037 -0.0276708
-0.268962 -0.0814955 -0.0257756
-0.251607 -0.0816867 -0.0239072
-0.234252 -0.081875 -0.0220942
-0.216898 -0.0820582 -0.0203025
-0.199544 -0.0822341 -0.0185606
-0.182191 -0.0824012 -0.0168346
-0.164838 -0.0825578 -0.0151528
-0.147486 -0.0827024 -0.0134813
-0.130134 -0.0828339 -0.0118485
-0.112782 -0.0829512 -0.0102204
-0.0954304 -0.0830535 -0.00862553
-0.0780791 -0.0831398 -0.00702989
-0.060728 -0.0832096 -0.00546208
-0.043377 -0.0832623 -0.00388803
-0.0260262 -0.0832977 -0.0023364
-0.00867539 -0.0833155 -0.00077312
0.00867539 -0.0833155 0.00077312
0.0260262 -0.0832977 0.0023364
0.043377 -0.0832623 0.00388803
0.060728 -0.0832096 0.00546208
0.0780791 -0.0831398 0.00702989
0.0954304 -0.0830535 0.00862553
0.112782 -0.0829512 0.0102204
0.130134 -0.0828339 0.0118485
0.147486 -0.0827024 0.0134813
0.164838 -0.0825578 0.0151528
0.182191 -0.0824012 0.0168346
0.199544 -0.0822341 0.0185606
0.216898 -0.0820582 0.0203025
0.234252 -0.081875 0.0220942
0.251607 -0.0816867 0.0239072
0.268962 -0.0814955 0.0257756
0.286318 -0.0813037 0.0276708
0.303675 -0.081114 0.029627
0.321032 -0.0809294 0.0316153
0.338391 -0.0807532 0.0336698
0.355749 -0.0805888 0.0357615
0.373109 -0.0804402 0.0379243
0.39047 -0.0803114 0.0401291
0.407832 -0.0802069 0.0424093
0.425194 -0.0801317 0.0447355
0.442558 -0.080091 0.0471406
0.459922 -0.0800904 0.0495947
0.477288 -0.0801358 0.0521302
0.494655 -0.0802336 0.0547162
0.512023 -0.0803905 0.0573845
0.529392 -0.0806137 0.0601031
0.546762 -0.0809104 0.0629027
0.564134 -0.0812883 0.0657502
0.581507 -0.0817555 0.0686747
0.598881 -0.08232 0.0716417
0.616257 -0.08299 0.0746787
0.633635 -0.0837738 0.0777494
0.651013 -0.0846797 0.0808793
0.668394 -0.0857156 0.08403
0.685776 -0.0868892 0.087225
0.703159 -0.0882079 0.0904237
0.720544 -0.0896781 0.0936474
0.737931 -0.0913059 0.0968533
0.75532 -0.093096 0.100061
0.77271 -0.0950522 0.103225
0.790103 -0.0971769 0.106362
0.807497 -0.0994713 0.109428
0.824893 -0.101934 0.112437
0.842291 -0.104564 0.115344
0.859691 -0.107356 0.118162
0.877093 -0.110305 0.120846
0.894497 -0.113401 0.123412
0.911904 -0.116636 0.125813
0.929312 -0.119998 0.128068
0.946723 -0.123473 0.130134
0.964136 -0.127046 0.132031
0.981551 -0.130703 0.133718
0.998969 -0.134424 0.13522
1.01639 -0.138194 0.136502
1.03381 -0.141993 0.13759
1.05124 -0.145803 0.138454
1.06866 -0.149606 0.139126
1.08609 -0.153385 0.139578
1.10353 -0.157122 0.139847
1.12096 -0.160803 0.139908
1.1384 -0.164411 0.139801
1.15584 -0.167934 0.139505
1.17328 -0.17136 0.139063
1.19073 -0.174679 0.138454
1.20818 -0.177881 0.137723
1.22563 -0.18096 0.136851
1.24308 -0.18391 0.135883
1.26054 -0.186728 0.1348
1.278 -0.189409 0.133646
1.29547 -0.191954 0.132403
1.31293 -0.194361 0.131113
1.33041 -0.196631 0.129758
1.34788 -0.198766 0.128379
1.36536 -0.200768 0.126955
1.38284 -0.202641 0.125527
1.40032 -0.204389 0.124072
1.41781 -0.206014 0.12263
1.4353 -0.207523 0.121177
1.45279 -0.208919 0.11975
1.47029 -0.210208 0.118325
1.48779 -0.211394 0.116937
1.50529 -0.212483 0.11556
1.5228 -0.21348 0.114231
1.54031 -0.21439 0.11292
1.55783 -0.215218 0.111663
1.57535 -0.215969 0.11043
1.59287 -0.216648 0.109256
1.6104 -0.217259 0.108112
1.62793 -0.217807 0.107029
1.64546 -0.218296 0.105979
1.663 -0.21873 0.104994
1.68055 -0.219114 0.104043
1.69809 -0.21945 0.103158
1.71565 -0.219744 0.102309
1.7332 -0.219998 0.101528
1.75076 -0.220215 0.100783
1.76833 -0.2204 0.100106
1.7859 -0.220554 0.0994656
1.80347 -0.220681 0.0988939
1.82105 -0.220784 0.0983588
1.83863 -0.220866 0.0978924
1.85622 -0.220929 0.0974624
1.87381 -0.220975 0.0971009
1.8914 -0.221008 0.0967758
1.909 -0.221029 0.096519
1.92661 -0.221042 0.0962984
1.94422 -0.221048 0.0961458
1.96183 -0.221049 0.0960291
1.97945 -0.221049 0.0959804
1.99708 -0.221049 0.0959673
2.01471 -0.221052 0.096022
2.03234 -0.221059 0.0961122
2.04998 -0.221074 0.0962699
2.06763 -0.221098 0.0964628
2.08528 -0.221134 0.0967232
2.10294 -0.221185 0.0970185
2.1206 -0.221253 0.0973809
2.13826 -0.22134 0.097778
2.15593 -0.22145 0.0982417
2.17361 -0.221585 0.0987396
2.19129 -0.221748 0.0993036
2.20898 -0.221943 0.0999009
2.22668 -0.222171 0.100563
2.24438 -0.222438 0.101258
2.26208 -0.222745 0.102016
2.27979 -0.223097 0.102805
2.29751 -0.223497 0.103656
2.31523 -0.22395 0.104535
2.33296 -0.224458 0.105472
2.3507 -0.225027 0.106434
2.36844 -0.225661 0.107451
2.38618 -0.226363 0.108488
2.40394 -0.22714 0.109574
2.42169 -0.227994 0.110674
2.43946 -0.22893 0.111817
2.45723 -0.229954 0.112965
2.47501 -0.23107 0.114146
2.49279 -0.232282 0.115324
2.51059 -0.233594 0.116523
2.52838 -0.235011 0.117705
2.54619 -0.236536 0.118895
2.564 -0.238173 0.120052
2.58182 -0.239925 0.121202
2.59964 -0.241793 0.1223
2.61747 -0.243779 0.123371
2.63531 -0.245884 0.124371
2.65315 -0.248108 0.125321
2.671 -0.250448 0.126178
2.68886 -0.252903 0.126962
2.70673 -0.255469 0.127629
2.7246 -0.258139 0.128198
2.74248 -0.260908 0.128626
2.76037 -0.263766 0.128934
2.77826 -0.266704 0.129077
2.79617 -0.269711 0.129079
2.81408 -0.272773 0.128898
2.83199 -0.275876 0.128559
2.84992 -0.279006 0.128022
2.86785 -0.282146 0.127317
2.88579 -0.28528 0.126407
2.90374 -0.288389 0.125325
2.9217 -0.291456 0.124039
2.93966 -0.294464 0.122587
2.95763 -0.297397 0.12094
2.97561 -0.300237 0.119139
2.9936 -0.302971 0.11716
3.01159 -0.305585 0.115048
3.0296 -0.308066 0.112783
3.04761 -0.310404 0.11041
3.06563 -0.312591 0.107911
3.08366 -0.31462 0.105335
3.1017 -0.316486 0.102664
3.11974 -0.318187 0.0999456
3.1378 -0.319721 0.0971628
3.15586 -0.321088 0.0943633
3.17393 -0.322292 0.091528
3.19201 -0.323335 0.0887035
3.2101 -0.324221 0.0858687
3.2282 -0.324958 0.0830684
3.24631 -0.32555 0.0802794
3.26443 -0.326006 0.0775443
3.28255 -0.326333 0.0748377
3.30069 -0.326538 0.0721998
3.31883 -0.32663 0.0696032
3.33698 -0.326617 0.0670862
3.35515 -0.326507 0.0646191
3.37332 -0.326308 0.0622386
3.3915 -0.326028 0.0599133
3.40969 -0.325674 0.0576784
3.42789 -0.325253 0.0555013
3.4461 -0.324772 0.0534158
3.46433 -0.324238 0.0513882
3.48256 -0.323656 0.0494516
3.5008 -0.323033 0.0475714
3.51905 -0.322373 0.0457801
3.53731 -0.321681 0.0440424
3.55558 -0.320962 0.0423906
3.57386 -0.320219 0.0407888
3.59215 -0.319458 0.039269
3.61046 -0.31868 0.0377953
3.62877 -0.31789 0.0363996
3.64709 -0.317089 0.0350456
3.66543 -0.316282 0.0337653
3.68377 -0.315469 0.0325223
3.70213 -0.314653 0.0313488
3.72049 -0.313836 0.0302084
3.73887 -0.31302 0.0291332
3.75726 -0.312206 0.028087
3.77566 -0.311395 0.0271021
3.79407 -0.310589 0.0261422
3.81249 -0.309788 0.0252398
3.83093 -0.308994 0.0243588
3.84937 -0.308207 0.0235318
3.86783 -0.307427 0.0227227
3.8863 -0.306657 0.0219645
3.90478 -0.305895 0.0212209
3.92327 -0.305143 0.0205252
3.94177 -0.3044 0.0198414
3.96029 -0.303667 0.0192026
3.97882 -0.302945 0.0185731
3.99736 -0.302233 0.0179862
4.01591 -0.301532 0.017406
4.03447 -0.300841 0.0168662
4.05305 -0.300161 0.016331
4.07164 -0.299492 0.0158341
4.09024 -0.298833 0.0153398
4.10886 -0.298186 0.014882
4.12749 -0.297549 0.0144249
4.14613 -0.296922 0.0140026
4.16478 -0.296306 0.0135794
4.18345 -0.295701 0.0131896
4.20213 -0.295106 0.0127974
4.22082 -0.294521 0.0124371
4.23953 -0.293946 0.0120731
4.25825 -0.293381 0.0117398
4.27698 -0.292826 0.0114016
4.29573 -0.292281 0.011093
4.31449 -0.291745 0.0107783
4.33327 -0.291219 0.0104923
4.35206 -0.290702 0.0101991
4.37086 -0.290194 0.00993375
4.38968 -0.289694 0.00966032
4.40851 -0.289204 0.00941388
4.42736 -0.288722 0.00915854
4.44622 -0.288248 0.00892947
4.46509 -0.287783 0.00869073
4.48398 -0.287326 0.00847761
4.50289 -0.286877 0.00825412
4.52181 -0.286435 0.00805566
4.54074 -0.286001 0.0078462
4.55969 -0.285575 0.00766123
4.57866 -0.285156 0.00746468
4.59764 -0.284744 0.00729215
4.61664 -0.284339 0.00710749
4.63565 -0.283941 0.00694643
4.65468 -0.28355 0.00677275
4.67372 -0.283166 0.00662228
4.69278 -0.282787 0.00645873
4.71185 -0.282416 0.00631805
4.73095 -0.28205 0.00616387
4.75005 -0.28169 0.00603225
4.76918 -0.281337 0.00588674
4.78832 -0.280989 0.00576351
4.80748 -0.280647 0.00562603
4.82665 -0.28031 0.00551058
4.84584 -0.279979 0.00538055
4.86505 -0.279653 0.00527232
4.88428 -0.279333 0.0051492
4.90352 -0.279018 0.00504769
4.92278 -0.278707 0.00493099
4.94206 -0.278402 0.00483571
4.96136 -0.278101 0.00472498
4.98067 -0.277805 0.00463552
5 -0.277514 0.00453035
5.01935 -0.277227 0.00444629
5.03872 -0.276944 0.0043463
5.05811 -0.276666 0.0042673
5.07751 -0.276393 0.00417213
5.09694 -0.276123 0.00409785
5.11638 -0.275857 0.00400719
5.13584 -0.275596 0.00393731
5.15532 -0.275338 0.00385086
5.17482 -0.275084 0.0037851
5.19434 -0.274834 0.00370258
5.21388 -0.274588 0.00364069
5.23344 -0.274345 0.00356185
5.25302 -0.274106 0.00350357
5.27262 -0.27387 0.00342817
5.29224 -0.273637 0.00337329
5.31188 -0.273408 0.00330112
5.33154 -0.273182 0.00324942
5.35122 -0.27296 0.00318027
5.37092 -0.27274 0.00313157
5.39065 -0.272524 0.00306526
5.41039 -0.27231 0.00301937
5.43016 -0.2721 0.00295573
5.44994 -0.271893 0.00291249
5.46975 -0.271688 0.00285136
5.48958 -0.271486 0.0028106
5.50944 -0.271287 0.00275183
5.52931 -0.27109 0.00271343
5.54921 -0.270897 0.00265687
5.56913 -0.270705 0.00262068
5.58907 -0.270517 0.00256622
5.60904 -0.270331 0.00253212
5.62903 -0.270147 0.00247962
5.64904 -0.269966 0.00244751
5.66907 -0.269787 0.00239686
5.68913 -0.26961 0.00236661
5.70922 -0.269436 0.00231772
5.72933 -0.269264 0.00228924
5.74946 -0.269094 0.00224199
5.76961 -0.268926 0.00221519
5.7898 -0.26876 0.0021695
5.81 -0.268597 0.00214429
5.83023 -0.268435 0.00210007
5.85049 -0.268276 0.00207636
5.87077 -0.268118 0.00203354
5.89108 -0.267963 0.00201126
5.91142 -0.267809 0.00196975
5.93178 -0.267657 0.00194883
5.95216 -0.267507 0.00190856
5.97258 -0.267359 0.00188893
5.99302 -0.267213 0.00184985
6.01349 -0.267068 0.00183144
6.03398 -0.266925 0.00179347
6.05451 -0.266784 0.00177623
6.07506 -0.266645 0.00173932
6.09564 -0.266507 0.00172319
6.11625 -0.26637 0.00168728
6.13688 -0.266236 0.00167221
6.15755 -0.266103 0.00163725
6.17824 -0.265971 0.00162319
6.19897 -0.265841 0.00158913
6.21972 -0.265712 0.00157604
6.24051 -0.265585 0.00154283
6.26132 -0.265459 0.00153066
6.28216 -0.265335 0.00149826
6.30304 -0.265212 0.00148697
6.32395 -0.26509 0.00145534
6.34489 -0.26497 0.00144489
6.36586 -0.264851 0.00141399
6.38686 -0.264733 0.00140435
6.40789 -0.264617 0.00137414
6.42896 -0.264502 0.00136527
6.45006 -0.264388 0.00133572
6.47119 -0.264275 0.00132759
6.49236 -0.264164 0.00129867
6.51356 -0.264054 0.00129124
6.5348 -0.263944 0.00126291
6.55607 -0.263836 0.00125617
6.57737 -0.26373 0.00122841
6.59871 -0.263624 0.00122232
6.62008 -0.263519 0.00119509
6.6415 -0.263416 0.00118963
6.66294 -0.263313 0.0011629
6.68443 -0.263212 0.00115805
6.70595 -0.263111 0.00113181
6.72751 -0.263012 0.00112754
6.74911 -0.262913 0.00110175
6.77074 -0.262816 0.00109804
6.79241 -0.26272 0.0010727
6.81413 -0.262624 0.00106953
6.83588 -0.26253 0.00104459
6.85767 -0.262436 0.00104194
6.8795 -0.262343 0.0010174
6.90138 -0.262251 0.00101526
6.92329 -0.26216 0.000991085
6.94524 -0.26207 0.000989431
6.96724 -0.261981 0.000965609
6.98928 -0.261893 0.000964426
7.01137 -0.261805 0.000940938
7.03349 -0.261718 0.000940212
7.05566 -0.261632 0.00091704
7.07788 -0.261547 0.000916757
7.10014 -0.261463 0.000893883
7.12244 -0.261379 0.000894029
7.14479 -0.261297 0.000871438
7.16719 -0.261215 0.000872
7.18963 -0.261133 0.000849676
7.21213 -0.261053 0.000850643
7.23467 -0.260973 0.00082857
7.25725 -0.260894 0.000829931
7.27989 -0.260815 0.000808096
7.30258 -0.260737 0.00080984
7.32532 -0.26066 0.000788228
7.34811 -0.260584 0.000790346
7.37095 -0.260508 0.000768943
7.39384 -0.260433 0.000771426
7.41679 -0.260359 0.000750219
7.43978 -0.260285 0.000753058
7.46284 -0.260212 0.000732035
7.48595 -0.260139 0.000735222
7.50911 -0.260067 0.00071437
7.53233 -0.259995 0.000717898
7.55561 -0.259925 0.000697206
7.57894 -0.259854 0.000701068
7.60234 -0.259785 0.000680522
7.62579 -0.259715 0.000684712
7.64931 -0.259647 0.000664303
7.67288 -0.259579 0.000668814
7.69652 -0.259511 0.00064853
7.72022 -0.259444 0.000653359
7.74398 -0.259377 0.000633189
7.76781 -0.259311 0.000638328
7.7917 -0.259246 0.000618262
7.81566 -0.259181 0.000623709
7.83968 -0.259116 0.000603735
7.86378 -0.259052 0.000609486
7.88794 -0.258988 0.000589595
7.91217 -0.258925 0.000595646
7.93648 -0.258862 0.000575826
7.96085 -0.2588 0.000582175
7.9853 -0.258738 0.000562418
8.00983 -0.258676 0.000569061
8.03443 -0.258615 0.000549355
8.0591 -0.258554 0.000556292
8.08386 -0.258494 0.000536628
8.10869 -0.258433 0.000543856
8.13361 -0.258374 0.000524224
8.1586 -0.258314 0.000531743
8.18368 -0.258255 0.000512132
8.20884 -0.258196 0.000519941
8.23409 -0.258138 0.000500342
8.25943 -0.25808 0.000508441
8.28486 -0.258022 0.000488843
8.31038 -0.257964 0.000497233
8.33598 -0.257906 0.000477626
8.36169 -0.257849 0.000486308
8.38748 -0.257792 0.000466682
8.41338 -0.257735 0.000475657
8.43937 -0.257678 0.000456001
8.46547 -0.257622 0.000465272
8.49166 -0.257565 0.000445575
8.51797 -0.257508 0.000455145
8.54437 -0.257452 0.000435396
8.57089 -0.257395 0.000445268
8.59752 -0.257339 0.000425456
8.62426 -0.257282 0.000435635
8.65112 -0.257225 0.000415747
8.67809 -0.257168 0.000426239
8.70518 -0.257111 0.000406263
8.7324 -0.257053 0.000417073
8.75974 -0.256995 0.000396997
8.78721 -0.256937 0.000408132
8.81482 -0.256877 0.000387942
8.84255 -0.256818 0.000399411
8.87042 -0.256757 0.000379094
8.89844 -0.256695 0.000390905
8.92659 -0.256633 0.000370447
8.9549 -0.256569 0.000382612
8.98335 -0.256503 0.000361998
9.01196 -0.256436 0.000374531
9.04073 -0.256367 0.000353748
9.06966 -0.256296 0.000366665
9.09875 -0.256223 0.0003457
9.12802 -0.256147 0.000359024
9.15746 -0.256069 0.000337869
9.18709 -0.255988 0.000351629
9.2169 -0.255904 0.000330279
9.2469 -0.255817 0.000344513
9.27709 -0.255727 0.000322964
9.30749 -0.255635 0.000337713
9.3381 -0.255541 0.000315959
9.36893 -0.255444 0.000331261
9.39998 -0.255346 0.000309282
9.43125 -0.255247 0.000325164
9.46277 -0.255148 0.000302923
9.49453 -0.255048 0.000319401
9.52655 -0.254948 0.000296843
9.55883 -0.254849 0.000313928
9.59138 -0.254751 0.000290988
9.62422 -0.254655 0.000308694
9.65735 -0.254559 0.000285304
9.69079 -0.254465 0.000303656
9.72455 -0.254373 0.000279748
9.75865 -0.254281 0.000298786
9.79309 -0.254191 0.000274289
9.8279 -0.254103 0.000294069
9.8631 -0.254015 0.00026891
9.89869 -0.253928 0.000289503
9.93471 -0.253842 0.000263599
9.97117 -0.253757 0.000285094
10.0081 -0.253672 0.000258348
10.0455 -0.253587 0.000280854
10.0835 -0.253503 0.000253147
10.122 -0.253418 0.000276798
10.1611 -0.253333 0.000247984
10.2008 -0.253247 0.000272949
10.2412 -0.25316 0.000242841
10.2824 -0.253072 0.000269335
10.3244 -0.252983 0.000237688
10.3672 -0.252891 0.000265994
10.4109 -0.252797 0.000232481
10.4557 -0.2527 0.000262985
10.5017 -0.2526 0.000227148
10.5489 -0.252494 0.000260397
10.5976 -0.252384 0.000221563
10.6479 -0.252267 0.000258386
10.7002 -0.252142 0.000215488
10.7547 -0.252004 0.000257252
10.8119 -0.251854 0.000208425
10.8724 -0.251683 0.000257698
10.9373 -0.25149 0.000199076
11.0083 -0.251252 0.000261979
11.0884 -0.250967 0.000182376
11.1861 -0.250549 0.000284831


==> anc/HERMITE/GAMMA04/iFpOneLoop.txt <==
-11.1861 -1.0823e-22 5.22727e-05
-11.0884 -1.69042e-22 5.41622e-05
-11.0083 4.39832e-22 5.57758e-05
-10.9373 1.90323e-22 5.72544e-05
-10.8724 -3.32387e-22 5.86509e-05
-10.8119 7.56022e-23 5.99925e-05
-10.7547 -2.41765e-23 6.12949e-05
-10.7002 2.87433e-22 6.25689e-05
-10.6479 7.75508e-23 6.38215e-05
-10.5976 -9.25075e-23 6.50583e-05
-10.5489 5.64601e-24 6.62832e-05
-10.5017 5.71897e-23 6.74994e-05
-10.4557 -6.96479e-23 6.87096e-05
-10.4109 -2.21623e-22 6.99158e-05
-10.3672 -3.01398e-22 7.11198e-05
-10.3244 7.26867e-23 7.2323e-05
-10.2824 -2.31084e-22 7.35268e-05
-10.2412 -2.30314e-22 7.47324e-05
-10.2008 -2.22346e-22 7.59405e-05
-10.1611 1.2076e-23 7.71523e-05
-10.122 -2.579e-22 7.83683e-05
-10.0835 -3.36183e-23 7.95895e-05
-10.0455 -2.72416e-22 8.08163e-05
-10.0081 1.30132e-22 8.20495e-05
-9.97117 1.41513e-22 8.32895e-05
-9.93471 6.06487e-22 8.45369e-05
-9.89869 -5.19738e-22 8.57922e-05
-9.8631 4.5613e-22 8.70558e-05
-9.8279 -2.13075e-22 8.83282e-05
-9.79309 4.68381e-22 8.96098e-05
-9.75865 -5.07372e-23 9.0901e-05
-9.72455 1.07739e-22 9.22021e-05
-9.69079 -3.30584e-22 9.35136e-05
-9.65735 -2.05685e-22 9.48357e-05
-9.62422 2.65304e-22 9.61689e-05
-9.59138 -5.16951e-24 9.75135e-05
-9.55883 5.48013e-22 9.88698e-05
-9.52655 -3.77704e-22 0.000100238
-9.49453 -4.3297e-22 0.000101619
-9.46277 3.56256e-22 0.000103012
-9.43125 -2.30699e-23 0.000104418
-9.39998 -7.71754e-22 0.000105838
-9.36893 -3.70013e-22 0.000107271
-9.3381 6.07264e-23 0.000108718
-9.30749 6.85218e-23 0.000110179
-9.27709 7.62614e-22 0.000111655
-9.2469 -1.94232e-22 0.000113145
-9.2169 6.16947e-22 0.000114651
-9.18709 3.46496e-22 0.000116172
-9.15746 1.78266e-22 0.000117709
-9.12802 7.44999e-22 0.000119261
-9.09875 8.60325e-22 0.00012083
-9.06966 -7.11569e-22 0.000122415
-9.04073 -5.09592e-23 0.000124018
-9.01196 -1.51441e-22 0.000125637
-8.98335 -3.62713e-22 0.000127274
-8.9549 5.26221e-23 0.000128929
-8.92659 3.30279e-23 0.000130602
-8.89844 -2.84299e-22 0.000132293
-8.87042 -5.52521e-22 0.000134003
-8.84255 -2.33917e-23 0.000135732
-8.81482 -5.37473e-22 0.00013748
-8.78721 -5.56606e-23 0.000139248
-8.75974 5.03776e-22 0.000141036
-8.7324 -1.00864e-21 0.000142845
-8.70518 -3.1602e-22 0.000144674
-8.67809 -5.09172e-22 0.000146524
-8.65112 -4.58568e-22 0.000148395
-8.62426 5.15822e-22 0.000150289
-8.59752 -1.39821e-21 0.000152204
-8.57089 -8.45215e-22 0.000154142
-8.54437 1.78535e-22 0.000156102
-8.51797 -3.77953e-23 0.000158086
-8.49166 -1.30961e-21 0.000160093
-8.46547 1.02081e-21 0.000162125
-8.43937 1.63839e-22 0.00016418
-8.41338 -7.00456e-22 0.00016626
-8.38748 9.36908e-23 0.000168365
-8.36169 -1.54447e-21 0.000170496
-8.33598 5.3541e-22 0.000172653
-8.31038 5.95492e-23 0.000174836
-8.28486 -1.07913e-21 0.000177045
-8.25943 9.11586e-22 0.000179282
-8.23409 3.8814e-22 0.000181547
-8.20884 -3.71152e-22 0.000183839
-8.18368 5.19095e-22 0.00018616
-8.1586 2.09755e-22 0.000188509
-8.13361 8.47859e-22 0.000190889
-8.10869 1.20002e-21 0.000193298
-8.08386 4.34159e-22 0.000195737
-8.0591 -3.61784e-22 0.000198207
-8.03443 9.37308e-22 0.000200708
-8.00983 -1.9315e-21 0.000203241
-7.9853 -1.1361e-22 0.000205807
-7.96085 -7.3376e-23 0.000208405
-7.93648 -7.00868e-22 0.000211037
-7.91217 -1.11095e-21 0.000213702
-7.88794 -5.77772e-22 0.000216402
-7.86378 -7.86579e-22 0.000219137
-7.83968 3.48676e-22 0.000221907
-7.81566 6.34198e-22 0.000224714
-7.7917 -1.17083e-21 0.000227557
-7.76781 -2.79469e-22 0.000230437
-7.74398 5.74528e-22 0.000233355
-7.72022 -1.79994e-22 0.000236312
-7.69652 2.37944e-22 0.000239308
-7.67288 2.0326e-21 0.000242344
-7.64931 7.59509e-22 0.00024542
-7.62579 1.16886e-21 0.000248537
-7.60234 -9.3505e-23 0.000251696
-7.57894 4.06291e-22 0.000254897
-7.55561 -1.47767e-21 0.000258141
-7.53233 8.60778e-22 0.000261429
-7.50911 2.04209e-22 0.000264762
-7.48595 -6.63703e-22 0.00026814
-7.46284 1.29624e-21 0.000271564
-7.43978 -1.05668e-21 0.000275035
-7.41679 -4.65753e-21 0.000278553
-7.39384 1.53249e-22 0.000282119
-7.37095 -1.30844e-21 0.000285735
-7.34811 2.17364e-21 0.000289401
-7.32532 1.83319e-21 0.000293117
-7.30258 -8.8219e-22 0.000296885
-7.27989 1.54682e-21 0.000300706
-7.25725 5.54028e-22 0.00030458
-7.23467 3.79779e-22 0.000308508
-7.21213 2.3235e-21 0.000312492
-7.18963 -6.20578e-22 0.000316532
-7.16719 -1.78753e-21 0.000320629
-7.14479 -9.44652e-23 0.000324783
-7.12244 5.35769e-22 0.000328997
-7.10014 -9.40597e-22 0.000333271
-7.07788 2.8384e-21 0.000337607
-7.05566 3.68032e-21 0.000342004
-7.03349 -2.90433e-21 0.000346464
-7.01137 1.01438e-21 0.000350989
-6.98928 3.77663e-21 0.00035558
-6.96724 -1.29483e-21 0.000360237
-6.94524 -2.0534e-21 0.000364961
-6.92329 9.30181e-22 0.000369755
-6.90138 -3.37179e-21 0.000374618
-6.8795 1.05549e-21 0.000379553
-6.85767 -3.52627e-21 0.000384561
-6.83588 -1.634e-21 0.000389643
-6.81413 -3.34037e-22 0.000394799
-6.79241 -4.49839e-21 0.000400033
-6.77074 7.45615e-22 0.000405344
-6.74911 -8.32151e-22 0.000410734
-6.72751 -4.30219e-21 0.000416206
-6.70595 1.63291e-21 0.000421759
-6.68443 3.21428e-21 0.000427396
-6.66294 -3.91939e-21 0.000433118
-6.6415 -4.18303e-21 0.000438927
-6.62008 2.48402e-21 0.000444824
-6.59871 -3.15026e-21 0.000450811
-6.57737 -3.67341e-21 0.000456889
-6.55607 8.34367e-22 0.000463061
-6.5348 -4.403e-21 0.000469327
-6.51356 -1.57193e-22 0.00047569
-6.49236 2.11097e-21 0.000482152
-6.47119 6.24864e-21 0.000488713
-6.45006 4.60504e-21 0.000495377
-6.42896 -1.22883e-21 0.000502145
-6.40789 1.65967e-21 0.000509019
-6.38686 4.23864e-21 0.000516
-6.36586 6.33274e-22 0.000523092
-6.34489 -1.92419e-21 0.000530295
-6.32395 -1.12213e-21 0.000537613
-6.30304 1.94281e-21 0.000545047
-6.28216 -5.55481e-21 0.0005526
-6.26132 2.51321e-22 0.000560273
-6.24051 3.3009e-21 0.000568069
-6.21972 -2.85459e-21 0.000575991
-6.19897 1.27456e-21 0.00058404
-6.17824 1.86127e-21 0.00059222
-6.15755 -2.53592e-21 0.000600533
-6.13688 1.24063e-21 0.000608981
-6.11625 7.04947e-22 0.000617567
-6.09564 -1.964e-21 0.000626294
-6.07506 -2.56947e-21 0.000635165
-6.05451 9.75888e-22 0.000644182
-6.03398 1.66517e-22 0.000653348
-6.01349 -8.22094e-22 0.000662666
-5.99302 -6.62277e-21 0.000672139
-5.97258 -3.02898e-21 0.000681771
-5.95216 -1.24882e-21 0.000691564
-5.93178 2.20729e-21 0.000701522
-5.91142 -2.67723e-21 0.000711648
-5.89108 -1.76121e-22 0.000721946
-5.87077 6.3174e-22 0.000732418
-5.85049 1.49703e-21 0.000743069
-5.83023 4.73829e-21 0.000753902
-5.81 -1.61803e-22 0.00076492
-5.7898 -1.6406e-21 0.000776129
-5.76961 2.38973e-21 0.00078753
-5.74946 -2.15769e-21 0.00079913
-5.72933 -2.41741e-21 0.000810931
-5.70922 -7.20661e-21 0.000822938
-5.68913 8.72541e-22 0.000835155
-5.66907 7.08758e-21 0.000847587
-5.64904 1.31545e-20 0.000860238
-5.62903 1.02565e-21 0.000873112
-5.60904 1.05761e-20 0.000886215
-5.58907 5.27158e-21 0.000899552
-5.56913 2.55545e-20 0.000913126
-5.54921 1.53871e-22 0.000926944
-5.52931 -1.3838e-21 0.000941011
-5.50944 4.49839e-21 0.000955332
-5.48958 1.04767e-20 0.000969912
-5.46975 2.16677e-21 0.000984758
-5.44994 -2.89192e-21 0.000999874
-5.43016 -2.28772e-21 0.00101527
-5.41039 4.90632e-21 0.00103094
-5.39065 1.2788e-21 0.00104691
-5.37092 -7.00705e-21 0.00106317
-5.35122 -1.26134e-20 0.00107973
-5.33154 2.38984e-21 0.00109661
-5.31188 2.68279e-21 0.00111379
-5.29224 9.86023e-22 0.00113131
-5.27262 -1.05785e-20 0.00114915
-5.25302 -9.50011e-21 0.00116733
-5.23344 -5.58348e-21 0.00118585
-5.21388 -8.32648e-21 0.00120473
-5.19434 -5.50323e-21 0.00122397
-5.17482 2.6945e-20 0.00124358
-5.15532 5.74057e-21 0.00126357
-5.13584 -7.63138e-21 0.00128394
-5.11638 -2.17478e-20 0.00130471
-5.09694 2.25732e-20 0.00132589
-5.07751 -1.73544e-20 0.00134748
-5.05811 4.56502e-21 0.0013695
-5.03872 -2.24191e-21 0.00139195
-5.01935 2.97704e-20 0.00141484
-5 -1.13681e-20 0.00143819
-4.98067 4.73787e-21 0.00146201
-4.96136 1.87636e-20 0.00148631
-4.94206 -1.88239e-20 0.00151109
-4.92278 1.13976e-20 0.00153638
-4.90352 -8.63037e-21 0.00156218
-4.88428 -1.55617e-20 0.00158851
-4.86505 -9.77027e-22 0.00161537
-4.84584 -6.64076e-21 0.00164279
-4.82665 -1.36113e-20 0.00167078
-4.80748 -9.7032e-21 0.00169934
-4.78832 -9.71578e-21 0.0017285
-4.76918 -1.72158e-20 0.00175827
-4.75005 2.03708e-20 0.00178866
-4.73095 1.10727e-20 0.00181969
-4.71185 -6.47632e-21 0.00185139
-4.69278 1.91663e-21 0.00188375
-4.67372 -1.92323e-20 0.00191681
-4.65468 5.14362e-21 0.00195057
-4.63565 -1.28644e-20 0.00198507
-4.61664 4.16217e-21 0.00202031
-4.59764 -2.21224e-21 0.00205631
-4.57866 1.19689e-20 0.0020931
-4.55969 9.84457e-21 0.0021307
-4.54074 -3.47312e-20 0.00216913
-4.52181 3.3758e-21 0.00220841
-4.50289 2.77768e-22 0.00224856
-4.48398 -1.08055e-20 0.0022896
-4.46509 4.24982e-21 0.00233157
-4.44622 -2.38797e-21 0.00237448
-4.42736 -1.60014e-20 0.00241837
-4.40851 2.78896e-20 0.00246325
-4.38968 -6.58362e-21 0.00250916
-4.37086 -1.06552e-20 0.00255613
-4.35206 3.39227e-20 0.00260417
-4.33327 1.80984e-20 0.00265333
-4.31449 1.38442e-20 0.00270364
-4.29573 7.26364e-21 0.00275512
-4.27698 2.32689e-20 0.00280782
-4.25825 1.11544e-20 0.00286175
-4.23953 3.61073e-20 0.00291698
-4.22082 -1.65947e-20 0.00297351
-4.20213 -9.7921e-21 0.00303141
-4.18345 -8.68938e-21 0.0030907
-4.16478 -1.47969e-20 0.00315143
-4.14613 1.98941e-21 0.00321363
-4.12749 -2.08452e-20 0.00327736
-4.10886 3.5803e-20 0.00334266
-4.09024 6.94836e-22 0.00340957
-4.07164 -8.40699e-21 0.00347815
-4.05305 2.12238e-20 0.00354844
-4.03447 -2.58721e-21 0.00362049
-4.01591 -3.84969e-20 0.00369437
-3.99736 -6.19844e-21 0.00377012
-3.97882 1.68725e-20 0.0038478
-3.96029 1.54558e-20 0.00392748
-3.94177 4.23786e-21 0.00400922
-3.92327 -7.64025e-21 0.00409307
-3.90478 3.99137e-20 0.00417911
-3.8863 -3.33534e-20 0.00426741
-3.86783 2.02816e-21 0.00435805
-3.84937 -8.32895e-21 0.00445108
-3.83093 -2.44211e-20 0.0045466
-3.81249 4.97071e-20 0.00464468
-3.79407 -1.33816e-20 0.00474541
-3.77566 -3.45968e-20 0.00484887
-3.75726 -5.01489e-20 0.00495515
-3.73887 -8.70409e-21 0.00506436
-3.72049 1.1029e-20 0.00517658
-3.70213 1.17982e-19 0.00529193
-3.68377 6.82123e-20 0.00541049
-3.66543 -6.00024e-20 0.00553239
-3.64709 -4.03427e-20 0.00565775
-3.62877 -7.09287e-20 0.00578667
-3.61046 -4.76043e-20 0.00591928
-3.59215 8.47137e-20 0.00605572
-3.57386 -2.45771e-20 0.00619611
-3.55558 -3.86385e-20 0.00634061
-3.53731 -3.1656e-20 0.00648935
-3.51905 9.12198e-20 0.00664248
-3.5008 -5.38909e-20 0.00680018
-3.48256 -3.80065e-20 0.00696259
-3.46433 2.86201e-20 0.00712991
-3.4461 -7.0358e-20 0.0073023
-3.42789 1.39191e-19 0.00747996
-3.40969 8.76791e-21 0.00766308
-3.3915 8.24076e-20 0.00785188
-3.37332 9.25504e-20 0.00804656
-3.35515 2.02589e-19 0.00824735
-3.33698 -4.5551e-20 0.00845449
-3.31883 6.48557e-20 0.00866822
-3.30069 7.80626e-20 0.00888881
-3.28255 -9.26064e-20 0.00911652
-3.26443 -5.40883e-20 0.00935163
-3.24631 8.7361e-20 0.00959445
-3.2282 1.42166e-19 0.00984528
-3.2101 -6.50561e-20 0.0101044
-3.19201 -3.65001e-21 0.0103723
-3.17393 -3.68309e-20 0.0106492
-3.15586 3.94323e-20 0.0109355
-3.1378 9.04852e-20 0.0112316
-3.11974 -9.40676e-20 0.0115379
-3.1017 -6.01365e-20 0.0118549
-3.08366 -5.35678e-20 0.012183
-3.06563 3.73591e-19 0.0125227
-3.04761 -2.38774e-19 0.0128745
-3.0296 -1.13571e-19 0.0132389
-3.01159 -5.17778e-20 0.0136166
-2.9936 -2.39709e-19 0.014008
-2.97561 -9.91821e-20 0.0144138
-2.95763 2.67428e-19 0.0148347
-2.93966 -1.69916e-19 0.0152714
-2.9217 3.94916e-20 0.0157246
-2.90374 1.25921e-20 0.016195
-2.88579 -3.12715e-20 0.0166835
-2.86785 -3.90986e-20 0.0171909
-2.84992 -1.66466e-19 0.0177182
-2.83199 -3.99462e-19 0.0182663
-2.81408 1.66277e-21 0.0188362
-2.79617 -8.16215e-20 0.0194291
-2.77826 1.63292e-20 0.020046
-2.76037 -1.73204e-19 0.0206881
-2.74248 2.82213e-19 0.0213568
-2.7246 -7.66241e-19 0.0220535
-2.70673 -1.51039e-19 0.0227795
-2.68886 -2.54226e-19 0.0235364
-2.671 5.19935e-19 0.0243259
-2.65315 -3.5822e-19 0.0251497
-2.63531 4.15031e-23 0.0260096
-2.61747 -2.30209e-19 0.0269077
-2.59964 -7.74446e-19 0.027846
-2.58182 6.50144e-19 0.0288267
-2.564 3.55242e-19 0.0298524
-2.54619 -3.83481e-19 0.0309256
-2.52838 8.27771e-19 0.0320489
-2.51059 -1.52265e-19 0.0332254
-2.49279 -1.08504e-18 0.0344582
-2.47501 -2.05298e-19 0.0357506
-2.45723 -1.1184e-18 0.0371063
-2.43946 -6.20019e-19 0.0385291
-2.42169 -1.74453e-18 0.0400232
-2.40394 -1.12766e-18 0.0415932
-2.38618 -9.64661e-19 0.0432437
-2.36844 -2.90491e-19 0.04498
-2.3507 -5.26301e-19 0.0468078
-2.33296 1.17367e-18 0.0487329
-2.31523 2.08284e-18 0.0507621
-2.29751 6.58854e-19 0.0529023
-2.27979 9.72776e-19 0.0551611
-2.26208 9.68123e-19 0.0575469
-2.24438 8.48861e-19 0.0600685
-2.22668 -3.0818e-18 0.0627359
-2.20898 5.77653e-18 0.0655595
-2.19129 -3.67431e-18 0.0685508
-2.17361 -8.0239e-19 0.0717226
-2.15593 -1.68891e-19 0.0750884
-2.13826 2.39019e-18 0.0786632
-2.1206 1.05727e-18 0.0824635
-2.10294 -1.39592e-18 0.0865071
-2.08528 -4.29578e-18 0.0908137
-2.06763 1.45998e-18 0.095405
-2.04998 1.80805e-18 0.100305
-2.03234 3.46651e-19 0.105539
-2.01471 2.172e-18 0.111137
-1.99708 -5.60419e-18 0.11713
-1.97945 -4.24087e-18 0.123553
-1.96183 -1.96515e-18 0.130447
-1.94422 -1.82243e-19 0.137853
-1.92661 7.15853e-18 0.145821
-1.909 -1.17821e-17 0.154404
-1.8914 6.29524e-18 0.163662
-1.87381 -1.59199e-18 0.173663
-1.85622 -1.12491e-18 0.18448
-1.83863 -1.10124e-17 0.196199
-1.82105 3.75396e-18 0.208914
-1.80347 8.35299e-18 0.222732
-1.7859 5.71151e-18 0.237773
-1.76833 5.34341e-18 0.254172
-1.75076 1.18658e-18 0.272084
-1.7332 1.03072e-17 0.291682
-1.71565 4.26259e-19 0.313165
-1.69809 -1.34605e-17 0.336758
-1.68055 -1.13315e-17 0.362718
-1.663 1.51698e-17 0.391338
-1.64546 -1.0449e-17 0.422951
-1.62793 2.66816e-17 0.457941
-1.6104 5.70015e-18 0.496742
-1.59287 -3.25826e-17 0.539852
-1.57535 3.62866e-18 0.587841
-1.55783 2.71435e-17 0.641353
-1.54031 -6.10692e-17 0.70112
-1.5228 -3.14023e-17 0.767966
-1.50529 2.12947e-18 0.842811
-1.48779 -6.56816e-17 0.926668
-1.47029 -3.42632e-17 1.02063
-1.45279 -4.96668e-17 1.12587
-1.4353 -7.24411e-17 1.24353
-1.41781 -4.69425e-17 1.37472
-1.40032 8.25119e-18 1.52035
-1.38284 -1.47217e-17 1.68096
-1.36536 1.08136e-16 1.85644
-1.34788 -4.22289e-18 2.04577
-1.33041 1.04891e-16 2.24655
-1.31293 7.92753e-17 2.45469
-1.29547 3.81976e-17 2.66403
-1.278 -1.19368e-16 2.86633
-1.26054 1.18866e-18 3.05162
-1.24308 2.74808e-17 3.20908
-1.22563 -1.84773e-18 3.32845
-1.20818 8.71396e-18 3.40175
-1.19073 -3.15865e-17 3.42466
-1.17328 1.77079e-16 3.39736
-1.15584 -5.12049e-17 3.3243
-1.1384 1.47247e-16 3.21316
-1.12096 7.51121e-17 3.07337
-1.10353 -1.54298e-17 2.9146
-1.08609 -3.95411e-16 2.74561
-1.06866 -7.31279e-17 2.57367
-1.05124 9.41536e-17 2.40428
-1.03381 2.53718e-16 2.24127
-1.01639 -1.51425e-16 2.08711
-0.998969 7.77346e-17 1.94313
-0.981551 3.45632e-17 1.8099
-0.964136 -2.22457e-17 1.68741
-0.946723 -8.47036e-17 1.57529
-0.929312 3.75096e-17 1.47297
-0.911904 -2.0799e-17 1.37976
-0.894497 2.87215e-17 1.29491
-0.877093 -1.34587e-17 1.2177
-0.859691 2.12944e-17 1.14741
-0.842291 1.60028e-17 1.08338
-0.824893 4.24436e-17 1.025
-0.807497 -1.04033e-16 0.971706
-0.790103 4.09494e-17 0.922992
-0.77271 1.17318e-17 0.878406
-0.75532 -5.24955e-18 0.837538
-0.737931 -5.28913e-18 0.800025
-0.720544 6.18547e-17 0.765543
-0.703159 -1.31957e-17 0.733801
-0.685776 4.32054e-17 0.704541
-0.668394 1.23693e-17 0.677534
-0.651013 2.58904e-17 0.652575
-0.633635 -5.475e-17 0.62948
-0.616257 2.35214e-17 0.608085
-0.598881 -1.97947e-17 0.588246
-0.581507 -2.25075e-17 0.56983
-0.564134 -4.32253e-18 0.55272
-0.546762 1.51538e-17 0.536811
-0.529392 -1.05155e-17 0.522008
-0.512023 -6.80699e-18 0.508226
-0.494655 -1.14112e-17 0.495389
-0.477288 1.32949e-17 0.483426
-0.459922 -2.19478e-18 0.472276
-0.442558 1.123e-17 0.461881
-0.425194 -1.81852e-17 0.452191
-0.407832 1.08544e-17 0.44316
-0.39047 -1.43302e-17 0.434745
-0.373109 1.78189e-17 0.426908
-0.355749 -4.19864e-18 0.419615
-0.338391 1.4314e-17 0.412834
-0.321032 -7.26444e-19 0.406537
-0.303675 1.8837e-17 0.400697
-0.286318 1.287e-18 0.395293
-0.268962 2.50044e-18 0.390301
-0.251607 -1.37421e-17 0.385704
-0.234252 1.18984e-17 0.381483
-0.216898 3.57853e-18 0.377622
-0.199544 1.24029e-17 0.374109
-0.182191 1.16215e-18 0.37093
-0.164838 2.1776e-17 0.368073
-0.147486 2.00667e-18 0.365529
-0.130134 4.91592e-18 0.363289
-0.112782 -7.04751e-18 0.361345
-0.0954304 6.51714e-18 0.359691
-0.0780791 -7.14569e-18 0.358321
-0.060728 1.40569e-17 0.357231
-0.043377 -2.62794e-17 0.356416
-0.0260262 1.00996e-19 0.355874
-0.00867539 -2.69278e-20 0.355604
0.00867539 -1.01013e-19 0.355604
0.0260262 3.15002e-19 0.355874
0.043377 -5.51363e-19 0.356416
0.060728 7.23129e-19 0.357231
0.0780791 8.18575e-18 0.358321
0.0954304 -8.1244e-18 0.359691
0.112782 -1.24158e-18 0.361345
0.130134 -7.15017e-18 0.363289
0.147486 1.03107e-18 0.365529
0.164838 8.87322e-18 0.368073
0.182191 1.56886e-19 0.37093
0.199544 -1.73377e-17 0.374109
0.216898 4.01241e-19 0.377622
0.234252 -3.93482e-18 0.381483
0.251607 -1.77097e-19 0.385704
0.268962 -1.20363e-17 0.390301
0.286318 1.51172e-17 0.395293
0.303675 -1.27396e-17 0.400697
0.321032 1.84257e-17 0.406537
0.338391 -1.85598e-17 0.412834
0.355749 1.06425e-17 0.419615
0.373109 -1.0311e-17 0.426908
0.39047 2.12213e-17 0.434745
0.407832 -1.42628e-17 0.44316
0.425194 2.42443e-17 0.452191
0.442558 -1.25277e-17 0.461881
0.459922 -2.35034e-18 0.472276
0.477288 3.35863e-18 0.483426
0.494655 4.19022e-18 0.495389
0.512023 -9.3385e-18 0.508226
0.529392 1.4759e-17 0.522008
0.546762 -2.62446e-17 0.536811
0.564134 7.78596e-18 0.55272
0.581507 -3.32445e-17 0.56983
0.598881 1.23205e-17 0.588246
0.616257 -3.53635e-17 0.608085
0.633635 6.95698e-18 0.62948
0.651013 -4.11056e-17 0.652575
0.668394 3.61433e-17 0.677534
0.685776 -3.55621e-17 0.704541
0.703159 3.20624e-17 0.733801
0.720544 -2.74238e-17 0.765543
0.737931 4.54353e-17 0.800025
0.75532 -1.84764e-17 0.837538
0.77271 2.74699e-17 0.878406
0.790103 1.58022e-18 0.922992
0.807497 8.58797e-17 0.971706
0.824893 8.9222e-19 1.025
0.842291 5.77893e-17 1.08338
0.859691 5.63242e-17 1.14741
0.877093 -3.37905e-17 1.2177
0.894497 6.37116e-17 1.29491
0.911904 -8.33361e-17 1.37976
0.929312 -4.87195e-17 1.47297
0.946723 3.44916e-16 1.57529
0.964136 -1.06668e-16 1.68741
0.981551 -1.18555e-16 1.8099
0.998969 2.22091e-17 1.94313
1.01639 1.21588e-16 2.08711
1.03381 -1.27156e-16 2.24127
1.05124 -2.29527e-16 2.40428
1.06866 -1.16667e-16 2.57367
1.08609 9.88147e-17 2.74561
1.10353 1.5405e-16 2.9146
1.12096 1.42276e-16 3.07337
1.1384 5.55394e-17 3.21316
1.15584 6.07067e-17 3.3243
1.17328 4.49325e-17 3.39736
1.19073 -1.32391e-16 3.42466
1.20818 -9.98772e-18 3.40175
1.22563 -2.69963e-18 3.32845
1.24308 6.26962e-19 3.20908
1.26054 -5.36515e-17 3.05162
1.278 7.10583e-17 2.86633
1.29547 -2.23831e-16 2.66403
1.31293 1.16301e-16 2.45469
1.33041 -1.12066e-16 2.24655
1.34788 -8.98218e-17 2.04577
1.36536 -3.40211e-18 1.85644
1.38284 -1.95753e-17 1.68096
1.40032 3.64814e-17 1.52035
1.41781 -3.11973e-17 1.37472
1.4353 -8.95306e-17 1.24353
1.45279 -3.8331e-17 1.12587
1.47029 -6.81332e-17 1.02063
1.48779 3.7439e-18 0.926668
1.50529 2.65464e-17 0.842811
1.5228 -2.15396e-18 0.767966
1.54031 4.29131e-17 0.70112
1.55783 1.53573e-17 0.641353
1.57535 2.05341e-17 0.587841
1.59287 4.17061e-17 0.539852
1.6104 2.34238e-17 0.496742
1.62793 1.45252e-17 0.457941
1.64546 -5.23491e-18 0.422951
1.663 4.37418e-18 0.391338
1.68055 -2.43382e-17 0.362718
1.69809 -8.04686e-18 0.336758
1.71565 2.07433e-18 0.313165
1.7332 -2.70931e-18 0.291682
1.75076 1.63667e-17 0.272084
1.76833 2.12717e-18 0.254172
1.7859 9.86281e-19 0.237773
1.80347 3.11407e-17 0.222732
1.82105 -1.71537e-17 0.208914
1.83863 6.61373e-18 0.196199
1.85622 2.07641e-18 0.18448
1.87381 1.8772e-18 0.173663
1.8914 -2.19204e-18 0.163662
1.909 9.64414e-18 0.154404
1.92661 9.59947e-19 0.145821
1.94422 -4.75738e-19 0.137853
1.96183 -3.27669e-18 0.130447
1.97945 4.50353e-18 0.123553
1.99708 3.35359e-18 0.11713
2.01471 4.68417e-18 0.111137
2.03234 -7.77024e-18 0.105539
2.04998 5.05573e-19 0.100305
2.06763 8.94878e-19 0.095405
2.08528 -3.61435e-19 0.0908137
2.10294 4.12608e-19 0.0865071
2.1206 6.08628e-20 0.0824635
2.13826 2.40854e-18 0.0786632
2.15593 -1.43637e-18 0.0750884
2.17361 2.3708e-19 0.0717226
2.19129 -2.32347e-18 0.0685508
2.20898 2.64407e-18 0.0655595
2.22668 3.95628e-18 0.0627359
2.24438 -1.44147e-18 0.0600685
2.26208 8.16167e-19 0.0575469
2.27979 -9.72078e-19 0.0551611
2.29751 7.93335e-19 0.0529023
2.31523 4.11191e-19 0.0507621
2.33296 -1.38209e-18 0.0487329
2.3507 -7.08927e-19 0.0468078
2.36844 7.84979e-19 0.04498
2.38618 -2.74652e-19 0.0432437
2.40394 1.48824e-18 0.0415932
2.42169 -1.60567e-19 0.0400232
2.43946 -7.88712e-19 0.0385291
2.45723 -1.36336e-18 0.0371063
2.47501 5.83279e-19 0.0357506
2.49279 -2.31513e-19 0.0344582
2.51059 -2.8983e-19 0.0332254
2.52838 -8.12318e-20 0.0320489
2.54619 -6.11855e-19 0.0309256
2.564 7.70934e-20 0.0298524
2.58182 -1.51886e-19 0.0288267
2.59964 7.15017e-20 0.027846
2.61747 1.86315e-19 0.0269077
2.63531 -1.25695e-19 0.0260096
2.65315 -5.63903e-19 0.0251497
2.671 4.637e-19 0.0243259
2.68886 -3.81928e-19 0.0235364
2.70673 1.46398e-20 0.0227795
2.7246 4.82283e-20 0.0220535
2.74248 -1.33205e-19 0.0213568
2.76037 2.68809e-19 0.0206881
2.77826 2.94989e-19 0.020046
2.79617 -4.25768e-19 0.0194291
2.81408 6.55094e-20 0.0188362
2.83199 6.28917e-21 0.0182663
2.84992 -2.85126e-19 0.0177182
2.86785 8.54589e-20 0.0171909
2.88579 -3.45287e-20 0.0166835
2.90374 7.01134e-21 0.016195
2.9217 3.72236e-19 0.0157246
2.93966 -1.19975e-19 0.0152714
2.95763 8.07538e-20 0.0148347
2.97561 -3.04734e-19 0.0144138
2.9936 -1.38031e-19 0.014008
3.01159 2.56479e-19 0.0136166
3.0296 2.61191e-19 0.0132389
3.04761 -2.41513e-19 0.0128745
3.06563 4.25634e-20 0.0125227
3.08366 -8.51238e-20 0.012183
3.1017 1.26734e-19 0.0118549
3.11974 1.80432e-19 0.0115379
3.1378 -3.75066e-20 0.0112316
3.15586 5.04943e-22 0.0109355
3.17393 -1.09242e-19 0.0106492
3.19201 -9.93992e-20 0.0103723
3.2101 6.58805e-20 0.0101044
3.2282 -1.58232e-19 0.00984528
3.24631 -8.26033e-20 0.00959445
3.26443 -6.5755e-20 0.00935163
3.28255 -2.19343e-20 0.00911652
3.30069 -2.51869e-21 0.00888881
3.31883 -7.51845e-20 0.00866822
3.33698 -7.80209e-20 0.00845449
3.35515 8.71491e-20 0.00824735
3.37332 9.91495e-20 0.00804656
3.3915 1.25555e-19 0.00785188
3.40969 3.40916e-20 0.00766308
3.42789 5.90691e-20 0.00747996
3.4461 -9.40456e-20 0.0073023
3.46433 4.80951e-20 0.00712991
3.48256 -8.92645e-20 0.00696259
3.5008 7.29854e-20 0.00680018
3.51905 7.46001e-20 0.00664248
3.53731 -3.97553e-20 0.00648935
3.55558 1.24257e-19 0.00634061
3.57386 -4.73657e-20 0.00619611
3.59215 -9.71429e-20 0.00605572
3.61046 6.50105e-20 0.00591928
3.62877 5.87848e-20 0.00578667
3.64709 -5.97078e-20 0.00565775
3.66543 1.17501e-21 0.00553239
3.68377 9.19597e-20 0.00541049
3.70213 -7.67485e-20 0.00529193
3.72049 4.41818e-20 0.00517658
3.73887 6.11742e-20 0.00506436
3.75726 5.5814e-20 0.00495515
3.77566 -4.30726e-20 0.00484887
3.79407 -1.96128e-20 0.00474541
3.81249 8.27246e-21 0.00464468
3.83093 3.91556e-20 0.0045466
3.84937 -1.95004e-20 0.00445108
3.86783 3.04849e-20 0.00435805
3.8863 -2.20694e-20 0.00426741
3.90478 2.11273e-20 0.00417911
3.92327 -1.00078e-20 0.00409307
3.94177 -1.71533e-20 0.00400922
3.96029 2.08955e-22 0.00392748
3.97882 -1.53833e-20 0.0038478
3.99736 -6.21622e-20 0.00377012
4.01591 1.25475e-20 0.00369437
4.03447 -3.63346e-20 0.00362049
4.05305 2.1287e-20 0.00354844
4.07164 -3.46526e-21 0.00347815
4.09024 2.48416e-20 0.00340957
4.10886 1.71919e-20 0.00334266
4.12749 -3.17404e-20 0.00327736
4.14613 -5.33456e-21 0.00321363
4.16478 -1.4933e-20 0.00315143
4.18345 -3.34129e-20 0.0030907
4.20213 5.19592e-21 0.00303141
4.22082 -2.57011e-20 0.00297351
4.23953 -3.86998e-20 0.00291698
4.25825 -2.57831e-20 0.00286175
4.27698 1.46593e-20 0.00280782
4.29573 2.47782e-21 0.00275512
4.31449 7.73623e-21 0.00270364
4.33327 2.38255e-20 0.00265333
4.35206 -8.92603e-21 0.00260417
4.37086 5.81809e-21 0.00255613
4.38968 -1.08673e-20 0.00250916
4.40851 3.08455e-20 0.00246325
4.42736 -4.34281e-21 0.00241837
4.44622 -6.13755e-21 0.00237448
4.46509 -3.56359e-20 0.00233157
4.48398 -4.73775e-20 0.0022896
4.50289 -1.10969e-20 0.00224856
4.52181 8.46562e-21 0.00220841
4.54074 -1.18357e-20 0.00216913
4.55969 1.08707e-20 0.0021307
4.57866 1.86713e-21 0.0020931
4.59764 1.29662e-20 0.00205631
4.61664 -2.35796e-20 0.00202031
4.63565 -9.21252e-21 0.00198507
4.65468 1.42857e-20 0.00195057
4.67372 2.11082e-20 0.00191681
4.69278 1.31424e-20 0.00188375
4.71185 1.45991e-21 0.00185139
4.73095 -1.1313e-20 0.00181969
4.75005 1.90072e-20 0.00178866
4.76918 -8.86221e-21 0.00175827
4.78832 -5.17705e-21 0.0017285
4.80748 -1.00882e-21 0.00169934
4.82665 -7.3885e-21 0.00167078
4.84584 -6.31317e-21 0.00164279
4.86505 8.45509e-22 0.00161537
4.88428 1.77057e-20 0.00158851
4.90352 -4.31009e-21 0.00156218
4.92278 -8.89727e-21 0.00153638
4.94206 3.31133e-21 0.00151109
4.96136 -9.73606e-22 0.00148631
4.98067 2.22471e-20 0.00146201
5 2.1814e-21 0.00143819
5.01935 -2.46647e-21 0.00141484
5.03872 4.65671e-22 0.00139195
5.05811 -1.59224e-20 0.0013695
5.07751 9.64604e-21 0.00134748
5.09694 8.04115e-21 0.00132589
5.11638 1.7138e-20 0.00130471
5.13584 8.0194e-21 0.00128394
5.15532 -9.2571e-21 0.00126357
5.17482 2.27737e-20 0.00124358
5.19434 -1.04696e-21 0.00122397
5.21388 -2.24172e-21 0.00120473
5.23344 9.08411e-21 0.00118585
5.25302 6.28669e-21 0.00116733
5.27262 -5.50224e-21 0.00114915
5.29224 4.02677e-21 0.00113131
5.31188 4.09867e-21 0.00111379
5.33154 1.12403e-21 0.00109661
5.35122 -5.47586e-21 0.00107973
5.37092 -1.79881e-22 0.00106317
5.39065 2.88891e-20 0.00104691
5.41039 -7.34718e-21 0.00103094
5.43016 1.5166e-20 0.00101527
5.44994 -5.80311e-21 0.000999874
5.46975 1.3418e-20 0.000984758
5.48958 -2.17702e-21 0.000969912
5.50944 3.8498e-21 0.000955332
5.52931 -6.99775e-21 0.000941011
5.54921 -5.80221e-21 0.000926944
5.56913 -2.14169e-21 0.000913126
5.58907 8.52419e-21 0.000899552
5.60904 -6.21471e-21 0.000886215
5.62903 -1.13103e-21 0.000873112
5.64904 5.86736e-21 0.000860238
5.66907 -4.33894e-21 0.000847587
5.68913 5.10991e-21 0.000835155
5.70922 -9.35501e-22 0.000822938
5.72933 2.79011e-21 0.000810931
5.74946 2.32214e-21 0.00079913
5.76961 -9.8065e-21 0.00078753
5.7898 1.82362e-21 0.000776129
5.81 -8.91254e-22 0.00076492
5.83023 7.12459e-21 0.000753902
5.85049 3.7178e-21 0.000743069
5.87077 -2.65875e-21 0.000732418
5.89108 -1.45812e-22 0.000721946
5.91142 -1.36688e-22 0.000711648
5.93178 -1.27841e-20 0.000701522
5.95216 -3.03645e-21 0.000691564
5.97258 5.63802e-21 0.000681771
5.99302 -2.93701e-21 0.000672139
6.01349 -1.73339e-21 0.000662666
6.03398 6.78683e-22 0.000653348
6.05451 -1.13509e-21 0.000644182
6.07506 -6.7115e-22 0.000635165
6.09564 -1.48281e-21 0.000626294
6.11625 -3.24307e-21 0.000617567
6.13688 -1.54035e-21 0.000608981
6.15755 1.55118e-21 0.000600533
6.17824 -5.93586e-21 0.00059222
6.19897 -2.34592e-21 0.00058404
6.21972 -3.50372e-21 0.000575991
6.24051 4.89174e-21 0.000568069
6.26132 -5.36099e-21 0.000560273
6.28216 4.95079e-21 0.0005526
6.30304 -2.63274e-22 0.000545047
6.32395 -3.15083e-21 0.000537613
6.34489 1.86272e-21 0.000530295
6.36586 -5.6829e-22 0.000523092
6.38686 7.04264e-22 0.000516
6.40789 7.03011e-21 0.000509019
6.42896 -6.67869e-21 0.000502145
6.45006 2.56042e-22 0.000495377
6.47119 -1.23529e-21 0.000488713
6.49236 -2.67534e-21 0.000482152
6.51356 -6.15266e-23 0.00047569
6.5348 -7.53834e-22 0.000469327
6.55607 1.42614e-21 0.000463061
6.57737 -1.28229e-21 0.000456889
6.59871 -1.02976e-21 0.000450811
6.62008 1.44275e-22 0.000444824
6.6415 -4.79545e-22 0.000438927
6.66294 -4.43395e-22 0.000433118
6.68443 3.17911e-21 0.000427396
6.70595 1.56107e-21 0.000421759
6.72751 7.56775e-22 0.000416206
6.74911 -1.96203e-21 0.000410734
6.77074 -1.83327e-21 0.000405344
6.79241 3.28014e-21 0.000400033
6.81413 -3.42952e-21 0.000394799
6.83588 9.49605e-23 0.000389643
6.85767 -2.86477e-21 0.000384561
6.8795 4.19955e-22 0.000379553
6.90138 3.71215e-21 0.000374618
6.92329 -1.20757e-21 0.000369755
6.94524 -7.93723e-22 0.000364961
6.96724 -1.68052e-21 0.000360237
6.98928 -1.64961e-21 0.00035558
7.01137 -4.7788e-21 0.000350989
7.03349 8.15004e-22 0.000346464
7.05566 -2.51226e-22 0.000342004
7.07788 -4.39722e-23 0.000337607
7.10014 -1.67914e-21 0.000333271
7.12244 -3.31635e-21 0.000328997
7.14479 4.79485e-22 0.000324783
7.16719 1.08765e-21 0.000320629
7.18963 1.61309e-21 0.000316532
7.21213 -1.74849e-22 0.000312492
7.23467 -1.5758e-21 0.000308508
7.25725 -8.6176e-22 0.00030458
7.27989 5.37012e-22 0.000300706
7.30258 -1.21431e-21 0.000296885
7.32532 7.71505e-22 0.000293117
7.34811 1.06631e-22 0.000289401
7.37095 2.09368e-21 0.000285735
7.39384 7.02171e-22 0.000282119
7.41679 -8.02907e-23 0.000278553
7.43978 1.74584e-21 0.000275035
7.46284 -5.31959e-22 0.000271564
7.48595 5.80869e-22 0.00026814
7.50911 -6.32433e-22 0.000264762
7.53233 -1.66636e-21 0.000261429
7.55561 6.82099e-22 0.000258141
7.57894 -3.16514e-22 0.000254897
7.60234 -1.15826e-21 0.000251696
7.62579 -1.57706e-21 0.000248537
7.64931 -9.14134e-22 0.00024542
7.67288 2.92249e-22 0.000242344
7.69652 7.46718e-22 0.000239308
7.72022 -5.89537e-22 0.000236312
7.74398 -7.00378e-22 0.000233355
7.76781 -1.41984e-21 0.000230437
7.7917 3.37902e-22 0.000227557
7.81566 -4.78986e-22 0.000224714
7.83968 8.62841e-22 0.000221907
7.86378 -8.71298e-22 0.000219137
7.88794 -9.45377e-22 0.000216402
7.91217 1.3008e-21 0.000213702
7.93648 -2.87487e-22 0.000211037
7.96085 -1.2053e-23 0.000208405
7.9853 2.62799e-22 0.000205807
8.00983 6.42616e-22 0.000203241
8.03443 -7.02447e-22 0.000200708
8.0591 -1.83587e-21 0.000198207
8.08386 -4.00593e-22 0.000195737
8.10869 3.48668e-22 0.000193298
8.13361 1.08793e-21 0.000190889
8.1586 9.73731e-22 0.000188509
8.18368 -1.06455e-21 0.00018616
8.20884 6.214e-22 0.000183839
8.23409 1.03578e-21 0.000181547
8.25943 6.47856e-22 0.000179282
8.28486 4.72233e-22 0.000177045
8.31038 4.88108e-23 0.000174836
8.33598 -2.01062e-24 0.000172653
8.36169 4.94163e-22 0.000170496
8.38748 9.73289e-22 0.000168365
8.41338 -6.0263e-22 0.00016626
8.43937 -1.32073e-21 0.00016418
8.46547 5.56105e-22 0.000162125
8.49166 -1.47316e-21 0.000160093
8.51797 -1.04584e-22 0.000158086
8.54437 4.18883e-22 0.000156102
8.57089 -2.84511e-22 0.000154142
8.59752 3.04532e-23 0.000152204
8.62426 -5.98927e-22 0.000150289
8.65112 8.78291e-22 0.000148395
8.67809 -7.97893e-22 0.000146524
8.70518 -3.95475e-22 0.000144674
8.7324 -2.19352e-22 0.000142845
8.75974 2.50149e-22 0.000141036
8.78721 1.27699e-22 0.000139248
8.81482 -8.86211e-23 0.00013748
8.84255 5.96043e-22 0.000135732
8.87042 2.39955e-22 0.000134003
8.89844 -4.84889e-22 0.000132293
8.92659 5.84307e-23 0.000130602
8.9549 -2.13806e-22 0.000128929
8.98335 1.60501e-22 0.000127274
9.01196 -1.55263e-22 0.000125637
9.04073 3.0645e-22 0.000124018
9.06966 3.59533e-22 0.000122415
9.09875 -3.37633e-22 0.00012083
9.12802 2.01956e-22 0.000119261
9.15746 -2.56287e-22 0.000117709
9.18709 -4.30487e-22 0.000116172
9.2169 8.84182e-23 0.000114651
9.2469 -5.9272e-22 0.000113145
9.27709 1.26549e-22 0.000111655
9.30749 1.06197e-22 0.000110179
9.3381 3.45006e-22 0.000108718
9.36893 2.04493e-22 0.000107271
9.39998 -7.42167e-24 0.000105838
9.43125 4.59368e-23 0.000104418
9.46277 -6.03547e-23 0.000103012
9.49453 -3.45093e-22 0.000101619
9.52655 -1.63591e-22 0.000100238
9.55883 1.153e-22 9.88698e-05
9.59138 -4.91359e-23 9.75135e-05
9.62422 -1.83341e-23 9.61689e-05
9.65735 1.14767e-23 9.48357e-05
9.69079 5.66652e-22 9.35136e-05
9.72455 3.20316e-22 9.22021e-05
9.75865 -4.26005e-22 9.0901e-05
9.79309 -2.04486e-22 8.96098e-05
9.8279 -6.04163e-23 8.83282e-05
9.8631 -1.41532e-22 8.70558e-05
9.89869 1.48196e-23 8.57922e-05
9.93471 5.57488e-22 8.45369e-05
9.97117 -3.52402e-22 8.32895e-05
10.0081 -9.28185e-24 8.20495e-05
10.0455 -3.78446e-22 8.08163e-05
10.0835 -3.00721e-22 7.95895e-05
10.122 1.65817e-22 7.83683e-05
10.1611 -2.2275e-22 7.71523e-05
10.2008 1.12412e-22 7.59405e-05
10.2412 -4.70733e-22 7.47324e-05
10.2824 2.55448e-22 7.35268e-05
10.3244 3.59482e-22 7.2323e-05
10.3672 4.45164e-23 7.11198e-05
10.4109 -4.35629e-22 6.99158e-05
10.4557 1.92015e-22 6.87096e-05
10.5017 1.96423e-22 6.74994e-05
10.5489 -1.66113e-22 6.62832e-05
10.5976 -2.88798e-22 6.50583e-05
10.6479 8.88069e-22 6.38215e-05
10.7002 -2.48168e-22 6.25689e-05
10.7547 5.81316e-23 6.12949e-05
10.8119 -2.74146e-22 5.99925e-05
10.8724 1.43865e-22 5.86509e-05
10.9373 2.31395e-23 5.72544e-05
11.0083 2.64584e-22 5.57758e-05
11.0884 3.91225e-23 5.41622e-05
11.1861 -2.20872e-22 5.22727e-05


==> anc/HERMITE/GAMMA04/iFpTwoLoop.txt <==
-11.1861 3.89819e-20 5.2066e-05
-11.0884 2.45108e-20 5.39433e-05
-11.0083 3.63896e-20 5.55483e-05
-10.9373 2.51087e-20 5.70172e-05
-10.8724 3.12993e-20 5.8406e-05
-10.8119 2.22894e-20 5.97385e-05
-10.7547 2.82927e-20 6.10336e-05
-10.7002 1.95909e-20 6.22988e-05
-10.6479 2.38324e-20 6.35441e-05
-10.5976 1.83281e-20 6.47723e-05
-10.5489 2.37585e-20 6.59898e-05
-10.5017 1.66789e-20 6.71976e-05
-10.4557 2.3118e-20 6.84003e-05
-10.4109 1.8684e-20 6.95979e-05
-10.3672 2.37303e-20 7.07943e-05
-10.3244 1.76697e-20 7.19889e-05
-10.2824 2.29519e-20 7.31851e-05
-10.2412 2.01318e-20 7.43818e-05
-10.2008 2.7958e-20 7.55821e-05
-10.1611 2.38429e-20 7.67849e-05
-10.122 3.31702e-20 7.79929e-05
-10.0835 2.23975e-20 7.92049e-05
-10.0455 3.14792e-20 8.04235e-05
-10.0081 2.86685e-20 8.16473e-05
-9.97117 3.46128e-20 8.28788e-05
-9.93471 3.2735e-20 8.41167e-05
-9.89869 4.10277e-20 8.53632e-05
-9.8631 3.56091e-20 8.66171e-05
-9.8279 4.13526e-20 8.78805e-05
-9.79309 3.30859e-20 8.9152e-05
-9.75865 4.29997e-20 9.0434e-05
-9.72455 3.10862e-20 9.17248e-05
-9.69079 4.30934e-20 9.30268e-05
-9.65735 3.15972e-20 9.43383e-05
-9.62422 4.54089e-20 9.56618e-05
-9.59138 3.45327e-20 9.69954e-05
-9.55883 4.49575e-20 9.83416e-05
-9.52655 3.18806e-20 9.96987e-05
-9.49453 4.1188e-20 0.000101069
-9.46277 3.96704e-20 0.000102451
-9.43125 3.91686e-20 0.000103846
-9.39998 3.41472e-20 0.000105254
-9.36893 4.49514e-20 0.000106676
-9.3381 3.71381e-20 0.000108111
-9.30749 4.20731e-20 0.000109561
-9.27709 3.22307e-20 0.000111024
-9.2469 4.42095e-20 0.000112502
-9.2169 3.44441e-20 0.000113995
-9.18709 4.07322e-20 0.000115504
-9.15746 2.99945e-20 0.000117027
-9.12802 4.40153e-20 0.000118567
-9.09875 2.47963e-20 0.000120121
-9.06966 3.24036e-20 0.000121694
-9.04073 2.2251e-20 0.000123281
-9.01196 2.45173e-20 0.000124887
-8.98335 1.7846e-20 0.000126509
-8.9549 2.97681e-20 0.00012815
-8.92659 2.27075e-20 0.000129807
-8.89844 1.99589e-20 0.000131484
-8.87042 1.63592e-20 0.000133178
-8.84255 2.021e-20 0.000134892
-8.81482 4.69608e-21 0.000136624
-8.78721 1.05383e-20 0.000138376
-8.75974 6.60168e-21 0.000140147
-8.7324 9.46595e-21 0.00014194
-8.70518 6.46639e-21 0.000143751
-8.67809 1.1089e-20 0.000145585
-8.65112 4.96063e-21 0.000147438
-8.62426 1.79593e-20 0.000149314
-8.59752 6.55656e-21 0.00015121
-8.57089 1.56071e-20 0.00015313
-8.54437 2.8831e-21 0.000155071
-8.51797 8.68291e-21 0.000157036
-8.49166 4.71179e-21 0.000159023
-8.46547 2.50389e-20 0.000161035
-8.43937 1.47209e-20 0.000163069
-8.41338 1.8217e-20 0.00016513
-8.38748 1.46331e-20 0.000167213
-8.36169 1.11314e-20 0.000169323
-8.33598 1.75286e-20 0.000171457
-8.31038 2.93111e-20 0.000173619
-8.28486 2.38331e-20 0.000175805
-8.25943 4.25167e-20 0.00017802
-8.23409 2.2068e-20 0.00018026
-8.20884 4.54524e-20 0.000182529
-8.18368 1.8274e-20 0.000184825
-8.1586 4.74725e-20 0.000187151
-8.13361 4.04212e-20 0.000189504
-8.10869 5.81117e-20 0.000191888
-8.08386 4.68368e-20 0.0001943
-8.0591 3.96346e-20 0.000196745
-8.03443 4.26532e-20 0.000199218
-8.00983 4.47463e-20 0.000201725
-7.9853 2.49529e-20 0.000204261
-7.96085 4.7461e-20 0.000206832
-7.93648 4.37275e-20 0.000209433
-7.91217 3.16676e-20 0.00021207
-7.88794 3.39604e-20 0.000214739
-7.86378 3.23704e-20 0.000217444
-7.83968 4.02946e-20 0.000220182
-7.81566 3.61334e-20 0.000222958
-7.7917 1.95581e-20 0.000225767
-7.76781 2.7986e-20 0.000228616
-7.74398 3.41133e-20 0.000231499
-7.72022 1.6383e-20 0.000234423
-7.69652 3.94376e-20 0.000237382
-7.67288 2.62788e-20 0.000240383
-7.64931 3.8454e-21 0.000243422
-7.62579 2.39045e-20 0.000246503
-7.60234 1.65203e-20 0.000249623
-7.57894 7.69429e-21 0.000252787
-7.55561 -5.03176e-21 0.000255991
-7.53233 3.25899e-20 0.000259241
-7.50911 -5.7857e-21 0.000262532
-7.48595 1.52705e-21 0.000265869
-7.46284 6.75488e-21 0.00026925
-7.43978 -3.66925e-21 0.000272678
-7.41679 2.9536e-21 0.000276152
-7.39384 -1.92467e-20 0.000279675
-7.37095 1.19618e-20 0.000283244
-7.34811 -3.38516e-21 0.000286864
-7.32532 -1.12835e-20 0.000290532
-7.30258 -1.35238e-20 0.000294253
-7.27989 -1.48133e-20 0.000298023
-7.25725 -2.63361e-20 0.000301848
-7.23467 -3.45888e-20 0.000305724
-7.21213 -1.1745e-21 0.000309657
-7.18963 -2.07993e-20 0.000313642
-7.16719 -3.24211e-20 0.000317686
-7.14479 -4.63245e-20 0.000321785
-7.12244 -2.47125e-20 0.000325943
-7.10014 -3.98462e-20 0.000330159
-7.07788 -2.09005e-20 0.000334437
-7.05566 -1.86474e-20 0.000338773
-7.03349 -5.30893e-20 0.000343174
-7.01137 -5.094e-20 0.000347635
-6.98928 -2.9061e-20 0.000352164
-6.96724 -2.32395e-20 0.000356754
-6.94524 -7.96655e-21 0.000361414
-6.92329 -6.23468e-20 0.000366139
-6.90138 1.68067e-21 0.000370936
-6.8795 5.37661e-21 0.0003758
-6.85767 -4.31645e-20 0.000380737
-6.83588 -1.72024e-20 0.000385745
-6.81413 -1.12277e-20 0.000390829
-6.79241 -8.83306e-21 0.000395985
-6.77074 -1.99984e-20 0.00040122
-6.74911 5.3367e-21 0.00040653
-6.72751 5.51301e-21 0.000411922
-6.70595 -6.8403e-21 0.000417392
-6.68443 -1.65378e-20 0.000422947
-6.66294 -4.73371e-20 0.000428582
-6.6415 1.60888e-20 0.000434305
-6.62008 -1.08641e-20 0.000440111
-6.59871 -1.29158e-20 0.000446009
-6.57737 -2.37028e-20 0.000451993
-6.55607 1.75417e-20 0.000458072
-6.5348 -1.04507e-20 0.00046424
-6.51356 2.29917e-20 0.000470506
-6.49236 -8.05708e-20 0.000476865
-6.47119 -2.00867e-20 0.000483326
-6.45006 -7.4233e-20 0.000489883
-6.42896 9.5785e-21 0.000496546
-6.40789 -2.74013e-20 0.000503308
-6.38686 -2.08304e-20 0.00051018
-6.36586 -8.82413e-20 0.000517156
-6.34489 -1.00964e-19 0.000524245
-6.32395 -9.37091e-20 0.000531442
-6.30304 -1.36051e-21 0.000538757
-6.28216 -9.90877e-20 0.000546184
-6.26132 -4.45169e-20 0.000553733
-6.24051 -1.11159e-19 0.000561398
-6.21972 -1.16782e-19 0.00056919
-6.19897 -1.51262e-19 0.000577103
-6.17824 -1.66715e-19 0.000585148
-6.15755 -1.59103e-19 0.000593318
-6.13688 -1.38307e-19 0.000601625
-6.11625 -1.88186e-19 0.000610063
-6.09564 -1.70018e-19 0.000618643
-6.07506 -2.07479e-19 0.000627358
-6.05451 -1.69732e-19 0.000636222
-6.03398 -2.31319e-19 0.000645226
-6.01349 -2.3608e-19 0.000654384
-5.99302 -2.80965e-19 0.000663689
-5.97258 -1.88833e-19 0.000673154
-5.95216 -2.73392e-19 0.000682771
-5.93178 -3.73993e-19 0.000692555
-5.91142 -2.92639e-19 0.000702497
-5.89108 -3.63252e-19 0.000712613
-5.87077 -3.70139e-19 0.000722893
-5.85049 -4.13647e-19 0.000733354
-5.83023 -4.18964e-19 0.000743987
-5.81 -3.02448e-19 0.000754808
-5.7898 -4.42974e-19 0.000765807
-5.76961 -3.91316e-19 0.000777002
-5.74946 -4.58616e-19 0.000788384
-5.72933 -3.73772e-19 0.000799969
-5.70922 -5.44249e-19 0.000811748
-5.68913 -4.98926e-19 0.00082374
-5.66907 -4.70227e-19 0.000835934
-5.64904 -5.01468e-19 0.000848349
-5.62903 -5.50054e-19 0.000860976
-5.60904 -4.71593e-19 0.000873833
-5.58907 -5.29091e-19 0.000886911
-5.56913 -5.33805e-19 0.000900228
-5.54921 -5.12052e-19 0.000913776
-5.52931 -4.91112e-19 0.000927575
-5.50944 -5.21265e-19 0.000941613
-5.48958 -6.54902e-19 0.000955914
-5.46975 -6.75937e-19 0.000970465
-5.44994 -4.759e-19 0.000985288
-5.43016 -6.2493e-19 0.00100037
-5.41039 -5.86828e-19 0.00101575
-5.39065 -7.90766e-19 0.00103139
-5.37092 -6.887e-19 0.00104733
-5.35122 -4.01315e-19 0.00106356
-5.33154 -6.48598e-19 0.0010801
-5.31188 -7.79161e-19 0.00109694
-5.29224 -6.19395e-19 0.0011141
-5.27262 -7.0335e-19 0.00113158
-5.25302 -7.95426e-19 0.00114939
-5.23344 -6.4693e-19 0.00116754
-5.21388 -8.38707e-19 0.00118604
-5.19434 -7.8914e-19 0.00120488
-5.17482 -6.82145e-19 0.00122409
-5.15532 -7.08501e-19 0.00124367
-5.13584 -7.79401e-19 0.00126363
-5.11638 -6.39055e-19 0.00128397
-5.09694 -6.553e-19 0.00130471
-5.07751 -6.57483e-19 0.00132585
-5.05811 -8.01149e-19 0.00134742
-5.03872 -8.37055e-19 0.0013694
-5.01935 -7.57516e-19 0.00139183
-5 -8.54158e-19 0.00141469
-4.98067 -7.34317e-19 0.00143802
-4.96136 -8.4873e-19 0.00146181
-4.94206 -9.3202e-19 0.00148608
-4.92278 -9.58272e-19 0.00151084
-4.90352 -7.60509e-19 0.00153611
-4.88428 -7.61e-19 0.00156189
-4.86505 -1.35241e-18 0.0015882
-4.84584 -1.01862e-18 0.00161505
-4.82665 -9.86812e-19 0.00164246
-4.80748 -1.02905e-18 0.00167043
-4.78832 -9.90705e-19 0.00169899
-4.76918 -1.21702e-18 0.00172814
-4.75005 -9.07947e-19 0.00175792
-4.73095 -1.38491e-18 0.00178831
-4.71185 -1.05374e-18 0.00181937
-4.69278 -1.13437e-18 0.00185107
-4.67372 -1.77258e-18 0.00188347
-4.65468 -1.16966e-18 0.00191654
-4.63565 -1.10828e-18 0.00195036
-4.61664 -1.14382e-18 0.00198489
-4.59764 -1.38153e-18 0.00202019
-4.57866 -1.27504e-18 0.00205625
-4.55969 -1.81649e-18 0.00209313
-4.54074 -1.4047e-18 0.0021308
-4.52181 -1.75847e-18 0.00216934
-4.50289 -1.27849e-18 0.00220872
-4.48398 -1.09788e-18 0.00224901
-4.46509 -1.70904e-18 0.00229018
-4.44622 -1.9183e-18 0.00233232
-4.42736 -1.83938e-18 0.00237541
-4.40851 -1.8316e-18 0.0024195
-4.38968 -2.08146e-18 0.0024646
-4.37086 -1.45789e-18 0.00251076
-4.35206 -1.8033e-18 0.00255799
-4.33327 -2.1021e-18 0.00260635
-4.31449 -2.17398e-18 0.00265583
-4.29573 -1.89175e-18 0.00270651
-4.27698 -2.02429e-18 0.00275838
-4.25825 -1.79232e-18 0.00281153
-4.23953 -2.71498e-18 0.00286594
-4.22082 -1.26795e-18 0.0029217
-4.20213 -2.06285e-18 0.0029788
-4.18345 -2.70553e-18 0.00303734
-4.16478 -1.99672e-18 0.00309731
-4.14613 -2.18896e-18 0.0031588
-4.12749 -2.46497e-18 0.00322181
-4.10886 -3.54794e-18 0.00328645
-4.09024 -1.37964e-18 0.0033527
-4.07164 -2.4537e-18 0.00342068
-4.05305 -3.04508e-18 0.00349039
-4.03447 -2.30773e-18 0.00356194
-4.01591 -3.92821e-18 0.00363533
-3.99736 -2.68987e-18 0.0037107
-3.97882 -2.37323e-18 0.00378803
-3.96029 -3.54422e-18 0.00386746
-3.94177 -2.24287e-18 0.003949
-3.92327 -3.66338e-18 0.00403279
-3.90478 -2.55857e-18 0.00411884
-3.8863 -2.47278e-18 0.00420729
-3.86783 -3.87835e-18 0.00429816
-3.84937 -2.79715e-18 0.00439162
-3.83093 -3.66327e-18 0.00448767
-3.81249 -3.19927e-18 0.00458649
-3.79407 -3.94144e-18 0.0046881
-3.77566 -3.39749e-18 0.0047927
-3.75726 -3.98714e-18 0.00490029
-3.73887 -2.33531e-18 0.0050111
-3.72049 -4.54198e-18 0.00512513
-3.70213 -4.30157e-18 0.00524262
-3.68377 -4.07767e-18 0.0053636
-3.66543 -2.75177e-18 0.0054883
-3.64709 -4.34855e-18 0.00561676
-3.62877 -4.14036e-18 0.00574925
-3.61046 -6.20136e-18 0.0058858
-3.59215 -1.95534e-18 0.0060267
-3.57386 -7.65857e-18 0.00617199
-3.55558 -2.83189e-18 0.00632198
-3.53731 -4.26018e-18 0.00647672
-3.51905 -4.55538e-18 0.00663654
-3.5008 -6.57555e-18 0.0068015
-3.48256 -3.18303e-18 0.00697196
-3.46433 -5.31726e-18 0.00714797
-3.4461 -3.09974e-18 0.00732993
-3.42789 -8.85668e-18 0.00751789
-3.40969 -2.08028e-18 0.00771227
-3.3915 -8.35031e-18 0.00791314
-3.37332 -4.05166e-18 0.00812093
-3.35515 -2.642e-18 0.00833572
-3.33698 -5.44158e-18 0.00855795
-3.31883 -4.53723e-18 0.00878771
-3.30069 -2.44477e-18 0.00902546
-3.28255 -6.1719e-18 0.00927128
-3.26443 -7.0214e-18 0.00952566
-3.24631 -3.44691e-18 0.00978866
-3.2282 -5.19044e-18 0.0100608
-3.2101 -1.01241e-17 0.0103421
-3.19201 -7.16787e-18 0.0106331
-3.17393 -6.05657e-18 0.0109338
-3.15586 -5.94027e-18 0.0112448
-3.1378 -6.01031e-18 0.0115661
-3.11974 -1.04536e-17 0.0118982
-3.1017 -8.65592e-18 0.0122411
-3.08366 -5.06099e-18 0.0125954
-3.06563 -9.09581e-18 0.012961
-3.04761 -5.99699e-19 0.0133386
-3.0296 -1.47433e-17 0.0137282
-3.01159 -3.4867e-18 0.0141303
-2.9936 -1.18083e-17 0.014545
-2.97561 -3.70962e-18 0.014973
-2.95763 -1.35503e-17 0.0154143
-2.93966 -1.09784e-17 0.0158696
-2.9217 -8.01393e-18 0.0163391
-2.90374 -1.78326e-18 0.0168237
-2.88579 -5.29817e-18 0.0173235
-2.86785 -6.12914e-18 0.0178395
-2.84992 2.14997e-18 0.0183719
-2.83199 -1.49363e-17 0.0189221
-2.81408 -6.35737e-18 0.0194902
-2.79617 -5.42098e-18 0.0200777
-2.77826 -4.04448e-18 0.020685
-2.76037 1.03783e-18 0.0213136
-2.74248 -6.6048e-18 0.0219642
-2.7246 -1.07982e-17 0.0226385
-2.70673 8.74153e-19 0.0233373
-2.68886 -8.28908e-18 0.0240624
-2.671 -2.13553e-17 0.0248147
-2.65315 8.83074e-18 0.0255965
-2.63531 4.90467e-18 0.0264088
-2.61747 -1.21416e-17 0.027254
-2.59964 -1.29028e-17 0.0281333
-2.58182 4.44283e-18 0.0290494
-2.564 -2.66525e-17 0.0300037
-2.54619 3.40188e-17 0.0309993
-2.52838 -9.35772e-18 0.0320377
-2.51059 5.01676e-18 0.0331223
-2.49279 -2.96525e-17 0.0342551
-2.47501 2.07314e-18 0.0354396
-2.45723 2.13001e-17 0.0366782
-2.43946 -2.57297e-17 0.037975
-2.42169 3.35972e-17 0.0393326
-2.40394 -1.52746e-17 0.0407557
-2.38618 4.04823e-18 0.0422472
-2.36844 -3.44377e-18 0.0438125
-2.3507 1.33684e-18 0.0454551
-2.33296 7.62568e-18 0.047181
-2.31523 3.93e-17 0.0489942
-2.29751 -3.51093e-17 0.0509017
-2.27979 9.48942e-18 0.0529081
-2.26208 -6.14147e-18 0.0550216
-2.24438 8.18416e-18 0.0572474
-2.22668 -2.0249e-17 0.059595
-2.20898 -4.8476e-17 0.0620706
-2.19129 7.64887e-17 0.0646851
-2.17361 -7.24227e-17 0.0674459
-2.15593 -4.90532e-17 0.0703655
-2.13826 -7.42225e-17 0.073453
-2.1206 1.09289e-16 0.0767227
-2.10294 -1.44589e-16 0.0801854
-2.08528 7.88239e-17 0.083858
-2.06763 -7.33511e-17 0.0877534
-2.04998 -7.15422e-18 0.0918913
-2.03234 2.42121e-17 0.0962874
-2.01471 9.29713e-17 0.100965
-1.99708 6.64645e-17 0.105942
-1.97945 -8.69106e-17 0.111247
-1.96183 -1.03392e-16 0.116902
-1.94422 7.88384e-17 0.12294
-1.92661 -3.18218e-16 0.129388
-1.909 1.36067e-16 0.136285
-1.8914 -2.27792e-16 0.143666
-1.87381 1.49526e-16 0.151575
-1.85622 -3.70854e-17 0.160055
-1.83863 -9.60635e-17 0.169161
-1.82105 1.73049e-16 0.178943
-1.80347 1.77948e-16 0.18947
-1.7859 -2.18815e-17 0.200802
-1.76833 -2.00374e-16 0.213021
-1.75076 8.51685e-16 0.226204
-1.7332 -9.86692e-16 0.240449
-1.71565 4.98686e-16 0.255851
-1.69809 6.08255e-16 0.272529
-1.68055 -3.89491e-16 0.2906
-1.663 -9.78597e-16 0.310209
-1.64546 1.21288e-15 0.331501
-1.62793 -8.98809e-16 0.354652
-1.6104 1.53637e-15 0.37984
-1.59287 -1.15178e-15 0.407279
-1.57535 1.02275e-15 0.437185
-1.55783 -1.63531e-15 0.469817
-1.54031 9.82874e-17 0.505437
-1.5228 1.65024e-15 0.544353
-1.50529 1.42971e-15 0.586879
-1.48779 9.64617e-17 0.633374
-1.47029 1.14781e-15 0.684206
-1.45279 2.28837e-15 0.739783
-1.4353 -7.20505e-15 0.800518
-1.41781 7.71723e-15 0.866855
-1.40032 -4.75709e-15 0.939232
-1.38284 1.84321e-14 1.0181
-1.36536 -1.63635e-14 1.10386
-1.34788 2.70978e-15 1.19692
-1.33041 1.3036e-14 1.29757
-1.31293 -9.87805e-15 1.40605
-1.29547 -1.6691e-14 1.52244
-1.278 7.43824e-15 1.64662
-1.26054 9.42631e-15 1.77829
-1.24308 2.65664e-14 1.91683
-1.22563 -3.24968e-14 2.06134
-1.20818 4.66701e-14 2.21047
-1.19073 -3.9997e-14 2.36262
-1.17328 9.96524e-15 2.51563
-1.15584 -4.42254e-14 2.66718
-1.1384 4.17629e-14 2.81442
-1.12096 -3.56634e-14 2.95455
-1.10353 6.46836e-14 3.08445
-1.08609 -3.0158e-14 3.20136
-1.06866 -8.28044e-14 3.30249
-1.05124 3.17009e-14 3.3858
-1.03381 3.07038e-14 3.44942
-1.01639 -9.35e-14 3.49254
-0.998969 4.11811e-14 3.51461
-0.981551 -5.71409e-15 3.51618
-0.964136 -4.52148e-15 3.498
-0.946723 -8.20023e-14 3.46171
-0.929312 1.00071e-13 3.40901
-0.911904 -4.8795e-14 3.34217
-0.894497 -3.2085e-15 3.26332
-0.877093 -2.28333e-14 3.17486
-0.859691 5.19238e-14 3.07891
-0.842291 2.00085e-14 2.97762
-0.824893 1.77583e-14 2.87283
-0.807497 -4.40408e-14 2.76625
-0.790103 4.35335e-14 2.65931
-0.77271 -3.46314e-14 2.55321
-0.75532 3.66843e-14 2.44898
-0.737931 6.80743e-15 2.34737
-0.720544 5.29907e-14 2.24904
-0.703159 -1.60383e-14 2.15437
-0.685776 8.87201e-15 2.06376
-0.668394 -6.30376e-15 1.97732
-0.651013 1.50903e-15 1.89524
-0.633635 1.46517e-14 1.81746
-0.616257 1.7409e-15 1.74404
-0.598881 -1.20561e-14 1.67479
-0.581507 2.41391e-14 1.60971
-0.564134 -1.89222e-14 1.54853
-0.546762 6.8062e-15 1.49123
-0.529392 2.14575e-15 1.4375
-0.512023 2.68976e-16 1.38729
-0.494655 -1.42933e-15 1.3403
-0.477288 -6.01165e-15 1.29649
-0.459922 2.12378e-15 1.25553
-0.442558 1.30834e-15 1.21742
-0.425194 -1.50128e-15 1.18184
-0.407832 -1.96846e-15 1.14879
-0.39047 3.49639e-15 1.11797
-0.373109 -5.30836e-15 1.08941
-0.355749 -4.82299e-15 1.06282
-0.338391 -1.26581e-15 1.03825
-0.321032 -3.88643e-15 1.01541
-0.303675 4.61376e-15 0.994382
-0.286318 -8.09565e-15 0.974889
-0.268962 7.21398e-15 0.957043
-0.251607 -1.12065e-15 0.940552
-0.234252 5.56426e-15 0.925568
-0.216898 -3.67684e-15 0.911789
-0.199544 -3.2885e-15 0.899408
-0.182191 5.06421e-15 0.888101
-0.164838 -2.69451e-15 0.878113
-0.147486 2.01585e-15 0.869079
-0.130134 2.75036e-15 0.861319
-0.112782 -1.6472e-15 0.854399
-0.0954304 1.69543e-15 0.848748
-0.0780791 -3.57827e-15 0.843807
-0.060728 -4.10596e-15 0.840201
-0.043377 1.2412e-14 0.837098
-0.0260262 -1.45306e-14 0.835623
-0.00867539 4.90924e-14 0.833654
0.00867539 7.90529e-14 0.833654
0.0260262 1.91231e-14 0.835623
0.043377 5.81299e-15 0.837098
0.060728 1.04766e-15 0.840201
0.0780791 7.40864e-15 0.843807
0.0954304 4.97652e-15 0.848748
0.112782 -2.56526e-15 0.854399
0.130134 3.50347e-15 0.861319
0.147486 2.30417e-15 0.869079
0.164838 4.99931e-15 0.878113
0.182191 3.61524e-15 0.888101
0.199544 2.0632e-15 0.899408
0.216898 1.36781e-15 0.911789
0.234252 2.46278e-15 0.925568
0.251607 3.29935e-15 0.940552
0.268962 2.00111e-15 0.957043
0.286318 3.9006e-15 0.974889
0.303675 1.33998e-15 0.994382
0.321032 -6.66829e-16 1.01541
0.338391 -5.90895e-15 1.03825
0.355749 -4.96849e-15 1.06282
0.373109 7.98621e-15 1.08941
0.39047 2.76846e-15 1.11797
0.407832 2.1028e-15 1.14879
0.425194 -1.02156e-14 1.18184
0.442558 4.92039e-15 1.21742
0.459922 -1.01244e-14 1.25553
0.477288 9.39455e-15 1.29649
0.494655 -1.12667e-14 1.3403
0.512023 3.22504e-15 1.38729
0.529392 -2.12129e-15 1.4375
0.546762 -3.90244e-15 1.49123
0.564134 -1.36882e-14 1.54853
0.581507 2.45772e-14 1.60971
0.598881 -1.96202e-14 1.67479
0.616257 -8.54365e-16 1.74404
0.633635 -1.58888e-14 1.81746
0.651013 9.49352e-15 1.89524
0.668394 -1.73411e-14 1.97732
0.685776 3.86624e-14 2.06376
0.703159 -3.03926e-14 2.15437
0.720544 1.049e-14 2.24904
0.737931 -4.38579e-14 2.34737
0.75532 2.28065e-14 2.44898
0.77271 -3.46557e-14 2.55321
0.790103 5.32849e-14 2.65931
0.807497 -4.05095e-14 2.76625
0.824893 7.7798e-14 2.87283
0.842291 -6.50176e-14 2.97762
0.859691 6.15534e-14 3.07891
0.877093 1.47048e-14 3.17486
0.894497 4.91381e-14 3.26332
0.911904 -4.61822e-14 3.34217
0.929312 7.45693e-15 3.40901
0.946723 4.21137e-14 3.46171
0.964136 4.07845e-14 3.498
0.981551 -9.59525e-14 3.51618
0.998969 1.06863e-13 3.51461
1.01639 -7.02242e-14 3.49254
1.03381 1.12867e-14 3.44942
1.05124 -3.58653e-14 3.3858
1.06866 2.60174e-14 3.30249
1.08609 -3.46569e-14 3.20136
1.10353 1.11709e-13 3.08445
1.12096 -6.93661e-14 2.95455
1.1384 3.55691e-14 2.81442
1.15584 -6.46314e-14 2.66718
1.17328 3.13815e-14 2.51563
1.19073 -7.31975e-14 2.36262
1.20818 8.13236e-14 2.21047
1.22563 -7.25261e-14 2.06134
1.24308 5.6163e-14 1.91683
1.26054 -2.23857e-14 1.77829
1.278 1.10438e-14 1.64662
1.29547 -1.31141e-14 1.52244
1.31293 1.28541e-14 1.40605
1.33041 -1.49465e-14 1.29757
1.34788 -3.62429e-15 1.19692
1.36536 2.38775e-15 1.10386
1.38284 9.90578e-15 1.0181
1.40032 -4.23332e-15 0.939232
1.41781 8.81125e-15 0.866855
1.4353 -3.42486e-15 0.800518
1.45279 3.81686e-15 0.739783
1.47029 -4.82641e-15 0.684206
1.48779 5.23375e-15 0.633374
1.50529 -4.99996e-15 0.586879
1.5228 1.34778e-15 0.544353
1.54031 -2.52862e-15 0.505437
1.55783 3.02513e-15 0.469817
1.57535 -2.68915e-15 0.437185
1.59287 -4.39301e-16 0.407279
1.6104 3.18793e-16 0.37984
1.62793 -1.04494e-15 0.354652
1.64546 7.08972e-16 0.331501
1.663 -4.5427e-16 0.310209
1.68055 -1.3172e-16 0.2906
1.69809 4.70611e-16 0.272529
1.71565 5.19861e-16 0.255851
1.7332 -5.72322e-16 0.240449
1.75076 -1.46477e-16 0.226204
1.76833 4.24263e-16 0.213021
1.7859 -1.74487e-16 0.200802
1.80347 1.91268e-16 0.18947
1.82105 -3.16755e-16 0.178943
1.83863 2.72038e-16 0.169161
1.85622 -2.57953e-16 0.160055
1.87381 9.60677e-17 0.151575
1.8914 -9.42304e-17 0.143666
1.909 2.18649e-16 0.136285
1.92661 -1.32602e-16 0.129388
1.94422 1.13976e-16 0.12294
1.96183 -1.94383e-16 0.116902
1.97945 3.43392e-16 0.111247
1.99708 -1.15211e-16 0.105942
2.01471 1.21471e-17 0.100965
2.03234 1.18102e-17 0.0962874
2.04998 9.44986e-17 0.0918913
2.06763 -5.02767e-17 0.0877534
2.08528 4.24929e-17 0.083858
2.10294 -7.46491e-17 0.0801854
2.1206 1.25617e-17 0.0767227
2.13826 2.04087e-18 0.073453
2.15593 2.07237e-18 0.0703655
2.17361 1.86278e-17 0.0674459
2.19129 -3.55209e-19 0.0646851
2.20898 -9.69061e-19 0.0620706
2.22668 2.4463e-17 0.059595
2.24438 -5.25582e-17 0.0572474
2.26208 -6.88675e-18 0.0550216
2.27979 3.53092e-18 0.0529081
2.29751 4.71336e-17 0.0509017
2.31523 -3.58087e-17 0.0489942
2.33296 7.373e-17 0.047181
2.3507 -9.24435e-17 0.0454551
2.36844 4.59041e-17 0.0438125
2.38618 -3.33208e-17 0.0422472
2.40394 3.03274e-17 0.0407557
2.42169 -3.90148e-17 0.0393326
2.43946 2.66912e-17 0.037975
2.45723 5.4679e-18 0.0366782
2.47501 -1.77447e-17 0.0354396
2.49279 3.93152e-17 0.0342551
2.51059 5.38651e-18 0.0331223
2.52838 -2.50352e-17 0.0320377
2.54619 1.12735e-17 0.0309993
2.564 -2.13708e-17 0.0300037
2.58182 3.95081e-17 0.0290494
2.59964 -8.16257e-18 0.0281333
2.61747 6.69777e-18 0.027254
2.63531 -6.94672e-18 0.0264088
2.65315 1.72176e-17 0.0255965
2.671 3.89741e-18 0.0248147
2.68886 7.11167e-18 0.0240624
2.70673 5.48414e-18 0.0233373
2.7246 4.07283e-18 0.0226385
2.74248 7.99106e-18 0.0219642
2.76037 3.11496e-18 0.0213136
2.77826 7.03162e-18 0.020685
2.79617 1.79215e-17 0.0200777
2.81408 1.20144e-17 0.0194902
2.83199 1.26463e-18 0.0189221
2.84992 1.01603e-17 0.0183719
2.86785 1.28922e-17 0.0178395
2.88579 -1.99831e-18 0.0173235
2.90374 9.52205e-18 0.0168237
2.9217 -1.79227e-18 0.0163391
2.93966 1.20426e-17 0.0158696
2.95763 2.64009e-18 0.0154143
2.97561 1.47189e-17 0.014973
2.9936 8.354e-18 0.014545
3.01159 4.2916e-18 0.0141303
3.0296 1.00449e-17 0.0137282
3.04761 5.80986e-18 0.0133386
3.06563 9.29292e-18 0.012961
3.08366 1.03464e-17 0.0125954
3.1017 -4.82861e-19 0.0122411
3.11974 1.09184e-17 0.0118982
3.1378 3.29824e-18 0.0115661
3.15586 1.19488e-17 0.0112448
3.17393 -2.68996e-18 0.0109338
3.19201 1.18126e-17 0.0106331
3.2101 4.91174e-18 0.0103421
3.2282 6.60397e-18 0.0100608
3.24631 8.85732e-18 0.00978866
3.26443 7.02509e-18 0.00952566
3.28255 3.69763e-18 0.00927128
3.30069 9.83274e-18 0.00902546
3.31883 4.67858e-18 0.00878771
3.33698 5.48301e-18 0.00855795
3.35515 5.48353e-18 0.00833572
3.37332 4.14304e-18 0.00812093
3.3915 6.33736e-18 0.00791314
3.40969 4.73266e-18 0.00771227
3.42789 2.74395e-18 0.00751789
3.4461 5.71577e-18 0.00732993
3.46433 4.51719e-18 0.00714797
3.48256 5.40042e-18 0.00697196
3.5008 4.89185e-18 0.0068015
3.51905 3.51131e-18 0.00663654
3.53731 5.86128e-18 0.00647672
3.55558 3.01144e-18 0.00632198
3.57386 4.55503e-18 0.00617199
3.59215 5.94587e-18 0.0060267
3.61046 3.53797e-18 0.0058858
3.62877 5.32292e-18 0.00574925
3.64709 3.81604e-18 0.00561676
3.66543 3.86439e-18 0.0054883
3.68377 4.89322e-18 0.0053636
3.70213 3.19916e-18 0.00524262
3.72049 2.80492e-18 0.00512513
3.73887 5.53958e-18 0.0050111
3.75726 2.62434e-18 0.00490029
3.77566 2.33594e-18 0.0047927
3.79407 4.50163e-18 0.0046881
3.81249 3.70556e-18 0.00458649
3.83093 3.41441e-18 0.00448767
3.84937 3.2605e-18 0.00439162
3.86783 1.94617e-18 0.00429816
3.8863 3.49884e-18 0.00420729
3.90478 2.68474e-18 0.00411884
3.92327 2.75573e-18 0.00403279
3.94177 3.02954e-18 0.003949
3.96029 2.32884e-18 0.00386746
3.97882 2.41331e-18 0.00378803
3.99736 3.19806e-18 0.0037107
4.01591 2.71981e-18 0.00363533
4.03447 2.93743e-18 0.00356194
4.05305 2.92286e-18 0.00349039
4.07164 2.12489e-18 0.00342068
4.09024 2.06747e-18 0.0033527
4.10886 3.46375e-18 0.00328645
4.12749 2.40278e-18 0.00322181
4.14613 3.22986e-18 0.0031588
4.16478 2.01716e-18 0.00309731
4.18345 2.41955e-18 0.00303734
4.20213 2.31172e-18 0.0029788
4.22082 1.96209e-18 0.0029217
4.23953 2.06879e-18 0.00286594
4.25825 2.19347e-18 0.00281153
4.27698 1.79447e-18 0.00275838
4.29573 2.52682e-18 0.00270651
4.31449 1.41343e-18 0.00265583
4.33327 1.72724e-18 0.00260635
4.35206 1.68277e-18 0.00255799
4.37086 1.92856e-18 0.00251076
4.38968 1.59825e-18 0.0024646
4.40851 2.03226e-18 0.0024195
4.42736 1.72254e-18 0.00237541
4.44622 1.83919e-18 0.00233232
4.46509 1.41465e-18 0.00229018
4.48398 1.2497e-18 0.00224901
4.50289 1.28874e-18 0.00220872
4.52181 1.23646e-18 0.00216934
4.54074 1.04628e-18 0.0021308
4.55969 1.56653e-18 0.00209313
4.57866 1.1578e-18 0.00205625
4.59764 1.33886e-18 0.00202019
4.61664 1.18965e-18 0.00198489
4.63565 1.25411e-18 0.00195036
4.65468 9.26918e-19 0.00191654
4.67372 1.17827e-18 0.00188347
4.69278 1.13469e-18 0.00185107
4.71185 1.29559e-18 0.00181937
4.73095 8.62592e-19 0.00178831
4.75005 8.44378e-19 0.00175792
4.76918 1.54871e-18 0.00172814
4.78832 9.69129e-19 0.00169899
4.80748 1.04417e-18 0.00167043
4.82665 8.09768e-19 0.00164246
4.84584 8.51715e-19 0.00161505
4.86505 8.41756e-19 0.0015882
4.88428 8.77091e-19 0.00156189
4.90352 8.61358e-19 0.00153611
4.92278 1.10434e-18 0.00151084
4.94206 7.33677e-19 0.00148608
4.96136 5.63008e-19 0.00146181
4.98067 1.07665e-18 0.00143802
5 6.38087e-19 0.00141469
5.01935 8.39844e-19 0.00139183
5.03872 7.99329e-19 0.0013694
5.05811 9.06243e-19 0.00134742
5.07751 4.80013e-19 0.00132585
5.09694 7.41138e-19 0.00130471
5.11638 5.64293e-19 0.00128397
5.13584 7.84691e-19 0.00126363
5.15532 7.09585e-19 0.00124367
5.17482 9.78383e-19 0.00122409
5.19434 5.9868e-19 0.00120488
5.21388 5.93799e-19 0.00118604
5.23344 7.99422e-19 0.00116754
5.25302 6.65161e-19 0.00114939
5.27262 7.92696e-19 0.00113158
5.29224 6.78537e-19 0.0011141
5.31188 7.89531e-19 0.00109694
5.33154 7.32703e-19 0.0010801
5.35122 5.79544e-19 0.00106356
5.37092 5.17256e-19 0.00104733
5.39065 8.02367e-19 0.00103139
5.41039 4.72369e-19 0.00101575
5.43016 6.7583e-19 0.00100037
5.44994 6.72295e-19 0.000985288
5.46975 7.64309e-19 0.000970465
5.48958 6.34614e-19 0.000955914
5.50944 5.75261e-19 0.000941613
5.52931 5.56216e-19 0.000927575
5.54921 5.57936e-19 0.000913776
5.56913 6.03382e-19 0.000900228
5.58907 5.18527e-19 0.000886911
5.60904 5.59787e-19 0.000873833
5.62903 4.91284e-19 0.000860976
5.64904 5.20344e-19 0.000848349
5.66907 4.84911e-19 0.000835934
5.68913 3.38332e-19 0.00082374
5.70922 5.46484e-19 0.000811748
5.72933 3.69194e-19 0.000799969
5.74946 4.73855e-19 0.000788384
5.76961 3.27724e-19 0.000777002
5.7898 4.91656e-19 0.000765807
5.81 3.54183e-19 0.000754808
5.83023 4.71168e-19 0.000743987
5.85049 3.26895e-19 0.000733354
5.87077 2.92141e-19 0.000722893
5.89108 3.60721e-19 0.000712613
5.91142 3.39516e-19 0.000702497
5.93178 3.54389e-19 0.000692555
5.95216 3.27769e-19 0.000682771
5.97258 2.93204e-19 0.000673154
5.99302 3.00083e-19 0.000663689
6.01349 2.08987e-19 0.000654384
6.03398 2.01603e-19 0.000645226
6.05451 2.09958e-19 0.000636222
6.07506 1.40701e-19 0.000627358
6.09564 1.48317e-19 0.000618643
6.11625 2.13199e-19 0.000610063
6.13688 1.56364e-19 0.000601625
6.15755 1.88432e-19 0.000593318
6.17824 1.31571e-19 0.000585148
6.19897 6.05248e-20 0.000577103
6.21972 6.12172e-20 0.00056919
6.24051 1.49103e-19 0.000561398
6.26132 7.71992e-20 0.000553733
6.28216 8.53668e-20 0.000546184
6.30304 7.14374e-20 0.000538757
6.32395 2.20874e-20 0.000531442
6.34489 9.68685e-20 0.000524245
6.36586 7.72164e-20 0.000517156
6.38686 6.10474e-20 0.00051018
6.40789 -1.22078e-20 0.000503308
6.42896 1.98214e-20 0.000496546
6.45006 6.12093e-20 0.000489883
6.47119 -3.47986e-20 0.000483326
6.49236 -4.58445e-21 0.000476865
6.51356 1.20546e-20 0.000470506
6.5348 2.04619e-20 0.00046424
6.55607 1.16134e-20 0.000458072
6.57737 4.7579e-20 0.000451993
6.59871 3.38018e-20 0.000446009
6.62008 2.76612e-21 0.000440111
6.6415 -1.63742e-20 0.000434305
6.66294 2.25217e-21 0.000428582
6.68443 3.39783e-20 0.000422947
6.70595 -1.32142e-20 0.000417392
6.72751 2.01865e-21 0.000411922
6.74911 4.82276e-20 0.00040653
6.77074 9.11768e-21 0.00040122
6.79241 -2.62393e-20 0.000395985
6.81413 4.48828e-20 0.000390829
6.83588 9.59012e-21 0.000385745
6.85767 2.99977e-22 0.000380737
6.8795 4.00194e-20 0.0003758
6.90138 2.33457e-20 0.000370936
6.92329 1.86452e-21 0.000366139
6.94524 6.61845e-22 0.000361414
6.96724 1.3457e-20 0.000356754
6.98928 1.11241e-20 0.000352164
7.01137 3.71947e-20 0.000347635
7.03349 5.04735e-20 0.000343174
7.05566 2.63264e-20 0.000338773
7.07788 2.65327e-20 0.000334437
7.10014 1.47098e-20 0.000330159
7.12244 1.63348e-20 0.000325943
7.14479 2.66846e-20 0.000321785
7.16719 4.46407e-20 0.000317686
7.18963 3.35958e-20 0.000313642
7.21213 2.72099e-20 0.000309657
7.23467 4.36258e-20 0.000305724
7.25725 1.82172e-20 0.000301848
7.27989 2.67253e-20 0.000298023
7.30258 -2.94247e-20 0.000294253
7.32532 1.37181e-20 0.000290532
7.34811 1.78779e-20 0.000286864
7.37095 -2.17675e-21 0.000283244
7.39384 1.70481e-20 0.000279675
7.41679 2.08883e-21 0.000276152
7.43978 1.30618e-20 0.000272678
7.46284 1.45602e-20 0.00026925
7.48595 2.22315e-21 0.000265869
7.50911 3.04714e-21 0.000262532
7.53233 -2.53438e-20 0.000259241
7.55561 -6.04266e-21 0.000255991
7.57894 -3.38047e-20 0.000252787
7.60234 1.02266e-20 0.000249623
7.62579 -1.57308e-20 0.000246503
7.64931 -1.51087e-20 0.000243422
7.67288 -1.66791e-20 0.000240383
7.69652 -2.30035e-20 0.000237382
7.72022 -3.39981e-20 0.000234423
7.74398 -2.77794e-20 0.000231499
7.76781 -2.45515e-20 0.000228616
7.7917 -1.17213e-20 0.000225767
7.81566 -3.7033e-20 0.000222958
7.83968 -2.71551e-20 0.000220182
7.86378 -4.81936e-20 0.000217444
7.88794 -3.61759e-20 0.000214739
7.91217 -4.66212e-20 0.00021207
7.93648 -3.71335e-20 0.000209433
7.96085 -4.99902e-20 0.000206832
7.9853 -4.25656e-20 0.000204261
8.00983 -4.99516e-20 0.000201725
8.03443 -2.12248e-20 0.000199218
8.0591 -5.09065e-20 0.000196745
8.08386 -4.18433e-20 0.0001943
8.10869 -5.97909e-20 0.000191888
8.13361 -4.58676e-20 0.000189504
8.1586 -4.22565e-20 0.000187151
8.18368 -3.27171e-20 0.000184825
8.20884 -2.98845e-20 0.000182529
8.23409 -3.72278e-20 0.00018026
8.25943 -4.06456e-20 0.00017802
8.28486 -1.83984e-20 0.000175805
8.31038 -2.95438e-20 0.000173619
8.33598 -1.78634e-20 0.000171457
8.36169 -3.22528e-20 0.000169323
8.38748 -1.56345e-20 0.000167213
8.41338 -1.48006e-20 0.00016513
8.43937 -1.50739e-20 0.000163069
8.46547 -1.1387e-20 0.000161035
8.49166 -2.88644e-21 0.000159023
8.51797 -3.14474e-21 0.000157036
8.54437 -1.47131e-20 0.000155071
8.57089 -8.35818e-21 0.00015313
8.59752 -7.03659e-21 0.00015121
8.62426 -1.12126e-20 0.000149314
8.65112 -2.21629e-21 0.000147438
8.67809 -1.28284e-20 0.000145585
8.70518 -3.13997e-21 0.000143751
8.7324 -6.89982e-21 0.00014194
8.75974 -1.34338e-20 0.000140147
8.78721 -1.5035e-20 0.000138376
8.81482 -1.37833e-20 0.000136624
8.84255 -2.33211e-20 0.000134892
8.87042 -1.57811e-20 0.000133178
8.89844 -1.71881e-20 0.000131484
8.92659 -2.17696e-20 0.000129807
8.9549 -2.92713e-20 0.00012815
8.98335 -1.8322e-20 0.000126509
9.01196 -2.91762e-20 0.000124887
9.04073 -2.42486e-20 0.000123281
9.06966 -2.39544e-20 0.000121694
9.09875 -2.28833e-20 0.000120121
9.12802 -3.21376e-20 0.000118567
9.15746 -3.03209e-20 0.000117027
9.18709 -3.95561e-20 0.000115504
9.2169 -3.09768e-20 0.000113995
9.2469 -3.4869e-20 0.000112502
9.27709 -3.54145e-20 0.000111024
9.30749 -4.67732e-20 0.000109561
9.3381 -4.252e-20 0.000108111
9.36893 -4.01025e-20 0.000106676
9.39998 -3.56998e-20 0.000105254
9.43125 -4.26673e-20 0.000103846
9.46277 -3.17994e-20 0.000102451
9.49453 -4.26941e-20 0.000101069
9.52655 -3.52563e-20 9.96987e-05
9.55883 -4.1938e-20 9.83416e-05
9.59138 -3.91848e-20 9.69954e-05
9.62422 -4.69955e-20 9.56618e-05
9.65735 -3.42032e-20 9.43383e-05
9.69079 -4.29993e-20 9.30268e-05
9.72455 -3.85537e-20 9.17248e-05
9.75865 -3.78392e-20 9.0434e-05
9.79309 -3.333e-20 8.9152e-05
9.8279 -4.0738e-20 8.78805e-05
9.8631 -3.22792e-20 8.66171e-05
9.89869 -3.8847e-20 8.53632e-05
9.93471 -3.0579e-20 8.41167e-05
9.97117 -3.73342e-20 8.28788e-05
10.0081 -2.86692e-20 8.16473e-05
10.0455 -3.5848e-20 8.04235e-05
10.0835 -2.48633e-20 7.92049e-05
10.122 -2.82735e-20 7.79929e-05
10.1611 -2.36566e-20 7.67849e-05
10.2008 -2.76164e-20 7.55821e-05
10.2412 -2.12134e-20 7.43818e-05
10.2824 -2.72615e-20 7.31851e-05
10.3244 -1.92111e-20 7.19889e-05
10.3672 -2.30872e-20 7.07943e-05
10.4109 -1.72306e-20 6.95979e-05
10.4557 -2.44091e-20 6.84003e-05
10.5017 -1.88761e-20 6.71976e-05
10.5489 -2.4422e-20 6.59898e-05
10.5976 -1.77375e-20 6.47723e-05
10.6479 -2.47119e-20 6.35441e-05
10.7002 -2.03694e-20 6.22988e-05
10.7547 -2.77262e-20 6.10336e-05
10.8119 -2.102e-20 5.97385e-05
10.8724 -3.23558e-20 5.8406e-05
10.9373 -2.49909e-20 5.70172e-05
11.0083 -3.53717e-20 5.55483e-05
11.0884 -2.5097e-20 5.39433e-05
11.1861 -3.92837e-20 5.2066e-05


==> anc/HERMITE/GAMMA04/iFp_FRG.txt <==
-11.1861 -2.11396e-20 5.21606e-05
-11.0884 -1.21831e-20 5.40444e-05
-11.0083 -1.69779e-20 5.5653e-05
-10.9373 -6.29469e-21 5.71269e-05
-10.8724 -8.22809e-21 5.85189e-05
-10.8119 1.2951e-21 5.98561e-05
-10.7547 1.84994e-21 6.11543e-05
-10.7002 9.1384e-21 6.24239e-05
-10.6479 1.04378e-20 6.36724e-05
-10.5976 1.58441e-20 6.49049e-05
-10.5489 1.7463e-20 6.61256e-05
-10.5017 2.38945e-20 6.73376e-05
-10.4557 2.15388e-20 6.85436e-05
-10.4109 2.7959e-20 6.97455e-05
-10.3672 2.5155e-20 7.09452e-05
-10.3244 2.86737e-20 7.21442e-05
-10.2824 2.81858e-20 7.33436e-05
-10.2412 3.09426e-20 7.45447e-05
-10.2008 2.92727e-20 7.57485e-05
-10.1611 3.41988e-20 7.69557e-05
-10.122 2.89974e-20 7.81673e-05
-10.0835 3.40614e-20 7.93838e-05
-10.0455 3.20992e-20 8.0606e-05
-10.0081 3.92675e-20 8.18345e-05
-9.97117 3.97391e-20 8.30698e-05
-9.93471 4.78154e-20 8.43124e-05
-9.89869 4.64308e-20 8.55628e-05
-9.8631 5.55418e-20 8.68215e-05
-9.8279 5.77347e-20 8.80889e-05
-9.79309 6.43293e-20 8.93654e-05
-9.75865 6.8438e-20 9.06514e-05
-9.72455 7.76245e-20 9.19473e-05
-9.69079 8.17544e-20 9.32535e-05
-9.65735 9.03581e-20 9.45703e-05
-9.62422 9.14176e-20 9.58981e-05
-9.59138 9.76377e-20 9.72371e-05
-9.55883 1.01616e-19 9.85878e-05
-9.52655 1.06609e-19 9.99504e-05
-9.49453 1.1032e-19 0.000101325
-9.46277 1.16669e-19 0.000102713
-9.43125 1.1861e-19 0.000104113
-9.39998 1.23757e-19 0.000105527
-9.36893 1.20717e-19 0.000106954
-9.3381 1.3092e-19 0.000108395
-9.30749 1.28991e-19 0.00010985
-9.27709 1.34304e-19 0.000111319
-9.2469 1.31615e-19 0.000112803
-9.2169 1.34404e-19 0.000114302
-9.18709 1.34905e-19 0.000115816
-9.15746 1.36139e-19 0.000117346
-9.12802 1.36922e-19 0.000118891
-9.09875 1.38894e-19 0.000120453
-9.06966 1.38395e-19 0.000122031
-9.04073 1.38165e-19 0.000123626
-9.01196 1.34478e-19 0.000125239
-8.98335 1.39916e-19 0.000126868
-8.9549 1.31375e-19 0.000128515
-8.92659 1.42136e-19 0.00013018
-8.89844 1.41573e-19 0.000131863
-8.87042 1.39615e-19 0.000133565
-8.84255 1.38673e-19 0.000135286
-8.81482 1.47261e-19 0.000137026
-8.78721 1.44624e-19 0.000138786
-8.75974 1.448e-19 0.000140565
-8.7324 1.46828e-19 0.000142365
-8.70518 1.44126e-19 0.000144185
-8.67809 1.43825e-19 0.000146026
-8.65112 1.48822e-19 0.000147888
-8.62426 1.51724e-19 0.000149772
-8.59752 1.62977e-19 0.000151678
-8.57089 1.54449e-19 0.000153606
-8.54437 1.64292e-19 0.000155556
-8.51797 1.6269e-19 0.00015753
-8.49166 1.73836e-19 0.000159527
-8.46547 1.7209e-19 0.000161548
-8.43937 1.79883e-19 0.000163592
-8.41338 1.84922e-19 0.000165662
-8.38748 1.89155e-19 0.000167756
-8.36169 1.91499e-19 0.000169875
-8.33598 2.07075e-19 0.000172021
-8.31038 2.07104e-19 0.000174192
-8.28486 2.13029e-19 0.00017639
-8.25943 2.09775e-19 0.000178614
-8.23409 2.14054e-19 0.000180866
-8.20884 2.1705e-19 0.000183146
-8.18368 2.39482e-19 0.000185454
-8.1586 2.30583e-19 0.000187791
-8.13361 2.46113e-19 0.000190157
-8.10869 2.38061e-19 0.000192552
-8.08386 2.54046e-19 0.000194978
-8.0591 2.51639e-19 0.000197434
-8.03443 2.69616e-19 0.000199921
-8.00983 2.74882e-19 0.00020244
-7.9853 2.80734e-19 0.000204991
-7.96085 2.89705e-19 0.000207574
-7.93648 3.08884e-19 0.00021019
-7.91217 3.18584e-19 0.00021284
-7.88794 3.13984e-19 0.000215524
-7.86378 3.40315e-19 0.000218243
-7.83968 3.4793e-19 0.000220997
-7.81566 3.50867e-19 0.000223787
-7.7917 3.61679e-19 0.000226613
-7.76781 3.83463e-19 0.000229476
-7.74398 3.84808e-19 0.000232377
-7.72022 3.99421e-19 0.000235316
-7.69652 4.11428e-19 0.000238293
-7.67288 4.1749e-19 0.00024131
-7.64931 4.29103e-19 0.000244367
-7.62579 4.63812e-19 0.000247465
-7.60234 4.52349e-19 0.000250604
-7.57894 4.75628e-19 0.000253785
-7.55561 4.90385e-19 0.000257009
-7.53233 4.92703e-19 0.000260277
-7.50911 5.07757e-19 0.000263588
-7.48595 4.96955e-19 0.000266944
-7.46284 5.25705e-19 0.000270346
-7.43978 5.23036e-19 0.000273795
-7.41679 5.35092e-19 0.00027729
-7.39384 5.4229e-19 0.000280833
-7.37095 5.53929e-19 0.000284425
-7.34811 5.39282e-19 0.000288067
-7.32532 5.55385e-19 0.000291759
-7.30258 5.54466e-19 0.000295502
-7.27989 5.73748e-19 0.000299297
-7.25725 5.55866e-19 0.000303145
-7.23467 5.87166e-19 0.000307047
-7.21213 5.78356e-19 0.000311003
-7.18963 5.84791e-19 0.000315015
-7.16719 5.89621e-19 0.000319084
-7.14479 5.98018e-19 0.00032321
-7.12244 5.75034e-19 0.000327395
-7.10014 6.05067e-19 0.000331639
-7.07788 5.89938e-19 0.000335944
-7.05566 6.03068e-19 0.000340311
-7.03349 5.91458e-19 0.00034474
-7.01137 6.1584e-19 0.000349232
-6.98928 6.14804e-19 0.00035379
-6.96724 6.23703e-19 0.000358413
-6.94524 6.16742e-19 0.000363104
-6.92329 6.06946e-19 0.000367863
-6.90138 6.18981e-19 0.000372691
-6.8795 6.24186e-19 0.00037759
-6.85767 6.14652e-19 0.000382561
-6.83588 5.90393e-19 0.000387605
-6.81413 6.05613e-19 0.000392724
-6.79241 6.204e-19 0.000397918
-6.77074 5.80645e-19 0.00040319
-6.74911 6.21962e-19 0.00040854
-6.72751 5.8387e-19 0.000413969
-6.70595 6.11877e-19 0.000419481
-6.68443 5.74327e-19 0.000425075
-6.66294 5.80335e-19 0.000430753
-6.6415 5.71531e-19 0.000436517
-6.62008 5.90687e-19 0.000442369
-6.59871 5.54583e-19 0.000448309
-6.57737 5.87264e-19 0.00045434
-6.55607 5.70751e-19 0.000460464
-6.5348 5.28262e-19 0.000466681
-6.51356 5.22808e-19 0.000472994
-6.49236 5.6331e-19 0.000479404
-6.47119 5.57216e-19 0.000485913
-6.45006 5.49794e-19 0.000492524
-6.42896 5.81525e-19 0.000499237
-6.40789 5.91679e-19 0.000506056
-6.38686 6.06085e-19 0.000512981
-6.36586 6.13384e-19 0.000520015
-6.34489 6.38134e-19 0.00052716
-6.32395 5.84118e-19 0.000534417
-6.30304 5.79124e-19 0.00054179
-6.28216 6.22639e-19 0.00054928
-6.26132 6.13817e-19 0.00055689
-6.24051 6.00397e-19 0.000564622
-6.21972 6.55774e-19 0.000572477
-6.19897 6.64401e-19 0.000580459
-6.17824 6.67352e-19 0.00058857
-6.15755 7.58139e-19 0.000596813
-6.13688 7.21147e-19 0.00060519
-6.11625 7.67607e-19 0.000613703
-6.09564 7.62717e-19 0.000622355
-6.07506 7.93414e-19 0.00063115
-6.05451 8.10787e-19 0.000640089
-6.03398 8.19169e-19 0.000649177
-6.01349 9.49416e-19 0.000658414
-5.99302 9.01835e-19 0.000667806
-5.97258 8.58851e-19 0.000677354
-5.95216 9.97855e-19 0.000687062
-5.93178 9.70078e-19 0.000696932
-5.91142 9.21996e-19 0.00070697
-5.89108 9.72808e-19 0.000717176
-5.87077 1.01438e-18 0.000727556
-5.85049 1.08683e-18 0.000738113
-5.83023 1.08117e-18 0.00074885
-5.81 1.07614e-18 0.000759771
-5.7898 1.1623e-18 0.000770879
-5.76961 1.03399e-18 0.000782179
-5.74946 1.15678e-18 0.000793675
-5.72933 1.15547e-18 0.00080537
-5.70922 1.19278e-18 0.00081727
-5.68913 1.22446e-18 0.000829377
-5.66907 1.21037e-18 0.000841697
-5.64904 1.29532e-18 0.000854234
-5.62903 1.38273e-18 0.000866992
-5.60904 1.15547e-18 0.000879976
-5.58907 1.37416e-18 0.000893192
-5.56913 1.34507e-18 0.000906644
-5.54921 1.36294e-18 0.000920337
-5.52931 1.34523e-18 0.000934276
-5.50944 1.30833e-18 0.000948467
-5.48958 1.41436e-18 0.000962915
-5.46975 1.53333e-18 0.000977626
-5.44994 1.47954e-18 0.000992605
-5.43016 1.50676e-18 0.00100786
-5.41039 1.49198e-18 0.00102339
-5.39065 1.60003e-18 0.00103921
-5.37092 1.63002e-18 0.00105533
-5.35122 1.64008e-18 0.00107174
-5.33154 1.47099e-18 0.00108846
-5.31188 1.49869e-18 0.0011055
-5.29224 1.67213e-18 0.00112285
-5.27262 1.6277e-18 0.00114053
-5.25302 1.57495e-18 0.00115855
-5.23344 1.6728e-18 0.00117691
-5.21388 1.65895e-18 0.00119562
-5.19434 1.71781e-18 0.00121469
-5.17482 1.55783e-18 0.00123413
-5.15532 1.61264e-18 0.00125394
-5.13584 1.72728e-18 0.00127414
-5.11638 1.84887e-18 0.00129473
-5.09694 1.62998e-18 0.00131573
-5.07751 1.90936e-18 0.00133714
-5.05811 1.71702e-18 0.00135897
-5.03872 1.66616e-18 0.00138123
-5.01935 1.75237e-18 0.00140394
-5 1.79006e-18 0.0014271
-4.98067 1.89617e-18 0.00145072
-4.96136 1.91299e-18 0.00147483
-4.94206 1.74078e-18 0.00149942
-4.92278 1.93318e-18 0.00152451
-4.90352 1.98632e-18 0.00155011
-4.88428 1.93212e-18 0.00157624
-4.86505 1.9091e-18 0.0016029
-4.84584 1.8585e-18 0.00163012
-4.82665 1.77834e-18 0.00165791
-4.80748 2.03609e-18 0.00168628
-4.78832 2.19361e-18 0.00171524
-4.76918 1.94647e-18 0.00174481
-4.75005 1.76287e-18 0.00177501
-4.73095 1.85807e-18 0.00180585
-4.71185 1.93807e-18 0.00183736
-4.69278 2.37352e-18 0.00186954
-4.67372 1.95434e-18 0.00190241
-4.65468 2.28732e-18 0.001936
-4.63565 1.99195e-18 0.00197032
-4.61664 1.66787e-18 0.0020054
-4.59764 1.88745e-18 0.00204125
-4.57866 1.9044e-18 0.00207789
-4.55969 1.97365e-18 0.00211535
-4.54074 2.21756e-18 0.00215365
-4.52181 2.0874e-18 0.00219281
-4.50289 1.87541e-18 0.00223286
-4.48398 2.16552e-18 0.00227381
-4.46509 1.93556e-18 0.00231571
-4.44622 1.84455e-18 0.00235857
-4.42736 1.86766e-18 0.00240242
-4.40851 1.78592e-18 0.00244729
-4.38968 2.08332e-18 0.00249322
-4.37086 1.87825e-18 0.00254022
-4.35206 2.13088e-18 0.00258833
-4.33327 2.10062e-18 0.0026376
-4.31449 1.67277e-18 0.00268804
-4.29573 2.08194e-18 0.0027397
-4.27698 1.67333e-18 0.00279261
-4.25825 1.82407e-18 0.00284681
-4.23953 2.3222e-18 0.00290235
-4.22082 2.09084e-18 0.00295925
-4.20213 1.8839e-18 0.00301757
-4.18345 1.9609e-18 0.00307736
-4.16478 2.2518e-18 0.00313864
-4.14613 1.69867e-18 0.00320148
-4.12749 2.1549e-18 0.00326593
-4.10886 2.511e-18 0.00333203
-4.09024 2.27225e-18 0.00339984
-4.07164 2.11058e-18 0.00346942
-4.05305 2.77001e-18 0.00354082
-4.03447 2.18104e-18 0.0036141
-4.01591 1.93044e-18 0.00368933
-3.99736 2.81682e-18 0.00376657
-3.97882 2.88511e-18 0.00384589
-3.96029 2.62012e-18 0.00392735
-3.94177 2.52991e-18 0.00401104
-3.92327 2.22754e-18 0.00409703
-3.90478 2.40123e-18 0.00418539
-3.8863 2.78941e-18 0.0042762
-3.86783 2.02936e-18 0.00436956
-3.84937 3.54282e-18 0.00446554
-3.83093 2.58424e-18 0.00456423
-3.81249 3.35585e-18 0.00466574
-3.79407 2.81576e-18 0.00477015
-3.77566 2.68555e-18 0.00487756
-3.75726 3.85551e-18 0.00498807
-3.73887 2.96693e-18 0.00510179
-3.72049 3.55075e-18 0.00521882
-3.70213 2.97249e-18 0.00533928
-3.68377 4.57076e-18 0.00546327
-3.66543 4.62762e-18 0.00559091
-3.64709 3.3184e-18 0.00572232
-3.62877 3.52407e-18 0.0058576
-3.61046 3.97333e-18 0.0059969
-3.59215 4.58566e-18 0.00614031
-3.57386 3.8627e-18 0.00628796
-3.55558 4.8868e-18 0.00643999
-3.53731 4.19244e-18 0.00659651
-3.51905 4.11947e-18 0.00675764
-3.5008 3.32181e-18 0.00692351
-3.48256 2.90041e-18 0.00709425
-3.46433 6.18419e-18 0.00726999
-3.4461 3.92152e-18 0.00745084
-3.42789 5.34025e-18 0.00763696
-3.40969 4.06822e-18 0.00782845
-3.3915 3.47224e-18 0.00802548
-3.37332 3.56989e-18 0.00822816
-3.35515 4.05257e-18 0.00843667
-3.33698 4.38993e-18 0.00865115
-3.31883 6.13048e-18 0.00887177
-3.30069 2.02477e-18 0.00909871
-3.28255 5.10729e-18 0.00933217
-3.26443 5.88341e-18 0.00957235
-3.24631 7.20654e-18 0.00981949
-3.2282 6.69833e-18 0.0100738
-3.2101 4.65525e-18 0.0103356
-3.19201 3.51675e-18 0.0106052
-3.17393 5.66356e-18 0.0108829
-3.15586 4.09747e-18 0.0111689
-3.1378 7.23913e-18 0.0114638
-3.11974 3.08862e-18 0.0117678
-3.1017 7.86076e-18 0.0120814
-3.08366 9.38255e-18 0.0124051
-3.06563 5.16174e-18 0.0127393
-3.04761 5.3572e-18 0.0130846
-3.0296 1.04236e-17 0.0134414
-3.01159 5.47849e-18 0.0138103
-2.9936 7.13005e-18 0.014192
-2.97561 9.9917e-18 0.014587
-2.95763 8.5713e-18 0.014996
-2.93966 6.93023e-18 0.0154198
-2.9217 1.09427e-17 0.0158589
-2.90374 1.30411e-17 0.0163143
-2.88579 6.67408e-18 0.0167866
-2.86785 1.26992e-17 0.0172768
-2.84992 6.99466e-18 0.0177857
-2.83199 7.03291e-18 0.0183143
-2.81408 2.73845e-18 0.0188635
-2.79617 1.36385e-17 0.0194344
-2.77826 7.38284e-18 0.0200281
-2.76037 1.49472e-17 0.0206457
-2.74248 3.6123e-18 0.0212884
-2.7246 5.37377e-18 0.0219576
-2.70673 1.10204e-17 0.0226546
-2.68886 1.73323e-17 0.0233808
-2.671 3.61741e-18 0.0241378
-2.65315 1.35748e-17 0.0249272
-2.63531 2.26029e-18 0.0257508
-2.61747 1.02877e-17 0.0266103
-2.59964 8.7929e-18 0.0275077
-2.58182 4.0169e-18 0.0284451
-2.564 1.68217e-17 0.0294248
-2.54619 6.47166e-18 0.0304489
-2.52838 2.13658e-17 0.0315202
-2.51059 8.7399e-18 0.0326413
-2.49279 6.53953e-18 0.033815
-2.47501 2.42858e-18 0.0350444
-2.45723 2.44198e-17 0.0363328
-2.43946 7.29967e-18 0.0376837
-2.42169 2.96923e-17 0.0391009
-2.40394 5.70826e-18 0.0405885
-2.38618 1.24744e-17 0.0421507
-2.36844 2.44092e-17 0.0437922
-2.3507 1.66875e-17 0.0455181
-2.33296 2.77246e-17 0.0473337
-2.31523 7.21848e-17 0.0492449
-2.29751 2.94925e-17 0.0512579
-2.27979 1.81819e-17 0.0533795
-2.26208 -1.27728e-18 0.055617
-2.24438 5.64572e-17 0.0579783
-2.22668 1.98086e-17 0.0604718
-2.20898 2.63344e-17 0.063107
-2.19129 4.63621e-18 0.0658937
-2.17361 8.84044e-17 0.0688431
-2.15593 8.78471e-18 0.0719666
-2.13826 5.76998e-17 0.0752774
-2.1206 5.66776e-17 0.0787892
-2.10294 5.1622e-17 0.0825176
-2.08528 5.15383e-17 0.0864789
-2.06763 1.50709e-17 0.0906915
-2.04998 9.33365e-17 0.0951751
-2.03234 1.96944e-17 0.0999516
-2.01471 1.92678e-17 0.105045
-1.99708 7.73034e-17 0.110481
-1.97945 1.09975e-17 0.116288
-1.96183 -4.07063e-17 0.122499
-1.94422 7.89245e-17 0.129147
-1.92661 4.84651e-17 0.136271
-1.909 1.00584e-16 0.143914
-1.8914 8.23585e-17 0.152123
-1.87381 -1.07752e-16 0.160948
-1.85622 1.78273e-16 0.170448
-1.83863 -2.60392e-16 0.180686
-1.82105 7.53463e-17 0.191733
-1.80347 -9.43346e-17 0.203666
-1.7859 1.79756e-16 0.216576
-1.76833 3.25574e-16 0.230557
-1.75076 1.39712e-16 0.24572
-1.7332 -9.50736e-18 0.262184
-1.71565 -4.32638e-16 0.280089
-1.69809 3.64951e-17 0.299584
-1.68055 9.05553e-17 0.320841
-1.663 8.73827e-16 0.344049
-1.64546 3.89063e-16 0.369425
-1.62793 -2.89361e-16 0.397204
-1.6104 8.71866e-16 0.42766
-1.59287 1.53162e-16 0.461087
-1.57535 1.03674e-15 0.497828
-1.55783 -1.29136e-16 0.538249
-1.54031 -1.77134e-15 0.582777
-1.5228 1.18966e-15 0.631861
-1.50529 -3.46725e-15 0.686024
-1.48779 1.80656e-15 0.745807
-1.47029 1.71672e-16 0.81183
-1.45279 -1.02736e-15 0.88472
-1.4353 -3.43699e-15 0.965178
-1.41781 6.75853e-16 1.05387
-1.40032 7.81921e-16 1.15153
-1.38284 -1.14478e-15 1.25876
-1.36536 2.38242e-15 1.37617
-1.34788 -6.92413e-15 1.50409
-1.33041 6.80653e-15 1.64275
-1.31293 2.29215e-16 1.79187
-1.29547 -4.2458e-15 1.95082
-1.278 6.12773e-15 2.1182
-1.26054 1.83394e-14 2.29204
-1.24308 -1.57151e-14 2.46924
-1.22563 -9.72987e-16 2.64608
-1.20818 7.52859e-15 2.81765
-1.19073 1.23174e-14 2.97869
-1.17328 3.56536e-14 3.12322
-1.15584 -4.83988e-14 3.24581
-1.1384 2.82962e-14 3.34122
-1.12096 1.17086e-14 3.40595
-1.10353 1.22215e-14 3.4376
-1.08609 -1.88259e-14 3.4362
-1.06866 5.99132e-15 3.40304
-1.05124 -1.06774e-15 3.3415
-1.03381 -8.07227e-15 3.25555
-1.01639 -1.58159e-14 3.15027
-0.998969 5.22115e-15 3.03043
-0.981551 -7.71218e-15 2.90095
-0.964136 1.20821e-14 2.76586
-0.946723 1.32853e-14 2.6289
-0.929312 2.30176e-14 2.49278
-0.911904 2.05731e-14 2.35983
-0.894497 1.4901e-15 2.23153
-0.877093 2.93883e-15 2.10905
-0.859691 7.83874e-15 1.99298
-0.842291 1.02033e-14 1.88374
-0.824893 1.66884e-15 1.78137
-0.807497 2.0915e-15 1.68586
-0.790103 -2.62453e-15 1.59694
-0.77271 1.76291e-15 1.51438
-0.75532 -2.18387e-15 1.43781
-0.737931 5.98826e-17 1.3669
-0.720544 -5.30225e-15 1.30124
-0.703159 -2.77243e-15 1.2405
-0.685776 1.43442e-15 1.1843
-0.668394 3.10206e-15 1.13231
-0.651013 -6.08401e-16 1.08419
-0.633635 4.84343e-16 1.03965
-0.616257 6.62649e-16 0.998404
-0.598881 2.32408e-16 0.960195
-0.581507 1.96415e-15 0.924776
-0.564134 9.96754e-16 0.891937
-0.546762 1.15996e-15 0.861468
-0.529392 2.33062e-16 0.833194
-0.512023 2.23568e-15 0.80694
-0.494655 -2.59665e-16 0.782558
-0.477288 1.40782e-15 0.759905
-0.459922 -8.04185e-16 0.738859
-0.442558 5.09224e-16 0.719299
-0.425194 -6.65273e-16 0.701126
-0.407832 -1.30055e-15 0.68424
-0.39047 8.65374e-17 0.668557
-0.373109 9.56724e-16 0.653996
-0.355749 -8.11708e-16 0.640487
-0.338391 -1.17657e-15 0.627963
-0.321032 -2.77905e-17 0.616367
-0.303675 -5.26883e-16 0.605643
-0.286318 -9.71738e-16 0.595744
-0.268962 3.89488e-17 0.586625
-0.251607 5.18322e-16 0.578246
-0.234252 -1.06095e-15 0.57057
-0.216898 -5.25898e-16 0.563566
-0.199544 2.72813e-15 0.557203
-0.182191 2.57189e-16 0.551456
-0.164838 9.10119e-16 0.546301
-0.147486 -8.11825e-16 0.541718
-0.130134 -3.23545e-16 0.537687
-0.112782 2.58868e-16 0.534194
-0.0954304 3.12576e-16 0.531224
-0.0780791 -6.9394e-16 0.528767
-0.060728 1.04795e-15 0.526812
-0.043377 1.47775e-15 0.525353
-0.0260262 -1.80561e-15 0.524383
-0.00867539 -2.81427e-15 0.523899
0.00867539 8.66675e-15 0.523899
0.0260262 -1.07636e-15 0.524383
0.043377 -1.08377e-15 0.525353
0.060728 8.39072e-16 0.526812
0.0780791 -4.03437e-16 0.528767
0.0954304 -1.16823e-17 0.531224
0.112782 4.45724e-16 0.534194
0.130134 -6.36574e-16 0.537687
0.147486 4.57926e-16 0.541718
0.164838 -1.13166e-15 0.546301
0.182191 -1.06258e-16 0.551456
0.199544 -9.5266e-16 0.557203
0.216898 1.03367e-15 0.563566
0.234252 1.53521e-15 0.57057
0.251607 -1.79318e-16 0.578246
0.268962 -2.52356e-16 0.586625
0.286318 8.30602e-16 0.595744
0.303675 1.4861e-15 0.605643
0.321032 -3.25052e-16 0.616367
0.338391 -1.56815e-15 0.627963
0.355749 1.82172e-15 0.640487
0.373109 -9.98416e-16 0.653996
0.39047 -4.58918e-16 0.668557
0.407832 2.02693e-15 0.68424
0.425194 -9.03227e-16 0.701126
0.442558 -1.06699e-15 0.719299
0.459922 9.18454e-16 0.738859
0.477288 -5.16378e-16 0.759905
0.494655 -2.07704e-16 0.782558
0.512023 2.75715e-16 0.80694
0.529392 2.01135e-15 0.833194
0.546762 1.20243e-15 0.861468
0.564134 -9.54413e-16 0.891937
0.581507 2.89908e-17 0.924776
0.598881 4.76292e-16 0.960195
0.616257 5.24487e-16 0.998404
0.633635 -2.81509e-15 1.03965
0.651013 4.02983e-15 1.08419
0.668394 3.69286e-17 1.13231
0.685776 -4.14157e-16 1.1843
0.703159 2.80017e-15 1.2405
0.720544 -2.01355e-16 1.30124
0.737931 8.08964e-16 1.3669
0.75532 4.85309e-16 1.43781
0.77271 -1.90688e-15 1.51438
0.790103 8.16994e-15 1.59694
0.807497 2.95991e-15 1.68586
0.824893 1.14154e-15 1.78137
0.842291 -7.45354e-15 1.88374
0.859691 4.27021e-15 1.99298
0.877093 -4.14507e-15 2.10905
0.894497 4.37369e-15 2.23153
0.911904 -1.52755e-14 2.35983
0.929312 -1.00086e-14 2.49278
0.946723 1.61889e-14 2.6289
0.964136 1.42421e-14 2.76586
0.981551 -2.84584e-14 2.90095
0.998969 -2.33197e-14 3.03043
1.01639 3.32999e-15 3.15027
1.03381 8.19586e-15 3.25555
1.05124 1.86519e-14 3.3415
1.06866 3.57519e-15 3.40304
1.08609 -3.95184e-14 3.4362
1.10353 1.6356e-14 3.4376
1.12096 -1.73545e-14 3.40595
1.1384 -1.10409e-14 3.34122
1.15584 5.93367e-14 3.24581
1.17328 -4.07811e-14 3.12322
1.19073 -3.1689e-15 2.97869
1.20818 8.79113e-15 2.81765
1.22563 -1.92128e-14 2.64608
1.24308 1.76335e-14 2.46924
1.26054 -2.07783e-14 2.29204
1.278 -8.96706e-15 2.1182
1.29547 -7.64839e-15 1.95082
1.31293 -8.60332e-17 1.79187
1.33041 1.1778e-15 1.64275
1.34788 6.33339e-15 1.50409
1.36536 4.52238e-15 1.37617
1.38284 -8.21675e-16 1.25876
1.40032 -9.25947e-15 1.15153
1.41781 1.95925e-15 1.05387
1.4353 -1.25833e-15 0.965178
1.45279 -1.12478e-15 0.88472
1.47029 1.65203e-15 0.81183
1.48779 -3.31326e-15 0.745807
1.50529 2.87785e-15 0.686024
1.5228 1.51307e-16 0.631861
1.54031 1.26324e-15 0.582777
1.55783 -1.37608e-15 0.538249
1.57535 -5.31141e-16 0.497828
1.59287 2.35042e-16 0.461087
1.6104 -1.05962e-15 0.42766
1.62793 -4.93254e-17 0.397204
1.64546 1.96748e-16 0.369425
1.663 -5.08114e-16 0.344049
1.68055 1.57531e-17 0.320841
1.69809 -4.6905e-16 0.299584
1.71565 5.82812e-16 0.280089
1.7332 -1.65127e-16 0.262184
1.75076 9.04001e-17 0.24572
1.76833 -2.36763e-16 0.230557
1.7859 -1.50763e-16 0.216576
1.80347 -1.1643e-17 0.203666
1.82105 -1.47986e-16 0.191733
1.83863 1.17197e-16 0.180686
1.85622 -2.65124e-16 0.170448
1.87381 5.51575e-17 0.160948
1.8914 -6.56399e-18 0.152123
1.909 -1.56654e-16 0.143914
1.92661 -2.25839e-17 0.136271
1.94422 -1.80462e-16 0.129147
1.96183 2.43675e-17 0.122499
1.97945 -5.627e-17 0.116288
1.99708 -8.27299e-17 0.110481
2.01471 -8.01833e-17 0.105045
2.03234 1.32593e-16 0.0999516
2.04998 -7.54587e-17 0.0951751
2.06763 -5.99735e-17 0.0906915
2.08528 -1.52564e-17 0.0864789
2.10294 -3.85364e-17 0.0825176
2.1206 -2.26119e-17 0.0787892
2.13826 5.99754e-18 0.0752774
2.15593 3.32244e-18 0.0719666
2.17361 -4.35724e-17 0.0688431
2.19129 -2.0937e-17 0.0658937
2.20898 -1.11859e-17 0.063107
2.22668 1.4294e-17 0.0604718
2.24438 -3.5279e-17 0.0579783
2.26208 -6.24332e-18 0.055617
2.27979 4.43413e-18 0.0533795
2.29751 1.05229e-17 0.0512579
2.31523 -5.34302e-17 0.0492449
2.33296 -2.80058e-17 0.0473337
2.3507 4.15378e-18 0.0455181
2.36844 -1.07687e-17 0.0437922
2.38618 -2.49794e-18 0.0421507
2.40394 -2.12085e-17 0.0405885
2.42169 -2.27127e-17 0.0391009
2.43946 -1.53312e-17 0.0376837
2.45723 -2.5124e-17 0.0363328
2.47501 9.54061e-18 0.0350444
2.49279 2.01446e-18 0.033815
2.51059 -7.7783e-18 0.0326413
2.52838 -2.47571e-17 0.0315202
2.54619 -9.66042e-18 0.0304489
2.564 -1.72023e-17 0.0294248
2.58182 -1.77975e-18 0.0284451
2.59964 -6.71535e-18 0.0275077
2.61747 -1.58645e-18 0.0266103
2.63531 -8.32058e-18 0.0257508
2.65315 -1.94671e-17 0.0249272
2.671 -7.15667e-18 0.0241378
2.68886 -1.26108e-17 0.0233808
2.70673 -3.17214e-18 0.0226546
2.7246 -4.29569e-18 0.0219576
2.74248 -8.38962e-18 0.0212884
2.76037 -1.42909e-17 0.0206457
2.77826 -8.62134e-18 0.0200281
2.79617 -1.20194e-17 0.0194344
2.81408 -4.10344e-18 0.0188635
2.83199 -7.25751e-18 0.0183143
2.84992 -4.62437e-18 0.0177857
2.86785 -1.23529e-17 0.0172768
2.88579 -7.14575e-18 0.0167866
2.90374 -9.5034e-18 0.0163143
2.9217 -1.0344e-17 0.0158589
2.93966 -6.55704e-18 0.0154198
2.95763 -6.19712e-18 0.014996
2.97561 -6.59526e-18 0.014587
2.9936 -6.22366e-18 0.014192
3.01159 -6.19024e-18 0.0138103
3.0296 -8.12337e-18 0.0134414
3.04761 -5.05279e-18 0.0130846
3.06563 -3.79797e-18 0.0127393
3.08366 -5.77042e-18 0.0124051
3.1017 -4.81396e-18 0.0120814
3.11974 -6.95738e-19 0.0117678
3.1378 -8.77461e-18 0.0114638
3.15586 -2.29097e-18 0.0111689
3.17393 -4.53015e-18 0.0108829
3.19201 -7.67317e-18 0.0106052
3.2101 -4.95084e-18 0.0103356
3.2282 -4.17792e-18 0.0100738
3.24631 -5.571e-18 0.00981949
3.26443 -6.0912e-18 0.00957235
3.28255 -3.93858e-18 0.00933217
3.30069 -2.87851e-18 0.00909871
3.31883 -5.15767e-18 0.00887177
3.33698 -3.90342e-18 0.00865115
3.35515 -4.13505e-18 0.00843667
3.37332 -4.42693e-18 0.00822816
3.3915 -3.5952e-18 0.00802548
3.40969 -4.74048e-18 0.00782845
3.42789 -6.5043e-18 0.00763696
3.4461 -2.53529e-18 0.00745084
3.46433 -5.00448e-18 0.00726999
3.48256 -2.8916e-18 0.00709425
3.5008 -2.89764e-18 0.00692351
3.51905 -4.04465e-18 0.00675764
3.53731 -4.07317e-18 0.00659651
3.55558 -4.52112e-18 0.00643999
3.57386 -4.66121e-18 0.00628796
3.59215 -3.96539e-18 0.00614031
3.61046 -3.67974e-18 0.0059969
3.62877 -2.80525e-18 0.0058576
3.64709 -3.00562e-18 0.00572232
3.66543 -5.0808e-18 0.00559091
3.68377 -2.9439e-18 0.00546327
3.70213 -3.43346e-18 0.00533928
3.72049 -3.60248e-18 0.00521882
3.73887 -3.07427e-18 0.00510179
3.75726 -2.46327e-18 0.00498807
3.77566 -2.92099e-18 0.00487756
3.79407 -2.85961e-18 0.00477015
3.81249 -2.92764e-18 0.00466574
3.83093 -2.58643e-18 0.00456423
3.84937 -2.55774e-18 0.00446554
3.86783 -2.7754e-18 0.00436956
3.8863 -2.51565e-18 0.0042762
3.90478 -2.27908e-18 0.00418539
3.92327 -2.20088e-18 0.00409703
3.94177 -2.46169e-18 0.00401104
3.96029 -2.54023e-18 0.00392735
3.97882 -2.56696e-18 0.00384589
3.99736 -2.20869e-18 0.00376657
4.01591 -1.91271e-18 0.00368933
4.03447 -2.02689e-18 0.0036141
4.05305 -2.95504e-18 0.00354082
4.07164 -2.38604e-18 0.00346942
4.09024 -2.70308e-18 0.00339984
4.10886 -2.61148e-18 0.00333203
4.12749 -1.95305e-18 0.00326593
4.14613 -1.87097e-18 0.00320148
4.16478 -2.09529e-18 0.00313864
4.18345 -1.83972e-18 0.00307736
4.20213 -2.15806e-18 0.00301757
4.22082 -1.87786e-18 0.00295925
4.23953 -2.04949e-18 0.00290235
4.25825 -1.86963e-18 0.00284681
4.27698 -2.05231e-18 0.00279261
4.29573 -2.10912e-18 0.0027397
4.31449 -1.95789e-18 0.00268804
4.33327 -1.98449e-18 0.0026376
4.35206 -2.23721e-18 0.00258833
4.37086 -2.02869e-18 0.00254022
4.38968 -2.22331e-18 0.00249322
4.40851 -2.28082e-18 0.00244729
4.42736 -1.84271e-18 0.00240242
4.44622 -2.18285e-18 0.00235857
4.46509 -2.03996e-18 0.00231571
4.48398 -2.09517e-18 0.00227381
4.50289 -1.8406e-18 0.00223286
4.52181 -2.18807e-18 0.00219281
4.54074 -2.16101e-18 0.00215365
4.55969 -1.9173e-18 0.00211535
4.57866 -2.13967e-18 0.00207789
4.59764 -1.85376e-18 0.00204125
4.61664 -1.62526e-18 0.0020054
4.63565 -2.14666e-18 0.00197032
4.65468 -2.16649e-18 0.001936
4.67372 -1.84991e-18 0.00190241
4.69278 -2.1561e-18 0.00186954
4.71185 -1.97435e-18 0.00183736
4.73095 -1.74336e-18 0.00180585
4.75005 -1.7064e-18 0.00177501
4.76918 -2.01005e-18 0.00174481
4.78832 -2.06031e-18 0.00171524
4.80748 -2.0011e-18 0.00168628
4.82665 -1.81548e-18 0.00165791
4.84584 -2.186e-18 0.00163012
4.86505 -2.0035e-18 0.0016029
4.88428 -1.6674e-18 0.00157624
4.90352 -2.00688e-18 0.00155011
4.92278 -1.96896e-18 0.00152451
4.94206 -1.91081e-18 0.00149942
4.96136 -1.89561e-18 0.00147483
4.98067 -1.86469e-18 0.00145072
5 -1.7234e-18 0.0014271
5.01935 -1.7583e-18 0.00140394
5.03872 -1.73613e-18 0.00138123
5.05811 -1.73745e-18 0.00135897
5.07751 -1.97925e-18 0.00133714
5.09694 -1.68227e-18 0.00131573
5.11638 -1.83623e-18 0.00129473
5.13584 -1.74695e-18 0.00127414
5.15532 -1.80002e-18 0.00125394
5.17482 -1.69444e-18 0.00123413
5.19434 -1.79818e-18 0.00121469
5.21388 -1.57788e-18 0.00119562
5.23344 -1.59642e-18 0.00117691
5.25302 -1.56248e-18 0.00115855
5.27262 -1.71373e-18 0.00114053
5.29224 -1.6833e-18 0.00112285
5.31188 -1.52088e-18 0.0011055
5.33154 -1.47672e-18 0.00108846
5.35122 -1.50901e-18 0.00107174
5.37092 -1.51081e-18 0.00105533
5.39065 -1.46288e-18 0.00103921
5.41039 -1.43248e-18 0.00102339
5.43016 -1.45914e-18 0.00100786
5.44994 -1.3983e-18 0.000992605
5.46975 -1.42279e-18 0.000977626
5.48958 -1.41964e-18 0.000962915
5.50944 -1.3578e-18 0.000948467
5.52931 -1.40418e-18 0.000934276
5.54921 -1.25978e-18 0.000920337
5.56913 -1.24174e-18 0.000906644
5.58907 -1.3393e-18 0.000893192
5.60904 -1.29432e-18 0.000879976
5.62903 -1.30025e-18 0.000866992
5.64904 -1.29038e-18 0.000854234
5.66907 -1.23197e-18 0.000841697
5.68913 -1.21639e-18 0.000829377
5.70922 -1.2088e-18 0.00081727
5.72933 -1.23041e-18 0.00080537
5.74946 -1.11657e-18 0.000793675
5.76961 -1.03026e-18 0.000782179
5.7898 -1.16019e-18 0.000770879
5.81 -1.12008e-18 0.000759771
5.83023 -1.08285e-18 0.00074885
5.85049 -1.10607e-18 0.000738113
5.87077 -9.69542e-19 0.000727556
5.89108 -9.81167e-19 0.000717176
5.91142 -9.48681e-19 0.00070697
5.93178 -9.82349e-19 0.000696932
5.95216 -9.44094e-19 0.000687062
5.97258 -8.6815e-19 0.000677354
5.99302 -8.87448e-19 0.000667806
6.01349 -8.81221e-19 0.000658414
6.03398 -8.34659e-19 0.000649177
6.05451 -8.06048e-19 0.000640089
6.07506 -8.12081e-19 0.00063115
6.09564 -7.82055e-19 0.000622355
6.11625 -7.27622e-19 0.000613703
6.13688 -7.43984e-19 0.00060519
6.15755 -7.78041e-19 0.000596813
6.17824 -6.97947e-19 0.00058857
6.19897 -6.53699e-19 0.000580459
6.21972 -6.49465e-19 0.000572477
6.24051 -6.09875e-19 0.000564622
6.26132 -6.25772e-19 0.00055689
6.28216 -6.64615e-19 0.00054928
6.30304 -6.27897e-19 0.00054179
6.32395 -5.94115e-19 0.000534417
6.34489 -5.95112e-19 0.00052716
6.36586 -6.11432e-19 0.000520015
6.38686 -5.71128e-19 0.000512981
6.40789 -6.33664e-19 0.000506056
6.42896 -6.01635e-19 0.000499237
6.45006 -5.91696e-19 0.000492524
6.47119 -5.59e-19 0.000485913
6.49236 -5.62806e-19 0.000479404
6.51356 -5.39408e-19 0.000472994
6.5348 -5.64761e-19 0.000466681
6.55607 -6.00982e-19 0.000460464
6.57737 -5.38787e-19 0.00045434
6.59871 -5.68334e-19 0.000448309
6.62008 -5.76001e-19 0.000442369
6.6415 -5.72268e-19 0.000436517
6.66294 -5.90601e-19 0.000430753
6.68443 -5.56053e-19 0.000425075
6.70595 -5.66097e-19 0.000419481
6.72751 -5.83098e-19 0.000413969
6.74911 -6.13839e-19 0.00040854
6.77074 -6.32572e-19 0.00040319
6.79241 -6.09682e-19 0.000397918
6.81413 -6.10755e-19 0.000392724
6.83588 -6.07277e-19 0.000387605
6.85767 -6.29646e-19 0.000382561
6.8795 -5.89977e-19 0.00037759
6.90138 -6.14264e-19 0.000372691
6.92329 -6.23086e-19 0.000367863
6.94524 -5.99625e-19 0.000363104
6.96724 -6.10779e-19 0.000358413
6.98928 -6.05463e-19 0.00035379
7.01137 -6.27426e-19 0.000349232
7.03349 -5.90882e-19 0.00034474
7.05566 -6.09394e-19 0.000340311
7.07788 -5.98703e-19 0.000335944
7.10014 -5.98971e-19 0.000331639
7.12244 -6.04516e-19 0.000327395
7.14479 -5.95059e-19 0.00032321
7.16719 -5.92124e-19 0.000319084
7.18963 -5.76882e-19 0.000315015
7.21213 -5.81303e-19 0.000311003
7.23467 -5.72474e-19 0.000307047
7.25725 -5.73361e-19 0.000303145
7.27989 -5.73619e-19 0.000299297
7.30258 -5.66311e-19 0.000295502
7.32532 -5.62602e-19 0.000291759
7.34811 -5.41742e-19 0.000288067
7.37095 -5.56453e-19 0.000284425
7.39384 -5.42184e-19 0.000280833
7.41679 -5.37193e-19 0.00027729
7.43978 -5.23231e-19 0.000273795
7.46284 -5.19315e-19 0.000270346
7.48595 -5.06171e-19 0.000266944
7.50911 -5.07363e-19 0.000263588
7.53233 -4.91711e-19 0.000260277
7.55561 -4.8946e-19 0.000257009
7.57894 -4.76627e-19 0.000253785
7.60234 -4.42322e-19 0.000250604
7.62579 -4.52219e-19 0.000247465
7.64931 -4.35538e-19 0.000244367
7.67288 -4.08115e-19 0.00024131
7.69652 -4.06145e-19 0.000238293
7.72022 -3.94869e-19 0.000235316
7.74398 -3.74525e-19 0.000232377
7.76781 -3.54612e-19 0.000229476
7.7917 -3.63667e-19 0.000226613
7.81566 -3.50661e-19 0.000223787
7.83968 -3.45908e-19 0.000220997
7.86378 -3.27248e-19 0.000218243
7.88794 -3.25849e-19 0.000215524
7.91217 -3.12002e-19 0.00021284
7.93648 -2.98385e-19 0.00021019
7.96085 -2.89277e-19 0.000207574
7.9853 -2.76513e-19 0.000204991
8.00983 -2.73791e-19 0.00020244
8.03443 -2.51181e-19 0.000199921
8.0591 -2.57721e-19 0.000197434
8.08386 -2.54266e-19 0.000194978
8.10869 -2.4423e-19 0.000192552
8.13361 -2.40596e-19 0.000190157
8.1586 -2.34036e-19 0.000187791
8.18368 -2.37924e-19 0.000185454
8.20884 -2.23331e-19 0.000183146
8.23409 -2.14085e-19 0.000180866
8.25943 -2.09006e-19 0.000178614
8.28486 -2.10646e-19 0.00017639
8.31038 -2.07149e-19 0.000174192
8.33598 -2.02478e-19 0.000172021
8.36169 -1.92867e-19 0.000169875
8.38748 -1.9613e-19 0.000167756
8.41338 -1.79119e-19 0.000165662
8.43937 -1.81109e-19 0.000163592
8.46547 -1.71446e-19 0.000161548
8.49166 -1.7549e-19 0.000159527
8.51797 -1.70563e-19 0.00015753
8.54437 -1.65524e-19 0.000155556
8.57089 -1.59235e-19 0.000153606
8.59752 -1.5547e-19 0.000151678
8.62426 -1.55027e-19 0.000149772
8.65112 -1.45592e-19 0.000147888
8.67809 -1.4687e-19 0.000146026
8.70518 -1.44584e-19 0.000144185
8.7324 -1.45094e-19 0.000142365
8.75974 -1.485e-19 0.000140565
8.78721 -1.40924e-19 0.000138786
8.81482 -1.5337e-19 0.000137026
8.84255 -1.44521e-19 0.000135286
8.87042 -1.4427e-19 0.000133565
8.89844 -1.37098e-19 0.000131863
8.92659 -1.39973e-19 0.00013018
8.9549 -1.3457e-19 0.000128515
8.98335 -1.37441e-19 0.000126868
9.01196 -1.37237e-19 0.000125239
9.04073 -1.40143e-19 0.000123626
9.06966 -1.36396e-19 0.000122031
9.09875 -1.35448e-19 0.000120453
9.12802 -1.3241e-19 0.000118891
9.15746 -1.38091e-19 0.000117346
9.18709 -1.35574e-19 0.000115816
9.2169 -1.33478e-19 0.000114302
9.2469 -1.25456e-19 0.000112803
9.27709 -1.30759e-19 0.000111319
9.30749 -1.25479e-19 0.00010985
9.3381 -1.30402e-19 0.000108395
9.36893 -1.24759e-19 0.000106954
9.39998 -1.24511e-19 0.000105527
9.43125 -1.14817e-19 0.000104113
9.46277 -1.17279e-19 0.000102713
9.49453 -1.09643e-19 0.000101325
9.52655 -1.05426e-19 9.99504e-05
9.55883 -9.91628e-20 9.85878e-05
9.59138 -9.48528e-20 9.72371e-05
9.62422 -9.47012e-20 9.58981e-05
9.65735 -8.96809e-20 9.45703e-05
9.69079 -8.08662e-20 9.32535e-05
9.72455 -7.57823e-20 9.19473e-05
9.75865 -7.06416e-20 9.06514e-05
9.79309 -6.639e-20 8.93654e-05
9.8279 -5.96824e-20 8.80889e-05
9.8631 -5.61593e-20 8.68215e-05
9.89869 -4.70822e-20 8.55628e-05
9.93471 -4.80565e-20 8.43124e-05
9.97117 -3.84419e-20 8.30698e-05
10.0081 -3.88928e-20 8.18345e-05
10.0455 -3.31629e-20 8.0606e-05
10.0835 -3.50794e-20 7.93838e-05
10.122 -3.17208e-20 7.81673e-05
10.1611 -3.28433e-20 7.69557e-05
10.2008 -2.75468e-20 7.57485e-05
10.2412 -3.07996e-20 7.45447e-05
10.2824 -2.5362e-20 7.33436e-05
10.3244 -3.12204e-20 7.21442e-05
10.3672 -2.52707e-20 7.09452e-05
10.4109 -2.86384e-20 6.97455e-05
10.4557 -2.12763e-20 6.85436e-05
10.5017 -2.37577e-20 6.73376e-05
10.5489 -1.73108e-20 6.61256e-05
10.5976 -1.72603e-20 6.49049e-05
10.6479 -9.95825e-21 6.36724e-05
10.7002 -9.93256e-21 6.24239e-05
10.7547 -5.32931e-22 6.11543e-05
10.8119 -8.23056e-22 5.98561e-05
10.8724 8.03803e-21 5.85189e-05
10.9373 6.7084e-21 5.71269e-05
11.0083 1.52266e-20 5.5653e-05
11.0884 1.21598e-20 5.40444e-05
11.1861 2.03416e-20 5.21606e-05


==> anc/HERMITE/GAMMA04/iFp_OneLoopFRG.txt <==
-11.1861 -2.65846e-23 5.22677e-05
-11.0884 1.41242e-22 5.41569e-05
-11.0083 -2.15857e-22 5.57703e-05
-10.9373 6.84865e-23 5.72486e-05
-10.8724 8.15083e-23 5.8645e-05
-10.8119 -2.96467e-22 5.99863e-05
-10.7547 1.92368e-22 6.12886e-05
-10.7002 3.80413e-22 6.25623e-05
-10.6479 2.89281e-23 6.38147e-05
-10.5976 -1.09991e-22 6.50513e-05
-10.5489 1.14503e-22 6.6276e-05
-10.5017 -1.74866e-22 6.74921e-05
-10.4557 1.90416e-22 6.8702e-05
-10.4109 2.71283e-22 6.9908e-05
-10.3672 3.47707e-23 7.11118e-05
-10.3244 -1.39216e-22 7.23149e-05
-10.2824 2.86974e-22 7.35185e-05
-10.2412 -2.50297e-23 7.47238e-05
-10.2008 1.65508e-22 7.59318e-05
-10.1611 5.4628e-22 7.71433e-05
-10.122 -4.90772e-22 7.83591e-05
-10.0835 1.22827e-22 7.95801e-05
-10.0455 1.63666e-22 8.08067e-05
-10.0081 -1.82783e-22 8.20396e-05
-9.97117 8.82223e-23 8.32794e-05
-9.93471 -9.4705e-23 8.45266e-05
-9.89869 -1.94308e-22 8.57816e-05
-9.8631 -3.04382e-22 8.7045e-05
-9.8279 1.58093e-22 8.83172e-05
-9.79309 -2.56946e-22 8.95985e-05
-9.75865 -1.34787e-23 9.08895e-05
-9.72455 4.35179e-22 9.21903e-05
-9.69079 -1.8492e-22 9.35016e-05
-9.65735 -4.18409e-22 9.48235e-05
-9.62422 4.59124e-22 9.61564e-05
-9.59138 -2.79068e-22 9.75007e-05
-9.55883 -2.74173e-22 9.88567e-05
-9.52655 -1.61126e-22 0.000100225
-9.49453 -4.19949e-23 0.000101605
-9.46277 -4.46821e-23 0.000102998
-9.43125 9.20116e-23 0.000104404
-9.39998 -7.36301e-22 0.000105823
-9.36893 3.7641e-22 0.000107256
-9.3381 -1.95759e-22 0.000108703
-9.30749 9.81713e-23 0.000110164
-9.27709 -5.63908e-22 0.000111639
-9.2469 1.13312e-21 0.00011313
-9.2169 8.07783e-22 0.000114635
-9.18709 4.88749e-22 0.000116155
-9.15746 2.4809e-22 0.000117692
-9.12802 2.55554e-22 0.000119244
-9.09875 2.85263e-22 0.000120812
-9.06966 -6.11159e-22 0.000122397
-9.04073 -7.29103e-23 0.000123999
-9.01196 -4.32839e-23 0.000125618
-8.98335 -1.85896e-22 0.000127255
-8.9549 3.45121e-22 0.000128909
-8.92659 2.26629e-22 0.000130582
-8.89844 -3.04923e-22 0.000132273
-8.87042 -3.10172e-23 0.000133982
-8.84255 -1.75254e-22 0.000135711
-8.81482 4.56052e-22 0.000137459
-8.78721 -3.56399e-22 0.000139226
-8.75974 -1.02919e-21 0.000141014
-8.7324 -5.4386e-22 0.000142822
-8.70518 7.59332e-22 0.000144651
-8.67809 -1.77792e-23 0.0001465
-8.65112 4.35953e-22 0.000148372
-8.62426 2.4569e-23 0.000150264
-8.59752 -3.21366e-22 0.000152179
-8.57089 3.79827e-22 0.000154116
-8.54437 1.18891e-21 0.000156077
-8.51797 -4.62032e-22 0.00015806
-8.49166 3.92819e-22 0.000160067
-8.46547 3.70357e-22 0.000162097
-8.43937 5.79815e-22 0.000164152
-8.41338 -9.1667e-22 0.000166232
-8.38748 -1.54726e-22 0.000168337
-8.36169 -4.24683e-22 0.000170467
-8.33598 7.11438e-22 0.000172623
-8.31038 9.46073e-22 0.000174805
-8.28486 -5.05425e-22 0.000177014
-8.25943 -1.21364e-21 0.00017925
-8.23409 1.16261e-22 0.000181514
-8.20884 -2.55753e-22 0.000183806
-8.18368 1.33241e-21 0.000186126
-8.1586 -1.29749e-22 0.000188475
-8.13361 -5.66215e-22 0.000190854
-8.10869 -4.88508e-22 0.000193262
-8.08386 3.29447e-23 0.0001957
-8.0591 1.28489e-21 0.00019817
-8.03443 3.73328e-22 0.00020067
-8.00983 1.02803e-21 0.000203203
-7.9853 7.5369e-22 0.000205768
-7.96085 1.28025e-21 0.000208365
-7.93648 1.00473e-22 0.000210996
-7.91217 5.03275e-22 0.000213661
-7.88794 1.67062e-21 0.00021636
-7.86378 3.54019e-22 0.000219094
-7.83968 -1.08211e-21 0.000221863
-7.81566 1.01491e-21 0.000224669
-7.7917 -5.11517e-22 0.000227511
-7.76781 -6.25588e-22 0.000230391
-7.74398 4.37718e-22 0.000233308
-7.72022 2.29114e-22 0.000236264
-7.69652 8.02774e-22 0.000239259
-7.67288 7.1934e-22 0.000242294
-7.64931 2.14958e-22 0.000245369
-7.62579 -2.4626e-22 0.000248485
-7.60234 -7.17869e-22 0.000251643
-7.57894 -9.60484e-22 0.000254843
-7.55561 3.79353e-22 0.000258086
-7.53233 1.12232e-21 0.000261373
-7.50911 1.01656e-22 0.000264705
-7.48595 8.42308e-22 0.000268082
-7.46284 2.83474e-22 0.000271505
-7.43978 6.03082e-22 0.000274974
-7.41679 4.57551e-22 0.000278491
-7.39384 -7.82354e-22 0.000282057
-7.37095 1.46564e-22 0.000285671
-7.34811 4.08889e-22 0.000289336
-7.32532 7.87222e-22 0.000293051
-7.30258 -1.92549e-22 0.000296818
-7.27989 9.02209e-22 0.000300637
-7.25725 -8.84776e-22 0.00030451
-7.23467 -8.31481e-22 0.000308437
-7.21213 1.22963e-21 0.000312419
-7.18963 -2.34274e-22 0.000316457
-7.16719 1.4799e-21 0.000320552
-7.14479 8.96925e-22 0.000324706
-7.12244 5.76743e-23 0.000328918
-7.10014 -1.50889e-21 0.000333191
-7.07788 -7.30066e-22 0.000337524
-7.05566 -1.96969e-21 0.00034192
-7.03349 9.65654e-22 0.000346379
-7.01137 -1.17471e-21 0.000350902
-6.98928 -1.37192e-21 0.000355491
-6.96724 6.26422e-22 0.000360146
-6.94524 9.70751e-22 0.000364869
-6.92329 -3.94521e-21 0.000369661
-6.90138 1.1248e-21 0.000374522
-6.8795 3.11277e-21 0.000379455
-6.85767 1.84692e-21 0.000384461
-6.83588 6.04969e-22 0.000389541
-6.81413 -1.49606e-22 0.000394696
-6.79241 -2.22027e-21 0.000399927
-6.77074 4.95181e-21 0.000405236
-6.74911 1.0997e-21 0.000410624
-6.72751 7.85555e-22 0.000416093
-6.70595 2.34417e-21 0.000421644
-6.68443 2.12535e-21 0.000427279
-6.66294 -8.59273e-22 0.000432999
-6.6415 3.51009e-21 0.000438805
-6.62008 -1.07917e-21 0.0004447
-6.59871 1.65256e-21 0.000450684
-6.57737 -6.40712e-22 0.00045676
-6.55607 -1.01628e-21 0.000462929
-6.5348 -3.18782e-21 0.000469192
-6.51356 -7.16565e-22 0.000475553
-6.49236 -2.76222e-21 0.000482011
-6.47119 -1.59846e-21 0.00048857
-6.45006 -3.2475e-21 0.000495231
-6.42896 1.12366e-22 0.000501996
-6.40789 -3.77044e-21 0.000508867
-6.38686 -2.10156e-21 0.000515845
-6.36586 -1.63665e-21 0.000522933
-6.34489 -2.29638e-21 0.000530134
-6.32395 1.15345e-21 0.000537448
-6.30304 -3.20941e-22 0.000544878
-6.28216 -2.53503e-21 0.000552427
-6.26132 -3.50263e-21 0.000560097
-6.24051 -3.18894e-21 0.00056789
-6.21972 7.23344e-22 0.000575808
-6.19897 -1.6126e-21 0.000583853
-6.17824 6.72194e-22 0.000592029
-6.15755 1.94305e-21 0.000600338
-6.13688 -1.14192e-21 0.000608782
-6.11625 -4.31817e-21 0.000617364
-6.09564 -1.03011e-22 0.000626087
-6.07506 -1.01566e-21 0.000634953
-6.05451 -2.81605e-21 0.000643965
-6.03398 8.04115e-21 0.000653126
-6.01349 -4.79028e-21 0.00066244
-5.99302 6.10897e-21 0.000671909
-5.97258 2.42894e-21 0.000681535
-5.95216 3.23917e-21 0.000691323
-5.93178 -2.42573e-21 0.000701276
-5.91142 -1.04456e-21 0.000711397
-5.89108 5.94641e-21 0.000721689
-5.87077 -2.71086e-21 0.000732155
-5.85049 2.26806e-21 0.0007428
-5.83023 -5.20332e-21 0.000753627
-5.81 -3.73447e-21 0.00076464
-5.7898 4.43904e-21 0.000775842
-5.76961 1.05389e-21 0.000787238
-5.74946 -6.50795e-21 0.000798831
-5.72933 4.30201e-21 0.000810625
-5.70922 9.57364e-22 0.000822625
-5.68913 -5.64759e-21 0.000834836
-5.66907 7.07863e-21 0.00084726
-5.64904 5.87846e-21 0.000859904
-5.62903 2.79043e-21 0.000872771
-5.60904 -1.01519e-20 0.000885866
-5.58907 1.13211e-20 0.000899195
-5.56913 2.67904e-21 0.000912761
-5.54921 9.19494e-21 0.000926571
-5.52931 -7.3844e-22 0.000940629
-5.50944 -4.90987e-21 0.000954941
-5.48958 -9.43157e-21 0.000969513
-5.46975 -4.00412e-21 0.000984349
-5.44994 2.88468e-21 0.000999456
-5.43016 -3.21381e-22 0.00101484
-5.41039 -1.00527e-20 0.00103051
-5.39065 -1.39663e-20 0.00104646
-5.37092 1.06842e-20 0.00106271
-5.35122 4.52518e-21 0.00107926
-5.33154 1.66297e-21 0.00109613
-5.31188 -4.53762e-21 0.0011133
-5.29224 -1.22178e-20 0.0011308
-5.27262 6.34611e-21 0.00114863
-5.25302 -1.3533e-21 0.0011668
-5.23344 -1.46658e-20 0.00118531
-5.21388 -5.06107e-21 0.00120418
-5.19434 1.50974e-21 0.0012234
-5.17482 -1.58057e-20 0.001243
-5.15532 1.17531e-20 0.00126297
-5.13584 -6.97605e-21 0.00128333
-5.11638 7.61531e-21 0.00130409
-5.09694 8.53356e-21 0.00132525
-5.07751 -2.76646e-21 0.00134683
-5.05811 -1.00339e-20 0.00136883
-5.03872 -1.14237e-20 0.00139126
-5.01935 -5.68196e-21 0.00141414
-5 -3.34565e-21 0.00143747
-4.98067 -5.95015e-21 0.00146127
-4.96136 2.08581e-20 0.00148555
-4.94206 -1.23317e-20 0.00151032
-4.92278 -1.17705e-20 0.00153558
-4.90352 1.31772e-20 0.00156137
-4.88428 3.03129e-20 0.00158767
-4.86505 1.23097e-20 0.00161452
-4.84584 -8.70379e-21 0.00164191
-4.82665 -4.27617e-21 0.00166987
-4.80748 -3.69593e-21 0.00169841
-4.78832 -9.30076e-21 0.00172755
-4.76918 -7.08666e-22 0.00175729
-4.75005 -3.14264e-21 0.00178766
-4.73095 -9.42657e-21 0.00181867
-4.71185 8.74594e-22 0.00185033
-4.69278 -1.0064e-21 0.00188267
-4.67372 -2.05369e-20 0.0019157
-4.65468 2.66769e-20 0.00194944
-4.63565 -2.16756e-20 0.0019839
-4.61664 9.27408e-21 0.00201911
-4.59764 1.46334e-20 0.00205508
-4.57866 3.09438e-21 0.00209184
-4.55969 2.69256e-21 0.0021294
-4.54074 -2.84959e-22 0.0021678
-4.52181 1.99701e-20 0.00220704
-4.50289 -1.33015e-20 0.00224715
-4.48398 2.2169e-20 0.00228816
-4.46509 6.12268e-21 0.00233008
-4.44622 -1.32504e-20 0.00237296
-4.42736 -2.29723e-20 0.0024168
-4.40851 -4.52916e-20 0.00246164
-4.38968 -9.40669e-21 0.0025075
-4.37086 -2.81101e-21 0.00255442
-4.35206 -3.94632e-21 0.00260242
-4.33327 -3.17711e-22 0.00265153
-4.31449 -7.94381e-21 0.00270178
-4.29573 1.34694e-22 0.00275321
-4.27698 -2.78438e-21 0.00280585
-4.25825 1.67174e-20 0.00285973
-4.23953 -5.2519e-21 0.0029149
-4.22082 2.9167e-20 0.00297137
-4.20213 1.2815e-20 0.00302921
-4.18345 3.81699e-21 0.00308843
-4.16478 3.29526e-20 0.00314909
-4.14613 -2.07506e-21 0.00321123
-4.12749 -4.28391e-21 0.00327489
-4.10886 3.38485e-20 0.00334011
-4.09024 1.59015e-22 0.00340694
-4.07164 -2.05649e-20 0.00347544
-4.05305 -5.02515e-20 0.00354565
-4.03447 1.11606e-20 0.00361762
-4.01591 -1.82952e-20 0.0036914
-3.99736 -3.96683e-21 0.00376706
-3.97882 -3.56541e-20 0.00384465
-3.96029 -1.39565e-20 0.00392423
-3.94177 1.41052e-20 0.00400587
-3.92327 3.8234e-21 0.00408962
-3.90478 2.53353e-20 0.00417555
-3.8863 3.57262e-20 0.00426374
-3.86783 9.38535e-21 0.00435425
-3.84937 -3.42633e-20 0.00444717
-3.83093 -7.16031e-20 0.00454256
-3.81249 5.38901e-20 0.00464051
-3.79407 -3.47892e-20 0.0047411
-3.77566 -3.66662e-20 0.00484442
-3.75726 3.99392e-21 0.00495056
-3.73887 3.62334e-20 0.00505961
-3.72049 -7.85485e-20 0.00517168
-3.70213 -5.07513e-20 0.00528686
-3.68377 7.32403e-20 0.00540525
-3.66543 -6.81025e-20 0.00552698
-3.64709 1.53912e-19 0.00565214
-3.62877 -1.1953e-19 0.00578087
-3.61046 8.70124e-20 0.00591329
-3.59215 5.06747e-20 0.00604952
-3.57386 2.72125e-20 0.00618969
-3.55558 3.4228e-20 0.00633396
-3.53731 -1.04023e-19 0.00648247
-3.51905 -6.1514e-20 0.00663536
-3.5008 2.86395e-20 0.0067928
-3.48256 6.22874e-20 0.00695495
-3.46433 -1.23778e-20 0.00712199
-3.4461 2.90567e-20 0.00729409
-3.42789 -3.76158e-20 0.00747145
-3.40969 -1.14617e-19 0.00765426
-3.3915 7.65273e-20 0.00784273
-3.37332 -6.7922e-20 0.00803707
-3.35515 1.64554e-19 0.0082375
-3.33698 -8.51396e-20 0.00844427
-3.31883 1.3978e-19 0.00865762
-3.30069 1.13633e-19 0.0088778
-3.28255 1.12223e-19 0.00910509
-3.26443 1.41512e-19 0.00933976
-3.24631 1.43623e-19 0.00958211
-3.2282 1.16093e-20 0.00983245
-3.2101 -2.5779e-20 0.0100911
-3.19201 1.46744e-20 0.0103584
-3.17393 -1.16714e-19 0.0106348
-3.15586 6.56316e-20 0.0109205
-3.1378 -2.0702e-21 0.011216
-3.11974 -1.3447e-19 0.0115217
-3.1017 1.62671e-19 0.011838
-3.08366 -1.51987e-20 0.0121654
-3.06563 -9.75399e-20 0.0125043
-3.04761 -2.3029e-19 0.0128554
-3.0296 -1.49919e-19 0.013219
-3.01159 1.58688e-19 0.0135958
-2.9936 -1.74682e-20 0.0139863
-2.97561 -3.59365e-20 0.0143912
-2.95763 1.53863e-19 0.0148111
-2.93966 2.15111e-19 0.0152467
-2.9217 1.55857e-19 0.0156988
-2.90374 1.32694e-19 0.016168
-2.88579 -2.97398e-19 0.0166553
-2.86785 -1.2655e-19 0.0171615
-2.84992 -4.14892e-19 0.0176874
-2.83199 -1.30271e-19 0.018234
-2.81408 -8.60762e-20 0.0188025
-2.79617 -7.92758e-20 0.0193937
-2.77826 2.387e-20 0.0200089
-2.76037 -9.13145e-20 0.0206493
-2.74248 3.13964e-19 0.0213161
-2.7246 -2.94793e-19 0.0220108
-2.70673 2.45726e-19 0.0227347
-2.68886 -2.79609e-19 0.0234894
-2.671 3.63713e-19 0.0242765
-2.65315 -1.19507e-19 0.0250977
-2.63531 -7.51541e-20 0.025955
-2.61747 7.82473e-19 0.0268502
-2.59964 -4.91839e-20 0.0277855
-2.58182 5.55904e-19 0.0287631
-2.564 -4.01355e-19 0.0297854
-2.54619 -1.49323e-19 0.0308549
-2.52838 1.20379e-19 0.0319744
-2.51059 1.05294e-20 0.0331468
-2.49279 -2.38685e-19 0.0343752
-2.47501 6.01183e-19 0.035663
-2.45723 5.58765e-19 0.0370137
-2.43946 8.93993e-19 0.0384312
-2.42169 3.50249e-19 0.0399196
-2.40394 1.10951e-18 0.0414835
-2.38618 9.68058e-19 0.0431275
-2.36844 -1.24656e-19 0.0448569
-2.3507 1.94193e-19 0.0466771
-2.33296 1.76288e-19 0.0485942
-2.31523 -3.9518e-19 0.0506147
-2.29751 -1.81323e-18 0.0527456
-2.27979 1.37336e-18 0.0549944
-2.26208 1.6754e-18 0.0573694
-2.24438 4.73683e-19 0.0598795
-2.22668 2.96797e-19 0.0625343
-2.20898 -1.19627e-18 0.0653443
-2.19129 -5.90172e-19 0.0683211
-2.17361 -1.65922e-18 0.0714769
-2.15593 1.89721e-18 0.0748255
-2.13826 2.59514e-18 0.0783817
-2.1206 1.9085e-18 0.0821617
-2.10294 1.61774e-18 0.0861833
-2.08528 2.07734e-18 0.090466
-2.06763 9.44877e-19 0.0950311
-2.04998 -1.89655e-19 0.0999022
-2.03234 -4.58283e-18 0.105105
-2.01471 -2.19612e-18 0.110669
-1.99708 -1.91804e-18 0.116624
-1.97945 -1.89568e-18 0.123007
-1.96183 -4.11212e-18 0.129855
-1.94422 1.78344e-18 0.137212
-1.92661 3.94088e-18 0.145125
-1.909 6.18265e-18 0.153648
-1.8914 4.35761e-18 0.162839
-1.87381 -2.69815e-18 0.172766
-1.85622 -1.23378e-18 0.183501
-1.83863 -6.48566e-18 0.195129
-1.82105 -3.27417e-18 0.207742
-1.80347 -9.57725e-18 0.221447
-1.7859 1.11605e-17 0.236361
-1.76833 -1.49563e-17 0.252618
-1.75076 -2.64789e-18 0.270371
-1.7332 -1.84332e-17 0.289791
-1.71565 -2.01135e-19 0.311073
-1.69809 -1.14455e-17 0.33444
-1.68055 -1.20202e-18 0.360144
-1.663 4.53993e-18 0.388475
-1.64546 -2.56494e-17 0.419761
-1.62793 3.01973e-17 0.454379
-1.6104 -1.748e-17 0.492758
-1.59287 1.79311e-17 0.535389
-1.57535 -4.59515e-17 0.582833
-1.55783 3.5369e-17 0.635725
-1.54031 -1.49e-17 0.694789
-1.5228 2.83716e-17 0.760837
-1.50529 -2.38162e-18 0.83478
-1.48779 5.1331e-19 0.917623
-1.47029 1.96831e-17 1.01046
-1.45279 9.63323e-17 1.11444
-1.4353 -7.56981e-17 1.23074
-1.41781 -2.77802e-17 1.36047
-1.40032 1.93132e-17 1.5046
-1.38284 -3.36751e-17 1.66372
-1.36536 9.83962e-17 1.83784
-1.34788 -3.03296e-18 2.02609
-1.33041 2.50755e-17 2.22629
-1.31293 1.39346e-16 2.43457
-1.29547 1.14782e-17 2.64507
-1.278 -2.16261e-17 2.84981
-1.26054 8.58591e-17 3.03896
-1.24308 1.38029e-18 3.20172
-1.22563 1.21202e-18 3.3276
-1.20818 -9.03017e-18 3.40817
-1.19073 5.76087e-17 3.4385
-1.17328 5.00702e-17 3.41812
-1.15584 -1.99119e-16 3.35093
-1.1384 -1.34524e-16 3.24428
-1.12096 3.52682e-17 3.10746
-1.10353 4.76261e-18 2.95024
-1.08609 1.66657e-16 2.7816
-1.06866 -1.58601e-16 2.60906
-1.05124 -1.20522e-16 2.43838
-1.03381 -1.17197e-16 2.27367
-1.01639 9.22254e-17 2.11755
-0.998969 1.12295e-16 1.97152
-0.981551 -6.03416e-17 1.83623
-0.964136 2.50921e-17 1.71174
-0.946723 -3.45295e-18 1.59774
-0.929312 -6.79345e-17 1.49366
-0.911904 -3.57906e-18 1.39882
-0.894497 4.17643e-17 1.31249
-0.877093 2.46972e-17 1.23393
-0.859691 8.18137e-18 1.16242
-0.842291 2.58219e-17 1.09728
-0.824893 -4.32397e-17 1.0379
-0.807497 -2.60205e-17 0.983696
-0.790103 -3.10287e-17 0.934163
-0.77271 -4.22585e-17 0.888836
-0.75532 1.20194e-17 0.847298
-0.737931 9.4584e-18 0.809179
-0.720544 -6.06374e-17 0.774145
-0.703159 -3.38878e-18 0.741903
-0.685776 6.0662e-19 0.712189
-0.668394 -1.59961e-18 0.684768
-0.651013 -1.63419e-17 0.659431
-0.633635 3.32023e-18 0.63599
-0.616257 1.19217e-17 0.614281
-0.598881 1.34108e-18 0.594152
-0.581507 7.51221e-18 0.575471
-0.564134 -3.59608e-18 0.558118
-0.546762 -2.47071e-17 0.541985
-0.529392 1.51118e-18 0.526977
-0.512023 -7.27248e-18 0.513006
-0.494655 3.45194e-19 0.499993
-0.477288 9.61222e-18 0.48787
-0.459922 1.40055e-18 0.476571
-0.442558 2.9924e-18 0.466039
-0.425194 -6.43835e-18 0.456222
-0.407832 -3.73602e-19 0.447074
-0.39047 -3.71444e-18 0.43855
-0.373109 -4.86543e-19 0.430613
-0.355749 -5.20094e-18 0.423228
-0.338391 2.91349e-18 0.416362
-0.321032 -4.27799e-18 0.409986
-0.303675 1.14887e-18 0.404074
-0.286318 -2.72786e-18 0.398602
-0.268962 1.32326e-18 0.39355
-0.251607 -1.14811e-18 0.388896
-0.234252 -1.66274e-18 0.384624
-0.216898 -1.45594e-18 0.380717
-0.199544 6.40037e-19 0.377161
-0.182191 -2.9443e-18 0.373944
-0.164838 9.30446e-19 0.371053
-0.147486 2.44238e-18 0.368479
-0.130134 2.55747e-18 0.366212
-0.112782 -1.58069e-18 0.364246
-0.0954304 -9.04591e-19 0.362572
-0.0780791 2.54392e-19 0.361186
-0.060728 1.23843e-20 0.360082
-0.043377 2.26863e-19 0.359258
-0.0260262 -1.43687e-19 0.35871
-0.00867539 -3.04173e-20 0.358436
0.00867539 8.62082e-20 0.358436
0.0260262 -1.87912e-19 0.35871
0.043377 2.03098e-19 0.359258
0.060728 3.47726e-19 0.360082
0.0780791 8.23554e-19 0.361186
0.0954304 1.08082e-18 0.362572
0.112782 2.86343e-19 0.364246
0.130134 -2.0633e-18 0.366212
0.147486 -7.56691e-19 0.368479
0.164838 2.53064e-18 0.371053
0.182191 2.94516e-18 0.373944
0.199544 -5.47448e-19 0.377161
0.216898 2.69877e-20 0.380717
0.234252 -3.66067e-18 0.384624
0.251607 -3.44746e-18 0.388896
0.268962 1.29168e-18 0.39355
0.286318 -4.41894e-18 0.398602
0.303675 -4.14822e-18 0.404074
0.321032 -1.31533e-18 0.409986
0.338391 -8.62576e-20 0.416362
0.355749 -3.92918e-18 0.423228
0.373109 -2.3011e-18 0.430613
0.39047 3.02783e-18 0.43855
0.407832 -3.09629e-18 0.447074
0.425194 -8.39949e-20 0.456222
0.442558 1.94702e-18 0.466039
0.459922 4.22786e-18 0.476571
0.477288 -1.11641e-17 0.48787
0.494655 -5.78902e-18 0.499993
0.512023 -4.42246e-18 0.513006
0.529392 -1.4921e-17 0.526977
0.546762 -2.66924e-17 0.541985
0.564134 -6.78267e-18 0.558118
0.581507 7.80286e-18 0.575471
0.598881 -2.11526e-17 0.594152
0.616257 1.18429e-17 0.614281
0.633635 5.05799e-18 0.63599
0.651013 1.38239e-17 0.659431
0.668394 1.09802e-17 0.684768
0.685776 1.13341e-17 0.712189
0.703159 2.35114e-18 0.741903
0.720544 -9.01556e-18 0.774145
0.737931 -3.88902e-19 0.809179
0.75532 1.19584e-17 0.847298
0.77271 1.77053e-17 0.888836
0.790103 2.80557e-17 0.934163
0.807497 -5.0908e-17 0.983696
0.824893 -1.29148e-17 1.0379
0.842291 1.77684e-17 1.09728
0.859691 -9.38347e-18 1.16242
0.877093 8.25991e-18 1.23393
0.894497 -2.01408e-17 1.31249
0.911904 -4.55894e-17 1.39882
0.929312 -3.61486e-18 1.49366
0.946723 -1.42312e-17 1.59774
0.964136 4.1204e-17 1.71174
0.981551 9.66852e-17 1.83623
0.998969 1.3238e-18 1.97152
1.01639 3.5436e-17 2.11755
1.03381 -1.58024e-16 2.27367
1.05124 -1.31016e-16 2.43838
1.06866 -6.81821e-17 2.60906
1.08609 1.09498e-17 2.7816
1.10353 -1.34076e-16 2.95024
1.12096 1.67857e-16 3.10746
1.1384 -1.10642e-16 3.24428
1.15584 -1.59576e-16 3.35093
1.17328 9.26374e-17 3.41812
1.19073 -3.56113e-18 3.4385
1.20818 2.32508e-17 3.40817
1.22563 5.08898e-18 3.3276
1.24308 5.44317e-18 3.20172
1.26054 -3.60667e-17 3.03896
1.278 6.75953e-17 2.84981
1.29547 -4.09673e-17 2.64507
1.31293 -8.55305e-17 2.43457
1.33041 1.99144e-17 2.22629
1.34788 -2.20776e-17 2.02609
1.36536 1.73658e-17 1.83784
1.38284 -6.14623e-17 1.66372
1.40032 6.80337e-18 1.5046
1.41781 5.79453e-17 1.36047
1.4353 -7.01953e-22 1.23074
1.45279 9.56477e-18 1.11444
1.47029 -9.37968e-17 1.01046
1.48779 1.08503e-17 0.917623
1.50529 8.35667e-18 0.83478
1.5228 2.60081e-17 0.760837
1.54031 4.34507e-17 0.694789
1.55783 1.72378e-17 0.635725
1.57535 3.58714e-17 0.582833
1.59287 1.97122e-17 0.535389
1.6104 -6.96386e-18 0.492758
1.62793 -1.92203e-17 0.454379
1.64546 9.38499e-18 0.419761
1.663 -2.26075e-17 0.388475
1.68055 -8.73261e-18 0.360144
1.69809 2.03848e-17 0.33444
1.71565 5.53615e-18 0.311073
1.7332 2.8953e-18 0.289791
1.75076 -5.52268e-18 0.270371
1.76833 7.35134e-18 0.252618
1.7859 2.96154e-18 0.236361
1.80347 2.65853e-18 0.221447
1.82105 -2.64387e-18 0.207742
1.83863 -4.26145e-18 0.195129
1.85622 -2.3786e-18 0.183501
1.87381 1.03146e-17 0.172766
1.8914 3.40052e-18 0.162839
1.909 -8.74824e-18 0.153648
1.92661 -3.05251e-20 0.145125
1.94422 7.51048e-18 0.137212
1.96183 -7.28934e-18 0.129855
1.97945 1.48059e-19 0.123007
1.99708 -1.0163e-19 0.116624
2.01471 -5.12835e-18 0.110669
2.03234 1.27398e-18 0.105105
2.04998 5.05736e-18 0.0999022
2.06763 2.16858e-18 0.0950311
2.08528 -7.60242e-19 0.090466
2.10294 1.0689e-18 0.0861833
2.1206 -2.50878e-18 0.0821617
2.13826 1.21085e-18 0.0783817
2.15593 1.54721e-18 0.0748255
2.17361 -7.14773e-19 0.0714769
2.19129 1.30637e-18 0.0683211
2.20898 1.8225e-18 0.0653443
2.22668 3.00898e-22 0.0625343
2.24438 -8.53698e-20 0.0598795
2.26208 -1.51692e-18 0.0573694
2.27979 -7.02187e-19 0.0549944
2.29751 2.16578e-19 0.0527456
2.31523 -1.99521e-19 0.0506147
2.33296 -1.22312e-18 0.0485942
2.3507 -3.26961e-19 0.0466771
2.36844 2.76502e-19 0.0448569
2.38618 1.28993e-18 0.0431275
2.40394 -1.16177e-18 0.0414835
2.42169 1.13502e-18 0.0399196
2.43946 -9.07526e-19 0.0384312
2.45723 -4.007e-20 0.0370137
2.47501 -1.18849e-18 0.035663
2.49279 8.15201e-19 0.0343752
2.51059 -6.52596e-19 0.0331468
2.52838 -7.06903e-19 0.0319744
2.54619 -4.38275e-19 0.0308549
2.564 -3.05516e-19 0.0297854
2.58182 -9.70118e-19 0.0287631
2.59964 3.27461e-19 0.0277855
2.61747 -5.02658e-19 0.0268502
2.63531 6.89453e-20 0.025955
2.65315 1.30476e-19 0.0250977
2.671 7.74086e-19 0.0242765
2.68886 -7.28169e-19 0.0234894
2.70673 1.44756e-19 0.0227347
2.7246 7.64093e-20 0.0220108
2.74248 3.5834e-19 0.0213161
2.76037 1.94691e-19 0.0206493
2.77826 -6.65656e-20 0.0200089
2.79617 -7.63281e-20 0.0193937
2.81408 -5.4766e-21 0.0188025
2.83199 -1.41055e-20 0.018234
2.84992 9.63922e-20 0.0176874
2.86785 -3.13443e-19 0.0171615
2.88579 7.31774e-20 0.0166553
2.90374 1.87622e-20 0.016168
2.9217 1.50212e-20 0.0156988
2.93966 -1.73877e-20 0.0152467
2.95763 5.17062e-20 0.0148111
2.97561 -3.92186e-20 0.0143912
2.9936 1.78322e-19 0.0139863
3.01159 9.60353e-20 0.0135958
3.0296 5.80234e-21 0.013219
3.04761 -2.49448e-19 0.0128554
3.06563 -1.29045e-19 0.0125043
3.08366 -4.75875e-20 0.0121654
3.1017 3.55218e-20 0.011838
3.11974 9.41653e-21 0.0115217
3.1378 -4.33289e-20 0.011216
3.15586 -5.03645e-21 0.0109205
3.17393 1.33765e-19 0.0106348
3.19201 -1.74483e-19 0.0103584
3.2101 2.51271e-19 0.0100911
3.2282 4.63907e-21 0.00983245
3.24631 -3.62301e-20 0.00958211
3.26443 -6.60762e-20 0.00933976
3.28255 -8.09267e-20 0.00910509
3.30069 -8.8837e-20 0.0088778
3.31883 4.11747e-20 0.00865762
3.33698 -7.71902e-21 0.00844427
3.35515 4.45149e-20 0.0082375
3.37332 3.59442e-21 0.00803707
3.3915 9.74907e-20 0.00784273
3.40969 1.90123e-19 0.00765426
3.42789 2.67415e-20 0.00747145
3.4461 -1.07122e-19 0.00729409
3.46433 1.41465e-19 0.00712199
3.48256 2.31902e-20 0.00695495
3.5008 1.53553e-20 0.0067928
3.51905 -5.83276e-20 0.00663536
3.53731 2.9748e-20 0.00648247
3.55558 -3.73505e-20 0.00633396
3.57386 -5.45348e-20 0.00618969
3.59215 -5.18672e-20 0.00604952
3.61046 -9.81156e-20 0.00591329
3.62877 1.00759e-19 0.00578087
3.64709 -1.0239e-19 0.00565214
3.66543 8.53227e-20 0.00552698
3.68377 -1.23933e-19 0.00540525
3.70213 2.7598e-20 0.00528686
3.72049 1.15804e-20 0.00517168
3.73887 6.55025e-20 0.00505961
3.75726 -4.72659e-20 0.00495056
3.77566 -5.42277e-20 0.00484442
3.79407 3.51296e-21 0.0047411
3.81249 1.37232e-20 0.00464051
3.83093 3.93773e-20 0.00454256
3.84937 -1.23277e-21 0.00444717
3.86783 3.83481e-20 0.00435425
3.8863 5.29759e-20 0.00426374
3.90478 -6.28867e-21 0.00417555
3.92327 9.43565e-21 0.00408962
3.94177 3.52672e-20 0.00400587
3.96029 1.09114e-20 0.00392423
3.97882 -3.50882e-20 0.00384465
3.99736 -3.2348e-20 0.00376706
4.01591 -1.31197e-20 0.0036914
4.03447 2.42668e-20 0.00361762
4.05305 -1.19556e-20 0.00354565
4.07164 -7.33051e-21 0.00347544
4.09024 6.12116e-20 0.00340694
4.10886 -2.29497e-20 0.00334011
4.12749 -2.76314e-21 0.00327489
4.14613 4.04877e-20 0.00321123
4.16478 2.7368e-22 0.00314909
4.18345 2.22691e-20 0.00308843
4.20213 -9.39008e-22 0.00302921
4.22082 1.1772e-20 0.00297137
4.23953 -6.81806e-21 0.0029149
4.25825 -1.94624e-20 0.00285973
4.27698 -3.92346e-20 0.00280585
4.29573 2.04219e-21 0.00275321
4.31449 -9.47579e-21 0.00270178
4.33327 -1.06508e-20 0.00265153
4.35206 1.38755e-20 0.00260242
4.37086 2.25783e-20 0.00255442
4.38968 -3.84305e-20 0.0025075
4.40851 2.73321e-21 0.00246164
4.42736 6.5097e-21 0.0024168
4.44622 -4.2385e-21 0.00237296
4.46509 1.8072e-20 0.00233008
4.48398 -2.1046e-20 0.00228816
4.50289 -2.54797e-20 0.00224715
4.52181 1.32488e-20 0.00220704
4.54074 -1.02949e-20 0.0021678
4.55969 -2.99612e-21 0.0021294
4.57866 1.98971e-20 0.00209184
4.59764 1.30904e-20 0.00205508
4.61664 -2.1699e-20 0.00201911
4.63565 9.71908e-21 0.0019839
4.65468 -4.1608e-21 0.00194944
4.67372 -1.86389e-20 0.0019157
4.69278 -1.50202e-20 0.00188267
4.71185 -9.37904e-21 0.00185033
4.73095 -2.19118e-20 0.00181867
4.75005 8.13281e-23 0.00178766
4.76918 1.33184e-20 0.00175729
4.78832 7.04478e-21 0.00172755
4.80748 2.41816e-20 0.00169841
4.82665 9.5495e-21 0.00166987
4.84584 1.11e-20 0.00164191
4.86505 1.21905e-20 0.00161452
4.88428 -1.89051e-20 0.00158767
4.90352 1.81447e-20 0.00156137
4.92278 1.61421e-20 0.00153558
4.94206 1.93561e-20 0.00151032
4.96136 -3.72947e-21 0.00148555
4.98067 -5.08805e-21 0.00146127
5 2.26929e-21 0.00143747
5.01935 1.65537e-20 0.00141414
5.03872 -1.24988e-20 0.00139126
5.05811 2.15242e-20 0.00136883
5.07751 3.86978e-21 0.00134683
5.09694 7.11402e-21 0.00132525
5.11638 8.32134e-21 0.00130409
5.13584 1.08345e-20 0.00128333
5.15532 1.03051e-20 0.00126297
5.17482 1.0305e-20 0.001243
5.19434 -1.95482e-21 0.0012234
5.21388 -5.61908e-21 0.00120418
5.23344 -6.57019e-21 0.00118531
5.25302 7.88176e-22 0.0011668
5.27262 8.37208e-21 0.00114863
5.29224 3.52203e-21 0.0011308
5.31188 -1.11983e-20 0.0011133
5.33154 6.1986e-21 0.00109613
5.35122 3.02427e-21 0.00107926
5.37092 7.44067e-22 0.00106271
5.39065 -2.78616e-21 0.00104646
5.41039 -5.98663e-21 0.00103051
5.43016 -8.91424e-21 0.00101484
5.44994 -2.23694e-21 0.000999456
5.46975 1.68426e-20 0.000984349
5.48958 -6.61867e-21 0.000969513
5.50944 6.93777e-21 0.000954941
5.52931 6.10989e-21 0.000940629
5.54921 7.79415e-21 0.000926571
5.56913 -9.1445e-21 0.000912761
5.58907 3.39628e-21 0.000899195
5.60904 -6.88432e-21 0.000885866
5.62903 -6.16699e-21 0.000872771
5.64904 -4.99136e-21 0.000859904
5.66907 1.85677e-21 0.00084726
5.68913 -2.88513e-22 0.000834836
5.70922 -3.00374e-21 0.000822625
5.72933 -3.67968e-21 0.000810625
5.74946 2.16326e-21 0.000798831
5.76961 4.53822e-22 0.000787238
5.7898 -6.15933e-21 0.000775842
5.81 -4.91515e-21 0.00076464
5.83023 3.91554e-21 0.000753627
5.85049 -7.15729e-21 0.0007428
5.87077 3.58142e-21 0.000732155
5.89108 5.86609e-21 0.000721689
5.91142 -4.68494e-21 0.000711397
5.93178 -6.03815e-21 0.000701276
5.95216 -6.46932e-21 0.000691323
5.97258 1.68857e-21 0.000681535
5.99302 -3.13876e-21 0.000671909
6.01349 -3.46631e-21 0.00066244
6.03398 -2.37369e-21 0.000653126
6.05451 1.83005e-21 0.000643965
6.07506 3.15818e-21 0.000634953
6.09564 1.27095e-21 0.000626087
6.11625 -1.1199e-21 0.000617364
6.13688 -4.01395e-21 0.000608782
6.15755 3.89154e-22 0.000600338
6.17824 1.76126e-21 0.000592029
6.19897 -2.04465e-21 0.000583853
6.21972 3.6427e-21 0.000575808
6.24051 8.13508e-22 0.00056789
6.26132 -1.80594e-21 0.000560097
6.28216 -1.03443e-21 0.000552427
6.30304 -9.45494e-22 0.000544878
6.32395 -3.30165e-21 0.000537448
6.34489 2.28515e-21 0.000530134
6.36586 -1.97338e-21 0.000522933
6.38686 3.17524e-21 0.000515845
6.40789 2.39218e-21 0.000508867
6.42896 -2.25207e-21 0.000501996
6.45006 2.00658e-22 0.000495231
6.47119 -4.70637e-23 0.00048857
6.49236 5.40354e-22 0.000482011
6.51356 -1.22448e-21 0.000475553
6.5348 5.14063e-22 0.000469192
6.55607 3.80403e-22 0.000462929
6.57737 2.10067e-21 0.00045676
6.59871 4.04018e-21 0.000450684
6.62008 2.94329e-22 0.0004447
6.6415 1.98777e-21 0.000438805
6.66294 3.38678e-21 0.000432999
6.68443 1.70325e-21 0.000427279
6.70595 -1.98499e-21 0.000421644
6.72751 6.13817e-22 0.000416093
6.74911 -2.74221e-21 0.000410624
6.77074 -1.33994e-21 0.000405236
6.79241 -1.0606e-21 0.000399927
6.81413 2.7718e-21 0.000394696
6.83588 -3.27526e-21 0.000389541
6.85767 3.76528e-21 0.000384461
6.8795 1.28932e-21 0.000379455
6.90138 -5.71321e-24 0.000374522
6.92329 -4.295e-22 0.000369661
6.94524 2.45948e-21 0.000364869
6.96724 2.07039e-21 0.000360146
6.98928 1.7089e-21 0.000355491
7.01137 1.90712e-21 0.000350902
7.03349 1.79481e-21 0.000346379
7.05566 5.04884e-22 0.00034192
7.07788 -2.30003e-21 0.000337524
7.10014 8.69977e-22 0.000333191
7.12244 -1.88465e-21 0.000328918
7.14479 -1.41535e-21 0.000324706
7.16719 9.84392e-22 0.000320552
7.18963 3.59199e-22 0.000316457
7.21213 -9.40639e-22 0.000312419
7.23467 1.45664e-21 0.000308437
7.25725 -1.832e-21 0.00030451
7.27989 1.88282e-21 0.000300637
7.30258 -2.30389e-22 0.000296818
7.32532 1.31818e-22 0.000293051
7.34811 -2.83418e-21 0.000289336
7.37095 -1.4507e-21 0.000285671
7.39384 2.22606e-21 0.000282057
7.41679 2.71388e-22 0.000278491
7.43978 -9.63857e-22 0.000274974
7.46284 7.47427e-22 0.000271505
7.48595 4.86469e-23 0.000268082
7.50911 2.67225e-22 0.000264705
7.53233 9.87672e-25 0.000261373
7.55561 7.49253e-22 0.000258086
7.57894 2.2796e-22 0.000254843
7.60234 1.34272e-21 0.000251643
7.62579 9.3493e-22 0.000248485
7.64931 -8.3307e-22 0.000245369
7.67288 -1.15522e-21 0.000242294
7.69652 1.36807e-21 0.000239259
7.72022 8.4545e-22 0.000236264
7.74398 -7.87945e-22 0.000233308
7.76781 -2.29656e-22 0.000230391
7.7917 -4.93687e-22 0.000227511
7.81566 -8.27675e-22 0.000224669
7.83968 7.72507e-22 0.000221863
7.86378 -2.79989e-22 0.000219094
7.88794 1.65238e-21 0.00021636
7.91217 -1.29183e-21 0.000213661
7.93648 -1.58298e-21 0.000210996
7.96085 1.27057e-21 0.000208365
7.9853 1.00506e-21 0.000205768
8.00983 6.35607e-22 0.000203203
8.03443 3.07469e-22 0.00020067
8.0591 -2.91626e-22 0.00019817
8.08386 -5.27655e-22 0.0001957
8.10869 -4.37169e-22 0.000193262
8.13361 -1.71888e-22 0.000190854
8.1586 1.23038e-21 0.000188475
8.18368 -5.4605e-23 0.000186126
8.20884 2.66028e-23 0.000183806
8.23409 -5.64032e-22 0.000181514
8.25943 -6.44496e-22 0.00017925
8.28486 7.37955e-22 0.000177014
8.31038 -1.45601e-21 0.000174805
8.33598 2.89706e-22 0.000172623
8.36169 4.27023e-22 0.000170467
8.38748 1.01075e-21 0.000168337
8.41338 -1.22322e-21 0.000166232
8.43937 9.90539e-22 0.000164152
8.46547 4.70722e-22 0.000162097
8.49166 -1.10275e-21 0.000160067
8.51797 -2.37018e-22 0.00015806
8.54437 -6.4449e-22 0.000156077
8.57089 8.25881e-23 0.000154116
8.59752 1.11166e-22 0.000152179
8.62426 5.99968e-23 0.000150264
8.65112 -6.54754e-22 0.000148372
8.67809 -5.40013e-23 0.0001465
8.70518 -8.05229e-22 0.000144651
8.7324 -7.20973e-22 0.000142822
8.75974 -6.42716e-22 0.000141014
8.78721 -1.38183e-21 0.000139226
8.81482 -5.42345e-22 0.000137459
8.84255 9.80694e-22 0.000135711
8.87042 -3.91996e-22 0.000133982
8.89844 1.85548e-22 0.000132273
8.92659 -1.8711e-22 0.000130582
8.9549 -3.83032e-22 0.000128909
8.98335 -2.44784e-22 0.000127255
9.01196 1.27636e-23 0.000125618
9.04073 4.32351e-22 0.000123999
9.06966 -1.70536e-22 0.000122397
9.09875 -6.6144e-22 0.000120812
9.12802 2.25776e-23 0.000119244
9.15746 -6.75143e-22 0.000117692
9.18709 -1.94948e-22 0.000116155
9.2169 -2.44093e-22 0.000114635
9.2469 -3.90745e-22 0.00011313
9.27709 1.93474e-22 0.000111639
9.30749 -9.72229e-23 0.000110164
9.3381 4.36529e-22 0.000108703
9.36893 5.56665e-22 0.000107256
9.39998 4.05747e-22 0.000105823
9.43125 -8.39209e-23 0.000104404
9.46277 3.0149e-23 0.000102998
9.49453 8.56252e-23 0.000101605
9.52655 5.42855e-22 0.000100225
9.55883 -2.85895e-22 9.88567e-05
9.59138 8.2669e-23 9.75007e-05
9.62422 -3.86052e-23 9.61564e-05
9.65735 3.49903e-22 9.48235e-05
9.69079 2.21734e-22 9.35016e-05
9.72455 3.82697e-22 9.21903e-05
9.75865 -2.29329e-23 9.08895e-05
9.79309 1.02079e-22 8.95985e-05
9.8279 2.8229e-22 8.83172e-05
9.8631 2.09664e-22 8.7045e-05
9.89869 4.76399e-22 8.57816e-05
9.93471 -8.53709e-23 8.45266e-05
9.97117 1.13568e-22 8.32794e-05
10.0081 -6.87858e-23 8.20396e-05
10.0455 -1.39042e-22 8.08067e-05
10.0835 -4.62964e-22 7.95801e-05
10.122 -2.12206e-22 7.83591e-05
10.1611 -2.3625e-22 7.71433e-05
10.2008 -3.98654e-23 7.59318e-05
10.2412 -2.38614e-22 7.47238e-05
10.2824 2.03713e-22 7.35185e-05
10.3244 8.61339e-23 7.23149e-05
10.3672 6.13134e-23 7.11118e-05
10.4109 -1.86672e-22 6.9908e-05
10.4557 2.9584e-22 6.8702e-05
10.5017 -3.66758e-22 6.74921e-05
10.5489 -2.79101e-22 6.6276e-05
10.5976 1.70551e-22 6.50513e-05
10.6479 1.89616e-22 6.38147e-05
10.7002 -1.7519e-22 6.25623e-05
10.7547 -8.0975e-23 6.12886e-05
10.8119 2.0212e-22 5.99863e-05
10.8724 -1.28457e-22 5.8645e-05
10.9373 1.4111e-22 5.72486e-05
11.0083 1.68868e-22 5.57703e-05
11.0884 3.17874e-22 5.41569e-05
11.1861 -8.62612e-23 5.22677e-05


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.125Nc1Quantum/DeltaGammaFX_0_FRG.txt <==
9.995 -0.00544594 -0.0054387
9.99 -0.00207934 -0.0020767
9.985 0.0018641 0.00186138
9.98 0.00540749 0.00539996
9.975 0.00761923 0.00760872
9.97 0.00777593 0.00776528
9.965 0.00564335 0.00563568
9.96 0.00174658 0.00174432
9.955 -0.00266419 -0.00266036
9.95 -0.00610309 -0.00609452
9.945 -0.00751187 -0.00750136
9.94 -0.00662234 -0.00661305
9.935 -0.00386528 -0.00385976
9.93 -6.49083e-05 -6.46033e-05
9.925 0.00381232 0.0038073
9.92 0.00679316 0.00678403
9.915 0.00802044 0.00800959
9.91 0.0069799 0.00697042
9.905 0.00380736 0.00380215
9.9 -0.000559817 -0.000559129
9.895 -0.00465948 -0.00465325
9.89 -0.00714655 -0.00713698
9.885 -0.00735256 -0.00734275
9.88 -0.00540322 -0.0053961
9.875 -0.00197483 -0.00197242
9.87 0.00200681 0.00200378
9.865 0.00555328 0.00554541
9.86 0.00772619 0.0077154
9.855 0.00780624 0.0077954
9.85 0.00557994 0.00557225
9.845 0.00160671 0.00160457
9.84 -0.00283206 -0.002828
9.835 -0.00624067 -0.00623186
9.83 -0.00757568 -0.00756497
9.825 -0.00659547 -0.00658608
9.82 -0.00375548 -0.00374998
9.815 0.000101812 0.000102008
9.81 0.00399649 0.00399131
9.805 0.00694606 0.00693677
9.8 0.00809325 0.0080823
9.795 0.00694097 0.0069315
9.79 0.00366175 0.00365664
9.785 -0.000764534 -0.000763689
9.78 -0.00485175 -0.00484538
9.775 -0.00726302 -0.0072534
9.77 -0.00736065 -0.00735093
9.765 -0.00530389 -0.00529698
9.76 -0.00179411 -0.001792
9.755 0.00222606 0.00222269
9.75 0.00575655 0.00574839
9.745 0.00785464 0.00784366
9.74 0.00781237 0.00780152
9.735 0.00545074 0.00544322
9.73 0.00137957 0.00137776
9.725 -0.0030789 -0.00307449
9.72 -0.00642305 -0.00641396
9.715 -0.00763856 -0.00762773
9.71 -0.00652597 -0.00651661
9.705 -0.00357557 -0.00357022
9.7 0.000347554 0.000347527
9.695 0.0042489 0.0042435
9.69 0.00713787 0.00712847
9.685 0.008162 0.0081511
9.68 0.00685245 0.00684321
9.675 0.0034345 0.00342977
9.67 -0.00105574 -0.00105449
9.665 -0.00510596 -0.00509931
9.66 -0.00739841 -0.00738872
9.655 -0.00734244 -0.00733288
9.65 -0.00514375 -0.00513721
9.645 -0.00153544 -0.00153383
9.64 0.00252077 0.00251687
9.635 0.00601336 0.00600474
9.63 0.00799824 0.007987
9.625 0.00778722 0.00777637
9.62 0.00525032 0.00524309
9.615 0.00106388 0.00106253
9.61 -0.00340124 -0.00339635
9.605 -0.00664345 -0.00663401
9.6 -0.00769302 -0.00768206
9.595 -0.00640777 -0.00639851
9.59 -0.00332208 -0.00331701
9.585 0.000672562 0.000672175
9.58 0.00456637 0.00456063
9.575 0.00736225 0.00735263
9.57 0.00821842 0.00820753
9.565 0.00670667 0.00669769
9.56 0.00312166 0.00311738
9.555 -0.00143182 -0.00143009
9.55 -0.00541564 -0.00540864
9.545 -0.00754403 -0.00753426
9.54 -0.0072899 -0.00728056
9.535 -0.00491737 -0.00491131
9.53 -0.00119693 -0.00119595
9.525 0.00288895 0.00288439
9.52 0.00631783 0.00630866
9.515 0.00814814 0.00813658
9.51 0.00772115 0.00771035
9.505 0.00497181 0.00496496
9.5 0.000658473 0.000657743
9.495 -0.00379394 -0.00378838
9.49 -0.00689269 -0.00688275
9.485 -0.00772925 -0.00771805
9.48 -0.0062332 -0.00622397
9.475 -0.00299102 -0.00298619
9.47 0.00107655 0.00107581
9.465 0.00494417 0.0049381
9.46 0.00761053 0.00760073
9.455 0.00825174 0.00824092
9.45 0.00649417 0.00648554
9.445 0.00271894 0.00271522
9.44 -0.00188987 -0.00188756
9.435 -0.00577196 -0.00576459
9.43 -0.00768873 -0.00767892
9.425 -0.00719317 -0.00718416
9.42 -0.00461841 -0.00461298
9.415 -0.000776787 -0.00077661
9.41 0.00332748 0.00332208
9.405 0.00666212 0.00665225
9.4 0.00829308 0.00828113
9.395 0.00760263 0.00759184
9.39 0.00460764 0.00460122
9.385 0.00016323 0.000163188
9.38 -0.00424954 -0.00424327
9.375 -0.00715898 -0.00714854
9.37 -0.00773538 -0.007724
9.365 -0.0059935 -0.00598442
9.36 -0.00257831 -0.00257387
9.355 0.00155828 0.00155704
9.35 0.0053757 0.00536919
9.345 0.00787157 0.00786155
9.34 0.0082488 0.0082381
9.335 0.00620412 0.00619598
9.33 0.00222244 0.00221946
9.325 -0.00242501 -0.00242194
9.32 -0.00616348 -0.00615557
9.315 -0.00781907 -0.00780913
9.31 -0.00704097 -0.00703225
9.305 -0.0042402 -0.00423539
9.3 -0.00027394 -0.000274576
9.295 0.00383151 0.00382529
9.29 0.00703592 0.00702541
9.285 0.00841914 0.00840691
9.28 0.00741809 0.00740749
9.275 0.0041499 0.0041441
9.27 -0.000420567 -0.000419771
9.265 -0.00475809 -0.00475105
9.26 -0.00742797 -0.00741705
9.255 -0.00769771 -0.00768627
9.25 -0.0056791 -0.00567034
9.245 -0.00208019 -0.00207633
9.24 0.00211514 0.00211322
9.235 0.00585205 0.00584495
9.23 0.00813147 0.00812111
9.225 0.00819413 0.00818348
9.22 0.00582488 0.00581722
9.215 0.00162935 0.00162712
9.21 -0.00302984 -0.00302601
9.205 -0.00657589 -0.00656748
9.2 -0.00791938 -0.00790934
9.195 -0.00682085 -0.00681245
9.19 -0.003776 -0.00377184
9.185 0.000311641 0.00031019
9.18 0.00439419 0.00438718
9.175 0.00742624 0.00741518
9.17 0.00850987 0.00849748
9.165 0.00715275 0.00714246
9.16 0.00359142 0.00358632
9.155 -0.00108906 -0.00108741
9.15 -0.0053065 -0.00529877
9.145 -0.00768279 -0.00767156
9.14 -0.00760122 -0.00758994
9.135 -0.00528033 -0.00527213
9.13 -0.00149383 -0.00149079
9.125 0.00274263 0.00273985
9.12 0.00636176 0.00635396
9.115 0.00837365 0.00836297
9.11 0.00807043 0.00805998
9.105 0.00534488 0.00533791
9.1 0.000939032 0.000937813
9.095 -0.00369373 -0.0036889
9.09 -0.00699198 -0.0069829
9.085 -0.00797227 -0.00796206
9.08 -0.00651998 -0.0065119
9.075 -0.00321987 -0.00321639
9.07 0.000978201 0.000975917
9.065 0.00500606 0.00499829
9.06 0.00781713 0.00780558
9.055 0.00854638 0.00853399
9.05 0.00679097 0.00678122
9.045 0.00292647 0.0029223
9.04 -0.00183536 -0.00183271
9.035 -0.00587842 -0.00586997
9.03 -0.0079043 -0.00789287
9.025 -0.00742997 -0.00741906
9.02 -0.00478787 -0.00478051
9.015 -0.000817881 -0.000815933
9.01 0.00343388 0.00342999
9.005 0.00689033 0.00688165
9 0.00857869 0.0085676
8.995 0.007859 0.00784874
8.99 0.0047534 0.0047472
8.985 0.000153765 0.000153628
8.98 -0.00440241 -0.00439655
8.975 -0.00739172 -0.00738199
8.97 -0.00795902 -0.00794868
8.965 -0.00612565 -0.00611795
8.96 -0.00256715 -0.00256439
8.955 0.00172174 0.0017186
8.95 0.00565472 0.0056462
8.945 0.00818957 0.00817764
8.94 0.0085078 0.00849555
8.935 0.0063175 0.00630844
8.93 0.00215216 0.00214904
8.925 -0.00264847 -0.00264475
8.92 -0.00645396 -0.0064448
8.915 -0.00807146 -0.0080599
8.91 -0.00716786 -0.00715741
8.905 -0.00419359 -0.00418714
8.9 -5.31858e-05 -5.23709e-05
8.895 0.00417896 0.00417398
8.89 0.00741995 0.00741048
8.885 0.00872455 0.00871321
8.88 0.00754053 0.00753067
8.875 0.00404196 0.0040367
8.87 -0.000719993 -0.000718944
8.865 -0.00513734 -0.00513047
8.86 -0.00775234 -0.00774208
8.855 -0.00786012 -0.00784988
8.85 -0.00562599 -0.00561892
8.845 -0.00181526 -0.00181347
8.84 0.00253518 0.00253098
8.835 0.00632401 0.00631462
8.83 0.00852108 0.00850875
8.825 0.00837145 0.00835944
8.82 0.00571806 0.00570987
8.815 0.00126929 0.00126742
8.81 -0.00351278 -0.00350787
8.805 -0.0070097 -0.00699981
8.8 -0.00816173 -0.00815011
8.795 -0.00679915 -0.00678929
8.79 -0.00349112 -0.00348572
8.785 0.000796547 0.000796126
8.78 0.00496431 0.00495819
8.775 0.00792895 0.00791876
8.77 0.00878653 0.0087751
8.765 0.00709574 0.00708652
8.76 0.00320518 0.00320111
8.755 -0.00167092 -0.00166852
8.75 -0.00587584 -0.00586792
8.745 -0.00804903 -0.00803835
8.74 -0.00765623 -0.00764625
8.735 -0.00501083 -0.00500459
8.73 -0.00096437 -0.000963747
8.725 0.00340794 0.00340255
8.72 0.00699406 0.00698376
8.715 0.0087863 0.00877362
8.71 0.00811418 0.00810254
8.705 0.00498128 0.00497413
8.7 0.000283927 0.000283433
8.695 -0.00440751 -0.00440135
8.69 -0.00751921 -0.00750858
8.685 -0.00815216 -0.0081405
8.68 -0.00630966 -0.00630039
8.675 -0.00267685 -0.00267248
8.67 0.00172403 0.00172243
8.665 0.00577233 0.0057652
8.66 0.0083922 0.00838144
8.655 0.00873847 0.00872713
8.65 0.00650736 0.00649889
8.645 0.00224289 0.00224001
8.64 -0.00268165 -0.00267806
8.635 -0.00659093 -0.00658225
8.63 -0.00825558 -0.00824484
8.625 -0.00732899 -0.00731968
8.62 -0.00427257 -0.00426753
8.615 -1.82183e-05 -1.90428e-05
8.61 0.00432524 0.00431848
8.605 0.00764084 0.00762959
8.6 0.00895721 0.00894428
8.595 0.00771336 0.00770232
8.59 0.00410004 0.00409419
8.585 -0.000791625 -0.000790514
8.58 -0.00530645 -0.00529891
8.575 -0.00795338 -0.00794201
8.57 -0.00801996 -0.00800833
8.565 -0.00568729 -0.00567873
8.56 -0.0017506 -0.00174734
8.555 0.00271762 0.00271482
8.55 0.00658073 0.00657263
8.545 0.00878068 0.00876952
8.54 0.00855316 0.00854217
8.535 0.00576103 0.00575364
8.53 0.00116089 0.0011595
8.525 -0.00372864 -0.00372368
8.52 -0.00725188 -0.00724241
8.515 -0.00834517 -0.00833445
8.51 -0.00686185 -0.00685333
8.505 -0.00340688 -0.00340318
8.5 0.00101516 0.00101278
8.495 0.00526736 0.00525918
8.49 0.00823577 0.0082236
8.485 0.00900345 0.00899037
8.48 0.00714809 0.00713776
8.475 0.00307286 0.00306838
8.47 -0.00193805 -0.00193537
8.465 -0.00617859 -0.0061698
8.46 -0.00828198 -0.00827006
8.455 -0.00774417 -0.00773277
8.45 -0.00492357 -0.00491588
8.445 -0.000716665 -0.000714639
8.44 0.00376072 0.00375665
8.435 0.00736242 0.00735339
8.43 0.00906246 0.00905097
8.425 0.00820424 0.00819369
8.42 0.0048478 0.00484152
8.415 -2.7141e-05 -2.71337e-05
8.41 -0.00478182 -0.00477567
8.405 -0.00782523 -0.00781523
8.4 -0.00829192 -0.0082815
8.395 -0.00624147 -0.00623398
8.39 -0.00241384 -0.00241164
8.385 0.00212266 0.00211866
8.38 0.00620945 0.00619993
8.375 0.00874641 0.00873354
8.37 0.0088942 0.00888133
8.365 0.00640178 0.00639261
8.36 0.00190626 0.00190358
8.355 -0.00312816 -0.0031236
8.35 -0.00698841 -0.00697825
8.345 -0.00847439 -0.00846196
8.34 -0.00730639 -0.0072954
8.335 -0.00401413 -0.00400755
8.33 0.000415625 0.000416176
8.325 0.00483125 0.00482573
8.32 0.00808561 0.00807553
8.315 0.00920354 0.00919175
8.31 0.00766798 0.00765803
8.305 0.00376596 0.00376101
8.3 -0.00129889 -0.00129726
8.295 -0.00580503 -0.00579757
8.29 -0.0082759 -0.00826531
8.285 -0.00807198 -0.00806186
8.28 -0.0054586 -0.00545217
8.275 -0.00129872 -0.00129804
8.27 0.00328536 0.00327976
8.265 0.00712101 0.0071102
8.26 0.0091366 0.00912315
8.255 0.00859925 0.00858673
8.25 0.00546381 0.00545587
8.245 0.000615737 0.000614796
8.24 -0.00432719 -0.00432099
8.235 -0.00769729 -0.00768614
8.23 -0.00850126 -0.00848875
8.225 -0.00669216 -0.00668196
8.22 -0.00295982 -0.00295466
8.215 0.001631 0.00162988
8.21 0.00590104 0.00589401
8.205 0.00871358 0.00870257
8.2 0.00916874 0.00915691
8.195 0.00692513 0.00691611
8.19 0.0025227 0.0025194
8.185 -0.00262303 -0.00261962
8.18 -0.00675738 -0.00674861
8.175 -0.00856919 -0.00855818
8.17 -0.00766532 -0.00765572
8.165 -0.00450941 -0.00450423
8.16 -7.28447e-05 -7.37844e-05
8.155 0.00447813 0.00447097
8.15 0.00796623 0.00795437
8.145 0.0093681 0.00935449
8.14 0.00809179 0.00808019
8.135 0.00433237 0.00432626
8.13 -0.000772808 -0.000771568
8.125 -0.00549332 -0.00548529
8.12 -0.00826514 -0.00825308
8.115 -0.00833615 -0.00832384
8.11 -0.0058921 -0.00588307
8.105 -0.00176757 -0.00176418
8.1 0.00290766 0.0029046
8.095 0.00693577 0.00692709
8.09 0.00920594 0.009194
8.085 0.00892443 0.00891266
8.08 0.00596419 0.00595622
8.075 0.00113645 0.00113481
8.07 -0.00395907 -0.00395401
8.065 -0.00759445 -0.00758464
8.06 -0.00867224 -0.00866112
8.055 -0.00705674 -0.00704792
8.05 -0.00339614 -0.00339236
8.045 0.00124576 0.0012432
8.04 0.00566906 0.00566051
8.035 0.00870416 0.00869158
8.03 0.00940187 0.0093885
8.025 0.00735079 0.00734045
8.02 0.0030166 0.00301244
8.015 -0.00222264 -0.00221936
8.01 -0.0065792 -0.00656975
8.005 -0.0086527 -0.00864025
8 -0.00795751 -0.00794591
7.995 -0.00490346 -0.00489598
7.99 -0.000451415 -0.000450001
7.985 0.00421669 0.0042117
7.98 0.00789514 0.00788506
7.975 0.00951993 0.00950752
7.97 0.00844081 0.00842971
7.965 0.00478383 0.0047775
7.96 -0.000362404 -0.000361965
7.955 -0.00525861 -0.00525175
7.95 -0.00827067 -0.00825992
7.945 -0.00855617 -0.00854518
7.94 -0.00623744 -0.0062297
7.935 -0.00212826 -0.00212616
7.93 0.00263155 0.00262718
7.925 0.00681933 0.00680931
7.92 0.00928964 0.00927635
7.915 0.00920049 0.0091875
7.91 0.00636393 0.00635502
7.905 0.00153819 0.0015361
7.9 -0.00368697 -0.00368168
7.895 -0.00753428 -0.00752353
7.89 -0.00882369 -0.00881103
7.885 -0.00735002 -0.00733928
7.88 -0.00373072 -0.00372489
7.875 0.000966998 0.000966395
7.87 0.00552175 0.00551486
7.865 0.00873343 0.00872204
7.86 0.00961244 0.00959968
7.855 0.00769521 0.00768485
7.85 0.00339554 0.00339082
7.845 -0.00193119 -0.00192886
7.84 -0.00646751 -0.00645915
7.835 -0.0087422 -0.00873085
7.83 -0.00819833 -0.00818778
7.825 -0.00520635 -0.00519991
7.82 -0.000723248 -0.000722929
7.815 0.00405119 0.00404502
7.81 0.00788366 0.00787232
7.805 0.00967525 0.0096616
7.8 0.00873158 0.00871942
7.795 0.00513115 0.00512415
7.79 -6.6961e-05 -6.65932e-05
7.785 -0.00511008 -0.00510259
7.78 -0.00830724 -0.00829523
7.775 -0.00874707 -0.00873437
7.77 -0.00650598 -0.00649634
7.765 -0.00238651 -0.00238255
7.76 0.00245786 0.00245511
7.755 0.00677914 0.00677037
7.75 0.00940068 0.00938816
7.745 0.00944276 0.00943003
7.74 0.00667555 0.00666642
7.735 0.00182575 0.00182307
7.73 -0.00351552 -0.00351106
7.725 -0.00752829 -0.00751848
7.72 -0.0089693 -0.00895762
7.715 -0.00758371 -0.00757399
7.71 -0.00397088 -0.00396614
7.705 0.000793003 0.000791222
7.7 0.00546341 0.00545527
7.695 0.00881133 0.00879869
7.69 0.00981403 0.00980016
7.685 0.00797164 0.00796049
7.68 0.0036676 0.00366259
7.675 -0.00174886 -0.00174619
7.67 -0.00642996 -0.00642067
7.665 -0.00884926 -0.0088365
7.66 -0.00839925 -0.00838699
7.655 -0.00542659 -0.00541834
7.65 -0.000892398 -0.000890342
7.645 0.00398277 0.00397813
7.64 0.0079382 0.00792807
7.635 0.00984477 0.0098319
7.63 0.00897634 0.00896446
7.625 0.00538389 0.00537667
7.62 0.000116783 0.000116466
7.615 -0.00505163 -0.00504516
7.61 -0.0083837 -0.00837292
7.605 -0.00891907 -0.00890774
7.6 -0.00670641 -0.00669819
7.595 -0.00254764 -0.00254512
7.59 0.00238558 0.0023814
7.585 0.00681896 0.00680882
7.58 0.00954722 0.00953352
7.575 0.00966208 0.00964844
7.57 0.00690928 0.00689969
7.565 0.00200504 0.00200246
7.56 -0.00344512 -0.00343996
7.555 -0.00758236 -0.0075713
7.55 -0.00911773 -0.00910441
7.545 -0.00776642 -0.00775484
7.54 -0.00412312 -0.00411649
7.535 0.000720543 0.00072053
7.53 0.0054948 0.00548818
7.525 0.00894276 0.00893128
7.52 0.0100148 0.0100017
7.515 0.00818924 0.00817825
7.51 0.00383967 0.00383428
7.505 -0.00167355 -0.00167174
7.5 -0.00646971 -0.0064616
7.495 -0.00898054 -0.00896918
7.49 -0.00856795 -0.00855725
7.485 -0.00557086 -0.0055643
7.48 -0.000963187 -0.000962924
7.475 0.00401036 0.00400387
7.47 0.00806142 0.00804951
7.465 0.0100346 0.0100202
7.46 0.0091833 0.00917032
7.455 0.00554975 0.00554211
7.45 0.000193264 0.000193352
7.445 -0.00508344 -0.00507578
7.44 -0.00850422 -0.00849161
7.435 -0.00907852 -0.00906498
7.43 -0.00684525 -0.0068347
7.425 -0.00261691 -0.00261217
7.42 0.00241177 0.00240954
7.415 0.0069389 0.00693033
7.41 0.00973272 0.00972014
7.405 0.00986461 0.00985161
7.4 0.00707221 0.00706273
7.395 0.00208158 0.00207862
7.39 -0.00347376 -0.00346945
7.385 -0.00769835 -0.00768854
7.38 -0.00927364 -0.00926188
7.375 -0.0079039 -0.00789416
7.37 -0.00419284 -0.00418825
7.365 0.000745773 0.000743585
7.36 0.00561451 0.0056057
7.355 0.00912934 0.00911584
7.35 0.0102195 0.0102047
7.345 0.00835473 0.00834277
7.34 0.00391851 0.00391298
7.335 -0.00170074 -0.00169819
7.33 -0.0065857 -0.00657612
7.325 -0.0091383 -0.00912493
7.32 -0.00870883 -0.00869585
7.315 -0.00564429 -0.00563536
7.31 -0.000940206 -0.000937649
7.305 0.00413092 0.00412655
7.3 0.00825271 0.00824263
7.295 0.0102471 0.0102342
7.29 0.00935742 0.00934539
7.285 0.00563502 0.0056277
7.28 0.000168021 0.000167739
7.275 -0.00520256 -0.00519593
7.27 -0.0086691 -0.00865811
7.265 -0.00922846 -0.00921698
7.26 -0.00692714 -0.00691898
7.255 -0.00259926 -0.00259708
7.25 0.00253231 0.00252749
7.245 0.00713666 0.00712563
7.24 0.00995754 0.00994282
7.235 0.0100537 0.0100391
7.23 0.00717005 0.00715978
7.225 0.00206186 0.00205901
7.22 -0.00359626 -0.00359093
7.215 -0.0078739 -0.00786232
7.21 -0.00943776 -0.00942376
7.205 -0.0079994 -0.00798719
7.2 -0.00418461 -0.00417755
7.195 0.000863948 0.000864078
7.19 0.00581877 0.00581202
7.185 0.00936932 0.00935752
7.18 0.0104291 0.0104156
7.175 0.00847193 0.00846075
7.17 0.00390979 0.00390447
7.165 -0.00182471 -0.00182255
7.16 -0.0067741 -0.00676547
7.155 -0.00932167 -0.00930978
7.15 -0.008824 -0.00881294
7.145 -0.00565109 -0.00564446
7.14 -0.000828619 -0.00082862
7.135 0.00433958 0.00433253
7.13 0.00850864 0.00849596
7.125 0.0104814 0.0104662
7.12 0.00950088 0.00948731
7.115 0.00564471 0.00563678
7.11 4.75116e-05 4.76301e-05
7.105 -0.00540319 -0.00539528
7.1 -0.00887507 -0.00886217
7.095 -0.00936885 -0.00935514
7.09 -0.00695494 -0.00694446
7.085 -0.00249943 -0.00249504
7.08 0.00274187 0.00273905
7.075 0.00740762 0.00739834
7.07 0.010219 0.0102057
7.065 0.0102296 0.0102162
7.06 0.00720637 0.00719685
7.055 0.00195189 0.00194928
7.05 -0.00380614 -0.00380116
7.045 -0.00810432 -0.00809372
7.04 -0.00960868 -0.00959621
7.035 -0.00805487 -0.00804463
7.03 -0.00410298 -0.0040982
7.025 0.00106923 0.00106693
7.02 0.00610182 0.00609267
7.015 0.00965843 0.00964448
7.01 0.0106422 0.010627
7.005 0.00854318 0.00853098
7 0.00381934 0.00381377
6.995 -0.00203788 -0.00203522
6.99 -0.00702815 -0.00701843
6.985 -0.00952688 -0.00951352
6.98 -0.00891345 -0.00890076
6.975 -0.00559458 -0.0055863
6.97 -0.00063386 -0.000632272
6.965 0.00463023 0.00462466
6.96 0.00882396 0.00881267
6.955 0.0107345 0.0107206
6.95 0.00961463 0.00960216
6.945 0.00558383 0.00557676
6.94 -0.000160483 -0.000159856
6.935 -0.0056774 -0.00566941
6.93 -0.00911665 -0.00910416
6.925 -0.00949818 -0.00948535
6.92 -0.00693102 -0.00692187
6.915 -0.00232261 -0.00231991
6.91 0.00303389 0.00302914
6.905 0.00774549 0.0077342
6.9 0.0105127 0.0104976
6.895 0.0103917 0.0103767
6.89 0.00718506 0.00717462
6.885 0.00175937 0.00175652
6.88 -0.00409429 -0.00408895
6.875 -0.00838217 -0.00837078
6.87 -0.00978283 -0.00976937
6.865 -0.00807119 -0.00805997
6.86 -0.00395244 -0.0039468
6.855 0.00135497 0.00135336
6.85 0.0064566 0.00644801
6.845 0.00999103 0.0099776
6.84 0.0108563 0.0108417
6.835 0.00857078 0.00855924
6.83 0.00365409 0.00364924
6.825 -0.00233067 -0.00232737
6.82 -0.00733891 -0.0073288
6.815 -0.00974849 -0.00973513
6.81 -0.00897655 -0.00896426
6.805 -0.00547848 -0.00547097
6.8 -0.000362589 -0.000362043
6.795 0.00499503 0.00498829
6.79 0.00919162 0.00917917
6.785 0.0110023 0.0109874
6.78 0.00969887 0.00968577
6.775 0.00545777 0.00545045
6.77 -0.000446745 -0.000446056
6.765 -0.00601528 -0.00600706
6.76 -0.00938676 -0.00937403
6.755 -0.00961421 -0.00960126
6.75 -0.00685816 -0.00684905
6.745 -0.00207535 -0.00207282
6.74 0.0033999 0.00339491
6.735 0.00814188 0.0081304
6.73 0.0108327 0.0108176
6.725 0.0105381 0.0105234
6.72 0.00710984 0.0070999
6.715 0.00149299 0.00149087
6.71 -0.0044499 -0.00444371
6.705 -0.00869832 -0.00868613
6.7 -0.0099556 -0.00994153
6.695 -0.00804912 -0.00803756
6.69 -0.00373824 -0.00373256
6.685 0.0017132 0.00171138
6.68 0.00687446 0.00686549
6.675 0.01036 0.0103462
6.67 0.0110683 0.0110533
6.665 0.00855674 0.00854507
6.66 0.00342149 0.00341669
6.655 -0.00269247 -0.00268907
6.65 -0.00769642 -0.00768633
6.645 -0.00998068 -0.00996761
6.64 -0.00901308 -0.00900144
6.635 -0.00530775 -0.00530123
6.63 -2.32577e-05 -2.3963e-05
6.625 0.00542424 0.00541613
6.62 0.00960289 0.00958918
6.615 0.0112794 0.0112636
6.61 0.00975394 0.00974049
6.605 0.00527306 0.00526607
6.6 -0.000800259 -0.000798626
6.595 -0.00640513 -0.00639558
6.59 -0.00967699 -0.00966279
6.585 -0.00971418 -0.00969982
6.58 -0.00673926 -0.00672895
6.575 -0.00176476 -0.00176127
6.57 0.00383075 0.00382651
6.565 0.00858803 0.00857715
6.56 0.011173 0.0111583
6.555 0.010668 0.0106537
6.55 0.00698612 0.00697643
6.545 0.00116319 0.00116103
6.54 -0.00486103 -0.00485533
6.535 -0.00904365 -0.00903251
6.53 -0.0101236 -0.0101112
6.525 -0.0079916 -0.0079821
6.52 -0.00346832 -0.00346498
6.515 0.00213325 0.00212902
6.51 0.00734462 0.00733341
6.505 0.0107572 0.0107416
6.5 0.011275 0.0112589
6.495 0.008505 0.00849317
6.49 0.00313183 0.00312782
6.485 -0.00310986 -0.00310488
6.48 -0.00808876 -0.0080766
6.475 -0.0102167 -0.0102014
6.47 -0.00902291 -0.00900914
6.465 -0.00508788 -0.00507951
6.46 0.000375193 0.000375983
6.455 0.00590804 0.00590109
6.45 0.0100499 0.010037
6.445 0.0115626 0.0115474
6.44 0.00978293 0.00976993
6.435 0.00503927 0.00503246
6.43 -0.0012077 -0.00120626
6.425 -0.0068345 -0.00682566
6.42 -0.00998 -0.00996709
6.415 -0.00979781 -0.00978531
6.41 -0.00658061 -0.00657259
6.405 -0.00140149 -0.0014006
6.4 0.00431421 0.0043073
6.395 0.00907312 0.00905976
6.39 0.0115271 0.0115105
6.385 0.010782 0.0107666
6.38 0.00682204 0.00681224
6.375 0.00078371 0.000782415
6.37 -0.0053129 -0.00530556
6.365 -0.00940726 -0.00939407
6.36 -0.0102829 -0.0102683
6.355 -0.00790165 -0.00789016
6.35 -0.0031509 -0.00314579
6.345 0.00260448 0.00260179
6.34 0.00785704 0.00784718
6.335 0.0111762 0.0111618
6.33 0.0114762 0.0114613
6.325 0.00842271 0.00841183
6.32 0.0027982 0.0027948
6.315 -0.00356801 -0.00356298
6.31 -0.00850459 -0.00849311
6.305 -0.0104525 -0.0104386
6.3 -0.00900987 -0.00899818
6.295 -0.00482905 -0.00482324
6.29 0.000819127 0.000817104
6.285 0.00643269 0.00642293
6.28 0.0105221 0.0105067
6.275 0.0118477 0.0118306
6.27 0.00979002 0.00977592
6.265 0.00476832 0.00476138
6.26 -0.00165313 -0.00165093
6.255 -0.00728893 -0.00727863
6.25 -0.0102875 -0.0102728
6.245 -0.00986485 -0.00985044
6.24 -0.00638892 -0.00637915
6.235 -0.000996554 -0.000994145
6.23 0.00483833 0.00483269
6.225 0.00958764 0.00957539
6.22 0.0118912 0.0118757
6.215 0.0108838 0.0108694
6.21 0.00662901 0.00662018
6.205 0.00037039 0.00036984
6.2 -0.00579059 -0.00578303
6.195 -0.00978031 -0.00976762
6.19 -0.0104331 -0.0104197
6.185 -0.00778721 -0.00777758
6.18 -0.00279938 -0.00279659
6.175 0.00311157 0.00310634
6.17 0.00839821 0.00838586
6.165 0.0116089 0.0115923
6.16 0.0116723 0.0116559
6.155 0.0083191 0.0083075
6.15 0.00243644 0.00243314
6.145 -0.00404979 -0.00404396
6.14 -0.00893134 -0.00891859
6.135 -0.0106836 -0.0106682
6.13 -0.00897808 -0.00896501
6.125 -0.00454162 -0.00453462
6.12 0.00129544 0.00129442
6.115 0.00698617 0.00697727
6.11 0.0110122 0.0109977
6.105 0.0121351 0.0121188
6.1 0.00978453 0.00977135
6.095 0.00447636 0.00447029
6.09 -0.00211865 -0.00211583
6.085 -0.00775504 -0.00774462
6.08 -0.010595 -0.0105808
6.075 -0.00992054 -0.00990728
6.07 -0.00617716 -0.00616906
6.065 -0.000566881 -0.00056647
6.06 0.00538642 0.00537868
6.055 0.0101194 0.0101052
6.05 0.0122612 0.0122441
6.045 0.0109794 0.0109642
6.04 0.00642204 0.00641316
6.035 -5.74602e-05 -5.74012e-05
6.03 -0.00627719 -0.00626859
6.025 -0.0101538 -0.0101399
6.02 -0.0105754 -0.010561
6.015 -0.00765778 -0.0076475
6.01 -0.00242824 -0.00242522
6.005 0.00363936 0.003634
6 0.00895667 0.00894398
5.995 0.0120513 0.0120344
5.99 0.0118691 0.0118524
5.985 0.00820958 0.008198
5.98 0.00206703 0.00206403
5.975 -0.0045365 -0.00453021
5.97 -0.00935834 -0.00934519
5.965 -0.0109103 -0.0108947
5.96 -0.00893786 -0.00892471
5.955 -0.00424245 -0.00423549
5.95 0.00178537 0.00178425
5.945 0.00755258 0.00754366
5.94 0.0115118 0.0114974
5.935 0.0124269 0.0124112
5.93 0.00977957 0.00976718
5.925 0.00418415 0.00417897
5.92 -0.00258273 -0.00257918
5.915 -0.0082177 -0.00820695
5.91 -0.010898 -0.0108841
5.905 -0.0099713 -0.00995909
5.9 -0.00595945 -0.0059531
5.895 -0.000129701 -0.000131599
5.89 0.00594314 0.00593276
5.885 0.0106596 0.0106427
5.88 0.0126386 0.0126192
5.875 0.0110818 0.0110651
5.87 0.00622277 0.00621334
5.865 -0.000476259 -0.00047568
5.86 -0.00675518 -0.00674525
5.855 -0.0105218 -0.0105061
5.85 -0.0107162 -0.0106997
5.845 -0.00752962 -0.0075171
5.84 -0.0020586 -0.00205338
5.835 0.0041674 0.00416413
5.83 0.00951799 0.00950731
5.825 0.0124997 0.0124846
5.82 0.0120756 0.0120606
5.815 0.00811417 0.00810387
5.81 0.00171496 0.00171256
5.805 -0.00500671 -0.00500073
5.8 -0.00977473 -0.00976292
5.795 -0.0111349 -0.0111217
5.79 -0.00890263 -0.00889286
5.785 -0.00395133 -0.00394845
5.78 0.00226843 0.00226285
5.775 0.00811649 0.00810312
5.77 0.0120153 0.0119969
5.765 0.0127306 0.0127118
5.76 0.0097948 0.00978086
5.755 0.00391802 0.00391302
5.75 -0.00302105 -0.00301566
5.745 -0.0086627 -0.00864886
5.74 -0.0111965 -0.0111786
5.735 -0.0100298 -0.0100133
5.73 -0.0057569 -0.00574616
5.725 0.000291439 0.000293764
5.72 0.00648869 0.00648222
5.715 0.0111978 0.0111844
5.71 0.0130262 0.0130096
5.705 0.0112078 0.0111929
5.7 0.00605739 0.00604858
5.695 -0.000858906 -0.00085916
5.69 -0.00720566 -0.00719799
5.685 -0.0108792 -0.010867
5.68 -0.0108647 -0.0108529
5.675 -0.00742202 -0.00741503
5.67 -0.00171396 -0.00171476
5.665 0.00467448 0.00466511
5.66 0.0100694 0.010053
5.655 0.0129543 0.0129346
5.65 0.0123069 0.0122889
5.645 0.0080594 0.00804836
5.64 0.00141005 0.00140925
5.635 -0.00543735 -0.00542778
5.63 -0.0101715 -0.0101548
5.625 -0.0113643 -0.0113454
5.62 -0.008892 -0.00887628
5.615 -0.00369456 -0.00368584
5.61 0.00271869 0.00271861
5.605 0.00865918 0.00865074
5.6 0.012517 0.0125028
5.595 0.0130563 0.0130406
5.59 0.0098546 0.00984223
5.585 0.00370919 0.00370397
5.58 -0.00340614 -0.00340291
5.575 -0.00907552 -0.0090656
5.57 -0.0114925 -0.0114801
5.565 -0.0101133 -0.0101034
5.56 -0.00559567 -0.00559234
5.555 0.000668699 0.000663221
5.55 0.00700098 0.0069868
5.545 0.0117244 0.0117039
5.54 0.0134309 0.0134087
5.535 0.0113801 0.0113617
5.53 0.00595855 0.00594897
5.525 -0.00117353 -0.0011717
5.52 -0.0076082 -0.00759596
5.515 -0.0112228 -0.0112042
5.51 -0.0110345 -0.0110151
5.505 -0.00736028 -0.00734519
5.5 -0.00142371 -0.0014163
5.495 0.00513505 0.00513365
5.49 0.0105965 0.0105875
5.485 0.0134173 0.013404
5.48 0.0125827 0.0125697
5.475 0.00807802 0.00806985
5.47 0.00118764 0.00118718
5.465 -0.00580233 -0.00579507
5.46 -0.0105399 -0.0105279
5.455 -0.0116083 -0.0115963
5.45 -0.00893015 -0.00892296
5.445 -0.00350313 -0.00350409
5.44 0.00310678 0.00309639
5.435 0.009161 0.00914227
5.43 0.0130135 0.0129898
5.425 0.01342 0.0133965
5.42 0.00999105 0.00997346
5.415 0.00359645 0.00358932
5.41 -0.00370541 -0.00370057
5.405 -0.00944018 -0.00942556
5.4 -0.0117907 -0.0117712
5.395 -0.0102436 -0.0102249
5.39 -0.00550795 -0.00549486
5.385 0.000968579 0.000973267
5.38 0.00745419 0.0074501
5.375 0.0122288 0.0122179
5.37 0.0138622 0.0138484
5.365 0.0116277 0.0116158
5.36 0.00596632 0.00596067
5.355 -0.00138215 -0.00137962
5.35 -0.00793956 -0.00793
5.345 -0.0115509 -0.0115382
5.34 -0.0112443 -0.0112334
5.335 -0.00737695 -0.00737234
5.33 -0.00122502 -0.00122942
5.325 0.0055171 0.00550326
5.32 0.0110813 0.0110601
5.315 0.0138911 0.0138667
5.31 0.0129274 0.0129055
5.305 0.00821016 0.00819635
5.3 0.00109104 0.00108906
5.295 -0.00606942 -0.00605944
5.29 -0.0108684 -0.0108499
5.285 -0.011878 -0.0118566
5.28 -0.00904547 -0.00902685
5.275 -0.00341372 -0.0034022
5.27 0.00339797 0.00340032
5.265 0.00959902 0.0095926
5.26 0.0135015 0.0134889
5.255 0.0138413 0.013827
5.25 0.0102431 0.0102317
5.245 0.00362652 0.00362182
5.24 -0.00387946 -0.00387631
5.235 -0.00973706 -0.00972806
5.23 -0.0120959 -0.0120854
5.225 -0.0104468 -0.0104398
5.22 -0.00553232 -0.00553271
5.215 0.00115071 0.00114098
5.21 0.00781702 0.00779843
5.205 0.0126983 0.0126738
5.2 0.0143317 0.0143065
5.195 0.0119853 0.0119656
5.19 0.00612945 0.00612045
5.185 -0.00143754 -0.00143331
5.18 -0.00816936 -0.00815338
5.175 -0.0118585 -0.0118355
5.17 -0.011514 -0.0114902
5.165 -0.00750916 -0.00749012
5.16 -0.00116137 -0.00115088
5.155 0.00578258 0.00578323
5.15 0.0115022 0.0114942
5.145 0.0143783 0.0143649
5.14 0.0133696 0.0133554
5.135 0.00850357 0.00849337
5.13 0.00117262 0.00116951
5.125 -0.00619887 -0.00619455
5.12 -0.0111422 -0.0111333
5.115 -0.0121867 -0.012178
5.11 -0.00927349 -0.00926956
5.105 -0.00347336 -0.00347764
5.1 0.00354632 0.00353262
5.095 0.0099406 0.00991878
5.09 0.0139716 0.0139454
5.085 0.014339 0.0143141
5.08 0.0106541 0.0106367
5.075 0.00385519 0.00384985
5.07 -0.00387816 -0.00387009
5.065 -0.00993755 -0.00991874
5.06 -0.0124085 -0.0123844
5.055 -0.0107497 -0.0107268
5.05 -0.00571231 -0.0056958
5.045 0.00116753 0.00117459
5.04 0.00805103 0.00804821
5.035 0.0131151 0.0131044
5.03 0.0148497 0.0148353
5.025 0.0124913 0.0124782
5.02 0.00650454 0.00649733
5.015 -0.00128223 -0.00128128
5.01 -0.00825768 -0.00824952
5.005 -0.012135 -0.0121235
5 -0.0118635 -0.0118537
4.995 -0.0077997 -0.00779632
4.99 -0.00128564 -0.00129152
4.985 0.00588274 0.00586712
4.98 0.0118278 0.0118045
4.975 0.0148753 0.0148487
4.97 0.0139371 0.0139133
4.965 0.00901196 0.00899668
4.96 0.00149595 0.00149308
4.955 -0.00613772 -0.00612805
4.95 -0.0113357 -0.0113172
4.945 -0.0125422 -0.0125207
4.94 -0.00965093 -0.00963248
4.935 -0.0037357 -0.00372484
4.93 0.00349617 0.00349731
4.925 0.0101431 0.0101349
4.92 0.0144068 0.0143923
4.915 0.014929 0.0149128
4.91 0.0112716 0.0112592
4.905 0.00434831 0.00434386
4.9 -0.00363798 -0.00363311
4.895 -0.0100012 -0.00998906
4.89 -0.0127229 -0.0127082
4.885 -0.0111812 -0.0111695
4.88 -0.00610129 -0.00609712
4.875 0.000956503 0.000950613
4.87 0.00810089 0.0080851
4.865 0.013446 0.0134231
4.86 0.015416 0.015391
4.855 0.0131815 0.0131606
4.85 0.00715531 0.00714395
4.845 -0.000843738 -0.000842579
4.84 -0.00814675 -0.00813413
4.835 -0.0123551 -0.0123356
4.83 -0.0123057 -0.0122853
4.825 -0.00829287 -0.00827732
4.82 -0.0016592 -0.00165235
4.815 0.00575624 0.00575304
4.81 0.0120136 0.0120016
4.805 0.0153679 0.0153507
4.8 0.0146538 0.0146365
4.795 0.00979364 0.00978163
4.79 0.00213835 0.00213512
4.785 -0.00581391 -0.00580794
4.78 -0.0114052 -0.011393
4.775 -0.0129414 -0.0129282
4.77 -0.0102135 -0.0102048
4.765 -0.00426272 -0.00426264
4.76 0.00317681 0.00316655
4.755 0.0101455 0.0101259
4.75 0.0147728 0.0147475
4.745 0.0156157 0.0155904
4.74 0.0121412 0.0121225
4.735 0.00518258 0.0051756
4.73 -0.00307453 -0.00306796
4.725 -0.00986354 -0.00984575
4.72 -0.0130146 -0.012991
4.715 -0.0117619 -0.0117391
4.71 -0.00675567 -0.00673918
4.705 0.000442483 0.000449242
4.7 0.00789269 0.00788897
4.695 0.0136379 0.0136255
4.69 0.0160142 0.0159973
4.685 0.0140849 0.0140689
4.68 0.00815192 0.00814162
4.675 -3.00825e-05 -3.18005e-05
4.67 -0.00775249 -0.00774607
4.665 -0.0124702 -0.0124593
4.66 -0.0128406 -0.0128307
4.655 -0.00903405 -0.00903027
4.65 -0.00235739 -0.00236313
4.645 0.00531851 0.00530234
4.64 0.0119873 0.0119625
4.635 0.015816 0.015787
4.63 0.0155255 0.0154986
4.625 0.0109043 0.0108861
4.62 0.00319217 0.00318748
4.615 -0.00512663 -0.00511685
4.61 -0.0112745 -0.0112535
4.605 -0.0133561 -0.01333
4.6 -0.0109858 -0.0109613
4.595 -0.00512054 -0.00510326
4.59 0.00250099 0.00250809
4.585 0.00986254 0.00985929
4.58 0.0150087 0.0149976
4.575 0.0163816 0.0163673
4.57 0.0132996 0.0132875
4.565 0.00644411 0.00643862
4.56 -0.00207594 -0.00207299
4.555 -0.00942305 -0.00941337
4.55 -0.0132253 -0.0132134
4.545 -0.0124916 -0.0124832
4.54 -0.00772897 -0.00772873
4.535 -0.00046316 -0.00047388
4.53 0.00732687 0.00730507
4.525 0.0136054 0.0135752
4.52 0.0165969 0.0165633
4.515 0.0152101 0.01518
4.51 0.00956366 0.00954375
4.505 0.0012726 0.00126726
4.5 -0.00695216 -0.00694266
4.495 -0.0123898 -0.0123693
4.49 -0.0134376 -0.0134127
4.485 -0.010057 -0.0100344
4.48 -0.00346396 -0.00344863
4.475 0.00446022 0.00446575
4.47 0.0116415 0.0116376
4.465 0.0161414 0.0161313
4.46 0.0165279 0.0165164
4.455 0.0123877 0.0123802
4.45 0.00476425 0.00476459
4.445 -0.00393671 -0.0039277
4.44 -0.0108185 -0.0108035
4.435 -0.0137158 -0.0137002
4.43 -0.0119695 -0.0119592
4.425 -0.00637623 -0.00637588
4.42 0.00135863 0.00134664
4.415 0.00917002 0.00914612
4.41 0.0150063 0.0149738
4.405 0.0171647 0.0171292
4.4 0.0147548 0.0147237
4.395 0.00821828 0.00819805
4.39 -0.00049916 -0.000504594
4.385 -0.00852493 -0.00851607
4.38 -0.0132404 -0.0132217
4.375 -0.0133302 -0.0133083
4.37 -0.00906019 -0.0090415
4.365 -0.00186123 -0.00185034
4.36 0.00626964 0.00627091
4.355 0.0132145 0.0132072
4.35 0.0170638 0.0170516
4.345 0.0165227 0.0165108
4.34 0.0114433 0.0114369
4.335 0.00319892 0.00320157
4.33 -0.00556764 -0.00555588
4.325 -0.0119519 -0.0119345
4.32 -0.0140031 -0.013986
4.315 -0.0113588 -0.011348
4.31 -0.00505856 -0.00505863
4.305 0.00304555 0.00303269
4.3 0.0108185 0.0107938
4.295 0.0162025 0.01617
4.29 0.0175752 0.0175411
4.285 0.0142476 0.0142193
4.28 0.00696032 0.00694419
4.275 -0.00206151 -0.0020625
4.27 -0.00983782 -0.00982528
4.265 -0.0138722 -0.0138514
4.26 -0.013111 -0.0130889
4.255 -0.00807746 -0.00806035
4.25 -0.000378215 -0.000370337
4.245 0.00789428 0.00789162
4.24 0.0145874 0.0145757
4.235 0.0178259 0.0178093
4.23 0.016452 0.016436
4.225 0.0105655 0.0105555
4.22 0.00182618 0.0018256
4.215 -0.00694044 -0.00693135
4.21 -0.0128515 -0.0128365
4.205 -0.014156 -0.014141
4.2 -0.0107428 -0.0107338
4.195 -0.00385031 -0.00385149
4.19 0.00454934 0.00453637
4.185 0.0122621 0.0122388
4.18 0.017228 0.0171987
4.175 0.0179042 0.0178755
4.17 0.013788 0.0137673
4.165 0.00588128 0.00587418
4.16 -0.00336408 -0.00335597
4.155 -0.0108983 -0.0108779
4.15 -0.0143431 -0.0143167
4.145 -0.0128648 -0.0128398
4.14 -0.00719493 -0.00717773
4.135 0.000917681 0.000923152
4.13 0.00930006 0.00929294
4.125 0.0157689 0.0157514
4.12 0.0184819 0.0184584
4.115 0.0164047 0.0163813
4.11 0.00985132 0.00983387
4.105 0.000716177 0.000708441
4.1 -0.00803611 -0.00803376
4.095 -0.0135527 -0.0135439
4.09 -0.0142473 -0.0142379
4.085 -0.0102072 -0.0102027
4.08 -0.00282749 -0.00283192
4.075 0.00582036 0.00580589
4.07 0.0134898 0.0134671
4.065 0.0181167 0.0180906
4.06 0.0182261 0.0182032
4.055 0.013471 0.0134584
4.05 0.00506481 0.00506726
4.045 -0.00436456 -0.00434656
4.04 -0.0117176 -0.0116881
4.035 -0.0147084 -0.0146746
4.03 -0.0126695 -0.0126393
4.025 -0.00648997 -0.00647
4.02 0.00196831 0.00197421
4.015 0.0104624 0.0104536
4.01 0.0167778 0.0167568
4.005 0.0190942 0.0190658
4 0.0164736 0.0164444
3.995 0.00939599 0.00937222
3.99 -6.56746e-05 -7.98894e-05
3.985 -0.00884098 -0.00884514
3.98 -0.0140936 -0.0140911
3.975 -0.0143498 -0.0143462
3.97 -0.00983613 -0.00983699
3.965 -0.00206474 -0.0020737
3.96 0.00681101 0.00679308
3.955 0.014494 0.0144694
3.95 0.0189077 0.0188815
3.945 0.0186206 0.0185997
3.94 0.0133957 0.013387
3.935 0.00459709 0.00460497
3.93 -0.0050186 -0.00499437
3.925 -0.0123054 -0.0122698
3.92 -0.0150242 -0.014985
3.915 -0.0126073 -0.0125728
3.91 -0.00604877 -0.00602558
3.905 0.00270373 0.00271185
3.9 0.0113442 0.0113367
3.895 0.0176212 0.0176008
3.89 0.019716 0.0196878
3.885 0.0167455 0.0167161
3.88 0.00929338 0.00926911
3.875 -0.000449565 -0.000464729
3.87 -0.00933102 -0.00933675
3.865 -0.0144995 -0.0144992
3.86 -0.0145253 -0.0145248
3.855 -0.00970828 -0.00971291
3.85 -0.0016365 -0.00165005
3.845 0.00746958 0.00744639
3.84 0.0152606 0.0152304
3.835 0.0196317 0.0195998
3.83 0.0191589 0.0191327
3.825 0.0136552 0.0136422
3.82 0.00456505 0.00457006
3.815 -0.00527225 -0.00524905
3.81 -0.0126545 -0.0126181
3.805 -0.0153271 -0.0152853
3.8 -0.0127444 -0.0127058
3.795 -0.00594748 -0.00591884
3.79 0.00305753 0.00307231
3.785 0.0119065 0.0119067
3.78 0.0183007 0.0182885
3.775 0.0203938 0.0203741
3.77 0.0173026 0.0172817
3.765 0.00963905 0.00962238
3.76 -0.000355351 -0.000364591
3.755 -0.00946535 -0.00946744
3.75 -0.0147787 -0.0147774
3.745 -0.0148264 -0.0148276
3.74 -0.00990418 -0.00991358
3.735 -0.00163098 -0.00165222
3.73 0.00772127 0.00768771
3.725 0.0157468 0.015704
3.72 0.0202907 0.0202448
3.715 0.0198902 0.0198497
3.71 0.0143342 0.0143076
3.705 0.00506418 0.00505772
3.7 -0.00504873 -0.00503398
3.695 -0.0127301 -0.0126987
3.69 -0.0156331 -0.0155928
3.685 -0.0131407 -0.0131003
3.68 -0.00627272 -0.00623925
3.675 0.00293852 0.0029609
3.67 0.0120758 0.0120859
3.665 0.0187784 0.0187781
3.66 0.0211369 0.0211304
3.655 0.0182018 0.0181943
3.65 0.0105242 0.0105201
3.645 0.000317406 0.000319024
3.64 -0.0091632 -0.00915689
3.635 -0.0148925 -0.0148857
3.63 -0.015264 -0.015263
3.625 -0.0104774 -0.010488
3.62 -0.00212604 -0.00215205
3.615 0.00748619 0.00744428
3.61 0.0158925 0.0158379
3.605 0.0208621 0.0208015
3.6 0.0208399 0.0207825
3.595 0.0155053 0.0154613
3.59 0.00619997 0.00617765
3.585 -0.0042364 -0.0042339
3.58 -0.012446 -0.0124218
3.575 -0.0159055 -0.0158668
3.57 -0.0138167 -0.0137725
3.565 -0.00709224 -0.00705052
3.56 0.00225234 0.00228639
3.555 0.0117559 0.0117802
3.55 0.0189818 0.0189973
3.545 0.0219172 0.0219271
3.54 0.0194731 0.0194814
3.535 0.0120364 0.0120464
3.53 0.00169474 0.00170725
3.525 -0.00829734 -0.00828401
3.52 -0.0147539 -0.0147444
3.515 -0.0158194 -0.01582
3.51 -0.0114814 -0.0114979
3.505 -0.0032319 -0.00326762
3.5 0.00662452 0.0065694
3.495 0.015559 0.0154882
3.49 0.0212392 0.0211601
3.485 0.0219611 0.0218842
3.48 0.0172 0.0171373
3.475 0.00808153 0.00804303
3.47 -0.00267729 -0.00268669
3.465 -0.0116462 -0.0116285
3.46 -0.0160419 -0.016004
3.455 -0.0147529 -0.0147045
3.45 -0.00847021 -0.0084201
3.445 0.00087241 0.000917679
3.44 0.0107891 0.0108264
3.435 0.0187562 0.0187853
3.43 0.0226185 0.0226416
3.425 0.0210725 0.0210927
3.42 0.0142284 0.0142482
3.415 0.00392368 0.00394366
3.41 -0.00666291 -0.00664445
3.405 -0.0141631 -0.0141506
3.4 -0.016357 -0.0163567
3.395 -0.0128763 -0.0128937
3.39 -0.00500197 -0.0050405
3.385 0.00501317 0.00495319
3.38 0.0145871 0.0145089
3.375 0.0212649 0.0211758
3.37 0.0231416 0.0230523
3.365 0.0193944 0.0193175
3.36 0.0108008 0.0107484
3.355 -0.000172333 -0.000192761
3.35 -0.0100792 -0.0100672
3.345 -0.0158182 -0.0157797
3.34 -0.0158194 -0.0157641
3.335 -0.0103982 -0.0103367
3.33 -0.00130541 -0.00124615
3.325 0.00899053 0.00904241
3.32 0.0178787 0.0179217
3.315 0.0230317 0.0230667
3.31 0.0228636 0.0228933
3.305 0.0170915 0.0171177
3.3 0.00714843 0.00717154
3.295 -0.00399504 -0.00397702
3.29 -0.0128215 -0.0128128
3.285 -0.016648 -0.0166543
3.28 -0.0145728 -0.0145993
3.275 -0.00750543 -0.00755507
3.27 0.00244721 0.00237456
3.265 0.0126811 0.0125891
3.26 0.020611 0.0205069
3.255 0.0240909 0.0239862
3.25 0.0219151 0.0218233
3.245 0.0143694 0.014304
3.24 0.00349224 0.00346269
3.235 -0.00738971 -0.00738182
3.23 -0.0148587 -0.0148187
3.225 -0.0167424 -0.0166802
3.22 -0.0127774 -0.012705
3.215 -0.00436694 -0.00429469
3.21 0.00612064 0.00618573
3.205 0.0160084 0.0160631
3.2 0.0227819 0.0228258
3.195 0.0245251 0.0245598
3.19 0.0204567 0.0204842
3.185 0.0114336 0.0114549
3.18 1.61632e-05 3.04713e-05
3.175 -0.0102592 -0.0102542
3.17 -0.0162118 -0.0162206
3.165 -0.0162204 -0.016248
3.16 -0.0105973 -0.0106468
3.155 -0.00114208 -0.00121409
3.15 0.00959395 0.00950198
3.145 0.0189106 0.0188049
3.14 0.0244038 0.0242944
3.135 0.0244273 0.0243276
3.13 0.0186482 0.0185724
3.125 0.00846301 0.00842326
3.12 -0.00314973 -0.00314752
3.115 -0.0125807 -0.012539
3.11 -0.016976 -0.0169038
3.105 -0.0152567 -0.0151671
3.1 -0.00823054 -0.00813657
3.095 0.00199624 0.00208441
3.09 0.0127496 0.0128258
3.085 0.0213431 0.021405
3.08 0.0255139 0.0255615
3.075 0.0239122 0.0239469
3.07 0.0166505 0.0166733
3.065 0.00560988 0.00562017
3.06 -0.00592114 -0.00592529
3.055 -0.0143691 -0.0143911
3.05 -0.0172511 -0.0172948
3.045 -0.0139904 -0.0140584
3.04 -0.00580722 -0.0058997
3.035 0.00495935 0.00484533
3.03 0.0155583 0.0154293
3.025 0.0233438 0.0232104
3.02 0.0262165 0.0260928
3.015 0.0231329 0.0230348
3.01 0.01463 0.0145719
3.005 0.00300351 0.00299396
3 -0.0082475 -0.00820934
2.995 -0.0156626 -0.0155854
2.99 -0.0171373 -0.0170345
2.985 -0.0125391 -0.0124257
2.98 -0.00342229 -0.00331117
2.975 0.00770014 0.00779987
2.97 0.0180332 0.0181162
2.965 0.0249907 0.0250547
2.96 0.0266441 0.0266889
2.955 0.0222516 0.0222779
2.95 0.0127371 0.0127456
2.945 0.000736621 0.000727329
2.94 -0.0101215 -0.0101487
2.935 -0.0165356 -0.0165823
2.93 -0.0167606 -0.0168292
2.925 -0.0110399 -0.0111314
2.92 -0.00119186 -0.00130491
2.915 0.0101447 0.0100146
2.91 0.0201554 0.0200164
2.905 0.0263241 0.0261886
2.9 0.0268928 0.0267763
2.895 0.0213969 0.0213157
2.89 0.0110897 0.0110576
2.885 -0.00113211 -0.00110864
2.88 -0.0115751 -0.0114996
2.875 -0.0171066 -0.0169904
2.87 -0.0162913 -0.0161504
2.865 -0.00967244 -0.00952389
2.86 0.000732374 0.000874598
2.855 0.0121933 0.0123193
2.85 0.02189 0.021994
2.845 0.0273766 0.0274555
2.84 0.0270493 0.0271019
2.835 0.0206785 0.0207039
2.83 0.00977932 0.00977605
2.825 -0.00256345 -0.00259644
2.82 -0.0126327 -0.012696
2.815 -0.0174478 -0.0175425
2.81 -0.0158177 -0.0159436
2.805 -0.0085109 -0.00866552
2.8 0.00230988 0.00213207
2.795 0.0138505 0.0136587
2.79 0.0232911 0.0230987
2.785 0.0282463 0.0280709
2.78 0.0272389 0.0271005
2.775 0.0202205 0.0201379
2.77 0.00889754 0.0088834
2.765 -0.00351993 -0.00346423
2.76 -0.0133109 -0.0131954
2.755 -0.0176098 -0.0174513
2.75 -0.015396 -0.0152139
2.745 -0.0075911 -0.0074039
2.74 0.00354235 0.00372015
2.735 0.0151635 0.0153213
2.73 0.0244503 0.0245806
2.725 0.0290593 0.0291566
2.72 0.0276007 0.0276612
2.715 0.0201481 0.0201693
2.71 0.00852948 0.00851035
2.705 -0.00397122 -0.00402855
2.7 -0.0136339 -0.0137259
2.695 -0.0176588 -0.0177831
2.69 -0.0151178 -0.0152716
2.685 -0.00701422 -0.0071939
2.68 0.0043338 0.00413421
2.675 0.0160561 0.015846
2.67 0.0253254 0.0251187
2.665 0.0298172 0.0296321
2.66 0.0281806 0.0280385
2.655 0.0205356 0.0204569
2.65 0.0087472 0.00874707
2.645 -0.00388326 -0.00380177
2.64 -0.0136311 -0.0134774
2.635 -0.0176928 -0.017485
2.63 -0.015134 -0.0148947
2.625 -0.00695748 -0.00670908
2.62 0.00450898 0.00474805
2.615 0.0163788 0.0165946
2.61 0.0258094 0.0259917
2.605 0.0304633 0.0306037
2.6 0.0289712 0.0290625
2.595 0.0214166 0.0214526
2.59 0.0096121 0.00958758
2.585 -0.00318146 -0.00326709
2.58 -0.013229 -0.013373
2.575 -0.017651 -0.0178488
2.57 -0.0154043 -0.0156493
2.565 -0.00740219 -0.00768511
2.56 0.00406944 0.00376073
2.555 0.0161237 0.015805
2.55 0.0258926 0.0255846
2.545 0.0309932 0.0307218
2.54 0.02998 0.0297736
2.535 0.0228197 0.0227039
2.53 0.011183 0.0111744
2.525 -0.00177445 -0.00167572
2.52 -0.0123135 -0.0121224
2.515 -0.0174147 -0.017155
2.51 -0.0158213 -0.0155198
2.505 -0.00825886 -0.00794165
2.5 0.00308892 0.0034
2.495 0.0153542 0.0156416
2.49 0.0256319 0.0258809
2.485 0.0314597 0.0316568
2.48 0.0312599 0.0313925
2.475 0.0248074 0.024866
2.47 0.013545 0.0135244
2.465 0.000451232 0.000354169
2.46 -0.0107565 -0.010921
2.455 -0.0168768 -0.0170989
2.45 -0.0163395 -0.0166097
2.445 -0.00957067 -0.00987822
2.44 0.00143166 0.00109853
2.435 0.0138598 0.0135155
2.43 0.0247771 0.0244403
2.425 0.0316188 0.0313138
2.42 0.0326253 0.0323809
2.415 0.0272927 0.0271382
2.41 0.0167253 0.0166849
2.405 0.00361487 0.00369963
2.4 -0.00840352 -0.00820024
2.395 -0.0159196 -0.0156173
2.39 -0.016937 -0.0165634
2.385 -0.0114374 -0.0110255
2.38 -0.00111714 -0.000697593
2.375 0.0113379 0.0117394
2.37 0.0229721 0.023335
2.365 0.0310992 0.0314053
2.36 0.0337363 0.0339682
2.355 0.0300297 0.0301711
2.35 0.0206389 0.0206758
2.345 0.007838 0.00776254
2.34 -0.00493658 -0.00512132
2.335 -0.0141052 -0.014392
2.33 -0.0171726 -0.0175492
2.325 -0.0135196 -0.0139685
2.32 -0.00437815 -0.00487841
2.315 0.00779369 0.00726641
2.31 0.0200656 0.0195389
2.305 0.0296326 0.0291394
2.3 0.0342627 0.0338417
2.295 0.0327057 0.0323971
2.29 0.0250894 0.0249273
2.285 0.0131332 0.0131379
2.28 -8.5875e-05 8.27453e-05
2.275 -0.0109428 -0.0106329
2.27 -0.0164449 -0.0160274
2.265 -0.0152374 -0.01475
2.26 -0.0078955 -0.00737567
2.255 0.00351005 0.00402942
2.25 0.0161585 0.0166497
2.245 0.0271495 0.0275877
2.24 0.0339966 0.0343573
2.235 0.035032 0.0352912
2.23 0.0298015 0.0299385
2.225 0.019357 0.0193589
2.22 0.00623516 0.00610247
2.215 -0.00609548 -0.00634773
2.21 -0.0142661 -0.0146187
2.205 -0.0161287 -0.0165608
2.2 -0.0114001 -0.0118899
2.195 -0.00153311 -0.00205873
2.19 0.0109306 0.0103915
2.185 0.0230853 0.0225569
2.18 0.0322279 0.0317394
2.175 0.0362821 0.035869
2.17 0.034173 0.0338745
2.165 0.0261717 0.0260245
2.16 0.0140502 0.0140811
2.155 0.000828906 0.00104361
2.15 -0.00999034 -0.00960685
2.145 -0.0155168 -0.014996
2.14 -0.0144166 -0.0137999
2.135 -0.00721234 -0.0065462
2.13 0.00410565 0.00477827
2.125 0.0167911 0.0174337
2.12 0.0280048 0.0285862
2.115 0.0353019 0.0357928
2.11 0.0370094 0.0373802
2.105 0.0325693 0.0327915
2.1 0.0228064 0.0228558
2.095 0.00995384 0.00981684
2.09 -0.00276367 -0.00308189
2.085 -0.0120078 -0.0124946
2.08 -0.0153752 -0.0160064
2.075 -0.0121629 -0.0129071
2.07 -0.00341942 -0.00423916
2.065 0.00858162 0.00772649
2.06 0.0210506 0.0202023
2.055 0.0312815 0.0304875
2.05 0.0370824 0.0363957
2.045 0.0371143 0.0365908
2.04 0.0312021 0.0308905
2.035 0.0205267 0.0204595
2.03 0.00755297 0.00773445
2.025 -0.00447551 -0.004071
2.02 -0.0124365 -0.0118501
2.015 -0.0143147 -0.0135969
2.01 -0.00980403 -0.0090072
2.005 -0.00023004 0.000595786
2 0.0120227 0.0128328
1.995 0.0241958 0.0249513
1.99 0.03371 0.0343726
1.985 0.038563 0.0390938
1.98 0.0376413 0.038003
1.975 0.0309977 0.031162
1.97 0.0199875 0.0199402
1.965 0.0071317 0.00688055
1.96 -0.00441146 -0.00484007
1.955 -0.0117137 -0.012288
1.95 -0.0129802 -0.0136663
1.945 -0.00806229 -0.00882555
1.94 0.00165716 0.000851644
1.935 0.0138254 0.013012
1.93 0.0257694 0.0249828
1.925 0.0350198 0.0342993
1.92 0.0396833 0.0390739
1.915 0.0387257 0.0382762
1.91 0.0322172 0.0319727
1.905 0.0214457 0.0214414
1.9 0.00879279 0.00904274
1.895 -0.00273812 -0.00224543
1.89 -0.0103102 -0.00960369
1.885 -0.0120986 -0.0112244
1.88 -0.00781989 -0.00683522
1.875 0.00131945 0.00235298
1.87 0.0131214 0.0141463
1.865 0.0250208 0.025988
1.86 0.0346049 0.0354697
1.855 0.0399812 0.0407006
1.85 0.0400422 0.0405735
1.845 0.0346797 0.0349839
1.84 0.0249009 0.024945
1.835 0.0127632 0.0125298
1.83 0.00101807 0.000511904
1.825 -0.00755494 -0.00831907
1.82 -0.0109106 -0.0119011
1.815 -0.00836314 -0.00953533
1.81 -0.000688638 -0.00198435
1.805 0.0102418 0.00888653
1.8 0.0220371 0.0206884
1.795 0.0323219 0.0310493
1.79 0.0391232 0.0379988
1.785 0.0411401 0.0402379
1.78 0.0379328 0.0373187
1.775 0.0300591 0.0297813
1.77 0.0190781 0.0191548
1.765 0.00734423 0.00775735
1.76 -0.00247834 -0.00177303
1.755 -0.00808764 -0.00714898
1.75 -0.00821072 -0.00710349
1.745 -0.00294017 -0.00173163
1.74 0.00640207 0.00764658
1.735 0.0177284 0.0189489
1.73 0.0287271 0.0298686
1.725 0.0373022 0.0383112
1.72 0.0418779 0.0427012
1.715 0.0416029 0.0421901
1.71 0.0364978 0.0368092
1.705 0.0275127 0.0275257
1.7 0.0164339 0.0161525
1.695 0.00560518 0.0050643
1.69 -0.00259346 -0.00335267
1.685 -0.00631271 -0.00724033
1.68 -0.00477646 -0.00582382
1.675 0.00155853 0.000442044
1.67 0.0112253 0.0100861
1.665 0.0221975 0.0210776
1.66 0.0323632 0.0313028
1.655 0.0398907 0.0389315
1.65 0.0434737 0.0426623
1.645 0.0424863 0.0418738
1.64 0.0370923 0.0367302
1.635 0.0282576 0.0281909
1.63 0.0176542 0.0179101
1.625 0.00740752 0.00798236
1.62 -0.000364644 0.000510331
1.615 -0.0039966 -0.00286578
1.61 -0.00277118 -0.00144472
1.605 0.00293992 0.00438915
1.6 0.0118531 0.0133503
1.595 0.0221596 0.0236358
1.59 0.0319477 0.0333414
1.585 0.0395352 0.0407898
1.58 0.0436868 0.0447479
1.575 0.0437445 0.0445571
1.57 0.0397089 0.04022
1.565 0.0322678 0.0324297
1.56 0.0227354 0.0225161
1.555 0.0128933 0.0122855
1.55 0.00465657 0.00367338
1.545 -0.000324914 -0.00164999
1.54 -0.00108176 -0.00269655
1.535 0.00243923 0.000601071
1.53 0.00942051 0.0074395
1.525 0.0184404 0.0164019
1.52 0.0278403 0.0258285
1.515 0.0360362 0.0341373
1.51 0.0417514 0.0400513
1.505 0.0441543 0.0427373
1.5 0.0429247 0.0418666
1.495 0.0383087 0.0376686
1.49 0.0310828 0.0308923
1.485 0.0224932 0.0227501
1.48 0.0140933 0.0147568
1.475 0.00743864 0.00845442
1.47 0.00381093 0.0051105
1.465 0.00388711 0.00539764
1.46 0.00759329 0.00924215
1.455 0.0141651 0.0158772
1.45 0.022371 0.0240752
1.445 0.0308052 0.0324362
1.44 0.0381411 0.0396358
1.435 0.0433194 0.0446178
1.43 0.0456578 0.046704
1.425 0.0449007 0.0456475
1.42 0.0412474 0.0416609
1.415 0.0353108 0.0353781
1.41 0.028057 0.027789
1.405 0.02069 0.020121
1.4 0.0144476 0.0136232
1.395 0.0104043 0.00937301
1.39 0.00925938 0.0080705
1.385 0.0111755 0.00987545
1.38 0.0157706 0.0144062
1.375 0.0222288 0.0208465
1.37 0.0294946 0.0281369
1.365 0.0364764 0.0351836
1.36 0.042214 0.0410256
1.355 0.0459873 0.0449423
1.35 0.0473787 0.046517
1.345 0.0462881 0.0456485
1.34 0.0429494 0.0425684
1.335 0.0378697 0.0377754
1.33 0.0317901 0.0320001
1.325 0.0256044 0.0261216
1.32 0.0202216 0.0210368
1.315 0.016434 0.0175295
1.31 0.014808 0.0161535
1.305 0.0155525 0.0171063
1.3 0.0185015 0.0202129
1.295 0.0231617 0.0249698
1.29 0.0288259 0.0306681
1.285 0.034709 0.0365261
1.28 0.0400678 0.0418039
1.275 0.0442937 0.0458972
1.27 0.046964 0.048388
1.265 0.047871 0.0490712
1.26 0.0470126 0.0479466
1.255 0.0445875 0.0452182
1.25 0.0409528 0.0412505
1.245 0.0365906 0.036534
1.24 0.0320658 0.0316447
1.235 0.027952 0.0271683
1.23 0.024731 0.0235919
1.225 0.0228111 0.0213355
1.22 0.0224056 0.0206246
1.215 0.0235232 0.0214803
1.21 0.0259718 0.0237221
1.205 0.029409 0.0270196
1.2 0.0334016 0.030946
1.195 0.0374925 0.035046
1.19 0.0412615 0.0388983
1.185 0.0443679 0.042158
1.18 0.0465737 0.0445803
1.175 0.0477519 0.0460291
1.17 0.0478912 0.0464847
1.165 0.0470751 0.0460166
1.16 0.0454743 0.0447804
1.155 0.0433167 0.0429889
1.15 0.0408717 0.0408975
1.145 0.0384293 0.0387837
1.14 0.0362665 0.0369139
1.135 0.0345802 0.0354842
1.13 0.0335646 0.0346857
1.125 0.0333207 0.0346181
1.12 0.0338642 0.0352974
1.115 0.0351246 0.0366532
1.11 0.0369619 0.0385469
1.105 0.0391883 0.0407927
1.1 0.0416 0.0431861
1.095 0.0439915 0.0455245
1.09 0.0461829 0.0476317
1.085 0.0480317 0.0493691
1.08 0.0494409 0.0506434
1.075 0.0503603 0.0514091
1.07 0.0507895 0.0516678
1.065 0.0507661 0.0514624
1.06 0.0503559 0.0508643
1.055 0.0496474 0.0499675
1.05 0.0487411 0.0488778
1.045 0.0477471 0.0477105
1.04 0.0467617 0.0465659
1.035 0.0458762 0.045539
1.03 0.045175 0.0447177
1.025 0.0446863 0.0441293
1.02 0.0444328 0.0437955
1.015 0.0444378 0.043739
1.01 0.0446988 0.0439561
1.005 0.0451983 0.0444275
1 0.0459034 0.0451184
0.995 0.0467697 0.0459825
0.99 0.0477481 0.0469684
0.985 0.0487857 0.0480216
0.98 0.0498409 0.0490983
0.975 0.0508694 0.0501528
0.97 0.0518352 0.0511476
0.965 0.0527124 0.0520569
0.96 0.0534824 0.0528609
0.955 0.054134 0.0535476
0.95 0.0546641 0.054114
0.945 0.055077 0.0545641
0.94 0.0553803 0.0549051
0.935 0.0555852 0.0551478
0.93 0.0557047 0.0553051
0.925 0.0557507 0.0553883
0.92 0.0557436 0.0554182
0.915 0.0556946 0.0554054
0.91 0.0556157 0.0553618
0.905 0.0555175 0.0552977
0.9 0.0554086 0.0552216
0.895 0.0552959 0.0551398
0.89 0.055184 0.0550571
0.885 0.0550761 0.0549761
0.88 0.0549732 0.0548981
0.875 0.0548755 0.0548228
0.87 0.0547818 0.0547492
0.865 0.0546905 0.0546754
0.86 0.0545996 0.0545996
0.855 0.0545067 0.0545194
0.85 0.0543952 0.0544185
0.845 0.0542641 0.0542961
0.84 0.0541107 0.0541496
0.835 0.0539317 0.0539758
0.83 0.0537239 0.0537716
0.825 0.0534836 0.0535337
0.82 0.0532077 0.0532589
0.815 0.0528931 0.0529445
0.81 0.0525367 0.0525874
0.805 0.0521358 0.0521852
0.8 0.0516871 0.0517348
0.795 0.0511902 0.0512359
0.79 0.0506428 0.0506863
0.785 0.0500434 0.0500847
0.78 0.0493919 0.0494312
0.775 0.0486867 0.0487242
0.77 0.0479268 0.047963
0.765 0.047112 0.0471474
0.76 0.0462415 0.0462767
0.755 0.0453153 0.0453509
0.75 0.0443318 0.0443685
0.745 0.0432898 0.0433285
0.74 0.0421898 0.0422312
0.735 0.0410329 0.0410779
0.73 0.0398207 0.0398702
0.725 0.0385543 0.038609
0.72 0.0372349 0.0372957
0.715 0.0358643 0.0359318
0.71 0.0344443 0.0345193
0.705 0.0329772 0.0330602
0.7 0.0314655 0.0315571
0.695 0.0299119 0.0300126
0.69 0.0283196 0.0284298
0.685 0.0266919 0.0268118
0.68 0.0250324 0.0251622
0.675 0.0233449 0.0234846
0.67 0.0216334 0.0217831
0.665 0.0199023 0.0200618
0.66 0.0181559 0.018325
0.655 0.0163989 0.0165771
0.65 0.0146358 0.0148228
0.645 0.0128715 0.0130668
0.64 0.0111108 0.0113138
0.635 0.0093587 0.00956882
0.63 0.0076201 0.0078366
0.625 0.00589995 0.00612207
0.62 0.00420314 0.00443011
0.615 0.00253454 0.00276553
0.61 0.000898923 0.00113311
0.605 -0.000699029 -0.0004625
0.6 -0.00225476 -0.00201674
0.595 -0.00376386 -0.00352519
0.59 -0.00522209 -0.0049836
0.585 -0.0066254 -0.0063879
0.58 -0.00796995 -0.00773424
0.575 -0.00925216 -0.00901897
0.57 -0.0104687 -0.0102387
0.565 -0.0116164 -0.0113904
0.56 -0.0126926 -0.0124711
0.555 -0.0136949 -0.0134784
0.55 -0.014621 -0.01441
0.545 -0.0154692 -0.0152642
0.54 -0.0162381 -0.0160394
0.535 -0.0169265 -0.0167345
0.53 -0.0175339 -0.0173488
0.525 -0.0180599 -0.0178819
0.52 -0.0185046 -0.0183338
0.515 -0.0188684 -0.0187048
0.51 -0.0191518 -0.0189956
0.505 -0.0193562 -0.0192072
0.5 -0.0194831 -0.0193413
0.495 -0.0195348 -0.0194001
0.49 -0.0195133 -0.0193855
0.485 -0.0194214 -0.0193004
0.48 -0.0192615 -0.0191471
0.475 -0.0190369 -0.0189288
0.47 -0.0187508 -0.0186489
0.465 -0.0184069 -0.0183109
0.46 -0.018009 -0.0179187
0.455 -0.0175613 -0.0174765
0.45 -0.017068 -0.0169886
0.445 -0.0165338 -0.0164594
0.44 -0.015963 -0.0158935
0.435 -0.0153604 -0.0152955
0.43 -0.0147305 -0.0146702
0.425 -0.0140783 -0.0140222
0.42 -0.0134084 -0.0133565
0.415 -0.0127257 -0.0126777
0.41 -0.0120347 -0.0119905
0.405 -0.0113402 -0.0112996
0.4 -0.0106466 -0.0106095
0.395 -0.00995837 -0.00992456
0.39 -0.00927959 -0.00924893
0.385 -0.00861417 -0.00858651
0.38 -0.00796578 -0.00794096
0.375 -0.00733782 -0.00731567
0.37 -0.00673335 -0.00671371
0.365 -0.00615511 -0.00613782
0.36 -0.00560539 -0.00559028
0.355 -0.00508609 -0.005073
0.35 -0.00459868 -0.00458745
0.345 -0.00414421 -0.00413467
0.34 -0.00372327 -0.00371527
0.335 -0.00333604 -0.00332942
0.33 -0.00298228 -0.00297688
0.325 -0.00266134 -0.00265703
0.32 -0.00237222 -0.00236887
0.315 -0.00211359 -0.00211107
0.31 -0.00188384 -0.00188204
0.305 -0.00168112 -0.00167995
0.3 -0.00150343 -0.00150278
0.295 -0.00134862 -0.00134842
0.29 -0.0012145 -0.00121467
0.285 -0.00109885 -0.00109934
0.28 -0.000999517 -0.00100026
0.275 -0.000914417 -0.000915384
0.27 -0.000841595 -0.000842748
0.265 -0.00077925 -0.000780559
0.26 -0.000725748 -0.000727192
0.255 -0.000679642 -0.000681203
0.25 -0.000639666 -0.00064133
0.245 -0.000604734 -0.000606491
0.24 -0.000573929 -0.000575771
0.235 -0.00054649 -0.00054841
0.23 -0.000521787 -0.000523781
0.225 -0.00049931 -0.000501375
0.22 -0.000478648 -0.00048078
0.215 -0.000459467 -0.000461664
0.21 -0.000441501 -0.000443762
0.205 -0.000424535 -0.000426857
0.2 -0.000408395 -0.000410777
0.195 -0.000392937 -0.000395377
0.19 -0.000378044 -0.000380542
0.185 -0.00036362 -0.000366173
0.18 -0.000349582 -0.00035219
0.175 -0.000335864 -0.000338524
0.17 -0.000322407 -0.000325119
0.165 -0.000309166 -0.000311926
0.16 -0.000296099 -0.000298906
0.155 -0.000283176 -0.000286028
0.15 -0.000270371 -0.000273264
0.145 -0.000257664 -0.000260596
0.14 -0.000245042 -0.000248009
0.135 -0.000232494 -0.000235494
0.13 -0.000220018 -0.000223046
0.125 -0.000207613 -0.000210665
0.12 -0.000195284 -0.000198354
0.115 -0.000183038 -0.000186123
0.11 -0.000170889 -0.000173983
0.105 -0.000158854 -0.00016195
0.1 -0.000146951 -0.000150044
0.095 -0.000135206 -0.000138289
0.09 -0.000123647 -0.000126712
0.085 -0.000112304 -0.000115344
0.08 -0.000101214 -0.000104215
0.075 -9.04127e-05 -9.33584e-05
0.07 -7.99422e-05 -8.28049e-05
0.065 -6.98462e-05 -7.25804e-05
0.06 -6.01735e-05 -6.27062e-05
0.055 -5.09803e-05 -5.32025e-05
0.05 -4.23331e-05 -4.41002e-05
0.045 -3.43118e-05 -3.54641e-05
0.04 -2.70153e-05 -2.74312e-05
0.035 -2.05855e-05 -2.02699e-05
0.03 -1.5281e-05 -1.44525e-05
0.025 -1.15053e-05 -1.05838e-05
0.02 -9.15226e-06 -8.54387e-06
0.015 -6.24862e-06 -6.0268e-06
0.01 -1.29314e-06 -1.26256e-06
0.005 1.50075e-06 1.46649e-06
-1.63468e-13 2.34371e-09 2.29019e-09


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.125Nc1Quantum/GApOneLoop.txt <==
-22.3723 -0.00200216 8.9684e-06
-22.1768 -0.00203768 9.20834e-06
-22.0165 -0.00206753 9.41152e-06
-21.8747 -0.00209449 9.59636e-06
-21.7448 -0.00211963 9.7698e-06
-21.6237 -0.0021435 9.93539e-06
-21.5093 -0.00216641 1.00952e-05
-21.4004 -0.00218858 1.02507e-05
-21.2959 -0.00221016 1.04028e-05
-21.1952 -0.00223125 1.05522e-05
-21.0979 -0.00225194 1.06994e-05
-21.0034 -0.00227229 1.08449e-05
-20.9115 -0.00229235 1.0989e-05
-20.8219 -0.00231217 1.11319e-05
-20.7344 -0.00233178 1.1274e-05
-20.6487 -0.00235121 1.14153e-05
-20.5648 -0.00237049 1.15561e-05
-20.4825 -0.00238963 1.16964e-05
-20.4016 -0.00240865 1.18365e-05
-20.3222 -0.00242758 1.19764e-05
-20.244 -0.00244642 1.21163e-05
-20.1669 -0.00246519 1.22561e-05
-20.091 -0.0024839 1.2396e-05
-20.0162 -0.00250256 1.25361e-05
-19.9423 -0.00252118 1.26764e-05
-19.8694 -0.00253977 1.2817e-05
-19.7974 -0.00255834 1.29579e-05
-19.7262 -0.00257689 1.30992e-05
-19.6558 -0.00259543 1.3241e-05
-19.5862 -0.00261396 1.33832e-05
-19.5173 -0.0026325 1.35259e-05
-19.4491 -0.00265104 1.36692e-05
-19.3816 -0.0026696 1.38131e-05
-19.3147 -0.00268817 1.39577e-05
-19.2484 -0.00270676 1.41029e-05
-19.1828 -0.00272538 1.42488e-05
-19.1177 -0.00274403 1.43954e-05
-19.0531 -0.00276271 1.45428e-05
-18.9891 -0.00278143 1.4691e-05
-18.9255 -0.00280019 1.48401e-05
-18.8625 -0.00281899 1.49899e-05
-18.8 -0.00283784 1.51407e-05
-18.7379 -0.00285674 1.52923e-05
-18.6762 -0.00287569 1.54449e-05
-18.615 -0.00289469 1.55984e-05
-18.5542 -0.00291375 1.57528e-05
-18.4938 -0.00293287 1.59083e-05
-18.4338 -0.00295205 1.60648e-05
-18.3742 -0.0029713 1.62224e-05
-18.3149 -0.00299062 1.6381e-05
-18.256 -0.00301 1.65407e-05
-18.1975 -0.00302946 1.67015e-05
-18.1393 -0.00304899 1.68635e-05
-18.0815 -0.0030686 1.70266e-05
-18.0239 -0.00308829 1.71909e-05
-17.9667 -0.00310805 1.73564e-05
-17.9098 -0.0031279 1.75231e-05
-17.8532 -0.00314783 1.7691e-05
-17.7969 -0.00316785 1.78603e-05
-17.7408 -0.00318796 1.80308e-05
-17.6851 -0.00320816 1.82026e-05
-17.6296 -0.00322845 1.83757e-05
-17.5744 -0.00324883 1.85502e-05
-17.5195 -0.00326931 1.87261e-05
-17.4648 -0.00328989 1.89034e-05
-17.4104 -0.00331056 1.90821e-05
-17.3562 -0.00333134 1.92622e-05
-17.3022 -0.00335222 1.94438e-05
-17.2485 -0.00337321 1.96269e-05
-17.195 -0.0033943 1.98115e-05
-17.1418 -0.0034155 1.99976e-05
-17.0887 -0.00343681 2.01853e-05
-17.0359 -0.00345823 2.03746e-05
-16.9833 -0.00347976 2.05654e-05
-16.9309 -0.00350141 2.07579e-05
-16.8787 -0.00352318 2.0952e-05
-16.8268 -0.00354507 2.11478e-05
-16.775 -0.00356707 2.13452e-05
-16.7234 -0.0035892 2.15444e-05
-16.672 -0.00361145 2.17453e-05
-16.6208 -0.00363383 2.1948e-05
-16.5697 -0.00365633 2.21525e-05
-16.5189 -0.00367897 2.23588e-05
-16.4682 -0.00370173 2.25669e-05
-16.4177 -0.00372463 2.27769e-05
-16.3674 -0.00374766 2.29888e-05
-16.3172 -0.00377083 2.32026e-05
-16.2672 -0.00379414 2.34183e-05
-16.2174 -0.00381758 2.3636e-05
-16.1677 -0.00384117 2.38557e-05
-16.1182 -0.0038649 2.40774e-05
-16.0689 -0.00388877 2.43012e-05
-16.0197 -0.0039128 2.4527e-05
-15.9706 -0.00393697 2.47549e-05
-15.9217 -0.00396129 2.4985e-05
-15.873 -0.00398576 2.52173e-05
-15.8243 -0.00401039 2.54517e-05
-15.7759 -0.00403517 2.56883e-05
-15.7276 -0.00406012 2.59272e-05
-15.6794 -0.00408522 2.61684e-05
-15.6313 -0.00411048 2.64119e-05
-15.5834 -0.00413591 2.66577e-05
-15.5356 -0.0041615 2.69059e-05
-15.488 -0.00418727 2.71565e-05
-15.4404 -0.0042132 2.74095e-05
-15.393 -0.0042393 2.7665e-05
-15.3458 -0.00426558 2.7923e-05
-15.2986 -0.00429203 2.81836e-05
-15.2516 -0.00431866 2.84467e-05
-15.2047 -0.00434547 2.87124e-05
-15.1579 -0.00437246 2.89808e-05
-15.1112 -0.00439964 2.92518e-05
-15.0647 -0.004427 2.95255e-05
-15.0182 -0.00445455 2.9802e-05
-14.9719 -0.00448229 3.00813e-05
-14.9257 -0.00451023 3.03634e-05
-14.8796 -0.00453836 3.06484e-05
-14.8336 -0.00456668 3.09362e-05
-14.7877 -0.00459521 3.1227e-05
-14.7419 -0.00462394 3.15208e-05
-14.6962 -0.00465287 3.18176e-05
-14.6506 -0.00468201 3.21175e-05
-14.6052 -0.00471136 3.24204e-05
-14.5598 -0.00474091 3.27265e-05
-14.5145 -0.00477069 3.30358e-05
-14.4693 -0.00480068 3.33483e-05
-14.4243 -0.00483088 3.36641e-05
-14.3793 -0.00486131 3.39832e-05
-14.3344 -0.00489196 3.43057e-05
-14.2896 -0.00492284 3.46316e-05
-14.2449 -0.00495395 3.4961e-05
-14.2003 -0.00498529 3.52938e-05
-14.1558 -0.00501686 3.56303e-05
-14.1113 -0.00504867 3.59703e-05
-14.067 -0.00508072 3.6314e-05
-14.0227 -0.00511301 3.66613e-05
-13.9786 -0.00514555 3.70125e-05
-13.9345 -0.00517833 3.73674e-05
-13.8905 -0.00521137 3.77263e-05
-13.8466 -0.00524466 3.8089e-05
-13.8028 -0.0052782 3.84557e-05
-13.759 -0.00531201 3.88265e-05
-13.7153 -0.00534608 3.92013e-05
-13.6718 -0.00538041 3.95803e-05
-13.6283 -0.00541501 3.99634e-05
-13.5848 -0.00544989 4.03509e-05
-13.5415 -0.00548504 4.07426e-05
-13.4982 -0.00552046 4.11388e-05
-13.455 -0.00555617 4.15394e-05
-13.4119 -0.00559217 4.19445e-05
-13.3689 -0.00562845 4.23542e-05
-13.3259 -0.00566502 4.27685e-05
-13.283 -0.00570189 4.31876e-05
-13.2402 -0.00573906 4.36114e-05
-13.1974 -0.00577653 4.40401e-05
-13.1547 -0.0058143 4.44737e-05
-13.1121 -0.00585239 4.49123e-05
-13.0696 -0.00589078 4.53559e-05
-13.0271 -0.0059295 4.58047e-05
-12.9847 -0.00596853 4.62587e-05
-12.9424 -0.00600789 4.6718e-05
-12.9001 -0.00604757 4.71827e-05
-12.8579 -0.00608759 4.76528e-05
-12.8158 -0.00612795 4.81284e-05
-12.7737 -0.00616864 4.86097e-05
-12.7317 -0.00620968 4.90967e-05
-12.6898 -0.00625106 4.95894e-05
-12.6479 -0.0062928 5.0088e-05
-12.6061 -0.0063349 5.05926e-05
-12.5643 -0.00637735 5.11032e-05
-12.5226 -0.00642017 5.162e-05
-12.481 -0.00646337 5.21429e-05
-12.4394 -0.00650693 5.26723e-05
-12.3979 -0.00655088 5.3208e-05
-12.3565 -0.00659521 5.37503e-05
-12.3151 -0.00663992 5.42992e-05
-12.2738 -0.00668504 5.48548e-05
-12.2325 -0.00673055 5.54172e-05
-12.1913 -0.00677646 5.59866e-05
-12.1501 -0.00682278 5.65631e-05
-12.109 -0.00686951 5.71466e-05
-12.068 -0.00691666 5.77375e-05
-12.027 -0.00696424 5.83357e-05
-11.986 -0.00701225 5.89414e-05
-11.9452 -0.00706069 5.95548e-05
-11.9043 -0.00710957 6.01758e-05
-11.8636 -0.00715889 6.08048e-05
-11.8228 -0.00720867 6.14417e-05
-11.7822 -0.0072589 6.20867e-05
-11.7415 -0.0073096 6.274e-05
-11.701 -0.00736076 6.34016e-05
-11.6605 -0.0074124 6.40717e-05
-11.62 -0.00746452 6.47505e-05
-11.5796 -0.00751713 6.54381e-05
-11.5392 -0.00757023 6.61346e-05
-11.4989 -0.00762383 6.68401e-05
-11.4587 -0.00767794 6.75549e-05
-11.4184 -0.00773256 6.82791e-05
-11.3783 -0.00778771 6.90128e-05
-11.3381 -0.00784337 6.97561e-05
-11.2981 -0.00789958 7.05093e-05
-11.2581 -0.00795632 7.12726e-05
-11.2181 -0.00801361 7.2046e-05
-11.1781 -0.00807145 7.28297e-05
-11.1383 -0.00812986 7.3624e-05
-11.0984 -0.00818884 7.44289e-05
-11.0586 -0.0082484 7.52448e-05
-11.0189 -0.00830854 7.60717e-05
-10.9792 -0.00836928 7.69098e-05
-10.9395 -0.00843061 7.77594e-05
-10.8999 -0.00849256 7.86207e-05
-10.8603 -0.00855513 7.94938e-05
-10.8208 -0.00861832 8.03789e-05
-10.7813 -0.00868215 8.12762e-05
-10.7418 -0.00874662 8.21861e-05
-10.7024 -0.00881175 8.31086e-05
-10.6631 -0.00887754 8.4044e-05
-10.6238 -0.008944 8.49925e-05
-10.5845 -0.00901114 8.59544e-05
-10.5452 -0.00907897 8.69299e-05
-10.506 -0.0091475 8.79192e-05
-10.4669 -0.00921674 8.89227e-05
-10.4278 -0.0092867 8.99404e-05
-10.3887 -0.00935739 9.09727e-05
-10.3496 -0.00942882 9.20199e-05
-10.3106 -0.00950101 9.30822e-05
-10.2717 -0.00957395 9.41599e-05
-10.2328 -0.00964767 9.52533e-05
-10.1939 -0.00972217 9.63626e-05
-10.155 -0.00979747 9.74882e-05
-10.1162 -0.00987358 9.86304e-05
-10.0774 -0.0099505 9.97894e-05
-10.0387 -0.0100283 0.000100966
-10 -0.0101069 0.000102159
-9.96134 -0.0101863 0.000103371
-9.92271 -0.0102666 0.0001046
-9.88412 -0.0103479 0.000105848
-9.84557 -0.01043 0.000107115
-9.80704 -0.010513 0.000108401
-9.76856 -0.0105969 0.000109707
-9.73011 -0.0106818 0.000111033
-9.69169 -0.0107676 0.000112378
-9.65331 -0.0108544 0.000113745
-9.61496 -0.0109421 0.000115133
-9.57664 -0.0110309 0.000116542
-9.53836 -0.0111206 0.000117973
-9.50011 -0.0112114 0.000119426
-9.46189 -0.0113033 0.000120903
-9.42371 -0.0113962 0.000122402
-9.38556 -0.0114901 0.000123925
-9.34744 -0.0115852 0.000125473
-9.30935 -0.0116813 0.000127045
-9.2713 -0.0117786 0.000128642
-9.23327 -0.0118771 0.000130265
-9.19528 -0.0119767 0.000131913
-9.15732 -0.0120774 0.000133589
-9.11939 -0.0121794 0.000135292
-9.08149 -0.0122826 0.000137022
-9.04362 -0.012387 0.000138781
-9.00578 -0.0124927 0.000140569
-8.96797 -0.0125997 0.000142387
-8.93019 -0.012708 0.000144234
-8.89244 -0.0128176 0.000146113
-8.85471 -0.0129285 0.000148022
-8.81702 -0.0130408 0.000149964
-8.77936 -0.0131545 0.000151939
-8.74172 -0.0132696 0.000153947
-8.70412 -0.0133861 0.000155989
-8.66654 -0.0135041 0.000158066
-8.62899 -0.0136236 0.000160178
-8.59146 -0.0137446 0.000162327
-8.55397 -0.0138671 0.000164514
-8.5165 -0.0139912 0.000166738
-8.47906 -0.0141169 0.000169001
-8.44165 -0.0142442 0.000171304
-8.40426 -0.0143732 0.000173647
-8.3669 -0.0145038 0.000176032
-8.32956 -0.0146361 0.000178459
-8.29226 -0.0147702 0.000180929
-8.25497 -0.014906 0.000183443
-8.21772 -0.0150436 0.000186003
-8.18049 -0.015183 0.000188609
-8.14328 -0.0153243 0.000191263
-8.1061 -0.0154675 0.000193965
-8.06895 -0.0156127 0.000196716
-8.03182 -0.0157598 0.000199518
-7.99471 -0.0159089 0.000202372
-7.95763 -0.01606 0.000205279
-7.92058 -0.0162132 0.000208241
-7.88355 -0.0163685 0.000211258
-7.84654 -0.016526 0.000214331
-7.80955 -0.0166856 0.000217463
-7.77259 -0.0168475 0.000220655
-7.73566 -0.0170117 0.000223908
-7.69874 -0.0171782 0.000227223
-7.66185 -0.0173471 0.000230602
-7.62498 -0.0175183 0.000234047
-7.58814 -0.0176921 0.000237559
-7.55132 -0.0178683 0.00024114
-7.51452 -0.0180471 0.000244791
-7.47774 -0.0182285 0.000248514
-7.44099 -0.0184125 0.000252312
-7.40425 -0.0185993 0.000256186
-7.36754 -0.0187888 0.000260137
-7.33085 -0.0189811 0.000264168
-7.29418 -0.0191763 0.000268281
-7.25754 -0.0193744 0.000272478
-7.22091 -0.0195755 0.000276761
-7.18431 -0.0197797 0.000281133
-7.14772 -0.019987 0.000285595
-7.11116 -0.0201974 0.00029015
-7.07462 -0.0204111 0.0002948
-7.0381 -0.0206282 0.000299549
-7.00159 -0.0208485 0.000304397
-6.96511 -0.0210724 0.00030935
-6.92865 -0.0212998 0.000314408
-6.89221 -0.0215307 0.000319575
-6.85579 -0.0217654 0.000324853
-6.81938 -0.0220038 0.000330247
-6.783 -0.0222461 0.000335759
-6.74664 -0.0224922 0.000341391
-6.71029 -0.0227424 0.000347149
-6.67397 -0.0229967 0.000353034
-6.63766 -0.0232552 0.000359052
-6.60137 -0.0235179 0.000365205
-6.5651 -0.023785 0.000371497
-6.52885 -0.0240566 0.000377932
-6.49262 -0.0243328 0.000384515
-6.4564 -0.0246137 0.000391249
-6.42021 -0.0248993 0.000398139
-6.38403 -0.0251899 0.00040519
-6.34786 -0.0254854 0.000412407
-6.31172 -0.0257861 0.000419793
-6.27559 -0.0260921 0.000427355
-6.23949 -0.0264034 0.000435098
-6.20339 -0.0267202 0.000443026
-6.16732 -0.0270427 0.000451147
-6.13126 -0.0273709 0.000459464
-6.09522 -0.0277051 0.000467986
-6.05919 -0.0280453 0.000476717
-6.02319 -0.0283917 0.000485665
-5.9872 -0.0287445 0.000494837
-5.95122 -0.0291038 0.000504238
-5.91526 -0.0294698 0.000513878
-5.87932 -0.0298426 0.000523762
-5.84339 -0.0302225 0.0005339
-5.80748 -0.0306095 0.000544299
-5.77158 -0.031004 0.000554969
-5.7357 -0.031406 0.000565917
-5.69984 -0.0318158 0.000577153
-5.66399 -0.0322336 0.000588687
-5.62815 -0.0326596 0.000600528
-5.59233 -0.033094 0.000612688
-5.55653 -0.033537 0.000625177
-5.52074 -0.0339889 0.000638006
-5.48497 -0.0344499 0.000651186
-5.4492 -0.0349203 0.000664732
-5.41346 -0.0354003 0.000678654
-5.37773 -0.0358902 0.000692966
-5.34201 -0.0363903 0.000707683
-5.30631 -0.0369008 0.000722819
-5.27062 -0.037422 0.000738389
-5.23494 -0.0379543 0.000754408
-5.19928 -0.038498 0.000770894
-5.16363 -0.0390535 0.000787863
-5.128 -0.0396209 0.000805334
-5.09237 -0.0402008 0.000823325
-5.05677 -0.0407934 0.000841857
-5.02117 -0.0413992 0.000860949
-4.98559 -0.0420186 0.000880624
-4.95002 -0.0426519 0.000900903
-4.91446 -0.0432997 0.000921812
-4.87892 -0.0439623 0.000943374
-4.84339 -0.0446402 0.000965616
-4.80787 -0.0453339 0.000988565
-4.77237 -0.0460439 0.00101225
-4.73687 -0.0467707 0.0010367
-4.70139 -0.0475149 0.00106195
-4.66592 -0.0482771 0.00108803
-4.63046 -0.0490577 0.00111497
-4.59502 -0.0498575 0.00114282
-4.55958 -0.0506771 0.0011716
-4.52416 -0.0515171 0.00120137
-4.48875 -0.0523783 0.00123216
-4.45335 -0.0532613 0.00126402
-4.41797 -0.054167 0.001297
-4.38259 -0.0550961 0.00133115
-4.34722 -0.0560495 0.00136651
-4.31187 -0.057028 0.00140315
-4.27653 -0.0580325 0.00144112
-4.24119 -0.059064 0.00148049
-4.20587 -0.0601235 0.00152133
-4.17056 -0.061212 0.00156369
-4.13526 -0.0623307 0.00160766
-4.09997 -0.0634806 0.00165332
-4.06469 -0.0646629 0.00170074
-4.02942 -0.065879 0.00175002
-3.99416 -0.0671301 0.00180124
-3.95891 -0.0684176 0.00185451
-3.92367 -0.069743 0.00190994
-3.88844 -0.0711079 0.00196763
-3.85322 -0.0725137 0.0020277
-3.81801 -0.0739623 0.00209028
-3.7828 -0.0754554 0.00215551
-3.74761 -0.076995 0.00222352
-3.71243 -0.0785829 0.00229448
-3.67726 -0.0802213 0.00236855
-3.64209 -0.0819125 0.0024459
-3.60694 -0.0836587 0.00252672
-3.57179 -0.0854625 0.00261121
-3.53665 -0.0873264 0.0026996
-3.50152 -0.0892533 0.0027921
-3.4664 -0.0912461 0.00288897
-3.43129 -0.0933079 0.00299048
-3.39619 -0.0954421 0.00309691
-3.36109 -0.0976521 0.00320858
-3.32601 -0.0999417 0.00332581
-3.29093 -0.102315 0.00344897
-3.25586 -0.104776 0.00357845
-3.2208 -0.107329 0.00371467
-3.18574 -0.10998 0.00385808
-3.1507 -0.112733 0.00400919
-3.11566 -0.115594 0.00416852
-3.08063 -0.118568 0.00433667
-3.0456 -0.121663 0.00451427
-3.01059 -0.124884 0.00470201
-2.97558 -0.12824 0.00490065
-2.94058 -0.131738 0.00511102
-2.90558 -0.135386 0.00533402
-2.87059 -0.139194 0.00557066
-2.83561 -0.143171 0.00582201
-2.80064 -0.147328 0.0060893
-2.76567 -0.151676 0.00637384
-2.73071 -0.156228 0.00667709
-2.69576 -0.160998 0.00700069
-2.66081 -0.165999 0.00734642
-2.62587 -0.171249 0.00771629
-2.59094 -0.176764 0.00811252
-2.55601 -0.182563 0.0085376
-2.52109 -0.188668 0.00899431
-2.48617 -0.1951 0.00948577
-2.45126 -0.201887 0.0100155
-2.41636 -0.209054 0.0105874
-2.38146 -0.216633 0.0112061
-2.34657 -0.224658 0.0118765
-2.31168 -0.233166 0.0126045
-2.2768 -0.242199 0.0133966
-2.24192 -0.251804 0.0142605
-2.20705 -0.262033 0.0152049
-2.17219 -0.272944 0.0162397
-2.13733 -0.284604 0.0173768
-2.10247 -0.297088 0.0186296
-2.06762 -0.310479 0.0200142
-2.03278 -0.324875 0.0215491
-1.99794 -0.340386 0.0232567
-1.9631 -0.357138 0.0251632
-1.92827 -0.375277 0.0273002
-1.89345 -0.394974 0.0297057
-1.85862 -0.416425 0.0324258
-1.82381 -0.439863 0.035517
-1.78899 -0.465562 0.0390488
-1.75419 -0.493847 0.0431079
-1.71938 -0.52511 0.0478032
-1.68458 -0.559821 0.0532729
-1.64979 -0.598557 0.0596949
-1.61499 -0.642025 0.067301
-1.58021 -0.691107 0.0763975
-1.54542 -0.746912 0.087396
-1.51064 -0.810859 0.10086
-1.47586 -0.884784 0.117577
-1.44109 -0.971107 0.138673
-1.40632 -1.07308 0.165804
-1.37155 -1.19516 0.20148
-1.33679 -1.34359 0.249652
-1.30203 -1.52738 0.316815
-1.26727 -1.75983 0.414217
-1.23251 -2.06112 0.562614
-1.19776 -2.46211 0.803389
-1.16301 -3.00759 1.22716
-1.12827 -3.7398 2.05403
-1.09352 -4.51498 3.85022
-1.05878 -3.80005 7.52609
-1.02405 1.74242 9.44371
-0.989309 5.02486 5.59625
-0.954576 4.6592 2.84465
-0.919844 3.85123 1.5997
-0.885115 3.20815 0.99938
-0.850388 2.73672 0.675743
-0.815663 2.3878 0.484178
-0.78094 2.12305 0.362244
-0.746219 1.91709 0.280108
-0.711499 1.75331 0.222235
-0.676781 1.62063 0.179944
-0.642065 1.51147 0.148091
-0.60735 1.42052 0.123482
-0.572637 1.34394 0.104047
-0.537925 1.27891 0.0884034
-0.503214 1.22332 0.075594
-0.468504 1.17557 0.0649427
-0.433796 1.1344 0.0559594
-0.399089 1.09885 0.0482816
-0.364382 1.06814 0.0416362
-0.329676 1.04166 0.0358137
-0.294972 1.01891 0.0306509
-0.260267 0.999499 0.0260183
-0.225564 0.983106 0.0218114
-0.190861 0.969473 0.0179447
-0.156158 0.958395 0.0143467
-0.121456 0.949711 0.0109562
-0.0867541 0.943301 0.00772003
-0.0520524 0.939074 0.0045904
-0.0173508 0.936975 0.00152327
0.0173508 0.936975 -0.00152327
0.0520524 0.939074 -0.0045904
0.0867541 0.943301 -0.00772003
0.121456 0.949711 -0.0109562
0.156158 0.958395 -0.0143467
0.190861 0.969473 -0.0179447
0.225564 0.983106 -0.0218114
0.260267 0.999499 -0.0260183
0.294972 1.01891 -0.0306509
0.329676 1.04166 -0.0358137
0.364382 1.06814 -0.0416362
0.399089 1.09885 -0.0482816
0.433796 1.1344 -0.0559594
0.468504 1.17557 -0.0649427
0.503214 1.22332 -0.075594
0.537925 1.27891 -0.0884034
0.572637 1.34394 -0.104047
0.60735 1.42052 -0.123482
0.642065 1.51147 -0.148091
0.676781 1.62063 -0.179944
0.711499 1.75331 -0.222235
0.746219 1.91709 -0.280108
0.78094 2.12305 -0.362244
0.815663 2.3878 -0.484178
0.850388 2.73672 -0.675743
0.885115 3.20815 -0.99938
0.919844 3.85123 -1.5997
0.954576 4.6592 -2.84465
0.989309 5.02486 -5.59625
1.02405 1.74242 -9.44371
1.05878 -3.80005 -7.52609
1.09352 -4.51498 -3.85022
1.12827 -3.7398 -2.05403
1.16301 -3.00759 -1.22716
1.19776 -2.46211 -0.803389
1.23251 -2.06112 -0.562614
1.26727 -1.75983 -0.414217
1.30203 -1.52738 -0.316815
1.33679 -1.34359 -0.249652
1.37155 -1.19516 -0.20148
1.40632 -1.07308 -0.165804
1.44109 -0.971107 -0.138673
1.47586 -0.884784 -0.117577
1.51064 -0.810859 -0.10086
1.54542 -0.746912 -0.087396
1.58021 -0.691107 -0.0763975
1.61499 -0.642025 -0.067301
1.64979 -0.598557 -0.0596949
1.68458 -0.559821 -0.0532729
1.71938 -0.52511 -0.0478032
1.75419 -0.493847 -0.0431079
1.78899 -0.465562 -0.0390488
1.82381 -0.439863 -0.035517
1.85862 -0.416425 -0.0324258
1.89345 -0.394974 -0.0297057
1.92827 -0.375277 -0.0273002
1.9631 -0.357138 -0.0251632
1.99794 -0.340386 -0.0232567
2.03278 -0.324875 -0.0215491
2.06762 -0.310479 -0.0200142
2.10247 -0.297088 -0.0186296
2.13733 -0.284604 -0.0173768
2.17219 -0.272944 -0.0162397
2.20705 -0.262033 -0.0152049
2.24192 -0.251804 -0.0142605
2.2768 -0.242199 -0.0133966
2.31168 -0.233166 -0.0126045
2.34657 -0.224658 -0.0118765
2.38146 -0.216633 -0.0112061
2.41636 -0.209054 -0.0105874
2.45126 -0.201887 -0.0100155
2.48617 -0.1951 -0.00948577
2.52109 -0.188668 -0.00899431
2.55601 -0.182563 -0.0085376
2.59094 -0.176764 -0.00811252
2.62587 -0.171249 -0.00771629
2.66081 -0.165999 -0.00734642
2.69576 -0.160998 -0.00700069
2.73071 -0.156228 -0.00667709
2.76567 -0.151676 -0.00637384
2.80064 -0.147328 -0.0060893
2.83561 -0.143171 -0.00582201
2.87059 -0.139194 -0.00557066
2.90558 -0.135386 -0.00533402
2.94058 -0.131738 -0.00511102
2.97558 -0.12824 -0.00490065
3.01059 -0.124884 -0.00470201
3.0456 -0.121663 -0.00451427
3.08063 -0.118568 -0.00433667
3.11566 -0.115594 -0.00416852
3.1507 -0.112733 -0.00400919
3.18574 -0.10998 -0.00385808
3.2208 -0.107329 -0.00371467
3.25586 -0.104776 -0.00357845
3.29093 -0.102315 -0.00344897
3.32601 -0.0999417 -0.00332581
3.36109 -0.0976521 -0.00320858
3.39619 -0.0954421 -0.00309691
3.43129 -0.0933079 -0.00299048
3.4664 -0.0912461 -0.00288897
3.50152 -0.0892533 -0.0027921
3.53665 -0.0873264 -0.0026996
3.57179 -0.0854625 -0.00261121
3.60694 -0.0836587 -0.00252672
3.64209 -0.0819125 -0.0024459
3.67726 -0.0802213 -0.00236855
3.71243 -0.0785829 -0.00229448
3.74761 -0.076995 -0.00222352
3.7828 -0.0754554 -0.00215551
3.81801 -0.0739623 -0.00209028
3.85322 -0.0725137 -0.0020277
3.88844 -0.0711079 -0.00196763
3.92367 -0.069743 -0.00190994
3.95891 -0.0684176 -0.00185451
3.99416 -0.0671301 -0.00180124
4.02942 -0.065879 -0.00175002
4.06469 -0.0646629 -0.00170074
4.09997 -0.0634806 -0.00165332
4.13526 -0.0623307 -0.00160766
4.17056 -0.061212 -0.00156369
4.20587 -0.0601235 -0.00152133
4.24119 -0.059064 -0.00148049
4.27653 -0.0580325 -0.00144112
4.31187 -0.057028 -0.00140315
4.34722 -0.0560495 -0.00136651
4.38259 -0.0550961 -0.00133115
4.41797 -0.054167 -0.001297
4.45335 -0.0532613 -0.00126402
4.48875 -0.0523783 -0.00123216
4.52416 -0.0515171 -0.00120137
4.55958 -0.0506771 -0.0011716
4.59502 -0.0498575 -0.00114282
4.63046 -0.0490577 -0.00111497
4.66592 -0.0482771 -0.00108803
4.70139 -0.0475149 -0.00106195
4.73687 -0.0467707 -0.0010367
4.77237 -0.0460439 -0.00101225
4.80787 -0.0453339 -0.000988565
4.84339 -0.0446402 -0.000965616
4.87892 -0.0439623 -0.000943374
4.91446 -0.0432997 -0.000921812
4.95002 -0.0426519 -0.000900903
4.98559 -0.0420186 -0.000880624
5.02117 -0.0413992 -0.000860949
5.05677 -0.0407934 -0.000841857
5.09237 -0.0402008 -0.000823325
5.128 -0.0396209 -0.000805334
5.16363 -0.0390535 -0.000787863
5.19928 -0.038498 -0.000770894
5.23494 -0.0379543 -0.000754408
5.27062 -0.037422 -0.000738389
5.30631 -0.0369008 -0.000722819
5.34201 -0.0363903 -0.000707683
5.37773 -0.0358902 -0.000692966
5.41346 -0.0354003 -0.000678654
5.4492 -0.0349203 -0.000664732
5.48497 -0.0344499 -0.000651186
5.52074 -0.0339889 -0.000638006
5.55653 -0.033537 -0.000625177
5.59233 -0.033094 -0.000612688
5.62815 -0.0326596 -0.000600528
5.66399 -0.0322336 -0.000588687
5.69984 -0.0318158 -0.000577153
5.7357 -0.031406 -0.000565917
5.77158 -0.031004 -0.000554969
5.80748 -0.0306095 -0.000544299
5.84339 -0.0302225 -0.0005339
5.87932 -0.0298426 -0.000523762
5.91526 -0.0294698 -0.000513878
5.95122 -0.0291038 -0.000504238
5.9872 -0.0287445 -0.000494837
6.02319 -0.0283917 -0.000485665
6.05919 -0.0280453 -0.000476717
6.09522 -0.0277051 -0.000467986
6.13126 -0.0273709 -0.000459464
6.16732 -0.0270427 -0.000451147
6.20339 -0.0267202 -0.000443026
6.23949 -0.0264034 -0.000435098
6.27559 -0.0260921 -0.000427355
6.31172 -0.0257861 -0.000419793
6.34786 -0.0254854 -0.000412407
6.38403 -0.0251899 -0.00040519
6.42021 -0.0248993 -0.000398139
6.4564 -0.0246137 -0.000391249
6.49262 -0.0243328 -0.000384515
6.52885 -0.0240566 -0.000377932
6.5651 -0.023785 -0.000371497
6.60137 -0.0235179 -0.000365205
6.63766 -0.0232552 -0.000359052
6.67397 -0.0229967 -0.000353034
6.71029 -0.0227424 -0.000347149
6.74664 -0.0224922 -0.000341391
6.783 -0.0222461 -0.000335759
6.81938 -0.0220038 -0.000330247
6.85579 -0.0217654 -0.000324853
6.89221 -0.0215307 -0.000319575
6.92865 -0.0212998 -0.000314408
6.96511 -0.0210724 -0.00030935
7.00159 -0.0208485 -0.000304397
7.0381 -0.0206282 -0.000299549
7.07462 -0.0204111 -0.0002948
7.11116 -0.0201974 -0.00029015
7.14772 -0.019987 -0.000285595
7.18431 -0.0197797 -0.000281133
7.22091 -0.0195755 -0.000276761
7.25754 -0.0193744 -0.000272478
7.29418 -0.0191763 -0.000268281
7.33085 -0.0189811 -0.000264168
7.36754 -0.0187888 -0.000260137
7.40425 -0.0185993 -0.000256186
7.44099 -0.0184125 -0.000252312
7.47774 -0.0182285 -0.000248514
7.51452 -0.0180471 -0.000244791
7.55132 -0.0178683 -0.00024114
7.58814 -0.0176921 -0.000237559
7.62498 -0.0175183 -0.000234047
7.66185 -0.0173471 -0.000230602
7.69874 -0.0171782 -0.000227223
7.73566 -0.0170117 -0.000223908
7.77259 -0.0168475 -0.000220655
7.80955 -0.0166856 -0.000217463
7.84654 -0.016526 -0.000214331
7.88355 -0.0163685 -0.000211258
7.92058 -0.0162132 -0.000208241
7.95763 -0.01606 -0.000205279
7.99471 -0.0159089 -0.000202372
8.03182 -0.0157598 -0.000199518
8.06895 -0.0156127 -0.000196716
8.1061 -0.0154675 -0.000193965
8.14328 -0.0153243 -0.000191263
8.18049 -0.015183 -0.000188609
8.21772 -0.0150436 -0.000186003
8.25497 -0.014906 -0.000183443
8.29226 -0.0147702 -0.000180929
8.32956 -0.0146361 -0.000178459
8.3669 -0.0145038 -0.000176032
8.40426 -0.0143732 -0.000173647
8.44165 -0.0142442 -0.000171304
8.47906 -0.0141169 -0.000169001
8.5165 -0.0139912 -0.000166738
8.55397 -0.0138671 -0.000164514
8.59146 -0.0137446 -0.000162327
8.62899 -0.0136236 -0.000160178
8.66654 -0.0135041 -0.000158066
8.70412 -0.0133861 -0.000155989
8.74172 -0.0132696 -0.000153947
8.77936 -0.0131545 -0.000151939
8.81702 -0.0130408 -0.000149964
8.85471 -0.0129285 -0.000148022
8.89244 -0.0128176 -0.000146113
8.93019 -0.012708 -0.000144234
8.96797 -0.0125997 -0.000142387
9.00578 -0.0124927 -0.000140569
9.04362 -0.012387 -0.000138781
9.08149 -0.0122826 -0.000137022
9.11939 -0.0121794 -0.000135292
9.15732 -0.0120774 -0.000133589
9.19528 -0.0119767 -0.000131913
9.23327 -0.0118771 -0.000130265
9.2713 -0.0117786 -0.000128642
9.30935 -0.0116813 -0.000127045
9.34744 -0.0115852 -0.000125473
9.38556 -0.0114901 -0.000123925
9.42371 -0.0113962 -0.000122402
9.46189 -0.0113033 -0.000120903
9.50011 -0.0112114 -0.000119426
9.53836 -0.0111206 -0.000117973
9.57664 -0.0110309 -0.000116542
9.61496 -0.0109421 -0.000115133
9.65331 -0.0108544 -0.000113745
9.69169 -0.0107676 -0.000112378
9.73011 -0.0106818 -0.000111033
9.76856 -0.0105969 -0.000109707
9.80704 -0.010513 -0.000108401
9.84557 -0.01043 -0.000107115
9.88412 -0.0103479 -0.000105848
9.92271 -0.0102666 -0.0001046
9.96134 -0.0101863 -0.000103371
10 -0.0101069 -0.000102159
10.0387 -0.0100283 -0.000100966
10.0774 -0.0099505 -9.97894e-05
10.1162 -0.00987358 -9.86304e-05
10.155 -0.00979747 -9.74882e-05
10.1939 -0.00972217 -9.63626e-05
10.2328 -0.00964767 -9.52533e-05
10.2717 -0.00957395 -9.41599e-05
10.3106 -0.00950101 -9.30822e-05
10.3496 -0.00942882 -9.20199e-05
10.3887 -0.00935739 -9.09727e-05
10.4278 -0.0092867 -8.99404e-05
10.4669 -0.00921674 -8.89227e-05
10.506 -0.0091475 -8.79192e-05
10.5452 -0.00907897 -8.69299e-05
10.5845 -0.00901114 -8.59544e-05
10.6238 -0.008944 -8.49925e-05
10.6631 -0.00887754 -8.4044e-05
10.7024 -0.00881175 -8.31086e-05
10.7418 -0.00874662 -8.21861e-05
10.7813 -0.00868215 -8.12762e-05
10.8208 -0.00861832 -8.03789e-05
10.8603 -0.00855513 -7.94938e-05
10.8999 -0.00849256 -7.86207e-05
10.9395 -0.00843061 -7.77594e-05
10.9792 -0.00836928 -7.69098e-05
11.0189 -0.00830854 -7.60717e-05
11.0586 -0.0082484 -7.52448e-05
11.0984 -0.00818884 -7.44289e-05
11.1383 -0.00812986 -7.3624e-05
11.1781 -0.00807145 -7.28297e-05
11.2181 -0.00801361 -7.2046e-05
11.2581 -0.00795632 -7.12726e-05
11.2981 -0.00789958 -7.05093e-05
11.3381 -0.00784337 -6.97561e-05
11.3783 -0.00778771 -6.90128e-05
11.4184 -0.00773256 -6.82791e-05
11.4587 -0.00767794 -6.75549e-05
11.4989 -0.00762383 -6.68401e-05
11.5392 -0.00757023 -6.61346e-05
11.5796 -0.00751713 -6.54381e-05
11.62 -0.00746452 -6.47505e-05
11.6605 -0.0074124 -6.40717e-05
11.701 -0.00736076 -6.34016e-05
11.7415 -0.0073096 -6.274e-05
11.7822 -0.0072589 -6.20867e-05
11.8228 -0.00720867 -6.14417e-05
11.8636 -0.00715889 -6.08048e-05
11.9043 -0.00710957 -6.01758e-05
11.9452 -0.00706069 -5.95548e-05
11.986 -0.00701225 -5.89414e-05
12.027 -0.00696424 -5.83357e-05
12.068 -0.00691666 -5.77375e-05
12.109 -0.00686951 -5.71466e-05
12.1501 -0.00682278 -5.65631e-05
12.1913 -0.00677646 -5.59866e-05
12.2325 -0.00673055 -5.54172e-05
12.2738 -0.00668504 -5.48548e-05
12.3151 -0.00663992 -5.42992e-05
12.3565 -0.00659521 -5.37503e-05
12.3979 -0.00655088 -5.3208e-05
12.4394 -0.00650693 -5.26723e-05
12.481 -0.00646337 -5.21429e-05
12.5226 -0.00642017 -5.162e-05
12.5643 -0.00637735 -5.11032e-05
12.6061 -0.0063349 -5.05926e-05
12.6479 -0.0062928 -5.0088e-05
12.6898 -0.00625106 -4.95894e-05
12.7317 -0.00620968 -4.90967e-05
12.7737 -0.00616864 -4.86097e-05
12.8158 -0.00612795 -4.81284e-05
12.8579 -0.00608759 -4.76528e-05
12.9001 -0.00604757 -4.71827e-05
12.9424 -0.00600789 -4.6718e-05
12.9847 -0.00596853 -4.62587e-05
13.0271 -0.0059295 -4.58047e-05
13.0696 -0.00589078 -4.53559e-05
13.1121 -0.00585239 -4.49123e-05
13.1547 -0.0058143 -4.44737e-05
13.1974 -0.00577653 -4.40401e-05
13.2402 -0.00573906 -4.36114e-05
13.283 -0.00570189 -4.31876e-05
13.3259 -0.00566502 -4.27685e-05
13.3689 -0.00562845 -4.23542e-05
13.4119 -0.00559217 -4.19445e-05
13.455 -0.00555617 -4.15394e-05
13.4982 -0.00552046 -4.11388e-05
13.5415 -0.00548504 -4.07426e-05
13.5848 -0.00544989 -4.03509e-05
13.6283 -0.00541501 -3.99634e-05
13.6718 -0.00538041 -3.95803e-05
13.7153 -0.00534608 -3.92013e-05
13.759 -0.00531201 -3.88265e-05
13.8028 -0.0052782 -3.84557e-05
13.8466 -0.00524466 -3.8089e-05
13.8905 -0.00521137 -3.77263e-05
13.9345 -0.00517833 -3.73674e-05
13.9786 -0.00514555 -3.70125e-05
14.0227 -0.00511301 -3.66613e-05
14.067 -0.00508072 -3.6314e-05
14.1113 -0.00504867 -3.59703e-05
14.1558 -0.00501686 -3.56303e-05
14.2003 -0.00498529 -3.52938e-05
14.2449 -0.00495395 -3.4961e-05
14.2896 -0.00492284 -3.46316e-05
14.3344 -0.00489196 -3.43057e-05
14.3793 -0.00486131 -3.39832e-05
14.4243 -0.00483088 -3.36641e-05
14.4693 -0.00480068 -3.33483e-05
14.5145 -0.00477069 -3.30358e-05
14.5598 -0.00474091 -3.27265e-05
14.6052 -0.00471136 -3.24204e-05
14.6506 -0.00468201 -3.21175e-05
14.6962 -0.00465287 -3.18176e-05
14.7419 -0.00462394 -3.15208e-05
14.7877 -0.00459521 -3.1227e-05
14.8336 -0.00456668 -3.09362e-05
14.8796 -0.00453836 -3.06484e-05
14.9257 -0.00451023 -3.03634e-05
14.9719 -0.00448229 -3.00813e-05
15.0182 -0.00445455 -2.9802e-05
15.0647 -0.004427 -2.95255e-05
15.1112 -0.00439964 -2.92518e-05
15.1579 -0.00437246 -2.89808e-05
15.2047 -0.00434547 -2.87124e-05
15.2516 -0.00431866 -2.84467e-05
15.2986 -0.00429203 -2.81836e-05
15.3458 -0.00426558 -2.7923e-05
15.393 -0.0042393 -2.7665e-05
15.4404 -0.0042132 -2.74095e-05
15.488 -0.00418727 -2.71565e-05
15.5356 -0.0041615 -2.69059e-05
15.5834 -0.00413591 -2.66577e-05
15.6313 -0.00411048 -2.64119e-05
15.6794 -0.00408522 -2.61684e-05
15.7276 -0.00406012 -2.59272e-05
15.7759 -0.00403517 -2.56883e-05
15.8243 -0.00401039 -2.54517e-05
15.873 -0.00398576 -2.52173e-05
15.9217 -0.00396129 -2.4985e-05
15.9706 -0.00393697 -2.47549e-05
16.0197 -0.0039128 -2.4527e-05
16.0689 -0.00388877 -2.43012e-05
16.1182 -0.0038649 -2.40774e-05
16.1677 -0.00384117 -2.38557e-05
16.2174 -0.00381758 -2.3636e-05
16.2672 -0.00379414 -2.34183e-05
16.3172 -0.00377083 -2.32026e-05
16.3674 -0.00374766 -2.29888e-05
16.4177 -0.00372463 -2.27769e-05
16.4682 -0.00370173 -2.25669e-05
16.5189 -0.00367897 -2.23588e-05
16.5697 -0.00365633 -2.21525e-05
16.6208 -0.00363383 -2.1948e-05
16.672 -0.00361145 -2.17453e-05
16.7234 -0.0035892 -2.15444e-05
16.775 -0.00356707 -2.13452e-05
16.8268 -0.00354507 -2.11478e-05
16.8787 -0.00352318 -2.0952e-05
16.9309 -0.00350141 -2.07579e-05
16.9833 -0.00347976 -2.05654e-05
17.0359 -0.00345823 -2.03746e-05
17.0887 -0.00343681 -2.01853e-05
17.1418 -0.0034155 -1.99976e-05
17.195 -0.0033943 -1.98115e-05
17.2485 -0.00337321 -1.96269e-05
17.3022 -0.00335222 -1.94438e-05
17.3562 -0.00333134 -1.92622e-05
17.4104 -0.00331056 -1.90821e-05
17.4648 -0.00328989 -1.89034e-05
17.5195 -0.00326931 -1.87261e-05
17.5744 -0.00324883 -1.85502e-05
17.6296 -0.00322845 -1.83757e-05
17.6851 -0.00320816 -1.82026e-05
17.7408 -0.00318796 -1.80308e-05
17.7969 -0.00316785 -1.78603e-05
17.8532 -0.00314783 -1.7691e-05
17.9098 -0.0031279 -1.75231e-05
17.9667 -0.00310805 -1.73564e-05
18.0239 -0.00308829 -1.71909e-05
18.0815 -0.0030686 -1.70266e-05
18.1393 -0.00304899 -1.68635e-05
18.1975 -0.00302946 -1.67015e-05
18.256 -0.00301 -1.65407e-05
18.3149 -0.00299062 -1.6381e-05
18.3742 -0.0029713 -1.62224e-05
18.4338 -0.00295205 -1.60648e-05
18.4938 -0.00293287 -1.59083e-05
18.5542 -0.00291375 -1.57528e-05
18.615 -0.00289469 -1.55984e-05
18.6762 -0.00287569 -1.54449e-05
18.7379 -0.00285674 -1.52923e-05
18.8 -0.00283784 -1.51407e-05
18.8625 -0.00281899 -1.49899e-05
18.9255 -0.00280019 -1.48401e-05
18.9891 -0.00278143 -1.4691e-05
19.0531 -0.00276271 -1.45428e-05
19.1177 -0.00274403 -1.43954e-05
19.1828 -0.00272538 -1.42488e-05
19.2484 -0.00270676 -1.41029e-05
19.3147 -0.00268817 -1.39577e-05
19.3816 -0.0026696 -1.38131e-05
19.4491 -0.00265104 -1.36692e-05
19.5173 -0.0026325 -1.35259e-05
19.5862 -0.00261396 -1.33832e-05
19.6558 -0.00259543 -1.3241e-05
19.7262 -0.00257689 -1.30992e-05
19.7974 -0.00255834 -1.29579e-05
19.8694 -0.00253977 -1.2817e-05
19.9423 -0.00252118 -1.26764e-05
20.0162 -0.00250256 -1.25361e-05
20.091 -0.0024839 -1.2396e-05
20.1669 -0.00246519 -1.22561e-05
20.244 -0.00244642 -1.21163e-05
20.3222 -0.00242758 -1.19764e-05
20.4016 -0.00240865 -1.18365e-05
20.4825 -0.00238963 -1.16964e-05
20.5648 -0.00237049 -1.15561e-05
20.6487 -0.00235121 -1.14153e-05
20.7344 -0.00233178 -1.1274e-05
20.8219 -0.00231217 -1.11319e-05
20.9115 -0.00229235 -1.0989e-05
21.0034 -0.00227229 -1.08449e-05
21.0979 -0.00225194 -1.06994e-05
21.1952 -0.00223125 -1.05522e-05
21.2959 -0.00221016 -1.04028e-05
21.4004 -0.00218858 -1.02507e-05
21.5093 -0.00216641 -1.00952e-05
21.6237 -0.0021435 -9.93539e-06
21.7448 -0.00211963 -9.7698e-06
21.8747 -0.00209449 -9.59636e-06
22.0165 -0.00206753 -9.41152e-06
22.1768 -0.00203768 -9.20834e-06
22.3723 -0.00200216 -8.9684e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.125Nc1Quantum/GApTwoLoop.txt <==
-22.3723 -0.00200214 8.96825e-06
-22.1768 -0.00203766 9.20819e-06
-22.0165 -0.00206751 9.41136e-06
-21.8747 -0.00209447 9.59619e-06
-21.7448 -0.00211961 9.76963e-06
-21.6237 -0.00214348 9.93522e-06
-21.5093 -0.00216639 1.00951e-05
-21.4004 -0.00218856 1.02505e-05
-21.2959 -0.00221014 1.04026e-05
-21.1952 -0.00223123 1.0552e-05
-21.0979 -0.00225192 1.06992e-05
-21.0034 -0.00227227 1.08447e-05
-20.9115 -0.00229233 1.09888e-05
-20.8219 -0.00231215 1.11317e-05
-20.7344 -0.00233176 1.12737e-05
-20.6487 -0.00235119 1.1415e-05
-20.5648 -0.00237046 1.15558e-05
-20.4825 -0.0023896 1.16962e-05
-20.4016 -0.00240863 1.18363e-05
-20.3222 -0.00242755 1.19762e-05
-20.244 -0.0024464 1.2116e-05
-20.1669 -0.00246517 1.22558e-05
-20.091 -0.00248388 1.23957e-05
-20.0162 -0.00250254 1.25358e-05
-19.9423 -0.00252116 1.26761e-05
-19.8694 -0.00253975 1.28167e-05
-19.7974 -0.00255831 1.29576e-05
-19.7262 -0.00257686 1.30989e-05
-19.6558 -0.0025954 1.32407e-05
-19.5862 -0.00261393 1.33829e-05
-19.5173 -0.00263247 1.35256e-05
-19.4491 -0.00265101 1.36689e-05
-19.3816 -0.00266957 1.38128e-05
-19.3147 -0.00268814 1.39574e-05
-19.2484 -0.00270673 1.41026e-05
-19.1828 -0.00272535 1.42485e-05
-19.1177 -0.002744 1.43951e-05
-19.0531 -0.00276268 1.45425e-05
-18.9891 -0.0027814 1.46907e-05
-18.9255 -0.00280016 1.48397e-05
-18.8625 -0.00281896 1.49896e-05
-18.8 -0.0028378 1.51403e-05
-18.7379 -0.0028567 1.52919e-05
-18.6762 -0.00287565 1.54445e-05
-18.615 -0.00289465 1.5598e-05
-18.5542 -0.00291371 1.57525e-05
-18.4938 -0.00293283 1.59079e-05
-18.4338 -0.00295202 1.60644e-05
-18.3742 -0.00297126 1.6222e-05
-18.3149 -0.00299058 1.63806e-05
-18.256 -0.00300997 1.65403e-05
-18.1975 -0.00302942 1.67011e-05
-18.1393 -0.00304895 1.6863e-05
-18.0815 -0.00306856 1.70261e-05
-18.0239 -0.00308825 1.71904e-05
-17.9667 -0.00310801 1.73559e-05
-17.9098 -0.00312786 1.75226e-05
-17.8532 -0.00314779 1.76906e-05
-17.7969 -0.00316781 1.78598e-05
-17.7408 -0.00318792 1.80303e-05
-17.6851 -0.00320811 1.82021e-05
-17.6296 -0.0032284 1.83752e-05
-17.5744 -0.00324879 1.85497e-05
-17.5195 -0.00326926 1.87256e-05
-17.4648 -0.00328984 1.89029e-05
-17.4104 -0.00331052 1.90816e-05
-17.3562 -0.00333129 1.92617e-05
-17.3022 -0.00335217 1.94433e-05
-17.2485 -0.00337316 1.96264e-05
-17.195 -0.00339425 1.98109e-05
-17.1418 -0.00341545 1.9997e-05
-17.0887 -0.00343676 2.01847e-05
-17.0359 -0.00345818 2.0374e-05
-16.9833 -0.00347971 2.05648e-05
-16.9309 -0.00350136 2.07572e-05
-16.8787 -0.00352313 2.09513e-05
-16.8268 -0.00354501 2.11471e-05
-16.775 -0.00356702 2.13446e-05
-16.7234 -0.00358914 2.15437e-05
-16.672 -0.0036114 2.17447e-05
-16.6208 -0.00363377 2.19473e-05
-16.5697 -0.00365628 2.21518e-05
-16.5189 -0.00367891 2.23581e-05
-16.4682 -0.00370167 2.25662e-05
-16.4177 -0.00372457 2.27762e-05
-16.3674 -0.0037476 2.2988e-05
-16.3172 -0.00377077 2.32018e-05
-16.2672 -0.00379407 2.34175e-05
-16.2174 -0.00381752 2.36352e-05
-16.1677 -0.00384111 2.38549e-05
-16.1182 -0.00386483 2.40766e-05
-16.0689 -0.00388871 2.43004e-05
-16.0197 -0.00391273 2.45262e-05
-15.9706 -0.0039369 2.47541e-05
-15.9217 -0.00396122 2.49842e-05
-15.873 -0.00398569 2.52164e-05
-15.8243 -0.00401032 2.54508e-05
-15.7759 -0.0040351 2.56874e-05
-15.7276 -0.00406005 2.59263e-05
-15.6794 -0.00408515 2.61675e-05
-15.6313 -0.00411041 2.64109e-05
-15.5834 -0.00413584 2.66568e-05
-15.5356 -0.00416143 2.69049e-05
-15.488 -0.00418719 2.71555e-05
-15.4404 -0.00421312 2.74085e-05
-15.393 -0.00423922 2.7664e-05
-15.3458 -0.0042655 2.7922e-05
-15.2986 -0.00429195 2.81825e-05
-15.2516 -0.00431858 2.84456e-05
-15.2047 -0.00434539 2.87113e-05
-15.1579 -0.00437238 2.89797e-05
-15.1112 -0.00439956 2.92507e-05
-15.0647 -0.00442692 2.95244e-05
-15.0182 -0.00445447 2.98009e-05
-14.9719 -0.00448221 3.00802e-05
-14.9257 -0.00451014 3.03622e-05
-14.8796 -0.00453827 3.06472e-05
-14.8336 -0.00456659 3.0935e-05
-14.7877 -0.00459512 3.12258e-05
-14.7419 -0.00462385 3.15196e-05
-14.6962 -0.00465278 3.18163e-05
-14.6506 -0.00468191 3.21162e-05
-14.6052 -0.00471126 3.24191e-05
-14.5598 -0.00474082 3.27252e-05
-14.5145 -0.00477059 3.30345e-05
-14.4693 -0.00480058 3.3347e-05
-14.4243 -0.00483078 3.36627e-05
-14.3793 -0.00486121 3.39818e-05
-14.3344 -0.00489186 3.43043e-05
-14.2896 -0.00492274 3.46302e-05
-14.2449 -0.00495384 3.49595e-05
-14.2003 -0.00498518 3.52923e-05
-14.1558 -0.00501675 3.56287e-05
-14.1113 -0.00504856 3.59687e-05
-14.067 -0.00508061 3.63124e-05
-14.0227 -0.0051129 3.66598e-05
-13.9786 -0.00514543 3.70109e-05
-13.9345 -0.00517822 3.73658e-05
-13.8905 -0.00521125 3.77246e-05
-13.8466 -0.00524454 3.80873e-05
-13.8028 -0.00527808 3.8454e-05
-13.759 -0.00531189 3.88247e-05
-13.7153 -0.00534595 3.91995e-05
-13.6718 -0.00538029 3.95785e-05
-13.6283 -0.00541489 3.99616e-05
-13.5848 -0.00544976 4.0349e-05
-13.5415 -0.00548491 4.07407e-05
-13.4982 -0.00552033 4.11369e-05
-13.455 -0.00555604 4.15374e-05
-13.4119 -0.00559203 4.19425e-05
-13.3689 -0.00562831 4.23522e-05
-13.3259 -0.00566489 4.27665e-05
-13.283 -0.00570175 4.31855e-05
-13.2402 -0.00573892 4.36093e-05
-13.1974 -0.00577639 4.40379e-05
-13.1547 -0.00581416 4.44715e-05
-13.1121 -0.00585224 4.491e-05
-13.0696 -0.00589064 4.53536e-05
-13.0271 -0.00592935 4.58024e-05
-12.9847 -0.00596838 4.62564e-05
-12.9424 -0.00600773 4.67156e-05
-12.9001 -0.00604742 4.71803e-05
-12.8579 -0.00608743 4.76503e-05
-12.8158 -0.00612778 4.81259e-05
-12.7737 -0.00616848 4.86072e-05
-12.7317 -0.00620951 4.90941e-05
-12.6898 -0.0062509 4.95868e-05
-12.6479 -0.00629263 5.00853e-05
-12.6061 -0.00633473 5.05899e-05
-12.5643 -0.00637718 5.11004e-05
-12.5226 -0.00642 5.16171e-05
-12.481 -0.00646319 5.21401e-05
-12.4394 -0.00650675 5.26694e-05
-12.3979 -0.0065507 5.32051e-05
-12.3565 -0.00659502 5.37473e-05
-12.3151 -0.00663974 5.42961e-05
-12.2738 -0.00668485 5.48517e-05
-12.2325 -0.00673035 5.54141e-05
-12.1913 -0.00677626 5.59834e-05
-12.1501 -0.00682258 5.65598e-05
-12.109 -0.00686931 5.71433e-05
-12.068 -0.00691646 5.77341e-05
-12.027 -0.00696403 5.83323e-05
-11.986 -0.00701204 5.8938e-05
-11.9452 -0.00706047 5.95512e-05
-11.9043 -0.00710935 6.01722e-05
-11.8636 -0.00715867 6.08011e-05
-11.8228 -0.00720845 6.14379e-05
-11.7822 -0.00725868 6.20829e-05
-11.7415 -0.00730937 6.27361e-05
-11.701 -0.00736053 6.33977e-05
-11.6605 -0.00741217 6.40677e-05
-11.62 -0.00746429 6.47464e-05
-11.5796 -0.00751689 6.54339e-05
-11.5392 -0.00756999 6.61303e-05
-11.4989 -0.00762359 6.68358e-05
-11.4587 -0.00767769 6.75505e-05
-11.4184 -0.00773231 6.82746e-05
-11.3783 -0.00778745 6.90082e-05
-11.3381 -0.00784311 6.97515e-05
-11.2981 -0.00789931 7.05047e-05
-11.2581 -0.00795605 7.12678e-05
-11.2181 -0.00801334 7.20411e-05
-11.1781 -0.00807118 7.28248e-05
-11.1383 -0.00812958 7.3619e-05
-11.0984 -0.00818856 7.44238e-05
-11.0586 -0.00824811 7.52396e-05
-11.0189 -0.00830825 7.60664e-05
-10.9792 -0.00836898 7.69044e-05
-10.9395 -0.00843031 7.7754e-05
-10.8999 -0.00849226 7.86151e-05
-10.8603 -0.00855482 7.94881e-05
-10.8208 -0.00861801 8.03731e-05
-10.7813 -0.00868183 8.12703e-05
-10.7418 -0.0087463 8.218e-05
-10.7024 -0.00881142 8.31025e-05
-10.6631 -0.0088772 8.40377e-05
-10.6238 -0.00894366 8.49862e-05
-10.5845 -0.00901079 8.59479e-05
-10.5452 -0.00907862 8.69233e-05
-10.506 -0.00914714 8.79125e-05
-10.4669 -0.00921638 8.89158e-05
-10.4278 -0.00928633 8.99334e-05
-10.3887 -0.00935702 9.09656e-05
-10.3496 -0.00942845 9.20127e-05
-10.3106 -0.00950062 9.30749e-05
-10.2717 -0.00957356 9.41524e-05
-10.2328 -0.00964728 9.52457e-05
-10.1939 -0.00972177 9.63548e-05
-10.155 -0.00979707 9.74803e-05
-10.1162 -0.00987317 9.86223e-05
-10.0774 -0.00995009 9.97811e-05
-10.0387 -0.0100278 0.000100957
-10 -0.0101064 0.000102151
-9.96134 -0.0101859 0.000103362
-9.92271 -0.0102662 0.000104591
-9.88412 -0.0103474 0.000105839
-9.84557 -0.0104295 0.000107106
-9.80704 -0.0105125 0.000108392
-9.76856 -0.0105964 0.000109697
-9.73011 -0.0106813 0.000111023
-9.69169 -0.0107671 0.000112368
-9.65331 -0.0108539 0.000113735
-9.61496 -0.0109416 0.000115122
-9.57664 -0.0110304 0.000116531
-9.53836 -0.0111201 0.000117962
-9.50011 -0.0112109 0.000119415
-9.46189 -0.0113027 0.000120891
-9.42371 -0.0113956 0.000122391
-9.38556 -0.0114896 0.000123914
-9.34744 -0.0115846 0.000125461
-9.30935 -0.0116808 0.000127032
-9.2713 -0.011778 0.000128629
-9.23327 -0.0118765 0.000130252
-9.19528 -0.0119761 0.0001319
-9.15732 -0.0120768 0.000133576
-9.11939 -0.0121788 0.000135278
-9.08149 -0.012282 0.000137009
-9.04362 -0.0123864 0.000138767
-9.00578 -0.0124921 0.000140555
-8.96797 -0.012599 0.000142372
-8.93019 -0.0127073 0.000144219
-8.89244 -0.0128169 0.000146097
-8.85471 -0.0129278 0.000148007
-8.81702 -0.0130401 0.000149948
-8.77936 -0.0131538 0.000151922
-8.74172 -0.0132688 0.00015393
-8.70412 -0.0133854 0.000155972
-8.66654 -0.0135034 0.000158048
-8.62899 -0.0136228 0.000160161
-8.59146 -0.0137438 0.000162309
-8.55397 -0.0138663 0.000164495
-8.5165 -0.0139904 0.000166719
-8.47906 -0.0141161 0.000168982
-8.44165 -0.0142434 0.000171284
-8.40426 -0.0143723 0.000173627
-8.3669 -0.0145029 0.000176011
-8.32956 -0.0146352 0.000178437
-8.29226 -0.0147692 0.000180907
-8.25497 -0.014905 0.000183421
-8.21772 -0.0150426 0.000185981
-8.18049 -0.0151821 0.000188586
-8.14328 -0.0153234 0.000191239
-8.1061 -0.0154665 0.000193941
-8.06895 -0.0156117 0.000196691
-8.03182 -0.0157587 0.000199493
-7.99471 -0.0159078 0.000202346
-7.95763 -0.0160589 0.000205253
-7.92058 -0.0162121 0.000208214
-7.88355 -0.0163674 0.00021123
-7.84654 -0.0165249 0.000214303
-7.80955 -0.0166845 0.000217434
-7.77259 -0.0168464 0.000220625
-7.73566 -0.0170105 0.000223877
-7.69874 -0.017177 0.000227192
-7.66185 -0.0173458 0.00023057
-7.62498 -0.0175171 0.000234014
-7.58814 -0.0176908 0.000237525
-7.55132 -0.017867 0.000241105
-7.51452 -0.0180457 0.000244756
-7.47774 -0.0182271 0.000248478
-7.44099 -0.0184111 0.000252275
-7.40425 -0.0185978 0.000256148
-7.36754 -0.0187873 0.000260098
-7.33085 -0.0189796 0.000264129
-7.29418 -0.0191748 0.000268241
-7.25754 -0.0193729 0.000272437
-7.22091 -0.0195739 0.000276719
-7.18431 -0.0197781 0.000281089
-7.14772 -0.0199853 0.00028555
-7.11116 -0.0201958 0.000290104
-7.07462 -0.0204094 0.000294753
-7.0381 -0.0206264 0.0002995
-7.00159 -0.0208468 0.000304348
-6.96511 -0.0210706 0.000309299
-6.92865 -0.0212979 0.000314356
-6.89221 -0.0215288 0.000319521
-6.85579 -0.0217635 0.000324799
-6.81938 -0.0220018 0.000330191
-6.783 -0.022244 0.000335701
-6.74664 -0.0224902 0.000341332
-6.71029 -0.0227403 0.000347088
-6.67397 -0.0229945 0.000352972
-6.63766 -0.023253 0.000358988
-6.60137 -0.0235157 0.000365139
-6.5651 -0.0237827 0.000371429
-6.52885 -0.0240543 0.000377863
-6.49262 -0.0243304 0.000384443
-6.4564 -0.0246112 0.000391176
-6.42021 -0.0248968 0.000398064
-6.38403 -0.0251873 0.000405113
-6.34786 -0.0254828 0.000412328
-6.31172 -0.0257835 0.000419712
-6.27559 -0.0260893 0.000427272
-6.23949 -0.0264006 0.000435012
-6.20339 -0.0267174 0.000442938
-6.16732 -0.0270398 0.000451056
-6.13126 -0.0273679 0.000459371
-6.09522 -0.027702 0.00046789
-6.05919 -0.0280422 0.000476619
-6.02319 -0.0283885 0.000485564
-5.9872 -0.0287412 0.000494733
-5.95122 -0.0291004 0.000504132
-5.91526 -0.0294663 0.000513768
-5.87932 -0.0298391 0.00052365
-5.84339 -0.0302188 0.000533784
-5.80748 -0.0306058 0.00054418
-5.77158 -0.0310002 0.000554846
-5.7357 -0.0314021 0.000565791
-5.69984 -0.0318118 0.000577023
-5.66399 -0.0322295 0.000588553
-5.62815 -0.0326554 0.000600391
-5.59233 -0.0330897 0.000612547
-5.55653 -0.0335326 0.000625032
-5.52074 -0.0339844 0.000637856
-5.48497 -0.0344453 0.000651033
-5.4492 -0.0349155 0.000664574
-5.41346 -0.0353954 0.000678492
-5.37773 -0.0358852 0.000692799
-5.34201 -0.0363851 0.000707512
-5.30631 -0.0368955 0.000722642
-5.27062 -0.0374166 0.000738207
-5.23494 -0.0379488 0.000754222
-5.19928 -0.0384924 0.000770702
-5.16363 -0.0390476 0.000787666
-5.128 -0.0396149 0.000805132
-5.09237 -0.0401946 0.000823117
-5.05677 -0.0407871 0.000841643
-5.02117 -0.0413928 0.00086073
-4.98559 -0.0420119 0.000880399
-4.95002 -0.0426451 0.000900673
-4.91446 -0.0432927 0.000921576
-4.87892 -0.0439551 0.000943133
-4.84339 -0.0446328 0.000965369
-4.80787 -0.0453263 0.000988312
-4.77237 -0.0460361 0.00101199
-4.73687 -0.0467627 0.00103644
-4.70139 -0.0475067 0.00106168
-4.66592 -0.0482686 0.00108775
-4.63046 -0.049049 0.00111469
-4.59502 -0.0498485 0.00114253
-4.55958 -0.0506679 0.00117131
-4.52416 -0.0515076 0.00120108
-4.48875 -0.0523685 0.00123187
-4.45335 -0.0532513 0.00126373
-4.41797 -0.0541567 0.00129671
-4.38259 -0.0550855 0.00133085
-4.34722 -0.0560386 0.00136622
-4.31187 -0.0570168 0.00140286
-4.27653 -0.0580211 0.00144084
-4.24119 -0.0590523 0.00148022
-4.20587 -0.0601115 0.00152106
-4.17056 -0.0611997 0.00156344
-4.13526 -0.062318 0.00160744
-4.09997 -0.0634676 0.00165312
-4.06469 -0.0646496 0.00170057
-4.02942 -0.0658653 0.00174988
-3.99416 -0.0671161 0.00180116
-3.95891 -0.0684033 0.00185448
-3.92367 -0.0697284 0.00190998
-3.88844 -0.071093 0.00196775
-3.85322 -0.0724985 0.00202793
-3.81801 -0.0739469 0.00209064
-3.7828 -0.0754397 0.00215602
-3.74761 -0.0769791 0.00222422
-3.71243 -0.0785668 0.00229541
-3.67726 -0.0802052 0.00236975
-3.64209 -0.0818963 0.00244745
-3.60694 -0.0836425 0.00252869
-3.57179 -0.0854464 0.00261371
-3.53665 -0.0873107 0.00270275
-3.50152 -0.089238 0.00279608
-3.4664 -0.0912314 0.002894
-3.43129 -0.093294 0.00299684
-3.39619 -0.0954292 0.003105
-3.36109 -0.0976407 0.00321892
-3.32601 -0.0999321 0.00333912
-3.29093 -0.102307 0.00346626
-3.25586 -0.104771 0.00360111
-3.2208 -0.107327 0.00374469
-3.18574 -0.109981 0.00389822
-3.1507 -0.112735 0.0040632
-3.11566 -0.115594 0.00424104
-3.08063 -0.118561 0.0044322
-3.0456 -0.121637 0.00463435
-3.01059 -0.124828 0.00484116
-2.97558 -0.128145 0.00504564
-2.94058 -0.131607 0.00524718
-2.90558 -0.135228 0.00545258
-2.87059 -0.139018 0.0056697
-2.83561 -0.142984 0.00590343
-2.80064 -0.147133 0.00615612
-2.76567 -0.151475 0.00642894
-2.73071 -0.156022 0.00672287
-2.69576 -0.160786 0.00703895
-2.66081 -0.165781 0.00737856
-2.62587 -0.171023 0.00774333
-2.59094 -0.17653 0.00813524
-2.55601 -0.18232 0.00855656
-2.52109 -0.188415 0.00900993
-2.48617 -0.194836 0.00949834
-2.45126 -0.201609 0.0100252
-2.41636 -0.208762 0.0105944
-2.38146 -0.216325 0.0112104
-2.34657 -0.224332 0.0118782
-2.31168 -0.23282 0.0126035
-2.2768 -0.241831 0.0133928
-2.24192 -0.251412 0.0142537
-2.20705 -0.261614 0.0151949
-2.17219 -0.272495 0.0162263
-2.13733 -0.284122 0.0173595
-2.10247 -0.296568 0.0186082
-2.06762 -0.309917 0.0199879
-2.03278 -0.324266 0.0215175
-1.99794 -0.339724 0.0232189
-1.9631 -0.356415 0.0251183
-1.92827 -0.374487 0.0272471
-1.89345 -0.394106 0.029643
-1.85862 -0.415468 0.0323519
-1.82381 -0.438805 0.0354298
-1.78899 -0.464386 0.0389458
-1.75419 -0.492536 0.042986
-1.71938 -0.52364 0.0476582
-1.68458 -0.558165 0.0530998
-1.64979 -0.596679 0.0594872
-1.61499 -0.639883 0.0670503
-1.58021 -0.688647 0.0760925
-1.54542 -0.744064 0.0870221
-1.51064 -0.807533 0.100397
-1.47586 -0.88086 0.116996
-1.44109 -0.966424 0.137934
-1.40632 -1.06741 0.164847
-1.37155 -1.18819 0.200214
-1.33679 -1.33485 0.247933
-1.30203 -1.51615 0.314393
-1.26727 -1.74496 0.410632
-1.23251 -2.04062 0.556925
-1.19776 -2.43237 0.79341
-1.16301 -2.96175 1.20693
-1.12827 -3.66545 2.00432
-1.09352 -4.4078 3.70193
-1.05878 -3.85042 7.12933
-1.02405 1.16624 9.35101
-0.989309 4.80724 5.93389
-0.954576 4.68162 3.06802
-0.919844 3.9145 1.71717
-0.885115 3.26669 1.0626
-0.850388 2.78416 0.711869
-0.815663 2.42548 0.506133
-0.78094 2.15327 0.376346
-0.746219 1.94177 0.289607
-0.711499 1.77386 0.228898
-0.676781 1.63806 0.184776
-0.642065 1.52651 0.151698
-0.60735 1.43369 0.126238
-0.572637 1.35564 0.106197
-0.537925 1.28942 0.0901076
-0.503214 1.23288 0.0769642
-0.468504 1.18434 0.0660567
-0.433796 1.14252 0.0568735
-0.399089 1.10643 0.0490365
-0.364382 1.07527 0.0422626
-0.329676 1.04841 0.0363344
-0.294972 1.02535 0.0310836
-0.260267 1.00568 0.026376
-0.225564 0.989069 0.0221048
-0.190861 0.975259 0.0181815
-0.156158 0.96404 0.0145332
-0.121456 0.955246 0.0110968
-0.0867541 0.948755 0.00781834
-0.0520524 0.944476 0.00464841
-0.0173508 0.942351 0.00154254
0.0173508 0.942351 -0.00154254
0.0520524 0.944476 -0.00464841
0.0867541 0.948755 -0.00781834
0.121456 0.955246 -0.0110968
0.156158 0.96404 -0.0145332
0.190861 0.975259 -0.0181815
0.225564 0.989069 -0.0221048
0.260267 1.00568 -0.026376
0.294972 1.02535 -0.0310836
0.329676 1.04841 -0.0363344
0.364382 1.07527 -0.0422626
0.399089 1.10643 -0.0490365
0.433796 1.14252 -0.0568735
0.468504 1.18434 -0.0660567
0.503214 1.23288 -0.0769642
0.537925 1.28942 -0.0901076
0.572637 1.35564 -0.106197
0.60735 1.43369 -0.126238
0.642065 1.52651 -0.151698
0.676781 1.63806 -0.184776
0.711499 1.77386 -0.228898
0.746219 1.94177 -0.289607
0.78094 2.15327 -0.376346
0.815663 2.42548 -0.506133
0.850388 2.78416 -0.711869
0.885115 3.26669 -1.0626
0.919844 3.9145 -1.71717
0.954576 4.68162 -3.06802
0.989309 4.80724 -5.93389
1.02405 1.16624 -9.35101
1.05878 -3.85042 -7.12933
1.09352 -4.4078 -3.70193
1.12827 -3.66545 -2.00432
1.16301 -2.96175 -1.20693
1.19776 -2.43237 -0.79341
1.23251 -2.04062 -0.556925
1.26727 -1.74496 -0.410632
1.30203 -1.51615 -0.314393
1.33679 -1.33485 -0.247933
1.37155 -1.18819 -0.200214
1.40632 -1.06741 -0.164847
1.44109 -0.966424 -0.137934
1.47586 -0.88086 -0.116996
1.51064 -0.807533 -0.100397
1.54542 -0.744064 -0.0870221
1.58021 -0.688647 -0.0760925
1.61499 -0.639883 -0.0670503
1.64979 -0.596679 -0.0594872
1.68458 -0.558165 -0.0530998
1.71938 -0.52364 -0.0476582
1.75419 -0.492536 -0.042986
1.78899 -0.464386 -0.0389458
1.82381 -0.438805 -0.0354298
1.85862 -0.415468 -0.0323519
1.89345 -0.394106 -0.029643
1.92827 -0.374487 -0.0272471
1.9631 -0.356415 -0.0251183
1.99794 -0.339724 -0.0232189
2.03278 -0.324266 -0.0215175
2.06762 -0.309917 -0.0199879
2.10247 -0.296568 -0.0186082
2.13733 -0.284122 -0.0173595
2.17219 -0.272495 -0.0162263
2.20705 -0.261614 -0.0151949
2.24192 -0.251412 -0.0142537
2.2768 -0.241831 -0.0133928
2.31168 -0.23282 -0.0126035
2.34657 -0.224332 -0.0118782
2.38146 -0.216325 -0.0112104
2.41636 -0.208762 -0.0105944
2.45126 -0.201609 -0.0100252
2.48617 -0.194836 -0.00949834
2.52109 -0.188415 -0.00900993
2.55601 -0.18232 -0.00855656
2.59094 -0.17653 -0.00813524
2.62587 -0.171023 -0.00774333
2.66081 -0.165781 -0.00737856
2.69576 -0.160786 -0.00703895
2.73071 -0.156022 -0.00672287
2.76567 -0.151475 -0.00642894
2.80064 -0.147133 -0.00615612
2.83561 -0.142984 -0.00590343
2.87059 -0.139018 -0.0056697
2.90558 -0.135228 -0.00545258
2.94058 -0.131607 -0.00524718
2.97558 -0.128145 -0.00504564
3.01059 -0.124828 -0.00484116
3.0456 -0.121637 -0.00463435
3.08063 -0.118561 -0.0044322
3.11566 -0.115594 -0.00424104
3.1507 -0.112735 -0.0040632
3.18574 -0.109981 -0.00389822
3.2208 -0.107327 -0.00374469
3.25586 -0.104771 -0.00360111
3.29093 -0.102307 -0.00346626
3.32601 -0.0999321 -0.00333912
3.36109 -0.0976407 -0.00321892
3.39619 -0.0954292 -0.003105
3.43129 -0.093294 -0.00299684
3.4664 -0.0912314 -0.002894
3.50152 -0.089238 -0.00279608
3.53665 -0.0873107 -0.00270275
3.57179 -0.0854464 -0.00261371
3.60694 -0.0836425 -0.00252869
3.64209 -0.0818963 -0.00244745
3.67726 -0.0802052 -0.00236975
3.71243 -0.0785668 -0.00229541
3.74761 -0.0769791 -0.00222422
3.7828 -0.0754397 -0.00215602
3.81801 -0.0739469 -0.00209064
3.85322 -0.0724985 -0.00202793
3.88844 -0.071093 -0.00196775
3.92367 -0.0697284 -0.00190998
3.95891 -0.0684033 -0.00185448
3.99416 -0.0671161 -0.00180116
4.02942 -0.0658653 -0.00174988
4.06469 -0.0646496 -0.00170057
4.09997 -0.0634676 -0.00165312
4.13526 -0.062318 -0.00160744
4.17056 -0.0611997 -0.00156344
4.20587 -0.0601115 -0.00152106
4.24119 -0.0590523 -0.00148022
4.27653 -0.0580211 -0.00144084
4.31187 -0.0570168 -0.00140286
4.34722 -0.0560386 -0.00136622
4.38259 -0.0550855 -0.00133085
4.41797 -0.0541567 -0.00129671
4.45335 -0.0532513 -0.00126373
4.48875 -0.0523685 -0.00123187
4.52416 -0.0515076 -0.00120108
4.55958 -0.0506679 -0.00117131
4.59502 -0.0498485 -0.00114253
4.63046 -0.049049 -0.00111469
4.66592 -0.0482686 -0.00108775
4.70139 -0.0475067 -0.00106168
4.73687 -0.0467627 -0.00103644
4.77237 -0.0460361 -0.00101199
4.80787 -0.0453263 -0.000988312
4.84339 -0.0446328 -0.000965369
4.87892 -0.0439551 -0.000943133
4.91446 -0.0432927 -0.000921576
4.95002 -0.0426451 -0.000900673
4.98559 -0.0420119 -0.000880399
5.02117 -0.0413928 -0.00086073
5.05677 -0.0407871 -0.000841643
5.09237 -0.0401946 -0.000823117
5.128 -0.0396149 -0.000805132
5.16363 -0.0390476 -0.000787666
5.19928 -0.0384924 -0.000770702
5.23494 -0.0379488 -0.000754222
5.27062 -0.0374166 -0.000738207
5.30631 -0.0368955 -0.000722642
5.34201 -0.0363851 -0.000707512
5.37773 -0.0358852 -0.000692799
5.41346 -0.0353954 -0.000678492
5.4492 -0.0349155 -0.000664574
5.48497 -0.0344453 -0.000651033
5.52074 -0.0339844 -0.000637856
5.55653 -0.0335326 -0.000625032
5.59233 -0.0330897 -0.000612547
5.62815 -0.0326554 -0.000600391
5.66399 -0.0322295 -0.000588553
5.69984 -0.0318118 -0.000577023
5.7357 -0.0314021 -0.000565791
5.77158 -0.0310002 -0.000554846
5.80748 -0.0306058 -0.00054418
5.84339 -0.0302188 -0.000533784
5.87932 -0.0298391 -0.00052365
5.91526 -0.0294663 -0.000513768
5.95122 -0.0291004 -0.000504132
5.9872 -0.0287412 -0.000494733
6.02319 -0.0283885 -0.000485564
6.05919 -0.0280422 -0.000476619
6.09522 -0.027702 -0.00046789
6.13126 -0.0273679 -0.000459371
6.16732 -0.0270398 -0.000451056
6.20339 -0.0267174 -0.000442938
6.23949 -0.0264006 -0.000435012
6.27559 -0.0260893 -0.000427272
6.31172 -0.0257835 -0.000419712
6.34786 -0.0254828 -0.000412328
6.38403 -0.0251873 -0.000405113
6.42021 -0.0248968 -0.000398064
6.4564 -0.0246112 -0.000391176
6.49262 -0.0243304 -0.000384443
6.52885 -0.0240543 -0.000377863
6.5651 -0.0237827 -0.000371429
6.60137 -0.0235157 -0.000365139
6.63766 -0.023253 -0.000358988
6.67397 -0.0229945 -0.000352972
6.71029 -0.0227403 -0.000347088
6.74664 -0.0224902 -0.000341332
6.783 -0.022244 -0.000335701
6.81938 -0.0220018 -0.000330191
6.85579 -0.0217635 -0.000324799
6.89221 -0.0215288 -0.000319521
6.92865 -0.0212979 -0.000314356
6.96511 -0.0210706 -0.000309299
7.00159 -0.0208468 -0.000304348
7.0381 -0.0206264 -0.0002995
7.07462 -0.0204094 -0.000294753
7.11116 -0.0201958 -0.000290104
7.14772 -0.0199853 -0.00028555
7.18431 -0.0197781 -0.000281089
7.22091 -0.0195739 -0.000276719
7.25754 -0.0193729 -0.000272437
7.29418 -0.0191748 -0.000268241
7.33085 -0.0189796 -0.000264129
7.36754 -0.0187873 -0.000260098
7.40425 -0.0185978 -0.000256148
7.44099 -0.0184111 -0.000252275
7.47774 -0.0182271 -0.000248478
7.51452 -0.0180457 -0.000244756
7.55132 -0.017867 -0.000241105
7.58814 -0.0176908 -0.000237525
7.62498 -0.0175171 -0.000234014
7.66185 -0.0173458 -0.00023057
7.69874 -0.017177 -0.000227192
7.73566 -0.0170105 -0.000223877
7.77259 -0.0168464 -0.000220625
7.80955 -0.0166845 -0.000217434
7.84654 -0.0165249 -0.000214303
7.88355 -0.0163674 -0.00021123
7.92058 -0.0162121 -0.000208214
7.95763 -0.0160589 -0.000205253
7.99471 -0.0159078 -0.000202346
8.03182 -0.0157587 -0.000199493
8.06895 -0.0156117 -0.000196691
8.1061 -0.0154665 -0.000193941
8.14328 -0.0153234 -0.000191239
8.18049 -0.0151821 -0.000188586
8.21772 -0.0150426 -0.000185981
8.25497 -0.014905 -0.000183421
8.29226 -0.0147692 -0.000180907
8.32956 -0.0146352 -0.000178437
8.3669 -0.0145029 -0.000176011
8.40426 -0.0143723 -0.000173627
8.44165 -0.0142434 -0.000171284
8.47906 -0.0141161 -0.000168982
8.5165 -0.0139904 -0.000166719
8.55397 -0.0138663 -0.000164495
8.59146 -0.0137438 -0.000162309
8.62899 -0.0136228 -0.000160161
8.66654 -0.0135034 -0.000158048
8.70412 -0.0133854 -0.000155972
8.74172 -0.0132688 -0.00015393
8.77936 -0.0131538 -0.000151922
8.81702 -0.0130401 -0.000149948
8.85471 -0.0129278 -0.000148007
8.89244 -0.0128169 -0.000146097
8.93019 -0.0127073 -0.000144219
8.96797 -0.012599 -0.000142372
9.00578 -0.0124921 -0.000140555
9.04362 -0.0123864 -0.000138767
9.08149 -0.012282 -0.000137009
9.11939 -0.0121788 -0.000135278
9.15732 -0.0120768 -0.000133576
9.19528 -0.0119761 -0.0001319
9.23327 -0.0118765 -0.000130252
9.2713 -0.011778 -0.000128629
9.30935 -0.0116808 -0.000127032
9.34744 -0.0115846 -0.000125461
9.38556 -0.0114896 -0.000123914
9.42371 -0.0113956 -0.000122391
9.46189 -0.0113027 -0.000120891
9.50011 -0.0112109 -0.000119415
9.53836 -0.0111201 -0.000117962
9.57664 -0.0110304 -0.000116531
9.61496 -0.0109416 -0.000115122
9.65331 -0.0108539 -0.000113735
9.69169 -0.0107671 -0.000112368
9.73011 -0.0106813 -0.000111023
9.76856 -0.0105964 -0.000109697
9.80704 -0.0105125 -0.000108392
9.84557 -0.0104295 -0.000107106
9.88412 -0.0103474 -0.000105839
9.92271 -0.0102662 -0.000104591
9.96134 -0.0101859 -0.000103362
10 -0.0101064 -0.000102151
10.0387 -0.0100278 -0.000100957
10.0774 -0.00995009 -9.97811e-05
10.1162 -0.00987317 -9.86223e-05
10.155 -0.00979707 -9.74803e-05
10.1939 -0.00972177 -9.63548e-05
10.2328 -0.00964728 -9.52457e-05
10.2717 -0.00957356 -9.41524e-05
10.3106 -0.00950062 -9.30749e-05
10.3496 -0.00942845 -9.20127e-05
10.3887 -0.00935702 -9.09656e-05
10.4278 -0.00928633 -8.99334e-05
10.4669 -0.00921638 -8.89158e-05
10.506 -0.00914714 -8.79125e-05
10.5452 -0.00907862 -8.69233e-05
10.5845 -0.00901079 -8.59479e-05
10.6238 -0.00894366 -8.49862e-05
10.6631 -0.0088772 -8.40377e-05
10.7024 -0.00881142 -8.31025e-05
10.7418 -0.0087463 -8.218e-05
10.7813 -0.00868183 -8.12703e-05
10.8208 -0.00861801 -8.03731e-05
10.8603 -0.00855482 -7.94881e-05
10.8999 -0.00849226 -7.86151e-05
10.9395 -0.00843031 -7.7754e-05
10.9792 -0.00836898 -7.69044e-05
11.0189 -0.00830825 -7.60664e-05
11.0586 -0.00824811 -7.52396e-05
11.0984 -0.00818856 -7.44238e-05
11.1383 -0.00812958 -7.3619e-05
11.1781 -0.00807118 -7.28248e-05
11.2181 -0.00801334 -7.20411e-05
11.2581 -0.00795605 -7.12678e-05
11.2981 -0.00789931 -7.05047e-05
11.3381 -0.00784311 -6.97515e-05
11.3783 -0.00778745 -6.90082e-05
11.4184 -0.00773231 -6.82746e-05
11.4587 -0.00767769 -6.75505e-05
11.4989 -0.00762359 -6.68358e-05
11.5392 -0.00756999 -6.61303e-05
11.5796 -0.00751689 -6.54339e-05
11.62 -0.00746429 -6.47464e-05
11.6605 -0.00741217 -6.40677e-05
11.701 -0.00736053 -6.33977e-05
11.7415 -0.00730937 -6.27361e-05
11.7822 -0.00725868 -6.20829e-05
11.8228 -0.00720845 -6.14379e-05
11.8636 -0.00715867 -6.08011e-05
11.9043 -0.00710935 -6.01722e-05
11.9452 -0.00706047 -5.95512e-05
11.986 -0.00701204 -5.8938e-05
12.027 -0.00696403 -5.83323e-05
12.068 -0.00691646 -5.77341e-05
12.109 -0.00686931 -5.71433e-05
12.1501 -0.00682258 -5.65598e-05
12.1913 -0.00677626 -5.59834e-05
12.2325 -0.00673035 -5.54141e-05
12.2738 -0.00668485 -5.48517e-05
12.3151 -0.00663974 -5.42961e-05
12.3565 -0.00659502 -5.37473e-05
12.3979 -0.0065507 -5.32051e-05
12.4394 -0.00650675 -5.26694e-05
12.481 -0.00646319 -5.21401e-05
12.5226 -0.00642 -5.16171e-05
12.5643 -0.00637718 -5.11004e-05
12.6061 -0.00633473 -5.05899e-05
12.6479 -0.00629263 -5.00853e-05
12.6898 -0.0062509 -4.95868e-05
12.7317 -0.00620951 -4.90941e-05
12.7737 -0.00616848 -4.86072e-05
12.8158 -0.00612778 -4.81259e-05
12.8579 -0.00608743 -4.76503e-05
12.9001 -0.00604742 -4.71803e-05
12.9424 -0.00600773 -4.67156e-05
12.9847 -0.00596838 -4.62564e-05
13.0271 -0.00592935 -4.58024e-05
13.0696 -0.00589064 -4.53536e-05
13.1121 -0.00585224 -4.491e-05
13.1547 -0.00581416 -4.44715e-05
13.1974 -0.00577639 -4.40379e-05
13.2402 -0.00573892 -4.36093e-05
13.283 -0.00570175 -4.31855e-05
13.3259 -0.00566489 -4.27665e-05
13.3689 -0.00562831 -4.23522e-05
13.4119 -0.00559203 -4.19425e-05
13.455 -0.00555604 -4.15374e-05
13.4982 -0.00552033 -4.11369e-05
13.5415 -0.00548491 -4.07407e-05
13.5848 -0.00544976 -4.0349e-05
13.6283 -0.00541489 -3.99616e-05
13.6718 -0.00538029 -3.95785e-05
13.7153 -0.00534595 -3.91995e-05
13.759 -0.00531189 -3.88247e-05
13.8028 -0.00527808 -3.8454e-05
13.8466 -0.00524454 -3.80873e-05
13.8905 -0.00521125 -3.77246e-05
13.9345 -0.00517822 -3.73658e-05
13.9786 -0.00514543 -3.70109e-05
14.0227 -0.0051129 -3.66598e-05
14.067 -0.00508061 -3.63124e-05
14.1113 -0.00504856 -3.59687e-05
14.1558 -0.00501675 -3.56287e-05
14.2003 -0.00498518 -3.52923e-05
14.2449 -0.00495384 -3.49595e-05
14.2896 -0.00492274 -3.46302e-05
14.3344 -0.00489186 -3.43043e-05
14.3793 -0.00486121 -3.39818e-05
14.4243 -0.00483078 -3.36627e-05
14.4693 -0.00480058 -3.3347e-05
14.5145 -0.00477059 -3.30345e-05
14.5598 -0.00474082 -3.27252e-05
14.6052 -0.00471126 -3.24191e-05
14.6506 -0.00468191 -3.21162e-05
14.6962 -0.00465278 -3.18163e-05
14.7419 -0.00462385 -3.15196e-05
14.7877 -0.00459512 -3.12258e-05
14.8336 -0.00456659 -3.0935e-05
14.8796 -0.00453827 -3.06472e-05
14.9257 -0.00451014 -3.03622e-05
14.9719 -0.00448221 -3.00802e-05
15.0182 -0.00445447 -2.98009e-05
15.0647 -0.00442692 -2.95244e-05
15.1112 -0.00439956 -2.92507e-05
15.1579 -0.00437238 -2.89797e-05
15.2047 -0.00434539 -2.87113e-05
15.2516 -0.00431858 -2.84456e-05
15.2986 -0.00429195 -2.81825e-05
15.3458 -0.0042655 -2.7922e-05
15.393 -0.00423922 -2.7664e-05
15.4404 -0.00421312 -2.74085e-05
15.488 -0.00418719 -2.71555e-05
15.5356 -0.00416143 -2.69049e-05
15.5834 -0.00413584 -2.66568e-05
15.6313 -0.00411041 -2.64109e-05
15.6794 -0.00408515 -2.61675e-05
15.7276 -0.00406005 -2.59263e-05
15.7759 -0.0040351 -2.56874e-05
15.8243 -0.00401032 -2.54508e-05
15.873 -0.00398569 -2.52164e-05
15.9217 -0.00396122 -2.49842e-05
15.9706 -0.0039369 -2.47541e-05
16.0197 -0.00391273 -2.45262e-05
16.0689 -0.00388871 -2.43004e-05
16.1182 -0.00386483 -2.40766e-05
16.1677 -0.00384111 -2.38549e-05
16.2174 -0.00381752 -2.36352e-05
16.2672 -0.00379407 -2.34175e-05
16.3172 -0.00377077 -2.32018e-05
16.3674 -0.0037476 -2.2988e-05
16.4177 -0.00372457 -2.27762e-05
16.4682 -0.00370167 -2.25662e-05
16.5189 -0.00367891 -2.23581e-05
16.5697 -0.00365628 -2.21518e-05
16.6208 -0.00363377 -2.19473e-05
16.672 -0.0036114 -2.17447e-05
16.7234 -0.00358914 -2.15437e-05
16.775 -0.00356702 -2.13446e-05
16.8268 -0.00354501 -2.11471e-05
16.8787 -0.00352313 -2.09513e-05
16.9309 -0.00350136 -2.07572e-05
16.9833 -0.00347971 -2.05648e-05
17.0359 -0.00345818 -2.0374e-05
17.0887 -0.00343676 -2.01847e-05
17.1418 -0.00341545 -1.9997e-05
17.195 -0.00339425 -1.98109e-05
17.2485 -0.00337316 -1.96264e-05
17.3022 -0.00335217 -1.94433e-05
17.3562 -0.00333129 -1.92617e-05
17.4104 -0.00331052 -1.90816e-05
17.4648 -0.00328984 -1.89029e-05
17.5195 -0.00326926 -1.87256e-05
17.5744 -0.00324879 -1.85497e-05
17.6296 -0.0032284 -1.83752e-05
17.6851 -0.00320811 -1.82021e-05
17.7408 -0.00318792 -1.80303e-05
17.7969 -0.00316781 -1.78598e-05
17.8532 -0.00314779 -1.76906e-05
17.9098 -0.00312786 -1.75226e-05
17.9667 -0.00310801 -1.73559e-05
18.0239 -0.00308825 -1.71904e-05
18.0815 -0.00306856 -1.70261e-05
18.1393 -0.00304895 -1.6863e-05
18.1975 -0.00302942 -1.67011e-05
18.256 -0.00300997 -1.65403e-05
18.3149 -0.00299058 -1.63806e-05
18.3742 -0.00297126 -1.6222e-05
18.4338 -0.00295202 -1.60644e-05
18.4938 -0.00293283 -1.59079e-05
18.5542 -0.00291371 -1.57525e-05
18.615 -0.00289465 -1.5598e-05
18.6762 -0.00287565 -1.54445e-05
18.7379 -0.0028567 -1.52919e-05
18.8 -0.0028378 -1.51403e-05
18.8625 -0.00281896 -1.49896e-05
18.9255 -0.00280016 -1.48397e-05
18.9891 -0.0027814 -1.46907e-05
19.0531 -0.00276268 -1.45425e-05
19.1177 -0.002744 -1.43951e-05
19.1828 -0.00272535 -1.42485e-05
19.2484 -0.00270673 -1.41026e-05
19.3147 -0.00268814 -1.39574e-05
19.3816 -0.00266957 -1.38128e-05
19.4491 -0.00265101 -1.36689e-05
19.5173 -0.00263247 -1.35256e-05
19.5862 -0.00261393 -1.33829e-05
19.6558 -0.0025954 -1.32407e-05
19.7262 -0.00257686 -1.30989e-05
19.7974 -0.00255831 -1.29576e-05
19.8694 -0.00253975 -1.28167e-05
19.9423 -0.00252116 -1.26761e-05
20.0162 -0.00250254 -1.25358e-05
20.091 -0.00248388 -1.23957e-05
20.1669 -0.00246517 -1.22558e-05
20.244 -0.0024464 -1.2116e-05
20.3222 -0.00242755 -1.19762e-05
20.4016 -0.00240863 -1.18363e-05
20.4825 -0.0023896 -1.16962e-05
20.5648 -0.00237046 -1.15558e-05
20.6487 -0.00235119 -1.1415e-05
20.7344 -0.00233176 -1.12737e-05
20.8219 -0.00231215 -1.11317e-05
20.9115 -0.00229233 -1.09888e-05
21.0034 -0.00227227 -1.08447e-05
21.0979 -0.00225192 -1.06992e-05
21.1952 -0.00223123 -1.0552e-05
21.2959 -0.00221014 -1.04026e-05
21.4004 -0.00218856 -1.02505e-05
21.5093 -0.00216639 -1.00951e-05
21.6237 -0.00214348 -9.93522e-06
21.7448 -0.00211961 -9.76963e-06
21.8747 -0.00209447 -9.59619e-06
22.0165 -0.00206751 -9.41136e-06
22.1768 -0.00203766 -9.20819e-06
22.3723 -0.00200214 -8.96825e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.125Nc1Quantum/GAp_FRG.txt <==
-22.3723 -0.00200212 8.96805e-06
-22.1768 -0.00203764 9.20799e-06
-22.0165 -0.00206748 9.41105e-06
-21.8747 -0.00209444 9.59587e-06
-21.7448 -0.00211958 9.76921e-06
-21.6237 -0.00214345 9.9346e-06
-21.5093 -0.00216635 1.00943e-05
-21.4004 -0.00218852 1.02501e-05
-21.2959 -0.0022101 1.04025e-05
-21.1952 -0.00223119 1.05519e-05
-21.0979 -0.00225188 1.06989e-05
-21.0034 -0.00227223 1.08444e-05
-20.9115 -0.00229229 1.09885e-05
-20.8219 -0.00231211 1.1131e-05
-20.7344 -0.00233172 1.12732e-05
-20.6487 -0.00235115 1.14148e-05
-20.5648 -0.00237042 1.15555e-05
-20.4825 -0.00238956 1.1696e-05
-20.4016 -0.00240859 1.18361e-05
-20.3222 -0.00242751 1.19757e-05
-20.244 -0.00244635 1.21156e-05
-20.1669 -0.00246512 1.22552e-05
-20.091 -0.00248383 1.2395e-05
-20.0162 -0.00250249 1.25352e-05
-19.9423 -0.00252111 1.26755e-05
-19.8694 -0.0025397 1.28164e-05
-19.7974 -0.00255826 1.29573e-05
-19.7262 -0.00257681 1.30986e-05
-19.6558 -0.00259535 1.32403e-05
-19.5862 -0.00261388 1.33822e-05
-19.5173 -0.00263242 1.3525e-05
-19.4491 -0.00265096 1.36681e-05
-19.3816 -0.00266951 1.38122e-05
-19.3147 -0.00268808 1.39568e-05
-19.2484 -0.00270668 1.41021e-05
-19.1828 -0.0027253 1.42481e-05
-19.1177 -0.00274395 1.43945e-05
-19.0531 -0.00276263 1.45419e-05
-18.9891 -0.00278135 1.469e-05
-18.9255 -0.0028001 1.48391e-05
-18.8625 -0.0028189 1.49889e-05
-18.8 -0.00283775 1.51396e-05
-18.7379 -0.00285664 1.52914e-05
-18.6762 -0.00287559 1.54438e-05
-18.615 -0.00289459 1.55973e-05
-18.5542 -0.00291365 1.57516e-05
-18.4938 -0.00293277 1.59072e-05
-18.4338 -0.00295195 1.60636e-05
-18.3742 -0.0029712 1.62213e-05
-18.3149 -0.00299052 1.638e-05
-18.256 -0.0030099 1.65397e-05
-18.1975 -0.00302936 1.67004e-05
-18.1393 -0.00304889 1.68623e-05
-18.0815 -0.00306849 1.70254e-05
-18.0239 -0.00308818 1.71895e-05
-17.9667 -0.00310794 1.73548e-05
-17.9098 -0.00312779 1.75215e-05
-17.8532 -0.00314772 1.76897e-05
-17.7969 -0.00316774 1.78594e-05
-17.7408 -0.00318784 1.80297e-05
-17.6851 -0.00320804 1.82012e-05
-17.6296 -0.00322833 1.83742e-05
-17.5744 -0.00324871 1.85488e-05
-17.5195 -0.00326919 1.87246e-05
-17.4648 -0.00328976 1.89015e-05
-17.4104 -0.00331044 1.908e-05
-17.3562 -0.00333121 1.92608e-05
-17.3022 -0.00335209 1.94432e-05
-17.2485 -0.00337307 1.96261e-05
-17.195 -0.00339416 1.98101e-05
-17.1418 -0.00341536 1.99953e-05
-17.0887 -0.00343668 2.01833e-05
-17.0359 -0.00345809 2.03728e-05
-16.9833 -0.00347962 2.05636e-05
-16.9309 -0.00350127 2.07556e-05
-16.8787 -0.00352304 2.09501e-05
-16.8268 -0.00354492 2.11468e-05
-16.775 -0.00356692 2.1345e-05
-16.7234 -0.00358905 2.15431e-05
-16.672 -0.0036113 2.17432e-05
-16.6208 -0.00363368 2.19452e-05
-16.5697 -0.00365619 2.21498e-05
-16.5189 -0.00367882 2.23569e-05
-16.4682 -0.00370157 2.25651e-05
-16.4177 -0.00372447 2.2775e-05
-16.3674 -0.0037475 2.29872e-05
-16.3172 -0.00377067 2.32014e-05
-16.2672 -0.00379397 2.34173e-05
-16.2174 -0.00381742 2.36347e-05
-16.1677 -0.003841 2.3853e-05
-16.1182 -0.00386473 2.40745e-05
-16.0689 -0.00388861 2.42985e-05
-16.0197 -0.00391262 2.45248e-05
-15.9706 -0.00393679 2.47532e-05
-15.9217 -0.00396111 2.49833e-05
-15.873 -0.00398558 2.52158e-05
-15.8243 -0.00401021 2.54503e-05
-15.7759 -0.00403499 2.56867e-05
-15.7276 -0.00405993 2.59251e-05
-15.6794 -0.00408504 2.61663e-05
-15.6313 -0.0041103 2.64094e-05
-15.5834 -0.00413572 2.6655e-05
-15.5356 -0.00416131 2.69029e-05
-15.488 -0.00418707 2.71535e-05
-15.4404 -0.00421299 2.74071e-05
-15.393 -0.00423909 2.76629e-05
-15.3458 -0.00426537 2.79207e-05
-15.2986 -0.00429182 2.81811e-05
-15.2516 -0.00431845 2.8444e-05
-15.2047 -0.00434526 2.87091e-05
-15.1579 -0.00437225 2.89767e-05
-15.1112 -0.00439942 2.92472e-05
-15.0647 -0.00442677 2.9521e-05
-15.0182 -0.00445432 2.97982e-05
-14.9719 -0.00448206 3.00782e-05
-14.9257 -0.00450999 3.03603e-05
-14.8796 -0.00453812 3.06454e-05
-14.8336 -0.00456645 3.09335e-05
-14.7877 -0.00459497 3.12244e-05
-14.7419 -0.00462369 3.15175e-05
-14.6962 -0.00465262 3.18134e-05
-14.6506 -0.00468176 3.21129e-05
-14.6052 -0.0047111 3.24165e-05
-14.5598 -0.00474066 3.27234e-05
-14.5145 -0.00477042 3.30329e-05
-14.4693 -0.00480041 3.33452e-05
-14.4243 -0.00483061 3.3661e-05
-14.3793 -0.00486105 3.39805e-05
-14.3344 -0.0048917 3.43028e-05
-14.2896 -0.00492257 3.46276e-05
-14.2449 -0.00495367 3.49555e-05
-14.2003 -0.004985 3.52882e-05
-14.1558 -0.00501657 3.56252e-05
-14.1113 -0.00504838 3.59662e-05
-14.067 -0.00508042 3.63103e-05
-14.0227 -0.00511271 3.6658e-05
-13.9786 -0.00514525 3.7009e-05
-13.9345 -0.00517803 3.7364e-05
-13.8905 -0.00521106 3.77221e-05
-13.8466 -0.00524434 3.80834e-05
-13.8028 -0.00527788 3.84489e-05
-13.759 -0.00531168 3.88199e-05
-13.7153 -0.00534575 3.9196e-05
-13.6718 -0.00538008 3.95764e-05
-13.6283 -0.00541468 3.99605e-05
-13.5848 -0.00544956 4.03482e-05
-13.5415 -0.00548471 4.07394e-05
-13.4982 -0.00552013 4.11343e-05
-13.455 -0.00555582 4.15327e-05
-13.4119 -0.0055918 4.19362e-05
-13.3689 -0.00562807 4.23462e-05
-13.3259 -0.00566465 4.27627e-05
-13.283 -0.00570152 4.31842e-05
-13.2402 -0.00573869 4.36094e-05
-13.1974 -0.00577617 4.40378e-05
-13.1547 -0.00581394 4.44697e-05
-13.1121 -0.00585201 4.49058e-05
-13.0696 -0.00589039 4.53472e-05
-13.0271 -0.00592909 4.57942e-05
-12.9847 -0.00596811 4.6248e-05
-12.9424 -0.00600746 4.67094e-05
-12.9001 -0.00604715 4.7177e-05
-12.8579 -0.00608716 4.76491e-05
-12.8158 -0.00612752 4.81249e-05
-12.7737 -0.00616822 4.86049e-05
-12.7317 -0.00620925 4.90891e-05
-12.6898 -0.00625062 4.95784e-05
-12.6479 -0.00629233 5.00746e-05
-12.6061 -0.00633441 5.05782e-05
-12.5643 -0.00637685 5.10909e-05
-12.5226 -0.00641968 5.16122e-05
-12.481 -0.00646288 5.21399e-05
-12.4394 -0.00650645 5.26704e-05
-12.3979 -0.0065504 5.32026e-05
-12.3565 -0.00659471 5.37399e-05
-12.3151 -0.00663941 5.42854e-05
-12.2738 -0.00668449 5.48389e-05
-12.2325 -0.00672999 5.5402e-05
-12.1913 -0.0067759 5.59742e-05
-12.1501 -0.00682223 5.6555e-05
-12.109 -0.00686897 5.71416e-05
-12.068 -0.00691612 5.77319e-05
-12.027 -0.00696369 5.83274e-05
-11.986 -0.00701168 5.89292e-05
-11.9452 -0.0070601 5.95393e-05
-11.9043 -0.00710896 6.01607e-05
-11.8636 -0.00715828 6.07902e-05
-11.8228 -0.00720805 6.14273e-05
-11.7822 -0.00725828 6.20734e-05
-11.7415 -0.00730898 6.27284e-05
-11.701 -0.00736014 6.33912e-05
-11.6605 -0.00741177 6.40612e-05
-11.62 -0.00746388 6.47388e-05
-11.5796 -0.00751648 6.54256e-05
-11.5392 -0.00756957 6.61214e-05
-11.4989 -0.00762317 6.68288e-05
-11.4587 -0.00767726 6.75452e-05
-11.4184 -0.00773188 6.82702e-05
-11.3783 -0.00778701 6.90054e-05
-11.3381 -0.00784267 6.97506e-05
-11.2981 -0.00789887 7.05053e-05
-11.2581 -0.0079556 7.12689e-05
-11.2181 -0.00801289 7.20414e-05
-11.1781 -0.00807073 7.2825e-05
-11.1383 -0.00812913 7.36186e-05
-11.0984 -0.00818809 7.44217e-05
-11.0586 -0.00824764 7.52366e-05
-11.0189 -0.00830776 7.6063e-05
-10.9792 -0.00836848 7.69001e-05
-10.9395 -0.00842979 7.77483e-05
-10.8999 -0.00849173 7.86089e-05
-10.8603 -0.0085543 7.94815e-05
-10.8208 -0.00861751 8.03656e-05
-10.7813 -0.00868134 8.12611e-05
-10.7418 -0.0087458 8.21678e-05
-10.7024 -0.00881088 8.30854e-05
-10.6631 -0.00887661 8.40176e-05
-10.6238 -0.00894303 8.49657e-05
-10.5845 -0.00901015 8.59302e-05
-10.5452 -0.00907799 8.69103e-05
-10.506 -0.00914655 8.7901e-05
-10.4669 -0.00921581 8.89036e-05
-10.4278 -0.00928577 8.992e-05
-10.3887 -0.00935643 9.09474e-05
-10.3496 -0.0094278 9.19908e-05
-10.3106 -0.00949991 9.30544e-05
-10.2717 -0.00957282 9.41348e-05
-10.2328 -0.00964653 9.52314e-05
-10.1939 -0.00972107 9.63443e-05
-10.155 -0.0097964 9.74718e-05
-10.1162 -0.00987251 9.86112e-05
-10.0774 -0.00994942 9.97662e-05
-10.0387 -0.0100271 0.00010094
-10 -0.0101057 0.000102133
-9.96134 -0.0101851 0.000103343
-9.92271 -0.0102654 0.000104574
-9.88412 -0.0103466 0.000105822
-9.84557 -0.0104287 0.000107091
-9.80704 -0.0105117 0.000108381
-9.76856 -0.0105956 0.000109687
-9.73011 -0.0106805 0.000111012
-9.69169 -0.0107663 0.000112356
-9.65331 -0.010853 0.000113717
-9.61496 -0.0109408 0.000115104
-9.57664 -0.0110295 0.000116518
-9.53836 -0.0111192 0.000117949
-9.50011 -0.01121 0.000119398
-9.46189 -0.0113018 0.000120874
-9.42371 -0.0113947 0.000122371
-9.38556 -0.0114886 0.000123893
-9.34744 -0.0115837 0.000125445
-9.30935 -0.0116798 0.000127021
-9.2713 -0.011777 0.00012861
-9.23327 -0.0118754 0.000130224
-9.19528 -0.011975 0.000131872
-9.15732 -0.0120757 0.00013355
-9.11939 -0.0121777 0.000135255
-9.08149 -0.0122809 0.000136991
-9.04362 -0.0123853 0.000138745
-9.00578 -0.0124909 0.000140523
-8.96797 -0.0125979 0.000142339
-8.93019 -0.0127061 0.000144186
-8.89244 -0.0128157 0.000146065
-8.85471 -0.0129266 0.000147981
-8.81702 -0.0130388 0.000149919
-8.77936 -0.0131525 0.000151887
-8.74172 -0.0132676 0.000153898
-8.70412 -0.0133841 0.000155939
-8.66654 -0.013502 0.000158007
-8.62899 -0.0136215 0.000160122
-8.59146 -0.0137424 0.000162282
-8.55397 -0.0138649 0.000164467
-8.5165 -0.013989 0.000166688
-8.47906 -0.0141147 0.000168957
-8.44165 -0.0142419 0.000171244
-8.40426 -0.0143708 0.000173565
-8.3669 -0.0145013 0.000175967
-8.32956 -0.0146336 0.000178421
-8.29226 -0.0147676 0.000180884
-8.25497 -0.0149034 0.000183392
-8.21772 -0.015041 0.00018594
-8.18049 -0.0151804 0.000188516
-8.14328 -0.0153216 0.00019118
-8.1061 -0.0154648 0.000193924
-8.06895 -0.0156098 0.000196685
-8.03182 -0.0157569 0.000199468
-7.99471 -0.015906 0.000202298
-7.95763 -0.0160571 0.000205176
-7.92058 -0.0162103 0.000208154
-7.88355 -0.0163656 0.000211237
-7.84654 -0.0165229 0.000214333
-7.80955 -0.0166825 0.000217421
-7.77259 -0.0168444 0.00022059
-7.73566 -0.0170086 0.000223847
-7.69874 -0.017175 0.000227155
-7.66185 -0.0173439 0.000230611
-7.62498 -0.0175151 0.000234153
-7.58814 -0.0176886 0.000237612
-7.55132 -0.0178649 0.000241104
-7.51452 -0.0180438 0.000244806
-7.47774 -0.018225 0.000248576
-7.44099 -0.0184091 0.000252379
-7.40425 -0.0185959 0.000256344
-7.36754 -0.0187853 0.000260352
-7.33085 -0.0189775 0.000264282
-7.29418 -0.0191727 0.000268353
-7.25754 -0.0193708 0.000272601
-7.22091 -0.0195718 0.000276872
-7.18431 -0.0197759 0.000281224
-7.14772 -0.0199832 0.000285701
-7.11116 -0.0201935 0.000290248
-7.07462 -0.0204072 0.000294878
-7.0381 -0.0206243 0.000299592
-7.00159 -0.0208445 0.000304391
-6.96511 -0.0210682 0.000309302
-6.92865 -0.0212953 0.000314337
-6.89221 -0.0215261 0.000319505
-6.85579 -0.0217607 0.000324802
-6.81938 -0.021999 0.000330181
-6.783 -0.0222411 0.000335683
-6.74664 -0.022487 0.000341318
-6.71029 -0.022737 0.000347073
-6.67397 -0.0229912 0.000352951
-6.63766 -0.0232495 0.000358957
-6.60137 -0.023512 0.000365074
-6.5651 -0.0237788 0.000371351
-6.52885 -0.0240503 0.000377784
-6.49262 -0.0243264 0.000384366
-6.4564 -0.0246072 0.000391105
-6.42021 -0.0248926 0.00039798
-6.38403 -0.0251829 0.000404992
-6.34786 -0.0254782 0.000412213
-6.31172 -0.0257788 0.000419602
-6.27559 -0.0260847 0.000427153
-6.23949 -0.0263958 0.00043489
-6.20339 -0.0267124 0.000442812
-6.16732 -0.0270348 0.000450929
-6.13126 -0.0273629 0.000459246
-6.09522 -0.0276967 0.000467725
-6.05919 -0.0280366 0.000476456
-6.02319 -0.0283829 0.000485447
-5.9872 -0.0287357 0.000494619
-5.95122 -0.029095 0.00050398
-5.91526 -0.0294606 0.000513597
-5.87932 -0.0298328 0.000523446
-5.84339 -0.0302124 0.000533639
-5.80748 -0.0305997 0.000544101
-5.77158 -0.0309943 0.000554727
-5.7357 -0.031396 0.000565597
-5.69984 -0.031805 0.00057677
-5.66399 -0.0322223 0.000588316
-5.62815 -0.0326484 0.000600329
-5.59233 -0.0330833 0.000612514
-5.55653 -0.0335262 0.000624807
-5.52074 -0.0339771 0.000637514
-5.48497 -0.0344374 0.000650791
-5.4492 -0.0349081 0.000664486
-5.41346 -0.0353887 0.000678495
-5.37773 -0.0358783 0.000692638
-5.34201 -0.0363773 0.000707213
-5.30631 -0.0368872 0.000722536
-5.27062 -0.0374088 0.000738295
-5.23494 -0.0379416 0.000754329
-5.19928 -0.0384849 0.000770854
-5.16363 -0.0390394 0.000787776
-5.128 -0.0396065 0.000805295
-5.09237 -0.0401866 0.000823465
-5.05677 -0.0407791 0.000841926
-5.02117 -0.0413839 0.000860838
-4.98559 -0.0420022 0.000880547
-4.95002 -0.042635 0.000900742
-4.91446 -0.0432824 0.000921552
-4.87892 -0.0439446 0.000943073
-4.84339 -0.044622 0.000965044
-4.80787 -0.045315 0.000987844
-4.77237 -0.0460241 0.00101155
-4.73687 -0.0467496 0.00103565
-4.70139 -0.0474925 0.00106071
-4.66592 -0.0482533 0.00108691
-4.63046 -0.0490331 0.00111362
-4.59502 -0.049832 0.00114137
-4.55958 -0.0506508 0.00117034
-4.52416 -0.05149 0.00119989
-4.48875 -0.0523501 0.00123065
-4.45335 -0.0532315 0.00126258
-4.41797 -0.0541358 0.00129516
-4.38259 -0.0550636 0.00132934
-4.34722 -0.0560157 0.00136493
-4.31187 -0.0569932 0.00140105
-4.27653 -0.0579967 0.00143907
-4.24119 -0.0590268 0.00147875
-4.20587 -0.0600848 0.00151894
-4.17056 -0.061171 0.0015611
-4.13526 -0.0622873 0.00160521
-4.09997 -0.0634356 0.00165017
-4.06469 -0.0646162 0.00169754
-4.02942 -0.0658304 0.00174691
-3.99416 -0.06708 0.00179721
-3.95891 -0.0683656 0.0018506
-3.92367 -0.0696884 0.00190609
-3.88844 -0.0710504 0.0019622
-3.85322 -0.0724529 0.00202204
-3.81801 -0.0738987 0.00208489
-3.7828 -0.0753902 0.00214849
-3.74761 -0.0769273 0.00221621
-3.71243 -0.0785128 0.00228743
-3.67726 -0.0801499 0.00235985
-3.64209 -0.0818375 0.00243679
-3.60694 -0.083579 0.00251712
-3.57179 -0.0853803 0.0025991
-3.53665 -0.0872418 0.0026879
-3.50152 -0.0891674 0.00278138
-3.4664 -0.0911618 0.00287653
-3.43129 -0.0932244 0.00298055
-3.39619 -0.0953612 0.00309283
-3.36109 -0.0975772 0.00320714
-3.32601 -0.0998673 0.00333195
-3.29093 -0.102242 0.0034699
-3.25586 -0.10471 0.003615
-3.2208 -0.107261 0.0037704
-3.18574 -0.109899 0.00393799
-3.1507 -0.112638 0.0041047
-3.11566 -0.115477 0.00427827
-3.08063 -0.118424 0.00445355
-3.0456 -0.121492 0.00462696
-3.01059 -0.124689 0.00481045
-2.97558 -0.128012 0.00499728
-2.94058 -0.131485 0.00518768
-2.90558 -0.135121 0.00539222
-2.87059 -0.138912 0.00561235
-2.83561 -0.14287 0.00584921
-2.80064 -0.147018 0.00610701
-2.76567 -0.151358 0.00638386
-2.73071 -0.155894 0.00667962
-2.69576 -0.160644 0.0069962
-2.66081 -0.165631 0.00733705
-2.62587 -0.170865 0.00770285
-2.59094 -0.176356 0.00809474
-2.55601 -0.182124 0.00851491
-2.52109 -0.188202 0.00896767
-2.48617 -0.194608 0.00945567
-2.45126 -0.20136 0.00998109
-2.41636 -0.208487 0.0105477
-2.38146 -0.216032 0.0111617
-2.34657 -0.224019 0.0118275
-2.31168 -0.232475 0.012549
-2.2768 -0.241443 0.0133321
-2.24192 -0.250986 0.0141868
-2.20705 -0.261151 0.0151225
-2.17219 -0.271984 0.016146
-2.13733 -0.283553 0.017269
-2.10247 -0.295953 0.0185086
-2.06762 -0.30925 0.0198795
-2.03278 -0.323527 0.0213954
-1.99794 -0.338886 0.0230773
-1.9631 -0.355483 0.0249564
-1.92827 -0.373451 0.0270654
-1.89345 -0.392947 0.029435
-1.85862 -0.414162 0.0321105
-1.82381 -0.437369 0.0351565
-1.78899 -0.462808 0.0386415
-1.75419 -0.490761 0.0426344
-1.71938 -0.521577 0.0472344
-1.68458 -0.555798 0.0525938
-1.64979 -0.593989 0.0588994
-1.61499 -0.636814 0.0663667
-1.58021 -0.685105 0.0752851
-1.54542 -0.740113 0.086105
-1.51064 -0.803125 0.0993942
-1.47586 -0.875819 0.115852
-1.44109 -0.960387 0.136535
-1.40632 -1.06025 0.163197
-1.37155 -1.17967 0.198407
-1.33679 -1.32453 0.245845
-1.30203 -1.50284 0.311563
-1.26727 -1.7279 0.406862
-1.23251 -2.01834 0.551643
-1.19776 -2.4011 0.783979
-1.16301 -2.912 1.18342
-1.12827 -3.58842 1.94349
-1.09352 -4.31427 3.53602
-1.05878 -3.95181 6.76481
-1.02405 0.674934 9.34707
-0.989309 4.65343 6.24646
-0.954576 4.72262 3.27355
-0.919844 3.9853 1.83051
-0.885115 3.32748 1.12349
-0.850388 2.83085 0.745601
-0.815663 2.46382 0.527353
-0.78094 2.18557 0.390539
-0.746219 1.96827 0.299307
-0.711499 1.79582 0.235726
-0.676781 1.65723 0.189931
-0.642065 1.54361 0.155697
-0.60735 1.4486 0.129324
-0.572637 1.36854 0.108571
-0.537925 1.3011 0.0920215
-0.503214 1.24377 0.0785472
-0.468504 1.19436 0.067355
-0.433796 1.15177 0.0579383
-0.399089 1.11523 0.0499357
-0.364382 1.08379 0.0430291
-0.329676 1.05652 0.0369764
-0.294972 1.03297 0.0316113
-0.260267 1.01302 0.0268156
-0.225564 0.996275 0.0224708
-0.190861 0.982239 0.0184769
-0.156158 0.970779 0.0147636
-0.121456 0.961879 0.0112717
-0.0867541 0.955372 0.00794175
-0.0520524 0.951004 0.00472108
-0.0173508 0.948714 0.00156598
0.0173508 0.948714 -0.00156598
0.0520524 0.951004 -0.00472108
0.0867541 0.955372 -0.00794175
0.121456 0.961879 -0.0112717
0.156158 0.970779 -0.0147636
0.190861 0.982239 -0.0184769
0.225564 0.996275 -0.0224708
0.260267 1.01302 -0.0268156
0.294972 1.03297 -0.0316113
0.329676 1.05652 -0.0369764
0.364382 1.08379 -0.0430291
0.399089 1.11523 -0.0499357
0.433796 1.15177 -0.0579383
0.468504 1.19436 -0.067355
0.503214 1.24377 -0.0785472
0.537925 1.3011 -0.0920215
0.572637 1.36854 -0.108571
0.60735 1.4486 -0.129324
0.642065 1.54361 -0.155697
0.676781 1.65723 -0.189931
0.711499 1.79582 -0.235726
0.746219 1.96827 -0.299307
0.78094 2.18557 -0.390539
0.815663 2.46382 -0.527353
0.850388 2.83085 -0.745601
0.885115 3.32748 -1.12349
0.919844 3.9853 -1.83051
0.954576 4.72262 -3.27355
0.989309 4.65343 -6.24646
1.02405 0.674934 -9.34707
1.05878 -3.95181 -6.76481
1.09352 -4.31427 -3.53602
1.12827 -3.58842 -1.94349
1.16301 -2.912 -1.18342
1.19776 -2.4011 -0.783979
1.23251 -2.01834 -0.551643
1.26727 -1.7279 -0.406862
1.30203 -1.50284 -0.311563
1.33679 -1.32453 -0.245845
1.37155 -1.17967 -0.198407
1.40632 -1.06025 -0.163197
1.44109 -0.960387 -0.136535
1.47586 -0.875819 -0.115852
1.51064 -0.803125 -0.0993942
1.54542 -0.740113 -0.086105
1.58021 -0.685105 -0.0752851
1.61499 -0.636814 -0.0663667
1.64979 -0.593989 -0.0588994
1.68458 -0.555798 -0.0525938
1.71938 -0.521577 -0.0472344
1.75419 -0.490761 -0.0426344
1.78899 -0.462808 -0.0386415
1.82381 -0.437369 -0.0351565
1.85862 -0.414162 -0.0321105
1.89345 -0.392947 -0.029435
1.92827 -0.373451 -0.0270654
1.9631 -0.355483 -0.0249564
1.99794 -0.338886 -0.0230773
2.03278 -0.323527 -0.0213954
2.06762 -0.30925 -0.0198795
2.10247 -0.295953 -0.0185086
2.13733 -0.283553 -0.017269
2.17219 -0.271984 -0.016146
2.20705 -0.261151 -0.0151225
2.24192 -0.250986 -0.0141868
2.2768 -0.241443 -0.0133321
2.31168 -0.232475 -0.012549
2.34657 -0.224019 -0.0118275
2.38146 -0.216032 -0.0111617
2.41636 -0.208487 -0.0105477
2.45126 -0.20136 -0.00998109
2.48617 -0.194608 -0.00945567
2.52109 -0.188202 -0.00896767
2.55601 -0.182124 -0.00851491
2.59094 -0.176356 -0.00809474
2.62587 -0.170865 -0.00770285
2.66081 -0.165631 -0.00733705
2.69576 -0.160644 -0.0069962
2.73071 -0.155894 -0.00667962
2.76567 -0.151358 -0.00638386
2.80064 -0.147018 -0.00610701
2.83561 -0.14287 -0.00584921
2.87059 -0.138912 -0.00561235
2.90558 -0.135121 -0.00539222
2.94058 -0.131485 -0.00518768
2.97558 -0.128012 -0.00499728
3.01059 -0.124689 -0.00481045
3.0456 -0.121492 -0.00462696
3.08063 -0.118424 -0.00445355
3.11566 -0.115477 -0.00427827
3.1507 -0.112638 -0.0041047
3.18574 -0.109899 -0.00393799
3.2208 -0.107261 -0.0037704
3.25586 -0.10471 -0.003615
3.29093 -0.102242 -0.0034699
3.32601 -0.0998673 -0.00333195
3.36109 -0.0975772 -0.00320714
3.39619 -0.0953612 -0.00309283
3.43129 -0.0932244 -0.00298055
3.4664 -0.0911618 -0.00287653
3.50152 -0.0891674 -0.00278138
3.53665 -0.0872418 -0.0026879
3.57179 -0.0853803 -0.0025991
3.60694 -0.083579 -0.00251712
3.64209 -0.0818375 -0.00243679
3.67726 -0.0801499 -0.00235985
3.71243 -0.0785128 -0.00228743
3.74761 -0.0769273 -0.00221621
3.7828 -0.0753902 -0.00214849
3.81801 -0.0738987 -0.00208489
3.85322 -0.0724529 -0.00202204
3.88844 -0.0710504 -0.0019622
3.92367 -0.0696884 -0.00190609
3.95891 -0.0683656 -0.0018506
3.99416 -0.06708 -0.00179721
4.02942 -0.0658304 -0.00174691
4.06469 -0.0646162 -0.00169754
4.09997 -0.0634356 -0.00165017
4.13526 -0.0622873 -0.00160521
4.17056 -0.061171 -0.0015611
4.20587 -0.0600848 -0.00151894
4.24119 -0.0590268 -0.00147875
4.27653 -0.0579967 -0.00143907
4.31187 -0.0569932 -0.00140105
4.34722 -0.0560157 -0.00136493
4.38259 -0.0550636 -0.00132934
4.41797 -0.0541358 -0.00129516
4.45335 -0.0532315 -0.00126258
4.48875 -0.0523501 -0.00123065
4.52416 -0.05149 -0.00119989
4.55958 -0.0506508 -0.00117034
4.59502 -0.049832 -0.00114137
4.63046 -0.0490331 -0.00111362
4.66592 -0.0482533 -0.00108691
4.70139 -0.0474925 -0.00106071
4.73687 -0.0467496 -0.00103565
4.77237 -0.0460241 -0.00101155
4.80787 -0.045315 -0.000987844
4.84339 -0.044622 -0.000965044
4.87892 -0.0439446 -0.000943073
4.91446 -0.0432824 -0.000921552
4.95002 -0.042635 -0.000900742
4.98559 -0.0420022 -0.000880547
5.02117 -0.0413839 -0.000860838
5.05677 -0.0407791 -0.000841926
5.09237 -0.0401866 -0.000823465
5.128 -0.0396065 -0.000805295
5.16363 -0.0390394 -0.000787776
5.19928 -0.0384849 -0.000770854
5.23494 -0.0379416 -0.000754329
5.27062 -0.0374088 -0.000738295
5.30631 -0.0368872 -0.000722536
5.34201 -0.0363773 -0.000707213
5.37773 -0.0358783 -0.000692638
5.41346 -0.0353887 -0.000678495
5.4492 -0.0349081 -0.000664486
5.48497 -0.0344374 -0.000650791
5.52074 -0.0339771 -0.000637514
5.55653 -0.0335262 -0.000624807
5.59233 -0.0330833 -0.000612514
5.62815 -0.0326484 -0.000600329
5.66399 -0.0322223 -0.000588316
5.69984 -0.031805 -0.00057677
5.7357 -0.031396 -0.000565597
5.77158 -0.0309943 -0.000554727
5.80748 -0.0305997 -0.000544101
5.84339 -0.0302124 -0.000533639
5.87932 -0.0298328 -0.000523446
5.91526 -0.0294606 -0.000513597
5.95122 -0.029095 -0.00050398
5.9872 -0.0287357 -0.000494619
6.02319 -0.0283829 -0.000485447
6.05919 -0.0280366 -0.000476456
6.09522 -0.0276967 -0.000467725
6.13126 -0.0273629 -0.000459246
6.16732 -0.0270348 -0.000450929
6.20339 -0.0267124 -0.000442812
6.23949 -0.0263958 -0.00043489
6.27559 -0.0260847 -0.000427153
6.31172 -0.0257788 -0.000419602
6.34786 -0.0254782 -0.000412213
6.38403 -0.0251829 -0.000404992
6.42021 -0.0248926 -0.00039798
6.4564 -0.0246072 -0.000391105
6.49262 -0.0243264 -0.000384366
6.52885 -0.0240503 -0.000377784
6.5651 -0.0237788 -0.000371351
6.60137 -0.023512 -0.000365074
6.63766 -0.0232495 -0.000358957
6.67397 -0.0229912 -0.000352951
6.71029 -0.022737 -0.000347073
6.74664 -0.022487 -0.000341318
6.783 -0.0222411 -0.000335683
6.81938 -0.021999 -0.000330181
6.85579 -0.0217607 -0.000324802
6.89221 -0.0215261 -0.000319505
6.92865 -0.0212953 -0.000314337
6.96511 -0.0210682 -0.000309302
7.00159 -0.0208445 -0.000304391
7.0381 -0.0206243 -0.000299592
7.07462 -0.0204072 -0.000294878
7.11116 -0.0201935 -0.000290248
7.14772 -0.0199832 -0.000285701
7.18431 -0.0197759 -0.000281224
7.22091 -0.0195718 -0.000276872
7.25754 -0.0193708 -0.000272601
7.29418 -0.0191727 -0.000268353
7.33085 -0.0189775 -0.000264282
7.36754 -0.0187853 -0.000260352
7.40425 -0.0185959 -0.000256344
7.44099 -0.0184091 -0.000252379
7.47774 -0.018225 -0.000248576
7.51452 -0.0180438 -0.000244806
7.55132 -0.0178649 -0.000241104
7.58814 -0.0176886 -0.000237612
7.62498 -0.0175151 -0.000234153
7.66185 -0.0173439 -0.000230611
7.69874 -0.017175 -0.000227155
7.73566 -0.0170086 -0.000223847
7.77259 -0.0168444 -0.00022059
7.80955 -0.0166825 -0.000217421
7.84654 -0.0165229 -0.000214333
7.88355 -0.0163656 -0.000211237
7.92058 -0.0162103 -0.000208154
7.95763 -0.0160571 -0.000205176
7.99471 -0.015906 -0.000202298
8.03182 -0.0157569 -0.000199468
8.06895 -0.0156098 -0.000196685
8.1061 -0.0154648 -0.000193924
8.14328 -0.0153216 -0.00019118
8.18049 -0.0151804 -0.000188516
8.21772 -0.015041 -0.00018594
8.25497 -0.0149034 -0.000183392
8.29226 -0.0147676 -0.000180884
8.32956 -0.0146336 -0.000178421
8.3669 -0.0145013 -0.000175967
8.40426 -0.0143708 -0.000173565
8.44165 -0.0142419 -0.000171244
8.47906 -0.0141147 -0.000168957
8.5165 -0.013989 -0.000166688
8.55397 -0.0138649 -0.000164467
8.59146 -0.0137424 -0.000162282
8.62899 -0.0136215 -0.000160122
8.66654 -0.013502 -0.000158007
8.70412 -0.0133841 -0.000155939
8.74172 -0.0132676 -0.000153898
8.77936 -0.0131525 -0.000151887
8.81702 -0.0130388 -0.000149919
8.85471 -0.0129266 -0.000147981
8.89244 -0.0128157 -0.000146065
8.93019 -0.0127061 -0.000144186
8.96797 -0.0125979 -0.000142339
9.00578 -0.0124909 -0.000140523
9.04362 -0.0123853 -0.000138745
9.08149 -0.0122809 -0.000136991
9.11939 -0.0121777 -0.000135255
9.15732 -0.0120757 -0.00013355
9.19528 -0.011975 -0.000131872
9.23327 -0.0118754 -0.000130224
9.2713 -0.011777 -0.00012861
9.30935 -0.0116798 -0.000127021
9.34744 -0.0115837 -0.000125445
9.38556 -0.0114886 -0.000123893
9.42371 -0.0113947 -0.000122371
9.46189 -0.0113018 -0.000120874
9.50011 -0.01121 -0.000119398
9.53836 -0.0111192 -0.000117949
9.57664 -0.0110295 -0.000116518
9.61496 -0.0109408 -0.000115104
9.65331 -0.010853 -0.000113717
9.69169 -0.0107663 -0.000112356
9.73011 -0.0106805 -0.000111012
9.76856 -0.0105956 -0.000109687
9.80704 -0.0105117 -0.000108381
9.84557 -0.0104287 -0.000107091
9.88412 -0.0103466 -0.000105822
9.92271 -0.0102654 -0.000104574
9.96134 -0.0101851 -0.000103343
10 -0.0101057 -0.000102133
10.0387 -0.0100271 -0.00010094
10.0774 -0.00994942 -9.97662e-05
10.1162 -0.00987251 -9.86112e-05
10.155 -0.0097964 -9.74718e-05
10.1939 -0.00972107 -9.63443e-05
10.2328 -0.00964653 -9.52314e-05
10.2717 -0.00957282 -9.41348e-05
10.3106 -0.00949991 -9.30544e-05
10.3496 -0.0094278 -9.19908e-05
10.3887 -0.00935643 -9.09474e-05
10.4278 -0.00928577 -8.992e-05
10.4669 -0.00921581 -8.89036e-05
10.506 -0.00914655 -8.7901e-05
10.5452 -0.00907799 -8.69103e-05
10.5845 -0.00901015 -8.59302e-05
10.6238 -0.00894303 -8.49657e-05
10.6631 -0.00887661 -8.40176e-05
10.7024 -0.00881088 -8.30854e-05
10.7418 -0.0087458 -8.21678e-05
10.7813 -0.00868134 -8.12611e-05
10.8208 -0.00861751 -8.03656e-05
10.8603 -0.0085543 -7.94815e-05
10.8999 -0.00849173 -7.86089e-05
10.9395 -0.00842979 -7.77483e-05
10.9792 -0.00836848 -7.69001e-05
11.0189 -0.00830776 -7.6063e-05
11.0586 -0.00824764 -7.52366e-05
11.0984 -0.00818809 -7.44217e-05
11.1383 -0.00812913 -7.36186e-05
11.1781 -0.00807073 -7.2825e-05
11.2181 -0.00801289 -7.20414e-05
11.2581 -0.0079556 -7.12689e-05
11.2981 -0.00789887 -7.05053e-05
11.3381 -0.00784267 -6.97506e-05
11.3783 -0.00778701 -6.90054e-05
11.4184 -0.00773188 -6.82702e-05
11.4587 -0.00767726 -6.75452e-05
11.4989 -0.00762317 -6.68288e-05
11.5392 -0.00756957 -6.61214e-05
11.5796 -0.00751648 -6.54256e-05
11.62 -0.00746388 -6.47388e-05
11.6605 -0.00741177 -6.40612e-05
11.701 -0.00736014 -6.33912e-05
11.7415 -0.00730898 -6.27284e-05
11.7822 -0.00725828 -6.20734e-05
11.8228 -0.00720805 -6.14273e-05
11.8636 -0.00715828 -6.07902e-05
11.9043 -0.00710896 -6.01607e-05
11.9452 -0.0070601 -5.95393e-05
11.986 -0.00701168 -5.89292e-05
12.027 -0.00696369 -5.83274e-05
12.068 -0.00691612 -5.77319e-05
12.109 -0.00686897 -5.71416e-05
12.1501 -0.00682223 -5.6555e-05
12.1913 -0.0067759 -5.59742e-05
12.2325 -0.00672999 -5.5402e-05
12.2738 -0.00668449 -5.48389e-05
12.3151 -0.00663941 -5.42854e-05
12.3565 -0.00659471 -5.37399e-05
12.3979 -0.0065504 -5.32026e-05
12.4394 -0.00650645 -5.26704e-05
12.481 -0.00646288 -5.21399e-05
12.5226 -0.00641968 -5.16122e-05
12.5643 -0.00637685 -5.10909e-05
12.6061 -0.00633441 -5.05782e-05
12.6479 -0.00629233 -5.00746e-05
12.6898 -0.00625062 -4.95784e-05
12.7317 -0.00620925 -4.90891e-05
12.7737 -0.00616822 -4.86049e-05
12.8158 -0.00612752 -4.81249e-05
12.8579 -0.00608716 -4.76491e-05
12.9001 -0.00604715 -4.7177e-05
12.9424 -0.00600746 -4.67094e-05
12.9847 -0.00596811 -4.6248e-05
13.0271 -0.00592909 -4.57942e-05
13.0696 -0.00589039 -4.53472e-05
13.1121 -0.00585201 -4.49058e-05
13.1547 -0.00581394 -4.44697e-05
13.1974 -0.00577617 -4.40378e-05
13.2402 -0.00573869 -4.36094e-05
13.283 -0.00570152 -4.31842e-05
13.3259 -0.00566465 -4.27627e-05
13.3689 -0.00562807 -4.23462e-05
13.4119 -0.0055918 -4.19362e-05
13.455 -0.00555582 -4.15327e-05
13.4982 -0.00552013 -4.11343e-05
13.5415 -0.00548471 -4.07394e-05
13.5848 -0.00544956 -4.03482e-05
13.6283 -0.00541468 -3.99605e-05
13.6718 -0.00538008 -3.95764e-05
13.7153 -0.00534575 -3.9196e-05
13.759 -0.00531168 -3.88199e-05
13.8028 -0.00527788 -3.84489e-05
13.8466 -0.00524434 -3.80834e-05
13.8905 -0.00521106 -3.77221e-05
13.9345 -0.00517803 -3.7364e-05
13.9786 -0.00514525 -3.7009e-05
14.0227 -0.00511271 -3.6658e-05
14.067 -0.00508042 -3.63103e-05
14.1113 -0.00504838 -3.59662e-05
14.1558 -0.00501657 -3.56252e-05
14.2003 -0.004985 -3.52882e-05
14.2449 -0.00495367 -3.49555e-05
14.2896 -0.00492257 -3.46276e-05
14.3344 -0.0048917 -3.43028e-05
14.3793 -0.00486105 -3.39805e-05
14.4243 -0.00483061 -3.3661e-05
14.4693 -0.00480041 -3.33452e-05
14.5145 -0.00477042 -3.30329e-05
14.5598 -0.00474066 -3.27234e-05
14.6052 -0.0047111 -3.24165e-05
14.6506 -0.00468176 -3.21129e-05
14.6962 -0.00465262 -3.18134e-05
14.7419 -0.00462369 -3.15175e-05
14.7877 -0.00459497 -3.12244e-05
14.8336 -0.00456645 -3.09335e-05
14.8796 -0.00453812 -3.06454e-05
14.9257 -0.00450999 -3.03603e-05
14.9719 -0.00448206 -3.00782e-05
15.0182 -0.00445432 -2.97982e-05
15.0647 -0.00442677 -2.9521e-05
15.1112 -0.00439942 -2.92472e-05
15.1579 -0.00437225 -2.89767e-05
15.2047 -0.00434526 -2.87091e-05
15.2516 -0.00431845 -2.8444e-05
15.2986 -0.00429182 -2.81811e-05
15.3458 -0.00426537 -2.79207e-05
15.393 -0.00423909 -2.76629e-05
15.4404 -0.00421299 -2.74071e-05
15.488 -0.00418707 -2.71535e-05
15.5356 -0.00416131 -2.69029e-05
15.5834 -0.00413572 -2.6655e-05
15.6313 -0.0041103 -2.64094e-05
15.6794 -0.00408504 -2.61663e-05
15.7276 -0.00405993 -2.59251e-05
15.7759 -0.00403499 -2.56867e-05
15.8243 -0.00401021 -2.54503e-05
15.873 -0.00398558 -2.52158e-05
15.9217 -0.00396111 -2.49833e-05
15.9706 -0.00393679 -2.47532e-05
16.0197 -0.00391262 -2.45248e-05
16.0689 -0.00388861 -2.42985e-05
16.1182 -0.00386473 -2.40745e-05
16.1677 -0.003841 -2.3853e-05
16.2174 -0.00381742 -2.36347e-05
16.2672 -0.00379397 -2.34173e-05
16.3172 -0.00377067 -2.32014e-05
16.3674 -0.0037475 -2.29872e-05
16.4177 -0.00372447 -2.2775e-05
16.4682 -0.00370157 -2.25651e-05
16.5189 -0.00367882 -2.23569e-05
16.5697 -0.00365619 -2.21498e-05
16.6208 -0.00363368 -2.19452e-05
16.672 -0.0036113 -2.17432e-05
16.7234 -0.00358905 -2.15431e-05
16.775 -0.00356692 -2.1345e-05
16.8268 -0.00354492 -2.11468e-05
16.8787 -0.00352304 -2.09501e-05
16.9309 -0.00350127 -2.07556e-05
16.9833 -0.00347962 -2.05636e-05
17.0359 -0.00345809 -2.03728e-05
17.0887 -0.00343668 -2.01833e-05
17.1418 -0.00341536 -1.99953e-05
17.195 -0.00339416 -1.98101e-05
17.2485 -0.00337307 -1.96261e-05
17.3022 -0.00335209 -1.94432e-05
17.3562 -0.00333121 -1.92608e-05
17.4104 -0.00331044 -1.908e-05
17.4648 -0.00328976 -1.89015e-05
17.5195 -0.00326919 -1.87246e-05
17.5744 -0.00324871 -1.85488e-05
17.6296 -0.00322833 -1.83742e-05
17.6851 -0.00320804 -1.82012e-05
17.7408 -0.00318784 -1.80297e-05
17.7969 -0.00316774 -1.78594e-05
17.8532 -0.00314772 -1.76897e-05
17.9098 -0.00312779 -1.75215e-05
17.9667 -0.00310794 -1.73548e-05
18.0239 -0.00308818 -1.71895e-05
18.0815 -0.00306849 -1.70254e-05
18.1393 -0.00304889 -1.68623e-05
18.1975 -0.00302936 -1.67004e-05
18.256 -0.0030099 -1.65397e-05
18.3149 -0.00299052 -1.638e-05
18.3742 -0.0029712 -1.62213e-05
18.4338 -0.00295195 -1.60636e-05
18.4938 -0.00293277 -1.59072e-05
18.5542 -0.00291365 -1.57516e-05
18.615 -0.00289459 -1.55973e-05
18.6762 -0.00287559 -1.54438e-05
18.7379 -0.00285664 -1.52914e-05
18.8 -0.00283775 -1.51396e-05
18.8625 -0.0028189 -1.49889e-05
18.9255 -0.0028001 -1.48391e-05
18.9891 -0.00278135 -1.469e-05
19.0531 -0.00276263 -1.45419e-05
19.1177 -0.00274395 -1.43945e-05
19.1828 -0.0027253 -1.42481e-05
19.2484 -0.00270668 -1.41021e-05
19.3147 -0.00268808 -1.39568e-05
19.3816 -0.00266951 -1.38122e-05
19.4491 -0.00265096 -1.36681e-05
19.5173 -0.00263242 -1.3525e-05
19.5862 -0.00261388 -1.33822e-05
19.6558 -0.00259535 -1.32403e-05
19.7262 -0.00257681 -1.30986e-05
19.7974 -0.00255826 -1.29573e-05
19.8694 -0.0025397 -1.28164e-05
19.9423 -0.00252111 -1.26755e-05
20.0162 -0.00250249 -1.25352e-05
20.091 -0.00248383 -1.2395e-05
20.1669 -0.00246512 -1.22552e-05
20.244 -0.00244635 -1.21156e-05
20.3222 -0.00242751 -1.19757e-05
20.4016 -0.00240859 -1.18361e-05
20.4825 -0.00238956 -1.1696e-05
20.5648 -0.00237042 -1.15555e-05
20.6487 -0.00235115 -1.14148e-05
20.7344 -0.00233172 -1.12732e-05
20.8219 -0.00231211 -1.1131e-05
20.9115 -0.00229229 -1.09885e-05
21.0034 -0.00227223 -1.08444e-05
21.0979 -0.00225188 -1.06989e-05
21.1952 -0.00223119 -1.05519e-05
21.2959 -0.0022101 -1.04025e-05
21.4004 -0.00218852 -1.02501e-05
21.5093 -0.00216635 -1.00943e-05
21.6237 -0.00214345 -9.9346e-06
21.7448 -0.00211958 -9.76921e-06
21.8747 -0.00209444 -9.59587e-06
22.0165 -0.00206748 -9.41105e-06
22.1768 -0.00203764 -9.20799e-06
22.3723 -0.00200212 -8.96805e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.125Nc1Quantum/GRpOneLoop.txt <==
-22.3723 -0.00200216 -8.9684e-06
-22.1768 -0.00203768 -9.20834e-06
-22.0165 -0.00206753 -9.41152e-06
-21.8747 -0.00209449 -9.59636e-06
-21.7448 -0.00211963 -9.7698e-06
-21.6237 -0.0021435 -9.93539e-06
-21.5093 -0.00216641 -1.00952e-05
-21.4004 -0.00218858 -1.02507e-05
-21.2959 -0.00221016 -1.04028e-05
-21.1952 -0.00223125 -1.05522e-05
-21.0979 -0.00225194 -1.06994e-05
-21.0034 -0.00227229 -1.08449e-05
-20.9115 -0.00229235 -1.0989e-05
-20.8219 -0.00231217 -1.11319e-05
-20.7344 -0.00233178 -1.1274e-05
-20.6487 -0.00235121 -1.14153e-05
-20.5648 -0.00237049 -1.15561e-05
-20.4825 -0.00238963 -1.16964e-05
-20.4016 -0.00240865 -1.18365e-05
-20.3222 -0.00242758 -1.19764e-05
-20.244 -0.00244642 -1.21163e-05
-20.1669 -0.00246519 -1.22561e-05
-20.091 -0.0024839 -1.2396e-05
-20.0162 -0.00250256 -1.25361e-05
-19.9423 -0.00252118 -1.26764e-05
-19.8694 -0.00253977 -1.2817e-05
-19.7974 -0.00255834 -1.29579e-05
-19.7262 -0.00257689 -1.30992e-05
-19.6558 -0.00259543 -1.3241e-05
-19.5862 -0.00261396 -1.33832e-05
-19.5173 -0.0026325 -1.35259e-05
-19.4491 -0.00265104 -1.36692e-05
-19.3816 -0.0026696 -1.38131e-05
-19.3147 -0.00268817 -1.39577e-05
-19.2484 -0.00270676 -1.41029e-05
-19.1828 -0.00272538 -1.42488e-05
-19.1177 -0.00274403 -1.43954e-05
-19.0531 -0.00276271 -1.45428e-05
-18.9891 -0.00278143 -1.4691e-05
-18.9255 -0.00280019 -1.48401e-05
-18.8625 -0.00281899 -1.49899e-05
-18.8 -0.00283784 -1.51407e-05
-18.7379 -0.00285674 -1.52923e-05
-18.6762 -0.00287569 -1.54449e-05
-18.615 -0.00289469 -1.55984e-05
-18.5542 -0.00291375 -1.57528e-05
-18.4938 -0.00293287 -1.59083e-05
-18.4338 -0.00295205 -1.60648e-05
-18.3742 -0.0029713 -1.62224e-05
-18.3149 -0.00299062 -1.6381e-05
-18.256 -0.00301 -1.65407e-05
-18.1975 -0.00302946 -1.67015e-05
-18.1393 -0.00304899 -1.68635e-05
-18.0815 -0.0030686 -1.70266e-05
-18.0239 -0.00308829 -1.71909e-05
-17.9667 -0.00310805 -1.73564e-05
-17.9098 -0.0031279 -1.75231e-05
-17.8532 -0.00314783 -1.7691e-05
-17.7969 -0.00316785 -1.78603e-05
-17.7408 -0.00318796 -1.80308e-05
-17.6851 -0.00320816 -1.82026e-05
-17.6296 -0.00322845 -1.83757e-05
-17.5744 -0.00324883 -1.85502e-05
-17.5195 -0.00326931 -1.87261e-05
-17.4648 -0.00328989 -1.89034e-05
-17.4104 -0.00331056 -1.90821e-05
-17.3562 -0.00333134 -1.92622e-05
-17.3022 -0.00335222 -1.94438e-05
-17.2485 -0.00337321 -1.96269e-05
-17.195 -0.0033943 -1.98115e-05
-17.1418 -0.0034155 -1.99976e-05
-17.0887 -0.00343681 -2.01853e-05
-17.0359 -0.00345823 -2.03746e-05
-16.9833 -0.00347976 -2.05654e-05
-16.9309 -0.00350141 -2.07579e-05
-16.8787 -0.00352318 -2.0952e-05
-16.8268 -0.00354507 -2.11478e-05
-16.775 -0.00356707 -2.13452e-05
-16.7234 -0.0035892 -2.15444e-05
-16.672 -0.00361145 -2.17453e-05
-16.6208 -0.00363383 -2.1948e-05
-16.5697 -0.00365633 -2.21525e-05
-16.5189 -0.00367897 -2.23588e-05
-16.4682 -0.00370173 -2.25669e-05
-16.4177 -0.00372463 -2.27769e-05
-16.3674 -0.00374766 -2.29888e-05
-16.3172 -0.00377083 -2.32026e-05
-16.2672 -0.00379414 -2.34183e-05
-16.2174 -0.00381758 -2.3636e-05
-16.1677 -0.00384117 -2.38557e-05
-16.1182 -0.0038649 -2.40774e-05
-16.0689 -0.00388877 -2.43012e-05
-16.0197 -0.0039128 -2.4527e-05
-15.9706 -0.00393697 -2.47549e-05
-15.9217 -0.00396129 -2.4985e-05
-15.873 -0.00398576 -2.52173e-05
-15.8243 -0.00401039 -2.54517e-05
-15.7759 -0.00403517 -2.56883e-05
-15.7276 -0.00406012 -2.59272e-05
-15.6794 -0.00408522 -2.61684e-05
-15.6313 -0.00411048 -2.64119e-05
-15.5834 -0.00413591 -2.66577e-05
-15.5356 -0.0041615 -2.69059e-05
-15.488 -0.00418727 -2.71565e-05
-15.4404 -0.0042132 -2.74095e-05
-15.393 -0.0042393 -2.7665e-05
-15.3458 -0.00426558 -2.7923e-05
-15.2986 -0.00429203 -2.81836e-05
-15.2516 -0.00431866 -2.84467e-05
-15.2047 -0.00434547 -2.87124e-05
-15.1579 -0.00437246 -2.89808e-05
-15.1112 -0.00439964 -2.92518e-05
-15.0647 -0.004427 -2.95255e-05
-15.0182 -0.00445455 -2.9802e-05
-14.9719 -0.00448229 -3.00813e-05
-14.9257 -0.00451023 -3.03634e-05
-14.8796 -0.00453836 -3.06484e-05
-14.8336 -0.00456668 -3.09362e-05
-14.7877 -0.00459521 -3.1227e-05
-14.7419 -0.00462394 -3.15208e-05
-14.6962 -0.00465287 -3.18176e-05
-14.6506 -0.00468201 -3.21175e-05
-14.6052 -0.00471136 -3.24204e-05
-14.5598 -0.00474091 -3.27265e-05
-14.5145 -0.00477069 -3.30358e-05
-14.4693 -0.00480068 -3.33483e-05
-14.4243 -0.00483088 -3.36641e-05
-14.3793 -0.00486131 -3.39832e-05
-14.3344 -0.00489196 -3.43057e-05
-14.2896 -0.00492284 -3.46316e-05
-14.2449 -0.00495395 -3.4961e-05
-14.2003 -0.00498529 -3.52938e-05
-14.1558 -0.00501686 -3.56303e-05
-14.1113 -0.00504867 -3.59703e-05
-14.067 -0.00508072 -3.6314e-05
-14.0227 -0.00511301 -3.66613e-05
-13.9786 -0.00514555 -3.70125e-05
-13.9345 -0.00517833 -3.73674e-05
-13.8905 -0.00521137 -3.77263e-05
-13.8466 -0.00524466 -3.8089e-05
-13.8028 -0.0052782 -3.84557e-05
-13.759 -0.00531201 -3.88265e-05
-13.7153 -0.00534608 -3.92013e-05
-13.6718 -0.00538041 -3.95803e-05
-13.6283 -0.00541501 -3.99634e-05
-13.5848 -0.00544989 -4.03509e-05
-13.5415 -0.00548504 -4.07426e-05
-13.4982 -0.00552046 -4.11388e-05
-13.455 -0.00555617 -4.15394e-05
-13.4119 -0.00559217 -4.19445e-05
-13.3689 -0.00562845 -4.23542e-05
-13.3259 -0.00566502 -4.27685e-05
-13.283 -0.00570189 -4.31876e-05
-13.2402 -0.00573906 -4.36114e-05
-13.1974 -0.00577653 -4.40401e-05
-13.1547 -0.0058143 -4.44737e-05
-13.1121 -0.00585239 -4.49123e-05
-13.0696 -0.00589078 -4.53559e-05
-13.0271 -0.0059295 -4.58047e-05
-12.9847 -0.00596853 -4.62587e-05
-12.9424 -0.00600789 -4.6718e-05
-12.9001 -0.00604757 -4.71827e-05
-12.8579 -0.00608759 -4.76528e-05
-12.8158 -0.00612795 -4.81284e-05
-12.7737 -0.00616864 -4.86097e-05
-12.7317 -0.00620968 -4.90967e-05
-12.6898 -0.00625106 -4.95894e-05
-12.6479 -0.0062928 -5.0088e-05
-12.6061 -0.0063349 -5.05926e-05
-12.5643 -0.00637735 -5.11032e-05
-12.5226 -0.00642017 -5.162e-05
-12.481 -0.00646337 -5.21429e-05
-12.4394 -0.00650693 -5.26723e-05
-12.3979 -0.00655088 -5.3208e-05
-12.3565 -0.00659521 -5.37503e-05
-12.3151 -0.00663992 -5.42992e-05
-12.2738 -0.00668504 -5.48548e-05
-12.2325 -0.00673055 -5.54172e-05
-12.1913 -0.00677646 -5.59866e-05
-12.1501 -0.00682278 -5.65631e-05
-12.109 -0.00686951 -5.71466e-05
-12.068 -0.00691666 -5.77375e-05
-12.027 -0.00696424 -5.83357e-05
-11.986 -0.00701225 -5.89414e-05
-11.9452 -0.00706069 -5.95548e-05
-11.9043 -0.00710957 -6.01758e-05
-11.8636 -0.00715889 -6.08048e-05
-11.8228 -0.00720867 -6.14417e-05
-11.7822 -0.0072589 -6.20867e-05
-11.7415 -0.0073096 -6.274e-05
-11.701 -0.00736076 -6.34016e-05
-11.6605 -0.0074124 -6.40717e-05
-11.62 -0.00746452 -6.47505e-05
-11.5796 -0.00751713 -6.54381e-05
-11.5392 -0.00757023 -6.61346e-05
-11.4989 -0.00762383 -6.68401e-05
-11.4587 -0.00767794 -6.75549e-05
-11.4184 -0.00773256 -6.82791e-05
-11.3783 -0.00778771 -6.90128e-05
-11.3381 -0.00784337 -6.97561e-05
-11.2981 -0.00789958 -7.05093e-05
-11.2581 -0.00795632 -7.12726e-05
-11.2181 -0.00801361 -7.2046e-05
-11.1781 -0.00807145 -7.28297e-05
-11.1383 -0.00812986 -7.3624e-05
-11.0984 -0.00818884 -7.44289e-05
-11.0586 -0.0082484 -7.52448e-05
-11.0189 -0.00830854 -7.60717e-05
-10.9792 -0.00836928 -7.69098e-05
-10.9395 -0.00843061 -7.77594e-05
-10.8999 -0.00849256 -7.86207e-05
-10.8603 -0.00855513 -7.94938e-05
-10.8208 -0.00861832 -8.03789e-05
-10.7813 -0.00868215 -8.12762e-05
-10.7418 -0.00874662 -8.21861e-05
-10.7024 -0.00881175 -8.31086e-05
-10.6631 -0.00887754 -8.4044e-05
-10.6238 -0.008944 -8.49925e-05
-10.5845 -0.00901114 -8.59544e-05
-10.5452 -0.00907897 -8.69299e-05
-10.506 -0.0091475 -8.79192e-05
-10.4669 -0.00921674 -8.89227e-05
-10.4278 -0.0092867 -8.99404e-05
-10.3887 -0.00935739 -9.09727e-05
-10.3496 -0.00942882 -9.20199e-05
-10.3106 -0.00950101 -9.30822e-05
-10.2717 -0.00957395 -9.41599e-05
-10.2328 -0.00964767 -9.52533e-05
-10.1939 -0.00972217 -9.63626e-05
-10.155 -0.00979747 -9.74882e-05
-10.1162 -0.00987358 -9.86304e-05
-10.0774 -0.0099505 -9.97894e-05
-10.0387 -0.0100283 -0.000100966
-10 -0.0101069 -0.000102159
-9.96134 -0.0101863 -0.000103371
-9.92271 -0.0102666 -0.0001046
-9.88412 -0.0103479 -0.000105848
-9.84557 -0.01043 -0.000107115
-9.80704 -0.010513 -0.000108401
-9.76856 -0.0105969 -0.000109707
-9.73011 -0.0106818 -0.000111033
-9.69169 -0.0107676 -0.000112378
-9.65331 -0.0108544 -0.000113745
-9.61496 -0.0109421 -0.000115133
-9.57664 -0.0110309 -0.000116542
-9.53836 -0.0111206 -0.000117973
-9.50011 -0.0112114 -0.000119426
-9.46189 -0.0113033 -0.000120903
-9.42371 -0.0113962 -0.000122402
-9.38556 -0.0114901 -0.000123925
-9.34744 -0.0115852 -0.000125473
-9.30935 -0.0116813 -0.000127045
-9.2713 -0.0117786 -0.000128642
-9.23327 -0.0118771 -0.000130265
-9.19528 -0.0119767 -0.000131913
-9.15732 -0.0120774 -0.000133589
-9.11939 -0.0121794 -0.000135292
-9.08149 -0.0122826 -0.000137022
-9.04362 -0.012387 -0.000138781
-9.00578 -0.0124927 -0.000140569
-8.96797 -0.0125997 -0.000142387
-8.93019 -0.012708 -0.000144234
-8.89244 -0.0128176 -0.000146113
-8.85471 -0.0129285 -0.000148022
-8.81702 -0.0130408 -0.000149964
-8.77936 -0.0131545 -0.000151939
-8.74172 -0.0132696 -0.000153947
-8.70412 -0.0133861 -0.000155989
-8.66654 -0.0135041 -0.000158066
-8.62899 -0.0136236 -0.000160178
-8.59146 -0.0137446 -0.000162327
-8.55397 -0.0138671 -0.000164514
-8.5165 -0.0139912 -0.000166738
-8.47906 -0.0141169 -0.000169001
-8.44165 -0.0142442 -0.000171304
-8.40426 -0.0143732 -0.000173647
-8.3669 -0.0145038 -0.000176032
-8.32956 -0.0146361 -0.000178459
-8.29226 -0.0147702 -0.000180929
-8.25497 -0.014906 -0.000183443
-8.21772 -0.0150436 -0.000186003
-8.18049 -0.015183 -0.000188609
-8.14328 -0.0153243 -0.000191263
-8.1061 -0.0154675 -0.000193965
-8.06895 -0.0156127 -0.000196716
-8.03182 -0.0157598 -0.000199518
-7.99471 -0.0159089 -0.000202372
-7.95763 -0.01606 -0.000205279
-7.92058 -0.0162132 -0.000208241
-7.88355 -0.0163685 -0.000211258
-7.84654 -0.016526 -0.000214331
-7.80955 -0.0166856 -0.000217463
-7.77259 -0.0168475 -0.000220655
-7.73566 -0.0170117 -0.000223908
-7.69874 -0.0171782 -0.000227223
-7.66185 -0.0173471 -0.000230602
-7.62498 -0.0175183 -0.000234047
-7.58814 -0.0176921 -0.000237559
-7.55132 -0.0178683 -0.00024114
-7.51452 -0.0180471 -0.000244791
-7.47774 -0.0182285 -0.000248514
-7.44099 -0.0184125 -0.000252312
-7.40425 -0.0185993 -0.000256186
-7.36754 -0.0187888 -0.000260137
-7.33085 -0.0189811 -0.000264168
-7.29418 -0.0191763 -0.000268281
-7.25754 -0.0193744 -0.000272478
-7.22091 -0.0195755 -0.000276761
-7.18431 -0.0197797 -0.000281133
-7.14772 -0.019987 -0.000285595
-7.11116 -0.0201974 -0.00029015
-7.07462 -0.0204111 -0.0002948
-7.0381 -0.0206282 -0.000299549
-7.00159 -0.0208485 -0.000304397
-6.96511 -0.0210724 -0.00030935
-6.92865 -0.0212998 -0.000314408
-6.89221 -0.0215307 -0.000319575
-6.85579 -0.0217654 -0.000324853
-6.81938 -0.0220038 -0.000330247
-6.783 -0.0222461 -0.000335759
-6.74664 -0.0224922 -0.000341391
-6.71029 -0.0227424 -0.000347149
-6.67397 -0.0229967 -0.000353034
-6.63766 -0.0232552 -0.000359052
-6.60137 -0.0235179 -0.000365205
-6.5651 -0.023785 -0.000371497
-6.52885 -0.0240566 -0.000377932
-6.49262 -0.0243328 -0.000384515
-6.4564 -0.0246137 -0.000391249
-6.42021 -0.0248993 -0.000398139
-6.38403 -0.0251899 -0.00040519
-6.34786 -0.0254854 -0.000412407
-6.31172 -0.0257861 -0.000419793
-6.27559 -0.0260921 -0.000427355
-6.23949 -0.0264034 -0.000435098
-6.20339 -0.0267202 -0.000443026
-6.16732 -0.0270427 -0.000451147
-6.13126 -0.0273709 -0.000459464
-6.09522 -0.0277051 -0.000467986
-6.05919 -0.0280453 -0.000476717
-6.02319 -0.0283917 -0.000485665
-5.9872 -0.0287445 -0.000494837
-5.95122 -0.0291038 -0.000504238
-5.91526 -0.0294698 -0.000513878
-5.87932 -0.0298426 -0.000523762
-5.84339 -0.0302225 -0.0005339
-5.80748 -0.0306095 -0.000544299
-5.77158 -0.031004 -0.000554969
-5.7357 -0.031406 -0.000565917
-5.69984 -0.0318158 -0.000577153
-5.66399 -0.0322336 -0.000588687
-5.62815 -0.0326596 -0.000600528
-5.59233 -0.033094 -0.000612688
-5.55653 -0.033537 -0.000625177
-5.52074 -0.0339889 -0.000638006
-5.48497 -0.0344499 -0.000651186
-5.4492 -0.0349203 -0.000664732
-5.41346 -0.0354003 -0.000678654
-5.37773 -0.0358902 -0.000692966
-5.34201 -0.0363903 -0.000707683
-5.30631 -0.0369008 -0.000722819
-5.27062 -0.037422 -0.000738389
-5.23494 -0.0379543 -0.000754408
-5.19928 -0.038498 -0.000770894
-5.16363 -0.0390535 -0.000787863
-5.128 -0.0396209 -0.000805334
-5.09237 -0.0402008 -0.000823325
-5.05677 -0.0407934 -0.000841857
-5.02117 -0.0413992 -0.000860949
-4.98559 -0.0420186 -0.000880624
-4.95002 -0.0426519 -0.000900903
-4.91446 -0.0432997 -0.000921812
-4.87892 -0.0439623 -0.000943374
-4.84339 -0.0446402 -0.000965616
-4.80787 -0.0453339 -0.000988565
-4.77237 -0.0460439 -0.00101225
-4.73687 -0.0467707 -0.0010367
-4.70139 -0.0475149 -0.00106195
-4.66592 -0.0482771 -0.00108803
-4.63046 -0.0490577 -0.00111497
-4.59502 -0.0498575 -0.00114282
-4.55958 -0.0506771 -0.0011716
-4.52416 -0.0515171 -0.00120137
-4.48875 -0.0523783 -0.00123216
-4.45335 -0.0532613 -0.00126402
-4.41797 -0.054167 -0.001297
-4.38259 -0.0550961 -0.00133115
-4.34722 -0.0560495 -0.00136651
-4.31187 -0.057028 -0.00140315
-4.27653 -0.0580325 -0.00144112
-4.24119 -0.059064 -0.00148049
-4.20587 -0.0601235 -0.00152133
-4.17056 -0.061212 -0.00156369
-4.13526 -0.0623307 -0.00160766
-4.09997 -0.0634806 -0.00165332
-4.06469 -0.0646629 -0.00170074
-4.02942 -0.065879 -0.00175002
-3.99416 -0.0671301 -0.00180124
-3.95891 -0.0684176 -0.00185451
-3.92367 -0.069743 -0.00190994
-3.88844 -0.0711079 -0.00196763
-3.85322 -0.0725137 -0.0020277
-3.81801 -0.0739623 -0.00209028
-3.7828 -0.0754554 -0.00215551
-3.74761 -0.076995 -0.00222352
-3.71243 -0.0785829 -0.00229448
-3.67726 -0.0802213 -0.00236855
-3.64209 -0.0819125 -0.0024459
-3.60694 -0.0836587 -0.00252672
-3.57179 -0.0854625 -0.00261121
-3.53665 -0.0873264 -0.0026996
-3.50152 -0.0892533 -0.0027921
-3.4664 -0.0912461 -0.00288897
-3.43129 -0.0933079 -0.00299048
-3.39619 -0.0954421 -0.00309691
-3.36109 -0.0976521 -0.00320858
-3.32601 -0.0999417 -0.00332581
-3.29093 -0.102315 -0.00344897
-3.25586 -0.104776 -0.00357845
-3.2208 -0.107329 -0.00371467
-3.18574 -0.10998 -0.00385808
-3.1507 -0.112733 -0.00400919
-3.11566 -0.115594 -0.00416852
-3.08063 -0.118568 -0.00433667
-3.0456 -0.121663 -0.00451427
-3.01059 -0.124884 -0.00470201
-2.97558 -0.12824 -0.00490065
-2.94058 -0.131738 -0.00511102
-2.90558 -0.135386 -0.00533402
-2.87059 -0.139194 -0.00557066
-2.83561 -0.143171 -0.00582201
-2.80064 -0.147328 -0.0060893
-2.76567 -0.151676 -0.00637384
-2.73071 -0.156228 -0.00667709
-2.69576 -0.160998 -0.00700069
-2.66081 -0.165999 -0.00734642
-2.62587 -0.171249 -0.00771629
-2.59094 -0.176764 -0.00811252
-2.55601 -0.182563 -0.0085376
-2.52109 -0.188668 -0.00899431
-2.48617 -0.1951 -0.00948577
-2.45126 -0.201887 -0.0100155
-2.41636 -0.209054 -0.0105874
-2.38146 -0.216633 -0.0112061
-2.34657 -0.224658 -0.0118765
-2.31168 -0.233166 -0.0126045
-2.2768 -0.242199 -0.0133966
-2.24192 -0.251804 -0.0142605
-2.20705 -0.262033 -0.0152049
-2.17219 -0.272944 -0.0162397
-2.13733 -0.284604 -0.0173768
-2.10247 -0.297088 -0.0186296
-2.06762 -0.310479 -0.0200142
-2.03278 -0.324875 -0.0215491
-1.99794 -0.340386 -0.0232567
-1.9631 -0.357138 -0.0251632
-1.92827 -0.375277 -0.0273002
-1.89345 -0.394974 -0.0297057
-1.85862 -0.416425 -0.0324258
-1.82381 -0.439863 -0.035517
-1.78899 -0.465562 -0.0390488
-1.75419 -0.493847 -0.0431079
-1.71938 -0.52511 -0.0478032
-1.68458 -0.559821 -0.0532729
-1.64979 -0.598557 -0.0596949
-1.61499 -0.642025 -0.067301
-1.58021 -0.691107 -0.0763975
-1.54542 -0.746912 -0.087396
-1.51064 -0.810859 -0.10086
-1.47586 -0.884784 -0.117577
-1.44109 -0.971107 -0.138673
-1.40632 -1.07308 -0.165804
-1.37155 -1.19516 -0.20148
-1.33679 -1.34359 -0.249652
-1.30203 -1.52738 -0.316815
-1.26727 -1.75983 -0.414217
-1.23251 -2.06112 -0.562614
-1.19776 -2.46211 -0.803389
-1.16301 -3.00759 -1.22716
-1.12827 -3.7398 -2.05403
-1.09352 -4.51498 -3.85022
-1.05878 -3.80005 -7.52609
-1.02405 1.74242 -9.44371
-0.989309 5.02486 -5.59625
-0.954576 4.6592 -2.84465
-0.919844 3.85123 -1.5997
-0.885115 3.20815 -0.99938
-0.850388 2.73672 -0.675743
-0.815663 2.3878 -0.484178
-0.78094 2.12305 -0.362244
-0.746219 1.91709 -0.280108
-0.711499 1.75331 -0.222235
-0.676781 1.62063 -0.179944
-0.642065 1.51147 -0.148091
-0.60735 1.42052 -0.123482
-0.572637 1.34394 -0.104047
-0.537925 1.27891 -0.0884034
-0.503214 1.22332 -0.075594
-0.468504 1.17557 -0.0649427
-0.433796 1.1344 -0.0559594
-0.399089 1.09885 -0.0482816
-0.364382 1.06814 -0.0416362
-0.329676 1.04166 -0.0358137
-0.294972 1.01891 -0.0306509
-0.260267 0.999499 -0.0260183
-0.225564 0.983106 -0.0218114
-0.190861 0.969473 -0.0179447
-0.156158 0.958395 -0.0143467
-0.121456 0.949711 -0.0109562
-0.0867541 0.943301 -0.00772003
-0.0520524 0.939074 -0.0045904
-0.0173508 0.936975 -0.00152327
0.0173508 0.936975 0.00152327
0.0520524 0.939074 0.0045904
0.0867541 0.943301 0.00772003
0.121456 0.949711 0.0109562
0.156158 0.958395 0.0143467
0.190861 0.969473 0.0179447
0.225564 0.983106 0.0218114
0.260267 0.999499 0.0260183
0.294972 1.01891 0.0306509
0.329676 1.04166 0.0358137
0.364382 1.06814 0.0416362
0.399089 1.09885 0.0482816
0.433796 1.1344 0.0559594
0.468504 1.17557 0.0649427
0.503214 1.22332 0.075594
0.537925 1.27891 0.0884034
0.572637 1.34394 0.104047
0.60735 1.42052 0.123482
0.642065 1.51147 0.148091
0.676781 1.62063 0.179944
0.711499 1.75331 0.222235
0.746219 1.91709 0.280108
0.78094 2.12305 0.362244
0.815663 2.3878 0.484178
0.850388 2.73672 0.675743
0.885115 3.20815 0.99938
0.919844 3.85123 1.5997
0.954576 4.6592 2.84465
0.989309 5.02486 5.59625
1.02405 1.74242 9.44371
1.05878 -3.80005 7.52609
1.09352 -4.51498 3.85022
1.12827 -3.7398 2.05403
1.16301 -3.00759 1.22716
1.19776 -2.46211 0.803389
1.23251 -2.06112 0.562614
1.26727 -1.75983 0.414217
1.30203 -1.52738 0.316815
1.33679 -1.34359 0.249652
1.37155 -1.19516 0.20148
1.40632 -1.07308 0.165804
1.44109 -0.971107 0.138673
1.47586 -0.884784 0.117577
1.51064 -0.810859 0.10086
1.54542 -0.746912 0.087396
1.58021 -0.691107 0.0763975
1.61499 -0.642025 0.067301
1.64979 -0.598557 0.0596949
1.68458 -0.559821 0.0532729
1.71938 -0.52511 0.0478032
1.75419 -0.493847 0.0431079
1.78899 -0.465562 0.0390488
1.82381 -0.439863 0.035517
1.85862 -0.416425 0.0324258
1.89345 -0.394974 0.0297057
1.92827 -0.375277 0.0273002
1.9631 -0.357138 0.0251632
1.99794 -0.340386 0.0232567
2.03278 -0.324875 0.0215491
2.06762 -0.310479 0.0200142
2.10247 -0.297088 0.0186296
2.13733 -0.284604 0.0173768
2.17219 -0.272944 0.0162397
2.20705 -0.262033 0.0152049
2.24192 -0.251804 0.0142605
2.2768 -0.242199 0.0133966
2.31168 -0.233166 0.0126045
2.34657 -0.224658 0.0118765
2.38146 -0.216633 0.0112061
2.41636 -0.209054 0.0105874
2.45126 -0.201887 0.0100155
2.48617 -0.1951 0.00948577
2.52109 -0.188668 0.00899431
2.55601 -0.182563 0.0085376
2.59094 -0.176764 0.00811252
2.62587 -0.171249 0.00771629
2.66081 -0.165999 0.00734642
2.69576 -0.160998 0.00700069
2.73071 -0.156228 0.00667709
2.76567 -0.151676 0.00637384
2.80064 -0.147328 0.0060893
2.83561 -0.143171 0.00582201
2.87059 -0.139194 0.00557066
2.90558 -0.135386 0.00533402
2.94058 -0.131738 0.00511102
2.97558 -0.12824 0.00490065
3.01059 -0.124884 0.00470201
3.0456 -0.121663 0.00451427
3.08063 -0.118568 0.00433667
3.11566 -0.115594 0.00416852
3.1507 -0.112733 0.00400919
3.18574 -0.10998 0.00385808
3.2208 -0.107329 0.00371467
3.25586 -0.104776 0.00357845
3.29093 -0.102315 0.00344897
3.32601 -0.0999417 0.00332581
3.36109 -0.0976521 0.00320858
3.39619 -0.0954421 0.00309691
3.43129 -0.0933079 0.00299048
3.4664 -0.0912461 0.00288897
3.50152 -0.0892533 0.0027921
3.53665 -0.0873264 0.0026996
3.57179 -0.0854625 0.00261121
3.60694 -0.0836587 0.00252672
3.64209 -0.0819125 0.0024459
3.67726 -0.0802213 0.00236855
3.71243 -0.0785829 0.00229448
3.74761 -0.076995 0.00222352
3.7828 -0.0754554 0.00215551
3.81801 -0.0739623 0.00209028
3.85322 -0.0725137 0.0020277
3.88844 -0.0711079 0.00196763
3.92367 -0.069743 0.00190994
3.95891 -0.0684176 0.00185451
3.99416 -0.0671301 0.00180124
4.02942 -0.065879 0.00175002
4.06469 -0.0646629 0.00170074
4.09997 -0.0634806 0.00165332
4.13526 -0.0623307 0.00160766
4.17056 -0.061212 0.00156369
4.20587 -0.0601235 0.00152133
4.24119 -0.059064 0.00148049
4.27653 -0.0580325 0.00144112
4.31187 -0.057028 0.00140315
4.34722 -0.0560495 0.00136651
4.38259 -0.0550961 0.00133115
4.41797 -0.054167 0.001297
4.45335 -0.0532613 0.00126402
4.48875 -0.0523783 0.00123216
4.52416 -0.0515171 0.00120137
4.55958 -0.0506771 0.0011716
4.59502 -0.0498575 0.00114282
4.63046 -0.0490577 0.00111497
4.66592 -0.0482771 0.00108803
4.70139 -0.0475149 0.00106195
4.73687 -0.0467707 0.0010367
4.77237 -0.0460439 0.00101225
4.80787 -0.0453339 0.000988565
4.84339 -0.0446402 0.000965616
4.87892 -0.0439623 0.000943374
4.91446 -0.0432997 0.000921812
4.95002 -0.0426519 0.000900903
4.98559 -0.0420186 0.000880624
5.02117 -0.0413992 0.000860949
5.05677 -0.0407934 0.000841857
5.09237 -0.0402008 0.000823325
5.128 -0.0396209 0.000805334
5.16363 -0.0390535 0.000787863
5.19928 -0.038498 0.000770894
5.23494 -0.0379543 0.000754408
5.27062 -0.037422 0.000738389
5.30631 -0.0369008 0.000722819
5.34201 -0.0363903 0.000707683
5.37773 -0.0358902 0.000692966
5.41346 -0.0354003 0.000678654
5.4492 -0.0349203 0.000664732
5.48497 -0.0344499 0.000651186
5.52074 -0.0339889 0.000638006
5.55653 -0.033537 0.000625177
5.59233 -0.033094 0.000612688
5.62815 -0.0326596 0.000600528
5.66399 -0.0322336 0.000588687
5.69984 -0.0318158 0.000577153
5.7357 -0.031406 0.000565917
5.77158 -0.031004 0.000554969
5.80748 -0.0306095 0.000544299
5.84339 -0.0302225 0.0005339
5.87932 -0.0298426 0.000523762
5.91526 -0.0294698 0.000513878
5.95122 -0.0291038 0.000504238
5.9872 -0.0287445 0.000494837
6.02319 -0.0283917 0.000485665
6.05919 -0.0280453 0.000476717
6.09522 -0.0277051 0.000467986
6.13126 -0.0273709 0.000459464
6.16732 -0.0270427 0.000451147
6.20339 -0.0267202 0.000443026
6.23949 -0.0264034 0.000435098
6.27559 -0.0260921 0.000427355
6.31172 -0.0257861 0.000419793
6.34786 -0.0254854 0.000412407
6.38403 -0.0251899 0.00040519
6.42021 -0.0248993 0.000398139
6.4564 -0.0246137 0.000391249
6.49262 -0.0243328 0.000384515
6.52885 -0.0240566 0.000377932
6.5651 -0.023785 0.000371497
6.60137 -0.0235179 0.000365205
6.63766 -0.0232552 0.000359052
6.67397 -0.0229967 0.000353034
6.71029 -0.0227424 0.000347149
6.74664 -0.0224922 0.000341391
6.783 -0.0222461 0.000335759
6.81938 -0.0220038 0.000330247
6.85579 -0.0217654 0.000324853
6.89221 -0.0215307 0.000319575
6.92865 -0.0212998 0.000314408
6.96511 -0.0210724 0.00030935
7.00159 -0.0208485 0.000304397
7.0381 -0.0206282 0.000299549
7.07462 -0.0204111 0.0002948
7.11116 -0.0201974 0.00029015
7.14772 -0.019987 0.000285595
7.18431 -0.0197797 0.000281133
7.22091 -0.0195755 0.000276761
7.25754 -0.0193744 0.000272478
7.29418 -0.0191763 0.000268281
7.33085 -0.0189811 0.000264168
7.36754 -0.0187888 0.000260137
7.40425 -0.0185993 0.000256186
7.44099 -0.0184125 0.000252312
7.47774 -0.0182285 0.000248514
7.51452 -0.0180471 0.000244791
7.55132 -0.0178683 0.00024114
7.58814 -0.0176921 0.000237559
7.62498 -0.0175183 0.000234047
7.66185 -0.0173471 0.000230602
7.69874 -0.0171782 0.000227223
7.73566 -0.0170117 0.000223908
7.77259 -0.0168475 0.000220655
7.80955 -0.0166856 0.000217463
7.84654 -0.016526 0.000214331
7.88355 -0.0163685 0.000211258
7.92058 -0.0162132 0.000208241
7.95763 -0.01606 0.000205279
7.99471 -0.0159089 0.000202372
8.03182 -0.0157598 0.000199518
8.06895 -0.0156127 0.000196716
8.1061 -0.0154675 0.000193965
8.14328 -0.0153243 0.000191263
8.18049 -0.015183 0.000188609
8.21772 -0.0150436 0.000186003
8.25497 -0.014906 0.000183443
8.29226 -0.0147702 0.000180929
8.32956 -0.0146361 0.000178459
8.3669 -0.0145038 0.000176032
8.40426 -0.0143732 0.000173647
8.44165 -0.0142442 0.000171304
8.47906 -0.0141169 0.000169001
8.5165 -0.0139912 0.000166738
8.55397 -0.0138671 0.000164514
8.59146 -0.0137446 0.000162327
8.62899 -0.0136236 0.000160178
8.66654 -0.0135041 0.000158066
8.70412 -0.0133861 0.000155989
8.74172 -0.0132696 0.000153947
8.77936 -0.0131545 0.000151939
8.81702 -0.0130408 0.000149964
8.85471 -0.0129285 0.000148022
8.89244 -0.0128176 0.000146113
8.93019 -0.012708 0.000144234
8.96797 -0.0125997 0.000142387
9.00578 -0.0124927 0.000140569
9.04362 -0.012387 0.000138781
9.08149 -0.0122826 0.000137022
9.11939 -0.0121794 0.000135292
9.15732 -0.0120774 0.000133589
9.19528 -0.0119767 0.000131913
9.23327 -0.0118771 0.000130265
9.2713 -0.0117786 0.000128642
9.30935 -0.0116813 0.000127045
9.34744 -0.0115852 0.000125473
9.38556 -0.0114901 0.000123925
9.42371 -0.0113962 0.000122402
9.46189 -0.0113033 0.000120903
9.50011 -0.0112114 0.000119426
9.53836 -0.0111206 0.000117973
9.57664 -0.0110309 0.000116542
9.61496 -0.0109421 0.000115133
9.65331 -0.0108544 0.000113745
9.69169 -0.0107676 0.000112378
9.73011 -0.0106818 0.000111033
9.76856 -0.0105969 0.000109707
9.80704 -0.010513 0.000108401
9.84557 -0.01043 0.000107115
9.88412 -0.0103479 0.000105848
9.92271 -0.0102666 0.0001046
9.96134 -0.0101863 0.000103371
10 -0.0101069 0.000102159
10.0387 -0.0100283 0.000100966
10.0774 -0.0099505 9.97894e-05
10.1162 -0.00987358 9.86304e-05
10.155 -0.00979747 9.74882e-05
10.1939 -0.00972217 9.63626e-05
10.2328 -0.00964767 9.52533e-05
10.2717 -0.00957395 9.41599e-05
10.3106 -0.00950101 9.30822e-05
10.3496 -0.00942882 9.20199e-05
10.3887 -0.00935739 9.09727e-05
10.4278 -0.0092867 8.99404e-05
10.4669 -0.00921674 8.89227e-05
10.506 -0.0091475 8.79192e-05
10.5452 -0.00907897 8.69299e-05
10.5845 -0.00901114 8.59544e-05
10.6238 -0.008944 8.49925e-05
10.6631 -0.00887754 8.4044e-05
10.7024 -0.00881175 8.31086e-05
10.7418 -0.00874662 8.21861e-05
10.7813 -0.00868215 8.12762e-05
10.8208 -0.00861832 8.03789e-05
10.8603 -0.00855513 7.94938e-05
10.8999 -0.00849256 7.86207e-05
10.9395 -0.00843061 7.77594e-05
10.9792 -0.00836928 7.69098e-05
11.0189 -0.00830854 7.60717e-05
11.0586 -0.0082484 7.52448e-05
11.0984 -0.00818884 7.44289e-05
11.1383 -0.00812986 7.3624e-05
11.1781 -0.00807145 7.28297e-05
11.2181 -0.00801361 7.2046e-05
11.2581 -0.00795632 7.12726e-05
11.2981 -0.00789958 7.05093e-05
11.3381 -0.00784337 6.97561e-05
11.3783 -0.00778771 6.90128e-05
11.4184 -0.00773256 6.82791e-05
11.4587 -0.00767794 6.75549e-05
11.4989 -0.00762383 6.68401e-05
11.5392 -0.00757023 6.61346e-05
11.5796 -0.00751713 6.54381e-05
11.62 -0.00746452 6.47505e-05
11.6605 -0.0074124 6.40717e-05
11.701 -0.00736076 6.34016e-05
11.7415 -0.0073096 6.274e-05
11.7822 -0.0072589 6.20867e-05
11.8228 -0.00720867 6.14417e-05
11.8636 -0.00715889 6.08048e-05
11.9043 -0.00710957 6.01758e-05
11.9452 -0.00706069 5.95548e-05
11.986 -0.00701225 5.89414e-05
12.027 -0.00696424 5.83357e-05
12.068 -0.00691666 5.77375e-05
12.109 -0.00686951 5.71466e-05
12.1501 -0.00682278 5.65631e-05
12.1913 -0.00677646 5.59866e-05
12.2325 -0.00673055 5.54172e-05
12.2738 -0.00668504 5.48548e-05
12.3151 -0.00663992 5.42992e-05
12.3565 -0.00659521 5.37503e-05
12.3979 -0.00655088 5.3208e-05
12.4394 -0.00650693 5.26723e-05
12.481 -0.00646337 5.21429e-05
12.5226 -0.00642017 5.162e-05
12.5643 -0.00637735 5.11032e-05
12.6061 -0.0063349 5.05926e-05
12.6479 -0.0062928 5.0088e-05
12.6898 -0.00625106 4.95894e-05
12.7317 -0.00620968 4.90967e-05
12.7737 -0.00616864 4.86097e-05
12.8158 -0.00612795 4.81284e-05
12.8579 -0.00608759 4.76528e-05
12.9001 -0.00604757 4.71827e-05
12.9424 -0.00600789 4.6718e-05
12.9847 -0.00596853 4.62587e-05
13.0271 -0.0059295 4.58047e-05
13.0696 -0.00589078 4.53559e-05
13.1121 -0.00585239 4.49123e-05
13.1547 -0.0058143 4.44737e-05
13.1974 -0.00577653 4.40401e-05
13.2402 -0.00573906 4.36114e-05
13.283 -0.00570189 4.31876e-05
13.3259 -0.00566502 4.27685e-05
13.3689 -0.00562845 4.23542e-05
13.4119 -0.00559217 4.19445e-05
13.455 -0.00555617 4.15394e-05
13.4982 -0.00552046 4.11388e-05
13.5415 -0.00548504 4.07426e-05
13.5848 -0.00544989 4.03509e-05
13.6283 -0.00541501 3.99634e-05
13.6718 -0.00538041 3.95803e-05
13.7153 -0.00534608 3.92013e-05
13.759 -0.00531201 3.88265e-05
13.8028 -0.0052782 3.84557e-05
13.8466 -0.00524466 3.8089e-05
13.8905 -0.00521137 3.77263e-05
13.9345 -0.00517833 3.73674e-05
13.9786 -0.00514555 3.70125e-05
14.0227 -0.00511301 3.66613e-05
14.067 -0.00508072 3.6314e-05
14.1113 -0.00504867 3.59703e-05
14.1558 -0.00501686 3.56303e-05
14.2003 -0.00498529 3.52938e-05
14.2449 -0.00495395 3.4961e-05
14.2896 -0.00492284 3.46316e-05
14.3344 -0.00489196 3.43057e-05
14.3793 -0.00486131 3.39832e-05
14.4243 -0.00483088 3.36641e-05
14.4693 -0.00480068 3.33483e-05
14.5145 -0.00477069 3.30358e-05
14.5598 -0.00474091 3.27265e-05
14.6052 -0.00471136 3.24204e-05
14.6506 -0.00468201 3.21175e-05
14.6962 -0.00465287 3.18176e-05
14.7419 -0.00462394 3.15208e-05
14.7877 -0.00459521 3.1227e-05
14.8336 -0.00456668 3.09362e-05
14.8796 -0.00453836 3.06484e-05
14.9257 -0.00451023 3.03634e-05
14.9719 -0.00448229 3.00813e-05
15.0182 -0.00445455 2.9802e-05
15.0647 -0.004427 2.95255e-05
15.1112 -0.00439964 2.92518e-05
15.1579 -0.00437246 2.89808e-05
15.2047 -0.00434547 2.87124e-05
15.2516 -0.00431866 2.84467e-05
15.2986 -0.00429203 2.81836e-05
15.3458 -0.00426558 2.7923e-05
15.393 -0.0042393 2.7665e-05
15.4404 -0.0042132 2.74095e-05
15.488 -0.00418727 2.71565e-05
15.5356 -0.0041615 2.69059e-05
15.5834 -0.00413591 2.66577e-05
15.6313 -0.00411048 2.64119e-05
15.6794 -0.00408522 2.61684e-05
15.7276 -0.00406012 2.59272e-05
15.7759 -0.00403517 2.56883e-05
15.8243 -0.00401039 2.54517e-05
15.873 -0.00398576 2.52173e-05
15.9217 -0.00396129 2.4985e-05
15.9706 -0.00393697 2.47549e-05
16.0197 -0.0039128 2.4527e-05
16.0689 -0.00388877 2.43012e-05
16.1182 -0.0038649 2.40774e-05
16.1677 -0.00384117 2.38557e-05
16.2174 -0.00381758 2.3636e-05
16.2672 -0.00379414 2.34183e-05
16.3172 -0.00377083 2.32026e-05
16.3674 -0.00374766 2.29888e-05
16.4177 -0.00372463 2.27769e-05
16.4682 -0.00370173 2.25669e-05
16.5189 -0.00367897 2.23588e-05
16.5697 -0.00365633 2.21525e-05
16.6208 -0.00363383 2.1948e-05
16.672 -0.00361145 2.17453e-05
16.7234 -0.0035892 2.15444e-05
16.775 -0.00356707 2.13452e-05
16.8268 -0.00354507 2.11478e-05
16.8787 -0.00352318 2.0952e-05
16.9309 -0.00350141 2.07579e-05
16.9833 -0.00347976 2.05654e-05
17.0359 -0.00345823 2.03746e-05
17.0887 -0.00343681 2.01853e-05
17.1418 -0.0034155 1.99976e-05
17.195 -0.0033943 1.98115e-05
17.2485 -0.00337321 1.96269e-05
17.3022 -0.00335222 1.94438e-05
17.3562 -0.00333134 1.92622e-05
17.4104 -0.00331056 1.90821e-05
17.4648 -0.00328989 1.89034e-05
17.5195 -0.00326931 1.87261e-05
17.5744 -0.00324883 1.85502e-05
17.6296 -0.00322845 1.83757e-05
17.6851 -0.00320816 1.82026e-05
17.7408 -0.00318796 1.80308e-05
17.7969 -0.00316785 1.78603e-05
17.8532 -0.00314783 1.7691e-05
17.9098 -0.0031279 1.75231e-05
17.9667 -0.00310805 1.73564e-05
18.0239 -0.00308829 1.71909e-05
18.0815 -0.0030686 1.70266e-05
18.1393 -0.00304899 1.68635e-05
18.1975 -0.00302946 1.67015e-05
18.256 -0.00301 1.65407e-05
18.3149 -0.00299062 1.6381e-05
18.3742 -0.0029713 1.62224e-05
18.4338 -0.00295205 1.60648e-05
18.4938 -0.00293287 1.59083e-05
18.5542 -0.00291375 1.57528e-05
18.615 -0.00289469 1.55984e-05
18.6762 -0.00287569 1.54449e-05
18.7379 -0.00285674 1.52923e-05
18.8 -0.00283784 1.51407e-05
18.8625 -0.00281899 1.49899e-05
18.9255 -0.00280019 1.48401e-05
18.9891 -0.00278143 1.4691e-05
19.0531 -0.00276271 1.45428e-05
19.1177 -0.00274403 1.43954e-05
19.1828 -0.00272538 1.42488e-05
19.2484 -0.00270676 1.41029e-05
19.3147 -0.00268817 1.39577e-05
19.3816 -0.0026696 1.38131e-05
19.4491 -0.00265104 1.36692e-05
19.5173 -0.0026325 1.35259e-05
19.5862 -0.00261396 1.33832e-05
19.6558 -0.00259543 1.3241e-05
19.7262 -0.00257689 1.30992e-05
19.7974 -0.00255834 1.29579e-05
19.8694 -0.00253977 1.2817e-05
19.9423 -0.00252118 1.26764e-05
20.0162 -0.00250256 1.25361e-05
20.091 -0.0024839 1.2396e-05
20.1669 -0.00246519 1.22561e-05
20.244 -0.00244642 1.21163e-05
20.3222 -0.00242758 1.19764e-05
20.4016 -0.00240865 1.18365e-05
20.4825 -0.00238963 1.16964e-05
20.5648 -0.00237049 1.15561e-05
20.6487 -0.00235121 1.14153e-05
20.7344 -0.00233178 1.1274e-05
20.8219 -0.00231217 1.11319e-05
20.9115 -0.00229235 1.0989e-05
21.0034 -0.00227229 1.08449e-05
21.0979 -0.00225194 1.06994e-05
21.1952 -0.00223125 1.05522e-05
21.2959 -0.00221016 1.04028e-05
21.4004 -0.00218858 1.02507e-05
21.5093 -0.00216641 1.00952e-05
21.6237 -0.0021435 9.93539e-06
21.7448 -0.00211963 9.7698e-06
21.8747 -0.00209449 9.59636e-06
22.0165 -0.00206753 9.41152e-06
22.1768 -0.00203768 9.20834e-06
22.3723 -0.00200216 8.9684e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.125Nc1Quantum/GRpTwoLoop.txt <==
-22.3723 -0.00200214 -8.96825e-06
-22.1768 -0.00203766 -9.20819e-06
-22.0165 -0.00206751 -9.41136e-06
-21.8747 -0.00209447 -9.59619e-06
-21.7448 -0.00211961 -9.76963e-06
-21.6237 -0.00214348 -9.93522e-06
-21.5093 -0.00216639 -1.00951e-05
-21.4004 -0.00218856 -1.02505e-05
-21.2959 -0.00221014 -1.04026e-05
-21.1952 -0.00223123 -1.0552e-05
-21.0979 -0.00225192 -1.06992e-05
-21.0034 -0.00227227 -1.08447e-05
-20.9115 -0.00229233 -1.09888e-05
-20.8219 -0.00231215 -1.11317e-05
-20.7344 -0.00233176 -1.12737e-05
-20.6487 -0.00235119 -1.1415e-05
-20.5648 -0.00237046 -1.15558e-05
-20.4825 -0.0023896 -1.16962e-05
-20.4016 -0.00240863 -1.18363e-05
-20.3222 -0.00242755 -1.19762e-05
-20.244 -0.0024464 -1.2116e-05
-20.1669 -0.00246517 -1.22558e-05
-20.091 -0.00248388 -1.23957e-05
-20.0162 -0.00250254 -1.25358e-05
-19.9423 -0.00252116 -1.26761e-05
-19.8694 -0.00253975 -1.28167e-05
-19.7974 -0.00255831 -1.29576e-05
-19.7262 -0.00257686 -1.30989e-05
-19.6558 -0.0025954 -1.32407e-05
-19.5862 -0.00261393 -1.33829e-05
-19.5173 -0.00263247 -1.35256e-05
-19.4491 -0.00265101 -1.36689e-05
-19.3816 -0.00266957 -1.38128e-05
-19.3147 -0.00268814 -1.39574e-05
-19.2484 -0.00270673 -1.41026e-05
-19.1828 -0.00272535 -1.42485e-05
-19.1177 -0.002744 -1.43951e-05
-19.0531 -0.00276268 -1.45425e-05
-18.9891 -0.0027814 -1.46907e-05
-18.9255 -0.00280016 -1.48397e-05
-18.8625 -0.00281896 -1.49896e-05
-18.8 -0.0028378 -1.51403e-05
-18.7379 -0.0028567 -1.52919e-05
-18.6762 -0.00287565 -1.54445e-05
-18.615 -0.00289465 -1.5598e-05
-18.5542 -0.00291371 -1.57525e-05
-18.4938 -0.00293283 -1.59079e-05
-18.4338 -0.00295202 -1.60644e-05
-18.3742 -0.00297126 -1.6222e-05
-18.3149 -0.00299058 -1.63806e-05
-18.256 -0.00300997 -1.65403e-05
-18.1975 -0.00302942 -1.67011e-05
-18.1393 -0.00304895 -1.6863e-05
-18.0815 -0.00306856 -1.70261e-05
-18.0239 -0.00308825 -1.71904e-05
-17.9667 -0.00310801 -1.73559e-05
-17.9098 -0.00312786 -1.75226e-05
-17.8532 -0.00314779 -1.76906e-05
-17.7969 -0.00316781 -1.78598e-05
-17.7408 -0.00318792 -1.80303e-05
-17.6851 -0.00320811 -1.82021e-05
-17.6296 -0.0032284 -1.83752e-05
-17.5744 -0.00324879 -1.85497e-05
-17.5195 -0.00326926 -1.87256e-05
-17.4648 -0.00328984 -1.89029e-05
-17.4104 -0.00331052 -1.90816e-05
-17.3562 -0.00333129 -1.92617e-05
-17.3022 -0.00335217 -1.94433e-05
-17.2485 -0.00337316 -1.96264e-05
-17.195 -0.00339425 -1.98109e-05
-17.1418 -0.00341545 -1.9997e-05
-17.0887 -0.00343676 -2.01847e-05
-17.0359 -0.00345818 -2.0374e-05
-16.9833 -0.00347971 -2.05648e-05
-16.9309 -0.00350136 -2.07572e-05
-16.8787 -0.00352313 -2.09513e-05
-16.8268 -0.00354501 -2.11471e-05
-16.775 -0.00356702 -2.13446e-05
-16.7234 -0.00358914 -2.15437e-05
-16.672 -0.0036114 -2.17447e-05
-16.6208 -0.00363377 -2.19473e-05
-16.5697 -0.00365628 -2.21518e-05
-16.5189 -0.00367891 -2.23581e-05
-16.4682 -0.00370167 -2.25662e-05
-16.4177 -0.00372457 -2.27762e-05
-16.3674 -0.0037476 -2.2988e-05
-16.3172 -0.00377077 -2.32018e-05
-16.2672 -0.00379407 -2.34175e-05
-16.2174 -0.00381752 -2.36352e-05
-16.1677 -0.00384111 -2.38549e-05
-16.1182 -0.00386483 -2.40766e-05
-16.0689 -0.00388871 -2.43004e-05
-16.0197 -0.00391273 -2.45262e-05
-15.9706 -0.0039369 -2.47541e-05
-15.9217 -0.00396122 -2.49842e-05
-15.873 -0.00398569 -2.52164e-05
-15.8243 -0.00401032 -2.54508e-05
-15.7759 -0.0040351 -2.56874e-05
-15.7276 -0.00406005 -2.59263e-05
-15.6794 -0.00408515 -2.61675e-05
-15.6313 -0.00411041 -2.64109e-05
-15.5834 -0.00413584 -2.66568e-05
-15.5356 -0.00416143 -2.69049e-05
-15.488 -0.00418719 -2.71555e-05
-15.4404 -0.00421312 -2.74085e-05
-15.393 -0.00423922 -2.7664e-05
-15.3458 -0.0042655 -2.7922e-05
-15.2986 -0.00429195 -2.81825e-05
-15.2516 -0.00431858 -2.84456e-05
-15.2047 -0.00434539 -2.87113e-05
-15.1579 -0.00437238 -2.89797e-05
-15.1112 -0.00439956 -2.92507e-05
-15.0647 -0.00442692 -2.95244e-05
-15.0182 -0.00445447 -2.98009e-05
-14.9719 -0.00448221 -3.00802e-05
-14.9257 -0.00451014 -3.03622e-05
-14.8796 -0.00453827 -3.06472e-05
-14.8336 -0.00456659 -3.0935e-05
-14.7877 -0.00459512 -3.12258e-05
-14.7419 -0.00462385 -3.15196e-05
-14.6962 -0.00465278 -3.18163e-05
-14.6506 -0.00468191 -3.21162e-05
-14.6052 -0.00471126 -3.24191e-05
-14.5598 -0.00474082 -3.27252e-05
-14.5145 -0.00477059 -3.30345e-05
-14.4693 -0.00480058 -3.3347e-05
-14.4243 -0.00483078 -3.36627e-05
-14.3793 -0.00486121 -3.39818e-05
-14.3344 -0.00489186 -3.43043e-05
-14.2896 -0.00492274 -3.46302e-05
-14.2449 -0.00495384 -3.49595e-05
-14.2003 -0.00498518 -3.52923e-05
-14.1558 -0.00501675 -3.56287e-05
-14.1113 -0.00504856 -3.59687e-05
-14.067 -0.00508061 -3.63124e-05
-14.0227 -0.0051129 -3.66598e-05
-13.9786 -0.00514543 -3.70109e-05
-13.9345 -0.00517822 -3.73658e-05
-13.8905 -0.00521125 -3.77246e-05
-13.8466 -0.00524454 -3.80873e-05
-13.8028 -0.00527808 -3.8454e-05
-13.759 -0.00531189 -3.88247e-05
-13.7153 -0.00534595 -3.91995e-05
-13.6718 -0.00538029 -3.95785e-05
-13.6283 -0.00541489 -3.99616e-05
-13.5848 -0.00544976 -4.0349e-05
-13.5415 -0.00548491 -4.07407e-05
-13.4982 -0.00552033 -4.11369e-05
-13.455 -0.00555604 -4.15374e-05
-13.4119 -0.00559203 -4.19425e-05
-13.3689 -0.00562831 -4.23522e-05
-13.3259 -0.00566489 -4.27665e-05
-13.283 -0.00570175 -4.31855e-05
-13.2402 -0.00573892 -4.36093e-05
-13.1974 -0.00577639 -4.40379e-05
-13.1547 -0.00581416 -4.44715e-05
-13.1121 -0.00585224 -4.491e-05
-13.0696 -0.00589064 -4.53536e-05
-13.0271 -0.00592935 -4.58024e-05
-12.9847 -0.00596838 -4.62564e-05
-12.9424 -0.00600773 -4.67156e-05
-12.9001 -0.00604742 -4.71803e-05
-12.8579 -0.00608743 -4.76503e-05
-12.8158 -0.00612778 -4.81259e-05
-12.7737 -0.00616848 -4.86072e-05
-12.7317 -0.00620951 -4.90941e-05
-12.6898 -0.0062509 -4.95868e-05
-12.6479 -0.00629263 -5.00853e-05
-12.6061 -0.00633473 -5.05899e-05
-12.5643 -0.00637718 -5.11004e-05
-12.5226 -0.00642 -5.16171e-05
-12.481 -0.00646319 -5.21401e-05
-12.4394 -0.00650675 -5.26694e-05
-12.3979 -0.0065507 -5.32051e-05
-12.3565 -0.00659502 -5.37473e-05
-12.3151 -0.00663974 -5.42961e-05
-12.2738 -0.00668485 -5.48517e-05
-12.2325 -0.00673035 -5.54141e-05
-12.1913 -0.00677626 -5.59834e-05
-12.1501 -0.00682258 -5.65598e-05
-12.109 -0.00686931 -5.71433e-05
-12.068 -0.00691646 -5.77341e-05
-12.027 -0.00696403 -5.83323e-05
-11.986 -0.00701204 -5.8938e-05
-11.9452 -0.00706047 -5.95512e-05
-11.9043 -0.00710935 -6.01722e-05
-11.8636 -0.00715867 -6.08011e-05
-11.8228 -0.00720845 -6.14379e-05
-11.7822 -0.00725868 -6.20829e-05
-11.7415 -0.00730937 -6.27361e-05
-11.701 -0.00736053 -6.33977e-05
-11.6605 -0.00741217 -6.40677e-05
-11.62 -0.00746429 -6.47464e-05
-11.5796 -0.00751689 -6.54339e-05
-11.5392 -0.00756999 -6.61303e-05
-11.4989 -0.00762359 -6.68358e-05
-11.4587 -0.00767769 -6.75505e-05
-11.4184 -0.00773231 -6.82746e-05
-11.3783 -0.00778745 -6.90082e-05
-11.3381 -0.00784311 -6.97515e-05
-11.2981 -0.00789931 -7.05047e-05
-11.2581 -0.00795605 -7.12678e-05
-11.2181 -0.00801334 -7.20411e-05
-11.1781 -0.00807118 -7.28248e-05
-11.1383 -0.00812958 -7.3619e-05
-11.0984 -0.00818856 -7.44238e-05
-11.0586 -0.00824811 -7.52396e-05
-11.0189 -0.00830825 -7.60664e-05
-10.9792 -0.00836898 -7.69044e-05
-10.9395 -0.00843031 -7.7754e-05
-10.8999 -0.00849226 -7.86151e-05
-10.8603 -0.00855482 -7.94881e-05
-10.8208 -0.00861801 -8.03731e-05
-10.7813 -0.00868183 -8.12703e-05
-10.7418 -0.0087463 -8.218e-05
-10.7024 -0.00881142 -8.31025e-05
-10.6631 -0.0088772 -8.40377e-05
-10.6238 -0.00894366 -8.49862e-05
-10.5845 -0.00901079 -8.59479e-05
-10.5452 -0.00907862 -8.69233e-05
-10.506 -0.00914714 -8.79125e-05
-10.4669 -0.00921638 -8.89158e-05
-10.4278 -0.00928633 -8.99334e-05
-10.3887 -0.00935702 -9.09656e-05
-10.3496 -0.00942845 -9.20127e-05
-10.3106 -0.00950062 -9.30749e-05
-10.2717 -0.00957356 -9.41524e-05
-10.2328 -0.00964728 -9.52457e-05
-10.1939 -0.00972177 -9.63548e-05
-10.155 -0.00979707 -9.74803e-05
-10.1162 -0.00987317 -9.86223e-05
-10.0774 -0.00995009 -9.97811e-05
-10.0387 -0.0100278 -0.000100957
-10 -0.0101064 -0.000102151
-9.96134 -0.0101859 -0.000103362
-9.92271 -0.0102662 -0.000104591
-9.88412 -0.0103474 -0.000105839
-9.84557 -0.0104295 -0.000107106
-9.80704 -0.0105125 -0.000108392
-9.76856 -0.0105964 -0.000109697
-9.73011 -0.0106813 -0.000111023
-9.69169 -0.0107671 -0.000112368
-9.65331 -0.0108539 -0.000113735
-9.61496 -0.0109416 -0.000115122
-9.57664 -0.0110304 -0.000116531
-9.53836 -0.0111201 -0.000117962
-9.50011 -0.0112109 -0.000119415
-9.46189 -0.0113027 -0.000120891
-9.42371 -0.0113956 -0.000122391
-9.38556 -0.0114896 -0.000123914
-9.34744 -0.0115846 -0.000125461
-9.30935 -0.0116808 -0.000127032
-9.2713 -0.011778 -0.000128629
-9.23327 -0.0118765 -0.000130252
-9.19528 -0.0119761 -0.0001319
-9.15732 -0.0120768 -0.000133576
-9.11939 -0.0121788 -0.000135278
-9.08149 -0.012282 -0.000137009
-9.04362 -0.0123864 -0.000138767
-9.00578 -0.0124921 -0.000140555
-8.96797 -0.012599 -0.000142372
-8.93019 -0.0127073 -0.000144219
-8.89244 -0.0128169 -0.000146097
-8.85471 -0.0129278 -0.000148007
-8.81702 -0.0130401 -0.000149948
-8.77936 -0.0131538 -0.000151922
-8.74172 -0.0132688 -0.00015393
-8.70412 -0.0133854 -0.000155972
-8.66654 -0.0135034 -0.000158048
-8.62899 -0.0136228 -0.000160161
-8.59146 -0.0137438 -0.000162309
-8.55397 -0.0138663 -0.000164495
-8.5165 -0.0139904 -0.000166719
-8.47906 -0.0141161 -0.000168982
-8.44165 -0.0142434 -0.000171284
-8.40426 -0.0143723 -0.000173627
-8.3669 -0.0145029 -0.000176011
-8.32956 -0.0146352 -0.000178437
-8.29226 -0.0147692 -0.000180907
-8.25497 -0.014905 -0.000183421
-8.21772 -0.0150426 -0.000185981
-8.18049 -0.0151821 -0.000188586
-8.14328 -0.0153234 -0.000191239
-8.1061 -0.0154665 -0.000193941
-8.06895 -0.0156117 -0.000196691
-8.03182 -0.0157587 -0.000199493
-7.99471 -0.0159078 -0.000202346
-7.95763 -0.0160589 -0.000205253
-7.92058 -0.0162121 -0.000208214
-7.88355 -0.0163674 -0.00021123
-7.84654 -0.0165249 -0.000214303
-7.80955 -0.0166845 -0.000217434
-7.77259 -0.0168464 -0.000220625
-7.73566 -0.0170105 -0.000223877
-7.69874 -0.017177 -0.000227192
-7.66185 -0.0173458 -0.00023057
-7.62498 -0.0175171 -0.000234014
-7.58814 -0.0176908 -0.000237525
-7.55132 -0.017867 -0.000241105
-7.51452 -0.0180457 -0.000244756
-7.47774 -0.0182271 -0.000248478
-7.44099 -0.0184111 -0.000252275
-7.40425 -0.0185978 -0.000256148
-7.36754 -0.0187873 -0.000260098
-7.33085 -0.0189796 -0.000264129
-7.29418 -0.0191748 -0.000268241
-7.25754 -0.0193729 -0.000272437
-7.22091 -0.0195739 -0.000276719
-7.18431 -0.0197781 -0.000281089
-7.14772 -0.0199853 -0.00028555
-7.11116 -0.0201958 -0.000290104
-7.07462 -0.0204094 -0.000294753
-7.0381 -0.0206264 -0.0002995
-7.00159 -0.0208468 -0.000304348
-6.96511 -0.0210706 -0.000309299
-6.92865 -0.0212979 -0.000314356
-6.89221 -0.0215288 -0.000319521
-6.85579 -0.0217635 -0.000324799
-6.81938 -0.0220018 -0.000330191
-6.783 -0.022244 -0.000335701
-6.74664 -0.0224902 -0.000341332
-6.71029 -0.0227403 -0.000347088
-6.67397 -0.0229945 -0.000352972
-6.63766 -0.023253 -0.000358988
-6.60137 -0.0235157 -0.000365139
-6.5651 -0.0237827 -0.000371429
-6.52885 -0.0240543 -0.000377863
-6.49262 -0.0243304 -0.000384443
-6.4564 -0.0246112 -0.000391176
-6.42021 -0.0248968 -0.000398064
-6.38403 -0.0251873 -0.000405113
-6.34786 -0.0254828 -0.000412328
-6.31172 -0.0257835 -0.000419712
-6.27559 -0.0260893 -0.000427272
-6.23949 -0.0264006 -0.000435012
-6.20339 -0.0267174 -0.000442938
-6.16732 -0.0270398 -0.000451056
-6.13126 -0.0273679 -0.000459371
-6.09522 -0.027702 -0.00046789
-6.05919 -0.0280422 -0.000476619
-6.02319 -0.0283885 -0.000485564
-5.9872 -0.0287412 -0.000494733
-5.95122 -0.0291004 -0.000504132
-5.91526 -0.0294663 -0.000513768
-5.87932 -0.0298391 -0.00052365
-5.84339 -0.0302188 -0.000533784
-5.80748 -0.0306058 -0.00054418
-5.77158 -0.0310002 -0.000554846
-5.7357 -0.0314021 -0.000565791
-5.69984 -0.0318118 -0.000577023
-5.66399 -0.0322295 -0.000588553
-5.62815 -0.0326554 -0.000600391
-5.59233 -0.0330897 -0.000612547
-5.55653 -0.0335326 -0.000625032
-5.52074 -0.0339844 -0.000637856
-5.48497 -0.0344453 -0.000651033
-5.4492 -0.0349155 -0.000664574
-5.41346 -0.0353954 -0.000678492
-5.37773 -0.0358852 -0.000692799
-5.34201 -0.0363851 -0.000707512
-5.30631 -0.0368955 -0.000722642
-5.27062 -0.0374166 -0.000738207
-5.23494 -0.0379488 -0.000754222
-5.19928 -0.0384924 -0.000770702
-5.16363 -0.0390476 -0.000787666
-5.128 -0.0396149 -0.000805132
-5.09237 -0.0401946 -0.000823117
-5.05677 -0.0407871 -0.000841643
-5.02117 -0.0413928 -0.00086073
-4.98559 -0.0420119 -0.000880399
-4.95002 -0.0426451 -0.000900673
-4.91446 -0.0432927 -0.000921576
-4.87892 -0.0439551 -0.000943133
-4.84339 -0.0446328 -0.000965369
-4.80787 -0.0453263 -0.000988312
-4.77237 -0.0460361 -0.00101199
-4.73687 -0.0467627 -0.00103644
-4.70139 -0.0475067 -0.00106168
-4.66592 -0.0482686 -0.00108775
-4.63046 -0.049049 -0.00111469
-4.59502 -0.0498485 -0.00114253
-4.55958 -0.0506679 -0.00117131
-4.52416 -0.0515076 -0.00120108
-4.48875 -0.0523685 -0.00123187
-4.45335 -0.0532513 -0.00126373
-4.41797 -0.0541567 -0.00129671
-4.38259 -0.0550855 -0.00133085
-4.34722 -0.0560386 -0.00136622
-4.31187 -0.0570168 -0.00140286
-4.27653 -0.0580211 -0.00144084
-4.24119 -0.0590523 -0.00148022
-4.20587 -0.0601115 -0.00152106
-4.17056 -0.0611997 -0.00156344
-4.13526 -0.062318 -0.00160744
-4.09997 -0.0634676 -0.00165312
-4.06469 -0.0646496 -0.00170057
-4.02942 -0.0658653 -0.00174988
-3.99416 -0.0671161 -0.00180116
-3.95891 -0.0684033 -0.00185448
-3.92367 -0.0697284 -0.00190998
-3.88844 -0.071093 -0.00196775
-3.85322 -0.0724985 -0.00202793
-3.81801 -0.0739469 -0.00209064
-3.7828 -0.0754397 -0.00215602
-3.74761 -0.0769791 -0.00222422
-3.71243 -0.0785668 -0.00229541
-3.67726 -0.0802052 -0.00236975
-3.64209 -0.0818963 -0.00244745
-3.60694 -0.0836425 -0.00252869
-3.57179 -0.0854464 -0.00261371
-3.53665 -0.0873107 -0.00270275
-3.50152 -0.089238 -0.00279608
-3.4664 -0.0912314 -0.002894
-3.43129 -0.093294 -0.00299684
-3.39619 -0.0954292 -0.003105
-3.36109 -0.0976407 -0.00321892
-3.32601 -0.0999321 -0.00333912
-3.29093 -0.102307 -0.00346626
-3.25586 -0.104771 -0.00360111
-3.2208 -0.107327 -0.00374469
-3.18574 -0.109981 -0.00389822
-3.1507 -0.112735 -0.0040632
-3.11566 -0.115594 -0.00424104
-3.08063 -0.118561 -0.0044322
-3.0456 -0.121637 -0.00463435
-3.01059 -0.124828 -0.00484116
-2.97558 -0.128145 -0.00504564
-2.94058 -0.131607 -0.00524718
-2.90558 -0.135228 -0.00545258
-2.87059 -0.139018 -0.0056697
-2.83561 -0.142984 -0.00590343
-2.80064 -0.147133 -0.00615612
-2.76567 -0.151475 -0.00642894
-2.73071 -0.156022 -0.00672287
-2.69576 -0.160786 -0.00703895
-2.66081 -0.165781 -0.00737856
-2.62587 -0.171023 -0.00774333
-2.59094 -0.17653 -0.00813524
-2.55601 -0.18232 -0.00855656
-2.52109 -0.188415 -0.00900993
-2.48617 -0.194836 -0.00949834
-2.45126 -0.201609 -0.0100252
-2.41636 -0.208762 -0.0105944
-2.38146 -0.216325 -0.0112104
-2.34657 -0.224332 -0.0118782
-2.31168 -0.23282 -0.0126035
-2.2768 -0.241831 -0.0133928
-2.24192 -0.251412 -0.0142537
-2.20705 -0.261614 -0.0151949
-2.17219 -0.272495 -0.0162263
-2.13733 -0.284122 -0.0173595
-2.10247 -0.296568 -0.0186082
-2.06762 -0.309917 -0.0199879
-2.03278 -0.324266 -0.0215175
-1.99794 -0.339724 -0.0232189
-1.9631 -0.356415 -0.0251183
-1.92827 -0.374487 -0.0272471
-1.89345 -0.394106 -0.029643
-1.85862 -0.415468 -0.0323519
-1.82381 -0.438805 -0.0354298
-1.78899 -0.464386 -0.0389458
-1.75419 -0.492536 -0.042986
-1.71938 -0.52364 -0.0476582
-1.68458 -0.558165 -0.0530998
-1.64979 -0.596679 -0.0594872
-1.61499 -0.639883 -0.0670503
-1.58021 -0.688647 -0.0760925
-1.54542 -0.744064 -0.0870221
-1.51064 -0.807533 -0.100397
-1.47586 -0.88086 -0.116996
-1.44109 -0.966424 -0.137934
-1.40632 -1.06741 -0.164847
-1.37155 -1.18819 -0.200214
-1.33679 -1.33485 -0.247933
-1.30203 -1.51615 -0.314393
-1.26727 -1.74496 -0.410632
-1.23251 -2.04062 -0.556925
-1.19776 -2.43237 -0.79341
-1.16301 -2.96175 -1.20693
-1.12827 -3.66545 -2.00432
-1.09352 -4.4078 -3.70193
-1.05878 -3.85042 -7.12933
-1.02405 1.16624 -9.35101
-0.989309 4.80724 -5.93389
-0.954576 4.68162 -3.06802
-0.919844 3.9145 -1.71717
-0.885115 3.26669 -1.0626
-0.850388 2.78416 -0.711869
-0.815663 2.42548 -0.506133
-0.78094 2.15327 -0.376346
-0.746219 1.94177 -0.289607
-0.711499 1.77386 -0.228898
-0.676781 1.63806 -0.184776
-0.642065 1.52651 -0.151698
-0.60735 1.43369 -0.126238
-0.572637 1.35564 -0.106197
-0.537925 1.28942 -0.0901076
-0.503214 1.23288 -0.0769642
-0.468504 1.18434 -0.0660567
-0.433796 1.14252 -0.0568735
-0.399089 1.10643 -0.0490365
-0.364382 1.07527 -0.0422626
-0.329676 1.04841 -0.0363344
-0.294972 1.02535 -0.0310836
-0.260267 1.00568 -0.026376
-0.225564 0.989069 -0.0221048
-0.190861 0.975259 -0.0181815
-0.156158 0.96404 -0.0145332
-0.121456 0.955246 -0.0110968
-0.0867541 0.948755 -0.00781834
-0.0520524 0.944476 -0.00464841
-0.0173508 0.942351 -0.00154254
0.0173508 0.942351 0.00154254
0.0520524 0.944476 0.00464841
0.0867541 0.948755 0.00781834
0.121456 0.955246 0.0110968
0.156158 0.96404 0.0145332
0.190861 0.975259 0.0181815
0.225564 0.989069 0.0221048
0.260267 1.00568 0.026376
0.294972 1.02535 0.0310836
0.329676 1.04841 0.0363344
0.364382 1.07527 0.0422626
0.399089 1.10643 0.0490365
0.433796 1.14252 0.0568735
0.468504 1.18434 0.0660567
0.503214 1.23288 0.0769642
0.537925 1.28942 0.0901076
0.572637 1.35564 0.106197
0.60735 1.43369 0.126238
0.642065 1.52651 0.151698
0.676781 1.63806 0.184776
0.711499 1.77386 0.228898
0.746219 1.94177 0.289607
0.78094 2.15327 0.376346
0.815663 2.42548 0.506133
0.850388 2.78416 0.711869
0.885115 3.26669 1.0626
0.919844 3.9145 1.71717
0.954576 4.68162 3.06802
0.989309 4.80724 5.93389
1.02405 1.16624 9.35101
1.05878 -3.85042 7.12933
1.09352 -4.4078 3.70193
1.12827 -3.66545 2.00432
1.16301 -2.96175 1.20693
1.19776 -2.43237 0.79341
1.23251 -2.04062 0.556925
1.26727 -1.74496 0.410632
1.30203 -1.51615 0.314393
1.33679 -1.33485 0.247933
1.37155 -1.18819 0.200214
1.40632 -1.06741 0.164847
1.44109 -0.966424 0.137934
1.47586 -0.88086 0.116996
1.51064 -0.807533 0.100397
1.54542 -0.744064 0.0870221
1.58021 -0.688647 0.0760925
1.61499 -0.639883 0.0670503
1.64979 -0.596679 0.0594872
1.68458 -0.558165 0.0530998
1.71938 -0.52364 0.0476582
1.75419 -0.492536 0.042986
1.78899 -0.464386 0.0389458
1.82381 -0.438805 0.0354298
1.85862 -0.415468 0.0323519
1.89345 -0.394106 0.029643
1.92827 -0.374487 0.0272471
1.9631 -0.356415 0.0251183
1.99794 -0.339724 0.0232189
2.03278 -0.324266 0.0215175
2.06762 -0.309917 0.0199879
2.10247 -0.296568 0.0186082
2.13733 -0.284122 0.0173595
2.17219 -0.272495 0.0162263
2.20705 -0.261614 0.0151949
2.24192 -0.251412 0.0142537
2.2768 -0.241831 0.0133928
2.31168 -0.23282 0.0126035
2.34657 -0.224332 0.0118782
2.38146 -0.216325 0.0112104
2.41636 -0.208762 0.0105944
2.45126 -0.201609 0.0100252
2.48617 -0.194836 0.00949834
2.52109 -0.188415 0.00900993
2.55601 -0.18232 0.00855656
2.59094 -0.17653 0.00813524
2.62587 -0.171023 0.00774333
2.66081 -0.165781 0.00737856
2.69576 -0.160786 0.00703895
2.73071 -0.156022 0.00672287
2.76567 -0.151475 0.00642894
2.80064 -0.147133 0.00615612
2.83561 -0.142984 0.00590343
2.87059 -0.139018 0.0056697
2.90558 -0.135228 0.00545258
2.94058 -0.131607 0.00524718
2.97558 -0.128145 0.00504564
3.01059 -0.124828 0.00484116
3.0456 -0.121637 0.00463435
3.08063 -0.118561 0.0044322
3.11566 -0.115594 0.00424104
3.1507 -0.112735 0.0040632
3.18574 -0.109981 0.00389822
3.2208 -0.107327 0.00374469
3.25586 -0.104771 0.00360111
3.29093 -0.102307 0.00346626
3.32601 -0.0999321 0.00333912
3.36109 -0.0976407 0.00321892
3.39619 -0.0954292 0.003105
3.43129 -0.093294 0.00299684
3.4664 -0.0912314 0.002894
3.50152 -0.089238 0.00279608
3.53665 -0.0873107 0.00270275
3.57179 -0.0854464 0.00261371
3.60694 -0.0836425 0.00252869
3.64209 -0.0818963 0.00244745
3.67726 -0.0802052 0.00236975
3.71243 -0.0785668 0.00229541
3.74761 -0.0769791 0.00222422
3.7828 -0.0754397 0.00215602
3.81801 -0.0739469 0.00209064
3.85322 -0.0724985 0.00202793
3.88844 -0.071093 0.00196775
3.92367 -0.0697284 0.00190998
3.95891 -0.0684033 0.00185448
3.99416 -0.0671161 0.00180116
4.02942 -0.0658653 0.00174988
4.06469 -0.0646496 0.00170057
4.09997 -0.0634676 0.00165312
4.13526 -0.062318 0.00160744
4.17056 -0.0611997 0.00156344
4.20587 -0.0601115 0.00152106
4.24119 -0.0590523 0.00148022
4.27653 -0.0580211 0.00144084
4.31187 -0.0570168 0.00140286
4.34722 -0.0560386 0.00136622
4.38259 -0.0550855 0.00133085
4.41797 -0.0541567 0.00129671
4.45335 -0.0532513 0.00126373
4.48875 -0.0523685 0.00123187
4.52416 -0.0515076 0.00120108
4.55958 -0.0506679 0.00117131
4.59502 -0.0498485 0.00114253
4.63046 -0.049049 0.00111469
4.66592 -0.0482686 0.00108775
4.70139 -0.0475067 0.00106168
4.73687 -0.0467627 0.00103644
4.77237 -0.0460361 0.00101199
4.80787 -0.0453263 0.000988312
4.84339 -0.0446328 0.000965369
4.87892 -0.0439551 0.000943133
4.91446 -0.0432927 0.000921576
4.95002 -0.0426451 0.000900673
4.98559 -0.0420119 0.000880399
5.02117 -0.0413928 0.00086073
5.05677 -0.0407871 0.000841643
5.09237 -0.0401946 0.000823117
5.128 -0.0396149 0.000805132
5.16363 -0.0390476 0.000787666
5.19928 -0.0384924 0.000770702
5.23494 -0.0379488 0.000754222
5.27062 -0.0374166 0.000738207
5.30631 -0.0368955 0.000722642
5.34201 -0.0363851 0.000707512
5.37773 -0.0358852 0.000692799
5.41346 -0.0353954 0.000678492
5.4492 -0.0349155 0.000664574
5.48497 -0.0344453 0.000651033
5.52074 -0.0339844 0.000637856
5.55653 -0.0335326 0.000625032
5.59233 -0.0330897 0.000612547
5.62815 -0.0326554 0.000600391
5.66399 -0.0322295 0.000588553
5.69984 -0.0318118 0.000577023
5.7357 -0.0314021 0.000565791
5.77158 -0.0310002 0.000554846
5.80748 -0.0306058 0.00054418
5.84339 -0.0302188 0.000533784
5.87932 -0.0298391 0.00052365
5.91526 -0.0294663 0.000513768
5.95122 -0.0291004 0.000504132
5.9872 -0.0287412 0.000494733
6.02319 -0.0283885 0.000485564
6.05919 -0.0280422 0.000476619
6.09522 -0.027702 0.00046789
6.13126 -0.0273679 0.000459371
6.16732 -0.0270398 0.000451056
6.20339 -0.0267174 0.000442938
6.23949 -0.0264006 0.000435012
6.27559 -0.0260893 0.000427272
6.31172 -0.0257835 0.000419712
6.34786 -0.0254828 0.000412328
6.38403 -0.0251873 0.000405113
6.42021 -0.0248968 0.000398064
6.4564 -0.0246112 0.000391176
6.49262 -0.0243304 0.000384443
6.52885 -0.0240543 0.000377863
6.5651 -0.0237827 0.000371429
6.60137 -0.0235157 0.000365139
6.63766 -0.023253 0.000358988
6.67397 -0.0229945 0.000352972
6.71029 -0.0227403 0.000347088
6.74664 -0.0224902 0.000341332
6.783 -0.022244 0.000335701
6.81938 -0.0220018 0.000330191
6.85579 -0.0217635 0.000324799
6.89221 -0.0215288 0.000319521
6.92865 -0.0212979 0.000314356
6.96511 -0.0210706 0.000309299
7.00159 -0.0208468 0.000304348
7.0381 -0.0206264 0.0002995
7.07462 -0.0204094 0.000294753
7.11116 -0.0201958 0.000290104
7.14772 -0.0199853 0.00028555
7.18431 -0.0197781 0.000281089
7.22091 -0.0195739 0.000276719
7.25754 -0.0193729 0.000272437
7.29418 -0.0191748 0.000268241
7.33085 -0.0189796 0.000264129
7.36754 -0.0187873 0.000260098
7.40425 -0.0185978 0.000256148
7.44099 -0.0184111 0.000252275
7.47774 -0.0182271 0.000248478
7.51452 -0.0180457 0.000244756
7.55132 -0.017867 0.000241105
7.58814 -0.0176908 0.000237525
7.62498 -0.0175171 0.000234014
7.66185 -0.0173458 0.00023057
7.69874 -0.017177 0.000227192
7.73566 -0.0170105 0.000223877
7.77259 -0.0168464 0.000220625
7.80955 -0.0166845 0.000217434
7.84654 -0.0165249 0.000214303
7.88355 -0.0163674 0.00021123
7.92058 -0.0162121 0.000208214
7.95763 -0.0160589 0.000205253
7.99471 -0.0159078 0.000202346
8.03182 -0.0157587 0.000199493
8.06895 -0.0156117 0.000196691
8.1061 -0.0154665 0.000193941
8.14328 -0.0153234 0.000191239
8.18049 -0.0151821 0.000188586
8.21772 -0.0150426 0.000185981
8.25497 -0.014905 0.000183421
8.29226 -0.0147692 0.000180907
8.32956 -0.0146352 0.000178437
8.3669 -0.0145029 0.000176011
8.40426 -0.0143723 0.000173627
8.44165 -0.0142434 0.000171284
8.47906 -0.0141161 0.000168982
8.5165 -0.0139904 0.000166719
8.55397 -0.0138663 0.000164495
8.59146 -0.0137438 0.000162309
8.62899 -0.0136228 0.000160161
8.66654 -0.0135034 0.000158048
8.70412 -0.0133854 0.000155972
8.74172 -0.0132688 0.00015393
8.77936 -0.0131538 0.000151922
8.81702 -0.0130401 0.000149948
8.85471 -0.0129278 0.000148007
8.89244 -0.0128169 0.000146097
8.93019 -0.0127073 0.000144219
8.96797 -0.012599 0.000142372
9.00578 -0.0124921 0.000140555
9.04362 -0.0123864 0.000138767
9.08149 -0.012282 0.000137009
9.11939 -0.0121788 0.000135278
9.15732 -0.0120768 0.000133576
9.19528 -0.0119761 0.0001319
9.23327 -0.0118765 0.000130252
9.2713 -0.011778 0.000128629
9.30935 -0.0116808 0.000127032
9.34744 -0.0115846 0.000125461
9.38556 -0.0114896 0.000123914
9.42371 -0.0113956 0.000122391
9.46189 -0.0113027 0.000120891
9.50011 -0.0112109 0.000119415
9.53836 -0.0111201 0.000117962
9.57664 -0.0110304 0.000116531
9.61496 -0.0109416 0.000115122
9.65331 -0.0108539 0.000113735
9.69169 -0.0107671 0.000112368
9.73011 -0.0106813 0.000111023
9.76856 -0.0105964 0.000109697
9.80704 -0.0105125 0.000108392
9.84557 -0.0104295 0.000107106
9.88412 -0.0103474 0.000105839
9.92271 -0.0102662 0.000104591
9.96134 -0.0101859 0.000103362
10 -0.0101064 0.000102151
10.0387 -0.0100278 0.000100957
10.0774 -0.00995009 9.97811e-05
10.1162 -0.00987317 9.86223e-05
10.155 -0.00979707 9.74803e-05
10.1939 -0.00972177 9.63548e-05
10.2328 -0.00964728 9.52457e-05
10.2717 -0.00957356 9.41524e-05
10.3106 -0.00950062 9.30749e-05
10.3496 -0.00942845 9.20127e-05
10.3887 -0.00935702 9.09656e-05
10.4278 -0.00928633 8.99334e-05
10.4669 -0.00921638 8.89158e-05
10.506 -0.00914714 8.79125e-05
10.5452 -0.00907862 8.69233e-05
10.5845 -0.00901079 8.59479e-05
10.6238 -0.00894366 8.49862e-05
10.6631 -0.0088772 8.40377e-05
10.7024 -0.00881142 8.31025e-05
10.7418 -0.0087463 8.218e-05
10.7813 -0.00868183 8.12703e-05
10.8208 -0.00861801 8.03731e-05
10.8603 -0.00855482 7.94881e-05
10.8999 -0.00849226 7.86151e-05
10.9395 -0.00843031 7.7754e-05
10.9792 -0.00836898 7.69044e-05
11.0189 -0.00830825 7.60664e-05
11.0586 -0.00824811 7.52396e-05
11.0984 -0.00818856 7.44238e-05
11.1383 -0.00812958 7.3619e-05
11.1781 -0.00807118 7.28248e-05
11.2181 -0.00801334 7.20411e-05
11.2581 -0.00795605 7.12678e-05
11.2981 -0.00789931 7.05047e-05
11.3381 -0.00784311 6.97515e-05
11.3783 -0.00778745 6.90082e-05
11.4184 -0.00773231 6.82746e-05
11.4587 -0.00767769 6.75505e-05
11.4989 -0.00762359 6.68358e-05
11.5392 -0.00756999 6.61303e-05
11.5796 -0.00751689 6.54339e-05
11.62 -0.00746429 6.47464e-05
11.6605 -0.00741217 6.40677e-05
11.701 -0.00736053 6.33977e-05
11.7415 -0.00730937 6.27361e-05
11.7822 -0.00725868 6.20829e-05
11.8228 -0.00720845 6.14379e-05
11.8636 -0.00715867 6.08011e-05
11.9043 -0.00710935 6.01722e-05
11.9452 -0.00706047 5.95512e-05
11.986 -0.00701204 5.8938e-05
12.027 -0.00696403 5.83323e-05
12.068 -0.00691646 5.77341e-05
12.109 -0.00686931 5.71433e-05
12.1501 -0.00682258 5.65598e-05
12.1913 -0.00677626 5.59834e-05
12.2325 -0.00673035 5.54141e-05
12.2738 -0.00668485 5.48517e-05
12.3151 -0.00663974 5.42961e-05
12.3565 -0.00659502 5.37473e-05
12.3979 -0.0065507 5.32051e-05
12.4394 -0.00650675 5.26694e-05
12.481 -0.00646319 5.21401e-05
12.5226 -0.00642 5.16171e-05
12.5643 -0.00637718 5.11004e-05
12.6061 -0.00633473 5.05899e-05
12.6479 -0.00629263 5.00853e-05
12.6898 -0.0062509 4.95868e-05
12.7317 -0.00620951 4.90941e-05
12.7737 -0.00616848 4.86072e-05
12.8158 -0.00612778 4.81259e-05
12.8579 -0.00608743 4.76503e-05
12.9001 -0.00604742 4.71803e-05
12.9424 -0.00600773 4.67156e-05
12.9847 -0.00596838 4.62564e-05
13.0271 -0.00592935 4.58024e-05
13.0696 -0.00589064 4.53536e-05
13.1121 -0.00585224 4.491e-05
13.1547 -0.00581416 4.44715e-05
13.1974 -0.00577639 4.40379e-05
13.2402 -0.00573892 4.36093e-05
13.283 -0.00570175 4.31855e-05
13.3259 -0.00566489 4.27665e-05
13.3689 -0.00562831 4.23522e-05
13.4119 -0.00559203 4.19425e-05
13.455 -0.00555604 4.15374e-05
13.4982 -0.00552033 4.11369e-05
13.5415 -0.00548491 4.07407e-05
13.5848 -0.00544976 4.0349e-05
13.6283 -0.00541489 3.99616e-05
13.6718 -0.00538029 3.95785e-05
13.7153 -0.00534595 3.91995e-05
13.759 -0.00531189 3.88247e-05
13.8028 -0.00527808 3.8454e-05
13.8466 -0.00524454 3.80873e-05
13.8905 -0.00521125 3.77246e-05
13.9345 -0.00517822 3.73658e-05
13.9786 -0.00514543 3.70109e-05
14.0227 -0.0051129 3.66598e-05
14.067 -0.00508061 3.63124e-05
14.1113 -0.00504856 3.59687e-05
14.1558 -0.00501675 3.56287e-05
14.2003 -0.00498518 3.52923e-05
14.2449 -0.00495384 3.49595e-05
14.2896 -0.00492274 3.46302e-05
14.3344 -0.00489186 3.43043e-05
14.3793 -0.00486121 3.39818e-05
14.4243 -0.00483078 3.36627e-05
14.4693 -0.00480058 3.3347e-05
14.5145 -0.00477059 3.30345e-05
14.5598 -0.00474082 3.27252e-05
14.6052 -0.00471126 3.24191e-05
14.6506 -0.00468191 3.21162e-05
14.6962 -0.00465278 3.18163e-05
14.7419 -0.00462385 3.15196e-05
14.7877 -0.00459512 3.12258e-05
14.8336 -0.00456659 3.0935e-05
14.8796 -0.00453827 3.06472e-05
14.9257 -0.00451014 3.03622e-05
14.9719 -0.00448221 3.00802e-05
15.0182 -0.00445447 2.98009e-05
15.0647 -0.00442692 2.95244e-05
15.1112 -0.00439956 2.92507e-05
15.1579 -0.00437238 2.89797e-05
15.2047 -0.00434539 2.87113e-05
15.2516 -0.00431858 2.84456e-05
15.2986 -0.00429195 2.81825e-05
15.3458 -0.0042655 2.7922e-05
15.393 -0.00423922 2.7664e-05
15.4404 -0.00421312 2.74085e-05
15.488 -0.00418719 2.71555e-05
15.5356 -0.00416143 2.69049e-05
15.5834 -0.00413584 2.66568e-05
15.6313 -0.00411041 2.64109e-05
15.6794 -0.00408515 2.61675e-05
15.7276 -0.00406005 2.59263e-05
15.7759 -0.0040351 2.56874e-05
15.8243 -0.00401032 2.54508e-05
15.873 -0.00398569 2.52164e-05
15.9217 -0.00396122 2.49842e-05
15.9706 -0.0039369 2.47541e-05
16.0197 -0.00391273 2.45262e-05
16.0689 -0.00388871 2.43004e-05
16.1182 -0.00386483 2.40766e-05
16.1677 -0.00384111 2.38549e-05
16.2174 -0.00381752 2.36352e-05
16.2672 -0.00379407 2.34175e-05
16.3172 -0.00377077 2.32018e-05
16.3674 -0.0037476 2.2988e-05
16.4177 -0.00372457 2.27762e-05
16.4682 -0.00370167 2.25662e-05
16.5189 -0.00367891 2.23581e-05
16.5697 -0.00365628 2.21518e-05
16.6208 -0.00363377 2.19473e-05
16.672 -0.0036114 2.17447e-05
16.7234 -0.00358914 2.15437e-05
16.775 -0.00356702 2.13446e-05
16.8268 -0.00354501 2.11471e-05
16.8787 -0.00352313 2.09513e-05
16.9309 -0.00350136 2.07572e-05
16.9833 -0.00347971 2.05648e-05
17.0359 -0.00345818 2.0374e-05
17.0887 -0.00343676 2.01847e-05
17.1418 -0.00341545 1.9997e-05
17.195 -0.00339425 1.98109e-05
17.2485 -0.00337316 1.96264e-05
17.3022 -0.00335217 1.94433e-05
17.3562 -0.00333129 1.92617e-05
17.4104 -0.00331052 1.90816e-05
17.4648 -0.00328984 1.89029e-05
17.5195 -0.00326926 1.87256e-05
17.5744 -0.00324879 1.85497e-05
17.6296 -0.0032284 1.83752e-05
17.6851 -0.00320811 1.82021e-05
17.7408 -0.00318792 1.80303e-05
17.7969 -0.00316781 1.78598e-05
17.8532 -0.00314779 1.76906e-05
17.9098 -0.00312786 1.75226e-05
17.9667 -0.00310801 1.73559e-05
18.0239 -0.00308825 1.71904e-05
18.0815 -0.00306856 1.70261e-05
18.1393 -0.00304895 1.6863e-05
18.1975 -0.00302942 1.67011e-05
18.256 -0.00300997 1.65403e-05
18.3149 -0.00299058 1.63806e-05
18.3742 -0.00297126 1.6222e-05
18.4338 -0.00295202 1.60644e-05
18.4938 -0.00293283 1.59079e-05
18.5542 -0.00291371 1.57525e-05
18.615 -0.00289465 1.5598e-05
18.6762 -0.00287565 1.54445e-05
18.7379 -0.0028567 1.52919e-05
18.8 -0.0028378 1.51403e-05
18.8625 -0.00281896 1.49896e-05
18.9255 -0.00280016 1.48397e-05
18.9891 -0.0027814 1.46907e-05
19.0531 -0.00276268 1.45425e-05
19.1177 -0.002744 1.43951e-05
19.1828 -0.00272535 1.42485e-05
19.2484 -0.00270673 1.41026e-05
19.3147 -0.00268814 1.39574e-05
19.3816 -0.00266957 1.38128e-05
19.4491 -0.00265101 1.36689e-05
19.5173 -0.00263247 1.35256e-05
19.5862 -0.00261393 1.33829e-05
19.6558 -0.0025954 1.32407e-05
19.7262 -0.00257686 1.30989e-05
19.7974 -0.00255831 1.29576e-05
19.8694 -0.00253975 1.28167e-05
19.9423 -0.00252116 1.26761e-05
20.0162 -0.00250254 1.25358e-05
20.091 -0.00248388 1.23957e-05
20.1669 -0.00246517 1.22558e-05
20.244 -0.0024464 1.2116e-05
20.3222 -0.00242755 1.19762e-05
20.4016 -0.00240863 1.18363e-05
20.4825 -0.0023896 1.16962e-05
20.5648 -0.00237046 1.15558e-05
20.6487 -0.00235119 1.1415e-05
20.7344 -0.00233176 1.12737e-05
20.8219 -0.00231215 1.11317e-05
20.9115 -0.00229233 1.09888e-05
21.0034 -0.00227227 1.08447e-05
21.0979 -0.00225192 1.06992e-05
21.1952 -0.00223123 1.0552e-05
21.2959 -0.00221014 1.04026e-05
21.4004 -0.00218856 1.02505e-05
21.5093 -0.00216639 1.00951e-05
21.6237 -0.00214348 9.93522e-06
21.7448 -0.00211961 9.76963e-06
21.8747 -0.00209447 9.59619e-06
22.0165 -0.00206751 9.41136e-06
22.1768 -0.00203766 9.20819e-06
22.3723 -0.00200214 8.96825e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.125Nc1Quantum/GRp_FRG.txt <==
-22.3723 -0.00200212 -8.96805e-06
-22.1768 -0.00203764 -9.20799e-06
-22.0165 -0.00206748 -9.41105e-06
-21.8747 -0.00209444 -9.59587e-06
-21.7448 -0.00211958 -9.76921e-06
-21.6237 -0.00214345 -9.9346e-06
-21.5093 -0.00216635 -1.00943e-05
-21.4004 -0.00218852 -1.02501e-05
-21.2959 -0.0022101 -1.04025e-05
-21.1952 -0.00223119 -1.05519e-05
-21.0979 -0.00225188 -1.06989e-05
-21.0034 -0.00227223 -1.08444e-05
-20.9115 -0.00229229 -1.09885e-05
-20.8219 -0.00231211 -1.1131e-05
-20.7344 -0.00233172 -1.12732e-05
-20.6487 -0.00235115 -1.14148e-05
-20.5648 -0.00237042 -1.15555e-05
-20.4825 -0.00238956 -1.1696e-05
-20.4016 -0.00240859 -1.18361e-05
-20.3222 -0.00242751 -1.19757e-05
-20.244 -0.00244635 -1.21156e-05
-20.1669 -0.00246512 -1.22552e-05
-20.091 -0.00248383 -1.2395e-05
-20.0162 -0.00250249 -1.25352e-05
-19.9423 -0.00252111 -1.26755e-05
-19.8694 -0.0025397 -1.28164e-05
-19.7974 -0.00255826 -1.29573e-05
-19.7262 -0.00257681 -1.30986e-05
-19.6558 -0.00259535 -1.32403e-05
-19.5862 -0.00261388 -1.33822e-05
-19.5173 -0.00263242 -1.3525e-05
-19.4491 -0.00265096 -1.36681e-05
-19.3816 -0.00266951 -1.38122e-05
-19.3147 -0.00268808 -1.39568e-05
-19.2484 -0.00270668 -1.41021e-05
-19.1828 -0.0027253 -1.42481e-05
-19.1177 -0.00274395 -1.43945e-05
-19.0531 -0.00276263 -1.45419e-05
-18.9891 -0.00278135 -1.469e-05
-18.9255 -0.0028001 -1.48391e-05
-18.8625 -0.0028189 -1.49889e-05
-18.8 -0.00283775 -1.51396e-05
-18.7379 -0.00285664 -1.52914e-05
-18.6762 -0.00287559 -1.54438e-05
-18.615 -0.00289459 -1.55973e-05
-18.5542 -0.00291365 -1.57516e-05
-18.4938 -0.00293277 -1.59072e-05
-18.4338 -0.00295195 -1.60636e-05
-18.3742 -0.0029712 -1.62213e-05
-18.3149 -0.00299052 -1.638e-05
-18.256 -0.0030099 -1.65397e-05
-18.1975 -0.00302936 -1.67004e-05
-18.1393 -0.00304889 -1.68623e-05
-18.0815 -0.00306849 -1.70254e-05
-18.0239 -0.00308818 -1.71895e-05
-17.9667 -0.00310794 -1.73548e-05
-17.9098 -0.00312779 -1.75215e-05
-17.8532 -0.00314772 -1.76897e-05
-17.7969 -0.00316774 -1.78594e-05
-17.7408 -0.00318784 -1.80297e-05
-17.6851 -0.00320804 -1.82012e-05
-17.6296 -0.00322833 -1.83742e-05
-17.5744 -0.00324871 -1.85488e-05
-17.5195 -0.00326919 -1.87246e-05
-17.4648 -0.00328976 -1.89015e-05
-17.4104 -0.00331044 -1.908e-05
-17.3562 -0.00333121 -1.92608e-05
-17.3022 -0.00335209 -1.94432e-05
-17.2485 -0.00337307 -1.96261e-05
-17.195 -0.00339416 -1.98101e-05
-17.1418 -0.00341536 -1.99953e-05
-17.0887 -0.00343668 -2.01833e-05
-17.0359 -0.00345809 -2.03728e-05
-16.9833 -0.00347962 -2.05636e-05
-16.9309 -0.00350127 -2.07556e-05
-16.8787 -0.00352304 -2.09501e-05
-16.8268 -0.00354492 -2.11468e-05
-16.775 -0.00356692 -2.1345e-05
-16.7234 -0.00358905 -2.15431e-05
-16.672 -0.0036113 -2.17432e-05
-16.6208 -0.00363368 -2.19452e-05
-16.5697 -0.00365619 -2.21498e-05
-16.5189 -0.00367882 -2.23569e-05
-16.4682 -0.00370157 -2.25651e-05
-16.4177 -0.00372447 -2.2775e-05
-16.3674 -0.0037475 -2.29872e-05
-16.3172 -0.00377067 -2.32014e-05
-16.2672 -0.00379397 -2.34173e-05
-16.2174 -0.00381742 -2.36347e-05
-16.1677 -0.003841 -2.3853e-05
-16.1182 -0.00386473 -2.40745e-05
-16.0689 -0.00388861 -2.42985e-05
-16.0197 -0.00391262 -2.45248e-05
-15.9706 -0.00393679 -2.47532e-05
-15.9217 -0.00396111 -2.49833e-05
-15.873 -0.00398558 -2.52158e-05
-15.8243 -0.00401021 -2.54503e-05
-15.7759 -0.00403499 -2.56867e-05
-15.7276 -0.00405993 -2.59251e-05
-15.6794 -0.00408504 -2.61663e-05
-15.6313 -0.0041103 -2.64094e-05
-15.5834 -0.00413572 -2.6655e-05
-15.5356 -0.00416131 -2.69029e-05
-15.488 -0.00418707 -2.71535e-05
-15.4404 -0.00421299 -2.74071e-05
-15.393 -0.00423909 -2.76629e-05
-15.3458 -0.00426537 -2.79207e-05
-15.2986 -0.00429182 -2.81811e-05
-15.2516 -0.00431845 -2.8444e-05
-15.2047 -0.00434526 -2.87091e-05
-15.1579 -0.00437225 -2.89767e-05
-15.1112 -0.00439942 -2.92472e-05
-15.0647 -0.00442677 -2.9521e-05
-15.0182 -0.00445432 -2.97982e-05
-14.9719 -0.00448206 -3.00782e-05
-14.9257 -0.00450999 -3.03603e-05
-14.8796 -0.00453812 -3.06454e-05
-14.8336 -0.00456645 -3.09335e-05
-14.7877 -0.00459497 -3.12244e-05
-14.7419 -0.00462369 -3.15175e-05
-14.6962 -0.00465262 -3.18134e-05
-14.6506 -0.00468176 -3.21129e-05
-14.6052 -0.0047111 -3.24165e-05
-14.5598 -0.00474066 -3.27234e-05
-14.5145 -0.00477042 -3.30329e-05
-14.4693 -0.00480041 -3.33452e-05
-14.4243 -0.00483061 -3.3661e-05
-14.3793 -0.00486105 -3.39805e-05
-14.3344 -0.0048917 -3.43028e-05
-14.2896 -0.00492257 -3.46276e-05
-14.2449 -0.00495367 -3.49555e-05
-14.2003 -0.004985 -3.52882e-05
-14.1558 -0.00501657 -3.56252e-05
-14.1113 -0.00504838 -3.59662e-05
-14.067 -0.00508042 -3.63103e-05
-14.0227 -0.00511271 -3.6658e-05
-13.9786 -0.00514525 -3.7009e-05
-13.9345 -0.00517803 -3.7364e-05
-13.8905 -0.00521106 -3.77221e-05
-13.8466 -0.00524434 -3.80834e-05
-13.8028 -0.00527788 -3.84489e-05
-13.759 -0.00531168 -3.88199e-05
-13.7153 -0.00534575 -3.9196e-05
-13.6718 -0.00538008 -3.95764e-05
-13.6283 -0.00541468 -3.99605e-05
-13.5848 -0.00544956 -4.03482e-05
-13.5415 -0.00548471 -4.07394e-05
-13.4982 -0.00552013 -4.11343e-05
-13.455 -0.00555582 -4.15327e-05
-13.4119 -0.0055918 -4.19362e-05
-13.3689 -0.00562807 -4.23462e-05
-13.3259 -0.00566465 -4.27627e-05
-13.283 -0.00570152 -4.31842e-05
-13.2402 -0.00573869 -4.36094e-05
-13.1974 -0.00577617 -4.40378e-05
-13.1547 -0.00581394 -4.44697e-05
-13.1121 -0.00585201 -4.49058e-05
-13.0696 -0.00589039 -4.53472e-05
-13.0271 -0.00592909 -4.57942e-05
-12.9847 -0.00596811 -4.6248e-05
-12.9424 -0.00600746 -4.67094e-05
-12.9001 -0.00604715 -4.7177e-05
-12.8579 -0.00608716 -4.76491e-05
-12.8158 -0.00612752 -4.81249e-05
-12.7737 -0.00616822 -4.86049e-05
-12.7317 -0.00620925 -4.90891e-05
-12.6898 -0.00625062 -4.95784e-05
-12.6479 -0.00629233 -5.00746e-05
-12.6061 -0.00633441 -5.05782e-05
-12.5643 -0.00637685 -5.10909e-05
-12.5226 -0.00641968 -5.16122e-05
-12.481 -0.00646288 -5.21399e-05
-12.4394 -0.00650645 -5.26704e-05
-12.3979 -0.0065504 -5.32026e-05
-12.3565 -0.00659471 -5.37399e-05
-12.3151 -0.00663941 -5.42854e-05
-12.2738 -0.00668449 -5.48389e-05
-12.2325 -0.00672999 -5.5402e-05
-12.1913 -0.0067759 -5.59742e-05
-12.1501 -0.00682223 -5.6555e-05
-12.109 -0.00686897 -5.71416e-05
-12.068 -0.00691612 -5.77319e-05
-12.027 -0.00696369 -5.83274e-05
-11.986 -0.00701168 -5.89292e-05
-11.9452 -0.0070601 -5.95393e-05
-11.9043 -0.00710896 -6.01607e-05
-11.8636 -0.00715828 -6.07902e-05
-11.8228 -0.00720805 -6.14273e-05
-11.7822 -0.00725828 -6.20734e-05
-11.7415 -0.00730898 -6.27284e-05
-11.701 -0.00736014 -6.33912e-05
-11.6605 -0.00741177 -6.40612e-05
-11.62 -0.00746388 -6.47388e-05
-11.5796 -0.00751648 -6.54256e-05
-11.5392 -0.00756957 -6.61214e-05
-11.4989 -0.00762317 -6.68288e-05
-11.4587 -0.00767726 -6.75452e-05
-11.4184 -0.00773188 -6.82702e-05
-11.3783 -0.00778701 -6.90054e-05
-11.3381 -0.00784267 -6.97506e-05
-11.2981 -0.00789887 -7.05053e-05
-11.2581 -0.0079556 -7.12689e-05
-11.2181 -0.00801289 -7.20414e-05
-11.1781 -0.00807073 -7.2825e-05
-11.1383 -0.00812913 -7.36186e-05
-11.0984 -0.00818809 -7.44217e-05
-11.0586 -0.00824764 -7.52366e-05
-11.0189 -0.00830776 -7.6063e-05
-10.9792 -0.00836848 -7.69001e-05
-10.9395 -0.00842979 -7.77483e-05
-10.8999 -0.00849173 -7.86089e-05
-10.8603 -0.0085543 -7.94815e-05
-10.8208 -0.00861751 -8.03656e-05
-10.7813 -0.00868134 -8.12611e-05
-10.7418 -0.0087458 -8.21678e-05
-10.7024 -0.00881088 -8.30854e-05
-10.6631 -0.00887661 -8.40176e-05
-10.6238 -0.00894303 -8.49657e-05
-10.5845 -0.00901015 -8.59302e-05
-10.5452 -0.00907799 -8.69103e-05
-10.506 -0.00914655 -8.7901e-05
-10.4669 -0.00921581 -8.89036e-05
-10.4278 -0.00928577 -8.992e-05
-10.3887 -0.00935643 -9.09474e-05
-10.3496 -0.0094278 -9.19908e-05
-10.3106 -0.00949991 -9.30544e-05
-10.2717 -0.00957282 -9.41348e-05
-10.2328 -0.00964653 -9.52314e-05
-10.1939 -0.00972107 -9.63443e-05
-10.155 -0.0097964 -9.74718e-05
-10.1162 -0.00987251 -9.86112e-05
-10.0774 -0.00994942 -9.97662e-05
-10.0387 -0.0100271 -0.00010094
-10 -0.0101057 -0.000102133
-9.96134 -0.0101851 -0.000103343
-9.92271 -0.0102654 -0.000104574
-9.88412 -0.0103466 -0.000105822
-9.84557 -0.0104287 -0.000107091
-9.80704 -0.0105117 -0.000108381
-9.76856 -0.0105956 -0.000109687
-9.73011 -0.0106805 -0.000111012
-9.69169 -0.0107663 -0.000112356
-9.65331 -0.010853 -0.000113717
-9.61496 -0.0109408 -0.000115104
-9.57664 -0.0110295 -0.000116518
-9.53836 -0.0111192 -0.000117949
-9.50011 -0.01121 -0.000119398
-9.46189 -0.0113018 -0.000120874
-9.42371 -0.0113947 -0.000122371
-9.38556 -0.0114886 -0.000123893
-9.34744 -0.0115837 -0.000125445
-9.30935 -0.0116798 -0.000127021
-9.2713 -0.011777 -0.00012861
-9.23327 -0.0118754 -0.000130224
-9.19528 -0.011975 -0.000131872
-9.15732 -0.0120757 -0.00013355
-9.11939 -0.0121777 -0.000135255
-9.08149 -0.0122809 -0.000136991
-9.04362 -0.0123853 -0.000138745
-9.00578 -0.0124909 -0.000140523
-8.96797 -0.0125979 -0.000142339
-8.93019 -0.0127061 -0.000144186
-8.89244 -0.0128157 -0.000146065
-8.85471 -0.0129266 -0.000147981
-8.81702 -0.0130388 -0.000149919
-8.77936 -0.0131525 -0.000151887
-8.74172 -0.0132676 -0.000153898
-8.70412 -0.0133841 -0.000155939
-8.66654 -0.013502 -0.000158007
-8.62899 -0.0136215 -0.000160122
-8.59146 -0.0137424 -0.000162282
-8.55397 -0.0138649 -0.000164467
-8.5165 -0.013989 -0.000166688
-8.47906 -0.0141147 -0.000168957
-8.44165 -0.0142419 -0.000171244
-8.40426 -0.0143708 -0.000173565
-8.3669 -0.0145013 -0.000175967
-8.32956 -0.0146336 -0.000178421
-8.29226 -0.0147676 -0.000180884
-8.25497 -0.0149034 -0.000183392
-8.21772 -0.015041 -0.00018594
-8.18049 -0.0151804 -0.000188516
-8.14328 -0.0153216 -0.00019118
-8.1061 -0.0154648 -0.000193924
-8.06895 -0.0156098 -0.000196685
-8.03182 -0.0157569 -0.000199468
-7.99471 -0.015906 -0.000202298
-7.95763 -0.0160571 -0.000205176
-7.92058 -0.0162103 -0.000208154
-7.88355 -0.0163656 -0.000211237
-7.84654 -0.0165229 -0.000214333
-7.80955 -0.0166825 -0.000217421
-7.77259 -0.0168444 -0.00022059
-7.73566 -0.0170086 -0.000223847
-7.69874 -0.017175 -0.000227155
-7.66185 -0.0173439 -0.000230611
-7.62498 -0.0175151 -0.000234153
-7.58814 -0.0176886 -0.000237612
-7.55132 -0.0178649 -0.000241104
-7.51452 -0.0180438 -0.000244806
-7.47774 -0.018225 -0.000248576
-7.44099 -0.0184091 -0.000252379
-7.40425 -0.0185959 -0.000256344
-7.36754 -0.0187853 -0.000260352
-7.33085 -0.0189775 -0.000264282
-7.29418 -0.0191727 -0.000268353
-7.25754 -0.0193708 -0.000272601
-7.22091 -0.0195718 -0.000276872
-7.18431 -0.0197759 -0.000281224
-7.14772 -0.0199832 -0.000285701
-7.11116 -0.0201935 -0.000290248
-7.07462 -0.0204072 -0.000294878
-7.0381 -0.0206243 -0.000299592
-7.00159 -0.0208445 -0.000304391
-6.96511 -0.0210682 -0.000309302
-6.92865 -0.0212953 -0.000314337
-6.89221 -0.0215261 -0.000319505
-6.85579 -0.0217607 -0.000324802
-6.81938 -0.021999 -0.000330181
-6.783 -0.0222411 -0.000335683
-6.74664 -0.022487 -0.000341318
-6.71029 -0.022737 -0.000347073
-6.67397 -0.0229912 -0.000352951
-6.63766 -0.0232495 -0.000358957
-6.60137 -0.023512 -0.000365074
-6.5651 -0.0237788 -0.000371351
-6.52885 -0.0240503 -0.000377784
-6.49262 -0.0243264 -0.000384366
-6.4564 -0.0246072 -0.000391105
-6.42021 -0.0248926 -0.00039798
-6.38403 -0.0251829 -0.000404992
-6.34786 -0.0254782 -0.000412213
-6.31172 -0.0257788 -0.000419602
-6.27559 -0.0260847 -0.000427153
-6.23949 -0.0263958 -0.00043489
-6.20339 -0.0267124 -0.000442812
-6.16732 -0.0270348 -0.000450929
-6.13126 -0.0273629 -0.000459246
-6.09522 -0.0276967 -0.000467725
-6.05919 -0.0280366 -0.000476456
-6.02319 -0.0283829 -0.000485447
-5.9872 -0.0287357 -0.000494619
-5.95122 -0.029095 -0.00050398
-5.91526 -0.0294606 -0.000513597
-5.87932 -0.0298328 -0.000523446
-5.84339 -0.0302124 -0.000533639
-5.80748 -0.0305997 -0.000544101
-5.77158 -0.0309943 -0.000554727
-5.7357 -0.031396 -0.000565597
-5.69984 -0.031805 -0.00057677
-5.66399 -0.0322223 -0.000588316
-5.62815 -0.0326484 -0.000600329
-5.59233 -0.0330833 -0.000612514
-5.55653 -0.0335262 -0.000624807
-5.52074 -0.0339771 -0.000637514
-5.48497 -0.0344374 -0.000650791
-5.4492 -0.0349081 -0.000664486
-5.41346 -0.0353887 -0.000678495
-5.37773 -0.0358783 -0.000692638
-5.34201 -0.0363773 -0.000707213
-5.30631 -0.0368872 -0.000722536
-5.27062 -0.0374088 -0.000738295
-5.23494 -0.0379416 -0.000754329
-5.19928 -0.0384849 -0.000770854
-5.16363 -0.0390394 -0.000787776
-5.128 -0.0396065 -0.000805295
-5.09237 -0.0401866 -0.000823465
-5.05677 -0.0407791 -0.000841926
-5.02117 -0.0413839 -0.000860838
-4.98559 -0.0420022 -0.000880547
-4.95002 -0.042635 -0.000900742
-4.91446 -0.0432824 -0.000921552
-4.87892 -0.0439446 -0.000943073
-4.84339 -0.044622 -0.000965044
-4.80787 -0.045315 -0.000987844
-4.77237 -0.0460241 -0.00101155
-4.73687 -0.0467496 -0.00103565
-4.70139 -0.0474925 -0.00106071
-4.66592 -0.0482533 -0.00108691
-4.63046 -0.0490331 -0.00111362
-4.59502 -0.049832 -0.00114137
-4.55958 -0.0506508 -0.00117034
-4.52416 -0.05149 -0.00119989
-4.48875 -0.0523501 -0.00123065
-4.45335 -0.0532315 -0.00126258
-4.41797 -0.0541358 -0.00129516
-4.38259 -0.0550636 -0.00132934
-4.34722 -0.0560157 -0.00136493
-4.31187 -0.0569932 -0.00140105
-4.27653 -0.0579967 -0.00143907
-4.24119 -0.0590268 -0.00147875
-4.20587 -0.0600848 -0.00151894
-4.17056 -0.061171 -0.0015611
-4.13526 -0.0622873 -0.00160521
-4.09997 -0.0634356 -0.00165017
-4.06469 -0.0646162 -0.00169754
-4.02942 -0.0658304 -0.00174691
-3.99416 -0.06708 -0.00179721
-3.95891 -0.0683656 -0.0018506
-3.92367 -0.0696884 -0.00190609
-3.88844 -0.0710504 -0.0019622
-3.85322 -0.0724529 -0.00202204
-3.81801 -0.0738987 -0.00208489
-3.7828 -0.0753902 -0.00214849
-3.74761 -0.0769273 -0.00221621
-3.71243 -0.0785128 -0.00228743
-3.67726 -0.0801499 -0.00235985
-3.64209 -0.0818375 -0.00243679
-3.60694 -0.083579 -0.00251712
-3.57179 -0.0853803 -0.0025991
-3.53665 -0.0872418 -0.0026879
-3.50152 -0.0891674 -0.00278138
-3.4664 -0.0911618 -0.00287653
-3.43129 -0.0932244 -0.00298055
-3.39619 -0.0953612 -0.00309283
-3.36109 -0.0975772 -0.00320714
-3.32601 -0.0998673 -0.00333195
-3.29093 -0.102242 -0.0034699
-3.25586 -0.10471 -0.003615
-3.2208 -0.107261 -0.0037704
-3.18574 -0.109899 -0.00393799
-3.1507 -0.112638 -0.0041047
-3.11566 -0.115477 -0.00427827
-3.08063 -0.118424 -0.00445355
-3.0456 -0.121492 -0.00462696
-3.01059 -0.124689 -0.00481045
-2.97558 -0.128012 -0.00499728
-2.94058 -0.131485 -0.00518768
-2.90558 -0.135121 -0.00539222
-2.87059 -0.138912 -0.00561235
-2.83561 -0.14287 -0.00584921
-2.80064 -0.147018 -0.00610701
-2.76567 -0.151358 -0.00638386
-2.73071 -0.155894 -0.00667962
-2.69576 -0.160644 -0.0069962
-2.66081 -0.165631 -0.00733705
-2.62587 -0.170865 -0.00770285
-2.59094 -0.176356 -0.00809474
-2.55601 -0.182124 -0.00851491
-2.52109 -0.188202 -0.00896767
-2.48617 -0.194608 -0.00945567
-2.45126 -0.20136 -0.00998109
-2.41636 -0.208487 -0.0105477
-2.38146 -0.216032 -0.0111617
-2.34657 -0.224019 -0.0118275
-2.31168 -0.232475 -0.012549
-2.2768 -0.241443 -0.0133321
-2.24192 -0.250986 -0.0141868
-2.20705 -0.261151 -0.0151225
-2.17219 -0.271984 -0.016146
-2.13733 -0.283553 -0.017269
-2.10247 -0.295953 -0.0185086
-2.06762 -0.30925 -0.0198795
-2.03278 -0.323527 -0.0213954
-1.99794 -0.338886 -0.0230773
-1.9631 -0.355483 -0.0249564
-1.92827 -0.373451 -0.0270654
-1.89345 -0.392947 -0.029435
-1.85862 -0.414162 -0.0321105
-1.82381 -0.437369 -0.0351565
-1.78899 -0.462808 -0.0386415
-1.75419 -0.490761 -0.0426344
-1.71938 -0.521577 -0.0472344
-1.68458 -0.555798 -0.0525938
-1.64979 -0.593989 -0.0588994
-1.61499 -0.636814 -0.0663667
-1.58021 -0.685105 -0.0752851
-1.54542 -0.740113 -0.086105
-1.51064 -0.803125 -0.0993942
-1.47586 -0.875819 -0.115852
-1.44109 -0.960387 -0.136535
-1.40632 -1.06025 -0.163197
-1.37155 -1.17967 -0.198407
-1.33679 -1.32453 -0.245845
-1.30203 -1.50284 -0.311563
-1.26727 -1.7279 -0.406862
-1.23251 -2.01834 -0.551643
-1.19776 -2.4011 -0.783979
-1.16301 -2.912 -1.18342
-1.12827 -3.58842 -1.94349
-1.09352 -4.31427 -3.53602
-1.05878 -3.95181 -6.76481
-1.02405 0.674934 -9.34707
-0.989309 4.65343 -6.24646
-0.954576 4.72262 -3.27355
-0.919844 3.9853 -1.83051
-0.885115 3.32748 -1.12349
-0.850388 2.83085 -0.745601
-0.815663 2.46382 -0.527353
-0.78094 2.18557 -0.390539
-0.746219 1.96827 -0.299307
-0.711499 1.79582 -0.235726
-0.676781 1.65723 -0.189931
-0.642065 1.54361 -0.155697
-0.60735 1.4486 -0.129324
-0.572637 1.36854 -0.108571
-0.537925 1.3011 -0.0920215
-0.503214 1.24377 -0.0785472
-0.468504 1.19436 -0.067355
-0.433796 1.15177 -0.0579383
-0.399089 1.11523 -0.0499357
-0.364382 1.08379 -0.0430291
-0.329676 1.05652 -0.0369764
-0.294972 1.03297 -0.0316113
-0.260267 1.01302 -0.0268156
-0.225564 0.996275 -0.0224708
-0.190861 0.982239 -0.0184769
-0.156158 0.970779 -0.0147636
-0.121456 0.961879 -0.0112717
-0.0867541 0.955372 -0.00794175
-0.0520524 0.951004 -0.00472108
-0.0173508 0.948714 -0.00156598
0.0173508 0.948714 0.00156598
0.0520524 0.951004 0.00472108
0.0867541 0.955372 0.00794175
0.121456 0.961879 0.0112717
0.156158 0.970779 0.0147636
0.190861 0.982239 0.0184769
0.225564 0.996275 0.0224708
0.260267 1.01302 0.0268156
0.294972 1.03297 0.0316113
0.329676 1.05652 0.0369764
0.364382 1.08379 0.0430291
0.399089 1.11523 0.0499357
0.433796 1.15177 0.0579383
0.468504 1.19436 0.067355
0.503214 1.24377 0.0785472
0.537925 1.3011 0.0920215
0.572637 1.36854 0.108571
0.60735 1.4486 0.129324
0.642065 1.54361 0.155697
0.676781 1.65723 0.189931
0.711499 1.79582 0.235726
0.746219 1.96827 0.299307
0.78094 2.18557 0.390539
0.815663 2.46382 0.527353
0.850388 2.83085 0.745601
0.885115 3.32748 1.12349
0.919844 3.9853 1.83051
0.954576 4.72262 3.27355
0.989309 4.65343 6.24646
1.02405 0.674934 9.34707
1.05878 -3.95181 6.76481
1.09352 -4.31427 3.53602
1.12827 -3.58842 1.94349
1.16301 -2.912 1.18342
1.19776 -2.4011 0.783979
1.23251 -2.01834 0.551643
1.26727 -1.7279 0.406862
1.30203 -1.50284 0.311563
1.33679 -1.32453 0.245845
1.37155 -1.17967 0.198407
1.40632 -1.06025 0.163197
1.44109 -0.960387 0.136535
1.47586 -0.875819 0.115852
1.51064 -0.803125 0.0993942
1.54542 -0.740113 0.086105
1.58021 -0.685105 0.0752851
1.61499 -0.636814 0.0663667
1.64979 -0.593989 0.0588994
1.68458 -0.555798 0.0525938
1.71938 -0.521577 0.0472344
1.75419 -0.490761 0.0426344
1.78899 -0.462808 0.0386415
1.82381 -0.437369 0.0351565
1.85862 -0.414162 0.0321105
1.89345 -0.392947 0.029435
1.92827 -0.373451 0.0270654
1.9631 -0.355483 0.0249564
1.99794 -0.338886 0.0230773
2.03278 -0.323527 0.0213954
2.06762 -0.30925 0.0198795
2.10247 -0.295953 0.0185086
2.13733 -0.283553 0.017269
2.17219 -0.271984 0.016146
2.20705 -0.261151 0.0151225
2.24192 -0.250986 0.0141868
2.2768 -0.241443 0.0133321
2.31168 -0.232475 0.012549
2.34657 -0.224019 0.0118275
2.38146 -0.216032 0.0111617
2.41636 -0.208487 0.0105477
2.45126 -0.20136 0.00998109
2.48617 -0.194608 0.00945567
2.52109 -0.188202 0.00896767
2.55601 -0.182124 0.00851491
2.59094 -0.176356 0.00809474
2.62587 -0.170865 0.00770285
2.66081 -0.165631 0.00733705
2.69576 -0.160644 0.0069962
2.73071 -0.155894 0.00667962
2.76567 -0.151358 0.00638386
2.80064 -0.147018 0.00610701
2.83561 -0.14287 0.00584921
2.87059 -0.138912 0.00561235
2.90558 -0.135121 0.00539222
2.94058 -0.131485 0.00518768
2.97558 -0.128012 0.00499728
3.01059 -0.124689 0.00481045
3.0456 -0.121492 0.00462696
3.08063 -0.118424 0.00445355
3.11566 -0.115477 0.00427827
3.1507 -0.112638 0.0041047
3.18574 -0.109899 0.00393799
3.2208 -0.107261 0.0037704
3.25586 -0.10471 0.003615
3.29093 -0.102242 0.0034699
3.32601 -0.0998673 0.00333195
3.36109 -0.0975772 0.00320714
3.39619 -0.0953612 0.00309283
3.43129 -0.0932244 0.00298055
3.4664 -0.0911618 0.00287653
3.50152 -0.0891674 0.00278138
3.53665 -0.0872418 0.0026879
3.57179 -0.0853803 0.0025991
3.60694 -0.083579 0.00251712
3.64209 -0.0818375 0.00243679
3.67726 -0.0801499 0.00235985
3.71243 -0.0785128 0.00228743
3.74761 -0.0769273 0.00221621
3.7828 -0.0753902 0.00214849
3.81801 -0.0738987 0.00208489
3.85322 -0.0724529 0.00202204
3.88844 -0.0710504 0.0019622
3.92367 -0.0696884 0.00190609
3.95891 -0.0683656 0.0018506
3.99416 -0.06708 0.00179721
4.02942 -0.0658304 0.00174691
4.06469 -0.0646162 0.00169754
4.09997 -0.0634356 0.00165017
4.13526 -0.0622873 0.00160521
4.17056 -0.061171 0.0015611
4.20587 -0.0600848 0.00151894
4.24119 -0.0590268 0.00147875
4.27653 -0.0579967 0.00143907
4.31187 -0.0569932 0.00140105
4.34722 -0.0560157 0.00136493
4.38259 -0.0550636 0.00132934
4.41797 -0.0541358 0.00129516
4.45335 -0.0532315 0.00126258
4.48875 -0.0523501 0.00123065
4.52416 -0.05149 0.00119989
4.55958 -0.0506508 0.00117034
4.59502 -0.049832 0.00114137
4.63046 -0.0490331 0.00111362
4.66592 -0.0482533 0.00108691
4.70139 -0.0474925 0.00106071
4.73687 -0.0467496 0.00103565
4.77237 -0.0460241 0.00101155
4.80787 -0.045315 0.000987844
4.84339 -0.044622 0.000965044
4.87892 -0.0439446 0.000943073
4.91446 -0.0432824 0.000921552
4.95002 -0.042635 0.000900742
4.98559 -0.0420022 0.000880547
5.02117 -0.0413839 0.000860838
5.05677 -0.0407791 0.000841926
5.09237 -0.0401866 0.000823465
5.128 -0.0396065 0.000805295
5.16363 -0.0390394 0.000787776
5.19928 -0.0384849 0.000770854
5.23494 -0.0379416 0.000754329
5.27062 -0.0374088 0.000738295
5.30631 -0.0368872 0.000722536
5.34201 -0.0363773 0.000707213
5.37773 -0.0358783 0.000692638
5.41346 -0.0353887 0.000678495
5.4492 -0.0349081 0.000664486
5.48497 -0.0344374 0.000650791
5.52074 -0.0339771 0.000637514
5.55653 -0.0335262 0.000624807
5.59233 -0.0330833 0.000612514
5.62815 -0.0326484 0.000600329
5.66399 -0.0322223 0.000588316
5.69984 -0.031805 0.00057677
5.7357 -0.031396 0.000565597
5.77158 -0.0309943 0.000554727
5.80748 -0.0305997 0.000544101
5.84339 -0.0302124 0.000533639
5.87932 -0.0298328 0.000523446
5.91526 -0.0294606 0.000513597
5.95122 -0.029095 0.00050398
5.9872 -0.0287357 0.000494619
6.02319 -0.0283829 0.000485447
6.05919 -0.0280366 0.000476456
6.09522 -0.0276967 0.000467725
6.13126 -0.0273629 0.000459246
6.16732 -0.0270348 0.000450929
6.20339 -0.0267124 0.000442812
6.23949 -0.0263958 0.00043489
6.27559 -0.0260847 0.000427153
6.31172 -0.0257788 0.000419602
6.34786 -0.0254782 0.000412213
6.38403 -0.0251829 0.000404992
6.42021 -0.0248926 0.00039798
6.4564 -0.0246072 0.000391105
6.49262 -0.0243264 0.000384366
6.52885 -0.0240503 0.000377784
6.5651 -0.0237788 0.000371351
6.60137 -0.023512 0.000365074
6.63766 -0.0232495 0.000358957
6.67397 -0.0229912 0.000352951
6.71029 -0.022737 0.000347073
6.74664 -0.022487 0.000341318
6.783 -0.0222411 0.000335683
6.81938 -0.021999 0.000330181
6.85579 -0.0217607 0.000324802
6.89221 -0.0215261 0.000319505
6.92865 -0.0212953 0.000314337
6.96511 -0.0210682 0.000309302
7.00159 -0.0208445 0.000304391
7.0381 -0.0206243 0.000299592
7.07462 -0.0204072 0.000294878
7.11116 -0.0201935 0.000290248
7.14772 -0.0199832 0.000285701
7.18431 -0.0197759 0.000281224
7.22091 -0.0195718 0.000276872
7.25754 -0.0193708 0.000272601
7.29418 -0.0191727 0.000268353
7.33085 -0.0189775 0.000264282
7.36754 -0.0187853 0.000260352
7.40425 -0.0185959 0.000256344
7.44099 -0.0184091 0.000252379
7.47774 -0.018225 0.000248576
7.51452 -0.0180438 0.000244806
7.55132 -0.0178649 0.000241104
7.58814 -0.0176886 0.000237612
7.62498 -0.0175151 0.000234153
7.66185 -0.0173439 0.000230611
7.69874 -0.017175 0.000227155
7.73566 -0.0170086 0.000223847
7.77259 -0.0168444 0.00022059
7.80955 -0.0166825 0.000217421
7.84654 -0.0165229 0.000214333
7.88355 -0.0163656 0.000211237
7.92058 -0.0162103 0.000208154
7.95763 -0.0160571 0.000205176
7.99471 -0.015906 0.000202298
8.03182 -0.0157569 0.000199468
8.06895 -0.0156098 0.000196685
8.1061 -0.0154648 0.000193924
8.14328 -0.0153216 0.00019118
8.18049 -0.0151804 0.000188516
8.21772 -0.015041 0.00018594
8.25497 -0.0149034 0.000183392
8.29226 -0.0147676 0.000180884
8.32956 -0.0146336 0.000178421
8.3669 -0.0145013 0.000175967
8.40426 -0.0143708 0.000173565
8.44165 -0.0142419 0.000171244
8.47906 -0.0141147 0.000168957
8.5165 -0.013989 0.000166688
8.55397 -0.0138649 0.000164467
8.59146 -0.0137424 0.000162282
8.62899 -0.0136215 0.000160122
8.66654 -0.013502 0.000158007
8.70412 -0.0133841 0.000155939
8.74172 -0.0132676 0.000153898
8.77936 -0.0131525 0.000151887
8.81702 -0.0130388 0.000149919
8.85471 -0.0129266 0.000147981
8.89244 -0.0128157 0.000146065
8.93019 -0.0127061 0.000144186
8.96797 -0.0125979 0.000142339
9.00578 -0.0124909 0.000140523
9.04362 -0.0123853 0.000138745
9.08149 -0.0122809 0.000136991
9.11939 -0.0121777 0.000135255
9.15732 -0.0120757 0.00013355
9.19528 -0.011975 0.000131872
9.23327 -0.0118754 0.000130224
9.2713 -0.011777 0.00012861
9.30935 -0.0116798 0.000127021
9.34744 -0.0115837 0.000125445
9.38556 -0.0114886 0.000123893
9.42371 -0.0113947 0.000122371
9.46189 -0.0113018 0.000120874
9.50011 -0.01121 0.000119398
9.53836 -0.0111192 0.000117949
9.57664 -0.0110295 0.000116518
9.61496 -0.0109408 0.000115104
9.65331 -0.010853 0.000113717
9.69169 -0.0107663 0.000112356
9.73011 -0.0106805 0.000111012
9.76856 -0.0105956 0.000109687
9.80704 -0.0105117 0.000108381
9.84557 -0.0104287 0.000107091
9.88412 -0.0103466 0.000105822
9.92271 -0.0102654 0.000104574
9.96134 -0.0101851 0.000103343
10 -0.0101057 0.000102133
10.0387 -0.0100271 0.00010094
10.0774 -0.00994942 9.97662e-05
10.1162 -0.00987251 9.86112e-05
10.155 -0.0097964 9.74718e-05
10.1939 -0.00972107 9.63443e-05
10.2328 -0.00964653 9.52314e-05
10.2717 -0.00957282 9.41348e-05
10.3106 -0.00949991 9.30544e-05
10.3496 -0.0094278 9.19908e-05
10.3887 -0.00935643 9.09474e-05
10.4278 -0.00928577 8.992e-05
10.4669 -0.00921581 8.89036e-05
10.506 -0.00914655 8.7901e-05
10.5452 -0.00907799 8.69103e-05
10.5845 -0.00901015 8.59302e-05
10.6238 -0.00894303 8.49657e-05
10.6631 -0.00887661 8.40176e-05
10.7024 -0.00881088 8.30854e-05
10.7418 -0.0087458 8.21678e-05
10.7813 -0.00868134 8.12611e-05
10.8208 -0.00861751 8.03656e-05
10.8603 -0.0085543 7.94815e-05
10.8999 -0.00849173 7.86089e-05
10.9395 -0.00842979 7.77483e-05
10.9792 -0.00836848 7.69001e-05
11.0189 -0.00830776 7.6063e-05
11.0586 -0.00824764 7.52366e-05
11.0984 -0.00818809 7.44217e-05
11.1383 -0.00812913 7.36186e-05
11.1781 -0.00807073 7.2825e-05
11.2181 -0.00801289 7.20414e-05
11.2581 -0.0079556 7.12689e-05
11.2981 -0.00789887 7.05053e-05
11.3381 -0.00784267 6.97506e-05
11.3783 -0.00778701 6.90054e-05
11.4184 -0.00773188 6.82702e-05
11.4587 -0.00767726 6.75452e-05
11.4989 -0.00762317 6.68288e-05
11.5392 -0.00756957 6.61214e-05
11.5796 -0.00751648 6.54256e-05
11.62 -0.00746388 6.47388e-05
11.6605 -0.00741177 6.40612e-05
11.701 -0.00736014 6.33912e-05
11.7415 -0.00730898 6.27284e-05
11.7822 -0.00725828 6.20734e-05
11.8228 -0.00720805 6.14273e-05
11.8636 -0.00715828 6.07902e-05
11.9043 -0.00710896 6.01607e-05
11.9452 -0.0070601 5.95393e-05
11.986 -0.00701168 5.89292e-05
12.027 -0.00696369 5.83274e-05
12.068 -0.00691612 5.77319e-05
12.109 -0.00686897 5.71416e-05
12.1501 -0.00682223 5.6555e-05
12.1913 -0.0067759 5.59742e-05
12.2325 -0.00672999 5.5402e-05
12.2738 -0.00668449 5.48389e-05
12.3151 -0.00663941 5.42854e-05
12.3565 -0.00659471 5.37399e-05
12.3979 -0.0065504 5.32026e-05
12.4394 -0.00650645 5.26704e-05
12.481 -0.00646288 5.21399e-05
12.5226 -0.00641968 5.16122e-05
12.5643 -0.00637685 5.10909e-05
12.6061 -0.00633441 5.05782e-05
12.6479 -0.00629233 5.00746e-05
12.6898 -0.00625062 4.95784e-05
12.7317 -0.00620925 4.90891e-05
12.7737 -0.00616822 4.86049e-05
12.8158 -0.00612752 4.81249e-05
12.8579 -0.00608716 4.76491e-05
12.9001 -0.00604715 4.7177e-05
12.9424 -0.00600746 4.67094e-05
12.9847 -0.00596811 4.6248e-05
13.0271 -0.00592909 4.57942e-05
13.0696 -0.00589039 4.53472e-05
13.1121 -0.00585201 4.49058e-05
13.1547 -0.00581394 4.44697e-05
13.1974 -0.00577617 4.40378e-05
13.2402 -0.00573869 4.36094e-05
13.283 -0.00570152 4.31842e-05
13.3259 -0.00566465 4.27627e-05
13.3689 -0.00562807 4.23462e-05
13.4119 -0.0055918 4.19362e-05
13.455 -0.00555582 4.15327e-05
13.4982 -0.00552013 4.11343e-05
13.5415 -0.00548471 4.07394e-05
13.5848 -0.00544956 4.03482e-05
13.6283 -0.00541468 3.99605e-05
13.6718 -0.00538008 3.95764e-05
13.7153 -0.00534575 3.9196e-05
13.759 -0.00531168 3.88199e-05
13.8028 -0.00527788 3.84489e-05
13.8466 -0.00524434 3.80834e-05
13.8905 -0.00521106 3.77221e-05
13.9345 -0.00517803 3.7364e-05
13.9786 -0.00514525 3.7009e-05
14.0227 -0.00511271 3.6658e-05
14.067 -0.00508042 3.63103e-05
14.1113 -0.00504838 3.59662e-05
14.1558 -0.00501657 3.56252e-05
14.2003 -0.004985 3.52882e-05
14.2449 -0.00495367 3.49555e-05
14.2896 -0.00492257 3.46276e-05
14.3344 -0.0048917 3.43028e-05
14.3793 -0.00486105 3.39805e-05
14.4243 -0.00483061 3.3661e-05
14.4693 -0.00480041 3.33452e-05
14.5145 -0.00477042 3.30329e-05
14.5598 -0.00474066 3.27234e-05
14.6052 -0.0047111 3.24165e-05
14.6506 -0.00468176 3.21129e-05
14.6962 -0.00465262 3.18134e-05
14.7419 -0.00462369 3.15175e-05
14.7877 -0.00459497 3.12244e-05
14.8336 -0.00456645 3.09335e-05
14.8796 -0.00453812 3.06454e-05
14.9257 -0.00450999 3.03603e-05
14.9719 -0.00448206 3.00782e-05
15.0182 -0.00445432 2.97982e-05
15.0647 -0.00442677 2.9521e-05
15.1112 -0.00439942 2.92472e-05
15.1579 -0.00437225 2.89767e-05
15.2047 -0.00434526 2.87091e-05
15.2516 -0.00431845 2.8444e-05
15.2986 -0.00429182 2.81811e-05
15.3458 -0.00426537 2.79207e-05
15.393 -0.00423909 2.76629e-05
15.4404 -0.00421299 2.74071e-05
15.488 -0.00418707 2.71535e-05
15.5356 -0.00416131 2.69029e-05
15.5834 -0.00413572 2.6655e-05
15.6313 -0.0041103 2.64094e-05
15.6794 -0.00408504 2.61663e-05
15.7276 -0.00405993 2.59251e-05
15.7759 -0.00403499 2.56867e-05
15.8243 -0.00401021 2.54503e-05
15.873 -0.00398558 2.52158e-05
15.9217 -0.00396111 2.49833e-05
15.9706 -0.00393679 2.47532e-05
16.0197 -0.00391262 2.45248e-05
16.0689 -0.00388861 2.42985e-05
16.1182 -0.00386473 2.40745e-05
16.1677 -0.003841 2.3853e-05
16.2174 -0.00381742 2.36347e-05
16.2672 -0.00379397 2.34173e-05
16.3172 -0.00377067 2.32014e-05
16.3674 -0.0037475 2.29872e-05
16.4177 -0.00372447 2.2775e-05
16.4682 -0.00370157 2.25651e-05
16.5189 -0.00367882 2.23569e-05
16.5697 -0.00365619 2.21498e-05
16.6208 -0.00363368 2.19452e-05
16.672 -0.0036113 2.17432e-05
16.7234 -0.00358905 2.15431e-05
16.775 -0.00356692 2.1345e-05
16.8268 -0.00354492 2.11468e-05
16.8787 -0.00352304 2.09501e-05
16.9309 -0.00350127 2.07556e-05
16.9833 -0.00347962 2.05636e-05
17.0359 -0.00345809 2.03728e-05
17.0887 -0.00343668 2.01833e-05
17.1418 -0.00341536 1.99953e-05
17.195 -0.00339416 1.98101e-05
17.2485 -0.00337307 1.96261e-05
17.3022 -0.00335209 1.94432e-05
17.3562 -0.00333121 1.92608e-05
17.4104 -0.00331044 1.908e-05
17.4648 -0.00328976 1.89015e-05
17.5195 -0.00326919 1.87246e-05
17.5744 -0.00324871 1.85488e-05
17.6296 -0.00322833 1.83742e-05
17.6851 -0.00320804 1.82012e-05
17.7408 -0.00318784 1.80297e-05
17.7969 -0.00316774 1.78594e-05
17.8532 -0.00314772 1.76897e-05
17.9098 -0.00312779 1.75215e-05
17.9667 -0.00310794 1.73548e-05
18.0239 -0.00308818 1.71895e-05
18.0815 -0.00306849 1.70254e-05
18.1393 -0.00304889 1.68623e-05
18.1975 -0.00302936 1.67004e-05
18.256 -0.0030099 1.65397e-05
18.3149 -0.00299052 1.638e-05
18.3742 -0.0029712 1.62213e-05
18.4338 -0.00295195 1.60636e-05
18.4938 -0.00293277 1.59072e-05
18.5542 -0.00291365 1.57516e-05
18.615 -0.00289459 1.55973e-05
18.6762 -0.00287559 1.54438e-05
18.7379 -0.00285664 1.52914e-05
18.8 -0.00283775 1.51396e-05
18.8625 -0.0028189 1.49889e-05
18.9255 -0.0028001 1.48391e-05
18.9891 -0.00278135 1.469e-05
19.0531 -0.00276263 1.45419e-05
19.1177 -0.00274395 1.43945e-05
19.1828 -0.0027253 1.42481e-05
19.2484 -0.00270668 1.41021e-05
19.3147 -0.00268808 1.39568e-05
19.3816 -0.00266951 1.38122e-05
19.4491 -0.00265096 1.36681e-05
19.5173 -0.00263242 1.3525e-05
19.5862 -0.00261388 1.33822e-05
19.6558 -0.00259535 1.32403e-05
19.7262 -0.00257681 1.30986e-05
19.7974 -0.00255826 1.29573e-05
19.8694 -0.0025397 1.28164e-05
19.9423 -0.00252111 1.26755e-05
20.0162 -0.00250249 1.25352e-05
20.091 -0.00248383 1.2395e-05
20.1669 -0.00246512 1.22552e-05
20.244 -0.00244635 1.21156e-05
20.3222 -0.00242751 1.19757e-05
20.4016 -0.00240859 1.18361e-05
20.4825 -0.00238956 1.1696e-05
20.5648 -0.00237042 1.15555e-05
20.6487 -0.00235115 1.14148e-05
20.7344 -0.00233172 1.12732e-05
20.8219 -0.00231211 1.1131e-05
20.9115 -0.00229229 1.09885e-05
21.0034 -0.00227223 1.08444e-05
21.0979 -0.00225188 1.06989e-05
21.1952 -0.00223119 1.05519e-05
21.2959 -0.0022101 1.04025e-05
21.4004 -0.00218852 1.02501e-05
21.5093 -0.00216635 1.00943e-05
21.6237 -0.00214345 9.9346e-06
21.7448 -0.00211958 9.76921e-06
21.8747 -0.00209444 9.59587e-06
22.0165 -0.00206748 9.41105e-06
22.1768 -0.00203764 9.20799e-06
22.3723 -0.00200212 8.96805e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.125Nc1Quantum/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.1
#Lambda=0.125
#Beta=1
#Nc=1
#QUANTUM=1

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=1024 aX=2 aP=0.5

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.125Nc1Quantum/SigmaAOneLoop.txt <==
-22.3723 -0.0675628 -4.01107e-20
-22.1768 -0.0675628 -4.01107e-20
-22.0165 -0.0675628 -4.01107e-20
-21.8747 -0.0675628 -4.01107e-20
-21.7448 -0.0675628 -4.01107e-20
-21.6237 -0.0675628 -4.01107e-20
-21.5093 -0.0675628 -4.01107e-20
-21.4004 -0.0675628 -4.01107e-20
-21.2959 -0.0675628 -4.01107e-20
-21.1952 -0.0675628 -4.01107e-20
-21.0979 -0.0675628 -4.01107e-20
-21.0034 -0.0675628 -4.01107e-20
-20.9115 -0.0675628 -4.01107e-20
-20.8219 -0.0675628 -4.01107e-20
-20.7344 -0.0675628 -4.01107e-20
-20.6487 -0.0675628 -4.01107e-20
-20.5648 -0.0675628 -4.01107e-20
-20.4825 -0.0675628 -4.01107e-20
-20.4016 -0.0675628 -4.01107e-20
-20.3222 -0.0675628 -4.01107e-20
-20.244 -0.0675628 -4.01107e-20
-20.1669 -0.0675628 -4.01107e-20
-20.091 -0.0675628 -4.01107e-20
-20.0162 -0.0675628 -4.01107e-20
-19.9423 -0.0675628 -4.01107e-20
-19.8694 -0.0675628 -4.01107e-20
-19.7974 -0.0675628 -4.01107e-20
-19.7262 -0.0675628 -4.01107e-20
-19.6558 -0.0675628 -4.01107e-20
-19.5862 -0.0675628 -4.01107e-20
-19.5173 -0.0675628 -4.01107e-20
-19.4491 -0.0675628 -4.01107e-20
-19.3816 -0.0675628 -4.01107e-20
-19.3147 -0.0675628 -4.01107e-20
-19.2484 -0.0675628 -4.01107e-20
-19.1828 -0.0675628 -4.01107e-20
-19.1177 -0.0675628 -4.01107e-20
-19.0531 -0.0675628 -4.01107e-20
-18.9891 -0.0675628 -4.01107e-20
-18.9255 -0.0675628 -4.01107e-20
-18.8625 -0.0675628 -4.01107e-20
-18.8 -0.0675628 -4.01107e-20
-18.7379 -0.0675628 -4.01107e-20
-18.6762 -0.0675628 -4.01107e-20
-18.615 -0.0675628 -4.01107e-20
-18.5542 -0.0675628 -4.01107e-20
-18.4938 -0.0675628 -4.01107e-20
-18.4338 -0.0675628 -4.01107e-20
-18.3742 -0.0675628 -4.01107e-20
-18.3149 -0.0675628 -4.01107e-20
-18.256 -0.0675628 -4.01107e-20
-18.1975 -0.0675628 -4.01107e-20
-18.1393 -0.0675628 -4.01107e-20
-18.0815 -0.0675628 -4.01107e-20
-18.0239 -0.0675628 -4.01107e-20
-17.9667 -0.0675628 -4.01107e-20
-17.9098 -0.0675628 -4.01107e-20
-17.8532 -0.0675628 -4.01107e-20
-17.7969 -0.0675628 -4.01107e-20
-17.7408 -0.0675628 -4.01107e-20
-17.6851 -0.0675628 -4.01107e-20
-17.6296 -0.0675628 -4.01107e-20
-17.5744 -0.0675628 -4.01107e-20
-17.5195 -0.0675628 -4.01107e-20
-17.4648 -0.0675628 -4.01107e-20
-17.4104 -0.0675628 -4.01107e-20
-17.3562 -0.0675628 -4.01107e-20
-17.3022 -0.0675628 -4.01107e-20
-17.2485 -0.0675628 -4.01107e-20
-17.195 -0.0675628 -4.01107e-20
-17.1418 -0.0675628 -4.01107e-20
-17.0887 -0.0675628 -4.01107e-20
-17.0359 -0.0675628 -4.01107e-20
-16.9833 -0.0675628 -4.01107e-20
-16.9309 -0.0675628 -4.01107e-20
-16.8787 -0.0675628 -4.01107e-20
-16.8268 -0.0675628 -4.01107e-20
-16.775 -0.0675628 -4.01107e-20
-16.7234 -0.0675628 -4.01107e-20
-16.672 -0.0675628 -4.01107e-20
-16.6208 -0.0675628 -4.01107e-20
-16.5697 -0.0675628 -4.01107e-20
-16.5189 -0.0675628 -4.01107e-20
-16.4682 -0.0675628 -4.01107e-20
-16.4177 -0.0675628 -4.01107e-20
-16.3674 -0.0675628 -4.01107e-20
-16.3172 -0.0675628 -4.01107e-20
-16.2672 -0.0675628 -4.01107e-20
-16.2174 -0.0675628 -4.01107e-20
-16.1677 -0.0675628 -4.01107e-20
-16.1182 -0.0675628 -4.01107e-20
-16.0689 -0.0675628 -4.01107e-20
-16.0197 -0.0675628 -4.01107e-20
-15.9706 -0.0675628 -4.01107e-20
-15.9217 -0.0675628 -4.01107e-20
-15.873 -0.0675628 -4.01107e-20
-15.8243 -0.0675628 -4.01107e-20
-15.7759 -0.0675628 -4.01107e-20
-15.7276 -0.0675628 -4.01107e-20
-15.6794 -0.0675628 -4.01107e-20
-15.6313 -0.0675628 -4.01107e-20
-15.5834 -0.0675628 -4.01107e-20
-15.5356 -0.0675628 -4.01107e-20
-15.488 -0.0675628 -4.01107e-20
-15.4404 -0.0675628 -4.01107e-20
-15.393 -0.0675628 -4.01107e-20
-15.3458 -0.0675628 -4.01107e-20
-15.2986 -0.0675628 -4.01107e-20
-15.2516 -0.0675628 -4.01107e-20
-15.2047 -0.0675628 -4.01107e-20
-15.1579 -0.0675628 -4.01107e-20
-15.1112 -0.0675628 -4.01107e-20
-15.0647 -0.0675628 -4.01107e-20
-15.0182 -0.0675628 -4.01107e-20
-14.9719 -0.0675628 -4.01107e-20
-14.9257 -0.0675628 -4.01107e-20
-14.8796 -0.0675628 -4.01107e-20
-14.8336 -0.0675628 -4.01107e-20
-14.7877 -0.0675628 -4.01107e-20
-14.7419 -0.0675628 -4.01107e-20
-14.6962 -0.0675628 -4.01107e-20
-14.6506 -0.0675628 -4.01107e-20
-14.6052 -0.0675628 -4.01107e-20
-14.5598 -0.0675628 -4.01107e-20
-14.5145 -0.0675628 -4.01107e-20
-14.4693 -0.0675628 -4.01107e-20
-14.4243 -0.0675628 -4.01107e-20
-14.3793 -0.0675628 -4.01107e-20
-14.3344 -0.0675628 -4.01107e-20
-14.2896 -0.0675628 -4.01107e-20
-14.2449 -0.0675628 -4.01107e-20
-14.2003 -0.0675628 -4.01107e-20
-14.1558 -0.0675628 -4.01107e-20
-14.1113 -0.0675628 -4.01107e-20
-14.067 -0.0675628 -4.01107e-20
-14.0227 -0.0675628 -4.01107e-20
-13.9786 -0.0675628 -4.01107e-20
-13.9345 -0.0675628 -4.01107e-20
-13.8905 -0.0675628 -4.01107e-20
-13.8466 -0.0675628 -4.01107e-20
-13.8028 -0.0675628 -4.01107e-20
-13.759 -0.0675628 -4.01107e-20
-13.7153 -0.0675628 -4.01107e-20
-13.6718 -0.0675628 -4.01107e-20
-13.6283 -0.0675628 -4.01107e-20
-13.5848 -0.0675628 -4.01107e-20
-13.5415 -0.0675628 -4.01107e-20
-13.4982 -0.0675628 -4.01107e-20
-13.455 -0.0675628 -4.01107e-20
-13.4119 -0.0675628 -4.01107e-20
-13.3689 -0.0675628 -4.01107e-20
-13.3259 -0.0675628 -4.01107e-20
-13.283 -0.0675628 -4.01107e-20
-13.2402 -0.0675628 -4.01107e-20
-13.1974 -0.0675628 -4.01107e-20
-13.1547 -0.0675628 -4.01107e-20
-13.1121 -0.0675628 -4.01107e-20
-13.0696 -0.0675628 -4.01107e-20
-13.0271 -0.0675628 -4.01107e-20
-12.9847 -0.0675628 -4.01107e-20
-12.9424 -0.0675628 -4.01107e-20
-12.9001 -0.0675628 -4.01107e-20
-12.8579 -0.0675628 -4.01107e-20
-12.8158 -0.0675628 -4.01107e-20
-12.7737 -0.0675628 -4.01107e-20
-12.7317 -0.0675628 -4.01107e-20
-12.6898 -0.0675628 -4.01107e-20
-12.6479 -0.0675628 -4.01107e-20
-12.6061 -0.0675628 -4.01107e-20
-12.5643 -0.0675628 -4.01107e-20
-12.5226 -0.0675628 -4.01107e-20
-12.481 -0.0675628 -4.01107e-20
-12.4394 -0.0675628 -4.01107e-20
-12.3979 -0.0675628 -4.01107e-20
-12.3565 -0.0675628 -4.01107e-20
-12.3151 -0.0675628 -4.01107e-20
-12.2738 -0.0675628 -4.01107e-20
-12.2325 -0.0675628 -4.01107e-20
-12.1913 -0.0675628 -4.01107e-20
-12.1501 -0.0675628 -4.01107e-20
-12.109 -0.0675628 -4.01107e-20
-12.068 -0.0675628 -4.01107e-20
-12.027 -0.0675628 -4.01107e-20
-11.986 -0.0675628 -4.01107e-20
-11.9452 -0.0675628 -4.01107e-20
-11.9043 -0.0675628 -4.01107e-20
-11.8636 -0.0675628 -4.01107e-20
-11.8228 -0.0675628 -4.01107e-20
-11.7822 -0.0675628 -4.01107e-20
-11.7415 -0.0675628 -4.01107e-20
-11.701 -0.0675628 -4.01107e-20
-11.6605 -0.0675628 -4.01107e-20
-11.62 -0.0675628 -4.01107e-20
-11.5796 -0.0675628 -4.01107e-20
-11.5392 -0.0675628 -4.01107e-20
-11.4989 -0.0675628 -4.01107e-20
-11.4587 -0.0675628 -4.01107e-20
-11.4184 -0.0675628 -4.01107e-20
-11.3783 -0.0675628 -4.01107e-20
-11.3381 -0.0675628 -4.01107e-20
-11.2981 -0.0675628 -4.01107e-20
-11.2581 -0.0675628 -4.01107e-20
-11.2181 -0.0675628 -4.01107e-20
-11.1781 -0.0675628 -4.01107e-20
-11.1383 -0.0675628 -4.01107e-20
-11.0984 -0.0675628 -4.01107e-20
-11.0586 -0.0675628 -4.01107e-20
-11.0189 -0.0675628 -4.01107e-20
-10.9792 -0.0675628 -4.01107e-20
-10.9395 -0.0675628 -4.01107e-20
-10.8999 -0.0675628 -4.01107e-20
-10.8603 -0.0675628 -4.01107e-20
-10.8208 -0.0675628 -4.01107e-20
-10.7813 -0.0675628 -4.01107e-20
-10.7418 -0.0675628 -4.01107e-20
-10.7024 -0.0675628 -4.01107e-20
-10.6631 -0.0675628 -4.01107e-20
-10.6238 -0.0675628 -4.01107e-20
-10.5845 -0.0675628 -4.01107e-20
-10.5452 -0.0675628 -4.01107e-20
-10.506 -0.0675628 -4.01107e-20
-10.4669 -0.0675628 -4.01107e-20
-10.4278 -0.0675628 -4.01107e-20
-10.3887 -0.0675628 -4.01107e-20
-10.3496 -0.0675628 -4.01107e-20
-10.3106 -0.0675628 -4.01107e-20
-10.2717 -0.0675628 -4.01107e-20
-10.2328 -0.0675628 -4.01107e-20
-10.1939 -0.0675628 -4.01107e-20
-10.155 -0.0675628 -4.01107e-20
-10.1162 -0.0675628 -4.01107e-20
-10.0774 -0.0675628 -4.01107e-20
-10.0387 -0.0675628 -4.01107e-20
-10 -0.0675628 -4.01107e-20
-9.96134 -0.0675628 -4.01107e-20
-9.92271 -0.0675628 -4.01107e-20
-9.88412 -0.0675628 -4.01107e-20
-9.84557 -0.0675628 -4.01107e-20
-9.80704 -0.0675628 -4.01107e-20
-9.76856 -0.0675628 -4.01107e-20
-9.73011 -0.0675628 -4.01107e-20
-9.69169 -0.0675628 -4.01107e-20
-9.65331 -0.0675628 -4.01107e-20
-9.61496 -0.0675628 -4.01107e-20
-9.57664 -0.0675628 -4.01107e-20
-9.53836 -0.0675628 -4.01107e-20
-9.50011 -0.0675628 -4.01107e-20
-9.46189 -0.0675628 -4.01107e-20
-9.42371 -0.0675628 -4.01107e-20
-9.38556 -0.0675628 -4.01107e-20
-9.34744 -0.0675628 -4.01107e-20
-9.30935 -0.0675628 -4.01107e-20
-9.2713 -0.0675628 -4.01107e-20
-9.23327 -0.0675628 -4.01107e-20
-9.19528 -0.0675628 -4.01107e-20
-9.15732 -0.0675628 -4.01107e-20
-9.11939 -0.0675628 -4.01107e-20
-9.08149 -0.0675628 -4.01107e-20
-9.04362 -0.0675628 -4.01107e-20
-9.00578 -0.0675628 -4.01107e-20
-8.96797 -0.0675628 -4.01107e-20
-8.93019 -0.0675628 -4.01107e-20
-8.89244 -0.0675628 -4.01107e-20
-8.85471 -0.0675628 -4.01107e-20
-8.81702 -0.0675628 -4.01107e-20
-8.77936 -0.0675628 -4.01107e-20
-8.74172 -0.0675628 -4.01107e-20
-8.70412 -0.0675628 -4.01107e-20
-8.66654 -0.0675628 -4.01107e-20
-8.62899 -0.0675628 -4.01107e-20
-8.59146 -0.0675628 -4.01107e-20
-8.55397 -0.0675628 -4.01107e-20
-8.5165 -0.0675628 -4.01107e-20
-8.47906 -0.0675628 -4.01107e-20
-8.44165 -0.0675628 -4.01107e-20
-8.40426 -0.0675628 -4.01107e-20
-8.3669 -0.0675628 -4.01107e-20
-8.32956 -0.0675628 -4.01107e-20
-8.29226 -0.0675628 -4.01107e-20
-8.25497 -0.0675628 -4.01107e-20
-8.21772 -0.0675628 -4.01107e-20
-8.18049 -0.0675628 -4.01107e-20
-8.14328 -0.0675628 -4.01107e-20
-8.1061 -0.0675628 -4.01107e-20
-8.06895 -0.0675628 -4.01107e-20
-8.03182 -0.0675628 -4.01107e-20
-7.99471 -0.0675628 -4.01107e-20
-7.95763 -0.0675628 -4.01107e-20
-7.92058 -0.0675628 -4.01107e-20
-7.88355 -0.0675628 -4.01107e-20
-7.84654 -0.0675628 -4.01107e-20
-7.80955 -0.0675628 -4.01107e-20
-7.77259 -0.0675628 -4.01107e-20
-7.73566 -0.0675628 -4.01107e-20
-7.69874 -0.0675628 -4.01107e-20
-7.66185 -0.0675628 -4.01107e-20
-7.62498 -0.0675628 -4.01107e-20
-7.58814 -0.0675628 -4.01107e-20
-7.55132 -0.0675628 -4.01107e-20
-7.51452 -0.0675628 -4.01107e-20
-7.47774 -0.0675628 -4.01107e-20
-7.44099 -0.0675628 -4.01107e-20
-7.40425 -0.0675628 -4.01107e-20
-7.36754 -0.0675628 -4.01107e-20
-7.33085 -0.0675628 -4.01107e-20
-7.29418 -0.0675628 -4.01107e-20
-7.25754 -0.0675628 -4.01107e-20
-7.22091 -0.0675628 -4.01107e-20
-7.18431 -0.0675628 -4.01107e-20
-7.14772 -0.0675628 -4.01107e-20
-7.11116 -0.0675628 -4.01107e-20
-7.07462 -0.0675628 -4.01107e-20
-7.0381 -0.0675628 -4.01107e-20
-7.00159 -0.0675628 -4.01107e-20
-6.96511 -0.0675628 -4.01107e-20
-6.92865 -0.0675628 -4.01107e-20
-6.89221 -0.0675628 -4.01107e-20
-6.85579 -0.0675628 -4.01107e-20
-6.81938 -0.0675628 -4.01107e-20
-6.783 -0.0675628 -4.01107e-20
-6.74664 -0.0675628 -4.01107e-20
-6.71029 -0.0675628 -4.01107e-20
-6.67397 -0.0675628 -4.01107e-20
-6.63766 -0.0675628 -4.01107e-20
-6.60137 -0.0675628 -4.01107e-20
-6.5651 -0.0675628 -4.01107e-20
-6.52885 -0.0675628 -4.01107e-20
-6.49262 -0.0675628 -4.01107e-20
-6.4564 -0.0675628 -4.01107e-20
-6.42021 -0.0675628 -4.01107e-20
-6.38403 -0.0675628 -4.01107e-20
-6.34786 -0.0675628 -4.01107e-20
-6.31172 -0.0675628 -4.01107e-20
-6.27559 -0.0675628 -4.01107e-20
-6.23949 -0.0675628 -4.01107e-20
-6.20339 -0.0675628 -4.01107e-20
-6.16732 -0.0675628 -4.01107e-20
-6.13126 -0.0675628 -4.01107e-20
-6.09522 -0.0675628 -4.01107e-20
-6.05919 -0.0675628 -4.01107e-20
-6.02319 -0.0675628 -4.01107e-20
-5.9872 -0.0675628 -4.01107e-20
-5.95122 -0.0675628 -4.01107e-20
-5.91526 -0.0675628 -4.01107e-20
-5.87932 -0.0675628 -4.01107e-20
-5.84339 -0.0675628 -4.01107e-20
-5.80748 -0.0675628 -4.01107e-20
-5.77158 -0.0675628 -4.01107e-20
-5.7357 -0.0675628 -4.01107e-20
-5.69984 -0.0675628 -4.01107e-20
-5.66399 -0.0675628 -4.01107e-20
-5.62815 -0.0675628 -4.01107e-20
-5.59233 -0.0675628 -4.01107e-20
-5.55653 -0.0675628 -4.01107e-20
-5.52074 -0.0675628 -4.01107e-20
-5.48497 -0.0675628 -4.01107e-20
-5.4492 -0.0675628 -4.01107e-20
-5.41346 -0.0675628 -4.01107e-20
-5.37773 -0.0675628 -4.01107e-20
-5.34201 -0.0675628 -4.01107e-20
-5.30631 -0.0675628 -4.01107e-20
-5.27062 -0.0675628 -4.01107e-20
-5.23494 -0.0675628 -4.01107e-20
-5.19928 -0.0675628 -4.01107e-20
-5.16363 -0.0675628 -4.01107e-20
-5.128 -0.0675628 -4.01107e-20
-5.09237 -0.0675628 -4.01107e-20
-5.05677 -0.0675628 -4.01107e-20
-5.02117 -0.0675628 -4.01107e-20
-4.98559 -0.0675628 -4.01107e-20
-4.95002 -0.0675628 -4.01107e-20
-4.91446 -0.0675628 -4.01107e-20
-4.87892 -0.0675628 -4.01107e-20
-4.84339 -0.0675628 -4.01107e-20
-4.80787 -0.0675628 -4.01107e-20
-4.77237 -0.0675628 -4.01107e-20
-4.73687 -0.0675628 -4.01107e-20
-4.70139 -0.0675628 -4.01107e-20
-4.66592 -0.0675628 -4.01107e-20
-4.63046 -0.0675628 -4.01107e-20
-4.59502 -0.0675628 -4.01107e-20
-4.55958 -0.0675628 -4.01107e-20
-4.52416 -0.0675628 -4.01107e-20
-4.48875 -0.0675628 -4.01107e-20
-4.45335 -0.0675628 -4.01107e-20
-4.41797 -0.0675628 -4.01107e-20
-4.38259 -0.0675628 -4.01107e-20
-4.34722 -0.0675628 -4.01107e-20
-4.31187 -0.0675628 -4.01107e-20
-4.27653 -0.0675628 -4.01107e-20
-4.24119 -0.0675628 -4.01107e-20
-4.20587 -0.0675628 -4.01107e-20
-4.17056 -0.0675628 -4.01107e-20
-4.13526 -0.0675628 -4.01107e-20
-4.09997 -0.0675628 -4.01107e-20
-4.06469 -0.0675628 -4.01107e-20
-4.02942 -0.0675628 -4.01107e-20
-3.99416 -0.0675628 -4.01107e-20
-3.95891 -0.0675628 -4.01107e-20
-3.92367 -0.0675628 -4.01107e-20
-3.88844 -0.0675628 -4.01107e-20
-3.85322 -0.0675628 -4.01107e-20
-3.81801 -0.0675628 -4.01107e-20
-3.7828 -0.0675628 -4.01107e-20
-3.74761 -0.0675628 -4.01107e-20
-3.71243 -0.0675628 -4.01107e-20
-3.67726 -0.0675628 -4.01107e-20
-3.64209 -0.0675628 -4.01107e-20
-3.60694 -0.0675628 -4.01107e-20
-3.57179 -0.0675628 -4.01107e-20
-3.53665 -0.0675628 -4.01107e-20
-3.50152 -0.0675628 -4.01107e-20
-3.4664 -0.0675628 -4.01107e-20
-3.43129 -0.0675628 -4.01107e-20
-3.39619 -0.0675628 -4.01107e-20
-3.36109 -0.0675628 -4.01107e-20
-3.32601 -0.0675628 -4.01107e-20
-3.29093 -0.0675628 -4.01107e-20
-3.25586 -0.0675628 -4.01107e-20
-3.2208 -0.0675628 -4.01107e-20
-3.18574 -0.0675628 -4.01107e-20
-3.1507 -0.0675628 -4.01107e-20
-3.11566 -0.0675628 -4.01107e-20
-3.08063 -0.0675628 -4.01107e-20
-3.0456 -0.0675628 -4.01107e-20
-3.01059 -0.0675628 -4.01107e-20
-2.97558 -0.0675628 -4.01107e-20
-2.94058 -0.0675628 -4.01107e-20
-2.90558 -0.0675628 -4.01107e-20
-2.87059 -0.0675628 -4.01107e-20
-2.83561 -0.0675628 -4.01107e-20
-2.80064 -0.0675628 -4.01107e-20
-2.76567 -0.0675628 -4.01107e-20
-2.73071 -0.0675628 -4.01107e-20
-2.69576 -0.0675628 -4.01107e-20
-2.66081 -0.0675628 -4.01107e-20
-2.62587 -0.0675628 -4.01107e-20
-2.59094 -0.0675628 -4.01107e-20
-2.55601 -0.0675628 -4.01107e-20
-2.52109 -0.0675628 -4.01107e-20
-2.48617 -0.0675628 -4.01107e-20
-2.45126 -0.0675628 -4.01107e-20
-2.41636 -0.0675628 -4.01107e-20
-2.38146 -0.0675628 -4.01107e-20
-2.34657 -0.0675628 -4.01107e-20
-2.31168 -0.0675628 -4.01107e-20
-2.2768 -0.0675628 -4.01107e-20
-2.24192 -0.0675628 -4.01107e-20
-2.20705 -0.0675628 -4.01107e-20
-2.17219 -0.0675628 -4.01107e-20
-2.13733 -0.0675628 -4.01107e-20
-2.10247 -0.0675628 -4.01107e-20
-2.06762 -0.0675628 -4.01107e-20
-2.03278 -0.0675628 -4.01107e-20
-1.99794 -0.0675628 -4.01107e-20
-1.9631 -0.0675628 -4.01107e-20
-1.92827 -0.0675628 -4.01107e-20
-1.89345 -0.0675628 -4.01107e-20
-1.85862 -0.0675628 -4.01107e-20
-1.82381 -0.0675628 -4.01107e-20
-1.78899 -0.0675628 -4.01107e-20
-1.75419 -0.0675628 -4.01107e-20
-1.71938 -0.0675628 -4.01107e-20
-1.68458 -0.0675628 -4.01107e-20
-1.64979 -0.0675628 -4.01107e-20
-1.61499 -0.0675628 -4.01107e-20
-1.58021 -0.0675628 -4.01107e-20
-1.54542 -0.0675628 -4.01107e-20
-1.51064 -0.0675628 -4.01107e-20
-1.47586 -0.0675628 -4.01107e-20
-1.44109 -0.0675628 -4.01107e-20
-1.40632 -0.0675628 -4.01107e-20
-1.37155 -0.0675628 -4.01107e-20
-1.33679 -0.0675628 -4.01107e-20
-1.30203 -0.0675628 -4.01107e-20
-1.26727 -0.0675628 -4.01107e-20
-1.23251 -0.0675628 -4.01107e-20
-1.19776 -0.0675628 -4.01107e-20
-1.16301 -0.0675628 -4.01107e-20
-1.12827 -0.0675628 -4.01107e-20
-1.09352 -0.0675628 -4.01107e-20
-1.05878 -0.0675628 -4.01107e-20
-1.02405 -0.0675628 -4.01107e-20
-0.989309 -0.0675628 -4.01107e-20
-0.954576 -0.0675628 -4.01107e-20
-0.919844 -0.0675628 -4.01107e-20
-0.885115 -0.0675628 -4.01107e-20
-0.850388 -0.0675628 -4.01107e-20
-0.815663 -0.0675628 -4.01107e-20
-0.78094 -0.0675628 -4.01107e-20
-0.746219 -0.0675628 -4.01107e-20
-0.711499 -0.0675628 -4.01107e-20
-0.676781 -0.0675628 -4.01107e-20
-0.642065 -0.0675628 -4.01107e-20
-0.60735 -0.0675628 -4.01107e-20
-0.572637 -0.0675628 -4.01107e-20
-0.537925 -0.0675628 -4.01107e-20
-0.503214 -0.0675628 -4.01107e-20
-0.468504 -0.0675628 -4.01107e-20
-0.433796 -0.0675628 -4.01107e-20
-0.399089 -0.0675628 -4.01107e-20
-0.364382 -0.0675628 -4.01107e-20
-0.329676 -0.0675628 -4.01107e-20
-0.294972 -0.0675628 -4.01107e-20
-0.260267 -0.0675628 -4.01107e-20
-0.225564 -0.0675628 -4.01107e-20
-0.190861 -0.0675628 -4.01107e-20
-0.156158 -0.0675628 -4.01107e-20
-0.121456 -0.0675628 -4.01107e-20
-0.0867541 -0.0675628 -4.01107e-20
-0.0520524 -0.0675628 -4.01107e-20
-0.0173508 -0.0675628 -4.01107e-20
0.0173508 -0.0675628 -4.01107e-20
0.0520524 -0.0675628 -4.01107e-20
0.0867541 -0.0675628 -4.01107e-20
0.121456 -0.0675628 -4.01107e-20
0.156158 -0.0675628 -4.01107e-20
0.190861 -0.0675628 -4.01107e-20
0.225564 -0.0675628 -4.01107e-20
0.260267 -0.0675628 -4.01107e-20
0.294972 -0.0675628 -4.01107e-20
0.329676 -0.0675628 -4.01107e-20
0.364382 -0.0675628 -4.01107e-20
0.399089 -0.0675628 -4.01107e-20
0.433796 -0.0675628 -4.01107e-20
0.468504 -0.0675628 -4.01107e-20
0.503214 -0.0675628 -4.01107e-20
0.537925 -0.0675628 -4.01107e-20
0.572637 -0.0675628 -4.01107e-20
0.60735 -0.0675628 -4.01107e-20
0.642065 -0.0675628 -4.01107e-20
0.676781 -0.0675628 -4.01107e-20
0.711499 -0.0675628 -4.01107e-20
0.746219 -0.0675628 -4.01107e-20
0.78094 -0.0675628 -4.01107e-20
0.815663 -0.0675628 -4.01107e-20
0.850388 -0.0675628 -4.01107e-20
0.885115 -0.0675628 -4.01107e-20
0.919844 -0.0675628 -4.01107e-20
0.954576 -0.0675628 -4.01107e-20
0.989309 -0.0675628 -4.01107e-20
1.02405 -0.0675628 -4.01107e-20
1.05878 -0.0675628 -4.01107e-20
1.09352 -0.0675628 -4.01107e-20
1.12827 -0.0675628 -4.01107e-20
1.16301 -0.0675628 -4.01107e-20
1.19776 -0.0675628 -4.01107e-20
1.23251 -0.0675628 -4.01107e-20
1.26727 -0.0675628 -4.01107e-20
1.30203 -0.0675628 -4.01107e-20
1.33679 -0.0675628 -4.01107e-20
1.37155 -0.0675628 -4.01107e-20
1.40632 -0.0675628 -4.01107e-20
1.44109 -0.0675628 -4.01107e-20
1.47586 -0.0675628 -4.01107e-20
1.51064 -0.0675628 -4.01107e-20
1.54542 -0.0675628 -4.01107e-20
1.58021 -0.0675628 -4.01107e-20
1.61499 -0.0675628 -4.01107e-20
1.64979 -0.0675628 -4.01107e-20
1.68458 -0.0675628 -4.01107e-20
1.71938 -0.0675628 -4.01107e-20
1.75419 -0.0675628 -4.01107e-20
1.78899 -0.0675628 -4.01107e-20
1.82381 -0.0675628 -4.01107e-20
1.85862 -0.0675628 -4.01107e-20
1.89345 -0.0675628 -4.01107e-20
1.92827 -0.0675628 -4.01107e-20
1.9631 -0.0675628 -4.01107e-20
1.99794 -0.0675628 -4.01107e-20
2.03278 -0.0675628 -4.01107e-20
2.06762 -0.0675628 -4.01107e-20
2.10247 -0.0675628 -4.01107e-20
2.13733 -0.0675628 -4.01107e-20
2.17219 -0.0675628 -4.01107e-20
2.20705 -0.0675628 -4.01107e-20
2.24192 -0.0675628 -4.01107e-20
2.2768 -0.0675628 -4.01107e-20
2.31168 -0.0675628 -4.01107e-20
2.34657 -0.0675628 -4.01107e-20
2.38146 -0.0675628 -4.01107e-20
2.41636 -0.0675628 -4.01107e-20
2.45126 -0.0675628 -4.01107e-20
2.48617 -0.0675628 -4.01107e-20
2.52109 -0.0675628 -4.01107e-20
2.55601 -0.0675628 -4.01107e-20
2.59094 -0.0675628 -4.01107e-20
2.62587 -0.0675628 -4.01107e-20
2.66081 -0.0675628 -4.01107e-20
2.69576 -0.0675628 -4.01107e-20
2.73071 -0.0675628 -4.01107e-20
2.76567 -0.0675628 -4.01107e-20
2.80064 -0.0675628 -4.01107e-20
2.83561 -0.0675628 -4.01107e-20
2.87059 -0.0675628 -4.01107e-20
2.90558 -0.0675628 -4.01107e-20
2.94058 -0.0675628 -4.01107e-20
2.97558 -0.0675628 -4.01107e-20
3.01059 -0.0675628 -4.01107e-20
3.0456 -0.0675628 -4.01107e-20
3.08063 -0.0675628 -4.01107e-20
3.11566 -0.0675628 -4.01107e-20
3.1507 -0.0675628 -4.01107e-20
3.18574 -0.0675628 -4.01107e-20
3.2208 -0.0675628 -4.01107e-20
3.25586 -0.0675628 -4.01107e-20
3.29093 -0.0675628 -4.01107e-20
3.32601 -0.0675628 -4.01107e-20
3.36109 -0.0675628 -4.01107e-20
3.39619 -0.0675628 -4.01107e-20
3.43129 -0.0675628 -4.01107e-20
3.4664 -0.0675628 -4.01107e-20
3.50152 -0.0675628 -4.01107e-20
3.53665 -0.0675628 -4.01107e-20
3.57179 -0.0675628 -4.01107e-20
3.60694 -0.0675628 -4.01107e-20
3.64209 -0.0675628 -4.01107e-20
3.67726 -0.0675628 -4.01107e-20
3.71243 -0.0675628 -4.01107e-20
3.74761 -0.0675628 -4.01107e-20
3.7828 -0.0675628 -4.01107e-20
3.81801 -0.0675628 -4.01107e-20
3.85322 -0.0675628 -4.01107e-20
3.88844 -0.0675628 -4.01107e-20
3.92367 -0.0675628 -4.01107e-20
3.95891 -0.0675628 -4.01107e-20
3.99416 -0.0675628 -4.01107e-20
4.02942 -0.0675628 -4.01107e-20
4.06469 -0.0675628 -4.01107e-20
4.09997 -0.0675628 -4.01107e-20
4.13526 -0.0675628 -4.01107e-20
4.17056 -0.0675628 -4.01107e-20
4.20587 -0.0675628 -4.01107e-20
4.24119 -0.0675628 -4.01107e-20
4.27653 -0.0675628 -4.01107e-20
4.31187 -0.0675628 -4.01107e-20
4.34722 -0.0675628 -4.01107e-20
4.38259 -0.0675628 -4.01107e-20
4.41797 -0.0675628 -4.01107e-20
4.45335 -0.0675628 -4.01107e-20
4.48875 -0.0675628 -4.01107e-20
4.52416 -0.0675628 -4.01107e-20
4.55958 -0.0675628 -4.01107e-20
4.59502 -0.0675628 -4.01107e-20
4.63046 -0.0675628 -4.01107e-20
4.66592 -0.0675628 -4.01107e-20
4.70139 -0.0675628 -4.01107e-20
4.73687 -0.0675628 -4.01107e-20
4.77237 -0.0675628 -4.01107e-20
4.80787 -0.0675628 -4.01107e-20
4.84339 -0.0675628 -4.01107e-20
4.87892 -0.0675628 -4.01107e-20
4.91446 -0.0675628 -4.01107e-20
4.95002 -0.0675628 -4.01107e-20
4.98559 -0.0675628 -4.01107e-20
5.02117 -0.0675628 -4.01107e-20
5.05677 -0.0675628 -4.01107e-20
5.09237 -0.0675628 -4.01107e-20
5.128 -0.0675628 -4.01107e-20
5.16363 -0.0675628 -4.01107e-20
5.19928 -0.0675628 -4.01107e-20
5.23494 -0.0675628 -4.01107e-20
5.27062 -0.0675628 -4.01107e-20
5.30631 -0.0675628 -4.01107e-20
5.34201 -0.0675628 -4.01107e-20
5.37773 -0.0675628 -4.01107e-20
5.41346 -0.0675628 -4.01107e-20
5.4492 -0.0675628 -4.01107e-20
5.48497 -0.0675628 -4.01107e-20
5.52074 -0.0675628 -4.01107e-20
5.55653 -0.0675628 -4.01107e-20
5.59233 -0.0675628 -4.01107e-20
5.62815 -0.0675628 -4.01107e-20
5.66399 -0.0675628 -4.01107e-20
5.69984 -0.0675628 -4.01107e-20
5.7357 -0.0675628 -4.01107e-20
5.77158 -0.0675628 -4.01107e-20
5.80748 -0.0675628 -4.01107e-20
5.84339 -0.0675628 -4.01107e-20
5.87932 -0.0675628 -4.01107e-20
5.91526 -0.0675628 -4.01107e-20
5.95122 -0.0675628 -4.01107e-20
5.9872 -0.0675628 -4.01107e-20
6.02319 -0.0675628 -4.01107e-20
6.05919 -0.0675628 -4.01107e-20
6.09522 -0.0675628 -4.01107e-20
6.13126 -0.0675628 -4.01107e-20
6.16732 -0.0675628 -4.01107e-20
6.20339 -0.0675628 -4.01107e-20
6.23949 -0.0675628 -4.01107e-20
6.27559 -0.0675628 -4.01107e-20
6.31172 -0.0675628 -4.01107e-20
6.34786 -0.0675628 -4.01107e-20
6.38403 -0.0675628 -4.01107e-20
6.42021 -0.0675628 -4.01107e-20
6.4564 -0.0675628 -4.01107e-20
6.49262 -0.0675628 -4.01107e-20
6.52885 -0.0675628 -4.01107e-20
6.5651 -0.0675628 -4.01107e-20
6.60137 -0.0675628 -4.01107e-20
6.63766 -0.0675628 -4.01107e-20
6.67397 -0.0675628 -4.01107e-20
6.71029 -0.0675628 -4.01107e-20
6.74664 -0.0675628 -4.01107e-20
6.783 -0.0675628 -4.01107e-20
6.81938 -0.0675628 -4.01107e-20
6.85579 -0.0675628 -4.01107e-20
6.89221 -0.0675628 -4.01107e-20
6.92865 -0.0675628 -4.01107e-20
6.96511 -0.0675628 -4.01107e-20
7.00159 -0.0675628 -4.01107e-20
7.0381 -0.0675628 -4.01107e-20
7.07462 -0.0675628 -4.01107e-20
7.11116 -0.0675628 -4.01107e-20
7.14772 -0.0675628 -4.01107e-20
7.18431 -0.0675628 -4.01107e-20
7.22091 -0.0675628 -4.01107e-20
7.25754 -0.0675628 -4.01107e-20
7.29418 -0.0675628 -4.01107e-20
7.33085 -0.0675628 -4.01107e-20
7.36754 -0.0675628 -4.01107e-20
7.40425 -0.0675628 -4.01107e-20
7.44099 -0.0675628 -4.01107e-20
7.47774 -0.0675628 -4.01107e-20
7.51452 -0.0675628 -4.01107e-20
7.55132 -0.0675628 -4.01107e-20
7.58814 -0.0675628 -4.01107e-20
7.62498 -0.0675628 -4.01107e-20
7.66185 -0.0675628 -4.01107e-20
7.69874 -0.0675628 -4.01107e-20
7.73566 -0.0675628 -4.01107e-20
7.77259 -0.0675628 -4.01107e-20
7.80955 -0.0675628 -4.01107e-20
7.84654 -0.0675628 -4.01107e-20
7.88355 -0.0675628 -4.01107e-20
7.92058 -0.0675628 -4.01107e-20
7.95763 -0.0675628 -4.01107e-20
7.99471 -0.0675628 -4.01107e-20
8.03182 -0.0675628 -4.01107e-20
8.06895 -0.0675628 -4.01107e-20
8.1061 -0.0675628 -4.01107e-20
8.14328 -0.0675628 -4.01107e-20
8.18049 -0.0675628 -4.01107e-20
8.21772 -0.0675628 -4.01107e-20
8.25497 -0.0675628 -4.01107e-20
8.29226 -0.0675628 -4.01107e-20
8.32956 -0.0675628 -4.01107e-20
8.3669 -0.0675628 -4.01107e-20
8.40426 -0.0675628 -4.01107e-20
8.44165 -0.0675628 -4.01107e-20
8.47906 -0.0675628 -4.01107e-20
8.5165 -0.0675628 -4.01107e-20
8.55397 -0.0675628 -4.01107e-20
8.59146 -0.0675628 -4.01107e-20
8.62899 -0.0675628 -4.01107e-20
8.66654 -0.0675628 -4.01107e-20
8.70412 -0.0675628 -4.01107e-20
8.74172 -0.0675628 -4.01107e-20
8.77936 -0.0675628 -4.01107e-20
8.81702 -0.0675628 -4.01107e-20
8.85471 -0.0675628 -4.01107e-20
8.89244 -0.0675628 -4.01107e-20
8.93019 -0.0675628 -4.01107e-20
8.96797 -0.0675628 -4.01107e-20
9.00578 -0.0675628 -4.01107e-20
9.04362 -0.0675628 -4.01107e-20
9.08149 -0.0675628 -4.01107e-20
9.11939 -0.0675628 -4.01107e-20
9.15732 -0.0675628 -4.01107e-20
9.19528 -0.0675628 -4.01107e-20
9.23327 -0.0675628 -4.01107e-20
9.2713 -0.0675628 -4.01107e-20
9.30935 -0.0675628 -4.01107e-20
9.34744 -0.0675628 -4.01107e-20
9.38556 -0.0675628 -4.01107e-20
9.42371 -0.0675628 -4.01107e-20
9.46189 -0.0675628 -4.01107e-20
9.50011 -0.0675628 -4.01107e-20
9.53836 -0.0675628 -4.01107e-20
9.57664 -0.0675628 -4.01107e-20
9.61496 -0.0675628 -4.01107e-20
9.65331 -0.0675628 -4.01107e-20
9.69169 -0.0675628 -4.01107e-20
9.73011 -0.0675628 -4.01107e-20
9.76856 -0.0675628 -4.01107e-20
9.80704 -0.0675628 -4.01107e-20
9.84557 -0.0675628 -4.01107e-20
9.88412 -0.0675628 -4.01107e-20
9.92271 -0.0675628 -4.01107e-20
9.96134 -0.0675628 -4.01107e-20
10 -0.0675628 -4.01107e-20
10.0387 -0.0675628 -4.01107e-20
10.0774 -0.0675628 -4.01107e-20
10.1162 -0.0675628 -4.01107e-20
10.155 -0.0675628 -4.01107e-20
10.1939 -0.0675628 -4.01107e-20
10.2328 -0.0675628 -4.01107e-20
10.2717 -0.0675628 -4.01107e-20
10.3106 -0.0675628 -4.01107e-20
10.3496 -0.0675628 -4.01107e-20
10.3887 -0.0675628 -4.01107e-20
10.4278 -0.0675628 -4.01107e-20
10.4669 -0.0675628 -4.01107e-20
10.506 -0.0675628 -4.01107e-20
10.5452 -0.0675628 -4.01107e-20
10.5845 -0.0675628 -4.01107e-20
10.6238 -0.0675628 -4.01107e-20
10.6631 -0.0675628 -4.01107e-20
10.7024 -0.0675628 -4.01107e-20
10.7418 -0.0675628 -4.01107e-20
10.7813 -0.0675628 -4.01107e-20
10.8208 -0.0675628 -4.01107e-20
10.8603 -0.0675628 -4.01107e-20
10.8999 -0.0675628 -4.01107e-20
10.9395 -0.0675628 -4.01107e-20
10.9792 -0.0675628 -4.01107e-20
11.0189 -0.0675628 -4.01107e-20
11.0586 -0.0675628 -4.01107e-20
11.0984 -0.0675628 -4.01107e-20
11.1383 -0.0675628 -4.01107e-20
11.1781 -0.0675628 -4.01107e-20
11.2181 -0.0675628 -4.01107e-20
11.2581 -0.0675628 -4.01107e-20
11.2981 -0.0675628 -4.01107e-20
11.3381 -0.0675628 -4.01107e-20
11.3783 -0.0675628 -4.01107e-20
11.4184 -0.0675628 -4.01107e-20
11.4587 -0.0675628 -4.01107e-20
11.4989 -0.0675628 -4.01107e-20
11.5392 -0.0675628 -4.01107e-20
11.5796 -0.0675628 -4.01107e-20
11.62 -0.0675628 -4.01107e-20
11.6605 -0.0675628 -4.01107e-20
11.701 -0.0675628 -4.01107e-20
11.7415 -0.0675628 -4.01107e-20
11.7822 -0.0675628 -4.01107e-20
11.8228 -0.0675628 -4.01107e-20
11.8636 -0.0675628 -4.01107e-20
11.9043 -0.0675628 -4.01107e-20
11.9452 -0.0675628 -4.01107e-20
11.986 -0.0675628 -4.01107e-20
12.027 -0.0675628 -4.01107e-20
12.068 -0.0675628 -4.01107e-20
12.109 -0.0675628 -4.01107e-20
12.1501 -0.0675628 -4.01107e-20
12.1913 -0.0675628 -4.01107e-20
12.2325 -0.0675628 -4.01107e-20
12.2738 -0.0675628 -4.01107e-20
12.3151 -0.0675628 -4.01107e-20
12.3565 -0.0675628 -4.01107e-20
12.3979 -0.0675628 -4.01107e-20
12.4394 -0.0675628 -4.01107e-20
12.481 -0.0675628 -4.01107e-20
12.5226 -0.0675628 -4.01107e-20
12.5643 -0.0675628 -4.01107e-20
12.6061 -0.0675628 -4.01107e-20
12.6479 -0.0675628 -4.01107e-20
12.6898 -0.0675628 -4.01107e-20
12.7317 -0.0675628 -4.01107e-20
12.7737 -0.0675628 -4.01107e-20
12.8158 -0.0675628 -4.01107e-20
12.8579 -0.0675628 -4.01107e-20
12.9001 -0.0675628 -4.01107e-20
12.9424 -0.0675628 -4.01107e-20
12.9847 -0.0675628 -4.01107e-20
13.0271 -0.0675628 -4.01107e-20
13.0696 -0.0675628 -4.01107e-20
13.1121 -0.0675628 -4.01107e-20
13.1547 -0.0675628 -4.01107e-20
13.1974 -0.0675628 -4.01107e-20
13.2402 -0.0675628 -4.01107e-20
13.283 -0.0675628 -4.01107e-20
13.3259 -0.0675628 -4.01107e-20
13.3689 -0.0675628 -4.01107e-20
13.4119 -0.0675628 -4.01107e-20
13.455 -0.0675628 -4.01107e-20
13.4982 -0.0675628 -4.01107e-20
13.5415 -0.0675628 -4.01107e-20
13.5848 -0.0675628 -4.01107e-20
13.6283 -0.0675628 -4.01107e-20
13.6718 -0.0675628 -4.01107e-20
13.7153 -0.0675628 -4.01107e-20
13.759 -0.0675628 -4.01107e-20
13.8028 -0.0675628 -4.01107e-20
13.8466 -0.0675628 -4.01107e-20
13.8905 -0.0675628 -4.01107e-20
13.9345 -0.0675628 -4.01107e-20
13.9786 -0.0675628 -4.01107e-20
14.0227 -0.0675628 -4.01107e-20
14.067 -0.0675628 -4.01107e-20
14.1113 -0.0675628 -4.01107e-20
14.1558 -0.0675628 -4.01107e-20
14.2003 -0.0675628 -4.01107e-20
14.2449 -0.0675628 -4.01107e-20
14.2896 -0.0675628 -4.01107e-20
14.3344 -0.0675628 -4.01107e-20
14.3793 -0.0675628 -4.01107e-20
14.4243 -0.0675628 -4.01107e-20
14.4693 -0.0675628 -4.01107e-20
14.5145 -0.0675628 -4.01107e-20
14.5598 -0.0675628 -4.01107e-20
14.6052 -0.0675628 -4.01107e-20
14.6506 -0.0675628 -4.01107e-20
14.6962 -0.0675628 -4.01107e-20
14.7419 -0.0675628 -4.01107e-20
14.7877 -0.0675628 -4.01107e-20
14.8336 -0.0675628 -4.01107e-20
14.8796 -0.0675628 -4.01107e-20
14.9257 -0.0675628 -4.01107e-20
14.9719 -0.0675628 -4.01107e-20
15.0182 -0.0675628 -4.01107e-20
15.0647 -0.0675628 -4.01107e-20
15.1112 -0.0675628 -4.01107e-20
15.1579 -0.0675628 -4.01107e-20
15.2047 -0.0675628 -4.01107e-20
15.2516 -0.0675628 -4.01107e-20
15.2986 -0.0675628 -4.01107e-20
15.3458 -0.0675628 -4.01107e-20
15.393 -0.0675628 -4.01107e-20
15.4404 -0.0675628 -4.01107e-20
15.488 -0.0675628 -4.01107e-20
15.5356 -0.0675628 -4.01107e-20
15.5834 -0.0675628 -4.01107e-20
15.6313 -0.0675628 -4.01107e-20
15.6794 -0.0675628 -4.01107e-20
15.7276 -0.0675628 -4.01107e-20
15.7759 -0.0675628 -4.01107e-20
15.8243 -0.0675628 -4.01107e-20
15.873 -0.0675628 -4.01107e-20
15.9217 -0.0675628 -4.01107e-20
15.9706 -0.0675628 -4.01107e-20
16.0197 -0.0675628 -4.01107e-20
16.0689 -0.0675628 -4.01107e-20
16.1182 -0.0675628 -4.01107e-20
16.1677 -0.0675628 -4.01107e-20
16.2174 -0.0675628 -4.01107e-20
16.2672 -0.0675628 -4.01107e-20
16.3172 -0.0675628 -4.01107e-20
16.3674 -0.0675628 -4.01107e-20
16.4177 -0.0675628 -4.01107e-20
16.4682 -0.0675628 -4.01107e-20
16.5189 -0.0675628 -4.01107e-20
16.5697 -0.0675628 -4.01107e-20
16.6208 -0.0675628 -4.01107e-20
16.672 -0.0675628 -4.01107e-20
16.7234 -0.0675628 -4.01107e-20
16.775 -0.0675628 -4.01107e-20
16.8268 -0.0675628 -4.01107e-20
16.8787 -0.0675628 -4.01107e-20
16.9309 -0.0675628 -4.01107e-20
16.9833 -0.0675628 -4.01107e-20
17.0359 -0.0675628 -4.01107e-20
17.0887 -0.0675628 -4.01107e-20
17.1418 -0.0675628 -4.01107e-20
17.195 -0.0675628 -4.01107e-20
17.2485 -0.0675628 -4.01107e-20
17.3022 -0.0675628 -4.01107e-20
17.3562 -0.0675628 -4.01107e-20
17.4104 -0.0675628 -4.01107e-20
17.4648 -0.0675628 -4.01107e-20
17.5195 -0.0675628 -4.01107e-20
17.5744 -0.0675628 -4.01107e-20
17.6296 -0.0675628 -4.01107e-20
17.6851 -0.0675628 -4.01107e-20
17.7408 -0.0675628 -4.01107e-20
17.7969 -0.0675628 -4.01107e-20
17.8532 -0.0675628 -4.01107e-20
17.9098 -0.0675628 -4.01107e-20
17.9667 -0.0675628 -4.01107e-20
18.0239 -0.0675628 -4.01107e-20
18.0815 -0.0675628 -4.01107e-20
18.1393 -0.0675628 -4.01107e-20
18.1975 -0.0675628 -4.01107e-20
18.256 -0.0675628 -4.01107e-20
18.3149 -0.0675628 -4.01107e-20
18.3742 -0.0675628 -4.01107e-20
18.4338 -0.0675628 -4.01107e-20
18.4938 -0.0675628 -4.01107e-20
18.5542 -0.0675628 -4.01107e-20
18.615 -0.0675628 -4.01107e-20
18.6762 -0.0675628 -4.01107e-20
18.7379 -0.0675628 -4.01107e-20
18.8 -0.0675628 -4.01107e-20
18.8625 -0.0675628 -4.01107e-20
18.9255 -0.0675628 -4.01107e-20
18.9891 -0.0675628 -4.01107e-20
19.0531 -0.0675628 -4.01107e-20
19.1177 -0.0675628 -4.01107e-20
19.1828 -0.0675628 -4.01107e-20
19.2484 -0.0675628 -4.01107e-20
19.3147 -0.0675628 -4.01107e-20
19.3816 -0.0675628 -4.01107e-20
19.4491 -0.0675628 -4.01107e-20
19.5173 -0.0675628 -4.01107e-20
19.5862 -0.0675628 -4.01107e-20
19.6558 -0.0675628 -4.01107e-20
19.7262 -0.0675628 -4.01107e-20
19.7974 -0.0675628 -4.01107e-20
19.8694 -0.0675628 -4.01107e-20
19.9423 -0.0675628 -4.01107e-20
20.0162 -0.0675628 -4.01107e-20
20.091 -0.0675628 -4.01107e-20
20.1669 -0.0675628 -4.01107e-20
20.244 -0.0675628 -4.01107e-20
20.3222 -0.0675628 -4.01107e-20
20.4016 -0.0675628 -4.01107e-20
20.4825 -0.0675628 -4.01107e-20
20.5648 -0.0675628 -4.01107e-20
20.6487 -0.0675628 -4.01107e-20
20.7344 -0.0675628 -4.01107e-20
20.8219 -0.0675628 -4.01107e-20
20.9115 -0.0675628 -4.01107e-20
21.0034 -0.0675628 -4.01107e-20
21.0979 -0.0675628 -4.01107e-20
21.1952 -0.0675628 -4.01107e-20
21.2959 -0.0675628 -4.01107e-20
21.4004 -0.0675628 -4.01107e-20
21.5093 -0.0675628 -4.01107e-20
21.6237 -0.0675628 -4.01107e-20
21.7448 -0.0675628 -4.01107e-20
21.8747 -0.0675628 -4.01107e-20
22.0165 -0.0675628 -4.01107e-20
22.1768 -0.0675628 -4.01107e-20
22.3723 -0.0675628 -4.01107e-20


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.125Nc1Quantum/SigmaATwoLoop.txt <==
-22.3723 -0.0632404 2.06705e-06
-22.1768 -0.0632434 2.95812e-06
-22.0165 -0.0632434 1.24761e-06
-21.8747 -0.0632445 1.99192e-06
-21.7448 -0.0632446 6.44372e-07
-21.6237 -0.0632453 1.28941e-06
-21.5093 -0.0632454 1.25539e-07
-21.4004 -0.063246 6.65115e-07
-21.2959 -0.0632462 -4.14565e-07
-21.1952 -0.0632467 -1.21489e-08
-21.0979 -0.063247 -1.12571e-06
-21.0034 -0.0632476 -9.99208e-07
-20.9115 -0.0632482 -2.44098e-06
-20.8219 -0.0632493 -3.00238e-06
-20.7344 -0.0632507 -5.21189e-06
-20.6487 -0.0632528 -6.34336e-06
-20.5648 -0.0632553 -7.7977e-06
-20.4825 -0.0632578 -6.22558e-06
-20.4016 -0.0632595 -3.74611e-06
-20.3222 -0.0632601 -1.74062e-07
-20.244 -0.0632598 -2.06987e-09
-20.1669 -0.0632598 -1.06214e-06
-20.091 -0.0632603 -2.33633e-06
-20.0162 -0.0632608 -5.90259e-07
-19.9423 -0.0632608 -9.19182e-08
-19.8694 -0.0632608 -5.33244e-07
-19.7974 -0.0632612 -1.42648e-06
-19.7262 -0.0632615 -2.2982e-08
-19.6558 -0.0632614 -2.95741e-07
-19.5862 -0.0632617 -6.45203e-07
-19.5173 -0.063262 -6.61417e-07
-19.4491 -0.0632621 2.23715e-07
-19.3816 -0.0632622 -7.30117e-07
-19.3147 -0.0632625 -2.70458e-07
-19.2484 -0.0632626 -1.54748e-07
-19.1828 -0.0632628 -1.99324e-07
-19.1177 -0.063263 -5.49878e-07
-19.0531 -0.0632632 2.095e-07
-18.9891 -0.0632633 -4.92147e-07
-18.9255 -0.0632636 -8.42098e-08
-18.8625 -0.0632637 -1.38019e-07
-18.8 -0.0632639 -1.22218e-07
-18.7379 -0.0632641 -3.01068e-07
-18.6762 -0.0632642 1.73772e-07
-18.615 -0.0632644 -4.2014e-07
-18.5542 -0.0632647 1.37163e-07
-18.4938 -0.0632648 -1.98516e-07
-18.4338 -0.063265 -3.62817e-08
-18.3742 -0.0632652 -1.00973e-07
-18.3149 -0.0632653 5.11632e-08
-18.256 -0.0632656 -2.34258e-07
-18.1975 -0.0632657 2.10051e-07
-18.1393 -0.0632659 -2.71571e-07
-18.0815 -0.0632661 1.77286e-07
-18.0239 -0.0632663 -1.37813e-07
-17.9667 -0.0632665 7.09776e-08
-17.9098 -0.0632667 -5.24076e-08
-17.8532 -0.0632669 9.12867e-08
-17.7969 -0.0632671 -1.07084e-07
-17.7408 -0.0632672 1.9918e-07
-17.6851 -0.0632674 -1.69965e-07
-17.6296 -0.0632677 2.40885e-07
-17.5744 -0.0632678 -1.31421e-07
-17.5195 -0.0632681 1.87952e-07
-17.4648 -0.0632682 -4.22596e-08
-17.4104 -0.0632684 1.39436e-07
-17.3562 -0.0632686 -5.81076e-09
-17.3022 -0.0632688 1.65577e-07
-17.2485 -0.063269 -3.9354e-08
-17.195 -0.0632692 2.3275e-07
-17.1418 -0.0632694 -7.66156e-08
-17.0887 -0.0632696 2.68312e-07
-17.0359 -0.0632698 -6.22355e-08
-16.9833 -0.0632701 2.49035e-07
-16.9309 -0.0632703 -7.54242e-09
-16.8787 -0.0632705 2.12947e-07
-16.8268 -0.0632707 3.73814e-08
-16.775 -0.0632709 2.06657e-07
-16.7234 -0.0632711 4.18767e-08
-16.672 -0.0632713 2.38825e-07
-16.6208 -0.0632715 1.88572e-08
-16.5697 -0.0632718 2.81122e-07
-16.5189 -0.063272 3.12354e-09
-16.4682 -0.0632722 3.01741e-07
-16.4177 -0.0632724 1.62848e-08
-16.3674 -0.0632727 2.93219e-07
-16.3172 -0.0632729 5.17181e-08
-16.2672 -0.0632731 2.73173e-07
-16.2174 -0.0632733 8.60963e-08
-16.1677 -0.0632736 2.64978e-07
-16.1182 -0.0632738 1.01052e-07
-16.0689 -0.063274 2.78796e-07
-16.0197 -0.0632742 9.58501e-08
-15.9706 -0.0632745 3.06911e-07
-15.9217 -0.0632747 8.426e-08
-15.873 -0.0632749 3.32885e-07
-15.8243 -0.0632752 8.2034e-08
-15.7759 -0.0632754 3.44566e-07
-15.7276 -0.0632757 9.59453e-08
-15.6794 -0.0632759 3.41256e-07
-15.6313 -0.0632762 1.21184e-07
-15.5834 -0.0632764 3.31914e-07
-15.5356 -0.0632767 1.46642e-07
-15.488 -0.0632769 3.27769e-07
-15.4404 -0.0632772 1.62867e-07
-15.393 -0.0632774 3.35197e-07
-15.3458 -0.0632777 1.67305e-07
-15.2986 -0.0632779 3.52954e-07
-15.2516 -0.0632782 1.64475e-07
-15.2047 -0.0632784 3.74286e-07
-15.1579 -0.0632787 1.62191e-07
-15.1112 -0.063279 3.91597e-07
-15.0647 -0.0632792 1.66806e-07
-15.0182 -0.0632795 4.00587e-07
-14.9719 -0.0632798 1.80202e-07
-14.9257 -0.0632801 4.01863e-07
-14.8796 -0.0632803 1.99633e-07
-14.8336 -0.0632806 3.99784e-07
-14.7877 -0.0632809 2.19873e-07
-14.7419 -0.0632812 3.99738e-07
-14.6962 -0.0632814 2.36101e-07
-14.6506 -0.0632817 4.05465e-07
-14.6052 -0.063282 2.4605e-07
-14.5598 -0.0632823 4.17655e-07
-14.5145 -0.0632826 2.50586e-07
-14.4693 -0.0632829 4.34155e-07
-14.4243 -0.0632832 2.52825e-07
-14.3793 -0.0632835 4.51353e-07
-14.3344 -0.0632838 2.56468e-07
-14.2896 -0.0632841 4.65904e-07
-14.2449 -0.0632844 2.64207e-07
-14.2003 -0.0632847 4.76039e-07
-14.1558 -0.063285 2.76819e-07
-14.1113 -0.0632853 4.82002e-07
-14.067 -0.0632857 2.93177e-07
-14.0227 -0.063286 4.85653e-07
-13.9786 -0.0632863 3.10969e-07
-13.9345 -0.0632866 4.89534e-07
-13.8905 -0.0632869 3.27719e-07
-13.8466 -0.0632873 4.95859e-07
-13.8028 -0.0632876 3.41697e-07
-13.759 -0.0632879 5.05792e-07
-13.7153 -0.0632883 3.52402e-07
-13.6718 -0.0632886 5.19213e-07
-13.6283 -0.063289 3.60556e-07
-13.5848 -0.0632893 5.34948e-07
-13.5415 -0.0632897 3.67687e-07
-13.4982 -0.06329 5.51307e-07
-13.455 -0.0632904 3.75535e-07
-13.4119 -0.0632907 5.66686e-07
-13.3689 -0.0632911 3.85488e-07
-13.3259 -0.0632914 5.80051e-07
-13.283 -0.0632918 3.98212e-07
-13.2402 -0.0632922 5.91166e-07
-13.1974 -0.0632925 4.13567e-07
-13.1547 -0.0632929 6.00557e-07
-13.1121 -0.0632933 4.30757e-07
-13.0696 -0.0632937 6.09254e-07
-13.0271 -0.0632941 4.48649e-07
-12.9847 -0.0632945 6.18451e-07
-12.9424 -0.0632949 4.66128e-07
-12.9001 -0.0632953 6.29158e-07
-12.8579 -0.0632957 4.82395e-07
-12.8158 -0.0632961 6.41972e-07
-12.7737 -0.0632965 4.97134e-07
-12.7317 -0.0632969 6.56979e-07
-12.6898 -0.0632973 5.1053e-07
-12.6479 -0.0632977 6.73805e-07
-12.6061 -0.0632981 5.23163e-07
-12.5643 -0.0632986 6.91769e-07
-12.5226 -0.063299 5.3582e-07
-12.481 -0.0632994 7.1009e-07
-12.4394 -0.0632999 5.49288e-07
-12.3979 -0.0633003 7.28079e-07
-12.3565 -0.0633008 5.64181e-07
-12.3151 -0.0633012 7.45291e-07
-12.2738 -0.0633017 5.80824e-07
-12.2325 -0.0633021 7.61594e-07
-12.1913 -0.0633026 5.99226e-07
-12.1501 -0.0633031 7.7716e-07
-12.109 -0.0633035 6.19122e-07
-12.068 -0.063304 7.92397e-07
-12.027 -0.0633045 6.40061e-07
-11.986 -0.063305 8.07841e-07
-11.9452 -0.0633055 6.6153e-07
-11.9043 -0.063306 8.24035e-07
-11.8636 -0.0633065 6.83061e-07
-11.8228 -0.063307 8.41427e-07
-11.7822 -0.0633075 7.04326e-07
-11.7415 -0.063308 8.60301e-07
-11.701 -0.0633085 7.25179e-07
-11.6605 -0.0633091 8.80749e-07
-11.62 -0.0633096 7.45671e-07
-11.5796 -0.0633101 9.02677e-07
-11.5392 -0.0633107 7.66021e-07
-11.4989 -0.0633112 9.25852e-07
-11.4587 -0.0633118 7.8656e-07
-11.4184 -0.0633123 9.49961e-07
-11.3783 -0.0633129 8.07668e-07
-11.3381 -0.0633135 9.7468e-07
-11.2981 -0.063314 8.29709e-07
-11.2581 -0.0633146 9.9973e-07
-11.2181 -0.0633152 8.52977e-07
-11.1781 -0.0633158 1.02492e-06
-11.1383 -0.0633164 8.77664e-07
-11.0984 -0.063317 1.05019e-06
-11.0586 -0.0633176 9.03844e-07
-11.0189 -0.0633183 1.07558e-06
-10.9792 -0.0633189 9.31482e-07
-10.9395 -0.0633195 1.10124e-06
-10.8999 -0.0633202 9.60455e-07
-10.8603 -0.0633208 1.1274e-06
-10.8208 -0.0633215 9.90587e-07
-10.7813 -0.0633222 1.15432e-06
-10.7418 -0.0633228 1.02168e-06
-10.7024 -0.0633235 1.18227e-06
-10.6631 -0.0633242 1.05357e-06
-10.6238 -0.0633249 1.21149e-06
-10.5845 -0.0633256 1.08611e-06
-10.5452 -0.0633263 1.24217e-06
-10.506 -0.063327 1.11924e-06
-10.4669 -0.0633277 1.27444e-06
-10.4278 -0.0633285 1.15297e-06
-10.3887 -0.0633292 1.30835e-06
-10.3496 -0.06333 1.18736e-06
-10.3106 -0.0633307 1.34389e-06
-10.2717 -0.0633315 1.22255e-06
-10.2328 -0.0633323 1.38102e-06
-10.1939 -0.0633331 1.25873e-06
-10.155 -0.0633339 1.41965e-06
-10.1162 -0.0633347 1.2961e-06
-10.0774 -0.0633355 1.45969e-06
-10.0387 -0.0633363 1.33486e-06
-10 -0.0633372 1.50107e-06
-9.96134 -0.063338 1.37522e-06
-9.92271 -0.0633389 1.54372e-06
-9.88412 -0.0633397 1.41736e-06
-9.84557 -0.0633406 1.58764e-06
-9.80704 -0.0633415 1.46141e-06
-9.76856 -0.0633424 1.63283e-06
-9.73011 -0.0633433 1.50748e-06
-9.69169 -0.0633442 1.67938e-06
-9.65331 -0.0633452 1.55565e-06
-9.61496 -0.0633461 1.72739e-06
-9.57664 -0.0633471 1.60596e-06
-9.53836 -0.0633481 1.77701e-06
-9.50011 -0.063349 1.65843e-06
-9.46189 -0.06335 1.82842e-06
-9.42371 -0.063351 1.71307e-06
-9.38556 -0.0633521 1.8818e-06
-9.34744 -0.0633531 1.76988e-06
-9.30935 -0.0633542 1.93735e-06
-9.2713 -0.0633552 1.82889e-06
-9.23327 -0.0633563 1.99528e-06
-9.19528 -0.0633574 1.89013e-06
-9.15732 -0.0633585 2.05579e-06
-9.11939 -0.0633596 1.95365e-06
-9.08149 -0.0633608 2.11904e-06
-9.04362 -0.0633619 2.01955e-06
-9.00578 -0.0633631 2.18522e-06
-8.96797 -0.0633643 2.08794e-06
-8.93019 -0.0633655 2.25446e-06
-8.89244 -0.0633667 2.15898e-06
-8.85471 -0.0633679 2.32693e-06
-8.81702 -0.0633692 2.23284e-06
-8.77936 -0.0633704 2.40275e-06
-8.74172 -0.0633717 2.30973e-06
-8.70412 -0.063373 2.48206e-06
-8.66654 -0.0633744 2.38988e-06
-8.62899 -0.0633757 2.56498e-06
-8.59146 -0.0633771 2.47354e-06
-8.55397 -0.0633785 2.65167e-06
-8.5165 -0.0633799 2.56097e-06
-8.47906 -0.0633813 2.74227e-06
-8.44165 -0.0633827 2.65246e-06
-8.40426 -0.0633842 2.83698e-06
-8.3669 -0.0633857 2.74829e-06
-8.32956 -0.0633872 2.93598e-06
-8.29226 -0.0633888 2.84875e-06
-8.25497 -0.0633903 3.0395e-06
-8.21772 -0.0633919 2.95416e-06
-8.18049 -0.0633935 3.14781e-06
-8.14328 -0.0633952 3.06483e-06
-8.1061 -0.0633968 3.2612e-06
-8.06895 -0.0633985 3.18107e-06
-8.03182 -0.0634002 3.38e-06
-7.99471 -0.063402 3.30323e-06
-7.95763 -0.0634038 3.50457e-06
-7.92058 -0.0634056 3.43167e-06
-7.88355 -0.0634074 3.63531e-06
-7.84654 -0.0634092 3.56675e-06
-7.80955 -0.0634111 3.77266e-06
-7.77259 -0.0634131 3.70887e-06
-7.73566 -0.063415 3.91711e-06
-7.69874 -0.063417 3.85848e-06
-7.66185 -0.063419 4.06916e-06
-7.62498 -0.0634211 4.01603e-06
-7.58814 -0.0634232 4.22938e-06
-7.55132 -0.0634253 4.18204e-06
-7.51452 -0.0634275 4.39837e-06
-7.47774 -0.0634297 4.35707e-06
-7.44099 -0.0634319 4.57677e-06
-7.40425 -0.0634342 4.54174e-06
-7.36754 -0.0634365 4.76528e-06
-7.33085 -0.0634389 4.73672e-06
-7.29418 -0.0634413 4.96464e-06
-7.25754 -0.0634438 4.94276e-06
-7.22091 -0.0634463 5.17569e-06
-7.18431 -0.0634488 5.16067e-06
-7.14772 -0.0634514 5.39928e-06
-7.11116 -0.0634541 5.39138e-06
-7.07462 -0.0634568 5.63638e-06
-7.0381 -0.0634595 5.63586e-06
-7.00159 -0.0634623 5.88802e-06
-6.96511 -0.0634652 5.89522e-06
-6.92865 -0.0634681 6.15534e-06
-6.89221 -0.0634711 6.17067e-06
-6.85579 -0.0634741 6.43959e-06
-6.81938 -0.0634772 6.46353e-06
-6.783 -0.0634804 6.74214e-06
-6.74664 -0.0634836 6.77527e-06
-6.71029 -0.0634869 7.06448e-06
-6.67397 -0.0634903 7.10752e-06
-6.63766 -0.0634937 7.40829e-06
-6.60137 -0.0634972 7.46206e-06
-6.5651 -0.0635008 7.77541e-06
-6.52885 -0.0635044 7.84086e-06
-6.49262 -0.0635082 8.16789e-06
-6.4564 -0.063512 8.24614e-06
-6.42021 -0.0635159 8.588e-06
-6.38403 -0.0635199 8.68031e-06
-6.34786 -0.063524 9.03827e-06
-6.31172 -0.0635281 9.1461e-06
-6.27559 -0.0635324 9.52155e-06
-6.23949 -0.0635368 9.64652e-06
-6.20339 -0.0635413 1.0041e-05
-6.16732 -0.0635459 1.0185e-05
-6.13126 -0.0635506 1.06002e-05
-6.09522 -0.0635554 1.07652e-05
-6.05919 -0.0635603 1.12031e-05
-6.02319 -0.0635654 1.13915e-05
-5.9872 -0.0635705 1.18543e-05
-5.95122 -0.0635758 1.20687e-05
-5.91526 -0.0635813 1.25588e-05
-5.87932 -0.0635869 1.28021e-05
-5.84339 -0.0635926 1.33225e-05
-5.80748 -0.0635985 1.35981e-05
-5.77158 -0.0636046 1.41518e-05
-5.7357 -0.0636108 1.44634e-05
-5.69984 -0.0636172 1.50543e-05
-5.66399 -0.0636237 1.54062e-05
-5.62815 -0.0636305 1.60385e-05
-5.59233 -0.0636374 1.64355e-05
-5.55653 -0.0636445 1.71143e-05
-5.52074 -0.0636519 1.75618e-05
-5.48497 -0.0636594 1.82928e-05
-5.4492 -0.0636672 1.87974e-05
-5.41346 -0.0636753 1.95872e-05
-5.37773 -0.0636835 2.01561e-05
-5.34201 -0.0636921 2.10125e-05
-5.30631 -0.0637009 2.16542e-05
-5.27062 -0.06371 2.25865e-05
-5.23494 -0.0637193 2.33109e-05
-5.19928 -0.063729 2.43295e-05
-5.16363 -0.063739 2.51483e-05
-5.128 -0.0637494 2.6266e-05
-5.09237 -0.0637601 2.71927e-05
-5.05677 -0.0637712 2.84244e-05
-5.02117 -0.0637827 2.94753e-05
-4.98559 -0.0637946 3.08387e-05
-4.95002 -0.0638069 3.20331e-05
-4.91446 -0.0638197 3.35494e-05
-4.87892 -0.063833 3.49104e-05
-4.84339 -0.0638468 3.66052e-05
-4.80787 -0.0638612 3.81609e-05
-4.77237 -0.0638761 4.0065e-05
-4.73687 -0.0638916 4.18493e-05
-4.70139 -0.0639078 4.40005e-05
-4.66592 -0.0639247 4.60549e-05
-4.63046 -0.0639423 4.84995e-05
-4.59502 -0.0639606 5.08753e-05
-4.55958 -0.0639798 5.36707e-05
-4.52416 -0.0639999 5.64319e-05
-4.48875 -0.0640209 5.96496e-05
-4.45335 -0.0640429 6.28763e-05
-4.41797 -0.0640661 6.66069e-05
-4.38259 -0.0640903 7.04009e-05
-4.34722 -0.0641158 7.47595e-05
-4.31187 -0.0641427 7.92513e-05
-4.27653 -0.064171 8.43865e-05
-4.24119 -0.0642009 8.97453e-05
-4.20587 -0.0642324 9.58511e-05
-4.17056 -0.0642658 0.0001023
-4.13526 -0.0643012 0.000109633
-4.09997 -0.0643388 0.000117468
-4.06469 -0.0643787 0.000126374
-4.02942 -0.0644212 0.000135998
-3.99416 -0.0644666 0.000146948
-3.95891 -0.0645151 0.000158917
-3.92367 -0.0645671 0.000172569
-3.88844 -0.0646229 0.000187665
-3.85322 -0.064683 0.000204955
-3.81801 -0.0647477 0.000224304
-3.7828 -0.0648178 0.000246597
-3.74761 -0.0648938 0.000271864
-3.71243 -0.0649764 0.000301206
-3.67726 -0.0650666 0.000334925
-3.64209 -0.0651652 0.000374479
-3.60694 -0.0652735 0.000420637
-3.57179 -0.0653929 0.000475474
-3.53665 -0.0655247 0.000540588
-3.50152 -0.065671 0.000619175
-3.4664 -0.0658336 0.000714373
-3.43129 -0.066015 0.000831515
-3.39619 -0.0662175 0.000976737
-3.36109 -0.0664435 0.00115963
-3.32601 -0.0666946 0.00139242
-3.29093 -0.0669707 0.00169338
-3.25586 -0.0672675 0.00208704
-3.2208 -0.0675717 0.0026084
-3.18574 -0.067851 0.00330234
-3.1507 -0.0680383 0.00422136
-3.11566 -0.0680055 0.00540211
-3.08063 -0.0675475 0.00680622
-3.0456 -0.066435 0.00821085
-3.01059 -0.0646244 0.00916441
-2.97558 -0.062492 0.00923063
-2.94058 -0.0606591 0.00840996
-2.90558 -0.0594876 0.00713081
-2.87059 -0.0589366 0.00582484
-2.83561 -0.0587985 0.00470305
-2.80064 -0.0588859 0.00381073
-2.76567 -0.059079 0.00312076
-2.73071 -0.059312 0.00259096
-2.69576 -0.0595515 0.00218156
-2.66081 -0.0597818 0.00186247
-2.62587 -0.0599963 0.0016103
-2.59094 -0.060193 0.00140902
-2.55601 -0.0603722 0.00124598
-2.52109 -0.0605349 0.00111293
-2.48617 -0.0606827 0.00100279
-2.45126 -0.0608171 0.000911262
-2.41636 -0.0609398 0.000834131
-2.38146 -0.061052 0.000769162
-2.34657 -0.061155 0.000713645
-2.31168 -0.06125 0.00066646
-2.2768 -0.0613378 0.000625737
-2.24192 -0.0614194 0.000590985
-2.20705 -0.0614955 0.000560825
-2.17219 -0.0615667 0.000535142
-2.13733 -0.0616336 0.000512854
-2.10247 -0.0616968 0.000494081
-2.06762 -0.0617567 0.000477933
-2.03278 -0.0618137 0.000464686
-1.99794 -0.0618682 0.000453583
-1.9631 -0.0619206 0.000445009
-1.92827 -0.0619711 0.000438308
-1.89345 -0.0620202 0.000433954
-1.85862 -0.062068 0.000431374
-1.82381 -0.0621149 0.000431126
-1.78899 -0.0621611 0.000432722
-1.75419 -0.0622069 0.000436806
-1.71938 -0.0622527 0.000442994
-1.68458 -0.0622986 0.000452045
-1.64979 -0.062345 0.000463712
-1.61499 -0.0623922 0.000478922
-1.58021 -0.0624405 0.00049764
-1.54542 -0.0624903 0.000521061
-1.51064 -0.0625418 0.000549504
-1.47586 -0.0625955 0.000584624
-1.44109 -0.0626515 0.000627359
-1.40632 -0.0627102 0.0006802
-1.37155 -0.0627714 0.000745222
-1.33679 -0.0628348 0.000826471
-1.30203 -0.062899 0.000928133
-1.26727 -0.0629612 0.00105704
-1.23251 -0.0630155 0.00122085
-1.19776 -0.0630508 0.00142996
-1.16301 -0.0630466 0.0016936
-1.12827 -0.0629678 0.00201562
-1.09352 -0.062762 0.00237704
-1.05878 -0.0623747 0.00271259
-1.02405 -0.0618018 0.0028979
-0.989309 -0.0611607 0.00281502
-0.954576 -0.0606425 0.0024675
-0.919844 -0.0603485 0.00199381
-0.885115 -0.0602579 0.00153605
-0.850388 -0.0602945 0.00116157
-0.815663 -0.0603919 0.000877509
-0.78094 -0.0605101 0.000668788
-0.746219 -0.060629 0.000515888
-0.711499 -0.06074 0.000403564
-0.676781 -0.0608399 0.00031967
-0.642065 -0.0609285 0.000256534
-0.60735 -0.0610064 0.000207919
-0.572637 -0.0610748 0.000170363
-0.537925 -0.0611346 0.000140537
-0.503214 -0.0611871 0.000116962
-0.468504 -0.061233 9.76732e-05
-0.433796 -0.0612732 8.21346e-05
-0.399089 -0.0613084 6.90401e-05
-0.364382 -0.0613392 5.83214e-05
-0.329676 -0.0613659 4.90073e-05
-0.294972 -0.0613891 4.12716e-05
-0.260267 -0.061409 3.43212e-05
-0.225564 -0.0614259 2.84607e-05
-0.190861 -0.06144 2.29953e-05
-0.156158 -0.0614515 1.83022e-05
-0.121456 -0.0614605 1.37411e-05
-0.0867541 -0.0614672 9.72949e-06
-0.0520524 -0.0614716 5.65635e-06
-0.0173508 -0.0614738 1.95944e-06
0.0173508 -0.0614738 -1.95944e-06
0.0520524 -0.0614716 -5.65635e-06
0.0867541 -0.0614672 -9.72949e-06
0.121456 -0.0614605 -1.37411e-05
0.156158 -0.0614515 -1.83022e-05
0.190861 -0.06144 -2.29953e-05
0.225564 -0.0614259 -2.84607e-05
0.260267 -0.061409 -3.43212e-05
0.294972 -0.0613891 -4.12716e-05
0.329676 -0.0613659 -4.90073e-05
0.364382 -0.0613392 -5.83214e-05
0.399089 -0.0613084 -6.90401e-05
0.433796 -0.0612732 -8.21346e-05
0.468504 -0.061233 -9.76732e-05
0.503214 -0.0611871 -0.000116962
0.537925 -0.0611346 -0.000140537
0.572637 -0.0610748 -0.000170363
0.60735 -0.0610064 -0.000207919
0.642065 -0.0609285 -0.000256534
0.676781 -0.0608399 -0.00031967
0.711499 -0.06074 -0.000403564
0.746219 -0.060629 -0.000515888
0.78094 -0.0605101 -0.000668788
0.815663 -0.0603919 -0.000877509
0.850388 -0.0602945 -0.00116157
0.885115 -0.0602579 -0.00153605
0.919844 -0.0603485 -0.00199381
0.954576 -0.0606425 -0.0024675
0.989309 -0.0611607 -0.00281502
1.02405 -0.0618018 -0.0028979
1.05878 -0.0623747 -0.00271259
1.09352 -0.062762 -0.00237704
1.12827 -0.0629678 -0.00201562
1.16301 -0.0630466 -0.0016936
1.19776 -0.0630508 -0.00142996
1.23251 -0.0630155 -0.00122085
1.26727 -0.0629612 -0.00105704
1.30203 -0.062899 -0.000928133
1.33679 -0.0628348 -0.000826471
1.37155 -0.0627714 -0.000745222
1.40632 -0.0627102 -0.0006802
1.44109 -0.0626515 -0.000627359
1.47586 -0.0625955 -0.000584624
1.51064 -0.0625418 -0.000549504
1.54542 -0.0624903 -0.000521061
1.58021 -0.0624405 -0.00049764
1.61499 -0.0623922 -0.000478922
1.64979 -0.062345 -0.000463712
1.68458 -0.0622986 -0.000452045
1.71938 -0.0622527 -0.000442994
1.75419 -0.0622069 -0.000436806
1.78899 -0.0621611 -0.000432722
1.82381 -0.0621149 -0.000431126
1.85862 -0.062068 -0.000431374
1.89345 -0.0620202 -0.000433954
1.92827 -0.0619711 -0.000438308
1.9631 -0.0619206 -0.000445009
1.99794 -0.0618682 -0.000453583
2.03278 -0.0618137 -0.000464686
2.06762 -0.0617567 -0.000477933
2.10247 -0.0616968 -0.000494081
2.13733 -0.0616336 -0.000512854
2.17219 -0.0615667 -0.000535142
2.20705 -0.0614955 -0.000560825
2.24192 -0.0614194 -0.000590985
2.2768 -0.0613378 -0.000625737
2.31168 -0.06125 -0.00066646
2.34657 -0.061155 -0.000713645
2.38146 -0.061052 -0.000769162
2.41636 -0.0609398 -0.000834131
2.45126 -0.0608171 -0.000911262
2.48617 -0.0606827 -0.00100279
2.52109 -0.0605349 -0.00111293
2.55601 -0.0603722 -0.00124598
2.59094 -0.060193 -0.00140902
2.62587 -0.0599963 -0.0016103
2.66081 -0.0597818 -0.00186247
2.69576 -0.0595515 -0.00218156
2.73071 -0.059312 -0.00259096
2.76567 -0.059079 -0.00312076
2.80064 -0.0588859 -0.00381073
2.83561 -0.0587985 -0.00470305
2.87059 -0.0589366 -0.00582484
2.90558 -0.0594876 -0.00713081
2.94058 -0.0606591 -0.00840996
2.97558 -0.062492 -0.00923063
3.01059 -0.0646244 -0.00916441
3.0456 -0.066435 -0.00821085
3.08063 -0.0675475 -0.00680622
3.11566 -0.0680055 -0.00540211
3.1507 -0.0680383 -0.00422136
3.18574 -0.067851 -0.00330234
3.2208 -0.0675717 -0.0026084
3.25586 -0.0672675 -0.00208704
3.29093 -0.0669707 -0.00169338
3.32601 -0.0666946 -0.00139242
3.36109 -0.0664435 -0.00115963
3.39619 -0.0662175 -0.000976737
3.43129 -0.066015 -0.000831515
3.4664 -0.0658336 -0.000714373
3.50152 -0.065671 -0.000619175
3.53665 -0.0655247 -0.000540588
3.57179 -0.0653929 -0.000475474
3.60694 -0.0652735 -0.000420637
3.64209 -0.0651652 -0.000374479
3.67726 -0.0650666 -0.000334925
3.71243 -0.0649764 -0.000301206
3.74761 -0.0648938 -0.000271864
3.7828 -0.0648178 -0.000246597
3.81801 -0.0647477 -0.000224304
3.85322 -0.064683 -0.000204955
3.88844 -0.0646229 -0.000187665
3.92367 -0.0645671 -0.000172569
3.95891 -0.0645151 -0.000158917
3.99416 -0.0644666 -0.000146948
4.02942 -0.0644212 -0.000135998
4.06469 -0.0643787 -0.000126374
4.09997 -0.0643388 -0.000117468
4.13526 -0.0643012 -0.000109633
4.17056 -0.0642658 -0.0001023
4.20587 -0.0642324 -9.58511e-05
4.24119 -0.0642009 -8.97453e-05
4.27653 -0.064171 -8.43865e-05
4.31187 -0.0641427 -7.92513e-05
4.34722 -0.0641158 -7.47595e-05
4.38259 -0.0640903 -7.04009e-05
4.41797 -0.0640661 -6.66069e-05
4.45335 -0.0640429 -6.28763e-05
4.48875 -0.0640209 -5.96496e-05
4.52416 -0.0639999 -5.64319e-05
4.55958 -0.0639798 -5.36707e-05
4.59502 -0.0639606 -5.08753e-05
4.63046 -0.0639423 -4.84995e-05
4.66592 -0.0639247 -4.60549e-05
4.70139 -0.0639078 -4.40005e-05
4.73687 -0.0638916 -4.18493e-05
4.77237 -0.0638761 -4.0065e-05
4.80787 -0.0638612 -3.81609e-05
4.84339 -0.0638468 -3.66052e-05
4.87892 -0.063833 -3.49104e-05
4.91446 -0.0638197 -3.35494e-05
4.95002 -0.0638069 -3.20331e-05
4.98559 -0.0637946 -3.08387e-05
5.02117 -0.0637827 -2.94753e-05
5.05677 -0.0637712 -2.84244e-05
5.09237 -0.0637601 -2.71927e-05
5.128 -0.0637494 -2.6266e-05
5.16363 -0.063739 -2.51483e-05
5.19928 -0.063729 -2.43295e-05
5.23494 -0.0637193 -2.33109e-05
5.27062 -0.06371 -2.25865e-05
5.30631 -0.0637009 -2.16542e-05
5.34201 -0.0636921 -2.10125e-05
5.37773 -0.0636835 -2.01561e-05
5.41346 -0.0636753 -1.95872e-05
5.4492 -0.0636672 -1.87974e-05
5.48497 -0.0636594 -1.82928e-05
5.52074 -0.0636519 -1.75618e-05
5.55653 -0.0636445 -1.71143e-05
5.59233 -0.0636374 -1.64355e-05
5.62815 -0.0636305 -1.60385e-05
5.66399 -0.0636237 -1.54062e-05
5.69984 -0.0636172 -1.50543e-05
5.7357 -0.0636108 -1.44634e-05
5.77158 -0.0636046 -1.41518e-05
5.80748 -0.0635985 -1.35981e-05
5.84339 -0.0635926 -1.33225e-05
5.87932 -0.0635869 -1.28021e-05
5.91526 -0.0635813 -1.25588e-05
5.95122 -0.0635758 -1.20687e-05
5.9872 -0.0635705 -1.18543e-05
6.02319 -0.0635654 -1.13915e-05
6.05919 -0.0635603 -1.12031e-05
6.09522 -0.0635554 -1.07652e-05
6.13126 -0.0635506 -1.06002e-05
6.16732 -0.0635459 -1.0185e-05
6.20339 -0.0635413 -1.0041e-05
6.23949 -0.0635368 -9.64652e-06
6.27559 -0.0635324 -9.52155e-06
6.31172 -0.0635281 -9.1461e-06
6.34786 -0.063524 -9.03827e-06
6.38403 -0.0635199 -8.68031e-06
6.42021 -0.0635159 -8.588e-06
6.4564 -0.063512 -8.24614e-06
6.49262 -0.0635082 -8.16789e-06
6.52885 -0.0635044 -7.84086e-06
6.5651 -0.0635008 -7.77541e-06
6.60137 -0.0634972 -7.46206e-06
6.63766 -0.0634937 -7.40829e-06
6.67397 -0.0634903 -7.10752e-06
6.71029 -0.0634869 -7.06448e-06
6.74664 -0.0634836 -6.77527e-06
6.783 -0.0634804 -6.74214e-06
6.81938 -0.0634772 -6.46353e-06
6.85579 -0.0634741 -6.43959e-06
6.89221 -0.0634711 -6.17067e-06
6.92865 -0.0634681 -6.15534e-06
6.96511 -0.0634652 -5.89522e-06
7.00159 -0.0634623 -5.88802e-06
7.0381 -0.0634595 -5.63586e-06
7.07462 -0.0634568 -5.63638e-06
7.11116 -0.0634541 -5.39138e-06
7.14772 -0.0634514 -5.39928e-06
7.18431 -0.0634488 -5.16067e-06
7.22091 -0.0634463 -5.17569e-06
7.25754 -0.0634438 -4.94276e-06
7.29418 -0.0634413 -4.96464e-06
7.33085 -0.0634389 -4.73672e-06
7.36754 -0.0634365 -4.76528e-06
7.40425 -0.0634342 -4.54174e-06
7.44099 -0.0634319 -4.57677e-06
7.47774 -0.0634297 -4.35707e-06
7.51452 -0.0634275 -4.39837e-06
7.55132 -0.0634253 -4.18204e-06
7.58814 -0.0634232 -4.22938e-06
7.62498 -0.0634211 -4.01603e-06
7.66185 -0.063419 -4.06916e-06
7.69874 -0.063417 -3.85848e-06
7.73566 -0.063415 -3.91711e-06
7.77259 -0.0634131 -3.70887e-06
7.80955 -0.0634111 -3.77266e-06
7.84654 -0.0634092 -3.56675e-06
7.88355 -0.0634074 -3.63531e-06
7.92058 -0.0634056 -3.43167e-06
7.95763 -0.0634038 -3.50457e-06
7.99471 -0.063402 -3.30323e-06
8.03182 -0.0634002 -3.38e-06
8.06895 -0.0633985 -3.18107e-06
8.1061 -0.0633968 -3.2612e-06
8.14328 -0.0633952 -3.06483e-06
8.18049 -0.0633935 -3.14781e-06
8.21772 -0.0633919 -2.95416e-06
8.25497 -0.0633903 -3.0395e-06
8.29226 -0.0633888 -2.84875e-06
8.32956 -0.0633872 -2.93598e-06
8.3669 -0.0633857 -2.74829e-06
8.40426 -0.0633842 -2.83698e-06
8.44165 -0.0633827 -2.65246e-06
8.47906 -0.0633813 -2.74227e-06
8.5165 -0.0633799 -2.56097e-06
8.55397 -0.0633785 -2.65167e-06
8.59146 -0.0633771 -2.47354e-06
8.62899 -0.0633757 -2.56498e-06
8.66654 -0.0633744 -2.38988e-06
8.70412 -0.063373 -2.48206e-06
8.74172 -0.0633717 -2.30973e-06
8.77936 -0.0633704 -2.40275e-06
8.81702 -0.0633692 -2.23284e-06
8.85471 -0.0633679 -2.32693e-06
8.89244 -0.0633667 -2.15898e-06
8.93019 -0.0633655 -2.25446e-06
8.96797 -0.0633643 -2.08794e-06
9.00578 -0.0633631 -2.18522e-06
9.04362 -0.0633619 -2.01955e-06
9.08149 -0.0633608 -2.11904e-06
9.11939 -0.0633596 -1.95365e-06
9.15732 -0.0633585 -2.05579e-06
9.19528 -0.0633574 -1.89013e-06
9.23327 -0.0633563 -1.99528e-06
9.2713 -0.0633552 -1.82889e-06
9.30935 -0.0633542 -1.93735e-06
9.34744 -0.0633531 -1.76988e-06
9.38556 -0.0633521 -1.8818e-06
9.42371 -0.063351 -1.71307e-06
9.46189 -0.06335 -1.82842e-06
9.50011 -0.063349 -1.65843e-06
9.53836 -0.0633481 -1.77701e-06
9.57664 -0.0633471 -1.60596e-06
9.61496 -0.0633461 -1.72739e-06
9.65331 -0.0633452 -1.55565e-06
9.69169 -0.0633442 -1.67938e-06
9.73011 -0.0633433 -1.50748e-06
9.76856 -0.0633424 -1.63283e-06
9.80704 -0.0633415 -1.46141e-06
9.84557 -0.0633406 -1.58764e-06
9.88412 -0.0633397 -1.41736e-06
9.92271 -0.0633389 -1.54372e-06
9.96134 -0.063338 -1.37522e-06
10 -0.0633372 -1.50107e-06
10.0387 -0.0633363 -1.33486e-06
10.0774 -0.0633355 -1.45969e-06
10.1162 -0.0633347 -1.2961e-06
10.155 -0.0633339 -1.41965e-06
10.1939 -0.0633331 -1.25873e-06
10.2328 -0.0633323 -1.38102e-06
10.2717 -0.0633315 -1.22255e-06
10.3106 -0.0633307 -1.34389e-06
10.3496 -0.06333 -1.18736e-06
10.3887 -0.0633292 -1.30835e-06
10.4278 -0.0633285 -1.15297e-06
10.4669 -0.0633277 -1.27444e-06
10.506 -0.063327 -1.11924e-06
10.5452 -0.0633263 -1.24217e-06
10.5845 -0.0633256 -1.08611e-06
10.6238 -0.0633249 -1.21149e-06
10.6631 -0.0633242 -1.05357e-06
10.7024 -0.0633235 -1.18227e-06
10.7418 -0.0633228 -1.02168e-06
10.7813 -0.0633222 -1.15432e-06
10.8208 -0.0633215 -9.90587e-07
10.8603 -0.0633208 -1.1274e-06
10.8999 -0.0633202 -9.60455e-07
10.9395 -0.0633195 -1.10124e-06
10.9792 -0.0633189 -9.31482e-07
11.0189 -0.0633183 -1.07558e-06
11.0586 -0.0633176 -9.03844e-07
11.0984 -0.063317 -1.05019e-06
11.1383 -0.0633164 -8.77664e-07
11.1781 -0.0633158 -1.02492e-06
11.2181 -0.0633152 -8.52977e-07
11.2581 -0.0633146 -9.9973e-07
11.2981 -0.063314 -8.29709e-07
11.3381 -0.0633135 -9.7468e-07
11.3783 -0.0633129 -8.07668e-07
11.4184 -0.0633123 -9.49961e-07
11.4587 -0.0633118 -7.8656e-07
11.4989 -0.0633112 -9.25852e-07
11.5392 -0.0633107 -7.66021e-07
11.5796 -0.0633101 -9.02677e-07
11.62 -0.0633096 -7.45671e-07
11.6605 -0.0633091 -8.80749e-07
11.701 -0.0633085 -7.25179e-07
11.7415 -0.063308 -8.60301e-07
11.7822 -0.0633075 -7.04326e-07
11.8228 -0.063307 -8.41427e-07
11.8636 -0.0633065 -6.83061e-07
11.9043 -0.063306 -8.24035e-07
11.9452 -0.0633055 -6.6153e-07
11.986 -0.063305 -8.07841e-07
12.027 -0.0633045 -6.40061e-07
12.068 -0.063304 -7.92397e-07
12.109 -0.0633035 -6.19122e-07
12.1501 -0.0633031 -7.7716e-07
12.1913 -0.0633026 -5.99226e-07
12.2325 -0.0633021 -7.61594e-07
12.2738 -0.0633017 -5.80824e-07
12.3151 -0.0633012 -7.45291e-07
12.3565 -0.0633008 -5.64181e-07
12.3979 -0.0633003 -7.28079e-07
12.4394 -0.0632999 -5.49288e-07
12.481 -0.0632994 -7.1009e-07
12.5226 -0.063299 -5.3582e-07
12.5643 -0.0632986 -6.91769e-07
12.6061 -0.0632981 -5.23163e-07
12.6479 -0.0632977 -6.73805e-07
12.6898 -0.0632973 -5.1053e-07
12.7317 -0.0632969 -6.56979e-07
12.7737 -0.0632965 -4.97134e-07
12.8158 -0.0632961 -6.41972e-07
12.8579 -0.0632957 -4.82395e-07
12.9001 -0.0632953 -6.29158e-07
12.9424 -0.0632949 -4.66128e-07
12.9847 -0.0632945 -6.18451e-07
13.0271 -0.0632941 -4.48649e-07
13.0696 -0.0632937 -6.09254e-07
13.1121 -0.0632933 -4.30757e-07
13.1547 -0.0632929 -6.00557e-07
13.1974 -0.0632925 -4.13567e-07
13.2402 -0.0632922 -5.91166e-07
13.283 -0.0632918 -3.98212e-07
13.3259 -0.0632914 -5.80051e-07
13.3689 -0.0632911 -3.85488e-07
13.4119 -0.0632907 -5.66686e-07
13.455 -0.0632904 -3.75535e-07
13.4982 -0.06329 -5.51307e-07
13.5415 -0.0632897 -3.67687e-07
13.5848 -0.0632893 -5.34948e-07
13.6283 -0.063289 -3.60556e-07
13.6718 -0.0632886 -5.19213e-07
13.7153 -0.0632883 -3.52402e-07
13.759 -0.0632879 -5.05792e-07
13.8028 -0.0632876 -3.41697e-07
13.8466 -0.0632873 -4.95859e-07
13.8905 -0.0632869 -3.27719e-07
13.9345 -0.0632866 -4.89534e-07
13.9786 -0.0632863 -3.10969e-07
14.0227 -0.063286 -4.85653e-07
14.067 -0.0632857 -2.93177e-07
14.1113 -0.0632853 -4.82002e-07
14.1558 -0.063285 -2.76819e-07
14.2003 -0.0632847 -4.76039e-07
14.2449 -0.0632844 -2.64207e-07
14.2896 -0.0632841 -4.65904e-07
14.3344 -0.0632838 -2.56468e-07
14.3793 -0.0632835 -4.51353e-07
14.4243 -0.0632832 -2.52825e-07
14.4693 -0.0632829 -4.34155e-07
14.5145 -0.0632826 -2.50586e-07
14.5598 -0.0632823 -4.17655e-07
14.6052 -0.063282 -2.4605e-07
14.6506 -0.0632817 -4.05465e-07
14.6962 -0.0632814 -2.36101e-07
14.7419 -0.0632812 -3.99738e-07
14.7877 -0.0632809 -2.19873e-07
14.8336 -0.0632806 -3.99784e-07
14.8796 -0.0632803 -1.99633e-07
14.9257 -0.0632801 -4.01863e-07
14.9719 -0.0632798 -1.80202e-07
15.0182 -0.0632795 -4.00587e-07
15.0647 -0.0632792 -1.66806e-07
15.1112 -0.063279 -3.91597e-07
15.1579 -0.0632787 -1.62191e-07
15.2047 -0.0632784 -3.74286e-07
15.2516 -0.0632782 -1.64475e-07
15.2986 -0.0632779 -3.52954e-07
15.3458 -0.0632777 -1.67305e-07
15.393 -0.0632774 -3.35197e-07
15.4404 -0.0632772 -1.62867e-07
15.488 -0.0632769 -3.27769e-07
15.5356 -0.0632767 -1.46642e-07
15.5834 -0.0632764 -3.31914e-07
15.6313 -0.0632762 -1.21184e-07
15.6794 -0.0632759 -3.41256e-07
15.7276 -0.0632757 -9.59453e-08
15.7759 -0.0632754 -3.44566e-07
15.8243 -0.0632752 -8.2034e-08
15.873 -0.0632749 -3.32885e-07
15.9217 -0.0632747 -8.426e-08
15.9706 -0.0632745 -3.06911e-07
16.0197 -0.0632742 -9.58501e-08
16.0689 -0.063274 -2.78796e-07
16.1182 -0.0632738 -1.01052e-07
16.1677 -0.0632736 -2.64978e-07
16.2174 -0.0632733 -8.60963e-08
16.2672 -0.0632731 -2.73173e-07
16.3172 -0.0632729 -5.17181e-08
16.3674 -0.0632727 -2.93219e-07
16.4177 -0.0632724 -1.62848e-08
16.4682 -0.0632722 -3.01741e-07
16.5189 -0.063272 -3.12354e-09
16.5697 -0.0632718 -2.81122e-07
16.6208 -0.0632715 -1.88572e-08
16.672 -0.0632713 -2.38825e-07
16.7234 -0.0632711 -4.18767e-08
16.775 -0.0632709 -2.06657e-07
16.8268 -0.0632707 -3.73814e-08
16.8787 -0.0632705 -2.12947e-07
16.9309 -0.0632703 7.54242e-09
16.9833 -0.0632701 -2.49035e-07
17.0359 -0.0632698 6.22355e-08
17.0887 -0.0632696 -2.68313e-07
17.1418 -0.0632694 7.66156e-08
17.195 -0.0632692 -2.3275e-07
17.2485 -0.063269 3.9354e-08
17.3022 -0.0632688 -1.65577e-07
17.3562 -0.0632686 5.81076e-09
17.4104 -0.0632684 -1.39436e-07
17.4648 -0.0632682 4.22596e-08
17.5195 -0.0632681 -1.87952e-07
17.5744 -0.0632678 1.31421e-07
17.6296 -0.0632677 -2.40885e-07
17.6851 -0.0632674 1.69965e-07
17.7408 -0.0632672 -1.9918e-07
17.7969 -0.0632671 1.07084e-07
17.8532 -0.0632669 -9.12867e-08
17.9098 -0.0632667 5.24076e-08
17.9667 -0.0632665 -7.09776e-08
18.0239 -0.0632663 1.37813e-07
18.0815 -0.0632661 -1.77286e-07
18.1393 -0.0632659 2.71571e-07
18.1975 -0.0632657 -2.10051e-07
18.256 -0.0632656 2.34258e-07
18.3149 -0.0632653 -5.11632e-08
18.3742 -0.0632652 1.00973e-07
18.4338 -0.063265 3.62817e-08
18.4938 -0.0632648 1.98516e-07
18.5542 -0.0632647 -1.37163e-07
18.615 -0.0632644 4.2014e-07
18.6762 -0.0632642 -1.73772e-07
18.7379 -0.0632641 3.01068e-07
18.8 -0.0632639 1.22218e-07
18.8625 -0.0632637 1.38019e-07
18.9255 -0.0632636 8.42098e-08
18.9891 -0.0632633 4.92147e-07
19.0531 -0.0632632 -2.095e-07
19.1177 -0.063263 5.49878e-07
19.1828 -0.0632628 1.99324e-07
19.2484 -0.0632626 1.54748e-07
19.3147 -0.0632625 2.70458e-07
19.3816 -0.0632622 7.30117e-07
19.4491 -0.0632621 -2.23715e-07
19.5173 -0.063262 6.61417e-07
19.5862 -0.0632617 6.45203e-07
19.6558 -0.0632614 2.95741e-07
19.7262 -0.0632615 2.2982e-08
19.7974 -0.0632612 1.42648e-06
19.8694 -0.0632608 5.33244e-07
19.9423 -0.0632608 9.19182e-08
20.0162 -0.0632608 5.90259e-07
20.091 -0.0632603 2.33633e-06
20.1669 -0.0632598 1.06214e-06
20.244 -0.0632598 2.06987e-09
20.3222 -0.0632601 1.74062e-07
20.4016 -0.0632595 3.74611e-06
20.4825 -0.0632578 6.22558e-06
20.5648 -0.0632553 7.7977e-06
20.6487 -0.0632528 6.34336e-06
20.7344 -0.0632507 5.21189e-06
20.8219 -0.0632493 3.00238e-06
20.9115 -0.0632482 2.44098e-06
21.0034 -0.0632476 9.99208e-07
21.0979 -0.063247 1.12571e-06
21.1952 -0.0632467 1.21489e-08
21.2959 -0.0632462 4.14565e-07
21.4004 -0.063246 -6.65115e-07
21.5093 -0.0632454 -1.25539e-07
21.6237 -0.0632453 -1.28941e-06
21.7448 -0.0632446 -6.44372e-07
21.8747 -0.0632445 -1.99192e-06
22.0165 -0.0632434 -1.24761e-06
22.1768 -0.0632434 -2.95812e-06
22.3723 -0.0632404 -2.06705e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.125Nc1Quantum/SigmaROneLoop.txt <==
-22.3723 -0.0675628 -4.01107e-20
-22.1768 -0.0675628 -4.01107e-20
-22.0165 -0.0675628 -4.01107e-20
-21.8747 -0.0675628 -4.01107e-20
-21.7448 -0.0675628 -4.01107e-20
-21.6237 -0.0675628 -4.01107e-20
-21.5093 -0.0675628 -4.01107e-20
-21.4004 -0.0675628 -4.01107e-20
-21.2959 -0.0675628 -4.01107e-20
-21.1952 -0.0675628 -4.01107e-20
-21.0979 -0.0675628 -4.01107e-20
-21.0034 -0.0675628 -4.01107e-20
-20.9115 -0.0675628 -4.01107e-20
-20.8219 -0.0675628 -4.01107e-20
-20.7344 -0.0675628 -4.01107e-20
-20.6487 -0.0675628 -4.01107e-20
-20.5648 -0.0675628 -4.01107e-20
-20.4825 -0.0675628 -4.01107e-20
-20.4016 -0.0675628 -4.01107e-20
-20.3222 -0.0675628 -4.01107e-20
-20.244 -0.0675628 -4.01107e-20
-20.1669 -0.0675628 -4.01107e-20
-20.091 -0.0675628 -4.01107e-20
-20.0162 -0.0675628 -4.01107e-20
-19.9423 -0.0675628 -4.01107e-20
-19.8694 -0.0675628 -4.01107e-20
-19.7974 -0.0675628 -4.01107e-20
-19.7262 -0.0675628 -4.01107e-20
-19.6558 -0.0675628 -4.01107e-20
-19.5862 -0.0675628 -4.01107e-20
-19.5173 -0.0675628 -4.01107e-20
-19.4491 -0.0675628 -4.01107e-20
-19.3816 -0.0675628 -4.01107e-20
-19.3147 -0.0675628 -4.01107e-20
-19.2484 -0.0675628 -4.01107e-20
-19.1828 -0.0675628 -4.01107e-20
-19.1177 -0.0675628 -4.01107e-20
-19.0531 -0.0675628 -4.01107e-20
-18.9891 -0.0675628 -4.01107e-20
-18.9255 -0.0675628 -4.01107e-20
-18.8625 -0.0675628 -4.01107e-20
-18.8 -0.0675628 -4.01107e-20
-18.7379 -0.0675628 -4.01107e-20
-18.6762 -0.0675628 -4.01107e-20
-18.615 -0.0675628 -4.01107e-20
-18.5542 -0.0675628 -4.01107e-20
-18.4938 -0.0675628 -4.01107e-20
-18.4338 -0.0675628 -4.01107e-20
-18.3742 -0.0675628 -4.01107e-20
-18.3149 -0.0675628 -4.01107e-20
-18.256 -0.0675628 -4.01107e-20
-18.1975 -0.0675628 -4.01107e-20
-18.1393 -0.0675628 -4.01107e-20
-18.0815 -0.0675628 -4.01107e-20
-18.0239 -0.0675628 -4.01107e-20
-17.9667 -0.0675628 -4.01107e-20
-17.9098 -0.0675628 -4.01107e-20
-17.8532 -0.0675628 -4.01107e-20
-17.7969 -0.0675628 -4.01107e-20
-17.7408 -0.0675628 -4.01107e-20
-17.6851 -0.0675628 -4.01107e-20
-17.6296 -0.0675628 -4.01107e-20
-17.5744 -0.0675628 -4.01107e-20
-17.5195 -0.0675628 -4.01107e-20
-17.4648 -0.0675628 -4.01107e-20
-17.4104 -0.0675628 -4.01107e-20
-17.3562 -0.0675628 -4.01107e-20
-17.3022 -0.0675628 -4.01107e-20
-17.2485 -0.0675628 -4.01107e-20
-17.195 -0.0675628 -4.01107e-20
-17.1418 -0.0675628 -4.01107e-20
-17.0887 -0.0675628 -4.01107e-20
-17.0359 -0.0675628 -4.01107e-20
-16.9833 -0.0675628 -4.01107e-20
-16.9309 -0.0675628 -4.01107e-20
-16.8787 -0.0675628 -4.01107e-20
-16.8268 -0.0675628 -4.01107e-20
-16.775 -0.0675628 -4.01107e-20
-16.7234 -0.0675628 -4.01107e-20
-16.672 -0.0675628 -4.01107e-20
-16.6208 -0.0675628 -4.01107e-20
-16.5697 -0.0675628 -4.01107e-20
-16.5189 -0.0675628 -4.01107e-20
-16.4682 -0.0675628 -4.01107e-20
-16.4177 -0.0675628 -4.01107e-20
-16.3674 -0.0675628 -4.01107e-20
-16.3172 -0.0675628 -4.01107e-20
-16.2672 -0.0675628 -4.01107e-20
-16.2174 -0.0675628 -4.01107e-20
-16.1677 -0.0675628 -4.01107e-20
-16.1182 -0.0675628 -4.01107e-20
-16.0689 -0.0675628 -4.01107e-20
-16.0197 -0.0675628 -4.01107e-20
-15.9706 -0.0675628 -4.01107e-20
-15.9217 -0.0675628 -4.01107e-20
-15.873 -0.0675628 -4.01107e-20
-15.8243 -0.0675628 -4.01107e-20
-15.7759 -0.0675628 -4.01107e-20
-15.7276 -0.0675628 -4.01107e-20
-15.6794 -0.0675628 -4.01107e-20
-15.6313 -0.0675628 -4.01107e-20
-15.5834 -0.0675628 -4.01107e-20
-15.5356 -0.0675628 -4.01107e-20
-15.488 -0.0675628 -4.01107e-20
-15.4404 -0.0675628 -4.01107e-20
-15.393 -0.0675628 -4.01107e-20
-15.3458 -0.0675628 -4.01107e-20
-15.2986 -0.0675628 -4.01107e-20
-15.2516 -0.0675628 -4.01107e-20
-15.2047 -0.0675628 -4.01107e-20
-15.1579 -0.0675628 -4.01107e-20
-15.1112 -0.0675628 -4.01107e-20
-15.0647 -0.0675628 -4.01107e-20
-15.0182 -0.0675628 -4.01107e-20
-14.9719 -0.0675628 -4.01107e-20
-14.9257 -0.0675628 -4.01107e-20
-14.8796 -0.0675628 -4.01107e-20
-14.8336 -0.0675628 -4.01107e-20
-14.7877 -0.0675628 -4.01107e-20
-14.7419 -0.0675628 -4.01107e-20
-14.6962 -0.0675628 -4.01107e-20
-14.6506 -0.0675628 -4.01107e-20
-14.6052 -0.0675628 -4.01107e-20
-14.5598 -0.0675628 -4.01107e-20
-14.5145 -0.0675628 -4.01107e-20
-14.4693 -0.0675628 -4.01107e-20
-14.4243 -0.0675628 -4.01107e-20
-14.3793 -0.0675628 -4.01107e-20
-14.3344 -0.0675628 -4.01107e-20
-14.2896 -0.0675628 -4.01107e-20
-14.2449 -0.0675628 -4.01107e-20
-14.2003 -0.0675628 -4.01107e-20
-14.1558 -0.0675628 -4.01107e-20
-14.1113 -0.0675628 -4.01107e-20
-14.067 -0.0675628 -4.01107e-20
-14.0227 -0.0675628 -4.01107e-20
-13.9786 -0.0675628 -4.01107e-20
-13.9345 -0.0675628 -4.01107e-20
-13.8905 -0.0675628 -4.01107e-20
-13.8466 -0.0675628 -4.01107e-20
-13.8028 -0.0675628 -4.01107e-20
-13.759 -0.0675628 -4.01107e-20
-13.7153 -0.0675628 -4.01107e-20
-13.6718 -0.0675628 -4.01107e-20
-13.6283 -0.0675628 -4.01107e-20
-13.5848 -0.0675628 -4.01107e-20
-13.5415 -0.0675628 -4.01107e-20
-13.4982 -0.0675628 -4.01107e-20
-13.455 -0.0675628 -4.01107e-20
-13.4119 -0.0675628 -4.01107e-20
-13.3689 -0.0675628 -4.01107e-20
-13.3259 -0.0675628 -4.01107e-20
-13.283 -0.0675628 -4.01107e-20
-13.2402 -0.0675628 -4.01107e-20
-13.1974 -0.0675628 -4.01107e-20
-13.1547 -0.0675628 -4.01107e-20
-13.1121 -0.0675628 -4.01107e-20
-13.0696 -0.0675628 -4.01107e-20
-13.0271 -0.0675628 -4.01107e-20
-12.9847 -0.0675628 -4.01107e-20
-12.9424 -0.0675628 -4.01107e-20
-12.9001 -0.0675628 -4.01107e-20
-12.8579 -0.0675628 -4.01107e-20
-12.8158 -0.0675628 -4.01107e-20
-12.7737 -0.0675628 -4.01107e-20
-12.7317 -0.0675628 -4.01107e-20
-12.6898 -0.0675628 -4.01107e-20
-12.6479 -0.0675628 -4.01107e-20
-12.6061 -0.0675628 -4.01107e-20
-12.5643 -0.0675628 -4.01107e-20
-12.5226 -0.0675628 -4.01107e-20
-12.481 -0.0675628 -4.01107e-20
-12.4394 -0.0675628 -4.01107e-20
-12.3979 -0.0675628 -4.01107e-20
-12.3565 -0.0675628 -4.01107e-20
-12.3151 -0.0675628 -4.01107e-20
-12.2738 -0.0675628 -4.01107e-20
-12.2325 -0.0675628 -4.01107e-20
-12.1913 -0.0675628 -4.01107e-20
-12.1501 -0.0675628 -4.01107e-20
-12.109 -0.0675628 -4.01107e-20
-12.068 -0.0675628 -4.01107e-20
-12.027 -0.0675628 -4.01107e-20
-11.986 -0.0675628 -4.01107e-20
-11.9452 -0.0675628 -4.01107e-20
-11.9043 -0.0675628 -4.01107e-20
-11.8636 -0.0675628 -4.01107e-20
-11.8228 -0.0675628 -4.01107e-20
-11.7822 -0.0675628 -4.01107e-20
-11.7415 -0.0675628 -4.01107e-20
-11.701 -0.0675628 -4.01107e-20
-11.6605 -0.0675628 -4.01107e-20
-11.62 -0.0675628 -4.01107e-20
-11.5796 -0.0675628 -4.01107e-20
-11.5392 -0.0675628 -4.01107e-20
-11.4989 -0.0675628 -4.01107e-20
-11.4587 -0.0675628 -4.01107e-20
-11.4184 -0.0675628 -4.01107e-20
-11.3783 -0.0675628 -4.01107e-20
-11.3381 -0.0675628 -4.01107e-20
-11.2981 -0.0675628 -4.01107e-20
-11.2581 -0.0675628 -4.01107e-20
-11.2181 -0.0675628 -4.01107e-20
-11.1781 -0.0675628 -4.01107e-20
-11.1383 -0.0675628 -4.01107e-20
-11.0984 -0.0675628 -4.01107e-20
-11.0586 -0.0675628 -4.01107e-20
-11.0189 -0.0675628 -4.01107e-20
-10.9792 -0.0675628 -4.01107e-20
-10.9395 -0.0675628 -4.01107e-20
-10.8999 -0.0675628 -4.01107e-20
-10.8603 -0.0675628 -4.01107e-20
-10.8208 -0.0675628 -4.01107e-20
-10.7813 -0.0675628 -4.01107e-20
-10.7418 -0.0675628 -4.01107e-20
-10.7024 -0.0675628 -4.01107e-20
-10.6631 -0.0675628 -4.01107e-20
-10.6238 -0.0675628 -4.01107e-20
-10.5845 -0.0675628 -4.01107e-20
-10.5452 -0.0675628 -4.01107e-20
-10.506 -0.0675628 -4.01107e-20
-10.4669 -0.0675628 -4.01107e-20
-10.4278 -0.0675628 -4.01107e-20
-10.3887 -0.0675628 -4.01107e-20
-10.3496 -0.0675628 -4.01107e-20
-10.3106 -0.0675628 -4.01107e-20
-10.2717 -0.0675628 -4.01107e-20
-10.2328 -0.0675628 -4.01107e-20
-10.1939 -0.0675628 -4.01107e-20
-10.155 -0.0675628 -4.01107e-20
-10.1162 -0.0675628 -4.01107e-20
-10.0774 -0.0675628 -4.01107e-20
-10.0387 -0.0675628 -4.01107e-20
-10 -0.0675628 -4.01107e-20
-9.96134 -0.0675628 -4.01107e-20
-9.92271 -0.0675628 -4.01107e-20
-9.88412 -0.0675628 -4.01107e-20
-9.84557 -0.0675628 -4.01107e-20
-9.80704 -0.0675628 -4.01107e-20
-9.76856 -0.0675628 -4.01107e-20
-9.73011 -0.0675628 -4.01107e-20
-9.69169 -0.0675628 -4.01107e-20
-9.65331 -0.0675628 -4.01107e-20
-9.61496 -0.0675628 -4.01107e-20
-9.57664 -0.0675628 -4.01107e-20
-9.53836 -0.0675628 -4.01107e-20
-9.50011 -0.0675628 -4.01107e-20
-9.46189 -0.0675628 -4.01107e-20
-9.42371 -0.0675628 -4.01107e-20
-9.38556 -0.0675628 -4.01107e-20
-9.34744 -0.0675628 -4.01107e-20
-9.30935 -0.0675628 -4.01107e-20
-9.2713 -0.0675628 -4.01107e-20
-9.23327 -0.0675628 -4.01107e-20
-9.19528 -0.0675628 -4.01107e-20
-9.15732 -0.0675628 -4.01107e-20
-9.11939 -0.0675628 -4.01107e-20
-9.08149 -0.0675628 -4.01107e-20
-9.04362 -0.0675628 -4.01107e-20
-9.00578 -0.0675628 -4.01107e-20
-8.96797 -0.0675628 -4.01107e-20
-8.93019 -0.0675628 -4.01107e-20
-8.89244 -0.0675628 -4.01107e-20
-8.85471 -0.0675628 -4.01107e-20
-8.81702 -0.0675628 -4.01107e-20
-8.77936 -0.0675628 -4.01107e-20
-8.74172 -0.0675628 -4.01107e-20
-8.70412 -0.0675628 -4.01107e-20
-8.66654 -0.0675628 -4.01107e-20
-8.62899 -0.0675628 -4.01107e-20
-8.59146 -0.0675628 -4.01107e-20
-8.55397 -0.0675628 -4.01107e-20
-8.5165 -0.0675628 -4.01107e-20
-8.47906 -0.0675628 -4.01107e-20
-8.44165 -0.0675628 -4.01107e-20
-8.40426 -0.0675628 -4.01107e-20
-8.3669 -0.0675628 -4.01107e-20
-8.32956 -0.0675628 -4.01107e-20
-8.29226 -0.0675628 -4.01107e-20
-8.25497 -0.0675628 -4.01107e-20
-8.21772 -0.0675628 -4.01107e-20
-8.18049 -0.0675628 -4.01107e-20
-8.14328 -0.0675628 -4.01107e-20
-8.1061 -0.0675628 -4.01107e-20
-8.06895 -0.0675628 -4.01107e-20
-8.03182 -0.0675628 -4.01107e-20
-7.99471 -0.0675628 -4.01107e-20
-7.95763 -0.0675628 -4.01107e-20
-7.92058 -0.0675628 -4.01107e-20
-7.88355 -0.0675628 -4.01107e-20
-7.84654 -0.0675628 -4.01107e-20
-7.80955 -0.0675628 -4.01107e-20
-7.77259 -0.0675628 -4.01107e-20
-7.73566 -0.0675628 -4.01107e-20
-7.69874 -0.0675628 -4.01107e-20
-7.66185 -0.0675628 -4.01107e-20
-7.62498 -0.0675628 -4.01107e-20
-7.58814 -0.0675628 -4.01107e-20
-7.55132 -0.0675628 -4.01107e-20
-7.51452 -0.0675628 -4.01107e-20
-7.47774 -0.0675628 -4.01107e-20
-7.44099 -0.0675628 -4.01107e-20
-7.40425 -0.0675628 -4.01107e-20
-7.36754 -0.0675628 -4.01107e-20
-7.33085 -0.0675628 -4.01107e-20
-7.29418 -0.0675628 -4.01107e-20
-7.25754 -0.0675628 -4.01107e-20
-7.22091 -0.0675628 -4.01107e-20
-7.18431 -0.0675628 -4.01107e-20
-7.14772 -0.0675628 -4.01107e-20
-7.11116 -0.0675628 -4.01107e-20
-7.07462 -0.0675628 -4.01107e-20
-7.0381 -0.0675628 -4.01107e-20
-7.00159 -0.0675628 -4.01107e-20
-6.96511 -0.0675628 -4.01107e-20
-6.92865 -0.0675628 -4.01107e-20
-6.89221 -0.0675628 -4.01107e-20
-6.85579 -0.0675628 -4.01107e-20
-6.81938 -0.0675628 -4.01107e-20
-6.783 -0.0675628 -4.01107e-20
-6.74664 -0.0675628 -4.01107e-20
-6.71029 -0.0675628 -4.01107e-20
-6.67397 -0.0675628 -4.01107e-20
-6.63766 -0.0675628 -4.01107e-20
-6.60137 -0.0675628 -4.01107e-20
-6.5651 -0.0675628 -4.01107e-20
-6.52885 -0.0675628 -4.01107e-20
-6.49262 -0.0675628 -4.01107e-20
-6.4564 -0.0675628 -4.01107e-20
-6.42021 -0.0675628 -4.01107e-20
-6.38403 -0.0675628 -4.01107e-20
-6.34786 -0.0675628 -4.01107e-20
-6.31172 -0.0675628 -4.01107e-20
-6.27559 -0.0675628 -4.01107e-20
-6.23949 -0.0675628 -4.01107e-20
-6.20339 -0.0675628 -4.01107e-20
-6.16732 -0.0675628 -4.01107e-20
-6.13126 -0.0675628 -4.01107e-20
-6.09522 -0.0675628 -4.01107e-20
-6.05919 -0.0675628 -4.01107e-20
-6.02319 -0.0675628 -4.01107e-20
-5.9872 -0.0675628 -4.01107e-20
-5.95122 -0.0675628 -4.01107e-20
-5.91526 -0.0675628 -4.01107e-20
-5.87932 -0.0675628 -4.01107e-20
-5.84339 -0.0675628 -4.01107e-20
-5.80748 -0.0675628 -4.01107e-20
-5.77158 -0.0675628 -4.01107e-20
-5.7357 -0.0675628 -4.01107e-20
-5.69984 -0.0675628 -4.01107e-20
-5.66399 -0.0675628 -4.01107e-20
-5.62815 -0.0675628 -4.01107e-20
-5.59233 -0.0675628 -4.01107e-20
-5.55653 -0.0675628 -4.01107e-20
-5.52074 -0.0675628 -4.01107e-20
-5.48497 -0.0675628 -4.01107e-20
-5.4492 -0.0675628 -4.01107e-20
-5.41346 -0.0675628 -4.01107e-20
-5.37773 -0.0675628 -4.01107e-20
-5.34201 -0.0675628 -4.01107e-20
-5.30631 -0.0675628 -4.01107e-20
-5.27062 -0.0675628 -4.01107e-20
-5.23494 -0.0675628 -4.01107e-20
-5.19928 -0.0675628 -4.01107e-20
-5.16363 -0.0675628 -4.01107e-20
-5.128 -0.0675628 -4.01107e-20
-5.09237 -0.0675628 -4.01107e-20
-5.05677 -0.0675628 -4.01107e-20
-5.02117 -0.0675628 -4.01107e-20
-4.98559 -0.0675628 -4.01107e-20
-4.95002 -0.0675628 -4.01107e-20
-4.91446 -0.0675628 -4.01107e-20
-4.87892 -0.0675628 -4.01107e-20
-4.84339 -0.0675628 -4.01107e-20
-4.80787 -0.0675628 -4.01107e-20
-4.77237 -0.0675628 -4.01107e-20
-4.73687 -0.0675628 -4.01107e-20
-4.70139 -0.0675628 -4.01107e-20
-4.66592 -0.0675628 -4.01107e-20
-4.63046 -0.0675628 -4.01107e-20
-4.59502 -0.0675628 -4.01107e-20
-4.55958 -0.0675628 -4.01107e-20
-4.52416 -0.0675628 -4.01107e-20
-4.48875 -0.0675628 -4.01107e-20
-4.45335 -0.0675628 -4.01107e-20
-4.41797 -0.0675628 -4.01107e-20
-4.38259 -0.0675628 -4.01107e-20
-4.34722 -0.0675628 -4.01107e-20
-4.31187 -0.0675628 -4.01107e-20
-4.27653 -0.0675628 -4.01107e-20
-4.24119 -0.0675628 -4.01107e-20
-4.20587 -0.0675628 -4.01107e-20
-4.17056 -0.0675628 -4.01107e-20
-4.13526 -0.0675628 -4.01107e-20
-4.09997 -0.0675628 -4.01107e-20
-4.06469 -0.0675628 -4.01107e-20
-4.02942 -0.0675628 -4.01107e-20
-3.99416 -0.0675628 -4.01107e-20
-3.95891 -0.0675628 -4.01107e-20
-3.92367 -0.0675628 -4.01107e-20
-3.88844 -0.0675628 -4.01107e-20
-3.85322 -0.0675628 -4.01107e-20
-3.81801 -0.0675628 -4.01107e-20
-3.7828 -0.0675628 -4.01107e-20
-3.74761 -0.0675628 -4.01107e-20
-3.71243 -0.0675628 -4.01107e-20
-3.67726 -0.0675628 -4.01107e-20
-3.64209 -0.0675628 -4.01107e-20
-3.60694 -0.0675628 -4.01107e-20
-3.57179 -0.0675628 -4.01107e-20
-3.53665 -0.0675628 -4.01107e-20
-3.50152 -0.0675628 -4.01107e-20
-3.4664 -0.0675628 -4.01107e-20
-3.43129 -0.0675628 -4.01107e-20
-3.39619 -0.0675628 -4.01107e-20
-3.36109 -0.0675628 -4.01107e-20
-3.32601 -0.0675628 -4.01107e-20
-3.29093 -0.0675628 -4.01107e-20
-3.25586 -0.0675628 -4.01107e-20
-3.2208 -0.0675628 -4.01107e-20
-3.18574 -0.0675628 -4.01107e-20
-3.1507 -0.0675628 -4.01107e-20
-3.11566 -0.0675628 -4.01107e-20
-3.08063 -0.0675628 -4.01107e-20
-3.0456 -0.0675628 -4.01107e-20
-3.01059 -0.0675628 -4.01107e-20
-2.97558 -0.0675628 -4.01107e-20
-2.94058 -0.0675628 -4.01107e-20
-2.90558 -0.0675628 -4.01107e-20
-2.87059 -0.0675628 -4.01107e-20
-2.83561 -0.0675628 -4.01107e-20
-2.80064 -0.0675628 -4.01107e-20
-2.76567 -0.0675628 -4.01107e-20
-2.73071 -0.0675628 -4.01107e-20
-2.69576 -0.0675628 -4.01107e-20
-2.66081 -0.0675628 -4.01107e-20
-2.62587 -0.0675628 -4.01107e-20
-2.59094 -0.0675628 -4.01107e-20
-2.55601 -0.0675628 -4.01107e-20
-2.52109 -0.0675628 -4.01107e-20
-2.48617 -0.0675628 -4.01107e-20
-2.45126 -0.0675628 -4.01107e-20
-2.41636 -0.0675628 -4.01107e-20
-2.38146 -0.0675628 -4.01107e-20
-2.34657 -0.0675628 -4.01107e-20
-2.31168 -0.0675628 -4.01107e-20
-2.2768 -0.0675628 -4.01107e-20
-2.24192 -0.0675628 -4.01107e-20
-2.20705 -0.0675628 -4.01107e-20
-2.17219 -0.0675628 -4.01107e-20
-2.13733 -0.0675628 -4.01107e-20
-2.10247 -0.0675628 -4.01107e-20
-2.06762 -0.0675628 -4.01107e-20
-2.03278 -0.0675628 -4.01107e-20
-1.99794 -0.0675628 -4.01107e-20
-1.9631 -0.0675628 -4.01107e-20
-1.92827 -0.0675628 -4.01107e-20
-1.89345 -0.0675628 -4.01107e-20
-1.85862 -0.0675628 -4.01107e-20
-1.82381 -0.0675628 -4.01107e-20
-1.78899 -0.0675628 -4.01107e-20
-1.75419 -0.0675628 -4.01107e-20
-1.71938 -0.0675628 -4.01107e-20
-1.68458 -0.0675628 -4.01107e-20
-1.64979 -0.0675628 -4.01107e-20
-1.61499 -0.0675628 -4.01107e-20
-1.58021 -0.0675628 -4.01107e-20
-1.54542 -0.0675628 -4.01107e-20
-1.51064 -0.0675628 -4.01107e-20
-1.47586 -0.0675628 -4.01107e-20
-1.44109 -0.0675628 -4.01107e-20
-1.40632 -0.0675628 -4.01107e-20
-1.37155 -0.0675628 -4.01107e-20
-1.33679 -0.0675628 -4.01107e-20
-1.30203 -0.0675628 -4.01107e-20
-1.26727 -0.0675628 -4.01107e-20
-1.23251 -0.0675628 -4.01107e-20
-1.19776 -0.0675628 -4.01107e-20
-1.16301 -0.0675628 -4.01107e-20
-1.12827 -0.0675628 -4.01107e-20
-1.09352 -0.0675628 -4.01107e-20
-1.05878 -0.0675628 -4.01107e-20
-1.02405 -0.0675628 -4.01107e-20
-0.989309 -0.0675628 -4.01107e-20
-0.954576 -0.0675628 -4.01107e-20
-0.919844 -0.0675628 -4.01107e-20
-0.885115 -0.0675628 -4.01107e-20
-0.850388 -0.0675628 -4.01107e-20
-0.815663 -0.0675628 -4.01107e-20
-0.78094 -0.0675628 -4.01107e-20
-0.746219 -0.0675628 -4.01107e-20
-0.711499 -0.0675628 -4.01107e-20
-0.676781 -0.0675628 -4.01107e-20
-0.642065 -0.0675628 -4.01107e-20
-0.60735 -0.0675628 -4.01107e-20
-0.572637 -0.0675628 -4.01107e-20
-0.537925 -0.0675628 -4.01107e-20
-0.503214 -0.0675628 -4.01107e-20
-0.468504 -0.0675628 -4.01107e-20
-0.433796 -0.0675628 -4.01107e-20
-0.399089 -0.0675628 -4.01107e-20
-0.364382 -0.0675628 -4.01107e-20
-0.329676 -0.0675628 -4.01107e-20
-0.294972 -0.0675628 -4.01107e-20
-0.260267 -0.0675628 -4.01107e-20
-0.225564 -0.0675628 -4.01107e-20
-0.190861 -0.0675628 -4.01107e-20
-0.156158 -0.0675628 -4.01107e-20
-0.121456 -0.0675628 -4.01107e-20
-0.0867541 -0.0675628 -4.01107e-20
-0.0520524 -0.0675628 -4.01107e-20
-0.0173508 -0.0675628 -4.01107e-20
0.0173508 -0.0675628 -4.01107e-20
0.0520524 -0.0675628 -4.01107e-20
0.0867541 -0.0675628 -4.01107e-20
0.121456 -0.0675628 -4.01107e-20
0.156158 -0.0675628 -4.01107e-20
0.190861 -0.0675628 -4.01107e-20
0.225564 -0.0675628 -4.01107e-20
0.260267 -0.0675628 -4.01107e-20
0.294972 -0.0675628 -4.01107e-20
0.329676 -0.0675628 -4.01107e-20
0.364382 -0.0675628 -4.01107e-20
0.399089 -0.0675628 -4.01107e-20
0.433796 -0.0675628 -4.01107e-20
0.468504 -0.0675628 -4.01107e-20
0.503214 -0.0675628 -4.01107e-20
0.537925 -0.0675628 -4.01107e-20
0.572637 -0.0675628 -4.01107e-20
0.60735 -0.0675628 -4.01107e-20
0.642065 -0.0675628 -4.01107e-20
0.676781 -0.0675628 -4.01107e-20
0.711499 -0.0675628 -4.01107e-20
0.746219 -0.0675628 -4.01107e-20
0.78094 -0.0675628 -4.01107e-20
0.815663 -0.0675628 -4.01107e-20
0.850388 -0.0675628 -4.01107e-20
0.885115 -0.0675628 -4.01107e-20
0.919844 -0.0675628 -4.01107e-20
0.954576 -0.0675628 -4.01107e-20
0.989309 -0.0675628 -4.01107e-20
1.02405 -0.0675628 -4.01107e-20
1.05878 -0.0675628 -4.01107e-20
1.09352 -0.0675628 -4.01107e-20
1.12827 -0.0675628 -4.01107e-20
1.16301 -0.0675628 -4.01107e-20
1.19776 -0.0675628 -4.01107e-20
1.23251 -0.0675628 -4.01107e-20
1.26727 -0.0675628 -4.01107e-20
1.30203 -0.0675628 -4.01107e-20
1.33679 -0.0675628 -4.01107e-20
1.37155 -0.0675628 -4.01107e-20
1.40632 -0.0675628 -4.01107e-20
1.44109 -0.0675628 -4.01107e-20
1.47586 -0.0675628 -4.01107e-20
1.51064 -0.0675628 -4.01107e-20
1.54542 -0.0675628 -4.01107e-20
1.58021 -0.0675628 -4.01107e-20
1.61499 -0.0675628 -4.01107e-20
1.64979 -0.0675628 -4.01107e-20
1.68458 -0.0675628 -4.01107e-20
1.71938 -0.0675628 -4.01107e-20
1.75419 -0.0675628 -4.01107e-20
1.78899 -0.0675628 -4.01107e-20
1.82381 -0.0675628 -4.01107e-20
1.85862 -0.0675628 -4.01107e-20
1.89345 -0.0675628 -4.01107e-20
1.92827 -0.0675628 -4.01107e-20
1.9631 -0.0675628 -4.01107e-20
1.99794 -0.0675628 -4.01107e-20
2.03278 -0.0675628 -4.01107e-20
2.06762 -0.0675628 -4.01107e-20
2.10247 -0.0675628 -4.01107e-20
2.13733 -0.0675628 -4.01107e-20
2.17219 -0.0675628 -4.01107e-20
2.20705 -0.0675628 -4.01107e-20
2.24192 -0.0675628 -4.01107e-20
2.2768 -0.0675628 -4.01107e-20
2.31168 -0.0675628 -4.01107e-20
2.34657 -0.0675628 -4.01107e-20
2.38146 -0.0675628 -4.01107e-20
2.41636 -0.0675628 -4.01107e-20
2.45126 -0.0675628 -4.01107e-20
2.48617 -0.0675628 -4.01107e-20
2.52109 -0.0675628 -4.01107e-20
2.55601 -0.0675628 -4.01107e-20
2.59094 -0.0675628 -4.01107e-20
2.62587 -0.0675628 -4.01107e-20
2.66081 -0.0675628 -4.01107e-20
2.69576 -0.0675628 -4.01107e-20
2.73071 -0.0675628 -4.01107e-20
2.76567 -0.0675628 -4.01107e-20
2.80064 -0.0675628 -4.01107e-20
2.83561 -0.0675628 -4.01107e-20
2.87059 -0.0675628 -4.01107e-20
2.90558 -0.0675628 -4.01107e-20
2.94058 -0.0675628 -4.01107e-20
2.97558 -0.0675628 -4.01107e-20
3.01059 -0.0675628 -4.01107e-20
3.0456 -0.0675628 -4.01107e-20
3.08063 -0.0675628 -4.01107e-20
3.11566 -0.0675628 -4.01107e-20
3.1507 -0.0675628 -4.01107e-20
3.18574 -0.0675628 -4.01107e-20
3.2208 -0.0675628 -4.01107e-20
3.25586 -0.0675628 -4.01107e-20
3.29093 -0.0675628 -4.01107e-20
3.32601 -0.0675628 -4.01107e-20
3.36109 -0.0675628 -4.01107e-20
3.39619 -0.0675628 -4.01107e-20
3.43129 -0.0675628 -4.01107e-20
3.4664 -0.0675628 -4.01107e-20
3.50152 -0.0675628 -4.01107e-20
3.53665 -0.0675628 -4.01107e-20
3.57179 -0.0675628 -4.01107e-20
3.60694 -0.0675628 -4.01107e-20
3.64209 -0.0675628 -4.01107e-20
3.67726 -0.0675628 -4.01107e-20
3.71243 -0.0675628 -4.01107e-20
3.74761 -0.0675628 -4.01107e-20
3.7828 -0.0675628 -4.01107e-20
3.81801 -0.0675628 -4.01107e-20
3.85322 -0.0675628 -4.01107e-20
3.88844 -0.0675628 -4.01107e-20
3.92367 -0.0675628 -4.01107e-20
3.95891 -0.0675628 -4.01107e-20
3.99416 -0.0675628 -4.01107e-20
4.02942 -0.0675628 -4.01107e-20
4.06469 -0.0675628 -4.01107e-20
4.09997 -0.0675628 -4.01107e-20
4.13526 -0.0675628 -4.01107e-20
4.17056 -0.0675628 -4.01107e-20
4.20587 -0.0675628 -4.01107e-20
4.24119 -0.0675628 -4.01107e-20
4.27653 -0.0675628 -4.01107e-20
4.31187 -0.0675628 -4.01107e-20
4.34722 -0.0675628 -4.01107e-20
4.38259 -0.0675628 -4.01107e-20
4.41797 -0.0675628 -4.01107e-20
4.45335 -0.0675628 -4.01107e-20
4.48875 -0.0675628 -4.01107e-20
4.52416 -0.0675628 -4.01107e-20
4.55958 -0.0675628 -4.01107e-20
4.59502 -0.0675628 -4.01107e-20
4.63046 -0.0675628 -4.01107e-20
4.66592 -0.0675628 -4.01107e-20
4.70139 -0.0675628 -4.01107e-20
4.73687 -0.0675628 -4.01107e-20
4.77237 -0.0675628 -4.01107e-20
4.80787 -0.0675628 -4.01107e-20
4.84339 -0.0675628 -4.01107e-20
4.87892 -0.0675628 -4.01107e-20
4.91446 -0.0675628 -4.01107e-20
4.95002 -0.0675628 -4.01107e-20
4.98559 -0.0675628 -4.01107e-20
5.02117 -0.0675628 -4.01107e-20
5.05677 -0.0675628 -4.01107e-20
5.09237 -0.0675628 -4.01107e-20
5.128 -0.0675628 -4.01107e-20
5.16363 -0.0675628 -4.01107e-20
5.19928 -0.0675628 -4.01107e-20
5.23494 -0.0675628 -4.01107e-20
5.27062 -0.0675628 -4.01107e-20
5.30631 -0.0675628 -4.01107e-20
5.34201 -0.0675628 -4.01107e-20
5.37773 -0.0675628 -4.01107e-20
5.41346 -0.0675628 -4.01107e-20
5.4492 -0.0675628 -4.01107e-20
5.48497 -0.0675628 -4.01107e-20
5.52074 -0.0675628 -4.01107e-20
5.55653 -0.0675628 -4.01107e-20
5.59233 -0.0675628 -4.01107e-20
5.62815 -0.0675628 -4.01107e-20
5.66399 -0.0675628 -4.01107e-20
5.69984 -0.0675628 -4.01107e-20
5.7357 -0.0675628 -4.01107e-20
5.77158 -0.0675628 -4.01107e-20
5.80748 -0.0675628 -4.01107e-20
5.84339 -0.0675628 -4.01107e-20
5.87932 -0.0675628 -4.01107e-20
5.91526 -0.0675628 -4.01107e-20
5.95122 -0.0675628 -4.01107e-20
5.9872 -0.0675628 -4.01107e-20
6.02319 -0.0675628 -4.01107e-20
6.05919 -0.0675628 -4.01107e-20
6.09522 -0.0675628 -4.01107e-20
6.13126 -0.0675628 -4.01107e-20
6.16732 -0.0675628 -4.01107e-20
6.20339 -0.0675628 -4.01107e-20
6.23949 -0.0675628 -4.01107e-20
6.27559 -0.0675628 -4.01107e-20
6.31172 -0.0675628 -4.01107e-20
6.34786 -0.0675628 -4.01107e-20
6.38403 -0.0675628 -4.01107e-20
6.42021 -0.0675628 -4.01107e-20
6.4564 -0.0675628 -4.01107e-20
6.49262 -0.0675628 -4.01107e-20
6.52885 -0.0675628 -4.01107e-20
6.5651 -0.0675628 -4.01107e-20
6.60137 -0.0675628 -4.01107e-20
6.63766 -0.0675628 -4.01107e-20
6.67397 -0.0675628 -4.01107e-20
6.71029 -0.0675628 -4.01107e-20
6.74664 -0.0675628 -4.01107e-20
6.783 -0.0675628 -4.01107e-20
6.81938 -0.0675628 -4.01107e-20
6.85579 -0.0675628 -4.01107e-20
6.89221 -0.0675628 -4.01107e-20
6.92865 -0.0675628 -4.01107e-20
6.96511 -0.0675628 -4.01107e-20
7.00159 -0.0675628 -4.01107e-20
7.0381 -0.0675628 -4.01107e-20
7.07462 -0.0675628 -4.01107e-20
7.11116 -0.0675628 -4.01107e-20
7.14772 -0.0675628 -4.01107e-20
7.18431 -0.0675628 -4.01107e-20
7.22091 -0.0675628 -4.01107e-20
7.25754 -0.0675628 -4.01107e-20
7.29418 -0.0675628 -4.01107e-20
7.33085 -0.0675628 -4.01107e-20
7.36754 -0.0675628 -4.01107e-20
7.40425 -0.0675628 -4.01107e-20
7.44099 -0.0675628 -4.01107e-20
7.47774 -0.0675628 -4.01107e-20
7.51452 -0.0675628 -4.01107e-20
7.55132 -0.0675628 -4.01107e-20
7.58814 -0.0675628 -4.01107e-20
7.62498 -0.0675628 -4.01107e-20
7.66185 -0.0675628 -4.01107e-20
7.69874 -0.0675628 -4.01107e-20
7.73566 -0.0675628 -4.01107e-20
7.77259 -0.0675628 -4.01107e-20
7.80955 -0.0675628 -4.01107e-20
7.84654 -0.0675628 -4.01107e-20
7.88355 -0.0675628 -4.01107e-20
7.92058 -0.0675628 -4.01107e-20
7.95763 -0.0675628 -4.01107e-20
7.99471 -0.0675628 -4.01107e-20
8.03182 -0.0675628 -4.01107e-20
8.06895 -0.0675628 -4.01107e-20
8.1061 -0.0675628 -4.01107e-20
8.14328 -0.0675628 -4.01107e-20
8.18049 -0.0675628 -4.01107e-20
8.21772 -0.0675628 -4.01107e-20
8.25497 -0.0675628 -4.01107e-20
8.29226 -0.0675628 -4.01107e-20
8.32956 -0.0675628 -4.01107e-20
8.3669 -0.0675628 -4.01107e-20
8.40426 -0.0675628 -4.01107e-20
8.44165 -0.0675628 -4.01107e-20
8.47906 -0.0675628 -4.01107e-20
8.5165 -0.0675628 -4.01107e-20
8.55397 -0.0675628 -4.01107e-20
8.59146 -0.0675628 -4.01107e-20
8.62899 -0.0675628 -4.01107e-20
8.66654 -0.0675628 -4.01107e-20
8.70412 -0.0675628 -4.01107e-20
8.74172 -0.0675628 -4.01107e-20
8.77936 -0.0675628 -4.01107e-20
8.81702 -0.0675628 -4.01107e-20
8.85471 -0.0675628 -4.01107e-20
8.89244 -0.0675628 -4.01107e-20
8.93019 -0.0675628 -4.01107e-20
8.96797 -0.0675628 -4.01107e-20
9.00578 -0.0675628 -4.01107e-20
9.04362 -0.0675628 -4.01107e-20
9.08149 -0.0675628 -4.01107e-20
9.11939 -0.0675628 -4.01107e-20
9.15732 -0.0675628 -4.01107e-20
9.19528 -0.0675628 -4.01107e-20
9.23327 -0.0675628 -4.01107e-20
9.2713 -0.0675628 -4.01107e-20
9.30935 -0.0675628 -4.01107e-20
9.34744 -0.0675628 -4.01107e-20
9.38556 -0.0675628 -4.01107e-20
9.42371 -0.0675628 -4.01107e-20
9.46189 -0.0675628 -4.01107e-20
9.50011 -0.0675628 -4.01107e-20
9.53836 -0.0675628 -4.01107e-20
9.57664 -0.0675628 -4.01107e-20
9.61496 -0.0675628 -4.01107e-20
9.65331 -0.0675628 -4.01107e-20
9.69169 -0.0675628 -4.01107e-20
9.73011 -0.0675628 -4.01107e-20
9.76856 -0.0675628 -4.01107e-20
9.80704 -0.0675628 -4.01107e-20
9.84557 -0.0675628 -4.01107e-20
9.88412 -0.0675628 -4.01107e-20
9.92271 -0.0675628 -4.01107e-20
9.96134 -0.0675628 -4.01107e-20
10 -0.0675628 -4.01107e-20
10.0387 -0.0675628 -4.01107e-20
10.0774 -0.0675628 -4.01107e-20
10.1162 -0.0675628 -4.01107e-20
10.155 -0.0675628 -4.01107e-20
10.1939 -0.0675628 -4.01107e-20
10.2328 -0.0675628 -4.01107e-20
10.2717 -0.0675628 -4.01107e-20
10.3106 -0.0675628 -4.01107e-20
10.3496 -0.0675628 -4.01107e-20
10.3887 -0.0675628 -4.01107e-20
10.4278 -0.0675628 -4.01107e-20
10.4669 -0.0675628 -4.01107e-20
10.506 -0.0675628 -4.01107e-20
10.5452 -0.0675628 -4.01107e-20
10.5845 -0.0675628 -4.01107e-20
10.6238 -0.0675628 -4.01107e-20
10.6631 -0.0675628 -4.01107e-20
10.7024 -0.0675628 -4.01107e-20
10.7418 -0.0675628 -4.01107e-20
10.7813 -0.0675628 -4.01107e-20
10.8208 -0.0675628 -4.01107e-20
10.8603 -0.0675628 -4.01107e-20
10.8999 -0.0675628 -4.01107e-20
10.9395 -0.0675628 -4.01107e-20
10.9792 -0.0675628 -4.01107e-20
11.0189 -0.0675628 -4.01107e-20
11.0586 -0.0675628 -4.01107e-20
11.0984 -0.0675628 -4.01107e-20
11.1383 -0.0675628 -4.01107e-20
11.1781 -0.0675628 -4.01107e-20
11.2181 -0.0675628 -4.01107e-20
11.2581 -0.0675628 -4.01107e-20
11.2981 -0.0675628 -4.01107e-20
11.3381 -0.0675628 -4.01107e-20
11.3783 -0.0675628 -4.01107e-20
11.4184 -0.0675628 -4.01107e-20
11.4587 -0.0675628 -4.01107e-20
11.4989 -0.0675628 -4.01107e-20
11.5392 -0.0675628 -4.01107e-20
11.5796 -0.0675628 -4.01107e-20
11.62 -0.0675628 -4.01107e-20
11.6605 -0.0675628 -4.01107e-20
11.701 -0.0675628 -4.01107e-20
11.7415 -0.0675628 -4.01107e-20
11.7822 -0.0675628 -4.01107e-20
11.8228 -0.0675628 -4.01107e-20
11.8636 -0.0675628 -4.01107e-20
11.9043 -0.0675628 -4.01107e-20
11.9452 -0.0675628 -4.01107e-20
11.986 -0.0675628 -4.01107e-20
12.027 -0.0675628 -4.01107e-20
12.068 -0.0675628 -4.01107e-20
12.109 -0.0675628 -4.01107e-20
12.1501 -0.0675628 -4.01107e-20
12.1913 -0.0675628 -4.01107e-20
12.2325 -0.0675628 -4.01107e-20
12.2738 -0.0675628 -4.01107e-20
12.3151 -0.0675628 -4.01107e-20
12.3565 -0.0675628 -4.01107e-20
12.3979 -0.0675628 -4.01107e-20
12.4394 -0.0675628 -4.01107e-20
12.481 -0.0675628 -4.01107e-20
12.5226 -0.0675628 -4.01107e-20
12.5643 -0.0675628 -4.01107e-20
12.6061 -0.0675628 -4.01107e-20
12.6479 -0.0675628 -4.01107e-20
12.6898 -0.0675628 -4.01107e-20
12.7317 -0.0675628 -4.01107e-20
12.7737 -0.0675628 -4.01107e-20
12.8158 -0.0675628 -4.01107e-20
12.8579 -0.0675628 -4.01107e-20
12.9001 -0.0675628 -4.01107e-20
12.9424 -0.0675628 -4.01107e-20
12.9847 -0.0675628 -4.01107e-20
13.0271 -0.0675628 -4.01107e-20
13.0696 -0.0675628 -4.01107e-20
13.1121 -0.0675628 -4.01107e-20
13.1547 -0.0675628 -4.01107e-20
13.1974 -0.0675628 -4.01107e-20
13.2402 -0.0675628 -4.01107e-20
13.283 -0.0675628 -4.01107e-20
13.3259 -0.0675628 -4.01107e-20
13.3689 -0.0675628 -4.01107e-20
13.4119 -0.0675628 -4.01107e-20
13.455 -0.0675628 -4.01107e-20
13.4982 -0.0675628 -4.01107e-20
13.5415 -0.0675628 -4.01107e-20
13.5848 -0.0675628 -4.01107e-20
13.6283 -0.0675628 -4.01107e-20
13.6718 -0.0675628 -4.01107e-20
13.7153 -0.0675628 -4.01107e-20
13.759 -0.0675628 -4.01107e-20
13.8028 -0.0675628 -4.01107e-20
13.8466 -0.0675628 -4.01107e-20
13.8905 -0.0675628 -4.01107e-20
13.9345 -0.0675628 -4.01107e-20
13.9786 -0.0675628 -4.01107e-20
14.0227 -0.0675628 -4.01107e-20
14.067 -0.0675628 -4.01107e-20
14.1113 -0.0675628 -4.01107e-20
14.1558 -0.0675628 -4.01107e-20
14.2003 -0.0675628 -4.01107e-20
14.2449 -0.0675628 -4.01107e-20
14.2896 -0.0675628 -4.01107e-20
14.3344 -0.0675628 -4.01107e-20
14.3793 -0.0675628 -4.01107e-20
14.4243 -0.0675628 -4.01107e-20
14.4693 -0.0675628 -4.01107e-20
14.5145 -0.0675628 -4.01107e-20
14.5598 -0.0675628 -4.01107e-20
14.6052 -0.0675628 -4.01107e-20
14.6506 -0.0675628 -4.01107e-20
14.6962 -0.0675628 -4.01107e-20
14.7419 -0.0675628 -4.01107e-20
14.7877 -0.0675628 -4.01107e-20
14.8336 -0.0675628 -4.01107e-20
14.8796 -0.0675628 -4.01107e-20
14.9257 -0.0675628 -4.01107e-20
14.9719 -0.0675628 -4.01107e-20
15.0182 -0.0675628 -4.01107e-20
15.0647 -0.0675628 -4.01107e-20
15.1112 -0.0675628 -4.01107e-20
15.1579 -0.0675628 -4.01107e-20
15.2047 -0.0675628 -4.01107e-20
15.2516 -0.0675628 -4.01107e-20
15.2986 -0.0675628 -4.01107e-20
15.3458 -0.0675628 -4.01107e-20
15.393 -0.0675628 -4.01107e-20
15.4404 -0.0675628 -4.01107e-20
15.488 -0.0675628 -4.01107e-20
15.5356 -0.0675628 -4.01107e-20
15.5834 -0.0675628 -4.01107e-20
15.6313 -0.0675628 -4.01107e-20
15.6794 -0.0675628 -4.01107e-20
15.7276 -0.0675628 -4.01107e-20
15.7759 -0.0675628 -4.01107e-20
15.8243 -0.0675628 -4.01107e-20
15.873 -0.0675628 -4.01107e-20
15.9217 -0.0675628 -4.01107e-20
15.9706 -0.0675628 -4.01107e-20
16.0197 -0.0675628 -4.01107e-20
16.0689 -0.0675628 -4.01107e-20
16.1182 -0.0675628 -4.01107e-20
16.1677 -0.0675628 -4.01107e-20
16.2174 -0.0675628 -4.01107e-20
16.2672 -0.0675628 -4.01107e-20
16.3172 -0.0675628 -4.01107e-20
16.3674 -0.0675628 -4.01107e-20
16.4177 -0.0675628 -4.01107e-20
16.4682 -0.0675628 -4.01107e-20
16.5189 -0.0675628 -4.01107e-20
16.5697 -0.0675628 -4.01107e-20
16.6208 -0.0675628 -4.01107e-20
16.672 -0.0675628 -4.01107e-20
16.7234 -0.0675628 -4.01107e-20
16.775 -0.0675628 -4.01107e-20
16.8268 -0.0675628 -4.01107e-20
16.8787 -0.0675628 -4.01107e-20
16.9309 -0.0675628 -4.01107e-20
16.9833 -0.0675628 -4.01107e-20
17.0359 -0.0675628 -4.01107e-20
17.0887 -0.0675628 -4.01107e-20
17.1418 -0.0675628 -4.01107e-20
17.195 -0.0675628 -4.01107e-20
17.2485 -0.0675628 -4.01107e-20
17.3022 -0.0675628 -4.01107e-20
17.3562 -0.0675628 -4.01107e-20
17.4104 -0.0675628 -4.01107e-20
17.4648 -0.0675628 -4.01107e-20
17.5195 -0.0675628 -4.01107e-20
17.5744 -0.0675628 -4.01107e-20
17.6296 -0.0675628 -4.01107e-20
17.6851 -0.0675628 -4.01107e-20
17.7408 -0.0675628 -4.01107e-20
17.7969 -0.0675628 -4.01107e-20
17.8532 -0.0675628 -4.01107e-20
17.9098 -0.0675628 -4.01107e-20
17.9667 -0.0675628 -4.01107e-20
18.0239 -0.0675628 -4.01107e-20
18.0815 -0.0675628 -4.01107e-20
18.1393 -0.0675628 -4.01107e-20
18.1975 -0.0675628 -4.01107e-20
18.256 -0.0675628 -4.01107e-20
18.3149 -0.0675628 -4.01107e-20
18.3742 -0.0675628 -4.01107e-20
18.4338 -0.0675628 -4.01107e-20
18.4938 -0.0675628 -4.01107e-20
18.5542 -0.0675628 -4.01107e-20
18.615 -0.0675628 -4.01107e-20
18.6762 -0.0675628 -4.01107e-20
18.7379 -0.0675628 -4.01107e-20
18.8 -0.0675628 -4.01107e-20
18.8625 -0.0675628 -4.01107e-20
18.9255 -0.0675628 -4.01107e-20
18.9891 -0.0675628 -4.01107e-20
19.0531 -0.0675628 -4.01107e-20
19.1177 -0.0675628 -4.01107e-20
19.1828 -0.0675628 -4.01107e-20
19.2484 -0.0675628 -4.01107e-20
19.3147 -0.0675628 -4.01107e-20
19.3816 -0.0675628 -4.01107e-20
19.4491 -0.0675628 -4.01107e-20
19.5173 -0.0675628 -4.01107e-20
19.5862 -0.0675628 -4.01107e-20
19.6558 -0.0675628 -4.01107e-20
19.7262 -0.0675628 -4.01107e-20
19.7974 -0.0675628 -4.01107e-20
19.8694 -0.0675628 -4.01107e-20
19.9423 -0.0675628 -4.01107e-20
20.0162 -0.0675628 -4.01107e-20
20.091 -0.0675628 -4.01107e-20
20.1669 -0.0675628 -4.01107e-20
20.244 -0.0675628 -4.01107e-20
20.3222 -0.0675628 -4.01107e-20
20.4016 -0.0675628 -4.01107e-20
20.4825 -0.0675628 -4.01107e-20
20.5648 -0.0675628 -4.01107e-20
20.6487 -0.0675628 -4.01107e-20
20.7344 -0.0675628 -4.01107e-20
20.8219 -0.0675628 -4.01107e-20
20.9115 -0.0675628 -4.01107e-20
21.0034 -0.0675628 -4.01107e-20
21.0979 -0.0675628 -4.01107e-20
21.1952 -0.0675628 -4.01107e-20
21.2959 -0.0675628 -4.01107e-20
21.4004 -0.0675628 -4.01107e-20
21.5093 -0.0675628 -4.01107e-20
21.6237 -0.0675628 -4.01107e-20
21.7448 -0.0675628 -4.01107e-20
21.8747 -0.0675628 -4.01107e-20
22.0165 -0.0675628 -4.01107e-20
22.1768 -0.0675628 -4.01107e-20
22.3723 -0.0675628 -4.01107e-20


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.125Nc1Quantum/SigmaRTwoLoop.txt <==
-22.3723 -0.0632404 -2.06705e-06
-22.1768 -0.0632434 -2.95812e-06
-22.0165 -0.0632434 -1.24761e-06
-21.8747 -0.0632445 -1.99192e-06
-21.7448 -0.0632446 -6.44372e-07
-21.6237 -0.0632453 -1.28941e-06
-21.5093 -0.0632454 -1.25539e-07
-21.4004 -0.063246 -6.65115e-07
-21.2959 -0.0632462 4.14565e-07
-21.1952 -0.0632467 1.21489e-08
-21.0979 -0.063247 1.12571e-06
-21.0034 -0.0632476 9.99208e-07
-20.9115 -0.0632482 2.44098e-06
-20.8219 -0.0632493 3.00238e-06
-20.7344 -0.0632507 5.21189e-06
-20.6487 -0.0632528 6.34336e-06
-20.5648 -0.0632553 7.7977e-06
-20.4825 -0.0632578 6.22558e-06
-20.4016 -0.0632595 3.74611e-06
-20.3222 -0.0632601 1.74062e-07
-20.244 -0.0632598 2.06988e-09
-20.1669 -0.0632598 1.06214e-06
-20.091 -0.0632603 2.33633e-06
-20.0162 -0.0632608 5.90259e-07
-19.9423 -0.0632608 9.19182e-08
-19.8694 -0.0632608 5.33244e-07
-19.7974 -0.0632612 1.42648e-06
-19.7262 -0.0632615 2.2982e-08
-19.6558 -0.0632614 2.95741e-07
-19.5862 -0.0632617 6.45203e-07
-19.5173 -0.063262 6.61417e-07
-19.4491 -0.0632621 -2.23715e-07
-19.3816 -0.0632622 7.30117e-07
-19.3147 -0.0632625 2.70458e-07
-19.2484 -0.0632626 1.54748e-07
-19.1828 -0.0632628 1.99324e-07
-19.1177 -0.063263 5.49878e-07
-19.0531 -0.0632632 -2.095e-07
-18.9891 -0.0632633 4.92147e-07
-18.9255 -0.0632636 8.42098e-08
-18.8625 -0.0632637 1.38019e-07
-18.8 -0.0632639 1.22218e-07
-18.7379 -0.0632641 3.01068e-07
-18.6762 -0.0632642 -1.73772e-07
-18.615 -0.0632644 4.2014e-07
-18.5542 -0.0632647 -1.37163e-07
-18.4938 -0.0632648 1.98516e-07
-18.4338 -0.063265 3.62817e-08
-18.3742 -0.0632652 1.00973e-07
-18.3149 -0.0632653 -5.11632e-08
-18.256 -0.0632656 2.34258e-07
-18.1975 -0.0632657 -2.10051e-07
-18.1393 -0.0632659 2.71571e-07
-18.0815 -0.0632661 -1.77286e-07
-18.0239 -0.0632663 1.37813e-07
-17.9667 -0.0632665 -7.09776e-08
-17.9098 -0.0632667 5.24076e-08
-17.8532 -0.0632669 -9.12867e-08
-17.7969 -0.0632671 1.07084e-07
-17.7408 -0.0632672 -1.9918e-07
-17.6851 -0.0632674 1.69965e-07
-17.6296 -0.0632677 -2.40885e-07
-17.5744 -0.0632678 1.31421e-07
-17.5195 -0.0632681 -1.87952e-07
-17.4648 -0.0632682 4.22596e-08
-17.4104 -0.0632684 -1.39436e-07
-17.3562 -0.0632686 5.81076e-09
-17.3022 -0.0632688 -1.65577e-07
-17.2485 -0.063269 3.9354e-08
-17.195 -0.0632692 -2.3275e-07
-17.1418 -0.0632694 7.66156e-08
-17.0887 -0.0632696 -2.68312e-07
-17.0359 -0.0632698 6.22355e-08
-16.9833 -0.0632701 -2.49035e-07
-16.9309 -0.0632703 7.54242e-09
-16.8787 -0.0632705 -2.12947e-07
-16.8268 -0.0632707 -3.73814e-08
-16.775 -0.0632709 -2.06657e-07
-16.7234 -0.0632711 -4.18767e-08
-16.672 -0.0632713 -2.38825e-07
-16.6208 -0.0632715 -1.88572e-08
-16.5697 -0.0632718 -2.81122e-07
-16.5189 -0.063272 -3.12354e-09
-16.4682 -0.0632722 -3.01741e-07
-16.4177 -0.0632724 -1.62848e-08
-16.3674 -0.0632727 -2.93219e-07
-16.3172 -0.0632729 -5.17181e-08
-16.2672 -0.0632731 -2.73173e-07
-16.2174 -0.0632733 -8.60963e-08
-16.1677 -0.0632736 -2.64978e-07
-16.1182 -0.0632738 -1.01052e-07
-16.0689 -0.063274 -2.78796e-07
-16.0197 -0.0632742 -9.58501e-08
-15.9706 -0.0632745 -3.06911e-07
-15.9217 -0.0632747 -8.426e-08
-15.873 -0.0632749 -3.32885e-07
-15.8243 -0.0632752 -8.2034e-08
-15.7759 -0.0632754 -3.44566e-07
-15.7276 -0.0632757 -9.59453e-08
-15.6794 -0.0632759 -3.41256e-07
-15.6313 -0.0632762 -1.21184e-07
-15.5834 -0.0632764 -3.31914e-07
-15.5356 -0.0632767 -1.46642e-07
-15.488 -0.0632769 -3.27769e-07
-15.4404 -0.0632772 -1.62867e-07
-15.393 -0.0632774 -3.35197e-07
-15.3458 -0.0632777 -1.67305e-07
-15.2986 -0.0632779 -3.52954e-07
-15.2516 -0.0632782 -1.64475e-07
-15.2047 -0.0632784 -3.74286e-07
-15.1579 -0.0632787 -1.62191e-07
-15.1112 -0.063279 -3.91597e-07
-15.0647 -0.0632792 -1.66806e-07
-15.0182 -0.0632795 -4.00587e-07
-14.9719 -0.0632798 -1.80202e-07
-14.9257 -0.0632801 -4.01863e-07
-14.8796 -0.0632803 -1.99633e-07
-14.8336 -0.0632806 -3.99784e-07
-14.7877 -0.0632809 -2.19873e-07
-14.7419 -0.0632812 -3.99738e-07
-14.6962 -0.0632814 -2.36101e-07
-14.6506 -0.0632817 -4.05465e-07
-14.6052 -0.063282 -2.4605e-07
-14.5598 -0.0632823 -4.17655e-07
-14.5145 -0.0632826 -2.50586e-07
-14.4693 -0.0632829 -4.34155e-07
-14.4243 -0.0632832 -2.52825e-07
-14.3793 -0.0632835 -4.51353e-07
-14.3344 -0.0632838 -2.56468e-07
-14.2896 -0.0632841 -4.65904e-07
-14.2449 -0.0632844 -2.64207e-07
-14.2003 -0.0632847 -4.76039e-07
-14.1558 -0.063285 -2.76819e-07
-14.1113 -0.0632853 -4.82002e-07
-14.067 -0.0632857 -2.93177e-07
-14.0227 -0.063286 -4.85653e-07
-13.9786 -0.0632863 -3.10969e-07
-13.9345 -0.0632866 -4.89534e-07
-13.8905 -0.0632869 -3.27719e-07
-13.8466 -0.0632873 -4.95859e-07
-13.8028 -0.0632876 -3.41697e-07
-13.759 -0.0632879 -5.05792e-07
-13.7153 -0.0632883 -3.52402e-07
-13.6718 -0.0632886 -5.19213e-07
-13.6283 -0.063289 -3.60556e-07
-13.5848 -0.0632893 -5.34948e-07
-13.5415 -0.0632897 -3.67687e-07
-13.4982 -0.06329 -5.51307e-07
-13.455 -0.0632904 -3.75535e-07
-13.4119 -0.0632907 -5.66686e-07
-13.3689 -0.0632911 -3.85488e-07
-13.3259 -0.0632914 -5.80051e-07
-13.283 -0.0632918 -3.98212e-07
-13.2402 -0.0632922 -5.91166e-07
-13.1974 -0.0632925 -4.13567e-07
-13.1547 -0.0632929 -6.00557e-07
-13.1121 -0.0632933 -4.30757e-07
-13.0696 -0.0632937 -6.09254e-07
-13.0271 -0.0632941 -4.48649e-07
-12.9847 -0.0632945 -6.18451e-07
-12.9424 -0.0632949 -4.66128e-07
-12.9001 -0.0632953 -6.29158e-07
-12.8579 -0.0632957 -4.82395e-07
-12.8158 -0.0632961 -6.41972e-07
-12.7737 -0.0632965 -4.97134e-07
-12.7317 -0.0632969 -6.56979e-07
-12.6898 -0.0632973 -5.1053e-07
-12.6479 -0.0632977 -6.73805e-07
-12.6061 -0.0632981 -5.23163e-07
-12.5643 -0.0632986 -6.91769e-07
-12.5226 -0.063299 -5.3582e-07
-12.481 -0.0632994 -7.1009e-07
-12.4394 -0.0632999 -5.49288e-07
-12.3979 -0.0633003 -7.28079e-07
-12.3565 -0.0633008 -5.64181e-07
-12.3151 -0.0633012 -7.45291e-07
-12.2738 -0.0633017 -5.80824e-07
-12.2325 -0.0633021 -7.61594e-07
-12.1913 -0.0633026 -5.99226e-07
-12.1501 -0.0633031 -7.7716e-07
-12.109 -0.0633035 -6.19122e-07
-12.068 -0.063304 -7.92397e-07
-12.027 -0.0633045 -6.40061e-07
-11.986 -0.063305 -8.07841e-07
-11.9452 -0.0633055 -6.6153e-07
-11.9043 -0.063306 -8.24035e-07
-11.8636 -0.0633065 -6.83061e-07
-11.8228 -0.063307 -8.41427e-07
-11.7822 -0.0633075 -7.04326e-07
-11.7415 -0.063308 -8.60301e-07
-11.701 -0.0633085 -7.25179e-07
-11.6605 -0.0633091 -8.80749e-07
-11.62 -0.0633096 -7.45671e-07
-11.5796 -0.0633101 -9.02677e-07
-11.5392 -0.0633107 -7.66021e-07
-11.4989 -0.0633112 -9.25852e-07
-11.4587 -0.0633118 -7.8656e-07
-11.4184 -0.0633123 -9.49961e-07
-11.3783 -0.0633129 -8.07668e-07
-11.3381 -0.0633135 -9.7468e-07
-11.2981 -0.063314 -8.29709e-07
-11.2581 -0.0633146 -9.9973e-07
-11.2181 -0.0633152 -8.52977e-07
-11.1781 -0.0633158 -1.02492e-06
-11.1383 -0.0633164 -8.77664e-07
-11.0984 -0.063317 -1.05019e-06
-11.0586 -0.0633176 -9.03844e-07
-11.0189 -0.0633183 -1.07558e-06
-10.9792 -0.0633189 -9.31482e-07
-10.9395 -0.0633195 -1.10124e-06
-10.8999 -0.0633202 -9.60455e-07
-10.8603 -0.0633208 -1.1274e-06
-10.8208 -0.0633215 -9.90587e-07
-10.7813 -0.0633222 -1.15432e-06
-10.7418 -0.0633228 -1.02168e-06
-10.7024 -0.0633235 -1.18227e-06
-10.6631 -0.0633242 -1.05357e-06
-10.6238 -0.0633249 -1.21149e-06
-10.5845 -0.0633256 -1.08611e-06
-10.5452 -0.0633263 -1.24217e-06
-10.506 -0.063327 -1.11924e-06
-10.4669 -0.0633277 -1.27444e-06
-10.4278 -0.0633285 -1.15297e-06
-10.3887 -0.0633292 -1.30835e-06
-10.3496 -0.06333 -1.18736e-06
-10.3106 -0.0633307 -1.34389e-06
-10.2717 -0.0633315 -1.22255e-06
-10.2328 -0.0633323 -1.38102e-06
-10.1939 -0.0633331 -1.25873e-06
-10.155 -0.0633339 -1.41965e-06
-10.1162 -0.0633347 -1.2961e-06
-10.0774 -0.0633355 -1.45969e-06
-10.0387 -0.0633363 -1.33486e-06
-10 -0.0633372 -1.50107e-06
-9.96134 -0.063338 -1.37522e-06
-9.92271 -0.0633389 -1.54372e-06
-9.88412 -0.0633397 -1.41736e-06
-9.84557 -0.0633406 -1.58764e-06
-9.80704 -0.0633415 -1.46141e-06
-9.76856 -0.0633424 -1.63283e-06
-9.73011 -0.0633433 -1.50748e-06
-9.69169 -0.0633442 -1.67938e-06
-9.65331 -0.0633452 -1.55565e-06
-9.61496 -0.0633461 -1.72739e-06
-9.57664 -0.0633471 -1.60596e-06
-9.53836 -0.0633481 -1.77701e-06
-9.50011 -0.063349 -1.65843e-06
-9.46189 -0.06335 -1.82842e-06
-9.42371 -0.063351 -1.71307e-06
-9.38556 -0.0633521 -1.8818e-06
-9.34744 -0.0633531 -1.76988e-06
-9.30935 -0.0633542 -1.93735e-06
-9.2713 -0.0633552 -1.82889e-06
-9.23327 -0.0633563 -1.99528e-06
-9.19528 -0.0633574 -1.89013e-06
-9.15732 -0.0633585 -2.05579e-06
-9.11939 -0.0633596 -1.95365e-06
-9.08149 -0.0633608 -2.11904e-06
-9.04362 -0.0633619 -2.01955e-06
-9.00578 -0.0633631 -2.18522e-06
-8.96797 -0.0633643 -2.08794e-06
-8.93019 -0.0633655 -2.25446e-06
-8.89244 -0.0633667 -2.15898e-06
-8.85471 -0.0633679 -2.32693e-06
-8.81702 -0.0633692 -2.23284e-06
-8.77936 -0.0633704 -2.40275e-06
-8.74172 -0.0633717 -2.30973e-06
-8.70412 -0.063373 -2.48206e-06
-8.66654 -0.0633744 -2.38988e-06
-8.62899 -0.0633757 -2.56498e-06
-8.59146 -0.0633771 -2.47354e-06
-8.55397 -0.0633785 -2.65167e-06
-8.5165 -0.0633799 -2.56097e-06
-8.47906 -0.0633813 -2.74227e-06
-8.44165 -0.0633827 -2.65246e-06
-8.40426 -0.0633842 -2.83698e-06
-8.3669 -0.0633857 -2.74829e-06
-8.32956 -0.0633872 -2.93598e-06
-8.29226 -0.0633888 -2.84875e-06
-8.25497 -0.0633903 -3.0395e-06
-8.21772 -0.0633919 -2.95416e-06
-8.18049 -0.0633935 -3.14781e-06
-8.14328 -0.0633952 -3.06483e-06
-8.1061 -0.0633968 -3.2612e-06
-8.06895 -0.0633985 -3.18107e-06
-8.03182 -0.0634002 -3.38e-06
-7.99471 -0.063402 -3.30323e-06
-7.95763 -0.0634038 -3.50457e-06
-7.92058 -0.0634056 -3.43167e-06
-7.88355 -0.0634074 -3.63531e-06
-7.84654 -0.0634092 -3.56675e-06
-7.80955 -0.0634111 -3.77266e-06
-7.77259 -0.0634131 -3.70887e-06
-7.73566 -0.063415 -3.91711e-06
-7.69874 -0.063417 -3.85848e-06
-7.66185 -0.063419 -4.06916e-06
-7.62498 -0.0634211 -4.01603e-06
-7.58814 -0.0634232 -4.22938e-06
-7.55132 -0.0634253 -4.18204e-06
-7.51452 -0.0634275 -4.39837e-06
-7.47774 -0.0634297 -4.35707e-06
-7.44099 -0.0634319 -4.57677e-06
-7.40425 -0.0634342 -4.54174e-06
-7.36754 -0.0634365 -4.76528e-06
-7.33085 -0.0634389 -4.73672e-06
-7.29418 -0.0634413 -4.96464e-06
-7.25754 -0.0634438 -4.94276e-06
-7.22091 -0.0634463 -5.17569e-06
-7.18431 -0.0634488 -5.16067e-06
-7.14772 -0.0634514 -5.39928e-06
-7.11116 -0.0634541 -5.39138e-06
-7.07462 -0.0634568 -5.63638e-06
-7.0381 -0.0634595 -5.63586e-06
-7.00159 -0.0634623 -5.88802e-06
-6.96511 -0.0634652 -5.89522e-06
-6.92865 -0.0634681 -6.15534e-06
-6.89221 -0.0634711 -6.17067e-06
-6.85579 -0.0634741 -6.43959e-06
-6.81938 -0.0634772 -6.46353e-06
-6.783 -0.0634804 -6.74214e-06
-6.74664 -0.0634836 -6.77527e-06
-6.71029 -0.0634869 -7.06448e-06
-6.67397 -0.0634903 -7.10752e-06
-6.63766 -0.0634937 -7.40829e-06
-6.60137 -0.0634972 -7.46206e-06
-6.5651 -0.0635008 -7.77541e-06
-6.52885 -0.0635044 -7.84086e-06
-6.49262 -0.0635082 -8.16789e-06
-6.4564 -0.063512 -8.24614e-06
-6.42021 -0.0635159 -8.588e-06
-6.38403 -0.0635199 -8.68031e-06
-6.34786 -0.063524 -9.03827e-06
-6.31172 -0.0635281 -9.1461e-06
-6.27559 -0.0635324 -9.52155e-06
-6.23949 -0.0635368 -9.64652e-06
-6.20339 -0.0635413 -1.0041e-05
-6.16732 -0.0635459 -1.0185e-05
-6.13126 -0.0635506 -1.06002e-05
-6.09522 -0.0635554 -1.07652e-05
-6.05919 -0.0635603 -1.12031e-05
-6.02319 -0.0635654 -1.13915e-05
-5.9872 -0.0635705 -1.18543e-05
-5.95122 -0.0635758 -1.20687e-05
-5.91526 -0.0635813 -1.25588e-05
-5.87932 -0.0635869 -1.28021e-05
-5.84339 -0.0635926 -1.33225e-05
-5.80748 -0.0635985 -1.35981e-05
-5.77158 -0.0636046 -1.41518e-05
-5.7357 -0.0636108 -1.44634e-05
-5.69984 -0.0636172 -1.50543e-05
-5.66399 -0.0636237 -1.54062e-05
-5.62815 -0.0636305 -1.60385e-05
-5.59233 -0.0636374 -1.64355e-05
-5.55653 -0.0636445 -1.71143e-05
-5.52074 -0.0636519 -1.75618e-05
-5.48497 -0.0636594 -1.82928e-05
-5.4492 -0.0636672 -1.87974e-05
-5.41346 -0.0636753 -1.95872e-05
-5.37773 -0.0636835 -2.01561e-05
-5.34201 -0.0636921 -2.10125e-05
-5.30631 -0.0637009 -2.16542e-05
-5.27062 -0.06371 -2.25865e-05
-5.23494 -0.0637193 -2.33109e-05
-5.19928 -0.063729 -2.43295e-05
-5.16363 -0.063739 -2.51483e-05
-5.128 -0.0637494 -2.6266e-05
-5.09237 -0.0637601 -2.71927e-05
-5.05677 -0.0637712 -2.84244e-05
-5.02117 -0.0637827 -2.94753e-05
-4.98559 -0.0637946 -3.08387e-05
-4.95002 -0.0638069 -3.20331e-05
-4.91446 -0.0638197 -3.35494e-05
-4.87892 -0.063833 -3.49104e-05
-4.84339 -0.0638468 -3.66052e-05
-4.80787 -0.0638612 -3.81609e-05
-4.77237 -0.0638761 -4.0065e-05
-4.73687 -0.0638916 -4.18493e-05
-4.70139 -0.0639078 -4.40005e-05
-4.66592 -0.0639247 -4.60549e-05
-4.63046 -0.0639423 -4.84995e-05
-4.59502 -0.0639606 -5.08753e-05
-4.55958 -0.0639798 -5.36707e-05
-4.52416 -0.0639999 -5.64319e-05
-4.48875 -0.0640209 -5.96496e-05
-4.45335 -0.0640429 -6.28763e-05
-4.41797 -0.0640661 -6.66069e-05
-4.38259 -0.0640903 -7.04009e-05
-4.34722 -0.0641158 -7.47595e-05
-4.31187 -0.0641427 -7.92513e-05
-4.27653 -0.064171 -8.43865e-05
-4.24119 -0.0642009 -8.97453e-05
-4.20587 -0.0642324 -9.58511e-05
-4.17056 -0.0642658 -0.0001023
-4.13526 -0.0643012 -0.000109633
-4.09997 -0.0643388 -0.000117468
-4.06469 -0.0643787 -0.000126374
-4.02942 -0.0644212 -0.000135998
-3.99416 -0.0644666 -0.000146948
-3.95891 -0.0645151 -0.000158917
-3.92367 -0.0645671 -0.000172569
-3.88844 -0.0646229 -0.000187665
-3.85322 -0.064683 -0.000204955
-3.81801 -0.0647477 -0.000224304
-3.7828 -0.0648178 -0.000246597
-3.74761 -0.0648938 -0.000271864
-3.71243 -0.0649764 -0.000301206
-3.67726 -0.0650666 -0.000334925
-3.64209 -0.0651652 -0.000374479
-3.60694 -0.0652735 -0.000420637
-3.57179 -0.0653929 -0.000475474
-3.53665 -0.0655247 -0.000540588
-3.50152 -0.065671 -0.000619175
-3.4664 -0.0658336 -0.000714373
-3.43129 -0.066015 -0.000831515
-3.39619 -0.0662175 -0.000976737
-3.36109 -0.0664435 -0.00115963
-3.32601 -0.0666946 -0.00139242
-3.29093 -0.0669707 -0.00169338
-3.25586 -0.0672675 -0.00208704
-3.2208 -0.0675717 -0.0026084
-3.18574 -0.067851 -0.00330234
-3.1507 -0.0680383 -0.00422136
-3.11566 -0.0680055 -0.00540211
-3.08063 -0.0675475 -0.00680622
-3.0456 -0.066435 -0.00821085
-3.01059 -0.0646244 -0.00916441
-2.97558 -0.062492 -0.00923063
-2.94058 -0.0606591 -0.00840996
-2.90558 -0.0594876 -0.00713081
-2.87059 -0.0589366 -0.00582484
-2.83561 -0.0587985 -0.00470305
-2.80064 -0.0588859 -0.00381073
-2.76567 -0.059079 -0.00312076
-2.73071 -0.059312 -0.00259096
-2.69576 -0.0595515 -0.00218156
-2.66081 -0.0597818 -0.00186247
-2.62587 -0.0599963 -0.0016103
-2.59094 -0.060193 -0.00140902
-2.55601 -0.0603722 -0.00124598
-2.52109 -0.0605349 -0.00111293
-2.48617 -0.0606827 -0.00100279
-2.45126 -0.0608171 -0.000911262
-2.41636 -0.0609398 -0.000834131
-2.38146 -0.061052 -0.000769162
-2.34657 -0.061155 -0.000713645
-2.31168 -0.06125 -0.00066646
-2.2768 -0.0613378 -0.000625737
-2.24192 -0.0614194 -0.000590985
-2.20705 -0.0614955 -0.000560825
-2.17219 -0.0615667 -0.000535142
-2.13733 -0.0616336 -0.000512854
-2.10247 -0.0616968 -0.000494081
-2.06762 -0.0617567 -0.000477933
-2.03278 -0.0618137 -0.000464686
-1.99794 -0.0618682 -0.000453583
-1.9631 -0.0619206 -0.000445009
-1.92827 -0.0619711 -0.000438308
-1.89345 -0.0620202 -0.000433954
-1.85862 -0.062068 -0.000431374
-1.82381 -0.0621149 -0.000431126
-1.78899 -0.0621611 -0.000432722
-1.75419 -0.0622069 -0.000436806
-1.71938 -0.0622527 -0.000442994
-1.68458 -0.0622986 -0.000452045
-1.64979 -0.062345 -0.000463712
-1.61499 -0.0623922 -0.000478922
-1.58021 -0.0624405 -0.00049764
-1.54542 -0.0624903 -0.000521061
-1.51064 -0.0625418 -0.000549504
-1.47586 -0.0625955 -0.000584624
-1.44109 -0.0626515 -0.000627359
-1.40632 -0.0627102 -0.0006802
-1.37155 -0.0627714 -0.000745222
-1.33679 -0.0628348 -0.000826471
-1.30203 -0.062899 -0.000928133
-1.26727 -0.0629612 -0.00105704
-1.23251 -0.0630155 -0.00122085
-1.19776 -0.0630508 -0.00142996
-1.16301 -0.0630466 -0.0016936
-1.12827 -0.0629678 -0.00201562
-1.09352 -0.062762 -0.00237704
-1.05878 -0.0623747 -0.00271259
-1.02405 -0.0618018 -0.0028979
-0.989309 -0.0611607 -0.00281502
-0.954576 -0.0606425 -0.0024675
-0.919844 -0.0603485 -0.00199381
-0.885115 -0.0602579 -0.00153605
-0.850388 -0.0602945 -0.00116157
-0.815663 -0.0603919 -0.000877509
-0.78094 -0.0605101 -0.000668788
-0.746219 -0.060629 -0.000515888
-0.711499 -0.06074 -0.000403564
-0.676781 -0.0608399 -0.00031967
-0.642065 -0.0609285 -0.000256534
-0.60735 -0.0610064 -0.000207919
-0.572637 -0.0610748 -0.000170363
-0.537925 -0.0611346 -0.000140537
-0.503214 -0.0611871 -0.000116962
-0.468504 -0.061233 -9.76732e-05
-0.433796 -0.0612732 -8.21346e-05
-0.399089 -0.0613084 -6.90401e-05
-0.364382 -0.0613392 -5.83214e-05
-0.329676 -0.0613659 -4.90073e-05
-0.294972 -0.0613891 -4.12716e-05
-0.260267 -0.061409 -3.43212e-05
-0.225564 -0.0614259 -2.84607e-05
-0.190861 -0.06144 -2.29953e-05
-0.156158 -0.0614515 -1.83022e-05
-0.121456 -0.0614605 -1.37411e-05
-0.0867541 -0.0614672 -9.72949e-06
-0.0520524 -0.0614716 -5.65635e-06
-0.0173508 -0.0614738 -1.95944e-06
0.0173508 -0.0614738 1.95944e-06
0.0520524 -0.0614716 5.65635e-06
0.0867541 -0.0614672 9.72949e-06
0.121456 -0.0614605 1.37411e-05
0.156158 -0.0614515 1.83022e-05
0.190861 -0.06144 2.29953e-05
0.225564 -0.0614259 2.84607e-05
0.260267 -0.061409 3.43212e-05
0.294972 -0.0613891 4.12716e-05
0.329676 -0.0613659 4.90073e-05
0.364382 -0.0613392 5.83214e-05
0.399089 -0.0613084 6.90401e-05
0.433796 -0.0612732 8.21346e-05
0.468504 -0.061233 9.76732e-05
0.503214 -0.0611871 0.000116962
0.537925 -0.0611346 0.000140537
0.572637 -0.0610748 0.000170363
0.60735 -0.0610064 0.000207919
0.642065 -0.0609285 0.000256534
0.676781 -0.0608399 0.00031967
0.711499 -0.06074 0.000403564
0.746219 -0.060629 0.000515888
0.78094 -0.0605101 0.000668788
0.815663 -0.0603919 0.000877509
0.850388 -0.0602945 0.00116157
0.885115 -0.0602579 0.00153605
0.919844 -0.0603485 0.00199381
0.954576 -0.0606425 0.0024675
0.989309 -0.0611607 0.00281502
1.02405 -0.0618018 0.0028979
1.05878 -0.0623747 0.00271259
1.09352 -0.062762 0.00237704
1.12827 -0.0629678 0.00201562
1.16301 -0.0630466 0.0016936
1.19776 -0.0630508 0.00142996
1.23251 -0.0630155 0.00122085
1.26727 -0.0629612 0.00105704
1.30203 -0.062899 0.000928133
1.33679 -0.0628348 0.000826471
1.37155 -0.0627714 0.000745222
1.40632 -0.0627102 0.0006802
1.44109 -0.0626515 0.000627359
1.47586 -0.0625955 0.000584624
1.51064 -0.0625418 0.000549504
1.54542 -0.0624903 0.000521061
1.58021 -0.0624405 0.00049764
1.61499 -0.0623922 0.000478922
1.64979 -0.062345 0.000463712
1.68458 -0.0622986 0.000452045
1.71938 -0.0622527 0.000442994
1.75419 -0.0622069 0.000436806
1.78899 -0.0621611 0.000432722
1.82381 -0.0621149 0.000431126
1.85862 -0.062068 0.000431374
1.89345 -0.0620202 0.000433954
1.92827 -0.0619711 0.000438308
1.9631 -0.0619206 0.000445009
1.99794 -0.0618682 0.000453583
2.03278 -0.0618137 0.000464686
2.06762 -0.0617567 0.000477933
2.10247 -0.0616968 0.000494081
2.13733 -0.0616336 0.000512854
2.17219 -0.0615667 0.000535142
2.20705 -0.0614955 0.000560825
2.24192 -0.0614194 0.000590985
2.2768 -0.0613378 0.000625737
2.31168 -0.06125 0.00066646
2.34657 -0.061155 0.000713645
2.38146 -0.061052 0.000769162
2.41636 -0.0609398 0.000834131
2.45126 -0.0608171 0.000911262
2.48617 -0.0606827 0.00100279
2.52109 -0.0605349 0.00111293
2.55601 -0.0603722 0.00124598
2.59094 -0.060193 0.00140902
2.62587 -0.0599963 0.0016103
2.66081 -0.0597818 0.00186247
2.69576 -0.0595515 0.00218156
2.73071 -0.059312 0.00259096
2.76567 -0.059079 0.00312076
2.80064 -0.0588859 0.00381073
2.83561 -0.0587985 0.00470305
2.87059 -0.0589366 0.00582484
2.90558 -0.0594876 0.00713081
2.94058 -0.0606591 0.00840996
2.97558 -0.062492 0.00923063
3.01059 -0.0646244 0.00916441
3.0456 -0.066435 0.00821085
3.08063 -0.0675475 0.00680622
3.11566 -0.0680055 0.00540211
3.1507 -0.0680383 0.00422136
3.18574 -0.067851 0.00330234
3.2208 -0.0675717 0.0026084
3.25586 -0.0672675 0.00208704
3.29093 -0.0669707 0.00169338
3.32601 -0.0666946 0.00139242
3.36109 -0.0664435 0.00115963
3.39619 -0.0662175 0.000976737
3.43129 -0.066015 0.000831515
3.4664 -0.0658336 0.000714373
3.50152 -0.065671 0.000619175
3.53665 -0.0655247 0.000540588
3.57179 -0.0653929 0.000475474
3.60694 -0.0652735 0.000420637
3.64209 -0.0651652 0.000374479
3.67726 -0.0650666 0.000334925
3.71243 -0.0649764 0.000301206
3.74761 -0.0648938 0.000271864
3.7828 -0.0648178 0.000246597
3.81801 -0.0647477 0.000224304
3.85322 -0.064683 0.000204955
3.88844 -0.0646229 0.000187665
3.92367 -0.0645671 0.000172569
3.95891 -0.0645151 0.000158917
3.99416 -0.0644666 0.000146948
4.02942 -0.0644212 0.000135998
4.06469 -0.0643787 0.000126374
4.09997 -0.0643388 0.000117468
4.13526 -0.0643012 0.000109633
4.17056 -0.0642658 0.0001023
4.20587 -0.0642324 9.58511e-05
4.24119 -0.0642009 8.97453e-05
4.27653 -0.064171 8.43865e-05
4.31187 -0.0641427 7.92513e-05
4.34722 -0.0641158 7.47595e-05
4.38259 -0.0640903 7.04009e-05
4.41797 -0.0640661 6.66069e-05
4.45335 -0.0640429 6.28763e-05
4.48875 -0.0640209 5.96496e-05
4.52416 -0.0639999 5.64319e-05
4.55958 -0.0639798 5.36707e-05
4.59502 -0.0639606 5.08753e-05
4.63046 -0.0639423 4.84995e-05
4.66592 -0.0639247 4.60549e-05
4.70139 -0.0639078 4.40005e-05
4.73687 -0.0638916 4.18493e-05
4.77237 -0.0638761 4.0065e-05
4.80787 -0.0638612 3.81609e-05
4.84339 -0.0638468 3.66052e-05
4.87892 -0.063833 3.49104e-05
4.91446 -0.0638197 3.35494e-05
4.95002 -0.0638069 3.20331e-05
4.98559 -0.0637946 3.08387e-05
5.02117 -0.0637827 2.94753e-05
5.05677 -0.0637712 2.84244e-05
5.09237 -0.0637601 2.71927e-05
5.128 -0.0637494 2.6266e-05
5.16363 -0.063739 2.51483e-05
5.19928 -0.063729 2.43295e-05
5.23494 -0.0637193 2.33109e-05
5.27062 -0.06371 2.25865e-05
5.30631 -0.0637009 2.16542e-05
5.34201 -0.0636921 2.10125e-05
5.37773 -0.0636835 2.01561e-05
5.41346 -0.0636753 1.95872e-05
5.4492 -0.0636672 1.87974e-05
5.48497 -0.0636594 1.82928e-05
5.52074 -0.0636519 1.75618e-05
5.55653 -0.0636445 1.71143e-05
5.59233 -0.0636374 1.64355e-05
5.62815 -0.0636305 1.60385e-05
5.66399 -0.0636237 1.54062e-05
5.69984 -0.0636172 1.50543e-05
5.7357 -0.0636108 1.44634e-05
5.77158 -0.0636046 1.41518e-05
5.80748 -0.0635985 1.35981e-05
5.84339 -0.0635926 1.33225e-05
5.87932 -0.0635869 1.28021e-05
5.91526 -0.0635813 1.25588e-05
5.95122 -0.0635758 1.20687e-05
5.9872 -0.0635705 1.18543e-05
6.02319 -0.0635654 1.13915e-05
6.05919 -0.0635603 1.12031e-05
6.09522 -0.0635554 1.07652e-05
6.13126 -0.0635506 1.06002e-05
6.16732 -0.0635459 1.0185e-05
6.20339 -0.0635413 1.0041e-05
6.23949 -0.0635368 9.64652e-06
6.27559 -0.0635324 9.52155e-06
6.31172 -0.0635281 9.1461e-06
6.34786 -0.063524 9.03827e-06
6.38403 -0.0635199 8.68031e-06
6.42021 -0.0635159 8.588e-06
6.4564 -0.063512 8.24614e-06
6.49262 -0.0635082 8.16789e-06
6.52885 -0.0635044 7.84086e-06
6.5651 -0.0635008 7.77541e-06
6.60137 -0.0634972 7.46206e-06
6.63766 -0.0634937 7.40829e-06
6.67397 -0.0634903 7.10752e-06
6.71029 -0.0634869 7.06448e-06
6.74664 -0.0634836 6.77527e-06
6.783 -0.0634804 6.74214e-06
6.81938 -0.0634772 6.46353e-06
6.85579 -0.0634741 6.43959e-06
6.89221 -0.0634711 6.17067e-06
6.92865 -0.0634681 6.15534e-06
6.96511 -0.0634652 5.89522e-06
7.00159 -0.0634623 5.88802e-06
7.0381 -0.0634595 5.63586e-06
7.07462 -0.0634568 5.63638e-06
7.11116 -0.0634541 5.39138e-06
7.14772 -0.0634514 5.39928e-06
7.18431 -0.0634488 5.16067e-06
7.22091 -0.0634463 5.17569e-06
7.25754 -0.0634438 4.94276e-06
7.29418 -0.0634413 4.96464e-06
7.33085 -0.0634389 4.73672e-06
7.36754 -0.0634365 4.76528e-06
7.40425 -0.0634342 4.54174e-06
7.44099 -0.0634319 4.57677e-06
7.47774 -0.0634297 4.35707e-06
7.51452 -0.0634275 4.39837e-06
7.55132 -0.0634253 4.18204e-06
7.58814 -0.0634232 4.22938e-06
7.62498 -0.0634211 4.01603e-06
7.66185 -0.063419 4.06916e-06
7.69874 -0.063417 3.85848e-06
7.73566 -0.063415 3.91711e-06
7.77259 -0.0634131 3.70887e-06
7.80955 -0.0634111 3.77266e-06
7.84654 -0.0634092 3.56675e-06
7.88355 -0.0634074 3.63531e-06
7.92058 -0.0634056 3.43167e-06
7.95763 -0.0634038 3.50457e-06
7.99471 -0.063402 3.30323e-06
8.03182 -0.0634002 3.38e-06
8.06895 -0.0633985 3.18107e-06
8.1061 -0.0633968 3.2612e-06
8.14328 -0.0633952 3.06483e-06
8.18049 -0.0633935 3.14781e-06
8.21772 -0.0633919 2.95416e-06
8.25497 -0.0633903 3.0395e-06
8.29226 -0.0633888 2.84875e-06
8.32956 -0.0633872 2.93598e-06
8.3669 -0.0633857 2.74829e-06
8.40426 -0.0633842 2.83698e-06
8.44165 -0.0633827 2.65246e-06
8.47906 -0.0633813 2.74227e-06
8.5165 -0.0633799 2.56097e-06
8.55397 -0.0633785 2.65167e-06
8.59146 -0.0633771 2.47354e-06
8.62899 -0.0633757 2.56498e-06
8.66654 -0.0633744 2.38988e-06
8.70412 -0.063373 2.48206e-06
8.74172 -0.0633717 2.30973e-06
8.77936 -0.0633704 2.40275e-06
8.81702 -0.0633692 2.23284e-06
8.85471 -0.0633679 2.32693e-06
8.89244 -0.0633667 2.15898e-06
8.93019 -0.0633655 2.25446e-06
8.96797 -0.0633643 2.08794e-06
9.00578 -0.0633631 2.18522e-06
9.04362 -0.0633619 2.01955e-06
9.08149 -0.0633608 2.11904e-06
9.11939 -0.0633596 1.95365e-06
9.15732 -0.0633585 2.05579e-06
9.19528 -0.0633574 1.89013e-06
9.23327 -0.0633563 1.99528e-06
9.2713 -0.0633552 1.82889e-06
9.30935 -0.0633542 1.93735e-06
9.34744 -0.0633531 1.76988e-06
9.38556 -0.0633521 1.8818e-06
9.42371 -0.063351 1.71307e-06
9.46189 -0.06335 1.82842e-06
9.50011 -0.063349 1.65843e-06
9.53836 -0.0633481 1.77701e-06
9.57664 -0.0633471 1.60596e-06
9.61496 -0.0633461 1.72739e-06
9.65331 -0.0633452 1.55565e-06
9.69169 -0.0633442 1.67938e-06
9.73011 -0.0633433 1.50748e-06
9.76856 -0.0633424 1.63283e-06
9.80704 -0.0633415 1.46141e-06
9.84557 -0.0633406 1.58764e-06
9.88412 -0.0633397 1.41736e-06
9.92271 -0.0633389 1.54372e-06
9.96134 -0.063338 1.37522e-06
10 -0.0633372 1.50107e-06
10.0387 -0.0633363 1.33486e-06
10.0774 -0.0633355 1.45969e-06
10.1162 -0.0633347 1.2961e-06
10.155 -0.0633339 1.41965e-06
10.1939 -0.0633331 1.25873e-06
10.2328 -0.0633323 1.38102e-06
10.2717 -0.0633315 1.22255e-06
10.3106 -0.0633307 1.34389e-06
10.3496 -0.06333 1.18736e-06
10.3887 -0.0633292 1.30835e-06
10.4278 -0.0633285 1.15297e-06
10.4669 -0.0633277 1.27444e-06
10.506 -0.063327 1.11924e-06
10.5452 -0.0633263 1.24217e-06
10.5845 -0.0633256 1.08611e-06
10.6238 -0.0633249 1.21149e-06
10.6631 -0.0633242 1.05357e-06
10.7024 -0.0633235 1.18227e-06
10.7418 -0.0633228 1.02168e-06
10.7813 -0.0633222 1.15432e-06
10.8208 -0.0633215 9.90587e-07
10.8603 -0.0633208 1.1274e-06
10.8999 -0.0633202 9.60455e-07
10.9395 -0.0633195 1.10124e-06
10.9792 -0.0633189 9.31482e-07
11.0189 -0.0633183 1.07558e-06
11.0586 -0.0633176 9.03844e-07
11.0984 -0.063317 1.05019e-06
11.1383 -0.0633164 8.77664e-07
11.1781 -0.0633158 1.02492e-06
11.2181 -0.0633152 8.52977e-07
11.2581 -0.0633146 9.9973e-07
11.2981 -0.063314 8.29709e-07
11.3381 -0.0633135 9.7468e-07
11.3783 -0.0633129 8.07668e-07
11.4184 -0.0633123 9.49961e-07
11.4587 -0.0633118 7.8656e-07
11.4989 -0.0633112 9.25852e-07
11.5392 -0.0633107 7.66021e-07
11.5796 -0.0633101 9.02677e-07
11.62 -0.0633096 7.45671e-07
11.6605 -0.0633091 8.80749e-07
11.701 -0.0633085 7.25179e-07
11.7415 -0.063308 8.60301e-07
11.7822 -0.0633075 7.04326e-07
11.8228 -0.063307 8.41427e-07
11.8636 -0.0633065 6.83061e-07
11.9043 -0.063306 8.24035e-07
11.9452 -0.0633055 6.6153e-07
11.986 -0.063305 8.07841e-07
12.027 -0.0633045 6.40061e-07
12.068 -0.063304 7.92397e-07
12.109 -0.0633035 6.19122e-07
12.1501 -0.0633031 7.7716e-07
12.1913 -0.0633026 5.99226e-07
12.2325 -0.0633021 7.61594e-07
12.2738 -0.0633017 5.80824e-07
12.3151 -0.0633012 7.45291e-07
12.3565 -0.0633008 5.64181e-07
12.3979 -0.0633003 7.28079e-07
12.4394 -0.0632999 5.49288e-07
12.481 -0.0632994 7.1009e-07
12.5226 -0.063299 5.3582e-07
12.5643 -0.0632986 6.91769e-07
12.6061 -0.0632981 5.23163e-07
12.6479 -0.0632977 6.73805e-07
12.6898 -0.0632973 5.1053e-07
12.7317 -0.0632969 6.56979e-07
12.7737 -0.0632965 4.97134e-07
12.8158 -0.0632961 6.41972e-07
12.8579 -0.0632957 4.82395e-07
12.9001 -0.0632953 6.29158e-07
12.9424 -0.0632949 4.66128e-07
12.9847 -0.0632945 6.18451e-07
13.0271 -0.0632941 4.48649e-07
13.0696 -0.0632937 6.09254e-07
13.1121 -0.0632933 4.30757e-07
13.1547 -0.0632929 6.00557e-07
13.1974 -0.0632925 4.13567e-07
13.2402 -0.0632922 5.91166e-07
13.283 -0.0632918 3.98212e-07
13.3259 -0.0632914 5.80051e-07
13.3689 -0.0632911 3.85488e-07
13.4119 -0.0632907 5.66686e-07
13.455 -0.0632904 3.75535e-07
13.4982 -0.06329 5.51307e-07
13.5415 -0.0632897 3.67687e-07
13.5848 -0.0632893 5.34948e-07
13.6283 -0.063289 3.60556e-07
13.6718 -0.0632886 5.19213e-07
13.7153 -0.0632883 3.52402e-07
13.759 -0.0632879 5.05792e-07
13.8028 -0.0632876 3.41697e-07
13.8466 -0.0632873 4.95859e-07
13.8905 -0.0632869 3.27719e-07
13.9345 -0.0632866 4.89534e-07
13.9786 -0.0632863 3.10969e-07
14.0227 -0.063286 4.85653e-07
14.067 -0.0632857 2.93177e-07
14.1113 -0.0632853 4.82002e-07
14.1558 -0.063285 2.76819e-07
14.2003 -0.0632847 4.76039e-07
14.2449 -0.0632844 2.64207e-07
14.2896 -0.0632841 4.65904e-07
14.3344 -0.0632838 2.56468e-07
14.3793 -0.0632835 4.51353e-07
14.4243 -0.0632832 2.52825e-07
14.4693 -0.0632829 4.34155e-07
14.5145 -0.0632826 2.50586e-07
14.5598 -0.0632823 4.17655e-07
14.6052 -0.063282 2.4605e-07
14.6506 -0.0632817 4.05465e-07
14.6962 -0.0632814 2.36101e-07
14.7419 -0.0632812 3.99738e-07
14.7877 -0.0632809 2.19873e-07
14.8336 -0.0632806 3.99784e-07
14.8796 -0.0632803 1.99633e-07
14.9257 -0.0632801 4.01863e-07
14.9719 -0.0632798 1.80202e-07
15.0182 -0.0632795 4.00587e-07
15.0647 -0.0632792 1.66806e-07
15.1112 -0.063279 3.91597e-07
15.1579 -0.0632787 1.62191e-07
15.2047 -0.0632784 3.74286e-07
15.2516 -0.0632782 1.64475e-07
15.2986 -0.0632779 3.52954e-07
15.3458 -0.0632777 1.67305e-07
15.393 -0.0632774 3.35197e-07
15.4404 -0.0632772 1.62867e-07
15.488 -0.0632769 3.27769e-07
15.5356 -0.0632767 1.46642e-07
15.5834 -0.0632764 3.31914e-07
15.6313 -0.0632762 1.21184e-07
15.6794 -0.0632759 3.41256e-07
15.7276 -0.0632757 9.59453e-08
15.7759 -0.0632754 3.44566e-07
15.8243 -0.0632752 8.2034e-08
15.873 -0.0632749 3.32885e-07
15.9217 -0.0632747 8.426e-08
15.9706 -0.0632745 3.06911e-07
16.0197 -0.0632742 9.58501e-08
16.0689 -0.063274 2.78796e-07
16.1182 -0.0632738 1.01052e-07
16.1677 -0.0632736 2.64978e-07
16.2174 -0.0632733 8.60963e-08
16.2672 -0.0632731 2.73173e-07
16.3172 -0.0632729 5.17181e-08
16.3674 -0.0632727 2.93219e-07
16.4177 -0.0632724 1.62848e-08
16.4682 -0.0632722 3.01741e-07
16.5189 -0.063272 3.12354e-09
16.5697 -0.0632718 2.81122e-07
16.6208 -0.0632715 1.88572e-08
16.672 -0.0632713 2.38825e-07
16.7234 -0.0632711 4.18767e-08
16.775 -0.0632709 2.06657e-07
16.8268 -0.0632707 3.73814e-08
16.8787 -0.0632705 2.12947e-07
16.9309 -0.0632703 -7.54242e-09
16.9833 -0.0632701 2.49035e-07
17.0359 -0.0632698 -6.22355e-08
17.0887 -0.0632696 2.68313e-07
17.1418 -0.0632694 -7.66156e-08
17.195 -0.0632692 2.3275e-07
17.2485 -0.063269 -3.9354e-08
17.3022 -0.0632688 1.65577e-07
17.3562 -0.0632686 -5.81076e-09
17.4104 -0.0632684 1.39436e-07
17.4648 -0.0632682 -4.22596e-08
17.5195 -0.0632681 1.87952e-07
17.5744 -0.0632678 -1.31421e-07
17.6296 -0.0632677 2.40885e-07
17.6851 -0.0632674 -1.69965e-07
17.7408 -0.0632672 1.9918e-07
17.7969 -0.0632671 -1.07084e-07
17.8532 -0.0632669 9.12867e-08
17.9098 -0.0632667 -5.24076e-08
17.9667 -0.0632665 7.09776e-08
18.0239 -0.0632663 -1.37813e-07
18.0815 -0.0632661 1.77286e-07
18.1393 -0.0632659 -2.71571e-07
18.1975 -0.0632657 2.10051e-07
18.256 -0.0632656 -2.34258e-07
18.3149 -0.0632653 5.11632e-08
18.3742 -0.0632652 -1.00973e-07
18.4338 -0.063265 -3.62817e-08
18.4938 -0.0632648 -1.98516e-07
18.5542 -0.0632647 1.37163e-07
18.615 -0.0632644 -4.2014e-07
18.6762 -0.0632642 1.73772e-07
18.7379 -0.0632641 -3.01068e-07
18.8 -0.0632639 -1.22218e-07
18.8625 -0.0632637 -1.38019e-07
18.9255 -0.0632636 -8.42098e-08
18.9891 -0.0632633 -4.92147e-07
19.0531 -0.0632632 2.095e-07
19.1177 -0.063263 -5.49878e-07
19.1828 -0.0632628 -1.99324e-07
19.2484 -0.0632626 -1.54748e-07
19.3147 -0.0632625 -2.70458e-07
19.3816 -0.0632622 -7.30117e-07
19.4491 -0.0632621 2.23715e-07
19.5173 -0.063262 -6.61417e-07
19.5862 -0.0632617 -6.45203e-07
19.6558 -0.0632614 -2.95741e-07
19.7262 -0.0632615 -2.2982e-08
19.7974 -0.0632612 -1.42648e-06
19.8694 -0.0632608 -5.33244e-07
19.9423 -0.0632608 -9.19182e-08
20.0162 -0.0632608 -5.90259e-07
20.091 -0.0632603 -2.33633e-06
20.1669 -0.0632598 -1.06214e-06
20.244 -0.0632598 -2.06987e-09
20.3222 -0.0632601 -1.74062e-07
20.4016 -0.0632595 -3.74611e-06
20.4825 -0.0632578 -6.22558e-06
20.5648 -0.0632553 -7.7977e-06
20.6487 -0.0632528 -6.34336e-06
20.7344 -0.0632507 -5.21189e-06
20.8219 -0.0632493 -3.00238e-06
20.9115 -0.0632482 -2.44098e-06
21.0034 -0.0632476 -9.99208e-07
21.0979 -0.063247 -1.12571e-06
21.1952 -0.0632467 -1.21489e-08
21.2959 -0.0632462 -4.14565e-07
21.4004 -0.063246 6.65115e-07
21.5093 -0.0632454 1.25539e-07
21.6237 -0.0632453 1.28941e-06
21.7448 -0.0632446 6.44372e-07
21.8747 -0.0632445 1.99192e-06
22.0165 -0.0632434 1.24761e-06
22.1768 -0.0632434 2.95812e-06
22.3723 -0.0632404 2.06705e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.125Nc1Quantum/iFpOneLoop.txt <==
-22.3723 -5.04341e-25 8.9684e-06
-22.1768 4.05687e-24 9.20834e-06
-22.0165 6.4879e-24 9.41152e-06
-21.8747 2.02196e-24 9.59636e-06
-21.7448 2.38668e-24 9.7698e-06
-21.6237 5.68251e-25 9.93539e-06
-21.5093 -2.85892e-24 1.00952e-05
-21.4004 3.30899e-24 1.02507e-05
-21.2959 -7.54301e-25 1.04028e-05
-21.1952 -2.31112e-24 1.05522e-05
-21.0979 2.93771e-24 1.06994e-05
-21.0034 -6.58664e-25 1.08449e-05
-20.9115 6.01761e-24 1.0989e-05
-20.8219 1.72573e-24 1.11319e-05
-20.7344 -6.86618e-24 1.1274e-05
-20.6487 -2.30466e-24 1.14153e-05
-20.5648 -2.72123e-24 1.15561e-05
-20.4825 3.6244e-25 1.16964e-05
-20.4016 1.15554e-24 1.18365e-05
-20.3222 6.63838e-24 1.19764e-05
-20.244 2.39656e-24 1.21163e-05
-20.1669 -6.65388e-24 1.22561e-05
-20.091 -2.62212e-25 1.2396e-05
-20.0162 1.26008e-24 1.25361e-05
-19.9423 -6.65074e-24 1.26764e-05
-19.8694 4.64159e-24 1.2817e-05
-19.7974 8.98598e-24 1.29579e-05
-19.7262 5.68507e-24 1.30992e-05
-19.6558 3.21124e-24 1.3241e-05
-19.5862 7.69331e-24 1.33832e-05
-19.5173 1.28209e-24 1.35259e-05
-19.4491 9.70046e-24 1.36692e-05
-19.3816 -1.05252e-24 1.38131e-05
-19.3147 -1.40097e-23 1.39577e-05
-19.2484 -5.31118e-24 1.41029e-05
-19.1828 4.01847e-24 1.42488e-05
-19.1177 2.6847e-24 1.43954e-05
-19.0531 -8.59918e-24 1.45429e-05
-18.9891 5.29453e-24 1.4691e-05
-18.9255 2.46754e-24 1.48401e-05
-18.8625 -3.10502e-24 1.49899e-05
-18.8 -1.8598e-24 1.51407e-05
-18.7379 -1.0558e-24 1.52923e-05
-18.6762 6.26293e-24 1.54449e-05
-18.615 -3.95272e-24 1.55984e-05
-18.5542 -1.68845e-24 1.57528e-05
-18.4938 1.61633e-24 1.59083e-05
-18.4338 3.47585e-24 1.60648e-05
-18.3742 1.27553e-24 1.62224e-05
-18.3149 -7.69959e-24 1.6381e-05
-18.256 3.72749e-24 1.65407e-05
-18.1975 4.33359e-26 1.67015e-05
-18.1393 -2.05826e-23 1.68635e-05
-18.0815 -3.50407e-24 1.70266e-05
-18.0239 -1.21804e-23 1.71909e-05
-17.9667 2.19009e-23 1.73564e-05
-17.9098 4.5115e-24 1.75231e-05
-17.8532 4.18874e-24 1.7691e-05
-17.7969 5.96044e-24 1.78603e-05
-17.7408 1.20005e-24 1.80308e-05
-17.6851 3.04747e-24 1.82026e-05
-17.6296 -5.83018e-24 1.83757e-05
-17.5744 1.33134e-23 1.85502e-05
-17.5195 6.25608e-24 1.87261e-05
-17.4648 5.17504e-24 1.89034e-05
-17.4104 1.71982e-23 1.90821e-05
-17.3562 3.41231e-24 1.92622e-05
-17.3022 9.99913e-24 1.94438e-05
-17.2485 1.69237e-23 1.96269e-05
-17.195 -5.76381e-24 1.98115e-05
-17.1418 5.28365e-25 1.99976e-05
-17.0887 -9.25524e-24 2.01853e-05
-17.0359 -8.64711e-24 2.03746e-05
-16.9833 -2.68532e-24 2.05654e-05
-16.9309 -5.57501e-24 2.07579e-05
-16.8787 2.52386e-24 2.0952e-05
-16.8268 1.49238e-23 2.11478e-05
-16.775 1.01846e-23 2.13452e-05
-16.7234 -4.39365e-24 2.15444e-05
-16.672 -2.77491e-23 2.17453e-05
-16.6208 3.28443e-24 2.1948e-05
-16.5697 1.3765e-23 2.21525e-05
-16.5189 2.90019e-23 2.23588e-05
-16.4682 6.52041e-24 2.25669e-05
-16.4177 7.47932e-24 2.27769e-05
-16.3674 7.47724e-24 2.29888e-05
-16.3172 -4.81044e-24 2.32026e-05
-16.2672 -2.28807e-23 2.34183e-05
-16.2174 -2.82321e-23 2.3636e-05
-16.1677 -2.77204e-24 2.38557e-05
-16.1182 4.31607e-24 2.40774e-05
-16.0689 -7.91951e-24 2.43012e-05
-16.0197 -5.37297e-24 2.4527e-05
-15.9706 -2.18392e-23 2.4755e-05
-15.9217 1.66126e-24 2.4985e-05
-15.873 5.74518e-25 2.52173e-05
-15.8243 2.81933e-23 2.54517e-05
-15.7759 3.95473e-24 2.56883e-05
-15.7276 6.92218e-26 2.59272e-05
-15.6794 -9.57676e-24 2.61684e-05
-15.6313 -1.33064e-23 2.64119e-05
-15.5834 1.3514e-23 2.66577e-05
-15.5356 2.77613e-23 2.69059e-05
-15.488 1.98407e-23 2.71565e-05
-15.4404 -5.86003e-24 2.74095e-05
-15.393 -5.16335e-26 2.7665e-05
-15.3458 -3.80649e-23 2.7923e-05
-15.2986 2.18535e-23 2.81836e-05
-15.2516 -1.1527e-23 2.84467e-05
-15.2047 -1.59902e-23 2.87124e-05
-15.1579 5.75682e-24 2.89808e-05
-15.1112 -6.974e-24 2.92518e-05
-15.0647 1.98078e-23 2.95256e-05
-15.0182 -1.00686e-23 2.98021e-05
-14.9719 5.88991e-24 3.00813e-05
-14.9257 3.06211e-23 3.03634e-05
-14.8796 2.46642e-23 3.06484e-05
-14.8336 3.1294e-23 3.09363e-05
-14.7877 -3.24193e-23 3.12271e-05
-14.7419 -1.99555e-23 3.15208e-05
-14.6962 -1.2468e-23 3.18176e-05
-14.6506 -2.92518e-23 3.21175e-05
-14.6052 3.39796e-24 3.24204e-05
-14.5598 -8.74236e-24 3.27266e-05
-14.5145 -5.01849e-24 3.30358e-05
-14.4693 1.05931e-23 3.33484e-05
-14.4243 8.97512e-24 3.36642e-05
-14.3793 -1.5307e-23 3.39833e-05
-14.3344 2.824e-23 3.43058e-05
-14.2896 2.66752e-23 3.46317e-05
-14.2449 2.20761e-23 3.4961e-05
-14.2003 -2.14896e-23 3.52939e-05
-14.1558 -4.447e-24 3.56303e-05
-14.1113 -2.3779e-23 3.59703e-05
-14.067 1.06453e-23 3.6314e-05
-14.0227 1.39465e-23 3.66614e-05
-13.9786 -2.25608e-23 3.70126e-05
-13.9345 3.33811e-23 3.73675e-05
-13.8905 6.6014e-25 3.77263e-05
-13.8466 1.79922e-23 3.80891e-05
-13.8028 2.90331e-23 3.84558e-05
-13.759 7.4249e-24 3.88265e-05
-13.7153 -3.39455e-23 3.92014e-05
-13.6718 -4.81813e-24 3.95803e-05
-13.6283 5.34325e-24 3.99635e-05
-13.5848 -1.46982e-23 4.0351e-05
-13.5415 -1.50869e-24 4.07427e-05
-13.4982 -2.58863e-23 4.11389e-05
-13.455 -3.33849e-23 4.15395e-05
-13.4119 -1.38814e-24 4.19446e-05
-13.3689 2.93016e-23 4.23543e-05
-13.3259 7.83041e-24 4.27687e-05
-13.283 3.68385e-23 4.31877e-05
-13.2402 4.33801e-23 4.36116e-05
-13.1974 3.1252e-23 4.40402e-05
-13.1547 1.95853e-23 4.44738e-05
-13.1121 4.10023e-23 4.49124e-05
-13.0696 3.84111e-24 4.53561e-05
-13.0271 -2.68555e-23 4.58049e-05
-12.9847 3.24021e-23 4.62589e-05
-12.9424 -2.71145e-23 4.67182e-05
-12.9001 -1.75402e-23 4.71829e-05
-12.8579 -2.46707e-23 4.7653e-05
-12.8158 4.28108e-23 4.81287e-05
-12.7737 3.32661e-24 4.861e-05
-12.7317 8.29095e-24 4.90969e-05
-12.6898 3.38927e-23 4.95897e-05
-12.6479 -4.46048e-24 5.00883e-05
-12.6061 1.8274e-23 5.05929e-05
-12.5643 1.33407e-23 5.11036e-05
-12.5226 4.06803e-24 5.16203e-05
-12.481 -2.29849e-23 5.21433e-05
-12.4394 4.68035e-23 5.26727e-05
-12.3979 1.94407e-23 5.32084e-05
-12.3565 -1.12029e-23 5.37507e-05
-12.3151 3.04796e-23 5.42997e-05
-12.2738 1.05114e-23 5.48553e-05
-12.2325 1.1281e-23 5.54178e-05
-12.1913 2.96633e-23 5.59872e-05
-12.1501 5.83451e-23 5.65637e-05
-12.109 -7.10518e-23 5.71473e-05
-12.068 -2.35858e-23 5.77381e-05
-12.027 2.83755e-23 5.83364e-05
-11.986 1.14077e-23 5.89422e-05
-11.9452 5.91409e-23 5.95555e-05
-11.9043 4.92323e-24 6.01767e-05
-11.8636 -4.66431e-23 6.08056e-05
-11.8228 -3.53405e-24 6.14426e-05
-11.7822 -1.03547e-22 6.20876e-05
-11.7415 -1.05158e-22 6.2741e-05
-11.701 6.52432e-23 6.34026e-05
-11.6605 -4.61611e-23 6.40728e-05
-11.62 2.63032e-23 6.47517e-05
-11.5796 -1.36767e-23 6.54393e-05
-11.5392 3.78547e-23 6.61358e-05
-11.4989 1.75419e-23 6.68415e-05
-11.4587 2.08618e-23 6.75563e-05
-11.4184 -1.20409e-22 6.82806e-05
-11.3783 7.09083e-23 6.90143e-05
-11.3381 1.4099e-23 6.97578e-05
-11.2981 2.43428e-23 7.05111e-05
-11.2581 3.16583e-25 7.12744e-05
-11.2181 2.47786e-23 7.20479e-05
-11.1781 -3.87668e-23 7.28318e-05
-11.1383 6.288e-23 7.36261e-05
-11.0984 7.21649e-23 7.44312e-05
-11.0586 -7.65325e-23 7.52472e-05
-11.0189 -2.23648e-24 7.60742e-05
-10.9792 8.07635e-23 7.69125e-05
-10.9395 -6.73054e-23 7.77622e-05
-10.8999 2.06828e-23 7.86236e-05
-10.8603 -1.22507e-23 7.94968e-05
-10.8208 -4.04389e-24 8.03821e-05
-10.7813 -4.79563e-23 8.12796e-05
-10.7418 6.14093e-23 8.21896e-05
-10.7024 4.49008e-23 8.31123e-05
-10.6631 2.74273e-24 8.40479e-05
-10.6238 -1.34201e-22 8.49967e-05
-10.5845 -3.85202e-23 8.59588e-05
-10.5452 1.06088e-23 8.69345e-05
-10.506 -1.79076e-24 8.79241e-05
-10.4669 -1.21939e-22 8.89277e-05
-10.4278 9.13131e-23 8.99457e-05
-10.3887 8.20996e-23 9.09783e-05
-10.3496 -5.49032e-23 9.20258e-05
-10.3106 1.04088e-22 9.30884e-05
-10.2717 2.02244e-24 9.41665e-05
-10.2328 -6.9587e-23 9.52602e-05
-10.1939 -1.24329e-22 9.63699e-05
-10.155 1.31189e-22 9.74958e-05
-10.1162 2.75218e-23 9.86383e-05
-10.0774 -1.44705e-23 9.97977e-05
-10.0387 -4.51273e-23 0.000100974
-10 1.95638e-22 0.000102168
-9.96134 -1.37305e-22 0.00010338
-9.92271 -6.06202e-23 0.00010461
-9.88412 9.23814e-23 0.000105859
-9.84557 6.7692e-23 0.000107127
-9.80704 2.96594e-23 0.000108413
-9.76856 -7.52305e-23 0.00010972
-9.73011 -6.46436e-23 0.000111046
-9.69169 7.17037e-23 0.000112392
-9.65331 -1.28378e-23 0.00011376
-9.61496 -8.59715e-23 0.000115148
-9.57664 8.40411e-23 0.000116558
-9.53836 4.11055e-23 0.00011799
-9.50011 1.16666e-22 0.000119444
-9.46189 -1.75166e-23 0.000120921
-9.42371 -1.0707e-22 0.000122422
-9.38556 4.03212e-23 0.000123946
-9.34744 4.53976e-23 0.000125495
-9.30935 9.63172e-26 0.000127068
-9.2713 -2.44557e-22 0.000128666
-9.23327 1.21109e-23 0.00013029
-9.19528 3.7095e-23 0.00013194
-9.15732 1.8173e-22 0.000133617
-9.11939 7.35389e-23 0.000135321
-9.08149 1.68239e-22 0.000137054
-9.04362 6.12399e-23 0.000138814
-9.00578 -1.47629e-22 0.000140604
-8.96797 3.42791e-24 0.000142423
-8.93019 2.52069e-22 0.000144272
-8.89244 7.07302e-23 0.000146153
-8.85471 -2.74612e-22 0.000148065
-8.81702 -2.03212e-22 0.000150009
-8.77936 -6.21358e-23 0.000151985
-8.74172 2.75517e-22 0.000153996
-8.70412 1.05094e-22 0.000156041
-8.66654 -2.13999e-23 0.00015812
-8.62899 -8.3941e-23 0.000160236
-8.59146 1.41581e-22 0.000162388
-8.55397 -3.38027e-22 0.000164577
-8.5165 -1.34526e-23 0.000166805
-8.47906 7.47606e-23 0.000169071
-8.44165 2.01245e-22 0.000171378
-8.40426 -1.04784e-22 0.000173725
-8.3669 -2.37229e-22 0.000176113
-8.32956 6.58225e-23 0.000178545
-8.29226 -1.6161e-22 0.000181019
-8.25497 -9.49916e-23 0.000183539
-8.21772 -2.88431e-22 0.000186104
-8.18049 3.09035e-23 0.000188715
-8.14328 -1.23854e-22 0.000191374
-8.1061 -2.49782e-22 0.000194082
-8.06895 -3.37556e-22 0.00019684
-8.03182 -1.05379e-22 0.000199648
-7.99471 -3.99387e-22 0.000202509
-7.95763 -4.47814e-23 0.000205423
-7.92058 -4.1201e-22 0.000208392
-7.88355 -2.42199e-22 0.000211417
-7.84654 1.11078e-22 0.000214499
-7.80955 -1.35208e-22 0.00021764
-7.77259 7.35471e-23 0.000220841
-7.73566 2.23648e-22 0.000224103
-7.69874 -1.80637e-22 0.000227429
-7.66185 7.61746e-23 0.000230819
-7.62498 3.13755e-22 0.000234275
-7.58814 4.10081e-23 0.000237799
-7.55132 -5.12166e-23 0.000241393
-7.51452 2.58796e-22 0.000245058
-7.47774 8.35849e-24 0.000248796
-7.44099 6.99589e-24 0.000252608
-7.40425 2.16875e-23 0.000256498
-7.36754 -1.17618e-22 0.000260466
-7.33085 -1.46182e-22 0.000264515
-7.29418 2.43607e-22 0.000268646
-7.25754 -3.37315e-22 0.000272863
-7.22091 -1.54297e-22 0.000277166
-7.18431 1.736e-22 0.00028156
-7.14772 6.09802e-22 0.000286045
-7.11116 2.78213e-22 0.000290624
-7.07462 -3.24747e-22 0.0002953
-7.0381 2.12631e-22 0.000300075
-7.00159 6.48268e-22 0.000304952
-6.96511 -1.30746e-22 0.000309934
-6.92865 2.58644e-22 0.000315024
-6.89221 -1.3084e-22 0.000320224
-6.85579 3.04851e-22 0.000325538
-6.81938 3.12505e-22 0.000330969
-6.783 1.60173e-22 0.00033652
-6.74664 2.93184e-22 0.000342194
-6.71029 4.28229e-23 0.000347996
-6.67397 -7.12875e-23 0.000353928
-6.63766 7.1441e-22 0.000359994
-6.60137 1.11772e-22 0.000366198
-6.5651 -1.25191e-21 0.000372545
-6.52885 1.97852e-23 0.000379038
-6.49262 2.35547e-22 0.000385681
-6.4564 -3.78433e-22 0.00039248
-6.42021 -2.9471e-22 0.000399438
-6.38403 -1.0007e-22 0.000406561
-6.34786 3.9557e-22 0.000413853
-6.31172 -1.16548e-21 0.00042132
-6.27559 -4.96642e-22 0.000428966
-6.23949 -5.20881e-22 0.000436799
-6.20339 -8.34023e-22 0.000444822
-6.16732 1.16975e-21 0.000453042
-6.13126 3.18594e-23 0.000461466
-6.09522 -6.85046e-23 0.0004701
-6.05919 1.95472e-22 0.00047895
-6.02319 4.64993e-22 0.000488024
-5.9872 -5.27313e-22 0.000497328
-5.95122 -9.72121e-22 0.00050687
-5.91526 -5.74415e-22 0.000516658
-5.87932 -1.12668e-21 0.0005267
-5.84339 -3.27259e-22 0.000537005
-5.80748 -6.78833e-22 0.000547581
-5.77158 -7.85142e-22 0.000558437
-5.7357 -1.13985e-21 0.000569583
-5.69984 8.34902e-22 0.000581029
-5.66399 1.04932e-21 0.000592785
-5.62815 2.04543e-21 0.000604862
-5.59233 -6.02899e-22 0.000617271
-5.55653 8.78997e-22 0.000630024
-5.52074 -7.72325e-22 0.000643134
-5.48497 1.14312e-21 0.000656612
-5.4492 -5.50849e-22 0.000670473
-5.41346 -6.16302e-24 0.000684729
-5.37773 -7.82374e-22 0.000699397
-5.34201 4.87263e-22 0.00071449
-5.30631 6.80874e-22 0.000730025
-5.27062 9.88092e-22 0.000746019
-5.23494 7.27033e-22 0.000762489
-5.19928 9.70551e-22 0.000779452
-5.16363 8.6923e-22 0.000796929
-5.128 6.12546e-22 0.000814939
-5.09237 1.28574e-22 0.000833504
-5.05677 4.64707e-22 0.000852644
-5.02117 -9.92879e-23 0.000872383
-4.98559 -9.81633e-22 0.000892746
-4.95002 1.25154e-21 0.000913757
-4.91446 -3.21527e-21 0.000935444
-4.87892 -4.67247e-23 0.000957833
-4.84339 9.50558e-23 0.000980956
-4.80787 3.47162e-21 0.00100484
-4.77237 -2.98099e-21 0.00102952
-4.73687 -2.41873e-21 0.00105504
-4.70139 1.2691e-21 0.00108142
-4.66592 7.79382e-23 0.0011087
-4.63046 -3.13405e-21 0.00113693
-4.59502 -4.44039e-22 0.00116614
-4.55958 -4.78833e-21 0.00119639
-4.52416 1.36148e-21 0.00122771
-4.48875 1.25696e-21 0.00126016
-4.45335 1.47938e-21 0.0012938
-4.41797 1.95212e-21 0.00132866
-4.38259 3.4686e-21 0.00136483
-4.34722 -2.8264e-23 0.00140235
-4.31187 -1.69548e-21 0.00144129
-4.27653 5.28589e-22 0.00148172
-4.24119 2.91147e-22 0.00152373
-4.20587 1.23383e-21 0.00156737
-4.17056 1.14413e-21 0.00161275
-4.13526 -1.20682e-21 0.00165994
-4.09997 -3.9536e-21 0.00170904
-4.06469 1.39325e-21 0.00176016
-4.02942 9.64283e-22 0.00181339
-3.99416 2.38402e-21 0.00186886
-3.95891 2.80444e-21 0.00192667
-3.92367 -5.15201e-21 0.00198697
-3.88844 -2.21877e-21 0.0020499
-3.85322 5.11896e-21 0.00211558
-3.81801 -9.13312e-21 0.0021842
-3.7828 3.14682e-21 0.0022559
-3.74761 -4.43031e-23 0.00233089
-3.71243 -2.03383e-24 0.00240934
-3.67726 -1.6563e-21 0.00249147
-3.64209 8.53747e-21 0.0025775
-3.60694 9.62946e-21 0.00266767
-3.57179 -1.14333e-21 0.00276224
-3.53665 -2.36988e-21 0.00286148
-3.50152 2.11574e-21 0.0029657
-3.4664 8.19562e-21 0.00307523
-3.43129 4.59887e-21 0.0031904
-3.39619 -2.07948e-20 0.0033116
-3.36109 6.07284e-21 0.00343924
-3.32601 2.65506e-21 0.00357375
-3.29093 -2.96567e-21 0.00371563
-3.25586 -3.16554e-21 0.00386539
-3.2208 7.32581e-22 0.0040236
-3.18574 -5.98298e-21 0.00419089
-3.1507 -2.93499e-20 0.00436791
-3.11566 1.91839e-20 0.00455542
-3.08063 6.8883e-21 0.00475422
-3.0456 -1.44662e-20 0.00496518
-3.01059 -4.54343e-21 0.00518928
-2.97558 9.71352e-21 0.00542757
-2.94058 -3.92886e-22 0.00568123
-2.90558 4.1095e-20 0.00595153
-2.87059 -1.47855e-20 0.00623991
-2.83561 -1.15868e-20 0.00654791
-2.80064 1.82457e-20 0.0068773
-2.76567 5.01356e-21 0.00722998
-2.73071 1.30566e-20 0.0076081
-2.69576 2.92313e-20 0.00801405
-2.66081 1.37229e-20 0.00845049
-2.62587 3.04243e-20 0.0089204
-2.59094 5.19957e-20 0.00942711
-2.55601 1.89175e-20 0.00997439
-2.52109 3.39306e-20 0.0105665
-2.48617 -3.0744e-20 0.0112081
-2.45126 -2.84119e-20 0.0119047
-2.41636 -2.8991e-20 0.0126624
-2.38146 1.10096e-20 0.0134882
-2.34657 1.04749e-21 0.0143901
-2.31168 -4.79774e-20 0.0153773
-2.2768 7.17571e-20 0.0164603
-2.24192 9.78943e-20 0.0176513
-2.20705 -1.7822e-19 0.0189643
-2.17219 1.50497e-19 0.0204158
-2.13733 2.69688e-20 0.022025
-2.10247 1.4761e-19 0.0238143
-2.06762 5.04943e-20 0.0258103
-2.03278 1.37981e-19 0.0280445
-1.99794 1.74546e-19 0.0305543
-1.9631 4.15094e-20 0.0333846
-1.92827 1.10355e-19 0.0365897
-1.89345 -4.30452e-19 0.0402354
-1.85862 3.24708e-19 0.0444023
-1.82381 4.72684e-19 0.0491894
-1.78899 -1.56319e-19 0.0547203
-1.75419 4.24933e-19 0.0611495
-1.71938 -3.36464e-19 0.068673
-1.68458 -5.73347e-19 0.0775419
-1.64979 6.91648e-19 0.0880814
-1.61499 -1.2376e-18 0.100719
-1.58021 -1.74669e-19 0.116023
-1.54542 5.11402e-19 0.134766
-1.51064 -6.92376e-19 0.158011
-1.47586 -1.28636e-18 0.187256
-1.44109 2.03566e-18 0.224664
-1.40632 -4.30444e-18 0.273437
-1.37155 -8.01654e-18 0.338472
-1.33679 -4.54099e-18 0.427543
-1.30203 2.1039e-19 0.553533
-1.26727 -1.08957e-18 0.738949
-1.23251 3.03762e-17 1.0257
-1.19776 1.42886e-17 1.49815
-1.16301 6.42895e-17 2.34298
-1.12827 -8.21114e-17 4.01932
-1.09352 -4.29079e-16 7.72997
-1.05878 -5.5529e-17 15.5204
-1.02405 -1.495e-17 20.0282
-0.989309 -5.29588e-18 12.2215
-0.954576 -1.14496e-16 6.40588
-0.919844 -6.35717e-17 3.72006
-0.885115 -1.24357e-17 2.40373
-0.850388 -1.05324e-17 1.6839
-0.815663 -9.84258e-18 1.2523
-0.78094 1.16793e-18 0.974388
-0.746219 -8.80527e-18 0.785257
-0.711499 -9.523e-18 0.650829
-0.676781 1.31276e-18 0.551907
-0.642065 1.71712e-19 0.477036
-0.60735 -3.4556e-18 0.419047
-0.572637 6.55607e-19 0.373274
-0.537925 -2.50362e-18 0.336571
-0.503214 2.63765e-18 0.306758
-0.468504 4.46729e-19 0.282287
-0.433796 9.24979e-19 0.262032
-0.399089 2.49047e-19 0.245162
-0.364382 1.99909e-19 0.231053
-0.329676 4.03413e-19 0.21923
-0.294972 -1.03968e-20 0.209328
-0.260267 1.39444e-19 0.201062
-0.225564 -6.60054e-20 0.194214
-0.190861 -1.37402e-19 0.18861
-0.156158 -1.48028e-19 0.184119
-0.121456 1.27338e-19 0.180636
-0.0867541 1.26091e-19 0.178087
-0.0520524 -9.04274e-20 0.176416
-0.0173508 1.18756e-20 0.175589
0.0173508 -1.5961e-20 0.175589
0.0520524 -1.18429e-20 0.176416
0.0867541 1.51296e-19 0.178087
0.121456 -3.22159e-20 0.180636
0.156158 -2.28449e-20 0.184119
0.190861 -8.18091e-20 0.18861
0.225564 -5.00103e-19 0.194214
0.260267 9.90162e-19 0.201062
0.294972 3.59921e-20 0.209328
0.329676 -2.16036e-19 0.21923
0.364382 -9.69466e-19 0.231053
0.399089 -5.45599e-19 0.245162
0.433796 -1.31685e-18 0.262032
0.468504 -9.22758e-19 0.282287
0.503214 2.307e-18 0.306758
0.537925 2.32715e-18 0.336571
0.572637 2.77944e-18 0.373274
0.60735 -4.63914e-19 0.419047
0.642065 4.22574e-18 0.477036
0.676781 -4.93147e-18 0.551907
0.711499 1.09639e-17 0.650829
0.746219 1.31577e-17 0.785257
0.78094 2.55646e-18 0.974388
0.815663 1.26829e-17 1.2523
0.850388 -4.75826e-17 1.6839
0.885115 1.2267e-17 2.40373
0.919844 -5.17348e-17 3.72006
0.954576 3.1603e-16 6.40588
0.989309 2.41602e-16 12.2215
1.02405 -6.36637e-17 20.0282
1.05878 3.33327e-16 15.5204
1.09352 2.80758e-16 7.72997
1.12827 1.29208e-16 4.01932
1.16301 -4.20107e-17 2.34298
1.19776 -4.43683e-17 1.49815
1.23251 -2.78567e-17 1.0257
1.26727 1.33527e-17 0.738949
1.30203 -9.16681e-18 0.553533
1.33679 7.54065e-18 0.427543
1.37155 1.17878e-18 0.338472
1.40632 -5.41413e-18 0.273437
1.44109 -5.17e-19 0.224664
1.47586 -1.14908e-18 0.187256
1.51064 8.28993e-19 0.158011
1.54542 3.37683e-19 0.134766
1.58021 4.76798e-19 0.116023
1.61499 4.38218e-19 0.100719
1.64979 9.17364e-19 0.0880814
1.68458 -1.03759e-19 0.0775419
1.71938 5.72295e-19 0.068673
1.75419 2.23908e-19 0.0611495
1.78899 -2.81977e-19 0.0547203
1.82381 -8.9856e-20 0.0491894
1.85862 -2.9266e-19 0.0444023
1.89345 -1.51993e-19 0.0402354
1.92827 -1.47972e-19 0.0365897
1.9631 -5.60977e-20 0.0333846
1.99794 -1.34498e-20 0.0305543
2.03278 -4.17632e-20 0.0280445
2.06762 -1.07975e-19 0.0258103
2.10247 2.90514e-20 0.0238143
2.13733 -2.61477e-19 0.022025
2.17219 1.77613e-20 0.0204158
2.20705 -1.20654e-19 0.0189643
2.24192 -1.34482e-19 0.0176513
2.2768 -1.30042e-19 0.0164603
2.31168 -1.00531e-20 0.0153773
2.34657 -3.74066e-20 0.0143901
2.38146 1.86833e-20 0.0134882
2.41636 2.74995e-20 0.0126624
2.45126 -2.0454e-20 0.0119047
2.48617 -9.52787e-20 0.0112081
2.52109 8.64287e-20 0.0105665
2.55601 -4.38993e-21 0.00997439
2.59094 -4.13158e-20 0.00942711
2.62587 9.21696e-21 0.0089204
2.66081 -4.23191e-20 0.00845049
2.69576 8.37844e-21 0.00801405
2.73071 -2.20042e-20 0.0076081
2.76567 1.3646e-20 0.00722998
2.80064 1.25979e-20 0.0068773
2.83561 -2.11e-20 0.00654791
2.87059 -1.3639e-20 0.00623991
2.90558 1.76396e-20 0.00595153
2.94058 8.25745e-21 0.00568123
2.97558 -1.81612e-20 0.00542757
3.01059 -7.77243e-21 0.00518928
3.0456 -2.09784e-20 0.00496518
3.08063 -5.13274e-21 0.00475422
3.11566 -3.08039e-20 0.00455542
3.1507 2.66111e-21 0.00436791
3.18574 -6.60136e-21 0.00419089
3.2208 -9.88891e-21 0.0040236
3.25586 2.63158e-22 0.00386539
3.29093 -3.62113e-21 0.00371563
3.32601 1.12667e-20 0.00357375
3.36109 -1.32414e-20 0.00343924
3.39619 4.01115e-21 0.0033116
3.43129 -6.26491e-21 0.0031904
3.4664 2.76915e-21 0.00307523
3.50152 -4.19698e-21 0.0029657
3.53665 -9.5055e-22 0.00286148
3.57179 -3.42686e-21 0.00276224
3.60694 -1.42836e-21 0.00266767
3.64209 1.13603e-20 0.0025775
3.67726 -9.37642e-22 0.00249147
3.71243 -3.80629e-22 0.00240934
3.74761 -8.23368e-22 0.00233089
3.7828 -3.88704e-21 0.0022559
3.81801 -4.3799e-21 0.0021842
3.85322 -2.37657e-21 0.00211558
3.88844 3.4431e-21 0.0020499
3.92367 1.42552e-21 0.00198697
3.95891 -3.90684e-21 0.00192667
3.99416 -2.25235e-21 0.00186886
4.02942 -3.41403e-21 0.00181339
4.06469 8.39712e-22 0.00176016
4.09997 3.20724e-21 0.00170904
4.13526 6.28384e-23 0.00165994
4.17056 9.01385e-22 0.00161275
4.20587 1.88411e-21 0.00156737
4.24119 -6.07788e-22 0.00152373
4.27653 -7.97546e-22 0.00148172
4.31187 1.56726e-21 0.00144129
4.34722 -1.42777e-23 0.00140235
4.38259 -2.4042e-21 0.00136483
4.41797 -8.90053e-22 0.00132866
4.45335 2.8901e-21 0.0012938
4.48875 9.02358e-22 0.00126016
4.52416 -8.18467e-22 0.00122771
4.55958 -2.78383e-21 0.00119639
4.59502 2.25911e-23 0.00116614
4.63046 3.58127e-22 0.00113693
4.66592 2.24527e-21 0.0011087
4.70139 -8.83842e-22 0.00108142
4.73687 7.83294e-22 0.00105504
4.77237 -2.14718e-21 0.00102952
4.80787 -4.34762e-22 0.00100484
4.84339 6.0554e-22 0.000980956
4.87892 1.11213e-21 0.000957833
4.91446 2.17011e-21 0.000935444
4.95002 3.87828e-22 0.000913757
4.98559 -1.58513e-21 0.000892746
5.02117 -1.72319e-21 0.000872383
5.05677 2.66062e-21 0.000852644
5.09237 -8.65226e-22 0.000833504
5.128 1.76898e-21 0.000814939
5.16363 -1.92334e-21 0.000796929
5.19928 4.12314e-22 0.000779452
5.23494 4.66005e-22 0.000762489
5.27062 -1.66528e-23 0.000746019
5.30631 -3.13864e-22 0.000730025
5.34201 -2.48245e-21 0.00071449
5.37773 5.12107e-22 0.000699397
5.41346 1.33228e-21 0.000684729
5.4492 8.69778e-22 0.000670473
5.48497 2.95403e-22 0.000656612
5.52074 9.64091e-22 0.000643134
5.55653 -1.83272e-21 0.000630024
5.59233 -1.47968e-22 0.000617271
5.62815 -4.84608e-22 0.000604862
5.66399 8.00258e-22 0.000592785
5.69984 8.61798e-22 0.000581029
5.7357 7.95617e-22 0.000569583
5.77158 -1.36912e-21 0.000558437
5.80748 -1.62279e-21 0.000547581
5.84339 1.31649e-21 0.000537005
5.87932 -4.88629e-23 0.0005267
5.91526 1.69407e-21 0.000516658
5.95122 -5.37053e-22 0.00050687
5.9872 7.91977e-23 0.000497328
6.02319 7.3479e-22 0.000488024
6.05919 -1.02324e-21 0.00047895
6.09522 7.54991e-22 0.0004701
6.13126 1.0807e-22 0.000461466
6.16732 -4.89354e-22 0.000453042
6.20339 -7.73567e-22 0.000444822
6.23949 4.39573e-22 0.000436799
6.27559 -6.75514e-23 0.000428966
6.31172 2.66832e-22 0.00042132
6.34786 6.56039e-22 0.000413853
6.38403 9.67914e-22 0.000406561
6.42021 8.72676e-22 0.000399438
6.4564 3.23165e-23 0.00039248
6.49262 -9.14849e-23 0.000385681
6.52885 7.53946e-22 0.000379038
6.5651 -5.38869e-22 0.000372545
6.60137 7.08724e-24 0.000366198
6.63766 -2.56769e-22 0.000359994
6.67397 -4.70875e-22 0.000353928
6.71029 2.94182e-22 0.000347996
6.74664 -5.43803e-22 0.000342194
6.783 -3.51178e-22 0.00033652
6.81938 -6.34034e-23 0.000330969
6.85579 -5.51744e-22 0.000325538
6.89221 -5.45354e-22 0.000320224
6.92865 -3.1994e-23 0.000315024
6.96511 3.55099e-22 0.000309934
7.00159 2.65412e-22 0.000304952
7.0381 3.61648e-22 0.000300075
7.07462 -5.73234e-23 0.0002953
7.11116 1.55874e-22 0.000290624
7.14772 4.03166e-22 0.000286045
7.18431 -9.22481e-23 0.00028156
7.22091 -1.53058e-22 0.000277166
7.25754 -5.83224e-22 0.000272863
7.29418 -3.11928e-22 0.000268646
7.33085 2.85475e-22 0.000264515
7.36754 8.28951e-23 0.000260466
7.40425 -1.64175e-22 0.000256498
7.44099 -2.86573e-22 0.000252608
7.47774 2.20909e-22 0.000248796
7.51452 2.98948e-22 0.000245058
7.55132 -2.10374e-23 0.000241393
7.58814 -2.29958e-22 0.000237799
7.62498 -5.67931e-23 0.000234275
7.66185 6.85212e-23 0.000230819
7.69874 2.01858e-22 0.000227429
7.73566 2.5296e-22 0.000224103
7.77259 -1.25115e-22 0.000220841
7.80955 1.37648e-23 0.00021764
7.84654 -1.532e-22 0.000214499
7.88355 3.34658e-22 0.000211417
7.92058 1.27713e-22 0.000208392
7.95763 9.12133e-23 0.000205423
7.99471 1.01142e-22 0.000202509
8.03182 2.6742e-24 0.000199648
8.06895 2.01171e-22 0.00019684
8.1061 1.65357e-22 0.000194082
8.14328 2.8957e-22 0.000191374
8.18049 -1.22099e-22 0.000188715
8.21772 -1.01147e-22 0.000186104
8.25497 4.02429e-23 0.000183539
8.29226 1.36556e-22 0.000181019
8.32956 3.18317e-22 0.000178545
8.3669 -2.02596e-22 0.000176113
8.40426 -1.42783e-22 0.000173725
8.44165 6.10702e-23 0.000171378
8.47906 9.65877e-23 0.000169071
8.5165 6.65035e-23 0.000166805
8.55397 1.56569e-22 0.000164577
8.59146 -1.37582e-22 0.000162388
8.62899 -1.34942e-22 0.000160236
8.66654 3.32878e-24 0.00015812
8.70412 -1.70427e-22 0.000156041
8.74172 1.47776e-22 0.000153996
8.77936 -7.59893e-23 0.000151985
8.81702 -1.44133e-23 0.000150009
8.85471 4.29219e-23 0.000148065
8.89244 5.68803e-23 0.000146153
8.93019 -4.76634e-23 0.000144272
8.96797 9.87272e-23 0.000142423
9.00578 -8.75728e-23 0.000140604
9.04362 -1.96345e-22 0.000138814
9.08149 -4.37405e-23 0.000137054
9.11939 1.37332e-22 0.000135321
9.15732 1.24107e-22 0.000133617
9.19528 -1.45894e-22 0.00013194
9.23327 5.94322e-23 0.00013029
9.2713 1.12143e-23 0.000128666
9.30935 8.32021e-23 0.000127068
9.34744 1.06244e-22 0.000125495
9.38556 7.58081e-23 0.000123946
9.42371 8.99148e-23 0.000122422
9.46189 3.77122e-23 0.000120921
9.50011 6.35543e-23 0.000119444
9.53836 -1.23674e-22 0.00011799
9.57664 1.00335e-22 0.000116558
9.61496 1.07094e-22 0.000115148
9.65331 9.88771e-23 0.00011376
9.69169 -1.09122e-22 0.000112392
9.73011 -1.28267e-22 0.000111046
9.76856 -1.03893e-23 0.00010972
9.80704 -1.26309e-22 0.000108413
9.84557 -5.59743e-23 0.000107127
9.88412 4.56572e-23 0.000105859
9.92271 -1.06979e-22 0.00010461
9.96134 7.15985e-23 0.00010338
10 3.02276e-23 0.000102168
10.0387 -3.75056e-23 0.000100974
10.0774 1.2421e-22 9.97977e-05
10.1162 -4.37918e-23 9.86383e-05
10.155 1.41771e-22 9.74958e-05
10.1939 -3.75169e-23 9.63699e-05
10.2328 1.34042e-22 9.52602e-05
10.2717 -5.6905e-23 9.41665e-05
10.3106 1.03673e-22 9.30884e-05
10.3496 -1.84505e-23 9.20258e-05
10.3887 -5.1084e-25 9.09783e-05
10.4278 -2.16727e-23 8.99457e-05
10.4669 -1.00154e-22 8.89277e-05
10.506 7.01705e-23 8.79241e-05
10.5452 6.14639e-23 8.69345e-05
10.5845 -1.61074e-23 8.59588e-05
10.6238 -1.47042e-23 8.49967e-05
10.6631 -4.49953e-23 8.40479e-05
10.7024 -4.44397e-23 8.31123e-05
10.7418 -1.50019e-23 8.21896e-05
10.7813 -6.82538e-23 8.12796e-05
10.8208 4.01169e-24 8.03821e-05
10.8603 1.46022e-22 7.94968e-05
10.8999 -4.44877e-23 7.86236e-05
10.9395 6.04219e-23 7.77622e-05
10.9792 -2.61735e-23 7.69125e-05
11.0189 -1.13264e-23 7.60742e-05
11.0586 -7.42252e-24 7.52472e-05
11.0984 6.73405e-23 7.44312e-05
11.1383 1.73878e-23 7.36261e-05
11.1781 6.58314e-23 7.28318e-05
11.2181 1.34899e-23 7.20479e-05
11.2581 3.42235e-23 7.12744e-05
11.2981 2.57764e-23 7.05111e-05
11.3381 -1.16403e-22 6.97578e-05
11.3783 -7.08485e-23 6.90143e-05
11.4184 -4.86312e-23 6.82806e-05
11.4587 -2.92807e-23 6.75563e-05
11.4989 -3.45541e-23 6.68415e-05
11.5392 -1.42884e-23 6.61358e-05
11.5796 1.25565e-23 6.54393e-05
11.62 -4.41719e-23 6.47517e-05
11.6605 2.89871e-23 6.40728e-05
11.701 6.50819e-23 6.34026e-05
11.7415 1.35603e-22 6.2741e-05
11.7822 -2.78744e-24 6.20876e-05
11.8228 -1.06822e-22 6.14426e-05
11.8636 -3.51106e-24 6.08056e-05
11.9043 4.13809e-23 6.01767e-05
11.9452 2.00463e-23 5.95555e-05
11.986 -1.06847e-22 5.89422e-05
12.027 -4.87426e-24 5.83364e-05
12.068 -4.94104e-23 5.77381e-05
12.109 -7.25777e-23 5.71473e-05
12.1501 -4.0658e-24 5.65637e-05
12.1913 3.02281e-23 5.59872e-05
12.2325 2.0249e-23 5.54178e-05
12.2738 -9.82963e-23 5.48553e-05
12.3151 -4.71917e-23 5.42997e-05
12.3565 2.2834e-23 5.37507e-05
12.3979 3.67137e-23 5.32084e-05
12.4394 1.91701e-24 5.26727e-05
12.481 -6.68368e-24 5.21433e-05
12.5226 -1.89206e-23 5.16203e-05
12.5643 1.93284e-23 5.11036e-05
12.6061 -4.29996e-23 5.05929e-05
12.6479 5.0193e-24 5.00883e-05
12.6898 -3.71014e-23 4.95897e-05
12.7317 1.51799e-23 4.90969e-05
12.7737 -1.58926e-23 4.861e-05
12.8158 8.17047e-24 4.81287e-05
12.8579 -5.28147e-23 4.7653e-05
12.9001 -5.25145e-24 4.71829e-05
12.9424 -1.9294e-23 4.67182e-05
12.9847 -9.40833e-24 4.62589e-05
13.0271 -4.85253e-24 4.58049e-05
13.0696 2.13002e-24 4.53561e-05
13.1121 3.91943e-23 4.49124e-05
13.1547 3.47493e-23 4.44738e-05
13.1974 1.07729e-23 4.40402e-05
13.2402 -2.68396e-23 4.36116e-05
13.283 -1.25851e-23 4.31877e-05
13.3259 -3.62416e-24 4.27687e-05
13.3689 3.01699e-23 4.23543e-05
13.4119 2.67201e-24 4.19446e-05
13.455 -2.05236e-23 4.15395e-05
13.4982 2.13009e-23 4.11389e-05
13.5415 -1.96788e-23 4.07427e-05
13.5848 4.71352e-24 4.0351e-05
13.6283 4.11816e-23 3.99635e-05
13.6718 4.09222e-24 3.95803e-05
13.7153 8.01667e-24 3.92014e-05
13.759 -3.3599e-24 3.88265e-05
13.8028 -5.70281e-24 3.84558e-05
13.8466 3.37434e-24 3.80891e-05
13.8905 3.00137e-23 3.77263e-05
13.9345 -6.42755e-24 3.73675e-05
13.9786 -6.16154e-24 3.70126e-05
14.0227 -1.17903e-23 3.66614e-05
14.067 2.36209e-23 3.6314e-05
14.1113 -7.33989e-24 3.59703e-05
14.1558 1.10526e-23 3.56303e-05
14.2003 2.29856e-23 3.52939e-05
14.2449 -2.12363e-23 3.4961e-05
14.2896 8.41407e-24 3.46317e-05
14.3344 -1.3254e-23 3.43058e-05
14.3793 -1.82181e-23 3.39833e-05
14.4243 7.88875e-24 3.36642e-05
14.4693 5.76857e-24 3.33484e-05
14.5145 -2.83801e-23 3.30358e-05
14.5598 2.07358e-23 3.27266e-05
14.6052 2.36879e-23 3.24204e-05
14.6506 -5.13531e-24 3.21175e-05
14.6962 -4.47031e-24 3.18176e-05
14.7419 -5.69025e-24 3.15208e-05
14.7877 1.44091e-24 3.12271e-05
14.8336 -1.84041e-23 3.09363e-05
14.8796 1.3277e-25 3.06484e-05
14.9257 2.79138e-23 3.03634e-05
14.9719 7.99459e-24 3.00813e-05
15.0182 -3.52608e-25 2.98021e-05
15.0647 7.62388e-24 2.95256e-05
15.1112 -1.4372e-23 2.92518e-05
15.1579 4.01589e-25 2.89808e-05
15.2047 -7.33768e-24 2.87124e-05
15.2516 6.83806e-24 2.84467e-05
15.2986 -3.52479e-24 2.81836e-05
15.3458 -1.73543e-23 2.7923e-05
15.393 -3.01494e-23 2.7665e-05
15.4404 5.09493e-24 2.74095e-05
15.488 -5.79924e-24 2.71565e-05
15.5356 7.47237e-24 2.69059e-05
15.5834 4.06644e-24 2.66577e-05
15.6313 -7.67346e-24 2.64119e-05
15.6794 1.46621e-23 2.61684e-05
15.7276 -1.97613e-23 2.59272e-05
15.7759 9.95358e-24 2.56883e-05
15.8243 7.1877e-24 2.54517e-05
15.873 1.65087e-23 2.52173e-05
15.9217 1.24171e-23 2.4985e-05
15.9706 -1.08988e-23 2.4755e-05
16.0197 3.81898e-24 2.4527e-05
16.0689 -1.78203e-23 2.43012e-05
16.1182 4.88094e-24 2.40774e-05
16.1677 -1.89793e-23 2.38557e-05
16.2174 1.69933e-24 2.3636e-05
16.2672 -1.26026e-23 2.34183e-05
16.3172 8.68417e-24 2.32026e-05
16.3674 -1.63043e-23 2.29888e-05
16.4177 -1.5246e-24 2.27769e-05
16.4682 -8.06035e-24 2.25669e-05
16.5189 1.54688e-23 2.23588e-05
16.5697 -1.9244e-24 2.21525e-05
16.6208 3.89481e-24 2.1948e-05
16.672 -1.34442e-23 2.17453e-05
16.7234 -1.6672e-23 2.15444e-05
16.775 -1.33605e-24 2.13452e-05
16.8268 1.1685e-23 2.11478e-05
16.8787 -2.37472e-23 2.0952e-05
16.9309 7.86458e-24 2.07579e-05
16.9833 -1.33531e-23 2.05654e-05
17.0359 -6.09453e-24 2.03746e-05
17.0887 -7.55397e-24 2.01853e-05
17.1418 -5.63955e-24 1.99976e-05
17.195 -5.26625e-24 1.98115e-05
17.2485 -1.09997e-23 1.96269e-05
17.3022 -1.56441e-23 1.94438e-05
17.3562 -4.27162e-24 1.92622e-05
17.4104 -5.3392e-25 1.90821e-05
17.4648 -5.37648e-25 1.89034e-05
17.5195 -4.56166e-24 1.87261e-05
17.5744 -2.00505e-24 1.85502e-05
17.6296 -1.28162e-24 1.83757e-05
17.6851 6.7043e-24 1.82026e-05
17.7408 4.23363e-24 1.80308e-05
17.7969 9.81177e-24 1.78603e-05
17.8532 8.83613e-24 1.7691e-05
17.9098 1.94325e-23 1.75231e-05
17.9667 -6.46421e-24 1.73564e-05
18.0239 -6.29848e-25 1.71909e-05
18.0815 -1.6338e-23 1.70266e-05
18.1393 5.2089e-24 1.68635e-05
18.1975 -2.34348e-24 1.67015e-05
18.256 -7.69808e-26 1.65407e-05
18.3149 4.57682e-24 1.6381e-05
18.3742 -3.70226e-24 1.62224e-05
18.4338 -4.98622e-24 1.60648e-05
18.4938 4.79754e-24 1.59083e-05
18.5542 7.18656e-25 1.57528e-05
18.615 6.23272e-24 1.55984e-05
18.6762 1.25933e-25 1.54449e-05
18.7379 9.16993e-24 1.52923e-05
18.8 -5.70887e-24 1.51407e-05
18.8625 -1.08395e-24 1.49899e-05
18.9255 -1.23731e-24 1.48401e-05
18.9891 -1.20272e-23 1.4691e-05
19.0531 -8.60031e-24 1.45429e-05
19.1177 7.56428e-25 1.43954e-05
19.1828 -9.94074e-24 1.42488e-05
19.2484 6.05587e-24 1.41029e-05
19.3147 6.93e-25 1.39577e-05
19.3816 6.58897e-24 1.38131e-05
19.4491 6.77472e-24 1.36692e-05
19.5173 -2.10456e-24 1.35259e-05
19.5862 2.51412e-25 1.33832e-05
19.6558 6.11211e-24 1.3241e-05
19.7262 5.1697e-24 1.30992e-05
19.7974 -2.29939e-24 1.29579e-05
19.8694 1.48694e-24 1.2817e-05
19.9423 1.47543e-23 1.26764e-05
20.0162 2.60845e-24 1.25361e-05
20.091 2.93098e-24 1.2396e-05
20.1669 4.10509e-24 1.22561e-05
20.244 3.6059e-24 1.21163e-05
20.3222 -5.6196e-24 1.19764e-05
20.4016 -5.08922e-25 1.18365e-05
20.4825 -2.71249e-24 1.16964e-05
20.5648 8.58381e-24 1.15561e-05
20.6487 -7.80686e-24 1.14153e-05
20.7344 -9.17503e-24 1.1274e-05
20.8219 9.70375e-26 1.11319e-05
20.9115 -9.15084e-25 1.0989e-05
21.0034 -1.18652e-24 1.08449e-05
21.0979 -6.45152e-26 1.06994e-05
21.1952 1.34955e-24 1.05522e-05
21.2959 4.53453e-24 1.04028e-05
21.4004 1.10521e-24 1.02507e-05
21.5093 2.35861e-24 1.00952e-05
21.6237 6.41981e-24 9.93539e-06
21.7448 -1.40681e-24 9.7698e-06
21.8747 -2.31167e-24 9.59636e-06
22.0165 -5.57927e-24 9.41152e-06
22.1768 -2.69705e-24 9.20834e-06
22.3723 -5.27435e-24 8.9684e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.125Nc1Quantum/iFpTwoLoop.txt <==
-22.3723 2.26801e-22 8.96825e-06
-22.1768 2.73561e-22 9.20819e-06
-22.0165 -9.41473e-23 9.41136e-06
-21.8747 1.32942e-22 9.59619e-06
-21.7448 4.41963e-23 9.76963e-06
-21.6237 1.10533e-22 9.93522e-06
-21.5093 -5.64566e-22 1.00951e-05
-21.4004 3.29277e-23 1.02505e-05
-21.2959 6.05801e-22 1.04026e-05
-21.1952 4.20141e-22 1.0552e-05
-21.0979 -2.96506e-22 1.06992e-05
-21.0034 -8.03824e-22 1.08447e-05
-20.9115 -3.24356e-22 1.09888e-05
-20.8219 3.95649e-22 1.11317e-05
-20.7344 6.13416e-22 1.12737e-05
-20.6487 6.56428e-22 1.1415e-05
-20.5648 -2.61751e-23 1.15558e-05
-20.4825 -1.21766e-22 1.16962e-05
-20.4016 -4.93628e-22 1.18363e-05
-20.3222 -4.5225e-22 1.19762e-05
-20.244 -3.04737e-23 1.2116e-05
-20.1669 6.72666e-22 1.22558e-05
-20.091 1.02953e-21 1.23957e-05
-20.0162 8.8769e-22 1.25358e-05
-19.9423 4.21761e-22 1.26761e-05
-19.8694 -1.87183e-22 1.28167e-05
-19.7974 -5.89532e-22 1.29576e-05
-19.7262 -2.7562e-22 1.30989e-05
-19.6558 1.60113e-22 1.32407e-05
-19.5862 8.22209e-23 1.33829e-05
-19.5173 -2.5912e-22 1.35256e-05
-19.4491 4.9993e-22 1.36689e-05
-19.3816 1.01403e-21 1.38128e-05
-19.3147 4.68683e-22 1.39574e-05
-19.2484 9.00219e-24 1.41026e-05
-19.1828 2.43556e-22 1.42485e-05
-19.1177 3.14654e-22 1.43951e-05
-19.0531 -4.97486e-23 1.45425e-05
-18.9891 -2.23222e-22 1.46907e-05
-18.9255 2.97958e-22 1.48397e-05
-18.8625 3.5312e-22 1.49896e-05
-18.8 2.6913e-22 1.51403e-05
-18.7379 5.87307e-22 1.52919e-05
-18.6762 7.18182e-22 1.54445e-05
-18.615 1.86355e-22 1.5598e-05
-18.5542 3.58625e-23 1.57525e-05
-18.4938 4.93122e-23 1.59079e-05
-18.4338 -1.716e-22 1.60644e-05
-18.3742 -4.91684e-22 1.6222e-05
-18.3149 -4.87129e-22 1.63806e-05
-18.256 -5.52294e-22 1.65403e-05
-18.1975 9.13785e-23 1.67011e-05
-18.1393 1.17077e-21 1.6863e-05
-18.0815 1.19784e-21 1.70261e-05
-18.0239 -4.16583e-23 1.71904e-05
-17.9667 -8.8095e-22 1.73559e-05
-17.9098 -1.238e-21 1.75226e-05
-17.8532 -1.67583e-21 1.76906e-05
-17.7969 -1.43575e-21 1.78598e-05
-17.7408 -3.87342e-22 1.80303e-05
-17.6851 3.19697e-23 1.82021e-05
-17.6296 -5.00811e-24 1.83752e-05
-17.5744 2.21938e-22 1.85497e-05
-17.5195 6.46751e-22 1.87256e-05
-17.4648 9.70823e-22 1.89029e-05
-17.4104 1.371e-21 1.90816e-05
-17.3562 1.22181e-21 1.92617e-05
-17.3022 6.19103e-22 1.94433e-05
-17.2485 -2.56985e-23 1.96264e-05
-17.195 6.83945e-23 1.98109e-05
-17.1418 9.05017e-22 1.9997e-05
-17.0887 1.42162e-21 2.01847e-05
-17.0359 1.117e-21 2.0374e-05
-16.9833 3.512e-22 2.05648e-05
-16.9309 -4.9273e-22 2.07572e-05
-16.8787 -5.2918e-22 2.09514e-05
-16.8268 -2.91798e-22 2.11471e-05
-16.775 -9.61136e-23 2.13446e-05
-16.7234 -2.29635e-22 2.15438e-05
-16.672 4.63198e-23 2.17447e-05
-16.6208 2.4173e-22 2.19473e-05
-16.5697 1.57224e-22 2.21518e-05
-16.5189 -2.64055e-22 2.23581e-05
-16.4682 4.71458e-22 2.25662e-05
-16.4177 9.28486e-22 2.27762e-05
-16.3674 6.26273e-22 2.2988e-05
-16.3172 -1.23797e-22 2.32018e-05
-16.2672 -5.13206e-22 2.34175e-05
-16.2174 -6.04858e-22 2.36352e-05
-16.1677 -1.89799e-22 2.38549e-05
-16.1182 8.76525e-24 2.40766e-05
-16.0689 -4.23245e-22 2.43004e-05
-16.0197 -1.10032e-21 2.45262e-05
-15.9706 -1.33837e-21 2.47541e-05
-15.9217 -1.44294e-21 2.49842e-05
-15.873 -9.53096e-22 2.52164e-05
-15.8243 -5.75253e-22 2.54508e-05
-15.7759 7.21995e-23 2.56874e-05
-15.7276 1.5092e-23 2.59263e-05
-15.6794 -1.04516e-22 2.61675e-05
-15.6313 -4.3085e-22 2.64109e-05
-15.5834 7.71412e-23 2.66568e-05
-15.5356 1.30374e-21 2.69049e-05
-15.488 2.57848e-21 2.71555e-05
-15.4404 2.39477e-21 2.74085e-05
-15.393 1.36109e-21 2.7664e-05
-15.3458 5.73889e-22 2.7922e-05
-15.2986 -1.63138e-22 2.81826e-05
-15.2516 -6.68469e-22 2.84457e-05
-15.2047 -6.82741e-22 2.87114e-05
-15.1579 -5.03284e-22 2.89797e-05
-15.1112 1.50446e-22 2.92507e-05
-15.0647 5.88869e-22 2.95244e-05
-15.0182 1.03081e-21 2.98009e-05
-14.9719 4.90641e-22 3.00802e-05
-14.9257 8.65027e-22 3.03623e-05
-14.8796 2.9585e-22 3.06472e-05
-14.8336 2.01757e-22 3.09351e-05
-14.7877 4.06756e-22 3.12258e-05
-14.7419 1.16027e-21 3.15196e-05
-14.6962 1.33164e-21 3.18164e-05
-14.6506 1.40804e-21 3.21162e-05
-14.6052 6.84126e-22 3.24191e-05
-14.5598 -1.55472e-23 3.27252e-05
-14.5145 -8.46131e-22 3.30345e-05
-14.4693 -8.80941e-22 3.3347e-05
-14.4243 -3.8395e-22 3.36628e-05
-14.3793 7.54725e-22 3.39819e-05
-14.3344 9.57133e-22 3.43043e-05
-14.2896 1.43019e-21 3.46302e-05
-14.2449 4.69316e-22 3.49595e-05
-14.2003 -1.112e-21 3.52924e-05
-14.1558 -2.21881e-21 3.56288e-05
-14.1113 -2.29996e-21 3.59688e-05
-14.067 -1.44061e-21 3.63124e-05
-14.0227 1.44876e-22 3.66598e-05
-13.9786 9.47542e-22 3.70109e-05
-13.9345 1.28151e-21 3.73659e-05
-13.8905 2.09697e-21 3.77247e-05
-13.8466 2.28935e-21 3.80874e-05
-13.8028 1.08959e-21 3.84541e-05
-13.759 -3.91298e-22 3.88248e-05
-13.7153 -1.39705e-21 3.91996e-05
-13.6718 -7.1513e-22 3.95785e-05
-13.6283 -1.90656e-22 3.99617e-05
-13.5848 6.17453e-22 4.03491e-05
-13.5415 1.69359e-21 4.07408e-05
-13.4982 2.01181e-21 4.1137e-05
-13.455 4.28345e-22 4.15375e-05
-13.4119 -1.29798e-21 4.19426e-05
-13.3689 -2.48286e-21 4.23523e-05
-13.3259 -2.08967e-21 4.27666e-05
-13.283 -1.32876e-21 4.31856e-05
-13.2402 -3.67859e-22 4.36094e-05
-13.1974 -6.29856e-22 4.40381e-05
-13.1547 -3.80661e-22 4.44717e-05
-13.1121 -1.00567e-21 4.49102e-05
-13.0696 -3.58696e-22 4.53538e-05
-13.0271 -3.31761e-22 4.58026e-05
-12.9847 -1.85782e-21 4.62566e-05
-12.9424 -2.79599e-21 4.67158e-05
-12.9001 -3.68458e-21 4.71805e-05
-12.8579 -2.52275e-21 4.76506e-05
-12.8158 -5.72126e-22 4.81262e-05
-12.7737 5.05069e-22 4.86074e-05
-12.7317 1.92187e-21 4.90944e-05
-12.6898 2.80377e-21 4.95871e-05
-12.6479 4.23103e-21 5.00857e-05
-12.6061 3.39493e-21 5.05902e-05
-12.5643 2.09963e-21 5.11008e-05
-12.5226 2.28879e-22 5.16175e-05
-12.481 -1.7351e-21 5.21405e-05
-12.4394 -1.42112e-21 5.26698e-05
-12.3979 3.70347e-22 5.32055e-05
-12.3565 3.44719e-21 5.37477e-05
-12.3151 6.02322e-21 5.42966e-05
-12.2738 7.25415e-21 5.48522e-05
-12.2325 5.41231e-21 5.54146e-05
-12.1913 1.40407e-22 5.5984e-05
-12.1501 -1.55427e-21 5.65604e-05
-12.109 -3.09186e-21 5.71439e-05
-12.068 -1.32563e-21 5.77348e-05
-12.027 7.7138e-22 5.8333e-05
-11.986 1.2457e-21 5.89387e-05
-11.9452 1.52022e-21 5.9552e-05
-11.9043 3.01149e-21 6.01731e-05
-11.8636 4.04477e-21 6.0802e-05
-11.8228 3.46543e-21 6.14388e-05
-11.7822 8.89181e-22 6.20838e-05
-11.7415 -1.29693e-21 6.27371e-05
-11.701 -1.17172e-21 6.33987e-05
-11.6605 -1.00608e-21 6.40688e-05
-11.62 1.60084e-21 6.47476e-05
-11.5796 2.52719e-21 6.54352e-05
-11.5392 2.87071e-21 6.61316e-05
-11.4989 1.63116e-21 6.68372e-05
-11.4587 -1.54128e-21 6.7552e-05
-11.4184 -3.89433e-21 6.82761e-05
-11.3783 -4.87383e-21 6.90098e-05
-11.3381 -3.84747e-21 6.97532e-05
-11.2981 -1.77928e-21 7.05064e-05
-11.2581 1.93222e-21 7.12697e-05
-11.2181 2.78651e-21 7.20431e-05
-11.1781 3.11551e-21 7.28268e-05
-11.1383 3.15552e-21 7.36211e-05
-11.0984 4.71925e-21 7.44261e-05
-11.0586 3.80256e-21 7.5242e-05
-11.0189 3.75218e-21 7.60689e-05
-10.9792 5.97394e-22 7.69071e-05
-10.9395 -3.41264e-21 7.77567e-05
-10.8999 -8.39594e-21 7.8618e-05
-10.8603 -9.63338e-21 7.94911e-05
-10.8208 -7.5779e-21 8.03763e-05
-10.7813 -3.25827e-21 8.12737e-05
-10.7418 -3.6679e-22 8.21836e-05
-10.7024 5.52224e-22 8.31062e-05
-10.6631 2.1368e-21 8.40417e-05
-10.6238 3.49834e-21 8.49903e-05
-10.5845 4.6371e-21 8.59523e-05
-10.5452 2.93629e-21 8.69279e-05
-10.506 -8.51265e-22 8.79173e-05
-10.4669 -5.67639e-21 8.89209e-05
-10.4278 -6.20939e-21 8.99388e-05
-10.3887 -5.22058e-21 9.09712e-05
-10.3496 -6.56681e-23 9.20186e-05
-10.3106 6.02232e-21 9.30811e-05
-10.2717 5.24124e-21 9.41589e-05
-10.2328 3.64264e-21 9.52525e-05
-10.1939 -2.11502e-21 9.63621e-05
-10.155 -4.77494e-21 9.74879e-05
-10.1162 -5.5254e-21 9.86302e-05
-10.0774 -2.41284e-21 9.97895e-05
-10.0387 -2.02319e-21 0.000100966
-10 -8.86698e-22 0.00010216
-9.96134 -1.67426e-21 0.000103372
-9.92271 -2.45118e-21 0.000104602
-9.88412 -5.70757e-21 0.00010585
-9.84557 -3.94728e-21 0.000107117
-9.80704 -6.32253e-22 0.000108404
-9.76856 1.62399e-21 0.00010971
-9.73011 -2.27849e-21 0.000111036
-9.69169 -6.26322e-22 0.000112382
-9.65331 -2.70187e-21 0.000113749
-9.61496 -4.6717e-21 0.000115138
-9.57664 -4.612e-21 0.000116547
-9.53836 -5.78841e-22 0.000117979
-9.50011 -1.37277e-21 0.000119433
-9.46189 3.84066e-21 0.00012091
-9.42371 4.14204e-21 0.00012241
-9.38556 4.79649e-21 0.000123934
-9.34744 1.91532e-21 0.000125483
-9.30935 -9.40907e-22 0.000127055
-9.2713 -1.56079e-21 0.000128653
-9.23327 -4.9923e-24 0.000130277
-9.19528 -3.25614e-22 0.000131927
-9.15732 -8.93702e-22 0.000133604
-9.11939 2.99497e-21 0.000135308
-9.08149 4.74219e-21 0.00013704
-9.04362 1.07358e-20 0.0001388
-9.00578 1.50184e-20 0.000140589
-8.96797 1.38887e-20 0.000142408
-8.93019 1.2094e-20 0.000144257
-8.89244 4.05385e-21 0.000146137
-8.85471 5.62041e-22 0.000148049
-8.81702 -5.24207e-21 0.000149993
-8.77936 -9.84555e-21 0.000151969
-8.74172 -1.36223e-20 0.000153979
-8.70412 -1.65536e-20 0.000156024
-8.66654 -1.91542e-20 0.000158103
-8.62899 -1.492e-20 0.000160218
-8.59146 -1.38396e-20 0.00016237
-8.55397 -9.44711e-21 0.000164559
-8.5165 -3.52411e-21 0.000166786
-8.47906 5.26016e-22 0.000169052
-8.44165 3.61673e-21 0.000171358
-8.40426 1.47899e-21 0.000173704
-8.3669 2.18691e-21 0.000176093
-8.32956 -1.55895e-21 0.000178523
-8.29226 -4.23289e-21 0.000180998
-8.25497 -1.79213e-21 0.000183517
-8.21772 1.80094e-21 0.000186081
-8.18049 1.36822e-21 0.000188692
-8.14328 4.68624e-21 0.00019135
-8.1061 -1.69657e-21 0.000194058
-8.06895 -6.76258e-21 0.000196815
-8.03182 -1.35132e-20 0.000199623
-7.99471 -1.92158e-20 0.000202483
-7.95763 -1.03207e-20 0.000205397
-7.92058 -7.1608e-21 0.000208365
-7.88355 2.58781e-22 0.000211389
-7.84654 2.35308e-21 0.000214471
-7.80955 -6.27545e-21 0.000217611
-7.77259 -1.74813e-21 0.000220811
-7.73566 1.33014e-21 0.000224073
-7.69874 1.02356e-20 0.000227398
-7.66185 1.41903e-20 0.000230787
-7.62498 8.22279e-21 0.000234243
-7.58814 2.68601e-21 0.000237766
-7.55132 -3.74326e-21 0.000241359
-7.51452 -7.15455e-21 0.000245023
-7.47774 -6.60987e-21 0.00024876
-7.44099 2.65524e-21 0.000252571
-7.40425 1.2433e-20 0.00025646
-7.36754 2.27269e-20 0.000260427
-7.33085 2.51792e-20 0.000264475
-7.29418 1.15827e-20 0.000268606
-7.25754 1.05657e-20 0.000272821
-7.22091 -1.8249e-21 0.000277124
-7.18431 -1.80084e-20 0.000281516
-7.14772 -2.68634e-20 0.000286
-7.11116 -3.36262e-20 0.000290578
-7.07462 -2.49439e-20 0.000295253
-7.0381 -2.50657e-21 0.000300027
-7.00159 2.33034e-20 0.000304903
-6.96511 4.0291e-20 0.000309883
-6.92865 4.22312e-20 0.000314972
-6.89221 2.99988e-20 0.000320171
-6.85579 2.47872e-20 0.000325484
-6.81938 9.38832e-21 0.000330913
-6.783 -1.0475e-20 0.000336462
-6.74664 -1.32814e-20 0.000342135
-6.71029 -2.57734e-20 0.000347935
-6.67397 -2.20156e-20 0.000353865
-6.63766 -1.9046e-20 0.00035993
-6.60137 -6.44944e-21 0.000366132
-6.5651 -2.32432e-21 0.000372477
-6.52885 4.98754e-22 0.000378968
-6.49262 1.51986e-20 0.00038561
-6.4564 5.64391e-21 0.000392406
-6.42021 1.34986e-20 0.000399363
-6.38403 -7.84159e-21 0.000406483
-6.34786 -3.90475e-20 0.000413774
-6.31172 -3.56588e-20 0.000421238
-6.27559 -4.31935e-20 0.000428883
-6.23949 -2.61623e-20 0.000436712
-6.20339 6.32084e-21 0.000444734
-6.16732 3.47868e-20 0.000452952
-6.13126 4.38138e-20 0.000461373
-6.09522 5.19994e-20 0.000470004
-6.05919 3.70659e-20 0.000478851
-6.02319 2.47608e-20 0.000487922
-5.9872 4.0827e-20 0.000497223
-5.95122 2.52745e-20 0.000506763
-5.91526 3.57367e-20 0.000516548
-5.87932 3.91872e-20 0.000526587
-5.84339 1.18277e-20 0.000536888
-5.80748 3.39581e-21 0.000547461
-5.77158 -1.35424e-21 0.000558313
-5.7357 8.71703e-21 0.000569456
-5.69984 1.70894e-20 0.000580898
-5.66399 1.24265e-20 0.000592651
-5.62815 1.66732e-20 0.000604724
-5.59233 2.09223e-20 0.000617129
-5.55653 2.28869e-20 0.000629878
-5.52074 1.2825e-20 0.000642983
-5.48497 -4.52872e-21 0.000656457
-5.4492 -8.69878e-21 0.000670313
-5.41346 2.26048e-20 0.000684566
-5.37773 1.81943e-20 0.000699228
-5.34201 5.65472e-20 0.000714317
-5.30631 5.56287e-20 0.000729847
-5.27062 2.81139e-20 0.000745836
-5.23494 3.3611e-20 0.0007623
-5.19928 -4.85933e-21 0.000779259
-5.16363 -4.46749e-20 0.00079673
-5.128 -9.20582e-20 0.000814735
-5.09237 -8.00723e-20 0.000833293
-5.05677 -9.85692e-20 0.000852428
-5.02117 -2.61368e-20 0.000872161
-4.98559 -3.9225e-20 0.000892518
-4.95002 1.00477e-19 0.000913524
-4.91446 1.35803e-19 0.000935204
-4.87892 1.67159e-19 0.000957588
-4.84339 1.94687e-19 0.000980705
-4.80787 1.92646e-19 0.00100458
-4.77237 1.14067e-19 0.00102926
-4.73687 3.01112e-20 0.00105477
-4.70139 3.17196e-20 0.00108114
-4.66592 -8.30335e-20 0.00110842
-4.63046 -6.67036e-20 0.00113664
-4.59502 2.29666e-20 0.00116585
-4.55958 9.1477e-20 0.00119609
-4.52416 9.55088e-20 0.00122741
-4.48875 5.91844e-20 0.00125986
-4.45335 -8.43073e-21 0.00129349
-4.41797 4.89373e-21 0.00132836
-4.38259 -5.32145e-20 0.00136452
-4.34722 -1.00654e-19 0.00140205
-4.31187 3.15874e-20 0.00144099
-4.27653 -9.99602e-21 0.00148143
-4.24119 8.30437e-20 0.00152344
-4.20587 2.04596e-19 0.0015671
-4.17056 1.46255e-19 0.00161249
-4.13526 2.15706e-19 0.00165971
-4.09997 2.49354e-19 0.00170883
-4.06469 1.84906e-19 0.00175998
-4.02942 7.75303e-20 0.00181325
-3.99416 5.95859e-20 0.00186877
-3.95891 -1.85875e-20 0.00192664
-3.92367 8.46262e-20 0.00198702
-3.88844 1.22954e-19 0.00205003
-3.85322 6.61181e-20 0.00211582
-3.81801 -2.19486e-20 0.00218457
-3.7828 8.73006e-20 0.00225644
-3.74761 3.56001e-19 0.00233162
-3.71243 8.42931e-20 0.00241031
-3.67726 4.69689e-22 0.00249274
-3.64209 1.43476e-19 0.00257913
-3.60694 2.52465e-19 0.00266975
-3.57179 1.45872e-19 0.00276488
-3.53665 5.82335e-20 0.00286483
-3.50152 -8.53495e-20 0.00296994
-3.4664 5.20302e-20 0.00308058
-3.43129 3.02509e-21 0.00319719
-3.39619 -2.62811e-19 0.00332025
-3.36109 -1.64191e-19 0.00345032
-3.32601 1.98463e-20 0.00358806
-3.29093 4.03855e-19 0.00373425
-3.25586 3.91198e-19 0.00388987
-3.2208 5.45569e-19 0.00405612
-3.18574 1.42578e-18 0.00423449
-3.1507 4.81095e-19 0.00442676
-3.11566 1.4195e-18 0.00463467
-3.08063 1.13142e-19 0.00485895
-3.0456 1.17574e-19 0.00509726
-3.01059 7.646e-20 0.00534285
-2.97558 -1.12728e-18 0.00558816
-2.94058 -3.0394e-19 0.00583259
-2.90558 1.42239e-20 0.00608382
-2.87059 -8.51427e-19 0.00635085
-2.83561 3.47206e-19 0.00663948
-2.80064 7.54425e-19 0.00695276
-2.76567 7.07922e-19 0.00729249
-2.73071 3.14506e-19 0.00766026
-2.69576 1.04532e-18 0.00805786
-2.66081 2.14447e-18 0.00848747
-2.62587 -1.20606e-19 0.00895166
-2.59094 -9.91953e-19 0.00945352
-2.55601 2.00116e-18 0.00999654
-2.52109 -7.55144e-19 0.0105848
-2.48617 -2.267e-18 0.0112229
-2.45126 2.53368e-18 0.0119162
-2.41636 2.19152e-18 0.0126708
-2.38146 1.30027e-18 0.0134935
-2.34657 -1.74037e-18 0.0143922
-2.31168 2.0902e-18 0.0153761
-2.2768 -8.87072e-19 0.0164556
-2.24192 -2.47016e-18 0.0176429
-2.20705 6.1316e-18 0.0189519
-2.17219 3.01341e-18 0.020399
-2.13733 1.39927e-18 0.0220032
-2.10247 2.71415e-18 0.0237869
-2.06762 -3.61744e-18 0.0257765
-2.03278 1.21104e-17 0.0280033
-1.99794 3.20898e-18 0.0305046
-1.9631 -1.14292e-17 0.0333251
-1.92827 1.01769e-17 0.0365186
-1.89345 -8.35287e-18 0.0401506
-1.85862 2.06518e-18 0.0443011
-1.82381 -5.12483e-18 0.0490687
-1.78899 -6.81637e-20 0.0545759
-1.75419 2.2082e-17 0.0609764
-1.71938 7.96818e-17 0.0684647
-1.68458 2.40995e-17 0.07729
-1.64979 5.49683e-17 0.087775
-1.61499 -7.82258e-17 0.100344
-1.58021 9.90178e-18 0.11556
-1.54542 -6.75608e-19 0.134189
-1.51064 1.2646e-16 0.157285
-1.47586 2.36101e-16 0.186331
-1.44109 -2.44221e-16 0.223466
-1.40632 5.83481e-16 0.271859
-1.37155 5.64085e-16 0.336347
-1.33679 2.30687e-16 0.424598
-1.30203 2.18701e-17 0.549299
-1.26727 -1.09711e-16 0.732553
-1.23251 1.59025e-14 1.01533
-1.19776 -6.38145e-16 1.47954
-1.16301 3.25897e-15 2.30435
-1.12827 -5.85737e-15 3.92206
-1.09352 5.58225e-15 7.43225
-1.05878 -1.50776e-12 14.7022
-1.02405 2.62364e-12 19.8316
-0.989309 4.62573e-14 12.9588
-0.954576 -2.97654e-13 6.90889
-0.919844 -4.97711e-15 3.99323
-0.885115 -7.41725e-14 2.55578
-0.850388 1.39668e-14 1.77392
-0.815663 1.8306e-14 1.30909
-0.78094 -1.10144e-14 1.01232
-0.746219 1.60244e-15 0.811888
-0.711499 -5.52838e-17 0.670341
-0.676781 1.3977e-16 0.56673
-0.642065 2.15424e-15 0.488655
-0.60735 2.2811e-17 0.428402
-0.572637 6.10827e-18 0.380986
-0.537925 -1.64665e-16 0.343059
-0.503214 1.26932e-16 0.312319
-0.468504 3.32683e-17 0.287129
-0.433796 -5.30759e-16 0.266312
-0.399089 4.51455e-16 0.248995
-0.364382 2.763e-16 0.23453
-0.329676 -9.4335e-17 0.222418
-0.294972 1.78772e-16 0.212282
-0.260267 -1.17459e-16 0.203827
-0.225564 -2.27314e-16 0.196827
-0.190861 -3.69358e-16 0.1911
-0.156158 -5.03337e-16 0.186513
-0.121456 -6.05781e-16 0.182955
-0.0867541 -1.02188e-15 0.180355
-0.0520524 -1.72707e-15 0.178646
-0.0173508 -2.95616e-15 0.177811
0.0173508 2.95617e-15 0.177811
0.0520524 1.57722e-15 0.178646
0.0867541 9.74641e-16 0.180355
0.121456 7.66762e-16 0.182955
0.156158 4.74356e-16 0.186513
0.190861 2.75461e-16 0.1911
0.225564 2.55917e-16 0.196827
0.260267 2.98166e-16 0.203827
0.294972 -9.92914e-17 0.212282
0.329676 -1.963e-16 0.222418
0.364382 -8.17653e-17 0.23453
0.399089 -2.10508e-16 0.248995
0.433796 -7.80284e-16 0.266312
0.468504 4.70645e-17 0.287129
0.503214 -2.01932e-16 0.312319
0.537925 3.07758e-16 0.343059
0.572637 1.00519e-17 0.380986
0.60735 -2.6898e-16 0.428402
0.642065 2.36588e-15 0.488655
0.676781 2.63025e-16 0.56673
0.711499 -8.23927e-17 0.670341
0.746219 -2.03401e-15 0.811888
0.78094 5.16266e-15 1.01232
0.815663 1.97866e-14 1.30909
0.850388 3.51716e-14 1.77392
0.885115 3.76839e-15 2.55578
0.919844 8.89326e-14 3.99323
0.954576 3.14374e-13 6.90889
0.989309 1.10415e-12 12.9588
1.02405 2.63579e-12 19.8316
1.05878 -1.46925e-12 14.7022
1.09352 -8.46778e-15 7.43225
1.12827 1.16293e-13 3.92206
1.16301 -3.99598e-14 2.30435
1.19776 -1.65388e-14 1.47954
1.23251 9.21769e-15 1.01533
1.26727 -4.61201e-15 0.732553
1.30203 2.40332e-15 0.549299
1.33679 -2.4955e-18 0.424598
1.37155 3.75503e-16 0.336347
1.40632 -5.26093e-17 0.271859
1.44109 -2.06594e-16 0.223466
1.47586 5.01519e-16 0.186331
1.51064 5.66802e-17 0.157285
1.54542 5.64585e-17 0.134189
1.58021 -2.31132e-17 0.11556
1.61499 5.19614e-17 0.100344
1.64979 1.09219e-16 0.087775
1.68458 -2.84752e-17 0.07729
1.71938 -2.86674e-17 0.0684647
1.75419 2.29321e-17 0.0609764
1.78899 -1.2027e-17 0.0545759
1.82381 -2.35968e-17 0.0490687
1.85862 9.43785e-18 0.0443011
1.89345 2.06861e-17 0.0401506
1.92827 3.06749e-17 0.0365186
1.9631 -5.92257e-18 0.0333251
1.99794 2.69846e-18 0.0305046
2.03278 -5.63716e-18 0.0280033
2.06762 3.42038e-18 0.0257765
2.10247 -6.76549e-18 0.0237869
2.13733 -6.03962e-18 0.0220032
2.17219 -3.73976e-18 0.020399
2.20705 3.40505e-18 0.0189519
2.24192 -2.82373e-18 0.0176429
2.2768 1.56355e-18 0.0164556
2.31168 -8.5878e-19 0.0153761
2.34657 1.60811e-18 0.0143922
2.38146 2.94256e-18 0.0134935
2.41636 -4.0315e-18 0.0126708
2.45126 1.07062e-18 0.0119162
2.48617 3.08904e-19 0.0112229
2.52109 1.42431e-18 0.0105848
2.55601 5.7207e-19 0.00999654
2.59094 -8.68031e-19 0.00945352
2.62587 1.06734e-18 0.00895166
2.66081 -6.01095e-19 0.00848747
2.69576 -1.09389e-18 0.00805786
2.73071 -5.6958e-20 0.00766026
2.76567 -9.7839e-19 0.00729249
2.80064 -7.55141e-19 0.00695276
2.83561 6.01643e-19 0.00663948
2.87059 4.84185e-19 0.00635085
2.90558 3.32131e-19 0.00608382
2.94058 1.29359e-18 0.00583259
2.97558 3.15065e-19 0.00558816
3.01059 8.20497e-19 0.00534285
3.0456 3.28294e-19 0.00509726
3.08063 -2.27544e-19 0.00485895
3.11566 -7.96076e-19 0.00463467
3.1507 -9.10307e-19 0.00442676
3.18574 -1.11837e-18 0.00423449
3.2208 -4.68566e-19 0.00405612
3.25586 -9.23837e-19 0.00388987
3.29093 -8.99109e-20 0.00373425
3.32601 -2.61087e-19 0.00358806
3.36109 1.88792e-19 0.00345032
3.39619 3.8716e-19 0.00332025
3.43129 2.27531e-20 0.00319719
3.4664 1.42842e-19 0.00308058
3.50152 1.17679e-19 0.00296994
3.53665 -3.11029e-19 0.00286483
3.57179 -2.10415e-19 0.00276488
3.60694 -2.0705e-20 0.00266975
3.64209 -1.32245e-19 0.00257913
3.67726 2.06308e-20 0.00249274
3.71243 -4.20558e-20 0.00241031
3.74761 -2.87547e-19 0.00233162
3.7828 -2.86162e-19 0.00225644
3.81801 -4.44718e-20 0.00218457
3.85322 -3.00045e-19 0.00211582
3.88844 -4.31697e-20 0.00205003
3.92367 -1.3444e-19 0.00198702
3.95891 -7.44365e-20 0.00192664
3.99416 5.05143e-20 0.00186877
4.02942 -8.81781e-20 0.00181325
4.06469 -1.9274e-19 0.00175998
4.09997 -2.79474e-19 0.00170883
4.13526 -1.63801e-19 0.00165971
4.17056 -1.97269e-19 0.00161249
4.20587 -1.6696e-19 0.0015671
4.24119 -4.68964e-20 0.00152344
4.27653 -7.19918e-20 0.00148143
4.31187 -1.97616e-20 0.00144099
4.34722 5.12307e-20 0.00140205
4.38259 6.94997e-20 0.00136452
4.41797 4.55622e-20 0.00132836
4.45335 -2.41993e-20 0.00129349
4.48875 -7.26836e-20 0.00125986
4.52416 -7.83143e-20 0.00122741
4.55958 -1.02017e-19 0.00119609
4.59502 -1.45315e-20 0.00116585
4.63046 5.80049e-20 0.00113664
4.66592 1.04125e-19 0.00110842
4.70139 -2.33973e-20 0.00108114
4.73687 -3.48218e-20 0.00105477
4.77237 -1.0953e-19 0.00102926
4.80787 -2.05028e-19 0.00100458
4.84339 -1.74823e-19 0.000980705
4.87892 -2.03681e-19 0.000957588
4.91446 -1.3054e-19 0.000935204
4.95002 -6.41592e-20 0.000913524
4.98559 2.81096e-20 0.000892518
5.02117 4.91185e-20 0.000872161
5.05677 7.19736e-20 0.000852428
5.09237 1.00624e-19 0.000833293
5.128 7.36494e-20 0.000814735
5.16363 4.85632e-20 0.00079673
5.19928 -1.50718e-20 0.000779259
5.23494 -3.76775e-20 0.0007623
5.27062 -4.54052e-20 0.000745836
5.30631 -3.50986e-20 0.000729847
5.34201 -4.6555e-20 0.000714317
5.37773 1.18851e-20 0.000699228
5.41346 -1.31345e-20 0.000684566
5.4492 -2.26937e-21 0.000670313
5.48497 4.04482e-21 0.000656457
5.52074 -2.08909e-20 0.000642983
5.55653 -9.97469e-21 0.000629878
5.59233 -2.30805e-20 0.000617129
5.62815 -5.28038e-20 0.000604724
5.66399 -1.19e-21 0.000592651
5.69984 -2.29978e-20 0.000580898
5.7357 3.666e-21 0.000569456
5.77158 2.78794e-21 0.000558313
5.80748 1.37224e-20 0.000547461
5.84339 -1.359e-20 0.000536888
5.87932 -3.12531e-20 0.000526587
5.91526 -4.72765e-20 0.000516548
5.95122 -4.51453e-20 0.000506763
5.9872 -4.44219e-20 0.000497223
6.02319 -2.89507e-20 0.000487922
6.05919 -3.87074e-20 0.000478851
6.09522 -4.41221e-20 0.000470004
6.13126 -4.86028e-20 0.000461373
6.16732 -2.71286e-20 0.000452952
6.20339 -1.85376e-21 0.000444734
6.23949 2.30296e-20 0.000436712
6.27559 5.17702e-20 0.000428883
6.31172 3.83431e-20 0.000421238
6.34786 3.03728e-20 0.000413774
6.38403 -2.27937e-22 0.000406483
6.42021 9.23483e-21 0.000399363
6.4564 -1.59007e-20 0.000392406
6.49262 -9.58993e-21 0.00038561
6.52885 -9.3108e-21 0.000378968
6.5651 2.74337e-21 0.000372477
6.60137 1.17291e-20 0.000366132
6.63766 1.70577e-20 0.00035993
6.67397 1.91058e-20 0.000353865
6.71029 2.61031e-20 0.000347935
6.74664 2.17768e-20 0.000342135
6.783 9.45017e-21 0.000336462
6.81938 -7.65715e-21 0.000330913
6.85579 -1.76982e-20 0.000325484
6.89221 -3.01404e-20 0.000320171
6.92865 -3.87215e-20 0.000314972
6.96511 -4.04836e-20 0.000309883
7.00159 -2.13821e-20 0.000304903
7.0381 9.64956e-21 0.000300027
7.07462 3.47996e-20 0.000295253
7.11116 3.17566e-20 0.000290578
7.14772 2.83516e-20 0.000286
7.18431 1.23059e-20 0.000281516
7.22091 -1.54412e-21 0.000277124
7.25754 -1.26059e-20 0.000272821
7.29418 -1.44053e-20 0.000268606
7.33085 -2.34571e-20 0.000264475
7.36754 -2.12734e-20 0.000260427
7.40425 -1.63234e-20 0.00025646
7.44099 -1.97722e-21 0.000252571
7.47774 1.0946e-20 0.00024876
7.51452 7.45165e-21 0.000245023
7.55132 5.98999e-22 0.000241359
7.58814 -3.02977e-21 0.000237766
7.62498 -9.65167e-21 0.000234243
7.66185 -1.47307e-20 0.000230787
7.69874 -7.02404e-21 0.000227398
7.73566 -3.69885e-21 0.000224073
7.77259 3.40134e-21 0.000220811
7.80955 2.87583e-21 0.000217611
7.84654 1.9212e-21 0.000214471
7.88355 -1.47111e-21 0.000211389
7.92058 2.01252e-21 0.000208365
7.95763 1.08572e-20 0.000205397
7.99471 1.60638e-20 0.000202483
8.03182 1.53759e-20 0.000199623
8.06895 8.722e-21 0.000196815
8.1061 5.04074e-21 0.000194058
8.14328 -3.56624e-21 0.00019135
8.18049 -1.6231e-21 0.000188692
8.21772 3.64881e-22 0.000186081
8.25497 2.56446e-21 0.000183517
8.29226 2.97507e-21 0.000180998
8.32956 2.39273e-21 0.000178523
8.3669 -2.32685e-21 0.000176093
8.40426 -3.22721e-21 0.000173704
8.44165 -9.26534e-22 0.000171358
8.47906 2.56672e-21 0.000169052
8.5165 5.12838e-21 0.000166786
8.55397 7.81123e-21 0.000164559
8.59146 1.62762e-20 0.00016237
8.62899 1.58798e-20 0.000160218
8.66654 1.97246e-20 0.000158103
8.70412 1.52629e-20 0.000156024
8.74172 1.24165e-20 0.000153979
8.77936 1.12119e-20 0.000151969
8.81702 4.98069e-21 0.000149993
8.85471 -1.63638e-21 0.000148049
8.89244 -3.20201e-21 0.000146137
8.93019 -7.93188e-21 0.000144257
8.96797 -1.38994e-20 0.000142408
9.00578 -1.66889e-20 0.000140589
9.04362 -9.70141e-21 0.0001388
9.08149 -5.47026e-21 0.00013704
9.11939 -1.19926e-21 0.000135308
9.15732 3.20471e-22 0.000133604
9.19528 2.50175e-21 0.000131927
9.23327 2.5371e-22 0.000130277
9.2713 1.5749e-21 0.000128653
9.30935 3.24335e-23 0.000127055
9.34744 -1.71991e-21 0.000125483
9.38556 -3.25895e-21 0.000123934
9.42371 -5.30843e-21 0.00012241
9.46189 -3.65211e-21 0.00012091
9.50011 6.87956e-22 0.000119433
9.53836 1.87168e-21 0.000117979
9.57664 4.21956e-21 0.000116547
9.61496 2.78932e-21 0.000115138
9.65331 4.53824e-21 0.000113749
9.69169 1.41434e-21 0.000112382
9.73011 5.32316e-22 0.000111036
9.76856 -1.29674e-21 0.00010971
9.80704 5.76498e-22 0.000108404
9.84557 2.03636e-21 0.000107117
9.88412 5.32144e-21 0.00010585
9.92271 3.70813e-21 0.000104602
9.96134 7.33138e-22 0.000103372
10 1.07267e-21 0.00010216
10.0387 9.46684e-22 0.000100966
10.0774 2.72367e-21 9.97895e-05
10.1162 4.87599e-21 9.86302e-05
10.155 4.3457e-21 9.74879e-05
10.1939 1.67381e-21 9.63621e-05
10.2328 -3.12557e-21 9.52525e-05
10.2717 -5.76729e-21 9.41589e-05
10.3106 -5.81024e-21 9.30811e-05
10.3496 -1.19589e-21 9.20186e-05
10.3887 4.17486e-21 9.09712e-05
10.4278 5.73669e-21 8.99388e-05
10.4669 6.61151e-21 8.89209e-05
10.506 1.32631e-21 8.79173e-05
10.5452 -3.61095e-21 8.69279e-05
10.5845 -5.12557e-21 8.59523e-05
10.6238 -3.43122e-21 8.49903e-05
10.6631 -3.30997e-21 8.40417e-05
10.7024 -1.43985e-21 8.31062e-05
10.7418 -2.77809e-22 8.21836e-05
10.7813 3.32645e-21 8.12737e-05
10.8208 7.58913e-21 8.03763e-05
10.8603 9.71736e-21 7.94911e-05
10.8999 8.7935e-21 7.8618e-05
10.9395 4.37262e-21 7.77567e-05
10.9792 -4.12163e-22 7.69071e-05
11.0189 -4.18039e-21 7.60689e-05
11.0586 -4.55925e-21 7.5242e-05
11.0984 -4.147e-21 7.44261e-05
11.1383 -3.93564e-21 7.36211e-05
11.1781 -2.82988e-21 7.28268e-05
11.2181 -3.86361e-21 7.20431e-05
11.2581 -9.93506e-22 7.12697e-05
11.2981 1.97326e-21 7.05064e-05
11.3381 4.23298e-21 6.97532e-05
11.3783 4.99519e-21 6.90098e-05
11.4184 3.89962e-21 6.82761e-05
11.4587 1.64018e-21 6.7552e-05
11.4989 -1.39625e-21 6.68372e-05
11.5392 -2.63285e-21 6.61316e-05
11.5796 -2.88741e-21 6.54352e-05
11.62 -1.47234e-21 6.47476e-05
11.6605 7.5117e-22 6.40688e-05
11.701 6.14502e-22 6.33987e-05
11.7415 1.52647e-21 6.27371e-05
11.7822 -1.29534e-21 6.20838e-05
11.8228 -4.16509e-21 6.14388e-05
11.8636 -4.45345e-21 6.0802e-05
11.9043 -2.6258e-21 6.01731e-05
11.9452 -1.39231e-21 5.9552e-05
11.986 -1.72327e-21 5.89387e-05
12.027 -6.20448e-22 5.8333e-05
12.068 1.37589e-21 5.77348e-05
12.109 3.19165e-21 5.71439e-05
12.1501 2.50955e-21 5.65604e-05
12.1913 -9.25194e-22 5.5984e-05
12.2325 -5.23266e-21 5.54146e-05
12.2738 -6.6487e-21 5.48522e-05
12.3151 -6.64138e-21 5.42966e-05
12.3565 -2.94107e-21 5.37477e-05
12.3979 -6.837e-23 5.32055e-05
12.4394 1.69928e-21 5.26698e-05
12.481 1.55009e-21 5.21405e-05
12.5226 9.48611e-23 5.16175e-05
12.5643 -2.22633e-21 5.11008e-05
12.6061 -3.40885e-21 5.05902e-05
12.6479 -3.96297e-21 5.00857e-05
12.6898 -3.01249e-21 4.95871e-05
12.7317 -2.19857e-21 4.90944e-05
12.7737 -9.25334e-22 4.86074e-05
12.8158 7.42661e-23 4.81262e-05
12.8579 2.76489e-21 4.76506e-05
12.9001 3.37026e-21 4.71805e-05
12.9424 2.72621e-21 4.67158e-05
12.9847 1.51967e-21 4.62566e-05
13.0271 2.1703e-22 4.58026e-05
13.0696 5.70741e-22 4.53538e-05
13.1121 8.86459e-22 4.49102e-05
13.1547 7.40857e-22 4.44717e-05
13.1974 3.41403e-22 4.40381e-05
13.2402 1.84827e-22 4.36094e-05
13.283 1.26163e-21 4.31856e-05
13.3259 1.78156e-21 4.27666e-05
13.3689 2.46276e-21 4.23523e-05
13.4119 1.17488e-21 4.19426e-05
13.455 -6.04643e-22 4.15375e-05
13.4982 -2.22871e-21 4.1137e-05
13.5415 -1.7445e-21 4.07408e-05
13.5848 -5.96172e-22 4.03491e-05
13.6283 1.79466e-22 3.99617e-05
13.6718 6.35451e-22 3.95785e-05
13.7153 1.23818e-21 3.91996e-05
13.759 6.22213e-22 3.88248e-05
13.8028 -9.45476e-22 3.84541e-05
13.8466 -2.08315e-21 3.80874e-05
13.8905 -2.22021e-21 3.77247e-05
13.9345 -1.43963e-21 3.73659e-05
13.9786 -6.7649e-22 3.70109e-05
14.0227 -3.23736e-22 3.66598e-05
14.067 1.39186e-21 3.63124e-05
14.1113 2.57741e-21 3.59688e-05
14.1558 2.55953e-21 3.56288e-05
14.2003 9.84137e-22 3.52924e-05
14.2449 -2.63838e-22 3.49595e-05
14.2896 -1.46684e-21 3.46302e-05
14.3344 -1.01577e-21 3.43043e-05
14.3793 -9.36932e-22 3.39819e-05
14.4243 3.98466e-22 3.36628e-05
14.4693 9.54475e-22 3.3347e-05
14.5145 8.77179e-22 3.30345e-05
14.5598 -2.84051e-23 3.27252e-05
14.6052 -7.45534e-22 3.24191e-05
14.6506 -1.40714e-21 3.21162e-05
14.6962 -1.27225e-21 3.18164e-05
14.7419 -1.05636e-21 3.15196e-05
14.7877 -6.40647e-22 3.12258e-05
14.8336 -1.47184e-22 3.09351e-05
14.8796 -3.47199e-22 3.06472e-05
14.9257 -5.47497e-22 3.03623e-05
14.9719 -5.99078e-22 3.00802e-05
15.0182 -1.05918e-21 2.98009e-05
15.0647 -7.49137e-22 2.95244e-05
15.1112 -1.7477e-22 2.92507e-05
15.1579 3.31121e-22 2.89797e-05
15.2047 7.68058e-22 2.87114e-05
15.2516 6.41976e-22 2.84457e-05
15.2986 2.35071e-22 2.81826e-05
15.3458 -4.5931e-22 2.7922e-05
15.393 -1.56364e-21 2.7664e-05
15.4404 -2.3767e-21 2.74085e-05
15.488 -2.42356e-21 2.71555e-05
15.5356 -1.26171e-21 2.69049e-05
15.5834 -3.13687e-22 2.66568e-05
15.6313 4.03914e-22 2.64109e-05
15.6794 1.80906e-22 2.61675e-05
15.7276 -1.18698e-22 2.59263e-05
15.7759 2.30501e-24 2.56874e-05
15.8243 6.78019e-22 2.54508e-05
15.873 8.31365e-22 2.52164e-05
15.9217 1.41833e-21 2.49842e-05
15.9706 1.27099e-21 2.47541e-05
16.0197 7.10824e-22 2.45262e-05
16.0689 3.71296e-22 2.43004e-05
16.1182 -1.16593e-22 2.40766e-05
16.1677 1.84639e-22 2.38549e-05
16.2174 7.34796e-22 2.36352e-05
16.2672 6.75215e-22 2.34175e-05
16.3172 2.95214e-22 2.32018e-05
16.3674 -7.44144e-22 2.2988e-05
16.4177 -9.42904e-22 2.27762e-05
16.4682 -4.04215e-22 2.25662e-05
16.5189 2.68859e-22 2.23581e-05
16.5697 -7.46151e-23 2.21518e-05
16.6208 -1.09094e-22 2.19473e-05
16.672 -1.37427e-23 2.17447e-05
16.7234 2.19279e-22 2.15438e-05
16.775 5.61531e-23 2.13446e-05
16.8268 4.36964e-22 2.11471e-05
16.8787 5.03772e-22 2.09514e-05
16.9309 2.99293e-22 2.07572e-05
16.9833 -2.63733e-22 2.05648e-05
17.0359 -1.16468e-21 2.0374e-05
17.0887 -1.46778e-21 2.01847e-05
17.1418 -9.35862e-22 1.9997e-05
17.195 -5.46149e-23 1.98109e-05
17.2485 5.195e-23 1.96264e-05
17.3022 -6.2407e-22 1.94433e-05
17.3562 -1.22791e-21 1.92617e-05
17.4104 -1.3981e-21 1.90816e-05
17.4648 -9.89313e-22 1.89029e-05
17.5195 -6.30509e-22 1.87256e-05
17.5744 -1.89763e-22 1.85497e-05
17.6296 1.11272e-22 1.83752e-05
17.6851 7.51698e-23 1.82021e-05
17.7408 2.75475e-22 1.80303e-05
17.7969 1.48368e-21 1.78598e-05
17.8532 1.70799e-21 1.76906e-05
17.9098 1.23736e-21 1.75226e-05
17.9667 8.03238e-22 1.73559e-05
18.0239 1.30211e-23 1.71904e-05
18.0815 -1.2273e-21 1.70261e-05
18.1393 -1.1603e-21 1.6863e-05
18.1975 -5.82617e-23 1.67011e-05
18.256 6.23648e-22 1.65403e-05
18.3149 4.87389e-22 1.63806e-05
18.3742 6.20669e-22 1.6222e-05
18.4338 1.82527e-22 1.60644e-05
18.4938 -7.42231e-23 1.59079e-05
18.5542 -6.48031e-23 1.57525e-05
18.615 -2.11968e-22 1.5598e-05
18.6762 -6.848e-22 1.54445e-05
18.7379 -6.06061e-22 1.52919e-05
18.8 -2.7527e-22 1.51403e-05
18.8625 -3.43024e-22 1.49896e-05
18.9255 -2.70074e-22 1.48397e-05
18.9891 2.30042e-22 1.46907e-05
19.0531 1.22424e-22 1.45425e-05
19.1177 -3.47616e-22 1.43951e-05
19.1828 -1.32458e-22 1.42485e-05
19.2484 3.22496e-23 1.41026e-05
19.3147 -5.20585e-22 1.39574e-05
19.3816 -1.0575e-21 1.38128e-05
19.4491 -4.97721e-22 1.36689e-05
19.5173 1.89253e-22 1.35256e-05
19.5862 -1.02204e-22 1.33829e-05
19.6558 -1.66745e-22 1.32407e-05
19.7262 2.36199e-22 1.30989e-05
19.7974 6.4911e-22 1.29576e-05
19.8694 1.82223e-22 1.28167e-05
19.9423 -4.25619e-22 1.26761e-05
20.0162 -9.00117e-22 1.25358e-05
20.091 -1.03183e-21 1.23957e-05
20.1669 -6.24303e-22 1.22558e-05
20.244 -5.35856e-23 1.2116e-05
20.3222 4.97506e-22 1.19762e-05
20.4016 4.57651e-22 1.18363e-05
20.4825 1.4586e-22 1.16962e-05
20.5648 1.61897e-23 1.15558e-05
20.6487 -6.35465e-22 1.1415e-05
20.7344 -6.28756e-22 1.12737e-05
20.8219 -4.19385e-22 1.11317e-05
20.9115 2.74798e-22 1.09888e-05
21.0034 8.2842e-22 1.08447e-05
21.0979 3.4558e-22 1.06992e-05
21.1952 -4.33759e-22 1.0552e-05
21.2959 -6.74396e-22 1.04026e-05
21.4004 -4.98936e-24 1.02505e-05
21.5093 5.29347e-22 1.00951e-05
21.6237 -8.83722e-23 9.93522e-06
21.7448 -6.21169e-23 9.76963e-06
21.8747 -1.31748e-22 9.59619e-06
22.0165 8.7455e-23 9.41136e-06
22.1768 -2.46525e-22 9.20819e-06
22.3723 -2.51655e-22 8.96825e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.125Nc1Quantum/iFp_FRG.txt <==
-22.3723 -3.18387e-19 8.96759e-06
-22.1768 -3.13248e-19 9.20772e-06
-22.0165 1.52026e-19 9.4105e-06
-21.8747 3.38777e-19 9.59473e-06
-21.7448 6.16571e-19 9.76786e-06
-21.6237 4.72264e-19 9.93335e-06
-21.5093 4.44225e-19 1.00935e-05
-21.4004 4.20214e-20 1.02491e-05
-21.2959 -4.01977e-19 1.04013e-05
-21.1952 -9.73639e-19 1.0551e-05
-21.0979 -1.08802e-18 1.06983e-05
-21.0034 -8.65024e-19 1.08437e-05
-20.9115 -8.48434e-19 1.09877e-05
-20.8219 -4.31236e-19 1.11307e-05
-20.7344 1.98232e-19 1.12728e-05
-20.6487 3.78862e-19 1.14144e-05
-20.5648 6.10274e-19 1.15553e-05
-20.4825 9.2629e-19 1.16956e-05
-20.4016 6.28389e-19 1.18354e-05
-20.3222 9.44279e-19 1.1975e-05
-20.244 1.15613e-18 1.21146e-05
-20.1669 5.81895e-19 1.22546e-05
-20.091 2.4347e-19 1.23948e-05
-20.0162 9.85793e-20 1.25351e-05
-19.9423 -1.56539e-19 1.26755e-05
-19.8694 -5.01082e-19 1.28161e-05
-19.7974 -2.64926e-19 1.29571e-05
-19.7262 6.00306e-20 1.30983e-05
-19.6558 -1.65901e-19 1.32397e-05
-19.5862 -4.46781e-19 1.33816e-05
-19.5173 -5.38929e-19 1.35241e-05
-19.4491 -6.76046e-19 1.36674e-05
-19.3816 -5.234e-19 1.38116e-05
-19.3147 -4.14592e-19 1.39564e-05
-19.2484 -3.23072e-19 1.41019e-05
-19.1828 -3.53492e-19 1.42478e-05
-19.1177 -2.8289e-19 1.43942e-05
-19.0531 -1.29622e-19 1.45414e-05
-18.9891 4.42213e-19 1.46895e-05
-18.9255 8.81144e-19 1.48385e-05
-18.8625 1.18706e-18 1.49884e-05
-18.8 1.36294e-18 1.51391e-05
-18.7379 1.49135e-18 1.52907e-05
-18.6762 1.36178e-18 1.54432e-05
-18.615 1.38224e-18 1.55966e-05
-18.5542 8.55954e-19 1.57512e-05
-18.4938 1.97675e-20 1.59069e-05
-18.4338 -3.34435e-19 1.60634e-05
-18.3742 -9.44045e-19 1.6221e-05
-18.3149 -1.20524e-18 1.63796e-05
-18.256 -1.19389e-18 1.65389e-05
-18.1975 -1.24328e-18 1.66994e-05
-18.1393 -8.81012e-19 1.68614e-05
-18.0815 -1.41615e-19 1.70247e-05
-18.0239 6.0912e-19 1.71891e-05
-17.9667 1.13994e-18 1.73545e-05
-17.9098 1.3332e-18 1.75211e-05
-17.8532 1.56919e-18 1.76892e-05
-17.7969 1.26644e-18 1.78586e-05
-17.7408 1.04628e-18 1.80288e-05
-17.6851 7.22958e-19 1.82002e-05
-17.6296 -5.92215e-20 1.83734e-05
-17.5744 -1.35149e-18 1.85483e-05
-17.5195 -1.49603e-18 1.87245e-05
-17.4648 -1.86337e-18 1.89011e-05
-17.4104 -1.97353e-18 1.90794e-05
-17.3562 -1.63381e-18 1.92601e-05
-17.3022 -6.8126e-19 1.94425e-05
-17.2485 -2.60683e-19 1.96255e-05
-17.195 6.46545e-19 1.98091e-05
-17.1418 1.09124e-18 1.99946e-05
-17.0887 2.3976e-18 2.01827e-05
-17.0359 2.33924e-18 2.03725e-05
-16.9833 2.52488e-18 2.05632e-05
-16.9309 2.51422e-18 2.07546e-05
-16.8787 1.13661e-18 2.0949e-05
-16.8268 2.1849e-20 2.11461e-05
-16.775 -4.87965e-19 2.13442e-05
-16.7234 -5.30417e-19 2.15429e-05
-16.672 -2.24393e-18 2.17425e-05
-16.6208 -3.46731e-18 2.19444e-05
-16.5697 -3.14162e-18 2.21494e-05
-16.5189 -2.32037e-18 2.23564e-05
-16.4682 -9.6311e-19 2.25643e-05
-16.4177 3.67732e-19 2.2774e-05
-16.3674 2.23178e-18 2.29861e-05
-16.3172 3.67121e-18 2.3201e-05
-16.2672 3.18602e-18 2.34177e-05
-16.2174 3.73494e-18 2.36348e-05
-16.1677 3.40785e-18 2.38527e-05
-16.1182 3.44196e-18 2.40736e-05
-16.0689 2.92676e-18 2.42975e-05
-16.0197 1.11385e-18 2.45238e-05
-15.9706 -4.63076e-19 2.47523e-05
-15.9217 -2.18239e-18 2.49827e-05
-15.873 -2.52221e-18 2.52161e-05
-15.8243 -3.43711e-18 2.54511e-05
-15.7759 -4.06842e-18 2.56875e-05
-15.7276 -3.34671e-18 2.59257e-05
-15.6794 -1.55256e-18 2.61659e-05
-15.6313 -1.0576e-18 2.64089e-05
-15.5834 3.88012e-19 2.66545e-05
-15.5356 4.07108e-20 2.69026e-05
-15.488 1.3089e-18 2.71538e-05
-15.4404 4.50934e-18 2.7408e-05
-15.393 4.98465e-18 2.76646e-05
-15.3458 3.74161e-18 2.79229e-05
-15.2986 3.68051e-18 2.81828e-05
-15.2516 4.26984e-18 2.84449e-05
-15.2047 3.26474e-18 2.87094e-05
-15.1579 2.34331e-18 2.89773e-05
-15.1112 3.64789e-18 2.92484e-05
-15.0647 2.93581e-18 2.95221e-05
-15.0182 -1.27497e-20 2.9799e-05
-14.9719 -2.33703e-18 3.00785e-05
-14.9257 -3.74695e-18 3.03611e-05
-14.8796 -3.91876e-18 3.06463e-05
-14.8336 -6.37782e-18 3.0934e-05
-14.7877 -6.27459e-18 3.12237e-05
-14.7419 -3.22593e-18 3.1516e-05
-14.6962 -2.61532e-18 3.1812e-05
-14.6506 -4.43075e-18 3.21121e-05
-14.6052 -4.12061e-18 3.24156e-05
-14.5598 -1.00182e-19 3.27215e-05
-14.5145 3.90648e-18 3.30306e-05
-14.4693 4.13655e-18 3.33436e-05
-14.4243 4.63655e-18 3.36597e-05
-14.3793 7.69529e-18 3.39786e-05
-14.3344 8.92618e-18 3.43001e-05
-14.2896 8.36092e-18 3.46249e-05
-14.2449 8.26502e-18 3.4954e-05
-14.2003 9.70707e-18 3.52873e-05
-14.1558 8.55224e-18 3.56234e-05
-14.1113 3.28351e-18 3.59626e-05
-14.067 -7.3136e-20 3.63058e-05
-14.0227 -1.01065e-18 3.66534e-05
-13.9786 -4.13323e-18 3.70052e-05
-13.9345 -7.29027e-18 3.73607e-05
-13.8905 -9.64653e-18 3.77195e-05
-13.8466 -1.08462e-17 3.80813e-05
-13.8028 -1.16542e-17 3.84477e-05
-13.759 -1.30664e-17 3.8818e-05
-13.7153 -1.33003e-17 3.91927e-05
-13.6718 -8.6061e-18 3.95709e-05
-13.6283 -3.27514e-18 3.99535e-05
-13.5848 -3.06107e-19 4.03407e-05
-13.5415 4.42223e-18 4.07335e-05
-13.4982 1.10508e-17 4.11309e-05
-13.455 1.53829e-17 4.15319e-05
-13.4119 1.70666e-17 4.19365e-05
-13.3689 1.8094e-17 4.23454e-05
-13.3259 1.93007e-17 4.27588e-05
-13.283 1.9116e-17 4.31766e-05
-13.2402 1.40365e-17 4.35987e-05
-13.1974 5.94227e-18 4.40267e-05
-13.1547 3.41665e-19 4.44617e-05
-13.1121 -3.6266e-18 4.49022e-05
-13.0696 -9.99907e-18 4.53466e-05
-13.0271 -1.49885e-17 4.57932e-05
-12.9847 -1.75643e-17 4.62441e-05
-12.9424 -1.7049e-17 4.67013e-05
-12.9001 -1.48503e-17 4.71653e-05
-12.8579 -1.04654e-17 4.76352e-05
-12.8158 -4.93921e-18 4.81112e-05
-12.7737 7.96322e-19 4.85943e-05
-12.7317 6.72238e-18 4.90832e-05
-12.6898 1.01584e-17 4.95764e-05
-12.6479 1.27482e-17 5.00733e-05
-12.6061 1.71025e-17 5.05747e-05
-12.5643 1.81491e-17 5.10831e-05
-12.5226 1.38135e-17 5.16002e-05
-12.481 7.55858e-18 5.21261e-05
-12.4394 1.10802e-19 5.26573e-05
-12.3979 -4.94317e-18 5.31932e-05
-12.3565 -1.14795e-17 5.37365e-05
-12.3151 -1.77888e-17 5.42863e-05
-12.2738 -1.7989e-17 5.48414e-05
-12.2325 -1.76575e-17 5.54018e-05
-12.1913 -1.69123e-17 5.59685e-05
-12.1501 -1.00851e-17 5.65439e-05
-12.109 1.51555e-18 5.71276e-05
-12.068 1.22503e-17 5.77191e-05
-12.027 1.671e-17 5.83185e-05
-11.986 1.90645e-17 5.89246e-05
-11.9452 2.02099e-17 5.95381e-05
-11.9043 1.60449e-17 6.01596e-05
-11.8636 1.10886e-17 6.07868e-05
-11.8228 7.06929e-18 6.14193e-05
-11.7822 2.83349e-18 6.20617e-05
-11.7415 -3.49456e-18 6.27152e-05
-11.701 -1.55545e-17 6.33786e-05
-11.6605 -1.8535e-17 6.40503e-05
-11.62 -1.40749e-17 6.47284e-05
-11.5796 -1.14562e-17 6.5415e-05
-11.5392 -1.05567e-17 6.61112e-05
-11.4989 -4.0848e-18 6.6818e-05
-11.4587 4.49247e-18 6.75328e-05
-11.4184 7.94494e-18 6.82554e-05
-11.3783 7.81904e-18 6.89879e-05
-11.3381 5.79761e-18 6.97326e-05
-11.2981 5.6017e-18 7.04881e-05
-11.2581 1.87799e-18 7.12527e-05
-11.2181 -9.78912e-18 7.20274e-05
-11.1781 -1.99079e-17 7.28132e-05
-11.1383 -2.14534e-17 7.36075e-05
-11.0984 -2.02506e-17 7.44083e-05
-11.0586 -1.68507e-17 7.52187e-05
-11.0189 -8.60354e-18 7.60437e-05
-10.9792 4.36557e-18 7.68825e-05
-10.9395 1.87903e-17 7.77353e-05
-10.8999 3.04723e-17 7.86014e-05
-10.8603 3.64518e-17 7.9476e-05
-10.8208 3.71472e-17 8.0358e-05
-10.7813 3.29359e-17 8.12497e-05
-10.7418 2.5981e-17 8.21511e-05
-10.7024 1.55018e-17 8.30644e-05
-10.6631 3.95393e-18 8.39965e-05
-10.6238 -1.20306e-17 8.49494e-05
-10.5845 -2.84181e-17 8.59234e-05
-10.5452 -3.76566e-17 8.6913e-05
-10.506 -4.41397e-17 8.79053e-05
-10.4669 -4.33098e-17 8.89007e-05
-10.4278 -3.90548e-17 8.99053e-05
-10.3887 -3.13503e-17 9.09207e-05
-10.3496 -2.36627e-17 9.19587e-05
-10.3106 -1.3788e-17 9.30259e-05
-10.2717 4.29724e-18 9.41159e-05
-10.2328 2.11123e-17 9.52219e-05
-10.1939 3.79033e-17 9.63429e-05
-10.155 4.80965e-17 9.74712e-05
-10.1162 4.57291e-17 9.86051e-05
-10.0774 4.3439e-17 9.97526e-05
-10.0387 3.54616e-17 0.000100919
-10 2.43864e-17 0.000102108
-9.96134 1.7011e-17 0.000103322
-9.92271 4.65489e-18 0.000104559
-9.88412 -6.78476e-18 0.000105816
-9.84557 -1.16129e-17 0.000107091
-9.80704 -9.73182e-18 0.000108381
-9.76856 -5.29387e-18 0.000109684
-9.73011 -6.79905e-18 0.000111005
-9.69169 -9.88053e-18 0.000112348
-9.65331 -1.54282e-17 0.000113709
-9.61496 -1.60009e-17 0.000115097
-9.57664 -6.601e-18 0.000116512
-9.53836 -7.15085e-18 0.000117946
-9.50011 -1.59128e-17 0.0001194
-9.46189 -1.95716e-17 0.00012088
-9.42371 -1.25694e-17 0.000122377
-9.38556 -8.49885e-18 0.000123893
-9.34744 -5.07336e-18 0.000125443
-9.30935 9.98147e-18 0.000127023
-9.2713 2.96942e-17 0.000128616
-9.23327 3.84871e-17 0.000130233
-9.19528 4.17366e-17 0.000131881
-9.15732 1.84276e-17 0.000133554
-9.11939 -1.53004e-17 0.000135258
-9.08149 -3.76883e-17 0.000137
-9.04362 -4.75962e-17 0.000138762
-9.00578 -4.44959e-17 0.000140543
-8.96797 -2.44755e-17 0.000142358
-8.93019 3.53769e-19 0.000144202
-8.89244 3.18649e-17 0.00014608
-8.85471 5.37411e-17 0.000147998
-8.81702 8.35863e-17 0.000149941
-8.77936 9.76439e-17 0.000151909
-8.74172 7.02328e-17 0.000153922
-8.70412 2.69127e-17 0.000155968
-8.66654 -2.65553e-17 0.00015804
-8.62899 -7.69381e-17 0.00016016
-8.59146 -1.09563e-16 0.000162324
-8.55397 -1.19638e-16 0.000164502
-8.5165 -6.52701e-17 0.000166717
-8.47906 1.51882e-17 0.000168997
-8.44165 8.95821e-17 0.000171297
-8.40426 1.58442e-16 0.000173624
-8.3669 1.74683e-16 0.000176028
-8.32956 1.53126e-16 0.000178472
-8.29226 7.68099e-17 0.000180922
-8.25497 -5.77836e-17 0.000183432
-8.21772 -1.47481e-16 0.000185997
-8.18049 -2.26464e-16 0.000188589
-8.14328 -2.42065e-16 0.000191258
-8.1061 -1.77129e-16 0.000193998
-8.06895 -1.03693e-16 0.000196743
-8.03182 4.31117e-17 0.000199516
-7.99471 1.79555e-16 0.000202364
-7.95763 2.4804e-16 0.000205266
-7.92058 2.85493e-16 0.00020825
-7.88355 2.05421e-16 0.00021133
-7.84654 8.47793e-17 0.000214422
-7.80955 -6.18318e-17 0.000217503
-7.77259 -2.88716e-16 0.000220691
-7.73566 -3.70808e-16 0.000223973
-7.69874 -3.48591e-16 0.00022727
-7.66185 -2.15747e-16 0.000230715
-7.62498 1.41669e-19 0.000234275
-7.58814 1.45246e-16 0.000237753
-7.55132 4.09347e-16 0.000241266
-7.51452 5.14485e-16 0.000244991
-7.47774 3.66479e-16 0.000248763
-7.44099 1.93925e-16 0.000252558
-7.40425 -8.23753e-17 0.00025655
-7.36754 -2.07323e-16 0.000260606
-7.33085 -2.76767e-16 0.000264557
-7.29418 -4.00192e-16 0.000268649
-7.25754 -2.19941e-16 0.000272954
-7.22091 -2.01298e-17 0.00027727
-7.18431 1.32421e-16 0.000281651
-7.14772 2.3935e-16 0.000286181
-7.11116 1.41747e-16 0.000290772
-7.07462 1.03024e-16 0.000295435
-7.0381 1.16209e-16 0.000300225
-7.00159 6.27196e-17 0.000305112
-6.96511 7.30188e-17 0.000310097
-6.92865 6.03031e-17 0.000315198
-6.89221 9.73415e-17 0.00032043
-6.85579 1.29127e-16 0.00032577
-6.81938 1.55637e-16 0.000331169
-6.783 1.52881e-16 0.000336696
-6.74664 1.12787e-16 0.000342397
-6.71029 2.52036e-17 0.000348259
-6.67397 -6.62146e-17 0.000354222
-6.63766 -1.46399e-16 0.000360258
-6.60137 -1.43413e-16 0.0003664
-6.5651 -1.05672e-16 0.000372726
-6.52885 -6.10255e-17 0.000379239
-6.49262 -5.6204e-18 0.000385902
-6.4564 8.82539e-17 0.000392711
-6.42021 1.27748e-16 0.000399657
-6.38403 1.48767e-16 0.000406759
-6.34786 1.49235e-16 0.000414069
-6.31172 9.86482e-17 0.000421544
-6.27559 -1.48614e-17 0.000429163
-6.23949 -9.34428e-17 0.00043696
-6.20339 -1.75661e-16 0.000444992
-6.16732 -2.01922e-16 0.000453261
-6.13126 -1.63002e-16 0.000461688
-6.09522 3.39095e-17 0.000470268
-6.05919 3.04936e-16 0.000479124
-6.02319 6.5886e-16 0.000488298
-5.9872 8.87957e-16 0.000497627
-5.95122 8.32616e-16 0.000507061
-5.91526 4.3726e-16 0.000516758
-5.87932 -1.59966e-16 0.000526847
-5.84339 -8.75681e-16 0.000537365
-5.80748 -1.27075e-15 0.000548074
-5.77158 -1.07568e-15 0.0005588
-5.7357 -4.37892e-16 0.000569715
-5.69984 3.15359e-16 0.000581045
-5.66399 1.1764e-15 0.000592985
-5.62815 1.64779e-15 0.000605419
-5.59233 1.49866e-15 0.000617878
-5.55653 8.34113e-16 0.000630282
-5.52074 6.90183e-17 0.00064316
-5.48497 -8.95019e-16 0.000656897
-5.4492 -1.54426e-15 0.000671153
-5.41346 -1.44518e-15 0.000685416
-5.37773 -7.98015e-16 0.000699672
-5.34201 -1.59967e-17 0.000714601
-5.30631 9.10192e-16 0.000730591
-5.27062 1.23559e-15 0.000746986
-5.23494 1.11089e-15 0.000763381
-5.19928 8.85857e-16 0.000780136
-5.16363 7.09129e-16 0.000797577
-5.128 4.08115e-16 0.000815757
-5.09237 3.50275e-16 0.000834469
-5.05677 2.94529e-16 0.000853394
-5.02117 1.32541e-17 0.000872872
-4.98559 -2.14355e-16 0.000893236
-4.95002 -6.37814e-17 0.000914219
-4.91446 6.35063e-17 0.000935759
-4.87892 -7.01747e-17 0.000957963
-4.84339 -5.16086e-16 0.000980708
-4.80787 -7.28791e-16 0.00100434
-4.77237 -7.04141e-16 0.00102887
-4.73687 -2.34124e-16 0.00105405
-4.70139 2.3077e-16 0.00108023
-4.66592 6.06039e-16 0.00110756
-4.63046 3.0954e-16 0.00113563
-4.59502 -1.61347e-16 0.00116482
-4.55958 -3.84556e-16 0.00119513
-4.52416 8.49796e-17 0.00122629
-4.48875 4.10024e-16 0.00125874
-4.45335 2.80674e-16 0.00129246
-4.41797 -2.42107e-16 0.00132708
-4.38259 2.87994e-17 0.0013633
-4.34722 5.95416e-16 0.00140097
-4.31187 1.24807e-15 0.00143962
-4.27653 1.14023e-15 0.00148008
-4.24119 3.07074e-16 0.00152224
-4.20587 -1.51314e-15 0.00156545
-4.17056 -2.2067e-15 0.00161074
-4.13526 -6.34862e-16 0.00165797
-4.09997 2.79224e-15 0.00170659
-4.06469 4.05668e-15 0.00175766
-4.02942 1.58568e-15 0.00181087
-3.99416 -2.62149e-15 0.00186556
-3.95891 -3.88471e-15 0.00192342
-3.92367 -2.0546e-15 0.00198368
-3.88844 2.50135e-15 0.00204547
-3.85322 5.6267e-15 0.00211082
-3.81801 4.8035e-15 0.00217927
-3.7828 -7.7759e-16 0.00224956
-3.74761 -4.33575e-15 0.00232418
-3.71243 -1.11682e-15 0.0024023
-3.67726 6.20652e-15 0.00248288
-3.64209 5.81707e-15 0.00256837
-3.60694 -3.62383e-15 0.00265761
-3.57179 -1.31099e-14 0.0027496
-3.53665 -9.01009e-15 0.00284857
-3.50152 3.33212e-15 0.00295262
-3.4664 1.39058e-14 0.00306032
-3.43129 1.07671e-14 0.00317699
-3.39619 -7.21752e-15 0.00330245
-3.36109 -3.18202e-14 0.00343318
-3.32601 -2.85183e-14 0.0035757
-3.29093 1.04934e-14 0.00373094
-3.25586 5.5567e-14 0.00389709
-3.2208 5.08692e-14 0.00407649
-3.18574 1.85855e-15 0.00426873
-3.1507 -4.55703e-14 0.00446293
-3.11566 -4.19909e-14 0.00466626
-3.08063 -6.25821e-15 0.00487308
-3.0456 3.39808e-14 0.00508133
-3.01059 3.1874e-14 0.0053026
-2.97558 7.87932e-15 0.00552957
-2.94058 -1.29631e-14 0.00576217
-2.90558 -1.40856e-14 0.00601304
-2.87059 -1.22603e-14 0.00628462
-2.83561 -4.30569e-15 0.00657574
-2.80064 -1.84244e-15 0.00689321
-2.76567 3.83897e-15 0.00723849
-2.73071 1.58293e-15 0.00760956
-2.69576 4.43452e-15 0.00800746
-2.66081 1.17343e-15 0.00843799
-2.62587 4.12194e-15 0.00890406
-2.59094 3.93427e-16 0.00940556
-2.55601 1.97762e-15 0.00994524
-2.52109 -3.92232e-15 0.0105303
-2.48617 9.37456e-16 0.0111679
-2.45126 -3.7566e-15 0.0118595
-2.41636 6.80519e-16 0.0126098
-2.38146 -5.65394e-15 0.0134289
-2.34657 -3.9829e-16 0.0143252
-2.31168 -6.87204e-15 0.015303
-2.2768 5.03928e-16 0.0163723
-2.24192 -7.84324e-15 0.017549
-2.20705 1.26392e-15 0.0188518
-2.17219 -1.38205e-14 0.0202889
-2.13733 -8.55881e-16 0.021878
-2.10247 -1.38702e-14 0.0236479
-2.06762 -7.66716e-16 0.0256254
-2.03278 -1.22763e-14 0.02783
-1.99794 -3.76716e-15 0.0302992
-1.9631 -3.37085e-14 0.0330866
-1.92827 9.30242e-16 0.0362541
-1.89345 -2.76591e-14 0.0398507
-1.85862 -7.33906e-15 0.0439553
-1.82381 -5.84656e-14 0.0486785
-1.78899 -3.04013e-14 0.0541429
-1.75419 -7.46784e-14 0.0604693
-1.71938 -5.11112e-14 0.0678458
-1.68458 -1.43479e-13 0.0765502
-1.64979 8.51035e-15 0.0869323
-1.61499 -1.68956e-13 0.0993758
-1.58021 -1.36222e-13 0.114422
-1.54542 -2.53426e-13 0.132912
-1.51064 -3.28936e-14 0.155907
-1.47586 -1.59502e-13 0.184737
-1.44109 -7.12426e-14 0.221453
-1.40632 -4.0447e-13 0.269466
-1.37155 3.43158e-13 0.333776
-1.33679 7.94958e-13 0.42162
-1.30203 1.01302e-12 0.545051
-1.26727 -1.72528e-12 0.726752
-1.23251 -9.53881e-12 1.00672
-1.19776 -8.85203e-12 1.46261
-1.16301 -1.61103e-11 2.25874
-1.12827 -1.74642e-11 3.80034
-1.09352 -6.2832e-12 7.09086
-1.05878 -1.05095e-10 13.9409
-1.02405 6.33873e-10 19.8101
-0.989309 -5.65427e-11 13.6406
-0.954576 4.32471e-11 7.37585
-0.919844 -1.04971e-10 4.26176
-0.885115 -7.77472e-11 2.70533
-0.850388 -4.4195e-11 1.85894
-0.815663 -2.26511e-11 1.36392
-0.78094 -1.43516e-11 1.05032
-0.746219 -7.88993e-12 0.838885
-0.711499 -6.0887e-12 0.690001
-0.676781 -3.97141e-12 0.582188
-0.642065 -3.29126e-12 0.501337
-0.60735 -2.23304e-12 0.438795
-0.572637 -1.95023e-12 0.389399
-0.537925 -1.41433e-12 0.350216
-0.503214 -1.2592e-12 0.318629
-0.468504 -9.32805e-13 0.292638
-0.433796 -8.62618e-13 0.271109
-0.399089 -6.45043e-13 0.253373
-0.364382 -5.73396e-13 0.238646
-0.329676 -4.28222e-13 0.226246
-0.294972 -3.95192e-13 0.215775
-0.260267 -3.03986e-13 0.207108
-0.225564 -2.73762e-13 0.199985
-0.190861 -2.16307e-13 0.194098
-0.156158 -2.13249e-13 0.189336
-0.121456 -1.77149e-13 0.185702
-0.0867541 -1.60353e-13 0.183102
-0.0520524 -1.44285e-13 0.181372
-0.0173508 -1.45376e-13 0.18045
0.0173508 -1.47264e-13 0.18045
0.0520524 -1.4433e-13 0.181372
0.0867541 -1.60518e-13 0.183102
0.121456 -1.76947e-13 0.185702
0.156158 -2.12963e-13 0.189336
0.190861 -2.16862e-13 0.194098
0.225564 -2.74193e-13 0.199985
0.260267 -3.05228e-13 0.207108
0.294972 -3.94709e-13 0.215775
0.329676 -4.29053e-13 0.226246
0.364382 -5.71835e-13 0.238646
0.399089 -6.48127e-13 0.253373
0.433796 -8.60767e-13 0.271109
0.468504 -9.33737e-13 0.292638
0.503214 -1.25696e-12 0.318629
0.537925 -1.41387e-12 0.350216
0.572637 -1.95473e-12 0.389399
0.60735 -2.22878e-12 0.438795
0.642065 -3.27812e-12 0.501337
0.676781 -3.97331e-12 0.582188
0.711499 -6.09487e-12 0.690001
0.746219 -7.88277e-12 0.838885
0.78094 -1.43808e-11 1.05032
0.815663 -2.26307e-11 1.36392
0.850388 -4.41663e-11 1.85894
0.885115 -7.78934e-11 2.70533
0.919844 -1.05004e-10 4.26176
0.954576 4.31844e-11 7.37585
0.989309 -5.28759e-11 13.6406
1.02405 6.28538e-10 19.8101
1.05878 -1.02789e-10 13.9409
1.09352 -6.55926e-12 7.09086
1.12827 -1.75803e-11 3.80034
1.16301 -1.6113e-11 2.25874
1.19776 -8.81629e-12 1.46261
1.23251 -9.52298e-12 1.00672
1.26727 -1.7002e-12 0.726752
1.30203 1.01017e-12 0.545051
1.33679 8.0202e-13 0.42162
1.37155 3.40676e-13 0.333776
1.40632 -4.02948e-13 0.269466
1.44109 -7.18557e-14 0.221453
1.47586 -1.59173e-13 0.184737
1.51064 -3.39132e-14 0.155907
1.54542 -2.53545e-13 0.132912
1.58021 -1.36108e-13 0.114422
1.61499 -1.69251e-13 0.0993758
1.64979 8.41311e-15 0.0869323
1.68458 -1.4341e-13 0.0765502
1.71938 -5.10655e-14 0.0678458
1.75419 -7.46021e-14 0.0604693
1.78899 -3.05705e-14 0.0541429
1.82381 -5.83816e-14 0.0486785
1.85862 -7.38781e-15 0.0439553
1.89345 -2.76021e-14 0.0398507
1.92827 9.28131e-16 0.0362541
1.9631 -3.36222e-14 0.0330866
1.99794 -3.84017e-15 0.0302992
2.03278 -1.22746e-14 0.02783
2.06762 -7.80057e-16 0.0256254
2.10247 -1.38653e-14 0.0236479
2.13733 -8.47016e-16 0.021878
2.17219 -1.38307e-14 0.0202889
2.20705 1.26923e-15 0.0188518
2.24192 -7.8408e-15 0.017549
2.2768 5.17683e-16 0.0163723
2.31168 -6.86772e-15 0.015303
2.34657 -4.03196e-16 0.0143252
2.38146 -5.63854e-15 0.0134289
2.41636 6.82413e-16 0.0126098
2.45126 -3.75514e-15 0.0118595
2.48617 9.40067e-16 0.0111679
2.52109 -3.9247e-15 0.0105303
2.55601 1.98227e-15 0.00994524
2.59094 3.93616e-16 0.00940556
2.62587 4.11989e-15 0.00890406
2.66081 1.16968e-15 0.00843799
2.69576 4.43012e-15 0.00800746
2.73071 1.58256e-15 0.00760956
2.76567 3.83495e-15 0.00723849
2.80064 -1.84475e-15 0.00689321
2.83561 -4.31695e-15 0.00657574
2.87059 -1.2268e-14 0.00628462
2.90558 -1.40856e-14 0.00601304
2.94058 -1.29728e-14 0.00576217
2.97558 7.88119e-15 0.00552957
3.01059 3.18715e-14 0.0053026
3.0456 3.39806e-14 0.00508133
3.08063 -6.26648e-15 0.00487308
3.11566 -4.20073e-14 0.00466626
3.1507 -4.55854e-14 0.00446293
3.18574 1.85016e-15 0.00426873
3.2208 5.08668e-14 0.00407649
3.25586 5.55685e-14 0.00389709
3.29093 1.04971e-14 0.00373094
3.32601 -2.85168e-14 0.0035757
3.36109 -3.18208e-14 0.00343318
3.39619 -7.21833e-15 0.00330245
3.43129 1.07684e-14 0.00317699
3.4664 1.39057e-14 0.00306032
3.50152 3.3325e-15 0.00295262
3.53665 -9.01053e-15 0.00284857
3.57179 -1.31116e-14 0.0027496
3.60694 -3.62478e-15 0.00265761
3.64209 5.81597e-15 0.00256837
3.67726 6.20802e-15 0.00248288
3.71243 -1.11819e-15 0.0024023
3.74761 -4.33518e-15 0.00232418
3.7828 -7.77043e-16 0.00224956
3.81801 4.8022e-15 0.00217927
3.85322 5.62938e-15 0.00211082
3.88844 2.50014e-15 0.00204547
3.92367 -2.05418e-15 0.00198368
3.95891 -3.88587e-15 0.00192342
3.99416 -2.62026e-15 0.00186556
4.02942 1.5846e-15 0.00181087
4.06469 4.05735e-15 0.00175766
4.09997 2.79124e-15 0.00170659
4.13526 -6.35187e-16 0.00165797
4.17056 -2.20636e-15 0.00161074
4.20587 -1.51412e-15 0.00156545
4.24119 3.07131e-16 0.00152224
4.27653 1.13963e-15 0.00148008
4.31187 1.24859e-15 0.00143962
4.34722 5.94951e-16 0.00140097
4.38259 2.97061e-17 0.0013633
4.41797 -2.42151e-16 0.00132708
4.45335 2.80596e-16 0.00129246
4.48875 4.10156e-16 0.00125874
4.52416 8.49891e-17 0.00122629
4.55958 -3.84588e-16 0.00119513
4.59502 -1.61323e-16 0.00116482
4.63046 3.09535e-16 0.00113563
4.66592 6.05964e-16 0.00110756
4.70139 2.31e-16 0.00108023
4.73687 -2.33883e-16 0.00105405
4.77237 -7.04609e-16 0.00102887
4.80787 -7.28049e-16 0.00100434
4.84339 -5.16731e-16 0.000980708
4.87892 -6.94497e-17 0.000957963
4.91446 6.23975e-17 0.000935759
4.95002 -6.36898e-17 0.000914219
4.98559 -2.15277e-16 0.000893236
5.02117 1.34581e-17 0.000872872
5.05677 2.93485e-16 0.000853394
5.09237 3.50819e-16 0.000834469
5.128 4.0795e-16 0.000815757
5.16363 7.09923e-16 0.000797577
5.19928 8.8562e-16 0.000780136
5.23494 1.1118e-15 0.000763381
5.27062 1.23536e-15 0.000746986
5.30631 9.10926e-16 0.000730591
5.34201 -1.60714e-17 0.000714601
5.37773 -7.97346e-16 0.000699672
5.41346 -1.44526e-15 0.000685416
5.4492 -1.54401e-15 0.000671153
5.48497 -8.95173e-16 0.000656897
5.52074 6.90799e-17 0.00064316
5.55653 8.33887e-16 0.000630282
5.59233 1.49891e-15 0.000617878
5.62815 1.6478e-15 0.000605419
5.66399 1.17678e-15 0.000592985
5.69984 3.15348e-16 0.000581045
5.7357 -4.37777e-16 0.000569715
5.77158 -1.07562e-15 0.0005588
5.80748 -1.27066e-15 0.000548074
5.84339 -8.75687e-16 0.000537365
5.87932 -1.59887e-16 0.000526847
5.91526 4.37285e-16 0.000516758
5.95122 8.32716e-16 0.000507061
5.9872 8.87936e-16 0.000497627
6.02319 6.58877e-16 0.000488298
6.05919 3.04947e-16 0.000479124
6.09522 3.38723e-17 0.000470268
6.13126 -1.62965e-16 0.000461688
6.16732 -2.02111e-16 0.000453261
6.20339 -1.75723e-16 0.000444992
6.23949 -9.36298e-17 0.00043696
6.27559 -1.47945e-17 0.000429163
6.31172 9.8604e-17 0.000421544
6.34786 1.49234e-16 0.000414069
6.38403 1.48809e-16 0.000406759
6.42021 1.27815e-16 0.000399657
6.4564 8.83908e-17 0.000392711
6.49262 -5.67279e-18 0.000385902
6.52885 -6.09689e-17 0.000379239
6.5651 -1.05775e-16 0.000372726
6.60137 -1.43258e-16 0.0003664
6.63766 -1.46532e-16 0.000360258
6.67397 -6.62072e-17 0.000354222
6.71029 2.51881e-17 0.000348259
6.74664 1.12883e-16 0.000342397
6.783 1.52958e-16 0.000336696
6.81938 1.55683e-16 0.000331169
6.85579 1.29216e-16 0.00032577
6.89221 9.72931e-17 0.00032043
6.92865 6.02616e-17 0.000315198
6.96511 7.28778e-17 0.000310097
7.00159 6.2704e-17 0.000305112
7.0381 1.15927e-16 0.000300225
7.07462 1.02955e-16 0.000295435
7.11116 1.41594e-16 0.000290772
7.14772 2.39388e-16 0.000286181
7.18431 1.32275e-16 0.000281651
7.22091 -1.99833e-17 0.00027727
7.25754 -2.19974e-16 0.000272954
7.29418 -4.00196e-16 0.000268649
7.33085 -2.76935e-16 0.000264557
7.36754 -2.07425e-16 0.000260606
7.40425 -8.25366e-17 0.00025655
7.44099 1.939e-16 0.000252558
7.47774 3.66358e-16 0.000248763
7.51452 5.14455e-16 0.000244991
7.55132 4.09287e-16 0.000241266
7.58814 1.45291e-16 0.000237753
7.62498 9.24545e-21 0.000234275
7.66185 -2.15704e-16 0.000230715
7.69874 -3.4862e-16 0.00022727
7.73566 -3.70743e-16 0.000223973
7.77259 -2.88754e-16 0.000220691
7.80955 -6.18462e-17 0.000217503
7.84654 8.47054e-17 0.000214422
7.88355 2.05457e-16 0.00021133
7.92058 2.85424e-16 0.00020825
7.95763 2.48148e-16 0.000205266
7.99471 1.79529e-16 0.000202364
8.03182 4.3125e-17 0.000199516
8.06895 -1.0371e-16 0.000196743
8.1061 -1.77094e-16 0.000193998
8.14328 -2.42061e-16 0.000191258
8.18049 -2.26409e-16 0.000188589
8.21772 -1.47465e-16 0.000185997
8.25497 -5.77386e-17 0.000183432
8.29226 7.67822e-17 0.000180922
8.32956 1.53153e-16 0.000178472
8.3669 1.74617e-16 0.000176028
8.40426 1.58498e-16 0.000173624
8.44165 8.95547e-17 0.000171297
8.47906 1.51884e-17 0.000168997
8.5165 -6.53174e-17 0.000166717
8.55397 -1.19657e-16 0.000164502
8.59146 -1.09608e-16 0.000162324
8.62899 -7.69612e-17 0.00016016
8.66654 -2.65913e-17 0.00015804
8.70412 2.68849e-17 0.000155968
8.74172 7.02196e-17 0.000153922
8.77936 9.76414e-17 0.000151909
8.81702 8.36418e-17 0.000149941
8.85471 5.37314e-17 0.000147998
8.89244 3.19208e-17 0.00014608
8.93019 3.73291e-19 0.000144202
8.96797 -2.44748e-17 0.000142358
9.00578 -4.4498e-17 0.000140543
9.04362 -4.75924e-17 0.000138762
9.08149 -3.77123e-17 0.000137
9.11939 -1.53419e-17 0.000135258
9.15732 1.84058e-17 0.000133554
9.19528 4.17092e-17 0.000131881
9.23327 3.84966e-17 0.000130233
9.2713 2.97042e-17 0.000128616
9.30935 9.99433e-18 0.000127023
9.34744 -5.07722e-18 0.000125443
9.38556 -8.49858e-18 0.000123893
9.42371 -1.25763e-17 0.000122377
9.46189 -1.95932e-17 0.00012088
9.50011 -1.5947e-17 0.0001194
9.53836 -7.17159e-18 0.000117946
9.57664 -6.63539e-18 0.000116512
9.61496 -1.60073e-17 0.000115097
9.65331 -1.54204e-17 0.000113709
9.69169 -9.8893e-18 0.000112348
9.73011 -6.79858e-18 0.000111005
9.76856 -5.2838e-18 0.000109684
9.80704 -9.74536e-18 0.000108381
9.84557 -1.16086e-17 0.000107091
9.88412 -6.79722e-18 0.000105816
9.92271 4.63449e-18 0.000104559
9.96134 1.70039e-17 0.000103322
10 2.43819e-17 0.000102108
10.0387 3.5471e-17 0.000100919
10.0774 4.34182e-17 9.97526e-05
10.1162 4.57343e-17 9.86051e-05
10.155 4.81049e-17 9.74712e-05
10.1939 3.79019e-17 9.63429e-05
10.2328 2.11066e-17 9.52219e-05
10.2717 4.28067e-18 9.41159e-05
10.3106 -1.38118e-17 9.30259e-05
10.3496 -2.36598e-17 9.19587e-05
10.3887 -3.13514e-17 9.09207e-05
10.4278 -3.90465e-17 8.99053e-05
10.4669 -4.33293e-17 8.89007e-05
10.506 -4.41263e-17 8.79053e-05
10.5452 -3.76612e-17 8.6913e-05
10.5845 -2.84258e-17 8.59234e-05
10.6238 -1.20472e-17 8.49494e-05
10.6631 3.91963e-18 8.39965e-05
10.7024 1.54582e-17 8.30644e-05
10.7418 2.59574e-17 8.21511e-05
10.7813 3.29147e-17 8.12497e-05
10.8208 3.71262e-17 8.0358e-05
10.8603 3.64618e-17 7.9476e-05
10.8999 3.04797e-17 7.86014e-05
10.9395 1.87869e-17 7.77353e-05
10.9792 4.37908e-18 7.68825e-05
11.0189 -8.60651e-18 7.60437e-05
11.0586 -1.68461e-17 7.52187e-05
11.0984 -2.02525e-17 7.44083e-05
11.1383 -2.14548e-17 7.36075e-05
11.1781 -1.99261e-17 7.28132e-05
11.2181 -9.78658e-18 7.20274e-05
11.2581 1.87172e-18 7.12527e-05
11.2981 5.59138e-18 7.04881e-05
11.3381 5.79154e-18 6.97326e-05
11.3783 7.82982e-18 6.89879e-05
11.4184 7.94525e-18 6.82554e-05
11.4587 4.49688e-18 6.75328e-05
11.4989 -4.07222e-18 6.6818e-05
11.5392 -1.05552e-17 6.61112e-05
11.5796 -1.14464e-17 6.5415e-05
11.62 -1.40744e-17 6.47284e-05
11.6605 -1.85227e-17 6.40503e-05
11.701 -1.55526e-17 6.33786e-05
11.7415 -3.4804e-18 6.27152e-05
11.7822 2.83743e-18 6.20617e-05
11.8228 7.06596e-18 6.14193e-05
11.8636 1.11016e-17 6.07868e-05
11.9043 1.60377e-17 6.01596e-05
11.9452 2.02119e-17 5.95381e-05
11.986 1.90545e-17 5.89246e-05
12.027 1.67019e-17 5.83185e-05
12.068 1.22497e-17 5.77191e-05
12.109 1.51944e-18 5.71276e-05
12.1501 -1.00775e-17 5.65439e-05
12.1913 -1.69075e-17 5.59685e-05
12.2325 -1.76465e-17 5.54018e-05
12.2738 -1.79898e-17 5.48414e-05
12.3151 -1.77919e-17 5.42863e-05
12.3565 -1.14859e-17 5.37365e-05
12.3979 -4.94533e-18 5.31932e-05
12.4394 1.09091e-19 5.26573e-05
12.481 7.56058e-18 5.21261e-05
12.5226 1.38035e-17 5.16002e-05
12.5643 1.81437e-17 5.10831e-05
12.6061 1.71076e-17 5.05747e-05
12.6479 1.27399e-17 5.00733e-05
12.6898 1.01462e-17 4.95764e-05
12.7317 6.70964e-18 4.90832e-05
12.7737 7.8322e-19 4.85943e-05
12.8158 -4.95048e-18 4.81112e-05
12.8579 -1.04803e-17 4.76352e-05
12.9001 -1.48562e-17 4.71653e-05
12.9424 -1.70502e-17 4.67013e-05
12.9847 -1.75621e-17 4.62441e-05
13.0271 -1.49925e-17 4.57932e-05
13.0696 -9.99765e-18 4.53466e-05
13.1121 -3.62919e-18 4.49022e-05
13.1547 3.37679e-19 4.44617e-05
13.1974 5.93893e-18 4.40267e-05
13.2402 1.40337e-17 4.35987e-05
13.283 1.91208e-17 4.31766e-05
13.3259 1.93004e-17 4.27588e-05
13.3689 1.80853e-17 4.23454e-05
13.4119 1.70644e-17 4.19365e-05
13.455 1.53858e-17 4.15319e-05
13.4982 1.10536e-17 4.11309e-05
13.5415 4.42071e-18 4.07335e-05
13.5848 -3.06339e-19 4.03407e-05
13.6283 -3.27493e-18 3.99535e-05
13.6718 -8.6048e-18 3.95709e-05
13.7153 -1.32951e-17 3.91927e-05
13.759 -1.30656e-17 3.8818e-05
13.8028 -1.16519e-17 3.84477e-05
13.8466 -1.0847e-17 3.80813e-05
13.8905 -9.64611e-18 3.77195e-05
13.9345 -7.29301e-18 3.73607e-05
13.9786 -4.13695e-18 3.70052e-05
14.0227 -1.0142e-18 3.66534e-05
14.067 -8.36014e-20 3.63058e-05
14.1113 3.27868e-18 3.59626e-05
14.1558 8.55545e-18 3.56234e-05
14.2003 9.71033e-18 3.52873e-05
14.2449 8.26681e-18 3.4954e-05
14.2896 8.36536e-18 3.46249e-05
14.3344 8.9279e-18 3.43001e-05
14.3793 7.69632e-18 3.39786e-05
14.4243 4.63333e-18 3.36597e-05
14.4693 4.13579e-18 3.33436e-05
14.5145 3.90514e-18 3.30306e-05
14.5598 -1.00871e-19 3.27215e-05
14.6052 -4.12644e-18 3.24156e-05
14.6506 -4.43514e-18 3.21121e-05
14.6962 -2.61965e-18 3.1812e-05
14.7419 -3.22875e-18 3.1516e-05
14.7877 -6.27976e-18 3.12237e-05
14.8336 -6.37935e-18 3.0934e-05
14.8796 -3.91874e-18 3.06463e-05
14.9257 -3.74669e-18 3.03611e-05
14.9719 -2.33863e-18 3.00785e-05
15.0182 -1.53506e-20 2.9799e-05
15.0647 2.93884e-18 2.95221e-05
15.1112 3.64796e-18 2.92484e-05
15.1579 2.34014e-18 2.89773e-05
15.2047 3.26514e-18 2.87094e-05
15.2516 4.27126e-18 2.84449e-05
15.2986 3.68484e-18 2.81828e-05
15.3458 3.74367e-18 2.79229e-05
15.393 4.98261e-18 2.76646e-05
15.4404 4.51061e-18 2.7408e-05
15.488 1.30953e-18 2.71538e-05
15.5356 3.96304e-20 2.69026e-05
15.5834 3.88878e-19 2.66545e-05
15.6313 -1.05868e-18 2.64089e-05
15.6794 -1.55453e-18 2.61659e-05
15.7276 -3.34889e-18 2.59257e-05
15.7759 -4.07037e-18 2.56875e-05
15.8243 -3.43786e-18 2.54511e-05
15.873 -2.52418e-18 2.52161e-05
15.9217 -2.18304e-18 2.49827e-05
15.9706 -4.68644e-19 2.47523e-05
16.0197 1.11254e-18 2.45238e-05
16.0689 2.92354e-18 2.42975e-05
16.1182 3.43727e-18 2.40736e-05
16.1677 3.40668e-18 2.38527e-05
16.2174 3.73293e-18 2.36348e-05
16.2672 3.18983e-18 2.34177e-05
16.3172 3.6725e-18 2.3201e-05
16.3674 2.23506e-18 2.29861e-05
16.4177 3.68949e-19 2.2774e-05
16.4682 -9.6285e-19 2.25643e-05
16.5189 -2.32165e-18 2.23564e-05
16.5697 -3.14131e-18 2.21494e-05
16.6208 -3.46871e-18 2.19444e-05
16.672 -2.24704e-18 2.17425e-05
16.7234 -5.34325e-19 2.15429e-05
16.775 -4.90044e-19 2.13442e-05
16.8268 1.62867e-20 2.11461e-05
16.8787 1.13368e-18 2.0949e-05
16.9309 2.51306e-18 2.07546e-05
16.9833 2.52578e-18 2.05632e-05
17.0359 2.33946e-18 2.03725e-05
17.0887 2.39691e-18 2.01827e-05
17.1418 1.09435e-18 1.99946e-05
17.195 6.44364e-19 1.98091e-05
17.2485 -2.59709e-19 1.96255e-05
17.3022 -6.80371e-19 1.94425e-05
17.3562 -1.63202e-18 1.92601e-05
17.4104 -1.97066e-18 1.90794e-05
17.4648 -1.86145e-18 1.89011e-05
17.5195 -1.4952e-18 1.87245e-05
17.5744 -1.35179e-18 1.85483e-05
17.6296 -5.90465e-20 1.83734e-05
17.6851 7.19553e-19 1.82002e-05
17.7408 1.04244e-18 1.80288e-05
17.7969 1.26431e-18 1.78586e-05
17.8532 1.56698e-18 1.76892e-05
17.9098 1.3319e-18 1.75211e-05
17.9667 1.14101e-18 1.73545e-05
18.0239 6.08023e-19 1.71891e-05
18.0815 -1.41474e-19 1.70247e-05
18.1393 -8.81833e-19 1.68614e-05
18.1975 -1.24517e-18 1.66994e-05
18.256 -1.19549e-18 1.65389e-05
18.3149 -1.20645e-18 1.63796e-05
18.3742 -9.44035e-19 1.6221e-05
18.4338 -3.35694e-19 1.60634e-05
18.4938 2.14092e-20 1.59069e-05
18.5542 8.55234e-19 1.57512e-05
18.615 1.38278e-18 1.55966e-05
18.6762 1.36234e-18 1.54432e-05
18.7379 1.48987e-18 1.52907e-05
18.8 1.36146e-18 1.51391e-05
18.8625 1.18534e-18 1.49884e-05
18.9255 8.79665e-19 1.48385e-05
18.9891 4.42689e-19 1.46895e-05
19.0531 -1.29739e-19 1.45414e-05
19.1177 -2.82707e-19 1.43942e-05
19.1828 -3.51919e-19 1.42478e-05
19.2484 -3.22384e-19 1.41019e-05
19.3147 -4.12333e-19 1.39564e-05
19.3816 -5.21118e-19 1.38116e-05
19.4491 -6.75062e-19 1.36674e-05
19.5173 -5.38509e-19 1.35241e-05
19.5862 -4.4679e-19 1.33816e-05
19.6558 -1.66078e-19 1.32397e-05
19.7262 5.82638e-20 1.30983e-05
19.7974 -2.66997e-19 1.29571e-05
19.8694 -5.0231e-19 1.28161e-05
19.9423 -1.56882e-19 1.26755e-05
20.0162 9.87675e-20 1.25351e-05
20.091 2.42748e-19 1.23948e-05
20.1669 5.80941e-19 1.22546e-05
20.244 1.15387e-18 1.21146e-05
20.3222 9.42857e-19 1.1975e-05
20.4016 6.27285e-19 1.18354e-05
20.4825 9.25987e-19 1.16956e-05
20.5648 6.11474e-19 1.15553e-05
20.6487 3.79888e-19 1.14144e-05
20.7344 1.98315e-19 1.12728e-05
20.8219 -4.33619e-19 1.11307e-05
20.9115 -8.49681e-19 1.09877e-05
21.0034 -8.65752e-19 1.08437e-05
21.0979 -1.08629e-18 1.06983e-05
21.1952 -9.71754e-19 1.0551e-05
21.2959 -4.01143e-19 1.04013e-05
21.4004 4.35148e-20 1.02491e-05
21.5093 4.4537e-19 1.00935e-05
21.6237 4.7297e-19 9.93335e-06
21.7448 6.14751e-19 9.76786e-06
21.8747 3.36174e-19 9.59473e-06
22.0165 1.51087e-19 9.4105e-06
22.1768 -3.1228e-19 9.20772e-06
22.3723 -3.18561e-19 8.96759e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.125Nc1Quantum/vANODiaP_FRG.txt <==
-22.3723 3.36894e-14 -1.06375e-05
-22.1768 -1.097e-13 7.48257e-06
-22.0165 -1.07999e-13 -2.48195e-05
-21.8747 -1.33358e-13 -4.16845e-05
-21.7448 -1.25081e-13 -3.63362e-05
-21.6237 -1.16551e-13 1.48779e-06
-21.5093 -7.35059e-14 2.23513e-05
-21.4004 7.71667e-14 1.139e-05
-21.2959 1.11581e-13 -2.8655e-05
-21.1952 1.53885e-13 -4.77265e-05
-21.0979 2.04183e-13 -3.64505e-05
-21.0034 1.81561e-13 1.2708e-05
-20.9115 1.54227e-13 5.10711e-05
-20.8219 1.07837e-13 7.55767e-05
-20.7344 2.84534e-14 6.29632e-05
-20.6487 -5.96086e-14 1.25779e-05
-20.5648 -9.16727e-14 -3.06004e-05
-20.4825 -1.70773e-13 -5.68277e-05
-20.4016 -2.17763e-13 -4.99705e-05
-20.3222 -1.84209e-13 -3.05796e-05
-20.244 -1.61863e-13 1.4151e-05
-20.1669 -1.64831e-13 6.45368e-05
-20.091 -9.33925e-14 7.65149e-05
-20.0162 -3.52921e-14 5.91739e-05
-19.9423 -1.98022e-14 3.82051e-05
-19.8694 1.68195e-14 4.83819e-06
-19.7974 7.76352e-14 -3.77446e-05
-19.7262 1.39104e-13 -6.20013e-05
-19.6558 1.67857e-13 -5.10477e-05
-19.5862 1.81979e-13 -3.06484e-05
-19.5173 1.57167e-13 -6.40845e-06
-19.4491 1.36414e-13 2.6397e-05
-19.3816 9.29706e-14 3.43104e-05
-19.3147 5.19164e-14 4.24137e-05
-19.2484 3.89723e-14 4.39515e-05
-19.1828 -2.44109e-14 2.85741e-05
-19.1177 -9.51557e-14 -3.33938e-06
-19.0531 -1.12349e-13 -2.47124e-05
-18.9891 -7.35969e-14 -4.18589e-05
-18.9255 -2.98302e-14 -4.64323e-05
-18.8625 -3.65839e-14 -4.55207e-05
-18.8 -2.19419e-14 -2.06768e-05
-18.7379 -8.58238e-15 2.30375e-05
-18.6762 4.65555e-14 4.01663e-05
-18.615 4.6958e-14 2.12798e-05
-18.5542 1.43593e-14 -4.00209e-06
-18.4938 1.44735e-14 1.88477e-06
-18.4338 -1.02208e-13 6.49695e-06
-18.3742 -4.10253e-14 7.46943e-06
-18.3149 -9.34444e-14 7.98599e-06
-18.256 -6.60741e-14 4.33512e-06
-18.1975 -5.10877e-14 1.12523e-06
-18.1393 -9.80498e-14 -1.54078e-05
-18.0815 -1.49561e-14 -3.11938e-05
-18.0239 7.30564e-14 -1.99787e-05
-17.9667 1.281e-13 1.50433e-06
-17.9098 1.35907e-13 2.18179e-05
-17.8532 1.22659e-13 2.19012e-05
-17.7969 1.12641e-13 1.80081e-05
-17.7408 6.06307e-14 -6.28702e-06
-17.6851 6.76132e-14 -2.24703e-05
-17.6296 -4.67329e-14 -1.97704e-05
-17.5744 -9.96931e-14 -1.01564e-05
-17.5195 -1.40554e-13 7.23673e-06
-17.4648 -1.75741e-13 1.08428e-07
-17.4104 -1.56614e-13 -1.24622e-05
-17.3562 -1.48135e-13 -2.48645e-05
-17.3022 -6.52495e-14 -1.96404e-05
-17.2485 -4.9204e-14 -1.06837e-06
-17.195 1.99001e-14 2.37563e-06
-17.1418 1.32134e-13 -8.08612e-06
-17.0887 1.08524e-13 1.17323e-05
-17.0359 2.0482e-13 2.50005e-05
-16.9833 2.4134e-13 1.78849e-05
-16.9309 1.58904e-13 -3.10832e-05
-16.8787 1.28816e-13 -6.35234e-05
-16.8268 9.20262e-14 -3.77433e-05
-16.775 -2.84462e-14 2.82514e-05
-16.7234 -1.33341e-13 5.19608e-05
-16.672 -2.00511e-13 4.1891e-05
-16.6208 -2.70267e-13 9.03906e-06
-16.5697 -3.15763e-13 -8.26051e-06
-16.5189 -3.11698e-13 -1.7403e-05
-16.4682 -1.36925e-13 -3.29021e-05
-16.4177 -4.42128e-14 -5.35808e-05
-16.3674 2.61156e-14 -3.19726e-05
-16.3172 2.10755e-13 2.20641e-05
-16.2672 3.06653e-13 7.31456e-05
-16.2174 3.17528e-13 7.30389e-05
-16.1677 3.41848e-13 2.77338e-05
-16.1182 3.17134e-13 -1.95898e-05
-16.0689 2.69392e-13 -6.12372e-05
-16.0197 1.59836e-13 -6.58022e-05
-15.9706 -8.12919e-15 -6.0234e-05
-15.9217 -1.07636e-13 -1.26147e-05
-15.873 -2.36896e-13 5.03937e-05
-15.8243 -3.03687e-13 0.000120031
-15.7759 -3.61435e-13 0.000115972
-15.7276 -3.11896e-13 3.3032e-05
-15.6794 -3.02524e-13 -6.49381e-05
-15.6313 -3.7126e-13 -9.2667e-05
-15.5834 -2.984e-13 -8.3872e-05
-15.5356 -1.19554e-13 -2.69943e-05
-15.488 1.38613e-13 -2.61295e-05
-15.4404 2.5373e-13 1.10065e-05
-15.393 3.84963e-13 9.94453e-05
-15.3458 4.56514e-13 0.000219273
-15.2986 7.21101e-13 0.000175104
-15.2516 5.07138e-13 2.99368e-06
-15.2047 4.45551e-13 -0.0001674
-15.1579 4.014e-13 -0.00024311
-15.1112 1.77992e-13 -9.09969e-05
-15.0647 -2.56916e-13 2.68086e-05
-15.0182 -6.49428e-13 0.000100726
-14.9719 -8.57953e-13 6.12796e-05
-14.9257 -9.37237e-13 4.81019e-05
-14.8796 -1.02662e-12 8.42909e-05
-14.8336 -9.79557e-13 0.000126612
-14.7877 -6.2191e-13 4.55762e-05
-14.7419 -2.51676e-13 -0.000123338
-14.6962 2.55271e-14 -0.000249386
-14.6506 3.5288e-13 -0.00021389
-14.6052 7.4917e-13 -3.60844e-05
-14.5598 1.05872e-12 5.52854e-05
-14.5145 1.18697e-12 6.4898e-05
-14.4693 9.23034e-13 -5.21644e-05
-14.4243 8.18441e-13 -0.000137391
-14.3793 6.67685e-13 -0.000141421
-14.3344 3.38868e-13 -0.000175895
-14.2896 -1.6422e-13 -0.00018941
-14.2449 -4.96802e-13 -0.000215693
-14.2003 -5.07391e-13 -0.000227934
-14.1558 -3.94495e-13 -0.000225726
-14.1113 -4.23119e-13 -0.00022732
-14.067 -4.52858e-13 -0.000240156
-14.0227 -2.18358e-13 -0.000257641
-13.9786 -1.49067e-14 -0.00025519
-13.9345 -1.00122e-14 -0.000235513
-13.8905 2.55937e-14 -0.000221564
-13.8466 4.78557e-14 -0.000207373
-13.8028 -1.01152e-14 -0.000186146
-13.759 -7.3567e-14 -0.000155409
-13.7153 -6.92412e-14 -0.000115516
-13.6718 -1.17488e-13 -6.7263e-05
-13.6283 -1.38795e-13 -2.70075e-05
-13.5848 -7.27439e-14 -1.2653e-05
-13.5415 -2.80652e-14 -2.46998e-05
-13.4982 3.71873e-14 -4.85115e-05
-13.455 1.07713e-13 -5.36282e-05
-13.4119 1.87863e-13 -5.22494e-05
-13.3689 2.12263e-13 -3.00872e-05
-13.3259 2.22137e-13 1.61657e-05
-13.283 2.01784e-13 4.74994e-05
-13.2402 1.52136e-13 4.39451e-05
-13.1974 1.1639e-13 3.77212e-05
-13.1547 5.4226e-14 3.24289e-05
-13.1121 -6.61548e-14 1.42374e-05
-13.0696 -1.0404e-13 -2.93424e-06
-13.0271 -1.52435e-13 6.85656e-07
-12.9847 -2.24215e-13 -1.50799e-05
-12.9424 -2.21267e-13 -1.70593e-05
-12.9001 -2.02213e-13 -3.4065e-06
-12.8579 -1.80364e-13 3.02935e-05
-12.8158 -1.65192e-13 3.92179e-05
-12.7737 -9.37619e-14 7.03478e-05
-12.7317 -2.03895e-14 6.81332e-05
-12.6898 5.62039e-14 2.00294e-05
-12.6479 1.07938e-13 -2.18529e-05
-12.6061 1.53864e-13 -2.43494e-05
-12.5643 1.9534e-13 -2.30971e-05
-12.5226 2.38343e-13 -1.09371e-06
-12.481 2.25617e-13 1.58542e-05
-12.4394 2.33478e-13 1.62898e-05
-12.3979 2.34964e-13 9.01012e-06
-12.3565 1.6654e-13 -1.44315e-05
-12.3151 9.16913e-14 8.95741e-06
-12.2738 -2.59732e-14 4.44644e-06
-12.2325 -7.98045e-14 5.87509e-06
-12.1913 -2.37898e-13 -4.05879e-06
-12.1501 -4.07232e-13 -2.80036e-05
-12.109 -4.23084e-13 -6.12702e-05
-12.068 -4.13016e-13 -9.51723e-05
-12.027 -4.64446e-13 -3.96574e-05
-11.986 -3.74708e-13 4.58846e-06
-11.9452 -2.37194e-13 6.5517e-05
-11.9043 -2.17516e-15 8.29956e-05
-11.8636 1.28772e-13 5.74559e-05
-11.8228 3.63103e-13 -6.14159e-06
-11.7822 5.20093e-13 -8.57743e-05
-11.7415 6.66089e-13 -0.00011247
-11.701 7.20725e-13 -0.000167604
-11.6605 6.66299e-13 -0.000118315
-11.62 5.18097e-13 -4.90222e-05
-11.5796 3.59279e-13 2.72759e-05
-11.5392 9.04736e-14 6.73537e-05
-11.4989 -1.64136e-13 7.80259e-05
-11.4587 -4.53576e-13 9.38709e-05
-11.4184 -7.22268e-13 3.91251e-06
-11.3783 -9.23379e-13 -6.6082e-05
-11.3381 -8.1387e-13 -0.00017244
-11.2981 -9.02507e-13 -0.000185633
-11.2581 -7.20235e-13 -0.000174266
-11.2181 -4.58967e-13 -0.000125771
-11.1781 -1.41254e-13 2.31108e-05
-11.1383 6.80595e-14 0.000120769
-11.0984 4.1084e-13 0.000187425
-11.0586 7.61297e-13 7.31428e-05
-11.0189 8.58161e-13 -7.02409e-05
-10.9792 9.0927e-13 -0.000223147
-10.9395 8.90961e-13 -0.000345999
-10.8999 7.45667e-13 -0.000294787
-10.8603 5.47231e-13 -0.000177769
-10.8208 4.00808e-13 -3.86153e-05
-10.7813 6.22297e-14 5.87515e-05
-10.7418 -1.93622e-13 6.38469e-05
-10.7024 -3.16611e-13 -0.000101459
-10.6631 -6.1046e-13 -0.000308255
-10.6238 -6.92804e-13 -0.000461692
-10.5845 -6.66952e-13 -0.000534077
-10.5452 -6.8075e-13 -0.000499069
-10.506 -7.11478e-13 -0.000415
-10.4669 -6.67994e-13 -0.000349374
-10.4278 -5.28211e-13 -0.00032413
-10.3887 -4.59034e-13 -0.000373382
-10.3496 -2.59831e-13 -0.000469442
-10.3106 -1.72371e-13 -0.000451761
-10.2717 -1.27105e-13 -0.000416343
-10.2328 2.02756e-13 -0.000299746
-10.1939 1.38885e-13 -0.000240969
-10.155 1.12836e-13 -0.000140077
-10.1162 3.27006e-13 -0.000105854
-10.0774 6.10546e-13 -6.18775e-05
-10.0387 5.30415e-13 -2.43664e-05
-10 4.53044e-13 1.32625e-06
-9.96134 4.86485e-13 7.98447e-05
-9.92271 5.3722e-13 9.33378e-05
-9.88412 3.42881e-13 0.000178462
-9.84557 1.5789e-13 0.000209508
-9.80704 5.72172e-14 0.000282063
-9.76856 -5.84337e-14 0.000280577
-9.73011 -2.27332e-13 0.000318137
-9.69169 -2.03778e-13 0.000291995
-9.65331 -1.04574e-13 0.000270783
-9.61496 -1.02186e-13 0.000229616
-9.57664 -1.55285e-13 0.000191487
-9.53836 -8.98372e-14 0.000180402
-9.50011 -2.94903e-14 0.000112818
-9.46189 -6.92868e-14 9.44427e-05
-9.42371 -5.15174e-14 6.73245e-05
-9.38556 4.85362e-14 8.90111e-05
-9.34744 6.95919e-14 3.37416e-05
-9.30935 -3.53687e-15 4.98282e-05
-9.2713 -3.62092e-14 -1.34277e-05
-9.23327 -5.35869e-14 4.279e-06
-9.19528 -6.58394e-14 -1.86685e-05
-9.15732 -4.58697e-14 8.80252e-06
-9.11939 1.86947e-15 3.09369e-05
-9.08149 6.50379e-14 3.24505e-06
-9.04362 9.05762e-14 -1.86923e-05
-9.00578 6.18244e-14 -3.03569e-05
-8.96797 3.09126e-14 4.51842e-06
-8.93019 8.78783e-15 -2.96325e-05
-8.89244 -6.41338e-14 1.018e-05
-8.85471 -3.2685e-15 -2.95614e-05
-8.81702 5.10931e-14 4.88288e-06
-8.77936 1.01966e-13 -2.25626e-05
-8.74172 3.50618e-14 1.56953e-05
-8.70412 4.38018e-14 -3.0362e-07
-8.66654 5.39011e-14 7.75218e-06
-8.62899 1.08858e-14 -6.40758e-05
-8.59146 -4.02815e-14 -8.33214e-06
-8.55397 2.97089e-14 2.3515e-05
-8.5165 4.38591e-14 1.92343e-05
-8.47906 -7.04188e-14 2.73022e-05
-8.44165 -1.29849e-13 -4.49359e-05
-8.40426 -1.69912e-13 -4.66217e-05
-8.3669 -9.23723e-14 -6.1337e-05
-8.32956 -7.70765e-14 -5.40214e-06
-8.29226 1.28792e-13 2.07483e-05
-8.25497 2.20096e-13 4.22671e-05
-8.21772 2.68191e-13 -9.00227e-05
-8.18049 2.85041e-13 -3.12624e-05
-8.14328 4.68647e-14 -2.97681e-05
-8.1061 -1.96788e-13 2.52113e-05
-8.06895 -3.52104e-13 4.32679e-06
-8.03182 -3.05152e-13 1.01182e-05
-7.99471 -2.87296e-13 -5.9194e-05
-7.95763 -1.89721e-13 -1.06237e-05
-7.92058 1.89009e-14 -2.14138e-06
-7.88355 1.32521e-13 5.00682e-05
-7.84654 1.79827e-13 4.84551e-05
-7.80955 2.29652e-13 -0.00010503
-7.77259 3.75988e-13 -0.000112708
-7.73566 3.1564e-13 -6.23157e-06
-7.69874 1.88321e-13 5.97398e-05
-7.66185 -1.77964e-14 5.31505e-05
-7.62498 -2.64701e-13 5.17719e-05
-7.58814 -4.00441e-13 -0.000116967
-7.55132 -5.07466e-13 -4.39144e-05
-7.51452 -2.99408e-13 -3.2608e-05
-7.47774 8.41605e-14 0.00011273
-7.44099 4.05459e-13 0.000170362
-7.40425 4.23512e-13 5.33863e-05
-7.36754 5.7386e-13 -0.000150639
-7.33085 2.62349e-13 1.21096e-05
-7.29418 -1.87233e-13 4.778e-05
-7.25754 -5.29592e-13 0.000146345
-7.22091 -7.74407e-13 0.000108908
-7.18431 -4.76171e-13 1.42411e-05
-7.14772 -5.92144e-13 -3.78607e-05
-7.11116 -7.96757e-15 6.49689e-05
-7.07462 2.73665e-13 0.000137883
-7.0381 5.49653e-13 0.000347189
-7.00159 6.30182e-13 0.000284083
-6.96511 5.65769e-13 -3.1781e-05
-6.92865 9.15883e-13 7.97815e-05
-6.89221 3.62196e-13 0.000347717
-6.85579 -7.05398e-14 0.000515048
-6.81938 -8.34323e-13 0.000628841
-6.783 -1.0701e-12 0.000526849
-6.74664 -1.59873e-12 0.000313144
-6.71029 -1.40254e-12 0.000522936
-6.67397 -2.81832e-13 0.000595521
-6.63766 6.63102e-13 0.00115229
-6.60137 2.26185e-12 0.00156771
-6.5651 2.25351e-12 0.0012834
-6.52885 3.14125e-12 0.00115089
-6.49262 1.98162e-12 0.00164228
-6.4564 6.1248e-13 0.00192992
-6.42021 -8.66146e-13 0.00255698
-6.38403 -2.26225e-12 0.00264566
-6.34786 -2.15291e-12 0.00248244
-6.31172 -2.42848e-12 0.00239795
-6.27559 -1.27164e-12 0.00250873
-6.23949 9.75639e-14 0.00248986
-6.20339 1.89697e-13 0.00249537
-6.16732 7.40025e-13 0.00184524
-6.13126 4.09903e-13 0.00106643
-6.09522 6.30112e-13 0.000608268
-6.05919 -3.43513e-13 0.000357303
-6.02319 -9.40411e-13 2.91852e-05
-5.9872 -1.48332e-12 -0.000347503
-5.95122 -1.36878e-12 -0.000844495
-5.91526 -1.03344e-12 -0.00115714
-5.87932 -6.39715e-13 -0.00134999
-5.84339 -2.97982e-13 -0.00136698
-5.80748 -1.77914e-13 -0.00128775
-5.77158 -8.40515e-14 -0.00122838
-5.7357 -9.24214e-15 -0.00101597
-5.69984 2.45621e-14 -0.000911887
-5.66399 2.22499e-16 -0.00069614
-5.62815 -4.47304e-14 -0.000649723
-5.59233 -5.4669e-14 -0.000477688
-5.55653 -6.50592e-14 -0.000500388
-5.52074 -1.04494e-13 -0.00036152
-5.48497 -1.08515e-13 -0.000405398
-5.4492 -3.91703e-14 -0.000229946
-5.41346 1.62807e-14 -0.000301612
-5.37773 -2.90119e-14 -0.000143828
-5.34201 -7.74075e-14 -0.00023876
-5.30631 -3.26141e-14 -8.36279e-05
-5.27062 -3.46925e-14 -0.000205422
-5.23494 -1.18147e-13 -5.59275e-05
-5.19928 -1.11419e-13 -0.000162775
-5.16363 8.5371e-16 1.40267e-05
-5.128 5.22467e-14 -0.000123224
-5.09237 -3.95995e-14 3.38375e-05
-5.05677 -8.29822e-14 -0.000104789
-5.02117 -3.48564e-14 5.36826e-05
-4.98559 -3.50792e-14 -0.000109186
-4.95002 -9.49724e-14 3.52224e-05
-4.91446 -5.88906e-14 -8.87218e-05
-4.87892 6.47674e-14 7.87656e-05
-4.84339 7.73733e-14 -8.00366e-05
-4.80787 8.15998e-15 6.22613e-05
-4.77237 1.60078e-14 -7.69219e-05
-4.73687 6.49839e-14 6.6395e-05
-4.70139 -1.34473e-14 -8.59633e-05
-4.66592 -1.38713e-13 4.21801e-05
-4.63046 -8.3868e-14 -5.38763e-05
-4.59502 3.9689e-14 8.80282e-05
-4.55958 1.17884e-14 -3.80722e-05
-4.52416 -1.01256e-13 7.23651e-05
-4.48875 -1.37398e-13 -2.66049e-05
-4.45335 -1.34365e-14 7.63221e-05
-4.41797 -6.48116e-14 -4.27628e-05
-4.38259 -1.56206e-13 3.73715e-05
-4.34722 5.96709e-15 7.1317e-07
-4.31187 1.73749e-13 8.21279e-05
-4.27653 1.50107e-13 1.08725e-05
-4.24119 -1.33114e-14 5.31253e-05
-4.20587 3.76391e-14 3.39909e-05
-4.17056 8.38773e-14 6.38633e-05
-4.13526 -6.17069e-14 3.19932e-05
-4.09997 -2.25874e-13 2.99964e-05
-4.06469 -8.04271e-14 9.24464e-05
-4.02942 2.52229e-13 7.41956e-05
-3.99416 1.34636e-13 0.000100993
-3.95891 -1.3129e-13 3.25287e-05
-3.92367 -7.73744e-14 0.000118018
-3.88844 9.58359e-14 2.33292e-05
-3.85322 -5.49137e-14 8.82674e-05
-3.81801 -2.09043e-13 -3.44059e-05
-3.7828 9.23166e-14 0.000149261
-3.74761 3.23096e-13 8.89407e-06
-3.71243 1.59969e-13 0.00013726
-3.67726 -8.2756e-14 -4.85734e-05
-3.64209 9.84442e-14 0.000164997
-3.60694 1.46329e-13 -4.993e-05
-3.57179 -2.16207e-13 0.000151123
-3.53665 -3.47902e-13 -9.39978e-05
-3.50152 2.99215e-14 0.000236324
-3.4664 3.64628e-13 -4.08708e-05
-3.43129 1.27083e-14 0.000234064
-3.39619 -4.01681e-13 -9.3401e-05
-3.36109 -1.2475e-13 0.000250646
-3.32601 1.00302e-13 -0.000111272
-3.29093 -3.09232e-13 0.000210395
-3.25586 -3.66037e-13 -0.00018656
-3.2208 3.37169e-13 0.000291497
-3.18574 6.90027e-13 -0.00017479
-3.1507 7.20029e-14 0.000236213
-3.11566 -3.18799e-13 -0.00028633
-3.08063 1.01575e-13 0.000221088
-3.0456 3.94567e-13 -0.000354814
-3.01059 -4.48482e-13 0.000142608
-2.97558 -7.46702e-13 -0.000487054
-2.94058 3.76746e-13 0.000196591
-2.90558 7.87855e-13 -0.000540915
-2.87059 -2.96418e-13 9.70381e-05
-2.83561 -7.90394e-13 -0.000750119
-2.80064 -1.03144e-13 -3.65213e-05
-2.76567 8.51797e-14 -0.000987055
-2.73071 -1.11343e-12 -0.000253739
-2.69576 -1.1517e-12 -0.00126732
-2.66081 8.68388e-13 -0.000249047
-2.62587 1.37978e-12 -0.00137023
-2.59094 -4.58221e-13 -0.000411437
-2.55601 -1.11908e-12 -0.0016633
-2.52109 7.43859e-13 -0.000567476
-2.48617 1.21905e-12 -0.00200862
-2.45126 -1.86791e-12 -0.000757041
-2.41636 -2.33555e-12 -0.00225075
-2.38146 2.24263e-12 -0.000182077
-2.34657 2.65181e-12 -0.00161857
-2.31168 -1.04694e-12 0.000664632
-2.2768 -2.58297e-12 -0.00037636
-2.24192 4.4108e-13 0.00408037
-2.20705 5.78472e-13 0.0042003
-2.17219 -3.80451e-12 0.0105975
-2.13733 -3.46192e-12 0.0125639
-2.10247 5.25945e-12 0.0168582
-2.06762 5.19593e-12 0.0157415
-2.03278 -1.5604e-12 0.0129681
-1.99794 -2.12899e-12 0.0106507
-1.9631 7.99846e-13 0.00780483
-1.92827 1.58279e-12 0.00601115
-1.89345 1.57426e-12 0.0037198
-1.85862 1.46725e-12 0.00272029
-1.82381 6.90831e-13 0.00203013
-1.78899 3.76693e-13 0.00181466
-1.75419 2.59647e-13 0.00175569
-1.71938 2.46693e-13 0.00174934
-1.68458 1.68602e-13 0.00159483
-1.64979 1.94363e-13 0.0014756
-1.61499 1.79144e-13 0.00135206
-1.58021 2.41752e-13 0.00120686
-1.54542 2.15663e-13 0.00105775
-1.51064 2.24994e-13 0.000931808
-1.47586 1.45151e-13 0.000824663
-1.44109 1.6916e-13 0.000736131
-1.40632 1.68071e-13 0.000657488
-1.37155 1.39661e-13 0.00060334
-1.33679 1.19263e-13 0.000563432
-1.30203 1.13893e-13 0.000525728
-1.26727 1.55268e-13 0.000485201
-1.23251 8.78683e-14 0.000460555
-1.19776 1.05825e-13 0.000442682
-1.16301 6.79912e-14 0.000432415
-1.12827 1.44371e-13 0.000424417
-1.09352 4.26968e-14 0.000423919
-1.05878 9.08412e-14 0.000422254
-1.02405 2.99915e-14 0.000427066
-0.989309 1.34109e-13 0.000423607
-0.954576 2.76443e-14 0.000433753
-0.919844 1.02577e-13 0.000438379
-0.885115 4.0938e-14 0.000455253
-0.850388 1.3999e-13 0.000459688
-0.815663 4.28126e-14 0.000484019
-0.78094 9.37526e-14 0.000489472
-0.746219 5.46958e-14 0.000524032
-0.711499 1.30082e-13 0.000533352
-0.676781 8.94793e-14 0.000583275
-0.642065 1.19457e-13 0.000602001
-0.60735 1.41446e-13 0.000675937
-0.572637 1.72438e-13 0.000706648
-0.537925 2.04995e-13 0.000813189
-0.503214 1.61363e-13 0.000847774
-0.468504 2.53772e-13 0.0010037
-0.433796 2.39968e-13 0.00106329
-0.399089 3.64233e-13 0.0013068
-0.364382 3.28964e-13 0.00140352
-0.329676 5.28392e-13 0.00181113
-0.294972 5.79088e-13 0.00197869
-0.260267 8.26941e-13 0.00271021
-0.225564 9.43861e-13 0.00297255
-0.190861 1.37591e-12 0.00444585
-0.156158 2.15236e-12 0.0049111
-0.121456 3.14859e-12 0.00832956
-0.0867541 6.29881e-12 0.00879542
-0.0520524 2.04241e-11 0.0179574
-0.0173508 9.29046e-12 0.015994
0.0173508 9.29046e-12 0.015994
0.0520524 2.04241e-11 0.0179574
0.0867541 6.29881e-12 0.00879542
0.121456 3.14859e-12 0.00832956
0.156158 2.15236e-12 0.0049111
0.190861 1.37591e-12 0.00444585
0.225564 9.43861e-13 0.00297255
0.260267 8.26941e-13 0.00271021
0.294972 5.79088e-13 0.00197869
0.329676 5.28392e-13 0.00181113
0.364382 3.28964e-13 0.00140352
0.399089 3.64233e-13 0.0013068
0.433796 2.39968e-13 0.00106329
0.468504 2.53772e-13 0.0010037
0.503214 1.61363e-13 0.000847774
0.537925 2.04995e-13 0.000813189
0.572637 1.72438e-13 0.000706648
0.60735 1.41446e-13 0.000675937
0.642065 1.19457e-13 0.000602001
0.676781 8.94793e-14 0.000583275
0.711499 1.30082e-13 0.000533352
0.746219 5.46958e-14 0.000524032
0.78094 9.37526e-14 0.000489472
0.815663 4.28126e-14 0.000484019
0.850388 1.3999e-13 0.000459688
0.885115 4.0938e-14 0.000455253
0.919844 1.02577e-13 0.000438379
0.954576 2.76443e-14 0.000433753
0.989309 1.34109e-13 0.000423607
1.02405 2.99915e-14 0.000427066
1.05878 9.08412e-14 0.000422254
1.09352 4.26968e-14 0.000423919
1.12827 1.44371e-13 0.000424417
1.16301 6.79912e-14 0.000432415
1.19776 1.05825e-13 0.000442682
1.23251 8.78683e-14 0.000460555
1.26727 1.55268e-13 0.000485201
1.30203 1.13893e-13 0.000525728
1.33679 1.19263e-13 0.000563432
1.37155 1.39661e-13 0.00060334
1.40632 1.68071e-13 0.000657488
1.44109 1.6916e-13 0.000736131
1.47586 1.45151e-13 0.000824663
1.51064 2.24994e-13 0.000931808
1.54542 2.15663e-13 0.00105775
1.58021 2.41752e-13 0.00120686
1.61499 1.79144e-13 0.00135206
1.64979 1.94363e-13 0.0014756
1.68458 1.68602e-13 0.00159483
1.71938 2.46693e-13 0.00174934
1.75419 2.59647e-13 0.00175569
1.78899 3.76693e-13 0.00181466
1.82381 6.90831e-13 0.00203013
1.85862 1.46725e-12 0.00272029
1.89345 1.57426e-12 0.0037198
1.92827 1.58279e-12 0.00601115
1.9631 7.99846e-13 0.00780483
1.99794 -2.12899e-12 0.0106507
2.03278 -1.5604e-12 0.0129681
2.06762 5.19593e-12 0.0157415
2.10247 5.25945e-12 0.0168582
2.13733 -3.46192e-12 0.0125639
2.17219 -3.80451e-12 0.0105975
2.20705 5.78472e-13 0.0042003
2.24192 4.4108e-13 0.00408037
2.2768 -2.58297e-12 -0.00037636
2.31168 -1.04694e-12 0.000664632
2.34657 2.65181e-12 -0.00161857
2.38146 2.24263e-12 -0.000182077
2.41636 -2.33555e-12 -0.00225075
2.45126 -1.86791e-12 -0.000757041
2.48617 1.21905e-12 -0.00200862
2.52109 7.43859e-13 -0.000567476
2.55601 -1.11908e-12 -0.0016633
2.59094 -4.58221e-13 -0.000411437
2.62587 1.37978e-12 -0.00137023
2.66081 8.68388e-13 -0.000249047
2.69576 -1.1517e-12 -0.00126732
2.73071 -1.11343e-12 -0.000253739
2.76567 8.51797e-14 -0.000987055
2.80064 -1.03144e-13 -3.65213e-05
2.83561 -7.90394e-13 -0.000750119
2.87059 -2.96418e-13 9.70381e-05
2.90558 7.87855e-13 -0.000540915
2.94058 3.76746e-13 0.000196591
2.97558 -7.46702e-13 -0.000487054
3.01059 -4.48482e-13 0.000142608
3.0456 3.94567e-13 -0.000354814
3.08063 1.01575e-13 0.000221088
3.11566 -3.18799e-13 -0.00028633
3.1507 7.20029e-14 0.000236213
3.18574 6.90027e-13 -0.00017479
3.2208 3.37169e-13 0.000291497
3.25586 -3.66037e-13 -0.00018656
3.29093 -3.09232e-13 0.000210395
3.32601 1.00302e-13 -0.000111272
3.36109 -1.2475e-13 0.000250646
3.39619 -4.01681e-13 -9.3401e-05
3.43129 1.27083e-14 0.000234064
3.4664 3.64628e-13 -4.08708e-05
3.50152 2.99215e-14 0.000236324
3.53665 -3.47902e-13 -9.39978e-05
3.57179 -2.16207e-13 0.000151123
3.60694 1.46329e-13 -4.993e-05
3.64209 9.84442e-14 0.000164997
3.67726 -8.2756e-14 -4.85734e-05
3.71243 1.59969e-13 0.00013726
3.74761 3.23096e-13 8.89407e-06
3.7828 9.23166e-14 0.000149261
3.81801 -2.09043e-13 -3.44059e-05
3.85322 -5.49137e-14 8.82674e-05
3.88844 9.58359e-14 2.33292e-05
3.92367 -7.73744e-14 0.000118018
3.95891 -1.3129e-13 3.25287e-05
3.99416 1.34636e-13 0.000100993
4.02942 2.52229e-13 7.41956e-05
4.06469 -8.04271e-14 9.24464e-05
4.09997 -2.25874e-13 2.99964e-05
4.13526 -6.17069e-14 3.19932e-05
4.17056 8.38773e-14 6.38633e-05
4.20587 3.76391e-14 3.39909e-05
4.24119 -1.33114e-14 5.31253e-05
4.27653 1.50107e-13 1.08725e-05
4.31187 1.73749e-13 8.21279e-05
4.34722 5.96709e-15 7.1317e-07
4.38259 -1.56206e-13 3.73715e-05
4.41797 -6.48116e-14 -4.27628e-05
4.45335 -1.34365e-14 7.63221e-05
4.48875 -1.37398e-13 -2.66049e-05
4.52416 -1.01256e-13 7.23651e-05
4.55958 1.17884e-14 -3.80722e-05
4.59502 3.9689e-14 8.80282e-05
4.63046 -8.3868e-14 -5.38763e-05
4.66592 -1.38713e-13 4.21801e-05
4.70139 -1.34473e-14 -8.59633e-05
4.73687 6.49839e-14 6.6395e-05
4.77237 1.60078e-14 -7.69219e-05
4.80787 8.15998e-15 6.22613e-05
4.84339 7.73733e-14 -8.00366e-05
4.87892 6.47674e-14 7.87656e-05
4.91446 -5.88906e-14 -8.87218e-05
4.95002 -9.49724e-14 3.52224e-05
4.98559 -3.50792e-14 -0.000109186
5.02117 -3.48564e-14 5.36826e-05
5.05677 -8.29822e-14 -0.000104789
5.09237 -3.95995e-14 3.38375e-05
5.128 5.22467e-14 -0.000123224
5.16363 8.5371e-16 1.40267e-05
5.19928 -1.11419e-13 -0.000162775
5.23494 -1.18147e-13 -5.59275e-05
5.27062 -3.46925e-14 -0.000205422
5.30631 -3.26141e-14 -8.36279e-05
5.34201 -7.74075e-14 -0.00023876
5.37773 -2.90119e-14 -0.000143828
5.41346 1.62807e-14 -0.000301612
5.4492 -3.91703e-14 -0.000229946
5.48497 -1.08515e-13 -0.000405398
5.52074 -1.04494e-13 -0.00036152
5.55653 -6.50592e-14 -0.000500388
5.59233 -5.4669e-14 -0.000477688
5.62815 -4.47304e-14 -0.000649723
5.66399 2.22499e-16 -0.00069614
5.69984 2.45621e-14 -0.000911887
5.7357 -9.24214e-15 -0.00101597
5.77158 -8.40515e-14 -0.00122838
5.80748 -1.77914e-13 -0.00128775
5.84339 -2.97982e-13 -0.00136698
5.87932 -6.39715e-13 -0.00134999
5.91526 -1.03344e-12 -0.00115714
5.95122 -1.36878e-12 -0.000844495
5.9872 -1.48332e-12 -0.000347503
6.02319 -9.40411e-13 2.91852e-05
6.05919 -3.43513e-13 0.000357303
6.09522 6.30112e-13 0.000608268
6.13126 4.09903e-13 0.00106643
6.16732 7.40025e-13 0.00184524
6.20339 1.89697e-13 0.00249537
6.23949 9.75639e-14 0.00248986
6.27559 -1.27164e-12 0.00250873
6.31172 -2.42848e-12 0.00239795
6.34786 -2.15291e-12 0.00248244
6.38403 -2.26225e-12 0.00264566
6.42021 -8.66146e-13 0.00255698
6.4564 6.1248e-13 0.00192992
6.49262 1.98162e-12 0.00164228
6.52885 3.14125e-12 0.00115089
6.5651 2.25351e-12 0.0012834
6.60137 2.26185e-12 0.00156771
6.63766 6.63102e-13 0.00115229
6.67397 -2.81832e-13 0.000595521
6.71029 -1.40254e-12 0.000522936
6.74664 -1.59873e-12 0.000313144
6.783 -1.0701e-12 0.000526849
6.81938 -8.34323e-13 0.000628841
6.85579 -7.05398e-14 0.000515048
6.89221 3.62196e-13 0.000347717
6.92865 9.15883e-13 7.97815e-05
6.96511 5.65769e-13 -3.1781e-05
7.00159 6.30182e-13 0.000284083
7.0381 5.49653e-13 0.000347189
7.07462 2.73665e-13 0.000137883
7.11116 -7.96757e-15 6.49689e-05
7.14772 -5.92144e-13 -3.78607e-05
7.18431 -4.76171e-13 1.42411e-05
7.22091 -7.74407e-13 0.000108908
7.25754 -5.29592e-13 0.000146345
7.29418 -1.87233e-13 4.778e-05
7.33085 2.62349e-13 1.21096e-05
7.36754 5.7386e-13 -0.000150639
7.40425 4.23512e-13 5.33863e-05
7.44099 4.05459e-13 0.000170362
7.47774 8.41605e-14 0.00011273
7.51452 -2.99408e-13 -3.2608e-05
7.55132 -5.07466e-13 -4.39144e-05
7.58814 -4.00441e-13 -0.000116967
7.62498 -2.64701e-13 5.17719e-05
7.66185 -1.77964e-14 5.31505e-05
7.69874 1.88321e-13 5.97398e-05
7.73566 3.1564e-13 -6.23157e-06
7.77259 3.75988e-13 -0.000112708
7.80955 2.29652e-13 -0.00010503
7.84654 1.79827e-13 4.84551e-05
7.88355 1.32521e-13 5.00682e-05
7.92058 1.89009e-14 -2.14138e-06
7.95763 -1.89721e-13 -1.06237e-05
7.99471 -2.87296e-13 -5.9194e-05
8.03182 -3.05152e-13 1.01182e-05
8.06895 -3.52104e-13 4.32679e-06
8.1061 -1.96788e-13 2.52113e-05
8.14328 4.68647e-14 -2.97681e-05
8.18049 2.85041e-13 -3.12624e-05
8.21772 2.68191e-13 -9.00227e-05
8.25497 2.20096e-13 4.22671e-05
8.29226 1.28792e-13 2.07483e-05
8.32956 -7.70765e-14 -5.40214e-06
8.3669 -9.23723e-14 -6.1337e-05
8.40426 -1.69912e-13 -4.66217e-05
8.44165 -1.29849e-13 -4.49359e-05
8.47906 -7.04188e-14 2.73022e-05
8.5165 4.38591e-14 1.92343e-05
8.55397 2.97089e-14 2.3515e-05
8.59146 -4.02815e-14 -8.33214e-06
8.62899 1.08858e-14 -6.40758e-05
8.66654 5.39011e-14 7.75218e-06
8.70412 4.38018e-14 -3.0362e-07
8.74172 3.50618e-14 1.56953e-05
8.77936 1.01966e-13 -2.25626e-05
8.81702 5.10931e-14 4.88288e-06
8.85471 -3.2685e-15 -2.95614e-05
8.89244 -6.41338e-14 1.018e-05
8.93019 8.78783e-15 -2.96325e-05
8.96797 3.09126e-14 4.51842e-06
9.00578 6.18244e-14 -3.03569e-05
9.04362 9.05762e-14 -1.86923e-05
9.08149 6.50379e-14 3.24505e-06
9.11939 1.86947e-15 3.09369e-05
9.15732 -4.58697e-14 8.80252e-06
9.19528 -6.58394e-14 -1.86685e-05
9.23327 -5.35869e-14 4.279e-06
9.2713 -3.62092e-14 -1.34277e-05
9.30935 -3.53687e-15 4.98282e-05
9.34744 6.95919e-14 3.37416e-05
9.38556 4.85362e-14 8.90111e-05
9.42371 -5.15174e-14 6.73245e-05
9.46189 -6.92868e-14 9.44427e-05
9.50011 -2.94903e-14 0.000112818
9.53836 -8.98372e-14 0.000180402
9.57664 -1.55285e-13 0.000191487
9.61496 -1.02186e-13 0.000229616
9.65331 -1.04574e-13 0.000270783
9.69169 -2.03778e-13 0.000291995
9.73011 -2.27332e-13 0.000318137
9.76856 -5.84337e-14 0.000280577
9.80704 5.72172e-14 0.000282063
9.84557 1.5789e-13 0.000209508
9.88412 3.42881e-13 0.000178462
9.92271 5.3722e-13 9.33378e-05
9.96134 4.86485e-13 7.98447e-05
10 4.53044e-13 1.32625e-06
10.0387 5.30415e-13 -2.43664e-05
10.0774 6.10546e-13 -6.18775e-05
10.1162 3.27006e-13 -0.000105854
10.155 1.12836e-13 -0.000140077
10.1939 1.38885e-13 -0.000240969
10.2328 2.02756e-13 -0.000299746
10.2717 -1.27105e-13 -0.000416343
10.3106 -1.72371e-13 -0.000451761
10.3496 -2.59831e-13 -0.000469442
10.3887 -4.59034e-13 -0.000373382
10.4278 -5.28211e-13 -0.00032413
10.4669 -6.67994e-13 -0.000349374
10.506 -7.11478e-13 -0.000415
10.5452 -6.8075e-13 -0.000499069
10.5845 -6.66952e-13 -0.000534077
10.6238 -6.92804e-13 -0.000461692
10.6631 -6.1046e-13 -0.000308255
10.7024 -3.16611e-13 -0.000101459
10.7418 -1.93622e-13 6.38469e-05
10.7813 6.22297e-14 5.87515e-05
10.8208 4.00808e-13 -3.86153e-05
10.8603 5.47231e-13 -0.000177769
10.8999 7.45667e-13 -0.000294787
10.9395 8.90961e-13 -0.000345999
10.9792 9.0927e-13 -0.000223147
11.0189 8.58161e-13 -7.02409e-05
11.0586 7.61297e-13 7.31428e-05
11.0984 4.1084e-13 0.000187425
11.1383 6.80595e-14 0.000120769
11.1781 -1.41254e-13 2.31108e-05
11.2181 -4.58967e-13 -0.000125771
11.2581 -7.20235e-13 -0.000174266
11.2981 -9.02507e-13 -0.000185633
11.3381 -8.1387e-13 -0.00017244
11.3783 -9.23379e-13 -6.6082e-05
11.4184 -7.22268e-13 3.91251e-06
11.4587 -4.53576e-13 9.38709e-05
11.4989 -1.64136e-13 7.80259e-05
11.5392 9.04736e-14 6.73537e-05
11.5796 3.59279e-13 2.72759e-05
11.62 5.18097e-13 -4.90222e-05
11.6605 6.66299e-13 -0.000118315
11.701 7.20725e-13 -0.000167604
11.7415 6.66089e-13 -0.00011247
11.7822 5.20093e-13 -8.57743e-05
11.8228 3.63103e-13 -6.14159e-06
11.8636 1.28772e-13 5.74559e-05
11.9043 -2.17516e-15 8.29956e-05
11.9452 -2.37194e-13 6.5517e-05
11.986 -3.74708e-13 4.58846e-06
12.027 -4.64446e-13 -3.96574e-05
12.068 -4.13016e-13 -9.51723e-05
12.109 -4.23084e-13 -6.12702e-05
12.1501 -4.07232e-13 -2.80036e-05
12.1913 -2.37898e-13 -4.05879e-06
12.2325 -7.98045e-14 5.87509e-06
12.2738 -2.59732e-14 4.44644e-06
12.3151 9.16913e-14 8.95741e-06
12.3565 1.6654e-13 -1.44315e-05
12.3979 2.34964e-13 9.01012e-06
12.4394 2.33478e-13 1.62898e-05
12.481 2.25617e-13 1.58542e-05
12.5226 2.38343e-13 -1.09371e-06
12.5643 1.9534e-13 -2.30971e-05
12.6061 1.53864e-13 -2.43494e-05
12.6479 1.07938e-13 -2.18529e-05
12.6898 5.62039e-14 2.00294e-05
12.7317 -2.03895e-14 6.81332e-05
12.7737 -9.37619e-14 7.03478e-05
12.8158 -1.65192e-13 3.92179e-05
12.8579 -1.80364e-13 3.02935e-05
12.9001 -2.02213e-13 -3.4065e-06
12.9424 -2.21267e-13 -1.70593e-05
12.9847 -2.24215e-13 -1.50799e-05
13.0271 -1.52435e-13 6.85656e-07
13.0696 -1.0404e-13 -2.93424e-06
13.1121 -6.61548e-14 1.42374e-05
13.1547 5.4226e-14 3.24289e-05
13.1974 1.1639e-13 3.77212e-05
13.2402 1.52136e-13 4.39451e-05
13.283 2.01784e-13 4.74994e-05
13.3259 2.22137e-13 1.61657e-05
13.3689 2.12263e-13 -3.00872e-05
13.4119 1.87863e-13 -5.22494e-05
13.455 1.07713e-13 -5.36282e-05
13.4982 3.71873e-14 -4.85115e-05
13.5415 -2.80652e-14 -2.46998e-05
13.5848 -7.27439e-14 -1.2653e-05
13.6283 -1.38795e-13 -2.70075e-05
13.6718 -1.17488e-13 -6.7263e-05
13.7153 -6.92412e-14 -0.000115516
13.759 -7.3567e-14 -0.000155409
13.8028 -1.01152e-14 -0.000186146
13.8466 4.78557e-14 -0.000207373
13.8905 2.55937e-14 -0.000221564
13.9345 -1.00122e-14 -0.000235513
13.9786 -1.49067e-14 -0.00025519
14.0227 -2.18358e-13 -0.000257641
14.067 -4.52858e-13 -0.000240156
14.1113 -4.23119e-13 -0.00022732
14.1558 -3.94495e-13 -0.000225726
14.2003 -5.07391e-13 -0.000227934
14.2449 -4.96802e-13 -0.000215693
14.2896 -1.6422e-13 -0.00018941
14.3344 3.38868e-13 -0.000175895
14.3793 6.67685e-13 -0.000141421
14.4243 8.18441e-13 -0.000137391
14.4693 9.23034e-13 -5.21644e-05
14.5145 1.18697e-12 6.4898e-05
14.5598 1.05872e-12 5.52854e-05
14.6052 7.4917e-13 -3.60844e-05
14.6506 3.5288e-13 -0.00021389
14.6962 2.55271e-14 -0.000249386
14.7419 -2.51676e-13 -0.000123338
14.7877 -6.2191e-13 4.55762e-05
14.8336 -9.79557e-13 0.000126612
14.8796 -1.02662e-12 8.42909e-05
14.9257 -9.37237e-13 4.81019e-05
14.9719 -8.57953e-13 6.12796e-05
15.0182 -6.49428e-13 0.000100726
15.0647 -2.56916e-13 2.68086e-05
15.1112 1.77992e-13 -9.09969e-05
15.1579 4.014e-13 -0.00024311
15.2047 4.45551e-13 -0.0001674
15.2516 5.07138e-13 2.99368e-06
15.2986 7.21101e-13 0.000175104
15.3458 4.56514e-13 0.000219273
15.393 3.84963e-13 9.94453e-05
15.4404 2.5373e-13 1.10065e-05
15.488 1.38613e-13 -2.61295e-05
15.5356 -1.19554e-13 -2.69943e-05
15.5834 -2.984e-13 -8.3872e-05
15.6313 -3.7126e-13 -9.2667e-05
15.6794 -3.02524e-13 -6.49381e-05
15.7276 -3.11896e-13 3.3032e-05
15.7759 -3.61435e-13 0.000115972
15.8243 -3.03687e-13 0.000120031
15.873 -2.36896e-13 5.03937e-05
15.9217 -1.07636e-13 -1.26147e-05
15.9706 -8.12919e-15 -6.0234e-05
16.0197 1.59836e-13 -6.58022e-05
16.0689 2.69392e-13 -6.12372e-05
16.1182 3.17134e-13 -1.95898e-05
16.1677 3.41848e-13 2.77338e-05
16.2174 3.17528e-13 7.30389e-05
16.2672 3.06653e-13 7.31456e-05
16.3172 2.10755e-13 2.20641e-05
16.3674 2.61156e-14 -3.19726e-05
16.4177 -4.42128e-14 -5.35808e-05
16.4682 -1.36925e-13 -3.29021e-05
16.5189 -3.11698e-13 -1.7403e-05
16.5697 -3.15763e-13 -8.26051e-06
16.6208 -2.70267e-13 9.03906e-06
16.672 -2.00511e-13 4.1891e-05
16.7234 -1.33341e-13 5.19608e-05
16.775 -2.84462e-14 2.82514e-05
16.8268 9.20262e-14 -3.77433e-05
16.8787 1.28816e-13 -6.35234e-05
16.9309 1.58904e-13 -3.10832e-05
16.9833 2.4134e-13 1.78849e-05
17.0359 2.0482e-13 2.50005e-05
17.0887 1.08524e-13 1.17323e-05
17.1418 1.32134e-13 -8.08612e-06
17.195 1.99001e-14 2.37563e-06
17.2485 -4.9204e-14 -1.06837e-06
17.3022 -6.52495e-14 -1.96404e-05
17.3562 -1.48135e-13 -2.48645e-05
17.4104 -1.56614e-13 -1.24622e-05
17.4648 -1.75741e-13 1.08428e-07
17.5195 -1.40554e-13 7.23673e-06
17.5744 -9.96931e-14 -1.01564e-05
17.6296 -4.67329e-14 -1.97704e-05
17.6851 6.76132e-14 -2.24703e-05
17.7408 6.06307e-14 -6.28702e-06
17.7969 1.12641e-13 1.80081e-05
17.8532 1.22659e-13 2.19012e-05
17.9098 1.35907e-13 2.18179e-05
17.9667 1.281e-13 1.50433e-06
18.0239 7.30564e-14 -1.99787e-05
18.0815 -1.49561e-14 -3.11938e-05
18.1393 -9.80498e-14 -1.54078e-05
18.1975 -5.10877e-14 1.12523e-06
18.256 -6.60741e-14 4.33512e-06
18.3149 -9.34444e-14 7.98599e-06
18.3742 -4.10253e-14 7.46943e-06
18.4338 -1.02208e-13 6.49695e-06
18.4938 1.44735e-14 1.88477e-06
18.5542 1.43593e-14 -4.00209e-06
18.615 4.6958e-14 2.12798e-05
18.6762 4.65555e-14 4.01663e-05
18.7379 -8.58238e-15 2.30375e-05
18.8 -2.19419e-14 -2.06768e-05
18.8625 -3.65839e-14 -4.55207e-05
18.9255 -2.98302e-14 -4.64323e-05
18.9891 -7.35969e-14 -4.18589e-05
19.0531 -1.12349e-13 -2.47124e-05
19.1177 -9.51557e-14 -3.33938e-06
19.1828 -2.44109e-14 2.85741e-05
19.2484 3.89723e-14 4.39515e-05
19.3147 5.19164e-14 4.24137e-05
19.3816 9.29706e-14 3.43104e-05
19.4491 1.36414e-13 2.6397e-05
19.5173 1.57167e-13 -6.40845e-06
19.5862 1.81979e-13 -3.06484e-05
19.6558 1.67857e-13 -5.10477e-05
19.7262 1.39104e-13 -6.20013e-05
19.7974 7.76352e-14 -3.77446e-05
19.8694 1.68195e-14 4.83819e-06
19.9423 -1.98022e-14 3.82051e-05
20.0162 -3.52921e-14 5.91739e-05
20.091 -9.33925e-14 7.65149e-05
20.1669 -1.64831e-13 6.45368e-05
20.244 -1.61863e-13 1.4151e-05
20.3222 -1.84209e-13 -3.05796e-05
20.4016 -2.17763e-13 -4.99705e-05
20.4825 -1.70773e-13 -5.68277e-05
20.5648 -9.16727e-14 -3.06004e-05
20.6487 -5.96086e-14 1.25779e-05
20.7344 2.84534e-14 6.29632e-05
20.8219 1.07837e-13 7.55767e-05
20.9115 1.54227e-13 5.10711e-05
21.0034 1.81561e-13 1.2708e-05
21.0979 2.04183e-13 -3.64505e-05
21.1952 1.53885e-13 -4.77265e-05
21.2959 1.11581e-13 -2.8655e-05
21.4004 7.71667e-14 1.139e-05
21.5093 -7.35059e-14 2.23513e-05
21.6237 -1.16551e-13 1.48779e-06
21.7448 -1.25081e-13 -3.63362e-05
21.8747 -1.33358e-13 -4.16845e-05
22.0165 -1.07999e-13 -2.48195e-05
22.1768 -1.097e-13 7.48257e-06
22.3723 3.36894e-14 -1.06375e-05


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.125Nc1Quantum/vANOOffP_FRG.txt <==
-22.3723 3.36859e-14 -1.06517e-05
-22.1768 -1.09701e-13 7.47989e-06
-22.0165 -1.08002e-13 -2.48337e-05
-21.8747 -1.33359e-13 -4.1687e-05
-21.7448 -1.25084e-13 -3.63508e-05
-21.6237 -1.16552e-13 1.48557e-06
-21.5093 -7.35091e-14 2.23363e-05
-21.4004 7.71653e-14 1.1388e-05
-21.2959 1.11578e-13 -2.86705e-05
-21.1952 1.53883e-13 -4.77283e-05
-21.0979 2.04179e-13 -3.64664e-05
-21.0034 1.8156e-13 1.27065e-05
-20.9115 1.54224e-13 5.10548e-05
-20.8219 1.07836e-13 7.55754e-05
-20.7344 2.845e-14 6.29465e-05
-20.6487 -5.96099e-14 1.25768e-05
-20.5648 -9.16761e-14 -3.06176e-05
-20.4825 -1.70774e-13 -5.68286e-05
-20.4016 -2.17767e-13 -4.99881e-05
-20.3222 -1.8421e-13 -3.05803e-05
-20.244 -1.61866e-13 1.4133e-05
-20.1669 -1.64832e-13 6.45362e-05
-20.091 -9.3396e-14 7.64964e-05
-20.0162 -3.52935e-14 5.91735e-05
-19.9423 -1.98058e-14 3.81861e-05
-19.8694 1.68181e-14 4.83795e-06
-19.7974 7.76315e-14 -3.7764e-05
-19.7262 1.39102e-13 -6.20014e-05
-19.6558 1.67853e-13 -5.10676e-05
-19.5862 1.81977e-13 -3.06483e-05
-19.5173 1.57163e-13 -6.42886e-06
-19.4491 1.36413e-13 2.63973e-05
-19.3816 9.29668e-14 3.42895e-05
-19.3147 5.19151e-14 4.24141e-05
-19.2484 3.89685e-14 4.39301e-05
-19.1828 -2.44121e-14 2.85746e-05
-19.1177 -9.51596e-14 -3.36139e-06
-19.0531 -1.1235e-13 -2.47117e-05
-18.9891 -7.36008e-14 -4.18815e-05
-18.9255 -2.98315e-14 -4.64315e-05
-18.8625 -3.6588e-14 -4.55439e-05
-18.8 -2.1943e-14 -2.06758e-05
-18.7379 -8.58645e-15 2.30137e-05
-18.6762 4.65544e-14 4.01673e-05
-18.615 4.69539e-14 2.12554e-05
-18.5542 1.43583e-14 -4.00092e-06
-18.4938 1.44693e-14 1.85971e-06
-18.4338 -1.02209e-13 6.49825e-06
-18.3742 -4.10296e-14 7.44369e-06
-18.3149 -9.34454e-14 7.9874e-06
-18.256 -6.60784e-14 4.30867e-06
-18.1975 -5.10888e-14 1.12674e-06
-18.1393 -9.80542e-14 -1.5435e-05
-18.0815 -1.49569e-14 -3.11922e-05
-18.0239 7.30519e-14 -2.00067e-05
-17.9667 1.28099e-13 1.50604e-06
-17.9098 1.35902e-13 2.17891e-05
-17.8532 1.22659e-13 2.1903e-05
-17.7969 1.12636e-13 1.79785e-05
-17.7408 6.06299e-14 -6.28513e-06
-17.6851 6.76086e-14 -2.25008e-05
-17.6296 -4.67337e-14 -1.97685e-05
-17.5744 -9.96977e-14 -1.01878e-05
-17.5195 -1.40555e-13 7.23874e-06
-17.4648 -1.75746e-13 7.60274e-08
-17.4104 -1.56615e-13 -1.24601e-05
-17.3562 -1.48139e-13 -2.48979e-05
-17.3022 -6.52499e-14 -1.96384e-05
-17.2485 -4.92087e-14 -1.10291e-06
-17.195 1.98997e-14 2.37769e-06
-17.1418 1.3213e-13 -8.12183e-06
-17.0887 1.08523e-13 1.17343e-05
-17.0359 2.04815e-13 2.49635e-05
-16.9833 2.4134e-13 1.78868e-05
-16.9309 1.589e-13 -3.11215e-05
-16.8787 1.28816e-13 -6.35217e-05
-16.8268 9.20217e-14 -3.77833e-05
-16.775 -2.84458e-14 2.82526e-05
-16.7234 -1.33345e-13 5.19186e-05
-16.672 -2.0051e-13 4.18906e-05
-16.6208 -2.70271e-13 8.9929e-06
-16.5697 -3.15762e-13 -8.26542e-06
-16.5189 -3.11701e-13 -1.74588e-05
-16.4682 -1.36924e-13 -3.29212e-05
-16.4177 -4.42175e-14 -5.36615e-05
-16.3674 2.61149e-14 -3.20277e-05
-16.3172 2.10746e-13 2.19311e-05
-16.2672 3.06645e-13 7.30273e-05
-16.2174 3.17508e-13 7.28379e-05
-16.1677 3.41829e-13 2.75647e-05
-16.1182 3.17104e-13 -1.98024e-05
-16.0689 2.69368e-13 -6.13526e-05
-16.0197 1.59812e-13 -6.58948e-05
-15.9706 -8.13683e-15 -6.01867e-05
-15.9217 -1.07638e-13 -1.2566e-05
-15.873 -2.36886e-13 5.0496e-05
-15.8243 -3.03685e-13 0.000120011
-15.7759 -3.61436e-13 0.000115925
-15.7276 -3.11914e-13 3.28799e-05
-15.6794 -3.02538e-13 -6.49974e-05
-15.6313 -3.71273e-13 -9.27055e-05
-15.5834 -2.98396e-13 -8.37899e-05
-15.5356 -1.19553e-13 -2.70017e-05
-15.488 1.38615e-13 -2.61544e-05
-15.4404 2.53713e-13 1.08635e-05
-15.393 3.84953e-13 9.94086e-05
-15.3458 4.56505e-13 0.000219247
-15.2986 7.21108e-13 0.000175171
-15.2516 5.07135e-13 2.92041e-06
-15.2047 4.45545e-13 -0.000167465
-15.1579 4.01382e-13 -0.000243225
-15.1112 1.77991e-13 -9.0957e-05
-15.0647 -2.56918e-13 2.67815e-05
-15.0182 -6.49426e-13 0.000100705
-14.9719 -8.5797e-13 6.11325e-05
-14.9257 -9.37244e-13 4.80922e-05
-14.8796 -1.02663e-12 8.42548e-05
-14.8336 -9.79552e-13 0.000126624
-14.7877 -6.21924e-13 4.54275e-05
-14.7419 -2.51684e-13 -0.000123376
-14.6962 2.55175e-14 -0.000249447
-14.6506 3.52886e-13 -0.000213869
-14.6052 7.49156e-13 -3.62368e-05
-14.5598 1.05871e-12 5.5236e-05
-14.5145 1.18696e-12 6.48149e-05
-14.4693 9.23039e-13 -5.2151e-05
-14.4243 8.18426e-13 -0.00013756
-14.3793 6.67677e-13 -0.000141474
-14.3344 3.38856e-13 -0.000175997
-14.2896 -1.64216e-13 -0.000189417
-14.2449 -4.9682e-13 -0.000215889
-14.2003 -5.07398e-13 -0.000227985
-14.1558 -3.94506e-13 -0.00022585
-14.1113 -4.23117e-13 -0.000227362
-14.067 -4.5288e-13 -0.000240385
-14.0227 -2.18363e-13 -0.000257686
-13.9786 -1.49191e-14 -0.000255356
-13.9345 -1.00146e-14 -0.000235607
-13.8905 2.55686e-14 -0.000221824
-13.8466 4.78544e-14 -0.000207426
-13.8028 -1.01304e-14 -0.000186391
-13.759 -7.35741e-14 -0.000155558
-13.7153 -6.92664e-14 -0.000115808
-13.6718 -1.17487e-13 -6.73646e-05
-13.6283 -1.38819e-13 -2.73755e-05
-13.5848 -7.27545e-14 -1.28557e-05
-13.5415 -2.80901e-14 -2.50711e-05
-13.4982 3.71862e-14 -4.87417e-05
-13.455 1.0768e-13 -5.41569e-05
-13.4119 1.87858e-13 -5.25414e-05
-13.3689 2.1224e-13 -3.06737e-05
-13.3259 2.22128e-13 1.57039e-05
-13.283 2.01747e-13 4.67127e-05
-13.2402 1.52134e-13 4.33703e-05
-13.1974 1.16348e-13 3.66351e-05
-13.1547 5.422e-14 3.14973e-05
-13.1121 -6.61984e-14 1.27334e-05
-13.0696 -1.04041e-13 -4.43073e-06
-13.0271 -1.52502e-13 -1.81073e-06
-12.9847 -2.24216e-13 -1.77853e-05
-12.9424 -2.21305e-13 -2.17473e-05
-12.9001 -2.02204e-13 -9.72133e-06
-12.8579 -1.80545e-13 1.80905e-05
-12.8158 -1.65068e-13 1.66016e-05
-12.7737 -9.36702e-14 1.32457e-05
-12.7317 -1.98239e-14 2.57471e-06
-12.6898 5.65632e-14 -1.4442e-05
-12.6479 1.07987e-13 -3.78583e-05
-12.6061 1.53998e-13 -3.2586e-05
-12.5643 1.95414e-13 -2.84545e-05
-12.5226 2.3843e-13 -4.42585e-06
-12.481 2.25637e-13 1.32363e-05
-12.4394 2.3357e-13 1.45962e-05
-12.3979 2.34987e-13 7.41701e-06
-12.3565 1.666e-13 -1.5442e-05
-12.3151 9.17145e-14 7.93135e-06
-12.2738 -2.59264e-14 3.75431e-06
-12.2325 -7.97938e-14 5.13105e-06
-12.1913 -2.37847e-13 -4.49225e-06
-12.1501 -4.0723e-13 -2.8617e-05
-12.109 -4.23039e-13 -6.15663e-05
-12.068 -4.13007e-13 -9.56332e-05
-12.027 -4.64408e-13 -3.99026e-05
-11.986 -3.74709e-13 4.20813e-06
-11.9452 -2.37151e-13 6.53779e-05
-11.9043 -2.18215e-15 8.26177e-05
-11.8636 1.28813e-13 5.73896e-05
-11.8228 3.63099e-13 -6.46118e-06
-11.7822 5.20129e-13 -8.58418e-05
-11.7415 6.66083e-13 -0.00011274
-11.701 7.20767e-13 -0.000167621
-11.6605 6.66283e-13 -0.000118614
-11.62 5.18144e-13 -4.89693e-05
-11.5796 3.59264e-13 2.69828e-05
-11.5392 9.05113e-14 6.74022e-05
-11.4989 -1.64149e-13 7.77796e-05
-11.4587 -4.53535e-13 9.39254e-05
-11.4184 -7.22288e-13 3.65033e-06
-11.3783 -9.23332e-13 -6.59653e-05
-11.3381 -8.13893e-13 -0.000172734
-11.2981 -9.02464e-13 -0.000185497
-11.2581 -7.20252e-13 -0.000174528
-11.2181 -4.58929e-13 -0.000125661
-11.1781 -1.41272e-13 2.2872e-05
-11.1383 6.81025e-14 0.000120903
-11.0984 4.10814e-13 0.000187153
-11.0586 7.61342e-13 7.33181e-05
-11.0189 8.58139e-13 -7.0515e-05
-10.9792 9.09307e-13 -0.000222991
-10.9395 8.90946e-13 -0.000346226
-10.8999 7.45699e-13 -0.000294662
-10.8603 5.47215e-13 -0.000177981
-10.8208 4.00844e-13 -3.84714e-05
-10.7813 6.22117e-14 5.85192e-05
-10.7418 -1.9359e-13 6.4003e-05
-10.7024 -3.16622e-13 -0.000101668
-10.6631 -6.10438e-13 -0.000308143
-10.6238 -6.92807e-13 -0.000461842
-10.5845 -6.66935e-13 -0.000534006
-10.5452 -6.80752e-13 -0.000499196
-10.506 -7.11459e-13 -0.000414926
-10.4669 -6.67995e-13 -0.000349507
-10.4278 -5.28198e-13 -0.000324061
-10.3887 -4.59026e-13 -0.000373479
-10.3496 -2.59829e-13 -0.000469426
-10.3106 -1.72354e-13 -0.000451794
-10.2717 -1.2711e-13 -0.000416375
-10.2328 2.02774e-13 -0.00029975
-10.1939 1.38883e-13 -0.000241005
-10.155 1.12853e-13 -0.000140085
-10.1162 3.27e-13 -0.00010589
-10.0774 6.10568e-13 -6.18657e-05
-10.0387 5.30403e-13 -2.44389e-05
-10 4.53073e-13 1.38716e-06
-9.96134 4.86469e-13 7.97316e-05
-9.92271 5.37248e-13 9.34218e-05
-9.88412 3.42868e-13 0.000178352
-9.84557 1.57912e-13 0.000209571
-9.80704 5.72101e-14 0.000281982
-9.76856 -5.84137e-14 0.000280621
-9.73011 -2.2734e-13 0.000318062
-9.69169 -2.03757e-13 0.00029205
-9.65331 -1.04582e-13 0.000270693
-9.61496 -1.02167e-13 0.000229678
-9.57664 -1.55287e-13 0.000191411
-9.53836 -8.9828e-14 0.00018043
-9.50011 -2.94816e-14 0.000112793
-9.46189 -6.92873e-14 9.44164e-05
-9.42371 -5.15019e-14 6.73484e-05
-9.38556 4.85322e-14 8.89535e-05
-9.34744 6.96085e-14 3.37815e-05
-9.30935 -3.54197e-15 4.97655e-05
-9.2713 -3.61899e-14 -1.33809e-05
-9.23327 -5.35974e-14 4.20026e-06
-9.19528 -6.58123e-14 -1.85895e-05
-9.15732 -4.58892e-14 8.6798e-06
-9.11939 1.90433e-15 3.10654e-05
-9.08149 6.5013e-14 3.08015e-06
-9.04362 9.06124e-14 -1.85364e-05
-9.00578 6.18021e-14 -3.05281e-05
-8.96797 3.09438e-14 4.66326e-06
-8.93019 8.77075e-15 -2.9781e-05
-8.89244 -6.41069e-14 1.03015e-05
-8.85471 -3.28325e-15 -2.96925e-05
-8.81702 5.11196e-14 4.99825e-06
-8.77936 1.01951e-13 -2.26953e-05
-8.74172 3.50878e-14 1.5815e-05
-8.70412 4.37896e-14 -4.33643e-07
-8.66654 5.39204e-14 7.85633e-06
-8.62899 1.08832e-14 -6.41726e-05
-8.59146 -4.02737e-14 -8.27567e-06
-8.55397 2.97176e-14 2.34753e-05
-8.5165 4.38568e-14 1.92342e-05
-8.47906 -7.04029e-14 2.73114e-05
-8.44165 -1.29856e-13 -4.49707e-05
-8.40426 -1.69894e-13 -4.65919e-05
-8.3669 -9.23791e-14 -6.13806e-05
-8.32956 -7.70581e-14 -5.36818e-06
-8.29226 1.28783e-13 2.06995e-05
-8.25497 2.20118e-13 4.23134e-05
-8.21772 2.68177e-13 -9.00913e-05
-8.18049 2.85068e-13 -3.11905e-05
-8.14328 4.68478e-14 -2.98618e-05
-8.1061 -1.96761e-13 2.53016e-05
-8.06895 -3.52119e-13 4.22825e-06
-8.03182 -3.0513e-13 1.01971e-05
-7.99471 -2.87301e-13 -5.92641e-05
-7.95763 -1.8971e-13 -1.05857e-05
-7.92058 1.89051e-14 -2.16352e-06
-7.88355 1.32524e-13 5.00588e-05
-7.84654 1.79838e-13 4.84745e-05
-7.80955 2.2965e-13 -0.000105071
-7.77259 3.76003e-13 -0.000112666
-7.73566 3.15635e-13 -6.28783e-06
-7.69874 1.88339e-13 5.97947e-05
-7.66185 -1.78057e-14 5.30794e-05
-7.62498 -2.64678e-13 5.18478e-05
-7.58814 -4.00457e-13 -0.000117065
-7.55132 -5.07436e-13 -4.38052e-05
-7.51452 -2.99431e-13 -3.27412e-05
-7.47774 8.41958e-14 0.00011287
-7.44099 4.05435e-13 0.000170208
-7.40425 4.23546e-13 5.35336e-05
-7.36754 5.73841e-13 -0.000150784
-7.33085 2.62375e-13 1.22335e-05
-7.29418 -1.87243e-13 4.767e-05
-7.25754 -5.29576e-13 0.000146426
-7.22091 -7.74409e-13 0.000108842
-7.18431 -4.76162e-13 1.42821e-05
-7.14772 -5.92139e-13 -3.78923e-05
-7.11116 -7.96322e-15 6.49833e-05
-7.07462 2.73673e-13 0.000137872
-7.0381 5.49655e-13 0.000347188
-7.00159 6.30194e-13 0.000284087
-6.96511 5.65766e-13 -3.18002e-05
-6.92865 9.15901e-13 7.9808e-05
-6.89221 3.62186e-13 0.000347671
-6.85579 -7.05152e-14 0.000515105
-6.81938 -8.34339e-13 0.000628764
-6.783 -1.07007e-12 0.000526932
-6.74664 -1.59875e-12 0.00031305
-6.71029 -1.40251e-12 0.000523026
-6.67397 -2.81845e-13 0.000595434
-6.63766 6.63123e-13 0.00115235
-6.60137 2.26184e-12 0.00156766
-6.5651 2.25352e-12 0.00128343
-6.52885 3.14126e-12 0.00115088
-6.49262 1.98162e-12 0.00164226
-6.4564 6.12495e-13 0.00192996
-6.42021 -8.66152e-13 0.00255692
-6.38403 -2.26223e-12 0.00264573
-6.34786 -2.15292e-12 0.00248236
-6.31172 -2.42846e-12 0.00239803
-6.27559 -1.27165e-12 0.00250864
-6.23949 9.75879e-14 0.00248995
-6.20339 1.89683e-13 0.00249527
-6.16732 7.40051e-13 0.00184534
-6.13126 4.09886e-13 0.00106632
-6.09522 6.30142e-13 0.000608375
-6.05919 -3.43531e-13 0.000357188
-6.02319 -9.40381e-13 2.92978e-05
-5.9872 -1.48334e-12 -0.000347617
-5.95122 -1.36875e-12 -0.000844392
-5.91526 -1.03345e-12 -0.00115723
-5.87932 -6.39698e-13 -0.00134991
-5.84339 -2.97981e-13 -0.00136704
-5.80748 -1.77909e-13 -0.00128772
-5.77158 -8.40389e-14 -0.00122839
-5.7357 -9.24803e-15 -0.00101599
-5.69984 2.45843e-14 -0.000911844
-5.66399 2.08961e-16 -0.000696204
-5.62815 -4.47031e-14 -0.00064965
-5.59233 -5.46846e-14 -0.000477771
-5.55653 -6.50321e-14 -0.000500307
-5.52074 -1.04507e-13 -0.000361599
-5.48497 -1.08492e-13 -0.00040533
-5.4492 -3.91783e-14 -0.000230005
-5.41346 1.62981e-14 -0.000301568
-5.37773 -2.90144e-14 -0.000143862
-5.34201 -7.73951e-14 -0.00023874
-5.30631 -3.26117e-14 -8.36389e-05
-5.27062 -3.46844e-14 -0.000205423
-5.23494 -1.18141e-13 -5.59195e-05
-5.19928 -1.11415e-13 -0.000162794
-5.16363 8.63964e-16 1.40517e-05
-5.128 5.22465e-14 -0.00012326
-5.09237 -3.95839e-14 3.38819e-05
-5.05677 -8.29881e-14 -0.000104847
-5.02117 -3.48344e-14 5.37506e-05
-4.98559 -3.50916e-14 -0.000109269
-4.95002 -9.49439e-14 3.5316e-05
-4.91446 -5.89088e-14 -8.8829e-05
-4.87892 6.48005e-14 7.88801e-05
-4.84339 7.73523e-14 -8.01592e-05
-4.80787 8.19375e-15 6.23838e-05
-4.77237 1.59889e-14 -7.70434e-05
-4.73687 6.50135e-14 6.65065e-05
-4.70139 -1.34596e-14 -8.60637e-05
-4.66592 -1.38692e-13 4.22612e-05
-4.63046 -8.38699e-14 -5.39382e-05
-4.59502 3.96988e-14 8.80648e-05
-4.55958 1.17985e-14 -3.80861e-05
-4.52416 -1.01258e-13 7.23533e-05
-4.48875 -1.37377e-13 -2.65726e-05
-4.45335 -1.34472e-14 7.6269e-05
-4.41797 -6.47839e-14 -4.26963e-05
-4.38259 -1.56221e-13 3.7293e-05
-4.34722 5.99719e-15 7.95403e-07
-4.31187 1.73735e-13 8.20437e-05
-4.27653 1.50135e-13 1.09507e-05
-4.24119 -1.3322e-14 5.30539e-05
-4.20587 3.76616e-14 3.40493e-05
-4.17056 8.38734e-14 6.38171e-05
-4.13526 -6.16914e-14 3.20228e-05
-4.09997 -2.25871e-13 2.99807e-05
-4.06469 -8.04185e-14 9.24457e-05
-4.02942 2.52238e-13 7.42089e-05
-3.99416 1.34639e-13 0.000100966
-3.95891 -1.31275e-13 3.25654e-05
-3.92367 -7.73753e-14 0.000117971
-3.88844 9.58543e-14 2.33827e-05
-3.85322 -5.49174e-14 8.82063e-05
-3.81801 -2.09021e-13 -3.4341e-05
-3.7828 9.23107e-14 0.00014919
-3.74761 3.23119e-13 8.96739e-06
-3.71243 1.59961e-13 0.000137181
-3.67726 -8.27301e-14 -4.84931e-05
-3.64209 9.84345e-14 0.000164912
-3.60694 1.46356e-13 -4.98443e-05
-3.57179 -2.16218e-13 0.000151035
-3.53665 -3.47873e-13 -9.39101e-05
-3.50152 2.99109e-14 0.000236236
-3.4664 3.64655e-13 -4.07873e-05
-3.43129 1.27006e-14 0.000233985
-3.39619 -4.01657e-13 -9.33304e-05
-3.36109 -1.24752e-13 0.000250585
-3.32601 1.0032e-13 -0.000111225
-3.29093 -3.09227e-13 0.00021036
-3.25586 -3.66027e-13 -0.000186544
-3.2208 3.37184e-13 0.000291497
-3.18574 6.90027e-13 -0.00017481
-3.1507 7.20272e-14 0.000236249
-3.11566 -3.18807e-13 -0.000286385
-3.08063 1.01607e-13 0.000221156
-3.0456 3.94552e-13 -0.000354896
-3.01059 -4.48444e-13 0.000142698
-2.97558 -7.46719e-13 -0.000487149
-2.94058 3.76785e-13 0.000196685
-2.90558 7.8784e-13 -0.000541007
-2.87059 -2.96383e-13 9.712e-05
-2.83561 -7.90402e-13 -0.000750189
-2.80064 -1.03117e-13 -3.64694e-05
-2.76567 8.51819e-14 -0.000987088
-2.73071 -1.11341e-12 -0.00025373
-2.69576 -1.15169e-12 -0.0012673
-2.66081 8.68391e-13 -0.000249088
-2.62587 1.37981e-12 -0.00137016
-2.59094 -4.5823e-13 -0.000411525
-2.55601 -1.11904e-12 -0.00166319
-2.52109 7.43841e-13 -0.000567604
-2.48617 1.2191e-12 -0.00200848
-2.45126 -1.86793e-12 -0.000757193
-2.41636 -2.3355e-12 -0.00225059
-2.38146 2.24261e-12 -0.000182236
-2.34657 2.65186e-12 -0.00161842
-2.31168 -1.04695e-12 0.000664487
-2.2768 -2.58292e-12 -0.000376229
-2.24192 4.41072e-13 0.00408026
-2.20705 5.78506e-13 0.0042004
-2.17219 -3.8045e-12 0.0105974
-2.13733 -3.46189e-12 0.0125639
-2.10247 5.25946e-12 0.0168581
-2.06762 5.19594e-12 0.0157415
-2.03278 -1.56037e-12 0.0129681
-1.99794 -2.12899e-12 0.0106506
-1.9631 7.99886e-13 0.0078049
-1.92827 1.58278e-12 0.00601107
-1.89345 1.57431e-12 0.00371989
-1.85862 1.46725e-12 0.00272019
-1.82381 6.90882e-13 0.00203023
-1.78899 3.76686e-13 0.00181455
-1.75419 2.59698e-13 0.00175578
-1.71938 2.4669e-13 0.00174925
-1.68458 1.68649e-13 0.00159491
-1.64979 1.94369e-13 0.00147554
-1.61499 1.79184e-13 0.00135211
-1.58021 2.41771e-13 0.00120683
-1.54542 2.15695e-13 0.00105776
-1.51064 2.25024e-13 0.000931819
-1.47586 1.45175e-13 0.000824629
-1.44109 1.69204e-13 0.000736184
-1.40632 1.68087e-13 0.000657414
-1.37155 1.39717e-13 0.00060343
-1.33679 1.19273e-13 0.000563325
-1.30203 1.13958e-13 0.000525847
-1.26727 1.55276e-13 0.000485069
-1.23251 8.79408e-14 0.000460693
-1.19776 1.05838e-13 0.000442536
-1.16301 6.80678e-14 0.00043256
-1.12827 1.44385e-13 0.00042427
-1.09352 4.27776e-14 0.00042406
-1.05878 9.08672e-14 0.000422117
-1.02405 3.00724e-14 0.000427192
-0.989309 1.34147e-13 0.000423489
-0.954576 2.77264e-14 0.000433856
-0.919844 1.02634e-13 0.000438285
-0.885115 4.10225e-14 0.000455329
-0.850388 1.40064e-13 0.000459623
-0.815663 4.28953e-14 0.000484065
-0.78094 9.38514e-14 0.000489436
-0.746219 5.47906e-14 0.000524051
-0.711499 1.3021e-13 0.00053334
-0.676781 8.95821e-14 0.00058327
-0.642065 1.19614e-13 0.000602009
-0.60735 1.41589e-13 0.000675915
-0.572637 1.7264e-13 0.000706666
-0.537925 2.05174e-13 0.000813161
-0.503214 1.61614e-13 0.000847792
-0.468504 2.54013e-13 0.00100368
-0.433796 2.40289e-13 0.0010633
-0.399089 3.64599e-13 0.0013068
-0.364382 3.29427e-13 0.00140349
-0.329676 5.28866e-13 0.00181115
-0.294972 5.79667e-13 0.00197862
-0.260267 8.27869e-13 0.00271028
-0.225564 9.45031e-13 0.0029724
-0.190861 1.37812e-12 0.004446
-0.156158 2.15438e-12 0.0049108
-0.121456 3.15429e-12 0.00832984
-0.0867541 6.30094e-12 0.00879476
-0.0520524 2.04707e-11 0.017958
-0.0173508 9.45351e-12 0.0159907
0.0173508 9.45351e-12 0.0159907
0.0520524 2.04707e-11 0.017958
0.0867541 6.30094e-12 0.00879476
0.121456 3.15429e-12 0.00832984
0.156158 2.15438e-12 0.0049108
0.190861 1.37812e-12 0.004446
0.225564 9.45031e-13 0.0029724
0.260267 8.27869e-13 0.00271028
0.294972 5.79667e-13 0.00197862
0.329676 5.28866e-13 0.00181115
0.364382 3.29427e-13 0.00140349
0.399089 3.64599e-13 0.0013068
0.433796 2.40289e-13 0.0010633
0.468504 2.54013e-13 0.00100368
0.503214 1.61614e-13 0.000847792
0.537925 2.05174e-13 0.000813161
0.572637 1.7264e-13 0.000706666
0.60735 1.41589e-13 0.000675915
0.642065 1.19614e-13 0.000602009
0.676781 8.95821e-14 0.00058327
0.711499 1.3021e-13 0.00053334
0.746219 5.47906e-14 0.000524051
0.78094 9.38514e-14 0.000489436
0.815663 4.28953e-14 0.000484065
0.850388 1.40064e-13 0.000459623
0.885115 4.10225e-14 0.000455329
0.919844 1.02634e-13 0.000438285
0.954576 2.77264e-14 0.000433856
0.989309 1.34147e-13 0.000423489
1.02405 3.00724e-14 0.000427192
1.05878 9.08672e-14 0.000422117
1.09352 4.27776e-14 0.00042406
1.12827 1.44385e-13 0.00042427
1.16301 6.80678e-14 0.00043256
1.19776 1.05838e-13 0.000442536
1.23251 8.79408e-14 0.000460693
1.26727 1.55276e-13 0.000485069
1.30203 1.13958e-13 0.000525847
1.33679 1.19273e-13 0.000563325
1.37155 1.39717e-13 0.00060343
1.40632 1.68087e-13 0.000657414
1.44109 1.69204e-13 0.000736184
1.47586 1.45175e-13 0.000824629
1.51064 2.25024e-13 0.000931819
1.54542 2.15695e-13 0.00105776
1.58021 2.41771e-13 0.00120683
1.61499 1.79184e-13 0.00135211
1.64979 1.94369e-13 0.00147554
1.68458 1.68649e-13 0.00159491
1.71938 2.4669e-13 0.00174925
1.75419 2.59698e-13 0.00175578
1.78899 3.76686e-13 0.00181455
1.82381 6.90882e-13 0.00203023
1.85862 1.46725e-12 0.00272019
1.89345 1.57431e-12 0.00371989
1.92827 1.58278e-12 0.00601107
1.9631 7.99886e-13 0.0078049
1.99794 -2.12899e-12 0.0106506
2.03278 -1.56037e-12 0.0129681
2.06762 5.19594e-12 0.0157415
2.10247 5.25946e-12 0.0168581
2.13733 -3.46189e-12 0.0125639
2.17219 -3.8045e-12 0.0105974
2.20705 5.78506e-13 0.0042004
2.24192 4.41072e-13 0.00408026
2.2768 -2.58292e-12 -0.000376229
2.31168 -1.04695e-12 0.000664487
2.34657 2.65186e-12 -0.00161842
2.38146 2.24261e-12 -0.000182236
2.41636 -2.3355e-12 -0.00225059
2.45126 -1.86793e-12 -0.000757193
2.48617 1.2191e-12 -0.00200848
2.52109 7.43841e-13 -0.000567604
2.55601 -1.11904e-12 -0.00166319
2.59094 -4.5823e-13 -0.000411525
2.62587 1.37981e-12 -0.00137016
2.66081 8.68391e-13 -0.000249088
2.69576 -1.15169e-12 -0.0012673
2.73071 -1.11341e-12 -0.00025373
2.76567 8.51819e-14 -0.000987088
2.80064 -1.03117e-13 -3.64694e-05
2.83561 -7.90402e-13 -0.000750189
2.87059 -2.96383e-13 9.712e-05
2.90558 7.8784e-13 -0.000541007
2.94058 3.76785e-13 0.000196685
2.97558 -7.46719e-13 -0.000487149
3.01059 -4.48444e-13 0.000142698
3.0456 3.94552e-13 -0.000354896
3.08063 1.01607e-13 0.000221156
3.11566 -3.18807e-13 -0.000286385
3.1507 7.20272e-14 0.000236249
3.18574 6.90027e-13 -0.00017481
3.2208 3.37184e-13 0.000291497
3.25586 -3.66027e-13 -0.000186544
3.29093 -3.09227e-13 0.00021036
3.32601 1.0032e-13 -0.000111225
3.36109 -1.24752e-13 0.000250585
3.39619 -4.01657e-13 -9.33304e-05
3.43129 1.27006e-14 0.000233985
3.4664 3.64655e-13 -4.07873e-05
3.50152 2.99109e-14 0.000236236
3.53665 -3.47873e-13 -9.39101e-05
3.57179 -2.16218e-13 0.000151035
3.60694 1.46356e-13 -4.98443e-05
3.64209 9.84345e-14 0.000164912
3.67726 -8.27301e-14 -4.84931e-05
3.71243 1.59961e-13 0.000137181
3.74761 3.23119e-13 8.96739e-06
3.7828 9.23107e-14 0.00014919
3.81801 -2.09021e-13 -3.4341e-05
3.85322 -5.49174e-14 8.82063e-05
3.88844 9.58543e-14 2.33827e-05
3.92367 -7.73753e-14 0.000117971
3.95891 -1.31275e-13 3.25654e-05
3.99416 1.34639e-13 0.000100966
4.02942 2.52238e-13 7.42089e-05
4.06469 -8.04185e-14 9.24457e-05
4.09997 -2.25871e-13 2.99807e-05
4.13526 -6.16914e-14 3.20228e-05
4.17056 8.38734e-14 6.38171e-05
4.20587 3.76616e-14 3.40493e-05
4.24119 -1.3322e-14 5.30539e-05
4.27653 1.50135e-13 1.09507e-05
4.31187 1.73735e-13 8.20437e-05
4.34722 5.99719e-15 7.95403e-07
4.38259 -1.56221e-13 3.7293e-05
4.41797 -6.47839e-14 -4.26963e-05
4.45335 -1.34472e-14 7.6269e-05
4.48875 -1.37377e-13 -2.65726e-05
4.52416 -1.01258e-13 7.23533e-05
4.55958 1.17985e-14 -3.80861e-05
4.59502 3.96988e-14 8.80648e-05
4.63046 -8.38699e-14 -5.39382e-05
4.66592 -1.38692e-13 4.22612e-05
4.70139 -1.34596e-14 -8.60637e-05
4.73687 6.50135e-14 6.65065e-05
4.77237 1.59889e-14 -7.70434e-05
4.80787 8.19375e-15 6.23838e-05
4.84339 7.73523e-14 -8.01592e-05
4.87892 6.48005e-14 7.88801e-05
4.91446 -5.89088e-14 -8.8829e-05
4.95002 -9.49439e-14 3.5316e-05
4.98559 -3.50916e-14 -0.000109269
5.02117 -3.48344e-14 5.37506e-05
5.05677 -8.29881e-14 -0.000104847
5.09237 -3.95839e-14 3.38819e-05
5.128 5.22465e-14 -0.00012326
5.16363 8.63964e-16 1.40517e-05
5.19928 -1.11415e-13 -0.000162794
5.23494 -1.18141e-13 -5.59195e-05
5.27062 -3.46844e-14 -0.000205423
5.30631 -3.26117e-14 -8.36389e-05
5.34201 -7.73951e-14 -0.00023874
5.37773 -2.90144e-14 -0.000143862
5.41346 1.62981e-14 -0.000301568
5.4492 -3.91783e-14 -0.000230005
5.48497 -1.08492e-13 -0.00040533
5.52074 -1.04507e-13 -0.000361599
5.55653 -6.50321e-14 -0.000500307
5.59233 -5.46846e-14 -0.000477771
5.62815 -4.47031e-14 -0.00064965
5.66399 2.08961e-16 -0.000696204
5.69984 2.45843e-14 -0.000911844
5.7357 -9.24803e-15 -0.00101599
5.77158 -8.40389e-14 -0.00122839
5.80748 -1.77909e-13 -0.00128772
5.84339 -2.97981e-13 -0.00136704
5.87932 -6.39698e-13 -0.00134991
5.91526 -1.03345e-12 -0.00115723
5.95122 -1.36875e-12 -0.000844392
5.9872 -1.48334e-12 -0.000347617
6.02319 -9.40381e-13 2.92978e-05
6.05919 -3.43531e-13 0.000357188
6.09522 6.30142e-13 0.000608375
6.13126 4.09886e-13 0.00106632
6.16732 7.40051e-13 0.00184534
6.20339 1.89683e-13 0.00249527
6.23949 9.75879e-14 0.00248995
6.27559 -1.27165e-12 0.00250864
6.31172 -2.42846e-12 0.00239803
6.34786 -2.15292e-12 0.00248236
6.38403 -2.26223e-12 0.00264573
6.42021 -8.66152e-13 0.00255692
6.4564 6.12495e-13 0.00192996
6.49262 1.98162e-12 0.00164226
6.52885 3.14126e-12 0.00115088
6.5651 2.25352e-12 0.00128343
6.60137 2.26184e-12 0.00156766
6.63766 6.63123e-13 0.00115235
6.67397 -2.81845e-13 0.000595434
6.71029 -1.40251e-12 0.000523026
6.74664 -1.59875e-12 0.00031305
6.783 -1.07007e-12 0.000526932
6.81938 -8.34339e-13 0.000628764
6.85579 -7.05152e-14 0.000515105
6.89221 3.62186e-13 0.000347671
6.92865 9.15901e-13 7.9808e-05
6.96511 5.65766e-13 -3.18002e-05
7.00159 6.30194e-13 0.000284087
7.0381 5.49655e-13 0.000347188
7.07462 2.73673e-13 0.000137872
7.11116 -7.96322e-15 6.49833e-05
7.14772 -5.92139e-13 -3.78923e-05
7.18431 -4.76162e-13 1.42821e-05
7.22091 -7.74409e-13 0.000108842
7.25754 -5.29576e-13 0.000146426
7.29418 -1.87243e-13 4.767e-05
7.33085 2.62375e-13 1.22335e-05
7.36754 5.73841e-13 -0.000150784
7.40425 4.23546e-13 5.35336e-05
7.44099 4.05435e-13 0.000170208
7.47774 8.41958e-14 0.00011287
7.51452 -2.99431e-13 -3.27412e-05
7.55132 -5.07436e-13 -4.38052e-05
7.58814 -4.00457e-13 -0.000117065
7.62498 -2.64678e-13 5.18478e-05
7.66185 -1.78057e-14 5.30794e-05
7.69874 1.88339e-13 5.97947e-05
7.73566 3.15635e-13 -6.28783e-06
7.77259 3.76003e-13 -0.000112666
7.80955 2.2965e-13 -0.000105071
7.84654 1.79838e-13 4.84745e-05
7.88355 1.32524e-13 5.00588e-05
7.92058 1.89051e-14 -2.16352e-06
7.95763 -1.8971e-13 -1.05857e-05
7.99471 -2.87301e-13 -5.92641e-05
8.03182 -3.0513e-13 1.01971e-05
8.06895 -3.52119e-13 4.22825e-06
8.1061 -1.96761e-13 2.53016e-05
8.14328 4.68478e-14 -2.98618e-05
8.18049 2.85068e-13 -3.11905e-05
8.21772 2.68177e-13 -9.00913e-05
8.25497 2.20118e-13 4.23134e-05
8.29226 1.28783e-13 2.06995e-05
8.32956 -7.70581e-14 -5.36818e-06
8.3669 -9.23791e-14 -6.13806e-05
8.40426 -1.69894e-13 -4.65919e-05
8.44165 -1.29856e-13 -4.49707e-05
8.47906 -7.04029e-14 2.73114e-05
8.5165 4.38568e-14 1.92342e-05
8.55397 2.97176e-14 2.34753e-05
8.59146 -4.02737e-14 -8.27567e-06
8.62899 1.08832e-14 -6.41726e-05
8.66654 5.39204e-14 7.85633e-06
8.70412 4.37896e-14 -4.33643e-07
8.74172 3.50878e-14 1.5815e-05
8.77936 1.01951e-13 -2.26953e-05
8.81702 5.11196e-14 4.99825e-06
8.85471 -3.28325e-15 -2.96925e-05
8.89244 -6.41069e-14 1.03015e-05
8.93019 8.77075e-15 -2.9781e-05
8.96797 3.09438e-14 4.66326e-06
9.00578 6.18021e-14 -3.05281e-05
9.04362 9.06124e-14 -1.85364e-05
9.08149 6.5013e-14 3.08015e-06
9.11939 1.90433e-15 3.10654e-05
9.15732 -4.58892e-14 8.6798e-06
9.19528 -6.58123e-14 -1.85895e-05
9.23327 -5.35974e-14 4.20026e-06
9.2713 -3.61899e-14 -1.33809e-05
9.30935 -3.54197e-15 4.97655e-05
9.34744 6.96085e-14 3.37815e-05
9.38556 4.85322e-14 8.89535e-05
9.42371 -5.15019e-14 6.73484e-05
9.46189 -6.92873e-14 9.44164e-05
9.50011 -2.94816e-14 0.000112793
9.53836 -8.9828e-14 0.00018043
9.57664 -1.55287e-13 0.000191411
9.61496 -1.02167e-13 0.000229678
9.65331 -1.04582e-13 0.000270693
9.69169 -2.03757e-13 0.00029205
9.73011 -2.2734e-13 0.000318062
9.76856 -5.84137e-14 0.000280621
9.80704 5.72101e-14 0.000281982
9.84557 1.57912e-13 0.000209571
9.88412 3.42868e-13 0.000178352
9.92271 5.37248e-13 9.34218e-05
9.96134 4.86469e-13 7.97316e-05
10 4.53073e-13 1.38716e-06
10.0387 5.30403e-13 -2.44389e-05
10.0774 6.10568e-13 -6.18657e-05
10.1162 3.27e-13 -0.00010589
10.155 1.12853e-13 -0.000140085
10.1939 1.38883e-13 -0.000241005
10.2328 2.02774e-13 -0.00029975
10.2717 -1.2711e-13 -0.000416375
10.3106 -1.72354e-13 -0.000451794
10.3496 -2.59829e-13 -0.000469426
10.3887 -4.59026e-13 -0.000373479
10.4278 -5.28198e-13 -0.000324061
10.4669 -6.67995e-13 -0.000349507
10.506 -7.11459e-13 -0.000414926
10.5452 -6.80752e-13 -0.000499196
10.5845 -6.66935e-13 -0.000534006
10.6238 -6.92807e-13 -0.000461842
10.6631 -6.10438e-13 -0.000308143
10.7024 -3.16622e-13 -0.000101668
10.7418 -1.9359e-13 6.4003e-05
10.7813 6.22117e-14 5.85192e-05
10.8208 4.00844e-13 -3.84714e-05
10.8603 5.47215e-13 -0.000177981
10.8999 7.45699e-13 -0.000294662
10.9395 8.90946e-13 -0.000346226
10.9792 9.09307e-13 -0.000222991
11.0189 8.58139e-13 -7.0515e-05
11.0586 7.61342e-13 7.33181e-05
11.0984 4.10814e-13 0.000187153
11.1383 6.81025e-14 0.000120903
11.1781 -1.41272e-13 2.2872e-05
11.2181 -4.58929e-13 -0.000125661
11.2581 -7.20252e-13 -0.000174528
11.2981 -9.02464e-13 -0.000185497
11.3381 -8.13893e-13 -0.000172734
11.3783 -9.23332e-13 -6.59653e-05
11.4184 -7.22288e-13 3.65033e-06
11.4587 -4.53535e-13 9.39254e-05
11.4989 -1.64149e-13 7.77796e-05
11.5392 9.05113e-14 6.74022e-05
11.5796 3.59264e-13 2.69828e-05
11.62 5.18144e-13 -4.89693e-05
11.6605 6.66283e-13 -0.000118614
11.701 7.20767e-13 -0.000167621
11.7415 6.66083e-13 -0.00011274
11.7822 5.20129e-13 -8.58418e-05
11.8228 3.63099e-13 -6.46118e-06
11.8636 1.28813e-13 5.73896e-05
11.9043 -2.18215e-15 8.26177e-05
11.9452 -2.37151e-13 6.53779e-05
11.986 -3.74709e-13 4.20813e-06
12.027 -4.64408e-13 -3.99026e-05
12.068 -4.13007e-13 -9.56332e-05
12.109 -4.23039e-13 -6.15663e-05
12.1501 -4.0723e-13 -2.8617e-05
12.1913 -2.37847e-13 -4.49225e-06
12.2325 -7.97938e-14 5.13105e-06
12.2738 -2.59264e-14 3.75431e-06
12.3151 9.17145e-14 7.93135e-06
12.3565 1.666e-13 -1.5442e-05
12.3979 2.34987e-13 7.41701e-06
12.4394 2.3357e-13 1.45962e-05
12.481 2.25637e-13 1.32363e-05
12.5226 2.3843e-13 -4.42585e-06
12.5643 1.95414e-13 -2.84545e-05
12.6061 1.53998e-13 -3.2586e-05
12.6479 1.07987e-13 -3.78583e-05
12.6898 5.65632e-14 -1.4442e-05
12.7317 -1.98239e-14 2.57471e-06
12.7737 -9.36702e-14 1.32457e-05
12.8158 -1.65068e-13 1.66016e-05
12.8579 -1.80545e-13 1.80905e-05
12.9001 -2.02204e-13 -9.72133e-06
12.9424 -2.21305e-13 -2.17473e-05
12.9847 -2.24216e-13 -1.77853e-05
13.0271 -1.52502e-13 -1.81073e-06
13.0696 -1.04041e-13 -4.43073e-06
13.1121 -6.61984e-14 1.27334e-05
13.1547 5.422e-14 3.14973e-05
13.1974 1.16348e-13 3.66351e-05
13.2402 1.52134e-13 4.33703e-05
13.283 2.01747e-13 4.67127e-05
13.3259 2.22128e-13 1.57039e-05
13.3689 2.1224e-13 -3.06737e-05
13.4119 1.87858e-13 -5.25414e-05
13.455 1.0768e-13 -5.41569e-05
13.4982 3.71862e-14 -4.87417e-05
13.5415 -2.80901e-14 -2.50711e-05
13.5848 -7.27545e-14 -1.28557e-05
13.6283 -1.38819e-13 -2.73755e-05
13.6718 -1.17487e-13 -6.73646e-05
13.7153 -6.92664e-14 -0.000115808
13.759 -7.35741e-14 -0.000155558
13.8028 -1.01304e-14 -0.000186391
13.8466 4.78544e-14 -0.000207426
13.8905 2.55686e-14 -0.000221824
13.9345 -1.00146e-14 -0.000235607
13.9786 -1.49191e-14 -0.000255356
14.0227 -2.18363e-13 -0.000257686
14.067 -4.5288e-13 -0.000240385
14.1113 -4.23117e-13 -0.000227362
14.1558 -3.94506e-13 -0.00022585
14.2003 -5.07398e-13 -0.000227985
14.2449 -4.9682e-13 -0.000215889
14.2896 -1.64216e-13 -0.000189417
14.3344 3.38856e-13 -0.000175997
14.3793 6.67677e-13 -0.000141474
14.4243 8.18426e-13 -0.00013756
14.4693 9.23039e-13 -5.2151e-05
14.5145 1.18696e-12 6.48149e-05
14.5598 1.05871e-12 5.5236e-05
14.6052 7.49156e-13 -3.62368e-05
14.6506 3.52886e-13 -0.000213869
14.6962 2.55175e-14 -0.000249447
14.7419 -2.51684e-13 -0.000123376
14.7877 -6.21924e-13 4.54275e-05
14.8336 -9.79552e-13 0.000126624
14.8796 -1.02663e-12 8.42548e-05
14.9257 -9.37244e-13 4.80922e-05
14.9719 -8.5797e-13 6.11325e-05
15.0182 -6.49426e-13 0.000100705
15.0647 -2.56918e-13 2.67815e-05
15.1112 1.77991e-13 -9.0957e-05
15.1579 4.01382e-13 -0.000243225
15.2047 4.45545e-13 -0.000167465
15.2516 5.07135e-13 2.92041e-06
15.2986 7.21108e-13 0.000175171
15.3458 4.56505e-13 0.000219247
15.393 3.84953e-13 9.94086e-05
15.4404 2.53713e-13 1.08635e-05
15.488 1.38615e-13 -2.61544e-05
15.5356 -1.19553e-13 -2.70017e-05
15.5834 -2.98396e-13 -8.37899e-05
15.6313 -3.71273e-13 -9.27055e-05
15.6794 -3.02538e-13 -6.49974e-05
15.7276 -3.11914e-13 3.28799e-05
15.7759 -3.61436e-13 0.000115925
15.8243 -3.03685e-13 0.000120011
15.873 -2.36886e-13 5.0496e-05
15.9217 -1.07638e-13 -1.2566e-05
15.9706 -8.13683e-15 -6.01867e-05
16.0197 1.59812e-13 -6.58948e-05
16.0689 2.69368e-13 -6.13526e-05
16.1182 3.17104e-13 -1.98024e-05
16.1677 3.41829e-13 2.75647e-05
16.2174 3.17508e-13 7.28379e-05
16.2672 3.06645e-13 7.30273e-05
16.3172 2.10746e-13 2.19311e-05
16.3674 2.61149e-14 -3.20277e-05
16.4177 -4.42175e-14 -5.36615e-05
16.4682 -1.36924e-13 -3.29212e-05
16.5189 -3.11701e-13 -1.74588e-05
16.5697 -3.15762e-13 -8.26542e-06
16.6208 -2.70271e-13 8.9929e-06
16.672 -2.0051e-13 4.18906e-05
16.7234 -1.33345e-13 5.19186e-05
16.775 -2.84458e-14 2.82526e-05
16.8268 9.20217e-14 -3.77833e-05
16.8787 1.28816e-13 -6.35217e-05
16.9309 1.589e-13 -3.11215e-05
16.9833 2.4134e-13 1.78868e-05
17.0359 2.04815e-13 2.49635e-05
17.0887 1.08523e-13 1.17343e-05
17.1418 1.3213e-13 -8.12183e-06
17.195 1.98997e-14 2.37769e-06
17.2485 -4.92087e-14 -1.10291e-06
17.3022 -6.52499e-14 -1.96384e-05
17.3562 -1.48139e-13 -2.48979e-05
17.4104 -1.56615e-13 -1.24601e-05
17.4648 -1.75746e-13 7.60274e-08
17.5195 -1.40555e-13 7.23874e-06
17.5744 -9.96977e-14 -1.01878e-05
17.6296 -4.67337e-14 -1.97685e-05
17.6851 6.76086e-14 -2.25008e-05
17.7408 6.06299e-14 -6.28513e-06
17.7969 1.12636e-13 1.79785e-05
17.8532 1.22659e-13 2.1903e-05
17.9098 1.35902e-13 2.17891e-05
17.9667 1.28099e-13 1.50604e-06
18.0239 7.30519e-14 -2.00067e-05
18.0815 -1.49569e-14 -3.11922e-05
18.1393 -9.80542e-14 -1.5435e-05
18.1975 -5.10888e-14 1.12674e-06
18.256 -6.60784e-14 4.30867e-06
18.3149 -9.34454e-14 7.9874e-06
18.3742 -4.10296e-14 7.44369e-06
18.4338 -1.02209e-13 6.49825e-06
18.4938 1.44693e-14 1.85971e-06
18.5542 1.43583e-14 -4.00092e-06
18.615 4.69539e-14 2.12554e-05
18.6762 4.65544e-14 4.01673e-05
18.7379 -8.58645e-15 2.30137e-05
18.8 -2.1943e-14 -2.06758e-05
18.8625 -3.6588e-14 -4.55439e-05
18.9255 -2.98315e-14 -4.64315e-05
18.9891 -7.36008e-14 -4.18815e-05
19.0531 -1.1235e-13 -2.47117e-05
19.1177 -9.51596e-14 -3.36139e-06
19.1828 -2.44121e-14 2.85746e-05
19.2484 3.89685e-14 4.39301e-05
19.3147 5.19151e-14 4.24141e-05
19.3816 9.29668e-14 3.42895e-05
19.4491 1.36413e-13 2.63973e-05
19.5173 1.57163e-13 -6.42886e-06
19.5862 1.81977e-13 -3.06483e-05
19.6558 1.67853e-13 -5.10676e-05
19.7262 1.39102e-13 -6.20014e-05
19.7974 7.76315e-14 -3.7764e-05
19.8694 1.68181e-14 4.83795e-06
19.9423 -1.98058e-14 3.81861e-05
20.0162 -3.52935e-14 5.91735e-05
20.091 -9.3396e-14 7.64964e-05
20.1669 -1.64832e-13 6.45362e-05
20.244 -1.61866e-13 1.4133e-05
20.3222 -1.8421e-13 -3.05803e-05
20.4016 -2.17767e-13 -4.99881e-05
20.4825 -1.70774e-13 -5.68286e-05
20.5648 -9.16761e-14 -3.06176e-05
20.6487 -5.96099e-14 1.25768e-05
20.7344 2.845e-14 6.29465e-05
20.8219 1.07836e-13 7.55754e-05
20.9115 1.54224e-13 5.10548e-05
21.0034 1.8156e-13 1.27065e-05
21.0979 2.04179e-13 -3.64664e-05
21.1952 1.53883e-13 -4.77283e-05
21.2959 1.11578e-13 -2.86705e-05
21.4004 7.71653e-14 1.1388e-05
21.5093 -7.35091e-14 2.23363e-05
21.6237 -1.16552e-13 1.48557e-06
21.7448 -1.25084e-13 -3.63508e-05
21.8747 -1.33359e-13 -4.1687e-05
22.0165 -1.08002e-13 -2.48337e-05
22.1768 -1.09701e-13 7.47989e-06
22.3723 3.36859e-14 -1.06517e-05


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.125Nc1Quantum/vCLADiaP_FRG_K.txt <==
-22.3723 0.000670333 -1.06375e-05
-22.1768 0.000485721 7.48257e-06
-22.0165 0.000245125 -2.48195e-05
-21.8747 0.000703203 -4.16845e-05
-21.7448 0.00117826 -3.63362e-05
-21.6237 0.000900928 1.48779e-06
-21.5093 0.000578062 2.23513e-05
-21.4004 0.000200519 1.139e-05
-21.2959 0.000262997 -2.8655e-05
-21.1952 0.000830632 -4.77265e-05
-21.0979 0.00160346 -3.64505e-05
-21.0034 0.00175836 1.2708e-05
-20.9115 0.0012727 5.10711e-05
-20.8219 0.000357435 7.55767e-05
-20.7344 -0.000389229 6.29632e-05
-20.6487 -0.000437832 1.25779e-05
-20.5648 4.10329e-06 -3.06004e-05
-20.4825 0.000507573 -5.68277e-05
-20.4016 0.00115931 -4.99705e-05
-20.3222 0.00149889 -3.05796e-05
-20.244 0.00142947 1.4151e-05
-20.1669 0.00113298 6.45368e-05
-20.091 0.000559319 7.65149e-05
-20.0162 -4.74836e-05 5.91739e-05
-19.9423 -0.000292667 3.82051e-05
-19.8694 -0.000181086 4.83819e-06
-19.7974 0.000310561 -3.77446e-05
-19.7262 0.000826357 -6.20013e-05
-19.6558 0.00106856 -5.10477e-05
-19.5862 0.00113341 -3.06484e-05
-19.5173 0.00101713 -6.40845e-06
-19.4491 0.000829858 2.6397e-05
-19.3816 0.000699133 3.43104e-05
-19.3147 0.000531346 4.24137e-05
-19.2484 0.000423725 4.39515e-05
-19.1828 0.000220067 2.85741e-05
-19.1177 0.000117056 -3.33938e-06
-19.0531 0.000274446 -2.47124e-05
-18.9891 0.000634023 -4.18589e-05
-18.9255 0.00103381 -4.64323e-05
-18.8625 0.00119616 -4.55207e-05
-18.8 0.000961678 -2.06768e-05
-18.7379 0.000652356 2.30375e-05
-18.6762 0.000478803 4.01663e-05
-18.615 0.000467356 2.12798e-05
-18.5542 0.000608265 -4.00209e-06
-18.4938 0.000664483 1.88477e-06
-18.4338 0.000680699 6.49695e-06
-18.3742 0.000530107 7.46943e-06
-18.3149 0.000429276 7.98599e-06
-18.256 0.000335206 4.33512e-06
-18.1975 0.000484733 1.12523e-06
-18.1393 0.000728328 -1.54078e-05
-18.0815 0.000968753 -3.11938e-05
-18.0239 0.000965574 -1.99787e-05
-17.9667 0.000814675 1.50433e-06
-17.9098 0.000664649 2.18179e-05
-17.8532 0.00045746 2.19012e-05
-17.7969 0.000401281 1.80081e-05
-17.7408 0.000500256 -6.28702e-06
-17.6851 0.000613811 -2.24703e-05
-17.6296 0.000688865 -1.97704e-05
-17.5744 0.000587904 -1.01564e-05
-17.5195 0.000511293 7.23673e-06
-17.4648 0.000511658 1.08428e-07
-17.4104 0.000537194 -1.24622e-05
-17.3562 0.000635755 -2.48645e-05
-17.3022 0.000686267 -1.96404e-05
-17.2485 0.000860781 -1.06837e-06
-17.195 0.000865665 2.37563e-06
-17.1418 0.00074681 -8.08612e-06
-17.0887 0.000457252 1.17323e-05
-17.0359 0.000205832 2.50004e-05
-16.9833 0.000329985 1.78849e-05
-16.9309 0.000615735 -3.10832e-05
-16.8787 0.000859866 -6.35234e-05
-16.8268 0.000930806 -3.77433e-05
-16.775 0.00101133 2.82514e-05
-16.7234 0.000961807 5.19608e-05
-16.672 0.000693494 4.1891e-05
-16.6208 0.000318044 9.03906e-06
-16.5697 2.04501e-05 -8.26051e-06
-16.5189 4.34534e-05 -1.7403e-05
-16.4682 0.000410887 -3.29021e-05
-16.4177 0.000779689 -5.35807e-05
-16.3674 0.000968962 -3.19726e-05
-16.3172 0.00104882 2.20641e-05
-16.2672 0.000946853 7.31456e-05
-16.2174 0.000590791 7.30388e-05
-16.1677 0.000350958 2.77338e-05
-16.1182 -0.000125515 -1.95898e-05
-16.0689 -0.000127695 -6.12372e-05
-16.0197 0.000100734 -6.58022e-05
-15.9706 0.000639339 -6.0234e-05
-15.9217 0.000941248 -1.26147e-05
-15.873 0.000912172 5.03937e-05
-15.8243 0.000706626 0.000120031
-15.7759 0.000491349 0.000115972
-15.7276 0.000181706 3.3032e-05
-15.6794 0.000154769 -6.4938e-05
-15.6313 5.39615e-05 -9.2667e-05
-15.5834 0.000148492 -8.38719e-05
-15.5356 0.000657831 -2.69943e-05
-15.488 0.0011315 -2.61295e-05
-15.4404 0.000931451 1.10065e-05
-15.393 0.000350876 9.94452e-05
-15.3458 -0.000123138 0.000219273
-15.2986 -0.00050355 0.000175104
-15.2516 -0.000201026 2.99368e-06
-15.2047 -5.30525e-05 -0.000167399
-15.1579 0.000114775 -0.00024311
-15.1112 0.000321186 -9.09969e-05
-15.0647 0.000760483 2.68086e-05
-15.0182 0.000939384 0.000100726
-14.9719 0.000647063 6.12796e-05
-14.9257 8.02103e-05 4.81019e-05
-14.8796 -0.000445711 8.42908e-05
-14.8336 -0.000554298 0.000126612
-14.7877 -0.000181035 4.55762e-05
-14.7419 0.000436783 -0.000123338
-14.6962 0.000472409 -0.000249386
-14.6506 0.000438606 -0.00021389
-14.6052 0.00024822 -3.60843e-05
-14.5598 0.000508268 5.52854e-05
-14.5145 0.000812904 6.48979e-05
-14.4693 0.000723972 -5.21644e-05
-14.4243 0.000361617 -0.000137391
-14.3793 0.00029006 -0.000141421
-14.3344 0.000769985 -0.000175895
-14.2896 0.00115847 -0.00018941
-14.2449 0.00140271 -0.000215693
-14.2003 0.0011023 -0.000227934
-14.1558 0.000845819 -0.000225726
-14.1113 0.000971427 -0.000227319
-14.067 0.00128941 -0.000240156
-14.0227 0.00181429 -0.00025764
-13.9786 0.00212078 -0.00025519
-13.9345 0.00233799 -0.000235513
-13.8905 0.00246207 -0.000221564
-13.8466 0.00245283 -0.000207373
-13.8028 0.00245403 -0.000186146
-13.759 0.00246714 -0.000155408
-13.7153 0.0023894 -0.000115515
-13.6718 0.00209721 -6.72628e-05
-13.6283 0.00176114 -2.70074e-05
-13.5848 0.00142373 -1.2653e-05
-13.5415 0.00133255 -2.46997e-05
-13.4982 0.00141533 -4.85113e-05
-13.455 0.00159689 -5.3628e-05
-13.4119 0.00195966 -5.22492e-05
-13.3689 0.00204678 -3.00871e-05
-13.3259 0.0019726 1.61656e-05
-13.283 0.00175416 4.74993e-05
-13.2402 0.00138297 4.39449e-05
-13.1974 0.00113379 3.77211e-05
-13.1547 0.000962334 3.24288e-05
-13.1121 0.000926305 1.42374e-05
-13.0696 0.000940088 -2.93422e-06
-13.0271 0.000999168 6.85653e-07
-12.9847 0.00100352 -1.50798e-05
-12.9424 0.00103539 -1.70592e-05
-12.9001 0.00114239 -3.40648e-06
-12.8579 0.00114892 3.02934e-05
-12.8158 0.0010633 3.92177e-05
-12.7737 0.000954901 7.03474e-05
-12.7317 0.00106006 6.81328e-05
-12.6898 0.000954179 2.00293e-05
-12.6479 0.00101706 -2.18528e-05
-12.6061 0.0011082 -2.43493e-05
-12.5643 0.00106482 -2.30969e-05
-12.5226 0.000963112 -1.09371e-06
-12.481 0.000776936 1.5854e-05
-12.4394 0.00056944 1.62897e-05
-12.3979 0.000621171 9.01004e-06
-12.3565 0.000812841 -1.44313e-05
-12.3151 0.000853356 8.95733e-06
-12.2738 0.000840827 4.4464e-06
-12.2325 0.000887142 5.87503e-06
-12.1913 0.000769343 -4.05875e-06
-12.1501 0.000702069 -2.80034e-05
-12.109 0.000881254 -6.12695e-05
-12.068 0.0010875 -9.51712e-05
-12.027 0.00127615 -3.9657e-05
-11.986 0.00120596 4.5884e-06
-11.9452 0.000950958 6.55161e-05
-11.9043 0.000506158 8.29945e-05
-11.8636 0.000128893 5.74551e-05
-11.8228 5.20416e-05 -6.1415e-06
-11.7822 0.000274015 -8.57729e-05
-11.7415 0.000835752 -0.000112468
-11.701 0.00153251 -0.000167601
-11.6605 0.00192417 -0.000118313
-11.62 0.00195597 -4.90214e-05
-11.5796 0.00175479 2.72753e-05
-11.5392 0.00127021 6.73524e-05
-11.4989 0.000650215 7.80243e-05
-11.4587 0.000116482 9.38689e-05
-11.4184 -5.82011e-05 3.91242e-06
-11.3783 -2.2677e-05 -6.60805e-05
-11.3381 0.000609134 -0.000172436
-11.2981 0.00121428 -0.000185628
-11.2581 0.00205697 -0.000174262
-11.2181 0.00230287 -0.000125768
-11.1781 0.00223896 2.31101e-05
-11.1383 0.00179633 0.000120765
-11.0984 0.00098608 0.000187419
-11.0586 0.000491776 7.31405e-05
-11.0189 0.000364357 -7.02386e-05
-10.9792 0.000935946 -0.000223139
-10.9395 0.00179161 -0.000345987
-10.8999 0.00234542 -0.000294776
-10.8603 0.00273948 -0.000177762
-10.8208 0.00229933 -3.86138e-05
-10.7813 0.001667 5.8749e-05
-10.7418 0.000803726 6.38441e-05
-10.7024 0.000756498 -0.000101455
-10.6631 0.00127068 -0.00030824
-10.6238 0.00204912 -0.00046167
-10.5845 0.00305295 -0.00053405
-10.5452 0.00343715 -0.000499042
-10.506 0.00350477 -0.000414978
-10.4669 0.00295029 -0.000349354
-10.4278 0.00246158 -0.000324111
-10.3887 0.0021693 -0.000373359
-10.3496 0.00217718 -0.000469412
-10.3106 0.00252167 -0.000451731
-10.2717 0.00278082 -0.000416314
-10.2328 0.00308883 -0.000299724
-10.1939 0.00289775 -0.000240951
-10.155 0.00257699 -0.000140066
-10.1162 0.00226365 -0.000105846
-10.0774 0.00181096 -6.18723e-05
-10.0387 0.00173085 -2.43643e-05
-10 0.00172818 1.32613e-06
-9.96134 0.00185281 7.98372e-05
-9.92271 0.00199723 9.33286e-05
-9.88412 0.00201079 0.000178443
-9.84557 0.00189116 0.000209486
-9.80704 0.00174886 0.000282032
-9.76856 0.00151252 0.000280545
-9.73011 0.00127106 0.000318099
-9.69169 0.00118757 0.000291959
-9.65331 0.00108775 0.000270748
-9.61496 0.000817604 0.000229585
-9.57664 0.000608293 0.00019146
-9.53836 0.000448652 0.000180376
-9.50011 0.000560603 0.000112801
-9.46189 0.000731791 9.4428e-05
-9.42371 0.000751568 6.73137e-05
-9.38556 0.000782417 8.89962e-05
-9.34744 0.000611676 3.37357e-05
-9.30935 0.00069996 4.98191e-05
-9.2713 0.000928998 -1.34252e-05
-9.23327 0.00110089 4.27816e-06
-9.19528 0.00111534 -1.86647e-05
-9.15732 0.000983009 8.80066e-06
-9.11939 0.000737175 3.09301e-05
-9.08149 0.000669862 3.24431e-06
-9.04362 0.000751075 -1.86879e-05
-9.00578 0.00076138 -3.03495e-05
-8.96797 0.000837012 4.51727e-06
-8.93019 0.000748462 -2.96247e-05
-8.89244 0.000848741 1.01772e-05
-8.85471 0.00110039 -2.9553e-05
-8.81702 0.00117935 4.88143e-06
-8.77936 0.00102045 -2.25557e-05
-8.74172 0.000959414 1.56903e-05
-8.70412 0.000772925 -3.03519e-07
-8.66654 0.00097723 7.74951e-06
-8.62899 0.00121866 -6.40528e-05
-8.59146 0.00115614 -8.32905e-06
-8.55397 0.00108259 2.3506e-05
-8.5165 0.000697206 1.92266e-05
-8.47906 0.000561711 2.72909e-05
-8.44165 0.000832947 -4.49165e-05
-8.40426 0.00106843 -4.66008e-05
-8.3669 0.00110199 -6.13085e-05
-8.32956 0.00117602 -5.39953e-06
-8.29226 0.00096844 2.0738e-05
-8.25497 0.00105984 4.22452e-05
-8.21772 0.0012007 -8.99741e-05
-8.18049 0.00133131 -3.12449e-05
-8.14328 0.00135411 -2.97508e-05
-8.1061 0.00121555 2.51961e-05
-8.06895 0.00100379 4.32408e-06
-8.03182 0.0011654 1.01117e-05
-7.99471 0.00131238 -5.91541e-05
-7.95763 0.00112674 -1.06163e-05
-7.92058 0.00105487 -2.13983e-06
-7.88355 0.000798147 5.00305e-05
-7.84654 0.000917258 4.84172e-05
-7.80955 0.00133751 -0.000104945
-7.77259 0.00158818 -0.000112613
-7.73566 0.00162643 -6.22613e-06
-7.69874 0.00150951 5.96857e-05
-7.66185 0.000847933 5.31006e-05
-7.62498 0.00100591 5.17214e-05
-7.58814 0.00130534 -0.000116848
-7.55132 0.00142808 -4.38683e-05
-7.51452 0.00154273 -3.25725e-05
-7.47774 0.00123494 0.000112603
-7.44099 0.000813907 0.000170162
-7.40425 0.00095559 5.33214e-05
-7.36754 0.00100152 -0.000150449
-7.33085 0.00119298 1.20937e-05
-7.29418 0.00145793 4.77151e-05
-7.25754 0.00107553 0.000146139
-7.22091 0.00105256 0.000108749
-7.18431 0.00129774 1.42195e-05
-7.14772 0.00139809 -3.78012e-05
-7.11116 0.00131769 6.48629e-05
-7.07462 0.00121101 0.00013765
-7.0381 0.000470691 0.00034658
-7.00159 0.000568393 0.000283567
-6.96511 0.000621378 -3.1721e-05
-6.92865 0.000635117 7.96254e-05
-6.89221 0.000810325 0.000347011
-6.85579 0.000178488 0.000513964
-6.81938 -0.00113426 0.000627468
-6.783 -0.00108713 0.000525657
-6.74664 -0.00116661 0.000312409
-6.71029 -0.000809006 0.000521663
-6.67397 -0.000255214 0.000594018
-6.63766 -0.00147577 0.00114927
-6.60137 -0.00247472 0.00156346
-6.5651 -0.00338157 0.00127979
-6.52885 -0.00460969 0.00114753
-6.49262 -0.00384553 0.00163731
-6.4564 -0.00337955 0.00192387
-6.42021 -0.00492678 0.00254866
-6.38403 -0.00542365 0.00263674
-6.34786 -0.00619733 0.00247377
-6.31172 -0.00651933 0.00238926
-6.27559 -0.0060014 0.0024993
-6.23949 -0.0058624 0.00248017
-6.20339 -0.006275 0.00248529
-6.16732 -0.00565363 0.00183752
-6.13126 -0.00557054 0.0010618
-6.09522 -0.00500493 0.000605533
-6.05919 -0.00417659 0.000355637
-6.02319 -0.0038616 2.90442e-05
-5.9872 -0.00389944 -0.000345763
-5.95122 -0.00342084 -0.000840111
-5.91526 -0.00331179 -0.00115091
-5.87932 -0.00272169 -0.00134246
-5.84339 -0.00279054 -0.00135908
-5.80748 -0.00206757 -0.00128003
-5.77158 -0.00149881 -0.00122075
-5.7357 -0.00128606 -0.00100943
-5.69984 -0.00127956 -0.000905804
-5.66399 -0.00153199 -0.000691328
-5.62815 -0.00180813 -0.000645068
-5.59233 -0.00158156 -0.000474142
-5.55653 -0.00124716 -0.000496537
-5.52074 -0.000722927 -0.000358637
-5.48497 -0.000233858 -0.000402049
-5.4492 -0.00026584 -0.000227977
-5.41346 -0.000225227 -0.000298936
-5.37773 -0.000360976 -0.000142505
-5.34201 -0.000258121 -0.000236485
-5.30631 -0.00012618 -8.28023e-05
-5.27062 0.000169987 -0.00020332
-5.23494 0.00033791 -5.53348e-05
-5.19928 0.000553556 -0.000160988
-5.16363 0.000246537 1.38672e-05
-5.128 0.000239466 -0.000121771
-5.09237 -0.000165503 3.34243e-05
-5.05677 -0.000118917 -0.000103464
-5.02117 -0.000280265 5.2979e-05
-4.98559 -4.71708e-05 -0.000107704
-4.95002 0.000101709 3.47269e-05
-4.91446 0.000323866 -8.74289e-05
-4.87892 2.59946e-05 7.75765e-05
-4.84339 0.000181027 -7.8785e-05
-4.80787 -5.25751e-05 6.12528e-05
-4.77237 0.000158165 -7.56313e-05
-4.73687 8.88324e-05 6.52411e-05
-4.70139 0.000349952 -8.44159e-05
-4.66592 0.000327721 4.13936e-05
-4.63046 0.000415629 -5.28358e-05
-4.59502 6.883e-05 8.62674e-05
-4.55958 0.000117529 -3.72835e-05
-4.52416 -0.000207525 7.08125e-05
-4.48875 -6.33905e-05 -2.60137e-05
-4.45335 -0.000250454 7.45659e-05
-4.41797 7.19235e-05 -4.17438e-05
-4.38259 0.000158412 3.64493e-05
-4.34722 0.000209625 6.94945e-07
-4.31187 -9.48845e-05 7.99546e-05
-4.27653 2.60628e-06 1.05746e-05
-4.24119 -0.000207101 5.1618e-05
-4.20587 -3.58179e-05 3.29923e-05
-4.17056 -0.000131084 6.19207e-05
-4.13526 7.86044e-05 3.09857e-05
-4.09997 2.86809e-05 2.90183e-05
-4.06469 -6.18881e-05 8.93257e-05
-4.02942 -0.000349347 7.16026e-05
-3.99416 -0.000376672 9.73395e-05
-3.95891 -0.000549327 3.13104e-05
-3.92367 -0.000507733 0.000113443
-3.88844 -0.000599747 2.2393e-05
-3.85322 -0.000323286 8.46006e-05
-3.81801 -0.000201591 -3.29265e-05
-3.7828 -0.000276819 0.000142618
-3.74761 -0.000373535 8.48439e-06
-3.71243 -0.000273288 0.000130716
-3.67726 -0.000243237 -4.61769e-05
-3.64209 -0.000197495 0.000156572
-3.60694 -0.000203616 -4.72919e-05
-3.57179 -0.000103444 0.000142861
-3.53665 -9.9379e-05 -8.86799e-05
-3.50152 -0.000370653 0.00022249
-3.4664 -0.000517096 -3.83954e-05
-3.43129 -0.000622574 0.000219397
-3.39619 -0.000608264 -8.73458e-05
-3.36109 -0.000636312 0.000233836
-3.32601 -0.000534509 -0.000103552
-3.29093 -0.000245014 0.000195295
-3.25586 -4.4373e-05 -0.000172711
-3.2208 -0.000247973 0.000269115
-3.18574 -0.000213621 -0.00016091
-3.1507 -0.000133005 0.000216813
-3.11566 7.45797e-05 -0.000262012
-3.08063 0.000136632 0.00020167
-3.0456 0.000314049 -0.000322592
-3.01059 0.000504286 0.000129217
-2.97558 0.000625699 -0.000439769
-2.94058 0.000330889 0.000176859
-2.90558 0.00033774 -0.000484791
-2.87059 0.000326095 8.66304e-05
-2.83561 0.000547302 -0.000666961
-2.80064 0.00063739 -3.23367e-05
-2.76567 0.000907972 -0.000870173
-2.73071 0.00139792 -0.000222689
-2.69576 0.00157435 -0.00110707
-2.66081 0.00130379 -0.000216509
-2.62587 0.00130262 -0.00118527
-2.59094 0.00149227 -0.000354062
-2.55601 0.00165535 -0.0014237
-2.52109 0.00176914 -0.000483044
-2.48617 0.001641 -0.00169996
-2.45126 0.0018843 -0.000636904
-2.41636 0.00129976 -0.00188192
-2.38146 0.000171905 -0.000151271
-2.34657 -0.00122464 -0.00133584
-2.31168 -0.00188495 0.000544785
-2.2768 -0.00388293 -0.000306309
-2.24192 -0.00578076 0.00329655
-2.20705 -0.00801096 0.00336764
-2.17219 -0.00747861 0.00842975
-2.13733 -0.00772344 0.00991236
-2.10247 -0.00179955 0.0131879
-2.06762 -0.000489718 0.0122065
-2.03278 0.00303957 0.00996455
-1.99794 0.00249475 0.00810688
-1.9631 0.00488473 0.00588279
-1.92827 0.00458156 0.00448501
-1.89345 0.00402639 0.00274631
-1.85862 0.00350801 0.00198655
-1.82381 0.00412771 0.00146584
-1.78899 0.00353869 0.00129495
-1.75419 0.00318893 0.00123769
-1.71938 0.00239851 0.00121771
-1.68458 0.00271874 0.00109568
-1.64979 0.00204884 0.00100005
-1.61499 0.00192761 0.000903456
-1.58021 0.00156526 0.000794675
-1.54542 0.00237528 0.000685956
-1.51064 0.00206203 0.000594784
-1.47586 0.00219552 0.000517801
-1.44109 0.00174697 0.000454374
-1.40632 0.00212197 0.000398681
-1.37155 0.00165387 0.000359145
-1.33679 0.00175714 0.000329001
-1.30203 0.00141319 0.000300901
-1.26727 0.00225332 0.000271979
-1.23251 0.00191708 0.000252622
-1.19776 0.00222839 0.000237389
-1.16301 0.00175921 0.000226482
-1.12827 0.00217714 0.000216893
-1.09352 0.00164803 0.00021115
-1.05878 0.00191325 0.000204758
-1.02405 0.0014079 0.00020137
-0.989309 0.00214332 0.000193971
-0.954576 0.00156161 0.000192616
-0.919844 0.0018758 0.000188512
-0.885115 0.00122847 0.000189277
-0.850388 0.00184271 0.000184471
-0.815663 0.00117639 0.000187136
-0.78094 0.0017516 0.000181969
-0.746219 0.00109485 0.000186927
-0.711499 0.00209594 0.000182121
-0.676781 0.0013491 0.000190171
-0.642065 0.002047 0.000186885
-0.60735 0.00116394 0.00019918
-0.572637 0.00210066 0.000196973
-0.537925 0.00108933 0.000213592
-0.503214 0.00205284 0.000208916
-0.468504 0.000931334 0.000230912
-0.433796 0.00236773 0.000227076
-0.399089 0.00101382 0.000257359
-0.364382 0.00231181 0.000252916
-0.329676 0.00067518 0.000295868
-0.294972 0.00253861 0.000289731
-0.260267 0.0005669 0.000350711
-0.225564 0.00287997 0.000333836
-0.190861 0.000407863 0.000422986
-0.156158 0.00384406 0.000382677
-0.121456 0.00038159 0.000505216
-0.0867541 0.00492841 0.00038128
-0.0520524 -0.00103156 0.000467256
-0.0173508 0.00197616 0.000138751
0.0173508 0.00197616 -0.000138751
0.0520524 -0.00103156 -0.000467256
0.0867541 0.00492841 -0.00038128
0.121456 0.00038159 -0.000505216
0.156158 0.00384406 -0.000382677
0.190861 0.000407863 -0.000422986
0.225564 0.00287997 -0.000333836
0.260267 0.0005669 -0.000350711
0.294972 0.00253861 -0.000289731
0.329676 0.00067518 -0.000295868
0.364382 0.00231181 -0.000252916
0.399089 0.00101382 -0.000257359
0.433796 0.00236773 -0.000227076
0.468504 0.000931334 -0.000230912
0.503214 0.00205284 -0.000208916
0.537925 0.00108933 -0.000213592
0.572637 0.00210066 -0.000196973
0.60735 0.00116394 -0.00019918
0.642065 0.002047 -0.000186885
0.676781 0.0013491 -0.000190171
0.711499 0.00209594 -0.000182121
0.746219 0.00109485 -0.000186927
0.78094 0.0017516 -0.000181969
0.815663 0.00117639 -0.000187136
0.850388 0.00184271 -0.000184471
0.885115 0.00122847 -0.000189277
0.919844 0.0018758 -0.000188512
0.954576 0.00156161 -0.000192616
0.989309 0.00214332 -0.000193971
1.02405 0.0014079 -0.00020137
1.05878 0.00191325 -0.000204758
1.09352 0.00164803 -0.00021115
1.12827 0.00217714 -0.000216893
1.16301 0.00175921 -0.000226482
1.19776 0.00222839 -0.000237389
1.23251 0.00191708 -0.000252622
1.26727 0.00225332 -0.000271979
1.30203 0.00141319 -0.000300901
1.33679 0.00175714 -0.000329001
1.37155 0.00165387 -0.000359145
1.40632 0.00212197 -0.000398681
1.44109 0.00174697 -0.000454374
1.47586 0.00219552 -0.000517801
1.51064 0.00206203 -0.000594784
1.54542 0.00237528 -0.000685956
1.58021 0.00156526 -0.000794675
1.61499 0.00192761 -0.000903456
1.64979 0.00204884 -0.00100005
1.68458 0.00271874 -0.00109568
1.71938 0.00239851 -0.00121771
1.75419 0.00318893 -0.00123769
1.78899 0.00353869 -0.00129495
1.82381 0.00412771 -0.00146584
1.85862 0.00350801 -0.00198655
1.89345 0.00402639 -0.00274631
1.92827 0.00458156 -0.00448501
1.9631 0.00488473 -0.00588279
1.99794 0.00249475 -0.00810688
2.03278 0.00303957 -0.00996455
2.06762 -0.000489718 -0.0122065
2.10247 -0.00179955 -0.0131879
2.13733 -0.00772344 -0.00991236
2.17219 -0.00747861 -0.00842975
2.20705 -0.00801096 -0.00336764
2.24192 -0.00578076 -0.00329655
2.2768 -0.00388293 0.000306309
2.31168 -0.00188495 -0.000544785
2.34657 -0.00122464 0.00133584
2.38146 0.000171905 0.000151271
2.41636 0.00129976 0.00188192
2.45126 0.0018843 0.000636904
2.48617 0.001641 0.00169996
2.52109 0.00176914 0.000483044
2.55601 0.00165535 0.0014237
2.59094 0.00149227 0.000354062
2.62587 0.00130262 0.00118527
2.66081 0.00130379 0.000216509
2.69576 0.00157435 0.00110707
2.73071 0.00139792 0.000222689
2.76567 0.000907972 0.000870173
2.80064 0.00063739 3.23367e-05
2.83561 0.000547302 0.000666961
2.87059 0.000326095 -8.66304e-05
2.90558 0.00033774 0.000484791
2.94058 0.000330889 -0.000176859
2.97558 0.000625699 0.000439769
3.01059 0.000504286 -0.000129217
3.0456 0.000314049 0.000322592
3.08063 0.000136632 -0.00020167
3.11566 7.45797e-05 0.000262012
3.1507 -0.000133005 -0.000216813
3.18574 -0.000213621 0.00016091
3.2208 -0.000247973 -0.000269115
3.25586 -4.4373e-05 0.000172711
3.29093 -0.000245014 -0.000195295
3.32601 -0.000534509 0.000103552
3.36109 -0.000636312 -0.000233836
3.39619 -0.000608264 8.73458e-05
3.43129 -0.000622574 -0.000219397
3.4664 -0.000517096 3.83954e-05
3.50152 -0.000370653 -0.00022249
3.53665 -9.9379e-05 8.86799e-05
3.57179 -0.000103444 -0.000142861
3.60694 -0.000203616 4.72919e-05
3.64209 -0.000197495 -0.000156572
3.67726 -0.000243237 4.61769e-05
3.71243 -0.000273288 -0.000130716
3.74761 -0.000373535 -8.48439e-06
3.7828 -0.000276819 -0.000142618
3.81801 -0.000201591 3.29265e-05
3.85322 -0.000323286 -8.46006e-05
3.88844 -0.000599747 -2.2393e-05
3.92367 -0.000507733 -0.000113443
3.95891 -0.000549327 -3.13104e-05
3.99416 -0.000376672 -9.73395e-05
4.02942 -0.000349347 -7.16026e-05
4.06469 -6.18881e-05 -8.93257e-05
4.09997 2.86809e-05 -2.90183e-05
4.13526 7.86044e-05 -3.09857e-05
4.17056 -0.000131084 -6.19207e-05
4.20587 -3.58179e-05 -3.29923e-05
4.24119 -0.000207101 -5.1618e-05
4.27653 2.60628e-06 -1.05746e-05
4.31187 -9.48845e-05 -7.99546e-05
4.34722 0.000209625 -6.94945e-07
4.38259 0.000158412 -3.64493e-05
4.41797 7.19235e-05 4.17438e-05
4.45335 -0.000250454 -7.45659e-05
4.48875 -6.33905e-05 2.60137e-05
4.52416 -0.000207525 -7.08125e-05
4.55958 0.000117529 3.72835e-05
4.59502 6.883e-05 -8.62674e-05
4.63046 0.000415629 5.28358e-05
4.66592 0.000327721 -4.13936e-05
4.70139 0.000349952 8.44159e-05
4.73687 8.88324e-05 -6.52411e-05
4.77237 0.000158165 7.56313e-05
4.80787 -5.25751e-05 -6.12528e-05
4.84339 0.000181027 7.8785e-05
4.87892 2.59946e-05 -7.75765e-05
4.91446 0.000323866 8.74289e-05
4.95002 0.000101709 -3.47269e-05
4.98559 -4.71708e-05 0.000107704
5.02117 -0.000280265 -5.2979e-05
5.05677 -0.000118917 0.000103464
5.09237 -0.000165503 -3.34243e-05
5.128 0.000239466 0.000121771
5.16363 0.000246537 -1.38672e-05
5.19928 0.000553556 0.000160988
5.23494 0.00033791 5.53348e-05
5.27062 0.000169987 0.00020332
5.30631 -0.00012618 8.28023e-05
5.34201 -0.000258121 0.000236485
5.37773 -0.000360976 0.000142505
5.41346 -0.000225227 0.000298936
5.4492 -0.00026584 0.000227977
5.48497 -0.000233858 0.000402049
5.52074 -0.000722927 0.000358637
5.55653 -0.00124716 0.000496537
5.59233 -0.00158156 0.000474142
5.62815 -0.00180813 0.000645068
5.66399 -0.00153199 0.000691328
5.69984 -0.00127956 0.000905804
5.7357 -0.00128606 0.00100943
5.77158 -0.00149881 0.00122075
5.80748 -0.00206757 0.00128003
5.84339 -0.00279054 0.00135908
5.87932 -0.00272169 0.00134246
5.91526 -0.00331179 0.00115091
5.95122 -0.00342084 0.000840111
5.9872 -0.00389944 0.000345763
6.02319 -0.0038616 -2.90442e-05
6.05919 -0.00417659 -0.000355637
6.09522 -0.00500493 -0.000605533
6.13126 -0.00557054 -0.0010618
6.16732 -0.00565363 -0.00183752
6.20339 -0.006275 -0.00248529
6.23949 -0.0058624 -0.00248017
6.27559 -0.0060014 -0.0024993
6.31172 -0.00651933 -0.00238926
6.34786 -0.00619733 -0.00247377
6.38403 -0.00542365 -0.00263674
6.42021 -0.00492678 -0.00254866
6.4564 -0.00337955 -0.00192387
6.49262 -0.00384553 -0.00163731
6.52885 -0.00460969 -0.00114753
6.5651 -0.00338157 -0.00127979
6.60137 -0.00247472 -0.00156346
6.63766 -0.00147577 -0.00114927
6.67397 -0.000255214 -0.000594018
6.71029 -0.000809006 -0.000521663
6.74664 -0.00116661 -0.000312409
6.783 -0.00108713 -0.000525657
6.81938 -0.00113426 -0.000627468
6.85579 0.000178488 -0.000513964
6.89221 0.000810325 -0.000347011
6.92865 0.000635117 -7.96254e-05
6.96511 0.000621378 3.1721e-05
7.00159 0.000568393 -0.000283567
7.0381 0.000470691 -0.00034658
7.07462 0.00121101 -0.00013765
7.11116 0.00131769 -6.48629e-05
7.14772 0.00139809 3.78012e-05
7.18431 0.00129774 -1.42195e-05
7.22091 0.00105256 -0.000108749
7.25754 0.00107553 -0.000146139
7.29418 0.00145793 -4.77151e-05
7.33085 0.00119298 -1.20937e-05
7.36754 0.00100152 0.000150449
7.40425 0.00095559 -5.33214e-05
7.44099 0.000813907 -0.000170162
7.47774 0.00123494 -0.000112603
7.51452 0.00154273 3.25725e-05
7.55132 0.00142808 4.38683e-05
7.58814 0.00130534 0.000116848
7.62498 0.00100591 -5.17214e-05
7.66185 0.000847933 -5.31006e-05
7.69874 0.00150951 -5.96857e-05
7.73566 0.00162643 6.22613e-06
7.77259 0.00158818 0.000112613
7.80955 0.00133751 0.000104945
7.84654 0.000917258 -4.84172e-05
7.88355 0.000798147 -5.00305e-05
7.92058 0.00105487 2.13983e-06
7.95763 0.00112674 1.06163e-05
7.99471 0.00131238 5.91541e-05
8.03182 0.0011654 -1.01117e-05
8.06895 0.00100379 -4.32408e-06
8.1061 0.00121555 -2.51961e-05
8.14328 0.00135411 2.97508e-05
8.18049 0.00133131 3.12449e-05
8.21772 0.0012007 8.99741e-05
8.25497 0.00105984 -4.22452e-05
8.29226 0.00096844 -2.0738e-05
8.32956 0.00117602 5.39953e-06
8.3669 0.00110199 6.13085e-05
8.40426 0.00106843 4.66008e-05
8.44165 0.000832947 4.49165e-05
8.47906 0.000561711 -2.72909e-05
8.5165 0.000697206 -1.92266e-05
8.55397 0.00108259 -2.3506e-05
8.59146 0.00115614 8.32905e-06
8.62899 0.00121866 6.40528e-05
8.66654 0.00097723 -7.74951e-06
8.70412 0.000772925 3.0352e-07
8.74172 0.000959414 -1.56903e-05
8.77936 0.00102045 2.25557e-05
8.81702 0.00117935 -4.88143e-06
8.85471 0.00110039 2.9553e-05
8.89244 0.000848741 -1.01772e-05
8.93019 0.000748462 2.96247e-05
8.96797 0.000837012 -4.51727e-06
9.00578 0.00076138 3.03495e-05
9.04362 0.000751075 1.86879e-05
9.08149 0.000669862 -3.24431e-06
9.11939 0.000737175 -3.09301e-05
9.15732 0.000983009 -8.80066e-06
9.19528 0.00111534 1.86647e-05
9.23327 0.00110089 -4.27816e-06
9.2713 0.000928998 1.34252e-05
9.30935 0.00069996 -4.98191e-05
9.34744 0.000611676 -3.37357e-05
9.38556 0.000782417 -8.89962e-05
9.42371 0.000751568 -6.73137e-05
9.46189 0.000731791 -9.4428e-05
9.50011 0.000560603 -0.000112801
9.53836 0.000448652 -0.000180376
9.57664 0.000608293 -0.00019146
9.61496 0.000817604 -0.000229585
9.65331 0.00108775 -0.000270748
9.69169 0.00118757 -0.000291959
9.73011 0.00127106 -0.000318099
9.76856 0.00151252 -0.000280545
9.80704 0.00174886 -0.000282032
9.84557 0.00189116 -0.000209486
9.88412 0.00201079 -0.000178443
9.92271 0.00199723 -9.33286e-05
9.96134 0.00185281 -7.98372e-05
10 0.00172818 -1.32613e-06
10.0387 0.00173085 2.43643e-05
10.0774 0.00181096 6.18723e-05
10.1162 0.00226365 0.000105846
10.155 0.00257699 0.000140066
10.1939 0.00289775 0.000240951
10.2328 0.00308883 0.000299724
10.2717 0.00278082 0.000416314
10.3106 0.00252167 0.000451731
10.3496 0.00217718 0.000469412
10.3887 0.0021693 0.000373359
10.4278 0.00246158 0.000324111
10.4669 0.00295029 0.000349354
10.506 0.00350477 0.000414978
10.5452 0.00343715 0.000499042
10.5845 0.00305295 0.00053405
10.6238 0.00204912 0.00046167
10.6631 0.00127068 0.00030824
10.7024 0.000756498 0.000101455
10.7418 0.000803726 -6.38441e-05
10.7813 0.001667 -5.8749e-05
10.8208 0.00229933 3.86138e-05
10.8603 0.00273948 0.000177762
10.8999 0.00234542 0.000294776
10.9395 0.00179161 0.000345987
10.9792 0.000935946 0.000223139
11.0189 0.000364357 7.02386e-05
11.0586 0.000491776 -7.31405e-05
11.0984 0.00098608 -0.000187419
11.1383 0.00179633 -0.000120765
11.1781 0.00223896 -2.31101e-05
11.2181 0.00230287 0.000125768
11.2581 0.00205697 0.000174262
11.2981 0.00121428 0.000185628
11.3381 0.000609134 0.000172436
11.3783 -2.2677e-05 6.60805e-05
11.4184 -5.82011e-05 -3.91242e-06
11.4587 0.000116482 -9.38689e-05
11.4989 0.000650215 -7.80243e-05
11.5392 0.00127021 -6.73524e-05
11.5796 0.00175479 -2.72753e-05
11.62 0.00195597 4.90214e-05
11.6605 0.00192417 0.000118313
11.701 0.00153251 0.000167601
11.7415 0.000835752 0.000112468
11.7822 0.000274015 8.57729e-05
11.8228 5.20416e-05 6.1415e-06
11.8636 0.000128893 -5.74551e-05
11.9043 0.000506158 -8.29945e-05
11.9452 0.000950958 -6.55161e-05
11.986 0.00120596 -4.58841e-06
12.027 0.00127615 3.9657e-05
12.068 0.0010875 9.51712e-05
12.109 0.000881254 6.12695e-05
12.1501 0.000702069 2.80033e-05
12.1913 0.000769343 4.05875e-06
12.2325 0.000887142 -5.87503e-06
12.2738 0.000840827 -4.4464e-06
12.3151 0.000853356 -8.95733e-06
12.3565 0.000812841 1.44313e-05
12.3979 0.000621171 -9.01004e-06
12.4394 0.00056944 -1.62897e-05
12.481 0.000776936 -1.5854e-05
12.5226 0.000963112 1.09371e-06
12.5643 0.00106482 2.30969e-05
12.6061 0.0011082 2.43493e-05
12.6479 0.00101706 2.18528e-05
12.6898 0.000954179 -2.00293e-05
12.7317 0.00106006 -6.81328e-05
12.7737 0.000954901 -7.03474e-05
12.8158 0.0010633 -3.92177e-05
12.8579 0.00114892 -3.02934e-05
12.9001 0.00114239 3.40648e-06
12.9424 0.00103539 1.70592e-05
12.9847 0.00100352 1.50798e-05
13.0271 0.000999168 -6.85652e-07
13.0696 0.000940088 2.93422e-06
13.1121 0.000926305 -1.42374e-05
13.1547 0.000962334 -3.24288e-05
13.1974 0.00113379 -3.7721e-05
13.2402 0.00138297 -4.39449e-05
13.283 0.00175416 -4.74993e-05
13.3259 0.0019726 -1.61656e-05
13.3689 0.00204678 3.00871e-05
13.4119 0.00195966 5.22492e-05
13.455 0.00159689 5.3628e-05
13.4982 0.00141533 4.85113e-05
13.5415 0.00133255 2.46997e-05
13.5848 0.00142373 1.2653e-05
13.6283 0.00176114 2.70074e-05
13.6718 0.00209721 6.72628e-05
13.7153 0.0023894 0.000115515
13.759 0.00246714 0.000155408
13.8028 0.00245403 0.000186146
13.8466 0.00245283 0.000207373
13.8905 0.00246207 0.000221564
13.9345 0.00233799 0.000235513
13.9786 0.00212078 0.00025519
14.0227 0.00181429 0.00025764
14.067 0.00128941 0.000240156
14.1113 0.000971427 0.000227319
14.1558 0.000845819 0.000225726
14.2003 0.0011023 0.000227934
14.2449 0.00140271 0.000215693
14.2896 0.00115847 0.00018941
14.3344 0.000769985 0.000175895
14.3793 0.00029006 0.000141421
14.4243 0.000361617 0.000137391
14.4693 0.000723972 5.21644e-05
14.5145 0.000812904 -6.48979e-05
14.5598 0.000508268 -5.52854e-05
14.6052 0.00024822 3.60843e-05
14.6506 0.000438606 0.00021389
14.6962 0.000472409 0.000249386
14.7419 0.000436783 0.000123338
14.7877 -0.000181035 -4.55762e-05
14.8336 -0.000554298 -0.000126612
14.8796 -0.000445711 -8.42908e-05
14.9257 8.02103e-05 -4.81019e-05
14.9719 0.000647063 -6.12796e-05
15.0182 0.000939384 -0.000100726
15.0647 0.000760483 -2.68086e-05
15.1112 0.000321186 9.09969e-05
15.1579 0.000114775 0.00024311
15.2047 -5.30525e-05 0.000167399
15.2516 -0.000201026 -2.99368e-06
15.2986 -0.00050355 -0.000175104
15.3458 -0.000123138 -0.000219273
15.393 0.000350876 -9.94452e-05
15.4404 0.000931451 -1.10065e-05
15.488 0.0011315 2.61295e-05
15.5356 0.000657831 2.69943e-05
15.5834 0.000148492 8.38719e-05
15.6313 5.39615e-05 9.2667e-05
15.6794 0.000154769 6.4938e-05
15.7276 0.000181706 -3.3032e-05
15.7759 0.000491349 -0.000115972
15.8243 0.000706626 -0.000120031
15.873 0.000912172 -5.03937e-05
15.9217 0.000941248 1.26147e-05
15.9706 0.000639339 6.0234e-05
16.0197 0.000100734 6.58022e-05
16.0689 -0.000127695 6.12372e-05
16.1182 -0.000125515 1.95898e-05
16.1677 0.000350958 -2.77338e-05
16.2174 0.000590791 -7.30388e-05
16.2672 0.000946853 -7.31456e-05
16.3172 0.00104882 -2.20641e-05
16.3674 0.000968962 3.19726e-05
16.4177 0.000779689 5.35807e-05
16.4682 0.000410887 3.29021e-05
16.5189 4.34534e-05 1.7403e-05
16.5697 2.04501e-05 8.26051e-06
16.6208 0.000318044 -9.03906e-06
16.672 0.000693494 -4.1891e-05
16.7234 0.000961807 -5.19608e-05
16.775 0.00101133 -2.82514e-05
16.8268 0.000930806 3.77433e-05
16.8787 0.000859866 6.35234e-05
16.9309 0.000615735 3.10832e-05
16.9833 0.000329985 -1.78849e-05
17.0359 0.000205832 -2.50004e-05
17.0887 0.000457252 -1.17323e-05
17.1418 0.00074681 8.08612e-06
17.195 0.000865665 -2.37563e-06
17.2485 0.000860781 1.06837e-06
17.3022 0.000686267 1.96404e-05
17.3562 0.000635755 2.48645e-05
17.4104 0.000537194 1.24622e-05
17.4648 0.000511658 -1.08429e-07
17.5195 0.000511293 -7.23673e-06
17.5744 0.000587904 1.01564e-05
17.6296 0.000688865 1.97704e-05
17.6851 0.000613811 2.24703e-05
17.7408 0.000500256 6.28702e-06
17.7969 0.000401281 -1.80081e-05
17.8532 0.00045746 -2.19012e-05
17.9098 0.000664649 -2.18179e-05
17.9667 0.000814675 -1.50433e-06
18.0239 0.000965574 1.99787e-05
18.0815 0.000968753 3.11938e-05
18.1393 0.000728328 1.54078e-05
18.1975 0.000484733 -1.12523e-06
18.256 0.000335206 -4.33512e-06
18.3149 0.000429276 -7.98599e-06
18.3742 0.000530107 -7.46943e-06
18.4338 0.000680699 -6.49695e-06
18.4938 0.000664483 -1.88477e-06
18.5542 0.000608265 4.00209e-06
18.615 0.000467356 -2.12798e-05
18.6762 0.000478803 -4.01663e-05
18.7379 0.000652356 -2.30375e-05
18.8 0.000961678 2.06768e-05
18.8625 0.00119616 4.55207e-05
18.9255 0.00103381 4.64323e-05
18.9891 0.000634023 4.18589e-05
19.0531 0.000274446 2.47124e-05
19.1177 0.000117056 3.33938e-06
19.1828 0.000220067 -2.85741e-05
19.2484 0.000423725 -4.39515e-05
19.3147 0.000531346 -4.24137e-05
19.3816 0.000699133 -3.43104e-05
19.4491 0.000829858 -2.6397e-05
19.5173 0.00101713 6.40845e-06
19.5862 0.00113341 3.06484e-05
19.6558 0.00106856 5.10477e-05
19.7262 0.000826357 6.20013e-05
19.7974 0.000310561 3.77446e-05
19.8694 -0.000181086 -4.83819e-06
19.9423 -0.000292667 -3.82051e-05
20.0162 -4.74836e-05 -5.91739e-05
20.091 0.000559319 -7.65149e-05
20.1669 0.00113298 -6.45368e-05
20.244 0.00142947 -1.4151e-05
20.3222 0.00149889 3.05796e-05
20.4016 0.00115931 4.99705e-05
20.4825 0.000507573 5.68277e-05
20.5648 4.10329e-06 3.06004e-05
20.6487 -0.000437832 -1.25779e-05
20.7344 -0.000389229 -6.29632e-05
20.8219 0.000357435 -7.55767e-05
20.9115 0.0012727 -5.10711e-05
21.0034 0.00175836 -1.2708e-05
21.0979 0.00160346 3.64505e-05
21.1952 0.000830632 4.77265e-05
21.2959 0.000262997 2.8655e-05
21.4004 0.000200519 -1.139e-05
21.5093 0.000578062 -2.23513e-05
21.6237 0.000900928 -1.48779e-06
21.7448 0.00117826 3.63362e-05
21.8747 0.000703203 4.16845e-05
22.0165 0.000245125 2.48195e-05
22.1768 0.000485721 -7.48257e-06
22.3723 0.000670333 1.06375e-05


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.125Nc1Quantum/vCLAOffP_FRG_K.txt <==
-22.3723 0.000670353 -1.06517e-05
-22.1768 0.000485758 7.4799e-06
-22.0165 0.000245175 -2.48337e-05
-21.8747 0.000703264 -4.1687e-05
-21.7448 0.00117833 -3.63508e-05
-21.6237 0.00090101 1.48557e-06
-21.5093 0.000578152 2.23363e-05
-21.4004 0.000200619 1.1388e-05
-21.2959 0.000263105 -2.86705e-05
-21.1952 0.000830749 -4.77283e-05
-21.0979 0.00160359 -3.64664e-05
-21.0034 0.00175849 1.27065e-05
-20.9115 0.00127284 5.10548e-05
-20.8219 0.000357583 7.55754e-05
-20.7344 -0.000389072 6.29465e-05
-20.6487 -0.000437668 1.25768e-05
-20.5648 4.27467e-06 -3.06176e-05
-20.4825 0.000507752 -5.68286e-05
-20.4016 0.0011595 -4.99881e-05
-20.3222 0.00149909 -3.05803e-05
-20.244 0.00142967 1.4133e-05
-20.1669 0.00113319 6.45362e-05
-20.091 0.000559534 7.64964e-05
-20.0162 -4.72618e-05 5.91735e-05
-19.9423 -0.000292438 3.81861e-05
-19.8694 -0.00018085 4.83795e-06
-19.7974 0.000310804 -3.7764e-05
-19.7262 0.000826607 -6.20014e-05
-19.6558 0.00106882 -5.10676e-05
-19.5862 0.00113368 -3.06483e-05
-19.5173 0.0010174 -6.42886e-06
-19.4491 0.000830137 2.63973e-05
-19.3816 0.000699419 3.42895e-05
-19.3147 0.000531639 4.24141e-05
-19.2484 0.000424026 4.39301e-05
-19.1828 0.000220374 2.85746e-05
-19.1177 0.00011737 -3.36139e-06
-19.0531 0.000274767 -2.47117e-05
-18.9891 0.000634352 -4.18815e-05
-18.9255 0.00103414 -4.64315e-05
-18.8625 0.0011965 -4.55439e-05
-18.8 0.000962029 -2.06758e-05
-18.7379 0.000652715 2.30137e-05
-18.6762 0.000479169 4.01673e-05
-18.615 0.00046773 2.12554e-05
-18.5542 0.000608647 -4.00092e-06
-18.4938 0.000664873 1.85971e-06
-18.4338 0.000681096 6.49825e-06
-18.3742 0.000530513 7.44369e-06
-18.3149 0.00042969 7.9874e-06
-18.256 0.000335628 4.30867e-06
-18.1975 0.000485162 1.12674e-06
-18.1393 0.000728766 -1.5435e-05
-18.0815 0.000969199 -3.11922e-05
-18.0239 0.00096603 -2.00067e-05
-17.9667 0.000815138 1.50604e-06
-17.9098 0.000665122 2.17891e-05
-17.8532 0.00045794 2.1903e-05
-17.7969 0.000401771 1.79785e-05
-17.7408 0.000500755 -6.28513e-06
-17.6851 0.00061432 -2.25008e-05
-17.6296 0.000689382 -1.97685e-05
-17.5744 0.000588431 -1.01878e-05
-17.5195 0.000511829 7.23874e-06
-17.4648 0.000512205 7.60268e-08
-17.4104 0.00053775 -1.24601e-05
-17.3562 0.000636322 -2.48979e-05
-17.3022 0.000686843 -1.96384e-05
-17.2485 0.000861369 -1.10291e-06
-17.195 0.000866262 2.37769e-06
-17.1418 0.00074742 -8.12183e-06
-17.0887 0.000457871 1.17343e-05
-17.0359 0.000206463 2.49635e-05
-16.9833 0.000330626 1.78868e-05
-16.9309 0.00061639 -3.11215e-05
-16.8787 0.000860532 -6.35217e-05
-16.8268 0.000931485 -3.77833e-05
-16.775 0.00101203 2.82526e-05
-16.7234 0.000962513 5.19186e-05
-16.672 0.000694214 4.18906e-05
-16.6208 0.000318782 8.99289e-06
-16.5697 2.12048e-05 -8.26542e-06
-16.5189 4.42323e-05 -1.74588e-05
-16.4682 0.000411691 -3.29212e-05
-16.4177 0.000780527 -5.36615e-05
-16.3674 0.000969839 -3.20277e-05
-16.3172 0.00104975 2.19311e-05
-16.2672 0.000947835 7.30273e-05
-16.2174 0.000591839 7.28379e-05
-16.1677 0.000352069 2.75647e-05
-16.1182 -0.000124339 -1.98024e-05
-16.0689 -0.000126468 -6.13526e-05
-16.0197 0.000102007 -6.58948e-05
-15.9706 0.000640637 -6.01867e-05
-15.9217 0.000942568 -1.2566e-05
-15.873 0.000913502 5.04959e-05
-15.8243 0.000707974 0.000120011
-15.7759 0.000492711 0.000115925
-15.7276 0.000183094 3.28799e-05
-15.6794 0.000156178 -6.49974e-05
-15.6313 5.53981e-05 -9.27055e-05
-15.5834 0.000149945 -8.37899e-05
-15.5356 0.000659311 -2.70017e-05
-15.488 0.00113299 -2.61544e-05
-15.4404 0.000932979 1.08635e-05
-15.393 0.000352423 9.94086e-05
-15.3458 -0.000121557 0.000219247
-15.2986 -0.00050195 0.000175171
-15.2516 -0.000199391 2.92041e-06
-15.2047 -5.13975e-05 -0.000167465
-15.1579 0.000116469 -0.000243225
-15.1112 0.000322901 -9.0957e-05
-15.0647 0.000762239 2.67814e-05
-15.0182 0.000941163 0.000100705
-14.9719 0.000648888 6.11324e-05
-14.9257 8.20588e-05 4.80922e-05
-14.8796 -0.000443813 8.42547e-05
-14.8336 -0.000552375 0.000126624
-14.7877 -0.000179058 4.54274e-05
-14.7419 0.000438787 -0.000123376
-14.6962 0.000474472 -0.000249447
-14.6506 0.000440698 -0.000213869
-14.6052 0.000250377 -3.62367e-05
-14.5598 0.000510457 5.5236e-05
-14.5145 0.000815166 6.48148e-05
-14.4693 0.000726266 -5.2151e-05
-14.4243 0.000363993 -0.00013756
-14.3793 0.000292471 -0.000141474
-14.3344 0.000772488 -0.000175996
-14.2896 0.00116101 -0.000189417
-14.2449 0.00140535 -0.000215889
-14.2003 0.00110498 -0.000227985
-14.1558 0.00084862 -0.00022585
-14.1113 0.000974276 -0.000227362
-14.067 0.00129239 -0.000240385
-14.0227 0.00181732 -0.000257686
-13.9786 0.00212397 -0.000255356
-13.9345 0.00234124 -0.000235606
-13.8905 0.00246549 -0.000221823
-13.8466 0.00245631 -0.000207425
-13.8028 0.00245772 -0.000186391
-13.759 0.00247091 -0.000155558
-13.7153 0.00239341 -0.000115808
-13.6718 0.00210131 -6.73645e-05
-13.6283 0.00176553 -2.73755e-05
-13.5848 0.00142824 -1.28557e-05
-13.5415 0.0013374 -2.5071e-05
-13.4982 0.00142033 -4.87415e-05
-13.455 0.0016023 -5.41567e-05
-13.4119 0.00196527 -5.25413e-05
-13.3689 0.00205291 -3.06736e-05
-13.3259 0.001979 1.57038e-05
-13.283 0.00176123 4.67125e-05
-13.2402 0.00139043 4.33702e-05
-13.1974 0.00114213 3.6635e-05
-13.1547 0.00097126 3.14972e-05
-13.1121 0.000936488 1.27333e-05
-13.0696 0.000951209 -4.43071e-06
-13.0271 0.00101219 -1.81072e-06
-12.9847 0.00101823 -1.77852e-05
-12.9424 0.00105335 -2.17472e-05
-12.9001 0.00116384 -9.72128e-06
-12.8579 0.00117682 1.80904e-05
-12.8158 0.00109868 1.66016e-05
-12.7737 0.000991087 1.32456e-05
-12.7317 0.00104717 2.5747e-06
-12.6898 0.000915879 -1.44419e-05
-12.6479 0.000986899 -3.7858e-05
-12.6061 0.00108388 -3.25858e-05
-12.5643 0.0010459 -2.84543e-05
-12.5226 0.000946998 -4.42582e-06
-12.481 0.000763543 1.32362e-05
-12.4394 0.00055757 1.45961e-05
-12.3979 0.000610857 7.41695e-06
-12.3565 0.000803503 -1.54419e-05
-12.3151 0.000844977 7.93128e-06
-12.2738 0.000833165 3.75427e-06
-12.2325 0.000880082 5.131e-06
-12.1913 0.000762871 -4.49221e-06
-12.1501 0.000695962 -2.86167e-05
-12.109 0.000875672 -6.15656e-05
-12.068 0.00108211 -9.56322e-05
-12.027 0.00127126 -3.99021e-05
-11.986 0.00120113 4.20808e-06
-11.9452 0.000946623 6.5377e-05
-11.9043 0.000501772 8.26166e-05
-11.8636 0.000125012 5.73887e-05
-11.8228 4.8019e-05 -6.46109e-06
-11.7822 0.000270514 -8.58404e-05
-11.7415 0.000832031 -0.000112738
-11.701 0.00152933 -0.000167618
-11.6605 0.0019207 -0.000118612
-11.62 0.00195306 -4.89684e-05
-11.5796 0.00175154 2.69823e-05
-11.5392 0.00126754 6.74008e-05
-11.4989 0.00064716 7.7778e-05
-11.4587 0.00011402 9.39234e-05
-11.4184 -6.10848e-05 3.65025e-06
-11.3783 -2.49612e-05 -6.59638e-05
-11.3381 0.000606406 -0.00017273
-11.2981 0.00121215 -0.000185492
-11.2581 0.00205439 -0.000174523
-11.2181 0.00230087 -0.000125657
-11.1781 0.00223651 2.28713e-05
-11.1383 0.00179444 0.000120899
-11.0984 0.000983757 0.000187148
-11.0586 0.000489978 7.33158e-05
-11.0189 0.00036216 -7.05127e-05
-10.9792 0.000934223 -0.000222983
-10.9395 0.00178954 -0.000346214
-10.8999 0.00234375 -0.000294651
-10.8603 0.00273752 -0.000177974
-10.8208 0.00229772 -3.84699e-05
-10.7813 0.00166517 5.85167e-05
-10.7418 0.000802142 6.40002e-05
-10.7024 0.000754783 -0.000101664
-10.6631 0.00126912 -0.000308128
-10.6238 0.00204752 -0.00046182
-10.5845 0.0030514 -0.000533979
-10.5452 0.00343567 -0.00049917
-10.506 0.00350324 -0.000414903
-10.4669 0.00294891 -0.000349487
-10.4278 0.00246005 -0.000324041
-10.3887 0.00216803 -0.000373456
-10.3496 0.00217565 -0.000469396
-10.3106 0.00252049 -0.000451764
-10.2717 0.0027793 -0.000416347
-10.2328 0.00308774 -0.000299729
-10.1939 0.00289624 -0.000240987
-10.155 0.00257597 -0.000140075
-10.1162 0.00226217 -0.000105881
-10.0774 0.00181 -6.18605e-05
-10.0387 0.00172939 -2.44368e-05
-10 0.00172727 1.38703e-06
-9.96134 0.00185139 7.9724e-05
-9.92271 0.00199635 9.34126e-05
-9.88412 0.00200943 0.000178334
-9.84557 0.00189028 0.000209549
-9.80704 0.00174756 0.000281951
-9.76856 0.00151164 0.000280589
-9.73011 0.00126983 0.000318024
-9.69169 0.00118668 0.000292014
-9.65331 0.00108661 0.000270659
-9.61496 0.000816685 0.000229648
-9.57664 0.000607238 0.000191384
-9.53836 0.0004477 0.000180404
-9.50011 0.000559639 0.000112776
-9.46189 0.000730803 9.44017e-05
-9.42371 0.000750695 6.73375e-05
-9.38556 0.000781393 8.89386e-05
-9.34744 0.000610886 3.37756e-05
-9.30935 0.000698906 4.97565e-05
-9.2713 0.000928283 -1.33784e-05
-9.23327 0.00109982 4.19944e-06
-9.19528 0.00111469 -1.85857e-05
-9.15732 0.000981925 8.67797e-06
-9.11939 0.000736565 3.10586e-05
-9.08149 0.000668786 3.07945e-06
-9.04362 0.000750491 -1.8532e-05
-9.00578 0.00076033 -3.05206e-05
-8.96797 0.000836434 4.66207e-06
-8.93019 0.000747455 -2.97731e-05
-8.89244 0.00084815 1.02987e-05
-8.85471 0.00109944 -2.9684e-05
-8.81702 0.00117873 4.99677e-06
-8.77936 0.00101958 -2.26884e-05
-8.74172 0.000958752 1.581e-05
-8.70412 0.000772132 -4.33499e-07
-8.66654 0.000976517 7.85363e-06
-8.62899 0.00121796 -6.41496e-05
-8.59146 0.00115538 -8.2726e-06
-8.55397 0.00108197 2.34662e-05
-8.5165 0.000696391 1.92265e-05
-8.47906 0.000561164 2.73e-05
-8.44165 0.000832093 -4.49513e-05
-8.40426 0.00106795 -4.6571e-05
-8.3669 0.00110111 -6.13521e-05
-8.32956 0.00117558 -5.36559e-06
-8.29226 0.000967556 2.06891e-05
-8.25497 0.00105942 4.22914e-05
-8.21772 0.00119983 -9.00427e-05
-8.18049 0.00133089 -3.1173e-05
-8.14328 0.00135327 -2.98445e-05
-8.1061 0.00121512 2.52864e-05
-8.06895 0.00100301 4.22561e-06
-8.03182 0.00116493 1.01905e-05
-7.99471 0.00131167 -5.92241e-05
-7.95763 0.00112621 -1.05783e-05
-7.92058 0.00105424 -2.16195e-06
-7.88355 0.000797565 5.00211e-05
-7.84654 0.000916713 4.84366e-05
-7.80955 0.00133686 -0.000104986
-7.77259 0.00158772 -0.000112571
-7.73566 0.00162573 -6.28233e-06
-7.69874 0.00150912 5.97405e-05
-7.66185 0.000847198 5.30295e-05
-7.62498 0.00100557 5.17972e-05
-7.58814 0.00130459 -0.000116947
-7.55132 0.00142776 -4.37592e-05
-7.51452 0.00154198 -3.27056e-05
-7.47774 0.00123463 0.000112743
-7.44099 0.000813181 0.000170008
-7.40425 0.000955263 5.34685e-05
-7.36754 0.00100084 -0.000150594
-7.33085 0.00119262 1.22175e-05
-7.29418 0.00145732 4.76053e-05
-7.25754 0.00107511 0.00014622
-7.22091 0.00105202 0.000108683
-7.18431 0.00129726 1.42605e-05
-7.14772 0.00139763 -3.78328e-05
-7.11116 0.00131715 6.48774e-05
-7.07462 0.00121063 0.000137639
-7.0381 0.000470089 0.000346579
-7.00159 0.000568083 0.000283571
-6.96511 0.000620733 -3.17402e-05
-6.92865 0.000634855 7.96518e-05
-6.89221 0.00080966 0.000346965
-6.85579 0.000178251 0.000514021
-6.81938 -0.00113492 0.000627392
-6.783 -0.00108736 0.00052574
-6.74664 -0.00116724 0.000312315
-6.71029 -0.000809269 0.000521753
-6.67397 -0.000255797 0.000593931
-6.63766 -0.00147608 0.00114934
-6.60137 -0.00247523 0.00156341
-6.5651 -0.00338194 0.00127982
-6.52885 -0.00461013 0.00114753
-6.49262 -0.00384597 0.00163729
-6.4564 -0.00337991 0.00192391
-6.42021 -0.00492727 0.0025486
-6.38403 -0.00542394 0.00263681
-6.34786 -0.00619788 0.00247369
-6.31172 -0.00651956 0.00238934
-6.27559 -0.00600199 0.00249922
-6.23949 -0.0058626 0.00248026
-6.20339 -0.0062756 0.0024852
-6.16732 -0.00565381 0.00183761
-6.13126 -0.00557112 0.0010617
-6.09522 -0.00500512 0.00060564
-6.05919 -0.00417713 0.000355523
-6.02319 -0.00386183 2.91562e-05
-5.9872 -0.00389993 -0.000345876
-5.95122 -0.00342112 -0.000840008
-5.91526 -0.00331221 -0.00115101
-5.87932 -0.00272204 -0.00134238
-5.84339 -0.00279088 -0.00135913
-5.80748 -0.00206799 -0.00128001
-5.77158 -0.00149907 -0.00122076
-5.7357 -0.00128654 -0.00100945
-5.69984 -0.00127976 -0.000905761
-5.66399 -0.00153251 -0.000691391
-5.62815 -0.00180828 -0.000644996
-5.59233 -0.0015821 -0.000474223
-5.55653 -0.0012473 -0.000496458
-5.52074 -0.000723465 -0.000358715
-5.48497 -0.000234006 -0.000401981
-5.4492 -0.000266349 -0.000228036
-5.41346 -0.000225405 -0.000298892
-5.37773 -0.000361436 -0.00014254
-5.34201 -0.000258348 -0.000236465
-5.30631 -0.000126574 -8.28133e-05
-5.27062 0.000169698 -0.000203322
-5.23494 0.00033759 -5.53269e-05
-5.19928 0.0005532 -0.000161006
-5.16363 0.000246291 1.38919e-05
-5.128 0.000239048 -0.000121807
-5.09237 -0.000165685 3.34681e-05
-5.05677 -0.000119383 -0.000103521
-5.02117 -0.000280399 5.30461e-05
-4.98559 -4.76661e-05 -0.000107785
-4.95002 0.000101599 3.48193e-05
-4.91446 0.000323366 -8.75346e-05
-4.87892 2.58848e-05 7.76894e-05
-4.84339 0.000180549 -7.89057e-05
-4.80787 -5.27105e-05 6.13733e-05
-4.77237 0.00015773 -7.57507e-05
-4.73687 8.86508e-05 6.53507e-05
-4.70139 0.000349578 -8.45144e-05
-4.66592 0.000327479 4.14732e-05
-4.63046 0.000415327 -5.28965e-05
-4.59502 6.85228e-05 8.63034e-05
-4.55958 0.000117299 -3.72971e-05
-4.52416 -0.000207894 7.08009e-05
-4.48875 -6.3557e-05 -2.59822e-05
-4.45335 -0.000250873 7.4514e-05
-4.41797 7.18054e-05 -4.16788e-05
-4.38259 0.00015796 3.63727e-05
-4.34722 0.000209535 7.75077e-07
-4.31187 -9.5346e-05 7.98727e-05
-4.27653 2.52095e-06 1.06507e-05
-4.24119 -0.00020755 5.15486e-05
-4.20587 -3.59211e-05 3.3049e-05
-4.17056 -0.000131498 6.1876e-05
-4.13526 7.84633e-05 3.10143e-05
-4.09997 2.83187e-05 2.90031e-05
-4.06469 -6.20818e-05 8.9325e-05
-4.02942 -0.000349645 7.16154e-05
-3.99416 -0.000376926 9.73133e-05
-3.95891 -0.000549557 3.13457e-05
-3.92367 -0.000508049 0.000113397
-3.88844 -0.000599913 2.24442e-05
-3.85322 -0.000323656 8.45421e-05
-3.81801 -0.000201703 -3.28644e-05
-3.7828 -0.00027723 0.00014255
-3.74761 -0.000373611 8.55434e-06
-3.71243 -0.00027372 0.000130642
-3.67726 -0.000243298 -4.61007e-05
-3.64209 -0.000197926 0.000156492
-3.60694 -0.000203684 -4.72108e-05
-3.57179 -0.000103851 0.000142777
-3.53665 -9.94771e-05 -8.85972e-05
-3.50152 -0.000371017 0.000222407
-3.4664 -0.000517242 -3.83169e-05
-3.43129 -0.000622877 0.000219322
-3.39619 -0.00060847 -8.72799e-05
-3.36109 -0.000636548 0.000233779
-3.32601 -0.000534778 -0.000103508
-3.29093 -0.000245184 0.000195263
-3.25586 -4.47016e-05 -0.000172696
-3.2208 -0.000248084 0.000269115
-3.18574 -0.000213997 -0.000160928
-3.1507 -0.000133073 0.000216847
-3.11566 7.41746e-05 -0.000262062
-3.08063 0.000136587 0.000201733
-3.0456 0.000313636 -0.000322666
-3.01059 0.000504241 0.000129299
-2.97558 0.000625302 -0.000439855
-2.94058 0.000330823 0.000176944
-2.90558 0.000337377 -0.000484874
-2.87059 0.000325988 8.67035e-05
-2.83561 0.000546991 -0.000667023
-2.80064 0.00063723 -3.22908e-05
-2.76567 0.000907721 -0.000870202
-2.73071 0.00139771 -0.000222681
-2.69576 0.00157416 -0.00110706
-2.66081 0.00130351 -0.000216544
-2.62587 0.00130248 -0.00118521
-2.59094 0.00149194 -0.000354139
-2.55601 0.00165526 -0.00142361
-2.52109 0.00176878 -0.000483153
-2.48617 0.00164094 -0.00169984
-2.45126 0.00188392 -0.000637032
-2.41636 0.00129972 -0.00188179
-2.38146 0.000171529 -0.000151402
-2.34657 -0.00122469 -0.00133572
-2.31168 -0.00188531 0.000544666
-2.2768 -0.003883 -0.000306203
-2.24192 -0.00578109 0.00329645
-2.20705 -0.00801107 0.00336772
-2.17219 -0.00747889 0.00842969
-2.13733 -0.00772359 0.0099124
-2.10247 -0.00179979 0.0131879
-2.06762 -0.000489916 0.0122065
-2.03278 0.00303938 0.00996457
-1.99794 0.00249451 0.00810685
-1.9631 0.00488459 0.00588283
-1.92827 0.00458128 0.00448495
-1.89345 0.00402628 0.00274638
-1.85862 0.0035077 0.00198648
-1.82381 0.00412763 0.00146592
-1.78899 0.00353836 0.00129488
-1.75419 0.00318887 0.00123776
-1.71938 0.00239817 0.00121765
-1.68458 0.00271869 0.00109574
-1.64979 0.0020485 0.00100001
-1.61499 0.00192755 0.000903487
-1.58021 0.00156493 0.000794656
-1.54542 0.00237521 0.000685961
-1.51064 0.00206173 0.000594792
-1.47586 0.00219542 0.000517779
-1.44109 0.00174669 0.000454407
-1.40632 0.00212184 0.000398636
-1.37155 0.00165363 0.000359199
-1.33679 0.00175697 0.000328938
-1.30203 0.00141299 0.00030097
-1.26727 0.00225312 0.000271905
-1.23251 0.00191691 0.000252698
-1.19776 0.00222815 0.000237311
-1.16301 0.00175909 0.000226558
-1.12827 0.00217686 0.000216818
-1.09352 0.00164794 0.00021122
-1.05878 0.00191294 0.000204691
-1.02405 0.00140785 0.000201429
-0.989309 0.00214297 0.000193917
-0.954576 0.0015616 0.000192662
-0.919844 0.00187542 0.000188472
-0.885115 0.00122848 0.000189308
-0.850388 0.00184232 0.000184445
-0.815663 0.00117641 0.000187154
-0.78094 0.0017512 0.000181955
-0.746219 0.00109487 0.000186933
-0.711499 0.00209555 0.000182117
-0.676781 0.00134911 0.000190169
-0.642065 0.00204663 0.000186888
-0.60735 0.00116392 0.000199173
-0.572637 0.00210032 0.000196978
-0.537925 0.00108927 0.000213584
-0.503214 0.00205256 0.00020892
-0.468504 0.0009312 0.000230906
-0.433796 0.00236753 0.000227077
-0.399089 0.00101359 0.000257357
-0.364382 0.00231172 0.000252911
-0.329676 0.000674817 0.000295872
-0.294972 0.00253869 0.000289721
-0.260267 0.000566347 0.000350721
-0.225564 0.00288028 0.000333818
-0.190861 0.000407015 0.000423
-0.156158 0.00384476 0.000382654
-0.121456 0.000380175 0.000505234
-0.0867541 0.00493003 0.000381252
-0.0520524 -0.00103487 0.000467274
-0.0173508 0.00198546 0.000138722
0.0173508 0.00198546 -0.000138722
0.0520524 -0.00103487 -0.000467274
0.0867541 0.00493003 -0.000381252
0.121456 0.000380175 -0.000505234
0.156158 0.00384476 -0.000382654
0.190861 0.000407015 -0.000423
0.225564 0.00288028 -0.000333818
0.260267 0.000566347 -0.000350721
0.294972 0.00253869 -0.000289721
0.329676 0.000674817 -0.000295872
0.364382 0.00231172 -0.000252911
0.399089 0.00101359 -0.000257357
0.433796 0.00236753 -0.000227077
0.468504 0.0009312 -0.000230906
0.503214 0.00205256 -0.00020892
0.537925 0.00108927 -0.000213584
0.572637 0.00210032 -0.000196978
0.60735 0.00116392 -0.000199173
0.642065 0.00204663 -0.000186888
0.676781 0.00134911 -0.000190169
0.711499 0.00209555 -0.000182117
0.746219 0.00109487 -0.000186933
0.78094 0.0017512 -0.000181955
0.815663 0.00117641 -0.000187154
0.850388 0.00184232 -0.000184445
0.885115 0.00122848 -0.000189308
0.919844 0.00187542 -0.000188472
0.954576 0.0015616 -0.000192662
0.989309 0.00214297 -0.000193917
1.02405 0.00140785 -0.000201429
1.05878 0.00191294 -0.000204691
1.09352 0.00164794 -0.00021122
1.12827 0.00217686 -0.000216818
1.16301 0.00175909 -0.000226558
1.19776 0.00222815 -0.000237311
1.23251 0.00191691 -0.000252698
1.26727 0.00225312 -0.000271905
1.30203 0.00141299 -0.00030097
1.33679 0.00175697 -0.000328938
1.37155 0.00165363 -0.000359199
1.40632 0.00212184 -0.000398636
1.44109 0.00174669 -0.000454407
1.47586 0.00219542 -0.000517779
1.51064 0.00206173 -0.000594792
1.54542 0.00237521 -0.000685961
1.58021 0.00156493 -0.000794656
1.61499 0.00192755 -0.000903487
1.64979 0.0020485 -0.00100001
1.68458 0.00271869 -0.00109574
1.71938 0.00239817 -0.00121765
1.75419 0.00318887 -0.00123776
1.78899 0.00353836 -0.00129488
1.82381 0.00412763 -0.00146592
1.85862 0.0035077 -0.00198648
1.89345 0.00402628 -0.00274638
1.92827 0.00458128 -0.00448495
1.9631 0.00488459 -0.00588283
1.99794 0.00249451 -0.00810685
2.03278 0.00303938 -0.00996457
2.06762 -0.000489916 -0.0122065
2.10247 -0.00179979 -0.0131879
2.13733 -0.00772359 -0.0099124
2.17219 -0.00747889 -0.00842969
2.20705 -0.00801107 -0.00336772
2.24192 -0.00578109 -0.00329645
2.2768 -0.003883 0.000306203
2.31168 -0.00188531 -0.000544666
2.34657 -0.00122469 0.00133572
2.38146 0.000171529 0.000151402
2.41636 0.00129972 0.00188179
2.45126 0.00188392 0.000637032
2.48617 0.00164094 0.00169984
2.52109 0.00176878 0.000483153
2.55601 0.00165526 0.00142361
2.59094 0.00149194 0.000354139
2.62587 0.00130248 0.00118521
2.66081 0.00130351 0.000216544
2.69576 0.00157416 0.00110706
2.73071 0.00139771 0.000222681
2.76567 0.000907721 0.000870201
2.80064 0.00063723 3.22908e-05
2.83561 0.000546991 0.000667023
2.87059 0.000325988 -8.67035e-05
2.90558 0.000337377 0.000484874
2.94058 0.000330823 -0.000176944
2.97558 0.000625302 0.000439855
3.01059 0.000504241 -0.000129299
3.0456 0.000313636 0.000322666
3.08063 0.000136587 -0.000201733
3.11566 7.41746e-05 0.000262062
3.1507 -0.000133073 -0.000216847
3.18574 -0.000213997 0.000160928
3.2208 -0.000248084 -0.000269115
3.25586 -4.47016e-05 0.000172696
3.29093 -0.000245184 -0.000195263
3.32601 -0.000534778 0.000103508
3.36109 -0.000636548 -0.000233779
3.39619 -0.00060847 8.72799e-05
3.43129 -0.000622877 -0.000219322
3.4664 -0.000517242 3.83169e-05
3.50152 -0.000371017 -0.000222407
3.53665 -9.94771e-05 8.85972e-05
3.57179 -0.000103851 -0.000142777
3.60694 -0.000203684 4.72108e-05
3.64209 -0.000197926 -0.000156492
3.67726 -0.000243298 4.61007e-05
3.71243 -0.00027372 -0.000130642
3.74761 -0.000373611 -8.55434e-06
3.7828 -0.00027723 -0.00014255
3.81801 -0.000201703 3.28644e-05
3.85322 -0.000323656 -8.45421e-05
3.88844 -0.000599913 -2.24442e-05
3.92367 -0.000508049 -0.000113397
3.95891 -0.000549557 -3.13457e-05
3.99416 -0.000376926 -9.73133e-05
4.02942 -0.000349645 -7.16154e-05
4.06469 -6.20818e-05 -8.9325e-05
4.09997 2.83187e-05 -2.90031e-05
4.13526 7.84633e-05 -3.10143e-05
4.17056 -0.000131498 -6.1876e-05
4.20587 -3.59211e-05 -3.3049e-05
4.24119 -0.00020755 -5.15486e-05
4.27653 2.52095e-06 -1.06507e-05
4.31187 -9.5346e-05 -7.98727e-05
4.34722 0.000209535 -7.75076e-07
4.38259 0.00015796 -3.63727e-05
4.41797 7.18054e-05 4.16788e-05
4.45335 -0.000250873 -7.4514e-05
4.48875 -6.3557e-05 2.59822e-05
4.52416 -0.000207894 -7.08009e-05
4.55958 0.000117299 3.72971e-05
4.59502 6.85228e-05 -8.63034e-05
4.63046 0.000415327 5.28965e-05
4.66592 0.000327479 -4.14732e-05
4.70139 0.000349578 8.45144e-05
4.73687 8.86508e-05 -6.53507e-05
4.77237 0.00015773 7.57507e-05
4.80787 -5.27105e-05 -6.13733e-05
4.84339 0.000180549 7.89057e-05
4.87892 2.58848e-05 -7.76894e-05
4.91446 0.000323366 8.75346e-05
4.95002 0.000101599 -3.48193e-05
4.98559 -4.76661e-05 0.000107785
5.02117 -0.000280399 -5.30461e-05
5.05677 -0.000119383 0.000103521
5.09237 -0.000165685 -3.34681e-05
5.128 0.000239048 0.000121807
5.16363 0.000246291 -1.38919e-05
5.19928 0.0005532 0.000161006
5.23494 0.00033759 5.53269e-05
5.27062 0.000169698 0.000203322
5.30631 -0.000126574 8.28133e-05
5.34201 -0.000258348 0.000236465
5.37773 -0.000361436 0.00014254
5.41346 -0.000225405 0.000298892
5.4492 -0.000266349 0.000228036
5.48497 -0.000234006 0.000401981
5.52074 -0.000723465 0.000358715
5.55653 -0.0012473 0.000496458
5.59233 -0.0015821 0.000474223
5.62815 -0.00180828 0.000644996
5.66399 -0.00153251 0.000691391
5.69984 -0.00127976 0.000905761
5.7357 -0.00128654 0.00100945
5.77158 -0.00149907 0.00122076
5.80748 -0.00206799 0.00128001
5.84339 -0.00279088 0.00135913
5.87932 -0.00272204 0.00134238
5.91526 -0.00331221 0.00115101
5.95122 -0.00342112 0.000840008
5.9872 -0.00389993 0.000345876
6.02319 -0.00386183 -2.91563e-05
6.05919 -0.00417713 -0.000355523
6.09522 -0.00500512 -0.00060564
6.13126 -0.00557112 -0.0010617
6.16732 -0.00565381 -0.00183761
6.20339 -0.0062756 -0.0024852
6.23949 -0.0058626 -0.00248026
6.27559 -0.00600199 -0.00249922
6.31172 -0.00651956 -0.00238934
6.34786 -0.00619788 -0.00247369
6.38403 -0.00542394 -0.00263681
6.42021 -0.00492727 -0.0025486
6.4564 -0.00337991 -0.00192391
6.49262 -0.00384597 -0.00163729
6.52885 -0.00461013 -0.00114753
6.5651 -0.00338194 -0.00127982
6.60137 -0.00247523 -0.00156341
6.63766 -0.00147608 -0.00114934
6.67397 -0.000255797 -0.000593931
6.71029 -0.000809269 -0.000521753
6.74664 -0.00116724 -0.000312315
6.783 -0.00108736 -0.00052574
6.81938 -0.00113492 -0.000627392
6.85579 0.000178251 -0.000514021
6.89221 0.00080966 -0.000346965
6.92865 0.000634855 -7.96518e-05
6.96511 0.000620733 3.17402e-05
7.00159 0.000568083 -0.000283571
7.0381 0.000470089 -0.000346579
7.07462 0.00121063 -0.000137639
7.11116 0.00131715 -6.48774e-05
7.14772 0.00139763 3.78327e-05
7.18431 0.00129726 -1.42605e-05
7.22091 0.00105202 -0.000108683
7.25754 0.00107511 -0.00014622
7.29418 0.00145732 -4.76053e-05
7.33085 0.00119262 -1.22175e-05
7.36754 0.00100084 0.000150594
7.40425 0.000955263 -5.34685e-05
7.44099 0.000813181 -0.000170008
7.47774 0.00123463 -0.000112743
7.51452 0.00154198 3.27056e-05
7.55132 0.00142776 4.37592e-05
7.58814 0.00130459 0.000116947
7.62498 0.00100557 -5.17972e-05
7.66185 0.000847198 -5.30295e-05
7.69874 0.00150912 -5.97405e-05
7.73566 0.00162573 6.28233e-06
7.77259 0.00158772 0.000112571
7.80955 0.00133686 0.000104986
7.84654 0.000916713 -4.84366e-05
7.88355 0.000797565 -5.00211e-05
7.92058 0.00105424 2.16194e-06
7.95763 0.00112621 1.05783e-05
7.99471 0.00131167 5.92241e-05
8.03182 0.00116493 -1.01905e-05
8.06895 0.00100301 -4.22561e-06
8.1061 0.00121512 -2.52864e-05
8.14328 0.00135327 2.98445e-05
8.18049 0.00133089 3.1173e-05
8.21772 0.00119983 9.00427e-05
8.25497 0.00105942 -4.22914e-05
8.29226 0.000967556 -2.06891e-05
8.32956 0.00117558 5.36559e-06
8.3669 0.00110111 6.13521e-05
8.40426 0.00106795 4.6571e-05
8.44165 0.000832093 4.49513e-05
8.47906 0.000561164 -2.73e-05
8.5165 0.000696391 -1.92265e-05
8.55397 0.00108197 -2.34662e-05
8.59146 0.00115538 8.2726e-06
8.62899 0.00121796 6.41496e-05
8.66654 0.000976517 -7.85363e-06
8.70412 0.000772132 4.33499e-07
8.74172 0.000958752 -1.581e-05
8.77936 0.00101958 2.26884e-05
8.81702 0.00117873 -4.99677e-06
8.85471 0.00109944 2.9684e-05
8.89244 0.00084815 -1.02987e-05
8.93019 0.000747455 2.97731e-05
8.96797 0.000836434 -4.66208e-06
9.00578 0.00076033 3.05206e-05
9.04362 0.000750491 1.8532e-05
9.08149 0.000668786 -3.07945e-06
9.11939 0.000736565 -3.10586e-05
9.15732 0.000981925 -8.67797e-06
9.19528 0.00111469 1.85857e-05
9.23327 0.00109982 -4.19944e-06
9.2713 0.000928283 1.33784e-05
9.30935 0.000698906 -4.97565e-05
9.34744 0.000610886 -3.37756e-05
9.38556 0.000781393 -8.89386e-05
9.42371 0.000750695 -6.73375e-05
9.46189 0.000730803 -9.44017e-05
9.50011 0.000559639 -0.000112776
9.53836 0.0004477 -0.000180404
9.57664 0.000607238 -0.000191384
9.61496 0.000816685 -0.000229648
9.65331 0.00108661 -0.000270659
9.69169 0.00118668 -0.000292014
9.73011 0.00126983 -0.000318024
9.76856 0.00151164 -0.000280589
9.80704 0.00174756 -0.000281951
9.84557 0.00189028 -0.000209549
9.88412 0.00200943 -0.000178334
9.92271 0.00199635 -9.34126e-05
9.96134 0.00185139 -7.9724e-05
10 0.00172727 -1.38703e-06
10.0387 0.00172939 2.44368e-05
10.0774 0.00181 6.18605e-05
10.1162 0.00226217 0.000105881
10.155 0.00257597 0.000140075
10.1939 0.00289624 0.000240987
10.2328 0.00308774 0.000299729
10.2717 0.0027793 0.000416347
10.3106 0.00252049 0.000451764
10.3496 0.00217565 0.000469396
10.3887 0.00216803 0.000373456
10.4278 0.00246005 0.000324041
10.4669 0.00294891 0.000349487
10.506 0.00350324 0.000414903
10.5452 0.00343567 0.00049917
10.5845 0.0030514 0.000533979
10.6238 0.00204752 0.00046182
10.6631 0.00126912 0.000308128
10.7024 0.000754783 0.000101664
10.7418 0.000802142 -6.40002e-05
10.7813 0.00166517 -5.85167e-05
10.8208 0.00229772 3.84699e-05
10.8603 0.00273752 0.000177974
10.8999 0.00234375 0.000294651
10.9395 0.00178954 0.000346214
10.9792 0.000934223 0.000222983
11.0189 0.00036216 7.05127e-05
11.0586 0.000489978 -7.33158e-05
11.0984 0.000983757 -0.000187148
11.1383 0.00179444 -0.000120899
11.1781 0.00223651 -2.28714e-05
11.2181 0.00230087 0.000125657
11.2581 0.00205439 0.000174523
11.2981 0.00121215 0.000185492
11.3381 0.000606406 0.00017273
11.3783 -2.49612e-05 6.59638e-05
11.4184 -6.10848e-05 -3.65026e-06
11.4587 0.00011402 -9.39234e-05
11.4989 0.00064716 -7.7778e-05
11.5392 0.00126754 -6.74008e-05
11.5796 0.00175154 -2.69823e-05
11.62 0.00195306 4.89684e-05
11.6605 0.0019207 0.000118612
11.701 0.00152933 0.000167618
11.7415 0.000832031 0.000112738
11.7822 0.000270514 8.58404e-05
11.8228 4.8019e-05 6.46109e-06
11.8636 0.000125012 -5.73887e-05
11.9043 0.000501772 -8.26166e-05
11.9452 0.000946623 -6.5377e-05
11.986 0.00120113 -4.20808e-06
12.027 0.00127126 3.99021e-05
12.068 0.00108211 9.56321e-05
12.109 0.000875672 6.15656e-05
12.1501 0.000695962 2.86167e-05
12.1913 0.000762871 4.49221e-06
12.2325 0.000880082 -5.131e-06
12.2738 0.000833165 -3.75427e-06
12.3151 0.000844977 -7.93128e-06
12.3565 0.000803503 1.54419e-05
12.3979 0.000610857 -7.41695e-06
12.4394 0.00055757 -1.45961e-05
12.481 0.000763543 -1.32362e-05
12.5226 0.000946998 4.42582e-06
12.5643 0.0010459 2.84543e-05
12.6061 0.00108388 3.25858e-05
12.6479 0.000986899 3.7858e-05
12.6898 0.000915879 1.44419e-05
12.7317 0.00104717 -2.5747e-06
12.7737 0.000991087 -1.32456e-05
12.8158 0.00109868 -1.66016e-05
12.8579 0.00117682 -1.80904e-05
12.9001 0.00116384 9.72128e-06
12.9424 0.00105335 2.17472e-05
12.9847 0.00101823 1.77852e-05
13.0271 0.00101219 1.81072e-06
13.0696 0.000951209 4.43071e-06
13.1121 0.000936488 -1.27333e-05
13.1547 0.00097126 -3.14972e-05
13.1974 0.00114213 -3.6635e-05
13.2402 0.00139043 -4.33702e-05
13.283 0.00176123 -4.67125e-05
13.3259 0.001979 -1.57038e-05
13.3689 0.00205291 3.06736e-05
13.4119 0.00196527 5.25413e-05
13.455 0.0016023 5.41567e-05
13.4982 0.00142033 4.87415e-05
13.5415 0.0013374 2.5071e-05
13.5848 0.00142824 1.28557e-05
13.6283 0.00176553 2.73755e-05
13.6718 0.00210131 6.73645e-05
13.7153 0.00239341 0.000115808
13.759 0.00247091 0.000155558
13.8028 0.00245772 0.000186391
13.8466 0.00245631 0.000207425
13.8905 0.00246549 0.000221823
13.9345 0.00234124 0.000235606
13.9786 0.00212397 0.000255356
14.0227 0.00181732 0.000257686
14.067 0.00129239 0.000240385
14.1113 0.000974276 0.000227362
14.1558 0.00084862 0.00022585
14.2003 0.00110498 0.000227985
14.2449 0.00140535 0.000215889
14.2896 0.00116101 0.000189417
14.3344 0.000772488 0.000175996
14.3793 0.000292471 0.000141474
14.4243 0.000363993 0.00013756
14.4693 0.000726266 5.2151e-05
14.5145 0.000815166 -6.48148e-05
14.5598 0.000510457 -5.5236e-05
14.6052 0.000250377 3.62367e-05
14.6506 0.000440698 0.000213869
14.6962 0.000474472 0.000249447
14.7419 0.000438787 0.000123376
14.7877 -0.000179058 -4.54274e-05
14.8336 -0.000552375 -0.000126624
14.8796 -0.000443813 -8.42547e-05
14.9257 8.20588e-05 -4.80922e-05
14.9719 0.000648888 -6.11324e-05
15.0182 0.000941163 -0.000100705
15.0647 0.000762239 -2.67814e-05
15.1112 0.000322901 9.0957e-05
15.1579 0.000116469 0.000243225
15.2047 -5.13975e-05 0.000167465
15.2516 -0.000199391 -2.92041e-06
15.2986 -0.00050195 -0.000175171
15.3458 -0.000121557 -0.000219247
15.393 0.000352423 -9.94086e-05
15.4404 0.000932979 -1.08635e-05
15.488 0.00113299 2.61544e-05
15.5356 0.000659311 2.70017e-05
15.5834 0.000149945 8.37899e-05
15.6313 5.53981e-05 9.27055e-05
15.6794 0.000156178 6.49974e-05
15.7276 0.000183094 -3.28799e-05
15.7759 0.000492711 -0.000115925
15.8243 0.000707974 -0.000120011
15.873 0.000913502 -5.04959e-05
15.9217 0.000942568 1.2566e-05
15.9706 0.000640637 6.01867e-05
16.0197 0.000102007 6.58948e-05
16.0689 -0.000126468 6.13526e-05
16.1182 -0.000124339 1.98024e-05
16.1677 0.000352069 -2.75647e-05
16.2174 0.000591839 -7.28379e-05
16.2672 0.000947835 -7.30273e-05
16.3172 0.00104975 -2.19311e-05
16.3674 0.000969839 3.20277e-05
16.4177 0.000780527 5.36615e-05
16.4682 0.000411691 3.29212e-05
16.5189 4.42323e-05 1.74588e-05
16.5697 2.12048e-05 8.26541e-06
16.6208 0.000318782 -8.9929e-06
16.672 0.000694214 -4.18906e-05
16.7234 0.000962513 -5.19186e-05
16.775 0.00101203 -2.82526e-05
16.8268 0.000931485 3.77833e-05
16.8787 0.000860532 6.35217e-05
16.9309 0.00061639 3.11215e-05
16.9833 0.000330626 -1.78868e-05
17.0359 0.000206463 -2.49635e-05
17.0887 0.000457871 -1.17343e-05
17.1418 0.00074742 8.12183e-06
17.195 0.000866262 -2.37769e-06
17.2485 0.000861369 1.10291e-06
17.3022 0.000686843 1.96384e-05
17.3562 0.000636322 2.48979e-05
17.4104 0.00053775 1.24601e-05
17.4648 0.000512205 -7.6028e-08
17.5195 0.000511829 -7.23874e-06
17.5744 0.000588431 1.01878e-05
17.6296 0.000689382 1.97685e-05
17.6851 0.00061432 2.25008e-05
17.7408 0.000500755 6.28513e-06
17.7969 0.000401771 -1.79785e-05
17.8532 0.00045794 -2.1903e-05
17.9098 0.000665122 -2.17891e-05
17.9667 0.000815138 -1.50604e-06
18.0239 0.00096603 2.00067e-05
18.0815 0.000969199 3.11922e-05
18.1393 0.000728766 1.5435e-05
18.1975 0.000485162 -1.12675e-06
18.256 0.000335628 -4.30867e-06
18.3149 0.00042969 -7.9874e-06
18.3742 0.000530513 -7.44369e-06
18.4338 0.000681096 -6.49825e-06
18.4938 0.000664873 -1.85971e-06
18.5542 0.000608647 4.00092e-06
18.615 0.00046773 -2.12554e-05
18.6762 0.000479169 -4.01673e-05
18.7379 0.000652715 -2.30137e-05
18.8 0.000962029 2.06758e-05
18.8625 0.0011965 4.55439e-05
18.9255 0.00103414 4.64315e-05
18.9891 0.000634352 4.18815e-05
19.0531 0.000274767 2.47117e-05
19.1177 0.00011737 3.36139e-06
19.1828 0.000220374 -2.85746e-05
19.2484 0.000424026 -4.39301e-05
19.3147 0.000531639 -4.24141e-05
19.3816 0.000699419 -3.42895e-05
19.4491 0.000830137 -2.63973e-05
19.5173 0.0010174 6.42886e-06
19.5862 0.00113368 3.06483e-05
19.6558 0.00106882 5.10676e-05
19.7262 0.000826607 6.20014e-05
19.7974 0.000310804 3.7764e-05
19.8694 -0.00018085 -4.83796e-06
19.9423 -0.000292438 -3.81861e-05
20.0162 -4.72618e-05 -5.91735e-05
20.091 0.000559534 -7.64964e-05
20.1669 0.00113319 -6.45362e-05
20.244 0.00142967 -1.4133e-05
20.3222 0.00149909 3.05803e-05
20.4016 0.0011595 4.99881e-05
20.4825 0.000507752 5.68286e-05
20.5648 4.27467e-06 3.06176e-05
20.6487 -0.000437668 -1.25768e-05
20.7344 -0.000389072 -6.29465e-05
20.8219 0.000357583 -7.55754e-05
20.9115 0.00127284 -5.10548e-05
21.0034 0.00175849 -1.27065e-05
21.0979 0.00160359 3.64664e-05
21.1952 0.000830749 4.77283e-05
21.2959 0.000263105 2.86705e-05
21.4004 0.000200619 -1.1388e-05
21.5093 0.000578152 -2.23363e-05
21.6237 0.00090101 -1.48557e-06
21.7448 0.00117833 3.63508e-05
21.8747 0.000703264 4.1687e-05
22.0165 0.000245175 2.48337e-05
22.1768 0.000485758 -7.47989e-06
22.3723 0.000670353 1.06517e-05


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.125Nc1Quantum/vCLRDiaP_FRG.txt <==
-22.3723 0.000670333 1.06375e-05
-22.1768 0.000485721 -7.48257e-06
-22.0165 0.000245125 2.48195e-05
-21.8747 0.000703203 4.16845e-05
-21.7448 0.00117826 3.63362e-05
-21.6237 0.000900928 -1.48779e-06
-21.5093 0.000578062 -2.23513e-05
-21.4004 0.000200519 -1.139e-05
-21.2959 0.000262997 2.8655e-05
-21.1952 0.000830632 4.77265e-05
-21.0979 0.00160346 3.64505e-05
-21.0034 0.00175836 -1.2708e-05
-20.9115 0.0012727 -5.10711e-05
-20.8219 0.000357435 -7.55767e-05
-20.7344 -0.000389229 -6.29632e-05
-20.6487 -0.000437832 -1.25779e-05
-20.5648 4.10329e-06 3.06004e-05
-20.4825 0.000507573 5.68277e-05
-20.4016 0.00115931 4.99705e-05
-20.3222 0.00149889 3.05796e-05
-20.244 0.00142947 -1.4151e-05
-20.1669 0.00113298 -6.45368e-05
-20.091 0.000559319 -7.65149e-05
-20.0162 -4.74836e-05 -5.91739e-05
-19.9423 -0.000292667 -3.82051e-05
-19.8694 -0.000181086 -4.83819e-06
-19.7974 0.000310561 3.77446e-05
-19.7262 0.000826357 6.20013e-05
-19.6558 0.00106856 5.10477e-05
-19.5862 0.00113341 3.06484e-05
-19.5173 0.00101713 6.40845e-06
-19.4491 0.000829858 -2.6397e-05
-19.3816 0.000699133 -3.43104e-05
-19.3147 0.000531346 -4.24137e-05
-19.2484 0.000423725 -4.39515e-05
-19.1828 0.000220067 -2.85741e-05
-19.1177 0.000117056 3.33938e-06
-19.0531 0.000274446 2.47124e-05
-18.9891 0.000634023 4.18589e-05
-18.9255 0.00103381 4.64323e-05
-18.8625 0.00119616 4.55207e-05
-18.8 0.000961678 2.06768e-05
-18.7379 0.000652356 -2.30375e-05
-18.6762 0.000478803 -4.01663e-05
-18.615 0.000467356 -2.12798e-05
-18.5542 0.000608265 4.00209e-06
-18.4938 0.000664483 -1.88477e-06
-18.4338 0.000680699 -6.49695e-06
-18.3742 0.000530107 -7.46943e-06
-18.3149 0.000429276 -7.98599e-06
-18.256 0.000335206 -4.33512e-06
-18.1975 0.000484733 -1.12523e-06
-18.1393 0.000728328 1.54078e-05
-18.0815 0.000968753 3.11938e-05
-18.0239 0.000965574 1.99787e-05
-17.9667 0.000814675 -1.50433e-06
-17.9098 0.000664649 -2.18179e-05
-17.8532 0.00045746 -2.19012e-05
-17.7969 0.000401281 -1.80081e-05
-17.7408 0.000500256 6.28702e-06
-17.6851 0.000613811 2.24703e-05
-17.6296 0.000688865 1.97704e-05
-17.5744 0.000587904 1.01564e-05
-17.5195 0.000511293 -7.23673e-06
-17.4648 0.000511658 -1.08429e-07
-17.4104 0.000537194 1.24622e-05
-17.3562 0.000635755 2.48645e-05
-17.3022 0.000686267 1.96404e-05
-17.2485 0.000860781 1.06837e-06
-17.195 0.000865665 -2.37563e-06
-17.1418 0.00074681 8.08612e-06
-17.0887 0.000457252 -1.17323e-05
-17.0359 0.000205832 -2.50004e-05
-16.9833 0.000329985 -1.78849e-05
-16.9309 0.000615735 3.10832e-05
-16.8787 0.000859866 6.35234e-05
-16.8268 0.000930806 3.77433e-05
-16.775 0.00101133 -2.82514e-05
-16.7234 0.000961807 -5.19608e-05
-16.672 0.000693494 -4.1891e-05
-16.6208 0.000318044 -9.03906e-06
-16.5697 2.04501e-05 8.26051e-06
-16.5189 4.34534e-05 1.7403e-05
-16.4682 0.000410887 3.29021e-05
-16.4177 0.000779689 5.35807e-05
-16.3674 0.000968962 3.19726e-05
-16.3172 0.00104882 -2.20641e-05
-16.2672 0.000946853 -7.31456e-05
-16.2174 0.000590791 -7.30388e-05
-16.1677 0.000350958 -2.77338e-05
-16.1182 -0.000125515 1.95898e-05
-16.0689 -0.000127695 6.12372e-05
-16.0197 0.000100734 6.58022e-05
-15.9706 0.000639339 6.0234e-05
-15.9217 0.000941248 1.26147e-05
-15.873 0.000912172 -5.03937e-05
-15.8243 0.000706626 -0.000120031
-15.7759 0.000491349 -0.000115972
-15.7276 0.000181706 -3.3032e-05
-15.6794 0.000154769 6.4938e-05
-15.6313 5.39615e-05 9.2667e-05
-15.5834 0.000148492 8.38719e-05
-15.5356 0.000657831 2.69943e-05
-15.488 0.0011315 2.61295e-05
-15.4404 0.000931451 -1.10065e-05
-15.393 0.000350876 -9.94452e-05
-15.3458 -0.000123138 -0.000219273
-15.2986 -0.00050355 -0.000175104
-15.2516 -0.000201026 -2.99368e-06
-15.2047 -5.30525e-05 0.000167399
-15.1579 0.000114775 0.00024311
-15.1112 0.000321186 9.09969e-05
-15.0647 0.000760483 -2.68086e-05
-15.0182 0.000939384 -0.000100726
-14.9719 0.000647063 -6.12796e-05
-14.9257 8.02103e-05 -4.81019e-05
-14.8796 -0.000445711 -8.42908e-05
-14.8336 -0.000554298 -0.000126612
-14.7877 -0.000181035 -4.55762e-05
-14.7419 0.000436783 0.000123338
-14.6962 0.000472409 0.000249386
-14.6506 0.000438606 0.00021389
-14.6052 0.00024822 3.60843e-05
-14.5598 0.000508268 -5.52854e-05
-14.5145 0.000812904 -6.48979e-05
-14.4693 0.000723972 5.21644e-05
-14.4243 0.000361617 0.000137391
-14.3793 0.00029006 0.000141421
-14.3344 0.000769985 0.000175895
-14.2896 0.00115847 0.00018941
-14.2449 0.00140271 0.000215693
-14.2003 0.0011023 0.000227934
-14.1558 0.000845819 0.000225726
-14.1113 0.000971427 0.000227319
-14.067 0.00128941 0.000240156
-14.0227 0.00181429 0.00025764
-13.9786 0.00212078 0.00025519
-13.9345 0.00233799 0.000235513
-13.8905 0.00246207 0.000221564
-13.8466 0.00245283 0.000207373
-13.8028 0.00245403 0.000186146
-13.759 0.00246714 0.000155408
-13.7153 0.0023894 0.000115515
-13.6718 0.00209721 6.72628e-05
-13.6283 0.00176114 2.70074e-05
-13.5848 0.00142373 1.2653e-05
-13.5415 0.00133255 2.46997e-05
-13.4982 0.00141533 4.85113e-05
-13.455 0.00159689 5.3628e-05
-13.4119 0.00195966 5.22492e-05
-13.3689 0.00204678 3.00871e-05
-13.3259 0.0019726 -1.61656e-05
-13.283 0.00175416 -4.74993e-05
-13.2402 0.00138297 -4.39449e-05
-13.1974 0.00113379 -3.7721e-05
-13.1547 0.000962334 -3.24288e-05
-13.1121 0.000926305 -1.42374e-05
-13.0696 0.000940088 2.93422e-06
-13.0271 0.000999168 -6.85652e-07
-12.9847 0.00100352 1.50798e-05
-12.9424 0.00103539 1.70592e-05
-12.9001 0.00114239 3.40648e-06
-12.8579 0.00114892 -3.02934e-05
-12.8158 0.0010633 -3.92177e-05
-12.7737 0.000954901 -7.03474e-05
-12.7317 0.00106006 -6.81328e-05
-12.6898 0.000954179 -2.00293e-05
-12.6479 0.00101706 2.18528e-05
-12.6061 0.0011082 2.43493e-05
-12.5643 0.00106482 2.30969e-05
-12.5226 0.000963112 1.09371e-06
-12.481 0.000776936 -1.5854e-05
-12.4394 0.00056944 -1.62897e-05
-12.3979 0.000621171 -9.01004e-06
-12.3565 0.000812841 1.44313e-05
-12.3151 0.000853356 -8.95733e-06
-12.2738 0.000840827 -4.4464e-06
-12.2325 0.000887142 -5.87503e-06
-12.1913 0.000769343 4.05875e-06
-12.1501 0.000702069 2.80033e-05
-12.109 0.000881254 6.12695e-05
-12.068 0.0010875 9.51712e-05
-12.027 0.00127615 3.9657e-05
-11.986 0.00120596 -4.58841e-06
-11.9452 0.000950958 -6.55161e-05
-11.9043 0.000506158 -8.29945e-05
-11.8636 0.000128893 -5.74551e-05
-11.8228 5.20416e-05 6.1415e-06
-11.7822 0.000274015 8.57729e-05
-11.7415 0.000835752 0.000112468
-11.701 0.00153251 0.000167601
-11.6605 0.00192417 0.000118313
-11.62 0.00195597 4.90214e-05
-11.5796 0.00175479 -2.72753e-05
-11.5392 0.00127021 -6.73524e-05
-11.4989 0.000650215 -7.80243e-05
-11.4587 0.000116482 -9.38689e-05
-11.4184 -5.82011e-05 -3.91242e-06
-11.3783 -2.2677e-05 6.60805e-05
-11.3381 0.000609134 0.000172436
-11.2981 0.00121428 0.000185628
-11.2581 0.00205697 0.000174262
-11.2181 0.00230287 0.000125768
-11.1781 0.00223896 -2.31101e-05
-11.1383 0.00179633 -0.000120765
-11.0984 0.00098608 -0.000187419
-11.0586 0.000491776 -7.31405e-05
-11.0189 0.000364357 7.02386e-05
-10.9792 0.000935946 0.000223139
-10.9395 0.00179161 0.000345987
-10.8999 0.00234542 0.000294776
-10.8603 0.00273948 0.000177762
-10.8208 0.00229933 3.86138e-05
-10.7813 0.001667 -5.8749e-05
-10.7418 0.000803726 -6.38441e-05
-10.7024 0.000756498 0.000101455
-10.6631 0.00127068 0.00030824
-10.6238 0.00204912 0.00046167
-10.5845 0.00305295 0.00053405
-10.5452 0.00343715 0.000499042
-10.506 0.00350477 0.000414978
-10.4669 0.00295029 0.000349354
-10.4278 0.00246158 0.000324111
-10.3887 0.0021693 0.000373359
-10.3496 0.00217718 0.000469412
-10.3106 0.00252167 0.000451731
-10.2717 0.00278082 0.000416314
-10.2328 0.00308883 0.000299724
-10.1939 0.00289775 0.000240951
-10.155 0.00257699 0.000140066
-10.1162 0.00226365 0.000105846
-10.0774 0.00181096 6.18723e-05
-10.0387 0.00173085 2.43643e-05
-10 0.00172818 -1.32613e-06
-9.96134 0.00185281 -7.98372e-05
-9.92271 0.00199723 -9.33286e-05
-9.88412 0.00201079 -0.000178443
-9.84557 0.00189116 -0.000209486
-9.80704 0.00174886 -0.000282032
-9.76856 0.00151252 -0.000280545
-9.73011 0.00127106 -0.000318099
-9.69169 0.00118757 -0.000291959
-9.65331 0.00108775 -0.000270748
-9.61496 0.000817604 -0.000229585
-9.57664 0.000608293 -0.00019146
-9.53836 0.000448652 -0.000180376
-9.50011 0.000560603 -0.000112801
-9.46189 0.000731791 -9.4428e-05
-9.42371 0.000751568 -6.73137e-05
-9.38556 0.000782417 -8.89962e-05
-9.34744 0.000611676 -3.37357e-05
-9.30935 0.00069996 -4.98191e-05
-9.2713 0.000928998 1.34252e-05
-9.23327 0.00110089 -4.27816e-06
-9.19528 0.00111534 1.86647e-05
-9.15732 0.000983009 -8.80066e-06
-9.11939 0.000737175 -3.09301e-05
-9.08149 0.000669862 -3.24431e-06
-9.04362 0.000751075 1.86879e-05
-9.00578 0.00076138 3.03495e-05
-8.96797 0.000837012 -4.51727e-06
-8.93019 0.000748462 2.96247e-05
-8.89244 0.000848741 -1.01772e-05
-8.85471 0.00110039 2.9553e-05
-8.81702 0.00117935 -4.88143e-06
-8.77936 0.00102045 2.25557e-05
-8.74172 0.000959414 -1.56903e-05
-8.70412 0.000772925 3.0352e-07
-8.66654 0.00097723 -7.74951e-06
-8.62899 0.00121866 6.40528e-05
-8.59146 0.00115614 8.32905e-06
-8.55397 0.00108259 -2.3506e-05
-8.5165 0.000697206 -1.92266e-05
-8.47906 0.000561711 -2.72909e-05
-8.44165 0.000832947 4.49165e-05
-8.40426 0.00106843 4.66008e-05
-8.3669 0.00110199 6.13085e-05
-8.32956 0.00117602 5.39953e-06
-8.29226 0.00096844 -2.0738e-05
-8.25497 0.00105984 -4.22452e-05
-8.21772 0.0012007 8.99741e-05
-8.18049 0.00133131 3.12449e-05
-8.14328 0.00135411 2.97508e-05
-8.1061 0.00121555 -2.51961e-05
-8.06895 0.00100379 -4.32408e-06
-8.03182 0.0011654 -1.01117e-05
-7.99471 0.00131238 5.91541e-05
-7.95763 0.00112674 1.06163e-05
-7.92058 0.00105487 2.13983e-06
-7.88355 0.000798147 -5.00305e-05
-7.84654 0.000917258 -4.84172e-05
-7.80955 0.00133751 0.000104945
-7.77259 0.00158818 0.000112613
-7.73566 0.00162643 6.22613e-06
-7.69874 0.00150951 -5.96857e-05
-7.66185 0.000847933 -5.31006e-05
-7.62498 0.00100591 -5.17214e-05
-7.58814 0.00130534 0.000116848
-7.55132 0.00142808 4.38683e-05
-7.51452 0.00154273 3.25725e-05
-7.47774 0.00123494 -0.000112603
-7.44099 0.000813907 -0.000170162
-7.40425 0.00095559 -5.33214e-05
-7.36754 0.00100152 0.000150449
-7.33085 0.00119298 -1.20937e-05
-7.29418 0.00145793 -4.77151e-05
-7.25754 0.00107553 -0.000146139
-7.22091 0.00105256 -0.000108749
-7.18431 0.00129774 -1.42195e-05
-7.14772 0.00139809 3.78012e-05
-7.11116 0.00131769 -6.48629e-05
-7.07462 0.00121101 -0.00013765
-7.0381 0.000470691 -0.00034658
-7.00159 0.000568393 -0.000283567
-6.96511 0.000621378 3.1721e-05
-6.92865 0.000635117 -7.96254e-05
-6.89221 0.000810325 -0.000347011
-6.85579 0.000178488 -0.000513964
-6.81938 -0.00113426 -0.000627468
-6.783 -0.00108713 -0.000525657
-6.74664 -0.00116661 -0.000312409
-6.71029 -0.000809006 -0.000521663
-6.67397 -0.000255214 -0.000594018
-6.63766 -0.00147577 -0.00114927
-6.60137 -0.00247472 -0.00156346
-6.5651 -0.00338157 -0.00127979
-6.52885 -0.00460969 -0.00114753
-6.49262 -0.00384553 -0.00163731
-6.4564 -0.00337955 -0.00192387
-6.42021 -0.00492678 -0.00254866
-6.38403 -0.00542365 -0.00263674
-6.34786 -0.00619733 -0.00247377
-6.31172 -0.00651933 -0.00238926
-6.27559 -0.0060014 -0.0024993
-6.23949 -0.0058624 -0.00248017
-6.20339 -0.006275 -0.00248529
-6.16732 -0.00565363 -0.00183752
-6.13126 -0.00557054 -0.0010618
-6.09522 -0.00500493 -0.000605533
-6.05919 -0.00417659 -0.000355637
-6.02319 -0.0038616 -2.90442e-05
-5.9872 -0.00389944 0.000345763
-5.95122 -0.00342084 0.000840111
-5.91526 -0.00331179 0.00115091
-5.87932 -0.00272169 0.00134246
-5.84339 -0.00279054 0.00135908
-5.80748 -0.00206757 0.00128003
-5.77158 -0.00149881 0.00122075
-5.7357 -0.00128606 0.00100943
-5.69984 -0.00127956 0.000905804
-5.66399 -0.00153199 0.000691328
-5.62815 -0.00180813 0.000645068
-5.59233 -0.00158156 0.000474142
-5.55653 -0.00124716 0.000496537
-5.52074 -0.000722927 0.000358637
-5.48497 -0.000233858 0.000402049
-5.4492 -0.00026584 0.000227977
-5.41346 -0.000225227 0.000298936
-5.37773 -0.000360976 0.000142505
-5.34201 -0.000258121 0.000236485
-5.30631 -0.00012618 8.28023e-05
-5.27062 0.000169987 0.00020332
-5.23494 0.00033791 5.53348e-05
-5.19928 0.000553556 0.000160988
-5.16363 0.000246537 -1.38672e-05
-5.128 0.000239466 0.000121771
-5.09237 -0.000165503 -3.34243e-05
-5.05677 -0.000118917 0.000103464
-5.02117 -0.000280265 -5.2979e-05
-4.98559 -4.71708e-05 0.000107704
-4.95002 0.000101709 -3.47269e-05
-4.91446 0.000323866 8.74289e-05
-4.87892 2.59946e-05 -7.75765e-05
-4.84339 0.000181027 7.8785e-05
-4.80787 -5.25751e-05 -6.12528e-05
-4.77237 0.000158165 7.56313e-05
-4.73687 8.88324e-05 -6.52411e-05
-4.70139 0.000349952 8.44159e-05
-4.66592 0.000327721 -4.13936e-05
-4.63046 0.000415629 5.28358e-05
-4.59502 6.883e-05 -8.62674e-05
-4.55958 0.000117529 3.72835e-05
-4.52416 -0.000207525 -7.08125e-05
-4.48875 -6.33905e-05 2.60137e-05
-4.45335 -0.000250454 -7.45659e-05
-4.41797 7.19235e-05 4.17438e-05
-4.38259 0.000158412 -3.64493e-05
-4.34722 0.000209625 -6.94945e-07
-4.31187 -9.48845e-05 -7.99546e-05
-4.27653 2.60628e-06 -1.05746e-05
-4.24119 -0.000207101 -5.1618e-05
-4.20587 -3.58179e-05 -3.29923e-05
-4.17056 -0.000131084 -6.19207e-05
-4.13526 7.86044e-05 -3.09857e-05
-4.09997 2.86809e-05 -2.90183e-05
-4.06469 -6.18881e-05 -8.93257e-05
-4.02942 -0.000349347 -7.16026e-05
-3.99416 -0.000376672 -9.73395e-05
-3.95891 -0.000549327 -3.13104e-05
-3.92367 -0.000507733 -0.000113443
-3.88844 -0.000599747 -2.2393e-05
-3.85322 -0.000323286 -8.46006e-05
-3.81801 -0.000201591 3.29265e-05
-3.7828 -0.000276819 -0.000142618
-3.74761 -0.000373535 -8.48439e-06
-3.71243 -0.000273288 -0.000130716
-3.67726 -0.000243237 4.61769e-05
-3.64209 -0.000197495 -0.000156572
-3.60694 -0.000203616 4.72919e-05
-3.57179 -0.000103444 -0.000142861
-3.53665 -9.9379e-05 8.86799e-05
-3.50152 -0.000370653 -0.00022249
-3.4664 -0.000517096 3.83954e-05
-3.43129 -0.000622574 -0.000219397
-3.39619 -0.000608264 8.73458e-05
-3.36109 -0.000636312 -0.000233836
-3.32601 -0.000534509 0.000103552
-3.29093 -0.000245014 -0.000195295
-3.25586 -4.4373e-05 0.000172711
-3.2208 -0.000247973 -0.000269115
-3.18574 -0.000213621 0.00016091
-3.1507 -0.000133005 -0.000216813
-3.11566 7.45797e-05 0.000262012
-3.08063 0.000136632 -0.00020167
-3.0456 0.000314049 0.000322592
-3.01059 0.000504286 -0.000129217
-2.97558 0.000625699 0.000439769
-2.94058 0.000330889 -0.000176859
-2.90558 0.00033774 0.000484791
-2.87059 0.000326095 -8.66304e-05
-2.83561 0.000547302 0.000666961
-2.80064 0.00063739 3.23367e-05
-2.76567 0.000907972 0.000870173
-2.73071 0.00139792 0.000222689
-2.69576 0.00157435 0.00110707
-2.66081 0.00130379 0.000216509
-2.62587 0.00130262 0.00118527
-2.59094 0.00149227 0.000354062
-2.55601 0.00165535 0.0014237
-2.52109 0.00176914 0.000483044
-2.48617 0.001641 0.00169996
-2.45126 0.0018843 0.000636904
-2.41636 0.00129976 0.00188192
-2.38146 0.000171905 0.000151271
-2.34657 -0.00122464 0.00133584
-2.31168 -0.00188495 -0.000544785
-2.2768 -0.00388293 0.000306309
-2.24192 -0.00578076 -0.00329655
-2.20705 -0.00801096 -0.00336764
-2.17219 -0.00747861 -0.00842975
-2.13733 -0.00772344 -0.00991236
-2.10247 -0.00179955 -0.0131879
-2.06762 -0.000489718 -0.0122065
-2.03278 0.00303957 -0.00996455
-1.99794 0.00249475 -0.00810688
-1.9631 0.00488473 -0.00588279
-1.92827 0.00458156 -0.00448501
-1.89345 0.00402639 -0.00274631
-1.85862 0.00350801 -0.00198655
-1.82381 0.00412771 -0.00146584
-1.78899 0.00353869 -0.00129495
-1.75419 0.00318893 -0.00123769
-1.71938 0.00239851 -0.00121771
-1.68458 0.00271874 -0.00109568
-1.64979 0.00204884 -0.00100005
-1.61499 0.00192761 -0.000903456
-1.58021 0.00156526 -0.000794675
-1.54542 0.00237528 -0.000685956
-1.51064 0.00206203 -0.000594784
-1.47586 0.00219552 -0.000517801
-1.44109 0.00174697 -0.000454374
-1.40632 0.00212197 -0.000398681
-1.37155 0.00165387 -0.000359145
-1.33679 0.00175714 -0.000329001
-1.30203 0.00141319 -0.000300901
-1.26727 0.00225332 -0.000271979
-1.23251 0.00191708 -0.000252622
-1.19776 0.00222839 -0.000237389
-1.16301 0.00175921 -0.000226482
-1.12827 0.00217714 -0.000216893
-1.09352 0.00164803 -0.00021115
-1.05878 0.00191325 -0.000204758
-1.02405 0.0014079 -0.00020137
-0.989309 0.00214332 -0.000193971
-0.954576 0.00156161 -0.000192616
-0.919844 0.0018758 -0.000188512
-0.885115 0.00122847 -0.000189277
-0.850388 0.00184271 -0.000184471
-0.815663 0.00117639 -0.000187136
-0.78094 0.0017516 -0.000181969
-0.746219 0.00109485 -0.000186927
-0.711499 0.00209594 -0.000182121
-0.676781 0.0013491 -0.000190171
-0.642065 0.002047 -0.000186885
-0.60735 0.00116394 -0.00019918
-0.572637 0.00210066 -0.000196973
-0.537925 0.00108933 -0.000213592
-0.503214 0.00205284 -0.000208916
-0.468504 0.000931334 -0.000230912
-0.433796 0.00236773 -0.000227076
-0.399089 0.00101382 -0.000257359
-0.364382 0.00231181 -0.000252916
-0.329676 0.00067518 -0.000295868
-0.294972 0.00253861 -0.000289731
-0.260267 0.0005669 -0.000350711
-0.225564 0.00287997 -0.000333836
-0.190861 0.000407863 -0.000422986
-0.156158 0.00384406 -0.000382677
-0.121456 0.00038159 -0.000505216
-0.0867541 0.00492841 -0.00038128
-0.0520524 -0.00103156 -0.000467256
-0.0173508 0.00197616 -0.000138751
0.0173508 0.00197616 0.000138751
0.0520524 -0.00103156 0.000467256
0.0867541 0.00492841 0.00038128
0.121456 0.00038159 0.000505216
0.156158 0.00384406 0.000382677
0.190861 0.000407863 0.000422986
0.225564 0.00287997 0.000333836
0.260267 0.0005669 0.000350711
0.294972 0.00253861 0.000289731
0.329676 0.00067518 0.000295868
0.364382 0.00231181 0.000252916
0.399089 0.00101382 0.000257359
0.433796 0.00236773 0.000227076
0.468504 0.000931334 0.000230912
0.503214 0.00205284 0.000208916
0.537925 0.00108933 0.000213592
0.572637 0.00210066 0.000196973
0.60735 0.00116394 0.00019918
0.642065 0.002047 0.000186885
0.676781 0.0013491 0.000190171
0.711499 0.00209594 0.000182121
0.746219 0.00109485 0.000186927
0.78094 0.0017516 0.000181969
0.815663 0.00117639 0.000187136
0.850388 0.00184271 0.000184471
0.885115 0.00122847 0.000189277
0.919844 0.0018758 0.000188512
0.954576 0.00156161 0.000192616
0.989309 0.00214332 0.000193971
1.02405 0.0014079 0.00020137
1.05878 0.00191325 0.000204758
1.09352 0.00164803 0.00021115
1.12827 0.00217714 0.000216893
1.16301 0.00175921 0.000226482
1.19776 0.00222839 0.000237389
1.23251 0.00191708 0.000252622
1.26727 0.00225332 0.000271979
1.30203 0.00141319 0.000300901
1.33679 0.00175714 0.000329001
1.37155 0.00165387 0.000359145
1.40632 0.00212197 0.000398681
1.44109 0.00174697 0.000454374
1.47586 0.00219552 0.000517801
1.51064 0.00206203 0.000594784
1.54542 0.00237528 0.000685956
1.58021 0.00156526 0.000794675
1.61499 0.00192761 0.000903456
1.64979 0.00204884 0.00100005
1.68458 0.00271874 0.00109568
1.71938 0.00239851 0.00121771
1.75419 0.00318893 0.00123769
1.78899 0.00353869 0.00129495
1.82381 0.00412771 0.00146584
1.85862 0.00350801 0.00198655
1.89345 0.00402639 0.00274631
1.92827 0.00458156 0.00448501
1.9631 0.00488473 0.00588279
1.99794 0.00249475 0.00810688
2.03278 0.00303957 0.00996455
2.06762 -0.000489718 0.0122065
2.10247 -0.00179955 0.0131879
2.13733 -0.00772344 0.00991236
2.17219 -0.00747861 0.00842975
2.20705 -0.00801096 0.00336764
2.24192 -0.00578076 0.00329655
2.2768 -0.00388293 -0.000306309
2.31168 -0.00188495 0.000544785
2.34657 -0.00122464 -0.00133584
2.38146 0.000171905 -0.000151271
2.41636 0.00129976 -0.00188192
2.45126 0.0018843 -0.000636904
2.48617 0.001641 -0.00169996
2.52109 0.00176914 -0.000483044
2.55601 0.00165535 -0.0014237
2.59094 0.00149227 -0.000354062
2.62587 0.00130262 -0.00118527
2.66081 0.00130379 -0.000216509
2.69576 0.00157435 -0.00110707
2.73071 0.00139792 -0.000222689
2.76567 0.000907972 -0.000870173
2.80064 0.00063739 -3.23367e-05
2.83561 0.000547302 -0.000666961
2.87059 0.000326095 8.66304e-05
2.90558 0.00033774 -0.000484791
2.94058 0.000330889 0.000176859
2.97558 0.000625699 -0.000439769
3.01059 0.000504286 0.000129217
3.0456 0.000314049 -0.000322592
3.08063 0.000136632 0.00020167
3.11566 7.45797e-05 -0.000262012
3.1507 -0.000133005 0.000216813
3.18574 -0.000213621 -0.00016091
3.2208 -0.000247973 0.000269115
3.25586 -4.4373e-05 -0.000172711
3.29093 -0.000245014 0.000195295
3.32601 -0.000534509 -0.000103552
3.36109 -0.000636312 0.000233836
3.39619 -0.000608264 -8.73458e-05
3.43129 -0.000622574 0.000219397
3.4664 -0.000517096 -3.83954e-05
3.50152 -0.000370653 0.00022249
3.53665 -9.9379e-05 -8.86799e-05
3.57179 -0.000103444 0.000142861
3.60694 -0.000203616 -4.72919e-05
3.64209 -0.000197495 0.000156572
3.67726 -0.000243237 -4.61769e-05
3.71243 -0.000273288 0.000130716
3.74761 -0.000373535 8.48439e-06
3.7828 -0.000276819 0.000142618
3.81801 -0.000201591 -3.29265e-05
3.85322 -0.000323286 8.46006e-05
3.88844 -0.000599747 2.2393e-05
3.92367 -0.000507733 0.000113443
3.95891 -0.000549327 3.13104e-05
3.99416 -0.000376672 9.73395e-05
4.02942 -0.000349347 7.16026e-05
4.06469 -6.18881e-05 8.93257e-05
4.09997 2.86809e-05 2.90183e-05
4.13526 7.86044e-05 3.09857e-05
4.17056 -0.000131084 6.19207e-05
4.20587 -3.58179e-05 3.29923e-05
4.24119 -0.000207101 5.1618e-05
4.27653 2.60628e-06 1.05746e-05
4.31187 -9.48845e-05 7.99546e-05
4.34722 0.000209625 6.94945e-07
4.38259 0.000158412 3.64493e-05
4.41797 7.19235e-05 -4.17438e-05
4.45335 -0.000250454 7.45659e-05
4.48875 -6.33905e-05 -2.60137e-05
4.52416 -0.000207525 7.08125e-05
4.55958 0.000117529 -3.72835e-05
4.59502 6.883e-05 8.62674e-05
4.63046 0.000415629 -5.28358e-05
4.66592 0.000327721 4.13936e-05
4.70139 0.000349952 -8.44159e-05
4.73687 8.88324e-05 6.52411e-05
4.77237 0.000158165 -7.56313e-05
4.80787 -5.25751e-05 6.12528e-05
4.84339 0.000181027 -7.8785e-05
4.87892 2.59946e-05 7.75765e-05
4.91446 0.000323866 -8.74289e-05
4.95002 0.000101709 3.47269e-05
4.98559 -4.71708e-05 -0.000107704
5.02117 -0.000280265 5.2979e-05
5.05677 -0.000118917 -0.000103464
5.09237 -0.000165503 3.34243e-05
5.128 0.000239466 -0.000121771
5.16363 0.000246537 1.38672e-05
5.19928 0.000553556 -0.000160988
5.23494 0.00033791 -5.53348e-05
5.27062 0.000169987 -0.00020332
5.30631 -0.00012618 -8.28023e-05
5.34201 -0.000258121 -0.000236485
5.37773 -0.000360976 -0.000142505
5.41346 -0.000225227 -0.000298936
5.4492 -0.00026584 -0.000227977
5.48497 -0.000233858 -0.000402049
5.52074 -0.000722927 -0.000358637
5.55653 -0.00124716 -0.000496537
5.59233 -0.00158156 -0.000474142
5.62815 -0.00180813 -0.000645068
5.66399 -0.00153199 -0.000691328
5.69984 -0.00127956 -0.000905804
5.7357 -0.00128606 -0.00100943
5.77158 -0.00149881 -0.00122075
5.80748 -0.00206757 -0.00128003
5.84339 -0.00279054 -0.00135908
5.87932 -0.00272169 -0.00134246
5.91526 -0.00331179 -0.00115091
5.95122 -0.00342084 -0.000840111
5.9872 -0.00389944 -0.000345763
6.02319 -0.0038616 2.90442e-05
6.05919 -0.00417659 0.000355637
6.09522 -0.00500493 0.000605533
6.13126 -0.00557054 0.0010618
6.16732 -0.00565363 0.00183752
6.20339 -0.006275 0.00248529
6.23949 -0.0058624 0.00248017
6.27559 -0.0060014 0.0024993
6.31172 -0.00651933 0.00238926
6.34786 -0.00619733 0.00247377
6.38403 -0.00542365 0.00263674
6.42021 -0.00492678 0.00254866
6.4564 -0.00337955 0.00192387
6.49262 -0.00384553 0.00163731
6.52885 -0.00460969 0.00114753
6.5651 -0.00338157 0.00127979
6.60137 -0.00247472 0.00156346
6.63766 -0.00147577 0.00114927
6.67397 -0.000255214 0.000594018
6.71029 -0.000809006 0.000521663
6.74664 -0.00116661 0.000312409
6.783 -0.00108713 0.000525657
6.81938 -0.00113426 0.000627468
6.85579 0.000178488 0.000513964
6.89221 0.000810325 0.000347011
6.92865 0.000635117 7.96254e-05
6.96511 0.000621378 -3.1721e-05
7.00159 0.000568393 0.000283567
7.0381 0.000470691 0.00034658
7.07462 0.00121101 0.00013765
7.11116 0.00131769 6.48629e-05
7.14772 0.00139809 -3.78012e-05
7.18431 0.00129774 1.42195e-05
7.22091 0.00105256 0.000108749
7.25754 0.00107553 0.000146139
7.29418 0.00145793 4.77151e-05
7.33085 0.00119298 1.20937e-05
7.36754 0.00100152 -0.000150449
7.40425 0.00095559 5.33214e-05
7.44099 0.000813907 0.000170162
7.47774 0.00123494 0.000112603
7.51452 0.00154273 -3.25725e-05
7.55132 0.00142808 -4.38683e-05
7.58814 0.00130534 -0.000116848
7.62498 0.00100591 5.17214e-05
7.66185 0.000847933 5.31006e-05
7.69874 0.00150951 5.96857e-05
7.73566 0.00162643 -6.22613e-06
7.77259 0.00158818 -0.000112613
7.80955 0.00133751 -0.000104945
7.84654 0.000917258 4.84172e-05
7.88355 0.000798147 5.00305e-05
7.92058 0.00105487 -2.13983e-06
7.95763 0.00112674 -1.06163e-05
7.99471 0.00131238 -5.91541e-05
8.03182 0.0011654 1.01117e-05
8.06895 0.00100379 4.32408e-06
8.1061 0.00121555 2.51961e-05
8.14328 0.00135411 -2.97508e-05
8.18049 0.00133131 -3.12449e-05
8.21772 0.0012007 -8.99741e-05
8.25497 0.00105984 4.22452e-05
8.29226 0.00096844 2.0738e-05
8.32956 0.00117602 -5.39953e-06
8.3669 0.00110199 -6.13085e-05
8.40426 0.00106843 -4.66008e-05
8.44165 0.000832947 -4.49165e-05
8.47906 0.000561711 2.72909e-05
8.5165 0.000697206 1.92266e-05
8.55397 0.00108259 2.3506e-05
8.59146 0.00115614 -8.32905e-06
8.62899 0.00121866 -6.40528e-05
8.66654 0.00097723 7.74951e-06
8.70412 0.000772925 -3.03519e-07
8.74172 0.000959414 1.56903e-05
8.77936 0.00102045 -2.25557e-05
8.81702 0.00117935 4.88143e-06
8.85471 0.00110039 -2.9553e-05
8.89244 0.000848741 1.01772e-05
8.93019 0.000748462 -2.96247e-05
8.96797 0.000837012 4.51727e-06
9.00578 0.00076138 -3.03495e-05
9.04362 0.000751075 -1.86879e-05
9.08149 0.000669862 3.24431e-06
9.11939 0.000737175 3.09301e-05
9.15732 0.000983009 8.80066e-06
9.19528 0.00111534 -1.86647e-05
9.23327 0.00110089 4.27816e-06
9.2713 0.000928998 -1.34252e-05
9.30935 0.00069996 4.98191e-05
9.34744 0.000611676 3.37357e-05
9.38556 0.000782417 8.89962e-05
9.42371 0.000751568 6.73137e-05
9.46189 0.000731791 9.4428e-05
9.50011 0.000560603 0.000112801
9.53836 0.000448652 0.000180376
9.57664 0.000608293 0.00019146
9.61496 0.000817604 0.000229585
9.65331 0.00108775 0.000270748
9.69169 0.00118757 0.000291959
9.73011 0.00127106 0.000318099
9.76856 0.00151252 0.000280545
9.80704 0.00174886 0.000282032
9.84557 0.00189116 0.000209486
9.88412 0.00201079 0.000178443
9.92271 0.00199723 9.33286e-05
9.96134 0.00185281 7.98372e-05
10 0.00172818 1.32613e-06
10.0387 0.00173085 -2.43643e-05
10.0774 0.00181096 -6.18723e-05
10.1162 0.00226365 -0.000105846
10.155 0.00257699 -0.000140066
10.1939 0.00289775 -0.000240951
10.2328 0.00308883 -0.000299724
10.2717 0.00278082 -0.000416314
10.3106 0.00252167 -0.000451731
10.3496 0.00217718 -0.000469412
10.3887 0.0021693 -0.000373359
10.4278 0.00246158 -0.000324111
10.4669 0.00295029 -0.000349354
10.506 0.00350477 -0.000414978
10.5452 0.00343715 -0.000499042
10.5845 0.00305295 -0.00053405
10.6238 0.00204912 -0.00046167
10.6631 0.00127068 -0.00030824
10.7024 0.000756498 -0.000101455
10.7418 0.000803726 6.38441e-05
10.7813 0.001667 5.8749e-05
10.8208 0.00229933 -3.86138e-05
10.8603 0.00273948 -0.000177762
10.8999 0.00234542 -0.000294776
10.9395 0.00179161 -0.000345987
10.9792 0.000935946 -0.000223139
11.0189 0.000364357 -7.02386e-05
11.0586 0.000491776 7.31405e-05
11.0984 0.00098608 0.000187419
11.1383 0.00179633 0.000120765
11.1781 0.00223896 2.31101e-05
11.2181 0.00230287 -0.000125768
11.2581 0.00205697 -0.000174262
11.2981 0.00121428 -0.000185628
11.3381 0.000609134 -0.000172436
11.3783 -2.2677e-05 -6.60805e-05
11.4184 -5.82011e-05 3.91242e-06
11.4587 0.000116482 9.38689e-05
11.4989 0.000650215 7.80243e-05
11.5392 0.00127021 6.73524e-05
11.5796 0.00175479 2.72753e-05
11.62 0.00195597 -4.90214e-05
11.6605 0.00192417 -0.000118313
11.701 0.00153251 -0.000167601
11.7415 0.000835752 -0.000112468
11.7822 0.000274015 -8.57729e-05
11.8228 5.20416e-05 -6.1415e-06
11.8636 0.000128893 5.74551e-05
11.9043 0.000506158 8.29945e-05
11.9452 0.000950958 6.55161e-05
11.986 0.00120596 4.5884e-06
12.027 0.00127615 -3.9657e-05
12.068 0.0010875 -9.51712e-05
12.109 0.000881254 -6.12695e-05
12.1501 0.000702069 -2.80034e-05
12.1913 0.000769343 -4.05875e-06
12.2325 0.000887142 5.87503e-06
12.2738 0.000840827 4.4464e-06
12.3151 0.000853356 8.95733e-06
12.3565 0.000812841 -1.44313e-05
12.3979 0.000621171 9.01004e-06
12.4394 0.00056944 1.62897e-05
12.481 0.000776936 1.5854e-05
12.5226 0.000963112 -1.09371e-06
12.5643 0.00106482 -2.30969e-05
12.6061 0.0011082 -2.43493e-05
12.6479 0.00101706 -2.18528e-05
12.6898 0.000954179 2.00293e-05
12.7317 0.00106006 6.81328e-05
12.7737 0.000954901 7.03474e-05
12.8158 0.0010633 3.92177e-05
12.8579 0.00114892 3.02934e-05
12.9001 0.00114239 -3.40648e-06
12.9424 0.00103539 -1.70592e-05
12.9847 0.00100352 -1.50798e-05
13.0271 0.000999168 6.85653e-07
13.0696 0.000940088 -2.93422e-06
13.1121 0.000926305 1.42374e-05
13.1547 0.000962334 3.24288e-05
13.1974 0.00113379 3.77211e-05
13.2402 0.00138297 4.39449e-05
13.283 0.00175416 4.74993e-05
13.3259 0.0019726 1.61656e-05
13.3689 0.00204678 -3.00871e-05
13.4119 0.00195966 -5.22492e-05
13.455 0.00159689 -5.3628e-05
13.4982 0.00141533 -4.85113e-05
13.5415 0.00133255 -2.46997e-05
13.5848 0.00142373 -1.2653e-05
13.6283 0.00176114 -2.70074e-05
13.6718 0.00209721 -6.72628e-05
13.7153 0.0023894 -0.000115515
13.759 0.00246714 -0.000155408
13.8028 0.00245403 -0.000186146
13.8466 0.00245283 -0.000207373
13.8905 0.00246207 -0.000221564
13.9345 0.00233799 -0.000235513
13.9786 0.00212078 -0.00025519
14.0227 0.00181429 -0.00025764
14.067 0.00128941 -0.000240156
14.1113 0.000971427 -0.000227319
14.1558 0.000845819 -0.000225726
14.2003 0.0011023 -0.000227934
14.2449 0.00140271 -0.000215693
14.2896 0.00115847 -0.00018941
14.3344 0.000769985 -0.000175895
14.3793 0.00029006 -0.000141421
14.4243 0.000361617 -0.000137391
14.4693 0.000723972 -5.21644e-05
14.5145 0.000812904 6.48979e-05
14.5598 0.000508268 5.52854e-05
14.6052 0.00024822 -3.60843e-05
14.6506 0.000438606 -0.00021389
14.6962 0.000472409 -0.000249386
14.7419 0.000436783 -0.000123338
14.7877 -0.000181035 4.55762e-05
14.8336 -0.000554298 0.000126612
14.8796 -0.000445711 8.42908e-05
14.9257 8.02103e-05 4.81019e-05
14.9719 0.000647063 6.12796e-05
15.0182 0.000939384 0.000100726
15.0647 0.000760483 2.68086e-05
15.1112 0.000321186 -9.09969e-05
15.1579 0.000114775 -0.00024311
15.2047 -5.30525e-05 -0.000167399
15.2516 -0.000201026 2.99368e-06
15.2986 -0.00050355 0.000175104
15.3458 -0.000123138 0.000219273
15.393 0.000350876 9.94452e-05
15.4404 0.000931451 1.10065e-05
15.488 0.0011315 -2.61295e-05
15.5356 0.000657831 -2.69943e-05
15.5834 0.000148492 -8.38719e-05
15.6313 5.39615e-05 -9.2667e-05
15.6794 0.000154769 -6.4938e-05
15.7276 0.000181706 3.3032e-05
15.7759 0.000491349 0.000115972
15.8243 0.000706626 0.000120031
15.873 0.000912172 5.03937e-05
15.9217 0.000941248 -1.26147e-05
15.9706 0.000639339 -6.0234e-05
16.0197 0.000100734 -6.58022e-05
16.0689 -0.000127695 -6.12372e-05
16.1182 -0.000125515 -1.95898e-05
16.1677 0.000350958 2.77338e-05
16.2174 0.000590791 7.30388e-05
16.2672 0.000946853 7.31456e-05
16.3172 0.00104882 2.20641e-05
16.3674 0.000968962 -3.19726e-05
16.4177 0.000779689 -5.35807e-05
16.4682 0.000410887 -3.29021e-05
16.5189 4.34534e-05 -1.7403e-05
16.5697 2.04501e-05 -8.26051e-06
16.6208 0.000318044 9.03906e-06
16.672 0.000693494 4.1891e-05
16.7234 0.000961807 5.19608e-05
16.775 0.00101133 2.82514e-05
16.8268 0.000930806 -3.77433e-05
16.8787 0.000859866 -6.35234e-05
16.9309 0.000615735 -3.10832e-05
16.9833 0.000329985 1.78849e-05
17.0359 0.000205832 2.50004e-05
17.0887 0.000457252 1.17323e-05
17.1418 0.00074681 -8.08612e-06
17.195 0.000865665 2.37563e-06
17.2485 0.000860781 -1.06837e-06
17.3022 0.000686267 -1.96404e-05
17.3562 0.000635755 -2.48645e-05
17.4104 0.000537194 -1.24622e-05
17.4648 0.000511658 1.08428e-07
17.5195 0.000511293 7.23673e-06
17.5744 0.000587904 -1.01564e-05
17.6296 0.000688865 -1.97704e-05
17.6851 0.000613811 -2.24703e-05
17.7408 0.000500256 -6.28702e-06
17.7969 0.000401281 1.80081e-05
17.8532 0.00045746 2.19012e-05
17.9098 0.000664649 2.18179e-05
17.9667 0.000814675 1.50433e-06
18.0239 0.000965574 -1.99787e-05
18.0815 0.000968753 -3.11938e-05
18.1393 0.000728328 -1.54078e-05
18.1975 0.000484733 1.12523e-06
18.256 0.000335206 4.33512e-06
18.3149 0.000429276 7.98599e-06
18.3742 0.000530107 7.46943e-06
18.4338 0.000680699 6.49695e-06
18.4938 0.000664483 1.88477e-06
18.5542 0.000608265 -4.00209e-06
18.615 0.000467356 2.12798e-05
18.6762 0.000478803 4.01663e-05
18.7379 0.000652356 2.30375e-05
18.8 0.000961678 -2.06768e-05
18.8625 0.00119616 -4.55207e-05
18.9255 0.00103381 -4.64323e-05
18.9891 0.000634023 -4.18589e-05
19.0531 0.000274446 -2.47124e-05
19.1177 0.000117056 -3.33938e-06
19.1828 0.000220067 2.85741e-05
19.2484 0.000423725 4.39515e-05
19.3147 0.000531346 4.24137e-05
19.3816 0.000699133 3.43104e-05
19.4491 0.000829858 2.6397e-05
19.5173 0.00101713 -6.40845e-06
19.5862 0.00113341 -3.06484e-05
19.6558 0.00106856 -5.10477e-05
19.7262 0.000826357 -6.20013e-05
19.7974 0.000310561 -3.77446e-05
19.8694 -0.000181086 4.83819e-06
19.9423 -0.000292667 3.82051e-05
20.0162 -4.74836e-05 5.91739e-05
20.091 0.000559319 7.65149e-05
20.1669 0.00113298 6.45368e-05
20.244 0.00142947 1.4151e-05
20.3222 0.00149889 -3.05796e-05
20.4016 0.00115931 -4.99705e-05
20.4825 0.000507573 -5.68277e-05
20.5648 4.10329e-06 -3.06004e-05
20.6487 -0.000437832 1.25779e-05
20.7344 -0.000389229 6.29632e-05
20.8219 0.000357435 7.55767e-05
20.9115 0.0012727 5.10711e-05
21.0034 0.00175836 1.2708e-05
21.0979 0.00160346 -3.64505e-05
21.1952 0.000830632 -4.77265e-05
21.2959 0.000262997 -2.8655e-05
21.4004 0.000200519 1.139e-05
21.5093 0.000578062 2.23513e-05
21.6237 0.000900928 1.48779e-06
21.7448 0.00117826 -3.63362e-05
21.8747 0.000703203 -4.16845e-05
22.0165 0.000245125 -2.48195e-05
22.1768 0.000485721 7.48257e-06
22.3723 0.000670333 -1.06375e-05


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.125Nc1Quantum/vCLROffP_FRG.txt <==
-22.3723 0.000670353 1.06517e-05
-22.1768 0.000485758 -7.47989e-06
-22.0165 0.000245175 2.48337e-05
-21.8747 0.000703264 4.1687e-05
-21.7448 0.00117833 3.63508e-05
-21.6237 0.00090101 -1.48557e-06
-21.5093 0.000578152 -2.23363e-05
-21.4004 0.000200619 -1.1388e-05
-21.2959 0.000263105 2.86705e-05
-21.1952 0.000830749 4.77283e-05
-21.0979 0.00160359 3.64664e-05
-21.0034 0.00175849 -1.27065e-05
-20.9115 0.00127284 -5.10548e-05
-20.8219 0.000357583 -7.55754e-05
-20.7344 -0.000389072 -6.29465e-05
-20.6487 -0.000437668 -1.25768e-05
-20.5648 4.27467e-06 3.06176e-05
-20.4825 0.000507752 5.68286e-05
-20.4016 0.0011595 4.99881e-05
-20.3222 0.00149909 3.05803e-05
-20.244 0.00142967 -1.4133e-05
-20.1669 0.00113319 -6.45362e-05
-20.091 0.000559534 -7.64964e-05
-20.0162 -4.72618e-05 -5.91735e-05
-19.9423 -0.000292438 -3.81861e-05
-19.8694 -0.00018085 -4.83796e-06
-19.7974 0.000310804 3.7764e-05
-19.7262 0.000826607 6.20014e-05
-19.6558 0.00106882 5.10676e-05
-19.5862 0.00113368 3.06483e-05
-19.5173 0.0010174 6.42886e-06
-19.4491 0.000830137 -2.63973e-05
-19.3816 0.000699419 -3.42895e-05
-19.3147 0.000531639 -4.24141e-05
-19.2484 0.000424026 -4.39301e-05
-19.1828 0.000220374 -2.85746e-05
-19.1177 0.00011737 3.36139e-06
-19.0531 0.000274767 2.47117e-05
-18.9891 0.000634352 4.18815e-05
-18.9255 0.00103414 4.64315e-05
-18.8625 0.0011965 4.55439e-05
-18.8 0.000962029 2.06758e-05
-18.7379 0.000652715 -2.30137e-05
-18.6762 0.000479169 -4.01673e-05
-18.615 0.00046773 -2.12554e-05
-18.5542 0.000608647 4.00092e-06
-18.4938 0.000664873 -1.85971e-06
-18.4338 0.000681096 -6.49825e-06
-18.3742 0.000530513 -7.44369e-06
-18.3149 0.00042969 -7.9874e-06
-18.256 0.000335628 -4.30867e-06
-18.1975 0.000485162 -1.12675e-06
-18.1393 0.000728766 1.5435e-05
-18.0815 0.000969199 3.11922e-05
-18.0239 0.00096603 2.00067e-05
-17.9667 0.000815138 -1.50604e-06
-17.9098 0.000665122 -2.17891e-05
-17.8532 0.00045794 -2.1903e-05
-17.7969 0.000401771 -1.79785e-05
-17.7408 0.000500755 6.28513e-06
-17.6851 0.00061432 2.25008e-05
-17.6296 0.000689382 1.97685e-05
-17.5744 0.000588431 1.01878e-05
-17.5195 0.000511829 -7.23874e-06
-17.4648 0.000512205 -7.6028e-08
-17.4104 0.00053775 1.24601e-05
-17.3562 0.000636322 2.48979e-05
-17.3022 0.000686843 1.96384e-05
-17.2485 0.000861369 1.10291e-06
-17.195 0.000866262 -2.37769e-06
-17.1418 0.00074742 8.12183e-06
-17.0887 0.000457871 -1.17343e-05
-17.0359 0.000206463 -2.49635e-05
-16.9833 0.000330626 -1.78868e-05
-16.9309 0.00061639 3.11215e-05
-16.8787 0.000860532 6.35217e-05
-16.8268 0.000931485 3.77833e-05
-16.775 0.00101203 -2.82526e-05
-16.7234 0.000962513 -5.19186e-05
-16.672 0.000694214 -4.18906e-05
-16.6208 0.000318782 -8.9929e-06
-16.5697 2.12048e-05 8.26541e-06
-16.5189 4.42323e-05 1.74588e-05
-16.4682 0.000411691 3.29212e-05
-16.4177 0.000780527 5.36615e-05
-16.3674 0.000969839 3.20277e-05
-16.3172 0.00104975 -2.19311e-05
-16.2672 0.000947835 -7.30273e-05
-16.2174 0.000591839 -7.28379e-05
-16.1677 0.000352069 -2.75647e-05
-16.1182 -0.000124339 1.98024e-05
-16.0689 -0.000126468 6.13526e-05
-16.0197 0.000102007 6.58948e-05
-15.9706 0.000640637 6.01867e-05
-15.9217 0.000942568 1.2566e-05
-15.873 0.000913502 -5.04959e-05
-15.8243 0.000707974 -0.000120011
-15.7759 0.000492711 -0.000115925
-15.7276 0.000183094 -3.28799e-05
-15.6794 0.000156178 6.49974e-05
-15.6313 5.53981e-05 9.27055e-05
-15.5834 0.000149945 8.37899e-05
-15.5356 0.000659311 2.70017e-05
-15.488 0.00113299 2.61544e-05
-15.4404 0.000932979 -1.08635e-05
-15.393 0.000352423 -9.94086e-05
-15.3458 -0.000121557 -0.000219247
-15.2986 -0.00050195 -0.000175171
-15.2516 -0.000199391 -2.92041e-06
-15.2047 -5.13975e-05 0.000167465
-15.1579 0.000116469 0.000243225
-15.1112 0.000322901 9.0957e-05
-15.0647 0.000762239 -2.67814e-05
-15.0182 0.000941163 -0.000100705
-14.9719 0.000648888 -6.11324e-05
-14.9257 8.20588e-05 -4.80922e-05
-14.8796 -0.000443813 -8.42547e-05
-14.8336 -0.000552375 -0.000126624
-14.7877 -0.000179058 -4.54274e-05
-14.7419 0.000438787 0.000123376
-14.6962 0.000474472 0.000249447
-14.6506 0.000440698 0.000213869
-14.6052 0.000250377 3.62367e-05
-14.5598 0.000510457 -5.5236e-05
-14.5145 0.000815166 -6.48148e-05
-14.4693 0.000726266 5.2151e-05
-14.4243 0.000363993 0.00013756
-14.3793 0.000292471 0.000141474
-14.3344 0.000772488 0.000175996
-14.2896 0.00116101 0.000189417
-14.2449 0.00140535 0.000215889
-14.2003 0.00110498 0.000227985
-14.1558 0.00084862 0.00022585
-14.1113 0.000974276 0.000227362
-14.067 0.00129239 0.000240385
-14.0227 0.00181732 0.000257686
-13.9786 0.00212397 0.000255356
-13.9345 0.00234124 0.000235606
-13.8905 0.00246549 0.000221823
-13.8466 0.00245631 0.000207425
-13.8028 0.00245772 0.000186391
-13.759 0.00247091 0.000155558
-13.7153 0.00239341 0.000115808
-13.6718 0.00210131 6.73645e-05
-13.6283 0.00176553 2.73755e-05
-13.5848 0.00142824 1.28557e-05
-13.5415 0.0013374 2.5071e-05
-13.4982 0.00142033 4.87415e-05
-13.455 0.0016023 5.41567e-05
-13.4119 0.00196527 5.25413e-05
-13.3689 0.00205291 3.06736e-05
-13.3259 0.001979 -1.57038e-05
-13.283 0.00176123 -4.67125e-05
-13.2402 0.00139043 -4.33702e-05
-13.1974 0.00114213 -3.6635e-05
-13.1547 0.00097126 -3.14972e-05
-13.1121 0.000936488 -1.27333e-05
-13.0696 0.000951209 4.43071e-06
-13.0271 0.00101219 1.81072e-06
-12.9847 0.00101823 1.77852e-05
-12.9424 0.00105335 2.17472e-05
-12.9001 0.00116384 9.72128e-06
-12.8579 0.00117682 -1.80904e-05
-12.8158 0.00109868 -1.66016e-05
-12.7737 0.000991087 -1.32456e-05
-12.7317 0.00104717 -2.5747e-06
-12.6898 0.000915879 1.44419e-05
-12.6479 0.000986899 3.7858e-05
-12.6061 0.00108388 3.25858e-05
-12.5643 0.0010459 2.84543e-05
-12.5226 0.000946998 4.42582e-06
-12.481 0.000763543 -1.32362e-05
-12.4394 0.00055757 -1.45961e-05
-12.3979 0.000610857 -7.41695e-06
-12.3565 0.000803503 1.54419e-05
-12.3151 0.000844977 -7.93128e-06
-12.2738 0.000833165 -3.75427e-06
-12.2325 0.000880082 -5.131e-06
-12.1913 0.000762871 4.49221e-06
-12.1501 0.000695962 2.86167e-05
-12.109 0.000875672 6.15656e-05
-12.068 0.00108211 9.56321e-05
-12.027 0.00127126 3.99021e-05
-11.986 0.00120113 -4.20808e-06
-11.9452 0.000946623 -6.5377e-05
-11.9043 0.000501772 -8.26166e-05
-11.8636 0.000125012 -5.73887e-05
-11.8228 4.8019e-05 6.46109e-06
-11.7822 0.000270514 8.58404e-05
-11.7415 0.000832031 0.000112738
-11.701 0.00152933 0.000167618
-11.6605 0.0019207 0.000118612
-11.62 0.00195306 4.89684e-05
-11.5796 0.00175154 -2.69823e-05
-11.5392 0.00126754 -6.74008e-05
-11.4989 0.00064716 -7.7778e-05
-11.4587 0.00011402 -9.39234e-05
-11.4184 -6.10848e-05 -3.65026e-06
-11.3783 -2.49612e-05 6.59638e-05
-11.3381 0.000606406 0.00017273
-11.2981 0.00121215 0.000185492
-11.2581 0.00205439 0.000174523
-11.2181 0.00230087 0.000125657
-11.1781 0.00223651 -2.28714e-05
-11.1383 0.00179444 -0.000120899
-11.0984 0.000983757 -0.000187148
-11.0586 0.000489978 -7.33158e-05
-11.0189 0.00036216 7.05127e-05
-10.9792 0.000934223 0.000222983
-10.9395 0.00178954 0.000346214
-10.8999 0.00234375 0.000294651
-10.8603 0.00273752 0.000177974
-10.8208 0.00229772 3.84699e-05
-10.7813 0.00166517 -5.85167e-05
-10.7418 0.000802142 -6.40002e-05
-10.7024 0.000754783 0.000101664
-10.6631 0.00126912 0.000308128
-10.6238 0.00204752 0.00046182
-10.5845 0.0030514 0.000533979
-10.5452 0.00343567 0.00049917
-10.506 0.00350324 0.000414903
-10.4669 0.00294891 0.000349487
-10.4278 0.00246005 0.000324041
-10.3887 0.00216803 0.000373456
-10.3496 0.00217565 0.000469396
-10.3106 0.00252049 0.000451764
-10.2717 0.0027793 0.000416347
-10.2328 0.00308774 0.000299729
-10.1939 0.00289624 0.000240987
-10.155 0.00257597 0.000140075
-10.1162 0.00226217 0.000105881
-10.0774 0.00181 6.18605e-05
-10.0387 0.00172939 2.44368e-05
-10 0.00172727 -1.38703e-06
-9.96134 0.00185139 -7.9724e-05
-9.92271 0.00199635 -9.34126e-05
-9.88412 0.00200943 -0.000178334
-9.84557 0.00189028 -0.000209549
-9.80704 0.00174756 -0.000281951
-9.76856 0.00151164 -0.000280589
-9.73011 0.00126983 -0.000318024
-9.69169 0.00118668 -0.000292014
-9.65331 0.00108661 -0.000270659
-9.61496 0.000816685 -0.000229648
-9.57664 0.000607238 -0.000191384
-9.53836 0.0004477 -0.000180404
-9.50011 0.000559639 -0.000112776
-9.46189 0.000730803 -9.44017e-05
-9.42371 0.000750695 -6.73375e-05
-9.38556 0.000781393 -8.89386e-05
-9.34744 0.000610886 -3.37756e-05
-9.30935 0.000698906 -4.97565e-05
-9.2713 0.000928283 1.33784e-05
-9.23327 0.00109982 -4.19944e-06
-9.19528 0.00111469 1.85857e-05
-9.15732 0.000981925 -8.67797e-06
-9.11939 0.000736565 -3.10586e-05
-9.08149 0.000668786 -3.07945e-06
-9.04362 0.000750491 1.8532e-05
-9.00578 0.00076033 3.05206e-05
-8.96797 0.000836434 -4.66208e-06
-8.93019 0.000747455 2.97731e-05
-8.89244 0.00084815 -1.02987e-05
-8.85471 0.00109944 2.9684e-05
-8.81702 0.00117873 -4.99677e-06
-8.77936 0.00101958 2.26884e-05
-8.74172 0.000958752 -1.581e-05
-8.70412 0.000772132 4.33499e-07
-8.66654 0.000976517 -7.85363e-06
-8.62899 0.00121796 6.41496e-05
-8.59146 0.00115538 8.2726e-06
-8.55397 0.00108197 -2.34662e-05
-8.5165 0.000696391 -1.92265e-05
-8.47906 0.000561164 -2.73e-05
-8.44165 0.000832093 4.49513e-05
-8.40426 0.00106795 4.6571e-05
-8.3669 0.00110111 6.13521e-05
-8.32956 0.00117558 5.36559e-06
-8.29226 0.000967556 -2.06891e-05
-8.25497 0.00105942 -4.22914e-05
-8.21772 0.00119983 9.00427e-05
-8.18049 0.00133089 3.1173e-05
-8.14328 0.00135327 2.98445e-05
-8.1061 0.00121512 -2.52864e-05
-8.06895 0.00100301 -4.22561e-06
-8.03182 0.00116493 -1.01905e-05
-7.99471 0.00131167 5.92241e-05
-7.95763 0.00112621 1.05783e-05
-7.92058 0.00105424 2.16194e-06
-7.88355 0.000797565 -5.00211e-05
-7.84654 0.000916713 -4.84366e-05
-7.80955 0.00133686 0.000104986
-7.77259 0.00158772 0.000112571
-7.73566 0.00162573 6.28233e-06
-7.69874 0.00150912 -5.97405e-05
-7.66185 0.000847198 -5.30295e-05
-7.62498 0.00100557 -5.17972e-05
-7.58814 0.00130459 0.000116947
-7.55132 0.00142776 4.37592e-05
-7.51452 0.00154198 3.27056e-05
-7.47774 0.00123463 -0.000112743
-7.44099 0.000813181 -0.000170008
-7.40425 0.000955263 -5.34685e-05
-7.36754 0.00100084 0.000150594
-7.33085 0.00119262 -1.22175e-05
-7.29418 0.00145732 -4.76053e-05
-7.25754 0.00107511 -0.00014622
-7.22091 0.00105202 -0.000108683
-7.18431 0.00129726 -1.42605e-05
-7.14772 0.00139763 3.78327e-05
-7.11116 0.00131715 -6.48774e-05
-7.07462 0.00121063 -0.000137639
-7.0381 0.000470089 -0.000346579
-7.00159 0.000568083 -0.000283571
-6.96511 0.000620733 3.17402e-05
-6.92865 0.000634855 -7.96518e-05
-6.89221 0.00080966 -0.000346965
-6.85579 0.000178251 -0.000514021
-6.81938 -0.00113492 -0.000627392
-6.783 -0.00108736 -0.00052574
-6.74664 -0.00116724 -0.000312315
-6.71029 -0.000809269 -0.000521753
-6.67397 -0.000255797 -0.000593931
-6.63766 -0.00147608 -0.00114934
-6.60137 -0.00247523 -0.00156341
-6.5651 -0.00338194 -0.00127982
-6.52885 -0.00461013 -0.00114753
-6.49262 -0.00384597 -0.00163729
-6.4564 -0.00337991 -0.00192391
-6.42021 -0.00492727 -0.0025486
-6.38403 -0.00542394 -0.00263681
-6.34786 -0.00619788 -0.00247369
-6.31172 -0.00651956 -0.00238934
-6.27559 -0.00600199 -0.00249922
-6.23949 -0.0058626 -0.00248026
-6.20339 -0.0062756 -0.0024852
-6.16732 -0.00565381 -0.00183761
-6.13126 -0.00557112 -0.0010617
-6.09522 -0.00500512 -0.00060564
-6.05919 -0.00417713 -0.000355523
-6.02319 -0.00386183 -2.91563e-05
-5.9872 -0.00389993 0.000345876
-5.95122 -0.00342112 0.000840008
-5.91526 -0.00331221 0.00115101
-5.87932 -0.00272204 0.00134238
-5.84339 -0.00279088 0.00135913
-5.80748 -0.00206799 0.00128001
-5.77158 -0.00149907 0.00122076
-5.7357 -0.00128654 0.00100945
-5.69984 -0.00127976 0.000905761
-5.66399 -0.00153251 0.000691391
-5.62815 -0.00180828 0.000644996
-5.59233 -0.0015821 0.000474223
-5.55653 -0.0012473 0.000496458
-5.52074 -0.000723465 0.000358715
-5.48497 -0.000234006 0.000401981
-5.4492 -0.000266349 0.000228036
-5.41346 -0.000225405 0.000298892
-5.37773 -0.000361436 0.00014254
-5.34201 -0.000258348 0.000236465
-5.30631 -0.000126574 8.28133e-05
-5.27062 0.000169698 0.000203322
-5.23494 0.00033759 5.53269e-05
-5.19928 0.0005532 0.000161006
-5.16363 0.000246291 -1.38919e-05
-5.128 0.000239048 0.000121807
-5.09237 -0.000165685 -3.34681e-05
-5.05677 -0.000119383 0.000103521
-5.02117 -0.000280399 -5.30461e-05
-4.98559 -4.76661e-05 0.000107785
-4.95002 0.000101599 -3.48193e-05
-4.91446 0.000323366 8.75346e-05
-4.87892 2.58848e-05 -7.76894e-05
-4.84339 0.000180549 7.89057e-05
-4.80787 -5.27105e-05 -6.13733e-05
-4.77237 0.00015773 7.57507e-05
-4.73687 8.86508e-05 -6.53507e-05
-4.70139 0.000349578 8.45144e-05
-4.66592 0.000327479 -4.14732e-05
-4.63046 0.000415327 5.28965e-05
-4.59502 6.85228e-05 -8.63034e-05
-4.55958 0.000117299 3.72971e-05
-4.52416 -0.000207894 -7.08009e-05
-4.48875 -6.3557e-05 2.59822e-05
-4.45335 -0.000250873 -7.4514e-05
-4.41797 7.18054e-05 4.16788e-05
-4.38259 0.00015796 -3.63727e-05
-4.34722 0.000209535 -7.75076e-07
-4.31187 -9.5346e-05 -7.98727e-05
-4.27653 2.52095e-06 -1.06507e-05
-4.24119 -0.00020755 -5.15486e-05
-4.20587 -3.59211e-05 -3.3049e-05
-4.17056 -0.000131498 -6.1876e-05
-4.13526 7.84633e-05 -3.10143e-05
-4.09997 2.83187e-05 -2.90031e-05
-4.06469 -6.20818e-05 -8.9325e-05
-4.02942 -0.000349645 -7.16154e-05
-3.99416 -0.000376926 -9.73133e-05
-3.95891 -0.000549557 -3.13457e-05
-3.92367 -0.000508049 -0.000113397
-3.88844 -0.000599913 -2.24442e-05
-3.85322 -0.000323656 -8.45421e-05
-3.81801 -0.000201703 3.28644e-05
-3.7828 -0.00027723 -0.00014255
-3.74761 -0.000373611 -8.55434e-06
-3.71243 -0.00027372 -0.000130642
-3.67726 -0.000243298 4.61007e-05
-3.64209 -0.000197926 -0.000156492
-3.60694 -0.000203684 4.72108e-05
-3.57179 -0.000103851 -0.000142777
-3.53665 -9.94771e-05 8.85972e-05
-3.50152 -0.000371017 -0.000222407
-3.4664 -0.000517242 3.83169e-05
-3.43129 -0.000622877 -0.000219322
-3.39619 -0.00060847 8.72799e-05
-3.36109 -0.000636548 -0.000233779
-3.32601 -0.000534778 0.000103508
-3.29093 -0.000245184 -0.000195263
-3.25586 -4.47016e-05 0.000172696
-3.2208 -0.000248084 -0.000269115
-3.18574 -0.000213997 0.000160928
-3.1507 -0.000133073 -0.000216847
-3.11566 7.41746e-05 0.000262062
-3.08063 0.000136587 -0.000201733
-3.0456 0.000313636 0.000322666
-3.01059 0.000504241 -0.000129299
-2.97558 0.000625302 0.000439855
-2.94058 0.000330823 -0.000176944
-2.90558 0.000337377 0.000484874
-2.87059 0.000325988 -8.67035e-05
-2.83561 0.000546991 0.000667023
-2.80064 0.00063723 3.22908e-05
-2.76567 0.000907721 0.000870201
-2.73071 0.00139771 0.000222681
-2.69576 0.00157416 0.00110706
-2.66081 0.00130351 0.000216544
-2.62587 0.00130248 0.00118521
-2.59094 0.00149194 0.000354139
-2.55601 0.00165526 0.00142361
-2.52109 0.00176878 0.000483153
-2.48617 0.00164094 0.00169984
-2.45126 0.00188392 0.000637032
-2.41636 0.00129972 0.00188179
-2.38146 0.000171529 0.000151402
-2.34657 -0.00122469 0.00133572
-2.31168 -0.00188531 -0.000544666
-2.2768 -0.003883 0.000306203
-2.24192 -0.00578109 -0.00329645
-2.20705 -0.00801107 -0.00336772
-2.17219 -0.00747889 -0.00842969
-2.13733 -0.00772359 -0.0099124
-2.10247 -0.00179979 -0.0131879
-2.06762 -0.000489916 -0.0122065
-2.03278 0.00303938 -0.00996457
-1.99794 0.00249451 -0.00810685
-1.9631 0.00488459 -0.00588283
-1.92827 0.00458128 -0.00448495
-1.89345 0.00402628 -0.00274638
-1.85862 0.0035077 -0.00198648
-1.82381 0.00412763 -0.00146592
-1.78899 0.00353836 -0.00129488
-1.75419 0.00318887 -0.00123776
-1.71938 0.00239817 -0.00121765
-1.68458 0.00271869 -0.00109574
-1.64979 0.0020485 -0.00100001
-1.61499 0.00192755 -0.000903487
-1.58021 0.00156493 -0.000794656
-1.54542 0.00237521 -0.000685961
-1.51064 0.00206173 -0.000594792
-1.47586 0.00219542 -0.000517779
-1.44109 0.00174669 -0.000454407
-1.40632 0.00212184 -0.000398636
-1.37155 0.00165363 -0.000359199
-1.33679 0.00175697 -0.000328938
-1.30203 0.00141299 -0.00030097
-1.26727 0.00225312 -0.000271905
-1.23251 0.00191691 -0.000252698
-1.19776 0.00222815 -0.000237311
-1.16301 0.00175909 -0.000226558
-1.12827 0.00217686 -0.000216818
-1.09352 0.00164794 -0.00021122
-1.05878 0.00191294 -0.000204691
-1.02405 0.00140785 -0.000201429
-0.989309 0.00214297 -0.000193917
-0.954576 0.0015616 -0.000192662
-0.919844 0.00187542 -0.000188472
-0.885115 0.00122848 -0.000189308
-0.850388 0.00184232 -0.000184445
-0.815663 0.00117641 -0.000187154
-0.78094 0.0017512 -0.000181955
-0.746219 0.00109487 -0.000186933
-0.711499 0.00209555 -0.000182117
-0.676781 0.00134911 -0.000190169
-0.642065 0.00204663 -0.000186888
-0.60735 0.00116392 -0.000199173
-0.572637 0.00210032 -0.000196978
-0.537925 0.00108927 -0.000213584
-0.503214 0.00205256 -0.00020892
-0.468504 0.0009312 -0.000230906
-0.433796 0.00236753 -0.000227077
-0.399089 0.00101359 -0.000257357
-0.364382 0.00231172 -0.000252911
-0.329676 0.000674817 -0.000295872
-0.294972 0.00253869 -0.000289721
-0.260267 0.000566347 -0.000350721
-0.225564 0.00288028 -0.000333818
-0.190861 0.000407015 -0.000423
-0.156158 0.00384476 -0.000382654
-0.121456 0.000380175 -0.000505234
-0.0867541 0.00493003 -0.000381252
-0.0520524 -0.00103487 -0.000467274
-0.0173508 0.00198546 -0.000138722
0.0173508 0.00198546 0.000138722
0.0520524 -0.00103487 0.000467274
0.0867541 0.00493003 0.000381252
0.121456 0.000380175 0.000505234
0.156158 0.00384476 0.000382654
0.190861 0.000407015 0.000423
0.225564 0.00288028 0.000333818
0.260267 0.000566347 0.000350721
0.294972 0.00253869 0.000289721
0.329676 0.000674817 0.000295872
0.364382 0.00231172 0.000252911
0.399089 0.00101359 0.000257357
0.433796 0.00236753 0.000227077
0.468504 0.0009312 0.000230906
0.503214 0.00205256 0.00020892
0.537925 0.00108927 0.000213584
0.572637 0.00210032 0.000196978
0.60735 0.00116392 0.000199173
0.642065 0.00204663 0.000186888
0.676781 0.00134911 0.000190169
0.711499 0.00209555 0.000182117
0.746219 0.00109487 0.000186933
0.78094 0.0017512 0.000181955
0.815663 0.00117641 0.000187154
0.850388 0.00184232 0.000184445
0.885115 0.00122848 0.000189308
0.919844 0.00187542 0.000188472
0.954576 0.0015616 0.000192662
0.989309 0.00214297 0.000193917
1.02405 0.00140785 0.000201429
1.05878 0.00191294 0.000204691
1.09352 0.00164794 0.00021122
1.12827 0.00217686 0.000216818
1.16301 0.00175909 0.000226558
1.19776 0.00222815 0.000237311
1.23251 0.00191691 0.000252698
1.26727 0.00225312 0.000271905
1.30203 0.00141299 0.00030097
1.33679 0.00175697 0.000328938
1.37155 0.00165363 0.000359199
1.40632 0.00212184 0.000398636
1.44109 0.00174669 0.000454407
1.47586 0.00219542 0.000517779
1.51064 0.00206173 0.000594792
1.54542 0.00237521 0.000685961
1.58021 0.00156493 0.000794656
1.61499 0.00192755 0.000903487
1.64979 0.0020485 0.00100001
1.68458 0.00271869 0.00109574
1.71938 0.00239817 0.00121765
1.75419 0.00318887 0.00123776
1.78899 0.00353836 0.00129488
1.82381 0.00412763 0.00146592
1.85862 0.0035077 0.00198648
1.89345 0.00402628 0.00274638
1.92827 0.00458128 0.00448495
1.9631 0.00488459 0.00588283
1.99794 0.00249451 0.00810685
2.03278 0.00303938 0.00996457
2.06762 -0.000489916 0.0122065
2.10247 -0.00179979 0.0131879
2.13733 -0.00772359 0.0099124
2.17219 -0.00747889 0.00842969
2.20705 -0.00801107 0.00336772
2.24192 -0.00578109 0.00329645
2.2768 -0.003883 -0.000306203
2.31168 -0.00188531 0.000544666
2.34657 -0.00122469 -0.00133572
2.38146 0.000171529 -0.000151402
2.41636 0.00129972 -0.00188179
2.45126 0.00188392 -0.000637032
2.48617 0.00164094 -0.00169984
2.52109 0.00176878 -0.000483153
2.55601 0.00165526 -0.00142361
2.59094 0.00149194 -0.000354139
2.62587 0.00130248 -0.00118521
2.66081 0.00130351 -0.000216544
2.69576 0.00157416 -0.00110706
2.73071 0.00139771 -0.000222681
2.76567 0.000907721 -0.000870202
2.80064 0.00063723 -3.22908e-05
2.83561 0.000546991 -0.000667023
2.87059 0.000325988 8.67035e-05
2.90558 0.000337377 -0.000484874
2.94058 0.000330823 0.000176944
2.97558 0.000625302 -0.000439855
3.01059 0.000504241 0.000129299
3.0456 0.000313636 -0.000322666
3.08063 0.000136587 0.000201733
3.11566 7.41746e-05 -0.000262062
3.1507 -0.000133073 0.000216847
3.18574 -0.000213997 -0.000160928
3.2208 -0.000248084 0.000269115
3.25586 -4.47016e-05 -0.000172696
3.29093 -0.000245184 0.000195263
3.32601 -0.000534778 -0.000103508
3.36109 -0.000636548 0.000233779
3.39619 -0.00060847 -8.72799e-05
3.43129 -0.000622877 0.000219322
3.4664 -0.000517242 -3.83169e-05
3.50152 -0.000371017 0.000222407
3.53665 -9.94771e-05 -8.85972e-05
3.57179 -0.000103851 0.000142777
3.60694 -0.000203684 -4.72108e-05
3.64209 -0.000197926 0.000156492
3.67726 -0.000243298 -4.61007e-05
3.71243 -0.00027372 0.000130642
3.74761 -0.000373611 8.55434e-06
3.7828 -0.00027723 0.00014255
3.81801 -0.000201703 -3.28644e-05
3.85322 -0.000323656 8.45421e-05
3.88844 -0.000599913 2.24442e-05
3.92367 -0.000508049 0.000113397
3.95891 -0.000549557 3.13457e-05
3.99416 -0.000376926 9.73133e-05
4.02942 -0.000349645 7.16154e-05
4.06469 -6.20818e-05 8.9325e-05
4.09997 2.83187e-05 2.90031e-05
4.13526 7.84633e-05 3.10143e-05
4.17056 -0.000131498 6.1876e-05
4.20587 -3.59211e-05 3.3049e-05
4.24119 -0.00020755 5.15486e-05
4.27653 2.52095e-06 1.06507e-05
4.31187 -9.5346e-05 7.98727e-05
4.34722 0.000209535 7.75077e-07
4.38259 0.00015796 3.63727e-05
4.41797 7.18054e-05 -4.16788e-05
4.45335 -0.000250873 7.4514e-05
4.48875 -6.3557e-05 -2.59822e-05
4.52416 -0.000207894 7.08009e-05
4.55958 0.000117299 -3.72971e-05
4.59502 6.85228e-05 8.63034e-05
4.63046 0.000415327 -5.28965e-05
4.66592 0.000327479 4.14732e-05
4.70139 0.000349578 -8.45144e-05
4.73687 8.86508e-05 6.53507e-05
4.77237 0.00015773 -7.57507e-05
4.80787 -5.27105e-05 6.13733e-05
4.84339 0.000180549 -7.89057e-05
4.87892 2.58848e-05 7.76894e-05
4.91446 0.000323366 -8.75346e-05
4.95002 0.000101599 3.48193e-05
4.98559 -4.76661e-05 -0.000107785
5.02117 -0.000280399 5.30461e-05
5.05677 -0.000119383 -0.000103521
5.09237 -0.000165685 3.34681e-05
5.128 0.000239048 -0.000121807
5.16363 0.000246291 1.38919e-05
5.19928 0.0005532 -0.000161006
5.23494 0.00033759 -5.53269e-05
5.27062 0.000169698 -0.000203322
5.30631 -0.000126574 -8.28133e-05
5.34201 -0.000258348 -0.000236465
5.37773 -0.000361436 -0.00014254
5.41346 -0.000225405 -0.000298892
5.4492 -0.000266349 -0.000228036
5.48497 -0.000234006 -0.000401981
5.52074 -0.000723465 -0.000358715
5.55653 -0.0012473 -0.000496458
5.59233 -0.0015821 -0.000474223
5.62815 -0.00180828 -0.000644996
5.66399 -0.00153251 -0.000691391
5.69984 -0.00127976 -0.000905761
5.7357 -0.00128654 -0.00100945
5.77158 -0.00149907 -0.00122076
5.80748 -0.00206799 -0.00128001
5.84339 -0.00279088 -0.00135913
5.87932 -0.00272204 -0.00134238
5.91526 -0.00331221 -0.00115101
5.95122 -0.00342112 -0.000840008
5.9872 -0.00389993 -0.000345876
6.02319 -0.00386183 2.91562e-05
6.05919 -0.00417713 0.000355523
6.09522 -0.00500512 0.00060564
6.13126 -0.00557112 0.0010617
6.16732 -0.00565381 0.00183761
6.20339 -0.0062756 0.0024852
6.23949 -0.0058626 0.00248026
6.27559 -0.00600199 0.00249922
6.31172 -0.00651956 0.00238934
6.34786 -0.00619788 0.00247369
6.38403 -0.00542394 0.00263681
6.42021 -0.00492727 0.0025486
6.4564 -0.00337991 0.00192391
6.49262 -0.00384597 0.00163729
6.52885 -0.00461013 0.00114753
6.5651 -0.00338194 0.00127982
6.60137 -0.00247523 0.00156341
6.63766 -0.00147608 0.00114934
6.67397 -0.000255797 0.000593931
6.71029 -0.000809269 0.000521753
6.74664 -0.00116724 0.000312315
6.783 -0.00108736 0.00052574
6.81938 -0.00113492 0.000627392
6.85579 0.000178251 0.000514021
6.89221 0.00080966 0.000346965
6.92865 0.000634855 7.96518e-05
6.96511 0.000620733 -3.17402e-05
7.00159 0.000568083 0.000283571
7.0381 0.000470089 0.000346579
7.07462 0.00121063 0.000137639
7.11116 0.00131715 6.48774e-05
7.14772 0.00139763 -3.78328e-05
7.18431 0.00129726 1.42605e-05
7.22091 0.00105202 0.000108683
7.25754 0.00107511 0.00014622
7.29418 0.00145732 4.76053e-05
7.33085 0.00119262 1.22175e-05
7.36754 0.00100084 -0.000150594
7.40425 0.000955263 5.34685e-05
7.44099 0.000813181 0.000170008
7.47774 0.00123463 0.000112743
7.51452 0.00154198 -3.27056e-05
7.55132 0.00142776 -4.37592e-05
7.58814 0.00130459 -0.000116947
7.62498 0.00100557 5.17972e-05
7.66185 0.000847198 5.30295e-05
7.69874 0.00150912 5.97405e-05
7.73566 0.00162573 -6.28233e-06
7.77259 0.00158772 -0.000112571
7.80955 0.00133686 -0.000104986
7.84654 0.000916713 4.84366e-05
7.88355 0.000797565 5.00211e-05
7.92058 0.00105424 -2.16195e-06
7.95763 0.00112621 -1.05783e-05
7.99471 0.00131167 -5.92241e-05
8.03182 0.00116493 1.01905e-05
8.06895 0.00100301 4.22561e-06
8.1061 0.00121512 2.52864e-05
8.14328 0.00135327 -2.98445e-05
8.18049 0.00133089 -3.1173e-05
8.21772 0.00119983 -9.00427e-05
8.25497 0.00105942 4.22914e-05
8.29226 0.000967556 2.06891e-05
8.32956 0.00117558 -5.36559e-06
8.3669 0.00110111 -6.13521e-05
8.40426 0.00106795 -4.6571e-05
8.44165 0.000832093 -4.49513e-05
8.47906 0.000561164 2.73e-05
8.5165 0.000696391 1.92265e-05
8.55397 0.00108197 2.34662e-05
8.59146 0.00115538 -8.2726e-06
8.62899 0.00121796 -6.41496e-05
8.66654 0.000976517 7.85363e-06
8.70412 0.000772132 -4.33499e-07
8.74172 0.000958752 1.581e-05
8.77936 0.00101958 -2.26884e-05
8.81702 0.00117873 4.99677e-06
8.85471 0.00109944 -2.9684e-05
8.89244 0.00084815 1.02987e-05
8.93019 0.000747455 -2.97731e-05
8.96797 0.000836434 4.66207e-06
9.00578 0.00076033 -3.05206e-05
9.04362 0.000750491 -1.8532e-05
9.08149 0.000668786 3.07945e-06
9.11939 0.000736565 3.10586e-05
9.15732 0.000981925 8.67797e-06
9.19528 0.00111469 -1.85857e-05
9.23327 0.00109982 4.19944e-06
9.2713 0.000928283 -1.33784e-05
9.30935 0.000698906 4.97565e-05
9.34744 0.000610886 3.37756e-05
9.38556 0.000781393 8.89386e-05
9.42371 0.000750695 6.73375e-05
9.46189 0.000730803 9.44017e-05
9.50011 0.000559639 0.000112776
9.53836 0.0004477 0.000180404
9.57664 0.000607238 0.000191384
9.61496 0.000816685 0.000229648
9.65331 0.00108661 0.000270659
9.69169 0.00118668 0.000292014
9.73011 0.00126983 0.000318024
9.76856 0.00151164 0.000280589
9.80704 0.00174756 0.000281951
9.84557 0.00189028 0.000209549
9.88412 0.00200943 0.000178334
9.92271 0.00199635 9.34126e-05
9.96134 0.00185139 7.9724e-05
10 0.00172727 1.38703e-06
10.0387 0.00172939 -2.44368e-05
10.0774 0.00181 -6.18605e-05
10.1162 0.00226217 -0.000105881
10.155 0.00257597 -0.000140075
10.1939 0.00289624 -0.000240987
10.2328 0.00308774 -0.000299729
10.2717 0.0027793 -0.000416347
10.3106 0.00252049 -0.000451764
10.3496 0.00217565 -0.000469396
10.3887 0.00216803 -0.000373456
10.4278 0.00246005 -0.000324041
10.4669 0.00294891 -0.000349487
10.506 0.00350324 -0.000414903
10.5452 0.00343567 -0.00049917
10.5845 0.0030514 -0.000533979
10.6238 0.00204752 -0.00046182
10.6631 0.00126912 -0.000308128
10.7024 0.000754783 -0.000101664
10.7418 0.000802142 6.40002e-05
10.7813 0.00166517 5.85167e-05
10.8208 0.00229772 -3.84699e-05
10.8603 0.00273752 -0.000177974
10.8999 0.00234375 -0.000294651
10.9395 0.00178954 -0.000346214
10.9792 0.000934223 -0.000222983
11.0189 0.00036216 -7.05127e-05
11.0586 0.000489978 7.33158e-05
11.0984 0.000983757 0.000187148
11.1383 0.00179444 0.000120899
11.1781 0.00223651 2.28713e-05
11.2181 0.00230087 -0.000125657
11.2581 0.00205439 -0.000174523
11.2981 0.00121215 -0.000185492
11.3381 0.000606406 -0.00017273
11.3783 -2.49612e-05 -6.59638e-05
11.4184 -6.10848e-05 3.65025e-06
11.4587 0.00011402 9.39234e-05
11.4989 0.00064716 7.7778e-05
11.5392 0.00126754 6.74008e-05
11.5796 0.00175154 2.69823e-05
11.62 0.00195306 -4.89684e-05
11.6605 0.0019207 -0.000118612
11.701 0.00152933 -0.000167618
11.7415 0.000832031 -0.000112738
11.7822 0.000270514 -8.58404e-05
11.8228 4.8019e-05 -6.46109e-06
11.8636 0.000125012 5.73887e-05
11.9043 0.000501772 8.26166e-05
11.9452 0.000946623 6.5377e-05
11.986 0.00120113 4.20808e-06
12.027 0.00127126 -3.99021e-05
12.068 0.00108211 -9.56322e-05
12.109 0.000875672 -6.15656e-05
12.1501 0.000695962 -2.86167e-05
12.1913 0.000762871 -4.49221e-06
12.2325 0.000880082 5.131e-06
12.2738 0.000833165 3.75427e-06
12.3151 0.000844977 7.93128e-06
12.3565 0.000803503 -1.54419e-05
12.3979 0.000610857 7.41695e-06
12.4394 0.00055757 1.45961e-05
12.481 0.000763543 1.32362e-05
12.5226 0.000946998 -4.42582e-06
12.5643 0.0010459 -2.84543e-05
12.6061 0.00108388 -3.25858e-05
12.6479 0.000986899 -3.7858e-05
12.6898 0.000915879 -1.44419e-05
12.7317 0.00104717 2.5747e-06
12.7737 0.000991087 1.32456e-05
12.8158 0.00109868 1.66016e-05
12.8579 0.00117682 1.80904e-05
12.9001 0.00116384 -9.72128e-06
12.9424 0.00105335 -2.17472e-05
12.9847 0.00101823 -1.77852e-05
13.0271 0.00101219 -1.81072e-06
13.0696 0.000951209 -4.43071e-06
13.1121 0.000936488 1.27333e-05
13.1547 0.00097126 3.14972e-05
13.1974 0.00114213 3.6635e-05
13.2402 0.00139043 4.33702e-05
13.283 0.00176123 4.67125e-05
13.3259 0.001979 1.57038e-05
13.3689 0.00205291 -3.06736e-05
13.4119 0.00196527 -5.25413e-05
13.455 0.0016023 -5.41567e-05
13.4982 0.00142033 -4.87415e-05
13.5415 0.0013374 -2.5071e-05
13.5848 0.00142824 -1.28557e-05
13.6283 0.00176553 -2.73755e-05
13.6718 0.00210131 -6.73645e-05
13.7153 0.00239341 -0.000115808
13.759 0.00247091 -0.000155558
13.8028 0.00245772 -0.000186391
13.8466 0.00245631 -0.000207425
13.8905 0.00246549 -0.000221823
13.9345 0.00234124 -0.000235606
13.9786 0.00212397 -0.000255356
14.0227 0.00181732 -0.000257686
14.067 0.00129239 -0.000240385
14.1113 0.000974276 -0.000227362
14.1558 0.00084862 -0.00022585
14.2003 0.00110498 -0.000227985
14.2449 0.00140535 -0.000215889
14.2896 0.00116101 -0.000189417
14.3344 0.000772488 -0.000175996
14.3793 0.000292471 -0.000141474
14.4243 0.000363993 -0.00013756
14.4693 0.000726266 -5.2151e-05
14.5145 0.000815166 6.48148e-05
14.5598 0.000510457 5.5236e-05
14.6052 0.000250377 -3.62367e-05
14.6506 0.000440698 -0.000213869
14.6962 0.000474472 -0.000249447
14.7419 0.000438787 -0.000123376
14.7877 -0.000179058 4.54274e-05
14.8336 -0.000552375 0.000126624
14.8796 -0.000443813 8.42547e-05
14.9257 8.20588e-05 4.80922e-05
14.9719 0.000648888 6.11324e-05
15.0182 0.000941163 0.000100705
15.0647 0.000762239 2.67814e-05
15.1112 0.000322901 -9.0957e-05
15.1579 0.000116469 -0.000243225
15.2047 -5.13975e-05 -0.000167465
15.2516 -0.000199391 2.92041e-06
15.2986 -0.00050195 0.000175171
15.3458 -0.000121557 0.000219247
15.393 0.000352423 9.94086e-05
15.4404 0.000932979 1.08635e-05
15.488 0.00113299 -2.61544e-05
15.5356 0.000659311 -2.70017e-05
15.5834 0.000149945 -8.37899e-05
15.6313 5.53981e-05 -9.27055e-05
15.6794 0.000156178 -6.49974e-05
15.7276 0.000183094 3.28799e-05
15.7759 0.000492711 0.000115925
15.8243 0.000707974 0.000120011
15.873 0.000913502 5.04959e-05
15.9217 0.000942568 -1.2566e-05
15.9706 0.000640637 -6.01867e-05
16.0197 0.000102007 -6.58948e-05
16.0689 -0.000126468 -6.13526e-05
16.1182 -0.000124339 -1.98024e-05
16.1677 0.000352069 2.75647e-05
16.2174 0.000591839 7.28379e-05
16.2672 0.000947835 7.30273e-05
16.3172 0.00104975 2.19311e-05
16.3674 0.000969839 -3.20277e-05
16.4177 0.000780527 -5.36615e-05
16.4682 0.000411691 -3.29212e-05
16.5189 4.42323e-05 -1.74588e-05
16.5697 2.12048e-05 -8.26542e-06
16.6208 0.000318782 8.99289e-06
16.672 0.000694214 4.18906e-05
16.7234 0.000962513 5.19186e-05
16.775 0.00101203 2.82526e-05
16.8268 0.000931485 -3.77833e-05
16.8787 0.000860532 -6.35217e-05
16.9309 0.00061639 -3.11215e-05
16.9833 0.000330626 1.78868e-05
17.0359 0.000206463 2.49635e-05
17.0887 0.000457871 1.17343e-05
17.1418 0.00074742 -8.12183e-06
17.195 0.000866262 2.37769e-06
17.2485 0.000861369 -1.10291e-06
17.3022 0.000686843 -1.96384e-05
17.3562 0.000636322 -2.48979e-05
17.4104 0.00053775 -1.24601e-05
17.4648 0.000512205 7.60268e-08
17.5195 0.000511829 7.23874e-06
17.5744 0.000588431 -1.01878e-05
17.6296 0.000689382 -1.97685e-05
17.6851 0.00061432 -2.25008e-05
17.7408 0.000500755 -6.28513e-06
17.7969 0.000401771 1.79785e-05
17.8532 0.00045794 2.1903e-05
17.9098 0.000665122 2.17891e-05
17.9667 0.000815138 1.50604e-06
18.0239 0.00096603 -2.00067e-05
18.0815 0.000969199 -3.11922e-05
18.1393 0.000728766 -1.5435e-05
18.1975 0.000485162 1.12674e-06
18.256 0.000335628 4.30867e-06
18.3149 0.00042969 7.9874e-06
18.3742 0.000530513 7.44369e-06
18.4338 0.000681096 6.49825e-06
18.4938 0.000664873 1.85971e-06
18.5542 0.000608647 -4.00092e-06
18.615 0.00046773 2.12554e-05
18.6762 0.000479169 4.01673e-05
18.7379 0.000652715 2.30137e-05
18.8 0.000962029 -2.06758e-05
18.8625 0.0011965 -4.55439e-05
18.9255 0.00103414 -4.64315e-05
18.9891 0.000634352 -4.18815e-05
19.0531 0.000274767 -2.47117e-05
19.1177 0.00011737 -3.36139e-06
19.1828 0.000220374 2.85746e-05
19.2484 0.000424026 4.39301e-05
19.3147 0.000531639 4.24141e-05
19.3816 0.000699419 3.42895e-05
19.4491 0.000830137 2.63973e-05
19.5173 0.0010174 -6.42886e-06
19.5862 0.00113368 -3.06483e-05
19.6558 0.00106882 -5.10676e-05
19.7262 0.000826607 -6.20014e-05
19.7974 0.000310804 -3.7764e-05
19.8694 -0.00018085 4.83795e-06
19.9423 -0.000292438 3.81861e-05
20.0162 -4.72618e-05 5.91735e-05
20.091 0.000559534 7.64964e-05
20.1669 0.00113319 6.45362e-05
20.244 0.00142967 1.4133e-05
20.3222 0.00149909 -3.05803e-05
20.4016 0.0011595 -4.99881e-05
20.4825 0.000507752 -5.68286e-05
20.5648 4.27467e-06 -3.06176e-05
20.6487 -0.000437668 1.25768e-05
20.7344 -0.000389072 6.29465e-05
20.8219 0.000357583 7.55754e-05
20.9115 0.00127284 5.10548e-05
21.0034 0.00175849 1.27065e-05
21.0979 0.00160359 -3.64664e-05
21.1952 0.000830749 -4.77283e-05
21.2959 0.000263105 -2.86705e-05
21.4004 0.000200619 1.1388e-05
21.5093 0.000578152 2.23363e-05
21.6237 0.00090101 1.48557e-06
21.7448 0.00117833 -3.63508e-05
21.8747 0.000703264 -4.1687e-05
22.0165 0.000245175 -2.48337e-05
22.1768 0.000485758 7.4799e-06
22.3723 0.000670353 -1.06517e-05


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.125Nc1QuantumOneLoop/GApOneLoop.txt <==
-31.4301 -0.00101338 3.22771e-06
-30.9905 -0.00104237 3.36723e-06
-30.6297 -0.0010671 3.48782e-06
-30.3101 -0.00108974 3.59949e-06
-30.0173 -0.00111113 3.706e-06
-29.7441 -0.00113166 3.80925e-06
-29.4858 -0.0011516 3.91039e-06
-29.2396 -0.0011711 4.01016e-06
-29.0035 -0.00119027 4.10909e-06
-28.7758 -0.0012092 4.20757e-06
-28.5554 -0.00122796 4.30589e-06
-28.3415 -0.00124659 4.4043e-06
-28.1333 -0.00126514 4.50299e-06
-27.9302 -0.00128363 4.60213e-06
-27.7317 -0.0013021 4.70186e-06
-27.5373 -0.00132057 4.80229e-06
-27.3468 -0.00133906 4.90355e-06
-27.1598 -0.00135759 5.00573e-06
-26.9761 -0.00137617 5.10891e-06
-26.7954 -0.00139482 5.2132e-06
-26.6174 -0.00141356 5.31865e-06
-26.4421 -0.00143239 5.42535e-06
-26.2693 -0.00145133 5.53337e-06
-26.0988 -0.00147039 5.64277e-06
-25.9304 -0.00148958 5.75362e-06
-25.7641 -0.0015089 5.86599e-06
-25.5998 -0.00152836 5.97993e-06
-25.4373 -0.00154798 6.09552e-06
-25.2766 -0.00156777 6.2128e-06
-25.1175 -0.00158772 6.33185e-06
-24.9601 -0.00160785 6.45271e-06
-24.8041 -0.00162816 6.57546e-06
-24.6496 -0.00164867 6.70015e-06
-24.4966 -0.00166938 6.82685e-06
-24.3448 -0.00169029 6.95561e-06
-24.1944 -0.00171141 7.0865e-06
-24.0451 -0.00173276 7.21958e-06
-23.8971 -0.00175433 7.35492e-06
-23.7502 -0.00177614 7.49257e-06
-23.6044 -0.00179819 7.63261e-06
-23.4597 -0.00182049 7.77511e-06
-23.316 -0.00184304 7.92012e-06
-23.1733 -0.00186585 8.06773e-06
-23.0316 -0.00188893 8.21799e-06
-22.8908 -0.00191229 8.371e-06
-22.7509 -0.00193593 8.52681e-06
-22.6118 -0.00195986 8.68551e-06
-22.4736 -0.00198409 8.84717e-06
-22.3363 -0.00200862 9.01188e-06
-22.1997 -0.00203346 9.17971e-06
-22.0639 -0.00205863 9.35075e-06
-21.9288 -0.00208412 9.52509e-06
-21.7945 -0.00210994 9.70281e-06
-21.6609 -0.00213611 9.88401e-06
-21.528 -0.00216263 1.00688e-05
-21.3958 -0.0021895 1.02572e-05
-21.2642 -0.00221675 1.04494e-05
-21.1332 -0.00224437 1.06455e-05
-21.0029 -0.00227238 1.08455e-05
-20.8732 -0.00230077 1.10496e-05
-20.7441 -0.00232958 1.12579e-05
-20.6156 -0.00235879 1.14705e-05
-20.4876 -0.00238842 1.16876e-05
-20.3602 -0.00241849 1.19091e-05
-20.2333 -0.002449 1.21354e-05
-20.1069 -0.00247995 1.23664e-05
-19.9811 -0.00251137 1.26024e-05
-19.8557 -0.00254326 1.28434e-05
-19.7309 -0.00257564 1.30896e-05
-19.6065 -0.00260851 1.33412e-05
-19.4826 -0.00264188 1.35983e-05
-19.3592 -0.00267577 1.38611e-05
-19.2362 -0.00271019 1.41296e-05
-19.1137 -0.00274515 1.44042e-05
-18.9916 -0.00278067 1.46849e-05
-18.8699 -0.00281675 1.4972e-05
-18.7487 -0.00285341 1.52655e-05
-18.6278 -0.00289067 1.55658e-05
-18.5074 -0.00292854 1.5873e-05
-18.3873 -0.00296703 1.61873e-05
-18.2676 -0.00300615 1.65089e-05
-18.1483 -0.00304593 1.6838e-05
-18.0294 -0.00308638 1.71749e-05
-17.9108 -0.00312751 1.75197e-05
-17.7926 -0.00316935 1.78728e-05
-17.6748 -0.0032119 1.82344e-05
-17.5572 -0.00325519 1.86047e-05
-17.4401 -0.00329923 1.8984e-05
-17.3232 -0.00334405 1.93726e-05
-17.2067 -0.00338965 1.97707e-05
-17.0905 -0.00343607 2.01787e-05
-16.9746 -0.00348332 2.05969e-05
-16.859 -0.00353142 2.10256e-05
-16.7437 -0.0035804 2.1465e-05
-16.6288 -0.00363028 2.19157e-05
-16.5141 -0.00368107 2.23779e-05
-16.3997 -0.00373281 2.28519e-05
-16.2856 -0.00378551 2.33383e-05
-16.1717 -0.00383921 2.38373e-05
-16.0582 -0.00389393 2.43494e-05
-15.9449 -0.00394969 2.48751e-05
-15.8319 -0.00400652 2.54147e-05
-15.7191 -0.00406446 2.59688e-05
-15.6066 -0.00412353 2.65378e-05
-15.4943 -0.00418376 2.71222e-05
-15.3823 -0.00424519 2.77226e-05
-15.2705 -0.00430784 2.83395e-05
-15.159 -0.00437175 2.89736e-05
-15.0477 -0.00443696 2.96252e-05
-14.9367 -0.0045035 3.02952e-05
-14.8258 -0.00457141 3.09841e-05
-14.7152 -0.00464072 3.16927e-05
-14.6049 -0.00471148 3.24215e-05
-14.4947 -0.00478373 3.31714e-05
-14.3848 -0.00485751 3.39431e-05
-14.275 -0.00493287 3.47374e-05
-14.1655 -0.00500985 3.55552e-05
-14.0562 -0.0050885 3.63973e-05
-13.9471 -0.00516886 3.72645e-05
-13.8382 -0.005251 3.8158e-05
-13.7294 -0.00533496 3.90786e-05
-13.6209 -0.0054208 4.00273e-05
-13.5126 -0.00550858 4.10054e-05
-13.4044 -0.00559835 4.20139e-05
-13.2965 -0.00569018 4.30539e-05
-13.1887 -0.00578413 4.41268e-05
-13.0811 -0.00588027 4.52339e-05
-12.9737 -0.00597866 4.63764e-05
-12.8664 -0.00607939 4.75559e-05
-12.7593 -0.00618252 4.87738e-05
-12.6524 -0.00628814 5.00318e-05
-12.5457 -0.00639632 5.13314e-05
-12.4391 -0.00650715 5.26744e-05
-12.3327 -0.00662071 5.40626e-05
-12.2265 -0.00673711 5.5498e-05
-12.1204 -0.00685643 5.69825e-05
-12.0144 -0.00697877 5.85182e-05
-11.9086 -0.00710424 6.01075e-05
-11.803 -0.00723295 6.17526e-05
-11.6975 -0.00736501 6.3456e-05
-11.5922 -0.00750054 6.52203e-05
-11.487 -0.00763966 6.70482e-05
-11.3819 -0.0077825 6.89427e-05
-11.277 -0.0079292 7.09067e-05
-11.1722 -0.0080799 7.29436e-05
-11.0676 -0.00823474 7.50566e-05
-10.9631 -0.00839389 7.72494e-05
-10.8587 -0.00855749 7.95258e-05
-10.7545 -0.00872573 8.18898e-05
-10.6503 -0.00889877 8.43457e-05
-10.5463 -0.00907682 8.68978e-05
-10.4425 -0.00926005 8.95511e-05
-10.3387 -0.00944868 9.23106e-05
-10.2351 -0.00964292 9.51815e-05
-10.1316 -0.00984301 9.81697e-05
-10.0282 -0.0100492 0.000101281
-9.92496 -0.0102616 0.000104522
-9.82181 -0.0104807 0.0001079
-9.71877 -0.0107067 0.000111421
-9.61583 -0.0109398 0.000115094
-9.51301 -0.0111803 0.000118926
-9.4103 -0.0114287 0.000122927
-9.30769 -0.0116852 0.000127106
-9.20518 -0.0119502 0.000131472
-9.10278 -0.012224 0.000136037
-9.00048 -0.0125072 0.000140812
-8.89828 -0.0128 0.000145809
-8.79618 -0.0131031 0.000151042
-8.69417 -0.0134167 0.000156523
-8.59226 -0.0137415 0.000162269
-8.49044 -0.014078 0.000168295
-8.38872 -0.0144267 0.000174619
-8.28708 -0.0147883 0.00018126
-8.18554 -0.0151634 0.000188237
-8.08408 -0.0155526 0.000195572
-7.98271 -0.0159568 0.000203289
-7.88143 -0.0163767 0.000211413
-7.78023 -0.0168131 0.00021997
-7.67911 -0.0172669 0.000228991
-7.57807 -0.0177391 0.000238507
-7.47712 -0.0182307 0.000248553
-7.37624 -0.0187426 0.000259167
-7.27544 -0.0192762 0.000270389
-7.17471 -0.0198327 0.000282263
-7.07406 -0.0204133 0.000294838
-6.97348 -0.0210195 0.000308168
-6.87298 -0.0216529 0.000322308
-6.77254 -0.022315 0.000337324
-6.67218 -0.0230078 0.000353282
-6.57188 -0.0237332 0.00037026
-6.47166 -0.0244931 0.00038834
-6.37149 -0.0252899 0.000407615
-6.2714 -0.0261261 0.000428184
-6.17136 -0.0270042 0.000450159
-6.07139 -0.0279273 0.000473664
-5.97148 -0.0288983 0.000498834
-5.87163 -0.0299208 0.000525822
-5.77184 -0.0309984 0.000554796
-5.67211 -0.0321354 0.000585943
-5.57243 -0.033336 0.000619473
-5.47281 -0.0346054 0.000655621
-5.37325 -0.0359488 0.000694651
-5.27373 -0.0373722 0.000736857
-5.17427 -0.0388821 0.000782575
-5.07487 -0.040486 0.00083218
-4.97551 -0.0421917 0.000886101
-4.8762 -0.0440083 0.000944823
-4.77694 -0.0459457 0.0010089
-4.67772 -0.048015 0.00107897
-4.57855 -0.0502288 0.00115575
-4.47943 -0.0526009 0.00124008
-4.38035 -0.0551473 0.00133294
-4.28131 -0.0578855 0.00143544
-4.18232 -0.060836 0.00154889
-4.08336 -0.0640215 0.00167482
-3.98445 -0.0674684 0.00181503
-3.88557 -0.0712066 0.00197164
-3.78673 -0.0752708 0.00214719
-3.68793 -0.079701 0.00234469
-3.58916 -0.0845437 0.00256777
-3.49043 -0.0898531 0.0028208
-3.39173 -0.095693 0.00310914
-3.29307 -0.102139 0.00343934
-3.19443 -0.10928 0.00381951
-3.09583 -0.117225 0.0042598
-2.99725 -0.126102 0.00477297
-2.89871 -0.13607 0.00537532
-2.80019 -0.147322 0.00608785
-2.7017 -0.1601 0.00693799
-2.60323 -0.174706 0.00796213
-2.50479 -0.191525 0.00920929
-2.40638 -0.211054 0.0107467
-2.30798 -0.233946 0.0126688
-2.20961 -0.26107 0.0151107
-2.11126 -0.293619 0.0182721
-2.01293 -0.33326 0.0224575
-1.91462 -0.3824 0.028149
-1.81632 -0.44464 0.0361469
-1.71804 -0.525613 0.0478577
-1.61978 -0.634618 0.0659395
-1.52154 -0.788135 0.0959112
-1.42331 -1.01822 0.150801
-1.32509 -1.39569 0.26761
-1.22689 -2.10685 0.586843
-1.12869 -3.70271 1.99803
-1.03051 0.26623 9.69662
-0.932337 4.16693 1.98692
-0.834173 2.57867 0.583043
-0.736016 1.87471 0.263797
-0.637867 1.50582 0.145995
-0.539723 1.2866 0.0897769
-0.441585 1.14676 0.0582203
-0.343451 1.05478 0.038261
-0.24532 0.99483 0.0242934
-0.147191 0.958476 0.0135248
-0.0490634 0.941269 0.00434705
0.0490634 0.941269 -0.00434705
0.147191 0.958476 -0.0135248
0.24532 0.99483 -0.0242934
0.343451 1.05478 -0.038261
0.441585 1.14676 -0.0582203
0.539723 1.2866 -0.0897769
0.637867 1.50582 -0.145995
0.736016 1.87471 -0.263797
0.834173 2.57867 -0.583043
0.932337 4.16693 -1.98692
1.03051 0.26623 -9.69662
1.12869 -3.70271 -1.99803
1.22689 -2.10685 -0.586843
1.32509 -1.39569 -0.26761
1.42331 -1.01822 -0.150801
1.52154 -0.788135 -0.0959112
1.61978 -0.634618 -0.0659395
1.71804 -0.525613 -0.0478577
1.81632 -0.44464 -0.0361469
1.91462 -0.3824 -0.028149
2.01293 -0.33326 -0.0224575
2.11126 -0.293619 -0.0182721
2.20961 -0.26107 -0.0151107
2.30798 -0.233946 -0.0126688
2.40638 -0.211054 -0.0107467
2.50479 -0.191525 -0.00920929
2.60323 -0.174706 -0.00796213
2.7017 -0.1601 -0.00693799
2.80019 -0.147322 -0.00608785
2.89871 -0.13607 -0.00537532
2.99725 -0.126102 -0.00477297
3.09583 -0.117225 -0.0042598
3.19443 -0.10928 -0.00381951
3.29307 -0.102139 -0.00343934
3.39173 -0.095693 -0.00310914
3.49043 -0.0898531 -0.0028208
3.58916 -0.0845437 -0.00256777
3.68793 -0.079701 -0.00234469
3.78673 -0.0752708 -0.00214719
3.88557 -0.0712066 -0.00197164
3.98445 -0.0674684 -0.00181503
4.08336 -0.0640215 -0.00167482
4.18232 -0.060836 -0.00154889
4.28131 -0.0578855 -0.00143544
4.38035 -0.0551473 -0.00133294
4.47943 -0.0526009 -0.00124008
4.57855 -0.0502288 -0.00115575
4.67772 -0.048015 -0.00107897
4.77694 -0.0459457 -0.0010089
4.8762 -0.0440083 -0.000944823
4.97551 -0.0421917 -0.000886101
5.07487 -0.040486 -0.00083218
5.17427 -0.0388821 -0.000782575
5.27373 -0.0373722 -0.000736857
5.37325 -0.0359488 -0.000694651
5.47281 -0.0346054 -0.000655621
5.57243 -0.033336 -0.000619473
5.67211 -0.0321354 -0.000585943
5.77184 -0.0309984 -0.000554796
5.87163 -0.0299208 -0.000525822
5.97148 -0.0288983 -0.000498834
6.07139 -0.0279273 -0.000473664
6.17136 -0.0270042 -0.000450159
6.2714 -0.0261261 -0.000428184
6.37149 -0.0252899 -0.000407615
6.47166 -0.0244931 -0.00038834
6.57188 -0.0237332 -0.00037026
6.67218 -0.0230078 -0.000353282
6.77254 -0.022315 -0.000337324
6.87298 -0.0216529 -0.000322308
6.97348 -0.0210195 -0.000308168
7.07406 -0.0204133 -0.000294838
7.17471 -0.0198327 -0.000282263
7.27544 -0.0192762 -0.000270389
7.37624 -0.0187426 -0.000259167
7.47712 -0.0182307 -0.000248553
7.57807 -0.0177391 -0.000238507
7.67911 -0.0172669 -0.000228991
7.78023 -0.0168131 -0.00021997
7.88143 -0.0163767 -0.000211413
7.98271 -0.0159568 -0.000203289
8.08408 -0.0155526 -0.000195572
8.18554 -0.0151634 -0.000188237
8.28708 -0.0147883 -0.00018126
8.38872 -0.0144267 -0.000174619
8.49044 -0.014078 -0.000168295
8.59226 -0.0137415 -0.000162269
8.69417 -0.0134167 -0.000156523
8.79618 -0.0131031 -0.000151042
8.89828 -0.0128 -0.000145809
9.00048 -0.0125072 -0.000140812
9.10278 -0.012224 -0.000136037
9.20518 -0.0119502 -0.000131472
9.30769 -0.0116852 -0.000127106
9.4103 -0.0114287 -0.000122927
9.51301 -0.0111803 -0.000118926
9.61583 -0.0109398 -0.000115094
9.71877 -0.0107067 -0.000111421
9.82181 -0.0104807 -0.0001079
9.92496 -0.0102616 -0.000104522
10.0282 -0.0100492 -0.000101281
10.1316 -0.00984301 -9.81697e-05
10.2351 -0.00964292 -9.51815e-05
10.3387 -0.00944868 -9.23106e-05
10.4425 -0.00926005 -8.95511e-05
10.5463 -0.00907682 -8.68978e-05
10.6503 -0.00889877 -8.43457e-05
10.7545 -0.00872573 -8.18898e-05
10.8587 -0.00855749 -7.95258e-05
10.9631 -0.00839389 -7.72494e-05
11.0676 -0.00823474 -7.50566e-05
11.1722 -0.0080799 -7.29436e-05
11.277 -0.0079292 -7.09067e-05
11.3819 -0.0077825 -6.89427e-05
11.487 -0.00763966 -6.70482e-05
11.5922 -0.00750054 -6.52203e-05
11.6975 -0.00736501 -6.3456e-05
11.803 -0.00723295 -6.17526e-05
11.9086 -0.00710424 -6.01075e-05
12.0144 -0.00697877 -5.85182e-05
12.1204 -0.00685643 -5.69825e-05
12.2265 -0.00673711 -5.5498e-05
12.3327 -0.00662071 -5.40626e-05
12.4391 -0.00650715 -5.26744e-05
12.5457 -0.00639632 -5.13314e-05
12.6524 -0.00628814 -5.00318e-05
12.7593 -0.00618252 -4.87738e-05
12.8664 -0.00607939 -4.75559e-05
12.9737 -0.00597866 -4.63764e-05
13.0811 -0.00588027 -4.52339e-05
13.1887 -0.00578413 -4.41268e-05
13.2965 -0.00569018 -4.30539e-05
13.4044 -0.00559835 -4.20139e-05
13.5126 -0.00550858 -4.10054e-05
13.6209 -0.0054208 -4.00273e-05
13.7294 -0.00533496 -3.90786e-05
13.8382 -0.005251 -3.8158e-05
13.9471 -0.00516886 -3.72645e-05
14.0562 -0.0050885 -3.63973e-05
14.1655 -0.00500985 -3.55552e-05
14.275 -0.00493287 -3.47374e-05
14.3848 -0.00485751 -3.39431e-05
14.4947 -0.00478373 -3.31714e-05
14.6049 -0.00471148 -3.24215e-05
14.7152 -0.00464072 -3.16927e-05
14.8258 -0.00457141 -3.09841e-05
14.9367 -0.0045035 -3.02952e-05
15.0477 -0.00443696 -2.96252e-05
15.159 -0.00437175 -2.89736e-05
15.2705 -0.00430784 -2.83395e-05
15.3823 -0.00424519 -2.77226e-05
15.4943 -0.00418376 -2.71222e-05
15.6066 -0.00412353 -2.65378e-05
15.7191 -0.00406446 -2.59688e-05
15.8319 -0.00400652 -2.54147e-05
15.9449 -0.00394969 -2.48751e-05
16.0582 -0.00389393 -2.43494e-05
16.1717 -0.00383921 -2.38373e-05
16.2856 -0.00378551 -2.33383e-05
16.3997 -0.00373281 -2.28519e-05
16.5141 -0.00368107 -2.23779e-05
16.6288 -0.00363028 -2.19157e-05
16.7437 -0.0035804 -2.1465e-05
16.859 -0.00353142 -2.10256e-05
16.9746 -0.00348332 -2.05969e-05
17.0905 -0.00343607 -2.01787e-05
17.2067 -0.00338965 -1.97707e-05
17.3232 -0.00334405 -1.93726e-05
17.4401 -0.00329923 -1.8984e-05
17.5572 -0.00325519 -1.86047e-05
17.6748 -0.0032119 -1.82344e-05
17.7926 -0.00316935 -1.78728e-05
17.9108 -0.00312751 -1.75197e-05
18.0294 -0.00308638 -1.71749e-05
18.1483 -0.00304593 -1.6838e-05
18.2676 -0.00300615 -1.65089e-05
18.3873 -0.00296703 -1.61873e-05
18.5074 -0.00292854 -1.5873e-05
18.6278 -0.00289067 -1.55658e-05
18.7487 -0.00285341 -1.52655e-05
18.8699 -0.00281675 -1.4972e-05
18.9916 -0.00278067 -1.46849e-05
19.1137 -0.00274515 -1.44042e-05
19.2362 -0.00271019 -1.41296e-05
19.3592 -0.00267577 -1.38611e-05
19.4826 -0.00264188 -1.35983e-05
19.6065 -0.00260851 -1.33412e-05
19.7309 -0.00257564 -1.30896e-05
19.8557 -0.00254326 -1.28434e-05
19.9811 -0.00251137 -1.26024e-05
20.1069 -0.00247995 -1.23664e-05
20.2333 -0.002449 -1.21354e-05
20.3602 -0.00241849 -1.19091e-05
20.4876 -0.00238842 -1.16876e-05
20.6156 -0.00235879 -1.14705e-05
20.7441 -0.00232958 -1.12579e-05
20.8732 -0.00230077 -1.10496e-05
21.0029 -0.00227238 -1.08455e-05
21.1332 -0.00224437 -1.06455e-05
21.2642 -0.00221675 -1.04494e-05
21.3958 -0.0021895 -1.02572e-05
21.528 -0.00216263 -1.00688e-05
21.6609 -0.00213611 -9.88401e-06
21.7945 -0.00210994 -9.70281e-06
21.9288 -0.00208412 -9.52509e-06
22.0639 -0.00205863 -9.35075e-06
22.1997 -0.00203346 -9.17971e-06
22.3363 -0.00200862 -9.01188e-06
22.4736 -0.00198409 -8.84717e-06
22.6118 -0.00195986 -8.68551e-06
22.7509 -0.00193593 -8.52681e-06
22.8908 -0.00191229 -8.371e-06
23.0316 -0.00188893 -8.21799e-06
23.1733 -0.00186585 -8.06773e-06
23.316 -0.00184304 -7.92012e-06
23.4597 -0.00182049 -7.77511e-06
23.6044 -0.00179819 -7.63261e-06
23.7502 -0.00177614 -7.49257e-06
23.8971 -0.00175433 -7.35492e-06
24.0451 -0.00173276 -7.21958e-06
24.1944 -0.00171141 -7.0865e-06
24.3448 -0.00169029 -6.95561e-06
24.4966 -0.00166938 -6.82685e-06
24.6496 -0.00164867 -6.70015e-06
24.8041 -0.00162816 -6.57546e-06
24.9601 -0.00160785 -6.45271e-06
25.1175 -0.00158772 -6.33185e-06
25.2766 -0.00156777 -6.2128e-06
25.4373 -0.00154798 -6.09552e-06
25.5998 -0.00152836 -5.97993e-06
25.7641 -0.0015089 -5.86599e-06
25.9304 -0.00148958 -5.75362e-06
26.0988 -0.00147039 -5.64277e-06
26.2693 -0.00145133 -5.53337e-06
26.4421 -0.00143239 -5.42535e-06
26.6174 -0.00141356 -5.31865e-06
26.7954 -0.00139482 -5.2132e-06
26.9761 -0.00137617 -5.10891e-06
27.1598 -0.00135759 -5.00573e-06
27.3468 -0.00133906 -4.90355e-06
27.5373 -0.00132057 -4.80229e-06
27.7317 -0.0013021 -4.70186e-06
27.9302 -0.00128363 -4.60213e-06
28.1333 -0.00126514 -4.50299e-06
28.3415 -0.00124659 -4.4043e-06
28.5554 -0.00122796 -4.30589e-06
28.7758 -0.0012092 -4.20757e-06
29.0035 -0.00119027 -4.10909e-06
29.2396 -0.0011711 -4.01016e-06
29.4858 -0.0011516 -3.91039e-06
29.7441 -0.00113166 -3.80925e-06
30.0173 -0.00111113 -3.706e-06
30.3101 -0.00108974 -3.59949e-06
30.6297 -0.0010671 -3.48782e-06
30.9905 -0.00104237 -3.36723e-06
31.4301 -0.00101338 -3.22771e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.125Nc1QuantumOneLoop/GApTwoLoop.txt <==
-31.4301 -0.00101338 3.22772e-06
-30.9905 -0.00104237 3.36728e-06
-30.6297 -0.0010671 3.48784e-06
-30.3101 -0.00108975 3.59952e-06
-30.0173 -0.00111113 3.70596e-06
-29.7441 -0.00113167 3.80923e-06
-29.4858 -0.00115161 3.9104e-06
-29.2396 -0.0011711 4.01027e-06
-29.0035 -0.00119028 4.10913e-06
-28.7758 -0.00120921 4.2076e-06
-28.5554 -0.00122797 4.30596e-06
-28.3415 -0.0012466 4.40439e-06
-28.1333 -0.00126515 4.50301e-06
-27.9302 -0.00128364 4.60223e-06
-27.7317 -0.00130211 4.7019e-06
-27.5373 -0.00132058 4.80236e-06
-27.3468 -0.00133907 4.90363e-06
-27.1598 -0.00135759 5.00579e-06
-26.9761 -0.00137618 5.10898e-06
-26.7954 -0.00139483 5.2133e-06
-26.6174 -0.00141357 5.31869e-06
-26.4421 -0.0014324 5.42547e-06
-26.2693 -0.00145134 5.53342e-06
-26.0988 -0.0014704 5.64288e-06
-25.9304 -0.00148959 5.7537e-06
-25.7641 -0.00150891 5.86609e-06
-25.5998 -0.00152838 5.98003e-06
-25.4373 -0.001548 6.09561e-06
-25.2766 -0.00156778 6.21291e-06
-25.1175 -0.00158773 6.33196e-06
-24.9601 -0.00160786 6.45281e-06
-24.8041 -0.00162818 6.5756e-06
-24.6496 -0.00164868 6.70024e-06
-24.4966 -0.00166939 6.82701e-06
-24.3448 -0.0016903 6.9557e-06
-24.1944 -0.00171143 7.08667e-06
-24.0451 -0.00173278 7.21968e-06
-23.8971 -0.00175435 7.35508e-06
-23.7502 -0.00177616 7.49269e-06
-23.6044 -0.00179821 7.63277e-06
-23.4597 -0.00182051 7.77525e-06
-23.316 -0.00184306 7.92028e-06
-23.1733 -0.00186587 8.06789e-06
-23.0316 -0.00188895 8.21816e-06
-22.8908 -0.00191231 8.37117e-06
-22.7509 -0.00193595 8.52699e-06
-22.6118 -0.00195988 8.68568e-06
-22.4736 -0.00198411 8.84738e-06
-22.3363 -0.00200864 9.01205e-06
-22.1997 -0.00203349 9.17994e-06
-22.0639 -0.00205865 9.35092e-06
-21.9288 -0.00208414 9.52534e-06
-21.7945 -0.00210997 9.70298e-06
-21.6609 -0.00213613 9.88429e-06
-21.528 -0.00216265 1.0069e-05
-21.3958 -0.00218953 1.02575e-05
-21.2642 -0.00221678 1.04496e-05
-21.1332 -0.0022444 1.06458e-05
-21.0029 -0.0022724 1.08457e-05
-20.8732 -0.0023008 1.10499e-05
-20.7441 -0.00232961 1.12582e-05
-20.6156 -0.00235882 1.14708e-05
-20.4876 -0.00238845 1.16878e-05
-20.3602 -0.00241852 1.19095e-05
-20.2333 -0.00244903 1.21357e-05
-20.1069 -0.00247999 1.23667e-05
-19.9811 -0.00251141 1.26027e-05
-19.8557 -0.0025433 1.28438e-05
-19.7309 -0.00257567 1.309e-05
-19.6065 -0.00260854 1.33416e-05
-19.4826 -0.00264192 1.35987e-05
-19.3592 -0.00267581 1.38615e-05
-19.2362 -0.00271023 1.413e-05
-19.1137 -0.00274519 1.44047e-05
-18.9916 -0.00278071 1.46853e-05
-18.8699 -0.00281679 1.49725e-05
-18.7487 -0.00285346 1.5266e-05
-18.6278 -0.00289072 1.55664e-05
-18.5074 -0.00292858 1.58734e-05
-18.3873 -0.00296707 1.61879e-05
-18.2676 -0.0030062 1.65093e-05
-18.1483 -0.00304598 1.68386e-05
-18.0294 -0.00308643 1.71754e-05
-17.9108 -0.00312757 1.75204e-05
-17.7926 -0.0031694 1.78734e-05
-17.6748 -0.00321196 1.82351e-05
-17.5572 -0.00325525 1.86053e-05
-17.4401 -0.00329929 1.89847e-05
-17.3232 -0.00334411 1.93732e-05
-17.2067 -0.00338971 1.97715e-05
-17.0905 -0.00343613 2.01794e-05
-16.9746 -0.00348339 2.05977e-05
-16.859 -0.00353149 2.10263e-05
-16.7437 -0.00358047 2.14659e-05
-16.6288 -0.00363035 2.19165e-05
-16.5141 -0.00368114 2.23788e-05
-16.3997 -0.00373288 2.28528e-05
-16.2856 -0.00378559 2.33393e-05
-16.1717 -0.00383929 2.38383e-05
-16.0582 -0.00389401 2.43505e-05
-15.9449 -0.00394977 2.48761e-05
-15.8319 -0.00400661 2.54158e-05
-15.7191 -0.00406455 2.59699e-05
-15.6066 -0.00412362 2.6539e-05
-15.4943 -0.00418386 2.71234e-05
-15.3823 -0.00424529 2.77239e-05
-15.2705 -0.00430794 2.83408e-05
-15.159 -0.00437186 2.8975e-05
-15.0477 -0.00443707 2.96266e-05
-14.9367 -0.00450361 3.02968e-05
-14.8258 -0.00457152 3.09856e-05
-14.7152 -0.00464084 3.16943e-05
-14.6049 -0.0047116 3.24231e-05
-14.4947 -0.00478386 3.31732e-05
-14.3848 -0.00485764 3.39448e-05
-14.275 -0.004933 3.47394e-05
-14.1655 -0.00500998 3.5557e-05
-14.0562 -0.00508864 3.63994e-05
-13.9471 -0.00516901 3.72665e-05
-13.8382 -0.00525115 3.81603e-05
-13.7294 -0.00533511 3.90807e-05
-13.6209 -0.00542096 4.00299e-05
-13.5126 -0.00550874 4.10077e-05
-13.4044 -0.00559852 4.20166e-05
-13.2965 -0.00569035 4.30564e-05
-13.1887 -0.00578431 4.41298e-05
-13.0811 -0.00588045 4.52366e-05
-12.9737 -0.00597886 4.63797e-05
-12.8664 -0.00607959 4.75588e-05
-12.7593 -0.00618273 4.87774e-05
-12.6524 -0.00628835 5.0035e-05
-12.5457 -0.00639654 5.13352e-05
-12.4391 -0.00650738 5.26779e-05
-12.3327 -0.00662095 5.40667e-05
-12.2265 -0.00673735 5.55018e-05
-12.1204 -0.00685668 5.6987e-05
-12.0144 -0.00697903 5.85225e-05
-11.9086 -0.00710452 6.01124e-05
-11.803 -0.00723324 6.17573e-05
-11.6975 -0.00736531 6.34613e-05
-11.5922 -0.00750085 6.52254e-05
-11.487 -0.00763998 6.7054e-05
-11.3819 -0.00778283 6.89484e-05
-11.277 -0.00792955 7.09131e-05
-11.1722 -0.00808026 7.29499e-05
-11.0676 -0.00823511 7.50636e-05
-10.9631 -0.00839427 7.72564e-05
-10.8587 -0.00855789 7.95335e-05
-10.7545 -0.00872614 8.18975e-05
-10.6503 -0.00889921 8.43541e-05
-10.5463 -0.00907727 8.69064e-05
-10.4425 -0.00926052 8.95604e-05
-10.3387 -0.00944917 9.232e-05
-10.2351 -0.00964343 9.51918e-05
-10.1316 -0.00984353 9.81802e-05
-10.0282 -0.0100497 0.000101292
-9.92496 -0.0102622 0.000104534
-9.82181 -0.0104813 0.000107912
-9.71877 -0.0107073 0.000111434
-9.61583 -0.0109404 0.000115108
-9.51301 -0.011181 0.000118941
-9.4103 -0.0114294 0.000122943
-9.30769 -0.0116859 0.000127122
-9.20518 -0.011951 0.00013149
-9.10278 -0.0122249 0.000136055
-9.00048 -0.012508 0.000140832
-8.89828 -0.0128009 0.00014583
-8.79618 -0.013104 0.000151064
-8.69417 -0.0134177 0.000156546
-8.59226 -0.0137425 0.000162294
-8.49044 -0.0140791 0.000168321
-8.38872 -0.0144278 0.000174648
-8.28708 -0.0147895 0.000181289
-8.18554 -0.0151646 0.00018827
-8.08408 -0.015554 0.000195606
-7.98271 -0.0159582 0.000203326
-7.88143 -0.0163782 0.00021145
-7.78023 -0.0168147 0.000220013
-7.67911 -0.0172686 0.000229034
-7.57807 -0.0177409 0.000238556
-7.47712 -0.0182325 0.000248603
-7.37624 -0.0187446 0.000259223
-7.27544 -0.0192783 0.000270446
-7.17471 -0.0198348 0.000282329
-7.07406 -0.0204156 0.000294905
-6.97348 -0.021022 0.000308244
-6.87298 -0.0216555 0.000322386
-6.77254 -0.0223178 0.000337413
-6.67218 -0.0230108 0.000353373
-6.57188 -0.0237363 0.000370365
-6.47166 -0.0244965 0.000388447
-6.37149 -0.0252935 0.000407738
-6.2714 -0.02613 0.000428311
-6.17136 -0.0270084 0.000450306
-6.07139 -0.0279317 0.000473815
-5.97148 -0.028903 0.00049901
-5.87163 -0.0299259 0.000526004
-5.77184 -0.0310039 0.000555008
-5.67211 -0.0321413 0.000586164
-5.57243 -0.0333424 0.000619731
-5.47281 -0.0346123 0.000655892
-5.37325 -0.0359562 0.000694967
-5.27373 -0.0373803 0.000737192
-5.17427 -0.038891 0.000782967
-5.07487 -0.0404956 0.0008326
-4.97551 -0.0422022 0.000886595
-4.8762 -0.0440198 0.000945357
-4.77694 -0.0459583 0.00100953
-4.67772 -0.0480289 0.00107966
-4.57855 -0.050244 0.00115657
-4.47943 -0.0526178 0.001241
-4.38035 -0.055166 0.00133404
-4.28131 -0.0579064 0.00143668
-4.18232 -0.0608593 0.0015504
-4.08336 -0.0640478 0.00167658
-3.98445 -0.0674981 0.00181722
-3.88557 -0.0712404 0.00197431
-3.78673 -0.0753095 0.00215062
-3.68793 -0.0797458 0.0023491
-3.58916 -0.084596 0.0025738
-3.49043 -0.0899152 0.00282937
-3.39173 -0.0957678 0.00312237
-3.29307 -0.102231 0.00346185
-3.19443 -0.109395 0.00386301
-3.09583 -0.117356 0.00435413
-2.99725 -0.12619 0.00490218
-2.89871 -0.136106 0.00548414
-2.80019 -0.147353 0.00616462
-2.7017 -0.16015 0.00699571
-2.60323 -0.174782 0.00801223
-2.50479 -0.191633 0.00925721
-2.40638 -0.2112 0.0107978
-2.30798 -0.234138 0.0127258
-2.20961 -0.261324 0.0151797
-2.11126 -0.293955 0.018358
-2.01293 -0.333708 0.0225721
-1.91462 -0.383008 0.0283057
-1.81632 -0.445484 0.0363771
-1.71804 -0.526821 0.0482098
-1.61978 -0.636414 0.0665273
-1.52154 -0.790959 0.0969729
-1.42331 -1.02299 0.153005
-1.32509 -1.4046 0.273079
-1.22689 -2.12545 0.60531
-1.12869 -3.72601 2.09985
-1.03051 0.854008 9.4453
-0.932337 4.08676 1.92816
-0.834173 2.55618 0.577729
-0.736016 1.86313 0.261667
-0.637867 1.49805 0.144862
-0.539723 1.28071 0.0890876
-0.441585 1.14195 0.0578005
-0.343451 1.05064 0.037985
-0.24532 0.991097 0.0241306
-0.147191 0.954984 0.0134289
-0.0490634 0.937888 0.00432207
0.0490634 0.937888 -0.00432207
0.147191 0.954984 -0.0134289
0.24532 0.991097 -0.0241306
0.343451 1.05064 -0.037985
0.441585 1.14195 -0.0578005
0.539723 1.28071 -0.0890876
0.637867 1.49805 -0.144862
0.736016 1.86313 -0.261667
0.834173 2.55618 -0.577729
0.932337 4.08676 -1.92816
1.03051 0.854008 -9.4453
1.12869 -3.72601 -2.09985
1.22689 -2.12545 -0.60531
1.32509 -1.4046 -0.273079
1.42331 -1.02299 -0.153005
1.52154 -0.790959 -0.0969729
1.61978 -0.636414 -0.0665273
1.71804 -0.526821 -0.0482098
1.81632 -0.445484 -0.0363771
1.91462 -0.383008 -0.0283057
2.01293 -0.333708 -0.0225721
2.11126 -0.293955 -0.018358
2.20961 -0.261324 -0.0151797
2.30798 -0.234138 -0.0127258
2.40638 -0.2112 -0.0107978
2.50479 -0.191633 -0.00925721
2.60323 -0.174782 -0.00801223
2.7017 -0.16015 -0.00699571
2.80019 -0.147353 -0.00616462
2.89871 -0.136106 -0.00548414
2.99725 -0.12619 -0.00490218
3.09583 -0.117356 -0.00435413
3.19443 -0.109395 -0.00386301
3.29307 -0.102231 -0.00346185
3.39173 -0.0957678 -0.00312237
3.49043 -0.0899152 -0.00282937
3.58916 -0.084596 -0.0025738
3.68793 -0.0797458 -0.0023491
3.78673 -0.0753095 -0.00215062
3.88557 -0.0712404 -0.00197431
3.98445 -0.0674981 -0.00181722
4.08336 -0.0640478 -0.00167658
4.18232 -0.0608593 -0.0015504
4.28131 -0.0579064 -0.00143668
4.38035 -0.055166 -0.00133404
4.47943 -0.0526178 -0.001241
4.57855 -0.050244 -0.00115657
4.67772 -0.0480289 -0.00107966
4.77694 -0.0459583 -0.00100953
4.8762 -0.0440198 -0.000945357
4.97551 -0.0422022 -0.000886595
5.07487 -0.0404956 -0.0008326
5.17427 -0.038891 -0.000782967
5.27373 -0.0373803 -0.000737192
5.37325 -0.0359562 -0.000694967
5.47281 -0.0346123 -0.000655892
5.57243 -0.0333424 -0.000619731
5.67211 -0.0321413 -0.000586164
5.77184 -0.0310039 -0.000555008
5.87163 -0.0299259 -0.000526004
5.97148 -0.028903 -0.00049901
6.07139 -0.0279317 -0.000473815
6.17136 -0.0270084 -0.000450306
6.2714 -0.02613 -0.000428311
6.37149 -0.0252935 -0.000407738
6.47166 -0.0244965 -0.000388447
6.57188 -0.0237363 -0.000370365
6.67218 -0.0230108 -0.000353373
6.77254 -0.0223178 -0.000337413
6.87298 -0.0216555 -0.000322386
6.97348 -0.021022 -0.000308244
7.07406 -0.0204156 -0.000294905
7.17471 -0.0198348 -0.000282329
7.27544 -0.0192783 -0.000270446
7.37624 -0.0187446 -0.000259223
7.47712 -0.0182325 -0.000248603
7.57807 -0.0177409 -0.000238556
7.67911 -0.0172686 -0.000229034
7.78023 -0.0168147 -0.000220013
7.88143 -0.0163782 -0.00021145
7.98271 -0.0159582 -0.000203326
8.08408 -0.015554 -0.000195606
8.18554 -0.0151646 -0.00018827
8.28708 -0.0147895 -0.000181289
8.38872 -0.0144278 -0.000174648
8.49044 -0.0140791 -0.000168321
8.59226 -0.0137425 -0.000162294
8.69417 -0.0134177 -0.000156546
8.79618 -0.013104 -0.000151064
8.89828 -0.0128009 -0.00014583
9.00048 -0.012508 -0.000140832
9.10278 -0.0122249 -0.000136055
9.20518 -0.011951 -0.00013149
9.30769 -0.0116859 -0.000127122
9.4103 -0.0114294 -0.000122943
9.51301 -0.011181 -0.000118941
9.61583 -0.0109404 -0.000115108
9.71877 -0.0107073 -0.000111434
9.82181 -0.0104813 -0.000107912
9.92496 -0.0102622 -0.000104534
10.0282 -0.0100497 -0.000101292
10.1316 -0.00984353 -9.81802e-05
10.2351 -0.00964343 -9.51918e-05
10.3387 -0.00944917 -9.232e-05
10.4425 -0.00926052 -8.95604e-05
10.5463 -0.00907727 -8.69064e-05
10.6503 -0.00889921 -8.43541e-05
10.7545 -0.00872614 -8.18975e-05
10.8587 -0.00855789 -7.95335e-05
10.9631 -0.00839427 -7.72564e-05
11.0676 -0.00823511 -7.50636e-05
11.1722 -0.00808026 -7.29499e-05
11.277 -0.00792955 -7.09131e-05
11.3819 -0.00778283 -6.89484e-05
11.487 -0.00763998 -6.7054e-05
11.5922 -0.00750085 -6.52254e-05
11.6975 -0.00736531 -6.34613e-05
11.803 -0.00723324 -6.17573e-05
11.9086 -0.00710452 -6.01124e-05
12.0144 -0.00697903 -5.85225e-05
12.1204 -0.00685668 -5.6987e-05
12.2265 -0.00673735 -5.55018e-05
12.3327 -0.00662095 -5.40667e-05
12.4391 -0.00650738 -5.26779e-05
12.5457 -0.00639654 -5.13352e-05
12.6524 -0.00628835 -5.0035e-05
12.7593 -0.00618273 -4.87774e-05
12.8664 -0.00607959 -4.75588e-05
12.9737 -0.00597886 -4.63797e-05
13.0811 -0.00588045 -4.52366e-05
13.1887 -0.00578431 -4.41298e-05
13.2965 -0.00569035 -4.30564e-05
13.4044 -0.00559852 -4.20166e-05
13.5126 -0.00550874 -4.10077e-05
13.6209 -0.00542096 -4.00299e-05
13.7294 -0.00533511 -3.90807e-05
13.8382 -0.00525115 -3.81603e-05
13.9471 -0.00516901 -3.72665e-05
14.0562 -0.00508864 -3.63994e-05
14.1655 -0.00500998 -3.5557e-05
14.275 -0.004933 -3.47394e-05
14.3848 -0.00485764 -3.39448e-05
14.4947 -0.00478386 -3.31732e-05
14.6049 -0.0047116 -3.24231e-05
14.7152 -0.00464084 -3.16943e-05
14.8258 -0.00457152 -3.09856e-05
14.9367 -0.00450361 -3.02968e-05
15.0477 -0.00443707 -2.96266e-05
15.159 -0.00437186 -2.8975e-05
15.2705 -0.00430794 -2.83408e-05
15.3823 -0.00424529 -2.77239e-05
15.4943 -0.00418386 -2.71234e-05
15.6066 -0.00412362 -2.6539e-05
15.7191 -0.00406455 -2.59699e-05
15.8319 -0.00400661 -2.54158e-05
15.9449 -0.00394977 -2.48761e-05
16.0582 -0.00389401 -2.43505e-05
16.1717 -0.00383929 -2.38383e-05
16.2856 -0.00378559 -2.33393e-05
16.3997 -0.00373288 -2.28528e-05
16.5141 -0.00368114 -2.23788e-05
16.6288 -0.00363035 -2.19165e-05
16.7437 -0.00358047 -2.14659e-05
16.859 -0.00353149 -2.10263e-05
16.9746 -0.00348339 -2.05977e-05
17.0905 -0.00343613 -2.01794e-05
17.2067 -0.00338971 -1.97715e-05
17.3232 -0.00334411 -1.93732e-05
17.4401 -0.00329929 -1.89847e-05
17.5572 -0.00325525 -1.86053e-05
17.6748 -0.00321196 -1.82351e-05
17.7926 -0.0031694 -1.78734e-05
17.9108 -0.00312757 -1.75204e-05
18.0294 -0.00308643 -1.71754e-05
18.1483 -0.00304598 -1.68386e-05
18.2676 -0.0030062 -1.65093e-05
18.3873 -0.00296707 -1.61879e-05
18.5074 -0.00292858 -1.58734e-05
18.6278 -0.00289072 -1.55664e-05
18.7487 -0.00285346 -1.5266e-05
18.8699 -0.00281679 -1.49725e-05
18.9916 -0.00278071 -1.46853e-05
19.1137 -0.00274519 -1.44047e-05
19.2362 -0.00271023 -1.413e-05
19.3592 -0.00267581 -1.38615e-05
19.4826 -0.00264192 -1.35987e-05
19.6065 -0.00260854 -1.33416e-05
19.7309 -0.00257567 -1.309e-05
19.8557 -0.0025433 -1.28438e-05
19.9811 -0.00251141 -1.26027e-05
20.1069 -0.00247999 -1.23667e-05
20.2333 -0.00244903 -1.21357e-05
20.3602 -0.00241852 -1.19095e-05
20.4876 -0.00238845 -1.16878e-05
20.6156 -0.00235882 -1.14708e-05
20.7441 -0.00232961 -1.12582e-05
20.8732 -0.0023008 -1.10499e-05
21.0029 -0.0022724 -1.08457e-05
21.1332 -0.0022444 -1.06458e-05
21.2642 -0.00221678 -1.04496e-05
21.3958 -0.00218953 -1.02575e-05
21.528 -0.00216265 -1.0069e-05
21.6609 -0.00213613 -9.88429e-06
21.7945 -0.00210997 -9.70298e-06
21.9288 -0.00208414 -9.52534e-06
22.0639 -0.00205865 -9.35092e-06
22.1997 -0.00203349 -9.17994e-06
22.3363 -0.00200864 -9.01205e-06
22.4736 -0.00198411 -8.84738e-06
22.6118 -0.00195988 -8.68568e-06
22.7509 -0.00193595 -8.52699e-06
22.8908 -0.00191231 -8.37117e-06
23.0316 -0.00188895 -8.21816e-06
23.1733 -0.00186587 -8.06789e-06
23.316 -0.00184306 -7.92028e-06
23.4597 -0.00182051 -7.77525e-06
23.6044 -0.00179821 -7.63277e-06
23.7502 -0.00177616 -7.49269e-06
23.8971 -0.00175435 -7.35508e-06
24.0451 -0.00173278 -7.21968e-06
24.1944 -0.00171143 -7.08667e-06
24.3448 -0.0016903 -6.9557e-06
24.4966 -0.00166939 -6.82701e-06
24.6496 -0.00164868 -6.70024e-06
24.8041 -0.00162818 -6.5756e-06
24.9601 -0.00160786 -6.45281e-06
25.1175 -0.00158773 -6.33196e-06
25.2766 -0.00156778 -6.21291e-06
25.4373 -0.001548 -6.09561e-06
25.5998 -0.00152838 -5.98003e-06
25.7641 -0.00150891 -5.86609e-06
25.9304 -0.00148959 -5.7537e-06
26.0988 -0.0014704 -5.64288e-06
26.2693 -0.00145134 -5.53342e-06
26.4421 -0.0014324 -5.42547e-06
26.6174 -0.00141357 -5.31869e-06
26.7954 -0.00139483 -5.2133e-06
26.9761 -0.00137618 -5.10898e-06
27.1598 -0.00135759 -5.00579e-06
27.3468 -0.00133907 -4.90363e-06
27.5373 -0.00132058 -4.80236e-06
27.7317 -0.00130211 -4.7019e-06
27.9302 -0.00128364 -4.60223e-06
28.1333 -0.00126515 -4.50301e-06
28.3415 -0.0012466 -4.40439e-06
28.5554 -0.00122797 -4.30596e-06
28.7758 -0.00120921 -4.2076e-06
29.0035 -0.00119028 -4.10913e-06
29.2396 -0.0011711 -4.01027e-06
29.4858 -0.00115161 -3.9104e-06
29.7441 -0.00113167 -3.80923e-06
30.0173 -0.00111113 -3.70596e-06
30.3101 -0.00108975 -3.59952e-06
30.6297 -0.0010671 -3.48784e-06
30.9905 -0.00104237 -3.36728e-06
31.4301 -0.00101338 -3.22772e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.125Nc1QuantumOneLoop/GAp_FRG.txt <==
-31.4301 -0.00101338 3.22765e-06
-30.9905 -0.00104236 3.36724e-06
-30.6297 -0.00106709 3.48776e-06
-30.3101 -0.00108974 3.59947e-06
-30.0173 -0.00111113 3.70585e-06
-29.7441 -0.00113166 3.80911e-06
-29.4858 -0.0011516 3.91027e-06
-29.2396 -0.00117109 4.01025e-06
-29.0035 -0.00119027 4.10908e-06
-28.7758 -0.0012092 4.20749e-06
-28.5554 -0.00122796 4.30586e-06
-28.3415 -0.00124659 4.40437e-06
-28.1333 -0.00126513 4.50286e-06
-27.9302 -0.00128363 4.60217e-06
-27.7317 -0.00130209 4.70183e-06
-27.5373 -0.00132056 4.80222e-06
-27.3468 -0.00133905 4.90357e-06
-27.1598 -0.00135758 5.0057e-06
-26.9761 -0.00137616 5.10883e-06
-26.7954 -0.00139482 5.21327e-06
-26.6174 -0.00141356 5.31849e-06
-26.4421 -0.00143239 5.42542e-06
-26.2693 -0.00145133 5.53328e-06
-26.0988 -0.00147039 5.64272e-06
-25.9304 -0.00148957 5.75364e-06
-25.7641 -0.00150889 5.86587e-06
-25.5998 -0.00152836 5.97996e-06
-25.4373 -0.00154798 6.09546e-06
-25.2766 -0.00156776 6.21271e-06
-25.1175 -0.00158771 6.33191e-06
-24.9601 -0.00160784 6.45252e-06
-24.8041 -0.00162816 6.57557e-06
-24.6496 -0.00164866 6.69998e-06
-24.4966 -0.00166937 6.82689e-06
-24.3448 -0.00169028 6.95552e-06
-24.1944 -0.00171141 7.08645e-06
-24.0451 -0.00173275 7.21955e-06
-23.8971 -0.00175433 7.35483e-06
-23.7502 -0.00177614 7.49255e-06
-23.6044 -0.00179818 7.63252e-06
-23.4597 -0.00182048 7.77507e-06
-23.316 -0.00184303 7.92004e-06
-23.1733 -0.00186585 8.06766e-06
-23.0316 -0.00188893 8.21797e-06
-22.8908 -0.00191228 8.37086e-06
-22.7509 -0.00193592 8.52684e-06
-22.6118 -0.00195985 8.68531e-06
-22.4736 -0.00198408 8.84723e-06
-22.3363 -0.00200861 9.01167e-06
-22.1997 -0.00203345 9.17976e-06
-22.0639 -0.00205862 9.35055e-06
-21.9288 -0.00208411 9.52512e-06
-21.7945 -0.00210993 9.70263e-06
-21.6609 -0.0021361 9.884e-06
-21.528 -0.00216262 1.00686e-05
-21.3958 -0.00218949 1.02571e-05
-21.2642 -0.00221674 1.04493e-05
-21.1332 -0.00224436 1.06454e-05
-21.0029 -0.00227236 1.08454e-05
-20.8732 -0.00230076 1.10495e-05
-20.7441 -0.00232956 1.12579e-05
-20.6156 -0.00235878 1.14704e-05
-20.4876 -0.00238841 1.16875e-05
-20.3602 -0.00241848 1.1909e-05
-20.2333 -0.00244898 1.21352e-05
-20.1069 -0.00247994 1.23663e-05
-19.9811 -0.00251136 1.26022e-05
-19.8557 -0.00254325 1.28433e-05
-19.7309 -0.00257562 1.30894e-05
-19.6065 -0.00260849 1.33412e-05
-19.4826 -0.00264186 1.3598e-05
-19.3592 -0.00267575 1.38611e-05
-19.2362 -0.00271017 1.41293e-05
-19.1137 -0.00274513 1.44042e-05
-18.9916 -0.00278065 1.46845e-05
-18.8699 -0.00281673 1.4972e-05
-18.7487 -0.0028534 1.52651e-05
-18.6278 -0.00289065 1.55659e-05
-18.5074 -0.00292852 1.58726e-05
-18.3873 -0.00296701 1.61873e-05
-18.2676 -0.00300613 1.65085e-05
-18.1483 -0.00304591 1.68379e-05
-18.0294 -0.00308636 1.71746e-05
-17.9108 -0.00312749 1.75196e-05
-17.7926 -0.00316933 1.78725e-05
-17.6748 -0.00321188 1.82342e-05
-17.5572 -0.00325517 1.86044e-05
-17.4401 -0.00329921 1.89837e-05
-17.3232 -0.00334402 1.93724e-05
-17.2067 -0.00338963 1.97704e-05
-17.0905 -0.00343604 2.01785e-05
-16.9746 -0.00348329 2.05965e-05
-16.859 -0.0035314 2.10254e-05
-16.7437 -0.00358037 2.14647e-05
-16.6288 -0.00363025 2.19154e-05
-16.5141 -0.00368104 2.23775e-05
-16.3997 -0.00373278 2.28516e-05
-16.2856 -0.00378548 2.33379e-05
-16.1717 -0.00383918 2.3837e-05
-16.0582 -0.00389389 2.4349e-05
-15.9449 -0.00394965 2.48746e-05
-15.8319 -0.00400649 2.54144e-05
-15.7191 -0.00406443 2.59682e-05
-15.6066 -0.0041235 2.65376e-05
-15.4943 -0.00418373 2.71215e-05
-15.3823 -0.00424515 2.77224e-05
-15.2705 -0.0043078 2.83388e-05
-15.159 -0.00437171 2.89734e-05
-15.0477 -0.00443692 2.96243e-05
-14.9367 -0.00450346 3.02952e-05
-14.8258 -0.00457136 3.0983e-05
-14.7152 -0.00464067 3.16927e-05
-14.6049 -0.00471143 3.24203e-05
-14.4947 -0.00478368 3.31714e-05
-14.3848 -0.00485746 3.39419e-05
-14.275 -0.00493282 3.47374e-05
-14.1655 -0.00500979 3.55538e-05
-14.0562 -0.00508844 3.63973e-05
-13.9471 -0.0051688 3.7263e-05
-13.8382 -0.00525094 3.8158e-05
-13.7294 -0.0053349 3.9077e-05
-13.6209 -0.00542074 4.00272e-05
-13.5126 -0.00550851 4.10039e-05
-13.4044 -0.00559828 4.20136e-05
-13.2965 -0.00569011 4.30523e-05
-13.1887 -0.00578406 4.41266e-05
-13.0811 -0.00588019 4.52322e-05
-12.9737 -0.00597859 4.63759e-05
-12.8664 -0.00607931 4.75544e-05
-12.7593 -0.00618244 4.8773e-05
-12.6524 -0.00628805 5.00304e-05
-12.5457 -0.00639623 5.13304e-05
-12.4391 -0.00650705 5.26728e-05
-12.3327 -0.00662062 5.40616e-05
-12.2265 -0.00673701 5.54965e-05
-12.1204 -0.00685632 5.69809e-05
-12.0144 -0.00697867 5.85171e-05
-11.9086 -0.00710413 6.01056e-05
-11.803 -0.00723284 6.17512e-05
-11.6975 -0.0073649 6.34542e-05
-11.5922 -0.00750042 6.52187e-05
-11.487 -0.00763954 6.7046e-05
-11.3819 -0.00778238 6.89415e-05
-11.277 -0.00792907 7.09037e-05
-11.1722 -0.00807976 7.29424e-05
-11.0676 -0.0082346 7.50538e-05
-10.9631 -0.00839374 7.72475e-05
-10.8587 -0.00855734 7.95231e-05
-10.7545 -0.00872557 8.1888e-05
-10.6503 -0.00889861 8.43419e-05
-10.5463 -0.00907664 8.68965e-05
-10.4425 -0.00925987 8.95472e-05
-10.3387 -0.00944849 9.2308e-05
-10.2351 -0.00964273 9.51784e-05
-10.1316 -0.0098428 9.81664e-05
-10.0282 -0.0100489 0.000101277
-9.92496 -0.0102614 0.00010452
-9.82181 -0.0104805 0.000107895
-9.71877 -0.0107064 0.000111417
-9.61583 -0.0109395 0.00011509
-9.51301 -0.0111801 0.00011892
-9.4103 -0.0114284 0.000122923
-9.30769 -0.0116849 0.000127101
-9.20518 -0.0119499 0.000131467
-9.10278 -0.0122237 0.000136031
-9.00048 -0.0125069 0.000140809
-8.89828 -0.0127997 0.000145799
-8.79618 -0.0131027 0.00015104
-8.69417 -0.0134163 0.000156514
-8.59226 -0.0137411 0.000162264
-8.49044 -0.0140776 0.000168286
-8.38872 -0.0144263 0.000174616
-8.28708 -0.0147878 0.000181244
-8.18554 -0.0151629 0.000188238
-8.08408 -0.0155522 0.000195556
-7.98271 -0.0159563 0.000203285
-7.88143 -0.0163762 0.000211399
-7.78023 -0.0168126 0.000219967
-7.67911 -0.0172663 0.000228967
-7.57807 -0.0177385 0.000238513
-7.47712 -0.01823 0.000248525
-7.37624 -0.0187419 0.000259165
-7.27544 -0.0192755 0.000270368
-7.17471 -0.0198319 0.000282259
-7.07406 -0.0204124 0.000294803
-6.97348 -0.0210186 0.000308183
-6.87298 -0.021652 0.000322262
-6.77254 -0.0223141 0.000337327
-6.67218 -0.0230069 0.000353254
-6.57188 -0.0237321 0.000370255
-6.47166 -0.024492 0.00038829
-6.37149 -0.0252888 0.000407645
-6.2714 -0.0261249 0.000428108
-6.17136 -0.0270029 0.000450176
-6.07139 -0.0279259 0.000473631
-5.97148 -0.0288968 0.000498828
-5.87163 -0.0299192 0.000525758
-5.77184 -0.0309968 0.00055487
-5.67211 -0.0321336 0.000585827
-5.57243 -0.0333341 0.000619526
-5.47281 -0.0346035 0.000655612
-5.37325 -0.0359466 0.00069465
-5.27373 -0.0373698 0.000736799
-5.17427 -0.0388799 0.000782774
-5.07487 -0.0404834 0.000832017
-4.97551 -0.0421889 0.000886263
-4.8762 -0.0440057 0.000944972
-4.77694 -0.0459426 0.00100895
-4.67772 -0.0480118 0.00107903
-4.57855 -0.0502259 0.00115642
-4.47943 -0.0525974 0.00123995
-4.38035 -0.0551435 0.00133354
-4.28131 -0.0578826 0.00143647
-4.18232 -0.0608321 0.00154932
-4.08336 -0.0640178 0.00167572
-3.98445 -0.0674662 0.00181806
-3.88557 -0.0712032 0.00197251
-3.78673 -0.0752686 0.00215039
-3.68793 -0.0797022 0.00235175
-3.58916 -0.0845435 0.00257252
-3.49043 -0.0898578 0.00283058
-3.39173 -0.095706 0.00313376
-3.29307 -0.102152 0.00346689
-3.19443 -0.1093 0.00388552
-3.09583 -0.117205 0.00439736
-2.99725 -0.126016 0.00486918
-2.89871 -0.135959 0.00543896
-2.80019 -0.147197 0.00613241
-2.7017 -0.159969 0.00696325
-2.60323 -0.174566 0.00798254
-2.50479 -0.191373 0.00922017
-2.40638 -0.210883 0.0107591
-2.30798 -0.233751 0.0126729
-2.20961 -0.260843 0.01512
-2.11126 -0.293351 0.0182722
-2.01293 -0.332933 0.0224687
-1.91462 -0.381999 0.0281508
-1.81632 -0.444132 0.0361771
-1.71804 -0.524964 0.0478941
-1.61978 -0.63375 0.0660845
-1.52154 -0.786956 0.09622
-1.42331 -1.01644 0.151825
-1.32509 -1.39257 0.270752
-1.22689 -2.09662 0.599686
-1.12869 -3.61216 2.04101
-1.03051 -0.151342 8.9786
-0.932337 4.18786 2.17327
-0.834173 2.61712 0.620165
-0.736016 1.89594 0.274423
-0.637867 1.5188 0.150366
-0.539723 1.2956 0.091769
-0.441585 1.1536 0.0593931
-0.343451 1.06038 0.0388624
-0.24532 0.999699 0.0247096
-0.147191 0.962933 0.0136854
-0.0490634 0.945535 0.00444485
0.0490634 0.945535 -0.00444485
0.147191 0.962933 -0.0136854
0.24532 0.999699 -0.0247096
0.343451 1.06038 -0.0388624
0.441585 1.1536 -0.0593931
0.539723 1.2956 -0.091769
0.637867 1.5188 -0.150366
0.736016 1.89594 -0.274423
0.834173 2.61712 -0.620165
0.932337 4.18786 -2.17327
1.03051 -0.151342 -8.9786
1.12869 -3.61216 -2.04101
1.22689 -2.09662 -0.599686
1.32509 -1.39257 -0.270752
1.42331 -1.01644 -0.151825
1.52154 -0.786956 -0.09622
1.61978 -0.63375 -0.0660845
1.71804 -0.524964 -0.0478941
1.81632 -0.444132 -0.0361771
1.91462 -0.381999 -0.0281508
2.01293 -0.332933 -0.0224687
2.11126 -0.293351 -0.0182722
2.20961 -0.260843 -0.01512
2.30798 -0.233751 -0.0126729
2.40638 -0.210883 -0.0107591
2.50479 -0.191373 -0.00922017
2.60323 -0.174566 -0.00798254
2.7017 -0.159969 -0.00696325
2.80019 -0.147197 -0.00613241
2.89871 -0.135959 -0.00543896
2.99725 -0.126016 -0.00486918
3.09583 -0.117205 -0.00439736
3.19443 -0.1093 -0.00388552
3.29307 -0.102152 -0.00346689
3.39173 -0.095706 -0.00313376
3.49043 -0.0898578 -0.00283058
3.58916 -0.0845435 -0.00257252
3.68793 -0.0797022 -0.00235175
3.78673 -0.0752686 -0.00215039
3.88557 -0.0712032 -0.00197251
3.98445 -0.0674662 -0.00181806
4.08336 -0.0640178 -0.00167572
4.18232 -0.0608321 -0.00154932
4.28131 -0.0578826 -0.00143647
4.38035 -0.0551435 -0.00133354
4.47943 -0.0525974 -0.00123995
4.57855 -0.0502259 -0.00115642
4.67772 -0.0480118 -0.00107903
4.77694 -0.0459426 -0.00100895
4.8762 -0.0440057 -0.000944972
4.97551 -0.0421889 -0.000886263
5.07487 -0.0404834 -0.000832017
5.17427 -0.0388799 -0.000782774
5.27373 -0.0373698 -0.000736799
5.37325 -0.0359466 -0.00069465
5.47281 -0.0346035 -0.000655612
5.57243 -0.0333341 -0.000619526
5.67211 -0.0321336 -0.000585827
5.77184 -0.0309968 -0.00055487
5.87163 -0.0299192 -0.000525758
5.97148 -0.0288968 -0.000498828
6.07139 -0.0279259 -0.000473631
6.17136 -0.0270029 -0.000450176
6.2714 -0.0261249 -0.000428108
6.37149 -0.0252888 -0.000407645
6.47166 -0.024492 -0.00038829
6.57188 -0.0237321 -0.000370255
6.67218 -0.0230069 -0.000353254
6.77254 -0.0223141 -0.000337327
6.87298 -0.021652 -0.000322262
6.97348 -0.0210186 -0.000308183
7.07406 -0.0204124 -0.000294803
7.17471 -0.0198319 -0.000282259
7.27544 -0.0192755 -0.000270368
7.37624 -0.0187419 -0.000259165
7.47712 -0.01823 -0.000248525
7.57807 -0.0177385 -0.000238513
7.67911 -0.0172663 -0.000228967
7.78023 -0.0168126 -0.000219967
7.88143 -0.0163762 -0.000211399
7.98271 -0.0159563 -0.000203285
8.08408 -0.0155522 -0.000195556
8.18554 -0.0151629 -0.000188238
8.28708 -0.0147878 -0.000181244
8.38872 -0.0144263 -0.000174616
8.49044 -0.0140776 -0.000168286
8.59226 -0.0137411 -0.000162264
8.69417 -0.0134163 -0.000156514
8.79618 -0.0131027 -0.00015104
8.89828 -0.0127997 -0.000145799
9.00048 -0.0125069 -0.000140809
9.10278 -0.0122237 -0.000136031
9.20518 -0.0119499 -0.000131467
9.30769 -0.0116849 -0.000127101
9.4103 -0.0114284 -0.000122923
9.51301 -0.0111801 -0.00011892
9.61583 -0.0109395 -0.00011509
9.71877 -0.0107064 -0.000111417
9.82181 -0.0104805 -0.000107895
9.92496 -0.0102614 -0.00010452
10.0282 -0.0100489 -0.000101277
10.1316 -0.0098428 -9.81664e-05
10.2351 -0.00964273 -9.51784e-05
10.3387 -0.00944849 -9.2308e-05
10.4425 -0.00925987 -8.95472e-05
10.5463 -0.00907664 -8.68965e-05
10.6503 -0.00889861 -8.43419e-05
10.7545 -0.00872557 -8.1888e-05
10.8587 -0.00855734 -7.95231e-05
10.9631 -0.00839374 -7.72475e-05
11.0676 -0.0082346 -7.50538e-05
11.1722 -0.00807976 -7.29424e-05
11.277 -0.00792907 -7.09037e-05
11.3819 -0.00778238 -6.89415e-05
11.487 -0.00763954 -6.7046e-05
11.5922 -0.00750042 -6.52187e-05
11.6975 -0.0073649 -6.34542e-05
11.803 -0.00723284 -6.17512e-05
11.9086 -0.00710413 -6.01056e-05
12.0144 -0.00697867 -5.85171e-05
12.1204 -0.00685632 -5.69809e-05
12.2265 -0.00673701 -5.54965e-05
12.3327 -0.00662062 -5.40616e-05
12.4391 -0.00650705 -5.26728e-05
12.5457 -0.00639623 -5.13304e-05
12.6524 -0.00628805 -5.00304e-05
12.7593 -0.00618244 -4.8773e-05
12.8664 -0.00607931 -4.75544e-05
12.9737 -0.00597859 -4.63759e-05
13.0811 -0.00588019 -4.52322e-05
13.1887 -0.00578406 -4.41266e-05
13.2965 -0.00569011 -4.30523e-05
13.4044 -0.00559828 -4.20136e-05
13.5126 -0.00550851 -4.10039e-05
13.6209 -0.00542074 -4.00272e-05
13.7294 -0.0053349 -3.9077e-05
13.8382 -0.00525094 -3.8158e-05
13.9471 -0.0051688 -3.7263e-05
14.0562 -0.00508844 -3.63973e-05
14.1655 -0.00500979 -3.55538e-05
14.275 -0.00493282 -3.47374e-05
14.3848 -0.00485746 -3.39419e-05
14.4947 -0.00478368 -3.31714e-05
14.6049 -0.00471143 -3.24203e-05
14.7152 -0.00464067 -3.16927e-05
14.8258 -0.00457136 -3.0983e-05
14.9367 -0.00450346 -3.02952e-05
15.0477 -0.00443692 -2.96243e-05
15.159 -0.00437171 -2.89734e-05
15.2705 -0.0043078 -2.83388e-05
15.3823 -0.00424515 -2.77224e-05
15.4943 -0.00418373 -2.71215e-05
15.6066 -0.0041235 -2.65376e-05
15.7191 -0.00406443 -2.59682e-05
15.8319 -0.00400649 -2.54144e-05
15.9449 -0.00394965 -2.48746e-05
16.0582 -0.00389389 -2.4349e-05
16.1717 -0.00383918 -2.3837e-05
16.2856 -0.00378548 -2.33379e-05
16.3997 -0.00373278 -2.28516e-05
16.5141 -0.00368104 -2.23775e-05
16.6288 -0.00363025 -2.19154e-05
16.7437 -0.00358037 -2.14647e-05
16.859 -0.0035314 -2.10254e-05
16.9746 -0.00348329 -2.05965e-05
17.0905 -0.00343604 -2.01785e-05
17.2067 -0.00338963 -1.97704e-05
17.3232 -0.00334402 -1.93724e-05
17.4401 -0.00329921 -1.89837e-05
17.5572 -0.00325517 -1.86044e-05
17.6748 -0.00321188 -1.82342e-05
17.7926 -0.00316933 -1.78725e-05
17.9108 -0.00312749 -1.75196e-05
18.0294 -0.00308636 -1.71746e-05
18.1483 -0.00304591 -1.68379e-05
18.2676 -0.00300613 -1.65085e-05
18.3873 -0.00296701 -1.61873e-05
18.5074 -0.00292852 -1.58726e-05
18.6278 -0.00289065 -1.55659e-05
18.7487 -0.0028534 -1.52651e-05
18.8699 -0.00281673 -1.4972e-05
18.9916 -0.00278065 -1.46845e-05
19.1137 -0.00274513 -1.44042e-05
19.2362 -0.00271017 -1.41293e-05
19.3592 -0.00267575 -1.38611e-05
19.4826 -0.00264186 -1.3598e-05
19.6065 -0.00260849 -1.33412e-05
19.7309 -0.00257562 -1.30894e-05
19.8557 -0.00254325 -1.28433e-05
19.9811 -0.00251136 -1.26022e-05
20.1069 -0.00247994 -1.23663e-05
20.2333 -0.00244898 -1.21352e-05
20.3602 -0.00241848 -1.1909e-05
20.4876 -0.00238841 -1.16875e-05
20.6156 -0.00235878 -1.14704e-05
20.7441 -0.00232956 -1.12579e-05
20.8732 -0.00230076 -1.10495e-05
21.0029 -0.00227236 -1.08454e-05
21.1332 -0.00224436 -1.06454e-05
21.2642 -0.00221674 -1.04493e-05
21.3958 -0.00218949 -1.02571e-05
21.528 -0.00216262 -1.00686e-05
21.6609 -0.0021361 -9.884e-06
21.7945 -0.00210993 -9.70263e-06
21.9288 -0.00208411 -9.52512e-06
22.0639 -0.00205862 -9.35055e-06
22.1997 -0.00203345 -9.17976e-06
22.3363 -0.00200861 -9.01167e-06
22.4736 -0.00198408 -8.84723e-06
22.6118 -0.00195985 -8.68531e-06
22.7509 -0.00193592 -8.52684e-06
22.8908 -0.00191228 -8.37086e-06
23.0316 -0.00188893 -8.21797e-06
23.1733 -0.00186585 -8.06766e-06
23.316 -0.00184303 -7.92004e-06
23.4597 -0.00182048 -7.77507e-06
23.6044 -0.00179818 -7.63252e-06
23.7502 -0.00177614 -7.49255e-06
23.8971 -0.00175433 -7.35483e-06
24.0451 -0.00173275 -7.21955e-06
24.1944 -0.00171141 -7.08645e-06
24.3448 -0.00169028 -6.95552e-06
24.4966 -0.00166937 -6.82689e-06
24.6496 -0.00164866 -6.69998e-06
24.8041 -0.00162816 -6.57557e-06
24.9601 -0.00160784 -6.45252e-06
25.1175 -0.00158771 -6.33191e-06
25.2766 -0.00156776 -6.21271e-06
25.4373 -0.00154798 -6.09546e-06
25.5998 -0.00152836 -5.97996e-06
25.7641 -0.00150889 -5.86587e-06
25.9304 -0.00148957 -5.75364e-06
26.0988 -0.00147039 -5.64272e-06
26.2693 -0.00145133 -5.53328e-06
26.4421 -0.00143239 -5.42542e-06
26.6174 -0.00141356 -5.31849e-06
26.7954 -0.00139482 -5.21327e-06
26.9761 -0.00137616 -5.10883e-06
27.1598 -0.00135758 -5.0057e-06
27.3468 -0.00133905 -4.90357e-06
27.5373 -0.00132056 -4.80222e-06
27.7317 -0.00130209 -4.70183e-06
27.9302 -0.00128363 -4.60217e-06
28.1333 -0.00126513 -4.50286e-06
28.3415 -0.00124659 -4.40437e-06
28.5554 -0.00122796 -4.30586e-06
28.7758 -0.0012092 -4.20749e-06
29.0035 -0.00119027 -4.10908e-06
29.2396 -0.00117109 -4.01025e-06
29.4858 -0.0011516 -3.91027e-06
29.7441 -0.00113166 -3.80911e-06
30.0173 -0.00111113 -3.70585e-06
30.3101 -0.00108974 -3.59947e-06
30.6297 -0.00106709 -3.48776e-06
30.9905 -0.00104236 -3.36724e-06
31.4301 -0.00101338 -3.22765e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.125Nc1QuantumOneLoop/GAp_OneLoopFRG.txt <==
-31.4301 -0.00101338 3.22768e-06
-30.9905 -0.00104236 3.36721e-06
-30.6297 -0.00106709 3.4878e-06
-30.3101 -0.00108974 3.59946e-06
-30.0173 -0.00111112 3.70597e-06
-29.7441 -0.00113166 3.80922e-06
-29.4858 -0.00115159 3.91036e-06
-29.2396 -0.00117109 4.01013e-06
-29.0035 -0.00119026 4.10906e-06
-28.7758 -0.0012092 4.20753e-06
-28.5554 -0.00122796 4.30585e-06
-28.3415 -0.00124659 4.40426e-06
-28.1333 -0.00126513 4.50295e-06
-27.9302 -0.00128362 4.60209e-06
-27.7317 -0.00130209 4.70181e-06
-27.5373 -0.00132056 4.80225e-06
-27.3468 -0.00133905 4.9035e-06
-27.1598 -0.00135758 5.00568e-06
-26.9761 -0.00137616 5.10886e-06
-26.7954 -0.00139482 5.21314e-06
-26.6174 -0.00141355 5.31859e-06
-26.4421 -0.00143239 5.42529e-06
-26.2693 -0.00145133 5.53331e-06
-26.0988 -0.00147038 5.64271e-06
-25.9304 -0.00148957 5.75356e-06
-25.7641 -0.00150889 5.86592e-06
-25.5998 -0.00152835 5.97986e-06
-25.4373 -0.00154797 6.09545e-06
-25.2766 -0.00156776 6.21273e-06
-25.1175 -0.00158771 6.33177e-06
-24.9601 -0.00160784 6.45263e-06
-24.8041 -0.00162815 6.57538e-06
-24.6496 -0.00164866 6.70007e-06
-24.4966 -0.00166937 6.82676e-06
-24.3448 -0.00169028 6.95552e-06
-24.1944 -0.0017114 7.08641e-06
-24.0451 -0.00173275 7.21949e-06
-23.8971 -0.00175432 7.35482e-06
-23.7502 -0.00177613 7.49247e-06
-23.6044 -0.00179818 7.63251e-06
-23.4597 -0.00182048 7.775e-06
-23.316 -0.00184303 7.92001e-06
-23.1733 -0.00186584 8.06761e-06
-23.0316 -0.00188892 8.21788e-06
-22.8908 -0.00191228 8.37088e-06
-22.7509 -0.00193592 8.52669e-06
-22.6118 -0.00195985 8.68538e-06
-22.4736 -0.00198407 8.84704e-06
-22.3363 -0.00200861 9.01174e-06
-22.1997 -0.00203345 9.17957e-06
-22.0639 -0.00205861 9.35061e-06
-21.9288 -0.0020841 9.52494e-06
-21.7945 -0.00210993 9.70266e-06
-21.6609 -0.00213609 9.88385e-06
-21.528 -0.00216261 1.00686e-05
-21.3958 -0.00218949 1.0257e-05
-21.2642 -0.00221673 1.04492e-05
-21.1332 -0.00224435 1.06453e-05
-21.0029 -0.00227236 1.08453e-05
-20.8732 -0.00230075 1.10494e-05
-20.7441 -0.00232956 1.12577e-05
-20.6156 -0.00235877 1.14703e-05
-20.4876 -0.0023884 1.16874e-05
-20.3602 -0.00241847 1.19089e-05
-20.2333 -0.00244897 1.21351e-05
-20.1069 -0.00247993 1.23662e-05
-19.9811 -0.00251135 1.26021e-05
-19.8557 -0.00254324 1.28432e-05
-19.7309 -0.00257561 1.30894e-05
-19.6065 -0.00260848 1.3341e-05
-19.4826 -0.00264185 1.3598e-05
-19.3592 -0.00267574 1.38608e-05
-19.2362 -0.00271016 1.41294e-05
-19.1137 -0.00274512 1.44039e-05
-18.9916 -0.00278064 1.46846e-05
-18.8699 -0.00281672 1.49717e-05
-18.7487 -0.00285338 1.52652e-05
-18.6278 -0.00289064 1.55655e-05
-18.5074 -0.00292851 1.58726e-05
-18.3873 -0.00296699 1.61869e-05
-18.2676 -0.00300612 1.65085e-05
-18.1483 -0.0030459 1.68376e-05
-18.0294 -0.00308635 1.71745e-05
-17.9108 -0.00312748 1.75193e-05
-17.7926 -0.00316931 1.78724e-05
-17.6748 -0.00321186 1.8234e-05
-17.5572 -0.00325515 1.86043e-05
-17.4401 -0.00329919 1.89835e-05
-17.3232 -0.003344 1.93721e-05
-17.2067 -0.00338961 1.97702e-05
-17.0905 -0.00343603 2.01782e-05
-16.9746 -0.00348328 2.05964e-05
-16.859 -0.00353138 2.1025e-05
-16.7437 -0.00358035 2.14645e-05
-16.6288 -0.00363023 2.19151e-05
-16.5141 -0.00368102 2.23772e-05
-16.3997 -0.00373275 2.28513e-05
-16.2856 -0.00378546 2.33376e-05
-16.1717 -0.00383915 2.38366e-05
-16.0582 -0.00389387 2.43487e-05
-15.9449 -0.00394963 2.48743e-05
-15.8319 -0.00400646 2.54139e-05
-15.7191 -0.0040644 2.5968e-05
-15.6066 -0.00412347 2.6537e-05
-15.4943 -0.0041837 2.71214e-05
-15.3823 -0.00424512 2.77217e-05
-15.2705 -0.00430777 2.83386e-05
-15.159 -0.00437168 2.89726e-05
-15.0477 -0.00443689 2.96243e-05
-14.9367 -0.00450343 3.02942e-05
-14.8258 -0.00457133 3.09831e-05
-14.7152 -0.00464064 3.16916e-05
-14.6049 -0.0047114 3.24204e-05
-14.4947 -0.00478365 3.31702e-05
-14.3848 -0.00485742 3.39419e-05
-14.275 -0.00493278 3.47362e-05
-14.1655 -0.00500975 3.55539e-05
-14.0562 -0.0050884 3.63959e-05
-13.9471 -0.00516876 3.72631e-05
-13.8382 -0.0052509 3.81565e-05
-13.7294 -0.00533485 3.9077e-05
-13.6209 -0.00542069 4.00257e-05
-13.5126 -0.00550846 4.10037e-05
-13.4044 -0.00559823 4.20121e-05
-13.2965 -0.00569006 4.30521e-05
-13.1887 -0.005784 4.41249e-05
-13.0811 -0.00588014 4.52319e-05
-12.9737 -0.00597853 4.63744e-05
-12.8664 -0.00607925 4.75538e-05
-12.7593 -0.00618238 4.87716e-05
-12.6524 -0.00628799 5.00294e-05
-12.5457 -0.00639617 5.13289e-05
-12.4391 -0.00650699 5.26718e-05
-12.3327 -0.00662055 5.406e-05
-12.2265 -0.00673694 5.54952e-05
-12.1204 -0.00685625 5.69796e-05
-12.0144 -0.00697859 5.85152e-05
-11.9086 -0.00710405 6.01043e-05
-11.803 -0.00723276 6.17493e-05
-11.6975 -0.00736481 6.34525e-05
-11.5922 -0.00750033 6.52167e-05
-11.487 -0.00763944 6.70444e-05
-11.3819 -0.00778228 6.89387e-05
-11.277 -0.00792897 7.09026e-05
-11.1722 -0.00807966 7.29392e-05
-11.0676 -0.00823449 7.5052e-05
-10.9631 -0.00839362 7.72446e-05
-10.8587 -0.00855722 7.95208e-05
-10.7545 -0.00872544 8.18845e-05
-10.6503 -0.00889848 8.43401e-05
-10.5463 -0.00907651 8.6892e-05
-10.4425 -0.00925973 8.9545e-05
-10.3387 -0.00944835 9.23041e-05
-10.2351 -0.00964258 9.51747e-05
-10.1316 -0.00984264 9.81625e-05
-10.0282 -0.0100488 0.000101274
-9.92496 -0.0102613 0.000104514
-9.82181 -0.0104803 0.000107891
-9.71877 -0.0107062 0.000111412
-9.61583 -0.0109393 0.000115084
-9.51301 -0.0111799 0.000118916
-9.4103 -0.0114282 0.000122916
-9.30769 -0.0116847 0.000127095
-9.20518 -0.0119496 0.00013146
-9.10278 -0.0122235 0.000136025
-9.00048 -0.0125066 0.000140799
-8.89828 -0.0127994 0.000145795
-8.79618 -0.0131024 0.000151027
-8.69417 -0.013416 0.000156508
-8.59226 -0.0137408 0.000162252
-8.49044 -0.0140772 0.000168278
-8.38872 -0.0144259 0.000174601
-8.28708 -0.0147875 0.00018124
-8.18554 -0.0151625 0.000188216
-8.08408 -0.0155517 0.00019555
-7.98271 -0.0159559 0.000203265
-7.88143 -0.0163757 0.000211387
-7.78023 -0.0168121 0.000219943
-7.67911 -0.0172658 0.000228961
-7.57807 -0.0177379 0.000238476
-7.47712 -0.0182294 0.000248519
-7.37624 -0.0187413 0.000259131
-7.27544 -0.0192748 0.00027035
-7.17471 -0.0198312 0.000282221
-7.07406 -0.0204117 0.000294794
-6.97348 -0.0210178 0.00030812
-6.87298 -0.0216511 0.000322257
-6.77254 -0.0223132 0.000337268
-6.67218 -0.0230059 0.000353222
-6.57188 -0.0237311 0.000370195
-6.47166 -0.0244909 0.00038827
-6.37149 -0.0252876 0.000407538
-6.2714 -0.0261236 0.0004281
-6.17136 -0.0270015 0.000450068
-6.07139 -0.0279244 0.000473565
-5.97148 -0.0288952 0.000498727
-5.87163 -0.0299175 0.000525705
-5.77184 -0.0309949 0.000554668
-5.67211 -0.0321315 0.000585803
-5.57243 -0.0333319 0.00061932
-5.47281 -0.0346009 0.000655453
-5.37325 -0.035944 0.000694465
-5.27373 -0.037367 0.000736653
-5.17427 -0.0388765 0.000782348
-5.07487 -0.0404799 0.000831929
-4.97551 -0.0421851 0.000885823
-4.8762 -0.0440011 0.000944514
-4.77694 -0.0459378 0.00100856
-4.67772 -0.0480065 0.00107858
-4.57855 -0.0502194 0.00115532
-4.47943 -0.0525907 0.0012396
-4.38035 -0.055136 0.00133239
-4.28131 -0.0578731 0.00143482
-4.18232 -0.0608222 0.00154818
-4.08336 -0.0640063 0.00167402
-3.98445 -0.0674515 0.00181412
-3.88557 -0.0711878 0.0019706
-3.78673 -0.0752498 0.00214599
-3.68793 -0.0796774 0.0023433
-3.58916 -0.0845171 0.00256615
-3.49043 -0.0898231 0.00281892
-3.39173 -0.095659 0.00310693
-3.29307 -0.1021 0.00343673
-3.19443 -0.109236 0.00381641
-3.09583 -0.117174 0.00425609
-2.99725 -0.126043 0.0047685
-2.89871 -0.136001 0.00536989
-2.80019 -0.147241 0.00608118
-2.7017 -0.160005 0.00692974
-2.60323 -0.174593 0.00795179
-2.50479 -0.191389 0.00919618
-2.40638 -0.210889 0.0107299
-2.30798 -0.233743 0.0126467
-2.20961 -0.260818 0.0150814
-2.11126 -0.2933 0.0182323
-2.01293 -0.332849 0.022402
-1.91462 -0.38186 0.0280691
-1.81632 -0.443911 0.0360276
-1.71804 -0.524596 0.0476712
-1.61978 -0.63314 0.0656293
-1.52154 -0.785866 0.0953515
-1.42331 -1.01446 0.149666
-1.32509 -1.38874 0.264853
-1.22689 -2.09172 0.577751
-1.12869 -3.66666 1.94402
-1.03051 -0.0837374 9.70321
-0.932337 4.21713 2.04984
-0.834173 2.60234 0.594385
-0.736016 1.8876 0.267513
-0.637867 1.51422 0.147644
-0.539723 1.29275 0.0906422
-0.441585 1.15165 0.0587201
-0.343451 1.05893 0.038563
-0.24532 0.998521 0.0244742
-0.147191 0.961904 0.0136217
-0.0490634 0.944575 0.00437765
0.0490634 0.944575 -0.00437765
0.147191 0.961904 -0.0136217
0.24532 0.998521 -0.0244742
0.343451 1.05893 -0.038563
0.441585 1.15165 -0.0587201
0.539723 1.29275 -0.0906422
0.637867 1.51422 -0.147644
0.736016 1.8876 -0.267513
0.834173 2.60234 -0.594385
0.932337 4.21713 -2.04984
1.03051 -0.0837374 -9.70321
1.12869 -3.66666 -1.94402
1.22689 -2.09172 -0.577751
1.32509 -1.38874 -0.264853
1.42331 -1.01446 -0.149666
1.52154 -0.785866 -0.0953515
1.61978 -0.63314 -0.0656293
1.71804 -0.524596 -0.0476712
1.81632 -0.443911 -0.0360276
1.91462 -0.38186 -0.0280691
2.01293 -0.332849 -0.022402
2.11126 -0.2933 -0.0182323
2.20961 -0.260818 -0.0150814
2.30798 -0.233743 -0.0126467
2.40638 -0.210889 -0.0107299
2.50479 -0.191389 -0.00919618
2.60323 -0.174593 -0.00795179
2.7017 -0.160005 -0.00692974
2.80019 -0.147241 -0.00608118
2.89871 -0.136001 -0.00536989
2.99725 -0.126043 -0.0047685
3.09583 -0.117174 -0.00425609
3.19443 -0.109236 -0.00381641
3.29307 -0.1021 -0.00343673
3.39173 -0.095659 -0.00310693
3.49043 -0.0898231 -0.00281892
3.58916 -0.0845171 -0.00256615
3.68793 -0.0796774 -0.0023433
3.78673 -0.0752498 -0.00214599
3.88557 -0.0711878 -0.0019706
3.98445 -0.0674515 -0.00181412
4.08336 -0.0640063 -0.00167402
4.18232 -0.0608222 -0.00154818
4.28131 -0.0578731 -0.00143482
4.38035 -0.055136 -0.00133239
4.47943 -0.0525907 -0.0012396
4.57855 -0.0502194 -0.00115532
4.67772 -0.0480065 -0.00107858
4.77694 -0.0459378 -0.00100856
4.8762 -0.0440011 -0.000944514
4.97551 -0.0421851 -0.000885823
5.07487 -0.0404799 -0.000831929
5.17427 -0.0388765 -0.000782348
5.27373 -0.037367 -0.000736653
5.37325 -0.035944 -0.000694465
5.47281 -0.0346009 -0.000655453
5.57243 -0.0333319 -0.00061932
5.67211 -0.0321315 -0.000585803
5.77184 -0.0309949 -0.000554668
5.87163 -0.0299175 -0.000525705
5.97148 -0.0288952 -0.000498727
6.07139 -0.0279244 -0.000473565
6.17136 -0.0270015 -0.000450068
6.2714 -0.0261236 -0.0004281
6.37149 -0.0252876 -0.000407538
6.47166 -0.0244909 -0.00038827
6.57188 -0.0237311 -0.000370195
6.67218 -0.0230059 -0.000353222
6.77254 -0.0223132 -0.000337268
6.87298 -0.0216511 -0.000322257
6.97348 -0.0210178 -0.00030812
7.07406 -0.0204117 -0.000294794
7.17471 -0.0198312 -0.000282221
7.27544 -0.0192748 -0.00027035
7.37624 -0.0187413 -0.000259131
7.47712 -0.0182294 -0.000248519
7.57807 -0.0177379 -0.000238476
7.67911 -0.0172658 -0.000228961
7.78023 -0.0168121 -0.000219943
7.88143 -0.0163757 -0.000211387
7.98271 -0.0159559 -0.000203265
8.08408 -0.0155517 -0.00019555
8.18554 -0.0151625 -0.000188216
8.28708 -0.0147875 -0.00018124
8.38872 -0.0144259 -0.000174601
8.49044 -0.0140772 -0.000168278
8.59226 -0.0137408 -0.000162252
8.69417 -0.013416 -0.000156508
8.79618 -0.0131024 -0.000151027
8.89828 -0.0127994 -0.000145795
9.00048 -0.0125066 -0.000140799
9.10278 -0.0122235 -0.000136025
9.20518 -0.0119496 -0.00013146
9.30769 -0.0116847 -0.000127095
9.4103 -0.0114282 -0.000122916
9.51301 -0.0111799 -0.000118916
9.61583 -0.0109393 -0.000115084
9.71877 -0.0107062 -0.000111412
9.82181 -0.0104803 -0.000107891
9.92496 -0.0102613 -0.000104514
10.0282 -0.0100488 -0.000101274
10.1316 -0.00984264 -9.81625e-05
10.2351 -0.00964258 -9.51747e-05
10.3387 -0.00944835 -9.23041e-05
10.4425 -0.00925973 -8.9545e-05
10.5463 -0.00907651 -8.6892e-05
10.6503 -0.00889848 -8.43401e-05
10.7545 -0.00872544 -8.18845e-05
10.8587 -0.00855722 -7.95208e-05
10.9631 -0.00839362 -7.72446e-05
11.0676 -0.00823449 -7.5052e-05
11.1722 -0.00807966 -7.29392e-05
11.277 -0.00792897 -7.09026e-05
11.3819 -0.00778228 -6.89387e-05
11.487 -0.00763944 -6.70444e-05
11.5922 -0.00750033 -6.52167e-05
11.6975 -0.00736481 -6.34525e-05
11.803 -0.00723276 -6.17493e-05
11.9086 -0.00710405 -6.01043e-05
12.0144 -0.00697859 -5.85152e-05
12.1204 -0.00685625 -5.69796e-05
12.2265 -0.00673694 -5.54952e-05
12.3327 -0.00662055 -5.406e-05
12.4391 -0.00650699 -5.26718e-05
12.5457 -0.00639617 -5.13289e-05
12.6524 -0.00628799 -5.00294e-05
12.7593 -0.00618238 -4.87716e-05
12.8664 -0.00607925 -4.75538e-05
12.9737 -0.00597853 -4.63744e-05
13.0811 -0.00588014 -4.52319e-05
13.1887 -0.005784 -4.41249e-05
13.2965 -0.00569006 -4.30521e-05
13.4044 -0.00559823 -4.20121e-05
13.5126 -0.00550846 -4.10037e-05
13.6209 -0.00542069 -4.00257e-05
13.7294 -0.00533485 -3.9077e-05
13.8382 -0.0052509 -3.81565e-05
13.9471 -0.00516876 -3.72631e-05
14.0562 -0.0050884 -3.63959e-05
14.1655 -0.00500975 -3.55539e-05
14.275 -0.00493278 -3.47362e-05
14.3848 -0.00485742 -3.39419e-05
14.4947 -0.00478365 -3.31702e-05
14.6049 -0.0047114 -3.24204e-05
14.7152 -0.00464064 -3.16916e-05
14.8258 -0.00457133 -3.09831e-05
14.9367 -0.00450343 -3.02942e-05
15.0477 -0.00443689 -2.96243e-05
15.159 -0.00437168 -2.89726e-05
15.2705 -0.00430777 -2.83386e-05
15.3823 -0.00424512 -2.77217e-05
15.4943 -0.0041837 -2.71214e-05
15.6066 -0.00412347 -2.6537e-05
15.7191 -0.0040644 -2.5968e-05
15.8319 -0.00400646 -2.54139e-05
15.9449 -0.00394963 -2.48743e-05
16.0582 -0.00389387 -2.43487e-05
16.1717 -0.00383915 -2.38366e-05
16.2856 -0.00378546 -2.33376e-05
16.3997 -0.00373275 -2.28513e-05
16.5141 -0.00368102 -2.23772e-05
16.6288 -0.00363023 -2.19151e-05
16.7437 -0.00358035 -2.14645e-05
16.859 -0.00353138 -2.1025e-05
16.9746 -0.00348328 -2.05964e-05
17.0905 -0.00343603 -2.01782e-05
17.2067 -0.00338961 -1.97702e-05
17.3232 -0.003344 -1.93721e-05
17.4401 -0.00329919 -1.89835e-05
17.5572 -0.00325515 -1.86043e-05
17.6748 -0.00321186 -1.8234e-05
17.7926 -0.00316931 -1.78724e-05
17.9108 -0.00312748 -1.75193e-05
18.0294 -0.00308635 -1.71745e-05
18.1483 -0.0030459 -1.68376e-05
18.2676 -0.00300612 -1.65085e-05
18.3873 -0.00296699 -1.61869e-05
18.5074 -0.00292851 -1.58726e-05
18.6278 -0.00289064 -1.55655e-05
18.7487 -0.00285338 -1.52652e-05
18.8699 -0.00281672 -1.49717e-05
18.9916 -0.00278064 -1.46846e-05
19.1137 -0.00274512 -1.44039e-05
19.2362 -0.00271016 -1.41294e-05
19.3592 -0.00267574 -1.38608e-05
19.4826 -0.00264185 -1.3598e-05
19.6065 -0.00260848 -1.3341e-05
19.7309 -0.00257561 -1.30894e-05
19.8557 -0.00254324 -1.28432e-05
19.9811 -0.00251135 -1.26021e-05
20.1069 -0.00247993 -1.23662e-05
20.2333 -0.00244897 -1.21351e-05
20.3602 -0.00241847 -1.19089e-05
20.4876 -0.0023884 -1.16874e-05
20.6156 -0.00235877 -1.14703e-05
20.7441 -0.00232956 -1.12577e-05
20.8732 -0.00230075 -1.10494e-05
21.0029 -0.00227236 -1.08453e-05
21.1332 -0.00224435 -1.06453e-05
21.2642 -0.00221673 -1.04492e-05
21.3958 -0.00218949 -1.0257e-05
21.528 -0.00216261 -1.00686e-05
21.6609 -0.00213609 -9.88385e-06
21.7945 -0.00210993 -9.70266e-06
21.9288 -0.0020841 -9.52494e-06
22.0639 -0.00205861 -9.35061e-06
22.1997 -0.00203345 -9.17957e-06
22.3363 -0.00200861 -9.01174e-06
22.4736 -0.00198407 -8.84704e-06
22.6118 -0.00195985 -8.68538e-06
22.7509 -0.00193592 -8.52669e-06
22.8908 -0.00191228 -8.37088e-06
23.0316 -0.00188892 -8.21788e-06
23.1733 -0.00186584 -8.06761e-06
23.316 -0.00184303 -7.92001e-06
23.4597 -0.00182048 -7.775e-06
23.6044 -0.00179818 -7.63251e-06
23.7502 -0.00177613 -7.49247e-06
23.8971 -0.00175432 -7.35482e-06
24.0451 -0.00173275 -7.21949e-06
24.1944 -0.0017114 -7.08641e-06
24.3448 -0.00169028 -6.95552e-06
24.4966 -0.00166937 -6.82676e-06
24.6496 -0.00164866 -6.70007e-06
24.8041 -0.00162815 -6.57538e-06
24.9601 -0.00160784 -6.45263e-06
25.1175 -0.00158771 -6.33177e-06
25.2766 -0.00156776 -6.21273e-06
25.4373 -0.00154797 -6.09545e-06
25.5998 -0.00152835 -5.97986e-06
25.7641 -0.00150889 -5.86592e-06
25.9304 -0.00148957 -5.75356e-06
26.0988 -0.00147038 -5.64271e-06
26.2693 -0.00145133 -5.53331e-06
26.4421 -0.00143239 -5.42529e-06
26.6174 -0.00141355 -5.31859e-06
26.7954 -0.00139482 -5.21314e-06
26.9761 -0.00137616 -5.10886e-06
27.1598 -0.00135758 -5.00568e-06
27.3468 -0.00133905 -4.9035e-06
27.5373 -0.00132056 -4.80225e-06
27.7317 -0.00130209 -4.70181e-06
27.9302 -0.00128362 -4.60209e-06
28.1333 -0.00126513 -4.50295e-06
28.3415 -0.00124659 -4.40426e-06
28.5554 -0.00122796 -4.30585e-06
28.7758 -0.0012092 -4.20753e-06
29.0035 -0.00119026 -4.10906e-06
29.2396 -0.00117109 -4.01013e-06
29.4858 -0.00115159 -3.91036e-06
29.7441 -0.00113166 -3.80922e-06
30.0173 -0.00111112 -3.70597e-06
30.3101 -0.00108974 -3.59946e-06
30.6297 -0.00106709 -3.4878e-06
30.9905 -0.00104236 -3.36721e-06
31.4301 -0.00101338 -3.22768e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.125Nc1QuantumOneLoop/GRpOneLoop.txt <==
-31.4301 -0.00101338 -3.22771e-06
-30.9905 -0.00104237 -3.36723e-06
-30.6297 -0.0010671 -3.48782e-06
-30.3101 -0.00108974 -3.59949e-06
-30.0173 -0.00111113 -3.706e-06
-29.7441 -0.00113166 -3.80925e-06
-29.4858 -0.0011516 -3.91039e-06
-29.2396 -0.0011711 -4.01016e-06
-29.0035 -0.00119027 -4.10909e-06
-28.7758 -0.0012092 -4.20757e-06
-28.5554 -0.00122796 -4.30589e-06
-28.3415 -0.00124659 -4.4043e-06
-28.1333 -0.00126514 -4.50299e-06
-27.9302 -0.00128363 -4.60213e-06
-27.7317 -0.0013021 -4.70186e-06
-27.5373 -0.00132057 -4.80229e-06
-27.3468 -0.00133906 -4.90355e-06
-27.1598 -0.00135759 -5.00573e-06
-26.9761 -0.00137617 -5.10891e-06
-26.7954 -0.00139482 -5.2132e-06
-26.6174 -0.00141356 -5.31865e-06
-26.4421 -0.00143239 -5.42535e-06
-26.2693 -0.00145133 -5.53337e-06
-26.0988 -0.00147039 -5.64277e-06
-25.9304 -0.00148958 -5.75362e-06
-25.7641 -0.0015089 -5.86599e-06
-25.5998 -0.00152836 -5.97993e-06
-25.4373 -0.00154798 -6.09552e-06
-25.2766 -0.00156777 -6.2128e-06
-25.1175 -0.00158772 -6.33185e-06
-24.9601 -0.00160785 -6.45271e-06
-24.8041 -0.00162816 -6.57546e-06
-24.6496 -0.00164867 -6.70015e-06
-24.4966 -0.00166938 -6.82685e-06
-24.3448 -0.00169029 -6.95561e-06
-24.1944 -0.00171141 -7.0865e-06
-24.0451 -0.00173276 -7.21958e-06
-23.8971 -0.00175433 -7.35492e-06
-23.7502 -0.00177614 -7.49257e-06
-23.6044 -0.00179819 -7.63261e-06
-23.4597 -0.00182049 -7.77511e-06
-23.316 -0.00184304 -7.92012e-06
-23.1733 -0.00186585 -8.06773e-06
-23.0316 -0.00188893 -8.21799e-06
-22.8908 -0.00191229 -8.371e-06
-22.7509 -0.00193593 -8.52681e-06
-22.6118 -0.00195986 -8.68551e-06
-22.4736 -0.00198409 -8.84717e-06
-22.3363 -0.00200862 -9.01188e-06
-22.1997 -0.00203346 -9.17971e-06
-22.0639 -0.00205863 -9.35075e-06
-21.9288 -0.00208412 -9.52509e-06
-21.7945 -0.00210994 -9.70281e-06
-21.6609 -0.00213611 -9.88401e-06
-21.528 -0.00216263 -1.00688e-05
-21.3958 -0.0021895 -1.02572e-05
-21.2642 -0.00221675 -1.04494e-05
-21.1332 -0.00224437 -1.06455e-05
-21.0029 -0.00227238 -1.08455e-05
-20.8732 -0.00230077 -1.10496e-05
-20.7441 -0.00232958 -1.12579e-05
-20.6156 -0.00235879 -1.14705e-05
-20.4876 -0.00238842 -1.16876e-05
-20.3602 -0.00241849 -1.19091e-05
-20.2333 -0.002449 -1.21354e-05
-20.1069 -0.00247995 -1.23664e-05
-19.9811 -0.00251137 -1.26024e-05
-19.8557 -0.00254326 -1.28434e-05
-19.7309 -0.00257564 -1.30896e-05
-19.6065 -0.00260851 -1.33412e-05
-19.4826 -0.00264188 -1.35983e-05
-19.3592 -0.00267577 -1.38611e-05
-19.2362 -0.00271019 -1.41296e-05
-19.1137 -0.00274515 -1.44042e-05
-18.9916 -0.00278067 -1.46849e-05
-18.8699 -0.00281675 -1.4972e-05
-18.7487 -0.00285341 -1.52655e-05
-18.6278 -0.00289067 -1.55658e-05
-18.5074 -0.00292854 -1.5873e-05
-18.3873 -0.00296703 -1.61873e-05
-18.2676 -0.00300615 -1.65089e-05
-18.1483 -0.00304593 -1.6838e-05
-18.0294 -0.00308638 -1.71749e-05
-17.9108 -0.00312751 -1.75197e-05
-17.7926 -0.00316935 -1.78728e-05
-17.6748 -0.0032119 -1.82344e-05
-17.5572 -0.00325519 -1.86047e-05
-17.4401 -0.00329923 -1.8984e-05
-17.3232 -0.00334405 -1.93726e-05
-17.2067 -0.00338965 -1.97707e-05
-17.0905 -0.00343607 -2.01787e-05
-16.9746 -0.00348332 -2.05969e-05
-16.859 -0.00353142 -2.10256e-05
-16.7437 -0.0035804 -2.1465e-05
-16.6288 -0.00363028 -2.19157e-05
-16.5141 -0.00368107 -2.23779e-05
-16.3997 -0.00373281 -2.28519e-05
-16.2856 -0.00378551 -2.33383e-05
-16.1717 -0.00383921 -2.38373e-05
-16.0582 -0.00389393 -2.43494e-05
-15.9449 -0.00394969 -2.48751e-05
-15.8319 -0.00400652 -2.54147e-05
-15.7191 -0.00406446 -2.59688e-05
-15.6066 -0.00412353 -2.65378e-05
-15.4943 -0.00418376 -2.71222e-05
-15.3823 -0.00424519 -2.77226e-05
-15.2705 -0.00430784 -2.83395e-05
-15.159 -0.00437175 -2.89736e-05
-15.0477 -0.00443696 -2.96252e-05
-14.9367 -0.0045035 -3.02952e-05
-14.8258 -0.00457141 -3.09841e-05
-14.7152 -0.00464072 -3.16927e-05
-14.6049 -0.00471148 -3.24215e-05
-14.4947 -0.00478373 -3.31714e-05
-14.3848 -0.00485751 -3.39431e-05
-14.275 -0.00493287 -3.47374e-05
-14.1655 -0.00500985 -3.55552e-05
-14.0562 -0.0050885 -3.63973e-05
-13.9471 -0.00516886 -3.72645e-05
-13.8382 -0.005251 -3.8158e-05
-13.7294 -0.00533496 -3.90786e-05
-13.6209 -0.0054208 -4.00273e-05
-13.5126 -0.00550858 -4.10054e-05
-13.4044 -0.00559835 -4.20139e-05
-13.2965 -0.00569018 -4.30539e-05
-13.1887 -0.00578413 -4.41268e-05
-13.0811 -0.00588027 -4.52339e-05
-12.9737 -0.00597866 -4.63764e-05
-12.8664 -0.00607939 -4.75559e-05
-12.7593 -0.00618252 -4.87738e-05
-12.6524 -0.00628814 -5.00318e-05
-12.5457 -0.00639632 -5.13314e-05
-12.4391 -0.00650715 -5.26744e-05
-12.3327 -0.00662071 -5.40626e-05
-12.2265 -0.00673711 -5.5498e-05
-12.1204 -0.00685643 -5.69825e-05
-12.0144 -0.00697877 -5.85182e-05
-11.9086 -0.00710424 -6.01075e-05
-11.803 -0.00723295 -6.17526e-05
-11.6975 -0.00736501 -6.3456e-05
-11.5922 -0.00750054 -6.52203e-05
-11.487 -0.00763966 -6.70482e-05
-11.3819 -0.0077825 -6.89427e-05
-11.277 -0.0079292 -7.09067e-05
-11.1722 -0.0080799 -7.29436e-05
-11.0676 -0.00823474 -7.50566e-05
-10.9631 -0.00839389 -7.72494e-05
-10.8587 -0.00855749 -7.95258e-05
-10.7545 -0.00872573 -8.18898e-05
-10.6503 -0.00889877 -8.43457e-05
-10.5463 -0.00907682 -8.68978e-05
-10.4425 -0.00926005 -8.95511e-05
-10.3387 -0.00944868 -9.23106e-05
-10.2351 -0.00964292 -9.51815e-05
-10.1316 -0.00984301 -9.81697e-05
-10.0282 -0.0100492 -0.000101281
-9.92496 -0.0102616 -0.000104522
-9.82181 -0.0104807 -0.0001079
-9.71877 -0.0107067 -0.000111421
-9.61583 -0.0109398 -0.000115094
-9.51301 -0.0111803 -0.000118926
-9.4103 -0.0114287 -0.000122927
-9.30769 -0.0116852 -0.000127106
-9.20518 -0.0119502 -0.000131472
-9.10278 -0.012224 -0.000136037
-9.00048 -0.0125072 -0.000140812
-8.89828 -0.0128 -0.000145809
-8.79618 -0.0131031 -0.000151042
-8.69417 -0.0134167 -0.000156523
-8.59226 -0.0137415 -0.000162269
-8.49044 -0.014078 -0.000168295
-8.38872 -0.0144267 -0.000174619
-8.28708 -0.0147883 -0.00018126
-8.18554 -0.0151634 -0.000188237
-8.08408 -0.0155526 -0.000195572
-7.98271 -0.0159568 -0.000203289
-7.88143 -0.0163767 -0.000211413
-7.78023 -0.0168131 -0.00021997
-7.67911 -0.0172669 -0.000228991
-7.57807 -0.0177391 -0.000238507
-7.47712 -0.0182307 -0.000248553
-7.37624 -0.0187426 -0.000259167
-7.27544 -0.0192762 -0.000270389
-7.17471 -0.0198327 -0.000282263
-7.07406 -0.0204133 -0.000294838
-6.97348 -0.0210195 -0.000308168
-6.87298 -0.0216529 -0.000322308
-6.77254 -0.022315 -0.000337324
-6.67218 -0.0230078 -0.000353282
-6.57188 -0.0237332 -0.00037026
-6.47166 -0.0244931 -0.00038834
-6.37149 -0.0252899 -0.000407615
-6.2714 -0.0261261 -0.000428184
-6.17136 -0.0270042 -0.000450159
-6.07139 -0.0279273 -0.000473664
-5.97148 -0.0288983 -0.000498834
-5.87163 -0.0299208 -0.000525822
-5.77184 -0.0309984 -0.000554796
-5.67211 -0.0321354 -0.000585943
-5.57243 -0.033336 -0.000619473
-5.47281 -0.0346054 -0.000655621
-5.37325 -0.0359488 -0.000694651
-5.27373 -0.0373722 -0.000736857
-5.17427 -0.0388821 -0.000782575
-5.07487 -0.040486 -0.00083218
-4.97551 -0.0421917 -0.000886101
-4.8762 -0.0440083 -0.000944823
-4.77694 -0.0459457 -0.0010089
-4.67772 -0.048015 -0.00107897
-4.57855 -0.0502288 -0.00115575
-4.47943 -0.0526009 -0.00124008
-4.38035 -0.0551473 -0.00133294
-4.28131 -0.0578855 -0.00143544
-4.18232 -0.060836 -0.00154889
-4.08336 -0.0640215 -0.00167482
-3.98445 -0.0674684 -0.00181503
-3.88557 -0.0712066 -0.00197164
-3.78673 -0.0752708 -0.00214719
-3.68793 -0.079701 -0.00234469
-3.58916 -0.0845437 -0.00256777
-3.49043 -0.0898531 -0.0028208
-3.39173 -0.095693 -0.00310914
-3.29307 -0.102139 -0.00343934
-3.19443 -0.10928 -0.00381951
-3.09583 -0.117225 -0.0042598
-2.99725 -0.126102 -0.00477297
-2.89871 -0.13607 -0.00537532
-2.80019 -0.147322 -0.00608785
-2.7017 -0.1601 -0.00693799
-2.60323 -0.174706 -0.00796213
-2.50479 -0.191525 -0.00920929
-2.40638 -0.211054 -0.0107467
-2.30798 -0.233946 -0.0126688
-2.20961 -0.26107 -0.0151107
-2.11126 -0.293619 -0.0182721
-2.01293 -0.33326 -0.0224575
-1.91462 -0.3824 -0.028149
-1.81632 -0.44464 -0.0361469
-1.71804 -0.525613 -0.0478577
-1.61978 -0.634618 -0.0659395
-1.52154 -0.788135 -0.0959112
-1.42331 -1.01822 -0.150801
-1.32509 -1.39569 -0.26761
-1.22689 -2.10685 -0.586843
-1.12869 -3.70271 -1.99803
-1.03051 0.26623 -9.69662
-0.932337 4.16693 -1.98692
-0.834173 2.57867 -0.583043
-0.736016 1.87471 -0.263797
-0.637867 1.50582 -0.145995
-0.539723 1.2866 -0.0897769
-0.441585 1.14676 -0.0582203
-0.343451 1.05478 -0.038261
-0.24532 0.99483 -0.0242934
-0.147191 0.958476 -0.0135248
-0.0490634 0.941269 -0.00434705
0.0490634 0.941269 0.00434705
0.147191 0.958476 0.0135248
0.24532 0.99483 0.0242934
0.343451 1.05478 0.038261
0.441585 1.14676 0.0582203
0.539723 1.2866 0.0897769
0.637867 1.50582 0.145995
0.736016 1.87471 0.263797
0.834173 2.57867 0.583043
0.932337 4.16693 1.98692
1.03051 0.26623 9.69662
1.12869 -3.70271 1.99803
1.22689 -2.10685 0.586843
1.32509 -1.39569 0.26761
1.42331 -1.01822 0.150801
1.52154 -0.788135 0.0959112
1.61978 -0.634618 0.0659395
1.71804 -0.525613 0.0478577
1.81632 -0.44464 0.0361469
1.91462 -0.3824 0.028149
2.01293 -0.33326 0.0224575
2.11126 -0.293619 0.0182721
2.20961 -0.26107 0.0151107
2.30798 -0.233946 0.0126688
2.40638 -0.211054 0.0107467
2.50479 -0.191525 0.00920929
2.60323 -0.174706 0.00796213
2.7017 -0.1601 0.00693799
2.80019 -0.147322 0.00608785
2.89871 -0.13607 0.00537532
2.99725 -0.126102 0.00477297
3.09583 -0.117225 0.0042598
3.19443 -0.10928 0.00381951
3.29307 -0.102139 0.00343934
3.39173 -0.095693 0.00310914
3.49043 -0.0898531 0.0028208
3.58916 -0.0845437 0.00256777
3.68793 -0.079701 0.00234469
3.78673 -0.0752708 0.00214719
3.88557 -0.0712066 0.00197164
3.98445 -0.0674684 0.00181503
4.08336 -0.0640215 0.00167482
4.18232 -0.060836 0.00154889
4.28131 -0.0578855 0.00143544
4.38035 -0.0551473 0.00133294
4.47943 -0.0526009 0.00124008
4.57855 -0.0502288 0.00115575
4.67772 -0.048015 0.00107897
4.77694 -0.0459457 0.0010089
4.8762 -0.0440083 0.000944823
4.97551 -0.0421917 0.000886101
5.07487 -0.040486 0.00083218
5.17427 -0.0388821 0.000782575
5.27373 -0.0373722 0.000736857
5.37325 -0.0359488 0.000694651
5.47281 -0.0346054 0.000655621
5.57243 -0.033336 0.000619473
5.67211 -0.0321354 0.000585943
5.77184 -0.0309984 0.000554796
5.87163 -0.0299208 0.000525822
5.97148 -0.0288983 0.000498834
6.07139 -0.0279273 0.000473664
6.17136 -0.0270042 0.000450159
6.2714 -0.0261261 0.000428184
6.37149 -0.0252899 0.000407615
6.47166 -0.0244931 0.00038834
6.57188 -0.0237332 0.00037026
6.67218 -0.0230078 0.000353282
6.77254 -0.022315 0.000337324
6.87298 -0.0216529 0.000322308
6.97348 -0.0210195 0.000308168
7.07406 -0.0204133 0.000294838
7.17471 -0.0198327 0.000282263
7.27544 -0.0192762 0.000270389
7.37624 -0.0187426 0.000259167
7.47712 -0.0182307 0.000248553
7.57807 -0.0177391 0.000238507
7.67911 -0.0172669 0.000228991
7.78023 -0.0168131 0.00021997
7.88143 -0.0163767 0.000211413
7.98271 -0.0159568 0.000203289
8.08408 -0.0155526 0.000195572
8.18554 -0.0151634 0.000188237
8.28708 -0.0147883 0.00018126
8.38872 -0.0144267 0.000174619
8.49044 -0.014078 0.000168295
8.59226 -0.0137415 0.000162269
8.69417 -0.0134167 0.000156523
8.79618 -0.0131031 0.000151042
8.89828 -0.0128 0.000145809
9.00048 -0.0125072 0.000140812
9.10278 -0.012224 0.000136037
9.20518 -0.0119502 0.000131472
9.30769 -0.0116852 0.000127106
9.4103 -0.0114287 0.000122927
9.51301 -0.0111803 0.000118926
9.61583 -0.0109398 0.000115094
9.71877 -0.0107067 0.000111421
9.82181 -0.0104807 0.0001079
9.92496 -0.0102616 0.000104522
10.0282 -0.0100492 0.000101281
10.1316 -0.00984301 9.81697e-05
10.2351 -0.00964292 9.51815e-05
10.3387 -0.00944868 9.23106e-05
10.4425 -0.00926005 8.95511e-05
10.5463 -0.00907682 8.68978e-05
10.6503 -0.00889877 8.43457e-05
10.7545 -0.00872573 8.18898e-05
10.8587 -0.00855749 7.95258e-05
10.9631 -0.00839389 7.72494e-05
11.0676 -0.00823474 7.50566e-05
11.1722 -0.0080799 7.29436e-05
11.277 -0.0079292 7.09067e-05
11.3819 -0.0077825 6.89427e-05
11.487 -0.00763966 6.70482e-05
11.5922 -0.00750054 6.52203e-05
11.6975 -0.00736501 6.3456e-05
11.803 -0.00723295 6.17526e-05
11.9086 -0.00710424 6.01075e-05
12.0144 -0.00697877 5.85182e-05
12.1204 -0.00685643 5.69825e-05
12.2265 -0.00673711 5.5498e-05
12.3327 -0.00662071 5.40626e-05
12.4391 -0.00650715 5.26744e-05
12.5457 -0.00639632 5.13314e-05
12.6524 -0.00628814 5.00318e-05
12.7593 -0.00618252 4.87738e-05
12.8664 -0.00607939 4.75559e-05
12.9737 -0.00597866 4.63764e-05
13.0811 -0.00588027 4.52339e-05
13.1887 -0.00578413 4.41268e-05
13.2965 -0.00569018 4.30539e-05
13.4044 -0.00559835 4.20139e-05
13.5126 -0.00550858 4.10054e-05
13.6209 -0.0054208 4.00273e-05
13.7294 -0.00533496 3.90786e-05
13.8382 -0.005251 3.8158e-05
13.9471 -0.00516886 3.72645e-05
14.0562 -0.0050885 3.63973e-05
14.1655 -0.00500985 3.55552e-05
14.275 -0.00493287 3.47374e-05
14.3848 -0.00485751 3.39431e-05
14.4947 -0.00478373 3.31714e-05
14.6049 -0.00471148 3.24215e-05
14.7152 -0.00464072 3.16927e-05
14.8258 -0.00457141 3.09841e-05
14.9367 -0.0045035 3.02952e-05
15.0477 -0.00443696 2.96252e-05
15.159 -0.00437175 2.89736e-05
15.2705 -0.00430784 2.83395e-05
15.3823 -0.00424519 2.77226e-05
15.4943 -0.00418376 2.71222e-05
15.6066 -0.00412353 2.65378e-05
15.7191 -0.00406446 2.59688e-05
15.8319 -0.00400652 2.54147e-05
15.9449 -0.00394969 2.48751e-05
16.0582 -0.00389393 2.43494e-05
16.1717 -0.00383921 2.38373e-05
16.2856 -0.00378551 2.33383e-05
16.3997 -0.00373281 2.28519e-05
16.5141 -0.00368107 2.23779e-05
16.6288 -0.00363028 2.19157e-05
16.7437 -0.0035804 2.1465e-05
16.859 -0.00353142 2.10256e-05
16.9746 -0.00348332 2.05969e-05
17.0905 -0.00343607 2.01787e-05
17.2067 -0.00338965 1.97707e-05
17.3232 -0.00334405 1.93726e-05
17.4401 -0.00329923 1.8984e-05
17.5572 -0.00325519 1.86047e-05
17.6748 -0.0032119 1.82344e-05
17.7926 -0.00316935 1.78728e-05
17.9108 -0.00312751 1.75197e-05
18.0294 -0.00308638 1.71749e-05
18.1483 -0.00304593 1.6838e-05
18.2676 -0.00300615 1.65089e-05
18.3873 -0.00296703 1.61873e-05
18.5074 -0.00292854 1.5873e-05
18.6278 -0.00289067 1.55658e-05
18.7487 -0.00285341 1.52655e-05
18.8699 -0.00281675 1.4972e-05
18.9916 -0.00278067 1.46849e-05
19.1137 -0.00274515 1.44042e-05
19.2362 -0.00271019 1.41296e-05
19.3592 -0.00267577 1.38611e-05
19.4826 -0.00264188 1.35983e-05
19.6065 -0.00260851 1.33412e-05
19.7309 -0.00257564 1.30896e-05
19.8557 -0.00254326 1.28434e-05
19.9811 -0.00251137 1.26024e-05
20.1069 -0.00247995 1.23664e-05
20.2333 -0.002449 1.21354e-05
20.3602 -0.00241849 1.19091e-05
20.4876 -0.00238842 1.16876e-05
20.6156 -0.00235879 1.14705e-05
20.7441 -0.00232958 1.12579e-05
20.8732 -0.00230077 1.10496e-05
21.0029 -0.00227238 1.08455e-05
21.1332 -0.00224437 1.06455e-05
21.2642 -0.00221675 1.04494e-05
21.3958 -0.0021895 1.02572e-05
21.528 -0.00216263 1.00688e-05
21.6609 -0.00213611 9.88401e-06
21.7945 -0.00210994 9.70281e-06
21.9288 -0.00208412 9.52509e-06
22.0639 -0.00205863 9.35075e-06
22.1997 -0.00203346 9.17971e-06
22.3363 -0.00200862 9.01188e-06
22.4736 -0.00198409 8.84717e-06
22.6118 -0.00195986 8.68551e-06
22.7509 -0.00193593 8.52681e-06
22.8908 -0.00191229 8.371e-06
23.0316 -0.00188893 8.21799e-06
23.1733 -0.00186585 8.06773e-06
23.316 -0.00184304 7.92012e-06
23.4597 -0.00182049 7.77511e-06
23.6044 -0.00179819 7.63261e-06
23.7502 -0.00177614 7.49257e-06
23.8971 -0.00175433 7.35492e-06
24.0451 -0.00173276 7.21958e-06
24.1944 -0.00171141 7.0865e-06
24.3448 -0.00169029 6.95561e-06
24.4966 -0.00166938 6.82685e-06
24.6496 -0.00164867 6.70015e-06
24.8041 -0.00162816 6.57546e-06
24.9601 -0.00160785 6.45271e-06
25.1175 -0.00158772 6.33185e-06
25.2766 -0.00156777 6.2128e-06
25.4373 -0.00154798 6.09552e-06
25.5998 -0.00152836 5.97993e-06
25.7641 -0.0015089 5.86599e-06
25.9304 -0.00148958 5.75362e-06
26.0988 -0.00147039 5.64277e-06
26.2693 -0.00145133 5.53337e-06
26.4421 -0.00143239 5.42535e-06
26.6174 -0.00141356 5.31865e-06
26.7954 -0.00139482 5.2132e-06
26.9761 -0.00137617 5.10891e-06
27.1598 -0.00135759 5.00573e-06
27.3468 -0.00133906 4.90355e-06
27.5373 -0.00132057 4.80229e-06
27.7317 -0.0013021 4.70186e-06
27.9302 -0.00128363 4.60213e-06
28.1333 -0.00126514 4.50299e-06
28.3415 -0.00124659 4.4043e-06
28.5554 -0.00122796 4.30589e-06
28.7758 -0.0012092 4.20757e-06
29.0035 -0.00119027 4.10909e-06
29.2396 -0.0011711 4.01016e-06
29.4858 -0.0011516 3.91039e-06
29.7441 -0.00113166 3.80925e-06
30.0173 -0.00111113 3.706e-06
30.3101 -0.00108974 3.59949e-06
30.6297 -0.0010671 3.48782e-06
30.9905 -0.00104237 3.36723e-06
31.4301 -0.00101338 3.22771e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.125Nc1QuantumOneLoop/GRpTwoLoop.txt <==
-31.4301 -0.00101338 -3.22772e-06
-30.9905 -0.00104237 -3.36728e-06
-30.6297 -0.0010671 -3.48784e-06
-30.3101 -0.00108975 -3.59952e-06
-30.0173 -0.00111113 -3.70596e-06
-29.7441 -0.00113167 -3.80923e-06
-29.4858 -0.00115161 -3.9104e-06
-29.2396 -0.0011711 -4.01027e-06
-29.0035 -0.00119028 -4.10913e-06
-28.7758 -0.00120921 -4.2076e-06
-28.5554 -0.00122797 -4.30596e-06
-28.3415 -0.0012466 -4.40439e-06
-28.1333 -0.00126515 -4.50301e-06
-27.9302 -0.00128364 -4.60223e-06
-27.7317 -0.00130211 -4.7019e-06
-27.5373 -0.00132058 -4.80236e-06
-27.3468 -0.00133907 -4.90363e-06
-27.1598 -0.00135759 -5.00579e-06
-26.9761 -0.00137618 -5.10898e-06
-26.7954 -0.00139483 -5.2133e-06
-26.6174 -0.00141357 -5.31869e-06
-26.4421 -0.0014324 -5.42547e-06
-26.2693 -0.00145134 -5.53342e-06
-26.0988 -0.0014704 -5.64288e-06
-25.9304 -0.00148959 -5.7537e-06
-25.7641 -0.00150891 -5.86609e-06
-25.5998 -0.00152838 -5.98003e-06
-25.4373 -0.001548 -6.09561e-06
-25.2766 -0.00156778 -6.21291e-06
-25.1175 -0.00158773 -6.33196e-06
-24.9601 -0.00160786 -6.45281e-06
-24.8041 -0.00162818 -6.5756e-06
-24.6496 -0.00164868 -6.70024e-06
-24.4966 -0.00166939 -6.82701e-06
-24.3448 -0.0016903 -6.9557e-06
-24.1944 -0.00171143 -7.08667e-06
-24.0451 -0.00173278 -7.21968e-06
-23.8971 -0.00175435 -7.35508e-06
-23.7502 -0.00177616 -7.49269e-06
-23.6044 -0.00179821 -7.63277e-06
-23.4597 -0.00182051 -7.77525e-06
-23.316 -0.00184306 -7.92028e-06
-23.1733 -0.00186587 -8.06789e-06
-23.0316 -0.00188895 -8.21816e-06
-22.8908 -0.00191231 -8.37117e-06
-22.7509 -0.00193595 -8.52699e-06
-22.6118 -0.00195988 -8.68568e-06
-22.4736 -0.00198411 -8.84738e-06
-22.3363 -0.00200864 -9.01205e-06
-22.1997 -0.00203349 -9.17994e-06
-22.0639 -0.00205865 -9.35092e-06
-21.9288 -0.00208414 -9.52534e-06
-21.7945 -0.00210997 -9.70298e-06
-21.6609 -0.00213613 -9.88429e-06
-21.528 -0.00216265 -1.0069e-05
-21.3958 -0.00218953 -1.02575e-05
-21.2642 -0.00221678 -1.04496e-05
-21.1332 -0.0022444 -1.06458e-05
-21.0029 -0.0022724 -1.08457e-05
-20.8732 -0.0023008 -1.10499e-05
-20.7441 -0.00232961 -1.12582e-05
-20.6156 -0.00235882 -1.14708e-05
-20.4876 -0.00238845 -1.16878e-05
-20.3602 -0.00241852 -1.19095e-05
-20.2333 -0.00244903 -1.21357e-05
-20.1069 -0.00247999 -1.23667e-05
-19.9811 -0.00251141 -1.26027e-05
-19.8557 -0.0025433 -1.28438e-05
-19.7309 -0.00257567 -1.309e-05
-19.6065 -0.00260854 -1.33416e-05
-19.4826 -0.00264192 -1.35987e-05
-19.3592 -0.00267581 -1.38615e-05
-19.2362 -0.00271023 -1.413e-05
-19.1137 -0.00274519 -1.44047e-05
-18.9916 -0.00278071 -1.46853e-05
-18.8699 -0.00281679 -1.49725e-05
-18.7487 -0.00285346 -1.5266e-05
-18.6278 -0.00289072 -1.55664e-05
-18.5074 -0.00292858 -1.58734e-05
-18.3873 -0.00296707 -1.61879e-05
-18.2676 -0.0030062 -1.65093e-05
-18.1483 -0.00304598 -1.68386e-05
-18.0294 -0.00308643 -1.71754e-05
-17.9108 -0.00312757 -1.75204e-05
-17.7926 -0.0031694 -1.78734e-05
-17.6748 -0.00321196 -1.82351e-05
-17.5572 -0.00325525 -1.86053e-05
-17.4401 -0.00329929 -1.89847e-05
-17.3232 -0.00334411 -1.93732e-05
-17.2067 -0.00338971 -1.97715e-05
-17.0905 -0.00343613 -2.01794e-05
-16.9746 -0.00348339 -2.05977e-05
-16.859 -0.00353149 -2.10263e-05
-16.7437 -0.00358047 -2.14659e-05
-16.6288 -0.00363035 -2.19165e-05
-16.5141 -0.00368114 -2.23788e-05
-16.3997 -0.00373288 -2.28528e-05
-16.2856 -0.00378559 -2.33393e-05
-16.1717 -0.00383929 -2.38383e-05
-16.0582 -0.00389401 -2.43505e-05
-15.9449 -0.00394977 -2.48761e-05
-15.8319 -0.00400661 -2.54158e-05
-15.7191 -0.00406455 -2.59699e-05
-15.6066 -0.00412362 -2.6539e-05
-15.4943 -0.00418386 -2.71234e-05
-15.3823 -0.00424529 -2.77239e-05
-15.2705 -0.00430794 -2.83408e-05
-15.159 -0.00437186 -2.8975e-05
-15.0477 -0.00443707 -2.96266e-05
-14.9367 -0.00450361 -3.02968e-05
-14.8258 -0.00457152 -3.09856e-05
-14.7152 -0.00464084 -3.16943e-05
-14.6049 -0.0047116 -3.24231e-05
-14.4947 -0.00478386 -3.31732e-05
-14.3848 -0.00485764 -3.39448e-05
-14.275 -0.004933 -3.47394e-05
-14.1655 -0.00500998 -3.5557e-05
-14.0562 -0.00508864 -3.63994e-05
-13.9471 -0.00516901 -3.72665e-05
-13.8382 -0.00525115 -3.81603e-05
-13.7294 -0.00533511 -3.90807e-05
-13.6209 -0.00542096 -4.00299e-05
-13.5126 -0.00550874 -4.10077e-05
-13.4044 -0.00559852 -4.20166e-05
-13.2965 -0.00569035 -4.30564e-05
-13.1887 -0.00578431 -4.41298e-05
-13.0811 -0.00588045 -4.52366e-05
-12.9737 -0.00597886 -4.63797e-05
-12.8664 -0.00607959 -4.75588e-05
-12.7593 -0.00618273 -4.87774e-05
-12.6524 -0.00628835 -5.0035e-05
-12.5457 -0.00639654 -5.13352e-05
-12.4391 -0.00650738 -5.26779e-05
-12.3327 -0.00662095 -5.40667e-05
-12.2265 -0.00673735 -5.55018e-05
-12.1204 -0.00685668 -5.6987e-05
-12.0144 -0.00697903 -5.85225e-05
-11.9086 -0.00710452 -6.01124e-05
-11.803 -0.00723324 -6.17573e-05
-11.6975 -0.00736531 -6.34613e-05
-11.5922 -0.00750085 -6.52254e-05
-11.487 -0.00763998 -6.7054e-05
-11.3819 -0.00778283 -6.89484e-05
-11.277 -0.00792955 -7.09131e-05
-11.1722 -0.00808026 -7.29499e-05
-11.0676 -0.00823511 -7.50636e-05
-10.9631 -0.00839427 -7.72564e-05
-10.8587 -0.00855789 -7.95335e-05
-10.7545 -0.00872614 -8.18975e-05
-10.6503 -0.00889921 -8.43541e-05
-10.5463 -0.00907727 -8.69064e-05
-10.4425 -0.00926052 -8.95604e-05
-10.3387 -0.00944917 -9.232e-05
-10.2351 -0.00964343 -9.51918e-05
-10.1316 -0.00984353 -9.81802e-05
-10.0282 -0.0100497 -0.000101292
-9.92496 -0.0102622 -0.000104534
-9.82181 -0.0104813 -0.000107912
-9.71877 -0.0107073 -0.000111434
-9.61583 -0.0109404 -0.000115108
-9.51301 -0.011181 -0.000118941
-9.4103 -0.0114294 -0.000122943
-9.30769 -0.0116859 -0.000127122
-9.20518 -0.011951 -0.00013149
-9.10278 -0.0122249 -0.000136055
-9.00048 -0.012508 -0.000140832
-8.89828 -0.0128009 -0.00014583
-8.79618 -0.013104 -0.000151064
-8.69417 -0.0134177 -0.000156546
-8.59226 -0.0137425 -0.000162294
-8.49044 -0.0140791 -0.000168321
-8.38872 -0.0144278 -0.000174648
-8.28708 -0.0147895 -0.000181289
-8.18554 -0.0151646 -0.00018827
-8.08408 -0.015554 -0.000195606
-7.98271 -0.0159582 -0.000203326
-7.88143 -0.0163782 -0.00021145
-7.78023 -0.0168147 -0.000220013
-7.67911 -0.0172686 -0.000229034
-7.57807 -0.0177409 -0.000238556
-7.47712 -0.0182325 -0.000248603
-7.37624 -0.0187446 -0.000259223
-7.27544 -0.0192783 -0.000270446
-7.17471 -0.0198348 -0.000282329
-7.07406 -0.0204156 -0.000294905
-6.97348 -0.021022 -0.000308244
-6.87298 -0.0216555 -0.000322386
-6.77254 -0.0223178 -0.000337413
-6.67218 -0.0230108 -0.000353373
-6.57188 -0.0237363 -0.000370365
-6.47166 -0.0244965 -0.000388447
-6.37149 -0.0252935 -0.000407738
-6.2714 -0.02613 -0.000428311
-6.17136 -0.0270084 -0.000450306
-6.07139 -0.0279317 -0.000473815
-5.97148 -0.028903 -0.00049901
-5.87163 -0.0299259 -0.000526004
-5.77184 -0.0310039 -0.000555008
-5.67211 -0.0321413 -0.000586164
-5.57243 -0.0333424 -0.000619731
-5.47281 -0.0346123 -0.000655892
-5.37325 -0.0359562 -0.000694967
-5.27373 -0.0373803 -0.000737192
-5.17427 -0.038891 -0.000782967
-5.07487 -0.0404956 -0.0008326
-4.97551 -0.0422022 -0.000886595
-4.8762 -0.0440198 -0.000945357
-4.77694 -0.0459583 -0.00100953
-4.67772 -0.0480289 -0.00107966
-4.57855 -0.050244 -0.00115657
-4.47943 -0.0526178 -0.001241
-4.38035 -0.055166 -0.00133404
-4.28131 -0.0579064 -0.00143668
-4.18232 -0.0608593 -0.0015504
-4.08336 -0.0640478 -0.00167658
-3.98445 -0.0674981 -0.00181722
-3.88557 -0.0712404 -0.00197431
-3.78673 -0.0753095 -0.00215062
-3.68793 -0.0797458 -0.0023491
-3.58916 -0.084596 -0.0025738
-3.49043 -0.0899152 -0.00282937
-3.39173 -0.0957678 -0.00312237
-3.29307 -0.102231 -0.00346185
-3.19443 -0.109395 -0.00386301
-3.09583 -0.117356 -0.00435413
-2.99725 -0.12619 -0.00490218
-2.89871 -0.136106 -0.00548414
-2.80019 -0.147353 -0.00616462
-2.7017 -0.16015 -0.00699571
-2.60323 -0.174782 -0.00801223
-2.50479 -0.191633 -0.00925721
-2.40638 -0.2112 -0.0107978
-2.30798 -0.234138 -0.0127258
-2.20961 -0.261324 -0.0151797
-2.11126 -0.293955 -0.018358
-2.01293 -0.333708 -0.0225721
-1.91462 -0.383008 -0.0283057
-1.81632 -0.445484 -0.0363771
-1.71804 -0.526821 -0.0482098
-1.61978 -0.636414 -0.0665273
-1.52154 -0.790959 -0.0969729
-1.42331 -1.02299 -0.153005
-1.32509 -1.4046 -0.273079
-1.22689 -2.12545 -0.60531
-1.12869 -3.72601 -2.09985
-1.03051 0.854008 -9.4453
-0.932337 4.08676 -1.92816
-0.834173 2.55618 -0.577729
-0.736016 1.86313 -0.261667
-0.637867 1.49805 -0.144862
-0.539723 1.28071 -0.0890876
-0.441585 1.14195 -0.0578005
-0.343451 1.05064 -0.037985
-0.24532 0.991097 -0.0241306
-0.147191 0.954984 -0.0134289
-0.0490634 0.937888 -0.00432207
0.0490634 0.937888 0.00432207
0.147191 0.954984 0.0134289
0.24532 0.991097 0.0241306
0.343451 1.05064 0.037985
0.441585 1.14195 0.0578005
0.539723 1.28071 0.0890876
0.637867 1.49805 0.144862
0.736016 1.86313 0.261667
0.834173 2.55618 0.577729
0.932337 4.08676 1.92816
1.03051 0.854008 9.4453
1.12869 -3.72601 2.09985
1.22689 -2.12545 0.60531
1.32509 -1.4046 0.273079
1.42331 -1.02299 0.153005
1.52154 -0.790959 0.0969729
1.61978 -0.636414 0.0665273
1.71804 -0.526821 0.0482098
1.81632 -0.445484 0.0363771
1.91462 -0.383008 0.0283057
2.01293 -0.333708 0.0225721
2.11126 -0.293955 0.018358
2.20961 -0.261324 0.0151797
2.30798 -0.234138 0.0127258
2.40638 -0.2112 0.0107978
2.50479 -0.191633 0.00925721
2.60323 -0.174782 0.00801223
2.7017 -0.16015 0.00699571
2.80019 -0.147353 0.00616462
2.89871 -0.136106 0.00548414
2.99725 -0.12619 0.00490218
3.09583 -0.117356 0.00435413
3.19443 -0.109395 0.00386301
3.29307 -0.102231 0.00346185
3.39173 -0.0957678 0.00312237
3.49043 -0.0899152 0.00282937
3.58916 -0.084596 0.0025738
3.68793 -0.0797458 0.0023491
3.78673 -0.0753095 0.00215062
3.88557 -0.0712404 0.00197431
3.98445 -0.0674981 0.00181722
4.08336 -0.0640478 0.00167658
4.18232 -0.0608593 0.0015504
4.28131 -0.0579064 0.00143668
4.38035 -0.055166 0.00133404
4.47943 -0.0526178 0.001241
4.57855 -0.050244 0.00115657
4.67772 -0.0480289 0.00107966
4.77694 -0.0459583 0.00100953
4.8762 -0.0440198 0.000945357
4.97551 -0.0422022 0.000886595
5.07487 -0.0404956 0.0008326
5.17427 -0.038891 0.000782967
5.27373 -0.0373803 0.000737192
5.37325 -0.0359562 0.000694967
5.47281 -0.0346123 0.000655892
5.57243 -0.0333424 0.000619731
5.67211 -0.0321413 0.000586164
5.77184 -0.0310039 0.000555008
5.87163 -0.0299259 0.000526004
5.97148 -0.028903 0.00049901
6.07139 -0.0279317 0.000473815
6.17136 -0.0270084 0.000450306
6.2714 -0.02613 0.000428311
6.37149 -0.0252935 0.000407738
6.47166 -0.0244965 0.000388447
6.57188 -0.0237363 0.000370365
6.67218 -0.0230108 0.000353373
6.77254 -0.0223178 0.000337413
6.87298 -0.0216555 0.000322386
6.97348 -0.021022 0.000308244
7.07406 -0.0204156 0.000294905
7.17471 -0.0198348 0.000282329
7.27544 -0.0192783 0.000270446
7.37624 -0.0187446 0.000259223
7.47712 -0.0182325 0.000248603
7.57807 -0.0177409 0.000238556
7.67911 -0.0172686 0.000229034
7.78023 -0.0168147 0.000220013
7.88143 -0.0163782 0.00021145
7.98271 -0.0159582 0.000203326
8.08408 -0.015554 0.000195606
8.18554 -0.0151646 0.00018827
8.28708 -0.0147895 0.000181289
8.38872 -0.0144278 0.000174648
8.49044 -0.0140791 0.000168321
8.59226 -0.0137425 0.000162294
8.69417 -0.0134177 0.000156546
8.79618 -0.013104 0.000151064
8.89828 -0.0128009 0.00014583
9.00048 -0.012508 0.000140832
9.10278 -0.0122249 0.000136055
9.20518 -0.011951 0.00013149
9.30769 -0.0116859 0.000127122
9.4103 -0.0114294 0.000122943
9.51301 -0.011181 0.000118941
9.61583 -0.0109404 0.000115108
9.71877 -0.0107073 0.000111434
9.82181 -0.0104813 0.000107912
9.92496 -0.0102622 0.000104534
10.0282 -0.0100497 0.000101292
10.1316 -0.00984353 9.81802e-05
10.2351 -0.00964343 9.51918e-05
10.3387 -0.00944917 9.232e-05
10.4425 -0.00926052 8.95604e-05
10.5463 -0.00907727 8.69064e-05
10.6503 -0.00889921 8.43541e-05
10.7545 -0.00872614 8.18975e-05
10.8587 -0.00855789 7.95335e-05
10.9631 -0.00839427 7.72564e-05
11.0676 -0.00823511 7.50636e-05
11.1722 -0.00808026 7.29499e-05
11.277 -0.00792955 7.09131e-05
11.3819 -0.00778283 6.89484e-05
11.487 -0.00763998 6.7054e-05
11.5922 -0.00750085 6.52254e-05
11.6975 -0.00736531 6.34613e-05
11.803 -0.00723324 6.17573e-05
11.9086 -0.00710452 6.01124e-05
12.0144 -0.00697903 5.85225e-05
12.1204 -0.00685668 5.6987e-05
12.2265 -0.00673735 5.55018e-05
12.3327 -0.00662095 5.40667e-05
12.4391 -0.00650738 5.26779e-05
12.5457 -0.00639654 5.13352e-05
12.6524 -0.00628835 5.0035e-05
12.7593 -0.00618273 4.87774e-05
12.8664 -0.00607959 4.75588e-05
12.9737 -0.00597886 4.63797e-05
13.0811 -0.00588045 4.52366e-05
13.1887 -0.00578431 4.41298e-05
13.2965 -0.00569035 4.30564e-05
13.4044 -0.00559852 4.20166e-05
13.5126 -0.00550874 4.10077e-05
13.6209 -0.00542096 4.00299e-05
13.7294 -0.00533511 3.90807e-05
13.8382 -0.00525115 3.81603e-05
13.9471 -0.00516901 3.72665e-05
14.0562 -0.00508864 3.63994e-05
14.1655 -0.00500998 3.5557e-05
14.275 -0.004933 3.47394e-05
14.3848 -0.00485764 3.39448e-05
14.4947 -0.00478386 3.31732e-05
14.6049 -0.0047116 3.24231e-05
14.7152 -0.00464084 3.16943e-05
14.8258 -0.00457152 3.09856e-05
14.9367 -0.00450361 3.02968e-05
15.0477 -0.00443707 2.96266e-05
15.159 -0.00437186 2.8975e-05
15.2705 -0.00430794 2.83408e-05
15.3823 -0.00424529 2.77239e-05
15.4943 -0.00418386 2.71234e-05
15.6066 -0.00412362 2.6539e-05
15.7191 -0.00406455 2.59699e-05
15.8319 -0.00400661 2.54158e-05
15.9449 -0.00394977 2.48761e-05
16.0582 -0.00389401 2.43505e-05
16.1717 -0.00383929 2.38383e-05
16.2856 -0.00378559 2.33393e-05
16.3997 -0.00373288 2.28528e-05
16.5141 -0.00368114 2.23788e-05
16.6288 -0.00363035 2.19165e-05
16.7437 -0.00358047 2.14659e-05
16.859 -0.00353149 2.10263e-05
16.9746 -0.00348339 2.05977e-05
17.0905 -0.00343613 2.01794e-05
17.2067 -0.00338971 1.97715e-05
17.3232 -0.00334411 1.93732e-05
17.4401 -0.00329929 1.89847e-05
17.5572 -0.00325525 1.86053e-05
17.6748 -0.00321196 1.82351e-05
17.7926 -0.0031694 1.78734e-05
17.9108 -0.00312757 1.75204e-05
18.0294 -0.00308643 1.71754e-05
18.1483 -0.00304598 1.68386e-05
18.2676 -0.0030062 1.65093e-05
18.3873 -0.00296707 1.61879e-05
18.5074 -0.00292858 1.58734e-05
18.6278 -0.00289072 1.55664e-05
18.7487 -0.00285346 1.5266e-05
18.8699 -0.00281679 1.49725e-05
18.9916 -0.00278071 1.46853e-05
19.1137 -0.00274519 1.44047e-05
19.2362 -0.00271023 1.413e-05
19.3592 -0.00267581 1.38615e-05
19.4826 -0.00264192 1.35987e-05
19.6065 -0.00260854 1.33416e-05
19.7309 -0.00257567 1.309e-05
19.8557 -0.0025433 1.28438e-05
19.9811 -0.00251141 1.26027e-05
20.1069 -0.00247999 1.23667e-05
20.2333 -0.00244903 1.21357e-05
20.3602 -0.00241852 1.19095e-05
20.4876 -0.00238845 1.16878e-05
20.6156 -0.00235882 1.14708e-05
20.7441 -0.00232961 1.12582e-05
20.8732 -0.0023008 1.10499e-05
21.0029 -0.0022724 1.08457e-05
21.1332 -0.0022444 1.06458e-05
21.2642 -0.00221678 1.04496e-05
21.3958 -0.00218953 1.02575e-05
21.528 -0.00216265 1.0069e-05
21.6609 -0.00213613 9.88429e-06
21.7945 -0.00210997 9.70298e-06
21.9288 -0.00208414 9.52534e-06
22.0639 -0.00205865 9.35092e-06
22.1997 -0.00203349 9.17994e-06
22.3363 -0.00200864 9.01205e-06
22.4736 -0.00198411 8.84738e-06
22.6118 -0.00195988 8.68568e-06
22.7509 -0.00193595 8.52699e-06
22.8908 -0.00191231 8.37117e-06
23.0316 -0.00188895 8.21816e-06
23.1733 -0.00186587 8.06789e-06
23.316 -0.00184306 7.92028e-06
23.4597 -0.00182051 7.77525e-06
23.6044 -0.00179821 7.63277e-06
23.7502 -0.00177616 7.49269e-06
23.8971 -0.00175435 7.35508e-06
24.0451 -0.00173278 7.21968e-06
24.1944 -0.00171143 7.08667e-06
24.3448 -0.0016903 6.9557e-06
24.4966 -0.00166939 6.82701e-06
24.6496 -0.00164868 6.70024e-06
24.8041 -0.00162818 6.5756e-06
24.9601 -0.00160786 6.45281e-06
25.1175 -0.00158773 6.33196e-06
25.2766 -0.00156778 6.21291e-06
25.4373 -0.001548 6.09561e-06
25.5998 -0.00152838 5.98003e-06
25.7641 -0.00150891 5.86609e-06
25.9304 -0.00148959 5.7537e-06
26.0988 -0.0014704 5.64288e-06
26.2693 -0.00145134 5.53342e-06
26.4421 -0.0014324 5.42547e-06
26.6174 -0.00141357 5.31869e-06
26.7954 -0.00139483 5.2133e-06
26.9761 -0.00137618 5.10898e-06
27.1598 -0.00135759 5.00579e-06
27.3468 -0.00133907 4.90363e-06
27.5373 -0.00132058 4.80236e-06
27.7317 -0.00130211 4.7019e-06
27.9302 -0.00128364 4.60223e-06
28.1333 -0.00126515 4.50301e-06
28.3415 -0.0012466 4.40439e-06
28.5554 -0.00122797 4.30596e-06
28.7758 -0.00120921 4.2076e-06
29.0035 -0.00119028 4.10913e-06
29.2396 -0.0011711 4.01027e-06
29.4858 -0.00115161 3.9104e-06
29.7441 -0.00113167 3.80923e-06
30.0173 -0.00111113 3.70596e-06
30.3101 -0.00108975 3.59952e-06
30.6297 -0.0010671 3.48784e-06
30.9905 -0.00104237 3.36728e-06
31.4301 -0.00101338 3.22772e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.125Nc1QuantumOneLoop/GRp_FRG.txt <==
-31.4301 -0.00101338 -3.22765e-06
-30.9905 -0.00104236 -3.36724e-06
-30.6297 -0.00106709 -3.48776e-06
-30.3101 -0.00108974 -3.59947e-06
-30.0173 -0.00111113 -3.70585e-06
-29.7441 -0.00113166 -3.80911e-06
-29.4858 -0.0011516 -3.91027e-06
-29.2396 -0.00117109 -4.01025e-06
-29.0035 -0.00119027 -4.10908e-06
-28.7758 -0.0012092 -4.20749e-06
-28.5554 -0.00122796 -4.30586e-06
-28.3415 -0.00124659 -4.40437e-06
-28.1333 -0.00126513 -4.50286e-06
-27.9302 -0.00128363 -4.60217e-06
-27.7317 -0.00130209 -4.70183e-06
-27.5373 -0.00132056 -4.80222e-06
-27.3468 -0.00133905 -4.90357e-06
-27.1598 -0.00135758 -5.0057e-06
-26.9761 -0.00137616 -5.10883e-06
-26.7954 -0.00139482 -5.21327e-06
-26.6174 -0.00141356 -5.31849e-06
-26.4421 -0.00143239 -5.42542e-06
-26.2693 -0.00145133 -5.53328e-06
-26.0988 -0.00147039 -5.64272e-06
-25.9304 -0.00148957 -5.75364e-06
-25.7641 -0.00150889 -5.86587e-06
-25.5998 -0.00152836 -5.97996e-06
-25.4373 -0.00154798 -6.09546e-06
-25.2766 -0.00156776 -6.21271e-06
-25.1175 -0.00158771 -6.33191e-06
-24.9601 -0.00160784 -6.45252e-06
-24.8041 -0.00162816 -6.57557e-06
-24.6496 -0.00164866 -6.69998e-06
-24.4966 -0.00166937 -6.82689e-06
-24.3448 -0.00169028 -6.95552e-06
-24.1944 -0.00171141 -7.08645e-06
-24.0451 -0.00173275 -7.21955e-06
-23.8971 -0.00175433 -7.35483e-06
-23.7502 -0.00177614 -7.49255e-06
-23.6044 -0.00179818 -7.63252e-06
-23.4597 -0.00182048 -7.77507e-06
-23.316 -0.00184303 -7.92004e-06
-23.1733 -0.00186585 -8.06766e-06
-23.0316 -0.00188893 -8.21797e-06
-22.8908 -0.00191228 -8.37086e-06
-22.7509 -0.00193592 -8.52684e-06
-22.6118 -0.00195985 -8.68531e-06
-22.4736 -0.00198408 -8.84723e-06
-22.3363 -0.00200861 -9.01167e-06
-22.1997 -0.00203345 -9.17976e-06
-22.0639 -0.00205862 -9.35055e-06
-21.9288 -0.00208411 -9.52512e-06
-21.7945 -0.00210993 -9.70263e-06
-21.6609 -0.0021361 -9.884e-06
-21.528 -0.00216262 -1.00686e-05
-21.3958 -0.00218949 -1.02571e-05
-21.2642 -0.00221674 -1.04493e-05
-21.1332 -0.00224436 -1.06454e-05
-21.0029 -0.00227236 -1.08454e-05
-20.8732 -0.00230076 -1.10495e-05
-20.7441 -0.00232956 -1.12579e-05
-20.6156 -0.00235878 -1.14704e-05
-20.4876 -0.00238841 -1.16875e-05
-20.3602 -0.00241848 -1.1909e-05
-20.2333 -0.00244898 -1.21352e-05
-20.1069 -0.00247994 -1.23663e-05
-19.9811 -0.00251136 -1.26022e-05
-19.8557 -0.00254325 -1.28433e-05
-19.7309 -0.00257562 -1.30894e-05
-19.6065 -0.00260849 -1.33412e-05
-19.4826 -0.00264186 -1.3598e-05
-19.3592 -0.00267575 -1.38611e-05
-19.2362 -0.00271017 -1.41293e-05
-19.1137 -0.00274513 -1.44042e-05
-18.9916 -0.00278065 -1.46845e-05
-18.8699 -0.00281673 -1.4972e-05
-18.7487 -0.0028534 -1.52651e-05
-18.6278 -0.00289065 -1.55659e-05
-18.5074 -0.00292852 -1.58726e-05
-18.3873 -0.00296701 -1.61873e-05
-18.2676 -0.00300613 -1.65085e-05
-18.1483 -0.00304591 -1.68379e-05
-18.0294 -0.00308636 -1.71746e-05
-17.9108 -0.00312749 -1.75196e-05
-17.7926 -0.00316933 -1.78725e-05
-17.6748 -0.00321188 -1.82342e-05
-17.5572 -0.00325517 -1.86044e-05
-17.4401 -0.00329921 -1.89837e-05
-17.3232 -0.00334402 -1.93724e-05
-17.2067 -0.00338963 -1.97704e-05
-17.0905 -0.00343604 -2.01785e-05
-16.9746 -0.00348329 -2.05965e-05
-16.859 -0.0035314 -2.10254e-05
-16.7437 -0.00358037 -2.14647e-05
-16.6288 -0.00363025 -2.19154e-05
-16.5141 -0.00368104 -2.23775e-05
-16.3997 -0.00373278 -2.28516e-05
-16.2856 -0.00378548 -2.33379e-05
-16.1717 -0.00383918 -2.3837e-05
-16.0582 -0.00389389 -2.4349e-05
-15.9449 -0.00394965 -2.48746e-05
-15.8319 -0.00400649 -2.54144e-05
-15.7191 -0.00406443 -2.59682e-05
-15.6066 -0.0041235 -2.65376e-05
-15.4943 -0.00418373 -2.71215e-05
-15.3823 -0.00424515 -2.77224e-05
-15.2705 -0.0043078 -2.83388e-05
-15.159 -0.00437171 -2.89734e-05
-15.0477 -0.00443692 -2.96243e-05
-14.9367 -0.00450346 -3.02952e-05
-14.8258 -0.00457136 -3.0983e-05
-14.7152 -0.00464067 -3.16927e-05
-14.6049 -0.00471143 -3.24203e-05
-14.4947 -0.00478368 -3.31714e-05
-14.3848 -0.00485746 -3.39419e-05
-14.275 -0.00493282 -3.47374e-05
-14.1655 -0.00500979 -3.55538e-05
-14.0562 -0.00508844 -3.63973e-05
-13.9471 -0.0051688 -3.7263e-05
-13.8382 -0.00525094 -3.8158e-05
-13.7294 -0.0053349 -3.9077e-05
-13.6209 -0.00542074 -4.00272e-05
-13.5126 -0.00550851 -4.10039e-05
-13.4044 -0.00559828 -4.20136e-05
-13.2965 -0.00569011 -4.30523e-05
-13.1887 -0.00578406 -4.41266e-05
-13.0811 -0.00588019 -4.52322e-05
-12.9737 -0.00597859 -4.63759e-05
-12.8664 -0.00607931 -4.75544e-05
-12.7593 -0.00618244 -4.8773e-05
-12.6524 -0.00628805 -5.00304e-05
-12.5457 -0.00639623 -5.13304e-05
-12.4391 -0.00650705 -5.26728e-05
-12.3327 -0.00662062 -5.40616e-05
-12.2265 -0.00673701 -5.54965e-05
-12.1204 -0.00685632 -5.69809e-05
-12.0144 -0.00697867 -5.85171e-05
-11.9086 -0.00710413 -6.01056e-05
-11.803 -0.00723284 -6.17512e-05
-11.6975 -0.0073649 -6.34542e-05
-11.5922 -0.00750042 -6.52187e-05
-11.487 -0.00763954 -6.7046e-05
-11.3819 -0.00778238 -6.89415e-05
-11.277 -0.00792907 -7.09037e-05
-11.1722 -0.00807976 -7.29424e-05
-11.0676 -0.0082346 -7.50538e-05
-10.9631 -0.00839374 -7.72475e-05
-10.8587 -0.00855734 -7.95231e-05
-10.7545 -0.00872557 -8.1888e-05
-10.6503 -0.00889861 -8.43419e-05
-10.5463 -0.00907664 -8.68965e-05
-10.4425 -0.00925987 -8.95472e-05
-10.3387 -0.00944849 -9.2308e-05
-10.2351 -0.00964273 -9.51784e-05
-10.1316 -0.0098428 -9.81664e-05
-10.0282 -0.0100489 -0.000101277
-9.92496 -0.0102614 -0.00010452
-9.82181 -0.0104805 -0.000107895
-9.71877 -0.0107064 -0.000111417
-9.61583 -0.0109395 -0.00011509
-9.51301 -0.0111801 -0.00011892
-9.4103 -0.0114284 -0.000122923
-9.30769 -0.0116849 -0.000127101
-9.20518 -0.0119499 -0.000131467
-9.10278 -0.0122237 -0.000136031
-9.00048 -0.0125069 -0.000140809
-8.89828 -0.0127997 -0.000145799
-8.79618 -0.0131027 -0.00015104
-8.69417 -0.0134163 -0.000156514
-8.59226 -0.0137411 -0.000162264
-8.49044 -0.0140776 -0.000168286
-8.38872 -0.0144263 -0.000174616
-8.28708 -0.0147878 -0.000181244
-8.18554 -0.0151629 -0.000188238
-8.08408 -0.0155522 -0.000195556
-7.98271 -0.0159563 -0.000203285
-7.88143 -0.0163762 -0.000211399
-7.78023 -0.0168126 -0.000219967
-7.67911 -0.0172663 -0.000228967
-7.57807 -0.0177385 -0.000238513
-7.47712 -0.01823 -0.000248525
-7.37624 -0.0187419 -0.000259165
-7.27544 -0.0192755 -0.000270368
-7.17471 -0.0198319 -0.000282259
-7.07406 -0.0204124 -0.000294803
-6.97348 -0.0210186 -0.000308183
-6.87298 -0.021652 -0.000322262
-6.77254 -0.0223141 -0.000337327
-6.67218 -0.0230069 -0.000353254
-6.57188 -0.0237321 -0.000370255
-6.47166 -0.024492 -0.00038829
-6.37149 -0.0252888 -0.000407645
-6.2714 -0.0261249 -0.000428108
-6.17136 -0.0270029 -0.000450176
-6.07139 -0.0279259 -0.000473631
-5.97148 -0.0288968 -0.000498828
-5.87163 -0.0299192 -0.000525758
-5.77184 -0.0309968 -0.00055487
-5.67211 -0.0321336 -0.000585827
-5.57243 -0.0333341 -0.000619526
-5.47281 -0.0346035 -0.000655612
-5.37325 -0.0359466 -0.00069465
-5.27373 -0.0373698 -0.000736799
-5.17427 -0.0388799 -0.000782774
-5.07487 -0.0404834 -0.000832017
-4.97551 -0.0421889 -0.000886263
-4.8762 -0.0440057 -0.000944972
-4.77694 -0.0459426 -0.00100895
-4.67772 -0.0480118 -0.00107903
-4.57855 -0.0502259 -0.00115642
-4.47943 -0.0525974 -0.00123995
-4.38035 -0.0551435 -0.00133354
-4.28131 -0.0578826 -0.00143647
-4.18232 -0.0608321 -0.00154932
-4.08336 -0.0640178 -0.00167572
-3.98445 -0.0674662 -0.00181806
-3.88557 -0.0712032 -0.00197251
-3.78673 -0.0752686 -0.00215039
-3.68793 -0.0797022 -0.00235175
-3.58916 -0.0845435 -0.00257252
-3.49043 -0.0898578 -0.00283058
-3.39173 -0.095706 -0.00313376
-3.29307 -0.102152 -0.00346689
-3.19443 -0.1093 -0.00388552
-3.09583 -0.117205 -0.00439736
-2.99725 -0.126016 -0.00486918
-2.89871 -0.135959 -0.00543896
-2.80019 -0.147197 -0.00613241
-2.7017 -0.159969 -0.00696325
-2.60323 -0.174566 -0.00798254
-2.50479 -0.191373 -0.00922017
-2.40638 -0.210883 -0.0107591
-2.30798 -0.233751 -0.0126729
-2.20961 -0.260843 -0.01512
-2.11126 -0.293351 -0.0182722
-2.01293 -0.332933 -0.0224687
-1.91462 -0.381999 -0.0281508
-1.81632 -0.444132 -0.0361771
-1.71804 -0.524964 -0.0478941
-1.61978 -0.63375 -0.0660845
-1.52154 -0.786956 -0.09622
-1.42331 -1.01644 -0.151825
-1.32509 -1.39257 -0.270752
-1.22689 -2.09662 -0.599686
-1.12869 -3.61216 -2.04101
-1.03051 -0.151342 -8.9786
-0.932337 4.18786 -2.17327
-0.834173 2.61712 -0.620165
-0.736016 1.89594 -0.274423
-0.637867 1.5188 -0.150366
-0.539723 1.2956 -0.091769
-0.441585 1.1536 -0.0593931
-0.343451 1.06038 -0.0388624
-0.24532 0.999699 -0.0247096
-0.147191 0.962933 -0.0136854
-0.0490634 0.945535 -0.00444485
0.0490634 0.945535 0.00444485
0.147191 0.962933 0.0136854
0.24532 0.999699 0.0247096
0.343451 1.06038 0.0388624
0.441585 1.1536 0.0593931
0.539723 1.2956 0.091769
0.637867 1.5188 0.150366
0.736016 1.89594 0.274423
0.834173 2.61712 0.620165
0.932337 4.18786 2.17327
1.03051 -0.151342 8.9786
1.12869 -3.61216 2.04101
1.22689 -2.09662 0.599686
1.32509 -1.39257 0.270752
1.42331 -1.01644 0.151825
1.52154 -0.786956 0.09622
1.61978 -0.63375 0.0660845
1.71804 -0.524964 0.0478941
1.81632 -0.444132 0.0361771
1.91462 -0.381999 0.0281508
2.01293 -0.332933 0.0224687
2.11126 -0.293351 0.0182722
2.20961 -0.260843 0.01512
2.30798 -0.233751 0.0126729
2.40638 -0.210883 0.0107591
2.50479 -0.191373 0.00922017
2.60323 -0.174566 0.00798254
2.7017 -0.159969 0.00696325
2.80019 -0.147197 0.00613241
2.89871 -0.135959 0.00543896
2.99725 -0.126016 0.00486918
3.09583 -0.117205 0.00439736
3.19443 -0.1093 0.00388552
3.29307 -0.102152 0.00346689
3.39173 -0.095706 0.00313376
3.49043 -0.0898578 0.00283058
3.58916 -0.0845435 0.00257252
3.68793 -0.0797022 0.00235175
3.78673 -0.0752686 0.00215039
3.88557 -0.0712032 0.00197251
3.98445 -0.0674662 0.00181806
4.08336 -0.0640178 0.00167572
4.18232 -0.0608321 0.00154932
4.28131 -0.0578826 0.00143647
4.38035 -0.0551435 0.00133354
4.47943 -0.0525974 0.00123995
4.57855 -0.0502259 0.00115642
4.67772 -0.0480118 0.00107903
4.77694 -0.0459426 0.00100895
4.8762 -0.0440057 0.000944972
4.97551 -0.0421889 0.000886263
5.07487 -0.0404834 0.000832017
5.17427 -0.0388799 0.000782774
5.27373 -0.0373698 0.000736799
5.37325 -0.0359466 0.00069465
5.47281 -0.0346035 0.000655612
5.57243 -0.0333341 0.000619526
5.67211 -0.0321336 0.000585827
5.77184 -0.0309968 0.00055487
5.87163 -0.0299192 0.000525758
5.97148 -0.0288968 0.000498828
6.07139 -0.0279259 0.000473631
6.17136 -0.0270029 0.000450176
6.2714 -0.0261249 0.000428108
6.37149 -0.0252888 0.000407645
6.47166 -0.024492 0.00038829
6.57188 -0.0237321 0.000370255
6.67218 -0.0230069 0.000353254
6.77254 -0.0223141 0.000337327
6.87298 -0.021652 0.000322262
6.97348 -0.0210186 0.000308183
7.07406 -0.0204124 0.000294803
7.17471 -0.0198319 0.000282259
7.27544 -0.0192755 0.000270368
7.37624 -0.0187419 0.000259165
7.47712 -0.01823 0.000248525
7.57807 -0.0177385 0.000238513
7.67911 -0.0172663 0.000228967
7.78023 -0.0168126 0.000219967
7.88143 -0.0163762 0.000211399
7.98271 -0.0159563 0.000203285
8.08408 -0.0155522 0.000195556
8.18554 -0.0151629 0.000188238
8.28708 -0.0147878 0.000181244
8.38872 -0.0144263 0.000174616
8.49044 -0.0140776 0.000168286
8.59226 -0.0137411 0.000162264
8.69417 -0.0134163 0.000156514
8.79618 -0.0131027 0.00015104
8.89828 -0.0127997 0.000145799
9.00048 -0.0125069 0.000140809
9.10278 -0.0122237 0.000136031
9.20518 -0.0119499 0.000131467
9.30769 -0.0116849 0.000127101
9.4103 -0.0114284 0.000122923
9.51301 -0.0111801 0.00011892
9.61583 -0.0109395 0.00011509
9.71877 -0.0107064 0.000111417
9.82181 -0.0104805 0.000107895
9.92496 -0.0102614 0.00010452
10.0282 -0.0100489 0.000101277
10.1316 -0.0098428 9.81664e-05
10.2351 -0.00964273 9.51784e-05
10.3387 -0.00944849 9.2308e-05
10.4425 -0.00925987 8.95472e-05
10.5463 -0.00907664 8.68965e-05
10.6503 -0.00889861 8.43419e-05
10.7545 -0.00872557 8.1888e-05
10.8587 -0.00855734 7.95231e-05
10.9631 -0.00839374 7.72475e-05
11.0676 -0.0082346 7.50538e-05
11.1722 -0.00807976 7.29424e-05
11.277 -0.00792907 7.09037e-05
11.3819 -0.00778238 6.89415e-05
11.487 -0.00763954 6.7046e-05
11.5922 -0.00750042 6.52187e-05
11.6975 -0.0073649 6.34542e-05
11.803 -0.00723284 6.17512e-05
11.9086 -0.00710413 6.01056e-05
12.0144 -0.00697867 5.85171e-05
12.1204 -0.00685632 5.69809e-05
12.2265 -0.00673701 5.54965e-05
12.3327 -0.00662062 5.40616e-05
12.4391 -0.00650705 5.26728e-05
12.5457 -0.00639623 5.13304e-05
12.6524 -0.00628805 5.00304e-05
12.7593 -0.00618244 4.8773e-05
12.8664 -0.00607931 4.75544e-05
12.9737 -0.00597859 4.63759e-05
13.0811 -0.00588019 4.52322e-05
13.1887 -0.00578406 4.41266e-05
13.2965 -0.00569011 4.30523e-05
13.4044 -0.00559828 4.20136e-05
13.5126 -0.00550851 4.10039e-05
13.6209 -0.00542074 4.00272e-05
13.7294 -0.0053349 3.9077e-05
13.8382 -0.00525094 3.8158e-05
13.9471 -0.0051688 3.7263e-05
14.0562 -0.00508844 3.63973e-05
14.1655 -0.00500979 3.55538e-05
14.275 -0.00493282 3.47374e-05
14.3848 -0.00485746 3.39419e-05
14.4947 -0.00478368 3.31714e-05
14.6049 -0.00471143 3.24203e-05
14.7152 -0.00464067 3.16927e-05
14.8258 -0.00457136 3.0983e-05
14.9367 -0.00450346 3.02952e-05
15.0477 -0.00443692 2.96243e-05
15.159 -0.00437171 2.89734e-05
15.2705 -0.0043078 2.83388e-05
15.3823 -0.00424515 2.77224e-05
15.4943 -0.00418373 2.71215e-05
15.6066 -0.0041235 2.65376e-05
15.7191 -0.00406443 2.59682e-05
15.8319 -0.00400649 2.54144e-05
15.9449 -0.00394965 2.48746e-05
16.0582 -0.00389389 2.4349e-05
16.1717 -0.00383918 2.3837e-05
16.2856 -0.00378548 2.33379e-05
16.3997 -0.00373278 2.28516e-05
16.5141 -0.00368104 2.23775e-05
16.6288 -0.00363025 2.19154e-05
16.7437 -0.00358037 2.14647e-05
16.859 -0.0035314 2.10254e-05
16.9746 -0.00348329 2.05965e-05
17.0905 -0.00343604 2.01785e-05
17.2067 -0.00338963 1.97704e-05
17.3232 -0.00334402 1.93724e-05
17.4401 -0.00329921 1.89837e-05
17.5572 -0.00325517 1.86044e-05
17.6748 -0.00321188 1.82342e-05
17.7926 -0.00316933 1.78725e-05
17.9108 -0.00312749 1.75196e-05
18.0294 -0.00308636 1.71746e-05
18.1483 -0.00304591 1.68379e-05
18.2676 -0.00300613 1.65085e-05
18.3873 -0.00296701 1.61873e-05
18.5074 -0.00292852 1.58726e-05
18.6278 -0.00289065 1.55659e-05
18.7487 -0.0028534 1.52651e-05
18.8699 -0.00281673 1.4972e-05
18.9916 -0.00278065 1.46845e-05
19.1137 -0.00274513 1.44042e-05
19.2362 -0.00271017 1.41293e-05
19.3592 -0.00267575 1.38611e-05
19.4826 -0.00264186 1.3598e-05
19.6065 -0.00260849 1.33412e-05
19.7309 -0.00257562 1.30894e-05
19.8557 -0.00254325 1.28433e-05
19.9811 -0.00251136 1.26022e-05
20.1069 -0.00247994 1.23663e-05
20.2333 -0.00244898 1.21352e-05
20.3602 -0.00241848 1.1909e-05
20.4876 -0.00238841 1.16875e-05
20.6156 -0.00235878 1.14704e-05
20.7441 -0.00232956 1.12579e-05
20.8732 -0.00230076 1.10495e-05
21.0029 -0.00227236 1.08454e-05
21.1332 -0.00224436 1.06454e-05
21.2642 -0.00221674 1.04493e-05
21.3958 -0.00218949 1.02571e-05
21.528 -0.00216262 1.00686e-05
21.6609 -0.0021361 9.884e-06
21.7945 -0.00210993 9.70263e-06
21.9288 -0.00208411 9.52512e-06
22.0639 -0.00205862 9.35055e-06
22.1997 -0.00203345 9.17976e-06
22.3363 -0.00200861 9.01167e-06
22.4736 -0.00198408 8.84723e-06
22.6118 -0.00195985 8.68531e-06
22.7509 -0.00193592 8.52684e-06
22.8908 -0.00191228 8.37086e-06
23.0316 -0.00188893 8.21797e-06
23.1733 -0.00186585 8.06766e-06
23.316 -0.00184303 7.92004e-06
23.4597 -0.00182048 7.77507e-06
23.6044 -0.00179818 7.63252e-06
23.7502 -0.00177614 7.49255e-06
23.8971 -0.00175433 7.35483e-06
24.0451 -0.00173275 7.21955e-06
24.1944 -0.00171141 7.08645e-06
24.3448 -0.00169028 6.95552e-06
24.4966 -0.00166937 6.82689e-06
24.6496 -0.00164866 6.69998e-06
24.8041 -0.00162816 6.57557e-06
24.9601 -0.00160784 6.45252e-06
25.1175 -0.00158771 6.33191e-06
25.2766 -0.00156776 6.21271e-06
25.4373 -0.00154798 6.09546e-06
25.5998 -0.00152836 5.97996e-06
25.7641 -0.00150889 5.86587e-06
25.9304 -0.00148957 5.75364e-06
26.0988 -0.00147039 5.64272e-06
26.2693 -0.00145133 5.53328e-06
26.4421 -0.00143239 5.42542e-06
26.6174 -0.00141356 5.31849e-06
26.7954 -0.00139482 5.21327e-06
26.9761 -0.00137616 5.10883e-06
27.1598 -0.00135758 5.0057e-06
27.3468 -0.00133905 4.90357e-06
27.5373 -0.00132056 4.80222e-06
27.7317 -0.00130209 4.70183e-06
27.9302 -0.00128363 4.60217e-06
28.1333 -0.00126513 4.50286e-06
28.3415 -0.00124659 4.40437e-06
28.5554 -0.00122796 4.30586e-06
28.7758 -0.0012092 4.20749e-06
29.0035 -0.00119027 4.10908e-06
29.2396 -0.00117109 4.01025e-06
29.4858 -0.0011516 3.91027e-06
29.7441 -0.00113166 3.80911e-06
30.0173 -0.00111113 3.70585e-06
30.3101 -0.00108974 3.59947e-06
30.6297 -0.00106709 3.48776e-06
30.9905 -0.00104236 3.36724e-06
31.4301 -0.00101338 3.22765e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.125Nc1QuantumOneLoop/GRp_OneLoopFRG.txt <==
-31.4301 -0.00101338 -3.22768e-06
-30.9905 -0.00104236 -3.36721e-06
-30.6297 -0.00106709 -3.4878e-06
-30.3101 -0.00108974 -3.59946e-06
-30.0173 -0.00111112 -3.70597e-06
-29.7441 -0.00113166 -3.80922e-06
-29.4858 -0.00115159 -3.91036e-06
-29.2396 -0.00117109 -4.01013e-06
-29.0035 -0.00119026 -4.10906e-06
-28.7758 -0.0012092 -4.20753e-06
-28.5554 -0.00122796 -4.30585e-06
-28.3415 -0.00124659 -4.40426e-06
-28.1333 -0.00126513 -4.50295e-06
-27.9302 -0.00128362 -4.60209e-06
-27.7317 -0.00130209 -4.70181e-06
-27.5373 -0.00132056 -4.80225e-06
-27.3468 -0.00133905 -4.9035e-06
-27.1598 -0.00135758 -5.00568e-06
-26.9761 -0.00137616 -5.10886e-06
-26.7954 -0.00139482 -5.21314e-06
-26.6174 -0.00141355 -5.31859e-06
-26.4421 -0.00143239 -5.42529e-06
-26.2693 -0.00145133 -5.53331e-06
-26.0988 -0.00147038 -5.64271e-06
-25.9304 -0.00148957 -5.75356e-06
-25.7641 -0.00150889 -5.86592e-06
-25.5998 -0.00152835 -5.97986e-06
-25.4373 -0.00154797 -6.09545e-06
-25.2766 -0.00156776 -6.21273e-06
-25.1175 -0.00158771 -6.33177e-06
-24.9601 -0.00160784 -6.45263e-06
-24.8041 -0.00162815 -6.57538e-06
-24.6496 -0.00164866 -6.70007e-06
-24.4966 -0.00166937 -6.82676e-06
-24.3448 -0.00169028 -6.95552e-06
-24.1944 -0.0017114 -7.08641e-06
-24.0451 -0.00173275 -7.21949e-06
-23.8971 -0.00175432 -7.35482e-06
-23.7502 -0.00177613 -7.49247e-06
-23.6044 -0.00179818 -7.63251e-06
-23.4597 -0.00182048 -7.775e-06
-23.316 -0.00184303 -7.92001e-06
-23.1733 -0.00186584 -8.06761e-06
-23.0316 -0.00188892 -8.21788e-06
-22.8908 -0.00191228 -8.37088e-06
-22.7509 -0.00193592 -8.52669e-06
-22.6118 -0.00195985 -8.68538e-06
-22.4736 -0.00198407 -8.84704e-06
-22.3363 -0.00200861 -9.01174e-06
-22.1997 -0.00203345 -9.17957e-06
-22.0639 -0.00205861 -9.35061e-06
-21.9288 -0.0020841 -9.52494e-06
-21.7945 -0.00210993 -9.70266e-06
-21.6609 -0.00213609 -9.88385e-06
-21.528 -0.00216261 -1.00686e-05
-21.3958 -0.00218949 -1.0257e-05
-21.2642 -0.00221673 -1.04492e-05
-21.1332 -0.00224435 -1.06453e-05
-21.0029 -0.00227236 -1.08453e-05
-20.8732 -0.00230075 -1.10494e-05
-20.7441 -0.00232956 -1.12577e-05
-20.6156 -0.00235877 -1.14703e-05
-20.4876 -0.0023884 -1.16874e-05
-20.3602 -0.00241847 -1.19089e-05
-20.2333 -0.00244897 -1.21351e-05
-20.1069 -0.00247993 -1.23662e-05
-19.9811 -0.00251135 -1.26021e-05
-19.8557 -0.00254324 -1.28432e-05
-19.7309 -0.00257561 -1.30894e-05
-19.6065 -0.00260848 -1.3341e-05
-19.4826 -0.00264185 -1.3598e-05
-19.3592 -0.00267574 -1.38608e-05
-19.2362 -0.00271016 -1.41294e-05
-19.1137 -0.00274512 -1.44039e-05
-18.9916 -0.00278064 -1.46846e-05
-18.8699 -0.00281672 -1.49717e-05
-18.7487 -0.00285338 -1.52652e-05
-18.6278 -0.00289064 -1.55655e-05
-18.5074 -0.00292851 -1.58726e-05
-18.3873 -0.00296699 -1.61869e-05
-18.2676 -0.00300612 -1.65085e-05
-18.1483 -0.0030459 -1.68376e-05
-18.0294 -0.00308635 -1.71745e-05
-17.9108 -0.00312748 -1.75193e-05
-17.7926 -0.00316931 -1.78724e-05
-17.6748 -0.00321186 -1.8234e-05
-17.5572 -0.00325515 -1.86043e-05
-17.4401 -0.00329919 -1.89835e-05
-17.3232 -0.003344 -1.93721e-05
-17.2067 -0.00338961 -1.97702e-05
-17.0905 -0.00343603 -2.01782e-05
-16.9746 -0.00348328 -2.05964e-05
-16.859 -0.00353138 -2.1025e-05
-16.7437 -0.00358035 -2.14645e-05
-16.6288 -0.00363023 -2.19151e-05
-16.5141 -0.00368102 -2.23772e-05
-16.3997 -0.00373275 -2.28513e-05
-16.2856 -0.00378546 -2.33376e-05
-16.1717 -0.00383915 -2.38366e-05
-16.0582 -0.00389387 -2.43487e-05
-15.9449 -0.00394963 -2.48743e-05
-15.8319 -0.00400646 -2.54139e-05
-15.7191 -0.0040644 -2.5968e-05
-15.6066 -0.00412347 -2.6537e-05
-15.4943 -0.0041837 -2.71214e-05
-15.3823 -0.00424512 -2.77217e-05
-15.2705 -0.00430777 -2.83386e-05
-15.159 -0.00437168 -2.89726e-05
-15.0477 -0.00443689 -2.96243e-05
-14.9367 -0.00450343 -3.02942e-05
-14.8258 -0.00457133 -3.09831e-05
-14.7152 -0.00464064 -3.16916e-05
-14.6049 -0.0047114 -3.24204e-05
-14.4947 -0.00478365 -3.31702e-05
-14.3848 -0.00485742 -3.39419e-05
-14.275 -0.00493278 -3.47362e-05
-14.1655 -0.00500975 -3.55539e-05
-14.0562 -0.0050884 -3.63959e-05
-13.9471 -0.00516876 -3.72631e-05
-13.8382 -0.0052509 -3.81565e-05
-13.7294 -0.00533485 -3.9077e-05
-13.6209 -0.00542069 -4.00257e-05
-13.5126 -0.00550846 -4.10037e-05
-13.4044 -0.00559823 -4.20121e-05
-13.2965 -0.00569006 -4.30521e-05
-13.1887 -0.005784 -4.41249e-05
-13.0811 -0.00588014 -4.52319e-05
-12.9737 -0.00597853 -4.63744e-05
-12.8664 -0.00607925 -4.75538e-05
-12.7593 -0.00618238 -4.87716e-05
-12.6524 -0.00628799 -5.00294e-05
-12.5457 -0.00639617 -5.13289e-05
-12.4391 -0.00650699 -5.26718e-05
-12.3327 -0.00662055 -5.406e-05
-12.2265 -0.00673694 -5.54952e-05
-12.1204 -0.00685625 -5.69796e-05
-12.0144 -0.00697859 -5.85152e-05
-11.9086 -0.00710405 -6.01043e-05
-11.803 -0.00723276 -6.17493e-05
-11.6975 -0.00736481 -6.34525e-05
-11.5922 -0.00750033 -6.52167e-05
-11.487 -0.00763944 -6.70444e-05
-11.3819 -0.00778228 -6.89387e-05
-11.277 -0.00792897 -7.09026e-05
-11.1722 -0.00807966 -7.29392e-05
-11.0676 -0.00823449 -7.5052e-05
-10.9631 -0.00839362 -7.72446e-05
-10.8587 -0.00855722 -7.95208e-05
-10.7545 -0.00872544 -8.18845e-05
-10.6503 -0.00889848 -8.43401e-05
-10.5463 -0.00907651 -8.6892e-05
-10.4425 -0.00925973 -8.9545e-05
-10.3387 -0.00944835 -9.23041e-05
-10.2351 -0.00964258 -9.51747e-05
-10.1316 -0.00984264 -9.81625e-05
-10.0282 -0.0100488 -0.000101274
-9.92496 -0.0102613 -0.000104514
-9.82181 -0.0104803 -0.000107891
-9.71877 -0.0107062 -0.000111412
-9.61583 -0.0109393 -0.000115084
-9.51301 -0.0111799 -0.000118916
-9.4103 -0.0114282 -0.000122916
-9.30769 -0.0116847 -0.000127095
-9.20518 -0.0119496 -0.00013146
-9.10278 -0.0122235 -0.000136025
-9.00048 -0.0125066 -0.000140799
-8.89828 -0.0127994 -0.000145795
-8.79618 -0.0131024 -0.000151027
-8.69417 -0.013416 -0.000156508
-8.59226 -0.0137408 -0.000162252
-8.49044 -0.0140772 -0.000168278
-8.38872 -0.0144259 -0.000174601
-8.28708 -0.0147875 -0.00018124
-8.18554 -0.0151625 -0.000188216
-8.08408 -0.0155517 -0.00019555
-7.98271 -0.0159559 -0.000203265
-7.88143 -0.0163757 -0.000211387
-7.78023 -0.0168121 -0.000219943
-7.67911 -0.0172658 -0.000228961
-7.57807 -0.0177379 -0.000238476
-7.47712 -0.0182294 -0.000248519
-7.37624 -0.0187413 -0.000259131
-7.27544 -0.0192748 -0.00027035
-7.17471 -0.0198312 -0.000282221
-7.07406 -0.0204117 -0.000294794
-6.97348 -0.0210178 -0.00030812
-6.87298 -0.0216511 -0.000322257
-6.77254 -0.0223132 -0.000337268
-6.67218 -0.0230059 -0.000353222
-6.57188 -0.0237311 -0.000370195
-6.47166 -0.0244909 -0.00038827
-6.37149 -0.0252876 -0.000407538
-6.2714 -0.0261236 -0.0004281
-6.17136 -0.0270015 -0.000450068
-6.07139 -0.0279244 -0.000473565
-5.97148 -0.0288952 -0.000498727
-5.87163 -0.0299175 -0.000525705
-5.77184 -0.0309949 -0.000554668
-5.67211 -0.0321315 -0.000585803
-5.57243 -0.0333319 -0.00061932
-5.47281 -0.0346009 -0.000655453
-5.37325 -0.035944 -0.000694465
-5.27373 -0.037367 -0.000736653
-5.17427 -0.0388765 -0.000782348
-5.07487 -0.0404799 -0.000831929
-4.97551 -0.0421851 -0.000885823
-4.8762 -0.0440011 -0.000944514
-4.77694 -0.0459378 -0.00100856
-4.67772 -0.0480065 -0.00107858
-4.57855 -0.0502194 -0.00115532
-4.47943 -0.0525907 -0.0012396
-4.38035 -0.055136 -0.00133239
-4.28131 -0.0578731 -0.00143482
-4.18232 -0.0608222 -0.00154818
-4.08336 -0.0640063 -0.00167402
-3.98445 -0.0674515 -0.00181412
-3.88557 -0.0711878 -0.0019706
-3.78673 -0.0752498 -0.00214599
-3.68793 -0.0796774 -0.0023433
-3.58916 -0.0845171 -0.00256615
-3.49043 -0.0898231 -0.00281892
-3.39173 -0.095659 -0.00310693
-3.29307 -0.1021 -0.00343673
-3.19443 -0.109236 -0.00381641
-3.09583 -0.117174 -0.00425609
-2.99725 -0.126043 -0.0047685
-2.89871 -0.136001 -0.00536989
-2.80019 -0.147241 -0.00608118
-2.7017 -0.160005 -0.00692974
-2.60323 -0.174593 -0.00795179
-2.50479 -0.191389 -0.00919618
-2.40638 -0.210889 -0.0107299
-2.30798 -0.233743 -0.0126467
-2.20961 -0.260818 -0.0150814
-2.11126 -0.2933 -0.0182323
-2.01293 -0.332849 -0.022402
-1.91462 -0.38186 -0.0280691
-1.81632 -0.443911 -0.0360276
-1.71804 -0.524596 -0.0476712
-1.61978 -0.63314 -0.0656293
-1.52154 -0.785866 -0.0953515
-1.42331 -1.01446 -0.149666
-1.32509 -1.38874 -0.264853
-1.22689 -2.09172 -0.577751
-1.12869 -3.66666 -1.94402
-1.03051 -0.0837374 -9.70321
-0.932337 4.21713 -2.04984
-0.834173 2.60234 -0.594385
-0.736016 1.8876 -0.267513
-0.637867 1.51422 -0.147644
-0.539723 1.29275 -0.0906422
-0.441585 1.15165 -0.0587201
-0.343451 1.05893 -0.038563
-0.24532 0.998521 -0.0244742
-0.147191 0.961904 -0.0136217
-0.0490634 0.944575 -0.00437765
0.0490634 0.944575 0.00437765
0.147191 0.961904 0.0136217
0.24532 0.998521 0.0244742
0.343451 1.05893 0.038563
0.441585 1.15165 0.0587201
0.539723 1.29275 0.0906422
0.637867 1.51422 0.147644
0.736016 1.8876 0.267513
0.834173 2.60234 0.594385
0.932337 4.21713 2.04984
1.03051 -0.0837374 9.70321
1.12869 -3.66666 1.94402
1.22689 -2.09172 0.577751
1.32509 -1.38874 0.264853
1.42331 -1.01446 0.149666
1.52154 -0.785866 0.0953515
1.61978 -0.63314 0.0656293
1.71804 -0.524596 0.0476712
1.81632 -0.443911 0.0360276
1.91462 -0.38186 0.0280691
2.01293 -0.332849 0.022402
2.11126 -0.2933 0.0182323
2.20961 -0.260818 0.0150814
2.30798 -0.233743 0.0126467
2.40638 -0.210889 0.0107299
2.50479 -0.191389 0.00919618
2.60323 -0.174593 0.00795179
2.7017 -0.160005 0.00692974
2.80019 -0.147241 0.00608118
2.89871 -0.136001 0.00536989
2.99725 -0.126043 0.0047685
3.09583 -0.117174 0.00425609
3.19443 -0.109236 0.00381641
3.29307 -0.1021 0.00343673
3.39173 -0.095659 0.00310693
3.49043 -0.0898231 0.00281892
3.58916 -0.0845171 0.00256615
3.68793 -0.0796774 0.0023433
3.78673 -0.0752498 0.00214599
3.88557 -0.0711878 0.0019706
3.98445 -0.0674515 0.00181412
4.08336 -0.0640063 0.00167402
4.18232 -0.0608222 0.00154818
4.28131 -0.0578731 0.00143482
4.38035 -0.055136 0.00133239
4.47943 -0.0525907 0.0012396
4.57855 -0.0502194 0.00115532
4.67772 -0.0480065 0.00107858
4.77694 -0.0459378 0.00100856
4.8762 -0.0440011 0.000944514
4.97551 -0.0421851 0.000885823
5.07487 -0.0404799 0.000831929
5.17427 -0.0388765 0.000782348
5.27373 -0.037367 0.000736653
5.37325 -0.035944 0.000694465
5.47281 -0.0346009 0.000655453
5.57243 -0.0333319 0.00061932
5.67211 -0.0321315 0.000585803
5.77184 -0.0309949 0.000554668
5.87163 -0.0299175 0.000525705
5.97148 -0.0288952 0.000498727
6.07139 -0.0279244 0.000473565
6.17136 -0.0270015 0.000450068
6.2714 -0.0261236 0.0004281
6.37149 -0.0252876 0.000407538
6.47166 -0.0244909 0.00038827
6.57188 -0.0237311 0.000370195
6.67218 -0.0230059 0.000353222
6.77254 -0.0223132 0.000337268
6.87298 -0.0216511 0.000322257
6.97348 -0.0210178 0.00030812
7.07406 -0.0204117 0.000294794
7.17471 -0.0198312 0.000282221
7.27544 -0.0192748 0.00027035
7.37624 -0.0187413 0.000259131
7.47712 -0.0182294 0.000248519
7.57807 -0.0177379 0.000238476
7.67911 -0.0172658 0.000228961
7.78023 -0.0168121 0.000219943
7.88143 -0.0163757 0.000211387
7.98271 -0.0159559 0.000203265
8.08408 -0.0155517 0.00019555
8.18554 -0.0151625 0.000188216
8.28708 -0.0147875 0.00018124
8.38872 -0.0144259 0.000174601
8.49044 -0.0140772 0.000168278
8.59226 -0.0137408 0.000162252
8.69417 -0.013416 0.000156508
8.79618 -0.0131024 0.000151027
8.89828 -0.0127994 0.000145795
9.00048 -0.0125066 0.000140799
9.10278 -0.0122235 0.000136025
9.20518 -0.0119496 0.00013146
9.30769 -0.0116847 0.000127095
9.4103 -0.0114282 0.000122916
9.51301 -0.0111799 0.000118916
9.61583 -0.0109393 0.000115084
9.71877 -0.0107062 0.000111412
9.82181 -0.0104803 0.000107891
9.92496 -0.0102613 0.000104514
10.0282 -0.0100488 0.000101274
10.1316 -0.00984264 9.81625e-05
10.2351 -0.00964258 9.51747e-05
10.3387 -0.00944835 9.23041e-05
10.4425 -0.00925973 8.9545e-05
10.5463 -0.00907651 8.6892e-05
10.6503 -0.00889848 8.43401e-05
10.7545 -0.00872544 8.18845e-05
10.8587 -0.00855722 7.95208e-05
10.9631 -0.00839362 7.72446e-05
11.0676 -0.00823449 7.5052e-05
11.1722 -0.00807966 7.29392e-05
11.277 -0.00792897 7.09026e-05
11.3819 -0.00778228 6.89387e-05
11.487 -0.00763944 6.70444e-05
11.5922 -0.00750033 6.52167e-05
11.6975 -0.00736481 6.34525e-05
11.803 -0.00723276 6.17493e-05
11.9086 -0.00710405 6.01043e-05
12.0144 -0.00697859 5.85152e-05
12.1204 -0.00685625 5.69796e-05
12.2265 -0.00673694 5.54952e-05
12.3327 -0.00662055 5.406e-05
12.4391 -0.00650699 5.26718e-05
12.5457 -0.00639617 5.13289e-05
12.6524 -0.00628799 5.00294e-05
12.7593 -0.00618238 4.87716e-05
12.8664 -0.00607925 4.75538e-05
12.9737 -0.00597853 4.63744e-05
13.0811 -0.00588014 4.52319e-05
13.1887 -0.005784 4.41249e-05
13.2965 -0.00569006 4.30521e-05
13.4044 -0.00559823 4.20121e-05
13.5126 -0.00550846 4.10037e-05
13.6209 -0.00542069 4.00257e-05
13.7294 -0.00533485 3.9077e-05
13.8382 -0.0052509 3.81565e-05
13.9471 -0.00516876 3.72631e-05
14.0562 -0.0050884 3.63959e-05
14.1655 -0.00500975 3.55539e-05
14.275 -0.00493278 3.47362e-05
14.3848 -0.00485742 3.39419e-05
14.4947 -0.00478365 3.31702e-05
14.6049 -0.0047114 3.24204e-05
14.7152 -0.00464064 3.16916e-05
14.8258 -0.00457133 3.09831e-05
14.9367 -0.00450343 3.02942e-05
15.0477 -0.00443689 2.96243e-05
15.159 -0.00437168 2.89726e-05
15.2705 -0.00430777 2.83386e-05
15.3823 -0.00424512 2.77217e-05
15.4943 -0.0041837 2.71214e-05
15.6066 -0.00412347 2.6537e-05
15.7191 -0.0040644 2.5968e-05
15.8319 -0.00400646 2.54139e-05
15.9449 -0.00394963 2.48743e-05
16.0582 -0.00389387 2.43487e-05
16.1717 -0.00383915 2.38366e-05
16.2856 -0.00378546 2.33376e-05
16.3997 -0.00373275 2.28513e-05
16.5141 -0.00368102 2.23772e-05
16.6288 -0.00363023 2.19151e-05
16.7437 -0.00358035 2.14645e-05
16.859 -0.00353138 2.1025e-05
16.9746 -0.00348328 2.05964e-05
17.0905 -0.00343603 2.01782e-05
17.2067 -0.00338961 1.97702e-05
17.3232 -0.003344 1.93721e-05
17.4401 -0.00329919 1.89835e-05
17.5572 -0.00325515 1.86043e-05
17.6748 -0.00321186 1.8234e-05
17.7926 -0.00316931 1.78724e-05
17.9108 -0.00312748 1.75193e-05
18.0294 -0.00308635 1.71745e-05
18.1483 -0.0030459 1.68376e-05
18.2676 -0.00300612 1.65085e-05
18.3873 -0.00296699 1.61869e-05
18.5074 -0.00292851 1.58726e-05
18.6278 -0.00289064 1.55655e-05
18.7487 -0.00285338 1.52652e-05
18.8699 -0.00281672 1.49717e-05
18.9916 -0.00278064 1.46846e-05
19.1137 -0.00274512 1.44039e-05
19.2362 -0.00271016 1.41294e-05
19.3592 -0.00267574 1.38608e-05
19.4826 -0.00264185 1.3598e-05
19.6065 -0.00260848 1.3341e-05
19.7309 -0.00257561 1.30894e-05
19.8557 -0.00254324 1.28432e-05
19.9811 -0.00251135 1.26021e-05
20.1069 -0.00247993 1.23662e-05
20.2333 -0.00244897 1.21351e-05
20.3602 -0.00241847 1.19089e-05
20.4876 -0.0023884 1.16874e-05
20.6156 -0.00235877 1.14703e-05
20.7441 -0.00232956 1.12577e-05
20.8732 -0.00230075 1.10494e-05
21.0029 -0.00227236 1.08453e-05
21.1332 -0.00224435 1.06453e-05
21.2642 -0.00221673 1.04492e-05
21.3958 -0.00218949 1.0257e-05
21.528 -0.00216261 1.00686e-05
21.6609 -0.00213609 9.88385e-06
21.7945 -0.00210993 9.70266e-06
21.9288 -0.0020841 9.52494e-06
22.0639 -0.00205861 9.35061e-06
22.1997 -0.00203345 9.17957e-06
22.3363 -0.00200861 9.01174e-06
22.4736 -0.00198407 8.84704e-06
22.6118 -0.00195985 8.68538e-06
22.7509 -0.00193592 8.52669e-06
22.8908 -0.00191228 8.37088e-06
23.0316 -0.00188892 8.21788e-06
23.1733 -0.00186584 8.06761e-06
23.316 -0.00184303 7.92001e-06
23.4597 -0.00182048 7.775e-06
23.6044 -0.00179818 7.63251e-06
23.7502 -0.00177613 7.49247e-06
23.8971 -0.00175432 7.35482e-06
24.0451 -0.00173275 7.21949e-06
24.1944 -0.0017114 7.08641e-06
24.3448 -0.00169028 6.95552e-06
24.4966 -0.00166937 6.82676e-06
24.6496 -0.00164866 6.70007e-06
24.8041 -0.00162815 6.57538e-06
24.9601 -0.00160784 6.45263e-06
25.1175 -0.00158771 6.33177e-06
25.2766 -0.00156776 6.21273e-06
25.4373 -0.00154797 6.09545e-06
25.5998 -0.00152835 5.97986e-06
25.7641 -0.00150889 5.86592e-06
25.9304 -0.00148957 5.75356e-06
26.0988 -0.00147038 5.64271e-06
26.2693 -0.00145133 5.53331e-06
26.4421 -0.00143239 5.42529e-06
26.6174 -0.00141355 5.31859e-06
26.7954 -0.00139482 5.21314e-06
26.9761 -0.00137616 5.10886e-06
27.1598 -0.00135758 5.00568e-06
27.3468 -0.00133905 4.9035e-06
27.5373 -0.00132056 4.80225e-06
27.7317 -0.00130209 4.70181e-06
27.9302 -0.00128362 4.60209e-06
28.1333 -0.00126513 4.50295e-06
28.3415 -0.00124659 4.40426e-06
28.5554 -0.00122796 4.30585e-06
28.7758 -0.0012092 4.20753e-06
29.0035 -0.00119026 4.10906e-06
29.2396 -0.00117109 4.01013e-06
29.4858 -0.00115159 3.91036e-06
29.7441 -0.00113166 3.80922e-06
30.0173 -0.00111112 3.70597e-06
30.3101 -0.00108974 3.59946e-06
30.6297 -0.00106709 3.4878e-06
30.9905 -0.00104236 3.36721e-06
31.4301 -0.00101338 3.22768e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.125Nc1QuantumOneLoop/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.1
#Lambda=0.125
#Beta=1
#Nc=1
#QUANTUM=1

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=512 aX=1 aP=1

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.125Nc1QuantumOneLoop/SigmaAOneLoop.txt <==
-31.4301 -0.0647799 -9.60548e-19
-30.9905 -0.0647799 -9.60548e-19
-30.6297 -0.0647799 -9.60548e-19
-30.3101 -0.0647799 -9.60548e-19
-30.0173 -0.0647799 -9.60548e-19
-29.7441 -0.0647799 -9.60548e-19
-29.4858 -0.0647799 -9.60548e-19
-29.2396 -0.0647799 -9.60548e-19
-29.0035 -0.0647799 -9.60548e-19
-28.7758 -0.0647799 -9.60548e-19
-28.5554 -0.0647799 -9.60548e-19
-28.3415 -0.0647799 -9.60548e-19
-28.1333 -0.0647799 -9.60548e-19
-27.9302 -0.0647799 -9.60548e-19
-27.7317 -0.0647799 -9.60548e-19
-27.5373 -0.0647799 -9.60548e-19
-27.3468 -0.0647799 -9.60548e-19
-27.1598 -0.0647799 -9.60548e-19
-26.9761 -0.0647799 -9.60548e-19
-26.7954 -0.0647799 -9.60548e-19
-26.6174 -0.0647799 -9.60548e-19
-26.4421 -0.0647799 -9.60548e-19
-26.2693 -0.0647799 -9.60548e-19
-26.0988 -0.0647799 -9.60548e-19
-25.9304 -0.0647799 -9.60548e-19
-25.7641 -0.0647799 -9.60548e-19
-25.5998 -0.0647799 -9.60548e-19
-25.4373 -0.0647799 -9.60548e-19
-25.2766 -0.0647799 -9.60548e-19
-25.1175 -0.0647799 -9.60548e-19
-24.9601 -0.0647799 -9.60548e-19
-24.8041 -0.0647799 -9.60548e-19
-24.6496 -0.0647799 -9.60548e-19
-24.4966 -0.0647799 -9.60548e-19
-24.3448 -0.0647799 -9.60548e-19
-24.1944 -0.0647799 -9.60548e-19
-24.0451 -0.0647799 -9.60548e-19
-23.8971 -0.0647799 -9.60548e-19
-23.7502 -0.0647799 -9.60548e-19
-23.6044 -0.0647799 -9.60548e-19
-23.4597 -0.0647799 -9.60548e-19
-23.316 -0.0647799 -9.60548e-19
-23.1733 -0.0647799 -9.60548e-19
-23.0316 -0.0647799 -9.60548e-19
-22.8908 -0.0647799 -9.60548e-19
-22.7509 -0.0647799 -9.60548e-19
-22.6118 -0.0647799 -9.60548e-19
-22.4736 -0.0647799 -9.60548e-19
-22.3363 -0.0647799 -9.60548e-19
-22.1997 -0.0647799 -9.60548e-19
-22.0639 -0.0647799 -9.60548e-19
-21.9288 -0.0647799 -9.60548e-19
-21.7945 -0.0647799 -9.60548e-19
-21.6609 -0.0647799 -9.60548e-19
-21.528 -0.0647799 -9.60548e-19
-21.3958 -0.0647799 -9.60548e-19
-21.2642 -0.0647799 -9.60548e-19
-21.1332 -0.0647799 -9.60548e-19
-21.0029 -0.0647799 -9.60548e-19
-20.8732 -0.0647799 -9.60548e-19
-20.7441 -0.0647799 -9.60548e-19
-20.6156 -0.0647799 -9.60548e-19
-20.4876 -0.0647799 -9.60548e-19
-20.3602 -0.0647799 -9.60548e-19
-20.2333 -0.0647799 -9.60548e-19
-20.1069 -0.0647799 -9.60548e-19
-19.9811 -0.0647799 -9.60548e-19
-19.8557 -0.0647799 -9.60548e-19
-19.7309 -0.0647799 -9.60548e-19
-19.6065 -0.0647799 -9.60548e-19
-19.4826 -0.0647799 -9.60548e-19
-19.3592 -0.0647799 -9.60548e-19
-19.2362 -0.0647799 -9.60548e-19
-19.1137 -0.0647799 -9.60548e-19
-18.9916 -0.0647799 -9.60548e-19
-18.8699 -0.0647799 -9.60548e-19
-18.7487 -0.0647799 -9.60548e-19
-18.6278 -0.0647799 -9.60548e-19
-18.5074 -0.0647799 -9.60548e-19
-18.3873 -0.0647799 -9.60548e-19
-18.2676 -0.0647799 -9.60548e-19
-18.1483 -0.0647799 -9.60548e-19
-18.0294 -0.0647799 -9.60548e-19
-17.9108 -0.0647799 -9.60548e-19
-17.7926 -0.0647799 -9.60548e-19
-17.6748 -0.0647799 -9.60548e-19
-17.5572 -0.0647799 -9.60548e-19
-17.4401 -0.0647799 -9.60548e-19
-17.3232 -0.0647799 -9.60548e-19
-17.2067 -0.0647799 -9.60548e-19
-17.0905 -0.0647799 -9.60548e-19
-16.9746 -0.0647799 -9.60548e-19
-16.859 -0.0647799 -9.60548e-19
-16.7437 -0.0647799 -9.60548e-19
-16.6288 -0.0647799 -9.60548e-19
-16.5141 -0.0647799 -9.60548e-19
-16.3997 -0.0647799 -9.60548e-19
-16.2856 -0.0647799 -9.60548e-19
-16.1717 -0.0647799 -9.60548e-19
-16.0582 -0.0647799 -9.60548e-19
-15.9449 -0.0647799 -9.60548e-19
-15.8319 -0.0647799 -9.60548e-19
-15.7191 -0.0647799 -9.60548e-19
-15.6066 -0.0647799 -9.60548e-19
-15.4943 -0.0647799 -9.60548e-19
-15.3823 -0.0647799 -9.60548e-19
-15.2705 -0.0647799 -9.60548e-19
-15.159 -0.0647799 -9.60548e-19
-15.0477 -0.0647799 -9.60548e-19
-14.9367 -0.0647799 -9.60548e-19
-14.8258 -0.0647799 -9.60548e-19
-14.7152 -0.0647799 -9.60548e-19
-14.6049 -0.0647799 -9.60548e-19
-14.4947 -0.0647799 -9.60548e-19
-14.3848 -0.0647799 -9.60548e-19
-14.275 -0.0647799 -9.60548e-19
-14.1655 -0.0647799 -9.60548e-19
-14.0562 -0.0647799 -9.60548e-19
-13.9471 -0.0647799 -9.60548e-19
-13.8382 -0.0647799 -9.60548e-19
-13.7294 -0.0647799 -9.60548e-19
-13.6209 -0.0647799 -9.60548e-19
-13.5126 -0.0647799 -9.60548e-19
-13.4044 -0.0647799 -9.60548e-19
-13.2965 -0.0647799 -9.60548e-19
-13.1887 -0.0647799 -9.60548e-19
-13.0811 -0.0647799 -9.60548e-19
-12.9737 -0.0647799 -9.60548e-19
-12.8664 -0.0647799 -9.60548e-19
-12.7593 -0.0647799 -9.60548e-19
-12.6524 -0.0647799 -9.60548e-19
-12.5457 -0.0647799 -9.60548e-19
-12.4391 -0.0647799 -9.60548e-19
-12.3327 -0.0647799 -9.60548e-19
-12.2265 -0.0647799 -9.60548e-19
-12.1204 -0.0647799 -9.60548e-19
-12.0144 -0.0647799 -9.60548e-19
-11.9086 -0.0647799 -9.60548e-19
-11.803 -0.0647799 -9.60548e-19
-11.6975 -0.0647799 -9.60548e-19
-11.5922 -0.0647799 -9.60548e-19
-11.487 -0.0647799 -9.60548e-19
-11.3819 -0.0647799 -9.60548e-19
-11.277 -0.0647799 -9.60548e-19
-11.1722 -0.0647799 -9.60548e-19
-11.0676 -0.0647799 -9.60548e-19
-10.9631 -0.0647799 -9.60548e-19
-10.8587 -0.0647799 -9.60548e-19
-10.7545 -0.0647799 -9.60548e-19
-10.6503 -0.0647799 -9.60548e-19
-10.5463 -0.0647799 -9.60548e-19
-10.4425 -0.0647799 -9.60548e-19
-10.3387 -0.0647799 -9.60548e-19
-10.2351 -0.0647799 -9.60548e-19
-10.1316 -0.0647799 -9.60548e-19
-10.0282 -0.0647799 -9.60548e-19
-9.92496 -0.0647799 -9.60548e-19
-9.82181 -0.0647799 -9.60548e-19
-9.71877 -0.0647799 -9.60548e-19
-9.61583 -0.0647799 -9.60548e-19
-9.51301 -0.0647799 -9.60548e-19
-9.4103 -0.0647799 -9.60548e-19
-9.30769 -0.0647799 -9.60548e-19
-9.20518 -0.0647799 -9.60548e-19
-9.10278 -0.0647799 -9.60548e-19
-9.00048 -0.0647799 -9.60548e-19
-8.89828 -0.0647799 -9.60548e-19
-8.79618 -0.0647799 -9.60548e-19
-8.69417 -0.0647799 -9.60548e-19
-8.59226 -0.0647799 -9.60548e-19
-8.49044 -0.0647799 -9.60548e-19
-8.38872 -0.0647799 -9.60548e-19
-8.28708 -0.0647799 -9.60548e-19
-8.18554 -0.0647799 -9.60548e-19
-8.08408 -0.0647799 -9.60548e-19
-7.98271 -0.0647799 -9.60548e-19
-7.88143 -0.0647799 -9.60548e-19
-7.78023 -0.0647799 -9.60548e-19
-7.67911 -0.0647799 -9.60548e-19
-7.57807 -0.0647799 -9.60548e-19
-7.47712 -0.0647799 -9.60548e-19
-7.37624 -0.0647799 -9.60548e-19
-7.27544 -0.0647799 -9.60548e-19
-7.17471 -0.0647799 -9.60548e-19
-7.07406 -0.0647799 -9.60548e-19
-6.97348 -0.0647799 -9.60548e-19
-6.87298 -0.0647799 -9.60548e-19
-6.77254 -0.0647799 -9.60548e-19
-6.67218 -0.0647799 -9.60548e-19
-6.57188 -0.0647799 -9.60548e-19
-6.47166 -0.0647799 -9.60548e-19
-6.37149 -0.0647799 -9.60548e-19
-6.2714 -0.0647799 -9.60548e-19
-6.17136 -0.0647799 -9.60548e-19
-6.07139 -0.0647799 -9.60548e-19
-5.97148 -0.0647799 -9.60548e-19
-5.87163 -0.0647799 -9.60548e-19
-5.77184 -0.0647799 -9.60548e-19
-5.67211 -0.0647799 -9.60548e-19
-5.57243 -0.0647799 -9.60548e-19
-5.47281 -0.0647799 -9.60548e-19
-5.37325 -0.0647799 -9.60548e-19
-5.27373 -0.0647799 -9.60548e-19
-5.17427 -0.0647799 -9.60548e-19
-5.07487 -0.0647799 -9.60548e-19
-4.97551 -0.0647799 -9.60548e-19
-4.8762 -0.0647799 -9.60548e-19
-4.77694 -0.0647799 -9.60548e-19
-4.67772 -0.0647799 -9.60548e-19
-4.57855 -0.0647799 -9.60548e-19
-4.47943 -0.0647799 -9.60548e-19
-4.38035 -0.0647799 -9.60548e-19
-4.28131 -0.0647799 -9.60548e-19
-4.18232 -0.0647799 -9.60548e-19
-4.08336 -0.0647799 -9.60548e-19
-3.98445 -0.0647799 -9.60548e-19
-3.88557 -0.0647799 -9.60548e-19
-3.78673 -0.0647799 -9.60548e-19
-3.68793 -0.0647799 -9.60548e-19
-3.58916 -0.0647799 -9.60548e-19
-3.49043 -0.0647799 -9.60548e-19
-3.39173 -0.0647799 -9.60548e-19
-3.29307 -0.0647799 -9.60548e-19
-3.19443 -0.0647799 -9.60548e-19
-3.09583 -0.0647799 -9.60548e-19
-2.99725 -0.0647799 -9.60548e-19
-2.89871 -0.0647799 -9.60548e-19
-2.80019 -0.0647799 -9.60548e-19
-2.7017 -0.0647799 -9.60548e-19
-2.60323 -0.0647799 -9.60548e-19
-2.50479 -0.0647799 -9.60548e-19
-2.40638 -0.0647799 -9.60548e-19
-2.30798 -0.0647799 -9.60548e-19
-2.20961 -0.0647799 -9.60548e-19
-2.11126 -0.0647799 -9.60548e-19
-2.01293 -0.0647799 -9.60548e-19
-1.91462 -0.0647799 -9.60548e-19
-1.81632 -0.0647799 -9.60548e-19
-1.71804 -0.0647799 -9.60548e-19
-1.61978 -0.0647799 -9.60548e-19
-1.52154 -0.0647799 -9.60548e-19
-1.42331 -0.0647799 -9.60548e-19
-1.32509 -0.0647799 -9.60548e-19
-1.22689 -0.0647799 -9.60548e-19
-1.12869 -0.0647799 -9.60548e-19
-1.03051 -0.0647799 -9.60548e-19
-0.932337 -0.0647799 -9.60548e-19
-0.834173 -0.0647799 -9.60548e-19
-0.736016 -0.0647799 -9.60548e-19
-0.637867 -0.0647799 -9.60548e-19
-0.539723 -0.0647799 -9.60548e-19
-0.441585 -0.0647799 -9.60548e-19
-0.343451 -0.0647799 -9.60548e-19
-0.24532 -0.0647799 -9.60548e-19
-0.147191 -0.0647799 -9.60548e-19
-0.0490634 -0.0647799 -9.60548e-19
0.0490634 -0.0647799 -9.60548e-19
0.147191 -0.0647799 -9.60548e-19
0.24532 -0.0647799 -9.60548e-19
0.343451 -0.0647799 -9.60548e-19
0.441585 -0.0647799 -9.60548e-19
0.539723 -0.0647799 -9.60548e-19
0.637867 -0.0647799 -9.60548e-19
0.736016 -0.0647799 -9.60548e-19
0.834173 -0.0647799 -9.60548e-19
0.932337 -0.0647799 -9.60548e-19
1.03051 -0.0647799 -9.60548e-19
1.12869 -0.0647799 -9.60548e-19
1.22689 -0.0647799 -9.60548e-19
1.32509 -0.0647799 -9.60548e-19
1.42331 -0.0647799 -9.60548e-19
1.52154 -0.0647799 -9.60548e-19
1.61978 -0.0647799 -9.60548e-19
1.71804 -0.0647799 -9.60548e-19
1.81632 -0.0647799 -9.60548e-19
1.91462 -0.0647799 -9.60548e-19
2.01293 -0.0647799 -9.60548e-19
2.11126 -0.0647799 -9.60548e-19
2.20961 -0.0647799 -9.60548e-19
2.30798 -0.0647799 -9.60548e-19
2.40638 -0.0647799 -9.60548e-19
2.50479 -0.0647799 -9.60548e-19
2.60323 -0.0647799 -9.60548e-19
2.7017 -0.0647799 -9.60548e-19
2.80019 -0.0647799 -9.60548e-19
2.89871 -0.0647799 -9.60548e-19
2.99725 -0.0647799 -9.60548e-19
3.09583 -0.0647799 -9.60548e-19
3.19443 -0.0647799 -9.60548e-19
3.29307 -0.0647799 -9.60548e-19
3.39173 -0.0647799 -9.60548e-19
3.49043 -0.0647799 -9.60548e-19
3.58916 -0.0647799 -9.60548e-19
3.68793 -0.0647799 -9.60548e-19
3.78673 -0.0647799 -9.60548e-19
3.88557 -0.0647799 -9.60548e-19
3.98445 -0.0647799 -9.60548e-19
4.08336 -0.0647799 -9.60548e-19
4.18232 -0.0647799 -9.60548e-19
4.28131 -0.0647799 -9.60548e-19
4.38035 -0.0647799 -9.60548e-19
4.47943 -0.0647799 -9.60548e-19
4.57855 -0.0647799 -9.60548e-19
4.67772 -0.0647799 -9.60548e-19
4.77694 -0.0647799 -9.60548e-19
4.8762 -0.0647799 -9.60548e-19
4.97551 -0.0647799 -9.60548e-19
5.07487 -0.0647799 -9.60548e-19
5.17427 -0.0647799 -9.60548e-19
5.27373 -0.0647799 -9.60548e-19
5.37325 -0.0647799 -9.60548e-19
5.47281 -0.0647799 -9.60548e-19
5.57243 -0.0647799 -9.60548e-19
5.67211 -0.0647799 -9.60548e-19
5.77184 -0.0647799 -9.60548e-19
5.87163 -0.0647799 -9.60548e-19
5.97148 -0.0647799 -9.60548e-19
6.07139 -0.0647799 -9.60548e-19
6.17136 -0.0647799 -9.60548e-19
6.2714 -0.0647799 -9.60548e-19
6.37149 -0.0647799 -9.60548e-19
6.47166 -0.0647799 -9.60548e-19
6.57188 -0.0647799 -9.60548e-19
6.67218 -0.0647799 -9.60548e-19
6.77254 -0.0647799 -9.60548e-19
6.87298 -0.0647799 -9.60548e-19
6.97348 -0.0647799 -9.60548e-19
7.07406 -0.0647799 -9.60548e-19
7.17471 -0.0647799 -9.60548e-19
7.27544 -0.0647799 -9.60548e-19
7.37624 -0.0647799 -9.60548e-19
7.47712 -0.0647799 -9.60548e-19
7.57807 -0.0647799 -9.60548e-19
7.67911 -0.0647799 -9.60548e-19
7.78023 -0.0647799 -9.60548e-19
7.88143 -0.0647799 -9.60548e-19
7.98271 -0.0647799 -9.60548e-19
8.08408 -0.0647799 -9.60548e-19
8.18554 -0.0647799 -9.60548e-19
8.28708 -0.0647799 -9.60548e-19
8.38872 -0.0647799 -9.60548e-19
8.49044 -0.0647799 -9.60548e-19
8.59226 -0.0647799 -9.60548e-19
8.69417 -0.0647799 -9.60548e-19
8.79618 -0.0647799 -9.60548e-19
8.89828 -0.0647799 -9.60548e-19
9.00048 -0.0647799 -9.60548e-19
9.10278 -0.0647799 -9.60548e-19
9.20518 -0.0647799 -9.60548e-19
9.30769 -0.0647799 -9.60548e-19
9.4103 -0.0647799 -9.60548e-19
9.51301 -0.0647799 -9.60548e-19
9.61583 -0.0647799 -9.60548e-19
9.71877 -0.0647799 -9.60548e-19
9.82181 -0.0647799 -9.60548e-19
9.92496 -0.0647799 -9.60548e-19
10.0282 -0.0647799 -9.60548e-19
10.1316 -0.0647799 -9.60548e-19
10.2351 -0.0647799 -9.60548e-19
10.3387 -0.0647799 -9.60548e-19
10.4425 -0.0647799 -9.60548e-19
10.5463 -0.0647799 -9.60548e-19
10.6503 -0.0647799 -9.60548e-19
10.7545 -0.0647799 -9.60548e-19
10.8587 -0.0647799 -9.60548e-19
10.9631 -0.0647799 -9.60548e-19
11.0676 -0.0647799 -9.60548e-19
11.1722 -0.0647799 -9.60548e-19
11.277 -0.0647799 -9.60548e-19
11.3819 -0.0647799 -9.60548e-19
11.487 -0.0647799 -9.60548e-19
11.5922 -0.0647799 -9.60548e-19
11.6975 -0.0647799 -9.60548e-19
11.803 -0.0647799 -9.60548e-19
11.9086 -0.0647799 -9.60548e-19
12.0144 -0.0647799 -9.60548e-19
12.1204 -0.0647799 -9.60548e-19
12.2265 -0.0647799 -9.60548e-19
12.3327 -0.0647799 -9.60548e-19
12.4391 -0.0647799 -9.60548e-19
12.5457 -0.0647799 -9.60548e-19
12.6524 -0.0647799 -9.60548e-19
12.7593 -0.0647799 -9.60548e-19
12.8664 -0.0647799 -9.60548e-19
12.9737 -0.0647799 -9.60548e-19
13.0811 -0.0647799 -9.60548e-19
13.1887 -0.0647799 -9.60548e-19
13.2965 -0.0647799 -9.60548e-19
13.4044 -0.0647799 -9.60548e-19
13.5126 -0.0647799 -9.60548e-19
13.6209 -0.0647799 -9.60548e-19
13.7294 -0.0647799 -9.60548e-19
13.8382 -0.0647799 -9.60548e-19
13.9471 -0.0647799 -9.60548e-19
14.0562 -0.0647799 -9.60548e-19
14.1655 -0.0647799 -9.60548e-19
14.275 -0.0647799 -9.60548e-19
14.3848 -0.0647799 -9.60548e-19
14.4947 -0.0647799 -9.60548e-19
14.6049 -0.0647799 -9.60548e-19
14.7152 -0.0647799 -9.60548e-19
14.8258 -0.0647799 -9.60548e-19
14.9367 -0.0647799 -9.60548e-19
15.0477 -0.0647799 -9.60548e-19
15.159 -0.0647799 -9.60548e-19
15.2705 -0.0647799 -9.60548e-19
15.3823 -0.0647799 -9.60548e-19
15.4943 -0.0647799 -9.60548e-19
15.6066 -0.0647799 -9.60548e-19
15.7191 -0.0647799 -9.60548e-19
15.8319 -0.0647799 -9.60548e-19
15.9449 -0.0647799 -9.60548e-19
16.0582 -0.0647799 -9.60548e-19
16.1717 -0.0647799 -9.60548e-19
16.2856 -0.0647799 -9.60548e-19
16.3997 -0.0647799 -9.60548e-19
16.5141 -0.0647799 -9.60548e-19
16.6288 -0.0647799 -9.60548e-19
16.7437 -0.0647799 -9.60548e-19
16.859 -0.0647799 -9.60548e-19
16.9746 -0.0647799 -9.60548e-19
17.0905 -0.0647799 -9.60548e-19
17.2067 -0.0647799 -9.60548e-19
17.3232 -0.0647799 -9.60548e-19
17.4401 -0.0647799 -9.60548e-19
17.5572 -0.0647799 -9.60548e-19
17.6748 -0.0647799 -9.60548e-19
17.7926 -0.0647799 -9.60548e-19
17.9108 -0.0647799 -9.60548e-19
18.0294 -0.0647799 -9.60548e-19
18.1483 -0.0647799 -9.60548e-19
18.2676 -0.0647799 -9.60548e-19
18.3873 -0.0647799 -9.60548e-19
18.5074 -0.0647799 -9.60548e-19
18.6278 -0.0647799 -9.60548e-19
18.7487 -0.0647799 -9.60548e-19
18.8699 -0.0647799 -9.60548e-19
18.9916 -0.0647799 -9.60548e-19
19.1137 -0.0647799 -9.60548e-19
19.2362 -0.0647799 -9.60548e-19
19.3592 -0.0647799 -9.60548e-19
19.4826 -0.0647799 -9.60548e-19
19.6065 -0.0647799 -9.60548e-19
19.7309 -0.0647799 -9.60548e-19
19.8557 -0.0647799 -9.60548e-19
19.9811 -0.0647799 -9.60548e-19
20.1069 -0.0647799 -9.60548e-19
20.2333 -0.0647799 -9.60548e-19
20.3602 -0.0647799 -9.60548e-19
20.4876 -0.0647799 -9.60548e-19
20.6156 -0.0647799 -9.60548e-19
20.7441 -0.0647799 -9.60548e-19
20.8732 -0.0647799 -9.60548e-19
21.0029 -0.0647799 -9.60548e-19
21.1332 -0.0647799 -9.60548e-19
21.2642 -0.0647799 -9.60548e-19
21.3958 -0.0647799 -9.60548e-19
21.528 -0.0647799 -9.60548e-19
21.6609 -0.0647799 -9.60548e-19
21.7945 -0.0647799 -9.60548e-19
21.9288 -0.0647799 -9.60548e-19
22.0639 -0.0647799 -9.60548e-19
22.1997 -0.0647799 -9.60548e-19
22.3363 -0.0647799 -9.60548e-19
22.4736 -0.0647799 -9.60548e-19
22.6118 -0.0647799 -9.60548e-19
22.7509 -0.0647799 -9.60548e-19
22.8908 -0.0647799 -9.60548e-19
23.0316 -0.0647799 -9.60548e-19
23.1733 -0.0647799 -9.60548e-19
23.316 -0.0647799 -9.60548e-19
23.4597 -0.0647799 -9.60548e-19
23.6044 -0.0647799 -9.60548e-19
23.7502 -0.0647799 -9.60548e-19
23.8971 -0.0647799 -9.60548e-19
24.0451 -0.0647799 -9.60548e-19
24.1944 -0.0647799 -9.60548e-19
24.3448 -0.0647799 -9.60548e-19
24.4966 -0.0647799 -9.60548e-19
24.6496 -0.0647799 -9.60548e-19
24.8041 -0.0647799 -9.60548e-19
24.9601 -0.0647799 -9.60548e-19
25.1175 -0.0647799 -9.60548e-19
25.2766 -0.0647799 -9.60548e-19
25.4373 -0.0647799 -9.60548e-19
25.5998 -0.0647799 -9.60548e-19
25.7641 -0.0647799 -9.60548e-19
25.9304 -0.0647799 -9.60548e-19
26.0988 -0.0647799 -9.60548e-19
26.2693 -0.0647799 -9.60548e-19
26.4421 -0.0647799 -9.60548e-19
26.6174 -0.0647799 -9.60548e-19
26.7954 -0.0647799 -9.60548e-19
26.9761 -0.0647799 -9.60548e-19
27.1598 -0.0647799 -9.60548e-19
27.3468 -0.0647799 -9.60548e-19
27.5373 -0.0647799 -9.60548e-19
27.7317 -0.0647799 -9.60548e-19
27.9302 -0.0647799 -9.60548e-19
28.1333 -0.0647799 -9.60548e-19
28.3415 -0.0647799 -9.60548e-19
28.5554 -0.0647799 -9.60548e-19
28.7758 -0.0647799 -9.60548e-19
29.0035 -0.0647799 -9.60548e-19
29.2396 -0.0647799 -9.60548e-19
29.4858 -0.0647799 -9.60548e-19
29.7441 -0.0647799 -9.60548e-19
30.0173 -0.0647799 -9.60548e-19
30.3101 -0.0647799 -9.60548e-19
30.6297 -0.0647799 -9.60548e-19
30.9905 -0.0647799 -9.60548e-19
31.4301 -0.0647799 -9.60548e-19


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.125Nc1QuantumOneLoop/SigmaATwoLoop.txt <==
-31.4301 -0.0701338 -2.18802e-05
-30.9905 -0.0701577 1.05202e-05
-30.6297 -0.0701427 -2.30486e-05
-30.3101 -0.0701554 -1.23045e-05
-30.0173 -0.0701491 -6.58157e-05
-29.7441 -0.0701728 -5.27472e-05
-29.4858 -0.0701747 -2.88464e-05
-29.2396 -0.0701738 4.37436e-05
-29.0035 -0.0701547 -7.95268e-06
-28.7758 -0.0701718 -1.67198e-05
-28.5554 -0.0701675 5.26501e-06
-28.3415 -0.0701636 1.64482e-05
-28.1333 -0.070165 -2.88429e-05
-27.9302 -0.0701716 2.41454e-05
-27.7317 -0.0701588 -1.1143e-05
-27.5373 -0.0701727 -1.44135e-06
-27.3468 -0.0701628 6.37557e-06
-27.1598 -0.0701673 -3.77828e-06
-26.9761 -0.0701678 -4.03133e-06
-26.7954 -0.0701656 1.22767e-05
-26.6174 -0.0701671 -1.81237e-05
-26.4421 -0.0701688 1.96215e-05
-26.2693 -0.0701638 -1.73169e-05
-26.0988 -0.0701721 1.22987e-05
-25.9304 -0.0701625 -6.5949e-06
-25.7641 -0.0701723 1.63757e-06
-25.5998 -0.0701643 1.36367e-06
-25.4373 -0.0701702 -2.11759e-06
-25.2766 -0.0701673 7.41303e-07
-25.1175 -0.0701682 2.12014e-06
-24.9601 -0.0701692 -5.69804e-06
-24.8041 -0.0701679 9.21864e-06
-24.6496 -0.0701693 -1.20227e-05
-24.4966 -0.0701692 1.37593e-05
-24.3448 -0.0701682 -1.42026e-05
-24.1944 -0.0701713 1.35096e-05
-24.0451 -0.0701669 -1.18048e-05
-23.8971 -0.070173 9.54749e-06
-23.7502 -0.0701664 -6.96268e-06
-23.6044 -0.0701737 4.55535e-06
-23.4597 -0.0701669 -2.43627e-06
-23.316 -0.0701734 9.93321e-07
-23.1733 -0.0701683 -1.27917e-07
-23.0316 -0.0701726 7.25101e-08
-22.8908 -0.07017 -5.34199e-07
-22.7509 -0.0701717 1.63921e-06
-22.6118 -0.0701715 -2.97449e-06
-22.4736 -0.0701713 4.64182e-06
-22.3363 -0.0701725 -6.1902e-06
-22.1997 -0.0701715 7.76866e-06
-22.0639 -0.0701728 -8.94675e-06
-21.9288 -0.0701723 9.96175e-06
-21.7945 -0.0701727 -1.04284e-05
-21.6609 -0.0701735 1.06809e-05
-21.528 -0.0701723 -1.03747e-05
-21.3958 -0.0701749 9.92608e-06
-21.2642 -0.0701719 -9.00966e-06
-21.1332 -0.0701761 8.09829e-06
-21.0029 -0.0701718 -6.85833e-06
-20.8732 -0.070177 5.79356e-06
-20.7441 -0.070172 -4.53829e-06
-20.6156 -0.0701776 3.60792e-06
-20.4876 -0.0701726 -2.58888e-06
-20.3602 -0.0701778 1.99804e-06
-20.2333 -0.0701736 -1.36712e-06
-20.1069 -0.0701778 1.2129e-06
-19.9811 -0.0701748 -1.01297e-06
-19.8557 -0.0701777 1.28899e-06
-19.7309 -0.070176 -1.46979e-06
-19.6065 -0.0701775 2.09051e-06
-19.4826 -0.0701773 -2.53872e-06
-19.3592 -0.0701776 3.37267e-06
-19.2362 -0.0701783 -3.94598e-06
-19.1137 -0.0701778 4.84887e-06
-18.9916 -0.0701792 -5.40662e-06
-18.8699 -0.0701783 6.24836e-06
-18.7487 -0.0701799 -6.67424e-06
-18.6278 -0.070179 7.35691e-06
-18.5074 -0.0701804 -7.57213e-06
-18.3873 -0.0701799 8.03854e-06
-18.2676 -0.0701807 -8.00597e-06
-18.1483 -0.0701811 8.23994e-06
-18.0294 -0.0701809 -7.9612e-06
-17.9108 -0.0701823 7.98186e-06
-17.7926 -0.0701812 -7.48948e-06
-17.6748 -0.0701835 7.34206e-06
-17.5572 -0.0701814 -6.68928e-06
-17.4401 -0.0701847 6.43443e-06
-17.3232 -0.0701818 -5.68464e-06
-17.2067 -0.0701858 5.38829e-06
-17.0905 -0.0701824 -4.6055e-06
-16.9746 -0.0701869 4.33024e-06
-16.859 -0.0701831 -3.57159e-06
-16.7437 -0.0701878 3.37039e-06
-16.6288 -0.070184 -2.68104e-06
-16.5141 -0.0701886 2.59337e-06
-16.3997 -0.070185 -2.0038e-06
-16.2856 -0.0701893 2.05402e-06
-16.1717 -0.0701862 -1.57944e-06
-16.0582 -0.07019 1.77711e-06
-15.9449 -0.0701875 -1.41851e-06
-15.8319 -0.0701906 1.76012e-06
-15.7191 -0.070189 -1.50652e-06
-15.6066 -0.0701913 1.97812e-06
-15.4943 -0.0701904 -1.80943e-06
-15.3823 -0.0701919 2.38969e-06
-15.2705 -0.070192 -2.27985e-06
-15.159 -0.0701927 2.94318e-06
-15.0477 -0.0701935 -2.86318e-06
-14.9367 -0.0701935 3.58259e-06
-14.8258 -0.070195 -3.50309e-06
-14.7152 -0.0701945 4.25266e-06
-14.6049 -0.0701965 -4.14617e-06
-14.4947 -0.0701956 4.90293e-06
-14.3848 -0.070198 -4.7454e-06
-14.275 -0.0701968 5.49063e-06
-14.1655 -0.0701994 -5.26245e-06
-14.0562 -0.0701982 5.98248e-06
-13.9471 -0.0702008 -5.66898e-06
-13.8382 -0.0701997 6.35547e-06
-13.7294 -0.0702022 -5.94694e-06
-13.6209 -0.0702014 6.59675e-06
-13.5126 -0.0702037 -6.08815e-06
-13.4044 -0.0702032 6.70292e-06
-13.2965 -0.0702051 -6.09327e-06
-13.1887 -0.0702052 6.6788e-06
-13.0811 -0.0702066 -5.97046e-06
-12.9737 -0.0702072 6.53593e-06
-12.8664 -0.0702081 -5.73372e-06
-12.7593 -0.0702094 6.29094e-06
-12.6524 -0.0702097 -5.40134e-06
-12.5457 -0.0702117 5.96392e-06
-12.4391 -0.0702115 -4.99421e-06
-12.3327 -0.0702141 5.57689e-06
-12.2265 -0.0702133 -4.53439e-06
-12.1204 -0.0702165 5.15241e-06
-12.0144 -0.0702153 -4.04386e-06
-11.9086 -0.0702191 4.71243e-06
-11.803 -0.0702175 -3.54344e-06
-11.6975 -0.0702217 4.27741e-06
-11.5922 -0.0702198 -3.05201e-06
-11.487 -0.0702245 3.86559e-06
-11.3819 -0.0702223 -2.5859e-06
-11.277 -0.0702273 3.49256e-06
-11.1722 -0.0702251 -2.15855e-06
-11.0676 -0.0702303 3.171e-06
-10.9631 -0.070228 -1.78036e-06
-10.8587 -0.0702334 2.91059e-06
-10.7545 -0.0702313 -1.45859e-06
-10.6503 -0.0702366 2.71811e-06
-10.5463 -0.0702347 -1.19758e-06
-10.4425 -0.07024 2.59763e-06
-10.3387 -0.0702384 -9.98886e-07
-10.2351 -0.0702436 2.55074e-06
-10.1316 -0.0702424 -8.61568e-07
-10.0282 -0.0702473 2.57694e-06
-9.92496 -0.0702468 -7.82531e-07
-9.82181 -0.0702514 2.67396e-06
-9.71877 -0.0702514 -7.56838e-07
-9.61583 -0.0702557 2.8382e-06
-9.51301 -0.0702564 -7.78043e-07
-9.4103 -0.0702603 3.06506e-06
-9.30769 -0.0702617 -8.38505e-07
-9.20518 -0.0702652 3.34936e-06
-9.10278 -0.0702675 -9.29662e-07
-9.00048 -0.0702706 3.68566e-06
-8.89828 -0.0702737 -1.04227e-06
-8.79618 -0.0702764 4.06864e-06
-8.69417 -0.0702804 -1.16659e-06
-8.59226 -0.0702827 4.49339e-06
-8.49044 -0.0702876 -1.29249e-06
-8.38872 -0.0702896 4.95571e-06
-8.28708 -0.0702954 -1.40953e-06
-8.18554 -0.0702971 5.45244e-06
-8.08408 -0.0703038 -1.50696e-06
-7.98271 -0.0703053 5.98171e-06
-7.88143 -0.0703131 -1.57356e-06
-7.78023 -0.0703143 6.54328e-06
-7.67911 -0.0703231 -1.59752e-06
-7.57807 -0.0703243 7.13893e-06
-7.47712 -0.0703342 -1.56606e-06
-7.37624 -0.0703353 7.77287e-06
-7.27544 -0.0703463 -1.46501e-06
-7.17471 -0.0703476 8.45235e-06
-7.07406 -0.0703597 -1.27808e-06
-6.97348 -0.0703612 9.18842e-06
-6.87298 -0.0703746 -9.85935e-07
-6.77254 -0.0703765 9.99701e-06
-6.67218 -0.0703912 -5.64842e-07
-6.57188 -0.0703937 1.09005e-05
-6.47166 -0.0704098 1.5313e-08
-6.37149 -0.0704132 1.19298e-05
-6.2714 -0.0704309 7.93854e-07
-6.17136 -0.0704353 1.3128e-05
-6.07139 -0.0704548 1.82355e-06
-5.97148 -0.0704606 1.4555e-05
-5.87163 -0.0704823 3.17706e-06
-5.77184 -0.0704899 1.62957e-05
-5.67211 -0.070514 4.957e-06
-5.57243 -0.0705239 1.84723e-05
-5.47281 -0.0705511 7.31207e-06
-5.37325 -0.070564 2.12644e-05
-5.27373 -0.070595 1.0464e-05
-5.17427 -0.0706117 2.49446e-05
-5.07487 -0.0706475 1.4754e-05
-4.97551 -0.0706693 2.9939e-05
-4.8762 -0.0707114 2.07263e-05
-4.77694 -0.0707401 3.69408e-05
-4.67772 -0.0707908 2.92876e-05
-4.57855 -0.070829 4.7133e-05
-4.47943 -0.0708916 4.20277e-05
-4.38035 -0.0709435 6.26532e-05
-4.28131 -0.0710235 6.19194e-05
-4.18232 -0.071096 8.76526e-05
-4.08336 -0.0712027 9.49908e-05
-3.98445 -0.0713079 0.000130976
-3.88557 -0.0714589 0.000154837
-3.78673 -0.0716205 0.000213948
-3.68793 -0.071851 0.000276924
-3.58916 -0.0721201 0.000397726
-3.49043 -0.0725107 0.00057536
-3.39173 -0.0730076 0.00090887
-3.29307 -0.073738 0.00155283
-3.19443 -0.0745849 0.00295347
-3.09583 -0.0747895 0.00613031
-2.99725 -0.0708874 0.00766235
-2.89871 -0.0671847 0.005693
-2.80019 -0.0664997 0.00339941
-2.7017 -0.0669181 0.00206911
-2.60323 -0.067411 0.00140329
-2.50479 -0.067812 0.00101586
-2.40638 -0.0681271 0.000805122
-2.30798 -0.0683763 0.00065242
-2.20961 -0.0685781 0.000573197
-2.11126 -0.0687478 0.000501953
-2.01293 -0.0688926 0.000476697
-1.91462 -0.0690241 0.000446179
-1.81632 -0.0691439 0.000454222
-1.71804 -0.0692633 0.000456786
-1.61978 -0.0693827 0.000501656
-1.52154 -0.0695157 0.000554509
-1.42331 -0.0696648 0.000676122
-1.32509 -0.069848 0.000865096
-1.22689 -0.0700579 0.00124986
-1.12869 -0.0702567 0.00192352
-1.03051 -0.0714455 0.0019633
-0.932337 -0.0693931 0.00119402
-0.834173 -0.0680403 0.000703869
-0.736016 -0.0680697 0.000321599
-0.637867 -0.068223 0.000165811
-0.539723 -0.0683555 8.02343e-05
-0.441585 -0.0684512 5.17375e-05
-0.343451 -0.0685208 2.18851e-05
-0.24532 -0.068567 1.96242e-05
-0.147191 -0.0685966 2.83187e-06
-0.0490634 -0.0686104 7.03936e-06
0.0490634 -0.0686104 -7.03936e-06
0.147191 -0.0685966 -2.83187e-06
0.24532 -0.068567 -1.96242e-05
0.343451 -0.0685208 -2.18851e-05
0.441585 -0.0684512 -5.17375e-05
0.539723 -0.0683555 -8.02343e-05
0.637867 -0.068223 -0.000165811
0.736016 -0.0680697 -0.000321599
0.834173 -0.0680403 -0.000703869
0.932337 -0.0693931 -0.00119402
1.03051 -0.0714455 -0.0019633
1.12869 -0.0702567 -0.00192352
1.22689 -0.0700579 -0.00124986
1.32509 -0.069848 -0.000865096
1.42331 -0.0696648 -0.000676122
1.52154 -0.0695157 -0.000554509
1.61978 -0.0693827 -0.000501656
1.71804 -0.0692633 -0.000456786
1.81632 -0.0691439 -0.000454222
1.91462 -0.0690241 -0.000446179
2.01293 -0.0688926 -0.000476697
2.11126 -0.0687478 -0.000501953
2.20961 -0.0685781 -0.000573197
2.30798 -0.0683763 -0.00065242
2.40638 -0.0681271 -0.000805122
2.50479 -0.067812 -0.00101586
2.60323 -0.067411 -0.00140329
2.7017 -0.0669181 -0.00206911
2.80019 -0.0664997 -0.00339941
2.89871 -0.0671847 -0.005693
2.99725 -0.0708874 -0.00766235
3.09583 -0.0747895 -0.00613031
3.19443 -0.0745849 -0.00295347
3.29307 -0.073738 -0.00155283
3.39173 -0.0730076 -0.00090887
3.49043 -0.0725107 -0.00057536
3.58916 -0.0721201 -0.000397726
3.68793 -0.071851 -0.000276924
3.78673 -0.0716205 -0.000213948
3.88557 -0.0714589 -0.000154837
3.98445 -0.0713079 -0.000130976
4.08336 -0.0712027 -9.49908e-05
4.18232 -0.071096 -8.76526e-05
4.28131 -0.0710235 -6.19194e-05
4.38035 -0.0709435 -6.26532e-05
4.47943 -0.0708916 -4.20277e-05
4.57855 -0.070829 -4.7133e-05
4.67772 -0.0707908 -2.92876e-05
4.77694 -0.0707401 -3.69408e-05
4.8762 -0.0707114 -2.07263e-05
4.97551 -0.0706693 -2.9939e-05
5.07487 -0.0706475 -1.4754e-05
5.17427 -0.0706117 -2.49446e-05
5.27373 -0.070595 -1.0464e-05
5.37325 -0.070564 -2.12644e-05
5.47281 -0.0705511 -7.31207e-06
5.57243 -0.0705239 -1.84723e-05
5.67211 -0.070514 -4.957e-06
5.77184 -0.0704899 -1.62957e-05
5.87163 -0.0704823 -3.17706e-06
5.97148 -0.0704606 -1.4555e-05
6.07139 -0.0704548 -1.82355e-06
6.17136 -0.0704353 -1.3128e-05
6.2714 -0.0704309 -7.93854e-07
6.37149 -0.0704132 -1.19298e-05
6.47166 -0.0704098 -1.5313e-08
6.57188 -0.0703937 -1.09005e-05
6.67218 -0.0703912 5.64842e-07
6.77254 -0.0703765 -9.99701e-06
6.87298 -0.0703746 9.85935e-07
6.97348 -0.0703612 -9.18842e-06
7.07406 -0.0703597 1.27808e-06
7.17471 -0.0703476 -8.45235e-06
7.27544 -0.0703463 1.46501e-06
7.37624 -0.0703353 -7.77287e-06
7.47712 -0.0703342 1.56606e-06
7.57807 -0.0703243 -7.13893e-06
7.67911 -0.0703231 1.59752e-06
7.78023 -0.0703143 -6.54328e-06
7.88143 -0.0703131 1.57356e-06
7.98271 -0.0703053 -5.98171e-06
8.08408 -0.0703038 1.50696e-06
8.18554 -0.0702971 -5.45244e-06
8.28708 -0.0702954 1.40953e-06
8.38872 -0.0702896 -4.95571e-06
8.49044 -0.0702876 1.29249e-06
8.59226 -0.0702827 -4.49339e-06
8.69417 -0.0702804 1.16659e-06
8.79618 -0.0702764 -4.06864e-06
8.89828 -0.0702737 1.04227e-06
9.00048 -0.0702706 -3.68566e-06
9.10278 -0.0702675 9.29662e-07
9.20518 -0.0702652 -3.34936e-06
9.30769 -0.0702617 8.38505e-07
9.4103 -0.0702603 -3.06506e-06
9.51301 -0.0702564 7.78043e-07
9.61583 -0.0702557 -2.8382e-06
9.71877 -0.0702514 7.56838e-07
9.82181 -0.0702514 -2.67396e-06
9.92496 -0.0702468 7.82531e-07
10.0282 -0.0702473 -2.57694e-06
10.1316 -0.0702424 8.61568e-07
10.2351 -0.0702436 -2.55074e-06
10.3387 -0.0702384 9.98886e-07
10.4425 -0.07024 -2.59763e-06
10.5463 -0.0702347 1.19758e-06
10.6503 -0.0702366 -2.71811e-06
10.7545 -0.0702313 1.45859e-06
10.8587 -0.0702334 -2.91059e-06
10.9631 -0.070228 1.78036e-06
11.0676 -0.0702303 -3.171e-06
11.1722 -0.0702251 2.15855e-06
11.277 -0.0702273 -3.49256e-06
11.3819 -0.0702223 2.5859e-06
11.487 -0.0702245 -3.86559e-06
11.5922 -0.0702198 3.05201e-06
11.6975 -0.0702217 -4.27741e-06
11.803 -0.0702175 3.54344e-06
11.9086 -0.0702191 -4.71243e-06
12.0144 -0.0702153 4.04386e-06
12.1204 -0.0702165 -5.15241e-06
12.2265 -0.0702133 4.53439e-06
12.3327 -0.0702141 -5.57689e-06
12.4391 -0.0702115 4.99421e-06
12.5457 -0.0702117 -5.96392e-06
12.6524 -0.0702097 5.40134e-06
12.7593 -0.0702094 -6.29094e-06
12.8664 -0.0702081 5.73372e-06
12.9737 -0.0702072 -6.53593e-06
13.0811 -0.0702066 5.97046e-06
13.1887 -0.0702052 -6.6788e-06
13.2965 -0.0702051 6.09327e-06
13.4044 -0.0702032 -6.70292e-06
13.5126 -0.0702037 6.08815e-06
13.6209 -0.0702014 -6.59675e-06
13.7294 -0.0702022 5.94694e-06
13.8382 -0.0701997 -6.35547e-06
13.9471 -0.0702008 5.66898e-06
14.0562 -0.0701982 -5.98248e-06
14.1655 -0.0701994 5.26245e-06
14.275 -0.0701968 -5.49063e-06
14.3848 -0.070198 4.7454e-06
14.4947 -0.0701956 -4.90293e-06
14.6049 -0.0701965 4.14617e-06
14.7152 -0.0701945 -4.25266e-06
14.8258 -0.070195 3.50309e-06
14.9367 -0.0701935 -3.58259e-06
15.0477 -0.0701935 2.86318e-06
15.159 -0.0701927 -2.94318e-06
15.2705 -0.070192 2.27985e-06
15.3823 -0.0701919 -2.38969e-06
15.4943 -0.0701904 1.80943e-06
15.6066 -0.0701913 -1.97812e-06
15.7191 -0.070189 1.50652e-06
15.8319 -0.0701906 -1.76012e-06
15.9449 -0.0701875 1.41851e-06
16.0582 -0.07019 -1.77711e-06
16.1717 -0.0701862 1.57944e-06
16.2856 -0.0701893 -2.05402e-06
16.3997 -0.070185 2.0038e-06
16.5141 -0.0701886 -2.59337e-06
16.6288 -0.070184 2.68104e-06
16.7437 -0.0701878 -3.37039e-06
16.859 -0.0701831 3.57159e-06
16.9746 -0.0701869 -4.33024e-06
17.0905 -0.0701824 4.6055e-06
17.2067 -0.0701858 -5.38829e-06
17.3232 -0.0701818 5.68464e-06
17.4401 -0.0701847 -6.43443e-06
17.5572 -0.0701814 6.68928e-06
17.6748 -0.0701835 -7.34206e-06
17.7926 -0.0701812 7.48948e-06
17.9108 -0.0701823 -7.98186e-06
18.0294 -0.0701809 7.9612e-06
18.1483 -0.0701811 -8.23994e-06
18.2676 -0.0701807 8.00597e-06
18.3873 -0.0701799 -8.03854e-06
18.5074 -0.0701804 7.57213e-06
18.6278 -0.070179 -7.35691e-06
18.7487 -0.0701799 6.67424e-06
18.8699 -0.0701783 -6.24836e-06
18.9916 -0.0701792 5.40662e-06
19.1137 -0.0701778 -4.84887e-06
19.2362 -0.0701783 3.94598e-06
19.3592 -0.0701776 -3.37267e-06
19.4826 -0.0701773 2.53872e-06
19.6065 -0.0701775 -2.09051e-06
19.7309 -0.070176 1.46979e-06
19.8557 -0.0701777 -1.28899e-06
19.9811 -0.0701748 1.01297e-06
20.1069 -0.0701778 -1.2129e-06
20.2333 -0.0701736 1.36712e-06
20.3602 -0.0701778 -1.99804e-06
20.4876 -0.0701726 2.58888e-06
20.6156 -0.0701776 -3.60792e-06
20.7441 -0.070172 4.53829e-06
20.8732 -0.070177 -5.79356e-06
21.0029 -0.0701718 6.85833e-06
21.1332 -0.0701761 -8.09829e-06
21.2642 -0.0701719 9.00966e-06
21.3958 -0.0701749 -9.92608e-06
21.528 -0.0701723 1.03747e-05
21.6609 -0.0701735 -1.06809e-05
21.7945 -0.0701727 1.04284e-05
21.9288 -0.0701723 -9.96175e-06
22.0639 -0.0701728 8.94675e-06
22.1997 -0.0701715 -7.76866e-06
22.3363 -0.0701725 6.1902e-06
22.4736 -0.0701713 -4.64182e-06
22.6118 -0.0701715 2.97449e-06
22.7509 -0.0701717 -1.63921e-06
22.8908 -0.07017 5.34199e-07
23.0316 -0.0701726 -7.25101e-08
23.1733 -0.0701683 1.27917e-07
23.316 -0.0701734 -9.93321e-07
23.4597 -0.0701669 2.43627e-06
23.6044 -0.0701737 -4.55535e-06
23.7502 -0.0701664 6.96268e-06
23.8971 -0.070173 -9.54749e-06
24.0451 -0.0701669 1.18048e-05
24.1944 -0.0701713 -1.35096e-05
24.3448 -0.0701682 1.42026e-05
24.4966 -0.0701692 -1.37593e-05
24.6496 -0.0701693 1.20227e-05
24.8041 -0.0701679 -9.21864e-06
24.9601 -0.0701692 5.69804e-06
25.1175 -0.0701682 -2.12014e-06
25.2766 -0.0701673 -7.41303e-07
25.4373 -0.0701702 2.11759e-06
25.5998 -0.0701643 -1.36367e-06
25.7641 -0.0701723 -1.63757e-06
25.9304 -0.0701625 6.5949e-06
26.0988 -0.0701721 -1.22987e-05
26.2693 -0.0701638 1.73169e-05
26.4421 -0.0701688 -1.96215e-05
26.6174 -0.0701671 1.81237e-05
26.7954 -0.0701656 -1.22767e-05
26.9761 -0.0701678 4.03133e-06
27.1598 -0.0701673 3.77828e-06
27.3468 -0.0701628 -6.37557e-06
27.5373 -0.0701727 1.44135e-06
27.7317 -0.0701588 1.1143e-05
27.9302 -0.0701716 -2.41454e-05
28.1333 -0.070165 2.88429e-05
28.3415 -0.0701636 -1.64482e-05
28.5554 -0.0701675 -5.26501e-06
28.7758 -0.0701718 1.67198e-05
29.0035 -0.0701547 7.95268e-06
29.2396 -0.0701738 -4.37436e-05
29.4858 -0.0701747 2.88464e-05
29.7441 -0.0701728 5.27472e-05
30.0173 -0.0701491 6.58157e-05
30.3101 -0.0701554 1.23045e-05
30.6297 -0.0701427 2.30486e-05
30.9905 -0.0701577 -1.05202e-05
31.4301 -0.0701338 2.18802e-05


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.125Nc1QuantumOneLoop/SigmaROneLoop.txt <==
-31.4301 -0.0647799 -9.60548e-19
-30.9905 -0.0647799 -9.60548e-19
-30.6297 -0.0647799 -9.60548e-19
-30.3101 -0.0647799 -9.60548e-19
-30.0173 -0.0647799 -9.60548e-19
-29.7441 -0.0647799 -9.60548e-19
-29.4858 -0.0647799 -9.60548e-19
-29.2396 -0.0647799 -9.60548e-19
-29.0035 -0.0647799 -9.60548e-19
-28.7758 -0.0647799 -9.60548e-19
-28.5554 -0.0647799 -9.60548e-19
-28.3415 -0.0647799 -9.60548e-19
-28.1333 -0.0647799 -9.60548e-19
-27.9302 -0.0647799 -9.60548e-19
-27.7317 -0.0647799 -9.60548e-19
-27.5373 -0.0647799 -9.60548e-19
-27.3468 -0.0647799 -9.60548e-19
-27.1598 -0.0647799 -9.60548e-19
-26.9761 -0.0647799 -9.60548e-19
-26.7954 -0.0647799 -9.60548e-19
-26.6174 -0.0647799 -9.60548e-19
-26.4421 -0.0647799 -9.60548e-19
-26.2693 -0.0647799 -9.60548e-19
-26.0988 -0.0647799 -9.60548e-19
-25.9304 -0.0647799 -9.60548e-19
-25.7641 -0.0647799 -9.60548e-19
-25.5998 -0.0647799 -9.60548e-19
-25.4373 -0.0647799 -9.60548e-19
-25.2766 -0.0647799 -9.60548e-19
-25.1175 -0.0647799 -9.60548e-19
-24.9601 -0.0647799 -9.60548e-19
-24.8041 -0.0647799 -9.60548e-19
-24.6496 -0.0647799 -9.60548e-19
-24.4966 -0.0647799 -9.60548e-19
-24.3448 -0.0647799 -9.60548e-19
-24.1944 -0.0647799 -9.60548e-19
-24.0451 -0.0647799 -9.60548e-19
-23.8971 -0.0647799 -9.60548e-19
-23.7502 -0.0647799 -9.60548e-19
-23.6044 -0.0647799 -9.60548e-19
-23.4597 -0.0647799 -9.60548e-19
-23.316 -0.0647799 -9.60548e-19
-23.1733 -0.0647799 -9.60548e-19
-23.0316 -0.0647799 -9.60548e-19
-22.8908 -0.0647799 -9.60548e-19
-22.7509 -0.0647799 -9.60548e-19
-22.6118 -0.0647799 -9.60548e-19
-22.4736 -0.0647799 -9.60548e-19
-22.3363 -0.0647799 -9.60548e-19
-22.1997 -0.0647799 -9.60548e-19
-22.0639 -0.0647799 -9.60548e-19
-21.9288 -0.0647799 -9.60548e-19
-21.7945 -0.0647799 -9.60548e-19
-21.6609 -0.0647799 -9.60548e-19
-21.528 -0.0647799 -9.60548e-19
-21.3958 -0.0647799 -9.60548e-19
-21.2642 -0.0647799 -9.60548e-19
-21.1332 -0.0647799 -9.60548e-19
-21.0029 -0.0647799 -9.60548e-19
-20.8732 -0.0647799 -9.60548e-19
-20.7441 -0.0647799 -9.60548e-19
-20.6156 -0.0647799 -9.60548e-19
-20.4876 -0.0647799 -9.60548e-19
-20.3602 -0.0647799 -9.60548e-19
-20.2333 -0.0647799 -9.60548e-19
-20.1069 -0.0647799 -9.60548e-19
-19.9811 -0.0647799 -9.60548e-19
-19.8557 -0.0647799 -9.60548e-19
-19.7309 -0.0647799 -9.60548e-19
-19.6065 -0.0647799 -9.60548e-19
-19.4826 -0.0647799 -9.60548e-19
-19.3592 -0.0647799 -9.60548e-19
-19.2362 -0.0647799 -9.60548e-19
-19.1137 -0.0647799 -9.60548e-19
-18.9916 -0.0647799 -9.60548e-19
-18.8699 -0.0647799 -9.60548e-19
-18.7487 -0.0647799 -9.60548e-19
-18.6278 -0.0647799 -9.60548e-19
-18.5074 -0.0647799 -9.60548e-19
-18.3873 -0.0647799 -9.60548e-19
-18.2676 -0.0647799 -9.60548e-19
-18.1483 -0.0647799 -9.60548e-19
-18.0294 -0.0647799 -9.60548e-19
-17.9108 -0.0647799 -9.60548e-19
-17.7926 -0.0647799 -9.60548e-19
-17.6748 -0.0647799 -9.60548e-19
-17.5572 -0.0647799 -9.60548e-19
-17.4401 -0.0647799 -9.60548e-19
-17.3232 -0.0647799 -9.60548e-19
-17.2067 -0.0647799 -9.60548e-19
-17.0905 -0.0647799 -9.60548e-19
-16.9746 -0.0647799 -9.60548e-19
-16.859 -0.0647799 -9.60548e-19
-16.7437 -0.0647799 -9.60548e-19
-16.6288 -0.0647799 -9.60548e-19
-16.5141 -0.0647799 -9.60548e-19
-16.3997 -0.0647799 -9.60548e-19
-16.2856 -0.0647799 -9.60548e-19
-16.1717 -0.0647799 -9.60548e-19
-16.0582 -0.0647799 -9.60548e-19
-15.9449 -0.0647799 -9.60548e-19
-15.8319 -0.0647799 -9.60548e-19
-15.7191 -0.0647799 -9.60548e-19
-15.6066 -0.0647799 -9.60548e-19
-15.4943 -0.0647799 -9.60548e-19
-15.3823 -0.0647799 -9.60548e-19
-15.2705 -0.0647799 -9.60548e-19
-15.159 -0.0647799 -9.60548e-19
-15.0477 -0.0647799 -9.60548e-19
-14.9367 -0.0647799 -9.60548e-19
-14.8258 -0.0647799 -9.60548e-19
-14.7152 -0.0647799 -9.60548e-19
-14.6049 -0.0647799 -9.60548e-19
-14.4947 -0.0647799 -9.60548e-19
-14.3848 -0.0647799 -9.60548e-19
-14.275 -0.0647799 -9.60548e-19
-14.1655 -0.0647799 -9.60548e-19
-14.0562 -0.0647799 -9.60548e-19
-13.9471 -0.0647799 -9.60548e-19
-13.8382 -0.0647799 -9.60548e-19
-13.7294 -0.0647799 -9.60548e-19
-13.6209 -0.0647799 -9.60548e-19
-13.5126 -0.0647799 -9.60548e-19
-13.4044 -0.0647799 -9.60548e-19
-13.2965 -0.0647799 -9.60548e-19
-13.1887 -0.0647799 -9.60548e-19
-13.0811 -0.0647799 -9.60548e-19
-12.9737 -0.0647799 -9.60548e-19
-12.8664 -0.0647799 -9.60548e-19
-12.7593 -0.0647799 -9.60548e-19
-12.6524 -0.0647799 -9.60548e-19
-12.5457 -0.0647799 -9.60548e-19
-12.4391 -0.0647799 -9.60548e-19
-12.3327 -0.0647799 -9.60548e-19
-12.2265 -0.0647799 -9.60548e-19
-12.1204 -0.0647799 -9.60548e-19
-12.0144 -0.0647799 -9.60548e-19
-11.9086 -0.0647799 -9.60548e-19
-11.803 -0.0647799 -9.60548e-19
-11.6975 -0.0647799 -9.60548e-19
-11.5922 -0.0647799 -9.60548e-19
-11.487 -0.0647799 -9.60548e-19
-11.3819 -0.0647799 -9.60548e-19
-11.277 -0.0647799 -9.60548e-19
-11.1722 -0.0647799 -9.60548e-19
-11.0676 -0.0647799 -9.60548e-19
-10.9631 -0.0647799 -9.60548e-19
-10.8587 -0.0647799 -9.60548e-19
-10.7545 -0.0647799 -9.60548e-19
-10.6503 -0.0647799 -9.60548e-19
-10.5463 -0.0647799 -9.60548e-19
-10.4425 -0.0647799 -9.60548e-19
-10.3387 -0.0647799 -9.60548e-19
-10.2351 -0.0647799 -9.60548e-19
-10.1316 -0.0647799 -9.60548e-19
-10.0282 -0.0647799 -9.60548e-19
-9.92496 -0.0647799 -9.60548e-19
-9.82181 -0.0647799 -9.60548e-19
-9.71877 -0.0647799 -9.60548e-19
-9.61583 -0.0647799 -9.60548e-19
-9.51301 -0.0647799 -9.60548e-19
-9.4103 -0.0647799 -9.60548e-19
-9.30769 -0.0647799 -9.60548e-19
-9.20518 -0.0647799 -9.60548e-19
-9.10278 -0.0647799 -9.60548e-19
-9.00048 -0.0647799 -9.60548e-19
-8.89828 -0.0647799 -9.60548e-19
-8.79618 -0.0647799 -9.60548e-19
-8.69417 -0.0647799 -9.60548e-19
-8.59226 -0.0647799 -9.60548e-19
-8.49044 -0.0647799 -9.60548e-19
-8.38872 -0.0647799 -9.60548e-19
-8.28708 -0.0647799 -9.60548e-19
-8.18554 -0.0647799 -9.60548e-19
-8.08408 -0.0647799 -9.60548e-19
-7.98271 -0.0647799 -9.60548e-19
-7.88143 -0.0647799 -9.60548e-19
-7.78023 -0.0647799 -9.60548e-19
-7.67911 -0.0647799 -9.60548e-19
-7.57807 -0.0647799 -9.60548e-19
-7.47712 -0.0647799 -9.60548e-19
-7.37624 -0.0647799 -9.60548e-19
-7.27544 -0.0647799 -9.60548e-19
-7.17471 -0.0647799 -9.60548e-19
-7.07406 -0.0647799 -9.60548e-19
-6.97348 -0.0647799 -9.60548e-19
-6.87298 -0.0647799 -9.60548e-19
-6.77254 -0.0647799 -9.60548e-19
-6.67218 -0.0647799 -9.60548e-19
-6.57188 -0.0647799 -9.60548e-19
-6.47166 -0.0647799 -9.60548e-19
-6.37149 -0.0647799 -9.60548e-19
-6.2714 -0.0647799 -9.60548e-19
-6.17136 -0.0647799 -9.60548e-19
-6.07139 -0.0647799 -9.60548e-19
-5.97148 -0.0647799 -9.60548e-19
-5.87163 -0.0647799 -9.60548e-19
-5.77184 -0.0647799 -9.60548e-19
-5.67211 -0.0647799 -9.60548e-19
-5.57243 -0.0647799 -9.60548e-19
-5.47281 -0.0647799 -9.60548e-19
-5.37325 -0.0647799 -9.60548e-19
-5.27373 -0.0647799 -9.60548e-19
-5.17427 -0.0647799 -9.60548e-19
-5.07487 -0.0647799 -9.60548e-19
-4.97551 -0.0647799 -9.60548e-19
-4.8762 -0.0647799 -9.60548e-19
-4.77694 -0.0647799 -9.60548e-19
-4.67772 -0.0647799 -9.60548e-19
-4.57855 -0.0647799 -9.60548e-19
-4.47943 -0.0647799 -9.60548e-19
-4.38035 -0.0647799 -9.60548e-19
-4.28131 -0.0647799 -9.60548e-19
-4.18232 -0.0647799 -9.60548e-19
-4.08336 -0.0647799 -9.60548e-19
-3.98445 -0.0647799 -9.60548e-19
-3.88557 -0.0647799 -9.60548e-19
-3.78673 -0.0647799 -9.60548e-19
-3.68793 -0.0647799 -9.60548e-19
-3.58916 -0.0647799 -9.60548e-19
-3.49043 -0.0647799 -9.60548e-19
-3.39173 -0.0647799 -9.60548e-19
-3.29307 -0.0647799 -9.60548e-19
-3.19443 -0.0647799 -9.60548e-19
-3.09583 -0.0647799 -9.60548e-19
-2.99725 -0.0647799 -9.60548e-19
-2.89871 -0.0647799 -9.60548e-19
-2.80019 -0.0647799 -9.60548e-19
-2.7017 -0.0647799 -9.60548e-19
-2.60323 -0.0647799 -9.60548e-19
-2.50479 -0.0647799 -9.60548e-19
-2.40638 -0.0647799 -9.60548e-19
-2.30798 -0.0647799 -9.60548e-19
-2.20961 -0.0647799 -9.60548e-19
-2.11126 -0.0647799 -9.60548e-19
-2.01293 -0.0647799 -9.60548e-19
-1.91462 -0.0647799 -9.60548e-19
-1.81632 -0.0647799 -9.60548e-19
-1.71804 -0.0647799 -9.60548e-19
-1.61978 -0.0647799 -9.60548e-19
-1.52154 -0.0647799 -9.60548e-19
-1.42331 -0.0647799 -9.60548e-19
-1.32509 -0.0647799 -9.60548e-19
-1.22689 -0.0647799 -9.60548e-19
-1.12869 -0.0647799 -9.60548e-19
-1.03051 -0.0647799 -9.60548e-19
-0.932337 -0.0647799 -9.60548e-19
-0.834173 -0.0647799 -9.60548e-19
-0.736016 -0.0647799 -9.60548e-19
-0.637867 -0.0647799 -9.60548e-19
-0.539723 -0.0647799 -9.60548e-19
-0.441585 -0.0647799 -9.60548e-19
-0.343451 -0.0647799 -9.60548e-19
-0.24532 -0.0647799 -9.60548e-19
-0.147191 -0.0647799 -9.60548e-19
-0.0490634 -0.0647799 -9.60548e-19
0.0490634 -0.0647799 -9.60548e-19
0.147191 -0.0647799 -9.60548e-19
0.24532 -0.0647799 -9.60548e-19
0.343451 -0.0647799 -9.60548e-19
0.441585 -0.0647799 -9.60548e-19
0.539723 -0.0647799 -9.60548e-19
0.637867 -0.0647799 -9.60548e-19
0.736016 -0.0647799 -9.60548e-19
0.834173 -0.0647799 -9.60548e-19
0.932337 -0.0647799 -9.60548e-19
1.03051 -0.0647799 -9.60548e-19
1.12869 -0.0647799 -9.60548e-19
1.22689 -0.0647799 -9.60548e-19
1.32509 -0.0647799 -9.60548e-19
1.42331 -0.0647799 -9.60548e-19
1.52154 -0.0647799 -9.60548e-19
1.61978 -0.0647799 -9.60548e-19
1.71804 -0.0647799 -9.60548e-19
1.81632 -0.0647799 -9.60548e-19
1.91462 -0.0647799 -9.60548e-19
2.01293 -0.0647799 -9.60548e-19
2.11126 -0.0647799 -9.60548e-19
2.20961 -0.0647799 -9.60548e-19
2.30798 -0.0647799 -9.60548e-19
2.40638 -0.0647799 -9.60548e-19
2.50479 -0.0647799 -9.60548e-19
2.60323 -0.0647799 -9.60548e-19
2.7017 -0.0647799 -9.60548e-19
2.80019 -0.0647799 -9.60548e-19
2.89871 -0.0647799 -9.60548e-19
2.99725 -0.0647799 -9.60548e-19
3.09583 -0.0647799 -9.60548e-19
3.19443 -0.0647799 -9.60548e-19
3.29307 -0.0647799 -9.60548e-19
3.39173 -0.0647799 -9.60548e-19
3.49043 -0.0647799 -9.60548e-19
3.58916 -0.0647799 -9.60548e-19
3.68793 -0.0647799 -9.60548e-19
3.78673 -0.0647799 -9.60548e-19
3.88557 -0.0647799 -9.60548e-19
3.98445 -0.0647799 -9.60548e-19
4.08336 -0.0647799 -9.60548e-19
4.18232 -0.0647799 -9.60548e-19
4.28131 -0.0647799 -9.60548e-19
4.38035 -0.0647799 -9.60548e-19
4.47943 -0.0647799 -9.60548e-19
4.57855 -0.0647799 -9.60548e-19
4.67772 -0.0647799 -9.60548e-19
4.77694 -0.0647799 -9.60548e-19
4.8762 -0.0647799 -9.60548e-19
4.97551 -0.0647799 -9.60548e-19
5.07487 -0.0647799 -9.60548e-19
5.17427 -0.0647799 -9.60548e-19
5.27373 -0.0647799 -9.60548e-19
5.37325 -0.0647799 -9.60548e-19
5.47281 -0.0647799 -9.60548e-19
5.57243 -0.0647799 -9.60548e-19
5.67211 -0.0647799 -9.60548e-19
5.77184 -0.0647799 -9.60548e-19
5.87163 -0.0647799 -9.60548e-19
5.97148 -0.0647799 -9.60548e-19
6.07139 -0.0647799 -9.60548e-19
6.17136 -0.0647799 -9.60548e-19
6.2714 -0.0647799 -9.60548e-19
6.37149 -0.0647799 -9.60548e-19
6.47166 -0.0647799 -9.60548e-19
6.57188 -0.0647799 -9.60548e-19
6.67218 -0.0647799 -9.60548e-19
6.77254 -0.0647799 -9.60548e-19
6.87298 -0.0647799 -9.60548e-19
6.97348 -0.0647799 -9.60548e-19
7.07406 -0.0647799 -9.60548e-19
7.17471 -0.0647799 -9.60548e-19
7.27544 -0.0647799 -9.60548e-19
7.37624 -0.0647799 -9.60548e-19
7.47712 -0.0647799 -9.60548e-19
7.57807 -0.0647799 -9.60548e-19
7.67911 -0.0647799 -9.60548e-19
7.78023 -0.0647799 -9.60548e-19
7.88143 -0.0647799 -9.60548e-19
7.98271 -0.0647799 -9.60548e-19
8.08408 -0.0647799 -9.60548e-19
8.18554 -0.0647799 -9.60548e-19
8.28708 -0.0647799 -9.60548e-19
8.38872 -0.0647799 -9.60548e-19
8.49044 -0.0647799 -9.60548e-19
8.59226 -0.0647799 -9.60548e-19
8.69417 -0.0647799 -9.60548e-19
8.79618 -0.0647799 -9.60548e-19
8.89828 -0.0647799 -9.60548e-19
9.00048 -0.0647799 -9.60548e-19
9.10278 -0.0647799 -9.60548e-19
9.20518 -0.0647799 -9.60548e-19
9.30769 -0.0647799 -9.60548e-19
9.4103 -0.0647799 -9.60548e-19
9.51301 -0.0647799 -9.60548e-19
9.61583 -0.0647799 -9.60548e-19
9.71877 -0.0647799 -9.60548e-19
9.82181 -0.0647799 -9.60548e-19
9.92496 -0.0647799 -9.60548e-19
10.0282 -0.0647799 -9.60548e-19
10.1316 -0.0647799 -9.60548e-19
10.2351 -0.0647799 -9.60548e-19
10.3387 -0.0647799 -9.60548e-19
10.4425 -0.0647799 -9.60548e-19
10.5463 -0.0647799 -9.60548e-19
10.6503 -0.0647799 -9.60548e-19
10.7545 -0.0647799 -9.60548e-19
10.8587 -0.0647799 -9.60548e-19
10.9631 -0.0647799 -9.60548e-19
11.0676 -0.0647799 -9.60548e-19
11.1722 -0.0647799 -9.60548e-19
11.277 -0.0647799 -9.60548e-19
11.3819 -0.0647799 -9.60548e-19
11.487 -0.0647799 -9.60548e-19
11.5922 -0.0647799 -9.60548e-19
11.6975 -0.0647799 -9.60548e-19
11.803 -0.0647799 -9.60548e-19
11.9086 -0.0647799 -9.60548e-19
12.0144 -0.0647799 -9.60548e-19
12.1204 -0.0647799 -9.60548e-19
12.2265 -0.0647799 -9.60548e-19
12.3327 -0.0647799 -9.60548e-19
12.4391 -0.0647799 -9.60548e-19
12.5457 -0.0647799 -9.60548e-19
12.6524 -0.0647799 -9.60548e-19
12.7593 -0.0647799 -9.60548e-19
12.8664 -0.0647799 -9.60548e-19
12.9737 -0.0647799 -9.60548e-19
13.0811 -0.0647799 -9.60548e-19
13.1887 -0.0647799 -9.60548e-19
13.2965 -0.0647799 -9.60548e-19
13.4044 -0.0647799 -9.60548e-19
13.5126 -0.0647799 -9.60548e-19
13.6209 -0.0647799 -9.60548e-19
13.7294 -0.0647799 -9.60548e-19
13.8382 -0.0647799 -9.60548e-19
13.9471 -0.0647799 -9.60548e-19
14.0562 -0.0647799 -9.60548e-19
14.1655 -0.0647799 -9.60548e-19
14.275 -0.0647799 -9.60548e-19
14.3848 -0.0647799 -9.60548e-19
14.4947 -0.0647799 -9.60548e-19
14.6049 -0.0647799 -9.60548e-19
14.7152 -0.0647799 -9.60548e-19
14.8258 -0.0647799 -9.60548e-19
14.9367 -0.0647799 -9.60548e-19
15.0477 -0.0647799 -9.60548e-19
15.159 -0.0647799 -9.60548e-19
15.2705 -0.0647799 -9.60548e-19
15.3823 -0.0647799 -9.60548e-19
15.4943 -0.0647799 -9.60548e-19
15.6066 -0.0647799 -9.60548e-19
15.7191 -0.0647799 -9.60548e-19
15.8319 -0.0647799 -9.60548e-19
15.9449 -0.0647799 -9.60548e-19
16.0582 -0.0647799 -9.60548e-19
16.1717 -0.0647799 -9.60548e-19
16.2856 -0.0647799 -9.60548e-19
16.3997 -0.0647799 -9.60548e-19
16.5141 -0.0647799 -9.60548e-19
16.6288 -0.0647799 -9.60548e-19
16.7437 -0.0647799 -9.60548e-19
16.859 -0.0647799 -9.60548e-19
16.9746 -0.0647799 -9.60548e-19
17.0905 -0.0647799 -9.60548e-19
17.2067 -0.0647799 -9.60548e-19
17.3232 -0.0647799 -9.60548e-19
17.4401 -0.0647799 -9.60548e-19
17.5572 -0.0647799 -9.60548e-19
17.6748 -0.0647799 -9.60548e-19
17.7926 -0.0647799 -9.60548e-19
17.9108 -0.0647799 -9.60548e-19
18.0294 -0.0647799 -9.60548e-19
18.1483 -0.0647799 -9.60548e-19
18.2676 -0.0647799 -9.60548e-19
18.3873 -0.0647799 -9.60548e-19
18.5074 -0.0647799 -9.60548e-19
18.6278 -0.0647799 -9.60548e-19
18.7487 -0.0647799 -9.60548e-19
18.8699 -0.0647799 -9.60548e-19
18.9916 -0.0647799 -9.60548e-19
19.1137 -0.0647799 -9.60548e-19
19.2362 -0.0647799 -9.60548e-19
19.3592 -0.0647799 -9.60548e-19
19.4826 -0.0647799 -9.60548e-19
19.6065 -0.0647799 -9.60548e-19
19.7309 -0.0647799 -9.60548e-19
19.8557 -0.0647799 -9.60548e-19
19.9811 -0.0647799 -9.60548e-19
20.1069 -0.0647799 -9.60548e-19
20.2333 -0.0647799 -9.60548e-19
20.3602 -0.0647799 -9.60548e-19
20.4876 -0.0647799 -9.60548e-19
20.6156 -0.0647799 -9.60548e-19
20.7441 -0.0647799 -9.60548e-19
20.8732 -0.0647799 -9.60548e-19
21.0029 -0.0647799 -9.60548e-19
21.1332 -0.0647799 -9.60548e-19
21.2642 -0.0647799 -9.60548e-19
21.3958 -0.0647799 -9.60548e-19
21.528 -0.0647799 -9.60548e-19
21.6609 -0.0647799 -9.60548e-19
21.7945 -0.0647799 -9.60548e-19
21.9288 -0.0647799 -9.60548e-19
22.0639 -0.0647799 -9.60548e-19
22.1997 -0.0647799 -9.60548e-19
22.3363 -0.0647799 -9.60548e-19
22.4736 -0.0647799 -9.60548e-19
22.6118 -0.0647799 -9.60548e-19
22.7509 -0.0647799 -9.60548e-19
22.8908 -0.0647799 -9.60548e-19
23.0316 -0.0647799 -9.60548e-19
23.1733 -0.0647799 -9.60548e-19
23.316 -0.0647799 -9.60548e-19
23.4597 -0.0647799 -9.60548e-19
23.6044 -0.0647799 -9.60548e-19
23.7502 -0.0647799 -9.60548e-19
23.8971 -0.0647799 -9.60548e-19
24.0451 -0.0647799 -9.60548e-19
24.1944 -0.0647799 -9.60548e-19
24.3448 -0.0647799 -9.60548e-19
24.4966 -0.0647799 -9.60548e-19
24.6496 -0.0647799 -9.60548e-19
24.8041 -0.0647799 -9.60548e-19
24.9601 -0.0647799 -9.60548e-19
25.1175 -0.0647799 -9.60548e-19
25.2766 -0.0647799 -9.60548e-19
25.4373 -0.0647799 -9.60548e-19
25.5998 -0.0647799 -9.60548e-19
25.7641 -0.0647799 -9.60548e-19
25.9304 -0.0647799 -9.60548e-19
26.0988 -0.0647799 -9.60548e-19
26.2693 -0.0647799 -9.60548e-19
26.4421 -0.0647799 -9.60548e-19
26.6174 -0.0647799 -9.60548e-19
26.7954 -0.0647799 -9.60548e-19
26.9761 -0.0647799 -9.60548e-19
27.1598 -0.0647799 -9.60548e-19
27.3468 -0.0647799 -9.60548e-19
27.5373 -0.0647799 -9.60548e-19
27.7317 -0.0647799 -9.60548e-19
27.9302 -0.0647799 -9.60548e-19
28.1333 -0.0647799 -9.60548e-19
28.3415 -0.0647799 -9.60548e-19
28.5554 -0.0647799 -9.60548e-19
28.7758 -0.0647799 -9.60548e-19
29.0035 -0.0647799 -9.60548e-19
29.2396 -0.0647799 -9.60548e-19
29.4858 -0.0647799 -9.60548e-19
29.7441 -0.0647799 -9.60548e-19
30.0173 -0.0647799 -9.60548e-19
30.3101 -0.0647799 -9.60548e-19
30.6297 -0.0647799 -9.60548e-19
30.9905 -0.0647799 -9.60548e-19
31.4301 -0.0647799 -9.60548e-19


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.125Nc1QuantumOneLoop/SigmaRTwoLoop.txt <==
-31.4301 -0.0701338 2.18802e-05
-30.9905 -0.0701577 -1.05202e-05
-30.6297 -0.0701427 2.30486e-05
-30.3101 -0.0701554 1.23045e-05
-30.0173 -0.0701491 6.58157e-05
-29.7441 -0.0701728 5.27472e-05
-29.4858 -0.0701747 2.88464e-05
-29.2396 -0.0701738 -4.37436e-05
-29.0035 -0.0701547 7.95268e-06
-28.7758 -0.0701718 1.67198e-05
-28.5554 -0.0701675 -5.26501e-06
-28.3415 -0.0701636 -1.64482e-05
-28.1333 -0.070165 2.88429e-05
-27.9302 -0.0701716 -2.41454e-05
-27.7317 -0.0701588 1.1143e-05
-27.5373 -0.0701727 1.44135e-06
-27.3468 -0.0701628 -6.37557e-06
-27.1598 -0.0701673 3.77828e-06
-26.9761 -0.0701678 4.03133e-06
-26.7954 -0.0701656 -1.22767e-05
-26.6174 -0.0701671 1.81237e-05
-26.4421 -0.0701688 -1.96215e-05
-26.2693 -0.0701638 1.73169e-05
-26.0988 -0.0701721 -1.22987e-05
-25.9304 -0.0701625 6.5949e-06
-25.7641 -0.0701723 -1.63757e-06
-25.5998 -0.0701643 -1.36367e-06
-25.4373 -0.0701702 2.11759e-06
-25.2766 -0.0701673 -7.41303e-07
-25.1175 -0.0701682 -2.12014e-06
-24.9601 -0.0701692 5.69804e-06
-24.8041 -0.0701679 -9.21864e-06
-24.6496 -0.0701693 1.20227e-05
-24.4966 -0.0701692 -1.37593e-05
-24.3448 -0.0701682 1.42026e-05
-24.1944 -0.0701713 -1.35096e-05
-24.0451 -0.0701669 1.18048e-05
-23.8971 -0.070173 -9.54749e-06
-23.7502 -0.0701664 6.96268e-06
-23.6044 -0.0701737 -4.55535e-06
-23.4597 -0.0701669 2.43627e-06
-23.316 -0.0701734 -9.93321e-07
-23.1733 -0.0701683 1.27917e-07
-23.0316 -0.0701726 -7.25101e-08
-22.8908 -0.07017 5.34199e-07
-22.7509 -0.0701717 -1.63921e-06
-22.6118 -0.0701715 2.97449e-06
-22.4736 -0.0701713 -4.64182e-06
-22.3363 -0.0701725 6.1902e-06
-22.1997 -0.0701715 -7.76866e-06
-22.0639 -0.0701728 8.94675e-06
-21.9288 -0.0701723 -9.96175e-06
-21.7945 -0.0701727 1.04284e-05
-21.6609 -0.0701735 -1.06809e-05
-21.528 -0.0701723 1.03747e-05
-21.3958 -0.0701749 -9.92608e-06
-21.2642 -0.0701719 9.00966e-06
-21.1332 -0.0701761 -8.09829e-06
-21.0029 -0.0701718 6.85833e-06
-20.8732 -0.070177 -5.79356e-06
-20.7441 -0.070172 4.53829e-06
-20.6156 -0.0701776 -3.60792e-06
-20.4876 -0.0701726 2.58888e-06
-20.3602 -0.0701778 -1.99804e-06
-20.2333 -0.0701736 1.36712e-06
-20.1069 -0.0701778 -1.2129e-06
-19.9811 -0.0701748 1.01297e-06
-19.8557 -0.0701777 -1.28899e-06
-19.7309 -0.070176 1.46979e-06
-19.6065 -0.0701775 -2.09051e-06
-19.4826 -0.0701773 2.53872e-06
-19.3592 -0.0701776 -3.37267e-06
-19.2362 -0.0701783 3.94598e-06
-19.1137 -0.0701778 -4.84887e-06
-18.9916 -0.0701792 5.40662e-06
-18.8699 -0.0701783 -6.24836e-06
-18.7487 -0.0701799 6.67424e-06
-18.6278 -0.070179 -7.35691e-06
-18.5074 -0.0701804 7.57213e-06
-18.3873 -0.0701799 -8.03854e-06
-18.2676 -0.0701807 8.00597e-06
-18.1483 -0.0701811 -8.23994e-06
-18.0294 -0.0701809 7.9612e-06
-17.9108 -0.0701823 -7.98186e-06
-17.7926 -0.0701812 7.48948e-06
-17.6748 -0.0701835 -7.34206e-06
-17.5572 -0.0701814 6.68928e-06
-17.4401 -0.0701847 -6.43443e-06
-17.3232 -0.0701818 5.68464e-06
-17.2067 -0.0701858 -5.38829e-06
-17.0905 -0.0701824 4.6055e-06
-16.9746 -0.0701869 -4.33024e-06
-16.859 -0.0701831 3.57159e-06
-16.7437 -0.0701878 -3.37039e-06
-16.6288 -0.070184 2.68104e-06
-16.5141 -0.0701886 -2.59337e-06
-16.3997 -0.070185 2.0038e-06
-16.2856 -0.0701893 -2.05402e-06
-16.1717 -0.0701862 1.57944e-06
-16.0582 -0.07019 -1.77711e-06
-15.9449 -0.0701875 1.41851e-06
-15.8319 -0.0701906 -1.76012e-06
-15.7191 -0.070189 1.50652e-06
-15.6066 -0.0701913 -1.97812e-06
-15.4943 -0.0701904 1.80943e-06
-15.3823 -0.0701919 -2.38969e-06
-15.2705 -0.070192 2.27985e-06
-15.159 -0.0701927 -2.94318e-06
-15.0477 -0.0701935 2.86318e-06
-14.9367 -0.0701935 -3.58259e-06
-14.8258 -0.070195 3.50309e-06
-14.7152 -0.0701945 -4.25266e-06
-14.6049 -0.0701965 4.14617e-06
-14.4947 -0.0701956 -4.90293e-06
-14.3848 -0.070198 4.7454e-06
-14.275 -0.0701968 -5.49063e-06
-14.1655 -0.0701994 5.26245e-06
-14.0562 -0.0701982 -5.98248e-06
-13.9471 -0.0702008 5.66898e-06
-13.8382 -0.0701997 -6.35547e-06
-13.7294 -0.0702022 5.94694e-06
-13.6209 -0.0702014 -6.59675e-06
-13.5126 -0.0702037 6.08815e-06
-13.4044 -0.0702032 -6.70292e-06
-13.2965 -0.0702051 6.09327e-06
-13.1887 -0.0702052 -6.6788e-06
-13.0811 -0.0702066 5.97046e-06
-12.9737 -0.0702072 -6.53593e-06
-12.8664 -0.0702081 5.73372e-06
-12.7593 -0.0702094 -6.29094e-06
-12.6524 -0.0702097 5.40134e-06
-12.5457 -0.0702117 -5.96392e-06
-12.4391 -0.0702115 4.99421e-06
-12.3327 -0.0702141 -5.57689e-06
-12.2265 -0.0702133 4.53439e-06
-12.1204 -0.0702165 -5.15241e-06
-12.0144 -0.0702153 4.04386e-06
-11.9086 -0.0702191 -4.71243e-06
-11.803 -0.0702175 3.54344e-06
-11.6975 -0.0702217 -4.27741e-06
-11.5922 -0.0702198 3.05201e-06
-11.487 -0.0702245 -3.86559e-06
-11.3819 -0.0702223 2.5859e-06
-11.277 -0.0702273 -3.49256e-06
-11.1722 -0.0702251 2.15855e-06
-11.0676 -0.0702303 -3.171e-06
-10.9631 -0.070228 1.78036e-06
-10.8587 -0.0702334 -2.91059e-06
-10.7545 -0.0702313 1.45859e-06
-10.6503 -0.0702366 -2.71811e-06
-10.5463 -0.0702347 1.19758e-06
-10.4425 -0.07024 -2.59763e-06
-10.3387 -0.0702384 9.98886e-07
-10.2351 -0.0702436 -2.55074e-06
-10.1316 -0.0702424 8.61568e-07
-10.0282 -0.0702473 -2.57694e-06
-9.92496 -0.0702468 7.82531e-07
-9.82181 -0.0702514 -2.67396e-06
-9.71877 -0.0702514 7.56838e-07
-9.61583 -0.0702557 -2.8382e-06
-9.51301 -0.0702564 7.78043e-07
-9.4103 -0.0702603 -3.06506e-06
-9.30769 -0.0702617 8.38505e-07
-9.20518 -0.0702652 -3.34936e-06
-9.10278 -0.0702675 9.29662e-07
-9.00048 -0.0702706 -3.68566e-06
-8.89828 -0.0702737 1.04227e-06
-8.79618 -0.0702764 -4.06864e-06
-8.69417 -0.0702804 1.16659e-06
-8.59226 -0.0702827 -4.49339e-06
-8.49044 -0.0702876 1.29249e-06
-8.38872 -0.0702896 -4.95571e-06
-8.28708 -0.0702954 1.40953e-06
-8.18554 -0.0702971 -5.45244e-06
-8.08408 -0.0703038 1.50696e-06
-7.98271 -0.0703053 -5.98171e-06
-7.88143 -0.0703131 1.57356e-06
-7.78023 -0.0703143 -6.54328e-06
-7.67911 -0.0703231 1.59752e-06
-7.57807 -0.0703243 -7.13893e-06
-7.47712 -0.0703342 1.56606e-06
-7.37624 -0.0703353 -7.77287e-06
-7.27544 -0.0703463 1.46501e-06
-7.17471 -0.0703476 -8.45235e-06
-7.07406 -0.0703597 1.27808e-06
-6.97348 -0.0703612 -9.18842e-06
-6.87298 -0.0703746 9.85935e-07
-6.77254 -0.0703765 -9.99701e-06
-6.67218 -0.0703912 5.64842e-07
-6.57188 -0.0703937 -1.09005e-05
-6.47166 -0.0704098 -1.5313e-08
-6.37149 -0.0704132 -1.19298e-05
-6.2714 -0.0704309 -7.93854e-07
-6.17136 -0.0704353 -1.3128e-05
-6.07139 -0.0704548 -1.82355e-06
-5.97148 -0.0704606 -1.4555e-05
-5.87163 -0.0704823 -3.17706e-06
-5.77184 -0.0704899 -1.62957e-05
-5.67211 -0.070514 -4.957e-06
-5.57243 -0.0705239 -1.84723e-05
-5.47281 -0.0705511 -7.31207e-06
-5.37325 -0.070564 -2.12644e-05
-5.27373 -0.070595 -1.0464e-05
-5.17427 -0.0706117 -2.49446e-05
-5.07487 -0.0706475 -1.4754e-05
-4.97551 -0.0706693 -2.9939e-05
-4.8762 -0.0707114 -2.07263e-05
-4.77694 -0.0707401 -3.69408e-05
-4.67772 -0.0707908 -2.92876e-05
-4.57855 -0.070829 -4.7133e-05
-4.47943 -0.0708916 -4.20277e-05
-4.38035 -0.0709435 -6.26532e-05
-4.28131 -0.0710235 -6.19194e-05
-4.18232 -0.071096 -8.76526e-05
-4.08336 -0.0712027 -9.49908e-05
-3.98445 -0.0713079 -0.000130976
-3.88557 -0.0714589 -0.000154837
-3.78673 -0.0716205 -0.000213948
-3.68793 -0.071851 -0.000276924
-3.58916 -0.0721201 -0.000397726
-3.49043 -0.0725107 -0.00057536
-3.39173 -0.0730076 -0.00090887
-3.29307 -0.073738 -0.00155283
-3.19443 -0.0745849 -0.00295347
-3.09583 -0.0747895 -0.00613031
-2.99725 -0.0708874 -0.00766235
-2.89871 -0.0671847 -0.005693
-2.80019 -0.0664997 -0.00339941
-2.7017 -0.0669181 -0.00206911
-2.60323 -0.067411 -0.00140329
-2.50479 -0.067812 -0.00101586
-2.40638 -0.0681271 -0.000805122
-2.30798 -0.0683763 -0.00065242
-2.20961 -0.0685781 -0.000573197
-2.11126 -0.0687478 -0.000501953
-2.01293 -0.0688926 -0.000476697
-1.91462 -0.0690241 -0.000446179
-1.81632 -0.0691439 -0.000454222
-1.71804 -0.0692633 -0.000456786
-1.61978 -0.0693827 -0.000501656
-1.52154 -0.0695157 -0.000554509
-1.42331 -0.0696648 -0.000676122
-1.32509 -0.069848 -0.000865096
-1.22689 -0.0700579 -0.00124986
-1.12869 -0.0702567 -0.00192352
-1.03051 -0.0714455 -0.0019633
-0.932337 -0.0693931 -0.00119402
-0.834173 -0.0680403 -0.000703869
-0.736016 -0.0680697 -0.000321599
-0.637867 -0.068223 -0.000165811
-0.539723 -0.0683555 -8.02343e-05
-0.441585 -0.0684512 -5.17375e-05
-0.343451 -0.0685208 -2.18851e-05
-0.24532 -0.068567 -1.96242e-05
-0.147191 -0.0685966 -2.83187e-06
-0.0490634 -0.0686104 -7.03936e-06
0.0490634 -0.0686104 7.03936e-06
0.147191 -0.0685966 2.83187e-06
0.24532 -0.068567 1.96242e-05
0.343451 -0.0685208 2.18851e-05
0.441585 -0.0684512 5.17375e-05
0.539723 -0.0683555 8.02343e-05
0.637867 -0.068223 0.000165811
0.736016 -0.0680697 0.000321599
0.834173 -0.0680403 0.000703869
0.932337 -0.0693931 0.00119402
1.03051 -0.0714455 0.0019633
1.12869 -0.0702567 0.00192352
1.22689 -0.0700579 0.00124986
1.32509 -0.069848 0.000865096
1.42331 -0.0696648 0.000676122
1.52154 -0.0695157 0.000554509
1.61978 -0.0693827 0.000501656
1.71804 -0.0692633 0.000456786
1.81632 -0.0691439 0.000454222
1.91462 -0.0690241 0.000446179
2.01293 -0.0688926 0.000476697
2.11126 -0.0687478 0.000501953
2.20961 -0.0685781 0.000573197
2.30798 -0.0683763 0.00065242
2.40638 -0.0681271 0.000805122
2.50479 -0.067812 0.00101586
2.60323 -0.067411 0.00140329
2.7017 -0.0669181 0.00206911
2.80019 -0.0664997 0.00339941
2.89871 -0.0671847 0.005693
2.99725 -0.0708874 0.00766235
3.09583 -0.0747895 0.00613031
3.19443 -0.0745849 0.00295347
3.29307 -0.073738 0.00155283
3.39173 -0.0730076 0.00090887
3.49043 -0.0725107 0.00057536
3.58916 -0.0721201 0.000397726
3.68793 -0.071851 0.000276924
3.78673 -0.0716205 0.000213948
3.88557 -0.0714589 0.000154837
3.98445 -0.0713079 0.000130976
4.08336 -0.0712027 9.49908e-05
4.18232 -0.071096 8.76526e-05
4.28131 -0.0710235 6.19194e-05
4.38035 -0.0709435 6.26532e-05
4.47943 -0.0708916 4.20277e-05
4.57855 -0.070829 4.7133e-05
4.67772 -0.0707908 2.92876e-05
4.77694 -0.0707401 3.69408e-05
4.8762 -0.0707114 2.07263e-05
4.97551 -0.0706693 2.9939e-05
5.07487 -0.0706475 1.4754e-05
5.17427 -0.0706117 2.49446e-05
5.27373 -0.070595 1.0464e-05
5.37325 -0.070564 2.12644e-05
5.47281 -0.0705511 7.31207e-06
5.57243 -0.0705239 1.84723e-05
5.67211 -0.070514 4.957e-06
5.77184 -0.0704899 1.62957e-05
5.87163 -0.0704823 3.17706e-06
5.97148 -0.0704606 1.4555e-05
6.07139 -0.0704548 1.82355e-06
6.17136 -0.0704353 1.3128e-05
6.2714 -0.0704309 7.93854e-07
6.37149 -0.0704132 1.19298e-05
6.47166 -0.0704098 1.5313e-08
6.57188 -0.0703937 1.09005e-05
6.67218 -0.0703912 -5.64842e-07
6.77254 -0.0703765 9.99701e-06
6.87298 -0.0703746 -9.85935e-07
6.97348 -0.0703612 9.18842e-06
7.07406 -0.0703597 -1.27808e-06
7.17471 -0.0703476 8.45235e-06
7.27544 -0.0703463 -1.46501e-06
7.37624 -0.0703353 7.77287e-06
7.47712 -0.0703342 -1.56606e-06
7.57807 -0.0703243 7.13893e-06
7.67911 -0.0703231 -1.59752e-06
7.78023 -0.0703143 6.54328e-06
7.88143 -0.0703131 -1.57356e-06
7.98271 -0.0703053 5.98171e-06
8.08408 -0.0703038 -1.50696e-06
8.18554 -0.0702971 5.45244e-06
8.28708 -0.0702954 -1.40953e-06
8.38872 -0.0702896 4.95571e-06
8.49044 -0.0702876 -1.29249e-06
8.59226 -0.0702827 4.49339e-06
8.69417 -0.0702804 -1.16659e-06
8.79618 -0.0702764 4.06864e-06
8.89828 -0.0702737 -1.04227e-06
9.00048 -0.0702706 3.68566e-06
9.10278 -0.0702675 -9.29662e-07
9.20518 -0.0702652 3.34936e-06
9.30769 -0.0702617 -8.38505e-07
9.4103 -0.0702603 3.06506e-06
9.51301 -0.0702564 -7.78043e-07
9.61583 -0.0702557 2.8382e-06
9.71877 -0.0702514 -7.56838e-07
9.82181 -0.0702514 2.67396e-06
9.92496 -0.0702468 -7.82531e-07
10.0282 -0.0702473 2.57694e-06
10.1316 -0.0702424 -8.61568e-07
10.2351 -0.0702436 2.55074e-06
10.3387 -0.0702384 -9.98886e-07
10.4425 -0.07024 2.59763e-06
10.5463 -0.0702347 -1.19758e-06
10.6503 -0.0702366 2.71811e-06
10.7545 -0.0702313 -1.45859e-06
10.8587 -0.0702334 2.91059e-06
10.9631 -0.070228 -1.78036e-06
11.0676 -0.0702303 3.171e-06
11.1722 -0.0702251 -2.15855e-06
11.277 -0.0702273 3.49256e-06
11.3819 -0.0702223 -2.5859e-06
11.487 -0.0702245 3.86559e-06
11.5922 -0.0702198 -3.05201e-06
11.6975 -0.0702217 4.27741e-06
11.803 -0.0702175 -3.54344e-06
11.9086 -0.0702191 4.71243e-06
12.0144 -0.0702153 -4.04386e-06
12.1204 -0.0702165 5.15241e-06
12.2265 -0.0702133 -4.53439e-06
12.3327 -0.0702141 5.57689e-06
12.4391 -0.0702115 -4.99421e-06
12.5457 -0.0702117 5.96392e-06
12.6524 -0.0702097 -5.40134e-06
12.7593 -0.0702094 6.29094e-06
12.8664 -0.0702081 -5.73372e-06
12.9737 -0.0702072 6.53593e-06
13.0811 -0.0702066 -5.97046e-06
13.1887 -0.0702052 6.6788e-06
13.2965 -0.0702051 -6.09327e-06
13.4044 -0.0702032 6.70292e-06
13.5126 -0.0702037 -6.08815e-06
13.6209 -0.0702014 6.59675e-06
13.7294 -0.0702022 -5.94694e-06
13.8382 -0.0701997 6.35547e-06
13.9471 -0.0702008 -5.66898e-06
14.0562 -0.0701982 5.98248e-06
14.1655 -0.0701994 -5.26245e-06
14.275 -0.0701968 5.49063e-06
14.3848 -0.070198 -4.7454e-06
14.4947 -0.0701956 4.90293e-06
14.6049 -0.0701965 -4.14617e-06
14.7152 -0.0701945 4.25266e-06
14.8258 -0.070195 -3.50309e-06
14.9367 -0.0701935 3.58259e-06
15.0477 -0.0701935 -2.86318e-06
15.159 -0.0701927 2.94318e-06
15.2705 -0.070192 -2.27985e-06
15.3823 -0.0701919 2.38969e-06
15.4943 -0.0701904 -1.80943e-06
15.6066 -0.0701913 1.97812e-06
15.7191 -0.070189 -1.50652e-06
15.8319 -0.0701906 1.76012e-06
15.9449 -0.0701875 -1.41851e-06
16.0582 -0.07019 1.77711e-06
16.1717 -0.0701862 -1.57944e-06
16.2856 -0.0701893 2.05402e-06
16.3997 -0.070185 -2.0038e-06
16.5141 -0.0701886 2.59337e-06
16.6288 -0.070184 -2.68104e-06
16.7437 -0.0701878 3.37039e-06
16.859 -0.0701831 -3.57159e-06
16.9746 -0.0701869 4.33024e-06
17.0905 -0.0701824 -4.6055e-06
17.2067 -0.0701858 5.38829e-06
17.3232 -0.0701818 -5.68464e-06
17.4401 -0.0701847 6.43443e-06
17.5572 -0.0701814 -6.68928e-06
17.6748 -0.0701835 7.34206e-06
17.7926 -0.0701812 -7.48948e-06
17.9108 -0.0701823 7.98186e-06
18.0294 -0.0701809 -7.9612e-06
18.1483 -0.0701811 8.23994e-06
18.2676 -0.0701807 -8.00597e-06
18.3873 -0.0701799 8.03854e-06
18.5074 -0.0701804 -7.57213e-06
18.6278 -0.070179 7.35691e-06
18.7487 -0.0701799 -6.67424e-06
18.8699 -0.0701783 6.24836e-06
18.9916 -0.0701792 -5.40662e-06
19.1137 -0.0701778 4.84887e-06
19.2362 -0.0701783 -3.94598e-06
19.3592 -0.0701776 3.37267e-06
19.4826 -0.0701773 -2.53872e-06
19.6065 -0.0701775 2.09051e-06
19.7309 -0.070176 -1.46979e-06
19.8557 -0.0701777 1.28899e-06
19.9811 -0.0701748 -1.01297e-06
20.1069 -0.0701778 1.2129e-06
20.2333 -0.0701736 -1.36712e-06
20.3602 -0.0701778 1.99804e-06
20.4876 -0.0701726 -2.58888e-06
20.6156 -0.0701776 3.60792e-06
20.7441 -0.070172 -4.53829e-06
20.8732 -0.070177 5.79356e-06
21.0029 -0.0701718 -6.85833e-06
21.1332 -0.0701761 8.09829e-06
21.2642 -0.0701719 -9.00966e-06
21.3958 -0.0701749 9.92608e-06
21.528 -0.0701723 -1.03747e-05
21.6609 -0.0701735 1.06809e-05
21.7945 -0.0701727 -1.04284e-05
21.9288 -0.0701723 9.96175e-06
22.0639 -0.0701728 -8.94675e-06
22.1997 -0.0701715 7.76866e-06
22.3363 -0.0701725 -6.1902e-06
22.4736 -0.0701713 4.64182e-06
22.6118 -0.0701715 -2.97449e-06
22.7509 -0.0701717 1.63921e-06
22.8908 -0.07017 -5.34199e-07
23.0316 -0.0701726 7.25101e-08
23.1733 -0.0701683 -1.27917e-07
23.316 -0.0701734 9.93321e-07
23.4597 -0.0701669 -2.43627e-06
23.6044 -0.0701737 4.55535e-06
23.7502 -0.0701664 -6.96268e-06
23.8971 -0.070173 9.54749e-06
24.0451 -0.0701669 -1.18048e-05
24.1944 -0.0701713 1.35096e-05
24.3448 -0.0701682 -1.42026e-05
24.4966 -0.0701692 1.37593e-05
24.6496 -0.0701693 -1.20227e-05
24.8041 -0.0701679 9.21864e-06
24.9601 -0.0701692 -5.69804e-06
25.1175 -0.0701682 2.12014e-06
25.2766 -0.0701673 7.41303e-07
25.4373 -0.0701702 -2.11759e-06
25.5998 -0.0701643 1.36367e-06
25.7641 -0.0701723 1.63757e-06
25.9304 -0.0701625 -6.5949e-06
26.0988 -0.0701721 1.22987e-05
26.2693 -0.0701638 -1.73169e-05
26.4421 -0.0701688 1.96215e-05
26.6174 -0.0701671 -1.81237e-05
26.7954 -0.0701656 1.22767e-05
26.9761 -0.0701678 -4.03133e-06
27.1598 -0.0701673 -3.77828e-06
27.3468 -0.0701628 6.37557e-06
27.5373 -0.0701727 -1.44135e-06
27.7317 -0.0701588 -1.1143e-05
27.9302 -0.0701716 2.41454e-05
28.1333 -0.070165 -2.88429e-05
28.3415 -0.0701636 1.64482e-05
28.5554 -0.0701675 5.26501e-06
28.7758 -0.0701718 -1.67198e-05
29.0035 -0.0701547 -7.95268e-06
29.2396 -0.0701738 4.37436e-05
29.4858 -0.0701747 -2.88464e-05
29.7441 -0.0701728 -5.27472e-05
30.0173 -0.0701491 -6.58157e-05
30.3101 -0.0701554 -1.23045e-05
30.6297 -0.0701427 -2.30486e-05
30.9905 -0.0701577 1.05202e-05
31.4301 -0.0701338 -2.18802e-05


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.125Nc1QuantumOneLoop/iFpOneLoop.txt <==
-31.4301 1.03296e-24 3.22771e-06
-30.9905 8.92176e-25 3.36723e-06
-30.6297 3.97295e-26 3.48782e-06
-30.3101 -7.27067e-25 3.59949e-06
-30.0173 9.35637e-25 3.706e-06
-29.7441 3.70431e-25 3.80925e-06
-29.4858 1.8405e-25 3.91039e-06
-29.2396 1.02504e-24 4.01016e-06
-29.0035 8.59101e-25 4.10909e-06
-28.7758 8.86253e-26 4.20757e-06
-28.5554 -7.01155e-25 4.30589e-06
-28.3415 -1.90766e-24 4.4043e-06
-28.1333 2.80278e-24 4.50299e-06
-27.9302 -4.95183e-25 4.60213e-06
-27.7317 4.90005e-26 4.70186e-06
-27.5373 -2.04794e-24 4.80229e-06
-27.3468 6.99109e-25 4.90355e-06
-27.1598 -5.9892e-26 5.00573e-06
-26.9761 1.09779e-24 5.10891e-06
-26.7954 -3.13015e-25 5.2132e-06
-26.6174 -5.23883e-25 5.31865e-06
-26.4421 -3.08803e-24 5.42535e-06
-26.2693 3.21305e-25 5.53337e-06
-26.0988 -1.17603e-24 5.64277e-06
-25.9304 6.68085e-26 5.75362e-06
-25.7641 -4.82803e-25 5.86599e-06
-25.5998 -2.39557e-24 5.97993e-06
-25.4373 1.64286e-24 6.09552e-06
-25.2766 2.04874e-24 6.2128e-06
-25.1175 1.05822e-24 6.33185e-06
-24.9601 2.31437e-24 6.45271e-06
-24.8041 -1.19094e-25 6.57546e-06
-24.6496 4.20819e-24 6.70015e-06
-24.4966 2.89623e-24 6.82685e-06
-24.3448 5.82335e-24 6.95561e-06
-24.1944 -1.75009e-24 7.0865e-06
-24.0451 -3.44966e-24 7.21958e-06
-23.8971 6.65038e-25 7.35492e-06
-23.7502 -3.6692e-25 7.49257e-06
-23.6044 -2.28853e-25 7.63261e-06
-23.4597 2.24573e-24 7.77511e-06
-23.316 -1.4445e-24 7.92012e-06
-23.1733 2.12864e-25 8.06773e-06
-23.0316 5.90025e-24 8.21799e-06
-22.8908 1.27542e-24 8.371e-06
-22.7509 4.21252e-24 8.52681e-06
-22.6118 -1.91354e-24 8.68551e-06
-22.4736 -3.50828e-24 8.84717e-06
-22.3363 4.58686e-24 9.01188e-06
-22.1997 5.78874e-24 9.17971e-06
-22.0639 -3.50383e-24 9.35075e-06
-21.9288 -2.12199e-24 9.52509e-06
-21.7945 6.66632e-24 9.70281e-06
-21.6609 -2.71892e-25 9.88401e-06
-21.528 -6.46897e-24 1.00688e-05
-21.3958 4.77038e-24 1.02572e-05
-21.2642 2.13965e-24 1.04494e-05
-21.1332 -9.5346e-25 1.06455e-05
-21.0029 -1.57346e-24 1.08455e-05
-20.8732 -3.03905e-24 1.10496e-05
-20.7441 -5.17954e-24 1.12579e-05
-20.6156 -5.42371e-24 1.14705e-05
-20.4876 -6.03579e-24 1.16876e-05
-20.3602 -4.56388e-24 1.19091e-05
-20.2333 1.8692e-24 1.21354e-05
-20.1069 -3.01134e-24 1.23664e-05
-19.9811 3.37157e-24 1.26024e-05
-19.8557 2.59978e-25 1.28434e-05
-19.7309 3.37496e-24 1.30896e-05
-19.6065 2.78433e-25 1.33412e-05
-19.4826 -8.02994e-24 1.35983e-05
-19.3592 9.46215e-26 1.38611e-05
-19.2362 8.89349e-24 1.41296e-05
-19.1137 -9.37048e-24 1.44042e-05
-18.9916 -2.327e-24 1.46849e-05
-18.8699 3.93756e-24 1.4972e-05
-18.7487 7.72173e-24 1.52655e-05
-18.6278 1.27115e-23 1.55658e-05
-18.5074 1.56902e-25 1.5873e-05
-18.3873 -6.39266e-25 1.61873e-05
-18.2676 1.96623e-24 1.65089e-05
-18.1483 4.64695e-24 1.6838e-05
-18.0294 8.95068e-24 1.71749e-05
-17.9108 3.31114e-25 1.75197e-05
-17.7926 -2.96031e-24 1.78728e-05
-17.6748 5.40358e-24 1.82344e-05
-17.5572 -1.25153e-24 1.86047e-05
-17.4401 -5.99726e-24 1.8984e-05
-17.3232 2.58238e-24 1.93726e-05
-17.2067 -1.23946e-23 1.97707e-05
-17.0905 -6.94452e-24 2.01787e-05
-16.9746 1.13359e-23 2.05969e-05
-16.859 2.51788e-24 2.10256e-05
-16.7437 -1.61269e-23 2.1465e-05
-16.6288 -1.13652e-23 2.19157e-05
-16.5141 2.08021e-24 2.23779e-05
-16.3997 -5.36723e-24 2.28519e-05
-16.2856 -1.87458e-23 2.33383e-05
-16.1717 1.88808e-24 2.38373e-05
-16.0582 -1.21565e-23 2.43494e-05
-15.9449 -3.06076e-25 2.48751e-05
-15.8319 6.09661e-24 2.54147e-05
-15.7191 -5.90956e-24 2.59688e-05
-15.6066 -1.33056e-23 2.65378e-05
-15.4943 1.61537e-24 2.71222e-05
-15.3823 1.07132e-23 2.77226e-05
-15.2705 1.15834e-23 2.83396e-05
-15.159 1.80824e-23 2.89736e-05
-15.0477 -8.36144e-24 2.96252e-05
-14.9367 -2.43558e-23 3.02952e-05
-14.8258 5.05398e-24 3.09842e-05
-14.7152 -1.71605e-24 3.16927e-05
-14.6049 -1.22894e-23 3.24215e-05
-14.4947 -2.44144e-23 3.31714e-05
-14.3848 1.05713e-23 3.39432e-05
-14.275 4.20645e-24 3.47375e-05
-14.1655 -1.98982e-23 3.55552e-05
-14.0562 -2.61657e-23 3.63973e-05
-13.9471 9.16983e-24 3.72646e-05
-13.8382 -1.38845e-23 3.8158e-05
-13.7294 6.9942e-24 3.90786e-05
-13.6209 2.80308e-23 4.00274e-05
-13.5126 9.57743e-24 4.10055e-05
-13.4044 -1.10426e-23 4.2014e-05
-13.2965 2.40267e-23 4.30541e-05
-13.1887 -3.00695e-24 4.4127e-05
-13.0811 -2.1066e-24 4.52341e-05
-12.9737 1.41899e-24 4.63766e-05
-12.8664 -2.79043e-23 4.75562e-05
-12.7593 -5.85733e-24 4.87741e-05
-12.6524 1.57897e-23 5.00321e-05
-12.5457 4.30344e-23 5.13318e-05
-12.4391 1.72692e-23 5.26748e-05
-12.3327 3.4248e-23 5.40631e-05
-12.2265 -6.81735e-23 5.54985e-05
-12.1204 5.06998e-23 5.69831e-05
-12.0144 -2.52889e-23 5.8519e-05
-11.9086 -1.18465e-22 6.01083e-05
-11.803 -6.85015e-23 6.17535e-05
-11.6975 4.90434e-23 6.3457e-05
-11.5922 -6.53891e-23 6.52215e-05
-11.487 5.91627e-23 6.70496e-05
-11.3819 -4.87188e-23 6.89443e-05
-11.277 -1.72785e-23 7.09085e-05
-11.1722 -2.40791e-24 7.29456e-05
-11.0676 5.29929e-23 7.5059e-05
-10.9631 7.2386e-23 7.72521e-05
-10.8587 4.35876e-23 7.95289e-05
-10.7545 1.03482e-22 8.18933e-05
-10.6503 -2.61331e-23 8.43497e-05
-10.5463 -4.0278e-23 8.69024e-05
-10.4425 9.75096e-23 8.95564e-05
-10.3387 3.32658e-23 9.23165e-05
-10.2351 5.62013e-23 9.51884e-05
-10.1316 -8.66522e-23 9.81775e-05
-10.0282 -8.78183e-24 0.00010129
-9.92496 1.31417e-22 0.000104532
-9.82181 1.05414e-22 0.000107911
-9.71877 4.05594e-23 0.000111434
-9.61583 -3.54527e-23 0.000115109
-9.51301 7.74838e-23 0.000118944
-9.4103 9.88902e-23 0.000122947
-9.30769 5.55763e-23 0.000127129
-9.20518 -1.23211e-22 0.000131499
-9.10278 -1.03399e-22 0.000136067
-9.00048 -1.13114e-22 0.000140847
-8.89828 -2.06636e-23 0.000145849
-8.79618 1.09624e-22 0.000151087
-8.69417 -1.36124e-23 0.000156576
-8.59226 -8.83196e-23 0.000162329
-8.49044 2.114e-23 0.000168365
-8.38872 -4.72034e-22 0.000174699
-8.28708 2.46556e-22 0.000181351
-8.18554 1.33455e-22 0.000188342
-8.08408 -2.16952e-22 0.000195693
-7.98271 -5.50756e-23 0.000203428
-7.88143 -2.23342e-22 0.000211572
-7.78023 4.21047e-23 0.000220154
-7.67911 -9.0635e-23 0.000229203
-7.57807 1.22219e-22 0.000238751
-7.47712 1.22498e-22 0.000248835
-7.37624 -3.43446e-22 0.000259491
-7.27544 3.90329e-22 0.000270763
-7.17471 2.64778e-22 0.000282696
-7.07406 -1.76361e-22 0.000295338
-6.97348 1.55605e-22 0.000308745
-6.87298 -3.44669e-23 0.000322977
-6.77254 1.04783e-22 0.000338097
-6.67218 -2.63478e-22 0.000354178
-6.57188 -2.5375e-22 0.000371298
-6.47166 5.53082e-22 0.000389543
-6.37149 -4.4919e-22 0.000409011
-6.2714 9.25774e-22 0.000429805
-6.17136 -4.59788e-22 0.000452043
-6.07139 3.47945e-22 0.000475855
-5.97148 3.40583e-22 0.000501385
-5.87163 5.36697e-23 0.000528794
-5.77184 -2.40545e-22 0.000558262
-5.67211 8.36362e-22 0.000589989
-5.57243 -6.23867e-22 0.000624201
-5.47281 1.76705e-21 0.000661151
-5.37325 2.85559e-22 0.000701126
-5.27373 1.15169e-21 0.000744448
-5.17427 -2.2177e-21 0.000791484
-5.07487 3.36669e-22 0.000842651
-4.97551 -2.21949e-21 0.000898423
-4.8762 -2.2318e-21 0.000959344
-4.77694 1.24325e-21 0.00102604
-4.67772 -1.50441e-21 0.00109922
-4.57855 1.84968e-21 0.00117973
-4.47943 -1.58405e-21 0.00126853
-4.38035 2.27867e-21 0.00136674
-4.28131 2.87715e-21 0.00147568
-4.18232 -6.51645e-21 0.0015969
-4.08336 6.29725e-21 0.00173223
-3.98445 5.50334e-21 0.00188384
-3.88557 2.92134e-21 0.00205432
-3.78673 -4.82727e-22 0.0022468
-3.68793 3.51745e-21 0.00246505
-3.58916 1.08153e-20 0.00271365
-3.49043 6.6557e-21 0.00299821
-3.39173 1.04039e-20 0.00332567
-3.29307 1.06608e-20 0.00370467
-3.19443 9.27995e-21 0.00414602
-3.09583 -5.9298e-21 0.00466347
-2.99725 7.47415e-20 0.00527459
-2.89871 3.90494e-21 0.00600216
-2.80019 -2.57559e-21 0.00687603
-2.7017 -3.75156e-20 0.0079359
-2.60323 2.57054e-20 0.00923532
-2.50479 -3.11358e-21 0.0108478
-2.40638 -5.48354e-20 0.0128761
-2.30798 -8.56604e-20 0.0154672
-2.20961 -2.50156e-19 0.0188361
-2.11126 -1.39589e-19 0.0233067
-2.01293 6.8718e-20 0.0293833
-1.91462 1.13296e-19 0.0378819
-1.81632 -4.23248e-19 0.0501867
-1.71804 2.73599e-19 0.0687855
-1.61978 1.17706e-18 0.0984861
-1.52154 1.38665e-18 0.149504
-1.42331 -4.50484e-18 0.246523
-1.32509 -2.6903e-18 0.461352
-1.22689 -4.23822e-17 1.07373
-1.12869 -1.30765e-16 3.90854
-1.03051 4.91171e-17 20.4557
-0.932337 -1.83089e-16 4.5666
-0.834173 3.46178e-17 1.47803
-0.736016 -2.5891e-18 0.748894
-0.637867 1.0352e-18 0.473178
-0.539723 -3.15238e-18 0.340715
-0.441585 6.21813e-18 0.267959
-0.343451 4.71584e-19 0.22499
-0.24532 -8.50921e-19 0.199047
-0.147191 -1.36276e-19 0.184104
-0.0490634 1.01632e-20 0.177237
0.0490634 -5.47957e-20 0.177237
0.147191 -1.50503e-20 0.184104
0.24532 6.08939e-20 0.199047
0.343451 -5.16756e-19 0.22499
0.441585 2.74445e-18 0.267959
0.539723 -3.47645e-18 0.340715
0.637867 -1.29085e-18 0.473178
0.736016 -1.86882e-17 0.748894
0.834173 -6.52444e-18 1.47803
0.932337 -7.61119e-17 4.5666
1.03051 -4.42394e-17 20.4557
1.12869 4.2509e-17 3.90854
1.22689 -4.28156e-21 1.07373
1.32509 -5.12787e-18 0.461352
1.42331 -3.25901e-18 0.246523
1.52154 -7.54799e-19 0.149504
1.61978 3.28618e-19 0.0984861
1.71804 2.03235e-19 0.0687855
1.81632 -7.95179e-19 0.0501867
1.91462 2.35165e-19 0.0378819
2.01293 1.53935e-19 0.0293833
2.11126 1.40761e-19 0.0233067
2.20961 3.34854e-20 0.0188361
2.30798 1.50797e-20 0.0154672
2.40638 -5.11476e-20 0.0128761
2.50479 2.04351e-20 0.0108478
2.60323 2.39593e-21 0.00923532
2.7017 -4.90768e-20 0.0079359
2.80019 7.30142e-21 0.00687603
2.89871 7.58463e-21 0.00600216
2.99725 3.05317e-20 0.00527459
3.09583 9.44421e-21 0.00466347
3.19443 -1.16226e-21 0.00414602
3.29307 6.59626e-21 0.00370467
3.39173 6.05213e-21 0.00332567
3.49043 -1.25173e-20 0.00299821
3.58916 1.10363e-20 0.00271365
3.68793 7.43335e-21 0.00246505
3.78673 1.48057e-21 0.0022468
3.88557 3.78428e-22 0.00205432
3.98445 -2.75784e-21 0.00188384
4.08336 1.87127e-21 0.00173223
4.18232 -1.13326e-22 0.0015969
4.28131 2.66357e-21 0.00147568
4.38035 3.90309e-23 0.00136674
4.47943 2.0022e-21 0.00126853
4.57855 -4.33575e-23 0.00117973
4.67772 -1.1278e-21 0.00109922
4.77694 1.72568e-21 0.00102604
4.8762 -1.83077e-21 0.000959344
4.97551 -1.47355e-21 0.000898423
5.07487 -3.62764e-22 0.000842651
5.17427 7.6917e-22 0.000791484
5.27373 1.37943e-22 0.000744448
5.37325 -8.98962e-22 0.000701126
5.47281 1.21652e-22 0.000661151
5.57243 1.0331e-22 0.000624201
5.67211 1.04983e-21 0.000589989
5.77184 2.04135e-22 0.000558262
5.87163 -2.93781e-22 0.000528794
5.97148 -1.39964e-21 0.000501385
6.07139 -1.08222e-21 0.000475855
6.17136 8.86445e-22 0.000452043
6.2714 1.79423e-22 0.000429805
6.37149 -4.93699e-22 0.000409011
6.47166 4.21799e-22 0.000389543
6.57188 -6.32088e-22 0.000371298
6.67218 -2.11764e-22 0.000354178
6.77254 2.41198e-22 0.000338097
6.87298 -2.93253e-23 0.000322977
6.97348 -3.03412e-22 0.000308745
7.07406 1.57456e-22 0.000295338
7.17471 -6.5694e-23 0.000282696
7.27544 3.7352e-23 0.000270763
7.37624 5.21279e-22 0.000259491
7.47712 1.13314e-22 0.000248835
7.57807 -3.51439e-22 0.000238751
7.67911 -6.74766e-24 0.000229203
7.78023 -1.00311e-22 0.000220154
7.88143 7.38083e-23 0.000211572
7.98271 -3.8917e-23 0.000203428
8.08408 1.28121e-23 0.000195693
8.18554 5.30863e-24 0.000188342
8.28708 8.58771e-23 0.000181351
8.38872 2.86062e-22 0.000174699
8.49044 -3.8091e-22 0.000168365
8.59226 -1.68063e-24 0.000162329
8.69417 -2.71262e-22 0.000156576
8.79618 2.86117e-22 0.000151087
8.89828 3.99368e-23 0.000145849
9.00048 -1.91299e-22 0.000140847
9.10278 3.17514e-24 0.000136067
9.20518 3.49293e-23 0.000131499
9.30769 -1.82429e-23 0.000127129
9.4103 -2.17264e-23 0.000122947
9.51301 1.47919e-23 0.000118944
9.61583 8.62288e-23 0.000115109
9.71877 3.08285e-23 0.000111434
9.82181 1.27705e-22 0.000107911
9.92496 1.8718e-22 0.000104532
10.0282 -1.51943e-22 0.00010129
10.1316 1.84644e-24 9.81775e-05
10.2351 2.65804e-23 9.51884e-05
10.3387 -1.20444e-22 9.23165e-05
10.4425 4.19625e-23 8.95564e-05
10.5463 -4.19938e-23 8.69024e-05
10.6503 5.14312e-23 8.43497e-05
10.7545 -2.83972e-23 8.18933e-05
10.8587 2.60978e-24 7.95289e-05
10.9631 -7.84746e-23 7.72521e-05
11.0676 -8.96929e-24 7.5059e-05
11.1722 -9.19925e-23 7.29456e-05
11.277 1.02355e-22 7.09085e-05
11.3819 -1.93242e-23 6.89443e-05
11.487 -4.64178e-23 6.70496e-05
11.5922 5.28298e-24 6.52215e-05
11.6975 -5.60216e-23 6.3457e-05
11.803 -6.22695e-23 6.17535e-05
11.9086 -5.72354e-23 6.01083e-05
12.0144 8.75979e-24 5.8519e-05
12.1204 3.68856e-23 5.69831e-05
12.2265 -3.36895e-23 5.54985e-05
12.3327 -1.67624e-23 5.40631e-05
12.4391 -2.27508e-23 5.26748e-05
12.5457 5.20561e-24 5.13318e-05
12.6524 -6.99722e-23 5.00321e-05
12.7593 -1.12992e-23 4.87741e-05
12.8664 -6.15577e-23 4.75562e-05
12.9737 1.04072e-23 4.63766e-05
13.0811 3.90331e-23 4.52341e-05
13.1887 1.90165e-24 4.4127e-05
13.2965 -1.89411e-23 4.30541e-05
13.4044 2.47528e-23 4.2014e-05
13.5126 -1.82923e-23 4.10055e-05
13.6209 -4.42016e-24 4.00274e-05
13.7294 -2.34414e-23 3.90786e-05
13.8382 -2.56388e-23 3.8158e-05
13.9471 -1.39586e-24 3.72646e-05
14.0562 -8.48428e-24 3.63973e-05
14.1655 -6.72851e-24 3.55552e-05
14.275 -3.7221e-24 3.47375e-05
14.3848 7.15957e-24 3.39432e-05
14.4947 2.27179e-23 3.31714e-05
14.6049 1.73868e-24 3.24215e-05
14.7152 2.23935e-26 3.16927e-05
14.8258 -2.41231e-24 3.09842e-05
14.9367 -1.38317e-23 3.02952e-05
15.0477 1.96085e-23 2.96252e-05
15.159 1.87977e-23 2.89736e-05
15.2705 -2.13748e-23 2.83396e-05
15.3823 3.95917e-24 2.77226e-05
15.4943 9.39786e-24 2.71222e-05
15.6066 -2.00563e-23 2.65378e-05
15.7191 8.41944e-24 2.59688e-05
15.8319 -8.24711e-24 2.54147e-05
15.9449 -1.80801e-23 2.48751e-05
16.0582 -4.48232e-24 2.43494e-05
16.1717 5.72279e-24 2.38373e-05
16.2856 8.94344e-24 2.33383e-05
16.3997 2.50868e-23 2.28519e-05
16.5141 2.79874e-23 2.23779e-05
16.6288 -7.62408e-24 2.19157e-05
16.7437 -1.11186e-25 2.1465e-05
16.859 3.32094e-24 2.10256e-05
16.9746 5.19026e-24 2.05969e-05
17.0905 -1.31189e-23 2.01787e-05
17.2067 6.66069e-24 1.97707e-05
17.3232 -5.89567e-25 1.93726e-05
17.4401 6.43938e-24 1.8984e-05
17.5572 4.66818e-24 1.86047e-05
17.6748 9.79161e-24 1.82344e-05
17.7926 -7.89322e-24 1.78728e-05
17.9108 4.58922e-24 1.75197e-05
18.0294 -9.00169e-24 1.71749e-05
18.1483 4.35306e-24 1.6838e-05
18.2676 -5.8589e-24 1.65089e-05
18.3873 7.43588e-25 1.61873e-05
18.5074 3.79325e-24 1.5873e-05
18.6278 -2.88937e-24 1.55658e-05
18.7487 -1.94211e-24 1.52655e-05
18.8699 5.30377e-24 1.4972e-05
18.9916 -4.89584e-24 1.46849e-05
19.1137 -7.2354e-24 1.44042e-05
19.2362 -3.02312e-24 1.41296e-05
19.3592 -1.45599e-24 1.38611e-05
19.4826 -6.40012e-25 1.35983e-05
19.6065 6.52439e-25 1.33412e-05
19.7309 3.83001e-24 1.30896e-05
19.8557 -3.04223e-24 1.28434e-05
19.9811 -1.38158e-24 1.26024e-05
20.1069 1.0032e-23 1.23664e-05
20.2333 -9.06333e-24 1.21354e-05
20.3602 4.74925e-24 1.19091e-05
20.4876 7.97204e-25 1.16876e-05
20.6156 -8.4413e-24 1.14705e-05
20.7441 2.19178e-24 1.12579e-05
20.8732 -2.87396e-24 1.10496e-05
21.0029 -3.1613e-24 1.08455e-05
21.1332 5.65556e-24 1.06455e-05
21.2642 2.17858e-24 1.04494e-05
21.3958 -2.99802e-24 1.02572e-05
21.528 2.52226e-24 1.00688e-05
21.6609 2.68853e-24 9.88401e-06
21.7945 -4.83112e-24 9.70281e-06
21.9288 9.39652e-25 9.52509e-06
22.0639 -6.56761e-24 9.35075e-06
22.1997 -2.62079e-24 9.17971e-06
22.3363 2.37457e-25 9.01188e-06
22.4736 -1.9922e-24 8.84717e-06
22.6118 -2.94999e-24 8.68551e-06
22.7509 -3.49822e-25 8.52681e-06
22.8908 -4.04519e-25 8.371e-06
23.0316 -7.32406e-24 8.21799e-06
23.1733 1.0655e-24 8.06773e-06
23.316 -7.07552e-24 7.92012e-06
23.4597 -6.33565e-24 7.77511e-06
23.6044 4.65531e-25 7.63261e-06
23.7502 -1.18204e-24 7.49257e-06
23.8971 -2.61701e-24 7.35492e-06
24.0451 5.36703e-24 7.21958e-06
24.1944 -1.45084e-24 7.0865e-06
24.3448 -2.34312e-24 6.95561e-06
24.4966 3.3621e-24 6.82685e-06
24.6496 -3.3383e-24 6.70015e-06
24.8041 1.89371e-24 6.57546e-06
24.9601 -4.10742e-24 6.45271e-06
25.1175 1.34548e-24 6.33185e-06
25.2766 -8.69912e-25 6.2128e-06
25.4373 2.96644e-25 6.09552e-06
25.5998 2.57348e-25 5.97993e-06
25.7641 6.84745e-25 5.86599e-06
25.9304 -2.1055e-25 5.75362e-06
26.0988 2.33028e-24 5.64277e-06
26.2693 1.53028e-24 5.53337e-06
26.4421 -7.33857e-25 5.42535e-06
26.6174 6.8888e-25 5.31865e-06
26.7954 -1.86211e-25 5.2132e-06
26.9761 -3.07245e-25 5.10891e-06
27.1598 4.84927e-25 5.00573e-06
27.3468 -1.26158e-24 4.90355e-06
27.5373 -1.10693e-24 4.80229e-06
27.7317 -3.18627e-25 4.70186e-06
27.9302 -1.41481e-24 4.60213e-06
28.1333 1.05704e-24 4.50299e-06
28.3415 1.98547e-24 4.4043e-06
28.5554 4.70889e-25 4.30589e-06
28.7758 1.02065e-25 4.20757e-06
29.0035 6.33018e-25 4.10909e-06
29.2396 1.555e-25 4.01016e-06
29.4858 5.00077e-25 3.91039e-06
29.7441 1.13364e-24 3.80925e-06
30.0173 1.35369e-24 3.706e-06
30.3101 1.20175e-24 3.59949e-06
30.6297 4.87564e-25 3.48782e-06
30.9905 9.30247e-25 3.36723e-06
31.4301 -1.07089e-24 3.22771e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.125Nc1QuantumOneLoop/iFpTwoLoop.txt <==
-31.4301 -3.62555e-24 3.22772e-06
-30.9905 6.56571e-23 3.36728e-06
-30.6297 -6.54902e-23 3.48784e-06
-30.3101 -9.0509e-24 3.59952e-06
-30.0173 -2.09396e-24 3.70596e-06
-29.7441 4.02273e-23 3.80923e-06
-29.4858 1.13037e-22 3.9104e-06
-29.2396 -6.81467e-23 4.01027e-06
-29.0035 1.33606e-22 4.10913e-06
-28.7758 -1.41866e-23 4.2076e-06
-28.5554 -1.27245e-22 4.30596e-06
-28.3415 -7.59279e-23 4.40439e-06
-28.1333 1.39636e-22 4.50301e-06
-27.9302 4.3915e-23 4.60223e-06
-27.7317 -6.31141e-23 4.7019e-06
-27.5373 1.15275e-23 4.80236e-06
-27.3468 8.23828e-23 4.90363e-06
-27.1598 7.3793e-23 5.00579e-06
-26.9761 -1.13195e-22 5.10898e-06
-26.7954 -5.48059e-23 5.2133e-06
-26.6174 9.5709e-23 5.31869e-06
-26.4421 1.62491e-22 5.42547e-06
-26.2693 6.85745e-23 5.53342e-06
-26.0988 -1.82377e-22 5.64288e-06
-25.9304 5.06514e-23 5.7537e-06
-25.7641 2.21571e-22 5.86609e-06
-25.5998 1.66507e-22 5.98003e-06
-25.4373 -1.49593e-22 6.09561e-06
-25.2766 -1.95169e-22 6.21291e-06
-25.1175 -8.42258e-23 6.33196e-06
-24.9601 6.69673e-23 6.45281e-06
-24.8041 -3.02375e-23 6.5756e-06
-24.6496 8.25784e-24 6.70024e-06
-24.4966 2.23314e-22 6.82701e-06
-24.3448 4.0332e-22 6.9557e-06
-24.1944 -1.02773e-22 7.08667e-06
-24.0451 -2.17862e-22 7.21968e-06
-23.8971 5.37291e-23 7.35508e-06
-23.7502 -8.03936e-23 7.49269e-06
-23.6044 -7.81619e-24 7.63277e-06
-23.4597 -1.09639e-22 7.77525e-06
-23.316 -4.99677e-23 7.92028e-06
-23.1733 -2.86952e-22 8.06789e-06
-23.0316 2.11806e-22 8.21816e-06
-22.8908 3.90467e-23 8.37117e-06
-22.7509 9.99796e-23 8.52699e-06
-22.6118 5.54909e-23 8.68568e-06
-22.4736 3.24483e-22 8.84738e-06
-22.3363 1.47608e-22 9.01205e-06
-22.1997 -2.70499e-22 9.17994e-06
-22.0639 -1.21312e-22 9.35092e-06
-21.9288 7.18021e-23 9.52535e-06
-21.7945 2.56909e-22 9.70298e-06
-21.6609 6.0558e-25 9.88429e-06
-21.528 -4.13231e-22 1.0069e-05
-21.3958 -2.4732e-22 1.02575e-05
-21.2642 3.2191e-23 1.04496e-05
-21.1332 3.68339e-22 1.06458e-05
-21.0029 2.23085e-22 1.08457e-05
-20.8732 1.50848e-22 1.10499e-05
-20.7441 -1.45807e-22 1.12582e-05
-20.6156 -3.01054e-22 1.14708e-05
-20.4876 1.38203e-22 1.16878e-05
-20.3602 -2.46924e-22 1.19095e-05
-20.2333 1.75826e-22 1.21357e-05
-20.1069 4.38007e-22 1.23667e-05
-19.9811 3.69461e-22 1.26027e-05
-19.8557 9.41275e-23 1.28438e-05
-19.7309 -4.75353e-22 1.309e-05
-19.6065 -3.1614e-22 1.33416e-05
-19.4826 -1.26819e-22 1.35987e-05
-19.3592 2.62888e-22 1.38615e-05
-19.2362 3.20447e-22 1.413e-05
-19.1137 2.01753e-22 1.44047e-05
-18.9916 3.60127e-23 1.46853e-05
-18.8699 -6.73587e-22 1.49725e-05
-18.7487 9.27633e-23 1.5266e-05
-18.6278 5.70122e-22 1.55664e-05
-18.5074 1.51061e-22 1.58734e-05
-18.3873 -7.68068e-23 1.61879e-05
-18.2676 -9.58799e-22 1.65093e-05
-18.1483 -5.72818e-23 1.68386e-05
-18.0294 1.01419e-21 1.71754e-05
-17.9108 1.05917e-21 1.75204e-05
-17.7926 2.52815e-24 1.78734e-05
-17.6748 -4.7096e-22 1.82351e-05
-17.5572 -1.91239e-22 1.86053e-05
-17.4401 4.81072e-22 1.89847e-05
-17.3232 1.05626e-21 1.93732e-05
-17.2067 7.01731e-22 1.97715e-05
-17.0905 2.25263e-22 2.01794e-05
-16.9746 -5.58694e-22 2.05977e-05
-16.859 -4.63708e-22 2.10263e-05
-16.7437 2.46898e-22 2.14659e-05
-16.6288 1.43232e-22 2.19165e-05
-16.5141 -2.29582e-22 2.23788e-05
-16.3997 -1.87915e-22 2.28528e-05
-16.2856 5.27261e-22 2.33393e-05
-16.1717 9.69108e-22 2.38383e-05
-16.0582 8.92053e-22 2.43505e-05
-15.9449 -1.32388e-21 2.48761e-05
-15.8319 -1.12718e-21 2.54158e-05
-15.7191 1.20726e-21 2.59699e-05
-15.6066 5.79271e-22 2.6539e-05
-15.4943 8.691e-22 2.71234e-05
-15.3823 -1.01846e-22 2.7724e-05
-15.2705 -4.69409e-22 2.83408e-05
-15.159 2.32686e-22 2.8975e-05
-15.0477 7.7764e-22 2.96266e-05
-14.9367 1.19692e-22 3.02968e-05
-14.8258 7.22508e-22 3.09856e-05
-14.7152 -3.20374e-22 3.16944e-05
-14.6049 3.86681e-22 3.24231e-05
-14.4947 -1.85549e-21 3.31733e-05
-14.3848 1.89889e-22 3.39448e-05
-14.275 2.0159e-21 3.47395e-05
-14.1655 1.02291e-21 3.5557e-05
-14.0562 5.20891e-22 3.63995e-05
-13.9471 -6.63366e-22 3.72665e-05
-13.8382 -7.39959e-22 3.81604e-05
-13.7294 9.26392e-23 3.90807e-05
-13.6209 2.18221e-21 4.003e-05
-13.5126 3.29588e-22 4.10078e-05
-13.4044 5.07581e-22 4.20168e-05
-13.2965 -1.51283e-21 4.30565e-05
-13.1887 -3.10552e-21 4.413e-05
-13.0811 9.13455e-22 4.52367e-05
-12.9737 1.58242e-22 4.63799e-05
-12.8664 2.28718e-21 4.75591e-05
-12.7593 4.76517e-21 4.87776e-05
-12.6524 1.89483e-21 5.00353e-05
-12.5457 -1.09632e-21 5.13356e-05
-12.4391 -2.47494e-21 5.26783e-05
-12.3327 8.65353e-22 5.40672e-05
-12.2265 1.45907e-21 5.55024e-05
-12.1204 4.25102e-21 5.69876e-05
-12.0144 -3.23324e-21 5.85232e-05
-11.9086 -2.47554e-21 6.01132e-05
-11.803 -1.36774e-21 6.17582e-05
-11.6975 2.81162e-21 6.34624e-05
-11.5922 1.56188e-21 6.52266e-05
-11.487 4.66999e-22 6.70554e-05
-11.3819 -4.13356e-21 6.89499e-05
-11.277 -4.52502e-21 7.09149e-05
-11.1722 -1.96151e-22 7.29519e-05
-11.0676 -4.48978e-22 7.50659e-05
-10.9631 9.03413e-22 7.72591e-05
-10.8587 7.54352e-21 7.95365e-05
-10.7545 1.02935e-21 8.1901e-05
-10.6503 -3.06075e-21 8.43581e-05
-10.5463 1.28474e-21 8.69109e-05
-10.4425 4.23524e-22 8.95656e-05
-10.3387 -3.48178e-21 9.2326e-05
-10.2351 -4.85219e-21 9.51986e-05
-10.1316 4.24203e-21 9.8188e-05
-10.0282 9.45194e-21 0.000101301
-9.92496 1.13041e-20 0.000104544
-9.82181 5.03665e-21 0.000107924
-9.71877 -3.4417e-21 0.000111447
-9.61583 5.9269e-22 0.000115123
-9.51301 -1.71824e-21 0.000118958
-9.4103 -3.79997e-21 0.000122963
-9.30769 5.69315e-21 0.000127145
-9.20518 -4.34224e-21 0.000131516
-9.10278 -7.83437e-22 0.000136086
-9.00048 3.30046e-21 0.000140867
-8.89828 -8.99387e-22 0.000145869
-8.79618 3.94961e-21 0.00015111
-8.69417 -1.25355e-20 0.000156599
-8.59226 -1.51591e-21 0.000162355
-8.49044 1.41454e-21 0.00016839
-8.38872 1.25928e-20 0.000174728
-8.28708 -1.98341e-21 0.000181381
-8.18554 1.26181e-20 0.000188375
-8.08408 2.26957e-20 0.000195726
-7.98271 -6.76059e-21 0.000203465
-7.88143 -3.36517e-21 0.00021161
-7.78023 -5.3215e-21 0.000220197
-7.67911 -6.64292e-21 0.000229246
-7.57807 7.36177e-21 0.0002388
-7.47712 -1.1343e-20 0.000248884
-7.37624 2.75572e-21 0.000259548
-7.27544 3.00925e-20 0.000270821
-7.17471 3.84815e-20 0.000282761
-7.07406 -3.00546e-20 0.000295405
-6.97348 -1.15514e-20 0.000308822
-6.87298 1.21023e-20 0.000323054
-6.77254 -2.39779e-20 0.000338186
-6.67218 -3.79199e-20 0.000354269
-6.57188 3.05641e-20 0.000371403
-6.47166 -1.75908e-20 0.000389651
-6.37149 1.59851e-21 0.000409135
-6.2714 -1.74863e-21 0.000429932
-6.17136 4.02928e-20 0.000452191
-6.07139 1.13474e-20 0.000476007
-5.97148 -5.48155e-21 0.000501562
-5.87163 -3.46048e-20 0.000528977
-5.77184 1.381e-20 0.000558475
-5.67211 6.88959e-21 0.000590211
-5.57243 9.6658e-21 0.00062446
-5.47281 4.61989e-20 0.000661424
-5.37325 8.68588e-20 0.000701445
-5.27373 7.53965e-20 0.000744787
-5.17427 -4.21017e-20 0.000791882
-5.07487 -6.38249e-20 0.000843076
-4.97551 -2.97501e-20 0.000898924
-4.8762 -1.86569e-20 0.000959886
-4.77694 -4.16697e-20 0.00102668
-4.67772 2.09043e-19 0.00109993
-4.57855 1.62945e-19 0.00118057
-4.47943 -3.76033e-20 0.00126947
-4.38035 8.38759e-20 0.00136787
-4.28131 8.9482e-20 0.00147696
-4.18232 -2.21597e-19 0.00159846
-4.08336 -1.03944e-19 0.00173405
-3.98445 -2.90542e-19 0.00188611
-3.88557 -1.8763e-19 0.0020571
-3.78673 4.73336e-19 0.00225039
-3.68793 2.56476e-19 0.00246968
-3.58916 -6.15e-20 0.00272002
-3.49043 4.0985e-19 0.00300732
-3.39173 1.02149e-18 0.00333982
-3.29307 -4.0654e-19 0.00372892
-3.19443 -1.71246e-19 0.00419324
-3.09583 -1.05905e-19 0.00476674
-2.99725 -4.46801e-19 0.00541737
-2.89871 1.25564e-18 0.00612367
-2.80019 1.58248e-18 0.00696274
-2.7017 -5.93138e-19 0.00800192
-2.60323 1.15213e-18 0.00929344
-2.50479 5.97409e-19 0.0109043
-2.40638 2.60834e-18 0.0129373
-2.30798 1.16781e-18 0.0155368
-2.20961 8.13375e-19 0.0189221
-2.11126 -7.41374e-18 0.0234162
-2.01293 -5.01201e-18 0.0295332
-1.91462 -5.56843e-18 0.0380927
-1.81632 1.39685e-17 0.0505064
-1.71804 -2.07269e-17 0.0692915
-1.61978 -2.23456e-17 0.0993641
-1.52154 -3.80653e-16 0.151159
-1.42331 -5.18364e-18 0.250125
-1.32509 -1.52495e-16 0.470781
-1.22689 -4.05971e-14 1.10752
-1.12869 1.20199e-14 4.10773
-1.03051 1.66812e-14 19.9256
-0.932337 4.99594e-13 4.43154
-0.834173 7.53506e-16 1.46456
-0.736016 1.48057e-15 0.742848
-0.637867 -3.49679e-18 0.469504
-0.539723 1.44549e-16 0.338098
-0.441585 -1.63896e-15 0.266027
-0.343451 6.16643e-16 0.223366
-0.24532 -2.25466e-16 0.197714
-0.147191 2.1749e-17 0.182799
-0.0490634 -2.91635e-15 0.176218
0.0490634 1.74209e-15 0.176218
0.147191 2.49498e-16 0.182799
0.24532 -1.66848e-16 0.197714
0.343451 -3.70282e-16 0.223366
0.441585 -2.36282e-15 0.266027
0.539723 8.14651e-16 0.338098
0.637867 1.58227e-16 0.469504
0.736016 -2.36811e-16 0.742848
0.834173 -2.54528e-15 1.46456
0.932337 -6.42258e-15 4.43154
1.03051 -1.95337e-14 19.9256
1.12869 8.80397e-15 4.10773
1.22689 -7.14044e-16 1.10752
1.32509 1.65622e-16 0.470781
1.42331 -3.19141e-16 0.250125
1.52154 -4.5812e-16 0.151159
1.61978 -1.79553e-17 0.0993641
1.71804 -8.86901e-18 0.0692915
1.81632 -1.58588e-19 0.0505064
1.91462 -6.21649e-19 0.0380927
2.01293 6.36541e-18 0.0295332
2.11126 8.02615e-18 0.0234162
2.20961 6.40283e-19 0.0189221
2.30798 -7.39705e-19 0.0155368
2.40638 -9.31994e-18 0.0129373
2.50479 -4.32368e-18 0.0109043
2.60323 -2.33782e-18 0.00929344
2.7017 -5.96384e-19 0.00800192
2.80019 -1.56373e-18 0.00696274
2.89871 -8.75831e-19 0.00612367
2.99725 1.28958e-19 0.00541737
3.09583 2.88743e-19 0.00476674
3.19443 4.47939e-19 0.00419324
3.29307 -2.72528e-19 0.00372892
3.39173 -1.00451e-18 0.00333982
3.49043 -4.86419e-19 0.00300732
3.58916 1.38583e-19 0.00272002
3.68793 -1.65767e-19 0.00246968
3.78673 -2.94804e-19 0.00225039
3.88557 1.12711e-19 0.0020571
3.98445 3.71002e-19 0.00188611
4.08336 1.34683e-19 0.00173405
4.18232 1.58815e-19 0.00159846
4.28131 -9.01007e-20 0.00147696
4.38035 -1.36082e-19 0.00136787
4.47943 5.92183e-20 0.00126947
4.57855 -1.49513e-19 0.00118057
4.67772 -1.92452e-19 0.00109993
4.77694 6.9268e-20 0.00102668
4.8762 3.10172e-20 0.000959886
4.97551 -1.45993e-20 0.000898924
5.07487 1.09304e-19 0.000843076
5.17427 2.72152e-21 0.000791882
5.27373 -7.26176e-20 0.000744787
5.37325 -8.948e-20 0.000701445
5.47281 -4.75082e-20 0.000661424
5.57243 -3.33879e-20 0.00062446
5.67211 -6.85339e-21 0.000590211
5.77184 -1.0594e-21 0.000558475
5.87163 1.4396e-20 0.000528977
5.97148 3.63705e-21 0.000501562
6.07139 -5.96181e-21 0.000476007
6.17136 -5.3396e-20 0.000452191
6.2714 -6.75768e-21 0.000429932
6.37149 2.93247e-21 0.000409135
6.47166 3.1854e-21 0.000389651
6.57188 -2.73705e-20 0.000371403
6.67218 3.80774e-20 0.000354269
6.77254 1.44863e-20 0.000338186
6.87298 -1.40501e-20 0.000323054
6.97348 1.89494e-20 0.000308822
7.07406 2.39383e-20 0.000295405
7.17471 -4.33832e-20 0.000282761
7.27544 -2.81276e-20 0.000270821
7.37624 -2.6783e-21 0.000259548
7.47712 2.92739e-21 0.000248884
7.57807 -9.45498e-21 0.0002388
7.67911 1.51977e-20 0.000229246
7.78023 5.73236e-21 0.000220197
7.88143 9.73981e-22 0.00021161
7.98271 7.97463e-21 0.000203465
8.08408 -1.79724e-20 0.000195726
8.18554 -9.54995e-21 0.000188375
8.28708 1.5551e-21 0.000181381
8.38872 -1.11878e-20 0.000174728
8.49044 9.40815e-22 0.00016839
8.59226 -5.34073e-22 0.000162355
8.69417 1.29343e-20 0.000156599
8.79618 -2.60561e-21 0.00015111
8.89828 -1.49826e-21 0.000145869
9.00048 -1.05927e-21 0.000140867
9.10278 2.12844e-21 0.000136086
9.20518 1.82408e-21 0.000131516
9.30769 -5.71335e-21 0.000127145
9.4103 4.43734e-21 0.000122963
9.51301 1.81955e-21 0.000118958
9.61583 -1.176e-21 0.000115123
9.71877 4.45654e-21 0.000111447
9.82181 -3.81743e-21 0.000107924
9.92496 -1.17732e-20 0.000104544
10.0282 -9.00283e-21 0.000101301
10.1316 -3.79627e-21 9.8188e-05
10.2351 5.65474e-21 9.51986e-05
10.3387 4.05455e-21 9.2326e-05
10.4425 4.65842e-22 8.95656e-05
10.5463 9.68114e-23 8.69109e-05
10.6503 3.49107e-21 8.43581e-05
10.7545 -1.8365e-21 8.1901e-05
10.8587 -7.01161e-21 7.95365e-05
10.9631 -1.72828e-21 7.72591e-05
11.0676 -5.48574e-22 7.50659e-05
11.1722 9.16325e-22 7.29519e-05
11.277 3.75874e-21 7.09149e-05
11.3819 3.92235e-21 6.89499e-05
11.487 -9.32463e-22 6.70554e-05
11.5922 -1.29103e-21 6.52266e-05
11.6975 -3.1327e-21 6.34624e-05
11.803 8.81433e-22 6.17582e-05
11.9086 2.50936e-21 6.01132e-05
12.0144 2.93635e-21 5.85232e-05
12.1204 -4.28922e-21 5.69876e-05
12.2265 -1.58631e-21 5.55024e-05
12.3327 -5.19572e-22 5.40672e-05
12.4391 3.0938e-21 5.26783e-05
12.5457 6.47993e-22 5.13356e-05
12.6524 -1.43815e-21 5.00353e-05
12.7593 -4.44001e-21 4.87776e-05
12.8664 -2.11402e-21 4.75591e-05
12.9737 1.31358e-22 4.63799e-05
13.0811 -5.65225e-22 4.52367e-05
13.1887 2.90216e-21 4.413e-05
13.2965 1.83025e-21 4.30565e-05
13.4044 -8.17941e-22 4.20168e-05
13.5126 -4.02235e-22 4.10078e-05
13.6209 -2.25026e-21 4.003e-05
13.7294 -8.24444e-23 3.90807e-05
13.8382 6.13696e-22 3.81604e-05
13.9471 6.165e-22 3.72665e-05
14.0562 -5.55397e-22 3.63995e-05
14.1655 -7.56119e-22 3.5557e-05
14.275 -2.06896e-21 3.47395e-05
14.3848 -2.05349e-22 3.39448e-05
14.4947 2.01739e-21 3.31733e-05
14.6049 -5.17016e-22 3.24231e-05
14.7152 3.03631e-22 3.16944e-05
14.8258 -7.20808e-22 3.09856e-05
14.9367 -6.20968e-23 3.02968e-05
15.0477 -6.81557e-22 2.96266e-05
15.159 -1.91919e-22 2.8975e-05
15.2705 5.14499e-22 2.83408e-05
15.3823 -6.22548e-23 2.7724e-05
15.4943 -9.29258e-22 2.71234e-05
15.6066 -7.10959e-22 2.6539e-05
15.7191 -1.12834e-21 2.59699e-05
15.8319 1.24418e-21 2.54158e-05
15.9449 1.3944e-21 2.48761e-05
16.0582 -7.9744e-22 2.43505e-05
16.1717 -8.06494e-22 2.38383e-05
16.2856 -4.24163e-22 2.33393e-05
16.3997 2.00253e-22 2.28528e-05
16.5141 2.87646e-22 2.23788e-05
16.6288 -8.13838e-23 2.19165e-05
16.7437 -1.7366e-22 2.14659e-05
16.859 3.00593e-22 2.10263e-05
16.9746 6.34238e-22 2.05977e-05
17.0905 -1.43945e-22 2.01794e-05
17.2067 -6.24455e-22 1.97715e-05
17.3232 -1.03334e-21 1.93732e-05
17.4401 -5.61844e-22 1.89847e-05
17.5572 2.20967e-22 1.86053e-05
17.6748 4.04063e-22 1.82351e-05
17.7926 -7.10409e-23 1.78734e-05
17.9108 -9.7754e-22 1.75204e-05
18.0294 -9.99092e-22 1.71754e-05
18.1483 1.18449e-22 1.68386e-05
18.2676 9.17394e-22 1.65093e-05
18.3873 1.16729e-22 1.61879e-05
18.5074 -1.55815e-22 1.58734e-05
18.6278 -6.01803e-22 1.55664e-05
18.7487 -1.65824e-22 1.5266e-05
18.8699 7.04205e-22 1.49725e-05
18.9916 -7.97876e-23 1.46853e-05
19.1137 -1.22413e-22 1.44047e-05
19.2362 -2.07112e-22 1.413e-05
19.3592 -2.45833e-22 1.38615e-05
19.4826 9.72283e-23 1.35987e-05
19.6065 3.22826e-22 1.33416e-05
19.7309 4.92924e-22 1.309e-05
19.8557 -1.63772e-22 1.28438e-05
19.9811 -3.79703e-22 1.26027e-05
20.1069 -4.54852e-22 1.23667e-05
20.2333 -1.23843e-22 1.21357e-05
20.3602 2.74279e-22 1.19095e-05
20.4876 -1.02132e-22 1.16878e-05
20.6156 2.28394e-22 1.14708e-05
20.7441 1.34661e-22 1.12582e-05
20.8732 -1.37922e-22 1.10499e-05
21.0029 -1.86862e-22 1.08457e-05
21.1332 -3.89734e-22 1.06458e-05
21.2642 2.3577e-23 1.04496e-05
21.3958 2.44771e-22 1.02575e-05
21.528 4.16795e-22 1.0069e-05
21.6609 -8.467e-24 9.88429e-06
21.7945 -2.59787e-22 9.70298e-06
21.9288 -6.66117e-23 9.52535e-06
22.0639 1.62604e-22 9.35092e-06
22.1997 2.5605e-22 9.17994e-06
22.3363 -1.33404e-22 9.01205e-06
22.4736 -3.45085e-22 8.84738e-06
22.6118 -5.53089e-23 8.68568e-06
22.7509 -1.36233e-22 8.52699e-06
22.8908 -7.81864e-23 8.37117e-06
23.0316 -2.3644e-22 8.21816e-06
23.1733 3.19789e-22 8.06789e-06
23.316 4.12573e-23 7.92028e-06
23.4597 1.17458e-22 7.77525e-06
23.6044 8.1298e-24 7.63277e-06
23.7502 1.06654e-22 7.49269e-06
23.8971 -7.66354e-23 7.35508e-06
24.0451 2.17467e-22 7.21968e-06
24.1944 1.30888e-22 7.08667e-06
24.3448 -3.97627e-22 6.9557e-06
24.4966 -2.12731e-22 6.82701e-06
24.6496 1.36692e-23 6.70024e-06
24.8041 5.29337e-23 6.5756e-06
24.9601 -7.74841e-23 6.45281e-06
25.1175 7.21218e-23 6.33196e-06
25.2766 1.92544e-22 6.21291e-06
25.4373 1.45851e-22 6.09561e-06
25.5998 -1.40298e-22 5.98003e-06
25.7641 -2.14418e-22 5.86609e-06
25.9304 -8.55883e-23 5.7537e-06
26.0988 1.94745e-22 5.64288e-06
26.2693 -7.71057e-23 5.53342e-06
26.4421 -1.44205e-22 5.42547e-06
26.6174 -8.49739e-23 5.31869e-06
26.7954 5.17686e-23 5.2133e-06
26.9761 1.12941e-22 5.10898e-06
27.1598 -8.3492e-23 5.00579e-06
27.3468 -7.73856e-23 4.90363e-06
27.5373 -1.83342e-23 4.80236e-06
27.7317 6.02338e-23 4.7019e-06
27.9302 -4.75985e-23 4.60223e-06
28.1333 -1.29075e-22 4.50301e-06
28.3415 7.77833e-23 4.40439e-06
28.5554 1.20087e-22 4.30596e-06
28.7758 1.28304e-24 4.2076e-06
29.0035 -1.31752e-22 4.10913e-06
29.2396 6.5569e-23 4.01027e-06
29.4858 -1.2024e-22 3.9104e-06
29.7441 -3.69466e-23 3.80923e-06
30.0173 4.20908e-24 3.70596e-06
30.3101 8.96926e-24 3.59952e-06
30.6297 6.86689e-23 3.48784e-06
30.9905 -6.77494e-23 3.36728e-06
31.4301 2.28873e-25 3.22772e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.125Nc1QuantumOneLoop/iFp_FRG.txt <==
-31.4301 -7.65065e-23 3.2277e-06
-30.9905 -2.76401e-24 3.36722e-06
-30.6297 -1.4748e-22 3.48781e-06
-30.3101 -4.09799e-23 3.59949e-06
-30.0173 -3.2402e-22 3.70602e-06
-29.7441 -3.35828e-22 3.80929e-06
-29.4858 -2.36043e-22 3.9104e-06
-29.2396 2.13159e-22 4.01011e-06
-29.0035 3.97097e-23 4.10906e-06
-28.7758 -1.27612e-22 4.20758e-06
-28.5554 -3.01428e-22 4.30586e-06
-28.3415 -1.14831e-22 4.40426e-06
-28.1333 9.20312e-23 4.503e-06
-27.9302 -1.68881e-22 4.60209e-06
-27.7317 5.92185e-23 4.70182e-06
-27.5373 -1.47137e-22 4.80229e-06
-27.3468 2.99863e-22 4.90349e-06
-27.1598 1.48061e-23 5.00571e-06
-26.9761 -2.63272e-22 5.10889e-06
-26.7954 2.26783e-22 5.21314e-06
-26.6174 -3.0243e-22 5.31865e-06
-26.4421 -2.84114e-22 5.42528e-06
-26.2693 -5.18949e-22 5.53335e-06
-26.0988 3.11268e-22 5.64274e-06
-25.9304 -3.12783e-23 5.75355e-06
-25.7641 -3.83287e-22 5.86599e-06
-25.5998 4.30917e-22 5.97985e-06
-25.4373 -1.9929e-22 6.0955e-06
-25.2766 1.21921e-22 6.21275e-06
-25.1175 -1.01804e-22 6.33178e-06
-24.9601 -6.23405e-23 6.45271e-06
-24.8041 -6.33171e-23 6.57536e-06
-24.6496 -1.10043e-23 6.70015e-06
-24.4966 -9.01916e-23 6.82676e-06
-24.3448 -4.27863e-22 6.95557e-06
-24.1944 -5.78514e-22 7.08645e-06
-24.0451 -9.24431e-23 7.2195e-06
-23.8971 2.03841e-22 7.3549e-06
-23.7502 -7.08476e-23 7.49247e-06
-23.6044 2.1037e-22 7.63259e-06
-23.4597 -1.59251e-22 7.77501e-06
-23.316 -4.74639e-22 7.92008e-06
-23.1733 1.21346e-22 8.06764e-06
-23.0316 -4.78745e-22 8.21793e-06
-22.8908 3.85342e-22 8.37093e-06
-22.7509 -1.14687e-21 8.52671e-06
-22.6118 4.38946e-22 8.68546e-06
-22.4736 3.84639e-22 8.84705e-06
-22.3363 7.65136e-23 9.01184e-06
-22.1997 -2.81648e-22 9.17958e-06
-22.0639 -1.52313e-21 9.3507e-06
-21.9288 6.42343e-22 9.52497e-06
-21.7945 -6.19409e-22 9.70274e-06
-21.6609 4.91512e-22 9.8839e-06
-21.528 -7.70366e-22 1.00687e-05
-21.3958 3.11686e-23 1.02571e-05
-21.2642 -1.47072e-21 1.04493e-05
-21.1332 6.76528e-22 1.06454e-05
-21.0029 -1.21359e-21 1.08454e-05
-20.8732 9.81798e-22 1.10496e-05
-20.7441 -9.49021e-22 1.12578e-05
-20.6156 -8.35309e-22 1.14705e-05
-20.4876 1.46911e-21 1.16874e-05
-20.3602 -6.33097e-22 1.1909e-05
-20.2333 1.43643e-21 1.21352e-05
-20.1069 -2.47895e-21 1.23663e-05
-19.9811 3.08228e-23 1.26022e-05
-19.8557 2.32189e-22 1.28432e-05
-19.7309 -2.0107e-21 1.30895e-05
-19.6065 1.82235e-21 1.3341e-05
-19.4826 -3.12403e-21 1.35982e-05
-19.3592 1.49212e-21 1.38608e-05
-19.2362 -3.52175e-21 1.41295e-05
-19.1137 1.26097e-21 1.44039e-05
-18.9916 -1.4152e-21 1.46848e-05
-18.8699 4.63789e-22 1.49717e-05
-18.7487 -1.77478e-23 1.52654e-05
-18.6278 -1.55944e-21 1.55655e-05
-18.5074 7.09404e-22 1.58728e-05
-18.3873 6.27388e-22 1.6187e-05
-18.2676 -2.74518e-21 1.65087e-05
-18.1483 2.51359e-21 1.68377e-05
-18.0294 -4.02957e-21 1.71746e-05
-17.9108 4.01168e-21 1.75195e-05
-17.7926 -1.54561e-21 1.78726e-05
-17.6748 -2.80708e-21 1.82342e-05
-17.5572 5.9566e-22 1.86044e-05
-17.4401 -3.69956e-21 1.89838e-05
-17.3232 1.36265e-22 1.93722e-05
-17.2067 -1.6191e-22 1.97705e-05
-17.0905 -2.11541e-21 2.01783e-05
-16.9746 1.78161e-21 2.05967e-05
-16.859 -4.94538e-21 2.10251e-05
-16.7437 2.01445e-21 2.14648e-05
-16.6288 -3.02253e-21 2.19152e-05
-16.5141 1.10443e-21 2.23776e-05
-16.3997 2.03673e-21 2.28514e-05
-16.2856 -3.73635e-21 2.33379e-05
-16.1717 -2.50626e-21 2.38368e-05
-16.0582 2.48852e-21 2.4349e-05
-15.9449 -3.70517e-21 2.48746e-05
-15.8319 6.8609e-21 2.54143e-05
-15.7191 -5.06072e-21 2.59683e-05
-15.6066 -3.93781e-21 2.65373e-05
-15.4943 -2.15856e-22 2.71217e-05
-15.3823 -3.61985e-21 2.77221e-05
-15.2705 -1.39713e-21 2.83391e-05
-15.159 2.6372e-21 2.89729e-05
-15.0477 -4.72626e-21 2.96248e-05
-14.9367 3.43368e-21 3.02945e-05
-14.8258 -8.17368e-21 3.09837e-05
-14.7152 6.46569e-22 3.16919e-05
-14.6049 -1.73977e-21 3.2421e-05
-14.4947 -7.83713e-21 3.31705e-05
-14.3848 1.18835e-20 3.39426e-05
-14.275 -5.32278e-21 3.47365e-05
-14.1655 -3.22401e-21 3.55546e-05
-14.0562 -7.09201e-22 3.63963e-05
-13.9471 -3.51691e-21 3.72639e-05
-13.8382 -3.59576e-22 3.81569e-05
-13.7294 8.92638e-21 3.90779e-05
-13.6209 -1.40362e-20 4.00263e-05
-13.5126 2.53912e-21 4.10047e-05
-13.4044 -8.91366e-21 4.20128e-05
-13.2965 -3.96586e-21 4.30531e-05
-13.1887 -3.72965e-21 4.41257e-05
-13.0811 6.50505e-21 4.5233e-05
-12.9737 -6.58533e-21 4.63753e-05
-12.8664 2.95109e-21 4.75549e-05
-12.7593 -4.75293e-21 4.87727e-05
-12.6524 -5.54058e-21 5.00307e-05
-12.5457 1.89942e-21 5.13303e-05
-12.4391 -2.24016e-20 5.26732e-05
-12.3327 2.08693e-20 5.40616e-05
-12.2265 -1.23591e-20 5.54967e-05
-12.1204 6.10247e-21 5.69815e-05
-12.0144 -8.52494e-21 5.85169e-05
-11.9086 4.00391e-21 6.01067e-05
-11.803 -1.73245e-20 6.17512e-05
-11.6975 1.35486e-20 6.34553e-05
-11.5922 -1.42446e-20 6.52189e-05
-11.487 -3.13157e-21 6.70478e-05
-11.3819 -1.45074e-20 6.89414e-05
-11.277 -2.37027e-20 7.09066e-05
-11.1722 3.78183e-21 7.29424e-05
-11.0676 -1.39344e-20 7.50568e-05
-10.9631 2.03483e-20 7.72486e-05
-10.8587 -1.62027e-20 7.95265e-05
-10.7545 1.58172e-20 8.18895e-05
-10.6503 -2.3605e-20 8.4347e-05
-10.5463 9.6077e-21 8.68982e-05
-10.4425 -4.61408e-20 8.95535e-05
-10.3387 -1.02945e-20 9.2312e-05
-10.2351 1.51395e-20 9.5185e-05
-10.1316 4.3799e-21 9.81727e-05
-10.0282 1.59646e-20 0.000101286
-9.92496 -2.09394e-20 0.000104527
-9.82181 -9.2142e-21 0.000107907
-9.71877 -3.22688e-20 0.000111429
-9.61583 2.55952e-20 0.000115104
-9.51301 -4.81145e-20 0.000118938
-9.4103 -3.23079e-21 0.000122941
-9.30769 -4.67552e-20 0.000127122
-9.20518 -6.04882e-20 0.000131492
-9.10278 -1.23754e-20 0.00013606
-9.00048 -1.68921e-20 0.000140839
-8.89828 2.63509e-20 0.000145842
-8.79618 -9.48852e-21 0.000151078
-8.69417 -1.84058e-20 0.000156568
-8.59226 -8.08879e-21 0.000162319
-8.49044 -3.86254e-20 0.000168356
-8.38872 -3.63139e-20 0.000174687
-8.28708 -5.7789e-20 0.000181342
-8.18554 6.38474e-20 0.000188328
-8.08408 -8.20031e-22 0.000195684
-7.98271 5.16417e-20 0.000203412
-7.88143 -8.71003e-20 0.000211562
-7.78023 1.63012e-20 0.000220137
-7.67911 -1.05738e-19 0.00022919
-7.57807 6.30336e-20 0.000238731
-7.47712 -1.80271e-19 0.000248823
-7.37624 -9.53291e-21 0.000259466
-7.27544 -1.3048e-19 0.00027075
-7.17471 -7.44984e-20 0.00028267
-7.07406 -2.29934e-19 0.000295321
-6.97348 1.79094e-19 0.000308716
-6.87298 -2.15592e-19 0.000322962
-6.77254 1.97818e-19 0.000338059
-6.67218 -2.75462e-19 0.000354163
-6.57188 4.44362e-20 0.00037126
-6.47166 -2.65914e-19 0.000389519
-6.37149 -4.14558e-20 0.000408969
-6.2714 -2.50973e-19 0.000429787
-6.17136 1.77867e-19 0.000451985
-6.07139 -1.71197e-19 0.000475843
-5.97148 2.40418e-19 0.000501332
-5.87163 -4.1026e-19 0.000528762
-5.77184 1.66705e-19 0.000558217
-5.67211 -6.5884e-19 0.000589974
-5.57243 3.81499e-19 0.000624117
-5.47281 -7.45617e-19 0.00066117
-5.37325 -1.62144e-19 0.000701063
-5.27373 -5.24763e-19 0.000744417
-5.17427 -2.44891e-20 0.000791483
-5.07487 -1.1174e-18 0.000842674
-4.97551 7.56565e-20 0.000898326
-4.8762 -2.30246e-20 0.000959522
-4.77694 -5.88481e-19 0.00102603
-4.67772 3.42483e-19 0.00109927
-4.57855 -9.10575e-19 0.00118005
-4.47943 1.13094e-19 0.00126878
-4.38035 -1.81334e-18 0.00136681
-4.28131 -2.26804e-18 0.00147672
-4.18232 -1.30311e-18 0.00159739
-4.08336 1.20878e-18 0.00173294
-3.98445 -3.63116e-18 0.00188621
-3.88557 -6.82542e-19 0.00205619
-3.78673 -7.25484e-19 0.00224882
-3.68793 6.38368e-18 0.00247219
-3.58916 -3.19735e-18 0.00271934
-3.49043 7.39538e-19 0.00300754
-3.39173 -1.6553e-17 0.00335011
-3.29307 7.30035e-18 0.00373754
-3.19443 2.66475e-17 0.00421327
-3.09583 7.67192e-17 0.00480758
-2.99725 2.38204e-17 0.0053821
-2.89871 2.74205e-17 0.00607653
-2.80019 1.73808e-17 0.00692614
-2.7017 -1.0285e-18 0.00796853
-2.60323 7.79806e-18 0.00925906
-2.50479 -1.83813e-17 0.0108661
-2.40638 -2.22081e-17 0.0128911
-2.30798 -2.51034e-17 0.0154803
-2.20961 -4.77275e-17 0.0188478
-2.11126 -7.22991e-17 0.0233196
-2.01293 -1.82504e-17 0.029398
-1.91462 -3.45161e-17 0.0379062
-1.81632 -3.87313e-16 0.0502288
-1.71804 -2.55281e-16 0.0688805
-1.61978 -9.75734e-16 0.0987037
-1.52154 -1.67001e-16 0.150087
-1.42331 -6.00827e-16 0.248201
-1.32509 -2.99181e-14 0.467121
-1.22689 7.11665e-15 1.09729
-1.12869 3.71415e-13 3.99727
-1.03051 -9.79354e-12 18.9681
-0.932337 6.5776e-14 4.99238
-0.834173 -3.48206e-14 1.56938
-0.736016 3.2618e-14 0.778442
-0.637867 2.05438e-14 0.486339
-0.539723 -3.64216e-15 0.348052
-0.441585 6.32421e-16 0.272719
-0.343451 2.29498e-15 0.228477
-0.24532 3.43085e-16 0.201845
-0.147191 -3.32828e-17 0.186541
-0.0490634 -3.45136e-16 0.179513
0.0490634 1.96325e-15 0.179513
0.147191 1.69545e-15 0.186541
0.24532 1.79607e-15 0.201845
0.343451 1.61844e-16 0.228477
0.441585 4.96246e-15 0.272719
0.539723 1.507e-14 0.348052
0.637867 6.95822e-15 0.486339
0.736016 1.48031e-14 0.778442
0.834173 -6.26102e-14 1.56938
0.932337 1.67303e-13 4.99238
1.03051 -2.98698e-11 18.9681
1.12869 6.14809e-14 3.99727
1.22689 -2.55653e-14 1.09729
1.32509 7.2809e-16 0.467121
1.42331 -1.38151e-15 0.248201
1.52154 -9.36825e-16 0.150087
1.61978 -2.85942e-17 0.0987037
1.71804 -6.44284e-16 0.0688805
1.81632 -3.56798e-18 0.0502288
1.91462 -1.42451e-16 0.0379062
2.01293 -9.678e-17 0.029398
2.11126 -4.91254e-17 0.0233196
2.20961 -3.9311e-17 0.0188478
2.30798 -2.60476e-17 0.0154803
2.40638 -3.02774e-17 0.0128911
2.50479 -1.77416e-17 0.0108661
2.60323 -3.21779e-17 0.00925906
2.7017 -1.2006e-17 0.00796853
2.80019 -1.52577e-17 0.00692614
2.89871 -2.04187e-17 0.00607653
2.99725 -4.87368e-17 0.0053821
3.09583 -1.72389e-16 0.00480758
3.19443 -4.90142e-17 0.00421327
3.29307 -1.50563e-17 0.00373754
3.39173 1.97939e-17 0.00335011
3.49043 -1.24241e-17 0.00300754
3.58916 -3.06381e-18 0.00271934
3.68793 -1.37409e-17 0.00247219
3.78673 -1.1364e-18 0.00224882
3.88557 -3.12202e-18 0.00205619
3.98445 -3.26467e-18 0.00188621
4.08336 -4.04021e-18 0.00173294
4.18232 -1.24223e-18 0.00159739
4.28131 -2.10122e-18 0.00147672
4.38035 3.58269e-19 0.00136681
4.47943 -1.41617e-18 0.00126878
4.57855 5.13879e-19 0.00118005
4.67772 -1.44749e-18 0.00109927
4.77694 -2.1886e-19 0.00102603
4.8762 -9.84564e-19 0.000959522
4.97551 -6.52763e-19 0.000898326
5.07487 4.02861e-19 0.000842674
5.17427 -4.29228e-19 0.000791483
5.27373 -3.5176e-20 0.000744417
5.37325 -2.09756e-19 0.000701063
5.47281 2.75193e-19 0.00066117
5.57243 -6.79074e-19 0.000624117
5.67211 2.4768e-19 0.000589974
5.77184 -4.30168e-19 0.000558217
5.87163 7.73596e-20 0.000528762
5.97148 -4.62407e-19 0.000501332
6.07139 -1.2918e-19 0.000475843
6.17136 -3.54741e-19 0.000451985
6.2714 4.30269e-20 0.000429787
6.37149 -1.10769e-19 0.000408969
6.47166 8.10619e-20 0.000389519
6.57188 -1.76362e-19 0.00037126
6.67218 1.04459e-19 0.000354163
6.77254 -3.10618e-19 0.000338059
6.87298 6.84949e-20 0.000322962
6.97348 -2.7714e-19 0.000308716
7.07406 1.11575e-19 0.000295321
7.17471 -2.46019e-20 0.00028267
7.27544 3.1175e-20 0.00027075
7.37624 -6.21822e-20 0.000259466
7.47712 1.00038e-19 0.000248823
7.57807 -1.22974e-19 0.000238731
7.67911 3.28637e-20 0.00022919
7.78023 -7.07887e-20 0.000220137
7.88143 2.53021e-20 0.000211562
7.98271 -1.08955e-19 0.000203412
8.08408 -5.3545e-20 0.000195684
8.18554 -1.07328e-19 0.000188328
8.28708 4.7768e-21 0.000181342
8.38872 -9.12305e-21 0.000174687
8.49044 -4.1654e-21 0.000168356
8.59226 -2.99251e-20 0.000162319
8.69417 -1.55294e-20 0.000156568
8.79618 -2.20458e-20 0.000151078
8.89828 -5.96699e-20 0.000145842
9.00048 -1.31098e-20 0.000140839
9.10278 -1.78204e-20 0.00013606
9.20518 3.20708e-20 0.000131492
9.30769 2.16086e-20 0.000127122
9.4103 -2.22185e-20 0.000122941
9.51301 2.64251e-20 0.000118938
9.61583 -4.73725e-20 0.000115104
9.71877 1.26861e-20 0.000111429
9.82181 -1.22379e-20 0.000107907
9.92496 3.02258e-21 0.000104527
10.0282 -3.47294e-20 0.000101286
10.1316 -2.03565e-20 9.81727e-05
10.2351 -3.19588e-20 9.5185e-05
10.3387 -4.66762e-21 9.2312e-05
10.4425 3.08076e-20 8.95535e-05
10.5463 -2.29026e-20 8.68982e-05
10.6503 9.22252e-21 8.4347e-05
10.7545 -2.79866e-20 8.18895e-05
10.8587 3.67425e-21 7.95265e-05
10.9631 -3.03524e-20 7.72486e-05
11.0676 1.97923e-21 7.50568e-05
11.1722 -1.18778e-20 7.29424e-05
11.277 1.37458e-20 7.09066e-05
11.3819 6.47056e-21 6.89414e-05
11.487 -6.39828e-21 6.70478e-05
11.5922 6.31834e-21 6.52189e-05
11.6975 -2.17466e-20 6.34553e-05
11.803 1.03202e-20 6.17512e-05
11.9086 -1.12338e-20 6.01067e-05
12.0144 2.38894e-21 5.85169e-05
12.1204 -1.26095e-20 5.69815e-05
12.2265 5.66961e-21 5.54967e-05
12.3327 -2.68648e-20 5.40616e-05
12.4391 1.68237e-20 5.26732e-05
12.5457 -7.56473e-21 5.13303e-05
12.6524 -3.48063e-22 5.00307e-05
12.7593 -5.47276e-22 4.87727e-05
12.8664 -8.49572e-21 4.75549e-05
12.9737 1.8121e-21 4.63753e-05
13.0811 -1.13658e-20 4.5233e-05
13.1887 -5.01866e-22 4.41257e-05
13.2965 -7.09587e-22 4.30531e-05
13.4044 5.04489e-21 4.20128e-05
13.5126 -6.82098e-21 4.10047e-05
13.6209 1.07321e-20 4.00263e-05
13.7294 -1.27573e-20 3.90779e-05
13.8382 -2.69612e-21 3.81569e-05
13.9471 4.20554e-23 3.72639e-05
14.0562 -1.96198e-21 3.63963e-05
14.1655 -3.55787e-22 3.55546e-05
14.275 2.82411e-21 3.47365e-05
14.3848 -1.54279e-20 3.39426e-05
14.4947 5.48848e-21 3.31705e-05
14.6049 -1.36179e-21 3.2421e-05
14.7152 -2.7998e-21 3.16919e-05
14.8258 5.28682e-21 3.09837e-05
14.9367 -5.52405e-21 3.02945e-05
15.0477 2.48677e-21 2.96248e-05
15.159 -4.65106e-21 2.89729e-05
15.2705 -8.02395e-22 2.83391e-05
15.3823 1.61574e-21 2.77221e-05
15.4943 -1.86532e-21 2.71217e-05
15.6066 2.15819e-21 2.65373e-05
15.7191 3.38417e-21 2.59683e-05
15.8319 -8.91286e-21 2.54143e-05
15.9449 2.20801e-21 2.48746e-05
16.0582 -4.22584e-21 2.4349e-05
16.1717 1.15448e-21 2.38368e-05
16.2856 2.09442e-21 2.33379e-05
16.3997 -3.32192e-21 2.28514e-05
16.5141 -2.70304e-21 2.23776e-05
16.6288 1.81546e-21 2.19152e-05
16.7437 -3.61721e-21 2.14648e-05
16.859 3.89074e-21 2.10251e-05
16.9746 -3.26464e-21 2.05967e-05
17.0905 1.09825e-21 2.01783e-05
17.2067 -1.00184e-21 1.97705e-05
17.3232 -1.21108e-21 1.93722e-05
17.4401 2.60861e-21 1.89838e-05
17.5572 -1.56613e-21 1.86044e-05
17.6748 1.79338e-21 1.82342e-05
17.7926 5.02989e-22 1.78726e-05
17.9108 -4.88034e-21 1.75195e-05
18.0294 2.94523e-21 1.71746e-05
18.1483 -3.22156e-21 1.68377e-05
18.2676 1.72303e-21 1.65087e-05
18.3873 -1.2817e-21 1.6187e-05
18.5074 -1.58827e-21 1.58728e-05
18.6278 8.68492e-22 1.55655e-05
18.7487 -9.26168e-22 1.52654e-05
18.8699 -1.20324e-21 1.49717e-05
18.9916 5.54524e-22 1.46848e-05
19.1137 -1.91469e-21 1.44039e-05
19.2362 2.8626e-21 1.41295e-05
19.3592 -2.07026e-21 1.38608e-05
19.4826 2.56672e-21 1.35982e-05
19.6065 -2.40926e-21 1.3341e-05
19.7309 1.4849e-21 1.30895e-05
19.8557 -8.13516e-22 1.28432e-05
19.9811 -5.31263e-22 1.26022e-05
20.1069 1.88353e-21 1.23663e-05
20.2333 -1.88506e-21 1.21352e-05
20.3602 1.1568e-22 1.1909e-05
20.4876 -1.97725e-21 1.16874e-05
20.6156 3.522e-22 1.14705e-05
20.7441 5.03355e-22 1.12578e-05
20.8732 -1.42219e-21 1.10496e-05
21.0029 8.68342e-22 1.08454e-05
21.1332 -1.11921e-21 1.06454e-05
21.2642 1.04697e-21 1.04493e-05
21.3958 -3.94125e-22 1.02571e-05
21.528 3.99584e-22 1.00687e-05
21.6609 -8.33639e-22 9.8839e-06
21.7945 1.9174e-22 9.70274e-06
21.9288 -9.75458e-22 9.52497e-06
22.0639 1.16894e-21 9.3507e-06
22.1997 5.06915e-24 9.17958e-06
22.3363 -3.82758e-22 9.01184e-06
22.4736 -6.54781e-22 8.84705e-06
22.6118 -7.42647e-22 8.68546e-06
22.7509 8.47083e-22 8.52671e-06
22.8908 -7.03015e-22 8.37093e-06
23.0316 2.1953e-22 8.21793e-06
23.1733 -4.00294e-22 8.06764e-06
23.316 2.12313e-22 7.92008e-06
23.4597 -7.92174e-23 7.77501e-06
23.6044 -4.55544e-22 7.63259e-06
23.7502 -1.33002e-22 7.49247e-06
23.8971 -4.23484e-22 7.3549e-06
24.0451 -8.94921e-23 7.2195e-06
24.1944 3.73032e-22 7.08645e-06
24.3448 1.88136e-22 6.95557e-06
24.4966 -7.25992e-23 6.82676e-06
24.6496 -2.1282e-22 6.70015e-06
24.8041 -9.84227e-23 6.57536e-06
24.9601 -1.52431e-22 6.45271e-06
25.1175 -4.09523e-23 6.33178e-06
25.2766 -2.8536e-22 6.21275e-06
25.4373 2.21633e-23 6.0955e-06
25.5998 -5.61574e-22 5.97985e-06
25.7641 1.9753e-22 5.86599e-06
25.9304 -8.3816e-23 5.75355e-06
26.0988 -4.74731e-22 5.64274e-06
26.2693 3.73349e-22 5.53335e-06
26.4421 1.82331e-22 5.42528e-06
26.6174 1.51461e-22 5.31865e-06
26.7954 -3.36222e-22 5.21314e-06
26.9761 1.17107e-22 5.10889e-06
27.1598 -1.47088e-22 5.00571e-06
27.3468 -4.00001e-22 4.90349e-06
27.5373 2.65584e-23 4.80229e-06
27.7317 -1.56809e-22 4.70182e-06
27.9302 6.29324e-23 4.60209e-06
28.1333 -2.05299e-22 4.503e-06
28.3415 5.98316e-23 4.40426e-06
28.5554 1.88914e-22 4.30586e-06
28.7758 1.37388e-23 4.20758e-06
29.0035 -9.66371e-23 4.10906e-06
29.2396 -2.70695e-22 4.01011e-06
29.4858 1.23921e-22 3.9104e-06
29.7441 2.1532e-22 3.80929e-06
30.0173 2.24599e-22 3.70602e-06
30.3101 -2.97694e-23 3.59949e-06
30.6297 8.1133e-23 3.48781e-06
30.9905 -6.06819e-23 3.36722e-06
31.4301 1.99946e-23 3.2277e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.125Nc1QuantumOneLoop/iFp_OneLoopFRG.txt <==
-31.4301 4.69667e-25 3.22768e-06
-30.9905 5.86971e-25 3.36721e-06
-30.6297 -1.54493e-24 3.4878e-06
-30.3101 5.68691e-26 3.59946e-06
-30.0173 -8.95121e-25 3.70597e-06
-29.7441 -7.13184e-25 3.80922e-06
-29.4858 -8.42945e-25 3.91036e-06
-29.2396 -9.17833e-26 4.01013e-06
-29.0035 -6.1319e-26 4.10906e-06
-28.7758 -1.07841e-24 4.20753e-06
-28.5554 -1.96614e-24 4.30585e-06
-28.3415 1.71101e-24 4.40426e-06
-28.1333 3.72876e-25 4.50295e-06
-27.9302 4.40873e-26 4.60209e-06
-27.7317 -1.34242e-24 4.70181e-06
-27.5373 2.74806e-25 4.80225e-06
-27.3468 -1.10976e-24 4.9035e-06
-27.1598 5.24074e-25 5.00568e-06
-26.9761 -2.14707e-25 5.10886e-06
-26.7954 1.23789e-24 5.21314e-06
-26.6174 7.16812e-25 5.31859e-06
-26.4421 -9.23843e-25 5.42529e-06
-26.2693 -1.45186e-24 5.53331e-06
-26.0988 -9.45539e-25 5.64271e-06
-25.9304 -2.48442e-24 5.75356e-06
-25.7641 -2.27548e-24 5.86592e-06
-25.5998 -3.4836e-24 5.97986e-06
-25.4373 2.34675e-25 6.09545e-06
-25.2766 4.28988e-24 6.21273e-06
-25.1175 -1.46112e-24 6.33177e-06
-24.9601 1.39418e-24 6.45263e-06
-24.8041 -1.08903e-24 6.57538e-06
-24.6496 -8.04784e-25 6.70007e-06
-24.4966 2.53968e-24 6.82676e-06
-24.3448 -2.7476e-24 6.95552e-06
-24.1944 6.54205e-26 7.08641e-06
-24.0451 -3.32196e-24 7.21949e-06
-23.8971 -9.7448e-25 7.35482e-06
-23.7502 -3.49704e-24 7.49247e-06
-23.6044 1.1758e-24 7.63251e-06
-23.4597 4.39673e-25 7.775e-06
-23.316 7.29783e-24 7.92001e-06
-23.1733 -4.58959e-24 8.06761e-06
-23.0316 -4.71184e-24 8.21788e-06
-22.8908 -2.2122e-24 8.37088e-06
-22.7509 -3.14813e-24 8.52669e-06
-22.6118 2.73821e-25 8.68538e-06
-22.4736 -2.92096e-24 8.84704e-06
-22.3363 4.40832e-24 9.01174e-06
-22.1997 6.21017e-24 9.17957e-06
-22.0639 -1.05913e-24 9.35061e-06
-21.9288 5.43017e-24 9.52494e-06
-21.7945 -1.37116e-24 9.70266e-06
-21.6609 5.31857e-24 9.88385e-06
-21.528 -4.20245e-24 1.00686e-05
-21.3958 5.23092e-25 1.0257e-05
-21.2642 3.38478e-24 1.04492e-05
-21.1332 8.18741e-24 1.06453e-05
-21.0029 -4.59978e-24 1.08453e-05
-20.8732 4.1077e-24 1.10494e-05
-20.7441 -3.0373e-24 1.12577e-05
-20.6156 -8.24673e-25 1.14703e-05
-20.4876 -8.75684e-25 1.16874e-05
-20.3602 8.01446e-24 1.19089e-05
-20.2333 -2.57295e-24 1.21351e-05
-20.1069 -1.55929e-24 1.23662e-05
-19.9811 8.24531e-24 1.26021e-05
-19.8557 -4.43625e-24 1.28432e-05
-19.7309 4.90719e-24 1.30894e-05
-19.6065 -9.38194e-24 1.3341e-05
-19.4826 -2.24209e-24 1.3598e-05
-19.3592 2.37753e-24 1.38608e-05
-19.2362 -3.15485e-24 1.41294e-05
-19.1137 1.18465e-24 1.44039e-05
-18.9916 2.38768e-24 1.46846e-05
-18.8699 8.44145e-24 1.49717e-05
-18.7487 7.74383e-24 1.52652e-05
-18.6278 3.9022e-24 1.55655e-05
-18.5074 -2.77439e-24 1.58726e-05
-18.3873 -5.02573e-25 1.61869e-05
-18.2676 7.52725e-24 1.65085e-05
-18.1483 -1.05682e-23 1.68376e-05
-18.0294 -5.9888e-24 1.71745e-05
-17.9108 -1.02516e-24 1.75193e-05
-17.7926 -2.11522e-24 1.78724e-05
-17.6748 -1.85549e-23 1.8234e-05
-17.5572 -1.24737e-23 1.86043e-05
-17.4401 -6.42277e-24 1.89835e-05
-17.3232 -5.23143e-24 1.93721e-05
-17.2067 6.94771e-24 1.97702e-05
-17.0905 3.50444e-24 2.01782e-05
-16.9746 -1.62693e-23 2.05964e-05
-16.859 3.25999e-24 2.1025e-05
-16.7437 -1.47229e-23 2.14645e-05
-16.6288 -3.26184e-24 2.19151e-05
-16.5141 -5.52853e-24 2.23772e-05
-16.3997 3.99232e-24 2.28513e-05
-16.2856 1.15781e-23 2.33376e-05
-16.1717 1.35263e-23 2.38366e-05
-16.0582 8.63286e-24 2.43487e-05
-15.9449 -5.12742e-24 2.48743e-05
-15.8319 2.90404e-24 2.54139e-05
-15.7191 -6.10727e-24 2.5968e-05
-15.6066 -8.63344e-24 2.6537e-05
-15.4943 4.78213e-24 2.71214e-05
-15.3823 -1.7673e-23 2.77218e-05
-15.2705 -3.6852e-24 2.83387e-05
-15.159 -7.37351e-24 2.89726e-05
-15.0477 3.04648e-23 2.96243e-05
-14.9367 -1.23408e-23 3.02942e-05
-14.8258 2.98599e-23 3.09831e-05
-14.7152 9.1409e-24 3.16916e-05
-14.6049 2.56289e-23 3.24204e-05
-14.4947 1.48005e-23 3.31703e-05
-14.3848 -1.61141e-23 3.39419e-05
-14.275 8.7352e-24 3.47362e-05
-14.1655 -1.12978e-23 3.55539e-05
-14.0562 2.64129e-23 3.63959e-05
-13.9471 -1.05575e-23 3.72632e-05
-13.8382 -1.292e-23 3.81566e-05
-13.7294 -1.02192e-23 3.90771e-05
-13.6209 1.11908e-24 4.00258e-05
-13.5126 -1.70852e-23 4.10038e-05
-13.4044 -1.31596e-23 4.20122e-05
-13.2965 2.14848e-24 4.30523e-05
-13.1887 2.61419e-23 4.41251e-05
-13.0811 2.16097e-23 4.52321e-05
-12.9737 -1.1697e-23 4.63746e-05
-12.8664 6.98192e-23 4.7554e-05
-12.7593 -4.50283e-23 4.87719e-05
-12.6524 -1.23461e-23 5.00298e-05
-12.5457 -1.58565e-23 5.13293e-05
-12.4391 1.7331e-23 5.26723e-05
-12.3327 2.85065e-23 5.40604e-05
-12.2265 2.17465e-23 5.54957e-05
-12.1204 5.59286e-24 5.69802e-05
-12.0144 -5.02306e-23 5.85159e-05
-11.9086 -1.15039e-23 6.01051e-05
-11.803 -9.53369e-24 6.17502e-05
-11.6975 1.1338e-23 6.34536e-05
-11.5922 3.88945e-23 6.52179e-05
-11.487 7.09277e-23 6.70458e-05
-11.3819 3.97086e-23 6.89403e-05
-11.277 -6.09814e-23 7.09043e-05
-11.1722 -7.66929e-23 7.29412e-05
-11.0676 -3.9332e-24 7.50544e-05
-10.9631 5.818e-23 7.72473e-05
-10.8587 -4.47754e-23 7.95238e-05
-10.7545 5.80072e-23 8.1888e-05
-10.6503 -6.64601e-23 8.43441e-05
-10.5463 -1.46408e-22 8.68965e-05
-10.4425 -2.55382e-23 8.95502e-05
-10.3387 -6.23835e-23 9.23101e-05
-10.2351 -5.43609e-23 9.51815e-05
-10.1316 1.09215e-23 9.81703e-05
-10.0282 4.60027e-23 0.000101282
-9.92496 -1.03183e-22 0.000104524
-9.82181 9.23585e-23 0.000107903
-9.71877 6.30396e-23 0.000111425
-9.61583 9.18373e-23 0.0001151
-9.51301 -1.07003e-22 0.000118934
-9.4103 5.3149e-23 0.000122937
-9.30769 9.57393e-23 0.000127118
-9.20518 1.95684e-22 0.000131487
-9.10278 1.6675e-22 0.000136055
-9.00048 -6.79868e-23 0.000140834
-8.89828 -3.47211e-22 0.000145835
-8.79618 2.48671e-22 0.000151073
-8.69417 -2.58432e-22 0.00015656
-8.59226 -5.86501e-23 0.000162313
-8.49044 3.52888e-22 0.000168347
-8.38872 -2.27628e-22 0.00017468
-8.28708 1.61546e-22 0.000181331
-8.18554 2.81891e-22 0.000188321
-8.08408 1.7659e-22 0.00019567
-7.98271 -2.55353e-22 0.000203404
-7.88143 -3.88689e-22 0.000211547
-7.78023 -2.03332e-22 0.000220126
-7.67911 -7.49444e-24 0.000229173
-7.57807 1.14324e-22 0.00023872
-7.47712 -2.80222e-22 0.000248801
-7.37624 2.17287e-22 0.000259455
-7.27544 4.97375e-22 0.000270724
-7.17471 -3.22077e-22 0.000282654
-7.07406 -1.58275e-22 0.000295293
-6.97348 3.22721e-22 0.000308697
-6.87298 -6.34112e-22 0.000322925
-6.77254 1.15945e-22 0.000338041
-6.67218 2.94024e-22 0.000354117
-6.57188 3.83709e-23 0.000371232
-6.47166 2.18651e-22 0.000389473
-6.37149 3.05437e-22 0.000408934
-6.2714 4.88047e-22 0.000429721
-6.17136 -8.62736e-22 0.000451952
-6.07139 3.9117e-23 0.000475756
-5.97148 4.37889e-22 0.000501277
-5.87163 1.28372e-22 0.000528676
-5.77184 -8.39941e-22 0.000558133
-5.67211 -1.24843e-21 0.000589848
-5.57243 9.85242e-22 0.000624046
-5.47281 -2.93002e-22 0.000660981
-5.37325 -4.47297e-22 0.000700939
-5.27373 2.52132e-21 0.000744241
-5.17427 -7.75672e-22 0.000791256
-5.07487 -3.92329e-22 0.000842397
-4.97551 -7.03205e-22 0.000898141
-4.8762 1.99441e-21 0.00095903
-4.77694 -4.84618e-21 0.00102569
-4.67772 -2.21976e-21 0.00109883
-4.57855 2.13494e-21 0.00117929
-4.47943 2.86473e-21 0.00126803
-4.38035 -1.29983e-21 0.00136618
-4.28131 -8.85478e-22 0.00147505
-4.18232 -1.14464e-21 0.00159618
-4.08336 4.6125e-21 0.0017314
-3.98445 9.68163e-22 0.00188289
-3.88557 2.52525e-21 0.00205323
-3.78673 4.03311e-21 0.00224555
-3.68793 -2.23322e-21 0.00246359
-3.58916 3.50781e-21 0.00271194
-3.49043 7.90608e-21 0.00299621
-3.39173 -1.6052e-21 0.00332331
-3.29307 -1.20513e-20 0.00370185
-3.19443 1.69697e-20 0.00414265
-3.09583 1.6078e-20 0.0046594
-2.99725 9.34207e-21 0.00526964
-2.89871 -1.51417e-20 0.00599609
-2.80019 3.44279e-21 0.0068685
-2.7017 -1.98764e-20 0.00792646
-2.60323 -6.45484e-20 0.00922334
-2.50479 -4.78959e-20 0.0108324
-2.40638 -1.37305e-20 0.0128559
-2.30798 -5.14037e-21 0.0154403
-2.20961 1.41839e-19 0.0187996
-2.11126 -1.225e-20 0.0232559
-2.01293 -3.65118e-19 0.0293106
-1.91462 9.03311e-20 0.0377744
-1.81632 -5.0057e-19 0.0500212
-1.71804 1.42445e-19 0.0685174
-1.61978 3.94519e-19 0.0980229
-1.52154 2.47708e-18 0.148631
-1.42331 4.31618e-19 0.244667
-1.32509 -3.32363e-18 0.4566
-1.22689 -2.9179e-17 1.0571
-1.12869 -3.79795e-19 3.80289
-1.03051 -1.58652e-17 20.4696
-0.932337 1.77972e-18 4.71122
-0.834173 -2.68586e-17 1.50678
-0.736016 -7.45401e-18 0.759445
-0.637867 1.03465e-18 0.478522
-0.539723 -2.17066e-18 0.343998
-0.441585 1.21315e-18 0.270259
-0.343451 -7.43513e-19 0.226765
-0.24532 2.62936e-19 0.200528
-0.147191 -1.59031e-19 0.185423
-0.0490634 -6.56059e-20 0.178484
0.0490634 -1.14553e-20 0.178484
0.147191 -8.35707e-21 0.185423
0.24532 -2.64064e-19 0.200528
0.343451 9.43748e-19 0.226765
0.441585 4.22379e-19 0.270259
0.539723 -8.09569e-19 0.343998
0.637867 1.00738e-18 0.478522
0.736016 -7.69812e-21 0.759445
0.834173 -8.4364e-18 1.50678
0.932337 -1.70764e-16 4.71122
1.03051 1.96178e-17 20.4696
1.12869 -9.84655e-17 3.80289
1.22689 1.85154e-18 1.0571
1.32509 2.11767e-18 0.4566
1.42331 -1.28544e-18 0.244667
1.52154 -1.21249e-19 0.148631
1.61978 9.30589e-19 0.0980229
1.71804 -2.08618e-20 0.0685174
1.81632 -4.41087e-19 0.0500212
1.91462 1.80517e-19 0.0377744
2.01293 2.26576e-20 0.0293106
2.11126 -5.84958e-20 0.0232559
2.20961 8.03941e-21 0.0187996
2.30798 -1.95616e-20 0.0154403
2.40638 1.4299e-20 0.0128559
2.50479 7.0572e-20 0.0108324
2.60323 1.14277e-21 0.00922334
2.7017 -1.13388e-21 0.00792646
2.80019 -1.2131e-20 0.0068685
2.89871 -2.20915e-20 0.00599609
2.99725 -2.71257e-20 0.00526964
3.09583 -4.79806e-21 0.0046594
3.19443 7.16979e-23 0.00414265
3.29307 7.27915e-21 0.00370185
3.39173 2.91515e-22 0.00332331
3.49043 -1.03747e-20 0.00299621
3.58916 3.92838e-21 0.00271194
3.68793 -3.27891e-21 0.00246359
3.78673 8.5306e-21 0.00224555
3.88557 7.21564e-22 0.00205323
3.98445 7.25669e-21 0.00188289
4.08336 -4.29193e-22 0.0017314
4.18232 -5.32988e-21 0.00159618
4.28131 -4.38496e-21 0.00147505
4.38035 -1.27801e-21 0.00136618
4.47943 -8.39936e-22 0.00126803
4.57855 1.86654e-21 0.00117929
4.67772 -2.02189e-21 0.00109883
4.77694 2.63293e-21 0.00102569
4.8762 1.20617e-21 0.00095903
4.97551 3.41748e-23 0.000898141
5.07487 5.82861e-22 0.000842397
5.17427 3.37185e-22 0.000791256
5.27373 -6.28145e-22 0.000744241
5.37325 1.76146e-21 0.000700939
5.47281 -8.73593e-22 0.000660981
5.57243 -2.99214e-22 0.000624046
5.67211 6.61883e-22 0.000589848
5.77184 8.42751e-22 0.000558133
5.87163 1.27009e-21 0.000528676
5.97148 -9.05425e-22 0.000501277
6.07139 -1.17384e-21 0.000475756
6.17136 6.86802e-22 0.000451952
6.2714 -3.92236e-22 0.000429721
6.37149 1.83131e-22 0.000408934
6.47166 -6.82858e-22 0.000389473
6.57188 1.18125e-22 0.000371232
6.67218 -4.95694e-22 0.000354117
6.77254 -3.34791e-22 0.000338041
6.87298 7.67404e-22 0.000322925
6.97348 6.17509e-24 0.000308697
7.07406 1.81079e-22 0.000295293
7.17471 6.28716e-22 0.000282654
7.27544 -6.53254e-23 0.000270724
7.37624 -1.25868e-22 0.000259455
7.47712 -5.46902e-23 0.000248801
7.57807 5.18999e-24 0.00023872
7.67911 1.75068e-22 0.000229173
7.78023 2.7102e-22 0.000220126
7.88143 -1.58344e-22 0.000211547
7.98271 -2.35055e-22 0.000203404
8.08408 2.61173e-22 0.00019567
8.18554 8.97081e-23 0.000188321
8.28708 2.30832e-24 0.000181331
8.38872 1.56478e-22 0.00017468
8.49044 1.73994e-22 0.000168347
8.59226 3.13359e-23 0.000162313
8.69417 -1.2719e-22 0.00015656
8.79618 -1.64961e-22 0.000151073
8.89828 -1.60055e-22 0.000145835
9.00048 9.14606e-23 0.000140834
9.10278 4.76597e-23 0.000136055
9.20518 -6.4811e-23 0.000131487
9.30769 -5.25825e-23 0.000127118
9.4103 -3.42097e-23 0.000122937
9.51301 -4.34953e-23 0.000118934
9.61583 1.78885e-22 0.0001151
9.71877 -6.00064e-23 0.000111425
9.82181 3.79965e-23 0.000107903
9.92496 1.77352e-22 0.000104524
10.0282 3.25144e-23 0.000101282
10.1316 -2.60312e-23 9.81703e-05
10.2351 1.09578e-23 9.51815e-05
10.3387 -4.19044e-23 9.23101e-05
10.4425 -6.92862e-23 8.95502e-05
10.5463 -3.81323e-23 8.68965e-05
10.6503 -4.67601e-23 8.43441e-05
10.7545 -5.79778e-24 8.1888e-05
10.8587 -1.08009e-23 7.95238e-05
10.9631 2.03364e-23 7.72473e-05
11.0676 -6.86411e-23 7.50544e-05
11.1722 -3.58084e-23 7.29412e-05
11.277 1.36537e-22 7.09043e-05
11.3819 5.54809e-23 6.89403e-05
11.487 3.0294e-23 6.70458e-05
11.5922 3.58309e-23 6.52179e-05
11.6975 4.59154e-23 6.34536e-05
11.803 -1.22013e-23 6.17502e-05
11.9086 -1.1776e-22 6.01051e-05
12.0144 -6.72093e-23 5.85159e-05
12.1204 2.45127e-24 5.69802e-05
12.2265 4.00752e-24 5.54957e-05
12.3327 2.79296e-23 5.40604e-05
12.4391 -3.5056e-23 5.26723e-05
12.5457 -6.93817e-23 5.13293e-05
12.6524 5.04145e-24 5.00298e-05
12.7593 -7.34364e-24 4.87719e-05
12.8664 -1.55705e-23 4.7554e-05
12.9737 -6.41306e-24 4.63746e-05
13.0811 4.34921e-24 4.52321e-05
13.1887 -1.16758e-23 4.41251e-05
13.2965 -1.57193e-24 4.30523e-05
13.4044 3.07343e-23 4.20122e-05
13.5126 -1.76226e-23 4.10038e-05
13.6209 -3.60659e-23 4.00258e-05
13.7294 4.08516e-23 3.90771e-05
13.8382 4.0242e-25 3.81566e-05
13.9471 1.58887e-23 3.72632e-05
14.0562 2.74482e-24 3.63959e-05
14.1655 -2.06435e-23 3.55539e-05
14.275 -2.46034e-23 3.47362e-05
14.3848 9.86097e-24 3.39419e-05
14.4947 1.07979e-23 3.31703e-05
14.6049 -5.07147e-24 3.24204e-05
14.7152 1.78311e-23 3.16916e-05
14.8258 6.02056e-24 3.09831e-05
14.9367 -1.6872e-23 3.02942e-05
15.0477 -1.81344e-24 2.96243e-05
15.159 5.97691e-24 2.89726e-05
15.2705 -9.57613e-24 2.83387e-05
15.3823 2.09175e-23 2.77218e-05
15.4943 -1.37488e-23 2.71214e-05
15.6066 3.38783e-24 2.6537e-05
15.7191 -1.81054e-24 2.5968e-05
15.8319 -3.30861e-24 2.54139e-05
15.9449 1.29588e-23 2.48743e-05
16.0582 -1.20548e-23 2.43487e-05
16.1717 2.78941e-24 2.38366e-05
16.2856 -1.6589e-23 2.33376e-05
16.3997 -1.47345e-23 2.28513e-05
16.5141 7.71588e-25 2.23772e-05
16.6288 1.03541e-23 2.19151e-05
16.7437 -1.09969e-23 2.14645e-05
16.859 -8.2063e-24 2.1025e-05
16.9746 4.40226e-24 2.05964e-05
17.0905 1.04834e-23 2.01782e-05
17.2067 1.60998e-23 1.97702e-05
17.3232 2.25971e-24 1.93721e-05
17.4401 4.0111e-24 1.89835e-05
17.5572 1.20203e-23 1.86043e-05
17.6748 6.53942e-24 1.8234e-05
17.7926 1.01065e-23 1.78724e-05
17.9108 1.21316e-23 1.75193e-05
18.0294 7.60406e-24 1.71745e-05
18.1483 8.10741e-24 1.68376e-05
18.2676 -1.00024e-23 1.65085e-05
18.3873 2.75283e-24 1.61869e-05
18.5074 -7.64395e-24 1.58726e-05
18.6278 3.99775e-24 1.55655e-05
18.7487 5.59114e-24 1.52652e-05
18.8699 8.82046e-24 1.49717e-05
18.9916 -7.12272e-24 1.46846e-05
19.1137 1.56248e-24 1.44039e-05
19.2362 2.26521e-25 1.41294e-05
19.3592 -4.64172e-24 1.38608e-05
19.4826 -1.23297e-23 1.3598e-05
19.6065 -3.0388e-24 1.3341e-05
19.7309 2.30905e-24 1.30894e-05
19.8557 8.38171e-25 1.28432e-05
19.9811 1.14622e-23 1.26021e-05
20.1069 7.19354e-24 1.23662e-05
20.2333 4.47631e-24 1.21351e-05
20.3602 -3.19746e-24 1.19089e-05
20.4876 -5.61047e-24 1.16874e-05
20.6156 -6.47461e-24 1.14703e-05
20.7441 -9.24005e-25 1.12577e-05
20.8732 -6.23293e-24 1.10494e-05
21.0029 -3.38752e-24 1.08453e-05
21.1332 -4.26975e-24 1.06453e-05
21.2642 8.60265e-24 1.04492e-05
21.3958 4.36509e-24 1.0257e-05
21.528 5.12546e-24 1.00686e-05
21.6609 -2.19451e-24 9.88385e-06
21.7945 -3.37711e-24 9.70266e-06
21.9288 1.96172e-25 9.52494e-06
22.0639 5.94961e-24 9.35061e-06
22.1997 3.20413e-24 9.17957e-06
22.3363 5.1023e-24 9.01174e-06
22.4736 7.97781e-25 8.84704e-06
22.6118 -1.45024e-24 8.68538e-06
22.7509 -7.38872e-24 8.52669e-06
22.8908 5.27211e-24 8.37088e-06
23.0316 3.43585e-24 8.21788e-06
23.1733 -1.03973e-25 8.06761e-06
23.316 -2.43952e-26 7.92001e-06
23.4597 2.05682e-24 7.775e-06
23.6044 3.77848e-24 7.63251e-06
23.7502 -1.09003e-24 7.49247e-06
23.8971 6.58892e-25 7.35482e-06
24.0451 -4.06756e-26 7.21949e-06
24.1944 -3.13868e-24 7.08641e-06
24.3448 3.05272e-24 6.95552e-06
24.4966 -8.62144e-25 6.82676e-06
24.6496 4.14201e-24 6.70007e-06
24.8041 -4.42743e-26 6.57538e-06
24.9601 3.88471e-25 6.45263e-06
25.1175 5.12154e-24 6.33177e-06
25.2766 -1.95698e-24 6.21273e-06
25.4373 2.27843e-24 6.09545e-06
25.5998 3.60981e-24 5.97986e-06
25.7641 2.26466e-24 5.86592e-06
25.9304 2.19582e-25 5.75356e-06
26.0988 -7.61231e-25 5.64271e-06
26.2693 -1.89171e-24 5.53331e-06
26.4421 2.65167e-25 5.42529e-06
26.6174 -2.14201e-24 5.31859e-06
26.7954 -4.24647e-25 5.21314e-06
26.9761 1.94509e-24 5.10886e-06
27.1598 2.79618e-25 5.00568e-06
27.3468 2.77801e-24 4.9035e-06
27.5373 -8.1818e-25 4.80225e-06
27.7317 8.88328e-25 4.70181e-06
27.9302 1.75292e-25 4.60209e-06
28.1333 3.24942e-25 4.50295e-06
28.3415 5.68504e-25 4.40426e-06
28.5554 1.52688e-24 4.30585e-06
28.7758 1.11398e-24 4.20753e-06
29.0035 -1.05418e-24 4.10906e-06
29.2396 3.22009e-25 4.01013e-06
29.4858 1.57703e-24 3.91036e-06
29.7441 9.84438e-25 3.80922e-06
30.0173 6.355e-25 3.70597e-06
30.3101 1.56557e-24 3.59946e-06
30.6297 9.13547e-25 3.4878e-06
30.9905 6.96443e-25 3.36721e-06
31.4301 -1.07618e-24 3.22768e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.125Nc1QuantumOneLoop/vCLAx_FRG.txt <==
-31.4301 6.7509e-05 7.23497e-17
-30.9905 2.5479e-05 1.38952e-16
-30.6297 2.63436e-05 1.53328e-16
-30.3101 -4.67001e-05 -8.76713e-17
-30.0173 -4.72983e-05 -1.04938e-16
-29.7441 -7.81785e-05 -3.01174e-16
-29.4858 -5.35127e-05 -2.29274e-16
-29.2396 -3.85804e-05 -2.83317e-16
-29.0035 -3.79387e-06 -1.41067e-16
-28.7758 2.91044e-05 -9.8148e-17
-28.5554 4.7885e-05 3.09434e-17
-28.3415 7.10684e-05 8.72613e-17
-28.1333 5.96257e-05 1.33842e-16
-27.9302 6.20802e-05 1.50154e-16
-27.7317 2.50082e-05 9.88168e-17
-27.5373 1.30459e-05 7.35524e-17
-27.3468 -3.21026e-05 -4.09565e-17
-27.1598 -4.36943e-05 -7.42912e-17
-26.9761 -7.7484e-05 -1.95953e-16
-26.7954 -7.60428e-05 -1.99004e-16
-26.6174 -8.65685e-05 -2.82011e-16
-26.4421 -6.83575e-05 -2.35914e-16
-26.2693 -5.52147e-05 -2.62163e-16
-26.0988 -2.63866e-05 -1.7576e-16
-25.9304 1.12778e-06 -1.5629e-16
-25.7641 2.8387e-05 -5.86748e-17
-25.5998 5.6756e-05 -2.08129e-17
-25.4373 7.02145e-05 5.39195e-17
-25.2766 8.78829e-05 8.2665e-17
-25.1175 8.05226e-05 1.10058e-16
-24.9601 8.22475e-05 1.13437e-16
-24.8041 5.485e-05 8.68128e-17
-24.6496 4.29225e-05 6.51159e-17
-24.4966 3.41663e-06 -4.2033e-18
-24.3448 -1.41598e-05 -3.70461e-17
-24.1944 -5.38944e-05 -1.24798e-16
-24.0451 -6.71299e-05 -1.47664e-16
-23.8971 -9.55476e-05 -2.27179e-16
-23.7502 -9.65077e-05 -2.22399e-16
-23.6044 -0.000106178 -2.7337e-16
-23.4597 -9.19012e-05 -2.33367e-16
-23.316 -8.15987e-05 -2.48434e-16
-23.1733 -5.50349e-05 -1.78518e-16
-23.0316 -2.96555e-05 -1.62927e-16
-22.8908 1.47332e-06 -7.97164e-17
-22.7509 3.29068e-05 -4.89209e-17
-22.6118 5.87591e-05 2.58813e-17
-22.4736 8.61923e-05 5.39558e-17
-22.3363 9.80087e-05 1.0073e-16
-22.1997 0.000113508 1.11512e-16
-22.0639 0.000106339 1.18329e-16
-21.9288 0.00010636 1.06079e-16
-21.7945 8.05453e-05 7.22158e-17
-21.6609 6.67312e-05 4.07025e-17
-21.528 2.77736e-05 -2.40372e-17
-21.3958 6.17352e-06 -6.2557e-17
-21.2642 -3.68417e-05 -1.40681e-16
-21.1332 -5.77957e-05 -1.70252e-16
-21.0029 -9.47209e-05 -2.42017e-16
-20.8732 -0.000106821 -2.47348e-16
-20.7441 -0.000129158 -2.96074e-16
-20.6156 -0.000126853 -2.68397e-16
-20.4876 -0.00012992 -2.85338e-16
-20.3602 -0.000111918 -2.25245e-16
-20.2333 -9.59333e-05 -2.11425e-16
-20.1069 -6.55861e-05 -1.28673e-16
-19.9811 -3.54461e-05 -9.37025e-17
-19.8557 1.29719e-07 -4.89283e-18
-19.7309 3.62584e-05 3.62423e-17
-19.6065 6.80427e-05 1.11731e-16
-19.4826 0.000100896 1.43195e-16
-19.3592 0.000120296 1.88621e-16
-19.2362 0.000141877 1.97998e-16
-19.1137 0.000142926 2.03072e-16
-18.9916 0.000148469 1.85359e-16
-18.8699 0.000129355 1.49023e-16
-18.7487 0.000118428 1.0766e-16
-18.6278 8.19939e-05 3.80305e-17
-18.5074 5.84943e-05 -1.56045e-17
-18.3873 1.16247e-05 -1.03269e-16
-18.2676 -1.72697e-05 -1.53571e-16
-18.1483 -6.52141e-05 -2.39915e-16
-18.0294 -9.08759e-05 -2.70143e-16
-17.9108 -0.000130178 -3.37116e-16
-17.7926 -0.000144676 -3.34102e-16
-17.6748 -0.000167441 -3.6887e-16
-17.5572 -0.000165495 -3.26815e-16
-17.4401 -0.000167392 -3.24047e-16
-17.3232 -0.000147689 -2.45705e-16
-17.2067 -0.000128875 -2.09075e-16
-17.0905 -9.44553e-05 -1.05878e-16
-16.9746 -5.94862e-05 -4.68106e-17
-16.859 -1.71317e-05 6.38602e-17
-16.7437 2.608e-05 1.29054e-16
-16.6288 6.73107e-05 2.26597e-16
-16.5141 0.000109266 2.80655e-16
-16.3997 0.000140016 3.471e-16
-16.2856 0.000171714 3.74988e-16
-16.1717 0.000184391 3.97288e-16
-16.0582 0.000199278 3.91391e-16
-15.9449 0.000189748 3.64946e-16
-15.8319 0.000185125 3.25451e-16
-15.7191 0.000153685 2.54963e-16
-15.6066 0.000131266 1.90723e-16
-15.4943 8.26855e-05 8.92454e-17
-15.3823 4.82116e-05 1.57261e-17
-15.2705 -9.15133e-06 -9.75724e-17
-15.159 -4.71509e-05 -1.62153e-16
-15.0477 -0.000102987 -2.66054e-16
-14.9367 -0.00013503 -3.03611e-16
-14.8258 -0.00017912 -3.79704e-16
-14.7152 -0.000196806 -3.76943e-16
-14.6049 -0.000221054 -4.12497e-16
-14.4947 -0.000218892 -3.63852e-16
-14.3848 -0.000218939 -3.54741e-16
-14.275 -0.000195578 -2.64243e-16
-14.1655 -0.000171682 -2.15857e-16
-14.0562 -0.000130307 -9.63636e-17
-13.9471 -8.73075e-05 -2.17359e-17
-13.8382 -3.5116e-05 1.07777e-16
-13.7294 1.85055e-05 1.89535e-16
-13.6209 7.16458e-05 3.07037e-16
-13.5126 0.000125415 3.76418e-16
-13.4044 0.000168867 4.6056e-16
-13.2965 0.000212361 5.00528e-16
-13.1887 0.000236807 5.35444e-16
-13.0811 0.000261694 5.35694e-16
-12.9737 0.000261001 5.1407e-16
-12.8664 0.000262682 4.72267e-16
-12.7593 0.000235194 3.96911e-16
-12.6524 0.000213723 3.20232e-16
-12.5457 0.000162714 2.03478e-16
-12.4391 0.000122831 1.0758e-16
-12.3327 5.60301e-05 -3.14682e-17
-12.2265 6.28002e-06 -1.2605e-16
-12.1204 -6.54492e-05 -2.63229e-16
-12.0144 -0.000114335 -3.34773e-16
-11.9086 -0.000178928 -4.47211e-16
-11.803 -0.000216093 -4.77065e-16
-11.6975 -0.000262469 -5.4584e-16
-11.5922 -0.000279048 -5.21625e-16
-11.487 -0.00029915 -5.36846e-16
-11.3819 -0.000290043 -4.56242e-16
-11.277 -0.000280347 -4.16844e-16
-11.1722 -0.000245315 -2.8789e-16
-11.0676 -0.000207533 -2.03323e-16
-10.9631 -0.000151407 -4.32741e-17
-10.8587 -9.22458e-05 6.8181e-17
-10.7545 -2.41871e-05 2.3613e-16
-10.6503 4.58038e-05 3.51988e-16
-10.5463 0.000113858 5.01106e-16
-10.4425 0.000182147 5.97859e-16
-10.3387 0.000237588 7.03855e-16
-10.2351 0.000291906 7.61622e-16
-10.1316 0.000323741 8.07476e-16
-10.0282 0.000354309 8.13874e-16
-9.92496 0.000355207 7.90498e-16
-9.82181 0.000356546 7.43409e-16
-9.71877 0.000324291 6.53867e-16
-9.61583 0.000296282 5.61091e-16
-9.51301 0.000234348 4.18611e-16
-9.4103 0.000182348 2.98026e-16
-9.30769 9.94745e-05 1.25149e-16
-9.20518 3.34448e-05 -3.21181e-19
-9.10278 -5.77179e-05 -1.76584e-16
-9.00048 -0.000124925 -2.80779e-16
-8.89828 -0.0002099 -4.33143e-16
-8.79618 -0.000264812 -4.93393e-16
-8.69417 -0.000329739 -5.98617e-16
-8.59226 -0.000360697 -5.97915e-16
-8.49044 -0.000394736 -6.41063e-16
-8.38872 -0.00039406 -5.73696e-16
-8.28708 -0.000391312 -5.51405e-16
-8.18554 -0.000356826 -4.21757e-16
-8.08408 -0.000317456 -3.40584e-16
-7.98271 -0.000253069 -1.6521e-16
-7.88143 -0.000183398 -4.26049e-17
-7.78023 -9.86466e-05 1.54058e-16
-7.67911 -1.01913e-05 2.93145e-16
-7.57807 8.12307e-05 4.81332e-16
-7.47712 0.000173625 6.09771e-16
-7.37624 0.000256096 7.60902e-16
-7.27544 0.000336739 8.53149e-16
-7.17471 0.000395346 9.42614e-16
-7.07406 0.000450376 9.79795e-16
-6.97348 0.000473515 9.92051e-16
-6.87298 0.000493326 9.66103e-16
-6.77254 0.000474822 8.97614e-16
-6.67218 0.000455809 8.11065e-16
-6.57188 0.000396172 6.7104e-16
-6.47166 0.000341494 5.38752e-16
-6.37149 0.000248092 3.47561e-16
-6.2714 0.000167292 1.92795e-16
-6.17136 5.3364e-05 -2.09999e-17
-6.07139 -3.91165e-05 -1.69308e-16
-5.97148 -0.000156467 -3.73974e-16
-5.87163 -0.000243652 -4.86279e-16
-5.77184 -0.00034617 -6.51001e-16
-5.67211 -0.000411415 -7.03012e-16
-5.57243 -0.000482677 -8.04503e-16
-5.47281 -0.000512564 -7.79894e-16
-5.37325 -0.00054075 -8.05015e-16
-5.27373 -0.00052752 -7.00813e-16
-5.17427 -0.00050749 -6.486e-16
-5.07487 -0.000450592 -4.74583e-16
-4.97551 -0.000384911 -3.57134e-16
-4.8762 -0.000291384 -1.35061e-16
-4.77694 -0.000190096 2.45601e-17
-4.67772 -7.36761e-05 2.64546e-16
-4.57855 4.71608e-05 4.35796e-16
-4.47943 0.000168085 6.58178e-16
-4.38035 0.000288911 8.09447e-16
-4.28131 0.000394198 9.80621e-16
-4.18232 0.000495102 1.0824e-15
-4.08336 0.000566153 1.17534e-15
-3.98445 0.000630178 1.20779e-15
-3.88557 0.000653102 1.20652e-15
-3.78673 0.000669145 1.16128e-15
-3.68793 0.00063726 1.06385e-15
-3.58916 0.000602091 9.46772e-16
-3.49043 0.000517324 7.66441e-16
-3.39173 0.000436355 5.96205e-16
-3.29307 0.000309276 3.58352e-16
-3.19443 0.00019591 1.64586e-16
-3.09583 4.43487e-05 -9.66963e-17
-2.99725 -8.20241e-05 -2.79331e-16
-2.89871 -0.000235609 -5.25109e-16
-2.80019 -0.000352677 -6.61826e-16
-2.7017 -0.000484675 -8.5659e-16
-2.60323 -0.000570868 -9.17685e-16
-2.50479 -0.000660307 -1.03385e-15
-2.40638 -0.000698461 -1.00123e-15
-2.30798 -0.000730487 -1.02277e-15
-2.20961 -0.000710907 -8.93212e-16
-2.11126 -0.000679387 -8.20381e-16
-2.01293 -0.000601777 -6.0554e-16
-1.91462 -0.000510559 -4.54309e-16
-1.81632 -0.000384476 -1.80152e-16
-1.71804 -0.000247065 2.16282e-17
-1.61978 -9.07518e-05 3.16873e-16
-1.52154 7.16019e-05 5.32752e-16
-1.42331 0.000233857 8.07108e-16
-1.32509 0.000395391 9.97101e-16
-1.22689 0.000536991 1.20929e-15
-1.12869 0.000671516 1.33785e-15
-1.03051 0.000767822 1.45493e-15
-0.932337 0.000853012 1.49738e-15
-0.834173 0.000885451 1.4984e-15
-0.736016 0.000906668 1.44433e-15
-0.637867 0.000865999 1.32611e-15
-0.539723 0.000819022 1.18211e-15
-0.441585 0.000707141 9.6003e-16
-0.343451 0.000599425 7.48103e-16
-0.24532 0.000429128 4.52103e-16
-0.147191 0.000279968 2.09316e-16
-0.0490634 7.07318e-05 -1.19703e-16
0.0490634 -9.81622e-06 -3.04698e-16
0.147191 -2.20651e-05 -5.08332e-16
0.24532 -1.58617e-05 -6.20201e-16
0.343451 -3.18286e-05 -7.88524e-16
0.441585 -2.24729e-05 -8.54708e-16
0.539723 -3.70207e-05 -9.63259e-16
0.637867 -2.62531e-05 -9.70155e-16
0.736016 -3.76349e-05 -1.00575e-15
0.834173 -2.62491e-05 -9.49332e-16
0.932337 -3.36624e-05 -9.10955e-16
1.03051 -2.24307e-05 -7.97492e-16
1.12869 -2.56671e-05 -6.94872e-16
1.22689 -1.54811e-05 -5.40988e-16
1.32509 -1.4798e-05 -3.92984e-16
1.42331 -6.63827e-06 -2.22487e-16
1.52154 -2.64124e-06 -5.45942e-17
1.61978 2.52201e-06 1.05578e-16
1.71804 9.0165e-06 2.66237e-16
1.81632 1.03514e-05 3.89997e-16
1.91462 1.84628e-05 5.18583e-16
2.01293 1.54046e-05 5.8498e-16
2.11126 2.43271e-05 6.63152e-16
2.20961 1.66826e-05 6.59775e-16
2.30798 2.57961e-05 6.78368e-16
2.40638 1.38057e-05 6.03555e-16
2.50479 2.27431e-05 5.63904e-16
2.60323 7.08676e-06 4.26453e-16
2.7017 1.57483e-05 3.39564e-16
2.80019 -2.50897e-06 1.58123e-16
2.89871 6.00574e-06 4.32456e-17
2.99725 -1.35104e-05 -1.56989e-16
3.09583 -4.86843e-06 -2.76348e-16
3.19443 -2.41727e-05 -4.67558e-16
3.29307 -1.50968e-05 -5.66951e-16
3.39173 -3.27578e-05 -7.23114e-16
3.49043 -2.30289e-05 -7.82023e-16
3.58916 -3.78177e-05 -8.83007e-16
3.68793 -2.74098e-05 -8.8796e-16
3.78673 -3.84348e-05 -9.2136e-16
3.88557 -2.7586e-05 -8.67858e-16
3.98445 -3.43798e-05 -8.32539e-16
4.08336 -2.36134e-05 -7.26829e-16
4.18232 -2.61597e-05 -6.31459e-16
4.28131 -1.62504e-05 -4.88646e-16
4.38035 -1.4948e-05 -3.51303e-16
4.47943 -6.83404e-06 -1.93434e-16
4.57855 -2.40463e-06 -3.77975e-17
4.67772 2.93898e-06 1.09667e-16
4.77694 9.58404e-06 2.57987e-16
4.8762 1.12946e-05 3.70465e-16
4.97551 1.9206e-05 4.88244e-16
5.07487 1.66793e-05 5.46045e-16
5.17427 2.5016e-05 6.15906e-16
5.27373 1.80254e-05 6.07525e-16
5.37325 2.61715e-05 6.21327e-16
5.47281 1.49395e-05 5.45642e-16
5.57243 2.25732e-05 5.04869e-16
5.67211 7.78142e-06 3.70755e-16
5.77184 1.48859e-05 2.86611e-16
5.87163 -2.38143e-06 1.12646e-16
5.97148 4.43255e-06 3.80338e-18
6.07139 -1.39396e-05 -1.85679e-16
6.17136 -7.01992e-06 -2.96616e-16
6.2714 -2.50011e-05 -4.75094e-16
6.37149 -1.75522e-05 -5.64475e-16
6.47166 -3.37029e-05 -7.06528e-16
6.57188 -2.54118e-05 -7.55058e-16
6.67218 -3.8525e-05 -8.41559e-16
6.77254 -2.93087e-05 -8.3647e-16
6.87298 -3.85523e-05 -8.57093e-16
6.97348 -2.86359e-05 -7.96165e-16
7.07406 -3.36401e-05 -7.50846e-16
7.17471 -2.35775e-05 -6.40936e-16
7.27544 -2.44546e-05 -5.39796e-16
7.37624 -1.5084e-05 -3.97586e-16
7.47712 -1.23764e-05 -2.59686e-16
7.57807 -4.71649e-06 -1.07807e-16
7.67911 7.16794e-07 4.28275e-17
7.78023 5.61656e-06 1.78861e-16
7.88143 1.27563e-05 3.16816e-16
7.98271 1.39862e-05 4.13076e-16
8.08408 2.18261e-05 5.16087e-16
8.18554 1.87801e-05 5.5458e-16
8.28708 2.64871e-05 6.07108e-16
8.38872 1.89916e-05 5.78262e-16
8.49044 2.60272e-05 5.7441e-16
8.59226 1.441e-05 4.79874e-16
8.69417 2.05903e-05 4.2378e-16
8.79618 5.67607e-06 2.75543e-16
8.89828 1.11619e-05 1.81123e-16
9.00048 -5.80949e-06 1.70841e-19
9.10278 -5.91233e-07 -1.11497e-16
9.20518 -1.81139e-05 -2.98824e-16
9.30769 -1.26029e-05 -4.03342e-16
9.4103 -2.9099e-05 -5.69408e-16
9.51301 -2.27638e-05 -6.43775e-16
9.61583 -3.67935e-05 -7.63999e-16
9.71877 -2.92926e-05 -7.8985e-16
9.82181 -3.97456e-05 -8.47223e-16
9.92496 -3.10556e-05 -8.15764e-16
10.0282 -3.72931e-05 -8.03659e-16
10.1316 -2.77784e-05 -7.16087e-16
10.2351 -2.97011e-05 -6.39168e-16
10.3387 -2.01077e-05 -5.07332e-16
10.4425 -1.81387e-05 -3.80549e-16
10.5463 -9.50882e-06 -2.25322e-16
10.6503 -4.49408e-06 -7.16017e-17
10.7545 1.98706e-06 8.09202e-17
10.8587 8.94472e-06 2.34726e-16
10.9631 1.21453e-05 3.57686e-16
11.0676 1.98885e-05 4.85722e-16
11.1722 1.89369e-05 5.56232e-16
11.277 2.64571e-05 6.3818e-16
11.3819 2.09218e-05 6.41677e-16
11.487 2.75271e-05 6.66027e-16
11.5922 1.75342e-05 5.98674e-16
11.6975 2.295e-05 5.65593e-16
11.803 9.21504e-06 4.36023e-16
11.9086 1.35984e-05 3.566e-16
12.0144 -2.63989e-06 1.83828e-16
12.1204 1.22435e-06 7.80801e-17
12.2265 -1.59126e-05 -1.10919e-16
12.3327 -1.185e-05 -2.17735e-16
12.4391 -2.81398e-05 -3.93193e-16
12.5457 -2.31573e-05 -4.75523e-16
12.6524 -3.69696e-05 -6.10184e-16
12.7593 -3.05499e-05 -6.46843e-16
12.8664 -4.06124e-05 -7.20196e-16
12.9737 -3.26169e-05 -6.99624e-16
13.0811 -3.82023e-05 -7.02619e-16
13.1887 -2.89732e-05 -6.24261e-16
13.2965 -2.99944e-05 -5.59654e-16
13.4044 -2.03583e-05 -4.35299e-16
13.5126 -1.73527e-05 -3.18196e-16
13.6209 -8.51988e-06 -1.69445e-16
13.7294 -2.52421e-06 -2.39699e-17
13.8382 4.10632e-06 1.21293e-16
13.9471 1.17689e-05 2.66707e-16
14.0562 1.48635e-05 3.79681e-16
14.1655 2.28452e-05 4.97442e-16
14.275 2.14038e-05 5.54152e-16
14.3848 2.85922e-05 6.23277e-16
14.4947 2.21772e-05 6.09179e-16
14.6049 2.79018e-05 6.19207e-16
14.7152 1.67796e-05 5.32792e-16
14.8258 2.09214e-05 4.86118e-16
14.9367 6.08188e-06 3.39267e-16
15.0477 9.0611e-06 2.50699e-16
15.159 -7.89751e-06 6.71396e-17
15.2705 -5.25694e-06 -3.93045e-17
15.3823 -2.23643e-05 -2.28449e-16
15.4943 -1.90686e-05 -3.24228e-16
15.6066 -3.43005e-05 -4.86156e-16
15.7191 -2.94709e-05 -5.4491e-16
15.8319 -4.10908e-05 -6.52133e-16
15.9449 -3.42378e-05 -6.54537e-16
16.0582 -4.10962e-05 -6.89742e-16
16.1717 -3.232e-05 -6.29188e-16
16.2856 -3.40481e-05 -5.88879e-16
16.3997 -2.41136e-05 -4.72833e-16
16.5141 -2.11691e-05 -3.6825e-16
16.6288 -1.14277e-05 -2.1726e-16
16.7437 -4.97591e-06 -7.22602e-17
16.859 2.862e-06 8.40185e-17
16.9746 1.12104e-05 2.38186e-16
17.0905 1.54139e-05 3.66669e-16
17.2067 2.39595e-05 4.98167e-16
17.3232 2.31605e-05 5.69674e-16
17.4401 3.04891e-05 6.52605e-16
17.5572 2.40276e-05 6.4829e-16
17.6748 2.93196e-05 6.68818e-16
17.7926 1.747e-05 5.85103e-16
17.9108 2.06682e-05 5.44334e-16
18.0294 4.68331e-06 3.93665e-16
18.1483 6.47522e-06 3.07859e-16
18.2676 -1.15785e-05 1.17242e-16
18.3873 -9.97341e-06 1.42187e-17
18.5074 -2.75706e-05 -1.79884e-16
18.6278 -2.47658e-05 -2.67923e-16
18.7487 -3.94016e-05 -4.28164e-16
18.8699 -3.42809e-05 -4.7152e-16
18.9916 -4.39758e-05 -5.67315e-16
19.1137 -3.60946e-05 -5.47322e-16
19.2362 -3.98071e-05 -5.62448e-16
19.3592 -2.96489e-05 -4.76483e-16
19.4826 -2.74947e-05 -4.12688e-16
19.6065 -1.64983e-05 -2.7579e-16
19.7309 -9.7068e-06 -1.52654e-16
19.8557 -3.0955e-08 4.9095e-18
19.9811 9.36423e-06 1.54332e-16
20.1069 1.53086e-05 2.94131e-16
20.2333 2.49873e-05 4.31726e-16
20.3602 2.51408e-05 5.16488e-16
20.4876 3.31009e-05 6.08744e-16
20.6156 2.63513e-05 6.12146e-16
20.7441 3.14445e-05 6.39192e-16
20.8732 1.8052e-05 5.53591e-16
21.0029 2.02981e-05 5.146e-16
21.1332 2.01267e-06 3.54341e-16
21.2642 2.58122e-06 2.69058e-16
21.3958 -1.762e-05 6.77953e-17
21.528 -1.67883e-05 -2.93531e-17
21.6609 -3.53209e-05 -2.26016e-16
21.7945 -3.21778e-05 -2.95775e-16
21.9288 -4.56957e-05 -4.42795e-16
22.0639 -3.88636e-05 -4.52789e-16
22.1997 -4.51188e-05 -5.17874e-16
22.3363 -3.45493e-05 -4.53155e-16
22.4736 -3.30161e-05 -4.25697e-16
22.6118 -2.02971e-05 -2.95643e-16
22.7509 -1.23493e-05 -1.90836e-16
22.8908 -5.00125e-07 -2.81896e-17
23.0316 1.09688e-05 1.16782e-16
23.1733 1.82393e-05 2.63805e-16
23.316 2.96978e-05 4.00909e-16
23.4597 2.91187e-05 4.8315e-16
23.6044 3.75558e-05 5.69055e-16
23.7502 2.74952e-05 5.52471e-16
23.8971 3.14915e-05 5.63596e-16
24.0451 1.28275e-05 4.42622e-16
24.1944 1.31398e-05 3.84693e-16
24.3448 -1.05754e-05 1.86794e-16
24.4966 -1.12212e-05 9.42891e-17
24.6496 -3.45097e-05 -1.25598e-16
24.8041 -3.24849e-05 -2.00826e-16
24.9601 -4.95161e-05 -3.78122e-16
25.1175 -4.19592e-05 -3.87338e-16
25.2766 -4.85199e-05 -4.70225e-16
25.4373 -3.50359e-05 -3.891e-16
25.5998 -3.02021e-05 -3.58678e-16
25.7641 -1.38398e-05 -2.01695e-16
25.9304 -5.8846e-07 -8.15767e-17
26.0988 1.2571e-05 9.65261e-17
26.2693 2.83278e-05 2.46957e-16
26.4421 3.12219e-05 3.69259e-16
26.6174 4.31341e-05 4.78818e-16
26.7954 3.0964e-05 4.78421e-16
26.9761 3.54556e-05 4.99073e-16
27.1598 8.90143e-06 3.54511e-16
27.3468 7.59127e-06 2.9097e-16
27.5373 -2.57417e-05 4.75297e-17
27.7317 -2.61356e-05 -3.75332e-17
27.9302 -5.36063e-05 -2.79536e-16
28.1333 -4.49493e-05 -2.95346e-16
28.3415 -5.44877e-05 -4.25785e-16
28.5554 -3.3838e-05 -3.1209e-16
28.7758 -2.14528e-05 -2.77436e-16
29.0035 2.59531e-06 -6.49857e-17
29.2396 2.7833e-05 8.54962e-17
29.4858 3.46401e-05 2.57515e-16
29.7441 5.41899e-05 3.89055e-16
30.0173 2.24223e-05 3.38244e-16
30.3101 2.49333e-05 3.39732e-16
30.6297 -4.18374e-05 -3.78653e-18
30.9905 -3.39289e-05 -3.56231e-17
31.4301 -6.98713e-05 -4.37243e-16


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1Classic/DeltaGammaFX_0_FRG.txt <==
9.995 -0.0217536 -0.0217272
9.99 -0.0082995 -0.00829128
9.985 0.00742212 0.00740922
9.98 0.0215041 0.0214725
9.975 0.0302673 0.0302245
9.97 0.030884 0.0308414
9.965 0.0224436 0.0224138
9.96 0.00699186 0.00698438
9.955 -0.0105645 -0.010547
9.95 -0.024318 -0.0242812
9.945 -0.0299888 -0.029944
9.94 -0.0264529 -0.0264129
9.935 -0.0154354 -0.0154106
9.93 -0.000269743 -0.000265933
9.925 0.0151588 0.0151411
9.92 0.026984 0.0269497
9.915 0.0318417 0.0318
9.91 0.0277286 0.0276917
9.905 0.0151718 0.0151509
9.9 -0.00216908 -0.00216733
9.895 -0.0185237 -0.0185006
9.89 -0.0284996 -0.0284638
9.885 -0.0293607 -0.0293245
9.88 -0.0215821 -0.0215569
9.875 -0.00789387 -0.00788761
9.87 0.00796821 0.00795276
9.865 0.0220548 0.0220203
9.86 0.0306639 0.0306183
9.855 0.0309862 0.0309412
9.85 0.0221903 0.022159
9.845 0.00645035 0.00644246
9.84 -0.0112096 -0.0111914
9.835 -0.0248434 -0.024805
9.83 -0.0302266 -0.0301799
9.825 -0.0263388 -0.0262969
9.82 -0.0150027 -0.0149764
9.815 0.000376765 0.000381575
9.81 0.015864 0.0158468
9.805 0.0275606 0.0275263
9.8 0.0321058 0.0320639
9.795 0.027564 0.0275266
9.79 0.014601 0.0145795
9.785 -0.00296294 -0.00296208
9.78 -0.0192653 -0.0192433
9.775 -0.0289437 -0.0289091
9.77 -0.0293811 -0.0293463
9.765 -0.0211855 -0.021162
9.76 -0.00718633 -0.00718193
9.755 0.00881597 0.00879874
9.75 0.0228304 0.0227945
9.745 0.0311429 0.0310965
9.74 0.0309911 0.0309461
9.735 0.0216758 0.0216453
9.73 0.00556219 0.00555568
9.725 -0.0121697 -0.0121499
9.72 -0.0255485 -0.0255087
9.715 -0.030462 -0.0304141
9.71 -0.026056 -0.0260134
9.705 -0.0142925 -0.0142657
9.7 0.00133499 0.00134029
9.695 0.0168369 0.0168205
9.69 0.0282888 0.0282557
9.685 0.0323528 0.0323127
9.68 0.0272038 0.0271686
9.675 0.013708 0.0136888
9.67 -0.00409988 -0.00409739
9.665 -0.0202546 -0.0202321
9.66 -0.0294647 -0.0294311
9.655 -0.0292979 -0.0292654
9.65 -0.0205476 -0.0205274
9.645 -0.00617017 -0.00616942
9.64 0.00996154 0.00994078
9.635 0.0238169 0.0237781
9.63 0.0316824 0.0316342
9.625 0.0308754 0.0308302
9.62 0.0208846 0.0208552
9.615 0.0043277 0.00432341
9.61 -0.0134272 -0.013405
9.605 -0.0264047 -0.0263629
9.6 -0.0306645 -0.0306156
9.595 -0.0255803 -0.0255375
9.59 -0.0132912 -0.0132647
9.585 0.00260571 0.00261057
9.58 0.0180653 0.0180487
9.575 0.0291444 0.0291116
9.57 0.0325517 0.0325127
9.565 0.02662 0.0265866
9.56 0.0124797 0.0124626
9.555 -0.00557123 -0.00556707
9.55 -0.0214638 -0.0214409
9.545 -0.0300272 -0.0299948
9.54 -0.0290796 -0.0290499
9.535 -0.0196488 -0.0196325
9.53 -0.00484041 -0.00484424
9.525 0.011394 0.0113687
9.52 0.0249878 0.0249451
9.515 0.032244 0.0321933
9.51 0.0305973 0.0305515
9.505 0.0197848 0.0197569
9.5 0.0027376 0.00273655
9.495 -0.0149655 -0.0149392
9.49 -0.0273776 -0.0273319
9.485 -0.0307964 -0.0307441
9.48 -0.0248822 -0.0248369
9.475 -0.0119838 -0.0119558
9.47 0.00418688 0.0041928
9.465 0.0195299 0.0195142
9.46 0.0300932 0.0300617
9.455 0.0326608 0.0326235
9.45 0.0257761 0.0257449
9.445 0.0108992 0.0108843
9.44 -0.00736638 -0.00736065
9.435 -0.0228594 -0.0228364
9.43 -0.030588 -0.0305574
9.425 -0.0286873 -0.0286611
9.42 -0.0184633 -0.018452
9.415 -0.00318887 -0.00319852
9.41 0.013103 0.0130717
9.405 0.0263153 0.0262673
9.4 0.0327881 0.0327337
9.395 0.0301177 0.0300703
9.39 0.0183536 0.0183266
9.385 0.000797347 0.0007991
9.38 -0.0167514 -0.0167214
9.375 -0.028419 -0.0283697
9.37 -0.0308105 -0.0307558
9.365 -0.0239279 -0.0238814
9.36 -0.010356 -0.0103276
9.355 0.00607198 0.00607777
9.35 0.0212035 0.0211877
9.345 0.0310914 0.0310605
9.34 0.0326291 0.0325935
9.335 0.0246305 0.0246023
9.33 0.00895191 0.00894069
9.325 -0.00946558 -0.00945639
9.32 -0.0243958 -0.0243707
9.315 -0.0310942 -0.0310635
9.31 -0.0280778 -0.0280537
9.305 -0.0169675 -0.0169599
9.3 -0.00121478 -0.00122914
9.295 0.0150659 0.0150297
9.29 0.0277557 0.0277037
9.285 0.0332572 0.0332004
9.28 0.0293795 0.029332
9.275 0.0165549 0.0165301
9.27 -0.00149362 -0.00148817
9.265 -0.0187494 -0.0187154
9.26 -0.0294736 -0.0294212
9.255 -0.030653 -0.0305966
9.25 -0.0226797 -0.0226329
9.245 -0.00839325 -0.00836581
9.24 0.00824988 0.00825403
9.235 0.0230504 0.023033
9.23 0.0320841 0.0320522
9.225 0.032396 0.0323606
9.22 0.0231378 0.0231109
9.215 0.00662637 0.00661734
9.21 -0.0118406 -0.0118292
9.205 -0.0260172 -0.0259907
9.2 -0.0314834 -0.0314528
9.195 -0.0272009 -0.0271783
9.19 -0.0151334 -0.0151284
9.185 0.00108339 0.00106576
9.18 0.0172574 0.0172181
9.175 0.0292611 0.0292067
9.17 0.0335912 0.0335334
9.165 0.0283309 0.0282841
9.16 0.014367 0.0143443
9.155 -0.00411459 -0.00410656
9.15 -0.0209047 -0.0208687
9.145 -0.030474 -0.0304209
9.14 -0.0302651 -0.0302098
9.135 -0.0211011 -0.0210569
9.13 -0.00608658 -0.00606256
9.125 0.0107012 0.0107019
9.12 0.0250249 0.0250048
9.115 0.0330072 0.0329742
9.11 0.031896 0.0318617
9.105 0.0212549 0.0212313
9.1 0.00392196 0.00391767
9.095 -0.014448 -0.0144317
9.09 -0.0276545 -0.0276243
9.085 -0.0316873 -0.0316549
9.08 -0.0260079 -0.0259855
9.075 -0.0129409 -0.0129377
9.07 0.00369487 0.00367479
9.065 0.019637 0.0195954
9.06 0.0307656 0.03071
9.055 0.033713 0.0336557
9.05 0.0269064 0.0268622
9.045 0.0117621 0.0117432
9.04 -0.00704385 -0.00703203
9.035 -0.0231565 -0.0231182
9.03 -0.031346 -0.0312933
9.025 -0.0295846 -0.0295323
9.02 -0.0191561 -0.019117
9.015 -0.00343158 -0.00341374
9.01 0.0133982 0.0133927
9.005 0.0270703 0.0270451
9 0.0337852 0.0337491
8.995 0.031056 0.0310213
8.99 0.0189384 0.0189173
8.985 0.000844678 0.000844746
8.98 -0.0172353 -0.0172142
8.975 -0.0292314 -0.0291973
8.97 -0.031633 -0.0315983
8.965 -0.0244485 -0.0244256
8.96 -0.010371 -0.0103686
8.955 0.00660543 0.00658402
8.95 0.0221589 0.0221162
8.945 0.0322 0.0321444
8.94 0.0335478 0.0334922
8.935 0.0250535 0.0250126
8.93 0.00873442 0.00871971
8.925 -0.0102348 -0.0102194
8.92 -0.0254251 -0.0253851
8.915 -0.0320071 -0.0319552
8.91 -0.0285494 -0.0285002
8.905 -0.0168147 -0.0167805
8.9 -0.000433201 -0.000420991
8.895 0.0163017 0.0162908
8.89 0.0291187 0.0290896
8.885 0.0343362 0.0342985
8.88 0.029806 0.0297724
8.875 0.0161602 0.0161425
8.87 -0.00257665 -0.00257204
8.865 -0.0201262 -0.0201011
8.86 -0.0306557 -0.0306192
8.855 -0.0312433 -0.0312085
8.85 -0.0224782 -0.0224573
8.845 -0.00741769 -0.00741861
8.84 0.00978234 0.00975725
8.835 0.0247549 0.0247093
8.83 0.0334717 0.033415
8.825 0.0330026 0.0329485
8.82 0.0227115 0.0226744
8.815 0.00528205 0.0052725
8.81 -0.0136297 -0.0136096
8.805 -0.0276189 -0.0275764
8.8 -0.0323673 -0.0323158
8.795 -0.0270966 -0.0270506
8.79 -0.0140521 -0.0140228
8.785 0.00289266 0.00289933
8.78 0.0193567 0.019341
8.775 0.0310836 0.0310515
8.77 0.0345611 0.0345232
8.765 0.0280662 0.0280354
8.76 0.0128929 0.0128803
8.755 -0.00630403 -0.00629356
8.75 -0.0230365 -0.0230067
8.745 -0.0318321 -0.0317935
8.74 -0.0304426 -0.0304086
8.735 -0.0200569 -0.0200391
8.73 -0.00408117 -0.00408645
8.725 0.0131855 0.013156
8.72 0.0273504 0.0273015
8.715 0.0344866 0.0344288
8.71 0.0319921 0.0319398
8.705 0.0198393 0.0198067
8.7 0.00142976 0.00142602
8.695 -0.0171478 -0.0171224
8.69 -0.029636 -0.0295902
8.685 -0.0323387 -0.0322865
8.68 -0.0251731 -0.0251288
8.675 -0.0108567 -0.0108307
8.67 0.00651578 0.00651864
8.665 0.0224951 0.0224762
8.66 0.0328705 0.0328367
8.655 0.0343644 0.0343269
8.65 0.0257767 0.0257482
8.645 0.00914207 0.00913268
8.64 -0.0102652 -0.0102522
8.635 -0.0258581 -0.0258279
8.63 -0.0326578 -0.0326217
8.625 -0.0291611 -0.0291323
8.62 -0.0171587 -0.0171478
8.615 -0.000379476 -0.000392332
8.61 0.0167556 0.0167193
8.605 0.0298528 0.0297994
8.6 0.0351389 0.03508
8.595 0.0304322 0.0303827
8.59 0.0164118 0.0163854
8.585 -0.00277304 -0.00276892
8.58 -0.0206837 -0.020651
8.575 -0.0313576 -0.031307
8.57 -0.0318279 -0.031774
8.565 -0.0227296 -0.0226862
8.56 -0.00722777 -0.00720425
8.555 0.0103901 0.0103902
8.55 0.0256296 0.0256088
8.545 0.0343661 0.0343325
8.54 0.0336387 0.033604
8.535 0.0228771 0.0228536
8.53 0.00492363 0.0049201
8.525 -0.0143738 -0.014356
8.52 -0.0284726 -0.0284404
8.515 -0.0330271 -0.0329926
8.51 -0.0273335 -0.0273095
8.505 -0.0137671 -0.0137632
8.5 0.00365442 0.00363381
8.495 0.0204143 0.0203709
8.49 0.0321501 0.0320918
8.485 0.0353094 0.0352488
8.48 0.028238 0.0281904
8.475 0.0124169 0.0123953
8.47 -0.00725835 -0.00724816
8.465 -0.0241223 -0.0240843
8.46 -0.0326707 -0.0326168
8.455 -0.030758 -0.0307033
8.45 -0.0197385 -0.0196966
8.445 -0.00318727 -0.00316662
8.44 0.0144474 0.0144443
8.435 0.0286539 0.0286309
8.43 0.0354483 0.035414
8.425 0.0322844 0.0322509
8.42 0.0193341 0.0193133
8.415 0.000290641 0.000290021
8.41 -0.018513 -0.0184936
8.405 -0.0307496 -0.0307183
8.4 -0.0328397 -0.0328091
8.395 -0.0249094 -0.0248916
8.39 -0.00988434 -0.00988804
8.385 0.00796887 0.00794078
8.38 0.0240671 0.0240179
8.375 0.0341218 0.0340608
8.37 0.0348862 0.0348274
8.365 0.0253524 0.0253111
8.36 0.00788503 0.00787291
8.355 -0.0119166 -0.0118961
8.35 -0.0273221 -0.0272755
8.345 -0.0334533 -0.0333945
8.34 -0.0290564 -0.029001
8.335 -0.0161834 -0.0161442
8.33 0.00122843 0.0012443
8.325 0.0186041 0.0185957
8.32 0.0314505 0.0314229
8.315 0.0359933 0.0359567
8.31 0.0302166 0.0301838
8.305 0.0151451 0.0151278
8.3 -0.00466841 -0.00466415
8.295 -0.0225386 -0.0225151
8.29 -0.0325479 -0.0325147
8.285 -0.0319998 -0.0319703
8.28 -0.0218529 -0.0218391
8.275 -0.00553333 -0.00554291
8.27 0.0124877 0.0124532
8.265 0.027594 0.0275395
8.26 0.0356266 0.0355628
8.255 0.0337502 0.033692
8.25 0.0217289 0.0216917
8.245 0.00286903 0.0028633
8.24 -0.0166176 -0.0165907
8.235 -0.0301337 -0.0300828
8.23 -0.0335911 -0.0335315
8.225 -0.0266684 -0.0266157
8.22 -0.0120711 -0.0120372
8.215 0.00595564 0.00596483
8.21 0.0227473 0.0227325
8.205 0.0338743 0.0338422
8.2 0.0358611 0.0358233
8.195 0.027354 0.0273237
8.19 0.0103282 0.0103165
8.185 -0.00984093 -0.00983
8.18 -0.0262979 -0.0262691
8.175 -0.0337364 -0.0337012
8.17 -0.0304335 -0.0304055
8.165 -0.0181542 -0.0181447
8.16 -0.000762359 -0.000777547
8.155 0.0171118 0.0170722
8.15 0.0308583 0.030801
8.145 0.0365214 0.0364589
8.14 0.0318011 0.031749
8.135 0.0173602 0.0173333
8.13 -0.00253351 -0.00252745
8.125 -0.0212003 -0.0211635
8.12 -0.0324002 -0.032344
8.115 -0.0329803 -0.0329209
8.11 -0.0235583 -0.0235108
8.105 -0.00742984 -0.00740443
8.1 0.0109098 0.0109092
8.095 0.0267474 0.0267235
8.09 0.0357759 0.0357372
8.085 0.0349308 0.03489
8.08 0.0236589 0.0236297
8.075 0.00495847 0.00495058
8.07 -0.0150669 -0.0150516
8.065 -0.0296145 -0.0295829
8.06 -0.0341847 -0.0341494
8.055 -0.0280814 -0.0280559
8.05 -0.013823 -0.0138176
8.045 0.0043584 0.00433909
8.04 0.0217204 0.0216782
8.035 0.033709 0.0336522
8.03 0.0366649 0.0366065
8.025 0.0289659 0.0289216
8.02 0.0122867 0.0122693
8.015 -0.008177 -0.00816236
8.01 -0.0254771 -0.0254353
8.005 -0.0339663 -0.0339104
8 -0.0315378 -0.0314835
7.995 -0.0197189 -0.0196799
7.99 -0.00231819 -0.00230255
7.985 0.0159774 0.0159679
7.98 0.0304508 0.0304206
7.975 0.0369949 0.0369541
7.97 0.0330898 0.0330517
7.965 0.0191244 0.0191018
7.96 -0.000850985 -0.00085039
7.955 -0.0201608 -0.020138
7.95 -0.0323104 -0.0322747
7.945 -0.0337803 -0.0337452
7.94 -0.0249122 -0.0248905
7.935 -0.00890117 -0.00890166
7.93 0.00972565 0.00970016
7.925 0.0261616 0.0261147
7.92 0.0359713 0.0359128
7.915 0.0359105 0.0358547
7.91 0.0251894 0.0251514
7.905 0.00657967 0.00657073
7.9 -0.0138911 -0.0138685
7.895 -0.0292574 -0.0292105
7.89 -0.034694 -0.0346373
7.885 -0.0292077 -0.029157
7.88 -0.0151732 -0.015141
7.875 0.00317556 0.00318253
7.87 0.0210167 0.0209984
7.865 0.0336836 0.0336463
7.86 0.0373681 0.0373231
7.855 0.0302493 0.0302107
7.85 0.0137868 0.0137669
7.845 -0.0069451 -0.00694028
7.84 -0.0249179 -0.0248914
7.835 -0.0342171 -0.0341796
7.83 -0.032437 -0.032403
7.825 -0.0209253 -0.0209074
7.82 -0.00346004 -0.00346591
7.815 0.0152089 0.0151781
7.81 0.0302628 0.0302125
7.805 0.0374674 0.0374094
7.8 0.0341378 0.0340874
7.795 0.0204712 0.0204432
7.79 0.000374796 0.000378386
7.785 -0.0194615 -0.0194273
7.78 -0.0323408 -0.0322864
7.775 -0.0344621 -0.0344036
7.77 -0.025962 -0.0259149
7.765 -0.00997231 -0.00994769
7.76 0.0089357 0.00893317
7.755 0.0258631 0.0258356
7.75 0.0362617 0.0362176
7.745 0.0367489 0.0367016
7.74 0.0263701 0.0263341
7.735 0.00775166 0.00773837
7.73 -0.0131106 -0.013098
7.725 -0.0291121 -0.0290798
7.72 -0.0351782 -0.0351393
7.715 -0.0300982 -0.0300672
7.71 -0.0161539 -0.0161425
7.705 0.00239784 0.00238364
7.7 0.0206523 0.0206135
7.695 0.033839 0.0337833
7.69 0.0380308 0.0379714
7.685 0.0312676 0.0312206
7.68 0.0148744 0.0148538
7.675 -0.00613356 -0.00612118
7.67 -0.0246432 -0.0246018
7.665 -0.0345311 -0.0344735
7.66 -0.0331753 -0.0331178
7.655 -0.0218063 -0.0217634
7.65 -0.00420289 -0.00418391
7.645 0.0148126 0.0148051
7.64 0.0303238 0.0302938
7.635 0.0379893 0.0379468
7.63 0.0350064 0.034965
7.625 0.0214548 0.0214279
7.62 0.00117257 0.00116884
7.615 -0.0191072 -0.0190876
7.61 -0.0325219 -0.0324879
7.605 -0.0350666 -0.0350319
7.6 -0.0267448 -0.0267229
7.595 -0.0106674 -0.0106678
7.59 0.00853362 0.00850765
7.585 0.0258658 0.0258177
7.58 0.0366807 0.0366202
7.575 0.0374932 0.0374351
7.57 0.0272489 0.0272092
7.565 0.00850767 0.00849827
7.56 -0.0127171 -0.012693
7.555 -0.0291948 -0.0291445
7.55 -0.0356688 -0.035607
7.545 -0.030788 -0.0307313
7.54 -0.0167946 -0.0167565
7.535 0.00200716 0.00201935
7.53 0.0206238 0.0206093
7.525 0.0341875 0.0341523
7.52 0.0386777 0.0386329
7.515 0.0320495 0.0320091
7.51 0.0155702 0.015547
7.505 -0.00573891 -0.00573819
7.5 -0.0246689 -0.0246465
7.495 -0.034939 -0.0349055
7.49 -0.0337889 -0.0337585
7.485 -0.0223958 -0.0223817
7.48 -0.00457245 -0.00458269
7.475 0.0147751 0.0147391
7.47 0.0306342 0.0305782
7.465 0.038574 0.0385101
7.46 0.035717 0.0356614
7.455 0.0220954 0.022064
7.45 0.00155175 0.00155473
7.445 -0.0191035 -0.0190666
7.44 -0.0328724 -0.0328124
7.435 -0.0356198 -0.0355534
7.43 -0.0272876 -0.0272317
7.425 -0.0110099 -0.0109767
7.42 0.0085035 0.00850872
7.415 0.0261647 0.0261435
7.41 0.0372359 0.0371966
7.405 0.0381617 0.0381172
7.4 0.0278482 0.0278134
7.395 0.00886358 0.00884983
7.39 -0.0127091 -0.0126983
7.385 -0.0295196 -0.02949
7.38 -0.0361896 -0.0361541
7.375 -0.0313038 -0.0312772
7.37 -0.0171194 -0.0171134
7.365 0.00198643 0.0019659
7.36 0.020925 0.0208791
7.355 0.0347376 0.0346744
7.35 0.0393334 0.0392668
7.345 0.0326318 0.0325788
7.34 0.0159131 0.0158884
7.335 -0.0057328 -0.00572183
7.33 -0.0249845 -0.0249417
7.325 -0.0354463 -0.0353849
7.32 -0.0342931 -0.03423
7.315 -0.0227119 -0.0226627
7.31 -0.00458465 -0.00455918
7.305 0.0150872 0.0150859
7.3 0.0311972 0.0311728
7.295 0.0392409 0.0392032
7.29 0.0363046 0.036267
7.285 0.0224363 0.022412
7.28 0.00155074 0.00154834
7.275 -0.0194293 -0.0194097
7.27 -0.0333928 -0.03336
7.265 -0.0361389 -0.0361069
7.26 -0.0276167 -0.027599
7.255 -0.0110273 -0.0110335
7.25 0.00882287 0.00878974
7.245 0.026748 0.0266916
7.24 0.0379314 0.0378623
7.235 0.0387769 0.0387107
7.23 0.0282061 0.02816
7.225 0.00886369 0.00885069
7.22 -0.0130491 -0.0130252
7.215 -0.0300649 -0.0300117
7.21 -0.0367379 -0.0366708
7.205 -0.031658 -0.0315951
7.2 -0.0171493 -0.0171051
7.195 0.00231276 0.00233003
7.19 0.0215371 0.0215264
7.185 0.0354793 0.0354467
7.18 0.0400001 0.0399572
7.175 0.0330295 0.032991
7.17 0.0159267 0.0159057
7.165 -0.0060907 -0.00608723
7.16 -0.0255736 -0.0255482
7.155 -0.0360512 -0.0360149
7.15 -0.0347015 -0.0346692
7.145 -0.0227799 -0.0227653
7.14 -0.00427036 -0.00428171
7.135 0.0157186 0.01568
7.13 0.0319876 0.0319279
7.125 0.0399742 0.0399062
7.12 0.0367657 0.0367063
7.115 0.0224865 0.0224522
7.11 0.00118796 0.00118882
7.105 -0.0200635 -0.0200283
7.1 -0.0340675 -0.0340094
7.095 -0.0366203 -0.0365566
7.09 -0.0277415 -0.027689
7.085 -0.0107393 -0.0107099
7.08 0.00946694 0.0094681
7.075 0.0275912 0.0275664
7.07 0.0387479 0.0387061
7.065 0.0393289 0.0392837
7.06 0.0283236 0.0282901
7.055 0.00851796 0.00850752
7.05 -0.0137238 -0.0137082
7.045 -0.0308228 -0.0307878
7.04 -0.0373171 -0.0372762
7.035 -0.0318673 -0.0318357
7.03 -0.016912 -0.0169018
7.025 0.00295205 0.00293499
7.02 0.0224258 0.0223826
7.015 0.0363853 0.0363239
7.01 0.0406639 0.0405981
7.005 0.0332459 0.0331922
7 0.01563 0.0156031
6.995 -0.00678531 -0.00677827
6.99 -0.0264109 -0.0263734
6.985 -0.0367388 -0.0366836
6.98 -0.0350128 -0.0349572
6.975 -0.022611 -0.0225703
6.97 -0.00364911 -0.00363279
6.965 0.0166476 0.0166369
6.96 0.0329893 0.0329564
6.955 0.0407711 0.0407271
6.95 0.0371158 0.0370758
6.945 0.0222786 0.0222571
6.94 0.000503766 0.000509658
6.935 -0.0209709 -0.0209385
6.93 -0.0348761 -0.0348276
6.925 -0.0370614 -0.0370128
6.92 -0.0276744 -0.0276413
6.915 -0.0101679 -0.0101611
6.91 0.0104105 0.0103872
6.905 0.028674 0.0286242
6.9 0.0396787 0.039613
6.895 0.0398317 0.0397661
6.89 0.0282372 0.0281889
6.885 0.00787804 0.0078601
6.88 -0.014681 -0.0146652
6.875 -0.0317537 -0.0317118
6.87 -0.0379076 -0.0378549
6.865 -0.0319319 -0.0318858
6.86 -0.0164227 -0.016397
6.855 0.00388165 0.0038799
6.85 0.0235695 0.0235408
6.845 0.0374439 0.0373961
6.84 0.0413321 0.0412787
6.835 0.0333115 0.0332687
6.83 0.015073 0.0150548
6.825 -0.00776085 -0.00774841
6.82 -0.0274519 -0.0274133
6.815 -0.0374875 -0.0374359
6.81 -0.035232 -0.0351837
6.805 -0.0222319 -0.0222014
6.8 -0.00276045 -0.00275616
6.795 0.017831 0.0178077
6.79 0.0341653 0.0341202
6.785 0.0416097 0.0415549
6.78 0.037356 0.0373073
6.775 0.0218384 0.0218107
6.77 -0.000458292 -0.000456293
6.765 -0.0221052 -0.0220747
6.76 -0.0357865 -0.0357388
6.755 -0.0374546 -0.037406
6.75 -0.0274337 -0.0273998
6.745 -0.00935078 -0.00934228
6.74 0.0116062 0.0115857
6.735 0.029949 0.0299031
6.73 0.0406862 0.0406256
6.725 0.0402664 0.0402069
6.72 0.0279523 0.0279108
6.715 0.00697279 0.00696193
6.71 -0.0158787 -0.0158558
6.705 -0.0328195 -0.0327705
6.7 -0.0384898 -0.0384307
6.695 -0.0318567 -0.0318052
6.69 -0.0157073 -0.0156776
6.685 0.00506235 0.00506299
6.68 0.0249245 0.0248966
6.675 0.0386155 0.0385671
6.67 0.0419764 0.0419214
6.665 0.0332165 0.0331712
6.66 0.0142672 0.0142457
6.655 -0.00898851 -0.00898037
6.65 -0.0286627 -0.0286298
6.645 -0.0382741 -0.03823
6.64 -0.0353559 -0.0353173
6.635 -0.0216614 -0.0216422
6.63 -0.00163992 -0.0016482
6.625 0.0192257 0.0191896
6.62 0.0354741 0.0354174
6.615 0.0424608 0.0423974
6.61 0.0374769 0.0374243
6.605 0.0211801 0.0211545
6.6 -0.00166534 -0.00165498
6.595 -0.0234281 -0.0233842
6.59 -0.0367705 -0.0367058
6.585 -0.0377918 -0.0377243
6.58 -0.0270325 -0.0269794
6.575 -0.00831746 -0.00829033
6.57 0.0130167 0.0130134
6.565 0.031381 0.0313504
6.56 0.041747 0.0416989
6.555 0.0406296 0.0405782
6.55 0.0274883 0.0274487
6.545 0.00583806 0.00582166
6.54 -0.0172785 -0.017269
6.535 -0.0339947 -0.0339667
6.53 -0.0390617 -0.0390294
6.525 -0.0316646 -0.0316432
6.52 -0.0148089 -0.0148101
6.515 0.00644035 0.00641143
6.51 0.0264382 0.0263842
6.505 0.0398626 0.0397936
6.5 0.0425876 0.0425196
6.495 0.0329856 0.0329371
6.49 0.0132654 0.0132509
6.485 -0.0104057 -0.0103808
6.48 -0.029992 -0.0299344
6.475 -0.0390717 -0.0389979
6.47 -0.0353849 -0.0353145
6.465 -0.0209203 -0.02087
6.46 -0.000319112 -0.00029858
6.455 0.0208004 0.0207895
6.45 0.0368974 0.0368611
6.445 0.0433296 0.0432805
6.44 0.0375136 0.0374681
6.435 0.020364 0.0203376
6.43 -0.0030474 -0.0030462
6.425 -0.0248808 -0.024854
6.42 -0.0377959 -0.0377546
6.415 -0.0380731 -0.0380336
6.41 -0.0264995 -0.0264769
6.405 -0.00711496 -0.00711938
6.4 0.0145891 0.0145551
6.395 0.0329259 0.0328675
6.39 0.0428411 0.0427705
6.385 0.040937 0.040871
6.38 0.0268984 0.0268545
6.375 0.00455241 0.00454249
6.37 -0.0188001 -0.018774
6.365 -0.0352203 -0.0351683
6.36 -0.0395975 -0.0395368
6.355 -0.031362 -0.0313104
6.35 -0.0137561 -0.013727
6.345 0.00797817 0.00797866
6.34 0.0280784 0.028052
6.335 0.0411705 0.041126
6.33 0.0431775 0.0431297
6.325 0.0326607 0.0326257
6.32 0.0121317 0.0121221
6.315 -0.0119441 -0.0119247
6.31 -0.0313902 -0.0313488
6.305 -0.039867 -0.0398183
6.3 -0.0353462 -0.0353073
6.295 -0.0200698 -0.0200545
6.29 0.00112116 0.00110565
6.285 0.0224714 0.0224256
6.28 0.0383656 0.0382979
6.275 0.0441756 0.044101
6.27 0.0374653 0.0374026
6.265 0.0194294 0.0193957
6.26 -0.00453968 -0.00453501
6.255 -0.0263976 -0.026357
6.25 -0.0388207 -0.0387574
6.245 -0.0382919 -0.0382253
6.24 -0.0258599 -0.0258081
6.235 -0.00578796 -0.00576329
6.23 0.0162744 0.0162679
6.225 0.0345434 0.0345102
6.22 0.0439474 0.0438986
6.215 0.0411928 0.0411444
6.21 0.026213 0.026181
6.205 0.00316419 0.00315951
6.2 -0.0203932 -0.0203701
6.195 -0.0364637 -0.036423
6.19 -0.040096 -0.0400535
6.185 -0.0309818 -0.0309533
6.18 -0.0126073 -0.0126041
6.175 0.00960559 0.00957924
6.17 0.0297778 0.0297255
6.165 0.0424893 0.0424218
6.16 0.0437257 0.0436596
6.155 0.0322557 0.0322087
6.15 0.0109093 0.010895
6.145 -0.0135476 -0.0135249
6.14 -0.0328093 -0.0327572
6.135 -0.0406362 -0.0405713
6.13 -0.0352449 -0.0351864
6.125 -0.0191367 -0.0191004
6.12 0.00264469 0.00265039
6.115 0.0242067 0.0241816
6.11 0.0398626 0.0398144
6.105 0.0450076 0.0449503
6.1 0.037367 0.0373183
6.095 0.0184295 0.0184048
6.09 -0.00608782 -0.0060807
6.085 -0.027944 -0.027909
6.08 -0.0398453 -0.0397956
6.075 -0.0384878 -0.0384409
6.07 -0.0251863 -0.0251584
6.065 -0.00442876 -0.00442958
6.06 0.0179779 0.0179463
6.055 0.036156 0.0360997
6.05 0.0450228 0.0449553
6.045 0.0414 0.041339
6.04 0.0254776 0.0254405
6.035 0.00174186 0.00173904
6.03 -0.0219961 -0.0219652
6.025 -0.0376943 -0.0376413
6.02 -0.0405666 -0.0405102
6.015 -0.0305664 -0.0305246
6.01 -0.0114233 -0.0114089
6.005 0.0112611 0.0112432
6 0.031492 0.0314454
5.995 0.0438069 0.0437425
5.99 0.0442615 0.0441959
5.985 0.0318373 0.0317892
5.98 0.00968403 0.00966815
5.975 -0.0151386 -0.0151173
5.97 -0.0342045 -0.0341531
5.965 -0.0413776 -0.0413118
5.96 -0.0351185 -0.0350569
5.955 -0.0181852 -0.0181431
5.95 0.0041785 0.00419262
5.945 0.0259438 0.0259296
5.94 0.0413558 0.0413205
5.935 0.0458378 0.0457946
5.93 0.0372798 0.0372444
5.925 0.0174599 0.0174455
5.92 -0.00759052 -0.00757852
5.915 -0.0294432 -0.0294092
5.91 -0.0408348 -0.040793
5.905 -0.038667 -0.0386354
5.9 -0.0245131 -0.0245068
5.895 -0.00308053 -0.00310808
5.89 0.0196672 0.0196057
5.885 0.0377596 0.0376726
5.88 0.0461058 0.0460101
5.875 0.0416421 0.0415593
5.87 0.0248075 0.0247581
5.865 0.000402486 0.000398973
5.86 -0.0235226 -0.0234825
5.855 -0.0388806 -0.0388102
5.85 -0.0410373 -0.0409568
5.845 -0.0301916 -0.0301211
5.84 -0.0103067 -0.0102608
5.835 0.0128402 0.0128552
5.83 0.0331394 0.0331254
5.825 0.0450874 0.0450535
5.82 0.0448084 0.0447682
5.815 0.0314861 0.0314547
5.81 0.00856775 0.00855632
5.805 -0.0166146 -0.0166024
5.8 -0.0355187 -0.0354899
5.795 -0.0420962 -0.0420654
5.79 -0.0350267 -0.0350097
5.785 -0.0173069 -0.0173154
5.78 0.00562521 0.00558619
5.775 0.027605 0.0275386
5.77 0.0428077 0.0427253
5.765 0.0466819 0.0466015
5.76 0.0372716 0.0372139
5.755 0.0166236 0.0166059
5.75 -0.00894154 -0.00891191
5.745 -0.0308195 -0.0307493
5.74 -0.0417657 -0.0416723
5.735 -0.0388604 -0.0387663
5.73 -0.0239104 -0.0238356
5.725 -0.00183032 -0.00178767
5.72 0.0212626 0.0212689
5.715 0.0393036 0.0392779
5.71 0.0471902 0.0471439
5.705 0.0419624 0.0419113
5.7 0.0242854 0.0242452
5.695 -0.000756028 -0.000775412
5.69 -0.0248924 -0.0248902
5.685 -0.0399843 -0.0399696
5.68 -0.0415198 -0.0415081
5.675 -0.0299095 -0.0299161
5.67 -0.00932934 -0.00936412
5.665 0.014274 0.0142094
5.66 0.0346756 0.0345886
5.655 0.0463273 0.0462337
5.65 0.0454105 0.0453311
5.645 0.0312857 0.0312418
5.64 0.0076607 0.00766613
5.635 -0.0178915 -0.0178365
5.63 -0.0367144 -0.036624
5.625 -0.0428151 -0.0427107
5.62 -0.0350484 -0.0349519
5.615 -0.0166175 -0.0165453
5.61 0.00685841 0.00689793
5.605 0.0290802 0.0290862
5.6 0.0441495 0.0441285
5.595 0.0475291 0.0474934
5.59 0.0373908 0.037355
5.585 0.0160078 0.0159843
5.58 -0.0100521 -0.0100571
5.575 -0.0320232 -0.0320124
5.57 -0.0426517 -0.042637
5.565 -0.0391451 -0.0391428
5.56 -0.0234996 -0.0235237
5.555 -0.000815134 -0.000873336
5.55 0.022641 0.0225497
5.545 0.0407051 0.0405912
5.54 0.0482514 0.0481334
5.535 0.0423992 0.0423009
5.53 0.0239978 0.0239422
5.525 -0.00163106 -0.00162934
5.52 -0.0260247 -0.0259668
5.515 -0.0409746 -0.0408757
5.51 -0.0420396 -0.0419225
5.505 -0.0297892 -0.0296772
5.5 -0.00857987 -0.00848992
5.495 0.015482 0.0155419
5.49 0.0360536 0.0360843
5.485 0.0475308 0.0475403
5.48 0.0461274 0.0461277
5.475 0.0313382 0.0313412
5.47 0.00707701 0.00708968
5.465 -0.0188793 -0.0188579
5.46 -0.0377534 -0.0377325
5.455 -0.0435568 -0.0435514
5.45 -0.0352552 -0.035279
5.445 -0.016214 -0.0162759
5.44 0.00778478 0.00768315
5.435 0.0303081 0.0301738
5.43 0.0453747 0.0452235
5.425 0.048438 0.048293
5.42 0.0377525 0.0376396
5.415 0.0157529 0.0156941
5.41 -0.0108019 -0.0107968
5.405 -0.032994 -0.0329315
5.4 -0.0435108 -0.0434103
5.395 -0.0396092 -0.0394957
5.39 -0.0234126 -0.0233085
5.385 -0.000177103 -9.73011e-05
5.38 0.0236845 0.0237342
5.375 0.0419012 0.0419236
5.37 0.0493025 0.049307
5.365 0.043042 0.0430412
5.36 0.024084 0.0240896
5.355 -0.00208375 -0.00206656
5.35 -0.0268351 -0.026809
5.345 -0.0418541 -0.0418303
5.34 -0.042686 -0.0426799
5.335 -0.0299805 -0.0300053
5.33 -0.00823135 -0.00829446
5.325 0.0163069 0.0162064
5.32 0.0371668 0.0370389
5.315 0.0486685 0.0485316
5.31 0.0470176 0.046896
5.305 0.0317746 0.031694
5.3 0.00697969 0.00695933
5.295 -0.0194362 -0.0193914
5.29 -0.0385565 -0.0384583
5.285 -0.0443174 -0.0441882
5.28 -0.035704 -0.0355703
5.275 -0.0161832 -0.0160669
5.27 0.00832205 0.00840762
5.265 0.0312434 0.031294
5.26 0.0464997 0.0465192
5.255 0.0494984 0.049496
5.25 0.0385092 0.0384964
5.245 0.0160399 0.0160261
5.24 -0.0110296 -0.0110408
5.235 -0.0336337 -0.0336459
5.23 -0.0443282 -0.0443524
5.225 -0.0403142 -0.0403631
5.22 -0.0237603 -0.0238432
5.215 -4.08875e-05 -0.000160281
5.21 0.0242921 0.0241425
5.205 0.0428494 0.0426854
5.2 0.0503835 0.0502302
5.195 0.0440181 0.0439049
5.19 0.0247336 0.0246861
5.185 -0.0019153 -0.00188483
5.18 -0.0271774 -0.0270762
5.175 -0.0425724 -0.0424222
5.17 -0.043513 -0.0433429
5.165 -0.030618 -0.0304559
5.16 -0.00845752 -0.00832352
5.155 0.0165812 0.0166766
5.15 0.037897 0.0379523
5.145 0.0497065 0.0497264
5.14 0.0481481 0.0481415
5.135 0.0327501 0.0327281
5.13 0.00756462 0.00753702
5.125 -0.0193946 -0.0194219
5.12 -0.0390463 -0.0390763
5.115 -0.0451369 -0.0451791
5.11 -0.0365388 -0.0366038
5.105 -0.0167326 -0.0168281
5.1 0.00824946 0.00812268
5.095 0.0317002 0.0315492
5.09 0.0474144 0.047256
5.085 0.0507023 0.0505613
5.08 0.0397583 0.0396624
5.075 0.0170448 0.0170163
5.07 -0.0105358 -0.0104883
5.065 -0.0337831 -0.0336691
5.06 -0.0450297 -0.0448729
5.055 -0.0412784 -0.0411092
5.05 -0.024628 -0.0244734
5.045 -0.000516751 -0.000394961
5.04 0.0243718 0.0244536
5.035 0.043511 0.043555
5.03 0.0515309 0.0515461
5.025 0.0454425 0.0454415
5.02 0.0261211 0.026116
5.015 -0.000932024 -0.000934746
5.01 -0.0268919 -0.0268933
5.005 -0.0430501 -0.0430593
5 -0.0445406 -0.0445705
4.995 -0.0318075 -0.0318694
4.99 -0.00941283 -0.00951243
4.985 0.016148 0.0160127
4.98 0.0381292 0.0379693
4.975 0.0506068 0.050442
4.97 0.0495769 0.0494332
4.965 0.034413 0.0343164
4.96 0.00903259 0.00900095
4.955 -0.0185648 -0.0185288
4.95 -0.0391114 -0.0390223
4.945 -0.0460231 -0.0459057
4.94 -0.0378834 -0.0377641
4.935 -0.0180647 -0.0179645
4.93 0.00733939 0.00740861
4.925 0.0314798 0.031515
4.92 0.0479953 0.0480019
4.915 0.0520329 0.0520228
4.91 0.0415964 0.0415845
4.905 0.0189482 0.0189477
4.9 -0.0091193 -0.00910163
4.895 -0.0333 -0.0332666
4.89 -0.0455921 -0.045555
4.885 -0.042613 -0.04259
4.88 -0.0262322 -0.026239
4.875 -0.00187327 -0.00191895
4.87 0.0236617 0.023578
4.865 0.0436834 0.0435728
4.86 0.0526431 0.0525247
4.855 0.0473367 0.0472348
4.85 0.0283852 0.0283234
4.845 0.00107986 0.00107352
4.84 -0.0257609 -0.0257116
4.835 -0.0431391 -0.0430504
4.83 -0.0457319 -0.0456275
4.825 -0.033619 -0.0335227
4.82 -0.0112352 -0.0111645
4.815 0.0148529 0.0148895
4.81 0.0377417 0.0377444
4.805 0.051319 0.0512964
4.8 0.0513491 0.0513153
4.795 0.0369075 0.0368771
4.79 0.0116029 0.0115863
4.785 -0.0167073 -0.0167081
4.78 -0.0385656 -0.0385572
4.775 -0.0469024 -0.0468998
4.77 -0.0397956 -0.0398154
4.765 -0.0203431 -0.0203973
4.76 0.00537357 0.00528097
4.755 0.0303683 0.0302438
4.75 0.0480872 0.0479474
4.745 0.0534384 0.0533078
4.74 0.0441004 0.0440069
4.735 0.0219479 0.0219149
4.73 -0.00651561 -0.00647838
4.725 -0.0319445 -0.0318458
4.72 -0.0458912 -0.0457537
4.715 -0.0443562 -0.0442077
4.71 -0.028761 -0.0286269
4.705 -0.00439401 -0.00429177
4.7 0.0218522 0.0219149
4.695 0.0430998 0.0431239
4.69 0.053556 0.0535493
4.685 0.0496834 0.0496579
4.68 0.0316674 0.0316361
4.675 0.00438233 0.00435487
4.67 -0.0234918 -0.0235117
4.665 -0.0426295 -0.0426477
4.66 -0.0470407 -0.0470702
4.655 -0.0361846 -0.0362392
4.65 -0.0141927 -0.0142817
4.645 0.0123625 0.0122377
4.64 0.0364086 0.0362563
4.635 0.0515919 0.0514302
4.63 0.0533449 0.0531997
4.625 0.0402817 0.0401816
4.62 0.0154905 0.0154591
4.615 -0.0134983 -0.0134516
4.61 -0.037082 -0.0369663
4.605 -0.0475525 -0.0473918
4.6 -0.042214 -0.042039
4.595 -0.0236573 -0.0234956
4.59 0.00216467 0.00229505
4.585 0.028147 0.0282393
4.58 0.0475032 0.0475606
4.575 0.0548212 0.0548537
4.57 0.0473083 0.0473283
4.565 0.0262385 0.0262559
4.56 -0.00239998 -0.00238291
4.555 -0.0293488 -0.0293383
4.55 -0.0456349 -0.0456442
4.545 -0.0463807 -0.046425
4.54 -0.0322747 -0.0323646
4.535 -0.00828564 -0.00842526
4.53 0.0186606 0.0184757
4.525 0.0414778 0.0412613
4.52 0.0540622 0.0538365
4.515 0.0524162 0.0522113
4.51 0.0360852 0.0359325
4.505 0.00926803 0.00919231
4.5 -0.0196949 -0.0196843
4.495 -0.0411704 -0.0410836
4.49 -0.0482832 -0.0481439
4.485 -0.0395459 -0.0393836
4.48 -0.0185297 -0.0183699
4.475 0.00830215 0.00844335
4.47 0.033717 0.0338337
4.465 0.0510689 0.0511638
4.46 0.0553549 0.0554366
4.455 0.044542 0.0446203
4.45 0.0209353 0.0210162
4.445 -0.00852771 -0.0084453
4.44 -0.034221 -0.0341464
4.435 -0.0476653 -0.0476148
4.43 -0.045065 -0.0450568
4.425 -0.0281774 -0.0282251
4.42 -0.00263951 -0.00274887
4.415 0.0243744 0.0242073
4.41 0.0458158 0.045605
4.405 0.0558619 0.0556309
4.4 0.0510976 0.0508771
4.395 0.0319548 0.0317773
4.39 0.00360863 0.00349969
4.385 -0.0249917 -0.0250231
4.38 -0.0443355 -0.0442984
4.375 -0.0483897 -0.0483056
4.37 -0.0367338 -0.0366289
4.365 -0.0137399 -0.0136363
4.36 0.0137455 0.0138356
4.355 0.0384257 0.0384999
4.35 0.0538209 0.0538854
4.345 0.0553485 0.0554141
4.34 0.0416972 0.0417734
4.335 0.0160798 0.0161701
4.33 -0.0138095 -0.013711
4.325 -0.0381522 -0.03806
4.32 -0.0490044 -0.0489398
4.315 -0.0435323 -0.043515
4.31 -0.0243728 -0.0244157
4.305 0.00232158 0.00221498
4.3 0.0292009 0.0290371
4.295 0.0492785 0.0490744
4.29 0.0570202 0.0568029
4.285 0.0495631 0.0493653
4.28 0.0281328 0.0279867
4.275 -0.0012871 -0.00136029
4.27 -0.0293104 -0.0293089
4.265 -0.0466472 -0.0465849
4.26 -0.0480415 -0.0479433
4.255 -0.0339626 -0.0338556
4.25 -0.00941394 -0.00931953
4.245 0.0184732 0.0185435
4.24 0.0423728 0.0424176
4.235 0.0559765 0.0560015
4.23 0.0551014 0.0551166
4.225 0.0390837 0.0391003
4.22 0.0119091 0.0119355
4.215 -0.0181442 -0.0181045
4.21 -0.0411836 -0.0411377
4.205 -0.0497845 -0.0497485
4.2 -0.041928 -0.041919
4.195 -0.0209517 -0.0209823
4.19 0.00659853 0.00652484
4.185 0.0332517 0.0331411
4.18 0.0520995 0.0519689
4.175 0.0578708 0.0577469
4.17 0.0481938 0.0481064
4.165 0.0249586 0.0249323
4.16 -0.00522251 -0.0051785
4.155 -0.0326707 -0.0325674
4.15 -0.0483332 -0.0481943
4.145 -0.0475968 -0.0474533
4.14 -0.0316246 -0.031505
4.135 -0.00589881 -0.0058236
4.13 0.022239 0.0222613
4.125 0.0454527 0.0454242
4.12 0.0575906 0.0575209
4.115 0.0548141 0.0547181
4.11 0.0369837 0.0368792
4.105 0.00867492 0.008578
4.1 -0.0214258 -0.0215036
4.095 -0.0434133 -0.0434741
4.09 -0.0502799 -0.0503344
4.085 -0.0406174 -0.0406774
4.08 -0.0182782 -0.0183517
4.075 0.0099008 0.00981368
4.07 0.0363576 0.0362648
4.065 0.0542491 0.0541681
4.06 0.0585223 0.058478
4.055 0.0471923 0.0472091
4.05 0.022647 0.0227407
4.045 -0.0080567 -0.00788768
4.04 -0.0350555 -0.034832
4.035 -0.0494871 -0.0492416
4.03 -0.0472005 -0.0469704
4.025 -0.0298481 -0.0296662
4.02 -0.00325243 -0.00314135
4.015 0.0250876 0.0251177
4.01 0.0478244 0.0477744
4.005 0.0589252 0.0588048
4 0.0548072 0.0546339
3.995 0.035704 0.0355016
3.99 0.00658905 0.00638276
3.985 -0.0235903 -0.0237788
3.98 -0.0449246 -0.0450875
3.975 -0.0506726 -0.0508143
3.97 -0.0398152 -0.0399448
3.965 -0.0165401 -0.0166648
3.96 0.012114 0.0119943
3.955 0.0385125 0.0384078
3.95 0.0558493 0.0557794
3.945 0.0592155 0.0592058
3.94 0.0468703 0.0469431
3.935 0.0214931 0.0216583
3.93 -0.00961238 -0.00936523
3.925 -0.0364758 -0.0361772
3.92 -0.0503142 -0.0500047
3.915 -0.0471991 -0.0469191
3.91 -0.0290406 -0.0288228
3.905 -0.00186453 -0.00172927
3.9 0.0267125 0.0267567
3.895 0.0493135 0.0492685
3.89 0.0599613 0.0598387
3.885 0.0552058 0.0550253
3.88 0.0354602 0.035247
3.875 0.00587259 0.00565185
3.87 -0.0244977 -0.0247057
3.865 -0.045711 -0.0458959
3.86 -0.0510828 -0.0512486
3.855 -0.0397132 -0.0398692
3.85 -0.0159308 -0.0160853
3.845 0.0131027 0.0129489
3.84 0.0396759 0.0395333
3.835 0.0569665 0.0568549
3.83 0.060107 0.0600519
3.825 0.0474346 0.047461
3.82 0.0217068 0.0218311
3.815 -0.00971714 -0.00949603
3.81 -0.0368236 -0.0365287
3.805 -0.050777 -0.0504456
3.8 -0.0476058 -0.047278
3.795 -0.029227 -0.0289372
3.79 -0.0017307 -0.00150159
3.785 0.0271813 0.0273375
3.78 0.0500676 0.0501482
3.775 0.0609222 0.0609333
3.77 0.0562814 0.0562346
3.765 0.0365265 0.0364359
3.76 0.00674628 0.00662382
3.755 -0.0240338 -0.024179
3.75 -0.0458018 -0.045963
3.745 -0.0516884 -0.0518713
3.74 -0.040607 -0.0408204
3.735 -0.0168069 -0.0170571
3.73 0.0125143 0.0122298
3.725 0.0395607 0.0392584
3.72 0.0574291 0.057137
3.715 0.0611714 0.0609257
3.71 0.0490026 0.0488423
3.705 0.0234976 0.0234531
3.7 -0.00816362 -0.00808255
3.695 -0.0359985 -0.0358106
3.69 -0.0509514 -0.0506933
3.685 -0.0486794 -0.0483896
3.68 -0.0307996 -0.0305103
3.675 -0.00330142 -0.00303322
3.67 0.0260598 0.0262954
3.665 0.0497299 0.0499278
3.66 0.0615717 0.0617322
3.655 0.0579435 0.0580687
3.65 0.038962 0.0390522
3.645 0.00939735 0.00944954
3.64 -0.0219308 -0.02192
3.635 -0.0449142 -0.0449473
3.63 -0.0522483 -0.0523368
3.625 -0.0423203 -0.0424771
3.62 -0.0190466 -0.0192808
3.615 0.0104433 0.0101309
3.61 0.0382588 0.037882
3.605 0.0573404 0.0569264
3.6 0.0625294 0.0621175
3.595 0.0517207 0.0513611
3.59 0.0270558 0.0268007
3.585 -0.00469818 -0.00480928
3.58 -0.033692 -0.0336492
3.575 -0.0505253 -0.0503464
3.57 -0.0501715 -0.0498897
3.565 -0.0336169 -0.0332702
3.56 -0.00653955 -0.00615925
3.555 0.0233157 0.0237078
3.55 0.0482496 0.0486393
3.545 0.0618984 0.0622756
3.54 0.0602715 0.0606249
3.535 0.042964 0.0432754
3.53 0.0141172 0.0143617
3.525 -0.0178925 -0.0177392
3.52 -0.0428802 -0.0428371
3.515 -0.0528514 -0.0529363
3.51 -0.0452627 -0.0454862
3.505 -0.0233513 -0.023714
3.5 0.00599626 0.00550514
3.495 0.0348206 0.0342264
3.49 0.0558351 0.0551798
3.485 0.0635448 0.0628857
3.48 0.0552953 0.0547015
3.475 0.0324674 0.0320066
3.47 0.00106461 0.000786369
3.465 -0.0294124 -0.0294947
3.46 -0.0491337 -0.0490356
3.455 -0.0520148 -0.0517679
3.45 -0.037955 -0.0375992
3.445 -0.0119974 -0.0115686
3.44 0.0182359 0.0187106
3.435 0.0448681 0.0453685
3.43 0.0611998 0.0617081
3.425 0.0627275 0.0632235
3.42 0.0482828 0.0487399
3.415 0.0210664 0.0214531
3.41 -0.0113061 -0.0110189
3.405 -0.0387424 -0.0385774
3.4 -0.0524178 -0.0523958
3.395 -0.0484432 -0.0485778
3.39 -0.0289282 -0.029221
3.385 -0.000247535 -0.000689057
3.38 0.0296318 0.0290624
3.375 0.0531377 0.0524747
3.37 0.0642921 0.0635857
3.365 0.059722 0.0590381
3.36 0.0398074 0.0392223
3.355 0.00946889 0.00905609
3.35 -0.0224495 -0.0226437
3.345 -0.0458267 -0.0457897
3.34 -0.0532879 -0.0530394
3.335 -0.043152 -0.0427388
3.33 -0.0193694 -0.018845
3.325 0.010796 0.0113862
3.32 0.0393189 0.0399426
3.315 0.0590841 0.0597174
3.31 0.0649377 0.0655562
3.305 0.0547187 0.0552907
3.3 0.0303446 0.0308275
3.295 -0.0017634 -0.00141732
3.29 -0.03196 -0.0317895
3.285 -0.0506026 -0.0506378
3.28 -0.0520283 -0.0522818
3.275 -0.0365942 -0.0370553
3.27 -0.00968633 -0.0103276
3.265 0.0209072 0.0201252
3.26 0.0473099 0.0464384
3.255 0.0629631 0.0620677
3.25 0.0636032 0.0627638
3.245 0.0483294 0.047631
3.24 0.0205343 0.0200516
3.235 -0.0121122 -0.0123389
3.23 -0.0395665 -0.0395396
3.225 -0.0530685 -0.0528204
3.22 -0.0487753 -0.0483566
3.215 -0.0288532 -0.0283192
3.21 0.000233771 0.00083552
3.205 0.0304344 0.0310675
3.2 0.0541515 0.0547865
3.195 0.0654536 0.0660623
3.19 0.0610334 0.0615838
3.185 0.0412695 0.0417259
3.18 0.010957 0.0112841
3.175 -0.021243 -0.0210665
3.17 -0.045268 -0.0452543
3.165 -0.0535465 -0.0537015
3.16 -0.044063 -0.0443806
3.155 -0.0205271 -0.0209915
3.15 0.009846 0.00925815
3.145 0.0389631 0.038283
3.14 0.059622 0.0588912
3.135 0.0665874 0.0658626
3.13 0.0575269 0.0568806
3.125 0.0340291 0.0335454
3.12 0.00207454 0.00183064
3.115 -0.0290098 -0.0289744
3.11 -0.0494516 -0.04914
3.105 -0.0529703 -0.0524263
3.1 -0.0391836 -0.0384796
3.095 -0.0130059 -0.0122154
3.09 0.0178784 0.0186947
3.085 0.0454883 0.0462853
3.08 0.063081 0.0638233
3.075 0.0661058 0.0667589
3.07 0.0531474 0.0536704
3.065 0.0268426 0.0271868
3.06 -0.00590288 -0.00578232
3.055 -0.0353574 -0.0354863
3.05 -0.0522372 -0.0526223
3.045 -0.05153 -0.0521566
3.04 -0.034248 -0.0350792
3.035 -0.00622061 -0.007206
3.03 0.0246121 0.0235334
3.025 0.0504742 0.0493757
3.02 0.0650961 0.0640653
3.015 0.0645923 0.0637261
3.01 0.0484009 0.0477903
3.005 0.0200813 0.0197908
3 -0.0127327 -0.012689
2.995 -0.0401373 -0.039795
2.99 -0.0534831 -0.0529039
2.985 -0.0489668 -0.0482239
2.98 -0.0287727 -0.0279397
2.975 0.000599956 0.0014591
2.97 0.0310792 0.0319106
2.965 0.0551177 0.055874
2.96 0.0668917 0.0675284
2.955 0.06315 0.0636255
2.95 0.0441367 0.0444184
2.945 0.0142681 0.0143386
2.94 -0.0182368 -0.0183686
2.935 -0.0434863 -0.0437971
2.93 -0.053574 -0.0540425
2.925 -0.0458258 -0.0464295
2.92 -0.0233785 -0.0240892
2.915 0.00681283 0.00602955
2.91 0.0366749 0.0358622
2.905 0.0589352 0.058147
2.9 0.0682056 0.0675069
2.895 0.0617927 0.0612576
2.89 0.040583 0.0402866
2.885 0.00961196 0.00961941
2.88 -0.022549 -0.0222103
2.875 -0.0461098 -0.0454554
2.87 -0.0537836 -0.0528672
2.865 -0.0437435 -0.0426538
2.86 -0.0197974 -0.0186355
2.855 0.0108119 0.0119575
2.85 0.0400557 0.0411153
2.845 0.0609033 0.0618227
2.84 0.0683385 0.0690716
2.835 0.060105 0.0606058
2.83 0.0375533 0.0377747
2.825 0.00609062 0.00598896
2.82 -0.0255732 -0.0260165
2.815 -0.0478129 -0.0485935
2.81 -0.0538047 -0.0548969
2.805 -0.0422778 -0.0436226
2.8 -0.0174472 -0.0189622
2.795 0.0132923 0.0117018
2.79 0.0419772 0.040417
2.785 0.0617808 0.0603679
2.78 0.0679604 0.0668187
2.775 0.0585874 0.0578333
2.77 0.0353251 0.0350429
2.765 0.00379539 0.00400921
2.76 -0.0272486 -0.0265942
2.755 -0.04835 -0.0473576
2.75 -0.053016 -0.0517964
2.745 -0.0403406 -0.0390039
2.74 -0.0147989 -0.0134385
2.735 0.0161071 0.0174128
2.73 0.0444361 0.0456159
2.725 0.0634755 0.0644588
2.72 0.0686707 0.0693882
2.715 0.0583515 0.0587437
2.71 0.034457 0.0344866
2.705 0.00280299 0.00247348
2.7 -0.0278412 -0.0284729
2.695 -0.0482046 -0.0490621
2.69 -0.0520793 -0.0530935
2.685 -0.0387989 -0.0399052
2.68 -0.0129579 -0.014104
2.675 0.0179429 0.0168043
2.67 0.046044 0.0449638
2.665 0.064756 0.0637951
2.66 0.0696519 0.0688857
2.655 0.0591452 0.0586651
2.65 0.0351734 0.0350811
2.645 0.00345271 0.00383048
2.64 -0.0273935 -0.026531
2.635 -0.0481754 -0.0468816
2.63 -0.0526292 -0.0510103
2.625 -0.0399287 -0.0381262
2.62 -0.0145074 -0.0126589
2.615 0.0162331 0.0180101
2.61 0.0444946 0.0461038
2.605 0.0637302 0.0650882
2.6 0.0695055 0.070532
2.595 0.0600838 0.0606965
2.59 0.0370804 0.0371951
2.585 0.00580624 0.00535829
2.58 -0.0253982 -0.026412
2.575 -0.0473172 -0.0488508
2.57 -0.0533444 -0.0553124
2.565 -0.0421714 -0.0444555
2.56 -0.0178279 -0.0202971
2.555 0.0125011 0.00998447
2.55 0.0410775 0.0386608
2.545 0.0613208 0.0591686
2.54 0.0686843 0.0669754
2.535 0.061177 0.0600804
2.53 0.0399849 0.0396223
2.525 0.0098638 0.0102674
2.52 -0.021319 -0.0202367
2.515 -0.04445 -0.0428431
2.51 -0.0524724 -0.0505105
2.505 -0.0433118 -0.0411561
2.5 -0.0203312 -0.0181228
2.495 0.00960066 0.0117395
2.49 0.0387429 0.0407004
2.485 0.0603446 0.0620057
2.48 0.0696022 0.0708464
2.475 0.0642103 0.0649269
2.47 0.0449379 0.0450552
2.465 0.0160222 0.0155355
2.46 -0.0151926 -0.0161988
2.455 -0.0398469 -0.0412448
2.45 -0.0505271 -0.0521936
2.445 -0.0442732 -0.0461026
2.44 -0.0235175 -0.0254137
2.435 0.00544381 0.0035659
2.43 0.0350131 0.0332358
2.425 0.0582973 0.0567131
2.42 0.0701788 0.0688973
2.415 0.0678693 0.0670148
2.41 0.0514361 0.0511319
2.405 0.0242195 0.0245674
2.4 -0.0072442 -0.00620386
2.395 -0.0344269 -0.0327272
2.39 -0.0493664 -0.0470992
2.385 -0.0477957 -0.0451112
2.38 -0.030744 -0.0278426
2.375 -0.00361933 -0.000703069
2.37 0.0262245 0.0289858
2.365 0.0516909 0.0541571
2.36 0.0672272 0.0692721
2.355 0.069435 0.070932
2.35 0.0575037 0.0583283
2.345 0.0336447 0.0336845
2.34 0.00322729 0.00241257
2.335 -0.0259678 -0.0276338
2.33 -0.0456831 -0.0481514
2.325 -0.0501982 -0.0533582
2.32 -0.0386165 -0.0422848
2.315 -0.0148729 -0.0188184
2.31 0.0142552 0.0102739
2.305 0.0415506 0.0377753
2.3 0.0609712 0.0576517
2.295 0.0684354 0.0658274
2.29 0.0621951 0.0605285
2.285 0.0432501 0.0426796
2.28 0.0155995 0.0161597
2.275 -0.0140534 -0.0124815
2.27 -0.0376102 -0.0352378
2.265 -0.0481307 -0.0451984
2.26 -0.0426171 -0.0393553
2.255 -0.0231052 -0.0197322
2.25 0.00459072 0.00789076
2.245 0.033238 0.0363041
2.24 0.0562103 0.058882
2.235 0.0686116 0.0707188
2.23 0.0677989 0.0691734
2.225 0.0537514 0.0542662
2.22 0.0293291 0.0289351
2.215 0.000134793 -0.00110333
2.21 -0.0263694 -0.0282713
2.205 -0.0427465 -0.0451019
2.2 -0.04424 -0.0468488
2.195 -0.0306585 -0.0333432
2.19 -0.00619793 -0.00881995
2.185 0.0224793 0.0200235
2.18 0.048482 0.0462735
2.175 0.0661876 0.0643085
2.17 0.0719704 0.0705269
2.165 0.0645077 0.0636367
2.16 0.0450961 0.0449587
2.155 0.0177276 0.0184891
2.15 -0.0112918 -0.00955411
2.145 -0.0345152 -0.0318369
2.14 -0.0455003 -0.0420344
2.135 -0.0412577 -0.0372441
2.13 -0.0233836 -0.0191063
2.125 0.00284843 0.00711741
2.12 0.0306804 0.0347105
2.115 0.0538528 0.0574503
2.11 0.067689 0.070678
2.105 0.0694832 0.0716844
2.1 0.0586644 0.0598936
2.095 0.0370626 0.0371361
2.09 0.00905886 0.00783926
2.085 -0.018784 -0.0212953
2.08 -0.0391254 -0.0428417
2.075 -0.0463256 -0.0510463
2.07 -0.0386813 -0.0441314
2.065 -0.0189014 -0.0247665
2.06 0.00733255 0.00137583
2.055 0.0335615 0.0278296
2.05 0.0542079 0.0490253
2.045 0.0653354 0.0610394
2.04 0.0648533 0.0617693
2.035 0.0526607 0.0510446
2.03 0.0309112 0.0308907
2.025 0.00413168 0.00564339
2.02 -0.0212379 -0.0184419
2.015 -0.0383387 -0.034564
2.01 -0.042308 -0.0378732
2.005 -0.0322042 -0.0274082
2 -0.0112221 -0.0063417
1.995 0.0149007 0.019616
1.99 0.0399608 0.0442847
1.985 0.0587715 0.0624734
1.98 0.0678247 0.0706682
1.975 0.0654772 0.0672456
1.97 0.0520919 0.052641
1.965 0.0302235 0.0295335
1.96 0.00453155 0.00275106
1.955 -0.0188863 -0.0214869
1.95 -0.0338878 -0.0370452
1.945 -0.0363462 -0.0398294
1.94 -0.0257238 -0.0293297
1.935 -0.00515602 -0.00870204
1.93 0.0199692 0.0166376
1.925 0.0438786 0.0408896
1.92 0.0617591 0.0592425
1.915 0.0703509 0.0684484
1.91 0.0680963 0.066962
1.905 0.0552364 0.0550199
1.9 0.0339884 0.0348155
1.895 0.00852936 0.0104639
1.89 -0.0155092 -0.0124835
1.885 -0.0322133 -0.0281435
1.88 -0.0372669 -0.0323038
1.875 -0.0295644 -0.0239797
1.87 -0.011538 -0.00568416
1.865 0.0120024 0.0177825
1.86 0.0355896 0.0410079
1.855 0.0544903 0.0593079
1.85 0.0653691 0.0693765
1.845 0.0664604 0.069452
1.84 0.0575669 0.05934
1.835 0.0401403 0.0405014
1.83 0.0172876 0.0160844
1.825 -0.00645249 -0.00928598
1.82 -0.0257183 -0.0302111
1.815 -0.0357113 -0.0417768
1.81 -0.0339874 -0.0413747
1.805 -0.0213753 -0.0296688
1.8 -0.00148433 -0.0102008
1.795 0.020781 0.0121383
1.79 0.0407137 0.0326311
1.785 0.0546888 0.0476348
1.78 0.0604879 0.0549013
1.775 0.0572927 0.0535365
1.77 0.0457093 0.0440078
1.765 0.0277435 0.028134
1.76 0.00678662 0.00909385
1.755 -0.0126529 -0.0087682
1.75 -0.0257737 -0.0206855
1.745 -0.0290005 -0.0230879
1.74 -0.0214207 -0.0150573
1.735 -0.00507698 0.00139523
1.73 0.0158729 0.02215
1.725 0.0366316 0.0424384
1.72 0.0530007 0.0580648
1.715 0.0620636 0.0661156
1.71 0.0624548 0.0652398
1.705 0.0543214 0.0556501
1.7 0.0393063 0.0391073
1.695 0.0201422 0.0184735
1.69 0.000599482 -0.0023007
1.685 -0.0151767 -0.0189753
1.68 -0.0234513 -0.0277991
1.675 -0.0220551 -0.0266063
1.67 -0.0112295 -0.0157007
1.665 0.00641507 0.00223845
1.66 0.0268316 0.0230816
1.655 0.0457749 0.042511
1.65 0.0597392 0.0569905
1.645 0.0664474 0.0642446
1.64 0.0650031 0.0634213
1.635 0.0557983 0.0549742
1.63 0.0404661 0.040596
1.625 0.0215177 0.0228037
1.62 0.00222909 0.00482622
1.615 -0.0137757 -0.00981597
1.61 -0.0231785 -0.0179414
1.605 -0.0238616 -0.0175658
1.6 -0.0157195 -0.00866637
1.595 -0.000773507 0.00665581
1.59 0.0176046 0.0250334
1.585 0.0357292 0.0428246
1.58 0.0504498 0.0569186
1.575 0.0595702 0.0651498
1.57 0.0619311 0.0663605
1.565 0.0572954 0.060304
1.56 0.0463515 0.0476566
1.555 0.0307583 0.0301225
1.55 0.0129874 0.0102372
1.545 -0.00386731 -0.00876883
1.54 -0.0164989 -0.0234525
1.535 -0.0223176 -0.0310678
1.53 -0.0203222 -0.0305091
1.525 -0.0113297 -0.0225085
1.52 0.00241428 -0.00925307
1.515 0.0180162 0.00637026
1.51 0.0326857 0.02156
1.505 0.0442157 0.0340944
1.5 0.0511482 0.042484
1.495 0.0527992 0.0460022
1.49 0.0491151 0.0445039
1.485 0.0407589 0.0385178
1.48 0.0291089 0.0292538
1.475 0.0161709 0.0185462
1.47 0.00431197 0.00857173
1.465 -0.00402659 0.00171468
1.46 -0.00693362 -0.000132095
1.455 -0.00370207 0.00377963
1.45 0.00499769 0.0128202
1.445 0.0173692 0.0251948
1.44 0.0310731 0.0385889
1.435 0.0438133 0.0507263
1.43 0.0537534 0.0597854
1.425 0.0597166 0.064616
1.42 0.061217 0.0647753
1.415 0.0583785 0.060459
1.41 0.0518873 0.0524507
1.405 0.0428951 0.0420194
1.4 0.0328753 0.0307427
1.395 0.0235396 0.0204584
1.39 0.0164304 0.012704
1.385 0.0128671 0.00876736
1.38 0.0135534 0.00930028
1.375 0.0184168 0.0141928
1.37 0.0266196 0.0225714
1.365 0.0367642 0.0330292
1.36 0.0472343 0.0439156
1.355 0.056508 0.0536859
1.35 0.0633892 0.0611299
1.345 0.067123 0.0654837
1.34 0.0674146 0.0664516
1.335 0.0643855 0.0641594
1.33 0.0585204 0.0590893
1.325 0.0505952 0.0520066
1.32 0.0416153 0.0438914
1.315 0.0327869 0.0359233
1.31 0.0252582 0.0292336
1.305 0.0199914 0.0247893
1.3 0.017679 0.0232449
1.295 0.0185415 0.0247763
1.29 0.0224035 0.0291873
1.285 0.0285314 0.0356749
1.28 0.0359915 0.0432681
1.275 0.0437695 0.0509626
1.27 0.0509214 0.0578283
1.265 0.0567129 0.0631516
1.26 0.0606721 0.0664822
1.255 0.0625884 0.0676279
1.25 0.0625013 0.0666305
1.245 0.0606247 0.0637196
1.24 0.057311 0.0592632
1.235 0.0530248 0.0537484
1.23 0.0483147 0.0477485
1.225 0.0437424 0.0418581
1.22 0.039717 0.0364974
1.215 0.0366152 0.0320658
1.21 0.0347042 0.0288757
1.205 0.0340919 0.0270863
1.2 0.0347421 0.0267234
1.195 0.0364642 0.0276603
1.19 0.0389962 0.029678
1.185 0.0420318 0.0325001
1.18 0.0452516 0.0358189
1.175 0.0483664 0.0393351
1.17 0.0511467 0.0427946
1.165 0.0534376 0.0460043
1.16 0.0551754 0.0488576
1.155 0.0563599 0.0512991
1.15 0.0570472 0.0533242
1.145 0.0573357 0.05497
1.14 0.057354 0.0563067
1.135 0.0572395 0.0574255
1.13 0.057155 0.0584636
1.125 0.0572493 0.0595392
1.12 0.0575553 0.0606744
1.115 0.0580673 0.061869
1.11 0.0588265 0.0631634
1.105 0.0597987 0.0645242
1.1 0.0609329 0.065909
1.095 0.0621444 0.067245
1.09 0.0633348 0.0684469
1.085 0.0643563 0.0693691
1.08 0.0651638 0.0699783
1.075 0.0656665 0.070198
1.07 0.0658228 0.0700019
1.065 0.065621 0.0693936
1.06 0.0650998 0.0684178
1.055 0.0643054 0.0671373
1.05 0.0633083 0.0656386
1.045 0.0621914 0.0640193
1.04 0.0610414 0.0623797
1.035 0.0599337 0.0608082
1.03 0.0589669 0.0594099
1.025 0.0581957 0.0582478
1.02 0.0576633 0.0573713
1.015 0.0573977 0.0568121
1.01 0.0574102 0.0565831
1.005 0.0577002 0.056683
1 0.0582578 0.0571
0.995 0.0590538 0.0577988
0.99 0.0600634 0.0587522
0.985 0.061176 0.0598419
0.98 0.0623694 0.0610418
0.975 0.0636135 0.0623172
0.97 0.0648885 0.0636437
0.965 0.0661705 0.0649935
0.96 0.0674354 0.0663381
0.955 0.0686625 0.0676527
0.95 0.0698368 0.068919
0.945 0.0709468 0.0701228
0.94 0.0719825 0.0712517
0.935 0.072941 0.0723007
0.93 0.0738132 0.073259
0.925 0.0745942 0.0741203
0.92 0.0752825 0.074882
0.915 0.0758768 0.0755423
0.91 0.076377 0.0761008
0.905 0.076784 0.0765586
0.9 0.0770993 0.076917
0.895 0.0773247 0.0771784
0.89 0.0774622 0.077345
0.885 0.0775138 0.0774193
0.88 0.0774815 0.0774039
0.875 0.0773671 0.0773011
0.87 0.0771724 0.0771131
0.865 0.0768989 0.076842
0.86 0.0765479 0.0764895
0.855 0.0761206 0.0760574
0.85 0.075618 0.0755471
0.845 0.0750411 0.07496
0.84 0.0743906 0.0742971
0.835 0.0736671 0.0735595
0.83 0.0728713 0.0727481
0.825 0.0720027 0.0718628
0.82 0.071067 0.0709096
0.815 0.0700636 0.0698881
0.81 0.0689933 0.0687993
0.805 0.067858 0.0676453
0.8 0.0666591 0.0664277
0.795 0.0653987 0.0651488
0.79 0.0640721 0.0638041
0.785 0.0626822 0.0623966
0.78 0.0612317 0.0609293
0.775 0.0597233 0.0594047
0.77 0.0581594 0.0578255
0.765 0.0565423 0.0561943
0.76 0.0548748 0.0545138
0.755 0.0531602 0.0527875
0.75 0.0514017 0.0510185
0.745 0.0496026 0.0492104
0.74 0.0477667 0.047367
0.735 0.045898 0.0454924
0.73 0.0440004 0.0435904
0.725 0.0420776 0.0416649
0.72 0.0401336 0.0397198
0.715 0.0381721 0.0377588
0.71 0.0361965 0.0357854
0.705 0.03421 0.0338026
0.7 0.0322167 0.0318147
0.695 0.0302203 0.0298251
0.69 0.0282246 0.0278377
0.685 0.0262336 0.0258565
0.68 0.0242511 0.023885
0.675 0.0222804 0.0219268
0.67 0.0203251 0.0199851
0.665 0.0183884 0.0180633
0.66 0.0164736 0.0161644
0.655 0.0145836 0.0142914
0.65 0.0127215 0.012447
0.645 0.01089 0.010634
0.64 0.00909195 0.00885502
0.635 0.0073299 0.00711259
0.63 0.00560647 0.00540917
0.625 0.00392415 0.00374714
0.62 0.00228538 0.00212881
0.615 0.000692534 0.000556414
0.61 -0.000852063 -0.000967862
0.605 -0.00234602 -0.00244176
0.6 -0.00378717 -0.00386324
0.595 -0.00517342 -0.00523035
0.59 -0.00650276 -0.0065412
0.585 -0.00777326 -0.00779401
0.58 -0.0089831 -0.00898705
0.575 -0.0101306 -0.0101187
0.57 -0.0112141 -0.0111875
0.565 -0.0122322 -0.0121922
0.56 -0.0131836 -0.0131316
0.555 -0.0140672 -0.0140046
0.55 -0.0148818 -0.0148101
0.545 -0.0156266 -0.0155473
0.54 -0.0163009 -0.0162156
0.535 -0.0169041 -0.0168142
0.53 -0.0174359 -0.017343
0.525 -0.0178962 -0.0178017
0.52 -0.018285 -0.0181905
0.515 -0.0186028 -0.0185095
0.51 -0.0188501 -0.0187593
0.505 -0.0190277 -0.0189407
0.5 -0.0191366 -0.0190544
0.495 -0.0191782 -0.0191019
0.49 -0.0191541 -0.0190844
0.485 -0.0190661 -0.0190038
0.48 -0.0189164 -0.0188621
0.475 -0.0187073 -0.0186614
0.47 -0.0184415 -0.0184044
0.465 -0.0181219 -0.0180938
0.46 -0.0177517 -0.0177327
0.455 -0.0173344 -0.0173244
0.45 -0.0168736 -0.0168724
0.445 -0.0163731 -0.0163805
0.44 -0.015837 -0.0158526
0.435 -0.0152695 -0.015293
0.43 -0.0146751 -0.0147059
0.425 -0.0140582 -0.0140957
0.42 -0.0134234 -0.013467
0.415 -0.0127752 -0.0128243
0.41 -0.0121183 -0.0121723
0.405 -0.0114572 -0.0115153
0.4 -0.0107964 -0.010858
0.395 -0.0101403 -0.0102047
0.39 -0.00949303 -0.00955957
0.385 -0.00885854 -0.00892659
0.38 -0.00824052 -0.00830948
0.375 -0.00764238 -0.00771167
0.37 -0.00706715 -0.00713624
0.365 -0.00651751 -0.0065859
0.36 -0.00599571 -0.00606296
0.355 -0.0055036 -0.00556929
0.35 -0.00504256 -0.00510633
0.345 -0.00461354 -0.00467506
0.34 -0.00421702 -0.00427602
0.335 -0.00385307 -0.0039093
0.33 -0.0035213 -0.00357458
0.325 -0.00322096 -0.00327113
0.32 -0.00295094 -0.00299788
0.315 -0.00270981 -0.00275343
0.31 -0.00249589 -0.00253614
0.305 -0.00230727 -0.00234413
0.3 -0.00214191 -0.0021754
0.295 -0.00199767 -0.00202782
0.29 -0.00187237 -0.00189924
0.285 -0.00176385 -0.00178751
0.28 -0.00167001 -0.00169055
0.275 -0.00158883 -0.00160637
0.27 -0.00151846 -0.00153311
0.265 -0.00145718 -0.00146909
0.26 -0.00140346 -0.00141277
0.255 -0.00135594 -0.00136279
0.25 -0.00131345 -0.00131801
0.245 -0.00127499 -0.00127741
0.24 -0.00123972 -0.00124017
0.235 -0.00120694 -0.00120559
0.23 -0.0011761 -0.00117311
0.225 -0.00114673 -0.00114227
0.22 -0.00111848 -0.00111271
0.215 -0.00109104 -0.00108413
0.21 -0.00106418 -0.0010563
0.205 -0.00103773 -0.00102903
0.2 -0.00101152 -0.00100216
0.195 -0.000985433 -0.000975572
0.19 -0.000959362 -0.000949144
0.185 -0.000933219 -0.000922788
0.18 -0.000906932 -0.000896422
0.175 -0.000880437 -0.000869978
0.17 -0.000853686 -0.0008434
0.165 -0.000826638 -0.000816641
0.16 -0.000799266 -0.000789666
0.155 -0.000771552 -0.00076245
0.15 -0.000743489 -0.000734981
0.145 -0.000715081 -0.000707255
0.14 -0.00068634 -0.000679279
0.135 -0.000657285 -0.000651068
0.13 -0.000627944 -0.000622643
0.125 -0.000598346 -0.000594028
0.12 -0.000568524 -0.000565251
0.115 -0.000538511 -0.000536339
0.11 -0.000508335 -0.000507312
0.105 -0.000478025 -0.00047819
0.1 -0.000447603 -0.000448981
0.095 -0.000417085 -0.000419688
0.09 -0.000386488 -0.000390304
0.085 -0.000355826 -0.000360814
0.08 -0.000325122 -0.0003312
0.075 -0.000294411 -0.000301441
0.07 -0.000263756 -0.000271517
0.065 -0.000233262 -0.000241418
0.06 -0.000203095 -0.000211158
0.055 -0.000173506 -0.000180813
0.05 -0.000144851 -0.000150585
0.045 -0.000117598 -0.000120901
0.04 -9.23338e-05 -9.25652e-05
0.035 -6.984e-05 -6.69759e-05
0.03 -5.13171e-05 -4.63416e-05
0.025 -3.83432e-05 -3.31688e-05
0.02 -3.04777e-05 -2.6951e-05
0.015 -2.08512e-05 -1.93632e-05
0.01 -4.31869e-06 -4.08358e-06
0.005 5.0123e-06 4.74529e-06
-1.63468e-13 7.8276e-09 7.41062e-09


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1Classic/GApOneLoop.txt <==
-22.3723 -0.0020024 8.97055e-06
-22.1768 -0.00203793 9.21059e-06
-22.0165 -0.00206778 9.41386e-06
-21.8747 -0.00209475 9.59877e-06
-21.7448 -0.0021199 9.77229e-06
-21.6237 -0.00214377 9.93795e-06
-21.5093 -0.00216669 1.00979e-05
-21.4004 -0.00218887 1.02534e-05
-21.2959 -0.00221045 1.04056e-05
-21.1952 -0.00223155 1.0555e-05
-21.0979 -0.00225224 1.07023e-05
-21.0034 -0.0022726 1.08479e-05
-20.9115 -0.00229267 1.0992e-05
-20.8219 -0.00231249 1.1135e-05
-20.7344 -0.00233211 1.12771e-05
-20.6487 -0.00235155 1.14185e-05
-20.5648 -0.00237082 1.15594e-05
-20.4825 -0.00238997 1.16998e-05
-20.4016 -0.002409 1.18399e-05
-20.3222 -0.00242793 1.19799e-05
-20.244 -0.00244678 1.21198e-05
-20.1669 -0.00246556 1.22597e-05
-20.091 -0.00248427 1.23997e-05
-20.0162 -0.00250294 1.25399e-05
-19.9423 -0.00252157 1.26802e-05
-19.8694 -0.00254016 1.28209e-05
-19.7974 -0.00255873 1.29619e-05
-19.7262 -0.00257729 1.31033e-05
-19.6558 -0.00259583 1.32451e-05
-19.5862 -0.00261437 1.33874e-05
-19.5173 -0.00263291 1.35302e-05
-19.4491 -0.00265146 1.36736e-05
-19.3816 -0.00267002 1.38176e-05
-19.3147 -0.0026886 1.39622e-05
-19.2484 -0.0027072 1.41075e-05
-19.1828 -0.00272583 1.42535e-05
-19.1177 -0.00274448 1.44002e-05
-19.0531 -0.00276317 1.45477e-05
-18.9891 -0.0027819 1.46959e-05
-18.9255 -0.00280066 1.4845e-05
-18.8625 -0.00281947 1.4995e-05
-18.8 -0.00283832 1.51458e-05
-18.7379 -0.00285723 1.52975e-05
-18.6762 -0.00287618 1.54502e-05
-18.615 -0.00289519 1.56038e-05
-18.5542 -0.00291426 1.57584e-05
-18.4938 -0.00293339 1.59139e-05
-18.4338 -0.00295258 1.60705e-05
-18.3742 -0.00297183 1.62282e-05
-18.3149 -0.00299116 1.63869e-05
-18.256 -0.00301055 1.65467e-05
-18.1975 -0.00303001 1.67076e-05
-18.1393 -0.00304955 1.68696e-05
-18.0815 -0.00306917 1.70328e-05
-18.0239 -0.00308886 1.71972e-05
-17.9667 -0.00310863 1.73628e-05
-17.9098 -0.00312849 1.75296e-05
-17.8532 -0.00314843 1.76977e-05
-17.7969 -0.00316846 1.7867e-05
-17.7408 -0.00318857 1.80377e-05
-17.6851 -0.00320878 1.82096e-05
-17.6296 -0.00322907 1.83829e-05
-17.5744 -0.00324946 1.85575e-05
-17.5195 -0.00326995 1.87335e-05
-17.4648 -0.00329054 1.89109e-05
-17.4104 -0.00331122 1.90897e-05
-17.3562 -0.00333201 1.92699e-05
-17.3022 -0.00335289 1.94517e-05
-17.2485 -0.00337389 1.96349e-05
-17.195 -0.00339499 1.98196e-05
-17.1418 -0.0034162 2.00058e-05
-17.0887 -0.00343751 2.01936e-05
-17.0359 -0.00345895 2.0383e-05
-16.9833 -0.00348049 2.0574e-05
-16.9309 -0.00350215 2.07666e-05
-16.8787 -0.00352392 2.09608e-05
-16.8268 -0.00354582 2.11568e-05
-16.775 -0.00356783 2.13544e-05
-16.7234 -0.00358997 2.15537e-05
-16.672 -0.00361223 2.17548e-05
-16.6208 -0.00363462 2.19576e-05
-16.5697 -0.00365714 2.21622e-05
-16.5189 -0.00367978 2.23687e-05
-16.4682 -0.00370255 2.25769e-05
-16.4177 -0.00372546 2.27871e-05
-16.3674 -0.0037485 2.29991e-05
-16.3172 -0.00377168 2.32131e-05
-16.2672 -0.003795 2.3429e-05
-16.2174 -0.00381846 2.36468e-05
-16.1677 -0.00384205 2.38667e-05
-16.1182 -0.00386579 2.40886e-05
-16.0689 -0.00388968 2.43125e-05
-16.0197 -0.00391371 2.45385e-05
-15.9706 -0.0039379 2.47666e-05
-15.9217 -0.00396223 2.49969e-05
-15.873 -0.00398672 2.52293e-05
-15.8243 -0.00401136 2.54639e-05
-15.7759 -0.00403615 2.57008e-05
-15.7276 -0.00406111 2.59398e-05
-15.6794 -0.00408622 2.61812e-05
-15.6313 -0.0041115 2.64249e-05
-15.5834 -0.00413694 2.66709e-05
-15.5356 -0.00416254 2.69193e-05
-15.488 -0.00418832 2.71701e-05
-15.4404 -0.00421426 2.74234e-05
-15.393 -0.00424038 2.76791e-05
-15.3458 -0.00426667 2.79373e-05
-15.2986 -0.00429313 2.81981e-05
-15.2516 -0.00431978 2.84614e-05
-15.2047 -0.0043466 2.87274e-05
-15.1579 -0.00437361 2.8996e-05
-15.1112 -0.0044008 2.92672e-05
-15.0647 -0.00442818 2.95412e-05
-15.0182 -0.00445574 2.9818e-05
-14.9719 -0.0044835 3.00975e-05
-14.9257 -0.00451145 3.03798e-05
-14.8796 -0.00453959 3.06651e-05
-14.8336 -0.00456793 3.09532e-05
-14.7877 -0.00459648 3.12442e-05
-14.7419 -0.00462522 3.15383e-05
-14.6962 -0.00465417 3.18354e-05
-14.6506 -0.00468332 3.21355e-05
-14.6052 -0.00471269 3.24387e-05
-14.5598 -0.00474226 3.27451e-05
-14.5145 -0.00477205 3.30547e-05
-14.4693 -0.00480206 3.33675e-05
-14.4243 -0.00483228 3.36836e-05
-14.3793 -0.00486273 3.40031e-05
-14.3344 -0.0048934 3.43259e-05
-14.2896 -0.0049243 3.46521e-05
-14.2449 -0.00495542 3.49818e-05
-14.2003 -0.00498678 3.5315e-05
-14.1558 -0.00501837 3.56517e-05
-14.1113 -0.0050502 3.59921e-05
-14.067 -0.00508227 3.63361e-05
-14.0227 -0.00511458 3.66838e-05
-13.9786 -0.00514714 3.70353e-05
-13.9345 -0.00517994 3.73907e-05
-13.8905 -0.005213 3.77499e-05
-13.8466 -0.00524631 3.8113e-05
-13.8028 -0.00527987 3.84801e-05
-13.759 -0.0053137 3.88512e-05
-13.7153 -0.00534779 3.92264e-05
-13.6718 -0.00538215 3.96058e-05
-13.6283 -0.00541677 3.99894e-05
-13.5848 -0.00545167 4.03773e-05
-13.5415 -0.00548684 4.07695e-05
-13.4982 -0.00552229 4.1166e-05
-13.455 -0.00555803 4.15671e-05
-13.4119 -0.00559404 4.19727e-05
-13.3689 -0.00563035 4.23828e-05
-13.3259 -0.00566695 4.27976e-05
-13.283 -0.00570384 4.32171e-05
-13.2402 -0.00574104 4.36414e-05
-13.1974 -0.00577853 4.40706e-05
-13.1547 -0.00581633 4.45047e-05
-13.1121 -0.00585444 4.49438e-05
-13.0696 -0.00589287 4.5388e-05
-13.0271 -0.00593161 4.58373e-05
-12.9847 -0.00597067 4.62918e-05
-12.9424 -0.00601005 4.67517e-05
-12.9001 -0.00604977 4.72169e-05
-12.8579 -0.00608981 4.76876e-05
-12.8158 -0.0061302 4.81638e-05
-12.7737 -0.00617092 4.86457e-05
-12.7317 -0.00621199 4.91332e-05
-12.6898 -0.00625341 4.96266e-05
-12.6479 -0.00629518 5.01258e-05
-12.6061 -0.0063373 5.0631e-05
-12.5643 -0.00637979 5.11423e-05
-12.5226 -0.00642265 5.16597e-05
-12.481 -0.00646587 5.21834e-05
-12.4394 -0.00650947 5.27134e-05
-12.3979 -0.00655345 5.32498e-05
-12.3565 -0.00659782 5.37928e-05
-12.3151 -0.00664257 5.43424e-05
-12.2738 -0.00668772 5.48988e-05
-12.2325 -0.00673326 5.5462e-05
-12.1913 -0.00677921 5.60322e-05
-12.1501 -0.00682557 5.66094e-05
-12.109 -0.00687234 5.71938e-05
-12.068 -0.00691953 5.77854e-05
-12.027 -0.00696715 5.83845e-05
-11.986 -0.0070152 5.8991e-05
-11.9452 -0.00706368 5.96052e-05
-11.9043 -0.0071126 6.02272e-05
-11.8636 -0.00716197 6.0857e-05
-11.8228 -0.00721178 6.14948e-05
-11.7822 -0.00726206 6.21408e-05
-11.7415 -0.0073128 6.2795e-05
-11.701 -0.00736401 6.34576e-05
-11.6605 -0.0074157 6.41287e-05
-11.62 -0.00746787 6.48085e-05
-11.5796 -0.00752052 6.54971e-05
-11.5392 -0.00757367 6.61947e-05
-11.4989 -0.00762732 6.69013e-05
-11.4587 -0.00768148 6.76172e-05
-11.4184 -0.00773615 6.83424e-05
-11.3783 -0.00779134 6.90773e-05
-11.3381 -0.00784706 6.98218e-05
-11.2981 -0.00790332 7.05762e-05
-11.2581 -0.00796012 7.13406e-05
-11.2181 -0.00801746 7.21153e-05
-11.1781 -0.00807536 7.29003e-05
-11.1383 -0.00813383 7.36958e-05
-11.0984 -0.00819287 7.45021e-05
-11.0586 -0.00825248 7.53193e-05
-11.0189 -0.00831268 7.61476e-05
-10.9792 -0.00837348 7.69871e-05
-10.9395 -0.00843488 7.78381e-05
-10.8999 -0.00849689 7.87008e-05
-10.8603 -0.00855952 7.95754e-05
-10.8208 -0.00862278 8.0462e-05
-10.7813 -0.00868667 8.13609e-05
-10.7418 -0.00875121 8.22724e-05
-10.7024 -0.00881641 8.31965e-05
-10.6631 -0.00888227 8.41335e-05
-10.6238 -0.0089488 8.50838e-05
-10.5845 -0.00901601 8.60474e-05
-10.5452 -0.00908391 8.70247e-05
-10.506 -0.00915252 8.80158e-05
-10.4669 -0.00922183 8.9021e-05
-10.4278 -0.00929187 9.00407e-05
-10.3887 -0.00936264 9.10749e-05
-10.3496 -0.00943416 9.21241e-05
-10.3106 -0.00950642 9.31884e-05
-10.2717 -0.00957945 9.42682e-05
-10.2328 -0.00965325 9.53636e-05
-10.1939 -0.00972784 9.64751e-05
-10.155 -0.00980323 9.76029e-05
-10.1162 -0.00987943 9.87473e-05
-10.0774 -0.00995645 9.99086e-05
-10.0387 -0.0100343 0.000101087
-10 -0.010113 0.000102283
-9.96134 -0.0101925 0.000103497
-9.92271 -0.010273 0.000104729
-9.88412 -0.0103543 0.00010598
-9.84557 -0.0104365 0.000107249
-9.80704 -0.0105196 0.000108538
-9.76856 -0.0106036 0.000109847
-9.73011 -0.0106886 0.000111175
-9.69169 -0.0107745 0.000112524
-9.65331 -0.0108614 0.000113893
-9.61496 -0.0109493 0.000115284
-9.57664 -0.0110382 0.000116696
-9.53836 -0.0111281 0.000118131
-9.50011 -0.011219 0.000119587
-9.46189 -0.0113109 0.000121067
-9.42371 -0.011404 0.00012257
-9.38556 -0.011498 0.000124096
-9.34744 -0.0115932 0.000125647
-9.30935 -0.0116895 0.000127223
-9.2713 -0.011787 0.000128824
-9.23327 -0.0118855 0.00013045
-9.19528 -0.0119853 0.000132103
-9.15732 -0.0120862 0.000133783
-9.11939 -0.0121883 0.00013549
-9.08149 -0.0122917 0.000137225
-9.04362 -0.0123962 0.000138988
-9.00578 -0.0125021 0.00014078
-8.96797 -0.0126092 0.000142602
-8.93019 -0.0127177 0.000144454
-8.89244 -0.0128274 0.000146337
-8.85471 -0.0129385 0.000148252
-8.81702 -0.013051 0.000150199
-8.77936 -0.0131649 0.000152179
-8.74172 -0.0132802 0.000154192
-8.70412 -0.0133969 0.00015624
-8.66654 -0.0135151 0.000158322
-8.62899 -0.0136347 0.000160441
-8.59146 -0.0137559 0.000162595
-8.55397 -0.0138787 0.000164788
-8.5165 -0.014003 0.000167018
-8.47906 -0.0141289 0.000169287
-8.44165 -0.0142564 0.000171597
-8.40426 -0.0143856 0.000173947
-8.3669 -0.0145164 0.000176338
-8.32956 -0.014649 0.000178772
-8.29226 -0.0147832 0.00018125
-8.25497 -0.0149193 0.000183772
-8.21772 -0.0150572 0.000186339
-8.18049 -0.0151969 0.000188953
-8.14328 -0.0153384 0.000191615
-8.1061 -0.0154819 0.000194325
-8.06895 -0.0156273 0.000197085
-8.03182 -0.0157747 0.000199896
-7.99471 -0.015924 0.000202759
-7.95763 -0.0160755 0.000205675
-7.92058 -0.016229 0.000208646
-7.88355 -0.0163846 0.000211673
-7.84654 -0.0165424 0.000214757
-7.80955 -0.0167024 0.000217899
-7.77259 -0.0168646 0.000221102
-7.73566 -0.0170291 0.000224365
-7.69874 -0.0171959 0.000227692
-7.66185 -0.0173651 0.000231083
-7.62498 -0.0175368 0.000234539
-7.58814 -0.0177109 0.000238064
-7.55132 -0.0178875 0.000241657
-7.51452 -0.0180666 0.000245322
-7.47774 -0.0182484 0.000249059
-7.44099 -0.0184329 0.00025287
-7.40425 -0.01862 0.000256758
-7.36754 -0.01881 0.000260724
-7.33085 -0.0190027 0.000264771
-7.29418 -0.0191984 0.0002689
-7.25754 -0.0193969 0.000273113
-7.22091 -0.0195985 0.000277412
-7.18431 -0.0198032 0.000281801
-7.14772 -0.020011 0.000286281
-7.11116 -0.0202219 0.000290854
-7.07462 -0.0204361 0.000295523
-7.0381 -0.0206537 0.000300291
-7.00159 -0.0208746 0.00030516
-6.96511 -0.0210991 0.000310133
-6.92865 -0.021327 0.000315212
-6.89221 -0.0215586 0.000320402
-6.85579 -0.0217938 0.000325703
-6.81938 -0.0220329 0.00033112
-6.783 -0.0222758 0.000336656
-6.74664 -0.0225226 0.000342314
-6.71029 -0.0227735 0.000348098
-6.67397 -0.0230284 0.00035401
-6.63766 -0.0232876 0.000360055
-6.60137 -0.0235511 0.000366237
-6.5651 -0.023819 0.000372559
-6.52885 -0.0240914 0.000379025
-6.49262 -0.0243684 0.000385639
-6.4564 -0.02465 0.000392406
-6.42021 -0.0249365 0.000399331
-6.38403 -0.025228 0.000406417
-6.34786 -0.0255244 0.00041367
-6.31172 -0.0258261 0.000421095
-6.27559 -0.026133 0.000428696
-6.23949 -0.0264453 0.000436479
-6.20339 -0.0267631 0.00044445
-6.16732 -0.0270866 0.000452613
-6.13126 -0.0274159 0.000460977
-6.09522 -0.0277512 0.000469545
-6.05919 -0.0280926 0.000478325
-6.02319 -0.0284401 0.000487324
-5.9872 -0.0287941 0.000496547
-5.95122 -0.0291547 0.000506003
-5.91526 -0.0295219 0.000515699
-5.87932 -0.0298961 0.000525642
-5.84339 -0.0302773 0.000535841
-5.80748 -0.0306658 0.000546303
-5.77158 -0.0310617 0.000557038
-5.7357 -0.0314652 0.000568055
-5.69984 -0.0318766 0.000579362
-5.66399 -0.032296 0.000590969
-5.62815 -0.0327236 0.000602888
-5.59233 -0.0331598 0.000615127
-5.55653 -0.0336046 0.000627699
-5.52074 -0.0340583 0.000640615
-5.48497 -0.0345212 0.000653886
-5.4492 -0.0349936 0.000667525
-5.41346 -0.0354756 0.000681545
-5.37773 -0.0359676 0.000695959
-5.34201 -0.0364698 0.000710782
-5.30631 -0.0369826 0.000726029
-5.27062 -0.0375062 0.000741714
-5.23494 -0.0380409 0.000757854
-5.19928 -0.0385871 0.000774466
-5.16363 -0.0391451 0.000791567
-5.128 -0.0397152 0.000809175
-5.09237 -0.0402979 0.00082731
-5.05677 -0.0408934 0.000845991
-5.02117 -0.0415022 0.00086524
-4.98559 -0.0421247 0.000885079
-4.95002 -0.0427613 0.00090553
-4.91446 -0.0434124 0.000926618
-4.87892 -0.0440784 0.000948369
-4.84339 -0.04476 0.000970808
-4.80787 -0.0454574 0.000993963
-4.77237 -0.0461713 0.00101786
-4.73687 -0.0469022 0.00104254
-4.70139 -0.0476506 0.00106803
-4.66592 -0.0484172 0.00109435
-4.63046 -0.0492024 0.00112156
-4.59502 -0.0500069 0.00114968
-4.55958 -0.0508315 0.00117876
-4.52416 -0.0516767 0.00120883
-4.48875 -0.0525432 0.00123994
-4.45335 -0.0534319 0.00127214
-4.41797 -0.0543434 0.00130547
-4.38259 -0.0552786 0.00133999
-4.34722 -0.0562384 0.00137574
-4.31187 -0.0572236 0.0014128
-4.27653 -0.0582351 0.00145121
-4.24119 -0.0592739 0.00149104
-4.20587 -0.060341 0.00153236
-4.17056 -0.0614374 0.00157524
-4.13526 -0.0625644 0.00161975
-4.09997 -0.063723 0.00166598
-4.06469 -0.0649145 0.00171401
-4.02942 -0.0661401 0.00176393
-3.99416 -0.0674013 0.00181583
-3.95891 -0.0686993 0.00186983
-3.92367 -0.0700358 0.00192602
-3.88844 -0.0714122 0.00198452
-3.85322 -0.0728302 0.00204545
-3.81801 -0.0742916 0.00210895
-3.7828 -0.0757982 0.00217515
-3.74761 -0.0773519 0.0022442
-3.71243 -0.0789547 0.00231626
-3.67726 -0.0806088 0.0023915
-3.64209 -0.0823165 0.00247011
-3.60694 -0.0840802 0.00255227
-3.57179 -0.0859024 0.00263819
-3.53665 -0.0877857 0.0027281
-3.50152 -0.0897332 0.00282223
-3.4664 -0.0917477 0.00292085
-3.43129 -0.0938325 0.00302423
-3.39619 -0.0959909 0.00313267
-3.36109 -0.0982267 0.00324649
-3.32601 -0.100544 0.00336604
-3.29093 -0.102946 0.00349169
-3.25586 -0.105438 0.00362385
-3.2208 -0.108024 0.00376296
-3.18574 -0.110709 0.00390948
-3.1507 -0.113499 0.00406395
-3.11566 -0.1164 0.00422693
-3.08063 -0.119416 0.00439901
-3.0456 -0.122556 0.00458087
-3.01059 -0.125826 0.00477324
-2.97558 -0.129233 0.00497691
-2.94058 -0.132785 0.00519274
-2.90558 -0.136493 0.00542171
-2.87059 -0.140364 0.00566484
-2.83561 -0.144409 0.0059233
-2.80064 -0.148639 0.00619835
-2.76567 -0.153066 0.0064914
-2.73071 -0.157703 0.00680399
-2.69576 -0.162564 0.00713786
-2.66081 -0.167665 0.00749491
-2.62587 -0.173022 0.00787726
-2.59094 -0.178653 0.0082873
-2.55601 -0.184579 0.00872767
-2.52109 -0.190822 0.00920136
-2.48617 -0.197405 0.00971171
-2.45126 -0.204355 0.0102625
-2.41636 -0.211701 0.010858
-2.38146 -0.219477 0.011503
-2.34657 -0.227717 0.0122031
-2.31168 -0.236463 0.0129645
-2.2768 -0.245758 0.0137945
-2.24192 -0.255652 0.0147012
-2.20705 -0.266202 0.0156943
-2.17219 -0.27747 0.0167847
-2.13733 -0.289527 0.0179855
-2.10247 -0.302455 0.0193116
-2.06762 -0.316345 0.0207808
-2.03278 -0.331302 0.022414
-1.99794 -0.347445 0.0242361
-1.9631 -0.364914 0.0262767
-1.92827 -0.38387 0.0285717
-1.89345 -0.4045 0.0311645
-1.85862 -0.427023 0.034108
-1.82381 -0.451699 0.0374675
-1.78899 -0.478834 0.041324
-1.75419 -0.508798 0.0457792
-1.71938 -0.542034 0.0509621
-1.68458 -0.579082 0.057038
-1.64979 -0.620606 0.0642222
-1.61499 -0.667431 0.072798
-1.58021 -0.720593 0.0831453
-1.54542 -0.781414 0.0957823
-1.51064 -0.851598 0.11143
-1.47586 -0.933388 0.131116
-1.44109 -1.02978 0.156343
-1.40632 -1.14488 0.189375
-1.37155 -1.28439 0.233754
-1.33679 -1.45653 0.295251
-1.30203 -1.67337 0.383764
-1.26727 -1.95312 0.517338
-1.23251 -2.32368 0.731433
-1.19776 -2.82633 1.10234
-1.16301 -3.50676 1.8121
-1.12827 -4.29237 3.32958
-1.09352 -4.10773 6.58063
-1.05878 0.578846 9.40919
-1.02405 4.72069 6.12952
-0.989309 4.66033 3.09839
-0.954576 3.8693 1.70743
-0.919844 3.21039 1.04933
-0.885115 2.72573 0.701114
-0.850388 2.36821 0.498026
-0.815663 2.09809 0.370235
-0.78094 1.88875 0.284931
-0.746219 1.7228 0.225267
-0.711499 1.58868 0.181931
-0.676781 1.47854 0.149461
-0.642065 1.38686 0.124489
-0.60735 1.30972 0.10485
-0.572637 1.24421 0.0891018
-0.537925 1.18818 0.0762551
-0.503214 1.13998 0.065612
-0.468504 1.09835 0.0566695
-0.433796 1.06229 0.0490567
-0.399089 1.03102 0.0424956
-0.364382 1.00392 0.0367736
-0.329676 0.980472 0.0317258
-0.294972 0.960279 0.0272222
-0.260267 0.943008 0.0231586
-0.225564 0.928393 0.0194502
-0.190861 0.916219 0.0160268
-0.156158 0.906313 0.0128294
-0.121456 0.898539 0.0098072
-0.0867541 0.892796 0.00691544
-0.0520524 0.889007 0.00411396
-0.0173508 0.887124 0.00136549
0.0173508 0.887124 -0.00136549
0.0520524 0.889007 -0.00411396
0.0867541 0.892796 -0.00691544
0.121456 0.898539 -0.0098072
0.156158 0.906313 -0.0128294
0.190861 0.916219 -0.0160268
0.225564 0.928393 -0.0194502
0.260267 0.943008 -0.0231586
0.294972 0.960279 -0.0272222
0.329676 0.980472 -0.0317258
0.364382 1.00392 -0.0367736
0.399089 1.03102 -0.0424956
0.433796 1.06229 -0.0490567
0.468504 1.09835 -0.0566695
0.503214 1.13998 -0.065612
0.537925 1.18818 -0.0762551
0.572637 1.24421 -0.0891018
0.60735 1.30972 -0.10485
0.642065 1.38686 -0.124489
0.676781 1.47854 -0.149461
0.711499 1.58868 -0.181931
0.746219 1.7228 -0.225267
0.78094 1.88875 -0.284931
0.815663 2.09809 -0.370235
0.850388 2.36821 -0.498026
0.885115 2.72573 -0.701114
0.919844 3.21039 -1.04933
0.954576 3.8693 -1.70743
0.989309 4.66033 -3.09839
1.02405 4.72069 -6.12952
1.05878 0.578846 -9.40919
1.09352 -4.10773 -6.58063
1.12827 -4.29237 -3.32958
1.16301 -3.50676 -1.8121
1.19776 -2.82633 -1.10234
1.23251 -2.32368 -0.731433
1.26727 -1.95312 -0.517338
1.30203 -1.67337 -0.383764
1.33679 -1.45653 -0.295251
1.37155 -1.28439 -0.233754
1.40632 -1.14488 -0.189375
1.44109 -1.02978 -0.156343
1.47586 -0.933388 -0.131116
1.51064 -0.851598 -0.11143
1.54542 -0.781414 -0.0957823
1.58021 -0.720593 -0.0831453
1.61499 -0.667431 -0.072798
1.64979 -0.620606 -0.0642222
1.68458 -0.579082 -0.057038
1.71938 -0.542034 -0.0509621
1.75419 -0.508798 -0.0457792
1.78899 -0.478834 -0.041324
1.82381 -0.451699 -0.0374675
1.85862 -0.427023 -0.034108
1.89345 -0.4045 -0.0311645
1.92827 -0.38387 -0.0285717
1.9631 -0.364914 -0.0262767
1.99794 -0.347445 -0.0242361
2.03278 -0.331302 -0.022414
2.06762 -0.316345 -0.0207808
2.10247 -0.302455 -0.0193116
2.13733 -0.289527 -0.0179855
2.17219 -0.27747 -0.0167847
2.20705 -0.266202 -0.0156943
2.24192 -0.255652 -0.0147012
2.2768 -0.245758 -0.0137945
2.31168 -0.236463 -0.0129645
2.34657 -0.227717 -0.0122031
2.38146 -0.219477 -0.011503
2.41636 -0.211701 -0.010858
2.45126 -0.204355 -0.0102625
2.48617 -0.197405 -0.00971171
2.52109 -0.190822 -0.00920136
2.55601 -0.184579 -0.00872767
2.59094 -0.178653 -0.0082873
2.62587 -0.173022 -0.00787726
2.66081 -0.167665 -0.00749491
2.69576 -0.162564 -0.00713786
2.73071 -0.157703 -0.00680399
2.76567 -0.153066 -0.0064914
2.80064 -0.148639 -0.00619835
2.83561 -0.144409 -0.0059233
2.87059 -0.140364 -0.00566484
2.90558 -0.136493 -0.00542171
2.94058 -0.132785 -0.00519274
2.97558 -0.129233 -0.00497691
3.01059 -0.125826 -0.00477324
3.0456 -0.122556 -0.00458087
3.08063 -0.119416 -0.00439901
3.11566 -0.1164 -0.00422693
3.1507 -0.113499 -0.00406395
3.18574 -0.110709 -0.00390948
3.2208 -0.108024 -0.00376296
3.25586 -0.105438 -0.00362385
3.29093 -0.102946 -0.00349169
3.32601 -0.100544 -0.00336604
3.36109 -0.0982267 -0.00324649
3.39619 -0.0959909 -0.00313267
3.43129 -0.0938325 -0.00302423
3.4664 -0.0917477 -0.00292085
3.50152 -0.0897332 -0.00282223
3.53665 -0.0877857 -0.0027281
3.57179 -0.0859024 -0.00263819
3.60694 -0.0840802 -0.00255227
3.64209 -0.0823165 -0.00247011
3.67726 -0.0806088 -0.0023915
3.71243 -0.0789547 -0.00231626
3.74761 -0.0773519 -0.0022442
3.7828 -0.0757982 -0.00217515
3.81801 -0.0742916 -0.00210895
3.85322 -0.0728302 -0.00204545
3.88844 -0.0714122 -0.00198452
3.92367 -0.0700358 -0.00192602
3.95891 -0.0686993 -0.00186983
3.99416 -0.0674013 -0.00181583
4.02942 -0.0661401 -0.00176393
4.06469 -0.0649145 -0.00171401
4.09997 -0.063723 -0.00166598
4.13526 -0.0625644 -0.00161975
4.17056 -0.0614374 -0.00157524
4.20587 -0.060341 -0.00153236
4.24119 -0.0592739 -0.00149104
4.27653 -0.0582351 -0.00145121
4.31187 -0.0572236 -0.0014128
4.34722 -0.0562384 -0.00137574
4.38259 -0.0552786 -0.00133999
4.41797 -0.0543434 -0.00130547
4.45335 -0.0534319 -0.00127214
4.48875 -0.0525432 -0.00123994
4.52416 -0.0516767 -0.00120883
4.55958 -0.0508315 -0.00117876
4.59502 -0.0500069 -0.00114968
4.63046 -0.0492024 -0.00112156
4.66592 -0.0484172 -0.00109435
4.70139 -0.0476506 -0.00106803
4.73687 -0.0469022 -0.00104254
4.77237 -0.0461713 -0.00101786
4.80787 -0.0454574 -0.000993963
4.84339 -0.04476 -0.000970808
4.87892 -0.0440784 -0.000948369
4.91446 -0.0434124 -0.000926618
4.95002 -0.0427613 -0.00090553
4.98559 -0.0421247 -0.000885079
5.02117 -0.0415022 -0.00086524
5.05677 -0.0408934 -0.000845991
5.09237 -0.0402979 -0.00082731
5.128 -0.0397152 -0.000809175
5.16363 -0.0391451 -0.000791567
5.19928 -0.0385871 -0.000774466
5.23494 -0.0380409 -0.000757854
5.27062 -0.0375062 -0.000741714
5.30631 -0.0369826 -0.000726029
5.34201 -0.0364698 -0.000710782
5.37773 -0.0359676 -0.000695959
5.41346 -0.0354756 -0.000681545
5.4492 -0.0349936 -0.000667525
5.48497 -0.0345212 -0.000653886
5.52074 -0.0340583 -0.000640615
5.55653 -0.0336046 -0.000627699
5.59233 -0.0331598 -0.000615127
5.62815 -0.0327236 -0.000602888
5.66399 -0.032296 -0.000590969
5.69984 -0.0318766 -0.000579362
5.7357 -0.0314652 -0.000568055
5.77158 -0.0310617 -0.000557038
5.80748 -0.0306658 -0.000546303
5.84339 -0.0302773 -0.000535841
5.87932 -0.0298961 -0.000525642
5.91526 -0.0295219 -0.000515699
5.95122 -0.0291547 -0.000506003
5.9872 -0.0287941 -0.000496547
6.02319 -0.0284401 -0.000487324
6.05919 -0.0280926 -0.000478325
6.09522 -0.0277512 -0.000469545
6.13126 -0.0274159 -0.000460977
6.16732 -0.0270866 -0.000452613
6.20339 -0.0267631 -0.00044445
6.23949 -0.0264453 -0.000436479
6.27559 -0.026133 -0.000428696
6.31172 -0.0258261 -0.000421095
6.34786 -0.0255244 -0.00041367
6.38403 -0.025228 -0.000406417
6.42021 -0.0249365 -0.000399331
6.4564 -0.02465 -0.000392406
6.49262 -0.0243684 -0.000385639
6.52885 -0.0240914 -0.000379025
6.5651 -0.023819 -0.000372559
6.60137 -0.0235511 -0.000366237
6.63766 -0.0232876 -0.000360055
6.67397 -0.0230284 -0.00035401
6.71029 -0.0227735 -0.000348098
6.74664 -0.0225226 -0.000342314
6.783 -0.0222758 -0.000336656
6.81938 -0.0220329 -0.00033112
6.85579 -0.0217938 -0.000325703
6.89221 -0.0215586 -0.000320402
6.92865 -0.021327 -0.000315212
6.96511 -0.0210991 -0.000310133
7.00159 -0.0208746 -0.00030516
7.0381 -0.0206537 -0.000300291
7.07462 -0.0204361 -0.000295523
7.11116 -0.0202219 -0.000290854
7.14772 -0.020011 -0.000286281
7.18431 -0.0198032 -0.000281801
7.22091 -0.0195985 -0.000277412
7.25754 -0.0193969 -0.000273113
7.29418 -0.0191984 -0.0002689
7.33085 -0.0190027 -0.000264771
7.36754 -0.01881 -0.000260724
7.40425 -0.01862 -0.000256758
7.44099 -0.0184329 -0.00025287
7.47774 -0.0182484 -0.000249059
7.51452 -0.0180666 -0.000245322
7.55132 -0.0178875 -0.000241657
7.58814 -0.0177109 -0.000238064
7.62498 -0.0175368 -0.000234539
7.66185 -0.0173651 -0.000231083
7.69874 -0.0171959 -0.000227692
7.73566 -0.0170291 -0.000224365
7.77259 -0.0168646 -0.000221102
7.80955 -0.0167024 -0.000217899
7.84654 -0.0165424 -0.000214757
7.88355 -0.0163846 -0.000211673
7.92058 -0.016229 -0.000208646
7.95763 -0.0160755 -0.000205675
7.99471 -0.015924 -0.000202759
8.03182 -0.0157747 -0.000199896
8.06895 -0.0156273 -0.000197085
8.1061 -0.0154819 -0.000194325
8.14328 -0.0153384 -0.000191615
8.18049 -0.0151969 -0.000188953
8.21772 -0.0150572 -0.000186339
8.25497 -0.0149193 -0.000183772
8.29226 -0.0147832 -0.00018125
8.32956 -0.014649 -0.000178772
8.3669 -0.0145164 -0.000176338
8.40426 -0.0143856 -0.000173947
8.44165 -0.0142564 -0.000171597
8.47906 -0.0141289 -0.000169287
8.5165 -0.014003 -0.000167018
8.55397 -0.0138787 -0.000164788
8.59146 -0.0137559 -0.000162595
8.62899 -0.0136347 -0.000160441
8.66654 -0.0135151 -0.000158322
8.70412 -0.0133969 -0.00015624
8.74172 -0.0132802 -0.000154192
8.77936 -0.0131649 -0.000152179
8.81702 -0.013051 -0.000150199
8.85471 -0.0129385 -0.000148252
8.89244 -0.0128274 -0.000146337
8.93019 -0.0127177 -0.000144454
8.96797 -0.0126092 -0.000142602
9.00578 -0.0125021 -0.00014078
9.04362 -0.0123962 -0.000138988
9.08149 -0.0122917 -0.000137225
9.11939 -0.0121883 -0.00013549
9.15732 -0.0120862 -0.000133783
9.19528 -0.0119853 -0.000132103
9.23327 -0.0118855 -0.00013045
9.2713 -0.011787 -0.000128824
9.30935 -0.0116895 -0.000127223
9.34744 -0.0115932 -0.000125647
9.38556 -0.011498 -0.000124096
9.42371 -0.011404 -0.00012257
9.46189 -0.0113109 -0.000121067
9.50011 -0.011219 -0.000119587
9.53836 -0.0111281 -0.000118131
9.57664 -0.0110382 -0.000116696
9.61496 -0.0109493 -0.000115284
9.65331 -0.0108614 -0.000113893
9.69169 -0.0107745 -0.000112524
9.73011 -0.0106886 -0.000111175
9.76856 -0.0106036 -0.000109847
9.80704 -0.0105196 -0.000108538
9.84557 -0.0104365 -0.000107249
9.88412 -0.0103543 -0.00010598
9.92271 -0.010273 -0.000104729
9.96134 -0.0101925 -0.000103497
10 -0.010113 -0.000102283
10.0387 -0.0100343 -0.000101087
10.0774 -0.00995645 -9.99086e-05
10.1162 -0.00987943 -9.87473e-05
10.155 -0.00980323 -9.76029e-05
10.1939 -0.00972784 -9.64751e-05
10.2328 -0.00965325 -9.53636e-05
10.2717 -0.00957945 -9.42682e-05
10.3106 -0.00950642 -9.31884e-05
10.3496 -0.00943416 -9.21241e-05
10.3887 -0.00936264 -9.10749e-05
10.4278 -0.00929187 -9.00407e-05
10.4669 -0.00922183 -8.9021e-05
10.506 -0.00915252 -8.80158e-05
10.5452 -0.00908391 -8.70247e-05
10.5845 -0.00901601 -8.60474e-05
10.6238 -0.0089488 -8.50838e-05
10.6631 -0.00888227 -8.41335e-05
10.7024 -0.00881641 -8.31965e-05
10.7418 -0.00875121 -8.22724e-05
10.7813 -0.00868667 -8.13609e-05
10.8208 -0.00862278 -8.0462e-05
10.8603 -0.00855952 -7.95754e-05
10.8999 -0.00849689 -7.87008e-05
10.9395 -0.00843488 -7.78381e-05
10.9792 -0.00837348 -7.69871e-05
11.0189 -0.00831268 -7.61476e-05
11.0586 -0.00825248 -7.53193e-05
11.0984 -0.00819287 -7.45021e-05
11.1383 -0.00813383 -7.36958e-05
11.1781 -0.00807536 -7.29003e-05
11.2181 -0.00801746 -7.21153e-05
11.2581 -0.00796012 -7.13406e-05
11.2981 -0.00790332 -7.05762e-05
11.3381 -0.00784706 -6.98218e-05
11.3783 -0.00779134 -6.90773e-05
11.4184 -0.00773615 -6.83424e-05
11.4587 -0.00768148 -6.76172e-05
11.4989 -0.00762732 -6.69013e-05
11.5392 -0.00757367 -6.61947e-05
11.5796 -0.00752052 -6.54971e-05
11.62 -0.00746787 -6.48085e-05
11.6605 -0.0074157 -6.41287e-05
11.701 -0.00736401 -6.34576e-05
11.7415 -0.0073128 -6.2795e-05
11.7822 -0.00726206 -6.21408e-05
11.8228 -0.00721178 -6.14948e-05
11.8636 -0.00716197 -6.0857e-05
11.9043 -0.0071126 -6.02272e-05
11.9452 -0.00706368 -5.96052e-05
11.986 -0.0070152 -5.8991e-05
12.027 -0.00696715 -5.83845e-05
12.068 -0.00691953 -5.77854e-05
12.109 -0.00687234 -5.71938e-05
12.1501 -0.00682557 -5.66094e-05
12.1913 -0.00677921 -5.60322e-05
12.2325 -0.00673326 -5.5462e-05
12.2738 -0.00668772 -5.48988e-05
12.3151 -0.00664257 -5.43424e-05
12.3565 -0.00659782 -5.37928e-05
12.3979 -0.00655345 -5.32498e-05
12.4394 -0.00650947 -5.27134e-05
12.481 -0.00646587 -5.21834e-05
12.5226 -0.00642265 -5.16597e-05
12.5643 -0.00637979 -5.11423e-05
12.6061 -0.0063373 -5.0631e-05
12.6479 -0.00629518 -5.01258e-05
12.6898 -0.00625341 -4.96266e-05
12.7317 -0.00621199 -4.91332e-05
12.7737 -0.00617092 -4.86457e-05
12.8158 -0.0061302 -4.81638e-05
12.8579 -0.00608981 -4.76876e-05
12.9001 -0.00604977 -4.72169e-05
12.9424 -0.00601005 -4.67517e-05
12.9847 -0.00597067 -4.62918e-05
13.0271 -0.00593161 -4.58373e-05
13.0696 -0.00589287 -4.5388e-05
13.1121 -0.00585444 -4.49438e-05
13.1547 -0.00581633 -4.45047e-05
13.1974 -0.00577853 -4.40706e-05
13.2402 -0.00574104 -4.36414e-05
13.283 -0.00570384 -4.32171e-05
13.3259 -0.00566695 -4.27976e-05
13.3689 -0.00563035 -4.23828e-05
13.4119 -0.00559404 -4.19727e-05
13.455 -0.00555803 -4.15671e-05
13.4982 -0.00552229 -4.1166e-05
13.5415 -0.00548684 -4.07695e-05
13.5848 -0.00545167 -4.03773e-05
13.6283 -0.00541677 -3.99894e-05
13.6718 -0.00538215 -3.96058e-05
13.7153 -0.00534779 -3.92264e-05
13.759 -0.0053137 -3.88512e-05
13.8028 -0.00527987 -3.84801e-05
13.8466 -0.00524631 -3.8113e-05
13.8905 -0.005213 -3.77499e-05
13.9345 -0.00517994 -3.73907e-05
13.9786 -0.00514714 -3.70353e-05
14.0227 -0.00511458 -3.66838e-05
14.067 -0.00508227 -3.63361e-05
14.1113 -0.0050502 -3.59921e-05
14.1558 -0.00501837 -3.56517e-05
14.2003 -0.00498678 -3.5315e-05
14.2449 -0.00495542 -3.49818e-05
14.2896 -0.0049243 -3.46521e-05
14.3344 -0.0048934 -3.43259e-05
14.3793 -0.00486273 -3.40031e-05
14.4243 -0.00483228 -3.36836e-05
14.4693 -0.00480206 -3.33675e-05
14.5145 -0.00477205 -3.30547e-05
14.5598 -0.00474226 -3.27451e-05
14.6052 -0.00471269 -3.24387e-05
14.6506 -0.00468332 -3.21355e-05
14.6962 -0.00465417 -3.18354e-05
14.7419 -0.00462522 -3.15383e-05
14.7877 -0.00459648 -3.12442e-05
14.8336 -0.00456793 -3.09532e-05
14.8796 -0.00453959 -3.06651e-05
14.9257 -0.00451145 -3.03798e-05
14.9719 -0.0044835 -3.00975e-05
15.0182 -0.00445574 -2.9818e-05
15.0647 -0.00442818 -2.95412e-05
15.1112 -0.0044008 -2.92672e-05
15.1579 -0.00437361 -2.8996e-05
15.2047 -0.0043466 -2.87274e-05
15.2516 -0.00431978 -2.84614e-05
15.2986 -0.00429313 -2.81981e-05
15.3458 -0.00426667 -2.79373e-05
15.393 -0.00424038 -2.76791e-05
15.4404 -0.00421426 -2.74234e-05
15.488 -0.00418832 -2.71701e-05
15.5356 -0.00416254 -2.69193e-05
15.5834 -0.00413694 -2.66709e-05
15.6313 -0.0041115 -2.64249e-05
15.6794 -0.00408622 -2.61812e-05
15.7276 -0.00406111 -2.59398e-05
15.7759 -0.00403615 -2.57008e-05
15.8243 -0.00401136 -2.54639e-05
15.873 -0.00398672 -2.52293e-05
15.9217 -0.00396223 -2.49969e-05
15.9706 -0.0039379 -2.47666e-05
16.0197 -0.00391371 -2.45385e-05
16.0689 -0.00388968 -2.43125e-05
16.1182 -0.00386579 -2.40886e-05
16.1677 -0.00384205 -2.38667e-05
16.2174 -0.00381846 -2.36468e-05
16.2672 -0.003795 -2.3429e-05
16.3172 -0.00377168 -2.32131e-05
16.3674 -0.0037485 -2.29991e-05
16.4177 -0.00372546 -2.27871e-05
16.4682 -0.00370255 -2.25769e-05
16.5189 -0.00367978 -2.23687e-05
16.5697 -0.00365714 -2.21622e-05
16.6208 -0.00363462 -2.19576e-05
16.672 -0.00361223 -2.17548e-05
16.7234 -0.00358997 -2.15537e-05
16.775 -0.00356783 -2.13544e-05
16.8268 -0.00354582 -2.11568e-05
16.8787 -0.00352392 -2.09608e-05
16.9309 -0.00350215 -2.07666e-05
16.9833 -0.00348049 -2.0574e-05
17.0359 -0.00345895 -2.0383e-05
17.0887 -0.00343751 -2.01936e-05
17.1418 -0.0034162 -2.00058e-05
17.195 -0.00339499 -1.98196e-05
17.2485 -0.00337389 -1.96349e-05
17.3022 -0.00335289 -1.94517e-05
17.3562 -0.00333201 -1.92699e-05
17.4104 -0.00331122 -1.90897e-05
17.4648 -0.00329054 -1.89109e-05
17.5195 -0.00326995 -1.87335e-05
17.5744 -0.00324946 -1.85575e-05
17.6296 -0.00322907 -1.83829e-05
17.6851 -0.00320878 -1.82096e-05
17.7408 -0.00318857 -1.80377e-05
17.7969 -0.00316846 -1.7867e-05
17.8532 -0.00314843 -1.76977e-05
17.9098 -0.00312849 -1.75296e-05
17.9667 -0.00310863 -1.73628e-05
18.0239 -0.00308886 -1.71972e-05
18.0815 -0.00306917 -1.70328e-05
18.1393 -0.00304955 -1.68696e-05
18.1975 -0.00303001 -1.67076e-05
18.256 -0.00301055 -1.65467e-05
18.3149 -0.00299116 -1.63869e-05
18.3742 -0.00297183 -1.62282e-05
18.4338 -0.00295258 -1.60705e-05
18.4938 -0.00293339 -1.59139e-05
18.5542 -0.00291426 -1.57584e-05
18.615 -0.00289519 -1.56038e-05
18.6762 -0.00287618 -1.54502e-05
18.7379 -0.00285723 -1.52975e-05
18.8 -0.00283832 -1.51458e-05
18.8625 -0.00281947 -1.4995e-05
18.9255 -0.00280066 -1.4845e-05
18.9891 -0.0027819 -1.46959e-05
19.0531 -0.00276317 -1.45477e-05
19.1177 -0.00274448 -1.44002e-05
19.1828 -0.00272583 -1.42535e-05
19.2484 -0.0027072 -1.41075e-05
19.3147 -0.0026886 -1.39622e-05
19.3816 -0.00267002 -1.38176e-05
19.4491 -0.00265146 -1.36736e-05
19.5173 -0.00263291 -1.35302e-05
19.5862 -0.00261437 -1.33874e-05
19.6558 -0.00259583 -1.32451e-05
19.7262 -0.00257729 -1.31033e-05
19.7974 -0.00255873 -1.29619e-05
19.8694 -0.00254016 -1.28209e-05
19.9423 -0.00252157 -1.26802e-05
20.0162 -0.00250294 -1.25399e-05
20.091 -0.00248427 -1.23997e-05
20.1669 -0.00246556 -1.22597e-05
20.244 -0.00244678 -1.21198e-05
20.3222 -0.00242793 -1.19799e-05
20.4016 -0.002409 -1.18399e-05
20.4825 -0.00238997 -1.16998e-05
20.5648 -0.00237082 -1.15594e-05
20.6487 -0.00235155 -1.14185e-05
20.7344 -0.00233211 -1.12771e-05
20.8219 -0.00231249 -1.1135e-05
20.9115 -0.00229267 -1.0992e-05
21.0034 -0.0022726 -1.08479e-05
21.0979 -0.00225224 -1.07023e-05
21.1952 -0.00223155 -1.0555e-05
21.2959 -0.00221045 -1.04056e-05
21.4004 -0.00218887 -1.02534e-05
21.5093 -0.00216669 -1.00979e-05
21.6237 -0.00214377 -9.93795e-06
21.7448 -0.0021199 -9.77229e-06
21.8747 -0.00209475 -9.59877e-06
22.0165 -0.00206778 -9.41386e-06
22.1768 -0.00203793 -9.21059e-06
22.3723 -0.0020024 -8.97055e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1Classic/GApTwoLoop.txt <==
-22.3723 -0.00200236 8.97056e-06
-22.1768 -0.00203789 9.21032e-06
-22.0165 -0.00206774 9.41368e-06
-21.8747 -0.00209471 9.59843e-06
-21.7448 -0.00211986 9.77203e-06
-21.6237 -0.00214373 9.93755e-06
-21.5093 -0.00216664 1.00975e-05
-21.4004 -0.00218882 1.0253e-05
-21.2959 -0.0022104 1.04052e-05
-21.1952 -0.0022315 1.05545e-05
-21.0979 -0.00225219 1.07019e-05
-21.0034 -0.00227255 1.08473e-05
-20.9115 -0.00229262 1.09915e-05
-20.8219 -0.00231244 1.11343e-05
-20.7344 -0.00233206 1.12764e-05
-20.6487 -0.00235149 1.14176e-05
-20.5648 -0.00237077 1.15585e-05
-20.4825 -0.00238992 1.16989e-05
-20.4016 -0.00240895 1.18392e-05
-20.3222 -0.00242788 1.19792e-05
-20.244 -0.00244672 1.21192e-05
-20.1669 -0.0024655 1.2259e-05
-20.091 -0.00248421 1.2399e-05
-20.0162 -0.00250288 1.25391e-05
-19.9423 -0.0025215 1.26796e-05
-19.8694 -0.0025401 1.28202e-05
-19.7974 -0.00255867 1.29612e-05
-19.7262 -0.00257722 1.31025e-05
-19.6558 -0.00259576 1.32444e-05
-19.5862 -0.0026143 1.33866e-05
-19.5173 -0.00263285 1.35295e-05
-19.4491 -0.0026514 1.36728e-05
-19.3816 -0.00266996 1.38168e-05
-19.3147 -0.00268853 1.39614e-05
-19.2484 -0.00270713 1.41067e-05
-19.1828 -0.00272576 1.42526e-05
-19.1177 -0.00274441 1.43994e-05
-19.0531 -0.0027631 1.45468e-05
-18.9891 -0.00278182 1.46952e-05
-18.9255 -0.00280059 1.48442e-05
-18.8625 -0.00281939 1.49942e-05
-18.8 -0.00283825 1.51449e-05
-18.7379 -0.00285715 1.52967e-05
-18.6762 -0.0028761 1.54493e-05
-18.615 -0.00289511 1.56029e-05
-18.5542 -0.00291418 1.57574e-05
-18.4938 -0.0029333 1.5913e-05
-18.4338 -0.00295249 1.60695e-05
-18.3742 -0.00297175 1.62273e-05
-18.3149 -0.00299107 1.63859e-05
-18.256 -0.00301046 1.65457e-05
-18.1975 -0.00302992 1.67066e-05
-18.1393 -0.00304946 1.68687e-05
-18.0815 -0.00306907 1.70318e-05
-18.0239 -0.00308877 1.71962e-05
-17.9667 -0.00310854 1.73617e-05
-17.9098 -0.00312839 1.75286e-05
-17.8532 -0.00314833 1.76966e-05
-17.7969 -0.00316836 1.7866e-05
-17.7408 -0.00318847 1.80365e-05
-17.6851 -0.00320868 1.82085e-05
-17.6296 -0.00322897 1.83817e-05
-17.5744 -0.00324936 1.85563e-05
-17.5195 -0.00326985 1.87322e-05
-17.4648 -0.00329043 1.89097e-05
-17.4104 -0.00331112 1.90884e-05
-17.3562 -0.0033319 1.92687e-05
-17.3022 -0.00335279 1.94504e-05
-17.2485 -0.00337378 1.96336e-05
-17.195 -0.00339488 1.98182e-05
-17.1418 -0.00341608 2.00045e-05
-17.0887 -0.0034374 2.01923e-05
-17.0359 -0.00345883 2.03817e-05
-16.9833 -0.00348037 2.05726e-05
-16.9309 -0.00350203 2.07652e-05
-16.8787 -0.00352381 2.09594e-05
-16.8268 -0.0035457 2.11553e-05
-16.775 -0.00356771 2.13529e-05
-16.7234 -0.00358985 2.15522e-05
-16.672 -0.00361211 2.17532e-05
-16.6208 -0.00363449 2.19561e-05
-16.5697 -0.00365701 2.21606e-05
-16.5189 -0.00367965 2.23671e-05
-16.4682 -0.00370242 2.25753e-05
-16.4177 -0.00372533 2.27855e-05
-16.3674 -0.00374837 2.29974e-05
-16.3172 -0.00377155 2.32114e-05
-16.2672 -0.00379486 2.34272e-05
-16.2174 -0.00381832 2.36451e-05
-16.1677 -0.00384191 2.38649e-05
-16.1182 -0.00386565 2.40868e-05
-16.0689 -0.00388954 2.43107e-05
-16.0197 -0.00391357 2.45367e-05
-15.9706 -0.00393775 2.47647e-05
-15.9217 -0.00396208 2.4995e-05
-15.873 -0.00398656 2.52273e-05
-15.8243 -0.0040112 2.5462e-05
-15.7759 -0.004036 2.56987e-05
-15.7276 -0.00406095 2.59379e-05
-15.6794 -0.00408606 2.61791e-05
-15.6313 -0.00411134 2.64229e-05
-15.5834 -0.00413677 2.66688e-05
-15.5356 -0.00416238 2.69172e-05
-15.488 -0.00418815 2.71679e-05
-15.4404 -0.00421409 2.74212e-05
-15.393 -0.00424021 2.76768e-05
-15.3458 -0.00426649 2.79351e-05
-15.2986 -0.00429296 2.81957e-05
-15.2516 -0.0043196 2.84591e-05
-15.2047 -0.00434642 2.8725e-05
-15.1579 -0.00437343 2.89936e-05
-15.1112 -0.00440061 2.92647e-05
-15.0647 -0.00442799 2.95388e-05
-15.0182 -0.00445555 2.98154e-05
-14.9719 -0.00448331 3.0095e-05
-14.9257 -0.00451125 3.03772e-05
-14.8796 -0.0045394 3.06625e-05
-14.8336 -0.00456773 3.09504e-05
-14.7877 -0.00459627 3.12416e-05
-14.7419 -0.00462502 3.15355e-05
-14.6962 -0.00465396 3.18326e-05
-14.6506 -0.00468311 3.21326e-05
-14.6052 -0.00471248 3.24359e-05
-14.5598 -0.00474205 3.27421e-05
-14.5145 -0.00477184 3.30518e-05
-14.4693 -0.00480184 3.33645e-05
-14.4243 -0.00483206 3.36806e-05
-14.3793 -0.0048625 3.39999e-05
-14.3344 -0.00489317 3.43227e-05
-14.2896 -0.00492406 3.46488e-05
-14.2449 -0.00495519 3.49785e-05
-14.2003 -0.00498654 3.53116e-05
-14.1558 -0.00501813 3.56484e-05
-14.1113 -0.00504996 3.59886e-05
-14.067 -0.00508202 3.63327e-05
-14.0227 -0.00511433 3.66802e-05
-13.9786 -0.00514688 3.70318e-05
-13.9345 -0.00517969 3.73869e-05
-13.8905 -0.00521274 3.77462e-05
-13.8466 -0.00524605 3.81091e-05
-13.8028 -0.00527961 3.84763e-05
-13.759 -0.00531343 3.88472e-05
-13.7153 -0.00534752 3.92226e-05
-13.6718 -0.00538187 3.96017e-05
-13.6283 -0.00541649 3.99854e-05
-13.5848 -0.00545139 4.03731e-05
-13.5415 -0.00548655 4.07653e-05
-13.4982 -0.005522 4.11617e-05
-13.455 -0.00555773 4.15628e-05
-13.4119 -0.00559375 4.19682e-05
-13.3689 -0.00563005 4.23784e-05
-13.3259 -0.00566664 4.2793e-05
-13.283 -0.00570353 4.32126e-05
-13.2402 -0.00574072 4.36367e-05
-13.1974 -0.00577821 4.40659e-05
-13.1547 -0.00581601 4.44998e-05
-13.1121 -0.00585412 4.49389e-05
-13.0696 -0.00589254 4.53829e-05
-13.0271 -0.00593127 4.58323e-05
-12.9847 -0.00597033 4.62866e-05
-12.9424 -0.00600971 4.67465e-05
-12.9001 -0.00604942 4.72115e-05
-12.8579 -0.00608946 4.76823e-05
-12.8158 -0.00612984 4.81582e-05
-12.7737 -0.00617056 4.86402e-05
-12.7317 -0.00621162 4.91275e-05
-12.6898 -0.00625304 4.96209e-05
-12.6479 -0.0062948 5.01199e-05
-12.6061 -0.00633692 5.06251e-05
-12.5643 -0.00637941 5.11361e-05
-12.5226 -0.00642226 5.16536e-05
-12.481 -0.00646548 5.2177e-05
-12.4394 -0.00650907 5.27071e-05
-12.3979 -0.00655305 5.32433e-05
-12.3565 -0.0065974 5.37863e-05
-12.3151 -0.00664215 5.43356e-05
-12.2738 -0.00668729 5.48921e-05
-12.2325 -0.00673283 5.5455e-05
-12.1913 -0.00677878 5.60252e-05
-12.1501 -0.00682513 5.66021e-05
-12.109 -0.0068719 5.71866e-05
-12.068 -0.00691908 5.77779e-05
-12.027 -0.00696669 5.8377e-05
-11.986 -0.00701473 5.89833e-05
-11.9452 -0.0070632 5.95975e-05
-11.9043 -0.00711212 6.02191e-05
-11.8636 -0.00716148 6.08491e-05
-11.8228 -0.00721129 6.14865e-05
-11.7822 -0.00726156 6.21326e-05
-11.7415 -0.0073123 6.27864e-05
-11.701 -0.0073635 6.34491e-05
-11.6605 -0.00741518 6.41198e-05
-11.62 -0.00746734 6.47997e-05
-11.5796 -0.00751999 6.54879e-05
-11.5392 -0.00757313 6.61855e-05
-11.4989 -0.00762677 6.68918e-05
-11.4587 -0.00768092 6.76077e-05
-11.4184 -0.00773559 6.83326e-05
-11.3783 -0.00779077 6.90675e-05
-11.3381 -0.00784648 6.98116e-05
-11.2981 -0.00790273 7.05661e-05
-11.2581 -0.00795952 7.13301e-05
-11.2181 -0.00801686 7.21048e-05
-11.1781 -0.00807475 7.28893e-05
-11.1383 -0.00813321 7.3685e-05
-11.0984 -0.00819223 7.44908e-05
-11.0586 -0.00825184 7.5308e-05
-11.0189 -0.00831203 7.61358e-05
-10.9792 -0.00837282 7.69755e-05
-10.9395 -0.00843421 7.7826e-05
-10.8999 -0.00849621 7.86888e-05
-10.8603 -0.00855883 7.95628e-05
-10.8208 -0.00862208 8.04495e-05
-10.7813 -0.00868596 8.13479e-05
-10.7418 -0.00875049 8.22594e-05
-10.7024 -0.00881568 8.3183e-05
-10.6631 -0.00888152 8.41201e-05
-10.6238 -0.00894804 8.50698e-05
-10.5845 -0.00901525 8.60335e-05
-10.5452 -0.00908314 8.70101e-05
-10.506 -0.00915173 8.80013e-05
-10.4669 -0.00922104 8.9006e-05
-10.4278 -0.00929106 9.00257e-05
-10.3887 -0.00936182 9.10593e-05
-10.3496 -0.00943332 9.21085e-05
-10.3106 -0.00950558 9.31722e-05
-10.2717 -0.00957859 9.4252e-05
-10.2328 -0.00965238 9.53468e-05
-10.1939 -0.00972696 9.64584e-05
-10.155 -0.00980233 9.75855e-05
-10.1162 -0.00987852 9.87299e-05
-10.0774 -0.00995552 9.98905e-05
-10.0387 -0.0100334 0.000101069
-10 -0.010112 0.000102264
-9.96134 -0.0101916 0.000103478
-9.92271 -0.010272 0.00010471
-9.88412 -0.0103533 0.00010596
-9.84557 -0.0104355 0.000107229
-9.80704 -0.0105186 0.000108518
-9.76856 -0.0106026 0.000109826
-9.73011 -0.0106875 0.000111154
-9.69169 -0.0107735 0.000112502
-9.65331 -0.0108603 0.000113871
-9.61496 -0.0109482 0.000115261
-9.57664 -0.011037 0.000116674
-9.53836 -0.0111269 0.000118107
-9.50011 -0.0112178 0.000119564
-9.46189 -0.0113097 0.000121042
-9.42371 -0.0114027 0.000122545
-9.38556 -0.0114968 0.000124071
-9.34744 -0.011592 0.000125622
-9.30935 -0.0116883 0.000127196
-9.2713 -0.0117857 0.000128797
-9.23327 -0.0118842 0.000130423
-9.19528 -0.0119839 0.000132076
-9.15732 -0.0120848 0.000133754
-9.11939 -0.0121869 0.000135461
-9.08149 -0.0122903 0.000137195
-9.04362 -0.0123948 0.000138958
-9.00578 -0.0125006 0.000140749
-8.96797 -0.0126078 0.000142571
-8.93019 -0.0127162 0.000144422
-8.89244 -0.0128259 0.000146305
-8.85471 -0.012937 0.000148218
-8.81702 -0.0130494 0.000150165
-8.77936 -0.0131633 0.000152144
-8.74172 -0.0132785 0.000154157
-8.70412 -0.0133952 0.000156203
-8.66654 -0.0135134 0.000158286
-8.62899 -0.013633 0.000160403
-8.59146 -0.0137542 0.000162557
-8.55397 -0.0138769 0.000164748
-8.5165 -0.0140012 0.000166978
-8.47906 -0.014127 0.000169246
-8.44165 -0.0142545 0.000171555
-8.40426 -0.0143837 0.000173904
-8.3669 -0.0145145 0.000176295
-8.32956 -0.014647 0.000178727
-8.29226 -0.0147812 0.000181205
-8.25497 -0.0149173 0.000183725
-8.21772 -0.0150551 0.000186292
-8.18049 -0.0151948 0.000188905
-8.14328 -0.0153363 0.000191566
-8.1061 -0.0154797 0.000194274
-8.06895 -0.0156251 0.000197034
-8.03182 -0.0157724 0.000199843
-7.99471 -0.0159217 0.000202706
-7.95763 -0.0160731 0.00020562
-7.92058 -0.0162266 0.000208591
-7.88355 -0.0163822 0.000211615
-7.84654 -0.0165399 0.000214699
-7.80955 -0.0166998 0.000217839
-7.77259 -0.016862 0.000221041
-7.73566 -0.0170265 0.000224302
-7.69874 -0.0171933 0.000227628
-7.66185 -0.0173624 0.000231017
-7.62498 -0.017534 0.000234473
-7.58814 -0.017708 0.000237995
-7.55132 -0.0178846 0.000241588
-7.51452 -0.0180637 0.00024525
-7.47774 -0.0182454 0.000248986
-7.44099 -0.0184298 0.000252795
-7.40425 -0.0186169 0.000256682
-7.36754 -0.0188068 0.000260646
-7.33085 -0.0189995 0.000264692
-7.29418 -0.0191951 0.000268817
-7.25754 -0.0193936 0.00027303
-7.22091 -0.0195951 0.000277326
-7.18431 -0.0197997 0.000281715
-7.14772 -0.0200074 0.000286191
-7.11116 -0.0202183 0.000290764
-7.07462 -0.0204325 0.000295429
-7.0381 -0.0206499 0.000300197
-7.00159 -0.0208708 0.000305062
-6.96511 -0.0210951 0.000310034
-6.92865 -0.021323 0.00031511
-6.89221 -0.0215545 0.000320298
-6.85579 -0.0217897 0.000325596
-6.81938 -0.0220286 0.000331012
-6.783 -0.0222714 0.000336544
-6.74664 -0.0225182 0.000342201
-6.71029 -0.0227689 0.00034798
-6.67397 -0.0230238 0.000353892
-6.63766 -0.0232829 0.000359933
-6.60137 -0.0235463 0.000366113
-6.5651 -0.0238141 0.00037243
-6.52885 -0.0240864 0.000378896
-6.49262 -0.0243632 0.000385505
-6.4564 -0.0246448 0.000392272
-6.42021 -0.0249312 0.000399191
-6.38403 -0.0252225 0.000406277
-6.34786 -0.0255189 0.000413524
-6.31172 -0.0258204 0.000420948
-6.27559 -0.0261271 0.000428543
-6.23949 -0.0264393 0.000436326
-6.20339 -0.026757 0.000444291
-6.16732 -0.0270804 0.000452454
-6.13126 -0.0274096 0.000460811
-6.09522 -0.0277447 0.000469379
-6.05919 -0.0280859 0.000478153
-6.02319 -0.0284334 0.000487151
-5.9872 -0.0287872 0.000496368
-5.95122 -0.0291476 0.000505824
-5.91526 -0.0295147 0.000515513
-5.87932 -0.0298887 0.000525456
-5.84339 -0.0302698 0.000535649
-5.80748 -0.0306581 0.000546111
-5.77158 -0.0310538 0.000556839
-5.7357 -0.0314571 0.000567856
-5.69984 -0.0318683 0.000579157
-5.66399 -0.0322875 0.000590765
-5.62815 -0.032715 0.000602677
-5.59233 -0.0331509 0.000614918
-5.55653 -0.0335955 0.000627483
-5.52074 -0.034049 0.0006404
-5.48497 -0.0345117 0.000653665
-5.4492 -0.0349839 0.000667307
-5.41346 -0.0354657 0.000681322
-5.37773 -0.0359574 0.00069574
-5.34201 -0.0364594 0.000710558
-5.30631 -0.036972 0.000725809
-5.27062 -0.0374953 0.00074149
-5.23494 -0.0380298 0.000757637
-5.19928 -0.0385757 0.000774246
-5.16363 -0.0391335 0.000791355
-5.128 -0.0397034 0.000808962
-5.09237 -0.0402857 0.000827107
-5.05677 -0.040881 0.000845789
-5.02117 -0.0414895 0.000865052
-4.98559 -0.0421117 0.000884895
-4.95002 -0.042748 0.000905364
-4.91446 -0.0433988 0.000926459
-4.87892 -0.0440646 0.000948232
-4.84339 -0.0447458 0.000970682
-4.80787 -0.045443 0.000993866
-4.77237 -0.0461566 0.00101778
-4.73687 -0.0468871 0.0010425
-4.70139 -0.0476353 0.00106801
-4.66592 -0.0484015 0.00109438
-4.63046 -0.0491864 0.00112162
-4.59502 -0.0499906 0.0011498
-4.55958 -0.0508149 0.00117893
-4.52416 -0.0516598 0.00120907
-4.48875 -0.052526 0.00124025
-4.45335 -0.0534144 0.00127254
-4.41797 -0.0543257 0.00130596
-4.38259 -0.0552607 0.0013406
-4.34722 -0.0562202 0.00137647
-4.31187 -0.0572052 0.00141368
-4.27653 -0.0582165 0.00145224
-4.24119 -0.0592551 0.00149227
-4.20587 -0.0603221 0.00153379
-4.17056 -0.0614186 0.00157693
-4.13526 -0.0625455 0.00162171
-4.09997 -0.0637042 0.00166828
-4.06469 -0.0648958 0.00171667
-4.02942 -0.0661217 0.00176704
-3.99416 -0.0673832 0.00181943
-3.95891 -0.0686817 0.00187402
-3.92367 -0.0700188 0.00193087
-3.88844 -0.071396 0.00199017
-3.85322 -0.072815 0.00205201
-3.81801 -0.0742776 0.0021166
-3.7828 -0.0757857 0.00218406
-3.74761 -0.0773412 0.00225464
-3.71243 -0.0789463 0.00232847
-3.67726 -0.0806031 0.00240587
-3.64209 -0.082314 0.00248702
-3.60694 -0.0840816 0.00257231
-3.57179 -0.0859084 0.00266199
-3.53665 -0.0877973 0.00275656
-3.50152 -0.0897513 0.00285639
-3.4664 -0.0917736 0.00296217
-3.43129 -0.0938677 0.00307451
-3.39619 -0.0960373 0.00319441
-3.36109 -0.0982861 0.00332292
-3.32601 -0.100618 0.00346169
-3.29093 -0.103038 0.00361264
-3.25586 -0.10555 0.00377872
-3.2208 -0.108156 0.00396359
-3.18574 -0.110861 0.00417244
-3.1507 -0.113662 0.00441105
-3.11566 -0.116554 0.00468466
-3.08063 -0.119522 0.00499144
-3.0456 -0.122551 0.00531267
-3.01059 -0.125639 0.0056062
-2.97558 -0.128828 0.00582952
-2.94058 -0.132183 0.00597975
-2.90558 -0.13575 0.00609596
-2.87059 -0.139536 0.00621922
-2.83561 -0.143535 0.0063719
-2.80064 -0.147739 0.00656037
-2.76567 -0.152149 0.0067847
-2.73071 -0.156773 0.00704262
-2.69576 -0.161619 0.00733273
-2.66081 -0.166702 0.00765384
-2.62587 -0.172037 0.00800631
-2.59094 -0.177642 0.00839054
-2.55601 -0.183536 0.00880837
-2.52109 -0.189741 0.00926144
-2.48617 -0.196281 0.00975281
-2.45126 -0.203181 0.0102852
-2.41636 -0.210471 0.0108628
-2.38146 -0.218183 0.0114895
-2.34657 -0.22635 0.0121709
-2.31168 -0.235014 0.0129123
-2.2768 -0.244216 0.0137211
-2.24192 -0.254007 0.0146043
-2.20705 -0.264439 0.0155716
-2.17219 -0.275575 0.0166327
-2.13733 -0.287483 0.0178005
-2.10247 -0.300241 0.0190882
-2.06762 -0.313938 0.0205133
-2.03278 -0.328675 0.0220943
-1.99794 -0.344568 0.0238554
-1.9631 -0.361748 0.0258227
-1.92827 -0.380371 0.0280305
-1.89345 -0.400616 0.0305168
-1.85862 -0.422689 0.0333315
-1.82381 -0.446839 0.036531
-1.78899 -0.473354 0.0401901
-1.75419 -0.502581 0.044396
-1.71938 -0.534936 0.0492644
-1.68458 -0.570924 0.0549346
-1.64979 -0.611159 0.061594
-1.61499 -0.656403 0.0694757
-1.58021 -0.707604 0.078898
-1.54542 -0.765968 0.0902728
-1.51064 -0.833035 0.104176
-1.47586 -0.910818 0.121387
-1.44109 -1.00199 0.143033
-1.40632 -1.11017 0.170725
-1.37155 -1.24042 0.206907
-1.33679 -1.39997 0.255334
-1.30203 -1.59957 0.322148
-1.26727 -1.85597 0.417818
-1.23251 -2.19675 0.561779
-1.19776 -2.6708 0.793692
-1.16301 -3.37272 1.20795
-1.12827 -4.50164 2.08395
-1.09352 -6.38974 4.57141
-1.05878 -5.15107 13.9377
-1.02405 9.22965 8.56947
-0.989309 6.36895 2.24729
-0.954576 4.36563 0.992931
-0.919844 3.33532 0.607977
-0.885115 2.73525 0.436081
-0.850388 2.34467 0.336048
-0.815663 2.06852 0.26828
-0.78094 1.86159 0.218615
-0.746219 1.7001 0.180756
-0.711499 1.57041 0.15115
-0.676781 1.46406 0.127612
-0.642065 1.37547 0.108596
-0.60735 1.30077 0.0930535
-0.572637 1.23719 0.0801734
-0.537925 1.18267 0.0693946
-0.503214 1.13568 0.0602585
-0.468504 1.09499 0.0524478
-0.433796 1.05969 0.0456873
-0.399089 1.02903 0.0397903
-0.364382 1.00241 0.0345824
-0.329676 0.979355 0.0299496
-0.294972 0.959476 0.0257753
-0.260267 0.942459 0.0219876
-0.225564 0.928047 0.0185038
-0.190861 0.916033 0.0152764
-0.156158 0.906253 0.0122435
-0.121456 0.898575 0.0093719
-0.0867541 0.8929 0.0066115
-0.0520524 0.889155 0.00393731
-0.0173508 0.887295 0.00130544
0.0173508 0.887295 -0.00130544
0.0520524 0.889155 -0.00393731
0.0867541 0.8929 -0.0066115
0.121456 0.898575 -0.0093719
0.156158 0.906253 -0.0122435
0.190861 0.916033 -0.0152764
0.225564 0.928047 -0.0185038
0.260267 0.942459 -0.0219876
0.294972 0.959476 -0.0257753
0.329676 0.979355 -0.0299496
0.364382 1.00241 -0.0345824
0.399089 1.02903 -0.0397903
0.433796 1.05969 -0.0456873
0.468504 1.09499 -0.0524478
0.503214 1.13568 -0.0602585
0.537925 1.18267 -0.0693946
0.572637 1.23719 -0.0801734
0.60735 1.30077 -0.0930535
0.642065 1.37547 -0.108596
0.676781 1.46406 -0.127612
0.711499 1.57041 -0.15115
0.746219 1.7001 -0.180756
0.78094 1.86159 -0.218615
0.815663 2.06852 -0.26828
0.850388 2.34467 -0.336048
0.885115 2.73525 -0.436081
0.919844 3.33532 -0.607977
0.954576 4.36563 -0.992931
0.989309 6.36895 -2.24729
1.02405 9.22965 -8.56947
1.05878 -5.15107 -13.9377
1.09352 -6.38974 -4.57141
1.12827 -4.50164 -2.08395
1.16301 -3.37272 -1.20795
1.19776 -2.6708 -0.793692
1.23251 -2.19675 -0.561779
1.26727 -1.85597 -0.417818
1.30203 -1.59957 -0.322148
1.33679 -1.39997 -0.255334
1.37155 -1.24042 -0.206907
1.40632 -1.11017 -0.170725
1.44109 -1.00199 -0.143033
1.47586 -0.910818 -0.121387
1.51064 -0.833035 -0.104176
1.54542 -0.765968 -0.0902728
1.58021 -0.707604 -0.078898
1.61499 -0.656403 -0.0694757
1.64979 -0.611159 -0.061594
1.68458 -0.570924 -0.0549346
1.71938 -0.534936 -0.0492644
1.75419 -0.502581 -0.044396
1.78899 -0.473354 -0.0401901
1.82381 -0.446839 -0.036531
1.85862 -0.422689 -0.0333315
1.89345 -0.400616 -0.0305168
1.92827 -0.380371 -0.0280305
1.9631 -0.361748 -0.0258227
1.99794 -0.344568 -0.0238554
2.03278 -0.328675 -0.0220943
2.06762 -0.313938 -0.0205133
2.10247 -0.300241 -0.0190882
2.13733 -0.287483 -0.0178005
2.17219 -0.275575 -0.0166327
2.20705 -0.264439 -0.0155716
2.24192 -0.254007 -0.0146043
2.2768 -0.244216 -0.0137211
2.31168 -0.235014 -0.0129123
2.34657 -0.22635 -0.0121709
2.38146 -0.218183 -0.0114895
2.41636 -0.210471 -0.0108628
2.45126 -0.203181 -0.0102852
2.48617 -0.196281 -0.00975281
2.52109 -0.189741 -0.00926144
2.55601 -0.183536 -0.00880837
2.59094 -0.177642 -0.00839054
2.62587 -0.172037 -0.00800631
2.66081 -0.166702 -0.00765384
2.69576 -0.161619 -0.00733273
2.73071 -0.156773 -0.00704262
2.76567 -0.152149 -0.0067847
2.80064 -0.147739 -0.00656037
2.83561 -0.143535 -0.0063719
2.87059 -0.139536 -0.00621922
2.90558 -0.13575 -0.00609596
2.94058 -0.132183 -0.00597975
2.97558 -0.128828 -0.00582952
3.01059 -0.125639 -0.0056062
3.0456 -0.122551 -0.00531267
3.08063 -0.119522 -0.00499144
3.11566 -0.116554 -0.00468466
3.1507 -0.113662 -0.00441105
3.18574 -0.110861 -0.00417244
3.2208 -0.108156 -0.00396359
3.25586 -0.10555 -0.00377872
3.29093 -0.103038 -0.00361264
3.32601 -0.100618 -0.00346169
3.36109 -0.0982861 -0.00332292
3.39619 -0.0960373 -0.00319441
3.43129 -0.0938677 -0.00307451
3.4664 -0.0917736 -0.00296217
3.50152 -0.0897513 -0.00285639
3.53665 -0.0877973 -0.00275656
3.57179 -0.0859084 -0.00266199
3.60694 -0.0840816 -0.00257231
3.64209 -0.082314 -0.00248702
3.67726 -0.0806031 -0.00240587
3.71243 -0.0789463 -0.00232847
3.74761 -0.0773412 -0.00225464
3.7828 -0.0757857 -0.00218406
3.81801 -0.0742776 -0.0021166
3.85322 -0.072815 -0.00205201
3.88844 -0.071396 -0.00199017
3.92367 -0.0700188 -0.00193087
3.95891 -0.0686817 -0.00187402
3.99416 -0.0673832 -0.00181943
4.02942 -0.0661217 -0.00176704
4.06469 -0.0648958 -0.00171667
4.09997 -0.0637042 -0.00166828
4.13526 -0.0625455 -0.00162171
4.17056 -0.0614186 -0.00157693
4.20587 -0.0603221 -0.00153379
4.24119 -0.0592551 -0.00149227
4.27653 -0.0582165 -0.00145224
4.31187 -0.0572052 -0.00141368
4.34722 -0.0562202 -0.00137647
4.38259 -0.0552607 -0.0013406
4.41797 -0.0543257 -0.00130596
4.45335 -0.0534144 -0.00127254
4.48875 -0.052526 -0.00124025
4.52416 -0.0516598 -0.00120907
4.55958 -0.0508149 -0.00117893
4.59502 -0.0499906 -0.0011498
4.63046 -0.0491864 -0.00112162
4.66592 -0.0484015 -0.00109438
4.70139 -0.0476353 -0.00106801
4.73687 -0.0468871 -0.0010425
4.77237 -0.0461566 -0.00101778
4.80787 -0.045443 -0.000993866
4.84339 -0.0447458 -0.000970682
4.87892 -0.0440646 -0.000948232
4.91446 -0.0433988 -0.000926459
4.95002 -0.042748 -0.000905364
4.98559 -0.0421117 -0.000884895
5.02117 -0.0414895 -0.000865052
5.05677 -0.040881 -0.000845789
5.09237 -0.0402857 -0.000827107
5.128 -0.0397034 -0.000808962
5.16363 -0.0391335 -0.000791355
5.19928 -0.0385757 -0.000774246
5.23494 -0.0380298 -0.000757637
5.27062 -0.0374953 -0.00074149
5.30631 -0.036972 -0.000725809
5.34201 -0.0364594 -0.000710558
5.37773 -0.0359574 -0.00069574
5.41346 -0.0354657 -0.000681322
5.4492 -0.0349839 -0.000667307
5.48497 -0.0345117 -0.000653665
5.52074 -0.034049 -0.0006404
5.55653 -0.0335955 -0.000627483
5.59233 -0.0331509 -0.000614918
5.62815 -0.032715 -0.000602677
5.66399 -0.0322875 -0.000590765
5.69984 -0.0318683 -0.000579157
5.7357 -0.0314571 -0.000567856
5.77158 -0.0310538 -0.000556839
5.80748 -0.0306581 -0.000546111
5.84339 -0.0302698 -0.000535649
5.87932 -0.0298887 -0.000525456
5.91526 -0.0295147 -0.000515513
5.95122 -0.0291476 -0.000505824
5.9872 -0.0287872 -0.000496368
6.02319 -0.0284334 -0.000487151
6.05919 -0.0280859 -0.000478153
6.09522 -0.0277447 -0.000469379
6.13126 -0.0274096 -0.000460811
6.16732 -0.0270804 -0.000452454
6.20339 -0.026757 -0.000444291
6.23949 -0.0264393 -0.000436326
6.27559 -0.0261271 -0.000428543
6.31172 -0.0258204 -0.000420948
6.34786 -0.0255189 -0.000413524
6.38403 -0.0252225 -0.000406277
6.42021 -0.0249312 -0.000399191
6.4564 -0.0246448 -0.000392272
6.49262 -0.0243632 -0.000385505
6.52885 -0.0240864 -0.000378896
6.5651 -0.0238141 -0.00037243
6.60137 -0.0235463 -0.000366113
6.63766 -0.0232829 -0.000359933
6.67397 -0.0230238 -0.000353892
6.71029 -0.0227689 -0.00034798
6.74664 -0.0225182 -0.000342201
6.783 -0.0222714 -0.000336544
6.81938 -0.0220286 -0.000331012
6.85579 -0.0217897 -0.000325596
6.89221 -0.0215545 -0.000320298
6.92865 -0.021323 -0.00031511
6.96511 -0.0210951 -0.000310034
7.00159 -0.0208708 -0.000305062
7.0381 -0.0206499 -0.000300197
7.07462 -0.0204325 -0.000295429
7.11116 -0.0202183 -0.000290764
7.14772 -0.0200074 -0.000286191
7.18431 -0.0197997 -0.000281715
7.22091 -0.0195951 -0.000277326
7.25754 -0.0193936 -0.00027303
7.29418 -0.0191951 -0.000268817
7.33085 -0.0189995 -0.000264692
7.36754 -0.0188068 -0.000260646
7.40425 -0.0186169 -0.000256682
7.44099 -0.0184298 -0.000252795
7.47774 -0.0182454 -0.000248986
7.51452 -0.0180637 -0.00024525
7.55132 -0.0178846 -0.000241588
7.58814 -0.017708 -0.000237995
7.62498 -0.017534 -0.000234473
7.66185 -0.0173624 -0.000231017
7.69874 -0.0171933 -0.000227628
7.73566 -0.0170265 -0.000224302
7.77259 -0.016862 -0.000221041
7.80955 -0.0166998 -0.000217839
7.84654 -0.0165399 -0.000214699
7.88355 -0.0163822 -0.000211615
7.92058 -0.0162266 -0.000208591
7.95763 -0.0160731 -0.00020562
7.99471 -0.0159217 -0.000202706
8.03182 -0.0157724 -0.000199843
8.06895 -0.0156251 -0.000197034
8.1061 -0.0154797 -0.000194274
8.14328 -0.0153363 -0.000191566
8.18049 -0.0151948 -0.000188905
8.21772 -0.0150551 -0.000186292
8.25497 -0.0149173 -0.000183725
8.29226 -0.0147812 -0.000181205
8.32956 -0.014647 -0.000178727
8.3669 -0.0145145 -0.000176295
8.40426 -0.0143837 -0.000173904
8.44165 -0.0142545 -0.000171555
8.47906 -0.014127 -0.000169246
8.5165 -0.0140012 -0.000166978
8.55397 -0.0138769 -0.000164748
8.59146 -0.0137542 -0.000162557
8.62899 -0.013633 -0.000160403
8.66654 -0.0135134 -0.000158286
8.70412 -0.0133952 -0.000156203
8.74172 -0.0132785 -0.000154157
8.77936 -0.0131633 -0.000152144
8.81702 -0.0130494 -0.000150165
8.85471 -0.012937 -0.000148218
8.89244 -0.0128259 -0.000146305
8.93019 -0.0127162 -0.000144422
8.96797 -0.0126078 -0.000142571
9.00578 -0.0125006 -0.000140749
9.04362 -0.0123948 -0.000138958
9.08149 -0.0122903 -0.000137195
9.11939 -0.0121869 -0.000135461
9.15732 -0.0120848 -0.000133754
9.19528 -0.0119839 -0.000132076
9.23327 -0.0118842 -0.000130423
9.2713 -0.0117857 -0.000128797
9.30935 -0.0116883 -0.000127196
9.34744 -0.011592 -0.000125622
9.38556 -0.0114968 -0.000124071
9.42371 -0.0114027 -0.000122545
9.46189 -0.0113097 -0.000121042
9.50011 -0.0112178 -0.000119564
9.53836 -0.0111269 -0.000118107
9.57664 -0.011037 -0.000116674
9.61496 -0.0109482 -0.000115261
9.65331 -0.0108603 -0.000113871
9.69169 -0.0107735 -0.000112502
9.73011 -0.0106875 -0.000111154
9.76856 -0.0106026 -0.000109826
9.80704 -0.0105186 -0.000108518
9.84557 -0.0104355 -0.000107229
9.88412 -0.0103533 -0.00010596
9.92271 -0.010272 -0.00010471
9.96134 -0.0101916 -0.000103478
10 -0.010112 -0.000102264
10.0387 -0.0100334 -0.000101069
10.0774 -0.00995552 -9.98905e-05
10.1162 -0.00987852 -9.87299e-05
10.155 -0.00980233 -9.75855e-05
10.1939 -0.00972696 -9.64584e-05
10.2328 -0.00965238 -9.53468e-05
10.2717 -0.00957859 -9.4252e-05
10.3106 -0.00950558 -9.31722e-05
10.3496 -0.00943332 -9.21085e-05
10.3887 -0.00936182 -9.10593e-05
10.4278 -0.00929106 -9.00257e-05
10.4669 -0.00922104 -8.9006e-05
10.506 -0.00915173 -8.80013e-05
10.5452 -0.00908314 -8.70101e-05
10.5845 -0.00901525 -8.60335e-05
10.6238 -0.00894804 -8.50698e-05
10.6631 -0.00888152 -8.41201e-05
10.7024 -0.00881568 -8.3183e-05
10.7418 -0.00875049 -8.22594e-05
10.7813 -0.00868596 -8.13479e-05
10.8208 -0.00862208 -8.04495e-05
10.8603 -0.00855883 -7.95628e-05
10.8999 -0.00849621 -7.86888e-05
10.9395 -0.00843421 -7.7826e-05
10.9792 -0.00837282 -7.69755e-05
11.0189 -0.00831203 -7.61358e-05
11.0586 -0.00825184 -7.5308e-05
11.0984 -0.00819223 -7.44908e-05
11.1383 -0.00813321 -7.3685e-05
11.1781 -0.00807475 -7.28893e-05
11.2181 -0.00801686 -7.21048e-05
11.2581 -0.00795952 -7.13301e-05
11.2981 -0.00790273 -7.05661e-05
11.3381 -0.00784648 -6.98116e-05
11.3783 -0.00779077 -6.90675e-05
11.4184 -0.00773559 -6.83326e-05
11.4587 -0.00768092 -6.76077e-05
11.4989 -0.00762677 -6.68918e-05
11.5392 -0.00757313 -6.61855e-05
11.5796 -0.00751999 -6.54879e-05
11.62 -0.00746734 -6.47997e-05
11.6605 -0.00741518 -6.41198e-05
11.701 -0.0073635 -6.34491e-05
11.7415 -0.0073123 -6.27864e-05
11.7822 -0.00726156 -6.21326e-05
11.8228 -0.00721129 -6.14865e-05
11.8636 -0.00716148 -6.08491e-05
11.9043 -0.00711212 -6.02191e-05
11.9452 -0.0070632 -5.95975e-05
11.986 -0.00701473 -5.89833e-05
12.027 -0.00696669 -5.8377e-05
12.068 -0.00691908 -5.77779e-05
12.109 -0.0068719 -5.71866e-05
12.1501 -0.00682513 -5.66021e-05
12.1913 -0.00677878 -5.60252e-05
12.2325 -0.00673283 -5.5455e-05
12.2738 -0.00668729 -5.48921e-05
12.3151 -0.00664215 -5.43356e-05
12.3565 -0.0065974 -5.37863e-05
12.3979 -0.00655305 -5.32433e-05
12.4394 -0.00650907 -5.27071e-05
12.481 -0.00646548 -5.2177e-05
12.5226 -0.00642226 -5.16536e-05
12.5643 -0.00637941 -5.11361e-05
12.6061 -0.00633692 -5.06251e-05
12.6479 -0.0062948 -5.01199e-05
12.6898 -0.00625304 -4.96209e-05
12.7317 -0.00621162 -4.91275e-05
12.7737 -0.00617056 -4.86402e-05
12.8158 -0.00612984 -4.81582e-05
12.8579 -0.00608946 -4.76823e-05
12.9001 -0.00604942 -4.72115e-05
12.9424 -0.00600971 -4.67465e-05
12.9847 -0.00597033 -4.62866e-05
13.0271 -0.00593127 -4.58323e-05
13.0696 -0.00589254 -4.53829e-05
13.1121 -0.00585412 -4.49389e-05
13.1547 -0.00581601 -4.44998e-05
13.1974 -0.00577821 -4.40659e-05
13.2402 -0.00574072 -4.36367e-05
13.283 -0.00570353 -4.32126e-05
13.3259 -0.00566664 -4.2793e-05
13.3689 -0.00563005 -4.23784e-05
13.4119 -0.00559375 -4.19682e-05
13.455 -0.00555773 -4.15628e-05
13.4982 -0.005522 -4.11617e-05
13.5415 -0.00548655 -4.07653e-05
13.5848 -0.00545139 -4.03731e-05
13.6283 -0.00541649 -3.99854e-05
13.6718 -0.00538187 -3.96017e-05
13.7153 -0.00534752 -3.92226e-05
13.759 -0.00531343 -3.88472e-05
13.8028 -0.00527961 -3.84763e-05
13.8466 -0.00524605 -3.81091e-05
13.8905 -0.00521274 -3.77462e-05
13.9345 -0.00517969 -3.73869e-05
13.9786 -0.00514688 -3.70318e-05
14.0227 -0.00511433 -3.66802e-05
14.067 -0.00508202 -3.63327e-05
14.1113 -0.00504996 -3.59886e-05
14.1558 -0.00501813 -3.56484e-05
14.2003 -0.00498654 -3.53116e-05
14.2449 -0.00495519 -3.49785e-05
14.2896 -0.00492406 -3.46488e-05
14.3344 -0.00489317 -3.43227e-05
14.3793 -0.0048625 -3.39999e-05
14.4243 -0.00483206 -3.36806e-05
14.4693 -0.00480184 -3.33645e-05
14.5145 -0.00477184 -3.30518e-05
14.5598 -0.00474205 -3.27421e-05
14.6052 -0.00471248 -3.24359e-05
14.6506 -0.00468311 -3.21326e-05
14.6962 -0.00465396 -3.18326e-05
14.7419 -0.00462502 -3.15355e-05
14.7877 -0.00459627 -3.12416e-05
14.8336 -0.00456773 -3.09504e-05
14.8796 -0.0045394 -3.06625e-05
14.9257 -0.00451125 -3.03772e-05
14.9719 -0.00448331 -3.0095e-05
15.0182 -0.00445555 -2.98154e-05
15.0647 -0.00442799 -2.95388e-05
15.1112 -0.00440061 -2.92647e-05
15.1579 -0.00437343 -2.89936e-05
15.2047 -0.00434642 -2.8725e-05
15.2516 -0.0043196 -2.84591e-05
15.2986 -0.00429296 -2.81957e-05
15.3458 -0.00426649 -2.79351e-05
15.393 -0.00424021 -2.76768e-05
15.4404 -0.00421409 -2.74212e-05
15.488 -0.00418815 -2.71679e-05
15.5356 -0.00416238 -2.69172e-05
15.5834 -0.00413677 -2.66688e-05
15.6313 -0.00411134 -2.64229e-05
15.6794 -0.00408606 -2.61791e-05
15.7276 -0.00406095 -2.59379e-05
15.7759 -0.004036 -2.56987e-05
15.8243 -0.0040112 -2.5462e-05
15.873 -0.00398656 -2.52273e-05
15.9217 -0.00396208 -2.4995e-05
15.9706 -0.00393775 -2.47647e-05
16.0197 -0.00391357 -2.45367e-05
16.0689 -0.00388954 -2.43107e-05
16.1182 -0.00386565 -2.40868e-05
16.1677 -0.00384191 -2.38649e-05
16.2174 -0.00381832 -2.36451e-05
16.2672 -0.00379486 -2.34272e-05
16.3172 -0.00377155 -2.32114e-05
16.3674 -0.00374837 -2.29974e-05
16.4177 -0.00372533 -2.27855e-05
16.4682 -0.00370242 -2.25753e-05
16.5189 -0.00367965 -2.23671e-05
16.5697 -0.00365701 -2.21606e-05
16.6208 -0.00363449 -2.19561e-05
16.672 -0.00361211 -2.17532e-05
16.7234 -0.00358985 -2.15522e-05
16.775 -0.00356771 -2.13529e-05
16.8268 -0.0035457 -2.11553e-05
16.8787 -0.00352381 -2.09594e-05
16.9309 -0.00350203 -2.07652e-05
16.9833 -0.00348037 -2.05726e-05
17.0359 -0.00345883 -2.03817e-05
17.0887 -0.0034374 -2.01923e-05
17.1418 -0.00341608 -2.00045e-05
17.195 -0.00339488 -1.98182e-05
17.2485 -0.00337378 -1.96336e-05
17.3022 -0.00335279 -1.94504e-05
17.3562 -0.0033319 -1.92687e-05
17.4104 -0.00331112 -1.90884e-05
17.4648 -0.00329043 -1.89097e-05
17.5195 -0.00326985 -1.87322e-05
17.5744 -0.00324936 -1.85563e-05
17.6296 -0.00322897 -1.83817e-05
17.6851 -0.00320868 -1.82085e-05
17.7408 -0.00318847 -1.80365e-05
17.7969 -0.00316836 -1.7866e-05
17.8532 -0.00314833 -1.76966e-05
17.9098 -0.00312839 -1.75286e-05
17.9667 -0.00310854 -1.73617e-05
18.0239 -0.00308877 -1.71962e-05
18.0815 -0.00306907 -1.70318e-05
18.1393 -0.00304946 -1.68687e-05
18.1975 -0.00302992 -1.67066e-05
18.256 -0.00301046 -1.65457e-05
18.3149 -0.00299107 -1.63859e-05
18.3742 -0.00297175 -1.62273e-05
18.4338 -0.00295249 -1.60695e-05
18.4938 -0.0029333 -1.5913e-05
18.5542 -0.00291418 -1.57574e-05
18.615 -0.00289511 -1.56029e-05
18.6762 -0.0028761 -1.54493e-05
18.7379 -0.00285715 -1.52967e-05
18.8 -0.00283825 -1.51449e-05
18.8625 -0.00281939 -1.49942e-05
18.9255 -0.00280059 -1.48442e-05
18.9891 -0.00278182 -1.46952e-05
19.0531 -0.0027631 -1.45468e-05
19.1177 -0.00274441 -1.43994e-05
19.1828 -0.00272576 -1.42526e-05
19.2484 -0.00270713 -1.41067e-05
19.3147 -0.00268853 -1.39614e-05
19.3816 -0.00266996 -1.38168e-05
19.4491 -0.0026514 -1.36728e-05
19.5173 -0.00263285 -1.35295e-05
19.5862 -0.0026143 -1.33866e-05
19.6558 -0.00259576 -1.32444e-05
19.7262 -0.00257722 -1.31025e-05
19.7974 -0.00255867 -1.29612e-05
19.8694 -0.0025401 -1.28202e-05
19.9423 -0.0025215 -1.26796e-05
20.0162 -0.00250288 -1.25391e-05
20.091 -0.00248421 -1.2399e-05
20.1669 -0.0024655 -1.2259e-05
20.244 -0.00244672 -1.21192e-05
20.3222 -0.00242788 -1.19792e-05
20.4016 -0.00240895 -1.18392e-05
20.4825 -0.00238992 -1.16989e-05
20.5648 -0.00237077 -1.15585e-05
20.6487 -0.00235149 -1.14176e-05
20.7344 -0.00233206 -1.12764e-05
20.8219 -0.00231244 -1.11343e-05
20.9115 -0.00229262 -1.09915e-05
21.0034 -0.00227255 -1.08473e-05
21.0979 -0.00225219 -1.07019e-05
21.1952 -0.0022315 -1.05545e-05
21.2959 -0.0022104 -1.04052e-05
21.4004 -0.00218882 -1.0253e-05
21.5093 -0.00216664 -1.00975e-05
21.6237 -0.00214373 -9.93755e-06
21.7448 -0.00211986 -9.77203e-06
21.8747 -0.00209471 -9.59843e-06
22.0165 -0.00206774 -9.41368e-06
22.1768 -0.00203789 -9.21032e-06
22.3723 -0.00200236 -8.97056e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1Classic/GAp_FRG.txt <==
-22.3723 -0.0020023 9.08068e-06
-22.1768 -0.00203784 9.37368e-06
-22.0165 -0.00206761 9.48745e-06
-21.8747 -0.00209461 9.52165e-06
-21.7448 -0.00211977 9.66774e-06
-21.6237 -0.00214364 9.93832e-06
-21.5093 -0.00216647 1.0164e-05
-21.4004 -0.00218848 1.02611e-05
-21.2959 -0.00220999 1.03664e-05
-21.1952 -0.00223119 1.05458e-05
-21.0979 -0.00225206 1.0734e-05
-21.0034 -0.0022725 1.08235e-05
-20.9115 -0.00229248 1.08848e-05
-20.8219 -0.00231216 1.09212e-05
-20.7344 -0.00233162 1.09979e-05
-20.6487 -0.00235101 1.11764e-05
-20.5648 -0.00237042 1.14449e-05
-20.4825 -0.00238981 1.1705e-05
-20.4016 -0.00240926 1.2143e-05
-20.3222 -0.00242845 1.26093e-05
-20.244 -0.00244699 1.26974e-05
-20.1669 -0.00246521 1.24119e-05
-20.091 -0.00248365 1.21102e-05
-20.0162 -0.00250244 1.21409e-05
-19.9423 -0.0025212 1.24089e-05
-19.8694 -0.00253987 1.26823e-05
-19.7974 -0.00255848 1.29448e-05
-19.7262 -0.00257704 1.316e-05
-19.6558 -0.00259559 1.33164e-05
-19.5862 -0.00261414 1.34451e-05
-19.5173 -0.00263267 1.35681e-05
-19.4491 -0.00265116 1.36912e-05
-19.3816 -0.00266968 1.37901e-05
-19.3147 -0.00268824 1.38905e-05
-19.2484 -0.00270685 1.39876e-05
-19.1828 -0.00272552 1.41192e-05
-19.1177 -0.00274423 1.42842e-05
-19.0531 -0.00276293 1.44695e-05
-18.9891 -0.00278161 1.46662e-05
-18.9255 -0.00280029 1.48599e-05
-18.8625 -0.002819 1.50415e-05
-18.8 -0.00283782 1.51964e-05
-18.7379 -0.00285678 1.53318e-05
-18.6762 -0.0028759 1.54706e-05
-18.615 -0.00289512 1.56237e-05
-18.5542 -0.00291439 1.57773e-05
-18.4938 -0.00293367 1.5926e-05
-18.4338 -0.00295295 1.60733e-05
-18.3742 -0.0029721 1.62308e-05
-18.3149 -0.00299094 1.63802e-05
-18.256 -0.00300967 1.65267e-05
-18.1975 -0.00302868 1.66729e-05
-18.1393 -0.0030481 1.68474e-05
-18.0815 -0.00306793 1.7025e-05
-18.0239 -0.00308801 1.7195e-05
-17.9667 -0.00310811 1.73444e-05
-17.9098 -0.00312814 1.75121e-05
-17.8532 -0.00314813 1.77024e-05
-17.7969 -0.00316812 1.78974e-05
-17.7408 -0.00318819 1.80571e-05
-17.6851 -0.00320838 1.82092e-05
-17.6296 -0.00322873 1.8375e-05
-17.5744 -0.00324918 1.85577e-05
-17.5195 -0.00326971 1.87378e-05
-17.4648 -0.00329029 1.89148e-05
-17.4104 -0.00331092 1.91065e-05
-17.3562 -0.00333158 1.93242e-05
-17.3022 -0.0033523 1.95243e-05
-17.2485 -0.00337313 1.96803e-05
-17.195 -0.00339416 1.98046e-05
-17.1418 -0.00341544 1.99305e-05
-17.0887 -0.00343691 2.00797e-05
-17.0359 -0.00345846 2.02525e-05
-16.9833 -0.00348009 2.04565e-05
-16.9309 -0.00350176 2.07051e-05
-16.8787 -0.00352347 2.09765e-05
-16.8268 -0.00354521 2.12487e-05
-16.775 -0.00356708 2.15041e-05
-16.7234 -0.00358914 2.17358e-05
-16.672 -0.00361147 2.19483e-05
-16.6208 -0.00363405 2.2159e-05
-16.5697 -0.00365668 2.23583e-05
-16.5189 -0.00367937 2.25689e-05
-16.4682 -0.00370206 2.27296e-05
-16.4177 -0.00372484 2.2883e-05
-16.3674 -0.00374777 2.30377e-05
-16.3172 -0.00377088 2.31951e-05
-16.2672 -0.00379418 2.3324e-05
-16.2174 -0.00381775 2.35067e-05
-16.1677 -0.00384157 2.37963e-05
-16.1182 -0.00386556 2.43136e-05
-16.0689 -0.00388962 2.49778e-05
-16.0197 -0.00391356 2.55989e-05
-15.9706 -0.0039374 2.59708e-05
-15.9217 -0.00396128 2.59757e-05
-15.873 -0.00398533 2.57123e-05
-15.8243 -0.00400979 2.54558e-05
-15.7759 -0.00403471 2.55509e-05
-15.7276 -0.00405993 2.61583e-05
-15.6794 -0.00408511 2.70332e-05
-15.6313 -0.00411021 2.76849e-05
-15.5834 -0.00413554 2.79399e-05
-15.5356 -0.00416112 2.77906e-05
-15.488 -0.00418672 2.73294e-05
-15.4404 -0.00421249 2.68842e-05
-15.393 -0.00423857 2.67555e-05
-15.3458 -0.00426501 2.71274e-05
-15.2986 -0.00429167 2.79444e-05
-15.2516 -0.0043184 2.89707e-05
-15.2047 -0.00434516 2.99982e-05
-15.1579 -0.00437196 3.08579e-05
-15.1112 -0.00439894 3.14648e-05
-15.0647 -0.00442607 3.18243e-05
-15.0182 -0.00445327 3.19884e-05
-14.9719 -0.0044806 3.20447e-05
-14.9257 -0.00450821 3.20437e-05
-14.8796 -0.00453624 3.20445e-05
-14.8336 -0.0045646 3.20725e-05
-14.7877 -0.0045932 3.21592e-05
-14.7419 -0.0046221 3.22753e-05
-14.6962 -0.00465132 3.24265e-05
-14.6506 -0.00468075 3.25855e-05
-14.6052 -0.00471008 3.27783e-05
-14.5598 -0.00473933 3.29768e-05
-14.5145 -0.00476873 3.32012e-05
-14.4693 -0.0047985 3.34443e-05
-14.4243 -0.0048287 3.373e-05
-14.3793 -0.00485916 3.40199e-05
-14.3344 -0.00488988 3.43309e-05
-14.2896 -0.00492084 3.46294e-05
-14.2449 -0.00495208 3.49428e-05
-14.2003 -0.00498357 3.52471e-05
-14.1558 -0.00501531 3.55723e-05
-14.1113 -0.00504721 3.58868e-05
-14.067 -0.00507921 3.62307e-05
-14.0227 -0.00511137 3.65799e-05
-13.9786 -0.00514362 3.69361e-05
-13.9345 -0.00517586 3.72649e-05
-13.8905 -0.00520809 3.75961e-05
-13.8466 -0.00524064 3.79168e-05
-13.8028 -0.00527405 3.82579e-05
-13.759 -0.00530835 3.86308e-05
-13.7153 -0.00534307 3.90609e-05
-13.6718 -0.00537796 3.95143e-05
-13.6283 -0.00541323 3.99854e-05
-13.5848 -0.00544888 4.04375e-05
-13.5415 -0.00548443 4.0861e-05
-13.4982 -0.00551944 4.12378e-05
-13.455 -0.00555428 4.1592e-05
-13.4119 -0.00558979 4.1956e-05
-13.3689 -0.0056261 4.23767e-05
-13.3259 -0.0056631 4.28622e-05
-13.283 -0.00570083 4.33834e-05
-13.2402 -0.00573916 4.38939e-05
-13.1974 -0.00577795 4.43883e-05
-13.1547 -0.0058169 4.483e-05
-13.1121 -0.00585565 4.51957e-05
-13.0696 -0.00589416 4.54677e-05
-13.0271 -0.00593273 4.57199e-05
-12.9847 -0.00597153 4.60155e-05
-12.9424 -0.00601053 4.64254e-05
-12.9001 -0.00604972 4.69339e-05
-12.8579 -0.00608933 4.75237e-05
-12.8158 -0.00612963 4.81453e-05
-12.7737 -0.00617052 4.87426e-05
-12.7317 -0.00621158 4.92327e-05
-12.6898 -0.00625264 4.95983e-05
-12.6479 -0.00629387 4.99435e-05
-12.6061 -0.00633557 5.04236e-05
-12.5643 -0.00637781 5.10515e-05
-12.5226 -0.00642039 5.17641e-05
-12.481 -0.00646331 5.23907e-05
-12.4394 -0.00650685 5.29605e-05
-12.3979 -0.00655112 5.35304e-05
-12.3565 -0.00659562 5.40982e-05
-12.3151 -0.00664007 5.45112e-05
-12.2738 -0.00668456 5.47481e-05
-12.2325 -0.00672951 5.49068e-05
-12.1913 -0.00677527 5.5106e-05
-12.1501 -0.00682171 5.53503e-05
-12.109 -0.00686847 5.56125e-05
-12.068 -0.00691536 5.58065e-05
-12.027 -0.00696261 5.61899e-05
-11.986 -0.00701052 5.69184e-05
-11.9452 -0.00705879 5.76677e-05
-11.9043 -0.00710745 5.80343e-05
-11.8636 -0.00715696 5.81526e-05
-11.8228 -0.00720773 5.85066e-05
-11.7822 -0.00725957 5.94358e-05
-11.7415 -0.00731165 6.05717e-05
-11.701 -0.0073629 6.12576e-05
-11.6605 -0.00741388 6.13477e-05
-11.62 -0.00746607 6.18557e-05
-11.5796 -0.00752004 6.36515e-05
-11.5392 -0.00757474 6.62323e-05
-11.4989 -0.007629 6.83243e-05
-11.4587 -0.00768318 6.96516e-05
-11.4184 -0.00773767 7.00658e-05
-11.3783 -0.00779269 6.98869e-05
-11.3381 -0.00784794 6.96986e-05
-11.2981 -0.00790357 6.98386e-05
-11.2581 -0.00795997 7.0536e-05
-11.2181 -0.0080175 7.19859e-05
-11.1781 -0.00807593 7.40303e-05
-11.1383 -0.00813473 7.6321e-05
-11.0984 -0.00819376 7.84402e-05
-11.0586 -0.00825308 8.02103e-05
-11.0189 -0.00831253 8.14727e-05
-10.9792 -0.00837238 8.21714e-05
-10.9395 -0.00843287 8.23902e-05
-10.8999 -0.00849425 8.23382e-05
-10.8603 -0.008557 8.22036e-05
-10.8208 -0.00862099 8.22077e-05
-10.7813 -0.00868546 8.23641e-05
-10.7418 -0.00875023 8.26948e-05
-10.7024 -0.00881509 8.31771e-05
-10.6631 -0.00888006 8.38301e-05
-10.6238 -0.00894588 8.45769e-05
-10.5845 -0.00901276 8.54486e-05
-10.5452 -0.00908086 8.63878e-05
-10.506 -0.00915026 8.73558e-05
-10.4669 -0.00922064 8.83303e-05
-10.4278 -0.00929149 8.9385e-05
-10.3887 -0.00936259 9.04194e-05
-10.3496 -0.00943338 9.14903e-05
-10.3106 -0.00950433 9.25806e-05
-10.2717 -0.00957624 9.37034e-05
-10.2328 -0.00964945 9.483e-05
-10.1939 -0.00972421 9.60324e-05
-10.155 -0.00980011 9.72033e-05
-10.1162 -0.00987677 9.84176e-05
-10.0774 -0.00995434 9.96397e-05
-10.0387 -0.0100328 0.000100898
-10 -0.0101118 0.000102114
-9.96134 -0.0101918 0.000103389
-9.92271 -0.010273 0.000104617
-9.88412 -0.0103545 0.000105835
-9.84557 -0.0104365 0.000107092
-9.80704 -0.0105191 0.000108471
-9.76856 -0.010602 0.000109757
-9.73011 -0.0106855 0.00011109
-9.69169 -0.01077 0.000112417
-9.65331 -0.0108556 0.000113724
-9.61496 -0.0109435 0.000115124
-9.57664 -0.0110343 0.000116756
-9.53836 -0.0111268 0.000118283
-9.50011 -0.01122 0.000119756
-9.46189 -0.0113118 0.00012116
-9.42371 -0.0114028 0.000122553
-9.38556 -0.0114944 0.000124009
-9.34744 -0.011587 0.000125655
-9.30935 -0.0116812 0.000127236
-9.2713 -0.0117779 0.000128775
-9.23327 -0.0118776 0.000130323
-9.19528 -0.0119791 0.000132004
-9.15732 -0.0120819 0.000133677
-9.11939 -0.0121858 0.00013549
-9.08149 -0.01229 0.000137221
-9.04362 -0.0123945 0.000138762
-9.00578 -0.0125001 0.000140315
-8.96797 -0.0126063 0.000142155
-8.93019 -0.0127131 0.000143901
-8.89244 -0.0128211 0.000145808
-8.85471 -0.0129302 0.000147877
-8.81702 -0.0130408 0.00014978
-8.77936 -0.0131542 0.000151611
-8.74172 -0.0132698 0.000153952
-8.70412 -0.0133865 0.000156239
-8.66654 -0.0135047 0.000158415
-8.62899 -0.0136244 0.000160884
-8.59146 -0.0137449 0.000163421
-8.55397 -0.0138669 0.000165485
-8.5165 -0.0139916 0.000167695
-8.47906 -0.0141179 0.000170049
-8.44165 -0.0142451 0.000172006
-8.40426 -0.0143735 0.000173681
-8.3669 -0.0145026 0.000175659
-8.32956 -0.0146328 0.00017754
-8.29226 -0.0147665 0.000179682
-8.25497 -0.014904 0.000182411
-8.21772 -0.015043 0.000185051
-8.18049 -0.0151831 0.000187695
-8.14328 -0.0153234 0.000191098
-8.1061 -0.0154643 0.00019429
-8.06895 -0.0156089 0.000197316
-8.03182 -0.0157581 0.000200927
-7.99471 -0.015909 0.000202913
-7.95763 -0.0160615 0.000201783
-7.92058 -0.0162164 0.000201038
-7.88355 -0.016372 0.00020278
-7.84654 -0.0165288 0.000206011
-7.80955 -0.0166914 0.000212811
-7.77259 -0.0168561 0.000224971
-7.73566 -0.0170175 0.000234519
-7.69874 -0.01718 0.000236997
-7.66185 -0.0173454 0.000237711
-7.62498 -0.0175108 0.000238234
-7.58814 -0.0176823 0.000236905
-7.55132 -0.0178668 0.00023991
-7.51452 -0.0180554 0.000249029
-7.47774 -0.0182432 0.000256984
-7.44099 -0.0184345 0.000264628
-7.40425 -0.018626 0.000275532
-7.36754 -0.0188154 0.000286144
-7.33085 -0.0190085 0.000298636
-7.29418 -0.0192 0.000314088
-7.25754 -0.0193866 0.000325082
-7.22091 -0.0195772 0.000328483
-7.18431 -0.019773 0.000326624
-7.14772 -0.0199754 0.000321558
-7.11116 -0.0201833 0.000316951
-7.07462 -0.0203962 0.000314313
-7.0381 -0.0206137 0.000314149
-7.00159 -0.0208351 0.000315669
-6.96511 -0.0210581 0.000318776
-6.92865 -0.0212835 0.000322529
-6.89221 -0.0215126 0.000326828
-6.85579 -0.021747 0.000331258
-6.81938 -0.0219864 0.000336007
-6.783 -0.0222297 0.000340937
-6.74664 -0.0224762 0.00034637
-6.71029 -0.0227268 0.00035164
-6.67397 -0.0229819 0.000357274
-6.63766 -0.0232408 0.000362924
-6.60137 -0.0235031 0.000368723
-6.5651 -0.0237691 0.000374485
-6.52885 -0.0240386 0.000380566
-6.49262 -0.0243126 0.000386658
-6.4564 -0.0245914 0.000393454
-6.42021 -0.0248748 0.000400197
-6.38403 -0.0251632 0.000407239
-6.34786 -0.0254573 0.000414406
-6.31172 -0.0257576 0.000421866
-6.27559 -0.0260634 0.000429119
-6.23949 -0.0263734 0.000436824
-6.20339 -0.0266908 0.000444439
-6.16732 -0.0270176 0.000452679
-6.13126 -0.0273505 0.000460823
-6.09522 -0.0276842 0.000468981
-6.05919 -0.0280194 0.000477162
-6.02319 -0.0283606 0.000486098
-5.9872 -0.0287102 0.000494804
-5.95122 -0.0290675 0.000504431
-5.91526 -0.0294288 0.000514218
-5.87932 -0.0297934 0.000524218
-5.84339 -0.0301672 0.000534217
-5.80748 -0.0305566 0.00054507
-5.77158 -0.0309665 0.00055587
-5.7357 -0.031384 0.000567486
-5.69984 -0.0317916 0.00057814
-5.66399 -0.0321927 0.000588892
-5.62815 -0.032611 0.000600965
-5.59233 -0.0330623 0.000614655
-5.55653 -0.0335342 0.000628228
-5.52074 -0.0339995 0.000643149
-5.48497 -0.0344537 0.000657279
-5.4492 -0.034923 0.000671516
-5.41346 -0.0354175 0.000685784
-5.37773 -0.0359195 0.000700217
-5.34201 -0.0364158 0.000714175
-5.30631 -0.0369049 0.000729274
-5.27062 -0.0374179 0.000743663
-5.23494 -0.0379622 0.000759495
-5.19928 -0.0385213 0.000776448
-5.16363 -0.03908 0.000793312
-5.128 -0.0396367 0.000809491
-5.09237 -0.040207 0.000828541
-5.05677 -0.0407967 0.000847303
-5.02117 -0.0414105 0.000867318
-4.98559 -0.0420419 0.00088791
-4.95002 -0.04269 0.000908881
-4.91446 -0.0433507 0.000930088
-4.87892 -0.0440217 0.000952657
-4.84339 -0.0447035 0.000972745
-4.80787 -0.0453999 0.000995403
-4.77237 -0.0461084 0.00101964
-4.73687 -0.0468319 0.00104265
-4.70139 -0.0475708 0.00106559
-4.66592 -0.048326 0.00109189
-4.63046 -0.0491017 0.00111668
-4.59502 -0.0499007 0.00114444
-4.55958 -0.0507185 0.00117352
-4.52416 -0.0515613 0.00120341
-4.48875 -0.0524278 0.00123538
-4.45335 -0.0533104 0.0012689
-4.41797 -0.0542127 0.00129912
-4.38259 -0.055139 0.00133348
-4.34722 -0.0560862 0.00136788
-4.31187 -0.0570608 0.00139809
-4.27653 -0.0580589 0.00142813
-4.24119 -0.0590765 0.00146213
-4.20587 -0.0601265 0.00149506
-4.17056 -0.0612057 0.00153506
-4.13526 -0.0623082 0.00158133
-4.09997 -0.0634513 0.00163288
-4.06469 -0.0646357 0.00168825
-4.02942 -0.0658556 0.00174877
-3.99416 -0.0671196 0.00179926
-3.95891 -0.0684249 0.00184433
-3.92367 -0.0697603 0.00189028
-3.88844 -0.0711327 0.00192736
-3.85322 -0.0725277 0.00194924
-3.81801 -0.0739511 0.00196763
-3.7828 -0.0754464 0.00197774
-3.74761 -0.076995 0.00200184
-3.71243 -0.07857 0.00205349
-3.67726 -0.0802142 0.00212764
-3.64209 -0.08192 0.00222071
-3.60694 -0.083665 0.00232714
-3.57179 -0.085495 0.00237423
-3.53665 -0.087451 0.00235908
-3.50152 -0.0895222 0.00236027
-3.4664 -0.0917517 0.00240682
-3.43129 -0.0941476 0.00261342
-3.39619 -0.0966576 0.00313448
-3.36109 -0.0990925 0.00373467
-3.32601 -0.10124 0.0041218
-3.29093 -0.103155 0.00433391
-3.25586 -0.105223 0.00433447
-3.2208 -0.107675 0.00427378
-3.18574 -0.110408 0.00444232
-3.1507 -0.113316 0.00481609
-3.11566 -0.116187 0.00525279
-3.08063 -0.118773 0.00559605
-3.0456 -0.121547 0.00573466
-3.01059 -0.124595 0.00576988
-2.97558 -0.127791 0.00572527
-2.94058 -0.131231 0.00572044
-2.90558 -0.134957 0.00582693
-2.87059 -0.138809 0.00595801
-2.83561 -0.142793 0.00611495
-2.80064 -0.146996 0.00631172
-2.76567 -0.151464 0.00655486
-2.73071 -0.156074 0.00680443
-2.69576 -0.160851 0.0070715
-2.66081 -0.165862 0.00736636
-2.62587 -0.171185 0.00771502
-2.59094 -0.176746 0.00810211
-2.55601 -0.182553 0.00853412
-2.52109 -0.188659 0.00899188
-2.48617 -0.195144 0.00949121
-2.45126 -0.201926 0.0100142
-2.41636 -0.209072 0.0105854
-2.38146 -0.21665 0.0112
-2.34657 -0.224776 0.011892
-2.31168 -0.233325 0.012633
-2.2768 -0.242339 0.0134481
-2.24192 -0.251953 0.0143244
-2.20705 -0.262355 0.0153069
-2.17219 -0.273422 0.0163595
-2.13733 -0.285331 0.017537
-2.10247 -0.29821 0.0188325
-2.06762 -0.31223 0.0203035
-2.03278 -0.327106 0.0218887
-1.99794 -0.342847 0.0236342
-1.9631 -0.359496 0.0255102
-1.92827 -0.377252 0.0276001
-1.89345 -0.39603 0.029851
-1.85862 -0.416593 0.0324529
-1.82381 -0.439417 0.0354452
-1.78899 -0.464955 0.0389908
-1.75419 -0.49313 0.0430386
-1.71938 -0.524798 0.0478571
-1.68458 -0.560692 0.0535538
-1.64979 -0.602259 0.0605684
-1.61499 -0.649086 0.0688583
-1.58021 -0.702069 0.0789366
-1.54542 -0.761496 0.0910194
-1.51064 -0.828151 0.1057
-1.47586 -0.902708 0.123184
-1.44109 -0.99056 0.14571
-1.40632 -1.09925 0.175931
-1.37155 -1.23162 0.216124
-1.33679 -1.37414 0.262769
-1.30203 -1.52531 0.316702
-1.26727 -1.72622 0.398449
-1.23251 -2.0382 0.553143
-1.19776 -2.47265 0.821612
-1.16301 -3.13141 1.38977
-1.12827 -3.95378 2.63428
-1.09352 -4.20869 5.26512
-1.05878 -0.997781 8.48834
-1.02405 3.00632 7.49333
-0.989309 4.49047 4.93088
-0.954576 4.3355 2.9007
-0.919844 3.71206 1.66012
-0.885115 3.07953 0.982877
-0.850388 2.62273 0.647579
-0.815663 2.30131 0.463285
-0.78094 2.0544 0.346482
-0.746219 1.86262 0.268788
-0.711499 1.718 0.216177
-0.676781 1.6013 0.177762
-0.642065 1.49661 0.146636
-0.60735 1.40436 0.121862
-0.572637 1.32715 0.102329
-0.537925 1.2625 0.0868985
-0.503214 1.20732 0.0741679
-0.468504 1.16115 0.0638416
-0.433796 1.12227 0.0551252
-0.399089 1.08819 0.0476956
-0.364382 1.05712 0.0410222
-0.329676 1.03004 0.0352449
-0.294972 1.00747 0.0301074
-0.260267 0.988461 0.0255942
-0.225564 0.972359 0.0214062
-0.190861 0.959778 0.0176561
-0.156158 0.950259 0.0141189
-0.121456 0.942288 0.0108252
-0.0867541 0.935158 0.00758299
-0.0520524 0.930008 0.00451708
-0.0173508 0.927549 0.00147222
0.0173508 0.927549 -0.00147222
0.0520524 0.930008 -0.00451708
0.0867541 0.935158 -0.00758299
0.121456 0.942288 -0.0108252
0.156158 0.950259 -0.0141189
0.190861 0.959778 -0.0176561
0.225564 0.972359 -0.0214062
0.260267 0.988461 -0.0255942
0.294972 1.00747 -0.0301074
0.329676 1.03004 -0.0352449
0.364382 1.05712 -0.0410222
0.399089 1.08819 -0.0476956
0.433796 1.12227 -0.0551252
0.468504 1.16115 -0.0638416
0.503214 1.20732 -0.0741679
0.537925 1.2625 -0.0868985
0.572637 1.32715 -0.102329
0.60735 1.40436 -0.121862
0.642065 1.49661 -0.146636
0.676781 1.6013 -0.177762
0.711499 1.718 -0.216177
0.746219 1.86262 -0.268788
0.78094 2.0544 -0.346482
0.815663 2.30131 -0.463285
0.850388 2.62273 -0.647579
0.885115 3.07953 -0.982877
0.919844 3.71206 -1.66012
0.954576 4.3355 -2.9007
0.989309 4.49047 -4.93088
1.02405 3.00632 -7.49333
1.05878 -0.997781 -8.48834
1.09352 -4.20869 -5.26512
1.12827 -3.95378 -2.63428
1.16301 -3.13141 -1.38977
1.19776 -2.47265 -0.821612
1.23251 -2.0382 -0.553143
1.26727 -1.72622 -0.398449
1.30203 -1.52531 -0.316702
1.33679 -1.37414 -0.262769
1.37155 -1.23162 -0.216124
1.40632 -1.09925 -0.175931
1.44109 -0.99056 -0.14571
1.47586 -0.902708 -0.123184
1.51064 -0.828151 -0.1057
1.54542 -0.761496 -0.0910194
1.58021 -0.702069 -0.0789366
1.61499 -0.649086 -0.0688583
1.64979 -0.602259 -0.0605684
1.68458 -0.560692 -0.0535538
1.71938 -0.524798 -0.0478571
1.75419 -0.49313 -0.0430386
1.78899 -0.464955 -0.0389908
1.82381 -0.439417 -0.0354452
1.85862 -0.416593 -0.0324529
1.89345 -0.39603 -0.029851
1.92827 -0.377252 -0.0276001
1.9631 -0.359496 -0.0255102
1.99794 -0.342847 -0.0236342
2.03278 -0.327106 -0.0218887
2.06762 -0.31223 -0.0203035
2.10247 -0.29821 -0.0188325
2.13733 -0.285331 -0.017537
2.17219 -0.273422 -0.0163595
2.20705 -0.262355 -0.0153069
2.24192 -0.251953 -0.0143244
2.2768 -0.242339 -0.0134481
2.31168 -0.233325 -0.012633
2.34657 -0.224776 -0.011892
2.38146 -0.21665 -0.0112
2.41636 -0.209072 -0.0105854
2.45126 -0.201926 -0.0100142
2.48617 -0.195144 -0.00949121
2.52109 -0.188659 -0.00899188
2.55601 -0.182553 -0.00853412
2.59094 -0.176746 -0.00810211
2.62587 -0.171185 -0.00771502
2.66081 -0.165862 -0.00736636
2.69576 -0.160851 -0.0070715
2.73071 -0.156074 -0.00680443
2.76567 -0.151464 -0.00655486
2.80064 -0.146996 -0.00631172
2.83561 -0.142793 -0.00611495
2.87059 -0.138809 -0.00595801
2.90558 -0.134957 -0.00582693
2.94058 -0.131231 -0.00572044
2.97558 -0.127791 -0.00572527
3.01059 -0.124595 -0.00576988
3.0456 -0.121547 -0.00573466
3.08063 -0.118773 -0.00559605
3.11566 -0.116187 -0.00525279
3.1507 -0.113316 -0.00481609
3.18574 -0.110408 -0.00444232
3.2208 -0.107675 -0.00427378
3.25586 -0.105223 -0.00433447
3.29093 -0.103155 -0.00433391
3.32601 -0.10124 -0.0041218
3.36109 -0.0990925 -0.00373467
3.39619 -0.0966576 -0.00313448
3.43129 -0.0941476 -0.00261342
3.4664 -0.0917517 -0.00240682
3.50152 -0.0895222 -0.00236027
3.53665 -0.087451 -0.00235908
3.57179 -0.085495 -0.00237423
3.60694 -0.083665 -0.00232714
3.64209 -0.08192 -0.00222071
3.67726 -0.0802142 -0.00212764
3.71243 -0.07857 -0.00205349
3.74761 -0.076995 -0.00200184
3.7828 -0.0754464 -0.00197774
3.81801 -0.0739511 -0.00196763
3.85322 -0.0725277 -0.00194924
3.88844 -0.0711327 -0.00192736
3.92367 -0.0697603 -0.00189028
3.95891 -0.0684249 -0.00184433
3.99416 -0.0671196 -0.00179926
4.02942 -0.0658556 -0.00174877
4.06469 -0.0646357 -0.00168825
4.09997 -0.0634513 -0.00163288
4.13526 -0.0623082 -0.00158133
4.17056 -0.0612057 -0.00153506
4.20587 -0.0601265 -0.00149506
4.24119 -0.0590765 -0.00146213
4.27653 -0.0580589 -0.00142813
4.31187 -0.0570608 -0.00139809
4.34722 -0.0560862 -0.00136788
4.38259 -0.055139 -0.00133348
4.41797 -0.0542127 -0.00129912
4.45335 -0.0533104 -0.0012689
4.48875 -0.0524278 -0.00123538
4.52416 -0.0515613 -0.00120341
4.55958 -0.0507185 -0.00117352
4.59502 -0.0499007 -0.00114444
4.63046 -0.0491017 -0.00111668
4.66592 -0.048326 -0.00109189
4.70139 -0.0475708 -0.00106559
4.73687 -0.0468319 -0.00104265
4.77237 -0.0461084 -0.00101964
4.80787 -0.0453999 -0.000995403
4.84339 -0.0447035 -0.000972745
4.87892 -0.0440217 -0.000952657
4.91446 -0.0433507 -0.000930088
4.95002 -0.04269 -0.000908881
4.98559 -0.0420419 -0.00088791
5.02117 -0.0414105 -0.000867318
5.05677 -0.0407967 -0.000847303
5.09237 -0.040207 -0.000828541
5.128 -0.0396367 -0.000809491
5.16363 -0.03908 -0.000793312
5.19928 -0.0385213 -0.000776448
5.23494 -0.0379622 -0.000759495
5.27062 -0.0374179 -0.000743663
5.30631 -0.0369049 -0.000729274
5.34201 -0.0364158 -0.000714175
5.37773 -0.0359195 -0.000700217
5.41346 -0.0354175 -0.000685784
5.4492 -0.034923 -0.000671516
5.48497 -0.0344537 -0.000657279
5.52074 -0.0339995 -0.000643149
5.55653 -0.0335342 -0.000628228
5.59233 -0.0330623 -0.000614655
5.62815 -0.032611 -0.000600965
5.66399 -0.0321927 -0.000588892
5.69984 -0.0317916 -0.00057814
5.7357 -0.031384 -0.000567486
5.77158 -0.0309665 -0.00055587
5.80748 -0.0305566 -0.00054507
5.84339 -0.0301672 -0.000534217
5.87932 -0.0297934 -0.000524218
5.91526 -0.0294288 -0.000514218
5.95122 -0.0290675 -0.000504431
5.9872 -0.0287102 -0.000494804
6.02319 -0.0283606 -0.000486098
6.05919 -0.0280194 -0.000477162
6.09522 -0.0276842 -0.000468981
6.13126 -0.0273505 -0.000460823
6.16732 -0.0270176 -0.000452679
6.20339 -0.0266908 -0.000444439
6.23949 -0.0263734 -0.000436824
6.27559 -0.0260634 -0.000429119
6.31172 -0.0257576 -0.000421866
6.34786 -0.0254573 -0.000414406
6.38403 -0.0251632 -0.000407239
6.42021 -0.0248748 -0.000400197
6.4564 -0.0245914 -0.000393454
6.49262 -0.0243126 -0.000386658
6.52885 -0.0240386 -0.000380566
6.5651 -0.0237691 -0.000374485
6.60137 -0.0235031 -0.000368723
6.63766 -0.0232408 -0.000362924
6.67397 -0.0229819 -0.000357274
6.71029 -0.0227268 -0.00035164
6.74664 -0.0224762 -0.00034637
6.783 -0.0222297 -0.000340937
6.81938 -0.0219864 -0.000336007
6.85579 -0.021747 -0.000331258
6.89221 -0.0215126 -0.000326828
6.92865 -0.0212835 -0.000322529
6.96511 -0.0210581 -0.000318776
7.00159 -0.0208351 -0.000315669
7.0381 -0.0206137 -0.000314149
7.07462 -0.0203962 -0.000314313
7.11116 -0.0201833 -0.000316951
7.14772 -0.0199754 -0.000321558
7.18431 -0.019773 -0.000326624
7.22091 -0.0195772 -0.000328483
7.25754 -0.0193866 -0.000325082
7.29418 -0.0192 -0.000314088
7.33085 -0.0190085 -0.000298636
7.36754 -0.0188154 -0.000286144
7.40425 -0.018626 -0.000275532
7.44099 -0.0184345 -0.000264628
7.47774 -0.0182432 -0.000256984
7.51452 -0.0180554 -0.000249029
7.55132 -0.0178668 -0.00023991
7.58814 -0.0176823 -0.000236905
7.62498 -0.0175108 -0.000238234
7.66185 -0.0173454 -0.000237711
7.69874 -0.01718 -0.000236997
7.73566 -0.0170175 -0.000234519
7.77259 -0.0168561 -0.000224971
7.80955 -0.0166914 -0.000212811
7.84654 -0.0165288 -0.000206011
7.88355 -0.016372 -0.00020278
7.92058 -0.0162164 -0.000201038
7.95763 -0.0160615 -0.000201783
7.99471 -0.015909 -0.000202913
8.03182 -0.0157581 -0.000200927
8.06895 -0.0156089 -0.000197316
8.1061 -0.0154643 -0.00019429
8.14328 -0.0153234 -0.000191098
8.18049 -0.0151831 -0.000187695
8.21772 -0.015043 -0.000185051
8.25497 -0.014904 -0.000182411
8.29226 -0.0147665 -0.000179682
8.32956 -0.0146328 -0.00017754
8.3669 -0.0145026 -0.000175659
8.40426 -0.0143735 -0.000173681
8.44165 -0.0142451 -0.000172006
8.47906 -0.0141179 -0.000170049
8.5165 -0.0139916 -0.000167695
8.55397 -0.0138669 -0.000165485
8.59146 -0.0137449 -0.000163421
8.62899 -0.0136244 -0.000160884
8.66654 -0.0135047 -0.000158415
8.70412 -0.0133865 -0.000156239
8.74172 -0.0132698 -0.000153952
8.77936 -0.0131542 -0.000151611
8.81702 -0.0130408 -0.00014978
8.85471 -0.0129302 -0.000147877
8.89244 -0.0128211 -0.000145808
8.93019 -0.0127131 -0.000143901
8.96797 -0.0126063 -0.000142155
9.00578 -0.0125001 -0.000140315
9.04362 -0.0123945 -0.000138762
9.08149 -0.01229 -0.000137221
9.11939 -0.0121858 -0.00013549
9.15732 -0.0120819 -0.000133677
9.19528 -0.0119791 -0.000132004
9.23327 -0.0118776 -0.000130323
9.2713 -0.0117779 -0.000128775
9.30935 -0.0116812 -0.000127236
9.34744 -0.011587 -0.000125655
9.38556 -0.0114944 -0.000124009
9.42371 -0.0114028 -0.000122553
9.46189 -0.0113118 -0.00012116
9.50011 -0.01122 -0.000119756
9.53836 -0.0111268 -0.000118283
9.57664 -0.0110343 -0.000116756
9.61496 -0.0109435 -0.000115124
9.65331 -0.0108556 -0.000113724
9.69169 -0.01077 -0.000112417
9.73011 -0.0106855 -0.00011109
9.76856 -0.010602 -0.000109757
9.80704 -0.0105191 -0.000108471
9.84557 -0.0104365 -0.000107092
9.88412 -0.0103545 -0.000105835
9.92271 -0.010273 -0.000104617
9.96134 -0.0101918 -0.000103389
10 -0.0101118 -0.000102114
10.0387 -0.0100328 -0.000100898
10.0774 -0.00995434 -9.96397e-05
10.1162 -0.00987677 -9.84176e-05
10.155 -0.00980011 -9.72033e-05
10.1939 -0.00972421 -9.60324e-05
10.2328 -0.00964945 -9.483e-05
10.2717 -0.00957624 -9.37034e-05
10.3106 -0.00950433 -9.25806e-05
10.3496 -0.00943338 -9.14903e-05
10.3887 -0.00936259 -9.04194e-05
10.4278 -0.00929149 -8.9385e-05
10.4669 -0.00922064 -8.83303e-05
10.506 -0.00915026 -8.73558e-05
10.5452 -0.00908086 -8.63878e-05
10.5845 -0.00901276 -8.54486e-05
10.6238 -0.00894588 -8.45769e-05
10.6631 -0.00888006 -8.38301e-05
10.7024 -0.00881509 -8.31771e-05
10.7418 -0.00875023 -8.26948e-05
10.7813 -0.00868546 -8.23641e-05
10.8208 -0.00862099 -8.22077e-05
10.8603 -0.008557 -8.22036e-05
10.8999 -0.00849425 -8.23382e-05
10.9395 -0.00843287 -8.23902e-05
10.9792 -0.00837238 -8.21714e-05
11.0189 -0.00831253 -8.14727e-05
11.0586 -0.00825308 -8.02103e-05
11.0984 -0.00819376 -7.84402e-05
11.1383 -0.00813473 -7.6321e-05
11.1781 -0.00807593 -7.40303e-05
11.2181 -0.0080175 -7.19859e-05
11.2581 -0.00795997 -7.0536e-05
11.2981 -0.00790357 -6.98386e-05
11.3381 -0.00784794 -6.96986e-05
11.3783 -0.00779269 -6.98869e-05
11.4184 -0.00773767 -7.00658e-05
11.4587 -0.00768318 -6.96516e-05
11.4989 -0.007629 -6.83243e-05
11.5392 -0.00757474 -6.62323e-05
11.5796 -0.00752004 -6.36515e-05
11.62 -0.00746607 -6.18557e-05
11.6605 -0.00741388 -6.13477e-05
11.701 -0.0073629 -6.12576e-05
11.7415 -0.00731165 -6.05717e-05
11.7822 -0.00725957 -5.94358e-05
11.8228 -0.00720773 -5.85066e-05
11.8636 -0.00715696 -5.81526e-05
11.9043 -0.00710745 -5.80343e-05
11.9452 -0.00705879 -5.76677e-05
11.986 -0.00701052 -5.69184e-05
12.027 -0.00696261 -5.61899e-05
12.068 -0.00691536 -5.58065e-05
12.109 -0.00686847 -5.56125e-05
12.1501 -0.00682171 -5.53503e-05
12.1913 -0.00677527 -5.5106e-05
12.2325 -0.00672951 -5.49068e-05
12.2738 -0.00668456 -5.47481e-05
12.3151 -0.00664007 -5.45112e-05
12.3565 -0.00659562 -5.40982e-05
12.3979 -0.00655112 -5.35304e-05
12.4394 -0.00650685 -5.29605e-05
12.481 -0.00646331 -5.23907e-05
12.5226 -0.00642039 -5.17641e-05
12.5643 -0.00637781 -5.10515e-05
12.6061 -0.00633557 -5.04236e-05
12.6479 -0.00629387 -4.99435e-05
12.6898 -0.00625264 -4.95983e-05
12.7317 -0.00621158 -4.92327e-05
12.7737 -0.00617052 -4.87426e-05
12.8158 -0.00612963 -4.81453e-05
12.8579 -0.00608933 -4.75237e-05
12.9001 -0.00604972 -4.69339e-05
12.9424 -0.00601053 -4.64254e-05
12.9847 -0.00597153 -4.60155e-05
13.0271 -0.00593273 -4.57199e-05
13.0696 -0.00589416 -4.54677e-05
13.1121 -0.00585565 -4.51957e-05
13.1547 -0.0058169 -4.483e-05
13.1974 -0.00577795 -4.43883e-05
13.2402 -0.00573916 -4.38939e-05
13.283 -0.00570083 -4.33834e-05
13.3259 -0.0056631 -4.28622e-05
13.3689 -0.0056261 -4.23767e-05
13.4119 -0.00558979 -4.1956e-05
13.455 -0.00555428 -4.1592e-05
13.4982 -0.00551944 -4.12378e-05
13.5415 -0.00548443 -4.0861e-05
13.5848 -0.00544888 -4.04375e-05
13.6283 -0.00541323 -3.99854e-05
13.6718 -0.00537796 -3.95143e-05
13.7153 -0.00534307 -3.90609e-05
13.759 -0.00530835 -3.86308e-05
13.8028 -0.00527405 -3.82579e-05
13.8466 -0.00524064 -3.79168e-05
13.8905 -0.00520809 -3.75961e-05
13.9345 -0.00517586 -3.72649e-05
13.9786 -0.00514362 -3.69361e-05
14.0227 -0.00511137 -3.65799e-05
14.067 -0.00507921 -3.62307e-05
14.1113 -0.00504721 -3.58868e-05
14.1558 -0.00501531 -3.55723e-05
14.2003 -0.00498357 -3.52471e-05
14.2449 -0.00495208 -3.49428e-05
14.2896 -0.00492084 -3.46294e-05
14.3344 -0.00488988 -3.43309e-05
14.3793 -0.00485916 -3.40199e-05
14.4243 -0.0048287 -3.373e-05
14.4693 -0.0047985 -3.34443e-05
14.5145 -0.00476873 -3.32012e-05
14.5598 -0.00473933 -3.29768e-05
14.6052 -0.00471008 -3.27783e-05
14.6506 -0.00468075 -3.25855e-05
14.6962 -0.00465132 -3.24265e-05
14.7419 -0.0046221 -3.22753e-05
14.7877 -0.0045932 -3.21592e-05
14.8336 -0.0045646 -3.20725e-05
14.8796 -0.00453624 -3.20445e-05
14.9257 -0.00450821 -3.20437e-05
14.9719 -0.0044806 -3.20447e-05
15.0182 -0.00445327 -3.19884e-05
15.0647 -0.00442607 -3.18243e-05
15.1112 -0.00439894 -3.14648e-05
15.1579 -0.00437196 -3.08579e-05
15.2047 -0.00434516 -2.99982e-05
15.2516 -0.0043184 -2.89707e-05
15.2986 -0.00429167 -2.79444e-05
15.3458 -0.00426501 -2.71274e-05
15.393 -0.00423857 -2.67555e-05
15.4404 -0.00421249 -2.68842e-05
15.488 -0.00418672 -2.73294e-05
15.5356 -0.00416112 -2.77906e-05
15.5834 -0.00413554 -2.79399e-05
15.6313 -0.00411021 -2.76849e-05
15.6794 -0.00408511 -2.70332e-05
15.7276 -0.00405993 -2.61583e-05
15.7759 -0.00403471 -2.55509e-05
15.8243 -0.00400979 -2.54558e-05
15.873 -0.00398533 -2.57123e-05
15.9217 -0.00396128 -2.59757e-05
15.9706 -0.0039374 -2.59708e-05
16.0197 -0.00391356 -2.55989e-05
16.0689 -0.00388962 -2.49778e-05
16.1182 -0.00386556 -2.43136e-05
16.1677 -0.00384157 -2.37963e-05
16.2174 -0.00381775 -2.35067e-05
16.2672 -0.00379418 -2.3324e-05
16.3172 -0.00377088 -2.31951e-05
16.3674 -0.00374777 -2.30377e-05
16.4177 -0.00372484 -2.2883e-05
16.4682 -0.00370206 -2.27296e-05
16.5189 -0.00367937 -2.25689e-05
16.5697 -0.00365668 -2.23583e-05
16.6208 -0.00363405 -2.2159e-05
16.672 -0.00361147 -2.19483e-05
16.7234 -0.00358914 -2.17358e-05
16.775 -0.00356708 -2.15041e-05
16.8268 -0.00354521 -2.12487e-05
16.8787 -0.00352347 -2.09765e-05
16.9309 -0.00350176 -2.07051e-05
16.9833 -0.00348009 -2.04565e-05
17.0359 -0.00345846 -2.02525e-05
17.0887 -0.00343691 -2.00797e-05
17.1418 -0.00341544 -1.99305e-05
17.195 -0.00339416 -1.98046e-05
17.2485 -0.00337313 -1.96803e-05
17.3022 -0.0033523 -1.95243e-05
17.3562 -0.00333158 -1.93242e-05
17.4104 -0.00331092 -1.91065e-05
17.4648 -0.00329029 -1.89148e-05
17.5195 -0.00326971 -1.87378e-05
17.5744 -0.00324918 -1.85577e-05
17.6296 -0.00322873 -1.8375e-05
17.6851 -0.00320838 -1.82092e-05
17.7408 -0.00318819 -1.80571e-05
17.7969 -0.00316812 -1.78974e-05
17.8532 -0.00314813 -1.77024e-05
17.9098 -0.00312814 -1.75121e-05
17.9667 -0.00310811 -1.73444e-05
18.0239 -0.00308801 -1.7195e-05
18.0815 -0.00306793 -1.7025e-05
18.1393 -0.0030481 -1.68474e-05
18.1975 -0.00302868 -1.66729e-05
18.256 -0.00300967 -1.65267e-05
18.3149 -0.00299094 -1.63802e-05
18.3742 -0.0029721 -1.62308e-05
18.4338 -0.00295295 -1.60733e-05
18.4938 -0.00293367 -1.5926e-05
18.5542 -0.00291439 -1.57773e-05
18.615 -0.00289512 -1.56237e-05
18.6762 -0.0028759 -1.54706e-05
18.7379 -0.00285678 -1.53318e-05
18.8 -0.00283782 -1.51964e-05
18.8625 -0.002819 -1.50415e-05
18.9255 -0.00280029 -1.48599e-05
18.9891 -0.00278161 -1.46662e-05
19.0531 -0.00276293 -1.44695e-05
19.1177 -0.00274423 -1.42842e-05
19.1828 -0.00272552 -1.41192e-05
19.2484 -0.00270685 -1.39876e-05
19.3147 -0.00268824 -1.38905e-05
19.3816 -0.00266968 -1.37901e-05
19.4491 -0.00265116 -1.36912e-05
19.5173 -0.00263267 -1.35681e-05
19.5862 -0.00261414 -1.34451e-05
19.6558 -0.00259559 -1.33164e-05
19.7262 -0.00257704 -1.316e-05
19.7974 -0.00255848 -1.29448e-05
19.8694 -0.00253987 -1.26823e-05
19.9423 -0.0025212 -1.24089e-05
20.0162 -0.00250244 -1.21409e-05
20.091 -0.00248365 -1.21102e-05
20.1669 -0.00246521 -1.24119e-05
20.244 -0.00244699 -1.26974e-05
20.3222 -0.00242845 -1.26093e-05
20.4016 -0.00240926 -1.2143e-05
20.4825 -0.00238981 -1.1705e-05
20.5648 -0.00237042 -1.14449e-05
20.6487 -0.00235101 -1.11764e-05
20.7344 -0.00233162 -1.09979e-05
20.8219 -0.00231216 -1.09212e-05
20.9115 -0.00229248 -1.08848e-05
21.0034 -0.0022725 -1.08235e-05
21.0979 -0.00225206 -1.0734e-05
21.1952 -0.00223119 -1.05458e-05
21.2959 -0.00220999 -1.03664e-05
21.4004 -0.00218848 -1.02611e-05
21.5093 -0.00216647 -1.0164e-05
21.6237 -0.00214364 -9.93832e-06
21.7448 -0.00211977 -9.66774e-06
21.8747 -0.00209461 -9.52165e-06
22.0165 -0.00206761 -9.48745e-06
22.1768 -0.00203784 -9.37368e-06
22.3723 -0.0020023 -9.08068e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1Classic/GRpOneLoop.txt <==
-22.3723 -0.0020024 -8.97055e-06
-22.1768 -0.00203793 -9.21059e-06
-22.0165 -0.00206778 -9.41386e-06
-21.8747 -0.00209475 -9.59877e-06
-21.7448 -0.0021199 -9.77229e-06
-21.6237 -0.00214377 -9.93795e-06
-21.5093 -0.00216669 -1.00979e-05
-21.4004 -0.00218887 -1.02534e-05
-21.2959 -0.00221045 -1.04056e-05
-21.1952 -0.00223155 -1.0555e-05
-21.0979 -0.00225224 -1.07023e-05
-21.0034 -0.0022726 -1.08479e-05
-20.9115 -0.00229267 -1.0992e-05
-20.8219 -0.00231249 -1.1135e-05
-20.7344 -0.00233211 -1.12771e-05
-20.6487 -0.00235155 -1.14185e-05
-20.5648 -0.00237082 -1.15594e-05
-20.4825 -0.00238997 -1.16998e-05
-20.4016 -0.002409 -1.18399e-05
-20.3222 -0.00242793 -1.19799e-05
-20.244 -0.00244678 -1.21198e-05
-20.1669 -0.00246556 -1.22597e-05
-20.091 -0.00248427 -1.23997e-05
-20.0162 -0.00250294 -1.25399e-05
-19.9423 -0.00252157 -1.26802e-05
-19.8694 -0.00254016 -1.28209e-05
-19.7974 -0.00255873 -1.29619e-05
-19.7262 -0.00257729 -1.31033e-05
-19.6558 -0.00259583 -1.32451e-05
-19.5862 -0.00261437 -1.33874e-05
-19.5173 -0.00263291 -1.35302e-05
-19.4491 -0.00265146 -1.36736e-05
-19.3816 -0.00267002 -1.38176e-05
-19.3147 -0.0026886 -1.39622e-05
-19.2484 -0.0027072 -1.41075e-05
-19.1828 -0.00272583 -1.42535e-05
-19.1177 -0.00274448 -1.44002e-05
-19.0531 -0.00276317 -1.45477e-05
-18.9891 -0.0027819 -1.46959e-05
-18.9255 -0.00280066 -1.4845e-05
-18.8625 -0.00281947 -1.4995e-05
-18.8 -0.00283832 -1.51458e-05
-18.7379 -0.00285723 -1.52975e-05
-18.6762 -0.00287618 -1.54502e-05
-18.615 -0.00289519 -1.56038e-05
-18.5542 -0.00291426 -1.57584e-05
-18.4938 -0.00293339 -1.59139e-05
-18.4338 -0.00295258 -1.60705e-05
-18.3742 -0.00297183 -1.62282e-05
-18.3149 -0.00299116 -1.63869e-05
-18.256 -0.00301055 -1.65467e-05
-18.1975 -0.00303001 -1.67076e-05
-18.1393 -0.00304955 -1.68696e-05
-18.0815 -0.00306917 -1.70328e-05
-18.0239 -0.00308886 -1.71972e-05
-17.9667 -0.00310863 -1.73628e-05
-17.9098 -0.00312849 -1.75296e-05
-17.8532 -0.00314843 -1.76977e-05
-17.7969 -0.00316846 -1.7867e-05
-17.7408 -0.00318857 -1.80377e-05
-17.6851 -0.00320878 -1.82096e-05
-17.6296 -0.00322907 -1.83829e-05
-17.5744 -0.00324946 -1.85575e-05
-17.5195 -0.00326995 -1.87335e-05
-17.4648 -0.00329054 -1.89109e-05
-17.4104 -0.00331122 -1.90897e-05
-17.3562 -0.00333201 -1.92699e-05
-17.3022 -0.00335289 -1.94517e-05
-17.2485 -0.00337389 -1.96349e-05
-17.195 -0.00339499 -1.98196e-05
-17.1418 -0.0034162 -2.00058e-05
-17.0887 -0.00343751 -2.01936e-05
-17.0359 -0.00345895 -2.0383e-05
-16.9833 -0.00348049 -2.0574e-05
-16.9309 -0.00350215 -2.07666e-05
-16.8787 -0.00352392 -2.09608e-05
-16.8268 -0.00354582 -2.11568e-05
-16.775 -0.00356783 -2.13544e-05
-16.7234 -0.00358997 -2.15537e-05
-16.672 -0.00361223 -2.17548e-05
-16.6208 -0.00363462 -2.19576e-05
-16.5697 -0.00365714 -2.21622e-05
-16.5189 -0.00367978 -2.23687e-05
-16.4682 -0.00370255 -2.25769e-05
-16.4177 -0.00372546 -2.27871e-05
-16.3674 -0.0037485 -2.29991e-05
-16.3172 -0.00377168 -2.32131e-05
-16.2672 -0.003795 -2.3429e-05
-16.2174 -0.00381846 -2.36468e-05
-16.1677 -0.00384205 -2.38667e-05
-16.1182 -0.00386579 -2.40886e-05
-16.0689 -0.00388968 -2.43125e-05
-16.0197 -0.00391371 -2.45385e-05
-15.9706 -0.0039379 -2.47666e-05
-15.9217 -0.00396223 -2.49969e-05
-15.873 -0.00398672 -2.52293e-05
-15.8243 -0.00401136 -2.54639e-05
-15.7759 -0.00403615 -2.57008e-05
-15.7276 -0.00406111 -2.59398e-05
-15.6794 -0.00408622 -2.61812e-05
-15.6313 -0.0041115 -2.64249e-05
-15.5834 -0.00413694 -2.66709e-05
-15.5356 -0.00416254 -2.69193e-05
-15.488 -0.00418832 -2.71701e-05
-15.4404 -0.00421426 -2.74234e-05
-15.393 -0.00424038 -2.76791e-05
-15.3458 -0.00426667 -2.79373e-05
-15.2986 -0.00429313 -2.81981e-05
-15.2516 -0.00431978 -2.84614e-05
-15.2047 -0.0043466 -2.87274e-05
-15.1579 -0.00437361 -2.8996e-05
-15.1112 -0.0044008 -2.92672e-05
-15.0647 -0.00442818 -2.95412e-05
-15.0182 -0.00445574 -2.9818e-05
-14.9719 -0.0044835 -3.00975e-05
-14.9257 -0.00451145 -3.03798e-05
-14.8796 -0.00453959 -3.06651e-05
-14.8336 -0.00456793 -3.09532e-05
-14.7877 -0.00459648 -3.12442e-05
-14.7419 -0.00462522 -3.15383e-05
-14.6962 -0.00465417 -3.18354e-05
-14.6506 -0.00468332 -3.21355e-05
-14.6052 -0.00471269 -3.24387e-05
-14.5598 -0.00474226 -3.27451e-05
-14.5145 -0.00477205 -3.30547e-05
-14.4693 -0.00480206 -3.33675e-05
-14.4243 -0.00483228 -3.36836e-05
-14.3793 -0.00486273 -3.40031e-05
-14.3344 -0.0048934 -3.43259e-05
-14.2896 -0.0049243 -3.46521e-05
-14.2449 -0.00495542 -3.49818e-05
-14.2003 -0.00498678 -3.5315e-05
-14.1558 -0.00501837 -3.56517e-05
-14.1113 -0.0050502 -3.59921e-05
-14.067 -0.00508227 -3.63361e-05
-14.0227 -0.00511458 -3.66838e-05
-13.9786 -0.00514714 -3.70353e-05
-13.9345 -0.00517994 -3.73907e-05
-13.8905 -0.005213 -3.77499e-05
-13.8466 -0.00524631 -3.8113e-05
-13.8028 -0.00527987 -3.84801e-05
-13.759 -0.0053137 -3.88512e-05
-13.7153 -0.00534779 -3.92264e-05
-13.6718 -0.00538215 -3.96058e-05
-13.6283 -0.00541677 -3.99894e-05
-13.5848 -0.00545167 -4.03773e-05
-13.5415 -0.00548684 -4.07695e-05
-13.4982 -0.00552229 -4.1166e-05
-13.455 -0.00555803 -4.15671e-05
-13.4119 -0.00559404 -4.19727e-05
-13.3689 -0.00563035 -4.23828e-05
-13.3259 -0.00566695 -4.27976e-05
-13.283 -0.00570384 -4.32171e-05
-13.2402 -0.00574104 -4.36414e-05
-13.1974 -0.00577853 -4.40706e-05
-13.1547 -0.00581633 -4.45047e-05
-13.1121 -0.00585444 -4.49438e-05
-13.0696 -0.00589287 -4.5388e-05
-13.0271 -0.00593161 -4.58373e-05
-12.9847 -0.00597067 -4.62918e-05
-12.9424 -0.00601005 -4.67517e-05
-12.9001 -0.00604977 -4.72169e-05
-12.8579 -0.00608981 -4.76876e-05
-12.8158 -0.0061302 -4.81638e-05
-12.7737 -0.00617092 -4.86457e-05
-12.7317 -0.00621199 -4.91332e-05
-12.6898 -0.00625341 -4.96266e-05
-12.6479 -0.00629518 -5.01258e-05
-12.6061 -0.0063373 -5.0631e-05
-12.5643 -0.00637979 -5.11423e-05
-12.5226 -0.00642265 -5.16597e-05
-12.481 -0.00646587 -5.21834e-05
-12.4394 -0.00650947 -5.27134e-05
-12.3979 -0.00655345 -5.32498e-05
-12.3565 -0.00659782 -5.37928e-05
-12.3151 -0.00664257 -5.43424e-05
-12.2738 -0.00668772 -5.48988e-05
-12.2325 -0.00673326 -5.5462e-05
-12.1913 -0.00677921 -5.60322e-05
-12.1501 -0.00682557 -5.66094e-05
-12.109 -0.00687234 -5.71938e-05
-12.068 -0.00691953 -5.77854e-05
-12.027 -0.00696715 -5.83845e-05
-11.986 -0.0070152 -5.8991e-05
-11.9452 -0.00706368 -5.96052e-05
-11.9043 -0.0071126 -6.02272e-05
-11.8636 -0.00716197 -6.0857e-05
-11.8228 -0.00721178 -6.14948e-05
-11.7822 -0.00726206 -6.21408e-05
-11.7415 -0.0073128 -6.2795e-05
-11.701 -0.00736401 -6.34576e-05
-11.6605 -0.0074157 -6.41287e-05
-11.62 -0.00746787 -6.48085e-05
-11.5796 -0.00752052 -6.54971e-05
-11.5392 -0.00757367 -6.61947e-05
-11.4989 -0.00762732 -6.69013e-05
-11.4587 -0.00768148 -6.76172e-05
-11.4184 -0.00773615 -6.83424e-05
-11.3783 -0.00779134 -6.90773e-05
-11.3381 -0.00784706 -6.98218e-05
-11.2981 -0.00790332 -7.05762e-05
-11.2581 -0.00796012 -7.13406e-05
-11.2181 -0.00801746 -7.21153e-05
-11.1781 -0.00807536 -7.29003e-05
-11.1383 -0.00813383 -7.36958e-05
-11.0984 -0.00819287 -7.45021e-05
-11.0586 -0.00825248 -7.53193e-05
-11.0189 -0.00831268 -7.61476e-05
-10.9792 -0.00837348 -7.69871e-05
-10.9395 -0.00843488 -7.78381e-05
-10.8999 -0.00849689 -7.87008e-05
-10.8603 -0.00855952 -7.95754e-05
-10.8208 -0.00862278 -8.0462e-05
-10.7813 -0.00868667 -8.13609e-05
-10.7418 -0.00875121 -8.22724e-05
-10.7024 -0.00881641 -8.31965e-05
-10.6631 -0.00888227 -8.41335e-05
-10.6238 -0.0089488 -8.50838e-05
-10.5845 -0.00901601 -8.60474e-05
-10.5452 -0.00908391 -8.70247e-05
-10.506 -0.00915252 -8.80158e-05
-10.4669 -0.00922183 -8.9021e-05
-10.4278 -0.00929187 -9.00407e-05
-10.3887 -0.00936264 -9.10749e-05
-10.3496 -0.00943416 -9.21241e-05
-10.3106 -0.00950642 -9.31884e-05
-10.2717 -0.00957945 -9.42682e-05
-10.2328 -0.00965325 -9.53636e-05
-10.1939 -0.00972784 -9.64751e-05
-10.155 -0.00980323 -9.76029e-05
-10.1162 -0.00987943 -9.87473e-05
-10.0774 -0.00995645 -9.99086e-05
-10.0387 -0.0100343 -0.000101087
-10 -0.010113 -0.000102283
-9.96134 -0.0101925 -0.000103497
-9.92271 -0.010273 -0.000104729
-9.88412 -0.0103543 -0.00010598
-9.84557 -0.0104365 -0.000107249
-9.80704 -0.0105196 -0.000108538
-9.76856 -0.0106036 -0.000109847
-9.73011 -0.0106886 -0.000111175
-9.69169 -0.0107745 -0.000112524
-9.65331 -0.0108614 -0.000113893
-9.61496 -0.0109493 -0.000115284
-9.57664 -0.0110382 -0.000116696
-9.53836 -0.0111281 -0.000118131
-9.50011 -0.011219 -0.000119587
-9.46189 -0.0113109 -0.000121067
-9.42371 -0.011404 -0.00012257
-9.38556 -0.011498 -0.000124096
-9.34744 -0.0115932 -0.000125647
-9.30935 -0.0116895 -0.000127223
-9.2713 -0.011787 -0.000128824
-9.23327 -0.0118855 -0.00013045
-9.19528 -0.0119853 -0.000132103
-9.15732 -0.0120862 -0.000133783
-9.11939 -0.0121883 -0.00013549
-9.08149 -0.0122917 -0.000137225
-9.04362 -0.0123962 -0.000138988
-9.00578 -0.0125021 -0.00014078
-8.96797 -0.0126092 -0.000142602
-8.93019 -0.0127177 -0.000144454
-8.89244 -0.0128274 -0.000146337
-8.85471 -0.0129385 -0.000148252
-8.81702 -0.013051 -0.000150199
-8.77936 -0.0131649 -0.000152179
-8.74172 -0.0132802 -0.000154192
-8.70412 -0.0133969 -0.00015624
-8.66654 -0.0135151 -0.000158322
-8.62899 -0.0136347 -0.000160441
-8.59146 -0.0137559 -0.000162595
-8.55397 -0.0138787 -0.000164788
-8.5165 -0.014003 -0.000167018
-8.47906 -0.0141289 -0.000169287
-8.44165 -0.0142564 -0.000171597
-8.40426 -0.0143856 -0.000173947
-8.3669 -0.0145164 -0.000176338
-8.32956 -0.014649 -0.000178772
-8.29226 -0.0147832 -0.00018125
-8.25497 -0.0149193 -0.000183772
-8.21772 -0.0150572 -0.000186339
-8.18049 -0.0151969 -0.000188953
-8.14328 -0.0153384 -0.000191615
-8.1061 -0.0154819 -0.000194325
-8.06895 -0.0156273 -0.000197085
-8.03182 -0.0157747 -0.000199896
-7.99471 -0.015924 -0.000202759
-7.95763 -0.0160755 -0.000205675
-7.92058 -0.016229 -0.000208646
-7.88355 -0.0163846 -0.000211673
-7.84654 -0.0165424 -0.000214757
-7.80955 -0.0167024 -0.000217899
-7.77259 -0.0168646 -0.000221102
-7.73566 -0.0170291 -0.000224365
-7.69874 -0.0171959 -0.000227692
-7.66185 -0.0173651 -0.000231083
-7.62498 -0.0175368 -0.000234539
-7.58814 -0.0177109 -0.000238064
-7.55132 -0.0178875 -0.000241657
-7.51452 -0.0180666 -0.000245322
-7.47774 -0.0182484 -0.000249059
-7.44099 -0.0184329 -0.00025287
-7.40425 -0.01862 -0.000256758
-7.36754 -0.01881 -0.000260724
-7.33085 -0.0190027 -0.000264771
-7.29418 -0.0191984 -0.0002689
-7.25754 -0.0193969 -0.000273113
-7.22091 -0.0195985 -0.000277412
-7.18431 -0.0198032 -0.000281801
-7.14772 -0.020011 -0.000286281
-7.11116 -0.0202219 -0.000290854
-7.07462 -0.0204361 -0.000295523
-7.0381 -0.0206537 -0.000300291
-7.00159 -0.0208746 -0.00030516
-6.96511 -0.0210991 -0.000310133
-6.92865 -0.021327 -0.000315212
-6.89221 -0.0215586 -0.000320402
-6.85579 -0.0217938 -0.000325703
-6.81938 -0.0220329 -0.00033112
-6.783 -0.0222758 -0.000336656
-6.74664 -0.0225226 -0.000342314
-6.71029 -0.0227735 -0.000348098
-6.67397 -0.0230284 -0.00035401
-6.63766 -0.0232876 -0.000360055
-6.60137 -0.0235511 -0.000366237
-6.5651 -0.023819 -0.000372559
-6.52885 -0.0240914 -0.000379025
-6.49262 -0.0243684 -0.000385639
-6.4564 -0.02465 -0.000392406
-6.42021 -0.0249365 -0.000399331
-6.38403 -0.025228 -0.000406417
-6.34786 -0.0255244 -0.00041367
-6.31172 -0.0258261 -0.000421095
-6.27559 -0.026133 -0.000428696
-6.23949 -0.0264453 -0.000436479
-6.20339 -0.0267631 -0.00044445
-6.16732 -0.0270866 -0.000452613
-6.13126 -0.0274159 -0.000460977
-6.09522 -0.0277512 -0.000469545
-6.05919 -0.0280926 -0.000478325
-6.02319 -0.0284401 -0.000487324
-5.9872 -0.0287941 -0.000496547
-5.95122 -0.0291547 -0.000506003
-5.91526 -0.0295219 -0.000515699
-5.87932 -0.0298961 -0.000525642
-5.84339 -0.0302773 -0.000535841
-5.80748 -0.0306658 -0.000546303
-5.77158 -0.0310617 -0.000557038
-5.7357 -0.0314652 -0.000568055
-5.69984 -0.0318766 -0.000579362
-5.66399 -0.032296 -0.000590969
-5.62815 -0.0327236 -0.000602888
-5.59233 -0.0331598 -0.000615127
-5.55653 -0.0336046 -0.000627699
-5.52074 -0.0340583 -0.000640615
-5.48497 -0.0345212 -0.000653886
-5.4492 -0.0349936 -0.000667525
-5.41346 -0.0354756 -0.000681545
-5.37773 -0.0359676 -0.000695959
-5.34201 -0.0364698 -0.000710782
-5.30631 -0.0369826 -0.000726029
-5.27062 -0.0375062 -0.000741714
-5.23494 -0.0380409 -0.000757854
-5.19928 -0.0385871 -0.000774466
-5.16363 -0.0391451 -0.000791567
-5.128 -0.0397152 -0.000809175
-5.09237 -0.0402979 -0.00082731
-5.05677 -0.0408934 -0.000845991
-5.02117 -0.0415022 -0.00086524
-4.98559 -0.0421247 -0.000885079
-4.95002 -0.0427613 -0.00090553
-4.91446 -0.0434124 -0.000926618
-4.87892 -0.0440784 -0.000948369
-4.84339 -0.04476 -0.000970808
-4.80787 -0.0454574 -0.000993963
-4.77237 -0.0461713 -0.00101786
-4.73687 -0.0469022 -0.00104254
-4.70139 -0.0476506 -0.00106803
-4.66592 -0.0484172 -0.00109435
-4.63046 -0.0492024 -0.00112156
-4.59502 -0.0500069 -0.00114968
-4.55958 -0.0508315 -0.00117876
-4.52416 -0.0516767 -0.00120883
-4.48875 -0.0525432 -0.00123994
-4.45335 -0.0534319 -0.00127214
-4.41797 -0.0543434 -0.00130547
-4.38259 -0.0552786 -0.00133999
-4.34722 -0.0562384 -0.00137574
-4.31187 -0.0572236 -0.0014128
-4.27653 -0.0582351 -0.00145121
-4.24119 -0.0592739 -0.00149104
-4.20587 -0.060341 -0.00153236
-4.17056 -0.0614374 -0.00157524
-4.13526 -0.0625644 -0.00161975
-4.09997 -0.063723 -0.00166598
-4.06469 -0.0649145 -0.00171401
-4.02942 -0.0661401 -0.00176393
-3.99416 -0.0674013 -0.00181583
-3.95891 -0.0686993 -0.00186983
-3.92367 -0.0700358 -0.00192602
-3.88844 -0.0714122 -0.00198452
-3.85322 -0.0728302 -0.00204545
-3.81801 -0.0742916 -0.00210895
-3.7828 -0.0757982 -0.00217515
-3.74761 -0.0773519 -0.0022442
-3.71243 -0.0789547 -0.00231626
-3.67726 -0.0806088 -0.0023915
-3.64209 -0.0823165 -0.00247011
-3.60694 -0.0840802 -0.00255227
-3.57179 -0.0859024 -0.00263819
-3.53665 -0.0877857 -0.0027281
-3.50152 -0.0897332 -0.00282223
-3.4664 -0.0917477 -0.00292085
-3.43129 -0.0938325 -0.00302423
-3.39619 -0.0959909 -0.00313267
-3.36109 -0.0982267 -0.00324649
-3.32601 -0.100544 -0.00336604
-3.29093 -0.102946 -0.00349169
-3.25586 -0.105438 -0.00362385
-3.2208 -0.108024 -0.00376296
-3.18574 -0.110709 -0.00390948
-3.1507 -0.113499 -0.00406395
-3.11566 -0.1164 -0.00422693
-3.08063 -0.119416 -0.00439901
-3.0456 -0.122556 -0.00458087
-3.01059 -0.125826 -0.00477324
-2.97558 -0.129233 -0.00497691
-2.94058 -0.132785 -0.00519274
-2.90558 -0.136493 -0.00542171
-2.87059 -0.140364 -0.00566484
-2.83561 -0.144409 -0.0059233
-2.80064 -0.148639 -0.00619835
-2.76567 -0.153066 -0.0064914
-2.73071 -0.157703 -0.00680399
-2.69576 -0.162564 -0.00713786
-2.66081 -0.167665 -0.00749491
-2.62587 -0.173022 -0.00787726
-2.59094 -0.178653 -0.0082873
-2.55601 -0.184579 -0.00872767
-2.52109 -0.190822 -0.00920136
-2.48617 -0.197405 -0.00971171
-2.45126 -0.204355 -0.0102625
-2.41636 -0.211701 -0.010858
-2.38146 -0.219477 -0.011503
-2.34657 -0.227717 -0.0122031
-2.31168 -0.236463 -0.0129645
-2.2768 -0.245758 -0.0137945
-2.24192 -0.255652 -0.0147012
-2.20705 -0.266202 -0.0156943
-2.17219 -0.27747 -0.0167847
-2.13733 -0.289527 -0.0179855
-2.10247 -0.302455 -0.0193116
-2.06762 -0.316345 -0.0207808
-2.03278 -0.331302 -0.022414
-1.99794 -0.347445 -0.0242361
-1.9631 -0.364914 -0.0262767
-1.92827 -0.38387 -0.0285717
-1.89345 -0.4045 -0.0311645
-1.85862 -0.427023 -0.034108
-1.82381 -0.451699 -0.0374675
-1.78899 -0.478834 -0.041324
-1.75419 -0.508798 -0.0457792
-1.71938 -0.542034 -0.0509621
-1.68458 -0.579082 -0.057038
-1.64979 -0.620606 -0.0642222
-1.61499 -0.667431 -0.072798
-1.58021 -0.720593 -0.0831453
-1.54542 -0.781414 -0.0957823
-1.51064 -0.851598 -0.11143
-1.47586 -0.933388 -0.131116
-1.44109 -1.02978 -0.156343
-1.40632 -1.14488 -0.189375
-1.37155 -1.28439 -0.233754
-1.33679 -1.45653 -0.295251
-1.30203 -1.67337 -0.383764
-1.26727 -1.95312 -0.517338
-1.23251 -2.32368 -0.731433
-1.19776 -2.82633 -1.10234
-1.16301 -3.50676 -1.8121
-1.12827 -4.29237 -3.32958
-1.09352 -4.10773 -6.58063
-1.05878 0.578846 -9.40919
-1.02405 4.72069 -6.12952
-0.989309 4.66033 -3.09839
-0.954576 3.8693 -1.70743
-0.919844 3.21039 -1.04933
-0.885115 2.72573 -0.701114
-0.850388 2.36821 -0.498026
-0.815663 2.09809 -0.370235
-0.78094 1.88875 -0.284931
-0.746219 1.7228 -0.225267
-0.711499 1.58868 -0.181931
-0.676781 1.47854 -0.149461
-0.642065 1.38686 -0.124489
-0.60735 1.30972 -0.10485
-0.572637 1.24421 -0.0891018
-0.537925 1.18818 -0.0762551
-0.503214 1.13998 -0.065612
-0.468504 1.09835 -0.0566695
-0.433796 1.06229 -0.0490567
-0.399089 1.03102 -0.0424956
-0.364382 1.00392 -0.0367736
-0.329676 0.980472 -0.0317258
-0.294972 0.960279 -0.0272222
-0.260267 0.943008 -0.0231586
-0.225564 0.928393 -0.0194502
-0.190861 0.916219 -0.0160268
-0.156158 0.906313 -0.0128294
-0.121456 0.898539 -0.0098072
-0.0867541 0.892796 -0.00691544
-0.0520524 0.889007 -0.00411396
-0.0173508 0.887124 -0.00136549
0.0173508 0.887124 0.00136549
0.0520524 0.889007 0.00411396
0.0867541 0.892796 0.00691544
0.121456 0.898539 0.0098072
0.156158 0.906313 0.0128294
0.190861 0.916219 0.0160268
0.225564 0.928393 0.0194502
0.260267 0.943008 0.0231586
0.294972 0.960279 0.0272222
0.329676 0.980472 0.0317258
0.364382 1.00392 0.0367736
0.399089 1.03102 0.0424956
0.433796 1.06229 0.0490567
0.468504 1.09835 0.0566695
0.503214 1.13998 0.065612
0.537925 1.18818 0.0762551
0.572637 1.24421 0.0891018
0.60735 1.30972 0.10485
0.642065 1.38686 0.124489
0.676781 1.47854 0.149461
0.711499 1.58868 0.181931
0.746219 1.7228 0.225267
0.78094 1.88875 0.284931
0.815663 2.09809 0.370235
0.850388 2.36821 0.498026
0.885115 2.72573 0.701114
0.919844 3.21039 1.04933
0.954576 3.8693 1.70743
0.989309 4.66033 3.09839
1.02405 4.72069 6.12952
1.05878 0.578846 9.40919
1.09352 -4.10773 6.58063
1.12827 -4.29237 3.32958
1.16301 -3.50676 1.8121
1.19776 -2.82633 1.10234
1.23251 -2.32368 0.731433
1.26727 -1.95312 0.517338
1.30203 -1.67337 0.383764
1.33679 -1.45653 0.295251
1.37155 -1.28439 0.233754
1.40632 -1.14488 0.189375
1.44109 -1.02978 0.156343
1.47586 -0.933388 0.131116
1.51064 -0.851598 0.11143
1.54542 -0.781414 0.0957823
1.58021 -0.720593 0.0831453
1.61499 -0.667431 0.072798
1.64979 -0.620606 0.0642222
1.68458 -0.579082 0.057038
1.71938 -0.542034 0.0509621
1.75419 -0.508798 0.0457792
1.78899 -0.478834 0.041324
1.82381 -0.451699 0.0374675
1.85862 -0.427023 0.034108
1.89345 -0.4045 0.0311645
1.92827 -0.38387 0.0285717
1.9631 -0.364914 0.0262767
1.99794 -0.347445 0.0242361
2.03278 -0.331302 0.022414
2.06762 -0.316345 0.0207808
2.10247 -0.302455 0.0193116
2.13733 -0.289527 0.0179855
2.17219 -0.27747 0.0167847
2.20705 -0.266202 0.0156943
2.24192 -0.255652 0.0147012
2.2768 -0.245758 0.0137945
2.31168 -0.236463 0.0129645
2.34657 -0.227717 0.0122031
2.38146 -0.219477 0.011503
2.41636 -0.211701 0.010858
2.45126 -0.204355 0.0102625
2.48617 -0.197405 0.00971171
2.52109 -0.190822 0.00920136
2.55601 -0.184579 0.00872767
2.59094 -0.178653 0.0082873
2.62587 -0.173022 0.00787726
2.66081 -0.167665 0.00749491
2.69576 -0.162564 0.00713786
2.73071 -0.157703 0.00680399
2.76567 -0.153066 0.0064914
2.80064 -0.148639 0.00619835
2.83561 -0.144409 0.0059233
2.87059 -0.140364 0.00566484
2.90558 -0.136493 0.00542171
2.94058 -0.132785 0.00519274
2.97558 -0.129233 0.00497691
3.01059 -0.125826 0.00477324
3.0456 -0.122556 0.00458087
3.08063 -0.119416 0.00439901
3.11566 -0.1164 0.00422693
3.1507 -0.113499 0.00406395
3.18574 -0.110709 0.00390948
3.2208 -0.108024 0.00376296
3.25586 -0.105438 0.00362385
3.29093 -0.102946 0.00349169
3.32601 -0.100544 0.00336604
3.36109 -0.0982267 0.00324649
3.39619 -0.0959909 0.00313267
3.43129 -0.0938325 0.00302423
3.4664 -0.0917477 0.00292085
3.50152 -0.0897332 0.00282223
3.53665 -0.0877857 0.0027281
3.57179 -0.0859024 0.00263819
3.60694 -0.0840802 0.00255227
3.64209 -0.0823165 0.00247011
3.67726 -0.0806088 0.0023915
3.71243 -0.0789547 0.00231626
3.74761 -0.0773519 0.0022442
3.7828 -0.0757982 0.00217515
3.81801 -0.0742916 0.00210895
3.85322 -0.0728302 0.00204545
3.88844 -0.0714122 0.00198452
3.92367 -0.0700358 0.00192602
3.95891 -0.0686993 0.00186983
3.99416 -0.0674013 0.00181583
4.02942 -0.0661401 0.00176393
4.06469 -0.0649145 0.00171401
4.09997 -0.063723 0.00166598
4.13526 -0.0625644 0.00161975
4.17056 -0.0614374 0.00157524
4.20587 -0.060341 0.00153236
4.24119 -0.0592739 0.00149104
4.27653 -0.0582351 0.00145121
4.31187 -0.0572236 0.0014128
4.34722 -0.0562384 0.00137574
4.38259 -0.0552786 0.00133999
4.41797 -0.0543434 0.00130547
4.45335 -0.0534319 0.00127214
4.48875 -0.0525432 0.00123994
4.52416 -0.0516767 0.00120883
4.55958 -0.0508315 0.00117876
4.59502 -0.0500069 0.00114968
4.63046 -0.0492024 0.00112156
4.66592 -0.0484172 0.00109435
4.70139 -0.0476506 0.00106803
4.73687 -0.0469022 0.00104254
4.77237 -0.0461713 0.00101786
4.80787 -0.0454574 0.000993963
4.84339 -0.04476 0.000970808
4.87892 -0.0440784 0.000948369
4.91446 -0.0434124 0.000926618
4.95002 -0.0427613 0.00090553
4.98559 -0.0421247 0.000885079
5.02117 -0.0415022 0.00086524
5.05677 -0.0408934 0.000845991
5.09237 -0.0402979 0.00082731
5.128 -0.0397152 0.000809175
5.16363 -0.0391451 0.000791567
5.19928 -0.0385871 0.000774466
5.23494 -0.0380409 0.000757854
5.27062 -0.0375062 0.000741714
5.30631 -0.0369826 0.000726029
5.34201 -0.0364698 0.000710782
5.37773 -0.0359676 0.000695959
5.41346 -0.0354756 0.000681545
5.4492 -0.0349936 0.000667525
5.48497 -0.0345212 0.000653886
5.52074 -0.0340583 0.000640615
5.55653 -0.0336046 0.000627699
5.59233 -0.0331598 0.000615127
5.62815 -0.0327236 0.000602888
5.66399 -0.032296 0.000590969
5.69984 -0.0318766 0.000579362
5.7357 -0.0314652 0.000568055
5.77158 -0.0310617 0.000557038
5.80748 -0.0306658 0.000546303
5.84339 -0.0302773 0.000535841
5.87932 -0.0298961 0.000525642
5.91526 -0.0295219 0.000515699
5.95122 -0.0291547 0.000506003
5.9872 -0.0287941 0.000496547
6.02319 -0.0284401 0.000487324
6.05919 -0.0280926 0.000478325
6.09522 -0.0277512 0.000469545
6.13126 -0.0274159 0.000460977
6.16732 -0.0270866 0.000452613
6.20339 -0.0267631 0.00044445
6.23949 -0.0264453 0.000436479
6.27559 -0.026133 0.000428696
6.31172 -0.0258261 0.000421095
6.34786 -0.0255244 0.00041367
6.38403 -0.025228 0.000406417
6.42021 -0.0249365 0.000399331
6.4564 -0.02465 0.000392406
6.49262 -0.0243684 0.000385639
6.52885 -0.0240914 0.000379025
6.5651 -0.023819 0.000372559
6.60137 -0.0235511 0.000366237
6.63766 -0.0232876 0.000360055
6.67397 -0.0230284 0.00035401
6.71029 -0.0227735 0.000348098
6.74664 -0.0225226 0.000342314
6.783 -0.0222758 0.000336656
6.81938 -0.0220329 0.00033112
6.85579 -0.0217938 0.000325703
6.89221 -0.0215586 0.000320402
6.92865 -0.021327 0.000315212
6.96511 -0.0210991 0.000310133
7.00159 -0.0208746 0.00030516
7.0381 -0.0206537 0.000300291
7.07462 -0.0204361 0.000295523
7.11116 -0.0202219 0.000290854
7.14772 -0.020011 0.000286281
7.18431 -0.0198032 0.000281801
7.22091 -0.0195985 0.000277412
7.25754 -0.0193969 0.000273113
7.29418 -0.0191984 0.0002689
7.33085 -0.0190027 0.000264771
7.36754 -0.01881 0.000260724
7.40425 -0.01862 0.000256758
7.44099 -0.0184329 0.00025287
7.47774 -0.0182484 0.000249059
7.51452 -0.0180666 0.000245322
7.55132 -0.0178875 0.000241657
7.58814 -0.0177109 0.000238064
7.62498 -0.0175368 0.000234539
7.66185 -0.0173651 0.000231083
7.69874 -0.0171959 0.000227692
7.73566 -0.0170291 0.000224365
7.77259 -0.0168646 0.000221102
7.80955 -0.0167024 0.000217899
7.84654 -0.0165424 0.000214757
7.88355 -0.0163846 0.000211673
7.92058 -0.016229 0.000208646
7.95763 -0.0160755 0.000205675
7.99471 -0.015924 0.000202759
8.03182 -0.0157747 0.000199896
8.06895 -0.0156273 0.000197085
8.1061 -0.0154819 0.000194325
8.14328 -0.0153384 0.000191615
8.18049 -0.0151969 0.000188953
8.21772 -0.0150572 0.000186339
8.25497 -0.0149193 0.000183772
8.29226 -0.0147832 0.00018125
8.32956 -0.014649 0.000178772
8.3669 -0.0145164 0.000176338
8.40426 -0.0143856 0.000173947
8.44165 -0.0142564 0.000171597
8.47906 -0.0141289 0.000169287
8.5165 -0.014003 0.000167018
8.55397 -0.0138787 0.000164788
8.59146 -0.0137559 0.000162595
8.62899 -0.0136347 0.000160441
8.66654 -0.0135151 0.000158322
8.70412 -0.0133969 0.00015624
8.74172 -0.0132802 0.000154192
8.77936 -0.0131649 0.000152179
8.81702 -0.013051 0.000150199
8.85471 -0.0129385 0.000148252
8.89244 -0.0128274 0.000146337
8.93019 -0.0127177 0.000144454
8.96797 -0.0126092 0.000142602
9.00578 -0.0125021 0.00014078
9.04362 -0.0123962 0.000138988
9.08149 -0.0122917 0.000137225
9.11939 -0.0121883 0.00013549
9.15732 -0.0120862 0.000133783
9.19528 -0.0119853 0.000132103
9.23327 -0.0118855 0.00013045
9.2713 -0.011787 0.000128824
9.30935 -0.0116895 0.000127223
9.34744 -0.0115932 0.000125647
9.38556 -0.011498 0.000124096
9.42371 -0.011404 0.00012257
9.46189 -0.0113109 0.000121067
9.50011 -0.011219 0.000119587
9.53836 -0.0111281 0.000118131
9.57664 -0.0110382 0.000116696
9.61496 -0.0109493 0.000115284
9.65331 -0.0108614 0.000113893
9.69169 -0.0107745 0.000112524
9.73011 -0.0106886 0.000111175
9.76856 -0.0106036 0.000109847
9.80704 -0.0105196 0.000108538
9.84557 -0.0104365 0.000107249
9.88412 -0.0103543 0.00010598
9.92271 -0.010273 0.000104729
9.96134 -0.0101925 0.000103497
10 -0.010113 0.000102283
10.0387 -0.0100343 0.000101087
10.0774 -0.00995645 9.99086e-05
10.1162 -0.00987943 9.87473e-05
10.155 -0.00980323 9.76029e-05
10.1939 -0.00972784 9.64751e-05
10.2328 -0.00965325 9.53636e-05
10.2717 -0.00957945 9.42682e-05
10.3106 -0.00950642 9.31884e-05
10.3496 -0.00943416 9.21241e-05
10.3887 -0.00936264 9.10749e-05
10.4278 -0.00929187 9.00407e-05
10.4669 -0.00922183 8.9021e-05
10.506 -0.00915252 8.80158e-05
10.5452 -0.00908391 8.70247e-05
10.5845 -0.00901601 8.60474e-05
10.6238 -0.0089488 8.50838e-05
10.6631 -0.00888227 8.41335e-05
10.7024 -0.00881641 8.31965e-05
10.7418 -0.00875121 8.22724e-05
10.7813 -0.00868667 8.13609e-05
10.8208 -0.00862278 8.0462e-05
10.8603 -0.00855952 7.95754e-05
10.8999 -0.00849689 7.87008e-05
10.9395 -0.00843488 7.78381e-05
10.9792 -0.00837348 7.69871e-05
11.0189 -0.00831268 7.61476e-05
11.0586 -0.00825248 7.53193e-05
11.0984 -0.00819287 7.45021e-05
11.1383 -0.00813383 7.36958e-05
11.1781 -0.00807536 7.29003e-05
11.2181 -0.00801746 7.21153e-05
11.2581 -0.00796012 7.13406e-05
11.2981 -0.00790332 7.05762e-05
11.3381 -0.00784706 6.98218e-05
11.3783 -0.00779134 6.90773e-05
11.4184 -0.00773615 6.83424e-05
11.4587 -0.00768148 6.76172e-05
11.4989 -0.00762732 6.69013e-05
11.5392 -0.00757367 6.61947e-05
11.5796 -0.00752052 6.54971e-05
11.62 -0.00746787 6.48085e-05
11.6605 -0.0074157 6.41287e-05
11.701 -0.00736401 6.34576e-05
11.7415 -0.0073128 6.2795e-05
11.7822 -0.00726206 6.21408e-05
11.8228 -0.00721178 6.14948e-05
11.8636 -0.00716197 6.0857e-05
11.9043 -0.0071126 6.02272e-05
11.9452 -0.00706368 5.96052e-05
11.986 -0.0070152 5.8991e-05
12.027 -0.00696715 5.83845e-05
12.068 -0.00691953 5.77854e-05
12.109 -0.00687234 5.71938e-05
12.1501 -0.00682557 5.66094e-05
12.1913 -0.00677921 5.60322e-05
12.2325 -0.00673326 5.5462e-05
12.2738 -0.00668772 5.48988e-05
12.3151 -0.00664257 5.43424e-05
12.3565 -0.00659782 5.37928e-05
12.3979 -0.00655345 5.32498e-05
12.4394 -0.00650947 5.27134e-05
12.481 -0.00646587 5.21834e-05
12.5226 -0.00642265 5.16597e-05
12.5643 -0.00637979 5.11423e-05
12.6061 -0.0063373 5.0631e-05
12.6479 -0.00629518 5.01258e-05
12.6898 -0.00625341 4.96266e-05
12.7317 -0.00621199 4.91332e-05
12.7737 -0.00617092 4.86457e-05
12.8158 -0.0061302 4.81638e-05
12.8579 -0.00608981 4.76876e-05
12.9001 -0.00604977 4.72169e-05
12.9424 -0.00601005 4.67517e-05
12.9847 -0.00597067 4.62918e-05
13.0271 -0.00593161 4.58373e-05
13.0696 -0.00589287 4.5388e-05
13.1121 -0.00585444 4.49438e-05
13.1547 -0.00581633 4.45047e-05
13.1974 -0.00577853 4.40706e-05
13.2402 -0.00574104 4.36414e-05
13.283 -0.00570384 4.32171e-05
13.3259 -0.00566695 4.27976e-05
13.3689 -0.00563035 4.23828e-05
13.4119 -0.00559404 4.19727e-05
13.455 -0.00555803 4.15671e-05
13.4982 -0.00552229 4.1166e-05
13.5415 -0.00548684 4.07695e-05
13.5848 -0.00545167 4.03773e-05
13.6283 -0.00541677 3.99894e-05
13.6718 -0.00538215 3.96058e-05
13.7153 -0.00534779 3.92264e-05
13.759 -0.0053137 3.88512e-05
13.8028 -0.00527987 3.84801e-05
13.8466 -0.00524631 3.8113e-05
13.8905 -0.005213 3.77499e-05
13.9345 -0.00517994 3.73907e-05
13.9786 -0.00514714 3.70353e-05
14.0227 -0.00511458 3.66838e-05
14.067 -0.00508227 3.63361e-05
14.1113 -0.0050502 3.59921e-05
14.1558 -0.00501837 3.56517e-05
14.2003 -0.00498678 3.5315e-05
14.2449 -0.00495542 3.49818e-05
14.2896 -0.0049243 3.46521e-05
14.3344 -0.0048934 3.43259e-05
14.3793 -0.00486273 3.40031e-05
14.4243 -0.00483228 3.36836e-05
14.4693 -0.00480206 3.33675e-05
14.5145 -0.00477205 3.30547e-05
14.5598 -0.00474226 3.27451e-05
14.6052 -0.00471269 3.24387e-05
14.6506 -0.00468332 3.21355e-05
14.6962 -0.00465417 3.18354e-05
14.7419 -0.00462522 3.15383e-05
14.7877 -0.00459648 3.12442e-05
14.8336 -0.00456793 3.09532e-05
14.8796 -0.00453959 3.06651e-05
14.9257 -0.00451145 3.03798e-05
14.9719 -0.0044835 3.00975e-05
15.0182 -0.00445574 2.9818e-05
15.0647 -0.00442818 2.95412e-05
15.1112 -0.0044008 2.92672e-05
15.1579 -0.00437361 2.8996e-05
15.2047 -0.0043466 2.87274e-05
15.2516 -0.00431978 2.84614e-05
15.2986 -0.00429313 2.81981e-05
15.3458 -0.00426667 2.79373e-05
15.393 -0.00424038 2.76791e-05
15.4404 -0.00421426 2.74234e-05
15.488 -0.00418832 2.71701e-05
15.5356 -0.00416254 2.69193e-05
15.5834 -0.00413694 2.66709e-05
15.6313 -0.0041115 2.64249e-05
15.6794 -0.00408622 2.61812e-05
15.7276 -0.00406111 2.59398e-05
15.7759 -0.00403615 2.57008e-05
15.8243 -0.00401136 2.54639e-05
15.873 -0.00398672 2.52293e-05
15.9217 -0.00396223 2.49969e-05
15.9706 -0.0039379 2.47666e-05
16.0197 -0.00391371 2.45385e-05
16.0689 -0.00388968 2.43125e-05
16.1182 -0.00386579 2.40886e-05
16.1677 -0.00384205 2.38667e-05
16.2174 -0.00381846 2.36468e-05
16.2672 -0.003795 2.3429e-05
16.3172 -0.00377168 2.32131e-05
16.3674 -0.0037485 2.29991e-05
16.4177 -0.00372546 2.27871e-05
16.4682 -0.00370255 2.25769e-05
16.5189 -0.00367978 2.23687e-05
16.5697 -0.00365714 2.21622e-05
16.6208 -0.00363462 2.19576e-05
16.672 -0.00361223 2.17548e-05
16.7234 -0.00358997 2.15537e-05
16.775 -0.00356783 2.13544e-05
16.8268 -0.00354582 2.11568e-05
16.8787 -0.00352392 2.09608e-05
16.9309 -0.00350215 2.07666e-05
16.9833 -0.00348049 2.0574e-05
17.0359 -0.00345895 2.0383e-05
17.0887 -0.00343751 2.01936e-05
17.1418 -0.0034162 2.00058e-05
17.195 -0.00339499 1.98196e-05
17.2485 -0.00337389 1.96349e-05
17.3022 -0.00335289 1.94517e-05
17.3562 -0.00333201 1.92699e-05
17.4104 -0.00331122 1.90897e-05
17.4648 -0.00329054 1.89109e-05
17.5195 -0.00326995 1.87335e-05
17.5744 -0.00324946 1.85575e-05
17.6296 -0.00322907 1.83829e-05
17.6851 -0.00320878 1.82096e-05
17.7408 -0.00318857 1.80377e-05
17.7969 -0.00316846 1.7867e-05
17.8532 -0.00314843 1.76977e-05
17.9098 -0.00312849 1.75296e-05
17.9667 -0.00310863 1.73628e-05
18.0239 -0.00308886 1.71972e-05
18.0815 -0.00306917 1.70328e-05
18.1393 -0.00304955 1.68696e-05
18.1975 -0.00303001 1.67076e-05
18.256 -0.00301055 1.65467e-05
18.3149 -0.00299116 1.63869e-05
18.3742 -0.00297183 1.62282e-05
18.4338 -0.00295258 1.60705e-05
18.4938 -0.00293339 1.59139e-05
18.5542 -0.00291426 1.57584e-05
18.615 -0.00289519 1.56038e-05
18.6762 -0.00287618 1.54502e-05
18.7379 -0.00285723 1.52975e-05
18.8 -0.00283832 1.51458e-05
18.8625 -0.00281947 1.4995e-05
18.9255 -0.00280066 1.4845e-05
18.9891 -0.0027819 1.46959e-05
19.0531 -0.00276317 1.45477e-05
19.1177 -0.00274448 1.44002e-05
19.1828 -0.00272583 1.42535e-05
19.2484 -0.0027072 1.41075e-05
19.3147 -0.0026886 1.39622e-05
19.3816 -0.00267002 1.38176e-05
19.4491 -0.00265146 1.36736e-05
19.5173 -0.00263291 1.35302e-05
19.5862 -0.00261437 1.33874e-05
19.6558 -0.00259583 1.32451e-05
19.7262 -0.00257729 1.31033e-05
19.7974 -0.00255873 1.29619e-05
19.8694 -0.00254016 1.28209e-05
19.9423 -0.00252157 1.26802e-05
20.0162 -0.00250294 1.25399e-05
20.091 -0.00248427 1.23997e-05
20.1669 -0.00246556 1.22597e-05
20.244 -0.00244678 1.21198e-05
20.3222 -0.00242793 1.19799e-05
20.4016 -0.002409 1.18399e-05
20.4825 -0.00238997 1.16998e-05
20.5648 -0.00237082 1.15594e-05
20.6487 -0.00235155 1.14185e-05
20.7344 -0.00233211 1.12771e-05
20.8219 -0.00231249 1.1135e-05
20.9115 -0.00229267 1.0992e-05
21.0034 -0.0022726 1.08479e-05
21.0979 -0.00225224 1.07023e-05
21.1952 -0.00223155 1.0555e-05
21.2959 -0.00221045 1.04056e-05
21.4004 -0.00218887 1.02534e-05
21.5093 -0.00216669 1.00979e-05
21.6237 -0.00214377 9.93795e-06
21.7448 -0.0021199 9.77229e-06
21.8747 -0.00209475 9.59877e-06
22.0165 -0.00206778 9.41386e-06
22.1768 -0.00203793 9.21059e-06
22.3723 -0.0020024 8.97055e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1Classic/GRpTwoLoop.txt <==
-22.3723 -0.00200236 -8.97056e-06
-22.1768 -0.00203789 -9.21032e-06
-22.0165 -0.00206774 -9.41368e-06
-21.8747 -0.00209471 -9.59843e-06
-21.7448 -0.00211986 -9.77203e-06
-21.6237 -0.00214373 -9.93755e-06
-21.5093 -0.00216664 -1.00975e-05
-21.4004 -0.00218882 -1.0253e-05
-21.2959 -0.0022104 -1.04052e-05
-21.1952 -0.0022315 -1.05545e-05
-21.0979 -0.00225219 -1.07019e-05
-21.0034 -0.00227255 -1.08473e-05
-20.9115 -0.00229262 -1.09915e-05
-20.8219 -0.00231244 -1.11343e-05
-20.7344 -0.00233206 -1.12764e-05
-20.6487 -0.00235149 -1.14176e-05
-20.5648 -0.00237077 -1.15585e-05
-20.4825 -0.00238992 -1.16989e-05
-20.4016 -0.00240895 -1.18392e-05
-20.3222 -0.00242788 -1.19792e-05
-20.244 -0.00244672 -1.21192e-05
-20.1669 -0.0024655 -1.2259e-05
-20.091 -0.00248421 -1.2399e-05
-20.0162 -0.00250288 -1.25391e-05
-19.9423 -0.0025215 -1.26796e-05
-19.8694 -0.0025401 -1.28202e-05
-19.7974 -0.00255867 -1.29612e-05
-19.7262 -0.00257722 -1.31025e-05
-19.6558 -0.00259576 -1.32444e-05
-19.5862 -0.0026143 -1.33866e-05
-19.5173 -0.00263285 -1.35295e-05
-19.4491 -0.0026514 -1.36728e-05
-19.3816 -0.00266996 -1.38168e-05
-19.3147 -0.00268853 -1.39614e-05
-19.2484 -0.00270713 -1.41067e-05
-19.1828 -0.00272576 -1.42526e-05
-19.1177 -0.00274441 -1.43994e-05
-19.0531 -0.0027631 -1.45468e-05
-18.9891 -0.00278182 -1.46952e-05
-18.9255 -0.00280059 -1.48442e-05
-18.8625 -0.00281939 -1.49942e-05
-18.8 -0.00283825 -1.51449e-05
-18.7379 -0.00285715 -1.52967e-05
-18.6762 -0.0028761 -1.54493e-05
-18.615 -0.00289511 -1.56029e-05
-18.5542 -0.00291418 -1.57574e-05
-18.4938 -0.0029333 -1.5913e-05
-18.4338 -0.00295249 -1.60695e-05
-18.3742 -0.00297175 -1.62273e-05
-18.3149 -0.00299107 -1.63859e-05
-18.256 -0.00301046 -1.65457e-05
-18.1975 -0.00302992 -1.67066e-05
-18.1393 -0.00304946 -1.68687e-05
-18.0815 -0.00306907 -1.70318e-05
-18.0239 -0.00308877 -1.71962e-05
-17.9667 -0.00310854 -1.73617e-05
-17.9098 -0.00312839 -1.75286e-05
-17.8532 -0.00314833 -1.76966e-05
-17.7969 -0.00316836 -1.7866e-05
-17.7408 -0.00318847 -1.80365e-05
-17.6851 -0.00320868 -1.82085e-05
-17.6296 -0.00322897 -1.83817e-05
-17.5744 -0.00324936 -1.85563e-05
-17.5195 -0.00326985 -1.87322e-05
-17.4648 -0.00329043 -1.89097e-05
-17.4104 -0.00331112 -1.90884e-05
-17.3562 -0.0033319 -1.92687e-05
-17.3022 -0.00335279 -1.94504e-05
-17.2485 -0.00337378 -1.96336e-05
-17.195 -0.00339488 -1.98182e-05
-17.1418 -0.00341608 -2.00045e-05
-17.0887 -0.0034374 -2.01923e-05
-17.0359 -0.00345883 -2.03817e-05
-16.9833 -0.00348037 -2.05726e-05
-16.9309 -0.00350203 -2.07652e-05
-16.8787 -0.00352381 -2.09594e-05
-16.8268 -0.0035457 -2.11553e-05
-16.775 -0.00356771 -2.13529e-05
-16.7234 -0.00358985 -2.15522e-05
-16.672 -0.00361211 -2.17532e-05
-16.6208 -0.00363449 -2.19561e-05
-16.5697 -0.00365701 -2.21606e-05
-16.5189 -0.00367965 -2.23671e-05
-16.4682 -0.00370242 -2.25753e-05
-16.4177 -0.00372533 -2.27855e-05
-16.3674 -0.00374837 -2.29974e-05
-16.3172 -0.00377155 -2.32114e-05
-16.2672 -0.00379486 -2.34272e-05
-16.2174 -0.00381832 -2.36451e-05
-16.1677 -0.00384191 -2.38649e-05
-16.1182 -0.00386565 -2.40868e-05
-16.0689 -0.00388954 -2.43107e-05
-16.0197 -0.00391357 -2.45367e-05
-15.9706 -0.00393775 -2.47647e-05
-15.9217 -0.00396208 -2.4995e-05
-15.873 -0.00398656 -2.52273e-05
-15.8243 -0.0040112 -2.5462e-05
-15.7759 -0.004036 -2.56987e-05
-15.7276 -0.00406095 -2.59379e-05
-15.6794 -0.00408606 -2.61791e-05
-15.6313 -0.00411134 -2.64229e-05
-15.5834 -0.00413677 -2.66688e-05
-15.5356 -0.00416238 -2.69172e-05
-15.488 -0.00418815 -2.71679e-05
-15.4404 -0.00421409 -2.74212e-05
-15.393 -0.00424021 -2.76768e-05
-15.3458 -0.00426649 -2.79351e-05
-15.2986 -0.00429296 -2.81957e-05
-15.2516 -0.0043196 -2.84591e-05
-15.2047 -0.00434642 -2.8725e-05
-15.1579 -0.00437343 -2.89936e-05
-15.1112 -0.00440061 -2.92647e-05
-15.0647 -0.00442799 -2.95388e-05
-15.0182 -0.00445555 -2.98154e-05
-14.9719 -0.00448331 -3.0095e-05
-14.9257 -0.00451125 -3.03772e-05
-14.8796 -0.0045394 -3.06625e-05
-14.8336 -0.00456773 -3.09504e-05
-14.7877 -0.00459627 -3.12416e-05
-14.7419 -0.00462502 -3.15355e-05
-14.6962 -0.00465396 -3.18326e-05
-14.6506 -0.00468311 -3.21326e-05
-14.6052 -0.00471248 -3.24359e-05
-14.5598 -0.00474205 -3.27421e-05
-14.5145 -0.00477184 -3.30518e-05
-14.4693 -0.00480184 -3.33645e-05
-14.4243 -0.00483206 -3.36806e-05
-14.3793 -0.0048625 -3.39999e-05
-14.3344 -0.00489317 -3.43227e-05
-14.2896 -0.00492406 -3.46488e-05
-14.2449 -0.00495519 -3.49785e-05
-14.2003 -0.00498654 -3.53116e-05
-14.1558 -0.00501813 -3.56484e-05
-14.1113 -0.00504996 -3.59886e-05
-14.067 -0.00508202 -3.63327e-05
-14.0227 -0.00511433 -3.66802e-05
-13.9786 -0.00514688 -3.70318e-05
-13.9345 -0.00517969 -3.73869e-05
-13.8905 -0.00521274 -3.77462e-05
-13.8466 -0.00524605 -3.81091e-05
-13.8028 -0.00527961 -3.84763e-05
-13.759 -0.00531343 -3.88472e-05
-13.7153 -0.00534752 -3.92226e-05
-13.6718 -0.00538187 -3.96017e-05
-13.6283 -0.00541649 -3.99854e-05
-13.5848 -0.00545139 -4.03731e-05
-13.5415 -0.00548655 -4.07653e-05
-13.4982 -0.005522 -4.11617e-05
-13.455 -0.00555773 -4.15628e-05
-13.4119 -0.00559375 -4.19682e-05
-13.3689 -0.00563005 -4.23784e-05
-13.3259 -0.00566664 -4.2793e-05
-13.283 -0.00570353 -4.32126e-05
-13.2402 -0.00574072 -4.36367e-05
-13.1974 -0.00577821 -4.40659e-05
-13.1547 -0.00581601 -4.44998e-05
-13.1121 -0.00585412 -4.49389e-05
-13.0696 -0.00589254 -4.53829e-05
-13.0271 -0.00593127 -4.58323e-05
-12.9847 -0.00597033 -4.62866e-05
-12.9424 -0.00600971 -4.67465e-05
-12.9001 -0.00604942 -4.72115e-05
-12.8579 -0.00608946 -4.76823e-05
-12.8158 -0.00612984 -4.81582e-05
-12.7737 -0.00617056 -4.86402e-05
-12.7317 -0.00621162 -4.91275e-05
-12.6898 -0.00625304 -4.96209e-05
-12.6479 -0.0062948 -5.01199e-05
-12.6061 -0.00633692 -5.06251e-05
-12.5643 -0.00637941 -5.11361e-05
-12.5226 -0.00642226 -5.16536e-05
-12.481 -0.00646548 -5.2177e-05
-12.4394 -0.00650907 -5.27071e-05
-12.3979 -0.00655305 -5.32433e-05
-12.3565 -0.0065974 -5.37863e-05
-12.3151 -0.00664215 -5.43356e-05
-12.2738 -0.00668729 -5.48921e-05
-12.2325 -0.00673283 -5.5455e-05
-12.1913 -0.00677878 -5.60252e-05
-12.1501 -0.00682513 -5.66021e-05
-12.109 -0.0068719 -5.71866e-05
-12.068 -0.00691908 -5.77779e-05
-12.027 -0.00696669 -5.8377e-05
-11.986 -0.00701473 -5.89833e-05
-11.9452 -0.0070632 -5.95975e-05
-11.9043 -0.00711212 -6.02191e-05
-11.8636 -0.00716148 -6.08491e-05
-11.8228 -0.00721129 -6.14865e-05
-11.7822 -0.00726156 -6.21326e-05
-11.7415 -0.0073123 -6.27864e-05
-11.701 -0.0073635 -6.34491e-05
-11.6605 -0.00741518 -6.41198e-05
-11.62 -0.00746734 -6.47997e-05
-11.5796 -0.00751999 -6.54879e-05
-11.5392 -0.00757313 -6.61855e-05
-11.4989 -0.00762677 -6.68918e-05
-11.4587 -0.00768092 -6.76077e-05
-11.4184 -0.00773559 -6.83326e-05
-11.3783 -0.00779077 -6.90675e-05
-11.3381 -0.00784648 -6.98116e-05
-11.2981 -0.00790273 -7.05661e-05
-11.2581 -0.00795952 -7.13301e-05
-11.2181 -0.00801686 -7.21048e-05
-11.1781 -0.00807475 -7.28893e-05
-11.1383 -0.00813321 -7.3685e-05
-11.0984 -0.00819223 -7.44908e-05
-11.0586 -0.00825184 -7.5308e-05
-11.0189 -0.00831203 -7.61358e-05
-10.9792 -0.00837282 -7.69755e-05
-10.9395 -0.00843421 -7.7826e-05
-10.8999 -0.00849621 -7.86888e-05
-10.8603 -0.00855883 -7.95628e-05
-10.8208 -0.00862208 -8.04495e-05
-10.7813 -0.00868596 -8.13479e-05
-10.7418 -0.00875049 -8.22594e-05
-10.7024 -0.00881568 -8.3183e-05
-10.6631 -0.00888152 -8.41201e-05
-10.6238 -0.00894804 -8.50698e-05
-10.5845 -0.00901525 -8.60335e-05
-10.5452 -0.00908314 -8.70101e-05
-10.506 -0.00915173 -8.80013e-05
-10.4669 -0.00922104 -8.9006e-05
-10.4278 -0.00929106 -9.00257e-05
-10.3887 -0.00936182 -9.10593e-05
-10.3496 -0.00943332 -9.21085e-05
-10.3106 -0.00950558 -9.31722e-05
-10.2717 -0.00957859 -9.4252e-05
-10.2328 -0.00965238 -9.53468e-05
-10.1939 -0.00972696 -9.64584e-05
-10.155 -0.00980233 -9.75855e-05
-10.1162 -0.00987852 -9.87299e-05
-10.0774 -0.00995552 -9.98905e-05
-10.0387 -0.0100334 -0.000101069
-10 -0.010112 -0.000102264
-9.96134 -0.0101916 -0.000103478
-9.92271 -0.010272 -0.00010471
-9.88412 -0.0103533 -0.00010596
-9.84557 -0.0104355 -0.000107229
-9.80704 -0.0105186 -0.000108518
-9.76856 -0.0106026 -0.000109826
-9.73011 -0.0106875 -0.000111154
-9.69169 -0.0107735 -0.000112502
-9.65331 -0.0108603 -0.000113871
-9.61496 -0.0109482 -0.000115261
-9.57664 -0.011037 -0.000116674
-9.53836 -0.0111269 -0.000118107
-9.50011 -0.0112178 -0.000119564
-9.46189 -0.0113097 -0.000121042
-9.42371 -0.0114027 -0.000122545
-9.38556 -0.0114968 -0.000124071
-9.34744 -0.011592 -0.000125622
-9.30935 -0.0116883 -0.000127196
-9.2713 -0.0117857 -0.000128797
-9.23327 -0.0118842 -0.000130423
-9.19528 -0.0119839 -0.000132076
-9.15732 -0.0120848 -0.000133754
-9.11939 -0.0121869 -0.000135461
-9.08149 -0.0122903 -0.000137195
-9.04362 -0.0123948 -0.000138958
-9.00578 -0.0125006 -0.000140749
-8.96797 -0.0126078 -0.000142571
-8.93019 -0.0127162 -0.000144422
-8.89244 -0.0128259 -0.000146305
-8.85471 -0.012937 -0.000148218
-8.81702 -0.0130494 -0.000150165
-8.77936 -0.0131633 -0.000152144
-8.74172 -0.0132785 -0.000154157
-8.70412 -0.0133952 -0.000156203
-8.66654 -0.0135134 -0.000158286
-8.62899 -0.013633 -0.000160403
-8.59146 -0.0137542 -0.000162557
-8.55397 -0.0138769 -0.000164748
-8.5165 -0.0140012 -0.000166978
-8.47906 -0.014127 -0.000169246
-8.44165 -0.0142545 -0.000171555
-8.40426 -0.0143837 -0.000173904
-8.3669 -0.0145145 -0.000176295
-8.32956 -0.014647 -0.000178727
-8.29226 -0.0147812 -0.000181205
-8.25497 -0.0149173 -0.000183725
-8.21772 -0.0150551 -0.000186292
-8.18049 -0.0151948 -0.000188905
-8.14328 -0.0153363 -0.000191566
-8.1061 -0.0154797 -0.000194274
-8.06895 -0.0156251 -0.000197034
-8.03182 -0.0157724 -0.000199843
-7.99471 -0.0159217 -0.000202706
-7.95763 -0.0160731 -0.00020562
-7.92058 -0.0162266 -0.000208591
-7.88355 -0.0163822 -0.000211615
-7.84654 -0.0165399 -0.000214699
-7.80955 -0.0166998 -0.000217839
-7.77259 -0.016862 -0.000221041
-7.73566 -0.0170265 -0.000224302
-7.69874 -0.0171933 -0.000227628
-7.66185 -0.0173624 -0.000231017
-7.62498 -0.017534 -0.000234473
-7.58814 -0.017708 -0.000237995
-7.55132 -0.0178846 -0.000241588
-7.51452 -0.0180637 -0.00024525
-7.47774 -0.0182454 -0.000248986
-7.44099 -0.0184298 -0.000252795
-7.40425 -0.0186169 -0.000256682
-7.36754 -0.0188068 -0.000260646
-7.33085 -0.0189995 -0.000264692
-7.29418 -0.0191951 -0.000268817
-7.25754 -0.0193936 -0.00027303
-7.22091 -0.0195951 -0.000277326
-7.18431 -0.0197997 -0.000281715
-7.14772 -0.0200074 -0.000286191
-7.11116 -0.0202183 -0.000290764
-7.07462 -0.0204325 -0.000295429
-7.0381 -0.0206499 -0.000300197
-7.00159 -0.0208708 -0.000305062
-6.96511 -0.0210951 -0.000310034
-6.92865 -0.021323 -0.00031511
-6.89221 -0.0215545 -0.000320298
-6.85579 -0.0217897 -0.000325596
-6.81938 -0.0220286 -0.000331012
-6.783 -0.0222714 -0.000336544
-6.74664 -0.0225182 -0.000342201
-6.71029 -0.0227689 -0.00034798
-6.67397 -0.0230238 -0.000353892
-6.63766 -0.0232829 -0.000359933
-6.60137 -0.0235463 -0.000366113
-6.5651 -0.0238141 -0.00037243
-6.52885 -0.0240864 -0.000378896
-6.49262 -0.0243632 -0.000385505
-6.4564 -0.0246448 -0.000392272
-6.42021 -0.0249312 -0.000399191
-6.38403 -0.0252225 -0.000406277
-6.34786 -0.0255189 -0.000413524
-6.31172 -0.0258204 -0.000420948
-6.27559 -0.0261271 -0.000428543
-6.23949 -0.0264393 -0.000436326
-6.20339 -0.026757 -0.000444291
-6.16732 -0.0270804 -0.000452454
-6.13126 -0.0274096 -0.000460811
-6.09522 -0.0277447 -0.000469379
-6.05919 -0.0280859 -0.000478153
-6.02319 -0.0284334 -0.000487151
-5.9872 -0.0287872 -0.000496368
-5.95122 -0.0291476 -0.000505824
-5.91526 -0.0295147 -0.000515513
-5.87932 -0.0298887 -0.000525456
-5.84339 -0.0302698 -0.000535649
-5.80748 -0.0306581 -0.000546111
-5.77158 -0.0310538 -0.000556839
-5.7357 -0.0314571 -0.000567856
-5.69984 -0.0318683 -0.000579157
-5.66399 -0.0322875 -0.000590765
-5.62815 -0.032715 -0.000602677
-5.59233 -0.0331509 -0.000614918
-5.55653 -0.0335955 -0.000627483
-5.52074 -0.034049 -0.0006404
-5.48497 -0.0345117 -0.000653665
-5.4492 -0.0349839 -0.000667307
-5.41346 -0.0354657 -0.000681322
-5.37773 -0.0359574 -0.00069574
-5.34201 -0.0364594 -0.000710558
-5.30631 -0.036972 -0.000725809
-5.27062 -0.0374953 -0.00074149
-5.23494 -0.0380298 -0.000757637
-5.19928 -0.0385757 -0.000774246
-5.16363 -0.0391335 -0.000791355
-5.128 -0.0397034 -0.000808962
-5.09237 -0.0402857 -0.000827107
-5.05677 -0.040881 -0.000845789
-5.02117 -0.0414895 -0.000865052
-4.98559 -0.0421117 -0.000884895
-4.95002 -0.042748 -0.000905364
-4.91446 -0.0433988 -0.000926459
-4.87892 -0.0440646 -0.000948232
-4.84339 -0.0447458 -0.000970682
-4.80787 -0.045443 -0.000993866
-4.77237 -0.0461566 -0.00101778
-4.73687 -0.0468871 -0.0010425
-4.70139 -0.0476353 -0.00106801
-4.66592 -0.0484015 -0.00109438
-4.63046 -0.0491864 -0.00112162
-4.59502 -0.0499906 -0.0011498
-4.55958 -0.0508149 -0.00117893
-4.52416 -0.0516598 -0.00120907
-4.48875 -0.052526 -0.00124025
-4.45335 -0.0534144 -0.00127254
-4.41797 -0.0543257 -0.00130596
-4.38259 -0.0552607 -0.0013406
-4.34722 -0.0562202 -0.00137647
-4.31187 -0.0572052 -0.00141368
-4.27653 -0.0582165 -0.00145224
-4.24119 -0.0592551 -0.00149227
-4.20587 -0.0603221 -0.00153379
-4.17056 -0.0614186 -0.00157693
-4.13526 -0.0625455 -0.00162171
-4.09997 -0.0637042 -0.00166828
-4.06469 -0.0648958 -0.00171667
-4.02942 -0.0661217 -0.00176704
-3.99416 -0.0673832 -0.00181943
-3.95891 -0.0686817 -0.00187402
-3.92367 -0.0700188 -0.00193087
-3.88844 -0.071396 -0.00199017
-3.85322 -0.072815 -0.00205201
-3.81801 -0.0742776 -0.0021166
-3.7828 -0.0757857 -0.00218406
-3.74761 -0.0773412 -0.00225464
-3.71243 -0.0789463 -0.00232847
-3.67726 -0.0806031 -0.00240587
-3.64209 -0.082314 -0.00248702
-3.60694 -0.0840816 -0.00257231
-3.57179 -0.0859084 -0.00266199
-3.53665 -0.0877973 -0.00275656
-3.50152 -0.0897513 -0.00285639
-3.4664 -0.0917736 -0.00296217
-3.43129 -0.0938677 -0.00307451
-3.39619 -0.0960373 -0.00319441
-3.36109 -0.0982861 -0.00332292
-3.32601 -0.100618 -0.00346169
-3.29093 -0.103038 -0.00361264
-3.25586 -0.10555 -0.00377872
-3.2208 -0.108156 -0.00396359
-3.18574 -0.110861 -0.00417244
-3.1507 -0.113662 -0.00441105
-3.11566 -0.116554 -0.00468466
-3.08063 -0.119522 -0.00499144
-3.0456 -0.122551 -0.00531267
-3.01059 -0.125639 -0.0056062
-2.97558 -0.128828 -0.00582952
-2.94058 -0.132183 -0.00597975
-2.90558 -0.13575 -0.00609596
-2.87059 -0.139536 -0.00621922
-2.83561 -0.143535 -0.0063719
-2.80064 -0.147739 -0.00656037
-2.76567 -0.152149 -0.0067847
-2.73071 -0.156773 -0.00704262
-2.69576 -0.161619 -0.00733273
-2.66081 -0.166702 -0.00765384
-2.62587 -0.172037 -0.00800631
-2.59094 -0.177642 -0.00839054
-2.55601 -0.183536 -0.00880837
-2.52109 -0.189741 -0.00926144
-2.48617 -0.196281 -0.00975281
-2.45126 -0.203181 -0.0102852
-2.41636 -0.210471 -0.0108628
-2.38146 -0.218183 -0.0114895
-2.34657 -0.22635 -0.0121709
-2.31168 -0.235014 -0.0129123
-2.2768 -0.244216 -0.0137211
-2.24192 -0.254007 -0.0146043
-2.20705 -0.264439 -0.0155716
-2.17219 -0.275575 -0.0166327
-2.13733 -0.287483 -0.0178005
-2.10247 -0.300241 -0.0190882
-2.06762 -0.313938 -0.0205133
-2.03278 -0.328675 -0.0220943
-1.99794 -0.344568 -0.0238554
-1.9631 -0.361748 -0.0258227
-1.92827 -0.380371 -0.0280305
-1.89345 -0.400616 -0.0305168
-1.85862 -0.422689 -0.0333315
-1.82381 -0.446839 -0.036531
-1.78899 -0.473354 -0.0401901
-1.75419 -0.502581 -0.044396
-1.71938 -0.534936 -0.0492644
-1.68458 -0.570924 -0.0549346
-1.64979 -0.611159 -0.061594
-1.61499 -0.656403 -0.0694757
-1.58021 -0.707604 -0.078898
-1.54542 -0.765968 -0.0902728
-1.51064 -0.833035 -0.104176
-1.47586 -0.910818 -0.121387
-1.44109 -1.00199 -0.143033
-1.40632 -1.11017 -0.170725
-1.37155 -1.24042 -0.206907
-1.33679 -1.39997 -0.255334
-1.30203 -1.59957 -0.322148
-1.26727 -1.85597 -0.417818
-1.23251 -2.19675 -0.561779
-1.19776 -2.6708 -0.793692
-1.16301 -3.37272 -1.20795
-1.12827 -4.50164 -2.08395
-1.09352 -6.38974 -4.57141
-1.05878 -5.15107 -13.9377
-1.02405 9.22965 -8.56947
-0.989309 6.36895 -2.24729
-0.954576 4.36563 -0.992931
-0.919844 3.33532 -0.607977
-0.885115 2.73525 -0.436081
-0.850388 2.34467 -0.336048
-0.815663 2.06852 -0.26828
-0.78094 1.86159 -0.218615
-0.746219 1.7001 -0.180756
-0.711499 1.57041 -0.15115
-0.676781 1.46406 -0.127612
-0.642065 1.37547 -0.108596
-0.60735 1.30077 -0.0930535
-0.572637 1.23719 -0.0801734
-0.537925 1.18267 -0.0693946
-0.503214 1.13568 -0.0602585
-0.468504 1.09499 -0.0524478
-0.433796 1.05969 -0.0456873
-0.399089 1.02903 -0.0397903
-0.364382 1.00241 -0.0345824
-0.329676 0.979355 -0.0299496
-0.294972 0.959476 -0.0257753
-0.260267 0.942459 -0.0219876
-0.225564 0.928047 -0.0185038
-0.190861 0.916033 -0.0152764
-0.156158 0.906253 -0.0122435
-0.121456 0.898575 -0.0093719
-0.0867541 0.8929 -0.0066115
-0.0520524 0.889155 -0.00393731
-0.0173508 0.887295 -0.00130544
0.0173508 0.887295 0.00130544
0.0520524 0.889155 0.00393731
0.0867541 0.8929 0.0066115
0.121456 0.898575 0.0093719
0.156158 0.906253 0.0122435
0.190861 0.916033 0.0152764
0.225564 0.928047 0.0185038
0.260267 0.942459 0.0219876
0.294972 0.959476 0.0257753
0.329676 0.979355 0.0299496
0.364382 1.00241 0.0345824
0.399089 1.02903 0.0397903
0.433796 1.05969 0.0456873
0.468504 1.09499 0.0524478
0.503214 1.13568 0.0602585
0.537925 1.18267 0.0693946
0.572637 1.23719 0.0801734
0.60735 1.30077 0.0930535
0.642065 1.37547 0.108596
0.676781 1.46406 0.127612
0.711499 1.57041 0.15115
0.746219 1.7001 0.180756
0.78094 1.86159 0.218615
0.815663 2.06852 0.26828
0.850388 2.34467 0.336048
0.885115 2.73525 0.436081
0.919844 3.33532 0.607977
0.954576 4.36563 0.992931
0.989309 6.36895 2.24729
1.02405 9.22965 8.56947
1.05878 -5.15107 13.9377
1.09352 -6.38974 4.57141
1.12827 -4.50164 2.08395
1.16301 -3.37272 1.20795
1.19776 -2.6708 0.793692
1.23251 -2.19675 0.561779
1.26727 -1.85597 0.417818
1.30203 -1.59957 0.322148
1.33679 -1.39997 0.255334
1.37155 -1.24042 0.206907
1.40632 -1.11017 0.170725
1.44109 -1.00199 0.143033
1.47586 -0.910818 0.121387
1.51064 -0.833035 0.104176
1.54542 -0.765968 0.0902728
1.58021 -0.707604 0.078898
1.61499 -0.656403 0.0694757
1.64979 -0.611159 0.061594
1.68458 -0.570924 0.0549346
1.71938 -0.534936 0.0492644
1.75419 -0.502581 0.044396
1.78899 -0.473354 0.0401901
1.82381 -0.446839 0.036531
1.85862 -0.422689 0.0333315
1.89345 -0.400616 0.0305168
1.92827 -0.380371 0.0280305
1.9631 -0.361748 0.0258227
1.99794 -0.344568 0.0238554
2.03278 -0.328675 0.0220943
2.06762 -0.313938 0.0205133
2.10247 -0.300241 0.0190882
2.13733 -0.287483 0.0178005
2.17219 -0.275575 0.0166327
2.20705 -0.264439 0.0155716
2.24192 -0.254007 0.0146043
2.2768 -0.244216 0.0137211
2.31168 -0.235014 0.0129123
2.34657 -0.22635 0.0121709
2.38146 -0.218183 0.0114895
2.41636 -0.210471 0.0108628
2.45126 -0.203181 0.0102852
2.48617 -0.196281 0.00975281
2.52109 -0.189741 0.00926144
2.55601 -0.183536 0.00880837
2.59094 -0.177642 0.00839054
2.62587 -0.172037 0.00800631
2.66081 -0.166702 0.00765384
2.69576 -0.161619 0.00733273
2.73071 -0.156773 0.00704262
2.76567 -0.152149 0.0067847
2.80064 -0.147739 0.00656037
2.83561 -0.143535 0.0063719
2.87059 -0.139536 0.00621922
2.90558 -0.13575 0.00609596
2.94058 -0.132183 0.00597975
2.97558 -0.128828 0.00582952
3.01059 -0.125639 0.0056062
3.0456 -0.122551 0.00531267
3.08063 -0.119522 0.00499144
3.11566 -0.116554 0.00468466
3.1507 -0.113662 0.00441105
3.18574 -0.110861 0.00417244
3.2208 -0.108156 0.00396359
3.25586 -0.10555 0.00377872
3.29093 -0.103038 0.00361264
3.32601 -0.100618 0.00346169
3.36109 -0.0982861 0.00332292
3.39619 -0.0960373 0.00319441
3.43129 -0.0938677 0.00307451
3.4664 -0.0917736 0.00296217
3.50152 -0.0897513 0.00285639
3.53665 -0.0877973 0.00275656
3.57179 -0.0859084 0.00266199
3.60694 -0.0840816 0.00257231
3.64209 -0.082314 0.00248702
3.67726 -0.0806031 0.00240587
3.71243 -0.0789463 0.00232847
3.74761 -0.0773412 0.00225464
3.7828 -0.0757857 0.00218406
3.81801 -0.0742776 0.0021166
3.85322 -0.072815 0.00205201
3.88844 -0.071396 0.00199017
3.92367 -0.0700188 0.00193087
3.95891 -0.0686817 0.00187402
3.99416 -0.0673832 0.00181943
4.02942 -0.0661217 0.00176704
4.06469 -0.0648958 0.00171667
4.09997 -0.0637042 0.00166828
4.13526 -0.0625455 0.00162171
4.17056 -0.0614186 0.00157693
4.20587 -0.0603221 0.00153379
4.24119 -0.0592551 0.00149227
4.27653 -0.0582165 0.00145224
4.31187 -0.0572052 0.00141368
4.34722 -0.0562202 0.00137647
4.38259 -0.0552607 0.0013406
4.41797 -0.0543257 0.00130596
4.45335 -0.0534144 0.00127254
4.48875 -0.052526 0.00124025
4.52416 -0.0516598 0.00120907
4.55958 -0.0508149 0.00117893
4.59502 -0.0499906 0.0011498
4.63046 -0.0491864 0.00112162
4.66592 -0.0484015 0.00109438
4.70139 -0.0476353 0.00106801
4.73687 -0.0468871 0.0010425
4.77237 -0.0461566 0.00101778
4.80787 -0.045443 0.000993866
4.84339 -0.0447458 0.000970682
4.87892 -0.0440646 0.000948232
4.91446 -0.0433988 0.000926459
4.95002 -0.042748 0.000905364
4.98559 -0.0421117 0.000884895
5.02117 -0.0414895 0.000865052
5.05677 -0.040881 0.000845789
5.09237 -0.0402857 0.000827107
5.128 -0.0397034 0.000808962
5.16363 -0.0391335 0.000791355
5.19928 -0.0385757 0.000774246
5.23494 -0.0380298 0.000757637
5.27062 -0.0374953 0.00074149
5.30631 -0.036972 0.000725809
5.34201 -0.0364594 0.000710558
5.37773 -0.0359574 0.00069574
5.41346 -0.0354657 0.000681322
5.4492 -0.0349839 0.000667307
5.48497 -0.0345117 0.000653665
5.52074 -0.034049 0.0006404
5.55653 -0.0335955 0.000627483
5.59233 -0.0331509 0.000614918
5.62815 -0.032715 0.000602677
5.66399 -0.0322875 0.000590765
5.69984 -0.0318683 0.000579157
5.7357 -0.0314571 0.000567856
5.77158 -0.0310538 0.000556839
5.80748 -0.0306581 0.000546111
5.84339 -0.0302698 0.000535649
5.87932 -0.0298887 0.000525456
5.91526 -0.0295147 0.000515513
5.95122 -0.0291476 0.000505824
5.9872 -0.0287872 0.000496368
6.02319 -0.0284334 0.000487151
6.05919 -0.0280859 0.000478153
6.09522 -0.0277447 0.000469379
6.13126 -0.0274096 0.000460811
6.16732 -0.0270804 0.000452454
6.20339 -0.026757 0.000444291
6.23949 -0.0264393 0.000436326
6.27559 -0.0261271 0.000428543
6.31172 -0.0258204 0.000420948
6.34786 -0.0255189 0.000413524
6.38403 -0.0252225 0.000406277
6.42021 -0.0249312 0.000399191
6.4564 -0.0246448 0.000392272
6.49262 -0.0243632 0.000385505
6.52885 -0.0240864 0.000378896
6.5651 -0.0238141 0.00037243
6.60137 -0.0235463 0.000366113
6.63766 -0.0232829 0.000359933
6.67397 -0.0230238 0.000353892
6.71029 -0.0227689 0.00034798
6.74664 -0.0225182 0.000342201
6.783 -0.0222714 0.000336544
6.81938 -0.0220286 0.000331012
6.85579 -0.0217897 0.000325596
6.89221 -0.0215545 0.000320298
6.92865 -0.021323 0.00031511
6.96511 -0.0210951 0.000310034
7.00159 -0.0208708 0.000305062
7.0381 -0.0206499 0.000300197
7.07462 -0.0204325 0.000295429
7.11116 -0.0202183 0.000290764
7.14772 -0.0200074 0.000286191
7.18431 -0.0197997 0.000281715
7.22091 -0.0195951 0.000277326
7.25754 -0.0193936 0.00027303
7.29418 -0.0191951 0.000268817
7.33085 -0.0189995 0.000264692
7.36754 -0.0188068 0.000260646
7.40425 -0.0186169 0.000256682
7.44099 -0.0184298 0.000252795
7.47774 -0.0182454 0.000248986
7.51452 -0.0180637 0.00024525
7.55132 -0.0178846 0.000241588
7.58814 -0.017708 0.000237995
7.62498 -0.017534 0.000234473
7.66185 -0.0173624 0.000231017
7.69874 -0.0171933 0.000227628
7.73566 -0.0170265 0.000224302
7.77259 -0.016862 0.000221041
7.80955 -0.0166998 0.000217839
7.84654 -0.0165399 0.000214699
7.88355 -0.0163822 0.000211615
7.92058 -0.0162266 0.000208591
7.95763 -0.0160731 0.00020562
7.99471 -0.0159217 0.000202706
8.03182 -0.0157724 0.000199843
8.06895 -0.0156251 0.000197034
8.1061 -0.0154797 0.000194274
8.14328 -0.0153363 0.000191566
8.18049 -0.0151948 0.000188905
8.21772 -0.0150551 0.000186292
8.25497 -0.0149173 0.000183725
8.29226 -0.0147812 0.000181205
8.32956 -0.014647 0.000178727
8.3669 -0.0145145 0.000176295
8.40426 -0.0143837 0.000173904
8.44165 -0.0142545 0.000171555
8.47906 -0.014127 0.000169246
8.5165 -0.0140012 0.000166978
8.55397 -0.0138769 0.000164748
8.59146 -0.0137542 0.000162557
8.62899 -0.013633 0.000160403
8.66654 -0.0135134 0.000158286
8.70412 -0.0133952 0.000156203
8.74172 -0.0132785 0.000154157
8.77936 -0.0131633 0.000152144
8.81702 -0.0130494 0.000150165
8.85471 -0.012937 0.000148218
8.89244 -0.0128259 0.000146305
8.93019 -0.0127162 0.000144422
8.96797 -0.0126078 0.000142571
9.00578 -0.0125006 0.000140749
9.04362 -0.0123948 0.000138958
9.08149 -0.0122903 0.000137195
9.11939 -0.0121869 0.000135461
9.15732 -0.0120848 0.000133754
9.19528 -0.0119839 0.000132076
9.23327 -0.0118842 0.000130423
9.2713 -0.0117857 0.000128797
9.30935 -0.0116883 0.000127196
9.34744 -0.011592 0.000125622
9.38556 -0.0114968 0.000124071
9.42371 -0.0114027 0.000122545
9.46189 -0.0113097 0.000121042
9.50011 -0.0112178 0.000119564
9.53836 -0.0111269 0.000118107
9.57664 -0.011037 0.000116674
9.61496 -0.0109482 0.000115261
9.65331 -0.0108603 0.000113871
9.69169 -0.0107735 0.000112502
9.73011 -0.0106875 0.000111154
9.76856 -0.0106026 0.000109826
9.80704 -0.0105186 0.000108518
9.84557 -0.0104355 0.000107229
9.88412 -0.0103533 0.00010596
9.92271 -0.010272 0.00010471
9.96134 -0.0101916 0.000103478
10 -0.010112 0.000102264
10.0387 -0.0100334 0.000101069
10.0774 -0.00995552 9.98905e-05
10.1162 -0.00987852 9.87299e-05
10.155 -0.00980233 9.75855e-05
10.1939 -0.00972696 9.64584e-05
10.2328 -0.00965238 9.53468e-05
10.2717 -0.00957859 9.4252e-05
10.3106 -0.00950558 9.31722e-05
10.3496 -0.00943332 9.21085e-05
10.3887 -0.00936182 9.10593e-05
10.4278 -0.00929106 9.00257e-05
10.4669 -0.00922104 8.9006e-05
10.506 -0.00915173 8.80013e-05
10.5452 -0.00908314 8.70101e-05
10.5845 -0.00901525 8.60335e-05
10.6238 -0.00894804 8.50698e-05
10.6631 -0.00888152 8.41201e-05
10.7024 -0.00881568 8.3183e-05
10.7418 -0.00875049 8.22594e-05
10.7813 -0.00868596 8.13479e-05
10.8208 -0.00862208 8.04495e-05
10.8603 -0.00855883 7.95628e-05
10.8999 -0.00849621 7.86888e-05
10.9395 -0.00843421 7.7826e-05
10.9792 -0.00837282 7.69755e-05
11.0189 -0.00831203 7.61358e-05
11.0586 -0.00825184 7.5308e-05
11.0984 -0.00819223 7.44908e-05
11.1383 -0.00813321 7.3685e-05
11.1781 -0.00807475 7.28893e-05
11.2181 -0.00801686 7.21048e-05
11.2581 -0.00795952 7.13301e-05
11.2981 -0.00790273 7.05661e-05
11.3381 -0.00784648 6.98116e-05
11.3783 -0.00779077 6.90675e-05
11.4184 -0.00773559 6.83326e-05
11.4587 -0.00768092 6.76077e-05
11.4989 -0.00762677 6.68918e-05
11.5392 -0.00757313 6.61855e-05
11.5796 -0.00751999 6.54879e-05
11.62 -0.00746734 6.47997e-05
11.6605 -0.00741518 6.41198e-05
11.701 -0.0073635 6.34491e-05
11.7415 -0.0073123 6.27864e-05
11.7822 -0.00726156 6.21326e-05
11.8228 -0.00721129 6.14865e-05
11.8636 -0.00716148 6.08491e-05
11.9043 -0.00711212 6.02191e-05
11.9452 -0.0070632 5.95975e-05
11.986 -0.00701473 5.89833e-05
12.027 -0.00696669 5.8377e-05
12.068 -0.00691908 5.77779e-05
12.109 -0.0068719 5.71866e-05
12.1501 -0.00682513 5.66021e-05
12.1913 -0.00677878 5.60252e-05
12.2325 -0.00673283 5.5455e-05
12.2738 -0.00668729 5.48921e-05
12.3151 -0.00664215 5.43356e-05
12.3565 -0.0065974 5.37863e-05
12.3979 -0.00655305 5.32433e-05
12.4394 -0.00650907 5.27071e-05
12.481 -0.00646548 5.2177e-05
12.5226 -0.00642226 5.16536e-05
12.5643 -0.00637941 5.11361e-05
12.6061 -0.00633692 5.06251e-05
12.6479 -0.0062948 5.01199e-05
12.6898 -0.00625304 4.96209e-05
12.7317 -0.00621162 4.91275e-05
12.7737 -0.00617056 4.86402e-05
12.8158 -0.00612984 4.81582e-05
12.8579 -0.00608946 4.76823e-05
12.9001 -0.00604942 4.72115e-05
12.9424 -0.00600971 4.67465e-05
12.9847 -0.00597033 4.62866e-05
13.0271 -0.00593127 4.58323e-05
13.0696 -0.00589254 4.53829e-05
13.1121 -0.00585412 4.49389e-05
13.1547 -0.00581601 4.44998e-05
13.1974 -0.00577821 4.40659e-05
13.2402 -0.00574072 4.36367e-05
13.283 -0.00570353 4.32126e-05
13.3259 -0.00566664 4.2793e-05
13.3689 -0.00563005 4.23784e-05
13.4119 -0.00559375 4.19682e-05
13.455 -0.00555773 4.15628e-05
13.4982 -0.005522 4.11617e-05
13.5415 -0.00548655 4.07653e-05
13.5848 -0.00545139 4.03731e-05
13.6283 -0.00541649 3.99854e-05
13.6718 -0.00538187 3.96017e-05
13.7153 -0.00534752 3.92226e-05
13.759 -0.00531343 3.88472e-05
13.8028 -0.00527961 3.84763e-05
13.8466 -0.00524605 3.81091e-05
13.8905 -0.00521274 3.77462e-05
13.9345 -0.00517969 3.73869e-05
13.9786 -0.00514688 3.70318e-05
14.0227 -0.00511433 3.66802e-05
14.067 -0.00508202 3.63327e-05
14.1113 -0.00504996 3.59886e-05
14.1558 -0.00501813 3.56484e-05
14.2003 -0.00498654 3.53116e-05
14.2449 -0.00495519 3.49785e-05
14.2896 -0.00492406 3.46488e-05
14.3344 -0.00489317 3.43227e-05
14.3793 -0.0048625 3.39999e-05
14.4243 -0.00483206 3.36806e-05
14.4693 -0.00480184 3.33645e-05
14.5145 -0.00477184 3.30518e-05
14.5598 -0.00474205 3.27421e-05
14.6052 -0.00471248 3.24359e-05
14.6506 -0.00468311 3.21326e-05
14.6962 -0.00465396 3.18326e-05
14.7419 -0.00462502 3.15355e-05
14.7877 -0.00459627 3.12416e-05
14.8336 -0.00456773 3.09504e-05
14.8796 -0.0045394 3.06625e-05
14.9257 -0.00451125 3.03772e-05
14.9719 -0.00448331 3.0095e-05
15.0182 -0.00445555 2.98154e-05
15.0647 -0.00442799 2.95388e-05
15.1112 -0.00440061 2.92647e-05
15.1579 -0.00437343 2.89936e-05
15.2047 -0.00434642 2.8725e-05
15.2516 -0.0043196 2.84591e-05
15.2986 -0.00429296 2.81957e-05
15.3458 -0.00426649 2.79351e-05
15.393 -0.00424021 2.76768e-05
15.4404 -0.00421409 2.74212e-05
15.488 -0.00418815 2.71679e-05
15.5356 -0.00416238 2.69172e-05
15.5834 -0.00413677 2.66688e-05
15.6313 -0.00411134 2.64229e-05
15.6794 -0.00408606 2.61791e-05
15.7276 -0.00406095 2.59379e-05
15.7759 -0.004036 2.56987e-05
15.8243 -0.0040112 2.5462e-05
15.873 -0.00398656 2.52273e-05
15.9217 -0.00396208 2.4995e-05
15.9706 -0.00393775 2.47647e-05
16.0197 -0.00391357 2.45367e-05
16.0689 -0.00388954 2.43107e-05
16.1182 -0.00386565 2.40868e-05
16.1677 -0.00384191 2.38649e-05
16.2174 -0.00381832 2.36451e-05
16.2672 -0.00379486 2.34272e-05
16.3172 -0.00377155 2.32114e-05
16.3674 -0.00374837 2.29974e-05
16.4177 -0.00372533 2.27855e-05
16.4682 -0.00370242 2.25753e-05
16.5189 -0.00367965 2.23671e-05
16.5697 -0.00365701 2.21606e-05
16.6208 -0.00363449 2.19561e-05
16.672 -0.00361211 2.17532e-05
16.7234 -0.00358985 2.15522e-05
16.775 -0.00356771 2.13529e-05
16.8268 -0.0035457 2.11553e-05
16.8787 -0.00352381 2.09594e-05
16.9309 -0.00350203 2.07652e-05
16.9833 -0.00348037 2.05726e-05
17.0359 -0.00345883 2.03817e-05
17.0887 -0.0034374 2.01923e-05
17.1418 -0.00341608 2.00045e-05
17.195 -0.00339488 1.98182e-05
17.2485 -0.00337378 1.96336e-05
17.3022 -0.00335279 1.94504e-05
17.3562 -0.0033319 1.92687e-05
17.4104 -0.00331112 1.90884e-05
17.4648 -0.00329043 1.89097e-05
17.5195 -0.00326985 1.87322e-05
17.5744 -0.00324936 1.85563e-05
17.6296 -0.00322897 1.83817e-05
17.6851 -0.00320868 1.82085e-05
17.7408 -0.00318847 1.80365e-05
17.7969 -0.00316836 1.7866e-05
17.8532 -0.00314833 1.76966e-05
17.9098 -0.00312839 1.75286e-05
17.9667 -0.00310854 1.73617e-05
18.0239 -0.00308877 1.71962e-05
18.0815 -0.00306907 1.70318e-05
18.1393 -0.00304946 1.68687e-05
18.1975 -0.00302992 1.67066e-05
18.256 -0.00301046 1.65457e-05
18.3149 -0.00299107 1.63859e-05
18.3742 -0.00297175 1.62273e-05
18.4338 -0.00295249 1.60695e-05
18.4938 -0.0029333 1.5913e-05
18.5542 -0.00291418 1.57574e-05
18.615 -0.00289511 1.56029e-05
18.6762 -0.0028761 1.54493e-05
18.7379 -0.00285715 1.52967e-05
18.8 -0.00283825 1.51449e-05
18.8625 -0.00281939 1.49942e-05
18.9255 -0.00280059 1.48442e-05
18.9891 -0.00278182 1.46952e-05
19.0531 -0.0027631 1.45468e-05
19.1177 -0.00274441 1.43994e-05
19.1828 -0.00272576 1.42526e-05
19.2484 -0.00270713 1.41067e-05
19.3147 -0.00268853 1.39614e-05
19.3816 -0.00266996 1.38168e-05
19.4491 -0.0026514 1.36728e-05
19.5173 -0.00263285 1.35295e-05
19.5862 -0.0026143 1.33866e-05
19.6558 -0.00259576 1.32444e-05
19.7262 -0.00257722 1.31025e-05
19.7974 -0.00255867 1.29612e-05
19.8694 -0.0025401 1.28202e-05
19.9423 -0.0025215 1.26796e-05
20.0162 -0.00250288 1.25391e-05
20.091 -0.00248421 1.2399e-05
20.1669 -0.0024655 1.2259e-05
20.244 -0.00244672 1.21192e-05
20.3222 -0.00242788 1.19792e-05
20.4016 -0.00240895 1.18392e-05
20.4825 -0.00238992 1.16989e-05
20.5648 -0.00237077 1.15585e-05
20.6487 -0.00235149 1.14176e-05
20.7344 -0.00233206 1.12764e-05
20.8219 -0.00231244 1.11343e-05
20.9115 -0.00229262 1.09915e-05
21.0034 -0.00227255 1.08473e-05
21.0979 -0.00225219 1.07019e-05
21.1952 -0.0022315 1.05545e-05
21.2959 -0.0022104 1.04052e-05
21.4004 -0.00218882 1.0253e-05
21.5093 -0.00216664 1.00975e-05
21.6237 -0.00214373 9.93755e-06
21.7448 -0.00211986 9.77203e-06
21.8747 -0.00209471 9.59843e-06
22.0165 -0.00206774 9.41368e-06
22.1768 -0.00203789 9.21032e-06
22.3723 -0.00200236 8.97056e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1Classic/GRp_FRG.txt <==
-22.3723 -0.0020023 -9.08068e-06
-22.1768 -0.00203784 -9.37368e-06
-22.0165 -0.00206761 -9.48745e-06
-21.8747 -0.00209461 -9.52165e-06
-21.7448 -0.00211977 -9.66774e-06
-21.6237 -0.00214364 -9.93832e-06
-21.5093 -0.00216647 -1.0164e-05
-21.4004 -0.00218848 -1.02611e-05
-21.2959 -0.00220999 -1.03664e-05
-21.1952 -0.00223119 -1.05458e-05
-21.0979 -0.00225206 -1.0734e-05
-21.0034 -0.0022725 -1.08235e-05
-20.9115 -0.00229248 -1.08848e-05
-20.8219 -0.00231216 -1.09212e-05
-20.7344 -0.00233162 -1.09979e-05
-20.6487 -0.00235101 -1.11764e-05
-20.5648 -0.00237042 -1.14449e-05
-20.4825 -0.00238981 -1.1705e-05
-20.4016 -0.00240926 -1.2143e-05
-20.3222 -0.00242845 -1.26093e-05
-20.244 -0.00244699 -1.26974e-05
-20.1669 -0.00246521 -1.24119e-05
-20.091 -0.00248365 -1.21102e-05
-20.0162 -0.00250244 -1.21409e-05
-19.9423 -0.0025212 -1.24089e-05
-19.8694 -0.00253987 -1.26823e-05
-19.7974 -0.00255848 -1.29448e-05
-19.7262 -0.00257704 -1.316e-05
-19.6558 -0.00259559 -1.33164e-05
-19.5862 -0.00261414 -1.34451e-05
-19.5173 -0.00263267 -1.35681e-05
-19.4491 -0.00265116 -1.36912e-05
-19.3816 -0.00266968 -1.37901e-05
-19.3147 -0.00268824 -1.38905e-05
-19.2484 -0.00270685 -1.39876e-05
-19.1828 -0.00272552 -1.41192e-05
-19.1177 -0.00274423 -1.42842e-05
-19.0531 -0.00276293 -1.44695e-05
-18.9891 -0.00278161 -1.46662e-05
-18.9255 -0.00280029 -1.48599e-05
-18.8625 -0.002819 -1.50415e-05
-18.8 -0.00283782 -1.51964e-05
-18.7379 -0.00285678 -1.53318e-05
-18.6762 -0.0028759 -1.54706e-05
-18.615 -0.00289512 -1.56237e-05
-18.5542 -0.00291439 -1.57773e-05
-18.4938 -0.00293367 -1.5926e-05
-18.4338 -0.00295295 -1.60733e-05
-18.3742 -0.0029721 -1.62308e-05
-18.3149 -0.00299094 -1.63802e-05
-18.256 -0.00300967 -1.65267e-05
-18.1975 -0.00302868 -1.66729e-05
-18.1393 -0.0030481 -1.68474e-05
-18.0815 -0.00306793 -1.7025e-05
-18.0239 -0.00308801 -1.7195e-05
-17.9667 -0.00310811 -1.73444e-05
-17.9098 -0.00312814 -1.75121e-05
-17.8532 -0.00314813 -1.77024e-05
-17.7969 -0.00316812 -1.78974e-05
-17.7408 -0.00318819 -1.80571e-05
-17.6851 -0.00320838 -1.82092e-05
-17.6296 -0.00322873 -1.8375e-05
-17.5744 -0.00324918 -1.85577e-05
-17.5195 -0.00326971 -1.87378e-05
-17.4648 -0.00329029 -1.89148e-05
-17.4104 -0.00331092 -1.91065e-05
-17.3562 -0.00333158 -1.93242e-05
-17.3022 -0.0033523 -1.95243e-05
-17.2485 -0.00337313 -1.96803e-05
-17.195 -0.00339416 -1.98046e-05
-17.1418 -0.00341544 -1.99305e-05
-17.0887 -0.00343691 -2.00797e-05
-17.0359 -0.00345846 -2.02525e-05
-16.9833 -0.00348009 -2.04565e-05
-16.9309 -0.00350176 -2.07051e-05
-16.8787 -0.00352347 -2.09765e-05
-16.8268 -0.00354521 -2.12487e-05
-16.775 -0.00356708 -2.15041e-05
-16.7234 -0.00358914 -2.17358e-05
-16.672 -0.00361147 -2.19483e-05
-16.6208 -0.00363405 -2.2159e-05
-16.5697 -0.00365668 -2.23583e-05
-16.5189 -0.00367937 -2.25689e-05
-16.4682 -0.00370206 -2.27296e-05
-16.4177 -0.00372484 -2.2883e-05
-16.3674 -0.00374777 -2.30377e-05
-16.3172 -0.00377088 -2.31951e-05
-16.2672 -0.00379418 -2.3324e-05
-16.2174 -0.00381775 -2.35067e-05
-16.1677 -0.00384157 -2.37963e-05
-16.1182 -0.00386556 -2.43136e-05
-16.0689 -0.00388962 -2.49778e-05
-16.0197 -0.00391356 -2.55989e-05
-15.9706 -0.0039374 -2.59708e-05
-15.9217 -0.00396128 -2.59757e-05
-15.873 -0.00398533 -2.57123e-05
-15.8243 -0.00400979 -2.54558e-05
-15.7759 -0.00403471 -2.55509e-05
-15.7276 -0.00405993 -2.61583e-05
-15.6794 -0.00408511 -2.70332e-05
-15.6313 -0.00411021 -2.76849e-05
-15.5834 -0.00413554 -2.79399e-05
-15.5356 -0.00416112 -2.77906e-05
-15.488 -0.00418672 -2.73294e-05
-15.4404 -0.00421249 -2.68842e-05
-15.393 -0.00423857 -2.67555e-05
-15.3458 -0.00426501 -2.71274e-05
-15.2986 -0.00429167 -2.79444e-05
-15.2516 -0.0043184 -2.89707e-05
-15.2047 -0.00434516 -2.99982e-05
-15.1579 -0.00437196 -3.08579e-05
-15.1112 -0.00439894 -3.14648e-05
-15.0647 -0.00442607 -3.18243e-05
-15.0182 -0.00445327 -3.19884e-05
-14.9719 -0.0044806 -3.20447e-05
-14.9257 -0.00450821 -3.20437e-05
-14.8796 -0.00453624 -3.20445e-05
-14.8336 -0.0045646 -3.20725e-05
-14.7877 -0.0045932 -3.21592e-05
-14.7419 -0.0046221 -3.22753e-05
-14.6962 -0.00465132 -3.24265e-05
-14.6506 -0.00468075 -3.25855e-05
-14.6052 -0.00471008 -3.27783e-05
-14.5598 -0.00473933 -3.29768e-05
-14.5145 -0.00476873 -3.32012e-05
-14.4693 -0.0047985 -3.34443e-05
-14.4243 -0.0048287 -3.373e-05
-14.3793 -0.00485916 -3.40199e-05
-14.3344 -0.00488988 -3.43309e-05
-14.2896 -0.00492084 -3.46294e-05
-14.2449 -0.00495208 -3.49428e-05
-14.2003 -0.00498357 -3.52471e-05
-14.1558 -0.00501531 -3.55723e-05
-14.1113 -0.00504721 -3.58868e-05
-14.067 -0.00507921 -3.62307e-05
-14.0227 -0.00511137 -3.65799e-05
-13.9786 -0.00514362 -3.69361e-05
-13.9345 -0.00517586 -3.72649e-05
-13.8905 -0.00520809 -3.75961e-05
-13.8466 -0.00524064 -3.79168e-05
-13.8028 -0.00527405 -3.82579e-05
-13.759 -0.00530835 -3.86308e-05
-13.7153 -0.00534307 -3.90609e-05
-13.6718 -0.00537796 -3.95143e-05
-13.6283 -0.00541323 -3.99854e-05
-13.5848 -0.00544888 -4.04375e-05
-13.5415 -0.00548443 -4.0861e-05
-13.4982 -0.00551944 -4.12378e-05
-13.455 -0.00555428 -4.1592e-05
-13.4119 -0.00558979 -4.1956e-05
-13.3689 -0.0056261 -4.23767e-05
-13.3259 -0.0056631 -4.28622e-05
-13.283 -0.00570083 -4.33834e-05
-13.2402 -0.00573916 -4.38939e-05
-13.1974 -0.00577795 -4.43883e-05
-13.1547 -0.0058169 -4.483e-05
-13.1121 -0.00585565 -4.51957e-05
-13.0696 -0.00589416 -4.54677e-05
-13.0271 -0.00593273 -4.57199e-05
-12.9847 -0.00597153 -4.60155e-05
-12.9424 -0.00601053 -4.64254e-05
-12.9001 -0.00604972 -4.69339e-05
-12.8579 -0.00608933 -4.75237e-05
-12.8158 -0.00612963 -4.81453e-05
-12.7737 -0.00617052 -4.87426e-05
-12.7317 -0.00621158 -4.92327e-05
-12.6898 -0.00625264 -4.95983e-05
-12.6479 -0.00629387 -4.99435e-05
-12.6061 -0.00633557 -5.04236e-05
-12.5643 -0.00637781 -5.10515e-05
-12.5226 -0.00642039 -5.17641e-05
-12.481 -0.00646331 -5.23907e-05
-12.4394 -0.00650685 -5.29605e-05
-12.3979 -0.00655112 -5.35304e-05
-12.3565 -0.00659562 -5.40982e-05
-12.3151 -0.00664007 -5.45112e-05
-12.2738 -0.00668456 -5.47481e-05
-12.2325 -0.00672951 -5.49068e-05
-12.1913 -0.00677527 -5.5106e-05
-12.1501 -0.00682171 -5.53503e-05
-12.109 -0.00686847 -5.56125e-05
-12.068 -0.00691536 -5.58065e-05
-12.027 -0.00696261 -5.61899e-05
-11.986 -0.00701052 -5.69184e-05
-11.9452 -0.00705879 -5.76677e-05
-11.9043 -0.00710745 -5.80343e-05
-11.8636 -0.00715696 -5.81526e-05
-11.8228 -0.00720773 -5.85066e-05
-11.7822 -0.00725957 -5.94358e-05
-11.7415 -0.00731165 -6.05717e-05
-11.701 -0.0073629 -6.12576e-05
-11.6605 -0.00741388 -6.13477e-05
-11.62 -0.00746607 -6.18557e-05
-11.5796 -0.00752004 -6.36515e-05
-11.5392 -0.00757474 -6.62323e-05
-11.4989 -0.007629 -6.83243e-05
-11.4587 -0.00768318 -6.96516e-05
-11.4184 -0.00773767 -7.00658e-05
-11.3783 -0.00779269 -6.98869e-05
-11.3381 -0.00784794 -6.96986e-05
-11.2981 -0.00790357 -6.98386e-05
-11.2581 -0.00795997 -7.0536e-05
-11.2181 -0.0080175 -7.19859e-05
-11.1781 -0.00807593 -7.40303e-05
-11.1383 -0.00813473 -7.6321e-05
-11.0984 -0.00819376 -7.84402e-05
-11.0586 -0.00825308 -8.02103e-05
-11.0189 -0.00831253 -8.14727e-05
-10.9792 -0.00837238 -8.21714e-05
-10.9395 -0.00843287 -8.23902e-05
-10.8999 -0.00849425 -8.23382e-05
-10.8603 -0.008557 -8.22036e-05
-10.8208 -0.00862099 -8.22077e-05
-10.7813 -0.00868546 -8.23641e-05
-10.7418 -0.00875023 -8.26948e-05
-10.7024 -0.00881509 -8.31771e-05
-10.6631 -0.00888006 -8.38301e-05
-10.6238 -0.00894588 -8.45769e-05
-10.5845 -0.00901276 -8.54486e-05
-10.5452 -0.00908086 -8.63878e-05
-10.506 -0.00915026 -8.73558e-05
-10.4669 -0.00922064 -8.83303e-05
-10.4278 -0.00929149 -8.9385e-05
-10.3887 -0.00936259 -9.04194e-05
-10.3496 -0.00943338 -9.14903e-05
-10.3106 -0.00950433 -9.25806e-05
-10.2717 -0.00957624 -9.37034e-05
-10.2328 -0.00964945 -9.483e-05
-10.1939 -0.00972421 -9.60324e-05
-10.155 -0.00980011 -9.72033e-05
-10.1162 -0.00987677 -9.84176e-05
-10.0774 -0.00995434 -9.96397e-05
-10.0387 -0.0100328 -0.000100898
-10 -0.0101118 -0.000102114
-9.96134 -0.0101918 -0.000103389
-9.92271 -0.010273 -0.000104617
-9.88412 -0.0103545 -0.000105835
-9.84557 -0.0104365 -0.000107092
-9.80704 -0.0105191 -0.000108471
-9.76856 -0.010602 -0.000109757
-9.73011 -0.0106855 -0.00011109
-9.69169 -0.01077 -0.000112417
-9.65331 -0.0108556 -0.000113724
-9.61496 -0.0109435 -0.000115124
-9.57664 -0.0110343 -0.000116756
-9.53836 -0.0111268 -0.000118283
-9.50011 -0.01122 -0.000119756
-9.46189 -0.0113118 -0.00012116
-9.42371 -0.0114028 -0.000122553
-9.38556 -0.0114944 -0.000124009
-9.34744 -0.011587 -0.000125655
-9.30935 -0.0116812 -0.000127236
-9.2713 -0.0117779 -0.000128775
-9.23327 -0.0118776 -0.000130323
-9.19528 -0.0119791 -0.000132004
-9.15732 -0.0120819 -0.000133677
-9.11939 -0.0121858 -0.00013549
-9.08149 -0.01229 -0.000137221
-9.04362 -0.0123945 -0.000138762
-9.00578 -0.0125001 -0.000140315
-8.96797 -0.0126063 -0.000142155
-8.93019 -0.0127131 -0.000143901
-8.89244 -0.0128211 -0.000145808
-8.85471 -0.0129302 -0.000147877
-8.81702 -0.0130408 -0.00014978
-8.77936 -0.0131542 -0.000151611
-8.74172 -0.0132698 -0.000153952
-8.70412 -0.0133865 -0.000156239
-8.66654 -0.0135047 -0.000158415
-8.62899 -0.0136244 -0.000160884
-8.59146 -0.0137449 -0.000163421
-8.55397 -0.0138669 -0.000165485
-8.5165 -0.0139916 -0.000167695
-8.47906 -0.0141179 -0.000170049
-8.44165 -0.0142451 -0.000172006
-8.40426 -0.0143735 -0.000173681
-8.3669 -0.0145026 -0.000175659
-8.32956 -0.0146328 -0.00017754
-8.29226 -0.0147665 -0.000179682
-8.25497 -0.014904 -0.000182411
-8.21772 -0.015043 -0.000185051
-8.18049 -0.0151831 -0.000187695
-8.14328 -0.0153234 -0.000191098
-8.1061 -0.0154643 -0.00019429
-8.06895 -0.0156089 -0.000197316
-8.03182 -0.0157581 -0.000200927
-7.99471 -0.015909 -0.000202913
-7.95763 -0.0160615 -0.000201783
-7.92058 -0.0162164 -0.000201038
-7.88355 -0.016372 -0.00020278
-7.84654 -0.0165288 -0.000206011
-7.80955 -0.0166914 -0.000212811
-7.77259 -0.0168561 -0.000224971
-7.73566 -0.0170175 -0.000234519
-7.69874 -0.01718 -0.000236997
-7.66185 -0.0173454 -0.000237711
-7.62498 -0.0175108 -0.000238234
-7.58814 -0.0176823 -0.000236905
-7.55132 -0.0178668 -0.00023991
-7.51452 -0.0180554 -0.000249029
-7.47774 -0.0182432 -0.000256984
-7.44099 -0.0184345 -0.000264628
-7.40425 -0.018626 -0.000275532
-7.36754 -0.0188154 -0.000286144
-7.33085 -0.0190085 -0.000298636
-7.29418 -0.0192 -0.000314088
-7.25754 -0.0193866 -0.000325082
-7.22091 -0.0195772 -0.000328483
-7.18431 -0.019773 -0.000326624
-7.14772 -0.0199754 -0.000321558
-7.11116 -0.0201833 -0.000316951
-7.07462 -0.0203962 -0.000314313
-7.0381 -0.0206137 -0.000314149
-7.00159 -0.0208351 -0.000315669
-6.96511 -0.0210581 -0.000318776
-6.92865 -0.0212835 -0.000322529
-6.89221 -0.0215126 -0.000326828
-6.85579 -0.021747 -0.000331258
-6.81938 -0.0219864 -0.000336007
-6.783 -0.0222297 -0.000340937
-6.74664 -0.0224762 -0.00034637
-6.71029 -0.0227268 -0.00035164
-6.67397 -0.0229819 -0.000357274
-6.63766 -0.0232408 -0.000362924
-6.60137 -0.0235031 -0.000368723
-6.5651 -0.0237691 -0.000374485
-6.52885 -0.0240386 -0.000380566
-6.49262 -0.0243126 -0.000386658
-6.4564 -0.0245914 -0.000393454
-6.42021 -0.0248748 -0.000400197
-6.38403 -0.0251632 -0.000407239
-6.34786 -0.0254573 -0.000414406
-6.31172 -0.0257576 -0.000421866
-6.27559 -0.0260634 -0.000429119
-6.23949 -0.0263734 -0.000436824
-6.20339 -0.0266908 -0.000444439
-6.16732 -0.0270176 -0.000452679
-6.13126 -0.0273505 -0.000460823
-6.09522 -0.0276842 -0.000468981
-6.05919 -0.0280194 -0.000477162
-6.02319 -0.0283606 -0.000486098
-5.9872 -0.0287102 -0.000494804
-5.95122 -0.0290675 -0.000504431
-5.91526 -0.0294288 -0.000514218
-5.87932 -0.0297934 -0.000524218
-5.84339 -0.0301672 -0.000534217
-5.80748 -0.0305566 -0.00054507
-5.77158 -0.0309665 -0.00055587
-5.7357 -0.031384 -0.000567486
-5.69984 -0.0317916 -0.00057814
-5.66399 -0.0321927 -0.000588892
-5.62815 -0.032611 -0.000600965
-5.59233 -0.0330623 -0.000614655
-5.55653 -0.0335342 -0.000628228
-5.52074 -0.0339995 -0.000643149
-5.48497 -0.0344537 -0.000657279
-5.4492 -0.034923 -0.000671516
-5.41346 -0.0354175 -0.000685784
-5.37773 -0.0359195 -0.000700217
-5.34201 -0.0364158 -0.000714175
-5.30631 -0.0369049 -0.000729274
-5.27062 -0.0374179 -0.000743663
-5.23494 -0.0379622 -0.000759495
-5.19928 -0.0385213 -0.000776448
-5.16363 -0.03908 -0.000793312
-5.128 -0.0396367 -0.000809491
-5.09237 -0.040207 -0.000828541
-5.05677 -0.0407967 -0.000847303
-5.02117 -0.0414105 -0.000867318
-4.98559 -0.0420419 -0.00088791
-4.95002 -0.04269 -0.000908881
-4.91446 -0.0433507 -0.000930088
-4.87892 -0.0440217 -0.000952657
-4.84339 -0.0447035 -0.000972745
-4.80787 -0.0453999 -0.000995403
-4.77237 -0.0461084 -0.00101964
-4.73687 -0.0468319 -0.00104265
-4.70139 -0.0475708 -0.00106559
-4.66592 -0.048326 -0.00109189
-4.63046 -0.0491017 -0.00111668
-4.59502 -0.0499007 -0.00114444
-4.55958 -0.0507185 -0.00117352
-4.52416 -0.0515613 -0.00120341
-4.48875 -0.0524278 -0.00123538
-4.45335 -0.0533104 -0.0012689
-4.41797 -0.0542127 -0.00129912
-4.38259 -0.055139 -0.00133348
-4.34722 -0.0560862 -0.00136788
-4.31187 -0.0570608 -0.00139809
-4.27653 -0.0580589 -0.00142813
-4.24119 -0.0590765 -0.00146213
-4.20587 -0.0601265 -0.00149506
-4.17056 -0.0612057 -0.00153506
-4.13526 -0.0623082 -0.00158133
-4.09997 -0.0634513 -0.00163288
-4.06469 -0.0646357 -0.00168825
-4.02942 -0.0658556 -0.00174877
-3.99416 -0.0671196 -0.00179926
-3.95891 -0.0684249 -0.00184433
-3.92367 -0.0697603 -0.00189028
-3.88844 -0.0711327 -0.00192736
-3.85322 -0.0725277 -0.00194924
-3.81801 -0.0739511 -0.00196763
-3.7828 -0.0754464 -0.00197774
-3.74761 -0.076995 -0.00200184
-3.71243 -0.07857 -0.00205349
-3.67726 -0.0802142 -0.00212764
-3.64209 -0.08192 -0.00222071
-3.60694 -0.083665 -0.00232714
-3.57179 -0.085495 -0.00237423
-3.53665 -0.087451 -0.00235908
-3.50152 -0.0895222 -0.00236027
-3.4664 -0.0917517 -0.00240682
-3.43129 -0.0941476 -0.00261342
-3.39619 -0.0966576 -0.00313448
-3.36109 -0.0990925 -0.00373467
-3.32601 -0.10124 -0.0041218
-3.29093 -0.103155 -0.00433391
-3.25586 -0.105223 -0.00433447
-3.2208 -0.107675 -0.00427378
-3.18574 -0.110408 -0.00444232
-3.1507 -0.113316 -0.00481609
-3.11566 -0.116187 -0.00525279
-3.08063 -0.118773 -0.00559605
-3.0456 -0.121547 -0.00573466
-3.01059 -0.124595 -0.00576988
-2.97558 -0.127791 -0.00572527
-2.94058 -0.131231 -0.00572044
-2.90558 -0.134957 -0.00582693
-2.87059 -0.138809 -0.00595801
-2.83561 -0.142793 -0.00611495
-2.80064 -0.146996 -0.00631172
-2.76567 -0.151464 -0.00655486
-2.73071 -0.156074 -0.00680443
-2.69576 -0.160851 -0.0070715
-2.66081 -0.165862 -0.00736636
-2.62587 -0.171185 -0.00771502
-2.59094 -0.176746 -0.00810211
-2.55601 -0.182553 -0.00853412
-2.52109 -0.188659 -0.00899188
-2.48617 -0.195144 -0.00949121
-2.45126 -0.201926 -0.0100142
-2.41636 -0.209072 -0.0105854
-2.38146 -0.21665 -0.0112
-2.34657 -0.224776 -0.011892
-2.31168 -0.233325 -0.012633
-2.2768 -0.242339 -0.0134481
-2.24192 -0.251953 -0.0143244
-2.20705 -0.262355 -0.0153069
-2.17219 -0.273422 -0.0163595
-2.13733 -0.285331 -0.017537
-2.10247 -0.29821 -0.0188325
-2.06762 -0.31223 -0.0203035
-2.03278 -0.327106 -0.0218887
-1.99794 -0.342847 -0.0236342
-1.9631 -0.359496 -0.0255102
-1.92827 -0.377252 -0.0276001
-1.89345 -0.39603 -0.029851
-1.85862 -0.416593 -0.0324529
-1.82381 -0.439417 -0.0354452
-1.78899 -0.464955 -0.0389908
-1.75419 -0.49313 -0.0430386
-1.71938 -0.524798 -0.0478571
-1.68458 -0.560692 -0.0535538
-1.64979 -0.602259 -0.0605684
-1.61499 -0.649086 -0.0688583
-1.58021 -0.702069 -0.0789366
-1.54542 -0.761496 -0.0910194
-1.51064 -0.828151 -0.1057
-1.47586 -0.902708 -0.123184
-1.44109 -0.99056 -0.14571
-1.40632 -1.09925 -0.175931
-1.37155 -1.23162 -0.216124
-1.33679 -1.37414 -0.262769
-1.30203 -1.52531 -0.316702
-1.26727 -1.72622 -0.398449
-1.23251 -2.0382 -0.553143
-1.19776 -2.47265 -0.821612
-1.16301 -3.13141 -1.38977
-1.12827 -3.95378 -2.63428
-1.09352 -4.20869 -5.26512
-1.05878 -0.997781 -8.48834
-1.02405 3.00632 -7.49333
-0.989309 4.49047 -4.93088
-0.954576 4.3355 -2.9007
-0.919844 3.71206 -1.66012
-0.885115 3.07953 -0.982877
-0.850388 2.62273 -0.647579
-0.815663 2.30131 -0.463285
-0.78094 2.0544 -0.346482
-0.746219 1.86262 -0.268788
-0.711499 1.718 -0.216177
-0.676781 1.6013 -0.177762
-0.642065 1.49661 -0.146636
-0.60735 1.40436 -0.121862
-0.572637 1.32715 -0.102329
-0.537925 1.2625 -0.0868985
-0.503214 1.20732 -0.0741679
-0.468504 1.16115 -0.0638416
-0.433796 1.12227 -0.0551252
-0.399089 1.08819 -0.0476956
-0.364382 1.05712 -0.0410222
-0.329676 1.03004 -0.0352449
-0.294972 1.00747 -0.0301074
-0.260267 0.988461 -0.0255942
-0.225564 0.972359 -0.0214062
-0.190861 0.959778 -0.0176561
-0.156158 0.950259 -0.0141189
-0.121456 0.942288 -0.0108252
-0.0867541 0.935158 -0.00758299
-0.0520524 0.930008 -0.00451708
-0.0173508 0.927549 -0.00147222
0.0173508 0.927549 0.00147222
0.0520524 0.930008 0.00451708
0.0867541 0.935158 0.00758299
0.121456 0.942288 0.0108252
0.156158 0.950259 0.0141189
0.190861 0.959778 0.0176561
0.225564 0.972359 0.0214062
0.260267 0.988461 0.0255942
0.294972 1.00747 0.0301074
0.329676 1.03004 0.0352449
0.364382 1.05712 0.0410222
0.399089 1.08819 0.0476956
0.433796 1.12227 0.0551252
0.468504 1.16115 0.0638416
0.503214 1.20732 0.0741679
0.537925 1.2625 0.0868985
0.572637 1.32715 0.102329
0.60735 1.40436 0.121862
0.642065 1.49661 0.146636
0.676781 1.6013 0.177762
0.711499 1.718 0.216177
0.746219 1.86262 0.268788
0.78094 2.0544 0.346482
0.815663 2.30131 0.463285
0.850388 2.62273 0.647579
0.885115 3.07953 0.982877
0.919844 3.71206 1.66012
0.954576 4.3355 2.9007
0.989309 4.49047 4.93088
1.02405 3.00632 7.49333
1.05878 -0.997781 8.48834
1.09352 -4.20869 5.26512
1.12827 -3.95378 2.63428
1.16301 -3.13141 1.38977
1.19776 -2.47265 0.821612
1.23251 -2.0382 0.553143
1.26727 -1.72622 0.398449
1.30203 -1.52531 0.316702
1.33679 -1.37414 0.262769
1.37155 -1.23162 0.216124
1.40632 -1.09925 0.175931
1.44109 -0.99056 0.14571
1.47586 -0.902708 0.123184
1.51064 -0.828151 0.1057
1.54542 -0.761496 0.0910194
1.58021 -0.702069 0.0789366
1.61499 -0.649086 0.0688583
1.64979 -0.602259 0.0605684
1.68458 -0.560692 0.0535538
1.71938 -0.524798 0.0478571
1.75419 -0.49313 0.0430386
1.78899 -0.464955 0.0389908
1.82381 -0.439417 0.0354452
1.85862 -0.416593 0.0324529
1.89345 -0.39603 0.029851
1.92827 -0.377252 0.0276001
1.9631 -0.359496 0.0255102
1.99794 -0.342847 0.0236342
2.03278 -0.327106 0.0218887
2.06762 -0.31223 0.0203035
2.10247 -0.29821 0.0188325
2.13733 -0.285331 0.017537
2.17219 -0.273422 0.0163595
2.20705 -0.262355 0.0153069
2.24192 -0.251953 0.0143244
2.2768 -0.242339 0.0134481
2.31168 -0.233325 0.012633
2.34657 -0.224776 0.011892
2.38146 -0.21665 0.0112
2.41636 -0.209072 0.0105854
2.45126 -0.201926 0.0100142
2.48617 -0.195144 0.00949121
2.52109 -0.188659 0.00899188
2.55601 -0.182553 0.00853412
2.59094 -0.176746 0.00810211
2.62587 -0.171185 0.00771502
2.66081 -0.165862 0.00736636
2.69576 -0.160851 0.0070715
2.73071 -0.156074 0.00680443
2.76567 -0.151464 0.00655486
2.80064 -0.146996 0.00631172
2.83561 -0.142793 0.00611495
2.87059 -0.138809 0.00595801
2.90558 -0.134957 0.00582693
2.94058 -0.131231 0.00572044
2.97558 -0.127791 0.00572527
3.01059 -0.124595 0.00576988
3.0456 -0.121547 0.00573466
3.08063 -0.118773 0.00559605
3.11566 -0.116187 0.00525279
3.1507 -0.113316 0.00481609
3.18574 -0.110408 0.00444232
3.2208 -0.107675 0.00427378
3.25586 -0.105223 0.00433447
3.29093 -0.103155 0.00433391
3.32601 -0.10124 0.0041218
3.36109 -0.0990925 0.00373467
3.39619 -0.0966576 0.00313448
3.43129 -0.0941476 0.00261342
3.4664 -0.0917517 0.00240682
3.50152 -0.0895222 0.00236027
3.53665 -0.087451 0.00235908
3.57179 -0.085495 0.00237423
3.60694 -0.083665 0.00232714
3.64209 -0.08192 0.00222071
3.67726 -0.0802142 0.00212764
3.71243 -0.07857 0.00205349
3.74761 -0.076995 0.00200184
3.7828 -0.0754464 0.00197774
3.81801 -0.0739511 0.00196763
3.85322 -0.0725277 0.00194924
3.88844 -0.0711327 0.00192736
3.92367 -0.0697603 0.00189028
3.95891 -0.0684249 0.00184433
3.99416 -0.0671196 0.00179926
4.02942 -0.0658556 0.00174877
4.06469 -0.0646357 0.00168825
4.09997 -0.0634513 0.00163288
4.13526 -0.0623082 0.00158133
4.17056 -0.0612057 0.00153506
4.20587 -0.0601265 0.00149506
4.24119 -0.0590765 0.00146213
4.27653 -0.0580589 0.00142813
4.31187 -0.0570608 0.00139809
4.34722 -0.0560862 0.00136788
4.38259 -0.055139 0.00133348
4.41797 -0.0542127 0.00129912
4.45335 -0.0533104 0.0012689
4.48875 -0.0524278 0.00123538
4.52416 -0.0515613 0.00120341
4.55958 -0.0507185 0.00117352
4.59502 -0.0499007 0.00114444
4.63046 -0.0491017 0.00111668
4.66592 -0.048326 0.00109189
4.70139 -0.0475708 0.00106559
4.73687 -0.0468319 0.00104265
4.77237 -0.0461084 0.00101964
4.80787 -0.0453999 0.000995403
4.84339 -0.0447035 0.000972745
4.87892 -0.0440217 0.000952657
4.91446 -0.0433507 0.000930088
4.95002 -0.04269 0.000908881
4.98559 -0.0420419 0.00088791
5.02117 -0.0414105 0.000867318
5.05677 -0.0407967 0.000847303
5.09237 -0.040207 0.000828541
5.128 -0.0396367 0.000809491
5.16363 -0.03908 0.000793312
5.19928 -0.0385213 0.000776448
5.23494 -0.0379622 0.000759495
5.27062 -0.0374179 0.000743663
5.30631 -0.0369049 0.000729274
5.34201 -0.0364158 0.000714175
5.37773 -0.0359195 0.000700217
5.41346 -0.0354175 0.000685784
5.4492 -0.034923 0.000671516
5.48497 -0.0344537 0.000657279
5.52074 -0.0339995 0.000643149
5.55653 -0.0335342 0.000628228
5.59233 -0.0330623 0.000614655
5.62815 -0.032611 0.000600965
5.66399 -0.0321927 0.000588892
5.69984 -0.0317916 0.00057814
5.7357 -0.031384 0.000567486
5.77158 -0.0309665 0.00055587
5.80748 -0.0305566 0.00054507
5.84339 -0.0301672 0.000534217
5.87932 -0.0297934 0.000524218
5.91526 -0.0294288 0.000514218
5.95122 -0.0290675 0.000504431
5.9872 -0.0287102 0.000494804
6.02319 -0.0283606 0.000486098
6.05919 -0.0280194 0.000477162
6.09522 -0.0276842 0.000468981
6.13126 -0.0273505 0.000460823
6.16732 -0.0270176 0.000452679
6.20339 -0.0266908 0.000444439
6.23949 -0.0263734 0.000436824
6.27559 -0.0260634 0.000429119
6.31172 -0.0257576 0.000421866
6.34786 -0.0254573 0.000414406
6.38403 -0.0251632 0.000407239
6.42021 -0.0248748 0.000400197
6.4564 -0.0245914 0.000393454
6.49262 -0.0243126 0.000386658
6.52885 -0.0240386 0.000380566
6.5651 -0.0237691 0.000374485
6.60137 -0.0235031 0.000368723
6.63766 -0.0232408 0.000362924
6.67397 -0.0229819 0.000357274
6.71029 -0.0227268 0.00035164
6.74664 -0.0224762 0.00034637
6.783 -0.0222297 0.000340937
6.81938 -0.0219864 0.000336007
6.85579 -0.021747 0.000331258
6.89221 -0.0215126 0.000326828
6.92865 -0.0212835 0.000322529
6.96511 -0.0210581 0.000318776
7.00159 -0.0208351 0.000315669
7.0381 -0.0206137 0.000314149
7.07462 -0.0203962 0.000314313
7.11116 -0.0201833 0.000316951
7.14772 -0.0199754 0.000321558
7.18431 -0.019773 0.000326624
7.22091 -0.0195772 0.000328483
7.25754 -0.0193866 0.000325082
7.29418 -0.0192 0.000314088
7.33085 -0.0190085 0.000298636
7.36754 -0.0188154 0.000286144
7.40425 -0.018626 0.000275532
7.44099 -0.0184345 0.000264628
7.47774 -0.0182432 0.000256984
7.51452 -0.0180554 0.000249029
7.55132 -0.0178668 0.00023991
7.58814 -0.0176823 0.000236905
7.62498 -0.0175108 0.000238234
7.66185 -0.0173454 0.000237711
7.69874 -0.01718 0.000236997
7.73566 -0.0170175 0.000234519
7.77259 -0.0168561 0.000224971
7.80955 -0.0166914 0.000212811
7.84654 -0.0165288 0.000206011
7.88355 -0.016372 0.00020278
7.92058 -0.0162164 0.000201038
7.95763 -0.0160615 0.000201783
7.99471 -0.015909 0.000202913
8.03182 -0.0157581 0.000200927
8.06895 -0.0156089 0.000197316
8.1061 -0.0154643 0.00019429
8.14328 -0.0153234 0.000191098
8.18049 -0.0151831 0.000187695
8.21772 -0.015043 0.000185051
8.25497 -0.014904 0.000182411
8.29226 -0.0147665 0.000179682
8.32956 -0.0146328 0.00017754
8.3669 -0.0145026 0.000175659
8.40426 -0.0143735 0.000173681
8.44165 -0.0142451 0.000172006
8.47906 -0.0141179 0.000170049
8.5165 -0.0139916 0.000167695
8.55397 -0.0138669 0.000165485
8.59146 -0.0137449 0.000163421
8.62899 -0.0136244 0.000160884
8.66654 -0.0135047 0.000158415
8.70412 -0.0133865 0.000156239
8.74172 -0.0132698 0.000153952
8.77936 -0.0131542 0.000151611
8.81702 -0.0130408 0.00014978
8.85471 -0.0129302 0.000147877
8.89244 -0.0128211 0.000145808
8.93019 -0.0127131 0.000143901
8.96797 -0.0126063 0.000142155
9.00578 -0.0125001 0.000140315
9.04362 -0.0123945 0.000138762
9.08149 -0.01229 0.000137221
9.11939 -0.0121858 0.00013549
9.15732 -0.0120819 0.000133677
9.19528 -0.0119791 0.000132004
9.23327 -0.0118776 0.000130323
9.2713 -0.0117779 0.000128775
9.30935 -0.0116812 0.000127236
9.34744 -0.011587 0.000125655
9.38556 -0.0114944 0.000124009
9.42371 -0.0114028 0.000122553
9.46189 -0.0113118 0.00012116
9.50011 -0.01122 0.000119756
9.53836 -0.0111268 0.000118283
9.57664 -0.0110343 0.000116756
9.61496 -0.0109435 0.000115124
9.65331 -0.0108556 0.000113724
9.69169 -0.01077 0.000112417
9.73011 -0.0106855 0.00011109
9.76856 -0.010602 0.000109757
9.80704 -0.0105191 0.000108471
9.84557 -0.0104365 0.000107092
9.88412 -0.0103545 0.000105835
9.92271 -0.010273 0.000104617
9.96134 -0.0101918 0.000103389
10 -0.0101118 0.000102114
10.0387 -0.0100328 0.000100898
10.0774 -0.00995434 9.96397e-05
10.1162 -0.00987677 9.84176e-05
10.155 -0.00980011 9.72033e-05
10.1939 -0.00972421 9.60324e-05
10.2328 -0.00964945 9.483e-05
10.2717 -0.00957624 9.37034e-05
10.3106 -0.00950433 9.25806e-05
10.3496 -0.00943338 9.14903e-05
10.3887 -0.00936259 9.04194e-05
10.4278 -0.00929149 8.9385e-05
10.4669 -0.00922064 8.83303e-05
10.506 -0.00915026 8.73558e-05
10.5452 -0.00908086 8.63878e-05
10.5845 -0.00901276 8.54486e-05
10.6238 -0.00894588 8.45769e-05
10.6631 -0.00888006 8.38301e-05
10.7024 -0.00881509 8.31771e-05
10.7418 -0.00875023 8.26948e-05
10.7813 -0.00868546 8.23641e-05
10.8208 -0.00862099 8.22077e-05
10.8603 -0.008557 8.22036e-05
10.8999 -0.00849425 8.23382e-05
10.9395 -0.00843287 8.23902e-05
10.9792 -0.00837238 8.21714e-05
11.0189 -0.00831253 8.14727e-05
11.0586 -0.00825308 8.02103e-05
11.0984 -0.00819376 7.84402e-05
11.1383 -0.00813473 7.6321e-05
11.1781 -0.00807593 7.40303e-05
11.2181 -0.0080175 7.19859e-05
11.2581 -0.00795997 7.0536e-05
11.2981 -0.00790357 6.98386e-05
11.3381 -0.00784794 6.96986e-05
11.3783 -0.00779269 6.98869e-05
11.4184 -0.00773767 7.00658e-05
11.4587 -0.00768318 6.96516e-05
11.4989 -0.007629 6.83243e-05
11.5392 -0.00757474 6.62323e-05
11.5796 -0.00752004 6.36515e-05
11.62 -0.00746607 6.18557e-05
11.6605 -0.00741388 6.13477e-05
11.701 -0.0073629 6.12576e-05
11.7415 -0.00731165 6.05717e-05
11.7822 -0.00725957 5.94358e-05
11.8228 -0.00720773 5.85066e-05
11.8636 -0.00715696 5.81526e-05
11.9043 -0.00710745 5.80343e-05
11.9452 -0.00705879 5.76677e-05
11.986 -0.00701052 5.69184e-05
12.027 -0.00696261 5.61899e-05
12.068 -0.00691536 5.58065e-05
12.109 -0.00686847 5.56125e-05
12.1501 -0.00682171 5.53503e-05
12.1913 -0.00677527 5.5106e-05
12.2325 -0.00672951 5.49068e-05
12.2738 -0.00668456 5.47481e-05
12.3151 -0.00664007 5.45112e-05
12.3565 -0.00659562 5.40982e-05
12.3979 -0.00655112 5.35304e-05
12.4394 -0.00650685 5.29605e-05
12.481 -0.00646331 5.23907e-05
12.5226 -0.00642039 5.17641e-05
12.5643 -0.00637781 5.10515e-05
12.6061 -0.00633557 5.04236e-05
12.6479 -0.00629387 4.99435e-05
12.6898 -0.00625264 4.95983e-05
12.7317 -0.00621158 4.92327e-05
12.7737 -0.00617052 4.87426e-05
12.8158 -0.00612963 4.81453e-05
12.8579 -0.00608933 4.75237e-05
12.9001 -0.00604972 4.69339e-05
12.9424 -0.00601053 4.64254e-05
12.9847 -0.00597153 4.60155e-05
13.0271 -0.00593273 4.57199e-05
13.0696 -0.00589416 4.54677e-05
13.1121 -0.00585565 4.51957e-05
13.1547 -0.0058169 4.483e-05
13.1974 -0.00577795 4.43883e-05
13.2402 -0.00573916 4.38939e-05
13.283 -0.00570083 4.33834e-05
13.3259 -0.0056631 4.28622e-05
13.3689 -0.0056261 4.23767e-05
13.4119 -0.00558979 4.1956e-05
13.455 -0.00555428 4.1592e-05
13.4982 -0.00551944 4.12378e-05
13.5415 -0.00548443 4.0861e-05
13.5848 -0.00544888 4.04375e-05
13.6283 -0.00541323 3.99854e-05
13.6718 -0.00537796 3.95143e-05
13.7153 -0.00534307 3.90609e-05
13.759 -0.00530835 3.86308e-05
13.8028 -0.00527405 3.82579e-05
13.8466 -0.00524064 3.79168e-05
13.8905 -0.00520809 3.75961e-05
13.9345 -0.00517586 3.72649e-05
13.9786 -0.00514362 3.69361e-05
14.0227 -0.00511137 3.65799e-05
14.067 -0.00507921 3.62307e-05
14.1113 -0.00504721 3.58868e-05
14.1558 -0.00501531 3.55723e-05
14.2003 -0.00498357 3.52471e-05
14.2449 -0.00495208 3.49428e-05
14.2896 -0.00492084 3.46294e-05
14.3344 -0.00488988 3.43309e-05
14.3793 -0.00485916 3.40199e-05
14.4243 -0.0048287 3.373e-05
14.4693 -0.0047985 3.34443e-05
14.5145 -0.00476873 3.32012e-05
14.5598 -0.00473933 3.29768e-05
14.6052 -0.00471008 3.27783e-05
14.6506 -0.00468075 3.25855e-05
14.6962 -0.00465132 3.24265e-05
14.7419 -0.0046221 3.22753e-05
14.7877 -0.0045932 3.21592e-05
14.8336 -0.0045646 3.20725e-05
14.8796 -0.00453624 3.20445e-05
14.9257 -0.00450821 3.20437e-05
14.9719 -0.0044806 3.20447e-05
15.0182 -0.00445327 3.19884e-05
15.0647 -0.00442607 3.18243e-05
15.1112 -0.00439894 3.14648e-05
15.1579 -0.00437196 3.08579e-05
15.2047 -0.00434516 2.99982e-05
15.2516 -0.0043184 2.89707e-05
15.2986 -0.00429167 2.79444e-05
15.3458 -0.00426501 2.71274e-05
15.393 -0.00423857 2.67555e-05
15.4404 -0.00421249 2.68842e-05
15.488 -0.00418672 2.73294e-05
15.5356 -0.00416112 2.77906e-05
15.5834 -0.00413554 2.79399e-05
15.6313 -0.00411021 2.76849e-05
15.6794 -0.00408511 2.70332e-05
15.7276 -0.00405993 2.61583e-05
15.7759 -0.00403471 2.55509e-05
15.8243 -0.00400979 2.54558e-05
15.873 -0.00398533 2.57123e-05
15.9217 -0.00396128 2.59757e-05
15.9706 -0.0039374 2.59708e-05
16.0197 -0.00391356 2.55989e-05
16.0689 -0.00388962 2.49778e-05
16.1182 -0.00386556 2.43136e-05
16.1677 -0.00384157 2.37963e-05
16.2174 -0.00381775 2.35067e-05
16.2672 -0.00379418 2.3324e-05
16.3172 -0.00377088 2.31951e-05
16.3674 -0.00374777 2.30377e-05
16.4177 -0.00372484 2.2883e-05
16.4682 -0.00370206 2.27296e-05
16.5189 -0.00367937 2.25689e-05
16.5697 -0.00365668 2.23583e-05
16.6208 -0.00363405 2.2159e-05
16.672 -0.00361147 2.19483e-05
16.7234 -0.00358914 2.17358e-05
16.775 -0.00356708 2.15041e-05
16.8268 -0.00354521 2.12487e-05
16.8787 -0.00352347 2.09765e-05
16.9309 -0.00350176 2.07051e-05
16.9833 -0.00348009 2.04565e-05
17.0359 -0.00345846 2.02525e-05
17.0887 -0.00343691 2.00797e-05
17.1418 -0.00341544 1.99305e-05
17.195 -0.00339416 1.98046e-05
17.2485 -0.00337313 1.96803e-05
17.3022 -0.0033523 1.95243e-05
17.3562 -0.00333158 1.93242e-05
17.4104 -0.00331092 1.91065e-05
17.4648 -0.00329029 1.89148e-05
17.5195 -0.00326971 1.87378e-05
17.5744 -0.00324918 1.85577e-05
17.6296 -0.00322873 1.8375e-05
17.6851 -0.00320838 1.82092e-05
17.7408 -0.00318819 1.80571e-05
17.7969 -0.00316812 1.78974e-05
17.8532 -0.00314813 1.77024e-05
17.9098 -0.00312814 1.75121e-05
17.9667 -0.00310811 1.73444e-05
18.0239 -0.00308801 1.7195e-05
18.0815 -0.00306793 1.7025e-05
18.1393 -0.0030481 1.68474e-05
18.1975 -0.00302868 1.66729e-05
18.256 -0.00300967 1.65267e-05
18.3149 -0.00299094 1.63802e-05
18.3742 -0.0029721 1.62308e-05
18.4338 -0.00295295 1.60733e-05
18.4938 -0.00293367 1.5926e-05
18.5542 -0.00291439 1.57773e-05
18.615 -0.00289512 1.56237e-05
18.6762 -0.0028759 1.54706e-05
18.7379 -0.00285678 1.53318e-05
18.8 -0.00283782 1.51964e-05
18.8625 -0.002819 1.50415e-05
18.9255 -0.00280029 1.48599e-05
18.9891 -0.00278161 1.46662e-05
19.0531 -0.00276293 1.44695e-05
19.1177 -0.00274423 1.42842e-05
19.1828 -0.00272552 1.41192e-05
19.2484 -0.00270685 1.39876e-05
19.3147 -0.00268824 1.38905e-05
19.3816 -0.00266968 1.37901e-05
19.4491 -0.00265116 1.36912e-05
19.5173 -0.00263267 1.35681e-05
19.5862 -0.00261414 1.34451e-05
19.6558 -0.00259559 1.33164e-05
19.7262 -0.00257704 1.316e-05
19.7974 -0.00255848 1.29448e-05
19.8694 -0.00253987 1.26823e-05
19.9423 -0.0025212 1.24089e-05
20.0162 -0.00250244 1.21409e-05
20.091 -0.00248365 1.21102e-05
20.1669 -0.00246521 1.24119e-05
20.244 -0.00244699 1.26974e-05
20.3222 -0.00242845 1.26093e-05
20.4016 -0.00240926 1.2143e-05
20.4825 -0.00238981 1.1705e-05
20.5648 -0.00237042 1.14449e-05
20.6487 -0.00235101 1.11764e-05
20.7344 -0.00233162 1.09979e-05
20.8219 -0.00231216 1.09212e-05
20.9115 -0.00229248 1.08848e-05
21.0034 -0.0022725 1.08235e-05
21.0979 -0.00225206 1.0734e-05
21.1952 -0.00223119 1.05458e-05
21.2959 -0.00220999 1.03664e-05
21.4004 -0.00218848 1.02611e-05
21.5093 -0.00216647 1.0164e-05
21.6237 -0.00214364 9.93832e-06
21.7448 -0.00211977 9.66774e-06
21.8747 -0.00209461 9.52165e-06
22.0165 -0.00206761 9.48745e-06
22.1768 -0.00203784 9.37368e-06
22.3723 -0.0020023 9.08068e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1Classic/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.4
#Lambda=0.5
#Beta=4
#Nc=1
#QUANTUM=1

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=1024 aX=2 aP=0.5

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1Classic/SigmaAOneLoop.txt <==
-22.3723 -0.127536 -1.09867e-18
-22.1768 -0.127536 -1.09867e-18
-22.0165 -0.127536 -1.09867e-18
-21.8747 -0.127536 -1.09867e-18
-21.7448 -0.127536 -1.09867e-18
-21.6237 -0.127536 -1.09867e-18
-21.5093 -0.127536 -1.09867e-18
-21.4004 -0.127536 -1.09867e-18
-21.2959 -0.127536 -1.09867e-18
-21.1952 -0.127536 -1.09867e-18
-21.0979 -0.127536 -1.09867e-18
-21.0034 -0.127536 -1.09867e-18
-20.9115 -0.127536 -1.09867e-18
-20.8219 -0.127536 -1.09867e-18
-20.7344 -0.127536 -1.09867e-18
-20.6487 -0.127536 -1.09867e-18
-20.5648 -0.127536 -1.09867e-18
-20.4825 -0.127536 -1.09867e-18
-20.4016 -0.127536 -1.09867e-18
-20.3222 -0.127536 -1.09867e-18
-20.244 -0.127536 -1.09867e-18
-20.1669 -0.127536 -1.09867e-18
-20.091 -0.127536 -1.09867e-18
-20.0162 -0.127536 -1.09867e-18
-19.9423 -0.127536 -1.09867e-18
-19.8694 -0.127536 -1.09867e-18
-19.7974 -0.127536 -1.09867e-18
-19.7262 -0.127536 -1.09867e-18
-19.6558 -0.127536 -1.09867e-18
-19.5862 -0.127536 -1.09867e-18
-19.5173 -0.127536 -1.09867e-18
-19.4491 -0.127536 -1.09867e-18
-19.3816 -0.127536 -1.09867e-18
-19.3147 -0.127536 -1.09867e-18
-19.2484 -0.127536 -1.09867e-18
-19.1828 -0.127536 -1.09867e-18
-19.1177 -0.127536 -1.09867e-18
-19.0531 -0.127536 -1.09867e-18
-18.9891 -0.127536 -1.09867e-18
-18.9255 -0.127536 -1.09867e-18
-18.8625 -0.127536 -1.09867e-18
-18.8 -0.127536 -1.09867e-18
-18.7379 -0.127536 -1.09867e-18
-18.6762 -0.127536 -1.09867e-18
-18.615 -0.127536 -1.09867e-18
-18.5542 -0.127536 -1.09867e-18
-18.4938 -0.127536 -1.09867e-18
-18.4338 -0.127536 -1.09867e-18
-18.3742 -0.127536 -1.09867e-18
-18.3149 -0.127536 -1.09867e-18
-18.256 -0.127536 -1.09867e-18
-18.1975 -0.127536 -1.09867e-18
-18.1393 -0.127536 -1.09867e-18
-18.0815 -0.127536 -1.09867e-18
-18.0239 -0.127536 -1.09867e-18
-17.9667 -0.127536 -1.09867e-18
-17.9098 -0.127536 -1.09867e-18
-17.8532 -0.127536 -1.09867e-18
-17.7969 -0.127536 -1.09867e-18
-17.7408 -0.127536 -1.09867e-18
-17.6851 -0.127536 -1.09867e-18
-17.6296 -0.127536 -1.09867e-18
-17.5744 -0.127536 -1.09867e-18
-17.5195 -0.127536 -1.09867e-18
-17.4648 -0.127536 -1.09867e-18
-17.4104 -0.127536 -1.09867e-18
-17.3562 -0.127536 -1.09867e-18
-17.3022 -0.127536 -1.09867e-18
-17.2485 -0.127536 -1.09867e-18
-17.195 -0.127536 -1.09867e-18
-17.1418 -0.127536 -1.09867e-18
-17.0887 -0.127536 -1.09867e-18
-17.0359 -0.127536 -1.09867e-18
-16.9833 -0.127536 -1.09867e-18
-16.9309 -0.127536 -1.09867e-18
-16.8787 -0.127536 -1.09867e-18
-16.8268 -0.127536 -1.09867e-18
-16.775 -0.127536 -1.09867e-18
-16.7234 -0.127536 -1.09867e-18
-16.672 -0.127536 -1.09867e-18
-16.6208 -0.127536 -1.09867e-18
-16.5697 -0.127536 -1.09867e-18
-16.5189 -0.127536 -1.09867e-18
-16.4682 -0.127536 -1.09867e-18
-16.4177 -0.127536 -1.09867e-18
-16.3674 -0.127536 -1.09867e-18
-16.3172 -0.127536 -1.09867e-18
-16.2672 -0.127536 -1.09867e-18
-16.2174 -0.127536 -1.09867e-18
-16.1677 -0.127536 -1.09867e-18
-16.1182 -0.127536 -1.09867e-18
-16.0689 -0.127536 -1.09867e-18
-16.0197 -0.127536 -1.09867e-18
-15.9706 -0.127536 -1.09867e-18
-15.9217 -0.127536 -1.09867e-18
-15.873 -0.127536 -1.09867e-18
-15.8243 -0.127536 -1.09867e-18
-15.7759 -0.127536 -1.09867e-18
-15.7276 -0.127536 -1.09867e-18
-15.6794 -0.127536 -1.09867e-18
-15.6313 -0.127536 -1.09867e-18
-15.5834 -0.127536 -1.09867e-18
-15.5356 -0.127536 -1.09867e-18
-15.488 -0.127536 -1.09867e-18
-15.4404 -0.127536 -1.09867e-18
-15.393 -0.127536 -1.09867e-18
-15.3458 -0.127536 -1.09867e-18
-15.2986 -0.127536 -1.09867e-18
-15.2516 -0.127536 -1.09867e-18
-15.2047 -0.127536 -1.09867e-18
-15.1579 -0.127536 -1.09867e-18
-15.1112 -0.127536 -1.09867e-18
-15.0647 -0.127536 -1.09867e-18
-15.0182 -0.127536 -1.09867e-18
-14.9719 -0.127536 -1.09867e-18
-14.9257 -0.127536 -1.09867e-18
-14.8796 -0.127536 -1.09867e-18
-14.8336 -0.127536 -1.09867e-18
-14.7877 -0.127536 -1.09867e-18
-14.7419 -0.127536 -1.09867e-18
-14.6962 -0.127536 -1.09867e-18
-14.6506 -0.127536 -1.09867e-18
-14.6052 -0.127536 -1.09867e-18
-14.5598 -0.127536 -1.09867e-18
-14.5145 -0.127536 -1.09867e-18
-14.4693 -0.127536 -1.09867e-18
-14.4243 -0.127536 -1.09867e-18
-14.3793 -0.127536 -1.09867e-18
-14.3344 -0.127536 -1.09867e-18
-14.2896 -0.127536 -1.09867e-18
-14.2449 -0.127536 -1.09867e-18
-14.2003 -0.127536 -1.09867e-18
-14.1558 -0.127536 -1.09867e-18
-14.1113 -0.127536 -1.09867e-18
-14.067 -0.127536 -1.09867e-18
-14.0227 -0.127536 -1.09867e-18
-13.9786 -0.127536 -1.09867e-18
-13.9345 -0.127536 -1.09867e-18
-13.8905 -0.127536 -1.09867e-18
-13.8466 -0.127536 -1.09867e-18
-13.8028 -0.127536 -1.09867e-18
-13.759 -0.127536 -1.09867e-18
-13.7153 -0.127536 -1.09867e-18
-13.6718 -0.127536 -1.09867e-18
-13.6283 -0.127536 -1.09867e-18
-13.5848 -0.127536 -1.09867e-18
-13.5415 -0.127536 -1.09867e-18
-13.4982 -0.127536 -1.09867e-18
-13.455 -0.127536 -1.09867e-18
-13.4119 -0.127536 -1.09867e-18
-13.3689 -0.127536 -1.09867e-18
-13.3259 -0.127536 -1.09867e-18
-13.283 -0.127536 -1.09867e-18
-13.2402 -0.127536 -1.09867e-18
-13.1974 -0.127536 -1.09867e-18
-13.1547 -0.127536 -1.09867e-18
-13.1121 -0.127536 -1.09867e-18
-13.0696 -0.127536 -1.09867e-18
-13.0271 -0.127536 -1.09867e-18
-12.9847 -0.127536 -1.09867e-18
-12.9424 -0.127536 -1.09867e-18
-12.9001 -0.127536 -1.09867e-18
-12.8579 -0.127536 -1.09867e-18
-12.8158 -0.127536 -1.09867e-18
-12.7737 -0.127536 -1.09867e-18
-12.7317 -0.127536 -1.09867e-18
-12.6898 -0.127536 -1.09867e-18
-12.6479 -0.127536 -1.09867e-18
-12.6061 -0.127536 -1.09867e-18
-12.5643 -0.127536 -1.09867e-18
-12.5226 -0.127536 -1.09867e-18
-12.481 -0.127536 -1.09867e-18
-12.4394 -0.127536 -1.09867e-18
-12.3979 -0.127536 -1.09867e-18
-12.3565 -0.127536 -1.09867e-18
-12.3151 -0.127536 -1.09867e-18
-12.2738 -0.127536 -1.09867e-18
-12.2325 -0.127536 -1.09867e-18
-12.1913 -0.127536 -1.09867e-18
-12.1501 -0.127536 -1.09867e-18
-12.109 -0.127536 -1.09867e-18
-12.068 -0.127536 -1.09867e-18
-12.027 -0.127536 -1.09867e-18
-11.986 -0.127536 -1.09867e-18
-11.9452 -0.127536 -1.09867e-18
-11.9043 -0.127536 -1.09867e-18
-11.8636 -0.127536 -1.09867e-18
-11.8228 -0.127536 -1.09867e-18
-11.7822 -0.127536 -1.09867e-18
-11.7415 -0.127536 -1.09867e-18
-11.701 -0.127536 -1.09867e-18
-11.6605 -0.127536 -1.09867e-18
-11.62 -0.127536 -1.09867e-18
-11.5796 -0.127536 -1.09867e-18
-11.5392 -0.127536 -1.09867e-18
-11.4989 -0.127536 -1.09867e-18
-11.4587 -0.127536 -1.09867e-18
-11.4184 -0.127536 -1.09867e-18
-11.3783 -0.127536 -1.09867e-18
-11.3381 -0.127536 -1.09867e-18
-11.2981 -0.127536 -1.09867e-18
-11.2581 -0.127536 -1.09867e-18
-11.2181 -0.127536 -1.09867e-18
-11.1781 -0.127536 -1.09867e-18
-11.1383 -0.127536 -1.09867e-18
-11.0984 -0.127536 -1.09867e-18
-11.0586 -0.127536 -1.09867e-18
-11.0189 -0.127536 -1.09867e-18
-10.9792 -0.127536 -1.09867e-18
-10.9395 -0.127536 -1.09867e-18
-10.8999 -0.127536 -1.09867e-18
-10.8603 -0.127536 -1.09867e-18
-10.8208 -0.127536 -1.09867e-18
-10.7813 -0.127536 -1.09867e-18
-10.7418 -0.127536 -1.09867e-18
-10.7024 -0.127536 -1.09867e-18
-10.6631 -0.127536 -1.09867e-18
-10.6238 -0.127536 -1.09867e-18
-10.5845 -0.127536 -1.09867e-18
-10.5452 -0.127536 -1.09867e-18
-10.506 -0.127536 -1.09867e-18
-10.4669 -0.127536 -1.09867e-18
-10.4278 -0.127536 -1.09867e-18
-10.3887 -0.127536 -1.09867e-18
-10.3496 -0.127536 -1.09867e-18
-10.3106 -0.127536 -1.09867e-18
-10.2717 -0.127536 -1.09867e-18
-10.2328 -0.127536 -1.09867e-18
-10.1939 -0.127536 -1.09867e-18
-10.155 -0.127536 -1.09867e-18
-10.1162 -0.127536 -1.09867e-18
-10.0774 -0.127536 -1.09867e-18
-10.0387 -0.127536 -1.09867e-18
-10 -0.127536 -1.09867e-18
-9.96134 -0.127536 -1.09867e-18
-9.92271 -0.127536 -1.09867e-18
-9.88412 -0.127536 -1.09867e-18
-9.84557 -0.127536 -1.09867e-18
-9.80704 -0.127536 -1.09867e-18
-9.76856 -0.127536 -1.09867e-18
-9.73011 -0.127536 -1.09867e-18
-9.69169 -0.127536 -1.09867e-18
-9.65331 -0.127536 -1.09867e-18
-9.61496 -0.127536 -1.09867e-18
-9.57664 -0.127536 -1.09867e-18
-9.53836 -0.127536 -1.09867e-18
-9.50011 -0.127536 -1.09867e-18
-9.46189 -0.127536 -1.09867e-18
-9.42371 -0.127536 -1.09867e-18
-9.38556 -0.127536 -1.09867e-18
-9.34744 -0.127536 -1.09867e-18
-9.30935 -0.127536 -1.09867e-18
-9.2713 -0.127536 -1.09867e-18
-9.23327 -0.127536 -1.09867e-18
-9.19528 -0.127536 -1.09867e-18
-9.15732 -0.127536 -1.09867e-18
-9.11939 -0.127536 -1.09867e-18
-9.08149 -0.127536 -1.09867e-18
-9.04362 -0.127536 -1.09867e-18
-9.00578 -0.127536 -1.09867e-18
-8.96797 -0.127536 -1.09867e-18
-8.93019 -0.127536 -1.09867e-18
-8.89244 -0.127536 -1.09867e-18
-8.85471 -0.127536 -1.09867e-18
-8.81702 -0.127536 -1.09867e-18
-8.77936 -0.127536 -1.09867e-18
-8.74172 -0.127536 -1.09867e-18
-8.70412 -0.127536 -1.09867e-18
-8.66654 -0.127536 -1.09867e-18
-8.62899 -0.127536 -1.09867e-18
-8.59146 -0.127536 -1.09867e-18
-8.55397 -0.127536 -1.09867e-18
-8.5165 -0.127536 -1.09867e-18
-8.47906 -0.127536 -1.09867e-18
-8.44165 -0.127536 -1.09867e-18
-8.40426 -0.127536 -1.09867e-18
-8.3669 -0.127536 -1.09867e-18
-8.32956 -0.127536 -1.09867e-18
-8.29226 -0.127536 -1.09867e-18
-8.25497 -0.127536 -1.09867e-18
-8.21772 -0.127536 -1.09867e-18
-8.18049 -0.127536 -1.09867e-18
-8.14328 -0.127536 -1.09867e-18
-8.1061 -0.127536 -1.09867e-18
-8.06895 -0.127536 -1.09867e-18
-8.03182 -0.127536 -1.09867e-18
-7.99471 -0.127536 -1.09867e-18
-7.95763 -0.127536 -1.09867e-18
-7.92058 -0.127536 -1.09867e-18
-7.88355 -0.127536 -1.09867e-18
-7.84654 -0.127536 -1.09867e-18
-7.80955 -0.127536 -1.09867e-18
-7.77259 -0.127536 -1.09867e-18
-7.73566 -0.127536 -1.09867e-18
-7.69874 -0.127536 -1.09867e-18
-7.66185 -0.127536 -1.09867e-18
-7.62498 -0.127536 -1.09867e-18
-7.58814 -0.127536 -1.09867e-18
-7.55132 -0.127536 -1.09867e-18
-7.51452 -0.127536 -1.09867e-18
-7.47774 -0.127536 -1.09867e-18
-7.44099 -0.127536 -1.09867e-18
-7.40425 -0.127536 -1.09867e-18
-7.36754 -0.127536 -1.09867e-18
-7.33085 -0.127536 -1.09867e-18
-7.29418 -0.127536 -1.09867e-18
-7.25754 -0.127536 -1.09867e-18
-7.22091 -0.127536 -1.09867e-18
-7.18431 -0.127536 -1.09867e-18
-7.14772 -0.127536 -1.09867e-18
-7.11116 -0.127536 -1.09867e-18
-7.07462 -0.127536 -1.09867e-18
-7.0381 -0.127536 -1.09867e-18
-7.00159 -0.127536 -1.09867e-18
-6.96511 -0.127536 -1.09867e-18
-6.92865 -0.127536 -1.09867e-18
-6.89221 -0.127536 -1.09867e-18
-6.85579 -0.127536 -1.09867e-18
-6.81938 -0.127536 -1.09867e-18
-6.783 -0.127536 -1.09867e-18
-6.74664 -0.127536 -1.09867e-18
-6.71029 -0.127536 -1.09867e-18
-6.67397 -0.127536 -1.09867e-18
-6.63766 -0.127536 -1.09867e-18
-6.60137 -0.127536 -1.09867e-18
-6.5651 -0.127536 -1.09867e-18
-6.52885 -0.127536 -1.09867e-18
-6.49262 -0.127536 -1.09867e-18
-6.4564 -0.127536 -1.09867e-18
-6.42021 -0.127536 -1.09867e-18
-6.38403 -0.127536 -1.09867e-18
-6.34786 -0.127536 -1.09867e-18
-6.31172 -0.127536 -1.09867e-18
-6.27559 -0.127536 -1.09867e-18
-6.23949 -0.127536 -1.09867e-18
-6.20339 -0.127536 -1.09867e-18
-6.16732 -0.127536 -1.09867e-18
-6.13126 -0.127536 -1.09867e-18
-6.09522 -0.127536 -1.09867e-18
-6.05919 -0.127536 -1.09867e-18
-6.02319 -0.127536 -1.09867e-18
-5.9872 -0.127536 -1.09867e-18
-5.95122 -0.127536 -1.09867e-18
-5.91526 -0.127536 -1.09867e-18
-5.87932 -0.127536 -1.09867e-18
-5.84339 -0.127536 -1.09867e-18
-5.80748 -0.127536 -1.09867e-18
-5.77158 -0.127536 -1.09867e-18
-5.7357 -0.127536 -1.09867e-18
-5.69984 -0.127536 -1.09867e-18
-5.66399 -0.127536 -1.09867e-18
-5.62815 -0.127536 -1.09867e-18
-5.59233 -0.127536 -1.09867e-18
-5.55653 -0.127536 -1.09867e-18
-5.52074 -0.127536 -1.09867e-18
-5.48497 -0.127536 -1.09867e-18
-5.4492 -0.127536 -1.09867e-18
-5.41346 -0.127536 -1.09867e-18
-5.37773 -0.127536 -1.09867e-18
-5.34201 -0.127536 -1.09867e-18
-5.30631 -0.127536 -1.09867e-18
-5.27062 -0.127536 -1.09867e-18
-5.23494 -0.127536 -1.09867e-18
-5.19928 -0.127536 -1.09867e-18
-5.16363 -0.127536 -1.09867e-18
-5.128 -0.127536 -1.09867e-18
-5.09237 -0.127536 -1.09867e-18
-5.05677 -0.127536 -1.09867e-18
-5.02117 -0.127536 -1.09867e-18
-4.98559 -0.127536 -1.09867e-18
-4.95002 -0.127536 -1.09867e-18
-4.91446 -0.127536 -1.09867e-18
-4.87892 -0.127536 -1.09867e-18
-4.84339 -0.127536 -1.09867e-18
-4.80787 -0.127536 -1.09867e-18
-4.77237 -0.127536 -1.09867e-18
-4.73687 -0.127536 -1.09867e-18
-4.70139 -0.127536 -1.09867e-18
-4.66592 -0.127536 -1.09867e-18
-4.63046 -0.127536 -1.09867e-18
-4.59502 -0.127536 -1.09867e-18
-4.55958 -0.127536 -1.09867e-18
-4.52416 -0.127536 -1.09867e-18
-4.48875 -0.127536 -1.09867e-18
-4.45335 -0.127536 -1.09867e-18
-4.41797 -0.127536 -1.09867e-18
-4.38259 -0.127536 -1.09867e-18
-4.34722 -0.127536 -1.09867e-18
-4.31187 -0.127536 -1.09867e-18
-4.27653 -0.127536 -1.09867e-18
-4.24119 -0.127536 -1.09867e-18
-4.20587 -0.127536 -1.09867e-18
-4.17056 -0.127536 -1.09867e-18
-4.13526 -0.127536 -1.09867e-18
-4.09997 -0.127536 -1.09867e-18
-4.06469 -0.127536 -1.09867e-18
-4.02942 -0.127536 -1.09867e-18
-3.99416 -0.127536 -1.09867e-18
-3.95891 -0.127536 -1.09867e-18
-3.92367 -0.127536 -1.09867e-18
-3.88844 -0.127536 -1.09867e-18
-3.85322 -0.127536 -1.09867e-18
-3.81801 -0.127536 -1.09867e-18
-3.7828 -0.127536 -1.09867e-18
-3.74761 -0.127536 -1.09867e-18
-3.71243 -0.127536 -1.09867e-18
-3.67726 -0.127536 -1.09867e-18
-3.64209 -0.127536 -1.09867e-18
-3.60694 -0.127536 -1.09867e-18
-3.57179 -0.127536 -1.09867e-18
-3.53665 -0.127536 -1.09867e-18
-3.50152 -0.127536 -1.09867e-18
-3.4664 -0.127536 -1.09867e-18
-3.43129 -0.127536 -1.09867e-18
-3.39619 -0.127536 -1.09867e-18
-3.36109 -0.127536 -1.09867e-18
-3.32601 -0.127536 -1.09867e-18
-3.29093 -0.127536 -1.09867e-18
-3.25586 -0.127536 -1.09867e-18
-3.2208 -0.127536 -1.09867e-18
-3.18574 -0.127536 -1.09867e-18
-3.1507 -0.127536 -1.09867e-18
-3.11566 -0.127536 -1.09867e-18
-3.08063 -0.127536 -1.09867e-18
-3.0456 -0.127536 -1.09867e-18
-3.01059 -0.127536 -1.09867e-18
-2.97558 -0.127536 -1.09867e-18
-2.94058 -0.127536 -1.09867e-18
-2.90558 -0.127536 -1.09867e-18
-2.87059 -0.127536 -1.09867e-18
-2.83561 -0.127536 -1.09867e-18
-2.80064 -0.127536 -1.09867e-18
-2.76567 -0.127536 -1.09867e-18
-2.73071 -0.127536 -1.09867e-18
-2.69576 -0.127536 -1.09867e-18
-2.66081 -0.127536 -1.09867e-18
-2.62587 -0.127536 -1.09867e-18
-2.59094 -0.127536 -1.09867e-18
-2.55601 -0.127536 -1.09867e-18
-2.52109 -0.127536 -1.09867e-18
-2.48617 -0.127536 -1.09867e-18
-2.45126 -0.127536 -1.09867e-18
-2.41636 -0.127536 -1.09867e-18
-2.38146 -0.127536 -1.09867e-18
-2.34657 -0.127536 -1.09867e-18
-2.31168 -0.127536 -1.09867e-18
-2.2768 -0.127536 -1.09867e-18
-2.24192 -0.127536 -1.09867e-18
-2.20705 -0.127536 -1.09867e-18
-2.17219 -0.127536 -1.09867e-18
-2.13733 -0.127536 -1.09867e-18
-2.10247 -0.127536 -1.09867e-18
-2.06762 -0.127536 -1.09867e-18
-2.03278 -0.127536 -1.09867e-18
-1.99794 -0.127536 -1.09867e-18
-1.9631 -0.127536 -1.09867e-18
-1.92827 -0.127536 -1.09867e-18
-1.89345 -0.127536 -1.09867e-18
-1.85862 -0.127536 -1.09867e-18
-1.82381 -0.127536 -1.09867e-18
-1.78899 -0.127536 -1.09867e-18
-1.75419 -0.127536 -1.09867e-18
-1.71938 -0.127536 -1.09867e-18
-1.68458 -0.127536 -1.09867e-18
-1.64979 -0.127536 -1.09867e-18
-1.61499 -0.127536 -1.09867e-18
-1.58021 -0.127536 -1.09867e-18
-1.54542 -0.127536 -1.09867e-18
-1.51064 -0.127536 -1.09867e-18
-1.47586 -0.127536 -1.09867e-18
-1.44109 -0.127536 -1.09867e-18
-1.40632 -0.127536 -1.09867e-18
-1.37155 -0.127536 -1.09867e-18
-1.33679 -0.127536 -1.09867e-18
-1.30203 -0.127536 -1.09867e-18
-1.26727 -0.127536 -1.09867e-18
-1.23251 -0.127536 -1.09867e-18
-1.19776 -0.127536 -1.09867e-18
-1.16301 -0.127536 -1.09867e-18
-1.12827 -0.127536 -1.09867e-18
-1.09352 -0.127536 -1.09867e-18
-1.05878 -0.127536 -1.09867e-18
-1.02405 -0.127536 -1.09867e-18
-0.989309 -0.127536 -1.09867e-18
-0.954576 -0.127536 -1.09867e-18
-0.919844 -0.127536 -1.09867e-18
-0.885115 -0.127536 -1.09867e-18
-0.850388 -0.127536 -1.09867e-18
-0.815663 -0.127536 -1.09867e-18
-0.78094 -0.127536 -1.09867e-18
-0.746219 -0.127536 -1.09867e-18
-0.711499 -0.127536 -1.09867e-18
-0.676781 -0.127536 -1.09867e-18
-0.642065 -0.127536 -1.09867e-18
-0.60735 -0.127536 -1.09867e-18
-0.572637 -0.127536 -1.09867e-18
-0.537925 -0.127536 -1.09867e-18
-0.503214 -0.127536 -1.09867e-18
-0.468504 -0.127536 -1.09867e-18
-0.433796 -0.127536 -1.09867e-18
-0.399089 -0.127536 -1.09867e-18
-0.364382 -0.127536 -1.09867e-18
-0.329676 -0.127536 -1.09867e-18
-0.294972 -0.127536 -1.09867e-18
-0.260267 -0.127536 -1.09867e-18
-0.225564 -0.127536 -1.09867e-18
-0.190861 -0.127536 -1.09867e-18
-0.156158 -0.127536 -1.09867e-18
-0.121456 -0.127536 -1.09867e-18
-0.0867541 -0.127536 -1.09867e-18
-0.0520524 -0.127536 -1.09867e-18
-0.0173508 -0.127536 -1.09867e-18
0.0173508 -0.127536 -1.09867e-18
0.0520524 -0.127536 -1.09867e-18
0.0867541 -0.127536 -1.09867e-18
0.121456 -0.127536 -1.09867e-18
0.156158 -0.127536 -1.09867e-18
0.190861 -0.127536 -1.09867e-18
0.225564 -0.127536 -1.09867e-18
0.260267 -0.127536 -1.09867e-18
0.294972 -0.127536 -1.09867e-18
0.329676 -0.127536 -1.09867e-18
0.364382 -0.127536 -1.09867e-18
0.399089 -0.127536 -1.09867e-18
0.433796 -0.127536 -1.09867e-18
0.468504 -0.127536 -1.09867e-18
0.503214 -0.127536 -1.09867e-18
0.537925 -0.127536 -1.09867e-18
0.572637 -0.127536 -1.09867e-18
0.60735 -0.127536 -1.09867e-18
0.642065 -0.127536 -1.09867e-18
0.676781 -0.127536 -1.09867e-18
0.711499 -0.127536 -1.09867e-18
0.746219 -0.127536 -1.09867e-18
0.78094 -0.127536 -1.09867e-18
0.815663 -0.127536 -1.09867e-18
0.850388 -0.127536 -1.09867e-18
0.885115 -0.127536 -1.09867e-18
0.919844 -0.127536 -1.09867e-18
0.954576 -0.127536 -1.09867e-18
0.989309 -0.127536 -1.09867e-18
1.02405 -0.127536 -1.09867e-18
1.05878 -0.127536 -1.09867e-18
1.09352 -0.127536 -1.09867e-18
1.12827 -0.127536 -1.09867e-18
1.16301 -0.127536 -1.09867e-18
1.19776 -0.127536 -1.09867e-18
1.23251 -0.127536 -1.09867e-18
1.26727 -0.127536 -1.09867e-18
1.30203 -0.127536 -1.09867e-18
1.33679 -0.127536 -1.09867e-18
1.37155 -0.127536 -1.09867e-18
1.40632 -0.127536 -1.09867e-18
1.44109 -0.127536 -1.09867e-18
1.47586 -0.127536 -1.09867e-18
1.51064 -0.127536 -1.09867e-18
1.54542 -0.127536 -1.09867e-18
1.58021 -0.127536 -1.09867e-18
1.61499 -0.127536 -1.09867e-18
1.64979 -0.127536 -1.09867e-18
1.68458 -0.127536 -1.09867e-18
1.71938 -0.127536 -1.09867e-18
1.75419 -0.127536 -1.09867e-18
1.78899 -0.127536 -1.09867e-18
1.82381 -0.127536 -1.09867e-18
1.85862 -0.127536 -1.09867e-18
1.89345 -0.127536 -1.09867e-18
1.92827 -0.127536 -1.09867e-18
1.9631 -0.127536 -1.09867e-18
1.99794 -0.127536 -1.09867e-18
2.03278 -0.127536 -1.09867e-18
2.06762 -0.127536 -1.09867e-18
2.10247 -0.127536 -1.09867e-18
2.13733 -0.127536 -1.09867e-18
2.17219 -0.127536 -1.09867e-18
2.20705 -0.127536 -1.09867e-18
2.24192 -0.127536 -1.09867e-18
2.2768 -0.127536 -1.09867e-18
2.31168 -0.127536 -1.09867e-18
2.34657 -0.127536 -1.09867e-18
2.38146 -0.127536 -1.09867e-18
2.41636 -0.127536 -1.09867e-18
2.45126 -0.127536 -1.09867e-18
2.48617 -0.127536 -1.09867e-18
2.52109 -0.127536 -1.09867e-18
2.55601 -0.127536 -1.09867e-18
2.59094 -0.127536 -1.09867e-18
2.62587 -0.127536 -1.09867e-18
2.66081 -0.127536 -1.09867e-18
2.69576 -0.127536 -1.09867e-18
2.73071 -0.127536 -1.09867e-18
2.76567 -0.127536 -1.09867e-18
2.80064 -0.127536 -1.09867e-18
2.83561 -0.127536 -1.09867e-18
2.87059 -0.127536 -1.09867e-18
2.90558 -0.127536 -1.09867e-18
2.94058 -0.127536 -1.09867e-18
2.97558 -0.127536 -1.09867e-18
3.01059 -0.127536 -1.09867e-18
3.0456 -0.127536 -1.09867e-18
3.08063 -0.127536 -1.09867e-18
3.11566 -0.127536 -1.09867e-18
3.1507 -0.127536 -1.09867e-18
3.18574 -0.127536 -1.09867e-18
3.2208 -0.127536 -1.09867e-18
3.25586 -0.127536 -1.09867e-18
3.29093 -0.127536 -1.09867e-18
3.32601 -0.127536 -1.09867e-18
3.36109 -0.127536 -1.09867e-18
3.39619 -0.127536 -1.09867e-18
3.43129 -0.127536 -1.09867e-18
3.4664 -0.127536 -1.09867e-18
3.50152 -0.127536 -1.09867e-18
3.53665 -0.127536 -1.09867e-18
3.57179 -0.127536 -1.09867e-18
3.60694 -0.127536 -1.09867e-18
3.64209 -0.127536 -1.09867e-18
3.67726 -0.127536 -1.09867e-18
3.71243 -0.127536 -1.09867e-18
3.74761 -0.127536 -1.09867e-18
3.7828 -0.127536 -1.09867e-18
3.81801 -0.127536 -1.09867e-18
3.85322 -0.127536 -1.09867e-18
3.88844 -0.127536 -1.09867e-18
3.92367 -0.127536 -1.09867e-18
3.95891 -0.127536 -1.09867e-18
3.99416 -0.127536 -1.09867e-18
4.02942 -0.127536 -1.09867e-18
4.06469 -0.127536 -1.09867e-18
4.09997 -0.127536 -1.09867e-18
4.13526 -0.127536 -1.09867e-18
4.17056 -0.127536 -1.09867e-18
4.20587 -0.127536 -1.09867e-18
4.24119 -0.127536 -1.09867e-18
4.27653 -0.127536 -1.09867e-18
4.31187 -0.127536 -1.09867e-18
4.34722 -0.127536 -1.09867e-18
4.38259 -0.127536 -1.09867e-18
4.41797 -0.127536 -1.09867e-18
4.45335 -0.127536 -1.09867e-18
4.48875 -0.127536 -1.09867e-18
4.52416 -0.127536 -1.09867e-18
4.55958 -0.127536 -1.09867e-18
4.59502 -0.127536 -1.09867e-18
4.63046 -0.127536 -1.09867e-18
4.66592 -0.127536 -1.09867e-18
4.70139 -0.127536 -1.09867e-18
4.73687 -0.127536 -1.09867e-18
4.77237 -0.127536 -1.09867e-18
4.80787 -0.127536 -1.09867e-18
4.84339 -0.127536 -1.09867e-18
4.87892 -0.127536 -1.09867e-18
4.91446 -0.127536 -1.09867e-18
4.95002 -0.127536 -1.09867e-18
4.98559 -0.127536 -1.09867e-18
5.02117 -0.127536 -1.09867e-18
5.05677 -0.127536 -1.09867e-18
5.09237 -0.127536 -1.09867e-18
5.128 -0.127536 -1.09867e-18
5.16363 -0.127536 -1.09867e-18
5.19928 -0.127536 -1.09867e-18
5.23494 -0.127536 -1.09867e-18
5.27062 -0.127536 -1.09867e-18
5.30631 -0.127536 -1.09867e-18
5.34201 -0.127536 -1.09867e-18
5.37773 -0.127536 -1.09867e-18
5.41346 -0.127536 -1.09867e-18
5.4492 -0.127536 -1.09867e-18
5.48497 -0.127536 -1.09867e-18
5.52074 -0.127536 -1.09867e-18
5.55653 -0.127536 -1.09867e-18
5.59233 -0.127536 -1.09867e-18
5.62815 -0.127536 -1.09867e-18
5.66399 -0.127536 -1.09867e-18
5.69984 -0.127536 -1.09867e-18
5.7357 -0.127536 -1.09867e-18
5.77158 -0.127536 -1.09867e-18
5.80748 -0.127536 -1.09867e-18
5.84339 -0.127536 -1.09867e-18
5.87932 -0.127536 -1.09867e-18
5.91526 -0.127536 -1.09867e-18
5.95122 -0.127536 -1.09867e-18
5.9872 -0.127536 -1.09867e-18
6.02319 -0.127536 -1.09867e-18
6.05919 -0.127536 -1.09867e-18
6.09522 -0.127536 -1.09867e-18
6.13126 -0.127536 -1.09867e-18
6.16732 -0.127536 -1.09867e-18
6.20339 -0.127536 -1.09867e-18
6.23949 -0.127536 -1.09867e-18
6.27559 -0.127536 -1.09867e-18
6.31172 -0.127536 -1.09867e-18
6.34786 -0.127536 -1.09867e-18
6.38403 -0.127536 -1.09867e-18
6.42021 -0.127536 -1.09867e-18
6.4564 -0.127536 -1.09867e-18
6.49262 -0.127536 -1.09867e-18
6.52885 -0.127536 -1.09867e-18
6.5651 -0.127536 -1.09867e-18
6.60137 -0.127536 -1.09867e-18
6.63766 -0.127536 -1.09867e-18
6.67397 -0.127536 -1.09867e-18
6.71029 -0.127536 -1.09867e-18
6.74664 -0.127536 -1.09867e-18
6.783 -0.127536 -1.09867e-18
6.81938 -0.127536 -1.09867e-18
6.85579 -0.127536 -1.09867e-18
6.89221 -0.127536 -1.09867e-18
6.92865 -0.127536 -1.09867e-18
6.96511 -0.127536 -1.09867e-18
7.00159 -0.127536 -1.09867e-18
7.0381 -0.127536 -1.09867e-18
7.07462 -0.127536 -1.09867e-18
7.11116 -0.127536 -1.09867e-18
7.14772 -0.127536 -1.09867e-18
7.18431 -0.127536 -1.09867e-18
7.22091 -0.127536 -1.09867e-18
7.25754 -0.127536 -1.09867e-18
7.29418 -0.127536 -1.09867e-18
7.33085 -0.127536 -1.09867e-18
7.36754 -0.127536 -1.09867e-18
7.40425 -0.127536 -1.09867e-18
7.44099 -0.127536 -1.09867e-18
7.47774 -0.127536 -1.09867e-18
7.51452 -0.127536 -1.09867e-18
7.55132 -0.127536 -1.09867e-18
7.58814 -0.127536 -1.09867e-18
7.62498 -0.127536 -1.09867e-18
7.66185 -0.127536 -1.09867e-18
7.69874 -0.127536 -1.09867e-18
7.73566 -0.127536 -1.09867e-18
7.77259 -0.127536 -1.09867e-18
7.80955 -0.127536 -1.09867e-18
7.84654 -0.127536 -1.09867e-18
7.88355 -0.127536 -1.09867e-18
7.92058 -0.127536 -1.09867e-18
7.95763 -0.127536 -1.09867e-18
7.99471 -0.127536 -1.09867e-18
8.03182 -0.127536 -1.09867e-18
8.06895 -0.127536 -1.09867e-18
8.1061 -0.127536 -1.09867e-18
8.14328 -0.127536 -1.09867e-18
8.18049 -0.127536 -1.09867e-18
8.21772 -0.127536 -1.09867e-18
8.25497 -0.127536 -1.09867e-18
8.29226 -0.127536 -1.09867e-18
8.32956 -0.127536 -1.09867e-18
8.3669 -0.127536 -1.09867e-18
8.40426 -0.127536 -1.09867e-18
8.44165 -0.127536 -1.09867e-18
8.47906 -0.127536 -1.09867e-18
8.5165 -0.127536 -1.09867e-18
8.55397 -0.127536 -1.09867e-18
8.59146 -0.127536 -1.09867e-18
8.62899 -0.127536 -1.09867e-18
8.66654 -0.127536 -1.09867e-18
8.70412 -0.127536 -1.09867e-18
8.74172 -0.127536 -1.09867e-18
8.77936 -0.127536 -1.09867e-18
8.81702 -0.127536 -1.09867e-18
8.85471 -0.127536 -1.09867e-18
8.89244 -0.127536 -1.09867e-18
8.93019 -0.127536 -1.09867e-18
8.96797 -0.127536 -1.09867e-18
9.00578 -0.127536 -1.09867e-18
9.04362 -0.127536 -1.09867e-18
9.08149 -0.127536 -1.09867e-18
9.11939 -0.127536 -1.09867e-18
9.15732 -0.127536 -1.09867e-18
9.19528 -0.127536 -1.09867e-18
9.23327 -0.127536 -1.09867e-18
9.2713 -0.127536 -1.09867e-18
9.30935 -0.127536 -1.09867e-18
9.34744 -0.127536 -1.09867e-18
9.38556 -0.127536 -1.09867e-18
9.42371 -0.127536 -1.09867e-18
9.46189 -0.127536 -1.09867e-18
9.50011 -0.127536 -1.09867e-18
9.53836 -0.127536 -1.09867e-18
9.57664 -0.127536 -1.09867e-18
9.61496 -0.127536 -1.09867e-18
9.65331 -0.127536 -1.09867e-18
9.69169 -0.127536 -1.09867e-18
9.73011 -0.127536 -1.09867e-18
9.76856 -0.127536 -1.09867e-18
9.80704 -0.127536 -1.09867e-18
9.84557 -0.127536 -1.09867e-18
9.88412 -0.127536 -1.09867e-18
9.92271 -0.127536 -1.09867e-18
9.96134 -0.127536 -1.09867e-18
10 -0.127536 -1.09867e-18
10.0387 -0.127536 -1.09867e-18
10.0774 -0.127536 -1.09867e-18
10.1162 -0.127536 -1.09867e-18
10.155 -0.127536 -1.09867e-18
10.1939 -0.127536 -1.09867e-18
10.2328 -0.127536 -1.09867e-18
10.2717 -0.127536 -1.09867e-18
10.3106 -0.127536 -1.09867e-18
10.3496 -0.127536 -1.09867e-18
10.3887 -0.127536 -1.09867e-18
10.4278 -0.127536 -1.09867e-18
10.4669 -0.127536 -1.09867e-18
10.506 -0.127536 -1.09867e-18
10.5452 -0.127536 -1.09867e-18
10.5845 -0.127536 -1.09867e-18
10.6238 -0.127536 -1.09867e-18
10.6631 -0.127536 -1.09867e-18
10.7024 -0.127536 -1.09867e-18
10.7418 -0.127536 -1.09867e-18
10.7813 -0.127536 -1.09867e-18
10.8208 -0.127536 -1.09867e-18
10.8603 -0.127536 -1.09867e-18
10.8999 -0.127536 -1.09867e-18
10.9395 -0.127536 -1.09867e-18
10.9792 -0.127536 -1.09867e-18
11.0189 -0.127536 -1.09867e-18
11.0586 -0.127536 -1.09867e-18
11.0984 -0.127536 -1.09867e-18
11.1383 -0.127536 -1.09867e-18
11.1781 -0.127536 -1.09867e-18
11.2181 -0.127536 -1.09867e-18
11.2581 -0.127536 -1.09867e-18
11.2981 -0.127536 -1.09867e-18
11.3381 -0.127536 -1.09867e-18
11.3783 -0.127536 -1.09867e-18
11.4184 -0.127536 -1.09867e-18
11.4587 -0.127536 -1.09867e-18
11.4989 -0.127536 -1.09867e-18
11.5392 -0.127536 -1.09867e-18
11.5796 -0.127536 -1.09867e-18
11.62 -0.127536 -1.09867e-18
11.6605 -0.127536 -1.09867e-18
11.701 -0.127536 -1.09867e-18
11.7415 -0.127536 -1.09867e-18
11.7822 -0.127536 -1.09867e-18
11.8228 -0.127536 -1.09867e-18
11.8636 -0.127536 -1.09867e-18
11.9043 -0.127536 -1.09867e-18
11.9452 -0.127536 -1.09867e-18
11.986 -0.127536 -1.09867e-18
12.027 -0.127536 -1.09867e-18
12.068 -0.127536 -1.09867e-18
12.109 -0.127536 -1.09867e-18
12.1501 -0.127536 -1.09867e-18
12.1913 -0.127536 -1.09867e-18
12.2325 -0.127536 -1.09867e-18
12.2738 -0.127536 -1.09867e-18
12.3151 -0.127536 -1.09867e-18
12.3565 -0.127536 -1.09867e-18
12.3979 -0.127536 -1.09867e-18
12.4394 -0.127536 -1.09867e-18
12.481 -0.127536 -1.09867e-18
12.5226 -0.127536 -1.09867e-18
12.5643 -0.127536 -1.09867e-18
12.6061 -0.127536 -1.09867e-18
12.6479 -0.127536 -1.09867e-18
12.6898 -0.127536 -1.09867e-18
12.7317 -0.127536 -1.09867e-18
12.7737 -0.127536 -1.09867e-18
12.8158 -0.127536 -1.09867e-18
12.8579 -0.127536 -1.09867e-18
12.9001 -0.127536 -1.09867e-18
12.9424 -0.127536 -1.09867e-18
12.9847 -0.127536 -1.09867e-18
13.0271 -0.127536 -1.09867e-18
13.0696 -0.127536 -1.09867e-18
13.1121 -0.127536 -1.09867e-18
13.1547 -0.127536 -1.09867e-18
13.1974 -0.127536 -1.09867e-18
13.2402 -0.127536 -1.09867e-18
13.283 -0.127536 -1.09867e-18
13.3259 -0.127536 -1.09867e-18
13.3689 -0.127536 -1.09867e-18
13.4119 -0.127536 -1.09867e-18
13.455 -0.127536 -1.09867e-18
13.4982 -0.127536 -1.09867e-18
13.5415 -0.127536 -1.09867e-18
13.5848 -0.127536 -1.09867e-18
13.6283 -0.127536 -1.09867e-18
13.6718 -0.127536 -1.09867e-18
13.7153 -0.127536 -1.09867e-18
13.759 -0.127536 -1.09867e-18
13.8028 -0.127536 -1.09867e-18
13.8466 -0.127536 -1.09867e-18
13.8905 -0.127536 -1.09867e-18
13.9345 -0.127536 -1.09867e-18
13.9786 -0.127536 -1.09867e-18
14.0227 -0.127536 -1.09867e-18
14.067 -0.127536 -1.09867e-18
14.1113 -0.127536 -1.09867e-18
14.1558 -0.127536 -1.09867e-18
14.2003 -0.127536 -1.09867e-18
14.2449 -0.127536 -1.09867e-18
14.2896 -0.127536 -1.09867e-18
14.3344 -0.127536 -1.09867e-18
14.3793 -0.127536 -1.09867e-18
14.4243 -0.127536 -1.09867e-18
14.4693 -0.127536 -1.09867e-18
14.5145 -0.127536 -1.09867e-18
14.5598 -0.127536 -1.09867e-18
14.6052 -0.127536 -1.09867e-18
14.6506 -0.127536 -1.09867e-18
14.6962 -0.127536 -1.09867e-18
14.7419 -0.127536 -1.09867e-18
14.7877 -0.127536 -1.09867e-18
14.8336 -0.127536 -1.09867e-18
14.8796 -0.127536 -1.09867e-18
14.9257 -0.127536 -1.09867e-18
14.9719 -0.127536 -1.09867e-18
15.0182 -0.127536 -1.09867e-18
15.0647 -0.127536 -1.09867e-18
15.1112 -0.127536 -1.09867e-18
15.1579 -0.127536 -1.09867e-18
15.2047 -0.127536 -1.09867e-18
15.2516 -0.127536 -1.09867e-18
15.2986 -0.127536 -1.09867e-18
15.3458 -0.127536 -1.09867e-18
15.393 -0.127536 -1.09867e-18
15.4404 -0.127536 -1.09867e-18
15.488 -0.127536 -1.09867e-18
15.5356 -0.127536 -1.09867e-18
15.5834 -0.127536 -1.09867e-18
15.6313 -0.127536 -1.09867e-18
15.6794 -0.127536 -1.09867e-18
15.7276 -0.127536 -1.09867e-18
15.7759 -0.127536 -1.09867e-18
15.8243 -0.127536 -1.09867e-18
15.873 -0.127536 -1.09867e-18
15.9217 -0.127536 -1.09867e-18
15.9706 -0.127536 -1.09867e-18
16.0197 -0.127536 -1.09867e-18
16.0689 -0.127536 -1.09867e-18
16.1182 -0.127536 -1.09867e-18
16.1677 -0.127536 -1.09867e-18
16.2174 -0.127536 -1.09867e-18
16.2672 -0.127536 -1.09867e-18
16.3172 -0.127536 -1.09867e-18
16.3674 -0.127536 -1.09867e-18
16.4177 -0.127536 -1.09867e-18
16.4682 -0.127536 -1.09867e-18
16.5189 -0.127536 -1.09867e-18
16.5697 -0.127536 -1.09867e-18
16.6208 -0.127536 -1.09867e-18
16.672 -0.127536 -1.09867e-18
16.7234 -0.127536 -1.09867e-18
16.775 -0.127536 -1.09867e-18
16.8268 -0.127536 -1.09867e-18
16.8787 -0.127536 -1.09867e-18
16.9309 -0.127536 -1.09867e-18
16.9833 -0.127536 -1.09867e-18
17.0359 -0.127536 -1.09867e-18
17.0887 -0.127536 -1.09867e-18
17.1418 -0.127536 -1.09867e-18
17.195 -0.127536 -1.09867e-18
17.2485 -0.127536 -1.09867e-18
17.3022 -0.127536 -1.09867e-18
17.3562 -0.127536 -1.09867e-18
17.4104 -0.127536 -1.09867e-18
17.4648 -0.127536 -1.09867e-18
17.5195 -0.127536 -1.09867e-18
17.5744 -0.127536 -1.09867e-18
17.6296 -0.127536 -1.09867e-18
17.6851 -0.127536 -1.09867e-18
17.7408 -0.127536 -1.09867e-18
17.7969 -0.127536 -1.09867e-18
17.8532 -0.127536 -1.09867e-18
17.9098 -0.127536 -1.09867e-18
17.9667 -0.127536 -1.09867e-18
18.0239 -0.127536 -1.09867e-18
18.0815 -0.127536 -1.09867e-18
18.1393 -0.127536 -1.09867e-18
18.1975 -0.127536 -1.09867e-18
18.256 -0.127536 -1.09867e-18
18.3149 -0.127536 -1.09867e-18
18.3742 -0.127536 -1.09867e-18
18.4338 -0.127536 -1.09867e-18
18.4938 -0.127536 -1.09867e-18
18.5542 -0.127536 -1.09867e-18
18.615 -0.127536 -1.09867e-18
18.6762 -0.127536 -1.09867e-18
18.7379 -0.127536 -1.09867e-18
18.8 -0.127536 -1.09867e-18
18.8625 -0.127536 -1.09867e-18
18.9255 -0.127536 -1.09867e-18
18.9891 -0.127536 -1.09867e-18
19.0531 -0.127536 -1.09867e-18
19.1177 -0.127536 -1.09867e-18
19.1828 -0.127536 -1.09867e-18
19.2484 -0.127536 -1.09867e-18
19.3147 -0.127536 -1.09867e-18
19.3816 -0.127536 -1.09867e-18
19.4491 -0.127536 -1.09867e-18
19.5173 -0.127536 -1.09867e-18
19.5862 -0.127536 -1.09867e-18
19.6558 -0.127536 -1.09867e-18
19.7262 -0.127536 -1.09867e-18
19.7974 -0.127536 -1.09867e-18
19.8694 -0.127536 -1.09867e-18
19.9423 -0.127536 -1.09867e-18
20.0162 -0.127536 -1.09867e-18
20.091 -0.127536 -1.09867e-18
20.1669 -0.127536 -1.09867e-18
20.244 -0.127536 -1.09867e-18
20.3222 -0.127536 -1.09867e-18
20.4016 -0.127536 -1.09867e-18
20.4825 -0.127536 -1.09867e-18
20.5648 -0.127536 -1.09867e-18
20.6487 -0.127536 -1.09867e-18
20.7344 -0.127536 -1.09867e-18
20.8219 -0.127536 -1.09867e-18
20.9115 -0.127536 -1.09867e-18
21.0034 -0.127536 -1.09867e-18
21.0979 -0.127536 -1.09867e-18
21.1952 -0.127536 -1.09867e-18
21.2959 -0.127536 -1.09867e-18
21.4004 -0.127536 -1.09867e-18
21.5093 -0.127536 -1.09867e-18
21.6237 -0.127536 -1.09867e-18
21.7448 -0.127536 -1.09867e-18
21.8747 -0.127536 -1.09867e-18
22.0165 -0.127536 -1.09867e-18
22.1768 -0.127536 -1.09867e-18
22.3723 -0.127536 -1.09867e-18


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1Classic/SigmaATwoLoop.txt <==
-22.3723 -0.11779 8.79453e-05
-22.1768 -0.117812 2.34246e-05
-22.0165 -0.117806 4.80485e-05
-21.8747 -0.117815 1.24754e-05
-21.7448 -0.117812 3.17336e-05
-21.6237 -0.117818 4.32978e-06
-21.5093 -0.117815 2.03762e-05
-21.4004 -0.11782 -3.12066e-06
-21.2959 -0.117818 1.04384e-05
-21.1952 -0.117821 -1.11494e-05
-21.0979 -0.117821 -2.13327e-07
-21.0034 -0.117824 -2.1846e-05
-20.9115 -0.117825 -1.51198e-05
-20.8219 -0.117831 -4.00192e-05
-20.7344 -0.117839 -3.97491e-05
-20.6487 -0.117855 -6.66878e-05
-20.5648 -0.117875 -6.12679e-05
-20.4825 -0.117899 -6.70971e-05
-20.4016 -0.117913 -3.35802e-05
-20.3222 -0.117915 -2.24139e-05
-20.244 -0.117907 -3.68765e-06
-20.1669 -0.117904 -2.37178e-05
-20.091 -0.117909 -1.76858e-05
-20.0162 -0.117915 -1.95001e-05
-19.9423 -0.117911 -1.4847e-06
-19.8694 -0.117909 -1.6896e-05
-19.7974 -0.117913 -9.68783e-06
-19.7262 -0.117916 -1.28539e-05
-19.6558 -0.117912 -1.35119e-06
-19.5862 -0.117914 -1.57857e-05
-19.5173 -0.117917 -3.69298e-06
-19.4491 -0.117916 -9.30331e-06
-19.3816 -0.117915 -3.54724e-06
-19.3147 -0.117919 -1.21197e-05
-19.2484 -0.117918 4.06488e-07
-19.1828 -0.117918 -1.08925e-05
-19.1177 -0.11792 -2.126e-06
-19.0531 -0.11792 -7.80819e-06
-18.9891 -0.11792 -1.4276e-06
-18.9255 -0.117922 -9.44086e-06
-18.8625 -0.117922 9.89538e-07
-18.8 -0.117922 -9.20988e-06
-18.7379 -0.117924 -9.52696e-08
-18.6762 -0.117924 -6.9278e-06
-18.615 -0.117924 -7.30795e-07
-18.5542 -0.117926 -6.98215e-06
-18.4938 -0.117925 8.45152e-07
-18.4338 -0.117927 -7.85195e-06
-18.3742 -0.117927 1.46734e-06
-18.3149 -0.117928 -6.96924e-06
-18.256 -0.117929 5.89805e-07
-18.1975 -0.117929 -5.72541e-06
-18.1393 -0.11793 4.25592e-07
-18.0815 -0.117931 -5.80541e-06
-18.0239 -0.117931 1.36315e-06
-17.9667 -0.117932 -6.32406e-06
-17.9098 -0.117933 1.90689e-06
-17.8532 -0.117933 -5.9787e-06
-17.7969 -0.117934 1.52084e-06
-17.7408 -0.117935 -5.10383e-06
-17.6851 -0.117935 1.12883e-06
-17.6296 -0.117936 -4.7217e-06
-17.5744 -0.117937 1.42295e-06
-17.5195 -0.117938 -4.96498e-06
-17.4648 -0.117938 2.01674e-06
-17.4104 -0.117939 -5.14887e-06
-17.3562 -0.11794 2.22812e-06
-17.3022 -0.11794 -4.83389e-06
-17.2485 -0.117941 1.9816e-06
-17.195 -0.117942 -4.27781e-06
-17.1418 -0.117943 1.73786e-06
-17.0887 -0.117944 -3.96315e-06
-17.0359 -0.117944 1.84839e-06
-16.9833 -0.117945 -4.01733e-06
-16.9309 -0.117946 2.21123e-06
-16.8787 -0.117947 -4.16772e-06
-16.8268 -0.117947 2.48645e-06
-16.775 -0.117948 -4.10954e-06
-16.7234 -0.117949 2.48553e-06
-16.672 -0.11795 -3.80434e-06
-16.6208 -0.117951 2.31271e-06
-16.5697 -0.117951 -3.45256e-06
-16.5189 -0.117952 2.20361e-06
-16.4682 -0.117953 -3.2611e-06
-16.4177 -0.117954 2.29136e-06
-16.3674 -0.117955 -3.26548e-06
-16.3172 -0.117955 2.51856e-06
-16.2672 -0.117956 -3.33826e-06
-16.2174 -0.117957 2.72539e-06
-16.1677 -0.117958 -3.32473e-06
-16.1182 -0.117959 2.79569e-06
-16.0689 -0.11796 -3.16622e-06
-16.0197 -0.117961 2.73472e-06
-15.9706 -0.117961 -2.92281e-06
-15.9217 -0.117962 2.64026e-06
-15.873 -0.117963 -2.70607e-06
-15.8243 -0.117964 2.61572e-06
-15.7759 -0.117965 -2.59211e-06
-15.7276 -0.117966 2.69957e-06
-15.6794 -0.117967 -2.57811e-06
-15.6313 -0.117968 2.85322e-06
-15.5834 -0.117969 -2.59953e-06
-15.5356 -0.117969 3.00042e-06
-15.488 -0.11797 -2.58176e-06
-15.4404 -0.117971 3.08089e-06
-15.393 -0.117972 -2.48657e-06
-15.3458 -0.117973 3.08283e-06
-15.2986 -0.117974 -2.32735e-06
-15.2516 -0.117975 3.04074e-06
-15.2047 -0.117976 -2.15192e-06
-15.1579 -0.117977 3.00789e-06
-15.1112 -0.117978 -2.01028e-06
-15.0647 -0.117979 3.02454e-06
-15.0182 -0.11798 -1.92776e-06
-14.9719 -0.117981 3.09943e-06
-14.9257 -0.117982 -1.89643e-06
-14.8796 -0.117983 3.21094e-06
-14.8336 -0.117984 -1.88474e-06
-14.7877 -0.117985 3.32296e-06
-14.7419 -0.117986 -1.85668e-06
-14.6962 -0.117987 3.40447e-06
-14.6506 -0.117988 -1.78925e-06
-14.6052 -0.117989 3.44293e-06
-14.5598 -0.117991 -1.68064e-06
-14.5145 -0.117992 3.44688e-06
-14.4693 -0.117993 -1.54748e-06
-14.4243 -0.117994 3.43876e-06
-14.3793 -0.117995 -1.41466e-06
-14.3344 -0.117996 3.44325e-06
-14.2896 -0.117997 -1.30369e-06
-14.2449 -0.117998 3.47689e-06
-14.2003 -0.118 -1.22445e-06
-14.1558 -0.118001 3.54277e-06
-14.1113 -0.118002 -1.17321e-06
-14.067 -0.118003 3.63152e-06
-14.0227 -0.118004 -1.13603e-06
-13.9786 -0.118005 3.72673e-06
-13.9345 -0.118007 -1.09556e-06
-13.8905 -0.118008 3.81209e-06
-13.8466 -0.118009 -1.0377e-06
-13.8028 -0.11801 3.87718e-06
-13.759 -0.118012 -9.56068e-07
-13.7153 -0.118013 3.9202e-06
-13.6718 -0.118014 -8.53007e-07
-13.6283 -0.118015 3.94738e-06
-13.5848 -0.118017 -7.37469e-07
-13.5415 -0.118018 3.96971e-06
-13.4982 -0.118019 -6.21142e-07
-13.455 -0.118021 3.99883e-06
-13.4119 -0.118022 -5.14337e-07
-13.3689 -0.118023 4.04329e-06
-13.3259 -0.118025 -4.22993e-07
-13.283 -0.118026 4.10643e-06
-13.2402 -0.118028 -3.47485e-07
-13.1974 -0.118029 4.18613e-06
-13.1547 -0.11803 -2.83266e-07
-13.1121 -0.118032 4.27625e-06
-13.0696 -0.118033 -2.22817e-07
-13.0271 -0.118035 4.36886e-06
-12.9847 -0.118036 -1.58111e-07
-12.9424 -0.118038 4.45672e-06
-12.9001 -0.118039 -8.28297e-08
-12.8579 -0.118041 4.53513e-06
-12.8158 -0.118042 6.22743e-09
-12.7737 -0.118044 4.60285e-06
-12.7317 -0.118045 1.08758e-07
-12.6898 -0.118047 4.66193e-06
-12.6479 -0.118048 2.2152e-07
-12.6061 -0.11805 4.71686e-06
-12.5643 -0.118052 3.39536e-07
-12.5226 -0.118053 4.77314e-06
-12.481 -0.118055 4.5753e-07
-12.4394 -0.118057 4.83588e-06
-12.3979 -0.118058 5.71225e-07
-12.3565 -0.11806 4.90871e-06
-12.3151 -0.118062 6.7821e-07
-12.2738 -0.118063 4.99315e-06
-12.2325 -0.118065 7.78267e-07
-12.1913 -0.118067 5.08861e-06
-12.1501 -0.118069 8.73171e-07
-12.109 -0.11807 5.19275e-06
-12.068 -0.118072 9.66088e-07
-12.027 -0.118074 5.30224e-06
-11.986 -0.118076 1.06078e-06
-11.9452 -0.118078 5.41359e-06
-11.9043 -0.11808 1.16078e-06
-11.8636 -0.118082 5.52386e-06
-11.8228 -0.118084 1.26878e-06
-11.7822 -0.118085 5.63125e-06
-11.7415 -0.118087 1.38622e-06
-11.701 -0.118089 5.73527e-06
-11.6605 -0.118091 1.51319e-06
-11.62 -0.118094 5.83674e-06
-11.5796 -0.118096 1.64862e-06
-11.5392 -0.118098 5.9375e-06
-11.4989 -0.1181 1.79062e-06
-11.4587 -0.118102 6.03999e-06
-11.4184 -0.118104 1.93694e-06
-11.3783 -0.118106 6.14679e-06
-11.3381 -0.118108 2.08547e-06
-11.2981 -0.118111 6.26019e-06
-11.2581 -0.118113 2.23453e-06
-11.2181 -0.118115 6.38187e-06
-11.1781 -0.118117 2.3832e-06
-11.1383 -0.11812 6.51273e-06
-11.0984 -0.118122 2.53137e-06
-11.0586 -0.118124 6.65287e-06
-11.0189 -0.118127 2.67973e-06
-10.9792 -0.118129 6.8017e-06
-10.9395 -0.118132 2.82959e-06
-10.8999 -0.118134 6.95814e-06
-10.8603 -0.118137 2.98263e-06
-10.8208 -0.118139 7.12086e-06
-10.7813 -0.118142 3.14068e-06
-10.7418 -0.118144 7.28854e-06
-10.7024 -0.118147 3.30547e-06
-10.6631 -0.11815 7.46012e-06
-10.6238 -0.118152 3.47844e-06
-10.5845 -0.118155 7.6349e-06
-10.5452 -0.118158 3.66058e-06
-10.506 -0.118161 7.8127e-06
-10.4669 -0.118163 3.85242e-06
-10.4278 -0.118166 7.99381e-06
-10.3887 -0.118169 4.05407e-06
-10.3496 -0.118172 8.17898e-06
-10.3106 -0.118175 4.26522e-06
-10.2717 -0.118178 8.36932e-06
-10.2328 -0.118181 4.48537e-06
-10.1939 -0.118184 8.56614e-06
-10.155 -0.118187 4.71387e-06
-10.1162 -0.11819 8.77083e-06
-10.0774 -0.118194 4.95011e-06
-10.0387 -0.118197 8.98475e-06
-10 -0.1182 5.19362e-06
-9.96134 -0.118203 9.20909e-06
-9.92271 -0.118207 5.44417e-06
-9.88412 -0.11821 9.44486e-06
-9.84557 -0.118214 5.70183e-06
-9.80704 -0.118217 9.69277e-06
-9.76856 -0.118221 5.96695e-06
-9.73011 -0.118224 9.95332e-06
-9.69169 -0.118228 6.24021e-06
-9.65331 -0.118232 1.02268e-05
-9.61496 -0.118235 6.52251e-06
-9.57664 -0.118239 1.05133e-05
-9.53836 -0.118243 6.81498e-06
-9.50011 -0.118247 1.08128e-05
-9.46189 -0.118251 7.11885e-06
-9.42371 -0.118255 1.11254e-05
-9.38556 -0.118259 7.43541e-06
-9.34744 -0.118263 1.14511e-05
-9.30935 -0.118267 7.76598e-06
-9.2713 -0.118271 1.179e-05
-9.23327 -0.118275 8.1118e-06
-9.19528 -0.11828 1.21426e-05
-9.15732 -0.118284 8.47403e-06
-9.11939 -0.118289 1.25092e-05
-9.08149 -0.118293 8.85376e-06
-9.04362 -0.118298 1.28908e-05
-9.00578 -0.118302 9.25193e-06
-8.96797 -0.118307 1.32881e-05
-8.93019 -0.118312 9.66945e-06
-8.89244 -0.118317 1.37025e-05
-8.85471 -0.118322 1.01071e-05
-8.81702 -0.118327 1.41351e-05
-8.77936 -0.118332 1.05658e-05
-8.74172 -0.118337 1.45875e-05
-8.70412 -0.118342 1.10463e-05
-8.66654 -0.118348 1.50613e-05
-8.62899 -0.118353 1.15494e-05
-8.59146 -0.118358 1.55582e-05
-8.55397 -0.118364 1.20763e-05
-8.5165 -0.11837 1.60799e-05
-8.47906 -0.118375 1.26279e-05
-8.44165 -0.118381 1.66283e-05
-8.40426 -0.118387 1.32056e-05
-8.3669 -0.118393 1.72053e-05
-8.32956 -0.118399 1.38109e-05
-8.29226 -0.118406 1.78127e-05
-8.25497 -0.118412 1.44454e-05
-8.21772 -0.118418 1.84526e-05
-8.18049 -0.118425 1.5111e-05
-8.14328 -0.118432 1.9127e-05
-8.1061 -0.118438 1.58099e-05
-8.06895 -0.118445 1.98379e-05
-8.03182 -0.118452 1.65445e-05
-7.99471 -0.118459 2.05877e-05
-7.95763 -0.118467 1.73173e-05
-7.92058 -0.118474 2.13787e-05
-7.88355 -0.118482 1.81312e-05
-7.84654 -0.118489 2.22134e-05
-7.80955 -0.118497 1.89893e-05
-7.77259 -0.118505 2.30946e-05
-7.73566 -0.118513 1.98948e-05
-7.69874 -0.118521 2.40254e-05
-7.66185 -0.11853 2.08515e-05
-7.62498 -0.118538 2.5009e-05
-7.58814 -0.118547 2.18631e-05
-7.55132 -0.118556 2.60491e-05
-7.51452 -0.118565 2.29337e-05
-7.47774 -0.118574 2.71495e-05
-7.44099 -0.118583 2.40679e-05
-7.40425 -0.118593 2.83149e-05
-7.36754 -0.118602 2.52704e-05
-7.33085 -0.118612 2.95498e-05
-7.29418 -0.118622 2.65464e-05
-7.25754 -0.118633 3.08598e-05
-7.22091 -0.118643 2.79016e-05
-7.18431 -0.118654 3.22507e-05
-7.14772 -0.118665 2.9342e-05
-7.11116 -0.118676 3.37288e-05
-7.07462 -0.118687 3.08744e-05
-7.0381 -0.118699 3.53014e-05
-7.00159 -0.118711 3.2506e-05
-6.96511 -0.118723 3.69762e-05
-6.92865 -0.118735 3.42448e-05
-6.89221 -0.118748 3.87618e-05
-6.85579 -0.118761 3.60996e-05
-6.81938 -0.118774 4.06676e-05
-6.783 -0.118788 3.80801e-05
-6.74664 -0.118801 4.27041e-05
-6.71029 -0.118816 4.0197e-05
-6.67397 -0.11883 4.48828e-05
-6.63766 -0.118845 4.24621e-05
-6.60137 -0.11886 4.72162e-05
-6.5651 -0.118875 4.48886e-05
-6.52885 -0.118891 4.97186e-05
-6.49262 -0.118907 4.74912e-05
-6.4564 -0.118924 5.24054e-05
-6.42021 -0.118941 5.02859e-05
-6.38403 -0.118958 5.5294e-05
-6.34786 -0.118976 5.3291e-05
-6.31172 -0.118994 5.84035e-05
-6.27559 -0.119013 5.65268e-05
-6.23949 -0.119032 6.17555e-05
-6.20339 -0.119052 6.00158e-05
-6.16732 -0.119072 6.53741e-05
-6.13126 -0.119093 6.37835e-05
-6.09522 -0.119114 6.9286e-05
-6.05919 -0.119136 6.78584e-05
-6.02319 -0.119159 7.35218e-05
-5.9872 -0.119182 7.22729e-05
-5.95122 -0.119205 7.81153e-05
-5.91526 -0.11923 7.70631e-05
-5.87932 -0.119255 8.31054e-05
-5.84339 -0.11928 8.22702e-05
-5.80748 -0.119307 8.85356e-05
-5.77158 -0.119334 8.7941e-05
-5.7357 -0.119362 9.44558e-05
-5.69984 -0.119391 9.41285e-05
-5.66399 -0.119421 0.000100922
-5.62815 -0.119452 0.000100893
-5.59233 -0.119483 0.000108
-5.55653 -0.119516 0.000108305
-5.52074 -0.11955 0.000115764
-5.48497 -0.119584 0.000116444
-5.4492 -0.11962 0.000124299
-5.41346 -0.119657 0.000125402
-5.37773 -0.119696 0.000133704
-5.34201 -0.119735 0.000135285
-5.30631 -0.119776 0.000144095
-5.27062 -0.119819 0.000146217
-5.23494 -0.119863 0.000155604
-5.19928 -0.119908 0.000158343
-5.16363 -0.119955 0.000168388
-5.128 -0.120004 0.000171833
-5.09237 -0.120055 0.00018263
-5.05677 -0.120107 0.000186885
-5.02117 -0.120162 0.000198549
-4.98559 -0.120219 0.000203737
-4.95002 -0.120278 0.000216401
-4.91446 -0.120339 0.00022267
-4.87892 -0.120403 0.000236493
-4.84339 -0.12047 0.000244019
-4.80787 -0.120539 0.000259196
-4.77237 -0.120612 0.000268191
-4.73687 -0.120688 0.000284955
-4.70139 -0.120767 0.000295677
-4.66592 -0.120849 0.000314312
-4.63046 -0.120936 0.000327079
-4.59502 -0.121027 0.000347934
-4.55958 -0.121122 0.000363133
-4.52416 -0.121221 0.000386643
-4.48875 -0.121326 0.000404759
-4.45335 -0.121436 0.000431463
-4.41797 -0.121552 0.000453103
-4.38259 -0.121674 0.000483685
-4.34722 -0.121803 0.00050962
-4.31187 -0.121939 0.000544949
-4.27653 -0.122083 0.000576165
-4.24119 -0.122236 0.000617365
-4.20587 -0.122397 0.000655144
-4.17056 -0.122568 0.00070368
-4.13526 -0.122751 0.000749707
-4.09997 -0.122945 0.000807523
-4.06469 -0.123152 0.000864048
-4.02942 -0.123373 0.000933759
-3.99416 -0.12361 0.00100384
-3.95891 -0.123864 0.00108903
-3.92367 -0.124137 0.00117689
-3.88844 -0.124431 0.00128256
-3.85322 -0.124748 0.00139417
-3.81801 -0.125092 0.0015275
-3.7828 -0.125464 0.00167149
-3.74761 -0.125869 0.00184295
-3.71243 -0.12631 0.00203216
-3.67726 -0.126793 0.00225758
-3.64209 -0.127322 0.00251169
-3.60694 -0.127904 0.00281576
-3.57179 -0.128546 0.00316601
-3.53665 -0.129257 0.00358868
-3.50152 -0.130045 0.00408674
-3.4664 -0.130922 0.00469555
-3.43129 -0.131899 0.00543074
-3.39619 -0.132987 0.00634533
-3.36109 -0.134198 0.00747981
-3.32601 -0.135535 0.00892241
-3.29093 -0.136992 0.0107635
-3.25586 -0.138534 0.013161
-3.2208 -0.140071 0.0162978
-3.18574 -0.141398 0.0204405
-3.1507 -0.142103 0.0258549
-3.11566 -0.141426 0.032724
-3.08063 -0.138183 0.0407331
-3.0456 -0.131117 0.0485132
-3.01059 -0.120139 0.0533915
-2.97558 -0.107609 0.0529732
-2.94058 -0.0971509 0.0474857
-2.90558 -0.0907145 0.0395763
-2.87059 -0.0879071 0.031728
-2.83561 -0.0874383 0.0251131
-2.80064 -0.0881983 0.01991
-2.76567 -0.0894983 0.0159338
-2.73071 -0.0909687 0.0128971
-2.69576 -0.0924292 0.0105725
-2.66081 -0.0937989 0.00876163
-2.62587 -0.0950477 0.00734227
-2.59094 -0.0961696 0.00620333
-2.55601 -0.0971698 0.00528751
-2.52109 -0.0980578 0.0045303
-2.48617 -0.0988445 0.00390735
-2.45126 -0.0995405 0.00337742
-2.41636 -0.100156 0.00293276
-2.38146 -0.100699 0.002544
-2.34657 -0.101177 0.00221207
-2.31168 -0.101597 0.00191392
-2.2768 -0.101964 0.00165518
-2.24192 -0.102282 0.00141632
-2.20705 -0.102556 0.0012056
-2.17219 -0.10279 0.00100549
-2.13733 -0.102984 0.000825772
-2.10247 -0.103142 0.000650066
-2.06762 -0.103264 0.00048901
-2.03278 -0.103353 0.000326837
-1.99794 -0.103409 0.000174619
-1.9631 -0.103432 1.68488e-05
-1.92827 -0.103421 -0.000135289
-1.89345 -0.103378 -0.000297336
-1.85862 -0.1033 -0.000458291
-1.82381 -0.103187 -0.000634035
-1.78899 -0.103037 -0.000814089
-1.75419 -0.102847 -0.00101507
-1.71938 -0.102615 -0.0012275
-1.68458 -0.102337 -0.00146934
-1.64979 -0.102009 -0.00173289
-1.61499 -0.101627 -0.00203845
-1.58021 -0.101184 -0.00238145
-1.54542 -0.100673 -0.00278639
-1.51064 -0.100087 -0.00325434
-1.47586 -0.0994164 -0.00381751
-1.44109 -0.0986514 -0.00448757
-1.40632 -0.0977817 -0.00531149
-1.37155 -0.0967978 -0.00632164
-1.33679 -0.0956938 -0.00759424
-1.30203 -0.0944729 -0.00920303
-1.26727 -0.0931587 -0.0112821
-1.23251 -0.091817 -0.0139835
-1.19776 -0.0905984 -0.0175372
-1.16301 -0.0898139 -0.0221834
-1.12827 -0.0900513 -0.0281397
-1.09352 -0.0922788 -0.0352935
-1.05878 -0.0976929 -0.0427527
-1.02405 -0.106855 -0.0483802
-0.989309 -0.118361 -0.0496632
-0.954576 -0.12901 -0.0459216
-0.919844 -0.136293 -0.0390892
-0.885115 -0.139963 -0.0316693
-0.850388 -0.141074 -0.0251415
-0.815663 -0.140746 -0.0199035
-0.78094 -0.139735 -0.0158691
-0.746219 -0.138468 -0.0127828
-0.711499 -0.137161 -0.0104239
-0.676781 -0.135913 -0.00859215
-0.642065 -0.134768 -0.00716189
-0.60735 -0.133736 -0.00601888
-0.572637 -0.132817 -0.00510358
-0.537925 -0.132003 -0.00434973
-0.503214 -0.131285 -0.00373193
-0.468504 -0.130652 -0.00320812
-0.433796 -0.130096 -0.00277009
-0.399089 -0.129609 -0.0023881
-0.364382 -0.129183 -0.00206289
-0.329676 -0.128813 -0.00177125
-0.294972 -0.128492 -0.00151876
-0.260267 -0.128216 -0.0012858
-0.225564 -0.127983 -0.00108066
-0.190861 -0.127788 -0.000885785
-0.156158 -0.127629 -0.000710989
-0.121456 -0.127504 -0.000539892
-0.0867541 -0.127411 -0.000383196
-0.0520524 -0.12735 -0.00022516
-0.0173508 -0.12732 -7.6935e-05
0.0173508 -0.12732 7.6935e-05
0.0520524 -0.12735 0.00022516
0.0867541 -0.127411 0.000383196
0.121456 -0.127504 0.000539892
0.156158 -0.127629 0.000710989
0.190861 -0.127788 0.000885785
0.225564 -0.127983 0.00108066
0.260267 -0.128216 0.0012858
0.294972 -0.128492 0.00151876
0.329676 -0.128813 0.00177125
0.364382 -0.129183 0.00206289
0.399089 -0.129609 0.0023881
0.433796 -0.130096 0.00277009
0.468504 -0.130652 0.00320812
0.503214 -0.131285 0.00373193
0.537925 -0.132003 0.00434973
0.572637 -0.132817 0.00510358
0.60735 -0.133736 0.00601888
0.642065 -0.134768 0.00716189
0.676781 -0.135913 0.00859215
0.711499 -0.137161 0.0104239
0.746219 -0.138468 0.0127828
0.78094 -0.139735 0.0158691
0.815663 -0.140746 0.0199035
0.850388 -0.141074 0.0251415
0.885115 -0.139963 0.0316693
0.919844 -0.136293 0.0390892
0.954576 -0.12901 0.0459216
0.989309 -0.118361 0.0496632
1.02405 -0.106855 0.0483802
1.05878 -0.0976929 0.0427527
1.09352 -0.0922788 0.0352935
1.12827 -0.0900513 0.0281397
1.16301 -0.0898139 0.0221834
1.19776 -0.0905984 0.0175372
1.23251 -0.091817 0.0139835
1.26727 -0.0931587 0.0112821
1.30203 -0.0944729 0.00920303
1.33679 -0.0956938 0.00759424
1.37155 -0.0967978 0.00632164
1.40632 -0.0977817 0.00531149
1.44109 -0.0986514 0.00448757
1.47586 -0.0994164 0.00381751
1.51064 -0.100087 0.00325434
1.54542 -0.100673 0.00278639
1.58021 -0.101184 0.00238145
1.61499 -0.101627 0.00203845
1.64979 -0.102009 0.00173289
1.68458 -0.102337 0.00146934
1.71938 -0.102615 0.0012275
1.75419 -0.102847 0.00101507
1.78899 -0.103037 0.000814089
1.82381 -0.103187 0.000634035
1.85862 -0.1033 0.000458291
1.89345 -0.103378 0.000297336
1.92827 -0.103421 0.000135289
1.9631 -0.103432 -1.68488e-05
1.99794 -0.103409 -0.000174619
2.03278 -0.103353 -0.000326837
2.06762 -0.103264 -0.00048901
2.10247 -0.103142 -0.000650066
2.13733 -0.102984 -0.000825772
2.17219 -0.10279 -0.00100549
2.20705 -0.102556 -0.0012056
2.24192 -0.102282 -0.00141632
2.2768 -0.101964 -0.00165518
2.31168 -0.101597 -0.00191392
2.34657 -0.101177 -0.00221207
2.38146 -0.100699 -0.002544
2.41636 -0.100156 -0.00293276
2.45126 -0.0995405 -0.00337742
2.48617 -0.0988445 -0.00390735
2.52109 -0.0980578 -0.0045303
2.55601 -0.0971698 -0.00528751
2.59094 -0.0961696 -0.00620333
2.62587 -0.0950477 -0.00734227
2.66081 -0.0937989 -0.00876163
2.69576 -0.0924292 -0.0105725
2.73071 -0.0909687 -0.0128971
2.76567 -0.0894983 -0.0159338
2.80064 -0.0881983 -0.01991
2.83561 -0.0874383 -0.0251131
2.87059 -0.0879071 -0.031728
2.90558 -0.0907145 -0.0395763
2.94058 -0.0971509 -0.0474857
2.97558 -0.107609 -0.0529732
3.01059 -0.120139 -0.0533915
3.0456 -0.131117 -0.0485132
3.08063 -0.138183 -0.0407331
3.11566 -0.141426 -0.032724
3.1507 -0.142103 -0.0258549
3.18574 -0.141398 -0.0204405
3.2208 -0.140071 -0.0162978
3.25586 -0.138534 -0.013161
3.29093 -0.136992 -0.0107635
3.32601 -0.135535 -0.00892241
3.36109 -0.134198 -0.00747981
3.39619 -0.132987 -0.00634533
3.43129 -0.131899 -0.00543074
3.4664 -0.130922 -0.00469555
3.50152 -0.130045 -0.00408674
3.53665 -0.129257 -0.00358868
3.57179 -0.128546 -0.00316601
3.60694 -0.127904 -0.00281576
3.64209 -0.127322 -0.00251169
3.67726 -0.126793 -0.00225758
3.71243 -0.12631 -0.00203216
3.74761 -0.125869 -0.00184295
3.7828 -0.125464 -0.00167149
3.81801 -0.125092 -0.0015275
3.85322 -0.124748 -0.00139417
3.88844 -0.124431 -0.00128256
3.92367 -0.124137 -0.00117689
3.95891 -0.123864 -0.00108903
3.99416 -0.12361 -0.00100384
4.02942 -0.123373 -0.000933759
4.06469 -0.123152 -0.000864048
4.09997 -0.122945 -0.000807523
4.13526 -0.122751 -0.000749707
4.17056 -0.122568 -0.00070368
4.20587 -0.122397 -0.000655144
4.24119 -0.122236 -0.000617365
4.27653 -0.122083 -0.000576165
4.31187 -0.121939 -0.000544949
4.34722 -0.121803 -0.00050962
4.38259 -0.121674 -0.000483685
4.41797 -0.121552 -0.000453103
4.45335 -0.121436 -0.000431463
4.48875 -0.121326 -0.000404759
4.52416 -0.121221 -0.000386643
4.55958 -0.121122 -0.000363133
4.59502 -0.121027 -0.000347934
4.63046 -0.120936 -0.000327079
4.66592 -0.120849 -0.000314312
4.70139 -0.120767 -0.000295677
4.73687 -0.120688 -0.000284955
4.77237 -0.120612 -0.000268191
4.80787 -0.120539 -0.000259196
4.84339 -0.12047 -0.000244019
4.87892 -0.120403 -0.000236493
4.91446 -0.120339 -0.00022267
4.95002 -0.120278 -0.000216401
4.98559 -0.120219 -0.000203737
5.02117 -0.120162 -0.000198549
5.05677 -0.120107 -0.000186885
5.09237 -0.120055 -0.00018263
5.128 -0.120004 -0.000171833
5.16363 -0.119955 -0.000168388
5.19928 -0.119908 -0.000158343
5.23494 -0.119863 -0.000155604
5.27062 -0.119819 -0.000146217
5.30631 -0.119776 -0.000144095
5.34201 -0.119735 -0.000135285
5.37773 -0.119696 -0.000133704
5.41346 -0.119657 -0.000125402
5.4492 -0.11962 -0.000124299
5.48497 -0.119584 -0.000116444
5.52074 -0.11955 -0.000115764
5.55653 -0.119516 -0.000108305
5.59233 -0.119483 -0.000108
5.62815 -0.119452 -0.000100893
5.66399 -0.119421 -0.000100922
5.69984 -0.119391 -9.41285e-05
5.7357 -0.119362 -9.44558e-05
5.77158 -0.119334 -8.7941e-05
5.80748 -0.119307 -8.85356e-05
5.84339 -0.11928 -8.22702e-05
5.87932 -0.119255 -8.31054e-05
5.91526 -0.11923 -7.70631e-05
5.95122 -0.119205 -7.81153e-05
5.9872 -0.119182 -7.22729e-05
6.02319 -0.119159 -7.35218e-05
6.05919 -0.119136 -6.78584e-05
6.09522 -0.119114 -6.9286e-05
6.13126 -0.119093 -6.37835e-05
6.16732 -0.119072 -6.53741e-05
6.20339 -0.119052 -6.00158e-05
6.23949 -0.119032 -6.17555e-05
6.27559 -0.119013 -5.65268e-05
6.31172 -0.118994 -5.84035e-05
6.34786 -0.118976 -5.3291e-05
6.38403 -0.118958 -5.5294e-05
6.42021 -0.118941 -5.02859e-05
6.4564 -0.118924 -5.24054e-05
6.49262 -0.118907 -4.74912e-05
6.52885 -0.118891 -4.97186e-05
6.5651 -0.118875 -4.48886e-05
6.60137 -0.11886 -4.72162e-05
6.63766 -0.118845 -4.24621e-05
6.67397 -0.11883 -4.48828e-05
6.71029 -0.118816 -4.0197e-05
6.74664 -0.118801 -4.27041e-05
6.783 -0.118788 -3.80801e-05
6.81938 -0.118774 -4.06676e-05
6.85579 -0.118761 -3.60996e-05
6.89221 -0.118748 -3.87618e-05
6.92865 -0.118735 -3.42448e-05
6.96511 -0.118723 -3.69762e-05
7.00159 -0.118711 -3.2506e-05
7.0381 -0.118699 -3.53014e-05
7.07462 -0.118687 -3.08744e-05
7.11116 -0.118676 -3.37288e-05
7.14772 -0.118665 -2.9342e-05
7.18431 -0.118654 -3.22507e-05
7.22091 -0.118643 -2.79016e-05
7.25754 -0.118633 -3.08598e-05
7.29418 -0.118622 -2.65464e-05
7.33085 -0.118612 -2.95498e-05
7.36754 -0.118602 -2.52704e-05
7.40425 -0.118593 -2.83149e-05
7.44099 -0.118583 -2.40679e-05
7.47774 -0.118574 -2.71495e-05
7.51452 -0.118565 -2.29337e-05
7.55132 -0.118556 -2.60491e-05
7.58814 -0.118547 -2.18631e-05
7.62498 -0.118538 -2.5009e-05
7.66185 -0.11853 -2.08515e-05
7.69874 -0.118521 -2.40254e-05
7.73566 -0.118513 -1.98948e-05
7.77259 -0.118505 -2.30946e-05
7.80955 -0.118497 -1.89893e-05
7.84654 -0.118489 -2.22134e-05
7.88355 -0.118482 -1.81312e-05
7.92058 -0.118474 -2.13787e-05
7.95763 -0.118467 -1.73173e-05
7.99471 -0.118459 -2.05877e-05
8.03182 -0.118452 -1.65445e-05
8.06895 -0.118445 -1.98379e-05
8.1061 -0.118438 -1.58099e-05
8.14328 -0.118432 -1.9127e-05
8.18049 -0.118425 -1.5111e-05
8.21772 -0.118418 -1.84526e-05
8.25497 -0.118412 -1.44454e-05
8.29226 -0.118406 -1.78127e-05
8.32956 -0.118399 -1.38109e-05
8.3669 -0.118393 -1.72053e-05
8.40426 -0.118387 -1.32056e-05
8.44165 -0.118381 -1.66283e-05
8.47906 -0.118375 -1.26279e-05
8.5165 -0.11837 -1.60799e-05
8.55397 -0.118364 -1.20763e-05
8.59146 -0.118358 -1.55582e-05
8.62899 -0.118353 -1.15494e-05
8.66654 -0.118348 -1.50613e-05
8.70412 -0.118342 -1.10463e-05
8.74172 -0.118337 -1.45875e-05
8.77936 -0.118332 -1.05658e-05
8.81702 -0.118327 -1.41351e-05
8.85471 -0.118322 -1.01071e-05
8.89244 -0.118317 -1.37025e-05
8.93019 -0.118312 -9.66945e-06
8.96797 -0.118307 -1.32881e-05
9.00578 -0.118302 -9.25193e-06
9.04362 -0.118298 -1.28908e-05
9.08149 -0.118293 -8.85376e-06
9.11939 -0.118289 -1.25092e-05
9.15732 -0.118284 -8.47403e-06
9.19528 -0.11828 -1.21426e-05
9.23327 -0.118275 -8.1118e-06
9.2713 -0.118271 -1.179e-05
9.30935 -0.118267 -7.76598e-06
9.34744 -0.118263 -1.14511e-05
9.38556 -0.118259 -7.43541e-06
9.42371 -0.118255 -1.11254e-05
9.46189 -0.118251 -7.11885e-06
9.50011 -0.118247 -1.08128e-05
9.53836 -0.118243 -6.81498e-06
9.57664 -0.118239 -1.05133e-05
9.61496 -0.118235 -6.52251e-06
9.65331 -0.118232 -1.02268e-05
9.69169 -0.118228 -6.24021e-06
9.73011 -0.118224 -9.95332e-06
9.76856 -0.118221 -5.96695e-06
9.80704 -0.118217 -9.69277e-06
9.84557 -0.118214 -5.70183e-06
9.88412 -0.11821 -9.44486e-06
9.92271 -0.118207 -5.44417e-06
9.96134 -0.118203 -9.20909e-06
10 -0.1182 -5.19362e-06
10.0387 -0.118197 -8.98475e-06
10.0774 -0.118194 -4.95011e-06
10.1162 -0.11819 -8.77083e-06
10.155 -0.118187 -4.71387e-06
10.1939 -0.118184 -8.56614e-06
10.2328 -0.118181 -4.48537e-06
10.2717 -0.118178 -8.36932e-06
10.3106 -0.118175 -4.26522e-06
10.3496 -0.118172 -8.17898e-06
10.3887 -0.118169 -4.05407e-06
10.4278 -0.118166 -7.99381e-06
10.4669 -0.118163 -3.85242e-06
10.506 -0.118161 -7.8127e-06
10.5452 -0.118158 -3.66058e-06
10.5845 -0.118155 -7.6349e-06
10.6238 -0.118152 -3.47844e-06
10.6631 -0.11815 -7.46012e-06
10.7024 -0.118147 -3.30547e-06
10.7418 -0.118144 -7.28854e-06
10.7813 -0.118142 -3.14068e-06
10.8208 -0.118139 -7.12086e-06
10.8603 -0.118137 -2.98263e-06
10.8999 -0.118134 -6.95814e-06
10.9395 -0.118132 -2.82959e-06
10.9792 -0.118129 -6.8017e-06
11.0189 -0.118127 -2.67973e-06
11.0586 -0.118124 -6.65287e-06
11.0984 -0.118122 -2.53137e-06
11.1383 -0.11812 -6.51273e-06
11.1781 -0.118117 -2.3832e-06
11.2181 -0.118115 -6.38187e-06
11.2581 -0.118113 -2.23453e-06
11.2981 -0.118111 -6.26019e-06
11.3381 -0.118108 -2.08547e-06
11.3783 -0.118106 -6.14679e-06
11.4184 -0.118104 -1.93694e-06
11.4587 -0.118102 -6.03999e-06
11.4989 -0.1181 -1.79062e-06
11.5392 -0.118098 -5.9375e-06
11.5796 -0.118096 -1.64862e-06
11.62 -0.118094 -5.83674e-06
11.6605 -0.118091 -1.51319e-06
11.701 -0.118089 -5.73527e-06
11.7415 -0.118087 -1.38622e-06
11.7822 -0.118085 -5.63125e-06
11.8228 -0.118084 -1.26878e-06
11.8636 -0.118082 -5.52386e-06
11.9043 -0.11808 -1.16078e-06
11.9452 -0.118078 -5.41359e-06
11.986 -0.118076 -1.06078e-06
12.027 -0.118074 -5.30224e-06
12.068 -0.118072 -9.66088e-07
12.109 -0.11807 -5.19275e-06
12.1501 -0.118069 -8.73171e-07
12.1913 -0.118067 -5.08861e-06
12.2325 -0.118065 -7.78267e-07
12.2738 -0.118063 -4.99315e-06
12.3151 -0.118062 -6.7821e-07
12.3565 -0.11806 -4.90871e-06
12.3979 -0.118058 -5.71225e-07
12.4394 -0.118057 -4.83588e-06
12.481 -0.118055 -4.5753e-07
12.5226 -0.118053 -4.77314e-06
12.5643 -0.118052 -3.39536e-07
12.6061 -0.11805 -4.71686e-06
12.6479 -0.118048 -2.2152e-07
12.6898 -0.118047 -4.66193e-06
12.7317 -0.118045 -1.08758e-07
12.7737 -0.118044 -4.60285e-06
12.8158 -0.118042 -6.22743e-09
12.8579 -0.118041 -4.53513e-06
12.9001 -0.118039 8.28297e-08
12.9424 -0.118038 -4.45672e-06
12.9847 -0.118036 1.58111e-07
13.0271 -0.118035 -4.36886e-06
13.0696 -0.118033 2.22817e-07
13.1121 -0.118032 -4.27625e-06
13.1547 -0.11803 2.83266e-07
13.1974 -0.118029 -4.18613e-06
13.2402 -0.118028 3.47485e-07
13.283 -0.118026 -4.10643e-06
13.3259 -0.118025 4.22993e-07
13.3689 -0.118023 -4.04329e-06
13.4119 -0.118022 5.14337e-07
13.455 -0.118021 -3.99883e-06
13.4982 -0.118019 6.21142e-07
13.5415 -0.118018 -3.96971e-06
13.5848 -0.118017 7.37469e-07
13.6283 -0.118015 -3.94738e-06
13.6718 -0.118014 8.53007e-07
13.7153 -0.118013 -3.9202e-06
13.759 -0.118012 9.56068e-07
13.8028 -0.11801 -3.87718e-06
13.8466 -0.118009 1.0377e-06
13.8905 -0.118008 -3.81209e-06
13.9345 -0.118007 1.09556e-06
13.9786 -0.118005 -3.72673e-06
14.0227 -0.118004 1.13603e-06
14.067 -0.118003 -3.63152e-06
14.1113 -0.118002 1.17321e-06
14.1558 -0.118001 -3.54277e-06
14.2003 -0.118 1.22445e-06
14.2449 -0.117998 -3.47689e-06
14.2896 -0.117997 1.30369e-06
14.3344 -0.117996 -3.44325e-06
14.3793 -0.117995 1.41466e-06
14.4243 -0.117994 -3.43876e-06
14.4693 -0.117993 1.54748e-06
14.5145 -0.117992 -3.44688e-06
14.5598 -0.117991 1.68064e-06
14.6052 -0.117989 -3.44293e-06
14.6506 -0.117988 1.78925e-06
14.6962 -0.117987 -3.40447e-06
14.7419 -0.117986 1.85668e-06
14.7877 -0.117985 -3.32296e-06
14.8336 -0.117984 1.88474e-06
14.8796 -0.117983 -3.21094e-06
14.9257 -0.117982 1.89643e-06
14.9719 -0.117981 -3.09943e-06
15.0182 -0.11798 1.92776e-06
15.0647 -0.117979 -3.02454e-06
15.1112 -0.117978 2.01028e-06
15.1579 -0.117977 -3.00789e-06
15.2047 -0.117976 2.15192e-06
15.2516 -0.117975 -3.04074e-06
15.2986 -0.117974 2.32735e-06
15.3458 -0.117973 -3.08283e-06
15.393 -0.117972 2.48657e-06
15.4404 -0.117971 -3.08089e-06
15.488 -0.11797 2.58176e-06
15.5356 -0.117969 -3.00042e-06
15.5834 -0.117969 2.59953e-06
15.6313 -0.117968 -2.85322e-06
15.6794 -0.117967 2.57811e-06
15.7276 -0.117966 -2.69957e-06
15.7759 -0.117965 2.59211e-06
15.8243 -0.117964 -2.61572e-06
15.873 -0.117963 2.70607e-06
15.9217 -0.117962 -2.64026e-06
15.9706 -0.117961 2.92281e-06
16.0197 -0.117961 -2.73472e-06
16.0689 -0.11796 3.16622e-06
16.1182 -0.117959 -2.79569e-06
16.1677 -0.117958 3.32473e-06
16.2174 -0.117957 -2.72539e-06
16.2672 -0.117956 3.33826e-06
16.3172 -0.117955 -2.51856e-06
16.3674 -0.117955 3.26548e-06
16.4177 -0.117954 -2.29136e-06
16.4682 -0.117953 3.2611e-06
16.5189 -0.117952 -2.20361e-06
16.5697 -0.117951 3.45256e-06
16.6208 -0.117951 -2.31271e-06
16.672 -0.11795 3.80434e-06
16.7234 -0.117949 -2.48553e-06
16.775 -0.117948 4.10954e-06
16.8268 -0.117947 -2.48645e-06
16.8787 -0.117947 4.16772e-06
16.9309 -0.117946 -2.21123e-06
16.9833 -0.117945 4.01733e-06
17.0359 -0.117944 -1.84839e-06
17.0887 -0.117944 3.96315e-06
17.1418 -0.117943 -1.73786e-06
17.195 -0.117942 4.27781e-06
17.2485 -0.117941 -1.9816e-06
17.3022 -0.11794 4.83389e-06
17.3562 -0.11794 -2.22812e-06
17.4104 -0.117939 5.14887e-06
17.4648 -0.117938 -2.01674e-06
17.5195 -0.117938 4.96498e-06
17.5744 -0.117937 -1.42295e-06
17.6296 -0.117936 4.7217e-06
17.6851 -0.117935 -1.12883e-06
17.7408 -0.117935 5.10383e-06
17.7969 -0.117934 -1.52084e-06
17.8532 -0.117933 5.9787e-06
17.9098 -0.117933 -1.90689e-06
17.9667 -0.117932 6.32406e-06
18.0239 -0.117931 -1.36315e-06
18.0815 -0.117931 5.80541e-06
18.1393 -0.11793 -4.25592e-07
18.1975 -0.117929 5.72541e-06
18.256 -0.117929 -5.89805e-07
18.3149 -0.117928 6.96924e-06
18.3742 -0.117927 -1.46734e-06
18.4338 -0.117927 7.85195e-06
18.4938 -0.117925 -8.45152e-07
18.5542 -0.117926 6.98215e-06
18.615 -0.117924 7.30795e-07
18.6762 -0.117924 6.9278e-06
18.7379 -0.117924 9.52696e-08
18.8 -0.117922 9.20988e-06
18.8625 -0.117922 -9.89538e-07
18.9255 -0.117922 9.44086e-06
18.9891 -0.11792 1.4276e-06
19.0531 -0.11792 7.80819e-06
19.1177 -0.11792 2.126e-06
19.1828 -0.117918 1.08925e-05
19.2484 -0.117918 -4.06488e-07
19.3147 -0.117919 1.21197e-05
19.3816 -0.117915 3.54724e-06
19.4491 -0.117916 9.30331e-06
19.5173 -0.117917 3.69298e-06
19.5862 -0.117914 1.57857e-05
19.6558 -0.117912 1.35119e-06
19.7262 -0.117916 1.28539e-05
19.7974 -0.117913 9.68783e-06
19.8694 -0.117909 1.6896e-05
19.9423 -0.117911 1.4847e-06
20.0162 -0.117915 1.95001e-05
20.091 -0.117909 1.76858e-05
20.1669 -0.117904 2.37178e-05
20.244 -0.117907 3.68765e-06
20.3222 -0.117915 2.24139e-05
20.4016 -0.117913 3.35802e-05
20.4825 -0.117899 6.70971e-05
20.5648 -0.117875 6.12679e-05
20.6487 -0.117855 6.66878e-05
20.7344 -0.117839 3.97491e-05
20.8219 -0.117831 4.00192e-05
20.9115 -0.117825 1.51198e-05
21.0034 -0.117824 2.1846e-05
21.0979 -0.117821 2.13327e-07
21.1952 -0.117821 1.11494e-05
21.2959 -0.117818 -1.04384e-05
21.4004 -0.11782 3.12066e-06
21.5093 -0.117815 -2.03762e-05
21.6237 -0.117818 -4.32978e-06
21.7448 -0.117812 -3.17336e-05
21.8747 -0.117815 -1.24754e-05
22.0165 -0.117806 -4.80485e-05
22.1768 -0.117812 -2.34246e-05
22.3723 -0.11779 -8.79453e-05


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1Classic/SigmaROneLoop.txt <==
-22.3723 -0.127536 -1.09867e-18
-22.1768 -0.127536 -1.09867e-18
-22.0165 -0.127536 -1.09867e-18
-21.8747 -0.127536 -1.09867e-18
-21.7448 -0.127536 -1.09867e-18
-21.6237 -0.127536 -1.09867e-18
-21.5093 -0.127536 -1.09867e-18
-21.4004 -0.127536 -1.09867e-18
-21.2959 -0.127536 -1.09867e-18
-21.1952 -0.127536 -1.09867e-18
-21.0979 -0.127536 -1.09867e-18
-21.0034 -0.127536 -1.09867e-18
-20.9115 -0.127536 -1.09867e-18
-20.8219 -0.127536 -1.09867e-18
-20.7344 -0.127536 -1.09867e-18
-20.6487 -0.127536 -1.09867e-18
-20.5648 -0.127536 -1.09867e-18
-20.4825 -0.127536 -1.09867e-18
-20.4016 -0.127536 -1.09867e-18
-20.3222 -0.127536 -1.09867e-18
-20.244 -0.127536 -1.09867e-18
-20.1669 -0.127536 -1.09867e-18
-20.091 -0.127536 -1.09867e-18
-20.0162 -0.127536 -1.09867e-18
-19.9423 -0.127536 -1.09867e-18
-19.8694 -0.127536 -1.09867e-18
-19.7974 -0.127536 -1.09867e-18
-19.7262 -0.127536 -1.09867e-18
-19.6558 -0.127536 -1.09867e-18
-19.5862 -0.127536 -1.09867e-18
-19.5173 -0.127536 -1.09867e-18
-19.4491 -0.127536 -1.09867e-18
-19.3816 -0.127536 -1.09867e-18
-19.3147 -0.127536 -1.09867e-18
-19.2484 -0.127536 -1.09867e-18
-19.1828 -0.127536 -1.09867e-18
-19.1177 -0.127536 -1.09867e-18
-19.0531 -0.127536 -1.09867e-18
-18.9891 -0.127536 -1.09867e-18
-18.9255 -0.127536 -1.09867e-18
-18.8625 -0.127536 -1.09867e-18
-18.8 -0.127536 -1.09867e-18
-18.7379 -0.127536 -1.09867e-18
-18.6762 -0.127536 -1.09867e-18
-18.615 -0.127536 -1.09867e-18
-18.5542 -0.127536 -1.09867e-18
-18.4938 -0.127536 -1.09867e-18
-18.4338 -0.127536 -1.09867e-18
-18.3742 -0.127536 -1.09867e-18
-18.3149 -0.127536 -1.09867e-18
-18.256 -0.127536 -1.09867e-18
-18.1975 -0.127536 -1.09867e-18
-18.1393 -0.127536 -1.09867e-18
-18.0815 -0.127536 -1.09867e-18
-18.0239 -0.127536 -1.09867e-18
-17.9667 -0.127536 -1.09867e-18
-17.9098 -0.127536 -1.09867e-18
-17.8532 -0.127536 -1.09867e-18
-17.7969 -0.127536 -1.09867e-18
-17.7408 -0.127536 -1.09867e-18
-17.6851 -0.127536 -1.09867e-18
-17.6296 -0.127536 -1.09867e-18
-17.5744 -0.127536 -1.09867e-18
-17.5195 -0.127536 -1.09867e-18
-17.4648 -0.127536 -1.09867e-18
-17.4104 -0.127536 -1.09867e-18
-17.3562 -0.127536 -1.09867e-18
-17.3022 -0.127536 -1.09867e-18
-17.2485 -0.127536 -1.09867e-18
-17.195 -0.127536 -1.09867e-18
-17.1418 -0.127536 -1.09867e-18
-17.0887 -0.127536 -1.09867e-18
-17.0359 -0.127536 -1.09867e-18
-16.9833 -0.127536 -1.09867e-18
-16.9309 -0.127536 -1.09867e-18
-16.8787 -0.127536 -1.09867e-18
-16.8268 -0.127536 -1.09867e-18
-16.775 -0.127536 -1.09867e-18
-16.7234 -0.127536 -1.09867e-18
-16.672 -0.127536 -1.09867e-18
-16.6208 -0.127536 -1.09867e-18
-16.5697 -0.127536 -1.09867e-18
-16.5189 -0.127536 -1.09867e-18
-16.4682 -0.127536 -1.09867e-18
-16.4177 -0.127536 -1.09867e-18
-16.3674 -0.127536 -1.09867e-18
-16.3172 -0.127536 -1.09867e-18
-16.2672 -0.127536 -1.09867e-18
-16.2174 -0.127536 -1.09867e-18
-16.1677 -0.127536 -1.09867e-18
-16.1182 -0.127536 -1.09867e-18
-16.0689 -0.127536 -1.09867e-18
-16.0197 -0.127536 -1.09867e-18
-15.9706 -0.127536 -1.09867e-18
-15.9217 -0.127536 -1.09867e-18
-15.873 -0.127536 -1.09867e-18
-15.8243 -0.127536 -1.09867e-18
-15.7759 -0.127536 -1.09867e-18
-15.7276 -0.127536 -1.09867e-18
-15.6794 -0.127536 -1.09867e-18
-15.6313 -0.127536 -1.09867e-18
-15.5834 -0.127536 -1.09867e-18
-15.5356 -0.127536 -1.09867e-18
-15.488 -0.127536 -1.09867e-18
-15.4404 -0.127536 -1.09867e-18
-15.393 -0.127536 -1.09867e-18
-15.3458 -0.127536 -1.09867e-18
-15.2986 -0.127536 -1.09867e-18
-15.2516 -0.127536 -1.09867e-18
-15.2047 -0.127536 -1.09867e-18
-15.1579 -0.127536 -1.09867e-18
-15.1112 -0.127536 -1.09867e-18
-15.0647 -0.127536 -1.09867e-18
-15.0182 -0.127536 -1.09867e-18
-14.9719 -0.127536 -1.09867e-18
-14.9257 -0.127536 -1.09867e-18
-14.8796 -0.127536 -1.09867e-18
-14.8336 -0.127536 -1.09867e-18
-14.7877 -0.127536 -1.09867e-18
-14.7419 -0.127536 -1.09867e-18
-14.6962 -0.127536 -1.09867e-18
-14.6506 -0.127536 -1.09867e-18
-14.6052 -0.127536 -1.09867e-18
-14.5598 -0.127536 -1.09867e-18
-14.5145 -0.127536 -1.09867e-18
-14.4693 -0.127536 -1.09867e-18
-14.4243 -0.127536 -1.09867e-18
-14.3793 -0.127536 -1.09867e-18
-14.3344 -0.127536 -1.09867e-18
-14.2896 -0.127536 -1.09867e-18
-14.2449 -0.127536 -1.09867e-18
-14.2003 -0.127536 -1.09867e-18
-14.1558 -0.127536 -1.09867e-18
-14.1113 -0.127536 -1.09867e-18
-14.067 -0.127536 -1.09867e-18
-14.0227 -0.127536 -1.09867e-18
-13.9786 -0.127536 -1.09867e-18
-13.9345 -0.127536 -1.09867e-18
-13.8905 -0.127536 -1.09867e-18
-13.8466 -0.127536 -1.09867e-18
-13.8028 -0.127536 -1.09867e-18
-13.759 -0.127536 -1.09867e-18
-13.7153 -0.127536 -1.09867e-18
-13.6718 -0.127536 -1.09867e-18
-13.6283 -0.127536 -1.09867e-18
-13.5848 -0.127536 -1.09867e-18
-13.5415 -0.127536 -1.09867e-18
-13.4982 -0.127536 -1.09867e-18
-13.455 -0.127536 -1.09867e-18
-13.4119 -0.127536 -1.09867e-18
-13.3689 -0.127536 -1.09867e-18
-13.3259 -0.127536 -1.09867e-18
-13.283 -0.127536 -1.09867e-18
-13.2402 -0.127536 -1.09867e-18
-13.1974 -0.127536 -1.09867e-18
-13.1547 -0.127536 -1.09867e-18
-13.1121 -0.127536 -1.09867e-18
-13.0696 -0.127536 -1.09867e-18
-13.0271 -0.127536 -1.09867e-18
-12.9847 -0.127536 -1.09867e-18
-12.9424 -0.127536 -1.09867e-18
-12.9001 -0.127536 -1.09867e-18
-12.8579 -0.127536 -1.09867e-18
-12.8158 -0.127536 -1.09867e-18
-12.7737 -0.127536 -1.09867e-18
-12.7317 -0.127536 -1.09867e-18
-12.6898 -0.127536 -1.09867e-18
-12.6479 -0.127536 -1.09867e-18
-12.6061 -0.127536 -1.09867e-18
-12.5643 -0.127536 -1.09867e-18
-12.5226 -0.127536 -1.09867e-18
-12.481 -0.127536 -1.09867e-18
-12.4394 -0.127536 -1.09867e-18
-12.3979 -0.127536 -1.09867e-18
-12.3565 -0.127536 -1.09867e-18
-12.3151 -0.127536 -1.09867e-18
-12.2738 -0.127536 -1.09867e-18
-12.2325 -0.127536 -1.09867e-18
-12.1913 -0.127536 -1.09867e-18
-12.1501 -0.127536 -1.09867e-18
-12.109 -0.127536 -1.09867e-18
-12.068 -0.127536 -1.09867e-18
-12.027 -0.127536 -1.09867e-18
-11.986 -0.127536 -1.09867e-18
-11.9452 -0.127536 -1.09867e-18
-11.9043 -0.127536 -1.09867e-18
-11.8636 -0.127536 -1.09867e-18
-11.8228 -0.127536 -1.09867e-18
-11.7822 -0.127536 -1.09867e-18
-11.7415 -0.127536 -1.09867e-18
-11.701 -0.127536 -1.09867e-18
-11.6605 -0.127536 -1.09867e-18
-11.62 -0.127536 -1.09867e-18
-11.5796 -0.127536 -1.09867e-18
-11.5392 -0.127536 -1.09867e-18
-11.4989 -0.127536 -1.09867e-18
-11.4587 -0.127536 -1.09867e-18
-11.4184 -0.127536 -1.09867e-18
-11.3783 -0.127536 -1.09867e-18
-11.3381 -0.127536 -1.09867e-18
-11.2981 -0.127536 -1.09867e-18
-11.2581 -0.127536 -1.09867e-18
-11.2181 -0.127536 -1.09867e-18
-11.1781 -0.127536 -1.09867e-18
-11.1383 -0.127536 -1.09867e-18
-11.0984 -0.127536 -1.09867e-18
-11.0586 -0.127536 -1.09867e-18
-11.0189 -0.127536 -1.09867e-18
-10.9792 -0.127536 -1.09867e-18
-10.9395 -0.127536 -1.09867e-18
-10.8999 -0.127536 -1.09867e-18
-10.8603 -0.127536 -1.09867e-18
-10.8208 -0.127536 -1.09867e-18
-10.7813 -0.127536 -1.09867e-18
-10.7418 -0.127536 -1.09867e-18
-10.7024 -0.127536 -1.09867e-18
-10.6631 -0.127536 -1.09867e-18
-10.6238 -0.127536 -1.09867e-18
-10.5845 -0.127536 -1.09867e-18
-10.5452 -0.127536 -1.09867e-18
-10.506 -0.127536 -1.09867e-18
-10.4669 -0.127536 -1.09867e-18
-10.4278 -0.127536 -1.09867e-18
-10.3887 -0.127536 -1.09867e-18
-10.3496 -0.127536 -1.09867e-18
-10.3106 -0.127536 -1.09867e-18
-10.2717 -0.127536 -1.09867e-18
-10.2328 -0.127536 -1.09867e-18
-10.1939 -0.127536 -1.09867e-18
-10.155 -0.127536 -1.09867e-18
-10.1162 -0.127536 -1.09867e-18
-10.0774 -0.127536 -1.09867e-18
-10.0387 -0.127536 -1.09867e-18
-10 -0.127536 -1.09867e-18
-9.96134 -0.127536 -1.09867e-18
-9.92271 -0.127536 -1.09867e-18
-9.88412 -0.127536 -1.09867e-18
-9.84557 -0.127536 -1.09867e-18
-9.80704 -0.127536 -1.09867e-18
-9.76856 -0.127536 -1.09867e-18
-9.73011 -0.127536 -1.09867e-18
-9.69169 -0.127536 -1.09867e-18
-9.65331 -0.127536 -1.09867e-18
-9.61496 -0.127536 -1.09867e-18
-9.57664 -0.127536 -1.09867e-18
-9.53836 -0.127536 -1.09867e-18
-9.50011 -0.127536 -1.09867e-18
-9.46189 -0.127536 -1.09867e-18
-9.42371 -0.127536 -1.09867e-18
-9.38556 -0.127536 -1.09867e-18
-9.34744 -0.127536 -1.09867e-18
-9.30935 -0.127536 -1.09867e-18
-9.2713 -0.127536 -1.09867e-18
-9.23327 -0.127536 -1.09867e-18
-9.19528 -0.127536 -1.09867e-18
-9.15732 -0.127536 -1.09867e-18
-9.11939 -0.127536 -1.09867e-18
-9.08149 -0.127536 -1.09867e-18
-9.04362 -0.127536 -1.09867e-18
-9.00578 -0.127536 -1.09867e-18
-8.96797 -0.127536 -1.09867e-18
-8.93019 -0.127536 -1.09867e-18
-8.89244 -0.127536 -1.09867e-18
-8.85471 -0.127536 -1.09867e-18
-8.81702 -0.127536 -1.09867e-18
-8.77936 -0.127536 -1.09867e-18
-8.74172 -0.127536 -1.09867e-18
-8.70412 -0.127536 -1.09867e-18
-8.66654 -0.127536 -1.09867e-18
-8.62899 -0.127536 -1.09867e-18
-8.59146 -0.127536 -1.09867e-18
-8.55397 -0.127536 -1.09867e-18
-8.5165 -0.127536 -1.09867e-18
-8.47906 -0.127536 -1.09867e-18
-8.44165 -0.127536 -1.09867e-18
-8.40426 -0.127536 -1.09867e-18
-8.3669 -0.127536 -1.09867e-18
-8.32956 -0.127536 -1.09867e-18
-8.29226 -0.127536 -1.09867e-18
-8.25497 -0.127536 -1.09867e-18
-8.21772 -0.127536 -1.09867e-18
-8.18049 -0.127536 -1.09867e-18
-8.14328 -0.127536 -1.09867e-18
-8.1061 -0.127536 -1.09867e-18
-8.06895 -0.127536 -1.09867e-18
-8.03182 -0.127536 -1.09867e-18
-7.99471 -0.127536 -1.09867e-18
-7.95763 -0.127536 -1.09867e-18
-7.92058 -0.127536 -1.09867e-18
-7.88355 -0.127536 -1.09867e-18
-7.84654 -0.127536 -1.09867e-18
-7.80955 -0.127536 -1.09867e-18
-7.77259 -0.127536 -1.09867e-18
-7.73566 -0.127536 -1.09867e-18
-7.69874 -0.127536 -1.09867e-18
-7.66185 -0.127536 -1.09867e-18
-7.62498 -0.127536 -1.09867e-18
-7.58814 -0.127536 -1.09867e-18
-7.55132 -0.127536 -1.09867e-18
-7.51452 -0.127536 -1.09867e-18
-7.47774 -0.127536 -1.09867e-18
-7.44099 -0.127536 -1.09867e-18
-7.40425 -0.127536 -1.09867e-18
-7.36754 -0.127536 -1.09867e-18
-7.33085 -0.127536 -1.09867e-18
-7.29418 -0.127536 -1.09867e-18
-7.25754 -0.127536 -1.09867e-18
-7.22091 -0.127536 -1.09867e-18
-7.18431 -0.127536 -1.09867e-18
-7.14772 -0.127536 -1.09867e-18
-7.11116 -0.127536 -1.09867e-18
-7.07462 -0.127536 -1.09867e-18
-7.0381 -0.127536 -1.09867e-18
-7.00159 -0.127536 -1.09867e-18
-6.96511 -0.127536 -1.09867e-18
-6.92865 -0.127536 -1.09867e-18
-6.89221 -0.127536 -1.09867e-18
-6.85579 -0.127536 -1.09867e-18
-6.81938 -0.127536 -1.09867e-18
-6.783 -0.127536 -1.09867e-18
-6.74664 -0.127536 -1.09867e-18
-6.71029 -0.127536 -1.09867e-18
-6.67397 -0.127536 -1.09867e-18
-6.63766 -0.127536 -1.09867e-18
-6.60137 -0.127536 -1.09867e-18
-6.5651 -0.127536 -1.09867e-18
-6.52885 -0.127536 -1.09867e-18
-6.49262 -0.127536 -1.09867e-18
-6.4564 -0.127536 -1.09867e-18
-6.42021 -0.127536 -1.09867e-18
-6.38403 -0.127536 -1.09867e-18
-6.34786 -0.127536 -1.09867e-18
-6.31172 -0.127536 -1.09867e-18
-6.27559 -0.127536 -1.09867e-18
-6.23949 -0.127536 -1.09867e-18
-6.20339 -0.127536 -1.09867e-18
-6.16732 -0.127536 -1.09867e-18
-6.13126 -0.127536 -1.09867e-18
-6.09522 -0.127536 -1.09867e-18
-6.05919 -0.127536 -1.09867e-18
-6.02319 -0.127536 -1.09867e-18
-5.9872 -0.127536 -1.09867e-18
-5.95122 -0.127536 -1.09867e-18
-5.91526 -0.127536 -1.09867e-18
-5.87932 -0.127536 -1.09867e-18
-5.84339 -0.127536 -1.09867e-18
-5.80748 -0.127536 -1.09867e-18
-5.77158 -0.127536 -1.09867e-18
-5.7357 -0.127536 -1.09867e-18
-5.69984 -0.127536 -1.09867e-18
-5.66399 -0.127536 -1.09867e-18
-5.62815 -0.127536 -1.09867e-18
-5.59233 -0.127536 -1.09867e-18
-5.55653 -0.127536 -1.09867e-18
-5.52074 -0.127536 -1.09867e-18
-5.48497 -0.127536 -1.09867e-18
-5.4492 -0.127536 -1.09867e-18
-5.41346 -0.127536 -1.09867e-18
-5.37773 -0.127536 -1.09867e-18
-5.34201 -0.127536 -1.09867e-18
-5.30631 -0.127536 -1.09867e-18
-5.27062 -0.127536 -1.09867e-18
-5.23494 -0.127536 -1.09867e-18
-5.19928 -0.127536 -1.09867e-18
-5.16363 -0.127536 -1.09867e-18
-5.128 -0.127536 -1.09867e-18
-5.09237 -0.127536 -1.09867e-18
-5.05677 -0.127536 -1.09867e-18
-5.02117 -0.127536 -1.09867e-18
-4.98559 -0.127536 -1.09867e-18
-4.95002 -0.127536 -1.09867e-18
-4.91446 -0.127536 -1.09867e-18
-4.87892 -0.127536 -1.09867e-18
-4.84339 -0.127536 -1.09867e-18
-4.80787 -0.127536 -1.09867e-18
-4.77237 -0.127536 -1.09867e-18
-4.73687 -0.127536 -1.09867e-18
-4.70139 -0.127536 -1.09867e-18
-4.66592 -0.127536 -1.09867e-18
-4.63046 -0.127536 -1.09867e-18
-4.59502 -0.127536 -1.09867e-18
-4.55958 -0.127536 -1.09867e-18
-4.52416 -0.127536 -1.09867e-18
-4.48875 -0.127536 -1.09867e-18
-4.45335 -0.127536 -1.09867e-18
-4.41797 -0.127536 -1.09867e-18
-4.38259 -0.127536 -1.09867e-18
-4.34722 -0.127536 -1.09867e-18
-4.31187 -0.127536 -1.09867e-18
-4.27653 -0.127536 -1.09867e-18
-4.24119 -0.127536 -1.09867e-18
-4.20587 -0.127536 -1.09867e-18
-4.17056 -0.127536 -1.09867e-18
-4.13526 -0.127536 -1.09867e-18
-4.09997 -0.127536 -1.09867e-18
-4.06469 -0.127536 -1.09867e-18
-4.02942 -0.127536 -1.09867e-18
-3.99416 -0.127536 -1.09867e-18
-3.95891 -0.127536 -1.09867e-18
-3.92367 -0.127536 -1.09867e-18
-3.88844 -0.127536 -1.09867e-18
-3.85322 -0.127536 -1.09867e-18
-3.81801 -0.127536 -1.09867e-18
-3.7828 -0.127536 -1.09867e-18
-3.74761 -0.127536 -1.09867e-18
-3.71243 -0.127536 -1.09867e-18
-3.67726 -0.127536 -1.09867e-18
-3.64209 -0.127536 -1.09867e-18
-3.60694 -0.127536 -1.09867e-18
-3.57179 -0.127536 -1.09867e-18
-3.53665 -0.127536 -1.09867e-18
-3.50152 -0.127536 -1.09867e-18
-3.4664 -0.127536 -1.09867e-18
-3.43129 -0.127536 -1.09867e-18
-3.39619 -0.127536 -1.09867e-18
-3.36109 -0.127536 -1.09867e-18
-3.32601 -0.127536 -1.09867e-18
-3.29093 -0.127536 -1.09867e-18
-3.25586 -0.127536 -1.09867e-18
-3.2208 -0.127536 -1.09867e-18
-3.18574 -0.127536 -1.09867e-18
-3.1507 -0.127536 -1.09867e-18
-3.11566 -0.127536 -1.09867e-18
-3.08063 -0.127536 -1.09867e-18
-3.0456 -0.127536 -1.09867e-18
-3.01059 -0.127536 -1.09867e-18
-2.97558 -0.127536 -1.09867e-18
-2.94058 -0.127536 -1.09867e-18
-2.90558 -0.127536 -1.09867e-18
-2.87059 -0.127536 -1.09867e-18
-2.83561 -0.127536 -1.09867e-18
-2.80064 -0.127536 -1.09867e-18
-2.76567 -0.127536 -1.09867e-18
-2.73071 -0.127536 -1.09867e-18
-2.69576 -0.127536 -1.09867e-18
-2.66081 -0.127536 -1.09867e-18
-2.62587 -0.127536 -1.09867e-18
-2.59094 -0.127536 -1.09867e-18
-2.55601 -0.127536 -1.09867e-18
-2.52109 -0.127536 -1.09867e-18
-2.48617 -0.127536 -1.09867e-18
-2.45126 -0.127536 -1.09867e-18
-2.41636 -0.127536 -1.09867e-18
-2.38146 -0.127536 -1.09867e-18
-2.34657 -0.127536 -1.09867e-18
-2.31168 -0.127536 -1.09867e-18
-2.2768 -0.127536 -1.09867e-18
-2.24192 -0.127536 -1.09867e-18
-2.20705 -0.127536 -1.09867e-18
-2.17219 -0.127536 -1.09867e-18
-2.13733 -0.127536 -1.09867e-18
-2.10247 -0.127536 -1.09867e-18
-2.06762 -0.127536 -1.09867e-18
-2.03278 -0.127536 -1.09867e-18
-1.99794 -0.127536 -1.09867e-18
-1.9631 -0.127536 -1.09867e-18
-1.92827 -0.127536 -1.09867e-18
-1.89345 -0.127536 -1.09867e-18
-1.85862 -0.127536 -1.09867e-18
-1.82381 -0.127536 -1.09867e-18
-1.78899 -0.127536 -1.09867e-18
-1.75419 -0.127536 -1.09867e-18
-1.71938 -0.127536 -1.09867e-18
-1.68458 -0.127536 -1.09867e-18
-1.64979 -0.127536 -1.09867e-18
-1.61499 -0.127536 -1.09867e-18
-1.58021 -0.127536 -1.09867e-18
-1.54542 -0.127536 -1.09867e-18
-1.51064 -0.127536 -1.09867e-18
-1.47586 -0.127536 -1.09867e-18
-1.44109 -0.127536 -1.09867e-18
-1.40632 -0.127536 -1.09867e-18
-1.37155 -0.127536 -1.09867e-18
-1.33679 -0.127536 -1.09867e-18
-1.30203 -0.127536 -1.09867e-18
-1.26727 -0.127536 -1.09867e-18
-1.23251 -0.127536 -1.09867e-18
-1.19776 -0.127536 -1.09867e-18
-1.16301 -0.127536 -1.09867e-18
-1.12827 -0.127536 -1.09867e-18
-1.09352 -0.127536 -1.09867e-18
-1.05878 -0.127536 -1.09867e-18
-1.02405 -0.127536 -1.09867e-18
-0.989309 -0.127536 -1.09867e-18
-0.954576 -0.127536 -1.09867e-18
-0.919844 -0.127536 -1.09867e-18
-0.885115 -0.127536 -1.09867e-18
-0.850388 -0.127536 -1.09867e-18
-0.815663 -0.127536 -1.09867e-18
-0.78094 -0.127536 -1.09867e-18
-0.746219 -0.127536 -1.09867e-18
-0.711499 -0.127536 -1.09867e-18
-0.676781 -0.127536 -1.09867e-18
-0.642065 -0.127536 -1.09867e-18
-0.60735 -0.127536 -1.09867e-18
-0.572637 -0.127536 -1.09867e-18
-0.537925 -0.127536 -1.09867e-18
-0.503214 -0.127536 -1.09867e-18
-0.468504 -0.127536 -1.09867e-18
-0.433796 -0.127536 -1.09867e-18
-0.399089 -0.127536 -1.09867e-18
-0.364382 -0.127536 -1.09867e-18
-0.329676 -0.127536 -1.09867e-18
-0.294972 -0.127536 -1.09867e-18
-0.260267 -0.127536 -1.09867e-18
-0.225564 -0.127536 -1.09867e-18
-0.190861 -0.127536 -1.09867e-18
-0.156158 -0.127536 -1.09867e-18
-0.121456 -0.127536 -1.09867e-18
-0.0867541 -0.127536 -1.09867e-18
-0.0520524 -0.127536 -1.09867e-18
-0.0173508 -0.127536 -1.09867e-18
0.0173508 -0.127536 -1.09867e-18
0.0520524 -0.127536 -1.09867e-18
0.0867541 -0.127536 -1.09867e-18
0.121456 -0.127536 -1.09867e-18
0.156158 -0.127536 -1.09867e-18
0.190861 -0.127536 -1.09867e-18
0.225564 -0.127536 -1.09867e-18
0.260267 -0.127536 -1.09867e-18
0.294972 -0.127536 -1.09867e-18
0.329676 -0.127536 -1.09867e-18
0.364382 -0.127536 -1.09867e-18
0.399089 -0.127536 -1.09867e-18
0.433796 -0.127536 -1.09867e-18
0.468504 -0.127536 -1.09867e-18
0.503214 -0.127536 -1.09867e-18
0.537925 -0.127536 -1.09867e-18
0.572637 -0.127536 -1.09867e-18
0.60735 -0.127536 -1.09867e-18
0.642065 -0.127536 -1.09867e-18
0.676781 -0.127536 -1.09867e-18
0.711499 -0.127536 -1.09867e-18
0.746219 -0.127536 -1.09867e-18
0.78094 -0.127536 -1.09867e-18
0.815663 -0.127536 -1.09867e-18
0.850388 -0.127536 -1.09867e-18
0.885115 -0.127536 -1.09867e-18
0.919844 -0.127536 -1.09867e-18
0.954576 -0.127536 -1.09867e-18
0.989309 -0.127536 -1.09867e-18
1.02405 -0.127536 -1.09867e-18
1.05878 -0.127536 -1.09867e-18
1.09352 -0.127536 -1.09867e-18
1.12827 -0.127536 -1.09867e-18
1.16301 -0.127536 -1.09867e-18
1.19776 -0.127536 -1.09867e-18
1.23251 -0.127536 -1.09867e-18
1.26727 -0.127536 -1.09867e-18
1.30203 -0.127536 -1.09867e-18
1.33679 -0.127536 -1.09867e-18
1.37155 -0.127536 -1.09867e-18
1.40632 -0.127536 -1.09867e-18
1.44109 -0.127536 -1.09867e-18
1.47586 -0.127536 -1.09867e-18
1.51064 -0.127536 -1.09867e-18
1.54542 -0.127536 -1.09867e-18
1.58021 -0.127536 -1.09867e-18
1.61499 -0.127536 -1.09867e-18
1.64979 -0.127536 -1.09867e-18
1.68458 -0.127536 -1.09867e-18
1.71938 -0.127536 -1.09867e-18
1.75419 -0.127536 -1.09867e-18
1.78899 -0.127536 -1.09867e-18
1.82381 -0.127536 -1.09867e-18
1.85862 -0.127536 -1.09867e-18
1.89345 -0.127536 -1.09867e-18
1.92827 -0.127536 -1.09867e-18
1.9631 -0.127536 -1.09867e-18
1.99794 -0.127536 -1.09867e-18
2.03278 -0.127536 -1.09867e-18
2.06762 -0.127536 -1.09867e-18
2.10247 -0.127536 -1.09867e-18
2.13733 -0.127536 -1.09867e-18
2.17219 -0.127536 -1.09867e-18
2.20705 -0.127536 -1.09867e-18
2.24192 -0.127536 -1.09867e-18
2.2768 -0.127536 -1.09867e-18
2.31168 -0.127536 -1.09867e-18
2.34657 -0.127536 -1.09867e-18
2.38146 -0.127536 -1.09867e-18
2.41636 -0.127536 -1.09867e-18
2.45126 -0.127536 -1.09867e-18
2.48617 -0.127536 -1.09867e-18
2.52109 -0.127536 -1.09867e-18
2.55601 -0.127536 -1.09867e-18
2.59094 -0.127536 -1.09867e-18
2.62587 -0.127536 -1.09867e-18
2.66081 -0.127536 -1.09867e-18
2.69576 -0.127536 -1.09867e-18
2.73071 -0.127536 -1.09867e-18
2.76567 -0.127536 -1.09867e-18
2.80064 -0.127536 -1.09867e-18
2.83561 -0.127536 -1.09867e-18
2.87059 -0.127536 -1.09867e-18
2.90558 -0.127536 -1.09867e-18
2.94058 -0.127536 -1.09867e-18
2.97558 -0.127536 -1.09867e-18
3.01059 -0.127536 -1.09867e-18
3.0456 -0.127536 -1.09867e-18
3.08063 -0.127536 -1.09867e-18
3.11566 -0.127536 -1.09867e-18
3.1507 -0.127536 -1.09867e-18
3.18574 -0.127536 -1.09867e-18
3.2208 -0.127536 -1.09867e-18
3.25586 -0.127536 -1.09867e-18
3.29093 -0.127536 -1.09867e-18
3.32601 -0.127536 -1.09867e-18
3.36109 -0.127536 -1.09867e-18
3.39619 -0.127536 -1.09867e-18
3.43129 -0.127536 -1.09867e-18
3.4664 -0.127536 -1.09867e-18
3.50152 -0.127536 -1.09867e-18
3.53665 -0.127536 -1.09867e-18
3.57179 -0.127536 -1.09867e-18
3.60694 -0.127536 -1.09867e-18
3.64209 -0.127536 -1.09867e-18
3.67726 -0.127536 -1.09867e-18
3.71243 -0.127536 -1.09867e-18
3.74761 -0.127536 -1.09867e-18
3.7828 -0.127536 -1.09867e-18
3.81801 -0.127536 -1.09867e-18
3.85322 -0.127536 -1.09867e-18
3.88844 -0.127536 -1.09867e-18
3.92367 -0.127536 -1.09867e-18
3.95891 -0.127536 -1.09867e-18
3.99416 -0.127536 -1.09867e-18
4.02942 -0.127536 -1.09867e-18
4.06469 -0.127536 -1.09867e-18
4.09997 -0.127536 -1.09867e-18
4.13526 -0.127536 -1.09867e-18
4.17056 -0.127536 -1.09867e-18
4.20587 -0.127536 -1.09867e-18
4.24119 -0.127536 -1.09867e-18
4.27653 -0.127536 -1.09867e-18
4.31187 -0.127536 -1.09867e-18
4.34722 -0.127536 -1.09867e-18
4.38259 -0.127536 -1.09867e-18
4.41797 -0.127536 -1.09867e-18
4.45335 -0.127536 -1.09867e-18
4.48875 -0.127536 -1.09867e-18
4.52416 -0.127536 -1.09867e-18
4.55958 -0.127536 -1.09867e-18
4.59502 -0.127536 -1.09867e-18
4.63046 -0.127536 -1.09867e-18
4.66592 -0.127536 -1.09867e-18
4.70139 -0.127536 -1.09867e-18
4.73687 -0.127536 -1.09867e-18
4.77237 -0.127536 -1.09867e-18
4.80787 -0.127536 -1.09867e-18
4.84339 -0.127536 -1.09867e-18
4.87892 -0.127536 -1.09867e-18
4.91446 -0.127536 -1.09867e-18
4.95002 -0.127536 -1.09867e-18
4.98559 -0.127536 -1.09867e-18
5.02117 -0.127536 -1.09867e-18
5.05677 -0.127536 -1.09867e-18
5.09237 -0.127536 -1.09867e-18
5.128 -0.127536 -1.09867e-18
5.16363 -0.127536 -1.09867e-18
5.19928 -0.127536 -1.09867e-18
5.23494 -0.127536 -1.09867e-18
5.27062 -0.127536 -1.09867e-18
5.30631 -0.127536 -1.09867e-18
5.34201 -0.127536 -1.09867e-18
5.37773 -0.127536 -1.09867e-18
5.41346 -0.127536 -1.09867e-18
5.4492 -0.127536 -1.09867e-18
5.48497 -0.127536 -1.09867e-18
5.52074 -0.127536 -1.09867e-18
5.55653 -0.127536 -1.09867e-18
5.59233 -0.127536 -1.09867e-18
5.62815 -0.127536 -1.09867e-18
5.66399 -0.127536 -1.09867e-18
5.69984 -0.127536 -1.09867e-18
5.7357 -0.127536 -1.09867e-18
5.77158 -0.127536 -1.09867e-18
5.80748 -0.127536 -1.09867e-18
5.84339 -0.127536 -1.09867e-18
5.87932 -0.127536 -1.09867e-18
5.91526 -0.127536 -1.09867e-18
5.95122 -0.127536 -1.09867e-18
5.9872 -0.127536 -1.09867e-18
6.02319 -0.127536 -1.09867e-18
6.05919 -0.127536 -1.09867e-18
6.09522 -0.127536 -1.09867e-18
6.13126 -0.127536 -1.09867e-18
6.16732 -0.127536 -1.09867e-18
6.20339 -0.127536 -1.09867e-18
6.23949 -0.127536 -1.09867e-18
6.27559 -0.127536 -1.09867e-18
6.31172 -0.127536 -1.09867e-18
6.34786 -0.127536 -1.09867e-18
6.38403 -0.127536 -1.09867e-18
6.42021 -0.127536 -1.09867e-18
6.4564 -0.127536 -1.09867e-18
6.49262 -0.127536 -1.09867e-18
6.52885 -0.127536 -1.09867e-18
6.5651 -0.127536 -1.09867e-18
6.60137 -0.127536 -1.09867e-18
6.63766 -0.127536 -1.09867e-18
6.67397 -0.127536 -1.09867e-18
6.71029 -0.127536 -1.09867e-18
6.74664 -0.127536 -1.09867e-18
6.783 -0.127536 -1.09867e-18
6.81938 -0.127536 -1.09867e-18
6.85579 -0.127536 -1.09867e-18
6.89221 -0.127536 -1.09867e-18
6.92865 -0.127536 -1.09867e-18
6.96511 -0.127536 -1.09867e-18
7.00159 -0.127536 -1.09867e-18
7.0381 -0.127536 -1.09867e-18
7.07462 -0.127536 -1.09867e-18
7.11116 -0.127536 -1.09867e-18
7.14772 -0.127536 -1.09867e-18
7.18431 -0.127536 -1.09867e-18
7.22091 -0.127536 -1.09867e-18
7.25754 -0.127536 -1.09867e-18
7.29418 -0.127536 -1.09867e-18
7.33085 -0.127536 -1.09867e-18
7.36754 -0.127536 -1.09867e-18
7.40425 -0.127536 -1.09867e-18
7.44099 -0.127536 -1.09867e-18
7.47774 -0.127536 -1.09867e-18
7.51452 -0.127536 -1.09867e-18
7.55132 -0.127536 -1.09867e-18
7.58814 -0.127536 -1.09867e-18
7.62498 -0.127536 -1.09867e-18
7.66185 -0.127536 -1.09867e-18
7.69874 -0.127536 -1.09867e-18
7.73566 -0.127536 -1.09867e-18
7.77259 -0.127536 -1.09867e-18
7.80955 -0.127536 -1.09867e-18
7.84654 -0.127536 -1.09867e-18
7.88355 -0.127536 -1.09867e-18
7.92058 -0.127536 -1.09867e-18
7.95763 -0.127536 -1.09867e-18
7.99471 -0.127536 -1.09867e-18
8.03182 -0.127536 -1.09867e-18
8.06895 -0.127536 -1.09867e-18
8.1061 -0.127536 -1.09867e-18
8.14328 -0.127536 -1.09867e-18
8.18049 -0.127536 -1.09867e-18
8.21772 -0.127536 -1.09867e-18
8.25497 -0.127536 -1.09867e-18
8.29226 -0.127536 -1.09867e-18
8.32956 -0.127536 -1.09867e-18
8.3669 -0.127536 -1.09867e-18
8.40426 -0.127536 -1.09867e-18
8.44165 -0.127536 -1.09867e-18
8.47906 -0.127536 -1.09867e-18
8.5165 -0.127536 -1.09867e-18
8.55397 -0.127536 -1.09867e-18
8.59146 -0.127536 -1.09867e-18
8.62899 -0.127536 -1.09867e-18
8.66654 -0.127536 -1.09867e-18
8.70412 -0.127536 -1.09867e-18
8.74172 -0.127536 -1.09867e-18
8.77936 -0.127536 -1.09867e-18
8.81702 -0.127536 -1.09867e-18
8.85471 -0.127536 -1.09867e-18
8.89244 -0.127536 -1.09867e-18
8.93019 -0.127536 -1.09867e-18
8.96797 -0.127536 -1.09867e-18
9.00578 -0.127536 -1.09867e-18
9.04362 -0.127536 -1.09867e-18
9.08149 -0.127536 -1.09867e-18
9.11939 -0.127536 -1.09867e-18
9.15732 -0.127536 -1.09867e-18
9.19528 -0.127536 -1.09867e-18
9.23327 -0.127536 -1.09867e-18
9.2713 -0.127536 -1.09867e-18
9.30935 -0.127536 -1.09867e-18
9.34744 -0.127536 -1.09867e-18
9.38556 -0.127536 -1.09867e-18
9.42371 -0.127536 -1.09867e-18
9.46189 -0.127536 -1.09867e-18
9.50011 -0.127536 -1.09867e-18
9.53836 -0.127536 -1.09867e-18
9.57664 -0.127536 -1.09867e-18
9.61496 -0.127536 -1.09867e-18
9.65331 -0.127536 -1.09867e-18
9.69169 -0.127536 -1.09867e-18
9.73011 -0.127536 -1.09867e-18
9.76856 -0.127536 -1.09867e-18
9.80704 -0.127536 -1.09867e-18
9.84557 -0.127536 -1.09867e-18
9.88412 -0.127536 -1.09867e-18
9.92271 -0.127536 -1.09867e-18
9.96134 -0.127536 -1.09867e-18
10 -0.127536 -1.09867e-18
10.0387 -0.127536 -1.09867e-18
10.0774 -0.127536 -1.09867e-18
10.1162 -0.127536 -1.09867e-18
10.155 -0.127536 -1.09867e-18
10.1939 -0.127536 -1.09867e-18
10.2328 -0.127536 -1.09867e-18
10.2717 -0.127536 -1.09867e-18
10.3106 -0.127536 -1.09867e-18
10.3496 -0.127536 -1.09867e-18
10.3887 -0.127536 -1.09867e-18
10.4278 -0.127536 -1.09867e-18
10.4669 -0.127536 -1.09867e-18
10.506 -0.127536 -1.09867e-18
10.5452 -0.127536 -1.09867e-18
10.5845 -0.127536 -1.09867e-18
10.6238 -0.127536 -1.09867e-18
10.6631 -0.127536 -1.09867e-18
10.7024 -0.127536 -1.09867e-18
10.7418 -0.127536 -1.09867e-18
10.7813 -0.127536 -1.09867e-18
10.8208 -0.127536 -1.09867e-18
10.8603 -0.127536 -1.09867e-18
10.8999 -0.127536 -1.09867e-18
10.9395 -0.127536 -1.09867e-18
10.9792 -0.127536 -1.09867e-18
11.0189 -0.127536 -1.09867e-18
11.0586 -0.127536 -1.09867e-18
11.0984 -0.127536 -1.09867e-18
11.1383 -0.127536 -1.09867e-18
11.1781 -0.127536 -1.09867e-18
11.2181 -0.127536 -1.09867e-18
11.2581 -0.127536 -1.09867e-18
11.2981 -0.127536 -1.09867e-18
11.3381 -0.127536 -1.09867e-18
11.3783 -0.127536 -1.09867e-18
11.4184 -0.127536 -1.09867e-18
11.4587 -0.127536 -1.09867e-18
11.4989 -0.127536 -1.09867e-18
11.5392 -0.127536 -1.09867e-18
11.5796 -0.127536 -1.09867e-18
11.62 -0.127536 -1.09867e-18
11.6605 -0.127536 -1.09867e-18
11.701 -0.127536 -1.09867e-18
11.7415 -0.127536 -1.09867e-18
11.7822 -0.127536 -1.09867e-18
11.8228 -0.127536 -1.09867e-18
11.8636 -0.127536 -1.09867e-18
11.9043 -0.127536 -1.09867e-18
11.9452 -0.127536 -1.09867e-18
11.986 -0.127536 -1.09867e-18
12.027 -0.127536 -1.09867e-18
12.068 -0.127536 -1.09867e-18
12.109 -0.127536 -1.09867e-18
12.1501 -0.127536 -1.09867e-18
12.1913 -0.127536 -1.09867e-18
12.2325 -0.127536 -1.09867e-18
12.2738 -0.127536 -1.09867e-18
12.3151 -0.127536 -1.09867e-18
12.3565 -0.127536 -1.09867e-18
12.3979 -0.127536 -1.09867e-18
12.4394 -0.127536 -1.09867e-18
12.481 -0.127536 -1.09867e-18
12.5226 -0.127536 -1.09867e-18
12.5643 -0.127536 -1.09867e-18
12.6061 -0.127536 -1.09867e-18
12.6479 -0.127536 -1.09867e-18
12.6898 -0.127536 -1.09867e-18
12.7317 -0.127536 -1.09867e-18
12.7737 -0.127536 -1.09867e-18
12.8158 -0.127536 -1.09867e-18
12.8579 -0.127536 -1.09867e-18
12.9001 -0.127536 -1.09867e-18
12.9424 -0.127536 -1.09867e-18
12.9847 -0.127536 -1.09867e-18
13.0271 -0.127536 -1.09867e-18
13.0696 -0.127536 -1.09867e-18
13.1121 -0.127536 -1.09867e-18
13.1547 -0.127536 -1.09867e-18
13.1974 -0.127536 -1.09867e-18
13.2402 -0.127536 -1.09867e-18
13.283 -0.127536 -1.09867e-18
13.3259 -0.127536 -1.09867e-18
13.3689 -0.127536 -1.09867e-18
13.4119 -0.127536 -1.09867e-18
13.455 -0.127536 -1.09867e-18
13.4982 -0.127536 -1.09867e-18
13.5415 -0.127536 -1.09867e-18
13.5848 -0.127536 -1.09867e-18
13.6283 -0.127536 -1.09867e-18
13.6718 -0.127536 -1.09867e-18
13.7153 -0.127536 -1.09867e-18
13.759 -0.127536 -1.09867e-18
13.8028 -0.127536 -1.09867e-18
13.8466 -0.127536 -1.09867e-18
13.8905 -0.127536 -1.09867e-18
13.9345 -0.127536 -1.09867e-18
13.9786 -0.127536 -1.09867e-18
14.0227 -0.127536 -1.09867e-18
14.067 -0.127536 -1.09867e-18
14.1113 -0.127536 -1.09867e-18
14.1558 -0.127536 -1.09867e-18
14.2003 -0.127536 -1.09867e-18
14.2449 -0.127536 -1.09867e-18
14.2896 -0.127536 -1.09867e-18
14.3344 -0.127536 -1.09867e-18
14.3793 -0.127536 -1.09867e-18
14.4243 -0.127536 -1.09867e-18
14.4693 -0.127536 -1.09867e-18
14.5145 -0.127536 -1.09867e-18
14.5598 -0.127536 -1.09867e-18
14.6052 -0.127536 -1.09867e-18
14.6506 -0.127536 -1.09867e-18
14.6962 -0.127536 -1.09867e-18
14.7419 -0.127536 -1.09867e-18
14.7877 -0.127536 -1.09867e-18
14.8336 -0.127536 -1.09867e-18
14.8796 -0.127536 -1.09867e-18
14.9257 -0.127536 -1.09867e-18
14.9719 -0.127536 -1.09867e-18
15.0182 -0.127536 -1.09867e-18
15.0647 -0.127536 -1.09867e-18
15.1112 -0.127536 -1.09867e-18
15.1579 -0.127536 -1.09867e-18
15.2047 -0.127536 -1.09867e-18
15.2516 -0.127536 -1.09867e-18
15.2986 -0.127536 -1.09867e-18
15.3458 -0.127536 -1.09867e-18
15.393 -0.127536 -1.09867e-18
15.4404 -0.127536 -1.09867e-18
15.488 -0.127536 -1.09867e-18
15.5356 -0.127536 -1.09867e-18
15.5834 -0.127536 -1.09867e-18
15.6313 -0.127536 -1.09867e-18
15.6794 -0.127536 -1.09867e-18
15.7276 -0.127536 -1.09867e-18
15.7759 -0.127536 -1.09867e-18
15.8243 -0.127536 -1.09867e-18
15.873 -0.127536 -1.09867e-18
15.9217 -0.127536 -1.09867e-18
15.9706 -0.127536 -1.09867e-18
16.0197 -0.127536 -1.09867e-18
16.0689 -0.127536 -1.09867e-18
16.1182 -0.127536 -1.09867e-18
16.1677 -0.127536 -1.09867e-18
16.2174 -0.127536 -1.09867e-18
16.2672 -0.127536 -1.09867e-18
16.3172 -0.127536 -1.09867e-18
16.3674 -0.127536 -1.09867e-18
16.4177 -0.127536 -1.09867e-18
16.4682 -0.127536 -1.09867e-18
16.5189 -0.127536 -1.09867e-18
16.5697 -0.127536 -1.09867e-18
16.6208 -0.127536 -1.09867e-18
16.672 -0.127536 -1.09867e-18
16.7234 -0.127536 -1.09867e-18
16.775 -0.127536 -1.09867e-18
16.8268 -0.127536 -1.09867e-18
16.8787 -0.127536 -1.09867e-18
16.9309 -0.127536 -1.09867e-18
16.9833 -0.127536 -1.09867e-18
17.0359 -0.127536 -1.09867e-18
17.0887 -0.127536 -1.09867e-18
17.1418 -0.127536 -1.09867e-18
17.195 -0.127536 -1.09867e-18
17.2485 -0.127536 -1.09867e-18
17.3022 -0.127536 -1.09867e-18
17.3562 -0.127536 -1.09867e-18
17.4104 -0.127536 -1.09867e-18
17.4648 -0.127536 -1.09867e-18
17.5195 -0.127536 -1.09867e-18
17.5744 -0.127536 -1.09867e-18
17.6296 -0.127536 -1.09867e-18
17.6851 -0.127536 -1.09867e-18
17.7408 -0.127536 -1.09867e-18
17.7969 -0.127536 -1.09867e-18
17.8532 -0.127536 -1.09867e-18
17.9098 -0.127536 -1.09867e-18
17.9667 -0.127536 -1.09867e-18
18.0239 -0.127536 -1.09867e-18
18.0815 -0.127536 -1.09867e-18
18.1393 -0.127536 -1.09867e-18
18.1975 -0.127536 -1.09867e-18
18.256 -0.127536 -1.09867e-18
18.3149 -0.127536 -1.09867e-18
18.3742 -0.127536 -1.09867e-18
18.4338 -0.127536 -1.09867e-18
18.4938 -0.127536 -1.09867e-18
18.5542 -0.127536 -1.09867e-18
18.615 -0.127536 -1.09867e-18
18.6762 -0.127536 -1.09867e-18
18.7379 -0.127536 -1.09867e-18
18.8 -0.127536 -1.09867e-18
18.8625 -0.127536 -1.09867e-18
18.9255 -0.127536 -1.09867e-18
18.9891 -0.127536 -1.09867e-18
19.0531 -0.127536 -1.09867e-18
19.1177 -0.127536 -1.09867e-18
19.1828 -0.127536 -1.09867e-18
19.2484 -0.127536 -1.09867e-18
19.3147 -0.127536 -1.09867e-18
19.3816 -0.127536 -1.09867e-18
19.4491 -0.127536 -1.09867e-18
19.5173 -0.127536 -1.09867e-18
19.5862 -0.127536 -1.09867e-18
19.6558 -0.127536 -1.09867e-18
19.7262 -0.127536 -1.09867e-18
19.7974 -0.127536 -1.09867e-18
19.8694 -0.127536 -1.09867e-18
19.9423 -0.127536 -1.09867e-18
20.0162 -0.127536 -1.09867e-18
20.091 -0.127536 -1.09867e-18
20.1669 -0.127536 -1.09867e-18
20.244 -0.127536 -1.09867e-18
20.3222 -0.127536 -1.09867e-18
20.4016 -0.127536 -1.09867e-18
20.4825 -0.127536 -1.09867e-18
20.5648 -0.127536 -1.09867e-18
20.6487 -0.127536 -1.09867e-18
20.7344 -0.127536 -1.09867e-18
20.8219 -0.127536 -1.09867e-18
20.9115 -0.127536 -1.09867e-18
21.0034 -0.127536 -1.09867e-18
21.0979 -0.127536 -1.09867e-18
21.1952 -0.127536 -1.09867e-18
21.2959 -0.127536 -1.09867e-18
21.4004 -0.127536 -1.09867e-18
21.5093 -0.127536 -1.09867e-18
21.6237 -0.127536 -1.09867e-18
21.7448 -0.127536 -1.09867e-18
21.8747 -0.127536 -1.09867e-18
22.0165 -0.127536 -1.09867e-18
22.1768 -0.127536 -1.09867e-18
22.3723 -0.127536 -1.09867e-18


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1Classic/SigmaRTwoLoop.txt <==
-22.3723 -0.11779 -8.79453e-05
-22.1768 -0.117812 -2.34246e-05
-22.0165 -0.117806 -4.80485e-05
-21.8747 -0.117815 -1.24754e-05
-21.7448 -0.117812 -3.17336e-05
-21.6237 -0.117818 -4.32978e-06
-21.5093 -0.117815 -2.03762e-05
-21.4004 -0.11782 3.12066e-06
-21.2959 -0.117818 -1.04384e-05
-21.1952 -0.117821 1.11494e-05
-21.0979 -0.117821 2.13327e-07
-21.0034 -0.117824 2.1846e-05
-20.9115 -0.117825 1.51198e-05
-20.8219 -0.117831 4.00192e-05
-20.7344 -0.117839 3.97491e-05
-20.6487 -0.117855 6.66878e-05
-20.5648 -0.117875 6.12679e-05
-20.4825 -0.117899 6.70971e-05
-20.4016 -0.117913 3.35802e-05
-20.3222 -0.117915 2.24139e-05
-20.244 -0.117907 3.68765e-06
-20.1669 -0.117904 2.37178e-05
-20.091 -0.117909 1.76858e-05
-20.0162 -0.117915 1.95001e-05
-19.9423 -0.117911 1.4847e-06
-19.8694 -0.117909 1.6896e-05
-19.7974 -0.117913 9.68783e-06
-19.7262 -0.117916 1.28539e-05
-19.6558 -0.117912 1.35119e-06
-19.5862 -0.117914 1.57857e-05
-19.5173 -0.117917 3.69298e-06
-19.4491 -0.117916 9.30331e-06
-19.3816 -0.117915 3.54724e-06
-19.3147 -0.117919 1.21197e-05
-19.2484 -0.117918 -4.06488e-07
-19.1828 -0.117918 1.08925e-05
-19.1177 -0.11792 2.126e-06
-19.0531 -0.11792 7.80819e-06
-18.9891 -0.11792 1.4276e-06
-18.9255 -0.117922 9.44086e-06
-18.8625 -0.117922 -9.89538e-07
-18.8 -0.117922 9.20988e-06
-18.7379 -0.117924 9.52696e-08
-18.6762 -0.117924 6.9278e-06
-18.615 -0.117924 7.30795e-07
-18.5542 -0.117926 6.98215e-06
-18.4938 -0.117925 -8.45152e-07
-18.4338 -0.117927 7.85195e-06
-18.3742 -0.117927 -1.46734e-06
-18.3149 -0.117928 6.96924e-06
-18.256 -0.117929 -5.89805e-07
-18.1975 -0.117929 5.72541e-06
-18.1393 -0.11793 -4.25592e-07
-18.0815 -0.117931 5.80541e-06
-18.0239 -0.117931 -1.36315e-06
-17.9667 -0.117932 6.32406e-06
-17.9098 -0.117933 -1.90689e-06
-17.8532 -0.117933 5.9787e-06
-17.7969 -0.117934 -1.52084e-06
-17.7408 -0.117935 5.10383e-06
-17.6851 -0.117935 -1.12883e-06
-17.6296 -0.117936 4.7217e-06
-17.5744 -0.117937 -1.42295e-06
-17.5195 -0.117938 4.96498e-06
-17.4648 -0.117938 -2.01674e-06
-17.4104 -0.117939 5.14887e-06
-17.3562 -0.11794 -2.22812e-06
-17.3022 -0.11794 4.83389e-06
-17.2485 -0.117941 -1.9816e-06
-17.195 -0.117942 4.27781e-06
-17.1418 -0.117943 -1.73786e-06
-17.0887 -0.117944 3.96315e-06
-17.0359 -0.117944 -1.84839e-06
-16.9833 -0.117945 4.01733e-06
-16.9309 -0.117946 -2.21123e-06
-16.8787 -0.117947 4.16772e-06
-16.8268 -0.117947 -2.48645e-06
-16.775 -0.117948 4.10954e-06
-16.7234 -0.117949 -2.48553e-06
-16.672 -0.11795 3.80434e-06
-16.6208 -0.117951 -2.31271e-06
-16.5697 -0.117951 3.45256e-06
-16.5189 -0.117952 -2.20361e-06
-16.4682 -0.117953 3.2611e-06
-16.4177 -0.117954 -2.29136e-06
-16.3674 -0.117955 3.26548e-06
-16.3172 -0.117955 -2.51856e-06
-16.2672 -0.117956 3.33826e-06
-16.2174 -0.117957 -2.72539e-06
-16.1677 -0.117958 3.32473e-06
-16.1182 -0.117959 -2.79569e-06
-16.0689 -0.11796 3.16622e-06
-16.0197 -0.117961 -2.73472e-06
-15.9706 -0.117961 2.92281e-06
-15.9217 -0.117962 -2.64026e-06
-15.873 -0.117963 2.70607e-06
-15.8243 -0.117964 -2.61572e-06
-15.7759 -0.117965 2.59211e-06
-15.7276 -0.117966 -2.69957e-06
-15.6794 -0.117967 2.57811e-06
-15.6313 -0.117968 -2.85322e-06
-15.5834 -0.117969 2.59953e-06
-15.5356 -0.117969 -3.00042e-06
-15.488 -0.11797 2.58176e-06
-15.4404 -0.117971 -3.08089e-06
-15.393 -0.117972 2.48657e-06
-15.3458 -0.117973 -3.08283e-06
-15.2986 -0.117974 2.32735e-06
-15.2516 -0.117975 -3.04074e-06
-15.2047 -0.117976 2.15192e-06
-15.1579 -0.117977 -3.00789e-06
-15.1112 -0.117978 2.01028e-06
-15.0647 -0.117979 -3.02454e-06
-15.0182 -0.11798 1.92776e-06
-14.9719 -0.117981 -3.09943e-06
-14.9257 -0.117982 1.89643e-06
-14.8796 -0.117983 -3.21094e-06
-14.8336 -0.117984 1.88474e-06
-14.7877 -0.117985 -3.32296e-06
-14.7419 -0.117986 1.85668e-06
-14.6962 -0.117987 -3.40447e-06
-14.6506 -0.117988 1.78925e-06
-14.6052 -0.117989 -3.44293e-06
-14.5598 -0.117991 1.68064e-06
-14.5145 -0.117992 -3.44688e-06
-14.4693 -0.117993 1.54748e-06
-14.4243 -0.117994 -3.43876e-06
-14.3793 -0.117995 1.41466e-06
-14.3344 -0.117996 -3.44325e-06
-14.2896 -0.117997 1.30369e-06
-14.2449 -0.117998 -3.47689e-06
-14.2003 -0.118 1.22445e-06
-14.1558 -0.118001 -3.54277e-06
-14.1113 -0.118002 1.17321e-06
-14.067 -0.118003 -3.63152e-06
-14.0227 -0.118004 1.13603e-06
-13.9786 -0.118005 -3.72673e-06
-13.9345 -0.118007 1.09556e-06
-13.8905 -0.118008 -3.81209e-06
-13.8466 -0.118009 1.0377e-06
-13.8028 -0.11801 -3.87718e-06
-13.759 -0.118012 9.56068e-07
-13.7153 -0.118013 -3.9202e-06
-13.6718 -0.118014 8.53007e-07
-13.6283 -0.118015 -3.94738e-06
-13.5848 -0.118017 7.37469e-07
-13.5415 -0.118018 -3.96971e-06
-13.4982 -0.118019 6.21142e-07
-13.455 -0.118021 -3.99883e-06
-13.4119 -0.118022 5.14337e-07
-13.3689 -0.118023 -4.04329e-06
-13.3259 -0.118025 4.22993e-07
-13.283 -0.118026 -4.10643e-06
-13.2402 -0.118028 3.47485e-07
-13.1974 -0.118029 -4.18613e-06
-13.1547 -0.11803 2.83266e-07
-13.1121 -0.118032 -4.27625e-06
-13.0696 -0.118033 2.22817e-07
-13.0271 -0.118035 -4.36886e-06
-12.9847 -0.118036 1.58111e-07
-12.9424 -0.118038 -4.45672e-06
-12.9001 -0.118039 8.28297e-08
-12.8579 -0.118041 -4.53513e-06
-12.8158 -0.118042 -6.22743e-09
-12.7737 -0.118044 -4.60285e-06
-12.7317 -0.118045 -1.08758e-07
-12.6898 -0.118047 -4.66193e-06
-12.6479 -0.118048 -2.2152e-07
-12.6061 -0.11805 -4.71686e-06
-12.5643 -0.118052 -3.39536e-07
-12.5226 -0.118053 -4.77314e-06
-12.481 -0.118055 -4.5753e-07
-12.4394 -0.118057 -4.83588e-06
-12.3979 -0.118058 -5.71225e-07
-12.3565 -0.11806 -4.90871e-06
-12.3151 -0.118062 -6.7821e-07
-12.2738 -0.118063 -4.99315e-06
-12.2325 -0.118065 -7.78267e-07
-12.1913 -0.118067 -5.08861e-06
-12.1501 -0.118069 -8.73171e-07
-12.109 -0.11807 -5.19275e-06
-12.068 -0.118072 -9.66088e-07
-12.027 -0.118074 -5.30224e-06
-11.986 -0.118076 -1.06078e-06
-11.9452 -0.118078 -5.41359e-06
-11.9043 -0.11808 -1.16078e-06
-11.8636 -0.118082 -5.52386e-06
-11.8228 -0.118084 -1.26878e-06
-11.7822 -0.118085 -5.63125e-06
-11.7415 -0.118087 -1.38622e-06
-11.701 -0.118089 -5.73527e-06
-11.6605 -0.118091 -1.51319e-06
-11.62 -0.118094 -5.83674e-06
-11.5796 -0.118096 -1.64862e-06
-11.5392 -0.118098 -5.9375e-06
-11.4989 -0.1181 -1.79062e-06
-11.4587 -0.118102 -6.03999e-06
-11.4184 -0.118104 -1.93694e-06
-11.3783 -0.118106 -6.14679e-06
-11.3381 -0.118108 -2.08547e-06
-11.2981 -0.118111 -6.26019e-06
-11.2581 -0.118113 -2.23453e-06
-11.2181 -0.118115 -6.38187e-06
-11.1781 -0.118117 -2.3832e-06
-11.1383 -0.11812 -6.51273e-06
-11.0984 -0.118122 -2.53137e-06
-11.0586 -0.118124 -6.65287e-06
-11.0189 -0.118127 -2.67973e-06
-10.9792 -0.118129 -6.8017e-06
-10.9395 -0.118132 -2.82959e-06
-10.8999 -0.118134 -6.95814e-06
-10.8603 -0.118137 -2.98263e-06
-10.8208 -0.118139 -7.12086e-06
-10.7813 -0.118142 -3.14068e-06
-10.7418 -0.118144 -7.28854e-06
-10.7024 -0.118147 -3.30547e-06
-10.6631 -0.11815 -7.46012e-06
-10.6238 -0.118152 -3.47844e-06
-10.5845 -0.118155 -7.6349e-06
-10.5452 -0.118158 -3.66058e-06
-10.506 -0.118161 -7.8127e-06
-10.4669 -0.118163 -3.85242e-06
-10.4278 -0.118166 -7.99381e-06
-10.3887 -0.118169 -4.05407e-06
-10.3496 -0.118172 -8.17898e-06
-10.3106 -0.118175 -4.26522e-06
-10.2717 -0.118178 -8.36932e-06
-10.2328 -0.118181 -4.48537e-06
-10.1939 -0.118184 -8.56614e-06
-10.155 -0.118187 -4.71387e-06
-10.1162 -0.11819 -8.77083e-06
-10.0774 -0.118194 -4.95011e-06
-10.0387 -0.118197 -8.98475e-06
-10 -0.1182 -5.19362e-06
-9.96134 -0.118203 -9.20909e-06
-9.92271 -0.118207 -5.44417e-06
-9.88412 -0.11821 -9.44486e-06
-9.84557 -0.118214 -5.70183e-06
-9.80704 -0.118217 -9.69277e-06
-9.76856 -0.118221 -5.96695e-06
-9.73011 -0.118224 -9.95332e-06
-9.69169 -0.118228 -6.24021e-06
-9.65331 -0.118232 -1.02268e-05
-9.61496 -0.118235 -6.52251e-06
-9.57664 -0.118239 -1.05133e-05
-9.53836 -0.118243 -6.81498e-06
-9.50011 -0.118247 -1.08128e-05
-9.46189 -0.118251 -7.11885e-06
-9.42371 -0.118255 -1.11254e-05
-9.38556 -0.118259 -7.43541e-06
-9.34744 -0.118263 -1.14511e-05
-9.30935 -0.118267 -7.76598e-06
-9.2713 -0.118271 -1.179e-05
-9.23327 -0.118275 -8.1118e-06
-9.19528 -0.11828 -1.21426e-05
-9.15732 -0.118284 -8.47403e-06
-9.11939 -0.118289 -1.25092e-05
-9.08149 -0.118293 -8.85376e-06
-9.04362 -0.118298 -1.28908e-05
-9.00578 -0.118302 -9.25193e-06
-8.96797 -0.118307 -1.32881e-05
-8.93019 -0.118312 -9.66945e-06
-8.89244 -0.118317 -1.37025e-05
-8.85471 -0.118322 -1.01071e-05
-8.81702 -0.118327 -1.41351e-05
-8.77936 -0.118332 -1.05658e-05
-8.74172 -0.118337 -1.45875e-05
-8.70412 -0.118342 -1.10463e-05
-8.66654 -0.118348 -1.50613e-05
-8.62899 -0.118353 -1.15494e-05
-8.59146 -0.118358 -1.55582e-05
-8.55397 -0.118364 -1.20763e-05
-8.5165 -0.11837 -1.60799e-05
-8.47906 -0.118375 -1.26279e-05
-8.44165 -0.118381 -1.66283e-05
-8.40426 -0.118387 -1.32056e-05
-8.3669 -0.118393 -1.72053e-05
-8.32956 -0.118399 -1.38109e-05
-8.29226 -0.118406 -1.78127e-05
-8.25497 -0.118412 -1.44454e-05
-8.21772 -0.118418 -1.84526e-05
-8.18049 -0.118425 -1.5111e-05
-8.14328 -0.118432 -1.9127e-05
-8.1061 -0.118438 -1.58099e-05
-8.06895 -0.118445 -1.98379e-05
-8.03182 -0.118452 -1.65445e-05
-7.99471 -0.118459 -2.05877e-05
-7.95763 -0.118467 -1.73173e-05
-7.92058 -0.118474 -2.13787e-05
-7.88355 -0.118482 -1.81312e-05
-7.84654 -0.118489 -2.22134e-05
-7.80955 -0.118497 -1.89893e-05
-7.77259 -0.118505 -2.30946e-05
-7.73566 -0.118513 -1.98948e-05
-7.69874 -0.118521 -2.40254e-05
-7.66185 -0.11853 -2.08515e-05
-7.62498 -0.118538 -2.5009e-05
-7.58814 -0.118547 -2.18631e-05
-7.55132 -0.118556 -2.60491e-05
-7.51452 -0.118565 -2.29337e-05
-7.47774 -0.118574 -2.71495e-05
-7.44099 -0.118583 -2.40679e-05
-7.40425 -0.118593 -2.83149e-05
-7.36754 -0.118602 -2.52704e-05
-7.33085 -0.118612 -2.95498e-05
-7.29418 -0.118622 -2.65464e-05
-7.25754 -0.118633 -3.08598e-05
-7.22091 -0.118643 -2.79016e-05
-7.18431 -0.118654 -3.22507e-05
-7.14772 -0.118665 -2.9342e-05
-7.11116 -0.118676 -3.37288e-05
-7.07462 -0.118687 -3.08744e-05
-7.0381 -0.118699 -3.53014e-05
-7.00159 -0.118711 -3.2506e-05
-6.96511 -0.118723 -3.69762e-05
-6.92865 -0.118735 -3.42448e-05
-6.89221 -0.118748 -3.87618e-05
-6.85579 -0.118761 -3.60996e-05
-6.81938 -0.118774 -4.06676e-05
-6.783 -0.118788 -3.80801e-05
-6.74664 -0.118801 -4.27041e-05
-6.71029 -0.118816 -4.0197e-05
-6.67397 -0.11883 -4.48828e-05
-6.63766 -0.118845 -4.24621e-05
-6.60137 -0.11886 -4.72162e-05
-6.5651 -0.118875 -4.48886e-05
-6.52885 -0.118891 -4.97186e-05
-6.49262 -0.118907 -4.74912e-05
-6.4564 -0.118924 -5.24054e-05
-6.42021 -0.118941 -5.02859e-05
-6.38403 -0.118958 -5.5294e-05
-6.34786 -0.118976 -5.3291e-05
-6.31172 -0.118994 -5.84035e-05
-6.27559 -0.119013 -5.65268e-05
-6.23949 -0.119032 -6.17555e-05
-6.20339 -0.119052 -6.00158e-05
-6.16732 -0.119072 -6.53741e-05
-6.13126 -0.119093 -6.37835e-05
-6.09522 -0.119114 -6.9286e-05
-6.05919 -0.119136 -6.78584e-05
-6.02319 -0.119159 -7.35218e-05
-5.9872 -0.119182 -7.22729e-05
-5.95122 -0.119205 -7.81153e-05
-5.91526 -0.11923 -7.70631e-05
-5.87932 -0.119255 -8.31054e-05
-5.84339 -0.11928 -8.22702e-05
-5.80748 -0.119307 -8.85356e-05
-5.77158 -0.119334 -8.7941e-05
-5.7357 -0.119362 -9.44558e-05
-5.69984 -0.119391 -9.41285e-05
-5.66399 -0.119421 -0.000100922
-5.62815 -0.119452 -0.000100893
-5.59233 -0.119483 -0.000108
-5.55653 -0.119516 -0.000108305
-5.52074 -0.11955 -0.000115764
-5.48497 -0.119584 -0.000116444
-5.4492 -0.11962 -0.000124299
-5.41346 -0.119657 -0.000125402
-5.37773 -0.119696 -0.000133704
-5.34201 -0.119735 -0.000135285
-5.30631 -0.119776 -0.000144095
-5.27062 -0.119819 -0.000146217
-5.23494 -0.119863 -0.000155604
-5.19928 -0.119908 -0.000158343
-5.16363 -0.119955 -0.000168388
-5.128 -0.120004 -0.000171833
-5.09237 -0.120055 -0.00018263
-5.05677 -0.120107 -0.000186885
-5.02117 -0.120162 -0.000198549
-4.98559 -0.120219 -0.000203737
-4.95002 -0.120278 -0.000216401
-4.91446 -0.120339 -0.00022267
-4.87892 -0.120403 -0.000236493
-4.84339 -0.12047 -0.000244019
-4.80787 -0.120539 -0.000259196
-4.77237 -0.120612 -0.000268191
-4.73687 -0.120688 -0.000284955
-4.70139 -0.120767 -0.000295677
-4.66592 -0.120849 -0.000314312
-4.63046 -0.120936 -0.000327079
-4.59502 -0.121027 -0.000347934
-4.55958 -0.121122 -0.000363133
-4.52416 -0.121221 -0.000386643
-4.48875 -0.121326 -0.000404759
-4.45335 -0.121436 -0.000431463
-4.41797 -0.121552 -0.000453103
-4.38259 -0.121674 -0.000483685
-4.34722 -0.121803 -0.00050962
-4.31187 -0.121939 -0.000544949
-4.27653 -0.122083 -0.000576165
-4.24119 -0.122236 -0.000617365
-4.20587 -0.122397 -0.000655144
-4.17056 -0.122568 -0.00070368
-4.13526 -0.122751 -0.000749707
-4.09997 -0.122945 -0.000807523
-4.06469 -0.123152 -0.000864048
-4.02942 -0.123373 -0.000933759
-3.99416 -0.12361 -0.00100384
-3.95891 -0.123864 -0.00108903
-3.92367 -0.124137 -0.00117689
-3.88844 -0.124431 -0.00128256
-3.85322 -0.124748 -0.00139417
-3.81801 -0.125092 -0.0015275
-3.7828 -0.125464 -0.00167149
-3.74761 -0.125869 -0.00184295
-3.71243 -0.12631 -0.00203216
-3.67726 -0.126793 -0.00225758
-3.64209 -0.127322 -0.00251169
-3.60694 -0.127904 -0.00281576
-3.57179 -0.128546 -0.00316601
-3.53665 -0.129257 -0.00358868
-3.50152 -0.130045 -0.00408674
-3.4664 -0.130922 -0.00469555
-3.43129 -0.131899 -0.00543074
-3.39619 -0.132987 -0.00634533
-3.36109 -0.134198 -0.00747981
-3.32601 -0.135535 -0.00892241
-3.29093 -0.136992 -0.0107635
-3.25586 -0.138534 -0.013161
-3.2208 -0.140071 -0.0162978
-3.18574 -0.141398 -0.0204405
-3.1507 -0.142103 -0.0258549
-3.11566 -0.141426 -0.032724
-3.08063 -0.138183 -0.0407331
-3.0456 -0.131117 -0.0485132
-3.01059 -0.120139 -0.0533915
-2.97558 -0.107609 -0.0529732
-2.94058 -0.0971509 -0.0474857
-2.90558 -0.0907145 -0.0395763
-2.87059 -0.0879071 -0.031728
-2.83561 -0.0874383 -0.0251131
-2.80064 -0.0881983 -0.01991
-2.76567 -0.0894983 -0.0159338
-2.73071 -0.0909687 -0.0128971
-2.69576 -0.0924292 -0.0105725
-2.66081 -0.0937989 -0.00876163
-2.62587 -0.0950477 -0.00734227
-2.59094 -0.0961696 -0.00620333
-2.55601 -0.0971698 -0.00528751
-2.52109 -0.0980578 -0.0045303
-2.48617 -0.0988445 -0.00390735
-2.45126 -0.0995405 -0.00337742
-2.41636 -0.100156 -0.00293276
-2.38146 -0.100699 -0.002544
-2.34657 -0.101177 -0.00221207
-2.31168 -0.101597 -0.00191392
-2.2768 -0.101964 -0.00165518
-2.24192 -0.102282 -0.00141632
-2.20705 -0.102556 -0.0012056
-2.17219 -0.10279 -0.00100549
-2.13733 -0.102984 -0.000825772
-2.10247 -0.103142 -0.000650066
-2.06762 -0.103264 -0.00048901
-2.03278 -0.103353 -0.000326837
-1.99794 -0.103409 -0.000174619
-1.9631 -0.103432 -1.68488e-05
-1.92827 -0.103421 0.000135289
-1.89345 -0.103378 0.000297336
-1.85862 -0.1033 0.000458291
-1.82381 -0.103187 0.000634035
-1.78899 -0.103037 0.000814089
-1.75419 -0.102847 0.00101507
-1.71938 -0.102615 0.0012275
-1.68458 -0.102337 0.00146934
-1.64979 -0.102009 0.00173289
-1.61499 -0.101627 0.00203845
-1.58021 -0.101184 0.00238145
-1.54542 -0.100673 0.00278639
-1.51064 -0.100087 0.00325434
-1.47586 -0.0994164 0.00381751
-1.44109 -0.0986514 0.00448757
-1.40632 -0.0977817 0.00531149
-1.37155 -0.0967978 0.00632164
-1.33679 -0.0956938 0.00759424
-1.30203 -0.0944729 0.00920303
-1.26727 -0.0931587 0.0112821
-1.23251 -0.091817 0.0139835
-1.19776 -0.0905984 0.0175372
-1.16301 -0.0898139 0.0221834
-1.12827 -0.0900513 0.0281397
-1.09352 -0.0922788 0.0352935
-1.05878 -0.0976929 0.0427527
-1.02405 -0.106855 0.0483802
-0.989309 -0.118361 0.0496632
-0.954576 -0.12901 0.0459216
-0.919844 -0.136293 0.0390892
-0.885115 -0.139963 0.0316693
-0.850388 -0.141074 0.0251415
-0.815663 -0.140746 0.0199035
-0.78094 -0.139735 0.0158691
-0.746219 -0.138468 0.0127828
-0.711499 -0.137161 0.0104239
-0.676781 -0.135913 0.00859215
-0.642065 -0.134768 0.00716189
-0.60735 -0.133736 0.00601888
-0.572637 -0.132817 0.00510358
-0.537925 -0.132003 0.00434973
-0.503214 -0.131285 0.00373193
-0.468504 -0.130652 0.00320812
-0.433796 -0.130096 0.00277009
-0.399089 -0.129609 0.0023881
-0.364382 -0.129183 0.00206289
-0.329676 -0.128813 0.00177125
-0.294972 -0.128492 0.00151876
-0.260267 -0.128216 0.0012858
-0.225564 -0.127983 0.00108066
-0.190861 -0.127788 0.000885785
-0.156158 -0.127629 0.000710989
-0.121456 -0.127504 0.000539892
-0.0867541 -0.127411 0.000383196
-0.0520524 -0.12735 0.00022516
-0.0173508 -0.12732 7.6935e-05
0.0173508 -0.12732 -7.6935e-05
0.0520524 -0.12735 -0.00022516
0.0867541 -0.127411 -0.000383196
0.121456 -0.127504 -0.000539892
0.156158 -0.127629 -0.000710989
0.190861 -0.127788 -0.000885785
0.225564 -0.127983 -0.00108066
0.260267 -0.128216 -0.0012858
0.294972 -0.128492 -0.00151876
0.329676 -0.128813 -0.00177125
0.364382 -0.129183 -0.00206289
0.399089 -0.129609 -0.0023881
0.433796 -0.130096 -0.00277009
0.468504 -0.130652 -0.00320812
0.503214 -0.131285 -0.00373193
0.537925 -0.132003 -0.00434973
0.572637 -0.132817 -0.00510358
0.60735 -0.133736 -0.00601888
0.642065 -0.134768 -0.00716189
0.676781 -0.135913 -0.00859215
0.711499 -0.137161 -0.0104239
0.746219 -0.138468 -0.0127828
0.78094 -0.139735 -0.0158691
0.815663 -0.140746 -0.0199035
0.850388 -0.141074 -0.0251415
0.885115 -0.139963 -0.0316693
0.919844 -0.136293 -0.0390892
0.954576 -0.12901 -0.0459216
0.989309 -0.118361 -0.0496632
1.02405 -0.106855 -0.0483802
1.05878 -0.0976929 -0.0427527
1.09352 -0.0922788 -0.0352935
1.12827 -0.0900513 -0.0281397
1.16301 -0.0898139 -0.0221834
1.19776 -0.0905984 -0.0175372
1.23251 -0.091817 -0.0139835
1.26727 -0.0931587 -0.0112821
1.30203 -0.0944729 -0.00920303
1.33679 -0.0956938 -0.00759424
1.37155 -0.0967978 -0.00632164
1.40632 -0.0977817 -0.00531149
1.44109 -0.0986514 -0.00448757
1.47586 -0.0994164 -0.00381751
1.51064 -0.100087 -0.00325434
1.54542 -0.100673 -0.00278639
1.58021 -0.101184 -0.00238145
1.61499 -0.101627 -0.00203845
1.64979 -0.102009 -0.00173289
1.68458 -0.102337 -0.00146934
1.71938 -0.102615 -0.0012275
1.75419 -0.102847 -0.00101507
1.78899 -0.103037 -0.000814089
1.82381 -0.103187 -0.000634035
1.85862 -0.1033 -0.000458291
1.89345 -0.103378 -0.000297336
1.92827 -0.103421 -0.000135289
1.9631 -0.103432 1.68488e-05
1.99794 -0.103409 0.000174619
2.03278 -0.103353 0.000326837
2.06762 -0.103264 0.00048901
2.10247 -0.103142 0.000650066
2.13733 -0.102984 0.000825772
2.17219 -0.10279 0.00100549
2.20705 -0.102556 0.0012056
2.24192 -0.102282 0.00141632
2.2768 -0.101964 0.00165518
2.31168 -0.101597 0.00191392
2.34657 -0.101177 0.00221207
2.38146 -0.100699 0.002544
2.41636 -0.100156 0.00293276
2.45126 -0.0995405 0.00337742
2.48617 -0.0988445 0.00390735
2.52109 -0.0980578 0.0045303
2.55601 -0.0971698 0.00528751
2.59094 -0.0961696 0.00620333
2.62587 -0.0950477 0.00734227
2.66081 -0.0937989 0.00876163
2.69576 -0.0924292 0.0105725
2.73071 -0.0909687 0.0128971
2.76567 -0.0894983 0.0159338
2.80064 -0.0881983 0.01991
2.83561 -0.0874383 0.0251131
2.87059 -0.0879071 0.031728
2.90558 -0.0907145 0.0395763
2.94058 -0.0971509 0.0474857
2.97558 -0.107609 0.0529732
3.01059 -0.120139 0.0533915
3.0456 -0.131117 0.0485132
3.08063 -0.138183 0.0407331
3.11566 -0.141426 0.032724
3.1507 -0.142103 0.0258549
3.18574 -0.141398 0.0204405
3.2208 -0.140071 0.0162978
3.25586 -0.138534 0.013161
3.29093 -0.136992 0.0107635
3.32601 -0.135535 0.00892241
3.36109 -0.134198 0.00747981
3.39619 -0.132987 0.00634533
3.43129 -0.131899 0.00543074
3.4664 -0.130922 0.00469555
3.50152 -0.130045 0.00408674
3.53665 -0.129257 0.00358868
3.57179 -0.128546 0.00316601
3.60694 -0.127904 0.00281576
3.64209 -0.127322 0.00251169
3.67726 -0.126793 0.00225758
3.71243 -0.12631 0.00203216
3.74761 -0.125869 0.00184295
3.7828 -0.125464 0.00167149
3.81801 -0.125092 0.0015275
3.85322 -0.124748 0.00139417
3.88844 -0.124431 0.00128256
3.92367 -0.124137 0.00117689
3.95891 -0.123864 0.00108903
3.99416 -0.12361 0.00100384
4.02942 -0.123373 0.000933759
4.06469 -0.123152 0.000864048
4.09997 -0.122945 0.000807523
4.13526 -0.122751 0.000749707
4.17056 -0.122568 0.00070368
4.20587 -0.122397 0.000655144
4.24119 -0.122236 0.000617365
4.27653 -0.122083 0.000576165
4.31187 -0.121939 0.000544949
4.34722 -0.121803 0.00050962
4.38259 -0.121674 0.000483685
4.41797 -0.121552 0.000453103
4.45335 -0.121436 0.000431463
4.48875 -0.121326 0.000404759
4.52416 -0.121221 0.000386643
4.55958 -0.121122 0.000363133
4.59502 -0.121027 0.000347934
4.63046 -0.120936 0.000327079
4.66592 -0.120849 0.000314312
4.70139 -0.120767 0.000295677
4.73687 -0.120688 0.000284955
4.77237 -0.120612 0.000268191
4.80787 -0.120539 0.000259196
4.84339 -0.12047 0.000244019
4.87892 -0.120403 0.000236493
4.91446 -0.120339 0.00022267
4.95002 -0.120278 0.000216401
4.98559 -0.120219 0.000203737
5.02117 -0.120162 0.000198549
5.05677 -0.120107 0.000186885
5.09237 -0.120055 0.00018263
5.128 -0.120004 0.000171833
5.16363 -0.119955 0.000168388
5.19928 -0.119908 0.000158343
5.23494 -0.119863 0.000155604
5.27062 -0.119819 0.000146217
5.30631 -0.119776 0.000144095
5.34201 -0.119735 0.000135285
5.37773 -0.119696 0.000133704
5.41346 -0.119657 0.000125402
5.4492 -0.11962 0.000124299
5.48497 -0.119584 0.000116444
5.52074 -0.11955 0.000115764
5.55653 -0.119516 0.000108305
5.59233 -0.119483 0.000108
5.62815 -0.119452 0.000100893
5.66399 -0.119421 0.000100922
5.69984 -0.119391 9.41285e-05
5.7357 -0.119362 9.44558e-05
5.77158 -0.119334 8.7941e-05
5.80748 -0.119307 8.85356e-05
5.84339 -0.11928 8.22702e-05
5.87932 -0.119255 8.31054e-05
5.91526 -0.11923 7.70631e-05
5.95122 -0.119205 7.81153e-05
5.9872 -0.119182 7.22729e-05
6.02319 -0.119159 7.35218e-05
6.05919 -0.119136 6.78584e-05
6.09522 -0.119114 6.9286e-05
6.13126 -0.119093 6.37835e-05
6.16732 -0.119072 6.53741e-05
6.20339 -0.119052 6.00158e-05
6.23949 -0.119032 6.17555e-05
6.27559 -0.119013 5.65268e-05
6.31172 -0.118994 5.84035e-05
6.34786 -0.118976 5.3291e-05
6.38403 -0.118958 5.5294e-05
6.42021 -0.118941 5.02859e-05
6.4564 -0.118924 5.24054e-05
6.49262 -0.118907 4.74912e-05
6.52885 -0.118891 4.97186e-05
6.5651 -0.118875 4.48886e-05
6.60137 -0.11886 4.72162e-05
6.63766 -0.118845 4.24621e-05
6.67397 -0.11883 4.48828e-05
6.71029 -0.118816 4.0197e-05
6.74664 -0.118801 4.27041e-05
6.783 -0.118788 3.80801e-05
6.81938 -0.118774 4.06676e-05
6.85579 -0.118761 3.60996e-05
6.89221 -0.118748 3.87618e-05
6.92865 -0.118735 3.42448e-05
6.96511 -0.118723 3.69762e-05
7.00159 -0.118711 3.2506e-05
7.0381 -0.118699 3.53014e-05
7.07462 -0.118687 3.08744e-05
7.11116 -0.118676 3.37288e-05
7.14772 -0.118665 2.9342e-05
7.18431 -0.118654 3.22507e-05
7.22091 -0.118643 2.79016e-05
7.25754 -0.118633 3.08598e-05
7.29418 -0.118622 2.65464e-05
7.33085 -0.118612 2.95498e-05
7.36754 -0.118602 2.52704e-05
7.40425 -0.118593 2.83149e-05
7.44099 -0.118583 2.40679e-05
7.47774 -0.118574 2.71495e-05
7.51452 -0.118565 2.29337e-05
7.55132 -0.118556 2.60491e-05
7.58814 -0.118547 2.18631e-05
7.62498 -0.118538 2.5009e-05
7.66185 -0.11853 2.08515e-05
7.69874 -0.118521 2.40254e-05
7.73566 -0.118513 1.98948e-05
7.77259 -0.118505 2.30946e-05
7.80955 -0.118497 1.89893e-05
7.84654 -0.118489 2.22134e-05
7.88355 -0.118482 1.81312e-05
7.92058 -0.118474 2.13787e-05
7.95763 -0.118467 1.73173e-05
7.99471 -0.118459 2.05877e-05
8.03182 -0.118452 1.65445e-05
8.06895 -0.118445 1.98379e-05
8.1061 -0.118438 1.58099e-05
8.14328 -0.118432 1.9127e-05
8.18049 -0.118425 1.5111e-05
8.21772 -0.118418 1.84526e-05
8.25497 -0.118412 1.44454e-05
8.29226 -0.118406 1.78127e-05
8.32956 -0.118399 1.38109e-05
8.3669 -0.118393 1.72053e-05
8.40426 -0.118387 1.32056e-05
8.44165 -0.118381 1.66283e-05
8.47906 -0.118375 1.26279e-05
8.5165 -0.11837 1.60799e-05
8.55397 -0.118364 1.20763e-05
8.59146 -0.118358 1.55582e-05
8.62899 -0.118353 1.15494e-05
8.66654 -0.118348 1.50613e-05
8.70412 -0.118342 1.10463e-05
8.74172 -0.118337 1.45875e-05
8.77936 -0.118332 1.05658e-05
8.81702 -0.118327 1.41351e-05
8.85471 -0.118322 1.01071e-05
8.89244 -0.118317 1.37025e-05
8.93019 -0.118312 9.66945e-06
8.96797 -0.118307 1.32881e-05
9.00578 -0.118302 9.25193e-06
9.04362 -0.118298 1.28908e-05
9.08149 -0.118293 8.85376e-06
9.11939 -0.118289 1.25092e-05
9.15732 -0.118284 8.47403e-06
9.19528 -0.11828 1.21426e-05
9.23327 -0.118275 8.1118e-06
9.2713 -0.118271 1.179e-05
9.30935 -0.118267 7.76598e-06
9.34744 -0.118263 1.14511e-05
9.38556 -0.118259 7.43541e-06
9.42371 -0.118255 1.11254e-05
9.46189 -0.118251 7.11885e-06
9.50011 -0.118247 1.08128e-05
9.53836 -0.118243 6.81498e-06
9.57664 -0.118239 1.05133e-05
9.61496 -0.118235 6.52251e-06
9.65331 -0.118232 1.02268e-05
9.69169 -0.118228 6.24021e-06
9.73011 -0.118224 9.95332e-06
9.76856 -0.118221 5.96695e-06
9.80704 -0.118217 9.69277e-06
9.84557 -0.118214 5.70183e-06
9.88412 -0.11821 9.44486e-06
9.92271 -0.118207 5.44417e-06
9.96134 -0.118203 9.20909e-06
10 -0.1182 5.19362e-06
10.0387 -0.118197 8.98475e-06
10.0774 -0.118194 4.95011e-06
10.1162 -0.11819 8.77083e-06
10.155 -0.118187 4.71387e-06
10.1939 -0.118184 8.56614e-06
10.2328 -0.118181 4.48537e-06
10.2717 -0.118178 8.36932e-06
10.3106 -0.118175 4.26522e-06
10.3496 -0.118172 8.17898e-06
10.3887 -0.118169 4.05407e-06
10.4278 -0.118166 7.99381e-06
10.4669 -0.118163 3.85242e-06
10.506 -0.118161 7.8127e-06
10.5452 -0.118158 3.66058e-06
10.5845 -0.118155 7.6349e-06
10.6238 -0.118152 3.47844e-06
10.6631 -0.11815 7.46012e-06
10.7024 -0.118147 3.30547e-06
10.7418 -0.118144 7.28854e-06
10.7813 -0.118142 3.14068e-06
10.8208 -0.118139 7.12086e-06
10.8603 -0.118137 2.98263e-06
10.8999 -0.118134 6.95814e-06
10.9395 -0.118132 2.82959e-06
10.9792 -0.118129 6.8017e-06
11.0189 -0.118127 2.67973e-06
11.0586 -0.118124 6.65287e-06
11.0984 -0.118122 2.53137e-06
11.1383 -0.11812 6.51273e-06
11.1781 -0.118117 2.3832e-06
11.2181 -0.118115 6.38187e-06
11.2581 -0.118113 2.23453e-06
11.2981 -0.118111 6.26019e-06
11.3381 -0.118108 2.08547e-06
11.3783 -0.118106 6.14679e-06
11.4184 -0.118104 1.93694e-06
11.4587 -0.118102 6.03999e-06
11.4989 -0.1181 1.79062e-06
11.5392 -0.118098 5.9375e-06
11.5796 -0.118096 1.64862e-06
11.62 -0.118094 5.83674e-06
11.6605 -0.118091 1.51319e-06
11.701 -0.118089 5.73527e-06
11.7415 -0.118087 1.38622e-06
11.7822 -0.118085 5.63125e-06
11.8228 -0.118084 1.26878e-06
11.8636 -0.118082 5.52386e-06
11.9043 -0.11808 1.16078e-06
11.9452 -0.118078 5.41359e-06
11.986 -0.118076 1.06078e-06
12.027 -0.118074 5.30224e-06
12.068 -0.118072 9.66088e-07
12.109 -0.11807 5.19275e-06
12.1501 -0.118069 8.73171e-07
12.1913 -0.118067 5.08861e-06
12.2325 -0.118065 7.78267e-07
12.2738 -0.118063 4.99315e-06
12.3151 -0.118062 6.7821e-07
12.3565 -0.11806 4.90871e-06
12.3979 -0.118058 5.71225e-07
12.4394 -0.118057 4.83588e-06
12.481 -0.118055 4.5753e-07
12.5226 -0.118053 4.77314e-06
12.5643 -0.118052 3.39536e-07
12.6061 -0.11805 4.71686e-06
12.6479 -0.118048 2.2152e-07
12.6898 -0.118047 4.66193e-06
12.7317 -0.118045 1.08758e-07
12.7737 -0.118044 4.60285e-06
12.8158 -0.118042 6.22743e-09
12.8579 -0.118041 4.53513e-06
12.9001 -0.118039 -8.28297e-08
12.9424 -0.118038 4.45672e-06
12.9847 -0.118036 -1.58111e-07
13.0271 -0.118035 4.36886e-06
13.0696 -0.118033 -2.22817e-07
13.1121 -0.118032 4.27625e-06
13.1547 -0.11803 -2.83266e-07
13.1974 -0.118029 4.18613e-06
13.2402 -0.118028 -3.47485e-07
13.283 -0.118026 4.10643e-06
13.3259 -0.118025 -4.22993e-07
13.3689 -0.118023 4.04329e-06
13.4119 -0.118022 -5.14337e-07
13.455 -0.118021 3.99883e-06
13.4982 -0.118019 -6.21142e-07
13.5415 -0.118018 3.96971e-06
13.5848 -0.118017 -7.37469e-07
13.6283 -0.118015 3.94738e-06
13.6718 -0.118014 -8.53007e-07
13.7153 -0.118013 3.9202e-06
13.759 -0.118012 -9.56068e-07
13.8028 -0.11801 3.87718e-06
13.8466 -0.118009 -1.0377e-06
13.8905 -0.118008 3.81209e-06
13.9345 -0.118007 -1.09556e-06
13.9786 -0.118005 3.72673e-06
14.0227 -0.118004 -1.13603e-06
14.067 -0.118003 3.63152e-06
14.1113 -0.118002 -1.17321e-06
14.1558 -0.118001 3.54277e-06
14.2003 -0.118 -1.22445e-06
14.2449 -0.117998 3.47689e-06
14.2896 -0.117997 -1.30369e-06
14.3344 -0.117996 3.44325e-06
14.3793 -0.117995 -1.41466e-06
14.4243 -0.117994 3.43876e-06
14.4693 -0.117993 -1.54748e-06
14.5145 -0.117992 3.44688e-06
14.5598 -0.117991 -1.68064e-06
14.6052 -0.117989 3.44293e-06
14.6506 -0.117988 -1.78925e-06
14.6962 -0.117987 3.40447e-06
14.7419 -0.117986 -1.85668e-06
14.7877 -0.117985 3.32296e-06
14.8336 -0.117984 -1.88474e-06
14.8796 -0.117983 3.21094e-06
14.9257 -0.117982 -1.89643e-06
14.9719 -0.117981 3.09943e-06
15.0182 -0.11798 -1.92776e-06
15.0647 -0.117979 3.02454e-06
15.1112 -0.117978 -2.01028e-06
15.1579 -0.117977 3.00789e-06
15.2047 -0.117976 -2.15192e-06
15.2516 -0.117975 3.04074e-06
15.2986 -0.117974 -2.32735e-06
15.3458 -0.117973 3.08283e-06
15.393 -0.117972 -2.48657e-06
15.4404 -0.117971 3.08089e-06
15.488 -0.11797 -2.58176e-06
15.5356 -0.117969 3.00042e-06
15.5834 -0.117969 -2.59953e-06
15.6313 -0.117968 2.85322e-06
15.6794 -0.117967 -2.57811e-06
15.7276 -0.117966 2.69957e-06
15.7759 -0.117965 -2.59211e-06
15.8243 -0.117964 2.61572e-06
15.873 -0.117963 -2.70607e-06
15.9217 -0.117962 2.64026e-06
15.9706 -0.117961 -2.92281e-06
16.0197 -0.117961 2.73472e-06
16.0689 -0.11796 -3.16622e-06
16.1182 -0.117959 2.79569e-06
16.1677 -0.117958 -3.32473e-06
16.2174 -0.117957 2.72539e-06
16.2672 -0.117956 -3.33826e-06
16.3172 -0.117955 2.51856e-06
16.3674 -0.117955 -3.26548e-06
16.4177 -0.117954 2.29136e-06
16.4682 -0.117953 -3.2611e-06
16.5189 -0.117952 2.20361e-06
16.5697 -0.117951 -3.45256e-06
16.6208 -0.117951 2.31271e-06
16.672 -0.11795 -3.80434e-06
16.7234 -0.117949 2.48553e-06
16.775 -0.117948 -4.10954e-06
16.8268 -0.117947 2.48645e-06
16.8787 -0.117947 -4.16772e-06
16.9309 -0.117946 2.21123e-06
16.9833 -0.117945 -4.01733e-06
17.0359 -0.117944 1.84839e-06
17.0887 -0.117944 -3.96315e-06
17.1418 -0.117943 1.73786e-06
17.195 -0.117942 -4.27781e-06
17.2485 -0.117941 1.9816e-06
17.3022 -0.11794 -4.83389e-06
17.3562 -0.11794 2.22812e-06
17.4104 -0.117939 -5.14887e-06
17.4648 -0.117938 2.01674e-06
17.5195 -0.117938 -4.96498e-06
17.5744 -0.117937 1.42295e-06
17.6296 -0.117936 -4.7217e-06
17.6851 -0.117935 1.12883e-06
17.7408 -0.117935 -5.10383e-06
17.7969 -0.117934 1.52084e-06
17.8532 -0.117933 -5.9787e-06
17.9098 -0.117933 1.90689e-06
17.9667 -0.117932 -6.32406e-06
18.0239 -0.117931 1.36315e-06
18.0815 -0.117931 -5.80541e-06
18.1393 -0.11793 4.25592e-07
18.1975 -0.117929 -5.72541e-06
18.256 -0.117929 5.89805e-07
18.3149 -0.117928 -6.96924e-06
18.3742 -0.117927 1.46734e-06
18.4338 -0.117927 -7.85195e-06
18.4938 -0.117925 8.45152e-07
18.5542 -0.117926 -6.98215e-06
18.615 -0.117924 -7.30795e-07
18.6762 -0.117924 -6.9278e-06
18.7379 -0.117924 -9.52696e-08
18.8 -0.117922 -9.20988e-06
18.8625 -0.117922 9.89538e-07
18.9255 -0.117922 -9.44086e-06
18.9891 -0.11792 -1.4276e-06
19.0531 -0.11792 -7.80819e-06
19.1177 -0.11792 -2.126e-06
19.1828 -0.117918 -1.08925e-05
19.2484 -0.117918 4.06488e-07
19.3147 -0.117919 -1.21197e-05
19.3816 -0.117915 -3.54724e-06
19.4491 -0.117916 -9.30331e-06
19.5173 -0.117917 -3.69298e-06
19.5862 -0.117914 -1.57857e-05
19.6558 -0.117912 -1.35119e-06
19.7262 -0.117916 -1.28539e-05
19.7974 -0.117913 -9.68783e-06
19.8694 -0.117909 -1.6896e-05
19.9423 -0.117911 -1.4847e-06
20.0162 -0.117915 -1.95001e-05
20.091 -0.117909 -1.76858e-05
20.1669 -0.117904 -2.37178e-05
20.244 -0.117907 -3.68765e-06
20.3222 -0.117915 -2.24139e-05
20.4016 -0.117913 -3.35802e-05
20.4825 -0.117899 -6.70971e-05
20.5648 -0.117875 -6.12679e-05
20.6487 -0.117855 -6.66878e-05
20.7344 -0.117839 -3.97491e-05
20.8219 -0.117831 -4.00192e-05
20.9115 -0.117825 -1.51198e-05
21.0034 -0.117824 -2.1846e-05
21.0979 -0.117821 -2.13327e-07
21.1952 -0.117821 -1.11494e-05
21.2959 -0.117818 1.04384e-05
21.4004 -0.11782 -3.12066e-06
21.5093 -0.117815 2.03762e-05
21.6237 -0.117818 4.32978e-06
21.7448 -0.117812 3.17336e-05
21.8747 -0.117815 1.24754e-05
22.0165 -0.117806 4.80485e-05
22.1768 -0.117812 2.34246e-05
22.3723 -0.11779 8.79453e-05


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1Classic/iFpOneLoop.txt <==
-22.3723 8.1992e-25 8.97055e-06
-22.1768 4.01353e-24 9.21059e-06
-22.0165 -8.52821e-25 9.41386e-06
-21.8747 2.69367e-24 9.59877e-06
-21.7448 7.04999e-24 9.77229e-06
-21.6237 -3.80222e-24 9.93795e-06
-21.5093 -4.63894e-24 1.00979e-05
-21.4004 2.37095e-24 1.02534e-05
-21.2959 -1.99055e-24 1.04056e-05
-21.1952 -3.43114e-24 1.0555e-05
-21.0979 4.96978e-25 1.07023e-05
-21.0034 -4.99042e-24 1.08479e-05
-20.9115 -5.06385e-24 1.0992e-05
-20.8219 -2.49058e-24 1.1135e-05
-20.7344 -1.0961e-24 1.12771e-05
-20.6487 5.529e-24 1.14185e-05
-20.5648 -6.86638e-24 1.15594e-05
-20.4825 -3.70711e-24 1.16998e-05
-20.4016 -5.38503e-24 1.18399e-05
-20.3222 6.80659e-26 1.19799e-05
-20.244 -3.38611e-24 1.21198e-05
-20.1669 -8.75423e-24 1.22597e-05
-20.091 -2.26762e-24 1.23997e-05
-20.0162 1.06205e-24 1.25399e-05
-19.9423 -9.41212e-24 1.26802e-05
-19.8694 3.08641e-24 1.28209e-05
-19.7974 4.12581e-25 1.29619e-05
-19.7262 8.94528e-24 1.31033e-05
-19.6558 3.54852e-24 1.32451e-05
-19.5862 -5.242e-24 1.33874e-05
-19.5173 -9.88e-24 1.35302e-05
-19.4491 -5.39327e-24 1.36736e-05
-19.3816 -2.76417e-24 1.38176e-05
-19.3147 2.16218e-24 1.39622e-05
-19.2484 4.21676e-24 1.41075e-05
-19.1828 -2.28881e-24 1.42535e-05
-19.1177 -8.2843e-24 1.44002e-05
-19.0531 -1.42664e-23 1.45477e-05
-18.9891 1.61705e-25 1.46959e-05
-18.9255 7.65213e-25 1.4845e-05
-18.8625 -2.11618e-25 1.4995e-05
-18.8 -3.07617e-24 1.51458e-05
-18.7379 4.5631e-25 1.52975e-05
-18.6762 -4.45735e-24 1.54502e-05
-18.615 -2.90244e-24 1.56038e-05
-18.5542 -1.31836e-24 1.57584e-05
-18.4938 5.44678e-24 1.59139e-05
-18.4338 -7.54124e-24 1.60705e-05
-18.3742 1.01257e-23 1.62282e-05
-18.3149 -8.27239e-25 1.63869e-05
-18.256 -5.46324e-24 1.65467e-05
-18.1975 2.85863e-24 1.67076e-05
-18.1393 3.58616e-24 1.68696e-05
-18.0815 6.3719e-25 1.70328e-05
-18.0239 -1.06316e-24 1.71972e-05
-17.9667 1.49096e-25 1.73628e-05
-17.9098 4.18116e-26 1.75296e-05
-17.8532 -1.12834e-23 1.76977e-05
-17.7969 -1.18323e-23 1.7867e-05
-17.7408 -8.47523e-24 1.80377e-05
-17.6851 2.07233e-23 1.82096e-05
-17.6296 7.71398e-24 1.83829e-05
-17.5744 -1.88663e-23 1.85575e-05
-17.5195 2.33514e-24 1.87335e-05
-17.4648 4.47276e-24 1.89109e-05
-17.4104 -1.31344e-23 1.90897e-05
-17.3562 -1.41984e-23 1.92699e-05
-17.3022 -2.51376e-24 1.94517e-05
-17.2485 -1.37713e-23 1.96349e-05
-17.195 -9.1951e-24 1.98196e-05
-17.1418 -5.67154e-24 2.00058e-05
-17.0887 2.53253e-24 2.01936e-05
-17.0359 1.7694e-23 2.0383e-05
-16.9833 2.11806e-23 2.0574e-05
-16.9309 -1.27888e-23 2.07666e-05
-16.8787 3.01227e-23 2.09608e-05
-16.8268 -2.11363e-23 2.11568e-05
-16.775 -2.15337e-23 2.13544e-05
-16.7234 2.75165e-23 2.15537e-05
-16.672 -2.28513e-23 2.17548e-05
-16.6208 -1.28654e-23 2.19576e-05
-16.5697 4.618e-24 2.21622e-05
-16.5189 1.88145e-23 2.23687e-05
-16.4682 5.51723e-24 2.25769e-05
-16.4177 1.1495e-23 2.27871e-05
-16.3674 -1.43699e-23 2.29991e-05
-16.3172 -5.35088e-24 2.32131e-05
-16.2672 -1.52038e-23 2.3429e-05
-16.2174 1.48424e-23 2.36468e-05
-16.1677 -1.28008e-23 2.38667e-05
-16.1182 -7.76612e-24 2.40886e-05
-16.0689 1.44618e-24 2.43125e-05
-16.0197 -5.44569e-24 2.45385e-05
-15.9706 -7.15797e-24 2.47666e-05
-15.9217 -2.19794e-24 2.49969e-05
-15.873 2.78887e-24 2.52293e-05
-15.8243 8.46232e-24 2.54639e-05
-15.7759 3.43029e-24 2.57008e-05
-15.7276 -8.32066e-24 2.59398e-05
-15.6794 -3.43748e-25 2.61812e-05
-15.6313 6.87889e-24 2.64249e-05
-15.5834 1.39908e-24 2.66709e-05
-15.5356 -1.23745e-23 2.69193e-05
-15.488 6.3543e-24 2.71701e-05
-15.4404 -1.61926e-23 2.74234e-05
-15.393 2.66034e-23 2.76791e-05
-15.3458 -9.33574e-24 2.79373e-05
-15.2986 -9.2963e-24 2.81981e-05
-15.2516 1.60288e-23 2.84614e-05
-15.2047 -8.04423e-25 2.87274e-05
-15.1579 -9.64917e-24 2.8996e-05
-15.1112 9.05966e-24 2.92672e-05
-15.0647 -3.05222e-24 2.95412e-05
-15.0182 6.1583e-23 2.9818e-05
-14.9719 -1.80502e-23 3.00975e-05
-14.9257 1.41404e-24 3.03798e-05
-14.8796 -7.55423e-25 3.06651e-05
-14.8336 6.24237e-24 3.09532e-05
-14.7877 -1.61286e-23 3.12442e-05
-14.7419 -6.70835e-24 3.15383e-05
-14.6962 -1.04042e-23 3.18354e-05
-14.6506 -1.87036e-23 3.21355e-05
-14.6052 4.99992e-24 3.24387e-05
-14.5598 -5.83585e-24 3.27451e-05
-14.5145 -3.80506e-24 3.30547e-05
-14.4693 2.7307e-23 3.33675e-05
-14.4243 -1.82132e-23 3.36836e-05
-14.3793 2.01925e-23 3.40031e-05
-14.3344 -6.40087e-23 3.43259e-05
-14.2896 -1.24576e-23 3.46521e-05
-14.2449 1.38639e-23 3.49818e-05
-14.2003 -2.90506e-23 3.5315e-05
-14.1558 4.4873e-24 3.56517e-05
-14.1113 -1.58016e-23 3.59921e-05
-14.067 2.53522e-23 3.63361e-05
-14.0227 7.05563e-24 3.66838e-05
-13.9786 -1.36374e-23 3.70353e-05
-13.9345 -6.51847e-24 3.73907e-05
-13.8905 4.56173e-24 3.77499e-05
-13.8466 -1.07226e-23 3.8113e-05
-13.8028 -3.61419e-23 3.84801e-05
-13.759 -4.31058e-23 3.88512e-05
-13.7153 -4.23907e-23 3.92264e-05
-13.6718 2.17247e-24 3.96058e-05
-13.6283 -7.41727e-24 3.99894e-05
-13.5848 -1.17887e-23 4.03773e-05
-13.5415 1.59105e-23 4.07695e-05
-13.4982 -3.77342e-24 4.1166e-05
-13.455 -3.89732e-24 4.15671e-05
-13.4119 5.33698e-24 4.19727e-05
-13.3689 -6.75189e-24 4.23828e-05
-13.3259 -9.86884e-24 4.27976e-05
-13.283 1.36679e-23 4.32171e-05
-13.2402 3.86981e-23 4.36414e-05
-13.1974 2.48818e-23 4.40706e-05
-13.1547 9.11544e-25 4.45047e-05
-13.1121 -9.09217e-24 4.49438e-05
-13.0696 2.16369e-25 4.5388e-05
-13.0271 4.89719e-24 4.58373e-05
-12.9847 3.63683e-23 4.62918e-05
-12.9424 -1.97064e-23 4.67517e-05
-12.9001 -2.64926e-24 4.72169e-05
-12.8579 -3.07804e-23 4.76876e-05
-12.8158 1.74182e-23 4.81638e-05
-12.7737 -4.86723e-23 4.86457e-05
-12.7317 9.63783e-23 4.91332e-05
-12.6898 3.18716e-23 4.96266e-05
-12.6479 -1.50812e-23 5.01258e-05
-12.6061 4.23543e-23 5.0631e-05
-12.5643 4.79758e-23 5.11423e-05
-12.5226 1.11172e-24 5.16597e-05
-12.481 2.20082e-23 5.21834e-05
-12.4394 -1.72215e-23 5.27134e-05
-12.3979 3.08142e-23 5.32498e-05
-12.3565 -1.62765e-23 5.37928e-05
-12.3151 3.15352e-24 5.43424e-05
-12.2738 5.52506e-23 5.48988e-05
-12.2325 1.67966e-23 5.5462e-05
-12.1913 -6.92986e-23 5.60322e-05
-12.1501 -1.94195e-23 5.66094e-05
-12.109 -2.54859e-23 5.71938e-05
-12.068 -3.13577e-23 5.77854e-05
-12.027 1.24533e-22 5.83845e-05
-11.986 -6.00836e-23 5.8991e-05
-11.9452 9.25688e-24 5.96052e-05
-11.9043 7.62446e-23 6.02272e-05
-11.8636 5.58473e-23 6.0857e-05
-11.8228 2.75703e-23 6.14948e-05
-11.7822 2.72496e-23 6.21408e-05
-11.7415 7.28156e-23 6.2795e-05
-11.701 8.76642e-24 6.34576e-05
-11.6605 -1.419e-22 6.41287e-05
-11.62 4.72958e-23 6.48085e-05
-11.5796 3.67681e-23 6.54971e-05
-11.5392 -4.05777e-23 6.61947e-05
-11.4989 8.64096e-23 6.69013e-05
-11.4587 -2.70996e-23 6.76172e-05
-11.4184 1.15389e-23 6.83424e-05
-11.3783 -6.12323e-23 6.90773e-05
-11.3381 -6.83597e-23 6.98218e-05
-11.2981 -4.99949e-24 7.05762e-05
-11.2581 5.22691e-23 7.13406e-05
-11.2181 2.36697e-23 7.21153e-05
-11.1781 -8.83992e-23 7.29003e-05
-11.1383 3.53257e-23 7.36958e-05
-11.0984 -9.7455e-23 7.45021e-05
-11.0586 -3.88639e-23 7.53193e-05
-11.0189 -1.06222e-23 7.61476e-05
-10.9792 5.92287e-23 7.69871e-05
-10.9395 -4.30631e-23 7.78381e-05
-10.8999 -2.16761e-23 7.87008e-05
-10.8603 -1.02236e-22 7.95754e-05
-10.8208 4.25726e-23 8.0462e-05
-10.7813 -1.99747e-23 8.13609e-05
-10.7418 -1.76311e-23 8.22724e-05
-10.7024 3.63493e-23 8.31965e-05
-10.6631 -2.39118e-22 8.41335e-05
-10.6238 4.58735e-24 8.50838e-05
-10.5845 -1.11173e-23 8.60474e-05
-10.5452 1.22431e-22 8.70247e-05
-10.506 -1.78784e-23 8.80158e-05
-10.4669 -5.4193e-23 8.9021e-05
-10.4278 8.98097e-23 9.00407e-05
-10.3887 2.07345e-22 9.10749e-05
-10.3496 1.14035e-23 9.21241e-05
-10.3106 8.082e-23 9.31884e-05
-10.2717 -2.30594e-23 9.42682e-05
-10.2328 7.07696e-23 9.53636e-05
-10.1939 -1.72432e-22 9.64751e-05
-10.155 5.31533e-23 9.76029e-05
-10.1162 1.05923e-22 9.87473e-05
-10.0774 -6.21083e-24 9.99086e-05
-10.0387 -1.26832e-22 0.000101087
-10 -2.21379e-22 0.000102283
-9.96134 3.02919e-23 0.000103497
-9.92271 -6.61464e-23 0.000104729
-9.88412 -2.75085e-23 0.00010598
-9.84557 2.98787e-23 0.000107249
-9.80704 3.82969e-23 0.000108538
-9.76856 7.19115e-23 0.000109847
-9.73011 4.83755e-23 0.000111175
-9.69169 9.17988e-24 0.000112524
-9.65331 1.86204e-23 0.000113893
-9.61496 4.29114e-23 0.000115284
-9.57664 1.29405e-22 0.000116696
-9.53836 -2.94431e-23 0.000118131
-9.50011 -9.04099e-23 0.000119587
-9.46189 1.55142e-22 0.000121067
-9.42371 2.23197e-22 0.00012257
-9.38556 -6.14444e-23 0.000124096
-9.34744 -1.82654e-22 0.000125647
-9.30935 5.41865e-23 0.000127223
-9.2713 7.79939e-23 0.000128824
-9.23327 2.19397e-22 0.00013045
-9.19528 2.40762e-23 0.000132103
-9.15732 -1.28363e-22 0.000133783
-9.11939 -1.3e-23 0.00013549
-9.08149 -2.82807e-22 0.000137225
-9.04362 -7.09661e-23 0.000138988
-9.00578 -8.32007e-23 0.00014078
-8.96797 1.10127e-22 0.000142602
-8.93019 -2.52669e-23 0.000144454
-8.89244 8.99343e-24 0.000146337
-8.85471 -9.71643e-23 0.000148252
-8.81702 1.66762e-22 0.000150199
-8.77936 5.54096e-23 0.000152179
-8.74172 -5.6862e-23 0.000154192
-8.70412 3.45472e-23 0.00015624
-8.66654 -1.70943e-22 0.000158322
-8.62899 -8.81832e-23 0.000160441
-8.59146 2.28141e-22 0.000162595
-8.55397 -6.01542e-23 0.000164788
-8.5165 1.02453e-22 0.000167018
-8.47906 1.88484e-23 0.000169287
-8.44165 -1.91177e-22 0.000171597
-8.40426 -2.37486e-22 0.000173947
-8.3669 -3.26211e-22 0.000176338
-8.32956 -1.38694e-22 0.000178772
-8.29226 -8.98731e-23 0.00018125
-8.25497 -1.24799e-22 0.000183772
-8.21772 -1.16933e-22 0.000186339
-8.18049 -3.11724e-22 0.000188953
-8.14328 -2.03273e-22 0.000191615
-8.1061 -3.88969e-22 0.000194325
-8.06895 4.84087e-23 0.000197085
-8.03182 -6.15413e-22 0.000199896
-7.99471 1.88986e-22 0.000202759
-7.95763 3.21487e-22 0.000205675
-7.92058 -2.90997e-23 0.000208646
-7.88355 -3.92049e-22 0.000211673
-7.84654 -4.36531e-22 0.000214757
-7.80955 -2.04404e-22 0.000217899
-7.77259 -1.7772e-22 0.000221102
-7.73566 5.43022e-23 0.000224365
-7.69874 2.60921e-22 0.000227692
-7.66185 -3.34666e-22 0.000231083
-7.62498 -4.75569e-22 0.000234539
-7.58814 -7.88481e-23 0.000238064
-7.55132 1.15679e-22 0.000241657
-7.51452 1.20579e-22 0.000245322
-7.47774 -1.48308e-22 0.000249059
-7.44099 3.28594e-22 0.00025287
-7.40425 -3.11411e-22 0.000256758
-7.36754 -4.62996e-22 0.000260724
-7.33085 2.55495e-22 0.000264771
-7.29418 3.07203e-22 0.0002689
-7.25754 -1.41103e-22 0.000273113
-7.22091 -1.00296e-22 0.000277412
-7.18431 -4.51039e-22 0.000281801
-7.14772 5.48563e-22 0.000286281
-7.11116 -1.12448e-22 0.000290854
-7.07462 -5.09263e-22 0.000295523
-7.0381 -1.02251e-22 0.000300291
-7.00159 -9.03879e-22 0.00030516
-6.96511 8.54887e-22 0.000310133
-6.92865 3.97196e-22 0.000315212
-6.89221 4.28203e-23 0.000320402
-6.85579 -6.81705e-22 0.000325703
-6.81938 7.09367e-23 0.00033112
-6.783 -6.7373e-22 0.000336656
-6.74664 -2.7104e-22 0.000342314
-6.71029 3.49435e-22 0.000348098
-6.67397 1.38233e-22 0.00035401
-6.63766 2.81236e-22 0.000360055
-6.60137 -2.87254e-22 0.000366237
-6.5651 2.8628e-22 0.000372559
-6.52885 1.71657e-21 0.000379025
-6.49262 4.42068e-22 0.000385639
-6.4564 -2.60192e-22 0.000392406
-6.42021 7.75791e-23 0.000399331
-6.38403 -7.35561e-22 0.000406417
-6.34786 -1.54806e-21 0.00041367
-6.31172 1.27142e-21 0.000421095
-6.27559 -5.59071e-22 0.000428696
-6.23949 -5.92496e-23 0.000436479
-6.20339 -1.47155e-21 0.00044445
-6.16732 7.03513e-22 0.000452613
-6.13126 -1.5139e-22 0.000460977
-6.09522 -2.15185e-21 0.000469545
-6.05919 -1.31724e-22 0.000478325
-6.02319 -1.04207e-21 0.000487324
-5.9872 -1.61892e-21 0.000496547
-5.95122 1.39866e-21 0.000506003
-5.91526 6.54101e-22 0.000515699
-5.87932 -7.23071e-22 0.000525642
-5.84339 1.20749e-21 0.000535841
-5.80748 5.81739e-22 0.000546303
-5.77158 -3.48613e-22 0.000557038
-5.7357 1.52199e-21 0.000568055
-5.69984 1.30545e-21 0.000579362
-5.66399 -1.53795e-21 0.000590969
-5.62815 1.02379e-21 0.000602888
-5.59233 8.09865e-22 0.000615127
-5.55653 -2.32882e-21 0.000627699
-5.52074 -7.81589e-22 0.000640615
-5.48497 -9.49681e-22 0.000653886
-5.4492 9.35655e-22 0.000667525
-5.41346 4.11497e-22 0.000681545
-5.37773 -8.93002e-22 0.000695959
-5.34201 -4.13524e-22 0.000710782
-5.30631 -3.16271e-21 0.000726029
-5.27062 1.11458e-21 0.000741714
-5.23494 -8.1154e-22 0.000757854
-5.19928 1.47073e-21 0.000774466
-5.16363 2.15775e-21 0.000791567
-5.128 7.25065e-22 0.000809175
-5.09237 -1.42485e-21 0.00082731
-5.05677 2.32814e-21 0.000845991
-5.02117 1.71615e-21 0.00086524
-4.98559 -3.50521e-21 0.000885079
-4.95002 2.76938e-22 0.00090553
-4.91446 -2.00529e-21 0.000926618
-4.87892 2.8604e-21 0.000948369
-4.84339 -3.38419e-21 0.000970808
-4.80787 1.69188e-21 0.000993963
-4.77237 -5.13347e-21 0.00101786
-4.73687 -1.37452e-21 0.00104254
-4.70139 -3.47333e-24 0.00106803
-4.66592 5.21695e-22 0.00109435
-4.63046 -4.03986e-21 0.00112156
-4.59502 2.64565e-21 0.00114968
-4.55958 -2.23177e-21 0.00117876
-4.52416 1.03722e-21 0.00120883
-4.48875 -9.12743e-22 0.00123994
-4.45335 6.09144e-22 0.00127214
-4.41797 7.9957e-22 0.00130547
-4.38259 1.32846e-21 0.00133999
-4.34722 -4.28073e-21 0.00137574
-4.31187 7.35448e-22 0.0014128
-4.27653 1.57589e-21 0.00145121
-4.24119 -5.55437e-21 0.00149104
-4.20587 -3.30365e-21 0.00153236
-4.17056 -1.9464e-21 0.00157524
-4.13526 -1.62753e-21 0.00161975
-4.09997 -2.52803e-21 0.00166598
-4.06469 -7.55814e-21 0.00171401
-4.02942 2.21727e-21 0.00176393
-3.99416 -6.48158e-21 0.00181584
-3.95891 -1.76084e-22 0.00186983
-3.92367 2.26783e-21 0.00192602
-3.88844 1.47035e-21 0.00198452
-3.85322 -5.42677e-22 0.00204545
-3.81801 4.46491e-21 0.00210895
-3.7828 6.30222e-21 0.00217515
-3.74761 3.7325e-21 0.0022442
-3.71243 -1.25294e-21 0.00231626
-3.67726 3.28471e-21 0.00239151
-3.64209 7.00218e-21 0.00247011
-3.60694 4.7542e-21 0.00255227
-3.57179 -6.09691e-21 0.00263819
-3.53665 -2.03803e-21 0.0027281
-3.50152 1.33622e-20 0.00282224
-3.4664 8.78589e-21 0.00292086
-3.43129 1.67052e-20 0.00302424
-3.39619 -1.73162e-20 0.00313268
-3.36109 7.07906e-21 0.0032465
-3.32601 2.0772e-20 0.00336605
-3.29093 -1.10736e-20 0.0034917
-3.25586 2.62936e-20 0.00362386
-3.2208 7.88399e-22 0.00376297
-3.18574 2.00903e-21 0.00390951
-3.1507 -2.87152e-20 0.00406398
-3.11566 3.1154e-21 0.00422696
-3.08063 -1.54227e-21 0.00439905
-3.0456 1.16045e-20 0.00458092
-3.01059 -8.75921e-21 0.0047733
-2.97558 1.01744e-20 0.00497697
-2.94058 -1.35539e-20 0.00519283
-2.90558 3.07873e-21 0.0054218
-2.87059 -1.0686e-20 0.00566496
-2.83561 3.58704e-21 0.00592344
-2.80064 -1.43505e-20 0.00619852
-2.76567 2.40308e-20 0.0064916
-2.73071 1.53472e-20 0.00680424
-2.69576 2.07234e-20 0.00713816
-2.66081 -3.23692e-20 0.00749526
-2.62587 3.77227e-20 0.00787769
-2.59094 3.08573e-20 0.00828782
-2.55601 -3.11517e-20 0.0087283
-2.52109 -4.70382e-20 0.00920213
-2.48617 2.96128e-20 0.00971264
-2.45126 -1.9752e-20 0.0102636
-2.41636 -3.571e-20 0.0108594
-2.38146 -3.62821e-20 0.0115047
-2.34657 5.90635e-20 0.0122052
-2.31168 4.30827e-20 0.012967
-2.2768 -1.13019e-20 0.0137975
-2.24192 2.85897e-20 0.0147049
-2.20705 8.69528e-20 0.0156989
-2.17219 -7.09175e-20 0.0167904
-2.13733 1.45678e-20 0.0179925
-2.10247 -6.57129e-20 0.0193202
-2.06762 -3.40908e-20 0.0207915
-2.03278 1.04031e-20 0.0224272
-1.99794 3.33926e-19 0.0242525
-1.9631 -1.18056e-19 0.0262972
-1.92827 -3.23713e-19 0.0285973
-1.89345 -3.9311e-19 0.0311965
-1.85862 3.30108e-19 0.0341483
-1.82381 2.11307e-19 0.0375184
-1.78899 -2.11905e-19 0.0413885
-1.75419 -5.73443e-19 0.0458614
-1.71938 6.79363e-19 0.0510672
-1.68458 3.87532e-19 0.0571733
-1.64979 -2.64169e-19 0.0643973
-1.61499 -1.36193e-18 0.0730261
-1.58021 6.54197e-19 0.0834449
-1.54542 -1.97795e-19 0.0961791
-1.51064 3.34204e-20 0.111961
-1.47586 -1.42759e-18 0.131834
-1.44109 -5.51793e-18 0.157327
-1.40632 -2.19142e-18 0.190746
-1.37155 7.38658e-18 0.235699
-1.33679 -2.50767e-17 0.298076
-1.30203 1.9541e-17 0.387987
-1.26727 -3.99305e-18 0.523886
-1.23251 -2.17818e-18 0.742081
-1.19776 5.51413e-17 1.1208
-1.16301 -3.78657e-17 1.84702
-1.12827 -9.35171e-17 3.4034
-1.09352 -6.01057e-17 6.74858
-1.05878 -5.54945e-17 9.68564
-1.02405 1.63037e-16 6.33691
-0.989309 -6.51589e-17 3.21916
-0.954576 2.46968e-17 1.78412
-0.919844 -2.15392e-17 1.10367
-0.885115 1.37763e-17 0.742993
-0.850388 4.52578e-18 0.53236
-0.815663 -2.72849e-18 0.399714
-0.78094 1.16127e-18 0.311154
-0.746219 -4.76826e-18 0.249252
-0.711499 -6.19868e-18 0.204365
-0.676781 6.00986e-18 0.170833
-0.642065 -9.94231e-19 0.145163
-0.60735 -2.43412e-19 0.125107
-0.572637 1.23066e-18 0.109169
-0.537925 2.30997e-19 0.0963236
-0.503214 2.18862e-18 0.0858481
-0.468504 -8.25182e-20 0.0772227
-0.433796 3.25036e-18 0.0700662
-0.399089 4.47508e-21 0.0640943
-0.364382 1.42314e-19 0.0590922
-0.329676 1.6843e-18 0.0548954
-0.294972 -8.01457e-19 0.0513768
-0.260267 -1.82402e-19 0.0484376
-0.225564 -4.28559e-19 0.0460005
-0.190861 -4.03253e-19 0.0440054
-0.156158 3.7366e-19 0.0424054
-0.121456 2.76884e-20 0.0411645
-0.0867541 -1.22726e-20 0.0402558
-0.0520524 3.95698e-21 0.0396602
-0.0173508 -5.481e-21 0.0393654
0.0173508 4.07887e-21 0.0393654
0.0520524 7.67533e-21 0.0396602
0.0867541 -1.05607e-20 0.0402558
0.121456 1.77197e-20 0.0411645
0.156158 3.28649e-19 0.0424054
0.190861 -4.37565e-19 0.0440054
0.225564 -7.5636e-19 0.0460005
0.260267 -5.00821e-20 0.0484376
0.294972 -6.76075e-19 0.0513768
0.329676 1.61062e-18 0.0548954
0.364382 -1.02476e-19 0.0590922
0.399089 -1.18528e-19 0.0640943
0.433796 3.30182e-18 0.0700662
0.468504 7.29453e-20 0.0772227
0.503214 1.6616e-18 0.0858481
0.537925 -5.02872e-19 0.0963236
0.572637 -2.95257e-19 0.109169
0.60735 -1.94e-19 0.125107
0.642065 -3.98726e-19 0.145163
0.676781 7.14792e-18 0.170833
0.711499 -2.81969e-18 0.204365
0.746219 -9.75012e-18 0.249252
0.78094 2.17329e-18 0.311154
0.815663 1.34068e-17 0.399714
0.850388 -8.29532e-18 0.53236
0.885115 3.64958e-17 0.742993
0.919844 -3.36711e-17 1.10367
0.954576 -8.58674e-17 1.78412
0.989309 -6.5602e-17 3.21916
1.02405 1.74585e-16 6.33691
1.05878 -5.60019e-17 9.68564
1.09352 6.98352e-17 6.74858
1.12827 8.24558e-18 3.4034
1.16301 -7.53303e-17 1.84702
1.19776 1.99328e-17 1.1208
1.23251 -9.50821e-18 0.742081
1.26727 -3.65025e-17 0.523886
1.30203 5.11859e-18 0.387987
1.33679 -5.76202e-18 0.298076
1.37155 -6.44122e-19 0.235699
1.40632 -2.23673e-18 0.190746
1.44109 -1.23154e-17 0.157327
1.47586 -3.64838e-19 0.131834
1.51064 -1.15188e-18 0.111961
1.54542 3.76341e-19 0.0961791
1.58021 -6.85552e-19 0.0834449
1.61499 -2.18519e-18 0.0730261
1.64979 4.85451e-20 0.0643973
1.68458 -3.58543e-19 0.0571733
1.71938 -5.91739e-19 0.0510672
1.75419 -2.17527e-19 0.0458614
1.78899 -2.89754e-19 0.0413885
1.82381 2.1407e-19 0.0375184
1.85862 1.2168e-19 0.0341483
1.89345 4.97177e-19 0.0311965
1.92827 -1.79743e-19 0.0285973
1.9631 -1.20277e-19 0.0262972
1.99794 2.45566e-19 0.0242525
2.03278 -2.70846e-19 0.0224272
2.06762 1.80321e-19 0.0207915
2.10247 -1.9605e-19 0.0193202
2.13733 -9.74654e-20 0.0179925
2.17219 -4.83348e-21 0.0167904
2.20705 -3.50109e-20 0.0156989
2.24192 9.19335e-21 0.0147049
2.2768 -4.64327e-20 0.0137975
2.31168 2.45953e-20 0.012967
2.34657 -1.46541e-20 0.0122052
2.38146 -3.30404e-22 0.0115047
2.41636 1.23654e-20 0.0108594
2.45126 -9.1968e-20 0.0102636
2.48617 1.86908e-20 0.00971264
2.52109 6.06925e-20 0.00920213
2.55601 -3.30605e-20 0.0087283
2.59094 -3.60693e-20 0.00828782
2.62587 1.9645e-20 0.00787769
2.66081 -4.03672e-20 0.00749526
2.69576 -2.53122e-20 0.00713816
2.73071 -2.01039e-20 0.00680424
2.76567 -3.07117e-20 0.0064916
2.80064 4.24569e-20 0.00619852
2.83561 -7.66181e-21 0.00592344
2.87059 1.59658e-20 0.00566496
2.90558 1.51253e-20 0.0054218
2.94058 5.25233e-21 0.00519283
2.97558 -1.407e-20 0.00497697
3.01059 1.22459e-21 0.0047733
3.0456 -2.36678e-20 0.00458092
3.08063 -5.16342e-22 0.00439905
3.11566 2.27802e-21 0.00422696
3.1507 -4.12412e-21 0.00406398
3.18574 -2.25553e-20 0.00390951
3.2208 1.29307e-21 0.00376297
3.25586 6.50785e-21 0.00362386
3.29093 -1.45453e-21 0.0034917
3.32601 1.72643e-20 0.00336605
3.36109 -1.72515e-21 0.0032465
3.39619 -9.9231e-21 0.00313268
3.43129 1.09595e-20 0.00302424
3.4664 -1.65454e-20 0.00292086
3.50152 -1.19056e-20 0.00282224
3.53665 6.74655e-21 0.0027281
3.57179 -1.6323e-21 0.00263819
3.60694 1.39208e-20 0.00255227
3.64209 9.38398e-22 0.00247011
3.67726 7.53003e-21 0.00239151
3.71243 6.55037e-21 0.00231626
3.74761 4.81029e-21 0.0022442
3.7828 4.4243e-21 0.00217515
3.81801 -1.39001e-21 0.00210895
3.85322 5.85646e-22 0.00204545
3.88844 2.23668e-21 0.00198452
3.92367 2.15474e-21 0.00192602
3.95891 -1.57406e-21 0.00186983
3.99416 -2.43406e-21 0.00181584
4.02942 7.55006e-22 0.00176393
4.06469 3.32355e-21 0.00171401
4.09997 -1.01517e-20 0.00166598
4.13526 4.13295e-21 0.00161975
4.17056 6.69601e-22 0.00157524
4.20587 -4.94433e-21 0.00153236
4.24119 -7.04862e-22 0.00149104
4.27653 1.97964e-21 0.00145121
4.31187 -4.77197e-21 0.0014128
4.34722 -5.27627e-21 0.00137574
4.38259 5.96731e-21 0.00133999
4.41797 -6.50764e-21 0.00130547
4.45335 -2.17971e-21 0.00127214
4.48875 2.78767e-22 0.00123994
4.52416 2.57385e-21 0.00120883
4.55958 -8.99348e-22 0.00117876
4.59502 3.64803e-22 0.00114968
4.63046 -3.51622e-22 0.00112156
4.66592 -1.30165e-21 0.00109435
4.70139 -1.66315e-21 0.00106803
4.73687 -6.61214e-24 0.00104254
4.77237 3.2901e-21 0.00101786
4.80787 -6.29736e-22 0.000993963
4.84339 -2.56625e-22 0.000970808
4.87892 4.03319e-21 0.000948369
4.91446 1.1791e-21 0.000926618
4.95002 -5.72809e-22 0.00090553
4.98559 -2.24268e-21 0.000885079
5.02117 -1.76512e-21 0.00086524
5.05677 1.98441e-21 0.000845991
5.09237 -8.71217e-22 0.00082731
5.128 7.70879e-22 0.000809175
5.16363 1.01203e-21 0.000791567
5.19928 -6.3938e-21 0.000774466
5.23494 -3.11304e-22 0.000757854
5.27062 2.56847e-22 0.000741714
5.30631 7.43549e-22 0.000726029
5.34201 1.6539e-21 0.000710782
5.37773 -2.99877e-22 0.000695959
5.41346 -3.4294e-22 0.000681545
5.4492 -2.39572e-22 0.000667525
5.48497 -5.45738e-22 0.000653886
5.52074 1.25238e-22 0.000640615
5.55653 -3.99393e-22 0.000627699
5.59233 -6.68372e-22 0.000615127
5.62815 7.7968e-22 0.000602888
5.66399 1.15936e-22 0.000590969
5.69984 4.08379e-22 0.000579362
5.7357 8.36324e-22 0.000568055
5.77158 -9.98592e-23 0.000557038
5.80748 -9.85762e-22 0.000546303
5.84339 1.16743e-21 0.000535841
5.87932 -8.21497e-22 0.000525642
5.91526 4.26839e-22 0.000515699
5.95122 4.19226e-22 0.000506003
5.9872 -2.60308e-22 0.000496547
6.02319 1.03806e-21 0.000487324
6.05919 -6.66106e-23 0.000478325
6.09522 4.60927e-22 0.000469545
6.13126 4.60144e-22 0.000460977
6.16732 -5.33641e-22 0.000452613
6.20339 -9.79515e-22 0.00044445
6.23949 5.09719e-22 0.000436479
6.27559 1.43392e-22 0.000428696
6.31172 -4.58463e-22 0.000421095
6.34786 -6.04989e-22 0.00041367
6.38403 5.38411e-22 0.000406417
6.42021 -6.50363e-22 0.000399331
6.4564 1.16808e-21 0.000392406
6.49262 5.8706e-23 0.000385639
6.52885 9.47058e-22 0.000379025
6.5651 -8.12954e-23 0.000372559
6.60137 -5.09066e-22 0.000366237
6.63766 7.88444e-23 0.000360055
6.67397 3.30702e-22 0.00035401
6.71029 -4.52473e-22 0.000348098
6.74664 3.29661e-22 0.000342314
6.783 -8.81418e-22 0.000336656
6.81938 -6.81984e-23 0.00033112
6.85579 5.4768e-22 0.000325703
6.89221 4.69483e-22 0.000320402
6.92865 -4.31278e-22 0.000315212
6.96511 -4.45922e-22 0.000310133
7.00159 -8.52887e-22 0.00030516
7.0381 2.68476e-22 0.000300291
7.07462 1.55095e-23 0.000295523
7.11116 1.66215e-22 0.000290854
7.14772 -6.19833e-22 0.000286281
7.18431 1.36528e-23 0.000281801
7.22091 2.67888e-22 0.000277412
7.25754 4.29081e-22 0.000273113
7.29418 2.76381e-22 0.0002689
7.33085 -1.19756e-22 0.000264771
7.36754 2.89821e-23 0.000260724
7.40425 2.7102e-23 0.000256758
7.44099 2.60002e-22 0.00025287
7.47774 2.20638e-22 0.000249059
7.51452 -1.23457e-22 0.000245322
7.55132 3.08501e-22 0.000241657
7.58814 -2.22341e-22 0.000238064
7.62498 -6.60561e-23 0.000234539
7.66185 -1.3231e-22 0.000231083
7.69874 -2.96391e-22 0.000227692
7.73566 -2.57801e-22 0.000224365
7.77259 1.3539e-22 0.000221102
7.80955 4.10524e-22 0.000217899
7.84654 2.56588e-22 0.000214757
7.88355 -3.75982e-22 0.000211673
7.92058 1.62197e-22 0.000208646
7.95763 2.64061e-22 0.000205675
7.99471 -5.72652e-25 0.000202759
8.03182 8.47274e-23 0.000199896
8.06895 1.65775e-22 0.000197085
8.1061 8.83088e-23 0.000194325
8.14328 2.58494e-23 0.000191615
8.18049 2.56601e-22 0.000188953
8.21772 8.37387e-23 0.000186339
8.25497 -7.97519e-23 0.000183772
8.29226 2.85549e-22 0.00018125
8.32956 2.26356e-23 0.000178772
8.3669 1.0338e-22 0.000176338
8.40426 6.08076e-23 0.000173947
8.44165 -3.90489e-22 0.000171597
8.47906 1.30899e-23 0.000169287
8.5165 1.86959e-22 0.000167018
8.55397 1.23377e-22 0.000164788
8.59146 5.42009e-23 0.000162595
8.62899 -3.78484e-22 0.000160441
8.66654 -1.34069e-23 0.000158322
8.70412 1.47029e-22 0.00015624
8.74172 2.67831e-22 0.000154192
8.77936 -2.39067e-22 0.000152179
8.81702 6.73495e-23 0.000150199
8.85471 2.66944e-22 0.000148252
8.89244 2.12444e-22 0.000146337
8.93019 5.72611e-23 0.000144454
8.96797 -2.81912e-22 0.000142602
9.00578 -3.8349e-24 0.00014078
9.04362 -1.84735e-22 0.000138988
9.08149 -2.74082e-22 0.000137225
9.11939 1.13776e-23 0.00013549
9.15732 -1.54882e-22 0.000133783
9.19528 7.3405e-24 0.000132103
9.23327 -2.0808e-22 0.00013045
9.2713 -8.80624e-23 0.000128824
9.30935 2.85826e-24 0.000127223
9.34744 1.816e-22 0.000125647
9.38556 -8.7031e-23 0.000124096
9.42371 -4.376e-23 0.00012257
9.46189 -2.71651e-23 0.000121067
9.50011 4.22732e-23 0.000119587
9.53836 9.20442e-23 0.000118131
9.57664 3.65337e-23 0.000116696
9.61496 -8.26393e-23 0.000115284
9.65331 1.64676e-22 0.000113893
9.69169 -7.61397e-23 0.000112524
9.73011 -3.28656e-23 0.000111175
9.76856 -1.53861e-22 0.000109847
9.80704 1.18811e-22 0.000108538
9.84557 1.39447e-22 0.000107249
9.88412 9.13402e-25 0.00010598
9.92271 -5.1768e-23 0.000104729
9.96134 -9.51817e-24 0.000103497
10 -2.24514e-23 0.000102283
10.0387 1.04263e-22 0.000101087
10.0774 -4.54168e-23 9.99086e-05
10.1162 1.09653e-22 9.87473e-05
10.155 5.05683e-23 9.76029e-05
10.1939 -1.47746e-22 9.64751e-05
10.2328 -1.05722e-23 9.53636e-05
10.2717 -3.59467e-23 9.42682e-05
10.3106 -2.94623e-23 9.31884e-05
10.3496 1.94709e-23 9.21241e-05
10.3887 -3.74848e-23 9.10749e-05
10.4278 1.52727e-23 9.00407e-05
10.4669 -5.43398e-23 8.9021e-05
10.506 -4.986e-23 8.80158e-05
10.5452 1.05136e-23 8.70247e-05
10.5845 1.77712e-23 8.60474e-05
10.6238 -1.95759e-23 8.50838e-05
10.6631 -3.58759e-22 8.41335e-05
10.7024 2.05619e-25 8.31965e-05
10.7418 -1.43007e-23 8.22724e-05
10.7813 8.86746e-23 8.13609e-05
10.8208 6.43884e-23 8.0462e-05
10.8603 -4.25271e-24 7.95754e-05
10.8999 -8.35958e-23 7.87008e-05
10.9395 6.14207e-24 7.78381e-05
10.9792 1.99549e-23 7.69871e-05
11.0189 5.75187e-23 7.61476e-05
11.0586 -8.54169e-23 7.53193e-05
11.0984 -1.17598e-22 7.45021e-05
11.1383 -3.35784e-24 7.36958e-05
11.1781 -5.43314e-23 7.29003e-05
11.2181 6.2542e-23 7.21153e-05
11.2581 1.24027e-23 7.13406e-05
11.2981 1.42023e-23 7.05762e-05
11.3381 3.20898e-23 6.98218e-05
11.3783 -2.42808e-23 6.90773e-05
11.4184 2.36222e-23 6.83424e-05
11.4587 -5.62482e-23 6.76172e-05
11.4989 7.43534e-23 6.69013e-05
11.5392 2.41833e-23 6.61947e-05
11.5796 -7.37081e-24 6.54971e-05
11.62 -3.45998e-23 6.48085e-05
11.6605 -9.04593e-23 6.41287e-05
11.701 3.50447e-23 6.34576e-05
11.7415 9.84418e-23 6.2795e-05
11.7822 5.10586e-24 6.21408e-05
11.8228 -4.21742e-23 6.14948e-05
11.8636 5.32962e-23 6.0857e-05
11.9043 -2.01143e-23 6.02272e-05
11.9452 5.39309e-23 5.96052e-05
11.986 9.59324e-23 5.8991e-05
12.027 -1.80539e-23 5.83845e-05
12.068 -4.59129e-23 5.77854e-05
12.109 3.9853e-23 5.71938e-05
12.1501 -1.8677e-23 5.66094e-05
12.1913 -5.11317e-24 5.60322e-05
12.2325 2.32087e-23 5.5462e-05
12.2738 -7.33071e-23 5.48988e-05
12.3151 -2.76174e-23 5.43424e-05
12.3565 1.66211e-23 5.37928e-05
12.3979 -2.08957e-23 5.32498e-05
12.4394 -4.68504e-23 5.27134e-05
12.481 -1.80429e-23 5.21834e-05
12.5226 -1.14671e-23 5.16597e-05
12.5643 1.18437e-23 5.11423e-05
12.6061 4.62857e-23 5.0631e-05
12.6479 -2.32392e-24 5.01258e-05
12.6898 -5.05502e-23 4.96266e-05
12.7317 3.26663e-23 4.91332e-05
12.7737 -3.9118e-23 4.86457e-05
12.8158 2.61932e-23 4.81638e-05
12.8579 -1.39544e-23 4.76876e-05
12.9001 1.96493e-23 4.72169e-05
12.9424 1.50845e-23 4.67517e-05
12.9847 2.82534e-23 4.62918e-05
13.0271 1.54892e-23 4.58373e-05
13.0696 -4.83614e-24 4.5388e-05
13.1121 1.90838e-23 4.49438e-05
13.1547 4.1736e-23 4.45047e-05
13.1974 9.79233e-25 4.40706e-05
13.2402 1.47965e-23 4.36414e-05
13.283 -9.68881e-24 4.32171e-05
13.3259 -2.64812e-23 4.27976e-05
13.3689 -4.50645e-23 4.23828e-05
13.4119 -5.14059e-24 4.19727e-05
13.455 9.56674e-24 4.15671e-05
13.4982 7.81911e-23 4.1166e-05
13.5415 -1.17263e-23 4.07695e-05
13.5848 -3.78803e-23 4.03773e-05
13.6283 -1.13717e-23 3.99894e-05
13.6718 7.18616e-24 3.96058e-05
13.7153 2.08558e-23 3.92264e-05
13.759 -6.58568e-24 3.88512e-05
13.8028 1.07389e-23 3.84801e-05
13.8466 -9.42181e-24 3.8113e-05
13.8905 -1.69856e-23 3.77499e-05
13.9345 -3.08289e-23 3.73907e-05
13.9786 -9.79508e-25 3.70353e-05
14.0227 1.11332e-23 3.66838e-05
14.067 1.1463e-23 3.63361e-05
14.1113 8.64936e-24 3.59921e-05
14.1558 -2.28153e-24 3.56517e-05
14.2003 -6.31979e-24 3.5315e-05
14.2449 3.57281e-23 3.49818e-05
14.2896 -8.66945e-24 3.46521e-05
14.3344 -2.46878e-23 3.43259e-05
14.3793 -1.40686e-24 3.40031e-05
14.4243 -1.18307e-23 3.36836e-05
14.4693 -2.26802e-23 3.33675e-05
14.5145 8.75341e-24 3.30547e-05
14.5598 1.57322e-23 3.27451e-05
14.6052 -1.03199e-23 3.24387e-05
14.6506 -8.02496e-24 3.21355e-05
14.6962 -1.02689e-23 3.18354e-05
14.7419 1.33759e-23 3.15383e-05
14.7877 2.33165e-23 3.12442e-05
14.8336 1.12562e-23 3.09532e-05
14.8796 1.61909e-23 3.06651e-05
14.9257 -1.7446e-23 3.03798e-05
14.9719 -2.22227e-24 3.00975e-05
15.0182 2.76976e-23 2.9818e-05
15.0647 -2.25335e-25 2.95412e-05
15.1112 2.17933e-23 2.92672e-05
15.1579 -4.15973e-24 2.8996e-05
15.2047 7.23862e-25 2.87274e-05
15.2516 2.12732e-23 2.84614e-05
15.2986 -2.21701e-24 2.81981e-05
15.3458 -1.08865e-23 2.79373e-05
15.393 -8.23206e-24 2.76791e-05
15.4404 2.92845e-23 2.74234e-05
15.488 -1.0215e-23 2.71701e-05
15.5356 -9.38984e-25 2.69193e-05
15.5834 1.51158e-23 2.66709e-05
15.6313 -1.04314e-23 2.64249e-05
15.6794 5.49329e-25 2.61812e-05
15.7276 -1.01134e-23 2.59398e-05
15.7759 1.85561e-23 2.57008e-05
15.8243 1.6774e-23 2.54639e-05
15.873 -6.04003e-25 2.52293e-05
15.9217 5.15356e-24 2.49969e-05
15.9706 -9.16563e-24 2.47666e-05
16.0197 -2.88003e-24 2.45385e-05
16.0689 1.9703e-23 2.43125e-05
16.1182 -3.24622e-23 2.40886e-05
16.1677 -1.52757e-23 2.38667e-05
16.2174 -1.63849e-23 2.36468e-05
16.2672 4.369e-24 2.3429e-05
16.3172 -1.21401e-23 2.32131e-05
16.3674 -7.51281e-24 2.29991e-05
16.4177 1.18093e-24 2.27871e-05
16.4682 8.47073e-24 2.25769e-05
16.5189 -2.2726e-24 2.23687e-05
16.5697 1.76181e-25 2.21622e-05
16.6208 1.17099e-23 2.19576e-05
16.672 -5.70231e-24 2.17548e-05
16.7234 2.42351e-23 2.15537e-05
16.775 -1.97212e-23 2.13544e-05
16.8268 -1.25355e-23 2.11568e-05
16.8787 -4.08945e-24 2.09608e-05
16.9309 -1.05869e-23 2.07666e-05
16.9833 1.71952e-24 2.0574e-05
17.0359 -9.04572e-25 2.0383e-05
17.0887 -3.75477e-24 2.01936e-05
17.1418 -8.97293e-24 2.00058e-05
17.195 9.6216e-24 1.98196e-05
17.2485 -7.07221e-24 1.96349e-05
17.3022 8.24867e-24 1.94517e-05
17.3562 -8.57943e-24 1.92699e-05
17.4104 1.33902e-24 1.90897e-05
17.4648 -8.9606e-24 1.89109e-05
17.5195 1.35023e-23 1.87335e-05
17.5744 -3.35173e-24 1.85575e-05
17.6296 -4.60103e-24 1.83829e-05
17.6851 -7.03394e-24 1.82096e-05
17.7408 -2.16822e-24 1.80377e-05
17.7969 3.19437e-25 1.7867e-05
17.8532 -8.27073e-25 1.76977e-05
17.9098 1.18833e-23 1.75296e-05
17.9667 -6.23335e-24 1.73628e-05
18.0239 -1.14733e-23 1.71972e-05
18.0815 1.53973e-23 1.70328e-05
18.1393 9.87507e-24 1.68696e-05
18.1975 -9.85451e-24 1.67076e-05
18.256 6.72452e-24 1.65467e-05
18.3149 -1.46121e-24 1.63869e-05
18.3742 8.31496e-25 1.62282e-05
18.4338 6.40453e-24 1.60705e-05
18.4938 -2.29781e-24 1.59139e-05
18.5542 9.62798e-24 1.57584e-05
18.615 7.58704e-24 1.56038e-05
18.6762 4.52061e-24 1.54502e-05
18.7379 -1.95371e-24 1.52975e-05
18.8 1.06481e-24 1.51458e-05
18.8625 1.77368e-24 1.4995e-05
18.9255 -1.75445e-24 1.4845e-05
18.9891 8.6566e-24 1.46959e-05
19.0531 3.39653e-25 1.45477e-05
19.1177 -7.30951e-24 1.44002e-05
19.1828 1.88023e-24 1.42535e-05
19.2484 6.38871e-24 1.41075e-05
19.3147 -5.65891e-24 1.39622e-05
19.3816 1.44455e-24 1.38176e-05
19.4491 2.47772e-25 1.36736e-05
19.5173 3.86216e-24 1.35302e-05
19.5862 5.27409e-24 1.33874e-05
19.6558 3.77429e-24 1.32451e-05
19.7262 4.8698e-24 1.31033e-05
19.7974 5.92741e-24 1.29619e-05
19.8694 9.05176e-24 1.28209e-05
19.9423 7.27568e-24 1.26802e-05
20.0162 -7.09229e-24 1.25399e-05
20.091 5.33946e-24 1.23997e-05
20.1669 4.30171e-24 1.22597e-05
20.244 6.96134e-24 1.21198e-05
20.3222 4.58638e-25 1.19799e-05
20.4016 3.03858e-24 1.18399e-05
20.4825 -5.20653e-24 1.16998e-05
20.5648 -5.75456e-24 1.15594e-05
20.6487 -1.93549e-24 1.14185e-05
20.7344 5.24077e-24 1.12771e-05
20.8219 -2.17952e-24 1.1135e-05
20.9115 6.72499e-24 1.0992e-05
21.0034 4.06925e-24 1.08479e-05
21.0979 1.92897e-24 1.07023e-05
21.1952 4.01834e-26 1.0555e-05
21.2959 -2.85634e-24 1.04056e-05
21.4004 -3.74856e-24 1.02534e-05
21.5093 -6.85293e-25 1.00979e-05
21.6237 -6.45897e-25 9.93795e-06
21.7448 2.77441e-24 9.77229e-06
21.8747 -2.97637e-24 9.59877e-06
22.0165 -7.85717e-24 9.41386e-06
22.1768 4.62397e-24 9.21059e-06
22.3723 -1.86536e-24 8.97055e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1Classic/iFpTwoLoop.txt <==
-22.3723 1.82302e-21 8.97056e-06
-22.1768 3.23124e-21 9.21032e-06
-22.0165 -2.25894e-21 9.41368e-06
-21.8747 -2.19056e-21 9.59843e-06
-21.7448 5.19901e-22 9.77203e-06
-21.6237 2.45478e-21 9.93755e-06
-21.5093 -1.52588e-21 1.00975e-05
-21.4004 -3.18348e-21 1.0253e-05
-21.2959 4.28024e-21 1.04052e-05
-21.1952 4.4666e-21 1.05545e-05
-21.0979 1.28807e-21 1.07019e-05
-21.0034 -2.27308e-21 1.08473e-05
-20.9115 -6.42108e-21 1.09915e-05
-20.8219 -3.72784e-21 1.11343e-05
-20.7344 -1.89153e-21 1.12764e-05
-20.6487 2.94181e-22 1.14176e-05
-20.5648 3.11791e-21 1.15585e-05
-20.4825 2.50239e-21 1.16989e-05
-20.4016 1.20172e-21 1.18392e-05
-20.3222 -2.88632e-21 1.19792e-05
-20.244 -5.71017e-22 1.21192e-05
-20.1669 1.06633e-22 1.2259e-05
-20.091 -1.21251e-21 1.2399e-05
-20.0162 1.97812e-21 1.25391e-05
-19.9423 2.6349e-21 1.26796e-05
-19.8694 -1.28985e-21 1.28202e-05
-19.7974 -1.87907e-22 1.29612e-05
-19.7262 1.00516e-21 1.31025e-05
-19.6558 -2.78654e-21 1.32444e-05
-19.5862 -4.37877e-21 1.33866e-05
-19.5173 -6.63485e-22 1.35295e-05
-19.4491 6.52212e-21 1.36728e-05
-19.3816 7.20062e-21 1.38168e-05
-19.3147 -1.92068e-22 1.39614e-05
-19.2484 -3.42153e-21 1.41067e-05
-19.1828 -2.24719e-21 1.42526e-05
-19.1177 -1.48362e-22 1.43994e-05
-19.0531 -3.6338e-22 1.45468e-05
-18.9891 5.9641e-22 1.46952e-05
-18.9255 6.43847e-21 1.48442e-05
-18.8625 7.65643e-21 1.49942e-05
-18.8 5.75422e-21 1.51449e-05
-18.7379 7.91932e-21 1.52967e-05
-18.6762 6.25391e-21 1.54493e-05
-18.615 -2.66795e-21 1.56029e-05
-18.5542 -6.3029e-21 1.57574e-05
-18.4938 -4.87302e-21 1.5913e-05
-18.4338 -6.80463e-21 1.60695e-05
-18.3742 -6.60098e-21 1.62273e-05
-18.3149 -3.19746e-21 1.63859e-05
-18.256 -1.68771e-21 1.65457e-05
-18.1975 3.19106e-22 1.67066e-05
-18.1393 3.72303e-21 1.68687e-05
-18.0815 4.47144e-21 1.70318e-05
-18.0239 1.3059e-21 1.71962e-05
-17.9667 -1.71796e-21 1.73617e-05
-17.9098 -3.06261e-21 1.75286e-05
-17.8532 -5.07294e-21 1.76966e-05
-17.7969 -7.08001e-21 1.7866e-05
-17.7408 -5.75088e-21 1.80365e-05
-17.6851 -6.79718e-22 1.82085e-05
-17.6296 3.4863e-21 1.83817e-05
-17.5744 2.64937e-21 1.85563e-05
-17.5195 -1.22575e-21 1.87322e-05
-17.4648 -3.08158e-21 1.89097e-05
-17.4104 -1.29048e-21 1.90884e-05
-17.3562 2.26457e-21 1.92687e-05
-17.3022 3.66358e-21 1.94504e-05
-17.2485 1.21497e-21 1.96336e-05
-17.195 8.9285e-23 1.98182e-05
-17.1418 -2.37441e-22 2.00045e-05
-17.0887 -3.01603e-22 2.01923e-05
-17.0359 -5.95088e-22 2.03817e-05
-16.9833 -3.59672e-21 2.05726e-05
-16.9309 -6.3746e-21 2.07652e-05
-16.8787 -5.20099e-21 2.09594e-05
-16.8268 -1.84564e-21 2.11553e-05
-16.775 -2.18807e-21 2.13529e-05
-16.7234 -4.63711e-21 2.15522e-05
-16.672 -6.082e-22 2.17532e-05
-16.6208 5.80738e-21 2.19561e-05
-16.5697 4.55589e-21 2.21606e-05
-16.5189 3.63247e-22 2.23671e-05
-16.4682 4.56752e-21 2.25753e-05
-16.4177 1.04782e-20 2.27855e-05
-16.3674 1.02356e-20 2.29974e-05
-16.3172 4.58206e-21 2.32114e-05
-16.2672 -3.66365e-22 2.34272e-05
-16.2174 -1.02692e-21 2.36451e-05
-16.1677 3.96988e-21 2.38649e-05
-16.1182 7.27767e-21 2.40868e-05
-16.0689 3.7416e-21 2.43107e-05
-16.0197 -2.93719e-21 2.45367e-05
-15.9706 -5.89218e-21 2.47647e-05
-15.9217 -3.05318e-21 2.4995e-05
-15.873 9.61191e-22 2.52273e-05
-15.8243 2.25324e-21 2.5462e-05
-15.7759 3.30192e-21 2.56987e-05
-15.7276 4.36153e-21 2.59379e-05
-15.6794 3.17265e-21 2.61791e-05
-15.6313 1.59689e-21 2.64229e-05
-15.5834 4.61672e-21 2.66688e-05
-15.5356 8.19184e-21 2.69172e-05
-15.488 1.06013e-20 2.71679e-05
-15.4404 8.35977e-21 2.74212e-05
-15.393 5.02387e-21 2.76768e-05
-15.3458 8.1735e-22 2.79351e-05
-15.2986 1.56742e-22 2.81957e-05
-15.2516 1.73486e-21 2.84591e-05
-15.2047 2.04634e-21 2.8725e-05
-15.1579 2.41011e-21 2.89936e-05
-15.1112 3.52028e-21 2.92647e-05
-15.0647 4.01433e-21 2.95388e-05
-15.0182 4.32759e-21 2.98154e-05
-14.9719 4.00979e-21 3.0095e-05
-14.9257 5.43708e-22 3.03772e-05
-14.8796 -5.24786e-21 3.06625e-05
-14.8336 -8.67741e-21 3.09504e-05
-14.7877 -4.94332e-21 3.12416e-05
-14.7419 3.77925e-21 3.15355e-05
-14.6962 6.18084e-21 3.18326e-05
-14.6506 3.44766e-21 3.21326e-05
-14.6052 3.20417e-21 3.24359e-05
-14.5598 8.29211e-21 3.27421e-05
-14.5145 5.85191e-21 3.30518e-05
-14.4693 -2.86028e-21 3.33645e-05
-14.4243 -1.19738e-20 3.36806e-05
-14.3793 -1.26859e-20 3.39999e-05
-14.3344 -6.56979e-21 3.43227e-05
-14.2896 -1.92574e-21 3.46488e-05
-14.2449 -2.67927e-21 3.49785e-05
-14.2003 -9.97482e-21 3.53116e-05
-14.1558 -2.14464e-20 3.56484e-05
-14.1113 -2.31808e-20 3.59886e-05
-14.067 -1.33098e-20 3.63327e-05
-14.0227 1.46468e-21 3.66802e-05
-13.9786 7.14994e-21 3.70318e-05
-13.9345 1.59494e-21 3.73869e-05
-13.8905 -6.00251e-21 3.77462e-05
-13.8466 -7.59475e-21 3.81091e-05
-13.8028 -5.74254e-21 3.84763e-05
-13.759 -6.54797e-21 3.88472e-05
-13.7153 -1.21513e-20 3.92226e-05
-13.6718 -1.64554e-20 3.96017e-05
-13.6283 -1.71107e-20 3.99854e-05
-13.5848 -1.09811e-20 4.03731e-05
-13.5415 6.48717e-22 4.07653e-05
-13.4982 8.7744e-21 4.11617e-05
-13.455 1.02059e-20 4.15628e-05
-13.4119 3.75281e-21 4.19682e-05
-13.3689 -4.61002e-21 4.23784e-05
-13.3259 -1.04931e-20 4.2793e-05
-13.283 -1.48425e-20 4.32126e-05
-13.2402 -1.34969e-20 4.36367e-05
-13.1974 -7.30727e-21 4.40659e-05
-13.1547 1.89827e-21 4.44998e-05
-13.1121 9.46335e-21 4.49389e-05
-13.0696 1.34075e-20 4.53829e-05
-13.0271 6.45545e-21 4.58323e-05
-12.9847 -5.88105e-21 4.62866e-05
-12.9424 -1.18591e-20 4.67465e-05
-12.9001 -8.30055e-21 4.72115e-05
-12.8579 2.69467e-21 4.76823e-05
-12.8158 1.17421e-20 4.81582e-05
-12.7737 1.08892e-20 4.86402e-05
-12.7317 7.17937e-21 4.91275e-05
-12.6898 3.58657e-21 4.96209e-05
-12.6479 1.251e-21 5.01199e-05
-12.6061 -9.86185e-21 5.06251e-05
-12.5643 -2.34779e-20 5.11361e-05
-12.5226 -2.56545e-20 5.16536e-05
-12.481 -1.67012e-20 5.2177e-05
-12.4394 -4.63069e-21 5.27071e-05
-12.3979 9.88698e-21 5.32433e-05
-12.3565 2.20427e-20 5.37863e-05
-12.3151 2.83312e-20 5.43356e-05
-12.2738 2.84712e-20 5.48921e-05
-12.2325 2.36504e-20 5.5455e-05
-12.1913 1.76854e-20 5.60252e-05
-12.1501 1.35723e-20 5.66021e-05
-12.109 8.71192e-21 5.71866e-05
-12.068 1.65439e-21 5.77779e-05
-12.027 -1.09066e-20 5.8377e-05
-11.986 -1.87338e-20 5.89833e-05
-11.9452 -1.31107e-20 5.95975e-05
-11.9043 5.34988e-21 6.02191e-05
-11.8636 1.8822e-20 6.08491e-05
-11.8228 1.75373e-20 6.14865e-05
-11.7822 4.90047e-21 6.21326e-05
-11.7415 -1.82452e-21 6.27864e-05
-11.701 7.16441e-21 6.34491e-05
-11.6605 2.05986e-20 6.41198e-05
-11.62 2.76426e-20 6.47997e-05
-11.5796 2.36141e-20 6.54879e-05
-11.5392 7.25203e-21 6.61855e-05
-11.4989 -8.56942e-21 6.68918e-05
-11.4587 -1.97551e-20 6.76077e-05
-11.4184 -2.05908e-20 6.83326e-05
-11.3783 -1.51232e-20 6.90675e-05
-11.3381 -1.41937e-21 6.98116e-05
-11.2981 1.67226e-20 7.05661e-05
-11.2581 2.54293e-20 7.13301e-05
-11.2181 1.53428e-20 7.21048e-05
-11.1781 -3.35311e-21 7.28893e-05
-11.1383 -1.69371e-20 7.3685e-05
-11.0984 -1.66122e-20 7.44908e-05
-11.0586 -4.52586e-21 7.5308e-05
-11.0189 1.47351e-20 7.61358e-05
-10.9792 1.92065e-20 7.69755e-05
-10.9395 8.36237e-21 7.7826e-05
-10.8999 -2.01599e-20 7.86888e-05
-10.8603 -3.87914e-20 7.95628e-05
-10.8208 -4.90575e-20 8.04495e-05
-10.7813 -3.74954e-20 8.13479e-05
-10.7418 -1.97422e-20 8.22594e-05
-10.7024 2.32663e-21 8.3183e-05
-10.6631 2.24434e-20 8.41201e-05
-10.6238 4.54503e-20 8.50698e-05
-10.5845 5.05667e-20 8.60335e-05
-10.5452 3.811e-20 8.70101e-05
-10.506 1.2716e-20 8.80013e-05
-10.4669 -4.79539e-21 8.9006e-05
-10.4278 -9.41023e-21 9.00257e-05
-10.3887 -1.22669e-20 9.10593e-05
-10.3496 -1.06687e-20 9.21085e-05
-10.3106 -1.42484e-20 9.31722e-05
-10.2717 -1.93115e-20 9.4252e-05
-10.2328 -2.90764e-20 9.53468e-05
-10.1939 -4.17492e-20 9.64584e-05
-10.155 -4.36385e-20 9.75855e-05
-10.1162 -3.18093e-20 9.87299e-05
-10.0774 -1.05685e-20 9.98905e-05
-10.0387 1.09306e-20 0.000101069
-10 2.36234e-20 0.000102264
-9.96134 3.14173e-20 0.000103478
-9.92271 1.95879e-20 0.00010471
-9.88412 8.24998e-21 0.00010596
-9.84557 2.41018e-22 0.000107229
-9.80704 6.91457e-21 0.000108518
-9.76856 8.19969e-21 0.000109826
-9.73011 -3.59834e-21 0.000111154
-9.69169 -1.71177e-20 0.000112502
-9.65331 -3.73027e-20 0.000113871
-9.61496 -4.04774e-20 0.000115261
-9.57664 -3.02816e-20 0.000116674
-9.53836 5.16611e-22 0.000118107
-9.50011 2.01152e-20 0.000119564
-9.46189 3.56897e-20 0.000121042
-9.42371 2.81816e-20 0.000122545
-9.38556 1.0055e-20 0.000124071
-9.34744 -1.83492e-20 0.000125622
-9.30935 -3.7307e-20 0.000127196
-9.2713 -4.19553e-20 0.000128797
-9.23327 -3.25397e-20 0.000130423
-9.19528 -1.59556e-20 0.000132076
-9.15732 -9.95409e-21 0.000133754
-9.11939 -1.26149e-20 0.000135461
-9.08149 -7.26527e-21 0.000137195
-9.04362 -6.26708e-21 0.000138958
-9.00578 2.21042e-22 0.000140749
-8.96797 1.08608e-20 0.000142571
-8.93019 1.1469e-20 0.000144422
-8.89244 2.48452e-20 0.000146305
-8.85471 3.80828e-20 0.000148218
-8.81702 2.72576e-20 0.000150165
-8.77936 3.42279e-21 0.000152144
-8.74172 -2.87273e-20 0.000154157
-8.70412 -5.92234e-20 0.000156203
-8.66654 -9.69762e-20 0.000158286
-8.62899 -1.10573e-19 0.000160403
-8.59146 -9.14545e-20 0.000162557
-8.55397 -2.74301e-20 0.000164748
-8.5165 2.9885e-21 0.000166978
-8.47906 5.45884e-21 0.000169246
-8.44165 -1.33441e-20 0.000171555
-8.40426 -2.57044e-20 0.000173904
-8.3669 9.76e-22 0.000176295
-8.32956 4.51367e-20 0.000178727
-8.29226 8.09965e-20 0.000181205
-8.25497 1.03874e-19 0.000183725
-8.21772 8.13217e-20 0.000186292
-8.18049 3.55345e-20 0.000188905
-8.14328 -2.08556e-20 0.000191566
-8.1061 -6.38998e-20 0.000194274
-8.06895 -7.30414e-20 0.000197034
-8.03182 -7.40879e-20 0.000199843
-7.99471 -6.02486e-20 0.000202706
-7.95763 -4.58554e-20 0.00020562
-7.92058 -3.21463e-20 0.000208591
-7.88355 -1.50742e-20 0.000211615
-7.84654 -5.06149e-21 0.000214699
-7.80955 -1.59912e-20 0.000217839
-7.77259 -5.41956e-20 0.000221041
-7.73566 -4.58162e-20 0.000224302
-7.69874 -2.35412e-20 0.000227628
-7.66185 3.88947e-20 0.000231017
-7.62498 6.79876e-20 0.000234473
-7.58814 7.801e-20 0.000237995
-7.55132 2.5926e-20 0.000241588
-7.51452 -3.03478e-20 0.00024525
-7.47774 -9.73704e-20 0.000248986
-7.44099 -1.10434e-19 0.000252795
-7.40425 -8.50393e-20 0.000256682
-7.36754 -7.45177e-21 0.000260646
-7.33085 4.95274e-20 0.000264692
-7.29418 7.26767e-20 0.000268817
-7.25754 8.21481e-20 0.00027303
-7.22091 8.24979e-20 0.000277326
-7.18431 4.04173e-20 0.000281715
-7.14772 4.17099e-20 0.000286191
-7.11116 5.12457e-20 0.000290764
-7.07462 7.04049e-20 0.000295429
-7.0381 7.48991e-20 0.000300197
-7.00159 8.8098e-20 0.000305062
-6.96511 1.52479e-20 0.000310034
-6.92865 -3.75383e-20 0.00031511
-6.89221 -1.20868e-19 0.000320298
-6.85579 -1.16222e-19 0.000325596
-6.81938 -6.95387e-20 0.000331012
-6.783 -1.82593e-20 0.000336544
-6.74664 1.49172e-20 0.000342201
-6.71029 3.08183e-20 0.00034798
-6.67397 8.30574e-20 0.000353892
-6.63766 1.14417e-19 0.000359933
-6.60137 6.57054e-20 0.000366113
-6.5651 -5.17637e-20 0.00037243
-6.52885 -1.40982e-19 0.000378896
-6.49262 -1.92578e-19 0.000385505
-6.4564 -1.44406e-19 0.000392272
-6.42021 -5.75905e-20 0.000399191
-6.38403 -1.21948e-19 0.000406277
-6.34786 -1.94297e-19 0.000413524
-6.31172 -2.63843e-19 0.000420948
-6.27559 -2.54697e-19 0.000428543
-6.23949 -1.82478e-19 0.000436326
-6.20339 2.33358e-20 0.000444291
-6.16732 2.5558e-19 0.000452454
-6.13126 4.18813e-19 0.000460811
-6.09522 4.31175e-19 0.000469379
-6.05919 3.19609e-19 0.000478153
-6.02319 1.36879e-19 0.000487151
-5.9872 4.01517e-22 0.000496368
-5.95122 -4.47403e-20 0.000505824
-5.91526 -6.50975e-20 0.000515513
-5.87932 -1.14605e-19 0.000525456
-5.84339 -1.32444e-19 0.000535649
-5.80748 -3.24834e-20 0.000546111
-5.77158 1.43833e-19 0.000556839
-5.7357 1.9822e-19 0.000567856
-5.69984 1.41855e-19 0.000579157
-5.66399 -2.28039e-20 0.000590765
-5.62815 -1.5973e-19 0.000602677
-5.59233 -2.15174e-19 0.000614918
-5.55653 -2.23805e-19 0.000627483
-5.52074 -4.36421e-20 0.0006404
-5.48497 1.69244e-19 0.000653665
-5.4492 3.13854e-19 0.000667307
-5.41346 4.32405e-19 0.000681322
-5.37773 3.80769e-19 0.00069574
-5.34201 2.71891e-19 0.000710558
-5.30631 1.14752e-19 0.000725809
-5.27062 4.61933e-20 0.00074149
-5.23494 -1.15067e-19 0.000757637
-5.19928 -3.28036e-19 0.000774246
-5.16363 -5.8606e-19 0.000791355
-5.128 -6.071e-19 0.000808962
-5.09237 -6.21805e-19 0.000827107
-5.05677 -3.33774e-19 0.000845789
-5.02117 -5.89701e-20 0.000865052
-4.98559 5.50751e-19 0.000884895
-4.95002 1.04508e-18 0.000905364
-4.91446 1.42272e-18 0.000926459
-4.87892 1.2754e-18 0.000948232
-4.84339 9.7334e-19 0.000970682
-4.80787 2.62436e-19 0.000993866
-4.77237 -2.20473e-19 0.00101778
-4.73687 -5.73654e-19 0.0010425
-4.70139 -8.67345e-19 0.00106801
-4.66592 -1.18041e-18 0.00109438
-4.63046 -9.52096e-19 0.00112162
-4.59502 -3.08353e-19 0.0011498
-4.55958 3.68383e-19 0.00117893
-4.52416 7.78914e-19 0.00120907
-4.48875 1.19088e-18 0.00124025
-4.45335 9.27061e-19 0.00127254
-4.41797 6.7503e-19 0.00130596
-4.38259 2.60993e-19 0.0013406
-4.34722 -3.93213e-20 0.00137647
-4.31187 -3.0907e-19 0.00141368
-4.27653 -2.59522e-19 0.00145224
-4.24119 -4.29231e-19 0.00149227
-4.20587 -3.70438e-19 0.00153379
-4.17056 -5.88526e-19 0.00157693
-4.13526 -1.09067e-18 0.00162171
-4.09997 -9.06984e-19 0.00166828
-4.06469 -1.28937e-18 0.00171667
-4.02942 -1.26729e-18 0.00176704
-3.99416 -7.30684e-19 0.00181943
-3.95891 3.77104e-20 0.00187402
-3.92367 7.68799e-19 0.00193087
-3.88844 1.2509e-18 0.00199017
-3.85322 1.26888e-18 0.00205201
-3.81801 5.45944e-19 0.0021166
-3.7828 2.79207e-19 0.00218406
-3.74761 -1.36887e-21 0.00225464
-3.71243 1.647e-19 0.00232847
-3.67726 3.91742e-19 0.00240587
-3.64209 1.13726e-18 0.00248703
-3.60694 1.33312e-18 0.00257231
-3.57179 8.16455e-19 0.00266199
-3.53665 1.91199e-19 0.00275656
-3.50152 -4.02931e-19 0.0028564
-3.4664 -1.45234e-18 0.00296218
-3.43129 -1.71689e-18 0.00307452
-3.39619 -1.24363e-18 0.00319442
-3.36109 -1.10785e-18 0.00332293
-3.32601 -1.26496e-18 0.0034617
-3.29093 1.09378e-19 0.00361266
-3.25586 1.61185e-19 0.00377874
-3.2208 2.94773e-18 0.00396361
-3.18574 4.40928e-18 0.00417246
-3.1507 3.97206e-18 0.00441108
-3.11566 2.48439e-18 0.00468469
-3.08063 -1.92376e-19 0.00499148
-3.0456 -4.11021e-18 0.00531272
-3.01059 -6.38431e-18 0.00560627
-2.97558 -8.9398e-18 0.0058296
-2.94058 -9.99508e-18 0.00597985
-2.90558 -1.14614e-17 0.00609607
-2.87059 -8.98062e-18 0.00621935
-2.83561 -4.00195e-18 0.00637205
-2.80064 -2.21804e-19 0.00656055
-2.76567 2.66535e-18 0.00678492
-2.73071 7.57646e-18 0.00704287
-2.69576 7.59248e-18 0.00733304
-2.66081 8.96756e-18 0.00765421
-2.62587 5.86053e-18 0.00800675
-2.59094 -1.57517e-18 0.00839107
-2.55601 -9.58988e-18 0.00880901
-2.52109 -2.71096e-18 0.00926221
-2.48617 -1.26627e-17 0.00975374
-2.45126 -7.67499e-19 0.0102863
-2.41636 -2.50031e-18 0.0108642
-2.38146 -3.16401e-18 0.0114912
-2.34657 2.7652e-18 0.012173
-2.31168 1.53399e-18 0.0129148
-2.2768 4.2057e-18 0.0137241
-2.24192 -1.21158e-18 0.014608
-2.20705 1.37698e-17 0.0155762
-2.17219 8.65813e-18 0.0166383
-2.13733 1.15935e-17 0.0178074
-2.10247 2.58998e-17 0.0190967
-2.06762 3.40557e-17 0.0205238
-2.03278 5.17128e-17 0.0221073
-1.99794 2.40267e-17 0.0238715
-1.9631 3.39753e-17 0.0258427
-1.92827 -1.8846e-17 0.0280556
-1.89345 -7.83679e-17 0.0305482
-1.85862 -4.04959e-17 0.0333708
-1.82381 4.4537e-18 0.0365806
-1.78899 -6.33412e-17 0.0402529
-1.75419 2.03914e-17 0.0444757
-1.71938 3.70161e-17 0.049366
-1.68458 -1.19817e-16 0.0550649
-1.64979 6.00426e-17 0.061762
-1.61499 -1.53679e-16 0.0696935
-1.58021 1.02095e-17 0.0791823
-1.54542 2.05441e-16 0.0906468
-1.51064 -1.85119e-16 0.104672
-1.47586 4.18293e-16 0.122052
-1.44109 -2.05482e-16 0.143934
-1.40632 2.73631e-16 0.17196
-1.37155 5.86148e-16 0.208629
-1.33679 -1.46392e-15 0.257777
-1.30203 4.8899e-15 0.325693
-1.26727 -1.01545e-14 0.423106
-1.23251 -6.40929e-15 0.569957
-1.19776 -9.91399e-15 0.806984
-1.16301 3.75449e-14 1.23122
-1.12827 -2.81318e-15 2.13015
-1.09352 -2.98827e-13 4.68807
-1.05878 -5.31662e-14 14.3472
-1.02405 -1.21145e-12 8.85942
-0.989309 -6.93092e-14 2.33488
-0.954576 -2.72791e-14 1.03753
-0.919844 -3.92026e-15 0.639461
-0.885115 -2.46392e-15 0.462129
-0.850388 8.13296e-15 0.359215
-0.815663 -4.31938e-15 0.289641
-0.78094 2.2789e-15 0.238735
-0.746219 -3.10326e-16 0.200002
-0.711499 -1.26925e-15 0.169789
-0.676781 6.71372e-16 0.14586
-0.642065 3.51338e-16 0.126631
-0.60735 2.284e-16 0.111031
-0.572637 3.35776e-16 0.0982297
-0.537925 7.21061e-16 0.0876577
-0.503214 3.07796e-16 0.0788434
-0.468504 -1.77902e-16 0.0714699
-0.433796 -2.09827e-16 0.0652537
-0.399089 -1.30389e-16 0.060014
-0.364382 -7.3242e-18 0.0555711
-0.329676 4.15202e-17 0.0518219
-0.294972 -7.14558e-17 0.0486461
-0.260267 8.59786e-17 0.0459882
-0.225564 4.49595e-17 0.0437622
-0.190861 1.51258e-16 0.041945
-0.156158 -1.44726e-16 0.0404686
-0.121456 -2.40982e-16 0.0393373
-0.0867541 -9.34672e-16 0.0384864
-0.0520524 -2.84089e-15 0.0379572
-0.0173508 -1.27955e-14 0.0376343
0.0173508 1.29663e-14 0.0376343
0.0520524 3.01414e-15 0.0379572
0.0867541 7.78615e-16 0.0384864
0.121456 1.38086e-16 0.0393373
0.156158 1.47719e-16 0.0404686
0.190861 3.6507e-17 0.041945
0.225564 -1.73625e-16 0.0437622
0.260267 -2.49164e-17 0.0459882
0.294972 -3.92755e-17 0.0486461
0.329676 3.10774e-18 0.0518219
0.364382 -1.88273e-17 0.0555711
0.399089 1.26887e-16 0.060014
0.433796 9.05453e-17 0.0652537
0.468504 1.45383e-16 0.0714699
0.503214 -3.5777e-16 0.0788434
0.537925 -3.15142e-16 0.0876577
0.572637 -2.04531e-17 0.0982297
0.60735 -4.75223e-16 0.111031
0.642065 1.67006e-15 0.126631
0.676781 3.29234e-16 0.14586
0.711499 2.44998e-15 0.169789
0.746219 -4.46336e-16 0.200002
0.78094 -6.4194e-16 0.238735
0.815663 2.10838e-15 0.289641
0.850388 -4.67901e-15 0.359215
0.885115 -7.83397e-15 0.462129
0.919844 2.42617e-15 0.639461
0.954576 2.85672e-15 1.03753
0.989309 7.90233e-14 2.33488
1.02405 -1.14461e-12 8.85942
1.05878 2.6873e-12 14.3472
1.09352 -5.81453e-13 4.68807
1.12827 -2.536e-13 2.13015
1.16301 6.81656e-14 1.23122
1.19776 -1.52966e-14 0.806984
1.23251 1.33826e-15 0.569957
1.26727 -4.041e-15 0.423106
1.30203 -8.18288e-16 0.325693
1.33679 1.0035e-15 0.257777
1.37155 -2.17987e-15 0.208629
1.40632 -1.14742e-15 0.17196
1.44109 6.05076e-16 0.143934
1.47586 1.46368e-16 0.122052
1.51064 -6.91197e-17 0.104672
1.54542 -4.11055e-17 0.0906468
1.58021 -6.90275e-17 0.0791823
1.61499 1.10876e-18 0.0696935
1.64979 8.9161e-17 0.061762
1.68458 5.37527e-17 0.0550649
1.71938 1.69514e-17 0.049366
1.75419 -2.5831e-17 0.0444757
1.78899 4.29927e-18 0.0402529
1.82381 2.45678e-17 0.0365806
1.85862 3.87547e-17 0.0333708
1.89345 3.18173e-17 0.0305482
1.92827 1.09617e-17 0.0280556
1.9631 -5.65999e-18 0.0258427
1.99794 -4.0177e-17 0.0238715
2.03278 -4.86121e-17 0.0221073
2.06762 -3.58888e-17 0.0205238
2.10247 -3.47288e-17 0.0190967
2.13733 -2.1517e-17 0.0178074
2.17219 -2.12085e-17 0.0166383
2.20705 -1.63714e-17 0.0155762
2.24192 -4.42413e-18 0.014608
2.2768 -4.34079e-18 0.0137241
2.31168 -2.87514e-18 0.0129148
2.34657 1.89419e-18 0.012173
2.38146 -3.79435e-18 0.0114912
2.41636 1.1069e-18 0.0108642
2.45126 8.21916e-19 0.0102863
2.48617 6.66119e-18 0.00975374
2.52109 6.53723e-18 0.00926221
2.55601 7.13665e-18 0.00880901
2.59094 3.73813e-18 0.00839107
2.62587 -5.2973e-18 0.00800675
2.66081 -1.08831e-17 0.00765421
2.69576 -5.74067e-18 0.00733304
2.73071 -5.51175e-18 0.00704287
2.76567 -3.67638e-18 0.00678492
2.80064 -6.62148e-19 0.00656055
2.83561 4.02877e-18 0.00637205
2.87059 8.97214e-18 0.00621935
2.90558 1.0552e-17 0.00609607
2.94058 1.09115e-17 0.00597985
2.97558 8.85936e-18 0.0058296
3.01059 6.44875e-18 0.00560627
3.0456 4.41707e-18 0.00531272
3.08063 -6.54216e-19 0.00499148
3.11566 -1.78426e-18 0.00468469
3.1507 -4.19143e-18 0.00441108
3.18574 -3.78386e-18 0.00417246
3.2208 -2.69143e-18 0.00396361
3.25586 -4.17339e-19 0.00377874
3.29093 8.64119e-20 0.00361266
3.32601 8.76997e-19 0.0034617
3.36109 8.60552e-19 0.00332293
3.39619 1.46286e-18 0.00319442
3.43129 1.34582e-18 0.00307452
3.4664 1.50747e-18 0.00296218
3.50152 8.94782e-19 0.0028564
3.53665 -2.47271e-19 0.00275656
3.57179 -7.19314e-19 0.00266199
3.60694 -1.21787e-18 0.00257231
3.64209 -1.28577e-18 0.00248703
3.67726 -4.40365e-19 0.00240587
3.71243 -1.9597e-19 0.00232847
3.74761 3.09295e-21 0.00225464
3.7828 -3.12913e-19 0.00218406
3.81801 -6.05235e-19 0.0021166
3.85322 -1.08794e-18 0.00205201
3.88844 -1.49901e-18 0.00199017
3.92367 -6.81381e-19 0.00193087
3.95891 -3.76945e-21 0.00187402
3.99416 5.94354e-19 0.00181943
4.02942 1.24261e-18 0.00176704
4.06469 1.20364e-18 0.00171667
4.09997 9.63377e-19 0.00166828
4.13526 1.02126e-18 0.00162171
4.17056 4.96042e-19 0.00157693
4.20587 4.25228e-19 0.00153379
4.24119 3.95898e-19 0.00149227
4.27653 1.85489e-19 0.00145224
4.31187 2.67449e-19 0.00141368
4.34722 -3.02409e-20 0.00137647
4.38259 -2.62623e-19 0.0013406
4.41797 -5.80264e-19 0.00130596
4.45335 -9.17962e-19 0.00127254
4.48875 -1.21224e-18 0.00124025
4.52416 -6.89961e-19 0.00120907
4.55958 -2.92604e-19 0.00117893
4.59502 3.00768e-19 0.0011498
4.63046 1.03403e-18 0.00112162
4.66592 1.09704e-18 0.00109438
4.70139 9.27639e-19 0.00106801
4.73687 5.36471e-19 0.0010425
4.77237 3.321e-19 0.00101778
4.80787 -3.10907e-19 0.000993866
4.84339 -9.23365e-19 0.000970682
4.87892 -1.29058e-18 0.000948232
4.91446 -1.40796e-18 0.000926459
4.95002 -1.0865e-18 0.000905364
4.98559 -5.1316e-19 0.000884895
5.02117 3.02386e-20 0.000865052
5.05677 3.43716e-19 0.000845789
5.09237 5.53713e-19 0.000827107
5.128 6.334e-19 0.000808962
5.16363 6.40347e-19 0.000791355
5.19928 3.13584e-19 0.000774246
5.23494 1.14708e-19 0.000757637
5.27062 -9.01793e-20 0.00074149
5.30631 -1.25218e-19 0.000725809
5.34201 -2.79753e-19 0.000710558
5.37773 -3.59316e-19 0.00069574
5.41346 -4.51363e-19 0.000681322
5.4492 -2.92703e-19 0.000667307
5.48497 -1.59799e-19 0.000653665
5.52074 4.79576e-20 0.0006404
5.55653 1.94582e-19 0.000627483
5.59233 2.10859e-19 0.000614918
5.62815 1.7286e-19 0.000602677
5.66399 1.29306e-20 0.000590765
5.69984 -1.46614e-19 0.000579157
5.7357 -2.06946e-19 0.000567856
5.77158 -1.4123e-19 0.000556839
5.80748 3.79379e-20 0.000546111
5.84339 1.33855e-19 0.000535649
5.87932 1.32984e-19 0.000525456
5.91526 7.64141e-20 0.000515513
5.95122 2.45991e-20 0.000505824
5.9872 8.70845e-21 0.000496368
6.02319 -1.3083e-19 0.000487151
6.05919 -3.23652e-19 0.000478153
6.09522 -4.40943e-19 0.000469379
6.13126 -4.433e-19 0.000460811
6.16732 -2.45059e-19 0.000452454
6.20339 -3.36998e-20 0.000444291
6.23949 1.84823e-19 0.000436326
6.27559 2.77255e-19 0.000428543
6.31172 2.49154e-19 0.000420948
6.34786 1.95341e-19 0.000413524
6.38403 1.06751e-19 0.000406277
6.42021 7.79312e-20 0.000399191
6.4564 1.23894e-19 0.000392272
6.49262 1.82763e-19 0.000385505
6.52885 1.56981e-19 0.000378896
6.5651 2.64537e-20 0.00037243
6.60137 -6.79282e-20 0.000366113
6.63766 -1.08919e-19 0.000359933
6.67397 -8.57798e-20 0.000353892
6.71029 -4.00143e-20 0.00034798
6.74664 -7.38106e-21 0.000342201
6.783 2.12204e-20 0.000336544
6.81938 6.19411e-20 0.000331012
6.85579 1.20115e-19 0.000325596
6.89221 1.11924e-19 0.000320298
6.92865 5.21752e-20 0.00031511
6.96511 -2.93435e-20 0.000310034
7.00159 -8.23472e-20 0.000305062
7.0381 -8.19323e-20 0.000300197
7.07462 -6.02337e-20 0.000295429
7.11116 -5.49459e-20 0.000290764
7.14772 -4.31895e-20 0.000286191
7.18431 -4.58538e-20 0.000281715
7.22091 -7.58914e-20 0.000277326
7.25754 -8.14101e-20 0.00027303
7.29418 -7.85049e-20 0.000268817
7.33085 -5.88037e-20 0.000264692
7.36754 4.12164e-21 0.000260646
7.40425 8.81662e-20 0.000256682
7.44099 1.21566e-19 0.000252795
7.47774 9.68569e-20 0.000248986
7.51452 3.90776e-20 0.00024525
7.55132 -2.54805e-20 0.000241588
7.58814 -8.21393e-20 0.000237995
7.62498 -6.83502e-20 0.000234473
7.66185 -3.60352e-20 0.000231017
7.69874 1.56682e-20 0.000227628
7.73566 4.76424e-20 0.000224302
7.77259 5.30573e-20 0.000221041
7.80955 2.13321e-20 0.000217839
7.84654 6.12955e-21 0.000214699
7.88355 1.02053e-20 0.000211615
7.92058 2.98501e-20 0.000208591
7.95763 5.00472e-20 0.00020562
7.99471 5.84182e-20 0.000202706
8.03182 7.27541e-20 0.000199843
8.06895 8.17026e-20 0.000197034
8.1061 6.08612e-20 0.000194274
8.14328 1.33974e-20 0.000191566
8.18049 -3.71428e-20 0.000188905
8.21772 -7.8601e-20 0.000186292
8.25497 -1.07078e-19 0.000183725
8.29226 -8.28114e-20 0.000181205
8.32956 -4.5195e-20 0.000178727
8.3669 -1.47738e-22 0.000176295
8.40426 2.01212e-20 0.000173904
8.44165 1.84876e-20 0.000171555
8.47906 -5.9972e-21 0.000169246
8.5165 -4.00739e-21 0.000166978
8.55397 2.9613e-20 0.000164748
8.59146 9.17968e-20 0.000162557
8.62899 1.08162e-19 0.000160403
8.66654 9.46041e-20 0.000158286
8.70412 6.38364e-20 0.000156203
8.74172 2.52231e-20 0.000154157
8.77936 -2.42639e-21 0.000152144
8.81702 -2.74158e-20 0.000150165
8.85471 -3.42854e-20 0.000148218
8.89244 -2.38691e-20 0.000146305
8.93019 -1.55631e-20 0.000144422
8.96797 -8.44851e-21 0.000142571
9.00578 -2.17078e-21 0.000140749
9.04362 7.80636e-21 0.000138958
9.08149 8.31208e-21 0.000137195
9.11939 7.97937e-21 0.000135461
9.15732 9.37322e-21 0.000133754
9.19528 1.83071e-20 0.000132076
9.23327 2.94296e-20 0.000130423
9.2713 4.60645e-20 0.000128797
9.30935 3.70432e-20 0.000127196
9.34744 1.72035e-20 0.000125622
9.38556 -1.13303e-20 0.000124071
9.42371 -2.97873e-20 0.000122545
9.46189 -3.71945e-20 0.000121042
9.50011 -2.30859e-20 0.000119564
9.53836 4.40032e-21 0.000118107
9.57664 2.90058e-20 0.000116674
9.61496 3.95003e-20 0.000115261
9.65331 3.65055e-20 0.000113871
9.69169 1.80176e-20 0.000112502
9.73011 4.27669e-21 0.000111154
9.76856 -8.17745e-21 0.000109826
9.80704 -6.66073e-21 0.000108518
9.84557 -1.78181e-21 0.000107229
9.88412 -8.2585e-21 0.00010596
9.92271 -2.06671e-20 0.00010471
9.96134 -3.16511e-20 0.000103478
10 -2.65636e-20 0.000102264
10.0387 -8.81855e-21 0.000101069
10.0774 1.11783e-20 9.98905e-05
10.1162 3.30634e-20 9.87299e-05
10.155 4.39398e-20 9.75855e-05
10.1939 4.1699e-20 9.64584e-05
10.2328 2.82408e-20 9.53468e-05
10.2717 1.6453e-20 9.4252e-05
10.3106 1.32999e-20 9.31722e-05
10.3496 1.19138e-20 9.21085e-05
10.3887 1.08132e-20 9.10593e-05
10.4278 9.83516e-21 9.00257e-05
10.4669 5.12626e-21 8.9006e-05
10.506 -1.23506e-20 8.80013e-05
10.5452 -3.73997e-20 8.70101e-05
10.5845 -5.12401e-20 8.60335e-05
10.6238 -4.59976e-20 8.50698e-05
10.6631 -2.31905e-20 8.41201e-05
10.7024 -2.38515e-22 8.3183e-05
10.7418 1.94257e-20 8.22594e-05
10.7813 3.57111e-20 8.13479e-05
10.8208 4.79908e-20 8.04495e-05
10.8603 4.10134e-20 7.95628e-05
10.8999 1.93672e-20 7.86888e-05
10.9395 -5.72731e-21 7.7826e-05
10.9792 -1.99655e-20 7.69755e-05
11.0189 -1.33529e-20 7.61358e-05
11.0586 3.71878e-21 7.5308e-05
11.0984 1.68192e-20 7.44908e-05
11.1383 1.69956e-20 7.3685e-05
11.1781 4.54436e-21 7.28893e-05
11.2181 -1.55565e-20 7.21048e-05
11.2581 -2.54778e-20 7.13301e-05
11.2981 -1.53224e-20 7.05661e-05
11.3381 1.54225e-21 6.98116e-05
11.3783 1.49778e-20 6.90675e-05
11.4184 1.99982e-20 6.83326e-05
11.4587 2.01053e-20 6.76077e-05
11.4989 7.28085e-21 6.68918e-05
11.5392 -6.05343e-21 6.61855e-05
11.5796 -2.39755e-20 6.54879e-05
11.62 -2.89937e-20 6.47997e-05
11.6605 -2.09138e-20 6.41198e-05
11.701 -7.09511e-21 6.34491e-05
11.7415 2.38161e-21 6.27864e-05
11.7822 -5.70418e-21 6.21326e-05
11.8228 -1.72806e-20 6.14865e-05
11.8636 -1.79746e-20 6.08491e-05
11.9043 -4.86361e-21 6.02191e-05
11.9452 1.28781e-20 5.95975e-05
11.986 1.89619e-20 5.89833e-05
12.027 1.15126e-20 5.8377e-05
12.068 -8.05164e-22 5.77779e-05
12.109 -9.21643e-21 5.71866e-05
12.1501 -1.37925e-20 5.66021e-05
12.1913 -1.74741e-20 5.60252e-05
12.2325 -2.34265e-20 5.5455e-05
12.2738 -2.88046e-20 5.48921e-05
12.3151 -2.82403e-20 5.43356e-05
12.3565 -2.24339e-20 5.37863e-05
12.3979 -9.95657e-21 5.32433e-05
12.4394 5.0899e-21 5.27071e-05
12.481 1.65012e-20 5.2177e-05
12.5226 2.51369e-20 5.16536e-05
12.5643 2.3517e-20 5.11361e-05
12.6061 1.04096e-20 5.06251e-05
12.6479 -5.2785e-22 5.01199e-05
12.6898 -3.8656e-21 4.96209e-05
12.7317 -7.20619e-21 4.91275e-05
12.7737 -1.11095e-20 4.86402e-05
12.8158 -1.23053e-20 4.81582e-05
12.8579 -2.18821e-21 4.76823e-05
12.9001 8.17859e-21 4.72115e-05
12.9424 1.18582e-20 4.67465e-05
12.9847 5.27688e-21 4.62866e-05
13.0271 -6.8149e-21 4.58323e-05
13.0696 -1.2836e-20 4.53829e-05
13.1121 -9.71094e-21 4.49389e-05
13.1547 -1.52206e-21 4.44998e-05
13.1974 7.25017e-21 4.40659e-05
13.2402 1.40498e-20 4.36367e-05
13.283 1.48748e-20 4.32126e-05
13.3259 1.07444e-20 4.2793e-05
13.3689 4.27359e-21 4.23784e-05
13.4119 -3.23199e-21 4.19682e-05
13.455 -9.67865e-21 4.15628e-05
13.4982 -9.06843e-21 4.11617e-05
13.5415 -5.15966e-22 4.07653e-05
13.5848 1.08885e-20 4.03731e-05
13.6283 1.7422e-20 3.99854e-05
13.6718 1.66141e-20 3.96017e-05
13.7153 1.20489e-20 3.92226e-05
13.759 6.79705e-21 3.88472e-05
13.8028 5.36191e-21 3.84763e-05
13.8466 7.67541e-21 3.81091e-05
13.8905 5.83676e-21 3.77462e-05
13.9345 -1.09479e-21 3.73869e-05
13.9786 -7.30836e-21 3.70318e-05
14.0227 -1.03042e-21 3.66802e-05
14.067 1.34956e-20 3.63327e-05
14.1113 2.31131e-20 3.59886e-05
14.1558 2.11064e-20 3.56484e-05
14.2003 1.00398e-20 3.53116e-05
14.2449 2.8495e-21 3.49785e-05
14.2896 1.8332e-21 3.46488e-05
14.3344 6.79671e-21 3.43227e-05
14.3793 1.27702e-20 3.39999e-05
14.4243 1.1848e-20 3.36806e-05
14.4693 3.20781e-21 3.33645e-05
14.5145 -5.86077e-21 3.30518e-05
14.5598 -8.15868e-21 3.27421e-05
14.6052 -3.47316e-21 3.24359e-05
14.6506 -3.45435e-21 3.21326e-05
14.6962 -6.13441e-21 3.18326e-05
14.7419 -3.74767e-21 3.15355e-05
14.7877 4.86436e-21 3.12416e-05
14.8336 9.0094e-21 3.09504e-05
14.8796 5.23055e-21 3.06625e-05
14.9257 -5.39887e-22 3.03772e-05
14.9719 -3.89301e-21 3.0095e-05
15.0182 -4.0845e-21 2.98154e-05
15.0647 -4.09353e-21 2.95388e-05
15.1112 -3.67729e-21 2.92647e-05
15.1579 -2.32712e-21 2.89936e-05
15.2047 -2.03833e-21 2.8725e-05
15.2516 -1.4269e-21 2.84591e-05
15.2986 -1.70407e-23 2.81957e-05
15.3458 -8.58087e-22 2.79351e-05
15.393 -5.25601e-21 2.76768e-05
15.4404 -8.361e-21 2.74212e-05
15.488 -1.02182e-20 2.71679e-05
15.5356 -8.39378e-21 2.69172e-05
15.5834 -4.44137e-21 2.66688e-05
15.6313 -1.60708e-21 2.64229e-05
15.6794 -3.31319e-21 2.61791e-05
15.7276 -4.27535e-21 2.59379e-05
15.7759 -3.25951e-21 2.56987e-05
15.8243 -2.37158e-21 2.5462e-05
15.873 -1.03482e-21 2.52273e-05
15.9217 2.76812e-21 2.4995e-05
15.9706 6.07539e-21 2.47647e-05
16.0197 3.00897e-21 2.45367e-05
16.0689 -3.71568e-21 2.43107e-05
16.1182 -7.25111e-21 2.40868e-05
16.1677 -4.12423e-21 2.38649e-05
16.2174 1.10131e-21 2.36451e-05
16.2672 6.3023e-22 2.34272e-05
16.3172 -4.6425e-21 2.32114e-05
16.3674 -1.02309e-20 2.29974e-05
16.4177 -1.06376e-20 2.27855e-05
16.4682 -4.49343e-21 2.25753e-05
16.5189 -3.27807e-22 2.23671e-05
16.5697 -4.60622e-21 2.21606e-05
16.6208 -5.99592e-21 2.19561e-05
16.672 6.86565e-22 2.17532e-05
16.7234 4.56133e-21 2.15522e-05
16.775 2.38478e-21 2.13529e-05
16.8268 1.86094e-21 2.11553e-05
16.8787 5.13893e-21 2.09594e-05
16.9309 6.21772e-21 2.07652e-05
16.9833 3.49195e-21 2.05726e-05
17.0359 8.9414e-22 2.03817e-05
17.0887 2.81916e-22 2.01923e-05
17.1418 1.42911e-22 2.00045e-05
17.195 -6.97212e-23 1.98182e-05
17.2485 -1.23924e-21 1.96336e-05
17.3022 -3.54976e-21 1.94504e-05
17.3562 -2.2298e-21 1.92687e-05
17.4104 1.37122e-21 1.90884e-05
17.4648 3.11943e-21 1.89097e-05
17.5195 1.16661e-21 1.87322e-05
17.5744 -2.69077e-21 1.85563e-05
17.6296 -3.28688e-21 1.83817e-05
17.6851 5.85482e-22 1.82085e-05
17.7408 5.75507e-21 1.80365e-05
17.7969 7.10684e-21 1.7866e-05
17.8532 5.15576e-21 1.76966e-05
17.9098 3.09056e-21 1.75286e-05
17.9667 1.71831e-21 1.73617e-05
18.0239 -1.28537e-21 1.71962e-05
18.0815 -4.41692e-21 1.70318e-05
18.1393 -3.79836e-21 1.68687e-05
18.1975 -2.94759e-22 1.67066e-05
18.256 1.67273e-21 1.65457e-05
18.3149 3.20156e-21 1.63859e-05
18.3742 6.60965e-21 1.62273e-05
18.4338 6.72063e-21 1.60695e-05
18.4938 4.78316e-21 1.5913e-05
18.5542 6.308e-21 1.57574e-05
18.615 2.65595e-21 1.56029e-05
18.6762 -6.36326e-21 1.54493e-05
18.7379 -7.98335e-21 1.52967e-05
18.8 -5.73535e-21 1.51449e-05
18.8625 -7.64683e-21 1.49942e-05
18.9255 -6.32841e-21 1.48442e-05
18.9891 -5.5936e-22 1.46952e-05
19.0531 3.17256e-22 1.45468e-05
19.1177 1.13307e-22 1.43994e-05
19.1828 2.35101e-21 1.42526e-05
19.2484 3.43658e-21 1.41067e-05
19.3147 2.10181e-22 1.39614e-05
19.3816 -7.24711e-21 1.38168e-05
19.4491 -6.5476e-21 1.36728e-05
19.5173 7.11288e-22 1.35295e-05
19.5862 4.43031e-21 1.33866e-05
19.6558 2.89619e-21 1.32444e-05
19.7262 -9.5314e-22 1.31025e-05
19.7974 1.9273e-22 1.29612e-05
19.8694 1.31902e-21 1.28202e-05
19.9423 -2.67739e-21 1.26796e-05
20.0162 -2.04966e-21 1.25391e-05
20.091 1.1915e-21 1.2399e-05
20.1669 -7.18674e-23 1.2259e-05
20.244 5.4189e-22 1.21192e-05
20.3222 2.97333e-21 1.19792e-05
20.4016 -1.1637e-21 1.18392e-05
20.4825 -2.46158e-21 1.16989e-05
20.5648 -3.1746e-21 1.15585e-05
20.6487 -2.9586e-22 1.14176e-05
20.7344 1.89974e-21 1.12764e-05
20.8219 3.7176e-21 1.11343e-05
20.9115 6.44313e-21 1.09915e-05
21.0034 2.24517e-21 1.08473e-05
21.0979 -1.29322e-21 1.07019e-05
21.1952 -4.45194e-21 1.05545e-05
21.2959 -4.27775e-21 1.04052e-05
21.4004 3.21795e-21 1.0253e-05
21.5093 1.5734e-21 1.00975e-05
21.6237 -2.40754e-21 9.93755e-06
21.7448 -5.2159e-22 9.77203e-06
21.8747 2.19251e-21 9.59843e-06
22.0165 2.26078e-21 9.41368e-06
22.1768 -3.21886e-21 9.21032e-06
22.3723 -1.81047e-21 8.97056e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1Classic/iFp_FRG.txt <==
-22.3723 -4.57211e-16 8.89216e-06
-22.1768 -5.38077e-16 9.10463e-06
-22.0165 -1.75157e-16 9.32612e-06
-21.8747 1.08249e-16 9.58353e-06
-21.7448 1.45673e-16 9.79421e-06
-21.6237 1.09494e-17 9.9238e-06
-21.5093 -9.3475e-17 1.00684e-05
-21.4004 -5.11768e-17 1.02874e-05
-21.2959 1.01158e-17 1.05185e-05
-21.1952 -1.6208e-16 1.06643e-05
-21.0979 -2.05913e-16 1.07615e-05
-21.0034 -8.46757e-18 1.08835e-05
-20.9115 3.82408e-16 1.094e-05
-20.8219 9.38431e-16 1.0972e-05
-20.7344 1.64548e-15 1.10624e-05
-20.6487 2.16403e-15 1.11868e-05
-20.5648 2.36573e-15 1.1331e-05
-20.4825 2.2564e-15 1.15188e-05
-20.4016 6.24191e-16 1.18012e-05
-20.3222 -2.80359e-15 1.22836e-05
-20.244 -4.67578e-15 1.25834e-05
-20.1669 -2.9375e-15 1.24728e-05
-20.091 4.52173e-16 1.22339e-05
-20.0162 2.02095e-15 1.22142e-05
-19.9423 1.70368e-15 1.24102e-05
-19.8694 9.20868e-16 1.26693e-05
-19.7974 5.66796e-16 1.28991e-05
-19.7262 2.86584e-16 1.31231e-05
-19.6558 3.17362e-17 1.32523e-05
-19.5862 -3.86989e-17 1.33588e-05
-19.5173 3.36357e-16 1.34728e-05
-19.4491 6.94131e-16 1.35858e-05
-19.3816 6.9285e-16 1.37032e-05
-19.3147 5.56008e-16 1.38124e-05
-19.2484 5.42305e-16 1.39201e-05
-19.1828 6.83416e-16 1.40469e-05
-19.1177 7.60442e-16 1.42048e-05
-19.0531 7.86624e-16 1.4381e-05
-18.9891 7.71235e-16 1.45751e-05
-18.9255 6.81109e-16 1.47904e-05
-18.8625 4.7326e-16 1.50096e-05
-18.8 2.48046e-16 1.52091e-05
-18.7379 7.62031e-17 1.53872e-05
-18.6762 -5.96987e-17 1.55332e-05
-18.615 -1.89447e-16 1.56663e-05
-18.5542 -2.87832e-16 1.57807e-05
-18.4938 -1.708e-16 1.58696e-05
-18.4338 3.86515e-16 1.59257e-05
-18.3742 1.608e-15 1.59175e-05
-18.3149 3.13457e-15 1.59144e-05
-18.256 3.67405e-15 1.60604e-05
-18.1975 2.68862e-15 1.63707e-05
-18.1393 9.07334e-16 1.67612e-05
-18.0815 -8.58541e-16 1.71609e-05
-18.0239 -1.7264e-15 1.74471e-05
-17.9667 -1.58123e-15 1.76058e-05
-17.9098 -9.96983e-16 1.77286e-05
-17.8532 -4.95329e-16 1.78617e-05
-17.7969 -3.01653e-16 1.79925e-05
-17.7408 -1.91657e-16 1.80896e-05
-17.6851 -4.0538e-17 1.81782e-05
-17.6296 1.40364e-16 1.83093e-05
-17.5744 1.9701e-16 1.84894e-05
-17.5195 -7.64319e-18 1.86889e-05
-17.4648 -3.59314e-16 1.88765e-05
-17.4104 -6.48365e-16 1.90614e-05
-17.3562 -7.99094e-16 1.92528e-05
-17.3022 -7.19885e-16 1.94392e-05
-17.2485 -5.18381e-16 1.9598e-05
-17.195 -2.49688e-16 1.97505e-05
-17.1418 1.6265e-16 1.99226e-05
-17.0887 7.91116e-16 2.01355e-05
-17.0359 1.44071e-15 2.03647e-05
-16.9833 1.70438e-15 2.05915e-05
-16.9309 1.36955e-15 2.07999e-05
-16.8787 3.87734e-16 2.10186e-05
-16.8268 -9.53855e-16 2.12388e-05
-16.775 -2.24122e-15 2.14422e-05
-16.7234 -3.01357e-15 2.16377e-05
-16.672 -2.97297e-15 2.18316e-05
-16.6208 -2.38102e-15 2.20767e-05
-16.5697 -1.64135e-15 2.233e-05
-16.5189 -1.06557e-15 2.25548e-05
-16.4682 -5.94489e-16 2.27095e-05
-16.4177 -3.85297e-17 2.28203e-05
-16.3674 3.25048e-16 2.29685e-05
-16.3172 2.15492e-16 2.31679e-05
-16.2672 -2.60286e-16 2.33748e-05
-16.2174 -9.7599e-16 2.36256e-05
-16.1677 -1.70888e-15 2.39554e-05
-16.1182 -2.64625e-15 2.44133e-05
-16.0689 -3.53008e-15 2.49932e-05
-16.0197 -4.74659e-15 2.5526e-05
-15.9706 -5.78775e-15 2.58679e-05
-15.9217 -5.55641e-15 2.59738e-05
-15.873 -4.06508e-15 2.59245e-05
-15.8243 -1.70794e-15 2.58884e-05
-15.7759 3.13879e-16 2.60971e-05
-15.7276 9.70832e-16 2.66732e-05
-15.6794 8.26406e-16 2.74361e-05
-15.6313 1.09263e-15 2.79794e-05
-15.5834 4.14964e-16 2.81883e-05
-15.5356 -2.70221e-15 2.81482e-05
-15.488 -5.50592e-15 2.79554e-05
-15.4404 -7.28525e-15 2.77821e-05
-15.393 -8.42808e-15 2.79227e-05
-15.3458 -8.26964e-15 2.84752e-05
-15.2986 -7.5455e-15 2.92993e-05
-15.2516 -6.94752e-15 3.02154e-05
-15.2047 -6.35306e-15 3.11076e-05
-15.1579 -5.65889e-15 3.18811e-05
-15.1112 -5.32449e-15 3.24702e-05
-15.0647 -5.49805e-15 3.28299e-05
-15.0182 -6.06124e-15 3.30377e-05
-14.9719 -6.61947e-15 3.31985e-05
-14.9257 -6.87093e-15 3.33606e-05
-14.8796 -7.05876e-15 3.35111e-05
-14.8336 -7.16536e-15 3.36363e-05
-14.7877 -6.94387e-15 3.37842e-05
-14.7419 -6.28756e-15 3.39433e-05
-14.6962 -5.44735e-15 3.41091e-05
-14.6506 -4.53322e-15 3.4228e-05
-14.6052 -3.60687e-15 3.42706e-05
-14.5598 -3.04716e-15 3.43471e-05
-14.5145 -3.20119e-15 3.44996e-05
-14.4693 -3.64894e-15 3.476e-05
-14.4243 -3.87121e-15 3.50391e-05
-14.3793 -3.74666e-15 3.53063e-05
-14.3344 -3.5052e-15 3.5619e-05
-14.2896 -2.95493e-15 3.59981e-05
-14.2449 -2.3997e-15 3.64413e-05
-14.2003 -1.94622e-15 3.68643e-05
-14.1558 -1.48932e-15 3.71871e-05
-14.1113 -1.02222e-15 3.73697e-05
-14.067 -3.35074e-16 3.75031e-05
-14.0227 3.21473e-16 3.76497e-05
-13.9786 4.32737e-16 3.77989e-05
-13.9345 -6.58176e-17 3.8052e-05
-13.8905 -1.47421e-15 3.85509e-05
-13.8466 -4.11391e-15 3.94123e-05
-13.8028 -7.55347e-15 4.04484e-05
-13.759 -1.03883e-14 4.1323e-05
-13.7153 -1.18643e-14 4.18902e-05
-13.6718 -1.27565e-14 4.22627e-05
-13.6283 -1.41167e-14 4.25249e-05
-13.5848 -1.49789e-14 4.26502e-05
-13.5415 -1.38881e-14 4.27131e-05
-13.4982 -1.10378e-14 4.29182e-05
-13.455 -8.4923e-15 4.34798e-05
-13.4119 -7.16627e-15 4.42985e-05
-13.3689 -5.44238e-15 4.51509e-05
-13.3259 -3.54166e-15 4.59692e-05
-13.283 -2.36704e-15 4.66423e-05
-13.2402 -1.78409e-15 4.70187e-05
-13.1974 -1.36409e-15 4.71978e-05
-13.1547 -1.16186e-15 4.73256e-05
-13.1121 -1.15331e-15 4.74383e-05
-13.0696 -1.1885e-15 4.7495e-05
-13.0271 -1.06145e-15 4.7491e-05
-12.9847 -5.73091e-16 4.75174e-05
-12.9424 3.87057e-16 4.76307e-05
-12.9001 1.41762e-15 4.78021e-05
-12.8579 2.10848e-15 4.79708e-05
-12.8158 2.40793e-15 4.82144e-05
-12.7737 2.48211e-15 4.86479e-05
-12.7317 2.12321e-15 4.92409e-05
-12.6898 1.00841e-15 4.98154e-05
-12.6479 -6.21719e-16 5.02877e-05
-12.6061 -2.03466e-15 5.07616e-05
-12.5643 -2.73117e-15 5.13543e-05
-12.5226 -2.42982e-15 5.20098e-05
-12.481 -1.02962e-15 5.25333e-05
-12.4394 6.24465e-16 5.29148e-05
-12.3979 1.21979e-15 5.34162e-05
-12.3565 5.66078e-16 5.41715e-05
-12.3151 -6.8318e-16 5.49141e-05
-12.2738 -1.74936e-15 5.54262e-05
-12.2325 -2.03298e-15 5.56542e-05
-12.1913 -1.26342e-15 5.57605e-05
-12.1501 2.47047e-16 5.5984e-05
-12.109 1.12832e-15 5.63321e-05
-12.068 1.43053e-15 5.6648e-05
-12.027 1.60928e-15 5.69128e-05
-11.986 3.50661e-15 5.73476e-05
-11.9452 7.84593e-15 5.7833e-05
-11.9043 1.26784e-14 5.80127e-05
-11.8636 1.66202e-14 5.779e-05
-11.8228 1.85129e-14 5.76672e-05
-11.7822 1.67525e-14 5.8181e-05
-11.7415 1.22125e-14 5.93452e-05
-11.701 8.77417e-15 6.04973e-05
-11.6605 9.91448e-15 6.09077e-05
-11.62 1.31892e-14 6.10674e-05
-11.5796 1.17668e-14 6.20711e-05
-11.5392 4.55375e-15 6.41438e-05
-11.4989 -2.47833e-15 6.61333e-05
-11.4587 -7.49051e-15 6.75613e-05
-11.4184 -1.20179e-14 6.82778e-05
-11.3783 -1.7329e-14 6.85766e-05
-11.3381 -1.86326e-14 6.89537e-05
-11.2981 -1.53711e-14 6.94203e-05
-11.2581 -1.13603e-14 7.01351e-05
-11.2181 -7.03717e-15 7.13402e-05
-11.1781 -2.14956e-15 7.29069e-05
-11.1383 1.56132e-15 7.45549e-05
-11.0984 3.75665e-15 7.6023e-05
-11.0586 5.4227e-15 7.71475e-05
-11.0189 7.22942e-15 7.80265e-05
-10.9792 8.52612e-15 7.88008e-05
-10.9395 8.79482e-15 7.95326e-05
-10.8999 8.29961e-15 8.02648e-05
-10.8603 7.4224e-15 8.08828e-05
-10.8208 6.16953e-15 8.12473e-05
-10.7813 4.86368e-15 8.1364e-05
-10.7418 3.7944e-15 8.13932e-05
-10.7024 3.00788e-15 8.14817e-05
-10.6631 2.68159e-15 8.19635e-05
-10.6238 2.76025e-15 8.28561e-05
-10.5845 3.34889e-15 8.40818e-05
-10.5452 4.29496e-15 8.54681e-05
-10.506 5.29532e-15 8.66464e-05
-10.4669 6.41909e-15 8.74583e-05
-10.4278 7.16312e-15 8.81183e-05
-10.3887 7.27343e-15 8.85375e-05
-10.3496 6.80768e-15 8.89046e-05
-10.3106 6.11945e-15 8.97152e-05
-10.2717 5.49537e-15 9.07916e-05
-10.2328 4.98527e-15 9.21253e-05
-10.1939 4.38216e-15 9.36814e-05
-10.155 3.5737e-15 9.51566e-05
-10.1162 2.7424e-15 9.6597e-05
-10.0774 3.41647e-15 9.80812e-05
-10.0387 5.9656e-15 9.93272e-05
-10 8.38835e-15 0.000100332
-9.96134 9.83642e-15 0.00010145
-9.92271 9.45037e-15 0.00010235
-9.88412 8.11617e-15 0.000103089
-9.84557 7.63003e-15 0.000104034
-9.80704 7.63954e-15 0.000104984
-9.76856 7.79982e-15 0.000105922
-9.73011 8.5148e-15 0.000107221
-9.69169 8.59464e-15 0.000109081
-9.65331 7.09871e-15 0.000111412
-9.61496 3.44964e-15 0.000114369
-9.57664 -1.8142e-15 0.0001171
-9.53836 -5.99011e-15 0.000118706
-9.50011 -6.25183e-15 0.000119127
-9.46189 -2.78617e-15 0.00011921
-9.42371 1.16153e-15 0.000119816
-9.38556 4.53141e-15 0.000121091
-9.34744 7.43849e-15 0.000123204
-9.30935 8.26745e-15 0.000125927
-9.2713 4.83391e-15 0.000128823
-9.23327 6.42576e-16 0.00013158
-9.19528 -8.5148e-16 0.000133922
-9.15732 -1.44071e-15 0.000135719
-9.11939 -2.53203e-15 0.000137107
-9.08149 -3.48056e-15 0.000138122
-9.04362 -3.36984e-15 0.000138723
-9.00578 -2.87822e-15 0.000139431
-8.96797 -2.68408e-15 0.000140579
-8.93019 -2.45272e-15 0.000141918
-8.89244 -1.41271e-15 0.000143678
-8.85471 9.33483e-17 0.000145987
-8.81702 1.58265e-15 0.000148166
-8.77936 2.62156e-15 0.000150179
-8.74172 2.61377e-15 0.000152647
-8.70412 9.59996e-16 0.00015518
-8.66654 -2.36475e-15 0.000157546
-8.62899 -6.63629e-15 0.00016034
-8.59146 -1.0523e-14 0.000163035
-8.55397 -1.28085e-14 0.000164934
-8.5165 -1.26005e-14 0.00016692
-8.47906 -1.04381e-14 0.000169581
-8.44165 -6.69236e-15 0.000172153
-8.40426 -2.52957e-15 0.00017459
-8.3669 1.65394e-15 0.000177116
-8.32956 4.84163e-15 0.000178896
-8.29226 4.12789e-15 0.000180223
-8.25497 1.43519e-15 0.000182389
-8.21772 -3.33181e-15 0.000184999
-8.18049 -8.35985e-15 0.000187917
-8.14328 -1.19944e-14 0.000191424
-8.1061 -1.42041e-14 0.000193956
-8.06895 -1.36277e-14 0.000195211
-8.03182 -9.34984e-15 0.000197441
-7.99471 1.85199e-15 0.000199904
-7.95763 2.4282e-14 0.000200968
-7.92058 5.50809e-14 0.000202575
-7.88355 7.88079e-14 0.000205664
-7.84654 7.8897e-14 0.000208084
-7.80955 4.17734e-14 0.000212341
-7.77259 -2.17316e-14 0.000222209
-7.73566 -7.83275e-14 0.000231245
-7.69874 -1.09242e-13 0.0002344
-7.66185 -1.06354e-13 0.000235852
-7.62498 -7.39741e-14 0.000235851
-7.58814 -2.66159e-14 0.000231779
-7.55132 9.70945e-15 0.000231037
-7.51452 1.05405e-14 0.00023785
-7.47774 -1.05707e-14 0.000244967
-7.44099 -3.24445e-14 0.000252858
-7.40425 -6.37574e-14 0.00026488
-7.36754 -8.36709e-14 0.000276051
-7.33085 -1.00867e-13 0.000288212
-7.29418 -9.7792e-14 0.000304456
-7.25754 -6.96766e-14 0.000316364
-7.22091 -5.79329e-14 0.000321402
-7.18431 -5.32576e-14 0.000321838
-7.14772 -5.2364e-14 0.000319506
-7.11116 -4.73291e-14 0.000317579
-7.07462 -4.46266e-14 0.000317452
-7.0381 -3.96408e-14 0.000319322
-7.00159 -3.54983e-14 0.000322398
-6.96511 -2.99723e-14 0.000326076
-6.92865 -2.57186e-14 0.000330209
-6.89221 -2.25258e-14 0.000334937
-6.85579 -2.21017e-14 0.000339576
-6.81938 -2.27937e-14 0.000343839
-6.783 -2.60228e-14 0.00034805
-6.74664 -2.89663e-14 0.000352925
-6.71029 -3.09152e-14 0.000358479
-6.67397 -2.98203e-14 0.000364301
-6.63766 -2.61034e-14 0.000369681
-6.60137 -1.85487e-14 0.000374611
-6.5651 -9.65808e-15 0.000379411
-6.52885 -1.0348e-15 0.000384729
-6.49262 5.8755e-15 0.000390789
-6.4564 9.59462e-15 0.000397668
-6.42021 6.16909e-15 0.000404964
-6.38403 -2.86083e-15 0.000412838
-6.34786 -1.72231e-14 0.000421097
-6.31172 -3.13962e-14 0.000429096
-6.27559 -4.23986e-14 0.000436583
-6.23949 -4.67811e-14 0.00044463
-6.20339 -4.45276e-14 0.000453863
-6.16732 -3.45794e-14 0.000463036
-6.13126 -1.71948e-14 0.000470061
-6.09522 5.61572e-15 0.000475262
-6.05919 2.7493e-14 0.000481426
-6.02319 4.33795e-14 0.000489845
-5.9872 4.7777e-14 0.000499631
-5.95122 3.37133e-14 0.000509751
-5.91526 -2.66279e-16 0.000520048
-5.87932 -4.3879e-14 0.000532514
-5.84339 -9.22122e-14 0.000549165
-5.80748 -1.23497e-13 0.000568274
-5.77158 -1.16057e-13 0.000584647
-5.7357 -7.77081e-14 0.000592669
-5.69984 -3.67351e-14 0.00059643
-5.66399 -2.43609e-14 0.000607749
-5.62815 -6.4195e-14 0.000631372
-5.59233 -1.38544e-13 0.000658339
-5.55653 -2.04152e-13 0.000674793
-5.52074 -2.2539e-13 0.000681349
-5.48497 -2.00033e-13 0.000692413
-5.4492 -1.57403e-13 0.000712101
-5.41346 -1.13051e-13 0.000729978
-5.37773 -7.07447e-14 0.000739562
-5.34201 -4.00593e-14 0.000744468
-5.30631 -1.64794e-14 0.000757099
-5.27062 -3.06299e-14 0.000780975
-5.23494 -6.2915e-14 0.000802166
-5.19928 -1.00167e-13 0.000815725
-5.16363 -1.0297e-13 0.000823334
-5.128 -7.7332e-14 0.000834864
-5.09237 -5.4319e-14 0.000854824
-5.05677 -3.52294e-14 0.000879045
-5.02117 -2.51155e-14 0.000904766
-4.98559 -1.50751e-14 0.000929221
-4.95002 -4.84238e-15 0.000949484
-4.91446 1.8707e-15 0.00096699
-4.87892 1.20447e-15 0.000984769
-4.84339 -4.29702e-15 0.00100128
-4.80787 -6.31884e-15 0.00101825
-4.77237 -3.60874e-15 0.00103652
-4.73687 3.8243e-15 0.00105348
-4.70139 7.81505e-15 0.00107242
-4.66592 7.11609e-15 0.00109424
-4.63046 1.07089e-15 0.00111705
-4.59502 -3.54083e-16 0.00114394
-4.55958 2.55e-15 0.00117379
-4.52416 6.75141e-15 0.00120492
-4.48875 3.33036e-15 0.0012408
-4.45335 -1.04107e-14 0.00127693
-4.41797 -2.80498e-14 0.00131033
-4.38259 -2.42404e-14 0.00134601
-4.34722 3.01986e-15 0.00138337
-4.31187 4.87433e-14 0.00141919
-4.27653 8.84724e-14 0.00145536
-4.24119 1.16434e-13 0.00148998
-4.20587 1.26928e-13 0.00152395
-4.17056 1.39444e-13 0.00156343
-4.13526 1.3887e-13 0.00160451
-4.09997 1.11887e-13 0.00164546
-4.06469 4.12498e-14 0.00169031
-4.02942 -6.59819e-14 0.00173698
-3.99416 -1.75732e-13 0.00177905
-3.95891 -2.41671e-13 0.00182346
-3.92367 -2.58626e-13 0.00187368
-3.88844 -2.06376e-13 0.00192137
-3.85322 -6.12594e-14 0.00196323
-3.81801 2.24403e-13 0.00199114
-3.7828 5.89601e-13 0.00201124
-3.74761 9.49108e-13 0.00204656
-3.71243 1.15842e-12 0.00208747
-3.67726 1.17538e-12 0.00213117
-3.64209 8.8691e-13 0.00219307
-3.60694 3.24742e-13 0.00225392
-3.57179 2.21589e-14 0.00226852
-3.53665 2.03332e-13 0.0022484
-3.50152 6.24686e-13 0.00224536
-3.4664 9.73433e-13 0.00227794
-3.43129 6.73415e-13 0.0024391
-3.39619 -6.79458e-13 0.00286429
-3.36109 -2.26836e-12 0.00348388
-3.32601 -2.89182e-12 0.00401746
-3.29093 -1.80816e-12 0.00432252
-3.25586 4.07323e-13 0.00432724
-3.2208 1.305e-12 0.00425985
-3.18574 7.30157e-13 0.00435671
-3.1507 -5.00613e-13 0.00466057
-3.11566 -1.0851e-12 0.00513535
-3.08063 -7.92321e-13 0.00548731
-3.0456 -4.30876e-13 0.00559044
-3.01059 -1.64168e-13 0.00564145
-2.97558 -3.33813e-14 0.0056432
-2.94058 3.67107e-14 0.00562847
-2.90558 8.82841e-14 0.00570776
-2.87059 1.27334e-13 0.00584452
-2.83561 1.68874e-13 0.00600042
-2.80064 1.76276e-13 0.00617687
-2.76567 2.21487e-13 0.00641955
-2.73071 2.41854e-13 0.00670646
-2.69576 2.99394e-13 0.00699394
-2.66081 3.33621e-13 0.00728689
-2.62587 3.62619e-13 0.00761104
-2.59094 3.13941e-13 0.00797982
-2.55601 2.53447e-13 0.00837642
-2.52109 8.12305e-14 0.00878966
-2.48617 5.98613e-14 0.00924902
-2.45126 1.1504e-13 0.00977158
-2.41636 3.4115e-13 0.0103336
-2.38146 6.336e-13 0.0109288
-2.34657 9.45571e-13 0.0115603
-2.31168 1.02276e-12 0.0122632
-2.2768 1.01463e-12 0.01306
-2.24192 6.96838e-13 0.0139573
-2.20705 1.82169e-13 0.0149828
-2.17219 -5.91258e-13 0.0161246
-2.13733 -1.22353e-12 0.0173311
-2.10247 -1.84884e-12 0.0185877
-2.06762 -1.77584e-12 0.0198786
-2.03278 -9.47692e-13 0.0211975
-1.99794 8.77414e-13 0.0225686
-1.9631 3.52826e-12 0.0240292
-1.92827 6.79089e-12 0.025726
-1.89345 9.2726e-12 0.0279087
-1.85862 1.13159e-11 0.0306808
-1.82381 1.17288e-11 0.0339806
-1.78899 1.06832e-11 0.037801
-1.75419 6.6265e-12 0.0423582
-1.71938 -2.21305e-13 0.0478442
-1.68458 -7.6651e-12 0.0543675
-1.64979 -1.13831e-11 0.0621185
-1.61499 -1.07425e-11 0.0708802
-1.58021 -5.59456e-13 0.0806377
-1.54542 1.5802e-11 0.0914871
-1.51064 2.66186e-11 0.104628
-1.47586 1.78069e-11 0.121856
-1.44109 -1.59361e-11 0.145758
-1.40632 -7.20463e-11 0.177737
-1.37155 -1.28682e-10 0.214627
-1.33679 -1.30261e-10 0.25273
-1.30203 -2.49123e-11 0.306145
-1.26727 1.06762e-10 0.408931
-1.23251 2.47227e-10 0.593643
-1.19776 4.63942e-10 0.897756
-1.16301 3.52088e-10 1.53465
-1.12827 -4.80686e-11 2.79
-1.09352 -3.11303e-11 5.50138
-1.05878 3.38741e-11 8.60035
-1.02405 -3.20507e-10 7.47039
-0.989309 -5.80361e-10 4.93797
-0.954576 -2.6879e-10 3.07015
-0.919844 -1.72076e-10 1.85321
-0.885115 -1.11606e-10 1.11891
-0.850388 -6.42342e-11 0.727134
-0.815663 -2.7804e-11 0.513626
-0.78094 -1.0867e-11 0.385445
-0.746219 -5.23594e-12 0.296279
-0.711499 -5.18253e-12 0.235819
-0.676781 -4.87283e-12 0.196656
-0.642065 -4.33217e-12 0.16962
-0.60735 -4.39701e-12 0.146495
-0.572637 -4.72102e-12 0.12621
-0.537925 -3.98651e-12 0.110515
-0.503214 -2.66042e-12 0.0983467
-0.468504 -2.32519e-12 0.0873127
-0.433796 -2.61351e-12 0.0781523
-0.399089 -2.47531e-12 0.0715937
-0.364382 -1.83985e-12 0.0667386
-0.329676 -1.57583e-12 0.0620265
-0.294972 -1.68586e-12 0.0573511
-0.260267 -1.53008e-12 0.053604
-0.225564 -1.10058e-12 0.050613
-0.190861 -9.62039e-13 0.0476248
-0.156158 -1.14658e-12 0.0450575
-0.121456 -1.0852e-12 0.0435357
-0.0867541 -7.84131e-13 0.0430002
-0.0520524 -7.31301e-13 0.0426065
-0.0173508 -9.81166e-13 0.0419569
0.0173508 -9.80894e-13 0.0419569
0.0520524 -7.33028e-13 0.0426065
0.0867541 -7.86779e-13 0.0430002
0.121456 -1.09108e-12 0.0435357
0.156158 -1.15294e-12 0.0450575
0.190861 -9.70214e-13 0.0476248
0.225564 -1.10628e-12 0.050613
0.260267 -1.53141e-12 0.053604
0.294972 -1.68088e-12 0.0573511
0.329676 -1.56384e-12 0.0620265
0.364382 -1.83232e-12 0.0667386
0.399089 -2.4682e-12 0.0715937
0.433796 -2.61194e-12 0.0781523
0.468504 -2.32589e-12 0.0873127
0.503214 -2.66632e-12 0.0983467
0.537925 -3.98327e-12 0.110515
0.572637 -4.71786e-12 0.12621
0.60735 -4.39372e-12 0.146495
0.642065 -4.33036e-12 0.16962
0.676781 -4.87205e-12 0.196656
0.711499 -5.19213e-12 0.235819
0.746219 -5.25097e-12 0.296279
0.78094 -1.08765e-11 0.385445
0.815663 -2.78271e-11 0.513626
0.850388 -6.43095e-11 0.727134
0.885115 -1.1163e-10 1.11891
0.919844 -1.72487e-10 1.85321
0.954576 -2.67789e-10 3.07015
0.989309 -5.82053e-10 4.93797
1.02405 -3.19864e-10 7.47039
1.05878 3.39408e-11 8.60035
1.09352 -2.98981e-11 5.50138
1.12827 -4.87833e-11 2.79
1.16301 3.51587e-10 1.53465
1.19776 4.63837e-10 0.897756
1.23251 2.47136e-10 0.593643
1.26727 1.06795e-10 0.408931
1.30203 -2.48968e-11 0.306145
1.33679 -1.3023e-10 0.25273
1.37155 -1.28648e-10 0.214627
1.40632 -7.20307e-11 0.177737
1.44109 -1.5932e-11 0.145758
1.47586 1.7815e-11 0.121856
1.51064 2.66222e-11 0.104628
1.54542 1.58059e-11 0.0914871
1.58021 -5.54275e-13 0.0806377
1.61499 -1.07403e-11 0.0708802
1.64979 -1.13812e-11 0.0621185
1.68458 -7.66484e-12 0.0543675
1.71938 -2.21658e-13 0.0478442
1.75419 6.62669e-12 0.0423582
1.78899 1.06823e-11 0.037801
1.82381 1.17274e-11 0.0339806
1.85862 1.13148e-11 0.0306808
1.89345 9.27126e-12 0.0279087
1.92827 6.79043e-12 0.025726
1.9631 3.52735e-12 0.0240292
1.99794 8.77517e-13 0.0225686
2.03278 -9.47647e-13 0.0211975
2.06762 -1.77556e-12 0.0198786
2.10247 -1.84878e-12 0.0185877
2.13733 -1.22258e-12 0.0173311
2.17219 -5.90594e-13 0.0161246
2.20705 1.82857e-13 0.0149828
2.24192 6.97074e-13 0.0139573
2.2768 1.0144e-12 0.01306
2.31168 1.0222e-12 0.0122632
2.34657 9.44979e-13 0.0115603
2.38146 6.33275e-13 0.0109288
2.41636 3.41107e-13 0.0103336
2.45126 1.15076e-13 0.00977158
2.48617 6.00072e-14 0.00924902
2.52109 8.12412e-14 0.00878966
2.55601 2.53377e-13 0.00837642
2.59094 3.13836e-13 0.00797982
2.62587 3.62509e-13 0.00761104
2.66081 3.33609e-13 0.00728689
2.69576 2.99475e-13 0.00699394
2.73071 2.42044e-13 0.00670646
2.76567 2.2154e-13 0.00641955
2.80064 1.76395e-13 0.00617687
2.83561 1.68955e-13 0.00600042
2.87059 1.27414e-13 0.00584452
2.90558 8.82783e-14 0.00570776
2.94058 3.66862e-14 0.00562847
2.97558 -3.34801e-14 0.0056432
3.01059 -1.64175e-13 0.00564145
3.0456 -4.30877e-13 0.00559044
3.08063 -7.92166e-13 0.00548731
3.11566 -1.08494e-12 0.00513535
3.1507 -5.00448e-13 0.00466057
3.18574 7.30288e-13 0.00435671
3.2208 1.30518e-12 0.00425985
3.25586 4.07337e-13 0.00432724
3.29093 -1.80808e-12 0.00432252
3.32601 -2.89184e-12 0.00401746
3.36109 -2.26844e-12 0.00348388
3.39619 -6.79513e-13 0.00286429
3.43129 6.73382e-13 0.0024391
3.4664 9.7337e-13 0.00227794
3.50152 6.24665e-13 0.00224536
3.53665 2.03304e-13 0.0022484
3.57179 2.21175e-14 0.00226852
3.60694 3.24716e-13 0.00225392
3.64209 8.86906e-13 0.00219307
3.67726 1.17537e-12 0.00213117
3.71243 1.15837e-12 0.00208747
3.74761 9.49017e-13 0.00204656
3.7828 5.89512e-13 0.00201124
3.81801 2.24349e-13 0.00199114
3.85322 -6.12644e-14 0.00196323
3.88844 -2.06365e-13 0.00192137
3.92367 -2.58602e-13 0.00187368
3.95891 -2.41641e-13 0.00182346
3.99416 -1.75721e-13 0.00177905
4.02942 -6.5969e-14 0.00173698
4.06469 4.12801e-14 0.00169031
4.09997 1.11926e-13 0.00164546
4.13526 1.38882e-13 0.00160451
4.17056 1.39439e-13 0.00156343
4.20587 1.26927e-13 0.00152395
4.24119 1.16422e-13 0.00148998
4.27653 8.8471e-14 0.00145536
4.31187 4.87464e-14 0.00141919
4.34722 3.04004e-15 0.00138337
4.38259 -2.4237e-14 0.00134601
4.41797 -2.80442e-14 0.00131033
4.45335 -1.0408e-14 0.00127693
4.48875 3.34146e-15 0.0012408
4.52416 6.75251e-15 0.00120492
4.55958 2.5556e-15 0.00117379
4.59502 -3.49125e-16 0.00114394
4.63046 1.07297e-15 0.00111705
4.66592 7.10253e-15 0.00109424
4.70139 7.80771e-15 0.00107242
4.73687 3.81191e-15 0.00105348
4.77237 -3.61422e-15 0.00103652
4.80787 -6.3353e-15 0.00101825
4.84339 -4.30981e-15 0.00100128
4.87892 1.17984e-15 0.000984769
4.91446 1.85987e-15 0.00096699
4.95002 -4.85878e-15 0.000949484
4.98559 -1.50652e-14 0.000929221
5.02117 -2.51177e-14 0.000904766
5.05677 -3.52247e-14 0.000879045
5.09237 -5.43288e-14 0.000854824
5.128 -7.73324e-14 0.000834864
5.16363 -1.02985e-13 0.000823334
5.19928 -1.00184e-13 0.000815725
5.23494 -6.29481e-14 0.000802166
5.27062 -3.06499e-14 0.000780975
5.30631 -1.65009e-14 0.000757099
5.34201 -4.007e-14 0.000744468
5.37773 -7.07536e-14 0.000739562
5.41346 -1.13052e-13 0.000729978
5.4492 -1.57403e-13 0.000712101
5.48497 -2.00027e-13 0.000692413
5.52074 -2.25389e-13 0.000681349
5.55653 -2.04144e-13 0.000674793
5.59233 -1.38544e-13 0.000658339
5.62815 -6.41932e-14 0.000631372
5.66399 -2.436e-14 0.000607749
5.69984 -3.67411e-14 0.00059643
5.7357 -7.77137e-14 0.000592669
5.77158 -1.16055e-13 0.000584647
5.80748 -1.23491e-13 0.000568274
5.84339 -9.22065e-14 0.000549165
5.87932 -4.38804e-14 0.000532514
5.91526 -2.72401e-16 0.000520048
5.95122 3.37039e-14 0.000509751
5.9872 4.77692e-14 0.000499631
6.02319 4.33785e-14 0.000489845
6.05919 2.74927e-14 0.000481426
6.09522 5.61574e-15 0.000475262
6.13126 -1.71962e-14 0.000470061
6.16732 -3.45846e-14 0.000463036
6.20339 -4.45357e-14 0.000453863
6.23949 -4.67838e-14 0.00044463
6.27559 -4.2399e-14 0.000436583
6.31172 -3.13974e-14 0.000429096
6.34786 -1.72252e-14 0.000421097
6.38403 -2.86074e-15 0.000412838
6.42021 6.17158e-15 0.000404964
6.4564 9.59644e-15 0.000397668
6.49262 5.87717e-15 0.000390789
6.52885 -1.03272e-15 0.000384729
6.5651 -9.65833e-15 0.000379411
6.60137 -1.855e-14 0.000374611
6.63766 -2.61042e-14 0.000369681
6.67397 -2.98209e-14 0.000364301
6.71029 -3.09142e-14 0.000358479
6.74664 -2.89646e-14 0.000352925
6.783 -2.60198e-14 0.00034805
6.81938 -2.27909e-14 0.000343839
6.85579 -2.20985e-14 0.000339576
6.89221 -2.25221e-14 0.000334937
6.92865 -2.57156e-14 0.000330209
6.96511 -2.99653e-14 0.000326076
7.00159 -3.54905e-14 0.000322398
7.0381 -3.96311e-14 0.000319322
7.07462 -4.46155e-14 0.000317452
7.11116 -4.73164e-14 0.000317579
7.14772 -5.23526e-14 0.000319506
7.18431 -5.32446e-14 0.000321838
7.22091 -5.79178e-14 0.000321402
7.25754 -6.9662e-14 0.000316364
7.29418 -9.77819e-14 0.000304456
7.33085 -1.00859e-13 0.000288212
7.36754 -8.36684e-14 0.000276051
7.40425 -6.37565e-14 0.00026488
7.44099 -3.24452e-14 0.000252858
7.47774 -1.05687e-14 0.000244967
7.51452 1.05401e-14 0.00023785
7.55132 9.70872e-15 0.000231037
7.58814 -2.66158e-14 0.000231779
7.62498 -7.39738e-14 0.000235851
7.66185 -1.06355e-13 0.000235852
7.69874 -1.09243e-13 0.0002344
7.73566 -7.83294e-14 0.000231245
7.77259 -2.17334e-14 0.000222209
7.80955 4.177e-14 0.000212341
7.84654 7.88983e-14 0.000208084
7.88355 7.88107e-14 0.000205664
7.92058 5.50848e-14 0.000202575
7.95763 2.42864e-14 0.000200968
7.99471 1.85442e-15 0.000199904
8.03182 -9.34816e-15 0.000197441
8.06895 -1.36255e-14 0.000195211
8.1061 -1.4203e-14 0.000193956
8.14328 -1.19929e-14 0.000191424
8.18049 -8.3592e-15 0.000187917
8.21772 -3.3316e-15 0.000184999
8.25497 1.43507e-15 0.000182389
8.29226 4.12849e-15 0.000180223
8.32956 4.84149e-15 0.000178896
8.3669 1.654e-15 0.000177116
8.40426 -2.52915e-15 0.00017459
8.44165 -6.69208e-15 0.000172153
8.47906 -1.04391e-14 0.000169581
8.5165 -1.2601e-14 0.00016692
8.55397 -1.28092e-14 0.000164934
8.59146 -1.05229e-14 0.000163035
8.62899 -6.63616e-15 0.00016034
8.66654 -2.36406e-15 0.000157546
8.70412 9.60949e-16 0.00015518
8.74172 2.61475e-15 0.000152647
8.77936 2.62211e-15 0.000150179
8.81702 1.58258e-15 0.000148166
8.85471 9.23971e-17 0.000145987
8.89244 -1.41348e-15 0.000143678
8.93019 -2.45356e-15 0.000141918
8.96797 -2.68473e-15 0.000140579
9.00578 -2.87905e-15 0.000139431
9.04362 -3.37049e-15 0.000138723
9.08149 -3.48044e-15 0.000138122
9.11939 -2.53102e-15 0.000137107
9.15732 -1.43824e-15 0.000135719
9.19528 -8.48968e-16 0.000133922
9.23327 6.44523e-16 0.00013158
9.2713 4.83506e-15 0.000128823
9.30935 8.26768e-15 0.000125927
9.34744 7.4382e-15 0.000123204
9.38556 4.53177e-15 0.000121091
9.42371 1.162e-15 0.000119816
9.46189 -2.78638e-15 0.00011921
9.50011 -6.25217e-15 0.000119127
9.53836 -5.99051e-15 0.000118706
9.57664 -1.81367e-15 0.0001171
9.61496 3.45068e-15 0.000114369
9.65331 7.1007e-15 0.000111412
9.69169 8.59587e-15 0.000109081
9.73011 8.51495e-15 0.000107221
9.76856 7.79964e-15 0.000105922
9.80704 7.63879e-15 0.000104984
9.84557 7.62966e-15 0.000104034
9.88412 8.11583e-15 0.000103089
9.92271 9.45049e-15 0.00010235
9.96134 9.83672e-15 0.00010145
10 8.38866e-15 0.000100332
10.0387 5.96557e-15 9.93272e-05
10.0774 3.41547e-15 9.80812e-05
10.1162 2.74152e-15 9.6597e-05
10.155 3.57299e-15 9.51566e-05
10.1939 4.38213e-15 9.36814e-05
10.2328 4.98586e-15 9.21253e-05
10.2717 5.4957e-15 9.07916e-05
10.3106 6.1194e-15 8.97152e-05
10.3496 6.80785e-15 8.89046e-05
10.3887 7.27404e-15 8.85375e-05
10.4278 7.16379e-15 8.81183e-05
10.4669 6.41996e-15 8.74583e-05
10.506 5.29597e-15 8.66464e-05
10.5452 4.29516e-15 8.54681e-05
10.5845 3.34889e-15 8.40818e-05
10.6238 2.76059e-15 8.28561e-05
10.6631 2.68182e-15 8.19635e-05
10.7024 3.00804e-15 8.14817e-05
10.7418 3.79456e-15 8.13932e-05
10.7813 4.86325e-15 8.1364e-05
10.8208 6.16889e-15 8.12473e-05
10.8603 7.42225e-15 8.08828e-05
10.8999 8.29963e-15 8.02648e-05
10.9395 8.79488e-15 7.95326e-05
10.9792 8.52629e-15 7.88008e-05
11.0189 7.22942e-15 7.80265e-05
11.0586 5.42244e-15 7.71475e-05
11.0984 3.7563e-15 7.6023e-05
11.1383 1.56055e-15 7.45549e-05
11.1781 -2.15065e-15 7.29069e-05
11.2181 -7.03811e-15 7.13402e-05
11.2581 -1.13609e-14 7.01351e-05
11.2981 -1.53719e-14 6.94203e-05
11.3381 -1.86335e-14 6.89537e-05
11.3783 -1.73298e-14 6.85766e-05
11.4184 -1.20187e-14 6.82778e-05
11.4587 -7.4907e-15 6.75613e-05
11.4989 -2.47796e-15 6.61333e-05
11.5392 4.55394e-15 6.41438e-05
11.5796 1.17666e-14 6.20711e-05
11.62 1.31881e-14 6.10674e-05
11.6605 9.91291e-15 6.09077e-05
11.701 8.77285e-15 6.04973e-05
11.7415 1.22116e-14 5.93452e-05
11.7822 1.67518e-14 5.8181e-05
11.8228 1.85119e-14 5.76672e-05
11.8636 1.66195e-14 5.779e-05
11.9043 1.26777e-14 5.80127e-05
11.9452 7.84573e-15 5.7833e-05
11.986 3.50666e-15 5.73476e-05
12.027 1.60924e-15 5.69128e-05
12.068 1.43054e-15 5.6648e-05
12.109 1.12833e-15 5.63321e-05
12.1501 2.47096e-16 5.5984e-05
12.1913 -1.26317e-15 5.57605e-05
12.2325 -2.03247e-15 5.56542e-05
12.2738 -1.74885e-15 5.54262e-05
12.3151 -6.82708e-16 5.49141e-05
12.3565 5.66294e-16 5.41715e-05
12.3979 1.21978e-15 5.34162e-05
12.4394 6.24434e-16 5.29148e-05
12.481 -1.02962e-15 5.25333e-05
12.5226 -2.42993e-15 5.20098e-05
12.5643 -2.73136e-15 5.13543e-05
12.6061 -2.03463e-15 5.07616e-05
12.6479 -6.21567e-16 5.02877e-05
12.6898 1.00896e-15 4.98154e-05
12.7317 2.12362e-15 4.92409e-05
12.7737 2.48218e-15 4.86479e-05
12.8158 2.40771e-15 4.82144e-05
12.8579 2.10825e-15 4.79708e-05
12.9001 1.41786e-15 4.78021e-05
12.9424 3.87595e-16 4.76307e-05
12.9847 -5.72455e-16 4.75174e-05
13.0271 -1.06106e-15 4.7491e-05
13.0696 -1.18811e-15 4.7495e-05
13.1121 -1.15285e-15 4.74383e-05
13.1547 -1.16151e-15 4.73256e-05
13.1974 -1.36391e-15 4.71978e-05
13.2402 -1.78401e-15 4.70187e-05
13.283 -2.36705e-15 4.66423e-05
13.3259 -3.5418e-15 4.59692e-05
13.3689 -5.44284e-15 4.51509e-05
13.4119 -7.1668e-15 4.42985e-05
13.455 -8.49292e-15 4.34798e-05
13.4982 -1.10384e-14 4.29182e-05
13.5415 -1.38889e-14 4.27131e-05
13.5848 -1.49798e-14 4.26502e-05
13.6283 -1.41178e-14 4.25249e-05
13.6718 -1.27575e-14 4.22627e-05
13.7153 -1.18651e-14 4.18902e-05
13.759 -1.03886e-14 4.1323e-05
13.8028 -7.5532e-15 4.04484e-05
13.8466 -4.11337e-15 3.94123e-05
13.8905 -1.47357e-15 3.85509e-05
13.9345 -6.54708e-17 3.8052e-05
13.9786 4.3283e-16 3.77989e-05
14.0227 3.21362e-16 3.76497e-05
14.067 -3.35316e-16 3.75031e-05
14.1113 -1.02235e-15 3.73697e-05
14.1558 -1.48915e-15 3.71871e-05
14.2003 -1.94594e-15 3.68643e-05
14.2449 -2.39943e-15 3.64413e-05
14.2896 -2.9549e-15 3.59981e-05
14.3344 -3.50519e-15 3.5619e-05
14.3793 -3.74666e-15 3.53063e-05
14.4243 -3.87115e-15 3.50391e-05
14.4693 -3.6489e-15 3.476e-05
14.5145 -3.20119e-15 3.44996e-05
14.5598 -3.0472e-15 3.43471e-05
14.6052 -3.60676e-15 3.42706e-05
14.6506 -4.53298e-15 3.4228e-05
14.6962 -5.44706e-15 3.41091e-05
14.7419 -6.2874e-15 3.39433e-05
14.7877 -6.94387e-15 3.37842e-05
14.8336 -7.16544e-15 3.36363e-05
14.8796 -7.05887e-15 3.35111e-05
14.9257 -6.87107e-15 3.33606e-05
14.9719 -6.61961e-15 3.31985e-05
15.0182 -6.06133e-15 3.30377e-05
15.0647 -5.49788e-15 3.28299e-05
15.1112 -5.32425e-15 3.24702e-05
15.1579 -5.65872e-15 3.18811e-05
15.2047 -6.353e-15 3.11076e-05
15.2516 -6.94758e-15 3.02154e-05
15.2986 -7.54543e-15 2.92993e-05
15.3458 -8.26935e-15 2.84752e-05
15.393 -8.42738e-15 2.79227e-05
15.4404 -7.28409e-15 2.77821e-05
15.488 -5.50465e-15 2.79554e-05
15.5356 -2.70095e-15 2.81482e-05
15.5834 4.16076e-16 2.81883e-05
15.6313 1.09352e-15 2.79794e-05
15.6794 8.27088e-16 2.74361e-05
15.7276 9.71302e-16 2.66732e-05
15.7759 3.14244e-16 2.60971e-05
15.8243 -1.70758e-15 2.58884e-05
15.873 -4.06477e-15 2.59245e-05
15.9217 -5.55615e-15 2.59738e-05
15.9706 -5.78764e-15 2.58679e-05
16.0197 -4.74647e-15 2.5526e-05
16.0689 -3.53007e-15 2.49932e-05
16.1182 -2.6463e-15 2.44133e-05
16.1677 -1.70897e-15 2.39554e-05
16.2174 -9.75998e-16 2.36256e-05
16.2672 -2.60125e-16 2.33748e-05
16.3172 2.15622e-16 2.31679e-05
16.3674 3.25083e-16 2.29685e-05
16.4177 -3.85829e-17 2.28203e-05
16.4682 -5.9458e-16 2.27095e-05
16.5189 -1.06564e-15 2.25548e-05
16.5697 -1.64145e-15 2.233e-05
16.6208 -2.38094e-15 2.20767e-05
16.672 -2.9729e-15 2.18316e-05
16.7234 -3.01365e-15 2.16377e-05
16.775 -2.24134e-15 2.14422e-05
16.8268 -9.53937e-16 2.12388e-05
16.8787 3.87685e-16 2.10186e-05
16.9309 1.36944e-15 2.07999e-05
16.9833 1.70435e-15 2.05915e-05
17.0359 1.44076e-15 2.03647e-05
17.0887 7.91138e-16 2.01355e-05
17.1418 1.62655e-16 1.99226e-05
17.195 -2.49711e-16 1.97505e-05
17.2485 -5.18329e-16 1.9598e-05
17.3022 -7.19868e-16 1.94392e-05
17.3562 -7.99141e-16 1.92528e-05
17.4104 -6.4849e-16 1.90614e-05
17.4648 -3.59298e-16 1.88765e-05
17.5195 -7.45898e-18 1.86889e-05
17.5744 1.97234e-16 1.84894e-05
17.6296 1.40404e-16 1.83093e-05
17.6851 -4.06883e-17 1.81782e-05
17.7408 -1.91696e-16 1.80896e-05
17.7969 -3.01619e-16 1.79925e-05
17.8532 -4.95315e-16 1.78617e-05
17.9098 -9.96988e-16 1.77286e-05
17.9667 -1.58112e-15 1.76058e-05
18.0239 -1.72629e-15 1.74471e-05
18.0815 -8.58591e-16 1.71609e-05
18.1393 9.07206e-16 1.67612e-05
18.1975 2.68849e-15 1.63707e-05
18.256 3.67399e-15 1.60604e-05
18.3149 3.13471e-15 1.59144e-05
18.3742 1.60827e-15 1.59175e-05
18.4338 3.86669e-16 1.59257e-05
18.4938 -1.70742e-16 1.58696e-05
18.5542 -2.87847e-16 1.57807e-05
18.615 -1.89505e-16 1.56663e-05
18.6762 -5.97578e-17 1.55332e-05
18.7379 7.62314e-17 1.53872e-05
18.8 2.48108e-16 1.52091e-05
18.8625 4.73328e-16 1.50096e-05
18.9255 6.81172e-16 1.47904e-05
18.9891 7.71297e-16 1.45751e-05
19.0531 7.86668e-16 1.4381e-05
19.1177 7.60457e-16 1.42048e-05
19.1828 6.83342e-16 1.40469e-05
19.2484 5.42369e-16 1.39201e-05
19.3147 5.56225e-16 1.38124e-05
19.3816 6.92981e-16 1.37032e-05
19.4491 6.94088e-16 1.35858e-05
19.5173 3.36271e-16 1.34728e-05
19.5862 -3.87711e-17 1.33588e-05
19.6558 3.17243e-17 1.32523e-05
19.7262 2.86601e-16 1.31231e-05
19.7974 5.66816e-16 1.28991e-05
19.8694 9.20888e-16 1.26693e-05
19.9423 1.70372e-15 1.24102e-05
20.0162 2.02096e-15 1.22142e-05
20.091 4.52286e-16 1.22339e-05
20.1669 -2.93737e-15 1.24728e-05
20.244 -4.6757e-15 1.25834e-05
20.3222 -2.80359e-15 1.22836e-05
20.4016 6.24161e-16 1.18012e-05
20.4825 2.25635e-15 1.15188e-05
20.5648 2.3657e-15 1.1331e-05
20.6487 2.16398e-15 1.11868e-05
20.7344 1.64542e-15 1.10624e-05
20.8219 9.38478e-16 1.0972e-05
20.9115 3.82528e-16 1.094e-05
21.0034 -8.38973e-18 1.08835e-05
21.0979 -2.05879e-16 1.07615e-05
21.1952 -1.61976e-16 1.06643e-05
21.2959 1.01172e-17 1.05185e-05
21.4004 -5.1209e-17 1.02874e-05
21.5093 -9.35186e-17 1.00684e-05
21.6237 1.09848e-17 9.9238e-06
21.7448 1.45784e-16 9.79421e-06
21.8747 1.08201e-16 9.58353e-06
22.0165 -1.75212e-16 9.32612e-06
22.1768 -5.38068e-16 9.10463e-06
22.3723 -4.57236e-16 8.89216e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1Classic/vANODiaP_FRG.txt <==
-22.3723 -3.05009e-10 0.0226053
-22.1768 -1.71121e-09 -0.536517
-22.0165 -2.13498e-09 -0.501803
-21.8747 -1.54968e-09 -0.229837
-21.7448 -5.98716e-10 -0.068154
-21.6237 -1.28993e-10 -0.0184027
-21.5093 -1.18573e-10 -0.0011431
-21.4004 -1.89472e-10 0.00734987
-21.2959 -2.97607e-10 0.00372203
-21.1952 -3.70228e-10 0.00940906
-21.0979 -3.01668e-10 0.0189358
-21.0034 -2.36163e-10 0.0302927
-20.9115 -2.46862e-10 0.0367985
-20.8219 -2.22231e-10 0.0388572
-20.7344 -1.57827e-10 0.0394267
-20.6487 -1.17761e-10 0.0335663
-20.5648 -1.72494e-10 0.0312512
-20.4825 -2.33398e-10 0.0301979
-20.4016 -1.9774e-10 0.0317558
-20.3222 -8.2806e-11 0.0380295
-20.244 1.46194e-11 0.0399067
-20.1669 -2.54506e-11 0.0356214
-20.091 -2.34557e-10 0.0308733
-20.0162 -4.76211e-10 0.0440437
-19.9423 -6.41021e-10 0.084008
-19.8694 -5.48692e-10 0.121912
-19.7974 -2.44631e-10 0.102315
-19.7262 3.3184e-11 0.0256534
-19.6558 4.12213e-10 -0.0667027
-19.5862 9.87349e-10 -0.161963
-19.5173 2.05163e-09 -0.26696
-19.4491 3.55636e-09 -0.384359
-19.3816 4.95987e-09 -0.482306
-19.3147 4.58429e-09 -0.388438
-19.2484 2.05868e-09 -0.0873375
-19.1828 -1.03146e-09 0.263389
-19.1177 -3.27061e-09 0.497823
-19.0531 -3.45858e-09 0.473498
-18.9891 -2.10997e-09 0.259487
-18.9255 -4.9415e-10 0.0310664
-18.8625 3.87326e-10 -0.0902724
-18.8 8.10501e-10 -0.148109
-18.7379 1.06326e-09 -0.156236
-18.6762 9.81734e-10 -0.106207
-18.615 6.75177e-10 -0.059949
-18.5542 1.90357e-10 -0.0225045
-18.4938 -1.52147e-10 0.0200625
-18.4338 -1.13449e-10 0.0731087
-18.3742 1.34276e-10 0.132952
-18.3149 3.02296e-10 0.187092
-18.256 2.36927e-10 0.214927
-18.1975 5.59984e-11 0.199716
-18.1393 3.19432e-11 0.148087
-18.0815 9.54312e-11 0.080691
-18.0239 1.39126e-10 0.0176142
-17.9667 1.02601e-10 -0.0339841
-17.9098 1.38692e-11 -0.0645395
-17.8532 -5.97117e-11 -0.0662233
-17.7969 -7.40867e-11 -0.0481017
-17.7408 -4.79803e-11 -0.0265691
-17.6851 -2.45332e-11 -0.0109708
-17.6296 -1.24091e-11 -0.00227975
-17.5744 -1.10265e-11 0.00299649
-17.5195 -1.52059e-11 0.00658393
-17.4648 -1.25724e-11 0.00569383
-17.4104 -7.57138e-12 0.00175223
-17.3562 -5.38914e-12 -0.00150236
-17.3022 -6.32546e-12 -0.00162005
-17.2485 -1.32229e-11 -0.00124529
-17.195 -3.66498e-11 3.37939e-05
-17.1418 -8.11695e-11 0.00438653
-17.0887 -1.33012e-10 0.010561
-17.0359 -1.76968e-10 0.013761
-16.9833 -1.98414e-10 0.011324
-16.9309 -1.58372e-10 0.0032049
-16.8787 -8.30193e-11 -0.00911444
-16.8268 6.07635e-11 -0.0196308
-16.775 1.67229e-10 -0.0246624
-16.7234 2.34418e-10 -0.0226929
-16.672 2.80127e-10 -0.0191174
-16.6208 3.02955e-10 -0.015271
-16.5697 3.3692e-10 -0.0153124
-16.5189 3.48385e-10 -0.0210352
-16.4682 3.0404e-10 -0.0241745
-16.4177 2.18289e-10 -0.020818
-16.3674 4.83819e-11 -0.00630106
-16.3172 -1.69438e-10 0.0138101
-16.2672 -4.68961e-10 0.0367658
-16.2174 -7.96774e-10 0.0580925
-16.1677 -1.12204e-09 0.0753427
-16.1182 -1.3718e-09 0.0879044
-16.0689 -1.2876e-09 0.0675006
-16.0197 -6.59803e-10 0.00850193
-15.9706 5.09572e-10 -0.0871802
-15.9217 1.94174e-09 -0.168931
-15.873 3.22905e-09 -0.213533
-15.8243 4.07015e-09 -0.22549
-15.7759 4.09877e-09 -0.221918
-15.7276 3.20606e-09 -0.195593
-15.6794 1.82751e-09 -0.147501
-15.6313 7.76165e-10 -0.0841868
-15.5834 3.05257e-10 -0.0456093
-15.5356 7.41566e-10 -0.0463368
-15.488 1.14386e-09 -0.0564594
-15.4404 1.25164e-09 -0.026622
-15.393 1.12444e-09 0.0310851
-15.3458 1.03575e-09 0.0824968
-15.2986 9.81721e-10 0.10158
-15.2516 9.68261e-10 0.0929285
-15.2047 8.13061e-10 0.0583513
-15.1579 5.30746e-10 0.0154315
-15.1112 6.01424e-11 -0.0247468
-15.0647 -2.36061e-10 -0.0293018
-15.0182 -6.59245e-10 0.0212693
-14.9719 -1.0871e-09 0.153916
-14.9257 -2.00755e-09 0.363811
-14.8796 -3.194e-09 0.593855
-14.8336 -4.19652e-09 0.755944
-14.7877 -4.67928e-09 0.806919
-14.7419 -4.54802e-09 0.758629
-14.6962 -4.12031e-09 0.723579
-14.6506 -3.62029e-09 0.75973
-14.6052 -2.45835e-09 0.881072
-14.5598 -1.11272e-09 1.0123
-14.5145 3.45641e-10 1.12224
-14.4693 5.13424e-10 1.14847
-14.4243 9.22642e-10 1.02753
-14.3793 9.34735e-10 0.764558
-14.3344 5.24818e-10 0.415926
-14.2896 3.35679e-10 0.0518573
-14.2449 1.9154e-10 -0.234023
-14.2003 1.96959e-11 -0.429217
-14.1558 -2.17822e-10 -0.514454
-14.1113 -3.17911e-10 -0.515064
-14.067 -3.67165e-10 -0.458327
-14.0227 -3.8874e-10 -0.372371
-13.9786 -3.75068e-10 -0.286876
-13.9345 -3.51012e-10 -0.206771
-13.8905 -3.28749e-10 -0.142934
-13.8466 -2.94454e-10 -0.0928858
-13.8028 -2.56018e-10 -0.0581822
-13.759 -2.13055e-10 -0.0326444
-13.7153 -1.66597e-10 -0.0121831
-13.6718 -1.35289e-10 0.00577674
-13.6283 -1.25147e-10 0.0215068
-13.5848 -1.44636e-10 0.0340522
-13.5415 -1.79918e-10 0.0439315
-13.4982 -1.99849e-10 0.0501926
-13.455 -2.05987e-10 0.0532988
-13.4119 -1.94574e-10 0.0539457
-13.3689 -1.845e-10 0.0539874
-13.3259 -1.9568e-10 0.0546216
-13.283 -2.26222e-10 0.0561584
-13.2402 -2.62828e-10 0.0586215
-13.1974 -2.91411e-10 0.0598296
-13.1547 -2.9266e-10 0.0605673
-13.1121 -2.83012e-10 0.0596057
-13.0696 -2.65366e-10 0.0585829
-13.0271 -2.59604e-10 0.057136
-12.9847 -2.597e-10 0.0565465
-12.9424 -2.6516e-10 0.0580106
-12.9001 -2.74621e-10 0.0592211
-12.8579 -2.71667e-10 0.0603507
-12.8158 -2.62383e-10 0.0587315
-12.7737 -2.30206e-10 0.0550925
-12.7317 -1.82552e-10 0.0486117
-12.6898 -1.09388e-10 0.0416227
-12.6479 -5.29096e-11 0.0367411
-12.6061 1.89342e-11 0.0348131
-12.5643 5.30184e-11 0.0363565
-12.5226 9.30259e-11 0.0393066
-12.481 1.32713e-10 0.0404933
-12.4394 1.64552e-10 0.0387595
-12.3979 2.06901e-10 0.0363684
-12.3565 2.26446e-10 0.0343698
-12.3151 2.53128e-10 0.0338437
-12.2738 2.21373e-10 0.0366184
-12.2325 1.60274e-10 0.0410409
-12.1913 6.3463e-11 0.0476671
-12.1501 -7.69132e-11 0.0564273
-12.109 -2.8265e-10 0.0696616
-12.068 -5.11811e-10 0.0815789
-12.027 -7.86673e-10 0.0963409
-11.986 -1.09103e-09 0.107638
-11.9452 -1.34404e-09 0.116939
-11.9043 -1.47516e-09 0.111018
-11.8636 -1.35501e-09 0.0952385
-11.8228 -1.01512e-09 0.0703146
-11.7822 -4.94698e-10 0.0488007
-11.7415 3.80601e-12 0.0351777
-11.701 5.2777e-10 0.018494
-11.6605 9.13046e-10 0.00379665
-11.62 1.01058e-09 -0.0104904
-11.5796 7.34078e-10 -0.0133693
-11.5392 2.16131e-10 -0.00106468
-11.4989 -3.68842e-10 0.025238
-11.4587 -9.03672e-10 0.0584845
-11.4184 -1.09221e-09 0.0745518
-11.3783 -8.81135e-10 0.0733381
-11.3381 -6.22585e-10 0.0623809
-11.2981 -3.73769e-10 0.0559728
-11.2581 -2.35995e-10 0.0684943
-11.2181 -1.65244e-10 0.084099
-11.1781 -4.10027e-11 0.0945583
-11.1383 1.67512e-10 0.0844802
-11.0984 4.71688e-10 0.0555727
-11.0586 6.34817e-10 0.0177009
-11.0189 6.2778e-10 -0.0260521
-10.9792 5.28284e-10 -0.0791507
-10.9395 3.22301e-10 -0.132753
-10.8999 3.76956e-10 -0.149716
-10.8603 6.56744e-10 -0.16156
-10.8208 1.04968e-09 -0.170126
-10.7813 1.32586e-09 -0.182609
-10.7418 1.38192e-09 -0.177489
-10.7024 1.13828e-09 -0.146988
-10.6631 6.19789e-10 -0.105706
-10.6238 1.38642e-10 -0.0861785
-10.5845 1.60057e-10 -0.167489
-10.5452 7.26121e-10 -0.270254
-10.506 1.35218e-09 -0.329568
-10.4669 1.51703e-09 -0.281634
-10.4278 1.70686e-09 -0.219219
-10.3887 1.65634e-09 -0.119285
-10.3496 1.60602e-09 -0.0542941
-10.3106 8.27378e-10 -0.0397423
-10.2717 4.17189e-10 -0.0634864
-10.2328 2.50534e-10 -0.134341
-10.1939 -2.02186e-11 -0.231284
-10.155 -2.48209e-10 -0.317784
-10.1162 -2.12771e-10 -0.379957
-10.0774 -2.25837e-10 -0.398041
-10.0387 -2.71145e-10 -0.37503
-10 -3.40363e-10 -0.324846
-9.96134 -3.44605e-10 -0.247254
-9.92271 -2.82316e-10 -0.167202
-9.88412 -2.63976e-10 -0.0925794
-9.84557 -2.28413e-10 -0.0325226
-9.80704 -1.88036e-10 0.00799776
-9.76856 -1.63565e-10 0.0337212
-9.73011 -1.40296e-10 0.0478442
-9.69169 -1.19231e-10 0.0512917
-9.65331 -9.88102e-11 0.0513913
-9.61496 -8.1169e-11 0.0495687
-9.57664 -6.73568e-11 0.0464903
-9.53836 -5.24435e-11 0.0442014
-9.50011 -4.33831e-11 0.0402073
-9.46189 -3.23875e-11 0.0366015
-9.42371 -2.51624e-11 0.0327533
-9.38556 -1.74256e-11 0.0299235
-9.34744 -1.08727e-11 0.0267186
-9.30935 -1.68528e-14 0.0232652
-9.2713 9.67458e-12 0.0169895
-9.23327 2.02939e-11 0.0122194
-9.19528 3.07333e-11 0.00806805
-9.15732 3.44458e-11 0.00553042
-9.11939 3.3511e-11 0.0035604
-9.08149 2.76255e-11 0.00136041
-9.04362 2.04808e-11 -0.000165917
-9.00578 8.57329e-12 -0.00194424
-8.96797 -1.55284e-12 -0.00252051
-8.93019 -1.05503e-11 -0.00349594
-8.89244 -1.22484e-11 -0.00343743
-8.85471 -1.00694e-11 -0.00576623
-8.81702 -3.78064e-12 -0.00622699
-8.77936 6.90259e-12 -0.00611738
-8.74172 2.26128e-11 -0.00650111
-8.70412 4.50947e-11 -0.00830237
-8.66654 6.84495e-11 -0.0112027
-8.62899 9.39873e-11 -0.0153209
-8.59146 1.11856e-10 -0.0160132
-8.55397 1.24993e-10 -0.0166456
-8.5165 1.31825e-10 -0.0158053
-8.47906 1.23105e-10 -0.0141394
-8.44165 1.02376e-10 -0.0149956
-8.40426 6.5224e-11 -0.0129419
-8.3669 2.78179e-11 -0.00954212
-8.32956 -9.5142e-12 -0.00471139
-8.29226 -3.97831e-11 0.000493766
-8.25497 -5.61608e-11 0.00319357
-8.21772 -6.00443e-11 0.00267001
-8.18049 -5.15964e-11 0.00400034
-8.14328 -4.33261e-11 0.00386023
-8.1061 -4.0482e-11 0.00587942
-8.06895 -4.99836e-11 0.00695069
-8.03182 -5.95567e-11 0.00528544
-7.99471 -8.5457e-11 0.00347348
-7.95763 -1.16831e-10 0.00469029
-7.92058 -1.42862e-10 0.00443671
-7.88355 -1.72269e-10 0.00609991
-7.84654 -1.8511e-10 0.00518441
-7.80955 -1.98906e-10 0.00060526
-7.77259 -1.58269e-10 -0.0030554
-7.73566 -8.08269e-11 -0.0071107
-7.69874 5.47708e-11 -0.0108724
-7.66185 2.45741e-10 -0.0134611
-7.62498 3.84541e-10 -0.0153087
-7.58814 4.59994e-10 -0.0170942
-7.55132 4.25478e-10 -0.00353802
-7.51452 2.93866e-10 0.0159474
-7.47774 1.09676e-11 0.0402153
-7.44099 -2.70111e-10 0.063069
-7.40425 -5.38432e-10 0.0823078
-7.36754 -6.72557e-10 0.0960001
-7.33085 -6.58453e-10 0.0933409
-7.29418 -5.39461e-10 0.0860717
-7.25754 -2.48203e-10 0.0761382
-7.22091 -8.78139e-11 0.0693072
-7.18431 7.4947e-11 0.0633451
-7.14772 -3.58757e-11 0.0718729
-7.11116 -2.3774e-10 0.0999846
-7.07462 -5.74477e-10 0.127985
-7.0381 -9.95727e-10 0.173645
-7.00159 -1.52297e-09 0.224523
-6.96511 -2.21465e-09 0.294998
-6.92865 -2.58106e-09 0.322214
-6.89221 -2.60239e-09 0.284636
-6.85579 -1.55841e-09 0.172602
-6.81938 5.74613e-11 0.0253483
-6.783 1.90431e-09 -0.140146
-6.74664 3.32891e-09 -0.278376
-6.71029 3.10021e-09 -0.217234
-6.67397 2.39741e-09 -0.116021
-6.63766 1.65242e-09 -0.0243088
-6.60137 1.07667e-09 0.0418061
-6.5651 9.6782e-10 0.0299408
-6.52885 1.56859e-09 -0.0198163
-6.49262 1.80602e-09 -0.100339
-6.4564 1.88832e-09 -0.152473
-6.42021 1.41678e-09 -0.0897047
-6.38403 9.37642e-10 -0.0204538
-6.34786 3.22548e-10 0.0917008
-6.31172 -2.28116e-10 0.17655
-6.27559 -4.32254e-10 0.187833
-6.23949 -6.53537e-10 0.226599
-6.20339 -2.66751e-10 0.311461
-6.16732 -1.19514e-10 0.380032
-6.13126 4.69944e-11 0.410883
-6.09522 2.47736e-11 0.39211
-6.05919 9.07577e-11 0.342406
-6.02319 6.37645e-11 0.279525
-5.9872 6.01905e-11 0.2168
-5.95122 2.07996e-11 0.163883
-5.91526 4.68497e-12 0.124548
-5.87932 -2.20391e-11 0.0997046
-5.84339 -3.5776e-11 0.0824415
-5.80748 -5.42165e-11 0.0672462
-5.77158 -6.51347e-11 0.0546918
-5.7357 -7.73209e-11 0.0458177
-5.69984 -8.5779e-11 0.0384421
-5.66399 -9.4009e-11 0.034651
-5.62815 -9.92189e-11 0.0302406
-5.59233 -1.00331e-10 0.0283071
-5.55653 -9.89308e-11 0.0250005
-5.52074 -9.45386e-11 0.02301
-5.48497 -8.85693e-11 0.0177044
-5.4492 -7.87214e-11 0.0154308
-5.41346 -6.98145e-11 0.0111778
-5.37773 -6.22472e-11 0.0117166
-5.34201 -5.80335e-11 0.00989603
-5.30631 -5.42193e-11 0.0123173
-5.27062 -5.30051e-11 0.0119186
-5.23494 -5.01469e-11 0.0148507
-5.19928 -4.4206e-11 0.0134175
-5.16363 -3.53507e-11 0.0154552
-5.128 -3.02043e-11 0.0139474
-5.09237 -3.31811e-11 0.0163959
-5.05677 -4.53121e-11 0.0147616
-5.02117 -6.70786e-11 0.0176107
-4.98559 -8.64022e-11 0.0163745
-4.95002 -1.02231e-10 0.0183727
-4.91446 -1.03973e-10 0.0150169
-4.87892 -9.78119e-11 0.0151976
-4.84339 -9.43939e-11 0.0122307
-4.80787 -9.75096e-11 0.0142055
-4.77237 -1.06282e-10 0.012158
-4.73687 -1.18166e-10 0.0150611
-4.70139 -1.19563e-10 0.0145652
-4.66592 -1.11537e-10 0.0159209
-4.63046 -8.87943e-11 0.0115284
-4.59502 -6.42699e-11 0.00985067
-4.55958 -4.57677e-11 0.00565992
-4.52416 -3.93163e-11 0.0055065
-4.48875 -3.48833e-11 0.0020997
-4.45335 -3.23914e-11 0.00367473
-4.41797 -2.69563e-11 0.00395062
-4.38259 -2.01341e-11 0.00649369
-4.34722 -8.1057e-12 0.00511268
-4.31187 -7.49234e-12 0.00720592
-4.27653 -1.43297e-11 0.00841935
-4.24119 -3.46063e-11 0.0113043
-4.20587 -4.77943e-11 0.0116185
-4.17056 -5.95683e-11 0.0131363
-4.13526 -7.2635e-11 0.0145356
-4.09997 -7.83495e-11 0.0154288
-4.06469 -7.51339e-11 0.0149057
-4.02942 -6.25228e-11 0.0147773
-3.99416 -4.50961e-11 0.0151517
-3.95891 -3.40782e-11 0.0151062
-3.92367 -2.92872e-11 0.0156134
-3.88844 -3.48426e-11 0.0160475
-3.85322 -4.98001e-11 0.0203544
-3.81801 -8.02544e-11 0.0217893
-3.7828 -1.24055e-10 0.0239534
-3.74761 -1.67231e-10 0.0249756
-3.71243 -2.22376e-10 0.0293323
-3.67726 -2.70822e-10 0.0297205
-3.64209 -3.19041e-10 0.032516
-3.60694 -3.27746e-10 0.0299937
-3.57179 -3.08039e-10 0.0303105
-3.53665 -2.33384e-10 0.0234145
-3.50152 -1.05156e-10 0.0186514
-3.4664 9.64568e-12 0.0120745
-3.43129 6.88805e-11 0.0153276
-3.39619 7.49051e-11 0.0146993
-3.36109 3.96524e-11 0.0225738
-3.32601 -6.77415e-11 0.0278868
-3.29093 -2.18108e-10 0.0439054
-3.25586 -3.03445e-10 0.0486586
-3.2208 -3.7058e-10 0.055006
-3.18574 -2.68944e-10 0.0490546
-3.1507 -1.19667e-10 0.0368234
-3.11566 1.00003e-10 0.0203306
-3.08063 3.46006e-10 0.00462997
-3.0456 4.48843e-10 -0.00528466
-3.01059 4.67869e-10 0.00486675
-2.97558 2.8779e-10 0.00975004
-2.94058 4.92339e-11 0.0437834
-2.90558 -2.28142e-10 0.0585106
-2.87059 -5.51875e-10 0.0827225
-2.83561 -9.13982e-10 0.0998886
-2.80064 -1.36805e-09 0.130362
-2.76567 -1.55462e-09 0.119245
-2.73071 -1.46313e-09 0.101926
-2.69576 -9.75879e-10 0.0348409
-2.66081 -1.55806e-10 -0.0293273
-2.62587 4.54417e-10 -0.0891289
-2.59094 1.08436e-09 -0.113982
-2.55601 8.61033e-10 -0.0854025
-2.52109 2.81153e-10 0.036161
-2.48617 2.47008e-10 0.0101097
-2.45126 3.79334e-10 -0.0517138
-2.41636 6.71234e-10 -0.159064
-2.38146 1.31846e-09 -0.30786
-2.34657 1.70239e-09 -0.402353
-2.31168 1.00463e-09 -0.257548
-2.2768 2.63372e-10 -0.128726
-2.24192 -7.29967e-10 0.137788
-2.20705 -5.30163e-10 0.236155
-2.17219 -1.72666e-10 0.186233
-2.13733 -1.0256e-10 0.147273
-2.10247 -2.37247e-11 0.107992
-2.06762 3.93623e-12 0.0955928
-2.03278 -1.16252e-11 0.0677039
-1.99794 -4.197e-11 0.0498603
-1.9631 -4.14771e-11 0.0276477
-1.92827 -3.68054e-11 0.0207907
-1.89345 -1.71773e-11 0.00142127
-1.85862 -8.20484e-12 -0.00100068
-1.82381 -2.66463e-12 0.00248867
-1.78899 -6.53336e-12 0.00814231
-1.75419 -1.0617e-11 0.0115582
-1.71938 -1.77269e-11 0.0180846
-1.68458 -2.18018e-11 0.0243055
-1.64979 -2.40773e-11 0.0240594
-1.61499 -2.27654e-11 0.0208767
-1.58021 -2.1428e-11 0.0178964
-1.54542 -1.78992e-11 0.0144633
-1.51064 -1.56521e-11 0.0126495
-1.47586 -1.25666e-11 0.011425
-1.44109 -1.11209e-11 0.0102161
-1.40632 -8.83118e-12 0.0086374
-1.37155 -7.63888e-12 0.00673503
-1.33679 -5.55007e-12 0.00425158
-1.30203 -4.05909e-12 0.00206008
-1.26727 -1.97792e-12 0.000182638
-1.23251 -6.03281e-13 -0.000566865
-1.19776 6.58491e-13 -0.000414768
-1.16301 9.12658e-13 -4.06536e-06
-1.12827 1.18946e-12 0.000457812
-1.09352 6.94877e-13 0.000609989
-1.05878 5.13461e-13 0.00055514
-1.02405 1.56865e-13 0.00063828
-0.989309 1.46108e-13 0.000567602
-0.954576 -2.44308e-14 0.000575795
-0.919844 4.75424e-14 0.000476484
-0.885115 -1.17911e-14 0.000336221
-0.850388 2.86529e-14 0.000205797
-0.815663 -2.23271e-14 -8.88475e-06
-0.78094 -2.96943e-14 -0.000291359
-0.746219 -1.83486e-13 -0.000406962
-0.711499 -1.665e-13 -0.000454061
-0.676781 -1.63084e-13 -0.000328754
-0.642065 -2.24253e-13 -0.000142292
-0.60735 -1.43191e-13 0.00013985
-0.572637 -1.32556e-13 0.00040321
-0.537925 -2.47616e-13 0.000668436
-0.503214 -2.44629e-13 0.000780417
-0.468504 -3.46186e-13 0.00103043
-0.433796 -1.85814e-13 0.00110353
-0.399089 -3.26732e-13 0.00126312
-0.364382 -4.31297e-13 0.00121302
-0.329676 -5.10358e-13 0.00139777
-0.294972 -5.31667e-13 0.00130747
-0.260267 -6.54459e-13 0.00192541
-0.225564 -1.23125e-12 0.00195101
-0.190861 -1.9607e-12 0.00357624
-0.156158 -3.11685e-12 0.00313045
-0.121456 -5.69825e-12 0.00801977
-0.0867541 -7.9615e-12 0.00975803
-0.0520524 -3.54967e-11 0.0466431
-0.0173508 -5.61633e-11 0.0384696
0.0173508 -5.61633e-11 0.0384696
0.0520524 -3.54967e-11 0.0466431
0.0867541 -7.9615e-12 0.00975803
0.121456 -5.69825e-12 0.00801977
0.156158 -3.11685e-12 0.00313045
0.190861 -1.9607e-12 0.00357624
0.225564 -1.23125e-12 0.00195101
0.260267 -6.54459e-13 0.00192541
0.294972 -5.31667e-13 0.00130747
0.329676 -5.10358e-13 0.00139777
0.364382 -4.31297e-13 0.00121302
0.399089 -3.26732e-13 0.00126312
0.433796 -1.85814e-13 0.00110353
0.468504 -3.46186e-13 0.00103043
0.503214 -2.44629e-13 0.000780417
0.537925 -2.47616e-13 0.000668436
0.572637 -1.32556e-13 0.00040321
0.60735 -1.43191e-13 0.00013985
0.642065 -2.24253e-13 -0.000142292
0.676781 -1.63084e-13 -0.000328754
0.711499 -1.665e-13 -0.000454061
0.746219 -1.83486e-13 -0.000406962
0.78094 -2.96943e-14 -0.000291359
0.815663 -2.23271e-14 -8.88475e-06
0.850388 2.86529e-14 0.000205797
0.885115 -1.17911e-14 0.000336221
0.919844 4.75424e-14 0.000476484
0.954576 -2.44308e-14 0.000575795
0.989309 1.46108e-13 0.000567602
1.02405 1.56865e-13 0.00063828
1.05878 5.13461e-13 0.00055514
1.09352 6.94877e-13 0.000609989
1.12827 1.18946e-12 0.000457812
1.16301 9.12658e-13 -4.06536e-06
1.19776 6.58491e-13 -0.000414768
1.23251 -6.03281e-13 -0.000566865
1.26727 -1.97792e-12 0.000182638
1.30203 -4.05909e-12 0.00206008
1.33679 -5.55007e-12 0.00425158
1.37155 -7.63888e-12 0.00673503
1.40632 -8.83118e-12 0.0086374
1.44109 -1.11209e-11 0.0102161
1.47586 -1.25666e-11 0.011425
1.51064 -1.56521e-11 0.0126495
1.54542 -1.78992e-11 0.0144633
1.58021 -2.1428e-11 0.0178964
1.61499 -2.27654e-11 0.0208767
1.64979 -2.40773e-11 0.0240594
1.68458 -2.18018e-11 0.0243055
1.71938 -1.77269e-11 0.0180846
1.75419 -1.0617e-11 0.0115582
1.78899 -6.53336e-12 0.00814231
1.82381 -2.66463e-12 0.00248867
1.85862 -8.20484e-12 -0.00100068
1.89345 -1.71773e-11 0.00142127
1.92827 -3.68054e-11 0.0207907
1.9631 -4.14771e-11 0.0276477
1.99794 -4.197e-11 0.0498603
2.03278 -1.16252e-11 0.0677039
2.06762 3.93623e-12 0.0955928
2.10247 -2.37247e-11 0.107992
2.13733 -1.0256e-10 0.147273
2.17219 -1.72666e-10 0.186233
2.20705 -5.30163e-10 0.236155
2.24192 -7.29967e-10 0.137788
2.2768 2.63372e-10 -0.128726
2.31168 1.00463e-09 -0.257548
2.34657 1.70239e-09 -0.402353
2.38146 1.31846e-09 -0.30786
2.41636 6.71234e-10 -0.159064
2.45126 3.79334e-10 -0.0517138
2.48617 2.47008e-10 0.0101097
2.52109 2.81153e-10 0.036161
2.55601 8.61033e-10 -0.0854025
2.59094 1.08436e-09 -0.113982
2.62587 4.54417e-10 -0.0891289
2.66081 -1.55806e-10 -0.0293273
2.69576 -9.75879e-10 0.0348409
2.73071 -1.46313e-09 0.101926
2.76567 -1.55462e-09 0.119245
2.80064 -1.36805e-09 0.130362
2.83561 -9.13982e-10 0.0998886
2.87059 -5.51875e-10 0.0827225
2.90558 -2.28142e-10 0.0585106
2.94058 4.92339e-11 0.0437834
2.97558 2.8779e-10 0.00975004
3.01059 4.67869e-10 0.00486675
3.0456 4.48843e-10 -0.00528466
3.08063 3.46006e-10 0.00462997
3.11566 1.00003e-10 0.0203306
3.1507 -1.19667e-10 0.0368234
3.18574 -2.68944e-10 0.0490546
3.2208 -3.7058e-10 0.055006
3.25586 -3.03445e-10 0.0486586
3.29093 -2.18108e-10 0.0439054
3.32601 -6.77415e-11 0.0278868
3.36109 3.96524e-11 0.0225738
3.39619 7.49051e-11 0.0146993
3.43129 6.88805e-11 0.0153276
3.4664 9.64568e-12 0.0120745
3.50152 -1.05156e-10 0.0186514
3.53665 -2.33384e-10 0.0234145
3.57179 -3.08039e-10 0.0303105
3.60694 -3.27746e-10 0.0299937
3.64209 -3.19041e-10 0.032516
3.67726 -2.70822e-10 0.0297205
3.71243 -2.22376e-10 0.0293323
3.74761 -1.67231e-10 0.0249756
3.7828 -1.24055e-10 0.0239534
3.81801 -8.02544e-11 0.0217893
3.85322 -4.98001e-11 0.0203544
3.88844 -3.48426e-11 0.0160475
3.92367 -2.92872e-11 0.0156134
3.95891 -3.40782e-11 0.0151062
3.99416 -4.50961e-11 0.0151517
4.02942 -6.25228e-11 0.0147773
4.06469 -7.51339e-11 0.0149057
4.09997 -7.83495e-11 0.0154288
4.13526 -7.2635e-11 0.0145356
4.17056 -5.95683e-11 0.0131363
4.20587 -4.77943e-11 0.0116185
4.24119 -3.46063e-11 0.0113043
4.27653 -1.43297e-11 0.00841935
4.31187 -7.49234e-12 0.00720592
4.34722 -8.1057e-12 0.00511268
4.38259 -2.01341e-11 0.00649369
4.41797 -2.69563e-11 0.00395062
4.45335 -3.23914e-11 0.00367473
4.48875 -3.48833e-11 0.0020997
4.52416 -3.93163e-11 0.0055065
4.55958 -4.57677e-11 0.00565992
4.59502 -6.42699e-11 0.00985067
4.63046 -8.87943e-11 0.0115284
4.66592 -1.11537e-10 0.0159209
4.70139 -1.19563e-10 0.0145652
4.73687 -1.18166e-10 0.0150611
4.77237 -1.06282e-10 0.012158
4.80787 -9.75096e-11 0.0142055
4.84339 -9.43939e-11 0.0122307
4.87892 -9.78119e-11 0.0151976
4.91446 -1.03973e-10 0.0150169
4.95002 -1.02231e-10 0.0183727
4.98559 -8.64022e-11 0.0163745
5.02117 -6.70786e-11 0.0176107
5.05677 -4.53121e-11 0.0147616
5.09237 -3.31811e-11 0.0163959
5.128 -3.02043e-11 0.0139474
5.16363 -3.53507e-11 0.0154552
5.19928 -4.4206e-11 0.0134175
5.23494 -5.01469e-11 0.0148507
5.27062 -5.30051e-11 0.0119186
5.30631 -5.42193e-11 0.0123173
5.34201 -5.80335e-11 0.00989603
5.37773 -6.22472e-11 0.0117166
5.41346 -6.98145e-11 0.0111778
5.4492 -7.87214e-11 0.0154308
5.48497 -8.85693e-11 0.0177044
5.52074 -9.45386e-11 0.02301
5.55653 -9.89308e-11 0.0250005
5.59233 -1.00331e-10 0.0283071
5.62815 -9.92189e-11 0.0302406
5.66399 -9.4009e-11 0.034651
5.69984 -8.5779e-11 0.0384421
5.7357 -7.73209e-11 0.0458177
5.77158 -6.51347e-11 0.0546918
5.80748 -5.42165e-11 0.0672462
5.84339 -3.5776e-11 0.0824415
5.87932 -2.20391e-11 0.0997046
5.91526 4.68497e-12 0.124548
5.95122 2.07996e-11 0.163883
5.9872 6.01905e-11 0.2168
6.02319 6.37645e-11 0.279525
6.05919 9.07577e-11 0.342406
6.09522 2.47736e-11 0.39211
6.13126 4.69944e-11 0.410883
6.16732 -1.19514e-10 0.380032
6.20339 -2.66751e-10 0.311461
6.23949 -6.53537e-10 0.226599
6.27559 -4.32254e-10 0.187833
6.31172 -2.28116e-10 0.17655
6.34786 3.22548e-10 0.0917008
6.38403 9.37642e-10 -0.0204538
6.42021 1.41678e-09 -0.0897047
6.4564 1.88832e-09 -0.152473
6.49262 1.80602e-09 -0.100339
6.52885 1.56859e-09 -0.0198163
6.5651 9.6782e-10 0.0299408
6.60137 1.07667e-09 0.0418061
6.63766 1.65242e-09 -0.0243088
6.67397 2.39741e-09 -0.116021
6.71029 3.10021e-09 -0.217234
6.74664 3.32891e-09 -0.278376
6.783 1.90431e-09 -0.140146
6.81938 5.74613e-11 0.0253483
6.85579 -1.55841e-09 0.172602
6.89221 -2.60239e-09 0.284636
6.92865 -2.58106e-09 0.322214
6.96511 -2.21465e-09 0.294998
7.00159 -1.52297e-09 0.224523
7.0381 -9.95727e-10 0.173645
7.07462 -5.74477e-10 0.127985
7.11116 -2.3774e-10 0.0999846
7.14772 -3.58757e-11 0.0718729
7.18431 7.4947e-11 0.0633451
7.22091 -8.78139e-11 0.0693072
7.25754 -2.48203e-10 0.0761382
7.29418 -5.39461e-10 0.0860717
7.33085 -6.58453e-10 0.0933409
7.36754 -6.72557e-10 0.0960001
7.40425 -5.38432e-10 0.0823078
7.44099 -2.70111e-10 0.063069
7.47774 1.09676e-11 0.0402153
7.51452 2.93866e-10 0.0159474
7.55132 4.25478e-10 -0.00353802
7.58814 4.59994e-10 -0.0170942
7.62498 3.84541e-10 -0.0153087
7.66185 2.45741e-10 -0.0134611
7.69874 5.47708e-11 -0.0108724
7.73566 -8.08269e-11 -0.0071107
7.77259 -1.58269e-10 -0.0030554
7.80955 -1.98906e-10 0.00060526
7.84654 -1.8511e-10 0.00518441
7.88355 -1.72269e-10 0.00609991
7.92058 -1.42862e-10 0.00443671
7.95763 -1.16831e-10 0.00469029
7.99471 -8.5457e-11 0.00347348
8.03182 -5.95567e-11 0.00528544
8.06895 -4.99836e-11 0.00695069
8.1061 -4.0482e-11 0.00587942
8.14328 -4.33261e-11 0.00386023
8.18049 -5.15964e-11 0.00400034
8.21772 -6.00443e-11 0.00267001
8.25497 -5.61608e-11 0.00319357
8.29226 -3.97831e-11 0.000493766
8.32956 -9.5142e-12 -0.00471139
8.3669 2.78179e-11 -0.00954212
8.40426 6.5224e-11 -0.0129419
8.44165 1.02376e-10 -0.0149956
8.47906 1.23105e-10 -0.0141394
8.5165 1.31825e-10 -0.0158053
8.55397 1.24993e-10 -0.0166456
8.59146 1.11856e-10 -0.0160132
8.62899 9.39873e-11 -0.0153209
8.66654 6.84495e-11 -0.0112027
8.70412 4.50947e-11 -0.00830237
8.74172 2.26128e-11 -0.00650111
8.77936 6.90259e-12 -0.00611738
8.81702 -3.78064e-12 -0.00622699
8.85471 -1.00694e-11 -0.00576623
8.89244 -1.22484e-11 -0.00343743
8.93019 -1.05503e-11 -0.00349594
8.96797 -1.55284e-12 -0.00252051
9.00578 8.57329e-12 -0.00194424
9.04362 2.04808e-11 -0.000165917
9.08149 2.76255e-11 0.00136041
9.11939 3.3511e-11 0.0035604
9.15732 3.44458e-11 0.00553042
9.19528 3.07333e-11 0.00806805
9.23327 2.02939e-11 0.0122194
9.2713 9.67458e-12 0.0169895
9.30935 -1.68528e-14 0.0232652
9.34744 -1.08727e-11 0.0267186
9.38556 -1.74256e-11 0.0299235
9.42371 -2.51624e-11 0.0327533
9.46189 -3.23875e-11 0.0366015
9.50011 -4.33831e-11 0.0402073
9.53836 -5.24435e-11 0.0442014
9.57664 -6.73568e-11 0.0464903
9.61496 -8.1169e-11 0.0495687
9.65331 -9.88102e-11 0.0513913
9.69169 -1.19231e-10 0.0512917
9.73011 -1.40296e-10 0.0478442
9.76856 -1.63565e-10 0.0337212
9.80704 -1.88036e-10 0.00799776
9.84557 -2.28413e-10 -0.0325226
9.88412 -2.63976e-10 -0.0925794
9.92271 -2.82316e-10 -0.167202
9.96134 -3.44605e-10 -0.247254
10 -3.40363e-10 -0.324846
10.0387 -2.71145e-10 -0.37503
10.0774 -2.25837e-10 -0.398041
10.1162 -2.12771e-10 -0.379957
10.155 -2.48209e-10 -0.317784
10.1939 -2.02186e-11 -0.231284
10.2328 2.50534e-10 -0.134341
10.2717 4.17189e-10 -0.0634864
10.3106 8.27378e-10 -0.0397423
10.3496 1.60602e-09 -0.0542941
10.3887 1.65634e-09 -0.119285
10.4278 1.70686e-09 -0.219219
10.4669 1.51703e-09 -0.281634
10.506 1.35218e-09 -0.329568
10.5452 7.26121e-10 -0.270254
10.5845 1.60057e-10 -0.167489
10.6238 1.38642e-10 -0.0861785
10.6631 6.19789e-10 -0.105706
10.7024 1.13828e-09 -0.146988
10.7418 1.38192e-09 -0.177489
10.7813 1.32586e-09 -0.182609
10.8208 1.04968e-09 -0.170126
10.8603 6.56744e-10 -0.16156
10.8999 3.76956e-10 -0.149716
10.9395 3.22301e-10 -0.132753
10.9792 5.28284e-10 -0.0791507
11.0189 6.2778e-10 -0.0260521
11.0586 6.34817e-10 0.0177009
11.0984 4.71688e-10 0.0555727
11.1383 1.67512e-10 0.0844802
11.1781 -4.10027e-11 0.0945583
11.2181 -1.65244e-10 0.084099
11.2581 -2.35995e-10 0.0684943
11.2981 -3.73769e-10 0.0559728
11.3381 -6.22585e-10 0.0623809
11.3783 -8.81135e-10 0.0733381
11.4184 -1.09221e-09 0.0745518
11.4587 -9.03672e-10 0.0584845
11.4989 -3.68842e-10 0.025238
11.5392 2.16131e-10 -0.00106468
11.5796 7.34078e-10 -0.0133693
11.62 1.01058e-09 -0.0104904
11.6605 9.13046e-10 0.00379665
11.701 5.2777e-10 0.018494
11.7415 3.80601e-12 0.0351777
11.7822 -4.94698e-10 0.0488007
11.8228 -1.01512e-09 0.0703146
11.8636 -1.35501e-09 0.0952385
11.9043 -1.47516e-09 0.111018
11.9452 -1.34404e-09 0.116939
11.986 -1.09103e-09 0.107638
12.027 -7.86673e-10 0.0963409
12.068 -5.11811e-10 0.0815789
12.109 -2.8265e-10 0.0696616
12.1501 -7.69132e-11 0.0564273
12.1913 6.3463e-11 0.0476671
12.2325 1.60274e-10 0.0410409
12.2738 2.21373e-10 0.0366184
12.3151 2.53128e-10 0.0338437
12.3565 2.26446e-10 0.0343698
12.3979 2.06901e-10 0.0363684
12.4394 1.64552e-10 0.0387595
12.481 1.32713e-10 0.0404933
12.5226 9.30259e-11 0.0393066
12.5643 5.30184e-11 0.0363565
12.6061 1.89342e-11 0.0348131
12.6479 -5.29096e-11 0.0367411
12.6898 -1.09388e-10 0.0416227
12.7317 -1.82552e-10 0.0486117
12.7737 -2.30206e-10 0.0550925
12.8158 -2.62383e-10 0.0587315
12.8579 -2.71667e-10 0.0603507
12.9001 -2.74621e-10 0.0592211
12.9424 -2.6516e-10 0.0580106
12.9847 -2.597e-10 0.0565465
13.0271 -2.59604e-10 0.057136
13.0696 -2.65366e-10 0.0585829
13.1121 -2.83012e-10 0.0596057
13.1547 -2.9266e-10 0.0605673
13.1974 -2.91411e-10 0.0598296
13.2402 -2.62828e-10 0.0586215
13.283 -2.26222e-10 0.0561584
13.3259 -1.9568e-10 0.0546216
13.3689 -1.845e-10 0.0539874
13.4119 -1.94574e-10 0.0539457
13.455 -2.05987e-10 0.0532988
13.4982 -1.99849e-10 0.0501926
13.5415 -1.79918e-10 0.0439315
13.5848 -1.44636e-10 0.0340522
13.6283 -1.25147e-10 0.0215068
13.6718 -1.35289e-10 0.00577674
13.7153 -1.66597e-10 -0.0121831
13.759 -2.13055e-10 -0.0326444
13.8028 -2.56018e-10 -0.0581822
13.8466 -2.94454e-10 -0.0928858
13.8905 -3.28749e-10 -0.142934
13.9345 -3.51012e-10 -0.206771
13.9786 -3.75068e-10 -0.286876
14.0227 -3.8874e-10 -0.372371
14.067 -3.67165e-10 -0.458327
14.1113 -3.17911e-10 -0.515064
14.1558 -2.17822e-10 -0.514454
14.2003 1.96959e-11 -0.429217
14.2449 1.9154e-10 -0.234023
14.2896 3.35679e-10 0.0518573
14.3344 5.24818e-10 0.415926
14.3793 9.34735e-10 0.764558
14.4243 9.22642e-10 1.02753
14.4693 5.13424e-10 1.14847
14.5145 3.45641e-10 1.12224
14.5598 -1.11272e-09 1.0123
14.6052 -2.45835e-09 0.881072
14.6506 -3.62029e-09 0.75973
14.6962 -4.12031e-09 0.723579
14.7419 -4.54802e-09 0.758629
14.7877 -4.67928e-09 0.806919
14.8336 -4.19652e-09 0.755944
14.8796 -3.194e-09 0.593855
14.9257 -2.00755e-09 0.363811
14.9719 -1.0871e-09 0.153916
15.0182 -6.59245e-10 0.0212693
15.0647 -2.36061e-10 -0.0293018
15.1112 6.01424e-11 -0.0247468
15.1579 5.30746e-10 0.0154315
15.2047 8.13061e-10 0.0583513
15.2516 9.68261e-10 0.0929285
15.2986 9.81721e-10 0.10158
15.3458 1.03575e-09 0.0824968
15.393 1.12444e-09 0.0310851
15.4404 1.25164e-09 -0.026622
15.488 1.14386e-09 -0.0564594
15.5356 7.41566e-10 -0.0463368
15.5834 3.05257e-10 -0.0456093
15.6313 7.76165e-10 -0.0841868
15.6794 1.82751e-09 -0.147501
15.7276 3.20606e-09 -0.195593
15.7759 4.09877e-09 -0.221918
15.8243 4.07015e-09 -0.22549
15.873 3.22905e-09 -0.213533
15.9217 1.94174e-09 -0.168931
15.9706 5.09572e-10 -0.0871802
16.0197 -6.59803e-10 0.00850193
16.0689 -1.2876e-09 0.0675006
16.1182 -1.3718e-09 0.0879044
16.1677 -1.12204e-09 0.0753427
16.2174 -7.96774e-10 0.0580925
16.2672 -4.68961e-10 0.0367658
16.3172 -1.69438e-10 0.0138101
16.3674 4.83819e-11 -0.00630106
16.4177 2.18289e-10 -0.020818
16.4682 3.0404e-10 -0.0241745
16.5189 3.48385e-10 -0.0210352
16.5697 3.3692e-10 -0.0153124
16.6208 3.02955e-10 -0.015271
16.672 2.80127e-10 -0.0191174
16.7234 2.34418e-10 -0.0226929
16.775 1.67229e-10 -0.0246624
16.8268 6.07635e-11 -0.0196308
16.8787 -8.30193e-11 -0.00911444
16.9309 -1.58372e-10 0.0032049
16.9833 -1.98414e-10 0.011324
17.0359 -1.76968e-10 0.013761
17.0887 -1.33012e-10 0.010561
17.1418 -8.11695e-11 0.00438653
17.195 -3.66498e-11 3.37939e-05
17.2485 -1.32229e-11 -0.00124529
17.3022 -6.32546e-12 -0.00162005
17.3562 -5.38914e-12 -0.00150236
17.4104 -7.57138e-12 0.00175223
17.4648 -1.25724e-11 0.00569383
17.5195 -1.52059e-11 0.00658393
17.5744 -1.10265e-11 0.00299649
17.6296 -1.24091e-11 -0.00227975
17.6851 -2.45332e-11 -0.0109708
17.7408 -4.79803e-11 -0.0265691
17.7969 -7.40867e-11 -0.0481017
17.8532 -5.97117e-11 -0.0662233
17.9098 1.38692e-11 -0.0645395
17.9667 1.02601e-10 -0.0339841
18.0239 1.39126e-10 0.0176142
18.0815 9.54312e-11 0.080691
18.1393 3.19432e-11 0.148087
18.1975 5.59984e-11 0.199716
18.256 2.36927e-10 0.214927
18.3149 3.02296e-10 0.187092
18.3742 1.34276e-10 0.132952
18.4338 -1.13449e-10 0.0731087
18.4938 -1.52147e-10 0.0200625
18.5542 1.90357e-10 -0.0225045
18.615 6.75177e-10 -0.059949
18.6762 9.81734e-10 -0.106207
18.7379 1.06326e-09 -0.156236
18.8 8.10501e-10 -0.148109
18.8625 3.87326e-10 -0.0902724
18.9255 -4.9415e-10 0.0310664
18.9891 -2.10997e-09 0.259487
19.0531 -3.45858e-09 0.473498
19.1177 -3.27061e-09 0.497823
19.1828 -1.03146e-09 0.263389
19.2484 2.05868e-09 -0.0873375
19.3147 4.58429e-09 -0.388438
19.3816 4.95987e-09 -0.482306
19.4491 3.55636e-09 -0.384359
19.5173 2.05163e-09 -0.26696
19.5862 9.87349e-10 -0.161963
19.6558 4.12213e-10 -0.0667027
19.7262 3.3184e-11 0.0256534
19.7974 -2.44631e-10 0.102315
19.8694 -5.48692e-10 0.121912
19.9423 -6.41021e-10 0.084008
20.0162 -4.76211e-10 0.0440437
20.091 -2.34557e-10 0.0308733
20.1669 -2.54506e-11 0.0356214
20.244 1.46194e-11 0.0399067
20.3222 -8.2806e-11 0.0380295
20.4016 -1.9774e-10 0.0317558
20.4825 -2.33398e-10 0.0301979
20.5648 -1.72494e-10 0.0312512
20.6487 -1.17761e-10 0.0335663
20.7344 -1.57827e-10 0.0394267
20.8219 -2.22231e-10 0.0388572
20.9115 -2.46862e-10 0.0367985
21.0034 -2.36163e-10 0.0302927
21.0979 -3.01668e-10 0.0189358
21.1952 -3.70228e-10 0.00940906
21.2959 -2.97607e-10 0.00372203
21.4004 -1.89472e-10 0.00734987
21.5093 -1.18573e-10 -0.0011431
21.6237 -1.28993e-10 -0.0184027
21.7448 -5.98716e-10 -0.068154
21.8747 -1.54968e-09 -0.229837
22.0165 -2.13498e-09 -0.501803
22.1768 -1.71121e-09 -0.536517
22.3723 -3.05009e-10 0.0226053


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1Classic/vANOOffP_FRG.txt <==
-22.3723 -3.05009e-10 0.0226051
-22.1768 -1.71121e-09 -0.536517
-22.0165 -2.13498e-09 -0.501803
-21.8747 -1.54968e-09 -0.229837
-21.7448 -5.98716e-10 -0.0681543
-21.6237 -1.28993e-10 -0.0184027
-21.5093 -1.18573e-10 -0.00114334
-21.4004 -1.89472e-10 0.00734984
-21.2959 -2.97607e-10 0.00372179
-21.1952 -3.70228e-10 0.00940903
-21.0979 -3.01668e-10 0.0189355
-21.0034 -2.36163e-10 0.0302926
-20.9115 -2.46862e-10 0.0367983
-20.8219 -2.22231e-10 0.0388572
-20.7344 -1.57827e-10 0.0394264
-20.6487 -1.17761e-10 0.0335663
-20.5648 -1.72494e-10 0.0312509
-20.4825 -2.33398e-10 0.0301979
-20.4016 -1.9774e-10 0.0317555
-20.3222 -8.2806e-11 0.0380294
-20.244 1.46194e-11 0.0399064
-20.1669 -2.54507e-11 0.0356214
-20.091 -2.34557e-10 0.030873
-20.0162 -4.76211e-10 0.0440437
-19.9423 -6.41021e-10 0.0840077
-19.8694 -5.48692e-10 0.121912
-19.7974 -2.44631e-10 0.102314
-19.7262 3.3184e-11 0.0256534
-19.6558 4.12213e-10 -0.066703
-19.5862 9.87349e-10 -0.161963
-19.5173 2.05163e-09 -0.26696
-19.4491 3.55636e-09 -0.384359
-19.3816 4.95987e-09 -0.482306
-19.3147 4.58429e-09 -0.388438
-19.2484 2.05868e-09 -0.0873379
-19.1828 -1.03146e-09 0.263389
-19.1177 -3.27061e-09 0.497823
-19.0531 -3.45858e-09 0.473498
-18.9891 -2.10997e-09 0.259486
-18.9255 -4.9415e-10 0.0310664
-18.8625 3.87326e-10 -0.0902727
-18.8 8.10501e-10 -0.148109
-18.7379 1.06326e-09 -0.156236
-18.6762 9.81734e-10 -0.106207
-18.615 6.75177e-10 -0.0599494
-18.5542 1.90357e-10 -0.0225045
-18.4938 -1.52147e-10 0.0200621
-18.4338 -1.13449e-10 0.0731087
-18.3742 1.34276e-10 0.132952
-18.3149 3.02296e-10 0.187092
-18.256 2.36927e-10 0.214926
-18.1975 5.59984e-11 0.199716
-18.1393 3.19431e-11 0.148087
-18.0815 9.54312e-11 0.080691
-18.0239 1.39126e-10 0.0176137
-17.9667 1.02601e-10 -0.0339841
-17.9098 1.38691e-11 -0.06454
-17.8532 -5.97117e-11 -0.0662232
-17.7969 -7.40867e-11 -0.0481021
-17.7408 -4.79803e-11 -0.0265691
-17.6851 -2.45333e-11 -0.0109713
-17.6296 -1.24091e-11 -0.00227972
-17.5744 -1.10266e-11 0.00299599
-17.5195 -1.52059e-11 0.00658396
-17.4648 -1.25725e-11 0.00569332
-17.4104 -7.57139e-12 0.00175226
-17.3562 -5.38921e-12 -0.00150289
-17.3022 -6.32546e-12 -0.00162002
-17.2485 -1.3223e-11 -0.00124584
-17.195 -3.66498e-11 3.38264e-05
-17.1418 -8.11696e-11 0.00438596
-17.0887 -1.33012e-10 0.0105611
-17.0359 -1.76969e-10 0.0137604
-16.9833 -1.98414e-10 0.011324
-16.9309 -1.58372e-10 0.00320429
-16.8787 -8.30193e-11 -0.00911441
-16.8268 6.07634e-11 -0.0196314
-16.775 1.67229e-10 -0.0246624
-16.7234 2.34418e-10 -0.0226935
-16.672 2.80127e-10 -0.0191174
-16.6208 3.02954e-10 -0.0152717
-16.5697 3.3692e-10 -0.0153125
-16.5189 3.48385e-10 -0.0210361
-16.4682 3.0404e-10 -0.0241748
-16.4177 2.18289e-10 -0.0208193
-16.3674 4.83819e-11 -0.00630194
-16.3172 -1.69438e-10 0.013808
-16.2672 -4.68961e-10 0.036764
-16.2174 -7.96774e-10 0.0580892
-16.1677 -1.12204e-09 0.07534
-16.1182 -1.3718e-09 0.087901
-16.0689 -1.2876e-09 0.0674987
-16.0197 -6.59804e-10 0.00850045
-15.9706 5.09572e-10 -0.0871795
-15.9217 1.94174e-09 -0.16893
-15.873 3.22905e-09 -0.213531
-15.8243 4.07015e-09 -0.22549
-15.7759 4.09877e-09 -0.221918
-15.7276 3.20606e-09 -0.195595
-15.6794 1.82751e-09 -0.147502
-15.6313 7.76165e-10 -0.0841874
-15.5834 3.05257e-10 -0.045608
-15.5356 7.41566e-10 -0.0463369
-15.488 1.14386e-09 -0.0564598
-15.4404 1.25164e-09 -0.0266243
-15.393 1.12444e-09 0.0310845
-15.3458 1.03575e-09 0.0824964
-15.2986 9.81721e-10 0.101581
-15.2516 9.68261e-10 0.0929273
-15.2047 8.13061e-10 0.0583502
-15.1579 5.30746e-10 0.0154296
-15.1112 6.01423e-11 -0.0247462
-15.0647 -2.36061e-10 -0.0293022
-15.0182 -6.59245e-10 0.021269
-14.9719 -1.0871e-09 0.153914
-14.9257 -2.00755e-09 0.363811
-14.8796 -3.194e-09 0.593855
-14.8336 -4.19652e-09 0.755944
-14.7877 -4.67928e-09 0.806916
-14.7419 -4.54802e-09 0.758629
-14.6962 -4.12031e-09 0.723578
-14.6506 -3.62029e-09 0.759731
-14.6052 -2.45835e-09 0.88107
-14.5598 -1.11272e-09 1.01229
-14.5145 3.45641e-10 1.12224
-14.4693 5.13424e-10 1.14847
-14.4243 9.22641e-10 1.02753
-14.3793 9.34735e-10 0.764557
-14.3344 5.24818e-10 0.415924
-14.2896 3.35679e-10 0.0518572
-14.2449 1.9154e-10 -0.234026
-14.2003 1.96958e-11 -0.429217
-14.1558 -2.17822e-10 -0.514456
-14.1113 -3.17911e-10 -0.515065
-14.067 -3.67165e-10 -0.458331
-14.0227 -3.8874e-10 -0.372372
-13.9786 -3.75068e-10 -0.286879
-13.9345 -3.51012e-10 -0.206773
-13.8905 -3.28749e-10 -0.142938
-13.8466 -2.94454e-10 -0.0928866
-13.8028 -2.56018e-10 -0.0581861
-13.759 -2.13055e-10 -0.0326468
-13.7153 -1.66598e-10 -0.0121877
-13.6718 -1.35289e-10 0.00577511
-13.6283 -1.25147e-10 0.0215009
-13.5848 -1.44636e-10 0.034049
-13.5415 -1.79918e-10 0.0439256
-13.4982 -1.99849e-10 0.0501889
-13.455 -2.05987e-10 0.0532903
-13.4119 -1.94574e-10 0.053941
-13.3689 -1.84501e-10 0.053978
-13.3259 -1.9568e-10 0.0546143
-13.283 -2.26223e-10 0.0561458
-13.2402 -2.62828e-10 0.0586124
-13.1974 -2.91412e-10 0.0598123
-13.1547 -2.9266e-10 0.0605524
-13.1121 -2.83013e-10 0.0595817
-13.0696 -2.65366e-10 0.0585591
-13.0271 -2.59605e-10 0.0570962
-12.9847 -2.597e-10 0.0565034
-12.9424 -2.6516e-10 0.0579358
-12.9001 -2.74621e-10 0.0591204
-12.8579 -2.7167e-10 0.0601561
-12.8158 -2.62381e-10 0.0583709
-12.7737 -2.30205e-10 0.054182
-12.7317 -1.82543e-10 0.0475664
-12.6898 -1.09382e-10 0.0410731
-12.6479 -5.29089e-11 0.0364859
-12.6061 1.89363e-11 0.0346818
-12.5643 5.30196e-11 0.0362711
-12.5226 9.30273e-11 0.0392535
-12.481 1.32713e-10 0.0404516
-12.4394 1.64553e-10 0.0387325
-12.3979 2.06901e-10 0.036343
-12.3565 2.26447e-10 0.0343537
-12.3151 2.53128e-10 0.0338273
-12.2738 2.21374e-10 0.0366073
-12.2325 1.60274e-10 0.0410291
-12.1913 6.34638e-11 0.0476602
-12.1501 -7.69132e-11 0.0564175
-12.109 -2.82649e-10 0.0696569
-12.068 -5.11811e-10 0.0815715
-12.027 -7.86673e-10 0.096337
-11.986 -1.09103e-09 0.107632
-11.9452 -1.34404e-09 0.116937
-11.9043 -1.47516e-09 0.111012
-11.8636 -1.35501e-09 0.0952374
-11.8228 -1.01512e-09 0.0703095
-11.7822 -4.94697e-10 0.0487996
-11.7415 3.80592e-12 0.0351734
-11.701 5.27771e-10 0.0184938
-11.6605 9.13046e-10 0.00379189
-11.62 1.01058e-09 -0.0104896
-11.5796 7.34077e-10 -0.013374
-11.5392 2.16131e-10 -0.0010639
-11.4989 -3.68842e-10 0.025234
-11.4587 -9.03671e-10 0.0584854
-11.4184 -1.09221e-09 0.0745477
-11.3783 -8.81134e-10 0.07334
-11.3381 -6.22586e-10 0.0623762
-11.2981 -3.73768e-10 0.055975
-11.2581 -2.35996e-10 0.0684902
-11.2181 -1.65243e-10 0.0841008
-11.1781 -4.1003e-11 0.0945545
-11.1383 1.67513e-10 0.0844823
-11.0984 4.71687e-10 0.0555684
-11.0586 6.34818e-10 0.0177037
-11.0189 6.2778e-10 -0.0260565
-10.9792 5.28285e-10 -0.0791482
-10.9395 3.22301e-10 -0.132757
-10.8999 3.76956e-10 -0.149714
-10.8603 6.56744e-10 -0.161564
-10.8208 1.04968e-09 -0.170123
-10.7813 1.32586e-09 -0.182612
-10.7418 1.38193e-09 -0.177487
-10.7024 1.13828e-09 -0.146991
-10.6631 6.1979e-10 -0.105704
-10.6238 1.38642e-10 -0.0861809
-10.5845 1.60057e-10 -0.167488
-10.5452 7.26121e-10 -0.270256
-10.506 1.35218e-09 -0.329567
-10.4669 1.51703e-09 -0.281636
-10.4278 1.70686e-09 -0.219218
-10.3887 1.65634e-09 -0.119287
-10.3496 1.60602e-09 -0.0542938
-10.3106 8.27378e-10 -0.0397428
-10.2717 4.17189e-10 -0.0634869
-10.2328 2.50534e-10 -0.134341
-10.1939 -2.02186e-11 -0.231284
-10.155 -2.48208e-10 -0.317784
-10.1162 -2.12771e-10 -0.379958
-10.0774 -2.25837e-10 -0.398041
-10.0387 -2.71145e-10 -0.375031
-10 -3.40362e-10 -0.324845
-9.96134 -3.44605e-10 -0.247256
-9.92271 -2.82316e-10 -0.167201
-9.88412 -2.63976e-10 -0.0925812
-9.84557 -2.28413e-10 -0.0325216
-9.80704 -1.88036e-10 0.00799648
-9.76856 -1.63565e-10 0.0337219
-9.73011 -1.40296e-10 0.047843
-9.69169 -1.19231e-10 0.0512926
-9.65331 -9.88104e-11 0.0513899
-9.61496 -8.11687e-11 0.0495697
-9.57664 -6.73568e-11 0.0464891
-9.53836 -5.24434e-11 0.0442019
-9.50011 -4.3383e-11 0.0402069
-9.46189 -3.23875e-11 0.036601
-9.42371 -2.51622e-11 0.0327537
-9.38556 -1.74256e-11 0.0299226
-9.34744 -1.08724e-11 0.0267192
-9.30935 -1.69361e-14 0.0232642
-9.2713 9.67489e-12 0.0169902
-9.23327 2.02937e-11 0.0122182
-9.19528 3.07338e-11 0.00806932
-9.15732 3.44454e-11 0.00552847
-9.11939 3.35115e-11 0.00356246
-9.08149 2.76251e-11 0.00135779
-9.04362 2.04814e-11 -0.000163422
-9.00578 8.57293e-12 -0.00194696
-8.96797 -1.55234e-12 -0.00251819
-8.93019 -1.05506e-11 -0.0034983
-8.89244 -1.2248e-11 -0.00343549
-8.85471 -1.00696e-11 -0.00576831
-8.81702 -3.78022e-12 -0.00622514
-8.77936 6.90235e-12 -0.00611948
-8.74172 2.26132e-11 -0.00649919
-8.70412 4.50945e-11 -0.00830444
-8.66654 6.84498e-11 -0.011201
-8.62899 9.39873e-11 -0.0153224
-8.59146 1.11856e-10 -0.0160123
-8.55397 1.24993e-10 -0.0166462
-8.5165 1.31825e-10 -0.0158053
-8.47906 1.23106e-10 -0.0141392
-8.44165 1.02376e-10 -0.0149962
-8.40426 6.52242e-11 -0.0129414
-8.3669 2.78177e-11 -0.0095428
-8.32956 -9.51391e-12 -0.00471083
-8.29226 -3.97832e-11 0.000492999
-8.25497 -5.61605e-11 0.00319432
-8.21772 -6.00445e-11 0.00266893
-8.18049 -5.1596e-11 0.0040015
-8.14328 -4.33264e-11 0.00385875
-8.1061 -4.04815e-11 0.00588088
-8.06895 -4.99839e-11 0.00694913
-8.03182 -5.95563e-11 0.00528671
-7.99471 -8.54571e-11 0.00347238
-7.95763 -1.16831e-10 0.00469091
-7.92058 -1.42862e-10 0.00443638
-7.88355 -1.72269e-10 0.00609977
-7.84654 -1.8511e-10 0.00518474
-7.80955 -1.98906e-10 0.00060462
-7.77259 -1.58269e-10 -0.00305471
-7.73566 -8.0827e-11 -0.00711159
-7.69874 5.47711e-11 -0.0108715
-7.66185 2.45741e-10 -0.0134622
-7.62498 3.84541e-10 -0.0153074
-7.58814 4.59994e-10 -0.0170957
-7.55132 4.25479e-10 -0.00353627
-7.51452 2.93866e-10 0.0159453
-7.47774 1.09681e-11 0.0402176
-7.44099 -2.70111e-10 0.0630666
-7.40425 -5.38431e-10 0.0823102
-7.36754 -6.72557e-10 0.0959978
-7.33085 -6.58452e-10 0.0933429
-7.29418 -5.39461e-10 0.08607
-7.25754 -2.48203e-10 0.0761395
-7.22091 -8.7814e-11 0.0693062
-7.18431 7.49471e-11 0.0633458
-7.14772 -3.58756e-11 0.0718724
-7.11116 -2.3774e-10 0.0999849
-7.07462 -5.74477e-10 0.127985
-7.0381 -9.95727e-10 0.173645
-7.00159 -1.52297e-09 0.224523
-6.96511 -2.21465e-09 0.294997
-6.92865 -2.58106e-09 0.322214
-6.89221 -2.60239e-09 0.284635
-6.85579 -1.55841e-09 0.172603
-6.81938 5.7461e-11 0.0253471
-6.783 1.90431e-09 -0.140145
-6.74664 3.32891e-09 -0.278377
-6.71029 3.10021e-09 -0.217233
-6.67397 2.39741e-09 -0.116022
-6.63766 1.65242e-09 -0.0243077
-6.60137 1.07667e-09 0.0418053
-6.5651 9.6782e-10 0.0299412
-6.52885 1.56859e-09 -0.0198163
-6.49262 1.80602e-09 -0.100339
-6.4564 1.88832e-09 -0.152472
-6.42021 1.41678e-09 -0.0897057
-6.38403 9.37642e-10 -0.0204527
-6.34786 3.22548e-10 0.0916995
-6.31172 -2.28115e-10 0.176551
-6.27559 -4.32255e-10 0.187832
-6.23949 -6.53537e-10 0.226601
-6.20339 -2.66752e-10 0.31146
-6.16732 -1.19514e-10 0.380033
-6.13126 4.69941e-11 0.410881
-6.09522 2.4774e-11 0.392112
-6.05919 9.07574e-11 0.342404
-6.02319 6.3765e-11 0.279527
-5.9872 6.01903e-11 0.216798
-5.95122 2.08001e-11 0.163884
-5.91526 4.6848e-12 0.124547
-5.87932 -2.20388e-11 0.0997058
-5.84339 -3.5776e-11 0.0824407
-5.80748 -5.42164e-11 0.0672466
-5.77158 -6.51345e-11 0.0546917
-5.7357 -7.7321e-11 0.0458173
-5.69984 -8.57787e-11 0.0384428
-5.66399 -9.40092e-11 0.03465
-5.62815 -9.92184e-11 0.0302418
-5.59233 -1.00331e-10 0.0283058
-5.55653 -9.89303e-11 0.0250018
-5.52074 -9.45388e-11 0.0230088
-5.48497 -8.85689e-11 0.0177055
-5.4492 -7.87215e-11 0.0154299
-5.41346 -6.98142e-11 0.0111785
-5.37773 -6.22472e-11 0.0117161
-5.34201 -5.80333e-11 0.00989636
-5.30631 -5.42193e-11 0.0123171
-5.27062 -5.3005e-11 0.0119186
-5.23494 -5.01468e-11 0.0148509
-5.19928 -4.42059e-11 0.0134172
-5.16363 -3.53506e-11 0.0154556
-5.128 -3.02043e-11 0.0139469
-5.09237 -3.31808e-11 0.0163967
-5.05677 -4.53122e-11 0.0147607
-5.02117 -6.70783e-11 0.0176118
-4.98559 -8.64024e-11 0.0163732
-4.95002 -1.02231e-10 0.0183742
-4.91446 -1.03974e-10 0.0150152
-4.87892 -9.78114e-11 0.0151994
-4.84339 -9.43942e-11 0.0122288
-4.80787 -9.75091e-11 0.0142074
-4.77237 -1.06283e-10 0.0121561
-4.73687 -1.18165e-10 0.0150629
-4.70139 -1.19564e-10 0.0145637
-4.66592 -1.11537e-10 0.0159222
-4.63046 -8.87943e-11 0.0115275
-4.59502 -6.42698e-11 0.00985126
-4.55958 -4.57676e-11 0.00565972
-4.52416 -3.93164e-11 0.00550633
-4.48875 -3.4883e-11 0.00210022
-4.45335 -3.23915e-11 0.00367392
-4.41797 -2.69559e-11 0.00395167
-4.38259 -2.01343e-11 0.00649248
-4.34722 -8.10524e-12 0.00511397
-4.31187 -7.49257e-12 0.00720463
-4.27653 -1.43293e-11 0.00842057
-4.24119 -3.46064e-11 0.0113032
-4.20587 -4.77939e-11 0.0116194
-4.17056 -5.95684e-11 0.0131356
-4.13526 -7.26348e-11 0.0145361
-4.09997 -7.83494e-11 0.0154286
-4.06469 -7.51337e-11 0.0149057
-4.02942 -6.25226e-11 0.0147775
-3.99416 -4.5096e-11 0.0151513
-3.95891 -3.4078e-11 0.0151068
-3.92367 -2.92872e-11 0.0156127
-3.88844 -3.48423e-11 0.0160483
-3.85322 -4.98001e-11 0.0203534
-3.81801 -8.02541e-11 0.0217903
-3.7828 -1.24055e-10 0.0239524
-3.74761 -1.67231e-10 0.0249767
-3.71243 -2.22376e-10 0.0293311
-3.67726 -2.70822e-10 0.0297218
-3.64209 -3.19042e-10 0.0325148
-3.60694 -3.27746e-10 0.029995
-3.57179 -3.08039e-10 0.0303092
-3.53665 -2.33384e-10 0.0234159
-3.50152 -1.05156e-10 0.0186501
-3.4664 9.64609e-12 0.0120758
-3.43129 6.88804e-11 0.0153264
-3.39619 7.49054e-11 0.0147003
-3.36109 3.96524e-11 0.0225729
-3.32601 -6.77413e-11 0.0278875
-3.29093 -2.18108e-10 0.0439049
-3.25586 -3.03445e-10 0.0486588
-3.2208 -3.7058e-10 0.055006
-3.18574 -2.68944e-10 0.0490543
-3.1507 -1.19667e-10 0.0368239
-3.11566 1.00003e-10 0.0203298
-3.08063 3.46006e-10 0.00463097
-3.0456 4.48842e-10 -0.00528584
-3.01059 4.6787e-10 0.00486805
-2.97558 2.87789e-10 0.00974867
-2.94058 4.92345e-11 0.0437848
-2.90558 -2.28142e-10 0.0585092
-2.87059 -5.51874e-10 0.0827237
-2.83561 -9.13982e-10 0.0998876
-2.80064 -1.36805e-09 0.130362
-2.76567 -1.55462e-09 0.119245
-2.73071 -1.46313e-09 0.101926
-2.69576 -9.75879e-10 0.0348411
-2.66081 -1.55806e-10 -0.0293278
-2.62587 4.54417e-10 -0.089128
-2.59094 1.08436e-09 -0.113983
-2.55601 8.61034e-10 -0.085401
-2.52109 2.81153e-10 0.0361592
-2.48617 2.47008e-10 0.0101117
-2.45126 3.79333e-10 -0.0517158
-2.41636 6.71235e-10 -0.159062
-2.38146 1.31846e-09 -0.307862
-2.34657 1.70239e-09 -0.402351
-2.31168 1.00463e-09 -0.25755
-2.2768 2.63373e-10 -0.128724
-2.24192 -7.29967e-10 0.137787
-2.20705 -5.30162e-10 0.236156
-2.17219 -1.72666e-10 0.186232
-2.13733 -1.0256e-10 0.147274
-2.10247 -2.37245e-11 0.107992
-2.06762 3.93637e-12 0.0955928
-2.03278 -1.16248e-11 0.0677042
-1.99794 -4.197e-11 0.0498597
-1.9631 -4.14766e-11 0.0276485
-1.92827 -3.68055e-11 0.0207898
-1.89345 -1.71767e-11 0.00142232
-1.85862 -8.20493e-12 -0.00100182
-1.82381 -2.66404e-12 0.00248984
-1.78899 -6.53344e-12 0.00814115
-1.75419 -1.06164e-11 0.0115593
-1.71938 -1.77269e-11 0.0180836
-1.68458 -2.18013e-11 0.0243063
-1.64979 -2.40773e-11 0.0240588
-1.61499 -2.2765e-11 0.0208772
-1.58021 -2.14278e-11 0.0178961
-1.54542 -1.78988e-11 0.0144634
-1.51064 -1.56518e-11 0.0126496
-1.47586 -1.25664e-11 0.0114247
-1.44109 -1.11205e-11 0.0102166
-1.40632 -8.83102e-12 0.00863668
-1.37155 -7.63835e-12 0.0067359
-1.33679 -5.54997e-12 0.00425058
-1.30203 -4.0585e-12 0.00206119
-1.26727 -1.97785e-12 0.000181451
-1.23251 -6.02635e-13 -0.000565631
-1.19776 6.58597e-13 -0.000416022
-1.16301 9.13308e-13 -2.81992e-06
-1.12827 1.18958e-12 0.0004566
-1.09352 6.95534e-13 0.000611146
-1.05878 5.13665e-13 0.000554058
-1.02405 1.57491e-13 0.000639271
-0.989309 1.46393e-13 0.000566714
-0.954576 -2.38254e-14 0.000576572
-0.919844 4.79493e-14 0.000475822
-0.885115 -1.11992e-14 0.000336766
-0.850388 2.91665e-14 0.000205366
-0.815663 -2.17765e-14 -8.56228e-06
-0.78094 -2.9054e-14 -0.000291581
-0.746219 -1.82891e-13 -0.000406831
-0.711499 -1.65716e-13 -0.000454114
-0.676781 -1.62474e-13 -0.000328767
-0.642065 -2.23346e-13 -0.000142229
-0.60735 -1.4239e-13 0.00013975
-0.572637 -1.31457e-13 0.00040333
-0.537925 -2.46672e-13 0.00066831
-0.503214 -2.43331e-13 0.000780532
-0.468504 -3.4498e-13 0.00103034
-0.433796 -1.84258e-13 0.00110358
-0.399089 -3.24999e-13 0.00126313
-0.364382 -4.29159e-13 0.00121295
-0.329676 -5.08225e-13 0.00139793
-0.294972 -5.29123e-13 0.0013072
-0.260267 -6.5045e-13 0.00192581
-0.225564 -1.22629e-12 0.00195045
-0.190861 -1.95151e-12 0.003577
-0.156158 -3.10858e-12 0.00312941
-0.121456 -5.67513e-12 0.00802122
-0.0867541 -7.95295e-12 0.00975589
-0.0520524 -3.53104e-11 0.0466468
-0.0173508 -5.55131e-11 0.0384583
0.0173508 -5.55131e-11 0.0384583
0.0520524 -3.53104e-11 0.0466468
0.0867541 -7.95295e-12 0.00975589
0.121456 -5.67513e-12 0.00802122
0.156158 -3.10858e-12 0.00312941
0.190861 -1.95151e-12 0.003577
0.225564 -1.22629e-12 0.00195045
0.260267 -6.5045e-13 0.00192581
0.294972 -5.29123e-13 0.0013072
0.329676 -5.08225e-13 0.00139793
0.364382 -4.29159e-13 0.00121295
0.399089 -3.24999e-13 0.00126313
0.433796 -1.84258e-13 0.00110358
0.468504 -3.4498e-13 0.00103034
0.503214 -2.43331e-13 0.000780532
0.537925 -2.46672e-13 0.00066831
0.572637 -1.31457e-13 0.00040333
0.60735 -1.4239e-13 0.00013975
0.642065 -2.23346e-13 -0.000142229
0.676781 -1.62474e-13 -0.000328767
0.711499 -1.65716e-13 -0.000454114
0.746219 -1.82891e-13 -0.000406831
0.78094 -2.9054e-14 -0.000291581
0.815663 -2.17765e-14 -8.56228e-06
0.850388 2.91665e-14 0.000205366
0.885115 -1.11992e-14 0.000336766
0.919844 4.79493e-14 0.000475822
0.954576 -2.38254e-14 0.000576572
0.989309 1.46393e-13 0.000566714
1.02405 1.57491e-13 0.000639271
1.05878 5.13665e-13 0.000554058
1.09352 6.95534e-13 0.000611146
1.12827 1.18958e-12 0.0004566
1.16301 9.13308e-13 -2.81992e-06
1.19776 6.58597e-13 -0.000416022
1.23251 -6.02635e-13 -0.000565631
1.26727 -1.97785e-12 0.000181451
1.30203 -4.0585e-12 0.00206119
1.33679 -5.54997e-12 0.00425058
1.37155 -7.63835e-12 0.0067359
1.40632 -8.83102e-12 0.00863668
1.44109 -1.11205e-11 0.0102166
1.47586 -1.25664e-11 0.0114247
1.51064 -1.56518e-11 0.0126496
1.54542 -1.78988e-11 0.0144634
1.58021 -2.14278e-11 0.0178961
1.61499 -2.2765e-11 0.0208772
1.64979 -2.40773e-11 0.0240588
1.68458 -2.18013e-11 0.0243063
1.71938 -1.77269e-11 0.0180836
1.75419 -1.06164e-11 0.0115593
1.78899 -6.53344e-12 0.00814115
1.82381 -2.66404e-12 0.00248984
1.85862 -8.20493e-12 -0.00100182
1.89345 -1.71767e-11 0.00142232
1.92827 -3.68055e-11 0.0207898
1.9631 -4.14766e-11 0.0276485
1.99794 -4.197e-11 0.0498597
2.03278 -1.16248e-11 0.0677042
2.06762 3.93637e-12 0.0955928
2.10247 -2.37245e-11 0.107992
2.13733 -1.0256e-10 0.147274
2.17219 -1.72666e-10 0.186232
2.20705 -5.30162e-10 0.236156
2.24192 -7.29967e-10 0.137787
2.2768 2.63373e-10 -0.128724
2.31168 1.00463e-09 -0.25755
2.34657 1.70239e-09 -0.402351
2.38146 1.31846e-09 -0.307862
2.41636 6.71235e-10 -0.159062
2.45126 3.79333e-10 -0.0517158
2.48617 2.47008e-10 0.0101117
2.52109 2.81153e-10 0.0361592
2.55601 8.61034e-10 -0.085401
2.59094 1.08436e-09 -0.113983
2.62587 4.54417e-10 -0.089128
2.66081 -1.55806e-10 -0.0293278
2.69576 -9.75879e-10 0.0348411
2.73071 -1.46313e-09 0.101926
2.76567 -1.55462e-09 0.119245
2.80064 -1.36805e-09 0.130362
2.83561 -9.13982e-10 0.0998876
2.87059 -5.51874e-10 0.0827237
2.90558 -2.28142e-10 0.0585092
2.94058 4.92345e-11 0.0437848
2.97558 2.87789e-10 0.00974867
3.01059 4.6787e-10 0.00486805
3.0456 4.48842e-10 -0.00528584
3.08063 3.46006e-10 0.00463097
3.11566 1.00003e-10 0.0203298
3.1507 -1.19667e-10 0.0368239
3.18574 -2.68944e-10 0.0490543
3.2208 -3.7058e-10 0.055006
3.25586 -3.03445e-10 0.0486588
3.29093 -2.18108e-10 0.0439049
3.32601 -6.77413e-11 0.0278875
3.36109 3.96524e-11 0.0225729
3.39619 7.49054e-11 0.0147003
3.43129 6.88804e-11 0.0153264
3.4664 9.64609e-12 0.0120758
3.50152 -1.05156e-10 0.0186501
3.53665 -2.33384e-10 0.0234159
3.57179 -3.08039e-10 0.0303092
3.60694 -3.27746e-10 0.029995
3.64209 -3.19042e-10 0.0325148
3.67726 -2.70822e-10 0.0297218
3.71243 -2.22376e-10 0.0293311
3.74761 -1.67231e-10 0.0249767
3.7828 -1.24055e-10 0.0239524
3.81801 -8.02541e-11 0.0217903
3.85322 -4.98001e-11 0.0203534
3.88844 -3.48423e-11 0.0160483
3.92367 -2.92872e-11 0.0156127
3.95891 -3.4078e-11 0.0151068
3.99416 -4.5096e-11 0.0151513
4.02942 -6.25226e-11 0.0147775
4.06469 -7.51337e-11 0.0149057
4.09997 -7.83494e-11 0.0154286
4.13526 -7.26348e-11 0.0145361
4.17056 -5.95684e-11 0.0131356
4.20587 -4.77939e-11 0.0116194
4.24119 -3.46064e-11 0.0113032
4.27653 -1.43293e-11 0.00842057
4.31187 -7.49257e-12 0.00720463
4.34722 -8.10524e-12 0.00511397
4.38259 -2.01343e-11 0.00649248
4.41797 -2.69559e-11 0.00395167
4.45335 -3.23915e-11 0.00367392
4.48875 -3.4883e-11 0.00210022
4.52416 -3.93164e-11 0.00550633
4.55958 -4.57676e-11 0.00565972
4.59502 -6.42698e-11 0.00985126
4.63046 -8.87943e-11 0.0115275
4.66592 -1.11537e-10 0.0159222
4.70139 -1.19564e-10 0.0145637
4.73687 -1.18165e-10 0.0150629
4.77237 -1.06283e-10 0.0121561
4.80787 -9.75091e-11 0.0142074
4.84339 -9.43942e-11 0.0122288
4.87892 -9.78114e-11 0.0151994
4.91446 -1.03974e-10 0.0150152
4.95002 -1.02231e-10 0.0183742
4.98559 -8.64024e-11 0.0163732
5.02117 -6.70783e-11 0.0176118
5.05677 -4.53122e-11 0.0147607
5.09237 -3.31808e-11 0.0163967
5.128 -3.02043e-11 0.0139469
5.16363 -3.53506e-11 0.0154556
5.19928 -4.42059e-11 0.0134172
5.23494 -5.01468e-11 0.0148509
5.27062 -5.3005e-11 0.0119186
5.30631 -5.42193e-11 0.0123171
5.34201 -5.80333e-11 0.00989636
5.37773 -6.22472e-11 0.0117161
5.41346 -6.98142e-11 0.0111785
5.4492 -7.87215e-11 0.0154299
5.48497 -8.85689e-11 0.0177055
5.52074 -9.45388e-11 0.0230088
5.55653 -9.89303e-11 0.0250018
5.59233 -1.00331e-10 0.0283058
5.62815 -9.92184e-11 0.0302418
5.66399 -9.40092e-11 0.03465
5.69984 -8.57787e-11 0.0384428
5.7357 -7.7321e-11 0.0458173
5.77158 -6.51345e-11 0.0546917
5.80748 -5.42164e-11 0.0672466
5.84339 -3.5776e-11 0.0824407
5.87932 -2.20388e-11 0.0997058
5.91526 4.6848e-12 0.124547
5.95122 2.08001e-11 0.163884
5.9872 6.01903e-11 0.216798
6.02319 6.3765e-11 0.279527
6.05919 9.07574e-11 0.342404
6.09522 2.4774e-11 0.392112
6.13126 4.69941e-11 0.410881
6.16732 -1.19514e-10 0.380033
6.20339 -2.66752e-10 0.31146
6.23949 -6.53537e-10 0.226601
6.27559 -4.32255e-10 0.187832
6.31172 -2.28115e-10 0.176551
6.34786 3.22548e-10 0.0916995
6.38403 9.37642e-10 -0.0204527
6.42021 1.41678e-09 -0.0897057
6.4564 1.88832e-09 -0.152472
6.49262 1.80602e-09 -0.100339
6.52885 1.56859e-09 -0.0198163
6.5651 9.6782e-10 0.0299412
6.60137 1.07667e-09 0.0418053
6.63766 1.65242e-09 -0.0243077
6.67397 2.39741e-09 -0.116022
6.71029 3.10021e-09 -0.217233
6.74664 3.32891e-09 -0.278377
6.783 1.90431e-09 -0.140145
6.81938 5.7461e-11 0.0253471
6.85579 -1.55841e-09 0.172603
6.89221 -2.60239e-09 0.284635
6.92865 -2.58106e-09 0.322214
6.96511 -2.21465e-09 0.294997
7.00159 -1.52297e-09 0.224523
7.0381 -9.95727e-10 0.173645
7.07462 -5.74477e-10 0.127985
7.11116 -2.3774e-10 0.0999849
7.14772 -3.58756e-11 0.0718724
7.18431 7.49471e-11 0.0633458
7.22091 -8.7814e-11 0.0693062
7.25754 -2.48203e-10 0.0761395
7.29418 -5.39461e-10 0.08607
7.33085 -6.58452e-10 0.0933429
7.36754 -6.72557e-10 0.0959978
7.40425 -5.38431e-10 0.0823102
7.44099 -2.70111e-10 0.0630666
7.47774 1.09681e-11 0.0402176
7.51452 2.93866e-10 0.0159453
7.55132 4.25479e-10 -0.00353627
7.58814 4.59994e-10 -0.0170957
7.62498 3.84541e-10 -0.0153074
7.66185 2.45741e-10 -0.0134622
7.69874 5.47711e-11 -0.0108715
7.73566 -8.0827e-11 -0.00711159
7.77259 -1.58269e-10 -0.00305471
7.80955 -1.98906e-10 0.00060462
7.84654 -1.8511e-10 0.00518474
7.88355 -1.72269e-10 0.00609977
7.92058 -1.42862e-10 0.00443638
7.95763 -1.16831e-10 0.00469091
7.99471 -8.54571e-11 0.00347238
8.03182 -5.95563e-11 0.00528671
8.06895 -4.99839e-11 0.00694913
8.1061 -4.04815e-11 0.00588088
8.14328 -4.33264e-11 0.00385875
8.18049 -5.1596e-11 0.0040015
8.21772 -6.00445e-11 0.00266893
8.25497 -5.61605e-11 0.00319432
8.29226 -3.97832e-11 0.000492999
8.32956 -9.51391e-12 -0.00471083
8.3669 2.78177e-11 -0.0095428
8.40426 6.52242e-11 -0.0129414
8.44165 1.02376e-10 -0.0149962
8.47906 1.23106e-10 -0.0141392
8.5165 1.31825e-10 -0.0158053
8.55397 1.24993e-10 -0.0166462
8.59146 1.11856e-10 -0.0160123
8.62899 9.39873e-11 -0.0153224
8.66654 6.84498e-11 -0.011201
8.70412 4.50945e-11 -0.00830444
8.74172 2.26132e-11 -0.00649919
8.77936 6.90235e-12 -0.00611948
8.81702 -3.78022e-12 -0.00622514
8.85471 -1.00696e-11 -0.00576831
8.89244 -1.2248e-11 -0.00343549
8.93019 -1.05506e-11 -0.0034983
8.96797 -1.55234e-12 -0.00251819
9.00578 8.57293e-12 -0.00194696
9.04362 2.04814e-11 -0.000163422
9.08149 2.76251e-11 0.00135779
9.11939 3.35115e-11 0.00356246
9.15732 3.44454e-11 0.00552847
9.19528 3.07338e-11 0.00806932
9.23327 2.02937e-11 0.0122182
9.2713 9.67489e-12 0.0169902
9.30935 -1.69361e-14 0.0232642
9.34744 -1.08724e-11 0.0267192
9.38556 -1.74256e-11 0.0299226
9.42371 -2.51622e-11 0.0327537
9.46189 -3.23875e-11 0.036601
9.50011 -4.3383e-11 0.0402069
9.53836 -5.24434e-11 0.0442019
9.57664 -6.73568e-11 0.0464891
9.61496 -8.11687e-11 0.0495697
9.65331 -9.88104e-11 0.0513899
9.69169 -1.19231e-10 0.0512926
9.73011 -1.40296e-10 0.047843
9.76856 -1.63565e-10 0.0337219
9.80704 -1.88036e-10 0.00799648
9.84557 -2.28413e-10 -0.0325216
9.88412 -2.63976e-10 -0.0925812
9.92271 -2.82316e-10 -0.167201
9.96134 -3.44605e-10 -0.247256
10 -3.40362e-10 -0.324845
10.0387 -2.71145e-10 -0.375031
10.0774 -2.25837e-10 -0.398041
10.1162 -2.12771e-10 -0.379958
10.155 -2.48208e-10 -0.317784
10.1939 -2.02186e-11 -0.231284
10.2328 2.50534e-10 -0.134341
10.2717 4.17189e-10 -0.0634869
10.3106 8.27378e-10 -0.0397428
10.3496 1.60602e-09 -0.0542938
10.3887 1.65634e-09 -0.119287
10.4278 1.70686e-09 -0.219218
10.4669 1.51703e-09 -0.281636
10.506 1.35218e-09 -0.329567
10.5452 7.26121e-10 -0.270256
10.5845 1.60057e-10 -0.167488
10.6238 1.38642e-10 -0.0861809
10.6631 6.1979e-10 -0.105704
10.7024 1.13828e-09 -0.146991
10.7418 1.38193e-09 -0.177487
10.7813 1.32586e-09 -0.182612
10.8208 1.04968e-09 -0.170123
10.8603 6.56744e-10 -0.161564
10.8999 3.76956e-10 -0.149714
10.9395 3.22301e-10 -0.132757
10.9792 5.28285e-10 -0.0791482
11.0189 6.2778e-10 -0.0260565
11.0586 6.34818e-10 0.0177037
11.0984 4.71687e-10 0.0555684
11.1383 1.67513e-10 0.0844823
11.1781 -4.1003e-11 0.0945545
11.2181 -1.65243e-10 0.0841008
11.2581 -2.35996e-10 0.0684902
11.2981 -3.73768e-10 0.055975
11.3381 -6.22586e-10 0.0623762
11.3783 -8.81134e-10 0.07334
11.4184 -1.09221e-09 0.0745477
11.4587 -9.03671e-10 0.0584854
11.4989 -3.68842e-10 0.025234
11.5392 2.16131e-10 -0.0010639
11.5796 7.34077e-10 -0.013374
11.62 1.01058e-09 -0.0104896
11.6605 9.13046e-10 0.00379189
11.701 5.27771e-10 0.0184938
11.7415 3.80592e-12 0.0351734
11.7822 -4.94697e-10 0.0487996
11.8228 -1.01512e-09 0.0703095
11.8636 -1.35501e-09 0.0952374
11.9043 -1.47516e-09 0.111012
11.9452 -1.34404e-09 0.116937
11.986 -1.09103e-09 0.107632
12.027 -7.86673e-10 0.096337
12.068 -5.11811e-10 0.0815715
12.109 -2.82649e-10 0.0696569
12.1501 -7.69132e-11 0.0564175
12.1913 6.34638e-11 0.0476602
12.2325 1.60274e-10 0.0410291
12.2738 2.21374e-10 0.0366073
12.3151 2.53128e-10 0.0338273
12.3565 2.26447e-10 0.0343537
12.3979 2.06901e-10 0.036343
12.4394 1.64553e-10 0.0387325
12.481 1.32713e-10 0.0404516
12.5226 9.30273e-11 0.0392535
12.5643 5.30196e-11 0.0362711
12.6061 1.89363e-11 0.0346818
12.6479 -5.29089e-11 0.0364859
12.6898 -1.09382e-10 0.0410731
12.7317 -1.82543e-10 0.0475664
12.7737 -2.30205e-10 0.054182
12.8158 -2.62381e-10 0.0583709
12.8579 -2.7167e-10 0.0601561
12.9001 -2.74621e-10 0.0591204
12.9424 -2.6516e-10 0.0579358
12.9847 -2.597e-10 0.0565034
13.0271 -2.59605e-10 0.0570962
13.0696 -2.65366e-10 0.0585591
13.1121 -2.83013e-10 0.0595817
13.1547 -2.9266e-10 0.0605524
13.1974 -2.91412e-10 0.0598123
13.2402 -2.62828e-10 0.0586124
13.283 -2.26223e-10 0.0561458
13.3259 -1.9568e-10 0.0546143
13.3689 -1.84501e-10 0.053978
13.4119 -1.94574e-10 0.053941
13.455 -2.05987e-10 0.0532903
13.4982 -1.99849e-10 0.0501889
13.5415 -1.79918e-10 0.0439256
13.5848 -1.44636e-10 0.034049
13.6283 -1.25147e-10 0.0215009
13.6718 -1.35289e-10 0.00577511
13.7153 -1.66598e-10 -0.0121877
13.759 -2.13055e-10 -0.0326468
13.8028 -2.56018e-10 -0.0581861
13.8466 -2.94454e-10 -0.0928866
13.8905 -3.28749e-10 -0.142938
13.9345 -3.51012e-10 -0.206773
13.9786 -3.75068e-10 -0.286879
14.0227 -3.8874e-10 -0.372372
14.067 -3.67165e-10 -0.458331
14.1113 -3.17911e-10 -0.515065
14.1558 -2.17822e-10 -0.514456
14.2003 1.96958e-11 -0.429217
14.2449 1.9154e-10 -0.234026
14.2896 3.35679e-10 0.0518572
14.3344 5.24818e-10 0.415924
14.3793 9.34735e-10 0.764557
14.4243 9.22641e-10 1.02753
14.4693 5.13424e-10 1.14847
14.5145 3.45641e-10 1.12224
14.5598 -1.11272e-09 1.01229
14.6052 -2.45835e-09 0.88107
14.6506 -3.62029e-09 0.759731
14.6962 -4.12031e-09 0.723578
14.7419 -4.54802e-09 0.758629
14.7877 -4.67928e-09 0.806916
14.8336 -4.19652e-09 0.755944
14.8796 -3.194e-09 0.593855
14.9257 -2.00755e-09 0.363811
14.9719 -1.0871e-09 0.153914
15.0182 -6.59245e-10 0.021269
15.0647 -2.36061e-10 -0.0293022
15.1112 6.01423e-11 -0.0247462
15.1579 5.30746e-10 0.0154296
15.2047 8.13061e-10 0.0583502
15.2516 9.68261e-10 0.0929273
15.2986 9.81721e-10 0.101581
15.3458 1.03575e-09 0.0824964
15.393 1.12444e-09 0.0310845
15.4404 1.25164e-09 -0.0266243
15.488 1.14386e-09 -0.0564598
15.5356 7.41566e-10 -0.0463369
15.5834 3.05257e-10 -0.045608
15.6313 7.76165e-10 -0.0841874
15.6794 1.82751e-09 -0.147502
15.7276 3.20606e-09 -0.195595
15.7759 4.09877e-09 -0.221918
15.8243 4.07015e-09 -0.22549
15.873 3.22905e-09 -0.213531
15.9217 1.94174e-09 -0.16893
15.9706 5.09572e-10 -0.0871795
16.0197 -6.59804e-10 0.00850045
16.0689 -1.2876e-09 0.0674987
16.1182 -1.3718e-09 0.087901
16.1677 -1.12204e-09 0.07534
16.2174 -7.96774e-10 0.0580892
16.2672 -4.68961e-10 0.036764
16.3172 -1.69438e-10 0.013808
16.3674 4.83819e-11 -0.00630194
16.4177 2.18289e-10 -0.0208193
16.4682 3.0404e-10 -0.0241748
16.5189 3.48385e-10 -0.0210361
16.5697 3.3692e-10 -0.0153125
16.6208 3.02954e-10 -0.0152717
16.672 2.80127e-10 -0.0191174
16.7234 2.34418e-10 -0.0226935
16.775 1.67229e-10 -0.0246624
16.8268 6.07634e-11 -0.0196314
16.8787 -8.30193e-11 -0.00911441
16.9309 -1.58372e-10 0.00320429
16.9833 -1.98414e-10 0.011324
17.0359 -1.76969e-10 0.0137604
17.0887 -1.33012e-10 0.0105611
17.1418 -8.11696e-11 0.00438596
17.195 -3.66498e-11 3.38264e-05
17.2485 -1.3223e-11 -0.00124584
17.3022 -6.32546e-12 -0.00162002
17.3562 -5.38921e-12 -0.00150289
17.4104 -7.57139e-12 0.00175226
17.4648 -1.25725e-11 0.00569332
17.5195 -1.52059e-11 0.00658396
17.5744 -1.10266e-11 0.00299599
17.6296 -1.24091e-11 -0.00227972
17.6851 -2.45333e-11 -0.0109713
17.7408 -4.79803e-11 -0.0265691
17.7969 -7.40867e-11 -0.0481021
17.8532 -5.97117e-11 -0.0662232
17.9098 1.38691e-11 -0.06454
17.9667 1.02601e-10 -0.0339841
18.0239 1.39126e-10 0.0176137
18.0815 9.54312e-11 0.080691
18.1393 3.19431e-11 0.148087
18.1975 5.59984e-11 0.199716
18.256 2.36927e-10 0.214926
18.3149 3.02296e-10 0.187092
18.3742 1.34276e-10 0.132952
18.4338 -1.13449e-10 0.0731087
18.4938 -1.52147e-10 0.0200621
18.5542 1.90357e-10 -0.0225045
18.615 6.75177e-10 -0.0599494
18.6762 9.81734e-10 -0.106207
18.7379 1.06326e-09 -0.156236
18.8 8.10501e-10 -0.148109
18.8625 3.87326e-10 -0.0902727
18.9255 -4.9415e-10 0.0310664
18.9891 -2.10997e-09 0.259486
19.0531 -3.45858e-09 0.473498
19.1177 -3.27061e-09 0.497823
19.1828 -1.03146e-09 0.263389
19.2484 2.05868e-09 -0.0873379
19.3147 4.58429e-09 -0.388438
19.3816 4.95987e-09 -0.482306
19.4491 3.55636e-09 -0.384359
19.5173 2.05163e-09 -0.26696
19.5862 9.87349e-10 -0.161963
19.6558 4.12213e-10 -0.066703
19.7262 3.3184e-11 0.0256534
19.7974 -2.44631e-10 0.102314
19.8694 -5.48692e-10 0.121912
19.9423 -6.41021e-10 0.0840077
20.0162 -4.76211e-10 0.0440437
20.091 -2.34557e-10 0.030873
20.1669 -2.54507e-11 0.0356214
20.244 1.46194e-11 0.0399064
20.3222 -8.2806e-11 0.0380294
20.4016 -1.9774e-10 0.0317555
20.4825 -2.33398e-10 0.0301979
20.5648 -1.72494e-10 0.0312509
20.6487 -1.17761e-10 0.0335663
20.7344 -1.57827e-10 0.0394264
20.8219 -2.22231e-10 0.0388572
20.9115 -2.46862e-10 0.0367983
21.0034 -2.36163e-10 0.0302926
21.0979 -3.01668e-10 0.0189355
21.1952 -3.70228e-10 0.00940903
21.2959 -2.97607e-10 0.00372179
21.4004 -1.89472e-10 0.00734984
21.5093 -1.18573e-10 -0.00114334
21.6237 -1.28993e-10 -0.0184027
21.7448 -5.98716e-10 -0.0681543
21.8747 -1.54968e-09 -0.229837
22.0165 -2.13498e-09 -0.501803
22.1768 -1.71121e-09 -0.536517
22.3723 -3.05009e-10 0.0226051


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1Classic/vCLADiaP_FRG_K.txt <==
-22.3723 -0.160069 0.0226053
-22.1768 -0.246811 -0.536517
-22.0165 -0.177809 -0.501803
-21.8747 -0.0755509 -0.229837
-21.7448 0.00476972 -0.068154
-21.6237 0.0478397 -0.0184027
-21.5093 0.00369842 -0.0011431
-21.4004 -0.0689028 0.00734987
-21.2959 -0.0828361 0.00372203
-21.1952 -0.0338688 0.00940906
-21.0979 0.0417571 0.0189358
-21.0034 0.104918 0.0302927
-20.9115 0.136986 0.0367985
-20.8219 0.127649 0.0388572
-20.7344 0.0251027 0.0394267
-20.6487 -0.0512222 0.0335663
-20.5648 -0.0747473 0.0312512
-20.4825 -0.0738938 0.0301979
-20.4016 -0.0529602 0.0317558
-20.3222 -0.0323442 0.0380295
-20.244 -0.00531251 0.0399067
-20.1669 0.046553 0.0356214
-20.091 0.0865018 0.0308733
-20.0162 0.0497747 0.0440437
-19.9423 -0.0363766 0.084008
-19.8694 -0.161459 0.121912
-19.7974 -0.262229 0.102315
-19.7262 -0.25352 0.0256534
-19.6558 -0.0914849 -0.0667027
-19.5862 0.175961 -0.161963
-19.5173 0.514969 -0.26696
-19.4491 0.861411 -0.384359
-19.3816 1.13892 -0.482306
-19.3147 0.970742 -0.388438
-19.2484 0.395252 -0.0873375
-19.1828 -0.168421 0.263389
-19.1177 -0.513893 0.497823
-19.0531 -0.525884 0.473498
-18.9891 -0.33837 0.259487
-18.9255 -0.134278 0.0310664
-18.8625 -0.0193497 -0.0902724
-18.8 0.0386505 -0.148109
-18.7379 0.0405212 -0.156236
-18.6762 0.00837096 -0.106207
-18.615 0.00213099 -0.059949
-18.5542 0.0153819 -0.0225045
-18.4938 0.0373516 0.0200625
-18.4338 0.0689228 0.0731087
-18.3742 0.0842689 0.132952
-18.3149 0.0762924 0.187092
-18.256 0.0481465 0.214927
-18.1975 0.0191426 0.199716
-18.1393 -0.00323966 0.148087
-18.0815 -0.0205971 0.080691
-18.0239 -0.027198 0.0176142
-17.9667 -0.0220457 -0.0339841
-17.9098 -0.0103704 -0.0645395
-17.8532 0.00396219 -0.0662233
-17.7969 0.00787708 -0.0481017
-17.7408 0.0102351 -0.0265691
-17.6851 0.00889564 -0.0109708
-17.6296 0.011413 -0.00227975
-17.5744 0.00247312 0.00299649
-17.5195 -0.00224012 0.00658393
-17.4648 -0.00187929 0.00569383
-17.4104 -0.00511082 0.00175223
-17.3562 -0.00414404 -0.00150236
-17.3022 -0.00158458 -0.00162005
-17.2485 0.00268604 -0.00124529
-17.195 0.0127483 3.37938e-05
-17.1418 0.0129828 0.00438653
-17.0887 -0.00164036 0.010561
-17.0359 -0.0105684 0.013761
-16.9833 -0.0120929 0.011324
-16.9309 0.000886007 0.0032049
-16.8787 0.0245191 -0.00911444
-16.8268 0.0600661 -0.0196308
-16.775 0.0917005 -0.0246624
-16.7234 0.106543 -0.0226929
-16.672 0.112347 -0.0191174
-16.6208 0.0840156 -0.015271
-16.5697 0.0541869 -0.0153124
-16.5189 0.0412353 -0.0210352
-16.4682 0.0497619 -0.0241745
-16.4177 0.0698069 -0.020818
-16.3674 0.087706 -0.00630106
-16.3172 0.0941971 0.0138101
-16.2672 0.0887496 0.0367658
-16.2174 0.0444421 0.0580925
-16.1677 -0.0196559 0.0753427
-16.1182 -0.106247 0.0879044
-16.0689 -0.162032 0.0675005
-16.0197 -0.143336 0.00850193
-15.9706 -0.0534734 -0.0871802
-15.9217 0.0515747 -0.168931
-15.873 0.0975408 -0.213533
-15.8243 0.0860318 -0.22549
-15.7759 0.0513722 -0.221918
-15.7276 0.0310533 -0.195593
-15.6794 0.00903802 -0.147501
-15.6313 -0.0254884 -0.0841868
-15.5834 -0.0216333 -0.0456093
-15.5356 -0.0192987 -0.0463368
-15.488 0.013485 -0.0564594
-15.4404 0.0428968 -0.026622
-15.393 0.0512021 0.0310851
-15.3458 0.0589427 0.0824968
-15.2986 -0.00322325 0.10158
-15.2516 -0.10182 0.0929285
-15.2047 -0.208645 0.0583513
-15.1579 -0.297005 0.0154315
-15.1112 -0.34867 -0.0247468
-15.0647 -0.343899 -0.0293018
-15.0182 -0.320961 0.0212693
-14.9719 -0.352374 0.153916
-14.9257 -0.452471 0.363811
-14.8796 -0.643812 0.593855
-14.8336 -0.846331 0.755944
-14.7877 -0.981551 0.806919
-14.7419 -1.0373 0.758629
-14.6962 -1.07646 0.723579
-14.6506 -1.06288 0.75973
-14.6052 -0.917622 0.881072
-14.5598 -0.702353 1.0123
-14.5145 -0.518347 1.12224
-14.4693 -0.532971 1.14847
-14.4243 -0.48671 1.02753
-14.3793 -0.446308 0.764558
-14.3344 -0.403641 0.415926
-14.2896 -0.331692 0.0518573
-14.2449 -0.246872 -0.234023
-14.2003 -0.135302 -0.429217
-14.1558 -0.0346913 -0.514454
-14.1113 0.0411675 -0.515064
-14.067 0.0823312 -0.458327
-14.0227 0.09812 -0.372371
-13.9786 0.0973183 -0.286876
-13.9345 0.0839176 -0.206771
-13.8905 0.0700789 -0.142934
-13.8466 0.0628865 -0.0928858
-13.8028 0.0688502 -0.0581822
-13.759 0.0706868 -0.0326444
-13.7153 0.0734753 -0.0121831
-13.6718 0.0612469 0.00577674
-13.6283 0.0419894 0.0215068
-13.5848 0.0214841 0.0340522
-13.5415 0.00113269 0.0439315
-13.4982 -0.0118265 0.0501926
-13.455 -0.0157453 0.0532988
-13.4119 -0.0080377 0.0539457
-13.3689 -0.00197152 0.0539874
-13.3259 0.00512993 0.0546216
-13.283 0.00951499 0.0561584
-13.2402 0.0112875 0.0586215
-13.1974 0.00996282 0.0598296
-13.1547 -0.000792323 0.0605673
-13.1121 -0.0117739 0.0596057
-13.0696 -0.0287284 0.0585829
-13.0271 -0.037637 0.057136
-12.9847 -0.047933 0.0565465
-12.9424 -0.0534415 0.0580106
-12.9001 -0.0599423 0.0592211
-12.8579 -0.0576287 0.0603507
-12.8158 -0.0545943 0.0587315
-12.7737 -0.0511283 0.0550925
-12.7317 -0.0442152 0.0486117
-12.6898 -0.0388364 0.0416227
-12.6479 -0.031376 0.0367411
-12.6061 -0.0339455 0.0348131
-12.5643 -0.0390016 0.0363565
-12.5226 -0.0513529 0.0393066
-12.481 -0.0479707 0.0404933
-12.4394 -0.0384293 0.0387595
-12.3979 -0.0250742 0.0363684
-12.3565 -0.010277 0.0343698
-12.3151 -0.00635459 0.0338437
-12.2738 -0.0141202 0.0366184
-12.2325 -0.0290996 0.0410409
-12.1913 -0.045516 0.0476671
-12.1501 -0.0518482 0.0564273
-12.109 -0.0536491 0.0696616
-12.068 -0.0495425 0.0815789
-12.027 -0.0503344 0.0963409
-11.986 -0.0471782 0.107638
-11.9452 -0.0555326 0.116939
-11.9043 -0.0729728 0.111018
-11.8636 -0.0906091 0.0952385
-11.8228 -0.0923267 0.0703146
-11.7822 -0.0787747 0.0488007
-11.7415 -0.0696782 0.0351777
-11.701 -0.0599317 0.018494
-11.6605 -0.0529962 0.00379665
-11.62 -0.0265498 -0.0104904
-11.5796 -0.00565719 -0.0133693
-11.5392 0.0203143 -0.00106468
-11.4989 0.0171991 0.025238
-11.4587 -0.00958544 0.0584845
-11.4184 -0.0352084 0.0745518
-11.3783 -0.0720222 0.0733381
-11.3381 -0.0771609 0.0623809
-11.2981 -0.0724926 0.0559728
-11.2581 -0.028774 0.0684943
-11.2181 0.0283885 0.084099
-11.1781 0.10103 0.0945583
-11.1383 0.147522 0.0844802
-11.0984 0.165531 0.0555727
-11.0586 0.143959 0.0177009
-11.0189 0.0686767 -0.0260521
-10.9792 0.0539757 -0.0791507
-10.9395 0.124063 -0.132753
-10.8999 0.226415 -0.149716
-10.8603 0.355001 -0.16156
-10.8208 0.452163 -0.170126
-10.7813 0.51241 -0.182609
-10.7418 0.482205 -0.177489
-10.7024 0.376515 -0.146988
-10.6631 0.160308 -0.105706
-10.6238 0.0295321 -0.0861785
-10.5845 0.0942922 -0.167489
-10.5452 0.269834 -0.270254
-10.506 0.402186 -0.329568
-10.4669 0.408488 -0.281634
-10.4278 0.40216 -0.219219
-10.3887 0.324897 -0.119285
-10.3496 0.265906 -0.054294
-10.3106 0.105669 -0.0397423
-10.2717 0.0253959 -0.0634864
-10.2328 0.00461164 -0.134341
-10.1939 0.00551806 -0.231284
-10.155 0.0273258 -0.317784
-10.1162 0.0720301 -0.379957
-10.0774 0.114632 -0.398041
-10.0387 0.154547 -0.37503
-10 0.188697 -0.324846
-9.96134 0.195843 -0.247254
-9.92271 0.180112 -0.167202
-9.88412 0.141997 -0.0925794
-9.84557 0.0981797 -0.0325226
-9.80704 0.0721769 0.00799776
-9.76856 0.0563178 0.0337212
-9.73011 0.0522724 0.0478442
-9.69169 0.0510705 0.0512917
-9.65331 0.0435232 0.0513913
-9.61496 0.0372081 0.0495687
-9.57664 0.026667 0.0464903
-9.53836 0.0137599 0.0442014
-9.50011 0.00445289 0.0402073
-9.46189 -0.00388249 0.0366015
-9.42371 -0.00980913 0.0327533
-9.38556 -0.0135137 0.0299235
-9.34744 -0.0184991 0.0267186
-9.30935 -0.0194385 0.0232652
-9.2713 -0.0187261 0.0169895
-9.23327 -0.0149152 0.0122194
-9.19528 -0.00868257 0.00806805
-9.15732 -0.00352239 0.00553042
-9.11939 -0.00201485 0.0035604
-9.08149 0.000683868 0.00136041
-9.04362 0.00396935 -0.000165917
-9.00578 0.00922188 -0.00194424
-8.96797 0.0166759 -0.00252051
-8.93019 0.0223791 -0.00349594
-8.89244 0.0282861 -0.00343743
-8.85471 0.0335086 -0.00576623
-8.81702 0.0368884 -0.00622699
-8.77936 0.0378906 -0.00611738
-8.74172 0.0401236 -0.00650111
-8.70412 0.0438384 -0.00830237
-8.66654 0.0621915 -0.0112027
-8.62899 0.0793158 -0.0153209
-8.59146 0.0907168 -0.0160132
-8.55397 0.0989592 -0.0166456
-8.5165 0.0961102 -0.0158053
-8.47906 0.0923992 -0.0141394
-8.44165 0.0876507 -0.0149956
-8.40426 0.0822711 -0.0129419
-8.3669 0.0795709 -0.00954211
-8.32956 0.0707968 -0.00471138
-8.29226 0.0539083 0.000493766
-8.25497 0.0416452 0.00319357
-8.21772 0.0269408 0.00267001
-8.18049 0.0181159 0.00400034
-8.14328 0.0134583 0.00386023
-8.1061 0.00521094 0.00587942
-8.06895 0.000214234 0.00695069
-8.03182 0.000164085 0.00528544
-7.99471 -0.00187761 0.00347348
-7.95763 0.00213556 0.00469029
-7.92058 0.00607046 0.00443671
-7.88355 0.00161172 0.00609991
-7.84654 0.00293141 0.00518441
-7.80955 -0.00156411 0.00060526
-7.77259 -0.000320942 -0.0030554
-7.73566 0.0120227 -0.00711071
-7.69874 0.0153717 -0.0108724
-7.66185 0.0109561 -0.0134611
-7.62498 0.0124556 -0.0153087
-7.58814 0.00976528 -0.0170942
-7.55132 0.0223127 -0.00353802
-7.51452 0.0416697 0.0159474
-7.47774 0.0345646 0.0402153
-7.44099 0.0121894 0.063069
-7.40425 -0.0273609 0.0823078
-7.36754 -0.0710758 0.0960001
-7.33085 -0.0804751 0.0933409
-7.29418 -0.0785164 0.0860717
-7.25754 -0.0687396 0.0761382
-7.22091 -0.0551334 0.0693072
-7.18431 -0.0356911 0.0633451
-7.14772 -0.00504802 0.0718729
-7.11116 0.0525676 0.0999846
-7.07462 0.0899301 0.127985
-7.0381 0.0794657 0.173645
-7.00159 0.0529774 0.224523
-6.96511 -0.00670126 0.294998
-6.92865 0.0158861 0.322214
-6.89221 0.0856054 0.284636
-6.85579 0.148867 0.172602
-6.81938 0.156019 0.0253483
-6.783 0.169347 -0.140146
-6.74664 0.105375 -0.278376
-6.71029 0.0451895 -0.217234
-6.67397 0.0584412 -0.116021
-6.63766 -0.0193237 -0.0243088
-6.60137 -0.0122321 0.0418061
-6.5651 0.0573406 0.0299408
-6.52885 0.136311 -0.0198163
-6.49262 0.246762 -0.100339
-6.4564 0.264117 -0.152473
-6.42021 0.189828 -0.0897047
-6.38403 0.105265 -0.0204538
-6.34786 -0.0899963 0.0917008
-6.31172 -0.22668 0.17655
-6.27559 -0.234338 0.187833
-6.23949 -0.285398 0.226599
-6.20339 -0.171889 0.311461
-6.16732 -0.126562 0.380032
-6.13126 -0.098597 0.410883
-6.09522 -0.0957908 0.39211
-6.05919 -0.0911971 0.342406
-6.02319 -0.0759577 0.279525
-5.9872 -0.0401041 0.2168
-5.95122 -0.0292662 0.163883
-5.91526 -0.034254 0.124548
-5.87932 -0.0482231 0.0997046
-5.84339 -0.0646225 0.0824415
-5.80748 -0.0614275 0.0672462
-5.77158 -0.0488511 0.0546918
-5.7357 -0.0340285 0.0458177
-5.69984 -0.0212729 0.0384421
-5.66399 -0.0224417 0.034651
-5.62815 -0.0302025 0.0302406
-5.59233 -0.0361917 0.0283071
-5.55653 -0.0380739 0.0250005
-5.52074 -0.0291724 0.02301
-5.48497 -0.0157006 0.0177044
-5.4492 -0.0046953 0.0154308
-5.41346 0.00343962 0.0111778
-5.37773 0.00305762 0.0117166
-5.34201 0.00481192 0.00989603
-5.30631 0.00227062 0.0123173
-5.27062 0.00272181 0.0119186
-5.23494 0.00202155 0.0148507
-5.19928 0.00326336 0.0134175
-5.16363 0.00558445 0.0154552
-5.128 0.00852948 0.0139474
-5.09237 0.00419682 0.0163959
-5.05677 0.00473448 0.0147616
-5.02117 9.93771e-05 0.0176107
-4.98559 0.00222487 0.0163745
-4.95002 0.00527708 0.0183727
-4.91446 0.0144145 0.0150169
-4.87892 0.0201837 0.0151976
-4.84339 0.0271021 0.0122307
-4.80787 0.0247748 0.0142055
-4.77237 0.0276372 0.012158
-4.73687 0.0242474 0.0150611
-4.70139 0.0224805 0.0145652
-4.66592 0.0152462 0.0159209
-4.63046 0.012812 0.0115284
-4.59502 0.0121943 0.00985067
-4.55958 0.00807683 0.00565992
-4.52416 -0.00129642 0.0055065
-4.48875 -0.00189093 0.0020997
-4.45335 -0.00655029 0.00367473
-4.41797 -0.00304775 0.00395062
-4.38259 -4.18039e-05 0.00649369
-4.34722 0.00579388 0.00511268
-4.31187 0.0081481 0.00720592
-4.27653 0.00840839 0.00841935
-4.24119 0.00287259 0.0113043
-4.20587 0.00360908 0.0116185
-4.17056 -0.000415634 0.0131363
-4.13526 -0.00417479 0.0145356
-4.09997 -0.0116127 0.0154288
-4.06469 -0.0151664 0.0149057
-4.02942 -0.0180407 0.0147773
-3.99416 -0.0221851 0.0151517
-3.95891 -0.0275897 0.0151062
-3.92367 -0.0300304 0.0156134
-3.88844 -0.0333518 0.0160475
-3.85322 -0.0316869 0.0203544
-3.81801 -0.0277316 0.0217893
-3.7828 -0.0194862 0.0239534
-3.74761 -0.010619 0.0249755
-3.71243 -0.00220041 0.0293323
-3.67726 0.00300192 0.0297205
-3.64209 0.00576962 0.032516
-3.60694 0.00432742 0.0299937
-3.57179 -0.00234165 0.0303105
-3.53665 -0.0104365 0.0234145
-3.50152 -0.0137512 0.0186514
-3.4664 -0.0154445 0.0120745
-3.43129 -0.0220657 0.0153276
-3.39619 -0.0265131 0.0146992
-3.36109 -0.0298196 0.0225737
-3.32601 -0.0353432 0.0278867
-3.29093 -0.0454557 0.0439052
-3.25586 -0.0533764 0.0486584
-3.2208 -0.0558843 0.0550057
-3.18574 -0.0519319 0.0490543
-3.1507 -0.0408272 0.0368231
-3.11566 -0.0225566 0.0203305
-3.08063 0.0170465 0.00462993
-3.0456 0.0517165 -0.00528461
-3.01059 0.0900274 0.00486669
-2.97558 0.116853 0.0097499
-2.94058 0.134383 0.0437827
-2.90558 0.132364 0.0585095
-2.87059 0.112893 0.0827208
-2.83561 0.079878 0.0998862
-2.80064 0.0149257 0.130358
-2.76567 -0.0195038 0.119241
-2.73071 -0.034067 0.101922
-2.69576 -0.0188821 0.0348394
-2.66081 0.0245923 -0.0293259
-2.62587 0.0661842 -0.089124
-2.59094 0.168084 -0.113975
-2.55601 0.184119 -0.0853963
-2.52109 0.213993 0.036158
-2.48617 0.288527 0.0101088
-2.45126 0.284388 -0.0517081
-2.41636 0.336326 -0.159044
-2.38146 0.413775 -0.307815
-2.34657 0.344821 -0.402286
-2.31168 0.00809642 -0.257498
-2.2768 -0.222236 -0.128697
-2.24192 -0.323874 0.137753
-2.20705 -0.265381 0.236086
-2.17219 -0.0956312 0.18617
-2.13733 -0.0585743 0.147216
-2.10247 -0.0237464 0.107944
-2.06762 -0.0319521 0.0955439
-2.03278 -0.0169126 0.067664
-1.99794 -0.0232076 0.0498265
-1.9631 -0.0422259 0.0276262
-1.92827 -0.0298326 0.0207722
-1.89345 0.0324096 0.00141981
-1.85862 0.0547341 -0.000999495
-1.82381 0.0619643 0.00248529
-1.78899 0.0615486 0.00812962
-1.75419 0.0674672 0.0115375
-1.71938 0.0478372 0.0180474
-1.68458 0.01441 0.024248
-1.64979 0.00596785 0.023994
-1.61499 0.019566 0.0208114
-1.58021 0.0214796 0.0178321
-1.54542 0.0244973 0.0144036
-1.51064 0.0182081 0.0125895
-1.47586 0.0159506 0.0113628
-1.44109 0.00425763 0.0101522
-1.40632 -0.00756807 0.00857533
-1.37155 -0.00908684 0.00667945
-1.33679 0.0062311 0.00421129
-1.30203 0.0144298 0.00203766
-1.26727 0.0277457 0.000180355
-1.23251 0.0301099 -0.000558731
-1.19776 0.0356223 -0.000407937
-1.16301 0.0293054 -3.98852e-06
-1.12827 0.0219515 0.000447882
-1.09352 0.019212 0.00059481
-1.05878 0.0313895 0.000539295
-1.02405 0.0289828 0.00061739
-0.989309 0.0326926 0.000546309
-0.954576 0.0260359 0.000551043
-0.919844 0.0261902 0.000453024
-0.885115 0.018272 0.00031727
-0.850388 0.0161123 0.000192524
-0.815663 0.0126772 -8.2295e-06
-0.78094 0.0262762 -0.000266804
-0.746219 0.0253328 -0.000367801
-0.711499 0.0347432 -0.000404216
-0.676781 0.0292714 -0.000287624
-0.642065 0.034289 -0.000122027
-0.60735 0.023143 0.000117206
-0.572637 0.0214081 0.000329093
-0.537925 0.0118968 0.00052917
-0.503214 0.0270696 0.000596457
-0.468504 0.0164266 0.000756173
-0.433796 0.0258609 0.000772636
-0.399089 0.0107768 0.000837472
-0.364382 0.0199579 0.000754874
-0.329676 0.00217645 0.000807817
-0.294972 0.0125722 0.000692767
-0.260267 -0.0046356 0.000920565
-0.225564 0.023055 0.000824936
-0.190861 0.00311304 0.00130247
-0.156158 0.0366916 0.000947095
-0.121456 0.00372714 0.00191067
-0.0867541 0.0447288 0.00167631
-0.0520524 -0.0197453 0.00483831
-0.0173508 0.0108635 0.00133442
0.0173508 0.0108635 -0.00133442
0.0520524 -0.0197453 -0.00483831
0.0867541 0.0447288 -0.00167631
0.121456 0.00372714 -0.00191067
0.156158 0.0366916 -0.000947095
0.190861 0.00311304 -0.00130247
0.225564 0.023055 -0.000824936
0.260267 -0.0046356 -0.000920565
0.294972 0.0125722 -0.000692767
0.329676 0.00217645 -0.000807817
0.364382 0.0199579 -0.000754874
0.399089 0.0107768 -0.000837472
0.433796 0.0258609 -0.000772636
0.468504 0.0164266 -0.000756173
0.503214 0.0270696 -0.000596457
0.537925 0.0118968 -0.00052917
0.572637 0.0214081 -0.000329093
0.60735 0.023143 -0.000117206
0.642065 0.034289 0.000122027
0.676781 0.0292714 0.000287624
0.711499 0.0347432 0.000404216
0.746219 0.0253328 0.000367801
0.78094 0.0262762 0.000266804
0.815663 0.0126772 8.2295e-06
0.850388 0.0161123 -0.000192524
0.885115 0.018272 -0.00031727
0.919844 0.0261902 -0.000453024
0.954576 0.0260359 -0.000551044
0.989309 0.0326926 -0.000546309
1.02405 0.0289828 -0.00061739
1.05878 0.0313895 -0.000539295
1.09352 0.019212 -0.00059481
1.12827 0.0219515 -0.000447882
1.16301 0.0293054 3.98851e-06
1.19776 0.0356223 0.000407937
1.23251 0.0301099 0.000558731
1.26727 0.0277457 -0.000180355
1.30203 0.0144298 -0.00203766
1.33679 0.0062311 -0.00421129
1.37155 -0.00908684 -0.00667945
1.40632 -0.00756807 -0.00857533
1.44109 0.00425763 -0.0101522
1.47586 0.0159506 -0.0113628
1.51064 0.0182081 -0.0125895
1.54542 0.0244973 -0.0144036
1.58021 0.0214796 -0.0178321
1.61499 0.019566 -0.0208114
1.64979 0.00596785 -0.023994
1.68458 0.01441 -0.024248
1.71938 0.0478372 -0.0180474
1.75419 0.0674672 -0.0115375
1.78899 0.0615486 -0.00812962
1.82381 0.0619643 -0.00248529
1.85862 0.0547341 0.000999495
1.89345 0.0324096 -0.00141981
1.92827 -0.0298326 -0.0207722
1.9631 -0.0422259 -0.0276262
1.99794 -0.0232076 -0.0498265
2.03278 -0.0169126 -0.067664
2.06762 -0.0319521 -0.0955439
2.10247 -0.0237464 -0.107944
2.13733 -0.0585743 -0.147216
2.17219 -0.0956312 -0.18617
2.20705 -0.265381 -0.236086
2.24192 -0.323874 -0.137753
2.2768 -0.222236 0.128697
2.31168 0.00809642 0.257498
2.34657 0.344821 0.402286
2.38146 0.413775 0.307815
2.41636 0.336326 0.159044
2.45126 0.284388 0.0517081
2.48617 0.288527 -0.0101088
2.52109 0.213993 -0.036158
2.55601 0.184119 0.0853963
2.59094 0.168084 0.113975
2.62587 0.0661842 0.089124
2.66081 0.0245923 0.0293259
2.69576 -0.0188821 -0.0348394
2.73071 -0.034067 -0.101922
2.76567 -0.0195038 -0.119241
2.80064 0.0149257 -0.130358
2.83561 0.079878 -0.0998862
2.87059 0.112893 -0.0827208
2.90558 0.132364 -0.0585095
2.94058 0.134383 -0.0437827
2.97558 0.116853 -0.0097499
3.01059 0.0900274 -0.00486669
3.0456 0.0517165 0.00528461
3.08063 0.0170465 -0.00462993
3.11566 -0.0225566 -0.0203305
3.1507 -0.0408272 -0.0368231
3.18574 -0.0519319 -0.0490543
3.2208 -0.0558843 -0.0550057
3.25586 -0.0533764 -0.0486584
3.29093 -0.0454557 -0.0439052
3.32601 -0.0353432 -0.0278867
3.36109 -0.0298196 -0.0225737
3.39619 -0.0265131 -0.0146992
3.43129 -0.0220657 -0.0153276
3.4664 -0.0154445 -0.0120745
3.50152 -0.0137512 -0.0186514
3.53665 -0.0104365 -0.0234145
3.57179 -0.00234165 -0.0303105
3.60694 0.00432742 -0.0299937
3.64209 0.00576963 -0.032516
3.67726 0.00300192 -0.0297205
3.71243 -0.00220041 -0.0293323
3.74761 -0.010619 -0.0249755
3.7828 -0.0194862 -0.0239534
3.81801 -0.0277316 -0.0217893
3.85322 -0.0316869 -0.0203544
3.88844 -0.0333518 -0.0160475
3.92367 -0.0300304 -0.0156134
3.95891 -0.0275897 -0.0151062
3.99416 -0.0221851 -0.0151517
4.02942 -0.0180407 -0.0147773
4.06469 -0.0151664 -0.0149057
4.09997 -0.0116127 -0.0154288
4.13526 -0.00417479 -0.0145356
4.17056 -0.000415634 -0.0131363
4.20587 0.00360908 -0.0116185
4.24119 0.00287259 -0.0113043
4.27653 0.00840839 -0.00841935
4.31187 0.0081481 -0.00720592
4.34722 0.00579388 -0.00511268
4.38259 -4.18039e-05 -0.00649369
4.41797 -0.00304775 -0.00395062
4.45335 -0.00655029 -0.00367473
4.48875 -0.00189093 -0.0020997
4.52416 -0.00129642 -0.0055065
4.55958 0.00807683 -0.00565992
4.59502 0.0121943 -0.00985067
4.63046 0.012812 -0.0115284
4.66592 0.0152462 -0.0159209
4.70139 0.0224805 -0.0145652
4.73687 0.0242474 -0.0150611
4.77237 0.0276372 -0.012158
4.80787 0.0247748 -0.0142055
4.84339 0.0271021 -0.0122307
4.87892 0.0201837 -0.0151976
4.91446 0.0144145 -0.0150169
4.95002 0.00527708 -0.0183727
4.98559 0.00222487 -0.0163745
5.02117 9.93773e-05 -0.0176107
5.05677 0.00473448 -0.0147616
5.09237 0.00419682 -0.0163959
5.128 0.00852948 -0.0139474
5.16363 0.00558445 -0.0154552
5.19928 0.00326336 -0.0134175
5.23494 0.00202155 -0.0148507
5.27062 0.00272181 -0.0119186
5.30631 0.00227062 -0.0123173
5.34201 0.00481192 -0.00989603
5.37773 0.00305762 -0.0117166
5.41346 0.00343962 -0.0111778
5.4492 -0.0046953 -0.0154308
5.48497 -0.0157006 -0.0177044
5.52074 -0.0291724 -0.02301
5.55653 -0.0380739 -0.0250005
5.59233 -0.0361917 -0.0283071
5.62815 -0.0302025 -0.0302406
5.66399 -0.0224417 -0.034651
5.69984 -0.0212729 -0.0384421
5.7357 -0.0340285 -0.0458177
5.77158 -0.0488511 -0.0546918
5.80748 -0.0614275 -0.0672462
5.84339 -0.0646225 -0.0824415
5.87932 -0.0482231 -0.0997046
5.91526 -0.034254 -0.124548
5.95122 -0.0292662 -0.163883
5.9872 -0.0401041 -0.2168
6.02319 -0.0759577 -0.279525
6.05919 -0.0911971 -0.342406
6.09522 -0.0957908 -0.39211
6.13126 -0.098597 -0.410883
6.16732 -0.126562 -0.380032
6.20339 -0.171889 -0.311461
6.23949 -0.285398 -0.226599
6.27559 -0.234338 -0.187833
6.31172 -0.22668 -0.17655
6.34786 -0.0899963 -0.0917008
6.38403 0.105265 0.0204538
6.42021 0.189828 0.0897047
6.4564 0.264117 0.152473
6.49262 0.246762 0.100339
6.52885 0.136311 0.0198163
6.5651 0.0573406 -0.0299408
6.60137 -0.0122321 -0.0418061
6.63766 -0.0193237 0.0243088
6.67397 0.0584412 0.116021
6.71029 0.0451895 0.217234
6.74664 0.105375 0.278376
6.783 0.169347 0.140146
6.81938 0.156019 -0.0253483
6.85579 0.148867 -0.172602
6.89221 0.0856054 -0.284636
6.92865 0.0158861 -0.322214
6.96511 -0.00670125 -0.294998
7.00159 0.0529774 -0.224523
7.0381 0.0794657 -0.173645
7.07462 0.0899301 -0.127985
7.11116 0.0525676 -0.0999846
7.14772 -0.00504802 -0.0718729
7.18431 -0.0356911 -0.0633451
7.22091 -0.0551334 -0.0693072
7.25754 -0.0687396 -0.0761382
7.29418 -0.0785164 -0.0860717
7.33085 -0.0804751 -0.0933409
7.36754 -0.0710758 -0.0960001
7.40425 -0.0273609 -0.0823078
7.44099 0.0121894 -0.063069
7.47774 0.0345646 -0.0402153
7.51452 0.0416697 -0.0159474
7.55132 0.0223127 0.00353802
7.58814 0.00976528 0.0170942
7.62498 0.0124556 0.0153087
7.66185 0.0109561 0.0134611
7.69874 0.0153717 0.0108724
7.73566 0.0120227 0.0071107
7.77259 -0.000320942 0.0030554
7.80955 -0.00156411 -0.00060526
7.84654 0.00293141 -0.00518441
7.88355 0.00161172 -0.00609991
7.92058 0.00607046 -0.00443671
7.95763 0.00213556 -0.00469029
7.99471 -0.00187761 -0.00347348
8.03182 0.000164085 -0.00528544
8.06895 0.000214234 -0.00695069
8.1061 0.00521094 -0.00587942
8.14328 0.0134583 -0.00386023
8.18049 0.0181159 -0.00400034
8.21772 0.0269408 -0.00267001
8.25497 0.0416452 -0.00319357
8.29226 0.0539083 -0.000493766
8.32956 0.0707968 0.00471139
8.3669 0.0795709 0.00954212
8.40426 0.0822711 0.0129419
8.44165 0.0876507 0.0149956
8.47906 0.0923992 0.0141394
8.5165 0.0961102 0.0158053
8.55397 0.0989592 0.0166456
8.59146 0.0907168 0.0160132
8.62899 0.0793158 0.0153209
8.66654 0.0621915 0.0112027
8.70412 0.0438384 0.00830237
8.74172 0.0401236 0.00650111
8.77936 0.0378906 0.00611738
8.81702 0.0368884 0.00622699
8.85471 0.0335086 0.00576623
8.89244 0.0282861 0.00343743
8.93019 0.0223791 0.00349594
8.96797 0.0166759 0.00252051
9.00578 0.00922188 0.00194424
9.04362 0.00396935 0.000165917
9.08149 0.000683868 -0.00136041
9.11939 -0.00201485 -0.0035604
9.15732 -0.00352239 -0.00553042
9.19528 -0.00868257 -0.00806805
9.23327 -0.0149152 -0.0122194
9.2713 -0.0187261 -0.0169895
9.30935 -0.0194385 -0.0232652
9.34744 -0.0184991 -0.0267186
9.38556 -0.0135137 -0.0299235
9.42371 -0.00980913 -0.0327533
9.46189 -0.00388249 -0.0366015
9.50011 0.00445289 -0.0402073
9.53836 0.0137599 -0.0442014
9.57664 0.026667 -0.0464903
9.61496 0.0372081 -0.0495687
9.65331 0.0435232 -0.0513913
9.69169 0.0510705 -0.0512917
9.73011 0.0522724 -0.0478442
9.76856 0.0563178 -0.0337212
9.80704 0.0721769 -0.00799776
9.84557 0.0981797 0.0325226
9.88412 0.141997 0.0925794
9.92271 0.180112 0.167202
9.96134 0.195843 0.247254
10 0.188697 0.324846
10.0387 0.154547 0.37503
10.0774 0.114632 0.398041
10.1162 0.0720301 0.379957
10.155 0.0273258 0.317784
10.1939 0.00551806 0.231284
10.2328 0.00461164 0.134341
10.2717 0.0253959 0.0634864
10.3106 0.105669 0.0397423
10.3496 0.265906 0.0542941
10.3887 0.324897 0.119285
10.4278 0.40216 0.219219
10.4669 0.408488 0.281634
10.506 0.402186 0.329568
10.5452 0.269834 0.270254
10.5845 0.0942922 0.167489
10.6238 0.0295321 0.0861785
10.6631 0.160308 0.105706
10.7024 0.376515 0.146988
10.7418 0.482205 0.177489
10.7813 0.51241 0.182609
10.8208 0.452163 0.170126
10.8603 0.355001 0.16156
10.8999 0.226415 0.149716
10.9395 0.124063 0.132753
10.9792 0.0539757 0.0791507
11.0189 0.0686767 0.0260521
11.0586 0.143959 -0.0177009
11.0984 0.165531 -0.0555727
11.1383 0.147522 -0.0844802
11.1781 0.10103 -0.0945583
11.2181 0.0283885 -0.084099
11.2581 -0.028774 -0.0684943
11.2981 -0.0724926 -0.0559728
11.3381 -0.0771609 -0.0623809
11.3783 -0.0720222 -0.0733381
11.4184 -0.0352084 -0.0745518
11.4587 -0.00958543 -0.0584845
11.4989 0.0171991 -0.025238
11.5392 0.0203143 0.00106468
11.5796 -0.0056572 0.0133693
11.62 -0.0265498 0.0104904
11.6605 -0.0529962 -0.00379665
11.701 -0.0599317 -0.018494
11.7415 -0.0696782 -0.0351777
11.7822 -0.0787747 -0.0488007
11.8228 -0.0923267 -0.0703146
11.8636 -0.0906091 -0.0952385
11.9043 -0.0729728 -0.111018
11.9452 -0.0555326 -0.116939
11.986 -0.0471782 -0.107638
12.027 -0.0503344 -0.0963409
12.068 -0.0495425 -0.0815789
12.109 -0.0536491 -0.0696616
12.1501 -0.0518482 -0.0564273
12.1913 -0.045516 -0.0476671
12.2325 -0.0290996 -0.0410409
12.2738 -0.0141202 -0.0366184
12.3151 -0.00635459 -0.0338437
12.3565 -0.010277 -0.0343698
12.3979 -0.0250742 -0.0363684
12.4394 -0.0384293 -0.0387595
12.481 -0.0479707 -0.0404933
12.5226 -0.0513529 -0.0393066
12.5643 -0.0390016 -0.0363565
12.6061 -0.0339455 -0.0348131
12.6479 -0.031376 -0.0367411
12.6898 -0.0388364 -0.0416227
12.7317 -0.0442152 -0.0486117
12.7737 -0.0511283 -0.0550925
12.8158 -0.0545943 -0.0587315
12.8579 -0.0576287 -0.0603507
12.9001 -0.0599423 -0.0592211
12.9424 -0.0534415 -0.0580106
12.9847 -0.047933 -0.0565465
13.0271 -0.037637 -0.057136
13.0696 -0.0287284 -0.0585829
13.1121 -0.0117739 -0.0596057
13.1547 -0.000792322 -0.0605673
13.1974 0.00996282 -0.0598296
13.2402 0.0112875 -0.0586215
13.283 0.00951499 -0.0561584
13.3259 0.00512993 -0.0546216
13.3689 -0.00197151 -0.0539874
13.4119 -0.0080377 -0.0539457
13.455 -0.0157453 -0.0532988
13.4982 -0.0118265 -0.0501926
13.5415 0.00113269 -0.0439315
13.5848 0.0214841 -0.0340522
13.6283 0.0419894 -0.0215068
13.6718 0.0612469 -0.00577674
13.7153 0.0734753 0.012183
13.759 0.0706868 0.0326444
13.8028 0.0688502 0.0581822
13.8466 0.0628865 0.0928858
13.8905 0.0700789 0.142934
13.9345 0.0839176 0.206771
13.9786 0.0973183 0.286876
14.0227 0.09812 0.372371
14.067 0.0823312 0.458327
14.1113 0.0411675 0.515064
14.1558 -0.0346913 0.514454
14.2003 -0.135302 0.429217
14.2449 -0.246872 0.234023
14.2896 -0.331692 -0.0518573
14.3344 -0.403641 -0.415926
14.3793 -0.446308 -0.764558
14.4243 -0.48671 -1.02753
14.4693 -0.532971 -1.14847
14.5145 -0.518347 -1.12224
14.5598 -0.702353 -1.0123
14.6052 -0.917622 -0.881072
14.6506 -1.06288 -0.75973
14.6962 -1.07646 -0.723579
14.7419 -1.0373 -0.758629
14.7877 -0.981551 -0.806919
14.8336 -0.846331 -0.755944
14.8796 -0.643812 -0.593855
14.9257 -0.452471 -0.363811
14.9719 -0.352374 -0.153916
15.0182 -0.320961 -0.0212693
15.0647 -0.343899 0.0293018
15.1112 -0.34867 0.0247468
15.1579 -0.297005 -0.0154315
15.2047 -0.208645 -0.0583513
15.2516 -0.10182 -0.0929285
15.2986 -0.00322325 -0.10158
15.3458 0.0589427 -0.0824968
15.393 0.0512021 -0.0310851
15.4404 0.0428968 0.026622
15.488 0.0134849 0.0564594
15.5356 -0.0192987 0.0463368
15.5834 -0.0216333 0.0456093
15.6313 -0.0254884 0.0841868
15.6794 0.00903801 0.147501
15.7276 0.0310533 0.195593
15.7759 0.0513722 0.221918
15.8243 0.0860318 0.22549
15.873 0.0975407 0.213533
15.9217 0.0515747 0.168931
15.9706 -0.0534734 0.0871802
16.0197 -0.143336 -0.00850193
16.0689 -0.162032 -0.0675006
16.1182 -0.106247 -0.0879044
16.1677 -0.0196559 -0.0753427
16.2174 0.0444421 -0.0580925
16.2672 0.0887496 -0.0367658
16.3172 0.0941971 -0.0138101
16.3674 0.087706 0.00630106
16.4177 0.0698069 0.020818
16.4682 0.0497619 0.0241745
16.5189 0.0412353 0.0210352
16.5697 0.0541869 0.0153124
16.6208 0.0840156 0.015271
16.672 0.112347 0.0191174
16.7234 0.106543 0.0226929
16.775 0.0917005 0.0246624
16.8268 0.0600661 0.0196308
16.8787 0.0245191 0.00911444
16.9309 0.000886007 -0.0032049
16.9833 -0.0120929 -0.011324
17.0359 -0.0105684 -0.013761
17.0887 -0.00164036 -0.010561
17.1418 0.0129828 -0.00438653
17.195 0.0127483 -3.3794e-05
17.2485 0.00268604 0.00124529
17.3022 -0.00158458 0.00162005
17.3562 -0.00414404 0.00150236
17.4104 -0.00511082 -0.00175223
17.4648 -0.00187929 -0.00569383
17.5195 -0.00224012 -0.00658393
17.5744 0.00247312 -0.00299649
17.6296 0.011413 0.00227975
17.6851 0.00889564 0.0109708
17.7408 0.0102351 0.0265691
17.7969 0.00787708 0.0481017
17.8532 0.00396219 0.0662233
17.9098 -0.0103704 0.0645395
17.9667 -0.0220457 0.0339841
18.0239 -0.027198 -0.0176142
18.0815 -0.0205971 -0.080691
18.1393 -0.00323966 -0.148087
18.1975 0.0191426 -0.199716
18.256 0.0481465 -0.214927
18.3149 0.0762924 -0.187092
18.3742 0.0842689 -0.132952
18.4338 0.0689228 -0.0731087
18.4938 0.0373516 -0.0200625
18.5542 0.0153819 0.0225045
18.615 0.00213099 0.059949
18.6762 0.00837095 0.106207
18.7379 0.0405212 0.156236
18.8 0.0386505 0.148109
18.8625 -0.0193497 0.0902724
18.9255 -0.134278 -0.0310664
18.9891 -0.33837 -0.259487
19.0531 -0.525884 -0.473498
19.1177 -0.513893 -0.497823
19.1828 -0.168421 -0.263389
19.2484 0.395252 0.0873375
19.3147 0.970742 0.388438
19.3816 1.13892 0.482306
19.4491 0.861411 0.384359
19.5173 0.514969 0.26696
19.5862 0.175961 0.161963
19.6558 -0.0914849 0.0667027
19.7262 -0.25352 -0.0256534
19.7974 -0.262229 -0.102315
19.8694 -0.161459 -0.121912
19.9423 -0.0363766 -0.084008
20.0162 0.0497747 -0.0440437
20.091 0.0865018 -0.0308733
20.1669 0.046553 -0.0356214
20.244 -0.00531251 -0.0399067
20.3222 -0.0323442 -0.0380295
20.4016 -0.0529602 -0.0317558
20.4825 -0.0738938 -0.0301979
20.5648 -0.0747473 -0.0312512
20.6487 -0.0512222 -0.0335663
20.7344 0.0251027 -0.0394267
20.8219 0.127649 -0.0388572
20.9115 0.136986 -0.0367985
21.0034 0.104918 -0.0302927
21.0979 0.0417571 -0.0189358
21.1952 -0.0338688 -0.00940906
21.2959 -0.0828361 -0.00372203
21.4004 -0.0689028 -0.00734987
21.5093 0.00369842 0.0011431
21.6237 0.0478397 0.0184027
21.7448 0.00476972 0.068154
21.8747 -0.0755509 0.229837
22.0165 -0.177809 0.501803
22.1768 -0.246811 0.536517
22.3723 -0.160069 -0.0226053


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1Classic/vCLAOffP_FRG_K.txt <==
-22.3723 -0.160069 0.0226051
-22.1768 -0.24681 -0.536517
-22.0165 -0.177808 -0.501803
-21.8747 -0.07555 -0.229837
-21.7448 0.00477086 -0.0681543
-21.6237 0.047841 -0.0184027
-21.5093 0.00369986 -0.00114334
-21.4004 -0.0689012 0.00734984
-21.2959 -0.0828344 0.00372179
-21.1952 -0.0338669 0.00940903
-21.0979 0.0417591 0.0189355
-21.0034 0.10492 0.0302926
-20.9115 0.136988 0.0367983
-20.8219 0.127651 0.0388572
-20.7344 0.0251052 0.0394264
-20.6487 -0.0512195 0.0335663
-20.5648 -0.0747445 0.0312509
-20.4825 -0.0738909 0.0301979
-20.4016 -0.0529573 0.0317555
-20.3222 -0.0323411 0.0380294
-20.244 -0.00530932 0.0399064
-20.1669 0.0465563 0.0356214
-20.091 0.0865052 0.030873
-20.0162 0.0497782 0.0440437
-19.9423 -0.036373 0.0840077
-19.8694 -0.161455 0.121912
-19.7974 -0.262225 0.102314
-19.7262 -0.253516 0.0256534
-19.6558 -0.0914808 -0.066703
-19.5862 0.175965 -0.161963
-19.5173 0.514974 -0.26696
-19.4491 0.861415 -0.384359
-19.3816 1.13893 -0.482306
-19.3147 0.970747 -0.388438
-19.2484 0.395257 -0.0873379
-19.1828 -0.168416 0.263389
-19.1177 -0.513888 0.497823
-19.0531 -0.525879 0.473498
-18.9891 -0.338365 0.259486
-18.9255 -0.134273 0.0310664
-18.8625 -0.0193442 -0.0902727
-18.8 0.0386561 -0.148109
-18.7379 0.040527 -0.156236
-18.6762 0.00837679 -0.106207
-18.615 0.00213696 -0.0599494
-18.5542 0.015388 -0.0225045
-18.4938 0.0373578 0.0200621
-18.4338 0.0689292 0.0731087
-18.3742 0.0842753 0.132952
-18.3149 0.0762989 0.187092
-18.256 0.0481532 0.214926
-18.1975 0.0191494 0.199716
-18.1393 -0.00323267 0.148087
-18.0815 -0.02059 0.080691
-18.0239 -0.0271908 0.0176137
-17.9667 -0.0220383 -0.0339841
-17.9098 -0.0103628 -0.06454
-17.8532 0.00396986 -0.0662232
-17.7969 0.0078849 -0.0481021
-17.7408 0.010243 -0.0265691
-17.6851 0.00890375 -0.0109713
-17.6296 0.0114213 -0.00227972
-17.5744 0.00248153 0.00299599
-17.5195 -0.00223157 0.00658396
-17.4648 -0.00187058 0.00569332
-17.4104 -0.00510197 0.00175226
-17.3562 -0.00413501 -0.00150289
-17.3022 -0.0015754 -0.00162002
-17.2485 0.00269541 -0.00124584
-17.195 0.0127578 3.38263e-05
-17.1418 0.0129925 0.00438596
-17.0887 -0.0016305 0.0105611
-17.0359 -0.0105583 0.0137604
-16.9833 -0.0120827 0.011324
-16.9309 0.000896445 0.00320429
-16.8787 0.0245297 -0.00911441
-16.8268 0.0600769 -0.0196314
-16.775 0.0917115 -0.0246624
-16.7234 0.106554 -0.0226935
-16.672 0.112359 -0.0191174
-16.6208 0.0840273 -0.0152717
-16.5697 0.0541989 -0.0153125
-16.5189 0.0412477 -0.0210361
-16.4682 0.0497747 -0.0241748
-16.4177 0.0698202 -0.0208193
-16.3674 0.08772 -0.00630194
-16.3172 0.0942119 0.013808
-16.2672 0.0887653 0.036764
-16.2174 0.0444588 0.0580892
-16.1677 -0.0196381 0.07534
-16.1182 -0.106228 0.087901
-16.0689 -0.162013 0.0674987
-16.0197 -0.143316 0.00850045
-15.9706 -0.0534527 -0.0871795
-15.9217 0.0515957 -0.16893
-15.873 0.097562 -0.213531
-15.8243 0.0860533 -0.22549
-15.7759 0.0513939 -0.221918
-15.7276 0.0310754 -0.195595
-15.6794 0.00906047 -0.147502
-15.6313 -0.0254655 -0.0841874
-15.5834 -0.0216101 -0.045608
-15.5356 -0.0192751 -0.0463369
-15.488 0.0135088 -0.0564598
-15.4404 0.0429212 -0.0266243
-15.393 0.0512268 0.0310845
-15.3458 0.0589679 0.0824964
-15.2986 -0.00319774 0.101581
-15.2516 -0.101794 0.0929273
-15.2047 -0.208618 0.0583502
-15.1579 -0.296978 0.0154296
-15.1112 -0.348642 -0.0247462
-15.0647 -0.343871 -0.0293022
-15.0182 -0.320932 0.021269
-14.9719 -0.352345 0.153914
-14.9257 -0.452442 0.363811
-14.8796 -0.643781 0.593855
-14.8336 -0.8463 0.755944
-14.7877 -0.98152 0.806916
-14.7419 -1.03727 0.758629
-14.6962 -1.07643 0.723578
-14.6506 -1.06285 0.759731
-14.6052 -0.917588 0.88107
-14.5598 -0.702318 1.01229
-14.5145 -0.518311 1.12224
-14.4693 -0.532934 1.14847
-14.4243 -0.486672 1.02753
-14.3793 -0.44627 0.764557
-14.3344 -0.403601 0.415924
-14.2896 -0.331652 0.0518572
-14.2449 -0.24683 -0.234026
-14.2003 -0.135259 -0.429217
-14.1558 -0.0346467 -0.514456
-14.1113 0.0412129 -0.515065
-14.067 0.0823787 -0.458331
-14.0227 0.0981684 -0.372372
-13.9786 0.0973691 -0.286879
-13.9345 0.0839693 -0.206773
-13.8905 0.0701334 -0.142938
-13.8466 0.0629421 -0.0928866
-13.8028 0.068909 -0.0581861
-13.759 0.070747 -0.0326468
-13.7153 0.0735392 -0.0121877
-13.6718 0.0613123 0.00577511
-13.6283 0.0420594 0.0215009
-13.5848 0.021556 0.034049
-13.5415 0.00120997 0.0439256
-13.4982 -0.0117468 0.0501889
-13.455 -0.015659 0.0532903
-13.4119 -0.00794822 0.053941
-13.3689 -0.00187372 0.053978
-13.3259 0.00523201 0.0546143
-13.283 0.00962775 0.0561458
-13.2402 0.0114063 0.0586124
-13.1974 0.0100959 0.0598123
-13.1547 -0.000649995 0.0605524
-13.1121 -0.0116115 0.0595817
-13.0696 -0.028551 0.0585591
-13.0271 -0.0374292 0.0570961
-12.9847 -0.0476984 0.0565034
-12.9424 -0.0531551 0.0579358
-12.9001 -0.0596003 0.0591204
-12.8579 -0.0571839 0.0601561
-12.8158 -0.0540302 0.0583709
-12.7737 -0.0505513 0.054182
-12.7317 -0.0444208 0.0475664
-12.6898 -0.0394472 0.0410731
-12.6479 -0.0318569 0.0364859
-12.6061 -0.0343333 0.0346818
-12.5643 -0.0393033 0.0362711
-12.5226 -0.0516098 0.0392535
-12.481 -0.0481843 0.0404516
-12.4394 -0.0386186 0.0387325
-12.3979 -0.0252386 0.036343
-12.3565 -0.0104259 0.0343537
-12.3151 -0.0064882 0.0338273
-12.2738 -0.0142423 0.0366073
-12.2325 -0.0292122 0.0410291
-12.1913 -0.0456192 0.0476602
-12.1501 -0.0519456 0.0564175
-12.109 -0.0537381 0.0696569
-12.068 -0.0496285 0.0815715
-12.027 -0.0504124 0.096337
-11.986 -0.0472553 0.107632
-11.9452 -0.0556018 0.116937
-11.9043 -0.0730427 0.111012
-11.8636 -0.090671 0.0952374
-11.8228 -0.0923908 0.0703095
-11.7822 -0.0788305 0.0487996
-11.7415 -0.0697376 0.0351734
-11.701 -0.0599824 0.0184938
-11.6605 -0.0530515 0.00379189
-11.62 -0.0265961 -0.0104896
-11.5796 -0.00570897 -0.013374
-11.5392 0.0202717 -0.0010639
-11.4989 0.0171504 0.025234
-11.4587 -0.00962469 0.0584854
-11.4184 -0.0352544 0.0745477
-11.3783 -0.0720586 0.07334
-11.3381 -0.0772044 0.0623762
-11.2981 -0.0725266 0.055975
-11.2581 -0.0288152 0.0684902
-11.2181 0.0283566 0.0841008
-11.1781 0.100991 0.0945545
-11.1383 0.147492 0.0844823
-11.0984 0.165494 0.0555684
-11.0586 0.14393 0.0177037
-11.0189 0.0686417 -0.0260565
-10.9792 0.0539482 -0.0791482
-10.9395 0.12403 -0.132757
-10.8999 0.226388 -0.149714
-10.8603 0.354969 -0.161564
-10.8208 0.452137 -0.170123
-10.7813 0.512381 -0.182612
-10.7418 0.482179 -0.177487
-10.7024 0.376488 -0.146991
-10.6631 0.160283 -0.105704
-10.6238 0.0295066 -0.0861809
-10.5845 0.0942675 -0.167488
-10.5452 0.26981 -0.270256
-10.506 0.402161 -0.329567
-10.4669 0.408466 -0.281636
-10.4278 0.402136 -0.219218
-10.3887 0.324876 -0.119287
-10.3496 0.265882 -0.0542938
-10.3106 0.10565 -0.0397428
-10.2717 0.0253716 -0.0634869
-10.2328 0.00459423 -0.134341
-10.1939 0.00549404 -0.231284
-10.155 0.0273095 -0.317784
-10.1162 0.0720064 -0.379958
-10.0774 0.114617 -0.398041
-10.0387 0.154523 -0.375031
-10 0.188682 -0.324845
-9.96134 0.195821 -0.247256
-9.92271 0.180097 -0.167201
-9.88412 0.141975 -0.0925812
-9.84557 0.0981658 -0.0325216
-9.80704 0.0721561 0.00799648
-9.76856 0.0563039 0.0337219
-9.73011 0.0522528 0.047843
-9.69169 0.0510562 0.0512926
-9.65331 0.043505 0.0513899
-9.61496 0.0371935 0.0495697
-9.57664 0.0266502 0.0464891
-9.53836 0.0137447 0.0442019
-9.50011 0.00443752 0.0402069
-9.46189 -0.00389826 0.036601
-9.42371 -0.00982307 0.0327537
-9.38556 -0.0135301 0.0299226
-9.34744 -0.0185117 0.0267192
-9.30935 -0.0194553 0.0232642
-9.2713 -0.0187375 0.0169902
-9.23327 -0.0149324 0.0122182
-9.19528 -0.00869301 0.00806932
-9.15732 -0.00353968 0.00552847
-9.11939 -0.00202458 0.00356246
-9.08149 0.000666707 0.00135779
-9.04362 0.00396002 -0.000163422
-9.00578 0.00920513 -0.00194696
-8.96797 0.0166666 -0.00251819
-8.93019 0.022363 -0.0034983
-8.89244 0.0282766 -0.00343549
-8.85471 0.0334935 -0.00576831
-8.81702 0.0368785 -0.00622514
-8.77936 0.0378767 -0.00611948
-8.74172 0.040113 -0.00649919
-8.70412 0.0438257 -0.00830444
-8.66654 0.0621801 -0.011201
-8.62899 0.0793045 -0.0153224
-8.59146 0.0907046 -0.0160123
-8.55397 0.0989492 -0.0166462
-8.5165 0.0960972 -0.0158053
-8.47906 0.0923905 -0.0141392
-8.44165 0.0876371 -0.0149962
-8.40426 0.0822633 -0.0129414
-8.3669 0.0795569 -0.0095428
-8.32956 0.0707898 -0.00471083
-8.29226 0.0538942 0.000492999
-8.25497 0.0416386 0.00319432
-8.21772 0.0269269 0.00266893
-8.18049 0.0181093 0.0040015
-8.14328 0.013445 0.00385875
-8.1061 0.00520403 0.00588088
-8.06895 0.000201797 0.00694913
-8.03182 0.000156558 0.00528671
-7.99471 -0.00188892 0.00347238
-7.95763 0.0021272 0.00469091
-7.92058 0.00606044 0.00443638
-7.88355 0.00160242 0.00609977
-7.84654 0.00292271 0.00518474
-7.80955 -0.00157435 0.00060462
-7.77259 -0.000328369 -0.00305472
-7.73566 0.0120116 -0.00711159
-7.69874 0.0153654 -0.0108715
-7.66185 0.0109444 -0.0134622
-7.62498 0.0124501 -0.0153074
-7.58814 0.00975323 -0.0170957
-7.55132 0.0223076 -0.00353627
-7.51452 0.0416577 0.0159453
-7.47774 0.0345597 0.0402176
-7.44099 0.0121778 0.0630666
-7.40425 -0.0273661 0.0823102
-7.36754 -0.0710866 0.0959978
-7.33085 -0.0804809 0.0933429
-7.29418 -0.0785262 0.08607
-7.25754 -0.0687463 0.0761395
-7.22091 -0.055142 0.0693062
-7.18431 -0.0356989 0.0633458
-7.14772 -0.00505526 0.0718724
-7.11116 0.0525589 0.0999849
-7.07462 0.0899241 0.127985
-7.0381 0.0794561 0.173645
-7.00159 0.0529725 0.224523
-6.96511 -0.00671154 0.294997
-6.92865 0.015882 0.322214
-6.89221 0.0855948 0.284635
-6.85579 0.148863 0.172603
-6.81938 0.156009 0.0253471
-6.783 0.169343 -0.140145
-6.74664 0.105365 -0.278377
-6.71029 0.0451853 -0.217233
-6.67397 0.0584319 -0.116022
-6.63766 -0.0193286 -0.0243077
-6.60137 -0.0122404 0.0418053
-6.5651 0.0573348 0.0299412
-6.52885 0.136304 -0.0198163
-6.49262 0.246755 -0.100339
-6.4564 0.264112 -0.152472
-6.42021 0.18982 -0.0897057
-6.38403 0.105261 -0.0204527
-6.34786 -0.090005 0.0916995
-6.31172 -0.226684 0.176551
-6.27559 -0.234347 0.187832
-6.23949 -0.285401 0.226601
-6.20339 -0.171898 0.31146
-6.16732 -0.126565 0.380033
-6.13126 -0.0986064 0.410881
-6.09522 -0.0957939 0.392112
-6.05919 -0.0912058 0.342404
-6.02319 -0.0759615 0.279527
-5.9872 -0.0401119 0.216798
-5.95122 -0.0292708 0.163884
-5.91526 -0.0342607 0.124547
-5.87932 -0.0482287 0.0997058
-5.84339 -0.0646279 0.0824407
-5.80748 -0.0614342 0.0672466
-5.77158 -0.0488553 0.0546917
-5.7357 -0.0340362 0.0458173
-5.69984 -0.0212761 0.0384428
-5.66399 -0.02245 0.03465
-5.62815 -0.0302051 0.0302418
-5.59233 -0.0362003 0.0283058
-5.55653 -0.0380762 0.0250018
-5.52074 -0.029181 0.0230088
-5.48497 -0.015703 0.0177055
-5.4492 -0.00470342 0.0154299
-5.41346 0.00343679 0.0111785
-5.37773 0.00305029 0.0117161
-5.34201 0.0048083 0.00989636
-5.30631 0.00226434 0.0123171
-5.27062 0.00271721 0.0119186
-5.23494 0.00201645 0.0148509
-5.19928 0.0032577 0.0134172
-5.16363 0.00558053 0.0154556
-5.128 0.00852283 0.0139469
-5.09237 0.00419393 0.0163967
-5.05677 0.00472705 0.0147607
-5.02117 9.72503e-05 0.0176118
-4.98559 0.00221698 0.0163732
-4.95002 0.00527535 0.0183742
-4.91446 0.0144065 0.0150152
-4.87892 0.020182 0.0151994
-4.84339 0.0270944 0.0122288
-4.80787 0.0247727 0.0142074
-4.77237 0.0276303 0.0121561
-4.73687 0.0242445 0.0150629
-4.70139 0.0224745 0.0145637
-4.66592 0.0152423 0.0159222
-4.63046 0.0128072 0.0115275
-4.59502 0.0121894 0.00985126
-4.55958 0.00807317 0.00565971
-4.52416 -0.00130229 0.00550633
-4.48875 -0.00189357 0.00210022
-4.45335 -0.00655697 0.00367392
-4.41797 -0.00304962 0.00395167
-4.38259 -4.89902e-05 0.00649248
-4.34722 0.00579245 0.00511397
-4.31187 0.00814076 0.00720463
-4.27653 0.00840704 0.00842057
-4.24119 0.00286545 0.0113032
-4.20587 0.00360745 0.0116194
-4.17056 -0.000422226 0.0131356
-4.13526 -0.00417703 0.0145361
-4.09997 -0.0116184 0.0154286
-4.06469 -0.0151695 0.0149057
-4.02942 -0.0180455 0.0147775
-3.99416 -0.0221891 0.0151513
-3.95891 -0.0275934 0.0151068
-3.92367 -0.0300354 0.0156127
-3.88844 -0.0333545 0.0160483
-3.85322 -0.0316928 0.0203534
-3.81801 -0.0277334 0.0217903
-3.7828 -0.0194927 0.0239524
-3.74761 -0.0106202 0.0249767
-3.71243 -0.00220729 0.0293311
-3.67726 0.00300096 0.0297217
-3.64209 0.00576276 0.0325147
-3.60694 0.00432634 0.029995
-3.57179 -0.00234813 0.0303092
-3.53665 -0.010438 0.0234158
-3.50152 -0.013757 0.0186501
-3.4664 -0.0154468 0.0120758
-3.43129 -0.0220706 0.0153264
-3.39619 -0.0265163 0.0147003
-3.36109 -0.0298234 0.0225728
-3.32601 -0.0353475 0.0278874
-3.29093 -0.0454584 0.0439047
-3.25586 -0.0533816 0.0486586
-3.2208 -0.0558861 0.0550058
-3.18574 -0.0519379 0.049054
-3.1507 -0.0408283 0.0368237
-3.11566 -0.0225631 0.0203297
-3.08063 0.0170457 0.00463093
-3.0456 0.05171 -0.00528579
-3.01059 0.0900267 0.004868
-2.97558 0.116847 0.00974854
-2.94058 0.134382 0.0437841
-2.90558 0.132358 0.0585082
-2.87059 0.112891 0.082722
-2.83561 0.079873 0.0998852
-2.80064 0.0149232 0.130359
-2.76567 -0.0195078 0.119241
-2.73071 -0.0340705 0.101922
-2.69576 -0.0188851 0.0348396
-2.66081 0.0245879 -0.0293264
-2.62587 0.0661821 -0.0891231
-2.59094 0.168079 -0.113976
-2.55601 0.184118 -0.0853948
-2.52109 0.213987 0.0361562
-2.48617 0.288526 0.0101107
-2.45126 0.284382 -0.0517101
-2.41636 0.336326 -0.159042
-2.38146 0.413769 -0.307817
-2.34657 0.34482 -0.402284
-2.31168 0.00809071 -0.2575
-2.2768 -0.222237 -0.128696
-2.24192 -0.323879 0.137751
-2.20705 -0.265383 0.236087
-2.17219 -0.0956357 0.186169
-2.13733 -0.0585767 0.147217
-2.10247 -0.0237501 0.107944
-2.06762 -0.0319553 0.0955439
-2.03278 -0.0169156 0.0676643
-1.99794 -0.0232114 0.049826
-1.9631 -0.0422281 0.027627
-1.92827 -0.0298371 0.0207712
-1.89345 0.0324079 0.00142086
-1.85862 0.0547291 -0.00100063
-1.82381 0.0619631 0.00248646
-1.78899 0.0615432 0.00812846
-1.75419 0.0674663 0.0115386
-1.71938 0.0478318 0.0180464
-1.68458 0.0144091 0.0242488
-1.64979 0.00596241 0.0239933
-1.61499 0.0195651 0.0208119
-1.58021 0.0214744 0.0178318
-1.54542 0.0244961 0.0144037
-1.51064 0.0182032 0.0125896
-1.47586 0.0159491 0.0113625
-1.44109 0.00425322 0.0101527
-1.40632 -0.00757013 0.00857463
-1.37155 -0.00909069 0.00668031
-1.33679 0.00622847 0.00421029
-1.30203 0.0144266 0.00203876
-1.26727 0.0277425 0.000179184
-1.23251 0.0301073 -0.000557515
-1.19776 0.0356185 -0.00040917
-1.16301 0.0293035 -2.76662e-06
-1.12827 0.021947 0.000446696
-1.09352 0.0192107 0.000595937
-1.05878 0.0313845 0.000538244
-1.02405 0.028982 0.000618349
-0.989309 0.032687 0.000545454
-0.954576 0.0260357 0.000551787
-0.919844 0.0261842 0.000452395
-0.885115 0.0182721 0.000317784
-0.850388 0.0161061 0.000192121
-0.815663 0.0126774 -7.93081e-06
-0.78094 0.0262699 -0.000267007
-0.746219 0.0253331 -0.000367682
-0.711499 0.034737 -0.000404263
-0.676781 0.0292715 -0.000287635
-0.642065 0.0342831 -0.000121973
-0.60735 0.0231427 0.000117123
-0.572637 0.0214027 0.000329191
-0.537925 0.0118958 0.000529071
-0.503214 0.0270652 0.000596545
-0.468504 0.0164245 0.000756107
-0.433796 0.0258578 0.000772671
-0.399089 0.0107731 0.000837474
-0.364382 0.0199566 0.000754828
-0.329676 0.00217068 0.00080791
-0.294972 0.0125734 0.000692626
-0.260267 -0.00464439 0.000920754
-0.225564 0.0230599 0.000824702
-0.190861 0.00309954 0.00130275
-0.156158 0.0367028 0.000946781
-0.121456 0.00370462 0.00191101
-0.0867541 0.0447547 0.00167594
-0.0520524 -0.019798 0.00483869
-0.0173508 0.0110121 0.00133403
0.0173508 0.0110121 -0.00133403
0.0520524 -0.019798 -0.00483869
0.0867541 0.0447547 -0.00167594
0.121456 0.00370462 -0.00191101
0.156158 0.0367028 -0.000946781
0.190861 0.00309954 -0.00130275
0.225564 0.0230599 -0.000824702
0.260267 -0.00464439 -0.000920754
0.294972 0.0125734 -0.000692626
0.329676 0.00217068 -0.00080791
0.364382 0.0199566 -0.000754828
0.399089 0.0107731 -0.000837474
0.433796 0.0258578 -0.000772671
0.468504 0.0164245 -0.000756107
0.503214 0.0270652 -0.000596545
0.537925 0.0118958 -0.000529071
0.572637 0.0214027 -0.000329191
0.60735 0.0231427 -0.000117123
0.642065 0.0342831 0.000121973
0.676781 0.0292715 0.000287635
0.711499 0.034737 0.000404263
0.746219 0.0253331 0.000367682
0.78094 0.0262699 0.000267007
0.815663 0.0126774 7.93081e-06
0.850388 0.0161061 -0.000192121
0.885115 0.0182721 -0.000317784
0.919844 0.0261842 -0.000452395
0.954576 0.0260357 -0.000551787
0.989309 0.032687 -0.000545454
1.02405 0.028982 -0.000618349
1.05878 0.0313845 -0.000538244
1.09352 0.0192107 -0.000595937
1.12827 0.021947 -0.000446696
1.16301 0.0293035 2.76661e-06
1.19776 0.0356185 0.00040917
1.23251 0.0301073 0.000557515
1.26727 0.0277425 -0.000179184
1.30203 0.0144266 -0.00203876
1.33679 0.00622847 -0.00421029
1.37155 -0.00909069 -0.00668031
1.40632 -0.00757013 -0.00857463
1.44109 0.00425322 -0.0101527
1.47586 0.0159491 -0.0113625
1.51064 0.0182032 -0.0125896
1.54542 0.0244961 -0.0144037
1.58021 0.0214744 -0.0178318
1.61499 0.0195651 -0.0208119
1.64979 0.00596241 -0.0239933
1.68458 0.0144091 -0.0242488
1.71938 0.0478318 -0.0180464
1.75419 0.0674663 -0.0115386
1.78899 0.0615432 -0.00812846
1.82381 0.0619631 -0.00248646
1.85862 0.0547291 0.00100063
1.89345 0.0324079 -0.00142086
1.92827 -0.0298371 -0.0207712
1.9631 -0.0422281 -0.027627
1.99794 -0.0232114 -0.049826
2.03278 -0.0169156 -0.0676643
2.06762 -0.0319553 -0.0955439
2.10247 -0.0237501 -0.107944
2.13733 -0.0585767 -0.147217
2.17219 -0.0956357 -0.186169
2.20705 -0.265383 -0.236087
2.24192 -0.323879 -0.137751
2.2768 -0.222237 0.128696
2.31168 0.00809071 0.2575
2.34657 0.34482 0.402284
2.38146 0.413769 0.307817
2.41636 0.336326 0.159042
2.45126 0.284382 0.0517101
2.48617 0.288526 -0.0101107
2.52109 0.213987 -0.0361562
2.55601 0.184118 0.0853948
2.59094 0.168079 0.113976
2.62587 0.0661821 0.0891231
2.66081 0.0245879 0.0293264
2.69576 -0.0188851 -0.0348396
2.73071 -0.0340705 -0.101922
2.76567 -0.0195078 -0.119241
2.80064 0.0149232 -0.130359
2.83561 0.079873 -0.0998852
2.87059 0.112891 -0.082722
2.90558 0.132358 -0.0585082
2.94058 0.134382 -0.0437841
2.97558 0.116847 -0.00974854
3.01059 0.0900267 -0.004868
3.0456 0.05171 0.00528579
3.08063 0.0170457 -0.00463093
3.11566 -0.0225631 -0.0203297
3.1507 -0.0408283 -0.0368237
3.18574 -0.0519379 -0.049054
3.2208 -0.0558861 -0.0550058
3.25586 -0.0533816 -0.0486586
3.29093 -0.0454584 -0.0439047
3.32601 -0.0353475 -0.0278874
3.36109 -0.0298234 -0.0225728
3.39619 -0.0265163 -0.0147003
3.43129 -0.0220706 -0.0153264
3.4664 -0.0154468 -0.0120758
3.50152 -0.013757 -0.0186501
3.53665 -0.010438 -0.0234158
3.57179 -0.00234813 -0.0303092
3.60694 0.00432634 -0.029995
3.64209 0.00576276 -0.0325147
3.67726 0.00300096 -0.0297217
3.71243 -0.00220729 -0.0293311
3.74761 -0.0106202 -0.0249767
3.7828 -0.0194927 -0.0239524
3.81801 -0.0277334 -0.0217903
3.85322 -0.0316928 -0.0203534
3.88844 -0.0333545 -0.0160483
3.92367 -0.0300354 -0.0156127
3.95891 -0.0275934 -0.0151068
3.99416 -0.0221891 -0.0151513
4.02942 -0.0180455 -0.0147775
4.06469 -0.0151695 -0.0149057
4.09997 -0.0116184 -0.0154286
4.13526 -0.00417703 -0.0145361
4.17056 -0.000422225 -0.0131356
4.20587 0.00360745 -0.0116194
4.24119 0.00286545 -0.0113032
4.27653 0.00840704 -0.00842057
4.31187 0.00814076 -0.00720463
4.34722 0.00579245 -0.00511397
4.38259 -4.89901e-05 -0.00649248
4.41797 -0.00304962 -0.00395167
4.45335 -0.00655697 -0.00367392
4.48875 -0.00189357 -0.00210022
4.52416 -0.00130229 -0.00550633
4.55958 0.00807317 -0.00565972
4.59502 0.0121894 -0.00985126
4.63046 0.0128072 -0.0115275
4.66592 0.0152423 -0.0159222
4.70139 0.0224745 -0.0145637
4.73687 0.0242445 -0.0150629
4.77237 0.0276303 -0.0121561
4.80787 0.0247727 -0.0142074
4.84339 0.0270944 -0.0122288
4.87892 0.020182 -0.0151994
4.91446 0.0144065 -0.0150152
4.95002 0.00527535 -0.0183742
4.98559 0.00221698 -0.0163732
5.02117 9.72505e-05 -0.0176118
5.05677 0.00472705 -0.0147607
5.09237 0.00419393 -0.0163967
5.128 0.00852283 -0.0139469
5.16363 0.00558053 -0.0154556
5.19928 0.0032577 -0.0134172
5.23494 0.00201645 -0.0148509
5.27062 0.00271721 -0.0119186
5.30631 0.00226434 -0.0123171
5.34201 0.0048083 -0.00989636
5.37773 0.00305029 -0.0117161
5.41346 0.00343679 -0.0111785
5.4492 -0.00470342 -0.0154299
5.48497 -0.015703 -0.0177055
5.52074 -0.029181 -0.0230088
5.55653 -0.0380762 -0.0250018
5.59233 -0.0362003 -0.0283058
5.62815 -0.0302051 -0.0302418
5.66399 -0.02245 -0.03465
5.69984 -0.0212761 -0.0384428
5.7357 -0.0340362 -0.0458173
5.77158 -0.0488553 -0.0546917
5.80748 -0.0614342 -0.0672466
5.84339 -0.0646279 -0.0824407
5.87932 -0.0482287 -0.0997058
5.91526 -0.0342607 -0.124547
5.95122 -0.0292708 -0.163884
5.9872 -0.0401119 -0.216798
6.02319 -0.0759615 -0.279527
6.05919 -0.0912058 -0.342404
6.09522 -0.0957939 -0.392112
6.13126 -0.0986064 -0.410881
6.16732 -0.126565 -0.380033
6.20339 -0.171898 -0.31146
6.23949 -0.285401 -0.226601
6.27559 -0.234347 -0.187832
6.31172 -0.226684 -0.176551
6.34786 -0.090005 -0.0916995
6.38403 0.105261 0.0204527
6.42021 0.18982 0.0897057
6.4564 0.264112 0.152472
6.49262 0.246755 0.100339
6.52885 0.136304 0.0198163
6.5651 0.0573348 -0.0299412
6.60137 -0.0122404 -0.0418053
6.63766 -0.0193286 0.0243077
6.67397 0.0584319 0.116022
6.71029 0.0451853 0.217233
6.74664 0.105365 0.278377
6.783 0.169343 0.140145
6.81938 0.156009 -0.0253471
6.85579 0.148863 -0.172603
6.89221 0.0855948 -0.284635
6.92865 0.015882 -0.322214
6.96511 -0.00671154 -0.294997
7.00159 0.0529725 -0.224523
7.0381 0.0794561 -0.173645
7.07462 0.0899241 -0.127985
7.11116 0.0525589 -0.0999849
7.14772 -0.00505526 -0.0718724
7.18431 -0.0356989 -0.0633458
7.22091 -0.055142 -0.0693062
7.25754 -0.0687463 -0.0761395
7.29418 -0.0785262 -0.08607
7.33085 -0.0804809 -0.0933429
7.36754 -0.0710866 -0.0959978
7.40425 -0.0273661 -0.0823102
7.44099 0.0121778 -0.0630666
7.47774 0.0345597 -0.0402176
7.51452 0.0416577 -0.0159453
7.55132 0.0223076 0.00353627
7.58814 0.00975323 0.0170957
7.62498 0.0124501 0.0153074
7.66185 0.0109444 0.0134622
7.69874 0.0153654 0.0108715
7.73566 0.0120116 0.00711159
7.77259 -0.000328368 0.00305471
7.80955 -0.00157435 -0.00060462
7.84654 0.00292271 -0.00518474
7.88355 0.00160242 -0.00609977
7.92058 0.00606044 -0.00443638
7.95763 0.0021272 -0.00469091
7.99471 -0.00188892 -0.00347238
8.03182 0.000156559 -0.00528671
8.06895 0.000201797 -0.00694913
8.1061 0.00520403 -0.00588088
8.14328 0.013445 -0.00385875
8.18049 0.0181093 -0.0040015
8.21772 0.0269269 -0.00266893
8.25497 0.0416386 -0.00319432
8.29226 0.0538942 -0.000492999
8.32956 0.0707898 0.00471083
8.3669 0.0795569 0.0095428
8.40426 0.0822633 0.0129414
8.44165 0.0876371 0.0149962
8.47906 0.0923905 0.0141392
8.5165 0.0960972 0.0158053
8.55397 0.0989492 0.0166462
8.59146 0.0907046 0.0160123
8.62899 0.0793045 0.0153224
8.66654 0.0621801 0.011201
8.70412 0.0438257 0.00830444
8.74172 0.040113 0.00649919
8.77936 0.0378767 0.00611948
8.81702 0.0368785 0.00622514
8.85471 0.0334935 0.00576831
8.89244 0.0282766 0.00343549
8.93019 0.022363 0.0034983
8.96797 0.0166666 0.00251819
9.00578 0.00920513 0.00194696
9.04362 0.00396002 0.000163423
9.08149 0.000666707 -0.00135779
9.11939 -0.00202458 -0.00356246
9.15732 -0.00353968 -0.00552847
9.19528 -0.00869301 -0.00806932
9.23327 -0.0149324 -0.0122182
9.2713 -0.0187375 -0.0169902
9.30935 -0.0194553 -0.0232642
9.34744 -0.0185117 -0.0267192
9.38556 -0.0135301 -0.0299226
9.42371 -0.00982307 -0.0327537
9.46189 -0.00389826 -0.036601
9.50011 0.00443752 -0.0402069
9.53836 0.0137447 -0.0442019
9.57664 0.0266502 -0.0464891
9.61496 0.0371935 -0.0495697
9.65331 0.043505 -0.0513899
9.69169 0.0510562 -0.0512926
9.73011 0.0522528 -0.047843
9.76856 0.0563039 -0.0337219
9.80704 0.0721561 -0.00799648
9.84557 0.0981658 0.0325216
9.88412 0.141975 0.0925812
9.92271 0.180097 0.167201
9.96134 0.195821 0.247256
10 0.188682 0.324845
10.0387 0.154523 0.375031
10.0774 0.114617 0.398041
10.1162 0.0720064 0.379958
10.155 0.0273095 0.317784
10.1939 0.00549404 0.231284
10.2328 0.00459423 0.134341
10.2717 0.0253716 0.0634869
10.3106 0.10565 0.0397428
10.3496 0.265882 0.0542938
10.3887 0.324876 0.119287
10.4278 0.402136 0.219218
10.4669 0.408466 0.281636
10.506 0.402161 0.329567
10.5452 0.26981 0.270256
10.5845 0.0942675 0.167488
10.6238 0.0295066 0.0861809
10.6631 0.160283 0.105704
10.7024 0.376488 0.146991
10.7418 0.482179 0.177487
10.7813 0.512381 0.182612
10.8208 0.452137 0.170123
10.8603 0.354969 0.161564
10.8999 0.226388 0.149714
10.9395 0.12403 0.132757
10.9792 0.0539482 0.0791482
11.0189 0.0686417 0.0260565
11.0586 0.14393 -0.0177037
11.0984 0.165494 -0.0555684
11.1383 0.147492 -0.0844823
11.1781 0.100991 -0.0945545
11.2181 0.0283566 -0.0841008
11.2581 -0.0288152 -0.0684902
11.2981 -0.0725266 -0.055975
11.3381 -0.0772044 -0.0623762
11.3783 -0.0720586 -0.07334
11.4184 -0.0352544 -0.0745477
11.4587 -0.00962469 -0.0584854
11.4989 0.0171504 -0.025234
11.5392 0.0202717 0.0010639
11.5796 -0.00570897 0.013374
11.62 -0.0265961 0.0104896
11.6605 -0.0530515 -0.00379189
11.701 -0.0599824 -0.0184938
11.7415 -0.0697376 -0.0351734
11.7822 -0.0788305 -0.0487996
11.8228 -0.0923908 -0.0703095
11.8636 -0.090671 -0.0952374
11.9043 -0.0730427 -0.111012
11.9452 -0.0556018 -0.116937
11.986 -0.0472553 -0.107632
12.027 -0.0504124 -0.096337
12.068 -0.0496285 -0.0815715
12.109 -0.0537381 -0.0696569
12.1501 -0.0519456 -0.0564175
12.1913 -0.0456192 -0.0476602
12.2325 -0.0292122 -0.0410291
12.2738 -0.0142423 -0.0366073
12.3151 -0.0064882 -0.0338273
12.3565 -0.0104259 -0.0343537
12.3979 -0.0252386 -0.036343
12.4394 -0.0386186 -0.0387325
12.481 -0.0481843 -0.0404516
12.5226 -0.0516098 -0.0392535
12.5643 -0.0393033 -0.0362711
12.6061 -0.0343333 -0.0346818
12.6479 -0.0318569 -0.0364859
12.6898 -0.0394472 -0.0410731
12.7317 -0.0444208 -0.0475664
12.7737 -0.0505513 -0.054182
12.8158 -0.0540302 -0.0583709
12.8579 -0.0571839 -0.0601561
12.9001 -0.0596002 -0.0591204
12.9424 -0.0531551 -0.0579358
12.9847 -0.0476984 -0.0565034
13.0271 -0.0374292 -0.0570962
13.0696 -0.028551 -0.0585591
13.1121 -0.0116115 -0.0595817
13.1547 -0.000649994 -0.0605524
13.1974 0.0100959 -0.0598123
13.2402 0.0114063 -0.0586124
13.283 0.00962775 -0.0561458
13.3259 0.00523201 -0.0546143
13.3689 -0.00187372 -0.053978
13.4119 -0.00794822 -0.053941
13.455 -0.015659 -0.0532903
13.4982 -0.0117468 -0.0501889
13.5415 0.00120997 -0.0439256
13.5848 0.021556 -0.034049
13.6283 0.0420594 -0.0215009
13.6718 0.0613123 -0.00577511
13.7153 0.0735392 0.0121877
13.759 0.070747 0.0326468
13.8028 0.068909 0.0581861
13.8466 0.0629421 0.0928866
13.8905 0.0701334 0.142938
13.9345 0.0839693 0.206773
13.9786 0.0973691 0.286879
14.0227 0.0981684 0.372372
14.067 0.0823787 0.458331
14.1113 0.0412129 0.515065
14.1558 -0.0346467 0.514456
14.2003 -0.135259 0.429217
14.2449 -0.24683 0.234026
14.2896 -0.331652 -0.0518572
14.3344 -0.403601 -0.415924
14.3793 -0.44627 -0.764557
14.4243 -0.486672 -1.02753
14.4693 -0.532934 -1.14847
14.5145 -0.518311 -1.12224
14.5598 -0.702318 -1.01229
14.6052 -0.917588 -0.88107
14.6506 -1.06285 -0.759731
14.6962 -1.07643 -0.723578
14.7419 -1.03727 -0.758629
14.7877 -0.98152 -0.806916
14.8336 -0.8463 -0.755944
14.8796 -0.643781 -0.593855
14.9257 -0.452442 -0.363811
14.9719 -0.352345 -0.153914
15.0182 -0.320932 -0.021269
15.0647 -0.343871 0.0293022
15.1112 -0.348642 0.0247462
15.1579 -0.296978 -0.0154296
15.2047 -0.208618 -0.0583502
15.2516 -0.101794 -0.0929273
15.2986 -0.00319775 -0.101581
15.3458 0.0589679 -0.0824964
15.393 0.0512268 -0.0310845
15.4404 0.0429212 0.0266243
15.488 0.0135088 0.0564598
15.5356 -0.0192751 0.0463369
15.5834 -0.0216101 0.045608
15.6313 -0.0254655 0.0841874
15.6794 0.00906046 0.147502
15.7276 0.0310754 0.195595
15.7759 0.0513939 0.221918
15.8243 0.0860533 0.22549
15.873 0.097562 0.213531
15.9217 0.0515957 0.16893
15.9706 -0.0534527 0.0871795
16.0197 -0.143316 -0.00850045
16.0689 -0.162013 -0.0674987
16.1182 -0.106228 -0.087901
16.1677 -0.0196381 -0.07534
16.2174 0.0444588 -0.0580892
16.2672 0.0887653 -0.036764
16.3172 0.0942119 -0.013808
16.3674 0.08772 0.00630194
16.4177 0.0698202 0.0208193
16.4682 0.0497747 0.0241748
16.5189 0.0412477 0.0210361
16.5697 0.0541989 0.0153125
16.6208 0.0840273 0.0152717
16.672 0.112359 0.0191174
16.7234 0.106554 0.0226935
16.775 0.0917115 0.0246624
16.8268 0.0600769 0.0196314
16.8787 0.0245297 0.00911441
16.9309 0.000896445 -0.00320429
16.9833 -0.0120827 -0.011324
17.0359 -0.0105583 -0.0137604
17.0887 -0.0016305 -0.0105611
17.1418 0.0129925 -0.00438596
17.195 0.0127578 -3.38265e-05
17.2485 0.00269541 0.00124584
17.3022 -0.0015754 0.00162002
17.3562 -0.00413501 0.00150289
17.4104 -0.00510197 -0.00175226
17.4648 -0.00187058 -0.00569332
17.5195 -0.00223157 -0.00658396
17.5744 0.00248153 -0.00299599
17.6296 0.0114213 0.00227972
17.6851 0.00890375 0.0109713
17.7408 0.010243 0.0265691
17.7969 0.0078849 0.0481021
17.8532 0.00396986 0.0662232
17.9098 -0.0103628 0.06454
17.9667 -0.0220383 0.0339841
18.0239 -0.0271908 -0.0176137
18.0815 -0.02059 -0.080691
18.1393 -0.00323267 -0.148087
18.1975 0.0191494 -0.199716
18.256 0.0481532 -0.214926
18.3149 0.0762989 -0.187092
18.3742 0.0842753 -0.132952
18.4338 0.0689292 -0.0731087
18.4938 0.0373578 -0.0200621
18.5542 0.015388 0.0225045
18.615 0.00213695 0.0599494
18.6762 0.00837679 0.106207
18.7379 0.040527 0.156236
18.8 0.0386561 0.148109
18.8625 -0.0193442 0.0902727
18.9255 -0.134273 -0.0310664
18.9891 -0.338365 -0.259486
19.0531 -0.525879 -0.473498
19.1177 -0.513888 -0.497823
19.1828 -0.168416 -0.263389
19.2484 0.395257 0.0873379
19.3147 0.970747 0.388438
19.3816 1.13893 0.482306
19.4491 0.861415 0.384359
19.5173 0.514974 0.26696
19.5862 0.175965 0.161963
19.6558 -0.0914808 0.066703
19.7262 -0.253516 -0.0256534
19.7974 -0.262225 -0.102314
19.8694 -0.161455 -0.121912
19.9423 -0.036373 -0.0840077
20.0162 0.0497782 -0.0440437
20.091 0.0865052 -0.030873
20.1669 0.0465563 -0.0356214
20.244 -0.00530932 -0.0399064
20.3222 -0.0323411 -0.0380294
20.4016 -0.0529573 -0.0317555
20.4825 -0.0738909 -0.0301979
20.5648 -0.0747445 -0.0312509
20.6487 -0.0512195 -0.0335663
20.7344 0.0251052 -0.0394264
20.8219 0.127651 -0.0388572
20.9115 0.136988 -0.0367983
21.0034 0.10492 -0.0302926
21.0979 0.0417591 -0.0189355
21.1952 -0.0338669 -0.00940903
21.2959 -0.0828344 -0.00372179
21.4004 -0.0689012 -0.00734984
21.5093 0.00369986 0.00114334
21.6237 0.047841 0.0184027
21.7448 0.00477086 0.0681543
21.8747 -0.07555 0.229837
22.0165 -0.177808 0.501803
22.1768 -0.24681 0.536517
22.3723 -0.160069 -0.0226051


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1Classic/vCLRDiaP_FRG.txt <==
-22.3723 -0.160069 -0.0226053
-22.1768 -0.246811 0.536517
-22.0165 -0.177809 0.501803
-21.8747 -0.0755509 0.229837
-21.7448 0.00476972 0.068154
-21.6237 0.0478397 0.0184027
-21.5093 0.00369842 0.0011431
-21.4004 -0.0689028 -0.00734987
-21.2959 -0.0828361 -0.00372203
-21.1952 -0.0338688 -0.00940906
-21.0979 0.0417571 -0.0189358
-21.0034 0.104918 -0.0302927
-20.9115 0.136986 -0.0367985
-20.8219 0.127649 -0.0388572
-20.7344 0.0251027 -0.0394267
-20.6487 -0.0512222 -0.0335663
-20.5648 -0.0747473 -0.0312512
-20.4825 -0.0738938 -0.0301979
-20.4016 -0.0529602 -0.0317558
-20.3222 -0.0323442 -0.0380295
-20.244 -0.00531251 -0.0399067
-20.1669 0.046553 -0.0356214
-20.091 0.0865018 -0.0308733
-20.0162 0.0497747 -0.0440437
-19.9423 -0.0363766 -0.084008
-19.8694 -0.161459 -0.121912
-19.7974 -0.262229 -0.102315
-19.7262 -0.25352 -0.0256534
-19.6558 -0.0914849 0.0667027
-19.5862 0.175961 0.161963
-19.5173 0.514969 0.26696
-19.4491 0.861411 0.384359
-19.3816 1.13892 0.482306
-19.3147 0.970742 0.388438
-19.2484 0.395252 0.0873375
-19.1828 -0.168421 -0.263389
-19.1177 -0.513893 -0.497823
-19.0531 -0.525884 -0.473498
-18.9891 -0.33837 -0.259487
-18.9255 -0.134278 -0.0310664
-18.8625 -0.0193497 0.0902724
-18.8 0.0386505 0.148109
-18.7379 0.0405212 0.156236
-18.6762 0.00837095 0.106207
-18.615 0.00213099 0.059949
-18.5542 0.0153819 0.0225045
-18.4938 0.0373516 -0.0200625
-18.4338 0.0689228 -0.0731087
-18.3742 0.0842689 -0.132952
-18.3149 0.0762924 -0.187092
-18.256 0.0481465 -0.214927
-18.1975 0.0191426 -0.199716
-18.1393 -0.00323966 -0.148087
-18.0815 -0.0205971 -0.080691
-18.0239 -0.027198 -0.0176142
-17.9667 -0.0220457 0.0339841
-17.9098 -0.0103704 0.0645395
-17.8532 0.00396219 0.0662233
-17.7969 0.00787708 0.0481017
-17.7408 0.0102351 0.0265691
-17.6851 0.00889564 0.0109708
-17.6296 0.011413 0.00227975
-17.5744 0.00247312 -0.00299649
-17.5195 -0.00224012 -0.00658393
-17.4648 -0.00187929 -0.00569383
-17.4104 -0.00511082 -0.00175223
-17.3562 -0.00414404 0.00150236
-17.3022 -0.00158458 0.00162005
-17.2485 0.00268604 0.00124529
-17.195 0.0127483 -3.3794e-05
-17.1418 0.0129828 -0.00438653
-17.0887 -0.00164036 -0.010561
-17.0359 -0.0105684 -0.013761
-16.9833 -0.0120929 -0.011324
-16.9309 0.000886007 -0.0032049
-16.8787 0.0245191 0.00911444
-16.8268 0.0600661 0.0196308
-16.775 0.0917005 0.0246624
-16.7234 0.106543 0.0226929
-16.672 0.112347 0.0191174
-16.6208 0.0840156 0.015271
-16.5697 0.0541869 0.0153124
-16.5189 0.0412353 0.0210352
-16.4682 0.0497619 0.0241745
-16.4177 0.0698069 0.020818
-16.3674 0.087706 0.00630106
-16.3172 0.0941971 -0.0138101
-16.2672 0.0887496 -0.0367658
-16.2174 0.0444421 -0.0580925
-16.1677 -0.0196559 -0.0753427
-16.1182 -0.106247 -0.0879044
-16.0689 -0.162032 -0.0675006
-16.0197 -0.143336 -0.00850193
-15.9706 -0.0534734 0.0871802
-15.9217 0.0515747 0.168931
-15.873 0.0975407 0.213533
-15.8243 0.0860318 0.22549
-15.7759 0.0513722 0.221918
-15.7276 0.0310533 0.195593
-15.6794 0.00903801 0.147501
-15.6313 -0.0254884 0.0841868
-15.5834 -0.0216333 0.0456093
-15.5356 -0.0192987 0.0463368
-15.488 0.0134849 0.0564594
-15.4404 0.0428968 0.026622
-15.393 0.0512021 -0.0310851
-15.3458 0.0589427 -0.0824968
-15.2986 -0.00322325 -0.10158
-15.2516 -0.10182 -0.0929285
-15.2047 -0.208645 -0.0583513
-15.1579 -0.297005 -0.0154315
-15.1112 -0.34867 0.0247468
-15.0647 -0.343899 0.0293018
-15.0182 -0.320961 -0.0212693
-14.9719 -0.352374 -0.153916
-14.9257 -0.452471 -0.363811
-14.8796 -0.643812 -0.593855
-14.8336 -0.846331 -0.755944
-14.7877 -0.981551 -0.806919
-14.7419 -1.0373 -0.758629
-14.6962 -1.07646 -0.723579
-14.6506 -1.06288 -0.75973
-14.6052 -0.917622 -0.881072
-14.5598 -0.702353 -1.0123
-14.5145 -0.518347 -1.12224
-14.4693 -0.532971 -1.14847
-14.4243 -0.48671 -1.02753
-14.3793 -0.446308 -0.764558
-14.3344 -0.403641 -0.415926
-14.2896 -0.331692 -0.0518573
-14.2449 -0.246872 0.234023
-14.2003 -0.135302 0.429217
-14.1558 -0.0346913 0.514454
-14.1113 0.0411675 0.515064
-14.067 0.0823312 0.458327
-14.0227 0.09812 0.372371
-13.9786 0.0973183 0.286876
-13.9345 0.0839176 0.206771
-13.8905 0.0700789 0.142934
-13.8466 0.0628865 0.0928858
-13.8028 0.0688502 0.0581822
-13.759 0.0706868 0.0326444
-13.7153 0.0734753 0.012183
-13.6718 0.0612469 -0.00577674
-13.6283 0.0419894 -0.0215068
-13.5848 0.0214841 -0.0340522
-13.5415 0.00113269 -0.0439315
-13.4982 -0.0118265 -0.0501926
-13.455 -0.0157453 -0.0532988
-13.4119 -0.0080377 -0.0539457
-13.3689 -0.00197151 -0.0539874
-13.3259 0.00512993 -0.0546216
-13.283 0.00951499 -0.0561584
-13.2402 0.0112875 -0.0586215
-13.1974 0.00996282 -0.0598296
-13.1547 -0.000792322 -0.0605673
-13.1121 -0.0117739 -0.0596057
-13.0696 -0.0287284 -0.0585829
-13.0271 -0.037637 -0.057136
-12.9847 -0.047933 -0.0565465
-12.9424 -0.0534415 -0.0580106
-12.9001 -0.0599423 -0.0592211
-12.8579 -0.0576287 -0.0603507
-12.8158 -0.0545943 -0.0587315
-12.7737 -0.0511283 -0.0550925
-12.7317 -0.0442152 -0.0486117
-12.6898 -0.0388364 -0.0416227
-12.6479 -0.031376 -0.0367411
-12.6061 -0.0339455 -0.0348131
-12.5643 -0.0390016 -0.0363565
-12.5226 -0.0513529 -0.0393066
-12.481 -0.0479707 -0.0404933
-12.4394 -0.0384293 -0.0387595
-12.3979 -0.0250742 -0.0363684
-12.3565 -0.010277 -0.0343698
-12.3151 -0.00635459 -0.0338437
-12.2738 -0.0141202 -0.0366184
-12.2325 -0.0290996 -0.0410409
-12.1913 -0.045516 -0.0476671
-12.1501 -0.0518482 -0.0564273
-12.109 -0.0536491 -0.0696616
-12.068 -0.0495425 -0.0815789
-12.027 -0.0503344 -0.0963409
-11.986 -0.0471782 -0.107638
-11.9452 -0.0555326 -0.116939
-11.9043 -0.0729728 -0.111018
-11.8636 -0.0906091 -0.0952385
-11.8228 -0.0923267 -0.0703146
-11.7822 -0.0787747 -0.0488007
-11.7415 -0.0696782 -0.0351777
-11.701 -0.0599317 -0.018494
-11.6605 -0.0529962 -0.00379665
-11.62 -0.0265498 0.0104904
-11.5796 -0.0056572 0.0133693
-11.5392 0.0203143 0.00106468
-11.4989 0.0171991 -0.025238
-11.4587 -0.00958543 -0.0584845
-11.4184 -0.0352084 -0.0745518
-11.3783 -0.0720222 -0.0733381
-11.3381 -0.0771609 -0.0623809
-11.2981 -0.0724926 -0.0559728
-11.2581 -0.028774 -0.0684943
-11.2181 0.0283885 -0.084099
-11.1781 0.10103 -0.0945583
-11.1383 0.147522 -0.0844802
-11.0984 0.165531 -0.0555727
-11.0586 0.143959 -0.0177009
-11.0189 0.0686767 0.0260521
-10.9792 0.0539757 0.0791507
-10.9395 0.124063 0.132753
-10.8999 0.226415 0.149716
-10.8603 0.355001 0.16156
-10.8208 0.452163 0.170126
-10.7813 0.51241 0.182609
-10.7418 0.482205 0.177489
-10.7024 0.376515 0.146988
-10.6631 0.160308 0.105706
-10.6238 0.0295321 0.0861785
-10.5845 0.0942922 0.167489
-10.5452 0.269834 0.270254
-10.506 0.402186 0.329568
-10.4669 0.408488 0.281634
-10.4278 0.40216 0.219219
-10.3887 0.324897 0.119285
-10.3496 0.265906 0.0542941
-10.3106 0.105669 0.0397423
-10.2717 0.0253959 0.0634864
-10.2328 0.00461164 0.134341
-10.1939 0.00551806 0.231284
-10.155 0.0273258 0.317784
-10.1162 0.0720301 0.379957
-10.0774 0.114632 0.398041
-10.0387 0.154547 0.37503
-10 0.188697 0.324846
-9.96134 0.195843 0.247254
-9.92271 0.180112 0.167202
-9.88412 0.141997 0.0925794
-9.84557 0.0981797 0.0325226
-9.80704 0.0721769 -0.00799776
-9.76856 0.0563178 -0.0337212
-9.73011 0.0522724 -0.0478442
-9.69169 0.0510705 -0.0512917
-9.65331 0.0435232 -0.0513913
-9.61496 0.0372081 -0.0495687
-9.57664 0.026667 -0.0464903
-9.53836 0.0137599 -0.0442014
-9.50011 0.00445289 -0.0402073
-9.46189 -0.00388249 -0.0366015
-9.42371 -0.00980913 -0.0327533
-9.38556 -0.0135137 -0.0299235
-9.34744 -0.0184991 -0.0267186
-9.30935 -0.0194385 -0.0232652
-9.2713 -0.0187261 -0.0169895
-9.23327 -0.0149152 -0.0122194
-9.19528 -0.00868257 -0.00806805
-9.15732 -0.00352239 -0.00553042
-9.11939 -0.00201485 -0.0035604
-9.08149 0.000683868 -0.00136041
-9.04362 0.00396935 0.000165917
-9.00578 0.00922188 0.00194424
-8.96797 0.0166759 0.00252051
-8.93019 0.0223791 0.00349594
-8.89244 0.0282861 0.00343743
-8.85471 0.0335086 0.00576623
-8.81702 0.0368884 0.00622699
-8.77936 0.0378906 0.00611738
-8.74172 0.0401236 0.00650111
-8.70412 0.0438384 0.00830237
-8.66654 0.0621915 0.0112027
-8.62899 0.0793158 0.0153209
-8.59146 0.0907168 0.0160132
-8.55397 0.0989592 0.0166456
-8.5165 0.0961102 0.0158053
-8.47906 0.0923992 0.0141394
-8.44165 0.0876507 0.0149956
-8.40426 0.0822711 0.0129419
-8.3669 0.0795709 0.00954212
-8.32956 0.0707968 0.00471139
-8.29226 0.0539083 -0.000493766
-8.25497 0.0416452 -0.00319357
-8.21772 0.0269408 -0.00267001
-8.18049 0.0181159 -0.00400034
-8.14328 0.0134583 -0.00386023
-8.1061 0.00521094 -0.00587942
-8.06895 0.000214234 -0.00695069
-8.03182 0.000164085 -0.00528544
-7.99471 -0.00187761 -0.00347348
-7.95763 0.00213556 -0.00469029
-7.92058 0.00607046 -0.00443671
-7.88355 0.00161172 -0.00609991
-7.84654 0.00293141 -0.00518441
-7.80955 -0.00156411 -0.00060526
-7.77259 -0.000320942 0.0030554
-7.73566 0.0120227 0.0071107
-7.69874 0.0153717 0.0108724
-7.66185 0.0109561 0.0134611
-7.62498 0.0124556 0.0153087
-7.58814 0.00976528 0.0170942
-7.55132 0.0223127 0.00353802
-7.51452 0.0416697 -0.0159474
-7.47774 0.0345646 -0.0402153
-7.44099 0.0121894 -0.063069
-7.40425 -0.0273609 -0.0823078
-7.36754 -0.0710758 -0.0960001
-7.33085 -0.0804751 -0.0933409
-7.29418 -0.0785164 -0.0860717
-7.25754 -0.0687396 -0.0761382
-7.22091 -0.0551334 -0.0693072
-7.18431 -0.0356911 -0.0633451
-7.14772 -0.00504802 -0.0718729
-7.11116 0.0525676 -0.0999846
-7.07462 0.0899301 -0.127985
-7.0381 0.0794657 -0.173645
-7.00159 0.0529774 -0.224523
-6.96511 -0.00670125 -0.294998
-6.92865 0.0158861 -0.322214
-6.89221 0.0856054 -0.284636
-6.85579 0.148867 -0.172602
-6.81938 0.156019 -0.0253483
-6.783 0.169347 0.140146
-6.74664 0.105375 0.278376
-6.71029 0.0451895 0.217234
-6.67397 0.0584412 0.116021
-6.63766 -0.0193237 0.0243088
-6.60137 -0.0122321 -0.0418061
-6.5651 0.0573406 -0.0299408
-6.52885 0.136311 0.0198163
-6.49262 0.246762 0.100339
-6.4564 0.264117 0.152473
-6.42021 0.189828 0.0897047
-6.38403 0.105265 0.0204538
-6.34786 -0.0899963 -0.0917008
-6.31172 -0.22668 -0.17655
-6.27559 -0.234338 -0.187833
-6.23949 -0.285398 -0.226599
-6.20339 -0.171889 -0.311461
-6.16732 -0.126562 -0.380032
-6.13126 -0.098597 -0.410883
-6.09522 -0.0957908 -0.39211
-6.05919 -0.0911971 -0.342406
-6.02319 -0.0759577 -0.279525
-5.9872 -0.0401041 -0.2168
-5.95122 -0.0292662 -0.163883
-5.91526 -0.034254 -0.124548
-5.87932 -0.0482231 -0.0997046
-5.84339 -0.0646225 -0.0824415
-5.80748 -0.0614275 -0.0672462
-5.77158 -0.0488511 -0.0546918
-5.7357 -0.0340285 -0.0458177
-5.69984 -0.0212729 -0.0384421
-5.66399 -0.0224417 -0.034651
-5.62815 -0.0302025 -0.0302406
-5.59233 -0.0361917 -0.0283071
-5.55653 -0.0380739 -0.0250005
-5.52074 -0.0291724 -0.02301
-5.48497 -0.0157006 -0.0177044
-5.4492 -0.0046953 -0.0154308
-5.41346 0.00343962 -0.0111778
-5.37773 0.00305762 -0.0117166
-5.34201 0.00481192 -0.00989603
-5.30631 0.00227062 -0.0123173
-5.27062 0.00272181 -0.0119186
-5.23494 0.00202155 -0.0148507
-5.19928 0.00326336 -0.0134175
-5.16363 0.00558445 -0.0154552
-5.128 0.00852948 -0.0139474
-5.09237 0.00419682 -0.0163959
-5.05677 0.00473448 -0.0147616
-5.02117 9.93773e-05 -0.0176107
-4.98559 0.00222487 -0.0163745
-4.95002 0.00527708 -0.0183727
-4.91446 0.0144145 -0.0150169
-4.87892 0.0201837 -0.0151976
-4.84339 0.0271021 -0.0122307
-4.80787 0.0247748 -0.0142055
-4.77237 0.0276372 -0.012158
-4.73687 0.0242474 -0.0150611
-4.70139 0.0224805 -0.0145652
-4.66592 0.0152462 -0.0159209
-4.63046 0.012812 -0.0115284
-4.59502 0.0121943 -0.00985067
-4.55958 0.00807683 -0.00565992
-4.52416 -0.00129642 -0.0055065
-4.48875 -0.00189093 -0.0020997
-4.45335 -0.00655029 -0.00367473
-4.41797 -0.00304775 -0.00395062
-4.38259 -4.18039e-05 -0.00649369
-4.34722 0.00579388 -0.00511268
-4.31187 0.0081481 -0.00720592
-4.27653 0.00840839 -0.00841935
-4.24119 0.00287259 -0.0113043
-4.20587 0.00360908 -0.0116185
-4.17056 -0.000415634 -0.0131363
-4.13526 -0.00417479 -0.0145356
-4.09997 -0.0116127 -0.0154288
-4.06469 -0.0151664 -0.0149057
-4.02942 -0.0180407 -0.0147773
-3.99416 -0.0221851 -0.0151517
-3.95891 -0.0275897 -0.0151062
-3.92367 -0.0300304 -0.0156134
-3.88844 -0.0333518 -0.0160475
-3.85322 -0.0316869 -0.0203544
-3.81801 -0.0277316 -0.0217893
-3.7828 -0.0194862 -0.0239534
-3.74761 -0.010619 -0.0249755
-3.71243 -0.00220041 -0.0293323
-3.67726 0.00300192 -0.0297205
-3.64209 0.00576963 -0.032516
-3.60694 0.00432742 -0.0299937
-3.57179 -0.00234165 -0.0303105
-3.53665 -0.0104365 -0.0234145
-3.50152 -0.0137512 -0.0186514
-3.4664 -0.0154445 -0.0120745
-3.43129 -0.0220657 -0.0153276
-3.39619 -0.0265131 -0.0146992
-3.36109 -0.0298196 -0.0225737
-3.32601 -0.0353432 -0.0278867
-3.29093 -0.0454557 -0.0439052
-3.25586 -0.0533764 -0.0486584
-3.2208 -0.0558843 -0.0550057
-3.18574 -0.0519319 -0.0490543
-3.1507 -0.0408272 -0.0368231
-3.11566 -0.0225566 -0.0203305
-3.08063 0.0170465 -0.00462993
-3.0456 0.0517165 0.00528461
-3.01059 0.0900274 -0.00486669
-2.97558 0.116853 -0.0097499
-2.94058 0.134383 -0.0437827
-2.90558 0.132364 -0.0585095
-2.87059 0.112893 -0.0827208
-2.83561 0.079878 -0.0998862
-2.80064 0.0149257 -0.130358
-2.76567 -0.0195038 -0.119241
-2.73071 -0.034067 -0.101922
-2.69576 -0.0188821 -0.0348394
-2.66081 0.0245923 0.0293259
-2.62587 0.0661842 0.089124
-2.59094 0.168084 0.113975
-2.55601 0.184119 0.0853963
-2.52109 0.213993 -0.036158
-2.48617 0.288527 -0.0101088
-2.45126 0.284388 0.0517081
-2.41636 0.336326 0.159044
-2.38146 0.413775 0.307815
-2.34657 0.344821 0.402286
-2.31168 0.00809642 0.257498
-2.2768 -0.222236 0.128697
-2.24192 -0.323874 -0.137753
-2.20705 -0.265381 -0.236086
-2.17219 -0.0956312 -0.18617
-2.13733 -0.0585743 -0.147216
-2.10247 -0.0237464 -0.107944
-2.06762 -0.0319521 -0.0955439
-2.03278 -0.0169126 -0.067664
-1.99794 -0.0232076 -0.0498265
-1.9631 -0.0422259 -0.0276262
-1.92827 -0.0298326 -0.0207722
-1.89345 0.0324096 -0.00141981
-1.85862 0.0547341 0.000999495
-1.82381 0.0619643 -0.00248529
-1.78899 0.0615486 -0.00812962
-1.75419 0.0674672 -0.0115375
-1.71938 0.0478372 -0.0180474
-1.68458 0.01441 -0.024248
-1.64979 0.00596785 -0.023994
-1.61499 0.019566 -0.0208114
-1.58021 0.0214796 -0.0178321
-1.54542 0.0244973 -0.0144036
-1.51064 0.0182081 -0.0125895
-1.47586 0.0159506 -0.0113628
-1.44109 0.00425763 -0.0101522
-1.40632 -0.00756807 -0.00857533
-1.37155 -0.00908684 -0.00667945
-1.33679 0.0062311 -0.00421129
-1.30203 0.0144298 -0.00203766
-1.26727 0.0277457 -0.000180355
-1.23251 0.0301099 0.000558731
-1.19776 0.0356223 0.000407937
-1.16301 0.0293054 3.98851e-06
-1.12827 0.0219515 -0.000447882
-1.09352 0.019212 -0.00059481
-1.05878 0.0313895 -0.000539295
-1.02405 0.0289828 -0.00061739
-0.989309 0.0326926 -0.000546309
-0.954576 0.0260359 -0.000551044
-0.919844 0.0261902 -0.000453024
-0.885115 0.018272 -0.00031727
-0.850388 0.0161123 -0.000192524
-0.815663 0.0126772 8.2295e-06
-0.78094 0.0262762 0.000266804
-0.746219 0.0253328 0.000367801
-0.711499 0.0347432 0.000404216
-0.676781 0.0292714 0.000287624
-0.642065 0.034289 0.000122027
-0.60735 0.023143 -0.000117206
-0.572637 0.0214081 -0.000329093
-0.537925 0.0118968 -0.00052917
-0.503214 0.0270696 -0.000596457
-0.468504 0.0164266 -0.000756173
-0.433796 0.0258609 -0.000772636
-0.399089 0.0107768 -0.000837472
-0.364382 0.0199579 -0.000754874
-0.329676 0.00217645 -0.000807817
-0.294972 0.0125722 -0.000692767
-0.260267 -0.0046356 -0.000920565
-0.225564 0.023055 -0.000824936
-0.190861 0.00311304 -0.00130247
-0.156158 0.0366916 -0.000947095
-0.121456 0.00372714 -0.00191067
-0.0867541 0.0447288 -0.00167631
-0.0520524 -0.0197453 -0.00483831
-0.0173508 0.0108635 -0.00133442
0.0173508 0.0108635 0.00133442
0.0520524 -0.0197453 0.00483831
0.0867541 0.0447288 0.00167631
0.121456 0.00372714 0.00191067
0.156158 0.0366916 0.000947095
0.190861 0.00311304 0.00130247
0.225564 0.023055 0.000824936
0.260267 -0.0046356 0.000920565
0.294972 0.0125722 0.000692767
0.329676 0.00217645 0.000807817
0.364382 0.0199579 0.000754874
0.399089 0.0107768 0.000837472
0.433796 0.0258609 0.000772636
0.468504 0.0164266 0.000756173
0.503214 0.0270696 0.000596457
0.537925 0.0118968 0.00052917
0.572637 0.0214081 0.000329093
0.60735 0.023143 0.000117206
0.642065 0.034289 -0.000122027
0.676781 0.0292714 -0.000287624
0.711499 0.0347432 -0.000404216
0.746219 0.0253328 -0.000367801
0.78094 0.0262762 -0.000266804
0.815663 0.0126772 -8.2295e-06
0.850388 0.0161123 0.000192524
0.885115 0.018272 0.00031727
0.919844 0.0261902 0.000453024
0.954576 0.0260359 0.000551043
0.989309 0.0326926 0.000546309
1.02405 0.0289828 0.00061739
1.05878 0.0313895 0.000539295
1.09352 0.019212 0.00059481
1.12827 0.0219515 0.000447882
1.16301 0.0293054 -3.98852e-06
1.19776 0.0356223 -0.000407937
1.23251 0.0301099 -0.000558731
1.26727 0.0277457 0.000180355
1.30203 0.0144298 0.00203766
1.33679 0.0062311 0.00421129
1.37155 -0.00908684 0.00667945
1.40632 -0.00756807 0.00857533
1.44109 0.00425763 0.0101522
1.47586 0.0159506 0.0113628
1.51064 0.0182081 0.0125895
1.54542 0.0244973 0.0144036
1.58021 0.0214796 0.0178321
1.61499 0.019566 0.0208114
1.64979 0.00596785 0.023994
1.68458 0.01441 0.024248
1.71938 0.0478372 0.0180474
1.75419 0.0674672 0.0115375
1.78899 0.0615486 0.00812962
1.82381 0.0619643 0.00248529
1.85862 0.0547341 -0.000999495
1.89345 0.0324096 0.00141981
1.92827 -0.0298326 0.0207722
1.9631 -0.0422259 0.0276262
1.99794 -0.0232076 0.0498265
2.03278 -0.0169126 0.067664
2.06762 -0.0319521 0.0955439
2.10247 -0.0237464 0.107944
2.13733 -0.0585743 0.147216
2.17219 -0.0956312 0.18617
2.20705 -0.265381 0.236086
2.24192 -0.323874 0.137753
2.2768 -0.222236 -0.128697
2.31168 0.00809642 -0.257498
2.34657 0.344821 -0.402286
2.38146 0.413775 -0.307815
2.41636 0.336326 -0.159044
2.45126 0.284388 -0.0517081
2.48617 0.288527 0.0101088
2.52109 0.213993 0.036158
2.55601 0.184119 -0.0853963
2.59094 0.168084 -0.113975
2.62587 0.0661842 -0.089124
2.66081 0.0245923 -0.0293259
2.69576 -0.0188821 0.0348394
2.73071 -0.034067 0.101922
2.76567 -0.0195038 0.119241
2.80064 0.0149257 0.130358
2.83561 0.079878 0.0998862
2.87059 0.112893 0.0827208
2.90558 0.132364 0.0585095
2.94058 0.134383 0.0437827
2.97558 0.116853 0.0097499
3.01059 0.0900274 0.00486669
3.0456 0.0517165 -0.00528461
3.08063 0.0170465 0.00462993
3.11566 -0.0225566 0.0203305
3.1507 -0.0408272 0.0368231
3.18574 -0.0519319 0.0490543
3.2208 -0.0558843 0.0550057
3.25586 -0.0533764 0.0486584
3.29093 -0.0454557 0.0439052
3.32601 -0.0353432 0.0278867
3.36109 -0.0298196 0.0225737
3.39619 -0.0265131 0.0146992
3.43129 -0.0220657 0.0153276
3.4664 -0.0154445 0.0120745
3.50152 -0.0137512 0.0186514
3.53665 -0.0104365 0.0234145
3.57179 -0.00234165 0.0303105
3.60694 0.00432742 0.0299937
3.64209 0.00576962 0.032516
3.67726 0.00300192 0.0297205
3.71243 -0.00220041 0.0293323
3.74761 -0.010619 0.0249755
3.7828 -0.0194862 0.0239534
3.81801 -0.0277316 0.0217893
3.85322 -0.0316869 0.0203544
3.88844 -0.0333518 0.0160475
3.92367 -0.0300304 0.0156134
3.95891 -0.0275897 0.0151062
3.99416 -0.0221851 0.0151517
4.02942 -0.0180407 0.0147773
4.06469 -0.0151664 0.0149057
4.09997 -0.0116127 0.0154288
4.13526 -0.00417479 0.0145356
4.17056 -0.000415634 0.0131363
4.20587 0.00360908 0.0116185
4.24119 0.00287259 0.0113043
4.27653 0.00840839 0.00841935
4.31187 0.0081481 0.00720592
4.34722 0.00579388 0.00511268
4.38259 -4.18039e-05 0.00649369
4.41797 -0.00304775 0.00395062
4.45335 -0.00655029 0.00367473
4.48875 -0.00189093 0.0020997
4.52416 -0.00129642 0.0055065
4.55958 0.00807683 0.00565992
4.59502 0.0121943 0.00985067
4.63046 0.012812 0.0115284
4.66592 0.0152462 0.0159209
4.70139 0.0224805 0.0145652
4.73687 0.0242474 0.0150611
4.77237 0.0276372 0.012158
4.80787 0.0247748 0.0142055
4.84339 0.0271021 0.0122307
4.87892 0.0201837 0.0151976
4.91446 0.0144145 0.0150169
4.95002 0.00527708 0.0183727
4.98559 0.00222487 0.0163745
5.02117 9.93771e-05 0.0176107
5.05677 0.00473448 0.0147616
5.09237 0.00419682 0.0163959
5.128 0.00852948 0.0139474
5.16363 0.00558445 0.0154552
5.19928 0.00326336 0.0134175
5.23494 0.00202155 0.0148507
5.27062 0.00272181 0.0119186
5.30631 0.00227062 0.0123173
5.34201 0.00481192 0.00989603
5.37773 0.00305762 0.0117166
5.41346 0.00343962 0.0111778
5.4492 -0.0046953 0.0154308
5.48497 -0.0157006 0.0177044
5.52074 -0.0291724 0.02301
5.55653 -0.0380739 0.0250005
5.59233 -0.0361917 0.0283071
5.62815 -0.0302025 0.0302406
5.66399 -0.0224417 0.034651
5.69984 -0.0212729 0.0384421
5.7357 -0.0340285 0.0458177
5.77158 -0.0488511 0.0546918
5.80748 -0.0614275 0.0672462
5.84339 -0.0646225 0.0824415
5.87932 -0.0482231 0.0997046
5.91526 -0.034254 0.124548
5.95122 -0.0292662 0.163883
5.9872 -0.0401041 0.2168
6.02319 -0.0759577 0.279525
6.05919 -0.0911971 0.342406
6.09522 -0.0957908 0.39211
6.13126 -0.098597 0.410883
6.16732 -0.126562 0.380032
6.20339 -0.171889 0.311461
6.23949 -0.285398 0.226599
6.27559 -0.234338 0.187833
6.31172 -0.22668 0.17655
6.34786 -0.0899963 0.0917008
6.38403 0.105265 -0.0204538
6.42021 0.189828 -0.0897047
6.4564 0.264117 -0.152473
6.49262 0.246762 -0.100339
6.52885 0.136311 -0.0198163
6.5651 0.0573406 0.0299408
6.60137 -0.0122321 0.0418061
6.63766 -0.0193237 -0.0243088
6.67397 0.0584412 -0.116021
6.71029 0.0451895 -0.217234
6.74664 0.105375 -0.278376
6.783 0.169347 -0.140146
6.81938 0.156019 0.0253483
6.85579 0.148867 0.172602
6.89221 0.0856054 0.284636
6.92865 0.0158861 0.322214
6.96511 -0.00670126 0.294998
7.00159 0.0529774 0.224523
7.0381 0.0794657 0.173645
7.07462 0.0899301 0.127985
7.11116 0.0525676 0.0999846
7.14772 -0.00504802 0.0718729
7.18431 -0.0356911 0.0633451
7.22091 -0.0551334 0.0693072
7.25754 -0.0687396 0.0761382
7.29418 -0.0785164 0.0860717
7.33085 -0.0804751 0.0933409
7.36754 -0.0710758 0.0960001
7.40425 -0.0273609 0.0823078
7.44099 0.0121894 0.063069
7.47774 0.0345646 0.0402153
7.51452 0.0416697 0.0159474
7.55132 0.0223127 -0.00353802
7.58814 0.00976528 -0.0170942
7.62498 0.0124556 -0.0153087
7.66185 0.0109561 -0.0134611
7.69874 0.0153717 -0.0108724
7.73566 0.0120227 -0.00711071
7.77259 -0.000320942 -0.0030554
7.80955 -0.00156411 0.00060526
7.84654 0.00293141 0.00518441
7.88355 0.00161172 0.00609991
7.92058 0.00607046 0.00443671
7.95763 0.00213556 0.00469029
7.99471 -0.00187761 0.00347348
8.03182 0.000164085 0.00528544
8.06895 0.000214234 0.00695069
8.1061 0.00521094 0.00587942
8.14328 0.0134583 0.00386023
8.18049 0.0181159 0.00400034
8.21772 0.0269408 0.00267001
8.25497 0.0416452 0.00319357
8.29226 0.0539083 0.000493766
8.32956 0.0707968 -0.00471138
8.3669 0.0795709 -0.00954211
8.40426 0.0822711 -0.0129419
8.44165 0.0876507 -0.0149956
8.47906 0.0923992 -0.0141394
8.5165 0.0961102 -0.0158053
8.55397 0.0989592 -0.0166456
8.59146 0.0907168 -0.0160132
8.62899 0.0793158 -0.0153209
8.66654 0.0621915 -0.0112027
8.70412 0.0438384 -0.00830237
8.74172 0.0401236 -0.00650111
8.77936 0.0378906 -0.00611738
8.81702 0.0368884 -0.00622699
8.85471 0.0335086 -0.00576623
8.89244 0.0282861 -0.00343743
8.93019 0.0223791 -0.00349594
8.96797 0.0166759 -0.00252051
9.00578 0.00922188 -0.00194424
9.04362 0.00396935 -0.000165917
9.08149 0.000683868 0.00136041
9.11939 -0.00201485 0.0035604
9.15732 -0.00352239 0.00553042
9.19528 -0.00868257 0.00806805
9.23327 -0.0149152 0.0122194
9.2713 -0.0187261 0.0169895
9.30935 -0.0194385 0.0232652
9.34744 -0.0184991 0.0267186
9.38556 -0.0135137 0.0299235
9.42371 -0.00980913 0.0327533
9.46189 -0.00388249 0.0366015
9.50011 0.00445289 0.0402073
9.53836 0.0137599 0.0442014
9.57664 0.026667 0.0464903
9.61496 0.0372081 0.0495687
9.65331 0.0435232 0.0513913
9.69169 0.0510705 0.0512917
9.73011 0.0522724 0.0478442
9.76856 0.0563178 0.0337212
9.80704 0.0721769 0.00799776
9.84557 0.0981797 -0.0325226
9.88412 0.141997 -0.0925794
9.92271 0.180112 -0.167202
9.96134 0.195843 -0.247254
10 0.188697 -0.324846
10.0387 0.154547 -0.37503
10.0774 0.114632 -0.398041
10.1162 0.0720301 -0.379957
10.155 0.0273258 -0.317784
10.1939 0.00551806 -0.231284
10.2328 0.00461164 -0.134341
10.2717 0.0253959 -0.0634864
10.3106 0.105669 -0.0397423
10.3496 0.265906 -0.054294
10.3887 0.324897 -0.119285
10.4278 0.40216 -0.219219
10.4669 0.408488 -0.281634
10.506 0.402186 -0.329568
10.5452 0.269834 -0.270254
10.5845 0.0942922 -0.167489
10.6238 0.0295321 -0.0861785
10.6631 0.160308 -0.105706
10.7024 0.376515 -0.146988
10.7418 0.482205 -0.177489
10.7813 0.51241 -0.182609
10.8208 0.452163 -0.170126
10.8603 0.355001 -0.16156
10.8999 0.226415 -0.149716
10.9395 0.124063 -0.132753
10.9792 0.0539757 -0.0791507
11.0189 0.0686767 -0.0260521
11.0586 0.143959 0.0177009
11.0984 0.165531 0.0555727
11.1383 0.147522 0.0844802
11.1781 0.10103 0.0945583
11.2181 0.0283885 0.084099
11.2581 -0.028774 0.0684943
11.2981 -0.0724926 0.0559728
11.3381 -0.0771609 0.0623809
11.3783 -0.0720222 0.0733381
11.4184 -0.0352084 0.0745518
11.4587 -0.00958544 0.0584845
11.4989 0.0171991 0.025238
11.5392 0.0203143 -0.00106468
11.5796 -0.00565719 -0.0133693
11.62 -0.0265498 -0.0104904
11.6605 -0.0529962 0.00379665
11.701 -0.0599317 0.018494
11.7415 -0.0696782 0.0351777
11.7822 -0.0787747 0.0488007
11.8228 -0.0923267 0.0703146
11.8636 -0.0906091 0.0952385
11.9043 -0.0729728 0.111018
11.9452 -0.0555326 0.116939
11.986 -0.0471782 0.107638
12.027 -0.0503344 0.0963409
12.068 -0.0495425 0.0815789
12.109 -0.0536491 0.0696616
12.1501 -0.0518482 0.0564273
12.1913 -0.045516 0.0476671
12.2325 -0.0290996 0.0410409
12.2738 -0.0141202 0.0366184
12.3151 -0.00635459 0.0338437
12.3565 -0.010277 0.0343698
12.3979 -0.0250742 0.0363684
12.4394 -0.0384293 0.0387595
12.481 -0.0479707 0.0404933
12.5226 -0.0513529 0.0393066
12.5643 -0.0390016 0.0363565
12.6061 -0.0339455 0.0348131
12.6479 -0.031376 0.0367411
12.6898 -0.0388364 0.0416227
12.7317 -0.0442152 0.0486117
12.7737 -0.0511283 0.0550925
12.8158 -0.0545943 0.0587315
12.8579 -0.0576287 0.0603507
12.9001 -0.0599423 0.0592211
12.9424 -0.0534415 0.0580106
12.9847 -0.047933 0.0565465
13.0271 -0.037637 0.057136
13.0696 -0.0287284 0.0585829
13.1121 -0.0117739 0.0596057
13.1547 -0.000792323 0.0605673
13.1974 0.00996282 0.0598296
13.2402 0.0112875 0.0586215
13.283 0.00951499 0.0561584
13.3259 0.00512993 0.0546216
13.3689 -0.00197152 0.0539874
13.4119 -0.0080377 0.0539457
13.455 -0.0157453 0.0532988
13.4982 -0.0118265 0.0501926
13.5415 0.00113269 0.0439315
13.5848 0.0214841 0.0340522
13.6283 0.0419894 0.0215068
13.6718 0.0612469 0.00577674
13.7153 0.0734753 -0.0121831
13.759 0.0706868 -0.0326444
13.8028 0.0688502 -0.0581822
13.8466 0.0628865 -0.0928858
13.8905 0.0700789 -0.142934
13.9345 0.0839176 -0.206771
13.9786 0.0973183 -0.286876
14.0227 0.09812 -0.372371
14.067 0.0823312 -0.458327
14.1113 0.0411675 -0.515064
14.1558 -0.0346913 -0.514454
14.2003 -0.135302 -0.429217
14.2449 -0.246872 -0.234023
14.2896 -0.331692 0.0518573
14.3344 -0.403641 0.415926
14.3793 -0.446308 0.764558
14.4243 -0.48671 1.02753
14.4693 -0.532971 1.14847
14.5145 -0.518347 1.12224
14.5598 -0.702353 1.0123
14.6052 -0.917622 0.881072
14.6506 -1.06288 0.75973
14.6962 -1.07646 0.723579
14.7419 -1.0373 0.758629
14.7877 -0.981551 0.806919
14.8336 -0.846331 0.755944
14.8796 -0.643812 0.593855
14.9257 -0.452471 0.363811
14.9719 -0.352374 0.153916
15.0182 -0.320961 0.0212693
15.0647 -0.343899 -0.0293018
15.1112 -0.34867 -0.0247468
15.1579 -0.297005 0.0154315
15.2047 -0.208645 0.0583513
15.2516 -0.10182 0.0929285
15.2986 -0.00322325 0.10158
15.3458 0.0589427 0.0824968
15.393 0.0512021 0.0310851
15.4404 0.0428968 -0.026622
15.488 0.013485 -0.0564594
15.5356 -0.0192987 -0.0463368
15.5834 -0.0216333 -0.0456093
15.6313 -0.0254884 -0.0841868
15.6794 0.00903802 -0.147501
15.7276 0.0310533 -0.195593
15.7759 0.0513722 -0.221918
15.8243 0.0860318 -0.22549
15.873 0.0975408 -0.213533
15.9217 0.0515747 -0.168931
15.9706 -0.0534734 -0.0871802
16.0197 -0.143336 0.00850193
16.0689 -0.162032 0.0675005
16.1182 -0.106247 0.0879044
16.1677 -0.0196559 0.0753427
16.2174 0.0444421 0.0580925
16.2672 0.0887496 0.0367658
16.3172 0.0941971 0.0138101
16.3674 0.087706 -0.00630106
16.4177 0.0698069 -0.020818
16.4682 0.0497619 -0.0241745
16.5189 0.0412353 -0.0210352
16.5697 0.0541869 -0.0153124
16.6208 0.0840156 -0.015271
16.672 0.112347 -0.0191174
16.7234 0.106543 -0.0226929
16.775 0.0917005 -0.0246624
16.8268 0.0600661 -0.0196308
16.8787 0.0245191 -0.00911444
16.9309 0.000886007 0.0032049
16.9833 -0.0120929 0.011324
17.0359 -0.0105684 0.013761
17.0887 -0.00164036 0.010561
17.1418 0.0129828 0.00438653
17.195 0.0127483 3.37938e-05
17.2485 0.00268604 -0.00124529
17.3022 -0.00158458 -0.00162005
17.3562 -0.00414404 -0.00150236
17.4104 -0.00511082 0.00175223
17.4648 -0.00187929 0.00569383
17.5195 -0.00224012 0.00658393
17.5744 0.00247312 0.00299649
17.6296 0.011413 -0.00227975
17.6851 0.00889564 -0.0109708
17.7408 0.0102351 -0.0265691
17.7969 0.00787708 -0.0481017
17.8532 0.00396219 -0.0662233
17.9098 -0.0103704 -0.0645395
17.9667 -0.0220457 -0.0339841
18.0239 -0.027198 0.0176142
18.0815 -0.0205971 0.080691
18.1393 -0.00323966 0.148087
18.1975 0.0191426 0.199716
18.256 0.0481465 0.214927
18.3149 0.0762924 0.187092
18.3742 0.0842689 0.132952
18.4338 0.0689228 0.0731087
18.4938 0.0373516 0.0200625
18.5542 0.0153819 -0.0225045
18.615 0.00213099 -0.059949
18.6762 0.00837096 -0.106207
18.7379 0.0405212 -0.156236
18.8 0.0386505 -0.148109
18.8625 -0.0193497 -0.0902724
18.9255 -0.134278 0.0310664
18.9891 -0.33837 0.259487
19.0531 -0.525884 0.473498
19.1177 -0.513893 0.497823
19.1828 -0.168421 0.263389
19.2484 0.395252 -0.0873375
19.3147 0.970742 -0.388438
19.3816 1.13892 -0.482306
19.4491 0.861411 -0.384359
19.5173 0.514969 -0.26696
19.5862 0.175961 -0.161963
19.6558 -0.0914849 -0.0667027
19.7262 -0.25352 0.0256534
19.7974 -0.262229 0.102315
19.8694 -0.161459 0.121912
19.9423 -0.0363766 0.084008
20.0162 0.0497747 0.0440437
20.091 0.0865018 0.0308733
20.1669 0.046553 0.0356214
20.244 -0.00531251 0.0399067
20.3222 -0.0323442 0.0380295
20.4016 -0.0529602 0.0317558
20.4825 -0.0738938 0.0301979
20.5648 -0.0747473 0.0312512
20.6487 -0.0512222 0.0335663
20.7344 0.0251027 0.0394267
20.8219 0.127649 0.0388572
20.9115 0.136986 0.0367985
21.0034 0.104918 0.0302927
21.0979 0.0417571 0.0189358
21.1952 -0.0338688 0.00940906
21.2959 -0.0828361 0.00372203
21.4004 -0.0689028 0.00734987
21.5093 0.00369842 -0.0011431
21.6237 0.0478397 -0.0184027
21.7448 0.00476972 -0.068154
21.8747 -0.0755509 -0.229837
22.0165 -0.177809 -0.501803
22.1768 -0.246811 -0.536517
22.3723 -0.160069 0.0226053


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1Classic/vCLROffP_FRG.txt <==
-22.3723 -0.160069 -0.0226051
-22.1768 -0.24681 0.536517
-22.0165 -0.177808 0.501803
-21.8747 -0.07555 0.229837
-21.7448 0.00477086 0.0681543
-21.6237 0.047841 0.0184027
-21.5093 0.00369986 0.00114334
-21.4004 -0.0689012 -0.00734984
-21.2959 -0.0828344 -0.00372179
-21.1952 -0.0338669 -0.00940903
-21.0979 0.0417591 -0.0189355
-21.0034 0.10492 -0.0302926
-20.9115 0.136988 -0.0367983
-20.8219 0.127651 -0.0388572
-20.7344 0.0251052 -0.0394264
-20.6487 -0.0512195 -0.0335663
-20.5648 -0.0747445 -0.0312509
-20.4825 -0.0738909 -0.0301979
-20.4016 -0.0529573 -0.0317555
-20.3222 -0.0323411 -0.0380294
-20.244 -0.00530932 -0.0399064
-20.1669 0.0465563 -0.0356214
-20.091 0.0865052 -0.030873
-20.0162 0.0497782 -0.0440437
-19.9423 -0.036373 -0.0840077
-19.8694 -0.161455 -0.121912
-19.7974 -0.262225 -0.102314
-19.7262 -0.253516 -0.0256534
-19.6558 -0.0914808 0.066703
-19.5862 0.175965 0.161963
-19.5173 0.514974 0.26696
-19.4491 0.861415 0.384359
-19.3816 1.13893 0.482306
-19.3147 0.970747 0.388438
-19.2484 0.395257 0.0873379
-19.1828 -0.168416 -0.263389
-19.1177 -0.513888 -0.497823
-19.0531 -0.525879 -0.473498
-18.9891 -0.338365 -0.259486
-18.9255 -0.134273 -0.0310664
-18.8625 -0.0193442 0.0902727
-18.8 0.0386561 0.148109
-18.7379 0.040527 0.156236
-18.6762 0.00837679 0.106207
-18.615 0.00213695 0.0599494
-18.5542 0.015388 0.0225045
-18.4938 0.0373578 -0.0200621
-18.4338 0.0689292 -0.0731087
-18.3742 0.0842753 -0.132952
-18.3149 0.0762989 -0.187092
-18.256 0.0481532 -0.214926
-18.1975 0.0191494 -0.199716
-18.1393 -0.00323267 -0.148087
-18.0815 -0.02059 -0.080691
-18.0239 -0.0271908 -0.0176137
-17.9667 -0.0220383 0.0339841
-17.9098 -0.0103628 0.06454
-17.8532 0.00396986 0.0662232
-17.7969 0.0078849 0.0481021
-17.7408 0.010243 0.0265691
-17.6851 0.00890375 0.0109713
-17.6296 0.0114213 0.00227972
-17.5744 0.00248153 -0.00299599
-17.5195 -0.00223157 -0.00658396
-17.4648 -0.00187058 -0.00569332
-17.4104 -0.00510197 -0.00175226
-17.3562 -0.00413501 0.00150289
-17.3022 -0.0015754 0.00162002
-17.2485 0.00269541 0.00124584
-17.195 0.0127578 -3.38265e-05
-17.1418 0.0129925 -0.00438596
-17.0887 -0.0016305 -0.0105611
-17.0359 -0.0105583 -0.0137604
-16.9833 -0.0120827 -0.011324
-16.9309 0.000896445 -0.00320429
-16.8787 0.0245297 0.00911441
-16.8268 0.0600769 0.0196314
-16.775 0.0917115 0.0246624
-16.7234 0.106554 0.0226935
-16.672 0.112359 0.0191174
-16.6208 0.0840273 0.0152717
-16.5697 0.0541989 0.0153125
-16.5189 0.0412477 0.0210361
-16.4682 0.0497747 0.0241748
-16.4177 0.0698202 0.0208193
-16.3674 0.08772 0.00630194
-16.3172 0.0942119 -0.013808
-16.2672 0.0887653 -0.036764
-16.2174 0.0444588 -0.0580892
-16.1677 -0.0196381 -0.07534
-16.1182 -0.106228 -0.087901
-16.0689 -0.162013 -0.0674987
-16.0197 -0.143316 -0.00850045
-15.9706 -0.0534527 0.0871795
-15.9217 0.0515957 0.16893
-15.873 0.097562 0.213531
-15.8243 0.0860533 0.22549
-15.7759 0.0513939 0.221918
-15.7276 0.0310754 0.195595
-15.6794 0.00906046 0.147502
-15.6313 -0.0254655 0.0841874
-15.5834 -0.0216101 0.045608
-15.5356 -0.0192751 0.0463369
-15.488 0.0135088 0.0564598
-15.4404 0.0429212 0.0266243
-15.393 0.0512268 -0.0310845
-15.3458 0.0589679 -0.0824964
-15.2986 -0.00319775 -0.101581
-15.2516 -0.101794 -0.0929273
-15.2047 -0.208618 -0.0583502
-15.1579 -0.296978 -0.0154296
-15.1112 -0.348642 0.0247462
-15.0647 -0.343871 0.0293022
-15.0182 -0.320932 -0.021269
-14.9719 -0.352345 -0.153914
-14.9257 -0.452442 -0.363811
-14.8796 -0.643781 -0.593855
-14.8336 -0.8463 -0.755944
-14.7877 -0.98152 -0.806916
-14.7419 -1.03727 -0.758629
-14.6962 -1.07643 -0.723578
-14.6506 -1.06285 -0.759731
-14.6052 -0.917588 -0.88107
-14.5598 -0.702318 -1.01229
-14.5145 -0.518311 -1.12224
-14.4693 -0.532934 -1.14847
-14.4243 -0.486672 -1.02753
-14.3793 -0.44627 -0.764557
-14.3344 -0.403601 -0.415924
-14.2896 -0.331652 -0.0518572
-14.2449 -0.24683 0.234026
-14.2003 -0.135259 0.429217
-14.1558 -0.0346467 0.514456
-14.1113 0.0412129 0.515065
-14.067 0.0823787 0.458331
-14.0227 0.0981684 0.372372
-13.9786 0.0973691 0.286879
-13.9345 0.0839693 0.206773
-13.8905 0.0701334 0.142938
-13.8466 0.0629421 0.0928866
-13.8028 0.068909 0.0581861
-13.759 0.070747 0.0326468
-13.7153 0.0735392 0.0121877
-13.6718 0.0613123 -0.00577511
-13.6283 0.0420594 -0.0215009
-13.5848 0.021556 -0.034049
-13.5415 0.00120997 -0.0439256
-13.4982 -0.0117468 -0.0501889
-13.455 -0.015659 -0.0532903
-13.4119 -0.00794822 -0.053941
-13.3689 -0.00187372 -0.053978
-13.3259 0.00523201 -0.0546143
-13.283 0.00962775 -0.0561458
-13.2402 0.0114063 -0.0586124
-13.1974 0.0100959 -0.0598123
-13.1547 -0.000649994 -0.0605524
-13.1121 -0.0116115 -0.0595817
-13.0696 -0.028551 -0.0585591
-13.0271 -0.0374292 -0.0570962
-12.9847 -0.0476984 -0.0565034
-12.9424 -0.0531551 -0.0579358
-12.9001 -0.0596002 -0.0591204
-12.8579 -0.0571839 -0.0601561
-12.8158 -0.0540302 -0.0583709
-12.7737 -0.0505513 -0.054182
-12.7317 -0.0444208 -0.0475664
-12.6898 -0.0394472 -0.0410731
-12.6479 -0.0318569 -0.0364859
-12.6061 -0.0343333 -0.0346818
-12.5643 -0.0393033 -0.0362711
-12.5226 -0.0516098 -0.0392535
-12.481 -0.0481843 -0.0404516
-12.4394 -0.0386186 -0.0387325
-12.3979 -0.0252386 -0.036343
-12.3565 -0.0104259 -0.0343537
-12.3151 -0.0064882 -0.0338273
-12.2738 -0.0142423 -0.0366073
-12.2325 -0.0292122 -0.0410291
-12.1913 -0.0456192 -0.0476602
-12.1501 -0.0519456 -0.0564175
-12.109 -0.0537381 -0.0696569
-12.068 -0.0496285 -0.0815715
-12.027 -0.0504124 -0.096337
-11.986 -0.0472553 -0.107632
-11.9452 -0.0556018 -0.116937
-11.9043 -0.0730427 -0.111012
-11.8636 -0.090671 -0.0952374
-11.8228 -0.0923908 -0.0703095
-11.7822 -0.0788305 -0.0487996
-11.7415 -0.0697376 -0.0351734
-11.701 -0.0599824 -0.0184938
-11.6605 -0.0530515 -0.00379189
-11.62 -0.0265961 0.0104896
-11.5796 -0.00570897 0.013374
-11.5392 0.0202717 0.0010639
-11.4989 0.0171504 -0.025234
-11.4587 -0.00962469 -0.0584854
-11.4184 -0.0352544 -0.0745477
-11.3783 -0.0720586 -0.07334
-11.3381 -0.0772044 -0.0623762
-11.2981 -0.0725266 -0.055975
-11.2581 -0.0288152 -0.0684902
-11.2181 0.0283566 -0.0841008
-11.1781 0.100991 -0.0945545
-11.1383 0.147492 -0.0844823
-11.0984 0.165494 -0.0555684
-11.0586 0.14393 -0.0177037
-11.0189 0.0686417 0.0260565
-10.9792 0.0539482 0.0791482
-10.9395 0.12403 0.132757
-10.8999 0.226388 0.149714
-10.8603 0.354969 0.161564
-10.8208 0.452137 0.170123
-10.7813 0.512381 0.182612
-10.7418 0.482179 0.177487
-10.7024 0.376488 0.146991
-10.6631 0.160283 0.105704
-10.6238 0.0295066 0.0861809
-10.5845 0.0942675 0.167488
-10.5452 0.26981 0.270256
-10.506 0.402161 0.329567
-10.4669 0.408466 0.281636
-10.4278 0.402136 0.219218
-10.3887 0.324876 0.119287
-10.3496 0.265882 0.0542938
-10.3106 0.10565 0.0397428
-10.2717 0.0253716 0.0634869
-10.2328 0.00459423 0.134341
-10.1939 0.00549404 0.231284
-10.155 0.0273095 0.317784
-10.1162 0.0720064 0.379958
-10.0774 0.114617 0.398041
-10.0387 0.154523 0.375031
-10 0.188682 0.324845
-9.96134 0.195821 0.247256
-9.92271 0.180097 0.167201
-9.88412 0.141975 0.0925812
-9.84557 0.0981658 0.0325216
-9.80704 0.0721561 -0.00799648
-9.76856 0.0563039 -0.0337219
-9.73011 0.0522528 -0.047843
-9.69169 0.0510562 -0.0512926
-9.65331 0.043505 -0.0513899
-9.61496 0.0371935 -0.0495697
-9.57664 0.0266502 -0.0464891
-9.53836 0.0137447 -0.0442019
-9.50011 0.00443752 -0.0402069
-9.46189 -0.00389826 -0.036601
-9.42371 -0.00982307 -0.0327537
-9.38556 -0.0135301 -0.0299226
-9.34744 -0.0185117 -0.0267192
-9.30935 -0.0194553 -0.0232642
-9.2713 -0.0187375 -0.0169902
-9.23327 -0.0149324 -0.0122182
-9.19528 -0.00869301 -0.00806932
-9.15732 -0.00353968 -0.00552847
-9.11939 -0.00202458 -0.00356246
-9.08149 0.000666707 -0.00135779
-9.04362 0.00396002 0.000163423
-9.00578 0.00920513 0.00194696
-8.96797 0.0166666 0.00251819
-8.93019 0.022363 0.0034983
-8.89244 0.0282766 0.00343549
-8.85471 0.0334935 0.00576831
-8.81702 0.0368785 0.00622514
-8.77936 0.0378767 0.00611948
-8.74172 0.040113 0.00649919
-8.70412 0.0438257 0.00830444
-8.66654 0.0621801 0.011201
-8.62899 0.0793045 0.0153224
-8.59146 0.0907046 0.0160123
-8.55397 0.0989492 0.0166462
-8.5165 0.0960972 0.0158053
-8.47906 0.0923905 0.0141392
-8.44165 0.0876371 0.0149962
-8.40426 0.0822633 0.0129414
-8.3669 0.0795569 0.0095428
-8.32956 0.0707898 0.00471083
-8.29226 0.0538942 -0.000492999
-8.25497 0.0416386 -0.00319432
-8.21772 0.0269269 -0.00266893
-8.18049 0.0181093 -0.0040015
-8.14328 0.013445 -0.00385875
-8.1061 0.00520403 -0.00588088
-8.06895 0.000201797 -0.00694913
-8.03182 0.000156559 -0.00528671
-7.99471 -0.00188892 -0.00347238
-7.95763 0.0021272 -0.00469091
-7.92058 0.00606044 -0.00443638
-7.88355 0.00160242 -0.00609977
-7.84654 0.00292271 -0.00518474
-7.80955 -0.00157435 -0.00060462
-7.77259 -0.000328368 0.00305471
-7.73566 0.0120116 0.00711159
-7.69874 0.0153654 0.0108715
-7.66185 0.0109444 0.0134622
-7.62498 0.0124501 0.0153074
-7.58814 0.00975323 0.0170957
-7.55132 0.0223076 0.00353627
-7.51452 0.0416577 -0.0159453
-7.47774 0.0345597 -0.0402176
-7.44099 0.0121778 -0.0630666
-7.40425 -0.0273661 -0.0823102
-7.36754 -0.0710866 -0.0959978
-7.33085 -0.0804809 -0.0933429
-7.29418 -0.0785262 -0.08607
-7.25754 -0.0687463 -0.0761395
-7.22091 -0.055142 -0.0693062
-7.18431 -0.0356989 -0.0633458
-7.14772 -0.00505526 -0.0718724
-7.11116 0.0525589 -0.0999849
-7.07462 0.0899241 -0.127985
-7.0381 0.0794561 -0.173645
-7.00159 0.0529725 -0.224523
-6.96511 -0.00671154 -0.294997
-6.92865 0.015882 -0.322214
-6.89221 0.0855948 -0.284635
-6.85579 0.148863 -0.172603
-6.81938 0.156009 -0.0253471
-6.783 0.169343 0.140145
-6.74664 0.105365 0.278377
-6.71029 0.0451853 0.217233
-6.67397 0.0584319 0.116022
-6.63766 -0.0193286 0.0243077
-6.60137 -0.0122404 -0.0418053
-6.5651 0.0573348 -0.0299412
-6.52885 0.136304 0.0198163
-6.49262 0.246755 0.100339
-6.4564 0.264112 0.152472
-6.42021 0.18982 0.0897057
-6.38403 0.105261 0.0204527
-6.34786 -0.090005 -0.0916995
-6.31172 -0.226684 -0.176551
-6.27559 -0.234347 -0.187832
-6.23949 -0.285401 -0.226601
-6.20339 -0.171898 -0.31146
-6.16732 -0.126565 -0.380033
-6.13126 -0.0986064 -0.410881
-6.09522 -0.0957939 -0.392112
-6.05919 -0.0912058 -0.342404
-6.02319 -0.0759615 -0.279527
-5.9872 -0.0401119 -0.216798
-5.95122 -0.0292708 -0.163884
-5.91526 -0.0342607 -0.124547
-5.87932 -0.0482287 -0.0997058
-5.84339 -0.0646279 -0.0824407
-5.80748 -0.0614342 -0.0672466
-5.77158 -0.0488553 -0.0546917
-5.7357 -0.0340362 -0.0458173
-5.69984 -0.0212761 -0.0384428
-5.66399 -0.02245 -0.03465
-5.62815 -0.0302051 -0.0302418
-5.59233 -0.0362003 -0.0283058
-5.55653 -0.0380762 -0.0250018
-5.52074 -0.029181 -0.0230088
-5.48497 -0.015703 -0.0177055
-5.4492 -0.00470342 -0.0154299
-5.41346 0.00343679 -0.0111785
-5.37773 0.00305029 -0.0117161
-5.34201 0.0048083 -0.00989636
-5.30631 0.00226434 -0.0123171
-5.27062 0.00271721 -0.0119186
-5.23494 0.00201645 -0.0148509
-5.19928 0.0032577 -0.0134172
-5.16363 0.00558053 -0.0154556
-5.128 0.00852283 -0.0139469
-5.09237 0.00419393 -0.0163967
-5.05677 0.00472705 -0.0147607
-5.02117 9.72505e-05 -0.0176118
-4.98559 0.00221698 -0.0163732
-4.95002 0.00527535 -0.0183742
-4.91446 0.0144065 -0.0150152
-4.87892 0.020182 -0.0151994
-4.84339 0.0270944 -0.0122288
-4.80787 0.0247727 -0.0142074
-4.77237 0.0276303 -0.0121561
-4.73687 0.0242445 -0.0150629
-4.70139 0.0224745 -0.0145637
-4.66592 0.0152423 -0.0159222
-4.63046 0.0128072 -0.0115275
-4.59502 0.0121894 -0.00985126
-4.55958 0.00807317 -0.00565972
-4.52416 -0.00130229 -0.00550633
-4.48875 -0.00189357 -0.00210022
-4.45335 -0.00655697 -0.00367392
-4.41797 -0.00304962 -0.00395167
-4.38259 -4.89901e-05 -0.00649248
-4.34722 0.00579245 -0.00511397
-4.31187 0.00814076 -0.00720463
-4.27653 0.00840704 -0.00842057
-4.24119 0.00286545 -0.0113032
-4.20587 0.00360745 -0.0116194
-4.17056 -0.000422225 -0.0131356
-4.13526 -0.00417703 -0.0145361
-4.09997 -0.0116184 -0.0154286
-4.06469 -0.0151695 -0.0149057
-4.02942 -0.0180455 -0.0147775
-3.99416 -0.0221891 -0.0151513
-3.95891 -0.0275934 -0.0151068
-3.92367 -0.0300354 -0.0156127
-3.88844 -0.0333545 -0.0160483
-3.85322 -0.0316928 -0.0203534
-3.81801 -0.0277334 -0.0217903
-3.7828 -0.0194927 -0.0239524
-3.74761 -0.0106202 -0.0249767
-3.71243 -0.00220729 -0.0293311
-3.67726 0.00300096 -0.0297217
-3.64209 0.00576276 -0.0325147
-3.60694 0.00432634 -0.029995
-3.57179 -0.00234813 -0.0303092
-3.53665 -0.010438 -0.0234158
-3.50152 -0.013757 -0.0186501
-3.4664 -0.0154468 -0.0120758
-3.43129 -0.0220706 -0.0153264
-3.39619 -0.0265163 -0.0147003
-3.36109 -0.0298234 -0.0225728
-3.32601 -0.0353475 -0.0278874
-3.29093 -0.0454584 -0.0439047
-3.25586 -0.0533816 -0.0486586
-3.2208 -0.0558861 -0.0550058
-3.18574 -0.0519379 -0.049054
-3.1507 -0.0408283 -0.0368237
-3.11566 -0.0225631 -0.0203297
-3.08063 0.0170457 -0.00463093
-3.0456 0.05171 0.00528579
-3.01059 0.0900267 -0.004868
-2.97558 0.116847 -0.00974854
-2.94058 0.134382 -0.0437841
-2.90558 0.132358 -0.0585082
-2.87059 0.112891 -0.082722
-2.83561 0.079873 -0.0998852
-2.80064 0.0149232 -0.130359
-2.76567 -0.0195078 -0.119241
-2.73071 -0.0340705 -0.101922
-2.69576 -0.0188851 -0.0348396
-2.66081 0.0245879 0.0293264
-2.62587 0.0661821 0.0891231
-2.59094 0.168079 0.113976
-2.55601 0.184118 0.0853948
-2.52109 0.213987 -0.0361562
-2.48617 0.288526 -0.0101107
-2.45126 0.284382 0.0517101
-2.41636 0.336326 0.159042
-2.38146 0.413769 0.307817
-2.34657 0.34482 0.402284
-2.31168 0.00809071 0.2575
-2.2768 -0.222237 0.128696
-2.24192 -0.323879 -0.137751
-2.20705 -0.265383 -0.236087
-2.17219 -0.0956357 -0.186169
-2.13733 -0.0585767 -0.147217
-2.10247 -0.0237501 -0.107944
-2.06762 -0.0319553 -0.0955439
-2.03278 -0.0169156 -0.0676643
-1.99794 -0.0232114 -0.049826
-1.9631 -0.0422281 -0.027627
-1.92827 -0.0298371 -0.0207712
-1.89345 0.0324079 -0.00142086
-1.85862 0.0547291 0.00100063
-1.82381 0.0619631 -0.00248646
-1.78899 0.0615432 -0.00812846
-1.75419 0.0674663 -0.0115386
-1.71938 0.0478318 -0.0180464
-1.68458 0.0144091 -0.0242488
-1.64979 0.00596241 -0.0239933
-1.61499 0.0195651 -0.0208119
-1.58021 0.0214744 -0.0178318
-1.54542 0.0244961 -0.0144037
-1.51064 0.0182032 -0.0125896
-1.47586 0.0159491 -0.0113625
-1.44109 0.00425322 -0.0101527
-1.40632 -0.00757013 -0.00857463
-1.37155 -0.00909069 -0.00668031
-1.33679 0.00622847 -0.00421029
-1.30203 0.0144266 -0.00203876
-1.26727 0.0277425 -0.000179184
-1.23251 0.0301073 0.000557515
-1.19776 0.0356185 0.00040917
-1.16301 0.0293035 2.76661e-06
-1.12827 0.021947 -0.000446696
-1.09352 0.0192107 -0.000595937
-1.05878 0.0313845 -0.000538244
-1.02405 0.028982 -0.000618349
-0.989309 0.032687 -0.000545454
-0.954576 0.0260357 -0.000551787
-0.919844 0.0261842 -0.000452395
-0.885115 0.0182721 -0.000317784
-0.850388 0.0161061 -0.000192121
-0.815663 0.0126774 7.93081e-06
-0.78094 0.0262699 0.000267007
-0.746219 0.0253331 0.000367682
-0.711499 0.034737 0.000404263
-0.676781 0.0292715 0.000287635
-0.642065 0.0342831 0.000121973
-0.60735 0.0231427 -0.000117123
-0.572637 0.0214027 -0.000329191
-0.537925 0.0118958 -0.000529071
-0.503214 0.0270652 -0.000596545
-0.468504 0.0164245 -0.000756107
-0.433796 0.0258578 -0.000772671
-0.399089 0.0107731 -0.000837474
-0.364382 0.0199566 -0.000754828
-0.329676 0.00217068 -0.00080791
-0.294972 0.0125734 -0.000692626
-0.260267 -0.00464439 -0.000920754
-0.225564 0.0230599 -0.000824702
-0.190861 0.00309954 -0.00130275
-0.156158 0.0367028 -0.000946781
-0.121456 0.00370462 -0.00191101
-0.0867541 0.0447547 -0.00167594
-0.0520524 -0.019798 -0.00483869
-0.0173508 0.0110121 -0.00133403
0.0173508 0.0110121 0.00133403
0.0520524 -0.019798 0.00483869
0.0867541 0.0447547 0.00167594
0.121456 0.00370462 0.00191101
0.156158 0.0367028 0.000946781
0.190861 0.00309954 0.00130275
0.225564 0.0230599 0.000824702
0.260267 -0.00464439 0.000920754
0.294972 0.0125734 0.000692626
0.329676 0.00217068 0.00080791
0.364382 0.0199566 0.000754828
0.399089 0.0107731 0.000837474
0.433796 0.0258578 0.000772671
0.468504 0.0164245 0.000756107
0.503214 0.0270652 0.000596545
0.537925 0.0118958 0.000529071
0.572637 0.0214027 0.000329191
0.60735 0.0231427 0.000117123
0.642065 0.0342831 -0.000121973
0.676781 0.0292715 -0.000287635
0.711499 0.034737 -0.000404263
0.746219 0.0253331 -0.000367682
0.78094 0.0262699 -0.000267007
0.815663 0.0126774 -7.93081e-06
0.850388 0.0161061 0.000192121
0.885115 0.0182721 0.000317784
0.919844 0.0261842 0.000452395
0.954576 0.0260357 0.000551787
0.989309 0.032687 0.000545454
1.02405 0.028982 0.000618349
1.05878 0.0313845 0.000538244
1.09352 0.0192107 0.000595937
1.12827 0.021947 0.000446696
1.16301 0.0293035 -2.76662e-06
1.19776 0.0356185 -0.00040917
1.23251 0.0301073 -0.000557515
1.26727 0.0277425 0.000179184
1.30203 0.0144266 0.00203876
1.33679 0.00622847 0.00421029
1.37155 -0.00909069 0.00668031
1.40632 -0.00757013 0.00857463
1.44109 0.00425322 0.0101527
1.47586 0.0159491 0.0113625
1.51064 0.0182032 0.0125896
1.54542 0.0244961 0.0144037
1.58021 0.0214744 0.0178318
1.61499 0.0195651 0.0208119
1.64979 0.00596241 0.0239933
1.68458 0.0144091 0.0242488
1.71938 0.0478318 0.0180464
1.75419 0.0674663 0.0115386
1.78899 0.0615432 0.00812846
1.82381 0.0619631 0.00248646
1.85862 0.0547291 -0.00100063
1.89345 0.0324079 0.00142086
1.92827 -0.0298371 0.0207712
1.9631 -0.0422281 0.027627
1.99794 -0.0232114 0.049826
2.03278 -0.0169156 0.0676643
2.06762 -0.0319553 0.0955439
2.10247 -0.0237501 0.107944
2.13733 -0.0585767 0.147217
2.17219 -0.0956357 0.186169
2.20705 -0.265383 0.236087
2.24192 -0.323879 0.137751
2.2768 -0.222237 -0.128696
2.31168 0.00809071 -0.2575
2.34657 0.34482 -0.402284
2.38146 0.413769 -0.307817
2.41636 0.336326 -0.159042
2.45126 0.284382 -0.0517101
2.48617 0.288526 0.0101107
2.52109 0.213987 0.0361562
2.55601 0.184118 -0.0853948
2.59094 0.168079 -0.113976
2.62587 0.0661821 -0.0891231
2.66081 0.0245879 -0.0293264
2.69576 -0.0188851 0.0348396
2.73071 -0.0340705 0.101922
2.76567 -0.0195078 0.119241
2.80064 0.0149232 0.130359
2.83561 0.079873 0.0998852
2.87059 0.112891 0.082722
2.90558 0.132358 0.0585082
2.94058 0.134382 0.0437841
2.97558 0.116847 0.00974854
3.01059 0.0900267 0.004868
3.0456 0.05171 -0.00528579
3.08063 0.0170457 0.00463093
3.11566 -0.0225631 0.0203297
3.1507 -0.0408283 0.0368237
3.18574 -0.0519379 0.049054
3.2208 -0.0558861 0.0550058
3.25586 -0.0533816 0.0486586
3.29093 -0.0454584 0.0439047
3.32601 -0.0353475 0.0278874
3.36109 -0.0298234 0.0225728
3.39619 -0.0265163 0.0147003
3.43129 -0.0220706 0.0153264
3.4664 -0.0154468 0.0120758
3.50152 -0.013757 0.0186501
3.53665 -0.010438 0.0234158
3.57179 -0.00234813 0.0303092
3.60694 0.00432634 0.029995
3.64209 0.00576276 0.0325147
3.67726 0.00300096 0.0297217
3.71243 -0.00220729 0.0293311
3.74761 -0.0106202 0.0249767
3.7828 -0.0194927 0.0239524
3.81801 -0.0277334 0.0217903
3.85322 -0.0316928 0.0203534
3.88844 -0.0333545 0.0160483
3.92367 -0.0300354 0.0156127
3.95891 -0.0275934 0.0151068
3.99416 -0.0221891 0.0151513
4.02942 -0.0180455 0.0147775
4.06469 -0.0151695 0.0149057
4.09997 -0.0116184 0.0154286
4.13526 -0.00417703 0.0145361
4.17056 -0.000422226 0.0131356
4.20587 0.00360745 0.0116194
4.24119 0.00286545 0.0113032
4.27653 0.00840704 0.00842057
4.31187 0.00814076 0.00720463
4.34722 0.00579245 0.00511397
4.38259 -4.89902e-05 0.00649248
4.41797 -0.00304962 0.00395167
4.45335 -0.00655697 0.00367392
4.48875 -0.00189357 0.00210022
4.52416 -0.00130229 0.00550633
4.55958 0.00807317 0.00565971
4.59502 0.0121894 0.00985126
4.63046 0.0128072 0.0115275
4.66592 0.0152423 0.0159222
4.70139 0.0224745 0.0145637
4.73687 0.0242445 0.0150629
4.77237 0.0276303 0.0121561
4.80787 0.0247727 0.0142074
4.84339 0.0270944 0.0122288
4.87892 0.020182 0.0151994
4.91446 0.0144065 0.0150152
4.95002 0.00527535 0.0183742
4.98559 0.00221698 0.0163732
5.02117 9.72503e-05 0.0176118
5.05677 0.00472705 0.0147607
5.09237 0.00419393 0.0163967
5.128 0.00852283 0.0139469
5.16363 0.00558053 0.0154556
5.19928 0.0032577 0.0134172
5.23494 0.00201645 0.0148509
5.27062 0.00271721 0.0119186
5.30631 0.00226434 0.0123171
5.34201 0.0048083 0.00989636
5.37773 0.00305029 0.0117161
5.41346 0.00343679 0.0111785
5.4492 -0.00470342 0.0154299
5.48497 -0.015703 0.0177055
5.52074 -0.029181 0.0230088
5.55653 -0.0380762 0.0250018
5.59233 -0.0362003 0.0283058
5.62815 -0.0302051 0.0302418
5.66399 -0.02245 0.03465
5.69984 -0.0212761 0.0384428
5.7357 -0.0340362 0.0458173
5.77158 -0.0488553 0.0546917
5.80748 -0.0614342 0.0672466
5.84339 -0.0646279 0.0824407
5.87932 -0.0482287 0.0997058
5.91526 -0.0342607 0.124547
5.95122 -0.0292708 0.163884
5.9872 -0.0401119 0.216798
6.02319 -0.0759615 0.279527
6.05919 -0.0912058 0.342404
6.09522 -0.0957939 0.392112
6.13126 -0.0986064 0.410881
6.16732 -0.126565 0.380033
6.20339 -0.171898 0.31146
6.23949 -0.285401 0.226601
6.27559 -0.234347 0.187832
6.31172 -0.226684 0.176551
6.34786 -0.090005 0.0916995
6.38403 0.105261 -0.0204527
6.42021 0.18982 -0.0897057
6.4564 0.264112 -0.152472
6.49262 0.246755 -0.100339
6.52885 0.136304 -0.0198163
6.5651 0.0573348 0.0299412
6.60137 -0.0122404 0.0418053
6.63766 -0.0193286 -0.0243077
6.67397 0.0584319 -0.116022
6.71029 0.0451853 -0.217233
6.74664 0.105365 -0.278377
6.783 0.169343 -0.140145
6.81938 0.156009 0.0253471
6.85579 0.148863 0.172603
6.89221 0.0855948 0.284635
6.92865 0.015882 0.322214
6.96511 -0.00671154 0.294997
7.00159 0.0529725 0.224523
7.0381 0.0794561 0.173645
7.07462 0.0899241 0.127985
7.11116 0.0525589 0.0999849
7.14772 -0.00505526 0.0718724
7.18431 -0.0356989 0.0633458
7.22091 -0.055142 0.0693062
7.25754 -0.0687463 0.0761395
7.29418 -0.0785262 0.08607
7.33085 -0.0804809 0.0933429
7.36754 -0.0710866 0.0959978
7.40425 -0.0273661 0.0823102
7.44099 0.0121778 0.0630666
7.47774 0.0345597 0.0402176
7.51452 0.0416577 0.0159453
7.55132 0.0223076 -0.00353627
7.58814 0.00975323 -0.0170957
7.62498 0.0124501 -0.0153074
7.66185 0.0109444 -0.0134622
7.69874 0.0153654 -0.0108715
7.73566 0.0120116 -0.00711159
7.77259 -0.000328369 -0.00305472
7.80955 -0.00157435 0.00060462
7.84654 0.00292271 0.00518474
7.88355 0.00160242 0.00609977
7.92058 0.00606044 0.00443638
7.95763 0.0021272 0.00469091
7.99471 -0.00188892 0.00347238
8.03182 0.000156558 0.00528671
8.06895 0.000201797 0.00694913
8.1061 0.00520403 0.00588088
8.14328 0.013445 0.00385875
8.18049 0.0181093 0.0040015
8.21772 0.0269269 0.00266893
8.25497 0.0416386 0.00319432
8.29226 0.0538942 0.000492999
8.32956 0.0707898 -0.00471083
8.3669 0.0795569 -0.0095428
8.40426 0.0822633 -0.0129414
8.44165 0.0876371 -0.0149962
8.47906 0.0923905 -0.0141392
8.5165 0.0960972 -0.0158053
8.55397 0.0989492 -0.0166462
8.59146 0.0907046 -0.0160123
8.62899 0.0793045 -0.0153224
8.66654 0.0621801 -0.011201
8.70412 0.0438257 -0.00830444
8.74172 0.040113 -0.00649919
8.77936 0.0378767 -0.00611948
8.81702 0.0368785 -0.00622514
8.85471 0.0334935 -0.00576831
8.89244 0.0282766 -0.00343549
8.93019 0.022363 -0.0034983
8.96797 0.0166666 -0.00251819
9.00578 0.00920513 -0.00194696
9.04362 0.00396002 -0.000163422
9.08149 0.000666707 0.00135779
9.11939 -0.00202458 0.00356246
9.15732 -0.00353968 0.00552847
9.19528 -0.00869301 0.00806932
9.23327 -0.0149324 0.0122182
9.2713 -0.0187375 0.0169902
9.30935 -0.0194553 0.0232642
9.34744 -0.0185117 0.0267192
9.38556 -0.0135301 0.0299226
9.42371 -0.00982307 0.0327537
9.46189 -0.00389826 0.036601
9.50011 0.00443752 0.0402069
9.53836 0.0137447 0.0442019
9.57664 0.0266502 0.0464891
9.61496 0.0371935 0.0495697
9.65331 0.043505 0.0513899
9.69169 0.0510562 0.0512926
9.73011 0.0522528 0.047843
9.76856 0.0563039 0.0337219
9.80704 0.0721561 0.00799648
9.84557 0.0981658 -0.0325216
9.88412 0.141975 -0.0925812
9.92271 0.180097 -0.167201
9.96134 0.195821 -0.247256
10 0.188682 -0.324845
10.0387 0.154523 -0.375031
10.0774 0.114617 -0.398041
10.1162 0.0720064 -0.379958
10.155 0.0273095 -0.317784
10.1939 0.00549404 -0.231284
10.2328 0.00459423 -0.134341
10.2717 0.0253716 -0.0634869
10.3106 0.10565 -0.0397428
10.3496 0.265882 -0.0542938
10.3887 0.324876 -0.119287
10.4278 0.402136 -0.219218
10.4669 0.408466 -0.281636
10.506 0.402161 -0.329567
10.5452 0.26981 -0.270256
10.5845 0.0942675 -0.167488
10.6238 0.0295066 -0.0861809
10.6631 0.160283 -0.105704
10.7024 0.376488 -0.146991
10.7418 0.482179 -0.177487
10.7813 0.512381 -0.182612
10.8208 0.452137 -0.170123
10.8603 0.354969 -0.161564
10.8999 0.226388 -0.149714
10.9395 0.12403 -0.132757
10.9792 0.0539482 -0.0791482
11.0189 0.0686417 -0.0260565
11.0586 0.14393 0.0177037
11.0984 0.165494 0.0555684
11.1383 0.147492 0.0844823
11.1781 0.100991 0.0945545
11.2181 0.0283566 0.0841008
11.2581 -0.0288152 0.0684902
11.2981 -0.0725266 0.055975
11.3381 -0.0772044 0.0623762
11.3783 -0.0720586 0.07334
11.4184 -0.0352544 0.0745477
11.4587 -0.00962469 0.0584854
11.4989 0.0171504 0.025234
11.5392 0.0202717 -0.0010639
11.5796 -0.00570897 -0.013374
11.62 -0.0265961 -0.0104896
11.6605 -0.0530515 0.00379189
11.701 -0.0599824 0.0184938
11.7415 -0.0697376 0.0351734
11.7822 -0.0788305 0.0487996
11.8228 -0.0923908 0.0703095
11.8636 -0.090671 0.0952374
11.9043 -0.0730427 0.111012
11.9452 -0.0556018 0.116937
11.986 -0.0472553 0.107632
12.027 -0.0504124 0.096337
12.068 -0.0496285 0.0815715
12.109 -0.0537381 0.0696569
12.1501 -0.0519456 0.0564175
12.1913 -0.0456192 0.0476602
12.2325 -0.0292122 0.0410291
12.2738 -0.0142423 0.0366073
12.3151 -0.0064882 0.0338273
12.3565 -0.0104259 0.0343537
12.3979 -0.0252386 0.036343
12.4394 -0.0386186 0.0387325
12.481 -0.0481843 0.0404516
12.5226 -0.0516098 0.0392535
12.5643 -0.0393033 0.0362711
12.6061 -0.0343333 0.0346818
12.6479 -0.0318569 0.0364859
12.6898 -0.0394472 0.0410731
12.7317 -0.0444208 0.0475664
12.7737 -0.0505513 0.054182
12.8158 -0.0540302 0.0583709
12.8579 -0.0571839 0.0601561
12.9001 -0.0596003 0.0591204
12.9424 -0.0531551 0.0579358
12.9847 -0.0476984 0.0565034
13.0271 -0.0374292 0.0570961
13.0696 -0.028551 0.0585591
13.1121 -0.0116115 0.0595817
13.1547 -0.000649995 0.0605524
13.1974 0.0100959 0.0598123
13.2402 0.0114063 0.0586124
13.283 0.00962775 0.0561458
13.3259 0.00523201 0.0546143
13.3689 -0.00187372 0.053978
13.4119 -0.00794822 0.053941
13.455 -0.015659 0.0532903
13.4982 -0.0117468 0.0501889
13.5415 0.00120997 0.0439256
13.5848 0.021556 0.034049
13.6283 0.0420594 0.0215009
13.6718 0.0613123 0.00577511
13.7153 0.0735392 -0.0121877
13.759 0.070747 -0.0326468
13.8028 0.068909 -0.0581861
13.8466 0.0629421 -0.0928866
13.8905 0.0701334 -0.142938
13.9345 0.0839693 -0.206773
13.9786 0.0973691 -0.286879
14.0227 0.0981684 -0.372372
14.067 0.0823787 -0.458331
14.1113 0.0412129 -0.515065
14.1558 -0.0346467 -0.514456
14.2003 -0.135259 -0.429217
14.2449 -0.24683 -0.234026
14.2896 -0.331652 0.0518572
14.3344 -0.403601 0.415924
14.3793 -0.44627 0.764557
14.4243 -0.486672 1.02753
14.4693 -0.532934 1.14847
14.5145 -0.518311 1.12224
14.5598 -0.702318 1.01229
14.6052 -0.917588 0.88107
14.6506 -1.06285 0.759731
14.6962 -1.07643 0.723578
14.7419 -1.03727 0.758629
14.7877 -0.98152 0.806916
14.8336 -0.8463 0.755944
14.8796 -0.643781 0.593855
14.9257 -0.452442 0.363811
14.9719 -0.352345 0.153914
15.0182 -0.320932 0.021269
15.0647 -0.343871 -0.0293022
15.1112 -0.348642 -0.0247462
15.1579 -0.296978 0.0154296
15.2047 -0.208618 0.0583502
15.2516 -0.101794 0.0929273
15.2986 -0.00319774 0.101581
15.3458 0.0589679 0.0824964
15.393 0.0512268 0.0310845
15.4404 0.0429212 -0.0266243
15.488 0.0135088 -0.0564598
15.5356 -0.0192751 -0.0463369
15.5834 -0.0216101 -0.045608
15.6313 -0.0254655 -0.0841874
15.6794 0.00906047 -0.147502
15.7276 0.0310754 -0.195595
15.7759 0.0513939 -0.221918
15.8243 0.0860533 -0.22549
15.873 0.097562 -0.213531
15.9217 0.0515957 -0.16893
15.9706 -0.0534527 -0.0871795
16.0197 -0.143316 0.00850045
16.0689 -0.162013 0.0674987
16.1182 -0.106228 0.087901
16.1677 -0.0196381 0.07534
16.2174 0.0444588 0.0580892
16.2672 0.0887653 0.036764
16.3172 0.0942119 0.013808
16.3674 0.08772 -0.00630194
16.4177 0.0698202 -0.0208193
16.4682 0.0497747 -0.0241748
16.5189 0.0412477 -0.0210361
16.5697 0.0541989 -0.0153125
16.6208 0.0840273 -0.0152717
16.672 0.112359 -0.0191174
16.7234 0.106554 -0.0226935
16.775 0.0917115 -0.0246624
16.8268 0.0600769 -0.0196314
16.8787 0.0245297 -0.00911441
16.9309 0.000896445 0.00320429
16.9833 -0.0120827 0.011324
17.0359 -0.0105583 0.0137604
17.0887 -0.0016305 0.0105611
17.1418 0.0129925 0.00438596
17.195 0.0127578 3.38263e-05
17.2485 0.00269541 -0.00124584
17.3022 -0.0015754 -0.00162002
17.3562 -0.00413501 -0.00150289
17.4104 -0.00510197 0.00175226
17.4648 -0.00187058 0.00569332
17.5195 -0.00223157 0.00658396
17.5744 0.00248153 0.00299599
17.6296 0.0114213 -0.00227972
17.6851 0.00890375 -0.0109713
17.7408 0.010243 -0.0265691
17.7969 0.0078849 -0.0481021
17.8532 0.00396986 -0.0662232
17.9098 -0.0103628 -0.06454
17.9667 -0.0220383 -0.0339841
18.0239 -0.0271908 0.0176137
18.0815 -0.02059 0.080691
18.1393 -0.00323267 0.148087
18.1975 0.0191494 0.199716
18.256 0.0481532 0.214926
18.3149 0.0762989 0.187092
18.3742 0.0842753 0.132952
18.4338 0.0689292 0.0731087
18.4938 0.0373578 0.0200621
18.5542 0.015388 -0.0225045
18.615 0.00213696 -0.0599494
18.6762 0.00837679 -0.106207
18.7379 0.040527 -0.156236
18.8 0.0386561 -0.148109
18.8625 -0.0193442 -0.0902727
18.9255 -0.134273 0.0310664
18.9891 -0.338365 0.259486
19.0531 -0.525879 0.473498
19.1177 -0.513888 0.497823
19.1828 -0.168416 0.263389
19.2484 0.395257 -0.0873379
19.3147 0.970747 -0.388438
19.3816 1.13893 -0.482306
19.4491 0.861415 -0.384359
19.5173 0.514974 -0.26696
19.5862 0.175965 -0.161963
19.6558 -0.0914808 -0.066703
19.7262 -0.253516 0.0256534
19.7974 -0.262225 0.102314
19.8694 -0.161455 0.121912
19.9423 -0.036373 0.0840077
20.0162 0.0497782 0.0440437
20.091 0.0865052 0.030873
20.1669 0.0465563 0.0356214
20.244 -0.00530932 0.0399064
20.3222 -0.0323411 0.0380294
20.4016 -0.0529573 0.0317555
20.4825 -0.0738909 0.0301979
20.5648 -0.0747445 0.0312509
20.6487 -0.0512195 0.0335663
20.7344 0.0251052 0.0394264
20.8219 0.127651 0.0388572
20.9115 0.136988 0.0367983
21.0034 0.10492 0.0302926
21.0979 0.0417591 0.0189355
21.1952 -0.0338669 0.00940903
21.2959 -0.0828344 0.00372179
21.4004 -0.0689012 0.00734984
21.5093 0.00369986 -0.00114334
21.6237 0.047841 -0.0184027
21.7448 0.00477086 -0.0681543
21.8747 -0.07555 -0.229837
22.0165 -0.177808 -0.501803
22.1768 -0.24681 -0.536517
22.3723 -0.160069 0.0226051


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1ClassicOneLoop/GApOneLoop.txt <==
-22.3723 -0.00200214 8.96822e-06
-22.1768 -0.00203766 9.20815e-06
-22.0165 -0.0020675 9.41132e-06
-21.8747 -0.00209447 9.59616e-06
-21.7448 -0.00211961 9.76959e-06
-21.6237 -0.00214347 9.93518e-06
-21.5093 -0.00216638 1.0095e-05
-21.4004 -0.00218855 1.02505e-05
-21.2959 -0.00221013 1.04026e-05
-21.1952 -0.00223122 1.0552e-05
-21.0979 -0.00225191 1.06992e-05
-21.0034 -0.00227226 1.08447e-05
-20.9115 -0.00229233 1.09887e-05
-20.8219 -0.00231215 1.11317e-05
-20.7344 -0.00233176 1.12737e-05
-20.6487 -0.00235119 1.1415e-05
-20.5648 -0.00237046 1.15558e-05
-20.4825 -0.0023896 1.16962e-05
-20.4016 -0.00240862 1.18362e-05
-20.3222 -0.00242755 1.19761e-05
-20.244 -0.00244639 1.2116e-05
-20.1669 -0.00246516 1.22558e-05
-20.091 -0.00248387 1.23957e-05
-20.0162 -0.00250253 1.25358e-05
-19.9423 -0.00252115 1.26761e-05
-19.8694 -0.00253974 1.28167e-05
-19.7974 -0.00255831 1.29576e-05
-19.7262 -0.00257685 1.30989e-05
-19.6558 -0.00259539 1.32406e-05
-19.5862 -0.00261393 1.33828e-05
-19.5173 -0.00263246 1.35256e-05
-19.4491 -0.00265101 1.36689e-05
-19.3816 -0.00266956 1.38128e-05
-19.3147 -0.00268813 1.39573e-05
-19.2484 -0.00270673 1.41025e-05
-19.1828 -0.00272535 1.42484e-05
-19.1177 -0.00274399 1.4395e-05
-19.0531 -0.00276268 1.45424e-05
-18.9891 -0.00278139 1.46906e-05
-18.9255 -0.00280015 1.48396e-05
-18.8625 -0.00281895 1.49895e-05
-18.8 -0.0028378 1.51402e-05
-18.7379 -0.00285669 1.52919e-05
-18.6762 -0.00287564 1.54444e-05
-18.615 -0.00289465 1.55979e-05
-18.5542 -0.00291371 1.57524e-05
-18.4938 -0.00293283 1.59079e-05
-18.4338 -0.00295201 1.60644e-05
-18.3742 -0.00297126 1.62219e-05
-18.3149 -0.00299057 1.63805e-05
-18.256 -0.00300996 1.65402e-05
-18.1975 -0.00302942 1.6701e-05
-18.1393 -0.00304895 1.6863e-05
-18.0815 -0.00306855 1.70261e-05
-18.0239 -0.00308824 1.71903e-05
-17.9667 -0.003108 1.73558e-05
-17.9098 -0.00312785 1.75225e-05
-17.8532 -0.00314778 1.76905e-05
-17.7969 -0.0031678 1.78597e-05
-17.7408 -0.00318791 1.80302e-05
-17.6851 -0.00320811 1.8202e-05
-17.6296 -0.0032284 1.83751e-05
-17.5744 -0.00324878 1.85496e-05
-17.5195 -0.00326926 1.87255e-05
-17.4648 -0.00328983 1.89028e-05
-17.4104 -0.00331051 1.90815e-05
-17.3562 -0.00333128 1.92616e-05
-17.3022 -0.00335216 1.94432e-05
-17.2485 -0.00337315 1.96263e-05
-17.195 -0.00339424 1.98108e-05
-17.1418 -0.00341544 1.99969e-05
-17.0887 -0.00343675 2.01846e-05
-17.0359 -0.00345817 2.03738e-05
-16.9833 -0.0034797 2.05647e-05
-16.9309 -0.00350135 2.07571e-05
-16.8787 -0.00352312 2.09512e-05
-16.8268 -0.003545 2.1147e-05
-16.775 -0.00356701 2.13445e-05
-16.7234 -0.00358913 2.15436e-05
-16.672 -0.00361139 2.17445e-05
-16.6208 -0.00363376 2.19472e-05
-16.5697 -0.00365627 2.21517e-05
-16.5189 -0.0036789 2.2358e-05
-16.4682 -0.00370166 2.25661e-05
-16.4177 -0.00372456 2.2776e-05
-16.3674 -0.00374759 2.29879e-05
-16.3172 -0.00377076 2.32017e-05
-16.2672 -0.00379406 2.34174e-05
-16.2174 -0.00381751 2.36351e-05
-16.1677 -0.00384109 2.38548e-05
-16.1182 -0.00386482 2.40765e-05
-16.0689 -0.0038887 2.43002e-05
-16.0197 -0.00391272 2.4526e-05
-15.9706 -0.00393689 2.4754e-05
-15.9217 -0.00396121 2.4984e-05
-15.873 -0.00398568 2.52162e-05
-15.8243 -0.00401031 2.54506e-05
-15.7759 -0.00403509 2.56873e-05
-15.7276 -0.00406003 2.59261e-05
-15.6794 -0.00408513 2.61673e-05
-15.6313 -0.0041104 2.64108e-05
-15.5834 -0.00413582 2.66566e-05
-15.5356 -0.00416142 2.69048e-05
-15.488 -0.00418718 2.71553e-05
-15.4404 -0.00421311 2.74084e-05
-15.393 -0.00423921 2.76638e-05
-15.3458 -0.00426548 2.79218e-05
-15.2986 -0.00429194 2.81824e-05
-15.2516 -0.00431857 2.84454e-05
-15.2047 -0.00434537 2.87111e-05
-15.1579 -0.00437237 2.89795e-05
-15.1112 -0.00439954 2.92505e-05
-15.0647 -0.0044269 2.95242e-05
-15.0182 -0.00445445 2.98007e-05
-14.9719 -0.00448219 3.00799e-05
-14.9257 -0.00451012 3.0362e-05
-14.8796 -0.00453825 3.0647e-05
-14.8336 -0.00456658 3.09348e-05
-14.7877 -0.0045951 3.12256e-05
-14.7419 -0.00462383 3.15193e-05
-14.6962 -0.00465276 3.18161e-05
-14.6506 -0.0046819 3.21159e-05
-14.6052 -0.00471124 3.24189e-05
-14.5598 -0.0047408 3.2725e-05
-14.5145 -0.00477057 3.30342e-05
-14.4693 -0.00480056 3.33467e-05
-14.4243 -0.00483076 3.36625e-05
-14.3793 -0.00486119 3.39816e-05
-14.3344 -0.00489184 3.4304e-05
-14.2896 -0.00492272 3.46299e-05
-14.2449 -0.00495382 3.49592e-05
-14.2003 -0.00498516 3.52921e-05
-14.1558 -0.00501673 3.56284e-05
-14.1113 -0.00504854 3.59684e-05
-14.067 -0.00508059 3.63121e-05
-14.0227 -0.00511288 3.66594e-05
-13.9786 -0.00514541 3.70106e-05
-13.9345 -0.0051782 3.73655e-05
-13.8905 -0.00521123 3.77243e-05
-13.8466 -0.00524452 3.8087e-05
-13.8028 -0.00527806 3.84537e-05
-13.759 -0.00531187 3.88244e-05
-13.7153 -0.00534593 3.91992e-05
-13.6718 -0.00538026 3.95781e-05
-13.6283 -0.00541486 3.99612e-05
-13.5848 -0.00544974 4.03486e-05
-13.5415 -0.00548488 4.07404e-05
-13.4982 -0.00552031 4.11365e-05
-13.455 -0.00555602 4.15371e-05
-13.4119 -0.00559201 4.19421e-05
-13.3689 -0.00562829 4.23518e-05
-13.3259 -0.00566486 4.27661e-05
-13.283 -0.00570173 4.31851e-05
-13.2402 -0.00573889 4.36089e-05
-13.1974 -0.00577636 4.40375e-05
-13.1547 -0.00581413 4.44711e-05
-13.1121 -0.00585221 4.49096e-05
-13.0696 -0.00589061 4.53532e-05
-13.0271 -0.00592932 4.58019e-05
-12.9847 -0.00596835 4.62559e-05
-12.9424 -0.00600771 4.67152e-05
-12.9001 -0.00604739 4.71798e-05
-12.8579 -0.0060874 4.76498e-05
-12.8158 -0.00612775 4.81254e-05
-12.7737 -0.00616845 4.86067e-05
-12.7317 -0.00620948 4.90936e-05
-12.6898 -0.00625086 4.95863e-05
-12.6479 -0.0062926 5.00848e-05
-12.6061 -0.00633469 5.05893e-05
-12.5643 -0.00637715 5.10999e-05
-12.5226 -0.00641997 5.16166e-05
-12.481 -0.00646315 5.21395e-05
-12.4394 -0.00650672 5.26688e-05
-12.3979 -0.00655066 5.32045e-05
-12.3565 -0.00659499 5.37467e-05
-12.3151 -0.0066397 5.42955e-05
-12.2738 -0.00668481 5.48511e-05
-12.2325 -0.00673032 5.54135e-05
-12.1913 -0.00677623 5.59828e-05
-12.1501 -0.00682254 5.65591e-05
-12.109 -0.00686927 5.71427e-05
-12.068 -0.00691642 5.77334e-05
-12.027 -0.006964 5.83316e-05
-11.986 -0.007012 5.89372e-05
-11.9452 -0.00706043 5.95505e-05
-11.9043 -0.00710931 6.01715e-05
-11.8636 -0.00715863 6.08004e-05
-11.8228 -0.0072084 6.14372e-05
-11.7822 -0.00725863 6.20821e-05
-11.7415 -0.00730933 6.27353e-05
-11.701 -0.00736049 6.33969e-05
-11.6605 -0.00741212 6.40669e-05
-11.62 -0.00746424 6.47456e-05
-11.5796 -0.00751685 6.54331e-05
-11.5392 -0.00756994 6.61295e-05
-11.4989 -0.00762354 6.6835e-05
-11.4587 -0.00767764 6.75497e-05
-11.4184 -0.00773226 6.82737e-05
-11.3783 -0.0077874 6.90073e-05
-11.3381 -0.00784306 6.97506e-05
-11.2981 -0.00789926 7.05037e-05
-11.2581 -0.007956 7.12668e-05
-11.2181 -0.00801328 7.20401e-05
-11.1781 -0.00807112 7.28238e-05
-11.1383 -0.00812953 7.36179e-05
-11.0984 -0.0081885 7.44228e-05
-11.0586 -0.00824805 7.52385e-05
-11.0189 -0.00830819 7.60653e-05
-10.9792 -0.00836892 7.69033e-05
-10.9395 -0.00843025 7.77528e-05
-10.8999 -0.0084922 7.86139e-05
-10.8603 -0.00855476 7.94869e-05
-10.8208 -0.00861795 8.03718e-05
-10.7813 -0.00868177 8.12691e-05
-10.7418 -0.00874624 8.21788e-05
-10.7024 -0.00881136 8.31012e-05
-10.6631 -0.00887714 8.40364e-05
-10.6238 -0.00894359 8.49848e-05
-10.5845 -0.00901072 8.59466e-05
-10.5452 -0.00907855 8.69219e-05
-10.506 -0.00914707 8.79111e-05
-10.4669 -0.00921631 8.89144e-05
-10.4278 -0.00928626 8.99319e-05
-10.3887 -0.00935695 9.09641e-05
-10.3496 -0.00942837 9.20111e-05
-10.3106 -0.00950055 9.30733e-05
-10.2717 -0.00957349 9.41508e-05
-10.2328 -0.0096472 9.5244e-05
-10.1939 -0.00972169 9.63532e-05
-10.155 -0.00979699 9.74786e-05
-10.1162 -0.00987308 9.86205e-05
-10.0774 -0.00995 9.97793e-05
-10.0387 -0.0100278 0.000100955
-10 -0.0101063 0.000102149
-9.96134 -0.0101858 0.00010336
-9.92271 -0.0102661 0.000104589
-9.88412 -0.0103473 0.000105837
-9.84557 -0.0104294 0.000107104
-9.80704 -0.0105124 0.00010839
-9.76856 -0.0105963 0.000109695
-9.73011 -0.0106812 0.000111021
-9.69169 -0.010767 0.000112366
-9.65331 -0.0108538 0.000113733
-9.61496 -0.0109415 0.00011512
-9.57664 -0.0110303 0.000116529
-9.53836 -0.01112 0.00011796
-9.50011 -0.0112108 0.000119413
-9.46189 -0.0113026 0.000120889
-9.42371 -0.0113955 0.000122388
-9.38556 -0.0114895 0.000123911
-9.34744 -0.0115845 0.000125458
-9.30935 -0.0116807 0.00012703
-9.2713 -0.0117779 0.000128626
-9.23327 -0.0118764 0.000130249
-9.19528 -0.0119759 0.000131897
-9.15732 -0.0120767 0.000133573
-9.11939 -0.0121787 0.000135275
-9.08149 -0.0122818 0.000137005
-9.04362 -0.0123863 0.000138764
-9.00578 -0.0124919 0.000140552
-8.96797 -0.0125989 0.000142369
-8.93019 -0.0127071 0.000144216
-8.89244 -0.0128167 0.000146094
-8.85471 -0.0129276 0.000148003
-8.81702 -0.0130399 0.000149944
-8.77936 -0.0131536 0.000151918
-8.74172 -0.0132687 0.000153926
-8.70412 -0.0133852 0.000155968
-8.66654 -0.0135032 0.000158044
-8.62899 -0.0136227 0.000160156
-8.59146 -0.0137436 0.000162305
-8.55397 -0.0138662 0.000164491
-8.5165 -0.0139902 0.000166714
-8.47906 -0.0141159 0.000168977
-8.44165 -0.0142432 0.000171279
-8.40426 -0.0143721 0.000173622
-8.3669 -0.0145027 0.000176006
-8.32956 -0.014635 0.000178432
-8.29226 -0.014769 0.000180902
-8.25497 -0.0149048 0.000183416
-8.21772 -0.0150424 0.000185975
-8.18049 -0.0151819 0.00018858
-8.14328 -0.0153232 0.000191233
-8.1061 -0.0154663 0.000193934
-8.06895 -0.0156114 0.000196685
-8.03182 -0.0157585 0.000199487
-7.99471 -0.0159076 0.00020234
-7.95763 -0.0160587 0.000205246
-7.92058 -0.0162119 0.000208207
-7.88355 -0.0163672 0.000211223
-7.84654 -0.0165246 0.000214296
-7.80955 -0.0166842 0.000217427
-7.77259 -0.0168461 0.000220617
-7.73566 -0.0170103 0.000223869
-7.69874 -0.0171767 0.000227183
-7.66185 -0.0173456 0.000230562
-7.62498 -0.0175168 0.000234005
-7.58814 -0.0176905 0.000237516
-7.55132 -0.0178667 0.000241096
-7.51452 -0.0180454 0.000244746
-7.47774 -0.0182268 0.000248469
-7.44099 -0.0184108 0.000252265
-7.40425 -0.0185975 0.000256137
-7.36754 -0.018787 0.000260088
-7.33085 -0.0189793 0.000264118
-7.29418 -0.0191744 0.000268229
-7.25754 -0.0193725 0.000272425
-7.22091 -0.0195736 0.000276707
-7.18431 -0.0197777 0.000281077
-7.14772 -0.019985 0.000285537
-7.11116 -0.0201954 0.000290091
-7.07462 -0.020409 0.000294739
-7.0381 -0.020626 0.000299486
-7.00159 -0.0208463 0.000304333
-6.96511 -0.0210701 0.000309284
-6.92865 -0.0212975 0.00031434
-6.89221 -0.0215284 0.000319505
-6.85579 -0.021763 0.000324782
-6.81938 -0.0220014 0.000330173
-6.783 -0.0222436 0.000335683
-6.74664 -0.0224897 0.000341314
-6.71029 -0.0227398 0.000347069
-6.67397 -0.022994 0.000352952
-6.63766 -0.0232524 0.000358967
-6.60137 -0.0235151 0.000365118
-6.5651 -0.0237822 0.000371407
-6.52885 -0.0240537 0.00037784
-6.49262 -0.0243298 0.00038442
-6.4564 -0.0246106 0.000391151
-6.42021 -0.0248962 0.000398039
-6.38403 -0.0251867 0.000405087
-6.34786 -0.0254821 0.0004123
-6.31172 -0.0257828 0.000419684
-6.27559 -0.0260886 0.000427242
-6.23949 -0.0263999 0.000434981
-6.20339 -0.0267166 0.000442906
-6.16732 -0.027039 0.000451023
-6.13126 -0.0273672 0.000459337
-6.09522 -0.0277012 0.000467855
-6.05919 -0.0280413 0.000476582
-6.02319 -0.0283877 0.000485526
-5.9872 -0.0287403 0.000494693
-5.95122 -0.0290995 0.00050409
-5.91526 -0.0294654 0.000513724
-5.87932 -0.0298381 0.000523604
-5.84339 -0.0302178 0.000533737
-5.80748 -0.0306048 0.000544131
-5.77158 -0.0309991 0.000554794
-5.7357 -0.031401 0.000565737
-5.69984 -0.0318107 0.000576967
-5.66399 -0.0322283 0.000588495
-5.62815 -0.0326542 0.00060033
-5.59233 -0.0330884 0.000612483
-5.55653 -0.0335313 0.000624964
-5.52074 -0.033983 0.000637786
-5.48497 -0.0344439 0.000650959
-5.4492 -0.0349141 0.000664497
-5.41346 -0.035394 0.000678411
-5.37773 -0.0358837 0.000692715
-5.34201 -0.0363835 0.000707423
-5.30631 -0.0368939 0.000722549
-5.27062 -0.0374149 0.000738109
-5.23494 -0.0379471 0.000754118
-5.19928 -0.0384905 0.000770593
-5.16363 -0.0390457 0.000787551
-5.128 -0.039613 0.000805011
-5.09237 -0.0401926 0.00082299
-5.05677 -0.040785 0.000841509
-5.02117 -0.0413906 0.000860588
-4.98559 -0.0420097 0.000880249
-4.95002 -0.0426427 0.000900514
-4.91446 -0.0432902 0.000921408
-4.87892 -0.0439525 0.000942954
-4.84339 -0.0446301 0.00096518
-4.80787 -0.0453235 0.000988112
-4.77237 -0.0460332 0.00101178
-4.73687 -0.0467597 0.00103621
-4.70139 -0.0475035 0.00106144
-4.66592 -0.0482653 0.00108749
-4.63046 -0.0490455 0.00111442
-4.59502 -0.0498449 0.00114224
-4.55958 -0.0506641 0.001171
-4.52416 -0.0515037 0.00120074
-4.48875 -0.0523644 0.00123151
-4.45335 -0.0532469 0.00126334
-4.41797 -0.0541521 0.00129629
-4.38259 -0.0550807 0.0013304
-4.34722 -0.0560336 0.00136573
-4.31187 -0.0570115 0.00140234
-4.27653 -0.0580155 0.00144028
-4.24119 -0.0590464 0.00147961
-4.20587 -0.0601052 0.0015204
-4.17056 -0.0611931 0.00156272
-4.13526 -0.062311 0.00160665
-4.09997 -0.0634602 0.00165226
-4.06469 -0.0646418 0.00169963
-4.02942 -0.065857 0.00174885
-3.99416 -0.0671073 0.00180002
-3.95891 -0.0683939 0.00185323
-3.92367 -0.0697184 0.00190859
-3.88844 -0.0710823 0.00196621
-3.85322 -0.0724871 0.00202621
-3.81801 -0.0739347 0.00208871
-3.7828 -0.0754266 0.00215386
-3.74761 -0.076965 0.00222179
-3.71243 -0.0785517 0.00229266
-3.67726 -0.0801888 0.00236662
-3.64209 -0.0818786 0.00244387
-3.60694 -0.0836233 0.00252458
-3.57179 -0.0854256 0.00260895
-3.53665 -0.0872879 0.00269721
-3.50152 -0.089213 0.00278958
-3.4664 -0.091204 0.0028863
-3.43129 -0.0932639 0.00298765
-3.39619 -0.095396 0.00309392
-3.36109 -0.0976038 0.0032054
-3.32601 -0.0998912 0.00332244
-3.29093 -0.102262 0.0034454
-3.25586 -0.10472 0.00357465
-3.2208 -0.107271 0.00371063
-3.18574 -0.109919 0.00385379
-3.1507 -0.112669 0.00400461
-3.11566 -0.115526 0.00416365
-3.08063 -0.118497 0.00433147
-3.0456 -0.121588 0.00450871
-3.01059 -0.124806 0.00469606
-2.97558 -0.128157 0.00489429
-2.94058 -0.13165 0.0051042
-2.90558 -0.135293 0.00532671
-2.87059 -0.139096 0.00556281
-2.83561 -0.143067 0.00581358
-2.80064 -0.147218 0.00608022
-2.76567 -0.15156 0.00636406
-2.73071 -0.156105 0.00666654
-2.69576 -0.160867 0.00698928
-2.66081 -0.16586 0.00733408
-2.62587 -0.171101 0.00770292
-2.59094 -0.176606 0.00809802
-2.55601 -0.182395 0.00852184
-2.52109 -0.188488 0.00897715
-2.48617 -0.194908 0.00946706
-2.45126 -0.201681 0.00999505
-2.41636 -0.208834 0.0105651
-2.38146 -0.216396 0.0111815
-2.34657 -0.224403 0.0118495
-2.31168 -0.232892 0.0125748
-2.2768 -0.241903 0.0133638
-2.24192 -0.251484 0.0142242
-2.20705 -0.261686 0.0151646
-2.17219 -0.272569 0.0161949
-2.13733 -0.284196 0.0173268
-2.10247 -0.296643 0.0185737
-2.06762 -0.309994 0.0199514
-2.03278 -0.324344 0.0214784
-1.99794 -0.339803 0.0231767
-1.9631 -0.356496 0.0250724
-1.92827 -0.374569 0.0271967
-1.89345 -0.39419 0.0295872
-1.85862 -0.415554 0.0322894
-1.82381 -0.438892 0.0353593
-1.78899 -0.464474 0.0388653
-1.75419 -0.492624 0.0428931
-1.71938 -0.523729 0.0475499
-1.68458 -0.558253 0.0529721
-1.64979 -0.596766 0.0593346
-1.61499 -0.639967 0.0668655
-1.58021 -0.688726 0.0758655
-1.54542 -0.744136 0.0867386
-1.51064 -0.807594 0.100037
-1.47586 -0.880906 0.11653
-1.44109 -0.966451 0.137319
-1.40632 -1.06742 0.164016
-1.37155 -1.18817 0.199062
-1.33679 -1.33482 0.246289
-1.30203 -1.51615 0.31197
-1.26727 -1.74513 0.40693
-1.23251 -2.04139 0.551045
-1.19776 -2.43494 0.78371
-1.16301 -2.96976 1.19057
-1.12827 -3.69048 1.97817
-1.09352 -4.48418 3.67867
-1.05878 -3.99883 7.23445
-1.02405 1.29519 9.59028
-0.989309 4.98486 5.88734
-0.954576 4.72778 2.98315
-0.919844 3.91409 1.66387
-0.885115 3.25582 1.03264
-0.850388 2.77277 0.694862
-0.815663 2.41579 0.4961
-0.78094 2.14544 0.370159
-0.746219 1.93548 0.285626
-0.711499 1.76876 0.226235
-0.676781 1.63387 0.182934
-0.642065 1.52302 0.150384
-0.60735 1.43073 0.125278
-0.572637 1.35309 0.105478
-0.537925 1.2872 0.0895597
-0.503214 1.23092 0.0765394
-0.468504 1.18258 0.0657229
-0.433796 1.14094 0.0566079
-0.399089 1.10498 0.0488234
-0.364382 1.07394 0.0420903
-0.329676 1.04717 0.0361946
-0.294972 1.02419 0.0309697
-0.260267 1.00458 0.0262837
-0.225564 0.988023 0.0220302
-0.190861 0.974255 0.0181222
-0.156158 0.963068 0.014487
-0.121456 0.954301 0.0110624
-0.0867541 0.947828 0.00779432
-0.0520524 0.943561 0.00463437
-0.0173508 0.941442 0.00153783
0.0173508 0.941442 -0.00153783
0.0520524 0.943561 -0.00463437
0.0867541 0.947828 -0.00779432
0.121456 0.954301 -0.0110624
0.156158 0.963068 -0.014487
0.190861 0.974255 -0.0181222
0.225564 0.988023 -0.0220302
0.260267 1.00458 -0.0262837
0.294972 1.02419 -0.0309697
0.329676 1.04717 -0.0361946
0.364382 1.07394 -0.0420903
0.399089 1.10498 -0.0488234
0.433796 1.14094 -0.0566079
0.468504 1.18258 -0.0657229
0.503214 1.23092 -0.0765394
0.537925 1.2872 -0.0895597
0.572637 1.35309 -0.105478
0.60735 1.43073 -0.125278
0.642065 1.52302 -0.150384
0.676781 1.63387 -0.182934
0.711499 1.76876 -0.226235
0.746219 1.93548 -0.285626
0.78094 2.14544 -0.370159
0.815663 2.41579 -0.4961
0.850388 2.77277 -0.694862
0.885115 3.25582 -1.03264
0.919844 3.91409 -1.66387
0.954576 4.72778 -2.98315
0.989309 4.98486 -5.88734
1.02405 1.29519 -9.59028
1.05878 -3.99883 -7.23445
1.09352 -4.48418 -3.67867
1.12827 -3.69048 -1.97817
1.16301 -2.96976 -1.19057
1.19776 -2.43494 -0.78371
1.23251 -2.04139 -0.551045
1.26727 -1.74513 -0.40693
1.30203 -1.51615 -0.31197
1.33679 -1.33482 -0.246289
1.37155 -1.18817 -0.199062
1.40632 -1.06742 -0.164016
1.44109 -0.966451 -0.137319
1.47586 -0.880906 -0.11653
1.51064 -0.807594 -0.100037
1.54542 -0.744136 -0.0867386
1.58021 -0.688726 -0.0758655
1.61499 -0.639967 -0.0668655
1.64979 -0.596766 -0.0593346
1.68458 -0.558253 -0.0529721
1.71938 -0.523729 -0.0475499
1.75419 -0.492624 -0.0428931
1.78899 -0.464474 -0.0388653
1.82381 -0.438892 -0.0353593
1.85862 -0.415554 -0.0322894
1.89345 -0.39419 -0.0295872
1.92827 -0.374569 -0.0271967
1.9631 -0.356496 -0.0250724
1.99794 -0.339803 -0.0231767
2.03278 -0.324344 -0.0214784
2.06762 -0.309994 -0.0199514
2.10247 -0.296643 -0.0185737
2.13733 -0.284196 -0.0173268
2.17219 -0.272569 -0.0161949
2.20705 -0.261686 -0.0151646
2.24192 -0.251484 -0.0142242
2.2768 -0.241903 -0.0133638
2.31168 -0.232892 -0.0125748
2.34657 -0.224403 -0.0118495
2.38146 -0.216396 -0.0111815
2.41636 -0.208834 -0.0105651
2.45126 -0.201681 -0.00999505
2.48617 -0.194908 -0.00946706
2.52109 -0.188488 -0.00897715
2.55601 -0.182395 -0.00852184
2.59094 -0.176606 -0.00809802
2.62587 -0.171101 -0.00770292
2.66081 -0.16586 -0.00733408
2.69576 -0.160867 -0.00698928
2.73071 -0.156105 -0.00666654
2.76567 -0.15156 -0.00636406
2.80064 -0.147218 -0.00608022
2.83561 -0.143067 -0.00581358
2.87059 -0.139096 -0.00556281
2.90558 -0.135293 -0.00532671
2.94058 -0.13165 -0.0051042
2.97558 -0.128157 -0.00489429
3.01059 -0.124806 -0.00469606
3.0456 -0.121588 -0.00450871
3.08063 -0.118497 -0.00433147
3.11566 -0.115526 -0.00416365
3.1507 -0.112669 -0.00400461
3.18574 -0.109919 -0.00385379
3.2208 -0.107271 -0.00371063
3.25586 -0.10472 -0.00357465
3.29093 -0.102262 -0.0034454
3.32601 -0.0998912 -0.00332244
3.36109 -0.0976038 -0.0032054
3.39619 -0.095396 -0.00309392
3.43129 -0.0932639 -0.00298765
3.4664 -0.091204 -0.0028863
3.50152 -0.089213 -0.00278958
3.53665 -0.0872879 -0.00269721
3.57179 -0.0854256 -0.00260895
3.60694 -0.0836233 -0.00252458
3.64209 -0.0818786 -0.00244387
3.67726 -0.0801888 -0.00236662
3.71243 -0.0785517 -0.00229266
3.74761 -0.076965 -0.00222179
3.7828 -0.0754266 -0.00215386
3.81801 -0.0739347 -0.00208871
3.85322 -0.0724871 -0.00202621
3.88844 -0.0710823 -0.00196621
3.92367 -0.0697184 -0.00190859
3.95891 -0.0683939 -0.00185323
3.99416 -0.0671073 -0.00180002
4.02942 -0.065857 -0.00174885
4.06469 -0.0646418 -0.00169963
4.09997 -0.0634602 -0.00165226
4.13526 -0.062311 -0.00160665
4.17056 -0.0611931 -0.00156272
4.20587 -0.0601052 -0.0015204
4.24119 -0.0590464 -0.00147961
4.27653 -0.0580155 -0.00144028
4.31187 -0.0570115 -0.00140234
4.34722 -0.0560336 -0.00136573
4.38259 -0.0550807 -0.0013304
4.41797 -0.0541521 -0.00129629
4.45335 -0.0532469 -0.00126334
4.48875 -0.0523644 -0.00123151
4.52416 -0.0515037 -0.00120074
4.55958 -0.0506641 -0.001171
4.59502 -0.0498449 -0.00114224
4.63046 -0.0490455 -0.00111442
4.66592 -0.0482653 -0.00108749
4.70139 -0.0475035 -0.00106144
4.73687 -0.0467597 -0.00103621
4.77237 -0.0460332 -0.00101178
4.80787 -0.0453235 -0.000988112
4.84339 -0.0446301 -0.00096518
4.87892 -0.0439525 -0.000942954
4.91446 -0.0432902 -0.000921408
4.95002 -0.0426427 -0.000900514
4.98559 -0.0420097 -0.000880249
5.02117 -0.0413906 -0.000860588
5.05677 -0.040785 -0.000841509
5.09237 -0.0401926 -0.00082299
5.128 -0.039613 -0.000805011
5.16363 -0.0390457 -0.000787551
5.19928 -0.0384905 -0.000770593
5.23494 -0.0379471 -0.000754118
5.27062 -0.0374149 -0.000738109
5.30631 -0.0368939 -0.000722549
5.34201 -0.0363835 -0.000707423
5.37773 -0.0358837 -0.000692715
5.41346 -0.035394 -0.000678411
5.4492 -0.0349141 -0.000664497
5.48497 -0.0344439 -0.000650959
5.52074 -0.033983 -0.000637786
5.55653 -0.0335313 -0.000624964
5.59233 -0.0330884 -0.000612483
5.62815 -0.0326542 -0.00060033
5.66399 -0.0322283 -0.000588495
5.69984 -0.0318107 -0.000576967
5.7357 -0.031401 -0.000565737
5.77158 -0.0309991 -0.000554794
5.80748 -0.0306048 -0.000544131
5.84339 -0.0302178 -0.000533737
5.87932 -0.0298381 -0.000523604
5.91526 -0.0294654 -0.000513724
5.95122 -0.0290995 -0.00050409
5.9872 -0.0287403 -0.000494693
6.02319 -0.0283877 -0.000485526
6.05919 -0.0280413 -0.000476582
6.09522 -0.0277012 -0.000467855
6.13126 -0.0273672 -0.000459337
6.16732 -0.027039 -0.000451023
6.20339 -0.0267166 -0.000442906
6.23949 -0.0263999 -0.000434981
6.27559 -0.0260886 -0.000427242
6.31172 -0.0257828 -0.000419684
6.34786 -0.0254821 -0.0004123
6.38403 -0.0251867 -0.000405087
6.42021 -0.0248962 -0.000398039
6.4564 -0.0246106 -0.000391151
6.49262 -0.0243298 -0.00038442
6.52885 -0.0240537 -0.00037784
6.5651 -0.0237822 -0.000371407
6.60137 -0.0235151 -0.000365118
6.63766 -0.0232524 -0.000358967
6.67397 -0.022994 -0.000352952
6.71029 -0.0227398 -0.000347069
6.74664 -0.0224897 -0.000341314
6.783 -0.0222436 -0.000335683
6.81938 -0.0220014 -0.000330173
6.85579 -0.021763 -0.000324782
6.89221 -0.0215284 -0.000319505
6.92865 -0.0212975 -0.00031434
6.96511 -0.0210701 -0.000309284
7.00159 -0.0208463 -0.000304333
7.0381 -0.020626 -0.000299486
7.07462 -0.020409 -0.000294739
7.11116 -0.0201954 -0.000290091
7.14772 -0.019985 -0.000285537
7.18431 -0.0197777 -0.000281077
7.22091 -0.0195736 -0.000276707
7.25754 -0.0193725 -0.000272425
7.29418 -0.0191744 -0.000268229
7.33085 -0.0189793 -0.000264118
7.36754 -0.018787 -0.000260088
7.40425 -0.0185975 -0.000256137
7.44099 -0.0184108 -0.000252265
7.47774 -0.0182268 -0.000248469
7.51452 -0.0180454 -0.000244746
7.55132 -0.0178667 -0.000241096
7.58814 -0.0176905 -0.000237516
7.62498 -0.0175168 -0.000234005
7.66185 -0.0173456 -0.000230562
7.69874 -0.0171767 -0.000227183
7.73566 -0.0170103 -0.000223869
7.77259 -0.0168461 -0.000220617
7.80955 -0.0166842 -0.000217427
7.84654 -0.0165246 -0.000214296
7.88355 -0.0163672 -0.000211223
7.92058 -0.0162119 -0.000208207
7.95763 -0.0160587 -0.000205246
7.99471 -0.0159076 -0.00020234
8.03182 -0.0157585 -0.000199487
8.06895 -0.0156114 -0.000196685
8.1061 -0.0154663 -0.000193934
8.14328 -0.0153232 -0.000191233
8.18049 -0.0151819 -0.00018858
8.21772 -0.0150424 -0.000185975
8.25497 -0.0149048 -0.000183416
8.29226 -0.014769 -0.000180902
8.32956 -0.014635 -0.000178432
8.3669 -0.0145027 -0.000176006
8.40426 -0.0143721 -0.000173622
8.44165 -0.0142432 -0.000171279
8.47906 -0.0141159 -0.000168977
8.5165 -0.0139902 -0.000166714
8.55397 -0.0138662 -0.000164491
8.59146 -0.0137436 -0.000162305
8.62899 -0.0136227 -0.000160156
8.66654 -0.0135032 -0.000158044
8.70412 -0.0133852 -0.000155968
8.74172 -0.0132687 -0.000153926
8.77936 -0.0131536 -0.000151918
8.81702 -0.0130399 -0.000149944
8.85471 -0.0129276 -0.000148003
8.89244 -0.0128167 -0.000146094
8.93019 -0.0127071 -0.000144216
8.96797 -0.0125989 -0.000142369
9.00578 -0.0124919 -0.000140552
9.04362 -0.0123863 -0.000138764
9.08149 -0.0122818 -0.000137005
9.11939 -0.0121787 -0.000135275
9.15732 -0.0120767 -0.000133573
9.19528 -0.0119759 -0.000131897
9.23327 -0.0118764 -0.000130249
9.2713 -0.0117779 -0.000128626
9.30935 -0.0116807 -0.00012703
9.34744 -0.0115845 -0.000125458
9.38556 -0.0114895 -0.000123911
9.42371 -0.0113955 -0.000122388
9.46189 -0.0113026 -0.000120889
9.50011 -0.0112108 -0.000119413
9.53836 -0.01112 -0.00011796
9.57664 -0.0110303 -0.000116529
9.61496 -0.0109415 -0.00011512
9.65331 -0.0108538 -0.000113733
9.69169 -0.010767 -0.000112366
9.73011 -0.0106812 -0.000111021
9.76856 -0.0105963 -0.000109695
9.80704 -0.0105124 -0.00010839
9.84557 -0.0104294 -0.000107104
9.88412 -0.0103473 -0.000105837
9.92271 -0.0102661 -0.000104589
9.96134 -0.0101858 -0.00010336
10 -0.0101063 -0.000102149
10.0387 -0.0100278 -0.000100955
10.0774 -0.00995 -9.97793e-05
10.1162 -0.00987308 -9.86205e-05
10.155 -0.00979699 -9.74786e-05
10.1939 -0.00972169 -9.63532e-05
10.2328 -0.0096472 -9.5244e-05
10.2717 -0.00957349 -9.41508e-05
10.3106 -0.00950055 -9.30733e-05
10.3496 -0.00942837 -9.20111e-05
10.3887 -0.00935695 -9.09641e-05
10.4278 -0.00928626 -8.99319e-05
10.4669 -0.00921631 -8.89144e-05
10.506 -0.00914707 -8.79111e-05
10.5452 -0.00907855 -8.69219e-05
10.5845 -0.00901072 -8.59466e-05
10.6238 -0.00894359 -8.49848e-05
10.6631 -0.00887714 -8.40364e-05
10.7024 -0.00881136 -8.31012e-05
10.7418 -0.00874624 -8.21788e-05
10.7813 -0.00868177 -8.12691e-05
10.8208 -0.00861795 -8.03718e-05
10.8603 -0.00855476 -7.94869e-05
10.8999 -0.0084922 -7.86139e-05
10.9395 -0.00843025 -7.77528e-05
10.9792 -0.00836892 -7.69033e-05
11.0189 -0.00830819 -7.60653e-05
11.0586 -0.00824805 -7.52385e-05
11.0984 -0.0081885 -7.44228e-05
11.1383 -0.00812953 -7.36179e-05
11.1781 -0.00807112 -7.28238e-05
11.2181 -0.00801328 -7.20401e-05
11.2581 -0.007956 -7.12668e-05
11.2981 -0.00789926 -7.05037e-05
11.3381 -0.00784306 -6.97506e-05
11.3783 -0.0077874 -6.90073e-05
11.4184 -0.00773226 -6.82737e-05
11.4587 -0.00767764 -6.75497e-05
11.4989 -0.00762354 -6.6835e-05
11.5392 -0.00756994 -6.61295e-05
11.5796 -0.00751685 -6.54331e-05
11.62 -0.00746424 -6.47456e-05
11.6605 -0.00741212 -6.40669e-05
11.701 -0.00736049 -6.33969e-05
11.7415 -0.00730933 -6.27353e-05
11.7822 -0.00725863 -6.20821e-05
11.8228 -0.0072084 -6.14372e-05
11.8636 -0.00715863 -6.08004e-05
11.9043 -0.00710931 -6.01715e-05
11.9452 -0.00706043 -5.95505e-05
11.986 -0.007012 -5.89372e-05
12.027 -0.006964 -5.83316e-05
12.068 -0.00691642 -5.77334e-05
12.109 -0.00686927 -5.71427e-05
12.1501 -0.00682254 -5.65591e-05
12.1913 -0.00677623 -5.59828e-05
12.2325 -0.00673032 -5.54135e-05
12.2738 -0.00668481 -5.48511e-05
12.3151 -0.0066397 -5.42955e-05
12.3565 -0.00659499 -5.37467e-05
12.3979 -0.00655066 -5.32045e-05
12.4394 -0.00650672 -5.26688e-05
12.481 -0.00646315 -5.21395e-05
12.5226 -0.00641997 -5.16166e-05
12.5643 -0.00637715 -5.10999e-05
12.6061 -0.00633469 -5.05893e-05
12.6479 -0.0062926 -5.00848e-05
12.6898 -0.00625086 -4.95863e-05
12.7317 -0.00620948 -4.90936e-05
12.7737 -0.00616845 -4.86067e-05
12.8158 -0.00612775 -4.81254e-05
12.8579 -0.0060874 -4.76498e-05
12.9001 -0.00604739 -4.71798e-05
12.9424 -0.00600771 -4.67152e-05
12.9847 -0.00596835 -4.62559e-05
13.0271 -0.00592932 -4.58019e-05
13.0696 -0.00589061 -4.53532e-05
13.1121 -0.00585221 -4.49096e-05
13.1547 -0.00581413 -4.44711e-05
13.1974 -0.00577636 -4.40375e-05
13.2402 -0.00573889 -4.36089e-05
13.283 -0.00570173 -4.31851e-05
13.3259 -0.00566486 -4.27661e-05
13.3689 -0.00562829 -4.23518e-05
13.4119 -0.00559201 -4.19421e-05
13.455 -0.00555602 -4.15371e-05
13.4982 -0.00552031 -4.11365e-05
13.5415 -0.00548488 -4.07404e-05
13.5848 -0.00544974 -4.03486e-05
13.6283 -0.00541486 -3.99612e-05
13.6718 -0.00538026 -3.95781e-05
13.7153 -0.00534593 -3.91992e-05
13.759 -0.00531187 -3.88244e-05
13.8028 -0.00527806 -3.84537e-05
13.8466 -0.00524452 -3.8087e-05
13.8905 -0.00521123 -3.77243e-05
13.9345 -0.0051782 -3.73655e-05
13.9786 -0.00514541 -3.70106e-05
14.0227 -0.00511288 -3.66594e-05
14.067 -0.00508059 -3.63121e-05
14.1113 -0.00504854 -3.59684e-05
14.1558 -0.00501673 -3.56284e-05
14.2003 -0.00498516 -3.52921e-05
14.2449 -0.00495382 -3.49592e-05
14.2896 -0.00492272 -3.46299e-05
14.3344 -0.00489184 -3.4304e-05
14.3793 -0.00486119 -3.39816e-05
14.4243 -0.00483076 -3.36625e-05
14.4693 -0.00480056 -3.33467e-05
14.5145 -0.00477057 -3.30342e-05
14.5598 -0.0047408 -3.2725e-05
14.6052 -0.00471124 -3.24189e-05
14.6506 -0.0046819 -3.21159e-05
14.6962 -0.00465276 -3.18161e-05
14.7419 -0.00462383 -3.15193e-05
14.7877 -0.0045951 -3.12256e-05
14.8336 -0.00456658 -3.09348e-05
14.8796 -0.00453825 -3.0647e-05
14.9257 -0.00451012 -3.0362e-05
14.9719 -0.00448219 -3.00799e-05
15.0182 -0.00445445 -2.98007e-05
15.0647 -0.0044269 -2.95242e-05
15.1112 -0.00439954 -2.92505e-05
15.1579 -0.00437237 -2.89795e-05
15.2047 -0.00434537 -2.87111e-05
15.2516 -0.00431857 -2.84454e-05
15.2986 -0.00429194 -2.81824e-05
15.3458 -0.00426548 -2.79218e-05
15.393 -0.00423921 -2.76638e-05
15.4404 -0.00421311 -2.74084e-05
15.488 -0.00418718 -2.71553e-05
15.5356 -0.00416142 -2.69048e-05
15.5834 -0.00413582 -2.66566e-05
15.6313 -0.0041104 -2.64108e-05
15.6794 -0.00408513 -2.61673e-05
15.7276 -0.00406003 -2.59261e-05
15.7759 -0.00403509 -2.56873e-05
15.8243 -0.00401031 -2.54506e-05
15.873 -0.00398568 -2.52162e-05
15.9217 -0.00396121 -2.4984e-05
15.9706 -0.00393689 -2.4754e-05
16.0197 -0.00391272 -2.4526e-05
16.0689 -0.0038887 -2.43002e-05
16.1182 -0.00386482 -2.40765e-05
16.1677 -0.00384109 -2.38548e-05
16.2174 -0.00381751 -2.36351e-05
16.2672 -0.00379406 -2.34174e-05
16.3172 -0.00377076 -2.32017e-05
16.3674 -0.00374759 -2.29879e-05
16.4177 -0.00372456 -2.2776e-05
16.4682 -0.00370166 -2.25661e-05
16.5189 -0.0036789 -2.2358e-05
16.5697 -0.00365627 -2.21517e-05
16.6208 -0.00363376 -2.19472e-05
16.672 -0.00361139 -2.17445e-05
16.7234 -0.00358913 -2.15436e-05
16.775 -0.00356701 -2.13445e-05
16.8268 -0.003545 -2.1147e-05
16.8787 -0.00352312 -2.09512e-05
16.9309 -0.00350135 -2.07571e-05
16.9833 -0.0034797 -2.05647e-05
17.0359 -0.00345817 -2.03738e-05
17.0887 -0.00343675 -2.01846e-05
17.1418 -0.00341544 -1.99969e-05
17.195 -0.00339424 -1.98108e-05
17.2485 -0.00337315 -1.96263e-05
17.3022 -0.00335216 -1.94432e-05
17.3562 -0.00333128 -1.92616e-05
17.4104 -0.00331051 -1.90815e-05
17.4648 -0.00328983 -1.89028e-05
17.5195 -0.00326926 -1.87255e-05
17.5744 -0.00324878 -1.85496e-05
17.6296 -0.0032284 -1.83751e-05
17.6851 -0.00320811 -1.8202e-05
17.7408 -0.00318791 -1.80302e-05
17.7969 -0.0031678 -1.78597e-05
17.8532 -0.00314778 -1.76905e-05
17.9098 -0.00312785 -1.75225e-05
17.9667 -0.003108 -1.73558e-05
18.0239 -0.00308824 -1.71903e-05
18.0815 -0.00306855 -1.70261e-05
18.1393 -0.00304895 -1.6863e-05
18.1975 -0.00302942 -1.6701e-05
18.256 -0.00300996 -1.65402e-05
18.3149 -0.00299057 -1.63805e-05
18.3742 -0.00297126 -1.62219e-05
18.4338 -0.00295201 -1.60644e-05
18.4938 -0.00293283 -1.59079e-05
18.5542 -0.00291371 -1.57524e-05
18.615 -0.00289465 -1.55979e-05
18.6762 -0.00287564 -1.54444e-05
18.7379 -0.00285669 -1.52919e-05
18.8 -0.0028378 -1.51402e-05
18.8625 -0.00281895 -1.49895e-05
18.9255 -0.00280015 -1.48396e-05
18.9891 -0.00278139 -1.46906e-05
19.0531 -0.00276268 -1.45424e-05
19.1177 -0.00274399 -1.4395e-05
19.1828 -0.00272535 -1.42484e-05
19.2484 -0.00270673 -1.41025e-05
19.3147 -0.00268813 -1.39573e-05
19.3816 -0.00266956 -1.38128e-05
19.4491 -0.00265101 -1.36689e-05
19.5173 -0.00263246 -1.35256e-05
19.5862 -0.00261393 -1.33828e-05
19.6558 -0.00259539 -1.32406e-05
19.7262 -0.00257685 -1.30989e-05
19.7974 -0.00255831 -1.29576e-05
19.8694 -0.00253974 -1.28167e-05
19.9423 -0.00252115 -1.26761e-05
20.0162 -0.00250253 -1.25358e-05
20.091 -0.00248387 -1.23957e-05
20.1669 -0.00246516 -1.22558e-05
20.244 -0.00244639 -1.2116e-05
20.3222 -0.00242755 -1.19761e-05
20.4016 -0.00240862 -1.18362e-05
20.4825 -0.0023896 -1.16962e-05
20.5648 -0.00237046 -1.15558e-05
20.6487 -0.00235119 -1.1415e-05
20.7344 -0.00233176 -1.12737e-05
20.8219 -0.00231215 -1.11317e-05
20.9115 -0.00229233 -1.09887e-05
21.0034 -0.00227226 -1.08447e-05
21.0979 -0.00225191 -1.06992e-05
21.1952 -0.00223122 -1.0552e-05
21.2959 -0.00221013 -1.04026e-05
21.4004 -0.00218855 -1.02505e-05
21.5093 -0.00216638 -1.0095e-05
21.6237 -0.00214347 -9.93518e-06
21.7448 -0.00211961 -9.76959e-06
21.8747 -0.00209447 -9.59616e-06
22.0165 -0.0020675 -9.41132e-06
22.1768 -0.00203766 -9.20815e-06
22.3723 -0.00200214 -8.96822e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1ClassicOneLoop/GApTwoLoop.txt <==
-22.3723 -0.00200212 8.96806e-06
-22.1768 -0.00203765 9.208e-06
-22.0165 -0.00206749 9.41116e-06
-21.8747 -0.00209445 9.596e-06
-21.7448 -0.00211959 9.76942e-06
-21.6237 -0.00214345 9.93501e-06
-21.5093 -0.00216637 1.00948e-05
-21.4004 -0.00218854 1.02503e-05
-21.2959 -0.00221011 1.04024e-05
-21.1952 -0.0022312 1.05518e-05
-21.0979 -0.00225189 1.0699e-05
-21.0034 -0.00227224 1.08445e-05
-20.9115 -0.00229231 1.09885e-05
-20.8219 -0.00231213 1.11315e-05
-20.7344 -0.00233173 1.12735e-05
-20.6487 -0.00235116 1.14148e-05
-20.5648 -0.00237044 1.15556e-05
-20.4825 -0.00238958 1.16959e-05
-20.4016 -0.0024086 1.1836e-05
-20.3222 -0.00242753 1.19759e-05
-20.244 -0.00244637 1.21157e-05
-20.1669 -0.00246514 1.22556e-05
-20.091 -0.00248385 1.23955e-05
-20.0162 -0.00250251 1.25355e-05
-19.9423 -0.00252113 1.26758e-05
-19.8694 -0.00253971 1.28164e-05
-19.7974 -0.00255828 1.29573e-05
-19.7262 -0.00257683 1.30986e-05
-19.6558 -0.00259536 1.32403e-05
-19.5862 -0.0026139 1.33826e-05
-19.5173 -0.00263243 1.35253e-05
-19.4491 -0.00265098 1.36686e-05
-19.3816 -0.00266953 1.38125e-05
-19.3147 -0.00268811 1.3957e-05
-19.2484 -0.0027067 1.41022e-05
-19.1828 -0.00272532 1.42481e-05
-19.1177 -0.00274396 1.43947e-05
-19.0531 -0.00276265 1.45421e-05
-18.9891 -0.00278136 1.46903e-05
-18.9255 -0.00280012 1.48393e-05
-18.8625 -0.00281892 1.49892e-05
-18.8 -0.00283777 1.51399e-05
-18.7379 -0.00285666 1.52915e-05
-18.6762 -0.00287561 1.54441e-05
-18.615 -0.00289461 1.55975e-05
-18.5542 -0.00291367 1.5752e-05
-18.4938 -0.00293279 1.59075e-05
-18.4338 -0.00295198 1.6064e-05
-18.3742 -0.00297122 1.62215e-05
-18.3149 -0.00299054 1.63801e-05
-18.256 -0.00300992 1.65398e-05
-18.1975 -0.00302938 1.67006e-05
-18.1393 -0.00304891 1.68625e-05
-18.0815 -0.00306852 1.70256e-05
-18.0239 -0.0030882 1.71899e-05
-17.9667 -0.00310797 1.73554e-05
-17.9098 -0.00312781 1.75221e-05
-17.8532 -0.00314774 1.769e-05
-17.7969 -0.00316776 1.78592e-05
-17.7408 -0.00318787 1.80297e-05
-17.6851 -0.00320807 1.82015e-05
-17.6296 -0.00322835 1.83747e-05
-17.5744 -0.00324874 1.85492e-05
-17.5195 -0.00326921 1.8725e-05
-17.4648 -0.00328979 1.89023e-05
-17.4104 -0.00331046 1.9081e-05
-17.3562 -0.00333124 1.92611e-05
-17.3022 -0.00335212 1.94427e-05
-17.2485 -0.0033731 1.96257e-05
-17.195 -0.00339419 1.98103e-05
-17.1418 -0.00341539 1.99964e-05
-17.0887 -0.0034367 2.01841e-05
-17.0359 -0.00345812 2.03733e-05
-16.9833 -0.00347965 2.05641e-05
-16.9309 -0.0035013 2.07566e-05
-16.8787 -0.00352307 2.09507e-05
-16.8268 -0.00354495 2.11464e-05
-16.775 -0.00356696 2.13439e-05
-16.7234 -0.00358908 2.1543e-05
-16.672 -0.00361133 2.17439e-05
-16.6208 -0.00363371 2.19466e-05
-16.5697 -0.00365621 2.2151e-05
-16.5189 -0.00367885 2.23573e-05
-16.4682 -0.00370161 2.25654e-05
-16.4177 -0.00372451 2.27754e-05
-16.3674 -0.00374754 2.29872e-05
-16.3172 -0.0037707 2.3201e-05
-16.2672 -0.00379401 2.34167e-05
-16.2174 -0.00381745 2.36344e-05
-16.1677 -0.00384104 2.3854e-05
-16.1182 -0.00386476 2.40757e-05
-16.0689 -0.00388864 2.42995e-05
-16.0197 -0.00391266 2.45253e-05
-15.9706 -0.00393683 2.47532e-05
-15.9217 -0.00396115 2.49832e-05
-15.873 -0.00398562 2.52155e-05
-15.8243 -0.00401025 2.54498e-05
-15.7759 -0.00403503 2.56865e-05
-15.7276 -0.00405997 2.59253e-05
-15.6794 -0.00408507 2.61665e-05
-15.6313 -0.00411033 2.64099e-05
-15.5834 -0.00413576 2.66557e-05
-15.5356 -0.00416135 2.69039e-05
-15.488 -0.00418711 2.71544e-05
-15.4404 -0.00421304 2.74074e-05
-15.393 -0.00423914 2.76629e-05
-15.3458 -0.00426541 2.79209e-05
-15.2986 -0.00429186 2.81814e-05
-15.2516 -0.00431849 2.84445e-05
-15.2047 -0.0043453 2.87102e-05
-15.1579 -0.00437229 2.89785e-05
-15.1112 -0.00439946 2.92495e-05
-15.0647 -0.00442682 2.95232e-05
-15.0182 -0.00445437 2.97997e-05
-14.9719 -0.00448211 3.00789e-05
-14.9257 -0.00451004 3.0361e-05
-14.8796 -0.00453817 3.06459e-05
-14.8336 -0.0045665 3.09337e-05
-14.7877 -0.00459502 3.12244e-05
-14.7419 -0.00462374 3.15182e-05
-14.6962 -0.00465267 3.18149e-05
-14.6506 -0.00468181 3.21148e-05
-14.6052 -0.00471116 3.24177e-05
-14.5598 -0.00474071 3.27237e-05
-14.5145 -0.00477048 3.3033e-05
-14.4693 -0.00480047 3.33455e-05
-14.4243 -0.00483067 3.36612e-05
-14.3793 -0.0048611 3.39803e-05
-14.3344 -0.00489175 3.43027e-05
-14.2896 -0.00492262 3.46286e-05
-14.2449 -0.00495373 3.49579e-05
-14.2003 -0.00498506 3.52907e-05
-14.1558 -0.00501663 3.5627e-05
-14.1113 -0.00504844 3.5967e-05
-14.067 -0.00508049 3.63106e-05
-14.0227 -0.00511278 3.6658e-05
-13.9786 -0.00514531 3.70091e-05
-13.9345 -0.00517809 3.7364e-05
-13.8905 -0.00521112 3.77227e-05
-13.8466 -0.00524441 3.80854e-05
-13.8028 -0.00527795 3.84521e-05
-13.759 -0.00531175 3.88228e-05
-13.7153 -0.00534582 3.91975e-05
-13.6718 -0.00538015 3.95764e-05
-13.6283 -0.00541475 3.99595e-05
-13.5848 -0.00544962 4.03469e-05
-13.5415 -0.00548477 4.07386e-05
-13.4982 -0.00552019 4.11347e-05
-13.455 -0.0055559 4.15352e-05
-13.4119 -0.00559189 4.19403e-05
-13.3689 -0.00562816 4.23499e-05
-13.3259 -0.00566473 4.27642e-05
-13.283 -0.0057016 4.31831e-05
-13.2402 -0.00573876 4.36069e-05
-13.1974 -0.00577623 4.40355e-05
-13.1547 -0.005814 4.4469e-05
-13.1121 -0.00585208 4.49075e-05
-13.0696 -0.00589047 4.53511e-05
-13.0271 -0.00592918 4.57998e-05
-12.9847 -0.00596821 4.62538e-05
-12.9424 -0.00600756 4.6713e-05
-12.9001 -0.00604724 4.71776e-05
-12.8579 -0.00608726 4.76476e-05
-12.8158 -0.00612761 4.81231e-05
-12.7737 -0.0061683 4.86043e-05
-12.7317 -0.00620933 4.90912e-05
-12.6898 -0.00625071 4.95838e-05
-12.6479 -0.00629244 5.00824e-05
-12.6061 -0.00633453 5.05868e-05
-12.5643 -0.00637699 5.10974e-05
-12.5226 -0.0064198 5.1614e-05
-12.481 -0.00646299 5.21369e-05
-12.4394 -0.00650655 5.26661e-05
-12.3979 -0.00655049 5.32018e-05
-12.3565 -0.00659482 5.37439e-05
-12.3151 -0.00663953 5.42927e-05
-12.2738 -0.00668463 5.48482e-05
-12.2325 -0.00673014 5.54106e-05
-12.1913 -0.00677604 5.59798e-05
-12.1501 -0.00682236 5.65561e-05
-12.109 -0.00686909 5.71396e-05
-12.068 -0.00691623 5.77303e-05
-12.027 -0.0069638 5.83284e-05
-11.986 -0.0070118 5.8934e-05
-11.9452 -0.00706024 5.95472e-05
-11.9043 -0.00710911 6.01682e-05
-11.8636 -0.00715843 6.0797e-05
-11.8228 -0.0072082 6.14337e-05
-11.7822 -0.00725843 6.20786e-05
-11.7415 -0.00730912 6.27317e-05
-11.701 -0.00736027 6.33932e-05
-11.6605 -0.00741191 6.40632e-05
-11.62 -0.00746402 6.47418e-05
-11.5796 -0.00751662 6.54293e-05
-11.5392 -0.00756972 6.61256e-05
-11.4989 -0.00762331 6.6831e-05
-11.4587 -0.00767741 6.75456e-05
-11.4184 -0.00773203 6.82696e-05
-11.3783 -0.00778716 6.90031e-05
-11.3381 -0.00784282 6.97463e-05
-11.2981 -0.00789901 7.04994e-05
-11.2581 -0.00795575 7.12624e-05
-11.2181 -0.00801303 7.20356e-05
-11.1781 -0.00807087 7.28192e-05
-11.1383 -0.00812927 7.36133e-05
-11.0984 -0.00818824 7.44181e-05
-11.0586 -0.00824779 7.52337e-05
-11.0189 -0.00830792 7.60604e-05
-10.9792 -0.00836865 7.68983e-05
-10.9395 -0.00842998 7.77477e-05
-10.8999 -0.00849191 7.86087e-05
-10.8603 -0.00855447 7.94816e-05
-10.8208 -0.00861765 8.03665e-05
-10.7813 -0.00868147 8.12636e-05
-10.7418 -0.00874594 8.21732e-05
-10.7024 -0.00881105 8.30955e-05
-10.6631 -0.00887683 8.40306e-05
-10.6238 -0.00894328 8.4979e-05
-10.5845 -0.00901041 8.59406e-05
-10.5452 -0.00907823 8.69158e-05
-10.506 -0.00914675 8.79049e-05
-10.4669 -0.00921598 8.8908e-05
-10.4278 -0.00928592 8.99255e-05
-10.3887 -0.0093566 9.09576e-05
-10.3496 -0.00942802 9.20044e-05
-10.3106 -0.0095002 9.30665e-05
-10.2717 -0.00957313 9.41438e-05
-10.2328 -0.00964683 9.52369e-05
-10.1939 -0.00972133 9.63459e-05
-10.155 -0.00979661 9.74712e-05
-10.1162 -0.0098727 9.8613e-05
-10.0774 -0.00994962 9.97717e-05
-10.0387 -0.0100274 0.000100947
-10 -0.0101059 0.000102141
-9.96134 -0.0101854 0.000103352
-9.92271 -0.0102657 0.000104581
-9.88412 -0.0103469 0.000105829
-9.84557 -0.010429 0.000107095
-9.80704 -0.010512 0.000108381
-9.76856 -0.0105959 0.000109686
-9.73011 -0.0106807 0.000111011
-9.69169 -0.0107665 0.000112357
-9.65331 -0.0108533 0.000113723
-9.61496 -0.0109411 0.00011511
-9.57664 -0.0110298 0.000116519
-9.53836 -0.0111195 0.00011795
-9.50011 -0.0112103 0.000119403
-9.46189 -0.0113021 0.000120878
-9.42371 -0.011395 0.000122377
-9.38556 -0.0114889 0.0001239
-9.34744 -0.011584 0.000125447
-9.30935 -0.0116801 0.000127018
-9.2713 -0.0117774 0.000128615
-9.23327 -0.0118758 0.000130237
-9.19528 -0.0119754 0.000131885
-9.15732 -0.0120761 0.00013356
-9.11939 -0.0121781 0.000135263
-9.08149 -0.0122813 0.000136993
-9.04362 -0.0123857 0.000138751
-9.00578 -0.0124913 0.000140538
-8.96797 -0.0125983 0.000142355
-8.93019 -0.0127065 0.000144202
-8.89244 -0.0128161 0.000146079
-8.85471 -0.012927 0.000147988
-8.81702 -0.0130393 0.000149929
-8.77936 -0.0131529 0.000151903
-8.74172 -0.013268 0.00015391
-8.70412 -0.0133845 0.000155952
-8.66654 -0.0135025 0.000158028
-8.62899 -0.0136219 0.00016014
-8.59146 -0.0137429 0.000162288
-8.55397 -0.0138654 0.000164473
-8.5165 -0.0139895 0.000166697
-8.47906 -0.0141151 0.000168959
-8.44165 -0.0142424 0.00017126
-8.40426 -0.0143713 0.000173603
-8.3669 -0.0145019 0.000175986
-8.32956 -0.0146342 0.000178412
-8.29226 -0.0147682 0.000180882
-8.25497 -0.014904 0.000183395
-8.21772 -0.0150416 0.000185954
-8.18049 -0.015181 0.000188559
-8.14328 -0.0153222 0.000191211
-8.1061 -0.0154654 0.000193912
-8.06895 -0.0156105 0.000196662
-8.03182 -0.0157576 0.000199463
-7.99471 -0.0159066 0.000202316
-7.95763 -0.0160577 0.000205221
-7.92058 -0.0162109 0.000208181
-7.88355 -0.0163661 0.000211197
-7.84654 -0.0165236 0.000214269
-7.80955 -0.0166832 0.0002174
-7.77259 -0.016845 0.000220589
-7.73566 -0.0170091 0.000223841
-7.69874 -0.0171756 0.000227154
-7.66185 -0.0173444 0.000230532
-7.62498 -0.0175156 0.000233975
-7.58814 -0.0176893 0.000237485
-7.55132 -0.0178655 0.000241064
-7.51452 -0.0180442 0.000244713
-7.47774 -0.0182255 0.000248435
-7.44099 -0.0184095 0.000252231
-7.40425 -0.0185962 0.000256102
-7.36754 -0.0187856 0.000260051
-7.33085 -0.0189779 0.00026408
-7.29418 -0.019173 0.000268191
-7.25754 -0.0193711 0.000272386
-7.22091 -0.0195721 0.000276667
-7.18431 -0.0197762 0.000281035
-7.14772 -0.0199834 0.000285495
-7.11116 -0.0201938 0.000290047
-7.07462 -0.0204074 0.000294695
-7.0381 -0.0206244 0.000299441
-7.00159 -0.0208447 0.000304287
-6.96511 -0.0210685 0.000309236
-6.92865 -0.0212958 0.000314291
-6.89221 -0.0215266 0.000319454
-6.85579 -0.0217612 0.00032473
-6.81938 -0.0219995 0.00033012
-6.783 -0.0222417 0.000335629
-6.74664 -0.0224878 0.000341258
-6.71029 -0.0227378 0.000347012
-6.67397 -0.022992 0.000352893
-6.63766 -0.0232504 0.000358907
-6.60137 -0.023513 0.000365055
-6.5651 -0.02378 0.000371343
-6.52885 -0.0240515 0.000377774
-6.49262 -0.0243276 0.000384353
-6.4564 -0.0246083 0.000391082
-6.42021 -0.0248939 0.000397968
-6.38403 -0.0251843 0.000405014
-6.34786 -0.0254797 0.000412225
-6.31172 -0.0257803 0.000419606
-6.27559 -0.0260861 0.000427163
-6.23949 -0.0263973 0.0004349
-6.20339 -0.026714 0.000442823
-6.16732 -0.0270363 0.000450937
-6.13126 -0.0273644 0.000459248
-6.09522 -0.0276984 0.000467763
-6.05919 -0.0280384 0.000476488
-6.02319 -0.0283847 0.000485429
-5.9872 -0.0287373 0.000494593
-5.95122 -0.0290964 0.000503987
-5.91526 -0.0294622 0.000513619
-5.87932 -0.0298348 0.000523496
-5.84339 -0.0302145 0.000533625
-5.80748 -0.0306013 0.000544016
-5.77158 -0.0309956 0.000554676
-5.7357 -0.0313974 0.000565615
-5.69984 -0.0318069 0.000576842
-5.66399 -0.0322245 0.000588365
-5.62815 -0.0326503 0.000600197
-5.59233 -0.0330844 0.000612345
-5.55653 -0.0335272 0.000624823
-5.52074 -0.0339788 0.00063764
-5.48497 -0.0344396 0.00065081
-5.4492 -0.0349097 0.000664342
-5.41346 -0.0353894 0.000678252
-5.37773 -0.035879 0.00069255
-5.34201 -0.0363788 0.000707254
-5.30631 -0.036889 0.000722375
-5.27062 -0.0374099 0.00073793
-5.23494 -0.0379419 0.000753933
-5.19928 -0.0384852 0.000770403
-5.16363 -0.0390403 0.000787355
-5.128 -0.0396074 0.000804809
-5.09237 -0.0401868 0.000822781
-5.05677 -0.0407791 0.000841295
-5.02117 -0.0413845 0.000860367
-4.98559 -0.0420034 0.000880022
-4.95002 -0.0426363 0.00090028
-4.91446 -0.0432836 0.000921167
-4.87892 -0.0439457 0.000942706
-4.84339 -0.0446231 0.000964925
-4.80787 -0.0453163 0.000987848
-4.77237 -0.0460258 0.00101151
-4.73687 -0.0467521 0.00103593
-4.70139 -0.0474957 0.00106115
-4.66592 -0.0482572 0.0010872
-4.63046 -0.0490373 0.00111412
-4.59502 -0.0498364 0.00114193
-4.55958 -0.0506554 0.00117069
-4.52416 -0.0514947 0.00120042
-4.48875 -0.0523551 0.00123118
-4.45335 -0.0532375 0.001263
-4.41797 -0.0541424 0.00129595
-4.38259 -0.0550707 0.00133005
-4.34722 -0.0560232 0.00136538
-4.31187 -0.0570009 0.00140198
-4.27653 -0.0580045 0.00143991
-4.24119 -0.0590351 0.00147924
-4.20587 -0.0600937 0.00152003
-4.17056 -0.0611812 0.00156236
-4.13526 -0.0622988 0.00160629
-4.09997 -0.0634476 0.0016519
-4.06469 -0.0646288 0.00169928
-4.02942 -0.0658437 0.00174852
-3.99416 -0.0670936 0.00179971
-3.95891 -0.0683799 0.00185294
-3.92367 -0.0697041 0.00190834
-3.88844 -0.0710675 0.001966
-3.85322 -0.072472 0.00202606
-3.81801 -0.0739192 0.00208863
-3.7828 -0.0754109 0.00215386
-3.74761 -0.0769489 0.0022219
-3.71243 -0.0785353 0.0022929
-3.67726 -0.0801721 0.00236704
-3.64209 -0.0818616 0.00244449
-3.60694 -0.0836062 0.00252546
-3.57179 -0.0854083 0.00261017
-3.53665 -0.0872706 0.00269884
-3.50152 -0.0891958 0.00279175
-3.4664 -0.091187 0.00288915
-3.43129 -0.0932472 0.00299138
-3.39619 -0.0953798 0.00309879
-3.36109 -0.0975884 0.00321178
-3.32601 -0.0998767 0.00333082
-3.29093 -0.102249 0.00345647
-3.25586 -0.104709 0.00358939
-3.2208 -0.107261 0.00373043
-3.18574 -0.109911 0.00388058
-3.1507 -0.112661 0.00404106
-3.11566 -0.115518 0.00421306
-3.08063 -0.118483 0.00439717
-3.0456 -0.121561 0.00459199
-3.01059 -0.124757 0.00479334
-2.97558 -0.128081 0.00499641
-2.94058 -0.131548 0.0052008
-2.90558 -0.135171 0.00541139
-2.87059 -0.13896 0.00563403
-2.83561 -0.142922 0.00587251
-2.80064 -0.147067 0.00612893
-2.76567 -0.151403 0.00640452
-2.73071 -0.155943 0.00670043
-2.69576 -0.1607 0.00701787
-2.66081 -0.165688 0.00735836
-2.62587 -0.170922 0.0077236
-2.59094 -0.17642 0.00811568
-2.55601 -0.182201 0.00853687
-2.52109 -0.188286 0.00898989
-2.48617 -0.194697 0.00947771
-2.45126 -0.201459 0.0100038
-2.41636 -0.2086 0.010572
-2.38146 -0.216149 0.0111868
-2.34657 -0.224142 0.0118531
-2.31168 -0.232615 0.0125767
-2.2768 -0.241608 0.0133641
-2.24192 -0.25117 0.0142228
-2.20705 -0.261351 0.0151613
-2.17219 -0.272209 0.0161898
-2.13733 -0.283811 0.0173197
-2.10247 -0.296229 0.0185644
-2.06762 -0.309547 0.0199398
-2.03278 -0.323861 0.0214643
-1.99794 -0.339279 0.0231598
-1.9631 -0.355926 0.0250526
-1.92827 -0.373948 0.0271735
-1.89345 -0.39351 0.0295605
-1.85862 -0.414808 0.0322588
-1.82381 -0.438071 0.0353245
-1.78899 -0.463568 0.0388259
-1.75419 -0.491619 0.042849
-1.71938 -0.52261 0.0475008
-1.68458 -0.557002 0.0529183
-1.64979 -0.59536 0.0592764
-1.61499 -0.638378 0.0668042
-1.58021 -0.686919 0.0758033
-1.54542 -0.742068 0.0866801
-1.51064 -0.805208 0.0999892
-1.47586 -0.878129 0.116507
-1.44109 -0.963182 0.137342
-1.40632 -1.06352 0.164125
-1.37155 -1.18343 0.199324
-1.33679 -1.32894 0.246822
-1.30203 -1.50862 0.312985
-1.26727 -1.73505 0.408803
-1.23251 -2.02698 0.554422
-1.19776 -2.41235 0.789575
-1.16301 -2.92964 1.19948
-1.12827 -3.60845 1.98355
-1.09352 -4.30568 3.62208
-1.05878 -3.79297 6.83811
-1.02405 0.757535 9.11459
-0.989309 4.52253 6.15749
-0.954576 4.64638 3.27851
-0.919844 3.95073 1.84129
-0.885115 3.3126 1.1328
-0.850388 2.82506 0.752929
-0.815663 2.45934 0.531349
-0.78094 2.18098 0.392611
-0.746219 1.96463 0.300569
-0.711499 1.79299 0.236576
-0.676781 1.65433 0.190332
-0.642065 1.54056 0.155833
-0.60735 1.446 0.129388
-0.572637 1.36656 0.108645
-0.537925 1.29923 0.0920421
-0.503214 1.24178 0.078515
-0.468504 1.1925 0.0673136
-0.433796 1.15007 0.0579022
-0.399089 1.11347 0.0498838
-0.364382 1.08189 0.0429643
-0.329676 1.05468 0.0369163
-0.294972 1.03132 0.0315662
-0.260267 1.0114 0.0267744
-0.225564 0.994592 0.0224312
-0.190861 0.980616 0.0184445
-0.156158 0.969263 0.0147403
-0.121456 0.960367 0.0112527
-0.0867541 0.953801 0.00792732
-0.0520524 0.949473 0.00471262
-0.0173508 0.947323 0.00156392
0.0173508 0.947323 -0.00156392
0.0520524 0.949473 -0.00471262
0.0867541 0.953801 -0.00792732
0.121456 0.960367 -0.0112527
0.156158 0.969263 -0.0147403
0.190861 0.980616 -0.0184445
0.225564 0.994592 -0.0224312
0.260267 1.0114 -0.0267744
0.294972 1.03132 -0.0315662
0.329676 1.05468 -0.0369163
0.364382 1.08189 -0.0429643
0.399089 1.11347 -0.0498838
0.433796 1.15007 -0.0579022
0.468504 1.1925 -0.0673136
0.503214 1.24178 -0.078515
0.537925 1.29923 -0.0920421
0.572637 1.36656 -0.108645
0.60735 1.446 -0.129388
0.642065 1.54056 -0.155833
0.676781 1.65433 -0.190332
0.711499 1.79299 -0.236576
0.746219 1.96463 -0.300569
0.78094 2.18098 -0.392611
0.815663 2.45934 -0.531349
0.850388 2.82506 -0.752929
0.885115 3.3126 -1.1328
0.919844 3.95073 -1.84129
0.954576 4.64638 -3.27851
0.989309 4.52253 -6.15749
1.02405 0.757535 -9.11459
1.05878 -3.79297 -6.83811
1.09352 -4.30568 -3.62208
1.12827 -3.60845 -1.98355
1.16301 -2.92964 -1.19948
1.19776 -2.41235 -0.789575
1.23251 -2.02698 -0.554422
1.26727 -1.73505 -0.408803
1.30203 -1.50862 -0.312985
1.33679 -1.32894 -0.246822
1.37155 -1.18343 -0.199324
1.40632 -1.06352 -0.164125
1.44109 -0.963182 -0.137342
1.47586 -0.878129 -0.116507
1.51064 -0.805208 -0.0999892
1.54542 -0.742068 -0.0866801
1.58021 -0.686919 -0.0758033
1.61499 -0.638378 -0.0668042
1.64979 -0.59536 -0.0592764
1.68458 -0.557002 -0.0529183
1.71938 -0.52261 -0.0475008
1.75419 -0.491619 -0.042849
1.78899 -0.463568 -0.0388259
1.82381 -0.438071 -0.0353245
1.85862 -0.414808 -0.0322588
1.89345 -0.39351 -0.0295605
1.92827 -0.373948 -0.0271735
1.9631 -0.355926 -0.0250526
1.99794 -0.339279 -0.0231598
2.03278 -0.323861 -0.0214643
2.06762 -0.309547 -0.0199398
2.10247 -0.296229 -0.0185644
2.13733 -0.283811 -0.0173197
2.17219 -0.272209 -0.0161898
2.20705 -0.261351 -0.0151613
2.24192 -0.25117 -0.0142228
2.2768 -0.241608 -0.0133641
2.31168 -0.232615 -0.0125767
2.34657 -0.224142 -0.0118531
2.38146 -0.216149 -0.0111868
2.41636 -0.2086 -0.010572
2.45126 -0.201459 -0.0100038
2.48617 -0.194697 -0.00947771
2.52109 -0.188286 -0.00898989
2.55601 -0.182201 -0.00853687
2.59094 -0.17642 -0.00811568
2.62587 -0.170922 -0.0077236
2.66081 -0.165688 -0.00735836
2.69576 -0.1607 -0.00701787
2.73071 -0.155943 -0.00670043
2.76567 -0.151403 -0.00640452
2.80064 -0.147067 -0.00612893
2.83561 -0.142922 -0.00587251
2.87059 -0.13896 -0.00563403
2.90558 -0.135171 -0.00541139
2.94058 -0.131548 -0.0052008
2.97558 -0.128081 -0.00499641
3.01059 -0.124757 -0.00479334
3.0456 -0.121561 -0.00459199
3.08063 -0.118483 -0.00439717
3.11566 -0.115518 -0.00421306
3.1507 -0.112661 -0.00404106
3.18574 -0.109911 -0.00388058
3.2208 -0.107261 -0.00373043
3.25586 -0.104709 -0.00358939
3.29093 -0.102249 -0.00345647
3.32601 -0.0998767 -0.00333082
3.36109 -0.0975884 -0.00321178
3.39619 -0.0953798 -0.00309879
3.43129 -0.0932472 -0.00299138
3.4664 -0.091187 -0.00288915
3.50152 -0.0891958 -0.00279175
3.53665 -0.0872706 -0.00269884
3.57179 -0.0854083 -0.00261017
3.60694 -0.0836062 -0.00252546
3.64209 -0.0818616 -0.00244449
3.67726 -0.0801721 -0.00236704
3.71243 -0.0785353 -0.0022929
3.74761 -0.0769489 -0.0022219
3.7828 -0.0754109 -0.00215386
3.81801 -0.0739192 -0.00208863
3.85322 -0.072472 -0.00202606
3.88844 -0.0710675 -0.001966
3.92367 -0.0697041 -0.00190834
3.95891 -0.0683799 -0.00185294
3.99416 -0.0670936 -0.00179971
4.02942 -0.0658437 -0.00174852
4.06469 -0.0646288 -0.00169928
4.09997 -0.0634476 -0.0016519
4.13526 -0.0622988 -0.00160629
4.17056 -0.0611812 -0.00156236
4.20587 -0.0600937 -0.00152003
4.24119 -0.0590351 -0.00147924
4.27653 -0.0580045 -0.00143991
4.31187 -0.0570009 -0.00140198
4.34722 -0.0560232 -0.00136538
4.38259 -0.0550707 -0.00133005
4.41797 -0.0541424 -0.00129595
4.45335 -0.0532375 -0.001263
4.48875 -0.0523551 -0.00123118
4.52416 -0.0514947 -0.00120042
4.55958 -0.0506554 -0.00117069
4.59502 -0.0498364 -0.00114193
4.63046 -0.0490373 -0.00111412
4.66592 -0.0482572 -0.0010872
4.70139 -0.0474957 -0.00106115
4.73687 -0.0467521 -0.00103593
4.77237 -0.0460258 -0.00101151
4.80787 -0.0453163 -0.000987848
4.84339 -0.0446231 -0.000964925
4.87892 -0.0439457 -0.000942706
4.91446 -0.0432836 -0.000921167
4.95002 -0.0426363 -0.00090028
4.98559 -0.0420034 -0.000880022
5.02117 -0.0413845 -0.000860367
5.05677 -0.0407791 -0.000841295
5.09237 -0.0401868 -0.000822781
5.128 -0.0396074 -0.000804809
5.16363 -0.0390403 -0.000787355
5.19928 -0.0384852 -0.000770403
5.23494 -0.0379419 -0.000753933
5.27062 -0.0374099 -0.00073793
5.30631 -0.036889 -0.000722375
5.34201 -0.0363788 -0.000707254
5.37773 -0.035879 -0.00069255
5.41346 -0.0353894 -0.000678252
5.4492 -0.0349097 -0.000664342
5.48497 -0.0344396 -0.00065081
5.52074 -0.0339788 -0.00063764
5.55653 -0.0335272 -0.000624823
5.59233 -0.0330844 -0.000612345
5.62815 -0.0326503 -0.000600197
5.66399 -0.0322245 -0.000588365
5.69984 -0.0318069 -0.000576842
5.7357 -0.0313974 -0.000565615
5.77158 -0.0309956 -0.000554676
5.80748 -0.0306013 -0.000544016
5.84339 -0.0302145 -0.000533625
5.87932 -0.0298348 -0.000523496
5.91526 -0.0294622 -0.000513619
5.95122 -0.0290964 -0.000503987
5.9872 -0.0287373 -0.000494593
6.02319 -0.0283847 -0.000485429
6.05919 -0.0280384 -0.000476488
6.09522 -0.0276984 -0.000467763
6.13126 -0.0273644 -0.000459248
6.16732 -0.0270363 -0.000450937
6.20339 -0.026714 -0.000442823
6.23949 -0.0263973 -0.0004349
6.27559 -0.0260861 -0.000427163
6.31172 -0.0257803 -0.000419606
6.34786 -0.0254797 -0.000412225
6.38403 -0.0251843 -0.000405014
6.42021 -0.0248939 -0.000397968
6.4564 -0.0246083 -0.000391082
6.49262 -0.0243276 -0.000384353
6.52885 -0.0240515 -0.000377774
6.5651 -0.02378 -0.000371343
6.60137 -0.023513 -0.000365055
6.63766 -0.0232504 -0.000358907
6.67397 -0.022992 -0.000352893
6.71029 -0.0227378 -0.000347012
6.74664 -0.0224878 -0.000341258
6.783 -0.0222417 -0.000335629
6.81938 -0.0219995 -0.00033012
6.85579 -0.0217612 -0.00032473
6.89221 -0.0215266 -0.000319454
6.92865 -0.0212958 -0.000314291
6.96511 -0.0210685 -0.000309236
7.00159 -0.0208447 -0.000304287
7.0381 -0.0206244 -0.000299441
7.07462 -0.0204074 -0.000294695
7.11116 -0.0201938 -0.000290047
7.14772 -0.0199834 -0.000285495
7.18431 -0.0197762 -0.000281035
7.22091 -0.0195721 -0.000276667
7.25754 -0.0193711 -0.000272386
7.29418 -0.019173 -0.000268191
7.33085 -0.0189779 -0.00026408
7.36754 -0.0187856 -0.000260051
7.40425 -0.0185962 -0.000256102
7.44099 -0.0184095 -0.000252231
7.47774 -0.0182255 -0.000248435
7.51452 -0.0180442 -0.000244713
7.55132 -0.0178655 -0.000241064
7.58814 -0.0176893 -0.000237485
7.62498 -0.0175156 -0.000233975
7.66185 -0.0173444 -0.000230532
7.69874 -0.0171756 -0.000227154
7.73566 -0.0170091 -0.000223841
7.77259 -0.016845 -0.000220589
7.80955 -0.0166832 -0.0002174
7.84654 -0.0165236 -0.000214269
7.88355 -0.0163661 -0.000211197
7.92058 -0.0162109 -0.000208181
7.95763 -0.0160577 -0.000205221
7.99471 -0.0159066 -0.000202316
8.03182 -0.0157576 -0.000199463
8.06895 -0.0156105 -0.000196662
8.1061 -0.0154654 -0.000193912
8.14328 -0.0153222 -0.000191211
8.18049 -0.015181 -0.000188559
8.21772 -0.0150416 -0.000185954
8.25497 -0.014904 -0.000183395
8.29226 -0.0147682 -0.000180882
8.32956 -0.0146342 -0.000178412
8.3669 -0.0145019 -0.000175986
8.40426 -0.0143713 -0.000173603
8.44165 -0.0142424 -0.00017126
8.47906 -0.0141151 -0.000168959
8.5165 -0.0139895 -0.000166697
8.55397 -0.0138654 -0.000164473
8.59146 -0.0137429 -0.000162288
8.62899 -0.0136219 -0.00016014
8.66654 -0.0135025 -0.000158028
8.70412 -0.0133845 -0.000155952
8.74172 -0.013268 -0.00015391
8.77936 -0.0131529 -0.000151903
8.81702 -0.0130393 -0.000149929
8.85471 -0.012927 -0.000147988
8.89244 -0.0128161 -0.000146079
8.93019 -0.0127065 -0.000144202
8.96797 -0.0125983 -0.000142355
9.00578 -0.0124913 -0.000140538
9.04362 -0.0123857 -0.000138751
9.08149 -0.0122813 -0.000136993
9.11939 -0.0121781 -0.000135263
9.15732 -0.0120761 -0.00013356
9.19528 -0.0119754 -0.000131885
9.23327 -0.0118758 -0.000130237
9.2713 -0.0117774 -0.000128615
9.30935 -0.0116801 -0.000127018
9.34744 -0.011584 -0.000125447
9.38556 -0.0114889 -0.0001239
9.42371 -0.011395 -0.000122377
9.46189 -0.0113021 -0.000120878
9.50011 -0.0112103 -0.000119403
9.53836 -0.0111195 -0.00011795
9.57664 -0.0110298 -0.000116519
9.61496 -0.0109411 -0.00011511
9.65331 -0.0108533 -0.000113723
9.69169 -0.0107665 -0.000112357
9.73011 -0.0106807 -0.000111011
9.76856 -0.0105959 -0.000109686
9.80704 -0.010512 -0.000108381
9.84557 -0.010429 -0.000107095
9.88412 -0.0103469 -0.000105829
9.92271 -0.0102657 -0.000104581
9.96134 -0.0101854 -0.000103352
10 -0.0101059 -0.000102141
10.0387 -0.0100274 -0.000100947
10.0774 -0.00994962 -9.97717e-05
10.1162 -0.0098727 -9.8613e-05
10.155 -0.00979661 -9.74712e-05
10.1939 -0.00972133 -9.63459e-05
10.2328 -0.00964683 -9.52369e-05
10.2717 -0.00957313 -9.41438e-05
10.3106 -0.0095002 -9.30665e-05
10.3496 -0.00942802 -9.20044e-05
10.3887 -0.0093566 -9.09576e-05
10.4278 -0.00928592 -8.99255e-05
10.4669 -0.00921598 -8.8908e-05
10.506 -0.00914675 -8.79049e-05
10.5452 -0.00907823 -8.69158e-05
10.5845 -0.00901041 -8.59406e-05
10.6238 -0.00894328 -8.4979e-05
10.6631 -0.00887683 -8.40306e-05
10.7024 -0.00881105 -8.30955e-05
10.7418 -0.00874594 -8.21732e-05
10.7813 -0.00868147 -8.12636e-05
10.8208 -0.00861765 -8.03665e-05
10.8603 -0.00855447 -7.94816e-05
10.8999 -0.00849191 -7.86087e-05
10.9395 -0.00842998 -7.77477e-05
10.9792 -0.00836865 -7.68983e-05
11.0189 -0.00830792 -7.60604e-05
11.0586 -0.00824779 -7.52337e-05
11.0984 -0.00818824 -7.44181e-05
11.1383 -0.00812927 -7.36133e-05
11.1781 -0.00807087 -7.28192e-05
11.2181 -0.00801303 -7.20356e-05
11.2581 -0.00795575 -7.12624e-05
11.2981 -0.00789901 -7.04994e-05
11.3381 -0.00784282 -6.97463e-05
11.3783 -0.00778716 -6.90031e-05
11.4184 -0.00773203 -6.82696e-05
11.4587 -0.00767741 -6.75456e-05
11.4989 -0.00762331 -6.6831e-05
11.5392 -0.00756972 -6.61256e-05
11.5796 -0.00751662 -6.54293e-05
11.62 -0.00746402 -6.47418e-05
11.6605 -0.00741191 -6.40632e-05
11.701 -0.00736027 -6.33932e-05
11.7415 -0.00730912 -6.27317e-05
11.7822 -0.00725843 -6.20786e-05
11.8228 -0.0072082 -6.14337e-05
11.8636 -0.00715843 -6.0797e-05
11.9043 -0.00710911 -6.01682e-05
11.9452 -0.00706024 -5.95472e-05
11.986 -0.0070118 -5.8934e-05
12.027 -0.0069638 -5.83284e-05
12.068 -0.00691623 -5.77303e-05
12.109 -0.00686909 -5.71396e-05
12.1501 -0.00682236 -5.65561e-05
12.1913 -0.00677604 -5.59798e-05
12.2325 -0.00673014 -5.54106e-05
12.2738 -0.00668463 -5.48482e-05
12.3151 -0.00663953 -5.42927e-05
12.3565 -0.00659482 -5.37439e-05
12.3979 -0.00655049 -5.32018e-05
12.4394 -0.00650655 -5.26661e-05
12.481 -0.00646299 -5.21369e-05
12.5226 -0.0064198 -5.1614e-05
12.5643 -0.00637699 -5.10974e-05
12.6061 -0.00633453 -5.05868e-05
12.6479 -0.00629244 -5.00824e-05
12.6898 -0.00625071 -4.95838e-05
12.7317 -0.00620933 -4.90912e-05
12.7737 -0.0061683 -4.86043e-05
12.8158 -0.00612761 -4.81231e-05
12.8579 -0.00608726 -4.76476e-05
12.9001 -0.00604724 -4.71776e-05
12.9424 -0.00600756 -4.6713e-05
12.9847 -0.00596821 -4.62538e-05
13.0271 -0.00592918 -4.57998e-05
13.0696 -0.00589047 -4.53511e-05
13.1121 -0.00585208 -4.49075e-05
13.1547 -0.005814 -4.4469e-05
13.1974 -0.00577623 -4.40355e-05
13.2402 -0.00573876 -4.36069e-05
13.283 -0.0057016 -4.31831e-05
13.3259 -0.00566473 -4.27642e-05
13.3689 -0.00562816 -4.23499e-05
13.4119 -0.00559189 -4.19403e-05
13.455 -0.0055559 -4.15352e-05
13.4982 -0.00552019 -4.11347e-05
13.5415 -0.00548477 -4.07386e-05
13.5848 -0.00544962 -4.03469e-05
13.6283 -0.00541475 -3.99595e-05
13.6718 -0.00538015 -3.95764e-05
13.7153 -0.00534582 -3.91975e-05
13.759 -0.00531175 -3.88228e-05
13.8028 -0.00527795 -3.84521e-05
13.8466 -0.00524441 -3.80854e-05
13.8905 -0.00521112 -3.77227e-05
13.9345 -0.00517809 -3.7364e-05
13.9786 -0.00514531 -3.70091e-05
14.0227 -0.00511278 -3.6658e-05
14.067 -0.00508049 -3.63106e-05
14.1113 -0.00504844 -3.5967e-05
14.1558 -0.00501663 -3.5627e-05
14.2003 -0.00498506 -3.52907e-05
14.2449 -0.00495373 -3.49579e-05
14.2896 -0.00492262 -3.46286e-05
14.3344 -0.00489175 -3.43027e-05
14.3793 -0.0048611 -3.39803e-05
14.4243 -0.00483067 -3.36612e-05
14.4693 -0.00480047 -3.33455e-05
14.5145 -0.00477048 -3.3033e-05
14.5598 -0.00474071 -3.27237e-05
14.6052 -0.00471116 -3.24177e-05
14.6506 -0.00468181 -3.21148e-05
14.6962 -0.00465267 -3.18149e-05
14.7419 -0.00462374 -3.15182e-05
14.7877 -0.00459502 -3.12244e-05
14.8336 -0.0045665 -3.09337e-05
14.8796 -0.00453817 -3.06459e-05
14.9257 -0.00451004 -3.0361e-05
14.9719 -0.00448211 -3.00789e-05
15.0182 -0.00445437 -2.97997e-05
15.0647 -0.00442682 -2.95232e-05
15.1112 -0.00439946 -2.92495e-05
15.1579 -0.00437229 -2.89785e-05
15.2047 -0.0043453 -2.87102e-05
15.2516 -0.00431849 -2.84445e-05
15.2986 -0.00429186 -2.81814e-05
15.3458 -0.00426541 -2.79209e-05
15.393 -0.00423914 -2.76629e-05
15.4404 -0.00421304 -2.74074e-05
15.488 -0.00418711 -2.71544e-05
15.5356 -0.00416135 -2.69039e-05
15.5834 -0.00413576 -2.66557e-05
15.6313 -0.00411033 -2.64099e-05
15.6794 -0.00408507 -2.61665e-05
15.7276 -0.00405997 -2.59253e-05
15.7759 -0.00403503 -2.56865e-05
15.8243 -0.00401025 -2.54498e-05
15.873 -0.00398562 -2.52155e-05
15.9217 -0.00396115 -2.49832e-05
15.9706 -0.00393683 -2.47532e-05
16.0197 -0.00391266 -2.45253e-05
16.0689 -0.00388864 -2.42995e-05
16.1182 -0.00386476 -2.40757e-05
16.1677 -0.00384104 -2.3854e-05
16.2174 -0.00381745 -2.36344e-05
16.2672 -0.00379401 -2.34167e-05
16.3172 -0.0037707 -2.3201e-05
16.3674 -0.00374754 -2.29872e-05
16.4177 -0.00372451 -2.27754e-05
16.4682 -0.00370161 -2.25654e-05
16.5189 -0.00367885 -2.23573e-05
16.5697 -0.00365621 -2.2151e-05
16.6208 -0.00363371 -2.19466e-05
16.672 -0.00361133 -2.17439e-05
16.7234 -0.00358908 -2.1543e-05
16.775 -0.00356696 -2.13439e-05
16.8268 -0.00354495 -2.11464e-05
16.8787 -0.00352307 -2.09507e-05
16.9309 -0.0035013 -2.07566e-05
16.9833 -0.00347965 -2.05641e-05
17.0359 -0.00345812 -2.03733e-05
17.0887 -0.0034367 -2.01841e-05
17.1418 -0.00341539 -1.99964e-05
17.195 -0.00339419 -1.98103e-05
17.2485 -0.0033731 -1.96257e-05
17.3022 -0.00335212 -1.94427e-05
17.3562 -0.00333124 -1.92611e-05
17.4104 -0.00331046 -1.9081e-05
17.4648 -0.00328979 -1.89023e-05
17.5195 -0.00326921 -1.8725e-05
17.5744 -0.00324874 -1.85492e-05
17.6296 -0.00322835 -1.83747e-05
17.6851 -0.00320807 -1.82015e-05
17.7408 -0.00318787 -1.80297e-05
17.7969 -0.00316776 -1.78592e-05
17.8532 -0.00314774 -1.769e-05
17.9098 -0.00312781 -1.75221e-05
17.9667 -0.00310797 -1.73554e-05
18.0239 -0.0030882 -1.71899e-05
18.0815 -0.00306852 -1.70256e-05
18.1393 -0.00304891 -1.68625e-05
18.1975 -0.00302938 -1.67006e-05
18.256 -0.00300992 -1.65398e-05
18.3149 -0.00299054 -1.63801e-05
18.3742 -0.00297122 -1.62215e-05
18.4338 -0.00295198 -1.6064e-05
18.4938 -0.00293279 -1.59075e-05
18.5542 -0.00291367 -1.5752e-05
18.615 -0.00289461 -1.55975e-05
18.6762 -0.00287561 -1.54441e-05
18.7379 -0.00285666 -1.52915e-05
18.8 -0.00283777 -1.51399e-05
18.8625 -0.00281892 -1.49892e-05
18.9255 -0.00280012 -1.48393e-05
18.9891 -0.00278136 -1.46903e-05
19.0531 -0.00276265 -1.45421e-05
19.1177 -0.00274396 -1.43947e-05
19.1828 -0.00272532 -1.42481e-05
19.2484 -0.0027067 -1.41022e-05
19.3147 -0.00268811 -1.3957e-05
19.3816 -0.00266953 -1.38125e-05
19.4491 -0.00265098 -1.36686e-05
19.5173 -0.00263243 -1.35253e-05
19.5862 -0.0026139 -1.33826e-05
19.6558 -0.00259536 -1.32403e-05
19.7262 -0.00257683 -1.30986e-05
19.7974 -0.00255828 -1.29573e-05
19.8694 -0.00253971 -1.28164e-05
19.9423 -0.00252113 -1.26758e-05
20.0162 -0.00250251 -1.25355e-05
20.091 -0.00248385 -1.23955e-05
20.1669 -0.00246514 -1.22556e-05
20.244 -0.00244637 -1.21157e-05
20.3222 -0.00242753 -1.19759e-05
20.4016 -0.0024086 -1.1836e-05
20.4825 -0.00238958 -1.16959e-05
20.5648 -0.00237044 -1.15556e-05
20.6487 -0.00235116 -1.14148e-05
20.7344 -0.00233173 -1.12735e-05
20.8219 -0.00231213 -1.11315e-05
20.9115 -0.00229231 -1.09885e-05
21.0034 -0.00227224 -1.08445e-05
21.0979 -0.00225189 -1.0699e-05
21.1952 -0.0022312 -1.05518e-05
21.2959 -0.00221011 -1.04024e-05
21.4004 -0.00218854 -1.02503e-05
21.5093 -0.00216637 -1.00948e-05
21.6237 -0.00214345 -9.93501e-06
21.7448 -0.00211959 -9.76942e-06
21.8747 -0.00209445 -9.596e-06
22.0165 -0.00206749 -9.41116e-06
22.1768 -0.00203765 -9.208e-06
22.3723 -0.00200212 -8.96806e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1ClassicOneLoop/GAp_FRG.txt <==
-22.3723 -0.00200212 8.96808e-06
-22.1768 -0.00203764 9.20799e-06
-22.0165 -0.00206749 9.41117e-06
-21.8747 -0.00209445 9.59599e-06
-21.7448 -0.00211959 9.76942e-06
-21.6237 -0.00214345 9.935e-06
-21.5093 -0.00216637 1.00948e-05
-21.4004 -0.00218854 1.02503e-05
-21.2959 -0.00221011 1.04024e-05
-21.1952 -0.0022312 1.05518e-05
-21.0979 -0.00225189 1.0699e-05
-21.0034 -0.00227224 1.08445e-05
-20.9115 -0.00229231 1.09885e-05
-20.8219 -0.00231212 1.11315e-05
-20.7344 -0.00233173 1.12735e-05
-20.6487 -0.00235116 1.14148e-05
-20.5648 -0.00237044 1.15556e-05
-20.4825 -0.00238958 1.16959e-05
-20.4016 -0.0024086 1.1836e-05
-20.3222 -0.00242753 1.19759e-05
-20.244 -0.00244637 1.21157e-05
-20.1669 -0.00246514 1.22555e-05
-20.091 -0.00248385 1.23955e-05
-20.0162 -0.00250251 1.25355e-05
-19.9423 -0.00252113 1.26758e-05
-19.8694 -0.00253971 1.28164e-05
-19.7974 -0.00255828 1.29573e-05
-19.7262 -0.00257683 1.30986e-05
-19.6558 -0.00259536 1.32403e-05
-19.5862 -0.0026139 1.33825e-05
-19.5173 -0.00263243 1.35253e-05
-19.4491 -0.00265098 1.36686e-05
-19.3816 -0.00266953 1.38125e-05
-19.3147 -0.0026881 1.3957e-05
-19.2484 -0.0027067 1.41022e-05
-19.1828 -0.00272532 1.42481e-05
-19.1177 -0.00274396 1.43947e-05
-19.0531 -0.00276264 1.45421e-05
-18.9891 -0.00278136 1.46903e-05
-18.9255 -0.00280012 1.48393e-05
-18.8625 -0.00281892 1.49892e-05
-18.8 -0.00283777 1.51399e-05
-18.7379 -0.00285666 1.52915e-05
-18.6762 -0.00287561 1.5444e-05
-18.615 -0.00289461 1.55975e-05
-18.5542 -0.00291367 1.5752e-05
-18.4938 -0.00293279 1.59075e-05
-18.4338 -0.00295197 1.6064e-05
-18.3742 -0.00297122 1.62215e-05
-18.3149 -0.00299054 1.63801e-05
-18.256 -0.00300992 1.65398e-05
-18.1975 -0.00302938 1.67006e-05
-18.1393 -0.00304891 1.68625e-05
-18.0815 -0.00306851 1.70256e-05
-18.0239 -0.0030882 1.71899e-05
-17.9667 -0.00310796 1.73554e-05
-17.9098 -0.00312781 1.75221e-05
-17.8532 -0.00314774 1.769e-05
-17.7969 -0.00316776 1.78592e-05
-17.7408 -0.00318787 1.80297e-05
-17.6851 -0.00320806 1.82015e-05
-17.6296 -0.00322835 1.83747e-05
-17.5744 -0.00324873 1.85491e-05
-17.5195 -0.00326921 1.8725e-05
-17.4648 -0.00328979 1.89023e-05
-17.4104 -0.00331046 1.90809e-05
-17.3562 -0.00333124 1.92611e-05
-17.3022 -0.00335212 1.94426e-05
-17.2485 -0.0033731 1.96257e-05
-17.195 -0.00339419 1.98103e-05
-17.1418 -0.00341539 1.99964e-05
-17.0887 -0.0034367 2.0184e-05
-17.0359 -0.00345812 2.03733e-05
-16.9833 -0.00347965 2.05641e-05
-16.9309 -0.0035013 2.07565e-05
-16.8787 -0.00352307 2.09506e-05
-16.8268 -0.00354495 2.11464e-05
-16.775 -0.00356695 2.13438e-05
-16.7234 -0.00358908 2.1543e-05
-16.672 -0.00361133 2.17439e-05
-16.6208 -0.00363371 2.19466e-05
-16.5697 -0.00365621 2.2151e-05
-16.5189 -0.00367884 2.23573e-05
-16.4682 -0.00370161 2.25654e-05
-16.4177 -0.0037245 2.27754e-05
-16.3674 -0.00374753 2.29872e-05
-16.3172 -0.0037707 2.3201e-05
-16.2672 -0.003794 2.34167e-05
-16.2174 -0.00381745 2.36344e-05
-16.1677 -0.00384103 2.3854e-05
-16.1182 -0.00386476 2.40757e-05
-16.0689 -0.00388864 2.42994e-05
-16.0197 -0.00391266 2.45253e-05
-15.9706 -0.00393683 2.47532e-05
-15.9217 -0.00396114 2.49832e-05
-15.873 -0.00398562 2.52154e-05
-15.8243 -0.00401024 2.54498e-05
-15.7759 -0.00403503 2.56864e-05
-15.7276 -0.00405997 2.59253e-05
-15.6794 -0.00408507 2.61664e-05
-15.6313 -0.00411033 2.64099e-05
-15.5834 -0.00413575 2.66557e-05
-15.5356 -0.00416135 2.69038e-05
-15.488 -0.00418711 2.71544e-05
-15.4404 -0.00421304 2.74074e-05
-15.393 -0.00423914 2.76629e-05
-15.3458 -0.00426541 2.79209e-05
-15.2986 -0.00429186 2.81814e-05
-15.2516 -0.00431849 2.84444e-05
-15.2047 -0.0043453 2.87101e-05
-15.1579 -0.00437229 2.89785e-05
-15.1112 -0.00439946 2.92494e-05
-15.0647 -0.00442682 2.95232e-05
-15.0182 -0.00445437 2.97996e-05
-14.9719 -0.00448211 3.00789e-05
-14.9257 -0.00451004 3.03609e-05
-14.8796 -0.00453817 3.06458e-05
-14.8336 -0.00456649 3.09337e-05
-14.7877 -0.00459502 3.12244e-05
-14.7419 -0.00462374 3.15181e-05
-14.6962 -0.00465267 3.18149e-05
-14.6506 -0.00468181 3.21147e-05
-14.6052 -0.00471115 3.24176e-05
-14.5598 -0.00474071 3.27237e-05
-14.5145 -0.00477048 3.30329e-05
-14.4693 -0.00480046 3.33454e-05
-14.4243 -0.00483067 3.36612e-05
-14.3793 -0.0048611 3.39802e-05
-14.3344 -0.00489174 3.43027e-05
-14.2896 -0.00492262 3.46285e-05
-14.2449 -0.00495372 3.49578e-05
-14.2003 -0.00498506 3.52906e-05
-14.1558 -0.00501663 3.5627e-05
-14.1113 -0.00504844 3.5967e-05
-14.067 -0.00508048 3.63106e-05
-14.0227 -0.00511277 3.66579e-05
-13.9786 -0.00514531 3.7009e-05
-13.9345 -0.00517809 3.73639e-05
-13.8905 -0.00521112 3.77227e-05
-13.8466 -0.00524441 3.80854e-05
-13.8028 -0.00527795 3.8452e-05
-13.759 -0.00531175 3.88227e-05
-13.7153 -0.00534582 3.91975e-05
-13.6718 -0.00538015 3.95764e-05
-13.6283 -0.00541474 3.99595e-05
-13.5848 -0.00544962 4.03469e-05
-13.5415 -0.00548476 4.07386e-05
-13.4982 -0.00552019 4.11346e-05
-13.455 -0.00555589 4.15352e-05
-13.4119 -0.00559188 4.19402e-05
-13.3689 -0.00562816 4.23498e-05
-13.3259 -0.00566473 4.27641e-05
-13.283 -0.00570159 4.31831e-05
-13.2402 -0.00573876 4.36068e-05
-13.1974 -0.00577622 4.40354e-05
-13.1547 -0.00581399 4.4469e-05
-13.1121 -0.00585207 4.49075e-05
-13.0696 -0.00589047 4.5351e-05
-13.0271 -0.00592918 4.57997e-05
-12.9847 -0.0059682 4.62537e-05
-12.9424 -0.00600756 4.67129e-05
-12.9001 -0.00604724 4.71775e-05
-12.8579 -0.00608725 4.76475e-05
-12.8158 -0.0061276 4.81231e-05
-12.7737 -0.00616829 4.86042e-05
-12.7317 -0.00620932 4.90911e-05
-12.6898 -0.00625071 4.95837e-05
-12.6479 -0.00629244 5.00823e-05
-12.6061 -0.00633453 5.05867e-05
-12.5643 -0.00637698 5.10973e-05
-12.5226 -0.0064198 5.16139e-05
-12.481 -0.00646298 5.21368e-05
-12.4394 -0.00650655 5.2666e-05
-12.3979 -0.00655049 5.32017e-05
-12.3565 -0.00659481 5.37438e-05
-12.3151 -0.00663952 5.42926e-05
-12.2738 -0.00668463 5.48481e-05
-12.2325 -0.00673013 5.54104e-05
-12.1913 -0.00677604 5.59797e-05
-12.1501 -0.00682235 5.6556e-05
-12.109 -0.00686908 5.71395e-05
-12.068 -0.00691623 5.77302e-05
-12.027 -0.0069638 5.83283e-05
-11.986 -0.0070118 5.89339e-05
-11.9452 -0.00706023 5.95471e-05
-11.9043 -0.0071091 6.0168e-05
-11.8636 -0.00715842 6.07968e-05
-11.8228 -0.00720819 6.14336e-05
-11.7822 -0.00725842 6.20785e-05
-11.7415 -0.00730911 6.27316e-05
-11.701 -0.00736027 6.33931e-05
-11.6605 -0.0074119 6.40631e-05
-11.62 -0.00746401 6.47417e-05
-11.5796 -0.00751662 6.54291e-05
-11.5392 -0.00756971 6.61255e-05
-11.4989 -0.0076233 6.68309e-05
-11.4587 -0.00767741 6.75455e-05
-11.4184 -0.00773202 6.82695e-05
-11.3783 -0.00778715 6.9003e-05
-11.3381 -0.00784281 6.97462e-05
-11.2981 -0.00789901 7.04992e-05
-11.2581 -0.00795574 7.12623e-05
-11.2181 -0.00801302 7.20355e-05
-11.1781 -0.00807086 7.2819e-05
-11.1383 -0.00812926 7.36131e-05
-11.0984 -0.00818823 7.44179e-05
-11.0586 -0.00824778 7.52335e-05
-11.0189 -0.00830791 7.60602e-05
-10.9792 -0.00836864 7.68982e-05
-10.9395 -0.00842997 7.77475e-05
-10.8999 -0.00849191 7.86086e-05
-10.8603 -0.00855446 7.94814e-05
-10.8208 -0.00861764 8.03663e-05
-10.7813 -0.00868146 8.12634e-05
-10.7418 -0.00874593 8.2173e-05
-10.7024 -0.00881104 8.30953e-05
-10.6631 -0.00887682 8.40304e-05
-10.6238 -0.00894327 8.49787e-05
-10.5845 -0.0090104 8.59404e-05
-10.5452 -0.00907822 8.69156e-05
-10.506 -0.00914673 8.79047e-05
-10.4669 -0.00921596 8.89078e-05
-10.4278 -0.00928591 8.99253e-05
-10.3887 -0.00935659 9.09573e-05
-10.3496 -0.00942801 9.20042e-05
-10.3106 -0.00950018 9.30662e-05
-10.2717 -0.00957312 9.41436e-05
-10.2328 -0.00964682 9.52366e-05
-10.1939 -0.00972131 9.63457e-05
-10.155 -0.0097966 9.74709e-05
-10.1162 -0.00987269 9.86127e-05
-10.0774 -0.0099496 9.97714e-05
-10.0387 -0.0100273 0.000100947
-10 -0.0101059 0.00010214
-9.96134 -0.0101854 0.000103352
-9.92271 -0.0102657 0.000104581
-9.88412 -0.0103469 0.000105828
-9.84557 -0.010429 0.000107095
-9.80704 -0.010512 0.000108381
-9.76856 -0.0105959 0.000109686
-9.73011 -0.0106807 0.000111011
-9.69169 -0.0107665 0.000112357
-9.65331 -0.0108533 0.000113723
-9.61496 -0.010941 0.00011511
-9.57664 -0.0110298 0.000116519
-9.53836 -0.0111195 0.000117949
-9.50011 -0.0112103 0.000119402
-9.46189 -0.0113021 0.000120878
-9.42371 -0.011395 0.000122377
-9.38556 -0.0114889 0.0001239
-9.34744 -0.011584 0.000125446
-9.30935 -0.0116801 0.000127018
-9.2713 -0.0117774 0.000128614
-9.23327 -0.0118758 0.000130237
-9.19528 -0.0119754 0.000131885
-9.15732 -0.0120761 0.00013356
-9.11939 -0.0121781 0.000135262
-9.08149 -0.0122812 0.000136992
-9.04362 -0.0123856 0.00013875
-9.00578 -0.0124913 0.000140538
-8.96797 -0.0125983 0.000142354
-8.93019 -0.0127065 0.000144201
-8.89244 -0.0128161 0.000146079
-8.85471 -0.012927 0.000147988
-8.81702 -0.0130392 0.000149929
-8.77936 -0.0131529 0.000151903
-8.74172 -0.013268 0.00015391
-8.70412 -0.0133845 0.000155951
-8.66654 -0.0135025 0.000158027
-8.62899 -0.0136219 0.000160139
-8.59146 -0.0137429 0.000162287
-8.55397 -0.0138654 0.000164473
-8.5165 -0.0139894 0.000166696
-8.47906 -0.0141151 0.000168958
-8.44165 -0.0142424 0.00017126
-8.40426 -0.0143713 0.000173602
-8.3669 -0.0145019 0.000175986
-8.32956 -0.0146342 0.000178412
-8.29226 -0.0147682 0.000180881
-8.25497 -0.014904 0.000183394
-8.21772 -0.0150415 0.000185953
-8.18049 -0.0151809 0.000188558
-8.14328 -0.0153222 0.00019121
-8.1061 -0.0154654 0.000193911
-8.06895 -0.0156105 0.000196661
-8.03182 -0.0157575 0.000199462
-7.99471 -0.0159066 0.000202315
-7.95763 -0.0160577 0.00020522
-7.92058 -0.0162108 0.00020818
-7.88355 -0.0163661 0.000211196
-7.84654 -0.0165235 0.000214268
-7.80955 -0.0166831 0.000217398
-7.77259 -0.016845 0.000220588
-7.73566 -0.0170091 0.000223839
-7.69874 -0.0171755 0.000227153
-7.66185 -0.0173444 0.00023053
-7.62498 -0.0175156 0.000233973
-7.58814 -0.0176892 0.000237484
-7.55132 -0.0178654 0.000241063
-7.51452 -0.0180441 0.000244712
-7.47774 -0.0182255 0.000248433
-7.44099 -0.0184094 0.000252229
-7.40425 -0.0185961 0.000256101
-7.36754 -0.0187856 0.00026005
-7.33085 -0.0189778 0.000264079
-7.29418 -0.019173 0.00026819
-7.25754 -0.019371 0.000272384
-7.22091 -0.0195721 0.000276665
-7.18431 -0.0197762 0.000281034
-7.14772 -0.0199834 0.000285493
-7.11116 -0.0201938 0.000290046
-7.07462 -0.0204074 0.000294693
-7.0381 -0.0206243 0.000299439
-7.00159 -0.0208446 0.000304285
-6.96511 -0.0210684 0.000309234
-6.92865 -0.0212957 0.000314289
-6.89221 -0.0215266 0.000319452
-6.85579 -0.0217611 0.000324728
-6.81938 -0.0219995 0.000330118
-6.783 -0.0222416 0.000335626
-6.74664 -0.0224877 0.000341255
-6.71029 -0.0227378 0.000347009
-6.67397 -0.0229919 0.000352891
-6.63766 -0.0232503 0.000358904
-6.60137 -0.0235129 0.000365053
-6.5651 -0.02378 0.00037134
-6.52885 -0.0240514 0.000377771
-6.49262 -0.0243275 0.000384349
-6.4564 -0.0246082 0.000391079
-6.42021 -0.0248938 0.000397964
-6.38403 -0.0251842 0.00040501
-6.34786 -0.0254796 0.000412222
-6.31172 -0.0257802 0.000419603
-6.27559 -0.026086 0.000427159
-6.23949 -0.0263972 0.000434896
-6.20339 -0.0267139 0.000442819
-6.16732 -0.0270362 0.000450933
-6.13126 -0.0273643 0.000459244
-6.09522 -0.0276982 0.000467759
-6.05919 -0.0280383 0.000476484
-6.02319 -0.0283845 0.000485425
-5.9872 -0.0287371 0.000494589
-5.95122 -0.0290962 0.000503983
-5.91526 -0.029462 0.000513614
-5.87932 -0.0298347 0.000523491
-5.84339 -0.0302143 0.00053362
-5.80748 -0.0306012 0.00054401
-5.77158 -0.0309954 0.000554671
-5.7357 -0.0313972 0.000565609
-5.69984 -0.0318068 0.000576836
-5.66399 -0.0322243 0.000588359
-5.62815 -0.0326501 0.00060019
-5.59233 -0.0330842 0.000612339
-5.55653 -0.033527 0.000624816
-5.52074 -0.0339787 0.000637633
-5.48497 -0.0344394 0.000650802
-5.4492 -0.0349095 0.000664334
-5.41346 -0.0353892 0.000678243
-5.37773 -0.0358788 0.000692542
-5.34201 -0.0363785 0.000707245
-5.30631 -0.0368887 0.000722366
-5.27062 -0.0374097 0.00073792
-5.23494 -0.0379416 0.000753924
-5.19928 -0.038485 0.000770393
-5.16363 -0.03904 0.000787345
-5.128 -0.0396071 0.000804798
-5.09237 -0.0401866 0.00082277
-5.05677 -0.0407788 0.000841283
-5.02117 -0.0413842 0.000860355
-4.98559 -0.0420031 0.000880008
-4.95002 -0.042636 0.000900267
-4.91446 -0.0432833 0.000921153
-4.87892 -0.0439454 0.000942692
-4.84339 -0.0446228 0.000964909
-4.80787 -0.045316 0.000987833
-4.77237 -0.0460255 0.00101149
-4.73687 -0.0467517 0.00103591
-4.70139 -0.0474953 0.00106113
-4.66592 -0.0482569 0.00108718
-4.63046 -0.0490369 0.0011141
-4.59502 -0.049836 0.00114191
-4.55958 -0.0506549 0.00117066
-4.52416 -0.0514942 0.0012004
-4.48875 -0.0523547 0.00123115
-4.45335 -0.053237 0.00126298
-4.41797 -0.0541419 0.00129592
-4.38259 -0.0550702 0.00133003
-4.34722 -0.0560227 0.00136535
-4.31187 -0.0570003 0.00140195
-4.27653 -0.0580039 0.00143988
-4.24119 -0.0590345 0.00147921
-4.20587 -0.060093 0.00152001
-4.17056 -0.0611805 0.00156233
-4.13526 -0.0622981 0.00160626
-4.09997 -0.0634469 0.00165187
-4.06469 -0.0646281 0.00169925
-4.02942 -0.065843 0.00174849
-3.99416 -0.0670929 0.00179968
-3.95891 -0.0683791 0.00185292
-3.92367 -0.0697032 0.00190832
-3.88844 -0.0710667 0.00196599
-3.85322 -0.0724711 0.00202604
-3.81801 -0.0739183 0.00208863
-3.7828 -0.0754099 0.00215388
-3.74761 -0.0769479 0.00222193
-3.71243 -0.0785343 0.00229296
-3.67726 -0.0801711 0.00236713
-3.64209 -0.0818606 0.00244462
-3.60694 -0.0836052 0.00252567
-3.57179 -0.0854073 0.00261047
-3.53665 -0.0872696 0.00269926
-3.50152 -0.0891949 0.00279235
-3.4664 -0.0911861 0.00289
-3.43129 -0.0932464 0.00299258
-3.39619 -0.0953791 0.00310054
-3.36109 -0.0975877 0.00321428
-3.32601 -0.099876 0.00333441
-3.29093 -0.102248 0.00346167
-3.25586 -0.104707 0.00359681
-3.2208 -0.107257 0.00374071
-3.18574 -0.109902 0.00389405
-3.1507 -0.112646 0.0040565
-3.11566 -0.115492 0.00422644
-3.08063 -0.118447 0.0044013
-3.0456 -0.121521 0.00458008
-3.01059 -0.124723 0.00476518
-2.97558 -0.12806 0.00495948
-2.94058 -0.13154 0.00516359
-2.90558 -0.135172 0.00537828
-2.87059 -0.138966 0.00560586
-2.83561 -0.142931 0.00584881
-2.80064 -0.147077 0.00610894
-2.76567 -0.151414 0.00638754
-2.73071 -0.155954 0.00668582
-2.69576 -0.160711 0.00700516
-2.66081 -0.165698 0.00734713
-2.62587 -0.170932 0.00771357
-2.59094 -0.17643 0.00810656
-2.55601 -0.182211 0.00852851
-2.52109 -0.188295 0.00898211
-2.48617 -0.194705 0.0094704
-2.45126 -0.201467 0.00999685
-2.41636 -0.208608 0.0105653
-2.38146 -0.216157 0.0111803
-2.34657 -0.224149 0.0118467
-2.31168 -0.232622 0.0125704
-2.2768 -0.241615 0.0133578
-2.24192 -0.251176 0.0142164
-2.20705 -0.261357 0.0151549
-2.17219 -0.272215 0.0161832
-2.13733 -0.283816 0.0173129
-2.10247 -0.296234 0.0185573
-2.06762 -0.309551 0.0199323
-2.03278 -0.323865 0.0214564
-1.99794 -0.339282 0.0231515
-1.9631 -0.355929 0.0250435
-1.92827 -0.37395 0.0271637
-1.89345 -0.393511 0.0295497
-1.85862 -0.414809 0.032247
-1.82381 -0.43807 0.0353112
-1.78899 -0.463565 0.0388112
-1.75419 -0.491615 0.0428322
-1.71938 -0.522603 0.0474818
-1.68458 -0.556993 0.0528962
-1.64979 -0.595348 0.0592509
-1.61499 -0.638362 0.0667742
-1.58021 -0.686898 0.075768
-1.54542 -0.74204 0.0866378
-1.51064 -0.805172 0.0999385
-1.47586 -0.878081 0.116445
-1.44109 -0.963118 0.137266
-1.40632 -1.06343 0.16403
-1.37155 -1.18331 0.199205
-1.33679 -1.32876 0.24667
-1.30203 -1.50835 0.312784
-1.26727 -1.73461 0.408515
-1.23251 -2.0262 0.55395
-1.19776 -2.41088 0.788599
-1.16301 -2.92688 1.19692
-1.12827 -3.60427 1.97577
-1.09352 -4.30763 3.59976
-1.05878 -3.84244 6.81183
-1.02405 0.709242 9.19297
-0.989309 4.57786 6.20084
-0.954576 4.6836 3.2666
-0.919844 3.96331 1.82374
-0.885115 3.3148 1.12039
-0.850388 2.82389 0.745189
-0.815663 2.45737 0.526601
-0.78094 2.17904 0.389638
-0.746219 1.96294 0.298653
-0.711499 1.79156 0.235298
-0.676781 1.65314 0.189455
-0.642065 1.53956 0.155211
-0.60735 1.44515 0.128938
-0.572637 1.36583 0.108311
-0.537925 1.2986 0.0917897
-0.503214 1.24123 0.0783203
-0.468504 1.19201 0.0671622
-0.433796 1.14964 0.0577821
-0.399089 1.11308 0.0497885
-0.364382 1.08153 0.0428873
-0.329676 1.05435 0.0368545
-0.294972 1.03101 0.0315158
-0.260267 1.01112 0.026734
-0.225564 0.994318 0.0223984
-0.190861 0.980354 0.0184189
-0.156158 0.969012 0.01472
-0.121456 0.960123 0.0112379
-0.0867541 0.953562 0.00791675
-0.0520524 0.949238 0.00470673
-0.0173508 0.94709 0.00156172
0.0173508 0.94709 -0.00156172
0.0520524 0.949238 -0.00470673
0.0867541 0.953562 -0.00791675
0.121456 0.960123 -0.0112379
0.156158 0.969012 -0.01472
0.190861 0.980354 -0.0184189
0.225564 0.994318 -0.0223984
0.260267 1.01112 -0.026734
0.294972 1.03101 -0.0315158
0.329676 1.05435 -0.0368545
0.364382 1.08153 -0.0428873
0.399089 1.11308 -0.0497885
0.433796 1.14964 -0.0577821
0.468504 1.19201 -0.0671622
0.503214 1.24123 -0.0783203
0.537925 1.2986 -0.0917897
0.572637 1.36583 -0.108311
0.60735 1.44515 -0.128938
0.642065 1.53956 -0.155211
0.676781 1.65314 -0.189455
0.711499 1.79156 -0.235298
0.746219 1.96294 -0.298653
0.78094 2.17904 -0.389638
0.815663 2.45737 -0.526601
0.850388 2.82389 -0.745189
0.885115 3.3148 -1.12039
0.919844 3.96331 -1.82374
0.954576 4.6836 -3.2666
0.989309 4.57786 -6.20084
1.02405 0.709242 -9.19297
1.05878 -3.84244 -6.81183
1.09352 -4.30763 -3.59976
1.12827 -3.60427 -1.97577
1.16301 -2.92688 -1.19692
1.19776 -2.41088 -0.788599
1.23251 -2.0262 -0.55395
1.26727 -1.73461 -0.408515
1.30203 -1.50835 -0.312784
1.33679 -1.32876 -0.24667
1.37155 -1.18331 -0.199205
1.40632 -1.06343 -0.16403
1.44109 -0.963118 -0.137266
1.47586 -0.878081 -0.116445
1.51064 -0.805172 -0.0999385
1.54542 -0.74204 -0.0866378
1.58021 -0.686898 -0.075768
1.61499 -0.638362 -0.0667742
1.64979 -0.595348 -0.0592509
1.68458 -0.556993 -0.0528962
1.71938 -0.522603 -0.0474818
1.75419 -0.491615 -0.0428322
1.78899 -0.463565 -0.0388112
1.82381 -0.43807 -0.0353112
1.85862 -0.414809 -0.032247
1.89345 -0.393511 -0.0295497
1.92827 -0.37395 -0.0271637
1.9631 -0.355929 -0.0250435
1.99794 -0.339282 -0.0231515
2.03278 -0.323865 -0.0214564
2.06762 -0.309551 -0.0199323
2.10247 -0.296234 -0.0185573
2.13733 -0.283816 -0.0173129
2.17219 -0.272215 -0.0161832
2.20705 -0.261357 -0.0151549
2.24192 -0.251176 -0.0142164
2.2768 -0.241615 -0.0133578
2.31168 -0.232622 -0.0125704
2.34657 -0.224149 -0.0118467
2.38146 -0.216157 -0.0111803
2.41636 -0.208608 -0.0105653
2.45126 -0.201467 -0.00999685
2.48617 -0.194705 -0.0094704
2.52109 -0.188295 -0.00898211
2.55601 -0.182211 -0.00852851
2.59094 -0.17643 -0.00810656
2.62587 -0.170932 -0.00771357
2.66081 -0.165698 -0.00734713
2.69576 -0.160711 -0.00700516
2.73071 -0.155954 -0.00668582
2.76567 -0.151414 -0.00638754
2.80064 -0.147077 -0.00610894
2.83561 -0.142931 -0.00584881
2.87059 -0.138966 -0.00560586
2.90558 -0.135172 -0.00537828
2.94058 -0.13154 -0.00516359
2.97558 -0.12806 -0.00495948
3.01059 -0.124723 -0.00476518
3.0456 -0.121521 -0.00458008
3.08063 -0.118447 -0.0044013
3.11566 -0.115492 -0.00422644
3.1507 -0.112646 -0.0040565
3.18574 -0.109902 -0.00389405
3.2208 -0.107257 -0.00374071
3.25586 -0.104707 -0.00359681
3.29093 -0.102248 -0.00346167
3.32601 -0.099876 -0.00333441
3.36109 -0.0975877 -0.00321428
3.39619 -0.0953791 -0.00310054
3.43129 -0.0932464 -0.00299258
3.4664 -0.0911861 -0.00289
3.50152 -0.0891949 -0.00279235
3.53665 -0.0872696 -0.00269926
3.57179 -0.0854073 -0.00261047
3.60694 -0.0836052 -0.00252567
3.64209 -0.0818606 -0.00244462
3.67726 -0.0801711 -0.00236713
3.71243 -0.0785343 -0.00229296
3.74761 -0.0769479 -0.00222193
3.7828 -0.0754099 -0.00215388
3.81801 -0.0739183 -0.00208863
3.85322 -0.0724711 -0.00202604
3.88844 -0.0710667 -0.00196599
3.92367 -0.0697032 -0.00190832
3.95891 -0.0683791 -0.00185292
3.99416 -0.0670929 -0.00179968
4.02942 -0.065843 -0.00174849
4.06469 -0.0646281 -0.00169925
4.09997 -0.0634469 -0.00165187
4.13526 -0.0622981 -0.00160626
4.17056 -0.0611805 -0.00156233
4.20587 -0.060093 -0.00152001
4.24119 -0.0590345 -0.00147921
4.27653 -0.0580039 -0.00143988
4.31187 -0.0570003 -0.00140195
4.34722 -0.0560227 -0.00136535
4.38259 -0.0550702 -0.00133003
4.41797 -0.0541419 -0.00129592
4.45335 -0.053237 -0.00126298
4.48875 -0.0523547 -0.00123115
4.52416 -0.0514942 -0.0012004
4.55958 -0.0506549 -0.00117066
4.59502 -0.049836 -0.00114191
4.63046 -0.0490369 -0.0011141
4.66592 -0.0482569 -0.00108718
4.70139 -0.0474953 -0.00106113
4.73687 -0.0467517 -0.00103591
4.77237 -0.0460255 -0.00101149
4.80787 -0.045316 -0.000987833
4.84339 -0.0446228 -0.000964909
4.87892 -0.0439454 -0.000942692
4.91446 -0.0432833 -0.000921153
4.95002 -0.042636 -0.000900267
4.98559 -0.0420031 -0.000880008
5.02117 -0.0413842 -0.000860355
5.05677 -0.0407788 -0.000841283
5.09237 -0.0401866 -0.00082277
5.128 -0.0396071 -0.000804798
5.16363 -0.03904 -0.000787345
5.19928 -0.038485 -0.000770393
5.23494 -0.0379416 -0.000753924
5.27062 -0.0374097 -0.00073792
5.30631 -0.0368887 -0.000722366
5.34201 -0.0363785 -0.000707245
5.37773 -0.0358788 -0.000692542
5.41346 -0.0353892 -0.000678243
5.4492 -0.0349095 -0.000664334
5.48497 -0.0344394 -0.000650802
5.52074 -0.0339787 -0.000637633
5.55653 -0.033527 -0.000624816
5.59233 -0.0330842 -0.000612339
5.62815 -0.0326501 -0.00060019
5.66399 -0.0322243 -0.000588359
5.69984 -0.0318068 -0.000576836
5.7357 -0.0313972 -0.000565609
5.77158 -0.0309954 -0.000554671
5.80748 -0.0306012 -0.00054401
5.84339 -0.0302143 -0.00053362
5.87932 -0.0298347 -0.000523491
5.91526 -0.029462 -0.000513614
5.95122 -0.0290962 -0.000503983
5.9872 -0.0287371 -0.000494589
6.02319 -0.0283845 -0.000485425
6.05919 -0.0280383 -0.000476484
6.09522 -0.0276982 -0.000467759
6.13126 -0.0273643 -0.000459244
6.16732 -0.0270362 -0.000450933
6.20339 -0.0267139 -0.000442819
6.23949 -0.0263972 -0.000434896
6.27559 -0.026086 -0.000427159
6.31172 -0.0257802 -0.000419603
6.34786 -0.0254796 -0.000412222
6.38403 -0.0251842 -0.00040501
6.42021 -0.0248938 -0.000397964
6.4564 -0.0246082 -0.000391079
6.49262 -0.0243275 -0.000384349
6.52885 -0.0240514 -0.000377771
6.5651 -0.02378 -0.00037134
6.60137 -0.0235129 -0.000365053
6.63766 -0.0232503 -0.000358904
6.67397 -0.0229919 -0.000352891
6.71029 -0.0227378 -0.000347009
6.74664 -0.0224877 -0.000341255
6.783 -0.0222416 -0.000335626
6.81938 -0.0219995 -0.000330118
6.85579 -0.0217611 -0.000324728
6.89221 -0.0215266 -0.000319452
6.92865 -0.0212957 -0.000314289
6.96511 -0.0210684 -0.000309234
7.00159 -0.0208446 -0.000304285
7.0381 -0.0206243 -0.000299439
7.07462 -0.0204074 -0.000294693
7.11116 -0.0201938 -0.000290046
7.14772 -0.0199834 -0.000285493
7.18431 -0.0197762 -0.000281034
7.22091 -0.0195721 -0.000276665
7.25754 -0.019371 -0.000272384
7.29418 -0.019173 -0.00026819
7.33085 -0.0189778 -0.000264079
7.36754 -0.0187856 -0.00026005
7.40425 -0.0185961 -0.000256101
7.44099 -0.0184094 -0.000252229
7.47774 -0.0182255 -0.000248433
7.51452 -0.0180441 -0.000244712
7.55132 -0.0178654 -0.000241063
7.58814 -0.0176892 -0.000237484
7.62498 -0.0175156 -0.000233973
7.66185 -0.0173444 -0.00023053
7.69874 -0.0171755 -0.000227153
7.73566 -0.0170091 -0.000223839
7.77259 -0.016845 -0.000220588
7.80955 -0.0166831 -0.000217398
7.84654 -0.0165235 -0.000214268
7.88355 -0.0163661 -0.000211196
7.92058 -0.0162108 -0.00020818
7.95763 -0.0160577 -0.00020522
7.99471 -0.0159066 -0.000202315
8.03182 -0.0157575 -0.000199462
8.06895 -0.0156105 -0.000196661
8.1061 -0.0154654 -0.000193911
8.14328 -0.0153222 -0.00019121
8.18049 -0.0151809 -0.000188558
8.21772 -0.0150415 -0.000185953
8.25497 -0.014904 -0.000183394
8.29226 -0.0147682 -0.000180881
8.32956 -0.0146342 -0.000178412
8.3669 -0.0145019 -0.000175986
8.40426 -0.0143713 -0.000173602
8.44165 -0.0142424 -0.00017126
8.47906 -0.0141151 -0.000168958
8.5165 -0.0139894 -0.000166696
8.55397 -0.0138654 -0.000164473
8.59146 -0.0137429 -0.000162287
8.62899 -0.0136219 -0.000160139
8.66654 -0.0135025 -0.000158027
8.70412 -0.0133845 -0.000155951
8.74172 -0.013268 -0.00015391
8.77936 -0.0131529 -0.000151903
8.81702 -0.0130392 -0.000149929
8.85471 -0.012927 -0.000147988
8.89244 -0.0128161 -0.000146079
8.93019 -0.0127065 -0.000144201
8.96797 -0.0125983 -0.000142354
9.00578 -0.0124913 -0.000140538
9.04362 -0.0123856 -0.00013875
9.08149 -0.0122812 -0.000136992
9.11939 -0.0121781 -0.000135262
9.15732 -0.0120761 -0.00013356
9.19528 -0.0119754 -0.000131885
9.23327 -0.0118758 -0.000130237
9.2713 -0.0117774 -0.000128614
9.30935 -0.0116801 -0.000127018
9.34744 -0.011584 -0.000125446
9.38556 -0.0114889 -0.0001239
9.42371 -0.011395 -0.000122377
9.46189 -0.0113021 -0.000120878
9.50011 -0.0112103 -0.000119402
9.53836 -0.0111195 -0.000117949
9.57664 -0.0110298 -0.000116519
9.61496 -0.010941 -0.00011511
9.65331 -0.0108533 -0.000113723
9.69169 -0.0107665 -0.000112357
9.73011 -0.0106807 -0.000111011
9.76856 -0.0105959 -0.000109686
9.80704 -0.010512 -0.000108381
9.84557 -0.010429 -0.000107095
9.88412 -0.0103469 -0.000105828
9.92271 -0.0102657 -0.000104581
9.96134 -0.0101854 -0.000103352
10 -0.0101059 -0.00010214
10.0387 -0.0100273 -0.000100947
10.0774 -0.0099496 -9.97714e-05
10.1162 -0.00987269 -9.86127e-05
10.155 -0.0097966 -9.74709e-05
10.1939 -0.00972131 -9.63457e-05
10.2328 -0.00964682 -9.52366e-05
10.2717 -0.00957312 -9.41436e-05
10.3106 -0.00950018 -9.30662e-05
10.3496 -0.00942801 -9.20042e-05
10.3887 -0.00935659 -9.09573e-05
10.4278 -0.00928591 -8.99253e-05
10.4669 -0.00921596 -8.89078e-05
10.506 -0.00914673 -8.79047e-05
10.5452 -0.00907822 -8.69156e-05
10.5845 -0.0090104 -8.59404e-05
10.6238 -0.00894327 -8.49787e-05
10.6631 -0.00887682 -8.40304e-05
10.7024 -0.00881104 -8.30953e-05
10.7418 -0.00874593 -8.2173e-05
10.7813 -0.00868146 -8.12634e-05
10.8208 -0.00861764 -8.03663e-05
10.8603 -0.00855446 -7.94814e-05
10.8999 -0.00849191 -7.86086e-05
10.9395 -0.00842997 -7.77475e-05
10.9792 -0.00836864 -7.68982e-05
11.0189 -0.00830791 -7.60602e-05
11.0586 -0.00824778 -7.52335e-05
11.0984 -0.00818823 -7.44179e-05
11.1383 -0.00812926 -7.36131e-05
11.1781 -0.00807086 -7.2819e-05
11.2181 -0.00801302 -7.20355e-05
11.2581 -0.00795574 -7.12623e-05
11.2981 -0.00789901 -7.04992e-05
11.3381 -0.00784281 -6.97462e-05
11.3783 -0.00778715 -6.9003e-05
11.4184 -0.00773202 -6.82695e-05
11.4587 -0.00767741 -6.75455e-05
11.4989 -0.0076233 -6.68309e-05
11.5392 -0.00756971 -6.61255e-05
11.5796 -0.00751662 -6.54291e-05
11.62 -0.00746401 -6.47417e-05
11.6605 -0.0074119 -6.40631e-05
11.701 -0.00736027 -6.33931e-05
11.7415 -0.00730911 -6.27316e-05
11.7822 -0.00725842 -6.20785e-05
11.8228 -0.00720819 -6.14336e-05
11.8636 -0.00715842 -6.07968e-05
11.9043 -0.0071091 -6.0168e-05
11.9452 -0.00706023 -5.95471e-05
11.986 -0.0070118 -5.89339e-05
12.027 -0.0069638 -5.83283e-05
12.068 -0.00691623 -5.77302e-05
12.109 -0.00686908 -5.71395e-05
12.1501 -0.00682235 -5.6556e-05
12.1913 -0.00677604 -5.59797e-05
12.2325 -0.00673013 -5.54104e-05
12.2738 -0.00668463 -5.48481e-05
12.3151 -0.00663952 -5.42926e-05
12.3565 -0.00659481 -5.37438e-05
12.3979 -0.00655049 -5.32017e-05
12.4394 -0.00650655 -5.2666e-05
12.481 -0.00646298 -5.21368e-05
12.5226 -0.0064198 -5.16139e-05
12.5643 -0.00637698 -5.10973e-05
12.6061 -0.00633453 -5.05867e-05
12.6479 -0.00629244 -5.00823e-05
12.6898 -0.00625071 -4.95837e-05
12.7317 -0.00620932 -4.90911e-05
12.7737 -0.00616829 -4.86042e-05
12.8158 -0.0061276 -4.81231e-05
12.8579 -0.00608725 -4.76475e-05
12.9001 -0.00604724 -4.71775e-05
12.9424 -0.00600756 -4.67129e-05
12.9847 -0.0059682 -4.62537e-05
13.0271 -0.00592918 -4.57997e-05
13.0696 -0.00589047 -4.5351e-05
13.1121 -0.00585207 -4.49075e-05
13.1547 -0.00581399 -4.4469e-05
13.1974 -0.00577622 -4.40354e-05
13.2402 -0.00573876 -4.36068e-05
13.283 -0.00570159 -4.31831e-05
13.3259 -0.00566473 -4.27641e-05
13.3689 -0.00562816 -4.23498e-05
13.4119 -0.00559188 -4.19402e-05
13.455 -0.00555589 -4.15352e-05
13.4982 -0.00552019 -4.11346e-05
13.5415 -0.00548476 -4.07386e-05
13.5848 -0.00544962 -4.03469e-05
13.6283 -0.00541474 -3.99595e-05
13.6718 -0.00538015 -3.95764e-05
13.7153 -0.00534582 -3.91975e-05
13.759 -0.00531175 -3.88227e-05
13.8028 -0.00527795 -3.8452e-05
13.8466 -0.00524441 -3.80854e-05
13.8905 -0.00521112 -3.77227e-05
13.9345 -0.00517809 -3.73639e-05
13.9786 -0.00514531 -3.7009e-05
14.0227 -0.00511277 -3.66579e-05
14.067 -0.00508048 -3.63106e-05
14.1113 -0.00504844 -3.5967e-05
14.1558 -0.00501663 -3.5627e-05
14.2003 -0.00498506 -3.52906e-05
14.2449 -0.00495372 -3.49578e-05
14.2896 -0.00492262 -3.46285e-05
14.3344 -0.00489174 -3.43027e-05
14.3793 -0.0048611 -3.39802e-05
14.4243 -0.00483067 -3.36612e-05
14.4693 -0.00480046 -3.33454e-05
14.5145 -0.00477048 -3.30329e-05
14.5598 -0.00474071 -3.27237e-05
14.6052 -0.00471115 -3.24176e-05
14.6506 -0.00468181 -3.21147e-05
14.6962 -0.00465267 -3.18149e-05
14.7419 -0.00462374 -3.15181e-05
14.7877 -0.00459502 -3.12244e-05
14.8336 -0.00456649 -3.09337e-05
14.8796 -0.00453817 -3.06458e-05
14.9257 -0.00451004 -3.03609e-05
14.9719 -0.00448211 -3.00789e-05
15.0182 -0.00445437 -2.97996e-05
15.0647 -0.00442682 -2.95232e-05
15.1112 -0.00439946 -2.92494e-05
15.1579 -0.00437229 -2.89785e-05
15.2047 -0.0043453 -2.87101e-05
15.2516 -0.00431849 -2.84444e-05
15.2986 -0.00429186 -2.81814e-05
15.3458 -0.00426541 -2.79209e-05
15.393 -0.00423914 -2.76629e-05
15.4404 -0.00421304 -2.74074e-05
15.488 -0.00418711 -2.71544e-05
15.5356 -0.00416135 -2.69038e-05
15.5834 -0.00413575 -2.66557e-05
15.6313 -0.00411033 -2.64099e-05
15.6794 -0.00408507 -2.61664e-05
15.7276 -0.00405997 -2.59253e-05
15.7759 -0.00403503 -2.56864e-05
15.8243 -0.00401024 -2.54498e-05
15.873 -0.00398562 -2.52154e-05
15.9217 -0.00396114 -2.49832e-05
15.9706 -0.00393683 -2.47532e-05
16.0197 -0.00391266 -2.45253e-05
16.0689 -0.00388864 -2.42994e-05
16.1182 -0.00386476 -2.40757e-05
16.1677 -0.00384103 -2.3854e-05
16.2174 -0.00381745 -2.36344e-05
16.2672 -0.003794 -2.34167e-05
16.3172 -0.0037707 -2.3201e-05
16.3674 -0.00374753 -2.29872e-05
16.4177 -0.0037245 -2.27754e-05
16.4682 -0.00370161 -2.25654e-05
16.5189 -0.00367884 -2.23573e-05
16.5697 -0.00365621 -2.2151e-05
16.6208 -0.00363371 -2.19466e-05
16.672 -0.00361133 -2.17439e-05
16.7234 -0.00358908 -2.1543e-05
16.775 -0.00356695 -2.13438e-05
16.8268 -0.00354495 -2.11464e-05
16.8787 -0.00352307 -2.09506e-05
16.9309 -0.0035013 -2.07565e-05
16.9833 -0.00347965 -2.05641e-05
17.0359 -0.00345812 -2.03733e-05
17.0887 -0.0034367 -2.0184e-05
17.1418 -0.00341539 -1.99964e-05
17.195 -0.00339419 -1.98103e-05
17.2485 -0.0033731 -1.96257e-05
17.3022 -0.00335212 -1.94426e-05
17.3562 -0.00333124 -1.92611e-05
17.4104 -0.00331046 -1.90809e-05
17.4648 -0.00328979 -1.89023e-05
17.5195 -0.00326921 -1.8725e-05
17.5744 -0.00324873 -1.85491e-05
17.6296 -0.00322835 -1.83747e-05
17.6851 -0.00320806 -1.82015e-05
17.7408 -0.00318787 -1.80297e-05
17.7969 -0.00316776 -1.78592e-05
17.8532 -0.00314774 -1.769e-05
17.9098 -0.00312781 -1.75221e-05
17.9667 -0.00310796 -1.73554e-05
18.0239 -0.0030882 -1.71899e-05
18.0815 -0.00306851 -1.70256e-05
18.1393 -0.00304891 -1.68625e-05
18.1975 -0.00302938 -1.67006e-05
18.256 -0.00300992 -1.65398e-05
18.3149 -0.00299054 -1.63801e-05
18.3742 -0.00297122 -1.62215e-05
18.4338 -0.00295197 -1.6064e-05
18.4938 -0.00293279 -1.59075e-05
18.5542 -0.00291367 -1.5752e-05
18.615 -0.00289461 -1.55975e-05
18.6762 -0.00287561 -1.5444e-05
18.7379 -0.00285666 -1.52915e-05
18.8 -0.00283777 -1.51399e-05
18.8625 -0.00281892 -1.49892e-05
18.9255 -0.00280012 -1.48393e-05
18.9891 -0.00278136 -1.46903e-05
19.0531 -0.00276264 -1.45421e-05
19.1177 -0.00274396 -1.43947e-05
19.1828 -0.00272532 -1.42481e-05
19.2484 -0.0027067 -1.41022e-05
19.3147 -0.0026881 -1.3957e-05
19.3816 -0.00266953 -1.38125e-05
19.4491 -0.00265098 -1.36686e-05
19.5173 -0.00263243 -1.35253e-05
19.5862 -0.0026139 -1.33825e-05
19.6558 -0.00259536 -1.32403e-05
19.7262 -0.00257683 -1.30986e-05
19.7974 -0.00255828 -1.29573e-05
19.8694 -0.00253971 -1.28164e-05
19.9423 -0.00252113 -1.26758e-05
20.0162 -0.00250251 -1.25355e-05
20.091 -0.00248385 -1.23955e-05
20.1669 -0.00246514 -1.22555e-05
20.244 -0.00244637 -1.21157e-05
20.3222 -0.00242753 -1.19759e-05
20.4016 -0.0024086 -1.1836e-05
20.4825 -0.00238958 -1.16959e-05
20.5648 -0.00237044 -1.15556e-05
20.6487 -0.00235116 -1.14148e-05
20.7344 -0.00233173 -1.12735e-05
20.8219 -0.00231212 -1.11315e-05
20.9115 -0.00229231 -1.09885e-05
21.0034 -0.00227224 -1.08445e-05
21.0979 -0.00225189 -1.0699e-05
21.1952 -0.0022312 -1.05518e-05
21.2959 -0.00221011 -1.04024e-05
21.4004 -0.00218854 -1.02503e-05
21.5093 -0.00216637 -1.00948e-05
21.6237 -0.00214345 -9.935e-06
21.7448 -0.00211959 -9.76942e-06
21.8747 -0.00209445 -9.59599e-06
22.0165 -0.00206749 -9.41117e-06
22.1768 -0.00203764 -9.20799e-06
22.3723 -0.00200212 -8.96808e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1ClassicOneLoop/GAp_OneLoopFRG.txt <==
-22.3723 -0.00200213 8.96819e-06
-22.1768 -0.00203766 9.20812e-06
-22.0165 -0.0020675 9.4113e-06
-21.8747 -0.00209446 9.59613e-06
-21.7448 -0.0021196 9.76956e-06
-21.6237 -0.00214347 9.93515e-06
-21.5093 -0.00216638 1.0095e-05
-21.4004 -0.00218855 1.02505e-05
-21.2959 -0.00221013 1.04026e-05
-21.1952 -0.00223122 1.05519e-05
-21.0979 -0.00225191 1.06992e-05
-21.0034 -0.00227226 1.08446e-05
-20.9115 -0.00229232 1.09887e-05
-20.8219 -0.00231214 1.11316e-05
-20.7344 -0.00233175 1.12737e-05
-20.6487 -0.00235118 1.1415e-05
-20.5648 -0.00237046 1.15558e-05
-20.4825 -0.0023896 1.16961e-05
-20.4016 -0.00240862 1.18362e-05
-20.3222 -0.00242755 1.19761e-05
-20.244 -0.00244639 1.21159e-05
-20.1669 -0.00246516 1.22557e-05
-20.091 -0.00248387 1.23957e-05
-20.0162 -0.00250253 1.25357e-05
-19.9423 -0.00252115 1.2676e-05
-19.8694 -0.00253974 1.28166e-05
-19.7974 -0.0025583 1.29575e-05
-19.7262 -0.00257685 1.30988e-05
-19.6558 -0.00259539 1.32406e-05
-19.5862 -0.00261392 1.33828e-05
-19.5173 -0.00263246 1.35255e-05
-19.4491 -0.002651 1.36688e-05
-19.3816 -0.00266956 1.38127e-05
-19.3147 -0.00268813 1.39572e-05
-19.2484 -0.00270672 1.41024e-05
-19.1828 -0.00272534 1.42484e-05
-19.1177 -0.00274399 1.4395e-05
-19.0531 -0.00276267 1.45424e-05
-18.9891 -0.00278139 1.46906e-05
-18.9255 -0.00280015 1.48396e-05
-18.8625 -0.00281895 1.49894e-05
-18.8 -0.00283779 1.51402e-05
-18.7379 -0.00285669 1.52918e-05
-18.6762 -0.00287564 1.54443e-05
-18.615 -0.00289464 1.55978e-05
-18.5542 -0.0029137 1.57523e-05
-18.4938 -0.00293282 1.59078e-05
-18.4338 -0.002952 1.60643e-05
-18.3742 -0.00297125 1.62218e-05
-18.3149 -0.00299057 1.63804e-05
-18.256 -0.00300995 1.65401e-05
-18.1975 -0.00302941 1.67009e-05
-18.1393 -0.00304894 1.68629e-05
-18.0815 -0.00306855 1.7026e-05
-18.0239 -0.00308823 1.71903e-05
-17.9667 -0.003108 1.73557e-05
-17.9098 -0.00312784 1.75224e-05
-17.8532 -0.00314778 1.76904e-05
-17.7969 -0.0031678 1.78596e-05
-17.7408 -0.0031879 1.80301e-05
-17.6851 -0.0032081 1.82019e-05
-17.6296 -0.00322839 1.83751e-05
-17.5744 -0.00324877 1.85495e-05
-17.5195 -0.00326925 1.87254e-05
-17.4648 -0.00328982 1.89027e-05
-17.4104 -0.0033105 1.90814e-05
-17.3562 -0.00333128 1.92615e-05
-17.3022 -0.00335216 1.94431e-05
-17.2485 -0.00337314 1.96262e-05
-17.195 -0.00339423 1.98107e-05
-17.1418 -0.00341543 1.99968e-05
-17.0887 -0.00343674 2.01845e-05
-17.0359 -0.00345816 2.03737e-05
-16.9833 -0.00347969 2.05646e-05
-16.9309 -0.00350134 2.0757e-05
-16.8787 -0.00352311 2.09511e-05
-16.8268 -0.00354499 2.11469e-05
-16.775 -0.003567 2.13443e-05
-16.7234 -0.00358912 2.15435e-05
-16.672 -0.00361138 2.17444e-05
-16.6208 -0.00363375 2.19471e-05
-16.5697 -0.00365626 2.21516e-05
-16.5189 -0.00367889 2.23578e-05
-16.4682 -0.00370165 2.25659e-05
-16.4177 -0.00372455 2.27759e-05
-16.3674 -0.00374758 2.29878e-05
-16.3172 -0.00377075 2.32016e-05
-16.2672 -0.00379405 2.34173e-05
-16.2174 -0.0038175 2.3635e-05
-16.1677 -0.00384108 2.38546e-05
-16.1182 -0.00386481 2.40763e-05
-16.0689 -0.00388869 2.43001e-05
-16.0197 -0.00391271 2.45259e-05
-15.9706 -0.00393688 2.47538e-05
-15.9217 -0.0039612 2.49839e-05
-15.873 -0.00398567 2.52161e-05
-15.8243 -0.0040103 2.54505e-05
-15.7759 -0.00403508 2.56871e-05
-15.7276 -0.00406002 2.5926e-05
-15.6794 -0.00408512 2.61671e-05
-15.6313 -0.00411039 2.64106e-05
-15.5834 -0.00413581 2.66564e-05
-15.5356 -0.0041614 2.69046e-05
-15.488 -0.00418716 2.71552e-05
-15.4404 -0.00421309 2.74082e-05
-15.393 -0.0042392 2.76637e-05
-15.3458 -0.00426547 2.79217e-05
-15.2986 -0.00429192 2.81822e-05
-15.2516 -0.00431855 2.84453e-05
-15.2047 -0.00434536 2.8711e-05
-15.1579 -0.00437235 2.89793e-05
-15.1112 -0.00439953 2.92503e-05
-15.0647 -0.00442689 2.9524e-05
-15.0182 -0.00445444 2.98005e-05
-14.9719 -0.00448218 3.00797e-05
-14.9257 -0.00451011 3.03618e-05
-14.8796 -0.00453824 3.06468e-05
-14.8336 -0.00456656 3.09346e-05
-14.7877 -0.00459509 3.12254e-05
-14.7419 -0.00462381 3.15191e-05
-14.6962 -0.00465274 3.18159e-05
-14.6506 -0.00468188 3.21157e-05
-14.6052 -0.00471123 3.24186e-05
-14.5598 -0.00474078 3.27247e-05
-14.5145 -0.00477056 3.3034e-05
-14.4693 -0.00480054 3.33465e-05
-14.4243 -0.00483075 3.36622e-05
-14.3793 -0.00486117 3.39813e-05
-14.3344 -0.00489182 3.43038e-05
-14.2896 -0.0049227 3.46296e-05
-14.2449 -0.00495381 3.4959e-05
-14.2003 -0.00498514 3.52918e-05
-14.1558 -0.00501671 3.56282e-05
-14.1113 -0.00504852 3.59682e-05
-14.067 -0.00508057 3.63118e-05
-14.0227 -0.00511286 3.66592e-05
-13.9786 -0.00514539 3.70103e-05
-13.9345 -0.00517818 3.73652e-05
-13.8905 -0.00521121 3.7724e-05
-13.8466 -0.0052445 3.80867e-05
-13.8028 -0.00527804 3.84534e-05
-13.759 -0.00531184 3.88241e-05
-13.7153 -0.00534591 3.91989e-05
-13.6718 -0.00538024 3.95778e-05
-13.6283 -0.00541484 3.99609e-05
-13.5848 -0.00544971 4.03483e-05
-13.5415 -0.00548486 4.074e-05
-13.4982 -0.00552029 4.11362e-05
-13.455 -0.00555599 4.15367e-05
-13.4119 -0.00559199 4.19418e-05
-13.3689 -0.00562827 4.23514e-05
-13.3259 -0.00566484 4.27657e-05
-13.283 -0.0057017 4.31847e-05
-13.2402 -0.00573887 4.36085e-05
-13.1974 -0.00577633 4.40371e-05
-13.1547 -0.00581411 4.44707e-05
-13.1121 -0.00585219 4.49092e-05
-13.0696 -0.00589058 4.53528e-05
-13.0271 -0.00592929 4.58015e-05
-12.9847 -0.00596832 4.62555e-05
-12.9424 -0.00600768 4.67147e-05
-12.9001 -0.00604736 4.71794e-05
-12.8579 -0.00608738 4.76494e-05
-12.8158 -0.00612773 4.8125e-05
-12.7737 -0.00616842 4.86062e-05
-12.7317 -0.00620945 4.90931e-05
-12.6898 -0.00625084 4.95858e-05
-12.6479 -0.00629257 5.00844e-05
-12.6061 -0.00633466 5.05889e-05
-12.5643 -0.00637712 5.10994e-05
-12.5226 -0.00641994 5.16161e-05
-12.481 -0.00646312 5.2139e-05
-12.4394 -0.00650669 5.26683e-05
-12.3979 -0.00655063 5.3204e-05
-12.3565 -0.00659495 5.37462e-05
-12.3151 -0.00663967 5.4295e-05
-12.2738 -0.00668478 5.48505e-05
-12.2325 -0.00673028 5.54129e-05
-12.1913 -0.00677619 5.59822e-05
-12.1501 -0.00682251 5.65586e-05
-12.109 -0.00686924 5.71421e-05
-12.068 -0.00691639 5.77328e-05
-12.027 -0.00696396 5.8331e-05
-11.986 -0.00701196 5.89366e-05
-11.9452 -0.0070604 5.95499e-05
-11.9043 -0.00710927 6.01709e-05
-11.8636 -0.00715859 6.07997e-05
-11.8228 -0.00720837 6.14365e-05
-11.7822 -0.00725859 6.20815e-05
-11.7415 -0.00730929 6.27346e-05
-11.701 -0.00736045 6.33962e-05
-11.6605 -0.00741208 6.40662e-05
-11.62 -0.0074642 6.47449e-05
-11.5796 -0.0075168 6.54324e-05
-11.5392 -0.0075699 6.61288e-05
-11.4989 -0.0076235 6.68342e-05
-11.4587 -0.0076776 6.75489e-05
-11.4184 -0.00773222 6.82729e-05
-11.3783 -0.00778735 6.90065e-05
-11.3381 -0.00784302 6.97498e-05
-11.2981 -0.00789921 7.05029e-05
-11.2581 -0.00795595 7.1266e-05
-11.2181 -0.00801324 7.20393e-05
-11.1781 -0.00807108 7.28229e-05
-11.1383 -0.00812948 7.3617e-05
-11.0984 -0.00818845 7.44219e-05
-11.0586 -0.008248 7.52376e-05
-11.0189 -0.00830814 7.60644e-05
-10.9792 -0.00836887 7.69024e-05
-10.9395 -0.0084302 7.77518e-05
-10.8999 -0.00849214 7.86129e-05
-10.8603 -0.0085547 7.94859e-05
-10.8208 -0.00861789 8.03708e-05
-10.7813 -0.00868171 8.1268e-05
-10.7418 -0.00874618 8.21777e-05
-10.7024 -0.0088113 8.31001e-05
-10.6631 -0.00887708 8.40353e-05
-10.6238 -0.00894353 8.49837e-05
-10.5845 -0.00901066 8.59454e-05
-10.5452 -0.00907849 8.69208e-05
-10.506 -0.00914701 8.79099e-05
-10.4669 -0.00921625 8.89132e-05
-10.4278 -0.0092862 8.99307e-05
-10.3887 -0.00935688 9.09629e-05
-10.3496 -0.00942831 9.20099e-05
-10.3106 -0.00950048 9.3072e-05
-10.2717 -0.00957342 9.41495e-05
-10.2328 -0.00964713 9.52427e-05
-10.1939 -0.00972162 9.63518e-05
-10.155 -0.00979692 9.74772e-05
-10.1162 -0.00987301 9.86191e-05
-10.0774 -0.00994993 9.97778e-05
-10.0387 -0.0100277 0.000100954
-10 -0.0101063 0.000102147
-9.96134 -0.0101857 0.000103358
-9.92271 -0.010266 0.000104588
-9.88412 -0.0103472 0.000105836
-9.84557 -0.0104293 0.000107102
-9.80704 -0.0105123 0.000108388
-9.76856 -0.0105962 0.000109693
-9.73011 -0.0106811 0.000111019
-9.69169 -0.0107669 0.000112364
-9.65331 -0.0108537 0.000113731
-9.61496 -0.0109414 0.000115118
-9.57664 -0.0110302 0.000116527
-9.53836 -0.0111199 0.000117958
-9.50011 -0.0112107 0.000119411
-9.46189 -0.0113025 0.000120887
-9.42371 -0.0113954 0.000122386
-9.38556 -0.0114894 0.000123909
-9.34744 -0.0115844 0.000125456
-9.30935 -0.0116806 0.000127027
-9.2713 -0.0117778 0.000128624
-9.23327 -0.0118762 0.000130247
-9.19528 -0.0119758 0.000131895
-9.15732 -0.0120766 0.00013357
-9.11939 -0.0121785 0.000135273
-9.08149 -0.0122817 0.000137003
-9.04362 -0.0123861 0.000138761
-9.00578 -0.0124918 0.000140549
-8.96797 -0.0125988 0.000142366
-8.93019 -0.012707 0.000144213
-8.89244 -0.0128166 0.000146091
-8.85471 -0.0129275 0.000148
-8.81702 -0.0130398 0.000149941
-8.77936 -0.0131535 0.000151915
-8.74172 -0.0132686 0.000153923
-8.70412 -0.0133851 0.000155965
-8.66654 -0.0135031 0.000158041
-8.62899 -0.0136225 0.000160153
-8.59146 -0.0137435 0.000162302
-8.55397 -0.013866 0.000164487
-8.5165 -0.0139901 0.000166711
-8.47906 -0.0141158 0.000168973
-8.44165 -0.014243 0.000171275
-8.40426 -0.014372 0.000173618
-8.3669 -0.0145026 0.000176002
-8.32956 -0.0146349 0.000178428
-8.29226 -0.0147689 0.000180898
-8.25497 -0.0149047 0.000183412
-8.21772 -0.0150423 0.000185971
-8.18049 -0.0151817 0.000188576
-8.14328 -0.015323 0.000191229
-8.1061 -0.0154662 0.00019393
-8.06895 -0.0156113 0.000196681
-8.03182 -0.0157583 0.000199482
-7.99471 -0.0159074 0.000202335
-7.95763 -0.0160585 0.000205241
-7.92058 -0.0162117 0.000208202
-7.88355 -0.016367 0.000211218
-7.84654 -0.0165244 0.00021429
-7.80955 -0.016684 0.000217421
-7.77259 -0.0168459 0.000220612
-7.73566 -0.01701 0.000223863
-7.69874 -0.0171765 0.000227178
-7.66185 -0.0173453 0.000230556
-7.62498 -0.0175166 0.000233999
-7.58814 -0.0176903 0.00023751
-7.55132 -0.0178665 0.00024109
-7.51452 -0.0180452 0.00024474
-7.47774 -0.0182265 0.000248462
-7.44099 -0.0184105 0.000252258
-7.40425 -0.0185973 0.00025613
-7.36754 -0.0187867 0.00026008
-7.33085 -0.018979 0.00026411
-7.29418 -0.0191742 0.000268222
-7.25754 -0.0193722 0.000272417
-7.22091 -0.0195733 0.000276699
-7.18431 -0.0197774 0.000281068
-7.14772 -0.0199847 0.000285529
-7.11116 -0.0201951 0.000290082
-7.07462 -0.0204087 0.00029473
-7.0381 -0.0206257 0.000299477
-7.00159 -0.020846 0.000304324
-6.96511 -0.0210698 0.000309274
-6.92865 -0.0212971 0.00031433
-6.89221 -0.0215281 0.000319495
-6.85579 -0.0217627 0.000324771
-6.81938 -0.022001 0.000330163
-6.783 -0.0222432 0.000335672
-6.74664 -0.0224893 0.000341302
-6.71029 -0.0227394 0.000347057
-6.67397 -0.0229936 0.00035294
-6.63766 -0.023252 0.000358955
-6.60137 -0.0235147 0.000365105
-6.5651 -0.0237818 0.000371394
-6.52885 -0.0240533 0.000377826
-6.49262 -0.0243294 0.000384406
-6.4564 -0.0246102 0.000391137
-6.42021 -0.0248957 0.000398024
-6.38403 -0.0251862 0.000405072
-6.34786 -0.0254817 0.000412285
-6.31172 -0.0257823 0.000419668
-6.27559 -0.0260881 0.000427226
-6.23949 -0.0263994 0.000434964
-6.20339 -0.0267161 0.000442889
-6.16732 -0.0270385 0.000451005
-6.13126 -0.0273666 0.000459319
-6.09522 -0.0277007 0.000467836
-6.05919 -0.0280408 0.000476562
-6.02319 -0.0283871 0.000485505
-5.9872 -0.0287397 0.000494672
-5.95122 -0.0290989 0.000504068
-5.91526 -0.0294647 0.000513702
-5.87932 -0.0298374 0.000523581
-5.84339 -0.0302172 0.000533713
-5.80748 -0.0306041 0.000544106
-5.77158 -0.0309984 0.000554769
-5.7357 -0.0314003 0.000565711
-5.69984 -0.0318099 0.00057694
-5.66399 -0.0322276 0.000588467
-5.62815 -0.0326534 0.000600301
-5.59233 -0.0330876 0.000612453
-5.55653 -0.0335305 0.000624934
-5.52074 -0.0339822 0.000637754
-5.48497 -0.034443 0.000650926
-5.4492 -0.0349132 0.000664462
-5.41346 -0.035393 0.000678375
-5.37773 -0.0358827 0.000692678
-5.34201 -0.0363826 0.000707385
-5.30631 -0.0368929 0.00072251
-5.27062 -0.0374139 0.000738068
-5.23494 -0.037946 0.000754076
-5.19928 -0.0384895 0.00077055
-5.16363 -0.0390446 0.000787506
-5.128 -0.0396118 0.000804964
-5.09237 -0.0401914 0.000822941
-5.05677 -0.0407838 0.000841458
-5.02117 -0.0413893 0.000860536
-4.98559 -0.0420084 0.000880195
-4.95002 -0.0426414 0.000900458
-4.91446 -0.0432888 0.000921349
-4.87892 -0.0439511 0.000942893
-4.84339 -0.0446286 0.000965116
-4.80787 -0.045322 0.000988046
-4.77237 -0.0460316 0.00101171
-4.73687 -0.046758 0.00103614
-4.70139 -0.0475018 0.00106136
-4.66592 -0.0482635 0.00108742
-4.63046 -0.0490438 0.00111434
-4.59502 -0.0498431 0.00114216
-4.55958 -0.0506622 0.00117091
-4.52416 -0.0515017 0.00120065
-4.48875 -0.0523624 0.00123141
-4.45335 -0.0532449 0.00126324
-4.41797 -0.05415 0.00129619
-4.38259 -0.0550785 0.0013303
-4.34722 -0.0560313 0.00136562
-4.31187 -0.0570091 0.00140222
-4.27653 -0.058013 0.00144015
-4.24119 -0.0590438 0.00147948
-4.20587 -0.0601026 0.00152027
-4.17056 -0.0611903 0.00156258
-4.13526 -0.0623082 0.0016065
-4.09997 -0.0634572 0.0016521
-4.06469 -0.0646387 0.00169947
-4.02942 -0.0658538 0.00174868
-3.99416 -0.067104 0.00179984
-3.95891 -0.0683905 0.00185304
-3.92367 -0.0697149 0.00190839
-3.88844 -0.0710786 0.001966
-3.85322 -0.0724833 0.00202599
-3.81801 -0.0739306 0.00208849
-3.7828 -0.0754225 0.00215362
-3.74761 -0.0769606 0.00222154
-3.71243 -0.0785471 0.00229239
-3.67726 -0.0801841 0.00236635
-3.64209 -0.0818736 0.00244358
-3.60694 -0.0836182 0.00252427
-3.57179 -0.0854202 0.00260863
-3.53665 -0.0872823 0.00269686
-3.50152 -0.0892072 0.00278921
-3.4664 -0.0911979 0.00288591
-3.43129 -0.0932575 0.00298724
-3.39619 -0.0953893 0.00309348
-3.36109 -0.0975968 0.00320494
-3.32601 -0.0998838 0.00332196
-3.29093 -0.102254 0.00344488
-3.25586 -0.104712 0.0035741
-3.2208 -0.107263 0.00371005
-3.18574 -0.10991 0.00385316
-3.1507 -0.112659 0.00400395
-3.11566 -0.115516 0.00416294
-3.08063 -0.118487 0.00433071
-3.0456 -0.121577 0.0045079
-3.01059 -0.124794 0.0046952
-2.97558 -0.128145 0.00489336
-2.94058 -0.131638 0.00510321
-2.90558 -0.13528 0.00532565
-2.87059 -0.139082 0.00556167
-2.83561 -0.143052 0.00581236
-2.80064 -0.147202 0.0060789
-2.76567 -0.151543 0.00636264
-2.73071 -0.156087 0.00666501
-2.69576 -0.160848 0.00698763
-2.66081 -0.16584 0.00733229
-2.62587 -0.171079 0.00770098
-2.59094 -0.176583 0.00809591
-2.55601 -0.18237 0.00851955
-2.52109 -0.188462 0.00897466
-2.48617 -0.19488 0.00946434
-2.45126 -0.201651 0.00999208
-2.41636 -0.208802 0.0105618
-2.38146 -0.216362 0.011178
-2.34657 -0.224366 0.0118456
-2.31168 -0.232852 0.0125704
-2.2768 -0.24186 0.0133591
-2.24192 -0.251438 0.014219
-2.20705 -0.261636 0.0151588
-2.17219 -0.272514 0.0161884
-2.13733 -0.284137 0.0173196
-2.10247 -0.296579 0.0185656
-2.06762 -0.309924 0.0199423
-2.03278 -0.324267 0.0214682
-1.99794 -0.339718 0.0231651
-1.9631 -0.356403 0.0250593
-1.92827 -0.374467 0.0271817
-1.89345 -0.394076 0.02957
-1.85862 -0.415428 0.0322697
-1.82381 -0.438751 0.0353364
-1.78899 -0.464316 0.0388388
-1.75419 -0.492447 0.042862
-1.71938 -0.523528 0.0475133
-1.68458 -0.558026 0.0529286
-1.64979 -0.596507 0.0592825
-1.61499 -0.639669 0.0668025
-1.58021 -0.688381 0.0757886
-1.54542 -0.743734 0.0866436
-1.51064 -0.807121 0.099918
-1.47586 -0.880345 0.116379
-1.44109 -0.965777 0.137124
-1.40632 -1.0666 0.163758
-1.37155 -1.18716 0.198714
-1.33679 -1.33355 0.245805
-1.30203 -1.51453 0.311274
-1.26727 -1.74301 0.405886
-1.23251 -2.03854 0.549392
-1.19776 -2.43103 0.780907
-1.16301 -2.96431 1.18538
-1.12827 -3.68334 1.96746
-1.09352 -4.47929 3.65447
-1.05878 -4.02529 7.19183
-1.02405 1.2285 9.60812
-0.989309 4.97742 5.93069
-0.954576 4.73767 3.00402
-0.919844 3.92335 1.6735
-0.885115 3.26285 1.0376
-0.850388 2.77809 0.697708
-0.815663 2.41992 0.49787
-0.78094 2.14873 0.371332
-0.746219 1.93818 0.286442
-0.711499 1.77103 0.226825
-0.676781 1.63581 0.183375
-0.642065 1.52471 0.150722
-0.60735 1.43223 0.125542
-0.572637 1.35443 0.105689
-0.537925 1.28842 0.0897298
-0.503214 1.23203 0.0766784
-0.468504 1.18361 0.0658376
-0.433796 1.14189 0.0567032
-0.399089 1.10588 0.048903
-0.364382 1.07479 0.0421569
-0.329676 1.04798 0.0362505
-0.294972 1.02496 0.0310165
-0.260267 1.00532 0.0263226
-0.225564 0.988742 0.0220623
-0.190861 0.974954 0.0181483
-0.156158 0.963752 0.0145075
-0.121456 0.954972 0.0110779
-0.0867541 0.94849 0.00780522
-0.0520524 0.944217 0.00464082
-0.0173508 0.942095 0.00153996
0.0173508 0.942095 -0.00153996
0.0520524 0.944217 -0.00464082
0.0867541 0.94849 -0.00780522
0.121456 0.954972 -0.0110779
0.156158 0.963752 -0.0145075
0.190861 0.974954 -0.0181483
0.225564 0.988742 -0.0220623
0.260267 1.00532 -0.0263226
0.294972 1.02496 -0.0310165
0.329676 1.04798 -0.0362505
0.364382 1.07479 -0.0421569
0.399089 1.10588 -0.048903
0.433796 1.14189 -0.0567032
0.468504 1.18361 -0.0658376
0.503214 1.23203 -0.0766784
0.537925 1.28842 -0.0897298
0.572637 1.35443 -0.105689
0.60735 1.43223 -0.125542
0.642065 1.52471 -0.150722
0.676781 1.63581 -0.183375
0.711499 1.77103 -0.226825
0.746219 1.93818 -0.286442
0.78094 2.14873 -0.371332
0.815663 2.41992 -0.49787
0.850388 2.77809 -0.697708
0.885115 3.26285 -1.0376
0.919844 3.92335 -1.6735
0.954576 4.73767 -3.00402
0.989309 4.97742 -5.93069
1.02405 1.2285 -9.60812
1.05878 -4.02529 -7.19183
1.09352 -4.47929 -3.65447
1.12827 -3.68334 -1.96746
1.16301 -2.96431 -1.18538
1.19776 -2.43103 -0.780907
1.23251 -2.03854 -0.549392
1.26727 -1.74301 -0.405886
1.30203 -1.51453 -0.311274
1.33679 -1.33355 -0.245805
1.37155 -1.18716 -0.198714
1.40632 -1.0666 -0.163758
1.44109 -0.965777 -0.137124
1.47586 -0.880345 -0.116379
1.51064 -0.807121 -0.099918
1.54542 -0.743734 -0.0866436
1.58021 -0.688381 -0.0757886
1.61499 -0.639669 -0.0668025
1.64979 -0.596507 -0.0592825
1.68458 -0.558026 -0.0529286
1.71938 -0.523528 -0.0475133
1.75419 -0.492447 -0.042862
1.78899 -0.464316 -0.0388388
1.82381 -0.438751 -0.0353364
1.85862 -0.415428 -0.0322697
1.89345 -0.394076 -0.02957
1.92827 -0.374467 -0.0271817
1.9631 -0.356403 -0.0250593
1.99794 -0.339718 -0.0231651
2.03278 -0.324267 -0.0214682
2.06762 -0.309924 -0.0199423
2.10247 -0.296579 -0.0185656
2.13733 -0.284137 -0.0173196
2.17219 -0.272514 -0.0161884
2.20705 -0.261636 -0.0151588
2.24192 -0.251438 -0.014219
2.2768 -0.24186 -0.0133591
2.31168 -0.232852 -0.0125704
2.34657 -0.224366 -0.0118456
2.38146 -0.216362 -0.011178
2.41636 -0.208802 -0.0105618
2.45126 -0.201651 -0.00999208
2.48617 -0.19488 -0.00946434
2.52109 -0.188462 -0.00897466
2.55601 -0.18237 -0.00851955
2.59094 -0.176583 -0.00809591
2.62587 -0.171079 -0.00770098
2.66081 -0.16584 -0.00733229
2.69576 -0.160848 -0.00698763
2.73071 -0.156087 -0.00666501
2.76567 -0.151543 -0.00636264
2.80064 -0.147202 -0.0060789
2.83561 -0.143052 -0.00581236
2.87059 -0.139082 -0.00556167
2.90558 -0.13528 -0.00532565
2.94058 -0.131638 -0.00510321
2.97558 -0.128145 -0.00489336
3.01059 -0.124794 -0.0046952
3.0456 -0.121577 -0.0045079
3.08063 -0.118487 -0.00433071
3.11566 -0.115516 -0.00416294
3.1507 -0.112659 -0.00400395
3.18574 -0.10991 -0.00385316
3.2208 -0.107263 -0.00371005
3.25586 -0.104712 -0.0035741
3.29093 -0.102254 -0.00344488
3.32601 -0.0998838 -0.00332196
3.36109 -0.0975968 -0.00320494
3.39619 -0.0953893 -0.00309348
3.43129 -0.0932575 -0.00298724
3.4664 -0.0911979 -0.00288591
3.50152 -0.0892072 -0.00278921
3.53665 -0.0872823 -0.00269686
3.57179 -0.0854202 -0.00260863
3.60694 -0.0836182 -0.00252427
3.64209 -0.0818736 -0.00244358
3.67726 -0.0801841 -0.00236635
3.71243 -0.0785471 -0.00229239
3.74761 -0.0769606 -0.00222154
3.7828 -0.0754225 -0.00215362
3.81801 -0.0739306 -0.00208849
3.85322 -0.0724833 -0.00202599
3.88844 -0.0710786 -0.001966
3.92367 -0.0697149 -0.00190839
3.95891 -0.0683905 -0.00185304
3.99416 -0.067104 -0.00179984
4.02942 -0.0658538 -0.00174868
4.06469 -0.0646387 -0.00169947
4.09997 -0.0634572 -0.0016521
4.13526 -0.0623082 -0.0016065
4.17056 -0.0611903 -0.00156258
4.20587 -0.0601026 -0.00152027
4.24119 -0.0590438 -0.00147948
4.27653 -0.058013 -0.00144015
4.31187 -0.0570091 -0.00140222
4.34722 -0.0560313 -0.00136562
4.38259 -0.0550785 -0.0013303
4.41797 -0.05415 -0.00129619
4.45335 -0.0532449 -0.00126324
4.48875 -0.0523624 -0.00123141
4.52416 -0.0515017 -0.00120065
4.55958 -0.0506622 -0.00117091
4.59502 -0.0498431 -0.00114216
4.63046 -0.0490438 -0.00111434
4.66592 -0.0482635 -0.00108742
4.70139 -0.0475018 -0.00106136
4.73687 -0.046758 -0.00103614
4.77237 -0.0460316 -0.00101171
4.80787 -0.045322 -0.000988046
4.84339 -0.0446286 -0.000965116
4.87892 -0.0439511 -0.000942893
4.91446 -0.0432888 -0.000921349
4.95002 -0.0426414 -0.000900458
4.98559 -0.0420084 -0.000880195
5.02117 -0.0413893 -0.000860536
5.05677 -0.0407838 -0.000841458
5.09237 -0.0401914 -0.000822941
5.128 -0.0396118 -0.000804964
5.16363 -0.0390446 -0.000787506
5.19928 -0.0384895 -0.00077055
5.23494 -0.037946 -0.000754076
5.27062 -0.0374139 -0.000738068
5.30631 -0.0368929 -0.00072251
5.34201 -0.0363826 -0.000707385
5.37773 -0.0358827 -0.000692678
5.41346 -0.035393 -0.000678375
5.4492 -0.0349132 -0.000664462
5.48497 -0.034443 -0.000650926
5.52074 -0.0339822 -0.000637754
5.55653 -0.0335305 -0.000624934
5.59233 -0.0330876 -0.000612453
5.62815 -0.0326534 -0.000600301
5.66399 -0.0322276 -0.000588467
5.69984 -0.0318099 -0.00057694
5.7357 -0.0314003 -0.000565711
5.77158 -0.0309984 -0.000554769
5.80748 -0.0306041 -0.000544106
5.84339 -0.0302172 -0.000533713
5.87932 -0.0298374 -0.000523581
5.91526 -0.0294647 -0.000513702
5.95122 -0.0290989 -0.000504068
5.9872 -0.0287397 -0.000494672
6.02319 -0.0283871 -0.000485505
6.05919 -0.0280408 -0.000476562
6.09522 -0.0277007 -0.000467836
6.13126 -0.0273666 -0.000459319
6.16732 -0.0270385 -0.000451005
6.20339 -0.0267161 -0.000442889
6.23949 -0.0263994 -0.000434964
6.27559 -0.0260881 -0.000427226
6.31172 -0.0257823 -0.000419668
6.34786 -0.0254817 -0.000412285
6.38403 -0.0251862 -0.000405072
6.42021 -0.0248957 -0.000398024
6.4564 -0.0246102 -0.000391137
6.49262 -0.0243294 -0.000384406
6.52885 -0.0240533 -0.000377826
6.5651 -0.0237818 -0.000371394
6.60137 -0.0235147 -0.000365105
6.63766 -0.023252 -0.000358955
6.67397 -0.0229936 -0.00035294
6.71029 -0.0227394 -0.000347057
6.74664 -0.0224893 -0.000341302
6.783 -0.0222432 -0.000335672
6.81938 -0.022001 -0.000330163
6.85579 -0.0217627 -0.000324771
6.89221 -0.0215281 -0.000319495
6.92865 -0.0212971 -0.00031433
6.96511 -0.0210698 -0.000309274
7.00159 -0.020846 -0.000304324
7.0381 -0.0206257 -0.000299477
7.07462 -0.0204087 -0.00029473
7.11116 -0.0201951 -0.000290082
7.14772 -0.0199847 -0.000285529
7.18431 -0.0197774 -0.000281068
7.22091 -0.0195733 -0.000276699
7.25754 -0.0193722 -0.000272417
7.29418 -0.0191742 -0.000268222
7.33085 -0.018979 -0.00026411
7.36754 -0.0187867 -0.00026008
7.40425 -0.0185973 -0.00025613
7.44099 -0.0184105 -0.000252258
7.47774 -0.0182265 -0.000248462
7.51452 -0.0180452 -0.00024474
7.55132 -0.0178665 -0.00024109
7.58814 -0.0176903 -0.00023751
7.62498 -0.0175166 -0.000233999
7.66185 -0.0173453 -0.000230556
7.69874 -0.0171765 -0.000227178
7.73566 -0.01701 -0.000223863
7.77259 -0.0168459 -0.000220612
7.80955 -0.016684 -0.000217421
7.84654 -0.0165244 -0.00021429
7.88355 -0.016367 -0.000211218
7.92058 -0.0162117 -0.000208202
7.95763 -0.0160585 -0.000205241
7.99471 -0.0159074 -0.000202335
8.03182 -0.0157583 -0.000199482
8.06895 -0.0156113 -0.000196681
8.1061 -0.0154662 -0.00019393
8.14328 -0.015323 -0.000191229
8.18049 -0.0151817 -0.000188576
8.21772 -0.0150423 -0.000185971
8.25497 -0.0149047 -0.000183412
8.29226 -0.0147689 -0.000180898
8.32956 -0.0146349 -0.000178428
8.3669 -0.0145026 -0.000176002
8.40426 -0.014372 -0.000173618
8.44165 -0.014243 -0.000171275
8.47906 -0.0141158 -0.000168973
8.5165 -0.0139901 -0.000166711
8.55397 -0.013866 -0.000164487
8.59146 -0.0137435 -0.000162302
8.62899 -0.0136225 -0.000160153
8.66654 -0.0135031 -0.000158041
8.70412 -0.0133851 -0.000155965
8.74172 -0.0132686 -0.000153923
8.77936 -0.0131535 -0.000151915
8.81702 -0.0130398 -0.000149941
8.85471 -0.0129275 -0.000148
8.89244 -0.0128166 -0.000146091
8.93019 -0.012707 -0.000144213
8.96797 -0.0125988 -0.000142366
9.00578 -0.0124918 -0.000140549
9.04362 -0.0123861 -0.000138761
9.08149 -0.0122817 -0.000137003
9.11939 -0.0121785 -0.000135273
9.15732 -0.0120766 -0.00013357
9.19528 -0.0119758 -0.000131895
9.23327 -0.0118762 -0.000130247
9.2713 -0.0117778 -0.000128624
9.30935 -0.0116806 -0.000127027
9.34744 -0.0115844 -0.000125456
9.38556 -0.0114894 -0.000123909
9.42371 -0.0113954 -0.000122386
9.46189 -0.0113025 -0.000120887
9.50011 -0.0112107 -0.000119411
9.53836 -0.0111199 -0.000117958
9.57664 -0.0110302 -0.000116527
9.61496 -0.0109414 -0.000115118
9.65331 -0.0108537 -0.000113731
9.69169 -0.0107669 -0.000112364
9.73011 -0.0106811 -0.000111019
9.76856 -0.0105962 -0.000109693
9.80704 -0.0105123 -0.000108388
9.84557 -0.0104293 -0.000107102
9.88412 -0.0103472 -0.000105836
9.92271 -0.010266 -0.000104588
9.96134 -0.0101857 -0.000103358
10 -0.0101063 -0.000102147
10.0387 -0.0100277 -0.000100954
10.0774 -0.00994993 -9.97778e-05
10.1162 -0.00987301 -9.86191e-05
10.155 -0.00979692 -9.74772e-05
10.1939 -0.00972162 -9.63518e-05
10.2328 -0.00964713 -9.52427e-05
10.2717 -0.00957342 -9.41495e-05
10.3106 -0.00950048 -9.3072e-05
10.3496 -0.00942831 -9.20099e-05
10.3887 -0.00935688 -9.09629e-05
10.4278 -0.0092862 -8.99307e-05
10.4669 -0.00921625 -8.89132e-05
10.506 -0.00914701 -8.79099e-05
10.5452 -0.00907849 -8.69208e-05
10.5845 -0.00901066 -8.59454e-05
10.6238 -0.00894353 -8.49837e-05
10.6631 -0.00887708 -8.40353e-05
10.7024 -0.0088113 -8.31001e-05
10.7418 -0.00874618 -8.21777e-05
10.7813 -0.00868171 -8.1268e-05
10.8208 -0.00861789 -8.03708e-05
10.8603 -0.0085547 -7.94859e-05
10.8999 -0.00849214 -7.86129e-05
10.9395 -0.0084302 -7.77518e-05
10.9792 -0.00836887 -7.69024e-05
11.0189 -0.00830814 -7.60644e-05
11.0586 -0.008248 -7.52376e-05
11.0984 -0.00818845 -7.44219e-05
11.1383 -0.00812948 -7.3617e-05
11.1781 -0.00807108 -7.28229e-05
11.2181 -0.00801324 -7.20393e-05
11.2581 -0.00795595 -7.1266e-05
11.2981 -0.00789921 -7.05029e-05
11.3381 -0.00784302 -6.97498e-05
11.3783 -0.00778735 -6.90065e-05
11.4184 -0.00773222 -6.82729e-05
11.4587 -0.0076776 -6.75489e-05
11.4989 -0.0076235 -6.68342e-05
11.5392 -0.0075699 -6.61288e-05
11.5796 -0.0075168 -6.54324e-05
11.62 -0.0074642 -6.47449e-05
11.6605 -0.00741208 -6.40662e-05
11.701 -0.00736045 -6.33962e-05
11.7415 -0.00730929 -6.27346e-05
11.7822 -0.00725859 -6.20815e-05
11.8228 -0.00720837 -6.14365e-05
11.8636 -0.00715859 -6.07997e-05
11.9043 -0.00710927 -6.01709e-05
11.9452 -0.0070604 -5.95499e-05
11.986 -0.00701196 -5.89366e-05
12.027 -0.00696396 -5.8331e-05
12.068 -0.00691639 -5.77328e-05
12.109 -0.00686924 -5.71421e-05
12.1501 -0.00682251 -5.65586e-05
12.1913 -0.00677619 -5.59822e-05
12.2325 -0.00673028 -5.54129e-05
12.2738 -0.00668478 -5.48505e-05
12.3151 -0.00663967 -5.4295e-05
12.3565 -0.00659495 -5.37462e-05
12.3979 -0.00655063 -5.3204e-05
12.4394 -0.00650669 -5.26683e-05
12.481 -0.00646312 -5.2139e-05
12.5226 -0.00641994 -5.16161e-05
12.5643 -0.00637712 -5.10994e-05
12.6061 -0.00633466 -5.05889e-05
12.6479 -0.00629257 -5.00844e-05
12.6898 -0.00625084 -4.95858e-05
12.7317 -0.00620945 -4.90931e-05
12.7737 -0.00616842 -4.86062e-05
12.8158 -0.00612773 -4.8125e-05
12.8579 -0.00608738 -4.76494e-05
12.9001 -0.00604736 -4.71794e-05
12.9424 -0.00600768 -4.67147e-05
12.9847 -0.00596832 -4.62555e-05
13.0271 -0.00592929 -4.58015e-05
13.0696 -0.00589058 -4.53528e-05
13.1121 -0.00585219 -4.49092e-05
13.1547 -0.00581411 -4.44707e-05
13.1974 -0.00577633 -4.40371e-05
13.2402 -0.00573887 -4.36085e-05
13.283 -0.0057017 -4.31847e-05
13.3259 -0.00566484 -4.27657e-05
13.3689 -0.00562827 -4.23514e-05
13.4119 -0.00559199 -4.19418e-05
13.455 -0.00555599 -4.15367e-05
13.4982 -0.00552029 -4.11362e-05
13.5415 -0.00548486 -4.074e-05
13.5848 -0.00544971 -4.03483e-05
13.6283 -0.00541484 -3.99609e-05
13.6718 -0.00538024 -3.95778e-05
13.7153 -0.00534591 -3.91989e-05
13.759 -0.00531184 -3.88241e-05
13.8028 -0.00527804 -3.84534e-05
13.8466 -0.0052445 -3.80867e-05
13.8905 -0.00521121 -3.7724e-05
13.9345 -0.00517818 -3.73652e-05
13.9786 -0.00514539 -3.70103e-05
14.0227 -0.00511286 -3.66592e-05
14.067 -0.00508057 -3.63118e-05
14.1113 -0.00504852 -3.59682e-05
14.1558 -0.00501671 -3.56282e-05
14.2003 -0.00498514 -3.52918e-05
14.2449 -0.00495381 -3.4959e-05
14.2896 -0.0049227 -3.46296e-05
14.3344 -0.00489182 -3.43038e-05
14.3793 -0.00486117 -3.39813e-05
14.4243 -0.00483075 -3.36622e-05
14.4693 -0.00480054 -3.33465e-05
14.5145 -0.00477056 -3.3034e-05
14.5598 -0.00474078 -3.27247e-05
14.6052 -0.00471123 -3.24186e-05
14.6506 -0.00468188 -3.21157e-05
14.6962 -0.00465274 -3.18159e-05
14.7419 -0.00462381 -3.15191e-05
14.7877 -0.00459509 -3.12254e-05
14.8336 -0.00456656 -3.09346e-05
14.8796 -0.00453824 -3.06468e-05
14.9257 -0.00451011 -3.03618e-05
14.9719 -0.00448218 -3.00797e-05
15.0182 -0.00445444 -2.98005e-05
15.0647 -0.00442689 -2.9524e-05
15.1112 -0.00439953 -2.92503e-05
15.1579 -0.00437235 -2.89793e-05
15.2047 -0.00434536 -2.8711e-05
15.2516 -0.00431855 -2.84453e-05
15.2986 -0.00429192 -2.81822e-05
15.3458 -0.00426547 -2.79217e-05
15.393 -0.0042392 -2.76637e-05
15.4404 -0.00421309 -2.74082e-05
15.488 -0.00418716 -2.71552e-05
15.5356 -0.0041614 -2.69046e-05
15.5834 -0.00413581 -2.66564e-05
15.6313 -0.00411039 -2.64106e-05
15.6794 -0.00408512 -2.61671e-05
15.7276 -0.00406002 -2.5926e-05
15.7759 -0.00403508 -2.56871e-05
15.8243 -0.0040103 -2.54505e-05
15.873 -0.00398567 -2.52161e-05
15.9217 -0.0039612 -2.49839e-05
15.9706 -0.00393688 -2.47538e-05
16.0197 -0.00391271 -2.45259e-05
16.0689 -0.00388869 -2.43001e-05
16.1182 -0.00386481 -2.40763e-05
16.1677 -0.00384108 -2.38546e-05
16.2174 -0.0038175 -2.3635e-05
16.2672 -0.00379405 -2.34173e-05
16.3172 -0.00377075 -2.32016e-05
16.3674 -0.00374758 -2.29878e-05
16.4177 -0.00372455 -2.27759e-05
16.4682 -0.00370165 -2.25659e-05
16.5189 -0.00367889 -2.23578e-05
16.5697 -0.00365626 -2.21516e-05
16.6208 -0.00363375 -2.19471e-05
16.672 -0.00361138 -2.17444e-05
16.7234 -0.00358912 -2.15435e-05
16.775 -0.003567 -2.13443e-05
16.8268 -0.00354499 -2.11469e-05
16.8787 -0.00352311 -2.09511e-05
16.9309 -0.00350134 -2.0757e-05
16.9833 -0.00347969 -2.05646e-05
17.0359 -0.00345816 -2.03737e-05
17.0887 -0.00343674 -2.01845e-05
17.1418 -0.00341543 -1.99968e-05
17.195 -0.00339423 -1.98107e-05
17.2485 -0.00337314 -1.96262e-05
17.3022 -0.00335216 -1.94431e-05
17.3562 -0.00333128 -1.92615e-05
17.4104 -0.0033105 -1.90814e-05
17.4648 -0.00328982 -1.89027e-05
17.5195 -0.00326925 -1.87254e-05
17.5744 -0.00324877 -1.85495e-05
17.6296 -0.00322839 -1.83751e-05
17.6851 -0.0032081 -1.82019e-05
17.7408 -0.0031879 -1.80301e-05
17.7969 -0.0031678 -1.78596e-05
17.8532 -0.00314778 -1.76904e-05
17.9098 -0.00312784 -1.75224e-05
17.9667 -0.003108 -1.73557e-05
18.0239 -0.00308823 -1.71903e-05
18.0815 -0.00306855 -1.7026e-05
18.1393 -0.00304894 -1.68629e-05
18.1975 -0.00302941 -1.67009e-05
18.256 -0.00300995 -1.65401e-05
18.3149 -0.00299057 -1.63804e-05
18.3742 -0.00297125 -1.62218e-05
18.4338 -0.002952 -1.60643e-05
18.4938 -0.00293282 -1.59078e-05
18.5542 -0.0029137 -1.57523e-05
18.615 -0.00289464 -1.55978e-05
18.6762 -0.00287564 -1.54443e-05
18.7379 -0.00285669 -1.52918e-05
18.8 -0.00283779 -1.51402e-05
18.8625 -0.00281895 -1.49894e-05
18.9255 -0.00280015 -1.48396e-05
18.9891 -0.00278139 -1.46906e-05
19.0531 -0.00276267 -1.45424e-05
19.1177 -0.00274399 -1.4395e-05
19.1828 -0.00272534 -1.42484e-05
19.2484 -0.00270672 -1.41024e-05
19.3147 -0.00268813 -1.39572e-05
19.3816 -0.00266956 -1.38127e-05
19.4491 -0.002651 -1.36688e-05
19.5173 -0.00263246 -1.35255e-05
19.5862 -0.00261392 -1.33828e-05
19.6558 -0.00259539 -1.32406e-05
19.7262 -0.00257685 -1.30988e-05
19.7974 -0.0025583 -1.29575e-05
19.8694 -0.00253974 -1.28166e-05
19.9423 -0.00252115 -1.2676e-05
20.0162 -0.00250253 -1.25357e-05
20.091 -0.00248387 -1.23957e-05
20.1669 -0.00246516 -1.22557e-05
20.244 -0.00244639 -1.21159e-05
20.3222 -0.00242755 -1.19761e-05
20.4016 -0.00240862 -1.18362e-05
20.4825 -0.0023896 -1.16961e-05
20.5648 -0.00237046 -1.15558e-05
20.6487 -0.00235118 -1.1415e-05
20.7344 -0.00233175 -1.12737e-05
20.8219 -0.00231214 -1.11316e-05
20.9115 -0.00229232 -1.09887e-05
21.0034 -0.00227226 -1.08446e-05
21.0979 -0.00225191 -1.06992e-05
21.1952 -0.00223122 -1.05519e-05
21.2959 -0.00221013 -1.04026e-05
21.4004 -0.00218855 -1.02505e-05
21.5093 -0.00216638 -1.0095e-05
21.6237 -0.00214347 -9.93515e-06
21.7448 -0.0021196 -9.76956e-06
21.8747 -0.00209446 -9.59613e-06
22.0165 -0.0020675 -9.4113e-06
22.1768 -0.00203766 -9.20812e-06
22.3723 -0.00200213 -8.96819e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1ClassicOneLoop/GRpOneLoop.txt <==
-22.3723 -0.00200214 -8.96822e-06
-22.1768 -0.00203766 -9.20815e-06
-22.0165 -0.0020675 -9.41132e-06
-21.8747 -0.00209447 -9.59616e-06
-21.7448 -0.00211961 -9.76959e-06
-21.6237 -0.00214347 -9.93518e-06
-21.5093 -0.00216638 -1.0095e-05
-21.4004 -0.00218855 -1.02505e-05
-21.2959 -0.00221013 -1.04026e-05
-21.1952 -0.00223122 -1.0552e-05
-21.0979 -0.00225191 -1.06992e-05
-21.0034 -0.00227226 -1.08447e-05
-20.9115 -0.00229233 -1.09887e-05
-20.8219 -0.00231215 -1.11317e-05
-20.7344 -0.00233176 -1.12737e-05
-20.6487 -0.00235119 -1.1415e-05
-20.5648 -0.00237046 -1.15558e-05
-20.4825 -0.0023896 -1.16962e-05
-20.4016 -0.00240862 -1.18362e-05
-20.3222 -0.00242755 -1.19761e-05
-20.244 -0.00244639 -1.2116e-05
-20.1669 -0.00246516 -1.22558e-05
-20.091 -0.00248387 -1.23957e-05
-20.0162 -0.00250253 -1.25358e-05
-19.9423 -0.00252115 -1.26761e-05
-19.8694 -0.00253974 -1.28167e-05
-19.7974 -0.00255831 -1.29576e-05
-19.7262 -0.00257685 -1.30989e-05
-19.6558 -0.00259539 -1.32406e-05
-19.5862 -0.00261393 -1.33828e-05
-19.5173 -0.00263246 -1.35256e-05
-19.4491 -0.00265101 -1.36689e-05
-19.3816 -0.00266956 -1.38128e-05
-19.3147 -0.00268813 -1.39573e-05
-19.2484 -0.00270673 -1.41025e-05
-19.1828 -0.00272535 -1.42484e-05
-19.1177 -0.00274399 -1.4395e-05
-19.0531 -0.00276268 -1.45424e-05
-18.9891 -0.00278139 -1.46906e-05
-18.9255 -0.00280015 -1.48396e-05
-18.8625 -0.00281895 -1.49895e-05
-18.8 -0.0028378 -1.51402e-05
-18.7379 -0.00285669 -1.52919e-05
-18.6762 -0.00287564 -1.54444e-05
-18.615 -0.00289465 -1.55979e-05
-18.5542 -0.00291371 -1.57524e-05
-18.4938 -0.00293283 -1.59079e-05
-18.4338 -0.00295201 -1.60644e-05
-18.3742 -0.00297126 -1.62219e-05
-18.3149 -0.00299057 -1.63805e-05
-18.256 -0.00300996 -1.65402e-05
-18.1975 -0.00302942 -1.6701e-05
-18.1393 -0.00304895 -1.6863e-05
-18.0815 -0.00306855 -1.70261e-05
-18.0239 -0.00308824 -1.71903e-05
-17.9667 -0.003108 -1.73558e-05
-17.9098 -0.00312785 -1.75225e-05
-17.8532 -0.00314778 -1.76905e-05
-17.7969 -0.0031678 -1.78597e-05
-17.7408 -0.00318791 -1.80302e-05
-17.6851 -0.00320811 -1.8202e-05
-17.6296 -0.0032284 -1.83751e-05
-17.5744 -0.00324878 -1.85496e-05
-17.5195 -0.00326926 -1.87255e-05
-17.4648 -0.00328983 -1.89028e-05
-17.4104 -0.00331051 -1.90815e-05
-17.3562 -0.00333128 -1.92616e-05
-17.3022 -0.00335216 -1.94432e-05
-17.2485 -0.00337315 -1.96263e-05
-17.195 -0.00339424 -1.98108e-05
-17.1418 -0.00341544 -1.99969e-05
-17.0887 -0.00343675 -2.01846e-05
-17.0359 -0.00345817 -2.03738e-05
-16.9833 -0.0034797 -2.05647e-05
-16.9309 -0.00350135 -2.07571e-05
-16.8787 -0.00352312 -2.09512e-05
-16.8268 -0.003545 -2.1147e-05
-16.775 -0.00356701 -2.13445e-05
-16.7234 -0.00358913 -2.15436e-05
-16.672 -0.00361139 -2.17445e-05
-16.6208 -0.00363376 -2.19472e-05
-16.5697 -0.00365627 -2.21517e-05
-16.5189 -0.0036789 -2.2358e-05
-16.4682 -0.00370166 -2.25661e-05
-16.4177 -0.00372456 -2.2776e-05
-16.3674 -0.00374759 -2.29879e-05
-16.3172 -0.00377076 -2.32017e-05
-16.2672 -0.00379406 -2.34174e-05
-16.2174 -0.00381751 -2.36351e-05
-16.1677 -0.00384109 -2.38548e-05
-16.1182 -0.00386482 -2.40765e-05
-16.0689 -0.0038887 -2.43002e-05
-16.0197 -0.00391272 -2.4526e-05
-15.9706 -0.00393689 -2.4754e-05
-15.9217 -0.00396121 -2.4984e-05
-15.873 -0.00398568 -2.52162e-05
-15.8243 -0.00401031 -2.54506e-05
-15.7759 -0.00403509 -2.56873e-05
-15.7276 -0.00406003 -2.59261e-05
-15.6794 -0.00408513 -2.61673e-05
-15.6313 -0.0041104 -2.64108e-05
-15.5834 -0.00413582 -2.66566e-05
-15.5356 -0.00416142 -2.69048e-05
-15.488 -0.00418718 -2.71553e-05
-15.4404 -0.00421311 -2.74084e-05
-15.393 -0.00423921 -2.76638e-05
-15.3458 -0.00426548 -2.79218e-05
-15.2986 -0.00429194 -2.81824e-05
-15.2516 -0.00431857 -2.84454e-05
-15.2047 -0.00434537 -2.87111e-05
-15.1579 -0.00437237 -2.89795e-05
-15.1112 -0.00439954 -2.92505e-05
-15.0647 -0.0044269 -2.95242e-05
-15.0182 -0.00445445 -2.98007e-05
-14.9719 -0.00448219 -3.00799e-05
-14.9257 -0.00451012 -3.0362e-05
-14.8796 -0.00453825 -3.0647e-05
-14.8336 -0.00456658 -3.09348e-05
-14.7877 -0.0045951 -3.12256e-05
-14.7419 -0.00462383 -3.15193e-05
-14.6962 -0.00465276 -3.18161e-05
-14.6506 -0.0046819 -3.21159e-05
-14.6052 -0.00471124 -3.24189e-05
-14.5598 -0.0047408 -3.2725e-05
-14.5145 -0.00477057 -3.30342e-05
-14.4693 -0.00480056 -3.33467e-05
-14.4243 -0.00483076 -3.36625e-05
-14.3793 -0.00486119 -3.39816e-05
-14.3344 -0.00489184 -3.4304e-05
-14.2896 -0.00492272 -3.46299e-05
-14.2449 -0.00495382 -3.49592e-05
-14.2003 -0.00498516 -3.52921e-05
-14.1558 -0.00501673 -3.56284e-05
-14.1113 -0.00504854 -3.59684e-05
-14.067 -0.00508059 -3.63121e-05
-14.0227 -0.00511288 -3.66594e-05
-13.9786 -0.00514541 -3.70106e-05
-13.9345 -0.0051782 -3.73655e-05
-13.8905 -0.00521123 -3.77243e-05
-13.8466 -0.00524452 -3.8087e-05
-13.8028 -0.00527806 -3.84537e-05
-13.759 -0.00531187 -3.88244e-05
-13.7153 -0.00534593 -3.91992e-05
-13.6718 -0.00538026 -3.95781e-05
-13.6283 -0.00541486 -3.99612e-05
-13.5848 -0.00544974 -4.03486e-05
-13.5415 -0.00548488 -4.07404e-05
-13.4982 -0.00552031 -4.11365e-05
-13.455 -0.00555602 -4.15371e-05
-13.4119 -0.00559201 -4.19421e-05
-13.3689 -0.00562829 -4.23518e-05
-13.3259 -0.00566486 -4.27661e-05
-13.283 -0.00570173 -4.31851e-05
-13.2402 -0.00573889 -4.36089e-05
-13.1974 -0.00577636 -4.40375e-05
-13.1547 -0.00581413 -4.44711e-05
-13.1121 -0.00585221 -4.49096e-05
-13.0696 -0.00589061 -4.53532e-05
-13.0271 -0.00592932 -4.58019e-05
-12.9847 -0.00596835 -4.62559e-05
-12.9424 -0.00600771 -4.67152e-05
-12.9001 -0.00604739 -4.71798e-05
-12.8579 -0.0060874 -4.76498e-05
-12.8158 -0.00612775 -4.81254e-05
-12.7737 -0.00616845 -4.86067e-05
-12.7317 -0.00620948 -4.90936e-05
-12.6898 -0.00625086 -4.95863e-05
-12.6479 -0.0062926 -5.00848e-05
-12.6061 -0.00633469 -5.05893e-05
-12.5643 -0.00637715 -5.10999e-05
-12.5226 -0.00641997 -5.16166e-05
-12.481 -0.00646315 -5.21395e-05
-12.4394 -0.00650672 -5.26688e-05
-12.3979 -0.00655066 -5.32045e-05
-12.3565 -0.00659499 -5.37467e-05
-12.3151 -0.0066397 -5.42955e-05
-12.2738 -0.00668481 -5.48511e-05
-12.2325 -0.00673032 -5.54135e-05
-12.1913 -0.00677623 -5.59828e-05
-12.1501 -0.00682254 -5.65591e-05
-12.109 -0.00686927 -5.71427e-05
-12.068 -0.00691642 -5.77334e-05
-12.027 -0.006964 -5.83316e-05
-11.986 -0.007012 -5.89372e-05
-11.9452 -0.00706043 -5.95505e-05
-11.9043 -0.00710931 -6.01715e-05
-11.8636 -0.00715863 -6.08004e-05
-11.8228 -0.0072084 -6.14372e-05
-11.7822 -0.00725863 -6.20821e-05
-11.7415 -0.00730933 -6.27353e-05
-11.701 -0.00736049 -6.33969e-05
-11.6605 -0.00741212 -6.40669e-05
-11.62 -0.00746424 -6.47456e-05
-11.5796 -0.00751685 -6.54331e-05
-11.5392 -0.00756994 -6.61295e-05
-11.4989 -0.00762354 -6.6835e-05
-11.4587 -0.00767764 -6.75497e-05
-11.4184 -0.00773226 -6.82737e-05
-11.3783 -0.0077874 -6.90073e-05
-11.3381 -0.00784306 -6.97506e-05
-11.2981 -0.00789926 -7.05037e-05
-11.2581 -0.007956 -7.12668e-05
-11.2181 -0.00801328 -7.20401e-05
-11.1781 -0.00807112 -7.28238e-05
-11.1383 -0.00812953 -7.36179e-05
-11.0984 -0.0081885 -7.44228e-05
-11.0586 -0.00824805 -7.52385e-05
-11.0189 -0.00830819 -7.60653e-05
-10.9792 -0.00836892 -7.69033e-05
-10.9395 -0.00843025 -7.77528e-05
-10.8999 -0.0084922 -7.86139e-05
-10.8603 -0.00855476 -7.94869e-05
-10.8208 -0.00861795 -8.03718e-05
-10.7813 -0.00868177 -8.12691e-05
-10.7418 -0.00874624 -8.21788e-05
-10.7024 -0.00881136 -8.31012e-05
-10.6631 -0.00887714 -8.40364e-05
-10.6238 -0.00894359 -8.49848e-05
-10.5845 -0.00901072 -8.59466e-05
-10.5452 -0.00907855 -8.69219e-05
-10.506 -0.00914707 -8.79111e-05
-10.4669 -0.00921631 -8.89144e-05
-10.4278 -0.00928626 -8.99319e-05
-10.3887 -0.00935695 -9.09641e-05
-10.3496 -0.00942837 -9.20111e-05
-10.3106 -0.00950055 -9.30733e-05
-10.2717 -0.00957349 -9.41508e-05
-10.2328 -0.0096472 -9.5244e-05
-10.1939 -0.00972169 -9.63532e-05
-10.155 -0.00979699 -9.74786e-05
-10.1162 -0.00987308 -9.86205e-05
-10.0774 -0.00995 -9.97793e-05
-10.0387 -0.0100278 -0.000100955
-10 -0.0101063 -0.000102149
-9.96134 -0.0101858 -0.00010336
-9.92271 -0.0102661 -0.000104589
-9.88412 -0.0103473 -0.000105837
-9.84557 -0.0104294 -0.000107104
-9.80704 -0.0105124 -0.00010839
-9.76856 -0.0105963 -0.000109695
-9.73011 -0.0106812 -0.000111021
-9.69169 -0.010767 -0.000112366
-9.65331 -0.0108538 -0.000113733
-9.61496 -0.0109415 -0.00011512
-9.57664 -0.0110303 -0.000116529
-9.53836 -0.01112 -0.00011796
-9.50011 -0.0112108 -0.000119413
-9.46189 -0.0113026 -0.000120889
-9.42371 -0.0113955 -0.000122388
-9.38556 -0.0114895 -0.000123911
-9.34744 -0.0115845 -0.000125458
-9.30935 -0.0116807 -0.00012703
-9.2713 -0.0117779 -0.000128626
-9.23327 -0.0118764 -0.000130249
-9.19528 -0.0119759 -0.000131897
-9.15732 -0.0120767 -0.000133573
-9.11939 -0.0121787 -0.000135275
-9.08149 -0.0122818 -0.000137005
-9.04362 -0.0123863 -0.000138764
-9.00578 -0.0124919 -0.000140552
-8.96797 -0.0125989 -0.000142369
-8.93019 -0.0127071 -0.000144216
-8.89244 -0.0128167 -0.000146094
-8.85471 -0.0129276 -0.000148003
-8.81702 -0.0130399 -0.000149944
-8.77936 -0.0131536 -0.000151918
-8.74172 -0.0132687 -0.000153926
-8.70412 -0.0133852 -0.000155968
-8.66654 -0.0135032 -0.000158044
-8.62899 -0.0136227 -0.000160156
-8.59146 -0.0137436 -0.000162305
-8.55397 -0.0138662 -0.000164491
-8.5165 -0.0139902 -0.000166714
-8.47906 -0.0141159 -0.000168977
-8.44165 -0.0142432 -0.000171279
-8.40426 -0.0143721 -0.000173622
-8.3669 -0.0145027 -0.000176006
-8.32956 -0.014635 -0.000178432
-8.29226 -0.014769 -0.000180902
-8.25497 -0.0149048 -0.000183416
-8.21772 -0.0150424 -0.000185975
-8.18049 -0.0151819 -0.00018858
-8.14328 -0.0153232 -0.000191233
-8.1061 -0.0154663 -0.000193934
-8.06895 -0.0156114 -0.000196685
-8.03182 -0.0157585 -0.000199487
-7.99471 -0.0159076 -0.00020234
-7.95763 -0.0160587 -0.000205246
-7.92058 -0.0162119 -0.000208207
-7.88355 -0.0163672 -0.000211223
-7.84654 -0.0165246 -0.000214296
-7.80955 -0.0166842 -0.000217427
-7.77259 -0.0168461 -0.000220617
-7.73566 -0.0170103 -0.000223869
-7.69874 -0.0171767 -0.000227183
-7.66185 -0.0173456 -0.000230562
-7.62498 -0.0175168 -0.000234005
-7.58814 -0.0176905 -0.000237516
-7.55132 -0.0178667 -0.000241096
-7.51452 -0.0180454 -0.000244746
-7.47774 -0.0182268 -0.000248469
-7.44099 -0.0184108 -0.000252265
-7.40425 -0.0185975 -0.000256137
-7.36754 -0.018787 -0.000260088
-7.33085 -0.0189793 -0.000264118
-7.29418 -0.0191744 -0.000268229
-7.25754 -0.0193725 -0.000272425
-7.22091 -0.0195736 -0.000276707
-7.18431 -0.0197777 -0.000281077
-7.14772 -0.019985 -0.000285537
-7.11116 -0.0201954 -0.000290091
-7.07462 -0.020409 -0.000294739
-7.0381 -0.020626 -0.000299486
-7.00159 -0.0208463 -0.000304333
-6.96511 -0.0210701 -0.000309284
-6.92865 -0.0212975 -0.00031434
-6.89221 -0.0215284 -0.000319505
-6.85579 -0.021763 -0.000324782
-6.81938 -0.0220014 -0.000330173
-6.783 -0.0222436 -0.000335683
-6.74664 -0.0224897 -0.000341314
-6.71029 -0.0227398 -0.000347069
-6.67397 -0.022994 -0.000352952
-6.63766 -0.0232524 -0.000358967
-6.60137 -0.0235151 -0.000365118
-6.5651 -0.0237822 -0.000371407
-6.52885 -0.0240537 -0.00037784
-6.49262 -0.0243298 -0.00038442
-6.4564 -0.0246106 -0.000391151
-6.42021 -0.0248962 -0.000398039
-6.38403 -0.0251867 -0.000405087
-6.34786 -0.0254821 -0.0004123
-6.31172 -0.0257828 -0.000419684
-6.27559 -0.0260886 -0.000427242
-6.23949 -0.0263999 -0.000434981
-6.20339 -0.0267166 -0.000442906
-6.16732 -0.027039 -0.000451023
-6.13126 -0.0273672 -0.000459337
-6.09522 -0.0277012 -0.000467855
-6.05919 -0.0280413 -0.000476582
-6.02319 -0.0283877 -0.000485526
-5.9872 -0.0287403 -0.000494693
-5.95122 -0.0290995 -0.00050409
-5.91526 -0.0294654 -0.000513724
-5.87932 -0.0298381 -0.000523604
-5.84339 -0.0302178 -0.000533737
-5.80748 -0.0306048 -0.000544131
-5.77158 -0.0309991 -0.000554794
-5.7357 -0.031401 -0.000565737
-5.69984 -0.0318107 -0.000576967
-5.66399 -0.0322283 -0.000588495
-5.62815 -0.0326542 -0.00060033
-5.59233 -0.0330884 -0.000612483
-5.55653 -0.0335313 -0.000624964
-5.52074 -0.033983 -0.000637786
-5.48497 -0.0344439 -0.000650959
-5.4492 -0.0349141 -0.000664497
-5.41346 -0.035394 -0.000678411
-5.37773 -0.0358837 -0.000692715
-5.34201 -0.0363835 -0.000707423
-5.30631 -0.0368939 -0.000722549
-5.27062 -0.0374149 -0.000738109
-5.23494 -0.0379471 -0.000754118
-5.19928 -0.0384905 -0.000770593
-5.16363 -0.0390457 -0.000787551
-5.128 -0.039613 -0.000805011
-5.09237 -0.0401926 -0.00082299
-5.05677 -0.040785 -0.000841509
-5.02117 -0.0413906 -0.000860588
-4.98559 -0.0420097 -0.000880249
-4.95002 -0.0426427 -0.000900514
-4.91446 -0.0432902 -0.000921408
-4.87892 -0.0439525 -0.000942954
-4.84339 -0.0446301 -0.00096518
-4.80787 -0.0453235 -0.000988112
-4.77237 -0.0460332 -0.00101178
-4.73687 -0.0467597 -0.00103621
-4.70139 -0.0475035 -0.00106144
-4.66592 -0.0482653 -0.00108749
-4.63046 -0.0490455 -0.00111442
-4.59502 -0.0498449 -0.00114224
-4.55958 -0.0506641 -0.001171
-4.52416 -0.0515037 -0.00120074
-4.48875 -0.0523644 -0.00123151
-4.45335 -0.0532469 -0.00126334
-4.41797 -0.0541521 -0.00129629
-4.38259 -0.0550807 -0.0013304
-4.34722 -0.0560336 -0.00136573
-4.31187 -0.0570115 -0.00140234
-4.27653 -0.0580155 -0.00144028
-4.24119 -0.0590464 -0.00147961
-4.20587 -0.0601052 -0.0015204
-4.17056 -0.0611931 -0.00156272
-4.13526 -0.062311 -0.00160665
-4.09997 -0.0634602 -0.00165226
-4.06469 -0.0646418 -0.00169963
-4.02942 -0.065857 -0.00174885
-3.99416 -0.0671073 -0.00180002
-3.95891 -0.0683939 -0.00185323
-3.92367 -0.0697184 -0.00190859
-3.88844 -0.0710823 -0.00196621
-3.85322 -0.0724871 -0.00202621
-3.81801 -0.0739347 -0.00208871
-3.7828 -0.0754266 -0.00215386
-3.74761 -0.076965 -0.00222179
-3.71243 -0.0785517 -0.00229266
-3.67726 -0.0801888 -0.00236662
-3.64209 -0.0818786 -0.00244387
-3.60694 -0.0836233 -0.00252458
-3.57179 -0.0854256 -0.00260895
-3.53665 -0.0872879 -0.00269721
-3.50152 -0.089213 -0.00278958
-3.4664 -0.091204 -0.0028863
-3.43129 -0.0932639 -0.00298765
-3.39619 -0.095396 -0.00309392
-3.36109 -0.0976038 -0.0032054
-3.32601 -0.0998912 -0.00332244
-3.29093 -0.102262 -0.0034454
-3.25586 -0.10472 -0.00357465
-3.2208 -0.107271 -0.00371063
-3.18574 -0.109919 -0.00385379
-3.1507 -0.112669 -0.00400461
-3.11566 -0.115526 -0.00416365
-3.08063 -0.118497 -0.00433147
-3.0456 -0.121588 -0.00450871
-3.01059 -0.124806 -0.00469606
-2.97558 -0.128157 -0.00489429
-2.94058 -0.13165 -0.0051042
-2.90558 -0.135293 -0.00532671
-2.87059 -0.139096 -0.00556281
-2.83561 -0.143067 -0.00581358
-2.80064 -0.147218 -0.00608022
-2.76567 -0.15156 -0.00636406
-2.73071 -0.156105 -0.00666654
-2.69576 -0.160867 -0.00698928
-2.66081 -0.16586 -0.00733408
-2.62587 -0.171101 -0.00770292
-2.59094 -0.176606 -0.00809802
-2.55601 -0.182395 -0.00852184
-2.52109 -0.188488 -0.00897715
-2.48617 -0.194908 -0.00946706
-2.45126 -0.201681 -0.00999505
-2.41636 -0.208834 -0.0105651
-2.38146 -0.216396 -0.0111815
-2.34657 -0.224403 -0.0118495
-2.31168 -0.232892 -0.0125748
-2.2768 -0.241903 -0.0133638
-2.24192 -0.251484 -0.0142242
-2.20705 -0.261686 -0.0151646
-2.17219 -0.272569 -0.0161949
-2.13733 -0.284196 -0.0173268
-2.10247 -0.296643 -0.0185737
-2.06762 -0.309994 -0.0199514
-2.03278 -0.324344 -0.0214784
-1.99794 -0.339803 -0.0231767
-1.9631 -0.356496 -0.0250724
-1.92827 -0.374569 -0.0271967
-1.89345 -0.39419 -0.0295872
-1.85862 -0.415554 -0.0322894
-1.82381 -0.438892 -0.0353593
-1.78899 -0.464474 -0.0388653
-1.75419 -0.492624 -0.0428931
-1.71938 -0.523729 -0.0475499
-1.68458 -0.558253 -0.0529721
-1.64979 -0.596766 -0.0593346
-1.61499 -0.639967 -0.0668655
-1.58021 -0.688726 -0.0758655
-1.54542 -0.744136 -0.0867386
-1.51064 -0.807594 -0.100037
-1.47586 -0.880906 -0.11653
-1.44109 -0.966451 -0.137319
-1.40632 -1.06742 -0.164016
-1.37155 -1.18817 -0.199062
-1.33679 -1.33482 -0.246289
-1.30203 -1.51615 -0.31197
-1.26727 -1.74513 -0.40693
-1.23251 -2.04139 -0.551045
-1.19776 -2.43494 -0.78371
-1.16301 -2.96976 -1.19057
-1.12827 -3.69048 -1.97817
-1.09352 -4.48418 -3.67867
-1.05878 -3.99883 -7.23445
-1.02405 1.29519 -9.59028
-0.989309 4.98486 -5.88734
-0.954576 4.72778 -2.98315
-0.919844 3.91409 -1.66387
-0.885115 3.25582 -1.03264
-0.850388 2.77277 -0.694862
-0.815663 2.41579 -0.4961
-0.78094 2.14544 -0.370159
-0.746219 1.93548 -0.285626
-0.711499 1.76876 -0.226235
-0.676781 1.63387 -0.182934
-0.642065 1.52302 -0.150384
-0.60735 1.43073 -0.125278
-0.572637 1.35309 -0.105478
-0.537925 1.2872 -0.0895597
-0.503214 1.23092 -0.0765394
-0.468504 1.18258 -0.0657229
-0.433796 1.14094 -0.0566079
-0.399089 1.10498 -0.0488234
-0.364382 1.07394 -0.0420903
-0.329676 1.04717 -0.0361946
-0.294972 1.02419 -0.0309697
-0.260267 1.00458 -0.0262837
-0.225564 0.988023 -0.0220302
-0.190861 0.974255 -0.0181222
-0.156158 0.963068 -0.014487
-0.121456 0.954301 -0.0110624
-0.0867541 0.947828 -0.00779432
-0.0520524 0.943561 -0.00463437
-0.0173508 0.941442 -0.00153783
0.0173508 0.941442 0.00153783
0.0520524 0.943561 0.00463437
0.0867541 0.947828 0.00779432
0.121456 0.954301 0.0110624
0.156158 0.963068 0.014487
0.190861 0.974255 0.0181222
0.225564 0.988023 0.0220302
0.260267 1.00458 0.0262837
0.294972 1.02419 0.0309697
0.329676 1.04717 0.0361946
0.364382 1.07394 0.0420903
0.399089 1.10498 0.0488234
0.433796 1.14094 0.0566079
0.468504 1.18258 0.0657229
0.503214 1.23092 0.0765394
0.537925 1.2872 0.0895597
0.572637 1.35309 0.105478
0.60735 1.43073 0.125278
0.642065 1.52302 0.150384
0.676781 1.63387 0.182934
0.711499 1.76876 0.226235
0.746219 1.93548 0.285626
0.78094 2.14544 0.370159
0.815663 2.41579 0.4961
0.850388 2.77277 0.694862
0.885115 3.25582 1.03264
0.919844 3.91409 1.66387
0.954576 4.72778 2.98315
0.989309 4.98486 5.88734
1.02405 1.29519 9.59028
1.05878 -3.99883 7.23445
1.09352 -4.48418 3.67867
1.12827 -3.69048 1.97817
1.16301 -2.96976 1.19057
1.19776 -2.43494 0.78371
1.23251 -2.04139 0.551045
1.26727 -1.74513 0.40693
1.30203 -1.51615 0.31197
1.33679 -1.33482 0.246289
1.37155 -1.18817 0.199062
1.40632 -1.06742 0.164016
1.44109 -0.966451 0.137319
1.47586 -0.880906 0.11653
1.51064 -0.807594 0.100037
1.54542 -0.744136 0.0867386
1.58021 -0.688726 0.0758655
1.61499 -0.639967 0.0668655
1.64979 -0.596766 0.0593346
1.68458 -0.558253 0.0529721
1.71938 -0.523729 0.0475499
1.75419 -0.492624 0.0428931
1.78899 -0.464474 0.0388653
1.82381 -0.438892 0.0353593
1.85862 -0.415554 0.0322894
1.89345 -0.39419 0.0295872
1.92827 -0.374569 0.0271967
1.9631 -0.356496 0.0250724
1.99794 -0.339803 0.0231767
2.03278 -0.324344 0.0214784
2.06762 -0.309994 0.0199514
2.10247 -0.296643 0.0185737
2.13733 -0.284196 0.0173268
2.17219 -0.272569 0.0161949
2.20705 -0.261686 0.0151646
2.24192 -0.251484 0.0142242
2.2768 -0.241903 0.0133638
2.31168 -0.232892 0.0125748
2.34657 -0.224403 0.0118495
2.38146 -0.216396 0.0111815
2.41636 -0.208834 0.0105651
2.45126 -0.201681 0.00999505
2.48617 -0.194908 0.00946706
2.52109 -0.188488 0.00897715
2.55601 -0.182395 0.00852184
2.59094 -0.176606 0.00809802
2.62587 -0.171101 0.00770292
2.66081 -0.16586 0.00733408
2.69576 -0.160867 0.00698928
2.73071 -0.156105 0.00666654
2.76567 -0.15156 0.00636406
2.80064 -0.147218 0.00608022
2.83561 -0.143067 0.00581358
2.87059 -0.139096 0.00556281
2.90558 -0.135293 0.00532671
2.94058 -0.13165 0.0051042
2.97558 -0.128157 0.00489429
3.01059 -0.124806 0.00469606
3.0456 -0.121588 0.00450871
3.08063 -0.118497 0.00433147
3.11566 -0.115526 0.00416365
3.1507 -0.112669 0.00400461
3.18574 -0.109919 0.00385379
3.2208 -0.107271 0.00371063
3.25586 -0.10472 0.00357465
3.29093 -0.102262 0.0034454
3.32601 -0.0998912 0.00332244
3.36109 -0.0976038 0.0032054
3.39619 -0.095396 0.00309392
3.43129 -0.0932639 0.00298765
3.4664 -0.091204 0.0028863
3.50152 -0.089213 0.00278958
3.53665 -0.0872879 0.00269721
3.57179 -0.0854256 0.00260895
3.60694 -0.0836233 0.00252458
3.64209 -0.0818786 0.00244387
3.67726 -0.0801888 0.00236662
3.71243 -0.0785517 0.00229266
3.74761 -0.076965 0.00222179
3.7828 -0.0754266 0.00215386
3.81801 -0.0739347 0.00208871
3.85322 -0.0724871 0.00202621
3.88844 -0.0710823 0.00196621
3.92367 -0.0697184 0.00190859
3.95891 -0.0683939 0.00185323
3.99416 -0.0671073 0.00180002
4.02942 -0.065857 0.00174885
4.06469 -0.0646418 0.00169963
4.09997 -0.0634602 0.00165226
4.13526 -0.062311 0.00160665
4.17056 -0.0611931 0.00156272
4.20587 -0.0601052 0.0015204
4.24119 -0.0590464 0.00147961
4.27653 -0.0580155 0.00144028
4.31187 -0.0570115 0.00140234
4.34722 -0.0560336 0.00136573
4.38259 -0.0550807 0.0013304
4.41797 -0.0541521 0.00129629
4.45335 -0.0532469 0.00126334
4.48875 -0.0523644 0.00123151
4.52416 -0.0515037 0.00120074
4.55958 -0.0506641 0.001171
4.59502 -0.0498449 0.00114224
4.63046 -0.0490455 0.00111442
4.66592 -0.0482653 0.00108749
4.70139 -0.0475035 0.00106144
4.73687 -0.0467597 0.00103621
4.77237 -0.0460332 0.00101178
4.80787 -0.0453235 0.000988112
4.84339 -0.0446301 0.00096518
4.87892 -0.0439525 0.000942954
4.91446 -0.0432902 0.000921408
4.95002 -0.0426427 0.000900514
4.98559 -0.0420097 0.000880249
5.02117 -0.0413906 0.000860588
5.05677 -0.040785 0.000841509
5.09237 -0.0401926 0.00082299
5.128 -0.039613 0.000805011
5.16363 -0.0390457 0.000787551
5.19928 -0.0384905 0.000770593
5.23494 -0.0379471 0.000754118
5.27062 -0.0374149 0.000738109
5.30631 -0.0368939 0.000722549
5.34201 -0.0363835 0.000707423
5.37773 -0.0358837 0.000692715
5.41346 -0.035394 0.000678411
5.4492 -0.0349141 0.000664497
5.48497 -0.0344439 0.000650959
5.52074 -0.033983 0.000637786
5.55653 -0.0335313 0.000624964
5.59233 -0.0330884 0.000612483
5.62815 -0.0326542 0.00060033
5.66399 -0.0322283 0.000588495
5.69984 -0.0318107 0.000576967
5.7357 -0.031401 0.000565737
5.77158 -0.0309991 0.000554794
5.80748 -0.0306048 0.000544131
5.84339 -0.0302178 0.000533737
5.87932 -0.0298381 0.000523604
5.91526 -0.0294654 0.000513724
5.95122 -0.0290995 0.00050409
5.9872 -0.0287403 0.000494693
6.02319 -0.0283877 0.000485526
6.05919 -0.0280413 0.000476582
6.09522 -0.0277012 0.000467855
6.13126 -0.0273672 0.000459337
6.16732 -0.027039 0.000451023
6.20339 -0.0267166 0.000442906
6.23949 -0.0263999 0.000434981
6.27559 -0.0260886 0.000427242
6.31172 -0.0257828 0.000419684
6.34786 -0.0254821 0.0004123
6.38403 -0.0251867 0.000405087
6.42021 -0.0248962 0.000398039
6.4564 -0.0246106 0.000391151
6.49262 -0.0243298 0.00038442
6.52885 -0.0240537 0.00037784
6.5651 -0.0237822 0.000371407
6.60137 -0.0235151 0.000365118
6.63766 -0.0232524 0.000358967
6.67397 -0.022994 0.000352952
6.71029 -0.0227398 0.000347069
6.74664 -0.0224897 0.000341314
6.783 -0.0222436 0.000335683
6.81938 -0.0220014 0.000330173
6.85579 -0.021763 0.000324782
6.89221 -0.0215284 0.000319505
6.92865 -0.0212975 0.00031434
6.96511 -0.0210701 0.000309284
7.00159 -0.0208463 0.000304333
7.0381 -0.020626 0.000299486
7.07462 -0.020409 0.000294739
7.11116 -0.0201954 0.000290091
7.14772 -0.019985 0.000285537
7.18431 -0.0197777 0.000281077
7.22091 -0.0195736 0.000276707
7.25754 -0.0193725 0.000272425
7.29418 -0.0191744 0.000268229
7.33085 -0.0189793 0.000264118
7.36754 -0.018787 0.000260088
7.40425 -0.0185975 0.000256137
7.44099 -0.0184108 0.000252265
7.47774 -0.0182268 0.000248469
7.51452 -0.0180454 0.000244746
7.55132 -0.0178667 0.000241096
7.58814 -0.0176905 0.000237516
7.62498 -0.0175168 0.000234005
7.66185 -0.0173456 0.000230562
7.69874 -0.0171767 0.000227183
7.73566 -0.0170103 0.000223869
7.77259 -0.0168461 0.000220617
7.80955 -0.0166842 0.000217427
7.84654 -0.0165246 0.000214296
7.88355 -0.0163672 0.000211223
7.92058 -0.0162119 0.000208207
7.95763 -0.0160587 0.000205246
7.99471 -0.0159076 0.00020234
8.03182 -0.0157585 0.000199487
8.06895 -0.0156114 0.000196685
8.1061 -0.0154663 0.000193934
8.14328 -0.0153232 0.000191233
8.18049 -0.0151819 0.00018858
8.21772 -0.0150424 0.000185975
8.25497 -0.0149048 0.000183416
8.29226 -0.014769 0.000180902
8.32956 -0.014635 0.000178432
8.3669 -0.0145027 0.000176006
8.40426 -0.0143721 0.000173622
8.44165 -0.0142432 0.000171279
8.47906 -0.0141159 0.000168977
8.5165 -0.0139902 0.000166714
8.55397 -0.0138662 0.000164491
8.59146 -0.0137436 0.000162305
8.62899 -0.0136227 0.000160156
8.66654 -0.0135032 0.000158044
8.70412 -0.0133852 0.000155968
8.74172 -0.0132687 0.000153926
8.77936 -0.0131536 0.000151918
8.81702 -0.0130399 0.000149944
8.85471 -0.0129276 0.000148003
8.89244 -0.0128167 0.000146094
8.93019 -0.0127071 0.000144216
8.96797 -0.0125989 0.000142369
9.00578 -0.0124919 0.000140552
9.04362 -0.0123863 0.000138764
9.08149 -0.0122818 0.000137005
9.11939 -0.0121787 0.000135275
9.15732 -0.0120767 0.000133573
9.19528 -0.0119759 0.000131897
9.23327 -0.0118764 0.000130249
9.2713 -0.0117779 0.000128626
9.30935 -0.0116807 0.00012703
9.34744 -0.0115845 0.000125458
9.38556 -0.0114895 0.000123911
9.42371 -0.0113955 0.000122388
9.46189 -0.0113026 0.000120889
9.50011 -0.0112108 0.000119413
9.53836 -0.01112 0.00011796
9.57664 -0.0110303 0.000116529
9.61496 -0.0109415 0.00011512
9.65331 -0.0108538 0.000113733
9.69169 -0.010767 0.000112366
9.73011 -0.0106812 0.000111021
9.76856 -0.0105963 0.000109695
9.80704 -0.0105124 0.00010839
9.84557 -0.0104294 0.000107104
9.88412 -0.0103473 0.000105837
9.92271 -0.0102661 0.000104589
9.96134 -0.0101858 0.00010336
10 -0.0101063 0.000102149
10.0387 -0.0100278 0.000100955
10.0774 -0.00995 9.97793e-05
10.1162 -0.00987308 9.86205e-05
10.155 -0.00979699 9.74786e-05
10.1939 -0.00972169 9.63532e-05
10.2328 -0.0096472 9.5244e-05
10.2717 -0.00957349 9.41508e-05
10.3106 -0.00950055 9.30733e-05
10.3496 -0.00942837 9.20111e-05
10.3887 -0.00935695 9.09641e-05
10.4278 -0.00928626 8.99319e-05
10.4669 -0.00921631 8.89144e-05
10.506 -0.00914707 8.79111e-05
10.5452 -0.00907855 8.69219e-05
10.5845 -0.00901072 8.59466e-05
10.6238 -0.00894359 8.49848e-05
10.6631 -0.00887714 8.40364e-05
10.7024 -0.00881136 8.31012e-05
10.7418 -0.00874624 8.21788e-05
10.7813 -0.00868177 8.12691e-05
10.8208 -0.00861795 8.03718e-05
10.8603 -0.00855476 7.94869e-05
10.8999 -0.0084922 7.86139e-05
10.9395 -0.00843025 7.77528e-05
10.9792 -0.00836892 7.69033e-05
11.0189 -0.00830819 7.60653e-05
11.0586 -0.00824805 7.52385e-05
11.0984 -0.0081885 7.44228e-05
11.1383 -0.00812953 7.36179e-05
11.1781 -0.00807112 7.28238e-05
11.2181 -0.00801328 7.20401e-05
11.2581 -0.007956 7.12668e-05
11.2981 -0.00789926 7.05037e-05
11.3381 -0.00784306 6.97506e-05
11.3783 -0.0077874 6.90073e-05
11.4184 -0.00773226 6.82737e-05
11.4587 -0.00767764 6.75497e-05
11.4989 -0.00762354 6.6835e-05
11.5392 -0.00756994 6.61295e-05
11.5796 -0.00751685 6.54331e-05
11.62 -0.00746424 6.47456e-05
11.6605 -0.00741212 6.40669e-05
11.701 -0.00736049 6.33969e-05
11.7415 -0.00730933 6.27353e-05
11.7822 -0.00725863 6.20821e-05
11.8228 -0.0072084 6.14372e-05
11.8636 -0.00715863 6.08004e-05
11.9043 -0.00710931 6.01715e-05
11.9452 -0.00706043 5.95505e-05
11.986 -0.007012 5.89372e-05
12.027 -0.006964 5.83316e-05
12.068 -0.00691642 5.77334e-05
12.109 -0.00686927 5.71427e-05
12.1501 -0.00682254 5.65591e-05
12.1913 -0.00677623 5.59828e-05
12.2325 -0.00673032 5.54135e-05
12.2738 -0.00668481 5.48511e-05
12.3151 -0.0066397 5.42955e-05
12.3565 -0.00659499 5.37467e-05
12.3979 -0.00655066 5.32045e-05
12.4394 -0.00650672 5.26688e-05
12.481 -0.00646315 5.21395e-05
12.5226 -0.00641997 5.16166e-05
12.5643 -0.00637715 5.10999e-05
12.6061 -0.00633469 5.05893e-05
12.6479 -0.0062926 5.00848e-05
12.6898 -0.00625086 4.95863e-05
12.7317 -0.00620948 4.90936e-05
12.7737 -0.00616845 4.86067e-05
12.8158 -0.00612775 4.81254e-05
12.8579 -0.0060874 4.76498e-05
12.9001 -0.00604739 4.71798e-05
12.9424 -0.00600771 4.67152e-05
12.9847 -0.00596835 4.62559e-05
13.0271 -0.00592932 4.58019e-05
13.0696 -0.00589061 4.53532e-05
13.1121 -0.00585221 4.49096e-05
13.1547 -0.00581413 4.44711e-05
13.1974 -0.00577636 4.40375e-05
13.2402 -0.00573889 4.36089e-05
13.283 -0.00570173 4.31851e-05
13.3259 -0.00566486 4.27661e-05
13.3689 -0.00562829 4.23518e-05
13.4119 -0.00559201 4.19421e-05
13.455 -0.00555602 4.15371e-05
13.4982 -0.00552031 4.11365e-05
13.5415 -0.00548488 4.07404e-05
13.5848 -0.00544974 4.03486e-05
13.6283 -0.00541486 3.99612e-05
13.6718 -0.00538026 3.95781e-05
13.7153 -0.00534593 3.91992e-05
13.759 -0.00531187 3.88244e-05
13.8028 -0.00527806 3.84537e-05
13.8466 -0.00524452 3.8087e-05
13.8905 -0.00521123 3.77243e-05
13.9345 -0.0051782 3.73655e-05
13.9786 -0.00514541 3.70106e-05
14.0227 -0.00511288 3.66594e-05
14.067 -0.00508059 3.63121e-05
14.1113 -0.00504854 3.59684e-05
14.1558 -0.00501673 3.56284e-05
14.2003 -0.00498516 3.52921e-05
14.2449 -0.00495382 3.49592e-05
14.2896 -0.00492272 3.46299e-05
14.3344 -0.00489184 3.4304e-05
14.3793 -0.00486119 3.39816e-05
14.4243 -0.00483076 3.36625e-05
14.4693 -0.00480056 3.33467e-05
14.5145 -0.00477057 3.30342e-05
14.5598 -0.0047408 3.2725e-05
14.6052 -0.00471124 3.24189e-05
14.6506 -0.0046819 3.21159e-05
14.6962 -0.00465276 3.18161e-05
14.7419 -0.00462383 3.15193e-05
14.7877 -0.0045951 3.12256e-05
14.8336 -0.00456658 3.09348e-05
14.8796 -0.00453825 3.0647e-05
14.9257 -0.00451012 3.0362e-05
14.9719 -0.00448219 3.00799e-05
15.0182 -0.00445445 2.98007e-05
15.0647 -0.0044269 2.95242e-05
15.1112 -0.00439954 2.92505e-05
15.1579 -0.00437237 2.89795e-05
15.2047 -0.00434537 2.87111e-05
15.2516 -0.00431857 2.84454e-05
15.2986 -0.00429194 2.81824e-05
15.3458 -0.00426548 2.79218e-05
15.393 -0.00423921 2.76638e-05
15.4404 -0.00421311 2.74084e-05
15.488 -0.00418718 2.71553e-05
15.5356 -0.00416142 2.69048e-05
15.5834 -0.00413582 2.66566e-05
15.6313 -0.0041104 2.64108e-05
15.6794 -0.00408513 2.61673e-05
15.7276 -0.00406003 2.59261e-05
15.7759 -0.00403509 2.56873e-05
15.8243 -0.00401031 2.54506e-05
15.873 -0.00398568 2.52162e-05
15.9217 -0.00396121 2.4984e-05
15.9706 -0.00393689 2.4754e-05
16.0197 -0.00391272 2.4526e-05
16.0689 -0.0038887 2.43002e-05
16.1182 -0.00386482 2.40765e-05
16.1677 -0.00384109 2.38548e-05
16.2174 -0.00381751 2.36351e-05
16.2672 -0.00379406 2.34174e-05
16.3172 -0.00377076 2.32017e-05
16.3674 -0.00374759 2.29879e-05
16.4177 -0.00372456 2.2776e-05
16.4682 -0.00370166 2.25661e-05
16.5189 -0.0036789 2.2358e-05
16.5697 -0.00365627 2.21517e-05
16.6208 -0.00363376 2.19472e-05
16.672 -0.00361139 2.17445e-05
16.7234 -0.00358913 2.15436e-05
16.775 -0.00356701 2.13445e-05
16.8268 -0.003545 2.1147e-05
16.8787 -0.00352312 2.09512e-05
16.9309 -0.00350135 2.07571e-05
16.9833 -0.0034797 2.05647e-05
17.0359 -0.00345817 2.03738e-05
17.0887 -0.00343675 2.01846e-05
17.1418 -0.00341544 1.99969e-05
17.195 -0.00339424 1.98108e-05
17.2485 -0.00337315 1.96263e-05
17.3022 -0.00335216 1.94432e-05
17.3562 -0.00333128 1.92616e-05
17.4104 -0.00331051 1.90815e-05
17.4648 -0.00328983 1.89028e-05
17.5195 -0.00326926 1.87255e-05
17.5744 -0.00324878 1.85496e-05
17.6296 -0.0032284 1.83751e-05
17.6851 -0.00320811 1.8202e-05
17.7408 -0.00318791 1.80302e-05
17.7969 -0.0031678 1.78597e-05
17.8532 -0.00314778 1.76905e-05
17.9098 -0.00312785 1.75225e-05
17.9667 -0.003108 1.73558e-05
18.0239 -0.00308824 1.71903e-05
18.0815 -0.00306855 1.70261e-05
18.1393 -0.00304895 1.6863e-05
18.1975 -0.00302942 1.6701e-05
18.256 -0.00300996 1.65402e-05
18.3149 -0.00299057 1.63805e-05
18.3742 -0.00297126 1.62219e-05
18.4338 -0.00295201 1.60644e-05
18.4938 -0.00293283 1.59079e-05
18.5542 -0.00291371 1.57524e-05
18.615 -0.00289465 1.55979e-05
18.6762 -0.00287564 1.54444e-05
18.7379 -0.00285669 1.52919e-05
18.8 -0.0028378 1.51402e-05
18.8625 -0.00281895 1.49895e-05
18.9255 -0.00280015 1.48396e-05
18.9891 -0.00278139 1.46906e-05
19.0531 -0.00276268 1.45424e-05
19.1177 -0.00274399 1.4395e-05
19.1828 -0.00272535 1.42484e-05
19.2484 -0.00270673 1.41025e-05
19.3147 -0.00268813 1.39573e-05
19.3816 -0.00266956 1.38128e-05
19.4491 -0.00265101 1.36689e-05
19.5173 -0.00263246 1.35256e-05
19.5862 -0.00261393 1.33828e-05
19.6558 -0.00259539 1.32406e-05
19.7262 -0.00257685 1.30989e-05
19.7974 -0.00255831 1.29576e-05
19.8694 -0.00253974 1.28167e-05
19.9423 -0.00252115 1.26761e-05
20.0162 -0.00250253 1.25358e-05
20.091 -0.00248387 1.23957e-05
20.1669 -0.00246516 1.22558e-05
20.244 -0.00244639 1.2116e-05
20.3222 -0.00242755 1.19761e-05
20.4016 -0.00240862 1.18362e-05
20.4825 -0.0023896 1.16962e-05
20.5648 -0.00237046 1.15558e-05
20.6487 -0.00235119 1.1415e-05
20.7344 -0.00233176 1.12737e-05
20.8219 -0.00231215 1.11317e-05
20.9115 -0.00229233 1.09887e-05
21.0034 -0.00227226 1.08447e-05
21.0979 -0.00225191 1.06992e-05
21.1952 -0.00223122 1.0552e-05
21.2959 -0.00221013 1.04026e-05
21.4004 -0.00218855 1.02505e-05
21.5093 -0.00216638 1.0095e-05
21.6237 -0.00214347 9.93518e-06
21.7448 -0.00211961 9.76959e-06
21.8747 -0.00209447 9.59616e-06
22.0165 -0.0020675 9.41132e-06
22.1768 -0.00203766 9.20815e-06
22.3723 -0.00200214 8.96822e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1ClassicOneLoop/GRpTwoLoop.txt <==
-22.3723 -0.00200212 -8.96806e-06
-22.1768 -0.00203765 -9.208e-06
-22.0165 -0.00206749 -9.41116e-06
-21.8747 -0.00209445 -9.596e-06
-21.7448 -0.00211959 -9.76942e-06
-21.6237 -0.00214345 -9.93501e-06
-21.5093 -0.00216637 -1.00948e-05
-21.4004 -0.00218854 -1.02503e-05
-21.2959 -0.00221011 -1.04024e-05
-21.1952 -0.0022312 -1.05518e-05
-21.0979 -0.00225189 -1.0699e-05
-21.0034 -0.00227224 -1.08445e-05
-20.9115 -0.00229231 -1.09885e-05
-20.8219 -0.00231213 -1.11315e-05
-20.7344 -0.00233173 -1.12735e-05
-20.6487 -0.00235116 -1.14148e-05
-20.5648 -0.00237044 -1.15556e-05
-20.4825 -0.00238958 -1.16959e-05
-20.4016 -0.0024086 -1.1836e-05
-20.3222 -0.00242753 -1.19759e-05
-20.244 -0.00244637 -1.21157e-05
-20.1669 -0.00246514 -1.22556e-05
-20.091 -0.00248385 -1.23955e-05
-20.0162 -0.00250251 -1.25355e-05
-19.9423 -0.00252113 -1.26758e-05
-19.8694 -0.00253971 -1.28164e-05
-19.7974 -0.00255828 -1.29573e-05
-19.7262 -0.00257683 -1.30986e-05
-19.6558 -0.00259536 -1.32403e-05
-19.5862 -0.0026139 -1.33826e-05
-19.5173 -0.00263243 -1.35253e-05
-19.4491 -0.00265098 -1.36686e-05
-19.3816 -0.00266953 -1.38125e-05
-19.3147 -0.00268811 -1.3957e-05
-19.2484 -0.0027067 -1.41022e-05
-19.1828 -0.00272532 -1.42481e-05
-19.1177 -0.00274396 -1.43947e-05
-19.0531 -0.00276265 -1.45421e-05
-18.9891 -0.00278136 -1.46903e-05
-18.9255 -0.00280012 -1.48393e-05
-18.8625 -0.00281892 -1.49892e-05
-18.8 -0.00283777 -1.51399e-05
-18.7379 -0.00285666 -1.52915e-05
-18.6762 -0.00287561 -1.54441e-05
-18.615 -0.00289461 -1.55975e-05
-18.5542 -0.00291367 -1.5752e-05
-18.4938 -0.00293279 -1.59075e-05
-18.4338 -0.00295198 -1.6064e-05
-18.3742 -0.00297122 -1.62215e-05
-18.3149 -0.00299054 -1.63801e-05
-18.256 -0.00300992 -1.65398e-05
-18.1975 -0.00302938 -1.67006e-05
-18.1393 -0.00304891 -1.68625e-05
-18.0815 -0.00306852 -1.70256e-05
-18.0239 -0.0030882 -1.71899e-05
-17.9667 -0.00310797 -1.73554e-05
-17.9098 -0.00312781 -1.75221e-05
-17.8532 -0.00314774 -1.769e-05
-17.7969 -0.00316776 -1.78592e-05
-17.7408 -0.00318787 -1.80297e-05
-17.6851 -0.00320807 -1.82015e-05
-17.6296 -0.00322835 -1.83747e-05
-17.5744 -0.00324874 -1.85492e-05
-17.5195 -0.00326921 -1.8725e-05
-17.4648 -0.00328979 -1.89023e-05
-17.4104 -0.00331046 -1.9081e-05
-17.3562 -0.00333124 -1.92611e-05
-17.3022 -0.00335212 -1.94427e-05
-17.2485 -0.0033731 -1.96257e-05
-17.195 -0.00339419 -1.98103e-05
-17.1418 -0.00341539 -1.99964e-05
-17.0887 -0.0034367 -2.01841e-05
-17.0359 -0.00345812 -2.03733e-05
-16.9833 -0.00347965 -2.05641e-05
-16.9309 -0.0035013 -2.07566e-05
-16.8787 -0.00352307 -2.09507e-05
-16.8268 -0.00354495 -2.11464e-05
-16.775 -0.00356696 -2.13439e-05
-16.7234 -0.00358908 -2.1543e-05
-16.672 -0.00361133 -2.17439e-05
-16.6208 -0.00363371 -2.19466e-05
-16.5697 -0.00365621 -2.2151e-05
-16.5189 -0.00367885 -2.23573e-05
-16.4682 -0.00370161 -2.25654e-05
-16.4177 -0.00372451 -2.27754e-05
-16.3674 -0.00374754 -2.29872e-05
-16.3172 -0.0037707 -2.3201e-05
-16.2672 -0.00379401 -2.34167e-05
-16.2174 -0.00381745 -2.36344e-05
-16.1677 -0.00384104 -2.3854e-05
-16.1182 -0.00386476 -2.40757e-05
-16.0689 -0.00388864 -2.42995e-05
-16.0197 -0.00391266 -2.45253e-05
-15.9706 -0.00393683 -2.47532e-05
-15.9217 -0.00396115 -2.49832e-05
-15.873 -0.00398562 -2.52155e-05
-15.8243 -0.00401025 -2.54498e-05
-15.7759 -0.00403503 -2.56865e-05
-15.7276 -0.00405997 -2.59253e-05
-15.6794 -0.00408507 -2.61665e-05
-15.6313 -0.00411033 -2.64099e-05
-15.5834 -0.00413576 -2.66557e-05
-15.5356 -0.00416135 -2.69039e-05
-15.488 -0.00418711 -2.71544e-05
-15.4404 -0.00421304 -2.74074e-05
-15.393 -0.00423914 -2.76629e-05
-15.3458 -0.00426541 -2.79209e-05
-15.2986 -0.00429186 -2.81814e-05
-15.2516 -0.00431849 -2.84445e-05
-15.2047 -0.0043453 -2.87102e-05
-15.1579 -0.00437229 -2.89785e-05
-15.1112 -0.00439946 -2.92495e-05
-15.0647 -0.00442682 -2.95232e-05
-15.0182 -0.00445437 -2.97997e-05
-14.9719 -0.00448211 -3.00789e-05
-14.9257 -0.00451004 -3.0361e-05
-14.8796 -0.00453817 -3.06459e-05
-14.8336 -0.0045665 -3.09337e-05
-14.7877 -0.00459502 -3.12244e-05
-14.7419 -0.00462374 -3.15182e-05
-14.6962 -0.00465267 -3.18149e-05
-14.6506 -0.00468181 -3.21148e-05
-14.6052 -0.00471116 -3.24177e-05
-14.5598 -0.00474071 -3.27237e-05
-14.5145 -0.00477048 -3.3033e-05
-14.4693 -0.00480047 -3.33455e-05
-14.4243 -0.00483067 -3.36612e-05
-14.3793 -0.0048611 -3.39803e-05
-14.3344 -0.00489175 -3.43027e-05
-14.2896 -0.00492262 -3.46286e-05
-14.2449 -0.00495373 -3.49579e-05
-14.2003 -0.00498506 -3.52907e-05
-14.1558 -0.00501663 -3.5627e-05
-14.1113 -0.00504844 -3.5967e-05
-14.067 -0.00508049 -3.63106e-05
-14.0227 -0.00511278 -3.6658e-05
-13.9786 -0.00514531 -3.70091e-05
-13.9345 -0.00517809 -3.7364e-05
-13.8905 -0.00521112 -3.77227e-05
-13.8466 -0.00524441 -3.80854e-05
-13.8028 -0.00527795 -3.84521e-05
-13.759 -0.00531175 -3.88228e-05
-13.7153 -0.00534582 -3.91975e-05
-13.6718 -0.00538015 -3.95764e-05
-13.6283 -0.00541475 -3.99595e-05
-13.5848 -0.00544962 -4.03469e-05
-13.5415 -0.00548477 -4.07386e-05
-13.4982 -0.00552019 -4.11347e-05
-13.455 -0.0055559 -4.15352e-05
-13.4119 -0.00559189 -4.19403e-05
-13.3689 -0.00562816 -4.23499e-05
-13.3259 -0.00566473 -4.27642e-05
-13.283 -0.0057016 -4.31831e-05
-13.2402 -0.00573876 -4.36069e-05
-13.1974 -0.00577623 -4.40355e-05
-13.1547 -0.005814 -4.4469e-05
-13.1121 -0.00585208 -4.49075e-05
-13.0696 -0.00589047 -4.53511e-05
-13.0271 -0.00592918 -4.57998e-05
-12.9847 -0.00596821 -4.62538e-05
-12.9424 -0.00600756 -4.6713e-05
-12.9001 -0.00604724 -4.71776e-05
-12.8579 -0.00608726 -4.76476e-05
-12.8158 -0.00612761 -4.81231e-05
-12.7737 -0.0061683 -4.86043e-05
-12.7317 -0.00620933 -4.90912e-05
-12.6898 -0.00625071 -4.95838e-05
-12.6479 -0.00629244 -5.00824e-05
-12.6061 -0.00633453 -5.05868e-05
-12.5643 -0.00637699 -5.10974e-05
-12.5226 -0.0064198 -5.1614e-05
-12.481 -0.00646299 -5.21369e-05
-12.4394 -0.00650655 -5.26661e-05
-12.3979 -0.00655049 -5.32018e-05
-12.3565 -0.00659482 -5.37439e-05
-12.3151 -0.00663953 -5.42927e-05
-12.2738 -0.00668463 -5.48482e-05
-12.2325 -0.00673014 -5.54106e-05
-12.1913 -0.00677604 -5.59798e-05
-12.1501 -0.00682236 -5.65561e-05
-12.109 -0.00686909 -5.71396e-05
-12.068 -0.00691623 -5.77303e-05
-12.027 -0.0069638 -5.83284e-05
-11.986 -0.0070118 -5.8934e-05
-11.9452 -0.00706024 -5.95472e-05
-11.9043 -0.00710911 -6.01682e-05
-11.8636 -0.00715843 -6.0797e-05
-11.8228 -0.0072082 -6.14337e-05
-11.7822 -0.00725843 -6.20786e-05
-11.7415 -0.00730912 -6.27317e-05
-11.701 -0.00736027 -6.33932e-05
-11.6605 -0.00741191 -6.40632e-05
-11.62 -0.00746402 -6.47418e-05
-11.5796 -0.00751662 -6.54293e-05
-11.5392 -0.00756972 -6.61256e-05
-11.4989 -0.00762331 -6.6831e-05
-11.4587 -0.00767741 -6.75456e-05
-11.4184 -0.00773203 -6.82696e-05
-11.3783 -0.00778716 -6.90031e-05
-11.3381 -0.00784282 -6.97463e-05
-11.2981 -0.00789901 -7.04994e-05
-11.2581 -0.00795575 -7.12624e-05
-11.2181 -0.00801303 -7.20356e-05
-11.1781 -0.00807087 -7.28192e-05
-11.1383 -0.00812927 -7.36133e-05
-11.0984 -0.00818824 -7.44181e-05
-11.0586 -0.00824779 -7.52337e-05
-11.0189 -0.00830792 -7.60604e-05
-10.9792 -0.00836865 -7.68983e-05
-10.9395 -0.00842998 -7.77477e-05
-10.8999 -0.00849191 -7.86087e-05
-10.8603 -0.00855447 -7.94816e-05
-10.8208 -0.00861765 -8.03665e-05
-10.7813 -0.00868147 -8.12636e-05
-10.7418 -0.00874594 -8.21732e-05
-10.7024 -0.00881105 -8.30955e-05
-10.6631 -0.00887683 -8.40306e-05
-10.6238 -0.00894328 -8.4979e-05
-10.5845 -0.00901041 -8.59406e-05
-10.5452 -0.00907823 -8.69158e-05
-10.506 -0.00914675 -8.79049e-05
-10.4669 -0.00921598 -8.8908e-05
-10.4278 -0.00928592 -8.99255e-05
-10.3887 -0.0093566 -9.09576e-05
-10.3496 -0.00942802 -9.20044e-05
-10.3106 -0.0095002 -9.30665e-05
-10.2717 -0.00957313 -9.41438e-05
-10.2328 -0.00964683 -9.52369e-05
-10.1939 -0.00972133 -9.63459e-05
-10.155 -0.00979661 -9.74712e-05
-10.1162 -0.0098727 -9.8613e-05
-10.0774 -0.00994962 -9.97717e-05
-10.0387 -0.0100274 -0.000100947
-10 -0.0101059 -0.000102141
-9.96134 -0.0101854 -0.000103352
-9.92271 -0.0102657 -0.000104581
-9.88412 -0.0103469 -0.000105829
-9.84557 -0.010429 -0.000107095
-9.80704 -0.010512 -0.000108381
-9.76856 -0.0105959 -0.000109686
-9.73011 -0.0106807 -0.000111011
-9.69169 -0.0107665 -0.000112357
-9.65331 -0.0108533 -0.000113723
-9.61496 -0.0109411 -0.00011511
-9.57664 -0.0110298 -0.000116519
-9.53836 -0.0111195 -0.00011795
-9.50011 -0.0112103 -0.000119403
-9.46189 -0.0113021 -0.000120878
-9.42371 -0.011395 -0.000122377
-9.38556 -0.0114889 -0.0001239
-9.34744 -0.011584 -0.000125447
-9.30935 -0.0116801 -0.000127018
-9.2713 -0.0117774 -0.000128615
-9.23327 -0.0118758 -0.000130237
-9.19528 -0.0119754 -0.000131885
-9.15732 -0.0120761 -0.00013356
-9.11939 -0.0121781 -0.000135263
-9.08149 -0.0122813 -0.000136993
-9.04362 -0.0123857 -0.000138751
-9.00578 -0.0124913 -0.000140538
-8.96797 -0.0125983 -0.000142355
-8.93019 -0.0127065 -0.000144202
-8.89244 -0.0128161 -0.000146079
-8.85471 -0.012927 -0.000147988
-8.81702 -0.0130393 -0.000149929
-8.77936 -0.0131529 -0.000151903
-8.74172 -0.013268 -0.00015391
-8.70412 -0.0133845 -0.000155952
-8.66654 -0.0135025 -0.000158028
-8.62899 -0.0136219 -0.00016014
-8.59146 -0.0137429 -0.000162288
-8.55397 -0.0138654 -0.000164473
-8.5165 -0.0139895 -0.000166697
-8.47906 -0.0141151 -0.000168959
-8.44165 -0.0142424 -0.00017126
-8.40426 -0.0143713 -0.000173603
-8.3669 -0.0145019 -0.000175986
-8.32956 -0.0146342 -0.000178412
-8.29226 -0.0147682 -0.000180882
-8.25497 -0.014904 -0.000183395
-8.21772 -0.0150416 -0.000185954
-8.18049 -0.015181 -0.000188559
-8.14328 -0.0153222 -0.000191211
-8.1061 -0.0154654 -0.000193912
-8.06895 -0.0156105 -0.000196662
-8.03182 -0.0157576 -0.000199463
-7.99471 -0.0159066 -0.000202316
-7.95763 -0.0160577 -0.000205221
-7.92058 -0.0162109 -0.000208181
-7.88355 -0.0163661 -0.000211197
-7.84654 -0.0165236 -0.000214269
-7.80955 -0.0166832 -0.0002174
-7.77259 -0.016845 -0.000220589
-7.73566 -0.0170091 -0.000223841
-7.69874 -0.0171756 -0.000227154
-7.66185 -0.0173444 -0.000230532
-7.62498 -0.0175156 -0.000233975
-7.58814 -0.0176893 -0.000237485
-7.55132 -0.0178655 -0.000241064
-7.51452 -0.0180442 -0.000244713
-7.47774 -0.0182255 -0.000248435
-7.44099 -0.0184095 -0.000252231
-7.40425 -0.0185962 -0.000256102
-7.36754 -0.0187856 -0.000260051
-7.33085 -0.0189779 -0.00026408
-7.29418 -0.019173 -0.000268191
-7.25754 -0.0193711 -0.000272386
-7.22091 -0.0195721 -0.000276667
-7.18431 -0.0197762 -0.000281035
-7.14772 -0.0199834 -0.000285495
-7.11116 -0.0201938 -0.000290047
-7.07462 -0.0204074 -0.000294695
-7.0381 -0.0206244 -0.000299441
-7.00159 -0.0208447 -0.000304287
-6.96511 -0.0210685 -0.000309236
-6.92865 -0.0212958 -0.000314291
-6.89221 -0.0215266 -0.000319454
-6.85579 -0.0217612 -0.00032473
-6.81938 -0.0219995 -0.00033012
-6.783 -0.0222417 -0.000335629
-6.74664 -0.0224878 -0.000341258
-6.71029 -0.0227378 -0.000347012
-6.67397 -0.022992 -0.000352893
-6.63766 -0.0232504 -0.000358907
-6.60137 -0.023513 -0.000365055
-6.5651 -0.02378 -0.000371343
-6.52885 -0.0240515 -0.000377774
-6.49262 -0.0243276 -0.000384353
-6.4564 -0.0246083 -0.000391082
-6.42021 -0.0248939 -0.000397968
-6.38403 -0.0251843 -0.000405014
-6.34786 -0.0254797 -0.000412225
-6.31172 -0.0257803 -0.000419606
-6.27559 -0.0260861 -0.000427163
-6.23949 -0.0263973 -0.0004349
-6.20339 -0.026714 -0.000442823
-6.16732 -0.0270363 -0.000450937
-6.13126 -0.0273644 -0.000459248
-6.09522 -0.0276984 -0.000467763
-6.05919 -0.0280384 -0.000476488
-6.02319 -0.0283847 -0.000485429
-5.9872 -0.0287373 -0.000494593
-5.95122 -0.0290964 -0.000503987
-5.91526 -0.0294622 -0.000513619
-5.87932 -0.0298348 -0.000523496
-5.84339 -0.0302145 -0.000533625
-5.80748 -0.0306013 -0.000544016
-5.77158 -0.0309956 -0.000554676
-5.7357 -0.0313974 -0.000565615
-5.69984 -0.0318069 -0.000576842
-5.66399 -0.0322245 -0.000588365
-5.62815 -0.0326503 -0.000600197
-5.59233 -0.0330844 -0.000612345
-5.55653 -0.0335272 -0.000624823
-5.52074 -0.0339788 -0.00063764
-5.48497 -0.0344396 -0.00065081
-5.4492 -0.0349097 -0.000664342
-5.41346 -0.0353894 -0.000678252
-5.37773 -0.035879 -0.00069255
-5.34201 -0.0363788 -0.000707254
-5.30631 -0.036889 -0.000722375
-5.27062 -0.0374099 -0.00073793
-5.23494 -0.0379419 -0.000753933
-5.19928 -0.0384852 -0.000770403
-5.16363 -0.0390403 -0.000787355
-5.128 -0.0396074 -0.000804809
-5.09237 -0.0401868 -0.000822781
-5.05677 -0.0407791 -0.000841295
-5.02117 -0.0413845 -0.000860367
-4.98559 -0.0420034 -0.000880022
-4.95002 -0.0426363 -0.00090028
-4.91446 -0.0432836 -0.000921167
-4.87892 -0.0439457 -0.000942706
-4.84339 -0.0446231 -0.000964925
-4.80787 -0.0453163 -0.000987848
-4.77237 -0.0460258 -0.00101151
-4.73687 -0.0467521 -0.00103593
-4.70139 -0.0474957 -0.00106115
-4.66592 -0.0482572 -0.0010872
-4.63046 -0.0490373 -0.00111412
-4.59502 -0.0498364 -0.00114193
-4.55958 -0.0506554 -0.00117069
-4.52416 -0.0514947 -0.00120042
-4.48875 -0.0523551 -0.00123118
-4.45335 -0.0532375 -0.001263
-4.41797 -0.0541424 -0.00129595
-4.38259 -0.0550707 -0.00133005
-4.34722 -0.0560232 -0.00136538
-4.31187 -0.0570009 -0.00140198
-4.27653 -0.0580045 -0.00143991
-4.24119 -0.0590351 -0.00147924
-4.20587 -0.0600937 -0.00152003
-4.17056 -0.0611812 -0.00156236
-4.13526 -0.0622988 -0.00160629
-4.09997 -0.0634476 -0.0016519
-4.06469 -0.0646288 -0.00169928
-4.02942 -0.0658437 -0.00174852
-3.99416 -0.0670936 -0.00179971
-3.95891 -0.0683799 -0.00185294
-3.92367 -0.0697041 -0.00190834
-3.88844 -0.0710675 -0.001966
-3.85322 -0.072472 -0.00202606
-3.81801 -0.0739192 -0.00208863
-3.7828 -0.0754109 -0.00215386
-3.74761 -0.0769489 -0.0022219
-3.71243 -0.0785353 -0.0022929
-3.67726 -0.0801721 -0.00236704
-3.64209 -0.0818616 -0.00244449
-3.60694 -0.0836062 -0.00252546
-3.57179 -0.0854083 -0.00261017
-3.53665 -0.0872706 -0.00269884
-3.50152 -0.0891958 -0.00279175
-3.4664 -0.091187 -0.00288915
-3.43129 -0.0932472 -0.00299138
-3.39619 -0.0953798 -0.00309879
-3.36109 -0.0975884 -0.00321178
-3.32601 -0.0998767 -0.00333082
-3.29093 -0.102249 -0.00345647
-3.25586 -0.104709 -0.00358939
-3.2208 -0.107261 -0.00373043
-3.18574 -0.109911 -0.00388058
-3.1507 -0.112661 -0.00404106
-3.11566 -0.115518 -0.00421306
-3.08063 -0.118483 -0.00439717
-3.0456 -0.121561 -0.00459199
-3.01059 -0.124757 -0.00479334
-2.97558 -0.128081 -0.00499641
-2.94058 -0.131548 -0.0052008
-2.90558 -0.135171 -0.00541139
-2.87059 -0.13896 -0.00563403
-2.83561 -0.142922 -0.00587251
-2.80064 -0.147067 -0.00612893
-2.76567 -0.151403 -0.00640452
-2.73071 -0.155943 -0.00670043
-2.69576 -0.1607 -0.00701787
-2.66081 -0.165688 -0.00735836
-2.62587 -0.170922 -0.0077236
-2.59094 -0.17642 -0.00811568
-2.55601 -0.182201 -0.00853687
-2.52109 -0.188286 -0.00898989
-2.48617 -0.194697 -0.00947771
-2.45126 -0.201459 -0.0100038
-2.41636 -0.2086 -0.010572
-2.38146 -0.216149 -0.0111868
-2.34657 -0.224142 -0.0118531
-2.31168 -0.232615 -0.0125767
-2.2768 -0.241608 -0.0133641
-2.24192 -0.25117 -0.0142228
-2.20705 -0.261351 -0.0151613
-2.17219 -0.272209 -0.0161898
-2.13733 -0.283811 -0.0173197
-2.10247 -0.296229 -0.0185644
-2.06762 -0.309547 -0.0199398
-2.03278 -0.323861 -0.0214643
-1.99794 -0.339279 -0.0231598
-1.9631 -0.355926 -0.0250526
-1.92827 -0.373948 -0.0271735
-1.89345 -0.39351 -0.0295605
-1.85862 -0.414808 -0.0322588
-1.82381 -0.438071 -0.0353245
-1.78899 -0.463568 -0.0388259
-1.75419 -0.491619 -0.042849
-1.71938 -0.52261 -0.0475008
-1.68458 -0.557002 -0.0529183
-1.64979 -0.59536 -0.0592764
-1.61499 -0.638378 -0.0668042
-1.58021 -0.686919 -0.0758033
-1.54542 -0.742068 -0.0866801
-1.51064 -0.805208 -0.0999892
-1.47586 -0.878129 -0.116507
-1.44109 -0.963182 -0.137342
-1.40632 -1.06352 -0.164125
-1.37155 -1.18343 -0.199324
-1.33679 -1.32894 -0.246822
-1.30203 -1.50862 -0.312985
-1.26727 -1.73505 -0.408803
-1.23251 -2.02698 -0.554422
-1.19776 -2.41235 -0.789575
-1.16301 -2.92964 -1.19948
-1.12827 -3.60845 -1.98355
-1.09352 -4.30568 -3.62208
-1.05878 -3.79297 -6.83811
-1.02405 0.757535 -9.11459
-0.989309 4.52253 -6.15749
-0.954576 4.64638 -3.27851
-0.919844 3.95073 -1.84129
-0.885115 3.3126 -1.1328
-0.850388 2.82506 -0.752929
-0.815663 2.45934 -0.531349
-0.78094 2.18098 -0.392611
-0.746219 1.96463 -0.300569
-0.711499 1.79299 -0.236576
-0.676781 1.65433 -0.190332
-0.642065 1.54056 -0.155833
-0.60735 1.446 -0.129388
-0.572637 1.36656 -0.108645
-0.537925 1.29923 -0.0920421
-0.503214 1.24178 -0.078515
-0.468504 1.1925 -0.0673136
-0.433796 1.15007 -0.0579022
-0.399089 1.11347 -0.0498838
-0.364382 1.08189 -0.0429643
-0.329676 1.05468 -0.0369163
-0.294972 1.03132 -0.0315662
-0.260267 1.0114 -0.0267744
-0.225564 0.994592 -0.0224312
-0.190861 0.980616 -0.0184445
-0.156158 0.969263 -0.0147403
-0.121456 0.960367 -0.0112527
-0.0867541 0.953801 -0.00792732
-0.0520524 0.949473 -0.00471262
-0.0173508 0.947323 -0.00156392
0.0173508 0.947323 0.00156392
0.0520524 0.949473 0.00471262
0.0867541 0.953801 0.00792732
0.121456 0.960367 0.0112527
0.156158 0.969263 0.0147403
0.190861 0.980616 0.0184445
0.225564 0.994592 0.0224312
0.260267 1.0114 0.0267744
0.294972 1.03132 0.0315662
0.329676 1.05468 0.0369163
0.364382 1.08189 0.0429643
0.399089 1.11347 0.0498838
0.433796 1.15007 0.0579022
0.468504 1.1925 0.0673136
0.503214 1.24178 0.078515
0.537925 1.29923 0.0920421
0.572637 1.36656 0.108645
0.60735 1.446 0.129388
0.642065 1.54056 0.155833
0.676781 1.65433 0.190332
0.711499 1.79299 0.236576
0.746219 1.96463 0.300569
0.78094 2.18098 0.392611
0.815663 2.45934 0.531349
0.850388 2.82506 0.752929
0.885115 3.3126 1.1328
0.919844 3.95073 1.84129
0.954576 4.64638 3.27851
0.989309 4.52253 6.15749
1.02405 0.757535 9.11459
1.05878 -3.79297 6.83811
1.09352 -4.30568 3.62208
1.12827 -3.60845 1.98355
1.16301 -2.92964 1.19948
1.19776 -2.41235 0.789575
1.23251 -2.02698 0.554422
1.26727 -1.73505 0.408803
1.30203 -1.50862 0.312985
1.33679 -1.32894 0.246822
1.37155 -1.18343 0.199324
1.40632 -1.06352 0.164125
1.44109 -0.963182 0.137342
1.47586 -0.878129 0.116507
1.51064 -0.805208 0.0999892
1.54542 -0.742068 0.0866801
1.58021 -0.686919 0.0758033
1.61499 -0.638378 0.0668042
1.64979 -0.59536 0.0592764
1.68458 -0.557002 0.0529183
1.71938 -0.52261 0.0475008
1.75419 -0.491619 0.042849
1.78899 -0.463568 0.0388259
1.82381 -0.438071 0.0353245
1.85862 -0.414808 0.0322588
1.89345 -0.39351 0.0295605
1.92827 -0.373948 0.0271735
1.9631 -0.355926 0.0250526
1.99794 -0.339279 0.0231598
2.03278 -0.323861 0.0214643
2.06762 -0.309547 0.0199398
2.10247 -0.296229 0.0185644
2.13733 -0.283811 0.0173197
2.17219 -0.272209 0.0161898
2.20705 -0.261351 0.0151613
2.24192 -0.25117 0.0142228
2.2768 -0.241608 0.0133641
2.31168 -0.232615 0.0125767
2.34657 -0.224142 0.0118531
2.38146 -0.216149 0.0111868
2.41636 -0.2086 0.010572
2.45126 -0.201459 0.0100038
2.48617 -0.194697 0.00947771
2.52109 -0.188286 0.00898989
2.55601 -0.182201 0.00853687
2.59094 -0.17642 0.00811568
2.62587 -0.170922 0.0077236
2.66081 -0.165688 0.00735836
2.69576 -0.1607 0.00701787
2.73071 -0.155943 0.00670043
2.76567 -0.151403 0.00640452
2.80064 -0.147067 0.00612893
2.83561 -0.142922 0.00587251
2.87059 -0.13896 0.00563403
2.90558 -0.135171 0.00541139
2.94058 -0.131548 0.0052008
2.97558 -0.128081 0.00499641
3.01059 -0.124757 0.00479334
3.0456 -0.121561 0.00459199
3.08063 -0.118483 0.00439717
3.11566 -0.115518 0.00421306
3.1507 -0.112661 0.00404106
3.18574 -0.109911 0.00388058
3.2208 -0.107261 0.00373043
3.25586 -0.104709 0.00358939
3.29093 -0.102249 0.00345647
3.32601 -0.0998767 0.00333082
3.36109 -0.0975884 0.00321178
3.39619 -0.0953798 0.00309879
3.43129 -0.0932472 0.00299138
3.4664 -0.091187 0.00288915
3.50152 -0.0891958 0.00279175
3.53665 -0.0872706 0.00269884
3.57179 -0.0854083 0.00261017
3.60694 -0.0836062 0.00252546
3.64209 -0.0818616 0.00244449
3.67726 -0.0801721 0.00236704
3.71243 -0.0785353 0.0022929
3.74761 -0.0769489 0.0022219
3.7828 -0.0754109 0.00215386
3.81801 -0.0739192 0.00208863
3.85322 -0.072472 0.00202606
3.88844 -0.0710675 0.001966
3.92367 -0.0697041 0.00190834
3.95891 -0.0683799 0.00185294
3.99416 -0.0670936 0.00179971
4.02942 -0.0658437 0.00174852
4.06469 -0.0646288 0.00169928
4.09997 -0.0634476 0.0016519
4.13526 -0.0622988 0.00160629
4.17056 -0.0611812 0.00156236
4.20587 -0.0600937 0.00152003
4.24119 -0.0590351 0.00147924
4.27653 -0.0580045 0.00143991
4.31187 -0.0570009 0.00140198
4.34722 -0.0560232 0.00136538
4.38259 -0.0550707 0.00133005
4.41797 -0.0541424 0.00129595
4.45335 -0.0532375 0.001263
4.48875 -0.0523551 0.00123118
4.52416 -0.0514947 0.00120042
4.55958 -0.0506554 0.00117069
4.59502 -0.0498364 0.00114193
4.63046 -0.0490373 0.00111412
4.66592 -0.0482572 0.0010872
4.70139 -0.0474957 0.00106115
4.73687 -0.0467521 0.00103593
4.77237 -0.0460258 0.00101151
4.80787 -0.0453163 0.000987848
4.84339 -0.0446231 0.000964925
4.87892 -0.0439457 0.000942706
4.91446 -0.0432836 0.000921167
4.95002 -0.0426363 0.00090028
4.98559 -0.0420034 0.000880022
5.02117 -0.0413845 0.000860367
5.05677 -0.0407791 0.000841295
5.09237 -0.0401868 0.000822781
5.128 -0.0396074 0.000804809
5.16363 -0.0390403 0.000787355
5.19928 -0.0384852 0.000770403
5.23494 -0.0379419 0.000753933
5.27062 -0.0374099 0.00073793
5.30631 -0.036889 0.000722375
5.34201 -0.0363788 0.000707254
5.37773 -0.035879 0.00069255
5.41346 -0.0353894 0.000678252
5.4492 -0.0349097 0.000664342
5.48497 -0.0344396 0.00065081
5.52074 -0.0339788 0.00063764
5.55653 -0.0335272 0.000624823
5.59233 -0.0330844 0.000612345
5.62815 -0.0326503 0.000600197
5.66399 -0.0322245 0.000588365
5.69984 -0.0318069 0.000576842
5.7357 -0.0313974 0.000565615
5.77158 -0.0309956 0.000554676
5.80748 -0.0306013 0.000544016
5.84339 -0.0302145 0.000533625
5.87932 -0.0298348 0.000523496
5.91526 -0.0294622 0.000513619
5.95122 -0.0290964 0.000503987
5.9872 -0.0287373 0.000494593
6.02319 -0.0283847 0.000485429
6.05919 -0.0280384 0.000476488
6.09522 -0.0276984 0.000467763
6.13126 -0.0273644 0.000459248
6.16732 -0.0270363 0.000450937
6.20339 -0.026714 0.000442823
6.23949 -0.0263973 0.0004349
6.27559 -0.0260861 0.000427163
6.31172 -0.0257803 0.000419606
6.34786 -0.0254797 0.000412225
6.38403 -0.0251843 0.000405014
6.42021 -0.0248939 0.000397968
6.4564 -0.0246083 0.000391082
6.49262 -0.0243276 0.000384353
6.52885 -0.0240515 0.000377774
6.5651 -0.02378 0.000371343
6.60137 -0.023513 0.000365055
6.63766 -0.0232504 0.000358907
6.67397 -0.022992 0.000352893
6.71029 -0.0227378 0.000347012
6.74664 -0.0224878 0.000341258
6.783 -0.0222417 0.000335629
6.81938 -0.0219995 0.00033012
6.85579 -0.0217612 0.00032473
6.89221 -0.0215266 0.000319454
6.92865 -0.0212958 0.000314291
6.96511 -0.0210685 0.000309236
7.00159 -0.0208447 0.000304287
7.0381 -0.0206244 0.000299441
7.07462 -0.0204074 0.000294695
7.11116 -0.0201938 0.000290047
7.14772 -0.0199834 0.000285495
7.18431 -0.0197762 0.000281035
7.22091 -0.0195721 0.000276667
7.25754 -0.0193711 0.000272386
7.29418 -0.019173 0.000268191
7.33085 -0.0189779 0.00026408
7.36754 -0.0187856 0.000260051
7.40425 -0.0185962 0.000256102
7.44099 -0.0184095 0.000252231
7.47774 -0.0182255 0.000248435
7.51452 -0.0180442 0.000244713
7.55132 -0.0178655 0.000241064
7.58814 -0.0176893 0.000237485
7.62498 -0.0175156 0.000233975
7.66185 -0.0173444 0.000230532
7.69874 -0.0171756 0.000227154
7.73566 -0.0170091 0.000223841
7.77259 -0.016845 0.000220589
7.80955 -0.0166832 0.0002174
7.84654 -0.0165236 0.000214269
7.88355 -0.0163661 0.000211197
7.92058 -0.0162109 0.000208181
7.95763 -0.0160577 0.000205221
7.99471 -0.0159066 0.000202316
8.03182 -0.0157576 0.000199463
8.06895 -0.0156105 0.000196662
8.1061 -0.0154654 0.000193912
8.14328 -0.0153222 0.000191211
8.18049 -0.015181 0.000188559
8.21772 -0.0150416 0.000185954
8.25497 -0.014904 0.000183395
8.29226 -0.0147682 0.000180882
8.32956 -0.0146342 0.000178412
8.3669 -0.0145019 0.000175986
8.40426 -0.0143713 0.000173603
8.44165 -0.0142424 0.00017126
8.47906 -0.0141151 0.000168959
8.5165 -0.0139895 0.000166697
8.55397 -0.0138654 0.000164473
8.59146 -0.0137429 0.000162288
8.62899 -0.0136219 0.00016014
8.66654 -0.0135025 0.000158028
8.70412 -0.0133845 0.000155952
8.74172 -0.013268 0.00015391
8.77936 -0.0131529 0.000151903
8.81702 -0.0130393 0.000149929
8.85471 -0.012927 0.000147988
8.89244 -0.0128161 0.000146079
8.93019 -0.0127065 0.000144202
8.96797 -0.0125983 0.000142355
9.00578 -0.0124913 0.000140538
9.04362 -0.0123857 0.000138751
9.08149 -0.0122813 0.000136993
9.11939 -0.0121781 0.000135263
9.15732 -0.0120761 0.00013356
9.19528 -0.0119754 0.000131885
9.23327 -0.0118758 0.000130237
9.2713 -0.0117774 0.000128615
9.30935 -0.0116801 0.000127018
9.34744 -0.011584 0.000125447
9.38556 -0.0114889 0.0001239
9.42371 -0.011395 0.000122377
9.46189 -0.0113021 0.000120878
9.50011 -0.0112103 0.000119403
9.53836 -0.0111195 0.00011795
9.57664 -0.0110298 0.000116519
9.61496 -0.0109411 0.00011511
9.65331 -0.0108533 0.000113723
9.69169 -0.0107665 0.000112357
9.73011 -0.0106807 0.000111011
9.76856 -0.0105959 0.000109686
9.80704 -0.010512 0.000108381
9.84557 -0.010429 0.000107095
9.88412 -0.0103469 0.000105829
9.92271 -0.0102657 0.000104581
9.96134 -0.0101854 0.000103352
10 -0.0101059 0.000102141
10.0387 -0.0100274 0.000100947
10.0774 -0.00994962 9.97717e-05
10.1162 -0.0098727 9.8613e-05
10.155 -0.00979661 9.74712e-05
10.1939 -0.00972133 9.63459e-05
10.2328 -0.00964683 9.52369e-05
10.2717 -0.00957313 9.41438e-05
10.3106 -0.0095002 9.30665e-05
10.3496 -0.00942802 9.20044e-05
10.3887 -0.0093566 9.09576e-05
10.4278 -0.00928592 8.99255e-05
10.4669 -0.00921598 8.8908e-05
10.506 -0.00914675 8.79049e-05
10.5452 -0.00907823 8.69158e-05
10.5845 -0.00901041 8.59406e-05
10.6238 -0.00894328 8.4979e-05
10.6631 -0.00887683 8.40306e-05
10.7024 -0.00881105 8.30955e-05
10.7418 -0.00874594 8.21732e-05
10.7813 -0.00868147 8.12636e-05
10.8208 -0.00861765 8.03665e-05
10.8603 -0.00855447 7.94816e-05
10.8999 -0.00849191 7.86087e-05
10.9395 -0.00842998 7.77477e-05
10.9792 -0.00836865 7.68983e-05
11.0189 -0.00830792 7.60604e-05
11.0586 -0.00824779 7.52337e-05
11.0984 -0.00818824 7.44181e-05
11.1383 -0.00812927 7.36133e-05
11.1781 -0.00807087 7.28192e-05
11.2181 -0.00801303 7.20356e-05
11.2581 -0.00795575 7.12624e-05
11.2981 -0.00789901 7.04994e-05
11.3381 -0.00784282 6.97463e-05
11.3783 -0.00778716 6.90031e-05
11.4184 -0.00773203 6.82696e-05
11.4587 -0.00767741 6.75456e-05
11.4989 -0.00762331 6.6831e-05
11.5392 -0.00756972 6.61256e-05
11.5796 -0.00751662 6.54293e-05
11.62 -0.00746402 6.47418e-05
11.6605 -0.00741191 6.40632e-05
11.701 -0.00736027 6.33932e-05
11.7415 -0.00730912 6.27317e-05
11.7822 -0.00725843 6.20786e-05
11.8228 -0.0072082 6.14337e-05
11.8636 -0.00715843 6.0797e-05
11.9043 -0.00710911 6.01682e-05
11.9452 -0.00706024 5.95472e-05
11.986 -0.0070118 5.8934e-05
12.027 -0.0069638 5.83284e-05
12.068 -0.00691623 5.77303e-05
12.109 -0.00686909 5.71396e-05
12.1501 -0.00682236 5.65561e-05
12.1913 -0.00677604 5.59798e-05
12.2325 -0.00673014 5.54106e-05
12.2738 -0.00668463 5.48482e-05
12.3151 -0.00663953 5.42927e-05
12.3565 -0.00659482 5.37439e-05
12.3979 -0.00655049 5.32018e-05
12.4394 -0.00650655 5.26661e-05
12.481 -0.00646299 5.21369e-05
12.5226 -0.0064198 5.1614e-05
12.5643 -0.00637699 5.10974e-05
12.6061 -0.00633453 5.05868e-05
12.6479 -0.00629244 5.00824e-05
12.6898 -0.00625071 4.95838e-05
12.7317 -0.00620933 4.90912e-05
12.7737 -0.0061683 4.86043e-05
12.8158 -0.00612761 4.81231e-05
12.8579 -0.00608726 4.76476e-05
12.9001 -0.00604724 4.71776e-05
12.9424 -0.00600756 4.6713e-05
12.9847 -0.00596821 4.62538e-05
13.0271 -0.00592918 4.57998e-05
13.0696 -0.00589047 4.53511e-05
13.1121 -0.00585208 4.49075e-05
13.1547 -0.005814 4.4469e-05
13.1974 -0.00577623 4.40355e-05
13.2402 -0.00573876 4.36069e-05
13.283 -0.0057016 4.31831e-05
13.3259 -0.00566473 4.27642e-05
13.3689 -0.00562816 4.23499e-05
13.4119 -0.00559189 4.19403e-05
13.455 -0.0055559 4.15352e-05
13.4982 -0.00552019 4.11347e-05
13.5415 -0.00548477 4.07386e-05
13.5848 -0.00544962 4.03469e-05
13.6283 -0.00541475 3.99595e-05
13.6718 -0.00538015 3.95764e-05
13.7153 -0.00534582 3.91975e-05
13.759 -0.00531175 3.88228e-05
13.8028 -0.00527795 3.84521e-05
13.8466 -0.00524441 3.80854e-05
13.8905 -0.00521112 3.77227e-05
13.9345 -0.00517809 3.7364e-05
13.9786 -0.00514531 3.70091e-05
14.0227 -0.00511278 3.6658e-05
14.067 -0.00508049 3.63106e-05
14.1113 -0.00504844 3.5967e-05
14.1558 -0.00501663 3.5627e-05
14.2003 -0.00498506 3.52907e-05
14.2449 -0.00495373 3.49579e-05
14.2896 -0.00492262 3.46286e-05
14.3344 -0.00489175 3.43027e-05
14.3793 -0.0048611 3.39803e-05
14.4243 -0.00483067 3.36612e-05
14.4693 -0.00480047 3.33455e-05
14.5145 -0.00477048 3.3033e-05
14.5598 -0.00474071 3.27237e-05
14.6052 -0.00471116 3.24177e-05
14.6506 -0.00468181 3.21148e-05
14.6962 -0.00465267 3.18149e-05
14.7419 -0.00462374 3.15182e-05
14.7877 -0.00459502 3.12244e-05
14.8336 -0.0045665 3.09337e-05
14.8796 -0.00453817 3.06459e-05
14.9257 -0.00451004 3.0361e-05
14.9719 -0.00448211 3.00789e-05
15.0182 -0.00445437 2.97997e-05
15.0647 -0.00442682 2.95232e-05
15.1112 -0.00439946 2.92495e-05
15.1579 -0.00437229 2.89785e-05
15.2047 -0.0043453 2.87102e-05
15.2516 -0.00431849 2.84445e-05
15.2986 -0.00429186 2.81814e-05
15.3458 -0.00426541 2.79209e-05
15.393 -0.00423914 2.76629e-05
15.4404 -0.00421304 2.74074e-05
15.488 -0.00418711 2.71544e-05
15.5356 -0.00416135 2.69039e-05
15.5834 -0.00413576 2.66557e-05
15.6313 -0.00411033 2.64099e-05
15.6794 -0.00408507 2.61665e-05
15.7276 -0.00405997 2.59253e-05
15.7759 -0.00403503 2.56865e-05
15.8243 -0.00401025 2.54498e-05
15.873 -0.00398562 2.52155e-05
15.9217 -0.00396115 2.49832e-05
15.9706 -0.00393683 2.47532e-05
16.0197 -0.00391266 2.45253e-05
16.0689 -0.00388864 2.42995e-05
16.1182 -0.00386476 2.40757e-05
16.1677 -0.00384104 2.3854e-05
16.2174 -0.00381745 2.36344e-05
16.2672 -0.00379401 2.34167e-05
16.3172 -0.0037707 2.3201e-05
16.3674 -0.00374754 2.29872e-05
16.4177 -0.00372451 2.27754e-05
16.4682 -0.00370161 2.25654e-05
16.5189 -0.00367885 2.23573e-05
16.5697 -0.00365621 2.2151e-05
16.6208 -0.00363371 2.19466e-05
16.672 -0.00361133 2.17439e-05
16.7234 -0.00358908 2.1543e-05
16.775 -0.00356696 2.13439e-05
16.8268 -0.00354495 2.11464e-05
16.8787 -0.00352307 2.09507e-05
16.9309 -0.0035013 2.07566e-05
16.9833 -0.00347965 2.05641e-05
17.0359 -0.00345812 2.03733e-05
17.0887 -0.0034367 2.01841e-05
17.1418 -0.00341539 1.99964e-05
17.195 -0.00339419 1.98103e-05
17.2485 -0.0033731 1.96257e-05
17.3022 -0.00335212 1.94427e-05
17.3562 -0.00333124 1.92611e-05
17.4104 -0.00331046 1.9081e-05
17.4648 -0.00328979 1.89023e-05
17.5195 -0.00326921 1.8725e-05
17.5744 -0.00324874 1.85492e-05
17.6296 -0.00322835 1.83747e-05
17.6851 -0.00320807 1.82015e-05
17.7408 -0.00318787 1.80297e-05
17.7969 -0.00316776 1.78592e-05
17.8532 -0.00314774 1.769e-05
17.9098 -0.00312781 1.75221e-05
17.9667 -0.00310797 1.73554e-05
18.0239 -0.0030882 1.71899e-05
18.0815 -0.00306852 1.70256e-05
18.1393 -0.00304891 1.68625e-05
18.1975 -0.00302938 1.67006e-05
18.256 -0.00300992 1.65398e-05
18.3149 -0.00299054 1.63801e-05
18.3742 -0.00297122 1.62215e-05
18.4338 -0.00295198 1.6064e-05
18.4938 -0.00293279 1.59075e-05
18.5542 -0.00291367 1.5752e-05
18.615 -0.00289461 1.55975e-05
18.6762 -0.00287561 1.54441e-05
18.7379 -0.00285666 1.52915e-05
18.8 -0.00283777 1.51399e-05
18.8625 -0.00281892 1.49892e-05
18.9255 -0.00280012 1.48393e-05
18.9891 -0.00278136 1.46903e-05
19.0531 -0.00276265 1.45421e-05
19.1177 -0.00274396 1.43947e-05
19.1828 -0.00272532 1.42481e-05
19.2484 -0.0027067 1.41022e-05
19.3147 -0.00268811 1.3957e-05
19.3816 -0.00266953 1.38125e-05
19.4491 -0.00265098 1.36686e-05
19.5173 -0.00263243 1.35253e-05
19.5862 -0.0026139 1.33826e-05
19.6558 -0.00259536 1.32403e-05
19.7262 -0.00257683 1.30986e-05
19.7974 -0.00255828 1.29573e-05
19.8694 -0.00253971 1.28164e-05
19.9423 -0.00252113 1.26758e-05
20.0162 -0.00250251 1.25355e-05
20.091 -0.00248385 1.23955e-05
20.1669 -0.00246514 1.22556e-05
20.244 -0.00244637 1.21157e-05
20.3222 -0.00242753 1.19759e-05
20.4016 -0.0024086 1.1836e-05
20.4825 -0.00238958 1.16959e-05
20.5648 -0.00237044 1.15556e-05
20.6487 -0.00235116 1.14148e-05
20.7344 -0.00233173 1.12735e-05
20.8219 -0.00231213 1.11315e-05
20.9115 -0.00229231 1.09885e-05
21.0034 -0.00227224 1.08445e-05
21.0979 -0.00225189 1.0699e-05
21.1952 -0.0022312 1.05518e-05
21.2959 -0.00221011 1.04024e-05
21.4004 -0.00218854 1.02503e-05
21.5093 -0.00216637 1.00948e-05
21.6237 -0.00214345 9.93501e-06
21.7448 -0.00211959 9.76942e-06
21.8747 -0.00209445 9.596e-06
22.0165 -0.00206749 9.41116e-06
22.1768 -0.00203765 9.208e-06
22.3723 -0.00200212 8.96806e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1ClassicOneLoop/GRp_FRG.txt <==
-22.3723 -0.00200212 -8.96808e-06
-22.1768 -0.00203764 -9.20799e-06
-22.0165 -0.00206749 -9.41117e-06
-21.8747 -0.00209445 -9.59599e-06
-21.7448 -0.00211959 -9.76942e-06
-21.6237 -0.00214345 -9.935e-06
-21.5093 -0.00216637 -1.00948e-05
-21.4004 -0.00218854 -1.02503e-05
-21.2959 -0.00221011 -1.04024e-05
-21.1952 -0.0022312 -1.05518e-05
-21.0979 -0.00225189 -1.0699e-05
-21.0034 -0.00227224 -1.08445e-05
-20.9115 -0.00229231 -1.09885e-05
-20.8219 -0.00231212 -1.11315e-05
-20.7344 -0.00233173 -1.12735e-05
-20.6487 -0.00235116 -1.14148e-05
-20.5648 -0.00237044 -1.15556e-05
-20.4825 -0.00238958 -1.16959e-05
-20.4016 -0.0024086 -1.1836e-05
-20.3222 -0.00242753 -1.19759e-05
-20.244 -0.00244637 -1.21157e-05
-20.1669 -0.00246514 -1.22555e-05
-20.091 -0.00248385 -1.23955e-05
-20.0162 -0.00250251 -1.25355e-05
-19.9423 -0.00252113 -1.26758e-05
-19.8694 -0.00253971 -1.28164e-05
-19.7974 -0.00255828 -1.29573e-05
-19.7262 -0.00257683 -1.30986e-05
-19.6558 -0.00259536 -1.32403e-05
-19.5862 -0.0026139 -1.33825e-05
-19.5173 -0.00263243 -1.35253e-05
-19.4491 -0.00265098 -1.36686e-05
-19.3816 -0.00266953 -1.38125e-05
-19.3147 -0.0026881 -1.3957e-05
-19.2484 -0.0027067 -1.41022e-05
-19.1828 -0.00272532 -1.42481e-05
-19.1177 -0.00274396 -1.43947e-05
-19.0531 -0.00276264 -1.45421e-05
-18.9891 -0.00278136 -1.46903e-05
-18.9255 -0.00280012 -1.48393e-05
-18.8625 -0.00281892 -1.49892e-05
-18.8 -0.00283777 -1.51399e-05
-18.7379 -0.00285666 -1.52915e-05
-18.6762 -0.00287561 -1.5444e-05
-18.615 -0.00289461 -1.55975e-05
-18.5542 -0.00291367 -1.5752e-05
-18.4938 -0.00293279 -1.59075e-05
-18.4338 -0.00295197 -1.6064e-05
-18.3742 -0.00297122 -1.62215e-05
-18.3149 -0.00299054 -1.63801e-05
-18.256 -0.00300992 -1.65398e-05
-18.1975 -0.00302938 -1.67006e-05
-18.1393 -0.00304891 -1.68625e-05
-18.0815 -0.00306851 -1.70256e-05
-18.0239 -0.0030882 -1.71899e-05
-17.9667 -0.00310796 -1.73554e-05
-17.9098 -0.00312781 -1.75221e-05
-17.8532 -0.00314774 -1.769e-05
-17.7969 -0.00316776 -1.78592e-05
-17.7408 -0.00318787 -1.80297e-05
-17.6851 -0.00320806 -1.82015e-05
-17.6296 -0.00322835 -1.83747e-05
-17.5744 -0.00324873 -1.85491e-05
-17.5195 -0.00326921 -1.8725e-05
-17.4648 -0.00328979 -1.89023e-05
-17.4104 -0.00331046 -1.90809e-05
-17.3562 -0.00333124 -1.92611e-05
-17.3022 -0.00335212 -1.94426e-05
-17.2485 -0.0033731 -1.96257e-05
-17.195 -0.00339419 -1.98103e-05
-17.1418 -0.00341539 -1.99964e-05
-17.0887 -0.0034367 -2.0184e-05
-17.0359 -0.00345812 -2.03733e-05
-16.9833 -0.00347965 -2.05641e-05
-16.9309 -0.0035013 -2.07565e-05
-16.8787 -0.00352307 -2.09506e-05
-16.8268 -0.00354495 -2.11464e-05
-16.775 -0.00356695 -2.13438e-05
-16.7234 -0.00358908 -2.1543e-05
-16.672 -0.00361133 -2.17439e-05
-16.6208 -0.00363371 -2.19466e-05
-16.5697 -0.00365621 -2.2151e-05
-16.5189 -0.00367884 -2.23573e-05
-16.4682 -0.00370161 -2.25654e-05
-16.4177 -0.0037245 -2.27754e-05
-16.3674 -0.00374753 -2.29872e-05
-16.3172 -0.0037707 -2.3201e-05
-16.2672 -0.003794 -2.34167e-05
-16.2174 -0.00381745 -2.36344e-05
-16.1677 -0.00384103 -2.3854e-05
-16.1182 -0.00386476 -2.40757e-05
-16.0689 -0.00388864 -2.42994e-05
-16.0197 -0.00391266 -2.45253e-05
-15.9706 -0.00393683 -2.47532e-05
-15.9217 -0.00396114 -2.49832e-05
-15.873 -0.00398562 -2.52154e-05
-15.8243 -0.00401024 -2.54498e-05
-15.7759 -0.00403503 -2.56864e-05
-15.7276 -0.00405997 -2.59253e-05
-15.6794 -0.00408507 -2.61664e-05
-15.6313 -0.00411033 -2.64099e-05
-15.5834 -0.00413575 -2.66557e-05
-15.5356 -0.00416135 -2.69038e-05
-15.488 -0.00418711 -2.71544e-05
-15.4404 -0.00421304 -2.74074e-05
-15.393 -0.00423914 -2.76629e-05
-15.3458 -0.00426541 -2.79209e-05
-15.2986 -0.00429186 -2.81814e-05
-15.2516 -0.00431849 -2.84444e-05
-15.2047 -0.0043453 -2.87101e-05
-15.1579 -0.00437229 -2.89785e-05
-15.1112 -0.00439946 -2.92494e-05
-15.0647 -0.00442682 -2.95232e-05
-15.0182 -0.00445437 -2.97996e-05
-14.9719 -0.00448211 -3.00789e-05
-14.9257 -0.00451004 -3.03609e-05
-14.8796 -0.00453817 -3.06458e-05
-14.8336 -0.00456649 -3.09337e-05
-14.7877 -0.00459502 -3.12244e-05
-14.7419 -0.00462374 -3.15181e-05
-14.6962 -0.00465267 -3.18149e-05
-14.6506 -0.00468181 -3.21147e-05
-14.6052 -0.00471115 -3.24176e-05
-14.5598 -0.00474071 -3.27237e-05
-14.5145 -0.00477048 -3.30329e-05
-14.4693 -0.00480046 -3.33454e-05
-14.4243 -0.00483067 -3.36612e-05
-14.3793 -0.0048611 -3.39802e-05
-14.3344 -0.00489174 -3.43027e-05
-14.2896 -0.00492262 -3.46285e-05
-14.2449 -0.00495372 -3.49578e-05
-14.2003 -0.00498506 -3.52906e-05
-14.1558 -0.00501663 -3.5627e-05
-14.1113 -0.00504844 -3.5967e-05
-14.067 -0.00508048 -3.63106e-05
-14.0227 -0.00511277 -3.66579e-05
-13.9786 -0.00514531 -3.7009e-05
-13.9345 -0.00517809 -3.73639e-05
-13.8905 -0.00521112 -3.77227e-05
-13.8466 -0.00524441 -3.80854e-05
-13.8028 -0.00527795 -3.8452e-05
-13.759 -0.00531175 -3.88227e-05
-13.7153 -0.00534582 -3.91975e-05
-13.6718 -0.00538015 -3.95764e-05
-13.6283 -0.00541474 -3.99595e-05
-13.5848 -0.00544962 -4.03469e-05
-13.5415 -0.00548476 -4.07386e-05
-13.4982 -0.00552019 -4.11346e-05
-13.455 -0.00555589 -4.15352e-05
-13.4119 -0.00559188 -4.19402e-05
-13.3689 -0.00562816 -4.23498e-05
-13.3259 -0.00566473 -4.27641e-05
-13.283 -0.00570159 -4.31831e-05
-13.2402 -0.00573876 -4.36068e-05
-13.1974 -0.00577622 -4.40354e-05
-13.1547 -0.00581399 -4.4469e-05
-13.1121 -0.00585207 -4.49075e-05
-13.0696 -0.00589047 -4.5351e-05
-13.0271 -0.00592918 -4.57997e-05
-12.9847 -0.0059682 -4.62537e-05
-12.9424 -0.00600756 -4.67129e-05
-12.9001 -0.00604724 -4.71775e-05
-12.8579 -0.00608725 -4.76475e-05
-12.8158 -0.0061276 -4.81231e-05
-12.7737 -0.00616829 -4.86042e-05
-12.7317 -0.00620932 -4.90911e-05
-12.6898 -0.00625071 -4.95837e-05
-12.6479 -0.00629244 -5.00823e-05
-12.6061 -0.00633453 -5.05867e-05
-12.5643 -0.00637698 -5.10973e-05
-12.5226 -0.0064198 -5.16139e-05
-12.481 -0.00646298 -5.21368e-05
-12.4394 -0.00650655 -5.2666e-05
-12.3979 -0.00655049 -5.32017e-05
-12.3565 -0.00659481 -5.37438e-05
-12.3151 -0.00663952 -5.42926e-05
-12.2738 -0.00668463 -5.48481e-05
-12.2325 -0.00673013 -5.54104e-05
-12.1913 -0.00677604 -5.59797e-05
-12.1501 -0.00682235 -5.6556e-05
-12.109 -0.00686908 -5.71395e-05
-12.068 -0.00691623 -5.77302e-05
-12.027 -0.0069638 -5.83283e-05
-11.986 -0.0070118 -5.89339e-05
-11.9452 -0.00706023 -5.95471e-05
-11.9043 -0.0071091 -6.0168e-05
-11.8636 -0.00715842 -6.07968e-05
-11.8228 -0.00720819 -6.14336e-05
-11.7822 -0.00725842 -6.20785e-05
-11.7415 -0.00730911 -6.27316e-05
-11.701 -0.00736027 -6.33931e-05
-11.6605 -0.0074119 -6.40631e-05
-11.62 -0.00746401 -6.47417e-05
-11.5796 -0.00751662 -6.54291e-05
-11.5392 -0.00756971 -6.61255e-05
-11.4989 -0.0076233 -6.68309e-05
-11.4587 -0.00767741 -6.75455e-05
-11.4184 -0.00773202 -6.82695e-05
-11.3783 -0.00778715 -6.9003e-05
-11.3381 -0.00784281 -6.97462e-05
-11.2981 -0.00789901 -7.04992e-05
-11.2581 -0.00795574 -7.12623e-05
-11.2181 -0.00801302 -7.20355e-05
-11.1781 -0.00807086 -7.2819e-05
-11.1383 -0.00812926 -7.36131e-05
-11.0984 -0.00818823 -7.44179e-05
-11.0586 -0.00824778 -7.52335e-05
-11.0189 -0.00830791 -7.60602e-05
-10.9792 -0.00836864 -7.68982e-05
-10.9395 -0.00842997 -7.77475e-05
-10.8999 -0.00849191 -7.86086e-05
-10.8603 -0.00855446 -7.94814e-05
-10.8208 -0.00861764 -8.03663e-05
-10.7813 -0.00868146 -8.12634e-05
-10.7418 -0.00874593 -8.2173e-05
-10.7024 -0.00881104 -8.30953e-05
-10.6631 -0.00887682 -8.40304e-05
-10.6238 -0.00894327 -8.49787e-05
-10.5845 -0.0090104 -8.59404e-05
-10.5452 -0.00907822 -8.69156e-05
-10.506 -0.00914673 -8.79047e-05
-10.4669 -0.00921596 -8.89078e-05
-10.4278 -0.00928591 -8.99253e-05
-10.3887 -0.00935659 -9.09573e-05
-10.3496 -0.00942801 -9.20042e-05
-10.3106 -0.00950018 -9.30662e-05
-10.2717 -0.00957312 -9.41436e-05
-10.2328 -0.00964682 -9.52366e-05
-10.1939 -0.00972131 -9.63457e-05
-10.155 -0.0097966 -9.74709e-05
-10.1162 -0.00987269 -9.86127e-05
-10.0774 -0.0099496 -9.97714e-05
-10.0387 -0.0100273 -0.000100947
-10 -0.0101059 -0.00010214
-9.96134 -0.0101854 -0.000103352
-9.92271 -0.0102657 -0.000104581
-9.88412 -0.0103469 -0.000105828
-9.84557 -0.010429 -0.000107095
-9.80704 -0.010512 -0.000108381
-9.76856 -0.0105959 -0.000109686
-9.73011 -0.0106807 -0.000111011
-9.69169 -0.0107665 -0.000112357
-9.65331 -0.0108533 -0.000113723
-9.61496 -0.010941 -0.00011511
-9.57664 -0.0110298 -0.000116519
-9.53836 -0.0111195 -0.000117949
-9.50011 -0.0112103 -0.000119402
-9.46189 -0.0113021 -0.000120878
-9.42371 -0.011395 -0.000122377
-9.38556 -0.0114889 -0.0001239
-9.34744 -0.011584 -0.000125446
-9.30935 -0.0116801 -0.000127018
-9.2713 -0.0117774 -0.000128614
-9.23327 -0.0118758 -0.000130237
-9.19528 -0.0119754 -0.000131885
-9.15732 -0.0120761 -0.00013356
-9.11939 -0.0121781 -0.000135262
-9.08149 -0.0122812 -0.000136992
-9.04362 -0.0123856 -0.00013875
-9.00578 -0.0124913 -0.000140538
-8.96797 -0.0125983 -0.000142354
-8.93019 -0.0127065 -0.000144201
-8.89244 -0.0128161 -0.000146079
-8.85471 -0.012927 -0.000147988
-8.81702 -0.0130392 -0.000149929
-8.77936 -0.0131529 -0.000151903
-8.74172 -0.013268 -0.00015391
-8.70412 -0.0133845 -0.000155951
-8.66654 -0.0135025 -0.000158027
-8.62899 -0.0136219 -0.000160139
-8.59146 -0.0137429 -0.000162287
-8.55397 -0.0138654 -0.000164473
-8.5165 -0.0139894 -0.000166696
-8.47906 -0.0141151 -0.000168958
-8.44165 -0.0142424 -0.00017126
-8.40426 -0.0143713 -0.000173602
-8.3669 -0.0145019 -0.000175986
-8.32956 -0.0146342 -0.000178412
-8.29226 -0.0147682 -0.000180881
-8.25497 -0.014904 -0.000183394
-8.21772 -0.0150415 -0.000185953
-8.18049 -0.0151809 -0.000188558
-8.14328 -0.0153222 -0.00019121
-8.1061 -0.0154654 -0.000193911
-8.06895 -0.0156105 -0.000196661
-8.03182 -0.0157575 -0.000199462
-7.99471 -0.0159066 -0.000202315
-7.95763 -0.0160577 -0.00020522
-7.92058 -0.0162108 -0.00020818
-7.88355 -0.0163661 -0.000211196
-7.84654 -0.0165235 -0.000214268
-7.80955 -0.0166831 -0.000217398
-7.77259 -0.016845 -0.000220588
-7.73566 -0.0170091 -0.000223839
-7.69874 -0.0171755 -0.000227153
-7.66185 -0.0173444 -0.00023053
-7.62498 -0.0175156 -0.000233973
-7.58814 -0.0176892 -0.000237484
-7.55132 -0.0178654 -0.000241063
-7.51452 -0.0180441 -0.000244712
-7.47774 -0.0182255 -0.000248433
-7.44099 -0.0184094 -0.000252229
-7.40425 -0.0185961 -0.000256101
-7.36754 -0.0187856 -0.00026005
-7.33085 -0.0189778 -0.000264079
-7.29418 -0.019173 -0.00026819
-7.25754 -0.019371 -0.000272384
-7.22091 -0.0195721 -0.000276665
-7.18431 -0.0197762 -0.000281034
-7.14772 -0.0199834 -0.000285493
-7.11116 -0.0201938 -0.000290046
-7.07462 -0.0204074 -0.000294693
-7.0381 -0.0206243 -0.000299439
-7.00159 -0.0208446 -0.000304285
-6.96511 -0.0210684 -0.000309234
-6.92865 -0.0212957 -0.000314289
-6.89221 -0.0215266 -0.000319452
-6.85579 -0.0217611 -0.000324728
-6.81938 -0.0219995 -0.000330118
-6.783 -0.0222416 -0.000335626
-6.74664 -0.0224877 -0.000341255
-6.71029 -0.0227378 -0.000347009
-6.67397 -0.0229919 -0.000352891
-6.63766 -0.0232503 -0.000358904
-6.60137 -0.0235129 -0.000365053
-6.5651 -0.02378 -0.00037134
-6.52885 -0.0240514 -0.000377771
-6.49262 -0.0243275 -0.000384349
-6.4564 -0.0246082 -0.000391079
-6.42021 -0.0248938 -0.000397964
-6.38403 -0.0251842 -0.00040501
-6.34786 -0.0254796 -0.000412222
-6.31172 -0.0257802 -0.000419603
-6.27559 -0.026086 -0.000427159
-6.23949 -0.0263972 -0.000434896
-6.20339 -0.0267139 -0.000442819
-6.16732 -0.0270362 -0.000450933
-6.13126 -0.0273643 -0.000459244
-6.09522 -0.0276982 -0.000467759
-6.05919 -0.0280383 -0.000476484
-6.02319 -0.0283845 -0.000485425
-5.9872 -0.0287371 -0.000494589
-5.95122 -0.0290962 -0.000503983
-5.91526 -0.029462 -0.000513614
-5.87932 -0.0298347 -0.000523491
-5.84339 -0.0302143 -0.00053362
-5.80748 -0.0306012 -0.00054401
-5.77158 -0.0309954 -0.000554671
-5.7357 -0.0313972 -0.000565609
-5.69984 -0.0318068 -0.000576836
-5.66399 -0.0322243 -0.000588359
-5.62815 -0.0326501 -0.00060019
-5.59233 -0.0330842 -0.000612339
-5.55653 -0.033527 -0.000624816
-5.52074 -0.0339787 -0.000637633
-5.48497 -0.0344394 -0.000650802
-5.4492 -0.0349095 -0.000664334
-5.41346 -0.0353892 -0.000678243
-5.37773 -0.0358788 -0.000692542
-5.34201 -0.0363785 -0.000707245
-5.30631 -0.0368887 -0.000722366
-5.27062 -0.0374097 -0.00073792
-5.23494 -0.0379416 -0.000753924
-5.19928 -0.038485 -0.000770393
-5.16363 -0.03904 -0.000787345
-5.128 -0.0396071 -0.000804798
-5.09237 -0.0401866 -0.00082277
-5.05677 -0.0407788 -0.000841283
-5.02117 -0.0413842 -0.000860355
-4.98559 -0.0420031 -0.000880008
-4.95002 -0.042636 -0.000900267
-4.91446 -0.0432833 -0.000921153
-4.87892 -0.0439454 -0.000942692
-4.84339 -0.0446228 -0.000964909
-4.80787 -0.045316 -0.000987833
-4.77237 -0.0460255 -0.00101149
-4.73687 -0.0467517 -0.00103591
-4.70139 -0.0474953 -0.00106113
-4.66592 -0.0482569 -0.00108718
-4.63046 -0.0490369 -0.0011141
-4.59502 -0.049836 -0.00114191
-4.55958 -0.0506549 -0.00117066
-4.52416 -0.0514942 -0.0012004
-4.48875 -0.0523547 -0.00123115
-4.45335 -0.053237 -0.00126298
-4.41797 -0.0541419 -0.00129592
-4.38259 -0.0550702 -0.00133003
-4.34722 -0.0560227 -0.00136535
-4.31187 -0.0570003 -0.00140195
-4.27653 -0.0580039 -0.00143988
-4.24119 -0.0590345 -0.00147921
-4.20587 -0.060093 -0.00152001
-4.17056 -0.0611805 -0.00156233
-4.13526 -0.0622981 -0.00160626
-4.09997 -0.0634469 -0.00165187
-4.06469 -0.0646281 -0.00169925
-4.02942 -0.065843 -0.00174849
-3.99416 -0.0670929 -0.00179968
-3.95891 -0.0683791 -0.00185292
-3.92367 -0.0697032 -0.00190832
-3.88844 -0.0710667 -0.00196599
-3.85322 -0.0724711 -0.00202604
-3.81801 -0.0739183 -0.00208863
-3.7828 -0.0754099 -0.00215388
-3.74761 -0.0769479 -0.00222193
-3.71243 -0.0785343 -0.00229296
-3.67726 -0.0801711 -0.00236713
-3.64209 -0.0818606 -0.00244462
-3.60694 -0.0836052 -0.00252567
-3.57179 -0.0854073 -0.00261047
-3.53665 -0.0872696 -0.00269926
-3.50152 -0.0891949 -0.00279235
-3.4664 -0.0911861 -0.00289
-3.43129 -0.0932464 -0.00299258
-3.39619 -0.0953791 -0.00310054
-3.36109 -0.0975877 -0.00321428
-3.32601 -0.099876 -0.00333441
-3.29093 -0.102248 -0.00346167
-3.25586 -0.104707 -0.00359681
-3.2208 -0.107257 -0.00374071
-3.18574 -0.109902 -0.00389405
-3.1507 -0.112646 -0.0040565
-3.11566 -0.115492 -0.00422644
-3.08063 -0.118447 -0.0044013
-3.0456 -0.121521 -0.00458008
-3.01059 -0.124723 -0.00476518
-2.97558 -0.12806 -0.00495948
-2.94058 -0.13154 -0.00516359
-2.90558 -0.135172 -0.00537828
-2.87059 -0.138966 -0.00560586
-2.83561 -0.142931 -0.00584881
-2.80064 -0.147077 -0.00610894
-2.76567 -0.151414 -0.00638754
-2.73071 -0.155954 -0.00668582
-2.69576 -0.160711 -0.00700516
-2.66081 -0.165698 -0.00734713
-2.62587 -0.170932 -0.00771357
-2.59094 -0.17643 -0.00810656
-2.55601 -0.182211 -0.00852851
-2.52109 -0.188295 -0.00898211
-2.48617 -0.194705 -0.0094704
-2.45126 -0.201467 -0.00999685
-2.41636 -0.208608 -0.0105653
-2.38146 -0.216157 -0.0111803
-2.34657 -0.224149 -0.0118467
-2.31168 -0.232622 -0.0125704
-2.2768 -0.241615 -0.0133578
-2.24192 -0.251176 -0.0142164
-2.20705 -0.261357 -0.0151549
-2.17219 -0.272215 -0.0161832
-2.13733 -0.283816 -0.0173129
-2.10247 -0.296234 -0.0185573
-2.06762 -0.309551 -0.0199323
-2.03278 -0.323865 -0.0214564
-1.99794 -0.339282 -0.0231515
-1.9631 -0.355929 -0.0250435
-1.92827 -0.37395 -0.0271637
-1.89345 -0.393511 -0.0295497
-1.85862 -0.414809 -0.032247
-1.82381 -0.43807 -0.0353112
-1.78899 -0.463565 -0.0388112
-1.75419 -0.491615 -0.0428322
-1.71938 -0.522603 -0.0474818
-1.68458 -0.556993 -0.0528962
-1.64979 -0.595348 -0.0592509
-1.61499 -0.638362 -0.0667742
-1.58021 -0.686898 -0.075768
-1.54542 -0.74204 -0.0866378
-1.51064 -0.805172 -0.0999385
-1.47586 -0.878081 -0.116445
-1.44109 -0.963118 -0.137266
-1.40632 -1.06343 -0.16403
-1.37155 -1.18331 -0.199205
-1.33679 -1.32876 -0.24667
-1.30203 -1.50835 -0.312784
-1.26727 -1.73461 -0.408515
-1.23251 -2.0262 -0.55395
-1.19776 -2.41088 -0.788599
-1.16301 -2.92688 -1.19692
-1.12827 -3.60427 -1.97577
-1.09352 -4.30763 -3.59976
-1.05878 -3.84244 -6.81183
-1.02405 0.709242 -9.19297
-0.989309 4.57786 -6.20084
-0.954576 4.6836 -3.2666
-0.919844 3.96331 -1.82374
-0.885115 3.3148 -1.12039
-0.850388 2.82389 -0.745189
-0.815663 2.45737 -0.526601
-0.78094 2.17904 -0.389638
-0.746219 1.96294 -0.298653
-0.711499 1.79156 -0.235298
-0.676781 1.65314 -0.189455
-0.642065 1.53956 -0.155211
-0.60735 1.44515 -0.128938
-0.572637 1.36583 -0.108311
-0.537925 1.2986 -0.0917897
-0.503214 1.24123 -0.0783203
-0.468504 1.19201 -0.0671622
-0.433796 1.14964 -0.0577821
-0.399089 1.11308 -0.0497885
-0.364382 1.08153 -0.0428873
-0.329676 1.05435 -0.0368545
-0.294972 1.03101 -0.0315158
-0.260267 1.01112 -0.026734
-0.225564 0.994318 -0.0223984
-0.190861 0.980354 -0.0184189
-0.156158 0.969012 -0.01472
-0.121456 0.960123 -0.0112379
-0.0867541 0.953562 -0.00791675
-0.0520524 0.949238 -0.00470673
-0.0173508 0.94709 -0.00156172
0.0173508 0.94709 0.00156172
0.0520524 0.949238 0.00470673
0.0867541 0.953562 0.00791675
0.121456 0.960123 0.0112379
0.156158 0.969012 0.01472
0.190861 0.980354 0.0184189
0.225564 0.994318 0.0223984
0.260267 1.01112 0.026734
0.294972 1.03101 0.0315158
0.329676 1.05435 0.0368545
0.364382 1.08153 0.0428873
0.399089 1.11308 0.0497885
0.433796 1.14964 0.0577821
0.468504 1.19201 0.0671622
0.503214 1.24123 0.0783203
0.537925 1.2986 0.0917897
0.572637 1.36583 0.108311
0.60735 1.44515 0.128938
0.642065 1.53956 0.155211
0.676781 1.65314 0.189455
0.711499 1.79156 0.235298
0.746219 1.96294 0.298653
0.78094 2.17904 0.389638
0.815663 2.45737 0.526601
0.850388 2.82389 0.745189
0.885115 3.3148 1.12039
0.919844 3.96331 1.82374
0.954576 4.6836 3.2666
0.989309 4.57786 6.20084
1.02405 0.709242 9.19297
1.05878 -3.84244 6.81183
1.09352 -4.30763 3.59976
1.12827 -3.60427 1.97577
1.16301 -2.92688 1.19692
1.19776 -2.41088 0.788599
1.23251 -2.0262 0.55395
1.26727 -1.73461 0.408515
1.30203 -1.50835 0.312784
1.33679 -1.32876 0.24667
1.37155 -1.18331 0.199205
1.40632 -1.06343 0.16403
1.44109 -0.963118 0.137266
1.47586 -0.878081 0.116445
1.51064 -0.805172 0.0999385
1.54542 -0.74204 0.0866378
1.58021 -0.686898 0.075768
1.61499 -0.638362 0.0667742
1.64979 -0.595348 0.0592509
1.68458 -0.556993 0.0528962
1.71938 -0.522603 0.0474818
1.75419 -0.491615 0.0428322
1.78899 -0.463565 0.0388112
1.82381 -0.43807 0.0353112
1.85862 -0.414809 0.032247
1.89345 -0.393511 0.0295497
1.92827 -0.37395 0.0271637
1.9631 -0.355929 0.0250435
1.99794 -0.339282 0.0231515
2.03278 -0.323865 0.0214564
2.06762 -0.309551 0.0199323
2.10247 -0.296234 0.0185573
2.13733 -0.283816 0.0173129
2.17219 -0.272215 0.0161832
2.20705 -0.261357 0.0151549
2.24192 -0.251176 0.0142164
2.2768 -0.241615 0.0133578
2.31168 -0.232622 0.0125704
2.34657 -0.224149 0.0118467
2.38146 -0.216157 0.0111803
2.41636 -0.208608 0.0105653
2.45126 -0.201467 0.00999685
2.48617 -0.194705 0.0094704
2.52109 -0.188295 0.00898211
2.55601 -0.182211 0.00852851
2.59094 -0.17643 0.00810656
2.62587 -0.170932 0.00771357
2.66081 -0.165698 0.00734713
2.69576 -0.160711 0.00700516
2.73071 -0.155954 0.00668582
2.76567 -0.151414 0.00638754
2.80064 -0.147077 0.00610894
2.83561 -0.142931 0.00584881
2.87059 -0.138966 0.00560586
2.90558 -0.135172 0.00537828
2.94058 -0.13154 0.00516359
2.97558 -0.12806 0.00495948
3.01059 -0.124723 0.00476518
3.0456 -0.121521 0.00458008
3.08063 -0.118447 0.0044013
3.11566 -0.115492 0.00422644
3.1507 -0.112646 0.0040565
3.18574 -0.109902 0.00389405
3.2208 -0.107257 0.00374071
3.25586 -0.104707 0.00359681
3.29093 -0.102248 0.00346167
3.32601 -0.099876 0.00333441
3.36109 -0.0975877 0.00321428
3.39619 -0.0953791 0.00310054
3.43129 -0.0932464 0.00299258
3.4664 -0.0911861 0.00289
3.50152 -0.0891949 0.00279235
3.53665 -0.0872696 0.00269926
3.57179 -0.0854073 0.00261047
3.60694 -0.0836052 0.00252567
3.64209 -0.0818606 0.00244462
3.67726 -0.0801711 0.00236713
3.71243 -0.0785343 0.00229296
3.74761 -0.0769479 0.00222193
3.7828 -0.0754099 0.00215388
3.81801 -0.0739183 0.00208863
3.85322 -0.0724711 0.00202604
3.88844 -0.0710667 0.00196599
3.92367 -0.0697032 0.00190832
3.95891 -0.0683791 0.00185292
3.99416 -0.0670929 0.00179968
4.02942 -0.065843 0.00174849
4.06469 -0.0646281 0.00169925
4.09997 -0.0634469 0.00165187
4.13526 -0.0622981 0.00160626
4.17056 -0.0611805 0.00156233
4.20587 -0.060093 0.00152001
4.24119 -0.0590345 0.00147921
4.27653 -0.0580039 0.00143988
4.31187 -0.0570003 0.00140195
4.34722 -0.0560227 0.00136535
4.38259 -0.0550702 0.00133003
4.41797 -0.0541419 0.00129592
4.45335 -0.053237 0.00126298
4.48875 -0.0523547 0.00123115
4.52416 -0.0514942 0.0012004
4.55958 -0.0506549 0.00117066
4.59502 -0.049836 0.00114191
4.63046 -0.0490369 0.0011141
4.66592 -0.0482569 0.00108718
4.70139 -0.0474953 0.00106113
4.73687 -0.0467517 0.00103591
4.77237 -0.0460255 0.00101149
4.80787 -0.045316 0.000987833
4.84339 -0.0446228 0.000964909
4.87892 -0.0439454 0.000942692
4.91446 -0.0432833 0.000921153
4.95002 -0.042636 0.000900267
4.98559 -0.0420031 0.000880008
5.02117 -0.0413842 0.000860355
5.05677 -0.0407788 0.000841283
5.09237 -0.0401866 0.00082277
5.128 -0.0396071 0.000804798
5.16363 -0.03904 0.000787345
5.19928 -0.038485 0.000770393
5.23494 -0.0379416 0.000753924
5.27062 -0.0374097 0.00073792
5.30631 -0.0368887 0.000722366
5.34201 -0.0363785 0.000707245
5.37773 -0.0358788 0.000692542
5.41346 -0.0353892 0.000678243
5.4492 -0.0349095 0.000664334
5.48497 -0.0344394 0.000650802
5.52074 -0.0339787 0.000637633
5.55653 -0.033527 0.000624816
5.59233 -0.0330842 0.000612339
5.62815 -0.0326501 0.00060019
5.66399 -0.0322243 0.000588359
5.69984 -0.0318068 0.000576836
5.7357 -0.0313972 0.000565609
5.77158 -0.0309954 0.000554671
5.80748 -0.0306012 0.00054401
5.84339 -0.0302143 0.00053362
5.87932 -0.0298347 0.000523491
5.91526 -0.029462 0.000513614
5.95122 -0.0290962 0.000503983
5.9872 -0.0287371 0.000494589
6.02319 -0.0283845 0.000485425
6.05919 -0.0280383 0.000476484
6.09522 -0.0276982 0.000467759
6.13126 -0.0273643 0.000459244
6.16732 -0.0270362 0.000450933
6.20339 -0.0267139 0.000442819
6.23949 -0.0263972 0.000434896
6.27559 -0.026086 0.000427159
6.31172 -0.0257802 0.000419603
6.34786 -0.0254796 0.000412222
6.38403 -0.0251842 0.00040501
6.42021 -0.0248938 0.000397964
6.4564 -0.0246082 0.000391079
6.49262 -0.0243275 0.000384349
6.52885 -0.0240514 0.000377771
6.5651 -0.02378 0.00037134
6.60137 -0.0235129 0.000365053
6.63766 -0.0232503 0.000358904
6.67397 -0.0229919 0.000352891
6.71029 -0.0227378 0.000347009
6.74664 -0.0224877 0.000341255
6.783 -0.0222416 0.000335626
6.81938 -0.0219995 0.000330118
6.85579 -0.0217611 0.000324728
6.89221 -0.0215266 0.000319452
6.92865 -0.0212957 0.000314289
6.96511 -0.0210684 0.000309234
7.00159 -0.0208446 0.000304285
7.0381 -0.0206243 0.000299439
7.07462 -0.0204074 0.000294693
7.11116 -0.0201938 0.000290046
7.14772 -0.0199834 0.000285493
7.18431 -0.0197762 0.000281034
7.22091 -0.0195721 0.000276665
7.25754 -0.019371 0.000272384
7.29418 -0.019173 0.00026819
7.33085 -0.0189778 0.000264079
7.36754 -0.0187856 0.00026005
7.40425 -0.0185961 0.000256101
7.44099 -0.0184094 0.000252229
7.47774 -0.0182255 0.000248433
7.51452 -0.0180441 0.000244712
7.55132 -0.0178654 0.000241063
7.58814 -0.0176892 0.000237484
7.62498 -0.0175156 0.000233973
7.66185 -0.0173444 0.00023053
7.69874 -0.0171755 0.000227153
7.73566 -0.0170091 0.000223839
7.77259 -0.016845 0.000220588
7.80955 -0.0166831 0.000217398
7.84654 -0.0165235 0.000214268
7.88355 -0.0163661 0.000211196
7.92058 -0.0162108 0.00020818
7.95763 -0.0160577 0.00020522
7.99471 -0.0159066 0.000202315
8.03182 -0.0157575 0.000199462
8.06895 -0.0156105 0.000196661
8.1061 -0.0154654 0.000193911
8.14328 -0.0153222 0.00019121
8.18049 -0.0151809 0.000188558
8.21772 -0.0150415 0.000185953
8.25497 -0.014904 0.000183394
8.29226 -0.0147682 0.000180881
8.32956 -0.0146342 0.000178412
8.3669 -0.0145019 0.000175986
8.40426 -0.0143713 0.000173602
8.44165 -0.0142424 0.00017126
8.47906 -0.0141151 0.000168958
8.5165 -0.0139894 0.000166696
8.55397 -0.0138654 0.000164473
8.59146 -0.0137429 0.000162287
8.62899 -0.0136219 0.000160139
8.66654 -0.0135025 0.000158027
8.70412 -0.0133845 0.000155951
8.74172 -0.013268 0.00015391
8.77936 -0.0131529 0.000151903
8.81702 -0.0130392 0.000149929
8.85471 -0.012927 0.000147988
8.89244 -0.0128161 0.000146079
8.93019 -0.0127065 0.000144201
8.96797 -0.0125983 0.000142354
9.00578 -0.0124913 0.000140538
9.04362 -0.0123856 0.00013875
9.08149 -0.0122812 0.000136992
9.11939 -0.0121781 0.000135262
9.15732 -0.0120761 0.00013356
9.19528 -0.0119754 0.000131885
9.23327 -0.0118758 0.000130237
9.2713 -0.0117774 0.000128614
9.30935 -0.0116801 0.000127018
9.34744 -0.011584 0.000125446
9.38556 -0.0114889 0.0001239
9.42371 -0.011395 0.000122377
9.46189 -0.0113021 0.000120878
9.50011 -0.0112103 0.000119402
9.53836 -0.0111195 0.000117949
9.57664 -0.0110298 0.000116519
9.61496 -0.010941 0.00011511
9.65331 -0.0108533 0.000113723
9.69169 -0.0107665 0.000112357
9.73011 -0.0106807 0.000111011
9.76856 -0.0105959 0.000109686
9.80704 -0.010512 0.000108381
9.84557 -0.010429 0.000107095
9.88412 -0.0103469 0.000105828
9.92271 -0.0102657 0.000104581
9.96134 -0.0101854 0.000103352
10 -0.0101059 0.00010214
10.0387 -0.0100273 0.000100947
10.0774 -0.0099496 9.97714e-05
10.1162 -0.00987269 9.86127e-05
10.155 -0.0097966 9.74709e-05
10.1939 -0.00972131 9.63457e-05
10.2328 -0.00964682 9.52366e-05
10.2717 -0.00957312 9.41436e-05
10.3106 -0.00950018 9.30662e-05
10.3496 -0.00942801 9.20042e-05
10.3887 -0.00935659 9.09573e-05
10.4278 -0.00928591 8.99253e-05
10.4669 -0.00921596 8.89078e-05
10.506 -0.00914673 8.79047e-05
10.5452 -0.00907822 8.69156e-05
10.5845 -0.0090104 8.59404e-05
10.6238 -0.00894327 8.49787e-05
10.6631 -0.00887682 8.40304e-05
10.7024 -0.00881104 8.30953e-05
10.7418 -0.00874593 8.2173e-05
10.7813 -0.00868146 8.12634e-05
10.8208 -0.00861764 8.03663e-05
10.8603 -0.00855446 7.94814e-05
10.8999 -0.00849191 7.86086e-05
10.9395 -0.00842997 7.77475e-05
10.9792 -0.00836864 7.68982e-05
11.0189 -0.00830791 7.60602e-05
11.0586 -0.00824778 7.52335e-05
11.0984 -0.00818823 7.44179e-05
11.1383 -0.00812926 7.36131e-05
11.1781 -0.00807086 7.2819e-05
11.2181 -0.00801302 7.20355e-05
11.2581 -0.00795574 7.12623e-05
11.2981 -0.00789901 7.04992e-05
11.3381 -0.00784281 6.97462e-05
11.3783 -0.00778715 6.9003e-05
11.4184 -0.00773202 6.82695e-05
11.4587 -0.00767741 6.75455e-05
11.4989 -0.0076233 6.68309e-05
11.5392 -0.00756971 6.61255e-05
11.5796 -0.00751662 6.54291e-05
11.62 -0.00746401 6.47417e-05
11.6605 -0.0074119 6.40631e-05
11.701 -0.00736027 6.33931e-05
11.7415 -0.00730911 6.27316e-05
11.7822 -0.00725842 6.20785e-05
11.8228 -0.00720819 6.14336e-05
11.8636 -0.00715842 6.07968e-05
11.9043 -0.0071091 6.0168e-05
11.9452 -0.00706023 5.95471e-05
11.986 -0.0070118 5.89339e-05
12.027 -0.0069638 5.83283e-05
12.068 -0.00691623 5.77302e-05
12.109 -0.00686908 5.71395e-05
12.1501 -0.00682235 5.6556e-05
12.1913 -0.00677604 5.59797e-05
12.2325 -0.00673013 5.54104e-05
12.2738 -0.00668463 5.48481e-05
12.3151 -0.00663952 5.42926e-05
12.3565 -0.00659481 5.37438e-05
12.3979 -0.00655049 5.32017e-05
12.4394 -0.00650655 5.2666e-05
12.481 -0.00646298 5.21368e-05
12.5226 -0.0064198 5.16139e-05
12.5643 -0.00637698 5.10973e-05
12.6061 -0.00633453 5.05867e-05
12.6479 -0.00629244 5.00823e-05
12.6898 -0.00625071 4.95837e-05
12.7317 -0.00620932 4.90911e-05
12.7737 -0.00616829 4.86042e-05
12.8158 -0.0061276 4.81231e-05
12.8579 -0.00608725 4.76475e-05
12.9001 -0.00604724 4.71775e-05
12.9424 -0.00600756 4.67129e-05
12.9847 -0.0059682 4.62537e-05
13.0271 -0.00592918 4.57997e-05
13.0696 -0.00589047 4.5351e-05
13.1121 -0.00585207 4.49075e-05
13.1547 -0.00581399 4.4469e-05
13.1974 -0.00577622 4.40354e-05
13.2402 -0.00573876 4.36068e-05
13.283 -0.00570159 4.31831e-05
13.3259 -0.00566473 4.27641e-05
13.3689 -0.00562816 4.23498e-05
13.4119 -0.00559188 4.19402e-05
13.455 -0.00555589 4.15352e-05
13.4982 -0.00552019 4.11346e-05
13.5415 -0.00548476 4.07386e-05
13.5848 -0.00544962 4.03469e-05
13.6283 -0.00541474 3.99595e-05
13.6718 -0.00538015 3.95764e-05
13.7153 -0.00534582 3.91975e-05
13.759 -0.00531175 3.88227e-05
13.8028 -0.00527795 3.8452e-05
13.8466 -0.00524441 3.80854e-05
13.8905 -0.00521112 3.77227e-05
13.9345 -0.00517809 3.73639e-05
13.9786 -0.00514531 3.7009e-05
14.0227 -0.00511277 3.66579e-05
14.067 -0.00508048 3.63106e-05
14.1113 -0.00504844 3.5967e-05
14.1558 -0.00501663 3.5627e-05
14.2003 -0.00498506 3.52906e-05
14.2449 -0.00495372 3.49578e-05
14.2896 -0.00492262 3.46285e-05
14.3344 -0.00489174 3.43027e-05
14.3793 -0.0048611 3.39802e-05
14.4243 -0.00483067 3.36612e-05
14.4693 -0.00480046 3.33454e-05
14.5145 -0.00477048 3.30329e-05
14.5598 -0.00474071 3.27237e-05
14.6052 -0.00471115 3.24176e-05
14.6506 -0.00468181 3.21147e-05
14.6962 -0.00465267 3.18149e-05
14.7419 -0.00462374 3.15181e-05
14.7877 -0.00459502 3.12244e-05
14.8336 -0.00456649 3.09337e-05
14.8796 -0.00453817 3.06458e-05
14.9257 -0.00451004 3.03609e-05
14.9719 -0.00448211 3.00789e-05
15.0182 -0.00445437 2.97996e-05
15.0647 -0.00442682 2.95232e-05
15.1112 -0.00439946 2.92494e-05
15.1579 -0.00437229 2.89785e-05
15.2047 -0.0043453 2.87101e-05
15.2516 -0.00431849 2.84444e-05
15.2986 -0.00429186 2.81814e-05
15.3458 -0.00426541 2.79209e-05
15.393 -0.00423914 2.76629e-05
15.4404 -0.00421304 2.74074e-05
15.488 -0.00418711 2.71544e-05
15.5356 -0.00416135 2.69038e-05
15.5834 -0.00413575 2.66557e-05
15.6313 -0.00411033 2.64099e-05
15.6794 -0.00408507 2.61664e-05
15.7276 -0.00405997 2.59253e-05
15.7759 -0.00403503 2.56864e-05
15.8243 -0.00401024 2.54498e-05
15.873 -0.00398562 2.52154e-05
15.9217 -0.00396114 2.49832e-05
15.9706 -0.00393683 2.47532e-05
16.0197 -0.00391266 2.45253e-05
16.0689 -0.00388864 2.42994e-05
16.1182 -0.00386476 2.40757e-05
16.1677 -0.00384103 2.3854e-05
16.2174 -0.00381745 2.36344e-05
16.2672 -0.003794 2.34167e-05
16.3172 -0.0037707 2.3201e-05
16.3674 -0.00374753 2.29872e-05
16.4177 -0.0037245 2.27754e-05
16.4682 -0.00370161 2.25654e-05
16.5189 -0.00367884 2.23573e-05
16.5697 -0.00365621 2.2151e-05
16.6208 -0.00363371 2.19466e-05
16.672 -0.00361133 2.17439e-05
16.7234 -0.00358908 2.1543e-05
16.775 -0.00356695 2.13438e-05
16.8268 -0.00354495 2.11464e-05
16.8787 -0.00352307 2.09506e-05
16.9309 -0.0035013 2.07565e-05
16.9833 -0.00347965 2.05641e-05
17.0359 -0.00345812 2.03733e-05
17.0887 -0.0034367 2.0184e-05
17.1418 -0.00341539 1.99964e-05
17.195 -0.00339419 1.98103e-05
17.2485 -0.0033731 1.96257e-05
17.3022 -0.00335212 1.94426e-05
17.3562 -0.00333124 1.92611e-05
17.4104 -0.00331046 1.90809e-05
17.4648 -0.00328979 1.89023e-05
17.5195 -0.00326921 1.8725e-05
17.5744 -0.00324873 1.85491e-05
17.6296 -0.00322835 1.83747e-05
17.6851 -0.00320806 1.82015e-05
17.7408 -0.00318787 1.80297e-05
17.7969 -0.00316776 1.78592e-05
17.8532 -0.00314774 1.769e-05
17.9098 -0.00312781 1.75221e-05
17.9667 -0.00310796 1.73554e-05
18.0239 -0.0030882 1.71899e-05
18.0815 -0.00306851 1.70256e-05
18.1393 -0.00304891 1.68625e-05
18.1975 -0.00302938 1.67006e-05
18.256 -0.00300992 1.65398e-05
18.3149 -0.00299054 1.63801e-05
18.3742 -0.00297122 1.62215e-05
18.4338 -0.00295197 1.6064e-05
18.4938 -0.00293279 1.59075e-05
18.5542 -0.00291367 1.5752e-05
18.615 -0.00289461 1.55975e-05
18.6762 -0.00287561 1.5444e-05
18.7379 -0.00285666 1.52915e-05
18.8 -0.00283777 1.51399e-05
18.8625 -0.00281892 1.49892e-05
18.9255 -0.00280012 1.48393e-05
18.9891 -0.00278136 1.46903e-05
19.0531 -0.00276264 1.45421e-05
19.1177 -0.00274396 1.43947e-05
19.1828 -0.00272532 1.42481e-05
19.2484 -0.0027067 1.41022e-05
19.3147 -0.0026881 1.3957e-05
19.3816 -0.00266953 1.38125e-05
19.4491 -0.00265098 1.36686e-05
19.5173 -0.00263243 1.35253e-05
19.5862 -0.0026139 1.33825e-05
19.6558 -0.00259536 1.32403e-05
19.7262 -0.00257683 1.30986e-05
19.7974 -0.00255828 1.29573e-05
19.8694 -0.00253971 1.28164e-05
19.9423 -0.00252113 1.26758e-05
20.0162 -0.00250251 1.25355e-05
20.091 -0.00248385 1.23955e-05
20.1669 -0.00246514 1.22555e-05
20.244 -0.00244637 1.21157e-05
20.3222 -0.00242753 1.19759e-05
20.4016 -0.0024086 1.1836e-05
20.4825 -0.00238958 1.16959e-05
20.5648 -0.00237044 1.15556e-05
20.6487 -0.00235116 1.14148e-05
20.7344 -0.00233173 1.12735e-05
20.8219 -0.00231212 1.11315e-05
20.9115 -0.00229231 1.09885e-05
21.0034 -0.00227224 1.08445e-05
21.0979 -0.00225189 1.0699e-05
21.1952 -0.0022312 1.05518e-05
21.2959 -0.00221011 1.04024e-05
21.4004 -0.00218854 1.02503e-05
21.5093 -0.00216637 1.00948e-05
21.6237 -0.00214345 9.935e-06
21.7448 -0.00211959 9.76942e-06
21.8747 -0.00209445 9.59599e-06
22.0165 -0.00206749 9.41117e-06
22.1768 -0.00203764 9.20799e-06
22.3723 -0.00200212 8.96808e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1ClassicOneLoop/GRp_OneLoopFRG.txt <==
-22.3723 -0.00200213 -8.96819e-06
-22.1768 -0.00203766 -9.20812e-06
-22.0165 -0.0020675 -9.4113e-06
-21.8747 -0.00209446 -9.59613e-06
-21.7448 -0.0021196 -9.76956e-06
-21.6237 -0.00214347 -9.93515e-06
-21.5093 -0.00216638 -1.0095e-05
-21.4004 -0.00218855 -1.02505e-05
-21.2959 -0.00221013 -1.04026e-05
-21.1952 -0.00223122 -1.05519e-05
-21.0979 -0.00225191 -1.06992e-05
-21.0034 -0.00227226 -1.08446e-05
-20.9115 -0.00229232 -1.09887e-05
-20.8219 -0.00231214 -1.11316e-05
-20.7344 -0.00233175 -1.12737e-05
-20.6487 -0.00235118 -1.1415e-05
-20.5648 -0.00237046 -1.15558e-05
-20.4825 -0.0023896 -1.16961e-05
-20.4016 -0.00240862 -1.18362e-05
-20.3222 -0.00242755 -1.19761e-05
-20.244 -0.00244639 -1.21159e-05
-20.1669 -0.00246516 -1.22557e-05
-20.091 -0.00248387 -1.23957e-05
-20.0162 -0.00250253 -1.25357e-05
-19.9423 -0.00252115 -1.2676e-05
-19.8694 -0.00253974 -1.28166e-05
-19.7974 -0.0025583 -1.29575e-05
-19.7262 -0.00257685 -1.30988e-05
-19.6558 -0.00259539 -1.32406e-05
-19.5862 -0.00261392 -1.33828e-05
-19.5173 -0.00263246 -1.35255e-05
-19.4491 -0.002651 -1.36688e-05
-19.3816 -0.00266956 -1.38127e-05
-19.3147 -0.00268813 -1.39572e-05
-19.2484 -0.00270672 -1.41024e-05
-19.1828 -0.00272534 -1.42484e-05
-19.1177 -0.00274399 -1.4395e-05
-19.0531 -0.00276267 -1.45424e-05
-18.9891 -0.00278139 -1.46906e-05
-18.9255 -0.00280015 -1.48396e-05
-18.8625 -0.00281895 -1.49894e-05
-18.8 -0.00283779 -1.51402e-05
-18.7379 -0.00285669 -1.52918e-05
-18.6762 -0.00287564 -1.54443e-05
-18.615 -0.00289464 -1.55978e-05
-18.5542 -0.0029137 -1.57523e-05
-18.4938 -0.00293282 -1.59078e-05
-18.4338 -0.002952 -1.60643e-05
-18.3742 -0.00297125 -1.62218e-05
-18.3149 -0.00299057 -1.63804e-05
-18.256 -0.00300995 -1.65401e-05
-18.1975 -0.00302941 -1.67009e-05
-18.1393 -0.00304894 -1.68629e-05
-18.0815 -0.00306855 -1.7026e-05
-18.0239 -0.00308823 -1.71903e-05
-17.9667 -0.003108 -1.73557e-05
-17.9098 -0.00312784 -1.75224e-05
-17.8532 -0.00314778 -1.76904e-05
-17.7969 -0.0031678 -1.78596e-05
-17.7408 -0.0031879 -1.80301e-05
-17.6851 -0.0032081 -1.82019e-05
-17.6296 -0.00322839 -1.83751e-05
-17.5744 -0.00324877 -1.85495e-05
-17.5195 -0.00326925 -1.87254e-05
-17.4648 -0.00328982 -1.89027e-05
-17.4104 -0.0033105 -1.90814e-05
-17.3562 -0.00333128 -1.92615e-05
-17.3022 -0.00335216 -1.94431e-05
-17.2485 -0.00337314 -1.96262e-05
-17.195 -0.00339423 -1.98107e-05
-17.1418 -0.00341543 -1.99968e-05
-17.0887 -0.00343674 -2.01845e-05
-17.0359 -0.00345816 -2.03737e-05
-16.9833 -0.00347969 -2.05646e-05
-16.9309 -0.00350134 -2.0757e-05
-16.8787 -0.00352311 -2.09511e-05
-16.8268 -0.00354499 -2.11469e-05
-16.775 -0.003567 -2.13443e-05
-16.7234 -0.00358912 -2.15435e-05
-16.672 -0.00361138 -2.17444e-05
-16.6208 -0.00363375 -2.19471e-05
-16.5697 -0.00365626 -2.21516e-05
-16.5189 -0.00367889 -2.23578e-05
-16.4682 -0.00370165 -2.25659e-05
-16.4177 -0.00372455 -2.27759e-05
-16.3674 -0.00374758 -2.29878e-05
-16.3172 -0.00377075 -2.32016e-05
-16.2672 -0.00379405 -2.34173e-05
-16.2174 -0.0038175 -2.3635e-05
-16.1677 -0.00384108 -2.38546e-05
-16.1182 -0.00386481 -2.40763e-05
-16.0689 -0.00388869 -2.43001e-05
-16.0197 -0.00391271 -2.45259e-05
-15.9706 -0.00393688 -2.47538e-05
-15.9217 -0.0039612 -2.49839e-05
-15.873 -0.00398567 -2.52161e-05
-15.8243 -0.0040103 -2.54505e-05
-15.7759 -0.00403508 -2.56871e-05
-15.7276 -0.00406002 -2.5926e-05
-15.6794 -0.00408512 -2.61671e-05
-15.6313 -0.00411039 -2.64106e-05
-15.5834 -0.00413581 -2.66564e-05
-15.5356 -0.0041614 -2.69046e-05
-15.488 -0.00418716 -2.71552e-05
-15.4404 -0.00421309 -2.74082e-05
-15.393 -0.0042392 -2.76637e-05
-15.3458 -0.00426547 -2.79217e-05
-15.2986 -0.00429192 -2.81822e-05
-15.2516 -0.00431855 -2.84453e-05
-15.2047 -0.00434536 -2.8711e-05
-15.1579 -0.00437235 -2.89793e-05
-15.1112 -0.00439953 -2.92503e-05
-15.0647 -0.00442689 -2.9524e-05
-15.0182 -0.00445444 -2.98005e-05
-14.9719 -0.00448218 -3.00797e-05
-14.9257 -0.00451011 -3.03618e-05
-14.8796 -0.00453824 -3.06468e-05
-14.8336 -0.00456656 -3.09346e-05
-14.7877 -0.00459509 -3.12254e-05
-14.7419 -0.00462381 -3.15191e-05
-14.6962 -0.00465274 -3.18159e-05
-14.6506 -0.00468188 -3.21157e-05
-14.6052 -0.00471123 -3.24186e-05
-14.5598 -0.00474078 -3.27247e-05
-14.5145 -0.00477056 -3.3034e-05
-14.4693 -0.00480054 -3.33465e-05
-14.4243 -0.00483075 -3.36622e-05
-14.3793 -0.00486117 -3.39813e-05
-14.3344 -0.00489182 -3.43038e-05
-14.2896 -0.0049227 -3.46296e-05
-14.2449 -0.00495381 -3.4959e-05
-14.2003 -0.00498514 -3.52918e-05
-14.1558 -0.00501671 -3.56282e-05
-14.1113 -0.00504852 -3.59682e-05
-14.067 -0.00508057 -3.63118e-05
-14.0227 -0.00511286 -3.66592e-05
-13.9786 -0.00514539 -3.70103e-05
-13.9345 -0.00517818 -3.73652e-05
-13.8905 -0.00521121 -3.7724e-05
-13.8466 -0.0052445 -3.80867e-05
-13.8028 -0.00527804 -3.84534e-05
-13.759 -0.00531184 -3.88241e-05
-13.7153 -0.00534591 -3.91989e-05
-13.6718 -0.00538024 -3.95778e-05
-13.6283 -0.00541484 -3.99609e-05
-13.5848 -0.00544971 -4.03483e-05
-13.5415 -0.00548486 -4.074e-05
-13.4982 -0.00552029 -4.11362e-05
-13.455 -0.00555599 -4.15367e-05
-13.4119 -0.00559199 -4.19418e-05
-13.3689 -0.00562827 -4.23514e-05
-13.3259 -0.00566484 -4.27657e-05
-13.283 -0.0057017 -4.31847e-05
-13.2402 -0.00573887 -4.36085e-05
-13.1974 -0.00577633 -4.40371e-05
-13.1547 -0.00581411 -4.44707e-05
-13.1121 -0.00585219 -4.49092e-05
-13.0696 -0.00589058 -4.53528e-05
-13.0271 -0.00592929 -4.58015e-05
-12.9847 -0.00596832 -4.62555e-05
-12.9424 -0.00600768 -4.67147e-05
-12.9001 -0.00604736 -4.71794e-05
-12.8579 -0.00608738 -4.76494e-05
-12.8158 -0.00612773 -4.8125e-05
-12.7737 -0.00616842 -4.86062e-05
-12.7317 -0.00620945 -4.90931e-05
-12.6898 -0.00625084 -4.95858e-05
-12.6479 -0.00629257 -5.00844e-05
-12.6061 -0.00633466 -5.05889e-05
-12.5643 -0.00637712 -5.10994e-05
-12.5226 -0.00641994 -5.16161e-05
-12.481 -0.00646312 -5.2139e-05
-12.4394 -0.00650669 -5.26683e-05
-12.3979 -0.00655063 -5.3204e-05
-12.3565 -0.00659495 -5.37462e-05
-12.3151 -0.00663967 -5.4295e-05
-12.2738 -0.00668478 -5.48505e-05
-12.2325 -0.00673028 -5.54129e-05
-12.1913 -0.00677619 -5.59822e-05
-12.1501 -0.00682251 -5.65586e-05
-12.109 -0.00686924 -5.71421e-05
-12.068 -0.00691639 -5.77328e-05
-12.027 -0.00696396 -5.8331e-05
-11.986 -0.00701196 -5.89366e-05
-11.9452 -0.0070604 -5.95499e-05
-11.9043 -0.00710927 -6.01709e-05
-11.8636 -0.00715859 -6.07997e-05
-11.8228 -0.00720837 -6.14365e-05
-11.7822 -0.00725859 -6.20815e-05
-11.7415 -0.00730929 -6.27346e-05
-11.701 -0.00736045 -6.33962e-05
-11.6605 -0.00741208 -6.40662e-05
-11.62 -0.0074642 -6.47449e-05
-11.5796 -0.0075168 -6.54324e-05
-11.5392 -0.0075699 -6.61288e-05
-11.4989 -0.0076235 -6.68342e-05
-11.4587 -0.0076776 -6.75489e-05
-11.4184 -0.00773222 -6.82729e-05
-11.3783 -0.00778735 -6.90065e-05
-11.3381 -0.00784302 -6.97498e-05
-11.2981 -0.00789921 -7.05029e-05
-11.2581 -0.00795595 -7.1266e-05
-11.2181 -0.00801324 -7.20393e-05
-11.1781 -0.00807108 -7.28229e-05
-11.1383 -0.00812948 -7.3617e-05
-11.0984 -0.00818845 -7.44219e-05
-11.0586 -0.008248 -7.52376e-05
-11.0189 -0.00830814 -7.60644e-05
-10.9792 -0.00836887 -7.69024e-05
-10.9395 -0.0084302 -7.77518e-05
-10.8999 -0.00849214 -7.86129e-05
-10.8603 -0.0085547 -7.94859e-05
-10.8208 -0.00861789 -8.03708e-05
-10.7813 -0.00868171 -8.1268e-05
-10.7418 -0.00874618 -8.21777e-05
-10.7024 -0.0088113 -8.31001e-05
-10.6631 -0.00887708 -8.40353e-05
-10.6238 -0.00894353 -8.49837e-05
-10.5845 -0.00901066 -8.59454e-05
-10.5452 -0.00907849 -8.69208e-05
-10.506 -0.00914701 -8.79099e-05
-10.4669 -0.00921625 -8.89132e-05
-10.4278 -0.0092862 -8.99307e-05
-10.3887 -0.00935688 -9.09629e-05
-10.3496 -0.00942831 -9.20099e-05
-10.3106 -0.00950048 -9.3072e-05
-10.2717 -0.00957342 -9.41495e-05
-10.2328 -0.00964713 -9.52427e-05
-10.1939 -0.00972162 -9.63518e-05
-10.155 -0.00979692 -9.74772e-05
-10.1162 -0.00987301 -9.86191e-05
-10.0774 -0.00994993 -9.97778e-05
-10.0387 -0.0100277 -0.000100954
-10 -0.0101063 -0.000102147
-9.96134 -0.0101857 -0.000103358
-9.92271 -0.010266 -0.000104588
-9.88412 -0.0103472 -0.000105836
-9.84557 -0.0104293 -0.000107102
-9.80704 -0.0105123 -0.000108388
-9.76856 -0.0105962 -0.000109693
-9.73011 -0.0106811 -0.000111019
-9.69169 -0.0107669 -0.000112364
-9.65331 -0.0108537 -0.000113731
-9.61496 -0.0109414 -0.000115118
-9.57664 -0.0110302 -0.000116527
-9.53836 -0.0111199 -0.000117958
-9.50011 -0.0112107 -0.000119411
-9.46189 -0.0113025 -0.000120887
-9.42371 -0.0113954 -0.000122386
-9.38556 -0.0114894 -0.000123909
-9.34744 -0.0115844 -0.000125456
-9.30935 -0.0116806 -0.000127027
-9.2713 -0.0117778 -0.000128624
-9.23327 -0.0118762 -0.000130247
-9.19528 -0.0119758 -0.000131895
-9.15732 -0.0120766 -0.00013357
-9.11939 -0.0121785 -0.000135273
-9.08149 -0.0122817 -0.000137003
-9.04362 -0.0123861 -0.000138761
-9.00578 -0.0124918 -0.000140549
-8.96797 -0.0125988 -0.000142366
-8.93019 -0.012707 -0.000144213
-8.89244 -0.0128166 -0.000146091
-8.85471 -0.0129275 -0.000148
-8.81702 -0.0130398 -0.000149941
-8.77936 -0.0131535 -0.000151915
-8.74172 -0.0132686 -0.000153923
-8.70412 -0.0133851 -0.000155965
-8.66654 -0.0135031 -0.000158041
-8.62899 -0.0136225 -0.000160153
-8.59146 -0.0137435 -0.000162302
-8.55397 -0.013866 -0.000164487
-8.5165 -0.0139901 -0.000166711
-8.47906 -0.0141158 -0.000168973
-8.44165 -0.014243 -0.000171275
-8.40426 -0.014372 -0.000173618
-8.3669 -0.0145026 -0.000176002
-8.32956 -0.0146349 -0.000178428
-8.29226 -0.0147689 -0.000180898
-8.25497 -0.0149047 -0.000183412
-8.21772 -0.0150423 -0.000185971
-8.18049 -0.0151817 -0.000188576
-8.14328 -0.015323 -0.000191229
-8.1061 -0.0154662 -0.00019393
-8.06895 -0.0156113 -0.000196681
-8.03182 -0.0157583 -0.000199482
-7.99471 -0.0159074 -0.000202335
-7.95763 -0.0160585 -0.000205241
-7.92058 -0.0162117 -0.000208202
-7.88355 -0.016367 -0.000211218
-7.84654 -0.0165244 -0.00021429
-7.80955 -0.016684 -0.000217421
-7.77259 -0.0168459 -0.000220612
-7.73566 -0.01701 -0.000223863
-7.69874 -0.0171765 -0.000227178
-7.66185 -0.0173453 -0.000230556
-7.62498 -0.0175166 -0.000233999
-7.58814 -0.0176903 -0.00023751
-7.55132 -0.0178665 -0.00024109
-7.51452 -0.0180452 -0.00024474
-7.47774 -0.0182265 -0.000248462
-7.44099 -0.0184105 -0.000252258
-7.40425 -0.0185973 -0.00025613
-7.36754 -0.0187867 -0.00026008
-7.33085 -0.018979 -0.00026411
-7.29418 -0.0191742 -0.000268222
-7.25754 -0.0193722 -0.000272417
-7.22091 -0.0195733 -0.000276699
-7.18431 -0.0197774 -0.000281068
-7.14772 -0.0199847 -0.000285529
-7.11116 -0.0201951 -0.000290082
-7.07462 -0.0204087 -0.00029473
-7.0381 -0.0206257 -0.000299477
-7.00159 -0.020846 -0.000304324
-6.96511 -0.0210698 -0.000309274
-6.92865 -0.0212971 -0.00031433
-6.89221 -0.0215281 -0.000319495
-6.85579 -0.0217627 -0.000324771
-6.81938 -0.022001 -0.000330163
-6.783 -0.0222432 -0.000335672
-6.74664 -0.0224893 -0.000341302
-6.71029 -0.0227394 -0.000347057
-6.67397 -0.0229936 -0.00035294
-6.63766 -0.023252 -0.000358955
-6.60137 -0.0235147 -0.000365105
-6.5651 -0.0237818 -0.000371394
-6.52885 -0.0240533 -0.000377826
-6.49262 -0.0243294 -0.000384406
-6.4564 -0.0246102 -0.000391137
-6.42021 -0.0248957 -0.000398024
-6.38403 -0.0251862 -0.000405072
-6.34786 -0.0254817 -0.000412285
-6.31172 -0.0257823 -0.000419668
-6.27559 -0.0260881 -0.000427226
-6.23949 -0.0263994 -0.000434964
-6.20339 -0.0267161 -0.000442889
-6.16732 -0.0270385 -0.000451005
-6.13126 -0.0273666 -0.000459319
-6.09522 -0.0277007 -0.000467836
-6.05919 -0.0280408 -0.000476562
-6.02319 -0.0283871 -0.000485505
-5.9872 -0.0287397 -0.000494672
-5.95122 -0.0290989 -0.000504068
-5.91526 -0.0294647 -0.000513702
-5.87932 -0.0298374 -0.000523581
-5.84339 -0.0302172 -0.000533713
-5.80748 -0.0306041 -0.000544106
-5.77158 -0.0309984 -0.000554769
-5.7357 -0.0314003 -0.000565711
-5.69984 -0.0318099 -0.00057694
-5.66399 -0.0322276 -0.000588467
-5.62815 -0.0326534 -0.000600301
-5.59233 -0.0330876 -0.000612453
-5.55653 -0.0335305 -0.000624934
-5.52074 -0.0339822 -0.000637754
-5.48497 -0.034443 -0.000650926
-5.4492 -0.0349132 -0.000664462
-5.41346 -0.035393 -0.000678375
-5.37773 -0.0358827 -0.000692678
-5.34201 -0.0363826 -0.000707385
-5.30631 -0.0368929 -0.00072251
-5.27062 -0.0374139 -0.000738068
-5.23494 -0.037946 -0.000754076
-5.19928 -0.0384895 -0.00077055
-5.16363 -0.0390446 -0.000787506
-5.128 -0.0396118 -0.000804964
-5.09237 -0.0401914 -0.000822941
-5.05677 -0.0407838 -0.000841458
-5.02117 -0.0413893 -0.000860536
-4.98559 -0.0420084 -0.000880195
-4.95002 -0.0426414 -0.000900458
-4.91446 -0.0432888 -0.000921349
-4.87892 -0.0439511 -0.000942893
-4.84339 -0.0446286 -0.000965116
-4.80787 -0.045322 -0.000988046
-4.77237 -0.0460316 -0.00101171
-4.73687 -0.046758 -0.00103614
-4.70139 -0.0475018 -0.00106136
-4.66592 -0.0482635 -0.00108742
-4.63046 -0.0490438 -0.00111434
-4.59502 -0.0498431 -0.00114216
-4.55958 -0.0506622 -0.00117091
-4.52416 -0.0515017 -0.00120065
-4.48875 -0.0523624 -0.00123141
-4.45335 -0.0532449 -0.00126324
-4.41797 -0.05415 -0.00129619
-4.38259 -0.0550785 -0.0013303
-4.34722 -0.0560313 -0.00136562
-4.31187 -0.0570091 -0.00140222
-4.27653 -0.058013 -0.00144015
-4.24119 -0.0590438 -0.00147948
-4.20587 -0.0601026 -0.00152027
-4.17056 -0.0611903 -0.00156258
-4.13526 -0.0623082 -0.0016065
-4.09997 -0.0634572 -0.0016521
-4.06469 -0.0646387 -0.00169947
-4.02942 -0.0658538 -0.00174868
-3.99416 -0.067104 -0.00179984
-3.95891 -0.0683905 -0.00185304
-3.92367 -0.0697149 -0.00190839
-3.88844 -0.0710786 -0.001966
-3.85322 -0.0724833 -0.00202599
-3.81801 -0.0739306 -0.00208849
-3.7828 -0.0754225 -0.00215362
-3.74761 -0.0769606 -0.00222154
-3.71243 -0.0785471 -0.00229239
-3.67726 -0.0801841 -0.00236635
-3.64209 -0.0818736 -0.00244358
-3.60694 -0.0836182 -0.00252427
-3.57179 -0.0854202 -0.00260863
-3.53665 -0.0872823 -0.00269686
-3.50152 -0.0892072 -0.00278921
-3.4664 -0.0911979 -0.00288591
-3.43129 -0.0932575 -0.00298724
-3.39619 -0.0953893 -0.00309348
-3.36109 -0.0975968 -0.00320494
-3.32601 -0.0998838 -0.00332196
-3.29093 -0.102254 -0.00344488
-3.25586 -0.104712 -0.0035741
-3.2208 -0.107263 -0.00371005
-3.18574 -0.10991 -0.00385316
-3.1507 -0.112659 -0.00400395
-3.11566 -0.115516 -0.00416294
-3.08063 -0.118487 -0.00433071
-3.0456 -0.121577 -0.0045079
-3.01059 -0.124794 -0.0046952
-2.97558 -0.128145 -0.00489336
-2.94058 -0.131638 -0.00510321
-2.90558 -0.13528 -0.00532565
-2.87059 -0.139082 -0.00556167
-2.83561 -0.143052 -0.00581236
-2.80064 -0.147202 -0.0060789
-2.76567 -0.151543 -0.00636264
-2.73071 -0.156087 -0.00666501
-2.69576 -0.160848 -0.00698763
-2.66081 -0.16584 -0.00733229
-2.62587 -0.171079 -0.00770098
-2.59094 -0.176583 -0.00809591
-2.55601 -0.18237 -0.00851955
-2.52109 -0.188462 -0.00897466
-2.48617 -0.19488 -0.00946434
-2.45126 -0.201651 -0.00999208
-2.41636 -0.208802 -0.0105618
-2.38146 -0.216362 -0.011178
-2.34657 -0.224366 -0.0118456
-2.31168 -0.232852 -0.0125704
-2.2768 -0.24186 -0.0133591
-2.24192 -0.251438 -0.014219
-2.20705 -0.261636 -0.0151588
-2.17219 -0.272514 -0.0161884
-2.13733 -0.284137 -0.0173196
-2.10247 -0.296579 -0.0185656
-2.06762 -0.309924 -0.0199423
-2.03278 -0.324267 -0.0214682
-1.99794 -0.339718 -0.0231651
-1.9631 -0.356403 -0.0250593
-1.92827 -0.374467 -0.0271817
-1.89345 -0.394076 -0.02957
-1.85862 -0.415428 -0.0322697
-1.82381 -0.438751 -0.0353364
-1.78899 -0.464316 -0.0388388
-1.75419 -0.492447 -0.042862
-1.71938 -0.523528 -0.0475133
-1.68458 -0.558026 -0.0529286
-1.64979 -0.596507 -0.0592825
-1.61499 -0.639669 -0.0668025
-1.58021 -0.688381 -0.0757886
-1.54542 -0.743734 -0.0866436
-1.51064 -0.807121 -0.099918
-1.47586 -0.880345 -0.116379
-1.44109 -0.965777 -0.137124
-1.40632 -1.0666 -0.163758
-1.37155 -1.18716 -0.198714
-1.33679 -1.33355 -0.245805
-1.30203 -1.51453 -0.311274
-1.26727 -1.74301 -0.405886
-1.23251 -2.03854 -0.549392
-1.19776 -2.43103 -0.780907
-1.16301 -2.96431 -1.18538
-1.12827 -3.68334 -1.96746
-1.09352 -4.47929 -3.65447
-1.05878 -4.02529 -7.19183
-1.02405 1.2285 -9.60812
-0.989309 4.97742 -5.93069
-0.954576 4.73767 -3.00402
-0.919844 3.92335 -1.6735
-0.885115 3.26285 -1.0376
-0.850388 2.77809 -0.697708
-0.815663 2.41992 -0.49787
-0.78094 2.14873 -0.371332
-0.746219 1.93818 -0.286442
-0.711499 1.77103 -0.226825
-0.676781 1.63581 -0.183375
-0.642065 1.52471 -0.150722
-0.60735 1.43223 -0.125542
-0.572637 1.35443 -0.105689
-0.537925 1.28842 -0.0897298
-0.503214 1.23203 -0.0766784
-0.468504 1.18361 -0.0658376
-0.433796 1.14189 -0.0567032
-0.399089 1.10588 -0.048903
-0.364382 1.07479 -0.0421569
-0.329676 1.04798 -0.0362505
-0.294972 1.02496 -0.0310165
-0.260267 1.00532 -0.0263226
-0.225564 0.988742 -0.0220623
-0.190861 0.974954 -0.0181483
-0.156158 0.963752 -0.0145075
-0.121456 0.954972 -0.0110779
-0.0867541 0.94849 -0.00780522
-0.0520524 0.944217 -0.00464082
-0.0173508 0.942095 -0.00153996
0.0173508 0.942095 0.00153996
0.0520524 0.944217 0.00464082
0.0867541 0.94849 0.00780522
0.121456 0.954972 0.0110779
0.156158 0.963752 0.0145075
0.190861 0.974954 0.0181483
0.225564 0.988742 0.0220623
0.260267 1.00532 0.0263226
0.294972 1.02496 0.0310165
0.329676 1.04798 0.0362505
0.364382 1.07479 0.0421569
0.399089 1.10588 0.048903
0.433796 1.14189 0.0567032
0.468504 1.18361 0.0658376
0.503214 1.23203 0.0766784
0.537925 1.28842 0.0897298
0.572637 1.35443 0.105689
0.60735 1.43223 0.125542
0.642065 1.52471 0.150722
0.676781 1.63581 0.183375
0.711499 1.77103 0.226825
0.746219 1.93818 0.286442
0.78094 2.14873 0.371332
0.815663 2.41992 0.49787
0.850388 2.77809 0.697708
0.885115 3.26285 1.0376
0.919844 3.92335 1.6735
0.954576 4.73767 3.00402
0.989309 4.97742 5.93069
1.02405 1.2285 9.60812
1.05878 -4.02529 7.19183
1.09352 -4.47929 3.65447
1.12827 -3.68334 1.96746
1.16301 -2.96431 1.18538
1.19776 -2.43103 0.780907
1.23251 -2.03854 0.549392
1.26727 -1.74301 0.405886
1.30203 -1.51453 0.311274
1.33679 -1.33355 0.245805
1.37155 -1.18716 0.198714
1.40632 -1.0666 0.163758
1.44109 -0.965777 0.137124
1.47586 -0.880345 0.116379
1.51064 -0.807121 0.099918
1.54542 -0.743734 0.0866436
1.58021 -0.688381 0.0757886
1.61499 -0.639669 0.0668025
1.64979 -0.596507 0.0592825
1.68458 -0.558026 0.0529286
1.71938 -0.523528 0.0475133
1.75419 -0.492447 0.042862
1.78899 -0.464316 0.0388388
1.82381 -0.438751 0.0353364
1.85862 -0.415428 0.0322697
1.89345 -0.394076 0.02957
1.92827 -0.374467 0.0271817
1.9631 -0.356403 0.0250593
1.99794 -0.339718 0.0231651
2.03278 -0.324267 0.0214682
2.06762 -0.309924 0.0199423
2.10247 -0.296579 0.0185656
2.13733 -0.284137 0.0173196
2.17219 -0.272514 0.0161884
2.20705 -0.261636 0.0151588
2.24192 -0.251438 0.014219
2.2768 -0.24186 0.0133591
2.31168 -0.232852 0.0125704
2.34657 -0.224366 0.0118456
2.38146 -0.216362 0.011178
2.41636 -0.208802 0.0105618
2.45126 -0.201651 0.00999208
2.48617 -0.19488 0.00946434
2.52109 -0.188462 0.00897466
2.55601 -0.18237 0.00851955
2.59094 -0.176583 0.00809591
2.62587 -0.171079 0.00770098
2.66081 -0.16584 0.00733229
2.69576 -0.160848 0.00698763
2.73071 -0.156087 0.00666501
2.76567 -0.151543 0.00636264
2.80064 -0.147202 0.0060789
2.83561 -0.143052 0.00581236
2.87059 -0.139082 0.00556167
2.90558 -0.13528 0.00532565
2.94058 -0.131638 0.00510321
2.97558 -0.128145 0.00489336
3.01059 -0.124794 0.0046952
3.0456 -0.121577 0.0045079
3.08063 -0.118487 0.00433071
3.11566 -0.115516 0.00416294
3.1507 -0.112659 0.00400395
3.18574 -0.10991 0.00385316
3.2208 -0.107263 0.00371005
3.25586 -0.104712 0.0035741
3.29093 -0.102254 0.00344488
3.32601 -0.0998838 0.00332196
3.36109 -0.0975968 0.00320494
3.39619 -0.0953893 0.00309348
3.43129 -0.0932575 0.00298724
3.4664 -0.0911979 0.00288591
3.50152 -0.0892072 0.00278921
3.53665 -0.0872823 0.00269686
3.57179 -0.0854202 0.00260863
3.60694 -0.0836182 0.00252427
3.64209 -0.0818736 0.00244358
3.67726 -0.0801841 0.00236635
3.71243 -0.0785471 0.00229239
3.74761 -0.0769606 0.00222154
3.7828 -0.0754225 0.00215362
3.81801 -0.0739306 0.00208849
3.85322 -0.0724833 0.00202599
3.88844 -0.0710786 0.001966
3.92367 -0.0697149 0.00190839
3.95891 -0.0683905 0.00185304
3.99416 -0.067104 0.00179984
4.02942 -0.0658538 0.00174868
4.06469 -0.0646387 0.00169947
4.09997 -0.0634572 0.0016521
4.13526 -0.0623082 0.0016065
4.17056 -0.0611903 0.00156258
4.20587 -0.0601026 0.00152027
4.24119 -0.0590438 0.00147948
4.27653 -0.058013 0.00144015
4.31187 -0.0570091 0.00140222
4.34722 -0.0560313 0.00136562
4.38259 -0.0550785 0.0013303
4.41797 -0.05415 0.00129619
4.45335 -0.0532449 0.00126324
4.48875 -0.0523624 0.00123141
4.52416 -0.0515017 0.00120065
4.55958 -0.0506622 0.00117091
4.59502 -0.0498431 0.00114216
4.63046 -0.0490438 0.00111434
4.66592 -0.0482635 0.00108742
4.70139 -0.0475018 0.00106136
4.73687 -0.046758 0.00103614
4.77237 -0.0460316 0.00101171
4.80787 -0.045322 0.000988046
4.84339 -0.0446286 0.000965116
4.87892 -0.0439511 0.000942893
4.91446 -0.0432888 0.000921349
4.95002 -0.0426414 0.000900458
4.98559 -0.0420084 0.000880195
5.02117 -0.0413893 0.000860536
5.05677 -0.0407838 0.000841458
5.09237 -0.0401914 0.000822941
5.128 -0.0396118 0.000804964
5.16363 -0.0390446 0.000787506
5.19928 -0.0384895 0.00077055
5.23494 -0.037946 0.000754076
5.27062 -0.0374139 0.000738068
5.30631 -0.0368929 0.00072251
5.34201 -0.0363826 0.000707385
5.37773 -0.0358827 0.000692678
5.41346 -0.035393 0.000678375
5.4492 -0.0349132 0.000664462
5.48497 -0.034443 0.000650926
5.52074 -0.0339822 0.000637754
5.55653 -0.0335305 0.000624934
5.59233 -0.0330876 0.000612453
5.62815 -0.0326534 0.000600301
5.66399 -0.0322276 0.000588467
5.69984 -0.0318099 0.00057694
5.7357 -0.0314003 0.000565711
5.77158 -0.0309984 0.000554769
5.80748 -0.0306041 0.000544106
5.84339 -0.0302172 0.000533713
5.87932 -0.0298374 0.000523581
5.91526 -0.0294647 0.000513702
5.95122 -0.0290989 0.000504068
5.9872 -0.0287397 0.000494672
6.02319 -0.0283871 0.000485505
6.05919 -0.0280408 0.000476562
6.09522 -0.0277007 0.000467836
6.13126 -0.0273666 0.000459319
6.16732 -0.0270385 0.000451005
6.20339 -0.0267161 0.000442889
6.23949 -0.0263994 0.000434964
6.27559 -0.0260881 0.000427226
6.31172 -0.0257823 0.000419668
6.34786 -0.0254817 0.000412285
6.38403 -0.0251862 0.000405072
6.42021 -0.0248957 0.000398024
6.4564 -0.0246102 0.000391137
6.49262 -0.0243294 0.000384406
6.52885 -0.0240533 0.000377826
6.5651 -0.0237818 0.000371394
6.60137 -0.0235147 0.000365105
6.63766 -0.023252 0.000358955
6.67397 -0.0229936 0.00035294
6.71029 -0.0227394 0.000347057
6.74664 -0.0224893 0.000341302
6.783 -0.0222432 0.000335672
6.81938 -0.022001 0.000330163
6.85579 -0.0217627 0.000324771
6.89221 -0.0215281 0.000319495
6.92865 -0.0212971 0.00031433
6.96511 -0.0210698 0.000309274
7.00159 -0.020846 0.000304324
7.0381 -0.0206257 0.000299477
7.07462 -0.0204087 0.00029473
7.11116 -0.0201951 0.000290082
7.14772 -0.0199847 0.000285529
7.18431 -0.0197774 0.000281068
7.22091 -0.0195733 0.000276699
7.25754 -0.0193722 0.000272417
7.29418 -0.0191742 0.000268222
7.33085 -0.018979 0.00026411
7.36754 -0.0187867 0.00026008
7.40425 -0.0185973 0.00025613
7.44099 -0.0184105 0.000252258
7.47774 -0.0182265 0.000248462
7.51452 -0.0180452 0.00024474
7.55132 -0.0178665 0.00024109
7.58814 -0.0176903 0.00023751
7.62498 -0.0175166 0.000233999
7.66185 -0.0173453 0.000230556
7.69874 -0.0171765 0.000227178
7.73566 -0.01701 0.000223863
7.77259 -0.0168459 0.000220612
7.80955 -0.016684 0.000217421
7.84654 -0.0165244 0.00021429
7.88355 -0.016367 0.000211218
7.92058 -0.0162117 0.000208202
7.95763 -0.0160585 0.000205241
7.99471 -0.0159074 0.000202335
8.03182 -0.0157583 0.000199482
8.06895 -0.0156113 0.000196681
8.1061 -0.0154662 0.00019393
8.14328 -0.015323 0.000191229
8.18049 -0.0151817 0.000188576
8.21772 -0.0150423 0.000185971
8.25497 -0.0149047 0.000183412
8.29226 -0.0147689 0.000180898
8.32956 -0.0146349 0.000178428
8.3669 -0.0145026 0.000176002
8.40426 -0.014372 0.000173618
8.44165 -0.014243 0.000171275
8.47906 -0.0141158 0.000168973
8.5165 -0.0139901 0.000166711
8.55397 -0.013866 0.000164487
8.59146 -0.0137435 0.000162302
8.62899 -0.0136225 0.000160153
8.66654 -0.0135031 0.000158041
8.70412 -0.0133851 0.000155965
8.74172 -0.0132686 0.000153923
8.77936 -0.0131535 0.000151915
8.81702 -0.0130398 0.000149941
8.85471 -0.0129275 0.000148
8.89244 -0.0128166 0.000146091
8.93019 -0.012707 0.000144213
8.96797 -0.0125988 0.000142366
9.00578 -0.0124918 0.000140549
9.04362 -0.0123861 0.000138761
9.08149 -0.0122817 0.000137003
9.11939 -0.0121785 0.000135273
9.15732 -0.0120766 0.00013357
9.19528 -0.0119758 0.000131895
9.23327 -0.0118762 0.000130247
9.2713 -0.0117778 0.000128624
9.30935 -0.0116806 0.000127027
9.34744 -0.0115844 0.000125456
9.38556 -0.0114894 0.000123909
9.42371 -0.0113954 0.000122386
9.46189 -0.0113025 0.000120887
9.50011 -0.0112107 0.000119411
9.53836 -0.0111199 0.000117958
9.57664 -0.0110302 0.000116527
9.61496 -0.0109414 0.000115118
9.65331 -0.0108537 0.000113731
9.69169 -0.0107669 0.000112364
9.73011 -0.0106811 0.000111019
9.76856 -0.0105962 0.000109693
9.80704 -0.0105123 0.000108388
9.84557 -0.0104293 0.000107102
9.88412 -0.0103472 0.000105836
9.92271 -0.010266 0.000104588
9.96134 -0.0101857 0.000103358
10 -0.0101063 0.000102147
10.0387 -0.0100277 0.000100954
10.0774 -0.00994993 9.97778e-05
10.1162 -0.00987301 9.86191e-05
10.155 -0.00979692 9.74772e-05
10.1939 -0.00972162 9.63518e-05
10.2328 -0.00964713 9.52427e-05
10.2717 -0.00957342 9.41495e-05
10.3106 -0.00950048 9.3072e-05
10.3496 -0.00942831 9.20099e-05
10.3887 -0.00935688 9.09629e-05
10.4278 -0.0092862 8.99307e-05
10.4669 -0.00921625 8.89132e-05
10.506 -0.00914701 8.79099e-05
10.5452 -0.00907849 8.69208e-05
10.5845 -0.00901066 8.59454e-05
10.6238 -0.00894353 8.49837e-05
10.6631 -0.00887708 8.40353e-05
10.7024 -0.0088113 8.31001e-05
10.7418 -0.00874618 8.21777e-05
10.7813 -0.00868171 8.1268e-05
10.8208 -0.00861789 8.03708e-05
10.8603 -0.0085547 7.94859e-05
10.8999 -0.00849214 7.86129e-05
10.9395 -0.0084302 7.77518e-05
10.9792 -0.00836887 7.69024e-05
11.0189 -0.00830814 7.60644e-05
11.0586 -0.008248 7.52376e-05
11.0984 -0.00818845 7.44219e-05
11.1383 -0.00812948 7.3617e-05
11.1781 -0.00807108 7.28229e-05
11.2181 -0.00801324 7.20393e-05
11.2581 -0.00795595 7.1266e-05
11.2981 -0.00789921 7.05029e-05
11.3381 -0.00784302 6.97498e-05
11.3783 -0.00778735 6.90065e-05
11.4184 -0.00773222 6.82729e-05
11.4587 -0.0076776 6.75489e-05
11.4989 -0.0076235 6.68342e-05
11.5392 -0.0075699 6.61288e-05
11.5796 -0.0075168 6.54324e-05
11.62 -0.0074642 6.47449e-05
11.6605 -0.00741208 6.40662e-05
11.701 -0.00736045 6.33962e-05
11.7415 -0.00730929 6.27346e-05
11.7822 -0.00725859 6.20815e-05
11.8228 -0.00720837 6.14365e-05
11.8636 -0.00715859 6.07997e-05
11.9043 -0.00710927 6.01709e-05
11.9452 -0.0070604 5.95499e-05
11.986 -0.00701196 5.89366e-05
12.027 -0.00696396 5.8331e-05
12.068 -0.00691639 5.77328e-05
12.109 -0.00686924 5.71421e-05
12.1501 -0.00682251 5.65586e-05
12.1913 -0.00677619 5.59822e-05
12.2325 -0.00673028 5.54129e-05
12.2738 -0.00668478 5.48505e-05
12.3151 -0.00663967 5.4295e-05
12.3565 -0.00659495 5.37462e-05
12.3979 -0.00655063 5.3204e-05
12.4394 -0.00650669 5.26683e-05
12.481 -0.00646312 5.2139e-05
12.5226 -0.00641994 5.16161e-05
12.5643 -0.00637712 5.10994e-05
12.6061 -0.00633466 5.05889e-05
12.6479 -0.00629257 5.00844e-05
12.6898 -0.00625084 4.95858e-05
12.7317 -0.00620945 4.90931e-05
12.7737 -0.00616842 4.86062e-05
12.8158 -0.00612773 4.8125e-05
12.8579 -0.00608738 4.76494e-05
12.9001 -0.00604736 4.71794e-05
12.9424 -0.00600768 4.67147e-05
12.9847 -0.00596832 4.62555e-05
13.0271 -0.00592929 4.58015e-05
13.0696 -0.00589058 4.53528e-05
13.1121 -0.00585219 4.49092e-05
13.1547 -0.00581411 4.44707e-05
13.1974 -0.00577633 4.40371e-05
13.2402 -0.00573887 4.36085e-05
13.283 -0.0057017 4.31847e-05
13.3259 -0.00566484 4.27657e-05
13.3689 -0.00562827 4.23514e-05
13.4119 -0.00559199 4.19418e-05
13.455 -0.00555599 4.15367e-05
13.4982 -0.00552029 4.11362e-05
13.5415 -0.00548486 4.074e-05
13.5848 -0.00544971 4.03483e-05
13.6283 -0.00541484 3.99609e-05
13.6718 -0.00538024 3.95778e-05
13.7153 -0.00534591 3.91989e-05
13.759 -0.00531184 3.88241e-05
13.8028 -0.00527804 3.84534e-05
13.8466 -0.0052445 3.80867e-05
13.8905 -0.00521121 3.7724e-05
13.9345 -0.00517818 3.73652e-05
13.9786 -0.00514539 3.70103e-05
14.0227 -0.00511286 3.66592e-05
14.067 -0.00508057 3.63118e-05
14.1113 -0.00504852 3.59682e-05
14.1558 -0.00501671 3.56282e-05
14.2003 -0.00498514 3.52918e-05
14.2449 -0.00495381 3.4959e-05
14.2896 -0.0049227 3.46296e-05
14.3344 -0.00489182 3.43038e-05
14.3793 -0.00486117 3.39813e-05
14.4243 -0.00483075 3.36622e-05
14.4693 -0.00480054 3.33465e-05
14.5145 -0.00477056 3.3034e-05
14.5598 -0.00474078 3.27247e-05
14.6052 -0.00471123 3.24186e-05
14.6506 -0.00468188 3.21157e-05
14.6962 -0.00465274 3.18159e-05
14.7419 -0.00462381 3.15191e-05
14.7877 -0.00459509 3.12254e-05
14.8336 -0.00456656 3.09346e-05
14.8796 -0.00453824 3.06468e-05
14.9257 -0.00451011 3.03618e-05
14.9719 -0.00448218 3.00797e-05
15.0182 -0.00445444 2.98005e-05
15.0647 -0.00442689 2.9524e-05
15.1112 -0.00439953 2.92503e-05
15.1579 -0.00437235 2.89793e-05
15.2047 -0.00434536 2.8711e-05
15.2516 -0.00431855 2.84453e-05
15.2986 -0.00429192 2.81822e-05
15.3458 -0.00426547 2.79217e-05
15.393 -0.0042392 2.76637e-05
15.4404 -0.00421309 2.74082e-05
15.488 -0.00418716 2.71552e-05
15.5356 -0.0041614 2.69046e-05
15.5834 -0.00413581 2.66564e-05
15.6313 -0.00411039 2.64106e-05
15.6794 -0.00408512 2.61671e-05
15.7276 -0.00406002 2.5926e-05
15.7759 -0.00403508 2.56871e-05
15.8243 -0.0040103 2.54505e-05
15.873 -0.00398567 2.52161e-05
15.9217 -0.0039612 2.49839e-05
15.9706 -0.00393688 2.47538e-05
16.0197 -0.00391271 2.45259e-05
16.0689 -0.00388869 2.43001e-05
16.1182 -0.00386481 2.40763e-05
16.1677 -0.00384108 2.38546e-05
16.2174 -0.0038175 2.3635e-05
16.2672 -0.00379405 2.34173e-05
16.3172 -0.00377075 2.32016e-05
16.3674 -0.00374758 2.29878e-05
16.4177 -0.00372455 2.27759e-05
16.4682 -0.00370165 2.25659e-05
16.5189 -0.00367889 2.23578e-05
16.5697 -0.00365626 2.21516e-05
16.6208 -0.00363375 2.19471e-05
16.672 -0.00361138 2.17444e-05
16.7234 -0.00358912 2.15435e-05
16.775 -0.003567 2.13443e-05
16.8268 -0.00354499 2.11469e-05
16.8787 -0.00352311 2.09511e-05
16.9309 -0.00350134 2.0757e-05
16.9833 -0.00347969 2.05646e-05
17.0359 -0.00345816 2.03737e-05
17.0887 -0.00343674 2.01845e-05
17.1418 -0.00341543 1.99968e-05
17.195 -0.00339423 1.98107e-05
17.2485 -0.00337314 1.96262e-05
17.3022 -0.00335216 1.94431e-05
17.3562 -0.00333128 1.92615e-05
17.4104 -0.0033105 1.90814e-05
17.4648 -0.00328982 1.89027e-05
17.5195 -0.00326925 1.87254e-05
17.5744 -0.00324877 1.85495e-05
17.6296 -0.00322839 1.83751e-05
17.6851 -0.0032081 1.82019e-05
17.7408 -0.0031879 1.80301e-05
17.7969 -0.0031678 1.78596e-05
17.8532 -0.00314778 1.76904e-05
17.9098 -0.00312784 1.75224e-05
17.9667 -0.003108 1.73557e-05
18.0239 -0.00308823 1.71903e-05
18.0815 -0.00306855 1.7026e-05
18.1393 -0.00304894 1.68629e-05
18.1975 -0.00302941 1.67009e-05
18.256 -0.00300995 1.65401e-05
18.3149 -0.00299057 1.63804e-05
18.3742 -0.00297125 1.62218e-05
18.4338 -0.002952 1.60643e-05
18.4938 -0.00293282 1.59078e-05
18.5542 -0.0029137 1.57523e-05
18.615 -0.00289464 1.55978e-05
18.6762 -0.00287564 1.54443e-05
18.7379 -0.00285669 1.52918e-05
18.8 -0.00283779 1.51402e-05
18.8625 -0.00281895 1.49894e-05
18.9255 -0.00280015 1.48396e-05
18.9891 -0.00278139 1.46906e-05
19.0531 -0.00276267 1.45424e-05
19.1177 -0.00274399 1.4395e-05
19.1828 -0.00272534 1.42484e-05
19.2484 -0.00270672 1.41024e-05
19.3147 -0.00268813 1.39572e-05
19.3816 -0.00266956 1.38127e-05
19.4491 -0.002651 1.36688e-05
19.5173 -0.00263246 1.35255e-05
19.5862 -0.00261392 1.33828e-05
19.6558 -0.00259539 1.32406e-05
19.7262 -0.00257685 1.30988e-05
19.7974 -0.0025583 1.29575e-05
19.8694 -0.00253974 1.28166e-05
19.9423 -0.00252115 1.2676e-05
20.0162 -0.00250253 1.25357e-05
20.091 -0.00248387 1.23957e-05
20.1669 -0.00246516 1.22557e-05
20.244 -0.00244639 1.21159e-05
20.3222 -0.00242755 1.19761e-05
20.4016 -0.00240862 1.18362e-05
20.4825 -0.0023896 1.16961e-05
20.5648 -0.00237046 1.15558e-05
20.6487 -0.00235118 1.1415e-05
20.7344 -0.00233175 1.12737e-05
20.8219 -0.00231214 1.11316e-05
20.9115 -0.00229232 1.09887e-05
21.0034 -0.00227226 1.08446e-05
21.0979 -0.00225191 1.06992e-05
21.1952 -0.00223122 1.05519e-05
21.2959 -0.00221013 1.04026e-05
21.4004 -0.00218855 1.02505e-05
21.5093 -0.00216638 1.0095e-05
21.6237 -0.00214347 9.93515e-06
21.7448 -0.0021196 9.76956e-06
21.8747 -0.00209446 9.59613e-06
22.0165 -0.0020675 9.4113e-06
22.1768 -0.00203766 9.20812e-06
22.3723 -0.00200213 8.96819e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1ClassicOneLoop/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.4
#Lambda=0.5
#Beta=4
#Nc=1
#QUANTUM=0

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=1024 aX=2 aP=0.5

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1ClassicOneLoop/SigmaAOneLoop.txt <==
-22.3723 -0.0624986 7.46993e-19
-22.1768 -0.0624986 7.46993e-19
-22.0165 -0.0624986 7.46993e-19
-21.8747 -0.0624986 7.46993e-19
-21.7448 -0.0624986 7.46993e-19
-21.6237 -0.0624986 7.46993e-19
-21.5093 -0.0624986 7.46993e-19
-21.4004 -0.0624986 7.46993e-19
-21.2959 -0.0624986 7.46993e-19
-21.1952 -0.0624986 7.46993e-19
-21.0979 -0.0624986 7.46993e-19
-21.0034 -0.0624986 7.46993e-19
-20.9115 -0.0624986 7.46993e-19
-20.8219 -0.0624986 7.46993e-19
-20.7344 -0.0624986 7.46993e-19
-20.6487 -0.0624986 7.46993e-19
-20.5648 -0.0624986 7.46993e-19
-20.4825 -0.0624986 7.46993e-19
-20.4016 -0.0624986 7.46993e-19
-20.3222 -0.0624986 7.46993e-19
-20.244 -0.0624986 7.46993e-19
-20.1669 -0.0624986 7.46993e-19
-20.091 -0.0624986 7.46993e-19
-20.0162 -0.0624986 7.46993e-19
-19.9423 -0.0624986 7.46993e-19
-19.8694 -0.0624986 7.46993e-19
-19.7974 -0.0624986 7.46993e-19
-19.7262 -0.0624986 7.46993e-19
-19.6558 -0.0624986 7.46993e-19
-19.5862 -0.0624986 7.46993e-19
-19.5173 -0.0624986 7.46993e-19
-19.4491 -0.0624986 7.46993e-19
-19.3816 -0.0624986 7.46993e-19
-19.3147 -0.0624986 7.46993e-19
-19.2484 -0.0624986 7.46993e-19
-19.1828 -0.0624986 7.46993e-19
-19.1177 -0.0624986 7.46993e-19
-19.0531 -0.0624986 7.46993e-19
-18.9891 -0.0624986 7.46993e-19
-18.9255 -0.0624986 7.46993e-19
-18.8625 -0.0624986 7.46993e-19
-18.8 -0.0624986 7.46993e-19
-18.7379 -0.0624986 7.46993e-19
-18.6762 -0.0624986 7.46993e-19
-18.615 -0.0624986 7.46993e-19
-18.5542 -0.0624986 7.46993e-19
-18.4938 -0.0624986 7.46993e-19
-18.4338 -0.0624986 7.46993e-19
-18.3742 -0.0624986 7.46993e-19
-18.3149 -0.0624986 7.46993e-19
-18.256 -0.0624986 7.46993e-19
-18.1975 -0.0624986 7.46993e-19
-18.1393 -0.0624986 7.46993e-19
-18.0815 -0.0624986 7.46993e-19
-18.0239 -0.0624986 7.46993e-19
-17.9667 -0.0624986 7.46993e-19
-17.9098 -0.0624986 7.46993e-19
-17.8532 -0.0624986 7.46993e-19
-17.7969 -0.0624986 7.46993e-19
-17.7408 -0.0624986 7.46993e-19
-17.6851 -0.0624986 7.46993e-19
-17.6296 -0.0624986 7.46993e-19
-17.5744 -0.0624986 7.46993e-19
-17.5195 -0.0624986 7.46993e-19
-17.4648 -0.0624986 7.46993e-19
-17.4104 -0.0624986 7.46993e-19
-17.3562 -0.0624986 7.46993e-19
-17.3022 -0.0624986 7.46993e-19
-17.2485 -0.0624986 7.46993e-19
-17.195 -0.0624986 7.46993e-19
-17.1418 -0.0624986 7.46993e-19
-17.0887 -0.0624986 7.46993e-19
-17.0359 -0.0624986 7.46993e-19
-16.9833 -0.0624986 7.46993e-19
-16.9309 -0.0624986 7.46993e-19
-16.8787 -0.0624986 7.46993e-19
-16.8268 -0.0624986 7.46993e-19
-16.775 -0.0624986 7.46993e-19
-16.7234 -0.0624986 7.46993e-19
-16.672 -0.0624986 7.46993e-19
-16.6208 -0.0624986 7.46993e-19
-16.5697 -0.0624986 7.46993e-19
-16.5189 -0.0624986 7.46993e-19
-16.4682 -0.0624986 7.46993e-19
-16.4177 -0.0624986 7.46993e-19
-16.3674 -0.0624986 7.46993e-19
-16.3172 -0.0624986 7.46993e-19
-16.2672 -0.0624986 7.46993e-19
-16.2174 -0.0624986 7.46993e-19
-16.1677 -0.0624986 7.46993e-19
-16.1182 -0.0624986 7.46993e-19
-16.0689 -0.0624986 7.46993e-19
-16.0197 -0.0624986 7.46993e-19
-15.9706 -0.0624986 7.46993e-19
-15.9217 -0.0624986 7.46993e-19
-15.873 -0.0624986 7.46993e-19
-15.8243 -0.0624986 7.46993e-19
-15.7759 -0.0624986 7.46993e-19
-15.7276 -0.0624986 7.46993e-19
-15.6794 -0.0624986 7.46993e-19
-15.6313 -0.0624986 7.46993e-19
-15.5834 -0.0624986 7.46993e-19
-15.5356 -0.0624986 7.46993e-19
-15.488 -0.0624986 7.46993e-19
-15.4404 -0.0624986 7.46993e-19
-15.393 -0.0624986 7.46993e-19
-15.3458 -0.0624986 7.46993e-19
-15.2986 -0.0624986 7.46993e-19
-15.2516 -0.0624986 7.46993e-19
-15.2047 -0.0624986 7.46993e-19
-15.1579 -0.0624986 7.46993e-19
-15.1112 -0.0624986 7.46993e-19
-15.0647 -0.0624986 7.46993e-19
-15.0182 -0.0624986 7.46993e-19
-14.9719 -0.0624986 7.46993e-19
-14.9257 -0.0624986 7.46993e-19
-14.8796 -0.0624986 7.46993e-19
-14.8336 -0.0624986 7.46993e-19
-14.7877 -0.0624986 7.46993e-19
-14.7419 -0.0624986 7.46993e-19
-14.6962 -0.0624986 7.46993e-19
-14.6506 -0.0624986 7.46993e-19
-14.6052 -0.0624986 7.46993e-19
-14.5598 -0.0624986 7.46993e-19
-14.5145 -0.0624986 7.46993e-19
-14.4693 -0.0624986 7.46993e-19
-14.4243 -0.0624986 7.46993e-19
-14.3793 -0.0624986 7.46993e-19
-14.3344 -0.0624986 7.46993e-19
-14.2896 -0.0624986 7.46993e-19
-14.2449 -0.0624986 7.46993e-19
-14.2003 -0.0624986 7.46993e-19
-14.1558 -0.0624986 7.46993e-19
-14.1113 -0.0624986 7.46993e-19
-14.067 -0.0624986 7.46993e-19
-14.0227 -0.0624986 7.46993e-19
-13.9786 -0.0624986 7.46993e-19
-13.9345 -0.0624986 7.46993e-19
-13.8905 -0.0624986 7.46993e-19
-13.8466 -0.0624986 7.46993e-19
-13.8028 -0.0624986 7.46993e-19
-13.759 -0.0624986 7.46993e-19
-13.7153 -0.0624986 7.46993e-19
-13.6718 -0.0624986 7.46993e-19
-13.6283 -0.0624986 7.46993e-19
-13.5848 -0.0624986 7.46993e-19
-13.5415 -0.0624986 7.46993e-19
-13.4982 -0.0624986 7.46993e-19
-13.455 -0.0624986 7.46993e-19
-13.4119 -0.0624986 7.46993e-19
-13.3689 -0.0624986 7.46993e-19
-13.3259 -0.0624986 7.46993e-19
-13.283 -0.0624986 7.46993e-19
-13.2402 -0.0624986 7.46993e-19
-13.1974 -0.0624986 7.46993e-19
-13.1547 -0.0624986 7.46993e-19
-13.1121 -0.0624986 7.46993e-19
-13.0696 -0.0624986 7.46993e-19
-13.0271 -0.0624986 7.46993e-19
-12.9847 -0.0624986 7.46993e-19
-12.9424 -0.0624986 7.46993e-19
-12.9001 -0.0624986 7.46993e-19
-12.8579 -0.0624986 7.46993e-19
-12.8158 -0.0624986 7.46993e-19
-12.7737 -0.0624986 7.46993e-19
-12.7317 -0.0624986 7.46993e-19
-12.6898 -0.0624986 7.46993e-19
-12.6479 -0.0624986 7.46993e-19
-12.6061 -0.0624986 7.46993e-19
-12.5643 -0.0624986 7.46993e-19
-12.5226 -0.0624986 7.46993e-19
-12.481 -0.0624986 7.46993e-19
-12.4394 -0.0624986 7.46993e-19
-12.3979 -0.0624986 7.46993e-19
-12.3565 -0.0624986 7.46993e-19
-12.3151 -0.0624986 7.46993e-19
-12.2738 -0.0624986 7.46993e-19
-12.2325 -0.0624986 7.46993e-19
-12.1913 -0.0624986 7.46993e-19
-12.1501 -0.0624986 7.46993e-19
-12.109 -0.0624986 7.46993e-19
-12.068 -0.0624986 7.46993e-19
-12.027 -0.0624986 7.46993e-19
-11.986 -0.0624986 7.46993e-19
-11.9452 -0.0624986 7.46993e-19
-11.9043 -0.0624986 7.46993e-19
-11.8636 -0.0624986 7.46993e-19
-11.8228 -0.0624986 7.46993e-19
-11.7822 -0.0624986 7.46993e-19
-11.7415 -0.0624986 7.46993e-19
-11.701 -0.0624986 7.46993e-19
-11.6605 -0.0624986 7.46993e-19
-11.62 -0.0624986 7.46993e-19
-11.5796 -0.0624986 7.46993e-19
-11.5392 -0.0624986 7.46993e-19
-11.4989 -0.0624986 7.46993e-19
-11.4587 -0.0624986 7.46993e-19
-11.4184 -0.0624986 7.46993e-19
-11.3783 -0.0624986 7.46993e-19
-11.3381 -0.0624986 7.46993e-19
-11.2981 -0.0624986 7.46993e-19
-11.2581 -0.0624986 7.46993e-19
-11.2181 -0.0624986 7.46993e-19
-11.1781 -0.0624986 7.46993e-19
-11.1383 -0.0624986 7.46993e-19
-11.0984 -0.0624986 7.46993e-19
-11.0586 -0.0624986 7.46993e-19
-11.0189 -0.0624986 7.46993e-19
-10.9792 -0.0624986 7.46993e-19
-10.9395 -0.0624986 7.46993e-19
-10.8999 -0.0624986 7.46993e-19
-10.8603 -0.0624986 7.46993e-19
-10.8208 -0.0624986 7.46993e-19
-10.7813 -0.0624986 7.46993e-19
-10.7418 -0.0624986 7.46993e-19
-10.7024 -0.0624986 7.46993e-19
-10.6631 -0.0624986 7.46993e-19
-10.6238 -0.0624986 7.46993e-19
-10.5845 -0.0624986 7.46993e-19
-10.5452 -0.0624986 7.46993e-19
-10.506 -0.0624986 7.46993e-19
-10.4669 -0.0624986 7.46993e-19
-10.4278 -0.0624986 7.46993e-19
-10.3887 -0.0624986 7.46993e-19
-10.3496 -0.0624986 7.46993e-19
-10.3106 -0.0624986 7.46993e-19
-10.2717 -0.0624986 7.46993e-19
-10.2328 -0.0624986 7.46993e-19
-10.1939 -0.0624986 7.46993e-19
-10.155 -0.0624986 7.46993e-19
-10.1162 -0.0624986 7.46993e-19
-10.0774 -0.0624986 7.46993e-19
-10.0387 -0.0624986 7.46993e-19
-10 -0.0624986 7.46993e-19
-9.96134 -0.0624986 7.46993e-19
-9.92271 -0.0624986 7.46993e-19
-9.88412 -0.0624986 7.46993e-19
-9.84557 -0.0624986 7.46993e-19
-9.80704 -0.0624986 7.46993e-19
-9.76856 -0.0624986 7.46993e-19
-9.73011 -0.0624986 7.46993e-19
-9.69169 -0.0624986 7.46993e-19
-9.65331 -0.0624986 7.46993e-19
-9.61496 -0.0624986 7.46993e-19
-9.57664 -0.0624986 7.46993e-19
-9.53836 -0.0624986 7.46993e-19
-9.50011 -0.0624986 7.46993e-19
-9.46189 -0.0624986 7.46993e-19
-9.42371 -0.0624986 7.46993e-19
-9.38556 -0.0624986 7.46993e-19
-9.34744 -0.0624986 7.46993e-19
-9.30935 -0.0624986 7.46993e-19
-9.2713 -0.0624986 7.46993e-19
-9.23327 -0.0624986 7.46993e-19
-9.19528 -0.0624986 7.46993e-19
-9.15732 -0.0624986 7.46993e-19
-9.11939 -0.0624986 7.46993e-19
-9.08149 -0.0624986 7.46993e-19
-9.04362 -0.0624986 7.46993e-19
-9.00578 -0.0624986 7.46993e-19
-8.96797 -0.0624986 7.46993e-19
-8.93019 -0.0624986 7.46993e-19
-8.89244 -0.0624986 7.46993e-19
-8.85471 -0.0624986 7.46993e-19
-8.81702 -0.0624986 7.46993e-19
-8.77936 -0.0624986 7.46993e-19
-8.74172 -0.0624986 7.46993e-19
-8.70412 -0.0624986 7.46993e-19
-8.66654 -0.0624986 7.46993e-19
-8.62899 -0.0624986 7.46993e-19
-8.59146 -0.0624986 7.46993e-19
-8.55397 -0.0624986 7.46993e-19
-8.5165 -0.0624986 7.46993e-19
-8.47906 -0.0624986 7.46993e-19
-8.44165 -0.0624986 7.46993e-19
-8.40426 -0.0624986 7.46993e-19
-8.3669 -0.0624986 7.46993e-19
-8.32956 -0.0624986 7.46993e-19
-8.29226 -0.0624986 7.46993e-19
-8.25497 -0.0624986 7.46993e-19
-8.21772 -0.0624986 7.46993e-19
-8.18049 -0.0624986 7.46993e-19
-8.14328 -0.0624986 7.46993e-19
-8.1061 -0.0624986 7.46993e-19
-8.06895 -0.0624986 7.46993e-19
-8.03182 -0.0624986 7.46993e-19
-7.99471 -0.0624986 7.46993e-19
-7.95763 -0.0624986 7.46993e-19
-7.92058 -0.0624986 7.46993e-19
-7.88355 -0.0624986 7.46993e-19
-7.84654 -0.0624986 7.46993e-19
-7.80955 -0.0624986 7.46993e-19
-7.77259 -0.0624986 7.46993e-19
-7.73566 -0.0624986 7.46993e-19
-7.69874 -0.0624986 7.46993e-19
-7.66185 -0.0624986 7.46993e-19
-7.62498 -0.0624986 7.46993e-19
-7.58814 -0.0624986 7.46993e-19
-7.55132 -0.0624986 7.46993e-19
-7.51452 -0.0624986 7.46993e-19
-7.47774 -0.0624986 7.46993e-19
-7.44099 -0.0624986 7.46993e-19
-7.40425 -0.0624986 7.46993e-19
-7.36754 -0.0624986 7.46993e-19
-7.33085 -0.0624986 7.46993e-19
-7.29418 -0.0624986 7.46993e-19
-7.25754 -0.0624986 7.46993e-19
-7.22091 -0.0624986 7.46993e-19
-7.18431 -0.0624986 7.46993e-19
-7.14772 -0.0624986 7.46993e-19
-7.11116 -0.0624986 7.46993e-19
-7.07462 -0.0624986 7.46993e-19
-7.0381 -0.0624986 7.46993e-19
-7.00159 -0.0624986 7.46993e-19
-6.96511 -0.0624986 7.46993e-19
-6.92865 -0.0624986 7.46993e-19
-6.89221 -0.0624986 7.46993e-19
-6.85579 -0.0624986 7.46993e-19
-6.81938 -0.0624986 7.46993e-19
-6.783 -0.0624986 7.46993e-19
-6.74664 -0.0624986 7.46993e-19
-6.71029 -0.0624986 7.46993e-19
-6.67397 -0.0624986 7.46993e-19
-6.63766 -0.0624986 7.46993e-19
-6.60137 -0.0624986 7.46993e-19
-6.5651 -0.0624986 7.46993e-19
-6.52885 -0.0624986 7.46993e-19
-6.49262 -0.0624986 7.46993e-19
-6.4564 -0.0624986 7.46993e-19
-6.42021 -0.0624986 7.46993e-19
-6.38403 -0.0624986 7.46993e-19
-6.34786 -0.0624986 7.46993e-19
-6.31172 -0.0624986 7.46993e-19
-6.27559 -0.0624986 7.46993e-19
-6.23949 -0.0624986 7.46993e-19
-6.20339 -0.0624986 7.46993e-19
-6.16732 -0.0624986 7.46993e-19
-6.13126 -0.0624986 7.46993e-19
-6.09522 -0.0624986 7.46993e-19
-6.05919 -0.0624986 7.46993e-19
-6.02319 -0.0624986 7.46993e-19
-5.9872 -0.0624986 7.46993e-19
-5.95122 -0.0624986 7.46993e-19
-5.91526 -0.0624986 7.46993e-19
-5.87932 -0.0624986 7.46993e-19
-5.84339 -0.0624986 7.46993e-19
-5.80748 -0.0624986 7.46993e-19
-5.77158 -0.0624986 7.46993e-19
-5.7357 -0.0624986 7.46993e-19
-5.69984 -0.0624986 7.46993e-19
-5.66399 -0.0624986 7.46993e-19
-5.62815 -0.0624986 7.46993e-19
-5.59233 -0.0624986 7.46993e-19
-5.55653 -0.0624986 7.46993e-19
-5.52074 -0.0624986 7.46993e-19
-5.48497 -0.0624986 7.46993e-19
-5.4492 -0.0624986 7.46993e-19
-5.41346 -0.0624986 7.46993e-19
-5.37773 -0.0624986 7.46993e-19
-5.34201 -0.0624986 7.46993e-19
-5.30631 -0.0624986 7.46993e-19
-5.27062 -0.0624986 7.46993e-19
-5.23494 -0.0624986 7.46993e-19
-5.19928 -0.0624986 7.46993e-19
-5.16363 -0.0624986 7.46993e-19
-5.128 -0.0624986 7.46993e-19
-5.09237 -0.0624986 7.46993e-19
-5.05677 -0.0624986 7.46993e-19
-5.02117 -0.0624986 7.46993e-19
-4.98559 -0.0624986 7.46993e-19
-4.95002 -0.0624986 7.46993e-19
-4.91446 -0.0624986 7.46993e-19
-4.87892 -0.0624986 7.46993e-19
-4.84339 -0.0624986 7.46993e-19
-4.80787 -0.0624986 7.46993e-19
-4.77237 -0.0624986 7.46993e-19
-4.73687 -0.0624986 7.46993e-19
-4.70139 -0.0624986 7.46993e-19
-4.66592 -0.0624986 7.46993e-19
-4.63046 -0.0624986 7.46993e-19
-4.59502 -0.0624986 7.46993e-19
-4.55958 -0.0624986 7.46993e-19
-4.52416 -0.0624986 7.46993e-19
-4.48875 -0.0624986 7.46993e-19
-4.45335 -0.0624986 7.46993e-19
-4.41797 -0.0624986 7.46993e-19
-4.38259 -0.0624986 7.46993e-19
-4.34722 -0.0624986 7.46993e-19
-4.31187 -0.0624986 7.46993e-19
-4.27653 -0.0624986 7.46993e-19
-4.24119 -0.0624986 7.46993e-19
-4.20587 -0.0624986 7.46993e-19
-4.17056 -0.0624986 7.46993e-19
-4.13526 -0.0624986 7.46993e-19
-4.09997 -0.0624986 7.46993e-19
-4.06469 -0.0624986 7.46993e-19
-4.02942 -0.0624986 7.46993e-19
-3.99416 -0.0624986 7.46993e-19
-3.95891 -0.0624986 7.46993e-19
-3.92367 -0.0624986 7.46993e-19
-3.88844 -0.0624986 7.46993e-19
-3.85322 -0.0624986 7.46993e-19
-3.81801 -0.0624986 7.46993e-19
-3.7828 -0.0624986 7.46993e-19
-3.74761 -0.0624986 7.46993e-19
-3.71243 -0.0624986 7.46993e-19
-3.67726 -0.0624986 7.46993e-19
-3.64209 -0.0624986 7.46993e-19
-3.60694 -0.0624986 7.46993e-19
-3.57179 -0.0624986 7.46993e-19
-3.53665 -0.0624986 7.46993e-19
-3.50152 -0.0624986 7.46993e-19
-3.4664 -0.0624986 7.46993e-19
-3.43129 -0.0624986 7.46993e-19
-3.39619 -0.0624986 7.46993e-19
-3.36109 -0.0624986 7.46993e-19
-3.32601 -0.0624986 7.46993e-19
-3.29093 -0.0624986 7.46993e-19
-3.25586 -0.0624986 7.46993e-19
-3.2208 -0.0624986 7.46993e-19
-3.18574 -0.0624986 7.46993e-19
-3.1507 -0.0624986 7.46993e-19
-3.11566 -0.0624986 7.46993e-19
-3.08063 -0.0624986 7.46993e-19
-3.0456 -0.0624986 7.46993e-19
-3.01059 -0.0624986 7.46993e-19
-2.97558 -0.0624986 7.46993e-19
-2.94058 -0.0624986 7.46993e-19
-2.90558 -0.0624986 7.46993e-19
-2.87059 -0.0624986 7.46993e-19
-2.83561 -0.0624986 7.46993e-19
-2.80064 -0.0624986 7.46993e-19
-2.76567 -0.0624986 7.46993e-19
-2.73071 -0.0624986 7.46993e-19
-2.69576 -0.0624986 7.46993e-19
-2.66081 -0.0624986 7.46993e-19
-2.62587 -0.0624986 7.46993e-19
-2.59094 -0.0624986 7.46993e-19
-2.55601 -0.0624986 7.46993e-19
-2.52109 -0.0624986 7.46993e-19
-2.48617 -0.0624986 7.46993e-19
-2.45126 -0.0624986 7.46993e-19
-2.41636 -0.0624986 7.46993e-19
-2.38146 -0.0624986 7.46993e-19
-2.34657 -0.0624986 7.46993e-19
-2.31168 -0.0624986 7.46993e-19
-2.2768 -0.0624986 7.46993e-19
-2.24192 -0.0624986 7.46993e-19
-2.20705 -0.0624986 7.46993e-19
-2.17219 -0.0624986 7.46993e-19
-2.13733 -0.0624986 7.46993e-19
-2.10247 -0.0624986 7.46993e-19
-2.06762 -0.0624986 7.46993e-19
-2.03278 -0.0624986 7.46993e-19
-1.99794 -0.0624986 7.46993e-19
-1.9631 -0.0624986 7.46993e-19
-1.92827 -0.0624986 7.46993e-19
-1.89345 -0.0624986 7.46993e-19
-1.85862 -0.0624986 7.46993e-19
-1.82381 -0.0624986 7.46993e-19
-1.78899 -0.0624986 7.46993e-19
-1.75419 -0.0624986 7.46993e-19
-1.71938 -0.0624986 7.46993e-19
-1.68458 -0.0624986 7.46993e-19
-1.64979 -0.0624986 7.46993e-19
-1.61499 -0.0624986 7.46993e-19
-1.58021 -0.0624986 7.46993e-19
-1.54542 -0.0624986 7.46993e-19
-1.51064 -0.0624986 7.46993e-19
-1.47586 -0.0624986 7.46993e-19
-1.44109 -0.0624986 7.46993e-19
-1.40632 -0.0624986 7.46993e-19
-1.37155 -0.0624986 7.46993e-19
-1.33679 -0.0624986 7.46993e-19
-1.30203 -0.0624986 7.46993e-19
-1.26727 -0.0624986 7.46993e-19
-1.23251 -0.0624986 7.46993e-19
-1.19776 -0.0624986 7.46993e-19
-1.16301 -0.0624986 7.46993e-19
-1.12827 -0.0624986 7.46993e-19
-1.09352 -0.0624986 7.46993e-19
-1.05878 -0.0624986 7.46993e-19
-1.02405 -0.0624986 7.46993e-19
-0.989309 -0.0624986 7.46993e-19
-0.954576 -0.0624986 7.46993e-19
-0.919844 -0.0624986 7.46993e-19
-0.885115 -0.0624986 7.46993e-19
-0.850388 -0.0624986 7.46993e-19
-0.815663 -0.0624986 7.46993e-19
-0.78094 -0.0624986 7.46993e-19
-0.746219 -0.0624986 7.46993e-19
-0.711499 -0.0624986 7.46993e-19
-0.676781 -0.0624986 7.46993e-19
-0.642065 -0.0624986 7.46993e-19
-0.60735 -0.0624986 7.46993e-19
-0.572637 -0.0624986 7.46993e-19
-0.537925 -0.0624986 7.46993e-19
-0.503214 -0.0624986 7.46993e-19
-0.468504 -0.0624986 7.46993e-19
-0.433796 -0.0624986 7.46993e-19
-0.399089 -0.0624986 7.46993e-19
-0.364382 -0.0624986 7.46993e-19
-0.329676 -0.0624986 7.46993e-19
-0.294972 -0.0624986 7.46993e-19
-0.260267 -0.0624986 7.46993e-19
-0.225564 -0.0624986 7.46993e-19
-0.190861 -0.0624986 7.46993e-19
-0.156158 -0.0624986 7.46993e-19
-0.121456 -0.0624986 7.46993e-19
-0.0867541 -0.0624986 7.46993e-19
-0.0520524 -0.0624986 7.46993e-19
-0.0173508 -0.0624986 7.46993e-19
0.0173508 -0.0624986 7.46993e-19
0.0520524 -0.0624986 7.46993e-19
0.0867541 -0.0624986 7.46993e-19
0.121456 -0.0624986 7.46993e-19
0.156158 -0.0624986 7.46993e-19
0.190861 -0.0624986 7.46993e-19
0.225564 -0.0624986 7.46993e-19
0.260267 -0.0624986 7.46993e-19
0.294972 -0.0624986 7.46993e-19
0.329676 -0.0624986 7.46993e-19
0.364382 -0.0624986 7.46993e-19
0.399089 -0.0624986 7.46993e-19
0.433796 -0.0624986 7.46993e-19
0.468504 -0.0624986 7.46993e-19
0.503214 -0.0624986 7.46993e-19
0.537925 -0.0624986 7.46993e-19
0.572637 -0.0624986 7.46993e-19
0.60735 -0.0624986 7.46993e-19
0.642065 -0.0624986 7.46993e-19
0.676781 -0.0624986 7.46993e-19
0.711499 -0.0624986 7.46993e-19
0.746219 -0.0624986 7.46993e-19
0.78094 -0.0624986 7.46993e-19
0.815663 -0.0624986 7.46993e-19
0.850388 -0.0624986 7.46993e-19
0.885115 -0.0624986 7.46993e-19
0.919844 -0.0624986 7.46993e-19
0.954576 -0.0624986 7.46993e-19
0.989309 -0.0624986 7.46993e-19
1.02405 -0.0624986 7.46993e-19
1.05878 -0.0624986 7.46993e-19
1.09352 -0.0624986 7.46993e-19
1.12827 -0.0624986 7.46993e-19
1.16301 -0.0624986 7.46993e-19
1.19776 -0.0624986 7.46993e-19
1.23251 -0.0624986 7.46993e-19
1.26727 -0.0624986 7.46993e-19
1.30203 -0.0624986 7.46993e-19
1.33679 -0.0624986 7.46993e-19
1.37155 -0.0624986 7.46993e-19
1.40632 -0.0624986 7.46993e-19
1.44109 -0.0624986 7.46993e-19
1.47586 -0.0624986 7.46993e-19
1.51064 -0.0624986 7.46993e-19
1.54542 -0.0624986 7.46993e-19
1.58021 -0.0624986 7.46993e-19
1.61499 -0.0624986 7.46993e-19
1.64979 -0.0624986 7.46993e-19
1.68458 -0.0624986 7.46993e-19
1.71938 -0.0624986 7.46993e-19
1.75419 -0.0624986 7.46993e-19
1.78899 -0.0624986 7.46993e-19
1.82381 -0.0624986 7.46993e-19
1.85862 -0.0624986 7.46993e-19
1.89345 -0.0624986 7.46993e-19
1.92827 -0.0624986 7.46993e-19
1.9631 -0.0624986 7.46993e-19
1.99794 -0.0624986 7.46993e-19
2.03278 -0.0624986 7.46993e-19
2.06762 -0.0624986 7.46993e-19
2.10247 -0.0624986 7.46993e-19
2.13733 -0.0624986 7.46993e-19
2.17219 -0.0624986 7.46993e-19
2.20705 -0.0624986 7.46993e-19
2.24192 -0.0624986 7.46993e-19
2.2768 -0.0624986 7.46993e-19
2.31168 -0.0624986 7.46993e-19
2.34657 -0.0624986 7.46993e-19
2.38146 -0.0624986 7.46993e-19
2.41636 -0.0624986 7.46993e-19
2.45126 -0.0624986 7.46993e-19
2.48617 -0.0624986 7.46993e-19
2.52109 -0.0624986 7.46993e-19
2.55601 -0.0624986 7.46993e-19
2.59094 -0.0624986 7.46993e-19
2.62587 -0.0624986 7.46993e-19
2.66081 -0.0624986 7.46993e-19
2.69576 -0.0624986 7.46993e-19
2.73071 -0.0624986 7.46993e-19
2.76567 -0.0624986 7.46993e-19
2.80064 -0.0624986 7.46993e-19
2.83561 -0.0624986 7.46993e-19
2.87059 -0.0624986 7.46993e-19
2.90558 -0.0624986 7.46993e-19
2.94058 -0.0624986 7.46993e-19
2.97558 -0.0624986 7.46993e-19
3.01059 -0.0624986 7.46993e-19
3.0456 -0.0624986 7.46993e-19
3.08063 -0.0624986 7.46993e-19
3.11566 -0.0624986 7.46993e-19
3.1507 -0.0624986 7.46993e-19
3.18574 -0.0624986 7.46993e-19
3.2208 -0.0624986 7.46993e-19
3.25586 -0.0624986 7.46993e-19
3.29093 -0.0624986 7.46993e-19
3.32601 -0.0624986 7.46993e-19
3.36109 -0.0624986 7.46993e-19
3.39619 -0.0624986 7.46993e-19
3.43129 -0.0624986 7.46993e-19
3.4664 -0.0624986 7.46993e-19
3.50152 -0.0624986 7.46993e-19
3.53665 -0.0624986 7.46993e-19
3.57179 -0.0624986 7.46993e-19
3.60694 -0.0624986 7.46993e-19
3.64209 -0.0624986 7.46993e-19
3.67726 -0.0624986 7.46993e-19
3.71243 -0.0624986 7.46993e-19
3.74761 -0.0624986 7.46993e-19
3.7828 -0.0624986 7.46993e-19
3.81801 -0.0624986 7.46993e-19
3.85322 -0.0624986 7.46993e-19
3.88844 -0.0624986 7.46993e-19
3.92367 -0.0624986 7.46993e-19
3.95891 -0.0624986 7.46993e-19
3.99416 -0.0624986 7.46993e-19
4.02942 -0.0624986 7.46993e-19
4.06469 -0.0624986 7.46993e-19
4.09997 -0.0624986 7.46993e-19
4.13526 -0.0624986 7.46993e-19
4.17056 -0.0624986 7.46993e-19
4.20587 -0.0624986 7.46993e-19
4.24119 -0.0624986 7.46993e-19
4.27653 -0.0624986 7.46993e-19
4.31187 -0.0624986 7.46993e-19
4.34722 -0.0624986 7.46993e-19
4.38259 -0.0624986 7.46993e-19
4.41797 -0.0624986 7.46993e-19
4.45335 -0.0624986 7.46993e-19
4.48875 -0.0624986 7.46993e-19
4.52416 -0.0624986 7.46993e-19
4.55958 -0.0624986 7.46993e-19
4.59502 -0.0624986 7.46993e-19
4.63046 -0.0624986 7.46993e-19
4.66592 -0.0624986 7.46993e-19
4.70139 -0.0624986 7.46993e-19
4.73687 -0.0624986 7.46993e-19
4.77237 -0.0624986 7.46993e-19
4.80787 -0.0624986 7.46993e-19
4.84339 -0.0624986 7.46993e-19
4.87892 -0.0624986 7.46993e-19
4.91446 -0.0624986 7.46993e-19
4.95002 -0.0624986 7.46993e-19
4.98559 -0.0624986 7.46993e-19
5.02117 -0.0624986 7.46993e-19
5.05677 -0.0624986 7.46993e-19
5.09237 -0.0624986 7.46993e-19
5.128 -0.0624986 7.46993e-19
5.16363 -0.0624986 7.46993e-19
5.19928 -0.0624986 7.46993e-19
5.23494 -0.0624986 7.46993e-19
5.27062 -0.0624986 7.46993e-19
5.30631 -0.0624986 7.46993e-19
5.34201 -0.0624986 7.46993e-19
5.37773 -0.0624986 7.46993e-19
5.41346 -0.0624986 7.46993e-19
5.4492 -0.0624986 7.46993e-19
5.48497 -0.0624986 7.46993e-19
5.52074 -0.0624986 7.46993e-19
5.55653 -0.0624986 7.46993e-19
5.59233 -0.0624986 7.46993e-19
5.62815 -0.0624986 7.46993e-19
5.66399 -0.0624986 7.46993e-19
5.69984 -0.0624986 7.46993e-19
5.7357 -0.0624986 7.46993e-19
5.77158 -0.0624986 7.46993e-19
5.80748 -0.0624986 7.46993e-19
5.84339 -0.0624986 7.46993e-19
5.87932 -0.0624986 7.46993e-19
5.91526 -0.0624986 7.46993e-19
5.95122 -0.0624986 7.46993e-19
5.9872 -0.0624986 7.46993e-19
6.02319 -0.0624986 7.46993e-19
6.05919 -0.0624986 7.46993e-19
6.09522 -0.0624986 7.46993e-19
6.13126 -0.0624986 7.46993e-19
6.16732 -0.0624986 7.46993e-19
6.20339 -0.0624986 7.46993e-19
6.23949 -0.0624986 7.46993e-19
6.27559 -0.0624986 7.46993e-19
6.31172 -0.0624986 7.46993e-19
6.34786 -0.0624986 7.46993e-19
6.38403 -0.0624986 7.46993e-19
6.42021 -0.0624986 7.46993e-19
6.4564 -0.0624986 7.46993e-19
6.49262 -0.0624986 7.46993e-19
6.52885 -0.0624986 7.46993e-19
6.5651 -0.0624986 7.46993e-19
6.60137 -0.0624986 7.46993e-19
6.63766 -0.0624986 7.46993e-19
6.67397 -0.0624986 7.46993e-19
6.71029 -0.0624986 7.46993e-19
6.74664 -0.0624986 7.46993e-19
6.783 -0.0624986 7.46993e-19
6.81938 -0.0624986 7.46993e-19
6.85579 -0.0624986 7.46993e-19
6.89221 -0.0624986 7.46993e-19
6.92865 -0.0624986 7.46993e-19
6.96511 -0.0624986 7.46993e-19
7.00159 -0.0624986 7.46993e-19
7.0381 -0.0624986 7.46993e-19
7.07462 -0.0624986 7.46993e-19
7.11116 -0.0624986 7.46993e-19
7.14772 -0.0624986 7.46993e-19
7.18431 -0.0624986 7.46993e-19
7.22091 -0.0624986 7.46993e-19
7.25754 -0.0624986 7.46993e-19
7.29418 -0.0624986 7.46993e-19
7.33085 -0.0624986 7.46993e-19
7.36754 -0.0624986 7.46993e-19
7.40425 -0.0624986 7.46993e-19
7.44099 -0.0624986 7.46993e-19
7.47774 -0.0624986 7.46993e-19
7.51452 -0.0624986 7.46993e-19
7.55132 -0.0624986 7.46993e-19
7.58814 -0.0624986 7.46993e-19
7.62498 -0.0624986 7.46993e-19
7.66185 -0.0624986 7.46993e-19
7.69874 -0.0624986 7.46993e-19
7.73566 -0.0624986 7.46993e-19
7.77259 -0.0624986 7.46993e-19
7.80955 -0.0624986 7.46993e-19
7.84654 -0.0624986 7.46993e-19
7.88355 -0.0624986 7.46993e-19
7.92058 -0.0624986 7.46993e-19
7.95763 -0.0624986 7.46993e-19
7.99471 -0.0624986 7.46993e-19
8.03182 -0.0624986 7.46993e-19
8.06895 -0.0624986 7.46993e-19
8.1061 -0.0624986 7.46993e-19
8.14328 -0.0624986 7.46993e-19
8.18049 -0.0624986 7.46993e-19
8.21772 -0.0624986 7.46993e-19
8.25497 -0.0624986 7.46993e-19
8.29226 -0.0624986 7.46993e-19
8.32956 -0.0624986 7.46993e-19
8.3669 -0.0624986 7.46993e-19
8.40426 -0.0624986 7.46993e-19
8.44165 -0.0624986 7.46993e-19
8.47906 -0.0624986 7.46993e-19
8.5165 -0.0624986 7.46993e-19
8.55397 -0.0624986 7.46993e-19
8.59146 -0.0624986 7.46993e-19
8.62899 -0.0624986 7.46993e-19
8.66654 -0.0624986 7.46993e-19
8.70412 -0.0624986 7.46993e-19
8.74172 -0.0624986 7.46993e-19
8.77936 -0.0624986 7.46993e-19
8.81702 -0.0624986 7.46993e-19
8.85471 -0.0624986 7.46993e-19
8.89244 -0.0624986 7.46993e-19
8.93019 -0.0624986 7.46993e-19
8.96797 -0.0624986 7.46993e-19
9.00578 -0.0624986 7.46993e-19
9.04362 -0.0624986 7.46993e-19
9.08149 -0.0624986 7.46993e-19
9.11939 -0.0624986 7.46993e-19
9.15732 -0.0624986 7.46993e-19
9.19528 -0.0624986 7.46993e-19
9.23327 -0.0624986 7.46993e-19
9.2713 -0.0624986 7.46993e-19
9.30935 -0.0624986 7.46993e-19
9.34744 -0.0624986 7.46993e-19
9.38556 -0.0624986 7.46993e-19
9.42371 -0.0624986 7.46993e-19
9.46189 -0.0624986 7.46993e-19
9.50011 -0.0624986 7.46993e-19
9.53836 -0.0624986 7.46993e-19
9.57664 -0.0624986 7.46993e-19
9.61496 -0.0624986 7.46993e-19
9.65331 -0.0624986 7.46993e-19
9.69169 -0.0624986 7.46993e-19
9.73011 -0.0624986 7.46993e-19
9.76856 -0.0624986 7.46993e-19
9.80704 -0.0624986 7.46993e-19
9.84557 -0.0624986 7.46993e-19
9.88412 -0.0624986 7.46993e-19
9.92271 -0.0624986 7.46993e-19
9.96134 -0.0624986 7.46993e-19
10 -0.0624986 7.46993e-19
10.0387 -0.0624986 7.46993e-19
10.0774 -0.0624986 7.46993e-19
10.1162 -0.0624986 7.46993e-19
10.155 -0.0624986 7.46993e-19
10.1939 -0.0624986 7.46993e-19
10.2328 -0.0624986 7.46993e-19
10.2717 -0.0624986 7.46993e-19
10.3106 -0.0624986 7.46993e-19
10.3496 -0.0624986 7.46993e-19
10.3887 -0.0624986 7.46993e-19
10.4278 -0.0624986 7.46993e-19
10.4669 -0.0624986 7.46993e-19
10.506 -0.0624986 7.46993e-19
10.5452 -0.0624986 7.46993e-19
10.5845 -0.0624986 7.46993e-19
10.6238 -0.0624986 7.46993e-19
10.6631 -0.0624986 7.46993e-19
10.7024 -0.0624986 7.46993e-19
10.7418 -0.0624986 7.46993e-19
10.7813 -0.0624986 7.46993e-19
10.8208 -0.0624986 7.46993e-19
10.8603 -0.0624986 7.46993e-19
10.8999 -0.0624986 7.46993e-19
10.9395 -0.0624986 7.46993e-19
10.9792 -0.0624986 7.46993e-19
11.0189 -0.0624986 7.46993e-19
11.0586 -0.0624986 7.46993e-19
11.0984 -0.0624986 7.46993e-19
11.1383 -0.0624986 7.46993e-19
11.1781 -0.0624986 7.46993e-19
11.2181 -0.0624986 7.46993e-19
11.2581 -0.0624986 7.46993e-19
11.2981 -0.0624986 7.46993e-19
11.3381 -0.0624986 7.46993e-19
11.3783 -0.0624986 7.46993e-19
11.4184 -0.0624986 7.46993e-19
11.4587 -0.0624986 7.46993e-19
11.4989 -0.0624986 7.46993e-19
11.5392 -0.0624986 7.46993e-19
11.5796 -0.0624986 7.46993e-19
11.62 -0.0624986 7.46993e-19
11.6605 -0.0624986 7.46993e-19
11.701 -0.0624986 7.46993e-19
11.7415 -0.0624986 7.46993e-19
11.7822 -0.0624986 7.46993e-19
11.8228 -0.0624986 7.46993e-19
11.8636 -0.0624986 7.46993e-19
11.9043 -0.0624986 7.46993e-19
11.9452 -0.0624986 7.46993e-19
11.986 -0.0624986 7.46993e-19
12.027 -0.0624986 7.46993e-19
12.068 -0.0624986 7.46993e-19
12.109 -0.0624986 7.46993e-19
12.1501 -0.0624986 7.46993e-19
12.1913 -0.0624986 7.46993e-19
12.2325 -0.0624986 7.46993e-19
12.2738 -0.0624986 7.46993e-19
12.3151 -0.0624986 7.46993e-19
12.3565 -0.0624986 7.46993e-19
12.3979 -0.0624986 7.46993e-19
12.4394 -0.0624986 7.46993e-19
12.481 -0.0624986 7.46993e-19
12.5226 -0.0624986 7.46993e-19
12.5643 -0.0624986 7.46993e-19
12.6061 -0.0624986 7.46993e-19
12.6479 -0.0624986 7.46993e-19
12.6898 -0.0624986 7.46993e-19
12.7317 -0.0624986 7.46993e-19
12.7737 -0.0624986 7.46993e-19
12.8158 -0.0624986 7.46993e-19
12.8579 -0.0624986 7.46993e-19
12.9001 -0.0624986 7.46993e-19
12.9424 -0.0624986 7.46993e-19
12.9847 -0.0624986 7.46993e-19
13.0271 -0.0624986 7.46993e-19
13.0696 -0.0624986 7.46993e-19
13.1121 -0.0624986 7.46993e-19
13.1547 -0.0624986 7.46993e-19
13.1974 -0.0624986 7.46993e-19
13.2402 -0.0624986 7.46993e-19
13.283 -0.0624986 7.46993e-19
13.3259 -0.0624986 7.46993e-19
13.3689 -0.0624986 7.46993e-19
13.4119 -0.0624986 7.46993e-19
13.455 -0.0624986 7.46993e-19
13.4982 -0.0624986 7.46993e-19
13.5415 -0.0624986 7.46993e-19
13.5848 -0.0624986 7.46993e-19
13.6283 -0.0624986 7.46993e-19
13.6718 -0.0624986 7.46993e-19
13.7153 -0.0624986 7.46993e-19
13.759 -0.0624986 7.46993e-19
13.8028 -0.0624986 7.46993e-19
13.8466 -0.0624986 7.46993e-19
13.8905 -0.0624986 7.46993e-19
13.9345 -0.0624986 7.46993e-19
13.9786 -0.0624986 7.46993e-19
14.0227 -0.0624986 7.46993e-19
14.067 -0.0624986 7.46993e-19
14.1113 -0.0624986 7.46993e-19
14.1558 -0.0624986 7.46993e-19
14.2003 -0.0624986 7.46993e-19
14.2449 -0.0624986 7.46993e-19
14.2896 -0.0624986 7.46993e-19
14.3344 -0.0624986 7.46993e-19
14.3793 -0.0624986 7.46993e-19
14.4243 -0.0624986 7.46993e-19
14.4693 -0.0624986 7.46993e-19
14.5145 -0.0624986 7.46993e-19
14.5598 -0.0624986 7.46993e-19
14.6052 -0.0624986 7.46993e-19
14.6506 -0.0624986 7.46993e-19
14.6962 -0.0624986 7.46993e-19
14.7419 -0.0624986 7.46993e-19
14.7877 -0.0624986 7.46993e-19
14.8336 -0.0624986 7.46993e-19
14.8796 -0.0624986 7.46993e-19
14.9257 -0.0624986 7.46993e-19
14.9719 -0.0624986 7.46993e-19
15.0182 -0.0624986 7.46993e-19
15.0647 -0.0624986 7.46993e-19
15.1112 -0.0624986 7.46993e-19
15.1579 -0.0624986 7.46993e-19
15.2047 -0.0624986 7.46993e-19
15.2516 -0.0624986 7.46993e-19
15.2986 -0.0624986 7.46993e-19
15.3458 -0.0624986 7.46993e-19
15.393 -0.0624986 7.46993e-19
15.4404 -0.0624986 7.46993e-19
15.488 -0.0624986 7.46993e-19
15.5356 -0.0624986 7.46993e-19
15.5834 -0.0624986 7.46993e-19
15.6313 -0.0624986 7.46993e-19
15.6794 -0.0624986 7.46993e-19
15.7276 -0.0624986 7.46993e-19
15.7759 -0.0624986 7.46993e-19
15.8243 -0.0624986 7.46993e-19
15.873 -0.0624986 7.46993e-19
15.9217 -0.0624986 7.46993e-19
15.9706 -0.0624986 7.46993e-19
16.0197 -0.0624986 7.46993e-19
16.0689 -0.0624986 7.46993e-19
16.1182 -0.0624986 7.46993e-19
16.1677 -0.0624986 7.46993e-19
16.2174 -0.0624986 7.46993e-19
16.2672 -0.0624986 7.46993e-19
16.3172 -0.0624986 7.46993e-19
16.3674 -0.0624986 7.46993e-19
16.4177 -0.0624986 7.46993e-19
16.4682 -0.0624986 7.46993e-19
16.5189 -0.0624986 7.46993e-19
16.5697 -0.0624986 7.46993e-19
16.6208 -0.0624986 7.46993e-19
16.672 -0.0624986 7.46993e-19
16.7234 -0.0624986 7.46993e-19
16.775 -0.0624986 7.46993e-19
16.8268 -0.0624986 7.46993e-19
16.8787 -0.0624986 7.46993e-19
16.9309 -0.0624986 7.46993e-19
16.9833 -0.0624986 7.46993e-19
17.0359 -0.0624986 7.46993e-19
17.0887 -0.0624986 7.46993e-19
17.1418 -0.0624986 7.46993e-19
17.195 -0.0624986 7.46993e-19
17.2485 -0.0624986 7.46993e-19
17.3022 -0.0624986 7.46993e-19
17.3562 -0.0624986 7.46993e-19
17.4104 -0.0624986 7.46993e-19
17.4648 -0.0624986 7.46993e-19
17.5195 -0.0624986 7.46993e-19
17.5744 -0.0624986 7.46993e-19
17.6296 -0.0624986 7.46993e-19
17.6851 -0.0624986 7.46993e-19
17.7408 -0.0624986 7.46993e-19
17.7969 -0.0624986 7.46993e-19
17.8532 -0.0624986 7.46993e-19
17.9098 -0.0624986 7.46993e-19
17.9667 -0.0624986 7.46993e-19
18.0239 -0.0624986 7.46993e-19
18.0815 -0.0624986 7.46993e-19
18.1393 -0.0624986 7.46993e-19
18.1975 -0.0624986 7.46993e-19
18.256 -0.0624986 7.46993e-19
18.3149 -0.0624986 7.46993e-19
18.3742 -0.0624986 7.46993e-19
18.4338 -0.0624986 7.46993e-19
18.4938 -0.0624986 7.46993e-19
18.5542 -0.0624986 7.46993e-19
18.615 -0.0624986 7.46993e-19
18.6762 -0.0624986 7.46993e-19
18.7379 -0.0624986 7.46993e-19
18.8 -0.0624986 7.46993e-19
18.8625 -0.0624986 7.46993e-19
18.9255 -0.0624986 7.46993e-19
18.9891 -0.0624986 7.46993e-19
19.0531 -0.0624986 7.46993e-19
19.1177 -0.0624986 7.46993e-19
19.1828 -0.0624986 7.46993e-19
19.2484 -0.0624986 7.46993e-19
19.3147 -0.0624986 7.46993e-19
19.3816 -0.0624986 7.46993e-19
19.4491 -0.0624986 7.46993e-19
19.5173 -0.0624986 7.46993e-19
19.5862 -0.0624986 7.46993e-19
19.6558 -0.0624986 7.46993e-19
19.7262 -0.0624986 7.46993e-19
19.7974 -0.0624986 7.46993e-19
19.8694 -0.0624986 7.46993e-19
19.9423 -0.0624986 7.46993e-19
20.0162 -0.0624986 7.46993e-19
20.091 -0.0624986 7.46993e-19
20.1669 -0.0624986 7.46993e-19
20.244 -0.0624986 7.46993e-19
20.3222 -0.0624986 7.46993e-19
20.4016 -0.0624986 7.46993e-19
20.4825 -0.0624986 7.46993e-19
20.5648 -0.0624986 7.46993e-19
20.6487 -0.0624986 7.46993e-19
20.7344 -0.0624986 7.46993e-19
20.8219 -0.0624986 7.46993e-19
20.9115 -0.0624986 7.46993e-19
21.0034 -0.0624986 7.46993e-19
21.0979 -0.0624986 7.46993e-19
21.1952 -0.0624986 7.46993e-19
21.2959 -0.0624986 7.46993e-19
21.4004 -0.0624986 7.46993e-19
21.5093 -0.0624986 7.46993e-19
21.6237 -0.0624986 7.46993e-19
21.7448 -0.0624986 7.46993e-19
21.8747 -0.0624986 7.46993e-19
22.0165 -0.0624986 7.46993e-19
22.1768 -0.0624986 7.46993e-19
22.3723 -0.0624986 7.46993e-19


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1ClassicOneLoop/SigmaATwoLoop.txt <==
-22.3723 -0.058515 -3.82559e-06
-22.1768 -0.0585167 1.64615e-06
-22.0165 -0.0585172 -1.96493e-06
-21.8747 -0.0585177 1.33315e-06
-21.7448 -0.0585181 -1.50161e-06
-21.6237 -0.0585184 1.11872e-06
-21.5093 -0.0585187 -1.28871e-06
-21.4004 -0.0585191 9.43206e-07
-21.2959 -0.0585194 -1.19764e-06
-21.1952 -0.0585197 7.49691e-07
-21.0979 -0.0585201 -1.24595e-06
-21.0034 -0.0585205 3.98964e-07
-20.9115 -0.0585211 -1.66752e-06
-20.8219 -0.0585219 -5.58632e-07
-20.7344 -0.0585229 -3.02968e-06
-20.6487 -0.0585241 -2.41605e-06
-20.5648 -0.0585254 -4.41398e-06
-20.4825 -0.0585266 -2.27216e-06
-20.4016 -0.0585275 -1.85285e-06
-20.3222 -0.058528 1.34234e-06
-20.244 -0.0585283 2.42511e-07
-20.1669 -0.0585285 4.6204e-07
-20.091 -0.0585287 -1.37654e-06
-20.0162 -0.0585289 6.84776e-07
-19.9423 -0.0585291 -9.49047e-09
-19.8694 -0.0585292 5.74765e-07
-19.7974 -0.0585294 -9.21382e-07
-19.7262 -0.0585296 8.55619e-07
-19.6558 -0.0585297 -2.42972e-07
-19.5862 -0.0585299 3.71776e-07
-19.5173 -0.05853 -4.89286e-07
-19.4491 -0.0585302 8.85314e-07
-19.3816 -0.0585303 -5.72802e-07
-19.3147 -0.0585305 5.30892e-07
-19.2484 -0.0585306 -2.10138e-07
-19.1828 -0.0585308 5.26636e-07
-19.1177 -0.058531 -4.73776e-07
-19.0531 -0.0585311 7.64971e-07
-18.9891 -0.0585313 -4.56734e-07
-18.9255 -0.0585314 5.51416e-07
-18.8625 -0.0585316 -2.32363e-07
-18.8 -0.0585317 4.9423e-07
-18.7379 -0.0585319 -3.39081e-07
-18.6762 -0.058532 6.63928e-07
-18.615 -0.0585322 -4.26497e-07
-18.5542 -0.0585323 6.25909e-07
-18.4938 -0.0585325 -2.89831e-07
-18.4338 -0.0585326 4.93856e-07
-18.3742 -0.0585328 -2.25753e-07
-18.3149 -0.058533 5.29983e-07
-18.256 -0.0585331 -3.13233e-07
-18.1975 -0.0585333 6.19406e-07
-18.1393 -0.0585334 -3.4297e-07
-18.0815 -0.0585336 5.87793e-07
-18.0239 -0.0585338 -2.59678e-07
-17.9667 -0.0585339 5.05655e-07
-17.9098 -0.0585341 -2.03324e-07
-17.8532 -0.0585342 5.04346e-07
-17.7969 -0.0585344 -2.37783e-07
-17.7408 -0.0585346 5.63064e-07
-17.6851 -0.0585347 -2.80453e-07
-17.6296 -0.0585349 5.82167e-07
-17.5744 -0.0585351 -2.58094e-07
-17.5195 -0.0585352 5.39812e-07
-17.4648 -0.0585354 -2.007e-07
-17.4104 -0.0585356 4.9858e-07
-17.3562 -0.0585357 -1.7551e-07
-17.3022 -0.0585359 5.05633e-07
-17.2485 -0.0585361 -1.96105e-07
-17.195 -0.0585362 5.41245e-07
-17.1418 -0.0585364 -2.20763e-07
-17.0887 -0.0585366 5.58325e-07
-17.0359 -0.0585368 -2.12621e-07
-16.9833 -0.0585369 5.40181e-07
-16.9309 -0.0585371 -1.77402e-07
-16.8787 -0.0585373 5.10242e-07
-16.8268 -0.0585375 -1.4713e-07
-16.775 -0.0585377 4.99008e-07
-16.7234 -0.0585378 -1.42601e-07
-16.672 -0.058538 5.13252e-07
-16.6208 -0.0585382 -1.56569e-07
-16.5697 -0.0585384 5.35353e-07
-16.5189 -0.0585386 -1.66751e-07
-16.4682 -0.0585388 5.44427e-07
-16.4177 -0.0585389 -1.58507e-07
-16.3674 -0.0585391 5.34775e-07
-16.3172 -0.0585393 -1.35308e-07
-16.2672 -0.0585395 5.17173e-07
-16.2174 -0.0585397 -1.11978e-07
-16.1677 -0.0585399 5.06806e-07
-16.1182 -0.0585401 -1.00778e-07
-16.0689 -0.0585403 5.10799e-07
-16.0197 -0.0585405 -1.02812e-07
-15.9706 -0.0585407 5.24693e-07
-15.9217 -0.0585409 -1.09544e-07
-15.873 -0.0585411 5.3798e-07
-15.8243 -0.0585413 -1.1069e-07
-15.7759 -0.0585415 5.42498e-07
-15.7276 -0.0585417 -1.01457e-07
-15.6794 -0.0585419 5.37331e-07
-15.6313 -0.0585421 -8.45526e-08
-15.5834 -0.0585423 5.27972e-07
-15.5356 -0.0585425 -6.70237e-08
-15.488 -0.0585427 5.21699e-07
-15.4404 -0.058543 -5.51516e-08
-15.393 -0.0585432 5.22896e-07
-15.3458 -0.0585434 -5.09142e-08
-15.2986 -0.0585436 5.31076e-07
-15.2516 -0.0585438 -5.16616e-08
-15.2047 -0.058544 5.42047e-07
-15.1579 -0.0585443 -5.24167e-08
-15.1112 -0.0585445 5.50853e-07
-15.0647 -0.0585447 -4.89394e-08
-15.0182 -0.0585449 5.54508e-07
-14.9719 -0.0585452 -3.9777e-08
-14.9257 -0.0585454 5.53159e-07
-14.8796 -0.0585456 -2.64966e-08
-14.8336 -0.0585459 5.49467e-07
-14.7877 -0.0585461 -1.23993e-08
-14.7419 -0.0585463 5.46908e-07
-14.6962 -0.0585466 -6.69008e-10
-14.6506 -0.0585468 5.48021e-07
-14.6052 -0.0585471 7.06225e-09
-14.5598 -0.0585473 5.5343e-07
-14.5145 -0.0585476 1.11811e-08
-14.4693 -0.0585478 5.61883e-07
-14.4243 -0.0585481 1.35971e-08
-14.3793 -0.0585483 5.71097e-07
-14.3344 -0.0585486 1.6701e-08
-14.2896 -0.0585488 5.78859e-07
-14.2449 -0.0585491 2.23205e-08
-14.2003 -0.0585493 5.83902e-07
-14.1558 -0.0585496 3.10918e-08
-14.1113 -0.0585499 5.8625e-07
-14.067 -0.0585501 4.24044e-08
-14.0227 -0.0585504 5.87007e-07
-13.9786 -0.0585507 5.48241e-08
-13.9345 -0.0585509 5.8779e-07
-13.8905 -0.0585512 6.67403e-08
-13.8466 -0.0585515 5.90072e-07
-13.8028 -0.0585518 7.69623e-08
-13.759 -0.0585521 5.94691e-07
-13.7153 -0.0585523 8.5067e-08
-13.6718 -0.0585526 6.01669e-07
-13.6283 -0.0585529 9.14289e-08
-13.5848 -0.0585532 6.10319e-07
-13.5415 -0.0585535 9.69842e-08
-13.4982 -0.0585538 6.19573e-07
-13.455 -0.0585541 1.02856e-07
-13.4119 -0.0585544 6.28371e-07
-13.3689 -0.0585547 1.09983e-07
-13.3259 -0.058555 6.35981e-07
-13.283 -0.0585553 1.1887e-07
-13.2402 -0.0585556 6.42174e-07
-13.1974 -0.0585559 1.29498e-07
-13.1547 -0.0585563 6.4722e-07
-13.1121 -0.0585566 1.41409e-07
-13.0696 -0.0585569 6.51745e-07
-13.0271 -0.0585572 1.53892e-07
-12.9847 -0.0585575 6.56512e-07
-12.9424 -0.0585579 1.66216e-07
-12.9001 -0.0585582 6.62202e-07
-12.8579 -0.0585585 1.77821e-07
-12.8158 -0.0585589 6.69251e-07
-12.7737 -0.0585592 1.88446e-07
-12.7317 -0.0585596 6.77769e-07
-12.6898 -0.0585599 1.98157e-07
-12.6479 -0.0585603 6.87563e-07
-12.6061 -0.0585606 2.07288e-07
-12.5643 -0.058561 6.9822e-07
-12.5226 -0.0585614 2.1633e-07
-12.481 -0.0585617 7.09239e-07
-12.4394 -0.0585621 2.25801e-07
-12.3979 -0.0585625 7.20154e-07
-12.3565 -0.0585628 2.36124e-07
-12.3151 -0.0585632 7.3064e-07
-12.2738 -0.0585636 2.47552e-07
-12.2325 -0.058564 7.40566e-07
-12.1913 -0.0585644 2.60134e-07
-12.1501 -0.0585648 7.50003e-07
-12.109 -0.0585652 2.73733e-07
-12.068 -0.0585656 7.59183e-07
-12.027 -0.058566 2.8808e-07
-11.986 -0.0585664 7.6844e-07
-11.9452 -0.0585668 3.02845e-07
-11.9043 -0.0585672 7.78128e-07
-11.8636 -0.0585676 3.17714e-07
-11.8228 -0.0585681 7.88556e-07
-11.7822 -0.0585685 3.32446e-07
-11.7415 -0.0585689 7.99937e-07
-11.701 -0.0585694 3.46917e-07
-11.6605 -0.0585698 8.12361e-07
-11.62 -0.0585702 3.61126e-07
-11.5796 -0.0585707 8.25798e-07
-11.5392 -0.0585712 3.75187e-07
-11.4989 -0.0585716 8.40117e-07
-11.4587 -0.0585721 3.89299e-07
-11.4184 -0.0585725 8.55124e-07
-11.3783 -0.058573 4.03702e-07
-11.3381 -0.0585735 8.70607e-07
-11.2981 -0.058574 4.1864e-07
-11.2581 -0.0585745 8.86371e-07
-11.2181 -0.058575 4.34319e-07
-11.1781 -0.0585755 9.02274e-07
-11.1383 -0.058576 4.50887e-07
-11.0984 -0.0585765 9.18242e-07
-11.0586 -0.058577 4.68417e-07
-11.0189 -0.0585775 9.34281e-07
-10.9792 -0.058578 4.86906e-07
-10.9395 -0.0585786 9.50468e-07
-10.8999 -0.0585791 5.06293e-07
-10.8603 -0.0585797 9.66934e-07
-10.8208 -0.0585802 5.26472e-07
-10.7813 -0.0585808 9.83843e-07
-10.7418 -0.0585813 5.47317e-07
-10.7024 -0.0585819 1.00137e-06
-10.6631 -0.0585825 5.68705e-07
-10.6238 -0.058583 1.01969e-06
-10.5845 -0.0585836 5.90536e-07
-10.5452 -0.0585842 1.03892e-06
-10.506 -0.0585848 6.12748e-07
-10.4669 -0.0585854 1.05918e-06
-10.4278 -0.058586 6.35323e-07
-10.3887 -0.0585867 1.08051e-06
-10.3496 -0.0585873 6.58291e-07
-10.3106 -0.0585879 1.10292e-06
-10.2717 -0.0585886 6.81725e-07
-10.2328 -0.0585892 1.1264e-06
-10.1939 -0.0585899 7.05728e-07
-10.155 -0.0585905 1.15089e-06
-10.1162 -0.0585912 7.30429e-07
-10.0774 -0.0585919 1.17633e-06
-10.0387 -0.0585926 7.55965e-07
-10 -0.0585933 1.20266e-06
-9.96134 -0.058594 7.82472e-07
-9.92271 -0.0585947 1.22985e-06
-9.88412 -0.0585954 8.10072e-07
-9.84557 -0.0585962 1.25785e-06
-9.80704 -0.0585969 8.3887e-07
-9.76856 -0.0585977 1.28667e-06
-9.73011 -0.0585984 8.68948e-07
-9.69169 -0.0585992 1.31633e-06
-9.65331 -0.0586 9.00363e-07
-9.61496 -0.0586007 1.3469e-06
-9.57664 -0.0586015 9.33152e-07
-9.53836 -0.0586023 1.37846e-06
-9.50011 -0.0586032 9.67332e-07
-9.46189 -0.058604 1.4111e-06
-9.42371 -0.0586048 1.00291e-06
-9.38556 -0.0586057 1.44496e-06
-9.34744 -0.0586065 1.03989e-06
-9.30935 -0.0586074 1.48015e-06
-9.2713 -0.0586083 1.07828e-06
-9.23327 -0.0586092 1.51682e-06
-9.19528 -0.0586101 1.11808e-06
-9.15732 -0.058611 1.55508e-06
-9.11939 -0.0586119 1.15932e-06
-9.08149 -0.0586129 1.59507e-06
-9.04362 -0.0586138 1.20205e-06
-9.00578 -0.0586148 1.63689e-06
-8.96797 -0.0586158 1.24633e-06
-8.93019 -0.0586168 1.68066e-06
-8.89244 -0.0586178 1.29223e-06
-8.85471 -0.0586188 1.72647e-06
-8.81702 -0.0586198 1.33987e-06
-8.77936 -0.0586209 1.77442e-06
-8.74172 -0.058622 1.38936e-06
-8.70412 -0.058623 1.82457e-06
-8.66654 -0.0586241 1.44085e-06
-8.62899 -0.0586253 1.87702e-06
-8.59146 -0.0586264 1.49448e-06
-8.55397 -0.0586275 1.93186e-06
-8.5165 -0.0586287 1.55043e-06
-8.47906 -0.0586299 1.98918e-06
-8.44165 -0.0586311 1.60887e-06
-8.40426 -0.0586323 2.04907e-06
-8.3669 -0.0586335 1.66999e-06
-8.32956 -0.0586347 2.11165e-06
-8.29226 -0.058636 1.73398e-06
-8.25497 -0.0586373 2.17707e-06
-8.21772 -0.0586386 1.80103e-06
-8.18049 -0.0586399 2.24546e-06
-8.14328 -0.0586413 1.87135e-06
-8.1061 -0.0586426 2.31699e-06
-8.06895 -0.058644 1.94514e-06
-8.03182 -0.0586454 2.39188e-06
-7.99471 -0.0586469 2.02261e-06
-7.95763 -0.0586483 2.47033e-06
-7.92058 -0.0586498 2.104e-06
-7.88355 -0.0586513 2.55258e-06
-7.84654 -0.0586528 2.18952e-06
-7.80955 -0.0586544 2.63891e-06
-7.77259 -0.058656 2.27943e-06
-7.73566 -0.0586576 2.72961e-06
-7.69874 -0.0586592 2.374e-06
-7.66185 -0.0586609 2.82499e-06
-7.62498 -0.0586625 2.47351e-06
-7.58814 -0.0586643 2.92541e-06
-7.55132 -0.058666 2.57827e-06
-7.51452 -0.0586678 3.03124e-06
-7.47774 -0.0586696 2.68862e-06
-7.44099 -0.0586714 3.14289e-06
-7.40425 -0.0586733 2.80494e-06
-7.36754 -0.0586752 3.26077e-06
-7.33085 -0.0586771 2.92763e-06
-7.29418 -0.0586791 3.38538e-06
-7.25754 -0.0586811 3.05715e-06
-7.22091 -0.0586831 3.5172e-06
-7.18431 -0.0586852 3.19401e-06
-7.14772 -0.0586873 3.65679e-06
-7.11116 -0.0586894 3.33875e-06
-7.07462 -0.0586916 3.80474e-06
-7.0381 -0.0586939 3.49197e-06
-7.00159 -0.0586962 3.9617e-06
-6.96511 -0.0586985 3.65437e-06
-6.92865 -0.0587008 4.12836e-06
-6.89221 -0.0587033 3.82667e-06
-6.85579 -0.0587057 4.30551e-06
-6.81938 -0.0587082 4.0097e-06
-6.783 -0.0587108 4.49397e-06
-6.74664 -0.0587134 4.20437e-06
-6.71029 -0.058716 4.6947e-06
-6.67397 -0.0587188 4.41167e-06
-6.63766 -0.0587215 4.9087e-06
-6.60137 -0.0587244 4.63272e-06
-6.5651 -0.0587272 5.13713e-06
-6.52885 -0.0587302 4.86873e-06
-6.49262 -0.0587332 5.38124e-06
-6.4564 -0.0587363 5.12109e-06
-6.42021 -0.0587394 5.64245e-06
-6.38403 -0.0587426 5.39129e-06
-6.34786 -0.0587459 5.92231e-06
-6.31172 -0.0587493 5.68102e-06
-6.27559 -0.0587527 6.22259e-06
-6.23949 -0.0587562 5.99217e-06
-6.20339 -0.0587598 6.54526e-06
-6.16732 -0.0587635 6.32683e-06
-6.13126 -0.0587672 6.89252e-06
-6.09522 -0.0587711 6.68738e-06
-6.05919 -0.058775 7.26686e-06
-6.02319 -0.0587791 7.07647e-06
-5.9872 -0.0587832 7.67109e-06
-5.95122 -0.0587874 7.49708e-06
-5.91526 -0.0587918 8.10839e-06
-5.87932 -0.0587962 7.95262e-06
-5.84339 -0.0588008 8.58236e-06
-5.80748 -0.0588055 8.44693e-06
-5.77158 -0.0588103 9.09712e-06
-5.7357 -0.0588152 8.98439e-06
-5.69984 -0.0588203 9.65733e-06
-5.66399 -0.0588254 9.57001e-06
-5.62815 -0.0588308 1.02684e-05
-5.59233 -0.0588363 1.02095e-05
-5.55653 -0.0588419 1.09364e-05
-5.52074 -0.0588477 1.09095e-05
-5.48497 -0.0588537 1.16685e-05
-5.4492 -0.0588598 1.16777e-05
-5.41346 -0.0588661 1.2473e-05
-5.37773 -0.0588726 1.25228e-05
-5.34201 -0.0588793 1.33593e-05
-5.30631 -0.0588862 1.34551e-05
-5.27062 -0.0588934 1.43386e-05
-5.23494 -0.0589007 1.44868e-05
-5.19928 -0.0589083 1.5424e-05
-5.16363 -0.0589161 1.56319e-05
-5.128 -0.0589242 1.66309e-05
-5.09237 -0.0589325 1.69072e-05
-5.05677 -0.0589412 1.79774e-05
-5.02117 -0.0589501 1.83325e-05
-4.98559 -0.0589593 1.94853e-05
-4.95002 -0.0589689 1.99316e-05
-4.91446 -0.0589788 2.11805e-05
-4.87892 -0.0589891 2.17328e-05
-4.84339 -0.0589998 2.30942e-05
-4.80787 -0.0590109 2.37704e-05
-4.77237 -0.0590224 2.52643e-05
-4.73687 -0.0590343 2.60864e-05
-4.70139 -0.0590468 2.77371e-05
-4.66592 -0.0590597 2.87319e-05
-4.63046 -0.0590732 3.05695e-05
-4.59502 -0.0590873 3.17702e-05
-4.55958 -0.059102 3.38319e-05
-4.52416 -0.0591173 3.52801e-05
-4.48875 -0.0591333 3.76125e-05
-4.45335 -0.0591501 3.93605e-05
-4.41797 -0.0591677 4.20229e-05
-4.38259 -0.0591861 4.41372e-05
-4.34722 -0.0592054 4.7205e-05
-4.31187 -0.0592257 4.97715e-05
-4.27653 -0.0592471 5.33425e-05
-4.24119 -0.0592697 5.64726e-05
-4.20587 -0.0592935 6.0675e-05
-4.17056 -0.0593186 6.4516e-05
-4.13526 -0.0593452 6.952e-05
-4.09997 -0.0593733 7.4269e-05
-4.06469 -0.0594032 8.03042e-05
-4.02942 -0.059435 8.62296e-05
-3.99416 -0.0594689 9.36112e-05
-3.95891 -0.059505 0.000101085
-3.92367 -0.0595437 0.000110254
-3.88844 -0.0595851 0.000119801
-3.85322 -0.0596297 0.000131388
-3.81801 -0.0596777 0.000143769
-3.7828 -0.0597295 0.000158696
-3.74761 -0.0597856 0.00017504
-3.71243 -0.0598465 0.000194698
-3.67726 -0.0599129 0.000216729
-3.64209 -0.0599855 0.000243277
-3.60694 -0.0600651 0.000273722
-3.57179 -0.0601527 0.000310636
-3.53665 -0.0602494 0.000353975
-3.50152 -0.0603566 0.000407092
-3.4664 -0.0604758 0.000471016
-3.43129 -0.0606088 0.000550593
-3.39619 -0.0607573 0.00064896
-3.36109 -0.0609233 0.000773959
-3.32601 -0.061108 0.000933026
-3.29093 -0.061312 0.00114018
-3.25586 -0.0615326 0.00141165
-3.2208 -0.0617612 0.00177351
-3.18574 -0.0619761 0.00225689
-3.1507 -0.062131 0.00290134
-3.11566 -0.0621366 0.00373421
-3.08063 -0.0618475 0.00473394
-3.0456 -0.0610977 0.00574729
-3.01059 -0.0598469 0.00645858
-2.97558 -0.0583506 0.00655166
-2.94058 -0.0570468 0.00601394
-2.90558 -0.0561994 0.00513852
-2.87059 -0.0557888 0.00423179
-2.83561 -0.0556731 0.00344559
-2.80064 -0.0557212 0.00281694
-2.76567 -0.0558484 0.0023281
-2.73071 -0.0560073 0.00195191
-2.69576 -0.0561736 0.0016599
-2.66081 -0.0563355 0.00143239
-2.62587 -0.0564881 0.00125187
-2.59094 -0.0566296 0.00110828
-2.55601 -0.0567598 0.000991545
-2.52109 -0.0568794 0.000897001
-2.48617 -0.0569895 0.000818486
-2.45126 -0.0570909 0.000754114
-2.41636 -0.0571848 0.000699741
-2.38146 -0.0572721 0.000654936
-2.34657 -0.0573537 0.000616632
-2.31168 -0.0574304 0.000585191
-2.2768 -0.0575028 0.000558152
-2.24192 -0.0575716 0.000536331
-2.20705 -0.0576373 0.000517625
-2.17219 -0.0577005 0.000503127
-2.13733 -0.0577617 0.000490957
-2.10247 -0.0578212 0.00048239
-2.06762 -0.0578794 0.000475699
-2.03278 -0.0579369 0.000472287
-1.99794 -0.0579938 0.000470544
-1.9631 -0.0580507 0.000471976
-1.92827 -0.0581078 0.000475077
-1.89345 -0.0581656 0.000481452
-1.85862 -0.0582244 0.000489701
-1.82381 -0.0582846 0.000501543
-1.78899 -0.0583467 0.000515708
-1.75419 -0.0584112 0.000534063
-1.71938 -0.0584784 0.00055552
-1.68458 -0.058549 0.000582164
-1.64979 -0.0586237 0.000613185
-1.61499 -0.058703 0.000651015
-1.58021 -0.0587879 0.000695293
-1.54542 -0.058879 0.00074904
-1.51064 -0.0589774 0.000812677
-1.47586 -0.0590841 0.000890268
-1.44109 -0.0592002 0.000983656
-1.40632 -0.0593265 0.00109886
-1.37155 -0.0594637 0.00124041
-1.33679 -0.0596118 0.00141809
-1.30203 -0.0597692 0.00164166
-1.26727 -0.0599312 0.00192804
-1.23251 -0.0600869 0.0022963
-1.19776 -0.0602136 0.0027741
-1.16301 -0.0602673 0.00338856
-1.12827 -0.0601682 0.00415956
-1.09352 -0.0597911 0.00505896
-1.05878 -0.0589916 0.00595341
-1.02405 -0.0577247 0.00655701
-0.989309 -0.0562159 0.00656337
-0.954576 -0.054899 0.00592667
-0.919844 -0.054062 0.00493277
-0.885115 -0.0537008 0.00391286
-0.850388 -0.0536592 0.00304524
-0.815663 -0.0537861 0.00236631
-0.78094 -0.0539842 0.00185396
-0.746219 -0.0542017 0.00146915
-0.711499 -0.0544137 0.00117981
-0.676781 -0.0546098 0.000958648
-0.642065 -0.0547866 0.000788457
-0.60735 -0.0549438 0.000654401
-0.572637 -0.0550828 0.000548505
-0.537925 -0.0552052 0.000462467
-0.503214 -0.0553128 0.000392879
-0.468504 -0.0554073 0.00033463
-0.433796 -0.0554902 0.000286549
-0.399089 -0.0555628 0.000245116
-0.364382 -0.0556263 0.0002103
-0.329676 -0.0556816 0.000179405
-0.294972 -0.0557294 0.000153009
-0.260267 -0.0557705 0.000128864
-0.225564 -0.0558054 0.00010788
-0.190861 -0.0558345 8.80628e-05
-0.156158 -0.0558583 7.05113e-05
-0.121456 -0.0558769 5.33735e-05
-0.0867541 -0.0558908 3.78539e-05
-0.0520524 -0.0558999 2.21784e-05
-0.0173508 -0.0559044 7.60531e-06
0.0173508 -0.0559044 -7.60531e-06
0.0520524 -0.0558999 -2.21784e-05
0.0867541 -0.0558908 -3.78539e-05
0.121456 -0.0558769 -5.33735e-05
0.156158 -0.0558583 -7.05113e-05
0.190861 -0.0558345 -8.80628e-05
0.225564 -0.0558054 -0.00010788
0.260267 -0.0557705 -0.000128864
0.294972 -0.0557294 -0.000153009
0.329676 -0.0556816 -0.000179405
0.364382 -0.0556263 -0.0002103
0.399089 -0.0555628 -0.000245116
0.433796 -0.0554902 -0.000286549
0.468504 -0.0554073 -0.00033463
0.503214 -0.0553128 -0.000392879
0.537925 -0.0552052 -0.000462467
0.572637 -0.0550828 -0.000548505
0.60735 -0.0549438 -0.000654401
0.642065 -0.0547866 -0.000788457
0.676781 -0.0546098 -0.000958648
0.711499 -0.0544137 -0.00117981
0.746219 -0.0542017 -0.00146915
0.78094 -0.0539842 -0.00185396
0.815663 -0.0537861 -0.00236631
0.850388 -0.0536592 -0.00304524
0.885115 -0.0537008 -0.00391286
0.919844 -0.054062 -0.00493277
0.954576 -0.054899 -0.00592667
0.989309 -0.0562159 -0.00656337
1.02405 -0.0577247 -0.00655701
1.05878 -0.0589916 -0.00595341
1.09352 -0.0597911 -0.00505896
1.12827 -0.0601682 -0.00415956
1.16301 -0.0602673 -0.00338856
1.19776 -0.0602136 -0.0027741
1.23251 -0.0600869 -0.0022963
1.26727 -0.0599312 -0.00192804
1.30203 -0.0597692 -0.00164166
1.33679 -0.0596118 -0.00141809
1.37155 -0.0594637 -0.00124041
1.40632 -0.0593265 -0.00109886
1.44109 -0.0592002 -0.000983656
1.47586 -0.0590841 -0.000890268
1.51064 -0.0589774 -0.000812677
1.54542 -0.058879 -0.00074904
1.58021 -0.0587879 -0.000695293
1.61499 -0.058703 -0.000651015
1.64979 -0.0586237 -0.000613185
1.68458 -0.058549 -0.000582164
1.71938 -0.0584784 -0.00055552
1.75419 -0.0584112 -0.000534063
1.78899 -0.0583467 -0.000515708
1.82381 -0.0582846 -0.000501543
1.85862 -0.0582244 -0.000489701
1.89345 -0.0581656 -0.000481452
1.92827 -0.0581078 -0.000475077
1.9631 -0.0580507 -0.000471976
1.99794 -0.0579938 -0.000470544
2.03278 -0.0579369 -0.000472287
2.06762 -0.0578794 -0.000475699
2.10247 -0.0578212 -0.00048239
2.13733 -0.0577617 -0.000490957
2.17219 -0.0577005 -0.000503127
2.20705 -0.0576373 -0.000517625
2.24192 -0.0575716 -0.000536331
2.2768 -0.0575028 -0.000558152
2.31168 -0.0574304 -0.000585191
2.34657 -0.0573537 -0.000616632
2.38146 -0.0572721 -0.000654936
2.41636 -0.0571848 -0.000699741
2.45126 -0.0570909 -0.000754114
2.48617 -0.0569895 -0.000818486
2.52109 -0.0568794 -0.000897001
2.55601 -0.0567598 -0.000991545
2.59094 -0.0566296 -0.00110828
2.62587 -0.0564881 -0.00125187
2.66081 -0.0563355 -0.00143239
2.69576 -0.0561736 -0.0016599
2.73071 -0.0560073 -0.00195191
2.76567 -0.0558484 -0.0023281
2.80064 -0.0557212 -0.00281694
2.83561 -0.0556731 -0.00344559
2.87059 -0.0557888 -0.00423179
2.90558 -0.0561994 -0.00513852
2.94058 -0.0570468 -0.00601394
2.97558 -0.0583506 -0.00655166
3.01059 -0.0598469 -0.00645858
3.0456 -0.0610977 -0.00574729
3.08063 -0.0618475 -0.00473394
3.11566 -0.0621366 -0.00373421
3.1507 -0.062131 -0.00290134
3.18574 -0.0619761 -0.00225689
3.2208 -0.0617612 -0.00177351
3.25586 -0.0615326 -0.00141165
3.29093 -0.061312 -0.00114018
3.32601 -0.061108 -0.000933026
3.36109 -0.0609233 -0.000773959
3.39619 -0.0607573 -0.00064896
3.43129 -0.0606088 -0.000550593
3.4664 -0.0604758 -0.000471016
3.50152 -0.0603566 -0.000407092
3.53665 -0.0602494 -0.000353975
3.57179 -0.0601527 -0.000310636
3.60694 -0.0600651 -0.000273722
3.64209 -0.0599855 -0.000243277
3.67726 -0.0599129 -0.000216729
3.71243 -0.0598465 -0.000194698
3.74761 -0.0597856 -0.00017504
3.7828 -0.0597295 -0.000158696
3.81801 -0.0596777 -0.000143769
3.85322 -0.0596297 -0.000131388
3.88844 -0.0595851 -0.000119801
3.92367 -0.0595437 -0.000110254
3.95891 -0.059505 -0.000101085
3.99416 -0.0594689 -9.36112e-05
4.02942 -0.059435 -8.62296e-05
4.06469 -0.0594032 -8.03042e-05
4.09997 -0.0593733 -7.4269e-05
4.13526 -0.0593452 -6.952e-05
4.17056 -0.0593186 -6.4516e-05
4.20587 -0.0592935 -6.0675e-05
4.24119 -0.0592697 -5.64726e-05
4.27653 -0.0592471 -5.33425e-05
4.31187 -0.0592257 -4.97715e-05
4.34722 -0.0592054 -4.7205e-05
4.38259 -0.0591861 -4.41372e-05
4.41797 -0.0591677 -4.20229e-05
4.45335 -0.0591501 -3.93605e-05
4.48875 -0.0591333 -3.76125e-05
4.52416 -0.0591173 -3.52801e-05
4.55958 -0.059102 -3.38319e-05
4.59502 -0.0590873 -3.17702e-05
4.63046 -0.0590732 -3.05695e-05
4.66592 -0.0590597 -2.87319e-05
4.70139 -0.0590468 -2.77371e-05
4.73687 -0.0590343 -2.60864e-05
4.77237 -0.0590224 -2.52643e-05
4.80787 -0.0590109 -2.37704e-05
4.84339 -0.0589998 -2.30942e-05
4.87892 -0.0589891 -2.17328e-05
4.91446 -0.0589788 -2.11805e-05
4.95002 -0.0589689 -1.99316e-05
4.98559 -0.0589593 -1.94853e-05
5.02117 -0.0589501 -1.83325e-05
5.05677 -0.0589412 -1.79774e-05
5.09237 -0.0589325 -1.69072e-05
5.128 -0.0589242 -1.66309e-05
5.16363 -0.0589161 -1.56319e-05
5.19928 -0.0589083 -1.5424e-05
5.23494 -0.0589007 -1.44868e-05
5.27062 -0.0588934 -1.43386e-05
5.30631 -0.0588862 -1.34551e-05
5.34201 -0.0588793 -1.33593e-05
5.37773 -0.0588726 -1.25228e-05
5.41346 -0.0588661 -1.2473e-05
5.4492 -0.0588598 -1.16777e-05
5.48497 -0.0588537 -1.16685e-05
5.52074 -0.0588477 -1.09095e-05
5.55653 -0.0588419 -1.09364e-05
5.59233 -0.0588363 -1.02095e-05
5.62815 -0.0588308 -1.02684e-05
5.66399 -0.0588254 -9.57001e-06
5.69984 -0.0588203 -9.65733e-06
5.7357 -0.0588152 -8.98439e-06
5.77158 -0.0588103 -9.09712e-06
5.80748 -0.0588055 -8.44693e-06
5.84339 -0.0588008 -8.58236e-06
5.87932 -0.0587962 -7.95262e-06
5.91526 -0.0587918 -8.10839e-06
5.95122 -0.0587874 -7.49708e-06
5.9872 -0.0587832 -7.67109e-06
6.02319 -0.0587791 -7.07647e-06
6.05919 -0.058775 -7.26686e-06
6.09522 -0.0587711 -6.68738e-06
6.13126 -0.0587672 -6.89252e-06
6.16732 -0.0587635 -6.32683e-06
6.20339 -0.0587598 -6.54526e-06
6.23949 -0.0587562 -5.99217e-06
6.27559 -0.0587527 -6.22259e-06
6.31172 -0.0587493 -5.68102e-06
6.34786 -0.0587459 -5.92231e-06
6.38403 -0.0587426 -5.39129e-06
6.42021 -0.0587394 -5.64245e-06
6.4564 -0.0587363 -5.12109e-06
6.49262 -0.0587332 -5.38124e-06
6.52885 -0.0587302 -4.86873e-06
6.5651 -0.0587272 -5.13713e-06
6.60137 -0.0587244 -4.63272e-06
6.63766 -0.0587215 -4.9087e-06
6.67397 -0.0587188 -4.41167e-06
6.71029 -0.058716 -4.6947e-06
6.74664 -0.0587134 -4.20437e-06
6.783 -0.0587108 -4.49397e-06
6.81938 -0.0587082 -4.0097e-06
6.85579 -0.0587057 -4.30551e-06
6.89221 -0.0587033 -3.82667e-06
6.92865 -0.0587008 -4.12836e-06
6.96511 -0.0586985 -3.65437e-06
7.00159 -0.0586962 -3.9617e-06
7.0381 -0.0586939 -3.49197e-06
7.07462 -0.0586916 -3.80474e-06
7.11116 -0.0586894 -3.33875e-06
7.14772 -0.0586873 -3.65679e-06
7.18431 -0.0586852 -3.19401e-06
7.22091 -0.0586831 -3.5172e-06
7.25754 -0.0586811 -3.05715e-06
7.29418 -0.0586791 -3.38538e-06
7.33085 -0.0586771 -2.92763e-06
7.36754 -0.0586752 -3.26077e-06
7.40425 -0.0586733 -2.80494e-06
7.44099 -0.0586714 -3.14289e-06
7.47774 -0.0586696 -2.68862e-06
7.51452 -0.0586678 -3.03124e-06
7.55132 -0.058666 -2.57827e-06
7.58814 -0.0586643 -2.92541e-06
7.62498 -0.0586625 -2.47351e-06
7.66185 -0.0586609 -2.82499e-06
7.69874 -0.0586592 -2.374e-06
7.73566 -0.0586576 -2.72961e-06
7.77259 -0.058656 -2.27943e-06
7.80955 -0.0586544 -2.63891e-06
7.84654 -0.0586528 -2.18952e-06
7.88355 -0.0586513 -2.55258e-06
7.92058 -0.0586498 -2.104e-06
7.95763 -0.0586483 -2.47033e-06
7.99471 -0.0586469 -2.02261e-06
8.03182 -0.0586454 -2.39188e-06
8.06895 -0.058644 -1.94514e-06
8.1061 -0.0586426 -2.31699e-06
8.14328 -0.0586413 -1.87135e-06
8.18049 -0.0586399 -2.24546e-06
8.21772 -0.0586386 -1.80103e-06
8.25497 -0.0586373 -2.17707e-06
8.29226 -0.058636 -1.73398e-06
8.32956 -0.0586347 -2.11165e-06
8.3669 -0.0586335 -1.66999e-06
8.40426 -0.0586323 -2.04907e-06
8.44165 -0.0586311 -1.60887e-06
8.47906 -0.0586299 -1.98918e-06
8.5165 -0.0586287 -1.55043e-06
8.55397 -0.0586275 -1.93186e-06
8.59146 -0.0586264 -1.49448e-06
8.62899 -0.0586253 -1.87702e-06
8.66654 -0.0586241 -1.44085e-06
8.70412 -0.058623 -1.82457e-06
8.74172 -0.058622 -1.38936e-06
8.77936 -0.0586209 -1.77442e-06
8.81702 -0.0586198 -1.33987e-06
8.85471 -0.0586188 -1.72647e-06
8.89244 -0.0586178 -1.29223e-06
8.93019 -0.0586168 -1.68066e-06
8.96797 -0.0586158 -1.24633e-06
9.00578 -0.0586148 -1.63689e-06
9.04362 -0.0586138 -1.20205e-06
9.08149 -0.0586129 -1.59507e-06
9.11939 -0.0586119 -1.15932e-06
9.15732 -0.058611 -1.55508e-06
9.19528 -0.0586101 -1.11808e-06
9.23327 -0.0586092 -1.51682e-06
9.2713 -0.0586083 -1.07828e-06
9.30935 -0.0586074 -1.48015e-06
9.34744 -0.0586065 -1.03989e-06
9.38556 -0.0586057 -1.44496e-06
9.42371 -0.0586048 -1.00291e-06
9.46189 -0.058604 -1.4111e-06
9.50011 -0.0586032 -9.67332e-07
9.53836 -0.0586023 -1.37846e-06
9.57664 -0.0586015 -9.33152e-07
9.61496 -0.0586007 -1.3469e-06
9.65331 -0.0586 -9.00363e-07
9.69169 -0.0585992 -1.31633e-06
9.73011 -0.0585984 -8.68948e-07
9.76856 -0.0585977 -1.28667e-06
9.80704 -0.0585969 -8.3887e-07
9.84557 -0.0585962 -1.25785e-06
9.88412 -0.0585954 -8.10072e-07
9.92271 -0.0585947 -1.22985e-06
9.96134 -0.058594 -7.82472e-07
10 -0.0585933 -1.20266e-06
10.0387 -0.0585926 -7.55965e-07
10.0774 -0.0585919 -1.17633e-06
10.1162 -0.0585912 -7.30429e-07
10.155 -0.0585905 -1.15089e-06
10.1939 -0.0585899 -7.05728e-07
10.2328 -0.0585892 -1.1264e-06
10.2717 -0.0585886 -6.81725e-07
10.3106 -0.0585879 -1.10292e-06
10.3496 -0.0585873 -6.58291e-07
10.3887 -0.0585867 -1.08051e-06
10.4278 -0.058586 -6.35323e-07
10.4669 -0.0585854 -1.05918e-06
10.506 -0.0585848 -6.12748e-07
10.5452 -0.0585842 -1.03892e-06
10.5845 -0.0585836 -5.90536e-07
10.6238 -0.058583 -1.01969e-06
10.6631 -0.0585825 -5.68705e-07
10.7024 -0.0585819 -1.00137e-06
10.7418 -0.0585813 -5.47317e-07
10.7813 -0.0585808 -9.83843e-07
10.8208 -0.0585802 -5.26472e-07
10.8603 -0.0585797 -9.66934e-07
10.8999 -0.0585791 -5.06293e-07
10.9395 -0.0585786 -9.50468e-07
10.9792 -0.058578 -4.86906e-07
11.0189 -0.0585775 -9.34281e-07
11.0586 -0.058577 -4.68417e-07
11.0984 -0.0585765 -9.18242e-07
11.1383 -0.058576 -4.50887e-07
11.1781 -0.0585755 -9.02274e-07
11.2181 -0.058575 -4.34319e-07
11.2581 -0.0585745 -8.86371e-07
11.2981 -0.058574 -4.1864e-07
11.3381 -0.0585735 -8.70607e-07
11.3783 -0.058573 -4.03702e-07
11.4184 -0.0585725 -8.55124e-07
11.4587 -0.0585721 -3.89299e-07
11.4989 -0.0585716 -8.40117e-07
11.5392 -0.0585712 -3.75187e-07
11.5796 -0.0585707 -8.25798e-07
11.62 -0.0585702 -3.61126e-07
11.6605 -0.0585698 -8.12361e-07
11.701 -0.0585694 -3.46917e-07
11.7415 -0.0585689 -7.99937e-07
11.7822 -0.0585685 -3.32446e-07
11.8228 -0.0585681 -7.88556e-07
11.8636 -0.0585676 -3.17714e-07
11.9043 -0.0585672 -7.78128e-07
11.9452 -0.0585668 -3.02845e-07
11.986 -0.0585664 -7.6844e-07
12.027 -0.058566 -2.8808e-07
12.068 -0.0585656 -7.59183e-07
12.109 -0.0585652 -2.73733e-07
12.1501 -0.0585648 -7.50003e-07
12.1913 -0.0585644 -2.60134e-07
12.2325 -0.058564 -7.40566e-07
12.2738 -0.0585636 -2.47552e-07
12.3151 -0.0585632 -7.3064e-07
12.3565 -0.0585628 -2.36124e-07
12.3979 -0.0585625 -7.20154e-07
12.4394 -0.0585621 -2.25801e-07
12.481 -0.0585617 -7.09239e-07
12.5226 -0.0585614 -2.1633e-07
12.5643 -0.058561 -6.9822e-07
12.6061 -0.0585606 -2.07288e-07
12.6479 -0.0585603 -6.87563e-07
12.6898 -0.0585599 -1.98157e-07
12.7317 -0.0585596 -6.77769e-07
12.7737 -0.0585592 -1.88446e-07
12.8158 -0.0585589 -6.69251e-07
12.8579 -0.0585585 -1.77821e-07
12.9001 -0.0585582 -6.62202e-07
12.9424 -0.0585579 -1.66216e-07
12.9847 -0.0585575 -6.56512e-07
13.0271 -0.0585572 -1.53892e-07
13.0696 -0.0585569 -6.51745e-07
13.1121 -0.0585566 -1.41409e-07
13.1547 -0.0585563 -6.4722e-07
13.1974 -0.0585559 -1.29498e-07
13.2402 -0.0585556 -6.42174e-07
13.283 -0.0585553 -1.1887e-07
13.3259 -0.058555 -6.35981e-07
13.3689 -0.0585547 -1.09983e-07
13.4119 -0.0585544 -6.28371e-07
13.455 -0.0585541 -1.02856e-07
13.4982 -0.0585538 -6.19573e-07
13.5415 -0.0585535 -9.69842e-08
13.5848 -0.0585532 -6.10319e-07
13.6283 -0.0585529 -9.14289e-08
13.6718 -0.0585526 -6.01669e-07
13.7153 -0.0585523 -8.5067e-08
13.759 -0.0585521 -5.94691e-07
13.8028 -0.0585518 -7.69623e-08
13.8466 -0.0585515 -5.90072e-07
13.8905 -0.0585512 -6.67403e-08
13.9345 -0.0585509 -5.8779e-07
13.9786 -0.0585507 -5.48241e-08
14.0227 -0.0585504 -5.87007e-07
14.067 -0.0585501 -4.24044e-08
14.1113 -0.0585499 -5.8625e-07
14.1558 -0.0585496 -3.10918e-08
14.2003 -0.0585493 -5.83902e-07
14.2449 -0.0585491 -2.23205e-08
14.2896 -0.0585488 -5.78859e-07
14.3344 -0.0585486 -1.6701e-08
14.3793 -0.0585483 -5.71097e-07
14.4243 -0.0585481 -1.35971e-08
14.4693 -0.0585478 -5.61883e-07
14.5145 -0.0585476 -1.11811e-08
14.5598 -0.0585473 -5.5343e-07
14.6052 -0.0585471 -7.06225e-09
14.6506 -0.0585468 -5.48021e-07
14.6962 -0.0585466 6.69007e-10
14.7419 -0.0585463 -5.46908e-07
14.7877 -0.0585461 1.23993e-08
14.8336 -0.0585459 -5.49467e-07
14.8796 -0.0585456 2.64966e-08
14.9257 -0.0585454 -5.53159e-07
14.9719 -0.0585452 3.9777e-08
15.0182 -0.0585449 -5.54508e-07
15.0647 -0.0585447 4.89394e-08
15.1112 -0.0585445 -5.50853e-07
15.1579 -0.0585443 5.24167e-08
15.2047 -0.058544 -5.42047e-07
15.2516 -0.0585438 5.16616e-08
15.2986 -0.0585436 -5.31076e-07
15.3458 -0.0585434 5.09142e-08
15.393 -0.0585432 -5.22896e-07
15.4404 -0.058543 5.51516e-08
15.488 -0.0585427 -5.21699e-07
15.5356 -0.0585425 6.70237e-08
15.5834 -0.0585423 -5.27972e-07
15.6313 -0.0585421 8.45526e-08
15.6794 -0.0585419 -5.37331e-07
15.7276 -0.0585417 1.01457e-07
15.7759 -0.0585415 -5.42498e-07
15.8243 -0.0585413 1.1069e-07
15.873 -0.0585411 -5.3798e-07
15.9217 -0.0585409 1.09544e-07
15.9706 -0.0585407 -5.24693e-07
16.0197 -0.0585405 1.02812e-07
16.0689 -0.0585403 -5.10799e-07
16.1182 -0.0585401 1.00778e-07
16.1677 -0.0585399 -5.06806e-07
16.2174 -0.0585397 1.11978e-07
16.2672 -0.0585395 -5.17173e-07
16.3172 -0.0585393 1.35308e-07
16.3674 -0.0585391 -5.34775e-07
16.4177 -0.0585389 1.58507e-07
16.4682 -0.0585388 -5.44427e-07
16.5189 -0.0585386 1.66751e-07
16.5697 -0.0585384 -5.35353e-07
16.6208 -0.0585382 1.56569e-07
16.672 -0.058538 -5.13252e-07
16.7234 -0.0585378 1.42601e-07
16.775 -0.0585377 -4.99008e-07
16.8268 -0.0585375 1.4713e-07
16.8787 -0.0585373 -5.10242e-07
16.9309 -0.0585371 1.77402e-07
16.9833 -0.0585369 -5.40181e-07
17.0359 -0.0585368 2.12621e-07
17.0887 -0.0585366 -5.58325e-07
17.1418 -0.0585364 2.20763e-07
17.195 -0.0585362 -5.41245e-07
17.2485 -0.0585361 1.96105e-07
17.3022 -0.0585359 -5.05633e-07
17.3562 -0.0585357 1.7551e-07
17.4104 -0.0585356 -4.9858e-07
17.4648 -0.0585354 2.007e-07
17.5195 -0.0585352 -5.39812e-07
17.5744 -0.0585351 2.58094e-07
17.6296 -0.0585349 -5.82167e-07
17.6851 -0.0585347 2.80453e-07
17.7408 -0.0585346 -5.63064e-07
17.7969 -0.0585344 2.37783e-07
17.8532 -0.0585342 -5.04346e-07
17.9098 -0.0585341 2.03324e-07
17.9667 -0.0585339 -5.05655e-07
18.0239 -0.0585338 2.59678e-07
18.0815 -0.0585336 -5.87793e-07
18.1393 -0.0585334 3.4297e-07
18.1975 -0.0585333 -6.19406e-07
18.256 -0.0585331 3.13233e-07
18.3149 -0.058533 -5.29983e-07
18.3742 -0.0585328 2.25753e-07
18.4338 -0.0585326 -4.93856e-07
18.4938 -0.0585325 2.89831e-07
18.5542 -0.0585323 -6.25909e-07
18.615 -0.0585322 4.26497e-07
18.6762 -0.058532 -6.63928e-07
18.7379 -0.0585319 3.39081e-07
18.8 -0.0585317 -4.9423e-07
18.8625 -0.0585316 2.32363e-07
18.9255 -0.0585314 -5.51416e-07
18.9891 -0.0585313 4.56734e-07
19.0531 -0.0585311 -7.64971e-07
19.1177 -0.058531 4.73776e-07
19.1828 -0.0585308 -5.26636e-07
19.2484 -0.0585306 2.10138e-07
19.3147 -0.0585305 -5.30892e-07
19.3816 -0.0585303 5.72802e-07
19.4491 -0.0585302 -8.85314e-07
19.5173 -0.05853 4.89286e-07
19.5862 -0.0585299 -3.71776e-07
19.6558 -0.0585297 2.42972e-07
19.7262 -0.0585296 -8.55619e-07
19.7974 -0.0585294 9.21382e-07
19.8694 -0.0585292 -5.74765e-07
19.9423 -0.0585291 9.49047e-09
20.0162 -0.0585289 -6.84776e-07
20.091 -0.0585287 1.37654e-06
20.1669 -0.0585285 -4.6204e-07
20.244 -0.0585283 -2.42511e-07
20.3222 -0.058528 -1.34234e-06
20.4016 -0.0585275 1.85285e-06
20.4825 -0.0585266 2.27216e-06
20.5648 -0.0585254 4.41398e-06
20.6487 -0.0585241 2.41605e-06
20.7344 -0.0585229 3.02968e-06
20.8219 -0.0585219 5.58632e-07
20.9115 -0.0585211 1.66752e-06
21.0034 -0.0585205 -3.98964e-07
21.0979 -0.0585201 1.24595e-06
21.1952 -0.0585197 -7.49691e-07
21.2959 -0.0585194 1.19764e-06
21.4004 -0.0585191 -9.43206e-07
21.5093 -0.0585187 1.28871e-06
21.6237 -0.0585184 -1.11872e-06
21.7448 -0.0585181 1.50161e-06
21.8747 -0.0585177 -1.33315e-06
22.0165 -0.0585172 1.96493e-06
22.1768 -0.0585167 -1.64615e-06
22.3723 -0.058515 3.82559e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1ClassicOneLoop/SigmaROneLoop.txt <==
-22.3723 -0.0624986 7.46993e-19
-22.1768 -0.0624986 7.46993e-19
-22.0165 -0.0624986 7.46993e-19
-21.8747 -0.0624986 7.46993e-19
-21.7448 -0.0624986 7.46993e-19
-21.6237 -0.0624986 7.46993e-19
-21.5093 -0.0624986 7.46993e-19
-21.4004 -0.0624986 7.46993e-19
-21.2959 -0.0624986 7.46993e-19
-21.1952 -0.0624986 7.46993e-19
-21.0979 -0.0624986 7.46993e-19
-21.0034 -0.0624986 7.46993e-19
-20.9115 -0.0624986 7.46993e-19
-20.8219 -0.0624986 7.46993e-19
-20.7344 -0.0624986 7.46993e-19
-20.6487 -0.0624986 7.46993e-19
-20.5648 -0.0624986 7.46993e-19
-20.4825 -0.0624986 7.46993e-19
-20.4016 -0.0624986 7.46993e-19
-20.3222 -0.0624986 7.46993e-19
-20.244 -0.0624986 7.46993e-19
-20.1669 -0.0624986 7.46993e-19
-20.091 -0.0624986 7.46993e-19
-20.0162 -0.0624986 7.46993e-19
-19.9423 -0.0624986 7.46993e-19
-19.8694 -0.0624986 7.46993e-19
-19.7974 -0.0624986 7.46993e-19
-19.7262 -0.0624986 7.46993e-19
-19.6558 -0.0624986 7.46993e-19
-19.5862 -0.0624986 7.46993e-19
-19.5173 -0.0624986 7.46993e-19
-19.4491 -0.0624986 7.46993e-19
-19.3816 -0.0624986 7.46993e-19
-19.3147 -0.0624986 7.46993e-19
-19.2484 -0.0624986 7.46993e-19
-19.1828 -0.0624986 7.46993e-19
-19.1177 -0.0624986 7.46993e-19
-19.0531 -0.0624986 7.46993e-19
-18.9891 -0.0624986 7.46993e-19
-18.9255 -0.0624986 7.46993e-19
-18.8625 -0.0624986 7.46993e-19
-18.8 -0.0624986 7.46993e-19
-18.7379 -0.0624986 7.46993e-19
-18.6762 -0.0624986 7.46993e-19
-18.615 -0.0624986 7.46993e-19
-18.5542 -0.0624986 7.46993e-19
-18.4938 -0.0624986 7.46993e-19
-18.4338 -0.0624986 7.46993e-19
-18.3742 -0.0624986 7.46993e-19
-18.3149 -0.0624986 7.46993e-19
-18.256 -0.0624986 7.46993e-19
-18.1975 -0.0624986 7.46993e-19
-18.1393 -0.0624986 7.46993e-19
-18.0815 -0.0624986 7.46993e-19
-18.0239 -0.0624986 7.46993e-19
-17.9667 -0.0624986 7.46993e-19
-17.9098 -0.0624986 7.46993e-19
-17.8532 -0.0624986 7.46993e-19
-17.7969 -0.0624986 7.46993e-19
-17.7408 -0.0624986 7.46993e-19
-17.6851 -0.0624986 7.46993e-19
-17.6296 -0.0624986 7.46993e-19
-17.5744 -0.0624986 7.46993e-19
-17.5195 -0.0624986 7.46993e-19
-17.4648 -0.0624986 7.46993e-19
-17.4104 -0.0624986 7.46993e-19
-17.3562 -0.0624986 7.46993e-19
-17.3022 -0.0624986 7.46993e-19
-17.2485 -0.0624986 7.46993e-19
-17.195 -0.0624986 7.46993e-19
-17.1418 -0.0624986 7.46993e-19
-17.0887 -0.0624986 7.46993e-19
-17.0359 -0.0624986 7.46993e-19
-16.9833 -0.0624986 7.46993e-19
-16.9309 -0.0624986 7.46993e-19
-16.8787 -0.0624986 7.46993e-19
-16.8268 -0.0624986 7.46993e-19
-16.775 -0.0624986 7.46993e-19
-16.7234 -0.0624986 7.46993e-19
-16.672 -0.0624986 7.46993e-19
-16.6208 -0.0624986 7.46993e-19
-16.5697 -0.0624986 7.46993e-19
-16.5189 -0.0624986 7.46993e-19
-16.4682 -0.0624986 7.46993e-19
-16.4177 -0.0624986 7.46993e-19
-16.3674 -0.0624986 7.46993e-19
-16.3172 -0.0624986 7.46993e-19
-16.2672 -0.0624986 7.46993e-19
-16.2174 -0.0624986 7.46993e-19
-16.1677 -0.0624986 7.46993e-19
-16.1182 -0.0624986 7.46993e-19
-16.0689 -0.0624986 7.46993e-19
-16.0197 -0.0624986 7.46993e-19
-15.9706 -0.0624986 7.46993e-19
-15.9217 -0.0624986 7.46993e-19
-15.873 -0.0624986 7.46993e-19
-15.8243 -0.0624986 7.46993e-19
-15.7759 -0.0624986 7.46993e-19
-15.7276 -0.0624986 7.46993e-19
-15.6794 -0.0624986 7.46993e-19
-15.6313 -0.0624986 7.46993e-19
-15.5834 -0.0624986 7.46993e-19
-15.5356 -0.0624986 7.46993e-19
-15.488 -0.0624986 7.46993e-19
-15.4404 -0.0624986 7.46993e-19
-15.393 -0.0624986 7.46993e-19
-15.3458 -0.0624986 7.46993e-19
-15.2986 -0.0624986 7.46993e-19
-15.2516 -0.0624986 7.46993e-19
-15.2047 -0.0624986 7.46993e-19
-15.1579 -0.0624986 7.46993e-19
-15.1112 -0.0624986 7.46993e-19
-15.0647 -0.0624986 7.46993e-19
-15.0182 -0.0624986 7.46993e-19
-14.9719 -0.0624986 7.46993e-19
-14.9257 -0.0624986 7.46993e-19
-14.8796 -0.0624986 7.46993e-19
-14.8336 -0.0624986 7.46993e-19
-14.7877 -0.0624986 7.46993e-19
-14.7419 -0.0624986 7.46993e-19
-14.6962 -0.0624986 7.46993e-19
-14.6506 -0.0624986 7.46993e-19
-14.6052 -0.0624986 7.46993e-19
-14.5598 -0.0624986 7.46993e-19
-14.5145 -0.0624986 7.46993e-19
-14.4693 -0.0624986 7.46993e-19
-14.4243 -0.0624986 7.46993e-19
-14.3793 -0.0624986 7.46993e-19
-14.3344 -0.0624986 7.46993e-19
-14.2896 -0.0624986 7.46993e-19
-14.2449 -0.0624986 7.46993e-19
-14.2003 -0.0624986 7.46993e-19
-14.1558 -0.0624986 7.46993e-19
-14.1113 -0.0624986 7.46993e-19
-14.067 -0.0624986 7.46993e-19
-14.0227 -0.0624986 7.46993e-19
-13.9786 -0.0624986 7.46993e-19
-13.9345 -0.0624986 7.46993e-19
-13.8905 -0.0624986 7.46993e-19
-13.8466 -0.0624986 7.46993e-19
-13.8028 -0.0624986 7.46993e-19
-13.759 -0.0624986 7.46993e-19
-13.7153 -0.0624986 7.46993e-19
-13.6718 -0.0624986 7.46993e-19
-13.6283 -0.0624986 7.46993e-19
-13.5848 -0.0624986 7.46993e-19
-13.5415 -0.0624986 7.46993e-19
-13.4982 -0.0624986 7.46993e-19
-13.455 -0.0624986 7.46993e-19
-13.4119 -0.0624986 7.46993e-19
-13.3689 -0.0624986 7.46993e-19
-13.3259 -0.0624986 7.46993e-19
-13.283 -0.0624986 7.46993e-19
-13.2402 -0.0624986 7.46993e-19
-13.1974 -0.0624986 7.46993e-19
-13.1547 -0.0624986 7.46993e-19
-13.1121 -0.0624986 7.46993e-19
-13.0696 -0.0624986 7.46993e-19
-13.0271 -0.0624986 7.46993e-19
-12.9847 -0.0624986 7.46993e-19
-12.9424 -0.0624986 7.46993e-19
-12.9001 -0.0624986 7.46993e-19
-12.8579 -0.0624986 7.46993e-19
-12.8158 -0.0624986 7.46993e-19
-12.7737 -0.0624986 7.46993e-19
-12.7317 -0.0624986 7.46993e-19
-12.6898 -0.0624986 7.46993e-19
-12.6479 -0.0624986 7.46993e-19
-12.6061 -0.0624986 7.46993e-19
-12.5643 -0.0624986 7.46993e-19
-12.5226 -0.0624986 7.46993e-19
-12.481 -0.0624986 7.46993e-19
-12.4394 -0.0624986 7.46993e-19
-12.3979 -0.0624986 7.46993e-19
-12.3565 -0.0624986 7.46993e-19
-12.3151 -0.0624986 7.46993e-19
-12.2738 -0.0624986 7.46993e-19
-12.2325 -0.0624986 7.46993e-19
-12.1913 -0.0624986 7.46993e-19
-12.1501 -0.0624986 7.46993e-19
-12.109 -0.0624986 7.46993e-19
-12.068 -0.0624986 7.46993e-19
-12.027 -0.0624986 7.46993e-19
-11.986 -0.0624986 7.46993e-19
-11.9452 -0.0624986 7.46993e-19
-11.9043 -0.0624986 7.46993e-19
-11.8636 -0.0624986 7.46993e-19
-11.8228 -0.0624986 7.46993e-19
-11.7822 -0.0624986 7.46993e-19
-11.7415 -0.0624986 7.46993e-19
-11.701 -0.0624986 7.46993e-19
-11.6605 -0.0624986 7.46993e-19
-11.62 -0.0624986 7.46993e-19
-11.5796 -0.0624986 7.46993e-19
-11.5392 -0.0624986 7.46993e-19
-11.4989 -0.0624986 7.46993e-19
-11.4587 -0.0624986 7.46993e-19
-11.4184 -0.0624986 7.46993e-19
-11.3783 -0.0624986 7.46993e-19
-11.3381 -0.0624986 7.46993e-19
-11.2981 -0.0624986 7.46993e-19
-11.2581 -0.0624986 7.46993e-19
-11.2181 -0.0624986 7.46993e-19
-11.1781 -0.0624986 7.46993e-19
-11.1383 -0.0624986 7.46993e-19
-11.0984 -0.0624986 7.46993e-19
-11.0586 -0.0624986 7.46993e-19
-11.0189 -0.0624986 7.46993e-19
-10.9792 -0.0624986 7.46993e-19
-10.9395 -0.0624986 7.46993e-19
-10.8999 -0.0624986 7.46993e-19
-10.8603 -0.0624986 7.46993e-19
-10.8208 -0.0624986 7.46993e-19
-10.7813 -0.0624986 7.46993e-19
-10.7418 -0.0624986 7.46993e-19
-10.7024 -0.0624986 7.46993e-19
-10.6631 -0.0624986 7.46993e-19
-10.6238 -0.0624986 7.46993e-19
-10.5845 -0.0624986 7.46993e-19
-10.5452 -0.0624986 7.46993e-19
-10.506 -0.0624986 7.46993e-19
-10.4669 -0.0624986 7.46993e-19
-10.4278 -0.0624986 7.46993e-19
-10.3887 -0.0624986 7.46993e-19
-10.3496 -0.0624986 7.46993e-19
-10.3106 -0.0624986 7.46993e-19
-10.2717 -0.0624986 7.46993e-19
-10.2328 -0.0624986 7.46993e-19
-10.1939 -0.0624986 7.46993e-19
-10.155 -0.0624986 7.46993e-19
-10.1162 -0.0624986 7.46993e-19
-10.0774 -0.0624986 7.46993e-19
-10.0387 -0.0624986 7.46993e-19
-10 -0.0624986 7.46993e-19
-9.96134 -0.0624986 7.46993e-19
-9.92271 -0.0624986 7.46993e-19
-9.88412 -0.0624986 7.46993e-19
-9.84557 -0.0624986 7.46993e-19
-9.80704 -0.0624986 7.46993e-19
-9.76856 -0.0624986 7.46993e-19
-9.73011 -0.0624986 7.46993e-19
-9.69169 -0.0624986 7.46993e-19
-9.65331 -0.0624986 7.46993e-19
-9.61496 -0.0624986 7.46993e-19
-9.57664 -0.0624986 7.46993e-19
-9.53836 -0.0624986 7.46993e-19
-9.50011 -0.0624986 7.46993e-19
-9.46189 -0.0624986 7.46993e-19
-9.42371 -0.0624986 7.46993e-19
-9.38556 -0.0624986 7.46993e-19
-9.34744 -0.0624986 7.46993e-19
-9.30935 -0.0624986 7.46993e-19
-9.2713 -0.0624986 7.46993e-19
-9.23327 -0.0624986 7.46993e-19
-9.19528 -0.0624986 7.46993e-19
-9.15732 -0.0624986 7.46993e-19
-9.11939 -0.0624986 7.46993e-19
-9.08149 -0.0624986 7.46993e-19
-9.04362 -0.0624986 7.46993e-19
-9.00578 -0.0624986 7.46993e-19
-8.96797 -0.0624986 7.46993e-19
-8.93019 -0.0624986 7.46993e-19
-8.89244 -0.0624986 7.46993e-19
-8.85471 -0.0624986 7.46993e-19
-8.81702 -0.0624986 7.46993e-19
-8.77936 -0.0624986 7.46993e-19
-8.74172 -0.0624986 7.46993e-19
-8.70412 -0.0624986 7.46993e-19
-8.66654 -0.0624986 7.46993e-19
-8.62899 -0.0624986 7.46993e-19
-8.59146 -0.0624986 7.46993e-19
-8.55397 -0.0624986 7.46993e-19
-8.5165 -0.0624986 7.46993e-19
-8.47906 -0.0624986 7.46993e-19
-8.44165 -0.0624986 7.46993e-19
-8.40426 -0.0624986 7.46993e-19
-8.3669 -0.0624986 7.46993e-19
-8.32956 -0.0624986 7.46993e-19
-8.29226 -0.0624986 7.46993e-19
-8.25497 -0.0624986 7.46993e-19
-8.21772 -0.0624986 7.46993e-19
-8.18049 -0.0624986 7.46993e-19
-8.14328 -0.0624986 7.46993e-19
-8.1061 -0.0624986 7.46993e-19
-8.06895 -0.0624986 7.46993e-19
-8.03182 -0.0624986 7.46993e-19
-7.99471 -0.0624986 7.46993e-19
-7.95763 -0.0624986 7.46993e-19
-7.92058 -0.0624986 7.46993e-19
-7.88355 -0.0624986 7.46993e-19
-7.84654 -0.0624986 7.46993e-19
-7.80955 -0.0624986 7.46993e-19
-7.77259 -0.0624986 7.46993e-19
-7.73566 -0.0624986 7.46993e-19
-7.69874 -0.0624986 7.46993e-19
-7.66185 -0.0624986 7.46993e-19
-7.62498 -0.0624986 7.46993e-19
-7.58814 -0.0624986 7.46993e-19
-7.55132 -0.0624986 7.46993e-19
-7.51452 -0.0624986 7.46993e-19
-7.47774 -0.0624986 7.46993e-19
-7.44099 -0.0624986 7.46993e-19
-7.40425 -0.0624986 7.46993e-19
-7.36754 -0.0624986 7.46993e-19
-7.33085 -0.0624986 7.46993e-19
-7.29418 -0.0624986 7.46993e-19
-7.25754 -0.0624986 7.46993e-19
-7.22091 -0.0624986 7.46993e-19
-7.18431 -0.0624986 7.46993e-19
-7.14772 -0.0624986 7.46993e-19
-7.11116 -0.0624986 7.46993e-19
-7.07462 -0.0624986 7.46993e-19
-7.0381 -0.0624986 7.46993e-19
-7.00159 -0.0624986 7.46993e-19
-6.96511 -0.0624986 7.46993e-19
-6.92865 -0.0624986 7.46993e-19
-6.89221 -0.0624986 7.46993e-19
-6.85579 -0.0624986 7.46993e-19
-6.81938 -0.0624986 7.46993e-19
-6.783 -0.0624986 7.46993e-19
-6.74664 -0.0624986 7.46993e-19
-6.71029 -0.0624986 7.46993e-19
-6.67397 -0.0624986 7.46993e-19
-6.63766 -0.0624986 7.46993e-19
-6.60137 -0.0624986 7.46993e-19
-6.5651 -0.0624986 7.46993e-19
-6.52885 -0.0624986 7.46993e-19
-6.49262 -0.0624986 7.46993e-19
-6.4564 -0.0624986 7.46993e-19
-6.42021 -0.0624986 7.46993e-19
-6.38403 -0.0624986 7.46993e-19
-6.34786 -0.0624986 7.46993e-19
-6.31172 -0.0624986 7.46993e-19
-6.27559 -0.0624986 7.46993e-19
-6.23949 -0.0624986 7.46993e-19
-6.20339 -0.0624986 7.46993e-19
-6.16732 -0.0624986 7.46993e-19
-6.13126 -0.0624986 7.46993e-19
-6.09522 -0.0624986 7.46993e-19
-6.05919 -0.0624986 7.46993e-19
-6.02319 -0.0624986 7.46993e-19
-5.9872 -0.0624986 7.46993e-19
-5.95122 -0.0624986 7.46993e-19
-5.91526 -0.0624986 7.46993e-19
-5.87932 -0.0624986 7.46993e-19
-5.84339 -0.0624986 7.46993e-19
-5.80748 -0.0624986 7.46993e-19
-5.77158 -0.0624986 7.46993e-19
-5.7357 -0.0624986 7.46993e-19
-5.69984 -0.0624986 7.46993e-19
-5.66399 -0.0624986 7.46993e-19
-5.62815 -0.0624986 7.46993e-19
-5.59233 -0.0624986 7.46993e-19
-5.55653 -0.0624986 7.46993e-19
-5.52074 -0.0624986 7.46993e-19
-5.48497 -0.0624986 7.46993e-19
-5.4492 -0.0624986 7.46993e-19
-5.41346 -0.0624986 7.46993e-19
-5.37773 -0.0624986 7.46993e-19
-5.34201 -0.0624986 7.46993e-19
-5.30631 -0.0624986 7.46993e-19
-5.27062 -0.0624986 7.46993e-19
-5.23494 -0.0624986 7.46993e-19
-5.19928 -0.0624986 7.46993e-19
-5.16363 -0.0624986 7.46993e-19
-5.128 -0.0624986 7.46993e-19
-5.09237 -0.0624986 7.46993e-19
-5.05677 -0.0624986 7.46993e-19
-5.02117 -0.0624986 7.46993e-19
-4.98559 -0.0624986 7.46993e-19
-4.95002 -0.0624986 7.46993e-19
-4.91446 -0.0624986 7.46993e-19
-4.87892 -0.0624986 7.46993e-19
-4.84339 -0.0624986 7.46993e-19
-4.80787 -0.0624986 7.46993e-19
-4.77237 -0.0624986 7.46993e-19
-4.73687 -0.0624986 7.46993e-19
-4.70139 -0.0624986 7.46993e-19
-4.66592 -0.0624986 7.46993e-19
-4.63046 -0.0624986 7.46993e-19
-4.59502 -0.0624986 7.46993e-19
-4.55958 -0.0624986 7.46993e-19
-4.52416 -0.0624986 7.46993e-19
-4.48875 -0.0624986 7.46993e-19
-4.45335 -0.0624986 7.46993e-19
-4.41797 -0.0624986 7.46993e-19
-4.38259 -0.0624986 7.46993e-19
-4.34722 -0.0624986 7.46993e-19
-4.31187 -0.0624986 7.46993e-19
-4.27653 -0.0624986 7.46993e-19
-4.24119 -0.0624986 7.46993e-19
-4.20587 -0.0624986 7.46993e-19
-4.17056 -0.0624986 7.46993e-19
-4.13526 -0.0624986 7.46993e-19
-4.09997 -0.0624986 7.46993e-19
-4.06469 -0.0624986 7.46993e-19
-4.02942 -0.0624986 7.46993e-19
-3.99416 -0.0624986 7.46993e-19
-3.95891 -0.0624986 7.46993e-19
-3.92367 -0.0624986 7.46993e-19
-3.88844 -0.0624986 7.46993e-19
-3.85322 -0.0624986 7.46993e-19
-3.81801 -0.0624986 7.46993e-19
-3.7828 -0.0624986 7.46993e-19
-3.74761 -0.0624986 7.46993e-19
-3.71243 -0.0624986 7.46993e-19
-3.67726 -0.0624986 7.46993e-19
-3.64209 -0.0624986 7.46993e-19
-3.60694 -0.0624986 7.46993e-19
-3.57179 -0.0624986 7.46993e-19
-3.53665 -0.0624986 7.46993e-19
-3.50152 -0.0624986 7.46993e-19
-3.4664 -0.0624986 7.46993e-19
-3.43129 -0.0624986 7.46993e-19
-3.39619 -0.0624986 7.46993e-19
-3.36109 -0.0624986 7.46993e-19
-3.32601 -0.0624986 7.46993e-19
-3.29093 -0.0624986 7.46993e-19
-3.25586 -0.0624986 7.46993e-19
-3.2208 -0.0624986 7.46993e-19
-3.18574 -0.0624986 7.46993e-19
-3.1507 -0.0624986 7.46993e-19
-3.11566 -0.0624986 7.46993e-19
-3.08063 -0.0624986 7.46993e-19
-3.0456 -0.0624986 7.46993e-19
-3.01059 -0.0624986 7.46993e-19
-2.97558 -0.0624986 7.46993e-19
-2.94058 -0.0624986 7.46993e-19
-2.90558 -0.0624986 7.46993e-19
-2.87059 -0.0624986 7.46993e-19
-2.83561 -0.0624986 7.46993e-19
-2.80064 -0.0624986 7.46993e-19
-2.76567 -0.0624986 7.46993e-19
-2.73071 -0.0624986 7.46993e-19
-2.69576 -0.0624986 7.46993e-19
-2.66081 -0.0624986 7.46993e-19
-2.62587 -0.0624986 7.46993e-19
-2.59094 -0.0624986 7.46993e-19
-2.55601 -0.0624986 7.46993e-19
-2.52109 -0.0624986 7.46993e-19
-2.48617 -0.0624986 7.46993e-19
-2.45126 -0.0624986 7.46993e-19
-2.41636 -0.0624986 7.46993e-19
-2.38146 -0.0624986 7.46993e-19
-2.34657 -0.0624986 7.46993e-19
-2.31168 -0.0624986 7.46993e-19
-2.2768 -0.0624986 7.46993e-19
-2.24192 -0.0624986 7.46993e-19
-2.20705 -0.0624986 7.46993e-19
-2.17219 -0.0624986 7.46993e-19
-2.13733 -0.0624986 7.46993e-19
-2.10247 -0.0624986 7.46993e-19
-2.06762 -0.0624986 7.46993e-19
-2.03278 -0.0624986 7.46993e-19
-1.99794 -0.0624986 7.46993e-19
-1.9631 -0.0624986 7.46993e-19
-1.92827 -0.0624986 7.46993e-19
-1.89345 -0.0624986 7.46993e-19
-1.85862 -0.0624986 7.46993e-19
-1.82381 -0.0624986 7.46993e-19
-1.78899 -0.0624986 7.46993e-19
-1.75419 -0.0624986 7.46993e-19
-1.71938 -0.0624986 7.46993e-19
-1.68458 -0.0624986 7.46993e-19
-1.64979 -0.0624986 7.46993e-19
-1.61499 -0.0624986 7.46993e-19
-1.58021 -0.0624986 7.46993e-19
-1.54542 -0.0624986 7.46993e-19
-1.51064 -0.0624986 7.46993e-19
-1.47586 -0.0624986 7.46993e-19
-1.44109 -0.0624986 7.46993e-19
-1.40632 -0.0624986 7.46993e-19
-1.37155 -0.0624986 7.46993e-19
-1.33679 -0.0624986 7.46993e-19
-1.30203 -0.0624986 7.46993e-19
-1.26727 -0.0624986 7.46993e-19
-1.23251 -0.0624986 7.46993e-19
-1.19776 -0.0624986 7.46993e-19
-1.16301 -0.0624986 7.46993e-19
-1.12827 -0.0624986 7.46993e-19
-1.09352 -0.0624986 7.46993e-19
-1.05878 -0.0624986 7.46993e-19
-1.02405 -0.0624986 7.46993e-19
-0.989309 -0.0624986 7.46993e-19
-0.954576 -0.0624986 7.46993e-19
-0.919844 -0.0624986 7.46993e-19
-0.885115 -0.0624986 7.46993e-19
-0.850388 -0.0624986 7.46993e-19
-0.815663 -0.0624986 7.46993e-19
-0.78094 -0.0624986 7.46993e-19
-0.746219 -0.0624986 7.46993e-19
-0.711499 -0.0624986 7.46993e-19
-0.676781 -0.0624986 7.46993e-19
-0.642065 -0.0624986 7.46993e-19
-0.60735 -0.0624986 7.46993e-19
-0.572637 -0.0624986 7.46993e-19
-0.537925 -0.0624986 7.46993e-19
-0.503214 -0.0624986 7.46993e-19
-0.468504 -0.0624986 7.46993e-19
-0.433796 -0.0624986 7.46993e-19
-0.399089 -0.0624986 7.46993e-19
-0.364382 -0.0624986 7.46993e-19
-0.329676 -0.0624986 7.46993e-19
-0.294972 -0.0624986 7.46993e-19
-0.260267 -0.0624986 7.46993e-19
-0.225564 -0.0624986 7.46993e-19
-0.190861 -0.0624986 7.46993e-19
-0.156158 -0.0624986 7.46993e-19
-0.121456 -0.0624986 7.46993e-19
-0.0867541 -0.0624986 7.46993e-19
-0.0520524 -0.0624986 7.46993e-19
-0.0173508 -0.0624986 7.46993e-19
0.0173508 -0.0624986 7.46993e-19
0.0520524 -0.0624986 7.46993e-19
0.0867541 -0.0624986 7.46993e-19
0.121456 -0.0624986 7.46993e-19
0.156158 -0.0624986 7.46993e-19
0.190861 -0.0624986 7.46993e-19
0.225564 -0.0624986 7.46993e-19
0.260267 -0.0624986 7.46993e-19
0.294972 -0.0624986 7.46993e-19
0.329676 -0.0624986 7.46993e-19
0.364382 -0.0624986 7.46993e-19
0.399089 -0.0624986 7.46993e-19
0.433796 -0.0624986 7.46993e-19
0.468504 -0.0624986 7.46993e-19
0.503214 -0.0624986 7.46993e-19
0.537925 -0.0624986 7.46993e-19
0.572637 -0.0624986 7.46993e-19
0.60735 -0.0624986 7.46993e-19
0.642065 -0.0624986 7.46993e-19
0.676781 -0.0624986 7.46993e-19
0.711499 -0.0624986 7.46993e-19
0.746219 -0.0624986 7.46993e-19
0.78094 -0.0624986 7.46993e-19
0.815663 -0.0624986 7.46993e-19
0.850388 -0.0624986 7.46993e-19
0.885115 -0.0624986 7.46993e-19
0.919844 -0.0624986 7.46993e-19
0.954576 -0.0624986 7.46993e-19
0.989309 -0.0624986 7.46993e-19
1.02405 -0.0624986 7.46993e-19
1.05878 -0.0624986 7.46993e-19
1.09352 -0.0624986 7.46993e-19
1.12827 -0.0624986 7.46993e-19
1.16301 -0.0624986 7.46993e-19
1.19776 -0.0624986 7.46993e-19
1.23251 -0.0624986 7.46993e-19
1.26727 -0.0624986 7.46993e-19
1.30203 -0.0624986 7.46993e-19
1.33679 -0.0624986 7.46993e-19
1.37155 -0.0624986 7.46993e-19
1.40632 -0.0624986 7.46993e-19
1.44109 -0.0624986 7.46993e-19
1.47586 -0.0624986 7.46993e-19
1.51064 -0.0624986 7.46993e-19
1.54542 -0.0624986 7.46993e-19
1.58021 -0.0624986 7.46993e-19
1.61499 -0.0624986 7.46993e-19
1.64979 -0.0624986 7.46993e-19
1.68458 -0.0624986 7.46993e-19
1.71938 -0.0624986 7.46993e-19
1.75419 -0.0624986 7.46993e-19
1.78899 -0.0624986 7.46993e-19
1.82381 -0.0624986 7.46993e-19
1.85862 -0.0624986 7.46993e-19
1.89345 -0.0624986 7.46993e-19
1.92827 -0.0624986 7.46993e-19
1.9631 -0.0624986 7.46993e-19
1.99794 -0.0624986 7.46993e-19
2.03278 -0.0624986 7.46993e-19
2.06762 -0.0624986 7.46993e-19
2.10247 -0.0624986 7.46993e-19
2.13733 -0.0624986 7.46993e-19
2.17219 -0.0624986 7.46993e-19
2.20705 -0.0624986 7.46993e-19
2.24192 -0.0624986 7.46993e-19
2.2768 -0.0624986 7.46993e-19
2.31168 -0.0624986 7.46993e-19
2.34657 -0.0624986 7.46993e-19
2.38146 -0.0624986 7.46993e-19
2.41636 -0.0624986 7.46993e-19
2.45126 -0.0624986 7.46993e-19
2.48617 -0.0624986 7.46993e-19
2.52109 -0.0624986 7.46993e-19
2.55601 -0.0624986 7.46993e-19
2.59094 -0.0624986 7.46993e-19
2.62587 -0.0624986 7.46993e-19
2.66081 -0.0624986 7.46993e-19
2.69576 -0.0624986 7.46993e-19
2.73071 -0.0624986 7.46993e-19
2.76567 -0.0624986 7.46993e-19
2.80064 -0.0624986 7.46993e-19
2.83561 -0.0624986 7.46993e-19
2.87059 -0.0624986 7.46993e-19
2.90558 -0.0624986 7.46993e-19
2.94058 -0.0624986 7.46993e-19
2.97558 -0.0624986 7.46993e-19
3.01059 -0.0624986 7.46993e-19
3.0456 -0.0624986 7.46993e-19
3.08063 -0.0624986 7.46993e-19
3.11566 -0.0624986 7.46993e-19
3.1507 -0.0624986 7.46993e-19
3.18574 -0.0624986 7.46993e-19
3.2208 -0.0624986 7.46993e-19
3.25586 -0.0624986 7.46993e-19
3.29093 -0.0624986 7.46993e-19
3.32601 -0.0624986 7.46993e-19
3.36109 -0.0624986 7.46993e-19
3.39619 -0.0624986 7.46993e-19
3.43129 -0.0624986 7.46993e-19
3.4664 -0.0624986 7.46993e-19
3.50152 -0.0624986 7.46993e-19
3.53665 -0.0624986 7.46993e-19
3.57179 -0.0624986 7.46993e-19
3.60694 -0.0624986 7.46993e-19
3.64209 -0.0624986 7.46993e-19
3.67726 -0.0624986 7.46993e-19
3.71243 -0.0624986 7.46993e-19
3.74761 -0.0624986 7.46993e-19
3.7828 -0.0624986 7.46993e-19
3.81801 -0.0624986 7.46993e-19
3.85322 -0.0624986 7.46993e-19
3.88844 -0.0624986 7.46993e-19
3.92367 -0.0624986 7.46993e-19
3.95891 -0.0624986 7.46993e-19
3.99416 -0.0624986 7.46993e-19
4.02942 -0.0624986 7.46993e-19
4.06469 -0.0624986 7.46993e-19
4.09997 -0.0624986 7.46993e-19
4.13526 -0.0624986 7.46993e-19
4.17056 -0.0624986 7.46993e-19
4.20587 -0.0624986 7.46993e-19
4.24119 -0.0624986 7.46993e-19
4.27653 -0.0624986 7.46993e-19
4.31187 -0.0624986 7.46993e-19
4.34722 -0.0624986 7.46993e-19
4.38259 -0.0624986 7.46993e-19
4.41797 -0.0624986 7.46993e-19
4.45335 -0.0624986 7.46993e-19
4.48875 -0.0624986 7.46993e-19
4.52416 -0.0624986 7.46993e-19
4.55958 -0.0624986 7.46993e-19
4.59502 -0.0624986 7.46993e-19
4.63046 -0.0624986 7.46993e-19
4.66592 -0.0624986 7.46993e-19
4.70139 -0.0624986 7.46993e-19
4.73687 -0.0624986 7.46993e-19
4.77237 -0.0624986 7.46993e-19
4.80787 -0.0624986 7.46993e-19
4.84339 -0.0624986 7.46993e-19
4.87892 -0.0624986 7.46993e-19
4.91446 -0.0624986 7.46993e-19
4.95002 -0.0624986 7.46993e-19
4.98559 -0.0624986 7.46993e-19
5.02117 -0.0624986 7.46993e-19
5.05677 -0.0624986 7.46993e-19
5.09237 -0.0624986 7.46993e-19
5.128 -0.0624986 7.46993e-19
5.16363 -0.0624986 7.46993e-19
5.19928 -0.0624986 7.46993e-19
5.23494 -0.0624986 7.46993e-19
5.27062 -0.0624986 7.46993e-19
5.30631 -0.0624986 7.46993e-19
5.34201 -0.0624986 7.46993e-19
5.37773 -0.0624986 7.46993e-19
5.41346 -0.0624986 7.46993e-19
5.4492 -0.0624986 7.46993e-19
5.48497 -0.0624986 7.46993e-19
5.52074 -0.0624986 7.46993e-19
5.55653 -0.0624986 7.46993e-19
5.59233 -0.0624986 7.46993e-19
5.62815 -0.0624986 7.46993e-19
5.66399 -0.0624986 7.46993e-19
5.69984 -0.0624986 7.46993e-19
5.7357 -0.0624986 7.46993e-19
5.77158 -0.0624986 7.46993e-19
5.80748 -0.0624986 7.46993e-19
5.84339 -0.0624986 7.46993e-19
5.87932 -0.0624986 7.46993e-19
5.91526 -0.0624986 7.46993e-19
5.95122 -0.0624986 7.46993e-19
5.9872 -0.0624986 7.46993e-19
6.02319 -0.0624986 7.46993e-19
6.05919 -0.0624986 7.46993e-19
6.09522 -0.0624986 7.46993e-19
6.13126 -0.0624986 7.46993e-19
6.16732 -0.0624986 7.46993e-19
6.20339 -0.0624986 7.46993e-19
6.23949 -0.0624986 7.46993e-19
6.27559 -0.0624986 7.46993e-19
6.31172 -0.0624986 7.46993e-19
6.34786 -0.0624986 7.46993e-19
6.38403 -0.0624986 7.46993e-19
6.42021 -0.0624986 7.46993e-19
6.4564 -0.0624986 7.46993e-19
6.49262 -0.0624986 7.46993e-19
6.52885 -0.0624986 7.46993e-19
6.5651 -0.0624986 7.46993e-19
6.60137 -0.0624986 7.46993e-19
6.63766 -0.0624986 7.46993e-19
6.67397 -0.0624986 7.46993e-19
6.71029 -0.0624986 7.46993e-19
6.74664 -0.0624986 7.46993e-19
6.783 -0.0624986 7.46993e-19
6.81938 -0.0624986 7.46993e-19
6.85579 -0.0624986 7.46993e-19
6.89221 -0.0624986 7.46993e-19
6.92865 -0.0624986 7.46993e-19
6.96511 -0.0624986 7.46993e-19
7.00159 -0.0624986 7.46993e-19
7.0381 -0.0624986 7.46993e-19
7.07462 -0.0624986 7.46993e-19
7.11116 -0.0624986 7.46993e-19
7.14772 -0.0624986 7.46993e-19
7.18431 -0.0624986 7.46993e-19
7.22091 -0.0624986 7.46993e-19
7.25754 -0.0624986 7.46993e-19
7.29418 -0.0624986 7.46993e-19
7.33085 -0.0624986 7.46993e-19
7.36754 -0.0624986 7.46993e-19
7.40425 -0.0624986 7.46993e-19
7.44099 -0.0624986 7.46993e-19
7.47774 -0.0624986 7.46993e-19
7.51452 -0.0624986 7.46993e-19
7.55132 -0.0624986 7.46993e-19
7.58814 -0.0624986 7.46993e-19
7.62498 -0.0624986 7.46993e-19
7.66185 -0.0624986 7.46993e-19
7.69874 -0.0624986 7.46993e-19
7.73566 -0.0624986 7.46993e-19
7.77259 -0.0624986 7.46993e-19
7.80955 -0.0624986 7.46993e-19
7.84654 -0.0624986 7.46993e-19
7.88355 -0.0624986 7.46993e-19
7.92058 -0.0624986 7.46993e-19
7.95763 -0.0624986 7.46993e-19
7.99471 -0.0624986 7.46993e-19
8.03182 -0.0624986 7.46993e-19
8.06895 -0.0624986 7.46993e-19
8.1061 -0.0624986 7.46993e-19
8.14328 -0.0624986 7.46993e-19
8.18049 -0.0624986 7.46993e-19
8.21772 -0.0624986 7.46993e-19
8.25497 -0.0624986 7.46993e-19
8.29226 -0.0624986 7.46993e-19
8.32956 -0.0624986 7.46993e-19
8.3669 -0.0624986 7.46993e-19
8.40426 -0.0624986 7.46993e-19
8.44165 -0.0624986 7.46993e-19
8.47906 -0.0624986 7.46993e-19
8.5165 -0.0624986 7.46993e-19
8.55397 -0.0624986 7.46993e-19
8.59146 -0.0624986 7.46993e-19
8.62899 -0.0624986 7.46993e-19
8.66654 -0.0624986 7.46993e-19
8.70412 -0.0624986 7.46993e-19
8.74172 -0.0624986 7.46993e-19
8.77936 -0.0624986 7.46993e-19
8.81702 -0.0624986 7.46993e-19
8.85471 -0.0624986 7.46993e-19
8.89244 -0.0624986 7.46993e-19
8.93019 -0.0624986 7.46993e-19
8.96797 -0.0624986 7.46993e-19
9.00578 -0.0624986 7.46993e-19
9.04362 -0.0624986 7.46993e-19
9.08149 -0.0624986 7.46993e-19
9.11939 -0.0624986 7.46993e-19
9.15732 -0.0624986 7.46993e-19
9.19528 -0.0624986 7.46993e-19
9.23327 -0.0624986 7.46993e-19
9.2713 -0.0624986 7.46993e-19
9.30935 -0.0624986 7.46993e-19
9.34744 -0.0624986 7.46993e-19
9.38556 -0.0624986 7.46993e-19
9.42371 -0.0624986 7.46993e-19
9.46189 -0.0624986 7.46993e-19
9.50011 -0.0624986 7.46993e-19
9.53836 -0.0624986 7.46993e-19
9.57664 -0.0624986 7.46993e-19
9.61496 -0.0624986 7.46993e-19
9.65331 -0.0624986 7.46993e-19
9.69169 -0.0624986 7.46993e-19
9.73011 -0.0624986 7.46993e-19
9.76856 -0.0624986 7.46993e-19
9.80704 -0.0624986 7.46993e-19
9.84557 -0.0624986 7.46993e-19
9.88412 -0.0624986 7.46993e-19
9.92271 -0.0624986 7.46993e-19
9.96134 -0.0624986 7.46993e-19
10 -0.0624986 7.46993e-19
10.0387 -0.0624986 7.46993e-19
10.0774 -0.0624986 7.46993e-19
10.1162 -0.0624986 7.46993e-19
10.155 -0.0624986 7.46993e-19
10.1939 -0.0624986 7.46993e-19
10.2328 -0.0624986 7.46993e-19
10.2717 -0.0624986 7.46993e-19
10.3106 -0.0624986 7.46993e-19
10.3496 -0.0624986 7.46993e-19
10.3887 -0.0624986 7.46993e-19
10.4278 -0.0624986 7.46993e-19
10.4669 -0.0624986 7.46993e-19
10.506 -0.0624986 7.46993e-19
10.5452 -0.0624986 7.46993e-19
10.5845 -0.0624986 7.46993e-19
10.6238 -0.0624986 7.46993e-19
10.6631 -0.0624986 7.46993e-19
10.7024 -0.0624986 7.46993e-19
10.7418 -0.0624986 7.46993e-19
10.7813 -0.0624986 7.46993e-19
10.8208 -0.0624986 7.46993e-19
10.8603 -0.0624986 7.46993e-19
10.8999 -0.0624986 7.46993e-19
10.9395 -0.0624986 7.46993e-19
10.9792 -0.0624986 7.46993e-19
11.0189 -0.0624986 7.46993e-19
11.0586 -0.0624986 7.46993e-19
11.0984 -0.0624986 7.46993e-19
11.1383 -0.0624986 7.46993e-19
11.1781 -0.0624986 7.46993e-19
11.2181 -0.0624986 7.46993e-19
11.2581 -0.0624986 7.46993e-19
11.2981 -0.0624986 7.46993e-19
11.3381 -0.0624986 7.46993e-19
11.3783 -0.0624986 7.46993e-19
11.4184 -0.0624986 7.46993e-19
11.4587 -0.0624986 7.46993e-19
11.4989 -0.0624986 7.46993e-19
11.5392 -0.0624986 7.46993e-19
11.5796 -0.0624986 7.46993e-19
11.62 -0.0624986 7.46993e-19
11.6605 -0.0624986 7.46993e-19
11.701 -0.0624986 7.46993e-19
11.7415 -0.0624986 7.46993e-19
11.7822 -0.0624986 7.46993e-19
11.8228 -0.0624986 7.46993e-19
11.8636 -0.0624986 7.46993e-19
11.9043 -0.0624986 7.46993e-19
11.9452 -0.0624986 7.46993e-19
11.986 -0.0624986 7.46993e-19
12.027 -0.0624986 7.46993e-19
12.068 -0.0624986 7.46993e-19
12.109 -0.0624986 7.46993e-19
12.1501 -0.0624986 7.46993e-19
12.1913 -0.0624986 7.46993e-19
12.2325 -0.0624986 7.46993e-19
12.2738 -0.0624986 7.46993e-19
12.3151 -0.0624986 7.46993e-19
12.3565 -0.0624986 7.46993e-19
12.3979 -0.0624986 7.46993e-19
12.4394 -0.0624986 7.46993e-19
12.481 -0.0624986 7.46993e-19
12.5226 -0.0624986 7.46993e-19
12.5643 -0.0624986 7.46993e-19
12.6061 -0.0624986 7.46993e-19
12.6479 -0.0624986 7.46993e-19
12.6898 -0.0624986 7.46993e-19
12.7317 -0.0624986 7.46993e-19
12.7737 -0.0624986 7.46993e-19
12.8158 -0.0624986 7.46993e-19
12.8579 -0.0624986 7.46993e-19
12.9001 -0.0624986 7.46993e-19
12.9424 -0.0624986 7.46993e-19
12.9847 -0.0624986 7.46993e-19
13.0271 -0.0624986 7.46993e-19
13.0696 -0.0624986 7.46993e-19
13.1121 -0.0624986 7.46993e-19
13.1547 -0.0624986 7.46993e-19
13.1974 -0.0624986 7.46993e-19
13.2402 -0.0624986 7.46993e-19
13.283 -0.0624986 7.46993e-19
13.3259 -0.0624986 7.46993e-19
13.3689 -0.0624986 7.46993e-19
13.4119 -0.0624986 7.46993e-19
13.455 -0.0624986 7.46993e-19
13.4982 -0.0624986 7.46993e-19
13.5415 -0.0624986 7.46993e-19
13.5848 -0.0624986 7.46993e-19
13.6283 -0.0624986 7.46993e-19
13.6718 -0.0624986 7.46993e-19
13.7153 -0.0624986 7.46993e-19
13.759 -0.0624986 7.46993e-19
13.8028 -0.0624986 7.46993e-19
13.8466 -0.0624986 7.46993e-19
13.8905 -0.0624986 7.46993e-19
13.9345 -0.0624986 7.46993e-19
13.9786 -0.0624986 7.46993e-19
14.0227 -0.0624986 7.46993e-19
14.067 -0.0624986 7.46993e-19
14.1113 -0.0624986 7.46993e-19
14.1558 -0.0624986 7.46993e-19
14.2003 -0.0624986 7.46993e-19
14.2449 -0.0624986 7.46993e-19
14.2896 -0.0624986 7.46993e-19
14.3344 -0.0624986 7.46993e-19
14.3793 -0.0624986 7.46993e-19
14.4243 -0.0624986 7.46993e-19
14.4693 -0.0624986 7.46993e-19
14.5145 -0.0624986 7.46993e-19
14.5598 -0.0624986 7.46993e-19
14.6052 -0.0624986 7.46993e-19
14.6506 -0.0624986 7.46993e-19
14.6962 -0.0624986 7.46993e-19
14.7419 -0.0624986 7.46993e-19
14.7877 -0.0624986 7.46993e-19
14.8336 -0.0624986 7.46993e-19
14.8796 -0.0624986 7.46993e-19
14.9257 -0.0624986 7.46993e-19
14.9719 -0.0624986 7.46993e-19
15.0182 -0.0624986 7.46993e-19
15.0647 -0.0624986 7.46993e-19
15.1112 -0.0624986 7.46993e-19
15.1579 -0.0624986 7.46993e-19
15.2047 -0.0624986 7.46993e-19
15.2516 -0.0624986 7.46993e-19
15.2986 -0.0624986 7.46993e-19
15.3458 -0.0624986 7.46993e-19
15.393 -0.0624986 7.46993e-19
15.4404 -0.0624986 7.46993e-19
15.488 -0.0624986 7.46993e-19
15.5356 -0.0624986 7.46993e-19
15.5834 -0.0624986 7.46993e-19
15.6313 -0.0624986 7.46993e-19
15.6794 -0.0624986 7.46993e-19
15.7276 -0.0624986 7.46993e-19
15.7759 -0.0624986 7.46993e-19
15.8243 -0.0624986 7.46993e-19
15.873 -0.0624986 7.46993e-19
15.9217 -0.0624986 7.46993e-19
15.9706 -0.0624986 7.46993e-19
16.0197 -0.0624986 7.46993e-19
16.0689 -0.0624986 7.46993e-19
16.1182 -0.0624986 7.46993e-19
16.1677 -0.0624986 7.46993e-19
16.2174 -0.0624986 7.46993e-19
16.2672 -0.0624986 7.46993e-19
16.3172 -0.0624986 7.46993e-19
16.3674 -0.0624986 7.46993e-19
16.4177 -0.0624986 7.46993e-19
16.4682 -0.0624986 7.46993e-19
16.5189 -0.0624986 7.46993e-19
16.5697 -0.0624986 7.46993e-19
16.6208 -0.0624986 7.46993e-19
16.672 -0.0624986 7.46993e-19
16.7234 -0.0624986 7.46993e-19
16.775 -0.0624986 7.46993e-19
16.8268 -0.0624986 7.46993e-19
16.8787 -0.0624986 7.46993e-19
16.9309 -0.0624986 7.46993e-19
16.9833 -0.0624986 7.46993e-19
17.0359 -0.0624986 7.46993e-19
17.0887 -0.0624986 7.46993e-19
17.1418 -0.0624986 7.46993e-19
17.195 -0.0624986 7.46993e-19
17.2485 -0.0624986 7.46993e-19
17.3022 -0.0624986 7.46993e-19
17.3562 -0.0624986 7.46993e-19
17.4104 -0.0624986 7.46993e-19
17.4648 -0.0624986 7.46993e-19
17.5195 -0.0624986 7.46993e-19
17.5744 -0.0624986 7.46993e-19
17.6296 -0.0624986 7.46993e-19
17.6851 -0.0624986 7.46993e-19
17.7408 -0.0624986 7.46993e-19
17.7969 -0.0624986 7.46993e-19
17.8532 -0.0624986 7.46993e-19
17.9098 -0.0624986 7.46993e-19
17.9667 -0.0624986 7.46993e-19
18.0239 -0.0624986 7.46993e-19
18.0815 -0.0624986 7.46993e-19
18.1393 -0.0624986 7.46993e-19
18.1975 -0.0624986 7.46993e-19
18.256 -0.0624986 7.46993e-19
18.3149 -0.0624986 7.46993e-19
18.3742 -0.0624986 7.46993e-19
18.4338 -0.0624986 7.46993e-19
18.4938 -0.0624986 7.46993e-19
18.5542 -0.0624986 7.46993e-19
18.615 -0.0624986 7.46993e-19
18.6762 -0.0624986 7.46993e-19
18.7379 -0.0624986 7.46993e-19
18.8 -0.0624986 7.46993e-19
18.8625 -0.0624986 7.46993e-19
18.9255 -0.0624986 7.46993e-19
18.9891 -0.0624986 7.46993e-19
19.0531 -0.0624986 7.46993e-19
19.1177 -0.0624986 7.46993e-19
19.1828 -0.0624986 7.46993e-19
19.2484 -0.0624986 7.46993e-19
19.3147 -0.0624986 7.46993e-19
19.3816 -0.0624986 7.46993e-19
19.4491 -0.0624986 7.46993e-19
19.5173 -0.0624986 7.46993e-19
19.5862 -0.0624986 7.46993e-19
19.6558 -0.0624986 7.46993e-19
19.7262 -0.0624986 7.46993e-19
19.7974 -0.0624986 7.46993e-19
19.8694 -0.0624986 7.46993e-19
19.9423 -0.0624986 7.46993e-19
20.0162 -0.0624986 7.46993e-19
20.091 -0.0624986 7.46993e-19
20.1669 -0.0624986 7.46993e-19
20.244 -0.0624986 7.46993e-19
20.3222 -0.0624986 7.46993e-19
20.4016 -0.0624986 7.46993e-19
20.4825 -0.0624986 7.46993e-19
20.5648 -0.0624986 7.46993e-19
20.6487 -0.0624986 7.46993e-19
20.7344 -0.0624986 7.46993e-19
20.8219 -0.0624986 7.46993e-19
20.9115 -0.0624986 7.46993e-19
21.0034 -0.0624986 7.46993e-19
21.0979 -0.0624986 7.46993e-19
21.1952 -0.0624986 7.46993e-19
21.2959 -0.0624986 7.46993e-19
21.4004 -0.0624986 7.46993e-19
21.5093 -0.0624986 7.46993e-19
21.6237 -0.0624986 7.46993e-19
21.7448 -0.0624986 7.46993e-19
21.8747 -0.0624986 7.46993e-19
22.0165 -0.0624986 7.46993e-19
22.1768 -0.0624986 7.46993e-19
22.3723 -0.0624986 7.46993e-19


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1ClassicOneLoop/SigmaRTwoLoop.txt <==
-22.3723 -0.058515 3.82559e-06
-22.1768 -0.0585167 -1.64615e-06
-22.0165 -0.0585172 1.96493e-06
-21.8747 -0.0585177 -1.33315e-06
-21.7448 -0.0585181 1.50161e-06
-21.6237 -0.0585184 -1.11872e-06
-21.5093 -0.0585187 1.28871e-06
-21.4004 -0.0585191 -9.43206e-07
-21.2959 -0.0585194 1.19764e-06
-21.1952 -0.0585197 -7.49691e-07
-21.0979 -0.0585201 1.24595e-06
-21.0034 -0.0585205 -3.98964e-07
-20.9115 -0.0585211 1.66752e-06
-20.8219 -0.0585219 5.58632e-07
-20.7344 -0.0585229 3.02968e-06
-20.6487 -0.0585241 2.41605e-06
-20.5648 -0.0585254 4.41398e-06
-20.4825 -0.0585266 2.27216e-06
-20.4016 -0.0585275 1.85285e-06
-20.3222 -0.058528 -1.34234e-06
-20.244 -0.0585283 -2.42511e-07
-20.1669 -0.0585285 -4.6204e-07
-20.091 -0.0585287 1.37654e-06
-20.0162 -0.0585289 -6.84776e-07
-19.9423 -0.0585291 9.49047e-09
-19.8694 -0.0585292 -5.74765e-07
-19.7974 -0.0585294 9.21382e-07
-19.7262 -0.0585296 -8.55619e-07
-19.6558 -0.0585297 2.42972e-07
-19.5862 -0.0585299 -3.71776e-07
-19.5173 -0.05853 4.89286e-07
-19.4491 -0.0585302 -8.85314e-07
-19.3816 -0.0585303 5.72802e-07
-19.3147 -0.0585305 -5.30892e-07
-19.2484 -0.0585306 2.10138e-07
-19.1828 -0.0585308 -5.26636e-07
-19.1177 -0.058531 4.73776e-07
-19.0531 -0.0585311 -7.64971e-07
-18.9891 -0.0585313 4.56734e-07
-18.9255 -0.0585314 -5.51416e-07
-18.8625 -0.0585316 2.32363e-07
-18.8 -0.0585317 -4.9423e-07
-18.7379 -0.0585319 3.39081e-07
-18.6762 -0.058532 -6.63928e-07
-18.615 -0.0585322 4.26497e-07
-18.5542 -0.0585323 -6.25909e-07
-18.4938 -0.0585325 2.89831e-07
-18.4338 -0.0585326 -4.93856e-07
-18.3742 -0.0585328 2.25753e-07
-18.3149 -0.058533 -5.29983e-07
-18.256 -0.0585331 3.13233e-07
-18.1975 -0.0585333 -6.19406e-07
-18.1393 -0.0585334 3.4297e-07
-18.0815 -0.0585336 -5.87793e-07
-18.0239 -0.0585338 2.59678e-07
-17.9667 -0.0585339 -5.05655e-07
-17.9098 -0.0585341 2.03324e-07
-17.8532 -0.0585342 -5.04346e-07
-17.7969 -0.0585344 2.37783e-07
-17.7408 -0.0585346 -5.63063e-07
-17.6851 -0.0585347 2.80453e-07
-17.6296 -0.0585349 -5.82167e-07
-17.5744 -0.0585351 2.58094e-07
-17.5195 -0.0585352 -5.39812e-07
-17.4648 -0.0585354 2.007e-07
-17.4104 -0.0585356 -4.9858e-07
-17.3562 -0.0585357 1.7551e-07
-17.3022 -0.0585359 -5.05633e-07
-17.2485 -0.0585361 1.96105e-07
-17.195 -0.0585362 -5.41245e-07
-17.1418 -0.0585364 2.20763e-07
-17.0887 -0.0585366 -5.58325e-07
-17.0359 -0.0585368 2.12621e-07
-16.9833 -0.0585369 -5.40181e-07
-16.9309 -0.0585371 1.77402e-07
-16.8787 -0.0585373 -5.10242e-07
-16.8268 -0.0585375 1.4713e-07
-16.775 -0.0585377 -4.99008e-07
-16.7234 -0.0585378 1.42601e-07
-16.672 -0.058538 -5.13252e-07
-16.6208 -0.0585382 1.56569e-07
-16.5697 -0.0585384 -5.35353e-07
-16.5189 -0.0585386 1.66751e-07
-16.4682 -0.0585388 -5.44427e-07
-16.4177 -0.0585389 1.58507e-07
-16.3674 -0.0585391 -5.34775e-07
-16.3172 -0.0585393 1.35308e-07
-16.2672 -0.0585395 -5.17173e-07
-16.2174 -0.0585397 1.11978e-07
-16.1677 -0.0585399 -5.06806e-07
-16.1182 -0.0585401 1.00778e-07
-16.0689 -0.0585403 -5.10799e-07
-16.0197 -0.0585405 1.02812e-07
-15.9706 -0.0585407 -5.24693e-07
-15.9217 -0.0585409 1.09544e-07
-15.873 -0.0585411 -5.3798e-07
-15.8243 -0.0585413 1.1069e-07
-15.7759 -0.0585415 -5.42498e-07
-15.7276 -0.0585417 1.01457e-07
-15.6794 -0.0585419 -5.37331e-07
-15.6313 -0.0585421 8.45526e-08
-15.5834 -0.0585423 -5.27972e-07
-15.5356 -0.0585425 6.70237e-08
-15.488 -0.0585427 -5.21699e-07
-15.4404 -0.058543 5.51516e-08
-15.393 -0.0585432 -5.22896e-07
-15.3458 -0.0585434 5.09142e-08
-15.2986 -0.0585436 -5.31076e-07
-15.2516 -0.0585438 5.16616e-08
-15.2047 -0.058544 -5.42047e-07
-15.1579 -0.0585443 5.24167e-08
-15.1112 -0.0585445 -5.50853e-07
-15.0647 -0.0585447 4.89394e-08
-15.0182 -0.0585449 -5.54508e-07
-14.9719 -0.0585452 3.9777e-08
-14.9257 -0.0585454 -5.53159e-07
-14.8796 -0.0585456 2.64966e-08
-14.8336 -0.0585459 -5.49467e-07
-14.7877 -0.0585461 1.23993e-08
-14.7419 -0.0585463 -5.46908e-07
-14.6962 -0.0585466 6.69008e-10
-14.6506 -0.0585468 -5.48021e-07
-14.6052 -0.0585471 -7.06225e-09
-14.5598 -0.0585473 -5.5343e-07
-14.5145 -0.0585476 -1.11811e-08
-14.4693 -0.0585478 -5.61883e-07
-14.4243 -0.0585481 -1.35971e-08
-14.3793 -0.0585483 -5.71097e-07
-14.3344 -0.0585486 -1.6701e-08
-14.2896 -0.0585488 -5.78859e-07
-14.2449 -0.0585491 -2.23205e-08
-14.2003 -0.0585493 -5.83902e-07
-14.1558 -0.0585496 -3.10918e-08
-14.1113 -0.0585499 -5.8625e-07
-14.067 -0.0585501 -4.24044e-08
-14.0227 -0.0585504 -5.87007e-07
-13.9786 -0.0585507 -5.48241e-08
-13.9345 -0.0585509 -5.8779e-07
-13.8905 -0.0585512 -6.67403e-08
-13.8466 -0.0585515 -5.90072e-07
-13.8028 -0.0585518 -7.69623e-08
-13.759 -0.0585521 -5.94691e-07
-13.7153 -0.0585523 -8.5067e-08
-13.6718 -0.0585526 -6.01669e-07
-13.6283 -0.0585529 -9.14289e-08
-13.5848 -0.0585532 -6.10319e-07
-13.5415 -0.0585535 -9.69842e-08
-13.4982 -0.0585538 -6.19573e-07
-13.455 -0.0585541 -1.02856e-07
-13.4119 -0.0585544 -6.28371e-07
-13.3689 -0.0585547 -1.09983e-07
-13.3259 -0.058555 -6.35981e-07
-13.283 -0.0585553 -1.1887e-07
-13.2402 -0.0585556 -6.42174e-07
-13.1974 -0.0585559 -1.29498e-07
-13.1547 -0.0585563 -6.4722e-07
-13.1121 -0.0585566 -1.41409e-07
-13.0696 -0.0585569 -6.51745e-07
-13.0271 -0.0585572 -1.53892e-07
-12.9847 -0.0585575 -6.56512e-07
-12.9424 -0.0585579 -1.66216e-07
-12.9001 -0.0585582 -6.62202e-07
-12.8579 -0.0585585 -1.77821e-07
-12.8158 -0.0585589 -6.69251e-07
-12.7737 -0.0585592 -1.88446e-07
-12.7317 -0.0585596 -6.77769e-07
-12.6898 -0.0585599 -1.98157e-07
-12.6479 -0.0585603 -6.87563e-07
-12.6061 -0.0585606 -2.07288e-07
-12.5643 -0.058561 -6.9822e-07
-12.5226 -0.0585614 -2.1633e-07
-12.481 -0.0585617 -7.09239e-07
-12.4394 -0.0585621 -2.25801e-07
-12.3979 -0.0585625 -7.20154e-07
-12.3565 -0.0585628 -2.36124e-07
-12.3151 -0.0585632 -7.3064e-07
-12.2738 -0.0585636 -2.47552e-07
-12.2325 -0.058564 -7.40566e-07
-12.1913 -0.0585644 -2.60134e-07
-12.1501 -0.0585648 -7.50003e-07
-12.109 -0.0585652 -2.73733e-07
-12.068 -0.0585656 -7.59183e-07
-12.027 -0.058566 -2.8808e-07
-11.986 -0.0585664 -7.6844e-07
-11.9452 -0.0585668 -3.02845e-07
-11.9043 -0.0585672 -7.78128e-07
-11.8636 -0.0585676 -3.17714e-07
-11.8228 -0.0585681 -7.88556e-07
-11.7822 -0.0585685 -3.32446e-07
-11.7415 -0.0585689 -7.99937e-07
-11.701 -0.0585694 -3.46917e-07
-11.6605 -0.0585698 -8.12361e-07
-11.62 -0.0585702 -3.61126e-07
-11.5796 -0.0585707 -8.25798e-07
-11.5392 -0.0585712 -3.75187e-07
-11.4989 -0.0585716 -8.40117e-07
-11.4587 -0.0585721 -3.89299e-07
-11.4184 -0.0585725 -8.55124e-07
-11.3783 -0.058573 -4.03702e-07
-11.3381 -0.0585735 -8.70607e-07
-11.2981 -0.058574 -4.1864e-07
-11.2581 -0.0585745 -8.86371e-07
-11.2181 -0.058575 -4.34319e-07
-11.1781 -0.0585755 -9.02274e-07
-11.1383 -0.058576 -4.50887e-07
-11.0984 -0.0585765 -9.18242e-07
-11.0586 -0.058577 -4.68417e-07
-11.0189 -0.0585775 -9.34281e-07
-10.9792 -0.058578 -4.86906e-07
-10.9395 -0.0585786 -9.50468e-07
-10.8999 -0.0585791 -5.06293e-07
-10.8603 -0.0585797 -9.66934e-07
-10.8208 -0.0585802 -5.26472e-07
-10.7813 -0.0585808 -9.83843e-07
-10.7418 -0.0585813 -5.47317e-07
-10.7024 -0.0585819 -1.00137e-06
-10.6631 -0.0585825 -5.68705e-07
-10.6238 -0.058583 -1.01969e-06
-10.5845 -0.0585836 -5.90536e-07
-10.5452 -0.0585842 -1.03892e-06
-10.506 -0.0585848 -6.12748e-07
-10.4669 -0.0585854 -1.05918e-06
-10.4278 -0.058586 -6.35323e-07
-10.3887 -0.0585867 -1.08051e-06
-10.3496 -0.0585873 -6.58291e-07
-10.3106 -0.0585879 -1.10292e-06
-10.2717 -0.0585886 -6.81725e-07
-10.2328 -0.0585892 -1.1264e-06
-10.1939 -0.0585899 -7.05728e-07
-10.155 -0.0585905 -1.15089e-06
-10.1162 -0.0585912 -7.30429e-07
-10.0774 -0.0585919 -1.17633e-06
-10.0387 -0.0585926 -7.55965e-07
-10 -0.0585933 -1.20266e-06
-9.96134 -0.058594 -7.82472e-07
-9.92271 -0.0585947 -1.22985e-06
-9.88412 -0.0585954 -8.10072e-07
-9.84557 -0.0585962 -1.25785e-06
-9.80704 -0.0585969 -8.3887e-07
-9.76856 -0.0585977 -1.28667e-06
-9.73011 -0.0585984 -8.68948e-07
-9.69169 -0.0585992 -1.31633e-06
-9.65331 -0.0586 -9.00363e-07
-9.61496 -0.0586007 -1.3469e-06
-9.57664 -0.0586015 -9.33152e-07
-9.53836 -0.0586023 -1.37846e-06
-9.50011 -0.0586032 -9.67332e-07
-9.46189 -0.058604 -1.4111e-06
-9.42371 -0.0586048 -1.00291e-06
-9.38556 -0.0586057 -1.44496e-06
-9.34744 -0.0586065 -1.03989e-06
-9.30935 -0.0586074 -1.48015e-06
-9.2713 -0.0586083 -1.07828e-06
-9.23327 -0.0586092 -1.51682e-06
-9.19528 -0.0586101 -1.11808e-06
-9.15732 -0.058611 -1.55508e-06
-9.11939 -0.0586119 -1.15932e-06
-9.08149 -0.0586129 -1.59507e-06
-9.04362 -0.0586138 -1.20205e-06
-9.00578 -0.0586148 -1.63689e-06
-8.96797 -0.0586158 -1.24633e-06
-8.93019 -0.0586168 -1.68066e-06
-8.89244 -0.0586178 -1.29223e-06
-8.85471 -0.0586188 -1.72647e-06
-8.81702 -0.0586198 -1.33987e-06
-8.77936 -0.0586209 -1.77442e-06
-8.74172 -0.058622 -1.38936e-06
-8.70412 -0.058623 -1.82457e-06
-8.66654 -0.0586241 -1.44085e-06
-8.62899 -0.0586253 -1.87702e-06
-8.59146 -0.0586264 -1.49448e-06
-8.55397 -0.0586275 -1.93186e-06
-8.5165 -0.0586287 -1.55043e-06
-8.47906 -0.0586299 -1.98918e-06
-8.44165 -0.0586311 -1.60887e-06
-8.40426 -0.0586323 -2.04907e-06
-8.3669 -0.0586335 -1.66999e-06
-8.32956 -0.0586347 -2.11165e-06
-8.29226 -0.058636 -1.73398e-06
-8.25497 -0.0586373 -2.17707e-06
-8.21772 -0.0586386 -1.80103e-06
-8.18049 -0.0586399 -2.24546e-06
-8.14328 -0.0586413 -1.87135e-06
-8.1061 -0.0586426 -2.31699e-06
-8.06895 -0.058644 -1.94514e-06
-8.03182 -0.0586454 -2.39188e-06
-7.99471 -0.0586469 -2.02261e-06
-7.95763 -0.0586483 -2.47033e-06
-7.92058 -0.0586498 -2.104e-06
-7.88355 -0.0586513 -2.55258e-06
-7.84654 -0.0586528 -2.18952e-06
-7.80955 -0.0586544 -2.63891e-06
-7.77259 -0.058656 -2.27943e-06
-7.73566 -0.0586576 -2.72961e-06
-7.69874 -0.0586592 -2.374e-06
-7.66185 -0.0586609 -2.82499e-06
-7.62498 -0.0586625 -2.47351e-06
-7.58814 -0.0586643 -2.92541e-06
-7.55132 -0.058666 -2.57827e-06
-7.51452 -0.0586678 -3.03124e-06
-7.47774 -0.0586696 -2.68862e-06
-7.44099 -0.0586714 -3.14289e-06
-7.40425 -0.0586733 -2.80494e-06
-7.36754 -0.0586752 -3.26077e-06
-7.33085 -0.0586771 -2.92763e-06
-7.29418 -0.0586791 -3.38538e-06
-7.25754 -0.0586811 -3.05715e-06
-7.22091 -0.0586831 -3.5172e-06
-7.18431 -0.0586852 -3.19401e-06
-7.14772 -0.0586873 -3.65679e-06
-7.11116 -0.0586894 -3.33875e-06
-7.07462 -0.0586916 -3.80474e-06
-7.0381 -0.0586939 -3.49197e-06
-7.00159 -0.0586962 -3.9617e-06
-6.96511 -0.0586985 -3.65437e-06
-6.92865 -0.0587008 -4.12836e-06
-6.89221 -0.0587033 -3.82667e-06
-6.85579 -0.0587057 -4.30551e-06
-6.81938 -0.0587082 -4.0097e-06
-6.783 -0.0587108 -4.49397e-06
-6.74664 -0.0587134 -4.20437e-06
-6.71029 -0.058716 -4.6947e-06
-6.67397 -0.0587188 -4.41167e-06
-6.63766 -0.0587215 -4.9087e-06
-6.60137 -0.0587244 -4.63272e-06
-6.5651 -0.0587272 -5.13713e-06
-6.52885 -0.0587302 -4.86873e-06
-6.49262 -0.0587332 -5.38124e-06
-6.4564 -0.0587363 -5.12109e-06
-6.42021 -0.0587394 -5.64245e-06
-6.38403 -0.0587426 -5.39129e-06
-6.34786 -0.0587459 -5.92231e-06
-6.31172 -0.0587493 -5.68102e-06
-6.27559 -0.0587527 -6.22259e-06
-6.23949 -0.0587562 -5.99217e-06
-6.20339 -0.0587598 -6.54526e-06
-6.16732 -0.0587635 -6.32683e-06
-6.13126 -0.0587672 -6.89252e-06
-6.09522 -0.0587711 -6.68738e-06
-6.05919 -0.058775 -7.26686e-06
-6.02319 -0.0587791 -7.07647e-06
-5.9872 -0.0587832 -7.67109e-06
-5.95122 -0.0587874 -7.49708e-06
-5.91526 -0.0587918 -8.10839e-06
-5.87932 -0.0587962 -7.95262e-06
-5.84339 -0.0588008 -8.58236e-06
-5.80748 -0.0588055 -8.44693e-06
-5.77158 -0.0588103 -9.09712e-06
-5.7357 -0.0588152 -8.98439e-06
-5.69984 -0.0588203 -9.65733e-06
-5.66399 -0.0588254 -9.57001e-06
-5.62815 -0.0588308 -1.02684e-05
-5.59233 -0.0588363 -1.02095e-05
-5.55653 -0.0588419 -1.09364e-05
-5.52074 -0.0588477 -1.09095e-05
-5.48497 -0.0588537 -1.16685e-05
-5.4492 -0.0588598 -1.16777e-05
-5.41346 -0.0588661 -1.2473e-05
-5.37773 -0.0588726 -1.25228e-05
-5.34201 -0.0588793 -1.33593e-05
-5.30631 -0.0588862 -1.34551e-05
-5.27062 -0.0588934 -1.43386e-05
-5.23494 -0.0589007 -1.44868e-05
-5.19928 -0.0589083 -1.5424e-05
-5.16363 -0.0589161 -1.56319e-05
-5.128 -0.0589242 -1.66309e-05
-5.09237 -0.0589325 -1.69072e-05
-5.05677 -0.0589412 -1.79774e-05
-5.02117 -0.0589501 -1.83325e-05
-4.98559 -0.0589593 -1.94853e-05
-4.95002 -0.0589689 -1.99316e-05
-4.91446 -0.0589788 -2.11805e-05
-4.87892 -0.0589891 -2.17328e-05
-4.84339 -0.0589998 -2.30942e-05
-4.80787 -0.0590109 -2.37704e-05
-4.77237 -0.0590224 -2.52643e-05
-4.73687 -0.0590343 -2.60864e-05
-4.70139 -0.0590468 -2.77371e-05
-4.66592 -0.0590597 -2.87319e-05
-4.63046 -0.0590732 -3.05695e-05
-4.59502 -0.0590873 -3.17702e-05
-4.55958 -0.059102 -3.38319e-05
-4.52416 -0.0591173 -3.52801e-05
-4.48875 -0.0591333 -3.76125e-05
-4.45335 -0.0591501 -3.93605e-05
-4.41797 -0.0591677 -4.20229e-05
-4.38259 -0.0591861 -4.41372e-05
-4.34722 -0.0592054 -4.7205e-05
-4.31187 -0.0592257 -4.97715e-05
-4.27653 -0.0592471 -5.33425e-05
-4.24119 -0.0592697 -5.64726e-05
-4.20587 -0.0592935 -6.0675e-05
-4.17056 -0.0593186 -6.4516e-05
-4.13526 -0.0593452 -6.952e-05
-4.09997 -0.0593733 -7.4269e-05
-4.06469 -0.0594032 -8.03042e-05
-4.02942 -0.059435 -8.62296e-05
-3.99416 -0.0594689 -9.36112e-05
-3.95891 -0.059505 -0.000101085
-3.92367 -0.0595437 -0.000110254
-3.88844 -0.0595851 -0.000119801
-3.85322 -0.0596297 -0.000131388
-3.81801 -0.0596777 -0.000143769
-3.7828 -0.0597295 -0.000158696
-3.74761 -0.0597856 -0.00017504
-3.71243 -0.0598465 -0.000194698
-3.67726 -0.0599129 -0.000216729
-3.64209 -0.0599855 -0.000243277
-3.60694 -0.0600651 -0.000273722
-3.57179 -0.0601527 -0.000310636
-3.53665 -0.0602494 -0.000353975
-3.50152 -0.0603566 -0.000407092
-3.4664 -0.0604758 -0.000471016
-3.43129 -0.0606088 -0.000550593
-3.39619 -0.0607573 -0.00064896
-3.36109 -0.0609233 -0.000773959
-3.32601 -0.061108 -0.000933026
-3.29093 -0.061312 -0.00114018
-3.25586 -0.0615326 -0.00141165
-3.2208 -0.0617612 -0.00177351
-3.18574 -0.0619761 -0.00225689
-3.1507 -0.062131 -0.00290134
-3.11566 -0.0621366 -0.00373421
-3.08063 -0.0618475 -0.00473394
-3.0456 -0.0610977 -0.00574729
-3.01059 -0.0598469 -0.00645858
-2.97558 -0.0583506 -0.00655166
-2.94058 -0.0570468 -0.00601394
-2.90558 -0.0561994 -0.00513852
-2.87059 -0.0557888 -0.00423179
-2.83561 -0.0556731 -0.00344559
-2.80064 -0.0557212 -0.00281694
-2.76567 -0.0558484 -0.0023281
-2.73071 -0.0560073 -0.00195191
-2.69576 -0.0561736 -0.0016599
-2.66081 -0.0563355 -0.00143239
-2.62587 -0.0564881 -0.00125187
-2.59094 -0.0566296 -0.00110828
-2.55601 -0.0567598 -0.000991545
-2.52109 -0.0568794 -0.000897001
-2.48617 -0.0569895 -0.000818486
-2.45126 -0.0570909 -0.000754114
-2.41636 -0.0571848 -0.000699741
-2.38146 -0.0572721 -0.000654936
-2.34657 -0.0573537 -0.000616632
-2.31168 -0.0574304 -0.000585191
-2.2768 -0.0575028 -0.000558152
-2.24192 -0.0575716 -0.000536331
-2.20705 -0.0576373 -0.000517625
-2.17219 -0.0577005 -0.000503127
-2.13733 -0.0577617 -0.000490957
-2.10247 -0.0578212 -0.00048239
-2.06762 -0.0578794 -0.000475699
-2.03278 -0.0579369 -0.000472287
-1.99794 -0.0579938 -0.000470544
-1.9631 -0.0580507 -0.000471976
-1.92827 -0.0581078 -0.000475077
-1.89345 -0.0581656 -0.000481452
-1.85862 -0.0582244 -0.000489701
-1.82381 -0.0582846 -0.000501543
-1.78899 -0.0583467 -0.000515708
-1.75419 -0.0584112 -0.000534063
-1.71938 -0.0584784 -0.00055552
-1.68458 -0.058549 -0.000582164
-1.64979 -0.0586237 -0.000613185
-1.61499 -0.058703 -0.000651015
-1.58021 -0.0587879 -0.000695293
-1.54542 -0.058879 -0.00074904
-1.51064 -0.0589774 -0.000812677
-1.47586 -0.0590841 -0.000890268
-1.44109 -0.0592002 -0.000983656
-1.40632 -0.0593265 -0.00109886
-1.37155 -0.0594637 -0.00124041
-1.33679 -0.0596118 -0.00141809
-1.30203 -0.0597692 -0.00164166
-1.26727 -0.0599312 -0.00192804
-1.23251 -0.0600869 -0.0022963
-1.19776 -0.0602136 -0.0027741
-1.16301 -0.0602673 -0.00338856
-1.12827 -0.0601682 -0.00415956
-1.09352 -0.0597911 -0.00505896
-1.05878 -0.0589916 -0.00595341
-1.02405 -0.0577247 -0.00655701
-0.989309 -0.0562159 -0.00656337
-0.954576 -0.054899 -0.00592667
-0.919844 -0.054062 -0.00493277
-0.885115 -0.0537008 -0.00391286
-0.850388 -0.0536592 -0.00304524
-0.815663 -0.0537861 -0.00236631
-0.78094 -0.0539842 -0.00185396
-0.746219 -0.0542017 -0.00146915
-0.711499 -0.0544137 -0.00117981
-0.676781 -0.0546098 -0.000958648
-0.642065 -0.0547866 -0.000788457
-0.60735 -0.0549438 -0.000654401
-0.572637 -0.0550828 -0.000548505
-0.537925 -0.0552052 -0.000462467
-0.503214 -0.0553128 -0.000392879
-0.468504 -0.0554073 -0.00033463
-0.433796 -0.0554902 -0.000286549
-0.399089 -0.0555628 -0.000245116
-0.364382 -0.0556263 -0.0002103
-0.329676 -0.0556816 -0.000179405
-0.294972 -0.0557294 -0.000153009
-0.260267 -0.0557705 -0.000128864
-0.225564 -0.0558054 -0.00010788
-0.190861 -0.0558345 -8.80628e-05
-0.156158 -0.0558583 -7.05113e-05
-0.121456 -0.0558769 -5.33735e-05
-0.0867541 -0.0558908 -3.78539e-05
-0.0520524 -0.0558999 -2.21784e-05
-0.0173508 -0.0559044 -7.60531e-06
0.0173508 -0.0559044 7.60531e-06
0.0520524 -0.0558999 2.21784e-05
0.0867541 -0.0558908 3.78539e-05
0.121456 -0.0558769 5.33735e-05
0.156158 -0.0558583 7.05113e-05
0.190861 -0.0558345 8.80628e-05
0.225564 -0.0558054 0.00010788
0.260267 -0.0557705 0.000128864
0.294972 -0.0557294 0.000153009
0.329676 -0.0556816 0.000179405
0.364382 -0.0556263 0.0002103
0.399089 -0.0555628 0.000245116
0.433796 -0.0554902 0.000286549
0.468504 -0.0554073 0.00033463
0.503214 -0.0553128 0.000392879
0.537925 -0.0552052 0.000462467
0.572637 -0.0550828 0.000548505
0.60735 -0.0549438 0.000654401
0.642065 -0.0547866 0.000788457
0.676781 -0.0546098 0.000958648
0.711499 -0.0544137 0.00117981
0.746219 -0.0542017 0.00146915
0.78094 -0.0539842 0.00185396
0.815663 -0.0537861 0.00236631
0.850388 -0.0536592 0.00304524
0.885115 -0.0537008 0.00391286
0.919844 -0.054062 0.00493277
0.954576 -0.054899 0.00592667
0.989309 -0.0562159 0.00656337
1.02405 -0.0577247 0.00655701
1.05878 -0.0589916 0.00595341
1.09352 -0.0597911 0.00505896
1.12827 -0.0601682 0.00415956
1.16301 -0.0602673 0.00338856
1.19776 -0.0602136 0.0027741
1.23251 -0.0600869 0.0022963
1.26727 -0.0599312 0.00192804
1.30203 -0.0597692 0.00164166
1.33679 -0.0596118 0.00141809
1.37155 -0.0594637 0.00124041
1.40632 -0.0593265 0.00109886
1.44109 -0.0592002 0.000983656
1.47586 -0.0590841 0.000890268
1.51064 -0.0589774 0.000812677
1.54542 -0.058879 0.00074904
1.58021 -0.0587879 0.000695293
1.61499 -0.058703 0.000651015
1.64979 -0.0586237 0.000613185
1.68458 -0.058549 0.000582164
1.71938 -0.0584784 0.00055552
1.75419 -0.0584112 0.000534063
1.78899 -0.0583467 0.000515708
1.82381 -0.0582846 0.000501543
1.85862 -0.0582244 0.000489701
1.89345 -0.0581656 0.000481452
1.92827 -0.0581078 0.000475077
1.9631 -0.0580507 0.000471976
1.99794 -0.0579938 0.000470544
2.03278 -0.0579369 0.000472287
2.06762 -0.0578794 0.000475699
2.10247 -0.0578212 0.00048239
2.13733 -0.0577617 0.000490957
2.17219 -0.0577005 0.000503127
2.20705 -0.0576373 0.000517625
2.24192 -0.0575716 0.000536331
2.2768 -0.0575028 0.000558152
2.31168 -0.0574304 0.000585191
2.34657 -0.0573537 0.000616632
2.38146 -0.0572721 0.000654936
2.41636 -0.0571848 0.000699741
2.45126 -0.0570909 0.000754114
2.48617 -0.0569895 0.000818486
2.52109 -0.0568794 0.000897001
2.55601 -0.0567598 0.000991545
2.59094 -0.0566296 0.00110828
2.62587 -0.0564881 0.00125187
2.66081 -0.0563355 0.00143239
2.69576 -0.0561736 0.0016599
2.73071 -0.0560073 0.00195191
2.76567 -0.0558484 0.0023281
2.80064 -0.0557212 0.00281694
2.83561 -0.0556731 0.00344559
2.87059 -0.0557888 0.00423179
2.90558 -0.0561994 0.00513852
2.94058 -0.0570468 0.00601394
2.97558 -0.0583506 0.00655166
3.01059 -0.0598469 0.00645858
3.0456 -0.0610977 0.00574729
3.08063 -0.0618475 0.00473394
3.11566 -0.0621366 0.00373421
3.1507 -0.062131 0.00290134
3.18574 -0.0619761 0.00225689
3.2208 -0.0617612 0.00177351
3.25586 -0.0615326 0.00141165
3.29093 -0.061312 0.00114018
3.32601 -0.061108 0.000933026
3.36109 -0.0609233 0.000773959
3.39619 -0.0607573 0.00064896
3.43129 -0.0606088 0.000550593
3.4664 -0.0604758 0.000471016
3.50152 -0.0603566 0.000407092
3.53665 -0.0602494 0.000353975
3.57179 -0.0601527 0.000310636
3.60694 -0.0600651 0.000273722
3.64209 -0.0599855 0.000243277
3.67726 -0.0599129 0.000216729
3.71243 -0.0598465 0.000194698
3.74761 -0.0597856 0.00017504
3.7828 -0.0597295 0.000158696
3.81801 -0.0596777 0.000143769
3.85322 -0.0596297 0.000131388
3.88844 -0.0595851 0.000119801
3.92367 -0.0595437 0.000110254
3.95891 -0.059505 0.000101085
3.99416 -0.0594689 9.36112e-05
4.02942 -0.059435 8.62296e-05
4.06469 -0.0594032 8.03042e-05
4.09997 -0.0593733 7.4269e-05
4.13526 -0.0593452 6.952e-05
4.17056 -0.0593186 6.4516e-05
4.20587 -0.0592935 6.0675e-05
4.24119 -0.0592697 5.64726e-05
4.27653 -0.0592471 5.33425e-05
4.31187 -0.0592257 4.97715e-05
4.34722 -0.0592054 4.7205e-05
4.38259 -0.0591861 4.41372e-05
4.41797 -0.0591677 4.20229e-05
4.45335 -0.0591501 3.93605e-05
4.48875 -0.0591333 3.76125e-05
4.52416 -0.0591173 3.52801e-05
4.55958 -0.059102 3.38319e-05
4.59502 -0.0590873 3.17702e-05
4.63046 -0.0590732 3.05695e-05
4.66592 -0.0590597 2.87319e-05
4.70139 -0.0590468 2.77371e-05
4.73687 -0.0590343 2.60864e-05
4.77237 -0.0590224 2.52643e-05
4.80787 -0.0590109 2.37704e-05
4.84339 -0.0589998 2.30942e-05
4.87892 -0.0589891 2.17328e-05
4.91446 -0.0589788 2.11805e-05
4.95002 -0.0589689 1.99316e-05
4.98559 -0.0589593 1.94853e-05
5.02117 -0.0589501 1.83325e-05
5.05677 -0.0589412 1.79774e-05
5.09237 -0.0589325 1.69072e-05
5.128 -0.0589242 1.66309e-05
5.16363 -0.0589161 1.56319e-05
5.19928 -0.0589083 1.5424e-05
5.23494 -0.0589007 1.44868e-05
5.27062 -0.0588934 1.43386e-05
5.30631 -0.0588862 1.34551e-05
5.34201 -0.0588793 1.33593e-05
5.37773 -0.0588726 1.25228e-05
5.41346 -0.0588661 1.2473e-05
5.4492 -0.0588598 1.16777e-05
5.48497 -0.0588537 1.16685e-05
5.52074 -0.0588477 1.09095e-05
5.55653 -0.0588419 1.09364e-05
5.59233 -0.0588363 1.02095e-05
5.62815 -0.0588308 1.02684e-05
5.66399 -0.0588254 9.57001e-06
5.69984 -0.0588203 9.65733e-06
5.7357 -0.0588152 8.98439e-06
5.77158 -0.0588103 9.09712e-06
5.80748 -0.0588055 8.44693e-06
5.84339 -0.0588008 8.58236e-06
5.87932 -0.0587962 7.95262e-06
5.91526 -0.0587918 8.10839e-06
5.95122 -0.0587874 7.49708e-06
5.9872 -0.0587832 7.67109e-06
6.02319 -0.0587791 7.07647e-06
6.05919 -0.058775 7.26686e-06
6.09522 -0.0587711 6.68738e-06
6.13126 -0.0587672 6.89252e-06
6.16732 -0.0587635 6.32683e-06
6.20339 -0.0587598 6.54526e-06
6.23949 -0.0587562 5.99217e-06
6.27559 -0.0587527 6.22259e-06
6.31172 -0.0587493 5.68102e-06
6.34786 -0.0587459 5.92231e-06
6.38403 -0.0587426 5.39129e-06
6.42021 -0.0587394 5.64245e-06
6.4564 -0.0587363 5.12109e-06
6.49262 -0.0587332 5.38124e-06
6.52885 -0.0587302 4.86873e-06
6.5651 -0.0587272 5.13713e-06
6.60137 -0.0587244 4.63272e-06
6.63766 -0.0587215 4.9087e-06
6.67397 -0.0587188 4.41167e-06
6.71029 -0.058716 4.6947e-06
6.74664 -0.0587134 4.20437e-06
6.783 -0.0587108 4.49397e-06
6.81938 -0.0587082 4.0097e-06
6.85579 -0.0587057 4.30551e-06
6.89221 -0.0587033 3.82667e-06
6.92865 -0.0587008 4.12836e-06
6.96511 -0.0586985 3.65437e-06
7.00159 -0.0586962 3.9617e-06
7.0381 -0.0586939 3.49197e-06
7.07462 -0.0586916 3.80474e-06
7.11116 -0.0586894 3.33875e-06
7.14772 -0.0586873 3.65679e-06
7.18431 -0.0586852 3.19401e-06
7.22091 -0.0586831 3.5172e-06
7.25754 -0.0586811 3.05715e-06
7.29418 -0.0586791 3.38538e-06
7.33085 -0.0586771 2.92763e-06
7.36754 -0.0586752 3.26077e-06
7.40425 -0.0586733 2.80494e-06
7.44099 -0.0586714 3.14289e-06
7.47774 -0.0586696 2.68862e-06
7.51452 -0.0586678 3.03124e-06
7.55132 -0.058666 2.57827e-06
7.58814 -0.0586643 2.92541e-06
7.62498 -0.0586625 2.47351e-06
7.66185 -0.0586609 2.82499e-06
7.69874 -0.0586592 2.374e-06
7.73566 -0.0586576 2.72961e-06
7.77259 -0.058656 2.27943e-06
7.80955 -0.0586544 2.63891e-06
7.84654 -0.0586528 2.18952e-06
7.88355 -0.0586513 2.55258e-06
7.92058 -0.0586498 2.104e-06
7.95763 -0.0586483 2.47033e-06
7.99471 -0.0586469 2.02261e-06
8.03182 -0.0586454 2.39188e-06
8.06895 -0.058644 1.94514e-06
8.1061 -0.0586426 2.31699e-06
8.14328 -0.0586413 1.87135e-06
8.18049 -0.0586399 2.24546e-06
8.21772 -0.0586386 1.80103e-06
8.25497 -0.0586373 2.17707e-06
8.29226 -0.058636 1.73398e-06
8.32956 -0.0586347 2.11165e-06
8.3669 -0.0586335 1.66999e-06
8.40426 -0.0586323 2.04907e-06
8.44165 -0.0586311 1.60887e-06
8.47906 -0.0586299 1.98918e-06
8.5165 -0.0586287 1.55043e-06
8.55397 -0.0586275 1.93186e-06
8.59146 -0.0586264 1.49448e-06
8.62899 -0.0586253 1.87702e-06
8.66654 -0.0586241 1.44085e-06
8.70412 -0.058623 1.82457e-06
8.74172 -0.058622 1.38936e-06
8.77936 -0.0586209 1.77442e-06
8.81702 -0.0586198 1.33987e-06
8.85471 -0.0586188 1.72647e-06
8.89244 -0.0586178 1.29223e-06
8.93019 -0.0586168 1.68066e-06
8.96797 -0.0586158 1.24633e-06
9.00578 -0.0586148 1.63689e-06
9.04362 -0.0586138 1.20205e-06
9.08149 -0.0586129 1.59507e-06
9.11939 -0.0586119 1.15932e-06
9.15732 -0.058611 1.55508e-06
9.19528 -0.0586101 1.11808e-06
9.23327 -0.0586092 1.51682e-06
9.2713 -0.0586083 1.07828e-06
9.30935 -0.0586074 1.48015e-06
9.34744 -0.0586065 1.03989e-06
9.38556 -0.0586057 1.44496e-06
9.42371 -0.0586048 1.00291e-06
9.46189 -0.058604 1.4111e-06
9.50011 -0.0586032 9.67332e-07
9.53836 -0.0586023 1.37846e-06
9.57664 -0.0586015 9.33152e-07
9.61496 -0.0586007 1.3469e-06
9.65331 -0.0586 9.00363e-07
9.69169 -0.0585992 1.31633e-06
9.73011 -0.0585984 8.68948e-07
9.76856 -0.0585977 1.28667e-06
9.80704 -0.0585969 8.3887e-07
9.84557 -0.0585962 1.25785e-06
9.88412 -0.0585954 8.10072e-07
9.92271 -0.0585947 1.22985e-06
9.96134 -0.058594 7.82472e-07
10 -0.0585933 1.20266e-06
10.0387 -0.0585926 7.55965e-07
10.0774 -0.0585919 1.17633e-06
10.1162 -0.0585912 7.30429e-07
10.155 -0.0585905 1.15089e-06
10.1939 -0.0585899 7.05728e-07
10.2328 -0.0585892 1.1264e-06
10.2717 -0.0585886 6.81725e-07
10.3106 -0.0585879 1.10292e-06
10.3496 -0.0585873 6.58291e-07
10.3887 -0.0585867 1.08051e-06
10.4278 -0.058586 6.35323e-07
10.4669 -0.0585854 1.05918e-06
10.506 -0.0585848 6.12748e-07
10.5452 -0.0585842 1.03892e-06
10.5845 -0.0585836 5.90536e-07
10.6238 -0.058583 1.01969e-06
10.6631 -0.0585825 5.68705e-07
10.7024 -0.0585819 1.00137e-06
10.7418 -0.0585813 5.47317e-07
10.7813 -0.0585808 9.83843e-07
10.8208 -0.0585802 5.26472e-07
10.8603 -0.0585797 9.66934e-07
10.8999 -0.0585791 5.06293e-07
10.9395 -0.0585786 9.50468e-07
10.9792 -0.058578 4.86906e-07
11.0189 -0.0585775 9.34281e-07
11.0586 -0.058577 4.68417e-07
11.0984 -0.0585765 9.18242e-07
11.1383 -0.058576 4.50887e-07
11.1781 -0.0585755 9.02274e-07
11.2181 -0.058575 4.34319e-07
11.2581 -0.0585745 8.86371e-07
11.2981 -0.058574 4.1864e-07
11.3381 -0.0585735 8.70607e-07
11.3783 -0.058573 4.03702e-07
11.4184 -0.0585725 8.55124e-07
11.4587 -0.0585721 3.89299e-07
11.4989 -0.0585716 8.40117e-07
11.5392 -0.0585712 3.75187e-07
11.5796 -0.0585707 8.25798e-07
11.62 -0.0585702 3.61126e-07
11.6605 -0.0585698 8.12361e-07
11.701 -0.0585694 3.46917e-07
11.7415 -0.0585689 7.99937e-07
11.7822 -0.0585685 3.32446e-07
11.8228 -0.0585681 7.88556e-07
11.8636 -0.0585676 3.17714e-07
11.9043 -0.0585672 7.78128e-07
11.9452 -0.0585668 3.02845e-07
11.986 -0.0585664 7.6844e-07
12.027 -0.058566 2.8808e-07
12.068 -0.0585656 7.59183e-07
12.109 -0.0585652 2.73733e-07
12.1501 -0.0585648 7.50003e-07
12.1913 -0.0585644 2.60134e-07
12.2325 -0.058564 7.40566e-07
12.2738 -0.0585636 2.47552e-07
12.3151 -0.0585632 7.3064e-07
12.3565 -0.0585628 2.36124e-07
12.3979 -0.0585625 7.20154e-07
12.4394 -0.0585621 2.25801e-07
12.481 -0.0585617 7.09239e-07
12.5226 -0.0585614 2.1633e-07
12.5643 -0.058561 6.9822e-07
12.6061 -0.0585606 2.07288e-07
12.6479 -0.0585603 6.87563e-07
12.6898 -0.0585599 1.98157e-07
12.7317 -0.0585596 6.77769e-07
12.7737 -0.0585592 1.88446e-07
12.8158 -0.0585589 6.69251e-07
12.8579 -0.0585585 1.77821e-07
12.9001 -0.0585582 6.62202e-07
12.9424 -0.0585579 1.66216e-07
12.9847 -0.0585575 6.56512e-07
13.0271 -0.0585572 1.53892e-07
13.0696 -0.0585569 6.51745e-07
13.1121 -0.0585566 1.41409e-07
13.1547 -0.0585563 6.4722e-07
13.1974 -0.0585559 1.29498e-07
13.2402 -0.0585556 6.42174e-07
13.283 -0.0585553 1.1887e-07
13.3259 -0.058555 6.35981e-07
13.3689 -0.0585547 1.09983e-07
13.4119 -0.0585544 6.28371e-07
13.455 -0.0585541 1.02856e-07
13.4982 -0.0585538 6.19573e-07
13.5415 -0.0585535 9.69842e-08
13.5848 -0.0585532 6.10319e-07
13.6283 -0.0585529 9.14289e-08
13.6718 -0.0585526 6.01669e-07
13.7153 -0.0585523 8.5067e-08
13.759 -0.0585521 5.94691e-07
13.8028 -0.0585518 7.69623e-08
13.8466 -0.0585515 5.90072e-07
13.8905 -0.0585512 6.67403e-08
13.9345 -0.0585509 5.8779e-07
13.9786 -0.0585507 5.48241e-08
14.0227 -0.0585504 5.87007e-07
14.067 -0.0585501 4.24044e-08
14.1113 -0.0585499 5.8625e-07
14.1558 -0.0585496 3.10918e-08
14.2003 -0.0585493 5.83902e-07
14.2449 -0.0585491 2.23205e-08
14.2896 -0.0585488 5.78859e-07
14.3344 -0.0585486 1.6701e-08
14.3793 -0.0585483 5.71097e-07
14.4243 -0.0585481 1.35971e-08
14.4693 -0.0585478 5.61883e-07
14.5145 -0.0585476 1.11811e-08
14.5598 -0.0585473 5.5343e-07
14.6052 -0.0585471 7.06225e-09
14.6506 -0.0585468 5.48021e-07
14.6962 -0.0585466 -6.69007e-10
14.7419 -0.0585463 5.46908e-07
14.7877 -0.0585461 -1.23993e-08
14.8336 -0.0585459 5.49467e-07
14.8796 -0.0585456 -2.64966e-08
14.9257 -0.0585454 5.53159e-07
14.9719 -0.0585452 -3.9777e-08
15.0182 -0.0585449 5.54508e-07
15.0647 -0.0585447 -4.89394e-08
15.1112 -0.0585445 5.50853e-07
15.1579 -0.0585443 -5.24167e-08
15.2047 -0.058544 5.42047e-07
15.2516 -0.0585438 -5.16616e-08
15.2986 -0.0585436 5.31076e-07
15.3458 -0.0585434 -5.09142e-08
15.393 -0.0585432 5.22896e-07
15.4404 -0.058543 -5.51516e-08
15.488 -0.0585427 5.21699e-07
15.5356 -0.0585425 -6.70237e-08
15.5834 -0.0585423 5.27972e-07
15.6313 -0.0585421 -8.45526e-08
15.6794 -0.0585419 5.37331e-07
15.7276 -0.0585417 -1.01457e-07
15.7759 -0.0585415 5.42498e-07
15.8243 -0.0585413 -1.1069e-07
15.873 -0.0585411 5.3798e-07
15.9217 -0.0585409 -1.09544e-07
15.9706 -0.0585407 5.24693e-07
16.0197 -0.0585405 -1.02812e-07
16.0689 -0.0585403 5.10799e-07
16.1182 -0.0585401 -1.00778e-07
16.1677 -0.0585399 5.06806e-07
16.2174 -0.0585397 -1.11978e-07
16.2672 -0.0585395 5.17173e-07
16.3172 -0.0585393 -1.35308e-07
16.3674 -0.0585391 5.34775e-07
16.4177 -0.0585389 -1.58507e-07
16.4682 -0.0585388 5.44427e-07
16.5189 -0.0585386 -1.66751e-07
16.5697 -0.0585384 5.35353e-07
16.6208 -0.0585382 -1.56569e-07
16.672 -0.058538 5.13252e-07
16.7234 -0.0585378 -1.42601e-07
16.775 -0.0585377 4.99008e-07
16.8268 -0.0585375 -1.4713e-07
16.8787 -0.0585373 5.10242e-07
16.9309 -0.0585371 -1.77402e-07
16.9833 -0.0585369 5.40181e-07
17.0359 -0.0585368 -2.12621e-07
17.0887 -0.0585366 5.58325e-07
17.1418 -0.0585364 -2.20763e-07
17.195 -0.0585362 5.41245e-07
17.2485 -0.0585361 -1.96105e-07
17.3022 -0.0585359 5.05633e-07
17.3562 -0.0585357 -1.7551e-07
17.4104 -0.0585356 4.9858e-07
17.4648 -0.0585354 -2.007e-07
17.5195 -0.0585352 5.39812e-07
17.5744 -0.0585351 -2.58094e-07
17.6296 -0.0585349 5.82167e-07
17.6851 -0.0585347 -2.80453e-07
17.7408 -0.0585346 5.63064e-07
17.7969 -0.0585344 -2.37783e-07
17.8532 -0.0585342 5.04346e-07
17.9098 -0.0585341 -2.03324e-07
17.9667 -0.0585339 5.05655e-07
18.0239 -0.0585338 -2.59678e-07
18.0815 -0.0585336 5.87793e-07
18.1393 -0.0585334 -3.4297e-07
18.1975 -0.0585333 6.19406e-07
18.256 -0.0585331 -3.13233e-07
18.3149 -0.058533 5.29983e-07
18.3742 -0.0585328 -2.25753e-07
18.4338 -0.0585326 4.93856e-07
18.4938 -0.0585325 -2.89831e-07
18.5542 -0.0585323 6.25909e-07
18.615 -0.0585322 -4.26497e-07
18.6762 -0.058532 6.63928e-07
18.7379 -0.0585319 -3.39081e-07
18.8 -0.0585317 4.9423e-07
18.8625 -0.0585316 -2.32363e-07
18.9255 -0.0585314 5.51416e-07
18.9891 -0.0585313 -4.56734e-07
19.0531 -0.0585311 7.64971e-07
19.1177 -0.058531 -4.73776e-07
19.1828 -0.0585308 5.26636e-07
19.2484 -0.0585306 -2.10138e-07
19.3147 -0.0585305 5.30892e-07
19.3816 -0.0585303 -5.72802e-07
19.4491 -0.0585302 8.85314e-07
19.5173 -0.05853 -4.89286e-07
19.5862 -0.0585299 3.71776e-07
19.6558 -0.0585297 -2.42972e-07
19.7262 -0.0585296 8.55619e-07
19.7974 -0.0585294 -9.21382e-07
19.8694 -0.0585292 5.74765e-07
19.9423 -0.0585291 -9.49047e-09
20.0162 -0.0585289 6.84776e-07
20.091 -0.0585287 -1.37654e-06
20.1669 -0.0585285 4.6204e-07
20.244 -0.0585283 2.42511e-07
20.3222 -0.058528 1.34234e-06
20.4016 -0.0585275 -1.85285e-06
20.4825 -0.0585266 -2.27216e-06
20.5648 -0.0585254 -4.41398e-06
20.6487 -0.0585241 -2.41605e-06
20.7344 -0.0585229 -3.02968e-06
20.8219 -0.0585219 -5.58632e-07
20.9115 -0.0585211 -1.66752e-06
21.0034 -0.0585205 3.98964e-07
21.0979 -0.0585201 -1.24595e-06
21.1952 -0.0585197 7.49691e-07
21.2959 -0.0585194 -1.19764e-06
21.4004 -0.0585191 9.43206e-07
21.5093 -0.0585187 -1.28871e-06
21.6237 -0.0585184 1.11872e-06
21.7448 -0.0585181 -1.50161e-06
21.8747 -0.0585177 1.33315e-06
22.0165 -0.0585172 -1.96493e-06
22.1768 -0.0585167 1.64615e-06
22.3723 -0.058515 -3.82559e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1ClassicOneLoop/iFpOneLoop.txt <==
-22.3723 7.71696e-26 2.00431e-07
-22.1768 -1.7647e-26 2.07608e-07
-22.0165 -1.34282e-25 2.13733e-07
-21.8747 -1.58885e-25 2.19344e-07
-21.7448 1.16384e-25 2.24642e-07
-21.6237 -1.10306e-25 2.29729e-07
-21.5093 -9.9496e-28 2.34666e-07
-21.4004 -1.36476e-25 2.39494e-07
-21.2959 -4.20538e-25 2.44239e-07
-21.1952 1.5985e-25 2.48923e-07
-21.0979 6.949e-26 2.53561e-07
-21.0034 -1.93733e-25 2.58165e-07
-20.9115 4.50109e-26 2.62744e-07
-20.8219 3.16467e-26 2.67307e-07
-20.7344 -1.62068e-25 2.71861e-07
-20.6487 3.41882e-25 2.7641e-07
-20.5648 8.60942e-26 2.80961e-07
-20.4825 1.02225e-25 2.85516e-07
-20.4016 2.95329e-26 2.9008e-07
-20.3222 1.01081e-25 2.94657e-07
-20.244 -1.81526e-25 2.99249e-07
-20.1669 -2.79072e-25 3.03858e-07
-20.091 -9.25774e-26 3.08488e-07
-20.0162 -1.47796e-25 3.13141e-07
-19.9423 -1.12473e-25 3.17818e-07
-19.8694 -8.15137e-26 3.22522e-07
-19.7974 -1.84813e-25 3.27255e-07
-19.7262 -1.06295e-25 3.32017e-07
-19.6558 1.07115e-25 3.36812e-07
-19.5862 -1.65995e-25 3.41639e-07
-19.5173 -3.71445e-26 3.46502e-07
-19.4491 2.08755e-25 3.51401e-07
-19.3816 -1.52425e-26 3.56337e-07
-19.3147 1.31874e-25 3.61313e-07
-19.2484 2.33547e-25 3.66329e-07
-19.1828 -3.21017e-25 3.71386e-07
-19.1177 -1.84683e-25 3.76486e-07
-19.0531 3.00961e-25 3.81629e-07
-18.9891 -4.25025e-25 3.86818e-07
-18.9255 1.67144e-25 3.92053e-07
-18.8625 -2.25064e-25 3.97336e-07
-18.8 2.57208e-25 4.02667e-07
-18.7379 -2.8378e-25 4.08047e-07
-18.6762 -8.92814e-26 4.13478e-07
-18.615 2.893e-25 4.18961e-07
-18.5542 -2.61629e-25 4.24497e-07
-18.4938 1.39189e-25 4.30086e-07
-18.4338 -2.1352e-25 4.35731e-07
-18.3742 9.3793e-26 4.41432e-07
-18.3149 -3.99105e-25 4.4719e-07
-18.256 1.6533e-25 4.53006e-07
-18.1975 8.18648e-27 4.58882e-07
-18.1393 9.10467e-26 4.64818e-07
-18.0815 -8.93944e-26 4.70815e-07
-18.0239 2.94531e-25 4.76876e-07
-17.9667 4.86809e-26 4.82999e-07
-17.9098 -1.00137e-25 4.89188e-07
-17.8532 -1.44169e-25 4.95443e-07
-17.7969 2.46966e-25 5.01765e-07
-17.7408 4.74437e-26 5.08155e-07
-17.6851 -4.5251e-25 5.14614e-07
-17.6296 -8.79756e-26 5.21144e-07
-17.5744 2.33028e-25 5.27745e-07
-17.5195 1.89244e-25 5.34419e-07
-17.4648 3.27294e-25 5.41168e-07
-17.4104 3.81571e-26 5.47991e-07
-17.3562 1.21321e-25 5.54891e-07
-17.3022 5.48978e-25 5.61869e-07
-17.2485 -1.33167e-25 5.68926e-07
-17.195 3.24434e-25 5.76062e-07
-17.1418 1.60082e-25 5.83281e-07
-17.0887 -2.31832e-25 5.90582e-07
-17.0359 2.23742e-26 5.97967e-07
-16.9833 3.28469e-27 6.05437e-07
-16.9309 -3.14968e-25 6.12994e-07
-16.8787 2.15129e-26 6.2064e-07
-16.8268 6.94147e-25 6.28374e-07
-16.775 -1.21566e-25 6.362e-07
-16.7234 -4.80277e-25 6.44117e-07
-16.672 2.05822e-25 6.52129e-07
-16.6208 7.99654e-25 6.60235e-07
-16.5697 -1.56013e-25 6.68439e-07
-16.5189 -2.09363e-25 6.7674e-07
-16.4682 1.67368e-25 6.85141e-07
-16.4177 -5.89495e-25 6.93643e-07
-16.3674 1.56394e-25 7.02248e-07
-16.3172 2.02542e-25 7.10958e-07
-16.2672 -2.84923e-25 7.19773e-07
-16.2174 -3.45577e-25 7.28696e-07
-16.1677 4.37528e-25 7.37728e-07
-16.1182 -5.94417e-26 7.46872e-07
-16.0689 1.79902e-25 7.56128e-07
-16.0197 4.79474e-25 7.65498e-07
-15.9706 -4.85501e-25 7.74985e-07
-15.9217 -4.78145e-25 7.8459e-07
-15.873 5.14189e-25 7.94315e-07
-15.8243 -1.57273e-25 8.04161e-07
-15.7759 -1.73569e-25 8.14131e-07
-15.7276 -1.36372e-25 8.24227e-07
-15.6794 5.49759e-25 8.34451e-07
-15.6313 1.63953e-25 8.44803e-07
-15.5834 -2.09429e-25 8.55288e-07
-15.5356 2.39547e-25 8.65906e-07
-15.488 2.35715e-25 8.7666e-07
-15.4404 -2.02331e-25 8.87551e-07
-15.393 -1.83035e-25 8.98583e-07
-15.3458 4.23345e-25 9.09757e-07
-15.2986 -2.31079e-25 9.21076e-07
-15.2516 -3.64628e-25 9.32541e-07
-15.2047 -2.3661e-25 9.44155e-07
-15.1579 8.94241e-25 9.55921e-07
-15.1112 1.11494e-24 9.6784e-07
-15.0647 1.58742e-25 9.79916e-07
-15.0182 -2.05468e-26 9.92151e-07
-14.9719 2.39307e-25 1.00455e-06
-14.9257 -3.92312e-26 1.01711e-06
-14.8796 5.56701e-25 1.02983e-06
-14.8336 1.0991e-24 1.04273e-06
-14.7877 -2.14668e-25 1.0558e-06
-14.7419 -5.87874e-25 1.06904e-06
-14.6962 -4.09881e-25 1.08246e-06
-14.6506 -2.67245e-25 1.09606e-06
-14.6052 -1.99917e-26 1.10984e-06
-14.5598 5.54621e-25 1.12381e-06
-14.5145 -5.93501e-25 1.13797e-06
-14.4693 -1.28309e-25 1.15232e-06
-14.4243 -2.05074e-26 1.16687e-06
-14.3793 -5.35523e-25 1.18162e-06
-14.3344 3.85034e-25 1.19656e-06
-14.2896 5.8572e-25 1.21172e-06
-14.2449 5.54248e-25 1.22708e-06
-14.2003 5.71392e-25 1.24265e-06
-14.1558 1.91336e-24 1.25844e-06
-14.1113 1.3384e-24 1.27445e-06
-14.067 -6.18159e-25 1.29069e-06
-14.0227 -4.38478e-25 1.30714e-06
-13.9786 6.03888e-25 1.32383e-06
-13.9345 -8.49035e-25 1.34076e-06
-13.8905 1.07149e-24 1.35792e-06
-13.8466 -8.5996e-25 1.37532e-06
-13.8028 -7.48829e-25 1.39297e-06
-13.759 1.53035e-24 1.41087e-06
-13.7153 1.13343e-24 1.42903e-06
-13.6718 -2.89996e-25 1.44744e-06
-13.6283 1.06202e-24 1.46612e-06
-13.5848 1.65155e-24 1.48506e-06
-13.5415 -2.552e-25 1.50428e-06
-13.4982 -6.52942e-25 1.52378e-06
-13.455 -1.54734e-24 1.54355e-06
-13.4119 -1.78109e-24 1.56362e-06
-13.3689 -1.86259e-24 1.58397e-06
-13.3259 -6.84774e-25 1.60462e-06
-13.283 2.56403e-24 1.62558e-06
-13.2402 1.98063e-25 1.64684e-06
-13.1974 -4.36746e-25 1.66841e-06
-13.1547 -4.35975e-26 1.69031e-06
-13.1121 -1.75878e-25 1.71252e-06
-13.0696 3.23531e-25 1.73507e-06
-13.0271 9.32115e-25 1.75795e-06
-12.9847 -7.93334e-25 1.78117e-06
-12.9424 -5.10101e-25 1.80474e-06
-12.9001 7.59302e-25 1.82866e-06
-12.8579 -1.50047e-24 1.85294e-06
-12.8158 1.47359e-25 1.87758e-06
-12.7737 -1.57274e-24 1.9026e-06
-12.7317 -3.69733e-24 1.928e-06
-12.6898 4.33666e-25 1.95379e-06
-12.6479 -1.329e-24 1.97997e-06
-12.6061 -1.2358e-24 2.00654e-06
-12.5643 -2.6076e-24 2.03353e-06
-12.5226 9.13992e-25 2.06093e-06
-12.481 1.48085e-24 2.08875e-06
-12.4394 1.2656e-25 2.11701e-06
-12.3979 1.78708e-24 2.1457e-06
-12.3565 -1.84611e-25 2.17484e-06
-12.3151 -3.62027e-24 2.20443e-06
-12.2738 -1.71878e-24 2.23448e-06
-12.2325 -2.01336e-24 2.26501e-06
-12.1913 -4.16246e-25 2.29602e-06
-12.1501 -1.0509e-24 2.32751e-06
-12.109 -2.71064e-24 2.35951e-06
-12.068 1.35511e-24 2.39201e-06
-12.027 -1.62619e-24 2.42503e-06
-11.986 3.80309e-24 2.45858e-06
-11.9452 6.97468e-25 2.49266e-06
-11.9043 1.63868e-24 2.52729e-06
-11.8636 6.24518e-26 2.56248e-06
-11.8228 2.243e-24 2.59824e-06
-11.7822 -1.28687e-24 2.63458e-06
-11.7415 1.32481e-24 2.67151e-06
-11.701 -3.41626e-24 2.70904e-06
-11.6605 -2.17314e-24 2.74718e-06
-11.62 -8.8809e-26 2.78595e-06
-11.5796 -6.89545e-25 2.82536e-06
-11.5392 3.10176e-25 2.86542e-06
-11.4989 -7.7066e-25 2.90614e-06
-11.4587 2.11977e-24 2.94754e-06
-11.4184 3.70148e-24 2.98963e-06
-11.3783 -8.32826e-24 3.03242e-06
-11.3381 -9.70388e-25 3.07592e-06
-11.2981 -2.98617e-25 3.12016e-06
-11.2581 1.08935e-24 3.16515e-06
-11.2181 -4.38829e-25 3.2109e-06
-11.1781 7.25454e-25 3.25742e-06
-11.1383 3.42625e-25 3.30473e-06
-11.0984 -7.44819e-25 3.35286e-06
-11.0586 -3.43223e-25 3.4018e-06
-11.0189 -1.68011e-24 3.45159e-06
-10.9792 6.32365e-24 3.50224e-06
-10.9395 -1.50092e-24 3.55376e-06
-10.8999 4.94758e-24 3.60618e-06
-10.8603 5.60408e-24 3.65951e-06
-10.8208 -1.3009e-24 3.71377e-06
-10.7813 1.50702e-24 3.76899e-06
-10.7418 -5.38667e-24 3.82517e-06
-10.7024 2.32094e-24 3.88234e-06
-10.6631 -3.49482e-24 3.94053e-06
-10.6238 -4.3685e-24 3.99975e-06
-10.5845 -8.35723e-24 4.06003e-06
-10.5452 5.98759e-24 4.12138e-06
-10.506 1.50809e-24 4.18383e-06
-10.4669 3.97094e-24 4.24741e-06
-10.4278 -2.06747e-24 4.31214e-06
-10.3887 1.43194e-24 4.37804e-06
-10.3496 -4.8715e-25 4.44513e-06
-10.3106 3.82515e-24 4.51345e-06
-10.2717 1.74782e-24 4.58303e-06
-10.2328 -2.67897e-24 4.65388e-06
-10.1939 3.90256e-24 4.72603e-06
-10.155 6.36953e-24 4.79952e-06
-10.1162 -5.40496e-24 4.87438e-06
-10.0774 2.87422e-24 4.95063e-06
-10.0387 3.74999e-25 5.0283e-06
-10 -6.05589e-24 5.10743e-06
-9.96134 4.9831e-24 5.18805e-06
-9.92271 6.04995e-24 5.2702e-06
-9.88412 2.18478e-24 5.3539e-06
-9.84557 3.72874e-24 5.43919e-06
-9.80704 2.41422e-24 5.52612e-06
-9.76856 5.272e-24 5.61471e-06
-9.73011 -3.25788e-24 5.705e-06
-9.69169 -6.56972e-24 5.79704e-06
-9.65331 1.44266e-24 5.89086e-06
-9.61496 2.14819e-24 5.9865e-06
-9.57664 -5.61544e-24 6.08402e-06
-9.53836 -7.02115e-24 6.18344e-06
-9.50011 -9.47307e-24 6.28482e-06
-9.46189 -2.28091e-24 6.3882e-06
-9.42371 1.52649e-24 6.49362e-06
-9.38556 -3.924e-24 6.60115e-06
-9.34744 5.0601e-24 6.71082e-06
-9.30935 -6.98491e-24 6.82269e-06
-9.2713 1.2392e-23 6.93681e-06
-9.23327 -4.4932e-24 7.05323e-06
-9.19528 -1.518e-23 7.17202e-06
-9.15732 8.92264e-25 7.29322e-06
-9.11939 4.88372e-24 7.4169e-06
-9.08149 -3.90286e-25 7.54312e-06
-9.04362 -1.72829e-24 7.67193e-06
-9.00578 -3.90729e-24 7.80341e-06
-8.96797 2.31164e-23 7.93761e-06
-8.93019 6.75411e-24 8.07462e-06
-8.89244 -3.71828e-24 8.21449e-06
-8.85471 -1.43776e-23 8.3573e-06
-8.81702 6.73041e-24 8.50312e-06
-8.77936 -7.72812e-24 8.65202e-06
-8.74172 -1.68299e-23 8.8041e-06
-8.70412 -4.53808e-25 8.95942e-06
-8.66654 -8.20138e-24 9.11807e-06
-8.62899 -1.83468e-23 9.28014e-06
-8.59146 -1.93509e-23 9.44571e-06
-8.55397 -4.96816e-24 9.61487e-06
-8.5165 -3.97292e-24 9.78772e-06
-8.47906 -7.3892e-25 9.96436e-06
-8.44165 -1.36491e-23 1.01449e-05
-8.40426 6.89253e-24 1.03294e-05
-8.3669 -6.65865e-24 1.0518e-05
-8.32956 7.86253e-24 1.07108e-05
-8.29226 -2.58757e-24 1.09079e-05
-8.25497 -1.30288e-23 1.11094e-05
-8.21772 -6.45766e-24 1.13155e-05
-8.18049 3.08976e-24 1.15262e-05
-8.14328 -2.21439e-23 1.17418e-05
-8.1061 3.1651e-24 1.19622e-05
-8.06895 8.19639e-24 1.21878e-05
-8.03182 -9.08997e-24 1.24185e-05
-7.99471 -1.00601e-24 1.26546e-05
-7.95763 -1.7528e-24 1.28962e-05
-7.92058 -6.65594e-24 1.31434e-05
-7.88355 1.36692e-23 1.33964e-05
-7.84654 -2.53538e-23 1.36554e-05
-7.80955 9.54818e-24 1.39206e-05
-7.77259 -4.82866e-24 1.4192e-05
-7.73566 1.24003e-23 1.44699e-05
-7.69874 3.84863e-24 1.47546e-05
-7.66185 -1.17762e-23 1.50461e-05
-7.62498 -2.5007e-23 1.53446e-05
-7.58814 -1.29667e-23 1.56505e-05
-7.55132 4.02349e-24 1.59638e-05
-7.51452 5.39249e-24 1.62849e-05
-7.47774 -9.84302e-24 1.66139e-05
-7.44099 -6.18989e-24 1.6951e-05
-7.40425 3.59553e-23 1.72966e-05
-7.36754 -1.51802e-23 1.76509e-05
-7.33085 7.91414e-24 1.80141e-05
-7.29418 1.27933e-23 1.83865e-05
-7.25754 1.06534e-23 1.87684e-05
-7.22091 -1.77551e-23 1.91601e-05
-7.18431 1.09351e-23 1.95618e-05
-7.14772 3.36095e-23 1.9974e-05
-7.11116 3.29531e-23 2.03969e-05
-7.07462 -2.60348e-23 2.08308e-05
-7.0381 2.85923e-23 2.12761e-05
-7.00159 7.55547e-24 2.17331e-05
-6.96511 -4.41796e-24 2.22023e-05
-6.92865 8.43081e-24 2.26841e-05
-6.89221 -2.88641e-24 2.31787e-05
-6.85579 -5.98614e-23 2.36867e-05
-6.81938 1.11358e-23 2.42084e-05
-6.783 3.9353e-23 2.47444e-05
-6.74664 9.98624e-23 2.52951e-05
-6.71029 -4.94892e-24 2.58609e-05
-6.67397 -4.03318e-24 2.64425e-05
-6.63766 3.97496e-23 2.70402e-05
-6.60137 7.42169e-24 2.76547e-05
-6.5651 1.97202e-23 2.82865e-05
-6.52885 2.6289e-23 2.89362e-05
-6.49262 -1.52784e-23 2.96044e-05
-6.4564 3.97125e-24 3.02917e-05
-6.42021 4.34371e-23 3.09989e-05
-6.38403 -1.7007e-23 3.17266e-05
-6.34786 1.72447e-23 3.24755e-05
-6.31172 -9.50796e-24 3.32464e-05
-6.27559 -5.57006e-23 3.404e-05
-6.23949 -1.08905e-22 3.48571e-05
-6.20339 -5.67337e-24 3.56987e-05
-6.16732 -3.75945e-24 3.65656e-05
-6.13126 -1.8352e-23 3.74586e-05
-6.09522 -3.89432e-23 3.83788e-05
-6.05919 6.14514e-23 3.93272e-05
-6.02319 -1.86343e-23 4.03047e-05
-5.9872 1.2777e-23 4.13126e-05
-5.95122 -8.4583e-23 4.23518e-05
-5.91526 6.75559e-23 4.34236e-05
-5.87932 -1.21628e-23 4.45293e-05
-5.84339 -1.63369e-23 4.56701e-05
-5.80748 -7.4921e-24 4.68474e-05
-5.77158 7.85944e-23 4.80626e-05
-5.7357 -6.45227e-23 4.93171e-05
-5.69984 2.41946e-22 5.06126e-05
-5.66399 4.27688e-23 5.19506e-05
-5.62815 4.62805e-23 5.33327e-05
-5.59233 -9.49437e-23 5.47609e-05
-5.55653 -1.64146e-23 5.62369e-05
-5.52074 1.41291e-23 5.77627e-05
-5.48497 -2.17644e-22 5.93403e-05
-5.4492 -1.06163e-22 6.09719e-05
-5.41346 -1.10075e-22 6.26596e-05
-5.37773 4.52325e-23 6.44059e-05
-5.34201 9.54486e-23 6.62132e-05
-5.30631 -1.11172e-22 6.8084e-05
-5.27062 -1.5214e-22 7.00211e-05
-5.23494 4.69717e-24 7.20274e-05
-5.19928 -2.95952e-23 7.41058e-05
-5.16363 -1.43789e-22 7.62595e-05
-5.128 -2.81694e-22 7.84918e-05
-5.09237 1.84715e-22 8.08061e-05
-5.05677 1.86796e-22 8.32062e-05
-5.02117 -7.50961e-23 8.56959e-05
-4.98559 5.05829e-23 8.82793e-05
-4.95002 5.68586e-23 9.09607e-05
-4.91446 -1.0227e-22 9.37445e-05
-4.87892 3.02786e-22 9.66356e-05
-4.84339 2.07039e-22 9.96389e-05
-4.80787 -2.49126e-22 0.00010276
-4.77237 1.19806e-22 0.000106004
-4.73687 -2.34452e-22 0.000109377
-4.70139 -3.21196e-22 0.000112885
-4.66592 3.31138e-22 0.000116536
-4.63046 4.14399e-22 0.000120335
-4.59502 -1.93727e-22 0.000124291
-4.55958 -3.06044e-23 0.000128411
-4.52416 2.0502e-22 0.000132703
-4.48875 -4.83986e-22 0.000137177
-4.45335 -1.83516e-22 0.000141842
-4.41797 -2.85671e-22 0.000146707
-4.38259 -7.57641e-22 0.000151783
-4.34722 1.60497e-22 0.000157081
-4.31187 6.09731e-22 0.000162614
-4.27653 1.90989e-22 0.000168393
-4.24119 7.94273e-22 0.000174433
-4.20587 8.37951e-22 0.000180748
-4.17056 -1.0663e-22 0.000187352
-4.13526 1.84261e-22 0.000194262
-4.09997 -6.46278e-22 0.000201496
-4.06469 -3.50817e-22 0.000209072
-4.02942 6.83117e-22 0.00021701
-3.99416 3.71406e-22 0.000225331
-3.95891 -6.32211e-22 0.000234058
-3.92367 4.61426e-22 0.000243215
-3.88844 -1.21499e-21 0.000252828
-3.85322 1.3402e-21 0.000262924
-3.81801 -7.05264e-22 0.000273535
-3.7828 7.4605e-22 0.000284691
-3.74761 9.86373e-22 0.000296427
-3.71243 1.01526e-21 0.000308781
-3.67726 -6.3096e-22 0.000321792
-3.64209 -1.53142e-21 0.000335504
-3.60694 -6.96769e-22 0.000349962
-3.57179 9.8885e-23 0.000365217
-3.53665 6.20894e-22 0.000381322
-3.50152 -1.17265e-21 0.000398337
-3.4664 1.69593e-21 0.000416325
-3.43129 8.16809e-22 0.000435354
-3.39619 1.38591e-21 0.000455498
-3.36109 1.73071e-21 0.000476839
-3.32601 2.62277e-21 0.000499464
-3.29093 3.35918e-21 0.000523469
-3.25586 -1.36886e-21 0.000548957
-3.2208 1.11601e-21 0.000576043
-3.18574 -1.04632e-21 0.000604849
-3.1507 7.9374e-22 0.000635513
-3.11566 1.6026e-21 0.000668181
-3.08063 -3.98897e-21 0.000703017
-3.0456 1.07811e-21 0.0007402
-3.01059 1.18884e-21 0.000779925
-2.97558 -9.58414e-22 0.00082241
-2.94058 -1.87448e-21 0.000867892
-2.90558 -3.75941e-21 0.000916635
-2.87059 4.51481e-21 0.000968931
-2.83561 5.16495e-21 0.0010251
-2.80064 7.65235e-21 0.00108551
-2.76567 4.74919e-21 0.00115054
-2.73071 7.89793e-22 0.00122066
-2.69576 -9.02919e-21 0.00129635
-2.66081 -5.06189e-22 0.00137817
-2.62587 -2.44473e-21 0.00146674
-2.59094 -1.06161e-20 0.00156276
-2.55601 1.28054e-20 0.00166702
-2.52109 -1.2451e-20 0.00178041
-2.48617 9.6316e-21 0.00190394
-2.45126 -5.79285e-22 0.00203876
-2.41636 1.40831e-20 0.00218615
-2.38146 -2.53063e-20 0.00234762
-2.34657 -1.99583e-20 0.00252486
-2.31168 -2.53007e-20 0.00271983
-2.2768 -2.59151e-20 0.00293479
-2.24192 2.47159e-20 0.00317233
-2.20705 -2.31714e-20 0.00343549
-2.17219 4.56304e-20 0.0037278
-2.13733 -8.59493e-20 0.00405338
-2.10247 -6.882e-21 0.00441711
-2.06762 1.72181e-20 0.00482472
-2.03278 3.68107e-20 0.00528302
-1.99794 -2.25207e-20 0.00580016
-1.9631 1.49289e-19 0.00638592
-1.92827 2.45996e-20 0.00705209
-1.89345 8.97635e-20 0.00781305
-1.85862 3.30388e-20 0.00868638
-1.82381 2.14767e-20 0.0096938
-1.78899 -4.54548e-20 0.0108623
-1.75419 2.97618e-19 0.0122259
-1.71938 8.79027e-20 0.0138276
-1.68458 -2.02331e-19 0.0157226
-1.64979 -1.54114e-19 0.0179825
-1.61499 1.92979e-19 0.0207015
-1.58021 2.18317e-19 0.0240049
-1.54542 3.7087e-19 0.0280631
-1.51064 -1.186e-19 0.0331108
-1.47586 3.10452e-19 0.0394787
-1.44109 9.34473e-20 0.0476442
-1.40632 -2.80701e-18 0.058314
-1.37155 -8.83656e-19 0.0725683
-1.33679 -1.40876e-18 0.0921196
-1.30203 1.52725e-17 0.119802
-1.26727 -3.29853e-19 0.160554
-1.23251 1.38905e-18 0.223545
-1.19776 2.9615e-18 0.327156
-1.16301 5.30641e-18 0.511846
-1.12827 4.07116e-17 0.876642
-1.09352 4.2801e-16 1.68203
-1.05878 -7.6471e-17 3.4164
-1.02405 -7.14111e-17 4.68254
-0.989309 2.62403e-17 2.97548
-0.954576 -5.05801e-17 1.56255
-0.919844 2.46284e-17 0.904428
-0.885115 -1.18786e-16 0.583334
-0.850388 -6.04139e-18 0.408556
-0.815663 -1.12629e-18 0.304109
-0.78094 4.84568e-18 0.236996
-0.746219 2.12965e-18 0.191383
-0.711499 -1.1955e-18 0.158984
-0.676781 7.28134e-19 0.13515
-0.642065 2.39929e-19 0.11711
-0.60735 -4.45806e-19 0.103135
-0.572637 3.80497e-20 0.0920988
-0.537925 -4.99616e-19 0.0832456
-0.503214 1.65257e-19 0.0760506
-0.468504 2.05579e-19 0.0701412
-0.433796 -1.14558e-18 0.0652472
-0.399089 -6.99301e-20 0.0611687
-0.364382 -1.15598e-19 0.0577557
-0.329676 -9.34106e-20 0.0548941
-0.294972 1.11886e-19 0.0524961
-0.260267 -3.46016e-20 0.0504936
-0.225564 -1.75702e-19 0.0488337
-0.190861 -1.97582e-20 0.047475
-0.156158 -4.90178e-20 0.0463855
-0.121456 -2.03421e-20 0.0455406
-0.0867541 8.54121e-21 0.0449219
-0.0520524 -1.55637e-20 0.0445165
-0.0173508 4.3223e-21 0.0443158
0.0173508 5.8296e-21 0.0443158
0.0520524 -1.07168e-20 0.0445165
0.0867541 -1.32849e-20 0.0449219
0.121456 3.67779e-21 0.0455406
0.156158 -2.1056e-21 0.0463855
0.190861 -3.81555e-20 0.047475
0.225564 -6.55679e-20 0.0488337
0.260267 -2.81097e-20 0.0504936
0.294972 -1.24131e-19 0.0524961
0.329676 -7.57155e-20 0.0548941
0.364382 -6.03888e-20 0.0577557
0.399089 -2.93845e-19 0.0611687
0.433796 -7.92569e-19 0.0652472
0.468504 -4.11948e-19 0.0701412
0.503214 4.71493e-19 0.0760506
0.537925 1.78784e-19 0.0832456
0.572637 -2.35932e-19 0.0920988
0.60735 3.83083e-19 0.103135
0.642065 -1.45905e-18 0.11711
0.676781 -3.83602e-19 0.13515
0.711499 1.32893e-19 0.158984
0.746219 -6.95132e-19 0.191383
0.78094 1.03395e-18 0.236996
0.815663 -2.51331e-18 0.304109
0.850388 -1.24525e-16 0.408556
0.885115 -1.44377e-17 0.583334
0.919844 6.14523e-17 0.904428
0.954576 6.57967e-17 1.56255
0.989309 2.08588e-16 2.97548
1.02405 3.51692e-16 4.68254
1.05878 5.91801e-16 3.4164
1.09352 3.24885e-17 1.68203
1.12827 2.41987e-16 0.876642
1.16301 -1.15855e-17 0.511846
1.19776 7.45312e-19 0.327156
1.23251 2.38641e-18 0.223545
1.26727 1.254e-18 0.160554
1.30203 -1.35786e-17 0.119802
1.33679 3.68454e-18 0.0921196
1.37155 -3.24026e-19 0.0725683
1.40632 -2.79768e-19 0.058314
1.44109 -5.20464e-19 0.0476442
1.47586 -1.66732e-19 0.0394787
1.51064 1.49242e-19 0.0331108
1.54542 2.71183e-20 0.0280631
1.58021 -2.16913e-19 0.0240049
1.61499 -1.64469e-19 0.0207015
1.64979 2.53403e-19 0.0179825
1.68458 -6.48253e-19 0.0157226
1.71938 1.93014e-19 0.0138276
1.75419 2.13246e-21 0.0122259
1.78899 -1.06315e-19 0.0108623
1.82381 5.16753e-20 0.0096938
1.85862 -6.12979e-20 0.00868638
1.89345 2.03785e-20 0.00781305
1.92827 -1.55579e-20 0.00705209
1.9631 1.02639e-20 0.00638592
1.99794 1.90809e-20 0.00580016
2.03278 3.7014e-21 0.00528302
2.06762 8.0674e-22 0.00482472
2.10247 8.0491e-21 0.00441711
2.13733 1.16551e-19 0.00405338
2.17219 6.60702e-21 0.0037278
2.20705 8.99479e-21 0.00343549
2.24192 -3.24516e-20 0.00317233
2.2768 -1.44651e-20 0.00293479
2.31168 -5.66877e-21 0.00271983
2.34657 -7.66292e-21 0.00252486
2.38146 1.50105e-20 0.00234762
2.41636 1.39649e-20 0.00218615
2.45126 -1.66774e-20 0.00203876
2.48617 -6.56208e-21 0.00190394
2.52109 2.97533e-21 0.00178041
2.55601 6.639e-22 0.00166702
2.59094 -8.66613e-21 0.00156276
2.62587 7.63108e-21 0.00146674
2.66081 6.53982e-21 0.00137817
2.69576 -3.41219e-21 0.00129635
2.73071 -1.25902e-21 0.00122066
2.76567 4.05996e-21 0.00115054
2.80064 -6.06218e-23 0.00108551
2.83561 3.95745e-22 0.0010251
2.87059 -1.21549e-21 0.000968931
2.90558 -3.67669e-21 0.000916635
2.94058 2.30429e-21 0.000867892
2.97558 -4.58063e-21 0.00082241
3.01059 5.52206e-21 0.000779925
3.0456 -2.38067e-21 0.0007402
3.08063 5.59088e-21 0.000703017
3.11566 -7.23408e-21 0.000668181
3.1507 7.85056e-23 0.000635513
3.18574 -3.78589e-21 0.000604849
3.2208 -4.65962e-22 0.000576043
3.25586 -5.07652e-21 0.000548957
3.29093 1.55098e-21 0.000523469
3.32601 2.56164e-21 0.000499464
3.36109 1.04059e-21 0.000476839
3.39619 -5.54552e-22 0.000455498
3.43129 -8.24682e-22 0.000435354
3.4664 -3.40471e-22 0.000416325
3.50152 1.64296e-21 0.000398337
3.53665 5.18592e-22 0.000381322
3.57179 1.13551e-21 0.000365217
3.60694 -1.19079e-21 0.000349962
3.64209 -1.39914e-21 0.000335504
3.67726 1.08369e-21 0.000321792
3.71243 5.12665e-22 0.000308781
3.74761 5.24074e-23 0.000296427
3.7828 2.79046e-22 0.000284691
3.81801 -1.14042e-21 0.000273535
3.85322 -1.38354e-23 0.000262924
3.88844 -4.06064e-23 0.000252828
3.92367 -6.48172e-22 0.000243215
3.95891 -2.24906e-22 0.000234058
3.99416 -1.22754e-22 0.000225331
4.02942 -6.17953e-23 0.00021701
4.06469 5.41338e-22 0.000209072
4.09997 2.14735e-22 0.000201496
4.13526 -1.82834e-21 0.000194262
4.17056 6.27393e-23 0.000187352
4.20587 -2.2683e-22 0.000180748
4.24119 4.79581e-22 0.000174433
4.27653 1.43789e-22 0.000168393
4.31187 -1.1629e-22 0.000162614
4.34722 3.80431e-22 0.000157081
4.38259 9.51147e-23 0.000151783
4.41797 -2.89467e-23 0.000146707
4.45335 -1.30182e-22 0.000141842
4.48875 2.13292e-22 0.000137177
4.52416 -3.21933e-23 0.000132703
4.55958 1.55966e-22 0.000128411
4.59502 6.96403e-23 0.000124291
4.63046 2.46729e-22 0.000120335
4.66592 4.67875e-23 0.000116536
4.70139 -7.19464e-23 0.000112885
4.73687 3.09567e-22 0.000109377
4.77237 -2.3121e-22 0.000106004
4.80787 3.87097e-22 0.00010276
4.84339 -7.44368e-23 9.96389e-05
4.87892 -1.4703e-22 9.66356e-05
4.91446 3.6297e-22 9.37445e-05
4.95002 4.0492e-22 9.09607e-05
4.98559 -4.03873e-23 8.82793e-05
5.02117 1.47852e-22 8.56959e-05
5.05677 2.24496e-22 8.32062e-05
5.09237 6.43007e-23 8.08061e-05
5.128 -1.18309e-22 7.84918e-05
5.16363 -5.24544e-23 7.62595e-05
5.19928 -2.23162e-23 7.41058e-05
5.23494 2.76489e-23 7.20274e-05
5.27062 -2.13599e-23 7.00211e-05
5.30631 -1.46748e-22 6.8084e-05
5.34201 1.78009e-22 6.62132e-05
5.37773 6.97336e-23 6.44059e-05
5.41346 8.6221e-23 6.26596e-05
5.4492 -2.30941e-22 6.09719e-05
5.48497 -6.42219e-23 5.93403e-05
5.52074 -1.29455e-22 5.77627e-05
5.55653 -9.78949e-23 5.62369e-05
5.59233 1.38755e-22 5.47609e-05
5.62815 1.21804e-23 5.33327e-05
5.66399 2.61058e-23 5.19506e-05
5.69984 7.27332e-23 5.06126e-05
5.7357 4.12807e-23 4.93171e-05
5.77158 -6.74465e-23 4.80626e-05
5.80748 -5.80568e-23 4.68474e-05
5.84339 -7.86495e-23 4.56701e-05
5.87932 1.048e-23 4.45293e-05
5.91526 5.48908e-25 4.34236e-05
5.95122 -1.53971e-22 4.23518e-05
5.9872 1.41834e-23 4.13126e-05
6.02319 -2.71925e-23 4.03047e-05
6.05919 -1.77258e-23 3.93272e-05
6.09522 1.95074e-23 3.83788e-05
6.13126 -3.97426e-24 3.74586e-05
6.16732 -1.53247e-23 3.65656e-05
6.20339 -3.24269e-23 3.56987e-05
6.23949 2.68039e-23 3.48571e-05
6.27559 -2.24354e-23 3.404e-05
6.31172 2.18718e-23 3.32464e-05
6.34786 -5.81399e-23 3.24755e-05
6.38403 7.88712e-23 3.17266e-05
6.42021 1.21435e-23 3.09989e-05
6.4564 1.93656e-22 3.02917e-05
6.49262 6.89501e-24 2.96044e-05
6.52885 -2.71887e-24 2.89362e-05
6.5651 -7.48757e-24 2.82865e-05
6.60137 -4.57638e-25 2.76547e-05
6.63766 2.1734e-23 2.70402e-05
6.67397 2.05824e-23 2.64425e-05
6.71029 2.88392e-24 2.58609e-05
6.74664 4.58489e-23 2.52951e-05
6.783 -2.75062e-23 2.47444e-05
6.81938 -1.43523e-23 2.42084e-05
6.85579 3.27784e-23 2.36867e-05
6.89221 1.66908e-23 2.31787e-05
6.92865 -1.20185e-23 2.26841e-05
6.96511 4.61838e-23 2.22023e-05
7.00159 -3.02194e-23 2.17331e-05
7.0381 -5.2482e-23 2.12761e-05
7.07462 -2.49586e-23 2.08308e-05
7.11116 -5.2767e-23 2.03969e-05
7.14772 -4.52026e-23 1.9974e-05
7.18431 1.454e-23 1.95618e-05
7.22091 2.68754e-23 1.91601e-05
7.25754 3.82082e-23 1.87684e-05
7.29418 -7.03432e-25 1.83865e-05
7.33085 2.58971e-23 1.80141e-05
7.36754 -2.67936e-23 1.76509e-05
7.40425 2.12725e-23 1.72966e-05
7.44099 -1.85121e-23 1.6951e-05
7.47774 9.97153e-24 1.66139e-05
7.51452 -1.5502e-23 1.62849e-05
7.55132 8.09232e-24 1.59638e-05
7.58814 1.04447e-24 1.56505e-05
7.62498 -1.73843e-23 1.53446e-05
7.66185 1.53992e-23 1.50461e-05
7.69874 -2.20157e-23 1.47546e-05
7.73566 -1.23426e-23 1.44699e-05
7.77259 -2.04334e-23 1.4192e-05
7.80955 1.77119e-23 1.39206e-05
7.84654 4.28305e-23 1.36554e-05
7.88355 -1.79855e-23 1.33964e-05
7.92058 -1.29591e-24 1.31434e-05
7.95763 -1.16079e-23 1.28962e-05
7.99471 6.07216e-25 1.26546e-05
8.03182 6.57525e-24 1.24185e-05
8.06895 3.05474e-23 1.21878e-05
8.1061 -3.65003e-23 1.19622e-05
8.14328 1.45239e-23 1.17418e-05
8.18049 -8.01363e-24 1.15262e-05
8.21772 2.41699e-23 1.13155e-05
8.25497 8.87543e-24 1.11094e-05
8.29226 -4.45264e-26 1.09079e-05
8.32956 -4.7531e-24 1.07108e-05
8.3669 -1.50256e-24 1.0518e-05
8.40426 -1.15226e-23 1.03294e-05
8.44165 -6.38159e-24 1.01449e-05
8.47906 -1.47525e-23 9.96436e-06
8.5165 -9.21318e-24 9.78772e-06
8.55397 -2.59073e-24 9.61487e-06
8.59146 -1.72584e-23 9.44571e-06
8.62899 7.64648e-24 9.28014e-06
8.66654 -1.07635e-23 9.11807e-06
8.70412 -6.93285e-24 8.95942e-06
8.74172 -1.78832e-23 8.8041e-06
8.77936 4.53494e-24 8.65202e-06
8.81702 -1.21952e-23 8.50312e-06
8.85471 -2.16174e-24 8.3573e-06
8.89244 -5.8278e-24 8.21449e-06
8.93019 9.51814e-24 8.07462e-06
8.96797 9.16931e-24 7.93761e-06
9.00578 7.10036e-24 7.80341e-06
9.04362 5.23364e-24 7.67193e-06
9.08149 6.05075e-24 7.54312e-06
9.11939 2.16595e-24 7.4169e-06
9.15732 -3.27408e-24 7.29322e-06
9.19528 2.0271e-24 7.17202e-06
9.23327 -7.01576e-24 7.05323e-06
9.2713 6.05732e-25 6.93681e-06
9.30935 -3.23547e-24 6.82269e-06
9.34744 -1.15941e-23 6.71082e-06
9.38556 1.07763e-24 6.60115e-06
9.42371 -3.32553e-24 6.49362e-06
9.46189 -3.75661e-24 6.3882e-06
9.50011 6.67283e-24 6.28482e-06
9.53836 -1.47597e-24 6.18344e-06
9.57664 4.26271e-24 6.08402e-06
9.61496 5.20938e-24 5.9865e-06
9.65331 5.3358e-24 5.89086e-06
9.69169 1.82619e-24 5.79704e-06
9.73011 -2.27615e-24 5.705e-06
9.76856 -9.39676e-24 5.61471e-06
9.80704 -2.20581e-24 5.52612e-06
9.84557 1.01877e-23 5.43919e-06
9.88412 3.99768e-24 5.3539e-06
9.92271 7.8456e-24 5.2702e-06
9.96134 -6.05445e-24 5.18805e-06
10 4.23449e-24 5.10743e-06
10.0387 1.11107e-23 5.0283e-06
10.0774 -5.55457e-25 4.95063e-06
10.1162 3.32092e-24 4.87438e-06
10.155 -1.4868e-24 4.79952e-06
10.1939 3.838e-24 4.72603e-06
10.2328 1.05898e-24 4.65388e-06
10.2717 -3.36467e-24 4.58303e-06
10.3106 -5.22988e-24 4.51345e-06
10.3496 1.72504e-24 4.44513e-06
10.3887 -4.11461e-25 4.37804e-06
10.4278 2.30773e-24 4.31214e-06
10.4669 1.55705e-24 4.24741e-06
10.506 -4.87415e-24 4.18383e-06
10.5452 3.29741e-25 4.12138e-06
10.5845 -3.61651e-24 4.06003e-06
10.6238 1.37747e-24 3.99975e-06
10.6631 -2.42373e-24 3.94053e-06
10.7024 -2.41615e-24 3.88234e-06
10.7418 1.65158e-24 3.82517e-06
10.7813 9.98195e-25 3.76899e-06
10.8208 -7.37136e-24 3.71377e-06
10.8603 5.08164e-24 3.65951e-06
10.8999 -4.39342e-25 3.60618e-06
10.9395 7.11739e-24 3.55376e-06
10.9792 5.4827e-26 3.50224e-06
11.0189 -9.32761e-25 3.45159e-06
11.0586 4.97349e-24 3.4018e-06
11.0984 1.60323e-24 3.35286e-06
11.1383 -3.19638e-24 3.30473e-06
11.1781 -2.65743e-24 3.25742e-06
11.2181 -7.39864e-25 3.2109e-06
11.2581 -6.33613e-25 3.16515e-06
11.2981 -2.69529e-24 3.12016e-06
11.3381 -1.41972e-24 3.07592e-06
11.3783 3.19014e-24 3.03242e-06
11.4184 -1.06289e-24 2.98963e-06
11.4587 -9.28606e-25 2.94754e-06
11.4989 -1.58433e-24 2.90614e-06
11.5392 -7.05052e-25 2.86542e-06
11.5796 -4.12864e-24 2.82536e-06
11.62 2.35843e-24 2.78595e-06
11.6605 -1.24301e-24 2.74718e-06
11.701 2.12439e-24 2.70904e-06
11.7415 -1.4353e-24 2.67151e-06
11.7822 -1.70972e-24 2.63458e-06
11.8228 2.34811e-24 2.59824e-06
11.8636 -3.20382e-24 2.56248e-06
11.9043 3.43862e-24 2.52729e-06
11.9452 2.28028e-24 2.49266e-06
11.986 8.82482e-25 2.45858e-06
12.027 -1.25375e-24 2.42503e-06
12.068 -2.86829e-24 2.39201e-06
12.109 1.01234e-24 2.35951e-06
12.1501 -8.63394e-25 2.32751e-06
12.1913 -3.36443e-24 2.29602e-06
12.2325 -1.96148e-24 2.26501e-06
12.2738 -1.01239e-24 2.23448e-06
12.3151 3.09986e-25 2.20443e-06
12.3565 -5.1067e-24 2.17484e-06
12.3979 6.73939e-25 2.1457e-06
12.4394 -1.00192e-24 2.11701e-06
12.481 -1.88088e-24 2.08875e-06
12.5226 -1.95364e-24 2.06093e-06
12.5643 -7.71022e-25 2.03353e-06
12.6061 -8.69441e-25 2.00654e-06
12.6479 -9.09792e-25 1.97997e-06
12.6898 -1.26669e-24 1.95379e-06
12.7317 -2.08301e-24 1.928e-06
12.7737 -6.69216e-25 1.9026e-06
12.8158 -1.00512e-25 1.87758e-06
12.8579 4.45426e-25 1.85294e-06
12.9001 -1.8483e-24 1.82866e-06
12.9424 -1.10678e-25 1.80474e-06
12.9847 -5.3154e-25 1.78117e-06
13.0271 -4.36021e-25 1.75795e-06
13.0696 -3.04666e-25 1.73507e-06
13.1121 1.59154e-24 1.71252e-06
13.1547 1.0284e-24 1.69031e-06
13.1974 2.67105e-24 1.66841e-06
13.2402 -1.57377e-24 1.64684e-06
13.283 7.34956e-25 1.62558e-06
13.3259 1.4482e-24 1.60462e-06
13.3689 4.78762e-27 1.58397e-06
13.4119 4.34045e-25 1.56362e-06
13.455 6.26493e-25 1.54355e-06
13.4982 -3.49714e-25 1.52378e-06
13.5415 4.89142e-25 1.50428e-06
13.5848 2.47888e-25 1.48506e-06
13.6283 1.54334e-25 1.46612e-06
13.6718 1.18985e-24 1.44744e-06
13.7153 2.063e-24 1.42903e-06
13.759 4.55499e-25 1.41087e-06
13.8028 -5.70977e-25 1.39297e-06
13.8466 4.69717e-25 1.37532e-06
13.8905 -8.95816e-25 1.35792e-06
13.9345 -1.42194e-26 1.34076e-06
13.9786 9.75869e-26 1.32383e-06
14.0227 -9.73902e-25 1.30714e-06
14.067 3.89703e-25 1.29069e-06
14.1113 7.71976e-26 1.27445e-06
14.1558 2.59674e-25 1.25844e-06
14.2003 1.01221e-24 1.24265e-06
14.2449 1.08444e-24 1.22708e-06
14.2896 -5.13143e-25 1.21172e-06
14.3344 -3.1373e-25 1.19656e-06
14.3793 -5.84499e-25 1.18162e-06
14.4243 3.66279e-25 1.16687e-06
14.4693 5.28249e-25 1.15232e-06
14.5145 2.45787e-25 1.13797e-06
14.5598 -2.13335e-25 1.12381e-06
14.6052 2.76095e-25 1.10984e-06
14.6506 5.88231e-25 1.09606e-06
14.6962 -1.33857e-25 1.08246e-06
14.7419 -9.29299e-26 1.06904e-06
14.7877 -6.02022e-25 1.0558e-06
14.8336 -3.79972e-25 1.04273e-06
14.8796 -1.84058e-25 1.02983e-06
14.9257 -2.07669e-25 1.01711e-06
14.9719 -2.17189e-26 1.00455e-06
15.0182 -5.71593e-25 9.92151e-07
15.0647 -3.94201e-26 9.79916e-07
15.1112 5.74499e-27 9.6784e-07
15.1579 2.34967e-25 9.55921e-07
15.2047 1.11438e-25 9.44155e-07
15.2516 -1.30135e-25 9.32541e-07
15.2986 -1.08169e-24 9.21076e-07
15.3458 1.07991e-25 9.09757e-07
15.393 -3.11449e-25 8.98583e-07
15.4404 -2.51357e-25 8.87551e-07
15.488 -6.4728e-26 8.7666e-07
15.5356 -2.10405e-25 8.65906e-07
15.5834 -5.41785e-25 8.55288e-07
15.6313 -7.48772e-25 8.44803e-07
15.6794 8.47113e-26 8.34451e-07
15.7276 8.3516e-25 8.24227e-07
15.7759 -1.79382e-25 8.14131e-07
15.8243 -2.74767e-25 8.04161e-07
15.873 -4.11617e-25 7.94315e-07
15.9217 -8.38987e-26 7.8459e-07
15.9706 5.15637e-26 7.74985e-07
16.0197 1.92004e-25 7.65498e-07
16.0689 2.87647e-25 7.56128e-07
16.1182 3.54566e-25 7.46872e-07
16.1677 2.41003e-26 7.37728e-07
16.2174 4.87355e-25 7.28696e-07
16.2672 5.23945e-25 7.19773e-07
16.3172 4.85441e-25 7.10958e-07
16.3674 2.69835e-25 7.02248e-07
16.4177 2.54626e-25 6.93643e-07
16.4682 -3.27702e-25 6.85141e-07
16.5189 -2.74708e-25 6.7674e-07
16.5697 -2.26718e-25 6.68439e-07
16.6208 -9.24102e-26 6.60235e-07
16.672 -2.05426e-26 6.52129e-07
16.7234 -8.10842e-26 6.44117e-07
16.775 -2.0154e-25 6.362e-07
16.8268 3.4177e-25 6.28374e-07
16.8787 3.17547e-26 6.2064e-07
16.9309 1.59721e-25 6.12994e-07
16.9833 4.84252e-25 6.05437e-07
17.0359 -4.70778e-25 5.97967e-07
17.0887 2.47902e-25 5.90582e-07
17.1418 8.99933e-26 5.83281e-07
17.195 1.89939e-25 5.76062e-07
17.2485 -3.75299e-25 5.68926e-07
17.3022 -6.16818e-26 5.61869e-07
17.3562 -3.44554e-25 5.54891e-07
17.4104 2.32531e-25 5.47991e-07
17.4648 -6.39159e-26 5.41168e-07
17.5195 -2.03186e-25 5.34419e-07
17.5744 3.13358e-26 5.27745e-07
17.6296 -2.78963e-25 5.21144e-07
17.6851 -9.88704e-26 5.14614e-07
17.7408 8.43652e-26 5.08155e-07
17.7969 -2.21045e-25 5.01765e-07
17.8532 1.6391e-25 4.95443e-07
17.9098 -1.97713e-25 4.89188e-07
17.9667 1.59613e-25 4.82999e-07
18.0239 3.78626e-25 4.76876e-07
18.0815 4.42792e-26 4.70815e-07
18.1393 1.79774e-25 4.64818e-07
18.1975 -7.4878e-26 4.58882e-07
18.256 1.16012e-25 4.53006e-07
18.3149 -2.0188e-25 4.4719e-07
18.3742 2.39885e-25 4.41432e-07
18.4338 -2.58323e-26 4.35731e-07
18.4938 -3.00503e-26 4.30086e-07
18.5542 3.24983e-25 4.24497e-07
18.615 1.41402e-25 4.18961e-07
18.6762 2.53619e-25 4.13478e-07
18.7379 9.18515e-26 4.08047e-07
18.8 5.19621e-26 4.02667e-07
18.8625 4.70618e-25 3.97336e-07
18.9255 -1.03079e-25 3.92053e-07
18.9891 3.16972e-26 3.86818e-07
19.0531 2.04847e-25 3.81629e-07
19.1177 7.31973e-26 3.76486e-07
19.1828 -1.56266e-26 3.71386e-07
19.2484 4.4632e-26 3.66329e-07
19.3147 2.14161e-25 3.61313e-07
19.3816 -8.54501e-26 3.56337e-07
19.4491 1.21139e-25 3.51401e-07
19.5173 -8.2021e-26 3.46502e-07
19.5862 -6.55849e-26 3.41639e-07
19.6558 -5.61805e-26 3.36812e-07
19.7262 -1.69706e-25 3.32017e-07
19.7974 -8.45878e-26 3.27255e-07
19.8694 3.14009e-26 3.22522e-07
19.9423 -8.95723e-26 3.17818e-07
20.0162 -1.82414e-25 3.13141e-07
20.091 -7.40358e-26 3.08488e-07
20.1669 8.02267e-26 3.03858e-07
20.244 -1.48686e-25 2.99249e-07
20.3222 -8.50551e-26 2.94657e-07
20.4016 -1.23373e-25 2.9008e-07
20.4825 2.48862e-25 2.85516e-07
20.5648 4.38609e-26 2.80961e-07
20.6487 8.64192e-26 2.7641e-07
20.7344 -2.11972e-25 2.71861e-07
20.8219 1.3574e-25 2.67307e-07
20.9115 7.26245e-26 2.62744e-07
21.0034 -1.75631e-25 2.58165e-07
21.0979 -6.63879e-26 2.53561e-07
21.1952 -4.00496e-26 2.48923e-07
21.2959 -1.82099e-25 2.44239e-07
21.4004 6.61936e-26 2.39494e-07
21.5093 4.45912e-26 2.34666e-07
21.6237 -1.31832e-25 2.29729e-07
21.7448 1.16583e-25 2.24642e-07
21.8747 -1.41727e-25 2.19344e-07
22.0165 -1.22206e-28 2.13733e-07
22.1768 -4.40195e-26 2.07608e-07
22.3723 -5.73912e-26 2.00431e-07


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1ClassicOneLoop/iFpTwoLoop.txt <==
-22.3723 2.76051e-24 2.00428e-07
-22.1768 1.10299e-24 2.07604e-07
-22.0165 8.90424e-25 2.13729e-07
-21.8747 6.27235e-24 2.1934e-07
-21.7448 -6.50119e-25 2.24638e-07
-21.6237 -2.36867e-24 2.29725e-07
-21.5093 -1.29619e-23 2.34662e-07
-21.4004 4.16828e-24 2.3949e-07
-21.2959 8.92448e-24 2.44235e-07
-21.1952 2.71802e-24 2.48919e-07
-21.0979 -1.21717e-23 2.53557e-07
-21.0034 -1.84524e-23 2.5816e-07
-20.9115 1.55512e-24 2.62739e-07
-20.8219 1.64138e-23 2.67302e-07
-20.7344 1.99958e-23 2.71855e-07
-20.6487 1.55929e-23 2.76405e-07
-20.5648 -5.92494e-24 2.80955e-07
-20.4825 -8.34676e-24 2.8551e-07
-20.4016 -1.41026e-23 2.90075e-07
-20.3222 -6.96568e-24 2.94652e-07
-20.244 1.01855e-24 2.99243e-07
-20.1669 1.67931e-23 3.03853e-07
-20.091 2.83448e-23 3.08482e-07
-20.0162 1.77284e-23 3.13135e-07
-19.9423 6.7907e-24 3.17812e-07
-19.8694 -5.4259e-24 3.22516e-07
-19.7974 -2.00801e-23 3.27248e-07
-19.7262 -1.06637e-23 3.32011e-07
-19.6558 7.37289e-24 3.36805e-07
-19.5862 7.43022e-24 3.41632e-07
-19.5173 -7.07944e-24 3.46495e-07
-19.4491 3.41598e-25 3.51394e-07
-19.3816 1.5081e-23 3.5633e-07
-19.3147 1.28752e-23 3.61305e-07
-19.2484 4.12671e-24 3.66321e-07
-19.1828 8.29098e-24 3.71378e-07
-19.1177 7.65162e-24 3.76477e-07
-19.0531 -3.08933e-24 3.81621e-07
-18.9891 -1.05179e-23 3.8681e-07
-18.9255 -7.02755e-24 3.92045e-07
-18.8625 -4.04315e-24 3.97327e-07
-18.8 -3.41777e-24 4.02658e-07
-18.7379 2.65493e-24 4.08038e-07
-18.6762 4.58572e-24 4.13469e-07
-18.615 8.36003e-24 4.18951e-07
-18.5542 9.88296e-24 4.24487e-07
-18.4938 8.55681e-24 4.30076e-07
-18.4338 7.01144e-24 4.35721e-07
-18.3742 -4.57323e-24 4.41421e-07
-18.3149 -1.14757e-23 4.47179e-07
-18.256 -1.76756e-23 4.52995e-07
-18.1975 -8.99154e-25 4.58871e-07
-18.1393 2.54831e-23 4.64806e-07
-18.0815 2.51761e-23 4.70804e-07
-18.0239 -3.07902e-24 4.76864e-07
-17.9667 -2.38028e-23 4.82988e-07
-17.9098 -3.80312e-23 4.89176e-07
-17.8532 -4.53983e-23 4.95431e-07
-17.7969 -3.03675e-23 5.01752e-07
-17.7408 -1.38608e-24 5.08142e-07
-17.6851 -7.83788e-25 5.14601e-07
-17.6296 -1.04313e-23 5.2113e-07
-17.5744 -3.88155e-24 5.27731e-07
-17.5195 1.91316e-23 5.34406e-07
-17.4648 3.56759e-23 5.41154e-07
-17.4104 4.38803e-23 5.47977e-07
-17.3562 3.31467e-23 5.54877e-07
-17.3022 7.54539e-24 5.61854e-07
-17.2485 -8.82893e-24 5.6891e-07
-17.195 -1.12704e-24 5.76047e-07
-17.1418 2.52213e-23 5.83265e-07
-17.0887 4.3853e-23 5.90566e-07
-17.0359 3.55831e-23 5.9795e-07
-16.9833 1.26312e-23 6.05421e-07
-16.9309 -6.12187e-24 6.12977e-07
-16.8787 -1.40273e-23 6.20622e-07
-16.8268 -1.60831e-23 6.28356e-07
-16.775 -3.67039e-24 6.36182e-07
-16.7234 -3.64441e-24 6.44099e-07
-16.672 -6.11348e-24 6.5211e-07
-16.6208 -7.69943e-24 6.60216e-07
-16.5697 -1.65806e-23 6.6842e-07
-16.5189 -1.64878e-23 6.7672e-07
-16.4682 -9.95118e-25 6.85121e-07
-16.4177 5.3233e-24 6.93623e-07
-16.3674 -7.79978e-24 7.02228e-07
-16.3172 -2.15175e-23 7.10936e-07
-16.2672 -2.61017e-23 7.19752e-07
-16.2174 -2.82458e-23 7.28674e-07
-16.1677 -1.3372e-23 7.37706e-07
-16.1182 -2.01591e-23 7.46849e-07
-16.0689 -2.0959e-23 7.56105e-07
-16.0197 -2.61524e-23 7.65475e-07
-15.9706 -3.63894e-23 7.74961e-07
-15.9217 -4.29514e-23 7.84565e-07
-15.873 -3.51002e-23 7.9429e-07
-15.8243 -2.58631e-23 8.04136e-07
-15.7759 -1.54865e-23 8.14106e-07
-15.7276 -6.24548e-24 8.24201e-07
-15.6794 -1.70697e-23 8.34424e-07
-15.6313 -1.93897e-23 8.44776e-07
-15.5834 -2.58649e-24 8.5526e-07
-15.5356 2.30236e-23 8.65877e-07
-15.488 6.00036e-23 8.76631e-07
-15.4404 6.1055e-23 8.87522e-07
-15.393 4.10836e-23 8.98553e-07
-15.3458 7.6794e-24 9.09726e-07
-15.2986 -1.16234e-23 9.21045e-07
-15.2516 -2.4547e-23 9.32509e-07
-15.2047 -3.44171e-23 9.44123e-07
-15.1579 -3.08918e-23 9.55888e-07
-15.1112 -8.68273e-24 9.67807e-07
-15.0647 1.22224e-23 9.79882e-07
-15.0182 2.32782e-23 9.92117e-07
-14.9719 1.05846e-23 1.00451e-06
-14.9257 1.73323e-23 1.01707e-06
-14.8796 1.74511e-23 1.0298e-06
-14.8336 2.02142e-23 1.04269e-06
-14.7877 2.07086e-23 1.05576e-06
-14.7419 3.36174e-23 1.069e-06
-14.6962 3.25249e-23 1.08242e-06
-14.6506 4.80515e-23 1.09602e-06
-14.6052 2.0231e-23 1.1098e-06
-14.5598 -3.25759e-23 1.12377e-06
-14.5145 -5.6441e-23 1.13793e-06
-14.4693 -2.76722e-23 1.15228e-06
-14.4243 4.91054e-24 1.16683e-06
-14.3793 5.17396e-23 1.18157e-06
-14.3344 6.44262e-23 1.19652e-06
-14.2896 4.76722e-23 1.21167e-06
-14.2449 2.42864e-23 1.22703e-06
-14.2003 -1.40017e-23 1.24261e-06
-14.1558 -4.80167e-23 1.25839e-06
-14.1113 -5.03712e-23 1.2744e-06
-14.067 -2.5045e-23 1.29063e-06
-14.0227 7.3808e-24 1.30709e-06
-13.9786 6.92832e-24 1.32378e-06
-13.9345 4.41863e-23 1.3407e-06
-13.8905 8.90436e-23 1.35786e-06
-13.8466 1.03332e-22 1.37526e-06
-13.8028 5.10608e-23 1.39291e-06
-13.759 -2.97271e-23 1.41081e-06
-13.7153 -2.55062e-23 1.42897e-06
-13.6718 8.87932e-25 1.44738e-06
-13.6283 4.78601e-23 1.46605e-06
-13.5848 6.44278e-23 1.485e-06
-13.5415 6.62019e-23 1.50422e-06
-13.4982 4.64192e-23 1.52371e-06
-13.455 -5.38497e-24 1.54348e-06
-13.4119 -5.41629e-23 1.56355e-06
-13.3689 -8.73577e-23 1.5839e-06
-13.3259 -5.92388e-23 1.60455e-06
-13.283 -1.64644e-23 1.62551e-06
-13.2402 1.10428e-23 1.64677e-06
-13.1974 -5.18724e-24 1.66834e-06
-13.1547 -4.22222e-23 1.69023e-06
-13.1121 -6.52029e-23 1.71244e-06
-13.0696 -3.64617e-23 1.73499e-06
-13.0271 -5.66497e-23 1.75786e-06
-12.9847 -6.00279e-23 1.78108e-06
-12.9424 -8.90535e-23 1.80465e-06
-12.9001 -1.30976e-22 1.82857e-06
-12.8579 -1.26573e-22 1.85285e-06
-12.8158 -6.68715e-23 1.8775e-06
-12.7737 1.68868e-23 1.90251e-06
-12.7317 7.59988e-23 1.92791e-06
-12.6898 1.2753e-22 1.95369e-06
-12.6479 1.54613e-22 1.97987e-06
-12.6061 1.59094e-22 2.00644e-06
-12.5643 1.45436e-22 2.03343e-06
-12.5226 9.54835e-23 2.06083e-06
-12.481 4.61184e-24 2.08865e-06
-12.4394 -6.9484e-23 2.1169e-06
-12.3979 -3.22181e-23 2.14559e-06
-12.3565 1.06076e-22 2.17472e-06
-12.3151 2.12358e-22 2.20432e-06
-12.2738 2.19531e-22 2.23437e-06
-12.2325 1.44131e-22 2.26489e-06
-12.1913 -4.31216e-23 2.2959e-06
-12.1501 -1.50642e-22 2.32739e-06
-12.109 -1.73979e-22 2.35938e-06
-12.068 -7.97429e-23 2.39188e-06
-12.027 5.392e-23 2.4249e-06
-11.986 1.04541e-22 2.45844e-06
-11.9452 1.26517e-22 2.49253e-06
-11.9043 1.11189e-22 2.52716e-06
-11.8636 1.16758e-22 2.56234e-06
-11.8228 1.17943e-22 2.5981e-06
-11.7822 4.09781e-23 2.63443e-06
-11.7415 -6.17504e-23 2.67136e-06
-11.701 -1.25458e-22 2.70888e-06
-11.6605 -8.49499e-23 2.74703e-06
-11.62 -3.077e-23 2.78579e-06
-11.5796 3.32656e-23 2.8252e-06
-11.5392 1.07638e-22 2.86525e-06
-11.4989 6.63466e-23 2.90597e-06
-11.4587 -9.15395e-24 2.94736e-06
-11.4184 -1.43215e-22 2.98945e-06
-11.3783 -1.86555e-22 3.03223e-06
-11.3381 -2.52031e-22 3.07574e-06
-11.2981 -1.25298e-22 3.11997e-06
-11.2581 -5.12075e-23 3.16495e-06
-11.2181 1.05068e-22 3.21069e-06
-11.1781 1.71221e-22 3.25721e-06
-11.1383 1.80062e-22 3.30452e-06
-11.0984 2.35289e-22 3.35264e-06
-11.0586 2.47992e-22 3.40158e-06
-11.0189 1.85173e-22 3.45137e-06
-10.9792 -1.76674e-23 3.50201e-06
-10.9395 -2.17361e-22 3.55353e-06
-10.8999 -4.14493e-22 3.60594e-06
-10.8603 -3.66784e-22 3.65927e-06
-10.8208 -2.8424e-22 3.71352e-06
-10.7813 -1.17299e-22 3.76873e-06
-10.7418 1.87921e-23 3.82491e-06
-10.7024 2.20739e-23 3.88208e-06
-10.6631 1.05729e-23 3.94026e-06
-10.6238 1.41803e-23 3.99948e-06
-10.5845 6.93012e-23 4.05974e-06
-10.5452 6.56147e-23 4.12109e-06
-10.506 -1.28616e-22 4.18354e-06
-10.4669 -3.31093e-22 4.24711e-06
-10.4278 -3.4534e-22 4.31183e-06
-10.3887 -1.92343e-22 4.37772e-06
-10.3496 6.55338e-23 4.44481e-06
-10.3106 2.96077e-22 4.51312e-06
-10.2717 2.90241e-22 4.58269e-06
-10.2328 2.14487e-22 4.65353e-06
-10.1939 1.15987e-23 4.72568e-06
-10.155 -1.64468e-22 4.79916e-06
-10.1162 -2.58531e-22 4.874e-06
-10.0774 -1.53045e-22 4.95025e-06
-10.0387 -1.50557e-22 5.02791e-06
-10 -1.85553e-22 5.10703e-06
-9.96134 -2.61381e-22 5.18764e-06
-9.92271 -3.79713e-22 5.26978e-06
-9.88412 -3.55141e-22 5.35347e-06
-9.84557 -1.28312e-22 5.43876e-06
-9.80704 -7.76413e-23 5.52567e-06
-9.76856 -3.68331e-23 5.61425e-06
-9.73011 -4.69836e-23 5.70453e-06
-9.69169 -1.1056e-22 5.79656e-06
-9.65331 -1.19772e-22 5.89037e-06
-9.61496 -1.84134e-22 5.986e-06
-9.57664 -1.51549e-22 6.0835e-06
-9.53836 -2.51128e-22 6.18291e-06
-9.50011 -6.48915e-23 6.28427e-06
-9.46189 -2.18899e-23 6.38764e-06
-9.42371 1.41864e-22 6.49305e-06
-9.38556 8.94604e-23 6.60057e-06
-9.34744 7.85726e-23 6.71022e-06
-9.30935 -3.89654e-24 6.82208e-06
-9.2713 7.10412e-23 6.93618e-06
-9.23327 7.849e-23 7.05259e-06
-9.19528 -2.22932e-23 7.17136e-06
-9.15732 5.92997e-23 7.29255e-06
-9.11939 5.01311e-23 7.41621e-06
-9.08149 1.9736e-22 7.54241e-06
-9.04362 5.22497e-22 7.6712e-06
-9.00578 8.07627e-22 7.80267e-06
-8.96797 8.33461e-22 7.93685e-06
-8.93019 4.08809e-22 8.07384e-06
-8.89244 1.41881e-22 8.21368e-06
-8.85471 -1.02074e-22 8.35647e-06
-8.81702 -3.90248e-22 8.50227e-06
-8.77936 -8.95296e-22 8.65116e-06
-8.74172 -9.86302e-22 8.80321e-06
-8.70412 -1.03644e-21 8.95851e-06
-8.66654 -8.36021e-22 9.11713e-06
-8.62899 -8.61919e-22 9.27918e-06
-8.59146 -6.91259e-22 9.44472e-06
-8.55397 -7.4119e-22 9.61386e-06
-8.5165 -6.7843e-22 9.78668e-06
-8.47906 -1.41496e-22 9.96329e-06
-8.44165 -3.98287e-23 1.01438e-05
-8.40426 7.27704e-23 1.03283e-05
-8.3669 -1.03785e-22 1.05168e-05
-8.32956 -4.71521e-22 1.07096e-05
-8.29226 -6.77721e-22 1.09067e-05
-8.25497 -6.42716e-22 1.11082e-05
-8.21772 -4.47766e-22 1.13142e-05
-8.18049 -4.79893e-23 1.15249e-05
-8.14328 2.77212e-22 1.17404e-05
-8.1061 6.94738e-23 1.19609e-05
-8.06895 -3.21488e-22 1.21863e-05
-8.03182 -8.19393e-22 1.2417e-05
-7.99471 -1.09491e-21 1.26531e-05
-7.95763 -6.07212e-22 1.28946e-05
-7.92058 -4.53041e-22 1.31418e-05
-7.88355 5.31779e-23 1.33948e-05
-7.84654 5.1435e-25 1.36537e-05
-7.80955 -2.34144e-22 1.39188e-05
-7.77259 7.88954e-23 1.41902e-05
-7.73566 2.90176e-22 1.44681e-05
-7.69874 5.44159e-22 1.47527e-05
-7.66185 6.2791e-22 1.50441e-05
-7.62498 5.90174e-23 1.53426e-05
-7.58814 -2.01437e-22 1.56484e-05
-7.55132 -7.40438e-22 1.59617e-05
-7.51452 -6.7499e-22 1.62827e-05
-7.47774 -3.7656e-22 1.66116e-05
-7.44099 6.78137e-22 1.69487e-05
-7.40425 9.5834e-22 1.72942e-05
-7.36754 1.23361e-21 1.76485e-05
-7.33085 1.09456e-21 1.80116e-05
-7.29418 6.34752e-22 1.83839e-05
-7.25754 1.33999e-22 1.87657e-05
-7.22091 -8.91657e-22 1.91573e-05
-7.18431 -1.86864e-21 1.9559e-05
-7.14772 -2.65146e-21 1.9971e-05
-7.11116 -2.92752e-21 2.03938e-05
-7.07462 -2.83368e-21 2.08276e-05
-7.0381 -8.01986e-22 2.12728e-05
-7.00159 8.83492e-22 2.17298e-05
-6.96511 2.76962e-21 2.21989e-05
-6.92865 2.95826e-21 2.26805e-05
-6.89221 2.83629e-21 2.3175e-05
-6.85579 1.97564e-21 2.36829e-05
-6.81938 5.66764e-22 2.42045e-05
-6.783 -1.30089e-21 2.47404e-05
-6.74664 -2.54956e-21 2.52909e-05
-6.71029 -2.64196e-21 2.58567e-05
-6.67397 -2.40756e-21 2.6438e-05
-6.63766 -2.57813e-21 2.70356e-05
-6.60137 -1.57882e-21 2.765e-05
-6.5651 -3.77927e-22 2.82816e-05
-6.52885 1.32638e-21 2.89311e-05
-6.49262 1.62554e-21 2.95992e-05
-6.4564 1.84114e-21 3.02864e-05
-6.42021 1.10032e-21 3.09934e-05
-6.38403 -8.54162e-22 3.17209e-05
-6.34786 -1.98939e-21 3.24696e-05
-6.31172 -3.60543e-21 3.32402e-05
-6.27559 -1.74412e-21 3.40337e-05
-6.23949 -1.50814e-21 3.48506e-05
-6.20339 8.54964e-22 3.5692e-05
-6.16732 2.1873e-22 3.65586e-05
-6.13126 2.51668e-21 3.74514e-05
-6.09522 1.22712e-21 3.83713e-05
-6.05919 1.6874e-21 3.93194e-05
-6.02319 1.13023e-21 4.02967e-05
-5.9872 1.62966e-21 4.13043e-05
-5.95122 3.12872e-21 4.23432e-05
-5.91526 4.68173e-21 4.34148e-05
-5.87932 3.39194e-21 4.45201e-05
-5.84339 1.3146e-21 4.56606e-05
-5.80748 -7.58937e-22 4.68375e-05
-5.77158 2.60583e-22 4.80524e-05
-5.7357 -9.5287e-22 4.93065e-05
-5.69984 4.41466e-22 5.06016e-05
-5.66399 2.00837e-21 5.19391e-05
-5.62815 3.11461e-21 5.33209e-05
-5.59233 2.1568e-21 5.47486e-05
-5.55653 3.37465e-21 5.62242e-05
-5.52074 2.41369e-21 5.77495e-05
-5.48497 -1.17229e-21 5.93267e-05
-5.4492 -1.75772e-21 6.09577e-05
-5.41346 -4.74014e-21 6.2645e-05
-5.37773 -2.15398e-21 6.43906e-05
-5.34201 1.78532e-21 6.61974e-05
-5.30631 -6.21937e-22 6.80676e-05
-5.27062 2.35794e-21 7.00041e-05
-5.23494 5.88892e-22 7.20097e-05
-5.19928 -6.74248e-22 7.40875e-05
-5.16363 -3.67507e-21 7.62404e-05
-5.128 -4.50251e-21 7.84721e-05
-5.09237 -1.02423e-20 8.07856e-05
-5.05677 -6.25952e-21 8.3185e-05
-5.02117 -7.45216e-21 8.56739e-05
-4.98559 -1.11252e-20 8.82565e-05
-4.95002 3.33632e-21 9.0937e-05
-4.91446 -1.36311e-21 9.372e-05
-4.87892 4.60329e-21 9.66101e-05
-4.84339 1.75901e-20 9.96125e-05
-4.80787 1.49816e-20 0.000102732
-4.77237 1.9043e-20 0.000105976
-4.73687 1.17899e-20 0.000109348
-4.70139 2.84537e-21 0.000112855
-4.66592 1.0582e-21 0.000116504
-4.63046 2.67999e-21 0.000120303
-4.59502 7.12552e-21 0.000124257
-4.55958 6.05689e-21 0.000128376
-4.52416 -9.47484e-22 0.000132668
-4.48875 -6.58e-22 0.00013714
-4.45335 -8.19425e-21 0.000141804
-4.41797 -1.22317e-20 0.000146668
-4.38259 -1.75947e-20 0.000151743
-4.34722 -1.05217e-21 0.00015704
-4.31187 -6.18817e-21 0.000162572
-4.27653 2.96468e-21 0.000168351
-4.24119 1.77339e-21 0.00017439
-4.20587 1.00247e-20 0.000180704
-4.17056 2.58477e-20 0.000187308
-4.13526 3.50522e-20 0.000194219
-4.09997 2.15186e-20 0.000201453
-4.06469 2.28978e-20 0.00020903
-4.02942 1.79442e-20 0.000216969
-3.99416 3.04929e-21 0.000225293
-3.95891 6.22041e-21 0.000234022
-3.92367 6.92005e-21 0.000243183
-3.88844 -5.59105e-21 0.000252801
-3.85322 2.87236e-21 0.000262905
-3.81801 2.98639e-21 0.000273523
-3.7828 1.84443e-20 0.000284691
-3.74761 -3.34083e-21 0.000296442
-3.71243 6.01268e-21 0.000308814
-3.67726 -9.64689e-21 0.000321848
-3.64209 -6.61213e-21 0.000335589
-3.60694 -1.08457e-20 0.000350084
-3.57179 1.97974e-20 0.000365387
-3.53665 -1.27775e-20 0.000381553
-3.50152 -1.97778e-20 0.000398647
-3.4664 -2.15386e-20 0.000416736
-3.43129 1.16387e-20 0.000435897
-3.39619 -3.54589e-20 0.000456215
-3.36109 -1.88951e-20 0.000477788
-3.32601 -1.56524e-20 0.000500723
-3.29093 3.6716e-20 0.000525151
-3.25586 6.27725e-20 0.00055122
-3.2208 5.84912e-20 0.000579115
-3.18574 4.63092e-20 0.000609054
-3.1507 1.27555e-19 0.000641297
-3.11566 1.3232e-19 0.000676112
-3.08063 2.35277e-20 0.000713681
-3.0456 6.70071e-20 0.000753872
-3.01059 -3.98036e-20 0.000796081
-2.97558 -1.72905e-19 0.000839571
-2.94058 1.42703e-20 0.000884317
-2.90558 -1.03193e-19 0.000931206
-2.87059 -5.12027e-20 0.000981335
-2.83561 1.27706e-19 0.00103549
-2.80064 -6.00448e-20 0.0010942
-2.76567 1.42438e-19 0.00115786
-2.73071 -1.51941e-20 0.00122687
-2.69576 3.95254e-20 0.00130165
-2.66081 1.22628e-19 0.00138273
-2.62587 4.52453e-20 0.00147067
-2.59094 4.0015e-21 0.00156617
-2.55601 2.63138e-20 0.00166996
-2.52109 2.97052e-20 0.00178294
-2.48617 2.16601e-19 0.00190609
-2.45126 1.00457e-19 0.00204054
-2.41636 -3.21594e-19 0.00218759
-2.38146 -1.76562e-20 0.00234873
-2.34657 1.42659e-19 0.00252563
-2.31168 -7.26929e-19 0.00272025
-2.2768 4.07833e-19 0.00293484
-2.24192 -1.3801e-18 0.003172
-2.20705 6.88073e-19 0.00343475
-2.17219 -4.29775e-19 0.00372662
-2.13733 2.37901e-20 0.00405171
-2.10247 3.35337e-19 0.00441491
-2.06762 4.45121e-19 0.00482191
-2.03278 -1.65734e-18 0.00527956
-1.99794 -6.92453e-19 0.00579594
-1.9631 -3.37344e-18 0.00638087
-1.92827 -8.95023e-19 0.00704609
-1.89345 -1.45702e-18 0.00780601
-1.85862 7.77354e-19 0.00867814
-1.82381 1.65385e-18 0.00968426
-1.78899 4.37754e-18 0.0108513
-1.75419 6.28326e-19 0.0122134
-1.71938 -6.64509e-18 0.0138133
-1.68458 8.10809e-18 0.0157067
-1.64979 1.98896e-18 0.0179649
-1.61499 1.78139e-17 0.0206825
-1.58021 9.56231e-18 0.0239853
-1.54542 -1.30182e-18 0.0280442
-1.51064 -3.28766e-17 0.033095
-1.47586 -2.3398e-17 0.0394709
-1.44109 -7.76065e-17 0.0476522
-1.40632 2.07616e-16 0.0583526
-1.37155 -8.24851e-18 0.0726636
-1.33679 3.22166e-16 0.0923191
-1.30203 3.4928e-16 0.120191
-1.26727 9.16648e-16 0.161293
-1.23251 1.43789e-16 0.224915
-1.19776 3.18948e-16 0.329604
-1.16301 1.88708e-16 0.515677
-1.12827 2.44177e-14 0.879025
-1.09352 4.22192e-18 1.65615
-1.05878 -3.16348e-13 3.22923
-1.02405 5.75382e-13 4.45029
-0.989309 2.24303e-15 3.11202
-0.954576 2.19933e-17 1.71726
-0.919844 2.67319e-14 1.00087
-0.885115 -9.0623e-15 0.639918
-0.850388 -5.77903e-15 0.442697
-0.815663 -5.92415e-16 0.325716
-0.78094 -1.77196e-15 0.251371
-0.746219 -9.81869e-16 0.201395
-0.711499 -1.15285e-15 0.166252
-0.676781 5.28858e-17 0.140616
-0.642065 -3.785e-17 0.121353
-0.60735 3.49981e-16 0.106518
-0.572637 -3.71765e-17 0.0948641
-0.537925 -4.03207e-16 0.085553
-0.503214 5.90206e-17 0.0780136
-0.468504 -1.40957e-16 0.0718388
-0.433796 1.65209e-16 0.066739
-0.399089 1.75737e-17 0.0624971
-0.364382 1.41911e-16 0.058955
-0.329676 -5.63692e-17 0.0559886
-0.294972 2.22601e-17 0.0535073
-0.260267 -7.96882e-17 0.0514362
-0.225564 -1.18255e-16 0.0497225
-0.190861 -1.89277e-16 0.0483193
-0.156158 -1.42081e-16 0.0471966
-0.121456 -8.11561e-17 0.0463243
-0.0867541 -1.419e-16 0.0456884
-0.0520524 -1.29687e-16 0.0452681
-0.0173508 1.79441e-16 0.0450678
0.0173508 -3.31118e-16 0.0450678
0.0520524 9.01344e-17 0.0452681
0.0867541 1.35953e-16 0.0456884
0.121456 9.58735e-17 0.0463243
0.156158 8.89664e-17 0.0471966
0.190861 1.68407e-16 0.0483193
0.225564 7.31147e-17 0.0497225
0.260267 7.91317e-17 0.0514362
0.294972 -1.44296e-16 0.0535073
0.329676 -2.89061e-16 0.0559886
0.364382 -4.98111e-17 0.058955
0.399089 -6.79573e-17 0.0624971
0.433796 -1.85677e-16 0.066739
0.468504 2.17468e-17 0.0718388
0.503214 2.91447e-17 0.0780136
0.537925 -8.91174e-17 0.085553
0.572637 2.63064e-16 0.0948641
0.60735 5.6904e-17 0.106518
0.642065 -5.72331e-16 0.121353
0.676781 4.78309e-16 0.140616
0.711499 7.58073e-17 0.166252
0.746219 3.01374e-15 0.201395
0.78094 -2.91475e-15 0.251371
0.815663 2.54098e-15 0.325716
0.850388 2.21417e-16 0.442697
0.885115 -9.69527e-15 0.639918
0.919844 -5.41806e-14 1.00087
0.954576 4.23243e-15 1.71726
0.989309 5.3945e-13 3.11202
1.02405 5.77698e-13 4.45029
1.05878 -2.1976e-16 3.22923
1.09352 -8.27363e-14 1.65615
1.12827 2.36288e-14 0.879025
1.16301 8.62232e-15 0.515677
1.19776 3.99217e-17 0.329604
1.23251 -1.09907e-16 0.224915
1.26727 1.08317e-15 0.161293
1.30203 -8.64765e-16 0.120191
1.33679 9.82081e-17 0.0923191
1.37155 1.10884e-16 0.0726636
1.40632 8.2424e-17 0.0583526
1.44109 -6.01157e-17 0.0476522
1.47586 1.39134e-17 0.0394709
1.51064 -2.33865e-17 0.033095
1.54542 -1.60456e-17 0.0280442
1.58021 -4.1215e-17 0.0239853
1.61499 2.78619e-17 0.0206825
1.64979 8.4046e-18 0.0179649
1.68458 -9.40993e-18 0.0157067
1.71938 1.87905e-18 0.0138133
1.75419 -1.64092e-18 0.0122134
1.78899 2.2509e-19 0.0108513
1.82381 2.3502e-18 0.00968426
1.85862 -6.83231e-18 0.00867814
1.89345 -3.25293e-19 0.00780601
1.92827 3.25679e-19 0.00704609
1.9631 4.65773e-19 0.00638087
1.99794 1.28266e-18 0.00579594
2.03278 1.08397e-18 0.00527956
2.06762 -4.06451e-19 0.00482191
2.10247 -6.86344e-19 0.00441491
2.13733 1.65372e-18 0.00405171
2.17219 -1.62203e-18 0.00372662
2.20705 4.01774e-19 0.00343475
2.24192 4.54783e-19 0.003172
2.2768 -2.03133e-19 0.00293484
2.31168 1.98297e-19 0.00272025
2.34657 1.55007e-19 0.00252563
2.38146 -5.74248e-19 0.00234873
2.41636 9.06836e-20 0.00218759
2.45126 6.14261e-20 0.00204054
2.48617 1.06889e-19 0.00190609
2.52109 2.11209e-19 0.00178294
2.55601 3.01899e-20 0.00166996
2.59094 1.04697e-19 0.00156617
2.62587 9.05119e-20 0.00147067
2.66081 1.37453e-20 0.00138273
2.69576 -6.27568e-20 0.00130165
2.73071 -6.7107e-20 0.00122687
2.76567 -1.99913e-19 0.00115786
2.80064 1.55632e-19 0.0010942
2.83561 -1.19857e-19 0.00103549
2.87059 -6.16731e-20 0.000981335
2.90558 -1.42396e-20 0.000931206
2.94058 1.15301e-19 0.000884317
2.97558 4.44722e-20 0.000839571
3.01059 1.64227e-20 0.000796081
3.0456 7.61318e-20 0.000753872
3.08063 -4.23151e-20 0.000713681
3.11566 -1.30401e-19 0.000676112
3.1507 -6.79336e-20 0.000641297
3.18574 -1.31978e-19 0.000609054
3.2208 -5.26448e-20 0.000579115
3.25586 -2.54027e-20 0.00055122
3.29093 -4.29512e-20 0.000525151
3.32601 -5.02157e-21 0.000500723
3.36109 2.04231e-20 0.000477788
3.39619 5.01351e-21 0.000456215
3.43129 1.83629e-20 0.000435897
3.4664 3.06212e-21 0.000416736
3.50152 4.35039e-21 0.000398647
3.53665 1.08272e-20 0.000381553
3.57179 -8.66881e-22 0.000365387
3.60694 -1.70765e-21 0.000350084
3.64209 -3.705e-21 0.000335589
3.67726 -3.08101e-21 0.000321848
3.71243 1.68841e-20 0.000308814
3.74761 -1.44872e-20 0.000296442
3.7828 -2.10739e-21 0.000284691
3.81801 -6.60273e-21 0.000273523
3.85322 1.52223e-20 0.000262905
3.88844 7.33944e-23 0.000252801
3.92367 1.13509e-20 0.000243183
3.95891 -2.17705e-21 0.000234022
3.99416 -1.32116e-20 0.000225293
4.02942 -9.27245e-21 0.000216969
4.06469 -3.18348e-20 0.00020903
4.09997 -2.80007e-20 0.000201453
4.13526 -2.35047e-20 0.000194219
4.17056 -2.18884e-20 0.000187308
4.20587 -1.17629e-20 0.000180704
4.24119 -2.8534e-22 0.00017439
4.27653 -8.72502e-23 0.000168351
4.31187 5.10821e-21 0.000162572
4.34722 3.39473e-21 0.00015704
4.38259 1.61466e-20 0.000151743
4.41797 1.08687e-20 0.000146668
4.45335 2.89538e-21 0.000141804
4.48875 1.54876e-21 0.00013714
4.52416 -2.36392e-22 0.000132668
4.55958 -6.45689e-21 0.000128376
4.59502 -3.74945e-21 0.000124257
4.63046 6.06444e-22 0.000120303
4.66592 1.3798e-21 0.000116504
4.70139 -5.53546e-21 0.000112855
4.73687 -9.5944e-21 0.000109348
4.77237 -1.07842e-20 0.000105976
4.80787 -1.45215e-20 0.000102732
4.84339 -1.21464e-20 9.96125e-05
4.87892 -6.98409e-21 9.66101e-05
4.91446 -6.48485e-21 9.372e-05
4.95002 3.10231e-21 9.0937e-05
4.98559 4.58115e-21 8.82565e-05
5.02117 1.15684e-20 8.56739e-05
5.05677 1.04168e-20 8.3185e-05
5.09237 7.61731e-21 8.07856e-05
5.128 4.4937e-21 7.84721e-05
5.16363 4.0529e-21 7.62404e-05
5.19928 9.68429e-22 7.40875e-05
5.23494 -4.35934e-21 7.20097e-05
5.27062 8.38199e-22 7.00041e-05
5.30631 -1.81657e-22 6.80676e-05
5.34201 -2.14171e-21 6.61974e-05
5.37773 8.57764e-23 6.43906e-05
5.41346 1.53346e-21 6.2645e-05
5.4492 3.69108e-21 6.09577e-05
5.48497 5.02835e-22 5.93267e-05
5.52074 -5.25038e-22 5.77495e-05
5.55653 -2.99533e-21 5.62242e-05
5.59233 -3.74001e-21 5.47486e-05
5.62815 -2.26071e-21 5.33209e-05
5.66399 -1.7905e-21 5.19391e-05
5.69984 1.40899e-22 5.06016e-05
5.7357 1.40001e-21 4.93065e-05
5.77158 1.2938e-21 4.80524e-05
5.80748 1.17902e-21 4.68375e-05
5.84339 -1.84159e-21 4.56606e-05
5.87932 -3.37579e-21 4.45201e-05
5.91526 -4.06054e-21 4.34148e-05
5.95122 -3.25635e-21 4.23432e-05
5.9872 -1.28687e-21 4.13043e-05
6.02319 -1.35126e-21 4.02967e-05
6.05919 -1.31464e-21 3.93194e-05
6.09522 -1.29334e-21 3.83713e-05
6.13126 -1.54729e-21 3.74514e-05
6.16732 -1.81202e-21 3.65586e-05
6.20339 6.67344e-22 3.5692e-05
6.23949 1.67155e-21 3.48506e-05
6.27559 2.59574e-21 3.40337e-05
6.31172 3.02751e-21 3.32402e-05
6.34786 2.6398e-21 3.24696e-05
6.38403 2.48724e-22 3.17209e-05
6.42021 -5.23431e-22 3.09934e-05
6.4564 -1.55338e-21 3.02864e-05
6.49262 -1.54173e-21 2.95992e-05
6.52885 -3.27398e-22 2.89311e-05
6.5651 -2.32949e-22 2.82816e-05
6.60137 1.61023e-21 2.765e-05
6.63766 2.29396e-21 2.70356e-05
6.67397 3.12737e-21 2.6438e-05
6.71029 2.71805e-21 2.58567e-05
6.74664 2.15169e-21 2.52909e-05
6.783 1.36699e-21 2.47404e-05
6.81938 -8.3142e-22 2.42045e-05
6.85579 -2.09856e-21 2.36829e-05
6.89221 -2.49722e-21 2.3175e-05
6.92865 -2.96351e-21 2.26805e-05
6.96511 -1.91619e-21 2.21989e-05
7.00159 -1.22532e-21 2.17298e-05
7.0381 1.0283e-21 2.12728e-05
7.07462 2.78993e-21 2.08276e-05
7.11116 3.4161e-21 2.03938e-05
7.14772 2.61565e-21 1.9971e-05
7.18431 2.05108e-21 1.9559e-05
7.22091 6.82359e-22 1.91573e-05
7.25754 -3.04341e-24 1.87657e-05
7.29418 -7.1201e-22 1.83839e-05
7.33085 -1.09162e-21 1.80116e-05
7.36754 -1.08356e-21 1.76485e-05
7.40425 -6.77749e-22 1.72942e-05
7.44099 -4.88967e-22 1.69487e-05
7.47774 4.52815e-22 1.66116e-05
7.51452 7.80016e-22 1.62827e-05
7.55132 5.78424e-22 1.59617e-05
7.58814 3.99592e-22 1.56484e-05
7.62498 -2.79801e-22 1.53426e-05
7.66185 -7.72907e-22 1.50441e-05
7.69874 -7.03797e-22 1.47527e-05
7.73566 -3.28652e-22 1.44681e-05
7.77259 4.55655e-23 1.41902e-05
7.80955 2.05475e-22 1.39188e-05
7.84654 -1.48955e-23 1.36537e-05
7.88355 -1.42488e-23 1.33948e-05
7.92058 3.82124e-22 1.31418e-05
7.95763 6.35586e-22 1.28946e-05
7.99471 1.12308e-21 1.26531e-05
8.03182 8.00836e-22 1.2417e-05
8.06895 1.67088e-22 1.21863e-05
8.1061 -1.77673e-22 1.19609e-05
8.14328 -3.24431e-22 1.17404e-05
8.18049 1.10339e-22 1.15249e-05
8.21772 3.77952e-22 1.13142e-05
8.25497 6.72639e-22 1.11082e-05
8.29226 6.61528e-22 1.09067e-05
8.32956 5.5281e-22 1.07096e-05
8.3669 1.0567e-23 1.05168e-05
8.40426 -2.07147e-22 1.03283e-05
8.44165 1.00139e-23 1.01438e-05
8.47906 2.37853e-23 9.96329e-06
8.5165 5.74205e-22 9.78668e-06
8.55397 5.76921e-22 9.61386e-06
8.59146 7.89042e-22 9.44472e-06
8.62899 7.80907e-22 9.27918e-06
8.66654 6.97558e-22 9.11713e-06
8.70412 9.31259e-22 8.95851e-06
8.74172 9.50572e-22 8.80321e-06
8.77936 7.37193e-22 8.65116e-06
8.81702 4.49212e-22 8.50227e-06
8.85471 1.20226e-22 8.35647e-06
8.89244 -1.74142e-22 8.21368e-06
8.93019 -5.50854e-22 8.07384e-06
8.96797 -7.6352e-22 7.93685e-06
9.00578 -7.96546e-22 7.80267e-06
9.04362 -5.58648e-22 7.6712e-06
9.08149 -4.20153e-22 7.54241e-06
9.11939 4.71228e-23 7.41621e-06
9.15732 -2.71137e-24 7.29255e-06
9.19528 5.73313e-23 7.17136e-06
9.23327 -4.63059e-23 7.05259e-06
9.2713 -6.41455e-23 6.93618e-06
9.30935 -2.91528e-23 6.82208e-06
9.34744 -5.00921e-23 6.71022e-06
9.38556 -1.50086e-22 6.60057e-06
9.42371 -1.53899e-22 6.49305e-06
9.46189 7.06508e-23 6.38764e-06
9.50011 2.03934e-22 6.28427e-06
9.53836 1.62317e-22 6.18291e-06
9.57664 1.82565e-22 6.0835e-06
9.61496 1.60019e-22 5.986e-06
9.65331 1.54491e-22 5.89037e-06
9.69169 1.3209e-22 5.79656e-06
9.73011 7.40859e-23 5.70453e-06
9.76856 8.99254e-23 5.61425e-06
9.80704 8.62387e-23 5.52567e-06
9.84557 1.59235e-22 5.43876e-06
9.88412 2.85099e-22 5.35347e-06
9.92271 3.68096e-22 5.26978e-06
9.96134 3.05361e-22 5.18764e-06
10 2.50181e-22 5.10703e-06
10.0387 7.64298e-23 5.02791e-06
10.0774 1.64049e-22 4.95025e-06
10.1162 1.77441e-22 4.874e-06
10.155 1.97686e-22 4.79916e-06
10.1939 -2.864e-23 4.72568e-06
10.2328 -2.15702e-22 4.65353e-06
10.2717 -3.06407e-22 4.58269e-06
10.3106 -2.58986e-22 4.51312e-06
10.3496 -5.70206e-23 4.44481e-06
10.3887 2.38369e-22 4.37772e-06
10.4278 3.67923e-22 4.31183e-06
10.4669 3.25221e-22 4.24711e-06
10.506 1.11326e-22 4.18354e-06
10.5452 -5.64989e-23 4.12109e-06
10.5845 -6.38452e-23 4.05974e-06
10.6238 -3.24296e-23 3.99948e-06
10.6631 -5.48648e-23 3.94026e-06
10.7024 -4.57753e-23 3.88208e-06
10.7418 -7.36312e-24 3.82491e-06
10.7813 6.37099e-23 3.76873e-06
10.8208 3.17551e-22 3.71352e-06
10.8603 3.63523e-22 3.65927e-06
10.8999 4.05013e-22 3.60594e-06
10.9395 2.26763e-22 3.55353e-06
10.9792 4.43576e-23 3.50201e-06
11.0189 -1.5971e-22 3.45137e-06
11.0586 -1.983e-22 3.40158e-06
11.0984 -2.45082e-22 3.35264e-06
11.1383 -1.91267e-22 3.30452e-06
11.1781 -1.75365e-22 3.25721e-06
11.2181 -7.99826e-23 3.21069e-06
11.2581 2.34438e-23 3.16495e-06
11.2981 1.36836e-22 3.11997e-06
11.3381 2.46194e-22 3.07574e-06
11.3783 2.09489e-22 3.03223e-06
11.4184 1.26975e-22 2.98945e-06
11.4587 1.37943e-23 2.94736e-06
11.4989 -9.81971e-23 2.90597e-06
11.5392 -9.295e-23 2.86525e-06
11.5796 -8.0471e-23 2.8252e-06
11.62 2.32528e-23 2.78579e-06
11.6605 5.96998e-23 2.74703e-06
11.701 1.25915e-22 2.70888e-06
11.7415 4.76419e-23 2.67136e-06
11.7822 -3.1722e-23 2.63443e-06
11.8228 -1.05752e-22 2.5981e-06
11.8636 -1.35223e-22 2.56234e-06
11.9043 -1.27906e-22 2.52716e-06
11.9452 -1.22024e-22 2.49253e-06
11.986 -1.03691e-22 2.45844e-06
12.027 -3.83901e-23 2.4249e-06
12.068 5.69582e-23 2.39188e-06
12.109 1.59291e-22 2.35938e-06
12.1501 1.33638e-22 2.32739e-06
12.1913 3.103e-23 2.2959e-06
12.2325 -1.47153e-22 2.26489e-06
12.2738 -2.37194e-22 2.23437e-06
12.3151 -2.09959e-22 2.20432e-06
12.3565 -1.17678e-22 2.17472e-06
12.3979 1.74282e-23 2.14559e-06
12.4394 6.45567e-23 2.1169e-06
12.481 2.13953e-23 2.08865e-06
12.5226 -7.77128e-23 2.06083e-06
12.5643 -1.40222e-22 2.03343e-06
12.6061 -1.69907e-22 2.00644e-06
12.6479 -1.4604e-22 1.97987e-06
12.6898 -1.07143e-22 1.95369e-06
12.7317 -7.17805e-23 1.92791e-06
12.7737 -6.38387e-24 1.90251e-06
12.8158 4.12966e-23 1.8775e-06
12.8579 1.17371e-22 1.85285e-06
12.9001 1.12853e-22 1.82857e-06
12.9424 1.04263e-22 1.80465e-06
12.9847 5.24853e-23 1.78108e-06
13.0271 5.32433e-23 1.75786e-06
13.0696 3.55094e-23 1.73499e-06
13.1121 5.99818e-23 1.71244e-06
13.1547 3.74145e-23 1.69023e-06
13.1974 1.22848e-23 1.66834e-06
13.2402 -1.34428e-23 1.64677e-06
13.283 2.03011e-23 1.62551e-06
13.3259 6.91953e-23 1.60455e-06
13.3689 8.52718e-23 1.5839e-06
13.4119 5.3033e-23 1.56355e-06
13.455 8.90222e-25 1.54348e-06
13.4982 -5.62818e-23 1.52371e-06
13.5415 -6.46917e-23 1.50422e-06
13.5848 -6.41817e-23 1.485e-06
13.6283 -3.64613e-23 1.46605e-06
13.6718 -5.52796e-24 1.44738e-06
13.7153 3.21685e-23 1.42897e-06
13.759 2.18813e-23 1.41081e-06
13.8028 -4.66736e-23 1.39291e-06
13.8466 -1.00251e-22 1.37526e-06
13.8905 -8.37632e-23 1.35786e-06
13.9345 -3.42726e-23 1.3407e-06
13.9786 -1.2609e-23 1.32378e-06
14.0227 -3.77366e-24 1.30709e-06
14.067 2.91427e-23 1.29063e-06
14.1113 4.64866e-23 1.2744e-06
14.1558 4.50709e-23 1.25839e-06
14.2003 1.32546e-23 1.24261e-06
14.2449 -1.25044e-23 1.22703e-06
14.2896 -5.4261e-23 1.21167e-06
14.3344 -5.6393e-23 1.19652e-06
14.3793 -4.82255e-23 1.18157e-06
14.4243 -1.09646e-23 1.16683e-06
14.4693 2.67673e-23 1.15228e-06
14.5145 5.1092e-23 1.13793e-06
14.5598 3.04279e-23 1.12377e-06
14.6052 -1.78438e-23 1.1098e-06
14.6506 -4.03809e-23 1.09602e-06
14.6962 -3.18461e-23 1.08242e-06
14.7419 -2.85505e-23 1.069e-06
14.7877 -2.36965e-23 1.05576e-06
14.8336 -1.80694e-23 1.04269e-06
14.8796 -1.95584e-23 1.0298e-06
14.9257 -1.63949e-23 1.01707e-06
14.9719 -1.55279e-23 1.00451e-06
15.0182 -2.0252e-23 9.92117e-07
15.0647 -1.26923e-23 9.79882e-07
15.1112 -5.93155e-25 9.67807e-07
15.1579 3.20201e-23 9.55888e-07
15.2047 3.39814e-23 9.44123e-07
15.2516 2.7129e-23 9.32509e-07
15.2986 1.04114e-23 9.21045e-07
15.3458 -7.95707e-24 9.09726e-07
15.393 -3.98351e-23 8.98553e-07
15.4404 -6.04196e-23 8.87522e-07
15.488 -5.71816e-23 8.76631e-07
15.5356 -2.84126e-23 8.65877e-07
15.5834 6.47875e-24 8.5526e-07
15.6313 2.09887e-23 8.44776e-07
15.6794 1.7591e-23 8.34424e-07
15.7276 3.21628e-24 8.24201e-07
15.7759 1.39613e-23 8.14106e-07
15.8243 3.21075e-23 8.04136e-07
15.873 3.60548e-23 7.9429e-07
15.9217 4.19972e-23 7.84565e-07
15.9706 3.78316e-23 7.74961e-07
16.0197 2.70653e-23 7.65475e-07
16.0689 2.13925e-23 7.56105e-07
16.1182 1.90163e-23 7.46849e-07
16.1677 1.62515e-23 7.37706e-07
16.2174 2.9797e-23 7.28674e-07
16.2672 3.26006e-23 7.19752e-07
16.3172 2.53247e-23 7.10936e-07
16.3674 6.66024e-24 7.02228e-07
16.4177 -2.03315e-24 6.93623e-07
16.4682 3.38062e-24 6.85121e-07
16.5189 1.26668e-23 6.7672e-07
16.5697 1.33547e-23 6.6842e-07
16.6208 1.1195e-23 6.60216e-07
16.672 4.08177e-24 6.5211e-07
16.7234 5.23739e-24 6.44099e-07
16.775 5.2386e-24 6.36182e-07
16.8268 1.34571e-23 6.28356e-07
16.8787 1.11857e-23 6.20622e-07
16.9309 5.50255e-24 6.12977e-07
16.9833 -1.38652e-23 6.05421e-07
17.0359 -3.35405e-23 5.9795e-07
17.0887 -4.55108e-23 5.90566e-07
17.1418 -2.71386e-23 5.83265e-07
17.195 1.37839e-24 5.76047e-07
17.2485 7.8246e-24 5.6891e-07
17.3022 -7.43106e-24 5.61854e-07
17.3562 -3.14321e-23 5.54877e-07
17.4104 -4.35908e-23 5.47977e-07
17.4648 -3.60965e-23 5.41154e-07
17.5195 -1.90762e-23 5.34406e-07
17.5744 1.37442e-24 5.27731e-07
17.6296 1.22853e-23 5.2113e-07
17.6851 -7.39602e-25 5.14601e-07
17.7408 8.24218e-25 5.08142e-07
17.7969 3.22892e-23 5.01752e-07
17.8532 4.61947e-23 4.95431e-07
17.9098 3.73728e-23 4.89176e-07
17.9667 2.40235e-23 4.82988e-07
18.0239 3.91847e-24 4.76864e-07
18.0815 -2.69362e-23 4.70804e-07
18.1393 -2.78691e-23 4.64806e-07
18.1975 3.39989e-24 4.58871e-07
18.256 1.83088e-23 4.52995e-07
18.3149 9.16561e-24 4.47179e-07
18.3742 4.79129e-24 4.41421e-07
18.4338 -5.63066e-24 4.35721e-07
18.4938 -8.88085e-24 4.30076e-07
18.5542 -1.15155e-23 4.24487e-07
18.615 -8.32211e-24 4.18951e-07
18.6762 -4.10942e-24 4.13469e-07
18.7379 -9.47773e-26 4.08038e-07
18.8 3.70543e-24 4.02658e-07
18.8625 5.92538e-24 3.97327e-07
18.9255 5.97429e-24 3.92045e-07
18.9891 9.25921e-24 3.8681e-07
19.0531 3.15764e-24 3.81621e-07
19.1177 -7.79304e-24 3.76477e-07
19.1828 -8.39038e-24 3.71378e-07
19.2484 -5.10809e-24 3.66321e-07
19.3147 -1.35673e-23 3.61305e-07
19.3816 -1.64013e-23 3.5633e-07
19.4491 -3.13316e-26 3.51394e-07
19.5173 4.85784e-24 3.46495e-07
19.5862 -8.65534e-24 3.41632e-07
19.6558 -6.93125e-24 3.36805e-07
19.7262 1.05294e-23 3.32011e-07
19.7974 1.92016e-23 3.27248e-07
19.8694 5.07754e-24 3.22516e-07
19.9423 -6.1639e-24 3.17812e-07
20.0162 -1.79781e-23 3.13135e-07
20.091 -2.92244e-23 3.08482e-07
20.1669 -1.69927e-23 3.03853e-07
20.244 -5.9438e-25 2.99243e-07
20.3222 8.57457e-24 2.94652e-07
20.4016 1.50143e-23 2.90075e-07
20.4825 7.03727e-24 2.8551e-07
20.5648 5.92293e-24 2.80955e-07
20.6487 -1.6881e-23 2.76405e-07
20.7344 -1.97606e-23 2.71855e-07
20.8219 -1.63951e-23 2.67302e-07
20.9115 -2.72197e-24 2.62739e-07
21.0034 1.82641e-23 2.5816e-07
21.0979 1.22644e-23 2.53557e-07
21.1952 -1.83841e-24 2.48919e-07
21.2959 -9.00655e-24 2.44235e-07
21.4004 -3.83521e-24 2.3949e-07
21.5093 1.2235e-23 2.34662e-07
21.6237 2.18725e-24 2.29725e-07
21.7448 1.06905e-24 2.24638e-07
21.8747 -6.50599e-24 2.1934e-07
22.0165 -6.84391e-25 2.13729e-07
22.1768 -9.06099e-25 2.07604e-07
22.3723 -2.85527e-24 2.00428e-07


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1ClassicOneLoop/iFp_FRG.txt <==
-22.3723 9.7422e-23 2.00428e-07
-22.1768 -1.0288e-22 2.07604e-07
-22.0165 -2.38403e-23 2.1373e-07
-21.8747 1.95916e-22 2.1934e-07
-21.7448 1.91929e-22 2.24638e-07
-21.6237 -5.96714e-23 2.29725e-07
-21.5093 -7.66691e-23 2.34662e-07
-21.4004 -1.81174e-22 2.3949e-07
-21.2959 -1.28287e-22 2.44235e-07
-21.1952 -5.6265e-23 2.48919e-07
-21.0979 -7.9047e-23 2.53557e-07
-21.0034 6.51014e-23 2.5816e-07
-20.9115 1.65455e-22 2.62739e-07
-20.8219 1.25039e-22 2.67302e-07
-20.7344 -1.34601e-23 2.71856e-07
-20.6487 -1.3065e-22 2.76405e-07
-20.5648 -6.10779e-23 2.80955e-07
-20.4825 8.36515e-23 2.8551e-07
-20.4016 7.5976e-23 2.90075e-07
-20.3222 4.19593e-23 2.94651e-07
-20.244 1.18243e-22 2.99243e-07
-20.1669 5.63712e-23 3.03852e-07
-20.091 -1.45533e-22 3.08482e-07
-20.0162 6.83356e-23 3.13135e-07
-19.9423 2.53078e-22 3.17812e-07
-19.8694 2.65627e-22 3.22516e-07
-19.7974 2.30181e-22 3.27248e-07
-19.7262 1.7289e-22 3.3201e-07
-19.6558 1.11809e-22 3.36804e-07
-19.5862 -8.85037e-23 3.41632e-07
-19.5173 -3.14131e-22 3.46495e-07
-19.4491 -2.6756e-22 3.51393e-07
-19.3816 -1.5777e-22 3.5633e-07
-19.3147 -6.40615e-23 3.61305e-07
-19.2484 -2.93213e-24 3.6632e-07
-19.1828 4.11946e-25 3.71377e-07
-19.1177 -1.52394e-22 3.76477e-07
-19.0531 -2.25919e-22 3.81621e-07
-18.9891 -1.6441e-22 3.86809e-07
-18.9255 1.23891e-22 3.92044e-07
-18.8625 3.17987e-22 3.97327e-07
-18.8 2.49063e-22 4.02657e-07
-18.7379 9.01828e-23 4.08037e-07
-18.6762 1.147e-22 4.13468e-07
-18.615 6.21109e-23 4.18951e-07
-18.5542 7.34198e-24 4.24487e-07
-18.4938 4.20568e-23 4.30076e-07
-18.4338 1.47138e-23 4.35721e-07
-18.3742 -9.31383e-23 4.41421e-07
-18.3149 -9.23958e-23 4.47179e-07
-18.256 2.09805e-23 4.52995e-07
-18.1975 1.82263e-22 4.5887e-07
-18.1393 2.99359e-22 4.64806e-07
-18.0815 2.56513e-22 4.70804e-07
-18.0239 1.3165e-22 4.76863e-07
-17.9667 1.77112e-22 4.82987e-07
-17.9098 2.38922e-22 4.89176e-07
-17.8532 2.35982e-22 4.9543e-07
-17.7969 1.69307e-22 5.01752e-07
-17.7408 1.04498e-22 5.08141e-07
-17.6851 8.88966e-23 5.146e-07
-17.6296 1.18546e-22 5.2113e-07
-17.5744 -1.0138e-23 5.27731e-07
-17.5195 -2.19798e-22 5.34405e-07
-17.4648 -3.27126e-22 5.41153e-07
-17.4104 -2.16588e-22 5.47977e-07
-17.3562 -7.89485e-23 5.54876e-07
-17.3022 3.17257e-23 5.61854e-07
-17.2485 7.76481e-23 5.6891e-07
-17.195 1.86481e-22 5.76047e-07
-17.1418 1.87446e-22 5.83264e-07
-17.0887 -1.88046e-24 5.90565e-07
-17.0359 -2.20215e-22 5.9795e-07
-16.9833 -1.79446e-22 6.0542e-07
-16.9309 -9.76593e-24 6.12977e-07
-16.8787 1.88427e-22 6.20622e-07
-16.8268 2.76149e-22 6.28356e-07
-16.775 2.71931e-22 6.36181e-07
-16.7234 1.45141e-22 6.44099e-07
-16.672 -1.55497e-23 6.5211e-07
-16.6208 8.07888e-24 6.60216e-07
-16.5697 2.25045e-22 6.68419e-07
-16.5189 2.8152e-22 6.7672e-07
-16.4682 2.02047e-22 6.8512e-07
-16.4177 7.44133e-25 6.93622e-07
-16.3674 -2.45336e-22 7.02227e-07
-16.3172 -3.87777e-22 7.10936e-07
-16.2672 -2.90081e-22 7.19751e-07
-16.2174 9.94565e-25 7.28673e-07
-16.1677 3.23009e-22 7.37705e-07
-16.1182 4.601e-22 7.46848e-07
-16.0689 3.99562e-22 7.56104e-07
-16.0197 2.88098e-22 7.65474e-07
-15.9706 1.99524e-22 7.7496e-07
-15.9217 -3.72645e-23 7.84565e-07
-15.873 -2.64882e-22 7.94289e-07
-15.8243 -2.42383e-22 8.04135e-07
-15.7759 6.05976e-23 8.14105e-07
-15.7276 1.88083e-22 8.242e-07
-15.6794 3.81342e-23 8.34423e-07
-15.6313 -1.70072e-22 8.44775e-07
-15.5834 -2.19029e-22 8.55259e-07
-15.5356 -1.1971e-22 8.65877e-07
-15.488 6.20871e-23 8.7663e-07
-15.4404 2.30488e-22 8.87521e-07
-15.393 3.47307e-22 8.98552e-07
-15.3458 2.38057e-22 9.09725e-07
-15.2986 -3.56118e-23 9.21043e-07
-15.2516 -2.21208e-22 9.32508e-07
-15.2047 -7.10632e-23 9.44122e-07
-15.1579 2.50483e-22 9.55887e-07
-15.1112 4.96915e-22 9.67806e-07
-15.0647 3.29115e-22 9.79881e-07
-15.0182 6.37743e-23 9.92115e-07
-14.9719 -7.5467e-24 1.00451e-06
-14.9257 2.44529e-22 1.01707e-06
-14.8796 5.07979e-22 1.0298e-06
-14.8336 5.56032e-22 1.04269e-06
-14.7877 4.45277e-22 1.05576e-06
-14.7419 4.47933e-22 1.069e-06
-14.6962 3.49654e-22 1.08242e-06
-14.6506 9.51525e-23 1.09602e-06
-14.6052 -2.39282e-22 1.1098e-06
-14.5598 -2.8523e-22 1.12377e-06
-14.5145 4.42679e-23 1.13793e-06
-14.4693 4.24212e-22 1.15228e-06
-14.4243 3.99158e-22 1.16683e-06
-14.3793 -6.29026e-24 1.18157e-06
-14.3344 -5.08366e-22 1.19652e-06
-14.2896 -7.37095e-22 1.21167e-06
-14.2449 -5.83875e-22 1.22703e-06
-14.2003 -4.7088e-23 1.2426e-06
-14.1558 4.07342e-22 1.25839e-06
-14.1113 5.20278e-22 1.2744e-06
-14.067 3.80341e-22 1.29063e-06
-14.0227 2.93959e-22 1.30709e-06
-13.9786 2.20918e-22 1.32378e-06
-13.9345 1.08551e-22 1.3407e-06
-13.8905 -1.8513e-22 1.35786e-06
-13.8466 -4.88764e-22 1.37526e-06
-13.8028 -5.45804e-22 1.39291e-06
-13.759 -2.60183e-22 1.41081e-06
-13.7153 2.59242e-23 1.42896e-06
-13.6718 1.71912e-22 1.44738e-06
-13.6283 6.59477e-23 1.46605e-06
-13.5848 -9.58231e-23 1.485e-06
-13.5415 -1.64231e-22 1.50421e-06
-13.4982 2.81556e-23 1.52371e-06
-13.455 3.45373e-22 1.54348e-06
-13.4119 6.00286e-22 1.56355e-06
-13.3689 6.42779e-22 1.5839e-06
-13.3259 5.37076e-22 1.60455e-06
-13.283 1.71534e-22 1.6255e-06
-13.2402 -2.28748e-22 1.64676e-06
-13.1974 -3.94483e-22 1.66834e-06
-13.1547 -1.69254e-22 1.69023e-06
-13.1121 3.70441e-23 1.71244e-06
-13.0696 1.04565e-22 1.73498e-06
-13.0271 -2.71364e-23 1.75786e-06
-12.9847 -1.07576e-22 1.78108e-06
-12.9424 8.80153e-23 1.80465e-06
-12.9001 5.43245e-22 1.82857e-06
-12.8579 8.96972e-22 1.85285e-06
-12.8158 1.17749e-21 1.87749e-06
-12.7737 1.2511e-21 1.90251e-06
-12.7317 1.19894e-21 1.92791e-06
-12.6898 1.20157e-21 1.95369e-06
-12.6479 1.30488e-21 1.97987e-06
-12.6061 8.38273e-22 2.00644e-06
-12.5643 -2.86701e-23 2.03343e-06
-12.5226 -6.12325e-22 2.06082e-06
-12.481 -3.16121e-22 2.08865e-06
-12.4394 3.84775e-22 2.1169e-06
-12.3979 8.345e-22 2.14559e-06
-12.3565 6.88481e-22 2.17472e-06
-12.3151 1.67768e-22 2.20431e-06
-12.2738 -3.98668e-22 2.23436e-06
-12.2325 -6.58904e-22 2.26489e-06
-12.1913 -5.27615e-22 2.29589e-06
-12.1501 -8.75661e-23 2.32739e-06
-12.109 3.47365e-22 2.35938e-06
-12.068 6.90606e-22 2.39188e-06
-12.027 7.4732e-22 2.4249e-06
-11.986 7.19326e-22 2.45844e-06
-11.9452 6.31516e-22 2.49252e-06
-11.9043 6.81424e-22 2.52715e-06
-11.8636 5.1199e-22 2.56234e-06
-11.8228 6.31077e-23 2.59809e-06
-11.7822 -4.96372e-22 2.63443e-06
-11.7415 -7.51225e-22 2.67135e-06
-11.701 -4.93489e-22 2.70888e-06
-11.6605 -2.98332e-23 2.74702e-06
-11.62 3.24942e-22 2.78579e-06
-11.5796 6.84435e-22 2.82519e-06
-11.5392 8.81572e-22 2.86525e-06
-11.4989 8.63181e-22 2.90596e-06
-11.4587 4.80874e-22 2.94736e-06
-11.4184 1.9503e-22 2.98944e-06
-11.3783 -2.0008e-22 3.03223e-06
-11.3381 -2.13702e-22 3.07573e-06
-11.2981 -3.05576e-22 3.11997e-06
-11.2581 3.10525e-23 3.16495e-06
-11.2181 3.05405e-22 3.21069e-06
-11.1781 6.1995e-22 3.25721e-06
-11.1383 7.38859e-22 3.30452e-06
-11.0984 5.99638e-22 3.35263e-06
-11.0586 2.36023e-23 3.40158e-06
-11.0189 -9.45616e-22 3.45136e-06
-10.9792 -1.63833e-21 3.502e-06
-10.9395 -1.59453e-21 3.55352e-06
-10.8999 -1.10786e-21 3.60593e-06
-10.8603 -2.25279e-22 3.65926e-06
-10.8208 8.3529e-22 3.71352e-06
-10.7813 2.11396e-21 3.76872e-06
-10.7418 2.88287e-21 3.8249e-06
-10.7024 3.28179e-21 3.88207e-06
-10.6631 3.02776e-21 3.94025e-06
-10.6238 2.72295e-21 3.99946e-06
-10.5845 2.02366e-21 4.05973e-06
-10.5452 1.15985e-21 4.12108e-06
-10.506 -8.37526e-23 4.18353e-06
-10.4669 -1.00727e-21 4.2471e-06
-10.4278 -9.41826e-22 4.31182e-06
-10.3887 2.59002e-22 4.37771e-06
-10.3496 1.7191e-21 4.4448e-06
-10.3106 2.7027e-21 4.51311e-06
-10.2717 2.52252e-21 4.58267e-06
-10.2328 1.48764e-21 4.65352e-06
-10.1939 -1.71957e-22 4.72566e-06
-10.155 -1.55008e-21 4.79915e-06
-10.1162 -1.92378e-21 4.87399e-06
-10.0774 -9.55516e-22 4.95023e-06
-10.0387 5.48002e-22 5.0279e-06
-10 1.60628e-21 5.10702e-06
-9.96134 1.67235e-21 5.18763e-06
-9.92271 1.4012e-21 5.26976e-06
-9.88412 1.02602e-21 5.35346e-06
-9.84557 1.09358e-21 5.43874e-06
-9.80704 6.38865e-22 5.52565e-06
-9.76856 -4.12867e-22 5.61423e-06
-9.73011 -1.46735e-21 5.70451e-06
-9.69169 -1.87826e-21 5.79654e-06
-9.65331 -1.66597e-21 5.89035e-06
-9.61496 -5.93795e-22 5.98598e-06
-9.57664 8.34505e-22 6.08348e-06
-9.53836 2.29114e-21 6.18289e-06
-9.50011 2.88426e-21 6.28426e-06
-9.46189 2.25673e-21 6.38762e-06
-9.42371 7.21263e-22 6.49303e-06
-9.38556 -1.03716e-21 6.60054e-06
-9.34744 -2.13005e-21 6.7102e-06
-9.30935 -2.55614e-21 6.82206e-06
-9.2713 -2.25993e-21 6.93616e-06
-9.23327 -1.18818e-21 7.05257e-06
-9.19528 6.94311e-22 7.17134e-06
-9.15732 3.16902e-21 7.29252e-06
-9.11939 4.92684e-21 7.41618e-06
-9.08149 5.95113e-21 7.54238e-06
-9.04362 4.44053e-21 7.67118e-06
-9.00578 1.26863e-21 7.80264e-06
-8.96797 -2.3977e-21 7.93682e-06
-8.93019 -4.97022e-21 8.07381e-06
-8.89244 -6.04164e-21 8.21365e-06
-8.85471 -4.83534e-21 8.35644e-06
-8.81702 -2.26929e-21 8.50224e-06
-8.77936 1.22899e-21 8.65112e-06
-8.74172 3.69782e-21 8.80318e-06
-8.70412 5.79502e-21 8.95847e-06
-8.66654 6.26744e-21 9.1171e-06
-8.62899 5.46485e-21 9.27914e-06
-8.59146 3.4471e-21 9.44468e-06
-8.55397 8.02882e-22 9.61382e-06
-8.5165 -1.09087e-21 9.78664e-06
-8.47906 -2.50459e-21 9.96325e-06
-8.44165 -3.39995e-21 1.01437e-05
-8.40426 -2.31604e-21 1.03282e-05
-8.3669 1.21567e-23 1.05168e-05
-8.32956 3.18292e-21 1.07095e-05
-8.29226 5.43644e-21 1.09066e-05
-8.25497 5.26049e-21 1.11081e-05
-8.21772 3.57778e-21 1.13141e-05
-8.18049 1.6177e-22 1.15249e-05
-8.14328 -2.34322e-21 1.17404e-05
-8.1061 -3.74477e-21 1.19608e-05
-8.06895 -3.03502e-21 1.21863e-05
-8.03182 -1.99079e-21 1.2417e-05
-7.99471 -6.4505e-22 1.2653e-05
-7.95763 -8.43086e-23 1.28946e-05
-7.92058 -3.27017e-22 1.31417e-05
-7.88355 -6.33083e-22 1.33947e-05
-7.84654 1.57277e-22 1.36537e-05
-7.80955 3.1234e-22 1.39187e-05
-7.77259 -3.84969e-22 1.41901e-05
-7.73566 -2.03769e-21 1.4468e-05
-7.69874 -2.79065e-21 1.47526e-05
-7.66185 -3.81889e-21 1.5044e-05
-7.62498 -3.73299e-21 1.53426e-05
-7.58814 -2.3567e-21 1.56483e-05
-7.55132 -4.8866e-23 1.59616e-05
-7.51452 3.04161e-21 1.62826e-05
-7.47774 5.85918e-21 1.66115e-05
-7.44099 5.87908e-21 1.69486e-05
-7.40425 3.47688e-21 1.72942e-05
-7.36754 -1.9286e-22 1.76483e-05
-7.33085 -3.87739e-21 1.80115e-05
-7.29418 -5.24816e-21 1.83838e-05
-7.25754 -5.53765e-21 1.87656e-05
-7.22091 -5.31908e-21 1.91572e-05
-7.18431 -3.45654e-21 1.95589e-05
-7.14772 2.41485e-22 1.99709e-05
-7.11116 6.46605e-21 2.03937e-05
-7.07462 1.13803e-20 2.08275e-05
-7.0381 1.49434e-20 2.12727e-05
-7.00159 1.44559e-20 2.17297e-05
-6.96511 9.89508e-21 2.21988e-05
-6.92865 2.39889e-21 2.26804e-05
-6.89221 -5.19563e-21 2.31749e-05
-6.85579 -9.58787e-21 2.36828e-05
-6.81938 -1.10381e-20 2.42044e-05
-6.783 -8.9639e-21 2.47402e-05
-6.74664 -5.07e-21 2.52908e-05
-6.71029 4.09246e-22 2.58565e-05
-6.67397 4.80277e-21 2.64379e-05
-6.63766 6.81785e-21 2.70354e-05
-6.60137 5.71065e-21 2.76498e-05
-6.5651 1.4589e-21 2.82814e-05
-6.52885 -5.48748e-21 2.89309e-05
-6.49262 -8.81395e-21 2.9599e-05
-6.4564 -9.93204e-21 3.02861e-05
-6.42021 -6.50112e-21 3.09931e-05
-6.38403 -3.71018e-21 3.17206e-05
-6.34786 2.01225e-22 3.24693e-05
-6.31172 4.61103e-21 3.324e-05
-6.27559 7.91103e-21 3.40334e-05
-6.23949 5.86032e-21 3.48503e-05
-6.20339 3.05389e-21 3.56916e-05
-6.16732 -2.81717e-21 3.65582e-05
-6.13126 -7.59657e-21 3.7451e-05
-6.09522 -7.86702e-21 3.8371e-05
-6.05919 -6.60695e-21 3.93191e-05
-6.02319 -6.53932e-21 4.02963e-05
-5.9872 -1.89954e-21 4.13039e-05
-5.95122 1.80242e-21 4.23428e-05
-5.91526 3.55574e-21 4.34143e-05
-5.87932 1.07213e-21 4.45197e-05
-5.84339 -2.91491e-21 4.56601e-05
-5.80748 -6.87188e-21 4.68371e-05
-5.77158 -1.14885e-20 4.80519e-05
-5.7357 -9.04682e-21 4.9306e-05
-5.69984 -3.15517e-21 5.0601e-05
-5.66399 -3.36814e-22 5.19386e-05
-5.62815 9.34619e-22 5.33203e-05
-5.59233 4.38762e-22 5.47481e-05
-5.55653 -7.52107e-22 5.62236e-05
-5.52074 2.91331e-21 5.77489e-05
-5.48497 6.5352e-21 5.9326e-05
-5.4492 1.37605e-20 6.0957e-05
-5.41346 1.61865e-20 6.26442e-05
-5.37773 1.21491e-20 6.43899e-05
-5.34201 5.48083e-21 6.61965e-05
-5.30631 -4.61052e-21 6.80667e-05
-5.27062 -1.31049e-20 7.00032e-05
-5.23494 -1.36358e-20 7.20088e-05
-5.19928 -1.76117e-20 7.40865e-05
-5.16363 -2.10788e-20 7.62395e-05
-5.128 -1.8881e-20 7.8471e-05
-5.09237 -6.61721e-21 8.07845e-05
-5.05677 1.23471e-20 8.31839e-05
-5.02117 2.73698e-20 8.56727e-05
-4.98559 4.00288e-20 8.82552e-05
-4.95002 3.55688e-20 9.09357e-05
-4.91446 2.9346e-20 9.37185e-05
-4.87892 1.44025e-20 9.66086e-05
-4.84339 6.49101e-21 9.9611e-05
-4.80787 1.83623e-21 0.000102731
-4.77237 -1.02325e-20 0.000105974
-4.73687 -2.04694e-20 0.000109346
-4.70139 -1.48838e-20 0.000112853
-4.66592 -9.25689e-21 0.000116502
-4.63046 -7.09753e-21 0.000120301
-4.59502 -1.70363e-20 0.000124255
-4.55958 -1.08996e-20 0.000128374
-4.52416 -3.1338e-20 0.000132665
-4.48875 -3.12367e-20 0.000137138
-4.45335 -4.76147e-20 0.000141801
-4.41797 -4.86424e-20 0.000146665
-4.38259 -2.44018e-20 0.00015174
-4.34722 -1.59213e-20 0.000157037
-4.31187 1.87991e-20 0.000162569
-4.27653 3.25237e-20 0.000168347
-4.24119 3.78014e-20 0.000174387
-4.20587 3.35941e-20 0.000180701
-4.17056 9.63093e-21 0.000187304
-4.13526 -1.89648e-20 0.000194215
-4.09997 -2.68298e-20 0.000201449
-4.06469 -3.07705e-20 0.000209026
-4.02942 -1.04311e-20 0.000216966
-3.99416 6.09446e-21 0.000225289
-3.95891 2.70125e-20 0.000234019
-3.92367 3.53168e-20 0.00024318
-3.88844 4.89171e-20 0.000252799
-3.85322 4.0188e-20 0.000262903
-3.81801 6.55778e-22 0.000273524
-3.7828 -4.8192e-20 0.000284693
-3.74761 -5.84856e-20 0.000296445
-3.71243 -1.23865e-20 0.000308822
-3.67726 -2.24747e-20 0.000321861
-3.64209 8.02383e-21 0.000335607
-3.60694 7.08608e-20 0.000350113
-3.57179 1.00445e-19 0.000365428
-3.53665 1.5214e-19 0.000381612
-3.50152 1.16383e-19 0.000398733
-3.4664 5.93822e-20 0.000416859
-3.43129 4.19795e-20 0.000436073
-3.39619 1.01781e-19 0.000456473
-3.36109 1.27248e-19 0.000478159
-3.32601 1.08919e-19 0.000501263
-3.29093 2.46414e-20 0.000525942
-3.25586 -2.71292e-20 0.000552359
-3.2208 -4.21582e-20 0.000580711
-3.18574 -2.25256e-19 0.000611168
-3.1507 -3.13013e-19 0.000643747
-3.11566 -5.09046e-19 0.000678258
-3.08063 -5.96636e-19 0.000714352
-3.0456 -4.65239e-19 0.000751917
-3.01059 -1.56424e-19 0.000791404
-2.97558 1.04844e-19 0.000833364
-2.94058 1.65409e-19 0.000877991
-2.90558 1.40963e-19 0.000925509
-2.87059 2.2595e-19 0.000976429
-2.83561 1.35185e-19 0.00103131
-2.80064 1.72978e-19 0.00109063
-2.76567 1.88596e-19 0.00115479
-2.73071 1.30111e-19 0.00122419
-2.69576 -2.36462e-19 0.00129929
-2.66081 4.06718e-20 0.00138062
-2.62587 -1.00606e-19 0.00146876
-2.59094 -1.06287e-19 0.00156441
-2.55601 -7.83289e-20 0.00166833
-2.52109 1.94178e-20 0.0017814
-2.48617 -8.83274e-19 0.00190462
-2.45126 -8.07973e-19 0.00203912
-2.41636 -1.10302e-18 0.00218621
-2.38146 -1.10768e-18 0.00234736
-2.34657 -6.28114e-19 0.00252427
-2.31168 -5.76196e-19 0.00271889
-2.2768 -2.14207e-19 0.00293346
-2.24192 -1.64031e-19 0.00317059
-2.20705 6.87085e-19 0.00343329
-2.17219 4.99974e-19 0.0037251
-2.13733 4.76216e-19 0.00405012
-2.10247 1.70938e-18 0.00441322
-2.06762 2.1706e-20 0.00482011
-2.03278 -6.85333e-19 0.00527761
-1.99794 -2.23211e-18 0.00579384
-1.9631 -4.57891e-19 0.00637856
-1.92827 1.13865e-18 0.00704355
-1.89345 4.37769e-18 0.00780316
-1.85862 2.81313e-18 0.00867496
-1.82381 7.75831e-18 0.00968064
-1.78899 -9.85955e-19 0.0108472
-1.75419 5.24959e-18 0.0122086
-1.71938 -5.24485e-18 0.0138078
-1.68458 1.96955e-17 0.0157001
-1.64979 -1.05162e-17 0.0179572
-1.61499 -2.3016e-18 0.0206732
-1.58021 2.54068e-17 0.0239741
-1.54542 1.76912e-17 0.0280305
-1.51064 -4.11449e-17 0.0330782
-1.47586 -1.99767e-16 0.0394499
-1.44109 4.29917e-17 0.0476259
-1.40632 1.16435e-16 0.0583191
-1.37155 4.71495e-17 0.0726205
-1.33679 -4.35394e-17 0.0922622
-1.30203 -3.78232e-16 0.120114
-1.26727 1.25002e-16 0.161179
-1.23251 1.69641e-15 0.224724
-1.19776 2.27567e-16 0.329197
-1.16301 -7.29161e-15 0.514578
-1.12827 -1.65913e-15 0.875579
-1.09352 2.79159e-15 1.64594
-1.05878 -6.21967e-13 3.21682
-1.02405 -5.87636e-13 4.48855
-0.989309 -5.43115e-13 3.13392
-0.954576 -7.24869e-15 1.71102
-0.919844 -2.54088e-14 0.99133
-0.885115 3.13007e-14 0.632907
-0.850388 -3.10515e-16 0.438147
-0.815663 4.12569e-16 0.322806
-0.78094 -9.30127e-16 0.249467
-0.746219 2.54689e-15 0.200111
-0.711499 -1.17503e-15 0.165354
-0.676781 -1.65418e-16 0.139968
-0.642065 4.24861e-16 0.120869
-0.60735 2.73552e-17 0.106148
-0.572637 -4.97951e-17 0.094572
-0.537925 2.25742e-16 0.0853183
-0.503214 -9.87738e-17 0.0778201
-0.468504 1.70908e-16 0.0716772
-0.433796 -3.27206e-17 0.0666007
-0.399089 -4.49822e-17 0.0623777
-0.364382 -1.65498e-16 0.0588493
-0.329676 -3.64992e-17 0.0558949
-0.294972 -3.77062e-17 0.0534218
-0.260267 -3.05851e-17 0.0513587
-0.225564 3.27483e-17 0.0496498
-0.190861 4.38854e-17 0.048252
-0.156158 3.1081e-17 0.0471317
-0.121456 4.95345e-17 0.0462633
-0.0867541 1.54386e-17 0.0456277
-0.0520524 5.2997e-17 0.0452112
-0.0173508 2.93712e-18 0.0450051
0.0173508 -1.53411e-16 0.0450051
0.0520524 4.32976e-17 0.0452112
0.0867541 2.18569e-17 0.0456277
0.121456 -2.116e-17 0.0462633
0.156158 7.57125e-17 0.0471317
0.190861 -2.05753e-17 0.048252
0.225564 1.34686e-17 0.0496498
0.260267 1.2763e-17 0.0513587
0.294972 -8.40782e-18 0.0534218
0.329676 -8.31469e-17 0.0558949
0.364382 -4.48795e-17 0.0588493
0.399089 -1.77107e-16 0.0623777
0.433796 6.44511e-17 0.0666007
0.468504 -3.45167e-17 0.0716772
0.503214 -1.96396e-16 0.0778201
0.537925 3.13989e-17 0.0853183
0.572637 9.69739e-17 0.094572
0.60735 7.37251e-17 0.106148
0.642065 -3.37234e-17 0.120869
0.676781 2.09231e-16 0.139968
0.711499 -1.20833e-16 0.165354
0.746219 -9.76457e-16 0.200111
0.78094 -2.93832e-15 0.249467
0.815663 -2.29972e-15 0.322806
0.850388 1.1373e-15 0.438147
0.885115 -1.19232e-14 0.632907
0.919844 -1.24339e-15 0.99133
0.954576 5.47818e-15 1.71102
0.989309 -2.8272e-13 3.13392
1.02405 3.38721e-15 4.48855
1.05878 3.14205e-13 3.21682
1.09352 -6.72877e-17 1.64594
1.12827 -1.02732e-15 0.875579
1.16301 -9.83225e-15 0.514578
1.19776 7.0237e-16 0.329197
1.23251 -1.64872e-15 0.224724
1.26727 -3.61552e-17 0.161179
1.30203 3.98884e-16 0.120114
1.33679 1.08515e-16 0.0922622
1.37155 -2.73652e-17 0.0726205
1.40632 -1.17279e-16 0.0583191
1.44109 -4.02387e-17 0.0476259
1.47586 1.14713e-17 0.0394499
1.51064 -4.7075e-18 0.0330782
1.54542 -4.25974e-17 0.0280305
1.58021 -1.32494e-18 0.0239741
1.61499 1.28815e-17 0.0206732
1.64979 1.03445e-17 0.0179572
1.68458 6.10433e-18 0.0157001
1.71938 1.01042e-17 0.0138078
1.75419 3.21513e-18 0.0122086
1.78899 9.52654e-18 0.0108472
1.82381 -8.62583e-18 0.00968064
1.85862 1.18035e-18 0.00867496
1.89345 -5.80381e-19 0.00780316
1.92827 -4.91564e-19 0.00704355
1.9631 -4.93603e-19 0.00637856
1.99794 1.97687e-18 0.00579384
2.03278 4.63312e-19 0.00527761
2.06762 3.66738e-19 0.00482011
2.10247 -1.4563e-18 0.00441322
2.13733 9.76926e-19 0.00405012
2.17219 -4.77455e-19 0.0037251
2.20705 8.23203e-19 0.00343329
2.24192 -3.82296e-19 0.00317059
2.2768 5.15084e-19 0.00293346
2.31168 4.21316e-19 0.00271889
2.34657 6.90424e-19 0.00252427
2.38146 1.19599e-18 0.00234736
2.41636 6.25179e-19 0.00218621
2.45126 1.18096e-18 0.00203912
2.48617 8.59473e-19 0.00190462
2.52109 2.89879e-19 0.0017814
2.55601 2.90886e-19 0.00166833
2.59094 4.9339e-20 0.00156441
2.62587 1.46669e-19 0.00146876
2.66081 -9.03234e-21 0.00138062
2.69576 1.43008e-19 0.00129929
2.73071 -4.79678e-20 0.00122419
2.76567 -1.74743e-19 0.00115479
2.80064 -1.34185e-19 0.00109063
2.83561 -1.07245e-19 0.00103131
2.87059 -5.13019e-20 0.000976429
2.90558 1.92199e-19 0.000925509
2.94058 2.12277e-19 0.000877991
2.97558 1.70536e-19 0.000833364
3.01059 1.01939e-19 0.000791404
3.0456 2.58851e-19 0.000751917
3.08063 4.85916e-19 0.000714352
3.11566 4.60267e-19 0.000678258
3.1507 3.4652e-19 0.000643747
3.18574 2.72285e-19 0.000611168
3.2208 1.97129e-19 0.000580711
3.25586 1.52145e-20 0.000552359
3.29093 -1.47935e-19 0.000525942
3.32601 -1.18999e-19 0.000501263
3.36109 -3.25123e-20 0.000478159
3.39619 4.06143e-20 0.000456473
3.43129 -1.22463e-20 0.000436073
3.4664 2.0425e-20 0.000416859
3.50152 -2.26405e-21 0.000398733
3.53665 -9.5464e-20 0.000381612
3.57179 -9.34794e-20 0.000365428
3.60694 -1.09485e-19 0.000350113
3.64209 -2.17538e-20 0.000335607
3.67726 4.57679e-20 0.000321861
3.71243 4.39526e-20 0.000308822
3.74761 7.09312e-20 0.000296445
3.7828 5.20291e-20 0.000284693
3.81801 -9.00433e-21 0.000273524
3.85322 -3.91812e-20 0.000262903
3.88844 -5.00295e-20 0.000252799
3.92367 -4.43666e-20 0.00024318
3.95891 -3.31546e-20 0.000234019
3.99416 -2.5528e-20 0.000225289
4.02942 -2.85686e-21 0.000216966
4.06469 9.90243e-21 0.000209026
4.09997 1.55777e-20 0.000201449
4.13526 1.88877e-20 0.000194215
4.17056 -1.42117e-20 0.000187304
4.20587 -3.01353e-20 0.000180701
4.24119 -3.11329e-20 0.000174387
4.27653 -3.36631e-20 0.000168347
4.31187 -1.62648e-20 0.000162569
4.34722 1.52201e-20 0.000157037
4.38259 3.01998e-20 0.00015174
4.41797 5.38612e-20 0.000146665
4.45335 5.03472e-20 0.000141801
4.48875 3.69776e-20 0.000137138
4.52416 3.343e-20 0.000132665
4.55958 1.28791e-20 0.000128374
4.59502 1.74865e-20 0.000124255
4.63046 5.99301e-21 0.000120301
4.66592 7.25618e-21 0.000116502
4.70139 9.48979e-21 0.000112853
4.73687 1.74489e-20 0.000109346
4.77237 1.2603e-20 0.000105974
4.80787 1.51021e-21 0.000102731
4.84339 -7.3419e-21 9.9611e-05
4.87892 -1.33048e-20 9.66086e-05
4.91446 -2.7489e-20 9.37185e-05
4.95002 -3.46684e-20 9.09357e-05
4.98559 -4.09333e-20 8.82552e-05
5.02117 -2.64172e-20 8.56727e-05
5.05677 -1.14763e-20 8.31839e-05
5.09237 5.74108e-21 8.07845e-05
5.128 1.69502e-20 7.8471e-05
5.16363 2.12035e-20 7.62395e-05
5.19928 1.61038e-20 7.40865e-05
5.23494 1.37949e-20 7.20088e-05
5.27062 1.43537e-20 7.00032e-05
5.30631 4.4506e-21 6.80667e-05
5.34201 -4.44538e-21 6.61965e-05
5.37773 -1.19561e-20 6.43899e-05
5.41346 -1.77242e-20 6.26442e-05
5.4492 -1.51431e-20 6.0957e-05
5.48497 -6.27595e-21 5.9326e-05
5.52074 -1.38772e-21 5.77489e-05
5.55653 2.67438e-21 5.62236e-05
5.59233 2.14814e-21 5.47481e-05
5.62815 4.04294e-22 5.33203e-05
5.66399 8.96299e-22 5.19386e-05
5.69984 3.10684e-21 5.0601e-05
5.7357 8.40432e-21 4.9306e-05
5.77158 1.11501e-20 4.80519e-05
5.80748 9.61497e-21 4.68371e-05
5.84339 2.4896e-21 4.56601e-05
5.87932 -5.70342e-22 4.45197e-05
5.91526 -3.78093e-21 4.34143e-05
5.95122 -1.30925e-21 4.23428e-05
5.9872 3.72458e-21 4.13039e-05
6.02319 6.93165e-21 4.02963e-05
6.05919 6.64083e-21 3.93191e-05
6.09522 7.47423e-21 3.8371e-05
6.13126 6.89479e-21 3.7451e-05
6.16732 2.8678e-21 3.65582e-05
6.20339 -1.89945e-21 3.56916e-05
6.23949 -6.07065e-21 3.48503e-05
6.27559 -6.95793e-21 3.40334e-05
6.31172 -3.72337e-21 3.324e-05
6.34786 -6.38674e-22 3.24693e-05
6.38403 3.95903e-21 3.17206e-05
6.42021 6.90991e-21 3.09931e-05
6.4564 1.0039e-20 3.02861e-05
6.49262 8.56186e-21 2.9599e-05
6.52885 4.90705e-21 2.89309e-05
6.5651 -1.0522e-21 2.82814e-05
6.60137 -5.69411e-21 2.76498e-05
6.63766 -6.94043e-21 2.70354e-05
6.67397 -5.5166e-21 2.64379e-05
6.71029 -6.70444e-22 2.58565e-05
6.74664 5.64115e-21 2.52908e-05
6.783 9.28295e-21 2.47402e-05
6.81938 1.13258e-20 2.42044e-05
6.85579 9.93191e-21 2.36828e-05
6.89221 5.15809e-21 2.31749e-05
6.92865 -2.09291e-21 2.26804e-05
6.96511 -9.94196e-21 2.21988e-05
7.00159 -1.44297e-20 2.17297e-05
7.0381 -1.44633e-20 2.12727e-05
7.07462 -1.16926e-20 2.08275e-05
7.11116 -6.37433e-21 2.03937e-05
7.14772 -2.02053e-22 1.99709e-05
7.18431 3.61766e-21 1.95589e-05
7.22091 5.35229e-21 1.91572e-05
7.25754 5.86909e-21 1.87656e-05
7.29418 4.59229e-21 1.83838e-05
7.33085 3.70099e-21 1.80115e-05
7.36754 3.00297e-22 1.76483e-05
7.40425 -3.91287e-21 1.72942e-05
7.44099 -5.72894e-21 1.69486e-05
7.47774 -6.02203e-21 1.66115e-05
7.51452 -2.85293e-21 1.62826e-05
7.55132 1.7452e-22 1.59616e-05
7.58814 2.28352e-21 1.56483e-05
7.62498 4.0564e-21 1.53426e-05
7.66185 3.87987e-21 1.5044e-05
7.69874 3.03875e-21 1.47526e-05
7.73566 1.8344e-21 1.4468e-05
7.77259 5.23065e-22 1.41901e-05
7.80955 -2.36588e-22 1.39187e-05
7.84654 2.9747e-23 1.36537e-05
7.88355 4.39989e-22 1.33947e-05
7.92058 3.02689e-22 1.31417e-05
7.95763 3.7371e-22 1.28946e-05
7.99471 5.97124e-22 1.2653e-05
8.03182 1.86902e-21 1.2417e-05
8.06895 3.18306e-21 1.21863e-05
8.1061 3.73058e-21 1.19608e-05
8.14328 2.32851e-21 1.17404e-05
8.18049 -4.15349e-23 1.15249e-05
8.21772 -3.54963e-21 1.13141e-05
8.25497 -5.33873e-21 1.11081e-05
8.29226 -5.37007e-21 1.09066e-05
8.32956 -3.11695e-21 1.07095e-05
8.3669 7.88148e-23 1.05168e-05
8.40426 2.40745e-21 1.03282e-05
8.44165 3.33127e-21 1.01437e-05
8.47906 2.59414e-21 9.96325e-06
8.5165 1.06917e-21 9.78664e-06
8.55397 -8.79981e-22 9.61382e-06
8.59146 -3.39192e-21 9.44468e-06
8.62899 -5.48196e-21 9.27914e-06
8.66654 -6.25486e-21 9.1171e-06
8.70412 -5.7767e-21 8.95847e-06
8.74172 -3.70114e-21 8.80318e-06
8.77936 -1.19147e-21 8.65112e-06
8.81702 2.26751e-21 8.50224e-06
8.85471 4.84526e-21 8.35644e-06
8.89244 6.0077e-21 8.21365e-06
8.93019 4.93752e-21 8.07381e-06
8.96797 2.30133e-21 7.93682e-06
9.00578 -1.1987e-21 7.80264e-06
9.04362 -4.44176e-21 7.67118e-06
9.08149 -5.91938e-21 7.54238e-06
9.11939 -4.93273e-21 7.41618e-06
9.15732 -3.15744e-21 7.29252e-06
9.19528 -5.9676e-22 7.17134e-06
9.23327 1.20094e-21 7.05257e-06
9.2713 2.24012e-21 6.93616e-06
9.30935 2.49956e-21 6.82206e-06
9.34744 2.18767e-21 6.7102e-06
9.38556 1.0128e-21 6.60054e-06
9.42371 -6.94403e-22 6.49303e-06
9.46189 -2.27016e-21 6.38762e-06
9.50011 -2.84091e-21 6.28426e-06
9.53836 -2.29661e-21 6.18289e-06
9.57664 -7.26852e-22 6.08348e-06
9.61496 5.53894e-22 5.98598e-06
9.65331 1.67799e-21 5.89035e-06
9.69169 1.96326e-21 5.79654e-06
9.73011 1.50625e-21 5.70451e-06
9.76856 3.42019e-22 5.61423e-06
9.80704 -6.23298e-22 5.52565e-06
9.84557 -1.14077e-21 5.43874e-06
9.88412 -9.89234e-22 5.35346e-06
9.92271 -1.2907e-21 5.26976e-06
9.96134 -1.61398e-21 5.18763e-06
10 -1.63129e-21 5.10702e-06
10.0387 -4.52844e-22 5.0279e-06
10.0774 9.26745e-22 4.95023e-06
10.1162 1.90826e-21 4.87399e-06
10.155 1.64045e-21 4.79915e-06
10.1939 2.16527e-22 4.72566e-06
10.2328 -1.47636e-21 4.65352e-06
10.2717 -2.56472e-21 4.58267e-06
10.3106 -2.72026e-21 4.51311e-06
10.3496 -1.68893e-21 4.4448e-06
10.3887 -2.6862e-22 4.37771e-06
10.4278 9.8174e-22 4.31182e-06
10.4669 9.79655e-22 4.2471e-06
10.506 1.08711e-22 4.18353e-06
10.5452 -1.12008e-21 4.12108e-06
10.5845 -2.03391e-21 4.05973e-06
10.6238 -2.70442e-21 3.99946e-06
10.6631 -3.0667e-21 3.94025e-06
10.7024 -3.26988e-21 3.88207e-06
10.7418 -2.92804e-21 3.8249e-06
10.7813 -2.07487e-21 3.76872e-06
10.8208 -8.44754e-22 3.71352e-06
10.8603 2.08337e-22 3.65926e-06
10.8999 1.12992e-21 3.60593e-06
10.9395 1.59975e-21 3.55352e-06
10.9792 1.64511e-21 3.502e-06
11.0189 9.51837e-22 3.45136e-06
11.0586 8.0245e-23 3.40158e-06
11.0984 -6.11702e-22 3.35263e-06
11.1383 -7.48465e-22 3.30452e-06
11.1781 -6.40933e-22 3.25721e-06
11.2181 -3.20741e-22 3.21069e-06
11.2581 -7.19843e-24 3.16495e-06
11.2981 2.27018e-22 3.11997e-06
11.3381 2.30354e-22 3.07573e-06
11.3783 2.12231e-22 3.03223e-06
11.4184 -1.88856e-22 2.98944e-06
11.4587 -5.02939e-22 2.94736e-06
11.4989 -8.54911e-22 2.90596e-06
11.5392 -9.10653e-22 2.86525e-06
11.5796 -6.89999e-22 2.82519e-06
11.62 -3.18469e-22 2.78579e-06
11.6605 1.87624e-23 2.74702e-06
11.701 5.25493e-22 2.70888e-06
11.7415 7.82834e-22 2.67135e-06
11.7822 4.99757e-22 2.63443e-06
11.8228 -5.64301e-23 2.59809e-06
11.8636 -4.99633e-22 2.56234e-06
11.9043 -6.92068e-22 2.52715e-06
11.9452 -6.353e-22 2.49252e-06
11.986 -7.1589e-22 2.45844e-06
12.027 -7.21388e-22 2.4249e-06
12.068 -6.94841e-22 2.39188e-06
12.109 -3.52593e-22 2.35938e-06
12.1501 8.59794e-23 2.32739e-06
12.1913 5.4259e-22 2.29589e-06
12.2325 6.61448e-22 2.26489e-06
12.2738 4.22857e-22 2.23436e-06
12.3151 -1.45564e-22 2.20431e-06
12.3565 -6.89991e-22 2.17472e-06
12.3979 -8.42774e-22 2.14559e-06
12.4394 -3.8631e-22 2.1169e-06
12.481 3.23607e-22 2.08865e-06
12.5226 6.17986e-22 2.06082e-06
12.5643 3.98084e-23 2.03343e-06
12.6061 -8.33061e-22 2.00644e-06
12.6479 -1.2967e-21 1.97987e-06
12.6898 -1.18695e-21 1.95369e-06
12.7317 -1.22381e-21 1.92791e-06
12.7737 -1.2645e-21 1.90251e-06
12.8158 -1.18417e-21 1.87749e-06
12.8579 -8.94216e-22 1.85285e-06
12.9001 -5.31639e-22 1.82857e-06
12.9424 -6.93965e-23 1.80465e-06
12.9847 1.19404e-22 1.78108e-06
13.0271 2.52345e-23 1.75786e-06
13.0696 -1.0675e-22 1.73498e-06
13.1121 -3.56277e-23 1.71244e-06
13.1547 1.66521e-22 1.69023e-06
13.1974 3.86612e-22 1.66834e-06
13.2402 2.10117e-22 1.64676e-06
13.283 -1.69608e-22 1.6255e-06
13.3259 -5.39605e-22 1.60455e-06
13.3689 -6.35576e-22 1.5839e-06
13.4119 -6.09225e-22 1.56355e-06
13.455 -3.43296e-22 1.54348e-06
13.4982 -2.40368e-23 1.52371e-06
13.5415 1.64125e-22 1.50421e-06
13.5848 9.86881e-23 1.485e-06
13.6283 -6.69179e-23 1.46605e-06
13.6718 -1.74151e-22 1.44738e-06
13.7153 -3.58417e-23 1.42896e-06
13.759 2.61225e-22 1.41081e-06
13.8028 5.46381e-22 1.39291e-06
13.8466 4.80419e-22 1.37526e-06
13.8905 1.81055e-22 1.35786e-06
13.9345 -1.04618e-22 1.3407e-06
13.9786 -2.10878e-22 1.32378e-06
14.0227 -2.91079e-22 1.30709e-06
14.067 -3.83682e-22 1.29063e-06
14.1113 -5.15139e-22 1.2744e-06
14.1558 -3.99102e-22 1.25839e-06
14.2003 5.79075e-23 1.2426e-06
14.2449 5.86985e-22 1.22703e-06
14.2896 7.40728e-22 1.21167e-06
14.3344 5.12651e-22 1.19652e-06
14.3793 8.11705e-24 1.18157e-06
14.4243 -3.96881e-22 1.16683e-06
14.4693 -4.1913e-22 1.15228e-06
14.5145 -3.56104e-23 1.13793e-06
14.5598 2.74388e-22 1.12377e-06
14.6052 2.41673e-22 1.1098e-06
14.6506 -9.85108e-23 1.09602e-06
14.6962 -3.51157e-22 1.08242e-06
14.7419 -4.45699e-22 1.069e-06
14.7877 -4.47455e-22 1.05576e-06
14.8336 -5.5105e-22 1.04269e-06
14.8796 -5.09691e-22 1.0298e-06
14.9257 -2.4599e-22 1.01707e-06
14.9719 5.9664e-24 1.00451e-06
15.0182 -6.47716e-23 9.92115e-07
15.0647 -3.29498e-22 9.79881e-07
15.1112 -4.93901e-22 9.67806e-07
15.1579 -2.54016e-22 9.55887e-07
15.2047 7.50651e-23 9.44122e-07
15.2516 2.12187e-22 9.32508e-07
15.2986 3.58507e-23 9.21043e-07
15.3458 -2.36192e-22 9.09725e-07
15.393 -3.4839e-22 8.98552e-07
15.4404 -2.31788e-22 8.87521e-07
15.488 -6.1496e-23 8.7663e-07
15.5356 1.24146e-22 8.65877e-07
15.5834 2.15132e-22 8.55259e-07
15.6313 1.72867e-22 8.44775e-07
15.6794 -4.29997e-23 8.34423e-07
15.7276 -1.85892e-22 8.242e-07
15.7759 -5.8261e-23 8.14105e-07
15.8243 2.42166e-22 8.04135e-07
15.873 2.65763e-22 7.94289e-07
15.9217 3.43236e-23 7.84565e-07
15.9706 -1.99219e-22 7.7496e-07
16.0197 -2.85656e-22 7.65474e-07
16.0689 -4.0004e-22 7.56104e-07
16.1182 -4.5644e-22 7.46848e-07
16.1677 -3.24699e-22 7.37705e-07
16.2174 2.66764e-24 7.28673e-07
16.2672 2.87812e-22 7.19751e-07
16.3172 3.92405e-22 7.10936e-07
16.3674 2.46605e-22 7.02227e-07
16.4177 1.51225e-24 6.93622e-07
16.4682 -1.98863e-22 6.8512e-07
16.5189 -2.80291e-22 6.7672e-07
16.5697 -2.27184e-22 6.68419e-07
16.6208 -9.17236e-24 6.60216e-07
16.672 1.78257e-23 6.5211e-07
16.7234 -1.43842e-22 6.44099e-07
16.775 -2.70701e-22 6.36181e-07
16.8268 -2.772e-22 6.28356e-07
16.8787 -1.86355e-22 6.20622e-07
16.9309 1.07425e-23 6.12977e-07
16.9833 1.79616e-22 6.0542e-07
17.0359 2.21894e-22 5.9795e-07
17.0887 5.08208e-24 5.90565e-07
17.1418 -1.86652e-22 5.83264e-07
17.195 -1.85473e-22 5.76047e-07
17.2485 -7.7433e-23 5.6891e-07
17.3022 -2.7269e-23 5.61854e-07
17.3562 8.07871e-23 5.54876e-07
17.4104 2.1975e-22 5.47977e-07
17.4648 3.26657e-22 5.41153e-07
17.5195 2.18927e-22 5.34405e-07
17.5744 1.01077e-23 5.27731e-07
17.6296 -1.18524e-22 5.2113e-07
17.6851 -8.97841e-23 5.146e-07
17.7408 -1.04488e-22 5.08141e-07
17.7969 -1.67498e-22 5.01752e-07
17.8532 -2.3808e-22 4.9543e-07
17.9098 -2.38256e-22 4.89176e-07
17.9667 -1.80124e-22 4.82987e-07
18.0239 -1.32814e-22 4.76863e-07
18.0815 -2.54955e-22 4.70804e-07
18.1393 -2.98296e-22 4.64806e-07
18.1975 -1.82868e-22 4.5887e-07
18.256 -1.91351e-23 4.52995e-07
18.3149 9.1909e-23 4.47179e-07
18.3742 9.42808e-23 4.41421e-07
18.4338 -1.45139e-23 4.35721e-07
18.4938 -4.30419e-23 4.30076e-07
18.5542 -7.45676e-24 4.24487e-07
18.615 -5.98163e-23 4.18951e-07
18.6762 -1.13914e-22 4.13468e-07
18.7379 -9.00083e-23 4.08037e-07
18.8 -2.48156e-22 4.02657e-07
18.8625 -3.18646e-22 3.97327e-07
18.9255 -1.25224e-22 3.92044e-07
18.9891 1.63848e-22 3.86809e-07
19.0531 2.2613e-22 3.81621e-07
19.1177 1.52325e-22 3.76477e-07
19.1828 4.05434e-25 3.71377e-07
19.2484 2.52319e-24 3.6632e-07
19.3147 6.35737e-23 3.61305e-07
19.3816 1.5733e-22 3.5633e-07
19.4491 2.68134e-22 3.51393e-07
19.5173 3.15827e-22 3.46495e-07
19.5862 8.91603e-23 3.41632e-07
19.6558 -1.12727e-22 3.36804e-07
19.7262 -1.72195e-22 3.3201e-07
19.7974 -2.3052e-22 3.27248e-07
19.8694 -2.64792e-22 3.22516e-07
19.9423 -2.51473e-22 3.17812e-07
20.0162 -6.90896e-23 3.13135e-07
20.091 1.47017e-22 3.08482e-07
20.1669 -5.64412e-23 3.03852e-07
20.244 -1.18126e-22 2.99243e-07
20.3222 -4.17853e-23 2.94651e-07
20.4016 -7.57029e-23 2.90075e-07
20.4825 -8.4845e-23 2.8551e-07
20.5648 6.14793e-23 2.80955e-07
20.6487 1.30401e-22 2.76405e-07
20.7344 1.41501e-23 2.71856e-07
20.8219 -1.24984e-22 2.67302e-07
20.9115 -1.66564e-22 2.62739e-07
21.0034 -6.47583e-23 2.5816e-07
21.0979 7.95079e-23 2.53557e-07
21.1952 5.68409e-23 2.48919e-07
21.2959 1.27704e-22 2.44235e-07
21.4004 1.81578e-22 2.3949e-07
21.5093 7.69633e-23 2.34662e-07
21.6237 5.94648e-23 2.29725e-07
21.7448 -1.91425e-22 2.24638e-07
21.8747 -1.95356e-22 2.1934e-07
22.0165 2.42448e-23 2.1373e-07
22.1768 1.02549e-22 2.07604e-07
22.3723 -9.748e-23 2.00428e-07


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1ClassicOneLoop/iFp_OneLoopFRG.txt <==
-22.3723 -1.00035e-25 2.00431e-07
-22.1768 6.81259e-26 2.07607e-07
-22.0165 3.50793e-26 2.13733e-07
-21.8747 -2.94455e-26 2.19343e-07
-21.7448 -2.68311e-26 2.24641e-07
-21.6237 3.3503e-26 2.29728e-07
-21.5093 -5.76994e-26 2.34665e-07
-21.4004 2.96563e-26 2.39493e-07
-21.2959 9.92528e-26 2.44239e-07
-21.1952 -3.10513e-26 2.48923e-07
-21.0979 7.00206e-26 2.5356e-07
-21.0034 7.79894e-26 2.58164e-07
-20.9115 1.61305e-25 2.62743e-07
-20.8219 8.2365e-26 2.67306e-07
-20.7344 -4.84032e-26 2.7186e-07
-20.6487 1.82794e-25 2.76409e-07
-20.5648 -5.42096e-26 2.8096e-07
-20.4825 4.47014e-26 2.85515e-07
-20.4016 1.4152e-25 2.90079e-07
-20.3222 1.73221e-26 2.94656e-07
-20.244 2.10745e-25 2.99248e-07
-20.1669 -1.55918e-25 3.03857e-07
-20.091 6.57865e-26 3.08487e-07
-20.0162 1.86482e-25 3.1314e-07
-19.9423 1.13381e-26 3.17817e-07
-19.8694 -1.49357e-25 3.22521e-07
-19.7974 5.75975e-26 3.27253e-07
-19.7262 -1.01305e-25 3.32016e-07
-19.6558 -1.01398e-25 3.3681e-07
-19.5862 -1.03417e-25 3.41638e-07
-19.5173 -8.9105e-26 3.46501e-07
-19.4491 6.48652e-26 3.514e-07
-19.3816 -1.30251e-26 3.56336e-07
-19.3147 -1.21646e-25 3.61311e-07
-19.2484 -2.96178e-25 3.66327e-07
-19.1828 -1.93997e-25 3.71384e-07
-19.1177 -9.733e-27 3.76484e-07
-19.0531 1.94811e-25 3.81628e-07
-18.9891 9.68177e-26 3.86817e-07
-18.9255 -9.00801e-26 3.92052e-07
-18.8625 -1.38216e-25 3.97334e-07
-18.8 -7.21958e-26 4.02665e-07
-18.7379 -3.74829e-26 4.08045e-07
-18.6762 5.60427e-26 4.13476e-07
-18.615 -7.1806e-26 4.18959e-07
-18.5542 1.85657e-25 4.24495e-07
-18.4938 2.28332e-25 4.30085e-07
-18.4338 -2.55728e-25 4.35729e-07
-18.3742 2.69501e-25 4.4143e-07
-18.3149 -1.2308e-25 4.47188e-07
-18.256 -2.17816e-25 4.53004e-07
-18.1975 6.05569e-26 4.5888e-07
-18.1393 3.81186e-25 4.64816e-07
-18.0815 -8.84961e-26 4.70813e-07
-18.0239 -1.9013e-25 4.76873e-07
-17.9667 -1.70447e-25 4.82997e-07
-17.9098 5.94714e-26 4.89186e-07
-17.8532 2.03715e-25 4.95441e-07
-17.7969 4.37678e-25 5.01762e-07
-17.7408 1.51127e-25 5.08152e-07
-17.6851 -2.07655e-25 5.14611e-07
-17.6296 -3.48808e-25 5.21141e-07
-17.5744 -1.70021e-28 5.27743e-07
-17.5195 1.78489e-25 5.34417e-07
-17.4648 2.16919e-25 5.41165e-07
-17.4104 3.77505e-25 5.47989e-07
-17.3562 1.26722e-25 5.54889e-07
-17.3022 6.5167e-26 5.61866e-07
-17.2485 2.55055e-25 5.68923e-07
-17.195 -2.10812e-25 5.7606e-07
-17.1418 2.76531e-25 5.83278e-07
-17.0887 -1.33138e-26 5.90579e-07
-17.0359 3.85795e-25 5.97964e-07
-16.9833 -3.62144e-25 6.05434e-07
-16.9309 8.62013e-26 6.12991e-07
-16.8787 -3.431e-25 6.20636e-07
-16.8268 -6.85485e-25 6.28371e-07
-16.775 -6.52761e-26 6.36196e-07
-16.7234 2.90427e-26 6.44114e-07
-16.672 7.74692e-26 6.52125e-07
-16.6208 4.84786e-25 6.60232e-07
-16.5697 5.97727e-25 6.68435e-07
-16.5189 1.23089e-25 6.76736e-07
-16.4682 -4.27012e-25 6.85137e-07
-16.4177 2.63994e-25 6.9364e-07
-16.3674 2.68888e-25 7.02244e-07
-16.3172 6.29849e-26 7.10954e-07
-16.2672 4.98098e-25 7.19769e-07
-16.2174 8.27212e-25 7.28692e-07
-16.1677 -3.14365e-25 7.37724e-07
-16.1182 -6.26777e-25 7.46868e-07
-16.0689 -5.41771e-25 7.56124e-07
-16.0197 7.14838e-27 7.65494e-07
-15.9706 1.37086e-26 7.74981e-07
-15.9217 -3.73393e-25 7.84585e-07
-15.873 8.21163e-25 7.9431e-07
-15.8243 6.19223e-25 8.04157e-07
-15.7759 -6.15619e-26 8.14127e-07
-15.7276 4.09338e-25 8.24222e-07
-15.6794 -7.6134e-26 8.34445e-07
-15.6313 -6.20425e-25 8.44798e-07
-15.5834 1.95013e-25 8.55283e-07
-15.5356 3.60889e-25 8.65901e-07
-15.488 1.52931e-25 8.76654e-07
-15.4404 2.72405e-25 8.87546e-07
-15.393 4.01211e-26 8.98577e-07
-15.3458 1.59053e-27 9.09751e-07
-15.2986 3.4695e-25 9.2107e-07
-15.2516 1.07071e-25 9.32535e-07
-15.2047 -9.50943e-26 9.44149e-07
-15.1579 7.66058e-25 9.55915e-07
-15.1112 3.52829e-25 9.67834e-07
-15.0647 -7.16367e-25 9.7991e-07
-15.0182 8.71412e-25 9.92145e-07
-14.9719 -4.75671e-26 1.00454e-06
-14.9257 3.17402e-26 1.0171e-06
-14.8796 1.87637e-25 1.02983e-06
-14.8336 2.35837e-25 1.04272e-06
-14.7877 4.55034e-25 1.05579e-06
-14.7419 -3.78452e-25 1.06903e-06
-14.6962 5.29367e-26 1.08245e-06
-14.6506 8.20953e-25 1.09605e-06
-14.6052 5.50045e-25 1.10984e-06
-14.5598 1.98292e-25 1.12381e-06
-14.5145 -6.76829e-25 1.13796e-06
-14.4693 9.52008e-25 1.15232e-06
-14.4243 -5.25937e-25 1.16686e-06
-14.3793 -3.38563e-26 1.18161e-06
-14.3344 1.68747e-24 1.19656e-06
-14.2896 4.11653e-25 1.21171e-06
-14.2449 -7.79413e-25 1.22707e-06
-14.2003 -1.22952e-24 1.24265e-06
-14.1558 -1.14465e-24 1.25843e-06
-14.1113 -3.8038e-25 1.27444e-06
-14.067 -2.69365e-25 1.29068e-06
-14.0227 2.93538e-25 1.30713e-06
-13.9786 5.60661e-25 1.32382e-06
-13.9345 6.38295e-25 1.34075e-06
-13.8905 1.17465e-24 1.35791e-06
-13.8466 -1.946e-25 1.37531e-06
-13.8028 -1.11575e-24 1.39296e-06
-13.759 2.12357e-24 1.41086e-06
-13.7153 -2.13381e-25 1.42901e-06
-13.6718 5.14479e-25 1.44743e-06
-13.6283 2.21777e-24 1.46611e-06
-13.5848 -5.82075e-25 1.48505e-06
-13.5415 9.21056e-25 1.50427e-06
-13.4982 6.94951e-25 1.52376e-06
-13.455 5.7899e-25 1.54354e-06
-13.4119 -1.98244e-24 1.5636e-06
-13.3689 7.56111e-25 1.58396e-06
-13.3259 7.10757e-25 1.60461e-06
-13.283 -9.58788e-25 1.62556e-06
-13.2402 -4.93298e-26 1.64683e-06
-13.1974 -6.37305e-25 1.6684e-06
-13.1547 -2.93761e-25 1.69029e-06
-13.1121 9.67933e-25 1.71251e-06
-13.0696 -1.76097e-24 1.73505e-06
-13.0271 2.34562e-25 1.75793e-06
-12.9847 -2.01787e-24 1.78115e-06
-12.9424 9.75665e-25 1.80472e-06
-12.9001 -1.01839e-25 1.82864e-06
-12.8579 1.59828e-24 1.85292e-06
-12.8158 -1.84093e-24 1.87757e-06
-12.7737 5.07931e-25 1.90259e-06
-12.7317 -1.53657e-24 1.92799e-06
-12.6898 -2.23164e-24 1.95377e-06
-12.6479 3.97664e-25 1.97995e-06
-12.6061 7.15125e-25 2.00653e-06
-12.5643 2.29084e-24 2.03351e-06
-12.5226 -2.85421e-24 2.06091e-06
-12.481 -1.15678e-24 2.08873e-06
-12.4394 -5.39838e-25 2.11699e-06
-12.3979 1.35009e-24 2.14568e-06
-12.3565 2.00605e-24 2.17482e-06
-12.3151 4.86792e-26 2.20441e-06
-12.2738 -2.32789e-24 2.23446e-06
-12.2325 -1.33839e-24 2.26499e-06
-12.1913 -1.34632e-24 2.296e-06
-12.1501 2.63822e-25 2.32749e-06
-12.109 -3.69551e-24 2.35949e-06
-12.068 1.03388e-24 2.39199e-06
-12.027 8.86206e-25 2.42501e-06
-11.986 5.55104e-25 2.45855e-06
-11.9452 8.7386e-25 2.49264e-06
-11.9043 -1.18068e-24 2.52727e-06
-11.8636 -2.19019e-25 2.56246e-06
-11.8228 2.2159e-24 2.59822e-06
-11.7822 -1.81924e-24 2.63455e-06
-11.7415 -8.28198e-25 2.67148e-06
-11.701 -1.88908e-24 2.70901e-06
-11.6605 3.72703e-24 2.74715e-06
-11.62 9.73504e-25 2.78592e-06
-11.5796 2.16284e-24 2.82533e-06
-11.5392 1.17486e-24 2.86539e-06
-11.4989 -1.22284e-25 2.90611e-06
-11.4587 -3.16493e-24 2.94751e-06
-11.4184 -1.15644e-24 2.98959e-06
-11.3783 2.84158e-24 3.03238e-06
-11.3381 2.89987e-24 3.07589e-06
-11.2981 -1.86539e-24 3.12013e-06
-11.2581 -1.58351e-24 3.16511e-06
-11.2181 2.56751e-24 3.21086e-06
-11.1781 1.92477e-24 3.25738e-06
-11.1383 1.40312e-24 3.30469e-06
-11.0984 -1.83988e-24 3.35281e-06
-11.0586 2.86286e-24 3.40176e-06
-11.0189 -1.57628e-24 3.45155e-06
-10.9792 6.31518e-24 3.5022e-06
-10.9395 1.03688e-24 3.55372e-06
-10.8999 -6.89518e-25 3.60613e-06
-10.8603 1.31026e-24 3.65946e-06
-10.8208 3.70375e-24 3.71373e-06
-10.7813 -2.20304e-24 3.76894e-06
-10.7418 9.5232e-25 3.82512e-06
-10.7024 6.36542e-24 3.88229e-06
-10.6631 -3.4994e-24 3.94048e-06
-10.6238 -2.96003e-24 3.9997e-06
-10.5845 4.16309e-24 4.05997e-06
-10.5452 -7.68315e-25 4.12133e-06
-10.506 -6.50525e-24 4.18378e-06
-10.4669 3.51489e-24 4.24735e-06
-10.4278 -3.96881e-24 4.31208e-06
-10.3887 -1.53627e-24 4.37798e-06
-10.3496 -2.20931e-25 4.44507e-06
-10.3106 2.23911e-24 4.51339e-06
-10.2717 6.10021e-24 4.58296e-06
-10.2328 -3.35503e-24 4.65381e-06
-10.1939 3.84917e-24 4.72596e-06
-10.155 3.36796e-24 4.79945e-06
-10.1162 -1.62558e-24 4.87431e-06
-10.0774 -1.39902e-24 4.95055e-06
-10.0387 -7.44169e-24 5.02823e-06
-10 1.03473e-24 5.10736e-06
-9.96134 1.9892e-24 5.18797e-06
-9.92271 -2.72729e-24 5.27012e-06
-9.88412 2.2159e-24 5.35382e-06
-9.84557 5.6456e-24 5.43911e-06
-9.80704 -1.53812e-24 5.52603e-06
-9.76856 -4.76935e-24 5.61462e-06
-9.73011 8.40095e-24 5.70491e-06
-9.69169 -3.64176e-24 5.79695e-06
-9.65331 -4.76429e-24 5.89076e-06
-9.61496 4.61739e-24 5.98641e-06
-9.57664 -1.0332e-23 6.08392e-06
-9.53836 5.73533e-24 6.18334e-06
-9.50011 -6.24067e-24 6.28471e-06
-9.46189 4.01343e-24 6.38809e-06
-9.42371 6.52581e-24 6.49351e-06
-9.38556 -7.4409e-24 6.60104e-06
-9.34744 -5.92766e-24 6.71071e-06
-9.30935 -8.47953e-24 6.82257e-06
-9.2713 6.41584e-24 6.93669e-06
-9.23327 -7.35733e-24 7.05311e-06
-9.19528 -3.18882e-25 7.17189e-06
-9.15732 -4.6888e-24 7.29309e-06
-9.11939 -1.05631e-24 7.41677e-06
-9.08149 4.37164e-24 7.54298e-06
-9.04362 1.038e-24 7.67179e-06
-9.00578 8.98284e-24 7.80326e-06
-8.96797 -1.23436e-23 7.93747e-06
-8.93019 4.54958e-24 8.07447e-06
-8.89244 9.7997e-24 8.21433e-06
-8.85471 -9.31641e-24 8.35714e-06
-8.81702 1.14339e-23 8.50295e-06
-8.77936 -9.70363e-24 8.65186e-06
-8.74172 7.71198e-24 8.80393e-06
-8.70412 -1.76367e-23 8.95924e-06
-8.66654 -8.61174e-24 9.11789e-06
-8.62899 1.28475e-23 9.27995e-06
-8.59146 3.68562e-24 9.44552e-06
-8.55397 6.58144e-24 9.61467e-06
-8.5165 -2.92471e-25 9.78752e-06
-8.47906 -2.74251e-23 9.96415e-06
-8.44165 -6.07752e-25 1.01447e-05
-8.40426 -1.21203e-23 1.03292e-05
-8.3669 9.6214e-24 1.05177e-05
-8.32956 -1.52568e-23 1.07105e-05
-8.29226 9.79612e-24 1.09076e-05
-8.25497 -7.74021e-24 1.11092e-05
-8.21772 1.57945e-23 1.13152e-05
-8.18049 -1.38839e-23 1.1526e-05
-8.14328 6.54982e-24 1.17415e-05
-8.1061 -7.23679e-24 1.1962e-05
-8.06895 3.81744e-24 1.21875e-05
-8.03182 5.26808e-24 1.24182e-05
-7.99471 -5.55243e-24 1.26543e-05
-7.95763 1.00625e-23 1.28959e-05
-7.92058 6.93489e-24 1.31431e-05
-7.88355 4.96086e-24 1.33961e-05
-7.84654 1.92852e-23 1.36551e-05
-7.80955 6.19847e-24 1.39202e-05
-7.77259 -9.13647e-24 1.41917e-05
-7.73566 1.60093e-23 1.44696e-05
-7.69874 2.73855e-23 1.47542e-05
-7.66185 -1.49388e-23 1.50457e-05
-7.62498 -4.12182e-23 1.53442e-05
-7.58814 -1.29146e-23 1.56501e-05
-7.55132 -9.30789e-24 1.59634e-05
-7.51452 2.29842e-23 1.62845e-05
-7.47774 -4.52297e-24 1.66134e-05
-7.44099 -6.00082e-24 1.69506e-05
-7.40425 1.54627e-23 1.72962e-05
-7.36754 8.96835e-25 1.76504e-05
-7.33085 2.36665e-23 1.80136e-05
-7.29418 9.34425e-24 1.8386e-05
-7.25754 -1.45188e-23 1.87679e-05
-7.22091 -2.26889e-23 1.91595e-05
-7.18431 2.21703e-23 1.95613e-05
-7.14772 1.61023e-23 1.99734e-05
-7.11116 2.52992e-25 2.03962e-05
-7.07462 -2.72955e-23 2.08301e-05
-7.0381 2.02061e-23 2.12754e-05
-7.00159 9.12279e-24 2.17325e-05
-6.96511 -5.32152e-23 2.22017e-05
-6.92865 1.4772e-23 2.26833e-05
-6.89221 -3.08902e-23 2.3178e-05
-6.85579 -3.63723e-23 2.36859e-05
-6.81938 -2.24879e-23 2.42077e-05
-6.783 -6.03396e-23 2.47436e-05
-6.74664 3.02362e-23 2.52943e-05
-6.71029 2.18589e-23 2.58601e-05
-6.67397 2.37129e-23 2.64416e-05
-6.63766 -8.08909e-23 2.70393e-05
-6.60137 1.43321e-23 2.76537e-05
-6.5651 4.60597e-23 2.82855e-05
-6.52885 -6.78969e-24 2.89351e-05
-6.49262 -5.33504e-23 2.96033e-05
-6.4564 3.7921e-23 3.02906e-05
-6.42021 6.80631e-23 3.09978e-05
-6.38403 1.02168e-22 3.17254e-05
-6.34786 1.765e-23 3.24743e-05
-6.31172 2.44143e-24 3.32451e-05
-6.27559 -2.29519e-23 3.40387e-05
-6.23949 8.00052e-23 3.48558e-05
-6.20339 6.6699e-23 3.56973e-05
-6.16732 -5.42683e-23 3.65641e-05
-6.13126 3.10214e-23 3.74571e-05
-6.09522 -7.2229e-23 3.83773e-05
-6.05919 7.83232e-23 3.93256e-05
-6.02319 5.60893e-23 4.0303e-05
-5.9872 7.44441e-23 4.13108e-05
-5.95122 -5.83862e-23 4.235e-05
-5.91526 7.812e-23 4.34218e-05
-5.87932 7.10857e-24 4.45274e-05
-5.84339 -4.2953e-23 4.56681e-05
-5.80748 2.37203e-23 4.68453e-05
-5.77158 -8.73742e-23 4.80604e-05
-5.7357 -4.54261e-23 4.93149e-05
-5.69984 -2.26134e-23 5.06102e-05
-5.66399 -7.95278e-23 5.19481e-05
-5.62815 6.48102e-23 5.33302e-05
-5.59233 1.21354e-22 5.47582e-05
-5.55653 -4.43989e-23 5.62342e-05
-5.52074 5.9915e-24 5.77598e-05
-5.48497 1.25074e-22 5.93373e-05
-5.4492 -9.82239e-23 6.09687e-05
-5.41346 2.18733e-22 6.26564e-05
-5.37773 5.63335e-23 6.44025e-05
-5.34201 1.11714e-22 6.62096e-05
-5.30631 -1.3456e-22 6.80803e-05
-5.27062 6.98192e-23 7.00173e-05
-5.23494 1.38825e-23 7.20234e-05
-5.19928 7.42978e-23 7.41016e-05
-5.16363 1.77032e-22 7.62551e-05
-5.128 6.68705e-23 7.84872e-05
-5.09237 -1.01668e-22 8.08013e-05
-5.05677 -6.70156e-23 8.32012e-05
-5.02117 3.66061e-24 8.56907e-05
-4.98559 -8.82865e-23 8.82739e-05
-4.95002 2.10203e-22 9.0955e-05
-4.91446 -3.95966e-23 9.37385e-05
-4.87892 2.74684e-22 9.66293e-05
-4.84339 -1.85668e-22 9.96323e-05
-4.80787 -2.73805e-22 0.000102753
-4.77237 1.17981e-22 0.000105997
-4.73687 3.51125e-23 0.000109369
-4.70139 -2.43963e-22 0.000112878
-4.66592 -3.16634e-22 0.000116528
-4.63046 2.13189e-22 0.000120327
-4.59502 7.01552e-24 0.000124282
-4.55958 -1.36707e-22 0.000128401
-4.52416 -3.48164e-22 0.000132693
-4.48875 3.85148e-22 0.000137167
-4.45335 1.98744e-22 0.000141831
-4.41797 5.42047e-22 0.000146695
-4.38259 3.49148e-22 0.000151771
-4.34722 -6.59739e-22 0.000157068
-4.31187 -2.666e-22 0.0001626
-4.27653 1.24963e-22 0.000168379
-4.24119 -1.39557e-22 0.000174418
-4.20587 -4.88529e-22 0.000180732
-4.17056 1.99649e-22 0.000187335
-4.13526 1.34419e-22 0.000194244
-4.09997 4.89313e-24 0.000201477
-4.06469 2.87532e-22 0.000209052
-4.02942 1.262e-22 0.000216989
-3.99416 2.94074e-22 0.000225309
-3.95891 -3.07847e-22 0.000234035
-3.92367 2.61897e-23 0.00024319
-3.88844 5.4913e-22 0.000252801
-3.85322 1.72297e-22 0.000262896
-3.81801 -1.58832e-22 0.000273505
-3.7828 -1.3539e-22 0.000284659
-3.74761 6.47235e-22 0.000296394
-3.71243 9.21505e-22 0.000308745
-3.67726 -1.01096e-23 0.000321754
-3.64209 4.6709e-22 0.000335463
-3.60694 6.77834e-22 0.000349919
-3.57179 4.40862e-22 0.000365171
-3.53665 -1.30624e-21 0.000381273
-3.50152 3.56245e-22 0.000398285
-3.4664 -4.61159e-22 0.000416269
-3.43129 -3.38014e-22 0.000435294
-3.39619 -1.14144e-21 0.000455434
-3.36109 -3.16659e-21 0.000476771
-3.32601 -7.54653e-22 0.000499391
-3.29093 2.17428e-22 0.00052339
-3.25586 -3.01319e-21 0.000548872
-3.2208 2.08954e-21 0.000575952
-3.18574 1.44914e-21 0.000604751
-3.1507 3.04455e-22 0.000635407
-3.11566 1.96584e-21 0.000668067
-3.08063 -1.47968e-21 0.000702895
-3.0456 4.13049e-22 0.000740067
-3.01059 -3.25611e-21 0.000779782
-2.97558 2.78074e-21 0.000822255
-2.94058 -5.26752e-21 0.000867724
-2.90558 3.2853e-21 0.000916452
-2.87059 8.36018e-22 0.000968732
-2.83561 4.68386e-21 0.00102489
-2.80064 1.92762e-21 0.00108527
-2.76567 1.91987e-21 0.00115029
-2.73071 1.60109e-21 0.00122038
-2.69576 2.21254e-21 0.00129604
-2.66081 4.72755e-23 0.00137783
-2.62587 -7.1445e-21 0.00146637
-2.59094 6.97062e-21 0.00156235
-2.55601 -9.61435e-21 0.00166657
-2.52109 6.56859e-21 0.00177992
-2.48617 3.71169e-21 0.0019034
-2.45126 3.87335e-21 0.00203815
-2.41636 -8.67012e-21 0.00218548
-2.38146 1.4336e-20 0.00234687
-2.34657 1.6726e-22 0.00252403
-2.31168 -1.02695e-20 0.0027189
-2.2768 -1.84688e-20 0.00293374
-2.24192 1.36041e-20 0.00317115
-2.20705 -1.75835e-21 0.00343417
-2.17219 1.93211e-20 0.0037263
-2.13733 3.57466e-22 0.00405169
-2.10247 4.72339e-21 0.00441518
-2.06762 -3.1448e-20 0.00482252
-2.03278 -1.00756e-20 0.0052805
-1.99794 -2.74204e-20 0.00579726
-1.9631 3.4363e-20 0.00638257
-1.92827 3.577e-20 0.0070482
-1.89345 -8.90335e-21 0.00780852
-1.85862 -5.94994e-20 0.00868107
-1.82381 -5.59755e-22 0.00968754
-1.78899 1.01281e-22 0.0108549
-1.75419 1.19602e-19 0.0122171
-1.71938 -1.13513e-19 0.013817
-1.68458 3.52008e-20 0.0157097
-1.64979 1.42307e-19 0.0179667
-1.61499 -1.22141e-20 0.020682
-1.58021 -1.57871e-19 0.0239806
-1.54542 2.02529e-19 0.0280324
-1.51064 3.20988e-19 0.0330714
-1.47586 -1.5824e-19 0.0394276
-1.44109 -5.63873e-20 0.0475764
-1.40632 -1.14664e-18 0.0582224
-1.37155 -1.56301e-18 0.0724415
-1.33679 -1.7053e-18 0.0919387
-1.30203 2.27123e-18 0.119535
-1.26727 2.74176e-18 0.160142
-1.23251 5.53102e-18 0.222875
-1.19776 1.56938e-18 0.325986
-1.16301 8.46511e-18 0.509614
-1.12827 -8.46611e-18 0.871894
-1.09352 8.84948e-18 1.67096
-1.05878 7.12047e-17 3.39627
-1.02405 1.66368e-17 4.69126
-0.989309 1.25176e-16 2.99739
-0.954576 1.9098e-17 1.57348
-0.919844 -4.30756e-17 0.909663
-0.885115 1.27377e-18 0.586141
-0.850388 1.73218e-18 0.410229
-0.815663 7.26236e-18 0.305194
-0.78094 -3.68545e-18 0.237747
-0.746219 3.18637e-18 0.191929
-0.711499 -1.59137e-18 0.159399
-0.676781 -1.46543e-18 0.135476
-0.642065 -7.31763e-19 0.117373
-0.60735 1.2465e-18 0.103352
-0.572637 4.71318e-19 0.0922826
-0.537925 6.38374e-19 0.0834036
-0.503214 -1.28784e-19 0.0761886
-0.468504 3.2716e-19 0.0702635
-0.433796 -3.54285e-19 0.065357
-0.399089 -1.22516e-19 0.0612684
-0.364382 3.8274e-19 0.0578472
-0.329676 3.53194e-20 0.0549789
-0.294972 3.15686e-20 0.0525754
-0.260267 8.37121e-20 0.0505684
-0.225564 1.31255e-21 0.0489049
-0.190861 -1.29349e-20 0.0475432
-0.156158 1.32318e-20 0.0464514
-0.121456 2.36783e-20 0.0456047
-0.0867541 5.2368e-20 0.0449847
-0.0520524 1.12081e-20 0.0445784
-0.0173508 -1.7093e-21 0.0443773
0.0173508 2.13735e-21 0.0443773
0.0520524 -5.78572e-21 0.0445784
0.0867541 -6.54219e-21 0.0449847
0.121456 -4.69571e-21 0.0456047
0.156158 8.27432e-20 0.0464514
0.190861 7.9321e-20 0.0475432
0.225564 2.2133e-19 0.0489049
0.260267 2.08817e-19 0.0505684
0.294972 8.10176e-20 0.0525754
0.329676 1.51439e-19 0.0549789
0.364382 1.69912e-19 0.0578472
0.399089 2.8556e-19 0.0612684
0.433796 1.37457e-19 0.065357
0.468504 2.42149e-19 0.0702635
0.503214 4.57719e-19 0.0761886
0.537925 -8.67426e-19 0.0834036
0.572637 -9.52304e-19 0.0922826
0.60735 -4.0333e-19 0.103352
0.642065 3.72518e-19 0.117373
0.676781 -1.06164e-18 0.135476
0.711499 -2.99532e-18 0.159399
0.746219 4.52355e-18 0.191929
0.78094 -7.11232e-18 0.237747
0.815663 -4.57751e-18 0.305194
0.850388 -5.15368e-18 0.410229
0.885115 2.14076e-17 0.586141
0.919844 -1.00351e-17 0.909663
0.954576 4.42121e-17 1.57348
0.989309 -2.71453e-17 2.99739
1.02405 -4.94225e-17 4.69126
1.05878 -1.47748e-16 3.39627
1.09352 1.20829e-19 1.67096
1.12827 -3.1695e-17 0.871894
1.16301 1.60142e-18 0.509614
1.19776 -4.79981e-18 0.325986
1.23251 3.56871e-18 0.222875
1.26727 -6.35023e-18 0.160142
1.30203 -2.7281e-18 0.119535
1.33679 -2.52797e-18 0.0919387
1.37155 4.52075e-19 0.0724415
1.40632 1.63303e-19 0.0582224
1.44109 3.73222e-19 0.0475764
1.47586 -5.26817e-19 0.0394276
1.51064 -2.81341e-19 0.0330714
1.54542 -4.54089e-19 0.0280324
1.58021 1.83021e-19 0.0239806
1.61499 3.0256e-19 0.020682
1.64979 7.04976e-20 0.0179667
1.68458 -1.28076e-19 0.0157097
1.71938 1.12669e-20 0.013817
1.75419 9.47775e-20 0.0122171
1.78899 6.74182e-21 0.0108549
1.82381 2.02995e-20 0.00968754
1.85862 4.61648e-20 0.00868107
1.89345 1.02599e-20 0.00780852
1.92827 -4.83273e-20 0.0070482
1.9631 -2.47e-20 0.00638257
1.99794 3.12979e-20 0.00579726
2.03278 -3.59806e-20 0.0052805
2.06762 -5.9967e-21 0.00482252
2.10247 -3.37184e-20 0.00441518
2.13733 -1.26245e-20 0.00405169
2.17219 1.25635e-20 0.0037263
2.20705 4.34792e-21 0.00343417
2.24192 -2.45264e-20 0.00317115
2.2768 2.4325e-20 0.00293374
2.31168 3.97579e-21 0.0027189
2.34657 -8.85622e-21 0.00252403
2.38146 3.43688e-21 0.00234687
2.41636 -4.1205e-21 0.00218548
2.45126 -8.57756e-22 0.00203815
2.48617 -1.37659e-20 0.0019034
2.52109 -2.75372e-22 0.00177992
2.55601 6.63808e-21 0.00166657
2.59094 5.05839e-21 0.00156235
2.62587 -2.66758e-21 0.00146637
2.66081 -1.03464e-21 0.00137783
2.69576 1.83911e-21 0.00129604
2.73071 4.78982e-22 0.00122038
2.76567 3.22523e-21 0.00115029
2.80064 7.51362e-21 0.00108527
2.83561 -3.76691e-21 0.00102489
2.87059 -3.51047e-21 0.000968732
2.90558 8.57131e-22 0.000916452
2.94058 5.05891e-21 0.000867724
2.97558 -1.67499e-22 0.000822255
3.01059 -9.64774e-22 0.000779782
3.0456 -2.90914e-21 0.000740067
3.08063 3.39353e-22 0.000702895
3.11566 2.6801e-22 0.000668067
3.1507 7.72394e-22 0.000635407
3.18574 -1.04802e-21 0.000604751
3.2208 -5.23799e-22 0.000575952
3.25586 7.64758e-22 0.000548872
3.29093 -2.43853e-21 0.00052339
3.32601 3.98453e-21 0.000499391
3.36109 8.772e-22 0.000476771
3.39619 -2.12166e-21 0.000455434
3.43129 2.58713e-22 0.000435294
3.4664 -3.46962e-22 0.000416269
3.50152 -1.32978e-21 0.000398285
3.53665 6.63387e-22 0.000381273
3.57179 1.314e-21 0.000365171
3.60694 4.43963e-23 0.000349919
3.64209 -2.15867e-21 0.000335463
3.67726 9.52698e-22 0.000321754
3.71243 -1.27786e-22 0.000308745
3.74761 -1.23551e-22 0.000296394
3.7828 -3.01279e-22 0.000284659
3.81801 4.55236e-22 0.000273505
3.85322 3.65222e-22 0.000262896
3.88844 5.968e-23 0.000252801
3.92367 -3.38187e-22 0.00024319
3.95891 -2.10829e-22 0.000234035
3.99416 -9.69315e-23 0.000225309
4.02942 5.2818e-22 0.000216989
4.06469 -8.0482e-23 0.000209052
4.09997 4.56799e-22 0.000201477
4.13526 2.61375e-25 0.000194244
4.17056 -6.18684e-23 0.000187335
4.20587 6.08507e-23 0.000180732
4.24119 4.25834e-22 0.000174418
4.27653 3.02232e-22 0.000168379
4.31187 -1.50304e-22 0.0001626
4.34722 -4.34513e-22 0.000157068
4.38259 -5.08773e-22 0.000151771
4.41797 -9.38055e-23 0.000146695
4.45335 -6.83186e-23 0.000141831
4.48875 -7.36455e-22 0.000137167
4.52416 4.75371e-22 0.000132693
4.55958 9.6922e-23 0.000128401
4.59502 -1.46473e-22 0.000124282
4.63046 3.16557e-22 0.000120327
4.66592 4.06806e-23 0.000116528
4.70139 -5.41163e-22 0.000112878
4.73687 2.52682e-22 0.000109369
4.77237 2.68666e-22 0.000105997
4.80787 -1.34973e-22 0.000102753
4.84339 -1.49432e-22 9.96323e-05
4.87892 -2.40984e-22 9.66293e-05
4.91446 -1.43561e-22 9.37385e-05
4.95002 -2.86718e-22 9.0955e-05
4.98559 -1.77967e-22 8.82739e-05
5.02117 7.25715e-23 8.56907e-05
5.05677 2.00353e-22 8.32012e-05
5.09237 -1.02265e-22 8.08013e-05
5.128 1.6664e-22 7.84872e-05
5.16363 -6.83773e-23 7.62551e-05
5.19928 -7.32975e-23 7.41016e-05
5.23494 -8.1097e-23 7.20234e-05
5.27062 5.76778e-23 7.00173e-05
5.30631 2.36991e-23 6.80803e-05
5.34201 7.9138e-23 6.62096e-05
5.37773 -9.17433e-24 6.44025e-05
5.41346 4.50552e-23 6.26564e-05
5.4492 -3.14165e-23 6.09687e-05
5.48497 -7.34649e-23 5.93373e-05
5.52074 -1.17899e-22 5.77598e-05
5.55653 -5.79681e-23 5.62342e-05
5.59233 1.72345e-22 5.47582e-05
5.62815 -3.0089e-23 5.33302e-05
5.66399 -1.20719e-22 5.19481e-05
5.69984 1.10754e-23 5.06102e-05
5.7357 6.54615e-23 4.93149e-05
5.77158 -5.56892e-23 4.80604e-05
5.80748 -1.102e-23 4.68453e-05
5.84339 -2.37754e-23 4.56681e-05
5.87932 2.59417e-23 4.45274e-05
5.91526 9.63531e-23 4.34218e-05
5.95122 -1.23897e-23 4.235e-05
5.9872 1.24381e-24 4.13108e-05
6.02319 -3.68982e-23 4.0303e-05
6.05919 -2.84627e-23 3.93256e-05
6.09522 -4.51272e-23 3.83773e-05
6.13126 -2.90052e-23 3.74571e-05
6.16732 -3.61944e-23 3.65641e-05
6.20339 6.25304e-23 3.56973e-05
6.23949 1.03919e-22 3.48558e-05
6.27559 5.60838e-23 3.40387e-05
6.31172 6.66451e-23 3.32451e-05
6.34786 4.97771e-23 3.24743e-05
6.38403 -5.12497e-23 3.17254e-05
6.42021 3.17913e-23 3.09978e-05
6.4564 2.59099e-23 3.02906e-05
6.49262 2.76345e-23 2.96033e-05
6.52885 2.0058e-23 2.89351e-05
6.5651 1.51435e-23 2.82855e-05
6.60137 -2.01461e-23 2.76537e-05
6.63766 -4.59866e-23 2.70393e-05
6.67397 5.53855e-23 2.64416e-05
6.71029 2.20956e-23 2.58601e-05
6.74664 -3.98752e-23 2.52943e-05
6.783 5.27269e-23 2.47436e-05
6.81938 4.2647e-23 2.42077e-05
6.85579 1.06012e-23 2.36859e-05
6.89221 -3.73663e-24 2.3178e-05
6.92865 -4.59029e-24 2.26833e-05
6.96511 1.68475e-23 2.22017e-05
7.00159 -2.37873e-25 2.17325e-05
7.0381 2.52654e-23 2.12754e-05
7.07462 1.83011e-24 2.08301e-05
7.11116 1.72867e-24 2.03962e-05
7.14772 3.37706e-23 1.99734e-05
7.18431 -1.93318e-23 1.95613e-05
7.22091 1.38897e-23 1.91595e-05
7.25754 4.66606e-24 1.87679e-05
7.29418 1.86669e-23 1.8386e-05
7.33085 -4.72061e-23 1.80136e-05
7.36754 1.47247e-23 1.76504e-05
7.40425 -2.11718e-24 1.72962e-05
7.44099 1.07044e-23 1.69506e-05
7.47774 1.60549e-23 1.66134e-05
7.51452 -1.51353e-23 1.62845e-05
7.55132 -2.70618e-25 1.59634e-05
7.58814 -3.98637e-23 1.56501e-05
7.62498 -4.74787e-23 1.53442e-05
7.66185 2.30864e-23 1.50457e-05
7.69874 6.0129e-24 1.47542e-05
7.73566 6.13509e-24 1.44696e-05
7.77259 1.91814e-23 1.41917e-05
7.80955 8.59097e-24 1.39202e-05
7.84654 -1.84421e-23 1.36551e-05
7.88355 8.28699e-24 1.33961e-05
7.92058 1.922e-25 1.31431e-05
7.95763 1.96257e-23 1.28959e-05
7.99471 1.03775e-23 1.26543e-05
8.03182 5.73354e-24 1.24182e-05
8.06895 -7.26677e-24 1.21875e-05
8.1061 -6.02522e-24 1.1962e-05
8.14328 -3.21649e-24 1.17415e-05
8.18049 -1.12045e-23 1.1526e-05
8.21772 2.28948e-23 1.13152e-05
8.25497 1.90108e-24 1.11092e-05
8.29226 -1.54253e-23 1.09076e-05
8.32956 1.76022e-23 1.07105e-05
8.3669 6.57104e-24 1.05177e-05
8.40426 9.02683e-24 1.03292e-05
8.44165 -1.87456e-24 1.01447e-05
8.47906 -2.52225e-24 9.96415e-06
8.5165 7.82629e-24 9.78752e-06
8.55397 -4.34686e-24 9.61467e-06
8.59146 -8.78506e-24 9.44552e-06
8.62899 5.8759e-25 9.27995e-06
8.66654 1.13672e-23 9.11789e-06
8.70412 -2.5652e-24 8.95924e-06
8.74172 1.11899e-23 8.80393e-06
8.77936 -4.33277e-25 8.65186e-06
8.81702 -1.13676e-23 8.50295e-06
8.85471 -4.04575e-24 8.35714e-06
8.89244 -1.64227e-24 8.21433e-06
8.93019 6.60797e-25 8.07447e-06
8.96797 3.00661e-24 7.93747e-06
9.00578 -1.21223e-23 7.80326e-06
9.04362 2.01579e-24 7.67179e-06
9.08149 -2.16472e-23 7.54298e-06
9.11939 -2.20479e-24 7.41677e-06
9.15732 1.29598e-24 7.29309e-06
9.19528 -4.45572e-24 7.17189e-06
9.23327 -3.03253e-24 7.05311e-06
9.2713 3.23143e-24 6.93669e-06
9.30935 -6.26144e-24 6.82257e-06
9.34744 3.66867e-24 6.71071e-06
9.38556 4.54092e-25 6.60104e-06
9.42371 -3.91029e-24 6.49351e-06
9.46189 6.68195e-24 6.38809e-06
9.50011 -4.42682e-24 6.28471e-06
9.53836 1.44496e-23 6.18334e-06
9.57664 -1.46469e-24 6.08392e-06
9.61496 -5.86776e-24 5.98641e-06
9.65331 -5.28747e-24 5.89076e-06
9.69169 -2.12222e-25 5.79695e-06
9.73011 7.8257e-24 5.70491e-06
9.76856 -3.94494e-24 5.61462e-06
9.80704 9.0515e-25 5.52603e-06
9.84557 -6.97172e-24 5.43911e-06
9.88412 -2.47615e-24 5.35382e-06
9.92271 -3.76856e-24 5.27012e-06
9.96134 -7.14034e-25 5.18797e-06
10 -4.11622e-24 5.10736e-06
10.0387 1.8017e-24 5.02823e-06
10.0774 -4.09715e-24 4.95055e-06
10.1162 1.86568e-24 4.87431e-06
10.155 -3.71231e-24 4.79945e-06
10.1939 -1.97378e-24 4.72596e-06
10.2328 -4.56487e-24 4.65381e-06
10.2717 2.92967e-24 4.58296e-06
10.3106 5.24447e-24 4.51339e-06
10.3496 -5.8238e-24 4.44507e-06
10.3887 2.21224e-24 4.37798e-06
10.4278 1.4532e-24 4.31208e-06
10.4669 -2.62941e-25 4.24735e-06
10.506 -2.94801e-24 4.18378e-06
10.5452 7.23237e-25 4.12133e-06
10.5845 5.02002e-25 4.05997e-06
10.6238 2.36971e-25 3.9997e-06
10.6631 1.28195e-24 3.94048e-06
10.7024 -1.27459e-24 3.88229e-06
10.7418 -3.68606e-24 3.82512e-06
10.7813 -3.07572e-24 3.76894e-06
10.8208 3.71586e-25 3.71373e-06
10.8603 4.6058e-24 3.65946e-06
10.8999 6.06344e-25 3.60613e-06
10.9395 1.05656e-24 3.55372e-06
10.9792 3.0602e-24 3.5022e-06
11.0189 -1.09763e-24 3.45155e-06
11.0586 3.33282e-24 3.40176e-06
11.0984 9.5924e-25 3.35281e-06
11.1383 -2.33854e-24 3.30469e-06
11.1781 -1.51547e-24 3.25738e-06
11.2181 3.25818e-25 3.21086e-06
11.2581 1.45449e-25 3.16511e-06
11.2981 6.68751e-25 3.12013e-06
11.3381 1.22123e-24 3.07589e-06
11.3783 1.70458e-24 3.03238e-06
11.4184 -6.02135e-25 2.98959e-06
11.4587 4.96786e-25 2.94751e-06
11.4989 2.18182e-24 2.90611e-06
11.5392 3.72441e-25 2.86539e-06
11.5796 1.5518e-24 2.82533e-06
11.62 1.13273e-24 2.78592e-06
11.6605 2.68523e-24 2.74715e-06
11.701 -1.30463e-24 2.70901e-06
11.7415 -3.12294e-24 2.67148e-06
11.7822 -3.65555e-24 2.63455e-06
11.8228 -1.1208e-24 2.59822e-06
11.8636 -1.88152e-24 2.56246e-06
11.9043 -5.68373e-25 2.52727e-06
11.9452 1.42906e-24 2.49264e-06
11.986 -2.93744e-24 2.45855e-06
12.027 -3.58277e-25 2.42501e-06
12.068 2.24845e-25 2.39199e-06
12.109 2.03143e-24 2.35949e-06
12.1501 1.70043e-24 2.32749e-06
12.1913 1.10035e-24 2.296e-06
12.2325 1.96722e-24 2.26499e-06
12.2738 -3.49634e-25 2.23446e-06
12.3151 -1.19117e-24 2.20441e-06
12.3565 1.81467e-24 2.17482e-06
12.3979 1.46047e-24 2.14568e-06
12.4394 -1.23845e-25 2.11699e-06
12.481 -2.72443e-24 2.08873e-06
12.5226 -9.43956e-25 2.06091e-06
12.5643 -2.20947e-24 2.03351e-06
12.6061 9.59381e-25 2.00653e-06
12.6479 -5.8839e-25 1.97995e-06
12.6898 1.79242e-24 1.95377e-06
12.7317 2.70374e-24 1.92799e-06
12.7737 -1.95166e-24 1.90259e-06
12.8158 9.5487e-25 1.87757e-06
12.8579 -8.36903e-25 1.85292e-06
12.9001 8.83426e-25 1.82864e-06
12.9424 1.69776e-24 1.80472e-06
12.9847 8.78425e-25 1.78115e-06
13.0271 9.76303e-25 1.75793e-06
13.0696 -2.29971e-24 1.73505e-06
13.1121 -1.11315e-24 1.71251e-06
13.1547 -1.35587e-24 1.69029e-06
13.1974 1.96568e-25 1.6684e-06
13.2402 -1.27032e-25 1.64683e-06
13.283 -2.52393e-24 1.62556e-06
13.3259 1.39803e-24 1.60461e-06
13.3689 -9.90454e-25 1.58396e-06
13.4119 9.43108e-25 1.5636e-06
13.455 3.69245e-25 1.54354e-06
13.4982 1.00904e-24 1.52376e-06
13.5415 1.70465e-24 1.50427e-06
13.5848 -4.08012e-25 1.48505e-06
13.6283 1.08438e-25 1.46611e-06
13.6718 1.90081e-24 1.44743e-06
13.7153 -1.26672e-24 1.42901e-06
13.759 4.4479e-25 1.41086e-06
13.8028 -1.4154e-26 1.39296e-06
13.8466 8.32145e-25 1.37531e-06
13.8905 -3.86767e-25 1.35791e-06
13.9345 -1.59183e-24 1.34075e-06
13.9786 1.49072e-25 1.32382e-06
14.0227 -9.59058e-25 1.30713e-06
14.067 -1.36094e-25 1.29068e-06
14.1113 7.83196e-26 1.27444e-06
14.1558 -7.74605e-26 1.25843e-06
14.2003 -3.76393e-26 1.24265e-06
14.2449 4.5785e-25 1.22707e-06
14.2896 8.39851e-25 1.21171e-06
14.3344 1.3747e-24 1.19656e-06
14.3793 -4.06255e-25 1.18161e-06
14.4243 -1.79611e-25 1.16686e-06
14.4693 1.07177e-24 1.15232e-06
14.5145 5.04932e-25 1.13796e-06
14.5598 3.58776e-25 1.12381e-06
14.6052 -7.83314e-25 1.10984e-06
14.6506 -9.44023e-25 1.09605e-06
14.6962 6.79724e-25 1.08245e-06
14.7419 6.18968e-25 1.06903e-06
14.7877 -1.53345e-25 1.05579e-06
14.8336 -3.37745e-25 1.04272e-06
14.8796 7.43918e-25 1.02983e-06
14.9257 -8.45442e-25 1.0171e-06
14.9719 1.71284e-25 1.00454e-06
15.0182 2.63073e-25 9.92145e-07
15.0647 -3.66411e-26 9.7991e-07
15.1112 -7.89349e-26 9.67834e-07
15.1579 3.48191e-25 9.55915e-07
15.2047 -4.46034e-25 9.44149e-07
15.2516 9.21899e-25 9.32535e-07
15.2986 1.27458e-25 9.2107e-07
15.3458 -2.31025e-25 9.09751e-07
15.393 -3.95161e-25 8.98577e-07
15.4404 4.66217e-25 8.87546e-07
15.488 2.53265e-25 8.76654e-07
15.5356 -1.82345e-25 8.65901e-07
15.5834 3.64715e-25 8.55283e-07
15.6313 -3.93465e-25 8.44798e-07
15.6794 5.57575e-25 8.34445e-07
15.7276 8.01234e-25 8.24222e-07
15.7759 -7.54836e-25 8.14127e-07
15.8243 -5.90613e-25 8.04157e-07
15.873 1.16958e-25 7.9431e-07
15.9217 2.84479e-25 7.84585e-07
15.9706 1.57909e-25 7.74981e-07
16.0197 -3.23131e-25 7.65494e-07
16.0689 8.98695e-25 7.56124e-07
16.1182 -4.84611e-25 7.46868e-07
16.1677 5.97876e-26 7.37724e-07
16.2174 -3.29528e-25 7.28692e-07
16.2672 2.37728e-25 7.19769e-07
16.3172 3.2511e-25 7.10954e-07
16.3674 1.1578e-25 7.02244e-07
16.4177 3.0934e-25 6.9364e-07
16.4682 -8.31321e-26 6.85137e-07
16.5189 -8.17908e-26 6.76736e-07
16.5697 -1.10855e-25 6.68435e-07
16.6208 1.52848e-25 6.60232e-07
16.672 5.41391e-25 6.52125e-07
16.7234 -9.33104e-26 6.44114e-07
16.775 4.82331e-26 6.36196e-07
16.8268 -4.07406e-25 6.28371e-07
16.8787 4.78088e-25 6.20636e-07
16.9309 -8.3428e-26 6.12991e-07
16.9833 2.1636e-25 6.05434e-07
17.0359 -8.04896e-26 5.97964e-07
17.0887 -2.19972e-25 5.90579e-07
17.1418 -1.21958e-25 5.83278e-07
17.195 2.39752e-25 5.7606e-07
17.2485 1.85387e-25 5.68923e-07
17.3022 -5.5407e-25 5.61866e-07
17.3562 4.53757e-25 5.54889e-07
17.4104 -3.78915e-25 5.47989e-07
17.4648 -8.92191e-26 5.41165e-07
17.5195 2.83895e-25 5.34417e-07
17.5744 3.25623e-25 5.27743e-07
17.6296 1.16676e-25 5.21141e-07
17.6851 -2.62215e-25 5.14611e-07
17.7408 -2.97994e-25 5.08152e-07
17.7969 2.02492e-25 5.01762e-07
17.8532 2.93285e-25 4.95441e-07
17.9098 2.27775e-25 4.89186e-07
17.9667 -1.76187e-25 4.82997e-07
18.0239 1.58469e-25 4.76873e-07
18.0815 1.48878e-25 4.70813e-07
18.1393 1.93224e-26 4.64816e-07
18.1975 3.27989e-26 4.5888e-07
18.256 1.36075e-25 4.53004e-07
18.3149 1.11261e-26 4.47188e-07
18.3742 2.27856e-25 4.4143e-07
18.4338 -6.2785e-26 4.35729e-07
18.4938 -3.54542e-25 4.30085e-07
18.5542 9.81583e-26 4.24495e-07
18.615 2.11096e-25 4.18959e-07
18.6762 9.96768e-26 4.13476e-07
18.7379 2.91692e-26 4.08045e-07
18.8 -9.19797e-26 4.02665e-07
18.8625 1.75711e-25 3.97334e-07
18.9255 -1.86538e-25 3.92052e-07
18.9891 -2.19731e-25 3.86817e-07
19.0531 -1.12611e-25 3.81628e-07
19.1177 7.45975e-26 3.76484e-07
19.1828 -1.78179e-27 3.71384e-07
19.2484 8.56538e-27 3.66327e-07
19.3147 2.67397e-25 3.61311e-07
19.3816 -2.7722e-26 3.56336e-07
19.4491 -8.25126e-26 3.514e-07
19.5173 1.12349e-26 3.46501e-07
19.5862 -1.95496e-25 3.41638e-07
19.6558 3.56555e-25 3.3681e-07
19.7262 2.14887e-25 3.32016e-07
19.7974 -4.81648e-27 3.27253e-07
19.8694 1.39533e-25 3.22521e-07
19.9423 1.34456e-25 3.17817e-07
20.0162 6.19685e-27 3.1314e-07
20.091 2.32227e-25 3.08487e-07
20.1669 8.90532e-27 3.03857e-07
20.244 5.2375e-26 2.99248e-07
20.3222 -1.07494e-25 2.94656e-07
20.4016 1.30815e-25 2.90079e-07
20.4825 -3.46083e-26 2.85515e-07
20.5648 7.65035e-29 2.8096e-07
20.6487 1.4328e-25 2.76409e-07
20.7344 2.40521e-26 2.7186e-07
20.8219 5.19322e-26 2.67306e-07
20.9115 -2.40651e-25 2.62743e-07
21.0034 -1.66486e-25 2.58164e-07
21.0979 -7.42937e-27 2.5356e-07
21.1952 -8.07056e-26 2.48923e-07
21.2959 8.69564e-26 2.44239e-07
21.4004 1.10008e-25 2.39493e-07
21.5093 4.78732e-26 2.34665e-07
21.6237 -1.14348e-25 2.29728e-07
21.7448 -6.25331e-26 2.24641e-07
21.8747 5.9216e-27 2.19343e-07
22.0165 2.72814e-26 2.13733e-07
22.1768 1.119e-25 2.07607e-07
22.3723 4.44808e-26 2.00431e-07


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1ClassicOneLoop/vCLAx_FRG.txt <==
-89.4891 6.30963e-07 1.00756e-15
-88.7073 -1.46192e-07 -6.1669e-17
-88.0661 -2.53879e-07 -7.44775e-17
-87.4987 -8.90595e-08 8.80137e-16
-86.9793 3.41947e-07 1.1144e-15
-86.4949 6.4028e-07 1.68526e-15
-86.0373 2.92026e-07 5.88843e-16
-85.6014 1.53171e-08 2.98206e-17
-85.1835 -4.25313e-07 -5.95181e-16
-84.7809 -3.48987e-07 -3.15263e-16
-84.3914 -8.53525e-08 7.97711e-16
-84.0136 3.21198e-07 1.52507e-15
-83.646 6.78477e-07 2.48834e-15
-83.2875 6.21056e-07 1.86109e-15
-82.9374 4.66248e-07 1.34468e-15
-82.5949 -5.53491e-08 -1.42363e-16
-82.2593 -3.3303e-07 -8.08783e-16
-81.93 -5.80058e-07 -1.07212e-15
-81.6066 -4.12832e-07 -4.78398e-16
-81.2887 -8.59678e-08 8.83448e-16
-80.9758 3.47955e-07 1.91681e-15
-80.6678 7.48533e-07 3.13136e-15
-80.3642 8.28028e-07 2.88333e-15
-80.0648 7.74575e-07 2.5641e-15
-79.7693 3.21928e-07 9.56342e-16
-79.4776 -5.26622e-08 -1.58285e-16
-79.1895 -5.45317e-07 -1.38962e-15
-78.9048 -6.84e-07 -1.60456e-15
-78.6232 -6.75879e-07 -1.06613e-15
-78.3448 -3.28734e-07 4.74751e-17
-78.0692 1.42655e-07 1.78439e-15
-77.7964 6.15873e-07 2.89804e-15
-77.5263 1.01301e-06 4.02824e-15
-77.2588 1.06473e-06 3.66794e-15
-76.9937 9.67468e-07 3.17039e-15
-76.731 4.75286e-07 1.41871e-15
-76.4706 2.40021e-08 6.35662e-17
-76.2124 -5.72947e-07 -1.49547e-15
-75.9562 -8.50727e-07 -2.08714e-15
-75.7022 -9.96997e-07 -1.98332e-15
-75.45 -7.47963e-07 -1.07245e-15
-75.1998 -3.16189e-07 6.1644e-16
-74.9514 2.74084e-07 2.15591e-15
-74.7048 8.71516e-07 3.92588e-15
-74.46 1.25167e-06 4.50195e-15
-74.2168 1.4616e-06 4.86275e-15
-73.9752 1.23465e-06 3.71524e-15
-73.7352 8.7602e-07 2.52391e-15
-73.4967 1.72847e-07 4.52502e-16
-73.2597 -4.04648e-07 -1.04208e-15
-73.0242 -1.02807e-06 -2.37555e-15
-72.79 -1.26296e-06 -2.71332e-15
-72.5573 -1.29882e-06 -2.21434e-15
-72.3258 -9.17776e-07 -1.01928e-15
-72.0957 -3.34467e-07 9.36431e-16
-71.8668 3.99778e-07 2.65213e-15
-71.6392 1.13095e-06 4.55988e-15
-71.4127 1.62504e-06 5.27289e-15
-71.1875 1.91477e-06 5.73132e-15
-70.9634 1.72589e-06 4.68091e-15
-70.7404 1.34242e-06 3.48084e-15
-70.5185 5.43477e-07 1.29741e-15
-70.2977 -2.00287e-07 -4.73428e-16
-70.0779 -1.05834e-06 -2.24731e-15
-69.8592 -1.54656e-06 -3.10246e-15
-69.6415 -1.84232e-06 -3.18011e-15
-69.4247 -1.63398e-06 -2.3941e-15
-69.2089 -1.14048e-06 -6.93032e-16
-68.9941 -3.18074e-07 1.15984e-15
-68.7802 6.22171e-07 3.47744e-15
-68.5671 1.49326e-06 4.97135e-15
-68.355 2.20955e-06 6.3516e-15
-68.1437 2.48049e-06 6.27124e-15
-67.9333 2.45415e-06 5.86509e-15
-67.7237 1.86239e-06 4.09466e-15
-67.515 1.10178e-06 2.31853e-15
-67.307 -2.34239e-08 -6.32097e-17
-67.0999 -9.77429e-07 -1.86323e-15
-66.8935 -1.91957e-06 -3.3179e-15
-66.6879 -2.36151e-06 -3.82465e-15
-66.483 -2.49302e-06 -3.38922e-15
-66.2789 -2.0421e-06 -2.21806e-15
-66.0755 -1.2503e-06 -1.35972e-16
-65.8728 -1.2856e-07 1.91812e-15
-65.6708 1.09469e-06 4.36988e-15
-65.4694 2.1845e-06 5.87856e-15
-65.2688 3.05146e-06 7.22335e-15
-65.0688 3.37246e-06 7.07728e-15
-64.8695 3.30777e-06 6.5736e-15
-64.6709 2.57249e-06 4.71286e-15
-64.4728 1.59359e-06 2.79498e-15
-64.2754 1.72633e-07 2.58857e-16
-64.0786 -1.10292e-06 -1.77214e-15
-63.8824 -2.38504e-06 -3.48681e-15
-63.6868 -3.11494e-06 -4.29975e-15
-63.4918 -3.4758e-06 -4.15482e-15
-63.2974 -3.12101e-06 -3.21777e-15
-63.1035 -2.30497e-06 -1.25761e-15
-62.9102 -9.84519e-07 8.45308e-16
-62.7175 5.62014e-07 3.52886e-15
-62.5252 2.11145e-06 5.46668e-15
-62.3336 3.48642e-06 7.38635e-15
-62.1424 4.33035e-06 7.89396e-15
-61.9518 4.70361e-06 8.03415e-15
-61.7617 4.26515e-06 6.67488e-15
-61.5721 3.37786e-06 5.06199e-15
-61.383 1.80117e-06 2.4943e-15
-61.1944 1.41025e-07 1.5252e-16
-61.0063 -1.75617e-06 -2.2409e-15
-60.8187 -3.21375e-06 -3.90215e-15
-60.6316 -4.38175e-06 -4.79604e-15
-60.4449 -4.72597e-06 -4.79665e-15
-60.2587 -4.47435e-06 -3.66452e-15
-60.0729 -3.39399e-06 -2.00556e-15
-59.8876 -1.79902e-06 5.92228e-16
-59.7027 2.06482e-07 2.94078e-15
-59.5183 2.31371e-06 5.66955e-15
-59.3343 4.17563e-06 7.32198e-15
-59.1507 5.64449e-06 8.79973e-15
-58.9676 6.29686e-06 8.73104e-15
-58.7848 6.2851e-06 8.26519e-15
-58.6025 5.25957e-06 6.38159e-15
-58.4206 3.71246e-06 4.32024e-15
-58.2391 1.42903e-06 1.52007e-15
-58.058 -8.56921e-07 -9.5831e-16
-57.8773 -3.27148e-06 -3.25592e-15
-57.697 -5.04698e-06 -4.78644e-15
-57.5171 -6.3301e-06 -5.3852e-15
-57.3375 -6.5525e-06 -5.14378e-15
-57.1583 -5.97271e-06 -3.69196e-15
-56.9795 -4.3812e-06 -1.82324e-15
-56.8011 -2.14955e-06 1.0071e-15
-56.623 5.52564e-07 3.47658e-15
-56.4453 3.35156e-06 6.33533e-15
-56.2679 5.81709e-06 8.04086e-15
-56.0909 7.75429e-06 9.58256e-15
-55.9143 8.66484e-06 9.53386e-15
-55.7379 8.69492e-06 9.08592e-15
-55.562 7.44922e-06 7.18194e-15
-55.3863 5.46929e-06 5.06365e-15
-55.211 2.53313e-06 2.15375e-15
-55.036 -5.20893e-07 -5.04305e-16
-54.8614 -3.79432e-06 -3.0369e-15
-54.687 -6.3783e-06 -4.87053e-15
-54.513 -8.38587e-06 -5.78769e-15
-54.3393 -9.10554e-06 -5.88026e-15
-54.1659 -8.78543e-06 -4.69363e-15
-53.9928 -7.11204e-06 -3.02308e-15
-53.8201 -4.4989e-06 -2.30269e-16
-53.6476 -1.08319e-06 2.32983e-15
-53.4754 2.65694e-06 5.4845e-15
-53.3036 6.24375e-06 7.60206e-15
-53.132 9.33481e-06 9.71944e-15
-52.9607 1.13273e-05 1.02592e-14
-52.7897 1.22257e-05 1.04416e-14
-52.619 1.15206e-05 9.02066e-15
-52.4485 9.68002e-06 7.28025e-15
-52.2784 6.41098e-06 4.46095e-15
-52.1085 2.59634e-06 1.69566e-15
-51.9389 -1.86173e-06 -1.27147e-15
-51.7695 -5.87996e-06 -3.71561e-15
-51.6005 -9.50174e-06 -5.47113e-15
-51.4317 -1.175e-05 -6.43733e-15
-51.2631 -1.27881e-05 -6.14109e-15
-51.0949 -1.20261e-05 -5.19943e-15
-50.9268 -9.85078e-06 -2.9176e-15
-50.7591 -6.20375e-06 -5.56324e-16
-50.5916 -1.6544e-06 2.76765e-15
-50.4243 3.36956e-06 5.37799e-15
-50.2573 8.30405e-06 8.34868e-15
-50.0906 1.24446e-05 9.90413e-15
-49.924 1.54956e-05 1.12968e-14
-49.7578 1.67527e-05 1.09654e-14
-49.5917 1.64105e-05 1.02636e-14
-49.4259 1.39862e-05 8.07313e-15
-49.2604 1.02351e-05 5.68321e-15
-49.0951 4.96957e-06 2.51822e-15
-48.93 -6.29151e-07 -4.28795e-16
-48.7651 -6.55058e-06 -3.21317e-15
-48.6005 -1.1493e-05 -5.37645e-15
-48.4361 -1.54573e-05 -6.55075e-15
-48.2719 -1.73908e-05 -6.97759e-15
-48.1079 -1.75129e-05 -5.97759e-15
-47.9442 -1.5314e-05 -4.5205e-15
-47.7806 -1.13206e-05 -1.6948e-15
-47.6173 -5.67205e-06 9.33034e-16
-47.4542 8.93806e-07 4.47127e-15
-47.2913 7.7071e-06 7.01966e-15
-47.1287 1.40794e-05 9.86725e-15
-46.9662 1.90993e-05 1.11057e-14
-46.8039 2.24529e-05 1.21628e-14
-46.6419 2.33223e-05 1.14249e-14
-46.48 2.20173e-05 1.03518e-14
-46.3184 1.80543e-05 7.83383e-15
-46.1569 1.24194e-05 5.17919e-15
-45.9957 5.0115e-06 1.86629e-15
-45.8346 -2.698e-06 -1.1819e-15
-45.6737 -1.05818e-05 -3.92787e-15
-45.5131 -1.70671e-05 -6.05566e-15
-45.3526 -2.20748e-05 -7.06699e-15
-45.1923 -2.43742e-05 -7.39272e-15
-45.0322 -2.4194e-05 -6.18617e-15
-44.8723 -2.09861e-05 -4.62705e-15
-44.7126 -1.53932e-05 -1.60698e-15
-44.553 -7.66043e-06 1.09517e-15
-44.3937 1.27679e-06 4.79922e-15
-44.2345 1.05389e-05 7.40075e-15
-44.0755 1.92195e-05 1.03939e-14
-43.9167 2.61654e-05 1.16796e-14
-43.758 3.09037e-05 1.28642e-14
-43.5996 3.24225e-05 1.21638e-14
-43.4413 3.10025e-05 1.11757e-14
-43.2831 2.60744e-05 8.65192e-15
-43.1252 1.87616e-05 5.99226e-15
-42.9674 9.00611e-06 2.58487e-15
-42.8098 -1.43168e-06 -5.99007e-16
-42.6523 -1.22833e-05 -3.54889e-15
-42.495 -2.1601e-05 -5.9404e-15
-42.3379 -2.91389e-05 -7.22984e-15
-42.181 -3.33065e-05 -7.88009e-15
-42.0242 -3.42304e-05 -6.92923e-15
-41.8675 -3.1122e-05 -5.6371e-15
-41.7111 -2.46618e-05 -2.7246e-15
-41.5548 -1.50454e-05 -1.07986e-16
-41.3986 -3.41359e-06 3.73571e-15
-41.2426 9.20059e-06 6.50034e-15
-41.0867 2.15558e-05 9.89402e-15
-40.9311 3.21985e-05 1.15566e-14
-40.7755 4.02899e-05 1.33045e-14
-40.6201 4.448e-05 1.30539e-14
-40.4649 4.47831e-05 1.26029e-14
-40.3098 4.03789e-05 1.04015e-14
-40.1548 3.23409e-05 8.04219e-15
-40 2.05416e-05 4.65207e-15
-39.8454 6.96642e-06 1.38878e-15
-39.6909 -7.98065e-06 -1.91897e-15
-39.5365 -2.18819e-05 -4.77425e-15
-39.3823 -3.42128e-05 -6.71177e-15
-39.2282 -4.27865e-05 -8.05698e-15
-39.0742 -4.74398e-05 -7.81967e-15
-38.9204 -4.68343e-05 -7.19095e-15
-38.7668 -4.15044e-05 -4.77182e-15
-38.6132 -3.1313e-05 -2.5149e-15
-38.4598 -1.75158e-05 1.28837e-15
-38.3066 -1.13604e-06 4.16436e-15
-38.1534 1.61831e-05 8.0477e-15
-38.0004 3.26781e-05 1.02757e-14
-37.8476 4.69101e-05 1.29168e-14
-37.6948 5.70174e-05 1.34756e-14
-37.5422 6.24005e-05 1.40247e-14
-37.3898 6.17213e-05 1.25445e-14
-37.2374 5.56491e-05 1.09305e-14
-37.0852 4.37346e-05 7.84861e-15
-36.9331 2.79491e-05 4.7884e-15
-36.7811 8.70234e-06 1.192e-15
-36.6293 -1.11472e-05 -2.09581e-15
-36.4775 -3.07405e-05 -4.87445e-15
-36.3259 -4.70823e-05 -7.13995e-15
-36.1745 -5.94856e-05 -8.02377e-15
-36.0231 -6.56603e-05 -8.45944e-15
-35.8719 -6.56653e-05 -7.03233e-15
-35.7207 -5.85586e-05 -5.5713e-15
-35.5697 -4.54184e-05 -2.23821e-15
-35.4189 -2.68672e-05 4.32684e-16
-35.2681 -4.82956e-06 4.59094e-15
-35.1174 1.88003e-05 7.30369e-15
-34.9669 4.18452e-05 1.09204e-14
-34.8165 6.18382e-05 1.248e-14
-34.6661 7.71719e-05 1.43967e-14
-34.5159 8.56587e-05 1.4044e-14
-34.3659 8.70115e-05 1.37215e-14
-34.2159 8.00144e-05 1.14292e-14
-34.066 6.60844e-05 9.12705e-15
-33.9162 4.5252e-05 5.62293e-15
-33.7666 2.04746e-05 2.28587e-15
-33.617 -7.21858e-06 -1.20566e-15
-33.4676 -3.40306e-05 -4.30852e-15
-33.3183 -5.86084e-05 -6.51166e-15
-33.169 -7.73476e-05 -8.26001e-15
-33.0199 -8.94107e-05 -8.31383e-15
-32.8709 -9.24107e-05 -8.14491e-15
-32.722 -8.66905e-05 -5.91804e-15
-32.5731 -7.1747e-05 -4.02467e-15
-32.4244 -4.93051e-05 -1.70073e-16
-32.2758 -2.08162e-05 2.58607e-15
-32.1273 1.09989e-05 6.85994e-15
-31.9789 4.3294e-05 9.27858e-15
-31.8305 7.32321e-05 1.26316e-14
-31.6823 9.75713e-05 1.36309e-14
-31.5342 0.00011444 1.50573e-14
-31.3862 0.000121288 1.40824e-14
-31.2382 0.000118104 1.32546e-14
-31.0904 0.000103811 1.04949e-14
-30.9426 8.06159e-05 7.85874e-15
-30.795 4.91051e-05 4.19129e-15
-30.6474 1.33424e-05 7.87399e-16
-30.4999 -2.4898e-05 -2.52907e-15
-30.3526 -6.07056e-05 -5.4508e-15
-30.2053 -9.20933e-05 -7.22092e-15
-30.0581 -0.000114661 -8.65468e-15
-29.911 -0.000127314 -8.17342e-15
-29.7639 -0.000127424 -7.71361e-15
-29.617 -0.000115593 -5.01902e-15
-29.4702 -9.1702e-05 -2.9927e-15
-29.3234 -5.82086e-05 1.14044e-15
-29.1767 -1.74534e-05 3.80775e-15
-29.0301 2.68525e-05 8.13231e-15
-28.8836 7.07496e-05 1.02659e-14
-28.7372 0.000110478 1.34872e-14
-28.5909 0.000141809 1.41007e-14
-28.4446 0.000162347 1.53136e-14
-28.2985 0.00016899 1.39783e-14
-28.1524 0.000161829 1.29638e-14
-28.0064 0.000139835 9.97682e-15
-27.8604 0.000105983 7.25444e-15
-27.7146 6.14693e-05 3.54593e-15
-27.5688 1.16249e-05 1.72477e-16
-27.4231 -4.08372e-05 -3.01096e-15
-27.2775 -8.9582e-05 -5.82783e-15
-27.132 -0.000131707 -7.35586e-15
-26.9865 -0.000161637 -8.68354e-15
-26.8412 -0.000177748 -7.93557e-15
-26.6959 -0.000176839 -7.43999e-15
-26.5506 -0.00015961 -4.52508e-15
-26.4055 -0.000126152 -2.57146e-15
-26.2604 -7.96928e-05 1.70323e-15
-26.1154 -2.35013e-05 4.19667e-15
-25.9705 3.74624e-05 8.59254e-15
-25.8256 9.78728e-05 1.04982e-14
-25.6808 0.000152622 1.37601e-14
-25.5361 0.000196106 1.41566e-14
-25.3915 0.000224932 1.54216e-14
-25.2469 0.000235052 1.39358e-14
-25.1024 0.000226287 1.30075e-14
-24.9579 0.000197398 9.96079e-15
-24.8136 0.000151992 7.34935e-15
-24.6693 9.18593e-05 3.66064e-15
-24.525 2.37611e-05 3.83603e-16
-24.3809 -4.83959e-05 -2.73788e-15
-24.2368 -0.000116408 -5.52131e-15
-24.0927 -0.000176004 -6.98785e-15
-23.9488 -0.000219829 -8.38282e-15
-23.8049 -0.000245221 -7.60035e-15
-23.661 -0.000247816 -7.27769e-15
-23.5173 -0.000228043 -4.35145e-15
-23.3736 -0.000185809 -2.64601e-15
-23.2299 -0.000125029 1.64885e-15
-23.0863 -4.9848e-05 3.8777e-15
-22.9428 3.32502e-05 8.34779e-15
-22.7994 0.000117263 1.0037e-14
-22.656 0.000195143 1.34607e-14
-22.5126 0.000259329 1.37345e-14
-22.3693 0.000304678 1.52525e-14
-22.2261 0.000325533 1.37462e-14
-22.083 0.00032076 1.31254e-14
-21.9399 0.000288394 1.01303e-14
-21.7968 0.000232285 7.81126e-15
-21.6538 0.000154642 4.19038e-15
-21.5109 6.37165e-05 1.11066e-15
-21.368 -3.51386e-05 -1.98518e-15
-21.2252 -0.000131325 -4.73048e-15
-21.0825 -0.000218575 -6.24695e-15
-20.9398 -0.000286892 -7.78525e-15
-20.7971 -0.000331771 -7.12055e-15
-20.6545 -0.000346738 -7.09218e-15
-20.512 -0.00033123 -4.30173e-15
-20.3695 -0.000284235 -2.96659e-15
-20.2271 -0.000209995 1.25061e-15
-20.0847 -0.000113242 3.12821e-15
-19.9424 -2.15267e-06 7.65332e-15
-19.8001 0.000114321 9.09464e-15
-19.6579 0.000226487 1.27473e-14
-19.5157 0.000324063 1.29204e-14
-19.3736 0.00039909 1.48303e-14
-19.2315 0.000443286 1.33632e-14
-19.0895 0.00045344 1.32285e-14
-18.9475 0.00042593 1.0353e-14
-18.8056 0.000364028 8.50662e-15
-18.6637 0.000269841 5.00113e-15
-18.5219 0.000152879 2.26473e-15
-18.3801 2.00442e-05 -7.99631e-16
-18.2383 -0.000115197 -3.41988e-15
-18.0967 -0.000243844 -5.0316e-15
-17.955 -0.000352177 -6.69582e-15
-17.8134 -0.000432679 -6.24068e-15
-17.6719 -0.000475385 -6.55602e-15
-17.5304 -0.000477509 -4.02226e-15
-17.3889 -0.000435856 -3.16021e-15
-17.2475 -0.00035412 8.53914e-16
-17.1061 -0.000236881 2.2474e-15
-16.9648 -9.38336e-05 6.72316e-15
-16.8235 6.40812e-05 7.77881e-15
-16.6822 0.000223869 1.16013e-14
-16.541 0.000371689 1.15577e-14
-16.3999 0.000495404 1.38632e-14
-16.2587 0.000582713 1.23568e-14
-16.1177 0.000626638 1.27808e-14
-15.9766 0.000620395 9.99593e-15
-15.8356 0.000565165 8.75932e-15
-15.6947 0.000461851 5.38749e-15
-15.5537 0.000320378 3.17675e-15
-15.4129 0.000148902 1.96961e-16
-15.272 -3.61039e-05 -2.09827e-15
-15.1312 -0.000222223 -3.73955e-15
-14.9905 -0.000390883 -5.34902e-15
-14.8497 -0.000530044 -5.04997e-15
-14.709 -0.000624421 -5.58545e-15
-14.5684 -0.00066711 -3.29309e-15
-14.4277 -0.000650755 -2.8629e-15
-14.2872 -0.000576824 9.10607e-16
-14.1466 -0.000448243 1.76584e-15
-14.0061 -0.000275343 6.10556e-15
-13.8656 -7.05328e-05 6.63658e-15
-13.7252 0.000149603 1.05139e-14
-13.5848 0.000366994 1.00596e-14
-13.4444 0.000563852 1.26532e-14
-13.304 0.000722163 1.09074e-14
-13.1637 0.000828887 1.1837e-14
-13.0234 0.00087188 8.98601e-15
-12.8832 0.00084777 8.39787e-15
-12.743 0.000754273 5.0865e-15
-12.6028 0.000599856 3.54969e-15
-12.4626 0.000392866 6.81133e-16
-12.3225 0.000152113 -1.04673e-15
-12.1824 -0.000106273 -2.60596e-15
-12.0423 -0.000358058 -3.86911e-15
-11.9023 -0.000584993 -3.5779e-15
-11.7623 -0.000764387 -4.05772e-15
-11.6223 -0.000882569 -1.88168e-15
-11.4824 -0.000925268 -1.70217e-15
-11.3424 -0.000888901 1.87369e-15
-11.2026 -0.000772176 2.22064e-15
-11.0627 -0.000583965 6.3473e-15
-10.9228 -0.00033662 6.20858e-15
-10.783 -4.96841e-05 9.9484e-15
-10.6432 0.000254478 8.78796e-15
-10.5035 0.000551264 1.14067e-14
-10.3637 0.000815238 9.0399e-15
-10.224 0.00102456 1.02192e-14
-10.0843 0.00115887 6.93055e-15
-9.94468 0.00120665 6.82872e-15
-9.80504 0.00115933 3.31219e-15
-9.66542 0.00102055 2.45659e-15
-9.52583 0.000796551 -3.9116e-16
-9.38626 0.00050634 -1.34168e-15
-9.24671 0.000169182 -2.71365e-15
-9.10719 -0.000185251 -3.23973e-15
-8.96769 -0.000530989 -2.68976e-15
-8.82821 -0.000836115 -2.62605e-15
-8.68874 -0.00107687 -2.26275e-16
-8.54931 -0.00122874 1.73524e-16
-8.40989 -0.00127883 3.8497e-15
-8.27049 -0.00121786 4.01143e-15
-8.13111 -0.00104931 8.07619e-15
-7.99175 -0.000782513 7.34629e-15
-7.85241 -0.000437592 1.08845e-14
-7.71309 -4.00836e-05 8.81293e-15
-7.57378 0.000378532 1.11809e-14
-7.4345 0.000784209 7.74683e-15
-7.29523 0.00114365 8.76279e-15
-7.15598 0.00142505 4.45828e-15
-7.01674 0.00160414 4.42572e-15
-6.87753 0.0016618 1.5046e-16
-6.73833 0.0015915 -2.97951e-16
-6.59914 0.00139356 -3.49948e-15
-6.45997 0.00108266 -3.68095e-15
-6.32082 0.000679222 -4.95351e-15
-6.18168 0.000215997 -4.4377e-15
-6.04256 -0.000272498 -3.40797e-15
-5.90345 -0.000744657 -2.22358e-15
-5.76435 -0.00116283 8.56806e-16
-5.62527 -0.00148921 2.1877e-15
-5.4862 -0.00169563 6.50341e-15
-5.34715 -0.00176025 7.13635e-15
-5.20811 -0.00167459 1.15724e-14
-5.06908 -0.00144042 1.06546e-14
-4.93006 -0.00107322 1.41582e-14
-4.79105 -0.000598867 1.1189e-14
-4.65206 -5.34049e-05 1.31232e-14
-4.51307 0.000520537 8.21372e-15
-4.3741 0.00107669 8.56265e-15
-4.23513 0.00156888 2.50277e-15
-4.09618 0.00195492 1.85683e-15
-3.95724 0.00220019 -4.05406e-15
-3.8183 0.00228035 -4.74194e-15
-3.67938 0.00218464 -9.06762e-15
-3.54046 0.00191525 -8.8634e-15
-3.40155 0.00149051 -1.04768e-14
-3.26265 0.00093953 -8.87041e-15
-3.12376 0.000305956 -7.34059e-15
-2.98487 -0.000362702 -4.51065e-15
-2.846 -0.00100966 -2.74862e-16
-2.70712 -0.00158417 2.88942e-15
-2.56826 -0.00203333 8.63039e-15
-2.4294 -0.00232037 1.07845e-14
-2.29055 -0.00241293 1.64335e-14
-2.1517 -0.00230183 1.62368e-14
-2.01286 -0.00198626 2.0321e-14
-1.87402 -0.00148982 1.69407e-14
-1.73518 -0.000844879 1.86044e-14
-1.59635 -0.000102156 1.21138e-14
-1.45753 0.000681207 1.14155e-14
-1.31871 0.00144312 2.89479e-15
-1.17989 0.00211743 7.91462e-16
-1.04107 0.00265264 -7.88886e-15
-0.902255 0.00299101 -9.87909e-15
-0.763443 0.00311444 -1.65805e-14
-0.624633 0.00298504 -1.69394e-14
-0.485824 0.00263747 -1.99033e-14
-0.347016 0.00204965 -1.77142e-14
-0.208209 0.00132963 -1.61466e-14
-0.0694031 0.000425186 -1.15198e-14
0.0694031 -2.9572e-05 -6.0908e-15
0.208209 1.69398e-05 -4.02038e-16
0.347016 -1.08929e-05 5.19671e-15
0.485824 7.8477e-06 9.91559e-15
0.624633 -5.79344e-06 1.37135e-14
0.763443 4.30221e-06 1.59639e-14
0.902255 -3.29692e-06 1.6787e-14
1.04107 2.26134e-06 1.58482e-14
1.17989 -1.66483e-06 1.34611e-14
1.31871 8.98174e-07 9.61838e-15
1.45753 -4.43418e-07 4.79031e-15
1.59635 -5.26097e-08 -7.5527e-16
1.73518 5.10519e-07 -6.49744e-15
1.87402 -7.11086e-07 -1.201e-14
2.01286 1.23563e-06 -1.68623e-14
2.1517 -1.1511e-06 -2.06171e-14
2.29055 1.73409e-06 -2.30665e-14
2.4294 -1.4261e-06 -2.38913e-14
2.56826 2.00318e-06 -2.31898e-14
2.70712 -1.57399e-06 -2.08327e-14
2.846 2.05224e-06 -1.72269e-14
2.98487 -1.61712e-06 -1.2432e-14
3.12376 1.90975e-06 -7.0828e-15
3.26265 -1.56401e-06 -1.35532e-15
3.40155 1.62246e-06 4.03034e-15
3.54046 -1.41442e-06 8.89697e-15
3.67938 1.24817e-06 1.26064e-14
3.8183 -1.16737e-06 1.50988e-14
3.95724 8.45269e-07 1.59568e-14
4.09618 -8.29568e-07 1.53112e-14
4.23513 4.62143e-07 1.30453e-14
4.3741 -4.21521e-07 9.48778e-15
4.51307 1.29928e-07 4.81548e-15
4.65206 2.08834e-08 -5.15071e-16
4.79105 -1.39636e-07 -6.11726e-15
4.93006 4.50166e-07 -1.15316e-14
5.06908 -3.50826e-07 -1.62961e-14
5.20811 8.15593e-07 -2.00902e-14
5.34715 -5.16442e-07 -2.25167e-14
5.4862 1.07374e-06 -2.35075e-14
5.62527 -6.4885e-07 -2.28361e-14
5.76435 1.19819e-06 -2.07364e-14
5.90345 -7.52587e-07 -1.7184e-14
6.04256 1.18545e-06 -1.26824e-14
6.18168 -8.21029e-07 -7.37319e-15
6.32082 1.05517e-06 -1.91826e-15
6.45997 -8.38194e-07 3.47481e-15
6.59914 8.44555e-07 8.14088e-15
6.73833 -7.85068e-07 1.19273e-14
6.87753 5.98492e-07 1.43187e-14
7.01674 -6.48237e-07 1.53203e-14
7.15598 3.58398e-07 1.46795e-14
7.29523 -4.27819e-07 1.26029e-14
7.4345 1.52936e-07 9.13756e-15
7.57378 -1.41815e-07 4.6639e-15
7.71309 -6.6889e-09 -5.20049e-16
7.85241 1.74889e-07 -5.95742e-15
7.99175 -1.25708e-07 -1.12106e-14
8.13111 4.76921e-07 -1.58818e-14
8.27049 -2.19694e-07 -1.9536e-14
8.40989 7.18575e-07 -2.1966e-14
8.54931 -3.05609e-07 -2.28636e-14
8.68874 8.64774e-07 -2.22981e-14
8.82821 -3.93125e-07 -2.01597e-14
8.96769 8.99574e-07 -1.68027e-14
9.10719 -4.79169e-07 -1.23114e-14
9.24671 8.29627e-07 -7.25544e-15
9.38626 -5.47613e-07 -1.83859e-15
9.52583 6.81514e-07 3.28766e-15
9.66542 -5.74252e-07 7.9145e-15
9.80504 4.93759e-07 1.14667e-14
9.94468 -5.35472e-07 1.38481e-14
10.0843 3.05945e-07 1.46914e-14
10.224 -4.17719e-07 1.40906e-14
10.3637 1.48273e-07 1.19612e-14
10.5035 -2.24518e-07 8.59442e-15
10.6432 3.46933e-08 4.181e-15
10.783 2.14498e-08 -8.56693e-16
10.9228 -3.83973e-08 -6.13616e-15
11.0627 2.82172e-07 -1.12241e-14
11.2026 -8.77234e-08 -1.56781e-14
11.3424 5.13125e-07 -1.91911e-14
11.4824 -1.34604e-07 -2.13957e-14
11.6223 6.74519e-07 -2.22235e-14
11.7623 -1.95287e-07 -2.14792e-14
11.9023 7.41604e-07 -1.93787e-14
12.0423 -2.7346e-07 -1.59309e-14
12.1824 7.1088e-07 -1.1602e-14
12.3225 -3.57493e-07 -6.56005e-15
12.4626 6.00278e-07 -1.41333e-15
12.6028 -4.23457e-07 3.60982e-15
12.743 4.43272e-07 7.9063e-15
12.8832 -4.42974e-07 1.13116e-14
13.0234 2.7874e-07 1.33738e-14
13.1637 -3.9337e-07 1.40895e-14
13.304 1.39769e-07 1.32596e-14
13.4444 -2.66726e-07 1.10824e-14
13.5848 4.48726e-08 7.63973e-15
13.7252 -7.474e-08 3.29752e-15
13.8656 -5.68418e-09 -1.63533e-15
14.0061 1.52406e-07 -6.7241e-15
14.1466 -2.74376e-08 -1.15464e-14
14.2872 3.7306e-07 -1.57328e-14
14.4277 -4.41198e-08 -1.8884e-14
14.5684 5.44975e-07 -2.08216e-14
14.709 -7.75404e-08 -2.1285e-14
14.8497 6.36752e-07 -2.03642e-14
14.9905 -1.38409e-07 -1.79959e-14
15.1312 6.36293e-07 -1.45376e-14
15.272 -2.21241e-07 -1.01083e-14
15.4129 5.53636e-07 -5.25671e-15
15.5537 -3.05154e-07 -2.01525e-16
15.6947 4.17264e-07 4.45251e-15
15.8356 -3.60381e-07 8.50357e-15
15.9766 2.65061e-07 1.14407e-14
16.1177 -3.58431e-07 1.3189e-14
16.2587 1.32804e-07 1.34562e-14
16.3999 -2.82526e-07 1.23589e-14
16.541 4.38377e-08 9.87731e-15
16.6822 -1.34799e-07 6.31606e-15
16.8235 3.20065e-09 1.90553e-15
16.9648 6.22812e-08 -2.93863e-15
17.1061 -2.00018e-09 -7.82978e-15
17.2475 2.70955e-07 -1.23658e-14
17.3889 3.77463e-09 -1.61358e-14
17.5304 4.48246e-07 -1.88844e-14
17.6719 -5.3753e-09 -2.03023e-14
17.8134 5.58e-07 -2.03788e-14
17.955 -4.63698e-08 -1.89864e-14
18.0967 5.81092e-07 -1.63876e-14
18.2383 -1.2001e-07 -1.26481e-14
18.3801 5.2057e-07 -8.25081e-15
18.5219 -2.09615e-07 -3.39251e-15
18.6637 4.00073e-07 1.33926e-15
18.8056 -2.86003e-07 5.72661e-15
18.9475 2.5604e-07 9.22654e-15
19.0895 -3.17248e-07 1.17152e-14
19.2315 1.26209e-07 1.28303e-14
19.3736 -2.79989e-07 1.26252e-14
19.5157 3.81481e-08 1.09965e-14
19.6579 -1.68478e-07 8.1927e-15
19.8001 1.50296e-09 4.37098e-15
19.9424 1.76465e-09 -8.06363e-17
20.0847 6.45431e-09 -4.81873e-15
20.2271 1.97112e-07 -9.42981e-15
20.3695 2.87868e-08 -1.3507e-14
20.512 3.74959e-07 -1.67465e-14
20.6545 3.97803e-08 -1.88087e-14
20.7971 4.96009e-07 -1.9611e-14
20.9398 1.75096e-08 -1.89762e-14
21.0825 5.35797e-07 -1.70931e-14
21.2252 -4.43462e-08 -1.39779e-14
21.368 4.91713e-07 -1.00589e-14
21.5109 -1.33267e-07 -5.50262e-15
21.6538 3.83249e-07 -8.75026e-16
21.7968 -2.2144e-07 3.60723e-15
21.9399 2.45351e-07 7.38464e-15
22.083 -2.74998e-07 1.03093e-14
22.2261 1.17065e-07 1.19702e-14
22.3693 -2.65892e-07 1.23806e-14
22.5126 2.91987e-08 1.13735e-14
22.656 -1.82366e-07 9.15738e-15
22.7994 -4.9109e-09 5.83026e-15
22.9428 -3.43948e-08 1.75554e-15
23.0863 7.48366e-09 -2.76266e-15
23.2299 1.47926e-07 -7.30996e-15
23.3736 4.25371e-08 -1.14912e-14
23.5173 3.22702e-07 -1.49751e-14
23.661 6.94834e-08 -1.7408e-14
23.8049 4.48679e-07 -1.86613e-14
23.9488 6.26193e-08 -1.85276e-14
24.0927 4.97751e-07 -1.7145e-14
24.2368 1.14206e-08 -1.44954e-14
24.3809 4.63429e-07 -1.09677e-14
24.525 -7.47767e-08 -6.70244e-15
24.6693 3.62419e-07 -2.24818e-15
24.8136 -1.69261e-07 2.18867e-15
24.9579 2.28775e-07 6.04095e-15
25.1024 -2.36863e-07 9.15382e-15
25.2469 1.02539e-07 1.10877e-14
25.3915 -2.46319e-07 1.18378e-14
25.5361 1.66965e-08 1.11974e-14
25.6808 -1.81843e-07 9.35492e-15
25.8256 -1.31811e-08 6.36922e-15
25.9705 -4.98416e-08 2.58988e-15
26.1154 6.89506e-09 -1.70719e-15
26.2604 1.21706e-07 -6.10996e-15
26.4055 5.27381e-08 -1.02355e-14
26.5506 2.91191e-07 -1.37432e-14
26.6959 9.17389e-08 -1.62756e-14
26.8412 4.16127e-07 -1.76872e-14
26.9865 9.55352e-08 -1.77558e-14
27.132 4.66482e-07 -1.66011e-14
27.2775 5.11169e-08 -1.4186e-14
27.4231 4.34085e-07 -1.08862e-14
27.5688 -3.36074e-08 -6.82403e-15
27.7146 3.34902e-07 -2.54315e-15
27.8604 -1.3186e-07 1.76322e-15
28.0064 2.03339e-07 5.52382e-15
28.1524 -2.07074e-07 8.59242e-15
28.2985 8.05005e-08 1.05186e-14
28.4446 -2.2592e-07 1.13034e-14
28.5909 4.01987e-10 1.07265e-14
28.7372 -1.70735e-07 8.97983e-15
28.8836 -2.1106e-08 6.10948e-15
29.0301 -4.68994e-08 2.46658e-15
29.1767 9.1287e-09 -1.68293e-15
29.3234 1.17572e-07 -5.92835e-15
29.4702 6.51387e-08 -9.89424e-15
29.617 2.80324e-07 -1.32459e-14
29.7639 1.12245e-07 -1.56315e-14
29.911 3.98114e-07 -1.69167e-14
30.0581 1.20578e-07 -1.68831e-14
30.2053 4.4088e-07 -1.56666e-14
30.3526 7.68406e-08 -1.32294e-14
30.4999 4.01519e-07 -9.96427e-15
30.6474 -9.98176e-09 -5.98665e-15
30.795 2.97953e-07 -1.85262e-15
30.9426 -1.11147e-07 2.26089e-15
31.0904 1.66676e-07 5.7788e-15
31.2382 -1.88169e-07 8.58051e-15
31.3862 5.00001e-08 1.02231e-14
31.5342 -2.0683e-07 1.07379e-14
31.6823 -1.85391e-08 9.9209e-15
31.8305 -1.50193e-07 7.9928e-15
31.9789 -2.54629e-08 5.01714e-15
32.1273 -2.58437e-08 1.3628e-15
32.2758 1.87175e-08 -2.69389e-15
32.4244 1.35423e-07 -6.74443e-15
32.5731 8.43296e-08 -1.04156e-14
32.722 2.89231e-07 -1.33988e-14
32.8709 1.34394e-07 -1.53579e-14
33.0199 3.92322e-07 -1.62052e-14
33.169 1.39186e-07 -1.57452e-14
33.3183 4.1717e-07 -1.4169e-14
33.4676 8.81405e-08 -1.14589e-14
33.617 3.61292e-07 -8.05574e-15
33.7666 -5.3806e-09 -4.0787e-15
33.9162 2.47836e-07 -1.10502e-16
34.066 -1.08359e-07 3.69331e-15
34.2159 1.17166e-07 6.76251e-15
34.3659 -1.80044e-07 9.02172e-15
34.5159 1.23796e-08 1.0062e-14
34.6661 -1.87244e-07 9.97483e-15
34.8165 -3.60006e-08 8.60683e-15
34.9669 -1.17367e-07 6.23411e-15
35.1174 -2.05932e-08 2.96963e-15
35.2681 1.57362e-08 -7.89087e-16
35.4189 4.09338e-08 -4.73608e-15
35.5697 1.75495e-07 -8.47675e-15
35.7207 1.13355e-07 -1.16392e-14
35.8719 3.14794e-07 -1.39742e-14
36.0231 1.5803e-07 -1.51763e-14
36.1745 3.9231e-07 -1.52503e-14
36.3259 1.48409e-07 -1.40459e-14
36.4775 3.87069e-07 -1.18543e-14
36.6293 8.09994e-08 -8.69348e-15
36.7811 3.05816e-07 -5.08253e-15
36.9331 -2.24752e-08 -1.14421e-15
37.0852 1.80358e-07 2.50803e-15
37.2374 -1.22755e-07 5.75813e-15
37.3898 5.57598e-08 8.06196e-15
37.5422 -1.77839e-07 9.42224e-15
37.6948 -2.63169e-08 9.50314e-15
37.8476 -1.5938e-07 8.48907e-15
38.0004 -4.28877e-08 6.32044e-15
38.1534 -6.44204e-08 3.34671e-15
38.3066 2.2409e-09 -2.38765e-16
38.4598 8.21936e-08 -4.01709e-15
38.6132 8.06732e-08 -7.64392e-15
38.7668 2.35908e-07 -1.07736e-14
38.9204 1.51182e-07 -1.30492e-14
39.0742 3.48259e-07 -1.4336e-14
39.2282 1.76553e-07 -1.43856e-14
39.3823 3.84533e-07 -1.33536e-14
39.5365 1.38995e-07 -1.11577e-14
39.6909 3.3656e-07 -8.23201e-15
39.8454 4.80025e-08 -4.63581e-15
40 2.25669e-07 -9.77276e-16
40.1548 -6.25979e-08 2.63604e-15
40.3098 9.44913e-08 5.58384e-15
40.4649 -1.47515e-07 7.82897e-15
40.6201 -9.36919e-09 8.90427e-15
40.7755 -1.67923e-07 8.9339e-15
40.9311 -5.15614e-08 7.71395e-15
41.0867 -1.07457e-07 5.54918e-15
41.2426 -2.39979e-08 2.5189e-15
41.3986 2.01584e-08 -9.59835e-16
41.5548 5.25328e-08 -4.59733e-15
41.7111 1.75139e-07 -7.99883e-15
41.8675 1.37314e-07 -1.07971e-14
42.0242 3.06072e-07 -1.27714e-14
42.181 1.86772e-07 -1.3615e-14
42.3379 3.69312e-07 -1.3391e-14
42.495 1.72891e-07 -1.19418e-14
42.6523 3.45758e-07 -9.63575e-15
42.8098 9.54924e-08 -6.46969e-15
42.9674 2.48267e-07 -3.03777e-15
43.1252 -1.67953e-08 5.83448e-16
43.2831 1.16572e-07 3.73124e-15
43.4413 -1.1758e-07 6.36705e-15
43.5996 1.49488e-09 7.93888e-15
43.758 -1.61539e-07 8.55114e-15
43.9167 -5.53207e-08 7.90117e-15
44.0755 -1.2349e-07 6.27581e-15
44.2345 -3.80104e-08 3.67108e-15
44.3937 -9.82216e-09 5.04666e-16
44.553 3.74486e-08 -2.98095e-15
44.7126 1.42708e-07 -6.36721e-15
44.8723 1.30371e-07 -9.2924e-15
45.0322 2.80717e-07 -1.14974e-14
45.1923 1.92946e-07 -1.2648e-14
45.3526 3.55168e-07 -1.27714e-14
45.5131 1.91065e-07 -1.16659e-14
45.6737 3.41082e-07 -9.68317e-15
45.8346 1.19659e-07 -6.77599e-15
45.9957 2.47767e-07 -3.54943e-15
46.1569 5.83528e-09 -4.47896e-17
46.3184 1.15076e-07 3.03908e-15
46.48 -1.0186e-07 5.68992e-15
46.6419 -3.05219e-09 7.30711e-15
46.8039 -1.53875e-07 8.01692e-15
46.9662 -6.10792e-08 7.47067e-15
47.1287 -1.21287e-07 5.97614e-15
47.2913 -4.09347e-08 3.49788e-15
47.4542 -9.32158e-09 4.72081e-16
47.6173 4.05553e-08 -2.87254e-15
47.7806 1.43372e-07 -6.10857e-15
47.9442 1.39327e-07 -8.87426e-15
48.1079 2.79886e-07 -1.09204e-14
48.2719 2.03799e-07 -1.19055e-14
48.4361 3.48553e-07 -1.18897e-14
48.6005 1.98261e-07 -1.066e-14
48.7651 3.24831e-07 -8.61933e-15
48.93 1.19654e-07 -5.70158e-15
49.0951 2.21985e-07 -2.56677e-15
49.2604 4.20252e-11 7.76837e-16
49.4259 8.5569e-08 3.59073e-15
49.5917 -1.06781e-07 5.91437e-15
49.7578 -2.62695e-08 7.13599e-15
49.924 -1.49086e-07 7.44761e-15
50.0906 -6.82821e-08 6.51966e-15
50.2573 -1.00989e-07 4.72256e-15
50.4243 -2.81362e-08 2.05739e-15
50.5916 2.45569e-08 -1.00584e-15
50.7591 6.81997e-08 -4.20494e-15
50.9268 1.79915e-07 -7.13108e-15
51.0949 1.68518e-07 -9.40973e-15
51.2631 3.02795e-07 -1.08711e-14
51.4317 2.18796e-07 -1.11845e-14
51.6005 3.43615e-07 -1.05353e-14
51.7695 1.89014e-07 -8.72951e-15
51.9389 2.87883e-07 -6.30436e-15
52.1085 8.83257e-08 -3.19369e-15
52.2784 1.63136e-07 -1.55048e-16
52.4485 -3.79378e-08 2.84711e-15
52.619 2.67086e-08 5.04881e-15
52.7897 -1.28691e-07 6.58231e-15
52.9607 -6.05219e-08 6.89044e-15
53.132 -1.35917e-07 6.28249e-15
53.3036 -6.24878e-08 4.53832e-15
53.4754 -4.84433e-08 2.12119e-15
53.6476 1.50161e-08 -8.51847e-16
53.8201 1.00973e-07 -3.89658e-15
53.9928 1.27089e-07 -6.67689e-15
54.1659 2.49372e-07 -8.88098e-15
54.3393 2.11572e-07 -1.01261e-14
54.513 3.32382e-07 -1.04409e-14
54.687 2.19936e-07 -9.53737e-15
54.8614 3.14715e-07 -7.84423e-15
55.036 1.42297e-07 -5.21249e-15
55.211 2.07543e-07 -2.3842e-15
55.3863 1.38724e-08 7.16354e-16
55.562 6.37284e-08 3.24231e-15
55.7379 -1.01149e-07 5.32469e-15
55.9143 -4.75406e-08 6.25928e-15
56.0909 -1.41174e-07 6.34063e-15
56.2679 -7.48094e-08 5.19329e-15
56.4453 -7.89144e-08 3.28556e-15
56.623 -1.02472e-08 6.22255e-16
56.8011 6.29588e-08 -2.27083e-15
56.9795 1.06091e-07 -5.10146e-15
57.1583 2.21013e-07 -7.49e-15
57.3375 2.06634e-07 -9.03597e-15
57.5171 3.21583e-07 -9.70483e-15
57.697 2.31678e-07 -9.15657e-15
57.8773 3.17821e-07 -7.79442e-15
58.058 1.61819e-07 -5.41203e-15
58.2391 2.14281e-07 -2.7785e-15
58.4206 3.00779e-08 2.30089e-16
58.6025 6.55423e-08 2.69829e-15
58.7848 -9.37501e-08 4.79865e-15
58.9676 -5.15187e-08 5.74779e-15
59.1507 -1.39512e-07 5.88423e-15
59.3343 -7.8151e-08 4.77441e-15
59.5183 -7.51851e-08 2.93364e-15
59.7027 -5.55199e-09 3.449e-16
59.8876 7.35236e-08 -2.43202e-15
60.0729 1.19673e-07 -5.09703e-15
60.2587 2.34316e-07 -7.27543e-15
60.4449 2.20638e-07 -8.54763e-15
60.6316 3.25741e-07 -8.94027e-15
60.8187 2.33296e-07 -8.09553e-15
61.0063 3.01492e-07 -6.52525e-15
61.1944 1.44058e-07 -4.00057e-15
61.383 1.77028e-07 -1.40774e-15
61.5721 5.1714e-11 1.42457e-15
61.7617 2.24527e-08 3.50734e-15
61.9518 -1.15492e-07 5.10031e-15
62.1424 -7.60494e-08 5.42597e-15
62.3336 -1.30476e-07 4.93563e-15
62.5252 -6.55294e-08 3.27684e-15
62.7175 -2.73918e-08 1.05291e-15
62.9102 4.20427e-08 -1.64193e-15
63.1035 1.43079e-07 -4.25162e-15
63.2974 1.75535e-07 -6.39391e-15
63.4918 2.8844e-07 -7.83266e-15
63.6868 2.46519e-07 -8.12811e-15
63.8824 3.27449e-07 -7.56153e-15
64.0786 2.03813e-07 -5.79656e-15
64.2754 2.39282e-07 -3.62699e-15
64.4728 6.77196e-08 -8.22618e-16
64.6709 7.82638e-08 1.54441e-15
64.8695 -7.89112e-08 3.73188e-15
65.0688 -5.72608e-08 4.75315e-15
65.2688 -1.402e-07 5.04254e-15
65.4694 -8.52451e-08 4.01641e-15
65.6708 -6.85608e-08 2.30546e-15
65.8728 7.2346e-09 -1.53546e-16
66.0755 1.01073e-07 -2.71137e-15
66.2789 1.53468e-07 -5.03202e-15
66.483 2.68715e-07 -6.75769e-15
66.6879 2.48811e-07 -7.41157e-15
66.8935 3.31031e-07 -7.19488e-15
67.0999 2.20473e-07 -5.70778e-15
67.307 2.49455e-07 -3.75541e-15
67.515 8.00109e-08 -1.05492e-15
67.7237 7.89623e-08 1.22842e-15
67.9333 -7.92274e-08 3.39853e-15
68.1437 -6.54733e-08 4.35758e-15
68.355 -1.42703e-07 4.60354e-15
68.5671 -8.6346e-08 3.49329e-15
68.7802 -5.54554e-08 1.73794e-15
68.9941 2.64589e-08 -7.10436e-16
69.2089 1.33378e-07 -3.1541e-15
69.4247 1.84557e-07 -5.20327e-15
69.6415 2.98417e-07 -6.55247e-15
69.8592 2.62201e-07 -6.68769e-15
70.0779 3.24739e-07 -5.98775e-15
70.2977 1.90428e-07 -4.04553e-15
70.5185 1.9399e-07 -1.9011e-15
70.7404 1.52912e-08 7.55714e-16
70.9634 3.89878e-09 2.60606e-15
71.1875 -1.29158e-07 4.06462e-15
71.4127 -1.00857e-07 4.07715e-15
71.6392 -1.21087e-07 3.32467e-15
71.8668 -4.06996e-08 1.39815e-15
72.0957 4.83938e-08 -8.65971e-16
72.3258 1.30309e-07 -3.23411e-15
72.5573 2.57078e-07 -5.12265e-15
72.79 2.61325e-07 -5.98709e-15
73.0242 3.4164e-07 -5.95183e-15
73.2597 2.28122e-07 -4.52485e-15
73.4967 2.32472e-07 -2.67628e-15
73.7352 4.6266e-08 -5.93345e-17
73.9752 2.12958e-08 1.87586e-15
74.2168 -1.28536e-07 3.54883e-15
74.46 -1.07909e-07 3.71286e-15
74.7048 -1.29378e-07 3.10424e-15
74.9514 -4.00827e-08 1.22205e-15
75.1998 6.50327e-08 -9.81027e-16
75.45 1.56511e-07 -3.23272e-15
75.7022 2.92017e-07 -4.89369e-15
75.9562 2.80852e-07 -5.35959e-15
76.2124 3.42388e-07 -4.89712e-15
76.4706 1.90524e-07 -3.02527e-15
76.731 1.647e-07 -1.01188e-15
76.9937 -4.00127e-08 1.478e-15
77.2588 -6.46066e-08 2.80446e-15
77.5263 -1.69757e-07 3.53129e-15
77.7964 -1.05277e-07 2.5803e-15
78.0692 -3.60005e-08 9.63575e-16
78.3448 8.60973e-08 -1.36657e-15
78.6232 2.45106e-07 -3.39401e-15
78.9048 2.81072e-07 -4.50709e-15
79.1895 3.69869e-07 -4.58746e-15
79.4776 2.21763e-07 -3.09139e-15
79.7693 1.87335e-07 -1.2453e-15
80.0648 -4.94986e-08 1.23184e-15
80.3642 -8.50568e-08 2.47226e-15
80.6678 -1.87484e-07 3.04853e-15
80.9758 -9.29839e-08 1.81027e-15
81.2887 3.31918e-08 4.42453e-18
81.6066 1.75789e-07 -2.19107e-15
81.93 3.55317e-07 -3.6483e-15
82.2593 3.06543e-07 -3.65622e-15
82.5949 3.19078e-07 -2.62181e-15
82.9374 4.01923e-08 -2.82676e-16
83.2875 -3.63691e-08 1.34929e-15
83.646 -2.18956e-07 2.55637e-15
84.0136 -1.17874e-07 1.67484e-15
84.3914 4.68028e-08 1.30841e-16
84.7809 2.29604e-07 -1.90152e-15
85.1835 4.36523e-07 -2.85658e-15
85.6014 2.46765e-07 -2.08902e-15
86.0373 1.56858e-07 -5.72277e-16
86.4949 -2.28028e-07 1.43627e-15
86.9793 -1.5888e-07 1.33839e-15
87.4987 6.93192e-08 4.72093e-16
88.0661 3.05769e-07 -1.25501e-15
88.7073 4.85861e-07 -1.29263e-15
89.4891 -3.34119e-07 3.3254e-16


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1Quantum/DeltaGammaFX_0_FRG.txt <==
9.995 -0.0126304 -0.0126069
9.99 -0.09174 -0.0915137
9.985 -0.154737 -0.154358
9.98 -0.1931 -0.19263
9.975 -0.206771 -0.206269
9.97 -0.201438 -0.200949
9.965 -0.184384 -0.183935
9.96 -0.161716 -0.161321
9.955 -0.1375 -0.137164
9.95 -0.113999 -0.113718
9.945 -0.092224 -0.0919957
9.94 -0.0724462 -0.0722654
9.935 -0.0545359 -0.0543984
9.93 -0.0381724 -0.0380746
9.925 -0.022955 -0.0228941
9.92 -0.00845716 -0.00843146
9.915 0.00575055 0.00574175
9.91 0.0200934 0.0200498
9.905 0.0349901 0.0349104
9.9 0.0508474 0.0507292
9.895 0.0680415 0.0678816
9.89 0.0868753 0.0866697
9.885 0.107493 0.107237
9.88 0.129725 0.129415
9.875 0.15284 0.152474
9.87 0.175187 0.174766
9.865 0.193763 0.193297
9.86 0.203906 0.203415
9.855 0.199507 0.199025
9.85 0.174339 0.173916
9.845 0.124848 0.124543
9.84 0.0536237 0.0534855
9.835 -0.0288902 -0.0288349
9.83 -0.107052 -0.106813
9.825 -0.166577 -0.166197
9.82 -0.200464 -0.200002
9.815 -0.210071 -0.209584
9.81 -0.201793 -0.201323
9.805 -0.18295 -0.182521
9.8 -0.159368 -0.158993
9.795 -0.134786 -0.134469
9.79 -0.11121 -0.110948
9.785 -0.0894859 -0.0892762
9.78 -0.0697865 -0.069624
9.775 -0.051929 -0.0518096
9.77 -0.0355648 -0.0354851
9.765 -0.0202785 -0.020236
9.76 -0.00563493 -0.00562832
9.755 0.00880155 0.00877273
9.75 0.0234618 0.0233969
9.745 0.0387691 0.0386666
9.74 0.0551317 0.0549892
9.735 0.0729203 0.0727344
9.73 0.0924163 0.0921832
9.725 0.113714 0.11343
9.72 0.136545 0.136207
9.715 0.160006 0.159613
9.71 0.182168 0.181725
9.705 0.199658 0.199177
9.7 0.207402 0.20691
9.695 0.199036 0.198571
9.69 0.16854 0.168157
9.685 0.113323 0.113082
9.68 0.0376063 0.0375543
9.675 -0.0465769 -0.0464207
9.67 -0.123048 -0.122704
9.665 -0.178439 -0.177963
9.66 -0.207456 -0.206912
9.655 -0.212864 -0.212313
9.65 -0.201656 -0.201138
9.645 -0.181093 -0.180631
9.64 -0.156668 -0.15627
9.635 -0.131776 -0.131442
9.63 -0.108163 -0.10789
9.625 -0.0865135 -0.0862948
9.62 -0.0669044 -0.0667345
9.615 -0.0491025 -0.0489765
9.61 -0.0327327 -0.0326467
9.605 -0.0173655 -0.0173168
9.6 -0.00255758 -0.0025447
9.595 0.0121331 0.0121105
9.59 0.0271427 0.0270839
9.585 0.0428987 0.0428016
9.58 0.059809 0.0596707
9.575 0.0782346 0.0780507
9.57 0.0984282 0.0981936
9.565 0.12042 0.120129
9.56 0.14382 0.143468
9.555 0.167517 0.1671
9.55 0.189266 0.188787
9.545 0.205278 0.204746
9.54 0.210063 0.209503
9.535 0.197069 0.196523
9.53 0.160669 0.160194
9.525 0.0994914 0.0991547
9.52 0.0195809 0.0194352
9.515 -0.0654933 -0.0654274
9.51 -0.139334 -0.139078
9.505 -0.189857 -0.189464
9.5 -0.21363 -0.213165
9.495 -0.214771 -0.21429
9.49 -0.200724 -0.200265
9.485 -0.178576 -0.178163
9.48 -0.153432 -0.153073
9.475 -0.128324 -0.128022
9.47 -0.104742 -0.104494
9.465 -0.0832102 -0.0830137
9.46 -0.0637175 -0.0635678
9.455 -0.0459831 -0.0458767
9.45 -0.0296078 -0.0295419
9.445 -0.0141493 -0.014122
9.44 0.000843408 0.000832951
9.435 0.0158185 0.0157702
9.43 0.0312174 0.0311302
9.425 0.0474709 0.0473428
9.42 0.0649854 0.0648135
9.415 0.0841076 0.0838886
9.41 0.105053 0.104783
9.405 0.127773 0.127449
9.4 0.15173 0.151351
9.395 0.175566 0.175136
9.39 0.196673 0.196202
9.385 0.210803 0.210315
9.38 0.21205 0.211581
9.375 0.193757 0.193361
9.37 0.15089 0.15063
9.365 0.08356 0.0834912
9.36 -0.000207368 -5.61127e-05
9.355 -0.0854176 -0.085059
9.35 -0.155796 -0.155281
9.345 -0.200867 -0.200266
9.34 -0.219159 -0.21854
9.335 -0.216041 -0.215452
9.33 -0.199263 -0.198733
9.325 -0.175649 -0.17519
9.32 -0.149878 -0.149491
9.315 -0.124615 -0.124296
9.31 -0.101099 -0.10084
9.305 -0.0797018 -0.0794977
9.3 -0.0603287 -0.0601727
9.295 -0.042655 -0.0425422
9.29 -0.0262591 -0.0261859
9.285 -0.0106871 -0.0106508
9.28 0.00451994 0.00452027
9.275 0.0198159 0.0197802
9.27 0.0356473 0.0355742
9.265 0.052447 0.0523339
9.26 0.0706163 0.0704594
9.255 0.0904818 0.0902762
9.25 0.11221 0.111949
9.245 0.13565 0.135329
9.24 0.160087 0.1597
9.235 0.183871 0.183415
9.23 0.203979 0.203459
9.225 0.215676 0.215105
9.22 0.212665 0.212074
9.215 0.188336 0.187772
9.21 0.138522 0.138046
9.205 0.0651056 0.0647799
9.2 -0.0218095 -0.0219394
9.195 -0.106053 -0.105976
9.19 -0.171941 -0.171688
9.185 -0.210947 -0.210571
9.18 -0.223593 -0.223157
9.175 -0.216323 -0.215876
9.17 -0.197012 -0.196589
9.165 -0.172118 -0.171738
9.16 -0.145859 -0.145531
9.155 -0.120535 -0.120259
9.15 -0.0971415 -0.0969179
9.145 -0.0759114 -0.0757366
9.14 -0.0566718 -0.0565426
9.135 -0.0390592 -0.0389726
9.13 -0.022632 -0.0225861
9.125 -0.00692562 -0.006919
9.12 0.00852577 0.00849341
9.115 0.024182 0.0241101
9.11 0.0404941 0.0403812
9.105 0.0578957 0.0577395
9.1 0.0767797 0.0765773
9.095 0.0974452 0.0971936
9.09 0.119995 0.119691
9.085 0.144156 0.143799
9.08 0.168995 0.168588
9.075 0.192524 0.192074
9.07 0.211254 0.21078
9.065 0.219936 0.21947
9.06 0.211939 0.211528
9.055 0.18088 0.180583
9.05 0.123746 0.123626
9.045 0.0444646 0.0445628
9.04 -0.044777 -0.0444534
9.035 -0.126971 -0.126459
9.03 -0.187494 -0.186862
9.025 -0.220026 -0.21935
9.02 -0.227019 -0.226361
9.015 -0.215787 -0.215187
9.01 -0.194165 -0.193641
9.005 -0.168166 -0.167722
9 -0.141535 -0.141169
8.995 -0.116216 -0.11592
8.99 -0.0929798 -0.0927442
8.985 -0.0719273 -0.0717454
8.98 -0.0528172 -0.0526828
8.975 -0.0352507 -0.035159
8.97 -0.0187688 -0.0187164
8.965 -0.00289707 -0.00288205
8.96 0.0128371 0.0128151
8.955 0.0288989 0.028839
8.95 0.0457429 0.0456427
8.945 0.0638012 0.063657
8.94 0.0834527 0.0832593
8.935 0.104959 0.10471
8.93 0.12834 0.128028
8.925 0.153171 0.152787
8.92 0.178257 0.177796
8.915 0.201216 0.200676
8.91 0.218048 0.217435
8.905 0.222989 0.222324
8.9 0.209175 0.208497
8.895 0.170701 0.170071
8.89 0.106054 0.105546
8.885 0.0214382 0.0211196
8.88 -0.068983 -0.0690737
8.875 -0.14784 -0.147709
8.87 -0.202082 -0.201777
8.865 -0.227791 -0.227378
8.86 -0.229208 -0.22875
8.855 -0.214269 -0.213815
8.85 -0.190597 -0.190176
8.845 -0.163693 -0.163321
8.84 -0.136824 -0.136505
8.835 -0.111589 -0.111325
8.83 -0.0885508 -0.0883392
8.825 -0.0676926 -0.0675304
8.82 -0.0487116 -0.0485958
8.815 -0.0311784 -0.0311066
8.81 -0.0146184 -0.0145889
8.805 0.00145157 0.00143952
8.8 0.0175105 0.0174568
8.795 0.034029 0.0339327
8.79 0.0514642 0.0513236
8.785 0.070244 0.0700567
8.78 0.0907277 0.0904909
8.775 0.113127 0.112838
8.77 0.137361 0.137019
8.765 0.162815 0.162422
8.76 0.187989 0.187553
8.755 0.210052 0.209588
8.75 0.224446 0.223986
8.745 0.224912 0.2245
8.74 0.20449 0.204186
8.735 0.158028 0.157896
8.73 0.0858504 0.0859421
8.725 -0.00340413 -0.00307385
8.72 -0.0938197 -0.0932811
8.715 -0.168188 -0.167509
8.71 -0.215478 -0.214739
8.705 -0.234244 -0.233516
8.7 -0.230304 -0.229633
8.695 -0.211971 -0.211382
8.69 -0.186516 -0.186016
8.685 -0.158889 -0.158474
8.68 -0.131886 -0.131548
8.675 -0.106788 -0.106518
8.67 -0.0839657 -0.0837541
8.665 -0.0632977 -0.0631378
8.66 -0.0444277 -0.0443134
8.655 -0.0268997 -0.0268266
8.65 -0.0102254 -0.0101909
8.645 0.00608635 0.00608343
8.64 0.0225207 0.0224801
8.635 0.039553 0.0394729
8.63 0.057641 0.0575183
8.625 0.077204 0.0770337
8.62 0.0985727 0.0983486
8.615 0.121893 0.121607
8.61 0.146954 0.146598
8.605 0.172913 0.172479
8.6 0.197906 0.197388
8.595 0.218594 0.217992
8.59 0.229837 0.229162
8.585 0.224936 0.224217
8.58 0.197047 0.196332
8.575 0.142131 0.14149
8.57 0.0626991 0.0622075
8.565 -0.0301101 -0.0303914
8.56 -0.119022 -0.119069
8.555 -0.187632 -0.187467
8.55 -0.227342 -0.227021
8.545 -0.239148 -0.238739
8.54 -0.230156 -0.229716
8.535 -0.20879 -0.208363
8.53 -0.181843 -0.181452
8.525 -0.153686 -0.153343
8.52 -0.126662 -0.126373
8.515 -0.101758 -0.101522
8.51 -0.0791734 -0.0789884
8.505 -0.0586955 -0.0585591
8.5 -0.0399215 -0.0398313
8.495 -0.0223727 -0.0223269
8.49 -0.00554915 -0.00554664
8.485 0.011048 0.0110074
8.48 0.0279097 0.0278254
8.475 0.0455151 0.0453857
8.47 0.0643209 0.0641444
8.465 0.0847325 0.0845065
8.46 0.107042 0.106764
8.455 0.131311 0.13098
8.45 0.157168 0.156786
8.445 0.183496 0.183068
8.44 0.208011 0.207551
8.435 0.22681 0.226344
8.43 0.234163 0.23373
8.425 0.223031 0.222686
8.42 0.186938 0.186745
8.415 0.123329 0.123349
8.41 0.0371926 0.0374602
8.405 -0.0579123 -0.057406
8.4 -0.143865 -0.143175
8.395 -0.205684 -0.204892
8.39 -0.237478 -0.236669
8.385 -0.242522 -0.241761
8.38 -0.228887 -0.22821
8.375 -0.204879 -0.2043
8.37 -0.17672 -0.176238
8.365 -0.148205 -0.147813
8.36 -0.121251 -0.120937
8.355 -0.0965789 -0.0963322
8.35 -0.0742364 -0.0740479
8.345 -0.0539332 -0.0537954
8.34 -0.0352272 -0.0351344
8.335 -0.0176201 -0.0175685
8.33 -0.000601841 -0.000589533
8.325 0.0163333 0.0163067
8.32 0.0336815 0.0336147
8.315 0.0519244 0.0518144
8.31 0.0715139 0.071356
8.305 0.0928341 0.0926218
8.3 0.116124 0.115849
8.295 0.141337 0.14099
8.29 0.167902 0.167473
8.285 0.194375 0.193854
8.28 0.217987 0.217371
8.275 0.23423 0.233525
8.27 0.2368 0.23603
8.265 0.218478 0.217689
8.26 0.17349 0.172751
8.255 0.101175 0.100569
8.25 0.00922207 0.00882172
8.245 -0.0866206 -0.0867774
8.24 -0.168041 -0.167964
8.235 -0.222095 -0.221836
8.23 -0.245762 -0.245386
8.225 -0.244337 -0.243907
8.22 -0.226505 -0.226069
8.215 -0.200245 -0.199834
8.21 -0.171145 -0.170776
8.205 -0.142432 -0.142114
8.2 -0.115629 -0.115364
8.195 -0.0912193 -0.0910069
8.19 -0.069121 -0.0689591
8.185 -0.0489757 -0.0488623
8.18 -0.0303081 -0.0302415
8.175 -0.0126039 -0.0125828
8.17 0.00465619 0.00463223
8.165 0.0219846 0.0219152
8.16 0.0398823 0.0397664
8.155 0.0588318 0.0586677
8.15 0.0792761 0.0790617
8.145 0.10157 0.101303
8.14 0.125883 0.125563
8.135 0.152032 0.15166
8.13 0.179207 0.178787
8.125 0.205577 0.205122
8.12 0.227831 0.227363
8.115 0.24082 0.240376
8.11 0.237726 0.237355
8.105 0.211354 0.211119
8.1 0.156991 0.156953
8.095 0.0762464 0.0764502
8.09 -0.0203905 -0.0199362
8.085 -0.115367 -0.114699
8.08 -0.190879 -0.190072
8.075 -0.236528 -0.235668
8.07 -0.252146 -0.251312
8.065 -0.244707 -0.24395
8.06 -0.223183 -0.222527
8.055 -0.19506 -0.194509
8.05 -0.165265 -0.164814
8.045 -0.136487 -0.136124
8.04 -0.109894 -0.109607
8.035 -0.0857601 -0.0855384
8.03 -0.0638909 -0.0637253
8.025 -0.0438722 -0.0437558
8.02 -0.0252011 -0.025129
8.015 -0.00734968 -0.0073188
8.01 0.0102097 0.0102006
8.005 0.0279952 0.0279456
8 0.0465116 0.0464193
7.995 0.0662395 0.0661004
7.99 0.0876064 0.0874148
7.985 0.110925 0.110673
7.98 0.136276 0.135954
7.975 0.163303 0.162902
7.97 0.190904 0.190413
7.965 0.216801 0.216212
7.96 0.237079 0.236393
7.955 0.245942 0.245174
7.95 0.236166 0.235349
7.945 0.20087 0.200063
7.94 0.136832 0.136114
7.935 0.0482877 0.0477415
7.93 -0.0515183 -0.0518304
7.925 -0.14381 -0.14387
7.92 -0.212064 -0.211902
7.915 -0.248824 -0.248502
7.91 -0.256619 -0.256208
7.905 -0.243692 -0.24325
7.9 -0.218986 -0.218555
7.895 -0.18937 -0.188975
7.89 -0.159104 -0.158758
7.885 -0.130377 -0.130085
7.88 -0.104039 -0.103801
7.875 -0.0801848 -0.0799998
7.87 -0.0585256 -0.0583915
7.865 -0.0386001 -0.038515
7.86 -0.0198826 -0.019845
7.855 -0.00183312 -0.00184245
7.85 0.0160832 0.0160268
7.845 0.0343902 0.0342858
7.84 0.0535951 0.0534408
7.835 0.0741731 0.0739667
7.83 0.0965293 0.0962682
7.825 0.120921 0.120603
7.82 0.147312 0.146936
7.815 0.175138 0.174708
7.81 0.20295 0.202475
7.805 0.227958 0.227456
7.8 0.245601 0.245104
7.795 0.249456 0.249015
7.79 0.232055 0.231736
7.785 0.187165 0.18704
7.78 0.113475 0.113605
7.775 0.0180959 0.0185048
7.77 -0.083199 -0.0825408
7.765 -0.171104 -0.170273
7.76 -0.231078 -0.230172
7.755 -0.25881 -0.257917
7.75 -0.259229 -0.258408
7.745 -0.241423 -0.240706
7.74 -0.21405 -0.213444
7.735 -0.183286 -0.182786
7.73 -0.152746 -0.152341
7.725 -0.124162 -0.12384
7.72 -0.0981074 -0.0978563
7.715 -0.0745244 -0.0743343
7.71 -0.0530451 -0.0529082
7.705 -0.0331697 -0.0330803
7.7 -0.0143537 -0.0143081
7.695 0.00395278 0.00395662
7.69 0.0222915 0.0222537
7.685 0.0411908 0.0411097
7.68 0.0611581 0.0610306
7.675 0.0826584 0.0824793
7.67 0.106064 0.105826
7.665 0.131557 0.131253
7.66 0.158956 0.158576
7.655 0.187442 0.186976
7.65 0.215157 0.214596
7.645 0.238737 0.238079
7.64 0.252941 0.252195
7.635 0.250787 0.249978
7.63 0.224788 0.223963
7.625 0.169759 0.168991
7.62 0.0867255 0.0860989
7.615 -0.0141892 -0.0145969
7.61 -0.115087 -0.115234
7.605 -0.196937 -0.196833
7.6 -0.247804 -0.247505
7.595 -0.26656 -0.266141
7.59 -0.260137 -0.259667
7.585 -0.238063 -0.237594
7.58 -0.208497 -0.208062
7.575 -0.176885 -0.1765
7.57 -0.14623 -0.145902
7.565 -0.117857 -0.117587
7.56 -0.0920995 -0.0918863
7.555 -0.0687696 -0.0686108
7.55 -0.0474348 -0.0473279
7.545 -0.0275631 -0.0275062
7.54 -0.00859467 -0.00858662
7.535 0.0100295 0.00998881
7.53 0.0288573 0.0287671
7.525 0.0484208 0.0482794
7.52 0.0692252 0.0690301
7.515 0.0917188 0.091467
7.51 0.116229 0.115918
7.505 0.142844 0.142471
7.5 0.171202 0.170768
7.495 0.200177 0.199687
7.49 0.227444 0.226912
7.485 0.249009 0.248462
7.48 0.258949 0.25843
7.475 0.249829 0.249397
7.47 0.214422 0.214151
7.465 0.149005 0.148965
7.46 0.0572946 0.0575301
7.455 -0.0476038 -0.047094
7.45 -0.146236 -0.145505
7.445 -0.220652 -0.219788
7.44 -0.261975 -0.261074
7.435 -0.2721 -0.271237
7.43 -0.259504 -0.258727
7.425 -0.233792 -0.233121
7.42 -0.202483 -0.201919
7.415 -0.170288 -0.169825
7.41 -0.139649 -0.139276
7.405 -0.111532 -0.111237
7.4 -0.0860672 -0.0858396
7.395 -0.0629595 -0.0627909
7.39 -0.0417225 -0.0416062
7.385 -0.0217986 -0.02173
7.38 -0.00261488 -0.00259123
7.375 0.0163954 0.0163751
7.37 0.0357857 0.0357207
7.365 0.0560901 0.0559779
7.36 0.0778072 0.0776437
7.355 0.10136 0.10114
7.35 0.127017 0.126732
7.345 0.154742 0.154384
7.34 0.183953 0.183514
7.335 0.213162 0.212635
7.33 0.23951 0.238893
7.325 0.258332 0.257633
7.32 0.263048 0.26229
7.315 0.245943 0.245169
7.31 0.200403 0.199681
7.305 0.124615 0.124024
7.3 0.0252656 0.0248806
7.295 -0.0817711 -0.0819051
7.29 -0.176225 -0.176111
7.285 -0.242024 -0.24171
7.28 -0.273624 -0.273182
7.275 -0.275624 -0.275125
7.27 -0.257562 -0.257062
7.265 -0.228809 -0.228342
7.26 -0.196148 -0.195733
7.255 -0.163585 -0.16323
7.25 -0.133056 -0.132762
7.245 -0.105217 -0.104983
7.24 -0.0800262 -0.0798489
7.235 -0.0571005 -0.056977
7.23 -0.0359095 -0.0358374
7.225 -0.0158744 -0.0158523
7.22 0.00358869 0.00356137
7.215 0.0230538 0.0229764
7.21 0.043079 0.04295
7.205 0.0641984 0.064015
7.2 0.0868991 0.086658
7.195 0.111569 0.111267
7.19 0.138399 0.138031
7.185 0.1672 0.166765
7.18 0.197126 0.196626
7.175 0.226269 0.225711
7.17 0.251182 0.250585
7.165 0.266502 0.265899
7.16 0.265063 0.264506
7.155 0.239091 0.238649
7.15 0.182967 0.182719
7.145 0.0971866 0.0971987
7.14 -0.00845785 -0.00815599
7.135 -0.115716 -0.115148
7.13 -0.204304 -0.203543
7.125 -0.260691 -0.259833
7.12 -0.282714 -0.281849
7.115 -0.277259 -0.276451
7.11 -0.254464 -0.253748
7.105 -0.22323 -0.222618
7.1 -0.189568 -0.189058
7.095 -0.156819 -0.156403
7.09 -0.126472 -0.126138
7.085 -0.0989185 -0.098658
7.08 -0.0739749 -0.0737783
7.075 -0.0511846 -0.0510449
7.07 -0.0299822 -0.0298943
7.065 -0.00977214 -0.00973255
7.06 0.0100394 0.0100322
7.055 0.0300327 0.0299787
7.05 0.0507694 0.0506668
7.045 0.0727803 0.0726257
7.04 0.0965343 0.0963229
7.035 0.122373 0.122098
7.03 0.150384 0.150039
7.025 0.180195 0.179772
7.02 0.210644 0.210137
7.015 0.239345 0.238752
7.01 0.262211 0.261539
7.005 0.273182 0.272451
7 0.264619 0.263867
6.995 0.228964 0.228253
6.99 0.162004 0.16141
6.985 0.0669039 0.0665079
6.98 -0.0434456 -0.0435874
6.975 -0.148968 -0.148845
6.97 -0.230211 -0.229863
6.965 -0.276692 -0.276194
6.96 -0.289503 -0.288935
6.955 -0.277323 -0.276751
6.95 -0.250489 -0.249954
6.945 -0.217263 -0.216788
6.94 -0.182881 -0.182475
6.935 -0.150078 -0.149741
6.93 -0.119951 -0.119681
6.925 -0.0926714 -0.0924638
6.92 -0.0679351 -0.0677858
6.915 -0.0452267 -0.0451324
6.91 -0.0239525 -0.0239108
6.905 -0.00350215 -0.00351198
6.9 0.0167264 0.0166649
6.895 0.0373194 0.0372048
6.89 0.0588401 0.0586698
6.885 0.0818124 0.0815827
6.88 0.106679 0.106385
6.875 0.133719 0.133356
6.87 0.162896 0.162461
6.865 0.193613 0.193104
6.86 0.224344 0.223764
6.855 0.25217 0.251533
6.85 0.272332 0.271664
6.845 0.278107 0.277454
6.84 0.261541 0.260969
6.835 0.215615 0.215204
6.83 0.137912 0.137741
6.825 0.0345241 0.0346438
6.82 -0.07875 -0.0783374
6.815 -0.180694 -0.180042
6.81 -0.253469 -0.252665
6.805 -0.289936 -0.289078
6.8 -0.294134 -0.293298
6.795 -0.27603 -0.275265
6.79 -0.245825 -0.245154
6.785 -0.211045 -0.210474
6.78 -0.17618 -0.175705
6.775 -0.143422 -0.143034
6.77 -0.113535 -0.113226
6.765 -0.0865026 -0.0862633
6.76 -0.0619246 -0.0617474
6.755 -0.0392379 -0.039117
6.75 -0.0178251 -0.0177563
6.745 0.00293585 0.00295482
6.74 0.0236547 0.0236247
6.735 0.0449224 0.0448425
6.73 0.0673016 0.0671697
6.725 0.0913042 0.0911165
6.72 0.117336 0.117088
6.715 0.145597 0.145282
6.71 0.175897 0.17551
6.705 0.207374 0.20691
6.7 0.238085 0.237542
6.695 0.26453 0.263914
6.69 0.281262 0.280588
6.685 0.280966 0.280266
6.68 0.255585 0.25491
6.675 0.198984 0.198402
6.67 0.110918 0.110506
6.665 0.000530768 0.000353693
6.66 -0.113824 -0.113737
6.655 -0.210549 -0.210219
6.65 -0.274087 -0.273579
6.645 -0.300726 -0.300126
6.64 -0.297033 -0.296416
6.635 -0.273786 -0.273204
6.63 -0.240794 -0.240276
6.625 -0.204807 -0.204365
6.62 -0.169624 -0.169258
6.615 -0.136961 -0.136668
6.61 -0.1073 -0.107075
6.605 -0.0804679 -0.0803054
6.6 -0.0559862 -0.055882
6.595 -0.0332524 -0.0332034
6.59 -0.0116304 -0.011635
6.585 0.00951271 0.00945462
6.58 0.0307939 0.0306809
6.575 0.0528074 0.0526367
6.57 0.0761127 0.0758801
6.565 0.101203 0.100903
6.56 0.128437 0.128063
6.555 0.157914 0.15746
6.55 0.189262 0.188723
6.545 0.221312 0.220687
6.54 0.25166 0.250954
6.535 0.276187 0.27542
6.53 0.288769 0.28798
6.525 0.281611 0.280861
6.52 0.246791 0.246167
6.515 0.179404 0.178998
6.51 0.0816669 0.0815571
6.505 -0.0342335 -0.0340153
6.5 -0.147863 -0.147347
6.495 -0.23801 -0.237278
6.49 -0.291894 -0.291049
6.485 -0.309134 -0.308268
6.48 -0.298349 -0.297527
6.475 -0.270707 -0.269966
6.47 -0.235453 -0.234808
6.465 -0.19856 -0.198013
6.46 -0.163195 -0.162741
6.455 -0.130664 -0.130294
6.45 -0.101209 -0.100915
6.445 -0.0745308 -0.0743051
6.44 -0.050085 -0.049921
6.435 -0.0272381 -0.0271309
6.43 -0.0053379 -0.00528424
6.425 0.0162582 0.01626
6.42 0.0381731 0.0381233
6.415 0.0610032 0.0609006
6.41 0.0853012 0.0851433
6.405 0.111534 0.111317
6.4 0.140001 0.139721
6.395 0.17068 0.170332
6.39 0.202984 0.202566
6.385 0.235398 0.234908
6.38 0.26501 0.264454
6.375 0.287062 0.286456
6.37 0.294789 0.294159
6.365 0.280046 0.279438
6.36 0.235313 0.234788
6.355 0.157239 0.156867
6.35 0.0507255 0.0505708
6.345 -0.0691338 -0.0690358
6.34 -0.180399 -0.180059
6.335 -0.262955 -0.262428
6.33 -0.307113 -0.306481
6.325 -0.315571 -0.314913
6.32 -0.29851 -0.297884
6.315 -0.26715 -0.266591
6.31 -0.230068 -0.22959
6.305 -0.192492 -0.192096
6.3 -0.157027 -0.15671
6.295 -0.124628 -0.124384
6.29 -0.0953388 -0.0951613
6.285 -0.0687532 -0.068637
6.28 -0.0442756 -0.0442169
6.275 -0.0212459 -0.0212424
6.27 0.00100163 0.000950641
6.265 0.0231182 0.0230118
6.26 0.0457321 0.0455676
6.255 0.0694394 0.0692129
6.25 0.0947817 0.0944876
6.245 0.122191 0.121823
6.24 0.151892 0.151442
6.235 0.18372 0.183182
6.23 0.216841 0.21621
6.225 0.249356 0.248632
6.22 0.277817 0.277011
6.215 0.296826 0.295964
6.21 0.299044 0.298171
6.205 0.276152 0.27534
6.2 0.221301 0.220643
6.195 0.132968 0.132562
6.19 0.0188295 0.0187531
6.185 -0.103399 -0.10312
6.18 -0.210897 -0.210303
6.175 -0.285233 -0.284419
6.17 -0.319916 -0.318998
6.165 -0.320353 -0.319429
6.16 -0.297827 -0.296964
6.155 -0.263357 -0.262589
6.15 -0.224806 -0.224144
6.145 -0.186712 -0.186155
6.14 -0.151193 -0.150734
6.135 -0.118905 -0.118533
6.13 -0.0897254 -0.0894325
6.125 -0.0631646 -0.0629417
6.12 -0.0385829 -0.0384236
6.115 -0.015299 -0.0151984
6.11 0.00736547 0.00741029
6.105 0.0300694 0.0300599
6.1 0.0534453 0.0533813
6.095 0.0780868 0.0779667
6.09 0.104519 0.10434
6.085 0.13313 0.132889
6.08 0.164056 0.163748
6.075 0.196965 0.196588
6.07 0.230753 0.230304
6.065 0.263103 0.262588
6.06 0.290016 0.289449
6.055 0.305475 0.304883
6.05 0.301659 0.301086
6.045 0.270256 0.269765
6.04 0.205325 0.204986
6.035 0.10736 0.107235
6.03 -0.0132203 -0.0130989
6.025 -0.136439 -0.136086
6.02 -0.239172 -0.238645
6.015 -0.305084 -0.30446
6.01 -0.330803 -0.330156
6.005 -0.324034 -0.323418
6 -0.296777 -0.296225
5.995 -0.259685 -0.25921
5.99 -0.219918 -0.219524
5.985 -0.181396 -0.18108
5.98 -0.145816 -0.145572
5.975 -0.113585 -0.113407
5.97 -0.0844419 -0.0843268
5.965 -0.0578267 -0.05777
5.96 -0.0330638 -0.0330632
5.955 -0.00945267 -0.0095076
5.95 0.0136963 0.0135849
5.945 0.0370495 0.036879
5.94 0.0612421 0.0610084
5.935 0.0868627 0.0865599
5.93 0.114414 0.114035
5.925 0.144233 0.143769
5.92 0.176348 0.175793
5.915 0.210247 0.209592
5.91 0.244523 0.243765
5.905 0.276428 0.275572
5.9 0.30141 0.300472
5.895 0.312874 0.311891
5.89 0.302628 0.301659
5.885 0.262549 0.261675
5.88 0.1878 0.187123
5.875 0.0810106 0.0806271
5.87 -0.0447836 -0.0448056
5.865 -0.167756 -0.167406
5.86 -0.265005 -0.264342
5.855 -0.322551 -0.321681
5.85 -0.339956 -0.338998
5.845 -0.326799 -0.325851
5.84 -0.295482 -0.294605
5.835 -0.256191 -0.255416
5.83 -0.215415 -0.214751
5.825 -0.176529 -0.175972
5.82 -0.140873 -0.140414
5.815 -0.108642 -0.108273
5.81 -0.0794652 -0.0791749
5.805 -0.0527214 -0.0525026
5.8 -0.0277052 -0.0275516
5.795 -0.00369931 -0.00360662
5.79 0.0199966 0.0200311
5.785 0.0440555 0.0440329
5.78 0.0691147 0.0690344
5.775 0.0957547 0.0956149
5.77 0.12445 0.124248
5.765 0.155478 0.15521
5.76 0.18875 0.188413
5.755 0.22355 0.223142
5.75 0.258156 0.25768
5.745 0.289377 0.288842
5.74 0.312118 0.311546
5.735 0.319264 0.318694
5.73 0.302366 0.301855
5.725 0.253649 0.253268
5.72 0.169538 0.169358
5.715 0.0548212 0.0548913
5.71 -0.0750511 -0.0747269
5.705 -0.196836 -0.196304
5.7 -0.288283 -0.287625
5.695 -0.337857 -0.337157
5.69 -0.347764 -0.347086
5.685 -0.329051 -0.328436
5.68 -0.294284 -0.293751
5.675 -0.253141 -0.252695
5.67 -0.211504 -0.211143
5.665 -0.172277 -0.171995
5.66 -0.1365 -0.136291
5.655 -0.104198 -0.104056
5.65 -0.0749065 -0.0748271
5.645 -0.0479558 -0.0479361
5.64 -0.0226146 -0.0226532
5.635 0.0018493 0.00175199
5.63 0.0261459 0.025988
5.625 0.0509543 0.0507321
5.62 0.0769115 0.0766198
5.615 0.104587 0.104219
5.61 0.134422 0.13397
5.605 0.166624 0.166079
5.6 0.200976 0.20033
5.595 0.236549 0.235797
5.59 0.271299 0.270439
5.585 0.301597 0.300639
5.58 0.321845 0.32081
5.575 0.324491 0.323423
5.57 0.300952 0.29992
5.565 0.243933 0.243034
5.56 0.151177 0.150526
5.555 0.0295269 0.0292368
5.55 -0.10346 -0.103319
5.545 -0.223519 -0.222955
5.54 -0.309296 -0.308402
5.535 -0.351593 -0.350513
5.53 -0.354892 -0.353764
5.525 -0.331377 -0.330301
5.52 -0.293638 -0.292668
5.515 -0.250868 -0.250027
5.51 -0.208422 -0.207709
5.505 -0.168811 -0.168219
5.5 -0.132829 -0.132344
5.495 -0.100358 -0.0999687
5.49 -0.070856 -0.0705509
5.485 -0.0436128 -0.043383
5.48 -0.0178734 -0.0177121
5.475 0.00710887 0.00720639
5.47 0.0320538 0.0320905
5.465 0.0576458 0.0576228
5.46 0.0845207 0.0844376
5.455 0.113233 0.113088
5.45 0.144189 0.143979
5.445 0.17752 0.177242
5.44 0.212875 0.212528
5.435 0.249112 0.248695
5.43 0.283871 0.28339
5.425 0.313116 0.312586
5.42 0.330802 0.330251
5.415 0.329027 0.328502
5.41 0.299174 0.298738
5.405 0.234478 0.234199
5.4 0.133927 0.133866
5.395 0.00620716 0.00638732
5.39 -0.129324 -0.128924
5.385 -0.247635 -0.247078
5.38 -0.328309 -0.327675
5.375 -0.364246 -0.363605
5.37 -0.36186 -0.361263
5.365 -0.33422 -0.333693
5.36 -0.293885 -0.293438
5.355 -0.249627 -0.249263
5.35 -0.206363 -0.206078
5.345 -0.166287 -0.166076
5.34 -0.129988 -0.129846
5.335 -0.0972344 -0.0971567
5.33 -0.0674173 -0.067401
5.325 -0.0397906 -0.0398344
5.32 -0.0135776 -0.0136818
5.315 0.0119828 0.011816
5.31 0.0376201 0.0373868
5.305 0.0640239 0.0637184
5.3 0.0918274 0.0914422
5.295 0.121569 0.121095
5.29 0.153616 0.153042
5.285 0.188021 0.187337
5.28 0.224302 0.223498
5.275 0.261105 0.260176
5.27 0.295775 0.294725
5.265 0.323908 0.322754
5.26 0.339077 0.337861
5.255 0.333119 0.331908
5.25 0.297453 0.296346
5.245 0.225856 0.224971
5.24 0.118448 0.117904
5.235 -0.014505 -0.0146257
5.23 -0.152177 -0.151854
5.225 -0.268997 -0.268286
5.22 -0.345419 -0.344434
5.215 -0.37609 -0.374969
5.21 -0.368981 -0.367844
5.205 -0.337852 -0.336779
5.2 -0.295231 -0.294267
5.195 -0.249566 -0.248726
5.19 -0.205436 -0.204719
5.185 -0.164785 -0.164185
5.18 -0.128046 -0.127549
5.175 -0.0948877 -0.0944844
5.17 -0.0646493 -0.064329
5.165 -0.0365511 -0.0363051
5.16 -0.00979499 -0.00961676
5.155 0.0163949 0.0165105
5.15 0.0427588 0.042815
5.145 0.0699917 0.0699907
5.14 0.0987247 0.0986674
5.135 0.129481 0.129367
5.13 0.162587 0.162417
5.125 0.198025 0.197798
5.12 0.235186 0.234903
5.115 0.272523 0.272189
5.11 0.307119 0.306742
5.105 0.334248 0.333844
5.1 0.347172 0.346765
5.095 0.337526 0.33715
5.09 0.296804 0.296505
5.085 0.219267 0.219095
5.08 0.105994 0.106
5.075 -0.0314838 -0.0312695
5.07 -0.171196 -0.170776
5.065 -0.287169 -0.286589
5.06 -0.360519 -0.359856
5.055 -0.387221 -0.386553
5.05 -0.376427 -0.375811
5.045 -0.342452 -0.341921
5.04 -0.297846 -0.297411
5.035 -0.250843 -0.250503
5.03 -0.20579 -0.205538
5.025 -0.164454 -0.164283
5.02 -0.127147 -0.127049
5.015 -0.093466 -0.0934359
5.01 -0.0627047 -0.0627395
5.005 -0.0340542 -0.0341528
5 -0.00669662 -0.00686013
4.995 0.0201585 0.0199269
4.99 0.0472615 0.0469565
4.985 0.0753128 0.0749269
4.98 0.104941 0.104464
4.975 0.136652 0.136074
4.97 0.170738 0.170045
4.965 0.207111 0.206292
4.96 0.245053 0.244096
4.955 0.282856 0.281755
4.95 0.31739 0.316149
4.945 0.343688 0.342331
4.94 0.354794 0.35337
4.935 0.342233 0.340827
4.93 0.297582 0.296316
4.925 0.215442 0.214463
4.92 0.0975026 0.096958
4.915 -0.0439118 -0.0439216
4.91 -0.186041 -0.185504
4.905 -0.302461 -0.301465
4.9 -0.374475 -0.373182
4.895 -0.398785 -0.39737
4.89 -0.38537 -0.383973
4.885 -0.34907 -0.347777
4.88 -0.302605 -0.301455
4.875 -0.254166 -0.25317
4.87 -0.207996 -0.207147
4.865 -0.165756 -0.165041
4.86 -0.127675 -0.12708
4.855 -0.0932961 -0.0928048
4.85 -0.061871 -0.0614715
4.845 -0.0325624 -0.0322443
4.84 -0.00453113 -0.00428576
4.835 0.0230298 0.0232091
4.83 0.0508826 0.051001
4.825 0.0797341 0.0797953
4.82 0.110212 0.110219
4.815 0.14281 0.142765
4.81 0.177792 0.177696
4.805 0.215016 0.214873
4.8 0.253681 0.253495
4.795 0.291964 0.291742
4.79 0.326591 0.326343
4.785 0.352447 0.352189
4.78 0.362454 0.362208
4.775 0.348085 0.347877
4.77 0.300955 0.300816
4.765 0.215783 0.215742
4.76 0.0944435 0.0945252
4.755 -0.0504559 -0.0502393
4.75 -0.195704 -0.195361
4.745 -0.314296 -0.313859
4.74 -0.38711 -0.386631
4.735 -0.410883 -0.410415
4.73 -0.396046 -0.39563
4.725 -0.35798 -0.357638
4.72 -0.309772 -0.309512
4.715 -0.259777 -0.259597
4.71 -0.212269 -0.212165
4.705 -0.168885 -0.168851
4.7 -0.129811 -0.129843
4.695 -0.0945484 -0.0946428
4.69 -0.0623139 -0.0624709
4.685 -0.0322413 -0.0324625
4.68 -0.00346809 -0.00375752
4.675 0.0248311 0.0244669
4.67 0.0534319 0.0529841
4.665 0.0830495 0.0825064
4.66 0.114313 0.11366
4.655 0.147709 0.14693
4.65 0.18348 0.182556
4.645 0.221451 0.220364
4.64 0.26077 0.259503
4.635 0.299549 0.298093
4.63 0.334448 0.332811
4.625 0.360303 0.35852
4.62 0.370021 0.368165
4.615 0.355095 0.35329
4.61 0.307148 0.305559
4.605 0.2208 0.219614
4.6 0.0976518 0.0970262
4.595 -0.050023 -0.0500125
4.59 -0.199041 -0.19843
4.585 -0.321753 -0.320676
4.58 -0.397913 -0.396547
4.575 -0.423425 -0.42194
4.57 -0.408668 -0.407193
4.565 -0.369552 -0.368166
4.56 -0.319767 -0.318513
4.555 -0.268083 -0.266975
4.55 -0.218983 -0.21802
4.545 -0.174172 -0.173344
4.54 -0.133843 -0.133138
4.535 -0.0974742 -0.0968785
4.53 -0.0642551 -0.0637559
4.525 -0.0332894 -0.0328751
4.52 -0.00368836 -0.003349
4.515 0.0253951 0.0256683
4.51 0.054754 0.0549688
4.505 0.0851163 0.0852797
4.5 0.117119 0.117238
4.495 0.151251 0.151332
4.49 0.187752 0.187804
4.485 0.226442 0.226473
4.48 0.266459 0.266482
4.475 0.305915 0.305942
4.47 0.341486 0.34153
4.465 0.368048 0.368121
4.46 0.378569 0.378679
4.455 0.364586 0.364735
4.45 0.317655 0.317836
4.445 0.232072 0.23228
4.44 0.108757 0.108999
4.435 -0.0409257 -0.0406225
4.43 -0.194349 -0.193955
4.425 -0.323297 -0.322807
4.42 -0.40575 -0.405202
4.415 -0.435785 -0.435243
4.41 -0.42305 -0.422573
4.405 -0.383893 -0.383517
4.4 -0.332862 -0.332595
4.395 -0.279433 -0.27927
4.39 -0.228509 -0.22844
4.385 -0.181991 -0.182003
4.38 -0.14014 -0.140225
4.375 -0.102439 -0.102592
4.37 -0.0680584 -0.0682773
4.365 -0.0360747 -0.0363604
4.36 -0.00557266 -0.00592915
4.355 0.0243182 0.023884
4.35 0.05441 0.0538882
4.345 0.0854453 0.0848233
4.34 0.118072 0.117335
4.335 0.15279 0.151919
4.33 0.18985 0.188824
4.325 0.22909 0.22789
4.32 0.269688 0.268294
4.315 0.309825 0.308226
4.31 0.346296 0.344495
4.305 0.374152 0.372175
4.3 0.386572 0.384479
4.295 0.37525 0.373149
4.29 0.331667 0.329719
4.285 0.249567 0.247975
4.28 0.12862 0.127597
4.275 -0.0215744 -0.0218651
4.27 -0.179803 -0.179316
4.265 -0.317528 -0.316363
4.26 -0.410162 -0.408528
4.255 -0.448547 -0.446681
4.25 -0.440515 -0.438615
4.245 -0.402649 -0.400843
4.24 -0.350705 -0.34906
4.235 -0.295315 -0.293855
4.23 -0.242128 -0.240853
4.225 -0.19342 -0.192319
4.22 -0.149605 -0.148658
4.215 -0.110205 -0.109395
4.21 -0.0743796 -0.073689
4.205 -0.0411766 -0.0405889
4.2 -0.00964796 -0.00914912
4.195 0.021106 0.0215285
4.19 0.0519217 0.0522791
4.185 0.0835618 0.0838644
4.18 0.116692 0.11695
4.175 0.151831 0.152054
4.17 0.189259 0.189458
4.165 0.228863 0.22905
4.16 0.269905 0.270094
4.155 0.310713 0.31092
4.15 0.348308 0.348549
4.145 0.378061 0.378354
4.14 0.393525 0.393884
4.135 0.386703 0.387137
4.13 0.349063 0.349567
4.125 0.27363 0.274184
4.12 0.158298 0.158866
4.115 0.0100005 0.0105409
4.11 -0.152522 -0.152035
4.105 -0.301068 -0.300648
4.1 -0.408058 -0.407714
4.095 -0.459588 -0.459331
4.09 -0.460102 -0.459945
4.085 -0.425769 -0.425714
4.08 -0.373782 -0.373822
4.075 -0.316456 -0.316579
4.07 -0.260621 -0.260815
4.065 -0.209208 -0.209464
4.06 -0.162918 -0.16323
4.055 -0.121373 -0.121739
4.05 -0.0837401 -0.0841626
4.045 -0.0490414 -0.0495254
4.04 -0.0162921 -0.0168458
4.035 0.0154431 0.0148082
4.03 0.0470321 0.0463011
4.025 0.0792646 0.0784189
4.02 0.112833 0.11185
4.015 0.148289 0.147142
4.01 0.185958 0.184617
4.005 0.225806 0.224238
4 0.267228 0.265401
3.995 0.308763 0.306649
3.99 0.347747 0.345335
3.985 0.37998 0.377286
3.98 0.399513 0.396601
3.975 0.398791 0.395785
3.97 0.369387 0.366488
3.965 0.303673 0.301142
3.96 0.197659 0.195774
3.955 0.0549651 0.0539497
3.95 -0.10948 -0.10954
3.945 -0.269432 -0.268619
3.94 -0.394884 -0.393409
3.935 -0.465661 -0.463787
3.93 -0.480444 -0.478405
3.925 -0.453391 -0.451357
3.92 -0.403065 -0.40114
3.915 -0.344132 -0.342369
3.91 -0.285283 -0.2837
3.905 -0.230533 -0.229131
3.9 -0.181104 -0.17987
3.895 -0.136816 -0.135734
3.89 -0.0968848 -0.0959361
3.885 -0.0603117 -0.0594781
3.88 -0.0260682 -0.0253323
3.875 0.00682685 0.00748186
3.87 0.0392839 0.0398744
3.865 0.0721318 0.0726739
3.86 0.106102 0.106613
3.855 0.141796 0.142293
3.85 0.179608 0.180113
3.845 0.219617 0.220152
3.84 0.261395 0.261987
3.835 0.303758 0.304435
3.83 0.344435 0.345226
3.825 0.37975 0.380675
3.82 0.404357 0.405425
3.815 0.411249 0.412443
3.81 0.392236 0.393505
3.805 0.339197 0.340459
3.8 0.246384 0.24754
3.795 0.113943 0.114917
3.79 -0.0480023 -0.04723
3.785 -0.2172 -0.216595
3.78 -0.36325 -0.362767
3.775 -0.459554 -0.459175
3.77 -0.496334 -0.496074
3.765 -0.48277 -0.482646
3.76 -0.437695 -0.43771
3.755 -0.378583 -0.378724
3.75 -0.316852 -0.317098
3.745 -0.258311 -0.258644
3.74 -0.205099 -0.205501
3.735 -0.157429 -0.157893
3.73 -0.114642 -0.115164
3.725 -0.075751 -0.0763334
3.72 -0.0396897 -0.0403383
3.715 -0.00542652 -0.00615133
3.71 0.0279979 0.0271832
3.705 0.0614572 0.0605352
3.7 0.0957278 0.0946771
3.695 0.131463 0.130258
3.69 0.169136 0.16775
3.685 0.208948 0.207348
3.68 0.250672 0.248826
3.675 0.293436 0.291312
3.67 0.335438 0.333015
3.665 0.373643 0.370914
3.66 0.403498 0.400487
3.655 0.418828 0.4156
3.65 0.412056 0.408738
3.645 0.374994 0.371782
3.64 0.300475 0.297632
3.635 0.185087 0.182914
3.63 0.0331548 0.0319366
3.625 -0.13951 -0.139588
3.62 -0.305458 -0.304381
3.615 -0.433393 -0.431349
3.61 -0.502627 -0.499957
3.605 -0.512704 -0.509776
3.6 -0.479565 -0.476667
3.595 -0.423304 -0.420604
3.59 -0.359297 -0.356869
3.585 -0.296344 -0.2942
3.58 -0.238275 -0.2364
3.575 -0.186094 -0.184458
3.57 -0.139438 -0.13801
3.565 -0.0973905 -0.0961383
3.56 -0.0588557 -0.0577502
3.555 -0.0227389 -0.021754
3.55 0.0119854 0.0128737
3.545 0.0462533 0.0470673
3.54 0.0809012 0.0816624
3.535 0.116649 0.117379
3.53 0.154066 0.154786
3.525 0.193485 0.194218
3.52 0.2349 0.235672
3.515 0.27778 0.278619
3.51 0.320835 0.321768
3.505 0.36173 0.362785
3.5 0.396804 0.398004
3.495 0.420869 0.422229
3.49 0.427226 0.428741
3.485 0.408069 0.409707
3.48 0.355516 0.35721
3.475 0.263533 0.265177
3.47 0.131019 0.132479
3.465 -0.0341761 -0.0330377
3.46 -0.21203 -0.211322
3.455 -0.372023 -0.371793
3.45 -0.483703 -0.48392
3.445 -0.532048 -0.532611
3.44 -0.523377 -0.524161
3.435 -0.477404 -0.478305
3.43 -0.414104 -0.415053
3.425 -0.347015 -0.347977
3.42 -0.283146 -0.284107
3.415 -0.225123 -0.226081
3.41 -0.173278 -0.174239
3.405 -0.126913 -0.127889
3.4 -0.0849585 -0.0859644
3.395 -0.0462589 -0.0473127
3.39 -0.00970594 -0.0108285
3.385 0.0257179 0.0245022
3.38 0.0609256 0.0595883
3.375 0.096715 0.0952233
3.37 0.133747 0.132063
3.365 0.172496 0.170576
3.36 0.213163 0.21096
3.355 0.255546 0.253008
3.35 0.298854 0.295931
3.345 0.341465 0.338115
3.34 0.380677 0.37688
3.335 0.412465 0.408241
3.33 0.431366 0.426796
3.325 0.430579 0.425831
3.32 0.40245 0.397793
3.315 0.339554 0.335345
3.31 0.236644 0.233284
3.305 0.0938502 0.0916867
3.3 -0.0791808 -0.0799648
3.295 -0.260154 -0.259601
3.29 -0.416796 -0.415142
3.285 -0.519181 -0.516768
3.28 -0.555497 -0.552678
3.275 -0.535879 -0.532947
3.27 -0.482028 -0.47918
3.265 -0.413885 -0.411226
3.26 -0.344115 -0.341689
3.255 -0.278789 -0.276602
3.25 -0.219907 -0.217948
3.245 -0.167445 -0.16569
3.24 -0.12052 -0.118943
3.235 -0.0779597 -0.0765316
3.23 -0.0385589 -0.0372523
3.225 -0.00118862 2.44208e-05
3.22 0.0351736 0.0363209
3.215 0.0714328 0.0725431
3.21 0.108367 0.109471
3.205 0.146601 0.14773
3.2 0.18655 0.187742
3.195 0.228333 0.229629
3.19 0.271634 0.273078
3.185 0.315515 0.317153
3.18 0.358182 0.360059
3.175 0.396754 0.398905
3.17 0.427043 0.429481
3.165 0.443462 0.446166
3.16 0.439166 0.442058
3.155 0.406581 0.409516
3.15 0.338542 0.341321
3.145 0.230257 0.232664
3.14 0.0824093 0.0842683
3.135 -0.0948909 -0.0936387
3.13 -0.279045 -0.27833
3.125 -0.437456 -0.437148
3.12 -0.539794 -0.539792
3.115 -0.574174 -0.574421
3.11 -0.551378 -0.551838
3.105 -0.494086 -0.494721
3.1 -0.422883 -0.423654
3.095 -0.350616 -0.351485
3.09 -0.283314 -0.284252
3.085 -0.222838 -0.223827
3.08 -0.169037 -0.170071
3.075 -0.120942 -0.122022
3.07 -0.0773249 -0.0784581
3.065 -0.0369442 -0.0381447
3.06 0.00134729 6.17205e-05
3.055 0.0385782 0.0371853
3.05 0.0756486 0.0741226
3.045 0.11332 0.111632
3.04 0.152192 0.150309
3.035 0.192644 0.190531
3.03 0.234753 0.232375
3.025 0.278166 0.27549
3.02 0.321929 0.318927
3.015 0.364279 0.360936
3.01 0.402443 0.398761
3.005 0.432446 0.428448
3 0.449032 0.444771
2.995 0.445771 0.441339
2.99 0.415478 0.411028
2.985 0.351136 0.34691
2.98 0.247527 0.243881
2.975 0.103946 0.101352
2.97 -0.0720603 -0.0731333
2.965 -0.26083 -0.260104
2.96 -0.430806 -0.428347
2.955 -0.548553 -0.544762
2.95 -0.596404 -0.59186
2.945 -0.58105 -0.576298
2.94 -0.525151 -0.520569
2.935 -0.451617 -0.447401
2.93 -0.375553 -0.371771
2.925 -0.304245 -0.300892
2.92 -0.240118 -0.237157
2.915 -0.183197 -0.180576
2.91 -0.132519 -0.130186
2.905 -0.0868017 -0.084707
2.9 -0.0447423 -0.04284
2.895 -0.00513916 -0.0033876
2.89 0.0330738 0.0347128
2.885 0.0708189 0.0723812
2.88 0.108868 0.110387
2.875 0.147821 0.149329
2.87 0.188061 0.18959
2.865 0.229682 0.231262
2.86 0.272379 0.27404
2.855 0.315315 0.317083
2.85 0.356951 0.35885
2.845 0.394893 0.396942
2.84 0.425761 0.427977
2.835 0.445123 0.447521
2.83 0.447526 0.450111
2.825 0.426662 0.429418
2.82 0.375775 0.378638
2.815 0.288578 0.291398
2.81 0.161256 0.163769
2.805 -0.00386605 -0.00201492
2.8 -0.19343 -0.192533
2.795 -0.379984 -0.380164
2.79 -0.527469 -0.528627
2.785 -0.608011 -0.609894
2.78 -0.617059 -0.619366
2.775 -0.572984 -0.575464
2.77 -0.501343 -0.503831
2.765 -0.42174 -0.424156
2.76 -0.344914 -0.347231
2.755 -0.275108 -0.277327
2.75 -0.213072 -0.215214
2.745 -0.158065 -0.160158
2.74 -0.108828 -0.110906
2.735 -0.0639989 -0.0661008
2.73 -0.0222962 -0.0244615
2.725 0.0174206 0.0151482
2.72 0.0561368 0.0537095
2.715 0.0946785 0.0920433
2.71 0.1337 0.130798
2.705 0.173655 0.170423
2.7 0.214735 0.211102
2.695 0.256799 0.252692
2.69 0.299262 0.294608
2.685 0.340966 0.335701
2.68 0.380048 0.374132
2.675 0.413836 0.407269
2.67 0.438766 0.431615
2.665 0.450374 0.442803
2.66 0.443334 0.435631
2.655 0.411605 0.404193
2.65 0.348821 0.34223
2.645 0.249212 0.244005
2.64 0.109884 0.106539
2.635 -0.0652258 -0.0664665
2.63 -0.26008 -0.259318
2.625 -0.44417 -0.441787
2.62 -0.58031 -0.576802
2.615 -0.643751 -0.639598
2.61 -0.635807 -0.631416
2.605 -0.579083 -0.574738
2.6 -0.499817 -0.495682
2.595 -0.416327 -0.412478
2.59 -0.33769 -0.334146
2.585 -0.267015 -0.263765
2.58 -0.204472 -0.201486
2.575 -0.149047 -0.146288
2.57 -0.0993406 -0.0967673
2.565 -0.0539352 -0.0515039
2.56 -0.0115383 -0.00920421
2.555 0.0289779 0.0312617
2.55 0.0685715 0.0708542
2.545 0.108029 0.110363
2.54 0.147953 0.150397
2.535 0.188739 0.191354
2.53 0.230497 0.233354
2.525 0.273013 0.276185
2.52 0.315621 0.319185
2.515 0.3571 0.361127
2.51 0.395549 0.400094
2.505 0.428283 0.433368
2.5 0.451758 0.457343
2.495 0.461539 0.467497
2.49 0.452357 0.458452
2.485 0.418329 0.424211
2.48 0.353468 0.358722
2.475 0.252572 0.256801
2.47 0.11318 0.116126
2.465 -0.0612411 -0.0596043
2.46 -0.256535 -0.256005
2.455 -0.444545 -0.444833
2.45 -0.588401 -0.589274
2.445 -0.6605 -0.661806
2.44 -0.658054 -0.659669
2.435 -0.60244 -0.604262
2.43 -0.521269 -0.523216
2.425 -0.434582 -0.436592
2.42 -0.352705 -0.354742
2.415 -0.279152 -0.281199
2.41 -0.214161 -0.216216
2.405 -0.156687 -0.158759
2.4 -0.105293 -0.1074
2.395 -0.0585249 -0.0606908
2.39 -0.0150645 -0.0173166
2.385 0.0262267 0.023856
2.38 0.0663034 0.0637779
2.375 0.105938 0.103219
2.37 0.145715 0.142759
2.365 0.18601 0.182775
2.36 0.226939 0.22338
2.355 0.268316 0.264391
2.35 0.309573 0.305244
2.345 0.349675 0.344913
2.34 0.387036 0.381829
2.335 0.419452 0.413809
2.33 0.444035 0.437997
2.325 0.457173 0.450822
2.32 0.454524 0.447998
2.315 0.431084 0.424592
2.31 0.381416 0.375256
2.305 0.300103 0.294677
2.3 0.182782 0.17859
2.295 0.0282665 0.0258609
2.29 -0.157311 -0.157422
2.285 -0.355041 -0.352485
2.28 -0.532001 -0.526704
2.275 -0.651399 -0.643842
2.27 -0.693267 -0.684473
2.265 -0.665078 -0.656129
2.26 -0.593361 -0.584993
2.255 -0.504755 -0.497282
2.25 -0.41595 -0.40941
2.245 -0.334249 -0.32855
2.24 -0.261598 -0.25661
2.235 -0.197554 -0.19314
2.23 -0.140813 -0.136848
2.225 -0.0898642 -0.0862419
2.22 -0.0432746 -0.0399053
2.215 0.000204416 0.00339888
2.21 0.041624 0.0447128
2.205 0.0818376 0.0848834
2.2 0.121503 0.124563
2.195 0.161072 0.164201
2.19 0.200775 0.204023
2.185 0.240559 0.243975
2.18 0.280076 0.283704
2.175 0.31861 0.322487
2.17 0.355034 0.359189
2.165 0.387797 0.392246
2.16 0.414933 0.419679
2.155 0.434106 0.439133
2.15 0.442646 0.447906
2.145 0.437472 0.44288
2.14 0.414823 0.420241
2.135 0.369831 0.375051
2.13 0.296377 0.301103
2.125 0.188263 0.192102
2.12 0.0421341 0.0446237
2.115 -0.138122 -0.137442
2.11 -0.336691 -0.338233
2.105 -0.523607 -0.527671
2.1 -0.660873 -0.667174
2.095 -0.721643 -0.729402
2.09 -0.706015 -0.714275
2.085 -0.638435 -0.646467
2.08 -0.5478 -0.55524
2.075 -0.453986 -0.460744
2.07 -0.366632 -0.372758
2.065 -0.28884 -0.29444
2.06 -0.220412 -0.225608
2.055 -0.160056 -0.164967
2.05 -0.10624 -0.110977
2.045 -0.0574808 -0.0621441
2.04 -0.0124735 -0.0171586
2.035 0.029872 0.0250724
2.03 0.0704329 0.0654262
2.025 0.109881 0.104572
2.02 0.148684 0.142974
2.015 0.187099 0.180885
2.01 0.225145 0.21832
2.005 0.262592 0.255045
2 0.298927 0.290551
1.995 0.333329 0.324028
1.99 0.364663 0.35437
1.985 0.391509 0.380208
1.98 0.412187 0.399949
1.975 0.424801 0.411818
1.97 0.427216 0.413849
1.965 0.416897 0.403689
1.96 0.390552 0.378207
1.955 0.343735 0.33303
1.95 0.27073 0.262373
1.945 0.165729 0.160207
1.94 0.025052 0.0225157
1.935 -0.149428 -0.149229
1.93 -0.345266 -0.342843
1.925 -0.535358 -0.531211
1.92 -0.681811 -0.67658
1.915 -0.753653 -0.747846
1.91 -0.745247 -0.739212
1.905 -0.67868 -0.672645
1.9 -0.584365 -0.578471
1.895 -0.484934 -0.479279
1.89 -0.391802 -0.386433
1.885 -0.308674 -0.303598
1.88 -0.235684 -0.23088
1.875 -0.171617 -0.167045
1.87 -0.114841 -0.110448
1.865 -0.0637618 -0.0594918
1.86 -0.0169831 -0.0127757
1.855 0.0266547 0.0308634
1.85 0.0680848 0.0723621
1.845 0.108031 0.112447
1.84 0.147019 0.151649
1.835 0.185383 0.190302
1.83 0.22326 0.228547
1.825 0.260559 0.266294
1.82 0.296973 0.303232
1.815 0.331942 0.338789
1.81 0.364608 0.372096
1.805 0.393836 0.401995
1.8 0.418172 0.426985
1.795 0.435854 0.445244
1.79 0.444825 0.454633
1.785 0.442726 0.452695
1.78 0.426819 0.436584
1.775 0.393864 0.40297
1.77 0.340083 0.348029
1.765 0.261589 0.267902
1.76 0.155331 0.159649
1.755 0.0201187 0.0223155
1.75 -0.141992 -0.141603
1.745 -0.322605 -0.323402
1.74 -0.502396 -0.503742
1.735 -0.650154 -0.651674
1.73 -0.734847 -0.736397
1.725 -0.742675 -0.744305
1.72 -0.688018 -0.689832
1.715 -0.599213 -0.601266
1.71 -0.500717 -0.502988
1.705 -0.406475 -0.408922
1.7 -0.321824 -0.324407
1.695 -0.24746 -0.25015
1.69 -0.182379 -0.18516
1.685 -0.125097 -0.127963
1.68 -0.0740821 -0.077037
1.675 -0.027963 -0.0310116
1.67 0.0143941 0.0112432
1.665 0.0538981 0.0506361
1.66 0.0912525 0.0878728
1.655 0.126977 0.123478
1.65 0.161422 0.15781
1.645 0.194783 0.191074
1.64 0.227097 0.223323
1.635 0.258248 0.25445
1.63 0.287968 0.284203
1.625 0.315821 0.31215
1.62 0.341211 0.337692
1.615 0.363358 0.360044
1.61 0.381306 0.378218
1.605 0.393917 0.391029
1.6 0.399888 0.397106
1.595 0.397745 0.394899
1.59 0.385819 0.382689
1.585 0.362186 0.358561
1.58 0.324616 0.320403
1.575 0.270603 0.265964
1.57 0.197702 0.193162
1.565 0.103607 0.100099
1.56 -0.0135659 -0.0148619
1.555 -0.154197 -0.152221
1.55 -0.3135 -0.30764
1.545 -0.476998 -0.467155
1.54 -0.618903 -0.605518
1.535 -0.710419 -0.694557
1.53 -0.735113 -0.718091
1.525 -0.698109 -0.68108
1.52 -0.621159 -0.604912
1.515 -0.52793 -0.512862
1.51 -0.434339 -0.420571
1.505 -0.348017 -0.335511
1.5 -0.271483 -0.260132
1.495 -0.20471 -0.194382
1.49 -0.146615 -0.13718
1.485 -0.0958614 -0.0871983
1.48 -0.0511898 -0.0431978
1.475 -0.0115274 -0.00412328
1.47 0.023972 0.030855
1.465 0.0559427 0.0623547
1.46 0.0848245 0.0907999
1.455 0.110885 0.116443
1.45 0.134245 0.139389
1.445 0.154897 0.159617
1.44 0.172739 0.177013
1.435 0.187582 0.191376
1.43 0.199235 0.202511
1.425 0.207523 0.210242
1.42 0.212378 0.214507
1.415 0.213903 0.215427
1.41 0.21245 0.213381
1.405 0.208668 0.209061
1.4 0.203497 0.203458
1.395 0.198068 0.197761
1.39 0.193462 0.193109
1.385 0.190327 0.190189
1.38 0.188354 0.1887
1.375 0.185731 0.186781
1.37 0.178753 0.180612
1.365 0.161927 0.164501
1.36 0.128651 0.131582
1.355 0.0727008 0.0753402
1.35 -0.00968381 -0.00824714
1.345 -0.117916 -0.118716
1.34 -0.245134 -0.248859
1.335 -0.378128 -0.385111
1.33 -0.499286 -0.509457
1.325 -0.59139 -0.604182
1.32 -0.640201 -0.654746
1.315 -0.641767 -0.657175
1.31 -0.603423 -0.618963
1.305 -0.53987 -0.555065
1.3 -0.465733 -0.480343
1.295 -0.390962 -0.404917
1.29 -0.320657 -0.333985
1.285 -0.256752 -0.269534
1.28 -0.199752 -0.212094
1.275 -0.149136 -0.161159
1.27 -0.104211 -0.11604
1.265 -0.0643389 -0.0760999
1.26 -0.0289618 -0.0407762
1.255 0.00238746 -0.00959983
1.25 0.0300776 0.0178004
1.245 0.0543808 0.0416988
1.24 0.0754825 0.0622827
1.235 0.0934957 0.0796667
1.23 0.108479 0.0939111
1.225 0.120453 0.105041
1.22 0.129428 0.11307
1.215 0.135429 0.118032
1.21 0.138505 0.119984
1.205 0.138788 0.119076
1.2 0.136497 0.115552
1.195 0.13196 0.109773
1.19 0.125628 0.102228
1.185 0.118068 0.0935373
1.18 0.109947 0.0844282
1.175 0.102006 0.0757073
1.17 0.095 0.0682042
1.165 0.0896397 0.0627022
1.16 0.0865076 0.0598505
1.155 0.0859664 0.0600639
1.15 0.0880587 0.0634134
1.145 0.0924038 0.0695157
1.14 0.0981019 0.0774322
1.135 0.103691 0.0856262
1.13 0.107142 0.0919624
1.125 0.105965 0.0938239
1.12 0.0974629 0.0883785
1.115 0.079139 0.0730133
1.11 0.0493194 0.0459612
1.105 0.00765615 0.00681225
1.1 -0.0449011 -0.0436394
1.095 -0.105772 -0.103011
1.09 -0.17082 -0.167182
1.085 -0.23511 -0.231101
1.08 -0.29374 -0.289842
1.075 -0.342812 -0.339422
1.07 -0.379676 -0.377052
1.065 -0.402298 -0.400493
1.06 -0.410325 -0.409196
1.055 -0.404746 -0.404012
1.05 -0.387615 -0.386944
1.045 -0.361706 -0.360795
1.04 -0.329962 -0.328588
1.035 -0.294985 -0.293012
1.03 -0.258799 -0.256155
1.025 -0.222921 -0.219593
1.02 -0.188208 -0.184218
1.015 -0.155156 -0.150535
1.01 -0.124047 -0.118829
1.005 -0.0950768 -0.0892929
1 -0.0683397 -0.0620165
0.995 -0.0438751 -0.0370332
0.99 -0.0216945 -0.014349
0.985 -0.00179579 0.00603627
0.98 0.0158328 0.0241408
0.975 0.0312073 0.0399849
0.97 0.0443467 0.0535895
0.965 0.0552741 0.064979
0.96 0.0640204 0.0741842
0.955 0.0706282 0.0812467
0.95 0.0751552 0.0862223
0.945 0.077678 0.0891847
0.94 0.0782951 0.0902285
0.935 0.0771287 0.0894719
0.93 0.0743249 0.0870511
0.925 0.0700559 0.0831322
0.92 0.064504 0.0778928
0.915 0.0578744 0.0715329
0.91 0.0503795 0.0642604
0.905 0.0422502 0.0563015
0.9 0.0337027 0.0478683
0.895 0.0249479 0.0391685
0.89 0.0161845 0.0303984
0.885 0.0075936 0.0217379
0.88 -0.00066767 0.0133447
0.875 -0.00846771 0.0053535
0.87 -0.0156952 -0.00212319
0.865 -0.0222651 -0.00899822
0.86 -0.0281179 -0.0152089
0.855 -0.0332178 -0.0207154
0.85 -0.0375501 -0.0254988
0.845 -0.0411193 -0.0295587
0.84 -0.0439453 -0.0329099
0.835 -0.0460614 -0.0355808
0.83 -0.0475109 -0.0376096
0.825 -0.0483444 -0.0390422
0.82 -0.0486174 -0.0399295
0.815 -0.0483879 -0.0403254
0.81 -0.0477146 -0.0402847
0.805 -0.046655 -0.0398614
0.8 -0.0452639 -0.0391074
0.795 -0.043593 -0.0380717
0.79 -0.0416894 -0.036799
0.785 -0.0395956 -0.03533
0.78 -0.0373488 -0.0337003
0.775 -0.0349814 -0.031941
0.77 -0.0325212 -0.0300787
0.765 -0.029991 -0.0281354
0.76 -0.0274095 -0.0261293
0.755 -0.024791 -0.024074
0.75 -0.0221504 -0.0219843
0.745 -0.0194981 -0.0198705
0.74 -0.0168404 -0.0177395
0.735 -0.0141796 -0.0155926
0.73 -0.0115211 -0.0134352
0.725 -0.00886989 -0.0112721
0.72 -0.00623067 -0.00910749
0.715 -0.00360699 -0.00694469
0.71 -0.00100471 -0.00478903
0.705 0.00156975 -0.00264635
0.7 0.00410875 -0.000523546
0.695 0.00660343 0.00157135
0.69 0.00904367 0.00362915
0.685 0.0114182 0.00563956
0.68 0.0137147 0.00759147
0.675 0.0159201 0.00947286
0.67 0.0180207 0.0112712
0.665 0.0200027 0.0129737
0.66 0.0218526 0.014568
0.655 0.0235576 0.0160423
0.65 0.0251071 0.017386
0.645 0.0264905 0.018589
0.64 0.0276999 0.0196443
0.635 0.0287299 0.0205468
0.63 0.0295772 0.0212932
0.625 0.0302409 0.0218828
0.62 0.0307233 0.0223177
0.615 0.0310291 0.0226024
0.61 0.0311658 0.0227438
0.605 0.0311428 0.0227505
0.6 0.0309715 0.0226331
0.595 0.0306649 0.0224035
0.59 0.0302368 0.0220741
0.585 0.0297016 0.0216579
0.58 0.0290741 0.0211679
0.575 0.0283682 0.0206164
0.57 0.0275968 0.0200147
0.565 0.0267715 0.0193727
0.56 0.0259021 0.0186986
0.555 0.0249968 0.0179987
0.55 0.0240617 0.0172774
0.545 0.0231009 0.0165374
0.54 0.0221172 0.0157797
0.535 0.0211115 0.0150039
0.53 0.0200833 0.0142084
0.525 0.0190313 0.0133909
0.52 0.0179539 0.0125485
0.515 0.0168497 0.0116784
0.51 0.0157173 0.0107786
0.505 0.0145562 0.00984742
0.5 0.0133673 0.00888534
0.495 0.0121527 0.00789434
0.49 0.0109151 0.00687619
0.485 0.0096584 0.005834
0.48 0.00838864 0.00477366
0.475 0.00711298 0.00370209
0.47 0.00583967 0.00262715
0.465 0.0045782 0.0015584
0.46 0.0033385 0.000505703
0.455 0.00213075 -0.00052089
0.45 0.000965283 -0.00151118
0.445 -0.000147673 -0.00245503
0.44 -0.00119822 -0.00334258
0.435 -0.00217713 -0.00416463
0.43 -0.00307606 -0.00491287
0.425 -0.00388779 -0.0055801
0.42 -0.00460635 -0.00616041
0.415 -0.0052272 -0.00664931
0.41 -0.00574732 -0.00704383
0.405 -0.00616527 -0.00734256
0.4 -0.00648123 -0.00754571
0.395 -0.006697 -0.0076551
0.39 -0.00681595 -0.00767411
0.385 -0.00684289 -0.00760753
0.38 -0.00678398 -0.00746152
0.375 -0.00664657 -0.00724338
0.37 -0.00643901 -0.00696139
0.365 -0.00617042 -0.00662458
0.36 -0.00585049 -0.00624252
0.355 -0.00548924 -0.00582506
0.35 -0.00509674 -0.00538211
0.345 -0.00468291 -0.00492334
0.34 -0.00425727 -0.00445804
0.335 -0.00382873 -0.00399481
0.33 -0.00340541 -0.00354146
0.325 -0.00299447 -0.00310481
0.32 -0.00260202 -0.00269062
0.315 -0.00223302 -0.00230346
0.31 -0.00189125 -0.00194675
0.305 -0.00157933 -0.00162271
0.3 -0.00129876 -0.00133248
0.295 -0.00105 -0.00107614
0.29 -0.000832597 -0.000852913
0.285 -0.000645303 -0.000661225
0.28 -0.000486254 -0.000498928
0.275 -0.00035312 -0.000363438
0.27 -0.00024327 -0.000251907
0.265 -0.000153927 -0.000161375
0.26 -8.22978e-05 -8.8903e-05
0.255 -2.56927e-05 -3.16874e-05
0.25 1.83884e-05 1.28556e-05
0.245 5.21956e-05 4.70338e-05
0.24 7.76912e-05 7.28458e-05
0.235 9.65398e-05 9.19756e-05
0.23 0.000110119 0.000105808
0.225 0.00011954 0.000115453
0.22 0.000125683 0.000121786
0.215 0.000129234 0.000125485
0.21 0.000130722 0.000127072
0.205 0.000130555 0.000126947
0.2 0.000129049 0.000125421
0.195 0.000126452 0.00012274
0.19 0.000122963 0.000119101
0.185 0.000118748 0.000114664
0.18 0.000113945 0.000109565
0.175 0.000108671 0.000103914
0.17 0.000103032 9.78053e-05
0.165 9.71165e-05 9.13166e-05
0.16 9.10059e-05 8.45107e-05
0.155 8.477e-05 7.74389e-05
0.15 7.8471e-05 7.01441e-05
0.145 7.21639e-05 6.26648e-05
0.14 6.58978e-05 5.50405e-05
0.135 5.9717e-05 4.73171e-05
0.13 5.36635e-05 3.9554e-05
0.125 4.77771e-05 3.18291e-05
0.12 4.20981e-05 2.42433e-05
0.115 3.66693e-05 1.69241e-05
0.11 3.15401e-05 1.00265e-05
0.105 2.67729e-05 3.73485e-06
0.1 2.24533e-05 -1.73678e-06
0.095 1.87031e-05 -6.14352e-06
0.09 1.56879e-05 -9.21625e-06
0.085 1.36074e-05 -1.06873e-05
0.08 1.2647e-05 -1.03525e-05
0.075 1.28816e-05 -8.18039e-06
0.07 1.41432e-05 -4.44837e-06
0.065 1.5916e-05 1.55948e-07
0.06 1.73516e-05 4.572e-06
0.055 1.74869e-05 7.62696e-06
0.05 1.56395e-05 8.49002e-06
0.045 1.1787e-05 7.0937e-06
0.04 6.64358e-06 4.17854e-06
0.035 1.35653e-06 8.637e-07
0.03 -2.81417e-06 -1.80753e-06
0.025 -4.60307e-06 -2.95625e-06
0.02 -3.39186e-06 -2.17838e-06
0.015 -9.09272e-07 -5.8397e-07
0.01 -2.22546e-08 -1.42928e-08
0.005 -1.24535e-13 -7.99812e-14
-1.63468e-13 -4.46397e-44 -2.86694e-44


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1Quantum/GApOneLoop.txt <==
-31.4301 -0.00101344 3.22809e-06
-30.9905 -0.00104243 3.36764e-06
-30.6297 -0.00106716 3.48825e-06
-30.3101 -0.00108981 3.59995e-06
-30.0173 -0.0011112 3.70647e-06
-29.7441 -0.00113174 3.80975e-06
-29.4858 -0.00115167 3.91091e-06
-29.2396 -0.00117118 4.0107e-06
-29.0035 -0.00119035 4.10966e-06
-28.7758 -0.00120929 4.20816e-06
-28.5554 -0.00122805 4.3065e-06
-28.3415 -0.00124668 4.40494e-06
-28.1333 -0.00126523 4.50365e-06
-27.9302 -0.00128372 4.60281e-06
-27.7317 -0.0013022 4.70256e-06
-27.5373 -0.00132067 4.80303e-06
-27.3468 -0.00133916 4.90431e-06
-27.1598 -0.00135769 5.00651e-06
-26.9761 -0.00137628 5.10973e-06
-26.7954 -0.00139494 5.21404e-06
-26.6174 -0.00141368 5.31952e-06
-26.4421 -0.00143251 5.42625e-06
-26.2693 -0.00145146 5.53429e-06
-26.0988 -0.00147052 5.64373e-06
-25.9304 -0.0014897 5.75461e-06
-25.7641 -0.00150903 5.86701e-06
-25.5998 -0.0015285 5.98099e-06
-25.4373 -0.00154812 6.09661e-06
-25.2766 -0.00156791 6.21392e-06
-25.1175 -0.00158786 6.33301e-06
-24.9601 -0.001608 6.45391e-06
-24.8041 -0.00162832 6.5767e-06
-24.6496 -0.00164883 6.70143e-06
-24.4966 -0.00166954 6.82817e-06
-24.3448 -0.00169045 6.95697e-06
-24.1944 -0.00171158 7.0879e-06
-24.0451 -0.00173293 7.22103e-06
-23.8971 -0.00175451 7.35641e-06
-23.7502 -0.00177632 7.49411e-06
-23.6044 -0.00179838 7.6342e-06
-23.4597 -0.00182068 7.77674e-06
-23.316 -0.00184324 7.92181e-06
-23.1733 -0.00186605 8.06946e-06
-23.0316 -0.00188914 8.21979e-06
-22.8908 -0.0019125 8.37285e-06
-22.7509 -0.00193615 8.52872e-06
-22.6118 -0.00196008 8.68747e-06
-22.4736 -0.00198432 8.8492e-06
-22.3363 -0.00200885 9.01397e-06
-22.1997 -0.0020337 9.18186e-06
-22.0639 -0.00205887 9.35297e-06
-21.9288 -0.00208437 9.52738e-06
-21.7945 -0.0021102 9.70518e-06
-21.6609 -0.00213637 9.88645e-06
-21.528 -0.0021629 1.00713e-05
-21.3958 -0.00218978 1.02598e-05
-21.2642 -0.00221703 1.04521e-05
-21.1332 -0.00224466 1.06482e-05
-21.0029 -0.00227267 1.08484e-05
-20.8732 -0.00230108 1.10526e-05
-20.7441 -0.00232989 1.1261e-05
-20.6156 -0.00235911 1.14737e-05
-20.4876 -0.00238875 1.16908e-05
-20.3602 -0.00241883 1.19125e-05
-20.2333 -0.00244934 1.21388e-05
-20.1069 -0.00248031 1.23699e-05
-19.9811 -0.00251174 1.2606e-05
-19.8557 -0.00254364 1.28472e-05
-19.7309 -0.00257602 1.30935e-05
-19.6065 -0.0026089 1.33452e-05
-19.4826 -0.00264228 1.36025e-05
-19.3592 -0.00267618 1.38654e-05
-19.2362 -0.00271061 1.41341e-05
-19.1137 -0.00274559 1.44088e-05
-18.9916 -0.00278111 1.46896e-05
-18.8699 -0.00281721 1.49768e-05
-18.7487 -0.00285388 1.52706e-05
-18.6278 -0.00289115 1.5571e-05
-18.5074 -0.00292903 1.58784e-05
-18.3873 -0.00296754 1.61928e-05
-18.2676 -0.00300668 1.65146e-05
-18.1483 -0.00304647 1.68439e-05
-18.0294 -0.00308693 1.7181e-05
-17.9108 -0.00312808 1.75261e-05
-17.7926 -0.00316993 1.78794e-05
-17.6748 -0.0032125 1.82412e-05
-17.5572 -0.0032558 1.86117e-05
-17.4401 -0.00329986 1.89912e-05
-17.3232 -0.00334469 1.93801e-05
-17.2067 -0.00339032 1.97785e-05
-17.0905 -0.00343675 2.01867e-05
-16.9746 -0.00348402 2.06052e-05
-16.859 -0.00353214 2.10341e-05
-16.7437 -0.00358114 2.14739e-05
-16.6288 -0.00363104 2.19249e-05
-16.5141 -0.00368185 2.23874e-05
-16.3997 -0.00373361 2.28618e-05
-16.2856 -0.00378634 2.33485e-05
-16.1717 -0.00384006 2.38479e-05
-16.0582 -0.0038948 2.43604e-05
-15.9449 -0.00395059 2.48864e-05
-15.8319 -0.00400745 2.54265e-05
-15.7191 -0.00406542 2.5981e-05
-15.6066 -0.00412451 2.65504e-05
-15.4943 -0.00418478 2.71353e-05
-15.3823 -0.00424623 2.77362e-05
-15.2705 -0.00430891 2.83536e-05
-15.159 -0.00437286 2.89882e-05
-15.0477 -0.0044381 2.96404e-05
-14.9367 -0.00450467 3.0311e-05
-14.8258 -0.00457261 3.10005e-05
-14.7152 -0.00464197 3.17097e-05
-14.6049 -0.00471276 3.24392e-05
-14.4947 -0.00478505 3.31897e-05
-14.3848 -0.00485888 3.39622e-05
-14.275 -0.00493427 3.47572e-05
-14.1655 -0.0050113 3.55758e-05
-14.0562 -0.00508999 3.64186e-05
-13.9471 -0.00517041 3.72868e-05
-13.8382 -0.00525259 3.81811e-05
-13.7294 -0.0053366 3.91026e-05
-13.6209 -0.0054225 4.00524e-05
-13.5126 -0.00551033 4.10315e-05
-13.4044 -0.00560016 4.2041e-05
-13.2965 -0.00569205 4.30822e-05
-13.1887 -0.00578606 4.41563e-05
-13.0811 -0.00588226 4.52646e-05
-12.9737 -0.00598073 4.64085e-05
-12.8664 -0.00608153 4.75893e-05
-12.7593 -0.00618473 4.88087e-05
-12.6524 -0.00629042 5.00681e-05
-12.5457 -0.00639868 5.13693e-05
-12.4391 -0.00650959 5.2714e-05
-12.3327 -0.00662324 5.4104e-05
-12.2265 -0.00673973 5.55412e-05
-12.1204 -0.00685914 5.70276e-05
-12.0144 -0.00698158 5.85654e-05
-11.9086 -0.00710716 6.01569e-05
-11.803 -0.00723597 6.18042e-05
-11.6975 -0.00736814 6.351e-05
-11.5922 -0.00750379 6.52768e-05
-11.487 -0.00764303 6.71074e-05
-11.3819 -0.007786 6.90047e-05
-11.277 -0.00793284 7.09717e-05
-11.1722 -0.00808367 7.30117e-05
-11.0676 -0.00823866 7.5128e-05
-10.9631 -0.00839796 7.73244e-05
-10.8587 -0.00856172 7.96045e-05
-10.7545 -0.00873013 8.19724e-05
-10.6503 -0.00890335 8.44324e-05
-10.5463 -0.00908158 8.6989e-05
-10.4425 -0.009265 8.9647e-05
-10.3387 -0.00945384 9.24114e-05
-10.2351 -0.0096483 9.52876e-05
-10.1316 -0.0098486 9.82814e-05
-10.0282 -0.010055 0.000101399
-9.92496 -0.0102677 0.000104646
-9.82181 -0.0104871 0.00010803
-9.71877 -0.0107133 0.000111559
-9.61583 -0.0109467 0.000115239
-9.51301 -0.0111876 0.00011908
-9.4103 -0.0114362 0.000123089
-9.30769 -0.0116931 0.000127277
-9.20518 -0.0119584 0.000131654
-9.10278 -0.0122327 0.000136229
-9.00048 -0.0125162 0.000141016
-8.89828 -0.0128095 0.000146025
-8.79618 -0.013113 0.00015127
-8.69417 -0.0134271 0.000156766
-8.59226 -0.0137524 0.000162527
-8.49044 -0.0140894 0.000168569
-8.38872 -0.0144387 0.000174911
-8.28708 -0.0148009 0.00018157
-8.18554 -0.0151766 0.000188567
-8.08408 -0.0155666 0.000195924
-7.98271 -0.0159715 0.000203664
-7.88143 -0.0163922 0.000211813
-7.78023 -0.0168295 0.000220398
-7.67911 -0.0172842 0.000229448
-7.57807 -0.0177573 0.000238996
-7.47712 -0.0182499 0.000249077
-7.37624 -0.0187629 0.000259729
-7.27544 -0.0192977 0.000270991
-7.17471 -0.0198554 0.000282911
-7.07406 -0.0204373 0.000295535
-6.97348 -0.021045 0.000308917
-6.87298 -0.02168 0.000323116
-6.77254 -0.0223438 0.000338195
-6.67218 -0.0230384 0.000354223
-6.57188 -0.0237657 0.000371277
-6.47166 -0.0245278 0.000389441
-6.37149 -0.0253269 0.000408808
-6.2714 -0.0261656 0.000429478
-6.17136 -0.0270464 0.000451566
-6.07139 -0.0279724 0.000475195
-5.97148 -0.0289466 0.000500503
-5.87163 -0.0299725 0.000527644
-5.77184 -0.031054 0.000556787
-5.67211 -0.0321951 0.000588123
-5.57243 -0.0334003 0.000621865
-5.47281 -0.0346746 0.000658249
-5.37325 -0.0360235 0.000697544
-5.27373 -0.037453 0.000740048
-5.17427 -0.0389696 0.0007861
-5.07487 -0.0405808 0.000836085
-4.97551 -0.0422947 0.000890434
-4.8762 -0.0441204 0.000949643
-4.77694 -0.0460678 0.00101427
-4.67772 -0.0481485 0.00108497
-4.57855 -0.0503748 0.00116248
-4.47943 -0.0527611 0.00124765
-4.38035 -0.0553233 0.00134147
-4.28131 -0.0580795 0.00144508
-4.18232 -0.0610503 0.00155982
-4.08336 -0.0642589 0.00168727
-3.98445 -0.0677321 0.00182925
-3.88557 -0.0715004 0.00198796
-3.78673 -0.0755992 0.00216598
-3.68793 -0.0800692 0.00236642
-3.58916 -0.084958 0.00259302
-3.49043 -0.0903212 0.0028503
-3.39173 -0.0962242 0.00314379
-3.29307 -0.102744 0.00348027
-3.19443 -0.109973 0.00386818
-3.09583 -0.118023 0.00431806
-2.99725 -0.127026 0.00484325
-2.89871 -0.137146 0.00546079
-2.80019 -0.148584 0.00619276
-2.7017 -0.161591 0.00706806
-2.60323 -0.176482 0.00812523
-2.50479 -0.193662 0.0094164
-2.40638 -0.213651 0.0110135
-2.30798 -0.23714 0.0130181
-2.20961 -0.265052 0.0155767
-2.11126 -0.298663 0.0189078
-2.01293 -0.339768 0.0233474
-1.91462 -0.390985 0.0294344
-1.81632 -0.456275 0.0380768
-1.71804 -0.541919 0.0509001
-1.61978 -0.658477 0.0710501
-1.52154 -0.825101 0.105271
-1.42331 -1.08025 0.170215
-1.32509 -1.5127 0.31649
-1.22689 -2.36935 0.759527
-1.12869 -4.24528 3.16434
-1.03051 4.23919 7.21224
-0.932337 3.47716 1.28001
-0.834173 2.25741 0.441332
-0.736016 1.69455 0.21474
-0.637867 1.38632 0.123565
-0.539723 1.198 0.0777878
-0.441585 1.0757 0.051213
-0.343451 0.994295 0.033994
-0.24532 0.940817 0.0217257
-0.147191 0.908221 0.0121434
-0.0490634 0.892749 0.00391043
0.0490634 0.892749 -0.00391043
0.147191 0.908221 -0.0121434
0.24532 0.940817 -0.0217257
0.343451 0.994295 -0.033994
0.441585 1.0757 -0.051213
0.539723 1.198 -0.0777878
0.637867 1.38632 -0.123565
0.736016 1.69455 -0.21474
0.834173 2.25741 -0.441332
0.932337 3.47716 -1.28001
1.03051 4.23919 -7.21224
1.12869 -4.24528 -3.16434
1.22689 -2.36935 -0.759527
1.32509 -1.5127 -0.31649
1.42331 -1.08025 -0.170215
1.52154 -0.825101 -0.105271
1.61978 -0.658477 -0.0710501
1.71804 -0.541919 -0.0509001
1.81632 -0.456275 -0.0380768
1.91462 -0.390985 -0.0294344
2.01293 -0.339768 -0.0233474
2.11126 -0.298663 -0.0189078
2.20961 -0.265052 -0.0155767
2.30798 -0.23714 -0.0130181
2.40638 -0.213651 -0.0110135
2.50479 -0.193662 -0.0094164
2.60323 -0.176482 -0.00812523
2.7017 -0.161591 -0.00706806
2.80019 -0.148584 -0.00619276
2.89871 -0.137146 -0.00546079
2.99725 -0.127026 -0.00484325
3.09583 -0.118023 -0.00431806
3.19443 -0.109973 -0.00386818
3.29307 -0.102744 -0.00348027
3.39173 -0.0962242 -0.00314379
3.49043 -0.0903212 -0.0028503
3.58916 -0.084958 -0.00259302
3.68793 -0.0800692 -0.00236642
3.78673 -0.0755992 -0.00216598
3.88557 -0.0715004 -0.00198796
3.98445 -0.0677321 -0.00182925
4.08336 -0.0642589 -0.00168727
4.18232 -0.0610503 -0.00155982
4.28131 -0.0580795 -0.00144508
4.38035 -0.0553233 -0.00134147
4.47943 -0.0527611 -0.00124765
4.57855 -0.0503748 -0.00116248
4.67772 -0.0481485 -0.00108497
4.77694 -0.0460678 -0.00101427
4.8762 -0.0441204 -0.000949643
4.97551 -0.0422947 -0.000890434
5.07487 -0.0405808 -0.000836085
5.17427 -0.0389696 -0.0007861
5.27373 -0.037453 -0.000740048
5.37325 -0.0360235 -0.000697544
5.47281 -0.0346746 -0.000658249
5.57243 -0.0334003 -0.000621865
5.67211 -0.0321951 -0.000588123
5.77184 -0.031054 -0.000556787
5.87163 -0.0299725 -0.000527644
5.97148 -0.0289466 -0.000500503
6.07139 -0.0279724 -0.000475195
6.17136 -0.0270464 -0.000451566
6.2714 -0.0261656 -0.000429478
6.37149 -0.0253269 -0.000408808
6.47166 -0.0245278 -0.000389441
6.57188 -0.0237657 -0.000371277
6.67218 -0.0230384 -0.000354223
6.77254 -0.0223438 -0.000338195
6.87298 -0.02168 -0.000323116
6.97348 -0.021045 -0.000308917
7.07406 -0.0204373 -0.000295535
7.17471 -0.0198554 -0.000282911
7.27544 -0.0192977 -0.000270991
7.37624 -0.0187629 -0.000259729
7.47712 -0.0182499 -0.000249077
7.57807 -0.0177573 -0.000238996
7.67911 -0.0172842 -0.000229448
7.78023 -0.0168295 -0.000220398
7.88143 -0.0163922 -0.000211813
7.98271 -0.0159715 -0.000203664
8.08408 -0.0155666 -0.000195924
8.18554 -0.0151766 -0.000188567
8.28708 -0.0148009 -0.00018157
8.38872 -0.0144387 -0.000174911
8.49044 -0.0140894 -0.000168569
8.59226 -0.0137524 -0.000162527
8.69417 -0.0134271 -0.000156766
8.79618 -0.013113 -0.00015127
8.89828 -0.0128095 -0.000146025
9.00048 -0.0125162 -0.000141016
9.10278 -0.0122327 -0.000136229
9.20518 -0.0119584 -0.000131654
9.30769 -0.0116931 -0.000127277
9.4103 -0.0114362 -0.000123089
9.51301 -0.0111876 -0.00011908
9.61583 -0.0109467 -0.000115239
9.71877 -0.0107133 -0.000111559
9.82181 -0.0104871 -0.00010803
9.92496 -0.0102677 -0.000104646
10.0282 -0.010055 -0.000101399
10.1316 -0.0098486 -9.82814e-05
10.2351 -0.0096483 -9.52876e-05
10.3387 -0.00945384 -9.24114e-05
10.4425 -0.009265 -8.9647e-05
10.5463 -0.00908158 -8.6989e-05
10.6503 -0.00890335 -8.44324e-05
10.7545 -0.00873013 -8.19724e-05
10.8587 -0.00856172 -7.96045e-05
10.9631 -0.00839796 -7.73244e-05
11.0676 -0.00823866 -7.5128e-05
11.1722 -0.00808367 -7.30117e-05
11.277 -0.00793284 -7.09717e-05
11.3819 -0.007786 -6.90047e-05
11.487 -0.00764303 -6.71074e-05
11.5922 -0.00750379 -6.52768e-05
11.6975 -0.00736814 -6.351e-05
11.803 -0.00723597 -6.18042e-05
11.9086 -0.00710716 -6.01569e-05
12.0144 -0.00698158 -5.85654e-05
12.1204 -0.00685914 -5.70276e-05
12.2265 -0.00673973 -5.55412e-05
12.3327 -0.00662324 -5.4104e-05
12.4391 -0.00650959 -5.2714e-05
12.5457 -0.00639868 -5.13693e-05
12.6524 -0.00629042 -5.00681e-05
12.7593 -0.00618473 -4.88087e-05
12.8664 -0.00608153 -4.75893e-05
12.9737 -0.00598073 -4.64085e-05
13.0811 -0.00588226 -4.52646e-05
13.1887 -0.00578606 -4.41563e-05
13.2965 -0.00569205 -4.30822e-05
13.4044 -0.00560016 -4.2041e-05
13.5126 -0.00551033 -4.10315e-05
13.6209 -0.0054225 -4.00524e-05
13.7294 -0.0053366 -3.91026e-05
13.8382 -0.00525259 -3.81811e-05
13.9471 -0.00517041 -3.72868e-05
14.0562 -0.00508999 -3.64186e-05
14.1655 -0.0050113 -3.55758e-05
14.275 -0.00493427 -3.47572e-05
14.3848 -0.00485888 -3.39622e-05
14.4947 -0.00478505 -3.31897e-05
14.6049 -0.00471276 -3.24392e-05
14.7152 -0.00464197 -3.17097e-05
14.8258 -0.00457261 -3.10005e-05
14.9367 -0.00450467 -3.0311e-05
15.0477 -0.0044381 -2.96404e-05
15.159 -0.00437286 -2.89882e-05
15.2705 -0.00430891 -2.83536e-05
15.3823 -0.00424623 -2.77362e-05
15.4943 -0.00418478 -2.71353e-05
15.6066 -0.00412451 -2.65504e-05
15.7191 -0.00406542 -2.5981e-05
15.8319 -0.00400745 -2.54265e-05
15.9449 -0.00395059 -2.48864e-05
16.0582 -0.0038948 -2.43604e-05
16.1717 -0.00384006 -2.38479e-05
16.2856 -0.00378634 -2.33485e-05
16.3997 -0.00373361 -2.28618e-05
16.5141 -0.00368185 -2.23874e-05
16.6288 -0.00363104 -2.19249e-05
16.7437 -0.00358114 -2.14739e-05
16.859 -0.00353214 -2.10341e-05
16.9746 -0.00348402 -2.06052e-05
17.0905 -0.00343675 -2.01867e-05
17.2067 -0.00339032 -1.97785e-05
17.3232 -0.00334469 -1.93801e-05
17.4401 -0.00329986 -1.89912e-05
17.5572 -0.0032558 -1.86117e-05
17.6748 -0.0032125 -1.82412e-05
17.7926 -0.00316993 -1.78794e-05
17.9108 -0.00312808 -1.75261e-05
18.0294 -0.00308693 -1.7181e-05
18.1483 -0.00304647 -1.68439e-05
18.2676 -0.00300668 -1.65146e-05
18.3873 -0.00296754 -1.61928e-05
18.5074 -0.00292903 -1.58784e-05
18.6278 -0.00289115 -1.5571e-05
18.7487 -0.00285388 -1.52706e-05
18.8699 -0.00281721 -1.49768e-05
18.9916 -0.00278111 -1.46896e-05
19.1137 -0.00274559 -1.44088e-05
19.2362 -0.00271061 -1.41341e-05
19.3592 -0.00267618 -1.38654e-05
19.4826 -0.00264228 -1.36025e-05
19.6065 -0.0026089 -1.33452e-05
19.7309 -0.00257602 -1.30935e-05
19.8557 -0.00254364 -1.28472e-05
19.9811 -0.00251174 -1.2606e-05
20.1069 -0.00248031 -1.23699e-05
20.2333 -0.00244934 -1.21388e-05
20.3602 -0.00241883 -1.19125e-05
20.4876 -0.00238875 -1.16908e-05
20.6156 -0.00235911 -1.14737e-05
20.7441 -0.00232989 -1.1261e-05
20.8732 -0.00230108 -1.10526e-05
21.0029 -0.00227267 -1.08484e-05
21.1332 -0.00224466 -1.06482e-05
21.2642 -0.00221703 -1.04521e-05
21.3958 -0.00218978 -1.02598e-05
21.528 -0.0021629 -1.00713e-05
21.6609 -0.00213637 -9.88645e-06
21.7945 -0.0021102 -9.70518e-06
21.9288 -0.00208437 -9.52738e-06
22.0639 -0.00205887 -9.35297e-06
22.1997 -0.0020337 -9.18186e-06
22.3363 -0.00200885 -9.01397e-06
22.4736 -0.00198432 -8.8492e-06
22.6118 -0.00196008 -8.68747e-06
22.7509 -0.00193615 -8.52872e-06
22.8908 -0.0019125 -8.37285e-06
23.0316 -0.00188914 -8.21979e-06
23.1733 -0.00186605 -8.06946e-06
23.316 -0.00184324 -7.92181e-06
23.4597 -0.00182068 -7.77674e-06
23.6044 -0.00179838 -7.6342e-06
23.7502 -0.00177632 -7.49411e-06
23.8971 -0.00175451 -7.35641e-06
24.0451 -0.00173293 -7.22103e-06
24.1944 -0.00171158 -7.0879e-06
24.3448 -0.00169045 -6.95697e-06
24.4966 -0.00166954 -6.82817e-06
24.6496 -0.00164883 -6.70143e-06
24.8041 -0.00162832 -6.5767e-06
24.9601 -0.001608 -6.45391e-06
25.1175 -0.00158786 -6.33301e-06
25.2766 -0.00156791 -6.21392e-06
25.4373 -0.00154812 -6.09661e-06
25.5998 -0.0015285 -5.98099e-06
25.7641 -0.00150903 -5.86701e-06
25.9304 -0.0014897 -5.75461e-06
26.0988 -0.00147052 -5.64373e-06
26.2693 -0.00145146 -5.53429e-06
26.4421 -0.00143251 -5.42625e-06
26.6174 -0.00141368 -5.31952e-06
26.7954 -0.00139494 -5.21404e-06
26.9761 -0.00137628 -5.10973e-06
27.1598 -0.00135769 -5.00651e-06
27.3468 -0.00133916 -4.90431e-06
27.5373 -0.00132067 -4.80303e-06
27.7317 -0.0013022 -4.70256e-06
27.9302 -0.00128372 -4.60281e-06
28.1333 -0.00126523 -4.50365e-06
28.3415 -0.00124668 -4.40494e-06
28.5554 -0.00122805 -4.3065e-06
28.7758 -0.00120929 -4.20816e-06
29.0035 -0.00119035 -4.10966e-06
29.2396 -0.00117118 -4.0107e-06
29.4858 -0.00115167 -3.91091e-06
29.7441 -0.00113174 -3.80975e-06
30.0173 -0.0011112 -3.70647e-06
30.3101 -0.00108981 -3.59995e-06
30.6297 -0.00106716 -3.48825e-06
30.9905 -0.00104243 -3.36764e-06
31.4301 -0.00101344 -3.22809e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1Quantum/GApTwoLoop.txt <==
-31.4301 -0.00101346 3.22831e-06
-30.9905 -0.00104246 3.36777e-06
-30.6297 -0.00106719 3.48842e-06
-30.3101 -0.00108984 3.59992e-06
-30.0173 -0.00111123 3.70627e-06
-29.7441 -0.00113177 3.80936e-06
-29.4858 -0.00115171 3.911e-06
-29.2396 -0.00117121 4.01122e-06
-29.0035 -0.00119039 4.10996e-06
-28.7758 -0.00120933 4.20811e-06
-28.5554 -0.00122809 4.30697e-06
-28.3415 -0.00124672 4.40525e-06
-28.1333 -0.00126527 4.50376e-06
-27.9302 -0.00128377 4.60326e-06
-27.7317 -0.00130224 4.70288e-06
-27.5373 -0.00132071 4.8032e-06
-27.3468 -0.00133921 4.90487e-06
-27.1598 -0.00135774 5.00666e-06
-26.9761 -0.00137633 5.11019e-06
-26.7954 -0.00139499 5.21442e-06
-26.6174 -0.00141373 5.3198e-06
-26.4421 -0.00143257 5.42678e-06
-26.2693 -0.00145151 5.53459e-06
-26.0988 -0.00147057 5.6442e-06
-25.9304 -0.00148976 5.75509e-06
-25.7641 -0.00150909 5.86734e-06
-25.5998 -0.00152856 5.98163e-06
-25.4373 -0.00154818 6.09689e-06
-25.2766 -0.00156797 6.21461e-06
-25.1175 -0.00158793 6.33338e-06
-24.9601 -0.00160806 6.45453e-06
-24.8041 -0.00162838 6.57723e-06
-24.6496 -0.0016489 6.70195e-06
-24.4966 -0.00166961 6.82884e-06
-24.3448 -0.00169053 6.95746e-06
-24.1944 -0.00171166 7.08863e-06
-24.0451 -0.00173301 7.22159e-06
-23.8971 -0.00175459 7.35711e-06
-23.7502 -0.00177641 7.4948e-06
-23.6044 -0.00179846 7.63484e-06
-23.4597 -0.00182076 7.77759e-06
-23.316 -0.00184332 7.92239e-06
-23.1733 -0.00186614 8.07043e-06
-23.0316 -0.00188923 8.22038e-06
-22.8908 -0.0019126 8.37388e-06
-22.7509 -0.00193625 8.52937e-06
-22.6118 -0.00196018 8.68851e-06
-22.4736 -0.00198442 8.84998e-06
-22.3363 -0.00200896 9.01498e-06
-22.1997 -0.00203381 9.18279e-06
-22.0639 -0.00205898 9.35395e-06
-21.9288 -0.00208448 9.52845e-06
-21.7945 -0.00211031 9.70615e-06
-21.6609 -0.00213649 9.88763e-06
-21.528 -0.00216302 1.00723e-05
-21.3958 -0.00218991 1.02611e-05
-21.2642 -0.00221716 1.04532e-05
-21.1332 -0.00224479 1.06495e-05
-21.0029 -0.00227281 1.08496e-05
-20.8732 -0.00230122 1.10539e-05
-20.7441 -0.00233003 1.12624e-05
-20.6156 -0.00235925 1.1475e-05
-20.4876 -0.0023889 1.16924e-05
-20.3602 -0.00241898 1.19138e-05
-20.2333 -0.0024495 1.21405e-05
-20.1069 -0.00248047 1.23713e-05
-19.9811 -0.0025119 1.26079e-05
-19.8557 -0.0025438 1.28486e-05
-19.7309 -0.00257619 1.30955e-05
-19.6065 -0.00260907 1.33468e-05
-19.4826 -0.00264246 1.36046e-05
-19.3592 -0.00267637 1.3867e-05
-19.2362 -0.0027108 1.41362e-05
-19.1137 -0.00274578 1.44106e-05
-18.9916 -0.00278131 1.46919e-05
-18.8699 -0.00281741 1.49789e-05
-18.7487 -0.00285409 1.52729e-05
-18.6278 -0.00289137 1.55733e-05
-18.5074 -0.00292925 1.58807e-05
-18.3873 -0.00296776 1.61953e-05
-18.2676 -0.00300691 1.65171e-05
-18.1483 -0.00304671 1.68467e-05
-18.0294 -0.00308718 1.71836e-05
-17.9108 -0.00312833 1.7529e-05
-17.7926 -0.00317019 1.78822e-05
-17.6748 -0.00321276 1.82443e-05
-17.5572 -0.00325607 1.86147e-05
-17.4401 -0.00330014 1.89946e-05
-17.3232 -0.00334498 1.93833e-05
-17.2067 -0.00339061 1.97819e-05
-17.0905 -0.00343706 2.01903e-05
-16.9746 -0.00348434 2.06088e-05
-16.859 -0.00353247 2.1038e-05
-16.7437 -0.00358147 2.14777e-05
-16.6288 -0.00363138 2.19292e-05
-16.5141 -0.0036822 2.23914e-05
-16.3997 -0.00373397 2.28664e-05
-16.2856 -0.00378671 2.33527e-05
-16.1717 -0.00384044 2.38529e-05
-16.0582 -0.00389519 2.43649e-05
-15.9449 -0.00395099 2.48919e-05
-15.8319 -0.00400787 2.54312e-05
-15.7191 -0.00406584 2.59869e-05
-15.6066 -0.00412495 2.65555e-05
-15.4943 -0.00418523 2.71417e-05
-15.3823 -0.0042467 2.77417e-05
-15.2705 -0.00430939 2.83605e-05
-15.159 -0.00437335 2.89942e-05
-15.0477 -0.00443861 2.96478e-05
-14.9367 -0.0045052 3.03175e-05
-14.8258 -0.00457315 3.10083e-05
-14.7152 -0.00464252 3.17167e-05
-14.6049 -0.00471334 3.24475e-05
-14.4947 -0.00478564 3.31975e-05
-14.3848 -0.00485949 3.39711e-05
-14.275 -0.0049349 3.47657e-05
-14.1655 -0.00501195 3.55853e-05
-14.0562 -0.00509066 3.64279e-05
-13.9471 -0.0051711 3.7297e-05
-13.8382 -0.0052533 3.81912e-05
-13.7294 -0.00533734 3.91136e-05
-13.6209 -0.00542326 4.00635e-05
-13.5126 -0.00551111 4.10433e-05
-13.4044 -0.00560097 4.20531e-05
-13.2965 -0.00569288 4.30949e-05
-13.1887 -0.00578693 4.41695e-05
-13.0811 -0.00588316 4.52783e-05
-12.9737 -0.00598165 4.64229e-05
-12.8664 -0.00608248 4.76042e-05
-12.7593 -0.00618572 4.88244e-05
-12.6524 -0.00629145 5.00843e-05
-12.5457 -0.00639974 5.13865e-05
-12.4391 -0.00651069 5.27316e-05
-12.3327 -0.00662438 5.41226e-05
-12.2265 -0.0067409 5.55604e-05
-12.1204 -0.00686036 5.7048e-05
-12.0144 -0.00698284 5.85865e-05
-11.9086 -0.00710847 6.01791e-05
-11.803 -0.00723733 6.18273e-05
-11.6975 -0.00736955 6.35342e-05
-11.5922 -0.00750525 6.53022e-05
-11.487 -0.00764455 6.71339e-05
-11.3819 -0.00778757 6.90327e-05
-11.277 -0.00793447 7.10006e-05
-11.1722 -0.00808537 7.30426e-05
-11.0676 -0.00824042 7.51597e-05
-10.9631 -0.00839978 7.73586e-05
-10.8587 -0.00856363 7.96392e-05
-10.7545 -0.0087321 8.20103e-05
-10.6503 -0.00890541 8.44706e-05
-10.5463 -0.00908372 8.7031e-05
-10.4425 -0.00926724 8.9689e-05
-10.3387 -0.00945616 9.2458e-05
-10.2351 -0.00965072 9.5334e-05
-10.1316 -0.00985112 9.83332e-05
-10.0282 -0.0100576 0.00010145
-9.92496 -0.0102705 0.000104704
-9.82181 -0.0104899 0.000108087
-9.71877 -0.0107163 0.000111623
-9.61583 -0.0109498 0.000115303
-9.51301 -0.0111908 0.000119152
-9.4103 -0.0114397 0.00012316
-9.30769 -0.0116966 0.000127358
-9.20518 -0.0119622 0.000131733
-9.10278 -0.0122366 0.00013632
-9.00048 -0.0125203 0.000141104
-8.89828 -0.0128138 0.000146127
-8.79618 -0.0131175 0.00015137
-8.69417 -0.0134318 0.000156881
-8.59226 -0.0137574 0.000162639
-8.49044 -0.0140946 0.000168699
-8.38872 -0.0144442 0.000175038
-8.28708 -0.0148067 0.000181717
-8.18554 -0.0151827 0.000188712
-8.08408 -0.015573 0.000196092
-7.98271 -0.0159782 0.000203829
-7.88143 -0.0163993 0.000212004
-7.78023 -0.0168369 0.000220586
-7.67911 -0.017292 0.000229667
-7.57807 -0.0177656 0.000239213
-7.47712 -0.0182587 0.000249328
-7.37624 -0.0187722 0.000259978
-7.27544 -0.0193075 0.000271281
-7.17471 -0.0198658 0.000283199
-7.07406 -0.0204484 0.00029587
-6.97348 -0.0210568 0.000309253
-6.87298 -0.0216925 0.000323507
-6.77254 -0.0223571 0.000338587
-6.67218 -0.0230526 0.00035468
-6.57188 -0.0237808 0.000371739
-6.47166 -0.0245439 0.000389979
-6.37149 -0.025344 0.000409354
-6.2714 -0.0261839 0.000430115
-6.17136 -0.027066 0.000452217
-6.07139 -0.0279934 0.000475954
-5.97148 -0.0289691 0.000501284
-5.87163 -0.0299969 0.000528556
-5.77184 -0.0310801 0.000557731
-5.67211 -0.0322233 0.000589228
-5.57243 -0.0334307 0.000623017
-5.47281 -0.0347075 0.000659601
-5.37325 -0.036059 0.000698965
-5.27373 -0.0374917 0.000741721
-5.17427 -0.0390115 0.000787875
-5.07487 -0.0406267 0.000838182
-4.97551 -0.0423446 0.000892683
-4.8762 -0.0441752 0.000952315
-4.77694 -0.0461278 0.00101718
-4.67772 -0.0482146 0.00108845
-4.57855 -0.0504476 0.00116631
-4.47943 -0.052842 0.00125227
-4.38035 -0.0554129 0.00134667
-4.28131 -0.0581798 0.00145144
-4.18232 -0.0611623 0.00156716
-4.08336 -0.0643855 0.00169643
-3.98445 -0.067875 0.00184019
-3.88557 -0.071664 0.00200206
-3.78673 -0.0757867 0.00218369
-3.68793 -0.0802877 0.00239045
-3.58916 -0.0852142 0.00262566
-3.49043 -0.0906281 0.00289872
-3.39173 -0.0965964 0.00321887
-3.29307 -0.103208 0.00361154
-3.19443 -0.110552 0.00412287
-3.09583 -0.118674 0.00486778
-2.99725 -0.127382 0.00563369
-2.89871 -0.137152 0.00610882
-2.80019 -0.148546 0.00661621
-2.7017 -0.161639 0.00736896
-2.60323 -0.17664 0.00836321
-2.50479 -0.193943 0.00963149
-2.40638 -0.214071 0.011218
-2.30798 -0.237727 0.0132348
-2.20961 -0.265843 0.0158073
-2.11126 -0.299716 0.0191786
-2.01293 -0.341158 0.0236558
-1.91462 -0.392833 0.0298202
-1.81632 -0.458742 0.038526
-1.71804 -0.545266 0.0514597
-1.61978 -0.663073 0.0716012
-1.52154 -0.831578 0.105597
-1.42331 -1.08969 0.168742
-1.32509 -1.52825 0.306556
-1.22689 -2.41629 0.698328
-1.12869 -4.93824 2.86126
-1.03051 8.29757 5.70568
-0.932337 3.25093 0.546496
-0.834173 2.07032 0.262617
-0.736016 1.58186 0.154481
-0.637867 1.31269 0.0976068
-0.539723 1.14485 0.0648458
-0.441585 1.03419 0.0439344
-0.343451 0.959649 0.0298011
-0.24532 0.910344 0.0192053
-0.147191 0.880129 0.0108688
-0.0490634 0.865756 0.00346363
0.0490634 0.865756 -0.00346363
0.147191 0.880129 -0.0108688
0.24532 0.910344 -0.0192053
0.343451 0.959649 -0.0298011
0.441585 1.03419 -0.0439344
0.539723 1.14485 -0.0648458
0.637867 1.31269 -0.0976068
0.736016 1.58186 -0.154481
0.834173 2.07032 -0.262617
0.932337 3.25093 -0.546496
1.03051 8.29757 -5.70568
1.12869 -4.93824 -2.86126
1.22689 -2.41629 -0.698328
1.32509 -1.52825 -0.306556
1.42331 -1.08969 -0.168742
1.52154 -0.831578 -0.105597
1.61978 -0.663073 -0.0716012
1.71804 -0.545266 -0.0514597
1.81632 -0.458742 -0.038526
1.91462 -0.392833 -0.0298202
2.01293 -0.341158 -0.0236558
2.11126 -0.299716 -0.0191786
2.20961 -0.265843 -0.0158073
2.30798 -0.237727 -0.0132348
2.40638 -0.214071 -0.011218
2.50479 -0.193943 -0.00963149
2.60323 -0.17664 -0.00836321
2.7017 -0.161639 -0.00736896
2.80019 -0.148546 -0.00661621
2.89871 -0.137152 -0.00610882
2.99725 -0.127382 -0.00563369
3.09583 -0.118674 -0.00486778
3.19443 -0.110552 -0.00412287
3.29307 -0.103208 -0.00361154
3.39173 -0.0965964 -0.00321887
3.49043 -0.0906281 -0.00289872
3.58916 -0.0852142 -0.00262566
3.68793 -0.0802877 -0.00239045
3.78673 -0.0757867 -0.00218369
3.88557 -0.071664 -0.00200206
3.98445 -0.067875 -0.00184019
4.08336 -0.0643855 -0.00169643
4.18232 -0.0611623 -0.00156716
4.28131 -0.0581798 -0.00145144
4.38035 -0.0554129 -0.00134667
4.47943 -0.052842 -0.00125227
4.57855 -0.0504476 -0.00116631
4.67772 -0.0482146 -0.00108845
4.77694 -0.0461278 -0.00101718
4.8762 -0.0441752 -0.000952315
4.97551 -0.0423446 -0.000892683
5.07487 -0.0406267 -0.000838182
5.17427 -0.0390115 -0.000787875
5.27373 -0.0374917 -0.000741721
5.37325 -0.036059 -0.000698965
5.47281 -0.0347075 -0.000659601
5.57243 -0.0334307 -0.000623017
5.67211 -0.0322233 -0.000589228
5.77184 -0.0310801 -0.000557731
5.87163 -0.0299969 -0.000528556
5.97148 -0.0289691 -0.000501284
6.07139 -0.0279934 -0.000475954
6.17136 -0.027066 -0.000452217
6.2714 -0.0261839 -0.000430115
6.37149 -0.025344 -0.000409354
6.47166 -0.0245439 -0.000389979
6.57188 -0.0237808 -0.000371739
6.67218 -0.0230526 -0.00035468
6.77254 -0.0223571 -0.000338587
6.87298 -0.0216925 -0.000323507
6.97348 -0.0210568 -0.000309253
7.07406 -0.0204484 -0.00029587
7.17471 -0.0198658 -0.000283199
7.27544 -0.0193075 -0.000271281
7.37624 -0.0187722 -0.000259978
7.47712 -0.0182587 -0.000249328
7.57807 -0.0177656 -0.000239213
7.67911 -0.017292 -0.000229667
7.78023 -0.0168369 -0.000220586
7.88143 -0.0163993 -0.000212004
7.98271 -0.0159782 -0.000203829
8.08408 -0.015573 -0.000196092
8.18554 -0.0151827 -0.000188712
8.28708 -0.0148067 -0.000181717
8.38872 -0.0144442 -0.000175038
8.49044 -0.0140946 -0.000168699
8.59226 -0.0137574 -0.000162639
8.69417 -0.0134318 -0.000156881
8.79618 -0.0131175 -0.00015137
8.89828 -0.0128138 -0.000146127
9.00048 -0.0125203 -0.000141104
9.10278 -0.0122366 -0.00013632
9.20518 -0.0119622 -0.000131733
9.30769 -0.0116966 -0.000127358
9.4103 -0.0114397 -0.00012316
9.51301 -0.0111908 -0.000119152
9.61583 -0.0109498 -0.000115303
9.71877 -0.0107163 -0.000111623
9.82181 -0.0104899 -0.000108087
9.92496 -0.0102705 -0.000104704
10.0282 -0.0100576 -0.00010145
10.1316 -0.00985112 -9.83332e-05
10.2351 -0.00965072 -9.5334e-05
10.3387 -0.00945616 -9.2458e-05
10.4425 -0.00926724 -8.9689e-05
10.5463 -0.00908372 -8.7031e-05
10.6503 -0.00890541 -8.44706e-05
10.7545 -0.0087321 -8.20103e-05
10.8587 -0.00856363 -7.96392e-05
10.9631 -0.00839978 -7.73586e-05
11.0676 -0.00824042 -7.51597e-05
11.1722 -0.00808537 -7.30426e-05
11.277 -0.00793447 -7.10006e-05
11.3819 -0.00778757 -6.90327e-05
11.487 -0.00764455 -6.71339e-05
11.5922 -0.00750525 -6.53022e-05
11.6975 -0.00736955 -6.35342e-05
11.803 -0.00723733 -6.18273e-05
11.9086 -0.00710847 -6.01791e-05
12.0144 -0.00698284 -5.85865e-05
12.1204 -0.00686036 -5.7048e-05
12.2265 -0.0067409 -5.55604e-05
12.3327 -0.00662438 -5.41226e-05
12.4391 -0.00651069 -5.27316e-05
12.5457 -0.00639974 -5.13865e-05
12.6524 -0.00629145 -5.00843e-05
12.7593 -0.00618572 -4.88244e-05
12.8664 -0.00608248 -4.76042e-05
12.9737 -0.00598165 -4.64229e-05
13.0811 -0.00588316 -4.52783e-05
13.1887 -0.00578693 -4.41695e-05
13.2965 -0.00569288 -4.30949e-05
13.4044 -0.00560097 -4.20531e-05
13.5126 -0.00551111 -4.10433e-05
13.6209 -0.00542326 -4.00635e-05
13.7294 -0.00533734 -3.91136e-05
13.8382 -0.0052533 -3.81912e-05
13.9471 -0.0051711 -3.7297e-05
14.0562 -0.00509066 -3.64279e-05
14.1655 -0.00501195 -3.55853e-05
14.275 -0.0049349 -3.47657e-05
14.3848 -0.00485949 -3.39711e-05
14.4947 -0.00478564 -3.31975e-05
14.6049 -0.00471334 -3.24475e-05
14.7152 -0.00464252 -3.17167e-05
14.8258 -0.00457315 -3.10083e-05
14.9367 -0.0045052 -3.03175e-05
15.0477 -0.00443861 -2.96478e-05
15.159 -0.00437335 -2.89942e-05
15.2705 -0.00430939 -2.83605e-05
15.3823 -0.0042467 -2.77417e-05
15.4943 -0.00418523 -2.71417e-05
15.6066 -0.00412495 -2.65555e-05
15.7191 -0.00406584 -2.59869e-05
15.8319 -0.00400787 -2.54312e-05
15.9449 -0.00395099 -2.48919e-05
16.0582 -0.00389519 -2.43649e-05
16.1717 -0.00384044 -2.38529e-05
16.2856 -0.00378671 -2.33527e-05
16.3997 -0.00373397 -2.28664e-05
16.5141 -0.0036822 -2.23914e-05
16.6288 -0.00363138 -2.19292e-05
16.7437 -0.00358147 -2.14777e-05
16.859 -0.00353247 -2.1038e-05
16.9746 -0.00348434 -2.06088e-05
17.0905 -0.00343706 -2.01903e-05
17.2067 -0.00339061 -1.97819e-05
17.3232 -0.00334498 -1.93833e-05
17.4401 -0.00330014 -1.89946e-05
17.5572 -0.00325607 -1.86147e-05
17.6748 -0.00321276 -1.82443e-05
17.7926 -0.00317019 -1.78822e-05
17.9108 -0.00312833 -1.7529e-05
18.0294 -0.00308718 -1.71836e-05
18.1483 -0.00304671 -1.68467e-05
18.2676 -0.00300691 -1.65171e-05
18.3873 -0.00296776 -1.61953e-05
18.5074 -0.00292925 -1.58807e-05
18.6278 -0.00289137 -1.55733e-05
18.7487 -0.00285409 -1.52729e-05
18.8699 -0.00281741 -1.49789e-05
18.9916 -0.00278131 -1.46919e-05
19.1137 -0.00274578 -1.44106e-05
19.2362 -0.0027108 -1.41362e-05
19.3592 -0.00267637 -1.3867e-05
19.4826 -0.00264246 -1.36046e-05
19.6065 -0.00260907 -1.33468e-05
19.7309 -0.00257619 -1.30955e-05
19.8557 -0.0025438 -1.28486e-05
19.9811 -0.0025119 -1.26079e-05
20.1069 -0.00248047 -1.23713e-05
20.2333 -0.0024495 -1.21405e-05
20.3602 -0.00241898 -1.19138e-05
20.4876 -0.0023889 -1.16924e-05
20.6156 -0.00235925 -1.1475e-05
20.7441 -0.00233003 -1.12624e-05
20.8732 -0.00230122 -1.10539e-05
21.0029 -0.00227281 -1.08496e-05
21.1332 -0.00224479 -1.06495e-05
21.2642 -0.00221716 -1.04532e-05
21.3958 -0.00218991 -1.02611e-05
21.528 -0.00216302 -1.00723e-05
21.6609 -0.00213649 -9.88763e-06
21.7945 -0.00211031 -9.70615e-06
21.9288 -0.00208448 -9.52845e-06
22.0639 -0.00205898 -9.35395e-06
22.1997 -0.00203381 -9.18279e-06
22.3363 -0.00200896 -9.01498e-06
22.4736 -0.00198442 -8.84998e-06
22.6118 -0.00196018 -8.68851e-06
22.7509 -0.00193625 -8.52937e-06
22.8908 -0.0019126 -8.37388e-06
23.0316 -0.00188923 -8.22038e-06
23.1733 -0.00186614 -8.07043e-06
23.316 -0.00184332 -7.92239e-06
23.4597 -0.00182076 -7.77759e-06
23.6044 -0.00179846 -7.63484e-06
23.7502 -0.00177641 -7.4948e-06
23.8971 -0.00175459 -7.35711e-06
24.0451 -0.00173301 -7.22159e-06
24.1944 -0.00171166 -7.08863e-06
24.3448 -0.00169053 -6.95746e-06
24.4966 -0.00166961 -6.82884e-06
24.6496 -0.0016489 -6.70195e-06
24.8041 -0.00162838 -6.57723e-06
24.9601 -0.00160806 -6.45453e-06
25.1175 -0.00158793 -6.33338e-06
25.2766 -0.00156797 -6.21461e-06
25.4373 -0.00154818 -6.09689e-06
25.5998 -0.00152856 -5.98163e-06
25.7641 -0.00150909 -5.86734e-06
25.9304 -0.00148976 -5.75509e-06
26.0988 -0.00147057 -5.6442e-06
26.2693 -0.00145151 -5.53459e-06
26.4421 -0.00143257 -5.42678e-06
26.6174 -0.00141373 -5.3198e-06
26.7954 -0.00139499 -5.21442e-06
26.9761 -0.00137633 -5.11019e-06
27.1598 -0.00135774 -5.00666e-06
27.3468 -0.00133921 -4.90487e-06
27.5373 -0.00132071 -4.8032e-06
27.7317 -0.00130224 -4.70288e-06
27.9302 -0.00128377 -4.60326e-06
28.1333 -0.00126527 -4.50376e-06
28.3415 -0.00124672 -4.40525e-06
28.5554 -0.00122809 -4.30697e-06
28.7758 -0.00120933 -4.20811e-06
29.0035 -0.00119039 -4.10996e-06
29.2396 -0.00117121 -4.01122e-06
29.4858 -0.00115171 -3.911e-06
29.7441 -0.00113177 -3.80936e-06
30.0173 -0.00111123 -3.70627e-06
30.3101 -0.00108984 -3.59992e-06
30.6297 -0.00106719 -3.48842e-06
30.9905 -0.00104246 -3.36777e-06
31.4301 -0.00101346 -3.22831e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1Quantum/GAp_FRG.txt <==
-31.4301 -0.00101338 3.19699e-06
-30.9905 -0.00104216 3.34578e-06
-30.6297 -0.00106649 3.45773e-06
-30.3101 -0.00108886 3.56894e-06
-30.0173 -0.00111025 3.66693e-06
-29.7441 -0.00113084 3.79302e-06
-29.4858 -0.00115082 3.88979e-06
-29.2396 -0.00117032 3.9974e-06
-29.0035 -0.00118943 4.08991e-06
-28.7758 -0.00120825 4.18223e-06
-28.5554 -0.00122684 4.25818e-06
-28.3415 -0.00124536 4.35421e-06
-28.1333 -0.00126383 4.44381e-06
-27.9302 -0.00128236 4.54694e-06
-27.7317 -0.00130097 4.64797e-06
-27.5373 -0.00131958 4.76465e-06
-27.3468 -0.00133817 4.87241e-06
-27.1598 -0.00135673 4.98834e-06
-26.9761 -0.00137525 5.08551e-06
-26.7954 -0.00139373 5.19362e-06
-26.6174 -0.00141224 5.27415e-06
-26.4421 -0.00143081 5.35582e-06
-26.2693 -0.00144951 5.42089e-06
-26.0988 -0.00146843 5.52654e-06
-25.9304 -0.0014877 5.64647e-06
-25.7641 -0.00150726 5.78918e-06
-25.5998 -0.00152695 5.91545e-06
-25.4373 -0.00154679 6.0509e-06
-25.2766 -0.00156673 6.17099e-06
-25.1175 -0.00158676 6.30877e-06
-24.9601 -0.00160684 6.42984e-06
-24.8041 -0.00162703 6.55594e-06
-24.6496 -0.00164729 6.65655e-06
-24.4966 -0.0016677 6.76146e-06
-24.3448 -0.00168834 6.86175e-06
-24.1944 -0.00170926 6.97456e-06
-24.0451 -0.00173052 7.07824e-06
-23.8971 -0.00175219 7.21569e-06
-23.7502 -0.00177429 7.36553e-06
-23.6044 -0.00179667 7.54205e-06
-23.4597 -0.00181929 7.70066e-06
-23.316 -0.00184208 7.86662e-06
-23.1733 -0.00186506 8.01858e-06
-23.0316 -0.00188826 8.18065e-06
-22.8908 -0.00191169 8.32414e-06
-22.7509 -0.00193531 8.48373e-06
-22.6118 -0.00195917 8.61958e-06
-22.4736 -0.00198329 8.7803e-06
-22.3363 -0.00200772 8.92974e-06
-22.1997 -0.00203248 9.11119e-06
-22.0639 -0.00205756 9.27481e-06
-21.9288 -0.00208316 9.46626e-06
-21.7945 -0.00210919 9.63827e-06
-21.6609 -0.00213562 9.83117e-06
-21.528 -0.00216239 1.00174e-05
-21.3958 -0.00218951 1.02261e-05
-21.2642 -0.00221693 1.04176e-05
-21.1332 -0.00224466 1.06212e-05
-21.0029 -0.00227278 1.08121e-05
-20.8732 -0.00230126 1.10325e-05
-20.7441 -0.0023301 1.12346e-05
-20.6156 -0.00235934 1.14576e-05
-20.4876 -0.00238901 1.16583e-05
-20.3602 -0.00241912 1.18905e-05
-20.2333 -0.00244966 1.20973e-05
-20.1069 -0.00248066 1.23373e-05
-19.9811 -0.00251216 1.25621e-05
-19.8557 -0.00254417 1.28214e-05
-19.7309 -0.00257666 1.30652e-05
-19.6065 -0.00260966 1.33286e-05
-19.4826 -0.00264314 1.35768e-05
-19.3592 -0.00267709 1.38582e-05
-19.2362 -0.00271155 1.41143e-05
-19.1137 -0.00274654 1.44113e-05
-18.9916 -0.00278209 1.46923e-05
-18.8699 -0.00281816 1.49984e-05
-18.7487 -0.00285481 1.52722e-05
-18.6278 -0.00289207 1.55767e-05
-18.5074 -0.00292995 1.58487e-05
-18.3873 -0.0029684 1.61549e-05
-18.2676 -0.00300746 1.64494e-05
-18.1483 -0.00304717 1.67964e-05
-18.0294 -0.00308761 1.71306e-05
-17.9108 -0.00312879 1.75058e-05
-17.7926 -0.00317069 1.78562e-05
-17.6748 -0.0032133 1.82426e-05
-17.5572 -0.00325658 1.85846e-05
-17.4401 -0.00330055 1.89506e-05
-17.3232 -0.00334532 1.92911e-05
-17.2067 -0.00339092 1.9685e-05
-17.0905 -0.00343738 2.00649e-05
-16.9746 -0.00348463 2.05168e-05
-16.859 -0.00353273 2.09634e-05
-16.7437 -0.00358164 2.14719e-05
-16.6288 -0.00363143 2.19352e-05
-16.5141 -0.00368215 2.24094e-05
-16.3997 -0.00373375 2.28039e-05
-16.2856 -0.00378622 2.32185e-05
-16.1717 -0.00383956 2.36102e-05
-16.0582 -0.00389385 2.40745e-05
-15.9449 -0.00394925 2.45199e-05
-15.8319 -0.00400601 2.50774e-05
-15.7191 -0.00406419 2.56589e-05
-15.6066 -0.00412369 2.636e-05
-15.4943 -0.00418427 2.70139e-05
-15.3823 -0.00424583 2.76952e-05
-15.2705 -0.00430832 2.82478e-05
-15.159 -0.00437195 2.88359e-05
-15.0477 -0.004437 2.93853e-05
-14.9367 -0.00450348 3.00295e-05
-14.8258 -0.00457161 3.07077e-05
-14.7152 -0.00464135 3.15003e-05
-14.6049 -0.00471258 3.22579e-05
-14.4947 -0.00478529 3.3121e-05
-14.3848 -0.00485911 3.39184e-05
-14.275 -0.00493415 3.47698e-05
-14.1655 -0.0050106 3.55165e-05
-14.0562 -0.00508864 3.63164e-05
-13.9471 -0.00516872 3.70253e-05
-13.8382 -0.00525081 3.79536e-05
-13.7294 -0.0053351 3.8983e-05
-13.6209 -0.00542136 4.00386e-05
-13.5126 -0.00550937 4.09689e-05
-13.4044 -0.00559925 4.20053e-05
-13.2965 -0.00569108 4.3032e-05
-13.1887 -0.0057849 4.42276e-05
-13.0811 -0.00588104 4.52829e-05
-12.9737 -0.00597958 4.63633e-05
-12.8664 -0.00608061 4.73125e-05
-12.7593 -0.00618408 4.84629e-05
-12.6524 -0.00629008 4.97684e-05
-12.5457 -0.00639839 5.13939e-05
-12.4391 -0.00650881 5.26892e-05
-12.3327 -0.00662144 5.39388e-05
-12.2265 -0.00673682 5.50448e-05
-12.1204 -0.0068557 5.64932e-05
-12.0144 -0.00697822 5.80655e-05
-11.9086 -0.00710375 5.97871e-05
-11.803 -0.00723274 6.13938e-05
-11.6975 -0.00736509 6.3164e-05
-11.5922 -0.00750022 6.47951e-05
-11.487 -0.0076391 6.67514e-05
-11.3819 -0.00778108 6.87211e-05
-11.277 -0.00792645 7.07611e-05
-11.1722 -0.00807617 7.26258e-05
-11.0676 -0.00823023 7.47693e-05
-10.9631 -0.00838887 7.69284e-05
-10.8587 -0.00855217 7.93498e-05
-10.7545 -0.0087196 8.14411e-05
-10.6503 -0.00889123 8.38336e-05
-10.5463 -0.00906796 8.61279e-05
-10.4425 -0.00924896 8.88707e-05
-10.3387 -0.00943484 9.16416e-05
-10.2351 -0.00962633 9.47112e-05
-10.1316 -0.00982376 9.70701e-05
-10.0282 -0.0100285 9.98341e-05
-9.92496 -0.0102407 0.000102677
-9.82181 -0.0104598 0.000106267
-9.71877 -0.0106857 0.000110269
-9.61583 -0.0109184 0.000114438
-9.51301 -0.0111567 0.000117465
-9.4103 -0.0114023 0.000120408
-9.30769 -0.011657 0.000123902
-9.20518 -0.0119204 0.000128934
-9.10278 -0.0121923 0.000134252
-9.00048 -0.0124729 0.000139574
-8.89828 -0.012763 0.000144034
-8.79618 -0.0130632 0.000147913
-8.69417 -0.0133749 0.000151269
-8.59226 -0.0136981 0.000157968
-8.49044 -0.0140317 0.000165681
-8.38872 -0.0143755 0.000172319
-8.28708 -0.014734 0.000177764
-8.18554 -0.0151048 0.000183796
-8.08408 -0.0154891 0.000188216
-7.98271 -0.0158929 0.000196096
-7.88143 -0.0163119 0.000206614
-7.78023 -0.0167416 0.000216162
-7.67911 -0.01719 0.000223667
-7.57807 -0.0176572 0.00023187
-7.47712 -0.0181438 0.000239153
-7.37624 -0.018651 0.000248428
-7.27544 -0.0191796 0.000260814
-7.17471 -0.0197326 0.000274361
-7.07406 -0.0203111 0.000285791
-6.97348 -0.020913 0.000298837
-6.87298 -0.0215428 0.000311113
-6.77254 -0.0221994 0.00032565
-6.67218 -0.0228892 0.000342046
-6.57188 -0.0236116 0.000359812
-6.47166 -0.0243705 0.000377468
-6.37149 -0.0251623 0.000397272
-6.2714 -0.0259858 0.000415342
-6.17136 -0.0268489 0.000436398
-6.07139 -0.0277617 0.000459233
-5.97148 -0.0287287 0.00048419
-5.87163 -0.0297459 0.00050857
-5.77184 -0.0307964 0.000536367
-5.67211 -0.0319046 0.000562824
-5.57243 -0.0330902 0.000595254
-5.47281 -0.0343496 0.00063133
-5.37325 -0.0356883 0.00066898
-5.27373 -0.0371066 0.000709108
-5.17427 -0.0386067 0.000759989
-5.07487 -0.0402036 0.000804963
-4.97551 -0.0418999 0.000857783
-4.8762 -0.0437054 0.000917655
-4.77694 -0.0456361 0.000976214
-4.67772 -0.0477011 0.00104155
-4.57855 -0.0498971 0.00112415
-4.47943 -0.0522441 0.0011947
-4.38035 -0.0547683 0.00129363
-4.28131 -0.0574545 0.00140315
-4.18232 -0.060349 0.00149132
-4.08336 -0.0634833 0.00160678
-3.98445 -0.0668735 0.00176817
-3.88557 -0.0705388 0.00188048
-3.78673 -0.0745023 0.00204536
-3.68793 -0.0788108 0.002268
-3.58916 -0.083579 0.00245156
-3.49043 -0.0888195 0.00271384
-3.39173 -0.0945439 0.00306966
-3.29307 -0.10087 0.00325802
-3.19443 -0.107947 0.00370603
-3.09583 -0.115695 0.00418713
-2.99725 -0.124311 0.00468525
-2.89871 -0.133981 0.00526486
-2.80019 -0.144704 0.00595541
-2.7017 -0.156911 0.00662867
-2.60323 -0.171093 0.00760647
-2.50479 -0.187248 0.00872192
-2.40638 -0.205937 0.0101842
-2.30798 -0.227718 0.0118783
-2.20961 -0.253217 0.0141553
-2.11126 -0.28326 0.0168397
-2.01293 -0.319849 0.020601
-1.91462 -0.365402 0.0254136
-1.81632 -0.422743 0.0325288
-1.71804 -0.496517 0.0421874
-1.61978 -0.595803 0.0579624
-1.52154 -0.734418 0.0823975
-1.42331 -0.937466 0.127559
-1.32509 -1.25817 0.213849
-1.22689 -1.82549 0.430755
-1.12869 -3.0254 1.16476
-1.03051 -4.71628 6.19689
-0.932337 5.12981 3.53813
-0.834173 3.00647 0.803329
-0.736016 2.12481 0.335088
-0.637867 1.67974 0.183038
-0.539723 1.43647 0.109951
-0.441585 1.2854 0.0737974
-0.343451 1.1835 0.0469694
-0.24532 1.11119 0.0309578
-0.147191 1.07476 0.0161269
-0.0490634 1.06421 0.00626268
0.0490634 1.06421 -0.00626268
0.147191 1.07476 -0.0161269
0.24532 1.11119 -0.0309578
0.343451 1.1835 -0.0469694
0.441585 1.2854 -0.0737974
0.539723 1.43647 -0.109951
0.637867 1.67974 -0.183038
0.736016 2.12481 -0.335088
0.834173 3.00647 -0.803329
0.932337 5.12981 -3.53813
1.03051 -4.71628 -6.19689
1.12869 -3.0254 -1.16476
1.22689 -1.82549 -0.430755
1.32509 -1.25817 -0.213849
1.42331 -0.937466 -0.127559
1.52154 -0.734418 -0.0823975
1.61978 -0.595803 -0.0579624
1.71804 -0.496517 -0.0421874
1.81632 -0.422743 -0.0325288
1.91462 -0.365402 -0.0254136
2.01293 -0.319849 -0.020601
2.11126 -0.28326 -0.0168397
2.20961 -0.253217 -0.0141553
2.30798 -0.227718 -0.0118783
2.40638 -0.205937 -0.0101842
2.50479 -0.187248 -0.00872192
2.60323 -0.171093 -0.00760647
2.7017 -0.156911 -0.00662867
2.80019 -0.144704 -0.00595541
2.89871 -0.133981 -0.00526486
2.99725 -0.124311 -0.00468525
3.09583 -0.115695 -0.00418713
3.19443 -0.107947 -0.00370603
3.29307 -0.10087 -0.00325802
3.39173 -0.0945439 -0.00306966
3.49043 -0.0888195 -0.00271384
3.58916 -0.083579 -0.00245156
3.68793 -0.0788108 -0.002268
3.78673 -0.0745023 -0.00204536
3.88557 -0.0705388 -0.00188048
3.98445 -0.0668735 -0.00176817
4.08336 -0.0634833 -0.00160678
4.18232 -0.060349 -0.00149132
4.28131 -0.0574545 -0.00140315
4.38035 -0.0547683 -0.00129363
4.47943 -0.0522441 -0.0011947
4.57855 -0.0498971 -0.00112415
4.67772 -0.0477011 -0.00104155
4.77694 -0.0456361 -0.000976214
4.8762 -0.0437054 -0.000917655
4.97551 -0.0418999 -0.000857783
5.07487 -0.0402036 -0.000804963
5.17427 -0.0386067 -0.000759989
5.27373 -0.0371066 -0.000709108
5.37325 -0.0356883 -0.00066898
5.47281 -0.0343496 -0.00063133
5.57243 -0.0330902 -0.000595254
5.67211 -0.0319046 -0.000562824
5.77184 -0.0307964 -0.000536367
5.87163 -0.0297459 -0.00050857
5.97148 -0.0287287 -0.00048419
6.07139 -0.0277617 -0.000459233
6.17136 -0.0268489 -0.000436398
6.2714 -0.0259858 -0.000415342
6.37149 -0.0251623 -0.000397272
6.47166 -0.0243705 -0.000377468
6.57188 -0.0236116 -0.000359812
6.67218 -0.0228892 -0.000342046
6.77254 -0.0221994 -0.00032565
6.87298 -0.0215428 -0.000311113
6.97348 -0.020913 -0.000298837
7.07406 -0.0203111 -0.000285791
7.17471 -0.0197326 -0.000274361
7.27544 -0.0191796 -0.000260814
7.37624 -0.018651 -0.000248428
7.47712 -0.0181438 -0.000239153
7.57807 -0.0176572 -0.00023187
7.67911 -0.01719 -0.000223667
7.78023 -0.0167416 -0.000216162
7.88143 -0.0163119 -0.000206614
7.98271 -0.0158929 -0.000196096
8.08408 -0.0154891 -0.000188216
8.18554 -0.0151048 -0.000183796
8.28708 -0.014734 -0.000177764
8.38872 -0.0143755 -0.000172319
8.49044 -0.0140317 -0.000165681
8.59226 -0.0136981 -0.000157968
8.69417 -0.0133749 -0.000151269
8.79618 -0.0130632 -0.000147913
8.89828 -0.012763 -0.000144034
9.00048 -0.0124729 -0.000139574
9.10278 -0.0121923 -0.000134252
9.20518 -0.0119204 -0.000128934
9.30769 -0.011657 -0.000123902
9.4103 -0.0114023 -0.000120408
9.51301 -0.0111567 -0.000117465
9.61583 -0.0109184 -0.000114438
9.71877 -0.0106857 -0.000110269
9.82181 -0.0104598 -0.000106267
9.92496 -0.0102407 -0.000102677
10.0282 -0.0100285 -9.98341e-05
10.1316 -0.00982376 -9.70701e-05
10.2351 -0.00962633 -9.47112e-05
10.3387 -0.00943484 -9.16416e-05
10.4425 -0.00924896 -8.88707e-05
10.5463 -0.00906796 -8.61279e-05
10.6503 -0.00889123 -8.38336e-05
10.7545 -0.0087196 -8.14411e-05
10.8587 -0.00855217 -7.93498e-05
10.9631 -0.00838887 -7.69284e-05
11.0676 -0.00823023 -7.47693e-05
11.1722 -0.00807617 -7.26258e-05
11.277 -0.00792645 -7.07611e-05
11.3819 -0.00778108 -6.87211e-05
11.487 -0.0076391 -6.67514e-05
11.5922 -0.00750022 -6.47951e-05
11.6975 -0.00736509 -6.3164e-05
11.803 -0.00723274 -6.13938e-05
11.9086 -0.00710375 -5.97871e-05
12.0144 -0.00697822 -5.80655e-05
12.1204 -0.0068557 -5.64932e-05
12.2265 -0.00673682 -5.50448e-05
12.3327 -0.00662144 -5.39388e-05
12.4391 -0.00650881 -5.26892e-05
12.5457 -0.00639839 -5.13939e-05
12.6524 -0.00629008 -4.97684e-05
12.7593 -0.00618408 -4.84629e-05
12.8664 -0.00608061 -4.73125e-05
12.9737 -0.00597958 -4.63633e-05
13.0811 -0.00588104 -4.52829e-05
13.1887 -0.0057849 -4.42276e-05
13.2965 -0.00569108 -4.3032e-05
13.4044 -0.00559925 -4.20053e-05
13.5126 -0.00550937 -4.09689e-05
13.6209 -0.00542136 -4.00386e-05
13.7294 -0.0053351 -3.8983e-05
13.8382 -0.00525081 -3.79536e-05
13.9471 -0.00516872 -3.70253e-05
14.0562 -0.00508864 -3.63164e-05
14.1655 -0.0050106 -3.55165e-05
14.275 -0.00493415 -3.47698e-05
14.3848 -0.00485911 -3.39184e-05
14.4947 -0.00478529 -3.3121e-05
14.6049 -0.00471258 -3.22579e-05
14.7152 -0.00464135 -3.15003e-05
14.8258 -0.00457161 -3.07077e-05
14.9367 -0.00450348 -3.00295e-05
15.0477 -0.004437 -2.93853e-05
15.159 -0.00437195 -2.88359e-05
15.2705 -0.00430832 -2.82478e-05
15.3823 -0.00424583 -2.76952e-05
15.4943 -0.00418427 -2.70139e-05
15.6066 -0.00412369 -2.636e-05
15.7191 -0.00406419 -2.56589e-05
15.8319 -0.00400601 -2.50774e-05
15.9449 -0.00394925 -2.45199e-05
16.0582 -0.00389385 -2.40745e-05
16.1717 -0.00383956 -2.36102e-05
16.2856 -0.00378622 -2.32185e-05
16.3997 -0.00373375 -2.28039e-05
16.5141 -0.00368215 -2.24094e-05
16.6288 -0.00363143 -2.19352e-05
16.7437 -0.00358164 -2.14719e-05
16.859 -0.00353273 -2.09634e-05
16.9746 -0.00348463 -2.05168e-05
17.0905 -0.00343738 -2.00649e-05
17.2067 -0.00339092 -1.9685e-05
17.3232 -0.00334532 -1.92911e-05
17.4401 -0.00330055 -1.89506e-05
17.5572 -0.00325658 -1.85846e-05
17.6748 -0.0032133 -1.82426e-05
17.7926 -0.00317069 -1.78562e-05
17.9108 -0.00312879 -1.75058e-05
18.0294 -0.00308761 -1.71306e-05
18.1483 -0.00304717 -1.67964e-05
18.2676 -0.00300746 -1.64494e-05
18.3873 -0.0029684 -1.61549e-05
18.5074 -0.00292995 -1.58487e-05
18.6278 -0.00289207 -1.55767e-05
18.7487 -0.00285481 -1.52722e-05
18.8699 -0.00281816 -1.49984e-05
18.9916 -0.00278209 -1.46923e-05
19.1137 -0.00274654 -1.44113e-05
19.2362 -0.00271155 -1.41143e-05
19.3592 -0.00267709 -1.38582e-05
19.4826 -0.00264314 -1.35768e-05
19.6065 -0.00260966 -1.33286e-05
19.7309 -0.00257666 -1.30652e-05
19.8557 -0.00254417 -1.28214e-05
19.9811 -0.00251216 -1.25621e-05
20.1069 -0.00248066 -1.23373e-05
20.2333 -0.00244966 -1.20973e-05
20.3602 -0.00241912 -1.18905e-05
20.4876 -0.00238901 -1.16583e-05
20.6156 -0.00235934 -1.14576e-05
20.7441 -0.0023301 -1.12346e-05
20.8732 -0.00230126 -1.10325e-05
21.0029 -0.00227278 -1.08121e-05
21.1332 -0.00224466 -1.06212e-05
21.2642 -0.00221693 -1.04176e-05
21.3958 -0.00218951 -1.02261e-05
21.528 -0.00216239 -1.00174e-05
21.6609 -0.00213562 -9.83117e-06
21.7945 -0.00210919 -9.63827e-06
21.9288 -0.00208316 -9.46626e-06
22.0639 -0.00205756 -9.27481e-06
22.1997 -0.00203248 -9.11119e-06
22.3363 -0.00200772 -8.92974e-06
22.4736 -0.00198329 -8.7803e-06
22.6118 -0.00195917 -8.61958e-06
22.7509 -0.00193531 -8.48373e-06
22.8908 -0.00191169 -8.32414e-06
23.0316 -0.00188826 -8.18065e-06
23.1733 -0.00186506 -8.01858e-06
23.316 -0.00184208 -7.86662e-06
23.4597 -0.00181929 -7.70066e-06
23.6044 -0.00179667 -7.54205e-06
23.7502 -0.00177429 -7.36553e-06
23.8971 -0.00175219 -7.21569e-06
24.0451 -0.00173052 -7.07824e-06
24.1944 -0.00170926 -6.97456e-06
24.3448 -0.00168834 -6.86175e-06
24.4966 -0.0016677 -6.76146e-06
24.6496 -0.00164729 -6.65655e-06
24.8041 -0.00162703 -6.55594e-06
24.9601 -0.00160684 -6.42984e-06
25.1175 -0.00158676 -6.30877e-06
25.2766 -0.00156673 -6.17099e-06
25.4373 -0.00154679 -6.0509e-06
25.5998 -0.00152695 -5.91545e-06
25.7641 -0.00150726 -5.78918e-06
25.9304 -0.0014877 -5.64647e-06
26.0988 -0.00146843 -5.52654e-06
26.2693 -0.00144951 -5.42089e-06
26.4421 -0.00143081 -5.35582e-06
26.6174 -0.00141224 -5.27415e-06
26.7954 -0.00139373 -5.19362e-06
26.9761 -0.00137525 -5.08551e-06
27.1598 -0.00135673 -4.98834e-06
27.3468 -0.00133817 -4.87241e-06
27.5373 -0.00131958 -4.76465e-06
27.7317 -0.00130097 -4.64797e-06
27.9302 -0.00128236 -4.54694e-06
28.1333 -0.00126383 -4.44381e-06
28.3415 -0.00124536 -4.35421e-06
28.5554 -0.00122684 -4.25818e-06
28.7758 -0.00120825 -4.18223e-06
29.0035 -0.00118943 -4.08991e-06
29.2396 -0.00117032 -3.9974e-06
29.4858 -0.00115082 -3.88979e-06
29.7441 -0.00113084 -3.79302e-06
30.0173 -0.00111025 -3.66693e-06
30.3101 -0.00108886 -3.56894e-06
30.6297 -0.00106649 -3.45773e-06
30.9905 -0.00104216 -3.34578e-06
31.4301 -0.00101338 -3.19699e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1Quantum/GRpOneLoop.txt <==
-31.4301 -0.00101344 -3.22809e-06
-30.9905 -0.00104243 -3.36764e-06
-30.6297 -0.00106716 -3.48825e-06
-30.3101 -0.00108981 -3.59995e-06
-30.0173 -0.0011112 -3.70647e-06
-29.7441 -0.00113174 -3.80975e-06
-29.4858 -0.00115167 -3.91091e-06
-29.2396 -0.00117118 -4.0107e-06
-29.0035 -0.00119035 -4.10966e-06
-28.7758 -0.00120929 -4.20816e-06
-28.5554 -0.00122805 -4.3065e-06
-28.3415 -0.00124668 -4.40494e-06
-28.1333 -0.00126523 -4.50365e-06
-27.9302 -0.00128372 -4.60281e-06
-27.7317 -0.0013022 -4.70256e-06
-27.5373 -0.00132067 -4.80303e-06
-27.3468 -0.00133916 -4.90431e-06
-27.1598 -0.00135769 -5.00651e-06
-26.9761 -0.00137628 -5.10973e-06
-26.7954 -0.00139494 -5.21404e-06
-26.6174 -0.00141368 -5.31952e-06
-26.4421 -0.00143251 -5.42625e-06
-26.2693 -0.00145146 -5.53429e-06
-26.0988 -0.00147052 -5.64373e-06
-25.9304 -0.0014897 -5.75461e-06
-25.7641 -0.00150903 -5.86701e-06
-25.5998 -0.0015285 -5.98099e-06
-25.4373 -0.00154812 -6.09661e-06
-25.2766 -0.00156791 -6.21392e-06
-25.1175 -0.00158786 -6.33301e-06
-24.9601 -0.001608 -6.45391e-06
-24.8041 -0.00162832 -6.5767e-06
-24.6496 -0.00164883 -6.70143e-06
-24.4966 -0.00166954 -6.82817e-06
-24.3448 -0.00169045 -6.95697e-06
-24.1944 -0.00171158 -7.0879e-06
-24.0451 -0.00173293 -7.22103e-06
-23.8971 -0.00175451 -7.35641e-06
-23.7502 -0.00177632 -7.49411e-06
-23.6044 -0.00179838 -7.6342e-06
-23.4597 -0.00182068 -7.77674e-06
-23.316 -0.00184324 -7.92181e-06
-23.1733 -0.00186605 -8.06946e-06
-23.0316 -0.00188914 -8.21979e-06
-22.8908 -0.0019125 -8.37285e-06
-22.7509 -0.00193615 -8.52872e-06
-22.6118 -0.00196008 -8.68747e-06
-22.4736 -0.00198432 -8.8492e-06
-22.3363 -0.00200885 -9.01397e-06
-22.1997 -0.0020337 -9.18186e-06
-22.0639 -0.00205887 -9.35297e-06
-21.9288 -0.00208437 -9.52738e-06
-21.7945 -0.0021102 -9.70518e-06
-21.6609 -0.00213637 -9.88645e-06
-21.528 -0.0021629 -1.00713e-05
-21.3958 -0.00218978 -1.02598e-05
-21.2642 -0.00221703 -1.04521e-05
-21.1332 -0.00224466 -1.06482e-05
-21.0029 -0.00227267 -1.08484e-05
-20.8732 -0.00230108 -1.10526e-05
-20.7441 -0.00232989 -1.1261e-05
-20.6156 -0.00235911 -1.14737e-05
-20.4876 -0.00238875 -1.16908e-05
-20.3602 -0.00241883 -1.19125e-05
-20.2333 -0.00244934 -1.21388e-05
-20.1069 -0.00248031 -1.23699e-05
-19.9811 -0.00251174 -1.2606e-05
-19.8557 -0.00254364 -1.28472e-05
-19.7309 -0.00257602 -1.30935e-05
-19.6065 -0.0026089 -1.33452e-05
-19.4826 -0.00264228 -1.36025e-05
-19.3592 -0.00267618 -1.38654e-05
-19.2362 -0.00271061 -1.41341e-05
-19.1137 -0.00274559 -1.44088e-05
-18.9916 -0.00278111 -1.46896e-05
-18.8699 -0.00281721 -1.49768e-05
-18.7487 -0.00285388 -1.52706e-05
-18.6278 -0.00289115 -1.5571e-05
-18.5074 -0.00292903 -1.58784e-05
-18.3873 -0.00296754 -1.61928e-05
-18.2676 -0.00300668 -1.65146e-05
-18.1483 -0.00304647 -1.68439e-05
-18.0294 -0.00308693 -1.7181e-05
-17.9108 -0.00312808 -1.75261e-05
-17.7926 -0.00316993 -1.78794e-05
-17.6748 -0.0032125 -1.82412e-05
-17.5572 -0.0032558 -1.86117e-05
-17.4401 -0.00329986 -1.89912e-05
-17.3232 -0.00334469 -1.93801e-05
-17.2067 -0.00339032 -1.97785e-05
-17.0905 -0.00343675 -2.01867e-05
-16.9746 -0.00348402 -2.06052e-05
-16.859 -0.00353214 -2.10341e-05
-16.7437 -0.00358114 -2.14739e-05
-16.6288 -0.00363104 -2.19249e-05
-16.5141 -0.00368185 -2.23874e-05
-16.3997 -0.00373361 -2.28618e-05
-16.2856 -0.00378634 -2.33485e-05
-16.1717 -0.00384006 -2.38479e-05
-16.0582 -0.0038948 -2.43604e-05
-15.9449 -0.00395059 -2.48864e-05
-15.8319 -0.00400745 -2.54265e-05
-15.7191 -0.00406542 -2.5981e-05
-15.6066 -0.00412451 -2.65504e-05
-15.4943 -0.00418478 -2.71353e-05
-15.3823 -0.00424623 -2.77362e-05
-15.2705 -0.00430891 -2.83536e-05
-15.159 -0.00437286 -2.89882e-05
-15.0477 -0.0044381 -2.96404e-05
-14.9367 -0.00450467 -3.0311e-05
-14.8258 -0.00457261 -3.10005e-05
-14.7152 -0.00464197 -3.17097e-05
-14.6049 -0.00471276 -3.24392e-05
-14.4947 -0.00478505 -3.31897e-05
-14.3848 -0.00485888 -3.39622e-05
-14.275 -0.00493427 -3.47572e-05
-14.1655 -0.0050113 -3.55758e-05
-14.0562 -0.00508999 -3.64186e-05
-13.9471 -0.00517041 -3.72868e-05
-13.8382 -0.00525259 -3.81811e-05
-13.7294 -0.0053366 -3.91026e-05
-13.6209 -0.0054225 -4.00524e-05
-13.5126 -0.00551033 -4.10315e-05
-13.4044 -0.00560016 -4.2041e-05
-13.2965 -0.00569205 -4.30822e-05
-13.1887 -0.00578606 -4.41563e-05
-13.0811 -0.00588226 -4.52646e-05
-12.9737 -0.00598073 -4.64085e-05
-12.8664 -0.00608153 -4.75893e-05
-12.7593 -0.00618473 -4.88087e-05
-12.6524 -0.00629042 -5.00681e-05
-12.5457 -0.00639868 -5.13693e-05
-12.4391 -0.00650959 -5.2714e-05
-12.3327 -0.00662324 -5.4104e-05
-12.2265 -0.00673973 -5.55412e-05
-12.1204 -0.00685914 -5.70276e-05
-12.0144 -0.00698158 -5.85654e-05
-11.9086 -0.00710716 -6.01569e-05
-11.803 -0.00723597 -6.18042e-05
-11.6975 -0.00736814 -6.351e-05
-11.5922 -0.00750379 -6.52768e-05
-11.487 -0.00764303 -6.71074e-05
-11.3819 -0.007786 -6.90047e-05
-11.277 -0.00793284 -7.09717e-05
-11.1722 -0.00808367 -7.30117e-05
-11.0676 -0.00823866 -7.5128e-05
-10.9631 -0.00839796 -7.73244e-05
-10.8587 -0.00856172 -7.96045e-05
-10.7545 -0.00873013 -8.19724e-05
-10.6503 -0.00890335 -8.44324e-05
-10.5463 -0.00908158 -8.6989e-05
-10.4425 -0.009265 -8.9647e-05
-10.3387 -0.00945384 -9.24114e-05
-10.2351 -0.0096483 -9.52876e-05
-10.1316 -0.0098486 -9.82814e-05
-10.0282 -0.010055 -0.000101399
-9.92496 -0.0102677 -0.000104646
-9.82181 -0.0104871 -0.00010803
-9.71877 -0.0107133 -0.000111559
-9.61583 -0.0109467 -0.000115239
-9.51301 -0.0111876 -0.00011908
-9.4103 -0.0114362 -0.000123089
-9.30769 -0.0116931 -0.000127277
-9.20518 -0.0119584 -0.000131654
-9.10278 -0.0122327 -0.000136229
-9.00048 -0.0125162 -0.000141016
-8.89828 -0.0128095 -0.000146025
-8.79618 -0.013113 -0.00015127
-8.69417 -0.0134271 -0.000156766
-8.59226 -0.0137524 -0.000162527
-8.49044 -0.0140894 -0.000168569
-8.38872 -0.0144387 -0.000174911
-8.28708 -0.0148009 -0.00018157
-8.18554 -0.0151766 -0.000188567
-8.08408 -0.0155666 -0.000195924
-7.98271 -0.0159715 -0.000203664
-7.88143 -0.0163922 -0.000211813
-7.78023 -0.0168295 -0.000220398
-7.67911 -0.0172842 -0.000229448
-7.57807 -0.0177573 -0.000238996
-7.47712 -0.0182499 -0.000249077
-7.37624 -0.0187629 -0.000259729
-7.27544 -0.0192977 -0.000270991
-7.17471 -0.0198554 -0.000282911
-7.07406 -0.0204373 -0.000295535
-6.97348 -0.021045 -0.000308917
-6.87298 -0.02168 -0.000323116
-6.77254 -0.0223438 -0.000338195
-6.67218 -0.0230384 -0.000354223
-6.57188 -0.0237657 -0.000371277
-6.47166 -0.0245278 -0.000389441
-6.37149 -0.0253269 -0.000408808
-6.2714 -0.0261656 -0.000429478
-6.17136 -0.0270464 -0.000451566
-6.07139 -0.0279724 -0.000475195
-5.97148 -0.0289466 -0.000500503
-5.87163 -0.0299725 -0.000527644
-5.77184 -0.031054 -0.000556787
-5.67211 -0.0321951 -0.000588123
-5.57243 -0.0334003 -0.000621865
-5.47281 -0.0346746 -0.000658249
-5.37325 -0.0360235 -0.000697544
-5.27373 -0.037453 -0.000740048
-5.17427 -0.0389696 -0.0007861
-5.07487 -0.0405808 -0.000836085
-4.97551 -0.0422947 -0.000890434
-4.8762 -0.0441204 -0.000949643
-4.77694 -0.0460678 -0.00101427
-4.67772 -0.0481485 -0.00108497
-4.57855 -0.0503748 -0.00116248
-4.47943 -0.0527611 -0.00124765
-4.38035 -0.0553233 -0.00134147
-4.28131 -0.0580795 -0.00144508
-4.18232 -0.0610503 -0.00155982
-4.08336 -0.0642589 -0.00168727
-3.98445 -0.0677321 -0.00182925
-3.88557 -0.0715004 -0.00198796
-3.78673 -0.0755992 -0.00216598
-3.68793 -0.0800692 -0.00236642
-3.58916 -0.084958 -0.00259302
-3.49043 -0.0903212 -0.0028503
-3.39173 -0.0962242 -0.00314379
-3.29307 -0.102744 -0.00348027
-3.19443 -0.109973 -0.00386818
-3.09583 -0.118023 -0.00431806
-2.99725 -0.127026 -0.00484325
-2.89871 -0.137146 -0.00546079
-2.80019 -0.148584 -0.00619276
-2.7017 -0.161591 -0.00706806
-2.60323 -0.176482 -0.00812523
-2.50479 -0.193662 -0.0094164
-2.40638 -0.213651 -0.0110135
-2.30798 -0.23714 -0.0130181
-2.20961 -0.265052 -0.0155767
-2.11126 -0.298663 -0.0189078
-2.01293 -0.339768 -0.0233474
-1.91462 -0.390985 -0.0294344
-1.81632 -0.456275 -0.0380768
-1.71804 -0.541919 -0.0509001
-1.61978 -0.658477 -0.0710501
-1.52154 -0.825101 -0.105271
-1.42331 -1.08025 -0.170215
-1.32509 -1.5127 -0.31649
-1.22689 -2.36935 -0.759527
-1.12869 -4.24528 -3.16434
-1.03051 4.23919 -7.21224
-0.932337 3.47716 -1.28001
-0.834173 2.25741 -0.441332
-0.736016 1.69455 -0.21474
-0.637867 1.38632 -0.123565
-0.539723 1.198 -0.0777878
-0.441585 1.0757 -0.051213
-0.343451 0.994295 -0.033994
-0.24532 0.940817 -0.0217257
-0.147191 0.908221 -0.0121434
-0.0490634 0.892749 -0.00391043
0.0490634 0.892749 0.00391043
0.147191 0.908221 0.0121434
0.24532 0.940817 0.0217257
0.343451 0.994295 0.033994
0.441585 1.0757 0.051213
0.539723 1.198 0.0777878
0.637867 1.38632 0.123565
0.736016 1.69455 0.21474
0.834173 2.25741 0.441332
0.932337 3.47716 1.28001
1.03051 4.23919 7.21224
1.12869 -4.24528 3.16434
1.22689 -2.36935 0.759527
1.32509 -1.5127 0.31649
1.42331 -1.08025 0.170215
1.52154 -0.825101 0.105271
1.61978 -0.658477 0.0710501
1.71804 -0.541919 0.0509001
1.81632 -0.456275 0.0380768
1.91462 -0.390985 0.0294344
2.01293 -0.339768 0.0233474
2.11126 -0.298663 0.0189078
2.20961 -0.265052 0.0155767
2.30798 -0.23714 0.0130181
2.40638 -0.213651 0.0110135
2.50479 -0.193662 0.0094164
2.60323 -0.176482 0.00812523
2.7017 -0.161591 0.00706806
2.80019 -0.148584 0.00619276
2.89871 -0.137146 0.00546079
2.99725 -0.127026 0.00484325
3.09583 -0.118023 0.00431806
3.19443 -0.109973 0.00386818
3.29307 -0.102744 0.00348027
3.39173 -0.0962242 0.00314379
3.49043 -0.0903212 0.0028503
3.58916 -0.084958 0.00259302
3.68793 -0.0800692 0.00236642
3.78673 -0.0755992 0.00216598
3.88557 -0.0715004 0.00198796
3.98445 -0.0677321 0.00182925
4.08336 -0.0642589 0.00168727
4.18232 -0.0610503 0.00155982
4.28131 -0.0580795 0.00144508
4.38035 -0.0553233 0.00134147
4.47943 -0.0527611 0.00124765
4.57855 -0.0503748 0.00116248
4.67772 -0.0481485 0.00108497
4.77694 -0.0460678 0.00101427
4.8762 -0.0441204 0.000949643
4.97551 -0.0422947 0.000890434
5.07487 -0.0405808 0.000836085
5.17427 -0.0389696 0.0007861
5.27373 -0.037453 0.000740048
5.37325 -0.0360235 0.000697544
5.47281 -0.0346746 0.000658249
5.57243 -0.0334003 0.000621865
5.67211 -0.0321951 0.000588123
5.77184 -0.031054 0.000556787
5.87163 -0.0299725 0.000527644
5.97148 -0.0289466 0.000500503
6.07139 -0.0279724 0.000475195
6.17136 -0.0270464 0.000451566
6.2714 -0.0261656 0.000429478
6.37149 -0.0253269 0.000408808
6.47166 -0.0245278 0.000389441
6.57188 -0.0237657 0.000371277
6.67218 -0.0230384 0.000354223
6.77254 -0.0223438 0.000338195
6.87298 -0.02168 0.000323116
6.97348 -0.021045 0.000308917
7.07406 -0.0204373 0.000295535
7.17471 -0.0198554 0.000282911
7.27544 -0.0192977 0.000270991
7.37624 -0.0187629 0.000259729
7.47712 -0.0182499 0.000249077
7.57807 -0.0177573 0.000238996
7.67911 -0.0172842 0.000229448
7.78023 -0.0168295 0.000220398
7.88143 -0.0163922 0.000211813
7.98271 -0.0159715 0.000203664
8.08408 -0.0155666 0.000195924
8.18554 -0.0151766 0.000188567
8.28708 -0.0148009 0.00018157
8.38872 -0.0144387 0.000174911
8.49044 -0.0140894 0.000168569
8.59226 -0.0137524 0.000162527
8.69417 -0.0134271 0.000156766
8.79618 -0.013113 0.00015127
8.89828 -0.0128095 0.000146025
9.00048 -0.0125162 0.000141016
9.10278 -0.0122327 0.000136229
9.20518 -0.0119584 0.000131654
9.30769 -0.0116931 0.000127277
9.4103 -0.0114362 0.000123089
9.51301 -0.0111876 0.00011908
9.61583 -0.0109467 0.000115239
9.71877 -0.0107133 0.000111559
9.82181 -0.0104871 0.00010803
9.92496 -0.0102677 0.000104646
10.0282 -0.010055 0.000101399
10.1316 -0.0098486 9.82814e-05
10.2351 -0.0096483 9.52876e-05
10.3387 -0.00945384 9.24114e-05
10.4425 -0.009265 8.9647e-05
10.5463 -0.00908158 8.6989e-05
10.6503 -0.00890335 8.44324e-05
10.7545 -0.00873013 8.19724e-05
10.8587 -0.00856172 7.96045e-05
10.9631 -0.00839796 7.73244e-05
11.0676 -0.00823866 7.5128e-05
11.1722 -0.00808367 7.30117e-05
11.277 -0.00793284 7.09717e-05
11.3819 -0.007786 6.90047e-05
11.487 -0.00764303 6.71074e-05
11.5922 -0.00750379 6.52768e-05
11.6975 -0.00736814 6.351e-05
11.803 -0.00723597 6.18042e-05
11.9086 -0.00710716 6.01569e-05
12.0144 -0.00698158 5.85654e-05
12.1204 -0.00685914 5.70276e-05
12.2265 -0.00673973 5.55412e-05
12.3327 -0.00662324 5.4104e-05
12.4391 -0.00650959 5.2714e-05
12.5457 -0.00639868 5.13693e-05
12.6524 -0.00629042 5.00681e-05
12.7593 -0.00618473 4.88087e-05
12.8664 -0.00608153 4.75893e-05
12.9737 -0.00598073 4.64085e-05
13.0811 -0.00588226 4.52646e-05
13.1887 -0.00578606 4.41563e-05
13.2965 -0.00569205 4.30822e-05
13.4044 -0.00560016 4.2041e-05
13.5126 -0.00551033 4.10315e-05
13.6209 -0.0054225 4.00524e-05
13.7294 -0.0053366 3.91026e-05
13.8382 -0.00525259 3.81811e-05
13.9471 -0.00517041 3.72868e-05
14.0562 -0.00508999 3.64186e-05
14.1655 -0.0050113 3.55758e-05
14.275 -0.00493427 3.47572e-05
14.3848 -0.00485888 3.39622e-05
14.4947 -0.00478505 3.31897e-05
14.6049 -0.00471276 3.24392e-05
14.7152 -0.00464197 3.17097e-05
14.8258 -0.00457261 3.10005e-05
14.9367 -0.00450467 3.0311e-05
15.0477 -0.0044381 2.96404e-05
15.159 -0.00437286 2.89882e-05
15.2705 -0.00430891 2.83536e-05
15.3823 -0.00424623 2.77362e-05
15.4943 -0.00418478 2.71353e-05
15.6066 -0.00412451 2.65504e-05
15.7191 -0.00406542 2.5981e-05
15.8319 -0.00400745 2.54265e-05
15.9449 -0.00395059 2.48864e-05
16.0582 -0.0038948 2.43604e-05
16.1717 -0.00384006 2.38479e-05
16.2856 -0.00378634 2.33485e-05
16.3997 -0.00373361 2.28618e-05
16.5141 -0.00368185 2.23874e-05
16.6288 -0.00363104 2.19249e-05
16.7437 -0.00358114 2.14739e-05
16.859 -0.00353214 2.10341e-05
16.9746 -0.00348402 2.06052e-05
17.0905 -0.00343675 2.01867e-05
17.2067 -0.00339032 1.97785e-05
17.3232 -0.00334469 1.93801e-05
17.4401 -0.00329986 1.89912e-05
17.5572 -0.0032558 1.86117e-05
17.6748 -0.0032125 1.82412e-05
17.7926 -0.00316993 1.78794e-05
17.9108 -0.00312808 1.75261e-05
18.0294 -0.00308693 1.7181e-05
18.1483 -0.00304647 1.68439e-05
18.2676 -0.00300668 1.65146e-05
18.3873 -0.00296754 1.61928e-05
18.5074 -0.00292903 1.58784e-05
18.6278 -0.00289115 1.5571e-05
18.7487 -0.00285388 1.52706e-05
18.8699 -0.00281721 1.49768e-05
18.9916 -0.00278111 1.46896e-05
19.1137 -0.00274559 1.44088e-05
19.2362 -0.00271061 1.41341e-05
19.3592 -0.00267618 1.38654e-05
19.4826 -0.00264228 1.36025e-05
19.6065 -0.0026089 1.33452e-05
19.7309 -0.00257602 1.30935e-05
19.8557 -0.00254364 1.28472e-05
19.9811 -0.00251174 1.2606e-05
20.1069 -0.00248031 1.23699e-05
20.2333 -0.00244934 1.21388e-05
20.3602 -0.00241883 1.19125e-05
20.4876 -0.00238875 1.16908e-05
20.6156 -0.00235911 1.14737e-05
20.7441 -0.00232989 1.1261e-05
20.8732 -0.00230108 1.10526e-05
21.0029 -0.00227267 1.08484e-05
21.1332 -0.00224466 1.06482e-05
21.2642 -0.00221703 1.04521e-05
21.3958 -0.00218978 1.02598e-05
21.528 -0.0021629 1.00713e-05
21.6609 -0.00213637 9.88645e-06
21.7945 -0.0021102 9.70518e-06
21.9288 -0.00208437 9.52738e-06
22.0639 -0.00205887 9.35297e-06
22.1997 -0.0020337 9.18186e-06
22.3363 -0.00200885 9.01397e-06
22.4736 -0.00198432 8.8492e-06
22.6118 -0.00196008 8.68747e-06
22.7509 -0.00193615 8.52872e-06
22.8908 -0.0019125 8.37285e-06
23.0316 -0.00188914 8.21979e-06
23.1733 -0.00186605 8.06946e-06
23.316 -0.00184324 7.92181e-06
23.4597 -0.00182068 7.77674e-06
23.6044 -0.00179838 7.6342e-06
23.7502 -0.00177632 7.49411e-06
23.8971 -0.00175451 7.35641e-06
24.0451 -0.00173293 7.22103e-06
24.1944 -0.00171158 7.0879e-06
24.3448 -0.00169045 6.95697e-06
24.4966 -0.00166954 6.82817e-06
24.6496 -0.00164883 6.70143e-06
24.8041 -0.00162832 6.5767e-06
24.9601 -0.001608 6.45391e-06
25.1175 -0.00158786 6.33301e-06
25.2766 -0.00156791 6.21392e-06
25.4373 -0.00154812 6.09661e-06
25.5998 -0.0015285 5.98099e-06
25.7641 -0.00150903 5.86701e-06
25.9304 -0.0014897 5.75461e-06
26.0988 -0.00147052 5.64373e-06
26.2693 -0.00145146 5.53429e-06
26.4421 -0.00143251 5.42625e-06
26.6174 -0.00141368 5.31952e-06
26.7954 -0.00139494 5.21404e-06
26.9761 -0.00137628 5.10973e-06
27.1598 -0.00135769 5.00651e-06
27.3468 -0.00133916 4.90431e-06
27.5373 -0.00132067 4.80303e-06
27.7317 -0.0013022 4.70256e-06
27.9302 -0.00128372 4.60281e-06
28.1333 -0.00126523 4.50365e-06
28.3415 -0.00124668 4.40494e-06
28.5554 -0.00122805 4.3065e-06
28.7758 -0.00120929 4.20816e-06
29.0035 -0.00119035 4.10966e-06
29.2396 -0.00117118 4.0107e-06
29.4858 -0.00115167 3.91091e-06
29.7441 -0.00113174 3.80975e-06
30.0173 -0.0011112 3.70647e-06
30.3101 -0.00108981 3.59995e-06
30.6297 -0.00106716 3.48825e-06
30.9905 -0.00104243 3.36764e-06
31.4301 -0.00101344 3.22809e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1Quantum/GRpTwoLoop.txt <==
-31.4301 -0.00101346 -3.22831e-06
-30.9905 -0.00104246 -3.36777e-06
-30.6297 -0.00106719 -3.48842e-06
-30.3101 -0.00108984 -3.59992e-06
-30.0173 -0.00111123 -3.70627e-06
-29.7441 -0.00113177 -3.80936e-06
-29.4858 -0.00115171 -3.911e-06
-29.2396 -0.00117121 -4.01122e-06
-29.0035 -0.00119039 -4.10996e-06
-28.7758 -0.00120933 -4.20811e-06
-28.5554 -0.00122809 -4.30697e-06
-28.3415 -0.00124672 -4.40525e-06
-28.1333 -0.00126527 -4.50376e-06
-27.9302 -0.00128377 -4.60326e-06
-27.7317 -0.00130224 -4.70288e-06
-27.5373 -0.00132071 -4.8032e-06
-27.3468 -0.00133921 -4.90487e-06
-27.1598 -0.00135774 -5.00666e-06
-26.9761 -0.00137633 -5.11019e-06
-26.7954 -0.00139499 -5.21442e-06
-26.6174 -0.00141373 -5.3198e-06
-26.4421 -0.00143257 -5.42678e-06
-26.2693 -0.00145151 -5.53459e-06
-26.0988 -0.00147057 -5.6442e-06
-25.9304 -0.00148976 -5.75509e-06
-25.7641 -0.00150909 -5.86734e-06
-25.5998 -0.00152856 -5.98163e-06
-25.4373 -0.00154818 -6.09689e-06
-25.2766 -0.00156797 -6.21461e-06
-25.1175 -0.00158793 -6.33338e-06
-24.9601 -0.00160806 -6.45453e-06
-24.8041 -0.00162838 -6.57723e-06
-24.6496 -0.0016489 -6.70195e-06
-24.4966 -0.00166961 -6.82884e-06
-24.3448 -0.00169053 -6.95746e-06
-24.1944 -0.00171166 -7.08863e-06
-24.0451 -0.00173301 -7.22159e-06
-23.8971 -0.00175459 -7.35711e-06
-23.7502 -0.00177641 -7.4948e-06
-23.6044 -0.00179846 -7.63484e-06
-23.4597 -0.00182076 -7.77759e-06
-23.316 -0.00184332 -7.92239e-06
-23.1733 -0.00186614 -8.07043e-06
-23.0316 -0.00188923 -8.22038e-06
-22.8908 -0.0019126 -8.37388e-06
-22.7509 -0.00193625 -8.52937e-06
-22.6118 -0.00196018 -8.68851e-06
-22.4736 -0.00198442 -8.84998e-06
-22.3363 -0.00200896 -9.01498e-06
-22.1997 -0.00203381 -9.18279e-06
-22.0639 -0.00205898 -9.35395e-06
-21.9288 -0.00208448 -9.52845e-06
-21.7945 -0.00211031 -9.70615e-06
-21.6609 -0.00213649 -9.88763e-06
-21.528 -0.00216302 -1.00723e-05
-21.3958 -0.00218991 -1.02611e-05
-21.2642 -0.00221716 -1.04532e-05
-21.1332 -0.00224479 -1.06495e-05
-21.0029 -0.00227281 -1.08496e-05
-20.8732 -0.00230122 -1.10539e-05
-20.7441 -0.00233003 -1.12624e-05
-20.6156 -0.00235925 -1.1475e-05
-20.4876 -0.0023889 -1.16924e-05
-20.3602 -0.00241898 -1.19138e-05
-20.2333 -0.0024495 -1.21405e-05
-20.1069 -0.00248047 -1.23713e-05
-19.9811 -0.0025119 -1.26079e-05
-19.8557 -0.0025438 -1.28486e-05
-19.7309 -0.00257619 -1.30955e-05
-19.6065 -0.00260907 -1.33468e-05
-19.4826 -0.00264246 -1.36046e-05
-19.3592 -0.00267637 -1.3867e-05
-19.2362 -0.0027108 -1.41362e-05
-19.1137 -0.00274578 -1.44106e-05
-18.9916 -0.00278131 -1.46919e-05
-18.8699 -0.00281741 -1.49789e-05
-18.7487 -0.00285409 -1.52729e-05
-18.6278 -0.00289137 -1.55733e-05
-18.5074 -0.00292925 -1.58807e-05
-18.3873 -0.00296776 -1.61953e-05
-18.2676 -0.00300691 -1.65171e-05
-18.1483 -0.00304671 -1.68467e-05
-18.0294 -0.00308718 -1.71836e-05
-17.9108 -0.00312833 -1.7529e-05
-17.7926 -0.00317019 -1.78822e-05
-17.6748 -0.00321276 -1.82443e-05
-17.5572 -0.00325607 -1.86147e-05
-17.4401 -0.00330014 -1.89946e-05
-17.3232 -0.00334498 -1.93833e-05
-17.2067 -0.00339061 -1.97819e-05
-17.0905 -0.00343706 -2.01903e-05
-16.9746 -0.00348434 -2.06088e-05
-16.859 -0.00353247 -2.1038e-05
-16.7437 -0.00358147 -2.14777e-05
-16.6288 -0.00363138 -2.19292e-05
-16.5141 -0.0036822 -2.23914e-05
-16.3997 -0.00373397 -2.28664e-05
-16.2856 -0.00378671 -2.33527e-05
-16.1717 -0.00384044 -2.38529e-05
-16.0582 -0.00389519 -2.43649e-05
-15.9449 -0.00395099 -2.48919e-05
-15.8319 -0.00400787 -2.54312e-05
-15.7191 -0.00406584 -2.59869e-05
-15.6066 -0.00412495 -2.65555e-05
-15.4943 -0.00418523 -2.71417e-05
-15.3823 -0.0042467 -2.77417e-05
-15.2705 -0.00430939 -2.83605e-05
-15.159 -0.00437335 -2.89942e-05
-15.0477 -0.00443861 -2.96478e-05
-14.9367 -0.0045052 -3.03175e-05
-14.8258 -0.00457315 -3.10083e-05
-14.7152 -0.00464252 -3.17167e-05
-14.6049 -0.00471334 -3.24475e-05
-14.4947 -0.00478564 -3.31975e-05
-14.3848 -0.00485949 -3.39711e-05
-14.275 -0.0049349 -3.47657e-05
-14.1655 -0.00501195 -3.55853e-05
-14.0562 -0.00509066 -3.64279e-05
-13.9471 -0.0051711 -3.7297e-05
-13.8382 -0.0052533 -3.81912e-05
-13.7294 -0.00533734 -3.91136e-05
-13.6209 -0.00542326 -4.00635e-05
-13.5126 -0.00551111 -4.10433e-05
-13.4044 -0.00560097 -4.20531e-05
-13.2965 -0.00569288 -4.30949e-05
-13.1887 -0.00578693 -4.41695e-05
-13.0811 -0.00588316 -4.52783e-05
-12.9737 -0.00598165 -4.64229e-05
-12.8664 -0.00608248 -4.76042e-05
-12.7593 -0.00618572 -4.88244e-05
-12.6524 -0.00629145 -5.00843e-05
-12.5457 -0.00639974 -5.13865e-05
-12.4391 -0.00651069 -5.27316e-05
-12.3327 -0.00662438 -5.41226e-05
-12.2265 -0.0067409 -5.55604e-05
-12.1204 -0.00686036 -5.7048e-05
-12.0144 -0.00698284 -5.85865e-05
-11.9086 -0.00710847 -6.01791e-05
-11.803 -0.00723733 -6.18273e-05
-11.6975 -0.00736955 -6.35342e-05
-11.5922 -0.00750525 -6.53022e-05
-11.487 -0.00764455 -6.71339e-05
-11.3819 -0.00778757 -6.90327e-05
-11.277 -0.00793447 -7.10006e-05
-11.1722 -0.00808537 -7.30426e-05
-11.0676 -0.00824042 -7.51597e-05
-10.9631 -0.00839978 -7.73586e-05
-10.8587 -0.00856363 -7.96392e-05
-10.7545 -0.0087321 -8.20103e-05
-10.6503 -0.00890541 -8.44706e-05
-10.5463 -0.00908372 -8.7031e-05
-10.4425 -0.00926724 -8.9689e-05
-10.3387 -0.00945616 -9.2458e-05
-10.2351 -0.00965072 -9.5334e-05
-10.1316 -0.00985112 -9.83332e-05
-10.0282 -0.0100576 -0.00010145
-9.92496 -0.0102705 -0.000104704
-9.82181 -0.0104899 -0.000108087
-9.71877 -0.0107163 -0.000111623
-9.61583 -0.0109498 -0.000115303
-9.51301 -0.0111908 -0.000119152
-9.4103 -0.0114397 -0.00012316
-9.30769 -0.0116966 -0.000127358
-9.20518 -0.0119622 -0.000131733
-9.10278 -0.0122366 -0.00013632
-9.00048 -0.0125203 -0.000141104
-8.89828 -0.0128138 -0.000146127
-8.79618 -0.0131175 -0.00015137
-8.69417 -0.0134318 -0.000156881
-8.59226 -0.0137574 -0.000162639
-8.49044 -0.0140946 -0.000168699
-8.38872 -0.0144442 -0.000175038
-8.28708 -0.0148067 -0.000181717
-8.18554 -0.0151827 -0.000188712
-8.08408 -0.015573 -0.000196092
-7.98271 -0.0159782 -0.000203829
-7.88143 -0.0163993 -0.000212004
-7.78023 -0.0168369 -0.000220586
-7.67911 -0.017292 -0.000229667
-7.57807 -0.0177656 -0.000239213
-7.47712 -0.0182587 -0.000249328
-7.37624 -0.0187722 -0.000259978
-7.27544 -0.0193075 -0.000271281
-7.17471 -0.0198658 -0.000283199
-7.07406 -0.0204484 -0.00029587
-6.97348 -0.0210568 -0.000309253
-6.87298 -0.0216925 -0.000323507
-6.77254 -0.0223571 -0.000338587
-6.67218 -0.0230526 -0.00035468
-6.57188 -0.0237808 -0.000371739
-6.47166 -0.0245439 -0.000389979
-6.37149 -0.025344 -0.000409354
-6.2714 -0.0261839 -0.000430115
-6.17136 -0.027066 -0.000452217
-6.07139 -0.0279934 -0.000475954
-5.97148 -0.0289691 -0.000501284
-5.87163 -0.0299969 -0.000528556
-5.77184 -0.0310801 -0.000557731
-5.67211 -0.0322233 -0.000589228
-5.57243 -0.0334307 -0.000623017
-5.47281 -0.0347075 -0.000659601
-5.37325 -0.036059 -0.000698965
-5.27373 -0.0374917 -0.000741721
-5.17427 -0.0390115 -0.000787875
-5.07487 -0.0406267 -0.000838182
-4.97551 -0.0423446 -0.000892683
-4.8762 -0.0441752 -0.000952315
-4.77694 -0.0461278 -0.00101718
-4.67772 -0.0482146 -0.00108845
-4.57855 -0.0504476 -0.00116631
-4.47943 -0.052842 -0.00125227
-4.38035 -0.0554129 -0.00134667
-4.28131 -0.0581798 -0.00145144
-4.18232 -0.0611623 -0.00156716
-4.08336 -0.0643855 -0.00169643
-3.98445 -0.067875 -0.00184019
-3.88557 -0.071664 -0.00200206
-3.78673 -0.0757867 -0.00218369
-3.68793 -0.0802877 -0.00239045
-3.58916 -0.0852142 -0.00262566
-3.49043 -0.0906281 -0.00289872
-3.39173 -0.0965964 -0.00321887
-3.29307 -0.103208 -0.00361154
-3.19443 -0.110552 -0.00412287
-3.09583 -0.118674 -0.00486778
-2.99725 -0.127382 -0.00563369
-2.89871 -0.137152 -0.00610882
-2.80019 -0.148546 -0.00661621
-2.7017 -0.161639 -0.00736896
-2.60323 -0.17664 -0.00836321
-2.50479 -0.193943 -0.00963149
-2.40638 -0.214071 -0.011218
-2.30798 -0.237727 -0.0132348
-2.20961 -0.265843 -0.0158073
-2.11126 -0.299716 -0.0191786
-2.01293 -0.341158 -0.0236558
-1.91462 -0.392833 -0.0298202
-1.81632 -0.458742 -0.038526
-1.71804 -0.545266 -0.0514597
-1.61978 -0.663073 -0.0716012
-1.52154 -0.831578 -0.105597
-1.42331 -1.08969 -0.168742
-1.32509 -1.52825 -0.306556
-1.22689 -2.41629 -0.698328
-1.12869 -4.93824 -2.86126
-1.03051 8.29757 -5.70568
-0.932337 3.25093 -0.546496
-0.834173 2.07032 -0.262617
-0.736016 1.58186 -0.154481
-0.637867 1.31269 -0.0976068
-0.539723 1.14485 -0.0648458
-0.441585 1.03419 -0.0439344
-0.343451 0.959649 -0.0298011
-0.24532 0.910344 -0.0192053
-0.147191 0.880129 -0.0108688
-0.0490634 0.865756 -0.00346363
0.0490634 0.865756 0.00346363
0.147191 0.880129 0.0108688
0.24532 0.910344 0.0192053
0.343451 0.959649 0.0298011
0.441585 1.03419 0.0439344
0.539723 1.14485 0.0648458
0.637867 1.31269 0.0976068
0.736016 1.58186 0.154481
0.834173 2.07032 0.262617
0.932337 3.25093 0.546496
1.03051 8.29757 5.70568
1.12869 -4.93824 2.86126
1.22689 -2.41629 0.698328
1.32509 -1.52825 0.306556
1.42331 -1.08969 0.168742
1.52154 -0.831578 0.105597
1.61978 -0.663073 0.0716012
1.71804 -0.545266 0.0514597
1.81632 -0.458742 0.038526
1.91462 -0.392833 0.0298202
2.01293 -0.341158 0.0236558
2.11126 -0.299716 0.0191786
2.20961 -0.265843 0.0158073
2.30798 -0.237727 0.0132348
2.40638 -0.214071 0.011218
2.50479 -0.193943 0.00963149
2.60323 -0.17664 0.00836321
2.7017 -0.161639 0.00736896
2.80019 -0.148546 0.00661621
2.89871 -0.137152 0.00610882
2.99725 -0.127382 0.00563369
3.09583 -0.118674 0.00486778
3.19443 -0.110552 0.00412287
3.29307 -0.103208 0.00361154
3.39173 -0.0965964 0.00321887
3.49043 -0.0906281 0.00289872
3.58916 -0.0852142 0.00262566
3.68793 -0.0802877 0.00239045
3.78673 -0.0757867 0.00218369
3.88557 -0.071664 0.00200206
3.98445 -0.067875 0.00184019
4.08336 -0.0643855 0.00169643
4.18232 -0.0611623 0.00156716
4.28131 -0.0581798 0.00145144
4.38035 -0.0554129 0.00134667
4.47943 -0.052842 0.00125227
4.57855 -0.0504476 0.00116631
4.67772 -0.0482146 0.00108845
4.77694 -0.0461278 0.00101718
4.8762 -0.0441752 0.000952315
4.97551 -0.0423446 0.000892683
5.07487 -0.0406267 0.000838182
5.17427 -0.0390115 0.000787875
5.27373 -0.0374917 0.000741721
5.37325 -0.036059 0.000698965
5.47281 -0.0347075 0.000659601
5.57243 -0.0334307 0.000623017
5.67211 -0.0322233 0.000589228
5.77184 -0.0310801 0.000557731
5.87163 -0.0299969 0.000528556
5.97148 -0.0289691 0.000501284
6.07139 -0.0279934 0.000475954
6.17136 -0.027066 0.000452217
6.2714 -0.0261839 0.000430115
6.37149 -0.025344 0.000409354
6.47166 -0.0245439 0.000389979
6.57188 -0.0237808 0.000371739
6.67218 -0.0230526 0.00035468
6.77254 -0.0223571 0.000338587
6.87298 -0.0216925 0.000323507
6.97348 -0.0210568 0.000309253
7.07406 -0.0204484 0.00029587
7.17471 -0.0198658 0.000283199
7.27544 -0.0193075 0.000271281
7.37624 -0.0187722 0.000259978
7.47712 -0.0182587 0.000249328
7.57807 -0.0177656 0.000239213
7.67911 -0.017292 0.000229667
7.78023 -0.0168369 0.000220586
7.88143 -0.0163993 0.000212004
7.98271 -0.0159782 0.000203829
8.08408 -0.015573 0.000196092
8.18554 -0.0151827 0.000188712
8.28708 -0.0148067 0.000181717
8.38872 -0.0144442 0.000175038
8.49044 -0.0140946 0.000168699
8.59226 -0.0137574 0.000162639
8.69417 -0.0134318 0.000156881
8.79618 -0.0131175 0.00015137
8.89828 -0.0128138 0.000146127
9.00048 -0.0125203 0.000141104
9.10278 -0.0122366 0.00013632
9.20518 -0.0119622 0.000131733
9.30769 -0.0116966 0.000127358
9.4103 -0.0114397 0.00012316
9.51301 -0.0111908 0.000119152
9.61583 -0.0109498 0.000115303
9.71877 -0.0107163 0.000111623
9.82181 -0.0104899 0.000108087
9.92496 -0.0102705 0.000104704
10.0282 -0.0100576 0.00010145
10.1316 -0.00985112 9.83332e-05
10.2351 -0.00965072 9.5334e-05
10.3387 -0.00945616 9.2458e-05
10.4425 -0.00926724 8.9689e-05
10.5463 -0.00908372 8.7031e-05
10.6503 -0.00890541 8.44706e-05
10.7545 -0.0087321 8.20103e-05
10.8587 -0.00856363 7.96392e-05
10.9631 -0.00839978 7.73586e-05
11.0676 -0.00824042 7.51597e-05
11.1722 -0.00808537 7.30426e-05
11.277 -0.00793447 7.10006e-05
11.3819 -0.00778757 6.90327e-05
11.487 -0.00764455 6.71339e-05
11.5922 -0.00750525 6.53022e-05
11.6975 -0.00736955 6.35342e-05
11.803 -0.00723733 6.18273e-05
11.9086 -0.00710847 6.01791e-05
12.0144 -0.00698284 5.85865e-05
12.1204 -0.00686036 5.7048e-05
12.2265 -0.0067409 5.55604e-05
12.3327 -0.00662438 5.41226e-05
12.4391 -0.00651069 5.27316e-05
12.5457 -0.00639974 5.13865e-05
12.6524 -0.00629145 5.00843e-05
12.7593 -0.00618572 4.88244e-05
12.8664 -0.00608248 4.76042e-05
12.9737 -0.00598165 4.64229e-05
13.0811 -0.00588316 4.52783e-05
13.1887 -0.00578693 4.41695e-05
13.2965 -0.00569288 4.30949e-05
13.4044 -0.00560097 4.20531e-05
13.5126 -0.00551111 4.10433e-05
13.6209 -0.00542326 4.00635e-05
13.7294 -0.00533734 3.91136e-05
13.8382 -0.0052533 3.81912e-05
13.9471 -0.0051711 3.7297e-05
14.0562 -0.00509066 3.64279e-05
14.1655 -0.00501195 3.55853e-05
14.275 -0.0049349 3.47657e-05
14.3848 -0.00485949 3.39711e-05
14.4947 -0.00478564 3.31975e-05
14.6049 -0.00471334 3.24475e-05
14.7152 -0.00464252 3.17167e-05
14.8258 -0.00457315 3.10083e-05
14.9367 -0.0045052 3.03175e-05
15.0477 -0.00443861 2.96478e-05
15.159 -0.00437335 2.89942e-05
15.2705 -0.00430939 2.83605e-05
15.3823 -0.0042467 2.77417e-05
15.4943 -0.00418523 2.71417e-05
15.6066 -0.00412495 2.65555e-05
15.7191 -0.00406584 2.59869e-05
15.8319 -0.00400787 2.54312e-05
15.9449 -0.00395099 2.48919e-05
16.0582 -0.00389519 2.43649e-05
16.1717 -0.00384044 2.38529e-05
16.2856 -0.00378671 2.33527e-05
16.3997 -0.00373397 2.28664e-05
16.5141 -0.0036822 2.23914e-05
16.6288 -0.00363138 2.19292e-05
16.7437 -0.00358147 2.14777e-05
16.859 -0.00353247 2.1038e-05
16.9746 -0.00348434 2.06088e-05
17.0905 -0.00343706 2.01903e-05
17.2067 -0.00339061 1.97819e-05
17.3232 -0.00334498 1.93833e-05
17.4401 -0.00330014 1.89946e-05
17.5572 -0.00325607 1.86147e-05
17.6748 -0.00321276 1.82443e-05
17.7926 -0.00317019 1.78822e-05
17.9108 -0.00312833 1.7529e-05
18.0294 -0.00308718 1.71836e-05
18.1483 -0.00304671 1.68467e-05
18.2676 -0.00300691 1.65171e-05
18.3873 -0.00296776 1.61953e-05
18.5074 -0.00292925 1.58807e-05
18.6278 -0.00289137 1.55733e-05
18.7487 -0.00285409 1.52729e-05
18.8699 -0.00281741 1.49789e-05
18.9916 -0.00278131 1.46919e-05
19.1137 -0.00274578 1.44106e-05
19.2362 -0.0027108 1.41362e-05
19.3592 -0.00267637 1.3867e-05
19.4826 -0.00264246 1.36046e-05
19.6065 -0.00260907 1.33468e-05
19.7309 -0.00257619 1.30955e-05
19.8557 -0.0025438 1.28486e-05
19.9811 -0.0025119 1.26079e-05
20.1069 -0.00248047 1.23713e-05
20.2333 -0.0024495 1.21405e-05
20.3602 -0.00241898 1.19138e-05
20.4876 -0.0023889 1.16924e-05
20.6156 -0.00235925 1.1475e-05
20.7441 -0.00233003 1.12624e-05
20.8732 -0.00230122 1.10539e-05
21.0029 -0.00227281 1.08496e-05
21.1332 -0.00224479 1.06495e-05
21.2642 -0.00221716 1.04532e-05
21.3958 -0.00218991 1.02611e-05
21.528 -0.00216302 1.00723e-05
21.6609 -0.00213649 9.88763e-06
21.7945 -0.00211031 9.70615e-06
21.9288 -0.00208448 9.52845e-06
22.0639 -0.00205898 9.35395e-06
22.1997 -0.00203381 9.18279e-06
22.3363 -0.00200896 9.01498e-06
22.4736 -0.00198442 8.84998e-06
22.6118 -0.00196018 8.68851e-06
22.7509 -0.00193625 8.52937e-06
22.8908 -0.0019126 8.37388e-06
23.0316 -0.00188923 8.22038e-06
23.1733 -0.00186614 8.07043e-06
23.316 -0.00184332 7.92239e-06
23.4597 -0.00182076 7.77759e-06
23.6044 -0.00179846 7.63484e-06
23.7502 -0.00177641 7.4948e-06
23.8971 -0.00175459 7.35711e-06
24.0451 -0.00173301 7.22159e-06
24.1944 -0.00171166 7.08863e-06
24.3448 -0.00169053 6.95746e-06
24.4966 -0.00166961 6.82884e-06
24.6496 -0.0016489 6.70195e-06
24.8041 -0.00162838 6.57723e-06
24.9601 -0.00160806 6.45453e-06
25.1175 -0.00158793 6.33338e-06
25.2766 -0.00156797 6.21461e-06
25.4373 -0.00154818 6.09689e-06
25.5998 -0.00152856 5.98163e-06
25.7641 -0.00150909 5.86734e-06
25.9304 -0.00148976 5.75509e-06
26.0988 -0.00147057 5.6442e-06
26.2693 -0.00145151 5.53459e-06
26.4421 -0.00143257 5.42678e-06
26.6174 -0.00141373 5.3198e-06
26.7954 -0.00139499 5.21442e-06
26.9761 -0.00137633 5.11019e-06
27.1598 -0.00135774 5.00666e-06
27.3468 -0.00133921 4.90487e-06
27.5373 -0.00132071 4.8032e-06
27.7317 -0.00130224 4.70288e-06
27.9302 -0.00128377 4.60326e-06
28.1333 -0.00126527 4.50376e-06
28.3415 -0.00124672 4.40525e-06
28.5554 -0.00122809 4.30697e-06
28.7758 -0.00120933 4.20811e-06
29.0035 -0.00119039 4.10996e-06
29.2396 -0.00117121 4.01122e-06
29.4858 -0.00115171 3.911e-06
29.7441 -0.00113177 3.80936e-06
30.0173 -0.00111123 3.70627e-06
30.3101 -0.00108984 3.59992e-06
30.6297 -0.00106719 3.48842e-06
30.9905 -0.00104246 3.36777e-06
31.4301 -0.00101346 3.22831e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1Quantum/GRp_FRG.txt <==
-31.4301 -0.00101338 -3.19699e-06
-30.9905 -0.00104216 -3.34578e-06
-30.6297 -0.00106649 -3.45773e-06
-30.3101 -0.00108886 -3.56894e-06
-30.0173 -0.00111025 -3.66693e-06
-29.7441 -0.00113084 -3.79302e-06
-29.4858 -0.00115082 -3.88979e-06
-29.2396 -0.00117032 -3.9974e-06
-29.0035 -0.00118943 -4.08991e-06
-28.7758 -0.00120825 -4.18223e-06
-28.5554 -0.00122684 -4.25818e-06
-28.3415 -0.00124536 -4.35421e-06
-28.1333 -0.00126383 -4.44381e-06
-27.9302 -0.00128236 -4.54694e-06
-27.7317 -0.00130097 -4.64797e-06
-27.5373 -0.00131958 -4.76465e-06
-27.3468 -0.00133817 -4.87241e-06
-27.1598 -0.00135673 -4.98834e-06
-26.9761 -0.00137525 -5.08551e-06
-26.7954 -0.00139373 -5.19362e-06
-26.6174 -0.00141224 -5.27415e-06
-26.4421 -0.00143081 -5.35582e-06
-26.2693 -0.00144951 -5.42089e-06
-26.0988 -0.00146843 -5.52654e-06
-25.9304 -0.0014877 -5.64647e-06
-25.7641 -0.00150726 -5.78918e-06
-25.5998 -0.00152695 -5.91545e-06
-25.4373 -0.00154679 -6.0509e-06
-25.2766 -0.00156673 -6.17099e-06
-25.1175 -0.00158676 -6.30877e-06
-24.9601 -0.00160684 -6.42984e-06
-24.8041 -0.00162703 -6.55594e-06
-24.6496 -0.00164729 -6.65655e-06
-24.4966 -0.0016677 -6.76146e-06
-24.3448 -0.00168834 -6.86175e-06
-24.1944 -0.00170926 -6.97456e-06
-24.0451 -0.00173052 -7.07824e-06
-23.8971 -0.00175219 -7.21569e-06
-23.7502 -0.00177429 -7.36553e-06
-23.6044 -0.00179667 -7.54205e-06
-23.4597 -0.00181929 -7.70066e-06
-23.316 -0.00184208 -7.86662e-06
-23.1733 -0.00186506 -8.01858e-06
-23.0316 -0.00188826 -8.18065e-06
-22.8908 -0.00191169 -8.32414e-06
-22.7509 -0.00193531 -8.48373e-06
-22.6118 -0.00195917 -8.61958e-06
-22.4736 -0.00198329 -8.7803e-06
-22.3363 -0.00200772 -8.92974e-06
-22.1997 -0.00203248 -9.11119e-06
-22.0639 -0.00205756 -9.27481e-06
-21.9288 -0.00208316 -9.46626e-06
-21.7945 -0.00210919 -9.63827e-06
-21.6609 -0.00213562 -9.83117e-06
-21.528 -0.00216239 -1.00174e-05
-21.3958 -0.00218951 -1.02261e-05
-21.2642 -0.00221693 -1.04176e-05
-21.1332 -0.00224466 -1.06212e-05
-21.0029 -0.00227278 -1.08121e-05
-20.8732 -0.00230126 -1.10325e-05
-20.7441 -0.0023301 -1.12346e-05
-20.6156 -0.00235934 -1.14576e-05
-20.4876 -0.00238901 -1.16583e-05
-20.3602 -0.00241912 -1.18905e-05
-20.2333 -0.00244966 -1.20973e-05
-20.1069 -0.00248066 -1.23373e-05
-19.9811 -0.00251216 -1.25621e-05
-19.8557 -0.00254417 -1.28214e-05
-19.7309 -0.00257666 -1.30652e-05
-19.6065 -0.00260966 -1.33286e-05
-19.4826 -0.00264314 -1.35768e-05
-19.3592 -0.00267709 -1.38582e-05
-19.2362 -0.00271155 -1.41143e-05
-19.1137 -0.00274654 -1.44113e-05
-18.9916 -0.00278209 -1.46923e-05
-18.8699 -0.00281816 -1.49984e-05
-18.7487 -0.00285481 -1.52722e-05
-18.6278 -0.00289207 -1.55767e-05
-18.5074 -0.00292995 -1.58487e-05
-18.3873 -0.0029684 -1.61549e-05
-18.2676 -0.00300746 -1.64494e-05
-18.1483 -0.00304717 -1.67964e-05
-18.0294 -0.00308761 -1.71306e-05
-17.9108 -0.00312879 -1.75058e-05
-17.7926 -0.00317069 -1.78562e-05
-17.6748 -0.0032133 -1.82426e-05
-17.5572 -0.00325658 -1.85846e-05
-17.4401 -0.00330055 -1.89506e-05
-17.3232 -0.00334532 -1.92911e-05
-17.2067 -0.00339092 -1.9685e-05
-17.0905 -0.00343738 -2.00649e-05
-16.9746 -0.00348463 -2.05168e-05
-16.859 -0.00353273 -2.09634e-05
-16.7437 -0.00358164 -2.14719e-05
-16.6288 -0.00363143 -2.19352e-05
-16.5141 -0.00368215 -2.24094e-05
-16.3997 -0.00373375 -2.28039e-05
-16.2856 -0.00378622 -2.32185e-05
-16.1717 -0.00383956 -2.36102e-05
-16.0582 -0.00389385 -2.40745e-05
-15.9449 -0.00394925 -2.45199e-05
-15.8319 -0.00400601 -2.50774e-05
-15.7191 -0.00406419 -2.56589e-05
-15.6066 -0.00412369 -2.636e-05
-15.4943 -0.00418427 -2.70139e-05
-15.3823 -0.00424583 -2.76952e-05
-15.2705 -0.00430832 -2.82478e-05
-15.159 -0.00437195 -2.88359e-05
-15.0477 -0.004437 -2.93853e-05
-14.9367 -0.00450348 -3.00295e-05
-14.8258 -0.00457161 -3.07077e-05
-14.7152 -0.00464135 -3.15003e-05
-14.6049 -0.00471258 -3.22579e-05
-14.4947 -0.00478529 -3.3121e-05
-14.3848 -0.00485911 -3.39184e-05
-14.275 -0.00493415 -3.47698e-05
-14.1655 -0.0050106 -3.55165e-05
-14.0562 -0.00508864 -3.63164e-05
-13.9471 -0.00516872 -3.70253e-05
-13.8382 -0.00525081 -3.79536e-05
-13.7294 -0.0053351 -3.8983e-05
-13.6209 -0.00542136 -4.00386e-05
-13.5126 -0.00550937 -4.09689e-05
-13.4044 -0.00559925 -4.20053e-05
-13.2965 -0.00569108 -4.3032e-05
-13.1887 -0.0057849 -4.42276e-05
-13.0811 -0.00588104 -4.52829e-05
-12.9737 -0.00597958 -4.63633e-05
-12.8664 -0.00608061 -4.73125e-05
-12.7593 -0.00618408 -4.84629e-05
-12.6524 -0.00629008 -4.97684e-05
-12.5457 -0.00639839 -5.13939e-05
-12.4391 -0.00650881 -5.26892e-05
-12.3327 -0.00662144 -5.39388e-05
-12.2265 -0.00673682 -5.50448e-05
-12.1204 -0.0068557 -5.64932e-05
-12.0144 -0.00697822 -5.80655e-05
-11.9086 -0.00710375 -5.97871e-05
-11.803 -0.00723274 -6.13938e-05
-11.6975 -0.00736509 -6.3164e-05
-11.5922 -0.00750022 -6.47951e-05
-11.487 -0.0076391 -6.67514e-05
-11.3819 -0.00778108 -6.87211e-05
-11.277 -0.00792645 -7.07611e-05
-11.1722 -0.00807617 -7.26258e-05
-11.0676 -0.00823023 -7.47693e-05
-10.9631 -0.00838887 -7.69284e-05
-10.8587 -0.00855217 -7.93498e-05
-10.7545 -0.0087196 -8.14411e-05
-10.6503 -0.00889123 -8.38336e-05
-10.5463 -0.00906796 -8.61279e-05
-10.4425 -0.00924896 -8.88707e-05
-10.3387 -0.00943484 -9.16416e-05
-10.2351 -0.00962633 -9.47112e-05
-10.1316 -0.00982376 -9.70701e-05
-10.0282 -0.0100285 -9.98341e-05
-9.92496 -0.0102407 -0.000102677
-9.82181 -0.0104598 -0.000106267
-9.71877 -0.0106857 -0.000110269
-9.61583 -0.0109184 -0.000114438
-9.51301 -0.0111567 -0.000117465
-9.4103 -0.0114023 -0.000120408
-9.30769 -0.011657 -0.000123902
-9.20518 -0.0119204 -0.000128934
-9.10278 -0.0121923 -0.000134252
-9.00048 -0.0124729 -0.000139574
-8.89828 -0.012763 -0.000144034
-8.79618 -0.0130632 -0.000147913
-8.69417 -0.0133749 -0.000151269
-8.59226 -0.0136981 -0.000157968
-8.49044 -0.0140317 -0.000165681
-8.38872 -0.0143755 -0.000172319
-8.28708 -0.014734 -0.000177764
-8.18554 -0.0151048 -0.000183796
-8.08408 -0.0154891 -0.000188216
-7.98271 -0.0158929 -0.000196096
-7.88143 -0.0163119 -0.000206614
-7.78023 -0.0167416 -0.000216162
-7.67911 -0.01719 -0.000223667
-7.57807 -0.0176572 -0.00023187
-7.47712 -0.0181438 -0.000239153
-7.37624 -0.018651 -0.000248428
-7.27544 -0.0191796 -0.000260814
-7.17471 -0.0197326 -0.000274361
-7.07406 -0.0203111 -0.000285791
-6.97348 -0.020913 -0.000298837
-6.87298 -0.0215428 -0.000311113
-6.77254 -0.0221994 -0.00032565
-6.67218 -0.0228892 -0.000342046
-6.57188 -0.0236116 -0.000359812
-6.47166 -0.0243705 -0.000377468
-6.37149 -0.0251623 -0.000397272
-6.2714 -0.0259858 -0.000415342
-6.17136 -0.0268489 -0.000436398
-6.07139 -0.0277617 -0.000459233
-5.97148 -0.0287287 -0.00048419
-5.87163 -0.0297459 -0.00050857
-5.77184 -0.0307964 -0.000536367
-5.67211 -0.0319046 -0.000562824
-5.57243 -0.0330902 -0.000595254
-5.47281 -0.0343496 -0.00063133
-5.37325 -0.0356883 -0.00066898
-5.27373 -0.0371066 -0.000709108
-5.17427 -0.0386067 -0.000759989
-5.07487 -0.0402036 -0.000804963
-4.97551 -0.0418999 -0.000857783
-4.8762 -0.0437054 -0.000917655
-4.77694 -0.0456361 -0.000976214
-4.67772 -0.0477011 -0.00104155
-4.57855 -0.0498971 -0.00112415
-4.47943 -0.0522441 -0.0011947
-4.38035 -0.0547683 -0.00129363
-4.28131 -0.0574545 -0.00140315
-4.18232 -0.060349 -0.00149132
-4.08336 -0.0634833 -0.00160678
-3.98445 -0.0668735 -0.00176817
-3.88557 -0.0705388 -0.00188048
-3.78673 -0.0745023 -0.00204536
-3.68793 -0.0788108 -0.002268
-3.58916 -0.083579 -0.00245156
-3.49043 -0.0888195 -0.00271384
-3.39173 -0.0945439 -0.00306966
-3.29307 -0.10087 -0.00325802
-3.19443 -0.107947 -0.00370603
-3.09583 -0.115695 -0.00418713
-2.99725 -0.124311 -0.00468525
-2.89871 -0.133981 -0.00526486
-2.80019 -0.144704 -0.00595541
-2.7017 -0.156911 -0.00662867
-2.60323 -0.171093 -0.00760647
-2.50479 -0.187248 -0.00872192
-2.40638 -0.205937 -0.0101842
-2.30798 -0.227718 -0.0118783
-2.20961 -0.253217 -0.0141553
-2.11126 -0.28326 -0.0168397
-2.01293 -0.319849 -0.020601
-1.91462 -0.365402 -0.0254136
-1.81632 -0.422743 -0.0325288
-1.71804 -0.496517 -0.0421874
-1.61978 -0.595803 -0.0579624
-1.52154 -0.734418 -0.0823975
-1.42331 -0.937466 -0.127559
-1.32509 -1.25817 -0.213849
-1.22689 -1.82549 -0.430755
-1.12869 -3.0254 -1.16476
-1.03051 -4.71628 -6.19689
-0.932337 5.12981 -3.53813
-0.834173 3.00647 -0.803329
-0.736016 2.12481 -0.335088
-0.637867 1.67974 -0.183038
-0.539723 1.43647 -0.109951
-0.441585 1.2854 -0.0737974
-0.343451 1.1835 -0.0469694
-0.24532 1.11119 -0.0309578
-0.147191 1.07476 -0.0161269
-0.0490634 1.06421 -0.00626268
0.0490634 1.06421 0.00626268
0.147191 1.07476 0.0161269
0.24532 1.11119 0.0309578
0.343451 1.1835 0.0469694
0.441585 1.2854 0.0737974
0.539723 1.43647 0.109951
0.637867 1.67974 0.183038
0.736016 2.12481 0.335088
0.834173 3.00647 0.803329
0.932337 5.12981 3.53813
1.03051 -4.71628 6.19689
1.12869 -3.0254 1.16476
1.22689 -1.82549 0.430755
1.32509 -1.25817 0.213849
1.42331 -0.937466 0.127559
1.52154 -0.734418 0.0823975
1.61978 -0.595803 0.0579624
1.71804 -0.496517 0.0421874
1.81632 -0.422743 0.0325288
1.91462 -0.365402 0.0254136
2.01293 -0.319849 0.020601
2.11126 -0.28326 0.0168397
2.20961 -0.253217 0.0141553
2.30798 -0.227718 0.0118783
2.40638 -0.205937 0.0101842
2.50479 -0.187248 0.00872192
2.60323 -0.171093 0.00760647
2.7017 -0.156911 0.00662867
2.80019 -0.144704 0.00595541
2.89871 -0.133981 0.00526486
2.99725 -0.124311 0.00468525
3.09583 -0.115695 0.00418713
3.19443 -0.107947 0.00370603
3.29307 -0.10087 0.00325802
3.39173 -0.0945439 0.00306966
3.49043 -0.0888195 0.00271384
3.58916 -0.083579 0.00245156
3.68793 -0.0788108 0.002268
3.78673 -0.0745023 0.00204536
3.88557 -0.0705388 0.00188048
3.98445 -0.0668735 0.00176817
4.08336 -0.0634833 0.00160678
4.18232 -0.060349 0.00149132
4.28131 -0.0574545 0.00140315
4.38035 -0.0547683 0.00129363
4.47943 -0.0522441 0.0011947
4.57855 -0.0498971 0.00112415
4.67772 -0.0477011 0.00104155
4.77694 -0.0456361 0.000976214
4.8762 -0.0437054 0.000917655
4.97551 -0.0418999 0.000857783
5.07487 -0.0402036 0.000804963
5.17427 -0.0386067 0.000759989
5.27373 -0.0371066 0.000709108
5.37325 -0.0356883 0.00066898
5.47281 -0.0343496 0.00063133
5.57243 -0.0330902 0.000595254
5.67211 -0.0319046 0.000562824
5.77184 -0.0307964 0.000536367
5.87163 -0.0297459 0.00050857
5.97148 -0.0287287 0.00048419
6.07139 -0.0277617 0.000459233
6.17136 -0.0268489 0.000436398
6.2714 -0.0259858 0.000415342
6.37149 -0.0251623 0.000397272
6.47166 -0.0243705 0.000377468
6.57188 -0.0236116 0.000359812
6.67218 -0.0228892 0.000342046
6.77254 -0.0221994 0.00032565
6.87298 -0.0215428 0.000311113
6.97348 -0.020913 0.000298837
7.07406 -0.0203111 0.000285791
7.17471 -0.0197326 0.000274361
7.27544 -0.0191796 0.000260814
7.37624 -0.018651 0.000248428
7.47712 -0.0181438 0.000239153
7.57807 -0.0176572 0.00023187
7.67911 -0.01719 0.000223667
7.78023 -0.0167416 0.000216162
7.88143 -0.0163119 0.000206614
7.98271 -0.0158929 0.000196096
8.08408 -0.0154891 0.000188216
8.18554 -0.0151048 0.000183796
8.28708 -0.014734 0.000177764
8.38872 -0.0143755 0.000172319
8.49044 -0.0140317 0.000165681
8.59226 -0.0136981 0.000157968
8.69417 -0.0133749 0.000151269
8.79618 -0.0130632 0.000147913
8.89828 -0.012763 0.000144034
9.00048 -0.0124729 0.000139574
9.10278 -0.0121923 0.000134252
9.20518 -0.0119204 0.000128934
9.30769 -0.011657 0.000123902
9.4103 -0.0114023 0.000120408
9.51301 -0.0111567 0.000117465
9.61583 -0.0109184 0.000114438
9.71877 -0.0106857 0.000110269
9.82181 -0.0104598 0.000106267
9.92496 -0.0102407 0.000102677
10.0282 -0.0100285 9.98341e-05
10.1316 -0.00982376 9.70701e-05
10.2351 -0.00962633 9.47112e-05
10.3387 -0.00943484 9.16416e-05
10.4425 -0.00924896 8.88707e-05
10.5463 -0.00906796 8.61279e-05
10.6503 -0.00889123 8.38336e-05
10.7545 -0.0087196 8.14411e-05
10.8587 -0.00855217 7.93498e-05
10.9631 -0.00838887 7.69284e-05
11.0676 -0.00823023 7.47693e-05
11.1722 -0.00807617 7.26258e-05
11.277 -0.00792645 7.07611e-05
11.3819 -0.00778108 6.87211e-05
11.487 -0.0076391 6.67514e-05
11.5922 -0.00750022 6.47951e-05
11.6975 -0.00736509 6.3164e-05
11.803 -0.00723274 6.13938e-05
11.9086 -0.00710375 5.97871e-05
12.0144 -0.00697822 5.80655e-05
12.1204 -0.0068557 5.64932e-05
12.2265 -0.00673682 5.50448e-05
12.3327 -0.00662144 5.39388e-05
12.4391 -0.00650881 5.26892e-05
12.5457 -0.00639839 5.13939e-05
12.6524 -0.00629008 4.97684e-05
12.7593 -0.00618408 4.84629e-05
12.8664 -0.00608061 4.73125e-05
12.9737 -0.00597958 4.63633e-05
13.0811 -0.00588104 4.52829e-05
13.1887 -0.0057849 4.42276e-05
13.2965 -0.00569108 4.3032e-05
13.4044 -0.00559925 4.20053e-05
13.5126 -0.00550937 4.09689e-05
13.6209 -0.00542136 4.00386e-05
13.7294 -0.0053351 3.8983e-05
13.8382 -0.00525081 3.79536e-05
13.9471 -0.00516872 3.70253e-05
14.0562 -0.00508864 3.63164e-05
14.1655 -0.0050106 3.55165e-05
14.275 -0.00493415 3.47698e-05
14.3848 -0.00485911 3.39184e-05
14.4947 -0.00478529 3.3121e-05
14.6049 -0.00471258 3.22579e-05
14.7152 -0.00464135 3.15003e-05
14.8258 -0.00457161 3.07077e-05
14.9367 -0.00450348 3.00295e-05
15.0477 -0.004437 2.93853e-05
15.159 -0.00437195 2.88359e-05
15.2705 -0.00430832 2.82478e-05
15.3823 -0.00424583 2.76952e-05
15.4943 -0.00418427 2.70139e-05
15.6066 -0.00412369 2.636e-05
15.7191 -0.00406419 2.56589e-05
15.8319 -0.00400601 2.50774e-05
15.9449 -0.00394925 2.45199e-05
16.0582 -0.00389385 2.40745e-05
16.1717 -0.00383956 2.36102e-05
16.2856 -0.00378622 2.32185e-05
16.3997 -0.00373375 2.28039e-05
16.5141 -0.00368215 2.24094e-05
16.6288 -0.00363143 2.19352e-05
16.7437 -0.00358164 2.14719e-05
16.859 -0.00353273 2.09634e-05
16.9746 -0.00348463 2.05168e-05
17.0905 -0.00343738 2.00649e-05
17.2067 -0.00339092 1.9685e-05
17.3232 -0.00334532 1.92911e-05
17.4401 -0.00330055 1.89506e-05
17.5572 -0.00325658 1.85846e-05
17.6748 -0.0032133 1.82426e-05
17.7926 -0.00317069 1.78562e-05
17.9108 -0.00312879 1.75058e-05
18.0294 -0.00308761 1.71306e-05
18.1483 -0.00304717 1.67964e-05
18.2676 -0.00300746 1.64494e-05
18.3873 -0.0029684 1.61549e-05
18.5074 -0.00292995 1.58487e-05
18.6278 -0.00289207 1.55767e-05
18.7487 -0.00285481 1.52722e-05
18.8699 -0.00281816 1.49984e-05
18.9916 -0.00278209 1.46923e-05
19.1137 -0.00274654 1.44113e-05
19.2362 -0.00271155 1.41143e-05
19.3592 -0.00267709 1.38582e-05
19.4826 -0.00264314 1.35768e-05
19.6065 -0.00260966 1.33286e-05
19.7309 -0.00257666 1.30652e-05
19.8557 -0.00254417 1.28214e-05
19.9811 -0.00251216 1.25621e-05
20.1069 -0.00248066 1.23373e-05
20.2333 -0.00244966 1.20973e-05
20.3602 -0.00241912 1.18905e-05
20.4876 -0.00238901 1.16583e-05
20.6156 -0.00235934 1.14576e-05
20.7441 -0.0023301 1.12346e-05
20.8732 -0.00230126 1.10325e-05
21.0029 -0.00227278 1.08121e-05
21.1332 -0.00224466 1.06212e-05
21.2642 -0.00221693 1.04176e-05
21.3958 -0.00218951 1.02261e-05
21.528 -0.00216239 1.00174e-05
21.6609 -0.00213562 9.83117e-06
21.7945 -0.00210919 9.63827e-06
21.9288 -0.00208316 9.46626e-06
22.0639 -0.00205756 9.27481e-06
22.1997 -0.00203248 9.11119e-06
22.3363 -0.00200772 8.92974e-06
22.4736 -0.00198329 8.7803e-06
22.6118 -0.00195917 8.61958e-06
22.7509 -0.00193531 8.48373e-06
22.8908 -0.00191169 8.32414e-06
23.0316 -0.00188826 8.18065e-06
23.1733 -0.00186506 8.01858e-06
23.316 -0.00184208 7.86662e-06
23.4597 -0.00181929 7.70066e-06
23.6044 -0.00179667 7.54205e-06
23.7502 -0.00177429 7.36553e-06
23.8971 -0.00175219 7.21569e-06
24.0451 -0.00173052 7.07824e-06
24.1944 -0.00170926 6.97456e-06
24.3448 -0.00168834 6.86175e-06
24.4966 -0.0016677 6.76146e-06
24.6496 -0.00164729 6.65655e-06
24.8041 -0.00162703 6.55594e-06
24.9601 -0.00160684 6.42984e-06
25.1175 -0.00158676 6.30877e-06
25.2766 -0.00156673 6.17099e-06
25.4373 -0.00154679 6.0509e-06
25.5998 -0.00152695 5.91545e-06
25.7641 -0.00150726 5.78918e-06
25.9304 -0.0014877 5.64647e-06
26.0988 -0.00146843 5.52654e-06
26.2693 -0.00144951 5.42089e-06
26.4421 -0.00143081 5.35582e-06
26.6174 -0.00141224 5.27415e-06
26.7954 -0.00139373 5.19362e-06
26.9761 -0.00137525 5.08551e-06
27.1598 -0.00135673 4.98834e-06
27.3468 -0.00133817 4.87241e-06
27.5373 -0.00131958 4.76465e-06
27.7317 -0.00130097 4.64797e-06
27.9302 -0.00128236 4.54694e-06
28.1333 -0.00126383 4.44381e-06
28.3415 -0.00124536 4.35421e-06
28.5554 -0.00122684 4.25818e-06
28.7758 -0.00120825 4.18223e-06
29.0035 -0.00118943 4.08991e-06
29.2396 -0.00117032 3.9974e-06
29.4858 -0.00115082 3.88979e-06
29.7441 -0.00113084 3.79302e-06
30.0173 -0.00111025 3.66693e-06
30.3101 -0.00108886 3.56894e-06
30.6297 -0.00106649 3.45773e-06
30.9905 -0.00104216 3.34578e-06
31.4301 -0.00101338 3.19699e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1Quantum/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.4
#Lambda=0.5
#Beta=4
#Nc=1
#QUANTUM=1

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=512 aX=1 aP=1

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1Quantum/SigmaAOneLoop.txt <==
-31.4301 -0.122522 9.35272e-19
-30.9905 -0.122522 9.35272e-19
-30.6297 -0.122522 9.35272e-19
-30.3101 -0.122522 9.35272e-19
-30.0173 -0.122522 9.35272e-19
-29.7441 -0.122522 9.35272e-19
-29.4858 -0.122522 9.35272e-19
-29.2396 -0.122522 9.35272e-19
-29.0035 -0.122522 9.35272e-19
-28.7758 -0.122522 9.35272e-19
-28.5554 -0.122522 9.35272e-19
-28.3415 -0.122522 9.35272e-19
-28.1333 -0.122522 9.35272e-19
-27.9302 -0.122522 9.35272e-19
-27.7317 -0.122522 9.35272e-19
-27.5373 -0.122522 9.35272e-19
-27.3468 -0.122522 9.35272e-19
-27.1598 -0.122522 9.35272e-19
-26.9761 -0.122522 9.35272e-19
-26.7954 -0.122522 9.35272e-19
-26.6174 -0.122522 9.35272e-19
-26.4421 -0.122522 9.35272e-19
-26.2693 -0.122522 9.35272e-19
-26.0988 -0.122522 9.35272e-19
-25.9304 -0.122522 9.35272e-19
-25.7641 -0.122522 9.35272e-19
-25.5998 -0.122522 9.35272e-19
-25.4373 -0.122522 9.35272e-19
-25.2766 -0.122522 9.35272e-19
-25.1175 -0.122522 9.35272e-19
-24.9601 -0.122522 9.35272e-19
-24.8041 -0.122522 9.35272e-19
-24.6496 -0.122522 9.35272e-19
-24.4966 -0.122522 9.35272e-19
-24.3448 -0.122522 9.35272e-19
-24.1944 -0.122522 9.35272e-19
-24.0451 -0.122522 9.35272e-19
-23.8971 -0.122522 9.35272e-19
-23.7502 -0.122522 9.35272e-19
-23.6044 -0.122522 9.35272e-19
-23.4597 -0.122522 9.35272e-19
-23.316 -0.122522 9.35272e-19
-23.1733 -0.122522 9.35272e-19
-23.0316 -0.122522 9.35272e-19
-22.8908 -0.122522 9.35272e-19
-22.7509 -0.122522 9.35272e-19
-22.6118 -0.122522 9.35272e-19
-22.4736 -0.122522 9.35272e-19
-22.3363 -0.122522 9.35272e-19
-22.1997 -0.122522 9.35272e-19
-22.0639 -0.122522 9.35272e-19
-21.9288 -0.122522 9.35272e-19
-21.7945 -0.122522 9.35272e-19
-21.6609 -0.122522 9.35272e-19
-21.528 -0.122522 9.35272e-19
-21.3958 -0.122522 9.35272e-19
-21.2642 -0.122522 9.35272e-19
-21.1332 -0.122522 9.35272e-19
-21.0029 -0.122522 9.35272e-19
-20.8732 -0.122522 9.35272e-19
-20.7441 -0.122522 9.35272e-19
-20.6156 -0.122522 9.35272e-19
-20.4876 -0.122522 9.35272e-19
-20.3602 -0.122522 9.35272e-19
-20.2333 -0.122522 9.35272e-19
-20.1069 -0.122522 9.35272e-19
-19.9811 -0.122522 9.35272e-19
-19.8557 -0.122522 9.35272e-19
-19.7309 -0.122522 9.35272e-19
-19.6065 -0.122522 9.35272e-19
-19.4826 -0.122522 9.35272e-19
-19.3592 -0.122522 9.35272e-19
-19.2362 -0.122522 9.35272e-19
-19.1137 -0.122522 9.35272e-19
-18.9916 -0.122522 9.35272e-19
-18.8699 -0.122522 9.35272e-19
-18.7487 -0.122522 9.35272e-19
-18.6278 -0.122522 9.35272e-19
-18.5074 -0.122522 9.35272e-19
-18.3873 -0.122522 9.35272e-19
-18.2676 -0.122522 9.35272e-19
-18.1483 -0.122522 9.35272e-19
-18.0294 -0.122522 9.35272e-19
-17.9108 -0.122522 9.35272e-19
-17.7926 -0.122522 9.35272e-19
-17.6748 -0.122522 9.35272e-19
-17.5572 -0.122522 9.35272e-19
-17.4401 -0.122522 9.35272e-19
-17.3232 -0.122522 9.35272e-19
-17.2067 -0.122522 9.35272e-19
-17.0905 -0.122522 9.35272e-19
-16.9746 -0.122522 9.35272e-19
-16.859 -0.122522 9.35272e-19
-16.7437 -0.122522 9.35272e-19
-16.6288 -0.122522 9.35272e-19
-16.5141 -0.122522 9.35272e-19
-16.3997 -0.122522 9.35272e-19
-16.2856 -0.122522 9.35272e-19
-16.1717 -0.122522 9.35272e-19
-16.0582 -0.122522 9.35272e-19
-15.9449 -0.122522 9.35272e-19
-15.8319 -0.122522 9.35272e-19
-15.7191 -0.122522 9.35272e-19
-15.6066 -0.122522 9.35272e-19
-15.4943 -0.122522 9.35272e-19
-15.3823 -0.122522 9.35272e-19
-15.2705 -0.122522 9.35272e-19
-15.159 -0.122522 9.35272e-19
-15.0477 -0.122522 9.35272e-19
-14.9367 -0.122522 9.35272e-19
-14.8258 -0.122522 9.35272e-19
-14.7152 -0.122522 9.35272e-19
-14.6049 -0.122522 9.35272e-19
-14.4947 -0.122522 9.35272e-19
-14.3848 -0.122522 9.35272e-19
-14.275 -0.122522 9.35272e-19
-14.1655 -0.122522 9.35272e-19
-14.0562 -0.122522 9.35272e-19
-13.9471 -0.122522 9.35272e-19
-13.8382 -0.122522 9.35272e-19
-13.7294 -0.122522 9.35272e-19
-13.6209 -0.122522 9.35272e-19
-13.5126 -0.122522 9.35272e-19
-13.4044 -0.122522 9.35272e-19
-13.2965 -0.122522 9.35272e-19
-13.1887 -0.122522 9.35272e-19
-13.0811 -0.122522 9.35272e-19
-12.9737 -0.122522 9.35272e-19
-12.8664 -0.122522 9.35272e-19
-12.7593 -0.122522 9.35272e-19
-12.6524 -0.122522 9.35272e-19
-12.5457 -0.122522 9.35272e-19
-12.4391 -0.122522 9.35272e-19
-12.3327 -0.122522 9.35272e-19
-12.2265 -0.122522 9.35272e-19
-12.1204 -0.122522 9.35272e-19
-12.0144 -0.122522 9.35272e-19
-11.9086 -0.122522 9.35272e-19
-11.803 -0.122522 9.35272e-19
-11.6975 -0.122522 9.35272e-19
-11.5922 -0.122522 9.35272e-19
-11.487 -0.122522 9.35272e-19
-11.3819 -0.122522 9.35272e-19
-11.277 -0.122522 9.35272e-19
-11.1722 -0.122522 9.35272e-19
-11.0676 -0.122522 9.35272e-19
-10.9631 -0.122522 9.35272e-19
-10.8587 -0.122522 9.35272e-19
-10.7545 -0.122522 9.35272e-19
-10.6503 -0.122522 9.35272e-19
-10.5463 -0.122522 9.35272e-19
-10.4425 -0.122522 9.35272e-19
-10.3387 -0.122522 9.35272e-19
-10.2351 -0.122522 9.35272e-19
-10.1316 -0.122522 9.35272e-19
-10.0282 -0.122522 9.35272e-19
-9.92496 -0.122522 9.35272e-19
-9.82181 -0.122522 9.35272e-19
-9.71877 -0.122522 9.35272e-19
-9.61583 -0.122522 9.35272e-19
-9.51301 -0.122522 9.35272e-19
-9.4103 -0.122522 9.35272e-19
-9.30769 -0.122522 9.35272e-19
-9.20518 -0.122522 9.35272e-19
-9.10278 -0.122522 9.35272e-19
-9.00048 -0.122522 9.35272e-19
-8.89828 -0.122522 9.35272e-19
-8.79618 -0.122522 9.35272e-19
-8.69417 -0.122522 9.35272e-19
-8.59226 -0.122522 9.35272e-19
-8.49044 -0.122522 9.35272e-19
-8.38872 -0.122522 9.35272e-19
-8.28708 -0.122522 9.35272e-19
-8.18554 -0.122522 9.35272e-19
-8.08408 -0.122522 9.35272e-19
-7.98271 -0.122522 9.35272e-19
-7.88143 -0.122522 9.35272e-19
-7.78023 -0.122522 9.35272e-19
-7.67911 -0.122522 9.35272e-19
-7.57807 -0.122522 9.35272e-19
-7.47712 -0.122522 9.35272e-19
-7.37624 -0.122522 9.35272e-19
-7.27544 -0.122522 9.35272e-19
-7.17471 -0.122522 9.35272e-19
-7.07406 -0.122522 9.35272e-19
-6.97348 -0.122522 9.35272e-19
-6.87298 -0.122522 9.35272e-19
-6.77254 -0.122522 9.35272e-19
-6.67218 -0.122522 9.35272e-19
-6.57188 -0.122522 9.35272e-19
-6.47166 -0.122522 9.35272e-19
-6.37149 -0.122522 9.35272e-19
-6.2714 -0.122522 9.35272e-19
-6.17136 -0.122522 9.35272e-19
-6.07139 -0.122522 9.35272e-19
-5.97148 -0.122522 9.35272e-19
-5.87163 -0.122522 9.35272e-19
-5.77184 -0.122522 9.35272e-19
-5.67211 -0.122522 9.35272e-19
-5.57243 -0.122522 9.35272e-19
-5.47281 -0.122522 9.35272e-19
-5.37325 -0.122522 9.35272e-19
-5.27373 -0.122522 9.35272e-19
-5.17427 -0.122522 9.35272e-19
-5.07487 -0.122522 9.35272e-19
-4.97551 -0.122522 9.35272e-19
-4.8762 -0.122522 9.35272e-19
-4.77694 -0.122522 9.35272e-19
-4.67772 -0.122522 9.35272e-19
-4.57855 -0.122522 9.35272e-19
-4.47943 -0.122522 9.35272e-19
-4.38035 -0.122522 9.35272e-19
-4.28131 -0.122522 9.35272e-19
-4.18232 -0.122522 9.35272e-19
-4.08336 -0.122522 9.35272e-19
-3.98445 -0.122522 9.35272e-19
-3.88557 -0.122522 9.35272e-19
-3.78673 -0.122522 9.35272e-19
-3.68793 -0.122522 9.35272e-19
-3.58916 -0.122522 9.35272e-19
-3.49043 -0.122522 9.35272e-19
-3.39173 -0.122522 9.35272e-19
-3.29307 -0.122522 9.35272e-19
-3.19443 -0.122522 9.35272e-19
-3.09583 -0.122522 9.35272e-19
-2.99725 -0.122522 9.35272e-19
-2.89871 -0.122522 9.35272e-19
-2.80019 -0.122522 9.35272e-19
-2.7017 -0.122522 9.35272e-19
-2.60323 -0.122522 9.35272e-19
-2.50479 -0.122522 9.35272e-19
-2.40638 -0.122522 9.35272e-19
-2.30798 -0.122522 9.35272e-19
-2.20961 -0.122522 9.35272e-19
-2.11126 -0.122522 9.35272e-19
-2.01293 -0.122522 9.35272e-19
-1.91462 -0.122522 9.35272e-19
-1.81632 -0.122522 9.35272e-19
-1.71804 -0.122522 9.35272e-19
-1.61978 -0.122522 9.35272e-19
-1.52154 -0.122522 9.35272e-19
-1.42331 -0.122522 9.35272e-19
-1.32509 -0.122522 9.35272e-19
-1.22689 -0.122522 9.35272e-19
-1.12869 -0.122522 9.35272e-19
-1.03051 -0.122522 9.35272e-19
-0.932337 -0.122522 9.35272e-19
-0.834173 -0.122522 9.35272e-19
-0.736016 -0.122522 9.35272e-19
-0.637867 -0.122522 9.35272e-19
-0.539723 -0.122522 9.35272e-19
-0.441585 -0.122522 9.35272e-19
-0.343451 -0.122522 9.35272e-19
-0.24532 -0.122522 9.35272e-19
-0.147191 -0.122522 9.35272e-19
-0.0490634 -0.122522 9.35272e-19
0.0490634 -0.122522 9.35272e-19
0.147191 -0.122522 9.35272e-19
0.24532 -0.122522 9.35272e-19
0.343451 -0.122522 9.35272e-19
0.441585 -0.122522 9.35272e-19
0.539723 -0.122522 9.35272e-19
0.637867 -0.122522 9.35272e-19
0.736016 -0.122522 9.35272e-19
0.834173 -0.122522 9.35272e-19
0.932337 -0.122522 9.35272e-19
1.03051 -0.122522 9.35272e-19
1.12869 -0.122522 9.35272e-19
1.22689 -0.122522 9.35272e-19
1.32509 -0.122522 9.35272e-19
1.42331 -0.122522 9.35272e-19
1.52154 -0.122522 9.35272e-19
1.61978 -0.122522 9.35272e-19
1.71804 -0.122522 9.35272e-19
1.81632 -0.122522 9.35272e-19
1.91462 -0.122522 9.35272e-19
2.01293 -0.122522 9.35272e-19
2.11126 -0.122522 9.35272e-19
2.20961 -0.122522 9.35272e-19
2.30798 -0.122522 9.35272e-19
2.40638 -0.122522 9.35272e-19
2.50479 -0.122522 9.35272e-19
2.60323 -0.122522 9.35272e-19
2.7017 -0.122522 9.35272e-19
2.80019 -0.122522 9.35272e-19
2.89871 -0.122522 9.35272e-19
2.99725 -0.122522 9.35272e-19
3.09583 -0.122522 9.35272e-19
3.19443 -0.122522 9.35272e-19
3.29307 -0.122522 9.35272e-19
3.39173 -0.122522 9.35272e-19
3.49043 -0.122522 9.35272e-19
3.58916 -0.122522 9.35272e-19
3.68793 -0.122522 9.35272e-19
3.78673 -0.122522 9.35272e-19
3.88557 -0.122522 9.35272e-19
3.98445 -0.122522 9.35272e-19
4.08336 -0.122522 9.35272e-19
4.18232 -0.122522 9.35272e-19
4.28131 -0.122522 9.35272e-19
4.38035 -0.122522 9.35272e-19
4.47943 -0.122522 9.35272e-19
4.57855 -0.122522 9.35272e-19
4.67772 -0.122522 9.35272e-19
4.77694 -0.122522 9.35272e-19
4.8762 -0.122522 9.35272e-19
4.97551 -0.122522 9.35272e-19
5.07487 -0.122522 9.35272e-19
5.17427 -0.122522 9.35272e-19
5.27373 -0.122522 9.35272e-19
5.37325 -0.122522 9.35272e-19
5.47281 -0.122522 9.35272e-19
5.57243 -0.122522 9.35272e-19
5.67211 -0.122522 9.35272e-19
5.77184 -0.122522 9.35272e-19
5.87163 -0.122522 9.35272e-19
5.97148 -0.122522 9.35272e-19
6.07139 -0.122522 9.35272e-19
6.17136 -0.122522 9.35272e-19
6.2714 -0.122522 9.35272e-19
6.37149 -0.122522 9.35272e-19
6.47166 -0.122522 9.35272e-19
6.57188 -0.122522 9.35272e-19
6.67218 -0.122522 9.35272e-19
6.77254 -0.122522 9.35272e-19
6.87298 -0.122522 9.35272e-19
6.97348 -0.122522 9.35272e-19
7.07406 -0.122522 9.35272e-19
7.17471 -0.122522 9.35272e-19
7.27544 -0.122522 9.35272e-19
7.37624 -0.122522 9.35272e-19
7.47712 -0.122522 9.35272e-19
7.57807 -0.122522 9.35272e-19
7.67911 -0.122522 9.35272e-19
7.78023 -0.122522 9.35272e-19
7.88143 -0.122522 9.35272e-19
7.98271 -0.122522 9.35272e-19
8.08408 -0.122522 9.35272e-19
8.18554 -0.122522 9.35272e-19
8.28708 -0.122522 9.35272e-19
8.38872 -0.122522 9.35272e-19
8.49044 -0.122522 9.35272e-19
8.59226 -0.122522 9.35272e-19
8.69417 -0.122522 9.35272e-19
8.79618 -0.122522 9.35272e-19
8.89828 -0.122522 9.35272e-19
9.00048 -0.122522 9.35272e-19
9.10278 -0.122522 9.35272e-19
9.20518 -0.122522 9.35272e-19
9.30769 -0.122522 9.35272e-19
9.4103 -0.122522 9.35272e-19
9.51301 -0.122522 9.35272e-19
9.61583 -0.122522 9.35272e-19
9.71877 -0.122522 9.35272e-19
9.82181 -0.122522 9.35272e-19
9.92496 -0.122522 9.35272e-19
10.0282 -0.122522 9.35272e-19
10.1316 -0.122522 9.35272e-19
10.2351 -0.122522 9.35272e-19
10.3387 -0.122522 9.35272e-19
10.4425 -0.122522 9.35272e-19
10.5463 -0.122522 9.35272e-19
10.6503 -0.122522 9.35272e-19
10.7545 -0.122522 9.35272e-19
10.8587 -0.122522 9.35272e-19
10.9631 -0.122522 9.35272e-19
11.0676 -0.122522 9.35272e-19
11.1722 -0.122522 9.35272e-19
11.277 -0.122522 9.35272e-19
11.3819 -0.122522 9.35272e-19
11.487 -0.122522 9.35272e-19
11.5922 -0.122522 9.35272e-19
11.6975 -0.122522 9.35272e-19
11.803 -0.122522 9.35272e-19
11.9086 -0.122522 9.35272e-19
12.0144 -0.122522 9.35272e-19
12.1204 -0.122522 9.35272e-19
12.2265 -0.122522 9.35272e-19
12.3327 -0.122522 9.35272e-19
12.4391 -0.122522 9.35272e-19
12.5457 -0.122522 9.35272e-19
12.6524 -0.122522 9.35272e-19
12.7593 -0.122522 9.35272e-19
12.8664 -0.122522 9.35272e-19
12.9737 -0.122522 9.35272e-19
13.0811 -0.122522 9.35272e-19
13.1887 -0.122522 9.35272e-19
13.2965 -0.122522 9.35272e-19
13.4044 -0.122522 9.35272e-19
13.5126 -0.122522 9.35272e-19
13.6209 -0.122522 9.35272e-19
13.7294 -0.122522 9.35272e-19
13.8382 -0.122522 9.35272e-19
13.9471 -0.122522 9.35272e-19
14.0562 -0.122522 9.35272e-19
14.1655 -0.122522 9.35272e-19
14.275 -0.122522 9.35272e-19
14.3848 -0.122522 9.35272e-19
14.4947 -0.122522 9.35272e-19
14.6049 -0.122522 9.35272e-19
14.7152 -0.122522 9.35272e-19
14.8258 -0.122522 9.35272e-19
14.9367 -0.122522 9.35272e-19
15.0477 -0.122522 9.35272e-19
15.159 -0.122522 9.35272e-19
15.2705 -0.122522 9.35272e-19
15.3823 -0.122522 9.35272e-19
15.4943 -0.122522 9.35272e-19
15.6066 -0.122522 9.35272e-19
15.7191 -0.122522 9.35272e-19
15.8319 -0.122522 9.35272e-19
15.9449 -0.122522 9.35272e-19
16.0582 -0.122522 9.35272e-19
16.1717 -0.122522 9.35272e-19
16.2856 -0.122522 9.35272e-19
16.3997 -0.122522 9.35272e-19
16.5141 -0.122522 9.35272e-19
16.6288 -0.122522 9.35272e-19
16.7437 -0.122522 9.35272e-19
16.859 -0.122522 9.35272e-19
16.9746 -0.122522 9.35272e-19
17.0905 -0.122522 9.35272e-19
17.2067 -0.122522 9.35272e-19
17.3232 -0.122522 9.35272e-19
17.4401 -0.122522 9.35272e-19
17.5572 -0.122522 9.35272e-19
17.6748 -0.122522 9.35272e-19
17.7926 -0.122522 9.35272e-19
17.9108 -0.122522 9.35272e-19
18.0294 -0.122522 9.35272e-19
18.1483 -0.122522 9.35272e-19
18.2676 -0.122522 9.35272e-19
18.3873 -0.122522 9.35272e-19
18.5074 -0.122522 9.35272e-19
18.6278 -0.122522 9.35272e-19
18.7487 -0.122522 9.35272e-19
18.8699 -0.122522 9.35272e-19
18.9916 -0.122522 9.35272e-19
19.1137 -0.122522 9.35272e-19
19.2362 -0.122522 9.35272e-19
19.3592 -0.122522 9.35272e-19
19.4826 -0.122522 9.35272e-19
19.6065 -0.122522 9.35272e-19
19.7309 -0.122522 9.35272e-19
19.8557 -0.122522 9.35272e-19
19.9811 -0.122522 9.35272e-19
20.1069 -0.122522 9.35272e-19
20.2333 -0.122522 9.35272e-19
20.3602 -0.122522 9.35272e-19
20.4876 -0.122522 9.35272e-19
20.6156 -0.122522 9.35272e-19
20.7441 -0.122522 9.35272e-19
20.8732 -0.122522 9.35272e-19
21.0029 -0.122522 9.35272e-19
21.1332 -0.122522 9.35272e-19
21.2642 -0.122522 9.35272e-19
21.3958 -0.122522 9.35272e-19
21.528 -0.122522 9.35272e-19
21.6609 -0.122522 9.35272e-19
21.7945 -0.122522 9.35272e-19
21.9288 -0.122522 9.35272e-19
22.0639 -0.122522 9.35272e-19
22.1997 -0.122522 9.35272e-19
22.3363 -0.122522 9.35272e-19
22.4736 -0.122522 9.35272e-19
22.6118 -0.122522 9.35272e-19
22.7509 -0.122522 9.35272e-19
22.8908 -0.122522 9.35272e-19
23.0316 -0.122522 9.35272e-19
23.1733 -0.122522 9.35272e-19
23.316 -0.122522 9.35272e-19
23.4597 -0.122522 9.35272e-19
23.6044 -0.122522 9.35272e-19
23.7502 -0.122522 9.35272e-19
23.8971 -0.122522 9.35272e-19
24.0451 -0.122522 9.35272e-19
24.1944 -0.122522 9.35272e-19
24.3448 -0.122522 9.35272e-19
24.4966 -0.122522 9.35272e-19
24.6496 -0.122522 9.35272e-19
24.8041 -0.122522 9.35272e-19
24.9601 -0.122522 9.35272e-19
25.1175 -0.122522 9.35272e-19
25.2766 -0.122522 9.35272e-19
25.4373 -0.122522 9.35272e-19
25.5998 -0.122522 9.35272e-19
25.7641 -0.122522 9.35272e-19
25.9304 -0.122522 9.35272e-19
26.0988 -0.122522 9.35272e-19
26.2693 -0.122522 9.35272e-19
26.4421 -0.122522 9.35272e-19
26.6174 -0.122522 9.35272e-19
26.7954 -0.122522 9.35272e-19
26.9761 -0.122522 9.35272e-19
27.1598 -0.122522 9.35272e-19
27.3468 -0.122522 9.35272e-19
27.5373 -0.122522 9.35272e-19
27.7317 -0.122522 9.35272e-19
27.9302 -0.122522 9.35272e-19
28.1333 -0.122522 9.35272e-19
28.3415 -0.122522 9.35272e-19
28.5554 -0.122522 9.35272e-19
28.7758 -0.122522 9.35272e-19
29.0035 -0.122522 9.35272e-19
29.2396 -0.122522 9.35272e-19
29.4858 -0.122522 9.35272e-19
29.7441 -0.122522 9.35272e-19
30.0173 -0.122522 9.35272e-19
30.3101 -0.122522 9.35272e-19
30.6297 -0.122522 9.35272e-19
30.9905 -0.122522 9.35272e-19
31.4301 -0.122522 9.35272e-19


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1Quantum/SigmaATwoLoop.txt <==
-31.4301 -0.147814 5.86696e-05
-30.9905 -0.148185 -4.70925e-05
-30.6297 -0.147939 -1.65123e-05
-30.3101 -0.14813 -0.000193321
-30.0173 -0.148015 -0.000335262
-29.7441 -0.148378 -0.000474989
-29.4858 -0.148397 -0.000104852
-29.2396 -0.148378 0.00019692
-29.0035 -0.148072 3.9264e-05
-28.7758 -0.148344 -0.000211363
-28.5554 -0.148272 0.000126903
-28.3415 -0.148208 2.19898e-05
-28.1333 -0.148228 -0.000114543
-27.9302 -0.148332 8.38623e-05
-27.7317 -0.148126 1.25689e-06
-27.5373 -0.148346 -9.01643e-05
-27.3468 -0.148186 0.000123739
-27.1598 -0.148255 -0.0001087
-26.9761 -0.148261 5.27383e-05
-26.7954 -0.148223 4.96769e-06
-26.6174 -0.148246 -5.06355e-05
-26.4421 -0.148271 6.38002e-05
-26.2693 -0.148189 -5.2918e-05
-26.0988 -0.148319 1.91697e-05
-25.9304 -0.148165 1.83244e-05
-25.7641 -0.148319 -5.47532e-05
-25.5998 -0.148189 7.60544e-05
-25.4373 -0.148282 -8.45873e-05
-25.2766 -0.148232 7.5488e-05
-25.1175 -0.148246 -5.76499e-05
-24.9601 -0.148259 3.12357e-05
-24.8041 -0.148236 -6.45036e-06
-24.6496 -0.148257 -1.67582e-05
-24.4966 -0.148252 3.07831e-05
-24.3448 -0.148234 -3.84285e-05
-24.1944 -0.148281 3.55577e-05
-24.0451 -0.148209 -2.74827e-05
-23.8971 -0.148304 1.23329e-05
-23.7502 -0.148196 3.61603e-06
-23.6044 -0.148311 -2.1691e-05
-23.4597 -0.1482 3.61258e-05
-23.316 -0.148302 -4.89193e-05
-23.1733 -0.148218 5.5567e-05
-23.0316 -0.148283 -5.91528e-05
-22.8908 -0.14824 5.64466e-05
-22.7509 -0.148264 -5.14093e-05
-22.6118 -0.148259 4.16513e-05
-22.4736 -0.148252 -3.15217e-05
-22.3363 -0.148269 1.89228e-05
-22.1997 -0.14825 -8.11273e-06
-22.0639 -0.148269 -3.15084e-06
-21.9288 -0.148258 1.10097e-05
-21.7945 -0.148261 -1.80824e-05
-21.6609 -0.148272 2.10136e-05
-21.528 -0.148249 -2.2834e-05
-21.3958 -0.148288 2.06298e-05
-21.2642 -0.148237 -1.7748e-05
-21.1332 -0.148301 1.15634e-05
-21.0029 -0.148229 -5.58645e-06
-20.8732 -0.14831 -2.69464e-06
-20.7441 -0.148226 9.7561e-06
-20.6156 -0.148313 -1.81446e-05
-20.4876 -0.14823 2.44329e-05
-20.3602 -0.14831 -3.13009e-05
-20.2333 -0.148239 3.54742e-05
-20.1069 -0.148304 -3.98099e-05
-19.9811 -0.148251 4.1194e-05
-19.8557 -0.148295 -4.26593e-05
-19.7309 -0.148265 4.12228e-05
-19.6065 -0.148286 -4.00629e-05
-19.4826 -0.148277 3.62776e-05
-19.3592 -0.148279 -3.31468e-05
-19.2362 -0.148287 2.77936e-05
-19.1137 -0.148275 -2.35547e-05
-18.9916 -0.148293 1.75272e-05
-18.8699 -0.148275 -1.30679e-05
-18.7487 -0.148296 7.20795e-06
-18.6278 -0.148278 -3.29997e-06
-18.5074 -0.148296 -1.71684e-06
-18.3873 -0.148285 4.50543e-06
-18.2676 -0.148292 -8.23146e-06
-18.1483 -0.148294 9.57276e-06
-18.0294 -0.148288 -1.1802e-05
-17.9108 -0.148305 1.16025e-05
-17.7926 -0.148282 -1.23484e-05
-17.6748 -0.148315 1.07132e-05
-17.5572 -0.148278 -1.0163e-05
-17.4401 -0.148325 7.34393e-06
-17.3232 -0.148274 -5.80244e-06
-17.2067 -0.148334 2.13979e-06
-17.0905 -0.148273 2.78968e-08
-16.9746 -0.14834 -4.16005e-06
-16.859 -0.148274 6.57946e-06
-16.7437 -0.148344 -1.08192e-05
-16.6288 -0.148277 1.31468e-05
-16.5141 -0.148346 -1.71786e-05
-16.3997 -0.148283 1.91299e-05
-16.2856 -0.148347 -2.27065e-05
-16.1717 -0.14829 2.40717e-05
-16.0582 -0.148345 -2.70241e-05
-15.9449 -0.148299 2.76732e-05
-15.8319 -0.148343 -2.99115e-05
-15.7191 -0.148309 2.97908e-05
-15.6066 -0.148341 -3.1297e-05
-15.4943 -0.14832 3.04197e-05
-15.3823 -0.148338 -3.1236e-05
-15.2705 -0.14833 2.96691e-05
-15.159 -0.148336 -2.98839e-05
-15.0477 -0.148341 2.77327e-05
-14.9367 -0.148335 -2.74655e-05
-14.8258 -0.14835 2.48596e-05
-14.7152 -0.148335 -2.42465e-05
-14.6049 -0.148359 2.13259e-05
-14.4947 -0.148337 -2.05072e-05
-14.3848 -0.148366 1.74112e-05
-14.275 -0.14834 -1.65212e-05
-14.1655 -0.148372 1.33789e-05
-14.0562 -0.148345 -1.25381e-05
-13.9471 -0.148377 9.46284e-06
-13.8382 -0.148352 -8.77277e-06
-13.7294 -0.148381 5.85736e-06
-13.6209 -0.14836 -5.39765e-06
-13.5126 -0.148385 2.71317e-06
-13.4044 -0.148369 -2.54062e-06
-13.2965 -0.148387 1.36164e-07
-13.1887 -0.148379 -2.85339e-07
-13.0811 -0.14839 -1.81055e-06
-12.9737 -0.148391 1.32556e-06
-12.8664 -0.148392 -3.10256e-06
-12.7593 -0.148403 2.28559e-06
-12.6524 -0.148394 -3.7486e-06
-12.5457 -0.148415 2.61841e-06
-12.4391 -0.148397 -3.78428e-06
-12.3327 -0.148428 2.37153e-06
-12.2265 -0.148401 -3.26571e-06
-12.1204 -0.14844 1.60985e-06
-12.0144 -0.148405 -2.26317e-06
-11.9086 -0.148453 4.09725e-07
-11.803 -0.14841 -8.5544e-07
-11.6975 -0.148466 -1.1464e-06
-11.5922 -0.148417 8.75228e-07
-11.487 -0.148479 -2.97456e-06
-11.3819 -0.148425 2.8473e-06
-11.277 -0.148491 -4.99299e-06
-11.1722 -0.148434 4.9833e-06
-11.0676 -0.148503 -7.12498e-06
-10.9631 -0.148445 7.21233e-06
-10.8587 -0.148516 -9.30095e-06
-10.7545 -0.148458 9.47181e-06
-10.6503 -0.148528 -1.14597e-05
-10.5463 -0.148472 1.17085e-05
-10.4425 -0.14854 -1.35491e-05
-10.3387 -0.148487 1.38793e-05
-10.2351 -0.148553 -1.55264e-05
-10.1316 -0.148504 1.59506e-05
-10.0282 -0.148566 -1.73574e-05
-9.92496 -0.148523 1.78988e-05
-9.82181 -0.14858 -1.90164e-05
-9.71877 -0.148544 1.97093e-05
-9.61583 -0.148594 -2.04849e-05
-9.51301 -0.148566 2.13756e-05
-9.4103 -0.14861 -2.17506e-05
-9.30769 -0.148591 2.28991e-05
-9.20518 -0.148626 -2.28062e-05
-9.10278 -0.148617 2.42878e-05
-9.00048 -0.148645 -2.36481e-05
-8.89828 -0.148645 2.55557e-05
-8.79618 -0.148665 -2.42752e-05
-8.69417 -0.148675 2.67225e-05
-8.59226 -0.148687 -2.46872e-05
-8.49044 -0.148707 2.78129e-05
-8.38872 -0.148712 -2.48832e-05
-8.28708 -0.148742 2.88565e-05
-8.18554 -0.148739 -2.48607e-05
-8.08408 -0.14878 2.98883e-05
-7.98271 -0.14877 -2.46131e-05
-7.88143 -0.148821 3.09488e-05
-7.78023 -0.148804 -2.41283e-05
-7.67911 -0.148866 3.20854e-05
-7.57807 -0.148843 -2.33865e-05
-7.47712 -0.148914 3.33539e-05
-7.37624 -0.148887 -2.23569e-05
-7.27544 -0.148968 3.48215e-05
-7.17471 -0.148936 -2.09942e-05
-7.07406 -0.149027 3.65702e-05
-6.97348 -0.148993 -1.92337e-05
-6.87298 -0.149093 3.87026e-05
-6.77254 -0.149056 -1.69841e-05
-6.67218 -0.149166 4.135e-05
-6.57188 -0.14913 -1.4118e-05
-6.47166 -0.149249 4.4684e-05
-6.37149 -0.149213 -1.0457e-05
-6.2714 -0.149343 4.8934e-05
-6.17136 -0.14931 -5.75116e-06
-6.07139 -0.14945 5.44132e-05
-5.97148 -0.149423 3.53486e-07
-5.87163 -0.149575 6.15586e-05
-5.77184 -0.149555 8.3647e-06
-5.67211 -0.149721 7.0994e-05
-5.57243 -0.149711 1.90232e-05
-5.47281 -0.149893 8.3631e-05
-5.37325 -0.149898 3.34324e-05
-5.27373 -0.150099 0.000100838
-5.17427 -0.150123 5.32785e-05
-5.07487 -0.150349 0.000124729
-4.97551 -0.150401 8.12169e-05
-4.8762 -0.150659 0.000158692
-4.77694 -0.150747 0.000121587
-4.67772 -0.15105 0.000208373
-4.57855 -0.15119 0.000181798
-4.47943 -0.151556 0.000283669
-4.38035 -0.151771 0.000275224
-4.28131 -0.152231 0.000403031
-4.18232 -0.15256 0.000427724
-4.08336 -0.153166 0.000603677
-3.98445 -0.153678 0.00069401
-3.88557 -0.154528 0.000968885
-3.78673 -0.155357 0.00120471
-3.68793 -0.15665 0.00171359
-3.58916 -0.158084 0.00232958
-3.49043 -0.160269 0.00351948
-3.39173 -0.162969 0.00541464
-3.29307 -0.166999 0.00932723
-3.19443 -0.17146 0.0174252
-3.09583 -0.171873 0.0354716
-2.99725 -0.148438 0.0467955
-2.89871 -0.125784 0.0342367
-2.80019 -0.122489 0.019224
-2.7017 -0.125361 0.0112891
-2.60323 -0.128246 0.0071147
-2.50479 -0.130523 0.00495203
-2.40638 -0.132095 0.00348485
-2.30798 -0.133275 0.00266404
-2.20961 -0.134007 0.00192064
-2.11126 -0.134526 0.00150286
-2.01293 -0.134707 0.000982854
-1.91462 -0.134728 0.00066966
-1.81632 -0.134415 0.00015585
-1.71804 -0.133901 -0.000250864
-1.61978 -0.132954 -0.00100166
-1.52154 -0.131632 -0.00187513
-1.42331 -0.129602 -0.00355015
-1.32509 -0.126833 -0.00632951
-1.22689 -0.123295 -0.0123007
-1.12869 -0.122342 -0.025028
-1.03051 -0.143777 -0.0467844
-0.932337 -0.168402 -0.0429453
-0.834173 -0.171211 -0.0231178
-0.736016 -0.167917 -0.0124486
-0.637867 -0.164478 -0.00745419
-0.539723 -0.161986 -0.00465553
-0.441585 -0.1602 -0.00315461
-0.343451 -0.159002 -0.00201626
-0.24532 -0.158179 -0.00136779
-0.147191 -0.157689 -0.000690166
-0.0490634 -0.157448 -0.000285375
0.0490634 -0.157448 0.000285375
0.147191 -0.157689 0.000690166
0.24532 -0.158179 0.00136779
0.343451 -0.159002 0.00201626
0.441585 -0.1602 0.00315461
0.539723 -0.161986 0.00465553
0.637867 -0.164478 0.00745419
0.736016 -0.167917 0.0124486
0.834173 -0.171211 0.0231178
0.932337 -0.168402 0.0429453
1.03051 -0.143777 0.0467844
1.12869 -0.122342 0.025028
1.22689 -0.123295 0.0123007
1.32509 -0.126833 0.00632951
1.42331 -0.129602 0.00355015
1.52154 -0.131632 0.00187513
1.61978 -0.132954 0.00100166
1.71804 -0.133901 0.000250864
1.81632 -0.134415 -0.00015585
1.91462 -0.134728 -0.00066966
2.01293 -0.134707 -0.000982854
2.11126 -0.134526 -0.00150286
2.20961 -0.134007 -0.00192064
2.30798 -0.133275 -0.00266404
2.40638 -0.132095 -0.00348485
2.50479 -0.130523 -0.00495203
2.60323 -0.128246 -0.0071147
2.7017 -0.125361 -0.0112891
2.80019 -0.122489 -0.019224
2.89871 -0.125784 -0.0342367
2.99725 -0.148438 -0.0467955
3.09583 -0.171873 -0.0354716
3.19443 -0.17146 -0.0174252
3.29307 -0.166999 -0.00932723
3.39173 -0.162969 -0.00541464
3.49043 -0.160269 -0.00351948
3.58916 -0.158084 -0.00232958
3.68793 -0.15665 -0.00171359
3.78673 -0.155357 -0.00120471
3.88557 -0.154528 -0.000968885
3.98445 -0.153678 -0.00069401
4.08336 -0.153166 -0.000603677
4.18232 -0.15256 -0.000427724
4.28131 -0.152231 -0.000403031
4.38035 -0.151771 -0.000275224
4.47943 -0.151556 -0.000283669
4.57855 -0.15119 -0.000181798
4.67772 -0.15105 -0.000208373
4.77694 -0.150747 -0.000121587
4.8762 -0.150659 -0.000158692
4.97551 -0.150401 -8.12169e-05
5.07487 -0.150349 -0.000124729
5.17427 -0.150123 -5.32785e-05
5.27373 -0.150099 -0.000100838
5.37325 -0.149898 -3.34324e-05
5.47281 -0.149893 -8.3631e-05
5.57243 -0.149711 -1.90232e-05
5.67211 -0.149721 -7.0994e-05
5.77184 -0.149555 -8.3647e-06
5.87163 -0.149575 -6.15586e-05
5.97148 -0.149423 -3.53486e-07
6.07139 -0.14945 -5.44132e-05
6.17136 -0.14931 5.75116e-06
6.2714 -0.149343 -4.8934e-05
6.37149 -0.149213 1.0457e-05
6.47166 -0.149249 -4.4684e-05
6.57188 -0.14913 1.4118e-05
6.67218 -0.149166 -4.135e-05
6.77254 -0.149056 1.69841e-05
6.87298 -0.149093 -3.87026e-05
6.97348 -0.148993 1.92337e-05
7.07406 -0.149027 -3.65702e-05
7.17471 -0.148936 2.09942e-05
7.27544 -0.148968 -3.48215e-05
7.37624 -0.148887 2.23569e-05
7.47712 -0.148914 -3.33539e-05
7.57807 -0.148843 2.33865e-05
7.67911 -0.148866 -3.20854e-05
7.78023 -0.148804 2.41283e-05
7.88143 -0.148821 -3.09488e-05
7.98271 -0.14877 2.46131e-05
8.08408 -0.14878 -2.98883e-05
8.18554 -0.148739 2.48607e-05
8.28708 -0.148742 -2.88565e-05
8.38872 -0.148712 2.48832e-05
8.49044 -0.148707 -2.78129e-05
8.59226 -0.148687 2.46872e-05
8.69417 -0.148675 -2.67225e-05
8.79618 -0.148665 2.42752e-05
8.89828 -0.148645 -2.55557e-05
9.00048 -0.148645 2.36481e-05
9.10278 -0.148617 -2.42878e-05
9.20518 -0.148626 2.28062e-05
9.30769 -0.148591 -2.28991e-05
9.4103 -0.14861 2.17506e-05
9.51301 -0.148566 -2.13756e-05
9.61583 -0.148594 2.04849e-05
9.71877 -0.148544 -1.97093e-05
9.82181 -0.14858 1.90164e-05
9.92496 -0.148523 -1.78988e-05
10.0282 -0.148566 1.73574e-05
10.1316 -0.148504 -1.59506e-05
10.2351 -0.148553 1.55264e-05
10.3387 -0.148487 -1.38793e-05
10.4425 -0.14854 1.35491e-05
10.5463 -0.148472 -1.17085e-05
10.6503 -0.148528 1.14597e-05
10.7545 -0.148458 -9.47181e-06
10.8587 -0.148516 9.30095e-06
10.9631 -0.148445 -7.21233e-06
11.0676 -0.148503 7.12498e-06
11.1722 -0.148434 -4.9833e-06
11.277 -0.148491 4.99299e-06
11.3819 -0.148425 -2.8473e-06
11.487 -0.148479 2.97456e-06
11.5922 -0.148417 -8.75228e-07
11.6975 -0.148466 1.1464e-06
11.803 -0.14841 8.5544e-07
11.9086 -0.148453 -4.09725e-07
12.0144 -0.148405 2.26317e-06
12.1204 -0.14844 -1.60985e-06
12.2265 -0.148401 3.26571e-06
12.3327 -0.148428 -2.37153e-06
12.4391 -0.148397 3.78428e-06
12.5457 -0.148415 -2.61841e-06
12.6524 -0.148394 3.7486e-06
12.7593 -0.148403 -2.28559e-06
12.8664 -0.148392 3.10256e-06
12.9737 -0.148391 -1.32556e-06
13.0811 -0.14839 1.81055e-06
13.1887 -0.148379 2.85339e-07
13.2965 -0.148387 -1.36164e-07
13.4044 -0.148369 2.54062e-06
13.5126 -0.148385 -2.71317e-06
13.6209 -0.14836 5.39765e-06
13.7294 -0.148381 -5.85736e-06
13.8382 -0.148352 8.77277e-06
13.9471 -0.148377 -9.46284e-06
14.0562 -0.148345 1.25381e-05
14.1655 -0.148372 -1.33789e-05
14.275 -0.14834 1.65212e-05
14.3848 -0.148366 -1.74112e-05
14.4947 -0.148337 2.05072e-05
14.6049 -0.148359 -2.13259e-05
14.7152 -0.148335 2.42465e-05
14.8258 -0.14835 -2.48596e-05
14.9367 -0.148335 2.74655e-05
15.0477 -0.148341 -2.77327e-05
15.159 -0.148336 2.98839e-05
15.2705 -0.14833 -2.96691e-05
15.3823 -0.148338 3.1236e-05
15.4943 -0.14832 -3.04197e-05
15.6066 -0.148341 3.1297e-05
15.7191 -0.148309 -2.97908e-05
15.8319 -0.148343 2.99115e-05
15.9449 -0.148299 -2.76732e-05
16.0582 -0.148345 2.70241e-05
16.1717 -0.14829 -2.40717e-05
16.2856 -0.148347 2.27065e-05
16.3997 -0.148283 -1.91299e-05
16.5141 -0.148346 1.71786e-05
16.6288 -0.148277 -1.31468e-05
16.7437 -0.148344 1.08192e-05
16.859 -0.148274 -6.57946e-06
16.9746 -0.14834 4.16005e-06
17.0905 -0.148273 -2.78968e-08
17.2067 -0.148334 -2.13979e-06
17.3232 -0.148274 5.80244e-06
17.4401 -0.148325 -7.34393e-06
17.5572 -0.148278 1.0163e-05
17.6748 -0.148315 -1.07132e-05
17.7926 -0.148282 1.23484e-05
17.9108 -0.148305 -1.16025e-05
18.0294 -0.148288 1.1802e-05
18.1483 -0.148294 -9.57276e-06
18.2676 -0.148292 8.23146e-06
18.3873 -0.148285 -4.50543e-06
18.5074 -0.148296 1.71684e-06
18.6278 -0.148278 3.29997e-06
18.7487 -0.148296 -7.20795e-06
18.8699 -0.148275 1.30679e-05
18.9916 -0.148293 -1.75272e-05
19.1137 -0.148275 2.35547e-05
19.2362 -0.148287 -2.77936e-05
19.3592 -0.148279 3.31468e-05
19.4826 -0.148277 -3.62776e-05
19.6065 -0.148286 4.00629e-05
19.7309 -0.148265 -4.12228e-05
19.8557 -0.148295 4.26593e-05
19.9811 -0.148251 -4.1194e-05
20.1069 -0.148304 3.98099e-05
20.2333 -0.148239 -3.54742e-05
20.3602 -0.14831 3.13009e-05
20.4876 -0.14823 -2.44329e-05
20.6156 -0.148313 1.81446e-05
20.7441 -0.148226 -9.7561e-06
20.8732 -0.14831 2.69464e-06
21.0029 -0.148229 5.58645e-06
21.1332 -0.148301 -1.15634e-05
21.2642 -0.148237 1.7748e-05
21.3958 -0.148288 -2.06298e-05
21.528 -0.148249 2.2834e-05
21.6609 -0.148272 -2.10136e-05
21.7945 -0.148261 1.80824e-05
21.9288 -0.148258 -1.10097e-05
22.0639 -0.148269 3.15084e-06
22.1997 -0.14825 8.11273e-06
22.3363 -0.148269 -1.89228e-05
22.4736 -0.148252 3.15217e-05
22.6118 -0.148259 -4.16513e-05
22.7509 -0.148264 5.14093e-05
22.8908 -0.14824 -5.64466e-05
23.0316 -0.148283 5.91528e-05
23.1733 -0.148218 -5.5567e-05
23.316 -0.148302 4.89193e-05
23.4597 -0.1482 -3.61258e-05
23.6044 -0.148311 2.1691e-05
23.7502 -0.148196 -3.61603e-06
23.8971 -0.148304 -1.23329e-05
24.0451 -0.148209 2.74827e-05
24.1944 -0.148281 -3.55577e-05
24.3448 -0.148234 3.84285e-05
24.4966 -0.148252 -3.07831e-05
24.6496 -0.148257 1.67582e-05
24.8041 -0.148236 6.45036e-06
24.9601 -0.148259 -3.12357e-05
25.1175 -0.148246 5.76499e-05
25.2766 -0.148232 -7.5488e-05
25.4373 -0.148282 8.45873e-05
25.5998 -0.148189 -7.60544e-05
25.7641 -0.148319 5.47532e-05
25.9304 -0.148165 -1.83244e-05
26.0988 -0.148319 -1.91697e-05
26.2693 -0.148189 5.2918e-05
26.4421 -0.148271 -6.38002e-05
26.6174 -0.148246 5.06355e-05
26.7954 -0.148223 -4.96769e-06
26.9761 -0.148261 -5.27383e-05
27.1598 -0.148255 0.0001087
27.3468 -0.148186 -0.000123739
27.5373 -0.148346 9.01643e-05
27.7317 -0.148126 -1.25689e-06
27.9302 -0.148332 -8.38623e-05
28.1333 -0.148228 0.000114543
28.3415 -0.148208 -2.19898e-05
28.5554 -0.148272 -0.000126903
28.7758 -0.148344 0.000211363
29.0035 -0.148072 -3.9264e-05
29.2396 -0.148378 -0.00019692
29.4858 -0.148397 0.000104852
29.7441 -0.148378 0.000474989
30.0173 -0.148015 0.000335262
30.3101 -0.14813 0.000193321
30.6297 -0.147939 1.65123e-05
30.9905 -0.148185 4.70925e-05
31.4301 -0.147814 -5.86696e-05


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1Quantum/SigmaROneLoop.txt <==
-31.4301 -0.122522 9.35272e-19
-30.9905 -0.122522 9.35272e-19
-30.6297 -0.122522 9.35272e-19
-30.3101 -0.122522 9.35272e-19
-30.0173 -0.122522 9.35272e-19
-29.7441 -0.122522 9.35272e-19
-29.4858 -0.122522 9.35272e-19
-29.2396 -0.122522 9.35272e-19
-29.0035 -0.122522 9.35272e-19
-28.7758 -0.122522 9.35272e-19
-28.5554 -0.122522 9.35272e-19
-28.3415 -0.122522 9.35272e-19
-28.1333 -0.122522 9.35272e-19
-27.9302 -0.122522 9.35272e-19
-27.7317 -0.122522 9.35272e-19
-27.5373 -0.122522 9.35272e-19
-27.3468 -0.122522 9.35272e-19
-27.1598 -0.122522 9.35272e-19
-26.9761 -0.122522 9.35272e-19
-26.7954 -0.122522 9.35272e-19
-26.6174 -0.122522 9.35272e-19
-26.4421 -0.122522 9.35272e-19
-26.2693 -0.122522 9.35272e-19
-26.0988 -0.122522 9.35272e-19
-25.9304 -0.122522 9.35272e-19
-25.7641 -0.122522 9.35272e-19
-25.5998 -0.122522 9.35272e-19
-25.4373 -0.122522 9.35272e-19
-25.2766 -0.122522 9.35272e-19
-25.1175 -0.122522 9.35272e-19
-24.9601 -0.122522 9.35272e-19
-24.8041 -0.122522 9.35272e-19
-24.6496 -0.122522 9.35272e-19
-24.4966 -0.122522 9.35272e-19
-24.3448 -0.122522 9.35272e-19
-24.1944 -0.122522 9.35272e-19
-24.0451 -0.122522 9.35272e-19
-23.8971 -0.122522 9.35272e-19
-23.7502 -0.122522 9.35272e-19
-23.6044 -0.122522 9.35272e-19
-23.4597 -0.122522 9.35272e-19
-23.316 -0.122522 9.35272e-19
-23.1733 -0.122522 9.35272e-19
-23.0316 -0.122522 9.35272e-19
-22.8908 -0.122522 9.35272e-19
-22.7509 -0.122522 9.35272e-19
-22.6118 -0.122522 9.35272e-19
-22.4736 -0.122522 9.35272e-19
-22.3363 -0.122522 9.35272e-19
-22.1997 -0.122522 9.35272e-19
-22.0639 -0.122522 9.35272e-19
-21.9288 -0.122522 9.35272e-19
-21.7945 -0.122522 9.35272e-19
-21.6609 -0.122522 9.35272e-19
-21.528 -0.122522 9.35272e-19
-21.3958 -0.122522 9.35272e-19
-21.2642 -0.122522 9.35272e-19
-21.1332 -0.122522 9.35272e-19
-21.0029 -0.122522 9.35272e-19
-20.8732 -0.122522 9.35272e-19
-20.7441 -0.122522 9.35272e-19
-20.6156 -0.122522 9.35272e-19
-20.4876 -0.122522 9.35272e-19
-20.3602 -0.122522 9.35272e-19
-20.2333 -0.122522 9.35272e-19
-20.1069 -0.122522 9.35272e-19
-19.9811 -0.122522 9.35272e-19
-19.8557 -0.122522 9.35272e-19
-19.7309 -0.122522 9.35272e-19
-19.6065 -0.122522 9.35272e-19
-19.4826 -0.122522 9.35272e-19
-19.3592 -0.122522 9.35272e-19
-19.2362 -0.122522 9.35272e-19
-19.1137 -0.122522 9.35272e-19
-18.9916 -0.122522 9.35272e-19
-18.8699 -0.122522 9.35272e-19
-18.7487 -0.122522 9.35272e-19
-18.6278 -0.122522 9.35272e-19
-18.5074 -0.122522 9.35272e-19
-18.3873 -0.122522 9.35272e-19
-18.2676 -0.122522 9.35272e-19
-18.1483 -0.122522 9.35272e-19
-18.0294 -0.122522 9.35272e-19
-17.9108 -0.122522 9.35272e-19
-17.7926 -0.122522 9.35272e-19
-17.6748 -0.122522 9.35272e-19
-17.5572 -0.122522 9.35272e-19
-17.4401 -0.122522 9.35272e-19
-17.3232 -0.122522 9.35272e-19
-17.2067 -0.122522 9.35272e-19
-17.0905 -0.122522 9.35272e-19
-16.9746 -0.122522 9.35272e-19
-16.859 -0.122522 9.35272e-19
-16.7437 -0.122522 9.35272e-19
-16.6288 -0.122522 9.35272e-19
-16.5141 -0.122522 9.35272e-19
-16.3997 -0.122522 9.35272e-19
-16.2856 -0.122522 9.35272e-19
-16.1717 -0.122522 9.35272e-19
-16.0582 -0.122522 9.35272e-19
-15.9449 -0.122522 9.35272e-19
-15.8319 -0.122522 9.35272e-19
-15.7191 -0.122522 9.35272e-19
-15.6066 -0.122522 9.35272e-19
-15.4943 -0.122522 9.35272e-19
-15.3823 -0.122522 9.35272e-19
-15.2705 -0.122522 9.35272e-19
-15.159 -0.122522 9.35272e-19
-15.0477 -0.122522 9.35272e-19
-14.9367 -0.122522 9.35272e-19
-14.8258 -0.122522 9.35272e-19
-14.7152 -0.122522 9.35272e-19
-14.6049 -0.122522 9.35272e-19
-14.4947 -0.122522 9.35272e-19
-14.3848 -0.122522 9.35272e-19
-14.275 -0.122522 9.35272e-19
-14.1655 -0.122522 9.35272e-19
-14.0562 -0.122522 9.35272e-19
-13.9471 -0.122522 9.35272e-19
-13.8382 -0.122522 9.35272e-19
-13.7294 -0.122522 9.35272e-19
-13.6209 -0.122522 9.35272e-19
-13.5126 -0.122522 9.35272e-19
-13.4044 -0.122522 9.35272e-19
-13.2965 -0.122522 9.35272e-19
-13.1887 -0.122522 9.35272e-19
-13.0811 -0.122522 9.35272e-19
-12.9737 -0.122522 9.35272e-19
-12.8664 -0.122522 9.35272e-19
-12.7593 -0.122522 9.35272e-19
-12.6524 -0.122522 9.35272e-19
-12.5457 -0.122522 9.35272e-19
-12.4391 -0.122522 9.35272e-19
-12.3327 -0.122522 9.35272e-19
-12.2265 -0.122522 9.35272e-19
-12.1204 -0.122522 9.35272e-19
-12.0144 -0.122522 9.35272e-19
-11.9086 -0.122522 9.35272e-19
-11.803 -0.122522 9.35272e-19
-11.6975 -0.122522 9.35272e-19
-11.5922 -0.122522 9.35272e-19
-11.487 -0.122522 9.35272e-19
-11.3819 -0.122522 9.35272e-19
-11.277 -0.122522 9.35272e-19
-11.1722 -0.122522 9.35272e-19
-11.0676 -0.122522 9.35272e-19
-10.9631 -0.122522 9.35272e-19
-10.8587 -0.122522 9.35272e-19
-10.7545 -0.122522 9.35272e-19
-10.6503 -0.122522 9.35272e-19
-10.5463 -0.122522 9.35272e-19
-10.4425 -0.122522 9.35272e-19
-10.3387 -0.122522 9.35272e-19
-10.2351 -0.122522 9.35272e-19
-10.1316 -0.122522 9.35272e-19
-10.0282 -0.122522 9.35272e-19
-9.92496 -0.122522 9.35272e-19
-9.82181 -0.122522 9.35272e-19
-9.71877 -0.122522 9.35272e-19
-9.61583 -0.122522 9.35272e-19
-9.51301 -0.122522 9.35272e-19
-9.4103 -0.122522 9.35272e-19
-9.30769 -0.122522 9.35272e-19
-9.20518 -0.122522 9.35272e-19
-9.10278 -0.122522 9.35272e-19
-9.00048 -0.122522 9.35272e-19
-8.89828 -0.122522 9.35272e-19
-8.79618 -0.122522 9.35272e-19
-8.69417 -0.122522 9.35272e-19
-8.59226 -0.122522 9.35272e-19
-8.49044 -0.122522 9.35272e-19
-8.38872 -0.122522 9.35272e-19
-8.28708 -0.122522 9.35272e-19
-8.18554 -0.122522 9.35272e-19
-8.08408 -0.122522 9.35272e-19
-7.98271 -0.122522 9.35272e-19
-7.88143 -0.122522 9.35272e-19
-7.78023 -0.122522 9.35272e-19
-7.67911 -0.122522 9.35272e-19
-7.57807 -0.122522 9.35272e-19
-7.47712 -0.122522 9.35272e-19
-7.37624 -0.122522 9.35272e-19
-7.27544 -0.122522 9.35272e-19
-7.17471 -0.122522 9.35272e-19
-7.07406 -0.122522 9.35272e-19
-6.97348 -0.122522 9.35272e-19
-6.87298 -0.122522 9.35272e-19
-6.77254 -0.122522 9.35272e-19
-6.67218 -0.122522 9.35272e-19
-6.57188 -0.122522 9.35272e-19
-6.47166 -0.122522 9.35272e-19
-6.37149 -0.122522 9.35272e-19
-6.2714 -0.122522 9.35272e-19
-6.17136 -0.122522 9.35272e-19
-6.07139 -0.122522 9.35272e-19
-5.97148 -0.122522 9.35272e-19
-5.87163 -0.122522 9.35272e-19
-5.77184 -0.122522 9.35272e-19
-5.67211 -0.122522 9.35272e-19
-5.57243 -0.122522 9.35272e-19
-5.47281 -0.122522 9.35272e-19
-5.37325 -0.122522 9.35272e-19
-5.27373 -0.122522 9.35272e-19
-5.17427 -0.122522 9.35272e-19
-5.07487 -0.122522 9.35272e-19
-4.97551 -0.122522 9.35272e-19
-4.8762 -0.122522 9.35272e-19
-4.77694 -0.122522 9.35272e-19
-4.67772 -0.122522 9.35272e-19
-4.57855 -0.122522 9.35272e-19
-4.47943 -0.122522 9.35272e-19
-4.38035 -0.122522 9.35272e-19
-4.28131 -0.122522 9.35272e-19
-4.18232 -0.122522 9.35272e-19
-4.08336 -0.122522 9.35272e-19
-3.98445 -0.122522 9.35272e-19
-3.88557 -0.122522 9.35272e-19
-3.78673 -0.122522 9.35272e-19
-3.68793 -0.122522 9.35272e-19
-3.58916 -0.122522 9.35272e-19
-3.49043 -0.122522 9.35272e-19
-3.39173 -0.122522 9.35272e-19
-3.29307 -0.122522 9.35272e-19
-3.19443 -0.122522 9.35272e-19
-3.09583 -0.122522 9.35272e-19
-2.99725 -0.122522 9.35272e-19
-2.89871 -0.122522 9.35272e-19
-2.80019 -0.122522 9.35272e-19
-2.7017 -0.122522 9.35272e-19
-2.60323 -0.122522 9.35272e-19
-2.50479 -0.122522 9.35272e-19
-2.40638 -0.122522 9.35272e-19
-2.30798 -0.122522 9.35272e-19
-2.20961 -0.122522 9.35272e-19
-2.11126 -0.122522 9.35272e-19
-2.01293 -0.122522 9.35272e-19
-1.91462 -0.122522 9.35272e-19
-1.81632 -0.122522 9.35272e-19
-1.71804 -0.122522 9.35272e-19
-1.61978 -0.122522 9.35272e-19
-1.52154 -0.122522 9.35272e-19
-1.42331 -0.122522 9.35272e-19
-1.32509 -0.122522 9.35272e-19
-1.22689 -0.122522 9.35272e-19
-1.12869 -0.122522 9.35272e-19
-1.03051 -0.122522 9.35272e-19
-0.932337 -0.122522 9.35272e-19
-0.834173 -0.122522 9.35272e-19
-0.736016 -0.122522 9.35272e-19
-0.637867 -0.122522 9.35272e-19
-0.539723 -0.122522 9.35272e-19
-0.441585 -0.122522 9.35272e-19
-0.343451 -0.122522 9.35272e-19
-0.24532 -0.122522 9.35272e-19
-0.147191 -0.122522 9.35272e-19
-0.0490634 -0.122522 9.35272e-19
0.0490634 -0.122522 9.35272e-19
0.147191 -0.122522 9.35272e-19
0.24532 -0.122522 9.35272e-19
0.343451 -0.122522 9.35272e-19
0.441585 -0.122522 9.35272e-19
0.539723 -0.122522 9.35272e-19
0.637867 -0.122522 9.35272e-19
0.736016 -0.122522 9.35272e-19
0.834173 -0.122522 9.35272e-19
0.932337 -0.122522 9.35272e-19
1.03051 -0.122522 9.35272e-19
1.12869 -0.122522 9.35272e-19
1.22689 -0.122522 9.35272e-19
1.32509 -0.122522 9.35272e-19
1.42331 -0.122522 9.35272e-19
1.52154 -0.122522 9.35272e-19
1.61978 -0.122522 9.35272e-19
1.71804 -0.122522 9.35272e-19
1.81632 -0.122522 9.35272e-19
1.91462 -0.122522 9.35272e-19
2.01293 -0.122522 9.35272e-19
2.11126 -0.122522 9.35272e-19
2.20961 -0.122522 9.35272e-19
2.30798 -0.122522 9.35272e-19
2.40638 -0.122522 9.35272e-19
2.50479 -0.122522 9.35272e-19
2.60323 -0.122522 9.35272e-19
2.7017 -0.122522 9.35272e-19
2.80019 -0.122522 9.35272e-19
2.89871 -0.122522 9.35272e-19
2.99725 -0.122522 9.35272e-19
3.09583 -0.122522 9.35272e-19
3.19443 -0.122522 9.35272e-19
3.29307 -0.122522 9.35272e-19
3.39173 -0.122522 9.35272e-19
3.49043 -0.122522 9.35272e-19
3.58916 -0.122522 9.35272e-19
3.68793 -0.122522 9.35272e-19
3.78673 -0.122522 9.35272e-19
3.88557 -0.122522 9.35272e-19
3.98445 -0.122522 9.35272e-19
4.08336 -0.122522 9.35272e-19
4.18232 -0.122522 9.35272e-19
4.28131 -0.122522 9.35272e-19
4.38035 -0.122522 9.35272e-19
4.47943 -0.122522 9.35272e-19
4.57855 -0.122522 9.35272e-19
4.67772 -0.122522 9.35272e-19
4.77694 -0.122522 9.35272e-19
4.8762 -0.122522 9.35272e-19
4.97551 -0.122522 9.35272e-19
5.07487 -0.122522 9.35272e-19
5.17427 -0.122522 9.35272e-19
5.27373 -0.122522 9.35272e-19
5.37325 -0.122522 9.35272e-19
5.47281 -0.122522 9.35272e-19
5.57243 -0.122522 9.35272e-19
5.67211 -0.122522 9.35272e-19
5.77184 -0.122522 9.35272e-19
5.87163 -0.122522 9.35272e-19
5.97148 -0.122522 9.35272e-19
6.07139 -0.122522 9.35272e-19
6.17136 -0.122522 9.35272e-19
6.2714 -0.122522 9.35272e-19
6.37149 -0.122522 9.35272e-19
6.47166 -0.122522 9.35272e-19
6.57188 -0.122522 9.35272e-19
6.67218 -0.122522 9.35272e-19
6.77254 -0.122522 9.35272e-19
6.87298 -0.122522 9.35272e-19
6.97348 -0.122522 9.35272e-19
7.07406 -0.122522 9.35272e-19
7.17471 -0.122522 9.35272e-19
7.27544 -0.122522 9.35272e-19
7.37624 -0.122522 9.35272e-19
7.47712 -0.122522 9.35272e-19
7.57807 -0.122522 9.35272e-19
7.67911 -0.122522 9.35272e-19
7.78023 -0.122522 9.35272e-19
7.88143 -0.122522 9.35272e-19
7.98271 -0.122522 9.35272e-19
8.08408 -0.122522 9.35272e-19
8.18554 -0.122522 9.35272e-19
8.28708 -0.122522 9.35272e-19
8.38872 -0.122522 9.35272e-19
8.49044 -0.122522 9.35272e-19
8.59226 -0.122522 9.35272e-19
8.69417 -0.122522 9.35272e-19
8.79618 -0.122522 9.35272e-19
8.89828 -0.122522 9.35272e-19
9.00048 -0.122522 9.35272e-19
9.10278 -0.122522 9.35272e-19
9.20518 -0.122522 9.35272e-19
9.30769 -0.122522 9.35272e-19
9.4103 -0.122522 9.35272e-19
9.51301 -0.122522 9.35272e-19
9.61583 -0.122522 9.35272e-19
9.71877 -0.122522 9.35272e-19
9.82181 -0.122522 9.35272e-19
9.92496 -0.122522 9.35272e-19
10.0282 -0.122522 9.35272e-19
10.1316 -0.122522 9.35272e-19
10.2351 -0.122522 9.35272e-19
10.3387 -0.122522 9.35272e-19
10.4425 -0.122522 9.35272e-19
10.5463 -0.122522 9.35272e-19
10.6503 -0.122522 9.35272e-19
10.7545 -0.122522 9.35272e-19
10.8587 -0.122522 9.35272e-19
10.9631 -0.122522 9.35272e-19
11.0676 -0.122522 9.35272e-19
11.1722 -0.122522 9.35272e-19
11.277 -0.122522 9.35272e-19
11.3819 -0.122522 9.35272e-19
11.487 -0.122522 9.35272e-19
11.5922 -0.122522 9.35272e-19
11.6975 -0.122522 9.35272e-19
11.803 -0.122522 9.35272e-19
11.9086 -0.122522 9.35272e-19
12.0144 -0.122522 9.35272e-19
12.1204 -0.122522 9.35272e-19
12.2265 -0.122522 9.35272e-19
12.3327 -0.122522 9.35272e-19
12.4391 -0.122522 9.35272e-19
12.5457 -0.122522 9.35272e-19
12.6524 -0.122522 9.35272e-19
12.7593 -0.122522 9.35272e-19
12.8664 -0.122522 9.35272e-19
12.9737 -0.122522 9.35272e-19
13.0811 -0.122522 9.35272e-19
13.1887 -0.122522 9.35272e-19
13.2965 -0.122522 9.35272e-19
13.4044 -0.122522 9.35272e-19
13.5126 -0.122522 9.35272e-19
13.6209 -0.122522 9.35272e-19
13.7294 -0.122522 9.35272e-19
13.8382 -0.122522 9.35272e-19
13.9471 -0.122522 9.35272e-19
14.0562 -0.122522 9.35272e-19
14.1655 -0.122522 9.35272e-19
14.275 -0.122522 9.35272e-19
14.3848 -0.122522 9.35272e-19
14.4947 -0.122522 9.35272e-19
14.6049 -0.122522 9.35272e-19
14.7152 -0.122522 9.35272e-19
14.8258 -0.122522 9.35272e-19
14.9367 -0.122522 9.35272e-19
15.0477 -0.122522 9.35272e-19
15.159 -0.122522 9.35272e-19
15.2705 -0.122522 9.35272e-19
15.3823 -0.122522 9.35272e-19
15.4943 -0.122522 9.35272e-19
15.6066 -0.122522 9.35272e-19
15.7191 -0.122522 9.35272e-19
15.8319 -0.122522 9.35272e-19
15.9449 -0.122522 9.35272e-19
16.0582 -0.122522 9.35272e-19
16.1717 -0.122522 9.35272e-19
16.2856 -0.122522 9.35272e-19
16.3997 -0.122522 9.35272e-19
16.5141 -0.122522 9.35272e-19
16.6288 -0.122522 9.35272e-19
16.7437 -0.122522 9.35272e-19
16.859 -0.122522 9.35272e-19
16.9746 -0.122522 9.35272e-19
17.0905 -0.122522 9.35272e-19
17.2067 -0.122522 9.35272e-19
17.3232 -0.122522 9.35272e-19
17.4401 -0.122522 9.35272e-19
17.5572 -0.122522 9.35272e-19
17.6748 -0.122522 9.35272e-19
17.7926 -0.122522 9.35272e-19
17.9108 -0.122522 9.35272e-19
18.0294 -0.122522 9.35272e-19
18.1483 -0.122522 9.35272e-19
18.2676 -0.122522 9.35272e-19
18.3873 -0.122522 9.35272e-19
18.5074 -0.122522 9.35272e-19
18.6278 -0.122522 9.35272e-19
18.7487 -0.122522 9.35272e-19
18.8699 -0.122522 9.35272e-19
18.9916 -0.122522 9.35272e-19
19.1137 -0.122522 9.35272e-19
19.2362 -0.122522 9.35272e-19
19.3592 -0.122522 9.35272e-19
19.4826 -0.122522 9.35272e-19
19.6065 -0.122522 9.35272e-19
19.7309 -0.122522 9.35272e-19
19.8557 -0.122522 9.35272e-19
19.9811 -0.122522 9.35272e-19
20.1069 -0.122522 9.35272e-19
20.2333 -0.122522 9.35272e-19
20.3602 -0.122522 9.35272e-19
20.4876 -0.122522 9.35272e-19
20.6156 -0.122522 9.35272e-19
20.7441 -0.122522 9.35272e-19
20.8732 -0.122522 9.35272e-19
21.0029 -0.122522 9.35272e-19
21.1332 -0.122522 9.35272e-19
21.2642 -0.122522 9.35272e-19
21.3958 -0.122522 9.35272e-19
21.528 -0.122522 9.35272e-19
21.6609 -0.122522 9.35272e-19
21.7945 -0.122522 9.35272e-19
21.9288 -0.122522 9.35272e-19
22.0639 -0.122522 9.35272e-19
22.1997 -0.122522 9.35272e-19
22.3363 -0.122522 9.35272e-19
22.4736 -0.122522 9.35272e-19
22.6118 -0.122522 9.35272e-19
22.7509 -0.122522 9.35272e-19
22.8908 -0.122522 9.35272e-19
23.0316 -0.122522 9.35272e-19
23.1733 -0.122522 9.35272e-19
23.316 -0.122522 9.35272e-19
23.4597 -0.122522 9.35272e-19
23.6044 -0.122522 9.35272e-19
23.7502 -0.122522 9.35272e-19
23.8971 -0.122522 9.35272e-19
24.0451 -0.122522 9.35272e-19
24.1944 -0.122522 9.35272e-19
24.3448 -0.122522 9.35272e-19
24.4966 -0.122522 9.35272e-19
24.6496 -0.122522 9.35272e-19
24.8041 -0.122522 9.35272e-19
24.9601 -0.122522 9.35272e-19
25.1175 -0.122522 9.35272e-19
25.2766 -0.122522 9.35272e-19
25.4373 -0.122522 9.35272e-19
25.5998 -0.122522 9.35272e-19
25.7641 -0.122522 9.35272e-19
25.9304 -0.122522 9.35272e-19
26.0988 -0.122522 9.35272e-19
26.2693 -0.122522 9.35272e-19
26.4421 -0.122522 9.35272e-19
26.6174 -0.122522 9.35272e-19
26.7954 -0.122522 9.35272e-19
26.9761 -0.122522 9.35272e-19
27.1598 -0.122522 9.35272e-19
27.3468 -0.122522 9.35272e-19
27.5373 -0.122522 9.35272e-19
27.7317 -0.122522 9.35272e-19
27.9302 -0.122522 9.35272e-19
28.1333 -0.122522 9.35272e-19
28.3415 -0.122522 9.35272e-19
28.5554 -0.122522 9.35272e-19
28.7758 -0.122522 9.35272e-19
29.0035 -0.122522 9.35272e-19
29.2396 -0.122522 9.35272e-19
29.4858 -0.122522 9.35272e-19
29.7441 -0.122522 9.35272e-19
30.0173 -0.122522 9.35272e-19
30.3101 -0.122522 9.35272e-19
30.6297 -0.122522 9.35272e-19
30.9905 -0.122522 9.35272e-19
31.4301 -0.122522 9.35272e-19


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1Quantum/SigmaRTwoLoop.txt <==
-31.4301 -0.147814 -5.86696e-05
-30.9905 -0.148185 4.70925e-05
-30.6297 -0.147939 1.65123e-05
-30.3101 -0.14813 0.000193321
-30.0173 -0.148015 0.000335262
-29.7441 -0.148378 0.000474989
-29.4858 -0.148397 0.000104852
-29.2396 -0.148378 -0.00019692
-29.0035 -0.148072 -3.9264e-05
-28.7758 -0.148344 0.000211363
-28.5554 -0.148272 -0.000126903
-28.3415 -0.148208 -2.19898e-05
-28.1333 -0.148228 0.000114543
-27.9302 -0.148332 -8.38623e-05
-27.7317 -0.148126 -1.25689e-06
-27.5373 -0.148346 9.01643e-05
-27.3468 -0.148186 -0.000123739
-27.1598 -0.148255 0.0001087
-26.9761 -0.148261 -5.27383e-05
-26.7954 -0.148223 -4.96769e-06
-26.6174 -0.148246 5.06355e-05
-26.4421 -0.148271 -6.38002e-05
-26.2693 -0.148189 5.2918e-05
-26.0988 -0.148319 -1.91697e-05
-25.9304 -0.148165 -1.83244e-05
-25.7641 -0.148319 5.47532e-05
-25.5998 -0.148189 -7.60544e-05
-25.4373 -0.148282 8.45873e-05
-25.2766 -0.148232 -7.5488e-05
-25.1175 -0.148246 5.76499e-05
-24.9601 -0.148259 -3.12357e-05
-24.8041 -0.148236 6.45036e-06
-24.6496 -0.148257 1.67582e-05
-24.4966 -0.148252 -3.07831e-05
-24.3448 -0.148234 3.84285e-05
-24.1944 -0.148281 -3.55577e-05
-24.0451 -0.148209 2.74827e-05
-23.8971 -0.148304 -1.23329e-05
-23.7502 -0.148196 -3.61603e-06
-23.6044 -0.148311 2.1691e-05
-23.4597 -0.1482 -3.61258e-05
-23.316 -0.148302 4.89193e-05
-23.1733 -0.148218 -5.5567e-05
-23.0316 -0.148283 5.91528e-05
-22.8908 -0.14824 -5.64466e-05
-22.7509 -0.148264 5.14093e-05
-22.6118 -0.148259 -4.16513e-05
-22.4736 -0.148252 3.15217e-05
-22.3363 -0.148269 -1.89228e-05
-22.1997 -0.14825 8.11273e-06
-22.0639 -0.148269 3.15084e-06
-21.9288 -0.148258 -1.10097e-05
-21.7945 -0.148261 1.80824e-05
-21.6609 -0.148272 -2.10136e-05
-21.528 -0.148249 2.2834e-05
-21.3958 -0.148288 -2.06298e-05
-21.2642 -0.148237 1.7748e-05
-21.1332 -0.148301 -1.15634e-05
-21.0029 -0.148229 5.58645e-06
-20.8732 -0.14831 2.69464e-06
-20.7441 -0.148226 -9.7561e-06
-20.6156 -0.148313 1.81446e-05
-20.4876 -0.14823 -2.44329e-05
-20.3602 -0.14831 3.13009e-05
-20.2333 -0.148239 -3.54742e-05
-20.1069 -0.148304 3.98099e-05
-19.9811 -0.148251 -4.1194e-05
-19.8557 -0.148295 4.26593e-05
-19.7309 -0.148265 -4.12228e-05
-19.6065 -0.148286 4.00629e-05
-19.4826 -0.148277 -3.62776e-05
-19.3592 -0.148279 3.31468e-05
-19.2362 -0.148287 -2.77936e-05
-19.1137 -0.148275 2.35547e-05
-18.9916 -0.148293 -1.75272e-05
-18.8699 -0.148275 1.30679e-05
-18.7487 -0.148296 -7.20795e-06
-18.6278 -0.148278 3.29997e-06
-18.5074 -0.148296 1.71684e-06
-18.3873 -0.148285 -4.50543e-06
-18.2676 -0.148292 8.23146e-06
-18.1483 -0.148294 -9.57276e-06
-18.0294 -0.148288 1.1802e-05
-17.9108 -0.148305 -1.16025e-05
-17.7926 -0.148282 1.23484e-05
-17.6748 -0.148315 -1.07132e-05
-17.5572 -0.148278 1.0163e-05
-17.4401 -0.148325 -7.34393e-06
-17.3232 -0.148274 5.80244e-06
-17.2067 -0.148334 -2.13979e-06
-17.0905 -0.148273 -2.78968e-08
-16.9746 -0.14834 4.16005e-06
-16.859 -0.148274 -6.57946e-06
-16.7437 -0.148344 1.08192e-05
-16.6288 -0.148277 -1.31468e-05
-16.5141 -0.148346 1.71786e-05
-16.3997 -0.148283 -1.91299e-05
-16.2856 -0.148347 2.27065e-05
-16.1717 -0.14829 -2.40717e-05
-16.0582 -0.148345 2.70241e-05
-15.9449 -0.148299 -2.76732e-05
-15.8319 -0.148343 2.99115e-05
-15.7191 -0.148309 -2.97908e-05
-15.6066 -0.148341 3.1297e-05
-15.4943 -0.14832 -3.04197e-05
-15.3823 -0.148338 3.1236e-05
-15.2705 -0.14833 -2.96691e-05
-15.159 -0.148336 2.98839e-05
-15.0477 -0.148341 -2.77327e-05
-14.9367 -0.148335 2.74655e-05
-14.8258 -0.14835 -2.48596e-05
-14.7152 -0.148335 2.42465e-05
-14.6049 -0.148359 -2.13259e-05
-14.4947 -0.148337 2.05072e-05
-14.3848 -0.148366 -1.74112e-05
-14.275 -0.14834 1.65212e-05
-14.1655 -0.148372 -1.33789e-05
-14.0562 -0.148345 1.25381e-05
-13.9471 -0.148377 -9.46284e-06
-13.8382 -0.148352 8.77277e-06
-13.7294 -0.148381 -5.85736e-06
-13.6209 -0.14836 5.39765e-06
-13.5126 -0.148385 -2.71317e-06
-13.4044 -0.148369 2.54062e-06
-13.2965 -0.148387 -1.36164e-07
-13.1887 -0.148379 2.85339e-07
-13.0811 -0.14839 1.81055e-06
-12.9737 -0.148391 -1.32556e-06
-12.8664 -0.148392 3.10256e-06
-12.7593 -0.148403 -2.28559e-06
-12.6524 -0.148394 3.7486e-06
-12.5457 -0.148415 -2.61841e-06
-12.4391 -0.148397 3.78428e-06
-12.3327 -0.148428 -2.37153e-06
-12.2265 -0.148401 3.26571e-06
-12.1204 -0.14844 -1.60985e-06
-12.0144 -0.148405 2.26317e-06
-11.9086 -0.148453 -4.09725e-07
-11.803 -0.14841 8.5544e-07
-11.6975 -0.148466 1.1464e-06
-11.5922 -0.148417 -8.75228e-07
-11.487 -0.148479 2.97456e-06
-11.3819 -0.148425 -2.8473e-06
-11.277 -0.148491 4.99299e-06
-11.1722 -0.148434 -4.9833e-06
-11.0676 -0.148503 7.12498e-06
-10.9631 -0.148445 -7.21233e-06
-10.8587 -0.148516 9.30095e-06
-10.7545 -0.148458 -9.47181e-06
-10.6503 -0.148528 1.14597e-05
-10.5463 -0.148472 -1.17085e-05
-10.4425 -0.14854 1.35491e-05
-10.3387 -0.148487 -1.38793e-05
-10.2351 -0.148553 1.55264e-05
-10.1316 -0.148504 -1.59506e-05
-10.0282 -0.148566 1.73574e-05
-9.92496 -0.148523 -1.78988e-05
-9.82181 -0.14858 1.90164e-05
-9.71877 -0.148544 -1.97093e-05
-9.61583 -0.148594 2.04849e-05
-9.51301 -0.148566 -2.13756e-05
-9.4103 -0.14861 2.17506e-05
-9.30769 -0.148591 -2.28991e-05
-9.20518 -0.148626 2.28062e-05
-9.10278 -0.148617 -2.42878e-05
-9.00048 -0.148645 2.36481e-05
-8.89828 -0.148645 -2.55557e-05
-8.79618 -0.148665 2.42752e-05
-8.69417 -0.148675 -2.67225e-05
-8.59226 -0.148687 2.46872e-05
-8.49044 -0.148707 -2.78129e-05
-8.38872 -0.148712 2.48832e-05
-8.28708 -0.148742 -2.88565e-05
-8.18554 -0.148739 2.48607e-05
-8.08408 -0.14878 -2.98883e-05
-7.98271 -0.14877 2.46131e-05
-7.88143 -0.148821 -3.09488e-05
-7.78023 -0.148804 2.41283e-05
-7.67911 -0.148866 -3.20854e-05
-7.57807 -0.148843 2.33865e-05
-7.47712 -0.148914 -3.33539e-05
-7.37624 -0.148887 2.23569e-05
-7.27544 -0.148968 -3.48215e-05
-7.17471 -0.148936 2.09942e-05
-7.07406 -0.149027 -3.65702e-05
-6.97348 -0.148993 1.92337e-05
-6.87298 -0.149093 -3.87026e-05
-6.77254 -0.149056 1.69841e-05
-6.67218 -0.149166 -4.135e-05
-6.57188 -0.14913 1.4118e-05
-6.47166 -0.149249 -4.4684e-05
-6.37149 -0.149213 1.0457e-05
-6.2714 -0.149343 -4.8934e-05
-6.17136 -0.14931 5.75116e-06
-6.07139 -0.14945 -5.44132e-05
-5.97148 -0.149423 -3.53486e-07
-5.87163 -0.149575 -6.15586e-05
-5.77184 -0.149555 -8.3647e-06
-5.67211 -0.149721 -7.0994e-05
-5.57243 -0.149711 -1.90232e-05
-5.47281 -0.149893 -8.3631e-05
-5.37325 -0.149898 -3.34324e-05
-5.27373 -0.150099 -0.000100838
-5.17427 -0.150123 -5.32785e-05
-5.07487 -0.150349 -0.000124729
-4.97551 -0.150401 -8.12169e-05
-4.8762 -0.150659 -0.000158692
-4.77694 -0.150747 -0.000121587
-4.67772 -0.15105 -0.000208373
-4.57855 -0.15119 -0.000181798
-4.47943 -0.151556 -0.000283669
-4.38035 -0.151771 -0.000275224
-4.28131 -0.152231 -0.000403031
-4.18232 -0.15256 -0.000427724
-4.08336 -0.153166 -0.000603677
-3.98445 -0.153678 -0.00069401
-3.88557 -0.154528 -0.000968885
-3.78673 -0.155357 -0.00120471
-3.68793 -0.15665 -0.00171359
-3.58916 -0.158084 -0.00232958
-3.49043 -0.160269 -0.00351948
-3.39173 -0.162969 -0.00541464
-3.29307 -0.166999 -0.00932723
-3.19443 -0.17146 -0.0174252
-3.09583 -0.171873 -0.0354716
-2.99725 -0.148438 -0.0467955
-2.89871 -0.125784 -0.0342367
-2.80019 -0.122489 -0.019224
-2.7017 -0.125361 -0.0112891
-2.60323 -0.128246 -0.0071147
-2.50479 -0.130523 -0.00495203
-2.40638 -0.132095 -0.00348485
-2.30798 -0.133275 -0.00266404
-2.20961 -0.134007 -0.00192064
-2.11126 -0.134526 -0.00150286
-2.01293 -0.134707 -0.000982854
-1.91462 -0.134728 -0.00066966
-1.81632 -0.134415 -0.00015585
-1.71804 -0.133901 0.000250864
-1.61978 -0.132954 0.00100166
-1.52154 -0.131632 0.00187513
-1.42331 -0.129602 0.00355015
-1.32509 -0.126833 0.00632951
-1.22689 -0.123295 0.0123007
-1.12869 -0.122342 0.025028
-1.03051 -0.143777 0.0467844
-0.932337 -0.168402 0.0429453
-0.834173 -0.171211 0.0231178
-0.736016 -0.167917 0.0124486
-0.637867 -0.164478 0.00745419
-0.539723 -0.161986 0.00465553
-0.441585 -0.1602 0.00315461
-0.343451 -0.159002 0.00201626
-0.24532 -0.158179 0.00136779
-0.147191 -0.157689 0.000690166
-0.0490634 -0.157448 0.000285375
0.0490634 -0.157448 -0.000285375
0.147191 -0.157689 -0.000690166
0.24532 -0.158179 -0.00136779
0.343451 -0.159002 -0.00201626
0.441585 -0.1602 -0.00315461
0.539723 -0.161986 -0.00465553
0.637867 -0.164478 -0.00745419
0.736016 -0.167917 -0.0124486
0.834173 -0.171211 -0.0231178
0.932337 -0.168402 -0.0429453
1.03051 -0.143777 -0.0467844
1.12869 -0.122342 -0.025028
1.22689 -0.123295 -0.0123007
1.32509 -0.126833 -0.00632951
1.42331 -0.129602 -0.00355015
1.52154 -0.131632 -0.00187513
1.61978 -0.132954 -0.00100166
1.71804 -0.133901 -0.000250864
1.81632 -0.134415 0.00015585
1.91462 -0.134728 0.00066966
2.01293 -0.134707 0.000982854
2.11126 -0.134526 0.00150286
2.20961 -0.134007 0.00192064
2.30798 -0.133275 0.00266404
2.40638 -0.132095 0.00348485
2.50479 -0.130523 0.00495203
2.60323 -0.128246 0.0071147
2.7017 -0.125361 0.0112891
2.80019 -0.122489 0.019224
2.89871 -0.125784 0.0342367
2.99725 -0.148438 0.0467955
3.09583 -0.171873 0.0354716
3.19443 -0.17146 0.0174252
3.29307 -0.166999 0.00932723
3.39173 -0.162969 0.00541464
3.49043 -0.160269 0.00351948
3.58916 -0.158084 0.00232958
3.68793 -0.15665 0.00171359
3.78673 -0.155357 0.00120471
3.88557 -0.154528 0.000968885
3.98445 -0.153678 0.00069401
4.08336 -0.153166 0.000603677
4.18232 -0.15256 0.000427724
4.28131 -0.152231 0.000403031
4.38035 -0.151771 0.000275224
4.47943 -0.151556 0.000283669
4.57855 -0.15119 0.000181798
4.67772 -0.15105 0.000208373
4.77694 -0.150747 0.000121587
4.8762 -0.150659 0.000158692
4.97551 -0.150401 8.12169e-05
5.07487 -0.150349 0.000124729
5.17427 -0.150123 5.32785e-05
5.27373 -0.150099 0.000100838
5.37325 -0.149898 3.34324e-05
5.47281 -0.149893 8.3631e-05
5.57243 -0.149711 1.90232e-05
5.67211 -0.149721 7.0994e-05
5.77184 -0.149555 8.3647e-06
5.87163 -0.149575 6.15586e-05
5.97148 -0.149423 3.53486e-07
6.07139 -0.14945 5.44132e-05
6.17136 -0.14931 -5.75116e-06
6.2714 -0.149343 4.8934e-05
6.37149 -0.149213 -1.0457e-05
6.47166 -0.149249 4.4684e-05
6.57188 -0.14913 -1.4118e-05
6.67218 -0.149166 4.135e-05
6.77254 -0.149056 -1.69841e-05
6.87298 -0.149093 3.87026e-05
6.97348 -0.148993 -1.92337e-05
7.07406 -0.149027 3.65702e-05
7.17471 -0.148936 -2.09942e-05
7.27544 -0.148968 3.48215e-05
7.37624 -0.148887 -2.23569e-05
7.47712 -0.148914 3.33539e-05
7.57807 -0.148843 -2.33865e-05
7.67911 -0.148866 3.20854e-05
7.78023 -0.148804 -2.41283e-05
7.88143 -0.148821 3.09488e-05
7.98271 -0.14877 -2.46131e-05
8.08408 -0.14878 2.98883e-05
8.18554 -0.148739 -2.48607e-05
8.28708 -0.148742 2.88565e-05
8.38872 -0.148712 -2.48832e-05
8.49044 -0.148707 2.78129e-05
8.59226 -0.148687 -2.46872e-05
8.69417 -0.148675 2.67225e-05
8.79618 -0.148665 -2.42752e-05
8.89828 -0.148645 2.55557e-05
9.00048 -0.148645 -2.36481e-05
9.10278 -0.148617 2.42878e-05
9.20518 -0.148626 -2.28062e-05
9.30769 -0.148591 2.28991e-05
9.4103 -0.14861 -2.17506e-05
9.51301 -0.148566 2.13756e-05
9.61583 -0.148594 -2.04849e-05
9.71877 -0.148544 1.97093e-05
9.82181 -0.14858 -1.90164e-05
9.92496 -0.148523 1.78988e-05
10.0282 -0.148566 -1.73574e-05
10.1316 -0.148504 1.59506e-05
10.2351 -0.148553 -1.55264e-05
10.3387 -0.148487 1.38793e-05
10.4425 -0.14854 -1.35491e-05
10.5463 -0.148472 1.17085e-05
10.6503 -0.148528 -1.14597e-05
10.7545 -0.148458 9.47181e-06
10.8587 -0.148516 -9.30095e-06
10.9631 -0.148445 7.21233e-06
11.0676 -0.148503 -7.12498e-06
11.1722 -0.148434 4.9833e-06
11.277 -0.148491 -4.99299e-06
11.3819 -0.148425 2.8473e-06
11.487 -0.148479 -2.97456e-06
11.5922 -0.148417 8.75228e-07
11.6975 -0.148466 -1.1464e-06
11.803 -0.14841 -8.5544e-07
11.9086 -0.148453 4.09725e-07
12.0144 -0.148405 -2.26317e-06
12.1204 -0.14844 1.60985e-06
12.2265 -0.148401 -3.26571e-06
12.3327 -0.148428 2.37153e-06
12.4391 -0.148397 -3.78428e-06
12.5457 -0.148415 2.61841e-06
12.6524 -0.148394 -3.7486e-06
12.7593 -0.148403 2.28559e-06
12.8664 -0.148392 -3.10256e-06
12.9737 -0.148391 1.32556e-06
13.0811 -0.14839 -1.81055e-06
13.1887 -0.148379 -2.85339e-07
13.2965 -0.148387 1.36164e-07
13.4044 -0.148369 -2.54062e-06
13.5126 -0.148385 2.71317e-06
13.6209 -0.14836 -5.39765e-06
13.7294 -0.148381 5.85736e-06
13.8382 -0.148352 -8.77277e-06
13.9471 -0.148377 9.46284e-06
14.0562 -0.148345 -1.25381e-05
14.1655 -0.148372 1.33789e-05
14.275 -0.14834 -1.65212e-05
14.3848 -0.148366 1.74112e-05
14.4947 -0.148337 -2.05072e-05
14.6049 -0.148359 2.13259e-05
14.7152 -0.148335 -2.42465e-05
14.8258 -0.14835 2.48596e-05
14.9367 -0.148335 -2.74655e-05
15.0477 -0.148341 2.77327e-05
15.159 -0.148336 -2.98839e-05
15.2705 -0.14833 2.96691e-05
15.3823 -0.148338 -3.1236e-05
15.4943 -0.14832 3.04197e-05
15.6066 -0.148341 -3.1297e-05
15.7191 -0.148309 2.97908e-05
15.8319 -0.148343 -2.99115e-05
15.9449 -0.148299 2.76732e-05
16.0582 -0.148345 -2.70241e-05
16.1717 -0.14829 2.40717e-05
16.2856 -0.148347 -2.27065e-05
16.3997 -0.148283 1.91299e-05
16.5141 -0.148346 -1.71786e-05
16.6288 -0.148277 1.31468e-05
16.7437 -0.148344 -1.08192e-05
16.859 -0.148274 6.57946e-06
16.9746 -0.14834 -4.16005e-06
17.0905 -0.148273 2.78968e-08
17.2067 -0.148334 2.13979e-06
17.3232 -0.148274 -5.80244e-06
17.4401 -0.148325 7.34393e-06
17.5572 -0.148278 -1.0163e-05
17.6748 -0.148315 1.07132e-05
17.7926 -0.148282 -1.23484e-05
17.9108 -0.148305 1.16025e-05
18.0294 -0.148288 -1.1802e-05
18.1483 -0.148294 9.57276e-06
18.2676 -0.148292 -8.23146e-06
18.3873 -0.148285 4.50543e-06
18.5074 -0.148296 -1.71684e-06
18.6278 -0.148278 -3.29997e-06
18.7487 -0.148296 7.20795e-06
18.8699 -0.148275 -1.30679e-05
18.9916 -0.148293 1.75272e-05
19.1137 -0.148275 -2.35547e-05
19.2362 -0.148287 2.77936e-05
19.3592 -0.148279 -3.31468e-05
19.4826 -0.148277 3.62776e-05
19.6065 -0.148286 -4.00629e-05
19.7309 -0.148265 4.12228e-05
19.8557 -0.148295 -4.26593e-05
19.9811 -0.148251 4.1194e-05
20.1069 -0.148304 -3.98099e-05
20.2333 -0.148239 3.54742e-05
20.3602 -0.14831 -3.13009e-05
20.4876 -0.14823 2.44329e-05
20.6156 -0.148313 -1.81446e-05
20.7441 -0.148226 9.7561e-06
20.8732 -0.14831 -2.69464e-06
21.0029 -0.148229 -5.58645e-06
21.1332 -0.148301 1.15634e-05
21.2642 -0.148237 -1.7748e-05
21.3958 -0.148288 2.06298e-05
21.528 -0.148249 -2.2834e-05
21.6609 -0.148272 2.10136e-05
21.7945 -0.148261 -1.80824e-05
21.9288 -0.148258 1.10097e-05
22.0639 -0.148269 -3.15084e-06
22.1997 -0.14825 -8.11273e-06
22.3363 -0.148269 1.89228e-05
22.4736 -0.148252 -3.15217e-05
22.6118 -0.148259 4.16513e-05
22.7509 -0.148264 -5.14093e-05
22.8908 -0.14824 5.64466e-05
23.0316 -0.148283 -5.91528e-05
23.1733 -0.148218 5.5567e-05
23.316 -0.148302 -4.89193e-05
23.4597 -0.1482 3.61258e-05
23.6044 -0.148311 -2.1691e-05
23.7502 -0.148196 3.61603e-06
23.8971 -0.148304 1.23329e-05
24.0451 -0.148209 -2.74827e-05
24.1944 -0.148281 3.55577e-05
24.3448 -0.148234 -3.84285e-05
24.4966 -0.148252 3.07831e-05
24.6496 -0.148257 -1.67582e-05
24.8041 -0.148236 -6.45036e-06
24.9601 -0.148259 3.12357e-05
25.1175 -0.148246 -5.76499e-05
25.2766 -0.148232 7.5488e-05
25.4373 -0.148282 -8.45873e-05
25.5998 -0.148189 7.60544e-05
25.7641 -0.148319 -5.47532e-05
25.9304 -0.148165 1.83244e-05
26.0988 -0.148319 1.91697e-05
26.2693 -0.148189 -5.2918e-05
26.4421 -0.148271 6.38002e-05
26.6174 -0.148246 -5.06355e-05
26.7954 -0.148223 4.96769e-06
26.9761 -0.148261 5.27383e-05
27.1598 -0.148255 -0.0001087
27.3468 -0.148186 0.000123739
27.5373 -0.148346 -9.01643e-05
27.7317 -0.148126 1.25689e-06
27.9302 -0.148332 8.38623e-05
28.1333 -0.148228 -0.000114543
28.3415 -0.148208 2.19898e-05
28.5554 -0.148272 0.000126903
28.7758 -0.148344 -0.000211363
29.0035 -0.148072 3.9264e-05
29.2396 -0.148378 0.00019692
29.4858 -0.148397 -0.000104852
29.7441 -0.148378 -0.000474989
30.0173 -0.148015 -0.000335262
30.3101 -0.14813 -0.000193321
30.6297 -0.147939 -1.65123e-05
30.9905 -0.148185 -4.70925e-05
31.4301 -0.147814 5.86696e-05


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1Quantum/iFpOneLoop.txt <==
-31.4301 1.38763e-25 3.22809e-06
-30.9905 1.53379e-25 3.36764e-06
-30.6297 -8.83959e-25 3.48825e-06
-30.3101 -1.24384e-25 3.59995e-06
-30.0173 5.98395e-25 3.70647e-06
-29.7441 -5.82512e-25 3.80975e-06
-29.4858 -1.59032e-24 3.91091e-06
-29.2396 -1.52418e-24 4.0107e-06
-29.0035 1.34596e-24 4.10966e-06
-28.7758 -1.19779e-24 4.20816e-06
-28.5554 -6.86988e-25 4.3065e-06
-28.3415 -5.43241e-25 4.40494e-06
-28.1333 2.26501e-24 4.50365e-06
-27.9302 1.60725e-24 4.60281e-06
-27.7317 -2.52502e-24 4.70256e-06
-27.5373 1.23265e-24 4.80303e-06
-27.3468 2.4345e-25 4.90431e-06
-27.1598 9.90862e-25 5.00651e-06
-26.9761 2.33494e-25 5.10973e-06
-26.7954 -4.47248e-25 5.21404e-06
-26.6174 -3.18354e-24 5.31952e-06
-26.4421 -6.22968e-26 5.42625e-06
-26.2693 -1.22489e-24 5.53429e-06
-26.0988 2.17715e-24 5.64373e-06
-25.9304 1.43682e-24 5.75461e-06
-25.7641 1.97096e-25 5.86701e-06
-25.5998 8.75285e-25 5.98099e-06
-25.4373 -2.61166e-24 6.09661e-06
-25.2766 1.5108e-24 6.21392e-06
-25.1175 -1.79426e-25 6.33301e-06
-24.9601 2.00608e-24 6.45391e-06
-24.8041 8.02351e-26 6.5767e-06
-24.6496 -8.87923e-25 6.70143e-06
-24.4966 -2.5251e-24 6.82817e-06
-24.3448 -1.91333e-24 6.95697e-06
-24.1944 3.34847e-24 7.0879e-06
-24.0451 2.96265e-24 7.22103e-06
-23.8971 -4.85715e-24 7.35641e-06
-23.7502 2.79052e-24 7.49411e-06
-23.6044 5.84116e-24 7.6342e-06
-23.4597 -3.00182e-24 7.77674e-06
-23.316 -4.38995e-24 7.92181e-06
-23.1733 1.12823e-24 8.06946e-06
-23.0316 -3.52587e-24 8.21979e-06
-22.8908 -7.60884e-24 8.37285e-06
-22.7509 -2.61494e-24 8.52872e-06
-22.6118 9.29866e-25 8.68747e-06
-22.4736 1.33122e-26 8.8492e-06
-22.3363 4.13296e-24 9.01397e-06
-22.1997 -2.96056e-25 9.18186e-06
-22.0639 2.59626e-24 9.35297e-06
-21.9288 3.36608e-26 9.52738e-06
-21.7945 -8.14388e-24 9.70518e-06
-21.6609 4.52774e-25 9.88645e-06
-21.528 -4.45887e-24 1.00713e-05
-21.3958 -1.86146e-24 1.02598e-05
-21.2642 5.0941e-24 1.04521e-05
-21.1332 -2.47938e-24 1.06482e-05
-21.0029 2.06561e-24 1.08484e-05
-20.8732 6.15715e-24 1.10526e-05
-20.7441 3.42285e-24 1.1261e-05
-20.6156 3.33074e-24 1.14737e-05
-20.4876 -1.14711e-24 1.16908e-05
-20.3602 3.17821e-24 1.19125e-05
-20.2333 -5.32682e-24 1.21388e-05
-20.1069 -9.1618e-24 1.23699e-05
-19.9811 9.52278e-24 1.2606e-05
-19.8557 -4.70982e-24 1.28472e-05
-19.7309 9.83632e-25 1.30935e-05
-19.6065 7.5574e-24 1.33452e-05
-19.4826 -5.28902e-24 1.36025e-05
-19.3592 -3.39991e-25 1.38654e-05
-19.2362 9.57822e-24 1.41341e-05
-19.1137 1.91407e-24 1.44088e-05
-18.9916 8.04807e-25 1.46896e-05
-18.8699 -9.31009e-24 1.49768e-05
-18.7487 2.0283e-24 1.52706e-05
-18.6278 1.41581e-24 1.5571e-05
-18.5074 -1.14518e-23 1.58784e-05
-18.3873 -6.91804e-25 1.61928e-05
-18.2676 -1.29515e-24 1.65146e-05
-18.1483 -6.79391e-25 1.68439e-05
-18.0294 7.82415e-24 1.7181e-05
-17.9108 1.94188e-24 1.75261e-05
-17.7926 -4.54787e-24 1.78794e-05
-17.6748 -1.66702e-24 1.82412e-05
-17.5572 -8.68521e-24 1.86117e-05
-17.4401 8.63563e-24 1.89912e-05
-17.3232 9.56533e-24 1.93801e-05
-17.2067 -5.16506e-24 1.97785e-05
-17.0905 9.37863e-25 2.01867e-05
-16.9746 1.27107e-23 2.06052e-05
-16.859 3.19924e-24 2.10341e-05
-16.7437 -1.12662e-23 2.14739e-05
-16.6288 2.60377e-23 2.19249e-05
-16.5141 -1.84463e-23 2.23874e-05
-16.3997 3.99439e-24 2.28618e-05
-16.2856 -1.3948e-24 2.33485e-05
-16.1717 2.26809e-24 2.38479e-05
-16.0582 3.70725e-24 2.43604e-05
-15.9449 9.01757e-25 2.48864e-05
-15.8319 -1.48058e-23 2.54265e-05
-15.7191 3.29686e-23 2.5981e-05
-15.6066 -5.12912e-24 2.65504e-05
-15.4943 2.42396e-23 2.71353e-05
-15.3823 2.38445e-23 2.77362e-05
-15.2705 -1.4863e-23 2.83536e-05
-15.159 -1.00991e-23 2.89882e-05
-15.0477 -2.08368e-24 2.96404e-05
-14.9367 9.79995e-24 3.0311e-05
-14.8258 3.44924e-23 3.10005e-05
-14.7152 -2.62257e-23 3.17097e-05
-14.6049 1.04932e-24 3.24392e-05
-14.4947 6.06033e-24 3.31897e-05
-14.3848 6.79322e-24 3.39622e-05
-14.275 -3.0836e-23 3.47572e-05
-14.1655 1.52676e-23 3.55758e-05
-14.0562 -4.56629e-23 3.64186e-05
-13.9471 -4.2843e-24 3.72868e-05
-13.8382 8.94853e-24 3.81811e-05
-13.7294 -3.47689e-23 3.91026e-05
-13.6209 -1.28552e-23 4.00524e-05
-13.5126 2.79024e-23 4.10315e-05
-13.4044 -3.83524e-23 4.2041e-05
-13.2965 -2.02284e-23 4.30822e-05
-13.1887 -4.6565e-24 4.41563e-05
-13.0811 -1.2498e-23 4.52646e-05
-12.9737 -3.17013e-25 4.64085e-05
-12.8664 -7.45276e-23 4.75893e-05
-12.7593 -4.43555e-23 4.88087e-05
-12.6524 6.52961e-23 5.00681e-05
-12.5457 4.96057e-23 5.13693e-05
-12.4391 8.86751e-24 5.2714e-05
-12.3327 -5.01029e-23 5.4104e-05
-12.2265 3.07657e-23 5.55412e-05
-12.1204 -4.71518e-23 5.70276e-05
-12.0144 2.92498e-23 5.85654e-05
-11.9086 1.29229e-23 6.01569e-05
-11.803 -5.17247e-23 6.18042e-05
-11.6975 -3.28198e-23 6.351e-05
-11.5922 -1.1171e-22 6.52768e-05
-11.487 7.31012e-23 6.71074e-05
-11.3819 3.83807e-23 6.90047e-05
-11.277 1.49547e-23 7.09717e-05
-11.1722 -1.07534e-24 7.30117e-05
-11.0676 -8.93016e-23 7.5128e-05
-10.9631 1.95885e-23 7.73244e-05
-10.8587 5.42833e-23 7.96045e-05
-10.7545 1.45457e-22 8.19724e-05
-10.6503 1.14784e-23 8.44324e-05
-10.5463 2.88445e-23 8.6989e-05
-10.4425 7.99375e-23 8.9647e-05
-10.3387 -3.79797e-23 9.24114e-05
-10.2351 -1.35772e-22 9.52876e-05
-10.1316 2.6333e-23 9.82814e-05
-10.0282 -5.82498e-23 0.000101399
-9.92496 -6.41464e-23 0.000104646
-9.82181 -4.24874e-23 0.00010803
-9.71877 7.01079e-23 0.000111559
-9.61583 -6.48818e-23 0.000115239
-9.51301 -1.05868e-22 0.00011908
-9.4103 3.92946e-23 0.000123089
-9.30769 -2.82319e-23 0.000127277
-9.20518 -2.52403e-23 0.000131654
-9.10278 -4.30939e-23 0.000136229
-9.00048 -2.00854e-22 0.000141016
-8.89828 -1.6186e-22 0.000146025
-8.79618 -1.22862e-22 0.00015127
-8.69417 -2.94294e-22 0.000156766
-8.59226 -2.57511e-22 0.000162527
-8.49044 -1.48012e-22 0.000168569
-8.38872 6.82889e-23 0.000174911
-8.28708 1.79648e-22 0.00018157
-8.18554 2.9612e-22 0.000188567
-8.08408 5.4822e-23 0.000195924
-7.98271 -1.05528e-22 0.000203664
-7.88143 1.04055e-22 0.000211813
-7.78023 -2.6905e-22 0.000220398
-7.67911 -1.75555e-22 0.000229448
-7.57807 -1.01441e-22 0.000238996
-7.47712 1.71395e-22 0.000249077
-7.37624 -3.60679e-22 0.000259729
-7.27544 -5.82195e-22 0.000270991
-7.17471 2.27607e-22 0.000282911
-7.07406 5.76196e-22 0.000295535
-6.97348 7.62737e-23 0.000308917
-6.87298 3.1733e-22 0.000323116
-6.77254 2.68025e-22 0.000338195
-6.67218 3.42511e-22 0.000354223
-6.57188 -6.4641e-23 0.000371277
-6.47166 -1.78344e-22 0.000389441
-6.37149 -8.33838e-22 0.000408808
-6.2714 -8.95187e-22 0.000429478
-6.17136 5.56169e-22 0.000451566
-6.07139 4.39127e-22 0.000475195
-5.97148 6.28471e-23 0.000500503
-5.87163 -9.99989e-22 0.000527644
-5.77184 -1.71098e-22 0.000556787
-5.67211 3.30648e-21 0.000588123
-5.57243 2.34422e-22 0.000621865
-5.47281 -1.19496e-21 0.000658249
-5.37325 3.69552e-22 0.000697544
-5.27373 2.70709e-22 0.000740048
-5.17427 1.33178e-22 0.0007861
-5.07487 -1.88422e-21 0.000836085
-4.97551 8.77306e-23 0.000890434
-4.8762 1.55242e-21 0.000949643
-4.77694 1.10148e-21 0.00101428
-4.67772 -1.08051e-21 0.00108497
-4.57855 5.10614e-22 0.00116248
-4.47943 -4.7175e-22 0.00124765
-4.38035 -2.63022e-21 0.00134147
-4.28131 5.23099e-22 0.00144508
-4.18232 7.62351e-22 0.00155982
-4.08336 5.55506e-21 0.00168727
-3.98445 -1.02799e-22 0.00182925
-3.88557 -2.89655e-22 0.00198796
-3.78673 3.33503e-21 0.00216598
-3.68793 4.98512e-22 0.00236643
-3.58916 1.61361e-21 0.00259303
-3.49043 -6.23571e-21 0.00285031
-3.39173 3.31559e-21 0.00314379
-3.29307 1.06454e-21 0.00348028
-3.19443 2.00749e-20 0.0038682
-3.09583 -1.88089e-20 0.00431809
-2.99725 -1.15276e-20 0.00484331
-2.89871 -1.4232e-21 0.00546089
-2.80019 1.93353e-20 0.00619293
-2.7017 8.69222e-21 0.00706835
-2.60323 2.54284e-20 0.00812572
-2.50479 2.24151e-20 0.00941724
-2.40638 -6.55835e-20 0.011015
-2.30798 -9.98529e-21 0.0130206
-2.20961 -4.90134e-20 0.0155813
-2.11126 1.22e-19 0.0189159
-2.01293 1.68425e-20 0.0233623
-1.91462 2.6249e-19 0.0294622
-1.81632 6.88525e-20 0.0381301
-1.71804 1.77474e-19 0.0510057
-1.61978 -9.2032e-19 0.0712686
-1.52154 -3.13549e-18 0.105751
-1.42331 -1.21311e-18 0.171366
-1.32509 1.35659e-18 0.319664
-1.22689 -7.5523e-18 0.770838
-1.12869 -1.30305e-16 3.23438
-1.03051 2.22083e-16 7.44993
-0.932337 3.82516e-18 1.34299
-0.834173 -8.28032e-18 0.473872
-0.736016 -2.50553e-19 0.238609
-0.637867 1.92999e-18 0.144462
-0.539723 -2.36909e-19 0.0980938
-0.441585 1.69541e-19 0.0723344
-0.343451 2.82942e-19 0.0570381
-0.24532 1.49645e-19 0.0477778
-0.147191 3.82993e-20 0.0424354
-0.0490634 -6.46546e-21 0.0399786
0.0490634 -1.95942e-20 0.0399786
0.147191 -6.09603e-20 0.0424354
0.24532 -1.62891e-19 0.0477778
0.343451 -5.45129e-20 0.0570381
0.441585 -8.23818e-21 0.0723344
0.539723 7.91763e-19 0.0980938
0.637867 -3.25284e-19 0.144462
0.736016 -4.5073e-18 0.238609
0.834173 1.31201e-18 0.473872
0.932337 -3.85644e-17 1.34299
1.03051 3.07151e-16 7.44993
1.12869 -1.21645e-16 3.23438
1.22689 -1.93582e-18 0.770838
1.32509 2.26724e-18 0.319664
1.42331 -2.43542e-19 0.171366
1.52154 -3.48792e-19 0.105751
1.61978 -2.10736e-19 0.0712686
1.71804 -3.16406e-19 0.0510057
1.81632 7.14687e-20 0.0381301
1.91462 2.19531e-19 0.0294622
2.01293 -8.71207e-20 0.0233623
2.11126 -1.66392e-19 0.0189159
2.20961 1.14883e-20 0.0155813
2.30798 -3.01788e-20 0.0130206
2.40638 4.83756e-20 0.011015
2.50479 7.37788e-20 0.00941724
2.60323 5.54377e-21 0.00812572
2.7017 -1.43276e-21 0.00706835
2.80019 1.26586e-20 0.00619293
2.89871 2.67105e-20 0.00546089
2.99725 2.72454e-20 0.00484331
3.09583 2.43094e-21 0.00431809
3.19443 -2.26888e-20 0.0038682
3.29307 6.66346e-21 0.00348028
3.39173 1.97048e-21 0.00314379
3.49043 2.11804e-21 0.00285031
3.58916 -2.56887e-21 0.00259303
3.68793 3.93482e-21 0.00236643
3.78673 1.17858e-21 0.00216598
3.88557 7.04586e-21 0.00198796
3.98445 -1.18371e-21 0.00182925
4.08336 6.77884e-21 0.00168727
4.18232 2.11733e-21 0.00155982
4.28131 5.71375e-22 0.00144508
4.38035 2.08009e-21 0.00134147
4.47943 1.04377e-22 0.00124765
4.57855 -2.97215e-21 0.00116248
4.67772 9.0535e-22 0.00108497
4.77694 -5.38033e-22 0.00101428
4.8762 -1.45561e-21 0.000949643
4.97551 -1.8044e-21 0.000890434
5.07487 2.18317e-21 0.000836085
5.17427 5.55008e-21 0.0007861
5.27373 1.07238e-21 0.000740048
5.37325 -5.35594e-22 0.000697544
5.47281 1.33646e-21 0.000658249
5.57243 1.59096e-21 0.000621865
5.67211 8.96614e-22 0.000588123
5.77184 4.43944e-22 0.000556787
5.87163 6.6697e-23 0.000527644
5.97148 1.78721e-22 0.000500503
6.07139 1.2888e-21 0.000475195
6.17136 -5.82006e-23 0.000451566
6.2714 2.01287e-22 0.000429478
6.37149 1.72329e-22 0.000408808
6.47166 6.50051e-22 0.000389441
6.57188 1.74867e-22 0.000371277
6.67218 1.69509e-22 0.000354223
6.77254 3.2422e-22 0.000338195
6.87298 -4.26484e-23 0.000323116
6.97348 1.88686e-22 0.000308917
7.07406 2.31795e-22 0.000295535
7.17471 6.86542e-22 0.000282911
7.27544 -3.90974e-22 0.000270991
7.37624 3.13291e-22 0.000259729
7.47712 -1.64891e-22 0.000249077
7.57807 1.11009e-22 0.000238996
7.67911 -2.35299e-22 0.000229448
7.78023 2.15652e-22 0.000220398
7.88143 2.84839e-23 0.000211813
7.98271 5.38433e-23 0.000203664
8.08408 1.09404e-22 0.000195924
8.18554 -1.92009e-22 0.000188567
8.28708 1.96379e-22 0.00018157
8.38872 -1.96754e-22 0.000174911
8.49044 -1.13673e-22 0.000168569
8.59226 1.82132e-22 0.000162527
8.69417 -4.96417e-23 0.000156766
8.79618 1.11297e-22 0.00015127
8.89828 -6.65448e-23 0.000146025
9.00048 7.5676e-23 0.000141016
9.10278 1.52926e-22 0.000136229
9.20518 -3.73859e-23 0.000131654
9.30769 -8.47263e-24 0.000127277
9.4103 -2.41811e-23 0.000123089
9.51301 -2.90387e-23 0.00011908
9.61583 -2.70193e-23 0.000115239
9.71877 1.08878e-23 0.000111559
9.82181 -1.93819e-22 0.00010803
9.92496 -8.23338e-23 0.000104646
10.0282 1.29032e-22 0.000101399
10.1316 -1.0303e-22 9.82814e-05
10.2351 -6.50149e-23 9.52876e-05
10.3387 -3.10025e-23 9.24114e-05
10.4425 1.3893e-22 8.9647e-05
10.5463 7.7004e-23 8.6989e-05
10.6503 -6.77044e-23 8.44324e-05
10.7545 8.3339e-23 8.19724e-05
10.8587 -1.27695e-22 7.96045e-05
10.9631 -5.16379e-23 7.73244e-05
11.0676 -5.60104e-23 7.5128e-05
11.1722 9.41568e-23 7.30117e-05
11.277 -2.4451e-23 7.09717e-05
11.3819 -1.86238e-23 6.90047e-05
11.487 8.98496e-23 6.71074e-05
11.5922 8.26272e-23 6.52768e-05
11.6975 -8.97343e-24 6.351e-05
11.803 4.28783e-24 6.18042e-05
11.9086 -3.83743e-23 6.01569e-05
12.0144 -1.34254e-23 5.85654e-05
12.1204 -1.89821e-23 5.70276e-05
12.2265 -6.4128e-23 5.55412e-05
12.3327 -6.77065e-24 5.4104e-05
12.4391 -4.21884e-23 5.2714e-05
12.5457 -1.13383e-23 5.13693e-05
12.6524 6.63377e-23 5.00681e-05
12.7593 -2.56563e-24 4.88087e-05
12.8664 -4.25617e-23 4.75893e-05
12.9737 -4.0346e-23 4.64085e-05
13.0811 -4.46843e-23 4.52646e-05
13.1887 -2.87336e-23 4.41563e-05
13.2965 -2.59116e-23 4.30822e-05
13.4044 -4.05106e-23 4.2041e-05
13.5126 -1.28779e-23 4.10315e-05
13.6209 7.78393e-25 4.00524e-05
13.7294 2.38187e-23 3.91026e-05
13.8382 2.13265e-23 3.81811e-05
13.9471 -6.14828e-24 3.72868e-05
14.0562 2.49648e-23 3.64186e-05
14.1655 -3.70565e-23 3.55758e-05
14.275 -1.29805e-24 3.47572e-05
14.3848 1.12633e-23 3.39622e-05
14.4947 -9.30129e-24 3.31897e-05
14.6049 -2.10582e-23 3.24392e-05
14.7152 1.97367e-23 3.17097e-05
14.8258 8.57898e-24 3.10005e-05
14.9367 -1.57454e-23 3.0311e-05
15.0477 3.51334e-24 2.96404e-05
15.159 8.08984e-24 2.89882e-05
15.2705 -1.3165e-23 2.83536e-05
15.3823 5.03578e-25 2.77362e-05
15.4943 2.2449e-23 2.71353e-05
15.6066 1.01941e-23 2.65504e-05
15.7191 4.00274e-24 2.5981e-05
15.8319 5.19205e-24 2.54265e-05
15.9449 -1.16505e-23 2.48864e-05
16.0582 1.03413e-23 2.43604e-05
16.1717 -4.07087e-24 2.38479e-05
16.2856 -1.14476e-23 2.33485e-05
16.3997 1.36818e-23 2.28618e-05
16.5141 -2.46416e-23 2.23874e-05
16.6288 -2.03191e-24 2.19249e-05
16.7437 -5.94879e-24 2.14739e-05
16.859 1.71926e-24 2.10341e-05
16.9746 1.73703e-23 2.06052e-05
17.0905 6.91097e-24 2.01867e-05
17.2067 -1.75475e-23 1.97785e-05
17.3232 -2.11504e-23 1.93801e-05
17.4401 6.7241e-24 1.89912e-05
17.5572 1.88941e-23 1.86117e-05
17.6748 1.29943e-23 1.82412e-05
17.7926 -5.42447e-24 1.78794e-05
17.9108 -1.59813e-23 1.75261e-05
18.0294 -2.68294e-24 1.7181e-05
18.1483 1.65033e-23 1.68439e-05
18.2676 -6.24694e-24 1.65146e-05
18.3873 2.87042e-25 1.61928e-05
18.5074 2.72532e-24 1.58784e-05
18.6278 9.60253e-24 1.5571e-05
18.7487 8.44719e-24 1.52706e-05
18.8699 4.08967e-24 1.49768e-05
18.9916 1.63936e-24 1.46896e-05
19.1137 -7.47708e-25 1.44088e-05
19.2362 6.89606e-26 1.41341e-05
19.3592 3.23269e-24 1.38654e-05
19.4826 4.04437e-24 1.36025e-05
19.6065 -1.03205e-23 1.33452e-05
19.7309 5.578e-24 1.30935e-05
19.8557 -5.74094e-25 1.28472e-05
19.9811 -4.54855e-24 1.2606e-05
20.1069 2.03615e-24 1.23699e-05
20.2333 4.0691e-24 1.21388e-05
20.3602 1.53942e-24 1.19125e-05
20.4876 -4.93807e-24 1.16908e-05
20.6156 4.33417e-25 1.14737e-05
20.7441 -8.1375e-24 1.1261e-05
20.8732 -1.37951e-24 1.10526e-05
21.0029 2.42654e-24 1.08484e-05
21.1332 -4.70992e-24 1.06482e-05
21.2642 7.04294e-24 1.04521e-05
21.3958 -1.047e-24 1.02598e-05
21.528 1.39245e-24 1.00713e-05
21.6609 -5.24129e-24 9.88645e-06
21.7945 2.19675e-24 9.70518e-06
21.9288 -6.22411e-24 9.52738e-06
22.0639 4.84295e-24 9.35297e-06
22.1997 -1.56304e-24 9.18186e-06
22.3363 -3.31147e-24 9.01397e-06
22.4736 2.82808e-25 8.8492e-06
22.6118 4.36978e-25 8.68747e-06
22.7509 8.4869e-25 8.52872e-06
22.8908 -9.83176e-25 8.37285e-06
23.0316 -2.51964e-24 8.21979e-06
23.1733 -3.10634e-24 8.06946e-06
23.316 4.87464e-24 7.92181e-06
23.4597 2.20317e-24 7.77674e-06
23.6044 -4.11458e-24 7.6342e-06
23.7502 2.69627e-24 7.49411e-06
23.8971 -3.31633e-24 7.35641e-06
24.0451 1.8231e-24 7.22103e-06
24.1944 1.1407e-24 7.0879e-06
24.3448 -2.44235e-24 6.95697e-06
24.4966 -3.52001e-24 6.82817e-06
24.6496 -1.63698e-24 6.70143e-06
24.8041 2.64164e-24 6.5767e-06
24.9601 6.54635e-24 6.45391e-06
25.1175 2.89378e-25 6.33301e-06
25.2766 -1.00487e-24 6.21392e-06
25.4373 2.55241e-25 6.09661e-06
25.5998 -2.22892e-24 5.98099e-06
25.7641 -4.74972e-25 5.86701e-06
25.9304 -2.83573e-25 5.75461e-06
26.0988 1.1253e-24 5.64373e-06
26.2693 3.24e-24 5.53429e-06
26.4421 2.47987e-25 5.42625e-06
26.6174 -1.09315e-24 5.31952e-06
26.7954 -1.48214e-24 5.21404e-06
26.9761 -1.48769e-24 5.10973e-06
27.1598 2.70752e-24 5.00651e-06
27.3468 1.17827e-24 4.90431e-06
27.5373 -3.0289e-24 4.80303e-06
27.7317 -7.56404e-26 4.70256e-06
27.9302 2.00897e-25 4.60281e-06
28.1333 -2.72872e-25 4.50365e-06
28.3415 -4.61591e-25 4.40494e-06
28.5554 8.39969e-25 4.3065e-06
28.7758 3.83703e-25 4.20816e-06
29.0035 3.90366e-25 4.10966e-06
29.2396 1.69848e-24 4.0107e-06
29.4858 5.74473e-25 3.91091e-06
29.7441 -1.80748e-25 3.80975e-06
30.0173 -9.31781e-25 3.70647e-06
30.3101 6.2665e-25 3.59995e-06
30.6297 -1.52789e-24 3.48825e-06
30.9905 -7.44696e-26 3.36764e-06
31.4301 8.71729e-25 3.22809e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1Quantum/iFpTwoLoop.txt <==
-31.4301 -4.2448e-23 3.22831e-06
-30.9905 3.6461e-22 3.36777e-06
-30.6297 -5.1808e-22 3.48842e-06
-30.3101 4.28636e-22 3.59992e-06
-30.0173 -7.02288e-22 3.70627e-06
-29.7441 1.20302e-21 3.80936e-06
-29.4858 4.81974e-22 3.911e-06
-29.2396 -1.35131e-21 4.01122e-06
-29.0035 5.95554e-22 4.10996e-06
-28.7758 1.97859e-23 4.20811e-06
-28.5554 -5.63812e-22 4.30697e-06
-28.3415 -2.48131e-22 4.40525e-06
-28.1333 8.85357e-22 4.50376e-06
-27.9302 5.4368e-22 4.60326e-06
-27.7317 -2.19812e-21 4.70288e-06
-27.5373 -3.04622e-22 4.8032e-06
-27.3468 1.76773e-21 4.90487e-06
-27.1598 -1.13158e-22 5.00666e-06
-26.9761 -8.99691e-22 5.11019e-06
-26.7954 1.77007e-22 5.21442e-06
-26.6174 9.50566e-22 5.3198e-06
-26.4421 5.71508e-22 5.42678e-06
-26.2693 -4.20774e-22 5.53459e-06
-26.0988 -1.41368e-21 5.6442e-06
-25.9304 -1.00685e-21 5.75509e-06
-25.7641 3.35794e-21 5.86734e-06
-25.5998 1.89003e-21 5.98163e-06
-25.4373 -2.32675e-21 6.09689e-06
-25.2766 -1.67705e-21 6.21461e-06
-25.1175 1.34969e-21 6.33338e-06
-24.9601 1.27425e-21 6.45453e-06
-24.8041 -2.4727e-22 6.57723e-06
-24.6496 -2.51675e-21 6.70195e-06
-24.4966 -7.98861e-23 6.82884e-06
-24.3448 1.39023e-21 6.95746e-06
-24.1944 1.25102e-21 7.08863e-06
-24.0451 1.20937e-22 7.22159e-06
-23.8971 9.5756e-22 7.35711e-06
-23.7502 -4.40013e-21 7.4948e-06
-23.6044 -4.16988e-22 7.63484e-06
-23.4597 -2.79666e-22 7.77759e-06
-23.316 2.54277e-21 7.92239e-06
-23.1733 -3.72137e-21 8.07043e-06
-23.0316 1.2268e-21 8.22038e-06
-22.8908 -3.41705e-21 8.37388e-06
-22.7509 3.36444e-21 8.52937e-06
-22.6118 2.41737e-21 8.68851e-06
-22.4736 1.78494e-21 8.84998e-06
-22.3363 -5.12359e-22 9.01498e-06
-22.1997 -2.74594e-21 9.18279e-06
-22.0639 -3.70963e-22 9.35395e-06
-21.9288 7.49266e-22 9.52845e-06
-21.7945 3.50406e-21 9.70615e-06
-21.6609 -2.20415e-22 9.88763e-06
-21.528 -1.6269e-21 1.00723e-05
-21.3958 -1.74676e-21 1.02611e-05
-21.2642 6.11345e-22 1.04532e-05
-21.1332 2.30194e-21 1.06495e-05
-21.0029 -1.59933e-21 1.08496e-05
-20.8732 3.44763e-21 1.10539e-05
-20.7441 -3.37406e-21 1.12624e-05
-20.6156 -2.14438e-21 1.1475e-05
-20.4876 4.94642e-22 1.16924e-05
-20.3602 -5.46221e-22 1.19138e-05
-20.2333 1.86299e-21 1.21405e-05
-20.1069 5.61497e-22 1.23713e-05
-19.9811 -9.28496e-22 1.26079e-05
-19.8557 -2.55371e-21 1.28486e-05
-19.7309 1.61023e-22 1.30955e-05
-19.6065 6.43253e-23 1.33468e-05
-19.4826 1.54371e-21 1.36046e-05
-19.3592 -2.66814e-21 1.3867e-05
-19.2362 -1.80442e-21 1.41362e-05
-19.1137 9.07357e-22 1.44106e-05
-18.9916 4.0292e-21 1.46919e-05
-18.8699 -3.46417e-21 1.49789e-05
-18.7487 -9.43339e-22 1.52729e-05
-18.6278 2.8342e-21 1.55733e-05
-18.5074 -1.03429e-21 1.58807e-05
-18.3873 2.50759e-21 1.61953e-05
-18.2676 -5.82328e-21 1.65171e-05
-18.1483 -2.16479e-21 1.68467e-05
-18.0294 2.76815e-21 1.71836e-05
-17.9108 9.39891e-21 1.7529e-05
-17.7926 -3.43372e-21 1.78822e-05
-17.6748 -3.31838e-21 1.82443e-05
-17.5572 -5.6507e-21 1.86147e-05
-17.4401 1.00324e-21 1.89946e-05
-17.3232 1.25316e-20 1.93833e-05
-17.2067 2.00601e-21 1.97819e-05
-17.0905 6.73969e-22 2.01903e-05
-16.9746 -8.0936e-21 2.06088e-05
-16.859 -1.25822e-21 2.1038e-05
-16.7437 6.47809e-21 2.14777e-05
-16.6288 -1.39062e-21 2.19292e-05
-16.5141 -2.73709e-21 2.23914e-05
-16.3997 -8.13745e-21 2.28664e-05
-16.2856 6.50639e-21 2.33527e-05
-16.1717 1.32801e-20 2.38529e-05
-16.0582 6.08557e-21 2.43649e-05
-15.9449 -1.64148e-20 2.48919e-05
-15.8319 -9.13441e-21 2.54312e-05
-15.7191 7.54659e-21 2.59869e-05
-15.6066 3.01927e-21 2.65555e-05
-15.4943 6.95882e-21 2.71417e-05
-15.3823 -1.32015e-20 2.77417e-05
-15.2705 -9.84572e-21 2.83605e-05
-15.159 4.99581e-22 2.89942e-05
-15.0477 1.46706e-21 2.96478e-05
-14.9367 7.38686e-21 3.03175e-05
-14.8258 -3.21872e-22 3.10083e-05
-14.7152 -6.12485e-21 3.17167e-05
-14.6049 2.08965e-21 3.24475e-05
-14.4947 4.97224e-21 3.31975e-05
-14.3848 -6.10108e-22 3.39711e-05
-14.275 -3.814e-21 3.47657e-05
-14.1655 -2.19719e-20 3.55853e-05
-14.0562 1.37983e-21 3.64279e-05
-13.9471 1.83385e-20 3.7297e-05
-13.8382 2.22307e-20 3.81912e-05
-13.7294 -1.1986e-20 3.91136e-05
-13.6209 7.81092e-21 4.00635e-05
-13.5126 -1.14571e-21 4.10433e-05
-13.4044 1.86433e-20 4.20531e-05
-13.2965 2.21406e-21 4.30949e-05
-13.1887 -1.29799e-20 4.41695e-05
-13.0811 3.74734e-21 4.52783e-05
-12.9737 -7.45223e-21 4.64229e-05
-12.8664 4.24601e-21 4.76042e-05
-12.7593 1.36817e-20 4.88244e-05
-12.6524 2.3663e-20 5.00843e-05
-12.5457 -2.41857e-20 5.13865e-05
-12.4391 -1.78812e-21 5.27316e-05
-12.3327 -1.79215e-21 5.41226e-05
-12.2265 1.11018e-20 5.55604e-05
-12.1204 3.56573e-20 5.7048e-05
-12.0144 -2.89436e-20 5.85865e-05
-11.9086 -5.23918e-20 6.01791e-05
-11.803 -2.7342e-20 6.18273e-05
-11.6975 2.72673e-20 6.35342e-05
-11.5922 -1.46817e-20 6.53022e-05
-11.487 2.483e-21 6.71339e-05
-11.3819 -3.77306e-20 6.90327e-05
-11.277 1.28777e-20 7.10006e-05
-11.1722 2.19507e-20 7.30426e-05
-11.0676 -6.76795e-21 7.51597e-05
-10.9631 -4.51763e-21 7.73586e-05
-10.8587 3.0529e-20 7.96392e-05
-10.7545 -2.41741e-20 8.20103e-05
-10.6503 -6.6077e-20 8.44706e-05
-10.5463 4.40373e-21 8.7031e-05
-10.4425 -2.07833e-20 8.9689e-05
-10.3387 -1.12723e-20 9.2458e-05
-10.2351 3.7628e-20 9.5334e-05
-10.1316 -9.5832e-21 9.83332e-05
-10.0282 8.51756e-20 0.00010145
-9.92496 9.18875e-20 0.000104704
-9.82181 3.30002e-20 0.000108087
-9.71877 -3.03853e-20 0.000111623
-9.61583 2.90821e-20 0.000115303
-9.51301 -4.79615e-21 0.000119152
-9.4103 -1.11367e-20 0.00012316
-9.30769 -1.04654e-20 0.000127358
-9.20518 -1.16033e-19 0.000131733
-9.10278 -1.42436e-20 0.00013632
-9.00048 5.49506e-20 0.000141104
-8.89828 -8.7997e-21 0.000146127
-8.79618 1.13373e-21 0.00015137
-8.69417 1.28804e-19 0.000156881
-8.59226 3.00809e-21 0.000162639
-8.49044 4.59428e-20 0.000168699
-8.38872 1.6345e-20 0.000175038
-8.28708 -1.43307e-20 0.000181717
-8.18554 -5.00898e-20 0.000188712
-8.08408 1.06087e-20 0.000196092
-7.98271 -2.9032e-19 0.000203829
-7.88143 -4.05878e-20 0.000212004
-7.78023 3.06289e-20 0.000220586
-7.67911 -2.4835e-20 0.000229667
-7.57807 -1.25874e-22 0.000239213
-7.47712 4.90373e-20 0.000249328
-7.37624 -1.44674e-20 0.000259978
-7.27544 1.30092e-19 0.000271281
-7.17471 3.66968e-19 0.000283199
-7.07406 -5.0753e-20 0.00029587
-6.97348 -3.48341e-19 0.000309253
-6.87298 3.60616e-19 0.000323507
-6.77254 -2.38548e-19 0.000338587
-6.67218 -2.87519e-19 0.00035468
-6.57188 9.28381e-20 0.000371739
-6.47166 -1.20368e-19 0.000389979
-6.37149 -2.46709e-19 0.000409354
-6.2714 -2.14514e-19 0.000430115
-6.17136 7.90882e-20 0.000452217
-6.07139 4.03841e-19 0.000475954
-5.97148 4.98105e-19 0.000501284
-5.87163 8.82187e-20 0.000528556
-5.77184 -4.45911e-19 0.000557731
-5.67211 4.14682e-19 0.000589228
-5.57243 -5.40158e-19 0.000623017
-5.47281 2.62084e-19 0.000659601
-5.37325 3.18711e-19 0.000698965
-5.27373 6.71855e-19 0.000741721
-5.17427 -1.32923e-18 0.000787875
-5.07487 -1.56715e-19 0.000838182
-4.97551 6.88175e-19 0.000892683
-4.8762 -1.26225e-18 0.000952315
-4.77694 -2.24604e-19 0.00101718
-4.67772 1.03073e-18 0.00108845
-4.57855 -2.01223e-19 0.00116631
-4.47943 2.79798e-19 0.00125227
-4.38035 1.73698e-18 0.00134667
-4.28131 2.0721e-18 0.00145144
-4.18232 2.36557e-19 0.00156716
-4.08336 -1.60158e-18 0.00169643
-3.98445 -1.83749e-18 0.00184019
-3.88557 -9.00617e-19 0.00200206
-3.78673 1.04356e-18 0.00218369
-3.68793 -1.09048e-18 0.00239045
-3.58916 -3.38904e-19 0.00262567
-3.49043 1.99058e-18 0.00289872
-3.39173 -3.20291e-18 0.00321888
-3.29307 1.34674e-18 0.00361155
-3.19443 -9.98727e-19 0.00412289
-3.09583 8.05001e-18 0.00486782
-2.99725 -1.02964e-17 0.00563376
-2.89871 1.86741e-17 0.00610893
-2.80019 2.66171e-18 0.00661639
-2.7017 2.59294e-18 0.00736926
-2.60323 -1.01337e-17 0.00836371
-2.50479 1.38448e-17 0.00963234
-2.40638 -1.80657e-17 0.0112195
-2.30798 -1.73094e-17 0.0132374
-2.20961 -1.33583e-17 0.0158119
-2.11126 1.23253e-17 0.0191868
-2.01293 -8.41982e-17 0.0236708
-1.91462 -2.66362e-17 0.0298483
-1.81632 5.19216e-17 0.03858
-1.71804 8.28459e-17 0.0515665
-1.61978 3.28707e-16 0.0718214
-1.52154 7.64302e-16 0.106078
-1.42331 -2.88694e-15 0.169883
-1.32509 -1.95271e-16 0.309631
-1.22689 1.96864e-15 0.708727
-1.12869 -2.25414e-14 2.92459
-1.03051 -3.84065e-12 5.89372
-0.932337 -1.37793e-14 0.573382
-0.834173 -2.20132e-15 0.28198
-0.736016 -5.65416e-16 0.171652
-0.637867 4.25675e-16 0.114114
-0.539723 -8.16031e-17 0.0817734
-0.441585 -5.81056e-16 0.0620539
-0.343451 7.78876e-16 0.0500029
-0.24532 1.44582e-16 0.0422351
-0.147191 -8.71084e-16 0.0379813
-0.0490634 2.75988e-15 0.0354107
0.0490634 -2.86879e-15 0.0354107
0.147191 9.67585e-16 0.0379813
0.24532 9.33106e-17 0.0422351
0.343451 -7.9272e-16 0.0500029
0.441585 5.34497e-16 0.0620539
0.539723 -5.27604e-17 0.0817734
0.637867 9.7333e-16 0.114114
0.736016 9.42627e-16 0.171652
0.834173 2.7986e-15 0.28198
0.932337 1.33038e-14 0.573382
1.03051 -1.87494e-12 5.89372
1.12869 3.37437e-14 2.92459
1.22689 -6.57416e-16 0.708727
1.32509 -5.18322e-15 0.309631
1.42331 -1.72686e-16 0.169883
1.52154 2.20741e-16 0.106078
1.61978 -5.28752e-16 0.0718214
1.71804 9.48067e-17 0.0515665
1.81632 -4.3329e-17 0.03858
1.91462 2.21206e-17 0.0298483
2.01293 7.44785e-17 0.0236708
2.11126 -9.47651e-18 0.0191868
2.20961 1.02364e-17 0.0158119
2.30798 2.73601e-17 0.0132374
2.40638 1.03972e-17 0.0112195
2.50479 -1.27134e-17 0.00963234
2.60323 1.00815e-17 0.00836371
2.7017 -1.33406e-18 0.00736926
2.80019 -3.54826e-18 0.00661639
2.89871 -1.67887e-17 0.00610893
2.99725 9.21936e-18 0.00563376
3.09583 -7.28976e-18 0.00486782
3.19443 -1.77589e-19 0.00412289
3.29307 -1.09641e-18 0.00361155
3.39173 2.83209e-18 0.00321888
3.49043 -1.19078e-18 0.00289872
3.58916 8.90483e-20 0.00262567
3.68793 1.04856e-18 0.00239045
3.78673 -1.10368e-18 0.00218369
3.88557 1.09479e-18 0.00200206
3.98445 1.65729e-18 0.00184019
4.08336 1.81471e-18 0.00169643
4.18232 -1.74418e-19 0.00156716
4.28131 -2.20124e-18 0.00145144
4.38035 -1.64644e-18 0.00134667
4.47943 -2.86865e-19 0.00125227
4.57855 5.88956e-20 0.00116631
4.67772 -9.55887e-19 0.00108845
4.77694 1.6968e-19 0.00101718
4.8762 1.32559e-18 0.000952315
4.97551 -6.853e-19 0.000892683
5.07487 1.42113e-19 0.000838182
5.17427 1.31183e-18 0.000787875
5.27373 -6.34884e-19 0.000741721
5.37325 -3.62489e-19 0.000698965
5.47281 -2.46621e-19 0.000659601
5.57243 5.18607e-19 0.000623017
5.67211 -4.03517e-19 0.000589228
5.77184 4.41755e-19 0.000557731
5.87163 -7.80609e-20 0.000528556
5.97148 -5.05836e-19 0.000501284
6.07139 -3.9245e-19 0.000475954
6.17136 -9.85952e-20 0.000452217
6.2714 2.22732e-19 0.000430115
6.37149 2.29047e-19 0.000409354
6.47166 1.45409e-19 0.000389979
6.57188 -1.08225e-19 0.000371739
6.67218 2.8443e-19 0.00035468
6.77254 2.3987e-19 0.000338587
6.87298 -3.68635e-19 0.000323507
6.97348 3.45397e-19 0.000309253
7.07406 5.52405e-20 0.00029587
7.17471 -3.79918e-19 0.000283199
7.27544 -1.21673e-19 0.000271281
7.37624 1.55464e-20 0.000259978
7.47712 -5.96929e-20 0.000249328
7.57807 -1.87515e-21 0.000239213
7.67911 2.44604e-20 0.000229667
7.78023 -2.69429e-20 0.000220586
7.88143 3.58057e-20 0.000212004
7.98271 2.96067e-19 0.000203829
8.08408 -9.41725e-21 0.000196092
8.18554 4.91595e-20 0.000188712
8.28708 8.14177e-21 0.000181717
8.38872 -1.17194e-20 0.000175038
8.49044 -4.2088e-20 0.000168699
8.59226 -4.83905e-21 0.000162639
8.69417 -1.34551e-19 0.000156881
8.79618 -3.98038e-21 0.00015137
8.89828 8.37576e-21 0.000146127
9.00048 -5.83854e-20 0.000141104
9.10278 1.5832e-20 0.00013632
9.20518 1.1648e-19 0.000131733
9.30769 1.03396e-20 0.000127358
9.4103 9.11162e-21 0.00012316
9.51301 8.13352e-21 0.000119152
9.61583 -2.96212e-20 0.000115303
9.71877 3.01842e-20 0.000111623
9.82181 -3.3313e-20 0.000108087
9.92496 -8.99224e-20 0.000104704
10.0282 -8.59985e-20 0.00010145
10.1316 1.14843e-20 9.83332e-05
10.2351 -3.81101e-20 9.5334e-05
10.3387 9.56213e-21 9.2458e-05
10.4425 2.24918e-20 8.9689e-05
10.5463 -6.23702e-21 8.7031e-05
10.6503 6.6917e-20 8.44706e-05
10.7545 2.41881e-20 8.20103e-05
10.8587 -2.98166e-20 7.96392e-05
10.9631 4.92313e-21 7.73586e-05
11.0676 6.65664e-21 7.51597e-05
11.1722 -2.14236e-20 7.30426e-05
11.277 -1.19985e-20 7.10006e-05
11.3819 3.68074e-20 6.90327e-05
11.487 -1.97077e-21 6.71339e-05
11.5922 1.46143e-20 6.53022e-05
11.6975 -2.76448e-20 6.35342e-05
11.803 2.68675e-20 6.18273e-05
11.9086 5.32785e-20 6.01791e-05
12.0144 2.89153e-20 5.85865e-05
12.1204 -3.57476e-20 5.7048e-05
12.2265 -9.95325e-21 5.55604e-05
12.3327 1.25044e-21 5.41226e-05
12.4391 1.1817e-21 5.27316e-05
12.5457 2.37684e-20 5.13865e-05
12.6524 -2.38458e-20 5.00843e-05
12.7593 -1.39162e-20 4.88244e-05
12.8664 -3.53844e-21 4.76042e-05
12.9737 7.70962e-21 4.64229e-05
13.0811 -2.99784e-21 4.52783e-05
13.1887 1.27277e-20 4.41695e-05
13.2965 -2.81815e-21 4.30949e-05
13.4044 -1.81912e-20 4.20531e-05
13.5126 1.44138e-21 4.10433e-05
13.6209 -7.97634e-21 4.00635e-05
13.7294 1.1732e-20 3.91136e-05
13.8382 -2.23922e-20 3.81912e-05
13.9471 -1.86185e-20 3.7297e-05
14.0562 -1.18453e-21 3.64279e-05
14.1655 2.15511e-20 3.55853e-05
14.275 3.93871e-21 3.47657e-05
14.3848 9.66315e-22 3.39711e-05
14.4947 -4.98612e-21 3.31975e-05
14.6049 -1.52907e-21 3.24475e-05
14.7152 6.17614e-21 3.17167e-05
14.8258 8.24585e-22 3.10083e-05
14.9367 -7.46435e-21 3.03175e-05
15.0477 -1.70086e-21 2.96478e-05
15.159 -2.11431e-22 2.89942e-05
15.2705 9.98161e-21 2.83605e-05
15.3823 1.29728e-20 2.77417e-05
15.4943 -6.84781e-21 2.71417e-05
15.6066 -3.37524e-21 2.65555e-05
15.7191 -7.7551e-21 2.59869e-05
15.8319 9.33329e-21 2.54312e-05
15.9449 1.63626e-20 2.48919e-05
16.0582 -5.90112e-21 2.43649e-05
16.1717 -1.32095e-20 2.38529e-05
16.2856 -6.75889e-21 2.33527e-05
16.3997 8.02397e-21 2.28664e-05
16.5141 2.84938e-21 2.23914e-05
16.6288 1.37633e-21 2.19292e-05
16.7437 -6.3686e-21 2.14777e-05
16.859 1.45968e-21 2.1038e-05
16.9746 8.16196e-21 2.06088e-05
17.0905 -7.37673e-22 2.01903e-05
17.2067 -1.88349e-21 1.97819e-05
17.3232 -1.27844e-20 1.93833e-05
17.4401 -1.06191e-21 1.89946e-05
17.5572 5.61115e-21 1.86147e-05
17.6748 3.39064e-21 1.82443e-05
17.7926 3.40178e-21 1.78822e-05
17.9108 -9.41079e-21 1.7529e-05
18.0294 -2.7039e-21 1.71836e-05
18.1483 2.19801e-21 1.68467e-05
18.2676 5.86468e-21 1.65171e-05
18.3873 -2.43629e-21 1.61953e-05
18.5074 1.0818e-21 1.58807e-05
18.6278 -2.72503e-21 1.55733e-05
18.7487 7.69369e-22 1.52729e-05
18.8699 3.56222e-21 1.49789e-05
18.9916 -4.21432e-21 1.46919e-05
19.1137 -8.29745e-22 1.44106e-05
19.2362 1.84889e-21 1.41362e-05
19.3592 2.70844e-21 1.3867e-05
19.4826 -1.55155e-21 1.36046e-05
19.6065 -7.09205e-24 1.33468e-05
19.7309 -1.90045e-22 1.30955e-05
19.8557 2.55331e-21 1.28486e-05
19.9811 8.81861e-22 1.26079e-05
20.1069 -6.32807e-22 1.23713e-05
20.2333 -1.87359e-21 1.21405e-05
20.3602 4.22992e-22 1.19138e-05
20.4876 -4.63207e-22 1.16924e-05
20.6156 2.12226e-21 1.1475e-05
20.7441 3.46051e-21 1.12624e-05
20.8732 -3.37551e-21 1.10539e-05
21.0029 1.629e-21 1.08496e-05
21.1332 -2.26017e-21 1.06495e-05
21.2642 -6.54009e-22 1.04532e-05
21.3958 1.74274e-21 1.02611e-05
21.528 1.58847e-21 1.00723e-05
21.6609 1.80769e-22 9.88763e-06
21.7945 -3.50279e-21 9.70615e-06
21.9288 -8.11531e-22 9.52845e-06
22.0639 3.74126e-22 9.35395e-06
22.1997 2.78676e-21 9.18279e-06
22.3363 4.22873e-22 9.01498e-06
22.4736 -1.80486e-21 8.84998e-06
22.6118 -2.4071e-21 8.68851e-06
22.7509 -3.38387e-21 8.52937e-06
22.8908 3.41621e-21 8.37388e-06
23.0316 -1.1959e-21 8.22038e-06
23.1733 3.6119e-21 8.07043e-06
23.316 -2.55294e-21 7.92239e-06
23.4597 2.67292e-22 7.77759e-06
23.6044 4.31903e-22 7.63484e-06
23.7502 4.38173e-21 7.4948e-06
23.8971 -9.23269e-22 7.35711e-06
24.0451 -1.09862e-22 7.22159e-06
24.1944 -1.28346e-21 7.08863e-06
24.3448 -1.4085e-21 6.95746e-06
24.4966 1.10026e-22 6.82884e-06
24.6496 2.53001e-21 6.70195e-06
24.8041 2.70367e-22 6.57723e-06
24.9601 -1.27459e-21 6.45453e-06
25.1175 -1.29772e-21 6.33338e-06
25.2766 1.69763e-21 6.21461e-06
25.4373 2.31323e-21 6.09689e-06
25.5998 -1.9102e-21 5.98163e-06
25.7641 -3.35611e-21 5.86734e-06
25.9304 9.72178e-22 5.75509e-06
26.0988 1.4121e-21 5.6442e-06
26.2693 4.24109e-22 5.53459e-06
26.4421 -5.83625e-22 5.42678e-06
26.6174 -9.41843e-22 5.3198e-06
26.7954 -1.55973e-22 5.21442e-06
26.9761 9.17791e-22 5.11019e-06
27.1598 1.08075e-22 5.00666e-06
27.3468 -1.78078e-21 4.90487e-06
27.5373 3.03813e-22 4.8032e-06
27.7317 2.18805e-21 4.70288e-06
27.9302 -5.3103e-22 4.60326e-06
28.1333 -8.76679e-22 4.50376e-06
28.3415 2.60939e-22 4.40525e-06
28.5554 5.60805e-22 4.30697e-06
28.7758 -1.97202e-23 4.20811e-06
29.0035 -5.9704e-22 4.10996e-06
29.2396 1.34631e-21 4.01122e-06
29.4858 -4.89508e-22 3.911e-06
29.7441 -1.19408e-21 3.80936e-06
30.0173 7.03051e-22 3.70627e-06
30.3101 -4.05935e-22 3.59992e-06
30.6297 5.05205e-22 3.48842e-06
30.9905 -3.78083e-22 3.36777e-06
31.4301 4.01936e-23 3.22831e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1Quantum/iFp_FRG.txt <==
-31.4301 -3.40294e-18 3.2864e-06
-30.9905 -1.54786e-18 3.47378e-06
-30.6297 7.11184e-19 3.59606e-06
-30.3101 7.38835e-19 3.6842e-06
-30.0173 5.34955e-19 3.76132e-06
-29.7441 -7.0775e-19 3.84167e-06
-29.4858 -1.87159e-18 3.92845e-06
-29.2396 -3.23817e-18 4.02449e-06
-29.0035 -3.4249e-18 4.15085e-06
-28.7758 -2.56838e-18 4.26934e-06
-28.5554 -1.04503e-18 4.36597e-06
-28.3415 -1.12532e-19 4.4645e-06
-28.1333 1.91052e-19 4.55392e-06
-27.9302 3.68636e-19 4.6542e-06
-27.7317 3.6921e-19 4.74763e-06
-27.5373 9.84427e-20 4.84173e-06
-27.3468 -8.93997e-19 4.93878e-06
-27.1598 -2.17145e-18 5.04801e-06
-26.9761 -3.33224e-18 5.15628e-06
-26.7954 -4.46239e-18 5.26248e-06
-26.6174 -5.16259e-18 5.3483e-06
-26.4421 -4.4057e-18 5.40373e-06
-26.2693 -2.16362e-18 5.4437e-06
-26.0988 4.66324e-19 5.49216e-06
-25.9304 2.30462e-18 5.59222e-06
-25.7641 3.37547e-18 5.71555e-06
-25.5998 4.84492e-18 5.82492e-06
-25.4373 6.08548e-18 5.92121e-06
-25.2766 7.3647e-18 6.01645e-06
-25.1175 8.93899e-18 6.11439e-06
-24.9601 9.75449e-18 6.23024e-06
-24.8041 1.13276e-17 6.34193e-06
-24.6496 1.24363e-17 6.45372e-06
-24.4966 1.25759e-17 6.57814e-06
-24.3448 1.17705e-17 6.71879e-06
-24.1944 1.07022e-17 6.84664e-06
-24.0451 9.63523e-18 6.9566e-06
-23.8971 9.48782e-18 7.06678e-06
-23.7502 9.32746e-18 7.21303e-06
-23.6044 9.61793e-18 7.38094e-06
-23.4597 1.02108e-17 7.54122e-06
-23.316 9.92243e-18 7.68678e-06
-23.1733 1.02283e-17 7.82845e-06
-23.0316 1.0366e-17 7.95374e-06
-22.8908 1.05767e-17 8.07939e-06
-22.7509 1.08155e-17 8.21065e-06
-22.6118 1.14557e-17 8.345e-06
-22.4736 1.20652e-17 8.49088e-06
-22.3363 1.14398e-17 8.65786e-06
-22.1997 9.86086e-18 8.85404e-06
-22.0639 7.85887e-18 9.06599e-06
-21.9288 5.9352e-18 9.30104e-06
-21.7945 4.52037e-18 9.53644e-06
-21.6609 3.0966e-18 9.76625e-06
-21.528 2.17548e-18 9.99578e-06
-21.3958 2.27267e-18 1.02163e-05
-21.2642 2.88764e-18 1.04323e-05
-21.1332 4.40288e-18 1.06322e-05
-21.0029 5.47473e-18 1.08271e-05
-20.8732 6.08542e-18 1.1035e-05
-20.7441 6.10242e-18 1.12477e-05
-20.6156 5.64473e-18 1.14723e-05
-20.4876 3.76659e-18 1.17071e-05
-20.3602 1.34402e-18 1.19599e-05
-20.2333 -2.75608e-19 1.22014e-05
-20.1069 -1.16749e-18 1.24365e-05
-19.9811 -1.70147e-18 1.26748e-05
-19.8557 -1.93912e-18 1.29228e-05
-19.7309 -2.10883e-18 1.31695e-05
-19.6065 -1.61036e-18 1.34168e-05
-19.4826 -6.01032e-19 1.36845e-05
-19.3592 -4.83503e-20 1.39742e-05
-19.2362 -1.0303e-18 1.42648e-05
-19.1137 -2.16665e-18 1.45476e-05
-18.9916 -2.99404e-18 1.48378e-05
-18.8699 -2.83697e-18 1.51125e-05
-18.7487 -2.78267e-18 1.53839e-05
-18.6278 -2.8089e-18 1.5659e-05
-18.5074 -3.36703e-18 1.59641e-05
-18.3873 -3.55097e-18 1.62799e-05
-18.2676 -2.85757e-18 1.66257e-05
-18.1483 -2.88745e-19 1.69946e-05
-18.0294 1.93726e-18 1.73481e-05
-17.9108 2.53962e-18 1.7666e-05
-17.7926 3.18283e-18 1.79933e-05
-17.6748 4.07008e-18 1.83062e-05
-17.5572 2.83668e-18 1.86166e-05
-17.4401 1.0473e-18 1.89141e-05
-17.3232 -5.01317e-19 1.92585e-05
-17.2067 -4.167e-19 1.96701e-05
-17.0905 4.11697e-18 2.00996e-05
-16.9746 8.88846e-18 2.05503e-05
-16.859 1.10872e-17 2.10145e-05
-16.7437 1.09938e-17 2.14519e-05
-16.6288 1.07035e-17 2.18503e-05
-16.5141 1.38387e-17 2.22335e-05
-16.3997 1.74699e-17 2.2602e-05
-16.2856 2.09766e-17 2.29876e-05
-16.1717 2.70703e-17 2.34264e-05
-16.0582 3.58641e-17 2.39552e-05
-15.9449 4.472e-17 2.44504e-05
-15.8319 5.09052e-17 2.49252e-05
-15.7191 5.73973e-17 2.54625e-05
-15.6066 6.49807e-17 2.60793e-05
-15.4943 7.07352e-17 2.675e-05
-15.3823 7.30962e-17 2.73613e-05
-15.2705 7.17748e-17 2.78607e-05
-15.159 6.55389e-17 2.83495e-05
-15.0477 6.08102e-17 2.88648e-05
-14.9367 6.12744e-17 2.94375e-05
-14.8258 6.36581e-17 3.01516e-05
-14.7152 6.61336e-17 3.09789e-05
-14.6049 6.61757e-17 3.18356e-05
-14.4947 6.32531e-17 3.27376e-05
-14.3848 6.15811e-17 3.35996e-05
-14.275 5.74029e-17 3.43644e-05
-14.1655 5.06381e-17 3.51293e-05
-14.0562 4.1554e-17 3.59418e-05
-13.9471 3.04364e-17 3.68346e-05
-13.8382 1.97184e-17 3.78392e-05
-13.7294 8.69594e-18 3.89889e-05
-13.6209 -3.27014e-18 4.01022e-05
-13.5126 -1.55499e-17 4.12021e-05
-13.4044 -2.83319e-17 4.24557e-05
-13.2965 -3.6144e-17 4.37786e-05
-13.1887 -3.79203e-17 4.51445e-05
-13.0811 -3.53223e-17 4.64543e-05
-12.9737 -3.30295e-17 4.76037e-05
-12.8664 -3.3951e-17 4.86074e-05
-12.7593 -4.01847e-17 4.96766e-05
-12.6524 -4.95713e-17 5.09184e-05
-12.5457 -5.78096e-17 5.2363e-05
-12.4391 -4.91826e-17 5.3782e-05
-12.3327 -3.49306e-17 5.52097e-05
-12.2265 -1.85114e-17 5.65745e-05
-12.1204 -5.92639e-18 5.79971e-05
-12.0144 2.81264e-18 5.95803e-05
-11.9086 1.04846e-17 6.11374e-05
-11.803 1.00661e-17 6.25833e-05
-11.6975 8.32833e-18 6.39536e-05
-11.5922 1.68633e-17 6.54743e-05
-11.487 2.60349e-17 6.72e-05
-11.3819 2.84737e-17 6.93613e-05
-11.277 2.1814e-17 7.15724e-05
-11.1722 1.1889e-17 7.37442e-05
-11.0676 1.48109e-18 7.59365e-05
-10.9631 -3.83927e-19 7.83167e-05
-10.8587 3.30064e-18 8.0632e-05
-10.7545 1.34938e-17 8.27076e-05
-10.6503 2.38181e-17 8.45344e-05
-10.5463 2.24495e-17 8.62772e-05
-10.4425 1.42777e-17 8.82176e-05
-10.3387 3.22633e-18 9.06996e-05
-10.2351 -8.29988e-18 9.37217e-05
-10.1316 1.59589e-18 9.65863e-05
-10.0282 4.00833e-18 9.92679e-05
-9.92496 9.8225e-18 0.000102289
-9.82181 3.0335e-17 0.000105638
-9.71877 5.36717e-17 0.000109258
-9.61583 8.75689e-17 0.000113042
-9.51301 1.24327e-16 0.000115634
-9.4103 1.70688e-16 0.000117391
-9.30769 2.24274e-16 0.000120327
-9.20518 2.45962e-16 0.000124405
-9.10278 2.95003e-16 0.000129236
-9.00048 3.27434e-16 0.000134026
-8.89828 3.32364e-16 0.000138605
-8.79618 3.79221e-16 0.000141886
-8.69417 4.00181e-16 0.000144628
-8.59226 3.80709e-16 0.000150379
-8.49044 3.96277e-16 0.000158108
-8.38872 3.83416e-16 0.000164683
-8.28708 3.34274e-16 0.000169969
-8.18554 2.88622e-16 0.000175587
-8.08408 2.30877e-16 0.000180676
-7.98271 1.56865e-16 0.000187191
-7.88143 6.07993e-17 0.000197024
-7.78023 -1.06213e-16 0.000207425
-7.67911 -2.13252e-16 0.000215221
-7.57807 -2.60565e-16 0.000221816
-7.47712 -2.85521e-16 0.000228148
-7.37624 -3.13045e-16 0.0002338
-7.27544 -2.85776e-16 0.000244431
-7.17471 -2.85579e-16 0.000258514
-7.07406 -4.20602e-16 0.000269852
-6.97348 -5.77307e-16 0.000281241
-6.87298 -7.23767e-16 0.000291251
-6.77254 -7.31142e-16 0.000301646
-6.67218 -6.00617e-16 0.000318656
-6.57188 -5.86045e-16 0.000339413
-6.47166 -6.01584e-16 0.000360122
-6.37149 -6.854e-16 0.000377627
-6.2714 -6.97135e-16 0.000393869
-6.17136 -6.62076e-16 0.000414645
-6.07139 -6.03522e-16 0.000440932
-5.97148 -4.88711e-16 0.000465917
-5.87163 -1.41165e-16 0.000486651
-5.77184 -6.25985e-17 0.000510113
-5.67211 6.34102e-18 0.000543563
-5.57243 1.45363e-16 0.000577236
-5.47281 3.7712e-16 0.000616721
-5.37325 5.12212e-16 0.000654845
-5.27373 5.53003e-16 0.000691359
-5.17427 6.41882e-16 0.000742498
-5.07487 7.5164e-16 0.00080197
-4.97551 7.45861e-16 0.000862148
-4.8762 1.05689e-15 0.000936309
-4.77694 1.30096e-15 0.000999493
-4.67772 1.66704e-15 0.00106406
-4.57855 2.25399e-15 0.00114006
-4.47943 2.85005e-15 0.00121798
-4.38035 3.41914e-15 0.00130814
-4.28131 3.8152e-15 0.00143251
-4.18232 4.15621e-15 0.00152862
-4.08336 3.96524e-15 0.00164833
-3.98445 3.87651e-15 0.00180583
-3.88557 3.58556e-15 0.0019412
-3.78673 2.40821e-15 0.00211037
-3.68793 7.45209e-16 0.00235821
-3.58916 -2.81298e-16 0.00256386
-3.49043 5.27645e-16 0.00285742
-3.39173 4.14313e-15 0.00322151
-3.29307 3.34684e-15 0.00347609
-3.19443 8.97381e-16 0.00388118
-3.09583 -8.46402e-16 0.00438401
-2.99725 2.333e-15 0.00487107
-2.89871 6.06767e-15 0.00541912
-2.80019 9.24226e-15 0.00610439
-2.7017 3.3763e-15 0.00684131
-2.60323 5.66487e-15 0.00777249
-2.50479 6.29139e-15 0.00887158
-2.40638 3.82433e-15 0.0102639
-2.30798 2.33788e-15 0.0119485
-2.20961 2.41709e-15 0.0141554
-2.11126 3.49347e-15 0.0168304
-2.01293 1.06407e-14 0.0204453
-1.91462 1.32479e-14 0.025288
-1.81632 3.86149e-14 0.032079
-1.71804 1.28855e-13 0.0417586
-1.61978 2.93921e-13 0.0572931
-1.52154 4.98646e-13 0.083111
-1.42331 7.01083e-13 0.13122
-1.32509 9.36908e-13 0.226302
-1.22689 1.3264e-12 0.468367
-1.12869 2.48167e-12 1.30372
-1.03051 2.48893e-11 7.07863
-0.932337 7.24386e-12 4.03021
-0.834173 3.76559e-12 0.912064
-0.736016 1.33418e-12 0.396406
-0.637867 6.92715e-13 0.22841
-0.539723 3.80063e-13 0.152882
-0.441585 2.03003e-13 0.11433
-0.343451 1.51356e-13 0.091053
-0.24532 1.4482e-13 0.0749128
-0.147191 1.48475e-13 0.0682201
-0.0490634 1.51073e-13 0.0656541
0.0490634 1.48868e-13 0.0656541
0.147191 1.43632e-13 0.0682201
0.24532 1.36696e-13 0.0749128
0.343451 1.47036e-13 0.091053
0.441585 1.97468e-13 0.11433
0.539723 3.70708e-13 0.152882
0.637867 6.9441e-13 0.22841
0.736016 1.35614e-12 0.396406
0.834173 3.60652e-12 0.912064
0.932337 6.14811e-12 4.03021
1.03051 2.76568e-11 7.07863
1.12869 2.59544e-12 1.30372
1.22689 1.27814e-12 0.468367
1.32509 9.39739e-13 0.226302
1.42331 6.96352e-13 0.13122
1.52154 4.96222e-13 0.083111
1.61978 2.93005e-13 0.0572931
1.71804 1.28061e-13 0.0417586
1.81632 3.89131e-14 0.032079
1.91462 1.30914e-14 0.025288
2.01293 1.11293e-14 0.0204453
2.11126 3.76613e-15 0.0168304
2.20961 2.71293e-15 0.0141554
2.30798 2.15747e-15 0.0119485
2.40638 3.90406e-15 0.0102639
2.50479 6.13543e-15 0.00887158
2.60323 5.68545e-15 0.00777249
2.7017 3.34299e-15 0.00684131
2.80019 9.27931e-15 0.00610439
2.89871 6.01496e-15 0.00541912
2.99725 2.40787e-15 0.00487107
3.09583 -8.514e-16 0.00438401
3.19443 9.54e-16 0.00388118
3.29307 3.35343e-15 0.00347609
3.39173 4.1872e-15 0.00322151
3.49043 5.24416e-16 0.00285742
3.58916 -1.89343e-16 0.00256386
3.68793 7.84553e-16 0.00235821
3.78673 2.47185e-15 0.00211037
3.88557 3.61757e-15 0.0019412
3.98445 3.92541e-15 0.00180583
4.08336 3.97544e-15 0.00164833
4.18232 4.17428e-15 0.00152862
4.28131 3.82894e-15 0.00143251
4.38035 3.43838e-15 0.00130814
4.47943 2.86018e-15 0.00121798
4.57855 2.26523e-15 0.00114006
4.67772 1.66562e-15 0.00106406
4.77694 1.30664e-15 0.000999493
4.8762 1.05783e-15 0.000936309
4.97551 7.55723e-16 0.000862148
5.07487 7.61965e-16 0.00080197
5.17427 6.51758e-16 0.000742498
5.27373 5.56668e-16 0.000691359
5.37325 5.22054e-16 0.000654845
5.47281 3.78758e-16 0.000616721
5.57243 1.46942e-16 0.000577236
5.67211 5.06406e-18 0.000543563
5.77184 -6.24613e-17 0.000510113
5.87163 -1.44126e-16 0.000486651
5.97148 -4.84366e-16 0.000465917
6.07139 -6.0123e-16 0.000440932
6.17136 -6.58922e-16 0.000414645
6.2714 -6.9417e-16 0.000393869
6.37149 -6.85333e-16 0.000377627
6.47166 -6.01467e-16 0.000360122
6.57188 -5.83778e-16 0.000339413
6.67218 -5.99474e-16 0.000318656
6.77254 -7.2847e-16 0.000301646
6.87298 -7.21745e-16 0.000291251
6.97348 -5.76489e-16 0.000281241
7.07406 -4.19756e-16 0.000269852
7.17471 -2.83676e-16 0.000258514
7.27544 -2.85319e-16 0.000244431
7.37624 -3.12178e-16 0.0002338
7.47712 -2.84428e-16 0.000228148
7.57807 -2.60405e-16 0.000221816
7.67911 -2.12829e-16 0.000215221
7.78023 -1.048e-16 0.000207425
7.88143 6.12394e-17 0.000197024
7.98271 1.57663e-16 0.000187191
8.08408 2.31007e-16 0.000180676
8.18554 2.87951e-16 0.000175587
8.28708 3.34023e-16 0.000169969
8.38872 3.83288e-16 0.000164683
8.49044 3.96316e-16 0.000158108
8.59226 3.806e-16 0.000150379
8.69417 3.99863e-16 0.000144628
8.79618 3.78683e-16 0.000141886
8.89828 3.31803e-16 0.000138605
9.00048 3.26649e-16 0.000134026
9.10278 2.93932e-16 0.000129236
9.20518 2.45051e-16 0.000124405
9.30769 2.23094e-16 0.000120327
9.4103 1.69367e-16 0.000117391
9.51301 1.2296e-16 0.000115634
9.61583 8.60299e-17 0.000113042
9.71877 5.24252e-17 0.000109258
9.82181 2.93369e-17 0.000105638
9.92496 8.56695e-18 0.000102289
10.0282 2.83988e-18 9.92679e-05
10.1316 4.76605e-19 9.65863e-05
10.2351 -9.4044e-18 9.37217e-05
10.3387 1.88938e-18 9.06996e-05
10.4425 1.29908e-17 8.82176e-05
10.5463 2.0748e-17 8.62772e-05
10.6503 2.26002e-17 8.45344e-05
10.7545 1.23515e-17 8.27076e-05
10.8587 2.62416e-18 8.0632e-05
10.9631 -8.94291e-19 7.83167e-05
11.0676 1.05277e-18 7.59365e-05
11.1722 1.12306e-17 7.37442e-05
11.277 2.15427e-17 7.15724e-05
11.3819 2.80449e-17 6.93613e-05
11.487 2.57177e-17 6.72e-05
11.5922 1.64209e-17 6.54743e-05
11.6975 7.77241e-18 6.39536e-05
11.803 9.62991e-18 6.25833e-05
11.9086 1.01555e-17 6.11374e-05
12.0144 2.58483e-18 5.95803e-05
12.1204 -5.90609e-18 5.79971e-05
12.2265 -1.85293e-17 5.65745e-05
12.3327 -3.4981e-17 5.52097e-05
12.4391 -4.92442e-17 5.3782e-05
12.5457 -5.79242e-17 5.2363e-05
12.6524 -4.97885e-17 5.09184e-05
12.7593 -4.04538e-17 4.96766e-05
12.8664 -3.42291e-17 4.86074e-05
12.9737 -3.31614e-17 4.76037e-05
13.0811 -3.53286e-17 4.64543e-05
13.1887 -3.77717e-17 4.51445e-05
13.2965 -3.58347e-17 4.37786e-05
13.4044 -2.81417e-17 4.24557e-05
13.5126 -1.54806e-17 4.12021e-05
13.6209 -3.18746e-18 4.01022e-05
13.7294 8.67804e-18 3.89889e-05
13.8382 1.98432e-17 3.78392e-05
13.9471 3.05869e-17 3.68346e-05
14.0562 4.16341e-17 3.59418e-05
14.1655 5.07502e-17 3.51293e-05
14.275 5.75474e-17 3.43644e-05
14.3848 6.17044e-17 3.35996e-05
14.4947 6.35563e-17 3.27376e-05
14.6049 6.63242e-17 3.18356e-05
14.7152 6.6166e-17 3.09789e-05
14.8258 6.36165e-17 3.01516e-05
14.9367 6.1152e-17 2.94375e-05
15.0477 6.07262e-17 2.88648e-05
15.159 6.54142e-17 2.83495e-05
15.2705 7.1635e-17 2.78607e-05
15.3823 7.30309e-17 2.73613e-05
15.4943 7.06466e-17 2.675e-05
15.6066 6.50191e-17 2.60793e-05
15.7191 5.73814e-17 2.54625e-05
15.8319 5.08013e-17 2.49252e-05
15.9449 4.46078e-17 2.44504e-05
16.0582 3.57305e-17 2.39552e-05
16.1717 2.69738e-17 2.34264e-05
16.2856 2.09264e-17 2.29876e-05
16.3997 1.73434e-17 2.2602e-05
16.5141 1.376e-17 2.22335e-05
16.6288 1.05783e-17 2.18503e-05
16.7437 1.09099e-17 2.14519e-05
16.859 1.10482e-17 2.10145e-05
16.9746 8.85273e-18 2.05503e-05
17.0905 4.09468e-18 2.00996e-05
17.2067 -4.26398e-19 1.96701e-05
17.3232 -5.36922e-19 1.92585e-05
17.4401 1.04209e-18 1.89141e-05
17.5572 2.79228e-18 1.86166e-05
17.6748 4.04712e-18 1.83062e-05
17.7926 3.15595e-18 1.79933e-05
17.9108 2.50561e-18 1.7666e-05
18.0294 1.91766e-18 1.73481e-05
18.1483 -3.2134e-19 1.69946e-05
18.2676 -2.8955e-18 1.66257e-05
18.3873 -3.54748e-18 1.62799e-05
18.5074 -3.37848e-18 1.59641e-05
18.6278 -2.76884e-18 1.5659e-05
18.7487 -2.79106e-18 1.53839e-05
18.8699 -2.81442e-18 1.51125e-05
18.9916 -2.9979e-18 1.48378e-05
19.1137 -2.15223e-18 1.45476e-05
19.2362 -1.01088e-18 1.42648e-05
19.3592 -4.19337e-20 1.39742e-05
19.4826 -5.8801e-19 1.36845e-05
19.6065 -1.60248e-18 1.34168e-05
19.7309 -2.07068e-18 1.31695e-05
19.8557 -1.89441e-18 1.29228e-05
19.9811 -1.66978e-18 1.26748e-05
20.1069 -1.13361e-18 1.24365e-05
20.2333 -2.75017e-19 1.22014e-05
20.3602 1.37776e-18 1.19599e-05
20.4876 3.78378e-18 1.17071e-05
20.6156 5.67705e-18 1.14723e-05
20.7441 6.10922e-18 1.12477e-05
20.8732 6.10896e-18 1.1035e-05
21.0029 5.51131e-18 1.08271e-05
21.1332 4.45646e-18 1.06322e-05
21.2642 2.95221e-18 1.04323e-05
21.3958 2.33275e-18 1.02163e-05
21.528 2.23415e-18 9.99578e-06
21.6609 3.1724e-18 9.76625e-06
21.7945 4.61881e-18 9.53644e-06
21.9288 6.04254e-18 9.30104e-06
22.0639 7.96346e-18 9.06599e-06
22.1997 9.96333e-18 8.85404e-06
22.3363 1.15275e-17 8.65786e-06
22.4736 1.21494e-17 8.49088e-06
22.6118 1.151e-17 8.345e-06
22.7509 1.08846e-17 8.21065e-06
22.8908 1.0621e-17 8.07939e-06
23.0316 1.04218e-17 7.95374e-06
23.1733 1.0254e-17 7.82845e-06
23.316 9.97972e-18 7.68678e-06
23.4597 1.02556e-17 7.54122e-06
23.6044 9.67994e-18 7.38094e-06
23.7502 9.34674e-18 7.21303e-06
23.8971 9.50908e-18 7.06678e-06
24.0451 9.64789e-18 6.9566e-06
24.1944 1.07458e-17 6.84664e-06
24.3448 1.17923e-17 6.71879e-06
24.4966 1.26064e-17 6.57814e-06
24.6496 1.24522e-17 6.45372e-06
24.8041 1.13559e-17 6.34193e-06
24.9601 9.7566e-18 6.23024e-06
25.1175 8.94894e-18 6.11439e-06
25.2766 7.36801e-18 6.01645e-06
25.4373 6.11379e-18 5.92121e-06
25.5998 4.86371e-18 5.82492e-06
25.7641 3.40625e-18 5.71555e-06
25.9304 2.31743e-18 5.59222e-06
26.0988 4.67965e-19 5.49216e-06
26.2693 -2.18737e-18 5.4437e-06
26.4421 -4.41382e-18 5.40373e-06
26.6174 -5.16964e-18 5.3483e-06
26.7954 -4.45876e-18 5.26248e-06
26.9761 -3.33742e-18 5.15628e-06
27.1598 -2.16448e-18 5.04801e-06
27.3468 -8.96956e-19 4.93878e-06
27.5373 1.07082e-19 4.84173e-06
27.7317 3.6635e-19 4.74763e-06
27.9302 3.69258e-19 4.6542e-06
28.1333 1.83088e-19 4.55392e-06
28.3415 -1.14012e-19 4.4645e-06
28.5554 -1.05788e-18 4.36597e-06
28.7758 -2.55732e-18 4.26934e-06
29.0035 -3.42052e-18 4.15085e-06
29.2396 -3.22809e-18 4.02449e-06
29.4858 -1.86823e-18 3.92845e-06
29.7441 -7.02291e-19 3.84167e-06
30.0173 5.25176e-19 3.76132e-06
30.3101 7.36878e-19 3.6842e-06
30.6297 6.96228e-19 3.59606e-06
30.9905 -1.56554e-18 3.47378e-06
31.4301 -3.44873e-18 3.2864e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1Quantum/vANODiaP_FRG.txt <==
-31.4301 -2.85227e-12 0.0138872
-30.9905 -1.00558e-13 0.000253733
-30.6297 1.59892e-12 0.00899955
-30.3101 1.60894e-12 0.00460714
-30.0173 5.43871e-13 -0.0113534
-29.7441 -5.16934e-13 -0.0133335
-29.4858 -6.8083e-13 -0.00587366
-29.2396 -3.15956e-13 0.00138764
-29.0035 2.09277e-14 0.00709536
-28.7758 1.96565e-13 0.00451086
-28.5554 5.90861e-13 -0.00045104
-28.3415 1.26332e-12 -0.00434308
-28.1333 1.49458e-12 -0.011923
-27.9302 1.24464e-12 -0.0206862
-27.7317 8.72608e-13 -0.0223169
-27.5373 3.4453e-13 -0.0138678
-27.3468 -1.61621e-13 -0.0107965
-27.1598 -1.68449e-13 -0.00148289
-26.9761 -1.87378e-13 0.0085746
-26.7954 -2.03948e-13 0.0127775
-26.6174 -1.25594e-13 0.0108898
-26.4421 6.55032e-15 0.00676708
-26.2693 5.26801e-14 0.00127979
-26.0988 -3.815e-14 0.000720151
-25.9304 -1.16504e-13 -0.00162556
-25.7641 -1.1499e-13 -0.0063854
-25.5998 -1.0664e-13 -0.0152362
-25.4373 -1.51802e-13 -0.0273421
-25.2766 3.43142e-13 -0.0415823
-25.1175 6.24563e-13 -0.042702
-24.9601 3.81924e-13 -0.0349205
-24.8041 1.23963e-14 -0.0276757
-24.6496 -7.5849e-14 -0.0204448
-24.4966 -1.72119e-13 -0.010884
-24.3448 -1.86625e-13 -0.00146399
-24.1944 -2.22931e-13 0.00353123
-24.0451 -1.13971e-13 0.00521755
-23.8971 -2.93612e-13 0.00493949
-23.7502 -4.70873e-13 0.00345812
-23.6044 -1.35725e-13 0.00547869
-23.4597 -3.69149e-15 0.010418
-23.316 9.26759e-14 0.0067574
-23.1733 -3.51247e-14 0.00125149
-23.0316 -3.25781e-13 -0.00577284
-22.8908 -5.32421e-13 -0.0118397
-22.7509 -5.30884e-13 -0.0161973
-22.6118 -6.60267e-13 -0.0151917
-22.4736 -6.87853e-13 -0.0105585
-22.3363 -5.61703e-13 -0.00722443
-22.1997 -2.90799e-13 -0.00483123
-22.0639 -1.4095e-13 -0.00286065
-21.9288 -1.7112e-13 -0.00116055
-21.7945 -1.26323e-13 -0.00214869
-21.6609 -8.61256e-14 -0.00481998
-21.528 7.34829e-14 -0.0091847
-21.3958 1.36766e-14 -0.00976253
-21.2642 -2.92828e-13 -0.00592921
-21.1332 -3.38382e-13 -0.0027738
-21.0029 -1.55924e-13 -0.00130692
-20.8732 2.78111e-14 -0.00134698
-20.7441 1.09607e-13 -0.00147338
-20.6156 1.4086e-13 -0.00257477
-20.4876 6.43235e-14 -0.00306651
-20.3602 -1.5353e-13 -0.000787907
-20.2333 -3.30048e-13 0.00190174
-20.1069 -3.37341e-13 0.00292828
-19.9811 -2.69985e-13 0.00262704
-19.8557 -2.35957e-13 0.00302706
-19.7309 -2.08132e-13 0.00323387
-19.6065 -1.61995e-13 0.00205268
-19.4826 -8.41202e-14 0.00162524
-19.3592 -1.74631e-13 0.000520321
-19.2362 -3.54272e-13 -0.00286629
-19.1137 -4.5456e-13 -0.00503913
-18.9916 -4.36269e-13 -0.0042241
-18.8699 -3.45897e-13 -0.000636214
-18.7487 -3.08198e-13 0.00141594
-18.6278 -2.41973e-13 0.00342796
-18.5074 -4.77743e-14 0.00449698
-18.3873 1.08358e-13 0.0029018
-18.2676 1.94629e-13 0.00043371
-18.1483 1.62106e-13 0.000494949
-18.0294 1.34323e-13 0.00220197
-17.9108 1.42605e-13 0.00271805
-17.7926 1.43489e-13 0.0015459
-17.6748 1.17656e-13 0.00174639
-17.5572 6.34909e-14 0.00180963
-17.4401 -2.06224e-14 0.00281949
-17.3232 2.72386e-14 0.00215999
-17.2067 3.50414e-15 -0.00187544
-17.0905 -1.15742e-13 -0.00490083
-16.9746 -1.33486e-13 -0.00486392
-16.859 7.37336e-14 -0.00129746
-16.7437 1.61664e-13 0.000287636
-16.6288 4.43447e-14 -0.00230571
-16.5141 9.20553e-14 -0.0026254
-16.3997 2.69574e-13 -0.000231431
-16.2856 5.54869e-13 0.00280934
-16.1717 8.83286e-13 0.00201597
-16.0582 7.93351e-13 -0.00314249
-15.9449 4.19199e-13 -0.00795871
-15.8319 -2.28428e-13 -0.00856344
-15.7191 -3.54052e-13 -0.00369984
-15.6066 -3.74738e-13 0.0077432
-15.4943 -2.82864e-13 0.00799472
-15.3823 -1.72189e-13 0.0050118
-15.2705 -6.27692e-14 0.00359869
-15.159 1.29133e-13 0.00401881
-15.0477 2.1258e-13 0.00248529
-14.9367 3.88731e-13 -0.00265334
-14.8258 3.74208e-13 -0.00927546
-14.7152 2.91961e-13 -0.0113353
-14.6049 2.63019e-13 -0.00721285
-14.4947 2.29202e-13 0.00146877
-14.3848 1.19398e-13 0.00734482
-14.275 -3.17593e-14 0.00490615
-14.1655 8.02483e-15 9.4968e-05
-14.0562 3.42018e-14 -0.00133085
-13.9471 3.46112e-14 -0.00224085
-13.8382 1.38847e-14 -0.00306293
-13.7294 -1.55771e-13 -0.00390833
-13.6209 -3.31506e-13 -0.00571228
-13.5126 -4.7258e-13 -0.00640732
-13.4044 -4.79491e-13 -0.00489368
-13.2965 -2.60063e-13 -0.00240369
-13.1887 -1.23311e-13 -0.000133285
-13.0811 -1.57811e-13 -0.000188949
-12.9737 -4.39364e-13 -0.000131802
-12.8664 -5.54556e-13 0.00246466
-12.7593 -4.2244e-13 0.01164
-12.6524 -4.82586e-13 0.0109177
-12.5457 -5.88002e-13 0.00912656
-12.4391 -4.66335e-13 0.00646709
-12.3327 -3.00447e-13 0.0033327
-12.2265 -8.74092e-14 0.00291733
-12.1204 1.58051e-13 0.00129857
-12.0144 1.12067e-13 0.000937569
-11.9086 -4.11199e-14 1.89932e-05
-11.803 -2.50792e-13 0.00254748
-11.6975 -4.63615e-13 0.00775161
-11.5922 -2.26263e-13 0.00917006
-11.487 1.72896e-13 0.00589973
-11.3819 1.93526e-13 0.001874
-11.277 1.07699e-13 -0.00214985
-11.1722 1.50505e-13 -0.00245318
-11.0676 9.70352e-14 0.000380542
-10.9631 1.56292e-13 0.00320128
-10.8587 1.56193e-13 0.00320801
-10.7545 7.3018e-14 0.00278309
-10.6503 1.10544e-13 0.00250714
-10.5463 1.79877e-13 0.00654952
-10.4425 1.76623e-13 0.0101095
-10.3387 1.19276e-13 0.00681791
-10.2351 1.48961e-14 0.00467227
-10.1316 -3.23613e-14 0.00291445
-10.0282 4.1564e-15 0.000924743
-9.92496 3.47482e-14 0.00375189
-9.82181 8.82974e-14 0.00692467
-9.71877 9.60343e-14 0.00708999
-9.61583 1.39486e-13 0.00487379
-9.51301 2.03518e-13 0.00196045
-9.4103 1.82715e-13 0.000104587
-9.30769 1.94053e-13 0.004831
-9.20518 2.45637e-13 0.00588867
-9.10278 3.83561e-13 0.00335459
-9.00048 4.66349e-13 0.000867787
-8.89828 5.4845e-13 -0.000401891
-8.79618 6.18353e-13 -0.000532642
-8.69417 6.16382e-13 0.00555031
-8.59226 6.50535e-13 0.00651752
-8.49044 6.75376e-13 0.00609364
-8.38872 7.38416e-13 0.00284862
-8.28708 8.31814e-13 -0.00184869
-8.18554 8.04357e-13 0.000544089
-8.08408 6.72136e-13 0.00928022
-7.98271 6.08451e-13 0.00722634
-7.88143 5.74064e-13 0.00458824
-7.78023 4.17928e-13 0.000689955
-7.67911 3.48617e-13 -0.00108142
-7.57807 3.19775e-13 0.00205456
-7.47712 4.09749e-13 0.00793681
-7.37624 3.21836e-13 0.00505486
-7.27544 3.1988e-13 0.00467312
-7.17471 1.80096e-13 -0.00226636
-7.07406 -2.49384e-14 -0.00640928
-6.97348 1.58359e-13 0.00465877
-6.87298 5.11945e-13 0.0161784
-6.77254 4.6093e-13 0.00416222
-6.67218 4.15223e-13 -0.00368031
-6.57188 4.05315e-13 -0.00697156
-6.47166 3.15734e-13 -0.00664392
-6.37149 3.87496e-13 0.000689652
-6.2714 6.11414e-13 0.00720719
-6.17136 6.86277e-13 0.00476639
-6.07139 8.44311e-13 0.00581514
-5.97148 7.71681e-13 0.00571628
-5.87163 6.6866e-13 0.00735972
-5.77184 5.79074e-13 0.00704511
-5.67211 5.87018e-13 0.00828374
-5.57243 7.44259e-13 0.00884499
-5.47281 1.02637e-12 0.0103781
-5.37325 8.73699e-13 0.00960133
-5.27373 8.53588e-13 0.0110245
-5.17427 8.79654e-13 0.0121909
-5.07487 7.97376e-13 0.013406
-4.97551 6.37185e-13 0.0133388
-4.8762 5.54362e-13 0.0141434
-4.77694 5.26593e-13 0.0141355
-4.67772 5.61981e-13 0.0136892
-4.57855 5.35995e-13 0.00996131
-4.47943 5.11591e-13 0.00897932
-4.38035 5.11487e-13 0.00925199
-4.28131 4.77292e-13 0.00948224
-4.18232 4.04725e-13 0.00826966
-4.08336 3.91992e-13 0.00785614
-3.98445 3.60462e-13 0.0076594
-3.88557 3.70364e-13 0.007051
-3.78673 5.60833e-13 0.0040595
-3.68793 5.10186e-13 0.00412661
-3.58916 2.68608e-13 0.00740937
-3.49043 1.42248e-15 0.00776207
-3.39173 -1.13868e-14 0.00787132
-3.29307 3.3973e-14 0.0073281
-3.19443 1.60053e-13 0.00989566
-3.09583 1.61782e-13 0.00828878
-2.99725 1.7226e-13 0.00568779
-2.89871 2.00121e-13 0.00405366
-2.80019 -2.80721e-14 0.0138072
-2.7017 3.89531e-14 0.0118606
-2.60323 5.51764e-13 0.00878421
-2.50479 6.44058e-13 0.00729247
-2.40638 7.4918e-13 0.0189045
-2.30798 5.33099e-13 0.0143996
-2.20961 -1.59365e-13 0.0182607
-2.11126 -5.60841e-13 0.011406
-2.01293 2.80909e-13 0.0206639
-1.91462 5.11928e-13 0.0269395
-1.81632 6.42158e-13 0.0250953
-1.71804 8.40225e-13 0.0254388
-1.61978 7.12046e-13 0.0223869
-1.52154 8.40492e-13 0.0220627
-1.42331 6.36669e-13 0.019567
-1.32509 6.24992e-13 0.0172189
-1.22689 5.0135e-13 0.01367
-1.12869 4.41491e-13 0.0119974
-1.03051 4.03547e-13 0.0107961
-0.932337 3.63679e-13 0.009695
-0.834173 3.35957e-13 0.0084159
-0.736016 3.0333e-13 0.00706899
-0.637867 2.8149e-13 0.00543264
-0.539723 2.6585e-13 0.00409989
-0.441585 2.41055e-13 0.00282633
-0.343451 2.87804e-13 0.0022809
-0.24532 4.12886e-13 0.00188936
-0.147191 1.04638e-12 0.000551829
-0.0490634 1.77695e-12 -3.71367e-05
0.0490634 1.77695e-12 -3.71367e-05
0.147191 1.04638e-12 0.000551829
0.24532 4.12886e-13 0.00188936
0.343451 2.87804e-13 0.0022809
0.441585 2.41055e-13 0.00282633
0.539723 2.6585e-13 0.00409989
0.637867 2.8149e-13 0.00543264
0.736016 3.0333e-13 0.00706899
0.834173 3.35957e-13 0.0084159
0.932337 3.63679e-13 0.009695
1.03051 4.03547e-13 0.0107961
1.12869 4.41491e-13 0.0119974
1.22689 5.0135e-13 0.01367
1.32509 6.24992e-13 0.0172189
1.42331 6.36669e-13 0.019567
1.52154 8.40492e-13 0.0220627
1.61978 7.12046e-13 0.0223869
1.71804 8.40225e-13 0.0254388
1.81632 6.42158e-13 0.0250953
1.91462 5.11928e-13 0.0269395
2.01293 2.80909e-13 0.0206639
2.11126 -5.60841e-13 0.011406
2.20961 -1.59365e-13 0.0182607
2.30798 5.33099e-13 0.0143996
2.40638 7.4918e-13 0.0189045
2.50479 6.44058e-13 0.00729247
2.60323 5.51764e-13 0.00878421
2.7017 3.89531e-14 0.0118606
2.80019 -2.80721e-14 0.0138072
2.89871 2.00121e-13 0.00405366
2.99725 1.7226e-13 0.00568779
3.09583 1.61782e-13 0.00828878
3.19443 1.60053e-13 0.00989566
3.29307 3.3973e-14 0.0073281
3.39173 -1.13868e-14 0.00787132
3.49043 1.42248e-15 0.00776207
3.58916 2.68608e-13 0.00740937
3.68793 5.10186e-13 0.00412661
3.78673 5.60833e-13 0.0040595
3.88557 3.70364e-13 0.007051
3.98445 3.60462e-13 0.0076594
4.08336 3.91992e-13 0.00785614
4.18232 4.04725e-13 0.00826966
4.28131 4.77292e-13 0.00948224
4.38035 5.11487e-13 0.00925199
4.47943 5.11591e-13 0.00897932
4.57855 5.35995e-13 0.00996131
4.67772 5.61981e-13 0.0136892
4.77694 5.26593e-13 0.0141355
4.8762 5.54362e-13 0.0141434
4.97551 6.37185e-13 0.0133388
5.07487 7.97376e-13 0.013406
5.17427 8.79654e-13 0.0121909
5.27373 8.53588e-13 0.0110245
5.37325 8.73699e-13 0.00960133
5.47281 1.02637e-12 0.0103781
5.57243 7.44259e-13 0.00884499
5.67211 5.87018e-13 0.00828374
5.77184 5.79074e-13 0.00704511
5.87163 6.6866e-13 0.00735972
5.97148 7.71681e-13 0.00571628
6.07139 8.44311e-13 0.00581514
6.17136 6.86277e-13 0.00476639
6.2714 6.11414e-13 0.00720719
6.37149 3.87496e-13 0.000689652
6.47166 3.15734e-13 -0.00664392
6.57188 4.05315e-13 -0.00697156
6.67218 4.15223e-13 -0.00368031
6.77254 4.6093e-13 0.00416222
6.87298 5.11945e-13 0.0161784
6.97348 1.58359e-13 0.00465877
7.07406 -2.49384e-14 -0.00640928
7.17471 1.80096e-13 -0.00226636
7.27544 3.1988e-13 0.00467312
7.37624 3.21836e-13 0.00505486
7.47712 4.09749e-13 0.00793681
7.57807 3.19775e-13 0.00205456
7.67911 3.48617e-13 -0.00108142
7.78023 4.17928e-13 0.000689955
7.88143 5.74064e-13 0.00458824
7.98271 6.08451e-13 0.00722634
8.08408 6.72136e-13 0.00928022
8.18554 8.04357e-13 0.000544089
8.28708 8.31814e-13 -0.00184869
8.38872 7.38416e-13 0.00284862
8.49044 6.75376e-13 0.00609364
8.59226 6.50535e-13 0.00651752
8.69417 6.16382e-13 0.00555031
8.79618 6.18353e-13 -0.000532642
8.89828 5.4845e-13 -0.000401891
9.00048 4.66349e-13 0.000867787
9.10278 3.83561e-13 0.00335459
9.20518 2.45637e-13 0.00588867
9.30769 1.94053e-13 0.004831
9.4103 1.82715e-13 0.000104587
9.51301 2.03518e-13 0.00196045
9.61583 1.39486e-13 0.00487379
9.71877 9.60343e-14 0.00708999
9.82181 8.82974e-14 0.00692467
9.92496 3.47482e-14 0.00375189
10.0282 4.1564e-15 0.000924743
10.1316 -3.23613e-14 0.00291445
10.2351 1.48961e-14 0.00467227
10.3387 1.19276e-13 0.00681791
10.4425 1.76623e-13 0.0101095
10.5463 1.79877e-13 0.00654952
10.6503 1.10544e-13 0.00250714
10.7545 7.3018e-14 0.00278309
10.8587 1.56193e-13 0.00320801
10.9631 1.56292e-13 0.00320128
11.0676 9.70352e-14 0.000380542
11.1722 1.50505e-13 -0.00245318
11.277 1.07699e-13 -0.00214985
11.3819 1.93526e-13 0.001874
11.487 1.72896e-13 0.00589973
11.5922 -2.26263e-13 0.00917006
11.6975 -4.63615e-13 0.00775161
11.803 -2.50792e-13 0.00254748
11.9086 -4.11199e-14 1.89932e-05
12.0144 1.12067e-13 0.000937569
12.1204 1.58051e-13 0.00129857
12.2265 -8.74092e-14 0.00291733
12.3327 -3.00447e-13 0.0033327
12.4391 -4.66335e-13 0.00646709
12.5457 -5.88002e-13 0.00912656
12.6524 -4.82586e-13 0.0109177
12.7593 -4.2244e-13 0.01164
12.8664 -5.54556e-13 0.00246466
12.9737 -4.39364e-13 -0.000131802
13.0811 -1.57811e-13 -0.000188949
13.1887 -1.23311e-13 -0.000133285
13.2965 -2.60063e-13 -0.00240369
13.4044 -4.79491e-13 -0.00489368
13.5126 -4.7258e-13 -0.00640732
13.6209 -3.31506e-13 -0.00571228
13.7294 -1.55771e-13 -0.00390833
13.8382 1.38847e-14 -0.00306293
13.9471 3.46112e-14 -0.00224085
14.0562 3.42018e-14 -0.00133085
14.1655 8.02483e-15 9.4968e-05
14.275 -3.17593e-14 0.00490615
14.3848 1.19398e-13 0.00734482
14.4947 2.29202e-13 0.00146877
14.6049 2.63019e-13 -0.00721285
14.7152 2.91961e-13 -0.0113353
14.8258 3.74208e-13 -0.00927546
14.9367 3.88731e-13 -0.00265334
15.0477 2.1258e-13 0.00248529
15.159 1.29133e-13 0.00401881
15.2705 -6.27692e-14 0.00359869
15.3823 -1.72189e-13 0.0050118
15.4943 -2.82864e-13 0.00799472
15.6066 -3.74738e-13 0.0077432
15.7191 -3.54052e-13 -0.00369984
15.8319 -2.28428e-13 -0.00856344
15.9449 4.19199e-13 -0.00795871
16.0582 7.93351e-13 -0.00314249
16.1717 8.83286e-13 0.00201597
16.2856 5.54869e-13 0.00280934
16.3997 2.69574e-13 -0.000231431
16.5141 9.20553e-14 -0.0026254
16.6288 4.43447e-14 -0.00230571
16.7437 1.61664e-13 0.000287636
16.859 7.37336e-14 -0.00129746
16.9746 -1.33486e-13 -0.00486392
17.0905 -1.15742e-13 -0.00490083
17.2067 3.50414e-15 -0.00187544
17.3232 2.72386e-14 0.00215999
17.4401 -2.06224e-14 0.00281949
17.5572 6.34909e-14 0.00180963
17.6748 1.17656e-13 0.00174639
17.7926 1.43489e-13 0.0015459
17.9108 1.42605e-13 0.00271805
18.0294 1.34323e-13 0.00220197
18.1483 1.62106e-13 0.000494949
18.2676 1.94629e-13 0.00043371
18.3873 1.08358e-13 0.0029018
18.5074 -4.77743e-14 0.00449698
18.6278 -2.41973e-13 0.00342796
18.7487 -3.08198e-13 0.00141594
18.8699 -3.45897e-13 -0.000636214
18.9916 -4.36269e-13 -0.0042241
19.1137 -4.5456e-13 -0.00503913
19.2362 -3.54272e-13 -0.00286629
19.3592 -1.74631e-13 0.000520321
19.4826 -8.41202e-14 0.00162524
19.6065 -1.61995e-13 0.00205268
19.7309 -2.08132e-13 0.00323387
19.8557 -2.35957e-13 0.00302706
19.9811 -2.69985e-13 0.00262704
20.1069 -3.37341e-13 0.00292828
20.2333 -3.30048e-13 0.00190174
20.3602 -1.5353e-13 -0.000787907
20.4876 6.43235e-14 -0.00306651
20.6156 1.4086e-13 -0.00257477
20.7441 1.09607e-13 -0.00147338
20.8732 2.78111e-14 -0.00134698
21.0029 -1.55924e-13 -0.00130692
21.1332 -3.38382e-13 -0.0027738
21.2642 -2.92828e-13 -0.00592921
21.3958 1.36766e-14 -0.00976253
21.528 7.34829e-14 -0.0091847
21.6609 -8.61256e-14 -0.00481998
21.7945 -1.26323e-13 -0.00214869
21.9288 -1.7112e-13 -0.00116055
22.0639 -1.4095e-13 -0.00286065
22.1997 -2.90799e-13 -0.00483123
22.3363 -5.61703e-13 -0.00722443
22.4736 -6.87853e-13 -0.0105585
22.6118 -6.60267e-13 -0.0151917
22.7509 -5.30884e-13 -0.0161973
22.8908 -5.32421e-13 -0.0118397
23.0316 -3.25781e-13 -0.00577284
23.1733 -3.51247e-14 0.00125149
23.316 9.26759e-14 0.0067574
23.4597 -3.69149e-15 0.010418
23.6044 -1.35725e-13 0.00547869
23.7502 -4.70873e-13 0.00345812
23.8971 -2.93612e-13 0.00493949
24.0451 -1.13971e-13 0.00521755
24.1944 -2.22931e-13 0.00353123
24.3448 -1.86625e-13 -0.00146399
24.4966 -1.72119e-13 -0.010884
24.6496 -7.5849e-14 -0.0204448
24.8041 1.23963e-14 -0.0276757
24.9601 3.81924e-13 -0.0349205
25.1175 6.24563e-13 -0.042702
25.2766 3.43142e-13 -0.0415823
25.4373 -1.51802e-13 -0.0273421
25.5998 -1.0664e-13 -0.0152362
25.7641 -1.1499e-13 -0.0063854
25.9304 -1.16504e-13 -0.00162556
26.0988 -3.815e-14 0.000720151
26.2693 5.26801e-14 0.00127979
26.4421 6.55032e-15 0.00676708
26.6174 -1.25594e-13 0.0108898
26.7954 -2.03948e-13 0.0127775
26.9761 -1.87378e-13 0.0085746
27.1598 -1.68449e-13 -0.00148289
27.3468 -1.61621e-13 -0.0107965
27.5373 3.4453e-13 -0.0138678
27.7317 8.72608e-13 -0.0223169
27.9302 1.24464e-12 -0.0206862
28.1333 1.49458e-12 -0.011923
28.3415 1.26332e-12 -0.00434308
28.5554 5.90861e-13 -0.00045104
28.7758 1.96565e-13 0.00451086
29.0035 2.09277e-14 0.00709536
29.2396 -3.15956e-13 0.00138764
29.4858 -6.8083e-13 -0.00587366
29.7441 -5.16934e-13 -0.0133335
30.0173 5.43871e-13 -0.0113534
30.3101 1.60894e-12 0.00460714
30.6297 1.59892e-12 0.00899955
30.9905 -1.00558e-13 0.000253733
31.4301 -2.85227e-12 0.0138872


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1Quantum/vANOOffP_FRG.txt <==
-31.4301 -2.85227e-12 0.0138883
-30.9905 -1.00558e-13 0.000252345
-30.6297 1.59897e-12 0.00900096
-30.3101 1.60899e-12 0.00460549
-30.0173 5.43843e-13 -0.0113517
-29.7441 -5.16934e-13 -0.0133354
-29.4858 -6.80886e-13 -0.00587185
-29.2396 -3.15956e-13 0.00138562
-29.0035 2.08999e-14 0.00709733
-28.7758 1.96593e-13 0.00450869
-28.5554 5.90861e-13 -0.000448916
-28.3415 1.26327e-12 -0.00434539
-28.1333 1.49458e-12 -0.0119207
-27.9302 1.24467e-12 -0.0206887
-27.7317 8.72608e-13 -0.0223145
-27.5373 3.44474e-13 -0.0138704
-27.3468 -1.61676e-13 -0.0107939
-27.1598 -1.68449e-13 -0.0014856
-26.9761 -1.87433e-13 0.00857731
-26.7954 -2.03892e-13 0.0127747
-26.6174 -1.25622e-13 0.0108928
-26.4421 6.55032e-15 0.00676453
-26.2693 5.26523e-14 0.00128406
-26.0988 -3.815e-14 0.000720516
-25.9304 -1.1656e-13 -0.00161413
-25.7641 -1.15046e-13 -0.00637179
-25.5998 -1.06751e-13 -0.0152048
-25.4373 -1.51969e-13 -0.0273088
-25.2766 3.42976e-13 -0.0415461
-25.1175 6.24507e-13 -0.0426942
-24.9601 3.81979e-13 -0.0349341
-24.8041 1.25629e-14 -0.0277071
-24.6496 -7.5849e-14 -0.0204477
-24.4966 -1.72203e-13 -0.0108659
-24.3448 -1.86736e-13 -0.00144209
-24.1944 -2.22876e-13 0.00351343
-24.0451 -1.13888e-13 0.00520043
-23.8971 -2.9364e-13 0.00494498
-23.7502 -4.70984e-13 0.00348325
-23.6044 -1.35669e-13 0.00546427
-23.4597 -3.58047e-15 0.0104034
-23.316 9.26204e-14 0.00676647
-23.1733 -3.51802e-14 0.00127049
-23.0316 -3.2567e-13 -0.00579601
-22.8908 -5.32421e-13 -0.0118412
-22.7509 -5.3094e-13 -0.0161813
-22.6118 -6.60211e-13 -0.0151924
-22.4736 -6.87742e-13 -0.0105806
-22.3363 -5.61814e-13 -0.00720265
-22.1997 -2.90785e-13 -0.00483195
-22.0639 -1.40894e-13 -0.00287526
-21.9288 -1.71134e-13 -0.00115458
-21.7945 -1.26406e-13 -0.00213363
-21.6609 -8.60007e-14 -0.00484564
-21.528 7.34135e-14 -0.00916992
-21.3958 1.36488e-14 -0.00975792
-21.2642 -2.92773e-13 -0.00594292
-21.1332 -3.38396e-13 -0.00277017
-21.0029 -1.55993e-13 -0.00129211
-20.8732 2.7929e-14 -0.00137277
-20.7441 1.09517e-13 -0.0014538
-20.6156 1.40873e-13 -0.00257788
-20.4876 6.43791e-14 -0.00307723
-20.3602 -1.53599e-13 -0.000777655
-20.2333 -3.30062e-13 0.00190439
-20.1069 -3.37272e-13 0.00290919
-19.9811 -2.70096e-13 0.00265339
-19.8557 -2.35874e-13 0.00300608
-19.7309 -2.08174e-13 0.00323998
-19.6065 -1.62023e-13 0.00205965
-19.4826 -8.40716e-14 0.00161404
-19.3592 -1.74645e-13 0.00052334
-19.2362 -3.54328e-13 -0.00285524
-19.1137 -4.54456e-13 -0.00506316
-18.9916 -4.36394e-13 -0.0041967
-18.8699 -3.45814e-13 -0.000657388
-18.7487 -3.08253e-13 0.00142361
-18.6278 -2.42001e-13 0.00343219
-18.5074 -4.77327e-14 0.00448692
-18.3873 1.08316e-13 0.00290724
-18.2676 1.94601e-13 0.000439159
-18.1483 1.6219e-13 0.0004758
-18.0294 1.34191e-13 0.00222958
-17.9108 1.42723e-13 0.00268882
-17.7926 1.43385e-13 0.00156757
-17.6748 1.17704e-13 0.00173584
-17.5572 6.3477e-14 0.00180815
-17.4401 -2.0664e-14 0.00282674
-17.3232 2.72594e-14 0.00215305
-17.2067 3.50414e-15 -0.0018771
-17.0905 -1.15805e-13 -0.00488817
-16.9746 -1.33389e-13 -0.00488862
-16.859 7.35878e-14 -0.00126665
-16.7437 1.61796e-13 0.000255605
-16.6288 4.42268e-14 -0.00228056
-16.5141 9.21177e-14 -0.00264135
-16.3997 2.69547e-13 -0.000227217
-16.2856 5.54841e-13 0.00281201
-16.1717 8.833e-13 0.00200965
-16.0582 7.93324e-13 -0.00314077
-15.9449 4.19165e-13 -0.00795323
-15.8319 -2.28359e-13 -0.00858109
-15.7191 -3.54191e-13 -0.0036732
-15.6066 -3.74603e-13 0.00770805
-15.4943 -2.83031e-13 0.00803039
-15.3823 -1.7205e-13 0.00497771
-15.2705 -6.2908e-14 0.00362353
-15.159 1.29188e-13 0.00400163
-15.0477 2.12552e-13 0.0024912
-14.9367 3.88675e-13 -0.00265509
-14.8258 3.74208e-13 -0.00927833
-14.7152 2.91933e-13 -0.0113379
-14.6049 2.62963e-13 -0.00720622
-14.4947 2.2923e-13 0.00144889
-14.3848 1.19231e-13 0.00737161
-14.275 -3.15928e-14 0.00486558
-14.1655 7.78891e-15 0.000137281
-14.0562 3.43926e-14 -0.00138164
-13.9471 3.43683e-14 -0.00219768
-13.8382 1.40513e-14 -0.00310981
-13.7294 -1.55979e-13 -0.00387656
-13.6209 -3.31422e-13 -0.00575035
-13.5126 -4.72733e-13 -0.00638689
-13.4044 -4.79408e-13 -0.00493515
-13.2965 -2.6025e-13 -0.00238071
-13.1887 -1.23089e-13 -0.000212915
-13.0811 -1.58339e-13 -0.000142407
-12.9737 -4.38836e-13 -0.000359309
-12.8664 -5.56666e-13 0.00248135
-12.7593 -4.1131e-13 0.00863456
-12.6524 -4.79131e-13 0.0100737
-12.5457 -5.88224e-13 0.00921881
-12.4391 -4.65378e-13 0.00628776
-12.3327 -3.00725e-13 0.00340963
-12.2265 -8.69235e-14 0.00281163
-12.1204 1.5778e-13 0.00137346
-12.0144 1.12511e-13 0.000842413
-11.9086 -4.1453e-14 0.000104199
-11.803 -2.50321e-13 0.00244706
-11.6975 -4.64018e-13 0.00784746
-11.5922 -2.25764e-13 0.0090654
-11.487 1.7248e-13 0.00599867
-11.3819 1.94011e-13 0.00177292
-11.277 1.0731e-13 -0.00205724
-11.1722 1.50935e-13 -0.00254316
-11.0676 9.67022e-14 0.000460962
-10.9631 1.56659e-13 0.00312481
-10.8587 1.55908e-13 0.00327681
-10.7545 7.33441e-14 0.00271606
-10.6503 1.1028e-13 0.00257099
-10.5463 1.80203e-13 0.006483
-10.4425 1.76345e-13 0.0101783
-10.3387 1.19637e-13 0.00674177
-10.2351 1.45422e-14 0.00475523
-10.1316 -3.19172e-14 0.00282117
-10.0282 3.71231e-15 0.00102696
-9.92496 3.52756e-14 0.00363909
-9.82181 8.7777e-14 0.00704556
-9.71877 9.66449e-14 0.00696103
-9.61583 1.38903e-13 0.00500748
-9.51301 2.04142e-13 0.00182309
-9.4103 1.82118e-13 0.000241996
-9.30769 1.94678e-13 0.00469489
-9.20518 2.45082e-13 0.00602029
-9.10278 3.84144e-13 0.00322842
-9.00048 4.65836e-13 0.000986241
-8.89828 5.48964e-13 -0.000512511
-8.79618 6.17909e-13 -0.000430956
-8.69417 6.16812e-13 0.00545673
-8.59226 6.5016e-13 0.00660298
-8.49044 6.75751e-13 0.00601472
-8.38872 7.38111e-13 0.00292175
-8.28708 8.32147e-13 -0.00191798
-8.18554 8.04079e-13 0.000610557
-8.08408 6.72441e-13 0.00921472
-7.98271 6.08173e-13 0.00729172
-7.88143 5.7437e-13 0.00452162
-7.78023 4.17623e-13 0.000758142
-7.67911 3.48936e-13 -0.00115177
-7.57807 3.1947e-13 0.00212671
-7.47712 4.10096e-13 0.0078631
-7.37624 3.21531e-13 0.00512907
-7.27544 3.20226e-13 0.00459933
-7.17471 1.79776e-13 -0.00219456
-7.07406 -2.46123e-14 -0.00647769
-6.97348 1.58082e-13 0.00472197
-6.87298 5.12208e-13 0.016122
-6.77254 4.60749e-13 0.00421016
-6.67218 4.15404e-13 -0.00371836
-6.57188 4.05218e-13 -0.00694479
-6.47166 3.15817e-13 -0.00665843
-6.37149 3.87509e-13 0.000691083
-6.2714 6.11372e-13 0.00721923
-6.17136 6.86402e-13 0.00474072
-6.07139 8.44144e-13 0.00585416
-5.97148 7.71931e-13 0.00566442
-5.87163 6.68396e-13 0.00742354
-5.77184 5.79428e-13 0.00697046
-5.67211 5.86657e-13 0.00836784
-5.57243 7.44693e-13 0.008753
-5.47281 1.02595e-12 0.0104762
-5.37325 8.7417e-13 0.00949882
-5.27373 8.53123e-13 0.0111295
-5.17427 8.80147e-13 0.0120853
-5.07487 7.96925e-13 0.0135104
-4.97551 6.37657e-13 0.0132374
-4.8762 5.53953e-13 0.0142402
-4.77694 5.27016e-13 0.0140448
-4.67772 5.61627e-13 0.0137725
-4.57855 5.36349e-13 0.00988656
-4.47943 5.11313e-13 0.00904462
-4.38035 5.1175e-13 0.00919685
-4.28131 4.77118e-13 0.00952672
-4.18232 4.04898e-13 0.00823613
-4.08336 3.91916e-13 0.00787865
-3.98445 3.60531e-13 0.00764781
-3.88557 3.70384e-13 0.00705194
-3.78673 5.60812e-13 0.00406877
-3.68793 5.10297e-13 0.0041077
-3.58916 2.68504e-13 0.00743723
-3.49043 1.61677e-15 0.00772605
-3.39173 -1.15602e-14 0.00791463
-3.29307 3.42228e-14 0.0072784
-3.19443 1.59831e-13 0.00995079
-3.09583 1.62073e-13 0.00822918
-2.99725 1.72007e-13 0.0057509
-2.89871 2.00451e-13 0.00398799
-2.80019 -2.83462e-14 0.0138745
-2.7017 3.92931e-14 0.0117925
-2.60323 5.51486e-13 0.00885231
-2.50479 6.44401e-13 0.00722515
-2.40638 7.48912e-13 0.0189704
-2.30798 5.33428e-13 0.0143358
-2.20961 -1.59608e-13 0.018322
-2.11126 -5.60536e-13 0.0113477
-2.01293 2.80708e-13 0.0207188
-1.91462 5.12206e-13 0.0268883
-1.81632 6.41984e-13 0.0251427
-1.71804 8.40468e-13 0.0253953
-1.61978 7.11927e-13 0.0224263
-1.52154 8.40719e-13 0.0220273
-1.42331 6.36581e-13 0.0195984
-1.32509 6.25185e-13 0.0171914
-1.22689 5.01304e-13 0.0136939
-1.12869 4.41665e-13 0.011977
-1.03051 4.03583e-13 0.0108133
-0.932337 3.63839e-13 0.00968081
-0.834173 3.36001e-13 0.00842743
-0.736016 3.03538e-13 0.00705983
-0.637867 2.81604e-13 0.00543973
-0.539723 2.66159e-13 0.0040946
-0.441585 2.41399e-13 0.00283009
-0.343451 2.87915e-13 0.00227847
-0.24532 4.13497e-13 0.00189057
-0.147191 1.04364e-12 0.000551937
-0.0490634 1.76691e-12 -4.03415e-05
0.0490634 1.76691e-12 -4.03415e-05
0.147191 1.04364e-12 0.000551937
0.24532 4.13497e-13 0.00189057
0.343451 2.87915e-13 0.00227847
0.441585 2.41399e-13 0.00283009
0.539723 2.66159e-13 0.0040946
0.637867 2.81604e-13 0.00543973
0.736016 3.03538e-13 0.00705983
0.834173 3.36001e-13 0.00842743
0.932337 3.63839e-13 0.00968081
1.03051 4.03583e-13 0.0108133
1.12869 4.41665e-13 0.011977
1.22689 5.01304e-13 0.0136939
1.32509 6.25185e-13 0.0171914
1.42331 6.36581e-13 0.0195984
1.52154 8.40719e-13 0.0220273
1.61978 7.11927e-13 0.0224263
1.71804 8.40468e-13 0.0253953
1.81632 6.41984e-13 0.0251427
1.91462 5.12206e-13 0.0268883
2.01293 2.80708e-13 0.0207188
2.11126 -5.60536e-13 0.0113477
2.20961 -1.59608e-13 0.018322
2.30798 5.33428e-13 0.0143358
2.40638 7.48912e-13 0.0189704
2.50479 6.44401e-13 0.00722515
2.60323 5.51486e-13 0.00885231
2.7017 3.92931e-14 0.0117925
2.80019 -2.83462e-14 0.0138745
2.89871 2.00451e-13 0.00398799
2.99725 1.72007e-13 0.0057509
3.09583 1.62073e-13 0.00822918
3.19443 1.59831e-13 0.00995079
3.29307 3.42228e-14 0.0072784
3.39173 -1.15602e-14 0.00791463
3.49043 1.61677e-15 0.00772605
3.58916 2.68504e-13 0.00743723
3.68793 5.10297e-13 0.0041077
3.78673 5.60812e-13 0.00406877
3.88557 3.70384e-13 0.00705194
3.98445 3.60531e-13 0.00764781
4.08336 3.91916e-13 0.00787865
4.18232 4.04898e-13 0.00823613
4.28131 4.77118e-13 0.00952672
4.38035 5.1175e-13 0.00919685
4.47943 5.11313e-13 0.00904462
4.57855 5.36349e-13 0.00988656
4.67772 5.61627e-13 0.0137725
4.77694 5.27016e-13 0.0140448
4.8762 5.53953e-13 0.0142402
4.97551 6.37657e-13 0.0132374
5.07487 7.96925e-13 0.0135104
5.17427 8.80147e-13 0.0120853
5.27373 8.53123e-13 0.0111295
5.37325 8.7417e-13 0.00949882
5.47281 1.02595e-12 0.0104762
5.57243 7.44693e-13 0.008753
5.67211 5.86657e-13 0.00836784
5.77184 5.79428e-13 0.00697046
5.87163 6.68396e-13 0.00742354
5.97148 7.71931e-13 0.00566442
6.07139 8.44144e-13 0.00585416
6.17136 6.86402e-13 0.00474072
6.2714 6.11372e-13 0.00721923
6.37149 3.87509e-13 0.000691083
6.47166 3.15817e-13 -0.00665843
6.57188 4.05218e-13 -0.00694479
6.67218 4.15404e-13 -0.00371836
6.77254 4.60749e-13 0.00421016
6.87298 5.12208e-13 0.016122
6.97348 1.58082e-13 0.00472197
7.07406 -2.46123e-14 -0.00647769
7.17471 1.79776e-13 -0.00219456
7.27544 3.20226e-13 0.00459933
7.37624 3.21531e-13 0.00512907
7.47712 4.10096e-13 0.0078631
7.57807 3.1947e-13 0.00212671
7.67911 3.48936e-13 -0.00115177
7.78023 4.17623e-13 0.000758142
7.88143 5.7437e-13 0.00452162
7.98271 6.08173e-13 0.00729172
8.08408 6.72441e-13 0.00921472
8.18554 8.04079e-13 0.000610557
8.28708 8.32147e-13 -0.00191798
8.38872 7.38111e-13 0.00292175
8.49044 6.75751e-13 0.00601472
8.59226 6.5016e-13 0.00660298
8.69417 6.16812e-13 0.00545673
8.79618 6.17909e-13 -0.000430956
8.89828 5.48964e-13 -0.000512511
9.00048 4.65836e-13 0.000986241
9.10278 3.84144e-13 0.00322842
9.20518 2.45082e-13 0.00602029
9.30769 1.94678e-13 0.00469489
9.4103 1.82118e-13 0.000241996
9.51301 2.04142e-13 0.00182309
9.61583 1.38903e-13 0.00500748
9.71877 9.66449e-14 0.00696103
9.82181 8.7777e-14 0.00704556
9.92496 3.52756e-14 0.00363909
10.0282 3.71231e-15 0.00102696
10.1316 -3.19172e-14 0.00282117
10.2351 1.45422e-14 0.00475523
10.3387 1.19637e-13 0.00674177
10.4425 1.76345e-13 0.0101783
10.5463 1.80203e-13 0.006483
10.6503 1.1028e-13 0.00257099
10.7545 7.33441e-14 0.00271606
10.8587 1.55908e-13 0.00327681
10.9631 1.56659e-13 0.00312481
11.0676 9.67022e-14 0.000460962
11.1722 1.50935e-13 -0.00254316
11.277 1.0731e-13 -0.00205724
11.3819 1.94011e-13 0.00177292
11.487 1.7248e-13 0.00599867
11.5922 -2.25764e-13 0.0090654
11.6975 -4.64018e-13 0.00784746
11.803 -2.50321e-13 0.00244706
11.9086 -4.1453e-14 0.000104199
12.0144 1.12511e-13 0.000842413
12.1204 1.5778e-13 0.00137346
12.2265 -8.69235e-14 0.00281163
12.3327 -3.00725e-13 0.00340963
12.4391 -4.65378e-13 0.00628776
12.5457 -5.88224e-13 0.00921881
12.6524 -4.79131e-13 0.0100737
12.7593 -4.1131e-13 0.00863456
12.8664 -5.56666e-13 0.00248135
12.9737 -4.38836e-13 -0.000359309
13.0811 -1.58339e-13 -0.000142407
13.1887 -1.23089e-13 -0.000212915
13.2965 -2.6025e-13 -0.00238071
13.4044 -4.79408e-13 -0.00493515
13.5126 -4.72733e-13 -0.00638689
13.6209 -3.31422e-13 -0.00575035
13.7294 -1.55979e-13 -0.00387656
13.8382 1.40513e-14 -0.00310981
13.9471 3.43683e-14 -0.00219768
14.0562 3.43926e-14 -0.00138164
14.1655 7.78891e-15 0.000137281
14.275 -3.15928e-14 0.00486558
14.3848 1.19231e-13 0.00737161
14.4947 2.2923e-13 0.00144889
14.6049 2.62963e-13 -0.00720622
14.7152 2.91933e-13 -0.0113379
14.8258 3.74208e-13 -0.00927833
14.9367 3.88675e-13 -0.00265509
15.0477 2.12552e-13 0.0024912
15.159 1.29188e-13 0.00400163
15.2705 -6.2908e-14 0.00362353
15.3823 -1.7205e-13 0.00497771
15.4943 -2.83031e-13 0.00803039
15.6066 -3.74603e-13 0.00770805
15.7191 -3.54191e-13 -0.0036732
15.8319 -2.28359e-13 -0.00858109
15.9449 4.19165e-13 -0.00795323
16.0582 7.93324e-13 -0.00314077
16.1717 8.833e-13 0.00200965
16.2856 5.54841e-13 0.00281201
16.3997 2.69547e-13 -0.000227217
16.5141 9.21177e-14 -0.00264135
16.6288 4.42268e-14 -0.00228056
16.7437 1.61796e-13 0.000255605
16.859 7.35878e-14 -0.00126665
16.9746 -1.33389e-13 -0.00488862
17.0905 -1.15805e-13 -0.00488817
17.2067 3.50414e-15 -0.0018771
17.3232 2.72594e-14 0.00215305
17.4401 -2.0664e-14 0.00282674
17.5572 6.3477e-14 0.00180815
17.6748 1.17704e-13 0.00173584
17.7926 1.43385e-13 0.00156757
17.9108 1.42723e-13 0.00268882
18.0294 1.34191e-13 0.00222958
18.1483 1.6219e-13 0.0004758
18.2676 1.94601e-13 0.000439159
18.3873 1.08316e-13 0.00290724
18.5074 -4.77327e-14 0.00448692
18.6278 -2.42001e-13 0.00343219
18.7487 -3.08253e-13 0.00142361
18.8699 -3.45814e-13 -0.000657388
18.9916 -4.36394e-13 -0.0041967
19.1137 -4.54456e-13 -0.00506316
19.2362 -3.54328e-13 -0.00285524
19.3592 -1.74645e-13 0.00052334
19.4826 -8.40716e-14 0.00161404
19.6065 -1.62023e-13 0.00205965
19.7309 -2.08174e-13 0.00323998
19.8557 -2.35874e-13 0.00300608
19.9811 -2.70096e-13 0.00265339
20.1069 -3.37272e-13 0.00290919
20.2333 -3.30062e-13 0.00190439
20.3602 -1.53599e-13 -0.000777655
20.4876 6.43791e-14 -0.00307723
20.6156 1.40873e-13 -0.00257788
20.7441 1.09517e-13 -0.0014538
20.8732 2.7929e-14 -0.00137277
21.0029 -1.55993e-13 -0.00129211
21.1332 -3.38396e-13 -0.00277017
21.2642 -2.92773e-13 -0.00594292
21.3958 1.36488e-14 -0.00975792
21.528 7.34135e-14 -0.00916992
21.6609 -8.60007e-14 -0.00484564
21.7945 -1.26406e-13 -0.00213363
21.9288 -1.71134e-13 -0.00115458
22.0639 -1.40894e-13 -0.00287526
22.1997 -2.90785e-13 -0.00483195
22.3363 -5.61814e-13 -0.00720265
22.4736 -6.87742e-13 -0.0105806
22.6118 -6.60211e-13 -0.0151924
22.7509 -5.3094e-13 -0.0161813
22.8908 -5.32421e-13 -0.0118412
23.0316 -3.2567e-13 -0.00579601
23.1733 -3.51802e-14 0.00127049
23.316 9.26204e-14 0.00676647
23.4597 -3.58047e-15 0.0104034
23.6044 -1.35669e-13 0.00546427
23.7502 -4.70984e-13 0.00348325
23.8971 -2.9364e-13 0.00494498
24.0451 -1.13888e-13 0.00520043
24.1944 -2.22876e-13 0.00351343
24.3448 -1.86736e-13 -0.00144209
24.4966 -1.72203e-13 -0.0108659
24.6496 -7.5849e-14 -0.0204477
24.8041 1.25629e-14 -0.0277071
24.9601 3.81979e-13 -0.0349341
25.1175 6.24507e-13 -0.0426942
25.2766 3.42976e-13 -0.0415461
25.4373 -1.51969e-13 -0.0273088
25.5998 -1.06751e-13 -0.0152048
25.7641 -1.15046e-13 -0.00637179
25.9304 -1.1656e-13 -0.00161413
26.0988 -3.815e-14 0.000720516
26.2693 5.26523e-14 0.00128406
26.4421 6.55032e-15 0.00676453
26.6174 -1.25622e-13 0.0108928
26.7954 -2.03892e-13 0.0127747
26.9761 -1.87433e-13 0.00857731
27.1598 -1.68449e-13 -0.0014856
27.3468 -1.61676e-13 -0.0107939
27.5373 3.44474e-13 -0.0138704
27.7317 8.72608e-13 -0.0223145
27.9302 1.24467e-12 -0.0206887
28.1333 1.49458e-12 -0.0119207
28.3415 1.26327e-12 -0.00434539
28.5554 5.90861e-13 -0.000448916
28.7758 1.96593e-13 0.00450869
29.0035 2.08999e-14 0.00709733
29.2396 -3.15956e-13 0.00138562
29.4858 -6.80886e-13 -0.00587185
29.7441 -5.16934e-13 -0.0133354
30.0173 5.43843e-13 -0.0113517
30.3101 1.60899e-12 0.00460549
30.6297 1.59897e-12 0.00900096
30.9905 -1.00558e-13 0.000252345
31.4301 -2.85227e-12 0.0138883


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1Quantum/vCLADiaP_FRG_K.txt <==
-31.4301 -0.424948 0.0138872
-30.9905 -0.333687 0.000253733
-30.6297 -0.409603 0.00899955
-30.3101 -0.442825 0.00460714
-30.0173 -0.307842 -0.0113534
-29.7441 -0.195813 -0.0133335
-29.4858 -0.128392 -0.00587366
-29.2396 -0.167855 0.00138764
-29.0035 -0.220251 0.00709536
-28.7758 -0.31195 0.00451086
-28.5554 -0.45191 -0.00045104
-28.3415 -0.544299 -0.00434308
-28.1333 -0.534161 -0.011923
-27.9302 -0.442216 -0.0206862
-27.7317 -0.34888 -0.0223169
-27.5373 -0.326097 -0.0138678
-27.3468 -0.315202 -0.0107965
-27.1598 -0.366147 -0.00148289
-26.9761 -0.392977 0.0085746
-26.7954 -0.36789 0.0127775
-26.6174 -0.329159 0.0108898
-26.4421 -0.257007 0.00676708
-26.2693 -0.177852 0.00127979
-26.0988 -0.10113 0.000720151
-25.9304 -0.0421341 -0.00162556
-25.7641 -0.00616392 -0.0063854
-25.5998 0.052067 -0.0152362
-25.4373 0.103792 -0.0273421
-25.2766 0.114749 -0.0415823
-25.1175 0.0650929 -0.042702
-24.9601 0.0306412 -0.0349205
-24.8041 0.0437702 -0.0276757
-24.6496 0.0774729 -0.0204448
-24.4966 0.0858343 -0.010884
-24.3448 0.0506454 -0.00146399
-24.1944 -0.019906 0.00353123
-24.0451 -0.0981881 0.00521755
-23.8971 -0.176932 0.00493949
-23.7502 -0.237662 0.00345812
-23.6044 -0.291133 0.00547869
-23.4597 -0.317449 0.010418
-23.316 -0.289412 0.0067574
-23.1733 -0.222552 0.00125149
-23.0316 -0.147001 -0.00577284
-22.8908 -0.0848149 -0.0118397
-22.7509 -0.0477966 -0.0161973
-22.6118 -0.0435475 -0.0151917
-22.4736 -0.0557171 -0.0105585
-22.3363 -0.0641055 -0.00722443
-22.1997 -0.0553963 -0.00483123
-22.0639 -0.0567822 -0.00286065
-21.9288 -0.0637988 -0.00116055
-21.7945 -0.0763356 -0.00214869
-21.6609 -0.0862757 -0.00481998
-21.528 -0.084316 -0.0091847
-21.3958 -0.0928214 -0.00976253
-21.2642 -0.108284 -0.00592921
-21.1332 -0.113898 -0.0027738
-21.0029 -0.109818 -0.00130692
-20.8732 -0.0949628 -0.00134698
-20.7441 -0.0900633 -0.00147338
-20.6156 -0.0850904 -0.00257477
-20.4876 -0.085603 -0.00306651
-20.3602 -0.092345 -0.000787907
-20.2333 -0.109766 0.00190174
-20.1069 -0.113877 0.00292828
-19.9811 -0.110453 0.00262704
-19.8557 -0.106833 0.00302706
-19.7309 -0.105485 0.00323387
-19.6065 -0.101751 0.00205268
-19.4826 -0.0983007 0.00162524
-19.3592 -0.0879774 0.000520321
-19.2362 -0.0670325 -0.00286629
-19.1137 -0.0601833 -0.00503913
-18.9916 -0.0824006 -0.0042241
-18.8699 -0.108241 -0.000636214
-18.7487 -0.121026 0.00141594
-18.6278 -0.128526 0.00342796
-18.5074 -0.121709 0.00449698
-18.3873 -0.102912 0.0029018
-18.2676 -0.071886 0.00043371
-18.1483 -0.0594415 0.000494949
-18.0294 -0.0528617 0.00220197
-17.9108 -0.0511781 0.00271805
-17.7926 -0.0552403 0.0015459
-17.6748 -0.0664714 0.00174639
-17.5572 -0.0749934 0.00180963
-17.4401 -0.0716831 0.00281949
-17.3232 -0.0567698 0.00215999
-17.2067 -0.0333091 -0.00187544
-17.0905 -0.00556342 -0.00490083
-16.9746 0.00673279 -0.00486392
-16.859 0.00925426 -0.00129746
-16.7437 0.00927109 0.000287636
-16.6288 0.00936242 -0.00230571
-16.5141 -0.00241998 -0.0026254
-16.3997 -0.0234052 -0.000231431
-16.2856 -0.0596316 0.00280934
-16.1717 -0.0873959 0.00201597
-16.0582 -0.0951507 -0.00314249
-15.9449 -0.0729394 -0.00795871
-15.8319 -0.0380074 -0.00856344
-15.7191 -0.0253578 -0.00369984
-15.6066 -0.0517085 0.0077432
-15.4943 -0.0833412 0.00799472
-15.3823 -0.10618 0.0050118
-15.2705 -0.127726 0.00359869
-15.159 -0.150722 0.00401881
-15.0477 -0.158583 0.00248529
-14.9367 -0.128372 -0.00265334
-14.8258 -0.0777302 -0.00927546
-14.7152 -0.0450096 -0.0113353
-14.6049 -0.0317985 -0.00721285
-14.4947 -0.0437344 0.00146877
-14.3848 -0.0695829 0.00734482
-14.275 -0.0694966 0.00490615
-14.1655 -0.054423 9.4968e-05
-14.0562 -0.0405277 -0.00133085
-13.9471 -0.0445882 -0.00224085
-13.8382 -0.0512895 -0.00306293
-13.7294 -0.0580838 -0.00390833
-13.6209 -0.0630079 -0.00571228
-13.5126 -0.0652145 -0.00640732
-13.4044 -0.0680849 -0.00489368
-13.2965 -0.0713394 -0.00240369
-13.1887 -0.0773153 -0.000133285
-13.0811 -0.0845852 -0.000188949
-12.9737 -0.102708 -0.000131802
-12.8664 -0.132704 0.00246466
-12.7593 -0.160124 0.01164
-12.6524 -0.166169 0.0109177
-12.5457 -0.162955 0.00912656
-12.4391 -0.138623 0.00646709
-12.3327 -0.101844 0.0033327
-12.2265 -0.0743408 0.00291733
-12.1204 -0.0545544 0.00129857
-12.0144 -0.0543037 0.000937569
-11.9086 -0.070691 1.89932e-05
-11.803 -0.10306 0.00254748
-11.6975 -0.136159 0.00775161
-11.5922 -0.139186 0.00917006
-11.487 -0.113914 0.00589973
-11.3819 -0.0729295 0.001874
-11.277 -0.0313831 -0.00214985
-11.1722 -0.0141264 -0.00245318
-11.0676 -0.0231535 0.000380542
-10.9631 -0.0353646 0.00320128
-10.8587 -0.0299034 0.00320801
-10.7545 -0.0372409 0.00278309
-10.6503 -0.0517035 0.00250714
-10.5463 -0.0725482 0.00654952
-10.4425 -0.072879 0.0101095
-10.3387 -0.0464209 0.00681791
-10.2351 -0.0255101 0.00467227
-10.1316 -0.00954384 0.00291445
-10.0282 0.008976 0.000924743
-9.92496 0.0233096 0.00375189
-9.82181 0.036444 0.00692467
-9.71877 0.0556422 0.00708999
-9.61583 0.0669277 0.00487379
-9.51301 0.0717883 0.00196045
-9.4103 0.073695 0.000104587
-9.30769 0.0631388 0.00483101
-9.20518 0.0600443 0.00588867
-9.10278 0.0757292 0.00335459
-9.00048 0.0820036 0.000867787
-8.89828 0.0810507 -0.000401891
-8.79618 0.0814952 -0.000532642
-8.69417 0.0761047 0.00555031
-8.59226 0.0837101 0.00651752
-8.49044 0.0926255 0.00609364
-8.38872 0.0823124 0.00284862
-8.28708 0.071543 -0.00184869
-8.18554 0.0559182 0.000544089
-8.08408 0.0318994 0.00928022
-7.98271 0.020133 0.00722634
-7.88143 0.0101394 0.00458824
-7.78023 0.0191082 0.000689955
-7.67911 0.0360363 -0.00108142
-7.57807 0.0401829 0.00205456
-7.47712 0.0414848 0.00793681
-7.37624 0.0483714 0.00505486
-7.27544 0.0521307 0.00467312
-7.17471 0.062186 -0.00226636
-7.07406 0.0710483 -0.00640928
-6.97348 0.0866754 0.00465877
-6.87298 0.103179 0.0161784
-6.77254 0.115687 0.00416222
-6.67218 0.128164 -0.00368031
-6.57188 0.156505 -0.00697156
-6.47166 0.175145 -0.00664392
-6.37149 0.153466 0.000689652
-6.2714 0.125692 0.00720719
-6.17136 0.122853 0.00476639
-6.07139 0.109165 0.00581514
-5.97148 0.0701378 0.00571628
-5.87163 0.0332599 0.00735972
-5.77184 -0.00261144 0.00704511
-5.67211 -0.0276107 0.00828374
-5.57243 -0.0335291 0.00884499
-5.47281 -0.0311147 0.0103781
-5.37325 -0.000765339 0.00960133
-5.27373 0.000782391 0.0110245
-5.17427 -0.0380048 0.0121909
-5.07487 -0.0654461 0.013406
-4.97551 -0.0891067 0.0133388
-4.8762 -0.103265 0.0141434
-4.77694 -0.109524 0.0141355
-4.67772 -0.103478 0.0136892
-4.57855 -0.0851581 0.00996131
-4.47943 -0.0727309 0.00897932
-4.38035 -0.0800716 0.00925198
-4.28131 -0.0826517 0.00948224
-4.18232 -0.0851973 0.00826966
-4.08336 -0.0798572 0.00785614
-3.98445 -0.0699551 0.00765939
-3.88557 -0.0562494 0.007051
-3.78673 -0.0418849 0.0040595
-3.68793 -0.03783 0.00412661
-3.58916 -0.0586094 0.00740936
-3.49043 -0.0658464 0.00776206
-3.39173 -0.0721264 0.0078713
-3.29307 -0.0747563 0.00732807
-3.19443 -0.0732877 0.0098956
-3.09583 -0.0691272 0.00828871
-2.99725 -0.053952 0.00568772
-2.89871 -0.0448367 0.00405359
-2.80019 -0.0587159 0.0138068
-2.7017 -0.0549123 0.0118602
-2.60323 -0.0302203 0.00878369
-2.50479 -0.0211493 0.00729182
-2.40638 -0.00390612 0.018902
-2.30798 0.00290731 0.0143968
-2.20961 0.0264953 0.0182554
-2.11126 0.0196999 0.0114011
-2.01293 0.0212246 0.0206507
-1.91462 0.0177197 0.0269141
-1.81632 0.00165838 0.0250602
-1.71804 -0.0190835 0.0253861
-1.61978 -0.0276199 0.0223183
-1.52154 -0.0431432 0.0219625
-1.42331 -0.0623005 0.0194356
-1.32509 -0.0605152 0.0170479
-1.22689 -0.0317028 0.0134695
-1.12869 -0.0235183 0.0117376
-1.03051 -0.023819 0.0104517
-0.932337 -0.0213284 0.00924039
-0.834173 0.000736275 0.007838
-0.736016 -0.00302051 0.00636184
-0.637867 -0.0108031 0.00464678
-0.539723 -0.0189483 0.00325119
-0.441585 -0.0092865 0.00200105
-0.343451 -0.0193533 0.00135939
-0.24532 -0.0116664 0.000859134
-0.147191 -0.0169407 0.000157913
-0.0490634 0.0382108 -3.63246e-06
0.0490634 0.0382108 3.63246e-06
0.147191 -0.0169407 -0.000157913
0.24532 -0.0116664 -0.000859134
0.343451 -0.0193533 -0.00135939
0.441585 -0.0092865 -0.00200105
0.539723 -0.0189483 -0.00325119
0.637867 -0.0108031 -0.00464678
0.736016 -0.00302051 -0.00636184
0.834173 0.000736275 -0.007838
0.932337 -0.0213284 -0.00924039
1.03051 -0.023819 -0.0104517
1.12869 -0.0235183 -0.0117376
1.22689 -0.0317028 -0.0134695
1.32509 -0.0605152 -0.0170479
1.42331 -0.0623005 -0.0194356
1.52154 -0.0431432 -0.0219625
1.61978 -0.0276199 -0.0223183
1.71804 -0.0190835 -0.0253861
1.81632 0.00165838 -0.0250602
1.91462 0.0177197 -0.0269141
2.01293 0.0212246 -0.0206507
2.11126 0.0196999 -0.0114011
2.20961 0.0264953 -0.0182554
2.30798 0.00290731 -0.0143968
2.40638 -0.00390612 -0.018902
2.50479 -0.0211493 -0.00729182
2.60323 -0.0302203 -0.00878369
2.7017 -0.0549123 -0.0118602
2.80019 -0.0587159 -0.0138068
2.89871 -0.0448367 -0.00405359
2.99725 -0.053952 -0.00568772
3.09583 -0.0691272 -0.00828871
3.19443 -0.0732877 -0.0098956
3.29307 -0.0747563 -0.00732807
3.39173 -0.0721264 -0.0078713
3.49043 -0.0658464 -0.00776206
3.58916 -0.0586094 -0.00740936
3.68793 -0.03783 -0.00412661
3.78673 -0.0418849 -0.0040595
3.88557 -0.0562494 -0.007051
3.98445 -0.0699551 -0.00765939
4.08336 -0.0798572 -0.00785614
4.18232 -0.0851973 -0.00826966
4.28131 -0.0826517 -0.00948224
4.38035 -0.0800716 -0.00925198
4.47943 -0.0727309 -0.00897932
4.57855 -0.0851581 -0.00996131
4.67772 -0.103478 -0.0136892
4.77694 -0.109524 -0.0141355
4.8762 -0.103265 -0.0141434
4.97551 -0.0891067 -0.0133388
5.07487 -0.0654461 -0.013406
5.17427 -0.0380048 -0.0121909
5.27373 0.000782391 -0.0110245
5.37325 -0.000765339 -0.00960133
5.47281 -0.0311147 -0.0103781
5.57243 -0.0335291 -0.00884499
5.67211 -0.0276107 -0.00828374
5.77184 -0.00261144 -0.00704511
5.87163 0.0332599 -0.00735972
5.97148 0.0701378 -0.00571628
6.07139 0.109165 -0.00581514
6.17136 0.122853 -0.00476639
6.2714 0.125692 -0.00720719
6.37149 0.153466 -0.000689652
6.47166 0.175145 0.00664392
6.57188 0.156505 0.00697156
6.67218 0.128164 0.00368031
6.77254 0.115687 -0.00416222
6.87298 0.103179 -0.0161784
6.97348 0.0866754 -0.00465877
7.07406 0.0710483 0.00640928
7.17471 0.062186 0.00226636
7.27544 0.0521307 -0.00467312
7.37624 0.0483714 -0.00505486
7.47712 0.0414848 -0.00793681
7.57807 0.0401829 -0.00205456
7.67911 0.0360363 0.00108142
7.78023 0.0191082 -0.000689955
7.88143 0.0101394 -0.00458824
7.98271 0.020133 -0.00722634
8.08408 0.0318994 -0.00928022
8.18554 0.0559182 -0.000544089
8.28708 0.071543 0.00184869
8.38872 0.0823124 -0.00284862
8.49044 0.0926255 -0.00609364
8.59226 0.0837101 -0.00651752
8.69417 0.0761047 -0.00555031
8.79618 0.0814952 0.000532642
8.89828 0.0810507 0.000401891
9.00048 0.0820036 -0.000867787
9.10278 0.0757292 -0.00335459
9.20518 0.0600443 -0.00588867
9.30769 0.0631388 -0.004831
9.4103 0.073695 -0.000104587
9.51301 0.0717883 -0.00196045
9.61583 0.0669277 -0.00487379
9.71877 0.0556422 -0.00708999
9.82181 0.036444 -0.00692467
9.92496 0.0233096 -0.00375189
10.0282 0.008976 -0.000924743
10.1316 -0.00954384 -0.00291445
10.2351 -0.0255101 -0.00467227
10.3387 -0.0464209 -0.00681791
10.4425 -0.072879 -0.0101095
10.5463 -0.0725482 -0.00654952
10.6503 -0.0517035 -0.00250714
10.7545 -0.0372409 -0.00278309
10.8587 -0.0299034 -0.00320801
10.9631 -0.0353646 -0.00320128
11.0676 -0.0231535 -0.000380542
11.1722 -0.0141264 0.00245318
11.277 -0.0313831 0.00214985
11.3819 -0.0729295 -0.001874
11.487 -0.113914 -0.00589973
11.5922 -0.139186 -0.00917006
11.6975 -0.136159 -0.00775161
11.803 -0.10306 -0.00254748
11.9086 -0.070691 -1.89932e-05
12.0144 -0.0543037 -0.000937569
12.1204 -0.0545544 -0.00129857
12.2265 -0.0743408 -0.00291733
12.3327 -0.101844 -0.0033327
12.4391 -0.138623 -0.00646709
12.5457 -0.162955 -0.00912656
12.6524 -0.166169 -0.0109177
12.7593 -0.160124 -0.01164
12.8664 -0.132704 -0.00246466
12.9737 -0.102708 0.000131802
13.0811 -0.0845852 0.000188949
13.1887 -0.0773153 0.000133285
13.2965 -0.0713394 0.00240369
13.4044 -0.0680849 0.00489368
13.5126 -0.0652145 0.00640732
13.6209 -0.0630079 0.00571228
13.7294 -0.0580838 0.00390833
13.8382 -0.0512895 0.00306293
13.9471 -0.0445882 0.00224085
14.0562 -0.0405277 0.00133085
14.1655 -0.054423 -9.4968e-05
14.275 -0.0694966 -0.00490615
14.3848 -0.0695829 -0.00734482
14.4947 -0.0437344 -0.00146877
14.6049 -0.0317985 0.00721285
14.7152 -0.0450096 0.0113353
14.8258 -0.0777302 0.00927546
14.9367 -0.128372 0.00265334
15.0477 -0.158583 -0.00248529
15.159 -0.150722 -0.00401881
15.2705 -0.127726 -0.00359869
15.3823 -0.10618 -0.0050118
15.4943 -0.0833412 -0.00799472
15.6066 -0.0517085 -0.0077432
15.7191 -0.0253578 0.00369984
15.8319 -0.0380074 0.00856344
15.9449 -0.0729394 0.00795871
16.0582 -0.0951507 0.00314249
16.1717 -0.0873959 -0.00201597
16.2856 -0.0596316 -0.00280934
16.3997 -0.0234052 0.000231431
16.5141 -0.00241998 0.0026254
16.6288 0.00936242 0.00230571
16.7437 0.00927109 -0.000287636
16.859 0.00925426 0.00129746
16.9746 0.00673279 0.00486392
17.0905 -0.00556342 0.00490083
17.2067 -0.0333091 0.00187544
17.3232 -0.0567698 -0.00215999
17.4401 -0.0716831 -0.00281949
17.5572 -0.0749934 -0.00180963
17.6748 -0.0664714 -0.00174639
17.7926 -0.0552403 -0.0015459
17.9108 -0.0511781 -0.00271805
18.0294 -0.0528617 -0.00220197
18.1483 -0.0594415 -0.000494949
18.2676 -0.071886 -0.00043371
18.3873 -0.102912 -0.0029018
18.5074 -0.121709 -0.00449698
18.6278 -0.128526 -0.00342796
18.7487 -0.121026 -0.00141594
18.8699 -0.108241 0.000636214
18.9916 -0.0824006 0.0042241
19.1137 -0.0601833 0.00503913
19.2362 -0.0670325 0.00286629
19.3592 -0.0879774 -0.000520321
19.4826 -0.0983007 -0.00162524
19.6065 -0.101751 -0.00205268
19.7309 -0.105485 -0.00323387
19.8557 -0.106833 -0.00302706
19.9811 -0.110453 -0.00262704
20.1069 -0.113877 -0.00292828
20.2333 -0.109766 -0.00190174
20.3602 -0.092345 0.000787907
20.4876 -0.085603 0.00306651
20.6156 -0.0850904 0.00257477
20.7441 -0.0900633 0.00147338
20.8732 -0.0949628 0.00134698
21.0029 -0.109818 0.00130692
21.1332 -0.113898 0.0027738
21.2642 -0.108284 0.00592921
21.3958 -0.0928214 0.00976253
21.528 -0.084316 0.0091847
21.6609 -0.0862757 0.00481998
21.7945 -0.0763356 0.00214869
21.9288 -0.0637988 0.00116055
22.0639 -0.0567822 0.00286065
22.1997 -0.0553963 0.00483123
22.3363 -0.0641055 0.00722443
22.4736 -0.0557171 0.0105585
22.6118 -0.0435475 0.0151917
22.7509 -0.0477966 0.0161973
22.8908 -0.0848149 0.0118397
23.0316 -0.147001 0.00577284
23.1733 -0.222552 -0.00125149
23.316 -0.289412 -0.0067574
23.4597 -0.317449 -0.010418
23.6044 -0.291133 -0.00547869
23.7502 -0.237662 -0.00345812
23.8971 -0.176932 -0.00493949
24.0451 -0.0981881 -0.00521755
24.1944 -0.019906 -0.00353123
24.3448 0.0506454 0.00146399
24.4966 0.0858343 0.010884
24.6496 0.0774729 0.0204448
24.8041 0.0437702 0.0276757
24.9601 0.0306412 0.0349205
25.1175 0.0650929 0.042702
25.2766 0.114749 0.0415823
25.4373 0.103792 0.0273421
25.5998 0.052067 0.0152362
25.7641 -0.00616392 0.0063854
25.9304 -0.0421341 0.00162556
26.0988 -0.10113 -0.000720151
26.2693 -0.177852 -0.00127979
26.4421 -0.257007 -0.00676708
26.6174 -0.329159 -0.0108898
26.7954 -0.36789 -0.0127775
26.9761 -0.392977 -0.0085746
27.1598 -0.366147 0.00148289
27.3468 -0.315202 0.0107965
27.5373 -0.326097 0.0138678
27.7317 -0.34888 0.0223169
27.9302 -0.442216 0.0206862
28.1333 -0.534161 0.011923
28.3415 -0.544299 0.00434308
28.5554 -0.45191 0.00045104
28.7758 -0.31195 -0.00451086
29.0035 -0.220251 -0.00709536
29.2396 -0.167855 -0.00138764
29.4858 -0.128392 0.00587366
29.7441 -0.195813 0.0133335
30.0173 -0.307842 0.0113534
30.3101 -0.442825 -0.00460714
30.6297 -0.409603 -0.00899955
30.9905 -0.333687 -0.000253733
31.4301 -0.424948 -0.0138872


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1Quantum/vCLAOffP_FRG_K.txt <==
-31.4301 -0.424947 0.0138883
-30.9905 -0.333686 0.000252345
-30.6297 -0.409602 0.00900096
-30.3101 -0.442824 0.00460549
-30.0173 -0.307841 -0.0113517
-29.7441 -0.195812 -0.0133354
-29.4858 -0.12839 -0.00587185
-29.2396 -0.167853 0.00138562
-29.0035 -0.220249 0.00709733
-28.7758 -0.311948 0.00450869
-28.5554 -0.451908 -0.000448916
-28.3415 -0.544297 -0.00434539
-28.1333 -0.534159 -0.0119207
-27.9302 -0.442214 -0.0206887
-27.7317 -0.348878 -0.0223145
-27.5373 -0.326095 -0.0138704
-27.3468 -0.315199 -0.0107939
-27.1598 -0.366144 -0.0014856
-26.9761 -0.392974 0.00857731
-26.7954 -0.367886 0.0127747
-26.6174 -0.329156 0.0108928
-26.4421 -0.257004 0.00676453
-26.2693 -0.177848 0.00128406
-26.0988 -0.101125 0.000720516
-25.9304 -0.0421294 -0.00161413
-25.7641 -0.00615841 -0.00637179
-25.5998 0.0520736 -0.0152048
-25.4373 0.1038 -0.0273088
-25.2766 0.114757 -0.0415461
-25.1175 0.0651024 -0.0426942
-24.9601 0.030651 -0.0349341
-24.8041 0.0437799 -0.0277071
-24.6496 0.0774826 -0.0204477
-24.4966 0.0858442 -0.0108659
-24.3448 0.0506555 -0.00144209
-24.1944 -0.0198957 0.00351343
-24.0451 -0.0981778 0.00520043
-23.8971 -0.176921 0.00494498
-23.7502 -0.237651 0.00348325
-23.6044 -0.291122 0.00546427
-23.4597 -0.317438 0.0104034
-23.316 -0.289401 0.00676647
-23.1733 -0.222541 0.00127049
-23.0316 -0.14699 -0.00579601
-22.8908 -0.0848033 -0.0118412
-22.7509 -0.0477848 -0.0161813
-22.6118 -0.0435356 -0.0151924
-22.4736 -0.055705 -0.0105806
-22.3363 -0.0640933 -0.00720265
-22.1997 -0.0553838 -0.00483195
-22.0639 -0.0567696 -0.00287526
-21.9288 -0.063786 -0.00115458
-21.7945 -0.0763226 -0.00213363
-21.6609 -0.0862625 -0.00484564
-21.528 -0.0843026 -0.00916992
-21.3958 -0.0928078 -0.00975792
-21.2642 -0.10827 -0.00594292
-21.1332 -0.113884 -0.00277017
-21.0029 -0.109804 -0.00129211
-20.8732 -0.0949484 -0.00137277
-20.7441 -0.0900487 -0.0014538
-20.6156 -0.0850755 -0.00257788
-20.4876 -0.0855879 -0.00307723
-20.3602 -0.0923297 -0.000777655
-20.2333 -0.10975 0.00190439
-20.1069 -0.113861 0.00290919
-19.9811 -0.110437 0.00265339
-19.8557 -0.106817 0.00300608
-19.7309 -0.105469 0.00323998
-19.6065 -0.101734 0.00205965
-19.4826 -0.0982836 0.00161404
-19.3592 -0.08796 0.00052334
-19.2362 -0.0670148 -0.00285524
-19.1137 -0.0601653 -0.00506316
-18.9916 -0.0823823 -0.0041967
-18.8699 -0.108222 -0.000657388
-18.7487 -0.121007 0.00142361
-18.6278 -0.128507 0.00343219
-18.5074 -0.12169 0.00448692
-18.3873 -0.102892 0.00290724
-18.2676 -0.0718655 0.000439159
-18.1483 -0.0594206 0.0004758
-18.0294 -0.0528405 0.00222958
-17.9108 -0.0511564 0.00268882
-17.7926 -0.0552182 0.00156757
-17.6748 -0.0664487 0.00173584
-17.5572 -0.0749703 0.00180815
-17.4401 -0.0716595 0.00282674
-17.3232 -0.0567457 0.00215305
-17.2067 -0.0332843 -0.0018771
-17.0905 -0.00553817 -0.00488817
-16.9746 0.00675874 -0.00488862
-16.859 0.00928077 -0.00126665
-16.7437 0.00929837 0.000255605
-16.6288 0.00939032 -0.00228056
-16.5141 -0.00239124 -0.00264135
-16.3997 -0.0233757 -0.000227217
-16.2856 -0.0596012 0.00281201
-16.1717 -0.0873647 0.00200965
-16.0582 -0.0951185 -0.00314077
-15.9449 -0.0729062 -0.00795323
-15.8319 -0.0379731 -0.00858109
-15.7191 -0.0253223 -0.0036732
-15.6066 -0.0516718 0.00770805
-15.4943 -0.0833031 0.00803039
-15.3823 -0.10614 0.00497771
-15.2705 -0.127684 0.00362353
-15.159 -0.15068 0.00400163
-15.0477 -0.158538 0.0024912
-14.9367 -0.128325 -0.00265509
-14.8258 -0.0776808 -0.00927833
-14.7152 -0.0449582 -0.0113379
-14.6049 -0.0317436 -0.00720622
-14.4947 -0.0436772 0.00144889
-14.3848 -0.0695211 0.00737161
-14.275 -0.0694318 0.00486558
-14.1655 -0.054352 0.000137281
-14.0562 -0.0404531 -0.00138164
-13.9471 -0.0445049 -0.00219768
-13.8382 -0.0512012 -0.00310981
-13.7294 -0.0579826 -0.00387656
-13.6209 -0.0628995 -0.00575035
-13.5126 -0.0650855 -0.00638689
-13.4044 -0.0679437 -0.00493515
-13.2965 -0.0711607 -0.00238071
-13.1887 -0.0771117 -0.000212915
-13.0811 -0.0842948 -0.000142407
-12.9737 -0.102341 -0.000359309
-12.8664 -0.13197 0.00248135
-12.7593 -0.159864 0.00863456
-12.6524 -0.166904 0.0100737
-12.5457 -0.16341 0.00921881
-12.4391 -0.138922 0.00628776
-12.3327 -0.102063 0.00340963
-12.2265 -0.0745213 0.00281163
-12.1204 -0.0546958 0.00137346
-12.0144 -0.0544325 0.000842413
-11.9086 -0.0707945 0.000104199
-11.803 -0.10316 0.00244706
-11.6975 -0.13624 0.00784746
-11.5922 -0.139267 0.0090654
-11.487 -0.11398 0.00599867
-11.3819 -0.0729985 0.00177292
-11.277 -0.0314385 -0.00205724
-11.1722 -0.014186 -0.00254316
-11.0676 -0.023201 0.000460962
-10.9631 -0.0354171 0.00312481
-10.8587 -0.0299448 0.00327681
-10.7545 -0.0372878 0.00271606
-10.6503 -0.05174 0.00257099
-10.5463 -0.0725904 0.006483
-10.4425 -0.0729115 0.0101783
-10.3387 -0.0464593 0.00674177
-10.2351 -0.0255394 0.00475523
-10.1316 -0.00957893 0.00282117
-10.0282 0.00894933 0.00102696
-9.92496 0.0232773 0.00363909
-9.82181 0.0364195 0.00704556
-9.71877 0.0556125 0.00696103
-9.61583 0.0669051 0.00500748
-9.51301 0.0717609 0.00182309
-9.4103 0.073674 0.000241996
-9.30769 0.0631134 0.00469489
-9.20518 0.0600247 0.00602029
-9.10278 0.0757057 0.00322842
-9.00048 0.0819851 0.000986241
-8.89828 0.0810289 -0.000512511
-8.79618 0.0814777 -0.000430956
-8.69417 0.0760844 0.00545673
-8.59226 0.0836933 0.00660298
-8.49044 0.0926067 0.00601472
-8.38872 0.0822964 0.00292175
-8.28708 0.0715257 -0.00191798
-8.18554 0.0559027 0.000610557
-8.08408 0.0318833 0.00921472
-7.98271 0.020118 0.00729172
-7.88143 0.0101246 0.00452162
-7.78023 0.0190936 0.000758142
-7.67911 0.0360227 -0.00115177
-7.57807 0.0401686 0.00212671
-7.47712 0.0414723 0.0078631
-7.37624 0.0483574 0.00512907
-7.27544 0.0521193 0.00459933
-7.17471 0.0621723 -0.00219456
-7.07406 0.0710378 -0.00647769
-6.97348 0.0866619 0.00472197
-6.87298 0.103169 0.016122
-6.77254 0.115674 0.00421016
-6.67218 0.128155 -0.00371836
-6.57188 0.156492 -0.00694479
-6.47166 0.175137 -0.00665843
-6.37149 0.153454 0.000691083
-6.2714 0.125685 0.00721923
-6.17136 0.122841 0.00474072
-6.07139 0.109158 0.00585416
-5.97148 0.0701258 0.00566442
-5.87163 0.0332532 0.00742354
-5.77184 -0.00262298 0.00697046
-5.67211 -0.0276171 0.00836784
-5.57243 -0.0335402 0.008753
-5.47281 -0.0311209 0.0104762
-5.37325 -0.000775954 0.00949882
-5.27373 0.000776405 0.0111295
-5.17427 -0.0380149 0.0120853
-5.07487 -0.065452 0.0135104
-4.97551 -0.0891163 0.0132374
-4.8762 -0.103271 0.0142402
-4.77694 -0.109533 0.0140448
-4.67772 -0.103483 0.0137725
-4.57855 -0.0851668 0.00988656
-4.47943 -0.0727366 0.00904462
-4.38035 -0.0800798 0.00919685
-4.28131 -0.0826575 0.00952672
-4.18232 -0.0852051 0.00823612
-4.08336 -0.0798629 0.00787865
-3.98445 -0.0699625 0.00764781
-3.88557 -0.0562551 0.00705194
-3.78673 -0.0418918 0.00406877
-3.68793 -0.0378358 0.0041077
-3.58916 -0.058616 0.00743722
-3.49043 -0.0658521 0.00772604
-3.39173 -0.0721326 0.00791461
-3.29307 -0.0747621 0.00727837
-3.19443 -0.0732936 0.00995074
-3.09583 -0.069133 0.00822911
-2.99725 -0.0539576 0.00575083
-2.89871 -0.0448426 0.00398791
-2.80019 -0.0587212 0.0138742
-2.7017 -0.0549182 0.011792
-2.60323 -0.0302253 0.00885177
-2.50479 -0.0211553 0.0072245
-2.40638 -0.00391078 0.0189679
-2.30798 0.00290124 0.014333
-2.20961 0.0264909 0.0183167
-2.11126 0.0196937 0.0113429
-2.01293 0.0212206 0.0207056
-1.91462 0.0177133 0.0268629
-1.81632 0.00165477 0.0251076
-1.71804 -0.0190901 0.0253428
-1.61978 -0.027623 0.0223576
-1.52154 -0.0431502 0.0219273
-1.42331 -0.0623031 0.0194668
-1.32509 -0.0605226 0.0170207
-1.22689 -0.0317049 0.013493
-1.12869 -0.0235264 0.0117176
-1.03051 -0.0238203 0.0104683
-0.932337 -0.0213372 0.00922687
-0.834173 0.000736161 0.00784874
-0.736016 -0.00303068 0.0063536
-0.637867 -0.0108015 0.00465284
-0.539723 -0.0189607 0.00324699
-0.441585 -0.00928177 0.00200371
-0.343451 -0.0193703 0.00135794
-0.24532 -0.0116538 0.000859687
-0.147191 -0.0169745 0.000157944
-0.0490634 0.0382934 -3.94593e-06
0.0490634 0.0382934 3.94593e-06
0.147191 -0.0169745 -0.000157944
0.24532 -0.0116538 -0.000859687
0.343451 -0.0193703 -0.00135794
0.441585 -0.00928177 -0.00200371
0.539723 -0.0189607 -0.00324699
0.637867 -0.0108015 -0.00465284
0.736016 -0.00303068 -0.0063536
0.834173 0.000736161 -0.00784874
0.932337 -0.0213372 -0.00922687
1.03051 -0.0238203 -0.0104683
1.12869 -0.0235264 -0.0117176
1.22689 -0.0317049 -0.013493
1.32509 -0.0605226 -0.0170207
1.42331 -0.0623031 -0.0194668
1.52154 -0.0431502 -0.0219273
1.61978 -0.027623 -0.0223576
1.71804 -0.0190901 -0.0253428
1.81632 0.00165477 -0.0251076
1.91462 0.0177133 -0.0268629
2.01293 0.0212206 -0.0207056
2.11126 0.0196937 -0.0113429
2.20961 0.0264909 -0.0183167
2.30798 0.00290124 -0.014333
2.40638 -0.00391078 -0.0189679
2.50479 -0.0211553 -0.0072245
2.60323 -0.0302253 -0.00885177
2.7017 -0.0549182 -0.011792
2.80019 -0.0587212 -0.0138742
2.89871 -0.0448426 -0.00398791
2.99725 -0.0539576 -0.00575083
3.09583 -0.069133 -0.00822911
3.19443 -0.0732936 -0.00995074
3.29307 -0.0747621 -0.00727837
3.39173 -0.0721326 -0.00791461
3.49043 -0.0658521 -0.00772604
3.58916 -0.058616 -0.00743722
3.68793 -0.0378358 -0.0041077
3.78673 -0.0418918 -0.00406877
3.88557 -0.0562551 -0.00705194
3.98445 -0.0699625 -0.00764781
4.08336 -0.0798629 -0.00787865
4.18232 -0.0852051 -0.00823612
4.28131 -0.0826575 -0.00952672
4.38035 -0.0800798 -0.00919685
4.47943 -0.0727366 -0.00904462
4.57855 -0.0851668 -0.00988656
4.67772 -0.103483 -0.0137725
4.77694 -0.109533 -0.0140448
4.8762 -0.103271 -0.0142402
4.97551 -0.0891163 -0.0132374
5.07487 -0.065452 -0.0135104
5.17427 -0.0380149 -0.0120853
5.27373 0.000776405 -0.0111295
5.37325 -0.000775955 -0.00949882
5.47281 -0.0311209 -0.0104762
5.57243 -0.0335402 -0.008753
5.67211 -0.0276171 -0.00836784
5.77184 -0.00262298 -0.00697046
5.87163 0.0332532 -0.00742354
5.97148 0.0701258 -0.00566442
6.07139 0.109158 -0.00585416
6.17136 0.122841 -0.00474072
6.2714 0.125685 -0.00721923
6.37149 0.153454 -0.000691083
6.47166 0.175137 0.00665843
6.57188 0.156492 0.00694479
6.67218 0.128155 0.00371836
6.77254 0.115674 -0.00421016
6.87298 0.103169 -0.016122
6.97348 0.0866619 -0.00472197
7.07406 0.0710378 0.00647769
7.17471 0.0621723 0.00219456
7.27544 0.0521193 -0.00459933
7.37624 0.0483574 -0.00512907
7.47712 0.0414723 -0.0078631
7.57807 0.0401686 -0.00212671
7.67911 0.0360227 0.00115177
7.78023 0.0190936 -0.000758142
7.88143 0.0101246 -0.00452162
7.98271 0.020118 -0.00729172
8.08408 0.0318833 -0.00921472
8.18554 0.0559027 -0.000610557
8.28708 0.0715257 0.00191798
8.38872 0.0822964 -0.00292175
8.49044 0.0926067 -0.00601472
8.59226 0.0836933 -0.00660298
8.69417 0.0760844 -0.00545673
8.79618 0.0814777 0.000430956
8.89828 0.0810289 0.000512511
9.00048 0.0819851 -0.000986241
9.10278 0.0757057 -0.00322842
9.20518 0.0600247 -0.00602029
9.30769 0.0631134 -0.00469489
9.4103 0.073674 -0.000241996
9.51301 0.0717609 -0.00182309
9.61583 0.0669051 -0.00500748
9.71877 0.0556125 -0.00696103
9.82181 0.0364195 -0.00704556
9.92496 0.0232773 -0.00363909
10.0282 0.00894933 -0.00102696
10.1316 -0.00957893 -0.00282117
10.2351 -0.0255394 -0.00475523
10.3387 -0.0464593 -0.00674177
10.4425 -0.0729115 -0.0101783
10.5463 -0.0725904 -0.006483
10.6503 -0.05174 -0.00257099
10.7545 -0.0372878 -0.00271606
10.8587 -0.0299448 -0.00327681
10.9631 -0.0354171 -0.00312481
11.0676 -0.023201 -0.000460962
11.1722 -0.014186 0.00254316
11.277 -0.0314385 0.00205724
11.3819 -0.0729985 -0.00177292
11.487 -0.11398 -0.00599867
11.5922 -0.139267 -0.0090654
11.6975 -0.13624 -0.00784746
11.803 -0.10316 -0.00244706
11.9086 -0.0707945 -0.000104199
12.0144 -0.0544325 -0.000842413
12.1204 -0.0546958 -0.00137346
12.2265 -0.0745213 -0.00281163
12.3327 -0.102063 -0.00340963
12.4391 -0.138922 -0.00628776
12.5457 -0.16341 -0.00921881
12.6524 -0.166904 -0.0100737
12.7593 -0.159864 -0.00863456
12.8664 -0.13197 -0.00248135
12.9737 -0.102341 0.000359309
13.0811 -0.0842948 0.000142407
13.1887 -0.0771117 0.000212915
13.2965 -0.0711607 0.00238071
13.4044 -0.0679437 0.00493515
13.5126 -0.0650855 0.00638689
13.6209 -0.0628995 0.00575035
13.7294 -0.0579826 0.00387656
13.8382 -0.0512012 0.00310981
13.9471 -0.0445049 0.00219768
14.0562 -0.0404531 0.00138164
14.1655 -0.054352 -0.000137281
14.275 -0.0694318 -0.00486558
14.3848 -0.0695211 -0.00737161
14.4947 -0.0436772 -0.00144889
14.6049 -0.0317436 0.00720622
14.7152 -0.0449582 0.0113379
14.8258 -0.0776808 0.00927833
14.9367 -0.128325 0.00265509
15.0477 -0.158538 -0.0024912
15.159 -0.15068 -0.00400163
15.2705 -0.127684 -0.00362353
15.3823 -0.10614 -0.00497771
15.4943 -0.0833031 -0.00803039
15.6066 -0.0516718 -0.00770805
15.7191 -0.0253223 0.0036732
15.8319 -0.0379731 0.00858109
15.9449 -0.0729062 0.00795323
16.0582 -0.0951185 0.00314077
16.1717 -0.0873647 -0.00200965
16.2856 -0.0596012 -0.00281201
16.3997 -0.0233757 0.000227217
16.5141 -0.00239124 0.00264135
16.6288 0.00939032 0.00228056
16.7437 0.00929837 -0.000255605
16.859 0.00928077 0.00126665
16.9746 0.00675874 0.00488862
17.0905 -0.00553817 0.00488817
17.2067 -0.0332843 0.0018771
17.3232 -0.0567457 -0.00215305
17.4401 -0.0716595 -0.00282674
17.5572 -0.0749703 -0.00180815
17.6748 -0.0664487 -0.00173584
17.7926 -0.0552182 -0.00156757
17.9108 -0.0511564 -0.00268882
18.0294 -0.0528405 -0.00222958
18.1483 -0.0594206 -0.0004758
18.2676 -0.0718655 -0.000439159
18.3873 -0.102892 -0.00290724
18.5074 -0.12169 -0.00448692
18.6278 -0.128507 -0.00343219
18.7487 -0.121007 -0.00142361
18.8699 -0.108222 0.000657388
18.9916 -0.0823823 0.0041967
19.1137 -0.0601653 0.00506316
19.2362 -0.0670148 0.00285524
19.3592 -0.08796 -0.00052334
19.4826 -0.0982836 -0.00161404
19.6065 -0.101734 -0.00205965
19.7309 -0.105469 -0.00323998
19.8557 -0.106817 -0.00300608
19.9811 -0.110437 -0.00265339
20.1069 -0.113861 -0.00290919
20.2333 -0.10975 -0.00190439
20.3602 -0.0923297 0.000777655
20.4876 -0.0855879 0.00307723
20.6156 -0.0850755 0.00257788
20.7441 -0.0900487 0.0014538
20.8732 -0.0949484 0.00137277
21.0029 -0.109804 0.00129211
21.1332 -0.113884 0.00277017
21.2642 -0.10827 0.00594292
21.3958 -0.0928078 0.00975792
21.528 -0.0843026 0.00916992
21.6609 -0.0862625 0.00484564
21.7945 -0.0763226 0.00213363
21.9288 -0.063786 0.00115458
22.0639 -0.0567696 0.00287526
22.1997 -0.0553838 0.00483195
22.3363 -0.0640933 0.00720265
22.4736 -0.055705 0.0105806
22.6118 -0.0435356 0.0151924
22.7509 -0.0477848 0.0161813
22.8908 -0.0848033 0.0118412
23.0316 -0.14699 0.00579601
23.1733 -0.222541 -0.00127049
23.316 -0.289401 -0.00676647
23.4597 -0.317438 -0.0104034
23.6044 -0.291122 -0.00546427
23.7502 -0.237651 -0.00348325
23.8971 -0.176921 -0.00494498
24.0451 -0.0981778 -0.00520043
24.1944 -0.0198957 -0.00351343
24.3448 0.0506555 0.00144209
24.4966 0.0858442 0.0108659
24.6496 0.0774826 0.0204477
24.8041 0.0437799 0.0277071
24.9601 0.030651 0.0349341
25.1175 0.0651024 0.0426942
25.2766 0.114757 0.0415461
25.4373 0.1038 0.0273088
25.5998 0.0520736 0.0152048
25.7641 -0.00615841 0.00637179
25.9304 -0.0421294 0.00161413
26.0988 -0.101125 -0.000720516
26.2693 -0.177848 -0.00128406
26.4421 -0.257004 -0.00676453
26.6174 -0.329156 -0.0108928
26.7954 -0.367886 -0.0127747
26.9761 -0.392974 -0.00857731
27.1598 -0.366144 0.0014856
27.3468 -0.315199 0.0107939
27.5373 -0.326095 0.0138704
27.7317 -0.348878 0.0223145
27.9302 -0.442214 0.0206887
28.1333 -0.534159 0.0119207
28.3415 -0.544297 0.00434539
28.5554 -0.451908 0.000448916
28.7758 -0.311948 -0.00450869
29.0035 -0.220249 -0.00709733
29.2396 -0.167853 -0.00138562
29.4858 -0.12839 0.00587185
29.7441 -0.195812 0.0133354
30.0173 -0.307841 0.0113517
30.3101 -0.442824 -0.00460549
30.6297 -0.409602 -0.00900096
30.9905 -0.333686 -0.000252345
31.4301 -0.424947 -0.0138883


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1Quantum/vCLRDiaP_FRG.txt <==
-31.4301 -0.424948 -0.0138872
-30.9905 -0.333687 -0.000253733
-30.6297 -0.409603 -0.00899955
-30.3101 -0.442825 -0.00460714
-30.0173 -0.307842 0.0113534
-29.7441 -0.195813 0.0133335
-29.4858 -0.128392 0.00587366
-29.2396 -0.167855 -0.00138764
-29.0035 -0.220251 -0.00709536
-28.7758 -0.31195 -0.00451086
-28.5554 -0.45191 0.00045104
-28.3415 -0.544299 0.00434308
-28.1333 -0.534161 0.011923
-27.9302 -0.442216 0.0206862
-27.7317 -0.34888 0.0223169
-27.5373 -0.326097 0.0138678
-27.3468 -0.315202 0.0107965
-27.1598 -0.366147 0.00148289
-26.9761 -0.392977 -0.0085746
-26.7954 -0.36789 -0.0127775
-26.6174 -0.329159 -0.0108898
-26.4421 -0.257007 -0.00676708
-26.2693 -0.177852 -0.00127979
-26.0988 -0.10113 -0.000720151
-25.9304 -0.0421341 0.00162556
-25.7641 -0.00616392 0.0063854
-25.5998 0.052067 0.0152362
-25.4373 0.103792 0.0273421
-25.2766 0.114749 0.0415823
-25.1175 0.0650929 0.042702
-24.9601 0.0306412 0.0349205
-24.8041 0.0437702 0.0276757
-24.6496 0.0774729 0.0204448
-24.4966 0.0858343 0.010884
-24.3448 0.0506454 0.00146399
-24.1944 -0.019906 -0.00353123
-24.0451 -0.0981881 -0.00521755
-23.8971 -0.176932 -0.00493949
-23.7502 -0.237662 -0.00345812
-23.6044 -0.291133 -0.00547869
-23.4597 -0.317449 -0.010418
-23.316 -0.289412 -0.0067574
-23.1733 -0.222552 -0.00125149
-23.0316 -0.147001 0.00577284
-22.8908 -0.0848149 0.0118397
-22.7509 -0.0477966 0.0161973
-22.6118 -0.0435475 0.0151917
-22.4736 -0.0557171 0.0105585
-22.3363 -0.0641055 0.00722443
-22.1997 -0.0553963 0.00483123
-22.0639 -0.0567822 0.00286065
-21.9288 -0.0637988 0.00116055
-21.7945 -0.0763356 0.00214869
-21.6609 -0.0862757 0.00481998
-21.528 -0.084316 0.0091847
-21.3958 -0.0928214 0.00976253
-21.2642 -0.108284 0.00592921
-21.1332 -0.113898 0.0027738
-21.0029 -0.109818 0.00130692
-20.8732 -0.0949628 0.00134698
-20.7441 -0.0900633 0.00147338
-20.6156 -0.0850904 0.00257477
-20.4876 -0.085603 0.00306651
-20.3602 -0.092345 0.000787907
-20.2333 -0.109766 -0.00190174
-20.1069 -0.113877 -0.00292828
-19.9811 -0.110453 -0.00262704
-19.8557 -0.106833 -0.00302706
-19.7309 -0.105485 -0.00323387
-19.6065 -0.101751 -0.00205268
-19.4826 -0.0983007 -0.00162524
-19.3592 -0.0879774 -0.000520321
-19.2362 -0.0670325 0.00286629
-19.1137 -0.0601833 0.00503913
-18.9916 -0.0824006 0.0042241
-18.8699 -0.108241 0.000636214
-18.7487 -0.121026 -0.00141594
-18.6278 -0.128526 -0.00342796
-18.5074 -0.121709 -0.00449698
-18.3873 -0.102912 -0.0029018
-18.2676 -0.071886 -0.00043371
-18.1483 -0.0594415 -0.000494949
-18.0294 -0.0528617 -0.00220197
-17.9108 -0.0511781 -0.00271805
-17.7926 -0.0552403 -0.0015459
-17.6748 -0.0664714 -0.00174639
-17.5572 -0.0749934 -0.00180963
-17.4401 -0.0716831 -0.00281949
-17.3232 -0.0567698 -0.00215999
-17.2067 -0.0333091 0.00187544
-17.0905 -0.00556342 0.00490083
-16.9746 0.00673279 0.00486392
-16.859 0.00925426 0.00129746
-16.7437 0.00927109 -0.000287636
-16.6288 0.00936242 0.00230571
-16.5141 -0.00241998 0.0026254
-16.3997 -0.0234052 0.000231431
-16.2856 -0.0596316 -0.00280934
-16.1717 -0.0873959 -0.00201597
-16.0582 -0.0951507 0.00314249
-15.9449 -0.0729394 0.00795871
-15.8319 -0.0380074 0.00856344
-15.7191 -0.0253578 0.00369984
-15.6066 -0.0517085 -0.0077432
-15.4943 -0.0833412 -0.00799472
-15.3823 -0.10618 -0.0050118
-15.2705 -0.127726 -0.00359869
-15.159 -0.150722 -0.00401881
-15.0477 -0.158583 -0.00248529
-14.9367 -0.128372 0.00265334
-14.8258 -0.0777302 0.00927546
-14.7152 -0.0450096 0.0113353
-14.6049 -0.0317985 0.00721285
-14.4947 -0.0437344 -0.00146877
-14.3848 -0.0695829 -0.00734482
-14.275 -0.0694966 -0.00490615
-14.1655 -0.054423 -9.4968e-05
-14.0562 -0.0405277 0.00133085
-13.9471 -0.0445882 0.00224085
-13.8382 -0.0512895 0.00306293
-13.7294 -0.0580838 0.00390833
-13.6209 -0.0630079 0.00571228
-13.5126 -0.0652145 0.00640732
-13.4044 -0.0680849 0.00489368
-13.2965 -0.0713394 0.00240369
-13.1887 -0.0773153 0.000133285
-13.0811 -0.0845852 0.000188949
-12.9737 -0.102708 0.000131802
-12.8664 -0.132704 -0.00246466
-12.7593 -0.160124 -0.01164
-12.6524 -0.166169 -0.0109177
-12.5457 -0.162955 -0.00912656
-12.4391 -0.138623 -0.00646709
-12.3327 -0.101844 -0.0033327
-12.2265 -0.0743408 -0.00291733
-12.1204 -0.0545544 -0.00129857
-12.0144 -0.0543037 -0.000937569
-11.9086 -0.070691 -1.89932e-05
-11.803 -0.10306 -0.00254748
-11.6975 -0.136159 -0.00775161
-11.5922 -0.139186 -0.00917006
-11.487 -0.113914 -0.00589973
-11.3819 -0.0729295 -0.001874
-11.277 -0.0313831 0.00214985
-11.1722 -0.0141264 0.00245318
-11.0676 -0.0231535 -0.000380542
-10.9631 -0.0353646 -0.00320128
-10.8587 -0.0299034 -0.00320801
-10.7545 -0.0372409 -0.00278309
-10.6503 -0.0517035 -0.00250714
-10.5463 -0.0725482 -0.00654952
-10.4425 -0.072879 -0.0101095
-10.3387 -0.0464209 -0.00681791
-10.2351 -0.0255101 -0.00467227
-10.1316 -0.00954384 -0.00291445
-10.0282 0.008976 -0.000924743
-9.92496 0.0233096 -0.00375189
-9.82181 0.036444 -0.00692467
-9.71877 0.0556422 -0.00708999
-9.61583 0.0669277 -0.00487379
-9.51301 0.0717883 -0.00196045
-9.4103 0.073695 -0.000104587
-9.30769 0.0631388 -0.004831
-9.20518 0.0600443 -0.00588867
-9.10278 0.0757292 -0.00335459
-9.00048 0.0820036 -0.000867787
-8.89828 0.0810507 0.000401891
-8.79618 0.0814952 0.000532642
-8.69417 0.0761047 -0.00555031
-8.59226 0.0837101 -0.00651752
-8.49044 0.0926255 -0.00609364
-8.38872 0.0823124 -0.00284862
-8.28708 0.071543 0.00184869
-8.18554 0.0559182 -0.000544089
-8.08408 0.0318994 -0.00928022
-7.98271 0.020133 -0.00722634
-7.88143 0.0101394 -0.00458824
-7.78023 0.0191082 -0.000689955
-7.67911 0.0360363 0.00108142
-7.57807 0.0401829 -0.00205456
-7.47712 0.0414848 -0.00793681
-7.37624 0.0483714 -0.00505486
-7.27544 0.0521307 -0.00467312
-7.17471 0.062186 0.00226636
-7.07406 0.0710483 0.00640928
-6.97348 0.0866754 -0.00465877
-6.87298 0.103179 -0.0161784
-6.77254 0.115687 -0.00416222
-6.67218 0.128164 0.00368031
-6.57188 0.156505 0.00697156
-6.47166 0.175145 0.00664392
-6.37149 0.153466 -0.000689652
-6.2714 0.125692 -0.00720719
-6.17136 0.122853 -0.00476639
-6.07139 0.109165 -0.00581514
-5.97148 0.0701378 -0.00571628
-5.87163 0.0332599 -0.00735972
-5.77184 -0.00261144 -0.00704511
-5.67211 -0.0276107 -0.00828374
-5.57243 -0.0335291 -0.00884499
-5.47281 -0.0311147 -0.0103781
-5.37325 -0.000765339 -0.00960133
-5.27373 0.000782391 -0.0110245
-5.17427 -0.0380048 -0.0121909
-5.07487 -0.0654461 -0.013406
-4.97551 -0.0891067 -0.0133388
-4.8762 -0.103265 -0.0141434
-4.77694 -0.109524 -0.0141355
-4.67772 -0.103478 -0.0136892
-4.57855 -0.0851581 -0.00996131
-4.47943 -0.0727309 -0.00897932
-4.38035 -0.0800716 -0.00925198
-4.28131 -0.0826517 -0.00948224
-4.18232 -0.0851973 -0.00826966
-4.08336 -0.0798572 -0.00785614
-3.98445 -0.0699551 -0.00765939
-3.88557 -0.0562494 -0.007051
-3.78673 -0.0418849 -0.0040595
-3.68793 -0.03783 -0.00412661
-3.58916 -0.0586094 -0.00740936
-3.49043 -0.0658464 -0.00776206
-3.39173 -0.0721264 -0.0078713
-3.29307 -0.0747563 -0.00732807
-3.19443 -0.0732877 -0.0098956
-3.09583 -0.0691272 -0.00828871
-2.99725 -0.053952 -0.00568772
-2.89871 -0.0448367 -0.00405359
-2.80019 -0.0587159 -0.0138068
-2.7017 -0.0549123 -0.0118602
-2.60323 -0.0302203 -0.00878369
-2.50479 -0.0211493 -0.00729182
-2.40638 -0.00390612 -0.018902
-2.30798 0.00290731 -0.0143968
-2.20961 0.0264953 -0.0182554
-2.11126 0.0196999 -0.0114011
-2.01293 0.0212246 -0.0206507
-1.91462 0.0177197 -0.0269141
-1.81632 0.00165838 -0.0250602
-1.71804 -0.0190835 -0.0253861
-1.61978 -0.0276199 -0.0223183
-1.52154 -0.0431432 -0.0219625
-1.42331 -0.0623005 -0.0194356
-1.32509 -0.0605152 -0.0170479
-1.22689 -0.0317028 -0.0134695
-1.12869 -0.0235183 -0.0117376
-1.03051 -0.023819 -0.0104517
-0.932337 -0.0213284 -0.00924039
-0.834173 0.000736275 -0.007838
-0.736016 -0.00302051 -0.00636184
-0.637867 -0.0108031 -0.00464678
-0.539723 -0.0189483 -0.00325119
-0.441585 -0.0092865 -0.00200105
-0.343451 -0.0193533 -0.00135939
-0.24532 -0.0116664 -0.000859134
-0.147191 -0.0169407 -0.000157913
-0.0490634 0.0382108 3.63246e-06
0.0490634 0.0382108 -3.63246e-06
0.147191 -0.0169407 0.000157913
0.24532 -0.0116664 0.000859134
0.343451 -0.0193533 0.00135939
0.441585 -0.0092865 0.00200105
0.539723 -0.0189483 0.00325119
0.637867 -0.0108031 0.00464678
0.736016 -0.00302051 0.00636184
0.834173 0.000736275 0.007838
0.932337 -0.0213284 0.00924039
1.03051 -0.023819 0.0104517
1.12869 -0.0235183 0.0117376
1.22689 -0.0317028 0.0134695
1.32509 -0.0605152 0.0170479
1.42331 -0.0623005 0.0194356
1.52154 -0.0431432 0.0219625
1.61978 -0.0276199 0.0223183
1.71804 -0.0190835 0.0253861
1.81632 0.00165838 0.0250602
1.91462 0.0177197 0.0269141
2.01293 0.0212246 0.0206507
2.11126 0.0196999 0.0114011
2.20961 0.0264953 0.0182554
2.30798 0.00290731 0.0143968
2.40638 -0.00390612 0.018902
2.50479 -0.0211493 0.00729182
2.60323 -0.0302203 0.00878369
2.7017 -0.0549123 0.0118602
2.80019 -0.0587159 0.0138068
2.89871 -0.0448367 0.00405359
2.99725 -0.053952 0.00568772
3.09583 -0.0691272 0.00828871
3.19443 -0.0732877 0.0098956
3.29307 -0.0747563 0.00732807
3.39173 -0.0721264 0.0078713
3.49043 -0.0658464 0.00776206
3.58916 -0.0586094 0.00740936
3.68793 -0.03783 0.00412661
3.78673 -0.0418849 0.0040595
3.88557 -0.0562494 0.007051
3.98445 -0.0699551 0.00765939
4.08336 -0.0798572 0.00785614
4.18232 -0.0851973 0.00826966
4.28131 -0.0826517 0.00948224
4.38035 -0.0800716 0.00925198
4.47943 -0.0727309 0.00897932
4.57855 -0.0851581 0.00996131
4.67772 -0.103478 0.0136892
4.77694 -0.109524 0.0141355
4.8762 -0.103265 0.0141434
4.97551 -0.0891067 0.0133388
5.07487 -0.0654461 0.013406
5.17427 -0.0380048 0.0121909
5.27373 0.000782391 0.0110245
5.37325 -0.000765339 0.00960133
5.47281 -0.0311147 0.0103781
5.57243 -0.0335291 0.00884499
5.67211 -0.0276107 0.00828374
5.77184 -0.00261144 0.00704511
5.87163 0.0332599 0.00735972
5.97148 0.0701378 0.00571628
6.07139 0.109165 0.00581514
6.17136 0.122853 0.00476639
6.2714 0.125692 0.00720719
6.37149 0.153466 0.000689652
6.47166 0.175145 -0.00664392
6.57188 0.156505 -0.00697156
6.67218 0.128164 -0.00368031
6.77254 0.115687 0.00416222
6.87298 0.103179 0.0161784
6.97348 0.0866754 0.00465877
7.07406 0.0710483 -0.00640928
7.17471 0.062186 -0.00226636
7.27544 0.0521307 0.00467312
7.37624 0.0483714 0.00505486
7.47712 0.0414848 0.00793681
7.57807 0.0401829 0.00205456
7.67911 0.0360363 -0.00108142
7.78023 0.0191082 0.000689955
7.88143 0.0101394 0.00458824
7.98271 0.020133 0.00722634
8.08408 0.0318994 0.00928022
8.18554 0.0559182 0.000544089
8.28708 0.071543 -0.00184869
8.38872 0.0823124 0.00284862
8.49044 0.0926255 0.00609364
8.59226 0.0837101 0.00651752
8.69417 0.0761047 0.00555031
8.79618 0.0814952 -0.000532642
8.89828 0.0810507 -0.000401891
9.00048 0.0820036 0.000867787
9.10278 0.0757292 0.00335459
9.20518 0.0600443 0.00588867
9.30769 0.0631388 0.00483101
9.4103 0.073695 0.000104587
9.51301 0.0717883 0.00196045
9.61583 0.0669277 0.00487379
9.71877 0.0556422 0.00708999
9.82181 0.036444 0.00692467
9.92496 0.0233096 0.00375189
10.0282 0.008976 0.000924743
10.1316 -0.00954384 0.00291445
10.2351 -0.0255101 0.00467227
10.3387 -0.0464209 0.00681791
10.4425 -0.072879 0.0101095
10.5463 -0.0725482 0.00654952
10.6503 -0.0517035 0.00250714
10.7545 -0.0372409 0.00278309
10.8587 -0.0299034 0.00320801
10.9631 -0.0353646 0.00320128
11.0676 -0.0231535 0.000380542
11.1722 -0.0141264 -0.00245318
11.277 -0.0313831 -0.00214985
11.3819 -0.0729295 0.001874
11.487 -0.113914 0.00589973
11.5922 -0.139186 0.00917006
11.6975 -0.136159 0.00775161
11.803 -0.10306 0.00254748
11.9086 -0.070691 1.89932e-05
12.0144 -0.0543037 0.000937569
12.1204 -0.0545544 0.00129857
12.2265 -0.0743408 0.00291733
12.3327 -0.101844 0.0033327
12.4391 -0.138623 0.00646709
12.5457 -0.162955 0.00912656
12.6524 -0.166169 0.0109177
12.7593 -0.160124 0.01164
12.8664 -0.132704 0.00246466
12.9737 -0.102708 -0.000131802
13.0811 -0.0845852 -0.000188949
13.1887 -0.0773153 -0.000133285
13.2965 -0.0713394 -0.00240369
13.4044 -0.0680849 -0.00489368
13.5126 -0.0652145 -0.00640732
13.6209 -0.0630079 -0.00571228
13.7294 -0.0580838 -0.00390833
13.8382 -0.0512895 -0.00306293
13.9471 -0.0445882 -0.00224085
14.0562 -0.0405277 -0.00133085
14.1655 -0.054423 9.4968e-05
14.275 -0.0694966 0.00490615
14.3848 -0.0695829 0.00734482
14.4947 -0.0437344 0.00146877
14.6049 -0.0317985 -0.00721285
14.7152 -0.0450096 -0.0113353
14.8258 -0.0777302 -0.00927546
14.9367 -0.128372 -0.00265334
15.0477 -0.158583 0.00248529
15.159 -0.150722 0.00401881
15.2705 -0.127726 0.00359869
15.3823 -0.10618 0.0050118
15.4943 -0.0833412 0.00799472
15.6066 -0.0517085 0.0077432
15.7191 -0.0253578 -0.00369984
15.8319 -0.0380074 -0.00856344
15.9449 -0.0729394 -0.00795871
16.0582 -0.0951507 -0.00314249
16.1717 -0.0873959 0.00201597
16.2856 -0.0596316 0.00280934
16.3997 -0.0234052 -0.000231431
16.5141 -0.00241998 -0.0026254
16.6288 0.00936242 -0.00230571
16.7437 0.00927109 0.000287636
16.859 0.00925426 -0.00129746
16.9746 0.00673279 -0.00486392
17.0905 -0.00556342 -0.00490083
17.2067 -0.0333091 -0.00187544
17.3232 -0.0567698 0.00215999
17.4401 -0.0716831 0.00281949
17.5572 -0.0749934 0.00180963
17.6748 -0.0664714 0.00174639
17.7926 -0.0552403 0.0015459
17.9108 -0.0511781 0.00271805
18.0294 -0.0528617 0.00220197
18.1483 -0.0594415 0.000494949
18.2676 -0.071886 0.00043371
18.3873 -0.102912 0.0029018
18.5074 -0.121709 0.00449698
18.6278 -0.128526 0.00342796
18.7487 -0.121026 0.00141594
18.8699 -0.108241 -0.000636214
18.9916 -0.0824006 -0.0042241
19.1137 -0.0601833 -0.00503913
19.2362 -0.0670325 -0.00286629
19.3592 -0.0879774 0.000520321
19.4826 -0.0983007 0.00162524
19.6065 -0.101751 0.00205268
19.7309 -0.105485 0.00323387
19.8557 -0.106833 0.00302706
19.9811 -0.110453 0.00262704
20.1069 -0.113877 0.00292828
20.2333 -0.109766 0.00190174
20.3602 -0.092345 -0.000787907
20.4876 -0.085603 -0.00306651
20.6156 -0.0850904 -0.00257477
20.7441 -0.0900633 -0.00147338
20.8732 -0.0949628 -0.00134698
21.0029 -0.109818 -0.00130692
21.1332 -0.113898 -0.0027738
21.2642 -0.108284 -0.00592921
21.3958 -0.0928214 -0.00976253
21.528 -0.084316 -0.0091847
21.6609 -0.0862757 -0.00481998
21.7945 -0.0763356 -0.00214869
21.9288 -0.0637988 -0.00116055
22.0639 -0.0567822 -0.00286065
22.1997 -0.0553963 -0.00483123
22.3363 -0.0641055 -0.00722443
22.4736 -0.0557171 -0.0105585
22.6118 -0.0435475 -0.0151917
22.7509 -0.0477966 -0.0161973
22.8908 -0.0848149 -0.0118397
23.0316 -0.147001 -0.00577284
23.1733 -0.222552 0.00125149
23.316 -0.289412 0.0067574
23.4597 -0.317449 0.010418
23.6044 -0.291133 0.00547869
23.7502 -0.237662 0.00345812
23.8971 -0.176932 0.00493949
24.0451 -0.0981881 0.00521755
24.1944 -0.019906 0.00353123
24.3448 0.0506454 -0.00146399
24.4966 0.0858343 -0.010884
24.6496 0.0774729 -0.0204448
24.8041 0.0437702 -0.0276757
24.9601 0.0306412 -0.0349205
25.1175 0.0650929 -0.042702
25.2766 0.114749 -0.0415823
25.4373 0.103792 -0.0273421
25.5998 0.052067 -0.0152362
25.7641 -0.00616392 -0.0063854
25.9304 -0.0421341 -0.00162556
26.0988 -0.10113 0.000720151
26.2693 -0.177852 0.00127979
26.4421 -0.257007 0.00676708
26.6174 -0.329159 0.0108898
26.7954 -0.36789 0.0127775
26.9761 -0.392977 0.0085746
27.1598 -0.366147 -0.00148289
27.3468 -0.315202 -0.0107965
27.5373 -0.326097 -0.0138678
27.7317 -0.34888 -0.0223169
27.9302 -0.442216 -0.0206862
28.1333 -0.534161 -0.011923
28.3415 -0.544299 -0.00434308
28.5554 -0.45191 -0.00045104
28.7758 -0.31195 0.00451086
29.0035 -0.220251 0.00709536
29.2396 -0.167855 0.00138764
29.4858 -0.128392 -0.00587366
29.7441 -0.195813 -0.0133335
30.0173 -0.307842 -0.0113534
30.3101 -0.442825 0.00460714
30.6297 -0.409603 0.00899955
30.9905 -0.333687 0.000253733
31.4301 -0.424948 0.0138872


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1Quantum/vCLROffP_FRG.txt <==
-31.4301 -0.424947 -0.0138883
-30.9905 -0.333686 -0.000252345
-30.6297 -0.409602 -0.00900096
-30.3101 -0.442824 -0.00460549
-30.0173 -0.307841 0.0113517
-29.7441 -0.195812 0.0133354
-29.4858 -0.12839 0.00587185
-29.2396 -0.167853 -0.00138562
-29.0035 -0.220249 -0.00709733
-28.7758 -0.311948 -0.00450869
-28.5554 -0.451908 0.000448916
-28.3415 -0.544297 0.00434539
-28.1333 -0.534159 0.0119207
-27.9302 -0.442214 0.0206887
-27.7317 -0.348878 0.0223145
-27.5373 -0.326095 0.0138704
-27.3468 -0.315199 0.0107939
-27.1598 -0.366144 0.0014856
-26.9761 -0.392974 -0.00857731
-26.7954 -0.367886 -0.0127747
-26.6174 -0.329156 -0.0108928
-26.4421 -0.257004 -0.00676453
-26.2693 -0.177848 -0.00128406
-26.0988 -0.101125 -0.000720516
-25.9304 -0.0421294 0.00161413
-25.7641 -0.00615841 0.00637179
-25.5998 0.0520736 0.0152048
-25.4373 0.1038 0.0273088
-25.2766 0.114757 0.0415461
-25.1175 0.0651024 0.0426942
-24.9601 0.030651 0.0349341
-24.8041 0.0437799 0.0277071
-24.6496 0.0774826 0.0204477
-24.4966 0.0858442 0.0108659
-24.3448 0.0506555 0.00144209
-24.1944 -0.0198957 -0.00351343
-24.0451 -0.0981778 -0.00520043
-23.8971 -0.176921 -0.00494498
-23.7502 -0.237651 -0.00348325
-23.6044 -0.291122 -0.00546427
-23.4597 -0.317438 -0.0104034
-23.316 -0.289401 -0.00676647
-23.1733 -0.222541 -0.00127049
-23.0316 -0.14699 0.00579601
-22.8908 -0.0848033 0.0118412
-22.7509 -0.0477848 0.0161813
-22.6118 -0.0435356 0.0151924
-22.4736 -0.055705 0.0105806
-22.3363 -0.0640933 0.00720265
-22.1997 -0.0553838 0.00483195
-22.0639 -0.0567696 0.00287526
-21.9288 -0.063786 0.00115458
-21.7945 -0.0763226 0.00213363
-21.6609 -0.0862625 0.00484564
-21.528 -0.0843026 0.00916992
-21.3958 -0.0928078 0.00975792
-21.2642 -0.10827 0.00594292
-21.1332 -0.113884 0.00277017
-21.0029 -0.109804 0.00129211
-20.8732 -0.0949484 0.00137277
-20.7441 -0.0900487 0.0014538
-20.6156 -0.0850755 0.00257788
-20.4876 -0.0855879 0.00307723
-20.3602 -0.0923297 0.000777655
-20.2333 -0.10975 -0.00190439
-20.1069 -0.113861 -0.00290919
-19.9811 -0.110437 -0.00265339
-19.8557 -0.106817 -0.00300608
-19.7309 -0.105469 -0.00323998
-19.6065 -0.101734 -0.00205965
-19.4826 -0.0982836 -0.00161404
-19.3592 -0.08796 -0.00052334
-19.2362 -0.0670148 0.00285524
-19.1137 -0.0601653 0.00506316
-18.9916 -0.0823823 0.0041967
-18.8699 -0.108222 0.000657388
-18.7487 -0.121007 -0.00142361
-18.6278 -0.128507 -0.00343219
-18.5074 -0.12169 -0.00448692
-18.3873 -0.102892 -0.00290724
-18.2676 -0.0718655 -0.000439159
-18.1483 -0.0594206 -0.0004758
-18.0294 -0.0528405 -0.00222958
-17.9108 -0.0511564 -0.00268882
-17.7926 -0.0552182 -0.00156757
-17.6748 -0.0664487 -0.00173584
-17.5572 -0.0749703 -0.00180815
-17.4401 -0.0716595 -0.00282674
-17.3232 -0.0567457 -0.00215305
-17.2067 -0.0332843 0.0018771
-17.0905 -0.00553817 0.00488817
-16.9746 0.00675874 0.00488862
-16.859 0.00928077 0.00126665
-16.7437 0.00929837 -0.000255605
-16.6288 0.00939032 0.00228056
-16.5141 -0.00239124 0.00264135
-16.3997 -0.0233757 0.000227217
-16.2856 -0.0596012 -0.00281201
-16.1717 -0.0873647 -0.00200965
-16.0582 -0.0951185 0.00314077
-15.9449 -0.0729062 0.00795323
-15.8319 -0.0379731 0.00858109
-15.7191 -0.0253223 0.0036732
-15.6066 -0.0516718 -0.00770805
-15.4943 -0.0833031 -0.00803039
-15.3823 -0.10614 -0.00497771
-15.2705 -0.127684 -0.00362353
-15.159 -0.15068 -0.00400163
-15.0477 -0.158538 -0.0024912
-14.9367 -0.128325 0.00265509
-14.8258 -0.0776808 0.00927833
-14.7152 -0.0449582 0.0113379
-14.6049 -0.0317436 0.00720622
-14.4947 -0.0436772 -0.00144889
-14.3848 -0.0695211 -0.00737161
-14.275 -0.0694318 -0.00486558
-14.1655 -0.054352 -0.000137281
-14.0562 -0.0404531 0.00138164
-13.9471 -0.0445049 0.00219768
-13.8382 -0.0512012 0.00310981
-13.7294 -0.0579826 0.00387656
-13.6209 -0.0628995 0.00575035
-13.5126 -0.0650855 0.00638689
-13.4044 -0.0679437 0.00493515
-13.2965 -0.0711607 0.00238071
-13.1887 -0.0771117 0.000212915
-13.0811 -0.0842948 0.000142407
-12.9737 -0.102341 0.000359309
-12.8664 -0.13197 -0.00248135
-12.7593 -0.159864 -0.00863456
-12.6524 -0.166904 -0.0100737
-12.5457 -0.16341 -0.00921881
-12.4391 -0.138922 -0.00628776
-12.3327 -0.102063 -0.00340963
-12.2265 -0.0745213 -0.00281163
-12.1204 -0.0546958 -0.00137346
-12.0144 -0.0544325 -0.000842413
-11.9086 -0.0707945 -0.000104199
-11.803 -0.10316 -0.00244706
-11.6975 -0.13624 -0.00784746
-11.5922 -0.139267 -0.0090654
-11.487 -0.11398 -0.00599867
-11.3819 -0.0729985 -0.00177292
-11.277 -0.0314385 0.00205724
-11.1722 -0.014186 0.00254316
-11.0676 -0.023201 -0.000460962
-10.9631 -0.0354171 -0.00312481
-10.8587 -0.0299448 -0.00327681
-10.7545 -0.0372878 -0.00271606
-10.6503 -0.05174 -0.00257099
-10.5463 -0.0725904 -0.006483
-10.4425 -0.0729115 -0.0101783
-10.3387 -0.0464593 -0.00674177
-10.2351 -0.0255394 -0.00475523
-10.1316 -0.00957893 -0.00282117
-10.0282 0.00894933 -0.00102696
-9.92496 0.0232773 -0.00363909
-9.82181 0.0364195 -0.00704556
-9.71877 0.0556125 -0.00696103
-9.61583 0.0669051 -0.00500748
-9.51301 0.0717609 -0.00182309
-9.4103 0.073674 -0.000241996
-9.30769 0.0631134 -0.00469489
-9.20518 0.0600247 -0.00602029
-9.10278 0.0757057 -0.00322842
-9.00048 0.0819851 -0.000986241
-8.89828 0.0810289 0.000512511
-8.79618 0.0814777 0.000430956
-8.69417 0.0760844 -0.00545673
-8.59226 0.0836933 -0.00660298
-8.49044 0.0926067 -0.00601472
-8.38872 0.0822964 -0.00292175
-8.28708 0.0715257 0.00191798
-8.18554 0.0559027 -0.000610557
-8.08408 0.0318833 -0.00921472
-7.98271 0.020118 -0.00729172
-7.88143 0.0101246 -0.00452162
-7.78023 0.0190936 -0.000758142
-7.67911 0.0360227 0.00115177
-7.57807 0.0401686 -0.00212671
-7.47712 0.0414723 -0.0078631
-7.37624 0.0483574 -0.00512907
-7.27544 0.0521193 -0.00459933
-7.17471 0.0621723 0.00219456
-7.07406 0.0710378 0.00647769
-6.97348 0.0866619 -0.00472197
-6.87298 0.103169 -0.016122
-6.77254 0.115674 -0.00421016
-6.67218 0.128155 0.00371836
-6.57188 0.156492 0.00694479
-6.47166 0.175137 0.00665843
-6.37149 0.153454 -0.000691083
-6.2714 0.125685 -0.00721923
-6.17136 0.122841 -0.00474072
-6.07139 0.109158 -0.00585416
-5.97148 0.0701258 -0.00566442
-5.87163 0.0332532 -0.00742354
-5.77184 -0.00262298 -0.00697046
-5.67211 -0.0276171 -0.00836784
-5.57243 -0.0335402 -0.008753
-5.47281 -0.0311209 -0.0104762
-5.37325 -0.000775955 -0.00949882
-5.27373 0.000776405 -0.0111295
-5.17427 -0.0380149 -0.0120853
-5.07487 -0.065452 -0.0135104
-4.97551 -0.0891163 -0.0132374
-4.8762 -0.103271 -0.0142402
-4.77694 -0.109533 -0.0140448
-4.67772 -0.103483 -0.0137725
-4.57855 -0.0851668 -0.00988656
-4.47943 -0.0727366 -0.00904462
-4.38035 -0.0800798 -0.00919685
-4.28131 -0.0826575 -0.00952672
-4.18232 -0.0852051 -0.00823612
-4.08336 -0.0798629 -0.00787865
-3.98445 -0.0699625 -0.00764781
-3.88557 -0.0562551 -0.00705194
-3.78673 -0.0418918 -0.00406877
-3.68793 -0.0378358 -0.0041077
-3.58916 -0.058616 -0.00743722
-3.49043 -0.0658521 -0.00772604
-3.39173 -0.0721326 -0.00791461
-3.29307 -0.0747621 -0.00727837
-3.19443 -0.0732936 -0.00995074
-3.09583 -0.069133 -0.00822911
-2.99725 -0.0539576 -0.00575083
-2.89871 -0.0448426 -0.00398791
-2.80019 -0.0587212 -0.0138742
-2.7017 -0.0549182 -0.011792
-2.60323 -0.0302253 -0.00885177
-2.50479 -0.0211553 -0.0072245
-2.40638 -0.00391078 -0.0189679
-2.30798 0.00290124 -0.014333
-2.20961 0.0264909 -0.0183167
-2.11126 0.0196937 -0.0113429
-2.01293 0.0212206 -0.0207056
-1.91462 0.0177133 -0.0268629
-1.81632 0.00165477 -0.0251076
-1.71804 -0.0190901 -0.0253428
-1.61978 -0.027623 -0.0223576
-1.52154 -0.0431502 -0.0219273
-1.42331 -0.0623031 -0.0194668
-1.32509 -0.0605226 -0.0170207
-1.22689 -0.0317049 -0.013493
-1.12869 -0.0235264 -0.0117176
-1.03051 -0.0238203 -0.0104683
-0.932337 -0.0213372 -0.00922687
-0.834173 0.000736161 -0.00784874
-0.736016 -0.00303068 -0.0063536
-0.637867 -0.0108015 -0.00465284
-0.539723 -0.0189607 -0.00324699
-0.441585 -0.00928177 -0.00200371
-0.343451 -0.0193703 -0.00135794
-0.24532 -0.0116538 -0.000859687
-0.147191 -0.0169745 -0.000157944
-0.0490634 0.0382934 3.94593e-06
0.0490634 0.0382934 -3.94593e-06
0.147191 -0.0169745 0.000157944
0.24532 -0.0116538 0.000859687
0.343451 -0.0193703 0.00135794
0.441585 -0.00928177 0.00200371
0.539723 -0.0189607 0.00324699
0.637867 -0.0108015 0.00465284
0.736016 -0.00303068 0.0063536
0.834173 0.000736161 0.00784874
0.932337 -0.0213372 0.00922687
1.03051 -0.0238203 0.0104683
1.12869 -0.0235264 0.0117176
1.22689 -0.0317049 0.013493
1.32509 -0.0605226 0.0170207
1.42331 -0.0623031 0.0194668
1.52154 -0.0431502 0.0219273
1.61978 -0.027623 0.0223576
1.71804 -0.0190901 0.0253428
1.81632 0.00165477 0.0251076
1.91462 0.0177133 0.0268629
2.01293 0.0212206 0.0207056
2.11126 0.0196937 0.0113429
2.20961 0.0264909 0.0183167
2.30798 0.00290124 0.014333
2.40638 -0.00391078 0.0189679
2.50479 -0.0211553 0.0072245
2.60323 -0.0302253 0.00885177
2.7017 -0.0549182 0.011792
2.80019 -0.0587212 0.0138742
2.89871 -0.0448426 0.00398791
2.99725 -0.0539576 0.00575083
3.09583 -0.069133 0.00822911
3.19443 -0.0732936 0.00995074
3.29307 -0.0747621 0.00727837
3.39173 -0.0721326 0.00791461
3.49043 -0.0658521 0.00772604
3.58916 -0.058616 0.00743722
3.68793 -0.0378358 0.0041077
3.78673 -0.0418918 0.00406877
3.88557 -0.0562551 0.00705194
3.98445 -0.0699625 0.00764781
4.08336 -0.0798629 0.00787865
4.18232 -0.0852051 0.00823612
4.28131 -0.0826575 0.00952672
4.38035 -0.0800798 0.00919685
4.47943 -0.0727366 0.00904462
4.57855 -0.0851668 0.00988656
4.67772 -0.103483 0.0137725
4.77694 -0.109533 0.0140448
4.8762 -0.103271 0.0142402
4.97551 -0.0891163 0.0132374
5.07487 -0.065452 0.0135104
5.17427 -0.0380149 0.0120853
5.27373 0.000776405 0.0111295
5.37325 -0.000775954 0.00949882
5.47281 -0.0311209 0.0104762
5.57243 -0.0335402 0.008753
5.67211 -0.0276171 0.00836784
5.77184 -0.00262298 0.00697046
5.87163 0.0332532 0.00742354
5.97148 0.0701258 0.00566442
6.07139 0.109158 0.00585416
6.17136 0.122841 0.00474072
6.2714 0.125685 0.00721923
6.37149 0.153454 0.000691083
6.47166 0.175137 -0.00665843
6.57188 0.156492 -0.00694479
6.67218 0.128155 -0.00371836
6.77254 0.115674 0.00421016
6.87298 0.103169 0.016122
6.97348 0.0866619 0.00472197
7.07406 0.0710378 -0.00647769
7.17471 0.0621723 -0.00219456
7.27544 0.0521193 0.00459933
7.37624 0.0483574 0.00512907
7.47712 0.0414723 0.0078631
7.57807 0.0401686 0.00212671
7.67911 0.0360227 -0.00115177
7.78023 0.0190936 0.000758142
7.88143 0.0101246 0.00452162
7.98271 0.020118 0.00729172
8.08408 0.0318833 0.00921472
8.18554 0.0559027 0.000610557
8.28708 0.0715257 -0.00191798
8.38872 0.0822964 0.00292175
8.49044 0.0926067 0.00601472
8.59226 0.0836933 0.00660298
8.69417 0.0760844 0.00545673
8.79618 0.0814777 -0.000430956
8.89828 0.0810289 -0.000512511
9.00048 0.0819851 0.000986241
9.10278 0.0757057 0.00322842
9.20518 0.0600247 0.00602029
9.30769 0.0631134 0.00469489
9.4103 0.073674 0.000241996
9.51301 0.0717609 0.00182309
9.61583 0.0669051 0.00500748
9.71877 0.0556125 0.00696103
9.82181 0.0364195 0.00704556
9.92496 0.0232773 0.00363909
10.0282 0.00894933 0.00102696
10.1316 -0.00957893 0.00282117
10.2351 -0.0255394 0.00475523
10.3387 -0.0464593 0.00674177
10.4425 -0.0729115 0.0101783
10.5463 -0.0725904 0.006483
10.6503 -0.05174 0.00257099
10.7545 -0.0372878 0.00271606
10.8587 -0.0299448 0.00327681
10.9631 -0.0354171 0.00312481
11.0676 -0.023201 0.000460962
11.1722 -0.014186 -0.00254316
11.277 -0.0314385 -0.00205724
11.3819 -0.0729985 0.00177292
11.487 -0.11398 0.00599867
11.5922 -0.139267 0.0090654
11.6975 -0.13624 0.00784746
11.803 -0.10316 0.00244706
11.9086 -0.0707945 0.000104199
12.0144 -0.0544325 0.000842413
12.1204 -0.0546958 0.00137346
12.2265 -0.0745213 0.00281163
12.3327 -0.102063 0.00340963
12.4391 -0.138922 0.00628776
12.5457 -0.16341 0.00921881
12.6524 -0.166904 0.0100737
12.7593 -0.159864 0.00863456
12.8664 -0.13197 0.00248135
12.9737 -0.102341 -0.000359309
13.0811 -0.0842948 -0.000142407
13.1887 -0.0771117 -0.000212915
13.2965 -0.0711607 -0.00238071
13.4044 -0.0679437 -0.00493515
13.5126 -0.0650855 -0.00638689
13.6209 -0.0628995 -0.00575035
13.7294 -0.0579826 -0.00387656
13.8382 -0.0512012 -0.00310981
13.9471 -0.0445049 -0.00219768
14.0562 -0.0404531 -0.00138164
14.1655 -0.054352 0.000137281
14.275 -0.0694318 0.00486558
14.3848 -0.0695211 0.00737161
14.4947 -0.0436772 0.00144889
14.6049 -0.0317436 -0.00720622
14.7152 -0.0449582 -0.0113379
14.8258 -0.0776808 -0.00927833
14.9367 -0.128325 -0.00265509
15.0477 -0.158538 0.0024912
15.159 -0.15068 0.00400163
15.2705 -0.127684 0.00362353
15.3823 -0.10614 0.00497771
15.4943 -0.0833031 0.00803039
15.6066 -0.0516718 0.00770805
15.7191 -0.0253223 -0.0036732
15.8319 -0.0379731 -0.00858109
15.9449 -0.0729062 -0.00795323
16.0582 -0.0951185 -0.00314077
16.1717 -0.0873647 0.00200965
16.2856 -0.0596012 0.00281201
16.3997 -0.0233757 -0.000227217
16.5141 -0.00239124 -0.00264135
16.6288 0.00939032 -0.00228056
16.7437 0.00929837 0.000255605
16.859 0.00928077 -0.00126665
16.9746 0.00675874 -0.00488862
17.0905 -0.00553817 -0.00488817
17.2067 -0.0332843 -0.0018771
17.3232 -0.0567457 0.00215305
17.4401 -0.0716595 0.00282674
17.5572 -0.0749703 0.00180815
17.6748 -0.0664487 0.00173584
17.7926 -0.0552182 0.00156757
17.9108 -0.0511564 0.00268882
18.0294 -0.0528405 0.00222958
18.1483 -0.0594206 0.0004758
18.2676 -0.0718655 0.000439159
18.3873 -0.102892 0.00290724
18.5074 -0.12169 0.00448692
18.6278 -0.128507 0.00343219
18.7487 -0.121007 0.00142361
18.8699 -0.108222 -0.000657388
18.9916 -0.0823823 -0.0041967
19.1137 -0.0601653 -0.00506316
19.2362 -0.0670148 -0.00285524
19.3592 -0.08796 0.00052334
19.4826 -0.0982836 0.00161404
19.6065 -0.101734 0.00205965
19.7309 -0.105469 0.00323998
19.8557 -0.106817 0.00300608
19.9811 -0.110437 0.00265339
20.1069 -0.113861 0.00290919
20.2333 -0.10975 0.00190439
20.3602 -0.0923297 -0.000777655
20.4876 -0.0855879 -0.00307723
20.6156 -0.0850755 -0.00257788
20.7441 -0.0900487 -0.0014538
20.8732 -0.0949484 -0.00137277
21.0029 -0.109804 -0.00129211
21.1332 -0.113884 -0.00277017
21.2642 -0.10827 -0.00594292
21.3958 -0.0928078 -0.00975792
21.528 -0.0843026 -0.00916992
21.6609 -0.0862625 -0.00484564
21.7945 -0.0763226 -0.00213363
21.9288 -0.063786 -0.00115458
22.0639 -0.0567696 -0.00287526
22.1997 -0.0553838 -0.00483195
22.3363 -0.0640933 -0.00720265
22.4736 -0.055705 -0.0105806
22.6118 -0.0435356 -0.0151924
22.7509 -0.0477848 -0.0161813
22.8908 -0.0848033 -0.0118412
23.0316 -0.14699 -0.00579601
23.1733 -0.222541 0.00127049
23.316 -0.289401 0.00676647
23.4597 -0.317438 0.0104034
23.6044 -0.291122 0.00546427
23.7502 -0.237651 0.00348325
23.8971 -0.176921 0.00494498
24.0451 -0.0981778 0.00520043
24.1944 -0.0198957 0.00351343
24.3448 0.0506555 -0.00144209
24.4966 0.0858442 -0.0108659
24.6496 0.0774826 -0.0204477
24.8041 0.0437799 -0.0277071
24.9601 0.030651 -0.0349341
25.1175 0.0651024 -0.0426942
25.2766 0.114757 -0.0415461
25.4373 0.1038 -0.0273088
25.5998 0.0520736 -0.0152048
25.7641 -0.00615841 -0.00637179
25.9304 -0.0421294 -0.00161413
26.0988 -0.101125 0.000720516
26.2693 -0.177848 0.00128406
26.4421 -0.257004 0.00676453
26.6174 -0.329156 0.0108928
26.7954 -0.367886 0.0127747
26.9761 -0.392974 0.00857731
27.1598 -0.366144 -0.0014856
27.3468 -0.315199 -0.0107939
27.5373 -0.326095 -0.0138704
27.7317 -0.348878 -0.0223145
27.9302 -0.442214 -0.0206887
28.1333 -0.534159 -0.0119207
28.3415 -0.544297 -0.00434539
28.5554 -0.451908 -0.000448916
28.7758 -0.311948 0.00450869
29.0035 -0.220249 0.00709733
29.2396 -0.167853 0.00138562
29.4858 -0.12839 -0.00587185
29.7441 -0.195812 -0.0133354
30.0173 -0.307841 -0.0113517
30.3101 -0.442824 0.00460549
30.6297 -0.409602 0.00900096
30.9905 -0.333686 0.000252345
31.4301 -0.424947 0.0138883


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1QuantumOneLoop/DeltaGammaFX_0_FRG.txt <==
9.995 -0.0126304 -0.0126069
9.99 -0.0915078 -0.0912871
9.985 -0.153931 -0.153553
9.98 -0.191679 -0.191204
9.975 -0.204971 -0.204461
9.97 -0.19958 -0.199084
9.965 -0.182703 -0.182249
9.96 -0.160322 -0.159924
9.955 -0.136409 -0.136072
9.95 -0.113179 -0.112899
9.945 -0.0916284 -0.0914023
9.94 -0.0720286 -0.0718511
9.935 -0.0542574 -0.0541239
9.93 -0.0380025 -0.0379092
9.925 -0.0228703 -0.0228144
9.92 -0.00844031 -0.00842009
9.915 0.00571293 0.00569806
9.91 0.020012 0.0199616
9.905 0.0348746 0.034787
9.9 0.0507075 0.05058
9.895 0.0678887 0.0677177
9.89 0.0867251 0.0865059
9.885 0.107366 0.107094
9.88 0.129651 0.129321
9.875 0.152858 0.152468
9.87 0.175339 0.174893
9.865 0.19409 0.1936
9.86 0.204419 0.203914
9.855 0.200156 0.199682
9.85 0.174986 0.174608
9.845 0.125317 0.1251
9.84 0.053838 0.053824
9.835 -0.0287571 -0.0285681
9.83 -0.106633 -0.106282
9.825 -0.165589 -0.165136
9.82 -0.19893 -0.198433
9.815 -0.208257 -0.207762
9.81 -0.200002 -0.199537
9.805 -0.181382 -0.180963
9.8 -0.158101 -0.157737
9.795 -0.133819 -0.133509
9.79 -0.110501 -0.110244
9.785 -0.0889863 -0.0887777
9.78 -0.0694503 -0.0692866
9.775 -0.0517191 -0.0515966
9.77 -0.0354527 -0.0353684
9.765 -0.0202428 -0.0201944
9.76 -0.00565985 -0.005646
9.755 0.00872813 0.00870796
9.75 0.0233497 0.0232951
9.745 0.0386274 0.0385372
9.74 0.0549702 0.0548424
9.735 0.072751 0.0725829
9.73 0.0922559 0.0920442
9.725 0.113585 0.113327
9.72 0.136481 0.136173
9.715 0.160046 0.159687
9.71 0.182361 0.18195
9.705 0.200042 0.199582
9.7 0.207981 0.207481
9.695 0.19974 0.199216
9.69 0.169213 0.168697
9.685 0.113788 0.113335
9.68 0.0378272 0.0375126
9.675 -0.0463676 -0.0464716
9.67 -0.122463 -0.122327
9.665 -0.177248 -0.176901
9.66 -0.205749 -0.205267
9.655 -0.210948 -0.210413
9.65 -0.19983 -0.199306
9.645 -0.179535 -0.179059
9.64 -0.155435 -0.155022
9.635 -0.13085 -0.130504
9.63 -0.107495 -0.107213
9.625 -0.0860508 -0.0858267
9.62 -0.0665999 -0.0664275
9.615 -0.0489188 -0.0487929
9.61 -0.0326414 -0.0325576
9.605 -0.0173454 -0.0173009
9.6 -0.00259271 -0.00258587
9.595 0.0120552 0.0120247
9.59 0.0270326 0.0269637
9.585 0.0427666 0.0426572
9.58 0.0596667 0.0595131
9.575 0.078097 0.0778946
9.57 0.0983158 0.0980591
9.565 0.120361 0.120045
9.56 0.143855 0.143474
9.555 0.167694 0.167248
9.55 0.189639 0.189139
9.545 0.205887 0.205356
9.54 0.210901 0.210387
9.535 0.19804 0.197613
9.53 0.16158 0.161321
9.525 0.100144 0.100115
9.52 0.0199536 0.0201645
9.515 -0.0651361 -0.0647334
9.51 -0.138608 -0.138093
9.505 -0.188573 -0.188019
9.5 -0.211921 -0.211378
9.495 -0.212941 -0.212436
9.49 -0.199039 -0.198584
9.485 -0.177179 -0.17678
9.48 -0.152355 -0.152012
9.475 -0.127537 -0.127249
9.47 -0.104194 -0.103957
9.465 -0.0828489 -0.0826586
9.46 -0.0634978 -0.063351
9.455 -0.0458703 -0.0457638
9.45 -0.0295759 -0.029507
9.445 -0.0141791 -0.0141462
9.44 0.000766323 0.00076425
9.435 0.0157055 0.0156684
9.43 0.0310785 0.0310055
9.425 0.0473163 0.0472057
9.42 0.0648269 0.0646764
9.415 0.0839614 0.0837679
9.41 0.104941 0.104702
9.405 0.127727 0.127437
9.4 0.151791 0.151449
9.395 0.175786 0.175389
9.39 0.197103 0.196653
9.385 0.211475 0.210974
9.38 0.212934 0.21239
9.375 0.194729 0.194162
9.37 0.15174 0.151192
9.365 0.0841214 0.0836608
9.36 0.000126239 -0.000160219
9.355 -0.0849745 -0.085019
9.35 -0.154873 -0.154665
9.345 -0.199362 -0.198958
9.34 -0.21729 -0.216775
9.335 -0.214137 -0.213592
9.33 -0.197574 -0.197056
9.325 -0.174288 -0.173827
9.32 -0.148854 -0.14846
9.315 -0.123884 -0.123558
9.31 -0.100603 -0.10034
9.305 -0.0793858 -0.0791798
9.3 -0.0601477 -0.0599926
9.295 -0.0425747 -0.0424654
9.29 -0.026254 -0.0261869
9.285 -0.0107382 -0.0107109
9.28 0.00442682 0.00441536
9.275 0.0196925 0.0196419
9.27 0.0355043 0.0354128
9.265 0.052296 0.0521606
9.26 0.0704716 0.0702879
9.255 0.0903629 0.0901255
9.25 0.112144 0.111847
9.245 0.135675 0.135313
9.24 0.160253 0.159823
9.235 0.184237 0.183744
9.23 0.204604 0.204067
9.225 0.216586 0.216046
9.22 0.213814 0.213336
9.215 0.189566 0.189238
9.21 0.139595 0.139497
9.205 0.0658589 0.0660277
9.2 -0.0212753 -0.0208745
9.195 -0.105381 -0.104835
9.19 -0.170803 -0.170204
9.185 -0.209315 -0.208727
9.18 -0.221716 -0.22117
9.175 -0.214509 -0.214018
9.17 -0.195467 -0.195034
9.165 -0.170916 -0.170541
9.16 -0.144987 -0.144667
9.155 -0.119938 -0.119671
9.15 -0.0967593 -0.0965421
9.145 -0.0756904 -0.0755188
9.14 -0.0565695 -0.0564403
9.135 -0.0390438 -0.038954
9.13 -0.0226803 -0.0226279
9.125 -0.00702041 -0.0070042
9.12 0.00839751 0.00837809
9.115 0.0240313 0.0239759
9.11 0.0403314 0.040239
9.105 0.0577331 0.0576018
9.1 0.0766328 0.0764602
9.095 0.0973357 0.097119
9.09 0.119953 0.11969
9.085 0.144225 0.143911
9.08 0.169229 0.168863
9.075 0.192985 0.192565
9.07 0.211997 0.211521
9.065 0.220973 0.220439
9.06 0.213191 0.212601
9.055 0.182149 0.181523
9.05 0.124784 0.124174
9.045 0.0451565 0.0446569
9.04 -0.0442411 -0.044522
9.035 -0.126189 -0.126184
9.03 -0.186188 -0.185909
9.025 -0.218255 -0.217785
9.02 -0.225085 -0.224525
9.015 -0.213994 -0.213427
9.01 -0.192689 -0.192165
9.005 -0.167051 -0.166595
9 -0.14075 -0.140368
8.995 -0.115698 -0.115387
8.99 -0.0926654 -0.0924181
8.985 -0.0717629 -0.071573
8.98 -0.0527613 -0.0526226
8.975 -0.0352727 -0.0351803
8.97 -0.0188463 -0.0187968
8.965 -0.00301338 -0.00300492
8.96 0.012695 0.0126628
8.955 0.0287426 0.0286688
8.95 0.0455844 0.0454665
8.945 0.0636548 0.063489
8.94 0.0833378 0.0831189
8.935 0.104902 0.104624
8.93 0.128381 0.128037
8.925 0.15336 0.152946
8.92 0.178661 0.178177
8.915 0.201908 0.201366
8.91 0.219086 0.218516
8.905 0.224372 0.22383
8.9 0.21079 0.210359
8.895 0.172303 0.172075
8.89 0.107368 0.107408
8.885 0.0223676 0.0226784
8.88 -0.068207 -0.0676942
8.875 -0.14682 -0.146205
8.87 -0.200603 -0.199972
8.865 -0.225972 -0.225374
8.86 -0.227352 -0.226807
8.855 -0.212637 -0.212154
8.85 -0.189315 -0.188894
8.845 -0.162772 -0.162412
8.84 -0.136214 -0.13591
8.835 -0.111222 -0.110973
8.83 -0.0883639 -0.0881637
8.825 -0.0676346 -0.0674802
8.82 -0.0487442 -0.0486324
8.815 -0.0312738 -0.031202
8.81 -0.0147567 -0.0147232
8.805 0.00128519 0.00128121
8.8 0.017328 0.0172864
8.795 0.0338414 0.0337613
8.79 0.0512837 0.0511631
8.785 0.0700858 0.0699221
8.78 0.0906131 0.0904029
8.775 0.113086 0.112826
8.77 0.137436 0.137122
8.765 0.163063 0.162693
8.76 0.188481 0.188053
8.755 0.21086 0.210375
8.75 0.225618 0.22508
8.745 0.226417 0.225839
8.74 0.206172 0.205577
8.735 0.159611 0.159045
8.73 0.0870827 0.0866168
8.725 -0.00252636 -0.00280478
8.72 -0.0929767 -0.0930029
8.715 -0.166992 -0.166761
8.71 -0.213811 -0.213381
8.705 -0.232316 -0.231776
8.7 -0.22844 -0.227872
8.695 -0.210405 -0.209865
8.69 -0.185335 -0.184854
8.685 -0.158076 -0.157665
8.68 -0.131376 -0.131035
8.675 -0.106508 -0.106234
8.67 -0.0838516 -0.0836365
8.665 -0.0633001 -0.0631384
8.66 -0.04451 -0.0443966
8.655 -0.0270355 -0.0269666
8.65 -0.0103961 -0.0103693
8.645 0.0058952 0.00588091
8.64 0.0223211 0.0222654
8.635 0.0393568 0.039258
8.63 0.0574622 0.0573174
8.625 0.077061 0.076866
8.62 0.0984917 0.0982412
8.615 0.121911 0.1216
8.61 0.147123 0.146746
8.605 0.173303 0.172857
8.6 0.1986 0.198091
8.595 0.219673 0.219117
8.59 0.231343 0.230777
8.585 0.226814 0.226296
8.58 0.199091 0.198697
8.575 0.144019 0.143828
8.57 0.0641801 0.0642356
8.565 -0.0289895 -0.0286961
8.56 -0.117911 -0.117438
8.555 -0.186188 -0.185614
8.55 -0.225532 -0.224925
8.545 -0.237221 -0.236631
8.54 -0.228409 -0.227863
8.535 -0.207402 -0.206916
8.53 -0.180855 -0.180434
8.525 -0.153054 -0.152697
8.52 -0.12631 -0.126015
8.515 -0.101612 -0.101373
8.51 -0.0791699 -0.0789832
8.505 -0.0587886 -0.0586495
8.5 -0.0400777 -0.0399826
8.495 -0.0225684 -0.0225148
8.49 -0.00576738 -0.00575375
8.485 0.0108203 0.0107944
8.48 0.0276841 0.0276181
8.475 0.0453037 0.0451961
8.47 0.0641389 0.0639871
8.465 0.0846008 0.0844014
8.46 0.106991 0.10674
8.455 0.131383 0.131076
8.45 0.157422 0.157057
8.445 0.184011 0.183584
8.44 0.208875 0.208389
8.435 0.228103 0.227563
8.43 0.235906 0.235327
8.425 0.225123 0.22453
8.42 0.189116 0.188552
8.415 0.125249 0.12478
8.41 0.0386529 0.0383565
8.405 -0.0567638 -0.0568212
8.4 -0.142631 -0.14243
8.395 -0.204081 -0.203666
8.39 -0.235572 -0.235023
8.385 -0.240608 -0.240012
8.38 -0.227242 -0.226663
8.375 -0.203637 -0.203112
8.37 -0.175886 -0.175432
8.365 -0.147714 -0.147334
8.36 -0.121021 -0.12071
8.355 -0.0965324 -0.0962861
8.35 -0.0743145 -0.0741256
8.345 -0.054092 -0.053955
8.34 -0.0354356 -0.035346
8.335 -0.0178564 -0.0178113
8.33 -0.000850227 -0.000847874
8.325 0.0160857 0.0160454
8.32 0.0334469 0.0333629
8.315 0.0517168 0.0515864
8.31 0.0713515 0.0711709
8.305 0.092743 0.0925071
8.3 0.116142 0.115845
8.295 0.141517 0.141153
8.29 0.168317 0.167883
8.285 0.195118 0.194614
8.28 0.219161 0.218596
8.275 0.235915 0.235316
8.27 0.238996 0.23841
8.265 0.221031 0.220529
8.26 0.176068 0.17573
8.255 0.103399 0.103291
8.25 0.0109245 0.0110682
8.245 -0.0852272 -0.0848635
8.24 -0.166558 -0.166043
8.235 -0.22032 -0.219729
8.23 -0.243828 -0.243223
8.225 -0.242538 -0.241961
8.22 -0.225064 -0.224539
8.215 -0.199238 -0.198776
8.21 -0.170538 -0.170143
8.205 -0.142143 -0.141812
8.2 -0.115571 -0.1153
8.195 -0.0913167 -0.0911021
8.19 -0.0693178 -0.0691543
8.185 -0.049232 -0.0491156
8.18 -0.0305962 -0.030524
8.175 -0.0129046 -0.0128745
8.17 0.00435714 0.00434595
8.165 0.0216991 0.0216463
8.16 0.0396225 0.0395269
8.155 0.0586127 0.0584717
8.15 0.0791181 0.0789284
8.145 0.101503 0.10126
8.14 0.12595 0.12565
8.135 0.152295 0.151934
8.13 0.179748 0.179323
8.125 0.206498 0.206011
8.12 0.229236 0.228696
8.115 0.242778 0.242202
8.11 0.240196 0.239616
8.105 0.21412 0.213585
8.1 0.159673 0.159245
8.095 0.0784817 0.0782289
8.09 -0.0186713 -0.0186957
8.085 -0.113867 -0.113649
8.08 -0.189224 -0.188801
8.075 -0.234623 -0.234065
8.07 -0.250206 -0.249593
8.065 -0.24302 -0.242417
8.06 -0.221923 -0.221368
8.055 -0.194253 -0.193767
8.05 -0.164847 -0.164434
8.045 -0.136362 -0.136021
8.04 -0.109972 -0.109697
8.035 -0.0859684 -0.0857543
8.03 -0.0641778 -0.064018
8.025 -0.0442012 -0.0440911
8.02 -0.0255476 -0.0254836
8.015 -0.00769623 -0.00767624
8.01 0.00987615 0.009853
8.005 0.0276867 0.0276199
8 0.0462414 0.0461294
7.995 0.0660252 0.0658651
7.99 0.0874732 0.0872611
7.985 0.11091 0.110641
7.98 0.136432 0.136101
7.975 0.163706 0.163309
7.97 0.191654 0.191189
7.965 0.218016 0.217484
7.96 0.238872 0.238285
7.955 0.248368 0.247749
7.95 0.239137 0.238524
7.945 0.204091 0.203542
7.94 0.139859 0.139445
7.935 0.0507661 0.050558
7.93 -0.0495815 -0.0495395
7.925 -0.142071 -0.141782
7.92 -0.2102 -0.209718
7.915 -0.246832 -0.246237
7.91 -0.254747 -0.254118
7.905 -0.242189 -0.241585
7.9 -0.217962 -0.217416
7.895 -0.188802 -0.188329
7.89 -0.158902 -0.158505
7.885 -0.130436 -0.130111
7.88 -0.104269 -0.10401
7.875 -0.080518 -0.0803181
7.87 -0.0589136 -0.0587677
7.865 -0.0390103 -0.0389139
7.86 -0.020293 -0.0202432
7.855 -0.00222843 -0.00222367
7.85 0.0157153 0.0156752
7.845 0.0340617 0.0339756
7.84 0.0533206 0.0531859
7.835 0.0739729 0.0737855
7.83 0.0964333 0.0961881
7.825 0.120973 0.120664
7.82 0.147576 0.147197
7.815 0.175702 0.17525
7.81 0.203929 0.203405
7.805 0.229482 0.228896
7.8 0.24778 0.247161
7.795 0.252315 0.251712
7.79 0.235438 0.234926
7.785 0.190695 0.19036
7.78 0.11667 0.11658
7.775 0.0206556 0.0208325
7.77 -0.0811636 -0.0807563
7.765 -0.169217 -0.168655
7.76 -0.229096 -0.22846
7.755 -0.256822 -0.256176
7.75 -0.257499 -0.256885
7.745 -0.240152 -0.239594
7.74 -0.213286 -0.212795
7.735 -0.182965 -0.182543
7.73 -0.152758 -0.152405
7.725 -0.1244 -0.12411
7.72 -0.0984834 -0.0982532
7.715 -0.0749753 -0.0747992
7.71 -0.0535278 -0.0534015
7.705 -0.0336553 -0.0335757
7.7 -0.0148233 -0.0147881
7.695 0.00351291 0.00350473
7.69 0.0218931 0.0218416
7.685 0.0408469 0.0407509
7.68 0.0608858 0.0607433
7.675 0.0824822 0.0822902
7.67 0.106021 0.105776
7.665 0.131701 0.131399
7.66 0.159367 0.159004
7.655 0.188226 0.187799
7.65 0.216448 0.215956
7.645 0.240679 0.240124
7.64 0.25564 0.255028
7.635 0.254225 0.25357
7.63 0.228728 0.228058
7.625 0.173733 0.173103
7.62 0.0902229 0.0897168
7.615 -0.0114039 -0.011688
7.61 -0.112821 -0.112814
7.605 -0.194826 -0.194528
7.6 -0.245701 -0.245184
7.595 -0.264622 -0.263988
7.59 -0.258607 -0.257951
7.585 -0.237072 -0.236455
7.58 -0.20803 -0.207485
7.575 -0.17684 -0.176377
7.57 -0.146482 -0.1461
7.565 -0.118296 -0.117989
7.56 -0.0926409 -0.092402
7.555 -0.0693559 -0.0691779
7.55 -0.0480273 -0.0479044
7.545 -0.0281371 -0.0280651
7.54 -0.00913375 -0.00911015
7.535 0.00953748 0.00951365
7.53 0.0284238 0.0283519
7.525 0.0480597 0.0479376
7.52 0.068956 0.0687798
7.515 0.0915707 0.0913354
7.51 0.116246 0.115946
7.505 0.143091 0.142719
7.5 0.171771 0.171322
7.495 0.201192 0.200665
7.49 0.229055 0.228457
7.485 0.251365 0.250722
7.48 0.262136 0.261497
7.475 0.253771 0.253212
7.47 0.218793 0.218411
7.465 0.15327 0.153149
7.46 0.0609574 0.0611354
7.455 -0.0446815 -0.0442383
7.45 -0.143797 -0.143176
7.445 -0.218385 -0.217682
7.44 -0.25984 -0.259131
7.435 -0.2703 -0.26963
7.43 -0.258241 -0.257632
7.425 -0.233122 -0.232585
7.42 -0.202331 -0.201869
7.415 -0.170523 -0.170133
7.41 -0.140137 -0.139815
7.405 -0.112165 -0.111905
7.4 -0.0867666 -0.0865648
7.395 -0.0636736 -0.0635249
7.39 -0.0424182 -0.0423189
7.385 -0.0224552 -0.0224027
7.38 -0.00321872 -0.00321156
7.375 0.0158552 0.0158174
7.37 0.0353207 0.0352371
7.365 0.0557159 0.0555847
7.36 0.0775471 0.0773655
7.355 0.10125 0.101015
7.35 0.127112 0.126818
7.345 0.155121 0.154765
7.34 0.184729 0.184307
7.335 0.214482 0.213991
7.33 0.241546 0.240987
7.325 0.261239 0.260615
7.32 0.266884 0.266205
7.315 0.250555 0.249842
7.31 0.205357 0.204655
7.305 0.129298 0.128683
7.3 0.0292015 0.0287762
7.295 -0.0786287 -0.0787718
7.29 -0.173578 -0.173406
7.285 -0.239624 -0.239183
7.28 -0.271512 -0.270903
7.275 -0.274011 -0.273339
7.27 -0.256588 -0.255933
7.265 -0.228458 -0.227866
7.26 -0.1963 -0.195789
7.255 -0.164085 -0.163659
7.25 -0.133765 -0.133419
7.245 -0.106031 -0.105758
7.24 -0.0808734 -0.0806663
7.235 -0.0579336 -0.0577858
7.23 -0.0366998 -0.0366065
7.225 -0.0166046 -0.0165624
7.22 0.00293058 0.00292318
7.215 0.0224782 0.0224211
7.21 0.0425985 0.04249
7.205 0.0638314 0.063668
7.2 0.0866739 0.0864508
7.195 0.11153 0.111241
7.19 0.138612 0.138251
7.185 0.167762 0.167322
7.18 0.198172 0.19765
7.175 0.227968 0.227371
7.17 0.253724 0.253071
7.165 0.270039 0.269373
7.16 0.269608 0.269002
7.155 0.244397 0.243948
7.15 0.188486 0.188293
7.145 0.102251 0.102373
7.14 -0.00427724 -0.00385702
7.135 -0.112381 -0.111746
7.13 -0.201513 -0.200773
7.125 -0.258274 -0.257517
7.12 -0.280771 -0.280051
7.115 -0.275966 -0.275311
7.11 -0.253883 -0.253302
7.105 -0.223274 -0.22277
7.1 -0.190074 -0.189645
7.095 -0.15762 -0.157262
7.09 -0.12743 -0.127139
7.085 -0.0999355 -0.0997057
7.08 -0.0749865 -0.0748129
7.075 -0.052151 -0.0520297
7.07 -0.0308804 -0.0308082
7.065 -0.0105882 -0.0105632
7.06 0.00931514 0.0092939
7.055 0.0294102 0.0293425
7.05 0.0502625 0.0501471
7.045 0.0724107 0.0722454
7.04 0.0963366 0.0961186
7.035 0.122401 0.122127
7.03 0.150719 0.150385
7.025 0.180954 0.180557
7.02 0.211986 0.211523
7.015 0.241468 0.240935
7.01 0.26532 0.264716
7.005 0.277417 0.276739
7 0.269933 0.269182
6.995 0.235 0.234198
6.99 0.168104 0.167311
6.985 0.0723683 0.0716952
6.98 -0.0389829 -0.0393965
6.975 -0.145404 -0.145459
6.97 -0.227274 -0.226969
6.965 -0.274296 -0.273725
6.96 -0.287777 -0.28707
6.955 -0.276388 -0.275659
6.95 -0.250319 -0.249639
6.945 -0.217706 -0.217111
6.94 -0.183741 -0.183241
6.935 -0.151178 -0.15077
6.93 -0.121158 -0.120834
6.925 -0.0938925 -0.0936434
6.92 -0.069113 -0.0689311
6.915 -0.0463278 -0.0462067
6.91 -0.0249582 -0.0248934
6.905 -0.00440167 -0.0043907
6.9 0.0159415 0.0158991
6.895 0.0366593 0.036562
6.89 0.0583208 0.0581653
6.885 0.0814601 0.081241
6.88 0.106536 0.106246
6.875 0.133851 0.133482
6.87 0.163402 0.162946
6.865 0.194633 0.194084
6.86 0.226066 0.225426
6.855 0.254817 0.254104
6.85 0.27612 0.275379
6.845 0.283152 0.282466
6.84 0.267717 0.267205
6.835 0.222441 0.222233
6.83 0.144627 0.144808
6.825 0.0404112 0.0409647
6.82 -0.0739938 -0.0731893
6.815 -0.176934 -0.176041
6.81 -0.250484 -0.249626
6.805 -0.287706 -0.286939
6.8 -0.292772 -0.292102
6.795 -0.27557 -0.274989
6.79 -0.246148 -0.245644
6.785 -0.211941 -0.211508
6.78 -0.17743 -0.177063
6.775 -0.144846 -0.144542
6.77 -0.115007 -0.114762
6.765 -0.0879399 -0.0877493
6.76 -0.0632784 -0.0631397
6.755 -0.0404817 -0.0403922
6.75 -0.0189458 -0.0189036
6.745 0.00194586 0.00194179
6.74 0.0228024 0.0227524
6.735 0.0442183 0.0441219
6.73 0.0667646 0.0666207
6.725 0.0909659 0.0907729
6.72 0.117249 0.117005
6.715 0.145842 0.145545
6.71 0.176594 0.176244
6.705 0.208692 0.208286
6.7 0.240245 0.239779
6.695 0.267784 0.26725
6.69 0.285833 0.285214
6.685 0.286928 0.286198
6.68 0.262706 0.261845
6.675 0.206642 0.205669
6.67 0.118254 0.11727
6.665 0.00683767 0.00602765
6.66 -0.10877 -0.109208
6.655 -0.206594 -0.206561
6.65 -0.271066 -0.270614
6.645 -0.298669 -0.297951
6.64 -0.296015 -0.295196
6.635 -0.273751 -0.272951
6.63 -0.241546 -0.240829
6.625 -0.206092 -0.205483
6.62 -0.171207 -0.170707
6.615 -0.138663 -0.138264
6.61 -0.108999 -0.108691
6.605 -0.0820904 -0.081861
6.6 -0.0574903 -0.0573312
6.595 -0.0346171 -0.0345218
6.59 -0.0128458 -0.0128103
6.585 0.00845259 0.00842991
6.58 0.029896 0.0298144
6.575 0.0520846 0.0519409
6.57 0.0755884 0.0753771
6.565 0.100917 0.100631
6.56 0.128455 0.128083
6.555 0.158335 0.157868
6.55 0.190234 0.189662
6.545 0.223037 0.222357
6.54 0.254394 0.253619
6.535 0.280211 0.27938
6.53 0.294303 0.2935
6.525 0.288667 0.288024
6.52 0.255012 0.254689
6.515 0.188018 0.188145
6.51 0.089726 0.0903226
6.505 -0.0274231 -0.0264847
6.5 -0.142482 -0.141417
6.495 -0.233923 -0.232916
6.49 -0.288993 -0.288132
6.485 -0.307447 -0.306734
6.48 -0.297862 -0.297266
6.475 -0.271255 -0.270747
6.47 -0.23676 -0.236322
6.465 -0.200332 -0.199956
6.46 -0.165189 -0.164872
6.455 -0.132707 -0.132445
6.45 -0.10319 -0.102981
6.445 -0.076385 -0.0762278
6.44 -0.0517803 -0.0516725
6.435 -0.0287603 -0.0287004
6.43 -0.0066817 -0.00666865
6.425 0.0150959 0.0150626
6.42 0.0371987 0.0371188
6.415 0.0602309 0.0601038
6.41 0.0847587 0.0845834
6.405 0.11127 0.111045
6.4 0.140093 0.139819
6.395 0.171249 0.170925
6.39 0.204206 0.203831
6.385 0.23751 0.237083
6.38 0.268309 0.267823
6.375 0.291854 0.291293
6.37 0.301284 0.300616
6.365 0.288186 0.287373
6.36 0.244607 0.243634
6.355 0.166778 0.165701
6.35 0.0594906 0.0584774
6.345 -0.0618225 -0.0625363
6.34 -0.174708 -0.174938
6.335 -0.258789 -0.258509
6.33 -0.30441 -0.303749
6.325 -0.314323 -0.313469
6.32 -0.298598 -0.297711
6.315 -0.2683 -0.267478
6.31 -0.231933 -0.231222
6.305 -0.194749 -0.194159
6.3 -0.15943 -0.158956
6.295 -0.127011 -0.126639
6.29 -0.0975994 -0.0973184
6.285 -0.0708383 -0.0706367
6.28 -0.0461606 -0.0460299
6.275 -0.0229226 -0.0228573
6.27 -0.000465175 -0.000462131
6.265 0.0218628 0.021804
6.26 0.044695 0.0445722
6.255 0.0686382 0.0684467
6.25 0.0942505 0.0939832
6.245 0.121991 0.121638
6.24 0.152118 0.151669
6.235 0.18452 0.183964
6.23 0.218428 0.217756
6.225 0.252012 0.251229
6.22 0.281883 0.281015
6.215 0.302634 0.301744
6.21 0.306782 0.305983
6.205 0.285667 0.285116
6.2 0.231941 0.231797
6.195 0.143663 0.144009
6.19 0.0284713 0.0292491
6.185 -0.0955026 -0.0944799
6.18 -0.204925 -0.203872
6.175 -0.281121 -0.280178
6.17 -0.317596 -0.316803
6.165 -0.319723 -0.31906
6.16 -0.298632 -0.298068
6.155 -0.265211 -0.264724
6.15 -0.227302 -0.226882
6.145 -0.189509 -0.189151
6.14 -0.154046 -0.153747
6.135 -0.121659 -0.121417
6.13 -0.0922936 -0.0921061
6.125 -0.065504 -0.0653691
6.12 -0.0406782 -0.0405941
6.115 -0.0171483 -0.0171138
6.11 0.00575947 0.00574519
6.105 0.0287064 0.0286433
6.1 0.0523327 0.0522203
6.095 0.0772457 0.0770829
6.09 0.103991 0.103777
6.085 0.13299 0.132723
6.08 0.164419 0.1641
6.075 0.19801 0.197638
6.07 0.23273 0.232305
6.065 0.266343 0.265863
6.06 0.294902 0.294358
6.055 0.312355 0.31173
6.05 0.31068 0.309944
6.045 0.281147 0.280279
6.04 0.217268 0.216289
6.035 0.119147 0.118169
6.03 -0.00274838 -0.00352323
6.025 -0.127969 -0.128333
6.02 -0.232906 -0.232764
6.015 -0.300996 -0.300415
6.01 -0.328818 -0.327969
6.005 -0.323952 -0.323014
6 -0.298217 -0.297315
5.995 -0.262163 -0.261365
5.99 -0.222978 -0.222304
5.985 -0.18468 -0.184131
5.98 -0.149081 -0.148645
5.975 -0.116683 -0.116348
5.97 -0.0872968 -0.0870489
5.965 -0.0604044 -0.0602343
5.96 -0.0353556 -0.0352561
5.955 -0.0114614 -0.011428
5.95 0.0119656 0.0119345
5.945 0.0355962 0.0354997
5.94 0.0600763 0.059911
5.935 0.0860114 0.0857712
5.93 0.11393 0.113606
5.925 0.144207 0.14379
5.92 0.176925 0.176402
5.915 0.21164 0.211001
5.91 0.247032 0.246273
5.905 0.280438 0.279572
5.9 0.307349 0.306416
5.895 0.321104 0.320186
5.89 0.313242 0.312469
5.885 0.27514 0.274671
5.88 0.201367 0.201334
5.875 0.0941814 0.0946137
5.87 -0.0332601 -0.0324692
5.865 -0.158622 -0.157664
5.86 -0.258516 -0.257568
5.855 -0.31869 -0.317842
5.85 -0.338567 -0.337834
5.845 -0.327524 -0.326891
5.84 -0.297784 -0.297232
5.835 -0.259485 -0.259005
5.83 -0.2192 -0.218787
5.825 -0.180437 -0.180087
5.82 -0.144666 -0.144378
5.815 -0.112187 -0.111959
5.81 -0.0826964 -0.0825255
5.805 -0.0556174 -0.0555014
5.8 -0.0302665 -0.0302035
5.795 -0.00593544 -0.00592424
5.79 0.0180761 0.0180361
5.785 0.0424482 0.0423567
5.78 0.0678313 0.0676875
5.775 0.0948265 0.0946296
5.77 0.12394 0.123689
5.765 0.155494 0.155188
5.76 0.189462 0.189101
5.755 0.22521 0.224796
5.75 0.261117 0.26065
5.745 0.294083 0.293561
5.74 0.319051 0.318464
5.735 0.328805 0.328134
5.73 0.314559 0.313781
5.725 0.267957 0.267068
5.72 0.184775 0.183836
5.715 0.0694352 0.068603
5.71 -0.0624469 -0.0629593
5.705 -0.187085 -0.187116
5.7 -0.281704 -0.281239
5.695 -0.334404 -0.333577
5.69 -0.347145 -0.346146
5.685 -0.33072 -0.329711
5.68 -0.297547 -0.296625
5.675 -0.257324 -0.256531
5.67 -0.216067 -0.215411
5.665 -0.176848 -0.176321
5.66 -0.140852 -0.140441
5.655 -0.108213 -0.107901
5.65 -0.0785326 -0.0783093
5.645 -0.0511835 -0.051039
5.64 -0.0254536 -0.0253816
5.635 -0.000616867 -0.000614073
5.63 0.0240395 0.0239735
5.625 0.0492043 0.0490671
5.62 0.0755316 0.075318
5.615 0.103616 0.103318
5.61 0.133938 0.133545
5.605 0.166757 0.166257
5.6 0.201933 0.201312
5.595 0.238632 0.237882
5.59 0.274925 0.274046
5.585 0.307283 0.306297
5.58 0.330131 0.329099
5.575 0.335768 0.334801
5.57 0.315193 0.314449
5.565 0.260431 0.260076
5.56 0.168517 0.168654
5.555 0.0459323 0.0465289
5.55 -0.0895486 -0.08866
5.545 -0.213066 -0.212098
5.54 -0.302658 -0.301761
5.535 -0.348643 -0.347869
5.53 -0.355155 -0.354493
5.525 -0.334095 -0.33352
5.52 -0.297954 -0.297449
5.515 -0.25602 -0.255576
5.51 -0.213836 -0.213452
5.505 -0.174113 -0.173789
5.5 -0.137802 -0.137537
5.495 -0.104898 -0.104691
5.49 -0.0749268 -0.0747766
5.485 -0.0472161 -0.0471205
5.48 -0.0210281 -0.0209856
5.475 0.00438047 0.00437062
5.47 0.0297348 0.0296731
5.465 0.0557322 0.0556189
5.46 0.0830295 0.0828645
5.455 0.112212 0.111996
5.45 0.143731 0.143464
5.445 0.177782 0.177466
5.44 0.214102 0.21374
5.435 0.251659 0.251255
5.43 0.28822 0.287774
5.425 0.319851 0.319356
5.42 0.340511 0.339945
5.415 0.342095 0.341419
5.41 0.315487 0.314658
5.405 0.253164 0.252181
5.4 0.153385 0.152347
5.395 0.0244894 0.0236169
5.39 -0.113937 -0.114382
5.385 -0.236271 -0.236131
5.38 -0.321419 -0.320734
5.375 -0.361654 -0.360616
5.37 -0.362902 -0.361735
5.365 -0.337918 -0.33679
5.36 -0.299216 -0.298215
5.355 -0.255732 -0.25489
5.35 -0.21263 -0.211946
5.345 -0.172331 -0.17179
5.34 -0.1356 -0.135185
5.335 -0.102321 -0.102014
5.33 -0.0719555 -0.0717419
5.325 -0.0437922 -0.0436631
5.32 -0.0170699 -0.0170193
5.315 0.00897129 0.00894598
5.31 0.0350693 0.0349672
5.305 0.0619301 0.061747
5.3 0.0902123 0.0899404
5.295 0.120492 0.12012
5.29 0.153188 0.152702
5.285 0.188431 0.187814
5.28 0.225839 0.225076
5.275 0.264188 0.263269
5.27 0.300964 0.299897
5.265 0.331867 0.330694
5.26 0.350455 0.349271
5.255 0.348303 0.34727
5.25 0.316247 0.315572
5.245 0.247214 0.247086
5.24 0.140546 0.141024
5.235 0.0061331 0.00708658
5.23 -0.134978 -0.133825
5.225 -0.256589 -0.255503
5.22 -0.338327 -0.337442
5.215 -0.374022 -0.373337
5.21 -0.37102 -0.370473
5.205 -0.34276 -0.342295
5.2 -0.3018 -0.301387
5.195 -0.256835 -0.256465
5.19 -0.21275 -0.212423
5.185 -0.17175 -0.17147
5.18 -0.134457 -0.134228
5.175 -0.100667 -0.100489
5.17 -0.0697874 -0.0696604
5.165 -0.0410727 -0.0409973
5.16 -0.0137387 -0.0137141
5.155 0.0129919 0.0129662
5.15 0.0398699 0.0397947
5.145 0.0676099 0.0674865
5.14 0.0968726 0.0967025
5.135 0.128224 0.12801
5.13 0.162052 0.1618
5.125 0.198426 0.198141
5.12 0.236854 0.236545
5.115 0.275939 0.275611
5.11 0.312923 0.312574
5.105 0.343198 0.342808
5.1 0.360004 0.359518
5.095 0.354679 0.354013
5.09 0.318056 0.317123
5.085 0.243448 0.242236
5.08 0.131033 0.129693
5.075 -0.00813566 -0.00927807
5.07 -0.151928 -0.152509
5.065 -0.273661 -0.273487
5.06 -0.353382 -0.352533
5.055 -0.385976 -0.384717
5.05 -0.379821 -0.378437
5.045 -0.348932 -0.347619
5.04 -0.305986 -0.304843
5.035 -0.259569 -0.258622
5.03 -0.214401 -0.213644
5.025 -0.172549 -0.171959
5.02 -0.134535 -0.134088
5.015 -0.100086 -0.0997608
5.01 -0.0685659 -0.0683463
5.005 -0.0391984 -0.0390734
5 -0.0111764 -0.0111394
4.995 0.0162951 0.0162462
4.99 0.0439807 0.0438437
4.985 0.0726047 0.0723731
4.98 0.10283 0.102493
4.975 0.135214 0.134756
4.97 0.17012 0.169522
4.965 0.207561 0.206801
4.96 0.246955 0.246013
4.955 0.286764 0.285629
4.95 0.324035 0.322726
4.945 0.353932 0.352515
4.94 0.369462 0.36808
4.935 0.361807 0.360689
4.93 0.321803 0.32122
4.925 0.243003 0.243168
4.92 0.126086 0.127007
4.915 -0.0172077 -0.0157869
4.91 -0.164042 -0.162533
4.905 -0.287238 -0.285982
4.9 -0.366785 -0.365903
4.895 -0.397996 -0.397421
4.89 -0.389894 -0.389496
4.885 -0.357012 -0.356692
4.88 -0.312292 -0.312
4.875 -0.264379 -0.264103
4.87 -0.217966 -0.217709
4.865 -0.175058 -0.174829
4.86 -0.136121 -0.135928
4.855 -0.100835 -0.100684
4.85 -0.0685281 -0.0684218
4.845 -0.0383948 -0.0383351
4.84 -0.00960461 -0.00959197
4.835 0.0186563 0.0186224
4.83 0.047168 0.0470889
4.825 0.0766652 0.0765436
4.82 0.107815 0.107656
4.815 0.141171 0.14098
4.81 0.177076 0.176864
4.805 0.215504 0.215283
4.8 0.255807 0.255591
4.795 0.296351 0.296148
4.79 0.334058 0.333861
4.785 0.363954 0.363723
4.78 0.378919 0.378562
4.775 0.370057 0.369431
4.77 0.328188 0.327146
4.765 0.246911 0.245418
4.76 0.126978 0.125234
4.755 -0.0197526 -0.0213057
4.75 -0.170174 -0.171038
4.745 -0.29656 -0.296464
4.74 -0.378237 -0.377274
4.735 -0.410166 -0.40868
4.73 -0.401556 -0.399909
4.725 -0.36742 -0.365864
4.72 -0.321152 -0.319807
4.715 -0.271679 -0.270575
4.71 -0.223818 -0.222943
4.705 -0.179611 -0.178935
4.7 -0.139516 -0.139008
4.695 -0.10319 -0.102824
4.69 -0.0699297 -0.0696856
4.685 -0.0389052 -0.0387692
4.68 -0.0092611 -0.0092253
4.675 0.0198373 0.0197752
4.67 0.049187 0.0490239
4.665 0.0795356 0.0792631
4.66 0.111558 0.111162
4.655 0.145807 0.145268
4.65 0.182618 0.181911
4.645 0.221946 0.221043
4.64 0.26311 0.261985
4.635 0.304435 0.303076
4.63 0.342801 0.341232
4.625 0.373201 0.371508
4.62 0.388503 0.38687
4.615 0.379807 0.378522
4.61 0.337888 0.337292
4.605 0.25616 0.256506
4.6 0.134967 0.136242
4.595 -0.0143765 -0.012522
4.59 -0.169017 -0.167129
4.585 -0.300669 -0.299193
4.58 -0.387291 -0.386371
4.575 -0.422541 -0.422059
4.57 -0.415207 -0.414962
4.565 -0.380728 -0.380564
4.56 -0.333185 -0.333027
4.555 -0.282061 -0.281887
4.55 -0.232497 -0.232314
4.545 -0.186689 -0.186512
4.54 -0.145148 -0.14499
4.535 -0.107531 -0.107403
4.53 -0.073119 -0.0730271
4.525 -0.0410543 -0.0410033
4.52 -0.0104564 -0.010448
4.515 0.0195326 0.0194986
4.51 0.0497295 0.0496551
4.505 0.0808977 0.0807872
4.5 0.113724 0.113584
4.495 0.148769 0.148611
4.49 0.186373 0.186212
4.485 0.226496 0.22635
4.48 0.268467 0.268356
4.475 0.310635 0.310573
4.47 0.349932 0.349911
4.465 0.381437 0.381406
4.46 0.398136 0.397973
4.455 0.391218 0.39073
4.45 0.351395 0.35037
4.445 0.271661 0.270007
4.44 0.151432 0.149338
4.435 0.000732026 -0.00128934
4.43 -0.158553 -0.159858
4.425 -0.297737 -0.297906
4.42 -0.392714 -0.391773
4.415 -0.434633 -0.432966
4.41 -0.430988 -0.429054
4.405 -0.397456 -0.395593
4.4 -0.349076 -0.347453
4.395 -0.296238 -0.294905
4.39 -0.244679 -0.243624
4.385 -0.196907 -0.196094
4.38 -0.153565 -0.152955
4.375 -0.114351 -0.11391
4.37 -0.0785392 -0.0782418
4.365 -0.0452497 -0.0450778
4.36 -0.0135739 -0.0135169
4.355 0.0173727 0.0173185
4.35 0.0484302 0.0482622
4.345 0.0803817 0.0800907
4.34 0.113931 0.113501
4.335 0.149657 0.149065
4.33 0.187919 0.187136
4.325 0.228711 0.227702
4.32 0.271416 0.270149
4.315 0.314478 0.312934
4.31 0.354979 0.353174
4.305 0.388216 0.386236
4.3 0.407432 0.40547
4.295 0.404026 0.402401
4.29 0.368665 0.367779
4.285 0.293755 0.293944
4.28 0.17731 0.178635
4.275 0.0272562 0.0293747
4.27 -0.136421 -0.134148
4.265 -0.285177 -0.283354
4.26 -0.392361 -0.391259
4.255 -0.445223 -0.444743
4.25 -0.448626 -0.448503
4.245 -0.418 -0.417999
4.24 -0.369565 -0.369559
4.235 -0.315069 -0.315016
4.23 -0.261214 -0.261117
4.225 -0.211048 -0.210927
4.22 -0.16547 -0.165347
4.215 -0.124273 -0.124164
4.21 -0.0867466 -0.0866633
4.205 -0.0519931 -0.0519433
4.2 -0.0190743 -0.0190619
4.195 0.0129251 0.0128993
4.19 0.0448733 0.0448113
4.185 0.0775784 0.0774853
4.18 0.111768 0.111653
4.175 0.148048 0.147923
4.17 0.186816 0.186701
4.165 0.228126 0.228045
4.16 0.271463 0.271443
4.155 0.315438 0.315501
4.15 0.357385 0.357535
4.145 0.392953 0.393147
4.14 0.415801 0.415919
4.135 0.41769 0.417518
4.13 0.389338 0.388604
4.125 0.322489 0.32099
4.12 0.213393 0.21119
4.115 0.067091 0.0646392
4.11 -0.0995076 -0.101467
4.105 -0.259095 -0.259896
4.1 -0.382561 -0.381985
4.095 -0.451822 -0.450166
4.09 -0.467132 -0.464939
4.085 -0.442558 -0.440308
4.08 -0.395535 -0.39351
4.075 -0.339713 -0.338023
4.07 -0.283297 -0.281948
4.065 -0.230234 -0.229188
4.06 -0.181871 -0.18108
4.055 -0.138187 -0.137607
4.05 -0.098525 -0.0981217
4.045 -0.0619804 -0.0617279
4.04 -0.0275844 -0.0274665
4.035 0.00561435 0.00560546
4.03 0.0385184 0.0383827
4.025 0.0719672 0.0716972
4.02 0.10672 0.1063
4.015 0.143419 0.142826
4.01 0.182517 0.181719
4.005 0.224153 0.223112
4 0.267959 0.266633
3.995 0.312773 0.311128
3.99 0.35628 0.354312
3.985 0.394609 0.392371
3.98 0.422003 0.419651
3.975 0.430775 0.428607
3.97 0.411884 0.410324
3.965 0.356521 0.356018
3.96 0.259049 0.25986
3.955 0.121039 0.123017
3.95 -0.0449403 -0.0423804
3.945 -0.214589 -0.212224
3.94 -0.357535 -0.35593
3.935 -0.449536 -0.448799
3.93 -0.483629 -0.483508
3.925 -0.470263 -0.47042
3.92 -0.427474 -0.427671
3.915 -0.371345 -0.371475
3.91 -0.312339 -0.312382
3.905 -0.255867 -0.255841
3.9 -0.204056 -0.20399
3.895 -0.157236 -0.157157
3.89 -0.114875 -0.114803
3.885 -0.0760852 -0.0760337
3.88 -0.0398713 -0.0398487
3.875 -0.00524109 -0.00525101
3.87 0.0287503 0.0287081
3.865 0.062982 0.0629119
3.86 0.0982531 0.0981638
3.855 0.135253 0.135158
3.85 0.174502 0.174423
3.845 0.21625 0.216213
3.84 0.260303 0.260342
3.835 0.305785 0.305935
3.83 0.350809 0.351092
3.825 0.3921 0.392507
3.82 0.424648 0.4251
3.815 0.441539 0.441858
3.81 0.434248 0.434145
3.805 0.393715 0.392867
3.8 0.312607 0.310828
3.795 0.188823 0.186284
3.79 0.0295443 0.0268677
3.785 -0.146139 -0.148082
3.78 -0.309242 -0.309762
3.775 -0.430192 -0.429159
3.77 -0.492279 -0.49012
3.765 -0.498467 -0.495827
3.76 -0.465278 -0.462676
3.755 -0.411311 -0.409028
3.75 -0.350286 -0.348411
3.745 -0.290003 -0.288524
3.74 -0.233957 -0.232822
3.735 -0.183143 -0.182293
3.73 -0.137296 -0.136681
3.725 -0.0956039 -0.095184
3.72 -0.057057 -0.0568047
3.715 -0.0206193 -0.0205178
3.71 0.0147054 0.0146632
3.705 0.0498466 0.0496587
3.7 0.0856531 0.0853086
3.695 0.122871 0.12235
3.69 0.162101 0.161373
3.685 0.203713 0.202738
3.68 0.247713 0.246446
3.675 0.293541 0.291932
3.67 0.339789 0.337803
3.665 0.383865 0.3815
3.66 0.42164 0.41897
3.655 0.447193 0.444416
3.65 0.452853 0.450324
3.645 0.429796 0.428008
3.64 0.369571 0.369019
3.635 0.26681 0.267751
3.63 0.122961 0.125191
3.625 -0.0500392 -0.0472044
3.62 -0.228443 -0.225888
3.615 -0.381106 -0.379471
3.61 -0.481291 -0.480694
3.605 -0.51956 -0.519689
3.6 -0.50592 -0.506356
3.595 -0.4598 -0.46025
3.59 -0.398999 -0.399332
3.585 -0.335123 -0.335319
3.58 -0.274114 -0.274198
3.575 -0.218252 -0.218265
3.57 -0.167854 -0.16783
3.565 -0.122313 -0.122279
3.56 -0.0806558 -0.08063
3.555 -0.0418078 -0.0418012
3.55 -0.00471285 -0.00473061
3.545 0.0316219 0.0315803
3.54 0.068108 0.0680482
3.535 0.105559 0.105493
3.53 0.144662 0.144608
3.525 0.185917 0.185901
3.52 0.229535 0.229593
3.515 0.27528 0.275454
3.51 0.322243 0.322579
3.505 0.368554 0.369083
3.5 0.411051 0.411766
3.495 0.444981 0.445801
3.49 0.463859 0.464583
3.485 0.459671 0.459969
3.48 0.423711 0.423189
3.475 0.348364 0.346749
3.47 0.230018 0.227399
3.465 0.0727417 0.0697169
3.46 -0.108459 -0.110925
3.455 -0.287187 -0.28819
3.45 -0.43155 -0.430723
3.445 -0.517352 -0.515029
3.44 -0.540102 -0.537016
3.435 -0.513955 -0.51079
3.43 -0.459679 -0.456846
3.425 -0.394331 -0.391982
3.42 -0.328201 -0.326341
3.415 -0.266152 -0.264721
3.41 -0.209779 -0.208705
3.405 -0.159013 -0.15823
3.4 -0.113048 -0.112504
3.395 -0.0708134 -0.0704719
3.39 -0.0311919 -0.0310296
3.385 0.00688724 0.00688177
3.38 0.0444153 0.0442424
3.375 0.0822879 0.0819372
3.37 0.121286 0.120736
3.365 0.162039 0.161258
3.36 0.204956 0.203899
3.355 0.25011 0.248723
3.35 0.297069 0.295294
3.345 0.344669 0.342453
3.34 0.390724 0.388046
3.335 0.431737 0.428645
3.33 0.46265 0.459312
3.325 0.476788 0.473541
3.32 0.466155 0.463511
3.315 0.422359 0.420911
3.31 0.338451 0.338644
3.305 0.211774 0.213632
3.3 0.0474448 0.0504312
3.295 -0.138607 -0.13545
3.29 -0.319241 -0.316871
3.285 -0.462126 -0.461039
3.28 -0.543457 -0.543521
3.275 -0.560193 -0.560906
3.27 -0.52819 -0.529065
3.265 -0.469186 -0.469943
3.26 -0.400362 -0.400909
3.255 -0.331729 -0.332078
3.25 -0.267811 -0.26801
3.245 -0.209941 -0.210041
3.24 -0.157874 -0.157918
3.235 -0.110697 -0.110717
3.23 -0.0672735 -0.0672892
3.225 -0.0264495 -0.0264723
3.22 0.0128665 0.0128331
3.215 0.0516722 0.0516318
3.21 0.0908562 0.0908203
3.205 0.131179 0.131167
3.2 0.17323 0.173271
3.195 0.217359 0.217493
3.19 0.263558 0.263835
3.185 0.311294 0.311772
3.18 0.359292 0.360026
3.175 0.405276 0.406295
3.17 0.445703 0.446976
3.165 0.475568 0.476953
3.16 0.488371 0.489573
3.155 0.476414 0.476991
3.15 0.431654 0.431128
3.145 0.347366 0.345463
3.14 0.220731 0.217642
3.135 0.056012 0.0525031
3.13 -0.132412 -0.135195
3.125 -0.318805 -0.319816
3.12 -0.470475 -0.469303
3.115 -0.560784 -0.557839
3.11 -0.58341 -0.579585
3.105 -0.553116 -0.549242
3.1 -0.49272 -0.489285
3.095 -0.420997 -0.418173
3.09 -0.349059 -0.346837
3.085 -0.281968 -0.280268
3.08 -0.221246 -0.219976
3.075 -0.166678 -0.165758
3.07 -0.117318 -0.116683
3.065 -0.0719814 -0.0715872
3.06 -0.0294682 -0.0292872
3.055 0.0113482 0.011329
3.05 0.0514889 0.0512688
3.045 0.0918548 0.09142
3.04 0.133208 0.132531
3.035 0.176132 0.175172
3.03 0.220968 0.21967
3.025 0.267706 0.266004
3.02 0.315838 0.313659
3.015 0.36416 0.361439
3.01 0.410544 0.407253
3.005 0.451713 0.447902
3 0.483063 0.47892
2.995 0.49862 0.494527
2.99 0.491251 0.487797
2.985 0.453307 0.451187
2.98 0.377937 0.377718
2.975 0.261215 0.263029
2.97 0.104864 0.10822
2.965 -0.0808071 -0.0769443
2.96 -0.274523 -0.271359
2.955 -0.445104 -0.443483
2.95 -0.560985 -0.561007
2.945 -0.606491 -0.607617
2.94 -0.58994 -0.591461
2.935 -0.534077 -0.535501
2.93 -0.460987 -0.462108
2.925 -0.384974 -0.385772
2.92 -0.313046 -0.313577
2.915 -0.247656 -0.247993
2.91 -0.188946 -0.189155
2.905 -0.136057 -0.136188
2.9 -0.0877841 -0.0878701
2.895 -0.0428699 -0.0429314
2.89 -0.00012775 -0.000173534
2.885 0.0415152 0.0414869
2.88 0.0830018 0.083003
2.875 0.125129 0.125183
2.87 0.16852 0.168661
2.865 0.213567 0.213845
2.86 0.26035 0.260826
2.855 0.308507 0.309255
2.85 0.357078 0.358174
2.845 0.404313 0.405815
2.84 0.447476 0.449387
2.835 0.482681 0.484898
2.83 0.504815 0.507069
2.825 0.507624 0.509445
2.82 0.484081 0.484858
2.815 0.427237 0.426412
2.81 0.331728 0.329099
2.805 0.195903 0.191879
2.8 0.0242788 0.0199055
2.795 -0.169733 -0.173052
2.79 -0.361636 -0.362678
2.785 -0.518383 -0.516695
2.78 -0.610938 -0.607068
2.775 -0.631085 -0.626174
2.77 -0.594447 -0.589544
2.765 -0.52624 -0.52194
2.76 -0.447038 -0.443534
2.755 -0.368639 -0.365902
2.75 -0.296123 -0.294043
2.745 -0.230807 -0.229261
2.74 -0.17225 -0.171135
2.735 -0.119326 -0.118563
2.73 -0.0707254 -0.0702599
2.725 -0.0251702 -0.0249686
2.72 0.018507 0.0184592
2.715 0.0613352 0.0610349
2.71 0.104192 0.10362
2.705 0.147787 0.146906
2.7 0.192625 0.191381
2.695 0.238946 0.237268
2.69 0.286636 0.284438
2.685 0.335104 0.332296
2.68 0.383137 0.379637
2.675 0.428735 0.424507
2.67 0.468966 0.464066
2.665 0.499857 0.494504
2.66 0.516378 0.511023
2.655 0.512576 0.507916
2.65 0.481957 0.478836
2.645 0.418326 0.41748
2.64 0.317184 0.318905
2.635 0.177518 0.181416
2.63 0.00378802 0.00880231
2.625 -0.191485 -0.186807
2.62 -0.384921 -0.381921
2.615 -0.543616 -0.542946
2.61 -0.637195 -0.638541
2.605 -0.656051 -0.65847
2.6 -0.616013 -0.618594
2.595 -0.543577 -0.545803
2.59 -0.460339 -0.462054
2.585 -0.37848 -0.379719
2.58 -0.303081 -0.303943
2.575 -0.235334 -0.235921
2.57 -0.174673 -0.17507
2.565 -0.11988 -0.120147
2.56 -0.0695815 -0.0697583
2.555 -0.0224672 -0.022575
2.55 0.0226419 0.0225976
2.545 0.0667666 0.0667953
2.54 0.11076 0.110886
2.535 0.155292 0.155556
2.53 0.200816 0.201275
2.525 0.247515 0.248245
2.52 0.295225 0.296318
2.515 0.343331 0.344889
2.51 0.39065 0.392767
2.505 0.435302 0.438034
2.5 0.474602 0.477916
2.495 0.504991 0.508695
2.49 0.522031 0.525703
2.485 0.520496 0.523465
2.48 0.494646 0.496093
2.475 0.438836 0.438059
2.47 0.348602 0.345359
2.465 0.221996 0.216756
2.46 0.0609474 0.0548915
2.455 -0.126833 -0.132051
2.45 -0.324595 -0.327321
2.445 -0.504053 -0.50328
2.44 -0.630864 -0.626774
2.435 -0.682352 -0.676217
2.43 -0.662946 -0.656312
2.425 -0.59765 -0.591588
2.42 -0.512828 -0.507784
2.415 -0.425525 -0.421543
2.41 -0.343706 -0.340657
2.405 -0.269862 -0.267579
2.4 -0.203885 -0.202219
2.395 -0.144646 -0.143479
2.39 -0.0907293 -0.089977
2.385 -0.0407431 -0.040352
2.38 0.00656764 0.00662457
2.375 0.0522856 0.0520117
2.37 0.0973116 0.096688
2.365 0.142356 0.141342
2.36 0.187919 0.186451
2.355 0.234252 0.232247
2.35 0.281306 0.27866
2.345 0.328655 0.325252
2.34 0.37541 0.371138
2.335 0.420128 0.414906
2.33 0.460731 0.45456
2.325 0.494448 0.487484
2.32 0.517809 0.510445
2.315 0.526675 0.519607
2.31 0.516349 0.510544
2.305 0.481855 0.478368
2.3 0.418569 0.418193
2.295 0.323175 0.326107
2.29 0.194564 0.200232
2.285 0.0345745 0.0417141
2.28 -0.15038 -0.14348
2.275 -0.345725 -0.340813
2.27 -0.525042 -0.523309
2.265 -0.653781 -0.655288
2.26 -0.706744 -0.710416
2.255 -0.686262 -0.690648
2.25 -0.617665 -0.62173
2.245 -0.52877 -0.53208
2.24 -0.43761 -0.440126
2.235 -0.352466 -0.354309
2.23 -0.275815 -0.277139
2.225 -0.207448 -0.208387
2.22 -0.146139 -0.146795
2.215 -0.0904106 -0.090853
2.21 -0.0388418 -0.039112
2.205 0.00982482 0.00971057
2.2 0.0566521 0.0566998
2.195 0.102503 0.10274
2.19 0.148038 0.148513
2.185 0.193697 0.194483
2.18 0.23968 0.240871
2.175 0.285899 0.287611
2.17 0.331928 0.334294
2.165 0.376945 0.380096
2.16 0.41967 0.423712
2.155 0.458319 0.463278
2.15 0.490583 0.496338
2.145 0.513636 0.519825
2.14 0.524171 0.530123
2.135 0.51845 0.523195
2.13 0.492441 0.494892
2.125 0.442223 0.441518
2.12 0.364715 0.36058
2.115 0.258303 0.251238
2.11 0.123015 0.114242
2.105 -0.039122 -0.0478429
2.1 -0.222047 -0.228702
2.095 -0.411283 -0.414051
2.09 -0.579889 -0.577832
2.085 -0.693283 -0.68696
2.08 -0.728799 -0.720072
2.075 -0.693227 -0.684157
2.07 -0.614579 -0.606478
2.065 -0.520254 -0.513599
2.06 -0.426579 -0.421357
2.055 -0.340369 -0.33638
2.05 -0.263224 -0.260242
2.045 -0.194501 -0.192331
2.04 -0.132801 -0.131295
2.035 -0.0766065 -0.0756608
2.03 -0.024524 -0.0240772
2.025 0.0246378 0.024613
2.02 0.0718541 0.0713535
2.015 0.117886 0.116877
2.01 0.163282 0.161702
2.005 0.20837 0.20613
2 0.253238 0.250225
1.995 0.297712 0.293789
1.99 0.341319 0.336338
1.985 0.383252 0.377076
1.98 0.422345 0.41488
1.975 0.457061 0.448314
1.97 0.485498 0.475663
1.965 0.505432 0.494988
1.96 0.51435 0.504135
1.955 0.509461 0.500654
1.95 0.487733 0.481654
1.945 0.446173 0.443918
1.94 0.382421 0.384494
1.935 0.295214 0.301361
1.93 0.184223 0.193495
1.925 0.0496608 0.0605819
1.92 -0.107193 -0.0964583
1.915 -0.281445 -0.272893
1.91 -0.459747 -0.455149
1.905 -0.616008 -0.616255
1.9 -0.716434 -0.720929
1.895 -0.739776 -0.746659
1.89 -0.694681 -0.701959
1.885 -0.60998 -0.616432
1.88 -0.512438 -0.517654
1.875 -0.417241 -0.421265
1.87 -0.330317 -0.333346
1.865 -0.252762 -0.255008
1.86 -0.183707 -0.185347
1.855 -0.121688 -0.122851
1.85 -0.065206 -0.0659743
1.845 -0.0129305 -0.0133496
1.84 0.0362431 0.036163
1.835 0.0831914 0.0834709
1.83 0.128572 0.129261
1.825 0.17283 0.174008
1.82 0.216205 0.217979
1.815 0.258719 0.261223
1.81 0.300171 0.303561
1.805 0.340122 0.344566
1.8 0.377882 0.38354
1.795 0.412508 0.419494
1.79 0.442814 0.451141
1.785 0.467413 0.476906
1.78 0.484766 0.494962
1.775 0.493231 0.50329
1.77 0.491031 0.499751
1.765 0.476188 0.482188
1.76 0.446637 0.448724
1.755 0.400688 0.39823
1.75 0.337508 0.330611
1.745 0.257023 0.246449
1.74 0.159258 0.146246
1.735 0.0438398 0.0299583
1.73 -0.089677 -0.102611
1.725 -0.240127 -0.250124
1.72 -0.401122 -0.406256
1.715 -0.556035 -0.554991
1.71 -0.676366 -0.669241
1.705 -0.732813 -0.721457
1.7 -0.716892 -0.704049
1.695 -0.647733 -0.635612
1.69 -0.554054 -0.543718
1.685 -0.456608 -0.448265
1.68 -0.365273 -0.358743
1.675 -0.28308 -0.278076
1.67 -0.209927 -0.206182
1.665 -0.144606 -0.141904
1.66 -0.0856775 -0.0838655
1.655 -0.0318105 -0.0307896
1.65 0.0181135 0.0183944
1.645 0.0649833 0.0645337
1.64 0.109469 0.108262
1.635 0.152042 0.150015
1.63 0.192982 0.190043
1.625 0.232398 0.228425
1.62 0.270221 0.265068
1.615 0.306215 0.299721
1.61 0.339974 0.331976
1.605 0.370931 0.361289
1.6 0.398372 0.387012
1.595 0.421473 0.408451
1.59 0.43936 0.424951
1.585 0.451182 0.435979
1.58 0.456134 0.441128
1.575 0.453383 0.439926
1.57 0.441921 0.431517
1.565 0.420582 0.414521
1.56 0.388437 0.387451
1.555 0.345252 0.34939
1.55 0.291462 0.300204
1.545 0.227643 0.240108
1.54 0.153946 0.169053
1.535 0.0698241 0.0863677
1.53 -0.0258738 -0.00922358
1.525 -0.134382 -0.119103
1.52 -0.255754 -0.243467
1.515 -0.386372 -0.378703
1.51 -0.515207 -0.513399
1.505 -0.621451 -0.625715
1.5 -0.680063 -0.689104
1.495 -0.677654 -0.689091
1.49 -0.623559 -0.63511
1.485 -0.540797 -0.551105
1.48 -0.449772 -0.458375
1.475 -0.361914 -0.368845
1.47 -0.281647 -0.28712
1.465 -0.20975 -0.214002
1.46 -0.145526 -0.148757
1.455 -0.0878435 -0.0902019
1.45 -0.035572 -0.0371553
1.445 0.0122675 0.0114081
1.44 0.0564633 0.0563169
1.435 0.0976182 0.0982092
1.43 0.136167 0.137552
1.425 0.172395 0.174658
1.42 0.206455 0.209709
1.415 0.238382 0.242759
1.41 0.2681 0.273749
1.405 0.295432 0.302512
1.4 0.320113 0.328774
1.395 0.341803 0.352163
1.39 0.360115 0.372219
1.385 0.374662 0.388426
1.38 0.385121 0.400256
1.375 0.391293 0.407219
1.37 0.393114 0.408909
1.365 0.390547 0.404985
1.36 0.383402 0.395131
1.355 0.371252 0.379089
1.35 0.353659 0.356867
1.345 0.33055 0.328948
1.34 0.302372 0.296249
1.335 0.269888 0.259825
1.33 0.23384 0.220545
1.325 0.194713 0.178926
1.32 0.152656 0.135105
1.315 0.10748 0.0888774
1.31 0.058701 0.0397612
1.305 0.00559404 -0.0129387
1.3 -0.052721 -0.0700421
1.295 -0.117107 -0.132326
1.29 -0.188048 -0.200181
1.285 -0.26494 -0.272953
1.28 -0.344917 -0.347864
1.275 -0.421432 -0.418724
1.27 -0.483753 -0.475524
1.265 -0.51949 -0.506836
1.26 -0.520717 -0.505489
1.255 -0.489186 -0.473355
1.25 -0.4349 -0.41994
1.245 -0.369717 -0.356419
1.24 -0.302512 -0.291141
1.235 -0.238229 -0.228754
1.23 -0.178953 -0.171225
1.225 -0.125183 -0.119025
1.22 -0.0766812 -0.0719334
1.215 -0.0329411 -0.0294739
1.21 0.00659652 0.00887804
1.205 0.0424468 0.0436051
1.2 0.0750478 0.0751166
1.195 0.104754 0.103743
1.19 0.131844 0.129739
1.185 0.156523 0.153297
1.18 0.178941 0.174548
1.175 0.199194 0.193579
1.17 0.217334 0.210436
1.165 0.233379 0.225133
1.16 0.247317 0.237665
1.155 0.259117 0.248014
1.15 0.268742 0.256173
1.145 0.276165 0.26216
1.14 0.281391 0.266051
1.135 0.28448 0.268002
1.13 0.285568 0.268273
1.125 0.284864 0.267212
1.12 0.282623 0.265207
1.115 0.27908 0.262585
1.11 0.27438 0.259503
1.105 0.268553 0.255903
1.1 0.261551 0.251564
1.095 0.25335 0.246244
1.09 0.24402 0.239808
1.085 0.233748 0.232281
1.08 0.222795 0.223827
1.075 0.211443 0.21468
1.07 0.199949 0.205084
1.065 0.188522 0.195262
1.06 0.177319 0.185393
1.055 0.166448 0.175612
1.05 0.155982 0.166019
1.045 0.145964 0.156682
1.04 0.136417 0.147645
1.035 0.12735 0.138938
1.03 0.118763 0.130577
1.025 0.11065 0.122573
1.02 0.103005 0.114928
1.015 0.0958157 0.107646
1.01 0.0890738 0.100725
1.005 0.0827695 0.0941651
1 0.0768946 0.0879662
0.995 0.0714423 0.082129
0.99 0.0664076 0.0766551
0.985 0.061787 0.071548
0.98 0.0575789 0.0668124
0.975 0.0537833 0.0624548
0.97 0.0504019 0.0584827
0.965 0.0474374 0.0549055
0.96 0.0448937 0.0517331
0.955 0.0427752 0.048976
0.95 0.0410863 0.0466449
0.945 0.039831 0.0447497
0.94 0.0390118 0.0432991
0.935 0.0386297 0.0422997
0.93 0.0386827 0.041755
0.925 0.0391655 0.0416648
0.92 0.0400691 0.0420246
0.915 0.0413796 0.0428247
0.91 0.0430784 0.0440497
0.905 0.0451419 0.0456787
0.9 0.0475414 0.0476848
0.895 0.0502436 0.0500359
0.89 0.0532111 0.0526947
0.885 0.0564028 0.05562
0.88 0.0597752 0.058767
0.875 0.063283 0.0620886
0.87 0.0668801 0.0655366
0.865 0.0705203 0.0690623
0.86 0.0741586 0.0726176
0.855 0.0777513 0.0761558
0.85 0.0812569 0.0796321
0.845 0.0846365 0.0830042
0.84 0.0878539 0.0862328
0.835 0.0908758 0.0892812
0.83 0.0936718 0.092116
0.825 0.0962147 0.094707
0.82 0.0984799 0.0970269
0.815 0.100446 0.0990513
0.81 0.102094 0.100759
0.805 0.103407 0.102132
0.8 0.104373 0.103153
0.795 0.10498 0.103812
0.79 0.105221 0.104098
0.785 0.10509 0.104004
0.78 0.104585 0.103528
0.775 0.103708 0.102669
0.77 0.102461 0.101431
0.765 0.100853 0.0998197
0.76 0.098893 0.0978462
0.755 0.0965945 0.0955231
0.75 0.0939734 0.0928668
0.745 0.091048 0.0898963
0.74 0.0878391 0.0866329
0.735 0.0843692 0.0831002
0.73 0.0806624 0.0793232
0.725 0.0767439 0.0753283
0.72 0.0726394 0.0711425
0.715 0.0683751 0.0667932
0.71 0.063977 0.0623078
0.705 0.0594706 0.0577131
0.7 0.0548808 0.0530353
0.695 0.0502316 0.0482996
0.69 0.0455458 0.04353
0.685 0.040845 0.0387491
0.68 0.0361495 0.0339785
0.675 0.0314783 0.0292379
0.67 0.0268492 0.0245459
0.665 0.0222784 0.0199196
0.66 0.0177812 0.0153747
0.655 0.0133714 0.0109257
0.65 0.00906178 0.00658587
0.645 0.00486423 0.00236719
0.64 0.000789493 -0.00171929
0.635 -0.00315253 -0.00566354
0.63 -0.00695279 -0.00945651
0.625 -0.010603 -0.01309
0.62 -0.0140957 -0.0165567
0.615 -0.017424 -0.01985
0.61 -0.0205818 -0.0229641
0.605 -0.0235637 -0.0258939
0.6 -0.0263647 -0.0286353
0.595 -0.0289809 -0.0311845
0.59 -0.0314086 -0.0335387
0.585 -0.033645 -0.0356957
0.58 -0.035688 -0.0376542
0.575 -0.0375362 -0.0394134
0.57 -0.0391888 -0.0409735
0.565 -0.0406459 -0.0423353
0.56 -0.0419082 -0.0435004
0.555 -0.0429772 -0.044471
0.55 -0.0438551 -0.0452503
0.545 -0.0445451 -0.045842
0.54 -0.0450509 -0.0462507
0.535 -0.0453769 -0.0464816
0.53 -0.0455283 -0.0465404
0.525 -0.0455111 -0.0464337
0.52 -0.0453316 -0.0461685
0.515 -0.0449971 -0.0457522
0.51 -0.0445151 -0.045193
0.505 -0.0438939 -0.0444992
0.5 -0.043142 -0.0436797
0.495 -0.0422684 -0.0427436
0.49 -0.0412825 -0.0417003
0.485 -0.0401939 -0.0405593
0.48 -0.0390123 -0.0393304
0.475 -0.0377478 -0.0380235
0.47 -0.0364105 -0.0366484
0.465 -0.0350106 -0.035215
0.46 -0.0335581 -0.0337332
0.455 -0.0320631 -0.0322128
0.45 -0.0305357 -0.0306634
0.445 -0.0289854 -0.0290944
0.44 -0.027422 -0.0275151
0.435 -0.0258547 -0.0259343
0.43 -0.0242923 -0.0243606
0.425 -0.0227434 -0.0228024
0.42 -0.0212161 -0.0212674
0.415 -0.0197181 -0.0197629
0.41 -0.0182563 -0.0182957
0.405 -0.0168374 -0.0168723
0.4 -0.015467 -0.0154981
0.395 -0.0141505 -0.0141784
0.39 -0.0128924 -0.0129174
0.385 -0.0116964 -0.0117189
0.38 -0.0105658 -0.0105859
0.375 -0.0095027 -0.00952071
0.37 -0.00850883 -0.00852483
0.365 -0.00758502 -0.00759911
0.36 -0.00673141 -0.00674369
0.355 -0.00594745 -0.00595801
0.35 -0.00523194 -0.00524087
0.345 -0.00458305 -0.00459046
0.34 -0.00399842 -0.00400442
0.335 -0.00347518 -0.0034799
0.33 -0.00301006 -0.00301362
0.325 -0.00259942 -0.00260198
0.32 -0.0022394 -0.00224109
0.315 -0.00192592 -0.00192689
0.31 -0.00165485 -0.00165524
0.305 -0.001422 -0.00142194
0.3 -0.00122329 -0.0012229
0.295 -0.00105473 -0.00105413
0.29 -0.000912542 -0.000911823
0.285 -0.000793195 -0.000792439
0.28 -0.00069342 -0.000692694
0.275 -0.000610261 -0.000609615
0.27 -0.000541074 -0.000540547
0.265 -0.000483536 -0.000483154
0.26 -0.000435635 -0.000435414
0.255 -0.000395655 -0.000395603
0.25 -0.00036215 -0.000362269
0.245 -0.000333921 -0.000334209
0.24 -0.000309983 -0.000310435
0.235 -0.000289535 -0.000290146
0.23 -0.000271931 -0.000272696
0.225 -0.000256654 -0.00025757
0.22 -0.000243288 -0.000244355
0.215 -0.000231502 -0.000232722
0.21 -0.000221028 -0.000222408
0.205 -0.000211646 -0.000213202
0.2 -0.00020318 -0.000204932
0.195 -0.00019548 -0.00019746
0.19 -0.000188422 -0.000190675
0.185 -0.000181901 -0.000184489
0.18 -0.000175827 -0.000178831
0.175 -0.00017012 -0.00017365
0.17 -0.000164715 -0.00016891
0.165 -0.000159552 -0.00016459
0.16 -0.000154579 -0.000160678
0.155 -0.000149752 -0.000157172
0.15 -0.00014503 -0.000154074
0.145 -0.00014038 -0.000151382
0.14 -0.00013577 -0.000149085
0.135 -0.000131173 -0.000147154
0.13 -0.000126567 -0.000145534
0.125 -0.000121928 -0.000144137
0.12 -0.000117238 -0.000142836
0.115 -0.000112476 -0.000141464
0.11 -0.000107624 -0.000139815
0.105 -0.000102655 -0.000137653
0.1 -9.75348e-05 -0.000134719
0.095 -9.22104e-05 -0.000130744
0.09 -8.66025e-05 -0.000125472
0.085 -8.06042e-05 -0.000118677
0.08 -7.40941e-05 -0.000110206
0.075 -6.69709e-05 -0.000100034
0.07 -5.92051e-05 -8.83219e-05
0.065 -5.08864e-05 -7.54589e-05
0.06 -4.22308e-05 -6.2029e-05
0.055 -3.35196e-05 -4.86774e-05
0.05 -2.4989e-05 -3.58954e-05
0.045 -1.67554e-05 -2.38715e-05
0.04 -8.90442e-06 -1.26288e-05
0.035 -1.78669e-06 -2.53047e-06
0.03 3.65975e-06 5.1778e-06
0.025 5.98785e-06 8.47154e-06
0.02 4.41291e-06 6.24321e-06
0.015 1.18308e-06 1.67375e-06
0.01 2.89564e-08 4.09659e-08
0.005 1.62038e-13 2.29242e-13
-1.63468e-13 5.80826e-44 8.21719e-44


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1QuantumOneLoop/DeltaGammaFX_0_OneLoopFRG.txt <==
9.995 -0.0126203 -0.0125894
9.99 -0.0909945 -0.0907719
9.985 -0.152266 -0.151893
9.98 -0.189161 -0.188698
9.975 -0.202419 -0.201923
9.97 -0.197679 -0.197195
9.965 -0.181731 -0.181286
9.96 -0.160225 -0.159833
9.955 -0.136982 -0.136647
9.95 -0.114197 -0.113918
9.945 -0.0929089 -0.0926816
9.94 -0.0734444 -0.0732647
9.935 -0.0557309 -0.0555945
9.93 -0.0394927 -0.039396
9.925 -0.0243607 -0.0243011
9.92 -0.00992918 -0.00990488
9.915 0.00421971 0.00420938
9.91 0.0185071 0.0184619
9.905 0.0333551 0.0332734
9.9 0.0491814 0.049061
9.895 0.0663838 0.0662214
9.89 0.0853001 0.0850914
9.885 0.106124 0.105865
9.88 0.128753 0.128438
9.875 0.152522 0.152149
9.87 0.175813 0.175383
9.865 0.195563 0.195085
9.86 0.206863 0.206357
9.855 0.203142 0.202644
9.85 0.177679 0.177245
9.845 0.126866 0.126555
9.84 0.0540776 0.0539453
9.835 -0.0289798 -0.0289089
9.83 -0.106103 -0.105844
9.825 -0.163777 -0.163376
9.82 -0.196298 -0.195818
9.815 -0.20569 -0.205187
9.81 -0.198163 -0.197679
9.805 -0.180502 -0.18006
9.8 -0.158094 -0.157707
9.795 -0.134464 -0.134135
9.79 -0.111574 -0.111301
9.785 -0.0903083 -0.0900873
9.78 -0.0708995 -0.070726
9.775 -0.0532223 -0.053092
9.77 -0.0369719 -0.0368814
9.765 -0.0217634 -0.0217102
9.76 -0.00718107 -0.0071635
9.755 0.00720063 0.00718301
9.75 0.0218099 0.0217565
9.745 0.0370752 0.0369845
9.74 0.0534186 0.0532879
9.735 0.0712358 0.0710615
9.73 0.0908478 0.0906255
9.725 0.112404 0.112129
9.72 0.135706 0.135374
9.715 0.159915 0.159524
9.71 0.183123 0.182675
9.705 0.201851 0.201357
9.7 0.21072 0.210204
9.695 0.202846 0.202349
9.69 0.171747 0.171327
9.685 0.114949 0.114668
9.68 0.0376823 0.03759
9.675 -0.0467297 -0.0466153
9.67 -0.121803 -0.121505
9.665 -0.175213 -0.174785
9.66 -0.202978 -0.202481
9.655 -0.208373 -0.207863
9.65 -0.198072 -0.197587
9.645 -0.178765 -0.178328
9.64 -0.15553 -0.15515
9.635 -0.131578 -0.131256
9.63 -0.108631 -0.108365
9.625 -0.0874204 -0.0872065
9.62 -0.0680875 -0.0679209
9.615 -0.0504559 -0.0503324
9.61 -0.0341932 -0.0341095
9.605 -0.0188993 -0.018853
9.6 -0.00414855 -0.0041384
9.595 0.0104922 0.0104665
9.59 0.0254583 0.025396
9.585 0.0411846 0.0410839
9.58 0.0580965 0.0579543
9.575 0.0765842 0.0763968
9.57 0.0969459 0.0967087
9.565 0.119273 0.118981
9.56 0.14325 0.142899
9.555 0.167823 0.167413
9.55 0.190746 0.19028
9.545 0.208073 0.207563
9.54 0.213926 0.213402
9.535 0.201182 0.200689
9.53 0.163807 0.163406
9.525 0.100763 0.100516
9.52 0.0193331 0.0192858
9.515 -0.0656557 -0.065495
9.51 -0.137807 -0.13747
9.505 -0.186317 -0.185861
9.5 -0.209024 -0.208512
9.495 -0.21037 -0.209855
9.49 -0.197364 -0.196881
9.485 -0.176516 -0.176084
9.48 -0.152547 -0.152173
9.475 -0.128341 -0.128027
9.47 -0.105386 -0.105128
9.465 -0.0842612 -0.084055
9.46 -0.0650205 -0.0648614
9.455 -0.0474393 -0.0473232
9.45 -0.0311594 -0.0310832
9.445 -0.0157662 -0.0157276
9.44 -0.00082462 -0.000822602
9.435 0.0141064 0.0140719
9.43 0.0294695 0.0293974
9.425 0.0457055 0.0455936
9.42 0.0632414 0.0630866
9.415 0.0824584 0.0822567
9.41 0.103623 0.103369
9.405 0.126753 0.126443
9.4 0.151385 0.151015
9.395 0.176212 0.175781
9.39 0.198588 0.198102
9.385 0.214047 0.213523
9.38 0.216213 0.215684
9.375 0.197832 0.197348
9.37 0.153588 0.153212
9.365 0.0842017 0.0839957
9.36 -0.00085557 -0.000853476
9.355 -0.0854812 -0.085272
9.35 -0.153799 -0.153423
9.345 -0.196834 -0.196352
9.34 -0.214277 -0.213752
9.335 -0.211604 -0.211086
9.33 -0.196018 -0.195538
9.325 -0.173758 -0.173333
9.32 -0.14916 -0.148795
9.315 -0.124776 -0.124471
9.31 -0.101859 -0.10161
9.305 -0.080847 -0.0806491
9.3 -0.06171 -0.061559
9.295 -0.044179 -0.0440709
9.29 -0.027872 -0.0278038
9.285 -0.0123606 -0.0123304
9.28 0.00279954 0.00279269
9.275 0.0180573 0.0180132
9.27 0.0338628 0.03378
9.265 0.0506622 0.0505383
9.26 0.068882 0.0687135
9.255 0.0888891 0.0886716
9.25 0.110907 0.110636
9.245 0.13486 0.13453
9.24 0.160104 0.159712
9.235 0.185025 0.184572
9.23 0.206519 0.206014
9.225 0.219552 0.219014
9.22 0.217272 0.21674
9.215 0.192463 0.191992
9.21 0.140846 0.140502
9.205 0.0652311 0.0650715
9.2 -0.0226859 -0.0226304
9.195 -0.105872 -0.105613
9.19 -0.16945 -0.169036
9.185 -0.206527 -0.206022
9.18 -0.218606 -0.218071
9.175 -0.212024 -0.211505
9.17 -0.194027 -0.193552
9.165 -0.170509 -0.170092
9.16 -0.145396 -0.14504
9.155 -0.120906 -0.12061
9.15 -0.0980718 -0.0978318
9.145 -0.0771937 -0.0770048
9.14 -0.0581667 -0.0580244
9.135 -0.0406806 -0.040581
9.13 -0.0243311 -0.0242715
9.125 -0.00867709 -0.00865585
9.12 0.00673475 0.00671827
9.115 0.0223614 0.0223067
9.11 0.0386602 0.0385656
9.105 0.0560818 0.0559445
9.1 0.0750491 0.0748654
9.095 0.0959076 0.095673
9.09 0.118825 0.118534
9.085 0.143604 0.143253
9.08 0.169383 0.168969
9.075 0.194183 0.193707
9.07 0.214375 0.21385
9.065 0.22432 0.223772
9.06 0.216755 0.216225
9.055 0.184733 0.184281
9.05 0.125387 0.125081
9.045 0.0439044 0.0437969
9.04 -0.0458726 -0.0457604
9.035 -0.126449 -0.126139
9.03 -0.184431 -0.18398
9.025 -0.215187 -0.21466
9.02 -0.221912 -0.221369
9.015 -0.211602 -0.211084
9.01 -0.191402 -0.190934
9.005 -0.166795 -0.166387
9 -0.141281 -0.140935
8.995 -0.116757 -0.116472
8.99 -0.0940442 -0.0938141
8.985 -0.0733166 -0.0731372
8.98 -0.0544003 -0.0542672
8.975 -0.0369477 -0.0368573
8.97 -0.0205347 -0.0204845
8.965 -0.0047083 -0.00469677
8.96 0.010994 0.0109671
8.955 0.0270373 0.0269712
8.95 0.0438859 0.0437785
8.945 0.0619932 0.0618415
8.94 0.0817747 0.0815746
8.935 0.103545 0.103292
8.93 0.127399 0.127087
8.925 0.152989 0.152614
8.92 0.179183 0.178745
8.915 0.203574 0.203076
8.91 0.221946 0.221403
8.905 0.228039 0.227481
8.9 0.214288 0.213764
8.895 0.174319 0.173893
8.89 0.107087 0.106825
8.885 0.020379 0.0203291
8.88 -0.0700473 -0.0698759
8.875 -0.146801 -0.146441
8.87 -0.19843 -0.197944
8.865 -0.222639 -0.222094
8.86 -0.224131 -0.223583
8.855 -0.210338 -0.209823
8.85 -0.18817 -0.187709
8.845 -0.162649 -0.162251
8.84 -0.136849 -0.136514
8.835 -0.112357 -0.112082
8.83 -0.0897973 -0.0895776
8.825 -0.0692301 -0.0690607
8.82 -0.0504188 -0.0502954
8.815 -0.0329825 -0.0329018
8.81 -0.0164793 -0.016439
8.805 -0.000444764 -0.000443676
8.8 0.0155926 0.0155545
8.795 0.0321061 0.0320276
8.79 0.0495664 0.0494451
8.785 0.0684276 0.0682602
8.78 0.089092 0.088874
8.775 0.111832 0.111559
8.77 0.136646 0.136312
8.765 0.163001 0.162602
8.76 0.189439 0.188975
8.755 0.213052 0.212531
8.75 0.228977 0.228417
8.745 0.230349 0.229785
8.74 0.209478 0.208965
8.735 0.160937 0.160543
8.73 0.0859191 0.0857088
8.725 -0.0050753 -0.00506288
8.72 -0.0947701 -0.0945382
8.715 -0.16651 -0.166102
8.71 -0.211168 -0.210651
8.705 -0.228754 -0.228195
8.7 -0.225234 -0.224683
8.695 -0.208254 -0.207744
8.69 -0.184369 -0.183918
8.685 -0.158111 -0.157724
8.68 -0.132134 -0.13181
8.675 -0.107733 -0.107469
8.67 -0.0853509 -0.085142
8.665 -0.0649469 -0.064788
8.66 -0.0462284 -0.0461153
8.655 -0.0287852 -0.0287148
8.65 -0.0121591 -0.0121294
8.645 0.0041252 0.00411511
8.64 0.0205482 0.0204979
8.635 0.0375913 0.0374993
8.63 0.0557305 0.0555941
8.625 0.0754177 0.0752331
8.62 0.0970342 0.0967968
8.615 0.120796 0.1205
8.61 0.146577 0.146218
8.605 0.173613 0.173188
8.6 0.200057 0.199567
8.595 0.222426 0.221882
8.59 0.235162 0.234586
8.585 0.23085 0.230286
8.58 0.201933 0.201438
8.575 0.144369 0.144015
8.57 0.061976 0.0618244
8.565 -0.0320766 -0.0319981
8.56 -0.11955 -0.119257
8.555 -0.185173 -0.18472
8.55 -0.222415 -0.221871
8.545 -0.233453 -0.232882
8.54 -0.22523 -0.224678
8.535 -0.205392 -0.20489
8.53 -0.180051 -0.17961
8.525 -0.153227 -0.152852
8.52 -0.127172 -0.12686
8.515 -0.10291 -0.102658
8.51 -0.0807232 -0.0805257
8.505 -0.060478 -0.06033
8.5 -0.0418334 -0.0417311
8.495 -0.0243539 -0.0242943
8.49 -0.00756612 -0.00754761
8.485 0.00901557 0.0089935
8.48 0.0258807 0.0258174
8.475 0.0435185 0.043412
8.47 0.0624089 0.0622562
8.465 0.0829969 0.0827938
8.46 0.105633 0.105375
8.455 0.130458 0.130139
8.45 0.157188 0.156804
8.445 0.184775 0.184323
8.44 0.210909 0.210393
8.435 0.231458 0.230892
8.43 0.240143 0.239556
8.425 0.229118 0.228557
8.42 0.191292 0.190823
8.415 0.124498 0.124193
8.41 0.0354851 0.0353983
8.405 -0.0601423 -0.0599952
8.4 -0.143872 -0.14352
8.395 -0.202424 -0.201929
8.39 -0.232001 -0.231433
8.385 -0.236706 -0.236126
8.38 -0.224157 -0.223608
8.375 -0.201815 -0.201321
8.37 -0.175273 -0.174844
8.365 -0.148045 -0.147682
8.36 -0.121999 -0.1217
8.355 -0.0979156 -0.097676
8.35 -0.0759309 -0.0757451
8.345 -0.0558322 -0.0556956
8.34 -0.0372361 -0.037145
8.335 -0.0196844 -0.0196362
8.33 -0.00269016 -0.00268357
8.325 0.0142425 0.0142076
8.32 0.0316121 0.0315348
8.315 0.0499154 0.0497932
8.31 0.0696336 0.0694632
8.305 0.0911988 0.0909756
8.3 0.114919 0.114638
8.295 0.140833 0.140489
8.29 0.168463 0.168051
8.285 0.196411 0.19593
8.28 0.221827 0.221284
8.275 0.239859 0.239273
8.27 0.243519 0.242923
8.265 0.224716 0.224166
8.26 0.177252 0.176818
8.255 0.101335 0.101087
8.25 0.00681295 0.00679628
8.245 -0.0887111 -0.088494
8.24 -0.167227 -0.166818
8.235 -0.217957 -0.217424
8.23 -0.239818 -0.239231
8.225 -0.238529 -0.237945
8.22 -0.222084 -0.22154
8.215 -0.197595 -0.197112
8.21 -0.170099 -0.169683
8.205 -0.142612 -0.142263
8.2 -0.116649 -0.116364
8.195 -0.0927721 -0.0925451
8.19 -0.0709883 -0.0708146
8.185 -0.0510163 -0.0508915
8.18 -0.0324365 -0.0323571
8.175 -0.0147705 -0.0147343
8.17 0.00248102 0.00247495
8.165 0.0198242 0.0197757
8.16 0.0377666 0.0376742
8.155 0.056811 0.056672
8.15 0.077437 0.0772476
8.145 0.100056 0.0998109
8.14 0.124916 0.12461
8.135 0.151926 0.151555
8.13 0.180363 0.179921
8.125 0.20841 0.2079
8.12 0.232594 0.232024
8.115 0.247288 0.246683
8.11 0.244849 0.24425
8.105 0.217224 0.216693
8.1 0.159606 0.159216
8.095 0.0750392 0.0748556
8.09 -0.0235422 -0.0234846
8.085 -0.117175 -0.116889
8.08 -0.189146 -0.188683
8.075 -0.23154 -0.230974
8.07 -0.245829 -0.245227
8.065 -0.238984 -0.2384
8.06 -0.2191 -0.218564
8.055 -0.192818 -0.192346
8.05 -0.164595 -0.164193
8.045 -0.136976 -0.136641
8.04 -0.111157 -0.110885
8.035 -0.0875012 -0.0872871
8.03 -0.0659075 -0.0657463
8.025 -0.0460349 -0.0459223
8.02 -0.0274324 -0.0273652
8.015 -0.009604 -0.0095805
8.01 0.00796159 0.00794211
8.005 0.0257806 0.0257176
8 0.0443695 0.0442609
7.995 0.0642355 0.0640783
7.99 0.0858516 0.0856415
7.985 0.109597 0.109329
7.98 0.135641 0.135309
7.975 0.163727 0.163326
7.97 0.192825 0.192354
7.965 0.220626 0.220086
7.96 0.242945 0.24235
7.955 0.253353 0.252733
7.95 0.243678 0.243081
7.945 0.206273 0.205768
7.94 0.138275 0.137937
7.935 0.0459337 0.0458213
7.93 -0.0549729 -0.0548383
7.925 -0.14492 -0.144565
7.92 -0.209228 -0.208716
7.915 -0.243027 -0.242432
7.91 -0.250058 -0.249446
7.905 -0.238169 -0.237587
7.9 -0.215313 -0.214786
7.895 -0.187572 -0.187113
7.89 -0.158827 -0.158439
7.885 -0.131184 -0.130863
7.88 -0.105551 -0.105293
7.875 -0.0821215 -0.0819206
7.87 -0.0606983 -0.0605498
7.865 -0.0408904 -0.0407903
7.86 -0.0222198 -0.0221654
7.855 -0.00417487 -0.00416465
7.85 0.0137674 0.0137337
7.845 0.0321332 0.0320546
7.84 0.0514473 0.0513214
7.835 0.0722188 0.0720421
7.83 0.0949077 0.0946755
7.825 0.119848 0.119555
7.82 0.147103 0.146743
7.815 0.176207 0.175776
7.81 0.20576 0.205256
7.805 0.232867 0.232297
7.8 0.252565 0.251947
7.795 0.257626 0.256996
7.79 0.239554 0.238968
7.785 0.191577 0.191109
7.78 0.113338 0.113061
7.775 0.0144999 0.0144644
7.77 -0.0867984 -0.086586
7.765 -0.171364 -0.170945
7.76 -0.227162 -0.226606
7.755 -0.252357 -0.25174
7.75 -0.252587 -0.251969
7.745 -0.23621 -0.235632
7.74 -0.210839 -0.210323
7.735 -0.181947 -0.181502
7.73 -0.152859 -0.152485
7.725 -0.125279 -0.124972
7.72 -0.0998603 -0.0996159
7.715 -0.0766493 -0.0764617
7.71 -0.0553681 -0.0552327
7.705 -0.0355831 -0.035496
7.7 -0.016793 -0.0167519
7.695 0.00152836 0.00152462
7.69 0.0199153 0.0198666
7.685 0.0389041 0.0388089
7.68 0.0590264 0.0588819
7.675 0.0807899 0.0805922
7.67 0.104633 0.104377
7.665 0.130827 0.130507
7.66 0.159297 0.158907
7.655 0.189317 0.188853
7.65 0.219039 0.218503
7.645 0.244899 0.2443
7.64 0.26109 0.260451
7.635 0.259653 0.259018
7.63 0.232066 0.231499
7.625 0.172979 0.172555
7.62 0.0850522 0.0848441
7.615 -0.0186417 -0.0185961
7.61 -0.11831 -0.118021
7.605 -0.196 -0.19552
7.6 -0.242742 -0.242148
7.595 -0.259555 -0.25892
7.59 -0.253546 -0.252926
7.585 -0.233252 -0.232681
7.58 -0.2058 -0.205296
7.575 -0.176033 -0.175602
7.57 -0.146752 -0.146393
7.565 -0.1193 -0.119008
7.56 -0.0941087 -0.0938784
7.555 -0.0710981 -0.0709241
7.55 -0.0499225 -0.0498003
7.545 -0.0301119 -0.0300382
7.54 -0.011145 -0.0111177
7.535 0.00751808 0.00749969
7.53 0.0264229 0.0263582
7.525 0.0461154 0.0460026
7.52 0.0671324 0.0669682
7.515 0.0899751 0.089755
7.51 0.115049 0.114767
7.505 0.14254 0.142192
7.5 0.1722 0.171779
7.495 0.202978 0.202482
7.49 0.232499 0.23193
7.485 0.256439 0.255812
7.48 0.26812 0.267464
7.475 0.258983 0.258349
7.47 0.220881 0.22034
7.465 0.150475 0.150107
7.46 0.0538526 0.0537208
7.455 -0.0527687 -0.0526396
7.45 -0.148823 -0.148459
7.445 -0.218422 -0.217887
7.44 -0.255872 -0.255245
7.435 -0.264718 -0.26407
7.43 -0.2531 -0.252481
7.425 -0.229452 -0.228891
7.42 -0.200318 -0.199828
7.415 -0.169916 -0.1695
7.41 -0.140564 -0.14022
7.405 -0.113284 -0.113006
7.4 -0.0883181 -0.088102
7.395 -0.0654796 -0.0653193
7.39 -0.0443652 -0.0442567
7.385 -0.0244745 -0.0244146
7.38 -0.00526806 -0.00525516
7.375 0.013807 0.0137732
7.37 0.0333074 0.0332259
7.365 0.0537882 0.0536566
7.36 0.0757887 0.0756033
7.355 0.0997968 0.0995526
7.35 0.12617 0.125862
7.345 0.154985 0.154606
7.34 0.185771 0.185316
7.335 0.217085 0.216554
7.33 0.245935 0.245333
7.325 0.267164 0.26651
7.32 0.273231 0.272563
7.315 0.255196 0.254572
7.31 0.205779 0.205275
7.305 0.12425 0.123946
7.3 0.0203393 0.0202896
7.295 -0.0871064 -0.0868932
7.29 -0.177721 -0.177286
7.285 -0.238349 -0.237766
7.28 -0.26656 -0.265908
7.275 -0.268005 -0.267349
7.27 -0.251438 -0.250823
7.265 -0.224974 -0.224423
7.26 -0.194513 -0.194037
7.255 -0.163676 -0.163276
7.25 -0.134345 -0.134016
7.245 -0.107262 -0.107
7.24 -0.0825075 -0.0823056
7.235 -0.0598034 -0.0596571
7.23 -0.0386992 -0.0386045
7.225 -0.0186682 -0.0186225
7.22 0.000845389 0.00084332
7.215 0.0204071 0.0203571
7.21 0.0405847 0.0404854
7.205 0.0619412 0.0617896
7.2 0.0850147 0.0848067
7.195 0.110271 0.110001
7.19 0.138002 0.137664
7.185 0.168141 0.16773
7.18 0.199943 0.199454
7.175 0.231498 0.230931
7.17 0.259105 0.258471
7.165 0.276717 0.27604
7.16 0.276 0.275325
7.155 0.247943 0.247336
7.15 0.186698 0.186241
7.145 0.0946759 0.0944443
7.14 -0.0147595 -0.0147234
7.135 -0.120885 -0.12059
7.13 -0.2045 -0.204
7.125 -0.255633 -0.255008
7.12 -0.274912 -0.274239
7.115 -0.26962 -0.26896
7.11 -0.248765 -0.248157
7.105 -0.219977 -0.219439
7.1 -0.188497 -0.188036
7.095 -0.157389 -0.157004
7.09 -0.128144 -0.12783
7.085 -0.101265 -0.101017
7.08 -0.0766942 -0.0765065
7.075 -0.0540784 -0.0539461
7.07 -0.0329271 -0.0328465
7.065 -0.0126906 -0.0126595
7.06 0.00720203 0.00718441
7.055 0.0273288 0.0272619
7.05 0.0482682 0.0481501
7.045 0.0705893 0.0704166
7.04 0.0948241 0.0945921
7.035 0.121404 0.121107
7.03 0.150536 0.150167
7.025 0.181969 0.181524
7.02 0.214625 0.2141
7.015 0.246043 0.245441
7.01 0.271732 0.271067
7.005 0.284726 0.284029
7 0.276035 0.275359
6.995 0.236983 0.236403
6.99 0.163755 0.163355
6.985 0.0623073 0.0621548
6.98 -0.050639 -0.0505151
6.975 -0.153398 -0.153023
6.97 -0.228795 -0.228235
6.965 -0.270254 -0.269593
6.96 -0.281108 -0.28042
6.955 -0.2698 -0.26914
6.95 -0.24529 -0.244689
6.945 -0.214618 -0.214092
6.94 -0.182378 -0.181931
6.935 -0.151123 -0.150753
6.93 -0.122004 -0.121705
6.925 -0.0953194 -0.0950862
6.92 -0.0708941 -0.0707206
6.915 -0.0483132 -0.048195
6.91 -0.0270519 -0.0269857
6.905 -0.00654054 -0.00652454
6.9 0.0138064 0.0137726
6.895 0.0345794 0.0344947
6.89 0.056367 0.0562291
6.885 0.0797418 0.0795467
6.88 0.105223 0.104965
6.875 0.133194 0.132868
6.87 0.163748 0.163347
6.865 0.19641 0.195929
6.86 0.229698 0.229136
6.855 0.260518 0.259881
6.85 0.283517 0.282823
6.845 0.290822 0.290111
6.84 0.27301 0.272342
6.835 0.222224 0.22168
6.83 0.137265 0.136929
6.825 0.0278467 0.0277785
6.82 -0.086478 -0.0862664
6.815 -0.184048 -0.183597
6.81 -0.25039 -0.249777
6.805 -0.282307 -0.281616
6.8 -0.285387 -0.284689
6.795 -0.268799 -0.268141
6.79 -0.241218 -0.240627
6.785 -0.209043 -0.208532
6.78 -0.176253 -0.175821
6.775 -0.144941 -0.144586
6.77 -0.115966 -0.115682
6.765 -0.0894502 -0.0892313
6.76 -0.0651231 -0.0649637
6.755 -0.0425172 -0.0424132
6.75 -0.0210787 -0.0210272
6.745 -0.00021973 -0.000219192
6.74 0.0206595 0.0206089
6.735 0.0421616 0.0420584
6.73 0.0648843 0.0647255
6.725 0.0893998 0.0891811
6.72 0.116206 0.115922
6.715 0.145622 0.145266
6.71 0.177597 0.177162
6.705 0.21138 0.210863
6.7 0.245017 0.244418
6.695 0.274697 0.274025
6.69 0.294152 0.293432
6.685 0.294675 0.293954
6.68 0.266706 0.266053
6.675 0.203748 0.20325
6.67 0.107727 0.107464
6.665 -0.00790397 -0.00788462
6.66 -0.121502 -0.121205
6.655 -0.212382 -0.211862
6.65 -0.269222 -0.268563
6.645 -0.291985 -0.291271
6.64 -0.288032 -0.287327
6.635 -0.266876 -0.266223
6.63 -0.236748 -0.236169
6.625 -0.203392 -0.202895
6.62 -0.170213 -0.169796
6.615 -0.138903 -0.138563
6.61 -0.110067 -0.109798
6.605 -0.0836828 -0.083478
6.6 -0.0593982 -0.0592529
6.595 -0.0367022 -0.0366124
6.59 -0.0150157 -0.014979
6.585 0.00626616 0.00625082
6.58 0.027757 0.0276891
6.575 0.0500715 0.049949
6.57 0.0738149 0.0736342
6.565 0.0995545 0.0993109
6.56 0.127756 0.127444
6.555 0.158655 0.158267
6.55 0.192022 0.191552
6.545 0.226775 0.22622
6.54 0.260415 0.259778
6.535 0.288339 0.287634
6.53 0.303345 0.302603
6.525 0.296021 0.295297
6.52 0.257045 0.256416
6.515 0.181833 0.181388
6.51 0.0758065 0.075621
6.505 -0.0441039 -0.043996
6.5 -0.155037 -0.154657
6.495 -0.238114 -0.237531
6.49 -0.285364 -0.284666
6.485 -0.299557 -0.298824
6.48 -0.289346 -0.288638
6.475 -0.264289 -0.263643
6.47 -0.232071 -0.231504
6.465 -0.197793 -0.197309
6.46 -0.164343 -0.163941
6.455 -0.133063 -0.132738
6.45 -0.104345 -0.10409
6.445 -0.0780435 -0.0778525
6.44 -0.0537389 -0.0536074
6.435 -0.0308835 -0.0308079
6.43 -0.00887568 -0.00885396
6.425 0.0129055 0.0128739
6.42 0.0350876 0.0350017
6.415 0.0582967 0.0581541
6.41 0.0831431 0.0829397
6.405 0.110184 0.109914
6.4 0.13984 0.139498
6.395 0.172241 0.171819
6.39 0.206939 0.206433
6.385 0.242468 0.241874
6.38 0.275708 0.275034
6.375 0.301208 0.300471
6.37 0.310847 0.310086
6.365 0.294702 0.293981
6.36 0.244119 0.243522
6.355 0.156945 0.156561
6.35 0.0422843 0.0421808
6.345 -0.0799371 -0.0797415
6.34 -0.186551 -0.186095
6.335 -0.261121 -0.260482
6.33 -0.299006 -0.298274
6.325 -0.30534 -0.304593
6.32 -0.289644 -0.288935
6.315 -0.26129 -0.260651
6.31 -0.227365 -0.226809
6.305 -0.192366 -0.191896
6.3 -0.158723 -0.158335
6.295 -0.127478 -0.127166
6.29 -0.0988393 -0.0985975
6.285 -0.0725617 -0.0723841
6.28 -0.0481691 -0.0480512
6.275 -0.0250818 -0.0250205
6.27 -0.00267817 -0.00267162
6.265 0.0196788 0.0196307
6.26 0.0426303 0.042526
6.255 0.0668132 0.0666497
6.25 0.0928399 0.0926127
6.245 0.12125 0.120953
6.24 0.152407 0.152034
6.235 0.186307 0.185851
6.23 0.222247 0.221704
6.225 0.258316 0.257684
6.22 0.290712 0.290001
6.215 0.313093 0.312327
6.21 0.316483 0.315708
6.205 0.290701 0.289989
6.2 0.228211 0.227653
6.195 0.129722 0.129404
6.19 0.00800495 0.00798536
6.185 -0.114669 -0.114388
6.18 -0.215678 -0.215151
6.175 -0.281437 -0.280749
6.17 -0.310428 -0.309668
6.165 -0.309689 -0.308931
6.16 -0.289242 -0.288534
6.155 -0.258118 -0.257486
6.15 -0.222798 -0.222253
6.145 -0.187227 -0.186769
6.14 -0.153433 -0.153057
6.135 -0.122201 -0.121902
6.13 -0.0935916 -0.0933626
6.125 -0.0672716 -0.067107
6.12 -0.0427188 -0.0426143
6.115 -0.0193257 -0.0192784
6.11 0.0035485 0.00353982
6.105 0.0265562 0.0264913
6.1 0.0503523 0.0502291
6.095 0.0755831 0.0753981
6.09 0.10286 0.102608
6.085 0.132696 0.132372
6.08 0.165384 0.164979
6.075 0.20076 0.200268
6.07 0.237824 0.237242
6.065 0.274167 0.273496
6.06 0.305251 0.304504
6.055 0.323833 0.32304
6.05 0.320184 0.319401
6.045 0.284165 0.283469
6.04 0.209794 0.209281
6.035 0.100937 0.10069
6.03 -0.0261831 -0.026119
6.025 -0.147688 -0.147327
6.02 -0.242223 -0.241631
6.015 -0.299227 -0.298495
6.01 -0.319978 -0.319195
6.005 -0.312973 -0.312207
6 -0.288448 -0.287742
5.995 -0.255001 -0.254377
5.99 -0.218531 -0.217997
5.985 -0.182487 -0.18204
5.98 -0.148551 -0.148187
5.975 -0.117294 -0.117007
5.97 -0.0886498 -0.0884329
5.965 -0.062215 -0.0620627
5.96 -0.0374269 -0.0373353
5.955 -0.0136533 -0.0136198
5.95 0.00976473 0.00974084
5.945 0.033495 0.033413
5.94 0.0582057 0.0580633
5.935 0.0845513 0.0843444
5.93 0.113138 0.112861
5.925 0.144445 0.144091
5.92 0.178676 0.178238
5.915 0.215484 0.214956
5.91 0.253533 0.252913
5.905 0.289868 0.289159
5.9 0.319179 0.318398
5.895 0.333342 0.332526
5.89 0.322021 0.321233
5.885 0.275429 0.274755
5.88 0.189521 0.189057
5.875 0.0714555 0.0712807
5.87 -0.0594799 -0.0593344
5.865 -0.178536 -0.178099
5.86 -0.26615 -0.265498
5.855 -0.31476 -0.31399
5.85 -0.328046 -0.327243
5.845 -0.315566 -0.314794
5.84 -0.287563 -0.286859
5.835 -0.252162 -0.251545
5.83 -0.214722 -0.214196
5.825 -0.178258 -0.177822
5.82 -0.144162 -0.143809
5.815 -0.112823 -0.112547
5.81 -0.0840709 -0.0838652
5.805 -0.0574434 -0.0573028
5.8 -0.0323431 -0.032264
5.795 -0.00811519 -0.00809534
5.79 0.0159168 0.0158779
5.785 0.0404364 0.0403374
5.78 0.0661246 0.0659628
5.775 0.0936422 0.0934131
5.77 0.123586 0.123283
5.765 0.156393 0.15601
5.76 0.192163 0.191693
5.755 0.230343 0.229779
5.75 0.269227 0.268569
5.745 0.30528 0.304533
5.74 0.332403 0.33159
5.735 0.341639 0.340803
5.73 0.322223 0.321435
5.725 0.265018 0.26437
5.72 0.168199 0.167788
5.715 0.0421826 0.0420794
5.71 -0.0911721 -0.090949
5.705 -0.206904 -0.206397
5.7 -0.287558 -0.286854
5.695 -0.328384 -0.32758
5.69 -0.335047 -0.334227
5.685 -0.317842 -0.317064
5.68 -0.28688 -0.286178
5.675 -0.249817 -0.249205
5.67 -0.211527 -0.211009
5.665 -0.174658 -0.174231
5.66 -0.140357 -0.140014
5.655 -0.108865 -0.108598
5.65 -0.0799233 -0.0797278
5.645 -0.0530215 -0.0528918
5.64 -0.0275317 -0.0274643
5.635 -0.00277781 -0.00277101
5.63 0.0219339 0.0218802
5.625 0.0473024 0.0471866
5.62 0.0740214 0.0738402
5.615 0.102756 0.102505
5.61 0.13409 0.133762
5.605 0.168411 0.167999
5.6 0.205702 0.205198
5.595 0.245182 0.244582
5.59 0.284756 0.284059
5.585 0.320286 0.319502
5.58 0.344894 0.34405
5.575 0.348869 0.348016
5.57 0.321196 0.32041
5.565 0.253644 0.253023
5.56 0.146758 0.146399
5.555 0.0140279 0.0139936
5.55 -0.120652 -0.120357
5.545 -0.232626 -0.232057
5.54 -0.306653 -0.305902
5.535 -0.340495 -0.339662
5.53 -0.341408 -0.340573
5.525 -0.320169 -0.319386
5.52 -0.286687 -0.285986
5.515 -0.248182 -0.247575
5.51 -0.209112 -0.208601
5.505 -0.171817 -0.171397
5.5 -0.137244 -0.136908
5.495 -0.105512 -0.105253
5.49 -0.0762915 -0.0761048
5.485 -0.0490306 -0.0489107
5.48 -0.0230743 -0.0230178
5.475 0.00227372 0.00226816
5.47 0.0277244 0.0276566
5.465 0.0539924 0.0538602
5.46 0.0817834 0.0815833
5.455 0.111766 0.111493
5.45 0.144507 0.144153
5.445 0.180338 0.179897
5.44 0.219118 0.218582
5.435 0.259827 0.259192
5.43 0.299968 0.299234
5.425 0.334803 0.333984
5.42 0.356709 0.355837
5.415 0.355315 0.354446
5.41 0.319522 0.318741
5.405 0.242183 0.24159
5.4 0.126217 0.125909
5.395 -0.0121205 -0.0120908
5.39 -0.147412 -0.147052
5.385 -0.255646 -0.25502
5.38 -0.32371 -0.322918
5.375 -0.351516 -0.350656
5.37 -0.347556 -0.346705
5.365 -0.322914 -0.322124
5.36 -0.287277 -0.286574
5.355 -0.247485 -0.24688
5.35 -0.207656 -0.207148
5.345 -0.169881 -0.169465
5.34 -0.134946 -0.134616
5.335 -0.102875 -0.102623
5.33 -0.0732799 -0.0731006
5.325 -0.0455727 -0.0454612
5.32 -0.019074 -0.0190274
5.315 0.00693151 0.00691455
5.31 0.0331724 0.0330913
5.305 0.0603791 0.0602313
5.3 0.0892691 0.0890506
5.295 0.120513 0.120218
5.29 0.154659 0.154281
5.285 0.191982 0.191512
5.28 0.232211 0.231643
5.275 0.274088 0.273417
5.27 0.314719 0.313949
5.265 0.348793 0.347939
5.26 0.367995 0.367095
5.255 0.361401 0.360516
5.25 0.317957 0.317179
5.245 0.231661 0.231094
5.24 0.107667 0.107403
5.235 -0.0353982 -0.0353116
5.23 -0.171022 -0.170603
5.225 -0.275974 -0.275299
5.22 -0.339038 -0.338209
5.215 -0.361874 -0.360988
5.21 -0.353915 -0.353049
5.205 -0.326443 -0.325645
5.2 -0.288949 -0.288242
5.195 -0.24797 -0.247363
5.19 -0.207359 -0.206851
5.185 -0.169019 -0.168605
5.18 -0.133614 -0.133287
5.175 -0.101092 -0.100844
5.17 -0.0710183 -0.0708445
5.165 -0.042775 -0.0426704
5.16 -0.0156601 -0.0156218
5.155 0.0110608 0.0110337
5.15 0.0381337 0.0380403
5.145 0.0663047 0.0661425
5.14 0.0963036 0.096068
5.135 0.128803 0.128488
5.13 0.164334 0.163932
5.125 0.203112 0.202615
5.12 0.244747 0.244148
5.115 0.287753 0.287049
5.11 0.328867 0.328062
5.105 0.362251 0.361364
5.1 0.378983 0.378055
5.095 0.367679 0.366779
5.09 0.317402 0.316625
5.085 0.223226 0.22268
5.08 0.0922563 0.0920306
5.075 -0.0549413 -0.0548068
5.07 -0.191071 -0.190603
5.065 -0.293632 -0.292914
5.06 -0.352934 -0.352071
5.055 -0.371979 -0.371069
5.05 -0.360902 -0.360019
5.045 -0.331132 -0.330322
5.04 -0.292024 -0.291309
5.035 -0.249908 -0.249296
5.03 -0.208455 -0.207945
5.025 -0.169437 -0.169022
5.02 -0.133432 -0.133105
5.015 -0.100332 -0.100087
5.01 -0.0696686 -0.0694981
5.005 -0.0407961 -0.0406963
5 -0.0129926 -0.0129608
4.995 0.0144952 0.0144598
4.99 0.0424309 0.0423271
4.985 0.0715771 0.0714019
4.98 0.102676 0.102425
4.975 0.136403 0.13607
4.97 0.173275 0.172851
4.965 0.213459 0.212937
4.96 0.256456 0.255829
4.955 0.300584 0.299849
4.95 0.342261 0.341423
4.945 0.375199 0.37428
4.94 0.389964 0.38901
4.935 0.3748 0.373883
4.93 0.318872 0.318092
4.925 0.218129 0.217595
4.92 0.0812084 0.0810097
4.915 -0.0698349 -0.069664
4.91 -0.2071 -0.206594
4.905 -0.308582 -0.307827
4.9 -0.36564 -0.364745
4.895 -0.382206 -0.381271
4.89 -0.368924 -0.368021
4.885 -0.337369 -0.336544
4.88 -0.296855 -0.296129
4.875 -0.253614 -0.252993
4.87 -0.211223 -0.210706
4.865 -0.171385 -0.170965
4.86 -0.134627 -0.134298
4.855 -0.100808 -0.100561
4.85 -0.069432 -0.0692621
4.845 -0.0398327 -0.0397352
4.84 -0.0112686 -0.011241
4.835 0.0170317 0.01699
4.83 0.0458497 0.0457375
4.825 0.075965 0.0757791
4.82 0.108133 0.107869
4.815 0.143037 0.142687
4.81 0.181184 0.180741
4.805 0.222706 0.222161
4.8 0.267024 0.266371
4.795 0.312306 0.311542
4.79 0.354725 0.353857
4.785 0.38765 0.386701
4.78 0.40125 0.400268
4.775 0.383459 0.382521
4.77 0.32345 0.322659
4.765 0.217704 0.217172
4.76 0.0758495 0.0756639
4.755 -0.0790339 -0.0788405
4.75 -0.218499 -0.217965
4.745 -0.320636 -0.319852
4.74 -0.377279 -0.376356
4.735 -0.39286 -0.391899
4.73 -0.378368 -0.377442
4.725 -0.345563 -0.344717
4.72 -0.303838 -0.303095
4.715 -0.259457 -0.258822
4.71 -0.216003 -0.215475
4.705 -0.175174 -0.174745
4.7 -0.137486 -0.13715
4.695 -0.102785 -0.102534
4.69 -0.0705601 -0.0703875
4.685 -0.040128 -0.0400299
4.68 -0.0107299 -0.0107037
4.675 0.0184237 0.0183786
4.67 0.0481327 0.0480149
4.665 0.0791941 0.0790003
4.66 0.112379 0.112104
4.655 0.148382 0.148019
4.65 0.187711 0.187252
4.645 0.230485 0.229921
4.64 0.276081 0.275406
4.635 0.322584 0.321795
4.63 0.366023 0.365128
4.625 0.39956 0.398582
4.62 0.413099 0.412088
4.615 0.394313 0.393348
4.61 0.332217 0.331404
4.605 0.223345 0.222799
4.6 0.0776519 0.0774619
4.595 -0.0812582 -0.0810594
4.59 -0.22437 -0.223821
4.585 -0.329333 -0.328527
4.58 -0.387767 -0.386818
4.575 -0.404127 -0.403138
4.57 -0.389583 -0.38863
4.565 -0.356141 -0.355269
4.56 -0.313427 -0.31266
4.555 -0.267884 -0.267228
4.55 -0.223217 -0.22267
4.545 -0.181194 -0.18075
4.54 -0.142369 -0.142021
4.535 -0.106598 -0.106337
4.53 -0.0733678 -0.0731882
4.525 -0.0419839 -0.0418812
4.52 -0.0116722 -0.0116436
4.515 0.0183745 0.0183295
4.51 0.0489741 0.0488543
4.505 0.0809425 0.0807444
4.5 0.115069 0.114787
4.495 0.152065 0.151693
4.49 0.192453 0.191982
4.485 0.236366 0.235788
4.48 0.283187 0.282495
4.475 0.331 0.33019
4.47 0.375817 0.374897
4.465 0.410755 0.40975
4.46 0.425617 0.424576
4.455 0.407865 0.406867
4.45 0.346139 0.345292
4.445 0.23645 0.235871
4.44 0.0882697 0.0880537
4.435 -0.0748693 -0.0746861
4.43 -0.223359 -0.222812
4.425 -0.333767 -0.332951
4.42 -0.396679 -0.395708
4.415 -0.415986 -0.414968
4.41 -0.402835 -0.401849
4.405 -0.36954 -0.368636
4.4 -0.326138 -0.32534
4.395 -0.279432 -0.278748
4.39 -0.233388 -0.232817
4.385 -0.189941 -0.189476
4.38 -0.149736 -0.149369
4.375 -0.112673 -0.112397
4.37 -0.078252 -0.0780605
4.365 -0.0457757 -0.0456637
4.36 -0.0144575 -0.0144221
4.355 0.0165263 0.0164859
4.35 0.0480122 0.0478947
4.345 0.0808353 0.0806375
4.34 0.115806 0.115523
4.335 0.15366 0.153284
4.33 0.194951 0.194474
4.325 0.239854 0.239267
4.32 0.287818 0.287114
4.315 0.33702 0.336195
4.31 0.383606 0.382667
4.305 0.420841 0.419812
4.3 0.438627 0.437553
4.295 0.424297 0.423259
4.29 0.365909 0.365014
4.285 0.258308 0.257676
4.28 0.10953 0.109262
4.275 -0.0577525 -0.0576112
4.27 -0.213438 -0.212916
4.265 -0.332344 -0.331531
4.26 -0.403028 -0.402042
4.255 -0.428052 -0.427005
4.25 -0.418214 -0.417191
4.245 -0.386168 -0.385223
4.24 -0.342554 -0.341715
4.235 -0.294754 -0.294033
4.23 -0.247178 -0.246573
4.225 -0.202048 -0.201553
4.22 -0.160178 -0.159786
4.215 -0.121556 -0.121259
4.21 -0.0857182 -0.0855084
4.205 -0.0519751 -0.0518479
4.2 -0.0195327 -0.019485
4.195 0.0124471 0.0124166
4.19 0.044819 0.0447093
4.185 0.0784381 0.0782462
4.18 0.114139 0.113859
4.175 0.152687 0.152314
4.17 0.194685 0.194209
4.165 0.240383 0.239795
4.16 0.289353 0.288645
4.155 0.339971 0.339139
4.15 0.388676 0.387725
4.145 0.429108 0.428058
4.14 0.45151 0.450405
4.135 0.443255 0.44217
4.13 0.391687 0.390728
4.125 0.289866 0.289157
4.12 0.143313 0.142962
4.115 -0.0272585 -0.0271918
4.11 -0.191673 -0.191204
4.105 -0.322434 -0.321645
4.1 -0.404919 -0.403928
4.095 -0.439296 -0.438221
4.09 -0.435452 -0.434386
4.085 -0.406301 -0.405307
4.08 -0.363282 -0.362393
4.075 -0.314626 -0.313856
4.07 -0.265415 -0.264765
4.065 -0.21833 -0.217796
4.06 -0.174465 -0.174038
4.055 -0.133959 -0.133631
4.05 -0.0964192 -0.0961833
4.045 -0.0611828 -0.0610331
4.04 -0.0274565 -0.0273894
4.035 0.00560896 0.00559523
4.03 0.038885 0.0387899
4.025 0.0732472 0.073068
4.02 0.109555 0.109287
4.015 0.148613 0.148249
4.01 0.191082 0.190615
4.005 0.237318 0.236737
4 0.287073 0.28637
3.995 0.339021 0.338192
3.99 0.390058 0.389104
3.985 0.434438 0.433375
3.98 0.463052 0.461918
3.975 0.463586 0.462452
3.97 0.422733 0.421699
3.965 0.331313 0.330502
3.96 0.191201 0.190733
3.955 0.019673 0.0196248
3.95 -0.154034 -0.153657
3.945 -0.299939 -0.299205
3.94 -0.399008 -0.398032
3.935 -0.44755 -0.446455
3.93 -0.453551 -0.452441
3.925 -0.429867 -0.428815
3.92 -0.388861 -0.387909
3.915 -0.339922 -0.339091
3.91 -0.28912 -0.288413
3.905 -0.239837 -0.23925
3.9 -0.193606 -0.193133
3.895 -0.150819 -0.15045
3.89 -0.111213 -0.110941
3.885 -0.0741794 -0.0739979
3.88 -0.0389417 -0.0388464
3.875 -0.0046457 -0.00463433
3.87 0.0295939 0.0295215
3.865 0.064672 0.0645137
3.86 0.101475 0.101226
3.855 0.140846 0.140501
3.85 0.183517 0.183068
3.845 0.229968 0.229406
3.84 0.280178 0.279492
3.835 0.333199 0.332384
3.83 0.38653 0.385584
3.825 0.435274 0.434209
3.82 0.471317 0.470164
3.815 0.483084 0.481902
3.81 0.456951 0.455833
3.805 0.381408 0.380474
3.8 0.253745 0.253124
3.795 0.0859816 0.0857712
3.79 -0.0954695 -0.0952359
3.785 -0.258848 -0.258215
3.78 -0.379734 -0.378805
3.775 -0.448675 -0.447577
3.77 -0.470098 -0.468948
3.765 -0.455965 -0.454849
3.76 -0.419484 -0.418457
3.755 -0.37151 -0.370601
3.75 -0.319505 -0.318723
3.745 -0.267903 -0.267247
3.74 -0.21893 -0.218394
3.735 -0.173391 -0.172967
3.73 -0.131249 -0.130928
3.725 -0.0920046 -0.0917794
3.72 -0.0549237 -0.0547893
3.715 -0.0191609 -0.019114
3.71 0.0161774 0.0161378
3.705 0.0520027 0.0518755
3.7 0.0892258 0.0890075
3.695 0.12873 0.128415
3.69 0.17132 0.170901
3.685 0.217609 0.217077
3.68 0.267822 0.267167
3.675 0.321445 0.320658
3.67 0.376678 0.375757
3.665 0.429676 0.428624
3.66 0.473661 0.472502
3.655 0.498338 0.497119
3.65 0.490441 0.489241
3.645 0.436616 0.435548
3.64 0.329212 0.328407
3.635 0.173196 0.172772
3.63 -0.0106898 -0.0106636
3.625 -0.191145 -0.190677
3.62 -0.338414 -0.337586
3.615 -0.435264 -0.434199
3.61 -0.47999 -0.478815
3.605 -0.481885 -0.480706
3.6 -0.454365 -0.453253
3.595 -0.409908 -0.408905
3.59 -0.357845 -0.356969
3.585 -0.30416 -0.303416
3.58 -0.252171 -0.251553
3.575 -0.203365 -0.202867
3.57 -0.1581 -0.157713
3.565 -0.116082 -0.115798
3.56 -0.0766733 -0.0764857
3.555 -0.0390635 -0.0389679
3.55 -0.00236342 -0.00235764
3.545 0.0343491 0.0342651
3.54 0.0720054 0.0718293
3.535 0.111525 0.111252
3.53 0.153777 0.1534
3.525 0.199504 0.199015
3.52 0.249172 0.248562
3.515 0.302706 0.301965
3.51 0.35905 0.358172
3.505 0.415518 0.414502
3.5 0.466946 0.465804
3.495 0.504873 0.503638
3.49 0.517335 0.516069
3.485 0.490308 0.489108
3.48 0.411903 0.410895
3.475 0.279063 0.27838
3.47 0.103579 0.103325
3.465 -0.087944 -0.0877289
3.46 -0.262803 -0.26216
3.455 -0.394963 -0.393997
3.45 -0.473291 -0.472133
3.445 -0.501147 -0.499921
3.44 -0.490292 -0.489092
3.435 -0.454385 -0.453273
3.43 -0.40502 -0.404029
3.425 -0.350388 -0.349531
3.42 -0.295506 -0.294783
3.415 -0.243005 -0.24241
3.41 -0.19394 -0.193465
3.405 -0.14841 -0.148047
3.4 -0.10598 -0.10572
3.395 -0.065929 -0.0657676
3.39 -0.0274014 -0.0273343
3.385 0.010522 0.0104962
3.38 0.0487847 0.0486653
3.375 0.0883332 0.088117
3.37 0.13009 0.129772
3.365 0.174906 0.174478
3.36 0.223457 0.22291
3.355 0.276064 0.275389
3.35 0.332374 0.33156
3.345 0.390849 0.389892
3.34 0.44805 0.446954
3.335 0.497766 0.496548
3.33 0.530301 0.529004
3.325 0.532662 0.531358
3.32 0.490733 0.489532
3.315 0.394327 0.393362
3.31 0.24412 0.243523
3.305 0.0564959 0.0563577
3.3 -0.138861 -0.138521
3.295 -0.309455 -0.308698
3.29 -0.432286 -0.431228
3.285 -0.499974 -0.498751
3.28 -0.518521 -0.517252
3.275 -0.500722 -0.499497
3.27 -0.460147 -0.459021
3.265 -0.407823 -0.406825
3.26 -0.35133 -0.35047
3.255 -0.295204 -0.294482
3.25 -0.241755 -0.241163
3.245 -0.191839 -0.19137
3.24 -0.145442 -0.145086
3.235 -0.10206 -0.101811
3.23 -0.0609368 -0.0607877
3.225 -0.0211885 -0.0211366
3.22 0.0181233 0.0180789
3.215 0.0579585 0.0578167
3.21 0.0992758 0.0990328
3.205 0.143001 0.142652
3.2 0.189972 0.189508
3.195 0.240823 0.240233
3.19 0.295778 0.295054
3.185 0.354309 0.353442
3.18 0.414594 0.41358
3.175 0.472767 0.471611
3.17 0.522055 0.520778
3.165 0.552156 0.550805
3.16 0.549634 0.548289
3.155 0.500438 0.499213
3.15 0.395241 0.394274
3.145 0.236322 0.235744
3.14 0.04179 0.0416877
3.135 -0.157686 -0.1573
3.13 -0.329752 -0.328945
3.125 -0.4523 -0.451193
3.12 -0.518883 -0.517613
3.115 -0.53607 -0.534759
3.11 -0.516868 -0.515604
3.105 -0.474869 -0.473707
3.1 -0.421077 -0.420047
3.095 -0.363065 -0.362177
3.09 -0.305383 -0.304636
3.085 -0.250363 -0.24975
3.08 -0.198882 -0.198395
3.075 -0.150939 -0.15057
3.07 -0.106037 -0.105778
3.065 -0.0634184 -0.0632632
3.06 -0.0221924 -0.0221381
3.055 0.0185892 0.0185437
3.05 0.0598978 0.0597513
3.045 0.102703 0.102452
3.04 0.147941 0.147579
3.035 0.196454 0.195974
3.03 0.248881 0.248272
3.025 0.305449 0.304701
3.02 0.365635 0.36474
3.015 0.427638 0.426591
3.01 0.487644 0.486451
3.005 0.538983 0.537664
3 0.571495 0.570097
2.995 0.57185 0.570451
2.99 0.525866 0.524579
2.985 0.423563 0.422527
2.98 0.265912 0.265261
2.975 0.0694318 0.0692619
2.97 -0.136131 -0.135798
2.965 -0.317862 -0.317085
2.96 -0.451709 -0.450604
2.955 -0.528906 -0.527612
2.95 -0.554357 -0.553001
2.945 -0.54045 -0.539127
2.94 -0.500989 -0.499763
2.935 -0.447605 -0.44651
2.93 -0.388567 -0.387617
2.925 -0.329016 -0.328211
2.92 -0.271716 -0.271052
2.915 -0.217833 -0.2173
2.91 -0.16754 -0.16713
2.905 -0.12044 -0.120145
2.9 -0.0758209 -0.0756354
2.895 -0.0328154 -0.0327351
2.89 0.00952129 0.009498
2.885 0.0521646 0.0520369
2.88 0.0960936 0.0958584
2.875 0.142261 0.141913
2.87 0.191541 0.191072
2.865 0.24463 0.244032
2.86 0.301874 0.301136
2.855 0.362964 0.362076
2.85 0.426469 0.425426
2.845 0.489175 0.487978
2.84 0.545265 0.543931
2.835 0.585608 0.584175
2.83 0.59771 0.596247
2.825 0.5673 0.565912
2.82 0.482417 0.481237
2.815 0.339717 0.338885
2.81 0.150172 0.149805
2.805 -0.0604835 -0.0603355
2.8 -0.259185 -0.258551
2.795 -0.417429 -0.416408
2.79 -0.520237 -0.518964
2.785 -0.567506 -0.566118
2.78 -0.569218 -0.567826
2.775 -0.539075 -0.537756
2.77 -0.489872 -0.488674
2.765 -0.431411 -0.430355
2.76 -0.370207 -0.369301
2.755 -0.31007 -0.309312
2.75 -0.252873 -0.252254
2.745 -0.199236 -0.198748
2.74 -0.149021 -0.148656
2.735 -0.101662 -0.101413
2.73 -0.0563638 -0.0562259
2.725 -0.0122151 -0.0121852
2.72 0.0317483 0.0316706
2.715 0.0765077 0.0763205
2.71 0.123033 0.122732
2.705 0.172245 0.171824
2.7 0.224939 0.224389
2.695 0.28166 0.28097
2.69 0.34247 0.341632
2.685 0.406592 0.405597
2.68 0.471863 0.470708
2.675 0.534016 0.532709
2.67 0.585901 0.584467
2.665 0.616997 0.615487
2.66 0.613915 0.612413
2.655 0.562843 0.561465
2.65 0.454456 0.453344
2.645 0.290194 0.289484
2.64 0.0863829 0.0861716
2.635 -0.127976 -0.127663
2.63 -0.320419 -0.319635
2.625 -0.466274 -0.465133
2.62 -0.555201 -0.553843
2.615 -0.590407 -0.588963
2.61 -0.583215 -0.581788
2.605 -0.547211 -0.545872
2.6 -0.494437 -0.493227
2.595 -0.433856 -0.432794
2.59 -0.371324 -0.370416
2.585 -0.310209 -0.30945
2.58 -0.252121 -0.251504
2.575 -0.197541 -0.197057
2.57 -0.146262 -0.145904
2.565 -0.0976888 -0.0974498
2.56 -0.0510158 -0.050891
2.555 -0.00533075 -0.0053177
2.55 0.040327 0.0402283
2.545 0.086931 0.0867183
2.54 0.135437 0.135106
2.535 0.186739 0.186282
2.53 0.241588 0.240997
2.525 0.300456 0.299721
2.52 0.363298 0.362409
2.515 0.429187 0.428137
2.51 0.495774 0.494561
2.505 0.558597 0.55723
2.5 0.610356 0.608862
2.495 0.640516 0.638949
2.49 0.635895 0.634339
2.485 0.583089 0.581663
2.48 0.473181 0.472023
2.475 0.307619 0.306866
2.47 0.10208 0.10183
2.465 -0.115493 -0.11521
2.46 -0.313349 -0.312582
2.455 -0.466565 -0.465424
2.45 -0.563648 -0.562269
2.445 -0.606395 -0.604911
2.44 -0.605086 -0.603605
2.435 -0.572887 -0.571485
2.43 -0.521927 -0.52065
2.425 -0.461544 -0.460415
2.42 -0.398051 -0.397077
2.415 -0.335231 -0.334411
2.41 -0.27503 -0.274357
2.405 -0.218168 -0.217634
2.4 -0.164605 -0.164202
2.395 -0.113852 -0.113573
2.39 -0.0651723 -0.0650128
2.385 -0.0176985 -0.0176552
2.38 0.0295007 0.0294286
2.375 0.0773783 0.0771889
2.37 0.126876 0.126566
2.365 0.178886 0.178448
2.36 0.23418 0.233607
2.355 0.293296 0.292578
2.35 0.356343 0.355472
2.345 0.422698 0.421664
2.34 0.49055 0.48935
2.335 0.556306 0.554945
2.33 0.613914 0.612412
2.325 0.654351 0.65275
2.32 0.665759 0.66413
2.315 0.634949 0.633395
2.31 0.550882 0.549534
2.305 0.409841 0.408839
2.3 0.220242 0.219703
2.295 0.00368335 0.00367433
2.29 -0.210047 -0.209533
2.285 -0.392367 -0.391407
2.28 -0.524527 -0.523244
2.275 -0.60099 -0.599519
2.27 -0.62717 -0.625636
2.265 -0.614399 -0.612896
2.26 -0.575217 -0.57381
2.255 -0.52049 -0.519217
2.25 -0.458314 -0.457192
2.245 -0.394053 -0.393089
2.24 -0.330872 -0.330062
2.235 -0.27035 -0.269689
2.23 -0.213021 -0.2125
2.225 -0.158761 -0.158373
2.22 -0.107061 -0.106799
2.215 -0.0571911 -0.0570511
2.21 -0.00830509 -0.00828477
2.205 0.0404969 0.0403978
2.2 0.0901303 0.0899098
2.195 0.141491 0.141145
2.19 0.19541 0.194932
2.185 0.252581 0.251963
2.18 0.313442 0.312675
2.175 0.377975 0.37705
2.17 0.445414 0.444324
2.165 0.51382 0.512563
2.16 0.579531 0.578113
2.155 0.636577 0.63502
2.15 0.676271 0.674616
2.145 0.6874 0.685718
2.14 0.657632 0.656023
2.135 0.576616 0.575205
2.13 0.440509 0.439431
2.125 0.25627 0.255643
2.12 0.0429137 0.0428087
2.115 -0.172332 -0.17191
2.11 -0.361966 -0.361081
2.105 -0.506226 -0.504987
2.1 -0.597097 -0.595636
2.095 -0.637306 -0.635747
2.09 -0.636246 -0.634689
2.085 -0.605576 -0.604094
2.08 -0.556147 -0.554786
2.075 -0.496538 -0.495323
2.07 -0.432778 -0.431719
2.065 -0.368682 -0.36778
2.06 -0.306379 -0.305629
2.055 -0.246823 -0.246219
2.05 -0.190201 -0.189736
2.045 -0.136222 -0.135889
2.04 -0.0843115 -0.0841052
2.035 -0.0337368 -0.0336542
2.03 0.0163182 0.0162783
2.025 0.0667031 0.0665399
2.02 0.118265 0.117975
2.015 0.171807 0.171387
2.01 0.228041 0.227483
2.005 0.287492 0.286788
2 0.350371 0.349513
1.995 0.416363 0.415344
1.99 0.484328 0.483143
1.985 0.551894 0.550544
1.98 0.614979 0.613475
1.975 0.667333 0.6657
1.97 0.700331 0.698617
1.965 0.703405 0.701683
1.96 0.66558 0.663951
1.955 0.57838 0.576965
1.95 0.439687 0.438611
1.945 0.257045 0.256417
1.94 0.0482597 0.0481416
1.935 -0.162113 -0.161716
1.93 -0.349384 -0.348529
1.925 -0.495343 -0.494131
1.92 -0.591765 -0.590317
1.915 -0.639902 -0.638336
1.91 -0.647338 -0.645754
1.905 -0.624292 -0.622765
1.9 -0.580808 -0.579387
1.895 -0.525229 -0.523943
1.89 -0.463726 -0.462592
1.885 -0.400443 -0.399463
1.88 -0.337886 -0.337059
1.875 -0.277369 -0.27669
1.87 -0.219381 -0.218845
1.865 -0.16388 -0.163479
1.86 -0.110485 -0.110215
1.855 -0.0586204 -0.058477
1.85 -0.00759742 -0.00757883
1.845 0.0433257 0.0432197
1.84 0.0949036 0.0946714
1.835 0.147867 0.147505
1.83 0.20288 0.202384
1.825 0.260479 0.259842
1.82 0.320981 0.320195
1.815 0.384344 0.383403
1.81 0.449971 0.44887
1.805 0.516437 0.515174
1.8 0.581155 0.579733
1.795 0.64 0.638434
1.79 0.687024 0.685343
1.785 0.714415 0.712667
1.78 0.713023 0.711278
1.775 0.673726 0.672078
1.77 0.589773 0.58833
1.765 0.459693 0.458568
1.76 0.289718 0.28901
1.755 0.0942614 0.0940308
1.75 -0.106498 -0.106237
1.745 -0.291374 -0.290661
1.74 -0.443313 -0.442228
1.735 -0.552703 -0.55135
1.73 -0.61785 -0.616338
1.725 -0.643164 -0.64159
1.72 -0.636418 -0.63486
1.715 -0.606267 -0.604783
1.71 -0.560612 -0.55924
1.705 -0.505818 -0.50458
1.7 -0.446549 -0.445456
1.695 -0.385948 -0.385003
1.69 -0.325942 -0.325144
1.685 -0.267558 -0.266904
1.68 -0.211195 -0.210678
1.675 -0.156826 -0.156443
1.67 -0.104158 -0.103903
1.665 -0.0527279 -0.0525989
1.66 -0.00198033 -0.00197548
1.655 0.0486856 0.0485665
1.65 0.0998774 0.099633
1.645 0.152175 0.151802
1.64 0.206091 0.205586
1.635 0.26202 0.261378
1.63 0.320165 0.319382
1.625 0.380439 0.379508
1.62 0.442321 0.441238
1.615 0.504678 0.503443
1.61 0.565547 0.564163
1.605 0.621901 0.620379
1.6 0.669456 0.667818
1.595 0.702623 0.700903
1.59 0.714735 0.712986
1.585 0.698739 0.69703
1.58 0.648433 0.646846
1.575 0.560186 0.558816
1.57 0.43475 0.433686
1.565 0.278443 0.277762
1.56 0.102999 0.102747
1.555 -0.0762763 -0.0760896
1.55 -0.243568 -0.242972
1.545 -0.385758 -0.384814
1.54 -0.494607 -0.493396
1.535 -0.567332 -0.565944
1.53 -0.605768 -0.604285
1.525 -0.614761 -0.613257
1.52 -0.600511 -0.599042
1.515 -0.56927 -0.567877
1.51 -0.526554 -0.525265
1.505 -0.476798 -0.475631
1.5 -0.423311 -0.422275
1.495 -0.368395 -0.367494
1.49 -0.313537 -0.312769
1.485 -0.259595 -0.258959
1.48 -0.206973 -0.206467
1.475 -0.155757 -0.155376
1.47 -0.105815 -0.105556
1.465 -0.0568783 -0.0567391
1.46 -0.00859564 -0.00857461
1.455 0.039426 0.0393295
1.45 0.087588 0.0873736
1.445 0.136272 0.135939
1.44 0.185811 0.185356
1.435 0.236455 0.235876
1.43 0.288329 0.287624
1.425 0.341383 0.340547
1.42 0.395316 0.394349
1.415 0.449501 0.448401
1.41 0.50288 0.50165
1.405 0.553865 0.55251
1.4 0.600241 0.598772
1.395 0.639115 0.637551
1.39 0.666939 0.665307
1.385 0.679673 0.67801
1.38 0.673131 0.671484
1.375 0.643537 0.641962
1.37 0.588268 0.586828
1.365 0.506657 0.505417
1.36 0.400653 0.399672
1.355 0.275079 0.274406
1.35 0.137306 0.13697
1.345 -0.00368427 -0.00367526
1.34 -0.138647 -0.138308
1.335 -0.25946 -0.258825
1.33 -0.360177 -0.359296
1.325 -0.437521 -0.436451
1.32 -0.490798 -0.489597
1.315 -0.521386 -0.52011
1.31 -0.532037 -0.530735
1.305 -0.526189 -0.524901
1.3 -0.507401 -0.50616
1.295 -0.478987 -0.477815
1.29 -0.443797 -0.442711
1.285 -0.404151 -0.403162
1.28 -0.361837 -0.360952
1.275 -0.318174 -0.317396
1.27 -0.274084 -0.273413
1.265 -0.230172 -0.229609
1.26 -0.1868 -0.186343
1.255 -0.144149 -0.143796
1.25 -0.102269 -0.102018
1.245 -0.0611199 -0.0609703
1.24 -0.0206049 -0.0205545
1.235 0.0194059 0.0193584
1.23 0.0590548 0.0589103
1.225 0.098479 0.098238
1.22 0.137796 0.137459
1.215 0.17709 0.176657
1.21 0.216396 0.215866
1.205 0.255685 0.25506
1.2 0.29485 0.294129
1.195 0.333686 0.33287
1.19 0.371874 0.370964
1.185 0.408961 0.407961
1.18 0.44435 0.443262
1.175 0.477283 0.476116
1.17 0.506847 0.505607
1.165 0.531978 0.530677
1.16 0.551494 0.550145
1.155 0.564144 0.562764
1.15 0.568681 0.56729
1.145 0.563962 0.562582
1.14 0.549064 0.547721
1.135 0.523409 0.522129
1.13 0.486884 0.485693
1.125 0.439929 0.438852
1.12 0.38358 0.382641
1.115 0.319453 0.318671
1.11 0.249653 0.249042
1.105 0.176627 0.176194
1.1 0.10297 0.102718
1.095 0.0312228 0.0311464
1.09 -0.0363247 -0.0362358
1.085 -0.0977789 -0.0975397
1.08 -0.151737 -0.151366
1.075 -0.197319 -0.196836
1.07 -0.234143 -0.23357
1.065 -0.262265 -0.261623
1.06 -0.282086 -0.281396
1.055 -0.29426 -0.29354
1.05 -0.2996 -0.298867
1.045 -0.298994 -0.298262
1.04 -0.293347 -0.292629
1.035 -0.283528 -0.282834
1.03 -0.270342 -0.26968
1.025 -0.254512 -0.253889
1.02 -0.236668 -0.236089
1.015 -0.217352 -0.21682
1.01 -0.197017 -0.196535
1.005 -0.176039 -0.175609
1 -0.154725 -0.154346
0.995 -0.13332 -0.132994
0.99 -0.112021 -0.111747
0.985 -0.090982 -0.0907593
0.98 -0.0703242 -0.0701521
0.975 -0.0501408 -0.0500181
0.97 -0.0305041 -0.0304294
0.965 -0.0114698 -0.0114417
0.96 0.00691887 0.00690194
0.955 0.0246278 0.0245675
0.95 0.0416296 0.0415278
0.945 0.0579018 0.0577601
0.94 0.0734249 0.0732453
0.935 0.0881818 0.0879661
0.93 0.102157 0.101907
0.925 0.115335 0.115053
0.92 0.127704 0.127391
0.915 0.139249 0.138908
0.91 0.14996 0.149593
0.905 0.159826 0.159435
0.9 0.168839 0.168425
0.895 0.176992 0.176559
0.89 0.184282 0.183831
0.885 0.190708 0.190241
0.88 0.196273 0.195793
0.875 0.200985 0.200493
0.87 0.204852 0.204351
0.865 0.207892 0.207383
0.86 0.210121 0.209607
0.855 0.211565 0.211047
0.85 0.21225 0.21173
0.845 0.212207 0.211688
0.84 0.211471 0.210954
0.835 0.21008 0.209566
0.83 0.208074 0.207565
0.825 0.205495 0.204992
0.82 0.202386 0.201891
0.815 0.198792 0.198306
0.81 0.194758 0.194282
0.805 0.190328 0.189862
0.8 0.185545 0.185091
0.795 0.180453 0.180012
0.79 0.175092 0.174664
0.785 0.169502 0.169087
0.78 0.163718 0.163317
0.775 0.157777 0.157391
0.77 0.15171 0.151339
0.765 0.145548 0.145191
0.76 0.139318 0.138977
0.755 0.133047 0.132721
0.75 0.126758 0.126447
0.745 0.120472 0.120178
0.74 0.114212 0.113932
0.735 0.107994 0.10773
0.73 0.101837 0.101588
0.725 0.0957581 0.0955237
0.72 0.0897722 0.0895525
0.715 0.0838947 0.0836894
0.71 0.0781402 0.077949
0.705 0.0725227 0.0723453
0.7 0.0670559 0.0668919
0.695 0.061753 0.0616019
0.69 0.0566266 0.056488
0.685 0.0516889 0.0515625
0.68 0.0469516 0.0468367
0.675 0.0424252 0.0423214
0.67 0.0381197 0.0380264
0.665 0.0340437 0.0339604
0.66 0.0302046 0.0301307
0.655 0.0266085 0.0265434
0.65 0.0232595 0.0232026
0.645 0.0201602 0.0201108
0.64 0.0173111 0.0172687
0.635 0.0147107 0.0146747
0.63 0.0123554 0.0123252
0.625 0.0102396 0.0102145
0.62 0.00835524 0.0083348
0.615 0.00669257 0.00667619
0.61 0.00523971 0.00522689
0.605 0.00398308 0.00397334
0.6 0.00290751 0.00290039
0.595 0.00199648 0.00199159
0.59 0.00123243 0.00122941
0.585 0.000597039 0.000595578
0.58 7.15315e-05 7.13564e-05
0.575 -0.000362984 -0.000362096
0.57 -0.000725188 -0.000723414
0.565 -0.00103323 -0.0010307
0.56 -0.00130442 -0.00130123
0.555 -0.00155494 -0.00155114
0.55 -0.0017996 -0.0017952
0.545 -0.00205161 -0.00204659
0.54 -0.00232238 -0.0023167
0.535 -0.00262144 -0.00261502
0.53 -0.00295627 -0.00294903
0.525 -0.00333231 -0.00332416
0.52 -0.00375296 -0.00374378
0.515 -0.00421957 -0.00420925
0.51 -0.00473159 -0.00472001
0.505 -0.00528663 -0.00527369
0.5 -0.00588065 -0.00586626
0.495 -0.00650814 -0.00649222
0.49 -0.00716228 -0.00714476
0.485 -0.0078352 -0.00781603
0.48 -0.00851818 -0.00849733
0.475 -0.00920186 -0.00917934
0.47 -0.00987653 -0.00985236
0.465 -0.0105323 -0.0105065
0.46 -0.0111593 -0.011132
0.455 -0.0117481 -0.0117193
0.45 -0.0122894 -0.0122593
0.445 -0.0127748 -0.0127436
0.44 -0.0131967 -0.0131644
0.435 -0.0135483 -0.0135151
0.43 -0.0138239 -0.0137901
0.425 -0.014019 -0.0139847
0.42 -0.0141303 -0.0140958
0.415 -0.0141559 -0.0141213
0.41 -0.0140951 -0.0140606
0.405 -0.0139486 -0.0139145
0.4 -0.0137186 -0.013685
0.395 -0.0134082 -0.0133754
0.39 -0.0130222 -0.0129903
0.385 -0.0125662 -0.0125355
0.38 -0.0120471 -0.0120176
0.375 -0.0114725 -0.0114444
0.37 -0.0108509 -0.0108244
0.365 -0.0101913 -0.0101664
0.36 -0.00950308 -0.00947982
0.355 -0.0087958 -0.00877427
0.35 -0.00807901 -0.00805924
0.345 -0.00736203 -0.00734402
0.34 -0.00665372 -0.00663744
0.335 -0.00596231 -0.00594772
0.33 -0.00529523 -0.00528228
0.325 -0.00465899 -0.00464759
0.32 -0.004059 -0.00404906
0.315 -0.00349955 -0.00349099
0.31 -0.00298376 -0.00297645
0.305 -0.00251355 -0.0025074
0.3 -0.00208972 -0.00208461
0.295 -0.001712 -0.00170781
0.29 -0.00137918 -0.0013758
0.285 -0.00108921 -0.00108655
0.28 -0.000839416 -0.000837362
0.275 -0.000626606 -0.000625073
0.27 -0.000447284 -0.000446189
0.265 -0.000297789 -0.000297061
0.26 -0.000174455 -0.000174028
0.255 -7.37285e-05 -7.35481e-05
0.25 7.72343e-06 7.70453e-06
0.245 7.29433e-05 7.27648e-05
0.24 0.000124637 0.000124332
0.235 0.000165157 0.000164753
0.23 0.000196503 0.000196022
0.225 0.000220343 0.000219804
0.22 0.000238049 0.000237467
0.215 0.000250737 0.000250123
0.21 0.000259302 0.000258668
0.205 0.000264467 0.00026382
0.2 0.000266811 0.000266158
0.195 0.000266806 0.000266153
0.19 0.000264836 0.000264188
0.185 0.00026122 0.00026058
0.18 0.000256224 0.000255597
0.175 0.000250074 0.000249462
0.17 0.000242964 0.00024237
0.165 0.000235061 0.000234486
0.16 0.000226509 0.000225955
0.155 0.000217435 0.000216903
0.15 0.00020795 0.000207441
0.145 0.000198152 0.000197667
0.14 0.000188128 0.000187668
0.135 0.000177957 0.000177521
0.13 0.000167708 0.000167297
0.125 0.000157446 0.000157061
0.12 0.000147234 0.000146874
0.115 0.000137131 0.000136796
0.11 0.000127202 0.000126891
0.105 0.000117521 0.000117233
0.1 0.000108182 0.000107917
0.095 9.93163e-05 9.90733e-05
0.09 9.10979e-05 9.0875e-05
0.085 8.37321e-05 8.35273e-05
0.08 7.74018e-05 7.72124e-05
0.075 7.21573e-05 7.19807e-05
0.07 6.77689e-05 6.76031e-05
0.065 6.36085e-05 6.34528e-05
0.06 5.8672e-05 5.85284e-05
0.055 5.1837e-05 5.17102e-05
0.05 4.23348e-05 4.22312e-05
0.045 3.02301e-05 3.01561e-05
0.04 1.66038e-05 1.65632e-05
0.035 3.36496e-06 3.35673e-06
0.03 -6.94275e-06 -6.92576e-06
0.025 -1.13569e-05 -1.13291e-05
0.02 -8.36867e-06 -8.34819e-06
0.015 -2.24344e-06 -2.23795e-06
0.01 -5.49086e-08 -5.47743e-08
0.005 -3.07264e-13 -3.06512e-13
-1.63468e-13 -1.10139e-43 -1.0987e-43


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1QuantumOneLoop/GApOneLoop.txt <==
-31.4301 -0.00101344 3.22809e-06
-30.9905 -0.00104243 3.36764e-06
-30.6297 -0.00106716 3.48825e-06
-30.3101 -0.00108981 3.59995e-06
-30.0173 -0.0011112 3.70647e-06
-29.7441 -0.00113174 3.80975e-06
-29.4858 -0.00115167 3.91091e-06
-29.2396 -0.00117118 4.0107e-06
-29.0035 -0.00119035 4.10966e-06
-28.7758 -0.00120929 4.20816e-06
-28.5554 -0.00122805 4.3065e-06
-28.3415 -0.00124668 4.40494e-06
-28.1333 -0.00126523 4.50365e-06
-27.9302 -0.00128372 4.60281e-06
-27.7317 -0.0013022 4.70256e-06
-27.5373 -0.00132067 4.80303e-06
-27.3468 -0.00133916 4.90431e-06
-27.1598 -0.00135769 5.00651e-06
-26.9761 -0.00137628 5.10973e-06
-26.7954 -0.00139494 5.21404e-06
-26.6174 -0.00141368 5.31952e-06
-26.4421 -0.00143251 5.42625e-06
-26.2693 -0.00145146 5.53429e-06
-26.0988 -0.00147052 5.64373e-06
-25.9304 -0.0014897 5.75461e-06
-25.7641 -0.00150903 5.86701e-06
-25.5998 -0.0015285 5.98099e-06
-25.4373 -0.00154812 6.09661e-06
-25.2766 -0.00156791 6.21392e-06
-25.1175 -0.00158786 6.33301e-06
-24.9601 -0.001608 6.45391e-06
-24.8041 -0.00162832 6.5767e-06
-24.6496 -0.00164883 6.70143e-06
-24.4966 -0.00166954 6.82817e-06
-24.3448 -0.00169045 6.95697e-06
-24.1944 -0.00171158 7.0879e-06
-24.0451 -0.00173293 7.22103e-06
-23.8971 -0.00175451 7.35641e-06
-23.7502 -0.00177632 7.49411e-06
-23.6044 -0.00179838 7.6342e-06
-23.4597 -0.00182068 7.77674e-06
-23.316 -0.00184324 7.92181e-06
-23.1733 -0.00186605 8.06946e-06
-23.0316 -0.00188914 8.21979e-06
-22.8908 -0.0019125 8.37285e-06
-22.7509 -0.00193615 8.52872e-06
-22.6118 -0.00196008 8.68747e-06
-22.4736 -0.00198432 8.8492e-06
-22.3363 -0.00200885 9.01397e-06
-22.1997 -0.0020337 9.18186e-06
-22.0639 -0.00205887 9.35297e-06
-21.9288 -0.00208437 9.52738e-06
-21.7945 -0.0021102 9.70518e-06
-21.6609 -0.00213637 9.88645e-06
-21.528 -0.0021629 1.00713e-05
-21.3958 -0.00218978 1.02598e-05
-21.2642 -0.00221703 1.04521e-05
-21.1332 -0.00224466 1.06482e-05
-21.0029 -0.00227267 1.08484e-05
-20.8732 -0.00230108 1.10526e-05
-20.7441 -0.00232989 1.1261e-05
-20.6156 -0.00235911 1.14737e-05
-20.4876 -0.00238875 1.16908e-05
-20.3602 -0.00241883 1.19125e-05
-20.2333 -0.00244934 1.21388e-05
-20.1069 -0.00248031 1.23699e-05
-19.9811 -0.00251174 1.2606e-05
-19.8557 -0.00254364 1.28472e-05
-19.7309 -0.00257602 1.30935e-05
-19.6065 -0.0026089 1.33452e-05
-19.4826 -0.00264228 1.36025e-05
-19.3592 -0.00267618 1.38654e-05
-19.2362 -0.00271061 1.41341e-05
-19.1137 -0.00274559 1.44088e-05
-18.9916 -0.00278111 1.46896e-05
-18.8699 -0.00281721 1.49768e-05
-18.7487 -0.00285388 1.52706e-05
-18.6278 -0.00289115 1.5571e-05
-18.5074 -0.00292903 1.58784e-05
-18.3873 -0.00296754 1.61928e-05
-18.2676 -0.00300668 1.65146e-05
-18.1483 -0.00304647 1.68439e-05
-18.0294 -0.00308693 1.7181e-05
-17.9108 -0.00312808 1.75261e-05
-17.7926 -0.00316993 1.78794e-05
-17.6748 -0.0032125 1.82412e-05
-17.5572 -0.0032558 1.86117e-05
-17.4401 -0.00329986 1.89912e-05
-17.3232 -0.00334469 1.93801e-05
-17.2067 -0.00339032 1.97785e-05
-17.0905 -0.00343675 2.01867e-05
-16.9746 -0.00348402 2.06052e-05
-16.859 -0.00353214 2.10341e-05
-16.7437 -0.00358114 2.14739e-05
-16.6288 -0.00363104 2.19249e-05
-16.5141 -0.00368185 2.23874e-05
-16.3997 -0.00373361 2.28618e-05
-16.2856 -0.00378634 2.33485e-05
-16.1717 -0.00384006 2.38479e-05
-16.0582 -0.0038948 2.43604e-05
-15.9449 -0.00395059 2.48864e-05
-15.8319 -0.00400745 2.54265e-05
-15.7191 -0.00406542 2.5981e-05
-15.6066 -0.00412451 2.65504e-05
-15.4943 -0.00418478 2.71353e-05
-15.3823 -0.00424623 2.77362e-05
-15.2705 -0.00430891 2.83536e-05
-15.159 -0.00437286 2.89882e-05
-15.0477 -0.0044381 2.96404e-05
-14.9367 -0.00450467 3.0311e-05
-14.8258 -0.00457261 3.10005e-05
-14.7152 -0.00464197 3.17097e-05
-14.6049 -0.00471276 3.24392e-05
-14.4947 -0.00478505 3.31897e-05
-14.3848 -0.00485888 3.39622e-05
-14.275 -0.00493427 3.47572e-05
-14.1655 -0.0050113 3.55758e-05
-14.0562 -0.00508999 3.64186e-05
-13.9471 -0.00517041 3.72868e-05
-13.8382 -0.00525259 3.81811e-05
-13.7294 -0.0053366 3.91026e-05
-13.6209 -0.0054225 4.00524e-05
-13.5126 -0.00551033 4.10315e-05
-13.4044 -0.00560016 4.2041e-05
-13.2965 -0.00569205 4.30822e-05
-13.1887 -0.00578606 4.41563e-05
-13.0811 -0.00588226 4.52646e-05
-12.9737 -0.00598073 4.64085e-05
-12.8664 -0.00608153 4.75893e-05
-12.7593 -0.00618473 4.88087e-05
-12.6524 -0.00629042 5.00681e-05
-12.5457 -0.00639868 5.13693e-05
-12.4391 -0.00650959 5.2714e-05
-12.3327 -0.00662324 5.4104e-05
-12.2265 -0.00673973 5.55412e-05
-12.1204 -0.00685914 5.70276e-05
-12.0144 -0.00698158 5.85654e-05
-11.9086 -0.00710716 6.01569e-05
-11.803 -0.00723597 6.18042e-05
-11.6975 -0.00736814 6.351e-05
-11.5922 -0.00750379 6.52768e-05
-11.487 -0.00764303 6.71074e-05
-11.3819 -0.007786 6.90047e-05
-11.277 -0.00793284 7.09717e-05
-11.1722 -0.00808367 7.30117e-05
-11.0676 -0.00823866 7.5128e-05
-10.9631 -0.00839796 7.73244e-05
-10.8587 -0.00856172 7.96045e-05
-10.7545 -0.00873013 8.19724e-05
-10.6503 -0.00890335 8.44324e-05
-10.5463 -0.00908158 8.6989e-05
-10.4425 -0.009265 8.9647e-05
-10.3387 -0.00945384 9.24114e-05
-10.2351 -0.0096483 9.52876e-05
-10.1316 -0.0098486 9.82814e-05
-10.0282 -0.010055 0.000101399
-9.92496 -0.0102677 0.000104646
-9.82181 -0.0104871 0.00010803
-9.71877 -0.0107133 0.000111559
-9.61583 -0.0109467 0.000115239
-9.51301 -0.0111876 0.00011908
-9.4103 -0.0114362 0.000123089
-9.30769 -0.0116931 0.000127277
-9.20518 -0.0119584 0.000131654
-9.10278 -0.0122327 0.000136229
-9.00048 -0.0125162 0.000141016
-8.89828 -0.0128095 0.000146025
-8.79618 -0.013113 0.00015127
-8.69417 -0.0134271 0.000156766
-8.59226 -0.0137524 0.000162527
-8.49044 -0.0140894 0.000168569
-8.38872 -0.0144387 0.000174911
-8.28708 -0.0148009 0.00018157
-8.18554 -0.0151766 0.000188567
-8.08408 -0.0155666 0.000195924
-7.98271 -0.0159715 0.000203664
-7.88143 -0.0163922 0.000211813
-7.78023 -0.0168295 0.000220398
-7.67911 -0.0172842 0.000229448
-7.57807 -0.0177573 0.000238996
-7.47712 -0.0182499 0.000249077
-7.37624 -0.0187629 0.000259729
-7.27544 -0.0192977 0.000270991
-7.17471 -0.0198554 0.000282911
-7.07406 -0.0204373 0.000295535
-6.97348 -0.021045 0.000308917
-6.87298 -0.02168 0.000323116
-6.77254 -0.0223438 0.000338195
-6.67218 -0.0230384 0.000354223
-6.57188 -0.0237657 0.000371277
-6.47166 -0.0245278 0.000389441
-6.37149 -0.0253269 0.000408808
-6.2714 -0.0261656 0.000429478
-6.17136 -0.0270464 0.000451566
-6.07139 -0.0279724 0.000475195
-5.97148 -0.0289466 0.000500503
-5.87163 -0.0299725 0.000527644
-5.77184 -0.031054 0.000556787
-5.67211 -0.0321951 0.000588123
-5.57243 -0.0334003 0.000621865
-5.47281 -0.0346746 0.000658249
-5.37325 -0.0360235 0.000697544
-5.27373 -0.037453 0.000740048
-5.17427 -0.0389696 0.0007861
-5.07487 -0.0405808 0.000836085
-4.97551 -0.0422947 0.000890434
-4.8762 -0.0441204 0.000949643
-4.77694 -0.0460678 0.00101427
-4.67772 -0.0481485 0.00108497
-4.57855 -0.0503748 0.00116248
-4.47943 -0.0527611 0.00124765
-4.38035 -0.0553233 0.00134147
-4.28131 -0.0580795 0.00144508
-4.18232 -0.0610503 0.00155982
-4.08336 -0.0642589 0.00168727
-3.98445 -0.0677321 0.00182925
-3.88557 -0.0715004 0.00198796
-3.78673 -0.0755992 0.00216598
-3.68793 -0.0800692 0.00236642
-3.58916 -0.084958 0.00259302
-3.49043 -0.0903212 0.0028503
-3.39173 -0.0962242 0.00314379
-3.29307 -0.102744 0.00348027
-3.19443 -0.109973 0.00386818
-3.09583 -0.118023 0.00431806
-2.99725 -0.127026 0.00484325
-2.89871 -0.137146 0.00546079
-2.80019 -0.148584 0.00619276
-2.7017 -0.161591 0.00706806
-2.60323 -0.176482 0.00812523
-2.50479 -0.193662 0.0094164
-2.40638 -0.213651 0.0110135
-2.30798 -0.23714 0.0130181
-2.20961 -0.265052 0.0155767
-2.11126 -0.298663 0.0189078
-2.01293 -0.339768 0.0233474
-1.91462 -0.390985 0.0294344
-1.81632 -0.456275 0.0380768
-1.71804 -0.541919 0.0509001
-1.61978 -0.658477 0.0710501
-1.52154 -0.825101 0.105271
-1.42331 -1.08025 0.170215
-1.32509 -1.5127 0.31649
-1.22689 -2.36935 0.759527
-1.12869 -4.24528 3.16434
-1.03051 4.23919 7.21224
-0.932337 3.47716 1.28001
-0.834173 2.25741 0.441332
-0.736016 1.69455 0.21474
-0.637867 1.38632 0.123565
-0.539723 1.198 0.0777878
-0.441585 1.0757 0.051213
-0.343451 0.994295 0.033994
-0.24532 0.940817 0.0217257
-0.147191 0.908221 0.0121434
-0.0490634 0.892749 0.00391043
0.0490634 0.892749 -0.00391043
0.147191 0.908221 -0.0121434
0.24532 0.940817 -0.0217257
0.343451 0.994295 -0.033994
0.441585 1.0757 -0.051213
0.539723 1.198 -0.0777878
0.637867 1.38632 -0.123565
0.736016 1.69455 -0.21474
0.834173 2.25741 -0.441332
0.932337 3.47716 -1.28001
1.03051 4.23919 -7.21224
1.12869 -4.24528 -3.16434
1.22689 -2.36935 -0.759527
1.32509 -1.5127 -0.31649
1.42331 -1.08025 -0.170215
1.52154 -0.825101 -0.105271
1.61978 -0.658477 -0.0710501
1.71804 -0.541919 -0.0509001
1.81632 -0.456275 -0.0380768
1.91462 -0.390985 -0.0294344
2.01293 -0.339768 -0.0233474
2.11126 -0.298663 -0.0189078
2.20961 -0.265052 -0.0155767
2.30798 -0.23714 -0.0130181
2.40638 -0.213651 -0.0110135
2.50479 -0.193662 -0.0094164
2.60323 -0.176482 -0.00812523
2.7017 -0.161591 -0.00706806
2.80019 -0.148584 -0.00619276
2.89871 -0.137146 -0.00546079
2.99725 -0.127026 -0.00484325
3.09583 -0.118023 -0.00431806
3.19443 -0.109973 -0.00386818
3.29307 -0.102744 -0.00348027
3.39173 -0.0962242 -0.00314379
3.49043 -0.0903212 -0.0028503
3.58916 -0.084958 -0.00259302
3.68793 -0.0800692 -0.00236642
3.78673 -0.0755992 -0.00216598
3.88557 -0.0715004 -0.00198796
3.98445 -0.0677321 -0.00182925
4.08336 -0.0642589 -0.00168727
4.18232 -0.0610503 -0.00155982
4.28131 -0.0580795 -0.00144508
4.38035 -0.0553233 -0.00134147
4.47943 -0.0527611 -0.00124765
4.57855 -0.0503748 -0.00116248
4.67772 -0.0481485 -0.00108497
4.77694 -0.0460678 -0.00101427
4.8762 -0.0441204 -0.000949643
4.97551 -0.0422947 -0.000890434
5.07487 -0.0405808 -0.000836085
5.17427 -0.0389696 -0.0007861
5.27373 -0.037453 -0.000740048
5.37325 -0.0360235 -0.000697544
5.47281 -0.0346746 -0.000658249
5.57243 -0.0334003 -0.000621865
5.67211 -0.0321951 -0.000588123
5.77184 -0.031054 -0.000556787
5.87163 -0.0299725 -0.000527644
5.97148 -0.0289466 -0.000500503
6.07139 -0.0279724 -0.000475195
6.17136 -0.0270464 -0.000451566
6.2714 -0.0261656 -0.000429478
6.37149 -0.0253269 -0.000408808
6.47166 -0.0245278 -0.000389441
6.57188 -0.0237657 -0.000371277
6.67218 -0.0230384 -0.000354223
6.77254 -0.0223438 -0.000338195
6.87298 -0.02168 -0.000323116
6.97348 -0.021045 -0.000308917
7.07406 -0.0204373 -0.000295535
7.17471 -0.0198554 -0.000282911
7.27544 -0.0192977 -0.000270991
7.37624 -0.0187629 -0.000259729
7.47712 -0.0182499 -0.000249077
7.57807 -0.0177573 -0.000238996
7.67911 -0.0172842 -0.000229448
7.78023 -0.0168295 -0.000220398
7.88143 -0.0163922 -0.000211813
7.98271 -0.0159715 -0.000203664
8.08408 -0.0155666 -0.000195924
8.18554 -0.0151766 -0.000188567
8.28708 -0.0148009 -0.00018157
8.38872 -0.0144387 -0.000174911
8.49044 -0.0140894 -0.000168569
8.59226 -0.0137524 -0.000162527
8.69417 -0.0134271 -0.000156766
8.79618 -0.013113 -0.00015127
8.89828 -0.0128095 -0.000146025
9.00048 -0.0125162 -0.000141016
9.10278 -0.0122327 -0.000136229
9.20518 -0.0119584 -0.000131654
9.30769 -0.0116931 -0.000127277
9.4103 -0.0114362 -0.000123089
9.51301 -0.0111876 -0.00011908
9.61583 -0.0109467 -0.000115239
9.71877 -0.0107133 -0.000111559
9.82181 -0.0104871 -0.00010803
9.92496 -0.0102677 -0.000104646
10.0282 -0.010055 -0.000101399
10.1316 -0.0098486 -9.82814e-05
10.2351 -0.0096483 -9.52876e-05
10.3387 -0.00945384 -9.24114e-05
10.4425 -0.009265 -8.9647e-05
10.5463 -0.00908158 -8.6989e-05
10.6503 -0.00890335 -8.44324e-05
10.7545 -0.00873013 -8.19724e-05
10.8587 -0.00856172 -7.96045e-05
10.9631 -0.00839796 -7.73244e-05
11.0676 -0.00823866 -7.5128e-05
11.1722 -0.00808367 -7.30117e-05
11.277 -0.00793284 -7.09717e-05
11.3819 -0.007786 -6.90047e-05
11.487 -0.00764303 -6.71074e-05
11.5922 -0.00750379 -6.52768e-05
11.6975 -0.00736814 -6.351e-05
11.803 -0.00723597 -6.18042e-05
11.9086 -0.00710716 -6.01569e-05
12.0144 -0.00698158 -5.85654e-05
12.1204 -0.00685914 -5.70276e-05
12.2265 -0.00673973 -5.55412e-05
12.3327 -0.00662324 -5.4104e-05
12.4391 -0.00650959 -5.2714e-05
12.5457 -0.00639868 -5.13693e-05
12.6524 -0.00629042 -5.00681e-05
12.7593 -0.00618473 -4.88087e-05
12.8664 -0.00608153 -4.75893e-05
12.9737 -0.00598073 -4.64085e-05
13.0811 -0.00588226 -4.52646e-05
13.1887 -0.00578606 -4.41563e-05
13.2965 -0.00569205 -4.30822e-05
13.4044 -0.00560016 -4.2041e-05
13.5126 -0.00551033 -4.10315e-05
13.6209 -0.0054225 -4.00524e-05
13.7294 -0.0053366 -3.91026e-05
13.8382 -0.00525259 -3.81811e-05
13.9471 -0.00517041 -3.72868e-05
14.0562 -0.00508999 -3.64186e-05
14.1655 -0.0050113 -3.55758e-05
14.275 -0.00493427 -3.47572e-05
14.3848 -0.00485888 -3.39622e-05
14.4947 -0.00478505 -3.31897e-05
14.6049 -0.00471276 -3.24392e-05
14.7152 -0.00464197 -3.17097e-05
14.8258 -0.00457261 -3.10005e-05
14.9367 -0.00450467 -3.0311e-05
15.0477 -0.0044381 -2.96404e-05
15.159 -0.00437286 -2.89882e-05
15.2705 -0.00430891 -2.83536e-05
15.3823 -0.00424623 -2.77362e-05
15.4943 -0.00418478 -2.71353e-05
15.6066 -0.00412451 -2.65504e-05
15.7191 -0.00406542 -2.5981e-05
15.8319 -0.00400745 -2.54265e-05
15.9449 -0.00395059 -2.48864e-05
16.0582 -0.0038948 -2.43604e-05
16.1717 -0.00384006 -2.38479e-05
16.2856 -0.00378634 -2.33485e-05
16.3997 -0.00373361 -2.28618e-05
16.5141 -0.00368185 -2.23874e-05
16.6288 -0.00363104 -2.19249e-05
16.7437 -0.00358114 -2.14739e-05
16.859 -0.00353214 -2.10341e-05
16.9746 -0.00348402 -2.06052e-05
17.0905 -0.00343675 -2.01867e-05
17.2067 -0.00339032 -1.97785e-05
17.3232 -0.00334469 -1.93801e-05
17.4401 -0.00329986 -1.89912e-05
17.5572 -0.0032558 -1.86117e-05
17.6748 -0.0032125 -1.82412e-05
17.7926 -0.00316993 -1.78794e-05
17.9108 -0.00312808 -1.75261e-05
18.0294 -0.00308693 -1.7181e-05
18.1483 -0.00304647 -1.68439e-05
18.2676 -0.00300668 -1.65146e-05
18.3873 -0.00296754 -1.61928e-05
18.5074 -0.00292903 -1.58784e-05
18.6278 -0.00289115 -1.5571e-05
18.7487 -0.00285388 -1.52706e-05
18.8699 -0.00281721 -1.49768e-05
18.9916 -0.00278111 -1.46896e-05
19.1137 -0.00274559 -1.44088e-05
19.2362 -0.00271061 -1.41341e-05
19.3592 -0.00267618 -1.38654e-05
19.4826 -0.00264228 -1.36025e-05
19.6065 -0.0026089 -1.33452e-05
19.7309 -0.00257602 -1.30935e-05
19.8557 -0.00254364 -1.28472e-05
19.9811 -0.00251174 -1.2606e-05
20.1069 -0.00248031 -1.23699e-05
20.2333 -0.00244934 -1.21388e-05
20.3602 -0.00241883 -1.19125e-05
20.4876 -0.00238875 -1.16908e-05
20.6156 -0.00235911 -1.14737e-05
20.7441 -0.00232989 -1.1261e-05
20.8732 -0.00230108 -1.10526e-05
21.0029 -0.00227267 -1.08484e-05
21.1332 -0.00224466 -1.06482e-05
21.2642 -0.00221703 -1.04521e-05
21.3958 -0.00218978 -1.02598e-05
21.528 -0.0021629 -1.00713e-05
21.6609 -0.00213637 -9.88645e-06
21.7945 -0.0021102 -9.70518e-06
21.9288 -0.00208437 -9.52738e-06
22.0639 -0.00205887 -9.35297e-06
22.1997 -0.0020337 -9.18186e-06
22.3363 -0.00200885 -9.01397e-06
22.4736 -0.00198432 -8.8492e-06
22.6118 -0.00196008 -8.68747e-06
22.7509 -0.00193615 -8.52872e-06
22.8908 -0.0019125 -8.37285e-06
23.0316 -0.00188914 -8.21979e-06
23.1733 -0.00186605 -8.06946e-06
23.316 -0.00184324 -7.92181e-06
23.4597 -0.00182068 -7.77674e-06
23.6044 -0.00179838 -7.6342e-06
23.7502 -0.00177632 -7.49411e-06
23.8971 -0.00175451 -7.35641e-06
24.0451 -0.00173293 -7.22103e-06
24.1944 -0.00171158 -7.0879e-06
24.3448 -0.00169045 -6.95697e-06
24.4966 -0.00166954 -6.82817e-06
24.6496 -0.00164883 -6.70143e-06
24.8041 -0.00162832 -6.5767e-06
24.9601 -0.001608 -6.45391e-06
25.1175 -0.00158786 -6.33301e-06
25.2766 -0.00156791 -6.21392e-06
25.4373 -0.00154812 -6.09661e-06
25.5998 -0.0015285 -5.98099e-06
25.7641 -0.00150903 -5.86701e-06
25.9304 -0.0014897 -5.75461e-06
26.0988 -0.00147052 -5.64373e-06
26.2693 -0.00145146 -5.53429e-06
26.4421 -0.00143251 -5.42625e-06
26.6174 -0.00141368 -5.31952e-06
26.7954 -0.00139494 -5.21404e-06
26.9761 -0.00137628 -5.10973e-06
27.1598 -0.00135769 -5.00651e-06
27.3468 -0.00133916 -4.90431e-06
27.5373 -0.00132067 -4.80303e-06
27.7317 -0.0013022 -4.70256e-06
27.9302 -0.00128372 -4.60281e-06
28.1333 -0.00126523 -4.50365e-06
28.3415 -0.00124668 -4.40494e-06
28.5554 -0.00122805 -4.3065e-06
28.7758 -0.00120929 -4.20816e-06
29.0035 -0.00119035 -4.10966e-06
29.2396 -0.00117118 -4.0107e-06
29.4858 -0.00115167 -3.91091e-06
29.7441 -0.00113174 -3.80975e-06
30.0173 -0.0011112 -3.70647e-06
30.3101 -0.00108981 -3.59995e-06
30.6297 -0.00106716 -3.48825e-06
30.9905 -0.00104243 -3.36764e-06
31.4301 -0.00101344 -3.22809e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1QuantumOneLoop/GApTwoLoop.txt <==
-31.4301 -0.00101346 3.22831e-06
-30.9905 -0.00104246 3.36777e-06
-30.6297 -0.00106719 3.48842e-06
-30.3101 -0.00108984 3.59992e-06
-30.0173 -0.00111123 3.70627e-06
-29.7441 -0.00113177 3.80936e-06
-29.4858 -0.00115171 3.911e-06
-29.2396 -0.00117121 4.01122e-06
-29.0035 -0.00119039 4.10996e-06
-28.7758 -0.00120933 4.20811e-06
-28.5554 -0.00122809 4.30697e-06
-28.3415 -0.00124672 4.40525e-06
-28.1333 -0.00126527 4.50376e-06
-27.9302 -0.00128377 4.60326e-06
-27.7317 -0.00130224 4.70288e-06
-27.5373 -0.00132071 4.8032e-06
-27.3468 -0.00133921 4.90487e-06
-27.1598 -0.00135774 5.00666e-06
-26.9761 -0.00137633 5.11019e-06
-26.7954 -0.00139499 5.21442e-06
-26.6174 -0.00141373 5.3198e-06
-26.4421 -0.00143257 5.42678e-06
-26.2693 -0.00145151 5.53459e-06
-26.0988 -0.00147057 5.6442e-06
-25.9304 -0.00148976 5.75509e-06
-25.7641 -0.00150909 5.86734e-06
-25.5998 -0.00152856 5.98163e-06
-25.4373 -0.00154818 6.09689e-06
-25.2766 -0.00156797 6.21461e-06
-25.1175 -0.00158793 6.33338e-06
-24.9601 -0.00160806 6.45453e-06
-24.8041 -0.00162838 6.57723e-06
-24.6496 -0.0016489 6.70195e-06
-24.4966 -0.00166961 6.82884e-06
-24.3448 -0.00169053 6.95746e-06
-24.1944 -0.00171166 7.08863e-06
-24.0451 -0.00173301 7.22159e-06
-23.8971 -0.00175459 7.35711e-06
-23.7502 -0.00177641 7.4948e-06
-23.6044 -0.00179846 7.63484e-06
-23.4597 -0.00182076 7.77759e-06
-23.316 -0.00184332 7.92239e-06
-23.1733 -0.00186614 8.07043e-06
-23.0316 -0.00188923 8.22038e-06
-22.8908 -0.0019126 8.37388e-06
-22.7509 -0.00193625 8.52937e-06
-22.6118 -0.00196018 8.68851e-06
-22.4736 -0.00198442 8.84998e-06
-22.3363 -0.00200896 9.01498e-06
-22.1997 -0.00203381 9.18279e-06
-22.0639 -0.00205898 9.35395e-06
-21.9288 -0.00208448 9.52845e-06
-21.7945 -0.00211031 9.70615e-06
-21.6609 -0.00213649 9.88763e-06
-21.528 -0.00216302 1.00723e-05
-21.3958 -0.00218991 1.02611e-05
-21.2642 -0.00221716 1.04532e-05
-21.1332 -0.00224479 1.06495e-05
-21.0029 -0.00227281 1.08496e-05
-20.8732 -0.00230122 1.10539e-05
-20.7441 -0.00233003 1.12624e-05
-20.6156 -0.00235925 1.1475e-05
-20.4876 -0.0023889 1.16924e-05
-20.3602 -0.00241898 1.19138e-05
-20.2333 -0.0024495 1.21405e-05
-20.1069 -0.00248047 1.23713e-05
-19.9811 -0.0025119 1.26079e-05
-19.8557 -0.0025438 1.28486e-05
-19.7309 -0.00257619 1.30955e-05
-19.6065 -0.00260907 1.33468e-05
-19.4826 -0.00264246 1.36046e-05
-19.3592 -0.00267637 1.3867e-05
-19.2362 -0.0027108 1.41362e-05
-19.1137 -0.00274578 1.44106e-05
-18.9916 -0.00278131 1.46919e-05
-18.8699 -0.00281741 1.49789e-05
-18.7487 -0.00285409 1.52729e-05
-18.6278 -0.00289137 1.55733e-05
-18.5074 -0.00292925 1.58807e-05
-18.3873 -0.00296776 1.61953e-05
-18.2676 -0.00300691 1.65171e-05
-18.1483 -0.00304671 1.68467e-05
-18.0294 -0.00308718 1.71836e-05
-17.9108 -0.00312833 1.7529e-05
-17.7926 -0.00317019 1.78822e-05
-17.6748 -0.00321276 1.82443e-05
-17.5572 -0.00325607 1.86147e-05
-17.4401 -0.00330014 1.89946e-05
-17.3232 -0.00334498 1.93833e-05
-17.2067 -0.00339061 1.97819e-05
-17.0905 -0.00343706 2.01903e-05
-16.9746 -0.00348434 2.06088e-05
-16.859 -0.00353247 2.1038e-05
-16.7437 -0.00358147 2.14777e-05
-16.6288 -0.00363138 2.19292e-05
-16.5141 -0.0036822 2.23914e-05
-16.3997 -0.00373397 2.28664e-05
-16.2856 -0.00378671 2.33527e-05
-16.1717 -0.00384044 2.38529e-05
-16.0582 -0.00389519 2.43649e-05
-15.9449 -0.00395099 2.48919e-05
-15.8319 -0.00400787 2.54312e-05
-15.7191 -0.00406584 2.59869e-05
-15.6066 -0.00412495 2.65555e-05
-15.4943 -0.00418523 2.71417e-05
-15.3823 -0.0042467 2.77417e-05
-15.2705 -0.00430939 2.83605e-05
-15.159 -0.00437335 2.89942e-05
-15.0477 -0.00443861 2.96478e-05
-14.9367 -0.0045052 3.03175e-05
-14.8258 -0.00457315 3.10083e-05
-14.7152 -0.00464252 3.17167e-05
-14.6049 -0.00471334 3.24475e-05
-14.4947 -0.00478564 3.31975e-05
-14.3848 -0.00485949 3.39711e-05
-14.275 -0.0049349 3.47657e-05
-14.1655 -0.00501195 3.55853e-05
-14.0562 -0.00509066 3.64279e-05
-13.9471 -0.0051711 3.7297e-05
-13.8382 -0.0052533 3.81912e-05
-13.7294 -0.00533734 3.91136e-05
-13.6209 -0.00542326 4.00635e-05
-13.5126 -0.00551111 4.10433e-05
-13.4044 -0.00560097 4.20531e-05
-13.2965 -0.00569288 4.30949e-05
-13.1887 -0.00578693 4.41695e-05
-13.0811 -0.00588316 4.52783e-05
-12.9737 -0.00598165 4.64229e-05
-12.8664 -0.00608248 4.76042e-05
-12.7593 -0.00618572 4.88244e-05
-12.6524 -0.00629145 5.00843e-05
-12.5457 -0.00639974 5.13865e-05
-12.4391 -0.00651069 5.27316e-05
-12.3327 -0.00662438 5.41226e-05
-12.2265 -0.0067409 5.55604e-05
-12.1204 -0.00686036 5.7048e-05
-12.0144 -0.00698284 5.85865e-05
-11.9086 -0.00710847 6.01791e-05
-11.803 -0.00723733 6.18273e-05
-11.6975 -0.00736955 6.35342e-05
-11.5922 -0.00750525 6.53022e-05
-11.487 -0.00764455 6.71339e-05
-11.3819 -0.00778757 6.90327e-05
-11.277 -0.00793447 7.10006e-05
-11.1722 -0.00808537 7.30426e-05
-11.0676 -0.00824042 7.51597e-05
-10.9631 -0.00839978 7.73586e-05
-10.8587 -0.00856363 7.96392e-05
-10.7545 -0.0087321 8.20103e-05
-10.6503 -0.00890541 8.44706e-05
-10.5463 -0.00908372 8.7031e-05
-10.4425 -0.00926724 8.9689e-05
-10.3387 -0.00945616 9.2458e-05
-10.2351 -0.00965072 9.5334e-05
-10.1316 -0.00985112 9.83332e-05
-10.0282 -0.0100576 0.00010145
-9.92496 -0.0102705 0.000104704
-9.82181 -0.0104899 0.000108087
-9.71877 -0.0107163 0.000111623
-9.61583 -0.0109498 0.000115303
-9.51301 -0.0111908 0.000119152
-9.4103 -0.0114397 0.00012316
-9.30769 -0.0116966 0.000127358
-9.20518 -0.0119622 0.000131733
-9.10278 -0.0122366 0.00013632
-9.00048 -0.0125203 0.000141104
-8.89828 -0.0128138 0.000146127
-8.79618 -0.0131175 0.00015137
-8.69417 -0.0134318 0.000156881
-8.59226 -0.0137574 0.000162639
-8.49044 -0.0140946 0.000168699
-8.38872 -0.0144442 0.000175038
-8.28708 -0.0148067 0.000181717
-8.18554 -0.0151827 0.000188712
-8.08408 -0.015573 0.000196092
-7.98271 -0.0159782 0.000203829
-7.88143 -0.0163993 0.000212004
-7.78023 -0.0168369 0.000220586
-7.67911 -0.017292 0.000229667
-7.57807 -0.0177656 0.000239213
-7.47712 -0.0182587 0.000249328
-7.37624 -0.0187722 0.000259978
-7.27544 -0.0193075 0.000271281
-7.17471 -0.0198658 0.000283199
-7.07406 -0.0204484 0.00029587
-6.97348 -0.0210568 0.000309253
-6.87298 -0.0216925 0.000323507
-6.77254 -0.0223571 0.000338587
-6.67218 -0.0230526 0.00035468
-6.57188 -0.0237808 0.000371739
-6.47166 -0.0245439 0.000389979
-6.37149 -0.025344 0.000409354
-6.2714 -0.0261839 0.000430115
-6.17136 -0.027066 0.000452217
-6.07139 -0.0279934 0.000475954
-5.97148 -0.0289691 0.000501284
-5.87163 -0.0299969 0.000528556
-5.77184 -0.0310801 0.000557731
-5.67211 -0.0322233 0.000589228
-5.57243 -0.0334307 0.000623017
-5.47281 -0.0347075 0.000659601
-5.37325 -0.036059 0.000698965
-5.27373 -0.0374917 0.000741721
-5.17427 -0.0390115 0.000787875
-5.07487 -0.0406267 0.000838182
-4.97551 -0.0423446 0.000892683
-4.8762 -0.0441752 0.000952315
-4.77694 -0.0461278 0.00101718
-4.67772 -0.0482146 0.00108845
-4.57855 -0.0504476 0.00116631
-4.47943 -0.052842 0.00125227
-4.38035 -0.0554129 0.00134667
-4.28131 -0.0581798 0.00145144
-4.18232 -0.0611623 0.00156716
-4.08336 -0.0643855 0.00169643
-3.98445 -0.067875 0.00184019
-3.88557 -0.071664 0.00200206
-3.78673 -0.0757867 0.00218369
-3.68793 -0.0802877 0.00239045
-3.58916 -0.0852142 0.00262566
-3.49043 -0.0906281 0.00289872
-3.39173 -0.0965964 0.00321887
-3.29307 -0.103208 0.00361154
-3.19443 -0.110552 0.00412287
-3.09583 -0.118674 0.00486778
-2.99725 -0.127382 0.00563369
-2.89871 -0.137152 0.00610882
-2.80019 -0.148546 0.00661621
-2.7017 -0.161639 0.00736896
-2.60323 -0.17664 0.00836321
-2.50479 -0.193943 0.00963149
-2.40638 -0.214071 0.011218
-2.30798 -0.237727 0.0132348
-2.20961 -0.265843 0.0158073
-2.11126 -0.299716 0.0191786
-2.01293 -0.341158 0.0236558
-1.91462 -0.392833 0.0298202
-1.81632 -0.458742 0.038526
-1.71804 -0.545266 0.0514597
-1.61978 -0.663073 0.0716012
-1.52154 -0.831578 0.105597
-1.42331 -1.08969 0.168742
-1.32509 -1.52825 0.306556
-1.22689 -2.41629 0.698328
-1.12869 -4.93824 2.86126
-1.03051 8.29757 5.70568
-0.932337 3.25093 0.546496
-0.834173 2.07032 0.262617
-0.736016 1.58186 0.154481
-0.637867 1.31269 0.0976068
-0.539723 1.14485 0.0648458
-0.441585 1.03419 0.0439344
-0.343451 0.959649 0.0298011
-0.24532 0.910344 0.0192053
-0.147191 0.880129 0.0108688
-0.0490634 0.865756 0.00346363
0.0490634 0.865756 -0.00346363
0.147191 0.880129 -0.0108688
0.24532 0.910344 -0.0192053
0.343451 0.959649 -0.0298011
0.441585 1.03419 -0.0439344
0.539723 1.14485 -0.0648458
0.637867 1.31269 -0.0976068
0.736016 1.58186 -0.154481
0.834173 2.07032 -0.262617
0.932337 3.25093 -0.546496
1.03051 8.29757 -5.70568
1.12869 -4.93824 -2.86126
1.22689 -2.41629 -0.698328
1.32509 -1.52825 -0.306556
1.42331 -1.08969 -0.168742
1.52154 -0.831578 -0.105597
1.61978 -0.663073 -0.0716012
1.71804 -0.545266 -0.0514597
1.81632 -0.458742 -0.038526
1.91462 -0.392833 -0.0298202
2.01293 -0.341158 -0.0236558
2.11126 -0.299716 -0.0191786
2.20961 -0.265843 -0.0158073
2.30798 -0.237727 -0.0132348
2.40638 -0.214071 -0.011218
2.50479 -0.193943 -0.00963149
2.60323 -0.17664 -0.00836321
2.7017 -0.161639 -0.00736896
2.80019 -0.148546 -0.00661621
2.89871 -0.137152 -0.00610882
2.99725 -0.127382 -0.00563369
3.09583 -0.118674 -0.00486778
3.19443 -0.110552 -0.00412287
3.29307 -0.103208 -0.00361154
3.39173 -0.0965964 -0.00321887
3.49043 -0.0906281 -0.00289872
3.58916 -0.0852142 -0.00262566
3.68793 -0.0802877 -0.00239045
3.78673 -0.0757867 -0.00218369
3.88557 -0.071664 -0.00200206
3.98445 -0.067875 -0.00184019
4.08336 -0.0643855 -0.00169643
4.18232 -0.0611623 -0.00156716
4.28131 -0.0581798 -0.00145144
4.38035 -0.0554129 -0.00134667
4.47943 -0.052842 -0.00125227
4.57855 -0.0504476 -0.00116631
4.67772 -0.0482146 -0.00108845
4.77694 -0.0461278 -0.00101718
4.8762 -0.0441752 -0.000952315
4.97551 -0.0423446 -0.000892683
5.07487 -0.0406267 -0.000838182
5.17427 -0.0390115 -0.000787875
5.27373 -0.0374917 -0.000741721
5.37325 -0.036059 -0.000698965
5.47281 -0.0347075 -0.000659601
5.57243 -0.0334307 -0.000623017
5.67211 -0.0322233 -0.000589228
5.77184 -0.0310801 -0.000557731
5.87163 -0.0299969 -0.000528556
5.97148 -0.0289691 -0.000501284
6.07139 -0.0279934 -0.000475954
6.17136 -0.027066 -0.000452217
6.2714 -0.0261839 -0.000430115
6.37149 -0.025344 -0.000409354
6.47166 -0.0245439 -0.000389979
6.57188 -0.0237808 -0.000371739
6.67218 -0.0230526 -0.00035468
6.77254 -0.0223571 -0.000338587
6.87298 -0.0216925 -0.000323507
6.97348 -0.0210568 -0.000309253
7.07406 -0.0204484 -0.00029587
7.17471 -0.0198658 -0.000283199
7.27544 -0.0193075 -0.000271281
7.37624 -0.0187722 -0.000259978
7.47712 -0.0182587 -0.000249328
7.57807 -0.0177656 -0.000239213
7.67911 -0.017292 -0.000229667
7.78023 -0.0168369 -0.000220586
7.88143 -0.0163993 -0.000212004
7.98271 -0.0159782 -0.000203829
8.08408 -0.015573 -0.000196092
8.18554 -0.0151827 -0.000188712
8.28708 -0.0148067 -0.000181717
8.38872 -0.0144442 -0.000175038
8.49044 -0.0140946 -0.000168699
8.59226 -0.0137574 -0.000162639
8.69417 -0.0134318 -0.000156881
8.79618 -0.0131175 -0.00015137
8.89828 -0.0128138 -0.000146127
9.00048 -0.0125203 -0.000141104
9.10278 -0.0122366 -0.00013632
9.20518 -0.0119622 -0.000131733
9.30769 -0.0116966 -0.000127358
9.4103 -0.0114397 -0.00012316
9.51301 -0.0111908 -0.000119152
9.61583 -0.0109498 -0.000115303
9.71877 -0.0107163 -0.000111623
9.82181 -0.0104899 -0.000108087
9.92496 -0.0102705 -0.000104704
10.0282 -0.0100576 -0.00010145
10.1316 -0.00985112 -9.83332e-05
10.2351 -0.00965072 -9.5334e-05
10.3387 -0.00945616 -9.2458e-05
10.4425 -0.00926724 -8.9689e-05
10.5463 -0.00908372 -8.7031e-05
10.6503 -0.00890541 -8.44706e-05
10.7545 -0.0087321 -8.20103e-05
10.8587 -0.00856363 -7.96392e-05
10.9631 -0.00839978 -7.73586e-05
11.0676 -0.00824042 -7.51597e-05
11.1722 -0.00808537 -7.30426e-05
11.277 -0.00793447 -7.10006e-05
11.3819 -0.00778757 -6.90327e-05
11.487 -0.00764455 -6.71339e-05
11.5922 -0.00750525 -6.53022e-05
11.6975 -0.00736955 -6.35342e-05
11.803 -0.00723733 -6.18273e-05
11.9086 -0.00710847 -6.01791e-05
12.0144 -0.00698284 -5.85865e-05
12.1204 -0.00686036 -5.7048e-05
12.2265 -0.0067409 -5.55604e-05
12.3327 -0.00662438 -5.41226e-05
12.4391 -0.00651069 -5.27316e-05
12.5457 -0.00639974 -5.13865e-05
12.6524 -0.00629145 -5.00843e-05
12.7593 -0.00618572 -4.88244e-05
12.8664 -0.00608248 -4.76042e-05
12.9737 -0.00598165 -4.64229e-05
13.0811 -0.00588316 -4.52783e-05
13.1887 -0.00578693 -4.41695e-05
13.2965 -0.00569288 -4.30949e-05
13.4044 -0.00560097 -4.20531e-05
13.5126 -0.00551111 -4.10433e-05
13.6209 -0.00542326 -4.00635e-05
13.7294 -0.00533734 -3.91136e-05
13.8382 -0.0052533 -3.81912e-05
13.9471 -0.0051711 -3.7297e-05
14.0562 -0.00509066 -3.64279e-05
14.1655 -0.00501195 -3.55853e-05
14.275 -0.0049349 -3.47657e-05
14.3848 -0.00485949 -3.39711e-05
14.4947 -0.00478564 -3.31975e-05
14.6049 -0.00471334 -3.24475e-05
14.7152 -0.00464252 -3.17167e-05
14.8258 -0.00457315 -3.10083e-05
14.9367 -0.0045052 -3.03175e-05
15.0477 -0.00443861 -2.96478e-05
15.159 -0.00437335 -2.89942e-05
15.2705 -0.00430939 -2.83605e-05
15.3823 -0.0042467 -2.77417e-05
15.4943 -0.00418523 -2.71417e-05
15.6066 -0.00412495 -2.65555e-05
15.7191 -0.00406584 -2.59869e-05
15.8319 -0.00400787 -2.54312e-05
15.9449 -0.00395099 -2.48919e-05
16.0582 -0.00389519 -2.43649e-05
16.1717 -0.00384044 -2.38529e-05
16.2856 -0.00378671 -2.33527e-05
16.3997 -0.00373397 -2.28664e-05
16.5141 -0.0036822 -2.23914e-05
16.6288 -0.00363138 -2.19292e-05
16.7437 -0.00358147 -2.14777e-05
16.859 -0.00353247 -2.1038e-05
16.9746 -0.00348434 -2.06088e-05
17.0905 -0.00343706 -2.01903e-05
17.2067 -0.00339061 -1.97819e-05
17.3232 -0.00334498 -1.93833e-05
17.4401 -0.00330014 -1.89946e-05
17.5572 -0.00325607 -1.86147e-05
17.6748 -0.00321276 -1.82443e-05
17.7926 -0.00317019 -1.78822e-05
17.9108 -0.00312833 -1.7529e-05
18.0294 -0.00308718 -1.71836e-05
18.1483 -0.00304671 -1.68467e-05
18.2676 -0.00300691 -1.65171e-05
18.3873 -0.00296776 -1.61953e-05
18.5074 -0.00292925 -1.58807e-05
18.6278 -0.00289137 -1.55733e-05
18.7487 -0.00285409 -1.52729e-05
18.8699 -0.00281741 -1.49789e-05
18.9916 -0.00278131 -1.46919e-05
19.1137 -0.00274578 -1.44106e-05
19.2362 -0.0027108 -1.41362e-05
19.3592 -0.00267637 -1.3867e-05
19.4826 -0.00264246 -1.36046e-05
19.6065 -0.00260907 -1.33468e-05
19.7309 -0.00257619 -1.30955e-05
19.8557 -0.0025438 -1.28486e-05
19.9811 -0.0025119 -1.26079e-05
20.1069 -0.00248047 -1.23713e-05
20.2333 -0.0024495 -1.21405e-05
20.3602 -0.00241898 -1.19138e-05
20.4876 -0.0023889 -1.16924e-05
20.6156 -0.00235925 -1.1475e-05
20.7441 -0.00233003 -1.12624e-05
20.8732 -0.00230122 -1.10539e-05
21.0029 -0.00227281 -1.08496e-05
21.1332 -0.00224479 -1.06495e-05
21.2642 -0.00221716 -1.04532e-05
21.3958 -0.00218991 -1.02611e-05
21.528 -0.00216302 -1.00723e-05
21.6609 -0.00213649 -9.88763e-06
21.7945 -0.00211031 -9.70615e-06
21.9288 -0.00208448 -9.52845e-06
22.0639 -0.00205898 -9.35395e-06
22.1997 -0.00203381 -9.18279e-06
22.3363 -0.00200896 -9.01498e-06
22.4736 -0.00198442 -8.84998e-06
22.6118 -0.00196018 -8.68851e-06
22.7509 -0.00193625 -8.52937e-06
22.8908 -0.0019126 -8.37388e-06
23.0316 -0.00188923 -8.22038e-06
23.1733 -0.00186614 -8.07043e-06
23.316 -0.00184332 -7.92239e-06
23.4597 -0.00182076 -7.77759e-06
23.6044 -0.00179846 -7.63484e-06
23.7502 -0.00177641 -7.4948e-06
23.8971 -0.00175459 -7.35711e-06
24.0451 -0.00173301 -7.22159e-06
24.1944 -0.00171166 -7.08863e-06
24.3448 -0.00169053 -6.95746e-06
24.4966 -0.00166961 -6.82884e-06
24.6496 -0.0016489 -6.70195e-06
24.8041 -0.00162838 -6.57723e-06
24.9601 -0.00160806 -6.45453e-06
25.1175 -0.00158793 -6.33338e-06
25.2766 -0.00156797 -6.21461e-06
25.4373 -0.00154818 -6.09689e-06
25.5998 -0.00152856 -5.98163e-06
25.7641 -0.00150909 -5.86734e-06
25.9304 -0.00148976 -5.75509e-06
26.0988 -0.00147057 -5.6442e-06
26.2693 -0.00145151 -5.53459e-06
26.4421 -0.00143257 -5.42678e-06
26.6174 -0.00141373 -5.3198e-06
26.7954 -0.00139499 -5.21442e-06
26.9761 -0.00137633 -5.11019e-06
27.1598 -0.00135774 -5.00666e-06
27.3468 -0.00133921 -4.90487e-06
27.5373 -0.00132071 -4.8032e-06
27.7317 -0.00130224 -4.70288e-06
27.9302 -0.00128377 -4.60326e-06
28.1333 -0.00126527 -4.50376e-06
28.3415 -0.00124672 -4.40525e-06
28.5554 -0.00122809 -4.30697e-06
28.7758 -0.00120933 -4.20811e-06
29.0035 -0.00119039 -4.10996e-06
29.2396 -0.00117121 -4.01122e-06
29.4858 -0.00115171 -3.911e-06
29.7441 -0.00113177 -3.80936e-06
30.0173 -0.00111123 -3.70627e-06
30.3101 -0.00108984 -3.59992e-06
30.6297 -0.00106719 -3.48842e-06
30.9905 -0.00104246 -3.36777e-06
31.4301 -0.00101346 -3.22831e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1QuantumOneLoop/GAp_FRG.txt <==
-31.4301 -0.00101341 3.22785e-06
-30.9905 -0.0010424 3.36749e-06
-30.6297 -0.00106713 3.48797e-06
-30.3101 -0.00108978 3.59966e-06
-30.0173 -0.00111116 3.70586e-06
-29.7441 -0.0011317 3.80902e-06
-29.4858 -0.00115164 3.91032e-06
-29.2396 -0.00117113 4.01077e-06
-29.0035 -0.00119031 4.1095e-06
-28.7758 -0.00120924 4.20758e-06
-28.5554 -0.001228 4.30625e-06
-28.3415 -0.00124663 4.40491e-06
-28.1333 -0.00126518 4.50295e-06
-27.9302 -0.00128368 4.6027e-06
-27.7317 -0.00130215 4.7023e-06
-27.5373 -0.00132062 4.80236e-06
-27.3468 -0.00133911 4.90428e-06
-27.1598 -0.00135764 5.00599e-06
-26.9761 -0.00137622 5.10916e-06
-26.7954 -0.00139488 5.21409e-06
-26.6174 -0.00141362 5.3185e-06
-26.4421 -0.00143245 5.42629e-06
-26.2693 -0.00145139 5.53368e-06
-26.0988 -0.00147045 5.64301e-06
-25.9304 -0.00148964 5.75472e-06
-25.7641 -0.00150896 5.86579e-06
-25.5998 -0.00152843 5.98103e-06
-25.4373 -0.00154805 6.09592e-06
-25.2766 -0.00156783 6.21301e-06
-25.1175 -0.00158779 6.33326e-06
-24.9601 -0.00160792 6.45229e-06
-24.8041 -0.00162823 6.577e-06
-24.6496 -0.00164875 6.70031e-06
-24.4966 -0.00166945 6.82748e-06
-24.3448 -0.00169037 6.95682e-06
-24.1944 -0.0017115 7.08646e-06
-24.0451 -0.00173284 7.22103e-06
-23.8971 -0.00175442 7.35523e-06
-23.7502 -0.00177623 7.49351e-06
-23.6044 -0.00179828 7.6335e-06
-23.4597 -0.00182058 7.77579e-06
-23.316 -0.00184313 7.92113e-06
-23.1733 -0.00186595 8.06847e-06
-23.0316 -0.00188903 8.21916e-06
-22.8908 -0.00191239 8.37153e-06
-22.7509 -0.00193604 8.52835e-06
-22.6118 -0.00195997 8.68594e-06
-22.4736 -0.0019842 8.84867e-06
-22.3363 -0.00200873 9.0127e-06
-22.1997 -0.00203358 9.18092e-06
-22.0639 -0.00205875 9.35187e-06
-21.9288 -0.00208424 9.5263e-06
-21.7945 -0.00211007 9.70403e-06
-21.6609 -0.00213624 9.88516e-06
-21.528 -0.00216276 1.00703e-05
-21.3958 -0.00218964 1.02582e-05
-21.2642 -0.00221689 1.04511e-05
-21.1332 -0.00224451 1.06467e-05
-21.0029 -0.00227252 1.08472e-05
-20.8732 -0.00230092 1.1051e-05
-20.7441 -0.00232973 1.12597e-05
-20.6156 -0.00235894 1.14721e-05
-20.4876 -0.00238858 1.16892e-05
-20.3602 -0.00241865 1.1911e-05
-20.2333 -0.00244916 1.21369e-05
-20.1069 -0.00248012 1.23686e-05
-19.9811 -0.00251155 1.2604e-05
-19.8557 -0.00254344 1.28458e-05
-19.7309 -0.00257582 1.30912e-05
-19.6065 -0.00260869 1.33439e-05
-19.4826 -0.00264207 1.36e-05
-19.3592 -0.00267597 1.38638e-05
-19.2362 -0.0027104 1.41315e-05
-19.1137 -0.00274536 1.44061e-05
-18.9916 -0.00278088 1.46868e-05
-18.8699 -0.00281697 1.49751e-05
-18.7487 -0.00285364 1.52678e-05
-18.6278 -0.00289091 1.55688e-05
-18.5074 -0.00292878 1.58758e-05
-18.3873 -0.00296727 1.61902e-05
-18.2676 -0.00300641 1.65121e-05
-18.1483 -0.00304619 1.68409e-05
-18.0294 -0.00308665 1.71785e-05
-17.9108 -0.00312779 1.75229e-05
-17.7926 -0.00316963 1.78764e-05
-17.6748 -0.00321219 1.8238e-05
-17.5572 -0.00325548 1.86085e-05
-17.4401 -0.00329954 1.89877e-05
-17.3232 -0.00334436 1.9377e-05
-17.2067 -0.00338997 1.97744e-05
-17.0905 -0.0034364 2.01835e-05
-16.9746 -0.00348366 2.06009e-05
-16.859 -0.00353177 2.10304e-05
-16.7437 -0.00358076 2.147e-05
-16.6288 -0.00363064 2.19202e-05
-16.5141 -0.00368145 2.23834e-05
-16.3997 -0.0037332 2.2857e-05
-16.2856 -0.00378591 2.33438e-05
-16.1717 -0.00383962 2.38431e-05
-16.0582 -0.00389435 2.43553e-05
-15.9449 -0.00395013 2.4881e-05
-15.8319 -0.00400697 2.54218e-05
-15.7191 -0.00406493 2.59742e-05
-15.6066 -0.00412401 2.65459e-05
-15.4943 -0.00418426 2.71283e-05
-15.3823 -0.00424569 2.77306e-05
-15.2705 -0.00430836 2.8347e-05
-15.159 -0.00437229 2.89818e-05
-15.0477 -0.00443751 2.96329e-05
-14.9367 -0.00450407 3.0305e-05
-14.8258 -0.00457199 3.09914e-05
-14.7152 -0.00464132 3.17037e-05
-14.6049 -0.00471211 3.24299e-05
-14.4947 -0.00478437 3.31819e-05
-14.3848 -0.00485818 3.39537e-05
-14.275 -0.00493355 3.47482e-05
-14.1655 -0.00501055 3.5566e-05
-14.0562 -0.00508922 3.64105e-05
-13.9471 -0.00516961 3.72749e-05
-13.8382 -0.00525177 3.81723e-05
-13.7294 -0.00533576 3.90915e-05
-13.6209 -0.00542162 4.00405e-05
-13.5126 -0.00550943 4.10212e-05
-13.4044 -0.00559923 4.20283e-05
-13.2965 -0.00569108 4.30691e-05
-13.1887 -0.00578507 4.41451e-05
-13.0811 -0.00588124 4.52493e-05
-12.9737 -0.00597967 4.63947e-05
-12.8664 -0.00608043 4.75763e-05
-12.7593 -0.0061836 4.87906e-05
-12.6524 -0.00628925 5.00544e-05
-12.5457 -0.00639748 5.13527e-05
-12.4391 -0.00650834 5.26948e-05
-12.3327 -0.00662195 5.40883e-05
-12.2265 -0.00673839 5.55222e-05
-12.1204 -0.00685775 5.70054e-05
-12.0144 -0.00698014 5.85497e-05
-11.9086 -0.00710567 6.0132e-05
-11.803 -0.00723442 6.17824e-05
-11.6975 -0.00736655 6.34899e-05
-11.5922 -0.00750213 6.52494e-05
-11.487 -0.00764131 6.70824e-05
-11.3819 -0.00778422 6.89832e-05
-11.277 -0.00793098 7.09372e-05
-11.1722 -0.00808174 7.2988e-05
-11.0676 -0.00823668 7.5099e-05
-10.9631 -0.00839587 7.72876e-05
-10.8587 -0.00855957 7.9577e-05
-10.7545 -0.0087279 8.19392e-05
-10.6503 -0.00890101 8.43886e-05
-10.5463 -0.00907915 8.6962e-05
-10.4425 -0.0092625 8.96033e-05
-10.3387 -0.0094512 9.23653e-05
-10.2351 -0.00964558 9.52559e-05
-10.1316 -0.00984577 9.82293e-05
-10.0282 -0.010052 0.000101347
-9.92496 -0.0102647 0.000104611
-9.82181 -0.0104839 0.000107966
-9.71877 -0.0107099 0.000111504
-9.61583 -0.0109432 0.000115199
-9.51301 -0.0111839 0.000119
-9.4103 -0.0114324 0.000123034
-9.30769 -0.0116891 0.000127225
-9.20518 -0.0119543 0.000131562
-9.10278 -0.0122283 0.000136167
-9.00048 -0.0125117 0.000140958
-8.89828 -0.0128047 0.000145909
-8.79618 -0.013108 0.000151214
-8.69417 -0.0134219 0.000156684
-8.59226 -0.0137469 0.000162401
-8.49044 -0.0140837 0.0001685
-8.38872 -0.0144328 0.000174821
-8.28708 -0.0147945 0.000181407
-8.18554 -0.01517 0.000188514
-8.08408 -0.0155597 0.000195792
-7.98271 -0.0159641 0.000203492
-7.88143 -0.0163845 0.000211745
-7.78023 -0.0168214 0.000220252
-7.67911 -0.0172755 0.000229225
-7.57807 -0.0177483 0.000238959
-7.47712 -0.0182405 0.000248864
-7.37624 -0.0187527 0.000259498
-7.27544 -0.0192872 0.000270943
-7.17471 -0.0198443 0.000282669
-7.07406 -0.0204253 0.000295237
-6.97348 -0.0210326 0.000308929
-6.87298 -0.0216668 0.000322764
-6.77254 -0.0223294 0.000337896
-6.67218 -0.0230238 0.00035424
-6.57188 -0.02375 0.000370869
-6.47166 -0.0245105 0.000389052
-6.37149 -0.0253094 0.000408934
-6.2714 -0.0261467 0.000428884
-6.17136 -0.0270255 0.000451215
-6.07139 -0.0279515 0.000475439
-5.97148 -0.0289235 0.000499823
-5.87163 -0.0299471 0.000527229
-5.77184 -0.0310286 0.000557386
-5.67211 -0.0321669 0.000587151
-5.57243 -0.0333689 0.000621608
-5.47281 -0.0346439 0.000659236
-5.37325 -0.0359884 0.000696406
-5.27373 -0.0374142 0.000739873
-5.17427 -0.0389319 0.000788076
-5.07487 -0.040537 0.00083448
-4.97551 -0.0422458 0.000890819
-4.8762 -0.0440743 0.000953086
-4.77694 -0.0460121 0.00101238
-4.67772 -0.0480869 0.00108618
-4.57855 -0.050318 0.0011691
-4.47943 -0.0526899 0.00124518
-4.38035 -0.0552444 0.00134493
-4.28131 -0.058011 0.00145754
-4.18232 -0.0609578 0.00155744
-4.08336 -0.0641586 0.00169534
-3.98445 -0.0676515 0.00185456
-3.88557 -0.0713811 0.00198712
-3.78673 -0.0754731 0.00218642
-3.68793 -0.0799877 0.00242176
-3.58916 -0.0848083 0.00260476
-3.49043 -0.0901803 0.00291285
-3.39173 -0.0961842 0.00330269
-3.29307 -0.102556 0.00360672
-3.19443 -0.109716 0.00418142
-3.09583 -0.11769 0.00481406
-2.99725 -0.126262 0.00513132
-2.89871 -0.136209 0.00561063
-2.80019 -0.14756 0.00624529
-2.7017 -0.160463 0.00705591
-2.60323 -0.175211 0.00806932
-2.50479 -0.192197 0.00931649
-2.40638 -0.211929 0.0108683
-2.30798 -0.235081 0.0128134
-2.20961 -0.262541 0.0152959
-2.11126 -0.295548 0.018518
-2.01293 -0.335812 0.0228012
-1.91462 -0.385856 0.0286515
-1.81632 -0.449423 0.0369194
-1.71804 -0.53248 0.0491276
-1.61978 -0.644884 0.0681748
-1.52154 -0.804498 0.100293
-1.42331 -1.04651 0.16055
-1.32509 -1.45115 0.294429
-1.22689 -2.23424 0.688902
-1.12869 -3.90016 2.66863
-1.03051 2.44506 8.28037
-0.932337 3.79889 1.75607
-0.834173 2.44319 0.545498
-0.736016 1.79975 0.250775
-0.637867 1.45579 0.139847
-0.539723 1.24907 0.0865344
-0.441585 1.11647 0.0562377
-0.343451 1.02882 0.0371037
-0.24532 0.971583 0.0235361
-0.147191 0.936784 0.0131642
-0.0490634 0.920309 0.00419204
0.0490634 0.920309 -0.00419204
0.147191 0.936784 -0.0131642
0.24532 0.971583 -0.0235361
0.343451 1.02882 -0.0371037
0.441585 1.11647 -0.0562377
0.539723 1.24907 -0.0865344
0.637867 1.45579 -0.139847
0.736016 1.79975 -0.250775
0.834173 2.44319 -0.545498
0.932337 3.79889 -1.75607
1.03051 2.44506 -8.28037
1.12869 -3.90016 -2.66863
1.22689 -2.23424 -0.688902
1.32509 -1.45115 -0.294429
1.42331 -1.04651 -0.16055
1.52154 -0.804498 -0.100293
1.61978 -0.644884 -0.0681748
1.71804 -0.53248 -0.0491276
1.81632 -0.449423 -0.0369194
1.91462 -0.385856 -0.0286515
2.01293 -0.335812 -0.0228012
2.11126 -0.295548 -0.018518
2.20961 -0.262541 -0.0152959
2.30798 -0.235081 -0.0128134
2.40638 -0.211929 -0.0108683
2.50479 -0.192197 -0.00931649
2.60323 -0.175211 -0.00806932
2.7017 -0.160463 -0.00705591
2.80019 -0.14756 -0.00624529
2.89871 -0.136209 -0.00561063
2.99725 -0.126262 -0.00513132
3.09583 -0.11769 -0.00481406
3.19443 -0.109716 -0.00418142
3.29307 -0.102556 -0.00360672
3.39173 -0.0961842 -0.00330269
3.49043 -0.0901803 -0.00291285
3.58916 -0.0848083 -0.00260476
3.68793 -0.0799877 -0.00242176
3.78673 -0.0754731 -0.00218642
3.88557 -0.0713811 -0.00198712
3.98445 -0.0676515 -0.00185456
4.08336 -0.0641586 -0.00169534
4.18232 -0.0609578 -0.00155744
4.28131 -0.058011 -0.00145754
4.38035 -0.0552444 -0.00134493
4.47943 -0.0526899 -0.00124518
4.57855 -0.050318 -0.0011691
4.67772 -0.0480869 -0.00108618
4.77694 -0.0460121 -0.00101238
4.8762 -0.0440743 -0.000953086
4.97551 -0.0422458 -0.000890819
5.07487 -0.040537 -0.00083448
5.17427 -0.0389319 -0.000788076
5.27373 -0.0374142 -0.000739873
5.37325 -0.0359884 -0.000696406
5.47281 -0.0346439 -0.000659236
5.57243 -0.0333689 -0.000621608
5.67211 -0.0321669 -0.000587151
5.77184 -0.0310286 -0.000557386
5.87163 -0.0299471 -0.000527229
5.97148 -0.0289235 -0.000499823
6.07139 -0.0279515 -0.000475439
6.17136 -0.0270255 -0.000451215
6.2714 -0.0261467 -0.000428884
6.37149 -0.0253094 -0.000408934
6.47166 -0.0245105 -0.000389052
6.57188 -0.02375 -0.000370869
6.67218 -0.0230238 -0.00035424
6.77254 -0.0223294 -0.000337896
6.87298 -0.0216668 -0.000322764
6.97348 -0.0210326 -0.000308929
7.07406 -0.0204253 -0.000295237
7.17471 -0.0198443 -0.000282669
7.27544 -0.0192872 -0.000270943
7.37624 -0.0187527 -0.000259498
7.47712 -0.0182405 -0.000248864
7.57807 -0.0177483 -0.000238959
7.67911 -0.0172755 -0.000229225
7.78023 -0.0168214 -0.000220252
7.88143 -0.0163845 -0.000211745
7.98271 -0.0159641 -0.000203492
8.08408 -0.0155597 -0.000195792
8.18554 -0.01517 -0.000188514
8.28708 -0.0147945 -0.000181407
8.38872 -0.0144328 -0.000174821
8.49044 -0.0140837 -0.0001685
8.59226 -0.0137469 -0.000162401
8.69417 -0.0134219 -0.000156684
8.79618 -0.013108 -0.000151214
8.89828 -0.0128047 -0.000145909
9.00048 -0.0125117 -0.000140958
9.10278 -0.0122283 -0.000136167
9.20518 -0.0119543 -0.000131562
9.30769 -0.0116891 -0.000127225
9.4103 -0.0114324 -0.000123034
9.51301 -0.0111839 -0.000119
9.61583 -0.0109432 -0.000115199
9.71877 -0.0107099 -0.000111504
9.82181 -0.0104839 -0.000107966
9.92496 -0.0102647 -0.000104611
10.0282 -0.010052 -0.000101347
10.1316 -0.00984577 -9.82293e-05
10.2351 -0.00964558 -9.52559e-05
10.3387 -0.0094512 -9.23653e-05
10.4425 -0.0092625 -8.96033e-05
10.5463 -0.00907915 -8.6962e-05
10.6503 -0.00890101 -8.43886e-05
10.7545 -0.0087279 -8.19392e-05
10.8587 -0.00855957 -7.9577e-05
10.9631 -0.00839587 -7.72876e-05
11.0676 -0.00823668 -7.5099e-05
11.1722 -0.00808174 -7.2988e-05
11.277 -0.00793098 -7.09372e-05
11.3819 -0.00778422 -6.89832e-05
11.487 -0.00764131 -6.70824e-05
11.5922 -0.00750213 -6.52494e-05
11.6975 -0.00736655 -6.34899e-05
11.803 -0.00723442 -6.17824e-05
11.9086 -0.00710567 -6.0132e-05
12.0144 -0.00698014 -5.85497e-05
12.1204 -0.00685775 -5.70054e-05
12.2265 -0.00673839 -5.55222e-05
12.3327 -0.00662195 -5.40883e-05
12.4391 -0.00650834 -5.26948e-05
12.5457 -0.00639748 -5.13527e-05
12.6524 -0.00628925 -5.00544e-05
12.7593 -0.0061836 -4.87906e-05
12.8664 -0.00608043 -4.75763e-05
12.9737 -0.00597967 -4.63947e-05
13.0811 -0.00588124 -4.52493e-05
13.1887 -0.00578507 -4.41451e-05
13.2965 -0.00569108 -4.30691e-05
13.4044 -0.00559923 -4.20283e-05
13.5126 -0.00550943 -4.10212e-05
13.6209 -0.00542162 -4.00405e-05
13.7294 -0.00533576 -3.90915e-05
13.8382 -0.00525177 -3.81723e-05
13.9471 -0.00516961 -3.72749e-05
14.0562 -0.00508922 -3.64105e-05
14.1655 -0.00501055 -3.5566e-05
14.275 -0.00493355 -3.47482e-05
14.3848 -0.00485818 -3.39537e-05
14.4947 -0.00478437 -3.31819e-05
14.6049 -0.00471211 -3.24299e-05
14.7152 -0.00464132 -3.17037e-05
14.8258 -0.00457199 -3.09914e-05
14.9367 -0.00450407 -3.0305e-05
15.0477 -0.00443751 -2.96329e-05
15.159 -0.00437229 -2.89818e-05
15.2705 -0.00430836 -2.8347e-05
15.3823 -0.00424569 -2.77306e-05
15.4943 -0.00418426 -2.71283e-05
15.6066 -0.00412401 -2.65459e-05
15.7191 -0.00406493 -2.59742e-05
15.8319 -0.00400697 -2.54218e-05
15.9449 -0.00395013 -2.4881e-05
16.0582 -0.00389435 -2.43553e-05
16.1717 -0.00383962 -2.38431e-05
16.2856 -0.00378591 -2.33438e-05
16.3997 -0.0037332 -2.2857e-05
16.5141 -0.00368145 -2.23834e-05
16.6288 -0.00363064 -2.19202e-05
16.7437 -0.00358076 -2.147e-05
16.859 -0.00353177 -2.10304e-05
16.9746 -0.00348366 -2.06009e-05
17.0905 -0.0034364 -2.01835e-05
17.2067 -0.00338997 -1.97744e-05
17.3232 -0.00334436 -1.9377e-05
17.4401 -0.00329954 -1.89877e-05
17.5572 -0.00325548 -1.86085e-05
17.6748 -0.00321219 -1.8238e-05
17.7926 -0.00316963 -1.78764e-05
17.9108 -0.00312779 -1.75229e-05
18.0294 -0.00308665 -1.71785e-05
18.1483 -0.00304619 -1.68409e-05
18.2676 -0.00300641 -1.65121e-05
18.3873 -0.00296727 -1.61902e-05
18.5074 -0.00292878 -1.58758e-05
18.6278 -0.00289091 -1.55688e-05
18.7487 -0.00285364 -1.52678e-05
18.8699 -0.00281697 -1.49751e-05
18.9916 -0.00278088 -1.46868e-05
19.1137 -0.00274536 -1.44061e-05
19.2362 -0.0027104 -1.41315e-05
19.3592 -0.00267597 -1.38638e-05
19.4826 -0.00264207 -1.36e-05
19.6065 -0.00260869 -1.33439e-05
19.7309 -0.00257582 -1.30912e-05
19.8557 -0.00254344 -1.28458e-05
19.9811 -0.00251155 -1.2604e-05
20.1069 -0.00248012 -1.23686e-05
20.2333 -0.00244916 -1.21369e-05
20.3602 -0.00241865 -1.1911e-05
20.4876 -0.00238858 -1.16892e-05
20.6156 -0.00235894 -1.14721e-05
20.7441 -0.00232973 -1.12597e-05
20.8732 -0.00230092 -1.1051e-05
21.0029 -0.00227252 -1.08472e-05
21.1332 -0.00224451 -1.06467e-05
21.2642 -0.00221689 -1.04511e-05
21.3958 -0.00218964 -1.02582e-05
21.528 -0.00216276 -1.00703e-05
21.6609 -0.00213624 -9.88516e-06
21.7945 -0.00211007 -9.70403e-06
21.9288 -0.00208424 -9.5263e-06
22.0639 -0.00205875 -9.35187e-06
22.1997 -0.00203358 -9.18092e-06
22.3363 -0.00200873 -9.0127e-06
22.4736 -0.0019842 -8.84867e-06
22.6118 -0.00195997 -8.68594e-06
22.7509 -0.00193604 -8.52835e-06
22.8908 -0.00191239 -8.37153e-06
23.0316 -0.00188903 -8.21916e-06
23.1733 -0.00186595 -8.06847e-06
23.316 -0.00184313 -7.92113e-06
23.4597 -0.00182058 -7.77579e-06
23.6044 -0.00179828 -7.6335e-06
23.7502 -0.00177623 -7.49351e-06
23.8971 -0.00175442 -7.35523e-06
24.0451 -0.00173284 -7.22103e-06
24.1944 -0.0017115 -7.08646e-06
24.3448 -0.00169037 -6.95682e-06
24.4966 -0.00166945 -6.82748e-06
24.6496 -0.00164875 -6.70031e-06
24.8041 -0.00162823 -6.577e-06
24.9601 -0.00160792 -6.45229e-06
25.1175 -0.00158779 -6.33326e-06
25.2766 -0.00156783 -6.21301e-06
25.4373 -0.00154805 -6.09592e-06
25.5998 -0.00152843 -5.98103e-06
25.7641 -0.00150896 -5.86579e-06
25.9304 -0.00148964 -5.75472e-06
26.0988 -0.00147045 -5.64301e-06
26.2693 -0.00145139 -5.53368e-06
26.4421 -0.00143245 -5.42629e-06
26.6174 -0.00141362 -5.3185e-06
26.7954 -0.00139488 -5.21409e-06
26.9761 -0.00137622 -5.10916e-06
27.1598 -0.00135764 -5.00599e-06
27.3468 -0.00133911 -4.90428e-06
27.5373 -0.00132062 -4.80236e-06
27.7317 -0.00130215 -4.7023e-06
27.9302 -0.00128368 -4.6027e-06
28.1333 -0.00126518 -4.50295e-06
28.3415 -0.00124663 -4.40491e-06
28.5554 -0.001228 -4.30625e-06
28.7758 -0.00120924 -4.20758e-06
29.0035 -0.00119031 -4.1095e-06
29.2396 -0.00117113 -4.01077e-06
29.4858 -0.00115164 -3.91032e-06
29.7441 -0.0011317 -3.80902e-06
30.0173 -0.00111116 -3.70586e-06
30.3101 -0.00108978 -3.59966e-06
30.6297 -0.00106713 -3.48797e-06
30.9905 -0.0010424 -3.36749e-06
31.4301 -0.00101341 -3.22785e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1QuantumOneLoop/GAp_OneLoopFRG.txt <==
-31.4301 -0.00101342 3.22799e-06
-30.9905 -0.00104241 3.36753e-06
-30.6297 -0.00106715 3.48814e-06
-30.3101 -0.0010898 3.59983e-06
-30.0173 -0.00111118 3.70635e-06
-29.7441 -0.00113172 3.80962e-06
-29.4858 -0.00115166 3.91078e-06
-29.2396 -0.00117115 4.01057e-06
-29.0035 -0.00119033 4.10951e-06
-28.7758 -0.00120927 4.20801e-06
-28.5554 -0.00122803 4.30635e-06
-28.3415 -0.00124666 4.40477e-06
-28.1333 -0.00126521 4.50348e-06
-27.9302 -0.0012837 4.60264e-06
-27.7317 -0.00130217 4.70238e-06
-27.5373 -0.00132064 4.80284e-06
-27.3468 -0.00133913 4.90411e-06
-27.1598 -0.00135766 5.00631e-06
-26.9761 -0.00137625 5.10952e-06
-26.7954 -0.00139491 5.21382e-06
-26.6174 -0.00141365 5.31929e-06
-26.4421 -0.00143248 5.42602e-06
-26.2693 -0.00145142 5.53406e-06
-26.0988 -0.00147048 5.64348e-06
-25.9304 -0.00148967 5.75436e-06
-25.7641 -0.00150899 5.86675e-06
-25.5998 -0.00152846 5.98072e-06
-25.4373 -0.00154809 6.09633e-06
-25.2766 -0.00156787 6.21364e-06
-25.1175 -0.00158783 6.33271e-06
-24.9601 -0.00160796 6.4536e-06
-24.8041 -0.00162828 6.57638e-06
-24.6496 -0.00164879 6.7011e-06
-24.4966 -0.0016695 6.82783e-06
-24.3448 -0.00169041 6.95662e-06
-24.1944 -0.00171154 7.08754e-06
-24.0451 -0.00173289 7.22065e-06
-23.8971 -0.00175447 7.35602e-06
-23.7502 -0.00177628 7.49371e-06
-23.6044 -0.00179833 7.63379e-06
-23.4597 -0.00182063 7.77632e-06
-23.316 -0.00184319 7.92137e-06
-23.1733 -0.001866 8.06902e-06
-23.0316 -0.00188909 8.21933e-06
-22.8908 -0.00191245 8.37237e-06
-22.7509 -0.00193609 8.52823e-06
-22.6118 -0.00196003 8.68697e-06
-22.4736 -0.00198426 8.84868e-06
-22.3363 -0.00200879 9.01343e-06
-22.1997 -0.00203364 9.18131e-06
-22.0639 -0.00205881 9.3524e-06
-21.9288 -0.0020843 9.52679e-06
-21.7945 -0.00211013 9.70457e-06
-21.6609 -0.0021363 9.88582e-06
-21.528 -0.00216283 1.00706e-05
-21.3958 -0.00218971 1.02591e-05
-21.2642 -0.00221696 1.04514e-05
-21.1332 -0.00224459 1.06475e-05
-21.0029 -0.0022726 1.08476e-05
-20.8732 -0.002301 1.10518e-05
-20.7441 -0.00232981 1.12602e-05
-20.6156 -0.00235903 1.14729e-05
-20.4876 -0.00238867 1.169e-05
-20.3602 -0.00241874 1.19116e-05
-20.2333 -0.00244925 1.21379e-05
-20.1069 -0.00248022 1.2369e-05
-19.9811 -0.00251164 1.26051e-05
-19.8557 -0.00254354 1.28462e-05
-19.7309 -0.00257592 1.30925e-05
-19.6065 -0.0026088 1.33442e-05
-19.4826 -0.00264218 1.36014e-05
-19.3592 -0.00267608 1.38643e-05
-19.2362 -0.0027105 1.41329e-05
-19.1137 -0.00274547 1.44076e-05
-18.9916 -0.002781 1.46884e-05
-18.8699 -0.00281709 1.49756e-05
-18.7487 -0.00285376 1.52693e-05
-18.6278 -0.00289103 1.55697e-05
-18.5074 -0.00292891 1.5877e-05
-18.3873 -0.0029674 1.61914e-05
-18.2676 -0.00300654 1.65131e-05
-18.1483 -0.00304633 1.68424e-05
-18.0294 -0.00308679 1.71794e-05
-17.9108 -0.00312793 1.75244e-05
-17.7926 -0.00316978 1.78777e-05
-17.6748 -0.00321234 1.82394e-05
-17.5572 -0.00325564 1.86099e-05
-17.4401 -0.0032997 1.89894e-05
-17.3232 -0.00334453 1.93781e-05
-17.2067 -0.00339015 1.97765e-05
-17.0905 -0.00343658 2.01847e-05
-16.9746 -0.00348384 2.06031e-05
-16.859 -0.00353196 2.10319e-05
-16.7437 -0.00358095 2.14716e-05
-16.6288 -0.00363084 2.19225e-05
-16.5141 -0.00368165 2.23849e-05
-16.3997 -0.0037334 2.28592e-05
-16.2856 -0.00378613 2.33459e-05
-16.1717 -0.00383984 2.38451e-05
-16.0582 -0.00389458 2.43576e-05
-15.9449 -0.00395036 2.48835e-05
-15.8319 -0.00400721 2.54234e-05
-15.7191 -0.00406517 2.59778e-05
-15.6066 -0.00412426 2.65472e-05
-15.4943 -0.00418452 2.7132e-05
-15.3823 -0.00424596 2.77327e-05
-15.2705 -0.00430864 2.835e-05
-15.159 -0.00437258 2.89844e-05
-15.0477 -0.00443781 2.96365e-05
-14.9367 -0.00450437 3.03069e-05
-14.8258 -0.0045723 3.09963e-05
-14.7152 -0.00464165 3.17053e-05
-14.6049 -0.00471244 3.24346e-05
-14.4947 -0.00478471 3.3185e-05
-14.3848 -0.00485853 3.39573e-05
-14.275 -0.00493391 3.47522e-05
-14.1655 -0.00501092 3.55705e-05
-14.0562 -0.00508961 3.64132e-05
-13.9471 -0.00517001 3.72811e-05
-13.8382 -0.00525218 3.81752e-05
-13.7294 -0.00533618 3.90965e-05
-13.6209 -0.00542206 4.0046e-05
-13.5126 -0.00550988 4.10248e-05
-13.4044 -0.00559969 4.20341e-05
-13.2965 -0.00569157 4.3075e-05
-13.1887 -0.00578556 4.41487e-05
-13.0811 -0.00588175 4.52567e-05
-12.9737 -0.0059802 4.64002e-05
-12.8664 -0.00608098 4.75807e-05
-12.7593 -0.00618416 4.87997e-05
-12.6524 -0.00628984 5.00588e-05
-12.5457 -0.00639807 5.13596e-05
-12.4391 -0.00650896 5.27038e-05
-12.3327 -0.00662259 5.40934e-05
-12.2265 -0.00673906 5.55301e-05
-12.1204 -0.00685844 5.7016e-05
-12.0144 -0.00698086 5.85533e-05
-11.9086 -0.00710641 6.01442e-05
-11.803 -0.0072352 6.1791e-05
-11.6975 -0.00736734 6.34961e-05
-11.5922 -0.00750296 6.52623e-05
-11.487 -0.00764217 6.70922e-05
-11.3819 -0.0077851 6.89888e-05
-11.277 -0.0079319 7.0955e-05
-11.1722 -0.0080827 7.29942e-05
-11.0676 -0.00823765 7.51097e-05
-10.9631 -0.00839691 7.73051e-05
-10.8587 -0.00856063 7.95843e-05
-10.7545 -0.008729 8.19512e-05
-10.6503 -0.00890217 8.44101e-05
-10.5463 -0.00908035 8.69656e-05
-10.4425 -0.00926373 8.96224e-05
-10.3387 -0.00945251 9.23855e-05
-10.2351 -0.00964692 9.52604e-05
-10.1316 -0.00984716 9.82527e-05
-10.0282 -0.0100535 0.000101369
-9.92496 -0.0102662 0.000104614
-9.82181 -0.0104854 0.000107997
-9.71877 -0.0107116 0.000111523
-9.61583 -0.0109449 0.000115202
-9.51301 -0.0111857 0.00011904
-9.4103 -0.0114343 0.000123048
-9.30769 -0.0116911 0.000127233
-9.20518 -0.0119563 0.000131607
-9.10278 -0.0122305 0.00013618
-9.00048 -0.0125139 0.000140963
-8.89828 -0.0128071 0.00014597
-8.79618 -0.0131104 0.000151212
-8.69417 -0.0134244 0.000156704
-8.59226 -0.0137496 0.000162461
-8.49044 -0.0140865 0.000168499
-8.38872 -0.0144356 0.000174836
-8.28708 -0.0147977 0.00018149
-8.18554 -0.0151732 0.000188482
-8.08408 -0.015563 0.000195834
-7.98271 -0.0159678 0.000203568
-7.88143 -0.0163882 0.00021171
-7.78023 -0.0168253 0.000220288
-7.67911 -0.0172797 0.000229331
-7.57807 -0.0177526 0.000238871
-7.47712 -0.0182449 0.000248943
-7.37624 -0.0187577 0.000259584
-7.27544 -0.0192922 0.000270836
-7.17471 -0.0198495 0.000282744
-7.07406 -0.0204312 0.000295356
-6.97348 -0.0210385 0.000308725
-6.87298 -0.021673 0.000322908
-6.77254 -0.0223364 0.000337971
-6.67218 -0.0230306 0.000353981
-6.57188 -0.0237574 0.000371016
-6.47166 -0.0245189 0.000389158
-6.37149 -0.0253174 0.000408501
-6.2714 -0.0261554 0.000429146
-6.17136 -0.0270356 0.000451204
-6.07139 -0.0279608 0.000474801
-5.97148 -0.0289342 0.000500074
-5.87163 -0.0299592 0.000527175
-5.77184 -0.0310397 0.000556275
-5.67211 -0.0321797 0.000587563
-5.57243 -0.0333838 0.00062125
-5.47281 -0.0346568 0.000657573
-5.37325 -0.0360043 0.000696799
-5.27373 -0.0374322 0.000739227
-5.17427 -0.0389471 0.000785193
-5.07487 -0.0405564 0.00083508
-4.97551 -0.0422682 0.000889319
-4.8762 -0.0440915 0.000948402
-4.77694 -0.0460364 0.00101289
-4.67772 -0.0481141 0.00108343
-4.57855 -0.0503372 0.00116075
-4.47943 -0.0527199 0.0012457
-4.38035 -0.055278 0.00133927
-4.28131 -0.0580296 0.0014426
-4.18232 -0.0609951 0.00155701
-4.08336 -0.0641978 0.00168406
-3.98445 -0.0676642 0.00182558
-3.88557 -0.0714248 0.00198375
-3.78673 -0.0755146 0.00216114
-3.68793 -0.0799744 0.00236082
-3.58916 -0.0848513 0.00258651
-3.49043 -0.0902006 0.00284269
-3.39173 -0.0960873 0.00313484
-3.29307 -0.102588 0.00346969
-3.19443 -0.109795 0.0038556
-3.09583 -0.117817 0.00430299
-2.99725 -0.126787 0.00482506
-2.89871 -0.136868 0.00543866
-2.80019 -0.148258 0.00616557
-2.7017 -0.161206 0.00703433
-2.60323 -0.176023 0.00808289
-2.50479 -0.193109 0.00936258
-2.40638 -0.212979 0.0109441
-2.30798 -0.236311 0.0129271
-2.20961 -0.264019 0.0154551
-2.11126 -0.297352 0.0187415
-2.01293 -0.338073 0.023114
-1.91462 -0.388745 0.0290962
-1.81632 -0.453232 0.037567
-1.71804 -0.537639 0.0500922
-1.61978 -0.652185 0.0696833
-1.52154 -0.815292 0.102743
-1.42331 -1.06364 0.164892
-1.32509 -1.48092 0.302756
-1.22689 -2.29668 0.708784
-1.12869 -4.11732 2.79537
-1.03051 3.59881 8.10622
-0.932337 3.63764 1.42232
-0.834173 2.33235 0.472393
-0.736016 1.73746 0.225944
-0.637867 1.41516 0.128803
-0.539723 1.21956 0.0806253
-0.441585 1.09309 0.0528858
-0.343451 1.00915 0.0350185
-0.24532 0.954113 0.0223445
-0.147191 0.920611 0.0124771
-0.0490634 0.904719 0.004016
0.0490634 0.904719 -0.004016
0.147191 0.920611 -0.0124771
0.24532 0.954113 -0.0223445
0.343451 1.00915 -0.0350185
0.441585 1.09309 -0.0528858
0.539723 1.21956 -0.0806253
0.637867 1.41516 -0.128803
0.736016 1.73746 -0.225944
0.834173 2.33235 -0.472393
0.932337 3.63764 -1.42232
1.03051 3.59881 -8.10622
1.12869 -4.11732 -2.79537
1.22689 -2.29668 -0.708784
1.32509 -1.48092 -0.302756
1.42331 -1.06364 -0.164892
1.52154 -0.815292 -0.102743
1.61978 -0.652185 -0.0696833
1.71804 -0.537639 -0.0500922
1.81632 -0.453232 -0.037567
1.91462 -0.388745 -0.0290962
2.01293 -0.338073 -0.023114
2.11126 -0.297352 -0.0187415
2.20961 -0.264019 -0.0154551
2.30798 -0.236311 -0.0129271
2.40638 -0.212979 -0.0109441
2.50479 -0.193109 -0.00936258
2.60323 -0.176023 -0.00808289
2.7017 -0.161206 -0.00703433
2.80019 -0.148258 -0.00616557
2.89871 -0.136868 -0.00543866
2.99725 -0.126787 -0.00482506
3.09583 -0.117817 -0.00430299
3.19443 -0.109795 -0.0038556
3.29307 -0.102588 -0.00346969
3.39173 -0.0960873 -0.00313484
3.49043 -0.0902006 -0.00284269
3.58916 -0.0848513 -0.00258651
3.68793 -0.0799744 -0.00236082
3.78673 -0.0755146 -0.00216114
3.88557 -0.0714248 -0.00198375
3.98445 -0.0676642 -0.00182558
4.08336 -0.0641978 -0.00168406
4.18232 -0.0609951 -0.00155701
4.28131 -0.0580296 -0.0014426
4.38035 -0.055278 -0.00133927
4.47943 -0.0527199 -0.0012457
4.57855 -0.0503372 -0.00116075
4.67772 -0.0481141 -0.00108343
4.77694 -0.0460364 -0.00101289
4.8762 -0.0440915 -0.000948402
4.97551 -0.0422682 -0.000889319
5.07487 -0.0405564 -0.00083508
5.17427 -0.0389471 -0.000785193
5.27373 -0.0374322 -0.000739227
5.37325 -0.0360043 -0.000696799
5.47281 -0.0346568 -0.000657573
5.57243 -0.0333838 -0.00062125
5.67211 -0.0321797 -0.000587563
5.77184 -0.0310397 -0.000556275
5.87163 -0.0299592 -0.000527175
5.97148 -0.0289342 -0.000500074
6.07139 -0.0279608 -0.000474801
6.17136 -0.0270356 -0.000451204
6.2714 -0.0261554 -0.000429146
6.37149 -0.0253174 -0.000408501
6.47166 -0.0245189 -0.000389158
6.57188 -0.0237574 -0.000371016
6.67218 -0.0230306 -0.000353981
6.77254 -0.0223364 -0.000337971
6.87298 -0.021673 -0.000322908
6.97348 -0.0210385 -0.000308725
7.07406 -0.0204312 -0.000295356
7.17471 -0.0198495 -0.000282744
7.27544 -0.0192922 -0.000270836
7.37624 -0.0187577 -0.000259584
7.47712 -0.0182449 -0.000248943
7.57807 -0.0177526 -0.000238871
7.67911 -0.0172797 -0.000229331
7.78023 -0.0168253 -0.000220288
7.88143 -0.0163882 -0.00021171
7.98271 -0.0159678 -0.000203568
8.08408 -0.015563 -0.000195834
8.18554 -0.0151732 -0.000188482
8.28708 -0.0147977 -0.00018149
8.38872 -0.0144356 -0.000174836
8.49044 -0.0140865 -0.000168499
8.59226 -0.0137496 -0.000162461
8.69417 -0.0134244 -0.000156704
8.79618 -0.0131104 -0.000151212
8.89828 -0.0128071 -0.00014597
9.00048 -0.0125139 -0.000140963
9.10278 -0.0122305 -0.00013618
9.20518 -0.0119563 -0.000131607
9.30769 -0.0116911 -0.000127233
9.4103 -0.0114343 -0.000123048
9.51301 -0.0111857 -0.00011904
9.61583 -0.0109449 -0.000115202
9.71877 -0.0107116 -0.000111523
9.82181 -0.0104854 -0.000107997
9.92496 -0.0102662 -0.000104614
10.0282 -0.0100535 -0.000101369
10.1316 -0.00984716 -9.82527e-05
10.2351 -0.00964692 -9.52604e-05
10.3387 -0.00945251 -9.23855e-05
10.4425 -0.00926373 -8.96224e-05
10.5463 -0.00908035 -8.69656e-05
10.6503 -0.00890217 -8.44101e-05
10.7545 -0.008729 -8.19512e-05
10.8587 -0.00856063 -7.95843e-05
10.9631 -0.00839691 -7.73051e-05
11.0676 -0.00823765 -7.51097e-05
11.1722 -0.0080827 -7.29942e-05
11.277 -0.0079319 -7.0955e-05
11.3819 -0.0077851 -6.89888e-05
11.487 -0.00764217 -6.70922e-05
11.5922 -0.00750296 -6.52623e-05
11.6975 -0.00736734 -6.34961e-05
11.803 -0.0072352 -6.1791e-05
11.9086 -0.00710641 -6.01442e-05
12.0144 -0.00698086 -5.85533e-05
12.1204 -0.00685844 -5.7016e-05
12.2265 -0.00673906 -5.55301e-05
12.3327 -0.00662259 -5.40934e-05
12.4391 -0.00650896 -5.27038e-05
12.5457 -0.00639807 -5.13596e-05
12.6524 -0.00628984 -5.00588e-05
12.7593 -0.00618416 -4.87997e-05
12.8664 -0.00608098 -4.75807e-05
12.9737 -0.0059802 -4.64002e-05
13.0811 -0.00588175 -4.52567e-05
13.1887 -0.00578556 -4.41487e-05
13.2965 -0.00569157 -4.3075e-05
13.4044 -0.00559969 -4.20341e-05
13.5126 -0.00550988 -4.10248e-05
13.6209 -0.00542206 -4.0046e-05
13.7294 -0.00533618 -3.90965e-05
13.8382 -0.00525218 -3.81752e-05
13.9471 -0.00517001 -3.72811e-05
14.0562 -0.00508961 -3.64132e-05
14.1655 -0.00501092 -3.55705e-05
14.275 -0.00493391 -3.47522e-05
14.3848 -0.00485853 -3.39573e-05
14.4947 -0.00478471 -3.3185e-05
14.6049 -0.00471244 -3.24346e-05
14.7152 -0.00464165 -3.17053e-05
14.8258 -0.0045723 -3.09963e-05
14.9367 -0.00450437 -3.03069e-05
15.0477 -0.00443781 -2.96365e-05
15.159 -0.00437258 -2.89844e-05
15.2705 -0.00430864 -2.835e-05
15.3823 -0.00424596 -2.77327e-05
15.4943 -0.00418452 -2.7132e-05
15.6066 -0.00412426 -2.65472e-05
15.7191 -0.00406517 -2.59778e-05
15.8319 -0.00400721 -2.54234e-05
15.9449 -0.00395036 -2.48835e-05
16.0582 -0.00389458 -2.43576e-05
16.1717 -0.00383984 -2.38451e-05
16.2856 -0.00378613 -2.33459e-05
16.3997 -0.0037334 -2.28592e-05
16.5141 -0.00368165 -2.23849e-05
16.6288 -0.00363084 -2.19225e-05
16.7437 -0.00358095 -2.14716e-05
16.859 -0.00353196 -2.10319e-05
16.9746 -0.00348384 -2.06031e-05
17.0905 -0.00343658 -2.01847e-05
17.2067 -0.00339015 -1.97765e-05
17.3232 -0.00334453 -1.93781e-05
17.4401 -0.0032997 -1.89894e-05
17.5572 -0.00325564 -1.86099e-05
17.6748 -0.00321234 -1.82394e-05
17.7926 -0.00316978 -1.78777e-05
17.9108 -0.00312793 -1.75244e-05
18.0294 -0.00308679 -1.71794e-05
18.1483 -0.00304633 -1.68424e-05
18.2676 -0.00300654 -1.65131e-05
18.3873 -0.0029674 -1.61914e-05
18.5074 -0.00292891 -1.5877e-05
18.6278 -0.00289103 -1.55697e-05
18.7487 -0.00285376 -1.52693e-05
18.8699 -0.00281709 -1.49756e-05
18.9916 -0.002781 -1.46884e-05
19.1137 -0.00274547 -1.44076e-05
19.2362 -0.0027105 -1.41329e-05
19.3592 -0.00267608 -1.38643e-05
19.4826 -0.00264218 -1.36014e-05
19.6065 -0.0026088 -1.33442e-05
19.7309 -0.00257592 -1.30925e-05
19.8557 -0.00254354 -1.28462e-05
19.9811 -0.00251164 -1.26051e-05
20.1069 -0.00248022 -1.2369e-05
20.2333 -0.00244925 -1.21379e-05
20.3602 -0.00241874 -1.19116e-05
20.4876 -0.00238867 -1.169e-05
20.6156 -0.00235903 -1.14729e-05
20.7441 -0.00232981 -1.12602e-05
20.8732 -0.002301 -1.10518e-05
21.0029 -0.0022726 -1.08476e-05
21.1332 -0.00224459 -1.06475e-05
21.2642 -0.00221696 -1.04514e-05
21.3958 -0.00218971 -1.02591e-05
21.528 -0.00216283 -1.00706e-05
21.6609 -0.0021363 -9.88582e-06
21.7945 -0.00211013 -9.70457e-06
21.9288 -0.0020843 -9.52679e-06
22.0639 -0.00205881 -9.3524e-06
22.1997 -0.00203364 -9.18131e-06
22.3363 -0.00200879 -9.01343e-06
22.4736 -0.00198426 -8.84868e-06
22.6118 -0.00196003 -8.68697e-06
22.7509 -0.00193609 -8.52823e-06
22.8908 -0.00191245 -8.37237e-06
23.0316 -0.00188909 -8.21933e-06
23.1733 -0.001866 -8.06902e-06
23.316 -0.00184319 -7.92137e-06
23.4597 -0.00182063 -7.77632e-06
23.6044 -0.00179833 -7.63379e-06
23.7502 -0.00177628 -7.49371e-06
23.8971 -0.00175447 -7.35602e-06
24.0451 -0.00173289 -7.22065e-06
24.1944 -0.00171154 -7.08754e-06
24.3448 -0.00169041 -6.95662e-06
24.4966 -0.0016695 -6.82783e-06
24.6496 -0.00164879 -6.7011e-06
24.8041 -0.00162828 -6.57638e-06
24.9601 -0.00160796 -6.4536e-06
25.1175 -0.00158783 -6.33271e-06
25.2766 -0.00156787 -6.21364e-06
25.4373 -0.00154809 -6.09633e-06
25.5998 -0.00152846 -5.98072e-06
25.7641 -0.00150899 -5.86675e-06
25.9304 -0.00148967 -5.75436e-06
26.0988 -0.00147048 -5.64348e-06
26.2693 -0.00145142 -5.53406e-06
26.4421 -0.00143248 -5.42602e-06
26.6174 -0.00141365 -5.31929e-06
26.7954 -0.00139491 -5.21382e-06
26.9761 -0.00137625 -5.10952e-06
27.1598 -0.00135766 -5.00631e-06
27.3468 -0.00133913 -4.90411e-06
27.5373 -0.00132064 -4.80284e-06
27.7317 -0.00130217 -4.70238e-06
27.9302 -0.0012837 -4.60264e-06
28.1333 -0.00126521 -4.50348e-06
28.3415 -0.00124666 -4.40477e-06
28.5554 -0.00122803 -4.30635e-06
28.7758 -0.00120927 -4.20801e-06
29.0035 -0.00119033 -4.10951e-06
29.2396 -0.00117115 -4.01057e-06
29.4858 -0.00115166 -3.91078e-06
29.7441 -0.00113172 -3.80962e-06
30.0173 -0.00111118 -3.70635e-06
30.3101 -0.0010898 -3.59983e-06
30.6297 -0.00106715 -3.48814e-06
30.9905 -0.00104241 -3.36753e-06
31.4301 -0.00101342 -3.22799e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1QuantumOneLoop/GRpOneLoop.txt <==
-31.4301 -0.00101344 -3.22809e-06
-30.9905 -0.00104243 -3.36764e-06
-30.6297 -0.00106716 -3.48825e-06
-30.3101 -0.00108981 -3.59995e-06
-30.0173 -0.0011112 -3.70647e-06
-29.7441 -0.00113174 -3.80975e-06
-29.4858 -0.00115167 -3.91091e-06
-29.2396 -0.00117118 -4.0107e-06
-29.0035 -0.00119035 -4.10966e-06
-28.7758 -0.00120929 -4.20816e-06
-28.5554 -0.00122805 -4.3065e-06
-28.3415 -0.00124668 -4.40494e-06
-28.1333 -0.00126523 -4.50365e-06
-27.9302 -0.00128372 -4.60281e-06
-27.7317 -0.0013022 -4.70256e-06
-27.5373 -0.00132067 -4.80303e-06
-27.3468 -0.00133916 -4.90431e-06
-27.1598 -0.00135769 -5.00651e-06
-26.9761 -0.00137628 -5.10973e-06
-26.7954 -0.00139494 -5.21404e-06
-26.6174 -0.00141368 -5.31952e-06
-26.4421 -0.00143251 -5.42625e-06
-26.2693 -0.00145146 -5.53429e-06
-26.0988 -0.00147052 -5.64373e-06
-25.9304 -0.0014897 -5.75461e-06
-25.7641 -0.00150903 -5.86701e-06
-25.5998 -0.0015285 -5.98099e-06
-25.4373 -0.00154812 -6.09661e-06
-25.2766 -0.00156791 -6.21392e-06
-25.1175 -0.00158786 -6.33301e-06
-24.9601 -0.001608 -6.45391e-06
-24.8041 -0.00162832 -6.5767e-06
-24.6496 -0.00164883 -6.70143e-06
-24.4966 -0.00166954 -6.82817e-06
-24.3448 -0.00169045 -6.95697e-06
-24.1944 -0.00171158 -7.0879e-06
-24.0451 -0.00173293 -7.22103e-06
-23.8971 -0.00175451 -7.35641e-06
-23.7502 -0.00177632 -7.49411e-06
-23.6044 -0.00179838 -7.6342e-06
-23.4597 -0.00182068 -7.77674e-06
-23.316 -0.00184324 -7.92181e-06
-23.1733 -0.00186605 -8.06946e-06
-23.0316 -0.00188914 -8.21979e-06
-22.8908 -0.0019125 -8.37285e-06
-22.7509 -0.00193615 -8.52872e-06
-22.6118 -0.00196008 -8.68747e-06
-22.4736 -0.00198432 -8.8492e-06
-22.3363 -0.00200885 -9.01397e-06
-22.1997 -0.0020337 -9.18186e-06
-22.0639 -0.00205887 -9.35297e-06
-21.9288 -0.00208437 -9.52738e-06
-21.7945 -0.0021102 -9.70518e-06
-21.6609 -0.00213637 -9.88645e-06
-21.528 -0.0021629 -1.00713e-05
-21.3958 -0.00218978 -1.02598e-05
-21.2642 -0.00221703 -1.04521e-05
-21.1332 -0.00224466 -1.06482e-05
-21.0029 -0.00227267 -1.08484e-05
-20.8732 -0.00230108 -1.10526e-05
-20.7441 -0.00232989 -1.1261e-05
-20.6156 -0.00235911 -1.14737e-05
-20.4876 -0.00238875 -1.16908e-05
-20.3602 -0.00241883 -1.19125e-05
-20.2333 -0.00244934 -1.21388e-05
-20.1069 -0.00248031 -1.23699e-05
-19.9811 -0.00251174 -1.2606e-05
-19.8557 -0.00254364 -1.28472e-05
-19.7309 -0.00257602 -1.30935e-05
-19.6065 -0.0026089 -1.33452e-05
-19.4826 -0.00264228 -1.36025e-05
-19.3592 -0.00267618 -1.38654e-05
-19.2362 -0.00271061 -1.41341e-05
-19.1137 -0.00274559 -1.44088e-05
-18.9916 -0.00278111 -1.46896e-05
-18.8699 -0.00281721 -1.49768e-05
-18.7487 -0.00285388 -1.52706e-05
-18.6278 -0.00289115 -1.5571e-05
-18.5074 -0.00292903 -1.58784e-05
-18.3873 -0.00296754 -1.61928e-05
-18.2676 -0.00300668 -1.65146e-05
-18.1483 -0.00304647 -1.68439e-05
-18.0294 -0.00308693 -1.7181e-05
-17.9108 -0.00312808 -1.75261e-05
-17.7926 -0.00316993 -1.78794e-05
-17.6748 -0.0032125 -1.82412e-05
-17.5572 -0.0032558 -1.86117e-05
-17.4401 -0.00329986 -1.89912e-05
-17.3232 -0.00334469 -1.93801e-05
-17.2067 -0.00339032 -1.97785e-05
-17.0905 -0.00343675 -2.01867e-05
-16.9746 -0.00348402 -2.06052e-05
-16.859 -0.00353214 -2.10341e-05
-16.7437 -0.00358114 -2.14739e-05
-16.6288 -0.00363104 -2.19249e-05
-16.5141 -0.00368185 -2.23874e-05
-16.3997 -0.00373361 -2.28618e-05
-16.2856 -0.00378634 -2.33485e-05
-16.1717 -0.00384006 -2.38479e-05
-16.0582 -0.0038948 -2.43604e-05
-15.9449 -0.00395059 -2.48864e-05
-15.8319 -0.00400745 -2.54265e-05
-15.7191 -0.00406542 -2.5981e-05
-15.6066 -0.00412451 -2.65504e-05
-15.4943 -0.00418478 -2.71353e-05
-15.3823 -0.00424623 -2.77362e-05
-15.2705 -0.00430891 -2.83536e-05
-15.159 -0.00437286 -2.89882e-05
-15.0477 -0.0044381 -2.96404e-05
-14.9367 -0.00450467 -3.0311e-05
-14.8258 -0.00457261 -3.10005e-05
-14.7152 -0.00464197 -3.17097e-05
-14.6049 -0.00471276 -3.24392e-05
-14.4947 -0.00478505 -3.31897e-05
-14.3848 -0.00485888 -3.39622e-05
-14.275 -0.00493427 -3.47572e-05
-14.1655 -0.0050113 -3.55758e-05
-14.0562 -0.00508999 -3.64186e-05
-13.9471 -0.00517041 -3.72868e-05
-13.8382 -0.00525259 -3.81811e-05
-13.7294 -0.0053366 -3.91026e-05
-13.6209 -0.0054225 -4.00524e-05
-13.5126 -0.00551033 -4.10315e-05
-13.4044 -0.00560016 -4.2041e-05
-13.2965 -0.00569205 -4.30822e-05
-13.1887 -0.00578606 -4.41563e-05
-13.0811 -0.00588226 -4.52646e-05
-12.9737 -0.00598073 -4.64085e-05
-12.8664 -0.00608153 -4.75893e-05
-12.7593 -0.00618473 -4.88087e-05
-12.6524 -0.00629042 -5.00681e-05
-12.5457 -0.00639868 -5.13693e-05
-12.4391 -0.00650959 -5.2714e-05
-12.3327 -0.00662324 -5.4104e-05
-12.2265 -0.00673973 -5.55412e-05
-12.1204 -0.00685914 -5.70276e-05
-12.0144 -0.00698158 -5.85654e-05
-11.9086 -0.00710716 -6.01569e-05
-11.803 -0.00723597 -6.18042e-05
-11.6975 -0.00736814 -6.351e-05
-11.5922 -0.00750379 -6.52768e-05
-11.487 -0.00764303 -6.71074e-05
-11.3819 -0.007786 -6.90047e-05
-11.277 -0.00793284 -7.09717e-05
-11.1722 -0.00808367 -7.30117e-05
-11.0676 -0.00823866 -7.5128e-05
-10.9631 -0.00839796 -7.73244e-05
-10.8587 -0.00856172 -7.96045e-05
-10.7545 -0.00873013 -8.19724e-05
-10.6503 -0.00890335 -8.44324e-05
-10.5463 -0.00908158 -8.6989e-05
-10.4425 -0.009265 -8.9647e-05
-10.3387 -0.00945384 -9.24114e-05
-10.2351 -0.0096483 -9.52876e-05
-10.1316 -0.0098486 -9.82814e-05
-10.0282 -0.010055 -0.000101399
-9.92496 -0.0102677 -0.000104646
-9.82181 -0.0104871 -0.00010803
-9.71877 -0.0107133 -0.000111559
-9.61583 -0.0109467 -0.000115239
-9.51301 -0.0111876 -0.00011908
-9.4103 -0.0114362 -0.000123089
-9.30769 -0.0116931 -0.000127277
-9.20518 -0.0119584 -0.000131654
-9.10278 -0.0122327 -0.000136229
-9.00048 -0.0125162 -0.000141016
-8.89828 -0.0128095 -0.000146025
-8.79618 -0.013113 -0.00015127
-8.69417 -0.0134271 -0.000156766
-8.59226 -0.0137524 -0.000162527
-8.49044 -0.0140894 -0.000168569
-8.38872 -0.0144387 -0.000174911
-8.28708 -0.0148009 -0.00018157
-8.18554 -0.0151766 -0.000188567
-8.08408 -0.0155666 -0.000195924
-7.98271 -0.0159715 -0.000203664
-7.88143 -0.0163922 -0.000211813
-7.78023 -0.0168295 -0.000220398
-7.67911 -0.0172842 -0.000229448
-7.57807 -0.0177573 -0.000238996
-7.47712 -0.0182499 -0.000249077
-7.37624 -0.0187629 -0.000259729
-7.27544 -0.0192977 -0.000270991
-7.17471 -0.0198554 -0.000282911
-7.07406 -0.0204373 -0.000295535
-6.97348 -0.021045 -0.000308917
-6.87298 -0.02168 -0.000323116
-6.77254 -0.0223438 -0.000338195
-6.67218 -0.0230384 -0.000354223
-6.57188 -0.0237657 -0.000371277
-6.47166 -0.0245278 -0.000389441
-6.37149 -0.0253269 -0.000408808
-6.2714 -0.0261656 -0.000429478
-6.17136 -0.0270464 -0.000451566
-6.07139 -0.0279724 -0.000475195
-5.97148 -0.0289466 -0.000500503
-5.87163 -0.0299725 -0.000527644
-5.77184 -0.031054 -0.000556787
-5.67211 -0.0321951 -0.000588123
-5.57243 -0.0334003 -0.000621865
-5.47281 -0.0346746 -0.000658249
-5.37325 -0.0360235 -0.000697544
-5.27373 -0.037453 -0.000740048
-5.17427 -0.0389696 -0.0007861
-5.07487 -0.0405808 -0.000836085
-4.97551 -0.0422947 -0.000890434
-4.8762 -0.0441204 -0.000949643
-4.77694 -0.0460678 -0.00101427
-4.67772 -0.0481485 -0.00108497
-4.57855 -0.0503748 -0.00116248
-4.47943 -0.0527611 -0.00124765
-4.38035 -0.0553233 -0.00134147
-4.28131 -0.0580795 -0.00144508
-4.18232 -0.0610503 -0.00155982
-4.08336 -0.0642589 -0.00168727
-3.98445 -0.0677321 -0.00182925
-3.88557 -0.0715004 -0.00198796
-3.78673 -0.0755992 -0.00216598
-3.68793 -0.0800692 -0.00236642
-3.58916 -0.084958 -0.00259302
-3.49043 -0.0903212 -0.0028503
-3.39173 -0.0962242 -0.00314379
-3.29307 -0.102744 -0.00348027
-3.19443 -0.109973 -0.00386818
-3.09583 -0.118023 -0.00431806
-2.99725 -0.127026 -0.00484325
-2.89871 -0.137146 -0.00546079
-2.80019 -0.148584 -0.00619276
-2.7017 -0.161591 -0.00706806
-2.60323 -0.176482 -0.00812523
-2.50479 -0.193662 -0.0094164
-2.40638 -0.213651 -0.0110135
-2.30798 -0.23714 -0.0130181
-2.20961 -0.265052 -0.0155767
-2.11126 -0.298663 -0.0189078
-2.01293 -0.339768 -0.0233474
-1.91462 -0.390985 -0.0294344
-1.81632 -0.456275 -0.0380768
-1.71804 -0.541919 -0.0509001
-1.61978 -0.658477 -0.0710501
-1.52154 -0.825101 -0.105271
-1.42331 -1.08025 -0.170215
-1.32509 -1.5127 -0.31649
-1.22689 -2.36935 -0.759527
-1.12869 -4.24528 -3.16434
-1.03051 4.23919 -7.21224
-0.932337 3.47716 -1.28001
-0.834173 2.25741 -0.441332
-0.736016 1.69455 -0.21474
-0.637867 1.38632 -0.123565
-0.539723 1.198 -0.0777878
-0.441585 1.0757 -0.051213
-0.343451 0.994295 -0.033994
-0.24532 0.940817 -0.0217257
-0.147191 0.908221 -0.0121434
-0.0490634 0.892749 -0.00391043
0.0490634 0.892749 0.00391043
0.147191 0.908221 0.0121434
0.24532 0.940817 0.0217257
0.343451 0.994295 0.033994
0.441585 1.0757 0.051213
0.539723 1.198 0.0777878
0.637867 1.38632 0.123565
0.736016 1.69455 0.21474
0.834173 2.25741 0.441332
0.932337 3.47716 1.28001
1.03051 4.23919 7.21224
1.12869 -4.24528 3.16434
1.22689 -2.36935 0.759527
1.32509 -1.5127 0.31649
1.42331 -1.08025 0.170215
1.52154 -0.825101 0.105271
1.61978 -0.658477 0.0710501
1.71804 -0.541919 0.0509001
1.81632 -0.456275 0.0380768
1.91462 -0.390985 0.0294344
2.01293 -0.339768 0.0233474
2.11126 -0.298663 0.0189078
2.20961 -0.265052 0.0155767
2.30798 -0.23714 0.0130181
2.40638 -0.213651 0.0110135
2.50479 -0.193662 0.0094164
2.60323 -0.176482 0.00812523
2.7017 -0.161591 0.00706806
2.80019 -0.148584 0.00619276
2.89871 -0.137146 0.00546079
2.99725 -0.127026 0.00484325
3.09583 -0.118023 0.00431806
3.19443 -0.109973 0.00386818
3.29307 -0.102744 0.00348027
3.39173 -0.0962242 0.00314379
3.49043 -0.0903212 0.0028503
3.58916 -0.084958 0.00259302
3.68793 -0.0800692 0.00236642
3.78673 -0.0755992 0.00216598
3.88557 -0.0715004 0.00198796
3.98445 -0.0677321 0.00182925
4.08336 -0.0642589 0.00168727
4.18232 -0.0610503 0.00155982
4.28131 -0.0580795 0.00144508
4.38035 -0.0553233 0.00134147
4.47943 -0.0527611 0.00124765
4.57855 -0.0503748 0.00116248
4.67772 -0.0481485 0.00108497
4.77694 -0.0460678 0.00101427
4.8762 -0.0441204 0.000949643
4.97551 -0.0422947 0.000890434
5.07487 -0.0405808 0.000836085
5.17427 -0.0389696 0.0007861
5.27373 -0.037453 0.000740048
5.37325 -0.0360235 0.000697544
5.47281 -0.0346746 0.000658249
5.57243 -0.0334003 0.000621865
5.67211 -0.0321951 0.000588123
5.77184 -0.031054 0.000556787
5.87163 -0.0299725 0.000527644
5.97148 -0.0289466 0.000500503
6.07139 -0.0279724 0.000475195
6.17136 -0.0270464 0.000451566
6.2714 -0.0261656 0.000429478
6.37149 -0.0253269 0.000408808
6.47166 -0.0245278 0.000389441
6.57188 -0.0237657 0.000371277
6.67218 -0.0230384 0.000354223
6.77254 -0.0223438 0.000338195
6.87298 -0.02168 0.000323116
6.97348 -0.021045 0.000308917
7.07406 -0.0204373 0.000295535
7.17471 -0.0198554 0.000282911
7.27544 -0.0192977 0.000270991
7.37624 -0.0187629 0.000259729
7.47712 -0.0182499 0.000249077
7.57807 -0.0177573 0.000238996
7.67911 -0.0172842 0.000229448
7.78023 -0.0168295 0.000220398
7.88143 -0.0163922 0.000211813
7.98271 -0.0159715 0.000203664
8.08408 -0.0155666 0.000195924
8.18554 -0.0151766 0.000188567
8.28708 -0.0148009 0.00018157
8.38872 -0.0144387 0.000174911
8.49044 -0.0140894 0.000168569
8.59226 -0.0137524 0.000162527
8.69417 -0.0134271 0.000156766
8.79618 -0.013113 0.00015127
8.89828 -0.0128095 0.000146025
9.00048 -0.0125162 0.000141016
9.10278 -0.0122327 0.000136229
9.20518 -0.0119584 0.000131654
9.30769 -0.0116931 0.000127277
9.4103 -0.0114362 0.000123089
9.51301 -0.0111876 0.00011908
9.61583 -0.0109467 0.000115239
9.71877 -0.0107133 0.000111559
9.82181 -0.0104871 0.00010803
9.92496 -0.0102677 0.000104646
10.0282 -0.010055 0.000101399
10.1316 -0.0098486 9.82814e-05
10.2351 -0.0096483 9.52876e-05
10.3387 -0.00945384 9.24114e-05
10.4425 -0.009265 8.9647e-05
10.5463 -0.00908158 8.6989e-05
10.6503 -0.00890335 8.44324e-05
10.7545 -0.00873013 8.19724e-05
10.8587 -0.00856172 7.96045e-05
10.9631 -0.00839796 7.73244e-05
11.0676 -0.00823866 7.5128e-05
11.1722 -0.00808367 7.30117e-05
11.277 -0.00793284 7.09717e-05
11.3819 -0.007786 6.90047e-05
11.487 -0.00764303 6.71074e-05
11.5922 -0.00750379 6.52768e-05
11.6975 -0.00736814 6.351e-05
11.803 -0.00723597 6.18042e-05
11.9086 -0.00710716 6.01569e-05
12.0144 -0.00698158 5.85654e-05
12.1204 -0.00685914 5.70276e-05
12.2265 -0.00673973 5.55412e-05
12.3327 -0.00662324 5.4104e-05
12.4391 -0.00650959 5.2714e-05
12.5457 -0.00639868 5.13693e-05
12.6524 -0.00629042 5.00681e-05
12.7593 -0.00618473 4.88087e-05
12.8664 -0.00608153 4.75893e-05
12.9737 -0.00598073 4.64085e-05
13.0811 -0.00588226 4.52646e-05
13.1887 -0.00578606 4.41563e-05
13.2965 -0.00569205 4.30822e-05
13.4044 -0.00560016 4.2041e-05
13.5126 -0.00551033 4.10315e-05
13.6209 -0.0054225 4.00524e-05
13.7294 -0.0053366 3.91026e-05
13.8382 -0.00525259 3.81811e-05
13.9471 -0.00517041 3.72868e-05
14.0562 -0.00508999 3.64186e-05
14.1655 -0.0050113 3.55758e-05
14.275 -0.00493427 3.47572e-05
14.3848 -0.00485888 3.39622e-05
14.4947 -0.00478505 3.31897e-05
14.6049 -0.00471276 3.24392e-05
14.7152 -0.00464197 3.17097e-05
14.8258 -0.00457261 3.10005e-05
14.9367 -0.00450467 3.0311e-05
15.0477 -0.0044381 2.96404e-05
15.159 -0.00437286 2.89882e-05
15.2705 -0.00430891 2.83536e-05
15.3823 -0.00424623 2.77362e-05
15.4943 -0.00418478 2.71353e-05
15.6066 -0.00412451 2.65504e-05
15.7191 -0.00406542 2.5981e-05
15.8319 -0.00400745 2.54265e-05
15.9449 -0.00395059 2.48864e-05
16.0582 -0.0038948 2.43604e-05
16.1717 -0.00384006 2.38479e-05
16.2856 -0.00378634 2.33485e-05
16.3997 -0.00373361 2.28618e-05
16.5141 -0.00368185 2.23874e-05
16.6288 -0.00363104 2.19249e-05
16.7437 -0.00358114 2.14739e-05
16.859 -0.00353214 2.10341e-05
16.9746 -0.00348402 2.06052e-05
17.0905 -0.00343675 2.01867e-05
17.2067 -0.00339032 1.97785e-05
17.3232 -0.00334469 1.93801e-05
17.4401 -0.00329986 1.89912e-05
17.5572 -0.0032558 1.86117e-05
17.6748 -0.0032125 1.82412e-05
17.7926 -0.00316993 1.78794e-05
17.9108 -0.00312808 1.75261e-05
18.0294 -0.00308693 1.7181e-05
18.1483 -0.00304647 1.68439e-05
18.2676 -0.00300668 1.65146e-05
18.3873 -0.00296754 1.61928e-05
18.5074 -0.00292903 1.58784e-05
18.6278 -0.00289115 1.5571e-05
18.7487 -0.00285388 1.52706e-05
18.8699 -0.00281721 1.49768e-05
18.9916 -0.00278111 1.46896e-05
19.1137 -0.00274559 1.44088e-05
19.2362 -0.00271061 1.41341e-05
19.3592 -0.00267618 1.38654e-05
19.4826 -0.00264228 1.36025e-05
19.6065 -0.0026089 1.33452e-05
19.7309 -0.00257602 1.30935e-05
19.8557 -0.00254364 1.28472e-05
19.9811 -0.00251174 1.2606e-05
20.1069 -0.00248031 1.23699e-05
20.2333 -0.00244934 1.21388e-05
20.3602 -0.00241883 1.19125e-05
20.4876 -0.00238875 1.16908e-05
20.6156 -0.00235911 1.14737e-05
20.7441 -0.00232989 1.1261e-05
20.8732 -0.00230108 1.10526e-05
21.0029 -0.00227267 1.08484e-05
21.1332 -0.00224466 1.06482e-05
21.2642 -0.00221703 1.04521e-05
21.3958 -0.00218978 1.02598e-05
21.528 -0.0021629 1.00713e-05
21.6609 -0.00213637 9.88645e-06
21.7945 -0.0021102 9.70518e-06
21.9288 -0.00208437 9.52738e-06
22.0639 -0.00205887 9.35297e-06
22.1997 -0.0020337 9.18186e-06
22.3363 -0.00200885 9.01397e-06
22.4736 -0.00198432 8.8492e-06
22.6118 -0.00196008 8.68747e-06
22.7509 -0.00193615 8.52872e-06
22.8908 -0.0019125 8.37285e-06
23.0316 -0.00188914 8.21979e-06
23.1733 -0.00186605 8.06946e-06
23.316 -0.00184324 7.92181e-06
23.4597 -0.00182068 7.77674e-06
23.6044 -0.00179838 7.6342e-06
23.7502 -0.00177632 7.49411e-06
23.8971 -0.00175451 7.35641e-06
24.0451 -0.00173293 7.22103e-06
24.1944 -0.00171158 7.0879e-06
24.3448 -0.00169045 6.95697e-06
24.4966 -0.00166954 6.82817e-06
24.6496 -0.00164883 6.70143e-06
24.8041 -0.00162832 6.5767e-06
24.9601 -0.001608 6.45391e-06
25.1175 -0.00158786 6.33301e-06
25.2766 -0.00156791 6.21392e-06
25.4373 -0.00154812 6.09661e-06
25.5998 -0.0015285 5.98099e-06
25.7641 -0.00150903 5.86701e-06
25.9304 -0.0014897 5.75461e-06
26.0988 -0.00147052 5.64373e-06
26.2693 -0.00145146 5.53429e-06
26.4421 -0.00143251 5.42625e-06
26.6174 -0.00141368 5.31952e-06
26.7954 -0.00139494 5.21404e-06
26.9761 -0.00137628 5.10973e-06
27.1598 -0.00135769 5.00651e-06
27.3468 -0.00133916 4.90431e-06
27.5373 -0.00132067 4.80303e-06
27.7317 -0.0013022 4.70256e-06
27.9302 -0.00128372 4.60281e-06
28.1333 -0.00126523 4.50365e-06
28.3415 -0.00124668 4.40494e-06
28.5554 -0.00122805 4.3065e-06
28.7758 -0.00120929 4.20816e-06
29.0035 -0.00119035 4.10966e-06
29.2396 -0.00117118 4.0107e-06
29.4858 -0.00115167 3.91091e-06
29.7441 -0.00113174 3.80975e-06
30.0173 -0.0011112 3.70647e-06
30.3101 -0.00108981 3.59995e-06
30.6297 -0.00106716 3.48825e-06
30.9905 -0.00104243 3.36764e-06
31.4301 -0.00101344 3.22809e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1QuantumOneLoop/GRpTwoLoop.txt <==
-31.4301 -0.00101346 -3.22831e-06
-30.9905 -0.00104246 -3.36777e-06
-30.6297 -0.00106719 -3.48842e-06
-30.3101 -0.00108984 -3.59992e-06
-30.0173 -0.00111123 -3.70627e-06
-29.7441 -0.00113177 -3.80936e-06
-29.4858 -0.00115171 -3.911e-06
-29.2396 -0.00117121 -4.01122e-06
-29.0035 -0.00119039 -4.10996e-06
-28.7758 -0.00120933 -4.20811e-06
-28.5554 -0.00122809 -4.30697e-06
-28.3415 -0.00124672 -4.40525e-06
-28.1333 -0.00126527 -4.50376e-06
-27.9302 -0.00128377 -4.60326e-06
-27.7317 -0.00130224 -4.70288e-06
-27.5373 -0.00132071 -4.8032e-06
-27.3468 -0.00133921 -4.90487e-06
-27.1598 -0.00135774 -5.00666e-06
-26.9761 -0.00137633 -5.11019e-06
-26.7954 -0.00139499 -5.21442e-06
-26.6174 -0.00141373 -5.3198e-06
-26.4421 -0.00143257 -5.42678e-06
-26.2693 -0.00145151 -5.53459e-06
-26.0988 -0.00147057 -5.6442e-06
-25.9304 -0.00148976 -5.75509e-06
-25.7641 -0.00150909 -5.86734e-06
-25.5998 -0.00152856 -5.98163e-06
-25.4373 -0.00154818 -6.09689e-06
-25.2766 -0.00156797 -6.21461e-06
-25.1175 -0.00158793 -6.33338e-06
-24.9601 -0.00160806 -6.45453e-06
-24.8041 -0.00162838 -6.57723e-06
-24.6496 -0.0016489 -6.70195e-06
-24.4966 -0.00166961 -6.82884e-06
-24.3448 -0.00169053 -6.95746e-06
-24.1944 -0.00171166 -7.08863e-06
-24.0451 -0.00173301 -7.22159e-06
-23.8971 -0.00175459 -7.35711e-06
-23.7502 -0.00177641 -7.4948e-06
-23.6044 -0.00179846 -7.63484e-06
-23.4597 -0.00182076 -7.77759e-06
-23.316 -0.00184332 -7.92239e-06
-23.1733 -0.00186614 -8.07043e-06
-23.0316 -0.00188923 -8.22038e-06
-22.8908 -0.0019126 -8.37388e-06
-22.7509 -0.00193625 -8.52937e-06
-22.6118 -0.00196018 -8.68851e-06
-22.4736 -0.00198442 -8.84998e-06
-22.3363 -0.00200896 -9.01498e-06
-22.1997 -0.00203381 -9.18279e-06
-22.0639 -0.00205898 -9.35395e-06
-21.9288 -0.00208448 -9.52845e-06
-21.7945 -0.00211031 -9.70615e-06
-21.6609 -0.00213649 -9.88763e-06
-21.528 -0.00216302 -1.00723e-05
-21.3958 -0.00218991 -1.02611e-05
-21.2642 -0.00221716 -1.04532e-05
-21.1332 -0.00224479 -1.06495e-05
-21.0029 -0.00227281 -1.08496e-05
-20.8732 -0.00230122 -1.10539e-05
-20.7441 -0.00233003 -1.12624e-05
-20.6156 -0.00235925 -1.1475e-05
-20.4876 -0.0023889 -1.16924e-05
-20.3602 -0.00241898 -1.19138e-05
-20.2333 -0.0024495 -1.21405e-05
-20.1069 -0.00248047 -1.23713e-05
-19.9811 -0.0025119 -1.26079e-05
-19.8557 -0.0025438 -1.28486e-05
-19.7309 -0.00257619 -1.30955e-05
-19.6065 -0.00260907 -1.33468e-05
-19.4826 -0.00264246 -1.36046e-05
-19.3592 -0.00267637 -1.3867e-05
-19.2362 -0.0027108 -1.41362e-05
-19.1137 -0.00274578 -1.44106e-05
-18.9916 -0.00278131 -1.46919e-05
-18.8699 -0.00281741 -1.49789e-05
-18.7487 -0.00285409 -1.52729e-05
-18.6278 -0.00289137 -1.55733e-05
-18.5074 -0.00292925 -1.58807e-05
-18.3873 -0.00296776 -1.61953e-05
-18.2676 -0.00300691 -1.65171e-05
-18.1483 -0.00304671 -1.68467e-05
-18.0294 -0.00308718 -1.71836e-05
-17.9108 -0.00312833 -1.7529e-05
-17.7926 -0.00317019 -1.78822e-05
-17.6748 -0.00321276 -1.82443e-05
-17.5572 -0.00325607 -1.86147e-05
-17.4401 -0.00330014 -1.89946e-05
-17.3232 -0.00334498 -1.93833e-05
-17.2067 -0.00339061 -1.97819e-05
-17.0905 -0.00343706 -2.01903e-05
-16.9746 -0.00348434 -2.06088e-05
-16.859 -0.00353247 -2.1038e-05
-16.7437 -0.00358147 -2.14777e-05
-16.6288 -0.00363138 -2.19292e-05
-16.5141 -0.0036822 -2.23914e-05
-16.3997 -0.00373397 -2.28664e-05
-16.2856 -0.00378671 -2.33527e-05
-16.1717 -0.00384044 -2.38529e-05
-16.0582 -0.00389519 -2.43649e-05
-15.9449 -0.00395099 -2.48919e-05
-15.8319 -0.00400787 -2.54312e-05
-15.7191 -0.00406584 -2.59869e-05
-15.6066 -0.00412495 -2.65555e-05
-15.4943 -0.00418523 -2.71417e-05
-15.3823 -0.0042467 -2.77417e-05
-15.2705 -0.00430939 -2.83605e-05
-15.159 -0.00437335 -2.89942e-05
-15.0477 -0.00443861 -2.96478e-05
-14.9367 -0.0045052 -3.03175e-05
-14.8258 -0.00457315 -3.10083e-05
-14.7152 -0.00464252 -3.17167e-05
-14.6049 -0.00471334 -3.24475e-05
-14.4947 -0.00478564 -3.31975e-05
-14.3848 -0.00485949 -3.39711e-05
-14.275 -0.0049349 -3.47657e-05
-14.1655 -0.00501195 -3.55853e-05
-14.0562 -0.00509066 -3.64279e-05
-13.9471 -0.0051711 -3.7297e-05
-13.8382 -0.0052533 -3.81912e-05
-13.7294 -0.00533734 -3.91136e-05
-13.6209 -0.00542326 -4.00635e-05
-13.5126 -0.00551111 -4.10433e-05
-13.4044 -0.00560097 -4.20531e-05
-13.2965 -0.00569288 -4.30949e-05
-13.1887 -0.00578693 -4.41695e-05
-13.0811 -0.00588316 -4.52783e-05
-12.9737 -0.00598165 -4.64229e-05
-12.8664 -0.00608248 -4.76042e-05
-12.7593 -0.00618572 -4.88244e-05
-12.6524 -0.00629145 -5.00843e-05
-12.5457 -0.00639974 -5.13865e-05
-12.4391 -0.00651069 -5.27316e-05
-12.3327 -0.00662438 -5.41226e-05
-12.2265 -0.0067409 -5.55604e-05
-12.1204 -0.00686036 -5.7048e-05
-12.0144 -0.00698284 -5.85865e-05
-11.9086 -0.00710847 -6.01791e-05
-11.803 -0.00723733 -6.18273e-05
-11.6975 -0.00736955 -6.35342e-05
-11.5922 -0.00750525 -6.53022e-05
-11.487 -0.00764455 -6.71339e-05
-11.3819 -0.00778757 -6.90327e-05
-11.277 -0.00793447 -7.10006e-05
-11.1722 -0.00808537 -7.30426e-05
-11.0676 -0.00824042 -7.51597e-05
-10.9631 -0.00839978 -7.73586e-05
-10.8587 -0.00856363 -7.96392e-05
-10.7545 -0.0087321 -8.20103e-05
-10.6503 -0.00890541 -8.44706e-05
-10.5463 -0.00908372 -8.7031e-05
-10.4425 -0.00926724 -8.9689e-05
-10.3387 -0.00945616 -9.2458e-05
-10.2351 -0.00965072 -9.5334e-05
-10.1316 -0.00985112 -9.83332e-05
-10.0282 -0.0100576 -0.00010145
-9.92496 -0.0102705 -0.000104704
-9.82181 -0.0104899 -0.000108087
-9.71877 -0.0107163 -0.000111623
-9.61583 -0.0109498 -0.000115303
-9.51301 -0.0111908 -0.000119152
-9.4103 -0.0114397 -0.00012316
-9.30769 -0.0116966 -0.000127358
-9.20518 -0.0119622 -0.000131733
-9.10278 -0.0122366 -0.00013632
-9.00048 -0.0125203 -0.000141104
-8.89828 -0.0128138 -0.000146127
-8.79618 -0.0131175 -0.00015137
-8.69417 -0.0134318 -0.000156881
-8.59226 -0.0137574 -0.000162639
-8.49044 -0.0140946 -0.000168699
-8.38872 -0.0144442 -0.000175038
-8.28708 -0.0148067 -0.000181717
-8.18554 -0.0151827 -0.000188712
-8.08408 -0.015573 -0.000196092
-7.98271 -0.0159782 -0.000203829
-7.88143 -0.0163993 -0.000212004
-7.78023 -0.0168369 -0.000220586
-7.67911 -0.017292 -0.000229667
-7.57807 -0.0177656 -0.000239213
-7.47712 -0.0182587 -0.000249328
-7.37624 -0.0187722 -0.000259978
-7.27544 -0.0193075 -0.000271281
-7.17471 -0.0198658 -0.000283199
-7.07406 -0.0204484 -0.00029587
-6.97348 -0.0210568 -0.000309253
-6.87298 -0.0216925 -0.000323507
-6.77254 -0.0223571 -0.000338587
-6.67218 -0.0230526 -0.00035468
-6.57188 -0.0237808 -0.000371739
-6.47166 -0.0245439 -0.000389979
-6.37149 -0.025344 -0.000409354
-6.2714 -0.0261839 -0.000430115
-6.17136 -0.027066 -0.000452217
-6.07139 -0.0279934 -0.000475954
-5.97148 -0.0289691 -0.000501284
-5.87163 -0.0299969 -0.000528556
-5.77184 -0.0310801 -0.000557731
-5.67211 -0.0322233 -0.000589228
-5.57243 -0.0334307 -0.000623017
-5.47281 -0.0347075 -0.000659601
-5.37325 -0.036059 -0.000698965
-5.27373 -0.0374917 -0.000741721
-5.17427 -0.0390115 -0.000787875
-5.07487 -0.0406267 -0.000838182
-4.97551 -0.0423446 -0.000892683
-4.8762 -0.0441752 -0.000952315
-4.77694 -0.0461278 -0.00101718
-4.67772 -0.0482146 -0.00108845
-4.57855 -0.0504476 -0.00116631
-4.47943 -0.052842 -0.00125227
-4.38035 -0.0554129 -0.00134667
-4.28131 -0.0581798 -0.00145144
-4.18232 -0.0611623 -0.00156716
-4.08336 -0.0643855 -0.00169643
-3.98445 -0.067875 -0.00184019
-3.88557 -0.071664 -0.00200206
-3.78673 -0.0757867 -0.00218369
-3.68793 -0.0802877 -0.00239045
-3.58916 -0.0852142 -0.00262566
-3.49043 -0.0906281 -0.00289872
-3.39173 -0.0965964 -0.00321887
-3.29307 -0.103208 -0.00361154
-3.19443 -0.110552 -0.00412287
-3.09583 -0.118674 -0.00486778
-2.99725 -0.127382 -0.00563369
-2.89871 -0.137152 -0.00610882
-2.80019 -0.148546 -0.00661621
-2.7017 -0.161639 -0.00736896
-2.60323 -0.17664 -0.00836321
-2.50479 -0.193943 -0.00963149
-2.40638 -0.214071 -0.011218
-2.30798 -0.237727 -0.0132348
-2.20961 -0.265843 -0.0158073
-2.11126 -0.299716 -0.0191786
-2.01293 -0.341158 -0.0236558
-1.91462 -0.392833 -0.0298202
-1.81632 -0.458742 -0.038526
-1.71804 -0.545266 -0.0514597
-1.61978 -0.663073 -0.0716012
-1.52154 -0.831578 -0.105597
-1.42331 -1.08969 -0.168742
-1.32509 -1.52825 -0.306556
-1.22689 -2.41629 -0.698328
-1.12869 -4.93824 -2.86126
-1.03051 8.29757 -5.70568
-0.932337 3.25093 -0.546496
-0.834173 2.07032 -0.262617
-0.736016 1.58186 -0.154481
-0.637867 1.31269 -0.0976068
-0.539723 1.14485 -0.0648458
-0.441585 1.03419 -0.0439344
-0.343451 0.959649 -0.0298011
-0.24532 0.910344 -0.0192053
-0.147191 0.880129 -0.0108688
-0.0490634 0.865756 -0.00346363
0.0490634 0.865756 0.00346363
0.147191 0.880129 0.0108688
0.24532 0.910344 0.0192053
0.343451 0.959649 0.0298011
0.441585 1.03419 0.0439344
0.539723 1.14485 0.0648458
0.637867 1.31269 0.0976068
0.736016 1.58186 0.154481
0.834173 2.07032 0.262617
0.932337 3.25093 0.546496
1.03051 8.29757 5.70568
1.12869 -4.93824 2.86126
1.22689 -2.41629 0.698328
1.32509 -1.52825 0.306556
1.42331 -1.08969 0.168742
1.52154 -0.831578 0.105597
1.61978 -0.663073 0.0716012
1.71804 -0.545266 0.0514597
1.81632 -0.458742 0.038526
1.91462 -0.392833 0.0298202
2.01293 -0.341158 0.0236558
2.11126 -0.299716 0.0191786
2.20961 -0.265843 0.0158073
2.30798 -0.237727 0.0132348
2.40638 -0.214071 0.011218
2.50479 -0.193943 0.00963149
2.60323 -0.17664 0.00836321
2.7017 -0.161639 0.00736896
2.80019 -0.148546 0.00661621
2.89871 -0.137152 0.00610882
2.99725 -0.127382 0.00563369
3.09583 -0.118674 0.00486778
3.19443 -0.110552 0.00412287
3.29307 -0.103208 0.00361154
3.39173 -0.0965964 0.00321887
3.49043 -0.0906281 0.00289872
3.58916 -0.0852142 0.00262566
3.68793 -0.0802877 0.00239045
3.78673 -0.0757867 0.00218369
3.88557 -0.071664 0.00200206
3.98445 -0.067875 0.00184019
4.08336 -0.0643855 0.00169643
4.18232 -0.0611623 0.00156716
4.28131 -0.0581798 0.00145144
4.38035 -0.0554129 0.00134667
4.47943 -0.052842 0.00125227
4.57855 -0.0504476 0.00116631
4.67772 -0.0482146 0.00108845
4.77694 -0.0461278 0.00101718
4.8762 -0.0441752 0.000952315
4.97551 -0.0423446 0.000892683
5.07487 -0.0406267 0.000838182
5.17427 -0.0390115 0.000787875
5.27373 -0.0374917 0.000741721
5.37325 -0.036059 0.000698965
5.47281 -0.0347075 0.000659601
5.57243 -0.0334307 0.000623017
5.67211 -0.0322233 0.000589228
5.77184 -0.0310801 0.000557731
5.87163 -0.0299969 0.000528556
5.97148 -0.0289691 0.000501284
6.07139 -0.0279934 0.000475954
6.17136 -0.027066 0.000452217
6.2714 -0.0261839 0.000430115
6.37149 -0.025344 0.000409354
6.47166 -0.0245439 0.000389979
6.57188 -0.0237808 0.000371739
6.67218 -0.0230526 0.00035468
6.77254 -0.0223571 0.000338587
6.87298 -0.0216925 0.000323507
6.97348 -0.0210568 0.000309253
7.07406 -0.0204484 0.00029587
7.17471 -0.0198658 0.000283199
7.27544 -0.0193075 0.000271281
7.37624 -0.0187722 0.000259978
7.47712 -0.0182587 0.000249328
7.57807 -0.0177656 0.000239213
7.67911 -0.017292 0.000229667
7.78023 -0.0168369 0.000220586
7.88143 -0.0163993 0.000212004
7.98271 -0.0159782 0.000203829
8.08408 -0.015573 0.000196092
8.18554 -0.0151827 0.000188712
8.28708 -0.0148067 0.000181717
8.38872 -0.0144442 0.000175038
8.49044 -0.0140946 0.000168699
8.59226 -0.0137574 0.000162639
8.69417 -0.0134318 0.000156881
8.79618 -0.0131175 0.00015137
8.89828 -0.0128138 0.000146127
9.00048 -0.0125203 0.000141104
9.10278 -0.0122366 0.00013632
9.20518 -0.0119622 0.000131733
9.30769 -0.0116966 0.000127358
9.4103 -0.0114397 0.00012316
9.51301 -0.0111908 0.000119152
9.61583 -0.0109498 0.000115303
9.71877 -0.0107163 0.000111623
9.82181 -0.0104899 0.000108087
9.92496 -0.0102705 0.000104704
10.0282 -0.0100576 0.00010145
10.1316 -0.00985112 9.83332e-05
10.2351 -0.00965072 9.5334e-05
10.3387 -0.00945616 9.2458e-05
10.4425 -0.00926724 8.9689e-05
10.5463 -0.00908372 8.7031e-05
10.6503 -0.00890541 8.44706e-05
10.7545 -0.0087321 8.20103e-05
10.8587 -0.00856363 7.96392e-05
10.9631 -0.00839978 7.73586e-05
11.0676 -0.00824042 7.51597e-05
11.1722 -0.00808537 7.30426e-05
11.277 -0.00793447 7.10006e-05
11.3819 -0.00778757 6.90327e-05
11.487 -0.00764455 6.71339e-05
11.5922 -0.00750525 6.53022e-05
11.6975 -0.00736955 6.35342e-05
11.803 -0.00723733 6.18273e-05
11.9086 -0.00710847 6.01791e-05
12.0144 -0.00698284 5.85865e-05
12.1204 -0.00686036 5.7048e-05
12.2265 -0.0067409 5.55604e-05
12.3327 -0.00662438 5.41226e-05
12.4391 -0.00651069 5.27316e-05
12.5457 -0.00639974 5.13865e-05
12.6524 -0.00629145 5.00843e-05
12.7593 -0.00618572 4.88244e-05
12.8664 -0.00608248 4.76042e-05
12.9737 -0.00598165 4.64229e-05
13.0811 -0.00588316 4.52783e-05
13.1887 -0.00578693 4.41695e-05
13.2965 -0.00569288 4.30949e-05
13.4044 -0.00560097 4.20531e-05
13.5126 -0.00551111 4.10433e-05
13.6209 -0.00542326 4.00635e-05
13.7294 -0.00533734 3.91136e-05
13.8382 -0.0052533 3.81912e-05
13.9471 -0.0051711 3.7297e-05
14.0562 -0.00509066 3.64279e-05
14.1655 -0.00501195 3.55853e-05
14.275 -0.0049349 3.47657e-05
14.3848 -0.00485949 3.39711e-05
14.4947 -0.00478564 3.31975e-05
14.6049 -0.00471334 3.24475e-05
14.7152 -0.00464252 3.17167e-05
14.8258 -0.00457315 3.10083e-05
14.9367 -0.0045052 3.03175e-05
15.0477 -0.00443861 2.96478e-05
15.159 -0.00437335 2.89942e-05
15.2705 -0.00430939 2.83605e-05
15.3823 -0.0042467 2.77417e-05
15.4943 -0.00418523 2.71417e-05
15.6066 -0.00412495 2.65555e-05
15.7191 -0.00406584 2.59869e-05
15.8319 -0.00400787 2.54312e-05
15.9449 -0.00395099 2.48919e-05
16.0582 -0.00389519 2.43649e-05
16.1717 -0.00384044 2.38529e-05
16.2856 -0.00378671 2.33527e-05
16.3997 -0.00373397 2.28664e-05
16.5141 -0.0036822 2.23914e-05
16.6288 -0.00363138 2.19292e-05
16.7437 -0.00358147 2.14777e-05
16.859 -0.00353247 2.1038e-05
16.9746 -0.00348434 2.06088e-05
17.0905 -0.00343706 2.01903e-05
17.2067 -0.00339061 1.97819e-05
17.3232 -0.00334498 1.93833e-05
17.4401 -0.00330014 1.89946e-05
17.5572 -0.00325607 1.86147e-05
17.6748 -0.00321276 1.82443e-05
17.7926 -0.00317019 1.78822e-05
17.9108 -0.00312833 1.7529e-05
18.0294 -0.00308718 1.71836e-05
18.1483 -0.00304671 1.68467e-05
18.2676 -0.00300691 1.65171e-05
18.3873 -0.00296776 1.61953e-05
18.5074 -0.00292925 1.58807e-05
18.6278 -0.00289137 1.55733e-05
18.7487 -0.00285409 1.52729e-05
18.8699 -0.00281741 1.49789e-05
18.9916 -0.00278131 1.46919e-05
19.1137 -0.00274578 1.44106e-05
19.2362 -0.0027108 1.41362e-05
19.3592 -0.00267637 1.3867e-05
19.4826 -0.00264246 1.36046e-05
19.6065 -0.00260907 1.33468e-05
19.7309 -0.00257619 1.30955e-05
19.8557 -0.0025438 1.28486e-05
19.9811 -0.0025119 1.26079e-05
20.1069 -0.00248047 1.23713e-05
20.2333 -0.0024495 1.21405e-05
20.3602 -0.00241898 1.19138e-05
20.4876 -0.0023889 1.16924e-05
20.6156 -0.00235925 1.1475e-05
20.7441 -0.00233003 1.12624e-05
20.8732 -0.00230122 1.10539e-05
21.0029 -0.00227281 1.08496e-05
21.1332 -0.00224479 1.06495e-05
21.2642 -0.00221716 1.04532e-05
21.3958 -0.00218991 1.02611e-05
21.528 -0.00216302 1.00723e-05
21.6609 -0.00213649 9.88763e-06
21.7945 -0.00211031 9.70615e-06
21.9288 -0.00208448 9.52845e-06
22.0639 -0.00205898 9.35395e-06
22.1997 -0.00203381 9.18279e-06
22.3363 -0.00200896 9.01498e-06
22.4736 -0.00198442 8.84998e-06
22.6118 -0.00196018 8.68851e-06
22.7509 -0.00193625 8.52937e-06
22.8908 -0.0019126 8.37388e-06
23.0316 -0.00188923 8.22038e-06
23.1733 -0.00186614 8.07043e-06
23.316 -0.00184332 7.92239e-06
23.4597 -0.00182076 7.77759e-06
23.6044 -0.00179846 7.63484e-06
23.7502 -0.00177641 7.4948e-06
23.8971 -0.00175459 7.35711e-06
24.0451 -0.00173301 7.22159e-06
24.1944 -0.00171166 7.08863e-06
24.3448 -0.00169053 6.95746e-06
24.4966 -0.00166961 6.82884e-06
24.6496 -0.0016489 6.70195e-06
24.8041 -0.00162838 6.57723e-06
24.9601 -0.00160806 6.45453e-06
25.1175 -0.00158793 6.33338e-06
25.2766 -0.00156797 6.21461e-06
25.4373 -0.00154818 6.09689e-06
25.5998 -0.00152856 5.98163e-06
25.7641 -0.00150909 5.86734e-06
25.9304 -0.00148976 5.75509e-06
26.0988 -0.00147057 5.6442e-06
26.2693 -0.00145151 5.53459e-06
26.4421 -0.00143257 5.42678e-06
26.6174 -0.00141373 5.3198e-06
26.7954 -0.00139499 5.21442e-06
26.9761 -0.00137633 5.11019e-06
27.1598 -0.00135774 5.00666e-06
27.3468 -0.00133921 4.90487e-06
27.5373 -0.00132071 4.8032e-06
27.7317 -0.00130224 4.70288e-06
27.9302 -0.00128377 4.60326e-06
28.1333 -0.00126527 4.50376e-06
28.3415 -0.00124672 4.40525e-06
28.5554 -0.00122809 4.30697e-06
28.7758 -0.00120933 4.20811e-06
29.0035 -0.00119039 4.10996e-06
29.2396 -0.00117121 4.01122e-06
29.4858 -0.00115171 3.911e-06
29.7441 -0.00113177 3.80936e-06
30.0173 -0.00111123 3.70627e-06
30.3101 -0.00108984 3.59992e-06
30.6297 -0.00106719 3.48842e-06
30.9905 -0.00104246 3.36777e-06
31.4301 -0.00101346 3.22831e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1QuantumOneLoop/GRp_FRG.txt <==
-31.4301 -0.00101341 -3.22785e-06
-30.9905 -0.0010424 -3.36749e-06
-30.6297 -0.00106713 -3.48797e-06
-30.3101 -0.00108978 -3.59966e-06
-30.0173 -0.00111116 -3.70586e-06
-29.7441 -0.0011317 -3.80902e-06
-29.4858 -0.00115164 -3.91032e-06
-29.2396 -0.00117113 -4.01077e-06
-29.0035 -0.00119031 -4.1095e-06
-28.7758 -0.00120924 -4.20758e-06
-28.5554 -0.001228 -4.30625e-06
-28.3415 -0.00124663 -4.40491e-06
-28.1333 -0.00126518 -4.50295e-06
-27.9302 -0.00128368 -4.6027e-06
-27.7317 -0.00130215 -4.7023e-06
-27.5373 -0.00132062 -4.80236e-06
-27.3468 -0.00133911 -4.90428e-06
-27.1598 -0.00135764 -5.00599e-06
-26.9761 -0.00137622 -5.10916e-06
-26.7954 -0.00139488 -5.21409e-06
-26.6174 -0.00141362 -5.3185e-06
-26.4421 -0.00143245 -5.42629e-06
-26.2693 -0.00145139 -5.53368e-06
-26.0988 -0.00147045 -5.64301e-06
-25.9304 -0.00148964 -5.75472e-06
-25.7641 -0.00150896 -5.86579e-06
-25.5998 -0.00152843 -5.98103e-06
-25.4373 -0.00154805 -6.09592e-06
-25.2766 -0.00156783 -6.21301e-06
-25.1175 -0.00158779 -6.33326e-06
-24.9601 -0.00160792 -6.45229e-06
-24.8041 -0.00162823 -6.577e-06
-24.6496 -0.00164875 -6.70031e-06
-24.4966 -0.00166945 -6.82748e-06
-24.3448 -0.00169037 -6.95682e-06
-24.1944 -0.0017115 -7.08646e-06
-24.0451 -0.00173284 -7.22103e-06
-23.8971 -0.00175442 -7.35523e-06
-23.7502 -0.00177623 -7.49351e-06
-23.6044 -0.00179828 -7.6335e-06
-23.4597 -0.00182058 -7.77579e-06
-23.316 -0.00184313 -7.92113e-06
-23.1733 -0.00186595 -8.06847e-06
-23.0316 -0.00188903 -8.21916e-06
-22.8908 -0.00191239 -8.37153e-06
-22.7509 -0.00193604 -8.52835e-06
-22.6118 -0.00195997 -8.68594e-06
-22.4736 -0.0019842 -8.84867e-06
-22.3363 -0.00200873 -9.0127e-06
-22.1997 -0.00203358 -9.18092e-06
-22.0639 -0.00205875 -9.35187e-06
-21.9288 -0.00208424 -9.5263e-06
-21.7945 -0.00211007 -9.70403e-06
-21.6609 -0.00213624 -9.88516e-06
-21.528 -0.00216276 -1.00703e-05
-21.3958 -0.00218964 -1.02582e-05
-21.2642 -0.00221689 -1.04511e-05
-21.1332 -0.00224451 -1.06467e-05
-21.0029 -0.00227252 -1.08472e-05
-20.8732 -0.00230092 -1.1051e-05
-20.7441 -0.00232973 -1.12597e-05
-20.6156 -0.00235894 -1.14721e-05
-20.4876 -0.00238858 -1.16892e-05
-20.3602 -0.00241865 -1.1911e-05
-20.2333 -0.00244916 -1.21369e-05
-20.1069 -0.00248012 -1.23686e-05
-19.9811 -0.00251155 -1.2604e-05
-19.8557 -0.00254344 -1.28458e-05
-19.7309 -0.00257582 -1.30912e-05
-19.6065 -0.00260869 -1.33439e-05
-19.4826 -0.00264207 -1.36e-05
-19.3592 -0.00267597 -1.38638e-05
-19.2362 -0.0027104 -1.41315e-05
-19.1137 -0.00274536 -1.44061e-05
-18.9916 -0.00278088 -1.46868e-05
-18.8699 -0.00281697 -1.49751e-05
-18.7487 -0.00285364 -1.52678e-05
-18.6278 -0.00289091 -1.55688e-05
-18.5074 -0.00292878 -1.58758e-05
-18.3873 -0.00296727 -1.61902e-05
-18.2676 -0.00300641 -1.65121e-05
-18.1483 -0.00304619 -1.68409e-05
-18.0294 -0.00308665 -1.71785e-05
-17.9108 -0.00312779 -1.75229e-05
-17.7926 -0.00316963 -1.78764e-05
-17.6748 -0.00321219 -1.8238e-05
-17.5572 -0.00325548 -1.86085e-05
-17.4401 -0.00329954 -1.89877e-05
-17.3232 -0.00334436 -1.9377e-05
-17.2067 -0.00338997 -1.97744e-05
-17.0905 -0.0034364 -2.01835e-05
-16.9746 -0.00348366 -2.06009e-05
-16.859 -0.00353177 -2.10304e-05
-16.7437 -0.00358076 -2.147e-05
-16.6288 -0.00363064 -2.19202e-05
-16.5141 -0.00368145 -2.23834e-05
-16.3997 -0.0037332 -2.2857e-05
-16.2856 -0.00378591 -2.33438e-05
-16.1717 -0.00383962 -2.38431e-05
-16.0582 -0.00389435 -2.43553e-05
-15.9449 -0.00395013 -2.4881e-05
-15.8319 -0.00400697 -2.54218e-05
-15.7191 -0.00406493 -2.59742e-05
-15.6066 -0.00412401 -2.65459e-05
-15.4943 -0.00418426 -2.71283e-05
-15.3823 -0.00424569 -2.77306e-05
-15.2705 -0.00430836 -2.8347e-05
-15.159 -0.00437229 -2.89818e-05
-15.0477 -0.00443751 -2.96329e-05
-14.9367 -0.00450407 -3.0305e-05
-14.8258 -0.00457199 -3.09914e-05
-14.7152 -0.00464132 -3.17037e-05
-14.6049 -0.00471211 -3.24299e-05
-14.4947 -0.00478437 -3.31819e-05
-14.3848 -0.00485818 -3.39537e-05
-14.275 -0.00493355 -3.47482e-05
-14.1655 -0.00501055 -3.5566e-05
-14.0562 -0.00508922 -3.64105e-05
-13.9471 -0.00516961 -3.72749e-05
-13.8382 -0.00525177 -3.81723e-05
-13.7294 -0.00533576 -3.90915e-05
-13.6209 -0.00542162 -4.00405e-05
-13.5126 -0.00550943 -4.10212e-05
-13.4044 -0.00559923 -4.20283e-05
-13.2965 -0.00569108 -4.30691e-05
-13.1887 -0.00578507 -4.41451e-05
-13.0811 -0.00588124 -4.52493e-05
-12.9737 -0.00597967 -4.63947e-05
-12.8664 -0.00608043 -4.75763e-05
-12.7593 -0.0061836 -4.87906e-05
-12.6524 -0.00628925 -5.00544e-05
-12.5457 -0.00639748 -5.13527e-05
-12.4391 -0.00650834 -5.26948e-05
-12.3327 -0.00662195 -5.40883e-05
-12.2265 -0.00673839 -5.55222e-05
-12.1204 -0.00685775 -5.70054e-05
-12.0144 -0.00698014 -5.85497e-05
-11.9086 -0.00710567 -6.0132e-05
-11.803 -0.00723442 -6.17824e-05
-11.6975 -0.00736655 -6.34899e-05
-11.5922 -0.00750213 -6.52494e-05
-11.487 -0.00764131 -6.70824e-05
-11.3819 -0.00778422 -6.89832e-05
-11.277 -0.00793098 -7.09372e-05
-11.1722 -0.00808174 -7.2988e-05
-11.0676 -0.00823668 -7.5099e-05
-10.9631 -0.00839587 -7.72876e-05
-10.8587 -0.00855957 -7.9577e-05
-10.7545 -0.0087279 -8.19392e-05
-10.6503 -0.00890101 -8.43886e-05
-10.5463 -0.00907915 -8.6962e-05
-10.4425 -0.0092625 -8.96033e-05
-10.3387 -0.0094512 -9.23653e-05
-10.2351 -0.00964558 -9.52559e-05
-10.1316 -0.00984577 -9.82293e-05
-10.0282 -0.010052 -0.000101347
-9.92496 -0.0102647 -0.000104611
-9.82181 -0.0104839 -0.000107966
-9.71877 -0.0107099 -0.000111504
-9.61583 -0.0109432 -0.000115199
-9.51301 -0.0111839 -0.000119
-9.4103 -0.0114324 -0.000123034
-9.30769 -0.0116891 -0.000127225
-9.20518 -0.0119543 -0.000131562
-9.10278 -0.0122283 -0.000136167
-9.00048 -0.0125117 -0.000140958
-8.89828 -0.0128047 -0.000145909
-8.79618 -0.013108 -0.000151214
-8.69417 -0.0134219 -0.000156684
-8.59226 -0.0137469 -0.000162401
-8.49044 -0.0140837 -0.0001685
-8.38872 -0.0144328 -0.000174821
-8.28708 -0.0147945 -0.000181407
-8.18554 -0.01517 -0.000188514
-8.08408 -0.0155597 -0.000195792
-7.98271 -0.0159641 -0.000203492
-7.88143 -0.0163845 -0.000211745
-7.78023 -0.0168214 -0.000220252
-7.67911 -0.0172755 -0.000229225
-7.57807 -0.0177483 -0.000238959
-7.47712 -0.0182405 -0.000248864
-7.37624 -0.0187527 -0.000259498
-7.27544 -0.0192872 -0.000270943
-7.17471 -0.0198443 -0.000282669
-7.07406 -0.0204253 -0.000295237
-6.97348 -0.0210326 -0.000308929
-6.87298 -0.0216668 -0.000322764
-6.77254 -0.0223294 -0.000337896
-6.67218 -0.0230238 -0.00035424
-6.57188 -0.02375 -0.000370869
-6.47166 -0.0245105 -0.000389052
-6.37149 -0.0253094 -0.000408934
-6.2714 -0.0261467 -0.000428884
-6.17136 -0.0270255 -0.000451215
-6.07139 -0.0279515 -0.000475439
-5.97148 -0.0289235 -0.000499823
-5.87163 -0.0299471 -0.000527229
-5.77184 -0.0310286 -0.000557386
-5.67211 -0.0321669 -0.000587151
-5.57243 -0.0333689 -0.000621608
-5.47281 -0.0346439 -0.000659236
-5.37325 -0.0359884 -0.000696406
-5.27373 -0.0374142 -0.000739873
-5.17427 -0.0389319 -0.000788076
-5.07487 -0.040537 -0.00083448
-4.97551 -0.0422458 -0.000890819
-4.8762 -0.0440743 -0.000953086
-4.77694 -0.0460121 -0.00101238
-4.67772 -0.0480869 -0.00108618
-4.57855 -0.050318 -0.0011691
-4.47943 -0.0526899 -0.00124518
-4.38035 -0.0552444 -0.00134493
-4.28131 -0.058011 -0.00145754
-4.18232 -0.0609578 -0.00155744
-4.08336 -0.0641586 -0.00169534
-3.98445 -0.0676515 -0.00185456
-3.88557 -0.0713811 -0.00198712
-3.78673 -0.0754731 -0.00218642
-3.68793 -0.0799877 -0.00242176
-3.58916 -0.0848083 -0.00260476
-3.49043 -0.0901803 -0.00291285
-3.39173 -0.0961842 -0.00330269
-3.29307 -0.102556 -0.00360672
-3.19443 -0.109716 -0.00418142
-3.09583 -0.11769 -0.00481406
-2.99725 -0.126262 -0.00513132
-2.89871 -0.136209 -0.00561063
-2.80019 -0.14756 -0.00624529
-2.7017 -0.160463 -0.00705591
-2.60323 -0.175211 -0.00806932
-2.50479 -0.192197 -0.00931649
-2.40638 -0.211929 -0.0108683
-2.30798 -0.235081 -0.0128134
-2.20961 -0.262541 -0.0152959
-2.11126 -0.295548 -0.018518
-2.01293 -0.335812 -0.0228012
-1.91462 -0.385856 -0.0286515
-1.81632 -0.449423 -0.0369194
-1.71804 -0.53248 -0.0491276
-1.61978 -0.644884 -0.0681748
-1.52154 -0.804498 -0.100293
-1.42331 -1.04651 -0.16055
-1.32509 -1.45115 -0.294429
-1.22689 -2.23424 -0.688902
-1.12869 -3.90016 -2.66863
-1.03051 2.44506 -8.28037
-0.932337 3.79889 -1.75607
-0.834173 2.44319 -0.545498
-0.736016 1.79975 -0.250775
-0.637867 1.45579 -0.139847
-0.539723 1.24907 -0.0865344
-0.441585 1.11647 -0.0562377
-0.343451 1.02882 -0.0371037
-0.24532 0.971583 -0.0235361
-0.147191 0.936784 -0.0131642
-0.0490634 0.920309 -0.00419204
0.0490634 0.920309 0.00419204
0.147191 0.936784 0.0131642
0.24532 0.971583 0.0235361
0.343451 1.02882 0.0371037
0.441585 1.11647 0.0562377
0.539723 1.24907 0.0865344
0.637867 1.45579 0.139847
0.736016 1.79975 0.250775
0.834173 2.44319 0.545498
0.932337 3.79889 1.75607
1.03051 2.44506 8.28037
1.12869 -3.90016 2.66863
1.22689 -2.23424 0.688902
1.32509 -1.45115 0.294429
1.42331 -1.04651 0.16055
1.52154 -0.804498 0.100293
1.61978 -0.644884 0.0681748
1.71804 -0.53248 0.0491276
1.81632 -0.449423 0.0369194
1.91462 -0.385856 0.0286515
2.01293 -0.335812 0.0228012
2.11126 -0.295548 0.018518
2.20961 -0.262541 0.0152959
2.30798 -0.235081 0.0128134
2.40638 -0.211929 0.0108683
2.50479 -0.192197 0.00931649
2.60323 -0.175211 0.00806932
2.7017 -0.160463 0.00705591
2.80019 -0.14756 0.00624529
2.89871 -0.136209 0.00561063
2.99725 -0.126262 0.00513132
3.09583 -0.11769 0.00481406
3.19443 -0.109716 0.00418142
3.29307 -0.102556 0.00360672
3.39173 -0.0961842 0.00330269
3.49043 -0.0901803 0.00291285
3.58916 -0.0848083 0.00260476
3.68793 -0.0799877 0.00242176
3.78673 -0.0754731 0.00218642
3.88557 -0.0713811 0.00198712
3.98445 -0.0676515 0.00185456
4.08336 -0.0641586 0.00169534
4.18232 -0.0609578 0.00155744
4.28131 -0.058011 0.00145754
4.38035 -0.0552444 0.00134493
4.47943 -0.0526899 0.00124518
4.57855 -0.050318 0.0011691
4.67772 -0.0480869 0.00108618
4.77694 -0.0460121 0.00101238
4.8762 -0.0440743 0.000953086
4.97551 -0.0422458 0.000890819
5.07487 -0.040537 0.00083448
5.17427 -0.0389319 0.000788076
5.27373 -0.0374142 0.000739873
5.37325 -0.0359884 0.000696406
5.47281 -0.0346439 0.000659236
5.57243 -0.0333689 0.000621608
5.67211 -0.0321669 0.000587151
5.77184 -0.0310286 0.000557386
5.87163 -0.0299471 0.000527229
5.97148 -0.0289235 0.000499823
6.07139 -0.0279515 0.000475439
6.17136 -0.0270255 0.000451215
6.2714 -0.0261467 0.000428884
6.37149 -0.0253094 0.000408934
6.47166 -0.0245105 0.000389052
6.57188 -0.02375 0.000370869
6.67218 -0.0230238 0.00035424
6.77254 -0.0223294 0.000337896
6.87298 -0.0216668 0.000322764
6.97348 -0.0210326 0.000308929
7.07406 -0.0204253 0.000295237
7.17471 -0.0198443 0.000282669
7.27544 -0.0192872 0.000270943
7.37624 -0.0187527 0.000259498
7.47712 -0.0182405 0.000248864
7.57807 -0.0177483 0.000238959
7.67911 -0.0172755 0.000229225
7.78023 -0.0168214 0.000220252
7.88143 -0.0163845 0.000211745
7.98271 -0.0159641 0.000203492
8.08408 -0.0155597 0.000195792
8.18554 -0.01517 0.000188514
8.28708 -0.0147945 0.000181407
8.38872 -0.0144328 0.000174821
8.49044 -0.0140837 0.0001685
8.59226 -0.0137469 0.000162401
8.69417 -0.0134219 0.000156684
8.79618 -0.013108 0.000151214
8.89828 -0.0128047 0.000145909
9.00048 -0.0125117 0.000140958
9.10278 -0.0122283 0.000136167
9.20518 -0.0119543 0.000131562
9.30769 -0.0116891 0.000127225
9.4103 -0.0114324 0.000123034
9.51301 -0.0111839 0.000119
9.61583 -0.0109432 0.000115199
9.71877 -0.0107099 0.000111504
9.82181 -0.0104839 0.000107966
9.92496 -0.0102647 0.000104611
10.0282 -0.010052 0.000101347
10.1316 -0.00984577 9.82293e-05
10.2351 -0.00964558 9.52559e-05
10.3387 -0.0094512 9.23653e-05
10.4425 -0.0092625 8.96033e-05
10.5463 -0.00907915 8.6962e-05
10.6503 -0.00890101 8.43886e-05
10.7545 -0.0087279 8.19392e-05
10.8587 -0.00855957 7.9577e-05
10.9631 -0.00839587 7.72876e-05
11.0676 -0.00823668 7.5099e-05
11.1722 -0.00808174 7.2988e-05
11.277 -0.00793098 7.09372e-05
11.3819 -0.00778422 6.89832e-05
11.487 -0.00764131 6.70824e-05
11.5922 -0.00750213 6.52494e-05
11.6975 -0.00736655 6.34899e-05
11.803 -0.00723442 6.17824e-05
11.9086 -0.00710567 6.0132e-05
12.0144 -0.00698014 5.85497e-05
12.1204 -0.00685775 5.70054e-05
12.2265 -0.00673839 5.55222e-05
12.3327 -0.00662195 5.40883e-05
12.4391 -0.00650834 5.26948e-05
12.5457 -0.00639748 5.13527e-05
12.6524 -0.00628925 5.00544e-05
12.7593 -0.0061836 4.87906e-05
12.8664 -0.00608043 4.75763e-05
12.9737 -0.00597967 4.63947e-05
13.0811 -0.00588124 4.52493e-05
13.1887 -0.00578507 4.41451e-05
13.2965 -0.00569108 4.30691e-05
13.4044 -0.00559923 4.20283e-05
13.5126 -0.00550943 4.10212e-05
13.6209 -0.00542162 4.00405e-05
13.7294 -0.00533576 3.90915e-05
13.8382 -0.00525177 3.81723e-05
13.9471 -0.00516961 3.72749e-05
14.0562 -0.00508922 3.64105e-05
14.1655 -0.00501055 3.5566e-05
14.275 -0.00493355 3.47482e-05
14.3848 -0.00485818 3.39537e-05
14.4947 -0.00478437 3.31819e-05
14.6049 -0.00471211 3.24299e-05
14.7152 -0.00464132 3.17037e-05
14.8258 -0.00457199 3.09914e-05
14.9367 -0.00450407 3.0305e-05
15.0477 -0.00443751 2.96329e-05
15.159 -0.00437229 2.89818e-05
15.2705 -0.00430836 2.8347e-05
15.3823 -0.00424569 2.77306e-05
15.4943 -0.00418426 2.71283e-05
15.6066 -0.00412401 2.65459e-05
15.7191 -0.00406493 2.59742e-05
15.8319 -0.00400697 2.54218e-05
15.9449 -0.00395013 2.4881e-05
16.0582 -0.00389435 2.43553e-05
16.1717 -0.00383962 2.38431e-05
16.2856 -0.00378591 2.33438e-05
16.3997 -0.0037332 2.2857e-05
16.5141 -0.00368145 2.23834e-05
16.6288 -0.00363064 2.19202e-05
16.7437 -0.00358076 2.147e-05
16.859 -0.00353177 2.10304e-05
16.9746 -0.00348366 2.06009e-05
17.0905 -0.0034364 2.01835e-05
17.2067 -0.00338997 1.97744e-05
17.3232 -0.00334436 1.9377e-05
17.4401 -0.00329954 1.89877e-05
17.5572 -0.00325548 1.86085e-05
17.6748 -0.00321219 1.8238e-05
17.7926 -0.00316963 1.78764e-05
17.9108 -0.00312779 1.75229e-05
18.0294 -0.00308665 1.71785e-05
18.1483 -0.00304619 1.68409e-05
18.2676 -0.00300641 1.65121e-05
18.3873 -0.00296727 1.61902e-05
18.5074 -0.00292878 1.58758e-05
18.6278 -0.00289091 1.55688e-05
18.7487 -0.00285364 1.52678e-05
18.8699 -0.00281697 1.49751e-05
18.9916 -0.00278088 1.46868e-05
19.1137 -0.00274536 1.44061e-05
19.2362 -0.0027104 1.41315e-05
19.3592 -0.00267597 1.38638e-05
19.4826 -0.00264207 1.36e-05
19.6065 -0.00260869 1.33439e-05
19.7309 -0.00257582 1.30912e-05
19.8557 -0.00254344 1.28458e-05
19.9811 -0.00251155 1.2604e-05
20.1069 -0.00248012 1.23686e-05
20.2333 -0.00244916 1.21369e-05
20.3602 -0.00241865 1.1911e-05
20.4876 -0.00238858 1.16892e-05
20.6156 -0.00235894 1.14721e-05
20.7441 -0.00232973 1.12597e-05
20.8732 -0.00230092 1.1051e-05
21.0029 -0.00227252 1.08472e-05
21.1332 -0.00224451 1.06467e-05
21.2642 -0.00221689 1.04511e-05
21.3958 -0.00218964 1.02582e-05
21.528 -0.00216276 1.00703e-05
21.6609 -0.00213624 9.88516e-06
21.7945 -0.00211007 9.70403e-06
21.9288 -0.00208424 9.5263e-06
22.0639 -0.00205875 9.35187e-06
22.1997 -0.00203358 9.18092e-06
22.3363 -0.00200873 9.0127e-06
22.4736 -0.0019842 8.84867e-06
22.6118 -0.00195997 8.68594e-06
22.7509 -0.00193604 8.52835e-06
22.8908 -0.00191239 8.37153e-06
23.0316 -0.00188903 8.21916e-06
23.1733 -0.00186595 8.06847e-06
23.316 -0.00184313 7.92113e-06
23.4597 -0.00182058 7.77579e-06
23.6044 -0.00179828 7.6335e-06
23.7502 -0.00177623 7.49351e-06
23.8971 -0.00175442 7.35523e-06
24.0451 -0.00173284 7.22103e-06
24.1944 -0.0017115 7.08646e-06
24.3448 -0.00169037 6.95682e-06
24.4966 -0.00166945 6.82748e-06
24.6496 -0.00164875 6.70031e-06
24.8041 -0.00162823 6.577e-06
24.9601 -0.00160792 6.45229e-06
25.1175 -0.00158779 6.33326e-06
25.2766 -0.00156783 6.21301e-06
25.4373 -0.00154805 6.09592e-06
25.5998 -0.00152843 5.98103e-06
25.7641 -0.00150896 5.86579e-06
25.9304 -0.00148964 5.75472e-06
26.0988 -0.00147045 5.64301e-06
26.2693 -0.00145139 5.53368e-06
26.4421 -0.00143245 5.42629e-06
26.6174 -0.00141362 5.3185e-06
26.7954 -0.00139488 5.21409e-06
26.9761 -0.00137622 5.10916e-06
27.1598 -0.00135764 5.00599e-06
27.3468 -0.00133911 4.90428e-06
27.5373 -0.00132062 4.80236e-06
27.7317 -0.00130215 4.7023e-06
27.9302 -0.00128368 4.6027e-06
28.1333 -0.00126518 4.50295e-06
28.3415 -0.00124663 4.40491e-06
28.5554 -0.001228 4.30625e-06
28.7758 -0.00120924 4.20758e-06
29.0035 -0.00119031 4.1095e-06
29.2396 -0.00117113 4.01077e-06
29.4858 -0.00115164 3.91032e-06
29.7441 -0.0011317 3.80902e-06
30.0173 -0.00111116 3.70586e-06
30.3101 -0.00108978 3.59966e-06
30.6297 -0.00106713 3.48797e-06
30.9905 -0.0010424 3.36749e-06
31.4301 -0.00101341 3.22785e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1QuantumOneLoop/GRp_OneLoopFRG.txt <==
-31.4301 -0.00101342 -3.22799e-06
-30.9905 -0.00104241 -3.36753e-06
-30.6297 -0.00106715 -3.48814e-06
-30.3101 -0.0010898 -3.59983e-06
-30.0173 -0.00111118 -3.70635e-06
-29.7441 -0.00113172 -3.80962e-06
-29.4858 -0.00115166 -3.91078e-06
-29.2396 -0.00117115 -4.01057e-06
-29.0035 -0.00119033 -4.10951e-06
-28.7758 -0.00120927 -4.20801e-06
-28.5554 -0.00122803 -4.30635e-06
-28.3415 -0.00124666 -4.40477e-06
-28.1333 -0.00126521 -4.50348e-06
-27.9302 -0.0012837 -4.60264e-06
-27.7317 -0.00130217 -4.70238e-06
-27.5373 -0.00132064 -4.80284e-06
-27.3468 -0.00133913 -4.90411e-06
-27.1598 -0.00135766 -5.00631e-06
-26.9761 -0.00137625 -5.10952e-06
-26.7954 -0.00139491 -5.21382e-06
-26.6174 -0.00141365 -5.31929e-06
-26.4421 -0.00143248 -5.42602e-06
-26.2693 -0.00145142 -5.53406e-06
-26.0988 -0.00147048 -5.64348e-06
-25.9304 -0.00148967 -5.75436e-06
-25.7641 -0.00150899 -5.86675e-06
-25.5998 -0.00152846 -5.98072e-06
-25.4373 -0.00154809 -6.09633e-06
-25.2766 -0.00156787 -6.21364e-06
-25.1175 -0.00158783 -6.33271e-06
-24.9601 -0.00160796 -6.4536e-06
-24.8041 -0.00162828 -6.57638e-06
-24.6496 -0.00164879 -6.7011e-06
-24.4966 -0.0016695 -6.82783e-06
-24.3448 -0.00169041 -6.95662e-06
-24.1944 -0.00171154 -7.08754e-06
-24.0451 -0.00173289 -7.22065e-06
-23.8971 -0.00175447 -7.35602e-06
-23.7502 -0.00177628 -7.49371e-06
-23.6044 -0.00179833 -7.63379e-06
-23.4597 -0.00182063 -7.77632e-06
-23.316 -0.00184319 -7.92137e-06
-23.1733 -0.001866 -8.06902e-06
-23.0316 -0.00188909 -8.21933e-06
-22.8908 -0.00191245 -8.37237e-06
-22.7509 -0.00193609 -8.52823e-06
-22.6118 -0.00196003 -8.68697e-06
-22.4736 -0.00198426 -8.84868e-06
-22.3363 -0.00200879 -9.01343e-06
-22.1997 -0.00203364 -9.18131e-06
-22.0639 -0.00205881 -9.3524e-06
-21.9288 -0.0020843 -9.52679e-06
-21.7945 -0.00211013 -9.70457e-06
-21.6609 -0.0021363 -9.88582e-06
-21.528 -0.00216283 -1.00706e-05
-21.3958 -0.00218971 -1.02591e-05
-21.2642 -0.00221696 -1.04514e-05
-21.1332 -0.00224459 -1.06475e-05
-21.0029 -0.0022726 -1.08476e-05
-20.8732 -0.002301 -1.10518e-05
-20.7441 -0.00232981 -1.12602e-05
-20.6156 -0.00235903 -1.14729e-05
-20.4876 -0.00238867 -1.169e-05
-20.3602 -0.00241874 -1.19116e-05
-20.2333 -0.00244925 -1.21379e-05
-20.1069 -0.00248022 -1.2369e-05
-19.9811 -0.00251164 -1.26051e-05
-19.8557 -0.00254354 -1.28462e-05
-19.7309 -0.00257592 -1.30925e-05
-19.6065 -0.0026088 -1.33442e-05
-19.4826 -0.00264218 -1.36014e-05
-19.3592 -0.00267608 -1.38643e-05
-19.2362 -0.0027105 -1.41329e-05
-19.1137 -0.00274547 -1.44076e-05
-18.9916 -0.002781 -1.46884e-05
-18.8699 -0.00281709 -1.49756e-05
-18.7487 -0.00285376 -1.52693e-05
-18.6278 -0.00289103 -1.55697e-05
-18.5074 -0.00292891 -1.5877e-05
-18.3873 -0.0029674 -1.61914e-05
-18.2676 -0.00300654 -1.65131e-05
-18.1483 -0.00304633 -1.68424e-05
-18.0294 -0.00308679 -1.71794e-05
-17.9108 -0.00312793 -1.75244e-05
-17.7926 -0.00316978 -1.78777e-05
-17.6748 -0.00321234 -1.82394e-05
-17.5572 -0.00325564 -1.86099e-05
-17.4401 -0.0032997 -1.89894e-05
-17.3232 -0.00334453 -1.93781e-05
-17.2067 -0.00339015 -1.97765e-05
-17.0905 -0.00343658 -2.01847e-05
-16.9746 -0.00348384 -2.06031e-05
-16.859 -0.00353196 -2.10319e-05
-16.7437 -0.00358095 -2.14716e-05
-16.6288 -0.00363084 -2.19225e-05
-16.5141 -0.00368165 -2.23849e-05
-16.3997 -0.0037334 -2.28592e-05
-16.2856 -0.00378613 -2.33459e-05
-16.1717 -0.00383984 -2.38451e-05
-16.0582 -0.00389458 -2.43576e-05
-15.9449 -0.00395036 -2.48835e-05
-15.8319 -0.00400721 -2.54234e-05
-15.7191 -0.00406517 -2.59778e-05
-15.6066 -0.00412426 -2.65472e-05
-15.4943 -0.00418452 -2.7132e-05
-15.3823 -0.00424596 -2.77327e-05
-15.2705 -0.00430864 -2.835e-05
-15.159 -0.00437258 -2.89844e-05
-15.0477 -0.00443781 -2.96365e-05
-14.9367 -0.00450437 -3.03069e-05
-14.8258 -0.0045723 -3.09963e-05
-14.7152 -0.00464165 -3.17053e-05
-14.6049 -0.00471244 -3.24346e-05
-14.4947 -0.00478471 -3.3185e-05
-14.3848 -0.00485853 -3.39573e-05
-14.275 -0.00493391 -3.47522e-05
-14.1655 -0.00501092 -3.55705e-05
-14.0562 -0.00508961 -3.64132e-05
-13.9471 -0.00517001 -3.72811e-05
-13.8382 -0.00525218 -3.81752e-05
-13.7294 -0.00533618 -3.90965e-05
-13.6209 -0.00542206 -4.0046e-05
-13.5126 -0.00550988 -4.10248e-05
-13.4044 -0.00559969 -4.20341e-05
-13.2965 -0.00569157 -4.3075e-05
-13.1887 -0.00578556 -4.41487e-05
-13.0811 -0.00588175 -4.52567e-05
-12.9737 -0.0059802 -4.64002e-05
-12.8664 -0.00608098 -4.75807e-05
-12.7593 -0.00618416 -4.87997e-05
-12.6524 -0.00628984 -5.00588e-05
-12.5457 -0.00639807 -5.13596e-05
-12.4391 -0.00650896 -5.27038e-05
-12.3327 -0.00662259 -5.40934e-05
-12.2265 -0.00673906 -5.55301e-05
-12.1204 -0.00685844 -5.7016e-05
-12.0144 -0.00698086 -5.85533e-05
-11.9086 -0.00710641 -6.01442e-05
-11.803 -0.0072352 -6.1791e-05
-11.6975 -0.00736734 -6.34961e-05
-11.5922 -0.00750296 -6.52623e-05
-11.487 -0.00764217 -6.70922e-05
-11.3819 -0.0077851 -6.89888e-05
-11.277 -0.0079319 -7.0955e-05
-11.1722 -0.0080827 -7.29942e-05
-11.0676 -0.00823765 -7.51097e-05
-10.9631 -0.00839691 -7.73051e-05
-10.8587 -0.00856063 -7.95843e-05
-10.7545 -0.008729 -8.19512e-05
-10.6503 -0.00890217 -8.44101e-05
-10.5463 -0.00908035 -8.69656e-05
-10.4425 -0.00926373 -8.96224e-05
-10.3387 -0.00945251 -9.23855e-05
-10.2351 -0.00964692 -9.52604e-05
-10.1316 -0.00984716 -9.82527e-05
-10.0282 -0.0100535 -0.000101369
-9.92496 -0.0102662 -0.000104614
-9.82181 -0.0104854 -0.000107997
-9.71877 -0.0107116 -0.000111523
-9.61583 -0.0109449 -0.000115202
-9.51301 -0.0111857 -0.00011904
-9.4103 -0.0114343 -0.000123048
-9.30769 -0.0116911 -0.000127233
-9.20518 -0.0119563 -0.000131607
-9.10278 -0.0122305 -0.00013618
-9.00048 -0.0125139 -0.000140963
-8.89828 -0.0128071 -0.00014597
-8.79618 -0.0131104 -0.000151212
-8.69417 -0.0134244 -0.000156704
-8.59226 -0.0137496 -0.000162461
-8.49044 -0.0140865 -0.000168499
-8.38872 -0.0144356 -0.000174836
-8.28708 -0.0147977 -0.00018149
-8.18554 -0.0151732 -0.000188482
-8.08408 -0.015563 -0.000195834
-7.98271 -0.0159678 -0.000203568
-7.88143 -0.0163882 -0.00021171
-7.78023 -0.0168253 -0.000220288
-7.67911 -0.0172797 -0.000229331
-7.57807 -0.0177526 -0.000238871
-7.47712 -0.0182449 -0.000248943
-7.37624 -0.0187577 -0.000259584
-7.27544 -0.0192922 -0.000270836
-7.17471 -0.0198495 -0.000282744
-7.07406 -0.0204312 -0.000295356
-6.97348 -0.0210385 -0.000308725
-6.87298 -0.021673 -0.000322908
-6.77254 -0.0223364 -0.000337971
-6.67218 -0.0230306 -0.000353981
-6.57188 -0.0237574 -0.000371016
-6.47166 -0.0245189 -0.000389158
-6.37149 -0.0253174 -0.000408501
-6.2714 -0.0261554 -0.000429146
-6.17136 -0.0270356 -0.000451204
-6.07139 -0.0279608 -0.000474801
-5.97148 -0.0289342 -0.000500074
-5.87163 -0.0299592 -0.000527175
-5.77184 -0.0310397 -0.000556275
-5.67211 -0.0321797 -0.000587563
-5.57243 -0.0333838 -0.00062125
-5.47281 -0.0346568 -0.000657573
-5.37325 -0.0360043 -0.000696799
-5.27373 -0.0374322 -0.000739227
-5.17427 -0.0389471 -0.000785193
-5.07487 -0.0405564 -0.00083508
-4.97551 -0.0422682 -0.000889319
-4.8762 -0.0440915 -0.000948402
-4.77694 -0.0460364 -0.00101289
-4.67772 -0.0481141 -0.00108343
-4.57855 -0.0503372 -0.00116075
-4.47943 -0.0527199 -0.0012457
-4.38035 -0.055278 -0.00133927
-4.28131 -0.0580296 -0.0014426
-4.18232 -0.0609951 -0.00155701
-4.08336 -0.0641978 -0.00168406
-3.98445 -0.0676642 -0.00182558
-3.88557 -0.0714248 -0.00198375
-3.78673 -0.0755146 -0.00216114
-3.68793 -0.0799744 -0.00236082
-3.58916 -0.0848513 -0.00258651
-3.49043 -0.0902006 -0.00284269
-3.39173 -0.0960873 -0.00313484
-3.29307 -0.102588 -0.00346969
-3.19443 -0.109795 -0.0038556
-3.09583 -0.117817 -0.00430299
-2.99725 -0.126787 -0.00482506
-2.89871 -0.136868 -0.00543866
-2.80019 -0.148258 -0.00616557
-2.7017 -0.161206 -0.00703433
-2.60323 -0.176023 -0.00808289
-2.50479 -0.193109 -0.00936258
-2.40638 -0.212979 -0.0109441
-2.30798 -0.236311 -0.0129271
-2.20961 -0.264019 -0.0154551
-2.11126 -0.297352 -0.0187415
-2.01293 -0.338073 -0.023114
-1.91462 -0.388745 -0.0290962
-1.81632 -0.453232 -0.037567
-1.71804 -0.537639 -0.0500922
-1.61978 -0.652185 -0.0696833
-1.52154 -0.815292 -0.102743
-1.42331 -1.06364 -0.164892
-1.32509 -1.48092 -0.302756
-1.22689 -2.29668 -0.708784
-1.12869 -4.11732 -2.79537
-1.03051 3.59881 -8.10622
-0.932337 3.63764 -1.42232
-0.834173 2.33235 -0.472393
-0.736016 1.73746 -0.225944
-0.637867 1.41516 -0.128803
-0.539723 1.21956 -0.0806253
-0.441585 1.09309 -0.0528858
-0.343451 1.00915 -0.0350185
-0.24532 0.954113 -0.0223445
-0.147191 0.920611 -0.0124771
-0.0490634 0.904719 -0.004016
0.0490634 0.904719 0.004016
0.147191 0.920611 0.0124771
0.24532 0.954113 0.0223445
0.343451 1.00915 0.0350185
0.441585 1.09309 0.0528858
0.539723 1.21956 0.0806253
0.637867 1.41516 0.128803
0.736016 1.73746 0.225944
0.834173 2.33235 0.472393
0.932337 3.63764 1.42232
1.03051 3.59881 8.10622
1.12869 -4.11732 2.79537
1.22689 -2.29668 0.708784
1.32509 -1.48092 0.302756
1.42331 -1.06364 0.164892
1.52154 -0.815292 0.102743
1.61978 -0.652185 0.0696833
1.71804 -0.537639 0.0500922
1.81632 -0.453232 0.037567
1.91462 -0.388745 0.0290962
2.01293 -0.338073 0.023114
2.11126 -0.297352 0.0187415
2.20961 -0.264019 0.0154551
2.30798 -0.236311 0.0129271
2.40638 -0.212979 0.0109441
2.50479 -0.193109 0.00936258
2.60323 -0.176023 0.00808289
2.7017 -0.161206 0.00703433
2.80019 -0.148258 0.00616557
2.89871 -0.136868 0.00543866
2.99725 -0.126787 0.00482506
3.09583 -0.117817 0.00430299
3.19443 -0.109795 0.0038556
3.29307 -0.102588 0.00346969
3.39173 -0.0960873 0.00313484
3.49043 -0.0902006 0.00284269
3.58916 -0.0848513 0.00258651
3.68793 -0.0799744 0.00236082
3.78673 -0.0755146 0.00216114
3.88557 -0.0714248 0.00198375
3.98445 -0.0676642 0.00182558
4.08336 -0.0641978 0.00168406
4.18232 -0.0609951 0.00155701
4.28131 -0.0580296 0.0014426
4.38035 -0.055278 0.00133927
4.47943 -0.0527199 0.0012457
4.57855 -0.0503372 0.00116075
4.67772 -0.0481141 0.00108343
4.77694 -0.0460364 0.00101289
4.8762 -0.0440915 0.000948402
4.97551 -0.0422682 0.000889319
5.07487 -0.0405564 0.00083508
5.17427 -0.0389471 0.000785193
5.27373 -0.0374322 0.000739227
5.37325 -0.0360043 0.000696799
5.47281 -0.0346568 0.000657573
5.57243 -0.0333838 0.00062125
5.67211 -0.0321797 0.000587563
5.77184 -0.0310397 0.000556275
5.87163 -0.0299592 0.000527175
5.97148 -0.0289342 0.000500074
6.07139 -0.0279608 0.000474801
6.17136 -0.0270356 0.000451204
6.2714 -0.0261554 0.000429146
6.37149 -0.0253174 0.000408501
6.47166 -0.0245189 0.000389158
6.57188 -0.0237574 0.000371016
6.67218 -0.0230306 0.000353981
6.77254 -0.0223364 0.000337971
6.87298 -0.021673 0.000322908
6.97348 -0.0210385 0.000308725
7.07406 -0.0204312 0.000295356
7.17471 -0.0198495 0.000282744
7.27544 -0.0192922 0.000270836
7.37624 -0.0187577 0.000259584
7.47712 -0.0182449 0.000248943
7.57807 -0.0177526 0.000238871
7.67911 -0.0172797 0.000229331
7.78023 -0.0168253 0.000220288
7.88143 -0.0163882 0.00021171
7.98271 -0.0159678 0.000203568
8.08408 -0.015563 0.000195834
8.18554 -0.0151732 0.000188482
8.28708 -0.0147977 0.00018149
8.38872 -0.0144356 0.000174836
8.49044 -0.0140865 0.000168499
8.59226 -0.0137496 0.000162461
8.69417 -0.0134244 0.000156704
8.79618 -0.0131104 0.000151212
8.89828 -0.0128071 0.00014597
9.00048 -0.0125139 0.000140963
9.10278 -0.0122305 0.00013618
9.20518 -0.0119563 0.000131607
9.30769 -0.0116911 0.000127233
9.4103 -0.0114343 0.000123048
9.51301 -0.0111857 0.00011904
9.61583 -0.0109449 0.000115202
9.71877 -0.0107116 0.000111523
9.82181 -0.0104854 0.000107997
9.92496 -0.0102662 0.000104614
10.0282 -0.0100535 0.000101369
10.1316 -0.00984716 9.82527e-05
10.2351 -0.00964692 9.52604e-05
10.3387 -0.00945251 9.23855e-05
10.4425 -0.00926373 8.96224e-05
10.5463 -0.00908035 8.69656e-05
10.6503 -0.00890217 8.44101e-05
10.7545 -0.008729 8.19512e-05
10.8587 -0.00856063 7.95843e-05
10.9631 -0.00839691 7.73051e-05
11.0676 -0.00823765 7.51097e-05
11.1722 -0.0080827 7.29942e-05
11.277 -0.0079319 7.0955e-05
11.3819 -0.0077851 6.89888e-05
11.487 -0.00764217 6.70922e-05
11.5922 -0.00750296 6.52623e-05
11.6975 -0.00736734 6.34961e-05
11.803 -0.0072352 6.1791e-05
11.9086 -0.00710641 6.01442e-05
12.0144 -0.00698086 5.85533e-05
12.1204 -0.00685844 5.7016e-05
12.2265 -0.00673906 5.55301e-05
12.3327 -0.00662259 5.40934e-05
12.4391 -0.00650896 5.27038e-05
12.5457 -0.00639807 5.13596e-05
12.6524 -0.00628984 5.00588e-05
12.7593 -0.00618416 4.87997e-05
12.8664 -0.00608098 4.75807e-05
12.9737 -0.0059802 4.64002e-05
13.0811 -0.00588175 4.52567e-05
13.1887 -0.00578556 4.41487e-05
13.2965 -0.00569157 4.3075e-05
13.4044 -0.00559969 4.20341e-05
13.5126 -0.00550988 4.10248e-05
13.6209 -0.00542206 4.0046e-05
13.7294 -0.00533618 3.90965e-05
13.8382 -0.00525218 3.81752e-05
13.9471 -0.00517001 3.72811e-05
14.0562 -0.00508961 3.64132e-05
14.1655 -0.00501092 3.55705e-05
14.275 -0.00493391 3.47522e-05
14.3848 -0.00485853 3.39573e-05
14.4947 -0.00478471 3.3185e-05
14.6049 -0.00471244 3.24346e-05
14.7152 -0.00464165 3.17053e-05
14.8258 -0.0045723 3.09963e-05
14.9367 -0.00450437 3.03069e-05
15.0477 -0.00443781 2.96365e-05
15.159 -0.00437258 2.89844e-05
15.2705 -0.00430864 2.835e-05
15.3823 -0.00424596 2.77327e-05
15.4943 -0.00418452 2.7132e-05
15.6066 -0.00412426 2.65472e-05
15.7191 -0.00406517 2.59778e-05
15.8319 -0.00400721 2.54234e-05
15.9449 -0.00395036 2.48835e-05
16.0582 -0.00389458 2.43576e-05
16.1717 -0.00383984 2.38451e-05
16.2856 -0.00378613 2.33459e-05
16.3997 -0.0037334 2.28592e-05
16.5141 -0.00368165 2.23849e-05
16.6288 -0.00363084 2.19225e-05
16.7437 -0.00358095 2.14716e-05
16.859 -0.00353196 2.10319e-05
16.9746 -0.00348384 2.06031e-05
17.0905 -0.00343658 2.01847e-05
17.2067 -0.00339015 1.97765e-05
17.3232 -0.00334453 1.93781e-05
17.4401 -0.0032997 1.89894e-05
17.5572 -0.00325564 1.86099e-05
17.6748 -0.00321234 1.82394e-05
17.7926 -0.00316978 1.78777e-05
17.9108 -0.00312793 1.75244e-05
18.0294 -0.00308679 1.71794e-05
18.1483 -0.00304633 1.68424e-05
18.2676 -0.00300654 1.65131e-05
18.3873 -0.0029674 1.61914e-05
18.5074 -0.00292891 1.5877e-05
18.6278 -0.00289103 1.55697e-05
18.7487 -0.00285376 1.52693e-05
18.8699 -0.00281709 1.49756e-05
18.9916 -0.002781 1.46884e-05
19.1137 -0.00274547 1.44076e-05
19.2362 -0.0027105 1.41329e-05
19.3592 -0.00267608 1.38643e-05
19.4826 -0.00264218 1.36014e-05
19.6065 -0.0026088 1.33442e-05
19.7309 -0.00257592 1.30925e-05
19.8557 -0.00254354 1.28462e-05
19.9811 -0.00251164 1.26051e-05
20.1069 -0.00248022 1.2369e-05
20.2333 -0.00244925 1.21379e-05
20.3602 -0.00241874 1.19116e-05
20.4876 -0.00238867 1.169e-05
20.6156 -0.00235903 1.14729e-05
20.7441 -0.00232981 1.12602e-05
20.8732 -0.002301 1.10518e-05
21.0029 -0.0022726 1.08476e-05
21.1332 -0.00224459 1.06475e-05
21.2642 -0.00221696 1.04514e-05
21.3958 -0.00218971 1.02591e-05
21.528 -0.00216283 1.00706e-05
21.6609 -0.0021363 9.88582e-06
21.7945 -0.00211013 9.70457e-06
21.9288 -0.0020843 9.52679e-06
22.0639 -0.00205881 9.3524e-06
22.1997 -0.00203364 9.18131e-06
22.3363 -0.00200879 9.01343e-06
22.4736 -0.00198426 8.84868e-06
22.6118 -0.00196003 8.68697e-06
22.7509 -0.00193609 8.52823e-06
22.8908 -0.00191245 8.37237e-06
23.0316 -0.00188909 8.21933e-06
23.1733 -0.001866 8.06902e-06
23.316 -0.00184319 7.92137e-06
23.4597 -0.00182063 7.77632e-06
23.6044 -0.00179833 7.63379e-06
23.7502 -0.00177628 7.49371e-06
23.8971 -0.00175447 7.35602e-06
24.0451 -0.00173289 7.22065e-06
24.1944 -0.00171154 7.08754e-06
24.3448 -0.00169041 6.95662e-06
24.4966 -0.0016695 6.82783e-06
24.6496 -0.00164879 6.7011e-06
24.8041 -0.00162828 6.57638e-06
24.9601 -0.00160796 6.4536e-06
25.1175 -0.00158783 6.33271e-06
25.2766 -0.00156787 6.21364e-06
25.4373 -0.00154809 6.09633e-06
25.5998 -0.00152846 5.98072e-06
25.7641 -0.00150899 5.86675e-06
25.9304 -0.00148967 5.75436e-06
26.0988 -0.00147048 5.64348e-06
26.2693 -0.00145142 5.53406e-06
26.4421 -0.00143248 5.42602e-06
26.6174 -0.00141365 5.31929e-06
26.7954 -0.00139491 5.21382e-06
26.9761 -0.00137625 5.10952e-06
27.1598 -0.00135766 5.00631e-06
27.3468 -0.00133913 4.90411e-06
27.5373 -0.00132064 4.80284e-06
27.7317 -0.00130217 4.70238e-06
27.9302 -0.0012837 4.60264e-06
28.1333 -0.00126521 4.50348e-06
28.3415 -0.00124666 4.40477e-06
28.5554 -0.00122803 4.30635e-06
28.7758 -0.00120927 4.20801e-06
29.0035 -0.00119033 4.10951e-06
29.2396 -0.00117115 4.01057e-06
29.4858 -0.00115166 3.91078e-06
29.7441 -0.00113172 3.80962e-06
30.0173 -0.00111118 3.70635e-06
30.3101 -0.0010898 3.59983e-06
30.6297 -0.00106715 3.48814e-06
30.9905 -0.00104241 3.36753e-06
31.4301 -0.00101342 3.22799e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1QuantumOneLoop/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.4
#Lambda=0.5
#Beta=4
#Nc=1
#QUANTUM=1

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=512 aX=1 aP=1

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1QuantumOneLoop/SigmaAOneLoop.txt <==
-31.4301 -0.122522 -1.84559e-18
-30.9905 -0.122522 -1.84559e-18
-30.6297 -0.122522 -1.84559e-18
-30.3101 -0.122522 -1.84559e-18
-30.0173 -0.122522 -1.84559e-18
-29.7441 -0.122522 -1.84559e-18
-29.4858 -0.122522 -1.84559e-18
-29.2396 -0.122522 -1.84559e-18
-29.0035 -0.122522 -1.84559e-18
-28.7758 -0.122522 -1.84559e-18
-28.5554 -0.122522 -1.84559e-18
-28.3415 -0.122522 -1.84559e-18
-28.1333 -0.122522 -1.84559e-18
-27.9302 -0.122522 -1.84559e-18
-27.7317 -0.122522 -1.84559e-18
-27.5373 -0.122522 -1.84559e-18
-27.3468 -0.122522 -1.84559e-18
-27.1598 -0.122522 -1.84559e-18
-26.9761 -0.122522 -1.84559e-18
-26.7954 -0.122522 -1.84559e-18
-26.6174 -0.122522 -1.84559e-18
-26.4421 -0.122522 -1.84559e-18
-26.2693 -0.122522 -1.84559e-18
-26.0988 -0.122522 -1.84559e-18
-25.9304 -0.122522 -1.84559e-18
-25.7641 -0.122522 -1.84559e-18
-25.5998 -0.122522 -1.84559e-18
-25.4373 -0.122522 -1.84559e-18
-25.2766 -0.122522 -1.84559e-18
-25.1175 -0.122522 -1.84559e-18
-24.9601 -0.122522 -1.84559e-18
-24.8041 -0.122522 -1.84559e-18
-24.6496 -0.122522 -1.84559e-18
-24.4966 -0.122522 -1.84559e-18
-24.3448 -0.122522 -1.84559e-18
-24.1944 -0.122522 -1.84559e-18
-24.0451 -0.122522 -1.84559e-18
-23.8971 -0.122522 -1.84559e-18
-23.7502 -0.122522 -1.84559e-18
-23.6044 -0.122522 -1.84559e-18
-23.4597 -0.122522 -1.84559e-18
-23.316 -0.122522 -1.84559e-18
-23.1733 -0.122522 -1.84559e-18
-23.0316 -0.122522 -1.84559e-18
-22.8908 -0.122522 -1.84559e-18
-22.7509 -0.122522 -1.84559e-18
-22.6118 -0.122522 -1.84559e-18
-22.4736 -0.122522 -1.84559e-18
-22.3363 -0.122522 -1.84559e-18
-22.1997 -0.122522 -1.84559e-18
-22.0639 -0.122522 -1.84559e-18
-21.9288 -0.122522 -1.84559e-18
-21.7945 -0.122522 -1.84559e-18
-21.6609 -0.122522 -1.84559e-18
-21.528 -0.122522 -1.84559e-18
-21.3958 -0.122522 -1.84559e-18
-21.2642 -0.122522 -1.84559e-18
-21.1332 -0.122522 -1.84559e-18
-21.0029 -0.122522 -1.84559e-18
-20.8732 -0.122522 -1.84559e-18
-20.7441 -0.122522 -1.84559e-18
-20.6156 -0.122522 -1.84559e-18
-20.4876 -0.122522 -1.84559e-18
-20.3602 -0.122522 -1.84559e-18
-20.2333 -0.122522 -1.84559e-18
-20.1069 -0.122522 -1.84559e-18
-19.9811 -0.122522 -1.84559e-18
-19.8557 -0.122522 -1.84559e-18
-19.7309 -0.122522 -1.84559e-18
-19.6065 -0.122522 -1.84559e-18
-19.4826 -0.122522 -1.84559e-18
-19.3592 -0.122522 -1.84559e-18
-19.2362 -0.122522 -1.84559e-18
-19.1137 -0.122522 -1.84559e-18
-18.9916 -0.122522 -1.84559e-18
-18.8699 -0.122522 -1.84559e-18
-18.7487 -0.122522 -1.84559e-18
-18.6278 -0.122522 -1.84559e-18
-18.5074 -0.122522 -1.84559e-18
-18.3873 -0.122522 -1.84559e-18
-18.2676 -0.122522 -1.84559e-18
-18.1483 -0.122522 -1.84559e-18
-18.0294 -0.122522 -1.84559e-18
-17.9108 -0.122522 -1.84559e-18
-17.7926 -0.122522 -1.84559e-18
-17.6748 -0.122522 -1.84559e-18
-17.5572 -0.122522 -1.84559e-18
-17.4401 -0.122522 -1.84559e-18
-17.3232 -0.122522 -1.84559e-18
-17.2067 -0.122522 -1.84559e-18
-17.0905 -0.122522 -1.84559e-18
-16.9746 -0.122522 -1.84559e-18
-16.859 -0.122522 -1.84559e-18
-16.7437 -0.122522 -1.84559e-18
-16.6288 -0.122522 -1.84559e-18
-16.5141 -0.122522 -1.84559e-18
-16.3997 -0.122522 -1.84559e-18
-16.2856 -0.122522 -1.84559e-18
-16.1717 -0.122522 -1.84559e-18
-16.0582 -0.122522 -1.84559e-18
-15.9449 -0.122522 -1.84559e-18
-15.8319 -0.122522 -1.84559e-18
-15.7191 -0.122522 -1.84559e-18
-15.6066 -0.122522 -1.84559e-18
-15.4943 -0.122522 -1.84559e-18
-15.3823 -0.122522 -1.84559e-18
-15.2705 -0.122522 -1.84559e-18
-15.159 -0.122522 -1.84559e-18
-15.0477 -0.122522 -1.84559e-18
-14.9367 -0.122522 -1.84559e-18
-14.8258 -0.122522 -1.84559e-18
-14.7152 -0.122522 -1.84559e-18
-14.6049 -0.122522 -1.84559e-18
-14.4947 -0.122522 -1.84559e-18
-14.3848 -0.122522 -1.84559e-18
-14.275 -0.122522 -1.84559e-18
-14.1655 -0.122522 -1.84559e-18
-14.0562 -0.122522 -1.84559e-18
-13.9471 -0.122522 -1.84559e-18
-13.8382 -0.122522 -1.84559e-18
-13.7294 -0.122522 -1.84559e-18
-13.6209 -0.122522 -1.84559e-18
-13.5126 -0.122522 -1.84559e-18
-13.4044 -0.122522 -1.84559e-18
-13.2965 -0.122522 -1.84559e-18
-13.1887 -0.122522 -1.84559e-18
-13.0811 -0.122522 -1.84559e-18
-12.9737 -0.122522 -1.84559e-18
-12.8664 -0.122522 -1.84559e-18
-12.7593 -0.122522 -1.84559e-18
-12.6524 -0.122522 -1.84559e-18
-12.5457 -0.122522 -1.84559e-18
-12.4391 -0.122522 -1.84559e-18
-12.3327 -0.122522 -1.84559e-18
-12.2265 -0.122522 -1.84559e-18
-12.1204 -0.122522 -1.84559e-18
-12.0144 -0.122522 -1.84559e-18
-11.9086 -0.122522 -1.84559e-18
-11.803 -0.122522 -1.84559e-18
-11.6975 -0.122522 -1.84559e-18
-11.5922 -0.122522 -1.84559e-18
-11.487 -0.122522 -1.84559e-18
-11.3819 -0.122522 -1.84559e-18
-11.277 -0.122522 -1.84559e-18
-11.1722 -0.122522 -1.84559e-18
-11.0676 -0.122522 -1.84559e-18
-10.9631 -0.122522 -1.84559e-18
-10.8587 -0.122522 -1.84559e-18
-10.7545 -0.122522 -1.84559e-18
-10.6503 -0.122522 -1.84559e-18
-10.5463 -0.122522 -1.84559e-18
-10.4425 -0.122522 -1.84559e-18
-10.3387 -0.122522 -1.84559e-18
-10.2351 -0.122522 -1.84559e-18
-10.1316 -0.122522 -1.84559e-18
-10.0282 -0.122522 -1.84559e-18
-9.92496 -0.122522 -1.84559e-18
-9.82181 -0.122522 -1.84559e-18
-9.71877 -0.122522 -1.84559e-18
-9.61583 -0.122522 -1.84559e-18
-9.51301 -0.122522 -1.84559e-18
-9.4103 -0.122522 -1.84559e-18
-9.30769 -0.122522 -1.84559e-18
-9.20518 -0.122522 -1.84559e-18
-9.10278 -0.122522 -1.84559e-18
-9.00048 -0.122522 -1.84559e-18
-8.89828 -0.122522 -1.84559e-18
-8.79618 -0.122522 -1.84559e-18
-8.69417 -0.122522 -1.84559e-18
-8.59226 -0.122522 -1.84559e-18
-8.49044 -0.122522 -1.84559e-18
-8.38872 -0.122522 -1.84559e-18
-8.28708 -0.122522 -1.84559e-18
-8.18554 -0.122522 -1.84559e-18
-8.08408 -0.122522 -1.84559e-18
-7.98271 -0.122522 -1.84559e-18
-7.88143 -0.122522 -1.84559e-18
-7.78023 -0.122522 -1.84559e-18
-7.67911 -0.122522 -1.84559e-18
-7.57807 -0.122522 -1.84559e-18
-7.47712 -0.122522 -1.84559e-18
-7.37624 -0.122522 -1.84559e-18
-7.27544 -0.122522 -1.84559e-18
-7.17471 -0.122522 -1.84559e-18
-7.07406 -0.122522 -1.84559e-18
-6.97348 -0.122522 -1.84559e-18
-6.87298 -0.122522 -1.84559e-18
-6.77254 -0.122522 -1.84559e-18
-6.67218 -0.122522 -1.84559e-18
-6.57188 -0.122522 -1.84559e-18
-6.47166 -0.122522 -1.84559e-18
-6.37149 -0.122522 -1.84559e-18
-6.2714 -0.122522 -1.84559e-18
-6.17136 -0.122522 -1.84559e-18
-6.07139 -0.122522 -1.84559e-18
-5.97148 -0.122522 -1.84559e-18
-5.87163 -0.122522 -1.84559e-18
-5.77184 -0.122522 -1.84559e-18
-5.67211 -0.122522 -1.84559e-18
-5.57243 -0.122522 -1.84559e-18
-5.47281 -0.122522 -1.84559e-18
-5.37325 -0.122522 -1.84559e-18
-5.27373 -0.122522 -1.84559e-18
-5.17427 -0.122522 -1.84559e-18
-5.07487 -0.122522 -1.84559e-18
-4.97551 -0.122522 -1.84559e-18
-4.8762 -0.122522 -1.84559e-18
-4.77694 -0.122522 -1.84559e-18
-4.67772 -0.122522 -1.84559e-18
-4.57855 -0.122522 -1.84559e-18
-4.47943 -0.122522 -1.84559e-18
-4.38035 -0.122522 -1.84559e-18
-4.28131 -0.122522 -1.84559e-18
-4.18232 -0.122522 -1.84559e-18
-4.08336 -0.122522 -1.84559e-18
-3.98445 -0.122522 -1.84559e-18
-3.88557 -0.122522 -1.84559e-18
-3.78673 -0.122522 -1.84559e-18
-3.68793 -0.122522 -1.84559e-18
-3.58916 -0.122522 -1.84559e-18
-3.49043 -0.122522 -1.84559e-18
-3.39173 -0.122522 -1.84559e-18
-3.29307 -0.122522 -1.84559e-18
-3.19443 -0.122522 -1.84559e-18
-3.09583 -0.122522 -1.84559e-18
-2.99725 -0.122522 -1.84559e-18
-2.89871 -0.122522 -1.84559e-18
-2.80019 -0.122522 -1.84559e-18
-2.7017 -0.122522 -1.84559e-18
-2.60323 -0.122522 -1.84559e-18
-2.50479 -0.122522 -1.84559e-18
-2.40638 -0.122522 -1.84559e-18
-2.30798 -0.122522 -1.84559e-18
-2.20961 -0.122522 -1.84559e-18
-2.11126 -0.122522 -1.84559e-18
-2.01293 -0.122522 -1.84559e-18
-1.91462 -0.122522 -1.84559e-18
-1.81632 -0.122522 -1.84559e-18
-1.71804 -0.122522 -1.84559e-18
-1.61978 -0.122522 -1.84559e-18
-1.52154 -0.122522 -1.84559e-18
-1.42331 -0.122522 -1.84559e-18
-1.32509 -0.122522 -1.84559e-18
-1.22689 -0.122522 -1.84559e-18
-1.12869 -0.122522 -1.84559e-18
-1.03051 -0.122522 -1.84559e-18
-0.932337 -0.122522 -1.84559e-18
-0.834173 -0.122522 -1.84559e-18
-0.736016 -0.122522 -1.84559e-18
-0.637867 -0.122522 -1.84559e-18
-0.539723 -0.122522 -1.84559e-18
-0.441585 -0.122522 -1.84559e-18
-0.343451 -0.122522 -1.84559e-18
-0.24532 -0.122522 -1.84559e-18
-0.147191 -0.122522 -1.84559e-18
-0.0490634 -0.122522 -1.84559e-18
0.0490634 -0.122522 -1.84559e-18
0.147191 -0.122522 -1.84559e-18
0.24532 -0.122522 -1.84559e-18
0.343451 -0.122522 -1.84559e-18
0.441585 -0.122522 -1.84559e-18
0.539723 -0.122522 -1.84559e-18
0.637867 -0.122522 -1.84559e-18
0.736016 -0.122522 -1.84559e-18
0.834173 -0.122522 -1.84559e-18
0.932337 -0.122522 -1.84559e-18
1.03051 -0.122522 -1.84559e-18
1.12869 -0.122522 -1.84559e-18
1.22689 -0.122522 -1.84559e-18
1.32509 -0.122522 -1.84559e-18
1.42331 -0.122522 -1.84559e-18
1.52154 -0.122522 -1.84559e-18
1.61978 -0.122522 -1.84559e-18
1.71804 -0.122522 -1.84559e-18
1.81632 -0.122522 -1.84559e-18
1.91462 -0.122522 -1.84559e-18
2.01293 -0.122522 -1.84559e-18
2.11126 -0.122522 -1.84559e-18
2.20961 -0.122522 -1.84559e-18
2.30798 -0.122522 -1.84559e-18
2.40638 -0.122522 -1.84559e-18
2.50479 -0.122522 -1.84559e-18
2.60323 -0.122522 -1.84559e-18
2.7017 -0.122522 -1.84559e-18
2.80019 -0.122522 -1.84559e-18
2.89871 -0.122522 -1.84559e-18
2.99725 -0.122522 -1.84559e-18
3.09583 -0.122522 -1.84559e-18
3.19443 -0.122522 -1.84559e-18
3.29307 -0.122522 -1.84559e-18
3.39173 -0.122522 -1.84559e-18
3.49043 -0.122522 -1.84559e-18
3.58916 -0.122522 -1.84559e-18
3.68793 -0.122522 -1.84559e-18
3.78673 -0.122522 -1.84559e-18
3.88557 -0.122522 -1.84559e-18
3.98445 -0.122522 -1.84559e-18
4.08336 -0.122522 -1.84559e-18
4.18232 -0.122522 -1.84559e-18
4.28131 -0.122522 -1.84559e-18
4.38035 -0.122522 -1.84559e-18
4.47943 -0.122522 -1.84559e-18
4.57855 -0.122522 -1.84559e-18
4.67772 -0.122522 -1.84559e-18
4.77694 -0.122522 -1.84559e-18
4.8762 -0.122522 -1.84559e-18
4.97551 -0.122522 -1.84559e-18
5.07487 -0.122522 -1.84559e-18
5.17427 -0.122522 -1.84559e-18
5.27373 -0.122522 -1.84559e-18
5.37325 -0.122522 -1.84559e-18
5.47281 -0.122522 -1.84559e-18
5.57243 -0.122522 -1.84559e-18
5.67211 -0.122522 -1.84559e-18
5.77184 -0.122522 -1.84559e-18
5.87163 -0.122522 -1.84559e-18
5.97148 -0.122522 -1.84559e-18
6.07139 -0.122522 -1.84559e-18
6.17136 -0.122522 -1.84559e-18
6.2714 -0.122522 -1.84559e-18
6.37149 -0.122522 -1.84559e-18
6.47166 -0.122522 -1.84559e-18
6.57188 -0.122522 -1.84559e-18
6.67218 -0.122522 -1.84559e-18
6.77254 -0.122522 -1.84559e-18
6.87298 -0.122522 -1.84559e-18
6.97348 -0.122522 -1.84559e-18
7.07406 -0.122522 -1.84559e-18
7.17471 -0.122522 -1.84559e-18
7.27544 -0.122522 -1.84559e-18
7.37624 -0.122522 -1.84559e-18
7.47712 -0.122522 -1.84559e-18
7.57807 -0.122522 -1.84559e-18
7.67911 -0.122522 -1.84559e-18
7.78023 -0.122522 -1.84559e-18
7.88143 -0.122522 -1.84559e-18
7.98271 -0.122522 -1.84559e-18
8.08408 -0.122522 -1.84559e-18
8.18554 -0.122522 -1.84559e-18
8.28708 -0.122522 -1.84559e-18
8.38872 -0.122522 -1.84559e-18
8.49044 -0.122522 -1.84559e-18
8.59226 -0.122522 -1.84559e-18
8.69417 -0.122522 -1.84559e-18
8.79618 -0.122522 -1.84559e-18
8.89828 -0.122522 -1.84559e-18
9.00048 -0.122522 -1.84559e-18
9.10278 -0.122522 -1.84559e-18
9.20518 -0.122522 -1.84559e-18
9.30769 -0.122522 -1.84559e-18
9.4103 -0.122522 -1.84559e-18
9.51301 -0.122522 -1.84559e-18
9.61583 -0.122522 -1.84559e-18
9.71877 -0.122522 -1.84559e-18
9.82181 -0.122522 -1.84559e-18
9.92496 -0.122522 -1.84559e-18
10.0282 -0.122522 -1.84559e-18
10.1316 -0.122522 -1.84559e-18
10.2351 -0.122522 -1.84559e-18
10.3387 -0.122522 -1.84559e-18
10.4425 -0.122522 -1.84559e-18
10.5463 -0.122522 -1.84559e-18
10.6503 -0.122522 -1.84559e-18
10.7545 -0.122522 -1.84559e-18
10.8587 -0.122522 -1.84559e-18
10.9631 -0.122522 -1.84559e-18
11.0676 -0.122522 -1.84559e-18
11.1722 -0.122522 -1.84559e-18
11.277 -0.122522 -1.84559e-18
11.3819 -0.122522 -1.84559e-18
11.487 -0.122522 -1.84559e-18
11.5922 -0.122522 -1.84559e-18
11.6975 -0.122522 -1.84559e-18
11.803 -0.122522 -1.84559e-18
11.9086 -0.122522 -1.84559e-18
12.0144 -0.122522 -1.84559e-18
12.1204 -0.122522 -1.84559e-18
12.2265 -0.122522 -1.84559e-18
12.3327 -0.122522 -1.84559e-18
12.4391 -0.122522 -1.84559e-18
12.5457 -0.122522 -1.84559e-18
12.6524 -0.122522 -1.84559e-18
12.7593 -0.122522 -1.84559e-18
12.8664 -0.122522 -1.84559e-18
12.9737 -0.122522 -1.84559e-18
13.0811 -0.122522 -1.84559e-18
13.1887 -0.122522 -1.84559e-18
13.2965 -0.122522 -1.84559e-18
13.4044 -0.122522 -1.84559e-18
13.5126 -0.122522 -1.84559e-18
13.6209 -0.122522 -1.84559e-18
13.7294 -0.122522 -1.84559e-18
13.8382 -0.122522 -1.84559e-18
13.9471 -0.122522 -1.84559e-18
14.0562 -0.122522 -1.84559e-18
14.1655 -0.122522 -1.84559e-18
14.275 -0.122522 -1.84559e-18
14.3848 -0.122522 -1.84559e-18
14.4947 -0.122522 -1.84559e-18
14.6049 -0.122522 -1.84559e-18
14.7152 -0.122522 -1.84559e-18
14.8258 -0.122522 -1.84559e-18
14.9367 -0.122522 -1.84559e-18
15.0477 -0.122522 -1.84559e-18
15.159 -0.122522 -1.84559e-18
15.2705 -0.122522 -1.84559e-18
15.3823 -0.122522 -1.84559e-18
15.4943 -0.122522 -1.84559e-18
15.6066 -0.122522 -1.84559e-18
15.7191 -0.122522 -1.84559e-18
15.8319 -0.122522 -1.84559e-18
15.9449 -0.122522 -1.84559e-18
16.0582 -0.122522 -1.84559e-18
16.1717 -0.122522 -1.84559e-18
16.2856 -0.122522 -1.84559e-18
16.3997 -0.122522 -1.84559e-18
16.5141 -0.122522 -1.84559e-18
16.6288 -0.122522 -1.84559e-18
16.7437 -0.122522 -1.84559e-18
16.859 -0.122522 -1.84559e-18
16.9746 -0.122522 -1.84559e-18
17.0905 -0.122522 -1.84559e-18
17.2067 -0.122522 -1.84559e-18
17.3232 -0.122522 -1.84559e-18
17.4401 -0.122522 -1.84559e-18
17.5572 -0.122522 -1.84559e-18
17.6748 -0.122522 -1.84559e-18
17.7926 -0.122522 -1.84559e-18
17.9108 -0.122522 -1.84559e-18
18.0294 -0.122522 -1.84559e-18
18.1483 -0.122522 -1.84559e-18
18.2676 -0.122522 -1.84559e-18
18.3873 -0.122522 -1.84559e-18
18.5074 -0.122522 -1.84559e-18
18.6278 -0.122522 -1.84559e-18
18.7487 -0.122522 -1.84559e-18
18.8699 -0.122522 -1.84559e-18
18.9916 -0.122522 -1.84559e-18
19.1137 -0.122522 -1.84559e-18
19.2362 -0.122522 -1.84559e-18
19.3592 -0.122522 -1.84559e-18
19.4826 -0.122522 -1.84559e-18
19.6065 -0.122522 -1.84559e-18
19.7309 -0.122522 -1.84559e-18
19.8557 -0.122522 -1.84559e-18
19.9811 -0.122522 -1.84559e-18
20.1069 -0.122522 -1.84559e-18
20.2333 -0.122522 -1.84559e-18
20.3602 -0.122522 -1.84559e-18
20.4876 -0.122522 -1.84559e-18
20.6156 -0.122522 -1.84559e-18
20.7441 -0.122522 -1.84559e-18
20.8732 -0.122522 -1.84559e-18
21.0029 -0.122522 -1.84559e-18
21.1332 -0.122522 -1.84559e-18
21.2642 -0.122522 -1.84559e-18
21.3958 -0.122522 -1.84559e-18
21.528 -0.122522 -1.84559e-18
21.6609 -0.122522 -1.84559e-18
21.7945 -0.122522 -1.84559e-18
21.9288 -0.122522 -1.84559e-18
22.0639 -0.122522 -1.84559e-18
22.1997 -0.122522 -1.84559e-18
22.3363 -0.122522 -1.84559e-18
22.4736 -0.122522 -1.84559e-18
22.6118 -0.122522 -1.84559e-18
22.7509 -0.122522 -1.84559e-18
22.8908 -0.122522 -1.84559e-18
23.0316 -0.122522 -1.84559e-18
23.1733 -0.122522 -1.84559e-18
23.316 -0.122522 -1.84559e-18
23.4597 -0.122522 -1.84559e-18
23.6044 -0.122522 -1.84559e-18
23.7502 -0.122522 -1.84559e-18
23.8971 -0.122522 -1.84559e-18
24.0451 -0.122522 -1.84559e-18
24.1944 -0.122522 -1.84559e-18
24.3448 -0.122522 -1.84559e-18
24.4966 -0.122522 -1.84559e-18
24.6496 -0.122522 -1.84559e-18
24.8041 -0.122522 -1.84559e-18
24.9601 -0.122522 -1.84559e-18
25.1175 -0.122522 -1.84559e-18
25.2766 -0.122522 -1.84559e-18
25.4373 -0.122522 -1.84559e-18
25.5998 -0.122522 -1.84559e-18
25.7641 -0.122522 -1.84559e-18
25.9304 -0.122522 -1.84559e-18
26.0988 -0.122522 -1.84559e-18
26.2693 -0.122522 -1.84559e-18
26.4421 -0.122522 -1.84559e-18
26.6174 -0.122522 -1.84559e-18
26.7954 -0.122522 -1.84559e-18
26.9761 -0.122522 -1.84559e-18
27.1598 -0.122522 -1.84559e-18
27.3468 -0.122522 -1.84559e-18
27.5373 -0.122522 -1.84559e-18
27.7317 -0.122522 -1.84559e-18
27.9302 -0.122522 -1.84559e-18
28.1333 -0.122522 -1.84559e-18
28.3415 -0.122522 -1.84559e-18
28.5554 -0.122522 -1.84559e-18
28.7758 -0.122522 -1.84559e-18
29.0035 -0.122522 -1.84559e-18
29.2396 -0.122522 -1.84559e-18
29.4858 -0.122522 -1.84559e-18
29.7441 -0.122522 -1.84559e-18
30.0173 -0.122522 -1.84559e-18
30.3101 -0.122522 -1.84559e-18
30.6297 -0.122522 -1.84559e-18
30.9905 -0.122522 -1.84559e-18
31.4301 -0.122522 -1.84559e-18


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1QuantumOneLoop/SigmaATwoLoop.txt <==
-31.4301 -0.147814 5.86696e-05
-30.9905 -0.148185 -4.70925e-05
-30.6297 -0.147939 -1.65123e-05
-30.3101 -0.14813 -0.000193321
-30.0173 -0.148015 -0.000335262
-29.7441 -0.148378 -0.000474989
-29.4858 -0.148397 -0.000104852
-29.2396 -0.148378 0.00019692
-29.0035 -0.148072 3.9264e-05
-28.7758 -0.148344 -0.000211363
-28.5554 -0.148272 0.000126903
-28.3415 -0.148208 2.19898e-05
-28.1333 -0.148228 -0.000114543
-27.9302 -0.148332 8.38623e-05
-27.7317 -0.148126 1.25689e-06
-27.5373 -0.148346 -9.01643e-05
-27.3468 -0.148186 0.000123739
-27.1598 -0.148255 -0.0001087
-26.9761 -0.148261 5.27383e-05
-26.7954 -0.148223 4.96769e-06
-26.6174 -0.148246 -5.06355e-05
-26.4421 -0.148271 6.38002e-05
-26.2693 -0.148189 -5.2918e-05
-26.0988 -0.148319 1.91697e-05
-25.9304 -0.148165 1.83244e-05
-25.7641 -0.148319 -5.47532e-05
-25.5998 -0.148189 7.60544e-05
-25.4373 -0.148282 -8.45873e-05
-25.2766 -0.148232 7.5488e-05
-25.1175 -0.148246 -5.76499e-05
-24.9601 -0.148259 3.12357e-05
-24.8041 -0.148236 -6.45036e-06
-24.6496 -0.148257 -1.67582e-05
-24.4966 -0.148252 3.07831e-05
-24.3448 -0.148234 -3.84285e-05
-24.1944 -0.148281 3.55577e-05
-24.0451 -0.148209 -2.74827e-05
-23.8971 -0.148304 1.23329e-05
-23.7502 -0.148196 3.61603e-06
-23.6044 -0.148311 -2.1691e-05
-23.4597 -0.1482 3.61258e-05
-23.316 -0.148302 -4.89193e-05
-23.1733 -0.148218 5.5567e-05
-23.0316 -0.148283 -5.91528e-05
-22.8908 -0.14824 5.64466e-05
-22.7509 -0.148264 -5.14093e-05
-22.6118 -0.148259 4.16513e-05
-22.4736 -0.148252 -3.15217e-05
-22.3363 -0.148269 1.89228e-05
-22.1997 -0.14825 -8.11273e-06
-22.0639 -0.148269 -3.15084e-06
-21.9288 -0.148258 1.10097e-05
-21.7945 -0.148261 -1.80824e-05
-21.6609 -0.148272 2.10136e-05
-21.528 -0.148249 -2.2834e-05
-21.3958 -0.148288 2.06298e-05
-21.2642 -0.148237 -1.7748e-05
-21.1332 -0.148301 1.15634e-05
-21.0029 -0.148229 -5.58645e-06
-20.8732 -0.14831 -2.69464e-06
-20.7441 -0.148226 9.7561e-06
-20.6156 -0.148313 -1.81446e-05
-20.4876 -0.14823 2.44329e-05
-20.3602 -0.14831 -3.13009e-05
-20.2333 -0.148239 3.54742e-05
-20.1069 -0.148304 -3.98099e-05
-19.9811 -0.148251 4.1194e-05
-19.8557 -0.148295 -4.26593e-05
-19.7309 -0.148265 4.12228e-05
-19.6065 -0.148286 -4.00629e-05
-19.4826 -0.148277 3.62776e-05
-19.3592 -0.148279 -3.31468e-05
-19.2362 -0.148287 2.77936e-05
-19.1137 -0.148275 -2.35547e-05
-18.9916 -0.148293 1.75272e-05
-18.8699 -0.148275 -1.30679e-05
-18.7487 -0.148296 7.20795e-06
-18.6278 -0.148278 -3.29997e-06
-18.5074 -0.148296 -1.71684e-06
-18.3873 -0.148285 4.50543e-06
-18.2676 -0.148292 -8.23146e-06
-18.1483 -0.148294 9.57276e-06
-18.0294 -0.148288 -1.1802e-05
-17.9108 -0.148305 1.16025e-05
-17.7926 -0.148282 -1.23484e-05
-17.6748 -0.148315 1.07132e-05
-17.5572 -0.148278 -1.0163e-05
-17.4401 -0.148325 7.34393e-06
-17.3232 -0.148274 -5.80244e-06
-17.2067 -0.148334 2.13979e-06
-17.0905 -0.148273 2.78968e-08
-16.9746 -0.14834 -4.16005e-06
-16.859 -0.148274 6.57946e-06
-16.7437 -0.148344 -1.08192e-05
-16.6288 -0.148277 1.31468e-05
-16.5141 -0.148346 -1.71786e-05
-16.3997 -0.148283 1.91299e-05
-16.2856 -0.148347 -2.27065e-05
-16.1717 -0.14829 2.40717e-05
-16.0582 -0.148345 -2.70241e-05
-15.9449 -0.148299 2.76732e-05
-15.8319 -0.148343 -2.99115e-05
-15.7191 -0.148309 2.97908e-05
-15.6066 -0.148341 -3.1297e-05
-15.4943 -0.14832 3.04197e-05
-15.3823 -0.148338 -3.1236e-05
-15.2705 -0.14833 2.96691e-05
-15.159 -0.148336 -2.98839e-05
-15.0477 -0.148341 2.77327e-05
-14.9367 -0.148335 -2.74655e-05
-14.8258 -0.14835 2.48596e-05
-14.7152 -0.148335 -2.42465e-05
-14.6049 -0.148359 2.13259e-05
-14.4947 -0.148337 -2.05072e-05
-14.3848 -0.148366 1.74112e-05
-14.275 -0.14834 -1.65212e-05
-14.1655 -0.148372 1.33789e-05
-14.0562 -0.148345 -1.25381e-05
-13.9471 -0.148377 9.46284e-06
-13.8382 -0.148352 -8.77277e-06
-13.7294 -0.148381 5.85736e-06
-13.6209 -0.14836 -5.39765e-06
-13.5126 -0.148385 2.71317e-06
-13.4044 -0.148369 -2.54062e-06
-13.2965 -0.148387 1.36164e-07
-13.1887 -0.148379 -2.85339e-07
-13.0811 -0.14839 -1.81055e-06
-12.9737 -0.148391 1.32556e-06
-12.8664 -0.148392 -3.10256e-06
-12.7593 -0.148403 2.28559e-06
-12.6524 -0.148394 -3.7486e-06
-12.5457 -0.148415 2.61841e-06
-12.4391 -0.148397 -3.78428e-06
-12.3327 -0.148428 2.37153e-06
-12.2265 -0.148401 -3.26571e-06
-12.1204 -0.14844 1.60985e-06
-12.0144 -0.148405 -2.26317e-06
-11.9086 -0.148453 4.09725e-07
-11.803 -0.14841 -8.5544e-07
-11.6975 -0.148466 -1.1464e-06
-11.5922 -0.148417 8.75228e-07
-11.487 -0.148479 -2.97456e-06
-11.3819 -0.148425 2.8473e-06
-11.277 -0.148491 -4.99299e-06
-11.1722 -0.148434 4.9833e-06
-11.0676 -0.148503 -7.12498e-06
-10.9631 -0.148445 7.21233e-06
-10.8587 -0.148516 -9.30095e-06
-10.7545 -0.148458 9.47181e-06
-10.6503 -0.148528 -1.14597e-05
-10.5463 -0.148472 1.17085e-05
-10.4425 -0.14854 -1.35491e-05
-10.3387 -0.148487 1.38793e-05
-10.2351 -0.148553 -1.55264e-05
-10.1316 -0.148504 1.59506e-05
-10.0282 -0.148566 -1.73574e-05
-9.92496 -0.148523 1.78988e-05
-9.82181 -0.14858 -1.90164e-05
-9.71877 -0.148544 1.97093e-05
-9.61583 -0.148594 -2.04849e-05
-9.51301 -0.148566 2.13756e-05
-9.4103 -0.14861 -2.17506e-05
-9.30769 -0.148591 2.28991e-05
-9.20518 -0.148626 -2.28062e-05
-9.10278 -0.148617 2.42878e-05
-9.00048 -0.148645 -2.36481e-05
-8.89828 -0.148645 2.55557e-05
-8.79618 -0.148665 -2.42752e-05
-8.69417 -0.148675 2.67225e-05
-8.59226 -0.148687 -2.46872e-05
-8.49044 -0.148707 2.78129e-05
-8.38872 -0.148712 -2.48832e-05
-8.28708 -0.148742 2.88565e-05
-8.18554 -0.148739 -2.48607e-05
-8.08408 -0.14878 2.98883e-05
-7.98271 -0.14877 -2.46131e-05
-7.88143 -0.148821 3.09488e-05
-7.78023 -0.148804 -2.41283e-05
-7.67911 -0.148866 3.20854e-05
-7.57807 -0.148843 -2.33865e-05
-7.47712 -0.148914 3.33539e-05
-7.37624 -0.148887 -2.23569e-05
-7.27544 -0.148968 3.48215e-05
-7.17471 -0.148936 -2.09942e-05
-7.07406 -0.149027 3.65702e-05
-6.97348 -0.148993 -1.92337e-05
-6.87298 -0.149093 3.87026e-05
-6.77254 -0.149056 -1.69841e-05
-6.67218 -0.149166 4.135e-05
-6.57188 -0.14913 -1.4118e-05
-6.47166 -0.149249 4.4684e-05
-6.37149 -0.149213 -1.0457e-05
-6.2714 -0.149343 4.8934e-05
-6.17136 -0.14931 -5.75116e-06
-6.07139 -0.14945 5.44132e-05
-5.97148 -0.149423 3.53486e-07
-5.87163 -0.149575 6.15586e-05
-5.77184 -0.149555 8.3647e-06
-5.67211 -0.149721 7.0994e-05
-5.57243 -0.149711 1.90232e-05
-5.47281 -0.149893 8.3631e-05
-5.37325 -0.149898 3.34324e-05
-5.27373 -0.150099 0.000100838
-5.17427 -0.150123 5.32785e-05
-5.07487 -0.150349 0.000124729
-4.97551 -0.150401 8.12169e-05
-4.8762 -0.150659 0.000158692
-4.77694 -0.150747 0.000121587
-4.67772 -0.15105 0.000208373
-4.57855 -0.15119 0.000181798
-4.47943 -0.151556 0.000283669
-4.38035 -0.151771 0.000275224
-4.28131 -0.152231 0.000403031
-4.18232 -0.15256 0.000427724
-4.08336 -0.153166 0.000603677
-3.98445 -0.153678 0.00069401
-3.88557 -0.154528 0.000968885
-3.78673 -0.155357 0.00120471
-3.68793 -0.15665 0.00171359
-3.58916 -0.158084 0.00232958
-3.49043 -0.160269 0.00351948
-3.39173 -0.162969 0.00541464
-3.29307 -0.166999 0.00932723
-3.19443 -0.17146 0.0174252
-3.09583 -0.171873 0.0354716
-2.99725 -0.148438 0.0467955
-2.89871 -0.125784 0.0342367
-2.80019 -0.122489 0.019224
-2.7017 -0.125361 0.0112891
-2.60323 -0.128246 0.0071147
-2.50479 -0.130523 0.00495203
-2.40638 -0.132095 0.00348485
-2.30798 -0.133275 0.00266404
-2.20961 -0.134007 0.00192064
-2.11126 -0.134526 0.00150286
-2.01293 -0.134707 0.000982854
-1.91462 -0.134728 0.00066966
-1.81632 -0.134415 0.00015585
-1.71804 -0.133901 -0.000250864
-1.61978 -0.132954 -0.00100166
-1.52154 -0.131632 -0.00187513
-1.42331 -0.129602 -0.00355015
-1.32509 -0.126833 -0.00632951
-1.22689 -0.123295 -0.0123007
-1.12869 -0.122342 -0.025028
-1.03051 -0.143777 -0.0467844
-0.932337 -0.168402 -0.0429453
-0.834173 -0.171211 -0.0231178
-0.736016 -0.167917 -0.0124486
-0.637867 -0.164478 -0.00745419
-0.539723 -0.161986 -0.00465553
-0.441585 -0.1602 -0.00315461
-0.343451 -0.159002 -0.00201626
-0.24532 -0.158179 -0.00136779
-0.147191 -0.157689 -0.000690166
-0.0490634 -0.157448 -0.000285375
0.0490634 -0.157448 0.000285375
0.147191 -0.157689 0.000690166
0.24532 -0.158179 0.00136779
0.343451 -0.159002 0.00201626
0.441585 -0.1602 0.00315461
0.539723 -0.161986 0.00465553
0.637867 -0.164478 0.00745419
0.736016 -0.167917 0.0124486
0.834173 -0.171211 0.0231178
0.932337 -0.168402 0.0429453
1.03051 -0.143777 0.0467844
1.12869 -0.122342 0.025028
1.22689 -0.123295 0.0123007
1.32509 -0.126833 0.00632951
1.42331 -0.129602 0.00355015
1.52154 -0.131632 0.00187513
1.61978 -0.132954 0.00100166
1.71804 -0.133901 0.000250864
1.81632 -0.134415 -0.00015585
1.91462 -0.134728 -0.00066966
2.01293 -0.134707 -0.000982854
2.11126 -0.134526 -0.00150286
2.20961 -0.134007 -0.00192064
2.30798 -0.133275 -0.00266404
2.40638 -0.132095 -0.00348485
2.50479 -0.130523 -0.00495203
2.60323 -0.128246 -0.0071147
2.7017 -0.125361 -0.0112891
2.80019 -0.122489 -0.019224
2.89871 -0.125784 -0.0342367
2.99725 -0.148438 -0.0467955
3.09583 -0.171873 -0.0354716
3.19443 -0.17146 -0.0174252
3.29307 -0.166999 -0.00932723
3.39173 -0.162969 -0.00541464
3.49043 -0.160269 -0.00351948
3.58916 -0.158084 -0.00232958
3.68793 -0.15665 -0.00171359
3.78673 -0.155357 -0.00120471
3.88557 -0.154528 -0.000968885
3.98445 -0.153678 -0.00069401
4.08336 -0.153166 -0.000603677
4.18232 -0.15256 -0.000427724
4.28131 -0.152231 -0.000403031
4.38035 -0.151771 -0.000275224
4.47943 -0.151556 -0.000283669
4.57855 -0.15119 -0.000181798
4.67772 -0.15105 -0.000208373
4.77694 -0.150747 -0.000121587
4.8762 -0.150659 -0.000158692
4.97551 -0.150401 -8.12169e-05
5.07487 -0.150349 -0.000124729
5.17427 -0.150123 -5.32785e-05
5.27373 -0.150099 -0.000100838
5.37325 -0.149898 -3.34324e-05
5.47281 -0.149893 -8.3631e-05
5.57243 -0.149711 -1.90232e-05
5.67211 -0.149721 -7.0994e-05
5.77184 -0.149555 -8.3647e-06
5.87163 -0.149575 -6.15586e-05
5.97148 -0.149423 -3.53486e-07
6.07139 -0.14945 -5.44132e-05
6.17136 -0.14931 5.75116e-06
6.2714 -0.149343 -4.8934e-05
6.37149 -0.149213 1.0457e-05
6.47166 -0.149249 -4.4684e-05
6.57188 -0.14913 1.4118e-05
6.67218 -0.149166 -4.135e-05
6.77254 -0.149056 1.69841e-05
6.87298 -0.149093 -3.87026e-05
6.97348 -0.148993 1.92337e-05
7.07406 -0.149027 -3.65702e-05
7.17471 -0.148936 2.09942e-05
7.27544 -0.148968 -3.48215e-05
7.37624 -0.148887 2.23569e-05
7.47712 -0.148914 -3.33539e-05
7.57807 -0.148843 2.33865e-05
7.67911 -0.148866 -3.20854e-05
7.78023 -0.148804 2.41283e-05
7.88143 -0.148821 -3.09488e-05
7.98271 -0.14877 2.46131e-05
8.08408 -0.14878 -2.98883e-05
8.18554 -0.148739 2.48607e-05
8.28708 -0.148742 -2.88565e-05
8.38872 -0.148712 2.48832e-05
8.49044 -0.148707 -2.78129e-05
8.59226 -0.148687 2.46872e-05
8.69417 -0.148675 -2.67225e-05
8.79618 -0.148665 2.42752e-05
8.89828 -0.148645 -2.55557e-05
9.00048 -0.148645 2.36481e-05
9.10278 -0.148617 -2.42878e-05
9.20518 -0.148626 2.28062e-05
9.30769 -0.148591 -2.28991e-05
9.4103 -0.14861 2.17506e-05
9.51301 -0.148566 -2.13756e-05
9.61583 -0.148594 2.04849e-05
9.71877 -0.148544 -1.97093e-05
9.82181 -0.14858 1.90164e-05
9.92496 -0.148523 -1.78988e-05
10.0282 -0.148566 1.73574e-05
10.1316 -0.148504 -1.59506e-05
10.2351 -0.148553 1.55264e-05
10.3387 -0.148487 -1.38793e-05
10.4425 -0.14854 1.35491e-05
10.5463 -0.148472 -1.17085e-05
10.6503 -0.148528 1.14597e-05
10.7545 -0.148458 -9.47181e-06
10.8587 -0.148516 9.30095e-06
10.9631 -0.148445 -7.21233e-06
11.0676 -0.148503 7.12498e-06
11.1722 -0.148434 -4.9833e-06
11.277 -0.148491 4.99299e-06
11.3819 -0.148425 -2.8473e-06
11.487 -0.148479 2.97456e-06
11.5922 -0.148417 -8.75228e-07
11.6975 -0.148466 1.1464e-06
11.803 -0.14841 8.5544e-07
11.9086 -0.148453 -4.09725e-07
12.0144 -0.148405 2.26317e-06
12.1204 -0.14844 -1.60985e-06
12.2265 -0.148401 3.26571e-06
12.3327 -0.148428 -2.37153e-06
12.4391 -0.148397 3.78428e-06
12.5457 -0.148415 -2.61841e-06
12.6524 -0.148394 3.7486e-06
12.7593 -0.148403 -2.28559e-06
12.8664 -0.148392 3.10256e-06
12.9737 -0.148391 -1.32556e-06
13.0811 -0.14839 1.81055e-06
13.1887 -0.148379 2.85339e-07
13.2965 -0.148387 -1.36164e-07
13.4044 -0.148369 2.54062e-06
13.5126 -0.148385 -2.71317e-06
13.6209 -0.14836 5.39765e-06
13.7294 -0.148381 -5.85736e-06
13.8382 -0.148352 8.77277e-06
13.9471 -0.148377 -9.46284e-06
14.0562 -0.148345 1.25381e-05
14.1655 -0.148372 -1.33789e-05
14.275 -0.14834 1.65212e-05
14.3848 -0.148366 -1.74112e-05
14.4947 -0.148337 2.05072e-05
14.6049 -0.148359 -2.13259e-05
14.7152 -0.148335 2.42465e-05
14.8258 -0.14835 -2.48596e-05
14.9367 -0.148335 2.74655e-05
15.0477 -0.148341 -2.77327e-05
15.159 -0.148336 2.98839e-05
15.2705 -0.14833 -2.96691e-05
15.3823 -0.148338 3.1236e-05
15.4943 -0.14832 -3.04197e-05
15.6066 -0.148341 3.1297e-05
15.7191 -0.148309 -2.97908e-05
15.8319 -0.148343 2.99115e-05
15.9449 -0.148299 -2.76732e-05
16.0582 -0.148345 2.70241e-05
16.1717 -0.14829 -2.40717e-05
16.2856 -0.148347 2.27065e-05
16.3997 -0.148283 -1.91299e-05
16.5141 -0.148346 1.71786e-05
16.6288 -0.148277 -1.31468e-05
16.7437 -0.148344 1.08192e-05
16.859 -0.148274 -6.57946e-06
16.9746 -0.14834 4.16005e-06
17.0905 -0.148273 -2.78968e-08
17.2067 -0.148334 -2.13979e-06
17.3232 -0.148274 5.80244e-06
17.4401 -0.148325 -7.34393e-06
17.5572 -0.148278 1.0163e-05
17.6748 -0.148315 -1.07132e-05
17.7926 -0.148282 1.23484e-05
17.9108 -0.148305 -1.16025e-05
18.0294 -0.148288 1.1802e-05
18.1483 -0.148294 -9.57276e-06
18.2676 -0.148292 8.23146e-06
18.3873 -0.148285 -4.50543e-06
18.5074 -0.148296 1.71684e-06
18.6278 -0.148278 3.29997e-06
18.7487 -0.148296 -7.20795e-06
18.8699 -0.148275 1.30679e-05
18.9916 -0.148293 -1.75272e-05
19.1137 -0.148275 2.35547e-05
19.2362 -0.148287 -2.77936e-05
19.3592 -0.148279 3.31468e-05
19.4826 -0.148277 -3.62776e-05
19.6065 -0.148286 4.00629e-05
19.7309 -0.148265 -4.12228e-05
19.8557 -0.148295 4.26593e-05
19.9811 -0.148251 -4.1194e-05
20.1069 -0.148304 3.98099e-05
20.2333 -0.148239 -3.54742e-05
20.3602 -0.14831 3.13009e-05
20.4876 -0.14823 -2.44329e-05
20.6156 -0.148313 1.81446e-05
20.7441 -0.148226 -9.7561e-06
20.8732 -0.14831 2.69464e-06
21.0029 -0.148229 5.58645e-06
21.1332 -0.148301 -1.15634e-05
21.2642 -0.148237 1.7748e-05
21.3958 -0.148288 -2.06298e-05
21.528 -0.148249 2.2834e-05
21.6609 -0.148272 -2.10136e-05
21.7945 -0.148261 1.80824e-05
21.9288 -0.148258 -1.10097e-05
22.0639 -0.148269 3.15084e-06
22.1997 -0.14825 8.11273e-06
22.3363 -0.148269 -1.89228e-05
22.4736 -0.148252 3.15217e-05
22.6118 -0.148259 -4.16513e-05
22.7509 -0.148264 5.14093e-05
22.8908 -0.14824 -5.64466e-05
23.0316 -0.148283 5.91528e-05
23.1733 -0.148218 -5.5567e-05
23.316 -0.148302 4.89193e-05
23.4597 -0.1482 -3.61258e-05
23.6044 -0.148311 2.1691e-05
23.7502 -0.148196 -3.61603e-06
23.8971 -0.148304 -1.23329e-05
24.0451 -0.148209 2.74827e-05
24.1944 -0.148281 -3.55577e-05
24.3448 -0.148234 3.84285e-05
24.4966 -0.148252 -3.07831e-05
24.6496 -0.148257 1.67582e-05
24.8041 -0.148236 6.45036e-06
24.9601 -0.148259 -3.12357e-05
25.1175 -0.148246 5.76499e-05
25.2766 -0.148232 -7.5488e-05
25.4373 -0.148282 8.45873e-05
25.5998 -0.148189 -7.60544e-05
25.7641 -0.148319 5.47532e-05
25.9304 -0.148165 -1.83244e-05
26.0988 -0.148319 -1.91697e-05
26.2693 -0.148189 5.2918e-05
26.4421 -0.148271 -6.38002e-05
26.6174 -0.148246 5.06355e-05
26.7954 -0.148223 -4.96769e-06
26.9761 -0.148261 -5.27383e-05
27.1598 -0.148255 0.0001087
27.3468 -0.148186 -0.000123739
27.5373 -0.148346 9.01643e-05
27.7317 -0.148126 -1.25689e-06
27.9302 -0.148332 -8.38623e-05
28.1333 -0.148228 0.000114543
28.3415 -0.148208 -2.19898e-05
28.5554 -0.148272 -0.000126903
28.7758 -0.148344 0.000211363
29.0035 -0.148072 -3.9264e-05
29.2396 -0.148378 -0.00019692
29.4858 -0.148397 0.000104852
29.7441 -0.148378 0.000474989
30.0173 -0.148015 0.000335262
30.3101 -0.14813 0.000193321
30.6297 -0.147939 1.65123e-05
30.9905 -0.148185 4.70925e-05
31.4301 -0.147814 -5.86696e-05


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1QuantumOneLoop/SigmaROneLoop.txt <==
-31.4301 -0.122522 -1.84559e-18
-30.9905 -0.122522 -1.84559e-18
-30.6297 -0.122522 -1.84559e-18
-30.3101 -0.122522 -1.84559e-18
-30.0173 -0.122522 -1.84559e-18
-29.7441 -0.122522 -1.84559e-18
-29.4858 -0.122522 -1.84559e-18
-29.2396 -0.122522 -1.84559e-18
-29.0035 -0.122522 -1.84559e-18
-28.7758 -0.122522 -1.84559e-18
-28.5554 -0.122522 -1.84559e-18
-28.3415 -0.122522 -1.84559e-18
-28.1333 -0.122522 -1.84559e-18
-27.9302 -0.122522 -1.84559e-18
-27.7317 -0.122522 -1.84559e-18
-27.5373 -0.122522 -1.84559e-18
-27.3468 -0.122522 -1.84559e-18
-27.1598 -0.122522 -1.84559e-18
-26.9761 -0.122522 -1.84559e-18
-26.7954 -0.122522 -1.84559e-18
-26.6174 -0.122522 -1.84559e-18
-26.4421 -0.122522 -1.84559e-18
-26.2693 -0.122522 -1.84559e-18
-26.0988 -0.122522 -1.84559e-18
-25.9304 -0.122522 -1.84559e-18
-25.7641 -0.122522 -1.84559e-18
-25.5998 -0.122522 -1.84559e-18
-25.4373 -0.122522 -1.84559e-18
-25.2766 -0.122522 -1.84559e-18
-25.1175 -0.122522 -1.84559e-18
-24.9601 -0.122522 -1.84559e-18
-24.8041 -0.122522 -1.84559e-18
-24.6496 -0.122522 -1.84559e-18
-24.4966 -0.122522 -1.84559e-18
-24.3448 -0.122522 -1.84559e-18
-24.1944 -0.122522 -1.84559e-18
-24.0451 -0.122522 -1.84559e-18
-23.8971 -0.122522 -1.84559e-18
-23.7502 -0.122522 -1.84559e-18
-23.6044 -0.122522 -1.84559e-18
-23.4597 -0.122522 -1.84559e-18
-23.316 -0.122522 -1.84559e-18
-23.1733 -0.122522 -1.84559e-18
-23.0316 -0.122522 -1.84559e-18
-22.8908 -0.122522 -1.84559e-18
-22.7509 -0.122522 -1.84559e-18
-22.6118 -0.122522 -1.84559e-18
-22.4736 -0.122522 -1.84559e-18
-22.3363 -0.122522 -1.84559e-18
-22.1997 -0.122522 -1.84559e-18
-22.0639 -0.122522 -1.84559e-18
-21.9288 -0.122522 -1.84559e-18
-21.7945 -0.122522 -1.84559e-18
-21.6609 -0.122522 -1.84559e-18
-21.528 -0.122522 -1.84559e-18
-21.3958 -0.122522 -1.84559e-18
-21.2642 -0.122522 -1.84559e-18
-21.1332 -0.122522 -1.84559e-18
-21.0029 -0.122522 -1.84559e-18
-20.8732 -0.122522 -1.84559e-18
-20.7441 -0.122522 -1.84559e-18
-20.6156 -0.122522 -1.84559e-18
-20.4876 -0.122522 -1.84559e-18
-20.3602 -0.122522 -1.84559e-18
-20.2333 -0.122522 -1.84559e-18
-20.1069 -0.122522 -1.84559e-18
-19.9811 -0.122522 -1.84559e-18
-19.8557 -0.122522 -1.84559e-18
-19.7309 -0.122522 -1.84559e-18
-19.6065 -0.122522 -1.84559e-18
-19.4826 -0.122522 -1.84559e-18
-19.3592 -0.122522 -1.84559e-18
-19.2362 -0.122522 -1.84559e-18
-19.1137 -0.122522 -1.84559e-18
-18.9916 -0.122522 -1.84559e-18
-18.8699 -0.122522 -1.84559e-18
-18.7487 -0.122522 -1.84559e-18
-18.6278 -0.122522 -1.84559e-18
-18.5074 -0.122522 -1.84559e-18
-18.3873 -0.122522 -1.84559e-18
-18.2676 -0.122522 -1.84559e-18
-18.1483 -0.122522 -1.84559e-18
-18.0294 -0.122522 -1.84559e-18
-17.9108 -0.122522 -1.84559e-18
-17.7926 -0.122522 -1.84559e-18
-17.6748 -0.122522 -1.84559e-18
-17.5572 -0.122522 -1.84559e-18
-17.4401 -0.122522 -1.84559e-18
-17.3232 -0.122522 -1.84559e-18
-17.2067 -0.122522 -1.84559e-18
-17.0905 -0.122522 -1.84559e-18
-16.9746 -0.122522 -1.84559e-18
-16.859 -0.122522 -1.84559e-18
-16.7437 -0.122522 -1.84559e-18
-16.6288 -0.122522 -1.84559e-18
-16.5141 -0.122522 -1.84559e-18
-16.3997 -0.122522 -1.84559e-18
-16.2856 -0.122522 -1.84559e-18
-16.1717 -0.122522 -1.84559e-18
-16.0582 -0.122522 -1.84559e-18
-15.9449 -0.122522 -1.84559e-18
-15.8319 -0.122522 -1.84559e-18
-15.7191 -0.122522 -1.84559e-18
-15.6066 -0.122522 -1.84559e-18
-15.4943 -0.122522 -1.84559e-18
-15.3823 -0.122522 -1.84559e-18
-15.2705 -0.122522 -1.84559e-18
-15.159 -0.122522 -1.84559e-18
-15.0477 -0.122522 -1.84559e-18
-14.9367 -0.122522 -1.84559e-18
-14.8258 -0.122522 -1.84559e-18
-14.7152 -0.122522 -1.84559e-18
-14.6049 -0.122522 -1.84559e-18
-14.4947 -0.122522 -1.84559e-18
-14.3848 -0.122522 -1.84559e-18
-14.275 -0.122522 -1.84559e-18
-14.1655 -0.122522 -1.84559e-18
-14.0562 -0.122522 -1.84559e-18
-13.9471 -0.122522 -1.84559e-18
-13.8382 -0.122522 -1.84559e-18
-13.7294 -0.122522 -1.84559e-18
-13.6209 -0.122522 -1.84559e-18
-13.5126 -0.122522 -1.84559e-18
-13.4044 -0.122522 -1.84559e-18
-13.2965 -0.122522 -1.84559e-18
-13.1887 -0.122522 -1.84559e-18
-13.0811 -0.122522 -1.84559e-18
-12.9737 -0.122522 -1.84559e-18
-12.8664 -0.122522 -1.84559e-18
-12.7593 -0.122522 -1.84559e-18
-12.6524 -0.122522 -1.84559e-18
-12.5457 -0.122522 -1.84559e-18
-12.4391 -0.122522 -1.84559e-18
-12.3327 -0.122522 -1.84559e-18
-12.2265 -0.122522 -1.84559e-18
-12.1204 -0.122522 -1.84559e-18
-12.0144 -0.122522 -1.84559e-18
-11.9086 -0.122522 -1.84559e-18
-11.803 -0.122522 -1.84559e-18
-11.6975 -0.122522 -1.84559e-18
-11.5922 -0.122522 -1.84559e-18
-11.487 -0.122522 -1.84559e-18
-11.3819 -0.122522 -1.84559e-18
-11.277 -0.122522 -1.84559e-18
-11.1722 -0.122522 -1.84559e-18
-11.0676 -0.122522 -1.84559e-18
-10.9631 -0.122522 -1.84559e-18
-10.8587 -0.122522 -1.84559e-18
-10.7545 -0.122522 -1.84559e-18
-10.6503 -0.122522 -1.84559e-18
-10.5463 -0.122522 -1.84559e-18
-10.4425 -0.122522 -1.84559e-18
-10.3387 -0.122522 -1.84559e-18
-10.2351 -0.122522 -1.84559e-18
-10.1316 -0.122522 -1.84559e-18
-10.0282 -0.122522 -1.84559e-18
-9.92496 -0.122522 -1.84559e-18
-9.82181 -0.122522 -1.84559e-18
-9.71877 -0.122522 -1.84559e-18
-9.61583 -0.122522 -1.84559e-18
-9.51301 -0.122522 -1.84559e-18
-9.4103 -0.122522 -1.84559e-18
-9.30769 -0.122522 -1.84559e-18
-9.20518 -0.122522 -1.84559e-18
-9.10278 -0.122522 -1.84559e-18
-9.00048 -0.122522 -1.84559e-18
-8.89828 -0.122522 -1.84559e-18
-8.79618 -0.122522 -1.84559e-18
-8.69417 -0.122522 -1.84559e-18
-8.59226 -0.122522 -1.84559e-18
-8.49044 -0.122522 -1.84559e-18
-8.38872 -0.122522 -1.84559e-18
-8.28708 -0.122522 -1.84559e-18
-8.18554 -0.122522 -1.84559e-18
-8.08408 -0.122522 -1.84559e-18
-7.98271 -0.122522 -1.84559e-18
-7.88143 -0.122522 -1.84559e-18
-7.78023 -0.122522 -1.84559e-18
-7.67911 -0.122522 -1.84559e-18
-7.57807 -0.122522 -1.84559e-18
-7.47712 -0.122522 -1.84559e-18
-7.37624 -0.122522 -1.84559e-18
-7.27544 -0.122522 -1.84559e-18
-7.17471 -0.122522 -1.84559e-18
-7.07406 -0.122522 -1.84559e-18
-6.97348 -0.122522 -1.84559e-18
-6.87298 -0.122522 -1.84559e-18
-6.77254 -0.122522 -1.84559e-18
-6.67218 -0.122522 -1.84559e-18
-6.57188 -0.122522 -1.84559e-18
-6.47166 -0.122522 -1.84559e-18
-6.37149 -0.122522 -1.84559e-18
-6.2714 -0.122522 -1.84559e-18
-6.17136 -0.122522 -1.84559e-18
-6.07139 -0.122522 -1.84559e-18
-5.97148 -0.122522 -1.84559e-18
-5.87163 -0.122522 -1.84559e-18
-5.77184 -0.122522 -1.84559e-18
-5.67211 -0.122522 -1.84559e-18
-5.57243 -0.122522 -1.84559e-18
-5.47281 -0.122522 -1.84559e-18
-5.37325 -0.122522 -1.84559e-18
-5.27373 -0.122522 -1.84559e-18
-5.17427 -0.122522 -1.84559e-18
-5.07487 -0.122522 -1.84559e-18
-4.97551 -0.122522 -1.84559e-18
-4.8762 -0.122522 -1.84559e-18
-4.77694 -0.122522 -1.84559e-18
-4.67772 -0.122522 -1.84559e-18
-4.57855 -0.122522 -1.84559e-18
-4.47943 -0.122522 -1.84559e-18
-4.38035 -0.122522 -1.84559e-18
-4.28131 -0.122522 -1.84559e-18
-4.18232 -0.122522 -1.84559e-18
-4.08336 -0.122522 -1.84559e-18
-3.98445 -0.122522 -1.84559e-18
-3.88557 -0.122522 -1.84559e-18
-3.78673 -0.122522 -1.84559e-18
-3.68793 -0.122522 -1.84559e-18
-3.58916 -0.122522 -1.84559e-18
-3.49043 -0.122522 -1.84559e-18
-3.39173 -0.122522 -1.84559e-18
-3.29307 -0.122522 -1.84559e-18
-3.19443 -0.122522 -1.84559e-18
-3.09583 -0.122522 -1.84559e-18
-2.99725 -0.122522 -1.84559e-18
-2.89871 -0.122522 -1.84559e-18
-2.80019 -0.122522 -1.84559e-18
-2.7017 -0.122522 -1.84559e-18
-2.60323 -0.122522 -1.84559e-18
-2.50479 -0.122522 -1.84559e-18
-2.40638 -0.122522 -1.84559e-18
-2.30798 -0.122522 -1.84559e-18
-2.20961 -0.122522 -1.84559e-18
-2.11126 -0.122522 -1.84559e-18
-2.01293 -0.122522 -1.84559e-18
-1.91462 -0.122522 -1.84559e-18
-1.81632 -0.122522 -1.84559e-18
-1.71804 -0.122522 -1.84559e-18
-1.61978 -0.122522 -1.84559e-18
-1.52154 -0.122522 -1.84559e-18
-1.42331 -0.122522 -1.84559e-18
-1.32509 -0.122522 -1.84559e-18
-1.22689 -0.122522 -1.84559e-18
-1.12869 -0.122522 -1.84559e-18
-1.03051 -0.122522 -1.84559e-18
-0.932337 -0.122522 -1.84559e-18
-0.834173 -0.122522 -1.84559e-18
-0.736016 -0.122522 -1.84559e-18
-0.637867 -0.122522 -1.84559e-18
-0.539723 -0.122522 -1.84559e-18
-0.441585 -0.122522 -1.84559e-18
-0.343451 -0.122522 -1.84559e-18
-0.24532 -0.122522 -1.84559e-18
-0.147191 -0.122522 -1.84559e-18
-0.0490634 -0.122522 -1.84559e-18
0.0490634 -0.122522 -1.84559e-18
0.147191 -0.122522 -1.84559e-18
0.24532 -0.122522 -1.84559e-18
0.343451 -0.122522 -1.84559e-18
0.441585 -0.122522 -1.84559e-18
0.539723 -0.122522 -1.84559e-18
0.637867 -0.122522 -1.84559e-18
0.736016 -0.122522 -1.84559e-18
0.834173 -0.122522 -1.84559e-18
0.932337 -0.122522 -1.84559e-18
1.03051 -0.122522 -1.84559e-18
1.12869 -0.122522 -1.84559e-18
1.22689 -0.122522 -1.84559e-18
1.32509 -0.122522 -1.84559e-18
1.42331 -0.122522 -1.84559e-18
1.52154 -0.122522 -1.84559e-18
1.61978 -0.122522 -1.84559e-18
1.71804 -0.122522 -1.84559e-18
1.81632 -0.122522 -1.84559e-18
1.91462 -0.122522 -1.84559e-18
2.01293 -0.122522 -1.84559e-18
2.11126 -0.122522 -1.84559e-18
2.20961 -0.122522 -1.84559e-18
2.30798 -0.122522 -1.84559e-18
2.40638 -0.122522 -1.84559e-18
2.50479 -0.122522 -1.84559e-18
2.60323 -0.122522 -1.84559e-18
2.7017 -0.122522 -1.84559e-18
2.80019 -0.122522 -1.84559e-18
2.89871 -0.122522 -1.84559e-18
2.99725 -0.122522 -1.84559e-18
3.09583 -0.122522 -1.84559e-18
3.19443 -0.122522 -1.84559e-18
3.29307 -0.122522 -1.84559e-18
3.39173 -0.122522 -1.84559e-18
3.49043 -0.122522 -1.84559e-18
3.58916 -0.122522 -1.84559e-18
3.68793 -0.122522 -1.84559e-18
3.78673 -0.122522 -1.84559e-18
3.88557 -0.122522 -1.84559e-18
3.98445 -0.122522 -1.84559e-18
4.08336 -0.122522 -1.84559e-18
4.18232 -0.122522 -1.84559e-18
4.28131 -0.122522 -1.84559e-18
4.38035 -0.122522 -1.84559e-18
4.47943 -0.122522 -1.84559e-18
4.57855 -0.122522 -1.84559e-18
4.67772 -0.122522 -1.84559e-18
4.77694 -0.122522 -1.84559e-18
4.8762 -0.122522 -1.84559e-18
4.97551 -0.122522 -1.84559e-18
5.07487 -0.122522 -1.84559e-18
5.17427 -0.122522 -1.84559e-18
5.27373 -0.122522 -1.84559e-18
5.37325 -0.122522 -1.84559e-18
5.47281 -0.122522 -1.84559e-18
5.57243 -0.122522 -1.84559e-18
5.67211 -0.122522 -1.84559e-18
5.77184 -0.122522 -1.84559e-18
5.87163 -0.122522 -1.84559e-18
5.97148 -0.122522 -1.84559e-18
6.07139 -0.122522 -1.84559e-18
6.17136 -0.122522 -1.84559e-18
6.2714 -0.122522 -1.84559e-18
6.37149 -0.122522 -1.84559e-18
6.47166 -0.122522 -1.84559e-18
6.57188 -0.122522 -1.84559e-18
6.67218 -0.122522 -1.84559e-18
6.77254 -0.122522 -1.84559e-18
6.87298 -0.122522 -1.84559e-18
6.97348 -0.122522 -1.84559e-18
7.07406 -0.122522 -1.84559e-18
7.17471 -0.122522 -1.84559e-18
7.27544 -0.122522 -1.84559e-18
7.37624 -0.122522 -1.84559e-18
7.47712 -0.122522 -1.84559e-18
7.57807 -0.122522 -1.84559e-18
7.67911 -0.122522 -1.84559e-18
7.78023 -0.122522 -1.84559e-18
7.88143 -0.122522 -1.84559e-18
7.98271 -0.122522 -1.84559e-18
8.08408 -0.122522 -1.84559e-18
8.18554 -0.122522 -1.84559e-18
8.28708 -0.122522 -1.84559e-18
8.38872 -0.122522 -1.84559e-18
8.49044 -0.122522 -1.84559e-18
8.59226 -0.122522 -1.84559e-18
8.69417 -0.122522 -1.84559e-18
8.79618 -0.122522 -1.84559e-18
8.89828 -0.122522 -1.84559e-18
9.00048 -0.122522 -1.84559e-18
9.10278 -0.122522 -1.84559e-18
9.20518 -0.122522 -1.84559e-18
9.30769 -0.122522 -1.84559e-18
9.4103 -0.122522 -1.84559e-18
9.51301 -0.122522 -1.84559e-18
9.61583 -0.122522 -1.84559e-18
9.71877 -0.122522 -1.84559e-18
9.82181 -0.122522 -1.84559e-18
9.92496 -0.122522 -1.84559e-18
10.0282 -0.122522 -1.84559e-18
10.1316 -0.122522 -1.84559e-18
10.2351 -0.122522 -1.84559e-18
10.3387 -0.122522 -1.84559e-18
10.4425 -0.122522 -1.84559e-18
10.5463 -0.122522 -1.84559e-18
10.6503 -0.122522 -1.84559e-18
10.7545 -0.122522 -1.84559e-18
10.8587 -0.122522 -1.84559e-18
10.9631 -0.122522 -1.84559e-18
11.0676 -0.122522 -1.84559e-18
11.1722 -0.122522 -1.84559e-18
11.277 -0.122522 -1.84559e-18
11.3819 -0.122522 -1.84559e-18
11.487 -0.122522 -1.84559e-18
11.5922 -0.122522 -1.84559e-18
11.6975 -0.122522 -1.84559e-18
11.803 -0.122522 -1.84559e-18
11.9086 -0.122522 -1.84559e-18
12.0144 -0.122522 -1.84559e-18
12.1204 -0.122522 -1.84559e-18
12.2265 -0.122522 -1.84559e-18
12.3327 -0.122522 -1.84559e-18
12.4391 -0.122522 -1.84559e-18
12.5457 -0.122522 -1.84559e-18
12.6524 -0.122522 -1.84559e-18
12.7593 -0.122522 -1.84559e-18
12.8664 -0.122522 -1.84559e-18
12.9737 -0.122522 -1.84559e-18
13.0811 -0.122522 -1.84559e-18
13.1887 -0.122522 -1.84559e-18
13.2965 -0.122522 -1.84559e-18
13.4044 -0.122522 -1.84559e-18
13.5126 -0.122522 -1.84559e-18
13.6209 -0.122522 -1.84559e-18
13.7294 -0.122522 -1.84559e-18
13.8382 -0.122522 -1.84559e-18
13.9471 -0.122522 -1.84559e-18
14.0562 -0.122522 -1.84559e-18
14.1655 -0.122522 -1.84559e-18
14.275 -0.122522 -1.84559e-18
14.3848 -0.122522 -1.84559e-18
14.4947 -0.122522 -1.84559e-18
14.6049 -0.122522 -1.84559e-18
14.7152 -0.122522 -1.84559e-18
14.8258 -0.122522 -1.84559e-18
14.9367 -0.122522 -1.84559e-18
15.0477 -0.122522 -1.84559e-18
15.159 -0.122522 -1.84559e-18
15.2705 -0.122522 -1.84559e-18
15.3823 -0.122522 -1.84559e-18
15.4943 -0.122522 -1.84559e-18
15.6066 -0.122522 -1.84559e-18
15.7191 -0.122522 -1.84559e-18
15.8319 -0.122522 -1.84559e-18
15.9449 -0.122522 -1.84559e-18
16.0582 -0.122522 -1.84559e-18
16.1717 -0.122522 -1.84559e-18
16.2856 -0.122522 -1.84559e-18
16.3997 -0.122522 -1.84559e-18
16.5141 -0.122522 -1.84559e-18
16.6288 -0.122522 -1.84559e-18
16.7437 -0.122522 -1.84559e-18
16.859 -0.122522 -1.84559e-18
16.9746 -0.122522 -1.84559e-18
17.0905 -0.122522 -1.84559e-18
17.2067 -0.122522 -1.84559e-18
17.3232 -0.122522 -1.84559e-18
17.4401 -0.122522 -1.84559e-18
17.5572 -0.122522 -1.84559e-18
17.6748 -0.122522 -1.84559e-18
17.7926 -0.122522 -1.84559e-18
17.9108 -0.122522 -1.84559e-18
18.0294 -0.122522 -1.84559e-18
18.1483 -0.122522 -1.84559e-18
18.2676 -0.122522 -1.84559e-18
18.3873 -0.122522 -1.84559e-18
18.5074 -0.122522 -1.84559e-18
18.6278 -0.122522 -1.84559e-18
18.7487 -0.122522 -1.84559e-18
18.8699 -0.122522 -1.84559e-18
18.9916 -0.122522 -1.84559e-18
19.1137 -0.122522 -1.84559e-18
19.2362 -0.122522 -1.84559e-18
19.3592 -0.122522 -1.84559e-18
19.4826 -0.122522 -1.84559e-18
19.6065 -0.122522 -1.84559e-18
19.7309 -0.122522 -1.84559e-18
19.8557 -0.122522 -1.84559e-18
19.9811 -0.122522 -1.84559e-18
20.1069 -0.122522 -1.84559e-18
20.2333 -0.122522 -1.84559e-18
20.3602 -0.122522 -1.84559e-18
20.4876 -0.122522 -1.84559e-18
20.6156 -0.122522 -1.84559e-18
20.7441 -0.122522 -1.84559e-18
20.8732 -0.122522 -1.84559e-18
21.0029 -0.122522 -1.84559e-18
21.1332 -0.122522 -1.84559e-18
21.2642 -0.122522 -1.84559e-18
21.3958 -0.122522 -1.84559e-18
21.528 -0.122522 -1.84559e-18
21.6609 -0.122522 -1.84559e-18
21.7945 -0.122522 -1.84559e-18
21.9288 -0.122522 -1.84559e-18
22.0639 -0.122522 -1.84559e-18
22.1997 -0.122522 -1.84559e-18
22.3363 -0.122522 -1.84559e-18
22.4736 -0.122522 -1.84559e-18
22.6118 -0.122522 -1.84559e-18
22.7509 -0.122522 -1.84559e-18
22.8908 -0.122522 -1.84559e-18
23.0316 -0.122522 -1.84559e-18
23.1733 -0.122522 -1.84559e-18
23.316 -0.122522 -1.84559e-18
23.4597 -0.122522 -1.84559e-18
23.6044 -0.122522 -1.84559e-18
23.7502 -0.122522 -1.84559e-18
23.8971 -0.122522 -1.84559e-18
24.0451 -0.122522 -1.84559e-18
24.1944 -0.122522 -1.84559e-18
24.3448 -0.122522 -1.84559e-18
24.4966 -0.122522 -1.84559e-18
24.6496 -0.122522 -1.84559e-18
24.8041 -0.122522 -1.84559e-18
24.9601 -0.122522 -1.84559e-18
25.1175 -0.122522 -1.84559e-18
25.2766 -0.122522 -1.84559e-18
25.4373 -0.122522 -1.84559e-18
25.5998 -0.122522 -1.84559e-18
25.7641 -0.122522 -1.84559e-18
25.9304 -0.122522 -1.84559e-18
26.0988 -0.122522 -1.84559e-18
26.2693 -0.122522 -1.84559e-18
26.4421 -0.122522 -1.84559e-18
26.6174 -0.122522 -1.84559e-18
26.7954 -0.122522 -1.84559e-18
26.9761 -0.122522 -1.84559e-18
27.1598 -0.122522 -1.84559e-18
27.3468 -0.122522 -1.84559e-18
27.5373 -0.122522 -1.84559e-18
27.7317 -0.122522 -1.84559e-18
27.9302 -0.122522 -1.84559e-18
28.1333 -0.122522 -1.84559e-18
28.3415 -0.122522 -1.84559e-18
28.5554 -0.122522 -1.84559e-18
28.7758 -0.122522 -1.84559e-18
29.0035 -0.122522 -1.84559e-18
29.2396 -0.122522 -1.84559e-18
29.4858 -0.122522 -1.84559e-18
29.7441 -0.122522 -1.84559e-18
30.0173 -0.122522 -1.84559e-18
30.3101 -0.122522 -1.84559e-18
30.6297 -0.122522 -1.84559e-18
30.9905 -0.122522 -1.84559e-18
31.4301 -0.122522 -1.84559e-18


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1QuantumOneLoop/SigmaRTwoLoop.txt <==
-31.4301 -0.147814 -5.86696e-05
-30.9905 -0.148185 4.70925e-05
-30.6297 -0.147939 1.65123e-05
-30.3101 -0.14813 0.000193321
-30.0173 -0.148015 0.000335262
-29.7441 -0.148378 0.000474989
-29.4858 -0.148397 0.000104852
-29.2396 -0.148378 -0.00019692
-29.0035 -0.148072 -3.9264e-05
-28.7758 -0.148344 0.000211363
-28.5554 -0.148272 -0.000126903
-28.3415 -0.148208 -2.19898e-05
-28.1333 -0.148228 0.000114543
-27.9302 -0.148332 -8.38623e-05
-27.7317 -0.148126 -1.25689e-06
-27.5373 -0.148346 9.01643e-05
-27.3468 -0.148186 -0.000123739
-27.1598 -0.148255 0.0001087
-26.9761 -0.148261 -5.27383e-05
-26.7954 -0.148223 -4.96769e-06
-26.6174 -0.148246 5.06355e-05
-26.4421 -0.148271 -6.38002e-05
-26.2693 -0.148189 5.2918e-05
-26.0988 -0.148319 -1.91697e-05
-25.9304 -0.148165 -1.83244e-05
-25.7641 -0.148319 5.47532e-05
-25.5998 -0.148189 -7.60544e-05
-25.4373 -0.148282 8.45873e-05
-25.2766 -0.148232 -7.5488e-05
-25.1175 -0.148246 5.76499e-05
-24.9601 -0.148259 -3.12357e-05
-24.8041 -0.148236 6.45036e-06
-24.6496 -0.148257 1.67582e-05
-24.4966 -0.148252 -3.07831e-05
-24.3448 -0.148234 3.84285e-05
-24.1944 -0.148281 -3.55577e-05
-24.0451 -0.148209 2.74827e-05
-23.8971 -0.148304 -1.23329e-05
-23.7502 -0.148196 -3.61603e-06
-23.6044 -0.148311 2.1691e-05
-23.4597 -0.1482 -3.61258e-05
-23.316 -0.148302 4.89193e-05
-23.1733 -0.148218 -5.5567e-05
-23.0316 -0.148283 5.91528e-05
-22.8908 -0.14824 -5.64466e-05
-22.7509 -0.148264 5.14093e-05
-22.6118 -0.148259 -4.16513e-05
-22.4736 -0.148252 3.15217e-05
-22.3363 -0.148269 -1.89228e-05
-22.1997 -0.14825 8.11273e-06
-22.0639 -0.148269 3.15084e-06
-21.9288 -0.148258 -1.10097e-05
-21.7945 -0.148261 1.80824e-05
-21.6609 -0.148272 -2.10136e-05
-21.528 -0.148249 2.2834e-05
-21.3958 -0.148288 -2.06298e-05
-21.2642 -0.148237 1.7748e-05
-21.1332 -0.148301 -1.15634e-05
-21.0029 -0.148229 5.58645e-06
-20.8732 -0.14831 2.69464e-06
-20.7441 -0.148226 -9.7561e-06
-20.6156 -0.148313 1.81446e-05
-20.4876 -0.14823 -2.44329e-05
-20.3602 -0.14831 3.13009e-05
-20.2333 -0.148239 -3.54742e-05
-20.1069 -0.148304 3.98099e-05
-19.9811 -0.148251 -4.1194e-05
-19.8557 -0.148295 4.26593e-05
-19.7309 -0.148265 -4.12228e-05
-19.6065 -0.148286 4.00629e-05
-19.4826 -0.148277 -3.62776e-05
-19.3592 -0.148279 3.31468e-05
-19.2362 -0.148287 -2.77936e-05
-19.1137 -0.148275 2.35547e-05
-18.9916 -0.148293 -1.75272e-05
-18.8699 -0.148275 1.30679e-05
-18.7487 -0.148296 -7.20795e-06
-18.6278 -0.148278 3.29997e-06
-18.5074 -0.148296 1.71684e-06
-18.3873 -0.148285 -4.50543e-06
-18.2676 -0.148292 8.23146e-06
-18.1483 -0.148294 -9.57276e-06
-18.0294 -0.148288 1.1802e-05
-17.9108 -0.148305 -1.16025e-05
-17.7926 -0.148282 1.23484e-05
-17.6748 -0.148315 -1.07132e-05
-17.5572 -0.148278 1.0163e-05
-17.4401 -0.148325 -7.34393e-06
-17.3232 -0.148274 5.80244e-06
-17.2067 -0.148334 -2.13979e-06
-17.0905 -0.148273 -2.78968e-08
-16.9746 -0.14834 4.16005e-06
-16.859 -0.148274 -6.57946e-06
-16.7437 -0.148344 1.08192e-05
-16.6288 -0.148277 -1.31468e-05
-16.5141 -0.148346 1.71786e-05
-16.3997 -0.148283 -1.91299e-05
-16.2856 -0.148347 2.27065e-05
-16.1717 -0.14829 -2.40717e-05
-16.0582 -0.148345 2.70241e-05
-15.9449 -0.148299 -2.76732e-05
-15.8319 -0.148343 2.99115e-05
-15.7191 -0.148309 -2.97908e-05
-15.6066 -0.148341 3.1297e-05
-15.4943 -0.14832 -3.04197e-05
-15.3823 -0.148338 3.1236e-05
-15.2705 -0.14833 -2.96691e-05
-15.159 -0.148336 2.98839e-05
-15.0477 -0.148341 -2.77327e-05
-14.9367 -0.148335 2.74655e-05
-14.8258 -0.14835 -2.48596e-05
-14.7152 -0.148335 2.42465e-05
-14.6049 -0.148359 -2.13259e-05
-14.4947 -0.148337 2.05072e-05
-14.3848 -0.148366 -1.74112e-05
-14.275 -0.14834 1.65212e-05
-14.1655 -0.148372 -1.33789e-05
-14.0562 -0.148345 1.25381e-05
-13.9471 -0.148377 -9.46284e-06
-13.8382 -0.148352 8.77277e-06
-13.7294 -0.148381 -5.85736e-06
-13.6209 -0.14836 5.39765e-06
-13.5126 -0.148385 -2.71317e-06
-13.4044 -0.148369 2.54062e-06
-13.2965 -0.148387 -1.36164e-07
-13.1887 -0.148379 2.85339e-07
-13.0811 -0.14839 1.81055e-06
-12.9737 -0.148391 -1.32556e-06
-12.8664 -0.148392 3.10256e-06
-12.7593 -0.148403 -2.28559e-06
-12.6524 -0.148394 3.7486e-06
-12.5457 -0.148415 -2.61841e-06
-12.4391 -0.148397 3.78428e-06
-12.3327 -0.148428 -2.37153e-06
-12.2265 -0.148401 3.26571e-06
-12.1204 -0.14844 -1.60985e-06
-12.0144 -0.148405 2.26317e-06
-11.9086 -0.148453 -4.09725e-07
-11.803 -0.14841 8.5544e-07
-11.6975 -0.148466 1.1464e-06
-11.5922 -0.148417 -8.75228e-07
-11.487 -0.148479 2.97456e-06
-11.3819 -0.148425 -2.8473e-06
-11.277 -0.148491 4.99299e-06
-11.1722 -0.148434 -4.9833e-06
-11.0676 -0.148503 7.12498e-06
-10.9631 -0.148445 -7.21233e-06
-10.8587 -0.148516 9.30095e-06
-10.7545 -0.148458 -9.47181e-06
-10.6503 -0.148528 1.14597e-05
-10.5463 -0.148472 -1.17085e-05
-10.4425 -0.14854 1.35491e-05
-10.3387 -0.148487 -1.38793e-05
-10.2351 -0.148553 1.55264e-05
-10.1316 -0.148504 -1.59506e-05
-10.0282 -0.148566 1.73574e-05
-9.92496 -0.148523 -1.78988e-05
-9.82181 -0.14858 1.90164e-05
-9.71877 -0.148544 -1.97093e-05
-9.61583 -0.148594 2.04849e-05
-9.51301 -0.148566 -2.13756e-05
-9.4103 -0.14861 2.17506e-05
-9.30769 -0.148591 -2.28991e-05
-9.20518 -0.148626 2.28062e-05
-9.10278 -0.148617 -2.42878e-05
-9.00048 -0.148645 2.36481e-05
-8.89828 -0.148645 -2.55557e-05
-8.79618 -0.148665 2.42752e-05
-8.69417 -0.148675 -2.67225e-05
-8.59226 -0.148687 2.46872e-05
-8.49044 -0.148707 -2.78129e-05
-8.38872 -0.148712 2.48832e-05
-8.28708 -0.148742 -2.88565e-05
-8.18554 -0.148739 2.48607e-05
-8.08408 -0.14878 -2.98883e-05
-7.98271 -0.14877 2.46131e-05
-7.88143 -0.148821 -3.09488e-05
-7.78023 -0.148804 2.41283e-05
-7.67911 -0.148866 -3.20854e-05
-7.57807 -0.148843 2.33865e-05
-7.47712 -0.148914 -3.33539e-05
-7.37624 -0.148887 2.23569e-05
-7.27544 -0.148968 -3.48215e-05
-7.17471 -0.148936 2.09942e-05
-7.07406 -0.149027 -3.65702e-05
-6.97348 -0.148993 1.92337e-05
-6.87298 -0.149093 -3.87026e-05
-6.77254 -0.149056 1.69841e-05
-6.67218 -0.149166 -4.135e-05
-6.57188 -0.14913 1.4118e-05
-6.47166 -0.149249 -4.4684e-05
-6.37149 -0.149213 1.0457e-05
-6.2714 -0.149343 -4.8934e-05
-6.17136 -0.14931 5.75116e-06
-6.07139 -0.14945 -5.44132e-05
-5.97148 -0.149423 -3.53486e-07
-5.87163 -0.149575 -6.15586e-05
-5.77184 -0.149555 -8.3647e-06
-5.67211 -0.149721 -7.0994e-05
-5.57243 -0.149711 -1.90232e-05
-5.47281 -0.149893 -8.3631e-05
-5.37325 -0.149898 -3.34324e-05
-5.27373 -0.150099 -0.000100838
-5.17427 -0.150123 -5.32785e-05
-5.07487 -0.150349 -0.000124729
-4.97551 -0.150401 -8.12169e-05
-4.8762 -0.150659 -0.000158692
-4.77694 -0.150747 -0.000121587
-4.67772 -0.15105 -0.000208373
-4.57855 -0.15119 -0.000181798
-4.47943 -0.151556 -0.000283669
-4.38035 -0.151771 -0.000275224
-4.28131 -0.152231 -0.000403031
-4.18232 -0.15256 -0.000427724
-4.08336 -0.153166 -0.000603677
-3.98445 -0.153678 -0.00069401
-3.88557 -0.154528 -0.000968885
-3.78673 -0.155357 -0.00120471
-3.68793 -0.15665 -0.00171359
-3.58916 -0.158084 -0.00232958
-3.49043 -0.160269 -0.00351948
-3.39173 -0.162969 -0.00541464
-3.29307 -0.166999 -0.00932723
-3.19443 -0.17146 -0.0174252
-3.09583 -0.171873 -0.0354716
-2.99725 -0.148438 -0.0467955
-2.89871 -0.125784 -0.0342367
-2.80019 -0.122489 -0.019224
-2.7017 -0.125361 -0.0112891
-2.60323 -0.128246 -0.0071147
-2.50479 -0.130523 -0.00495203
-2.40638 -0.132095 -0.00348485
-2.30798 -0.133275 -0.00266404
-2.20961 -0.134007 -0.00192064
-2.11126 -0.134526 -0.00150286
-2.01293 -0.134707 -0.000982854
-1.91462 -0.134728 -0.00066966
-1.81632 -0.134415 -0.00015585
-1.71804 -0.133901 0.000250864
-1.61978 -0.132954 0.00100166
-1.52154 -0.131632 0.00187513
-1.42331 -0.129602 0.00355015
-1.32509 -0.126833 0.00632951
-1.22689 -0.123295 0.0123007
-1.12869 -0.122342 0.025028
-1.03051 -0.143777 0.0467844
-0.932337 -0.168402 0.0429453
-0.834173 -0.171211 0.0231178
-0.736016 -0.167917 0.0124486
-0.637867 -0.164478 0.00745419
-0.539723 -0.161986 0.00465553
-0.441585 -0.1602 0.00315461
-0.343451 -0.159002 0.00201626
-0.24532 -0.158179 0.00136779
-0.147191 -0.157689 0.000690166
-0.0490634 -0.157448 0.000285375
0.0490634 -0.157448 -0.000285375
0.147191 -0.157689 -0.000690166
0.24532 -0.158179 -0.00136779
0.343451 -0.159002 -0.00201626
0.441585 -0.1602 -0.00315461
0.539723 -0.161986 -0.00465553
0.637867 -0.164478 -0.00745419
0.736016 -0.167917 -0.0124486
0.834173 -0.171211 -0.0231178
0.932337 -0.168402 -0.0429453
1.03051 -0.143777 -0.0467844
1.12869 -0.122342 -0.025028
1.22689 -0.123295 -0.0123007
1.32509 -0.126833 -0.00632951
1.42331 -0.129602 -0.00355015
1.52154 -0.131632 -0.00187513
1.61978 -0.132954 -0.00100166
1.71804 -0.133901 -0.000250864
1.81632 -0.134415 0.00015585
1.91462 -0.134728 0.00066966
2.01293 -0.134707 0.000982854
2.11126 -0.134526 0.00150286
2.20961 -0.134007 0.00192064
2.30798 -0.133275 0.00266404
2.40638 -0.132095 0.00348485
2.50479 -0.130523 0.00495203
2.60323 -0.128246 0.0071147
2.7017 -0.125361 0.0112891
2.80019 -0.122489 0.019224
2.89871 -0.125784 0.0342367
2.99725 -0.148438 0.0467955
3.09583 -0.171873 0.0354716
3.19443 -0.17146 0.0174252
3.29307 -0.166999 0.00932723
3.39173 -0.162969 0.00541464
3.49043 -0.160269 0.00351948
3.58916 -0.158084 0.00232958
3.68793 -0.15665 0.00171359
3.78673 -0.155357 0.00120471
3.88557 -0.154528 0.000968885
3.98445 -0.153678 0.00069401
4.08336 -0.153166 0.000603677
4.18232 -0.15256 0.000427724
4.28131 -0.152231 0.000403031
4.38035 -0.151771 0.000275224
4.47943 -0.151556 0.000283669
4.57855 -0.15119 0.000181798
4.67772 -0.15105 0.000208373
4.77694 -0.150747 0.000121587
4.8762 -0.150659 0.000158692
4.97551 -0.150401 8.12169e-05
5.07487 -0.150349 0.000124729
5.17427 -0.150123 5.32785e-05
5.27373 -0.150099 0.000100838
5.37325 -0.149898 3.34324e-05
5.47281 -0.149893 8.3631e-05
5.57243 -0.149711 1.90232e-05
5.67211 -0.149721 7.0994e-05
5.77184 -0.149555 8.3647e-06
5.87163 -0.149575 6.15586e-05
5.97148 -0.149423 3.53486e-07
6.07139 -0.14945 5.44132e-05
6.17136 -0.14931 -5.75116e-06
6.2714 -0.149343 4.8934e-05
6.37149 -0.149213 -1.0457e-05
6.47166 -0.149249 4.4684e-05
6.57188 -0.14913 -1.4118e-05
6.67218 -0.149166 4.135e-05
6.77254 -0.149056 -1.69841e-05
6.87298 -0.149093 3.87026e-05
6.97348 -0.148993 -1.92337e-05
7.07406 -0.149027 3.65702e-05
7.17471 -0.148936 -2.09942e-05
7.27544 -0.148968 3.48215e-05
7.37624 -0.148887 -2.23569e-05
7.47712 -0.148914 3.33539e-05
7.57807 -0.148843 -2.33865e-05
7.67911 -0.148866 3.20854e-05
7.78023 -0.148804 -2.41283e-05
7.88143 -0.148821 3.09488e-05
7.98271 -0.14877 -2.46131e-05
8.08408 -0.14878 2.98883e-05
8.18554 -0.148739 -2.48607e-05
8.28708 -0.148742 2.88565e-05
8.38872 -0.148712 -2.48832e-05
8.49044 -0.148707 2.78129e-05
8.59226 -0.148687 -2.46872e-05
8.69417 -0.148675 2.67225e-05
8.79618 -0.148665 -2.42752e-05
8.89828 -0.148645 2.55557e-05
9.00048 -0.148645 -2.36481e-05
9.10278 -0.148617 2.42878e-05
9.20518 -0.148626 -2.28062e-05
9.30769 -0.148591 2.28991e-05
9.4103 -0.14861 -2.17506e-05
9.51301 -0.148566 2.13756e-05
9.61583 -0.148594 -2.04849e-05
9.71877 -0.148544 1.97093e-05
9.82181 -0.14858 -1.90164e-05
9.92496 -0.148523 1.78988e-05
10.0282 -0.148566 -1.73574e-05
10.1316 -0.148504 1.59506e-05
10.2351 -0.148553 -1.55264e-05
10.3387 -0.148487 1.38793e-05
10.4425 -0.14854 -1.35491e-05
10.5463 -0.148472 1.17085e-05
10.6503 -0.148528 -1.14597e-05
10.7545 -0.148458 9.47181e-06
10.8587 -0.148516 -9.30095e-06
10.9631 -0.148445 7.21233e-06
11.0676 -0.148503 -7.12498e-06
11.1722 -0.148434 4.9833e-06
11.277 -0.148491 -4.99299e-06
11.3819 -0.148425 2.8473e-06
11.487 -0.148479 -2.97456e-06
11.5922 -0.148417 8.75228e-07
11.6975 -0.148466 -1.1464e-06
11.803 -0.14841 -8.5544e-07
11.9086 -0.148453 4.09725e-07
12.0144 -0.148405 -2.26317e-06
12.1204 -0.14844 1.60985e-06
12.2265 -0.148401 -3.26571e-06
12.3327 -0.148428 2.37153e-06
12.4391 -0.148397 -3.78428e-06
12.5457 -0.148415 2.61841e-06
12.6524 -0.148394 -3.7486e-06
12.7593 -0.148403 2.28559e-06
12.8664 -0.148392 -3.10256e-06
12.9737 -0.148391 1.32556e-06
13.0811 -0.14839 -1.81055e-06
13.1887 -0.148379 -2.85339e-07
13.2965 -0.148387 1.36164e-07
13.4044 -0.148369 -2.54062e-06
13.5126 -0.148385 2.71317e-06
13.6209 -0.14836 -5.39765e-06
13.7294 -0.148381 5.85736e-06
13.8382 -0.148352 -8.77277e-06
13.9471 -0.148377 9.46284e-06
14.0562 -0.148345 -1.25381e-05
14.1655 -0.148372 1.33789e-05
14.275 -0.14834 -1.65212e-05
14.3848 -0.148366 1.74112e-05
14.4947 -0.148337 -2.05072e-05
14.6049 -0.148359 2.13259e-05
14.7152 -0.148335 -2.42465e-05
14.8258 -0.14835 2.48596e-05
14.9367 -0.148335 -2.74655e-05
15.0477 -0.148341 2.77327e-05
15.159 -0.148336 -2.98839e-05
15.2705 -0.14833 2.96691e-05
15.3823 -0.148338 -3.1236e-05
15.4943 -0.14832 3.04197e-05
15.6066 -0.148341 -3.1297e-05
15.7191 -0.148309 2.97908e-05
15.8319 -0.148343 -2.99115e-05
15.9449 -0.148299 2.76732e-05
16.0582 -0.148345 -2.70241e-05
16.1717 -0.14829 2.40717e-05
16.2856 -0.148347 -2.27065e-05
16.3997 -0.148283 1.91299e-05
16.5141 -0.148346 -1.71786e-05
16.6288 -0.148277 1.31468e-05
16.7437 -0.148344 -1.08192e-05
16.859 -0.148274 6.57946e-06
16.9746 -0.14834 -4.16005e-06
17.0905 -0.148273 2.78968e-08
17.2067 -0.148334 2.13979e-06
17.3232 -0.148274 -5.80244e-06
17.4401 -0.148325 7.34393e-06
17.5572 -0.148278 -1.0163e-05
17.6748 -0.148315 1.07132e-05
17.7926 -0.148282 -1.23484e-05
17.9108 -0.148305 1.16025e-05
18.0294 -0.148288 -1.1802e-05
18.1483 -0.148294 9.57276e-06
18.2676 -0.148292 -8.23146e-06
18.3873 -0.148285 4.50543e-06
18.5074 -0.148296 -1.71684e-06
18.6278 -0.148278 -3.29997e-06
18.7487 -0.148296 7.20795e-06
18.8699 -0.148275 -1.30679e-05
18.9916 -0.148293 1.75272e-05
19.1137 -0.148275 -2.35547e-05
19.2362 -0.148287 2.77936e-05
19.3592 -0.148279 -3.31468e-05
19.4826 -0.148277 3.62776e-05
19.6065 -0.148286 -4.00629e-05
19.7309 -0.148265 4.12228e-05
19.8557 -0.148295 -4.26593e-05
19.9811 -0.148251 4.1194e-05
20.1069 -0.148304 -3.98099e-05
20.2333 -0.148239 3.54742e-05
20.3602 -0.14831 -3.13009e-05
20.4876 -0.14823 2.44329e-05
20.6156 -0.148313 -1.81446e-05
20.7441 -0.148226 9.7561e-06
20.8732 -0.14831 -2.69464e-06
21.0029 -0.148229 -5.58645e-06
21.1332 -0.148301 1.15634e-05
21.2642 -0.148237 -1.7748e-05
21.3958 -0.148288 2.06298e-05
21.528 -0.148249 -2.2834e-05
21.6609 -0.148272 2.10136e-05
21.7945 -0.148261 -1.80824e-05
21.9288 -0.148258 1.10097e-05
22.0639 -0.148269 -3.15084e-06
22.1997 -0.14825 -8.11273e-06
22.3363 -0.148269 1.89228e-05
22.4736 -0.148252 -3.15217e-05
22.6118 -0.148259 4.16513e-05
22.7509 -0.148264 -5.14093e-05
22.8908 -0.14824 5.64466e-05
23.0316 -0.148283 -5.91528e-05
23.1733 -0.148218 5.5567e-05
23.316 -0.148302 -4.89193e-05
23.4597 -0.1482 3.61258e-05
23.6044 -0.148311 -2.1691e-05
23.7502 -0.148196 3.61603e-06
23.8971 -0.148304 1.23329e-05
24.0451 -0.148209 -2.74827e-05
24.1944 -0.148281 3.55577e-05
24.3448 -0.148234 -3.84285e-05
24.4966 -0.148252 3.07831e-05
24.6496 -0.148257 -1.67582e-05
24.8041 -0.148236 -6.45036e-06
24.9601 -0.148259 3.12357e-05
25.1175 -0.148246 -5.76499e-05
25.2766 -0.148232 7.5488e-05
25.4373 -0.148282 -8.45873e-05
25.5998 -0.148189 7.60544e-05
25.7641 -0.148319 -5.47532e-05
25.9304 -0.148165 1.83244e-05
26.0988 -0.148319 1.91697e-05
26.2693 -0.148189 -5.2918e-05
26.4421 -0.148271 6.38002e-05
26.6174 -0.148246 -5.06355e-05
26.7954 -0.148223 4.96769e-06
26.9761 -0.148261 5.27383e-05
27.1598 -0.148255 -0.0001087
27.3468 -0.148186 0.000123739
27.5373 -0.148346 -9.01643e-05
27.7317 -0.148126 1.25689e-06
27.9302 -0.148332 8.38623e-05
28.1333 -0.148228 -0.000114543
28.3415 -0.148208 2.19898e-05
28.5554 -0.148272 0.000126903
28.7758 -0.148344 -0.000211363
29.0035 -0.148072 3.9264e-05
29.2396 -0.148378 0.00019692
29.4858 -0.148397 -0.000104852
29.7441 -0.148378 -0.000474989
30.0173 -0.148015 -0.000335262
30.3101 -0.14813 -0.000193321
30.6297 -0.147939 -1.65123e-05
30.9905 -0.148185 -4.70925e-05
31.4301 -0.147814 5.86696e-05


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1QuantumOneLoop/iFpOneLoop.txt <==
-31.4301 -2.36821e-25 3.22809e-06
-30.9905 2.24177e-25 3.36764e-06
-30.6297 7.03379e-25 3.48825e-06
-30.3101 1.39597e-24 3.59995e-06
-30.0173 -1.31984e-25 3.70647e-06
-29.7441 1.96995e-25 3.80975e-06
-29.4858 3.71806e-25 3.91091e-06
-29.2396 -3.94582e-25 4.0107e-06
-29.0035 1.7143e-24 4.10966e-06
-28.7758 1.13852e-24 4.20816e-06
-28.5554 2.70289e-24 4.3065e-06
-28.3415 -1.40156e-25 4.40494e-06
-28.1333 -9.41302e-25 4.50365e-06
-27.9302 -2.26012e-25 4.60281e-06
-27.7317 2.42608e-24 4.70256e-06
-27.5373 -1.21457e-25 4.80303e-06
-27.3468 7.44003e-25 4.90431e-06
-27.1598 7.10682e-25 5.00651e-06
-26.9761 4.14326e-25 5.10973e-06
-26.7954 1.09685e-24 5.21404e-06
-26.6174 -2.6109e-25 5.31952e-06
-26.4421 1.43386e-24 5.42625e-06
-26.2693 4.23912e-25 5.53429e-06
-26.0988 -8.01285e-25 5.64373e-06
-25.9304 4.57712e-25 5.75461e-06
-25.7641 1.42837e-24 5.86701e-06
-25.5998 -1.07065e-24 5.98099e-06
-25.4373 1.47595e-24 6.09661e-06
-25.2766 -2.10435e-24 6.21392e-06
-25.1175 3.54827e-24 6.33301e-06
-24.9601 -1.38195e-24 6.45391e-06
-24.8041 7.25478e-25 6.5767e-06
-24.6496 4.68484e-25 6.70143e-06
-24.4966 -5.16793e-24 6.82817e-06
-24.3448 8.3884e-25 6.95697e-06
-24.1944 -2.32189e-24 7.0879e-06
-24.0451 2.51592e-26 7.22103e-06
-23.8971 8.30247e-25 7.35641e-06
-23.7502 -3.63383e-24 7.49411e-06
-23.6044 -7.312e-24 7.6342e-06
-23.4597 -9.23399e-25 7.77674e-06
-23.316 3.15507e-24 7.92181e-06
-23.1733 -4.72596e-25 8.06946e-06
-23.0316 -2.75605e-24 8.21979e-06
-22.8908 1.78248e-24 8.37285e-06
-22.7509 -3.33367e-24 8.52872e-06
-22.6118 -4.8851e-24 8.68747e-06
-22.4736 -2.18207e-25 8.8492e-06
-22.3363 -3.52704e-24 9.01397e-06
-22.1997 2.56866e-24 9.18186e-06
-22.0639 6.22712e-24 9.35297e-06
-21.9288 4.11374e-24 9.52738e-06
-21.7945 -1.89927e-24 9.70518e-06
-21.6609 3.17698e-24 9.88645e-06
-21.528 -1.57125e-24 1.00713e-05
-21.3958 -5.85754e-24 1.02598e-05
-21.2642 -1.95929e-24 1.04521e-05
-21.1332 -8.08717e-25 1.06482e-05
-21.0029 -2.40751e-25 1.08484e-05
-20.8732 -7.21517e-24 1.10526e-05
-20.7441 -2.40264e-24 1.1261e-05
-20.6156 -5.4295e-24 1.14737e-05
-20.4876 -4.03947e-24 1.16908e-05
-20.3602 -2.93393e-24 1.19125e-05
-20.2333 3.66472e-24 1.21388e-05
-20.1069 5.51968e-24 1.23699e-05
-19.9811 -3.5945e-24 1.2606e-05
-19.8557 2.82681e-24 1.28472e-05
-19.7309 3.71646e-26 1.30935e-05
-19.6065 5.95093e-25 1.33452e-05
-19.4826 -7.2528e-24 1.36025e-05
-19.3592 1.03606e-23 1.38654e-05
-19.2362 2.49387e-24 1.41341e-05
-19.1137 7.38162e-24 1.44088e-05
-18.9916 5.5291e-24 1.46896e-05
-18.8699 -1.72472e-24 1.49768e-05
-18.7487 1.32395e-24 1.52706e-05
-18.6278 -8.30965e-25 1.5571e-05
-18.5074 -4.98876e-24 1.58784e-05
-18.3873 -1.65646e-23 1.61928e-05
-18.2676 8.30991e-24 1.65146e-05
-18.1483 2.53013e-24 1.68439e-05
-18.0294 4.14318e-24 1.7181e-05
-17.9108 -8.96248e-24 1.75261e-05
-17.7926 -1.99918e-24 1.78794e-05
-17.6748 -5.13362e-24 1.82412e-05
-17.5572 -7.36852e-24 1.86117e-05
-17.4401 5.67394e-25 1.89912e-05
-17.3232 5.73743e-25 1.93801e-05
-17.2067 2.71606e-25 1.97785e-05
-17.0905 6.11629e-24 2.01867e-05
-16.9746 -2.57837e-24 2.06052e-05
-16.859 -7.83052e-24 2.10341e-05
-16.7437 -7.19971e-24 2.14739e-05
-16.6288 1.07006e-23 2.19249e-05
-16.5141 -1.534e-23 2.23874e-05
-16.3997 6.96423e-24 2.28618e-05
-16.2856 1.22425e-24 2.33485e-05
-16.1717 3.18838e-24 2.38479e-05
-16.0582 -7.31252e-24 2.43604e-05
-15.9449 8.57144e-24 2.48864e-05
-15.8319 1.28965e-23 2.54265e-05
-15.7191 3.20881e-24 2.5981e-05
-15.6066 6.51365e-24 2.65504e-05
-15.4943 -4.46335e-24 2.71353e-05
-15.3823 -5.282e-24 2.77362e-05
-15.2705 1.56516e-23 2.83536e-05
-15.159 6.5995e-25 2.89882e-05
-15.0477 3.78553e-24 2.96404e-05
-14.9367 8.67358e-24 3.0311e-05
-14.8258 -4.69069e-25 3.10005e-05
-14.7152 -2.51777e-23 3.17097e-05
-14.6049 -1.68217e-23 3.24392e-05
-14.4947 -3.87992e-24 3.31897e-05
-14.3848 5.36573e-24 3.39622e-05
-14.275 -1.18938e-23 3.47572e-05
-14.1655 -1.03102e-23 3.55758e-05
-14.0562 8.67146e-24 3.64186e-05
-13.9471 -9.15873e-24 3.72868e-05
-13.8382 1.60984e-24 3.81811e-05
-13.7294 -1.83405e-23 3.91026e-05
-13.6209 -2.11703e-23 4.00524e-05
-13.5126 -8.51044e-24 4.10315e-05
-13.4044 3.57853e-23 4.2041e-05
-13.2965 -6.28621e-24 4.30822e-05
-13.1887 1.96051e-23 4.41563e-05
-13.0811 -1.33513e-23 4.52646e-05
-12.9737 -7.94994e-25 4.64085e-05
-12.8664 -3.83319e-23 4.75893e-05
-12.7593 5.81242e-23 4.88087e-05
-12.6524 1.83004e-23 5.00681e-05
-12.5457 3.41759e-23 5.13693e-05
-12.4391 -5.88995e-23 5.2714e-05
-12.3327 9.4897e-24 5.4104e-05
-12.2265 1.63601e-23 5.55412e-05
-12.1204 2.32387e-23 5.70276e-05
-12.0144 -3.76444e-23 5.85654e-05
-11.9086 -1.36262e-23 6.01569e-05
-11.803 -1.305e-22 6.18042e-05
-11.6975 -2.29092e-23 6.351e-05
-11.5922 -1.11535e-23 6.52768e-05
-11.487 -5.79093e-23 6.71074e-05
-11.3819 7.66003e-23 6.90047e-05
-11.277 9.41829e-24 7.09717e-05
-11.1722 6.87605e-23 7.30117e-05
-11.0676 5.16587e-23 7.5128e-05
-10.9631 2.17374e-23 7.73244e-05
-10.8587 -4.72642e-23 7.96045e-05
-10.7545 7.72421e-23 8.19724e-05
-10.6503 -1.03471e-22 8.44324e-05
-10.5463 1.10591e-22 8.6989e-05
-10.4425 -1.40775e-22 8.9647e-05
-10.3387 -1.61221e-22 9.24114e-05
-10.2351 -1.61005e-22 9.52876e-05
-10.1316 5.62021e-23 9.82814e-05
-10.0282 -7.65612e-23 0.000101399
-9.92496 8.28884e-23 0.000104646
-9.82181 -3.23761e-23 0.00010803
-9.71877 1.09823e-22 0.000111559
-9.61583 -6.64791e-23 0.000115239
-9.51301 -5.22732e-23 0.00011908
-9.4103 4.4595e-23 0.000123089
-9.30769 2.15144e-22 0.000127277
-9.20518 -3.11978e-23 0.000131654
-9.10278 2.48948e-22 0.000136229
-9.00048 -2.23642e-23 0.000141016
-8.89828 -9.03282e-23 0.000146025
-8.79618 -1.57517e-22 0.00015127
-8.69417 1.69495e-22 0.000156766
-8.59226 2.33661e-22 0.000162527
-8.49044 -2.70433e-22 0.000168569
-8.38872 6.30323e-24 0.000174911
-8.28708 2.46423e-22 0.00018157
-8.18554 -1.53007e-22 0.000188567
-8.08408 3.5667e-23 0.000195924
-7.98271 2.88042e-22 0.000203664
-7.88143 1.88087e-22 0.000211813
-7.78023 2.09002e-22 0.000220398
-7.67911 5.51055e-22 0.000229448
-7.57807 1.0954e-22 0.000238996
-7.47712 -3.63426e-23 0.000249077
-7.37624 -3.01799e-22 0.000259729
-7.27544 3.3555e-22 0.000270991
-7.17471 -2.967e-22 0.000282911
-7.07406 -3.75063e-22 0.000295535
-6.97348 -1.54002e-22 0.000308917
-6.87298 -2.10556e-22 0.000323116
-6.77254 5.03205e-22 0.000338195
-6.67218 -3.63067e-22 0.000354223
-6.57188 -1.93256e-22 0.000371277
-6.47166 1.11929e-22 0.000389441
-6.37149 5.07667e-23 0.000408808
-6.2714 6.46831e-22 0.000429478
-6.17136 1.3272e-21 0.000451566
-6.07139 -4.19964e-22 0.000475195
-5.97148 1.7461e-22 0.000500503
-5.87163 7.84873e-22 0.000527644
-5.77184 1.88569e-22 0.000556787
-5.67211 9.07547e-22 0.000588123
-5.57243 1.5518e-22 0.000621865
-5.47281 -8.31303e-22 0.000658249
-5.37325 -6.98078e-22 0.000697544
-5.27373 -3.16587e-22 0.000740048
-5.17427 1.87845e-22 0.0007861
-5.07487 -5.61231e-22 0.000836085
-4.97551 -2.68707e-21 0.000890434
-4.8762 6.90489e-22 0.000949643
-4.77694 1.3428e-21 0.00101428
-4.67772 -2.51034e-21 0.00108497
-4.57855 -7.24851e-23 0.00116248
-4.47943 1.56134e-21 0.00124765
-4.38035 -3.0421e-21 0.00134147
-4.28131 1.41916e-21 0.00144508
-4.18232 -3.94582e-21 0.00155982
-4.08336 1.72705e-21 0.00168727
-3.98445 -3.47606e-21 0.00182925
-3.88557 -3.60031e-21 0.00198796
-3.78673 -3.79297e-21 0.00216598
-3.68793 3.79016e-21 0.00236643
-3.58916 5.93367e-21 0.00259303
-3.49043 5.90569e-21 0.00285031
-3.39173 -9.40302e-21 0.00314379
-3.29307 -4.90354e-21 0.00348028
-3.19443 6.85642e-22 0.0038682
-3.09583 1.66336e-20 0.00431809
-2.99725 8.17316e-20 0.00484331
-2.89871 -1.59193e-20 0.00546089
-2.80019 3.43692e-20 0.00619293
-2.7017 2.52917e-20 0.00706835
-2.60323 -6.30362e-20 0.00812572
-2.50479 -3.83678e-20 0.00941724
-2.40638 6.91565e-20 0.011015
-2.30798 5.20149e-20 0.0130206
-2.20961 4.08061e-20 0.0155813
-2.11126 -1.54155e-19 0.0189159
-2.01293 2.32952e-19 0.0233623
-1.91462 -1.11203e-19 0.0294622
-1.81632 2.03251e-19 0.0381301
-1.71804 4.39742e-19 0.0510057
-1.61978 -2.74381e-19 0.0712686
-1.52154 7.54046e-19 0.105751
-1.42331 -1.92373e-19 0.171366
-1.32509 -5.18889e-19 0.319664
-1.22689 9.64625e-19 0.770838
-1.12869 -2.99341e-17 3.23438
-1.03051 -3.42944e-16 7.44993
-0.932337 5.55348e-17 1.34299
-0.834173 -1.03063e-17 0.473872
-0.736016 2.02843e-18 0.238609
-0.637867 1.08195e-18 0.144462
-0.539723 3.54817e-19 0.0980938
-0.441585 1.60498e-18 0.0723344
-0.343451 -6.10092e-20 0.0570381
-0.24532 -6.0133e-21 0.0477778
-0.147191 7.22385e-20 0.0424354
-0.0490634 1.37587e-20 0.0399786
0.0490634 1.3622e-20 0.0399786
0.147191 4.31879e-21 0.0424354
0.24532 -7.29958e-20 0.0477778
0.343451 3.2525e-20 0.0570381
0.441585 1.26194e-18 0.0723344
0.539723 -8.9701e-19 0.0980938
0.637867 5.45435e-19 0.144462
0.736016 1.11236e-18 0.238609
0.834173 2.43535e-19 0.473872
0.932337 -6.89765e-17 1.34299
1.03051 -1.16819e-16 7.44993
1.12869 -1.11977e-17 3.23438
1.22689 -1.13766e-17 0.770838
1.32509 4.48366e-18 0.319664
1.42331 -2.27558e-18 0.171366
1.52154 1.60636e-18 0.105751
1.61978 9.45864e-19 0.0712686
1.71804 4.67597e-19 0.0510057
1.81632 2.92089e-19 0.0381301
1.91462 -2.87041e-19 0.0294622
2.01293 1.71076e-19 0.0233623
2.11126 9.54494e-20 0.0189159
2.20961 -5.85084e-20 0.0155813
2.30798 1.50962e-20 0.0130206
2.40638 2.02197e-20 0.011015
2.50479 9.23378e-22 0.00941724
2.60323 -6.27251e-20 0.00812572
2.7017 -3.77884e-20 0.00706835
2.80019 3.15188e-20 0.00619293
2.89871 8.80306e-22 0.00546089
2.99725 5.00596e-20 0.00484331
3.09583 -9.14953e-21 0.00431809
3.19443 2.97883e-20 0.0038682
3.29307 -2.43853e-22 0.00348028
3.39173 -6.06182e-21 0.00314379
3.49043 -4.18741e-21 0.00285031
3.58916 -1.59151e-21 0.00259303
3.68793 -7.65373e-21 0.00236643
3.78673 7.86063e-21 0.00216598
3.88557 1.98319e-21 0.00198796
3.98445 1.8682e-21 0.00182925
4.08336 -1.09863e-21 0.00168727
4.18232 5.56568e-23 0.00155982
4.28131 -2.14132e-22 0.00144508
4.38035 2.65965e-21 0.00134147
4.47943 8.97702e-23 0.00124765
4.57855 7.75941e-22 0.00116248
4.67772 -9.88161e-22 0.00108497
4.77694 2.31466e-21 0.00101428
4.8762 2.03777e-22 0.000949643
4.97551 1.60777e-21 0.000890434
5.07487 -3.21709e-22 0.000836085
5.17427 -1.60307e-21 0.0007861
5.27373 -3.78707e-22 0.000740048
5.37325 9.59016e-22 0.000697544
5.47281 8.02618e-22 0.000658249
5.57243 1.03686e-21 0.000621865
5.67211 -9.97018e-22 0.000588123
5.77184 -3.81512e-22 0.000556787
5.87163 1.48636e-21 0.000527644
5.97148 6.62485e-22 0.000500503
6.07139 1.94468e-22 0.000475195
6.17136 -2.85259e-22 0.000451566
6.2714 1.88927e-22 0.000429478
6.37149 4.49986e-22 0.000408808
6.47166 -7.1196e-22 0.000389441
6.57188 -3.37589e-22 0.000371277
6.67218 -1.31284e-22 0.000354223
6.77254 -2.78664e-22 0.000338195
6.87298 -2.20526e-22 0.000323116
6.97348 6.14678e-22 0.000308917
7.07406 -4.22463e-22 0.000295535
7.17471 1.31183e-23 0.000282911
7.27544 -3.70791e-23 0.000270991
7.37624 -3.464e-23 0.000259729
7.47712 -2.13155e-22 0.000249077
7.57807 3.00432e-22 0.000238996
7.67911 3.27592e-22 0.000229448
7.78023 -3.57487e-22 0.000220398
7.88143 1.66076e-23 0.000211813
7.98271 -3.06673e-23 0.000203664
8.08408 -5.29726e-23 0.000195924
8.18554 -4.07235e-22 0.000188567
8.28708 -5.41393e-23 0.00018157
8.38872 3.07072e-22 0.000174911
8.49044 2.02693e-22 0.000168569
8.59226 -2.27505e-23 0.000162527
8.69417 -1.12972e-22 0.000156766
8.79618 1.46117e-22 0.00015127
8.89828 -5.45517e-23 0.000146025
9.00048 1.56751e-22 0.000141016
9.10278 -1.32358e-22 0.000136229
9.20518 6.29104e-23 0.000131654
9.30769 6.76646e-23 0.000127277
9.4103 -4.38682e-23 0.000123089
9.51301 -2.4931e-23 0.00011908
9.61583 6.24447e-23 0.000115239
9.71877 -8.30317e-23 0.000111559
9.82181 1.6237e-22 0.00010803
9.92496 2.99429e-23 0.000104646
10.0282 -3.65475e-23 0.000101399
10.1316 -6.97041e-23 9.82814e-05
10.2351 -4.7581e-23 9.52876e-05
10.3387 1.38455e-22 9.24114e-05
10.4425 -9.37785e-23 8.9647e-05
10.5463 -4.55197e-24 8.6989e-05
10.6503 1.06214e-22 8.44324e-05
10.7545 -2.43075e-23 8.19724e-05
10.8587 -2.59637e-23 7.96045e-05
10.9631 7.27616e-23 7.73244e-05
11.0676 3.76941e-24 7.5128e-05
11.1722 3.50545e-23 7.30117e-05
11.277 5.62187e-24 7.09717e-05
11.3819 -1.16518e-23 6.90047e-05
11.487 -1.86098e-23 6.71074e-05
11.5922 5.9277e-23 6.52768e-05
11.6975 -9.37467e-23 6.351e-05
11.803 2.01769e-23 6.18042e-05
11.9086 -8.58837e-23 6.01569e-05
12.0144 -5.45438e-23 5.85654e-05
12.1204 -5.80321e-23 5.70276e-05
12.2265 4.87002e-23 5.55412e-05
12.3327 6.11527e-24 5.4104e-05
12.4391 -3.24099e-23 5.2714e-05
12.5457 5.41454e-24 5.13693e-05
12.6524 5.27718e-24 5.00681e-05
12.7593 4.16705e-23 4.88087e-05
12.8664 5.60949e-24 4.75893e-05
12.9737 -2.42795e-24 4.64085e-05
13.0811 -4.18427e-23 4.52646e-05
13.1887 2.76079e-23 4.41563e-05
13.2965 -7.30004e-24 4.30822e-05
13.4044 -2.15178e-24 4.2041e-05
13.5126 4.76599e-24 4.10315e-05
13.6209 1.10048e-24 4.00524e-05
13.7294 1.09251e-23 3.91026e-05
13.8382 -2.20341e-25 3.81811e-05
13.9471 2.44082e-23 3.72868e-05
14.0562 8.71941e-25 3.64186e-05
14.1655 -2.30888e-23 3.55758e-05
14.275 1.54976e-23 3.47572e-05
14.3848 -4.83097e-24 3.39622e-05
14.4947 1.69129e-23 3.31897e-05
14.6049 -8.75523e-24 3.24392e-05
14.7152 1.64755e-23 3.17097e-05
14.8258 5.34425e-24 3.10005e-05
14.9367 1.79894e-23 3.0311e-05
15.0477 1.40895e-23 2.96404e-05
15.159 -2.02932e-23 2.89882e-05
15.2705 -3.46794e-24 2.83536e-05
15.3823 1.17586e-23 2.77362e-05
15.4943 3.68497e-24 2.71353e-05
15.6066 -3.45087e-24 2.65504e-05
15.7191 -1.09263e-23 2.5981e-05
15.8319 -1.14215e-23 2.54265e-05
15.9449 9.54118e-24 2.48864e-05
16.0582 -7.26264e-24 2.43604e-05
16.1717 1.14718e-23 2.38479e-05
16.2856 -1.11727e-24 2.33485e-05
16.3997 1.13423e-23 2.28618e-05
16.5141 2.02067e-24 2.23874e-05
16.6288 -1.57413e-23 2.19249e-05
16.7437 1.44481e-24 2.14739e-05
16.859 -1.12518e-23 2.10341e-05
16.9746 -1.29884e-23 2.06052e-05
17.0905 -1.66832e-24 2.01867e-05
17.2067 4.76964e-24 1.97785e-05
17.3232 -9.24341e-24 1.93801e-05
17.4401 4.83729e-24 1.89912e-05
17.5572 -3.64806e-24 1.86117e-05
17.6748 1.39987e-24 1.82412e-05
17.7926 -1.13558e-25 1.78794e-05
17.9108 -7.44264e-24 1.75261e-05
18.0294 -1.31896e-25 1.7181e-05
18.1483 1.74082e-24 1.68439e-05
18.2676 -2.24069e-24 1.65146e-05
18.3873 -2.50501e-24 1.61928e-05
18.5074 -1.12451e-23 1.58784e-05
18.6278 7.77287e-24 1.5571e-05
18.7487 5.47391e-24 1.52706e-05
18.8699 -3.30302e-24 1.49768e-05
18.9916 -7.26345e-24 1.46896e-05
19.1137 -1.3362e-23 1.44088e-05
19.2362 -1.54227e-24 1.41341e-05
19.3592 3.84381e-24 1.38654e-05
19.4826 5.46477e-24 1.36025e-05
19.6065 -6.36297e-24 1.33452e-05
19.7309 -9.24511e-24 1.30935e-05
19.8557 3.61978e-24 1.28472e-05
19.9811 4.11501e-25 1.2606e-05
20.1069 1.95927e-24 1.23699e-05
20.2333 6.26112e-25 1.21388e-05
20.3602 -6.42382e-24 1.19125e-05
20.4876 -8.32935e-26 1.16908e-05
20.6156 -1.6778e-24 1.14737e-05
20.7441 -3.55241e-24 1.1261e-05
20.8732 2.83308e-24 1.10526e-05
21.0029 -6.43163e-24 1.08484e-05
21.1332 3.37774e-24 1.06482e-05
21.2642 -3.09419e-24 1.04521e-05
21.3958 2.59149e-24 1.02598e-05
21.528 -8.05026e-24 1.00713e-05
21.6609 -1.14781e-24 9.88645e-06
21.7945 -2.6256e-25 9.70518e-06
21.9288 -3.51584e-24 9.52738e-06
22.0639 -1.97756e-24 9.35297e-06
22.1997 -1.09007e-24 9.18186e-06
22.3363 -1.42858e-24 9.01397e-06
22.4736 -5.24044e-24 8.8492e-06
22.6118 -4.84599e-25 8.68747e-06
22.7509 -2.32749e-24 8.52872e-06
22.8908 3.57953e-24 8.37285e-06
23.0316 4.23998e-24 8.21979e-06
23.1733 -6.5839e-25 8.06946e-06
23.316 -2.41899e-24 7.92181e-06
23.4597 1.28952e-24 7.77674e-06
23.6044 2.66383e-24 7.6342e-06
23.7502 5.77106e-24 7.49411e-06
23.8971 -2.80501e-24 7.35641e-06
24.0451 -4.55997e-24 7.22103e-06
24.1944 -8.99953e-26 7.0879e-06
24.3448 -3.32335e-24 6.95697e-06
24.4966 -1.03068e-24 6.82817e-06
24.6496 -2.09046e-24 6.70143e-06
24.8041 -2.62912e-24 6.5767e-06
24.9601 2.44441e-24 6.45391e-06
25.1175 1.42061e-24 6.33301e-06
25.2766 8.25785e-26 6.21392e-06
25.4373 2.51648e-24 6.09661e-06
25.5998 -1.52369e-25 5.98099e-06
25.7641 -6.75802e-25 5.86701e-06
25.9304 -1.91714e-24 5.75461e-06
26.0988 -1.20664e-24 5.64373e-06
26.2693 2.65077e-24 5.53429e-06
26.4421 6.54127e-25 5.42625e-06
26.6174 -2.16568e-24 5.31952e-06
26.7954 -2.5878e-24 5.21404e-06
26.9761 1.65833e-24 5.10973e-06
27.1598 2.51186e-25 5.00651e-06
27.3468 -1.79881e-24 4.90431e-06
27.5373 -3.09792e-24 4.80303e-06
27.7317 -4.99896e-26 4.70256e-06
27.9302 -1.29065e-24 4.60281e-06
28.1333 5.41889e-25 4.50365e-06
28.3415 -2.27298e-24 4.40494e-06
28.5554 -1.77064e-24 4.3065e-06
28.7758 -2.41612e-25 4.20816e-06
29.0035 -1.37347e-24 4.10966e-06
29.2396 3.16361e-25 4.0107e-06
29.4858 6.20026e-25 3.91091e-06
29.7441 5.95783e-25 3.80975e-06
30.0173 -3.54721e-25 3.70647e-06
30.3101 -1.06337e-25 3.59995e-06
30.6297 -5.65635e-26 3.48825e-06
30.9905 5.34219e-25 3.36764e-06
31.4301 2.72511e-26 3.22809e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1QuantumOneLoop/iFpTwoLoop.txt <==
-31.4301 -9.76486e-24 3.22831e-06
-30.9905 3.76638e-22 3.36777e-06
-30.6297 -4.9039e-22 3.48842e-06
-30.3101 4.40879e-22 3.59992e-06
-30.0173 -7.00142e-22 3.70627e-06
-29.7441 1.18394e-21 3.80936e-06
-29.4858 4.3234e-22 3.911e-06
-29.2396 -1.37302e-21 4.01122e-06
-29.0035 5.97476e-22 4.10996e-06
-28.7758 3.97309e-23 4.20811e-06
-28.5554 -5.8658e-22 4.30697e-06
-28.3415 -2.82708e-22 4.40525e-06
-28.1333 8.78927e-22 4.50376e-06
-27.9302 5.32688e-22 4.60326e-06
-27.7317 -2.19249e-21 4.70288e-06
-27.5373 -2.98912e-22 4.8032e-06
-27.3468 1.77469e-21 4.90487e-06
-27.1598 -1.19549e-22 5.00666e-06
-26.9761 -9.22202e-22 5.11019e-06
-26.7954 1.6776e-22 5.21442e-06
-26.6174 9.22307e-22 5.3198e-06
-26.4421 5.93836e-22 5.42678e-06
-26.2693 -4.66479e-22 5.53459e-06
-26.0988 -1.43537e-21 5.6442e-06
-25.9304 -1.02463e-21 5.75509e-06
-25.7641 3.30832e-21 5.86734e-06
-25.5998 1.88855e-21 5.98163e-06
-25.4373 -2.33301e-21 6.09689e-06
-25.2766 -1.64613e-21 6.21461e-06
-25.1175 1.33048e-21 6.33338e-06
-24.9601 1.33325e-21 6.45453e-06
-24.8041 -2.50779e-22 6.57723e-06
-24.6496 -2.45184e-21 6.70195e-06
-24.4966 -9.40769e-23 6.82884e-06
-24.3448 1.42393e-21 6.95746e-06
-24.1944 1.26986e-21 7.08863e-06
-24.0451 1.46084e-22 7.22159e-06
-23.8971 1.06725e-21 7.35711e-06
-23.7502 -4.35231e-21 7.4948e-06
-23.6044 -4.53288e-22 7.63484e-06
-23.4597 -2.55767e-22 7.77759e-06
-23.316 2.5464e-21 7.92239e-06
-23.1733 -3.74934e-21 8.07043e-06
-23.0316 1.02724e-21 8.22038e-06
-22.8908 -3.58629e-21 8.37388e-06
-22.7509 3.27559e-21 8.52937e-06
-22.6118 2.28813e-21 8.68851e-06
-22.4736 1.66183e-21 8.84998e-06
-22.3363 -6.26555e-22 9.01498e-06
-22.1997 -2.91561e-21 9.18279e-06
-22.0639 -4.17144e-22 9.35395e-06
-21.9288 6.65966e-22 9.52845e-06
-21.7945 3.32256e-21 9.70615e-06
-21.6609 -2.75382e-22 9.88763e-06
-21.528 -1.59453e-21 1.00723e-05
-21.3958 -1.84529e-21 1.02611e-05
-21.2642 5.21804e-22 1.04532e-05
-21.1332 2.35198e-21 1.06495e-05
-21.0029 -1.45719e-21 1.08496e-05
-20.8732 3.52823e-21 1.10539e-05
-20.7441 -3.25635e-21 1.12624e-05
-20.6156 -2.09248e-21 1.1475e-05
-20.4876 7.31259e-22 1.16924e-05
-20.3602 -2.67468e-22 1.19138e-05
-20.2333 2.24088e-21 1.21405e-05
-20.1069 8.40283e-22 1.23713e-05
-19.9811 -7.51168e-22 1.26079e-05
-19.8557 -2.45229e-21 1.28486e-05
-19.7309 3.93334e-22 1.30955e-05
-19.6065 2.26929e-22 1.33468e-05
-19.4826 1.79196e-21 1.36046e-05
-19.3592 -2.2747e-21 1.3867e-05
-19.2362 -1.68947e-21 1.41362e-05
-19.1137 1.04069e-21 1.44106e-05
-18.9916 4.2688e-21 1.46919e-05
-18.8699 -3.14873e-21 1.49789e-05
-18.7487 -9.02199e-22 1.52729e-05
-18.6278 3.0239e-21 1.55733e-05
-18.5074 -8.77787e-22 1.58807e-05
-18.3873 2.26146e-21 1.61953e-05
-18.2676 -5.8963e-21 1.65171e-05
-18.1483 -2.25242e-21 1.68467e-05
-18.0294 2.77457e-21 1.71836e-05
-17.9108 9.49455e-21 1.7529e-05
-17.7926 -3.43446e-21 1.78822e-05
-17.6748 -3.13697e-21 1.82443e-05
-17.5572 -5.49661e-21 1.86147e-05
-17.4401 9.32369e-22 1.89946e-05
-17.3232 1.23991e-20 1.93833e-05
-17.2067 1.57735e-21 1.97819e-05
-17.0905 6.26171e-22 2.01903e-05
-16.9746 -8.14127e-21 2.06088e-05
-16.859 -1.62531e-21 2.1038e-05
-16.7437 5.81476e-21 2.14777e-05
-16.6288 -2.06771e-21 2.19292e-05
-16.5141 -3.48655e-21 2.23914e-05
-16.3997 -8.54009e-21 2.28664e-05
-16.2856 6.27518e-21 2.33527e-05
-16.1717 1.30268e-20 2.38529e-05
-16.0582 5.69575e-21 2.43649e-05
-15.9449 -1.66091e-20 2.48919e-05
-15.8319 -9.59391e-21 2.54312e-05
-15.7191 7.79119e-21 2.59869e-05
-15.6066 2.99493e-21 2.65555e-05
-15.4943 6.95398e-21 2.71417e-05
-15.3823 -1.332e-20 2.77417e-05
-15.2705 -9.95538e-21 2.83605e-05
-15.159 3.89854e-22 2.89942e-05
-15.0477 1.71859e-21 2.96478e-05
-14.9367 7.78001e-21 3.03175e-05
-14.8258 -1.37803e-22 3.10083e-05
-14.7152 -5.64069e-21 3.17167e-05
-14.6049 2.3355e-21 3.24475e-05
-14.4947 5.854e-21 3.31975e-05
-14.3848 7.11685e-23 3.39711e-05
-14.275 -2.70589e-21 3.47657e-05
-14.1655 -2.11596e-20 3.55853e-05
-14.0562 1.42252e-21 3.64279e-05
-13.9471 1.90617e-20 3.7297e-05
-13.8382 2.23173e-20 3.81912e-05
-13.7294 -1.1565e-20 3.91136e-05
-13.6209 8.27951e-21 4.00635e-05
-13.5126 -1.44759e-21 4.10433e-05
-13.4044 1.89208e-20 4.20531e-05
-13.2965 2.45806e-21 4.30949e-05
-13.1887 -1.27609e-20 4.41695e-05
-13.0811 3.12941e-21 4.52783e-05
-12.9737 -6.67549e-21 4.64229e-05
-12.8664 4.65564e-21 4.76042e-05
-12.7593 1.42758e-20 4.88244e-05
-12.6524 2.46916e-20 5.00843e-05
-12.5457 -2.30907e-20 5.13865e-05
-12.4391 -5.31644e-22 5.27316e-05
-12.3327 -8.61726e-22 5.41226e-05
-12.2265 1.1399e-20 5.55604e-05
-12.1204 3.71893e-20 5.7048e-05
-12.0144 -2.78274e-20 5.85865e-05
-11.9086 -5.23613e-20 6.01791e-05
-11.803 -2.62129e-20 6.18273e-05
-11.6975 2.74513e-20 6.35342e-05
-11.5922 -1.59189e-20 6.53022e-05
-11.487 1.00224e-21 6.71339e-05
-11.3819 -3.87404e-20 6.90327e-05
-11.277 1.09753e-20 7.10006e-05
-11.1722 2.0173e-20 7.30426e-05
-11.0676 -8.56551e-21 7.51597e-05
-10.9631 -5.58201e-21 7.73586e-05
-10.8587 2.88135e-20 7.96392e-05
-10.7545 -2.42838e-20 8.20103e-05
-10.6503 -6.76109e-20 8.44706e-05
-10.5463 4.07391e-21 8.7031e-05
-10.4425 -2.44098e-20 8.9689e-05
-10.3387 -1.37487e-20 9.2458e-05
-10.2351 3.60505e-20 9.5334e-05
-10.1316 -1.49798e-20 9.83332e-05
-10.0282 8.06795e-20 0.00010145
-9.92496 8.48861e-20 0.000104704
-9.82181 2.70567e-20 0.000108087
-9.71877 -3.18072e-20 0.000111623
-9.61583 2.67704e-20 0.000115303
-9.51301 -8.64026e-21 0.000119152
-9.4103 -1.48116e-20 0.00012316
-9.30769 -1.20354e-20 0.000127358
-9.20518 -1.16173e-19 0.000131733
-9.10278 -1.53646e-20 0.00013632
-9.00048 5.23823e-20 0.000141104
-8.89828 -1.02378e-20 0.000146127
-8.79618 5.89627e-21 0.00015137
-8.69417 1.36082e-19 0.000156881
-8.59226 8.2738e-21 0.000162639
-8.49044 5.52462e-20 0.000168699
-8.38872 1.82709e-20 0.000175038
-8.28708 2.89075e-21 0.000181717
-8.18554 -4.05412e-20 0.000188712
-8.08408 2.53698e-20 0.000196092
-7.98271 -2.73725e-19 0.000203829
-7.88143 -2.52724e-20 0.000212004
-7.78023 3.88644e-20 0.000220586
-7.67911 -1.10744e-20 0.000229667
-7.57807 6.48709e-21 0.000239213
-7.47712 7.59621e-20 0.000249328
-7.37624 -8.71436e-21 0.000259978
-7.27544 1.39681e-19 0.000271281
-7.17471 3.67864e-19 0.000283199
-7.07406 -4.43312e-20 0.00029587
-6.97348 -3.44425e-19 0.000309253
-6.87298 3.65942e-19 0.000323507
-6.77254 -2.45555e-19 0.000338587
-6.67218 -3.02382e-19 0.00035468
-6.57188 9.22378e-20 0.000371739
-6.47166 -1.16342e-19 0.000389979
-6.37149 -2.534e-19 0.000409354
-6.2714 -2.27223e-19 0.000430115
-6.17136 9.02642e-20 0.000452217
-6.07139 3.97127e-19 0.000475954
-5.97148 4.55265e-19 0.000501284
-5.87163 7.00125e-20 0.000528556
-5.77184 -4.90321e-19 0.000557731
-5.67211 3.84611e-19 0.000589228
-5.57243 -5.49093e-19 0.000623017
-5.47281 2.44079e-19 0.000659601
-5.37325 2.67076e-19 0.000698965
-5.27373 5.92687e-19 0.000741721
-5.17427 -1.37312e-18 0.000787875
-5.07487 -1.44361e-19 0.000838182
-4.97551 5.94535e-19 0.000892683
-4.8762 -1.21601e-18 0.000952315
-4.77694 -3.10572e-19 0.00101718
-4.67772 1.12125e-18 0.00108845
-4.57855 -1.99828e-19 0.00116631
-4.47943 3.44121e-19 0.00125227
-4.38035 1.65248e-18 0.00134667
-4.28131 2.12096e-18 0.00145144
-4.18232 6.47048e-21 0.00156716
-4.08336 -1.44939e-18 0.00169643
-3.98445 -1.98119e-18 0.00184019
-3.88557 -7.80797e-19 0.00200206
-3.78673 9.56142e-19 0.00218369
-3.68793 -9.86436e-19 0.00239045
-3.58916 2.68149e-20 0.00262567
-3.49043 1.2547e-18 0.00289872
-3.39173 -2.91029e-18 0.00321888
-3.29307 4.39408e-19 0.00361155
-3.19443 -5.20028e-19 0.00412289
-3.09583 8.34724e-18 0.00486782
-2.99725 -9.68011e-18 0.00563376
-2.89871 1.49927e-17 0.00610893
-2.80019 8.77851e-19 0.00661639
-2.7017 5.43958e-18 0.00736926
-2.60323 -1.17027e-17 0.00836371
-2.50479 2.34734e-17 0.00963234
-2.40638 -1.2052e-17 0.0112195
-2.30798 -2.38506e-17 0.0132374
-2.20961 -1.89872e-18 0.0158119
-2.11126 3.00373e-17 0.0191868
-2.01293 -8.05864e-17 0.0236708
-1.91462 -7.3629e-17 0.0298483
-1.81632 1.21867e-16 0.03858
-1.71804 -1.13564e-17 0.0515665
-1.61978 8.55058e-16 0.0718214
-1.52154 -2.30147e-16 0.106078
-1.42331 -1.23925e-15 0.169883
-1.32509 -2.20783e-16 0.309631
-1.22689 -3.22005e-17 0.708727
-1.12869 -2.51674e-14 2.92459
-1.03051 -1.93968e-12 5.89372
-0.932337 -1.43452e-14 0.573382
-0.834173 5.49683e-15 0.28198
-0.736016 -3.85672e-15 0.171652
-0.637867 1.82917e-15 0.114114
-0.539723 -2.51645e-16 0.0817734
-0.441585 -9.71228e-16 0.0620539
-0.343451 6.40083e-16 0.0500029
-0.24532 -9.0672e-17 0.0422351
-0.147191 -9.39331e-16 0.0379813
-0.0490634 2.98283e-15 0.0354107
0.0490634 -2.65865e-15 0.0354107
0.147191 9.39325e-16 0.0379813
0.24532 1.07626e-16 0.0422351
0.343451 -1.39783e-16 0.0500029
0.441585 6.78862e-16 0.0620539
0.539723 8.47803e-16 0.0817734
0.637867 8.408e-16 0.114114
0.736016 -2.69715e-15 0.171652
0.834173 6.9812e-15 0.28198
0.932337 -4.25354e-14 0.573382
1.03051 -1.08572e-14 5.89372
1.12869 4.73128e-15 2.92459
1.22689 2.70455e-14 0.708727
1.32509 -5.03388e-15 0.309631
1.42331 1.57163e-15 0.169883
1.52154 3.14469e-16 0.106078
1.61978 5.96461e-17 0.0718214
1.71804 -1.0903e-16 0.0515665
1.81632 -9.61541e-17 0.03858
1.91462 -1.07819e-17 0.0298483
2.01293 6.25201e-17 0.0236708
2.11126 -3.14753e-17 0.0191868
2.20961 1.13451e-17 0.0158119
2.30798 3.29116e-17 0.0132374
2.40638 1.27675e-17 0.0112195
2.50479 -1.36517e-17 0.00963234
2.60323 1.08232e-17 0.00836371
2.7017 -3.48693e-18 0.00736926
2.80019 -2.90524e-18 0.00661639
2.89871 -1.46425e-17 0.00610893
2.99725 1.09091e-17 0.00563376
3.09583 -8.50797e-18 0.00486782
3.19443 6.29779e-19 0.00412289
3.29307 -1.13518e-18 0.00361155
3.39173 3.1051e-18 0.00321888
3.49043 -1.47732e-18 0.00289872
3.58916 3.62707e-19 0.00262567
3.68793 6.89024e-19 0.00239045
3.78673 -9.28096e-19 0.00218369
3.88557 1.12296e-18 0.00200206
3.98445 1.48608e-18 0.00184019
4.08336 1.5628e-18 0.00169643
4.18232 7.72121e-20 0.00156716
4.28131 -2.3941e-18 0.00145144
4.38035 -1.47336e-18 0.00134667
4.47943 -2.85065e-19 0.00125227
4.57855 1.42894e-19 0.00116631
4.67772 -1.00281e-18 0.00108845
4.77694 1.49978e-19 0.00101718
4.8762 1.2983e-18 0.000952315
4.97551 -5.94023e-19 0.000892683
5.07487 2.05258e-19 0.000838182
5.17427 1.3126e-18 0.000787875
5.27373 -5.60835e-19 0.000741721
5.37325 -3.14546e-19 0.000698965
5.47281 -2.42096e-19 0.000659601
5.57243 5.78739e-19 0.000623017
5.67211 -3.80787e-19 0.000589228
5.77184 4.74407e-19 0.000557731
5.87163 -9.91185e-20 0.000528556
5.97148 -4.73492e-19 0.000501284
6.07139 -3.78892e-19 0.000475954
6.17136 -9.05901e-20 0.000452217
6.2714 2.15097e-19 0.000430115
6.37149 2.58589e-19 0.000409354
6.47166 1.32935e-19 0.000389979
6.57188 -7.84038e-20 0.000371739
6.67218 2.91815e-19 0.00035468
6.77254 2.52982e-19 0.000338587
6.87298 -3.6827e-19 0.000323507
6.97348 3.46283e-19 0.000309253
7.07406 3.36613e-20 0.00029587
7.17471 -3.73672e-19 0.000283199
7.27544 -1.32477e-19 0.000271281
7.37624 9.35702e-21 0.000259978
7.47712 -6.97036e-20 0.000249328
7.57807 -1.40715e-20 0.000239213
7.67911 1.20123e-20 0.000229667
7.78023 -4.16634e-20 0.000220586
7.88143 2.33503e-20 0.000212004
7.98271 2.76237e-19 0.000203829
8.08408 -2.46733e-20 0.000196092
8.18554 3.69157e-20 0.000188712
8.28708 -3.08285e-22 0.000181717
8.38872 -1.92916e-20 0.000175038
8.49044 -4.99497e-20 0.000168699
8.59226 -1.12378e-20 0.000162639
8.69417 -1.33755e-19 0.000156881
8.79618 -4.41723e-21 0.00015137
8.89828 8.09736e-21 0.000146127
9.00048 -5.35328e-20 0.000141104
9.10278 1.57823e-20 0.00013632
9.20518 1.14713e-19 0.000131733
9.30769 1.32817e-20 0.000127358
9.4103 1.21226e-20 0.00012316
9.51301 1.08762e-20 0.000119152
9.61583 -2.70031e-20 0.000115303
9.71877 3.42167e-20 0.000111623
9.82181 -2.77737e-20 0.000108087
9.92496 -8.28774e-20 0.000104704
10.0282 -7.82089e-20 0.00010145
10.1316 1.28614e-20 9.83332e-05
10.2351 -3.49447e-20 9.5334e-05
10.3387 1.48102e-20 9.2458e-05
10.4425 2.25993e-20 8.9689e-05
10.5463 -4.07686e-21 8.7031e-05
10.6503 6.61656e-20 8.44706e-05
10.7545 2.4291e-20 8.20103e-05
10.8587 -2.86949e-20 7.96392e-05
10.9631 6.06613e-21 7.73586e-05
11.0676 7.43047e-21 7.51597e-05
11.1722 -1.86398e-20 7.30426e-05
11.277 -1.10553e-20 7.10006e-05
11.3819 3.81393e-20 6.90327e-05
11.487 -8.57639e-22 6.71339e-05
11.5922 1.57713e-20 6.53022e-05
11.6975 -2.67599e-20 6.35342e-05
11.803 2.59376e-20 6.18273e-05
11.9086 5.1866e-20 6.01791e-05
12.0144 2.76485e-20 5.85865e-05
12.1204 -3.66438e-20 5.7048e-05
12.2265 -1.10033e-20 5.55604e-05
12.3327 5.45993e-22 5.41226e-05
12.4391 9.00286e-23 5.27316e-05
12.5457 2.28966e-20 5.13865e-05
12.6524 -2.42896e-20 5.00843e-05
12.7593 -1.50977e-20 4.88244e-05
12.8664 -4.71444e-21 4.76042e-05
12.9737 7.28097e-21 4.64229e-05
13.0811 -3.10824e-21 4.52783e-05
13.1887 1.27423e-20 4.41695e-05
13.2965 -2.30733e-21 4.30949e-05
13.4044 -1.92453e-20 4.20531e-05
13.5126 6.75386e-22 4.10433e-05
13.6209 -8.02218e-21 4.00635e-05
13.7294 1.11848e-20 3.91136e-05
13.8382 -2.23201e-20 3.81912e-05
13.9471 -1.93602e-20 3.7297e-05
14.0562 -1.47829e-21 3.64279e-05
14.1655 2.11343e-20 3.55853e-05
14.275 3.25477e-21 3.47657e-05
14.3848 1.42042e-22 3.39711e-05
14.4947 -5.45084e-21 3.31975e-05
14.6049 -2.4979e-21 3.24475e-05
14.7152 5.69936e-21 3.17167e-05
14.8258 2.28998e-22 3.10083e-05
14.9367 -7.61033e-21 3.03175e-05
15.0477 -1.62028e-21 2.96478e-05
15.159 -4.10081e-22 2.89942e-05
15.2705 9.82291e-21 2.83605e-05
15.3823 1.34063e-20 2.77417e-05
15.4943 -6.9473e-21 2.71417e-05
15.6066 -3.07509e-21 2.65555e-05
15.7191 -7.44824e-21 2.59869e-05
15.8319 9.54465e-21 2.54312e-05
15.9449 1.63922e-20 2.48919e-05
16.0582 -5.93884e-21 2.43649e-05
16.1717 -1.29804e-20 2.38529e-05
16.2856 -6.34568e-21 2.33527e-05
16.3997 8.46603e-21 2.28664e-05
16.5141 3.46439e-21 2.23914e-05
16.6288 1.73036e-21 2.19292e-05
16.7437 -6.02671e-21 2.14777e-05
16.859 1.72437e-21 2.1038e-05
16.9746 8.27901e-21 2.06088e-05
17.0905 -4.06715e-22 2.01903e-05
17.2067 -1.56956e-21 1.97819e-05
17.3232 -1.23364e-20 1.93833e-05
17.4401 -9.10237e-22 1.89946e-05
17.5572 5.48113e-21 1.86147e-05
17.6748 3.15638e-21 1.82443e-05
17.7926 3.42272e-21 1.78822e-05
17.9108 -9.70015e-21 1.7529e-05
18.0294 -2.7369e-21 1.71836e-05
18.1483 2.10215e-21 1.68467e-05
18.2676 5.96207e-21 1.65171e-05
18.3873 -2.35211e-21 1.61953e-05
18.5074 1.06219e-21 1.58807e-05
18.6278 -3.0039e-21 1.55733e-05
18.7487 7.13258e-22 1.52729e-05
18.8699 3.14822e-21 1.49789e-05
18.9916 -4.24893e-21 1.46919e-05
19.1137 -1.13716e-21 1.44106e-05
19.2362 1.48201e-21 1.41362e-05
19.3592 2.25458e-21 1.3867e-05
19.4826 -1.70137e-21 1.36046e-05
19.6065 -2.00899e-22 1.33468e-05
19.7309 -4.79538e-22 1.30955e-05
19.8557 2.42679e-21 1.28486e-05
19.9811 7.64972e-22 1.26079e-05
20.1069 -8.58703e-22 1.23713e-05
20.2333 -2.18313e-21 1.21405e-05
20.3602 2.79412e-22 1.19138e-05
20.4876 -6.96327e-22 1.16924e-05
20.6156 2.11895e-21 1.1475e-05
20.7441 3.36193e-21 1.12624e-05
20.8732 -3.55022e-21 1.10539e-05
21.0029 1.29325e-21 1.08496e-05
21.1332 -2.3756e-21 1.06495e-05
21.2642 -5.96387e-22 1.04532e-05
21.3958 1.90913e-21 1.02611e-05
21.528 1.60521e-21 1.00723e-05
21.6609 2.51782e-22 9.88763e-06
21.7945 -3.34557e-21 9.70615e-06
21.9288 -6.61792e-22 9.52845e-06
22.0639 3.9544e-22 9.35395e-06
22.1997 2.92444e-21 9.18279e-06
22.3363 7.03889e-22 9.01498e-06
22.4736 -1.66822e-21 8.84998e-06
22.6118 -2.2104e-21 8.68851e-06
22.7509 -3.24818e-21 8.52937e-06
22.8908 3.55464e-21 8.37388e-06
23.0316 -1.03259e-21 8.22038e-06
23.1733 3.7794e-21 8.07043e-06
23.316 -2.53094e-21 7.92239e-06
23.4597 3.04743e-22 7.77759e-06
23.6044 4.62769e-22 7.63484e-06
23.7502 4.32517e-21 7.4948e-06
23.8971 -1.04247e-21 7.35711e-06
24.0451 -1.80717e-22 7.22159e-06
24.1944 -1.29061e-21 7.08863e-06
24.3448 -1.45366e-21 6.95746e-06
24.4966 1.0925e-22 6.82884e-06
24.6496 2.50098e-21 6.70195e-06
24.8041 2.44934e-22 6.57723e-06
24.9601 -1.34974e-21 6.45453e-06
25.1175 -1.36376e-21 6.33338e-06
25.2766 1.64687e-21 6.21461e-06
25.4373 2.29262e-21 6.09689e-06
25.5998 -1.94122e-21 5.98163e-06
25.7641 -3.28607e-21 5.86734e-06
25.9304 1.02748e-21 5.75509e-06
26.0988 1.41881e-21 5.6442e-06
26.2693 4.69216e-22 5.53459e-06
26.4421 -5.51049e-22 5.42678e-06
26.6174 -9.14063e-22 5.3198e-06
26.7954 -1.41277e-22 5.21442e-06
26.9761 8.95272e-22 5.11019e-06
27.1598 1.41352e-22 5.00666e-06
27.3468 -1.76472e-21 4.90487e-06
27.5373 3.0506e-22 4.8032e-06
27.7317 2.19388e-21 4.70288e-06
27.9302 -5.23872e-22 4.60326e-06
28.1333 -8.68437e-22 4.50376e-06
28.3415 2.70577e-22 4.40525e-06
28.5554 5.88048e-22 4.30697e-06
28.7758 -2.39581e-23 4.20811e-06
29.0035 -5.94573e-22 4.10996e-06
29.2396 1.36775e-21 4.01122e-06
29.4858 -4.25621e-22 3.911e-06
29.7441 -1.1843e-21 3.80936e-06
30.0173 6.94644e-22 3.70627e-06
30.3101 -4.27774e-22 3.59992e-06
30.6297 4.88536e-22 3.48842e-06
30.9905 -3.53136e-22 3.36777e-06
31.4301 1.14363e-23 3.22831e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1QuantumOneLoop/iFp_FRG.txt <==
-31.4301 9.45069e-23 3.22789e-06
-30.9905 -1.14077e-22 3.36743e-06
-30.6297 -2.85349e-22 3.48805e-06
-30.3101 -3.7328e-22 3.59979e-06
-30.0173 -6.33071e-22 3.70644e-06
-29.7441 -3.03561e-22 3.80982e-06
-29.4858 -4.98687e-22 3.91079e-06
-29.2396 7.63381e-22 4.01026e-06
-29.0035 5.36191e-22 4.1093e-06
-28.7758 -7.78864e-22 4.20803e-06
-28.5554 -1.3051e-22 4.3061e-06
-28.3415 1.64312e-22 4.40451e-06
-28.1333 5.91942e-22 4.50348e-06
-27.9302 -4.0943e-22 4.60232e-06
-27.7317 -9.45729e-23 4.70218e-06
-27.5373 8.44996e-23 4.80278e-06
-27.3468 6.66651e-22 4.90368e-06
-27.1598 -1.12085e-21 5.00626e-06
-26.9761 -7.04757e-23 5.10925e-06
-26.7954 -5.83944e-23 5.21343e-06
-26.6174 5.48456e-22 5.31932e-06
-26.4421 -4.24953e-22 5.42545e-06
-26.2693 -1.15729e-21 5.53399e-06
-26.0988 -8.06583e-23 5.64319e-06
-25.9304 8.41213e-22 5.75384e-06
-25.7641 -1.23124e-21 5.86685e-06
-25.5998 9.07927e-22 5.97995e-06
-25.4373 -1.98364e-21 6.09635e-06
-25.2766 1.46097e-21 6.21319e-06
-25.1175 -6.11347e-22 6.33217e-06
-24.9601 7.93117e-22 6.4537e-06
-24.8041 -8.27986e-22 6.57543e-06
-24.6496 4.31279e-22 6.70125e-06
-24.4966 -4.51243e-22 6.82712e-06
-24.3448 -6.3663e-23 6.95622e-06
-24.1944 -2.71708e-21 7.08739e-06
-24.0451 9.42647e-22 7.21977e-06
-23.8971 -2.06065e-21 7.35606e-06
-23.7502 1.77001e-21 7.49284e-06
-23.6044 -1.1315e-21 7.63357e-06
-23.4597 1.01587e-21 7.77569e-06
-23.316 -2.30158e-21 7.92089e-06
-23.1733 1.38613e-21 8.06852e-06
-23.0316 -5.87222e-22 8.2187e-06
-22.8908 1.11663e-21 8.37195e-06
-22.7509 -1.58741e-21 8.52741e-06
-22.6118 3.6612e-23 8.68667e-06
-22.4736 -1.09823e-22 8.84772e-06
-22.3363 -2.0113e-21 9.01309e-06
-22.1997 9.95334e-22 9.18042e-06
-22.0639 -2.5664e-21 9.35185e-06
-21.9288 3.60518e-21 9.52602e-06
-21.7945 -3.96987e-21 9.70384e-06
-21.6609 7.65354e-22 9.88512e-06
-21.528 -3.64514e-21 1.00697e-05
-21.3958 2.08548e-21 1.02585e-05
-21.2642 -1.45311e-21 1.04503e-05
-21.1332 6.49956e-22 1.0647e-05
-21.0029 -2.76162e-21 1.08464e-05
-20.8732 -3.52588e-22 1.10512e-05
-20.7441 -1.6442e-21 1.1259e-05
-20.6156 4.96545e-22 1.14721e-05
-20.4876 1.29136e-21 1.16887e-05
-20.3602 -7.44052e-22 1.19107e-05
-20.2333 1.62719e-21 1.21368e-05
-20.1069 -2.7734e-21 1.23679e-05
-19.9811 -1.41362e-21 1.2604e-05
-19.8557 4.42951e-22 1.28448e-05
-19.7309 -3.63619e-21 1.30915e-05
-19.6065 3.8275e-21 1.33427e-05
-19.4826 -4.49311e-21 1.36004e-05
-19.3592 2.40727e-21 1.38625e-05
-19.2362 -6.08659e-21 1.41317e-05
-19.1137 2.33428e-21 1.4405e-05
-18.9916 -3.65261e-21 1.46871e-05
-18.8699 -5.22711e-22 1.49737e-05
-18.7487 3.0048e-21 1.52679e-05
-18.6278 -6.53963e-21 1.55678e-05
-18.5074 5.31717e-21 1.58755e-05
-18.3873 -5.17533e-21 1.61895e-05
-18.2676 -1.21502e-21 1.65113e-05
-18.1483 4.37762e-21 1.68405e-05
-18.0294 -7.57117e-21 1.71773e-05
-17.9108 7.85643e-21 1.75226e-05
-17.7926 -9.48587e-21 1.78754e-05
-17.6748 1.93568e-22 1.82375e-05
-17.5572 2.04721e-22 1.86073e-05
-17.4401 -3.62589e-21 1.89874e-05
-17.3232 1.63961e-21 1.93753e-05
-17.2067 -4.29359e-21 1.97744e-05
-17.0905 -6.75388e-21 2.01817e-05
-16.9746 5.33655e-21 2.06008e-05
-16.859 -1.05789e-20 2.10287e-05
-16.7437 5.24764e-21 2.14692e-05
-16.6288 -4.93415e-21 2.19192e-05
-16.5141 -5.29714e-21 2.23821e-05
-16.3997 6.85472e-21 2.28558e-05
-16.2856 -3.58883e-21 2.33427e-05
-16.1717 -3.7401e-21 2.38416e-05
-16.0582 3.31982e-21 2.43541e-05
-15.9449 -1.71861e-20 2.48797e-05
-15.8319 1.27076e-20 2.54195e-05
-15.7191 -7.40134e-21 2.5974e-05
-15.6066 -9.03691e-21 2.65428e-05
-15.4943 7.86657e-22 2.7128e-05
-15.3823 -1.68934e-20 2.77278e-05
-15.2705 1.42899e-21 2.83459e-05
-15.159 4.43626e-21 2.89791e-05
-15.0477 -1.68098e-20 2.9632e-05
-14.9367 1.54744e-20 3.03012e-05
-14.8258 -2.08544e-20 3.09915e-05
-14.7152 -5.00094e-22 3.16989e-05
-14.6049 4.25553e-21 3.24297e-05
-14.4947 -2.56778e-20 3.31781e-05
-14.3848 2.6766e-20 3.39518e-05
-14.275 -1.42268e-20 3.47448e-05
-14.1655 -4.19233e-21 3.55643e-05
-14.0562 2.62325e-21 3.64055e-05
-13.9471 -8.43013e-21 3.72743e-05
-13.8382 -2.33736e-21 3.81667e-05
-13.7294 1.71871e-20 3.90892e-05
-13.6209 -2.42107e-20 4.00369e-05
-13.5126 -4.72854e-21 4.10165e-05
-13.4044 -3.97325e-21 4.20248e-05
-13.2965 -4.14222e-20 4.30654e-05
-13.1887 7.52957e-21 4.41389e-05
-13.0811 1.7331e-21 4.52465e-05
-12.9737 -1.13944e-20 4.63892e-05
-12.8664 1.7423e-20 4.75696e-05
-12.7593 -1.00846e-20 4.87883e-05
-12.6524 -1.52006e-20 5.00458e-05
-12.5457 -5.9622e-21 5.13479e-05
-12.4391 -1.35997e-20 5.26894e-05
-12.3327 4.59843e-22 5.40802e-05
-12.2265 -3.2012e-21 5.55149e-05
-12.1204 -2.63701e-20 5.70014e-05
-12.0144 -9.37314e-21 5.85361e-05
-11.9086 -4.21737e-21 6.01294e-05
-11.803 -1.12231e-20 6.1771e-05
-11.6975 1.68693e-20 6.34801e-05
-11.5922 -4.43741e-20 6.52413e-05
-11.487 3.05867e-21 6.70734e-05
-11.3819 -3.67187e-20 6.89663e-05
-11.277 -2.05979e-20 7.09352e-05
-11.1722 1.53598e-20 7.29677e-05
-11.0676 -1.66695e-20 7.50894e-05
-10.9631 -1.04548e-20 7.72761e-05
-10.8587 1.50053e-20 7.95598e-05
-10.7545 -6.03261e-20 8.19219e-05
-10.6503 -1.63433e-20 8.43822e-05
-10.5463 -1.65278e-20 8.69315e-05
-10.4425 -6.16722e-20 8.95946e-05
-10.3387 -2.40032e-20 9.2346e-05
-10.2351 5.09509e-20 9.52279e-05
-10.1316 -1.56734e-20 9.82139e-05
-10.0282 5.38967e-20 0.000101328
-9.92496 -9.47864e-21 0.000104572
-9.82181 -1.39893e-19 0.000107956
-9.71877 -7.4333e-21 0.000111471
-9.61583 9.91679e-22 0.000115158
-9.51301 -1.5923e-19 0.000118988
-9.4103 1.72462e-20 0.000122989
-9.30769 -5.93548e-20 0.000127181
-9.20518 -1.85451e-19 0.000131545
-9.10278 6.97914e-20 0.000136111
-9.00048 -1.1713e-19 0.000140903
-8.89828 -1.20286e-20 0.000145896
-8.79618 -2.81413e-20 0.000151127
-8.69417 -4.39995e-20 0.000156638
-8.59226 -8.74431e-20 0.000162364
-8.49044 -3.18422e-20 0.000168409
-8.38872 -5.15763e-20 0.00017475
-8.28708 -1.76639e-19 0.000181383
-8.18554 1.73414e-19 0.000188365
-8.08408 -1.54448e-19 0.000195748
-7.98271 -1.55724e-19 0.000203418
-7.88143 1.42921e-19 0.000211594
-7.78023 -2.87408e-19 0.000220167
-7.67911 -5.16957e-20 0.000229168
-7.57807 -3.43946e-20 0.000238713
-7.47712 -9.81312e-20 0.000248828
-7.37624 -3.06391e-19 0.00025935
-7.27544 1.9514e-19 0.000270692
-7.17471 -2.93732e-19 0.000282572
-7.07406 -3.91537e-19 0.000295103
-6.97348 2.64624e-19 0.000308525
-6.87298 -1.98194e-19 0.000322752
-6.77254 -1.94621e-19 0.000337598
-6.67218 4.99975e-20 0.000353827
-6.57188 -5.21714e-19 0.000370766
-6.47166 -3.33583e-19 0.000388756
-6.37149 7.51048e-20 0.000408255
-6.2714 -7.00065e-19 0.000428935
-6.17136 -1.14445e-19 0.000450607
-6.07139 -2.85241e-19 0.000474722
-5.97148 -3.9403e-19 0.000499727
-5.87163 -6.56802e-19 0.000526538
-5.77184 3.94419e-19 0.000556193
-5.67211 -4.88148e-19 0.000587309
-5.57243 -3.93311e-19 0.000620291
-5.47281 -2.38132e-18 0.000657891
-5.37325 -2.31346e-18 0.000696379
-5.27373 -7.87877e-19 0.000738224
-5.17427 -3.77754e-18 0.000785844
-5.07487 -2.70608e-18 0.000834929
-4.97551 4.37304e-20 0.000887853
-4.8762 -5.74956e-18 0.00095034
-4.77694 -4.40225e-18 0.00101274
-4.67772 3.33195e-20 0.00108202
-4.57855 -6.47252e-18 0.00116458
-4.47943 -1.63421e-18 0.00124659
-4.38035 -2.0354e-18 0.00133759
-4.28131 8.83926e-18 0.00145145
-4.18232 -6.0658e-18 0.0015595
-4.08336 -1.59121e-18 0.00168393
-3.98445 -5.4179e-17 0.00184455
-3.88557 -3.17075e-17 0.00199277
-3.78673 -5.00351e-17 0.00216593
-3.68793 -6.24053e-17 0.00240815
-3.58916 7.22338e-17 0.00261752
-3.49043 6.2096e-17 0.00287955
-3.39173 -8.49837e-18 0.0032881
-3.29307 -1.01809e-17 0.00365311
-3.19443 2.14118e-16 0.00414382
-3.09583 6.464e-16 0.00480261
-2.99725 2.79217e-16 0.00519636
-2.89871 1.80092e-16 0.00564536
-2.80019 9.9958e-17 0.00626679
-2.7017 3.47454e-17 0.00707692
-2.60323 4.36065e-17 0.00808592
-2.50479 1.02064e-17 0.00933598
-2.40638 -2.14632e-18 0.0108843
-2.30798 -5.71458e-17 0.0128348
-2.20961 -4.70181e-17 0.0153147
-2.11126 -5.64061e-17 0.0185464
-2.01293 8.16271e-17 0.0228293
-1.91462 1.75157e-16 0.0286982
-1.81632 -9.91848e-17 0.0369751
-1.71804 -8.89718e-16 0.0492295
-1.61978 -1.7149e-15 0.0683313
-1.52154 -4.91047e-15 0.100626
-1.42331 3.40193e-15 0.161261
-1.32509 -2.68013e-14 0.296499
-1.22689 8.72521e-14 0.697081
-1.12869 -7.3129e-13 2.7301
-1.03051 1.63318e-11 8.44093
-0.932337 -2.08153e-13 1.79395
-0.834173 1.73496e-14 0.573391
-0.736016 1.94275e-14 0.272902
-0.637867 -8.8618e-15 0.160289
-0.539723 8.86545e-16 0.107008
-0.441585 2.84623e-15 0.0780344
-0.343451 1.39016e-15 0.0611359
-0.24532 1.68338e-15 0.0509773
-0.147191 1.83151e-15 0.0451729
-0.0490634 1.80703e-15 0.0425038
0.0490634 1.78251e-15 0.0425038
0.147191 2.25163e-15 0.0451729
0.24532 1.74548e-15 0.0509773
0.343451 4.72649e-15 0.0611359
0.441585 3.6086e-15 0.0780344
0.539723 5.81687e-15 0.107008
0.637867 9.32556e-15 0.160289
0.736016 1.05617e-14 0.272902
0.834173 3.63751e-14 0.573391
0.932337 8.09273e-13 1.79395
1.03051 -6.6782e-12 8.44093
1.12869 9.46747e-13 2.7301
1.22689 1.5505e-14 0.697081
1.32509 -3.83274e-14 0.296499
1.42331 -1.14237e-14 0.161261
1.52154 -1.27809e-15 0.100626
1.61978 -3.20816e-15 0.0683313
1.71804 -1.50331e-15 0.0492295
1.81632 -6.71918e-16 0.0369751
1.91462 -1.00622e-16 0.0286982
2.01293 -2.55891e-16 0.0228293
2.11126 -1.56945e-16 0.0185464
2.20961 -1.85183e-16 0.0153147
2.30798 -1.16013e-16 0.0128348
2.40638 -8.52348e-17 0.0108843
2.50479 -7.035e-17 0.00933598
2.60323 -1.08288e-16 0.00808592
2.7017 -5.01069e-17 0.00707692
2.80019 -5.46247e-17 0.00626679
2.89871 -4.71695e-17 0.00564536
2.99725 -1.85674e-16 0.00519636
3.09583 9.57667e-17 0.00480261
3.19443 1.96662e-16 0.00414382
3.29307 1.01867e-16 0.00365311
3.39173 1.41957e-17 0.0032881
3.49043 8.24425e-18 0.00287955
3.58916 -1.50007e-17 0.00261752
3.68793 -5.93393e-17 0.00240815
3.78673 1.62757e-17 0.00216593
3.88557 1.21548e-17 0.00199277
3.98445 -2.54892e-17 0.00184455
4.08336 -9.98704e-18 0.00168393
4.18232 -4.22241e-18 0.0015595
4.28131 -7.58486e-18 0.00145145
4.38035 -4.34977e-18 0.00133759
4.47943 -3.90273e-18 0.00124659
4.57855 -1.34542e-17 0.00116458
4.67772 -2.15655e-18 0.00108202
4.77694 -5.42345e-18 0.00101274
4.8762 -8.47189e-18 0.00095034
4.97551 -1.18257e-18 0.000887853
5.07487 -4.42397e-19 0.000834929
5.17427 -5.66034e-18 0.000785844
5.27373 3.4251e-19 0.000738224
5.37325 1.06429e-19 0.000696379
5.47281 2.49533e-18 0.000657891
5.57243 -1.00746e-18 0.000620291
5.67211 1.52362e-18 0.000587309
5.77184 1.00088e-19 0.000556193
5.87163 6.51782e-20 0.000526538
5.97148 -1.22056e-19 0.000499727
6.07139 5.22283e-19 0.000474722
6.17136 -8.03338e-19 0.000450607
6.2714 5.47976e-19 0.000428935
6.37149 -7.67329e-19 0.000408255
6.47166 1.72035e-19 0.000388756
6.57188 -1.83566e-19 0.000370766
6.67218 -3.49355e-19 0.000353827
6.77254 -2.1304e-19 0.000337598
6.87298 -6.65144e-20 0.000322752
6.97348 -8.21129e-19 0.000308525
7.07406 2.52223e-19 0.000295103
7.17471 1.53638e-20 0.000282572
7.27544 -1.93712e-19 0.000270692
7.37624 -3.55408e-21 0.00025935
7.47712 7.23329e-20 0.000248828
7.57807 -2.00869e-19 0.000238713
7.67911 -4.36798e-20 0.000229168
7.78023 6.43466e-20 0.000220167
7.88143 -2.4475e-19 0.000211594
7.98271 -1.64021e-20 0.000203418
8.08408 5.92514e-20 0.000195748
8.18554 -3.27514e-19 0.000188365
8.28708 8.5042e-20 0.000181383
8.38872 -1.1039e-19 0.00017475
8.49044 -4.30836e-20 0.000168409
8.59226 -2.12363e-21 0.000162364
8.69417 -2.43017e-20 0.000156638
8.79618 -5.96406e-20 0.000151127
8.89828 -7.20695e-20 0.000145896
9.00048 2.62676e-20 0.000140903
9.10278 -1.42821e-19 0.000136111
9.20518 1.26312e-19 0.000131545
9.30769 -1.89583e-21 0.000127181
9.4103 -6.48753e-20 0.000122989
9.51301 9.46334e-20 0.000118988
9.61583 -5.29532e-20 0.000115158
9.71877 -5.10853e-20 0.000111471
9.82181 9.95731e-20 0.000107956
9.92496 -4.73617e-20 0.000104572
10.0282 -8.65331e-20 0.000101328
10.1316 -3.57761e-20 9.82139e-05
10.2351 -7.82388e-20 9.52279e-05
10.3387 -2.0478e-20 9.2346e-05
10.4425 3.00276e-20 8.95946e-05
10.5463 -2.86574e-20 8.69315e-05
10.6503 -4.67644e-21 8.43822e-05
10.7545 2.19231e-20 8.19219e-05
10.8587 -3.42963e-20 7.95598e-05
10.9631 -2.54308e-20 7.72761e-05
11.0676 8.39923e-22 7.50894e-05
11.1722 -4.70656e-20 7.29677e-05
11.277 5.34204e-21 7.09352e-05
11.3819 8.04462e-21 6.89663e-05
11.487 -1.74628e-20 6.70734e-05
11.5922 1.71827e-20 6.52413e-05
11.6975 -3.05819e-20 6.34801e-05
11.803 -1.4493e-20 6.1771e-05
11.9086 -7.89835e-21 6.01294e-05
12.0144 -1.28179e-20 5.85361e-05
12.1204 1.51497e-20 5.70014e-05
12.2265 -1.68969e-20 5.55149e-05
12.3327 -1.17165e-20 5.40802e-05
12.4391 -4.34891e-21 5.26894e-05
12.5457 -5.84337e-21 5.13479e-05
12.6524 -8.2316e-22 5.00458e-05
12.7593 -1.00053e-21 4.87883e-05
12.8664 -3.04223e-20 4.75696e-05
12.9737 6.7291e-22 4.63892e-05
13.0811 -1.31936e-20 4.52465e-05
13.1887 -1.88839e-20 4.41389e-05
13.2965 3.20349e-20 4.30654e-05
13.4044 -7.51062e-21 4.20248e-05
13.5126 -3.45328e-21 4.10165e-05
13.6209 1.28602e-20 4.00369e-05
13.7294 -2.35323e-20 3.90892e-05
13.8382 -8.87091e-21 3.81667e-05
13.9471 3.3392e-21 3.72743e-05
14.0562 -1.46087e-20 3.64055e-05
14.1655 5.62033e-22 3.55643e-05
14.275 3.04953e-21 3.47448e-05
14.3848 -2.90542e-20 3.39518e-05
14.4947 1.45702e-20 3.31781e-05
14.6049 -6.79138e-21 3.24297e-05
14.7152 -1.01692e-20 3.16989e-05
14.8258 1.85647e-20 3.09915e-05
14.9367 -2.50476e-20 3.03012e-05
15.0477 1.51125e-20 2.9632e-05
15.159 -1.34892e-20 2.89791e-05
15.2705 -3.25907e-21 2.83459e-05
15.3823 9.03004e-21 2.77278e-05
15.4943 -3.25344e-21 2.7128e-05
15.6066 2.29423e-21 2.65428e-05
15.7191 4.2099e-21 2.5974e-05
15.8319 -1.80864e-20 2.54195e-05
15.9449 1.34902e-20 2.48797e-05
16.0582 -7.27648e-21 2.43541e-05
16.1717 -9.1749e-22 2.38416e-05
16.2856 7.96011e-22 2.33427e-05
16.3997 -1.23504e-20 2.28558e-05
16.5141 3.89385e-21 2.23821e-05
16.6288 -1.13567e-21 2.19192e-05
16.7437 -5.84341e-21 2.14692e-05
16.859 4.35215e-21 2.10287e-05
16.9746 -5.20453e-21 2.06008e-05
17.0905 5.11856e-22 2.01817e-05
17.2067 4.59609e-21 1.97744e-05
17.3232 -7.50116e-21 1.93753e-05
17.4401 3.66729e-21 1.89874e-05
17.5572 -5.36508e-21 1.86073e-05
17.6748 -6.88538e-22 1.82375e-05
17.7926 5.45006e-21 1.78754e-05
17.9108 -9.28804e-21 1.75226e-05
18.0294 5.0411e-21 1.71773e-05
18.1483 -6.89941e-21 1.68405e-05
18.2676 9.70732e-23 1.65113e-05
18.3873 1.44233e-21 1.61895e-05
18.5074 -5.14434e-21 1.58755e-05
18.6278 2.07382e-21 1.55678e-05
18.7487 -2.0285e-21 1.52679e-05
18.8699 -4.30154e-21 1.49737e-05
18.9916 4.64149e-21 1.46871e-05
19.1137 -6.82728e-21 1.4405e-05
19.2362 6.68791e-21 1.41317e-05
19.3592 -5.68916e-21 1.38625e-05
19.4826 4.15076e-21 1.36004e-05
19.6065 -5.84874e-21 1.33427e-05
19.7309 2.01383e-21 1.30915e-05
19.8557 -1.10886e-21 1.28448e-05
19.9811 -1.11495e-21 1.2604e-05
20.1069 2.92067e-21 1.23679e-05
20.2333 -4.51936e-21 1.21368e-05
20.3602 1.1566e-21 1.19107e-05
20.4876 -4.14251e-21 1.16887e-05
20.6156 -2.45846e-22 1.14721e-05
20.7441 -6.98278e-22 1.1259e-05
20.8732 1.75379e-22 1.10512e-05
21.0029 1.0732e-21 1.08464e-05
21.1332 -1.42744e-21 1.0647e-05
21.2642 4.85142e-22 1.04503e-05
21.3958 -3.30625e-21 1.02585e-05
21.528 3.23199e-21 1.00697e-05
21.6609 -2.38673e-21 9.88512e-06
21.7945 3.98317e-21 9.70384e-06
21.9288 -5.59818e-21 9.52602e-06
22.0639 2.79587e-21 9.35185e-06
22.1997 -2.83212e-21 9.18042e-06
22.3363 2.09479e-21 9.01309e-06
22.4736 -1.22976e-21 8.84772e-06
22.6118 -5.23654e-22 8.68667e-06
22.7509 1.03607e-21 8.52741e-06
22.8908 -2.31415e-21 8.37195e-06
23.0316 6.7158e-22 8.2187e-06
23.1733 -2.9798e-21 8.06852e-06
23.316 2.58945e-21 7.92089e-06
23.4597 -2.35635e-21 7.77569e-06
23.6044 8.62749e-22 7.63357e-06
23.7502 -2.35104e-21 7.49284e-06
23.8971 1.12705e-21 7.35606e-06
24.0451 -9.43456e-22 7.21977e-06
24.1944 1.61608e-21 7.08739e-06
24.3448 2.43589e-23 6.95622e-06
24.4966 -2.16627e-22 6.82712e-06
24.6496 -1.03797e-21 6.70125e-06
24.8041 6.36723e-22 6.57543e-06
24.9601 -1.56191e-21 6.4537e-06
25.1175 2.70616e-22 6.33217e-06
25.2766 -1.77207e-21 6.21319e-06
25.4373 1.26132e-21 6.09635e-06
25.5998 -9.51994e-22 5.97995e-06
25.7641 7.7548e-22 5.86685e-06
25.9304 -1.56767e-21 5.75384e-06
26.0988 2.7954e-22 5.64319e-06
26.2693 3.17091e-22 5.53399e-06
26.4421 1.76516e-22 5.42545e-06
26.6174 -6.36541e-22 5.31932e-06
26.7954 -7.04261e-22 5.21343e-06
26.9761 2.2887e-22 5.10925e-06
27.1598 4.8329e-22 5.00626e-06
27.3468 -9.76098e-22 4.90368e-06
27.5373 2.05258e-22 4.80278e-06
27.7317 -9.50193e-22 4.70218e-06
27.9302 3.86283e-22 4.60232e-06
28.1333 -2.14188e-22 4.50348e-06
28.3415 -1.20304e-21 4.40451e-06
28.5554 -1.21889e-22 4.3061e-06
28.7758 1.36669e-21 4.20803e-06
29.0035 -1.03917e-21 4.1093e-06
29.2396 -1.43317e-21 4.01026e-06
29.4858 8.34119e-22 3.91079e-06
29.7441 1.04771e-21 3.80982e-06
30.0173 9.88826e-22 3.70644e-06
30.3101 3.84423e-22 3.59979e-06
30.6297 1.54683e-22 3.48805e-06
30.9905 -2.55436e-23 3.36743e-06
31.4301 -2.42521e-22 3.22789e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1QuantumOneLoop/iFp_OneLoopFRG.txt <==
-31.4301 -3.70386e-25 3.22799e-06
-30.9905 -1.48061e-24 3.36753e-06
-30.6297 3.95082e-25 3.48814e-06
-30.3101 -6.62625e-25 3.59983e-06
-30.0173 6.48558e-26 3.70635e-06
-29.7441 1.13799e-24 3.80962e-06
-29.4858 1.46685e-24 3.91078e-06
-29.2396 -9.09193e-25 4.01057e-06
-29.0035 -2.53624e-25 4.10951e-06
-28.7758 -9.65823e-25 4.20801e-06
-28.5554 -4.6052e-25 4.30635e-06
-28.3415 -4.07394e-26 4.40477e-06
-28.1333 1.09068e-24 4.50348e-06
-27.9302 5.1396e-25 4.60264e-06
-27.7317 4.41834e-25 4.70238e-06
-27.5373 -2.11829e-24 4.80284e-06
-27.3468 -1.20382e-24 4.90411e-06
-27.1598 6.05424e-25 5.00631e-06
-26.9761 -1.77851e-24 5.10952e-06
-26.7954 1.5352e-24 5.21382e-06
-26.6174 6.6962e-25 5.31929e-06
-26.4421 -9.25729e-25 5.42602e-06
-26.2693 5.54428e-25 5.53406e-06
-26.0988 6.16428e-25 5.64348e-06
-25.9304 1.8104e-24 5.75436e-06
-25.7641 -3.71623e-25 5.86675e-06
-25.5998 1.93201e-24 5.98072e-06
-25.4373 -2.69901e-24 6.09633e-06
-25.2766 -1.80861e-24 6.21364e-06
-25.1175 1.75588e-24 6.33271e-06
-24.9601 -4.48234e-25 6.4536e-06
-24.8041 -2.60397e-24 6.57638e-06
-24.6496 -1.98401e-24 6.7011e-06
-24.4966 -7.55166e-25 6.82783e-06
-24.3448 -6.81686e-26 6.95662e-06
-24.1944 2.11408e-24 7.08754e-06
-24.0451 -1.53862e-24 7.22065e-06
-23.8971 4.19378e-24 7.35602e-06
-23.7502 5.24077e-25 7.49371e-06
-23.6044 3.40021e-24 7.63379e-06
-23.4597 3.41497e-24 7.77632e-06
-23.316 -5.38036e-25 7.92137e-06
-23.1733 3.17593e-24 8.06902e-06
-23.0316 6.37763e-24 8.21933e-06
-22.8908 3.24824e-24 8.37237e-06
-22.7509 -5.95124e-24 8.52823e-06
-22.6118 9.96519e-25 8.68697e-06
-22.4736 1.04954e-24 8.84868e-06
-22.3363 -3.87954e-24 9.01343e-06
-22.1997 -7.58265e-25 9.18131e-06
-22.0639 -3.71501e-24 9.3524e-06
-21.9288 -4.94062e-24 9.52679e-06
-21.7945 -3.72553e-24 9.70457e-06
-21.6609 -6.71071e-24 9.88582e-06
-21.528 -4.10562e-24 1.00706e-05
-21.3958 -3.16204e-24 1.02591e-05
-21.2642 1.23596e-24 1.04514e-05
-21.1332 -8.30356e-24 1.06475e-05
-21.0029 4.30706e-25 1.08476e-05
-20.8732 3.6102e-24 1.10518e-05
-20.7441 8.12568e-25 1.12602e-05
-20.6156 1.45198e-25 1.14729e-05
-20.4876 -3.83429e-24 1.169e-05
-20.3602 -5.72206e-24 1.19116e-05
-20.2333 6.50612e-24 1.21379e-05
-20.1069 3.03944e-24 1.2369e-05
-19.9811 -8.00284e-24 1.26051e-05
-19.8557 3.83703e-26 1.28462e-05
-19.7309 2.22581e-24 1.30925e-05
-19.6065 -4.0764e-24 1.33442e-05
-19.4826 5.62913e-24 1.36014e-05
-19.3592 1.14607e-24 1.38643e-05
-19.2362 -6.65686e-24 1.41329e-05
-19.1137 8.4856e-24 1.44076e-05
-18.9916 1.2237e-23 1.46884e-05
-18.8699 6.24831e-24 1.49756e-05
-18.7487 1.23894e-23 1.52693e-05
-18.6278 2.64569e-24 1.55697e-05
-18.5074 -8.57702e-24 1.5877e-05
-18.3873 1.03029e-23 1.61914e-05
-18.2676 6.85445e-24 1.65131e-05
-18.1483 6.38998e-24 1.68424e-05
-18.0294 -3.04435e-24 1.71794e-05
-17.9108 -8.04127e-24 1.75244e-05
-17.7926 1.63769e-24 1.78777e-05
-17.6748 1.51996e-24 1.82394e-05
-17.5572 9.80419e-24 1.86099e-05
-17.4401 8.23827e-24 1.89894e-05
-17.3232 -4.94972e-24 1.93781e-05
-17.2067 -7.19158e-24 1.97765e-05
-17.0905 -3.2107e-24 2.01847e-05
-16.9746 1.98252e-23 2.06031e-05
-16.859 6.95261e-24 2.10319e-05
-16.7437 6.6078e-24 2.14716e-05
-16.6288 -2.11311e-23 2.19225e-05
-16.5141 -1.36125e-23 2.23849e-05
-16.3997 8.44496e-24 2.28592e-05
-16.2856 2.95216e-23 2.33459e-05
-16.1717 -6.78423e-24 2.38451e-05
-16.0582 2.48508e-23 2.43576e-05
-15.9449 1.1986e-23 2.48835e-05
-15.8319 -6.08948e-24 2.54234e-05
-15.7191 -7.57149e-25 2.59778e-05
-15.6066 -1.52598e-23 2.65472e-05
-15.4943 -2.1256e-23 2.7132e-05
-15.3823 -3.3733e-23 2.77327e-05
-15.2705 -1.8153e-24 2.835e-05
-15.159 2.82203e-24 2.89844e-05
-15.0477 3.76762e-24 2.96365e-05
-14.9367 -2.92566e-24 3.03069e-05
-14.8258 -8.461e-24 3.09963e-05
-14.7152 2.09204e-23 3.17053e-05
-14.6049 -9.80956e-24 3.24346e-05
-14.4947 1.69928e-23 3.3185e-05
-14.3848 5.20557e-25 3.39573e-05
-14.275 4.15365e-23 3.47522e-05
-14.1655 1.77945e-23 3.55705e-05
-14.0562 -1.7372e-23 3.64132e-05
-13.9471 -2.7179e-24 3.72811e-05
-13.8382 7.70829e-24 3.81752e-05
-13.7294 -3.90806e-23 3.90965e-05
-13.6209 1.89163e-23 4.0046e-05
-13.5126 -7.70406e-24 4.10248e-05
-13.4044 2.07286e-23 4.20341e-05
-13.2965 4.92391e-24 4.3075e-05
-13.1887 -1.27939e-23 4.41487e-05
-13.0811 2.47085e-23 4.52567e-05
-12.9737 -3.56436e-23 4.64002e-05
-12.8664 5.30139e-24 4.75807e-05
-12.7593 1.12341e-23 4.87997e-05
-12.6524 2.49931e-23 5.00588e-05
-12.5457 -3.9622e-23 5.13596e-05
-12.4391 2.67356e-23 5.27038e-05
-12.3327 -9.66917e-24 5.40934e-05
-12.2265 -6.60692e-23 5.55301e-05
-12.1204 -7.39935e-23 5.7016e-05
-12.0144 2.04323e-23 5.85533e-05
-11.9086 9.34398e-23 6.01442e-05
-11.803 -2.33396e-24 6.1791e-05
-11.6975 -1.41334e-23 6.34961e-05
-11.5922 6.95181e-23 6.52623e-05
-11.487 8.264e-23 6.70922e-05
-11.3819 6.7265e-23 6.89888e-05
-11.277 -7.54425e-25 7.0955e-05
-11.1722 6.62611e-24 7.29942e-05
-11.0676 4.35248e-23 7.51097e-05
-10.9631 -4.28628e-23 7.73051e-05
-10.8587 -4.32036e-23 7.95843e-05
-10.7545 6.77533e-23 8.19512e-05
-10.6503 -5.73759e-23 8.44101e-05
-10.5463 -2.97892e-23 8.69656e-05
-10.4425 -1.46286e-22 8.96224e-05
-10.3387 5.0319e-23 9.23855e-05
-10.2351 -7.46959e-23 9.52604e-05
-10.1316 -6.34282e-23 9.82527e-05
-10.0282 1.33377e-22 0.000101369
-9.92496 6.80151e-23 0.000104614
-9.82181 -3.58594e-24 0.000107997
-9.71877 -2.88896e-23 0.000111523
-9.61583 -5.40889e-23 0.000115202
-9.51301 2.15937e-23 0.00011904
-9.4103 2.42691e-23 0.000123048
-9.30769 -2.41489e-23 0.000127233
-9.20518 1.56211e-23 0.000131607
-9.10278 3.21442e-22 0.00013618
-9.00048 -6.52984e-22 0.000140963
-8.89828 1.2124e-22 0.00014597
-8.79618 -1.04426e-22 0.000151212
-8.69417 -2.74203e-22 0.000156704
-8.59226 -6.87373e-23 0.000162461
-8.49044 -1.06058e-23 0.000168499
-8.38872 -1.85339e-22 0.000174836
-8.28708 -1.18769e-22 0.00018149
-8.18554 2.0648e-22 0.000188482
-8.08408 -8.70498e-23 0.000195834
-7.98271 -9.30921e-23 0.000203568
-7.88143 3.48332e-22 0.00021171
-7.78023 -1.30233e-22 0.000220288
-7.67911 9.51594e-23 0.000229331
-7.57807 -4.67474e-22 0.000238871
-7.47712 -2.08962e-22 0.000248943
-7.37624 5.58415e-22 0.000259584
-7.27544 9.29226e-23 0.000270836
-7.17471 4.41414e-23 0.000282744
-7.07406 -2.69329e-22 0.000295356
-6.97348 3.23756e-23 0.000308725
-6.87298 3.07895e-22 0.000322908
-6.77254 -3.0947e-22 0.000337971
-6.67218 3.47842e-22 0.000353981
-6.57188 -1.1538e-22 0.000371016
-6.47166 4.66043e-22 0.000389158
-6.37149 -6.02006e-22 0.000408501
-6.2714 -3.93423e-22 0.000429146
-6.17136 2.03658e-22 0.000451204
-6.07139 4.69939e-22 0.000474801
-5.97148 5.63335e-22 0.000500074
-5.87163 1.6918e-21 0.000527175
-5.77184 -7.22442e-22 0.000556275
-5.67211 6.48496e-22 0.000587563
-5.57243 6.34126e-22 0.00062125
-5.47281 9.4845e-22 0.000657573
-5.37325 -9.77025e-22 0.000696799
-5.27373 4.84841e-22 0.000739227
-5.17427 2.83241e-21 0.000785193
-5.07487 -2.91399e-21 0.00083508
-4.97551 -1.80442e-22 0.000889319
-4.8762 -7.19416e-22 0.000948402
-4.77694 -2.0092e-21 0.00101289
-4.67772 -1.92369e-21 0.00108343
-4.57855 2.18664e-21 0.00116075
-4.47943 -1.16198e-21 0.0012457
-4.38035 8.53637e-22 0.00133927
-4.28131 -5.53067e-22 0.0014426
-4.18232 1.15838e-21 0.00155701
-4.08336 -1.1789e-21 0.00168406
-3.98445 -2.94446e-21 0.00182558
-3.88557 -8.81906e-21 0.00198375
-3.78673 -2.76942e-21 0.00216114
-3.68793 -1.01584e-21 0.00236082
-3.58916 1.78672e-21 0.00258651
-3.49043 5.81104e-21 0.00284269
-3.39173 -1.79414e-20 0.00313485
-3.29307 -7.57291e-21 0.00346971
-3.19443 -5.7154e-21 0.00385562
-3.09583 6.312e-21 0.00430303
-2.99725 8.58142e-22 0.00482512
-2.89871 -1.04918e-20 0.00543876
-2.80019 -1.35183e-20 0.00616574
-2.7017 3.94115e-20 0.00703462
-2.60323 -5.78023e-20 0.00808338
-2.50479 1.99735e-20 0.00936342
-2.40638 -1.0558e-20 0.0109456
-2.30798 -2.24477e-20 0.0129296
-2.20961 -7.36441e-20 0.0154596
-2.11126 -3.39593e-19 0.0187496
-2.01293 -6.75644e-20 0.0231287
-1.91462 -4.03122e-19 0.0291237
-1.81632 -8.10087e-19 0.0376196
-1.71804 -5.26062e-20 0.0501961
-1.61978 3.91359e-19 0.0698976
-1.52154 5.29567e-19 0.103211
-1.42331 -3.78778e-18 0.166007
-1.32509 -8.7638e-18 0.305792
-1.22689 2.02312e-17 0.719339
-1.12869 1.61866e-16 2.85724
-1.03051 2.89951e-16 8.37338
-0.932337 -8.79451e-18 1.4923
-0.834173 2.39641e-19 0.507223
-0.736016 1.41864e-18 0.251059
-0.637867 1.46093e-18 0.150586
-0.539723 2.19552e-18 0.101672
-0.441585 1.1189e-18 0.0746971
-0.343451 4.21466e-19 0.0587571
-0.24532 -1.32525e-19 0.0491386
-0.147191 7.44574e-20 0.0436013
-0.0490634 3.99379e-21 0.0410579
0.0490634 -1.78347e-20 0.0410579
0.147191 -4.0579e-20 0.0436013
0.24532 -1.06379e-19 0.0491386
0.343451 1.82221e-19 0.0587571
0.441585 5.48192e-19 0.0746971
0.539723 1.56607e-18 0.101672
0.637867 4.6145e-19 0.150586
0.736016 2.53895e-20 0.251059
0.834173 -1.19236e-17 0.507223
0.932337 4.12391e-17 1.4923
1.03051 -2.53279e-16 8.37338
1.12869 -6.57833e-17 2.85724
1.22689 7.29108e-18 0.719339
1.32509 -1.33556e-18 0.305792
1.42331 -6.07122e-19 0.166007
1.52154 -1.486e-18 0.103211
1.61978 2.9722e-19 0.0698976
1.71804 4.89338e-19 0.0501961
1.81632 7.89794e-20 0.0376196
1.91462 -5.70845e-19 0.0291237
2.01293 8.65774e-20 0.0231287
2.11126 -1.27791e-19 0.0187496
2.20961 1.786e-20 0.0154596
2.30798 -8.08589e-20 0.0129296
2.40638 -8.89219e-20 0.0109456
2.50479 3.7202e-21 0.00936342
2.60323 3.10371e-21 0.00808338
2.7017 -1.14199e-20 0.00703462
2.80019 2.68619e-21 0.00616574
2.89871 2.60045e-22 0.00543876
2.99725 -1.45683e-20 0.00482512
3.09583 -9.89183e-21 0.00430303
3.19443 1.28512e-20 0.00385562
3.29307 2.51432e-20 0.00346971
3.39173 -1.3601e-20 0.00313485
3.49043 -2.14247e-21 0.00284269
3.58916 -6.22207e-21 0.00258651
3.68793 6.22257e-21 0.00236082
3.78673 7.71792e-21 0.00216114
3.88557 -8.19876e-21 0.00198375
3.98445 -2.99792e-21 0.00182558
4.08336 2.17003e-21 0.00168406
4.18232 5.07665e-22 0.00155701
4.28131 2.62742e-21 0.0014426
4.38035 2.6787e-21 0.00133927
4.47943 -2.41694e-21 0.0012457
4.57855 3.80987e-21 0.00116075
4.67772 -3.58904e-21 0.00108343
4.77694 -4.94714e-21 0.00101289
4.8762 2.41121e-21 0.000948402
4.97551 -2.4768e-21 0.000889319
5.07487 -9.27808e-22 0.00083508
5.17427 3.14416e-21 0.000785193
5.27373 -7.08878e-22 0.000739227
5.37325 -6.73302e-22 0.000696799
5.47281 -3.15049e-23 0.000657573
5.57243 7.01478e-22 0.00062125
5.67211 -1.15382e-21 0.000587563
5.77184 2.26419e-21 0.000556275
5.87163 1.86599e-22 0.000527175
5.97148 -1.76317e-22 0.000500074
6.07139 -6.18379e-23 0.000474801
6.17136 -8.00522e-23 0.000451204
6.2714 3.51624e-22 0.000429146
6.37149 -1.1497e-21 0.000408501
6.47166 -1.52188e-23 0.000389158
6.57188 8.89268e-23 0.000371016
6.67218 -3.82051e-22 0.000353981
6.77254 -1.63846e-22 0.000337971
6.87298 3.11373e-22 0.000322908
6.97348 -2.314e-22 0.000308725
7.07406 -4.17966e-22 0.000295356
7.17471 8.0734e-23 0.000282744
7.27544 -6.89428e-23 0.000270836
7.37624 -8.1588e-23 0.000259584
7.47712 2.87598e-22 0.000248943
7.57807 4.91415e-23 0.000238871
7.67911 2.6518e-22 0.000229331
7.78023 1.54461e-22 0.000220288
7.88143 -2.30114e-23 0.00021171
7.98271 -1.12223e-23 0.000203568
8.08408 -1.04503e-22 0.000195834
8.18554 -4.79533e-22 0.000188482
8.28708 2.30318e-22 0.00018149
8.38872 1.06299e-22 0.000174836
8.49044 6.39083e-23 0.000168499
8.59226 3.62927e-23 0.000162461
8.69417 -1.14486e-22 0.000156704
8.79618 -1.31574e-22 0.000151212
8.89828 1.7457e-22 0.00014597
9.00048 -2.49528e-22 0.000140963
9.10278 4.67817e-23 0.00013618
9.20518 -4.82614e-23 0.000131607
9.30769 1.79987e-23 0.000127233
9.4103 4.21082e-24 0.000123048
9.51301 -1.47649e-22 0.00011904
9.61583 -1.42597e-22 0.000115202
9.71877 7.10983e-23 0.000111523
9.82181 8.18115e-23 0.000107997
9.92496 -1.08648e-22 0.000104614
10.0282 -5.69458e-23 0.000101369
10.1316 -2.03392e-22 9.82527e-05
10.2351 1.23454e-23 9.52604e-05
10.3387 -4.15524e-23 9.23855e-05
10.4425 -7.6509e-23 8.96224e-05
10.5463 -1.67528e-23 8.69656e-05
10.6503 -3.93306e-24 8.44101e-05
10.7545 6.50991e-23 8.19512e-05
10.8587 -4.39316e-23 7.95843e-05
10.9631 4.92954e-23 7.73051e-05
11.0676 6.75635e-23 7.51097e-05
11.1722 -4.1014e-23 7.29942e-05
11.277 5.38857e-23 7.0955e-05
11.3819 -4.30349e-25 6.89888e-05
11.487 -3.16864e-23 6.70922e-05
11.5922 4.60291e-23 6.52623e-05
11.6975 -3.88821e-24 6.34961e-05
11.803 7.62968e-23 6.1791e-05
11.9086 4.07433e-23 6.01442e-05
12.0144 -1.71295e-23 5.85533e-05
12.1204 -6.3835e-23 5.7016e-05
12.2265 -4.86996e-23 5.55301e-05
12.3327 1.15677e-23 5.40934e-05
12.4391 5.50911e-23 5.27038e-05
12.5457 -2.40309e-23 5.13596e-05
12.6524 8.41264e-24 5.00588e-05
12.7593 1.65016e-23 4.87997e-05
12.8664 1.82439e-23 4.75807e-05
12.9737 -3.56972e-24 4.64002e-05
13.0811 4.17011e-23 4.52567e-05
13.1887 3.34597e-23 4.41487e-05
13.2965 1.8698e-23 4.3075e-05
13.4044 -2.99765e-23 4.20341e-05
13.5126 -3.26966e-23 4.10248e-05
13.6209 -2.50804e-23 4.0046e-05
13.7294 -1.67498e-23 3.90965e-05
13.8382 -2.63282e-25 3.81752e-05
13.9471 3.11639e-23 3.72811e-05
14.0562 -2.4211e-23 3.64132e-05
14.1655 2.98439e-23 3.55705e-05
14.275 -2.31454e-23 3.47522e-05
14.3848 -9.09258e-24 3.39573e-05
14.4947 6.41201e-24 3.3185e-05
14.6049 -3.06018e-23 3.24346e-05
14.7152 1.84442e-23 3.17053e-05
14.8258 1.44107e-23 3.09963e-05
14.9367 -3.54127e-24 3.03069e-05
15.0477 3.49958e-24 2.96365e-05
15.159 -4.88635e-24 2.89844e-05
15.2705 -4.97719e-24 2.835e-05
15.3823 -1.64966e-24 2.77327e-05
15.4943 1.22532e-23 2.7132e-05
15.6066 -1.70986e-23 2.65472e-05
15.7191 -1.94455e-23 2.59778e-05
15.8319 -9.96609e-24 2.54234e-05
15.9449 -1.22434e-23 2.48835e-05
16.0582 -1.21719e-23 2.43576e-05
16.1717 1.85673e-24 2.38451e-05
16.2856 -9.10998e-24 2.33459e-05
16.3997 1.24599e-25 2.28592e-05
16.5141 -1.79726e-23 2.23849e-05
16.6288 -3.06109e-24 2.19225e-05
16.7437 -1.52484e-23 2.14716e-05
16.859 5.6983e-24 2.10319e-05
16.9746 -3.62034e-24 2.06031e-05
17.0905 -1.95142e-24 2.01847e-05
17.2067 2.73169e-24 1.97765e-05
17.3232 -1.50884e-24 1.93781e-05
17.4401 -1.63655e-24 1.89894e-05
17.5572 -9.75587e-24 1.86099e-05
17.6748 3.22007e-25 1.82394e-05
17.7926 -1.9712e-24 1.78777e-05
17.9108 -6.69017e-24 1.75244e-05
18.0294 -2.5495e-24 1.71794e-05
18.1483 6.57688e-24 1.68424e-05
18.2676 -4.22691e-24 1.65131e-05
18.3873 -3.08181e-24 1.61914e-05
18.5074 1.5101e-24 1.5877e-05
18.6278 5.42666e-24 1.55697e-05
18.7487 1.20942e-23 1.52693e-05
18.8699 -8.01758e-24 1.49756e-05
18.9916 3.90849e-24 1.46884e-05
19.1137 5.62447e-24 1.44076e-05
19.2362 1.00115e-23 1.41329e-05
19.3592 5.87085e-24 1.38643e-05
19.4826 3.2772e-25 1.36014e-05
19.6065 -6.94407e-24 1.33442e-05
19.7309 -1.06002e-23 1.30925e-05
19.8557 -1.35469e-23 1.28462e-05
19.9811 1.97286e-25 1.26051e-05
20.1069 3.73517e-24 1.2369e-05
20.2333 -1.40761e-24 1.21379e-05
20.3602 6.26483e-24 1.19116e-05
20.4876 -3.48641e-24 1.169e-05
20.6156 -3.12475e-24 1.14729e-05
20.7441 -5.77422e-24 1.12602e-05
20.8732 -3.89678e-24 1.10518e-05
21.0029 -4.82179e-25 1.08476e-05
21.1332 -1.67901e-24 1.06475e-05
21.2642 -7.4677e-24 1.04514e-05
21.3958 -1.75377e-24 1.02591e-05
21.528 -2.65792e-24 1.00706e-05
21.6609 1.53287e-24 9.88582e-06
21.7945 -1.00596e-25 9.70457e-06
21.9288 4.42949e-24 9.52679e-06
22.0639 1.71366e-24 9.3524e-06
22.1997 -5.55451e-24 9.18131e-06
22.3363 2.15936e-25 9.01343e-06
22.4736 5.50849e-24 8.84868e-06
22.6118 1.64971e-24 8.68697e-06
22.7509 4.3095e-26 8.52823e-06
22.8908 3.2896e-24 8.37237e-06
23.0316 -1.76441e-24 8.21933e-06
23.1733 4.82919e-24 8.06902e-06
23.316 2.96351e-24 7.92137e-06
23.4597 1.48732e-24 7.77632e-06
23.6044 -2.9437e-25 7.63379e-06
23.7502 -1.80885e-24 7.49371e-06
23.8971 -1.68043e-24 7.35602e-06
24.0451 2.04818e-24 7.22065e-06
24.1944 1.25146e-25 7.08754e-06
24.3448 3.43558e-24 6.95662e-06
24.4966 1.90444e-24 6.82783e-06
24.6496 -1.03089e-24 6.7011e-06
24.8041 6.69334e-25 6.57638e-06
24.9601 -1.6012e-24 6.4536e-06
25.1175 -2.73477e-24 6.33271e-06
25.2766 3.7581e-24 6.21364e-06
25.4373 3.80371e-25 6.09633e-06
25.5998 -6.19969e-26 5.98072e-06
25.7641 1.76708e-24 5.86675e-06
25.9304 1.18874e-24 5.75436e-06
26.0988 2.21612e-24 5.64348e-06
26.2693 5.20595e-25 5.53406e-06
26.4421 6.0516e-25 5.42602e-06
26.6174 7.81053e-25 5.31929e-06
26.7954 -9.36416e-25 5.21382e-06
26.9761 5.08953e-25 5.10952e-06
27.1598 9.92037e-25 5.00631e-06
27.3468 -1.28441e-24 4.90411e-06
27.5373 2.99187e-24 4.80284e-06
27.7317 -3.97852e-25 4.70238e-06
27.9302 1.37682e-24 4.60264e-06
28.1333 -3.76869e-25 4.50348e-06
28.3415 1.21356e-24 4.40477e-06
28.5554 1.39428e-24 4.30635e-06
28.7758 6.50363e-25 4.20801e-06
29.0035 -1.16935e-24 4.10951e-06
29.2396 -3.20721e-26 4.01057e-06
29.4858 -2.53359e-25 3.91078e-06
29.7441 1.09088e-24 3.80962e-06
30.0173 -1.85083e-25 3.70635e-06
30.3101 1.33228e-24 3.59983e-06
30.6297 -2.55079e-25 3.48814e-06
30.9905 -6.53865e-25 3.36753e-06
31.4301 7.73386e-25 3.22799e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1QuantumOneLoop/vCLAx_FRG.txt <==
-31.4301 0.000481757 -3.51434e-15
-30.9905 0.000443562 1.59208e-15
-30.6297 0.000538409 2.16679e-15
-30.3101 0.000140176 3.07868e-15
-30.0173 5.90669e-05 2.47749e-15
-29.7441 -0.000229236 4.74426e-16
-29.4858 -0.000207161 -4.50367e-16
-29.2396 -0.000218033 -3.00816e-15
-29.0035 -6.02801e-05 -2.92139e-15
-28.7758 0.000127461 -4.42803e-15
-28.5554 0.00029734 -2.95726e-15
-28.3415 0.000511064 -3.1141e-15
-28.1333 0.00055885 -9.08091e-16
-27.9302 0.000667599 -3.4154e-16
-27.7317 0.000543095 1.536e-15
-27.5373 0.000517948 1.99299e-15
-27.3468 0.000271514 2.72647e-15
-27.1598 0.000172071 2.58646e-15
-26.9761 -8.69639e-05 1.96293e-15
-26.7954 -0.000167115 1.27761e-15
-26.6174 -0.000332142 -3.21365e-16
-26.4421 -0.000322714 -1.09657e-15
-26.2693 -0.000337931 -2.97231e-15
-26.0988 -0.000225294 -3.2854e-15
-25.9304 -0.000102564 -4.76425e-15
-25.7641 6.95294e-05 -4.25768e-15
-25.5998 0.000265146 -4.94936e-15
-25.4373 0.000420641 -3.61682e-15
-25.2766 0.000604428 -3.51465e-15
-25.1175 0.000670606 -1.69145e-15
-24.9601 0.000774198 -1.10054e-15
-24.8041 0.000711988 6.74317e-16
-24.6496 0.00070787 1.30633e-15
-24.4966 0.000526064 2.49727e-15
-24.3448 0.000433414 2.78521e-15
-24.1944 0.000183731 3.04988e-15
-24.0451 5.62954e-05 2.81557e-15
-23.8971 -0.000186589 2.10455e-15
-23.7502 -0.00028388 1.42967e-15
-23.6044 -0.000448702 -2.38289e-17
-23.4597 -0.000464837 -8.50541e-16
-23.316 -0.000506946 -2.62106e-15
-23.1733 -0.000422953 -3.22336e-15
-23.0316 -0.000337096 -4.84277e-15
-22.8908 -0.000171887 -4.8948e-15
-22.7509 8.46727e-06 -5.99547e-15
-22.6118 0.000205237 -5.33637e-15
-22.4736 0.000420525 -5.74575e-15
-22.3363 0.000585215 -4.4311e-15
-22.1997 0.000769455 -4.2013e-15
-22.0639 0.000844908 -2.49167e-15
-21.9288 0.000945986 -1.85432e-15
-21.7945 0.000899302 -1.36781e-16
-21.6609 0.000893871 5.79611e-16
-21.528 0.000726412 1.89937e-15
-21.3958 0.000625464 2.38375e-15
-21.2642 0.00037257 2.99593e-15
-21.1332 0.000216666 3.04492e-15
-21.0029 -6.23182e-05 2.81152e-15
-20.8732 -0.000216178 2.39335e-15
-20.7441 -0.000454304 1.37903e-15
-20.6156 -0.000549945 6.29021e-16
-20.4876 -0.000690619 -9.27639e-16
-20.3602 -0.000689078 -1.7508e-15
-20.2333 -0.000700701 -3.50081e-15
-20.1069 -0.000591352 -4.09423e-15
-19.9811 -0.00047498 -5.67143e-15
-19.8557 -0.000278691 -5.77566e-15
-19.7309 -6.70587e-05 -6.88715e-15
-19.6065 0.000169151 -6.35597e-15
-19.4826 0.000420658 -6.84646e-15
-19.3592 0.000635823 -5.69591e-15
-19.2362 0.000863679 -5.5741e-15
-19.1137 0.000998648 -3.97934e-15
-18.9916 0.00114736 -3.40016e-15
-18.8699 0.00116005 -1.65298e-15
-18.7487 0.00119594 -8.73367e-16
-18.6278 0.00107224 6.8516e-16
-18.5074 0.000991434 1.38292e-15
-18.3873 0.000749284 2.43836e-15
-18.2676 0.000578219 2.81741e-15
-18.1483 0.000263796 3.15665e-15
-18.0294 5.22894e-05 3.09287e-15
-17.9108 -0.000270424 2.64485e-15
-17.7926 -0.000461709 2.14753e-15
-17.6748 -0.000725529 1.00226e-15
-17.5572 -0.00084007 2.11149e-16
-17.4401 -0.000989879 -1.40629e-15
-17.3232 -0.00098921 -2.25458e-15
-17.2067 -0.00099439 -4.03371e-15
-17.0905 -0.000867704 -4.66851e-15
-16.9746 -0.00072897 -6.28321e-15
-16.859 -0.000496286 -6.46067e-15
-16.7437 -0.000245463 -7.63899e-15
-16.6288 4.63246e-05 -7.20667e-15
-16.5141 0.00035343 -7.78424e-15
-16.3997 0.000640666 -6.72182e-15
-16.2856 0.000936652 -6.67115e-15
-16.1717 0.00115293 -5.09655e-15
-16.0582 0.00137366 -4.52577e-15
-15.9449 0.00146461 -2.67606e-15
-15.8319 0.00156333 -1.79927e-15
-15.7191 0.00149896 1.76276e-17
-15.6066 0.00145649 9.30658e-16
-15.4943 0.00123843 2.39357e-15
-15.3823 0.00106745 3.08746e-15
-15.2705 0.00072944 3.93102e-15
-15.159 0.000471801 4.21706e-15
-15.0477 7.34296e-05 4.28194e-15
-14.9367 -0.000208798 4.07439e-15
-14.8258 -0.000593876 3.34279e-15
-14.7152 -0.000831739 2.68741e-15
-14.6049 -0.00113063 1.2786e-15
-14.4947 -0.0012632 3.37463e-16
-14.3848 -0.00141859 -1.51099e-15
-14.275 -0.00140628 -2.49961e-15
-14.1655 -0.0013882 -4.48112e-15
-14.0562 -0.00122182 -5.24398e-15
-13.9471 -0.00103395 -7.04298e-15
-13.8382 -0.000737517 -7.34278e-15
-13.7294 -0.00041678 -8.69163e-15
-13.6209 -4.35468e-05 -8.37075e-15
-13.5126 0.000346939 -9.09868e-15
-13.4044 0.000724543 -8.11931e-15
-13.2965 0.00110782 -8.18236e-15
-13.1887 0.00141231 -6.63631e-15
-13.0811 0.00171277 -6.12281e-15
-12.9737 0.00187709 -4.22311e-15
-12.8664 0.00203555 -3.32387e-15
-12.7593 0.0020168 -1.36107e-15
-12.6524 0.00200243 -3.3358e-16
-12.5457 0.0017912 1.37435e-15
-12.4391 0.00160804 2.26274e-15
-12.3327 0.00123135 3.43013e-15
-12.2265 0.000917981 3.95736e-15
-12.1204 0.000435207 4.38164e-15
-12.0144 5.76524e-05 4.42022e-15
-11.9086 -0.000449831 4.01898e-15
-11.803 -0.000810756 3.55337e-15
-11.6975 -0.0012544 2.38135e-15
-11.5922 -0.0015188 1.52282e-15
-11.487 -0.00181936 -2.38698e-16
-11.3819 -0.0019241 -1.28762e-15
-11.277 -0.00202659 -3.36356e-15
-11.1722 -0.00193821 -4.34211e-15
-11.0676 -0.00182268 -6.41111e-15
-10.9631 -0.00154484 -7.05516e-15
-10.8587 -0.00123067 -8.80973e-15
-10.7545 -0.00080476 -8.89936e-15
-10.6503 -0.000347735 -1.0104e-14
-10.5463 0.000153728 -9.51359e-15
-10.4425 0.000671064 -1.00335e-14
-10.3387 0.00115706 -8.76318e-15
-10.2351 0.00164024 -8.59601e-15
-10.1316 0.00201767 -6.7701e-15
-10.0282 0.00237756 -6.03061e-15
-9.92496 0.00256853 -3.88704e-15
-9.82181 0.00273793 -2.79386e-15
-9.71877 0.00269475 -6.42978e-16
-9.61583 0.00264128 5.35014e-16
-9.51301 0.00235638 2.36782e-15
-9.4103 0.00208921 3.35355e-15
-9.30769 0.00159803 4.58146e-15
-9.20518 0.00116706 5.15458e-15
-9.10278 0.00054313 5.56887e-15
-9.00048 3.07378e-05 5.60152e-15
-8.89828 -0.000626225 5.12444e-15
-8.79618 -0.00111973 4.60026e-15
-8.69417 -0.00170077 3.29079e-15
-8.59226 -0.00207528 2.32072e-15
-8.49044 -0.00248129 3.63678e-16
-8.38872 -0.00265543 -8.38528e-16
-8.28708 -0.00281488 -3.16019e-15
-8.18554 -0.00274167 -4.32038e-15
-8.08408 -0.00262393 -6.67184e-15
-7.98271 -0.00230056 -7.50337e-15
-7.88143 -0.00192223 -9.5547e-15
-7.78023 -0.00139223 -9.81671e-15
-7.67911 -0.000815316 -1.12973e-14
-7.57807 -0.00016241 -1.08316e-14
-7.47712 0.000515527 -1.15829e-14
-7.37624 0.00118084 -1.03597e-14
-7.27544 0.00184297 -1.03376e-14
-7.17471 0.00240206 -8.46537e-15
-7.07406 0.00293233 -7.76773e-15
-6.97348 0.00327911 -5.46418e-15
-6.87298 0.00358272 -4.30316e-15
-6.77254 0.00364285 -1.88191e-15
-6.67218 0.00366344 -5.34839e-16
-6.57188 0.00340867 1.65683e-15
-6.47166 0.00313936 2.88983e-15
-6.37149 0.00259428 4.51891e-15
-6.2714 0.00208018 5.3719e-15
-6.17136 0.00132009 6.18296e-15
-6.07139 0.000651845 6.47587e-15
-5.97148 -0.00020838 6.32758e-15
-5.87163 -0.000909382 5.99603e-15
-5.77184 -0.0017336 4.8928e-15
-5.67211 -0.0023358 4.00234e-15
-5.57243 -0.0029892 2.08795e-15
-5.47281 -0.00337389 8.25614e-16
-5.37325 -0.003746 -1.63584e-15
-5.27373 -0.00382882 -2.99617e-15
-5.17427 -0.00385305 -5.65556e-15
-5.07487 -0.00360006 -6.80048e-15
-4.97551 -0.00326619 -9.28995e-15
-4.8762 -0.00270176 -9.92244e-15
-4.77694 -0.00205925 -1.19122e-14
-4.67772 -0.0012641 -1.18089e-14
-4.57855 -0.000415268 -1.30572e-14
-4.47943 0.000485294 -1.21162e-14
-4.38035 0.00140114 -1.25063e-14
-4.28131 0.00225691 -1.0758e-14
-4.18232 0.00308611 -1.03264e-14
-4.08336 0.00374674 -7.95297e-15
-3.98445 0.00434698 -6.86783e-15
-3.88557 0.00468763 -4.16453e-15
-3.78673 0.00495257 -2.69949e-15
-3.68793 0.00489629 -3.45402e-17
-3.58916 0.00477481 1.48626e-15
-3.49043 0.00430769 3.72645e-15
-3.39173 0.00381444 4.97152e-15
-3.29307 0.00299064 6.44626e-15
-3.19443 0.00220568 7.15814e-15
-3.09583 0.00114115 7.62876e-15
-2.99725 0.000198316 7.65494e-15
-2.89871 -0.000946299 7.02788e-15
-2.80019 -0.00188075 6.35306e-15
-2.7017 -0.00292539 4.6955e-15
-2.60323 -0.00368039 3.45828e-15
-2.50479 -0.00445508 9.89281e-16
-2.40638 -0.00488426 -5.56357e-16
-2.30798 -0.00525787 -3.49117e-15
-2.20961 -0.00526574 -5.01362e-15
-2.11126 -0.00516913 -8.0092e-15
-2.01293 -0.0047295 -9.14969e-15
-1.91462 -0.00416893 -1.17992e-14
-1.81632 -0.00333217 -1.22451e-14
-1.71804 -0.00239047 -1.42049e-14
-1.61978 -0.00127805 -1.37501e-14
-1.52154 -0.000103151 -1.48032e-14
-1.42331 0.00110991 -1.33726e-14
-1.32509 0.00232776 -1.34511e-14
-1.22689 0.00344013 -1.1152e-14
-1.12869 0.00449882 -1.03486e-14
-1.03051 0.00531553 -7.43354e-15
-0.932337 0.00603478 -5.98758e-15
-0.834173 0.00640017 -2.83405e-15
-0.736016 0.00665289 -1.09211e-15
-0.637867 0.00647846 1.86606e-15
-0.539723 0.00621488 3.52097e-15
-0.441585 0.0054967 5.84815e-15
-0.343451 0.00475772 7.05827e-15
-0.24532 0.00357859 8.39503e-15
-0.147191 0.00250041 8.89512e-15
-0.0490634 0.00100184 9.02466e-15
0.0490634 0.000401388 8.50012e-15
0.147191 0.000333084 7.29034e-15
0.24532 0.000352378 6.23586e-15
0.343451 0.000236241 4.80891e-15
0.441585 0.000260885 3.65913e-15
0.539723 0.000137725 2.22813e-15
0.637867 0.00015999 1.20241e-15
0.736016 4.79498e-05 -1.99844e-17
0.834173 6.91589e-05 -7.29146e-16
0.932337 -1.89992e-05 -1.5627e-15
1.03051 3.64191e-06 -1.82129e-15
1.12869 -5.17843e-05 -2.15385e-15
1.22689 -2.63543e-05 -1.90479e-15
1.32509 -4.43783e-05 -1.70743e-15
1.42331 -1.69241e-05 -9.76454e-16
1.52154 2.73711e-06 -3.06199e-16
1.61978 2.90826e-05 7.99303e-16
1.71804 8.25676e-05 1.81148e-15
1.81632 0.000102666 3.12103e-15
1.91462 0.000182727 4.29163e-15
2.01293 0.000190285 5.5997e-15
2.11126 0.000287466 6.72403e-15
2.20961 0.000276196 7.82379e-15
2.30798 0.000380262 8.71179e-15
2.40638 0.000345139 9.42775e-15
2.50479 0.000446516 9.9307e-15
2.60323 0.000384897 1.01468e-14
2.7017 0.000475925 1.01883e-14
2.80019 0.000388341 9.87251e-15
2.89871 0.000464131 9.45436e-15
2.99725 0.000354598 8.65122e-15
3.09583 0.000413395 7.85375e-15
3.19443 0.000289186 6.68756e-15
3.29307 0.000332199 5.6593e-15
3.39173 0.000203095 4.30782e-15
3.49043 0.000233833 3.23335e-15
3.58916 0.000110943 1.89856e-15
3.68793 0.000134193 9.69505e-16
3.78673 2.85421e-05 -1.47679e-16
3.88557 4.917e-05 -7.60497e-16
3.98445 -2.97581e-05 -1.50273e-15
4.08336 -7.97328e-06 -1.68172e-15
4.18232 -5.34975e-05 -1.95245e-15
4.28131 -2.87789e-05 -1.65388e-15
4.38035 -3.78936e-05 -1.43564e-15
4.47943 -1.09732e-05 -6.94604e-16
4.57855 1.53086e-05 -4.94058e-17
4.67772 4.11919e-05 1.02354e-15
4.77694 9.8078e-05 1.96553e-15
4.8762 0.000117693 3.2041e-15
4.97551 0.000197394 4.26684e-15
5.07487 0.000204459 5.47576e-15
5.17427 0.000297386 6.47019e-15
5.27373 0.000285784 7.45515e-15
5.37325 0.000381964 8.2072e-15
5.47281 0.000347004 8.81153e-15
5.57243 0.000437493 9.19088e-15
5.67211 0.000377017 9.31828e-15
5.77184 0.000455077 9.26454e-15
5.87163 0.000370191 8.89256e-15
5.97148 0.000432051 8.42247e-15
6.07139 0.000327353 7.60647e-15
6.17136 0.000372446 6.80928e-15
6.2714 0.000255686 5.67876e-15
6.37149 0.000286321 4.70199e-15
6.47166 0.000167528 3.43409e-15
6.57188 0.000188084 2.45913e-15
6.67218 7.82846e-05 1.24958e-15
6.77254 9.40582e-05 4.57062e-16
6.87298 3.78591e-06 -5.12192e-16
6.97348 1.97224e-05 -9.69337e-16
7.07406 -4.24533e-05 -1.55929e-15
7.17471 -2.29329e-05 -1.58782e-15
7.27544 -5.16116e-05 -1.72566e-15
7.37624 -2.74595e-05 -1.30521e-15
7.47712 -2.11564e-05 -9.96266e-16
7.57807 5.93329e-06 -1.83062e-16
7.67911 4.46281e-05 4.92559e-16
7.78023 7.04077e-05 1.57227e-15
7.88143 0.000135288 2.47362e-15
7.98271 0.000153681 3.64796e-15
8.08408 0.000235926 4.59974e-15
8.18554 0.000240168 5.67535e-15
8.28708 0.000329732 6.49657e-15
8.38872 0.000313732 7.29701e-15
8.49044 0.000400877 7.83437e-15
8.59226 0.000360551 8.22519e-15
8.69417 0.000437283 8.38414e-15
8.79618 0.000371621 8.30048e-15
8.89828 0.000432774 8.04934e-15
9.00048 0.000344422 7.50418e-15
9.10278 0.000388212 6.89485e-15
9.20518 0.000283452 5.97763e-15
9.30769 0.000311416 5.12909e-15
9.4103 0.000199505 3.98804e-15
9.51301 0.000215835 3.06063e-15
9.61583 0.000107804 1.88477e-15
9.71877 0.000118209 1.06058e-15
9.82181 2.52989e-05 3.67229e-17
9.92496 3.5603e-05 -5.2062e-16
10.0282 -3.23992e-05 -1.23557e-15
10.1316 -1.76497e-05 -1.40564e-15
10.2351 -5.38998e-05 -1.71066e-15
10.3387 -3.25611e-05 -1.4427e-15
10.4425 -3.42049e-05 -1.31017e-15
10.5463 -7.16557e-06 -6.31614e-16
10.6503 2.42404e-05 -1.11423e-16
10.7545 5.3058e-05 8.76887e-16
10.8587 0.000111838 1.66639e-15
10.9631 0.000136126 2.80519e-15
11.0676 0.000213452 3.70008e-15
11.1722 0.000225715 4.80174e-15
11.277 0.000311083 5.62168e-15
11.3819 0.000304172 6.50106e-15
11.487 0.000387148 7.08565e-15
11.5922 0.000355852 7.59285e-15
11.6975 0.000427753 7.82689e-15
11.803 0.000370134 7.87752e-15
11.9086 0.000425363 7.72091e-15
12.0144 0.000343559 7.30714e-15
12.1204 0.000380332 6.7911e-15
12.2265 0.000280647 5.98767e-15
12.3327 0.00030097 5.21834e-15
12.4391 0.000193185 4.16235e-15
12.5457 0.000202098 3.29486e-15
12.6524 9.8099e-05 2.16887e-15
12.7593 0.000102321 1.38265e-15
12.8664 1.42577e-05 3.71824e-16
12.9737 2.0502e-05 -1.69985e-16
13.0811 -4.1187e-05 -9.04947e-16
13.1887 -2.78926e-05 -1.08018e-15
13.2965 -5.62353e-05 -1.43441e-15
13.4044 -3.38721e-05 -1.19179e-15
13.5126 -2.65646e-05 -1.13489e-15
13.6209 3.1906e-06 -5.02046e-16
13.7294 4.3383e-05 -8.28892e-17
13.8382 7.52807e-05 8.36598e-16
13.9471 0.000141021 1.50013e-15
14.0562 0.000167184 2.54516e-15
14.1655 0.000247893 3.29011e-15
14.275 0.000259429 4.27082e-15
14.3848 0.000343215 4.92256e-15
14.4947 0.000332194 5.65952e-15
14.6049 0.000408019 6.06762e-15
14.7152 0.000369422 6.41986e-15
14.8258 0.000429082 6.48727e-15
14.9367 0.000362301 6.39074e-15
15.0477 0.000401817 6.09849e-15
15.159 0.000311343 5.56932e-15
15.2705 0.000331461 4.97656e-15
15.3823 0.000226577 4.11607e-15
15.4943 0.000232255 3.35259e-15
15.6066 0.00012571 2.3224e-15
15.7191 0.000124679 1.56358e-15
15.8319 3.05639e-05 5.54324e-16
15.9449 3.12601e-05 -1.87532e-17
16.0582 -3.75241e-05 -8.22097e-16
16.1717 -2.82145e-05 -1.06204e-15
16.2856 -6.2394e-05 -1.51918e-15
16.3997 -4.10771e-05 -1.33857e-15
16.5141 -3.68329e-05 -1.38607e-15
16.6288 -4.77001e-06 -7.86639e-16
16.7437 3.54521e-05 -4.46595e-16
16.859 7.22721e-05 4.82487e-16
16.9746 0.000140193 1.10478e-15
17.0905 0.000172163 2.2005e-15
17.2067 0.000255309 2.9395e-15
17.3232 0.000271324 3.99622e-15
17.4401 0.000355577 4.66168e-15
17.5572 0.00034574 5.47383e-15
17.6748 0.000418273 5.89724e-15
17.7926 0.0003766 6.30099e-15
17.9108 0.000428557 6.367e-15
18.0294 0.000355011 6.28053e-15
18.1483 0.000383294 5.96444e-15
18.2676 0.000284612 5.40246e-15
18.3873 0.000292305 4.77706e-15
18.5074 0.000181289 3.85462e-15
18.6278 0.000176567 3.07199e-15
18.7487 6.98744e-05 1.97919e-15
18.8699 6.35833e-05 1.24069e-15
18.9916 -2.15756e-05 2.00763e-16
19.1137 -1.91162e-05 -2.89173e-16
19.2362 -6.86698e-05 -1.07087e-15
19.3592 -5.08566e-05 -1.15695e-15
19.4826 -5.70969e-05 -1.54009e-15
19.6065 -2.33912e-05 -1.1567e-15
19.7309 1.30899e-05 -1.09963e-15
19.8557 5.63541e-05 -2.93063e-16
19.9811 0.000126585 1.35965e-16
20.1069 0.000167297 1.21216e-15
20.2333 0.00025587 1.85085e-15
20.3602 0.00027905 2.96813e-15
20.4876 0.00036775 3.6029e-15
20.6156 0.000359674 4.50873e-15
20.7441 0.000431993 4.92958e-15
20.8732 0.000384532 5.41038e-15
21.0029 0.0004299 5.47026e-15
21.1332 0.000343838 5.40677e-15
21.2642 0.000360367 5.06854e-15
21.3958 0.000246586 4.47095e-15
21.528 0.000241377 3.82217e-15
21.6609 0.000119284 2.83363e-15
21.7945 0.000106034 2.06672e-15
21.9288 -6.19571e-07 9.25283e-16
22.0639 -6.19198e-06 2.9069e-16
22.1997 -7.51923e-05 -7.29915e-16
22.3363 -6.09455e-05 -9.94703e-16
22.4736 -7.77369e-05 -1.65988e-15
22.6118 -4.00904e-05 -1.40613e-15
22.7509 -2.34745e-06 -1.58938e-15
22.8908 5.1086e-05 -8.11843e-16
23.0316 0.000132071 -5.3725e-16
23.1733 0.000183495 6.08219e-16
23.316 0.000285495 1.16954e-15
23.4597 0.000311856 2.3958e-15
23.6044 0.000408127 2.97945e-15
23.7502 0.000388912 3.94706e-15
23.8971 0.000456678 4.28302e-15
24.0451 0.000382278 4.70267e-15
24.1944 0.000410567 4.61206e-15
24.3448 0.000288253 4.34233e-15
24.4966 0.000282144 3.81939e-15
24.6496 0.000136929 2.92624e-15
24.8041 0.000115998 2.1565e-15
24.9601 -1.50239e-05 9.06529e-16
25.1175 -2.44823e-05 2.1977e-16
25.2766 -0.000103568 -1.00301e-15
25.4373 -8.05873e-05 -1.24523e-15
25.5998 -8.3286e-05 -2.06591e-15
25.7641 -2.42297e-05 -1.61504e-15
25.9304 4.93647e-05 -1.81697e-15
26.0988 0.0001244 -6.71233e-16
26.2693 0.000246663 -2.99465e-16
26.4421 0.00029783 1.23788e-15
26.6174 0.000422429 1.87375e-15
26.7954 0.000405917 3.26544e-15
26.9761 0.000487455 3.71339e-15
27.1598 0.000379034 4.38475e-15
27.3468 0.000396587 4.28409e-15
27.5373 0.000212986 3.88414e-15
27.7317 0.00018556 3.19397e-15
27.9302 -9.64297e-06 1.8069e-15
28.1333 -2.85957e-05 9.25532e-16
28.3415 -0.00014554 -8.83294e-16
28.5554 -0.000101099 -1.22753e-15
28.7758 -7.09698e-05 -2.63717e-15
29.0035 4.12545e-05 -1.7744e-15
29.2396 0.000210585 -2.16287e-15
29.4858 0.000303366 -5.0929e-17
29.7441 0.000503644 4.77236e-16
30.0173 0.000417645 2.74641e-15
30.3101 0.000501584 3.15045e-15
30.6297 0.000139378 3.35467e-15
30.9905 0.000106349 2.48393e-15
31.4301 -0.000261225 -1.92481e-15


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda2.0Nc1Quantum/DeltaGammaFX_0_FRG.txt <==
9.995 -0.0873546 -0.0872883
9.99 -0.0329868 -0.0329918
9.985 0.0299355 0.0298504
9.98 0.0855772 0.0854247
9.975 0.119767 0.11958
9.97 0.122066 0.121892
9.965 0.0892034 0.0890942
9.96 0.0286596 0.0286531
9.955 -0.0411253 -0.0410206
9.95 -0.096816 -0.0966262
9.945 -0.120355 -0.120129
9.94 -0.106346 -0.106139
9.935 -0.0618015 -0.0616575
9.93 -0.000835644 -0.000779058
9.925 0.0604772 0.0604439
9.92 0.106884 0.106779
9.915 0.125748 0.125605
9.91 0.109781 0.109646
9.905 0.0608918 0.0608075
9.9 -0.00743395 -0.00744239
9.895 -0.0730407 -0.0729762
9.89 -0.113922 -0.113816
9.885 -0.11799 -0.117889
9.88 -0.0867003 -0.0866495
9.875 -0.0315288 -0.0315572
9.87 0.0318334 0.0317178
9.865 0.0874295 0.0872414
9.86 0.121053 0.120828
9.855 0.122356 0.122146
9.85 0.0883284 0.0881898
9.845 0.0268397 0.0268158
9.84 -0.0432961 -0.0431934
9.835 -0.0985808 -0.0983776
9.83 -0.121106 -0.120855
9.825 -0.105839 -0.105602
9.82 -0.0601738 -0.0599994
9.815 0.00149786 0.00158117
9.81 0.0629328 0.0629198
9.805 0.108807 0.108713
9.8 0.126539 0.126398
9.795 0.109093 0.108948
9.79 0.0588304 0.0587251
9.785 -0.0102431 -0.0102803
9.78 -0.075645 -0.0756118
9.775 -0.115438 -0.115362
9.77 -0.117953 -0.117879
9.765 -0.0851528 -0.0851249
9.76 -0.0289077 -0.028955
9.755 0.0348588 0.0347287
9.75 0.0900782 0.0898805
9.745 0.122554 0.122325
9.74 0.122144 0.121935
9.735 0.086292 0.0861596
9.73 0.0235082 0.0234937
9.725 -0.0468522 -0.0467381
9.72 -0.101165 -0.100948
9.715 -0.121906 -0.12164
9.71 -0.104686 -0.104432
9.705 -0.0574636 -0.0572689
9.7 0.00503131 0.00513909
9.695 0.0663962 0.066412
9.69 0.111277 0.111216
9.685 0.127232 0.127125
9.68 0.107625 0.107511
9.675 0.0554849 0.0554024
9.67 -0.0144554 -0.0144837
9.665 -0.0793074 -0.0792812
9.66 -0.117329 -0.117275
9.655 -0.117531 -0.11749
9.65 -0.0826361 -0.0826468
9.645 -0.0250342 -0.0251204
9.64 0.0390988 0.0389338
9.635 0.0936167 0.0933915
9.63 0.124403 0.124157
9.625 0.121636 0.121422
9.62 0.0833947 0.083268
9.615 0.019026 0.0190251
9.61 -0.0514425 -0.0513119
9.605 -0.104287 -0.104056
9.6 -0.122565 -0.122288
9.595 -0.102776 -0.102511
9.59 -0.0536128 -0.0534078
9.585 0.0097841 0.00990358
9.58 0.0708536 0.0708838
9.575 0.114256 0.114212
9.57 0.127779 0.127692
9.565 0.105356 0.105262
9.56 0.0509062 0.0508384
9.555 -0.0199231 -0.0199473
9.55 -0.0838114 -0.0837968
9.545 -0.119385 -0.11936
9.54 -0.116603 -0.116605
9.535 -0.0791444 -0.0792069
9.53 -0.0200109 -0.0201532
9.525 0.0443547 0.0441347
9.52 0.0977532 0.0974799
9.515 0.126213 0.125931
9.51 0.12037 0.120138
9.505 0.0791558 0.0790327
9.5 0.012996 0.0130199
9.495 -0.0572921 -0.0571208
9.49 -0.107989 -0.107708
9.485 -0.123007 -0.122677
9.48 -0.100005 -0.099689
9.475 -0.0485614 -0.0483076
9.47 0.0157468 0.0159117
9.465 0.0762273 0.0762993
9.46 0.117613 0.117606
9.455 0.128029 0.127972
9.45 0.102152 0.102078
9.445 0.0450106 0.0449507
9.44 -0.0266614 -0.0266922
9.435 -0.0890992 -0.0891063
9.43 -0.121485 -0.121495
9.425 -0.115 -0.115049
9.42 -0.0744974 -0.0746159
9.415 -0.0136799 -0.0138829
9.41 0.0507496 0.0504683
9.405 0.102589 0.102259
9.4 0.128105 0.127777
9.395 0.118539 0.118277
9.39 0.0738779 0.073745
9.385 0.00581054 0.00584497
9.38 -0.0639912 -0.0637939
9.375 -0.111922 -0.111608
9.37 -0.122997 -0.122632
9.365 -0.0962607 -0.095914
9.36 -0.0423004 -0.0420206
9.355 0.0228397 0.0230269
9.35 0.0823612 0.0824535
9.345 0.121131 0.121145
9.34 0.127739 0.127705
9.335 0.0978077 0.0977602
9.33 0.0377106 0.0376776
9.325 -0.0345951 -0.0346036
9.32 -0.0949724 -0.0949695
9.315 -0.123416 -0.123434
9.31 -0.112607 -0.11268
9.305 -0.0687232 -0.0688796
9.3 -0.00620401 -0.00645308
9.295 0.0580025 0.0576729
9.29 0.107734 0.107359
9.285 0.129587 0.129225
9.28 0.115588 0.115309
9.275 0.0670285 0.0668969
9.27 -0.00292037 -0.00286741
9.265 -0.0716935 -0.0714665
9.26 -0.116027 -0.115678
9.255 -0.122363 -0.121965
9.25 -0.0913745 -0.0909995
9.245 -0.0347365 -0.0344346
9.24 0.0310598 0.0312635
9.235 0.0891635 0.0892674
9.23 0.124659 0.124681
9.225 0.126746 0.126715
9.22 0.0922044 0.092156
9.215 0.028979 0.028942
9.21 -0.0436401 -0.0436546
9.205 -0.101248 -0.101252
9.2 -0.124933 -0.124957
9.195 -0.10916 -0.109239
9.19 -0.061589 -0.0617522
9.185 0.0025855 0.00232834
9.18 0.0662133 0.0658751
9.175 0.113255 0.112872
9.17 0.130755 0.130387
9.165 0.111716 0.111434
9.16 0.0589535 0.0588206
9.155 -0.0127327 -0.0126819
9.15 -0.0799164 -0.0796944
9.145 -0.119903 -0.119563
9.14 -0.120848 -0.120466
9.135 -0.0852368 -0.0848817
9.13 -0.0258874 -0.0256078
9.125 0.0402831 0.0404653
9.12 0.0964245 0.0965117
9.115 0.127938 0.127951
9.11 0.124803 0.124777
9.105 0.0851979 0.0851685
9.1 0.0188521 0.0188456
9.095 -0.0535753 -0.0535543
9.09 -0.107613 -0.107585
9.085 -0.125777 -0.125779
9.08 -0.104556 -0.104624
9.075 -0.0531684 -0.0533293
9.07 0.0124573 0.0121975
9.065 0.075016 0.0746742
9.06 0.118659 0.118276
9.055 0.131018 0.130656
9.05 0.106306 0.106035
9.045 0.049133 0.0490149
9.04 -0.0239209 -0.0238596
9.035 -0.0886862 -0.088465
9.03 -0.123389 -0.123066
9.025 -0.118245 -0.117895
9.02 -0.0777072 -0.077395
9.015 -0.01573 -0.0154977
9.01 0.050409 0.0505451
9.005 0.103933 0.103981
9 0.130676 0.13066
8.995 0.121595 0.121555
8.99 0.0765315 0.0765045
8.985 0.00721225 0.00722474
8.98 -0.0643422 -0.0642897
8.975 -0.113859 -0.113791
8.97 -0.125659 -0.125616
8.965 -0.0985063 -0.0985311
8.96 -0.0432379 -0.0433582
8.955 0.0235411 0.0233187
8.95 0.0844555 0.0841489
8.945 0.123954 0.123605
8.94 0.130429 0.130098
8.935 0.0995417 0.0992982
8.93 0.0379219 0.0378222
8.925 -0.0360093 -0.035943
8.92 -0.0975184 -0.0973083
8.915 -0.126097 -0.125801
8.91 -0.114312 -0.114
8.905 -0.0686955 -0.068429
8.9 -0.00430489 -0.00412062
8.895 0.0612914 0.0613829
8.89 0.111481 0.111493
8.885 0.132675 0.132637
8.88 0.117036 0.116988
8.875 0.0663194 0.0662988
8.87 -0.00560675 -0.00557968
8.865 -0.0754626 -0.0753946
8.86 -0.119529 -0.119452
8.855 -0.124296 -0.124255
8.85 -0.0909666 -0.0910028
8.845 -0.0319721 -0.0321093
8.84 0.0354835 0.0352434
8.835 0.0940332 0.0937127
8.83 0.128534 0.12818
8.825 0.128346 0.128021
8.82 0.0908583 0.0906312
8.815 0.0249765 0.0248994
8.81 -0.0490277 -0.0489411
8.805 -0.106176 -0.105956
8.8 -0.127689 -0.127398
8.795 -0.10878 -0.108486
8.79 -0.0580896 -0.0578468
8.785 0.00832391 0.0084855
8.78 0.0726974 0.0727728
8.775 0.118685 0.118691
8.77 0.133432 0.133401
8.765 0.110582 0.110555
8.76 0.054116 0.0541259
8.755 -0.0198161 -0.0197551
8.75 -0.0868668 -0.0867682
8.745 -0.124352 -0.124253
8.74 -0.121355 -0.121303
8.735 -0.0816602 -0.0816935
8.73 -0.0192168 -0.0193573
8.725 0.0483022 0.0480572
8.72 0.103653 0.103332
8.715 0.132254 0.131907
8.71 0.124666 0.124358
8.705 0.0802977 0.0800967
8.7 0.0105235 0.0104753
8.695 -0.0626238 -0.0625139
8.69 -0.114293 -0.114061
8.685 -0.127892 -0.1276
8.68 -0.101515 -0.10123
8.675 -0.0459021 -0.0456732
8.67 0.022009 0.0221553
8.665 0.0843862 0.0844486
8.66 0.125287 0.125285
8.655 0.132802 0.132766
8.65 0.102337 0.102304
8.645 0.040328 0.0403256
8.64 -0.0347958 -0.0347592
8.635 -0.0979219 -0.0978638
8.63 -0.127866 -0.127823
8.625 -0.116624 -0.116639
8.62 -0.0706077 -0.0707111
8.615 -0.00516725 -0.00537291
8.61 0.0616783 0.0613804
8.605 0.112922 0.112566
8.6 0.134719 0.134361
8.595 0.119104 0.118812
8.59 0.0678127 0.0676513
8.585 -0.0051726 -0.00516505
8.58 -0.076257 -0.0760855
8.575 -0.121232 -0.120943
8.57 -0.126171 -0.125832
8.565 -0.0922026 -0.0918797
8.56 -0.0320491 -0.0317876
8.555 0.0366316 0.0368105
8.55 0.0960617 0.0961594
8.545 0.130839 0.130875
8.54 0.13025 0.130254
8.535 0.0917902 0.0917945
8.53 0.0246343 0.0246592
8.525 -0.0505552 -0.0505079
8.52 -0.108363 -0.108313
8.515 -0.129709 -0.129695
8.51 -0.109836 -0.109893
8.505 -0.0577329 -0.0578885
8.5 0.0100458 0.00978552
8.495 0.0752917 0.0749439
8.49 0.121377 0.120983
8.485 0.135386 0.135005
8.48 0.111151 0.110854
8.475 0.053059 0.0529084
8.47 -0.0222079 -0.0221797
8.465 -0.0898104 -0.0896153
8.46 -0.126813 -0.126502
8.455 -0.122431 -0.122074
8.45 -0.0809061 -0.0805684
8.445 -0.0167684 -0.0164956
8.44 0.0518056 0.0519931
8.435 0.107242 0.107346
8.43 0.134867 0.134906
8.425 0.125445 0.125445
8.42 0.0788995 0.0788885
8.415 0.00731909 0.00731651
8.41 -0.0666017 -0.0665927
8.405 -0.117679 -0.117679
8.4 -0.129513 -0.129554
8.395 -0.100803 -0.10092
8.39 -0.0430152 -0.0432265
8.385 0.0263063 0.0259996
8.38 0.0889362 0.0885572
8.375 0.128791 0.128387
8.37 0.134141 0.133778
8.365 0.10095 0.100701
8.36 0.0365191 0.0364408
8.355 -0.0398323 -0.0397185
8.35 -0.102476 -0.102196
8.345 -0.130376 -0.129995
8.34 -0.116259 -0.115854
8.335 -0.0674521 -0.0670907
8.33 -6.77937e-05 0.000209675
8.325 0.0673881 0.0675662
8.32 0.117704 0.117789
8.315 0.137149 0.137165
8.31 0.118296 0.118275
8.305 0.0638307 0.0638041
8.3 -0.011142 -0.0111532
8.295 -0.0822197 -0.0822156
8.29 -0.125148 -0.125151
8.285 -0.126767 -0.126815
8.28 -0.0893365 -0.0894655
8.275 -0.0265673 -0.0267987
8.27 0.0432519 0.0429204
8.265 0.102052 0.101649
8.26 0.13448 0.134057
8.255 0.1303 0.129929
8.25 0.0879812 0.0877367
8.245 0.0179949 0.0179323
8.24 -0.0578803 -0.0577462
8.235 -0.113872 -0.113575
8.23 -0.131575 -0.131187
8.225 -0.107533 -0.107135
8.22 -0.0519982 -0.0516566
8.215 0.0176368 0.0178844
8.21 0.0827526 0.082896
8.205 0.126678 0.126731
8.2 0.136876 0.136868
8.195 0.108112 0.108083
8.19 0.0461855 0.0461684
8.185 -0.0307811 -0.0307702
8.18 -0.0971831 -0.0971549
8.175 -0.130506 -0.130493
8.17 -0.121353 -0.121397
8.165 -0.0755255 -0.0756605
8.16 -0.00867692 -0.00891777
8.155 0.0604427 0.0601062
8.15 0.114109 0.113714
8.145 0.137931 0.137539
8.14 0.123512 0.1232
8.135 0.0722102 0.0720493
8.13 -0.00218392 -0.00215204
8.125 -0.0757756 -0.0755575
8.12 -0.123403 -0.123052
8.115 -0.129991 -0.129588
8.11 -0.0960693 -0.0956936
8.105 -0.0345692 -0.0342771
8.1 0.0361623 0.0363439
8.095 0.0976282 0.0976999
8.09 0.133906 0.13389
8.085 0.133972 0.133905
8.08 0.0951604 0.0950853
8.075 0.0266335 0.026585
8.07 -0.0506516 -0.0506612
8.065 -0.110548 -0.110534
8.06 -0.13306 -0.133056
8.055 -0.112917 -0.112964
8.05 -0.0593071 -0.0594382
8.045 0.0105313 0.0103049
8.04 0.0776418 0.0773355
8.035 0.124857 0.124511
8.03 0.139002 0.138677
8.025 0.113905 0.113669
8.02 0.0541543 0.0540644
8.015 -0.0231513 -0.0230695
8.01 -0.0925102 -0.0922763
8.005 -0.130246 -0.129919
8 -0.125187 -0.124841
7.995 -0.0818247 -0.0815225
7.99 -0.0154135 -0.0151957
7.985 0.0550669 0.0551863
7.98 0.111447 0.111478
7.975 0.138787 0.138757
7.97 0.127936 0.127882
7.965 0.0792123 0.0791712
7.96 0.00533253 0.0053276
7.955 -0.070275 -0.0702441
7.95 -0.121756 -0.121716
7.945 -0.132457 -0.132448
7.94 -0.101434 -0.101492
7.935 -0.0409578 -0.0411055
7.93 0.0305373 0.0302981
7.925 0.0941459 0.0938365
7.92 0.133459 0.133123
7.915 0.136843 0.136542
7.91 0.100793 0.100592
7.905 0.0334754 0.0334233
7.9 -0.0448316 -0.0447173
7.895 -0.107765 -0.107511
7.89 -0.13411 -0.133779
7.885 -0.117097 -0.116764
7.88 -0.0650123 -0.0647393
7.875 0.0050215 0.00519775
7.87 0.0737205 0.0737898
7.865 0.123468 0.123444
7.86 0.140583 0.140495
7.855 0.11821 0.118098
7.85 0.0600716 0.0599784
7.845 -0.0174885 -0.0175353
7.84 -0.089095 -0.0890923
7.835 -0.13023 -0.130204
7.83 -0.128346 -0.12834
7.825 -0.0868714 -0.0869299
7.82 -0.0207386 -0.0208862
7.815 0.0508503 0.0506137
7.81 0.109323 0.109024
7.805 0.139295 0.138987
7.8 0.131065 0.130816
7.795 0.0842199 0.084096
7.79 0.0107112 0.010753
7.785 -0.0663763 -0.0661706
7.78 -0.120717 -0.120393
7.775 -0.134473 -0.134107
7.77 -0.105568 -0.105236
7.765 -0.0457679 -0.0455249
7.76 0.0264031 0.026529
7.755 0.0916912 0.0916999
7.75 0.133296 0.133212
7.745 0.139127 0.138993
7.74 0.105072 0.104939
7.735 0.0385613 0.0384722
7.73 -0.0406228 -0.0406481
7.725 -0.105925 -0.105898
7.72 -0.135165 -0.135124
7.715 -0.120426 -0.120422
7.71 -0.069336 -0.0694115
7.705 0.00101344 0.000837851
7.7 0.0710385 0.0707716
7.695 0.122757 0.122436
7.69 0.14211 0.141792
7.685 0.121746 0.121503
7.68 0.0647453 0.0646429
7.675 -0.0131206 -0.0130482
7.67 -0.0865381 -0.0863035
7.665 -0.130291 -0.129948
7.66 -0.130742 -0.130365
7.655 -0.0905309 -0.090192
7.65 -0.0244124 -0.0241605
7.645 0.0481698 0.048314
7.64 0.108292 0.108334
7.635 0.140225 0.140191
7.63 0.133873 0.1338
7.625 0.0883003 0.0882276
7.62 0.0149018 0.0148579
7.615 -0.0634719 -0.0634792
7.61 -0.120084 -0.120078
7.605 -0.136152 -0.136172
7.6 -0.108725 -0.10881
7.595 -0.0492314 -0.0494058
7.59 0.0236395 0.0233733
7.585 0.0902862 0.0899512
7.58 0.133572 0.133216
7.575 0.141085 0.140773
7.57 0.108311 0.108114
7.565 0.0422244 0.0421942
7.56 -0.0377114 -0.0375608
7.555 -0.104792 -0.104492
7.55 -0.136126 -0.135742
7.545 -0.12294 -0.122551
7.54 -0.0723886 -0.0720583
7.535 -0.00160921 -0.0013781
7.53 0.0694991 0.0696175
7.525 0.122613 0.122628
7.52 0.143384 0.143322
7.515 0.124164 0.124061
7.51 0.0676899 0.067583
7.505 -0.0105695 -0.0106525
7.5 -0.0853163 -0.0853681
7.495 -0.130862 -0.130904
7.49 -0.132814 -0.132885
7.485 -0.0932686 -0.093408
7.48 -0.0269101 -0.0271401
7.475 0.0465522 0.0462338
7.47 0.107858 0.107481
7.465 0.141 0.140621
7.46 0.135649 0.135341
7.455 0.0906215 0.0904608
7.45 0.0170699 0.0171083
7.445 -0.062233 -0.0619907
7.44 -0.12027 -0.119871
7.435 -0.137651 -0.137179
7.43 -0.110893 -0.110436
7.425 -0.0512739 -0.0508998
7.42 0.0223175 0.0225722
7.415 0.089966 0.0900932
7.41 0.134271 0.134288
7.405 0.142623 0.142566
7.4 0.11032 0.110233
7.395 0.0441373 0.0440617
7.39 -0.0365546 -0.0365969
7.385 -0.104863 -0.104877
7.38 -0.137394 -0.137411
7.375 -0.124864 -0.12493
7.37 -0.0742373 -0.0743906
7.365 -0.0028136 -0.0030722
7.36 0.0692104 0.0688581
7.355 0.123252 0.122846
7.35 0.144793 0.144397
7.345 0.126038 0.125728
7.34 0.0695555 0.0694025
7.335 -0.00930193 -0.00925718
7.33 -0.0851253 -0.0848931
7.325 -0.1318 -0.131438
7.32 -0.134429 -0.134015
7.315 -0.0948713 -0.0944821
7.31 -0.0279328 -0.0276203
7.305 0.0463821 0.0465946
7.3 0.108545 0.108661
7.295 0.14238 0.142423
7.29 0.137441 0.137442
7.285 0.0924212 0.09241
7.28 0.0183573 0.0183508
7.275 -0.0619272 -0.0619297
7.27 -0.12107 -0.121092
7.265 -0.13919 -0.139266
7.26 -0.112504 -0.112665
7.255 -0.0523588 -0.052624
7.25 0.0220577 0.0216914
7.245 0.0905266 0.0900846
7.24 0.135454 0.134988
7.235 0.144136 0.143718
7.23 0.111816 0.111526
7.225 0.0452225 0.0451266
7.22 -0.0362399 -0.0361149
7.215 -0.105452 -0.10513
7.21 -0.138625 -0.138178
7.205 -0.126168 -0.125686
7.2 -0.0750434 -0.0746089
7.195 -0.00281753 -0.00248307
7.19 0.0699875 0.0701998
7.185 0.124555 0.12465
7.18 0.146267 0.146269
7.175 0.127321 0.127266
7.17 0.0703299 0.0702598
7.165 -0.00926367 -0.00931596
7.16 -0.0858756 -0.0858986
7.155 -0.1331 -0.13311
7.15 -0.135777 -0.135815
7.145 -0.0957296 -0.0958416
7.14 -0.0279892 -0.0282041
7.135 0.0471064 0.046788
7.13 0.109761 0.10937
7.125 0.143672 0.14327
7.12 0.138411 0.138076
7.115 0.0927873 0.0925964
7.11 0.0180008 0.0180042
7.105 -0.0629481 -0.0627515
7.1 -0.122493 -0.122157
7.095 -0.14056 -0.140169
7.09 -0.113333 -0.112967
7.085 -0.0523481 -0.0520665
7.08 0.0228871 0.0230576
7.075 0.0918647 0.091926
7.07 0.136836 0.136813
7.065 0.1451 0.145032
7.06 0.112039 0.111971
7.055 0.0445974 0.0445657
7.05 -0.0375962 -0.0375783
7.045 -0.107208 -0.107158
7.04 -0.14028 -0.140237
7.035 -0.127199 -0.12721
7.03 -0.0751283 -0.0752299
7.025 -0.00196917 -0.00217618
7.02 0.0714385 0.0711365
7.015 0.126094 0.125731
7.01 0.147363 0.146994
7.005 0.127589 0.127278
7 0.0696353 0.0694445
6.995 -0.0107692 -0.0107994
6.99 -0.0877812 -0.0876468
6.985 -0.134816 -0.13456
6.98 -0.136715 -0.136404
6.975 -0.0955358 -0.0952408
6.97 -0.026684 -0.026454
6.965 0.0491574 0.0493
6.96 0.111984 0.112044
6.955 0.145463 0.145466
6.95 0.139288 0.139278
6.945 0.0925173 0.0925384
6.94 0.0166593 0.0167463
6.935 -0.0649658 -0.0648082
6.93 -0.124523 -0.124325
6.925 -0.141872 -0.141693
6.92 -0.113427 -0.113329
6.915 -0.0511529 -0.0511803
6.91 0.0250284 0.0248615
6.905 0.0943551 0.0940646
6.9 0.139016 0.138647
6.895 0.146416 0.146039
6.89 0.112168 0.111857
6.885 0.0435132 0.0433295
6.88 -0.0395785 -0.0396088
6.875 -0.109441 -0.109335
6.87 -0.141955 -0.141768
6.865 -0.127681 -0.127486
6.86 -0.0742224 -0.0740829
6.855 4.96885e-05 9.3962e-05
6.85 0.0739818 0.0739262
6.845 0.128473 0.128343
6.84 0.148969 0.148809
6.835 0.128026 0.127892
6.83 0.068792 0.0687349
6.825 -0.0126737 -0.0126265
6.82 -0.090178 -0.0900374
6.815 -0.13689 -0.136702
6.81 -0.137714 -0.137537
6.805 -0.0950983 -0.0949831
6.8 -0.0249621 -0.02494
6.795 0.0516117 0.0515357
6.79 0.114434 0.114281
6.785 0.147202 0.147014
6.78 0.13982 0.139651
6.775 0.0916752 0.0915773
6.77 0.014671 0.0146775
6.765 -0.0675045 -0.0673913
6.76 -0.126771 -0.126588
6.755 -0.143041 -0.142852
6.75 -0.113091 -0.112958
6.745 -0.0493969 -0.0493624
6.74 0.027681 0.0276024
6.735 0.0971363 0.0969569
6.73 0.141131 0.140889
6.725 0.14725 0.147002
6.72 0.111464 0.111274
6.715 0.0414679 0.0413906
6.71 -0.0423421 -0.0422819
6.705 -0.112042 -0.111857
6.7 -0.143535 -0.143276
6.695 -0.127709 -0.127451
6.69 -0.0726665 -0.0724793
6.685 0.00273322 0.00280787
6.68 0.0770094 0.0769629
6.675 0.130953 0.130807
6.67 0.15013 0.149931
6.665 0.127454 0.127261
6.66 0.0666037 0.0664737
6.655 -0.0158209 -0.0158542
6.65 -0.0932952 -0.0932375
6.645 -0.138999 -0.138896
6.64 -0.138182 -0.138095
6.635 -0.093821 -0.0938037
6.63 -0.0223553 -0.0224357
6.625 0.0547667 0.0545911
6.62 0.117202 0.116963
6.615 0.148723 0.148476
6.61 0.139547 0.13936
6.605 0.0895746 0.0895118
6.6 0.0112906 0.0113918
6.595 -0.0711892 -0.0709291
6.59 -0.129656 -0.129285
6.585 -0.144274 -0.143867
6.58 -0.112364 -0.111998
6.575 -0.0470099 -0.0467409
6.57 0.0309684 0.0311126
6.565 0.100335 0.100355
6.56 0.143265 0.143183
6.555 0.147603 0.147454
6.55 0.109811 0.109636
6.545 0.0381981 0.0380356
6.54 -0.04629 -0.0464179
6.535 -0.115454 -0.115555
6.53 -0.145352 -0.145458
6.525 -0.127423 -0.127574
6.52 -0.0704628 -0.0706899
6.515 0.00612478 0.00581174
6.51 0.0805833 0.0801998
6.505 0.133695 0.133285
6.5 0.151245 0.150877
6.495 0.126566 0.126318
6.49 0.0638803 0.0638215
6.485 -0.0196482 -0.0194875
6.48 -0.0970692 -0.096708
6.475 -0.14149 -0.141
6.47 -0.138572 -0.138053
6.465 -0.0920224 -0.0915646
6.46 -0.0189663 -0.0186278
6.455 0.0587493 0.0589449
6.45 0.120688 0.120748
6.445 0.150786 0.150744
6.44 0.139628 0.139533
6.435 0.087631 0.0875383
6.43 0.00787077 0.00782525
6.425 -0.0750241 -0.0750108
6.42 -0.132597 -0.132537
6.415 -0.145291 -0.145224
6.41 -0.111131 -0.111115
6.405 -0.0439622 -0.0440398
6.4 0.0349007 0.0347128
6.395 0.104067 0.103787
6.39 0.145832 0.145504
6.385 0.148358 0.148042
6.38 0.108562 0.108324
6.375 0.0352747 0.0351665
6.37 -0.0500496 -0.0500062
6.365 -0.118849 -0.11868
6.36 -0.147223 -0.146992
6.355 -0.127148 -0.126928
6.35 -0.0681867 -0.0680321
6.345 0.00964154 0.00970359
6.34 0.0842876 0.0842601
6.335 0.136552 0.136466
6.33 0.152476 0.152382
6.325 0.125821 0.125772
6.32 0.0613464 0.0613737
6.315 -0.0232512 -0.0231496
6.31 -0.100617 -0.10048
6.305 -0.143806 -0.143688
6.3 -0.138903 -0.138862
6.295 -0.0903233 -0.0904034
6.29 -0.0158544 -0.0160724
6.285 0.0622871 0.061942
6.28 0.123604 0.12317
6.275 0.15223 0.151772
6.27 0.139152 0.138753
6.265 0.0853203 0.085064
6.26 0.00436452 0.00430978
6.255 -0.0786869 -0.0785251
6.25 -0.13523 -0.134886
6.245 -0.146007 -0.145567
6.24 -0.109665 -0.109224
6.235 -0.040739 -0.0403726
6.23 0.0389592 0.0392103
6.225 0.107831 0.107961
6.22 0.148247 0.148274
6.215 0.148716 0.148674
6.21 0.106731 0.106669
6.205 0.0318253 0.0317922
6.2 -0.0539864 -0.0539628
6.195 -0.121942 -0.121873
6.19 -0.148428 -0.14835
6.185 -0.126072 -0.126036
6.18 -0.065157 -0.065203
6.175 0.013751 0.013608
6.17 0.0883407 0.0881139
6.165 0.139436 0.139165
6.16 0.15336 0.153103
6.155 0.124405 0.124225
6.15 0.0580034 0.0579506
6.145 -0.0275314 -0.0274376
6.14 -0.104532 -0.10431
6.135 -0.146176 -0.145889
6.13 -0.139081 -0.138809
6.125 -0.0883794 -0.0881911
6.12 -0.0124943 -0.0124287
6.115 0.0659877 0.0659264
6.11 0.126495 0.126334
6.105 0.153371 0.153165
6.1 0.138062 0.137874
6.095 0.082155 0.0820401
6.09 -6.94914e-05 -8.25872e-05
6.085 -0.083145 -0.0830774
6.08 -0.13844 -0.138343
6.075 -0.147134 -0.14707
6.07 -0.108597 -0.108618
6.065 -0.0380547 -0.0381875
6.06 0.0422489 0.0420042
6.055 0.110595 0.110264
6.05 0.14952 0.149153
6.045 0.147933 0.147597
6.04 0.103895 0.10366
6.035 0.0275514 0.0274685
6.03 -0.0585877 -0.0585023
6.025 -0.125557 -0.12533
6.02 -0.149996 -0.1497
6.015 -0.12521 -0.12493
6.01 -0.0622575 -0.0620615
6.005 0.0177289 0.0178029
6 0.0922009 0.0921512
5.995 0.142056 0.141908
5.99 0.153947 0.153748
5.985 0.122712 0.122526
5.98 0.0544424 0.0543443
5.975 -0.0319299 -0.0318777
5.97 -0.108373 -0.108153
5.965 -0.148185 -0.147826
5.96 -0.138619 -0.138184
5.955 -0.0856576 -0.085222
5.95 -0.00839056 -0.00801137
5.945 0.0703018 0.0705975
5.94 0.129887 0.1301
5.935 0.155003 0.155152
5.93 0.13755 0.13766
5.925 0.0796456 0.0797332
5.92 -0.00389781 -0.00383402
5.915 -0.0871873 -0.087159
5.91 -0.141448 -0.141498
5.905 -0.148188 -0.148374
5.9 -0.107499 -0.107864
5.895 -0.0353472 -0.0359059
5.89 0.0455909 0.0448602
5.885 0.11353 0.112689
5.88 0.15122 0.150373
5.875 0.147948 0.147227
5.87 0.102198 0.101726
5.865 0.0245206 0.0243695
5.86 -0.0622095 -0.0620556
5.855 -0.128753 -0.128371
5.85 -0.151803 -0.151291
5.845 -0.125147 -0.124611
5.84 -0.0605273 -0.0600434
5.835 0.0203909 0.0207783
5.83 0.0948551 0.0951355
5.825 0.143865 0.144044
5.82 0.154375 0.154462
5.815 0.121615 0.12163
5.81 0.0520703 0.0520368
5.805 -0.0349817 -0.0350362
5.8 -0.111235 -0.111295
5.795 -0.149911 -0.149999
5.79 -0.138557 -0.138707
5.785 -0.0837455 -0.083981
5.78 -0.0051716 -0.00549659
5.775 0.0739179 0.0735221
5.77 0.132933 0.132509
5.765 0.156723 0.156339
5.76 0.137575 0.137316
5.755 0.0780975 0.07805
5.75 -0.00642054 -0.00618959
5.745 -0.0897705 -0.0892536
5.74 -0.143097 -0.142343
5.735 -0.148166 -0.147281
5.73 -0.105601 -0.104714
5.725 -0.0319804 -0.0311988
5.72 0.049585 0.050194
5.715 0.117182 0.117589
5.71 0.153711 0.153915
5.705 0.148804 0.148824
5.7 0.101386 0.101248
5.695 0.0224329 0.0221652
5.69 -0.0648914 -0.065266
5.685 -0.131205 -0.131677
5.68 -0.15326 -0.153846
5.675 -0.125176 -0.125888
5.67 -0.0592198 -0.0600596
5.665 0.0224568 0.021517
5.66 0.0968859 0.0959179
5.655 0.145165 0.144278
5.65 0.154548 0.153873
5.645 0.120626 0.120288
5.64 0.0501606 0.0502307
5.635 -0.0374186 -0.0369606
5.63 -0.113695 -0.112965
5.625 -0.15181 -0.150955
5.62 -0.139414 -0.138558
5.615 -0.0834408 -0.0826687
5.61 -0.00404843 -0.00339997
5.605 0.0752137 0.0757196
5.6 0.133734 0.134088
5.595 0.156594 0.156797
5.59 0.136421 0.136476
5.585 0.0761296 0.076051
5.58 -0.00880323 -0.00899539
5.575 -0.0920747 -0.0923419
5.57 -0.14478 -0.145097
5.565 -0.148762 -0.149144
5.56 -0.10493 -0.10541
5.555 -0.0302907 -0.030898
5.55 0.0516865 0.0509488
5.545 0.11896 0.118126
5.54 0.154561 0.153701
5.535 0.148434 0.147659
5.53 0.099896 0.099348
5.525 0.0202576 0.0200802
5.52 -0.067148 -0.0668679
5.515 -0.132924 -0.132195
5.51 -0.153955 -0.15287
5.505 -0.124632 -0.123345
5.5 -0.0575954 -0.0562532
5.495 0.0246596 0.0259557
5.49 0.0989976 0.100192
5.485 0.146582 0.147648
5.48 0.154911 0.155827
5.475 0.119886 0.120616
5.47 0.0485241 0.0490088
5.465 -0.0396178 -0.039446
5.46 -0.116083 -0.116277
5.455 -0.153991 -0.154582
5.45 -0.141044 -0.142027
5.445 -0.0843833 -0.0857133
5.44 -0.00446405 -0.00606878
5.435 0.0749531 0.0731763
5.43 0.133252 0.131442
5.425 0.155693 0.154023
5.42 0.135124 0.133782
5.415 0.0745686 0.0737074
5.41 -0.010561 -0.0108698
5.405 -0.0940637 -0.093863
5.4 -0.146945 -0.146351
5.395 -0.150829 -0.14998
5.39 -0.10657 -0.105595
5.385 -0.0313771 -0.0303738
5.38 0.0509986 0.0519643
5.375 0.118357 0.119239
5.37 0.153766 0.154529
5.365 0.147347 0.14796
5.36 0.0985967 0.0990412
5.355 0.0188762 0.0191477
5.35 -0.0685539 -0.0684408
5.345 -0.1343 -0.134332
5.34 -0.155083 -0.155276
5.335 -0.125187 -0.125564
5.33 -0.0573948 -0.0579645
5.325 0.0254949 0.0247482
5.32 0.100101 0.099228
5.315 0.14753 0.146613
5.31 0.155409 0.154558
5.305 0.119861 0.119216
5.3 0.0480815 0.0477922
5.295 -0.0403336 -0.0401499
5.29 -0.11695 -0.116266
5.285 -0.154795 -0.153681
5.28 -0.141441 -0.140047
5.275 -0.0840842 -0.0825846
5.27 -0.00345146 -0.00199306
5.265 0.0764292 0.0777471
5.26 0.134854 0.135968
5.255 0.157169 0.158031
5.25 0.136353 0.136917
5.245 0.0754401 0.0756522
5.24 -0.0102884 -0.0104813
5.235 -0.0947315 -0.0953501
5.23 -0.148686 -0.149733
5.225 -0.153346 -0.15479
5.22 -0.109299 -0.111076
5.215 -0.0338547 -0.0358665
5.21 0.048975 0.0468526
5.205 0.116865 0.114792
5.2 0.152948 0.151133
5.195 0.14741 0.146085
5.19 0.0995578 0.0989217
5.185 0.0202431 0.020389
5.18 -0.0677337 -0.066874
5.175 -0.134898 -0.133504
5.17 -0.157269 -0.155557
5.165 -0.128384 -0.126563
5.16 -0.0607858 -0.0590082
5.155 0.0225097 0.0241347
5.15 0.0978404 0.0992399
5.145 0.146204 0.147306
5.14 0.155231 0.155957
5.135 0.120935 0.121224
5.13 0.0501246 0.0499659
5.125 -0.0381224 -0.038666
5.12 -0.115603 -0.116424
5.115 -0.15491 -0.15592
5.11 -0.142792 -0.143927
5.105 -0.0859025 -0.0871259
5.1 -0.00500525 -0.00628221
5.095 0.0755685 0.0742795
5.09 0.134887 0.133652
5.085 0.158219 0.157149
5.08 0.138493 0.137727
5.075 0.0785261 0.0782141
5.07 -0.00684283 -0.00657922
5.065 -0.0919504 -0.0910839
5.06 -0.147497 -0.146094
5.055 -0.153933 -0.152173
5.05 -0.111023 -0.10913
5.045 -0.035776 -0.0339399
5.04 0.0475858 0.049245
5.035 0.116466 0.117889
5.03 0.153876 0.155037
5.025 0.149895 0.15077
5.02 0.103504 0.10406
5.015 0.0248867 0.0250729
5.01 -0.0638525 -0.0640885
5.005 -0.133375 -0.134066
5 -0.158878 -0.160018
4.995 -0.132632 -0.134165
4.99 -0.0663936 -0.0682312
4.985 0.0168424 0.0148071
4.98 0.0931341 0.0910343
4.975 0.143293 0.141295
4.97 0.154825 0.153124
4.965 0.123321 0.1221
4.96 0.054682 0.0540573
4.955 -0.0331198 -0.0331472
4.95 -0.11244 -0.111982
4.945 -0.155189 -0.154411
4.94 -0.146546 -0.145602
4.935 -0.0918498 -0.0908599
4.93 -0.0115062 -0.0105476
4.925 0.0698564 0.0707294
4.92 0.130951 0.131697
4.915 0.156805 0.157399
4.91 0.140018 0.140451
4.905 0.0827273 0.0830224
4.9 -0.00123566 -0.00102839
4.895 -0.0870597 -0.0868792
4.89 -0.145304 -0.145094
4.885 -0.155168 -0.154954
4.88 -0.114877 -0.114727
4.875 -0.040659 -0.0406356
4.87 0.0431542 0.04302
4.865 0.113546 0.11327
4.86 0.153199 0.152823
4.855 0.151893 0.151482
4.85 0.108106 0.107756
4.845 0.0311869 0.0310151
4.84 -0.057665 -0.0575562
4.835 -0.129494 -0.129083
4.83 -0.15871 -0.158055
4.825 -0.135981 -0.135201
4.82 -0.071797 -0.0710184
4.815 0.0111405 0.0118315
4.81 0.0886114 0.0891723
4.805 0.141089 0.14152
4.8 0.155786 0.156114
4.795 0.127709 0.127946
4.79 0.0617116 0.0618238
4.785 -0.0255538 -0.0256509
4.78 -0.107316 -0.107698
4.775 -0.154928 -0.155632
4.77 -0.151673 -0.152704
4.765 -0.100928 -0.102253
4.76 -0.0221999 -0.0237536
4.755 0.0597647 0.0580875
4.75 0.123292 0.121641
4.745 0.153037 0.151599
4.74 0.141022 0.139994
4.735 0.0882706 0.0878169
4.73 0.00693783 0.00712712
4.725 -0.079625 -0.0788627
4.72 -0.142151 -0.14099
4.715 -0.158036 -0.156662
4.71 -0.122981 -0.121556
4.705 -0.0515746 -0.0502102
4.7 0.0320756 0.0333048
4.695 0.104469 0.105508
4.69 0.147733 0.148527
4.685 0.151096 0.15159
4.68 0.112189 0.112339
4.675 0.0390294 0.0388342
4.67 -0.048798 -0.0492735
4.665 -0.123295 -0.123939
4.66 -0.157932 -0.158663
4.655 -0.140895 -0.141691
4.65 -0.080432 -0.0813091
4.645 0.00151502 0.000543963
4.64 0.0803535 0.0793075
4.635 0.135846 0.134788
4.63 0.154606 0.153642
4.625 0.13101 0.130285
4.62 0.0689987 0.0686719
4.615 -0.0161868 -0.0159868
4.61 -0.0992768 -0.0985243
4.605 -0.151695 -0.150467
4.6 -0.154751 -0.153205
4.595 -0.109139 -0.107461
4.59 -0.0327784 -0.031115
4.585 0.0496579 0.051219
4.58 0.115886 0.117302
4.575 0.149892 0.151132
4.57 0.14297 0.143992
4.565 0.0951244 0.0958649
4.56 0.0168592 0.0172231
4.555 -0.0702475 -0.0703666
4.55 -0.137655 -0.138349
4.545 -0.161089 -0.162397
4.54 -0.133137 -0.135016
4.535 -0.0659995 -0.0683428
4.53 0.0168493 0.0141773
4.525 0.0914294 0.0885948
4.52 0.139138 0.136343
4.515 0.148474 0.145953
4.51 0.115979 0.113971
4.505 0.0479619 0.0466551
4.5 -0.038104 -0.038624
4.495 -0.115635 -0.115403
4.49 -0.157204 -0.156329
4.485 -0.14799 -0.146613
4.48 -0.0931832 -0.0914479
4.475 -0.0133076 -0.0113342
4.47 0.0668755 0.0689815
4.465 0.126362 0.128494
4.46 0.15089 0.15293
4.455 0.133824 0.135653
4.45 0.0776208 0.0791564
4.445 -0.00449822 -0.00328323
4.44 -0.0890357 -0.0881227
4.435 -0.147367 -0.146747
4.43 -0.158346 -0.158073
4.425 -0.119357 -0.119499
4.42 -0.046177 -0.0467821
4.415 0.0367839 0.0357142
4.41 0.106497 0.105018
4.405 0.146028 0.144252
4.4 0.145714 0.143807
4.395 0.104176 0.102342
4.39 0.0300277 0.028473
4.385 -0.0570982 -0.0582061
4.38 -0.129534 -0.130099
4.375 -0.161411 -0.161415
4.37 -0.1419 -0.141418
4.365 -0.080171 -0.0793305
4.36 0.00144228 0.00252789
4.355 0.078615 0.0798834
4.35 0.131841 0.133273
4.345 0.14863 0.150215
4.34 0.124031 0.125727
4.335 0.0621624 0.0638523
4.33 -0.0220647 -0.0205763
4.325 -0.10385 -0.102769
4.32 -0.154884 -0.154388
4.315 -0.156689 -0.156864
4.31 -0.110291 -0.111119
4.305 -0.0339054 -0.0353042
4.3 0.0477446 0.0458889
4.295 0.112684 0.110509
4.29 0.145454 0.143135
4.285 0.137927 0.135676
4.28 0.090454 0.0885031
4.275 0.0134386 0.0120001
4.27 -0.0720559 -0.0728623
4.265 -0.138102 -0.138257
4.26 -0.160759 -0.160337
4.255 -0.132589 -0.131738
4.25 -0.0656309 -0.0645088
4.245 0.016735 0.0180006
4.24 0.0906806 0.0920056
4.235 0.137902 0.139216
4.23 0.147277 0.148498
4.225 0.115532 0.116568
4.22 0.0487391 0.0495089
4.215 -0.03635 -0.0358701
4.21 -0.114051 -0.113822
4.205 -0.157192 -0.157181
4.2 -0.150231 -0.150416
4.195 -0.0973141 -0.0976831
4.19 -0.0184592 -0.0189922
4.185 0.0615653 0.060912
4.18 0.121738 0.121034
4.175 0.14793 0.147288
4.17 0.133533 0.133091
4.165 0.0805541 0.0804568
4.16 0.00103979 0.00138976
4.155 -0.0830252 -0.0822753
4.15 -0.143927 -0.142912
4.145 -0.159622 -0.158547
4.14 -0.125345 -0.124424
4.135 -0.0552112 -0.0545741
4.13 0.0267213 0.0270134
4.125 0.0971911 0.0971427
4.12 0.139126 0.13876
4.115 0.142799 0.142137
4.11 0.106315 0.105388
4.105 0.0369404 0.0357826
4.1 -0.0476915 -0.0490278
4.095 -0.121621 -0.12308
4.09 -0.158669 -0.160204
4.085 -0.145447 -0.146989
4.08 -0.088329 -0.089777
4.075 -0.00861989 -0.00985327
4.07 0.0689906 0.0680785
4.065 0.124483 0.123999
4.06 0.145123 0.145196
4.055 0.12569 0.126438
4.05 0.0693922 0.0708784
4.045 -0.0107324 -0.00856684
4.04 -0.0921532 -0.0895273
4.035 -0.147374 -0.144518
4.03 -0.15612 -0.153304
4.025 -0.116154 -0.11366
4.02 -0.0434964 -0.0415364
4.015 0.0373692 0.0386407
4.01 0.103994 0.104469
4.005 0.140675 0.14027
4 0.139064 0.13774
3.995 0.0984079 0.096235
3.99 0.0269305 0.0241241
3.985 -0.0569492 -0.0600267
3.98 -0.127081 -0.130083
3.975 -0.158383 -0.161078
3.97 -0.139731 -0.141991
3.965 -0.0796994 -0.0814839
3.96 -0.000392481 -0.00165335
3.955 0.0741317 0.0734727
3.95 0.125254 0.125316
3.945 0.141719 0.142638
3.94 0.119295 0.121147
3.935 0.0615382 0.064238
3.93 -0.0183891 -0.0151144
3.925 -0.0977475 -0.0942539
3.92 -0.149339 -0.145918
3.915 -0.154185 -0.151096
3.91 -0.11183 -0.109294
3.905 -0.0393918 -0.0375947
3.9 0.0389023 0.0398362
3.895 0.101779 0.10178
3.89 0.134941 0.134
3.885 0.131102 0.129283
3.88 0.089971 0.0874171
3.875 0.0196548 0.0165911
3.87 -0.0618671 -0.0651722
3.865 -0.128916 -0.132226
3.86 -0.157204 -0.160334
3.855 -0.136603 -0.139431
3.85 -0.0765259 -0.0789831
3.845 0.000864833 -0.00115872
3.84 0.0722972 0.0708201
3.835 0.120248 0.119474
3.83 0.134435 0.134513
3.825 0.111261 0.112286
3.82 0.0545985 0.0565519
3.815 -0.0225107 -0.0197447
3.81 -0.0982353 -0.0948736
3.805 -0.14655 -0.14287
3.8 -0.149579 -0.145877
3.795 -0.107243 -0.103801
3.79 -0.0364079 -0.0334217
3.785 0.0393075 0.0417123
3.78 0.0993784 0.101118
3.775 0.130166 0.131196
3.77 0.124954 0.125258
3.765 0.0839974 0.0835635
3.76 0.0156048 0.0144297
3.755 -0.0629646 -0.064837
3.75 -0.127404 -0.129861
3.745 -0.154475 -0.157358
3.74 -0.134384 -0.137585
3.735 -0.0760033 -0.0794127
3.73 -0.000820292 -0.00430634
3.725 0.0684245 0.0650594
3.72 0.114569 0.111574
3.715 0.127656 0.125291
3.71 0.104572 0.103103
3.705 0.0496084 0.0492491
3.7 -0.0246951 -0.0238338
3.695 -0.0980236 -0.0960866
3.69 -0.145594 -0.142988
3.685 -0.149561 -0.146688
3.68 -0.109013 -0.106078
3.675 -0.0401267 -0.0371882
3.67 0.0337993 0.0367406
3.665 0.0923107 0.0952177
3.66 0.121847 0.124627
3.655 0.116065 0.11857
3.65 0.0759001 0.0779205
3.645 0.01 0.0112841
3.64 -0.065172 -0.0648238
3.635 -0.126663 -0.127242
3.63 -0.152076 -0.153451
3.625 -0.131554 -0.133598
3.62 -0.0736267 -0.076257
3.615 0.000430721 -0.00275467
3.61 0.0679774 0.0642621
3.605 0.111956 0.107761
3.6 0.122749 0.118203
3.595 0.0979613 0.093399
3.59 0.0427908 0.0388204
3.585 -0.0299699 -0.0325838
3.58 -0.100743 -0.10147
3.575 -0.14596 -0.144732
3.57 -0.148594 -0.145607
3.565 -0.108039 -0.103608
3.56 -0.0402101 -0.0346614
3.555 0.0320247 0.0383987
3.55 0.0887689 0.0956774
3.545 0.117105 0.124214
3.54 0.111109 0.11799
3.535 0.0714905 0.0775772
3.53 0.00622373 0.0108625
3.525 -0.0687438 -0.0660568
3.52 -0.130755 -0.130203
3.515 -0.157662 -0.159224
3.51 -0.139611 -0.143172
3.505 -0.0848177 -0.0901753
3.5 -0.0138609 -0.0207558
3.495 0.051566 0.0434829
3.49 0.0954744 0.0866986
3.485 0.108939 0.100125
3.48 0.0890218 0.0809005
3.475 0.0390328 0.0322496
3.47 -0.0302721 -0.035333
3.465 -0.100186 -0.103481
3.46 -0.146637 -0.14824
3.455 -0.152081 -0.151997
3.45 -0.11527 -0.113592
3.445 -0.0512553 -0.0481553
3.44 0.0179858 0.02231
3.435 0.0733256 0.0786523
3.43 0.102461 0.108509
3.425 0.0997252 0.106114
3.42 0.0653367 0.0715887
3.415 0.00618937 0.0118095
3.41 -0.0630987 -0.0584607
3.405 -0.121345 -0.117932
3.4 -0.147277 -0.145337
3.395 -0.130952 -0.130661
3.39 -0.0793708 -0.0807119
3.385 -0.0116758 -0.0145773
3.38 0.051248 0.046919
3.375 0.0937522 0.0882114
3.37 0.107099 0.100694
3.365 0.0886005 0.0818494
3.36 0.041634 0.0352112
3.355 -0.023628 -0.0289668
3.35 -0.0900516 -0.0936334
3.345 -0.135522 -0.136773
3.34 -0.143246 -0.141886
3.335 -0.110895 -0.107136
3.33 -0.0512941 -0.0456157
3.325 0.0149516 0.0220673
3.32 0.0691171 0.0772794
3.315 0.0989019 0.107725
3.31 0.098671 0.10765
3.305 0.0683691 0.0768177
3.3 0.0138717 0.0209752
3.295 -0.0523636 -0.0473983
3.29 -0.111629 -0.109426
3.285 -0.143385 -0.144343
3.28 -0.135764 -0.139933
3.275 -0.0925513 -0.0995867
3.27 -0.030257 -0.0395089
3.265 0.0308233 0.0200784
3.26 0.0746657 0.0632164
3.255 0.0921493 0.0808914
3.25 0.0803474 0.070261
3.245 0.0418053 0.0337664
3.24 -0.0153579 -0.0208644
3.235 -0.0769818 -0.0799445
3.23 -0.123417 -0.124243
3.225 -0.136969 -0.136091
3.22 -0.111568 -0.109198
3.215 -0.0572236 -0.05358
3.21 0.00665983 0.011475
3.205 0.0605688 0.0663994
3.2 0.0909945 0.0975124
3.195 0.091959 0.0986543
3.19 0.0641008 0.0703957
3.185 0.0143519 0.0198042
3.18 -0.0450037 -0.0406249
3.175 -0.0976812 -0.0943278
3.17 -0.125317 -0.122809
3.165 -0.116476 -0.114748
3.16 -0.0734866 -0.0725007
3.155 -0.0116001 -0.0113942
3.15 0.0488755 0.0481995
3.145 0.0910628 0.0893246
3.14 0.105402 0.102441
3.135 0.0896859 0.0855618
3.13 0.0479307 0.0431396
3.125 -0.0101523 -0.014597
3.12 -0.0701223 -0.0729565
3.115 -0.114686 -0.115254
3.11 -0.128163 -0.12641
3.105 -0.104893 -0.101122
3.1 -0.0532933 -0.0479144
3.095 0.00799712 0.0145288
3.09 0.0601447 0.0673767
3.085 0.0906428 0.0981232
3.08 0.0942918 0.101524
3.075 0.0708081 0.0771593
3.07 0.0238345 0.0285461
3.065 -0.0373427 -0.0350751
3.06 -0.0967958 -0.0973234
3.055 -0.133844 -0.137038
3.05 -0.134948 -0.140521
3.045 -0.101011 -0.10861
3.04 -0.0464499 -0.0556382
3.035 0.00927588 -0.000957475
3.03 0.0509819 0.0404681
3.025 0.0709149 0.0611832
3.02 0.0669844 0.0591961
3.015 0.0392008 0.0342515
3.01 -0.00866581 -0.0105441
3.005 -0.0658618 -0.0652694
3 -0.113442 -0.111387
2.995 -0.132527 -0.129649
2.99 -0.115573 -0.112063
2.985 -0.0711176 -0.0671313
2.98 -0.0168515 -0.0125655
2.975 0.0299286 0.0341902
2.97 0.0585395 0.0622808
2.965 0.0650545 0.0676799
2.96 0.0493122 0.0503142
2.955 0.0137281 0.0129786
2.95 -0.0341739 -0.0362496
2.945 -0.0807048 -0.083112
2.94 -0.107971 -0.110011
2.935 -0.104937 -0.106472
2.93 -0.0730402 -0.0741751
2.925 -0.0252508 -0.0261818
2.92 0.021761 0.0209333
2.915 0.0554224 0.0547788
2.91 0.0699018 0.0696569
2.905 0.0641546 0.0645336
2.9 0.0391333 0.0402952
2.895 -0.00126713 0.000733202
2.89 -0.0481326 -0.0452066
2.885 -0.0864991 -0.0823609
2.88 -0.10142 -0.0955571
2.875 -0.0877635 -0.0803293
2.87 -0.05205 -0.0435996
2.865 -0.00859734 0.0001674
2.86 0.0286842 0.037138
2.855 0.0517215 0.0593962
2.85 0.058128 0.0646631
2.845 0.0483262 0.0533812
2.84 0.0235808 0.0267291
2.835 -0.0134052 -0.0127665
2.83 -0.055982 -0.0584716
2.825 -0.089079 -0.0952409
2.82 -0.0988193 -0.108674
2.815 -0.0815067 -0.0945194
2.81 -0.0463952 -0.0615688
2.805 -0.00831271 -0.0243541
2.8 0.0209939 0.00557576
2.795 0.0360157 0.0227966
2.79 0.0361046 0.026569
2.785 0.0227605 0.0180173
2.78 -0.00200865 -0.00162357
2.775 -0.0355905 -0.0308431
2.77 -0.0689902 -0.0612621
2.765 -0.0867263 -0.0775246
2.76 -0.0775259 -0.0678492
2.755 -0.0444664 -0.0347737
2.75 -0.0019985 0.00743588
2.745 0.0340201 0.0428073
2.74 0.0531327 0.060608
2.735 0.0517886 0.0570867
2.73 0.0325918 0.0349977
2.725 0.00195405 0.00132411
2.72 -0.033143 -0.0362847
2.715 -0.0665952 -0.0710963
2.71 -0.0858431 -0.0905128
2.705 -0.079878 -0.0837169
2.7 -0.047789 -0.0502296
2.695 -0.00195082 -0.00278021
2.69 0.0403744 0.0410226
2.685 0.0657945 0.0674306
2.68 0.0681645 0.0700549
2.675 0.0483969 0.0499487
2.67 0.0126973 0.0140989
2.665 -0.0301415 -0.0276397
2.66 -0.0712133 -0.0660084
2.655 -0.100559 -0.0919951
2.65 -0.106112 -0.0944453
2.645 -0.0847002 -0.0707483
2.64 -0.0459436 -0.0307379
2.635 -0.00573515 0.00976714
2.63 0.0234942 0.0384282
2.625 0.0367542 0.0502362
2.62 0.0342119 0.0452502
2.615 0.0184392 0.0258871
2.61 -0.00799289 -0.00564132
2.605 -0.0400487 -0.0440341
2.6 -0.0692134 -0.0802082
2.595 -0.0862287 -0.104035
2.59 -0.0852555 -0.108981
2.585 -0.0698832 -0.0976609
2.58 -0.0491478 -0.0788954
2.575 -0.0311806 -0.0610408
2.57 -0.0199333 -0.0485581
2.565 -0.0157235 -0.0428267
2.56 -0.0183969 -0.0446819
2.555 -0.0297544 -0.057357
2.55 -0.056311 -0.064795
2.545 0.115113 0.00501961
2.54 1.97631 2.13855
2.535 200.873 233.174
2.53 106062 106410
2.525 -4.24275e+06 -4.18879e+06
2.52 2.44257e+07 2.88719e+07
2.515 6.77458e+07 6.46121e+07
2.51 -6.86136e+08 3.05523e+09
2.505 8.55032e+07 7.82782e+08
2.5 185912 5.17378e+08
2.495 -2.10267e+07 2.67447e+08
2.49 -7.07304e+07 -1.87428e+09
2.485 1.87317e+08 3.13458e+09
2.48 3.76922e+10 6.85184e+11
2.475 4.49271e+15 9.31027e+15
2.47 -2.92376e+15 4.43807e+14
2.465 -9.80353e+13 -5.05062e+12
2.46 -1.66877e+14 1.01544e+13
2.455 -4.07679e+12 -3.54069e+13
2.45 -3.48588e+14 -2.11511e+14
2.445 1.36227e+17 -1.04879e+14
2.44 1.79978e+19 1.22417e+18
2.435 2.27897e+19 1.70801e+18
2.43 -1.37393e+18 -6.18385e+16
2.425 -2.53012e+18 -9.76004e+16
2.42 -1.66259e+21 -1.19031e+19
2.415 -9.1724e+19 -4.82957e+17
2.41 -3.50588e+20 -2.47861e+18
2.405 -6.51984e+20 -4.71938e+18
2.4 -6.34157e+20 -4.11214e+18
2.395 -9.21704e+19 -6.61317e+17
2.39 -1.8297e+20 -1.29891e+18
2.385 -3.34742e+20 -1.84098e+18
2.38 -4.95869e+20 -2.3872e+18
2.375 -4.34155e+20 -1.86865e+18
2.37 -2.1715e+20 -1.04184e+18
2.365 -1.77743e+20 -8.49085e+17
2.36 -1.49746e+20 -7.0683e+17
2.355 -1.27517e+20 -5.91443e+17
2.35 -1.11208e+20 -5.05148e+17
2.345 -9.55467e+19 -4.21975e+17
2.34 -8.24219e+19 -3.51812e+17
2.335 -7.1273e+19 -2.91833e+17
2.33 -6.16892e+19 -2.39918e+17
2.325 -5.3334e+19 -1.94298e+17
2.32 -4.59299e+19 -1.53495e+17
2.315 -3.92557e+19 -1.16331e+17
2.31 -3.34408e+19 -8.39266e+16
2.305 -2.75073e+19 -5.09902e+16
2.3 -2.23202e+19 -2.1026e+16
2.295 -1.73172e+19 8.2407e+15
2.29 -1.24602e+19 3.70258e+16
2.285 -7.691e+18 6.5643e+16
2.28 -2.96425e+18 9.43303e+16
2.275 1.734e+18 1.2312e+17
2.27 6.39951e+18 1.51914e+17
2.265 1.09877e+19 1.80368e+17
2.26 1.54886e+19 2.08438e+17
2.255 1.9939e+19 2.36306e+17
2.25 2.40256e+19 2.61689e+17
2.245 2.76538e+19 2.84019e+17
2.24 3.07608e+19 3.02872e+17
2.235 3.32553e+19 3.17618e+17
2.23 3.50905e+19 3.27941e+17
2.225 3.62765e+19 3.33907e+17
2.22 3.68706e+19 3.35893e+17
2.215 3.69716e+19 3.34539e+17
2.21 3.67156e+19 3.30739e+17
2.205 3.62149e+19 3.25213e+17
2.2 3.55593e+19 3.18537e+17
2.195 3.48722e+19 3.11644e+17
2.19 3.43949e+19 3.062e+17
2.185 3.28597e+19 2.93074e+17
2.18 3.18621e+19 2.83666e+17
2.175 3.10119e+19 2.75316e+17
2.17 3.02144e+19 2.67367e+17
2.165 2.94586e+19 2.59752e+17
2.16 2.87652e+19 2.52633e+17
2.155 2.8105e+19 2.45834e+17
2.15 2.74801e+19 2.39363e+17
2.145 2.68894e+19 2.33215e+17
2.14 2.63311e+19 2.27377e+17
2.135 2.58026e+19 2.21829e+17
2.13 2.53011e+19 2.16547e+17
2.125 2.48236e+19 2.11507e+17
2.12 2.43675e+19 2.06688e+17
2.115 2.39304e+19 2.02067e+17
2.11 2.35102e+19 1.97626e+17
2.105 2.31051e+19 1.93348e+17
2.1 2.27133e+19 1.89217e+17
2.095 2.23332e+19 1.85217e+17
2.09 2.19635e+19 1.81336e+17
2.085 2.16029e+19 1.7756e+17
2.08 2.125e+19 1.73878e+17
2.075 2.09037e+19 1.7028e+17
2.07 2.05629e+19 1.66754e+17
2.065 2.02266e+19 1.63292e+17
2.06 1.98937e+19 1.59885e+17
2.055 1.95633e+19 1.56523e+17
2.05 1.92342e+19 1.53198e+17
2.045 1.89055e+19 1.49902e+17
2.04 1.85762e+19 1.46626e+17
2.035 1.82452e+19 1.43363e+17
2.03 1.79114e+19 1.40104e+17
2.025 1.75735e+19 1.3684e+17
2.02 1.72305e+19 1.33563e+17
2.015 1.68809e+19 1.30263e+17
2.01 1.65232e+19 1.26931e+17
2.005 1.6156e+19 1.23555e+17
2 1.57773e+19 1.20124e+17
1.995 1.53854e+19 1.16627e+17
1.99 1.4978e+19 1.13049e+17
1.985 1.45527e+19 1.09375e+17
1.98 1.41068e+19 1.05588e+17
1.975 1.36373e+19 1.0167e+17
1.97 1.31407e+19 9.76003e+16
1.965 1.2613e+19 9.3355e+16
1.96 1.20499e+19 8.89079e+16
1.955 1.14462e+19 8.42294e+16
1.95 1.07962e+19 7.92858e+16
1.945 1.00934e+19 7.40394e+16
1.94 9.33033e+18 6.84477e+16
1.935 8.4985e+18 6.24626e+16
1.93 7.58842e+18 5.60307e+16
1.925 6.58938e+18 4.90924e+16
1.92 5.48945e+18 4.15819e+16
1.915 4.27552e+18 3.34278e+16
1.91 2.93337e+18 2.45538e+16
1.905 1.44793e+18 1.48802e+16
1.9 -1.96181e+17 4.32752e+15
1.895 -2.01396e+18 -7.17957e+15
1.89 -4.01879e+18 -1.97051e+16
1.885 -6.22085e+18 -3.32929e+16
1.88 -8.62495e+18 -4.79545e+16
1.875 -1.12279e+19 -6.36559e+16
1.87 -1.40157e+19 -8.03018e+16
1.865 -1.69606e+19 -9.77229e+16
1.86 -2.00195e+19 -1.15667e+17
1.855 -2.31331e+19 -1.33799e+17
1.85 -2.62284e+19 -1.51715e+17
1.845 -2.92227e+19 -1.68967e+17
1.84 -3.20313e+19 -1.85101e+17
1.835 -3.45752e+19 -1.99702e+17
1.83 -3.67889e+19 -2.12433e+17
1.825 -3.86266e+19 -2.23062e+17
1.82 -4.00643e+19 -2.31471e+17
1.815 -4.10996e+19 -2.37657e+17
1.81 -4.17486e+19 -2.41709e+17
1.805 -4.20415e+19 -2.43793e+17
1.8 -4.20177e+19 -2.44119e+17
1.795 -4.17212e+19 -2.42923e+17
1.79 -4.11976e+19 -2.40449e+17
1.785 -4.04904e+19 -2.36932e+17
1.78 -3.96399e+19 -2.3259e+17
1.775 -3.86817e+19 -2.27618e+17
1.77 -3.76466e+19 -2.22183e+17
1.765 -3.65601e+19 -2.16428e+17
1.76 -3.54432e+19 -2.10468e+17
1.755 -3.43128e+19 -2.04397e+17
1.75 -3.31817e+19 -1.98289e+17
1.745 -3.20601e+19 -1.92199e+17
1.74 -3.09554e+19 -1.8617e+17
1.735 -2.98729e+19 -1.80234e+17
1.73 -2.88164e+19 -1.74411e+17
1.725 -2.77883e+19 -1.68718e+17
1.72 -2.67902e+19 -1.63163e+17
1.715 -2.58226e+19 -1.57753e+17
1.71 -2.48859e+19 -1.52489e+17
1.705 -2.39798e+19 -1.47372e+17
1.7 -2.31037e+19 -1.42402e+17
1.695 -2.22572e+19 -1.37577e+17
1.69 -2.14392e+19 -1.32893e+17
1.685 -2.0649e+19 -1.28348e+17
1.68 -1.98856e+19 -1.23939e+17
1.675 -1.91482e+19 -1.19662e+17
1.67 -1.84357e+19 -1.15514e+17
1.665 -1.77474e+19 -1.11492e+17
1.66 -1.70823e+19 -1.07592e+17
1.655 -1.64395e+19 -1.03812e+17
1.65 -1.58183e+19 -1.00147e+17
1.645 -1.52179e+19 -9.65959e+16
1.64 -1.46376e+19 -9.31542e+16
1.635 -1.40766e+19 -8.98194e+16
1.63 -1.35342e+19 -8.65884e+16
1.625 -1.30099e+19 -8.34585e+16
1.62 -1.25029e+19 -8.04268e+16
1.615 -1.20128e+19 -7.74906e+16
1.61 -1.1539e+19 -7.46471e+16
1.605 -1.1081e+19 -7.18938e+16
1.6 -1.06382e+19 -6.92281e+16
1.595 -1.02103e+19 -6.66475e+16
1.59 -9.79666e+18 -6.41497e+16
1.585 -9.397e+18 -6.17324e+16
1.58 -9.0109e+18 -5.93934e+16
1.575 -8.63796e+18 -5.71305e+16
1.57 -8.27783e+18 -5.49416e+16
1.565 -7.93017e+18 -5.28248e+16
1.56 -7.59464e+18 -5.07781e+16
1.555 -7.27093e+18 -4.87997e+16
1.55 -6.95875e+18 -4.68878e+16
1.545 -6.65778e+18 -4.50406e+16
1.54 -6.36776e+18 -4.32565e+16
1.535 -6.0884e+18 -4.15337e+16
1.53 -5.81944e+18 -3.98708e+16
1.525 -5.5606e+18 -3.82661e+16
1.52 -5.31164e+18 -3.67181e+16
1.515 -5.07229e+18 -3.52253e+16
1.51 -4.84231e+18 -3.37863e+16
1.505 -4.62143e+18 -3.23995e+16
1.5 -4.40943e+18 -3.10636e+16
1.495 -4.20604e+18 -2.97772e+16
1.49 -4.01103e+18 -2.85388e+16
1.485 -3.82414e+18 -2.73471e+16
1.48 -3.64515e+18 -2.62007e+16
1.475 -3.47379e+18 -2.50982e+16
1.47 -3.30984e+18 -2.40384e+16
1.465 -3.15306e+18 -2.30198e+16
1.46 -3.0032e+18 -2.20412e+16
1.455 -2.86003e+18 -2.11012e+16
1.45 -2.72331e+18 -2.01985e+16
1.445 -2.59281e+18 -1.93319e+16
1.44 -2.46829e+18 -1.85002e+16
1.435 -2.34954e+18 -1.7702e+16
1.43 -2.23632e+18 -1.69361e+16
1.425 -2.12841e+18 -1.62014e+16
1.42 -2.02559e+18 -1.54966e+16
1.415 -1.92766e+18 -1.48206e+16
1.41 -1.83439e+18 -1.41722e+16
1.405 -1.74558e+18 -1.35504e+16
1.4 -1.66104e+18 -1.2954e+16
1.395 -1.58057e+18 -1.23821e+16
1.39 -1.50397e+18 -1.18335e+16
1.385 -1.43106e+18 -1.13073e+16
1.38 -1.36168e+18 -1.08025e+16
1.375 -1.29563e+18 -1.03182e+16
1.37 -1.23276e+18 -9.8535e+15
1.365 -1.17291e+18 -9.4075e+15
1.36 -1.11591e+18 -8.9794e+15
1.355 -1.06164e+18 -8.56839e+15
1.35 -1.00993e+18 -8.17371e+15
1.345 -9.60668e+17 -7.79462e+15
1.34 -9.13713e+17 -7.43042e+15
1.335 -8.68944e+17 -7.08044e+15
1.33 -8.26246e+17 -6.74406e+15
1.325 -7.85507e+17 -6.42067e+15
1.32 -7.46623e+17 -6.10969e+15
1.315 -7.09494e+17 -5.81058e+15
1.31 -6.74028e+17 -5.52283e+15
1.305 -6.40135e+17 -5.24596e+15
1.3 -6.07733e+17 -4.9795e+15
1.295 -5.76742e+17 -4.72302e+15
1.29 -5.47091e+17 -4.47612e+15
1.285 -5.1871e+17 -4.23841e+15
1.28 -4.91534e+17 -4.00952e+15
1.275 -4.65504e+17 -3.78913e+15
1.27 -4.40562e+17 -3.57691e+15
1.265 -4.16656e+17 -3.37256e+15
1.26 -3.93738e+17 -3.1758e+15
1.255 -3.7176e+17 -2.98636e+15
1.25 -3.50682e+17 -2.80401e+15
1.245 -3.30461e+17 -2.62849e+15
1.24 -3.11063e+17 -2.45961e+15
1.235 -2.92452e+17 -2.29714e+15
1.23 -2.74596e+17 -2.1409e+15
1.225 -2.57465e+17 -1.9907e+15
1.22 -2.41032e+17 -1.84636e+15
1.215 -2.2527e+17 -1.70773e+15
1.21 -2.10155e+17 -1.57464e+15
1.205 -1.95665e+17 -1.44696e+15
1.2 -1.81778e+17 -1.32453e+15
1.195 -1.68474e+17 -1.20723e+15
1.19 -1.55735e+17 -1.09491e+15
1.185 -1.43542e+17 -9.87471e+14
1.18 -1.3188e+17 -8.84775e+14
1.175 -1.20731e+17 -7.86712e+14
1.17 -1.10082e+17 -6.93168e+14
1.165 -9.99183e+16 -6.04032e+14
1.16 -9.02253e+16 -5.19198e+14
1.155 -8.09904e+16 -4.38561e+14
1.15 -7.22006e+16 -3.62015e+14
1.145 -6.38438e+16 -2.89461e+14
1.14 -5.59081e+16 -2.20796e+14
1.135 -4.83818e+16 -1.55922e+14
1.13 -4.12535e+16 -9.47395e+13
1.125 -3.45123e+16 -3.71502e+13
1.12 -2.81471e+16 1.69433e+13
1.115 -2.21472e+16 6.76385e+13
1.11 -1.6502e+16 1.15032e+14
1.105 -1.12011e+16 1.59221e+14
1.1 -6.23411e+15 2.00302e+14
1.095 -1.59064e+15 2.38371e+14
1.09 2.73947e+15 2.73524e+14
1.085 6.76639e+15 3.05859e+14
1.08 1.05002e+16 3.35471e+14
1.075 1.3951e+16 3.62455e+14
1.07 1.71287e+16 3.86908e+14
1.065 2.00434e+16 4.08926e+14
1.06 2.27048e+16 4.28603e+14
1.055 2.51229e+16 4.46033e+14
1.05 2.73074e+16 4.61313e+14
1.045 2.9268e+16 4.74534e+14
1.04 3.10145e+16 4.85791e+14
1.035 3.25563e+16 4.95174e+14
1.03 3.39029e+16 5.02777e+14
1.025 3.50637e+16 5.08689e+14
1.02 3.60479e+16 5.12999e+14
1.015 3.68648e+16 5.15796e+14
1.01 3.75234e+16 5.17166e+14
1.005 3.80324e+16 5.17194e+14
1 3.84006e+16 5.15965e+14
0.995 3.86367e+16 5.13561e+14
0.99 3.87489e+16 5.10062e+14
0.985 3.87455e+16 5.05546e+14
0.98 3.86345e+16 5.0009e+14
0.975 3.84236e+16 4.9377e+14
0.97 3.81206e+16 4.86656e+14
0.965 3.77327e+16 4.7882e+14
0.96 3.72671e+16 4.7033e+14
0.955 3.67307e+16 4.61251e+14
0.95 3.61302e+16 4.51647e+14
0.945 3.54719e+16 4.41578e+14
0.94 3.47621e+16 4.31104e+14
0.935 3.40067e+16 4.20279e+14
0.93 3.32113e+16 4.09158e+14
0.925 3.23812e+16 3.97791e+14
0.92 3.15217e+16 3.86227e+14
0.915 3.06376e+16 3.74512e+14
0.91 2.97334e+16 3.62688e+14
0.905 2.88135e+16 3.50797e+14
0.9 2.78821e+16 3.38877e+14
0.895 2.69428e+16 3.26963e+14
0.89 2.59993e+16 3.15089e+14
0.885 2.5055e+16 3.03286e+14
0.88 2.41128e+16 2.91582e+14
0.875 2.31756e+16 2.80004e+14
0.87 2.22461e+16 2.68576e+14
0.865 2.13266e+16 2.5732e+14
0.86 2.04193e+16 2.46255e+14
0.855 1.95261e+16 2.354e+14
0.85 1.86488e+16 2.24771e+14
0.845 1.7789e+16 2.14381e+14
0.84 1.6948e+16 2.04243e+14
0.835 1.61271e+16 1.94368e+14
0.83 1.53273e+16 1.84764e+14
0.825 1.45495e+16 1.75439e+14
0.82 1.37943e+16 1.66399e+14
0.815 1.30625e+16 1.57648e+14
0.81 1.23545e+16 1.49191e+14
0.805 1.16706e+16 1.41029e+14
0.8 1.1011e+16 1.33163e+14
0.795 1.03759e+16 1.25593e+14
0.79 9.7653e+15 1.18319e+14
0.785 9.17913e+15 1.11339e+14
0.78 8.61726e+15 1.0465e+14
0.775 8.07948e+15 9.82494e+13
0.77 7.56549e+15 9.21324e+13
0.765 7.07496e+15 8.62948e+13
0.76 6.60749e+15 8.07315e+13
0.755 6.16264e+15 7.54369e+13
0.75 5.73992e+15 7.04049e+13
0.745 5.33881e+15 6.56293e+13
0.74 4.95875e+15 6.11032e+13
0.735 4.59917e+15 5.68197e+13
0.73 4.25945e+15 5.27715e+13
0.725 3.93898e+15 4.89512e+13
0.72 3.63711e+15 4.53512e+13
0.715 3.3532e+15 4.19637e+13
0.71 3.08658e+15 3.87809e+13
0.705 2.83658e+15 3.5795e+13
0.7 2.60256e+15 3.29981e+13
0.695 2.38382e+15 3.03823e+13
0.69 2.17972e+15 2.79398e+13
0.685 1.98958e+15 2.56626e+13
0.68 1.81275e+15 2.35431e+13
0.675 1.64859e+15 2.15736e+13
0.67 1.49645e+15 1.97465e+13
0.665 1.35571e+15 1.80545e+13
0.66 1.22576e+15 1.64904e+13
0.655 1.106e+15 1.50468e+13
0.65 9.95834e+14 1.37171e+13
0.645 8.94702e+14 1.24944e+13
0.64 8.02048e+14 1.13721e+13
0.635 7.17337e+14 1.0344e+13
0.63 6.40054e+14 9.40397e+12
0.625 5.69701e+14 8.54603e+12
0.62 5.058e+14 7.76457e+12
0.615 4.47891e+14 7.05416e+12
0.61 3.95537e+14 6.4096e+12
0.605 3.4832e+14 5.82596e+12
0.6 3.05841e+14 5.29852e+12
0.595 2.67724e+14 4.82283e+12
0.59 2.3361e+14 4.39467e+12
0.585 2.03162e+14 4.01004e+12
0.58 1.76062e+14 3.66521e+12
0.575 1.52013e+14 3.35665e+12
0.57 1.30735e+14 3.08109e+12
0.565 1.11967e+14 2.83544e+12
0.56 9.54664e+13 2.61687e+12
0.555 8.10077e+13 2.42271e+12
0.55 6.83822e+13 2.25052e+12
0.545 5.73975e+13 2.09804e+12
0.54 4.78764e+13 1.96321e+12
0.535 3.96562e+13 1.84412e+12
0.53 3.25886e+13 1.73903e+12
0.525 2.65381e+13 1.64636e+12
0.52 2.13819e+13 1.56469e+12
0.515 1.70087e+13 1.49272e+12
0.51 1.33184e+13 1.42927e+12
0.505 1.02208e+13 1.37331e+12
0.5 7.63548e+12 1.32389e+12
0.495 5.49072e+12 1.28018e+12
0.49 3.7229e+12 1.24144e+12
0.485 2.27589e+12 1.20701e+12
0.48 1.10039e+12 1.17632e+12
0.475 1.53309e+11 1.14887e+12
0.47 -6.02802e+11 1.1242e+12
0.465 -1.20029e+12 1.10195e+12
0.46 -1.66695e+12 1.08177e+12
0.455 -2.02647e+12 1.06337e+12
0.45 -2.29894e+12 1.04651e+12
0.445 -2.50124e+12 1.03097e+12
0.44 -2.64748e+12 1.01656e+12
0.435 -2.74932e+12 1.00313e+12
0.43 -2.81631e+12 9.90541e+11
0.425 -2.85625e+12 9.78661e+11
0.42 -2.87536e+12 9.67386e+11
0.415 -2.87864e+12 9.56619e+11
0.41 -2.86999e+12 9.4627e+11
0.405 -2.85245e+12 9.36257e+11
0.4 -2.82834e+12 9.26502e+11
0.395 -2.7994e+12 9.1693e+11
0.39 -2.76694e+12 9.07467e+11
0.385 -2.7319e+12 8.98041e+11
0.38 -2.69493e+12 8.8858e+11
0.375 -2.65647e+12 8.79012e+11
0.37 -2.61683e+12 8.69264e+11
0.365 -2.57616e+12 8.59264e+11
0.36 -2.53456e+12 8.4894e+11
0.355 -2.49205e+12 8.38219e+11
0.35 -2.44859e+12 8.2703e+11
0.345 -2.40415e+12 8.15306e+11
0.34 -2.35864e+12 8.02978e+11
0.335 -2.31198e+12 7.89985e+11
0.33 -2.26408e+12 7.76267e+11
0.325 -2.21485e+12 7.61772e+11
0.32 -2.16417e+12 7.46451e+11
0.315 -2.11196e+12 7.30265e+11
0.31 -2.05813e+12 7.13181e+11
0.305 -2.00259e+12 6.95176e+11
0.3 -1.94525e+12 6.76234e+11
0.295 -1.88606e+12 6.56349e+11
0.29 -1.82495e+12 6.35526e+11
0.285 -1.76187e+12 6.13779e+11
0.28 -1.69679e+12 5.91131e+11
0.275 -1.62969e+12 5.67613e+11
0.27 -1.56058e+12 5.43266e+11
0.265 -1.48946e+12 5.18139e+11
0.26 -1.41637e+12 4.92285e+11
0.255 -1.34137e+12 4.65765e+11
0.25 -1.26456e+12 4.38644e+11
0.245 -1.18602e+12 4.1099e+11
0.24 -1.10591e+12 3.82875e+11
0.235 -1.0244e+12 3.54373e+11
0.23 -9.41679e+11 3.25564e+11
0.225 -8.58004e+11 2.96526e+11
0.22 -7.73656e+11 2.67346e+11
0.215 -6.88964e+11 2.38116e+11
0.21 -6.04303e+11 2.08936e+11
0.205 -5.20101e+11 1.79916e+11
0.2 -4.36837e+11 1.51182e+11
0.195 -3.55045e+11 1.22877e+11
0.19 -2.75311e+11 9.51628e+10
0.185 -1.98277e+11 6.82264e+10
0.18 -1.24632e+11 4.22791e+10
0.175 -5.51102e+10 1.75588e+10
0.17 9.51684e+09 -5.67069e+09
0.165 6.84527e+10 -2.7122e+10
0.16 1.20891e+11 -4.64892e+10
0.155 1.66039e+11 -6.34559e+10
0.15 2.03141e+11 -7.77075e+10
0.145 2.31525e+11 -8.89466e+10
0.14 2.50641e+11 -9.69143e+10
0.135 2.6013e+11 -1.01416e+11
0.13 2.59891e+11 -1.0235e+11
0.125 2.50162e+11 -9.97414e+10
0.12 2.31598e+11 -9.37756e+10
0.115 2.05344e+11 -8.48227e+10
0.11 1.73069e+11 -7.3455e+10
0.105 1.3695e+11 -6.04405e+10
0.1 9.95674e+10 -4.6706e+10
0.095 6.36953e+10 -3.32608e+10
0.09 3.19835e+10 -2.10809e+10
0.085 6.55739e+09 -1.09637e+10
0.08 -1.13712e+10 -3.3872e+09
0.075 -2.17513e+10 1.58108e+09
0.07 -2.56569e+10 4.27262e+09
0.065 -2.49165e+10 5.28506e+09
0.06 -2.15312e+10 5.27092e+09
0.055 -1.71689e+10 4.75152e+09
0.05 -1.29733e+10 4.04913e+09
0.045 -9.63557e+09 3.3331e+09
0.04 -7.44456e+09 2.68777e+09
0.035 -6.2164e+09 2.14253e+09
0.03 -5.39079e+09 1.69059e+09
0.025 -4.50031e+09 1.31553e+09
0.02 -3.46756e+09 9.78546e+08
0.015 -2.15146e+09 5.90178e+08
0.01 -4.28054e+08 1.16028e+08
0.005 4.95408e+08 -1.34169e+08
-1.63468e-13 773682 -209532


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda2.0Nc1Quantum/GApOneLoop.txt <==
-22.3723 -0.00200383 8.98341e-06
-22.1768 -0.00203942 9.22402e-06
-22.0165 -0.00206931 9.42779e-06
-21.8747 -0.00209632 9.61316e-06
-21.7448 -0.00212151 9.78712e-06
-21.6237 -0.00214542 9.9532e-06
-21.5093 -0.00216837 1.01135e-05
-21.4004 -0.00219058 1.02695e-05
-21.2959 -0.0022122 1.0422e-05
-21.1952 -0.00223333 1.05719e-05
-21.0979 -0.00225406 1.07196e-05
-21.0034 -0.00227445 1.08655e-05
-20.9115 -0.00229455 1.10101e-05
-20.8219 -0.00231441 1.11535e-05
-20.7344 -0.00233406 1.1296e-05
-20.6487 -0.00235352 1.14378e-05
-20.5648 -0.00237284 1.1579e-05
-20.4825 -0.00239201 1.17198e-05
-20.4016 -0.00241108 1.18604e-05
-20.3222 -0.00243004 1.20007e-05
-20.244 -0.00244892 1.2141e-05
-20.1669 -0.00246773 1.22814e-05
-20.091 -0.00248648 1.24218e-05
-20.0162 -0.00250518 1.25623e-05
-19.9423 -0.00252384 1.27031e-05
-19.8694 -0.00254247 1.28442e-05
-19.7974 -0.00256107 1.29856e-05
-19.7262 -0.00257966 1.31274e-05
-19.6558 -0.00259824 1.32697e-05
-19.5862 -0.00261682 1.34124e-05
-19.5173 -0.00263539 1.35557e-05
-19.4491 -0.00265398 1.36995e-05
-19.3816 -0.00267258 1.3844e-05
-19.3147 -0.00269119 1.39891e-05
-19.2484 -0.00270983 1.41348e-05
-19.1828 -0.00272849 1.42813e-05
-19.1177 -0.00274718 1.44285e-05
-19.0531 -0.0027659 1.45765e-05
-18.9891 -0.00278467 1.47252e-05
-18.9255 -0.00280347 1.48748e-05
-18.8625 -0.00282231 1.50253e-05
-18.8 -0.00284121 1.51766e-05
-18.7379 -0.00286015 1.53288e-05
-18.6762 -0.00287914 1.5482e-05
-18.615 -0.00289819 1.56361e-05
-18.5542 -0.0029173 1.57912e-05
-18.4938 -0.00293647 1.59474e-05
-18.4338 -0.0029557 1.61045e-05
-18.3742 -0.00297499 1.62627e-05
-18.3149 -0.00299436 1.6422e-05
-18.256 -0.00301379 1.65824e-05
-18.1975 -0.0030333 1.67438e-05
-18.1393 -0.00305288 1.69065e-05
-18.0815 -0.00307254 1.70703e-05
-18.0239 -0.00309227 1.72353e-05
-17.9667 -0.00311209 1.74015e-05
-17.9098 -0.00313199 1.75689e-05
-17.8532 -0.00315198 1.77376e-05
-17.7969 -0.00317205 1.79076e-05
-17.7408 -0.00319221 1.80789e-05
-17.6851 -0.00321246 1.82514e-05
-17.6296 -0.00323281 1.84254e-05
-17.5744 -0.00325324 1.86007e-05
-17.5195 -0.00327378 1.87774e-05
-17.4648 -0.00329441 1.89554e-05
-17.4104 -0.00331515 1.9135e-05
-17.3562 -0.00333598 1.93159e-05
-17.3022 -0.00335692 1.94984e-05
-17.2485 -0.00337796 1.96823e-05
-17.195 -0.00339911 1.98678e-05
-17.1418 -0.00342037 2.00548e-05
-17.0887 -0.00344174 2.02434e-05
-17.0359 -0.00346323 2.04335e-05
-16.9833 -0.00348483 2.06253e-05
-16.9309 -0.00350654 2.08187e-05
-16.8787 -0.00352837 2.10138e-05
-16.8268 -0.00355032 2.12105e-05
-16.775 -0.00357239 2.14089e-05
-16.7234 -0.00359459 2.16091e-05
-16.672 -0.0036169 2.18111e-05
-16.6208 -0.00363935 2.20148e-05
-16.5697 -0.00366192 2.22203e-05
-16.5189 -0.00368463 2.24276e-05
-16.4682 -0.00370746 2.26368e-05
-16.4177 -0.00373043 2.28479e-05
-16.3674 -0.00375353 2.30609e-05
-16.3172 -0.00377678 2.32758e-05
-16.2672 -0.00380016 2.34927e-05
-16.2174 -0.00382368 2.37115e-05
-16.1677 -0.00384734 2.39324e-05
-16.1182 -0.00387114 2.41553e-05
-16.0689 -0.0038951 2.43803e-05
-16.0197 -0.0039192 2.46073e-05
-15.9706 -0.00394345 2.48365e-05
-15.9217 -0.00396785 2.50679e-05
-15.873 -0.00399241 2.53014e-05
-15.8243 -0.00401712 2.55371e-05
-15.7759 -0.00404198 2.57751e-05
-15.7276 -0.00406701 2.60153e-05
-15.6794 -0.0040922 2.62579e-05
-15.6313 -0.00411755 2.65028e-05
-15.5834 -0.00414306 2.675e-05
-15.5356 -0.00416875 2.69996e-05
-15.488 -0.0041946 2.72517e-05
-15.4404 -0.00422062 2.75062e-05
-15.393 -0.00424682 2.77632e-05
-15.3458 -0.00427319 2.80228e-05
-15.2986 -0.00429973 2.82849e-05
-15.2516 -0.00432646 2.85496e-05
-15.2047 -0.00435337 2.88169e-05
-15.1579 -0.00438046 2.90869e-05
-15.1112 -0.00440773 2.93596e-05
-15.0647 -0.0044352 2.9635e-05
-15.0182 -0.00446285 2.99132e-05
-14.9719 -0.0044907 3.01942e-05
-14.9257 -0.00451874 3.04781e-05
-14.8796 -0.00454697 3.07648e-05
-14.8336 -0.00457541 3.10545e-05
-14.7877 -0.00460404 3.13472e-05
-14.7419 -0.00463288 3.16429e-05
-14.6962 -0.00466193 3.19416e-05
-14.6506 -0.00469118 3.22434e-05
-14.6052 -0.00472064 3.25483e-05
-14.5598 -0.00475032 3.28565e-05
-14.5145 -0.00478021 3.31678e-05
-14.4693 -0.00481032 3.34824e-05
-14.4243 -0.00484065 3.38003e-05
-14.3793 -0.0048712 3.41216e-05
-14.3344 -0.00490197 3.44463e-05
-14.2896 -0.00493298 3.47744e-05
-14.2449 -0.00496422 3.5106e-05
-14.2003 -0.00499569 3.54412e-05
-14.1558 -0.00502739 3.578e-05
-14.1113 -0.00505933 3.61224e-05
-14.067 -0.00509152 3.64685e-05
-14.0227 -0.00512395 3.68184e-05
-13.9786 -0.00515663 3.7172e-05
-13.9345 -0.00518955 3.75295e-05
-13.8905 -0.00522273 3.7891e-05
-13.8466 -0.00525617 3.82564e-05
-13.8028 -0.00528986 3.86258e-05
-13.759 -0.00532381 3.89992e-05
-13.7153 -0.00535803 3.93769e-05
-13.6718 -0.00539252 3.97587e-05
-13.6283 -0.00542728 4.01447e-05
-13.5848 -0.00546231 4.05351e-05
-13.5415 -0.00549763 4.09299e-05
-13.4982 -0.00553322 4.13291e-05
-13.455 -0.00556909 4.17328e-05
-13.4119 -0.00560525 4.2141e-05
-13.3689 -0.00564171 4.25539e-05
-13.3259 -0.00567845 4.29716e-05
-13.283 -0.0057155 4.33939e-05
-13.2402 -0.00575284 4.38211e-05
-13.1974 -0.00579049 4.42533e-05
-13.1547 -0.00582845 4.46904e-05
-13.1121 -0.00586672 4.51325e-05
-13.0696 -0.00590531 4.55798e-05
-13.0271 -0.00594421 4.60323e-05
-12.9847 -0.00598344 4.64901e-05
-12.9424 -0.00602299 4.69532e-05
-12.9001 -0.00606288 4.74218e-05
-12.8579 -0.0061031 4.78959e-05
-12.8158 -0.00614366 4.83756e-05
-12.7737 -0.00618457 4.8861e-05
-12.7317 -0.00622582 4.93522e-05
-12.6898 -0.00626742 4.98492e-05
-12.6479 -0.00630938 5.03522e-05
-12.6061 -0.00635169 5.08613e-05
-12.5643 -0.00639438 5.13764e-05
-12.5226 -0.00643743 5.18978e-05
-12.481 -0.00648085 5.24255e-05
-12.4394 -0.00652466 5.29596e-05
-12.3979 -0.00656884 5.35003e-05
-12.3565 -0.00661342 5.40475e-05
-12.3151 -0.00665838 5.46015e-05
-12.2738 -0.00670374 5.51623e-05
-12.2325 -0.00674951 5.573e-05
-12.1913 -0.00679568 5.63048e-05
-12.1501 -0.00684227 5.68867e-05
-12.109 -0.00688927 5.74758e-05
-12.068 -0.00693669 5.80724e-05
-12.027 -0.00698455 5.86764e-05
-11.986 -0.00703283 5.92881e-05
-11.9452 -0.00708156 5.99074e-05
-11.9043 -0.00713073 6.05347e-05
-11.8636 -0.00718035 6.11699e-05
-11.8228 -0.00723043 6.18132e-05
-11.7822 -0.00728096 6.24647e-05
-11.7415 -0.00733197 6.31246e-05
-11.701 -0.00738345 6.37931e-05
-11.6605 -0.00743541 6.44701e-05
-11.62 -0.00748786 6.5156e-05
-11.5796 -0.0075408 6.58507e-05
-11.5392 -0.00759423 6.65546e-05
-11.4989 -0.00764818 6.72677e-05
-11.4587 -0.00770263 6.79901e-05
-11.4184 -0.00775761 6.87221e-05
-11.3783 -0.00781311 6.94637e-05
-11.3381 -0.00786914 7.02152e-05
-11.2981 -0.00792571 7.09767e-05
-11.2581 -0.00798283 7.17484e-05
-11.2181 -0.00804051 7.25305e-05
-11.1781 -0.00809874 7.33231e-05
-11.1383 -0.00815755 7.41263e-05
-11.0984 -0.00821693 7.49405e-05
-11.0586 -0.0082769 7.57657e-05
-11.0189 -0.00833746 7.66022e-05
-10.9792 -0.00839862 7.74501e-05
-10.9395 -0.00846039 7.83097e-05
-10.8999 -0.00852278 7.91812e-05
-10.8603 -0.00858579 8.00647e-05
-10.8208 -0.00864944 8.09604e-05
-10.7813 -0.00871373 8.18687e-05
-10.7418 -0.00877868 8.27896e-05
-10.7024 -0.00884428 8.37235e-05
-10.6631 -0.00891056 8.46705e-05
-10.6238 -0.00897752 8.56308e-05
-10.5845 -0.00904516 8.66048e-05
-10.5452 -0.00911351 8.75927e-05
-10.506 -0.00918256 8.85946e-05
-10.4669 -0.00925234 8.9611e-05
-10.4278 -0.00932284 9.06419e-05
-10.3887 -0.00939409 9.16877e-05
-10.3496 -0.00946608 9.27487e-05
-10.3106 -0.00953884 9.38251e-05
-10.2717 -0.00961237 9.49172e-05
-10.2328 -0.00968668 9.60253e-05
-10.1939 -0.00976179 9.71497e-05
-10.155 -0.00983771 9.82907e-05
-10.1162 -0.00991444 9.94486e-05
-10.0774 -0.00999201 0.000100624
-10.0387 -0.0100704 0.000101816
-10 -0.0101497 0.000103027
-9.96134 -0.0102298 0.000104255
-9.92271 -0.0103108 0.000105503
-9.88412 -0.0103927 0.000106769
-9.84557 -0.0104756 0.000108054
-9.80704 -0.0105593 0.000109359
-9.76856 -0.010644 0.000110684
-9.73011 -0.0107296 0.00011203
-9.69169 -0.0108162 0.000113396
-9.65331 -0.0109038 0.000114783
-9.61496 -0.0109923 0.000116192
-9.57664 -0.0110819 0.000117623
-9.53836 -0.0111725 0.000119076
-9.50011 -0.0112642 0.000120552
-9.46189 -0.0113569 0.000122052
-9.42371 -0.0114506 0.000123575
-9.38556 -0.0115455 0.000125123
-9.34744 -0.0116415 0.000126695
-9.30935 -0.0117386 0.000128293
-9.2713 -0.0118368 0.000129916
-9.23327 -0.0119362 0.000131566
-9.19528 -0.0120368 0.000133243
-9.15732 -0.0121386 0.000134946
-9.11939 -0.0122416 0.000136678
-9.08149 -0.0123459 0.000138439
-9.04362 -0.0124514 0.000140228
-9.00578 -0.0125582 0.000142047
-8.96797 -0.0126663 0.000143897
-8.93019 -0.0127757 0.000145777
-8.89244 -0.0128865 0.000147689
-8.85471 -0.0129986 0.000149633
-8.81702 -0.0131122 0.000151611
-8.77936 -0.0132271 0.000153621
-8.74172 -0.0133435 0.000155667
-8.70412 -0.0134613 0.000157747
-8.66654 -0.0135807 0.000159863
-8.62899 -0.0137015 0.000162016
-8.59146 -0.0138239 0.000164207
-8.55397 -0.0139479 0.000166435
-8.5165 -0.0140734 0.000168703
-8.47906 -0.0142006 0.000171011
-8.44165 -0.0143294 0.000173359
-8.40426 -0.0144599 0.00017575
-8.3669 -0.0145921 0.000178183
-8.32956 -0.0147261 0.00018066
-8.29226 -0.0148618 0.000183181
-8.25497 -0.0149993 0.000185748
-8.21772 -0.0151387 0.000188362
-8.18049 -0.0152799 0.000191024
-8.14328 -0.015423 0.000193734
-8.1061 -0.0155681 0.000196494
-8.06895 -0.0157151 0.000199306
-8.03182 -0.0158641 0.00020217
-7.99471 -0.0160152 0.000205088
-7.95763 -0.0161684 0.00020806
-7.92058 -0.0163237 0.000211089
-7.88355 -0.0164811 0.000214175
-7.84654 -0.0166408 0.00021732
-7.80955 -0.0168027 0.000220525
-7.77259 -0.0169669 0.000223792
-7.73566 -0.0171334 0.000227122
-7.69874 -0.0173023 0.000230517
-7.66185 -0.0174736 0.000233979
-7.62498 -0.0176474 0.000237508
-7.58814 -0.0178237 0.000241107
-7.55132 -0.0180026 0.000244778
-7.51452 -0.0181841 0.000248522
-7.47774 -0.0183682 0.000252341
-7.44099 -0.0185551 0.000256236
-7.40425 -0.0187448 0.000260211
-7.36754 -0.0189373 0.000264267
-7.33085 -0.0191327 0.000268405
-7.29418 -0.019331 0.000272629
-7.25754 -0.0195324 0.00027694
-7.22091 -0.0197368 0.000281341
-7.18431 -0.0199444 0.000285834
-7.14772 -0.0201551 0.000290422
-7.11116 -0.0203692 0.000295106
-7.07462 -0.0205865 0.00029989
-7.0381 -0.0208073 0.000304776
-7.00159 -0.0210316 0.000309767
-6.96511 -0.0212594 0.000314865
-6.92865 -0.0214908 0.000320075
-6.89221 -0.021726 0.000325398
-6.85579 -0.021965 0.000330839
-6.81938 -0.0222078 0.000336399
-6.783 -0.0224546 0.000342083
-6.74664 -0.0227054 0.000347894
-6.71029 -0.0229604 0.000353836
-6.67397 -0.0232196 0.000359912
-6.63766 -0.0234831 0.000366127
-6.60137 -0.0237511 0.000372483
-6.5651 -0.0240235 0.000378986
-6.52885 -0.0243006 0.000385639
-6.49262 -0.0245825 0.000392448
-6.4564 -0.0248692 0.000399416
-6.42021 -0.0251608 0.000406548
-6.38403 -0.0254575 0.000413849
-6.34786 -0.0257594 0.000421325
-6.31172 -0.0260667 0.00042898
-6.27559 -0.0263794 0.00043682
-6.23949 -0.0266976 0.000444851
-6.20339 -0.0270216 0.000453079
-6.16732 -0.0273514 0.000461509
-6.13126 -0.0276873 0.000470148
-6.09522 -0.0280292 0.000479003
-6.05919 -0.0283775 0.00048808
-6.02319 -0.0287322 0.000497387
-5.9872 -0.0290935 0.000506931
-5.95122 -0.0294617 0.000516719
-5.91526 -0.0298368 0.00052676
-5.87932 -0.030219 0.000537062
-5.84339 -0.0306086 0.000547633
-5.80748 -0.0310056 0.000558482
-5.77158 -0.0314104 0.00056962
-5.7357 -0.0318231 0.000581054
-5.69984 -0.0322439 0.000592797
-5.66399 -0.0326731 0.000604857
-5.62815 -0.0331109 0.000617246
-5.59233 -0.0335574 0.000629976
-5.55653 -0.0340131 0.000643058
-5.52074 -0.034478 0.000656505
-5.48497 -0.0349524 0.00067033
-5.4492 -0.0354367 0.000684546
-5.41346 -0.0359311 0.000699168
-5.37773 -0.0364359 0.000714209
-5.34201 -0.0369514 0.000729687
-5.30631 -0.0374779 0.000745616
-5.27062 -0.0380157 0.000762013
-5.23494 -0.0385652 0.000778897
-5.19928 -0.0391267 0.000796285
-5.16363 -0.0397005 0.000814197
-5.128 -0.040287 0.000832653
-5.09237 -0.0408867 0.000851674
-5.05677 -0.0414999 0.000871282
-5.02117 -0.042127 0.0008915
-4.98559 -0.0427685 0.000912353
-4.95002 -0.0434249 0.000933866
-4.91446 -0.0440965 0.000956066
-4.87892 -0.0447839 0.000978981
-4.84339 -0.0454875 0.00100264
-4.80787 -0.046208 0.00102708
-4.77237 -0.0469459 0.00105232
-4.73687 -0.0477017 0.0010784
-4.70139 -0.0484761 0.00110537
-4.66592 -0.0492696 0.00113325
-4.63046 -0.0500829 0.00116208
-4.59502 -0.0509168 0.00119192
-4.55958 -0.0517718 0.0012228
-4.52416 -0.0526488 0.00125477
-4.48875 -0.0535486 0.00128787
-4.45335 -0.0544719 0.00132217
-4.41797 -0.0554195 0.00135771
-4.38259 -0.0563925 0.00139456
-4.34722 -0.0573916 0.00143278
-4.31187 -0.058418 0.00147243
-4.27653 -0.0594725 0.00151358
-4.24119 -0.0605563 0.0015563
-4.20587 -0.0616705 0.00160068
-4.17056 -0.0628163 0.00164679
-4.13526 -0.0639949 0.00169472
-4.09997 -0.0652076 0.00174457
-4.06469 -0.0664557 0.00179643
-4.02942 -0.0677408 0.00185041
-3.99416 -0.0690643 0.00190662
-3.95891 -0.0704278 0.00196518
-3.92367 -0.071833 0.00202622
-3.88844 -0.0732817 0.00208987
-3.85322 -0.0747757 0.00215628
-3.81801 -0.076317 0.00222561
-3.7828 -0.0779077 0.00229801
-3.74761 -0.0795499 0.00237367
-3.71243 -0.0812461 0.00245278
-3.67726 -0.0829986 0.00253554
-3.64209 -0.0848102 0.00262218
-3.60694 -0.0866835 0.00271292
-3.57179 -0.0886215 0.00280802
-3.53665 -0.0906273 0.00290775
-3.50152 -0.0927043 0.00301242
-3.4664 -0.0948559 0.00312232
-3.43129 -0.0970859 0.00323782
-3.39619 -0.0993984 0.00335928
-3.36109 -0.101798 0.00348711
-3.32601 -0.104288 0.00362173
-3.29093 -0.106875 0.00376363
-3.25586 -0.109563 0.00391332
-3.2208 -0.112358 0.00407136
-3.18574 -0.115266 0.00423835
-3.1507 -0.118293 0.00441498
-3.11566 -0.121447 0.00460197
-3.08063 -0.124734 0.00480012
-3.0456 -0.128163 0.00501031
-3.01059 -0.131743 0.0052335
-2.97558 -0.135483 0.00547075
-2.94058 -0.139392 0.00572324
-2.90558 -0.143483 0.00599225
-2.87059 -0.147766 0.00627923
-2.83561 -0.152256 0.00658575
-2.80064 -0.156965 0.00691359
-2.76567 -0.16191 0.00726472
-2.73071 -0.167106 0.00764133
-2.69576 -0.172574 0.00804589
-2.66081 -0.178332 0.00848116
-2.62587 -0.184404 0.00895026
-2.59094 -0.190813 0.00945668
-2.55601 -0.197587 0.0100044
-2.52109 -0.204756 0.010598
-2.48617 -0.212353 0.0112425
-2.45126 -0.220415 0.0119439
-2.41636 -0.228983 0.0127088
-2.38146 -0.238105 0.0135451
-2.34657 -0.247831 0.0144618
-2.31168 -0.258221 0.0154692
-2.2768 -0.269341 0.0165796
-2.24192 -0.281267 0.0178071
-2.20705 -0.294083 0.0191687
-2.17219 -0.307889 0.0206843
-2.13733 -0.322797 0.0223775
-2.10247 -0.338939 0.024277
-2.06762 -0.356465 0.026417
-2.03278 -0.375554 0.0288395
-1.99794 -0.396414 0.0315958
-1.9631 -0.419291 0.0347494
-1.92827 -0.44448 0.0383794
-1.89345 -0.472334 0.042586
-1.85862 -0.50328 0.0474966
-1.82381 -0.537843 0.0532759
-1.78899 -0.576669 0.0601394
-1.75419 -0.620564 0.0683738
-1.71938 -0.670552 0.0783662
-1.68458 -0.727943 0.0906504
-1.64979 -0.794445 0.105978
-1.61499 -0.872321 0.125433
-1.58021 -0.964633 0.150626
-1.54542 -1.07561 0.184029
-1.51064 -1.21123 0.229585
-1.47586 -1.38019 0.293889
-1.44109 -1.59547 0.388592
-1.40632 -1.87683 0.535736
-1.37155 -2.25436 0.780617
-1.33679 -2.76913 1.22598
-1.30203 -3.43809 2.1295
-1.26727 -3.94114 4.13072
-1.23251 -2.08158 7.53873
-1.19776 2.98563 7.09199
-1.16301 4.26305 3.74305
-1.12827 3.67515 1.95526
-1.09352 3.02477 1.14347
-1.05878 2.53273 0.73663
-1.02405 2.17192 0.509668
-0.989309 1.90238 0.371705
-0.954576 1.69571 0.282076
-0.919844 1.5333 0.220738
-0.885115 1.40292 0.17698
-0.850388 1.29636 0.144692
-0.815663 1.20792 0.120189
-0.78094 1.13358 0.10115
-0.746219 1.07042 0.0860535
-0.711499 1.01626 0.0738706
-0.676781 0.969474 0.0638855
-0.642065 0.928802 0.0555876
-0.60735 0.893263 0.0486051
-0.572637 0.862083 0.0426618
-0.537925 0.834643 0.0375492
-0.503214 0.810444 0.0331072
-0.468504 0.78908 0.0292113
-0.433796 0.770219 0.0257632
-0.399089 0.753585 0.0226844
-0.364382 0.738952 0.0199115
-0.329676 0.72613 0.0173927
-0.294972 0.714963 0.0150848
-0.260267 0.705319 0.012952
-0.225564 0.69709 0.0109636
-0.190861 0.690187 0.00909338
-0.156158 0.684537 0.00731827
-0.121456 0.680083 0.00561788
-0.0867541 0.67678 0.00397375
-0.0520524 0.674596 0.00236883
-0.0173508 0.673509 0.000787057
0.0173508 0.673509 -0.000787057
0.0520524 0.674596 -0.00236883
0.0867541 0.67678 -0.00397375
0.121456 0.680083 -0.00561788
0.156158 0.684537 -0.00731827
0.190861 0.690187 -0.00909338
0.225564 0.69709 -0.0109636
0.260267 0.705319 -0.012952
0.294972 0.714963 -0.0150848
0.329676 0.72613 -0.0173927
0.364382 0.738952 -0.0199115
0.399089 0.753585 -0.0226844
0.433796 0.770219 -0.0257632
0.468504 0.78908 -0.0292113
0.503214 0.810444 -0.0331072
0.537925 0.834643 -0.0375492
0.572637 0.862083 -0.0426618
0.60735 0.893263 -0.0486051
0.642065 0.928802 -0.0555876
0.676781 0.969474 -0.0638855
0.711499 1.01626 -0.0738706
0.746219 1.07042 -0.0860535
0.78094 1.13358 -0.10115
0.815663 1.20792 -0.120189
0.850388 1.29636 -0.144692
0.885115 1.40292 -0.17698
0.919844 1.5333 -0.220738
0.954576 1.69571 -0.282076
0.989309 1.90238 -0.371705
1.02405 2.17192 -0.509668
1.05878 2.53273 -0.73663
1.09352 3.02477 -1.14347
1.12827 3.67515 -1.95526
1.16301 4.26305 -3.74305
1.19776 2.98563 -7.09199
1.23251 -2.08158 -7.53873
1.26727 -3.94114 -4.13072
1.30203 -3.43809 -2.1295
1.33679 -2.76913 -1.22598
1.37155 -2.25436 -0.780617
1.40632 -1.87683 -0.535736
1.44109 -1.59547 -0.388592
1.47586 -1.38019 -0.293889
1.51064 -1.21123 -0.229585
1.54542 -1.07561 -0.184029
1.58021 -0.964633 -0.150626
1.61499 -0.872321 -0.125433
1.64979 -0.794445 -0.105978
1.68458 -0.727943 -0.0906504
1.71938 -0.670552 -0.0783662
1.75419 -0.620564 -0.0683738
1.78899 -0.576669 -0.0601394
1.82381 -0.537843 -0.0532759
1.85862 -0.50328 -0.0474966
1.89345 -0.472334 -0.042586
1.92827 -0.44448 -0.0383794
1.9631 -0.419291 -0.0347494
1.99794 -0.396414 -0.0315958
2.03278 -0.375554 -0.0288395
2.06762 -0.356465 -0.026417
2.10247 -0.338939 -0.024277
2.13733 -0.322797 -0.0223775
2.17219 -0.307889 -0.0206843
2.20705 -0.294083 -0.0191687
2.24192 -0.281267 -0.0178071
2.2768 -0.269341 -0.0165796
2.31168 -0.258221 -0.0154692
2.34657 -0.247831 -0.0144618
2.38146 -0.238105 -0.0135451
2.41636 -0.228983 -0.0127088
2.45126 -0.220415 -0.0119439
2.48617 -0.212353 -0.0112425
2.52109 -0.204756 -0.010598
2.55601 -0.197587 -0.0100044
2.59094 -0.190813 -0.00945668
2.62587 -0.184404 -0.00895026
2.66081 -0.178332 -0.00848116
2.69576 -0.172574 -0.00804589
2.73071 -0.167106 -0.00764133
2.76567 -0.16191 -0.00726472
2.80064 -0.156965 -0.00691359
2.83561 -0.152256 -0.00658575
2.87059 -0.147766 -0.00627923
2.90558 -0.143483 -0.00599225
2.94058 -0.139392 -0.00572324
2.97558 -0.135483 -0.00547075
3.01059 -0.131743 -0.0052335
3.0456 -0.128163 -0.00501031
3.08063 -0.124734 -0.00480012
3.11566 -0.121447 -0.00460197
3.1507 -0.118293 -0.00441498
3.18574 -0.115266 -0.00423835
3.2208 -0.112358 -0.00407136
3.25586 -0.109563 -0.00391332
3.29093 -0.106875 -0.00376363
3.32601 -0.104288 -0.00362173
3.36109 -0.101798 -0.00348711
3.39619 -0.0993984 -0.00335928
3.43129 -0.0970859 -0.00323782
3.4664 -0.0948559 -0.00312232
3.50152 -0.0927043 -0.00301242
3.53665 -0.0906273 -0.00290775
3.57179 -0.0886215 -0.00280802
3.60694 -0.0866835 -0.00271292
3.64209 -0.0848102 -0.00262218
3.67726 -0.0829986 -0.00253554
3.71243 -0.0812461 -0.00245278
3.74761 -0.0795499 -0.00237367
3.7828 -0.0779077 -0.00229801
3.81801 -0.076317 -0.00222561
3.85322 -0.0747757 -0.00215628
3.88844 -0.0732817 -0.00208987
3.92367 -0.071833 -0.00202622
3.95891 -0.0704278 -0.00196518
3.99416 -0.0690643 -0.00190662
4.02942 -0.0677408 -0.00185041
4.06469 -0.0664557 -0.00179643
4.09997 -0.0652076 -0.00174457
4.13526 -0.0639949 -0.00169472
4.17056 -0.0628163 -0.00164679
4.20587 -0.0616705 -0.00160068
4.24119 -0.0605563 -0.0015563
4.27653 -0.0594725 -0.00151358
4.31187 -0.058418 -0.00147243
4.34722 -0.0573916 -0.00143278
4.38259 -0.0563925 -0.00139456
4.41797 -0.0554195 -0.00135771
4.45335 -0.0544719 -0.00132217
4.48875 -0.0535486 -0.00128787
4.52416 -0.0526488 -0.00125477
4.55958 -0.0517718 -0.0012228
4.59502 -0.0509168 -0.00119192
4.63046 -0.0500829 -0.00116208
4.66592 -0.0492696 -0.00113325
4.70139 -0.0484761 -0.00110537
4.73687 -0.0477017 -0.0010784
4.77237 -0.0469459 -0.00105232
4.80787 -0.046208 -0.00102708
4.84339 -0.0454875 -0.00100264
4.87892 -0.0447839 -0.000978981
4.91446 -0.0440965 -0.000956066
4.95002 -0.0434249 -0.000933866
4.98559 -0.0427685 -0.000912353
5.02117 -0.042127 -0.0008915
5.05677 -0.0414999 -0.000871282
5.09237 -0.0408867 -0.000851674
5.128 -0.040287 -0.000832653
5.16363 -0.0397005 -0.000814197
5.19928 -0.0391267 -0.000796285
5.23494 -0.0385652 -0.000778897
5.27062 -0.0380157 -0.000762013
5.30631 -0.0374779 -0.000745616
5.34201 -0.0369514 -0.000729687
5.37773 -0.0364359 -0.000714209
5.41346 -0.0359311 -0.000699168
5.4492 -0.0354367 -0.000684546
5.48497 -0.0349524 -0.00067033
5.52074 -0.034478 -0.000656505
5.55653 -0.0340131 -0.000643058
5.59233 -0.0335574 -0.000629976
5.62815 -0.0331109 -0.000617246
5.66399 -0.0326731 -0.000604857
5.69984 -0.0322439 -0.000592797
5.7357 -0.0318231 -0.000581054
5.77158 -0.0314104 -0.00056962
5.80748 -0.0310056 -0.000558482
5.84339 -0.0306086 -0.000547633
5.87932 -0.030219 -0.000537062
5.91526 -0.0298368 -0.00052676
5.95122 -0.0294617 -0.000516719
5.9872 -0.0290935 -0.000506931
6.02319 -0.0287322 -0.000497387
6.05919 -0.0283775 -0.00048808
6.09522 -0.0280292 -0.000479003
6.13126 -0.0276873 -0.000470148
6.16732 -0.0273514 -0.000461509
6.20339 -0.0270216 -0.000453079
6.23949 -0.0266976 -0.000444851
6.27559 -0.0263794 -0.00043682
6.31172 -0.0260667 -0.00042898
6.34786 -0.0257594 -0.000421325
6.38403 -0.0254575 -0.000413849
6.42021 -0.0251608 -0.000406548
6.4564 -0.0248692 -0.000399416
6.49262 -0.0245825 -0.000392448
6.52885 -0.0243006 -0.000385639
6.5651 -0.0240235 -0.000378986
6.60137 -0.0237511 -0.000372483
6.63766 -0.0234831 -0.000366127
6.67397 -0.0232196 -0.000359912
6.71029 -0.0229604 -0.000353836
6.74664 -0.0227054 -0.000347894
6.783 -0.0224546 -0.000342083
6.81938 -0.0222078 -0.000336399
6.85579 -0.021965 -0.000330839
6.89221 -0.021726 -0.000325398
6.92865 -0.0214908 -0.000320075
6.96511 -0.0212594 -0.000314865
7.00159 -0.0210316 -0.000309767
7.0381 -0.0208073 -0.000304776
7.07462 -0.0205865 -0.00029989
7.11116 -0.0203692 -0.000295106
7.14772 -0.0201551 -0.000290422
7.18431 -0.0199444 -0.000285834
7.22091 -0.0197368 -0.000281341
7.25754 -0.0195324 -0.00027694
7.29418 -0.019331 -0.000272629
7.33085 -0.0191327 -0.000268405
7.36754 -0.0189373 -0.000264267
7.40425 -0.0187448 -0.000260211
7.44099 -0.0185551 -0.000256236
7.47774 -0.0183682 -0.000252341
7.51452 -0.0181841 -0.000248522
7.55132 -0.0180026 -0.000244778
7.58814 -0.0178237 -0.000241107
7.62498 -0.0176474 -0.000237508
7.66185 -0.0174736 -0.000233979
7.69874 -0.0173023 -0.000230517
7.73566 -0.0171334 -0.000227122
7.77259 -0.0169669 -0.000223792
7.80955 -0.0168027 -0.000220525
7.84654 -0.0166408 -0.00021732
7.88355 -0.0164811 -0.000214175
7.92058 -0.0163237 -0.000211089
7.95763 -0.0161684 -0.00020806
7.99471 -0.0160152 -0.000205088
8.03182 -0.0158641 -0.00020217
8.06895 -0.0157151 -0.000199306
8.1061 -0.0155681 -0.000196494
8.14328 -0.015423 -0.000193734
8.18049 -0.0152799 -0.000191024
8.21772 -0.0151387 -0.000188362
8.25497 -0.0149993 -0.000185748
8.29226 -0.0148618 -0.000183181
8.32956 -0.0147261 -0.00018066
8.3669 -0.0145921 -0.000178183
8.40426 -0.0144599 -0.00017575
8.44165 -0.0143294 -0.000173359
8.47906 -0.0142006 -0.000171011
8.5165 -0.0140734 -0.000168703
8.55397 -0.0139479 -0.000166435
8.59146 -0.0138239 -0.000164207
8.62899 -0.0137015 -0.000162016
8.66654 -0.0135807 -0.000159863
8.70412 -0.0134613 -0.000157747
8.74172 -0.0133435 -0.000155667
8.77936 -0.0132271 -0.000153621
8.81702 -0.0131122 -0.000151611
8.85471 -0.0129986 -0.000149633
8.89244 -0.0128865 -0.000147689
8.93019 -0.0127757 -0.000145777
8.96797 -0.0126663 -0.000143897
9.00578 -0.0125582 -0.000142047
9.04362 -0.0124514 -0.000140228
9.08149 -0.0123459 -0.000138439
9.11939 -0.0122416 -0.000136678
9.15732 -0.0121386 -0.000134946
9.19528 -0.0120368 -0.000133243
9.23327 -0.0119362 -0.000131566
9.2713 -0.0118368 -0.000129916
9.30935 -0.0117386 -0.000128293
9.34744 -0.0116415 -0.000126695
9.38556 -0.0115455 -0.000125123
9.42371 -0.0114506 -0.000123575
9.46189 -0.0113569 -0.000122052
9.50011 -0.0112642 -0.000120552
9.53836 -0.0111725 -0.000119076
9.57664 -0.0110819 -0.000117623
9.61496 -0.0109923 -0.000116192
9.65331 -0.0109038 -0.000114783
9.69169 -0.0108162 -0.000113396
9.73011 -0.0107296 -0.00011203
9.76856 -0.010644 -0.000110684
9.80704 -0.0105593 -0.000109359
9.84557 -0.0104756 -0.000108054
9.88412 -0.0103927 -0.000106769
9.92271 -0.0103108 -0.000105503
9.96134 -0.0102298 -0.000104255
10 -0.0101497 -0.000103027
10.0387 -0.0100704 -0.000101816
10.0774 -0.00999201 -0.000100624
10.1162 -0.00991444 -9.94486e-05
10.155 -0.00983771 -9.82907e-05
10.1939 -0.00976179 -9.71497e-05
10.2328 -0.00968668 -9.60253e-05
10.2717 -0.00961237 -9.49172e-05
10.3106 -0.00953884 -9.38251e-05
10.3496 -0.00946608 -9.27487e-05
10.3887 -0.00939409 -9.16877e-05
10.4278 -0.00932284 -9.06419e-05
10.4669 -0.00925234 -8.9611e-05
10.506 -0.00918256 -8.85946e-05
10.5452 -0.00911351 -8.75927e-05
10.5845 -0.00904516 -8.66048e-05
10.6238 -0.00897752 -8.56308e-05
10.6631 -0.00891056 -8.46705e-05
10.7024 -0.00884428 -8.37235e-05
10.7418 -0.00877868 -8.27896e-05
10.7813 -0.00871373 -8.18687e-05
10.8208 -0.00864944 -8.09604e-05
10.8603 -0.00858579 -8.00647e-05
10.8999 -0.00852278 -7.91812e-05
10.9395 -0.00846039 -7.83097e-05
10.9792 -0.00839862 -7.74501e-05
11.0189 -0.00833746 -7.66022e-05
11.0586 -0.0082769 -7.57657e-05
11.0984 -0.00821693 -7.49405e-05
11.1383 -0.00815755 -7.41263e-05
11.1781 -0.00809874 -7.33231e-05
11.2181 -0.00804051 -7.25305e-05
11.2581 -0.00798283 -7.17484e-05
11.2981 -0.00792571 -7.09767e-05
11.3381 -0.00786914 -7.02152e-05
11.3783 -0.00781311 -6.94637e-05
11.4184 -0.00775761 -6.87221e-05
11.4587 -0.00770263 -6.79901e-05
11.4989 -0.00764818 -6.72677e-05
11.5392 -0.00759423 -6.65546e-05
11.5796 -0.0075408 -6.58507e-05
11.62 -0.00748786 -6.5156e-05
11.6605 -0.00743541 -6.44701e-05
11.701 -0.00738345 -6.37931e-05
11.7415 -0.00733197 -6.31246e-05
11.7822 -0.00728096 -6.24647e-05
11.8228 -0.00723043 -6.18132e-05
11.8636 -0.00718035 -6.11699e-05
11.9043 -0.00713073 -6.05347e-05
11.9452 -0.00708156 -5.99074e-05
11.986 -0.00703283 -5.92881e-05
12.027 -0.00698455 -5.86764e-05
12.068 -0.00693669 -5.80724e-05
12.109 -0.00688927 -5.74758e-05
12.1501 -0.00684227 -5.68867e-05
12.1913 -0.00679568 -5.63048e-05
12.2325 -0.00674951 -5.573e-05
12.2738 -0.00670374 -5.51623e-05
12.3151 -0.00665838 -5.46015e-05
12.3565 -0.00661342 -5.40475e-05
12.3979 -0.00656884 -5.35003e-05
12.4394 -0.00652466 -5.29596e-05
12.481 -0.00648085 -5.24255e-05
12.5226 -0.00643743 -5.18978e-05
12.5643 -0.00639438 -5.13764e-05
12.6061 -0.00635169 -5.08613e-05
12.6479 -0.00630938 -5.03522e-05
12.6898 -0.00626742 -4.98492e-05
12.7317 -0.00622582 -4.93522e-05
12.7737 -0.00618457 -4.8861e-05
12.8158 -0.00614366 -4.83756e-05
12.8579 -0.0061031 -4.78959e-05
12.9001 -0.00606288 -4.74218e-05
12.9424 -0.00602299 -4.69532e-05
12.9847 -0.00598344 -4.64901e-05
13.0271 -0.00594421 -4.60323e-05
13.0696 -0.00590531 -4.55798e-05
13.1121 -0.00586672 -4.51325e-05
13.1547 -0.00582845 -4.46904e-05
13.1974 -0.00579049 -4.42533e-05
13.2402 -0.00575284 -4.38211e-05
13.283 -0.0057155 -4.33939e-05
13.3259 -0.00567845 -4.29716e-05
13.3689 -0.00564171 -4.25539e-05
13.4119 -0.00560525 -4.2141e-05
13.455 -0.00556909 -4.17328e-05
13.4982 -0.00553322 -4.13291e-05
13.5415 -0.00549763 -4.09299e-05
13.5848 -0.00546231 -4.05351e-05
13.6283 -0.00542728 -4.01447e-05
13.6718 -0.00539252 -3.97587e-05
13.7153 -0.00535803 -3.93769e-05
13.759 -0.00532381 -3.89992e-05
13.8028 -0.00528986 -3.86258e-05
13.8466 -0.00525617 -3.82564e-05
13.8905 -0.00522273 -3.7891e-05
13.9345 -0.00518955 -3.75295e-05
13.9786 -0.00515663 -3.7172e-05
14.0227 -0.00512395 -3.68184e-05
14.067 -0.00509152 -3.64685e-05
14.1113 -0.00505933 -3.61224e-05
14.1558 -0.00502739 -3.578e-05
14.2003 -0.00499569 -3.54412e-05
14.2449 -0.00496422 -3.5106e-05
14.2896 -0.00493298 -3.47744e-05
14.3344 -0.00490197 -3.44463e-05
14.3793 -0.0048712 -3.41216e-05
14.4243 -0.00484065 -3.38003e-05
14.4693 -0.00481032 -3.34824e-05
14.5145 -0.00478021 -3.31678e-05
14.5598 -0.00475032 -3.28565e-05
14.6052 -0.00472064 -3.25483e-05
14.6506 -0.00469118 -3.22434e-05
14.6962 -0.00466193 -3.19416e-05
14.7419 -0.00463288 -3.16429e-05
14.7877 -0.00460404 -3.13472e-05
14.8336 -0.00457541 -3.10545e-05
14.8796 -0.00454697 -3.07648e-05
14.9257 -0.00451874 -3.04781e-05
14.9719 -0.0044907 -3.01942e-05
15.0182 -0.00446285 -2.99132e-05
15.0647 -0.0044352 -2.9635e-05
15.1112 -0.00440773 -2.93596e-05
15.1579 -0.00438046 -2.90869e-05
15.2047 -0.00435337 -2.88169e-05
15.2516 -0.00432646 -2.85496e-05
15.2986 -0.00429973 -2.82849e-05
15.3458 -0.00427319 -2.80228e-05
15.393 -0.00424682 -2.77632e-05
15.4404 -0.00422062 -2.75062e-05
15.488 -0.0041946 -2.72517e-05
15.5356 -0.00416875 -2.69996e-05
15.5834 -0.00414306 -2.675e-05
15.6313 -0.00411755 -2.65028e-05
15.6794 -0.0040922 -2.62579e-05
15.7276 -0.00406701 -2.60153e-05
15.7759 -0.00404198 -2.57751e-05
15.8243 -0.00401712 -2.55371e-05
15.873 -0.00399241 -2.53014e-05
15.9217 -0.00396785 -2.50679e-05
15.9706 -0.00394345 -2.48365e-05
16.0197 -0.0039192 -2.46073e-05
16.0689 -0.0038951 -2.43803e-05
16.1182 -0.00387114 -2.41553e-05
16.1677 -0.00384734 -2.39324e-05
16.2174 -0.00382368 -2.37115e-05
16.2672 -0.00380016 -2.34927e-05
16.3172 -0.00377678 -2.32758e-05
16.3674 -0.00375353 -2.30609e-05
16.4177 -0.00373043 -2.28479e-05
16.4682 -0.00370746 -2.26368e-05
16.5189 -0.00368463 -2.24276e-05
16.5697 -0.00366192 -2.22203e-05
16.6208 -0.00363935 -2.20148e-05
16.672 -0.0036169 -2.18111e-05
16.7234 -0.00359459 -2.16091e-05
16.775 -0.00357239 -2.14089e-05
16.8268 -0.00355032 -2.12105e-05
16.8787 -0.00352837 -2.10138e-05
16.9309 -0.00350654 -2.08187e-05
16.9833 -0.00348483 -2.06253e-05
17.0359 -0.00346323 -2.04335e-05
17.0887 -0.00344174 -2.02434e-05
17.1418 -0.00342037 -2.00548e-05
17.195 -0.00339911 -1.98678e-05
17.2485 -0.00337796 -1.96823e-05
17.3022 -0.00335692 -1.94984e-05
17.3562 -0.00333598 -1.93159e-05
17.4104 -0.00331515 -1.9135e-05
17.4648 -0.00329441 -1.89554e-05
17.5195 -0.00327378 -1.87774e-05
17.5744 -0.00325324 -1.86007e-05
17.6296 -0.00323281 -1.84254e-05
17.6851 -0.00321246 -1.82514e-05
17.7408 -0.00319221 -1.80789e-05
17.7969 -0.00317205 -1.79076e-05
17.8532 -0.00315198 -1.77376e-05
17.9098 -0.00313199 -1.75689e-05
17.9667 -0.00311209 -1.74015e-05
18.0239 -0.00309227 -1.72353e-05
18.0815 -0.00307254 -1.70703e-05
18.1393 -0.00305288 -1.69065e-05
18.1975 -0.0030333 -1.67438e-05
18.256 -0.00301379 -1.65824e-05
18.3149 -0.00299436 -1.6422e-05
18.3742 -0.00297499 -1.62627e-05
18.4338 -0.0029557 -1.61045e-05
18.4938 -0.00293647 -1.59474e-05
18.5542 -0.0029173 -1.57912e-05
18.615 -0.00289819 -1.56361e-05
18.6762 -0.00287914 -1.5482e-05
18.7379 -0.00286015 -1.53288e-05
18.8 -0.00284121 -1.51766e-05
18.8625 -0.00282231 -1.50253e-05
18.9255 -0.00280347 -1.48748e-05
18.9891 -0.00278467 -1.47252e-05
19.0531 -0.0027659 -1.45765e-05
19.1177 -0.00274718 -1.44285e-05
19.1828 -0.00272849 -1.42813e-05
19.2484 -0.00270983 -1.41348e-05
19.3147 -0.00269119 -1.39891e-05
19.3816 -0.00267258 -1.3844e-05
19.4491 -0.00265398 -1.36995e-05
19.5173 -0.00263539 -1.35557e-05
19.5862 -0.00261682 -1.34124e-05
19.6558 -0.00259824 -1.32697e-05
19.7262 -0.00257966 -1.31274e-05
19.7974 -0.00256107 -1.29856e-05
19.8694 -0.00254247 -1.28442e-05
19.9423 -0.00252384 -1.27031e-05
20.0162 -0.00250518 -1.25623e-05
20.091 -0.00248648 -1.24218e-05
20.1669 -0.00246773 -1.22814e-05
20.244 -0.00244892 -1.2141e-05
20.3222 -0.00243004 -1.20007e-05
20.4016 -0.00241108 -1.18604e-05
20.4825 -0.00239201 -1.17198e-05
20.5648 -0.00237284 -1.1579e-05
20.6487 -0.00235352 -1.14378e-05
20.7344 -0.00233406 -1.1296e-05
20.8219 -0.00231441 -1.11535e-05
20.9115 -0.00229455 -1.10101e-05
21.0034 -0.00227445 -1.08655e-05
21.0979 -0.00225406 -1.07196e-05
21.1952 -0.00223333 -1.05719e-05
21.2959 -0.0022122 -1.0422e-05
21.4004 -0.00219058 -1.02695e-05
21.5093 -0.00216837 -1.01135e-05
21.6237 -0.00214542 -9.9532e-06
21.7448 -0.00212151 -9.78712e-06
21.8747 -0.00209632 -9.61316e-06
22.0165 -0.00206931 -9.42779e-06
22.1768 -0.00203942 -9.22402e-06
22.3723 -0.00200383 -8.98341e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda2.0Nc1Quantum/GApTwoLoop.txt <==
-22.3723 -0.00200335 8.98481e-06
-22.1768 -0.00203892 9.22105e-06
-22.0165 -0.0020688 9.42645e-06
-21.8747 -0.0020958 9.6092e-06
-21.7448 -0.00212097 9.78447e-06
-21.6237 -0.00214487 9.9484e-06
-21.5093 -0.00216781 1.01099e-05
-21.4004 -0.00219001 1.02639e-05
-21.2959 -0.00221161 1.04174e-05
-21.1952 -0.00223273 1.05654e-05
-21.0979 -0.00225345 1.07138e-05
-21.0034 -0.00227383 1.08578e-05
-20.9115 -0.00229392 1.10028e-05
-20.8219 -0.00231377 1.11439e-05
-20.7344 -0.00233341 1.12863e-05
-20.6487 -0.00235286 1.14255e-05
-20.5648 -0.00237217 1.15671e-05
-20.4825 -0.00239134 1.17071e-05
-20.4016 -0.00241039 1.18505e-05
-20.3222 -0.00242934 1.19917e-05
-20.244 -0.00244821 1.21337e-05
-20.1669 -0.00246701 1.22719e-05
-20.091 -0.00248575 1.24128e-05
-20.0162 -0.00250444 1.25529e-05
-19.9423 -0.00252309 1.26954e-05
-19.8694 -0.0025417 1.28347e-05
-19.7974 -0.0025603 1.29768e-05
-19.7262 -0.00257888 1.3118e-05
-19.6558 -0.00259744 1.32614e-05
-19.5862 -0.00261601 1.34024e-05
-19.5173 -0.00263457 1.35469e-05
-19.4491 -0.00265315 1.36899e-05
-19.3816 -0.00267173 1.38349e-05
-19.3147 -0.00269033 1.39787e-05
-19.2484 -0.00270896 1.41258e-05
-19.1828 -0.00272761 1.42708e-05
-19.1177 -0.00274629 1.44189e-05
-19.0531 -0.002765 1.45659e-05
-18.9891 -0.00278375 1.47154e-05
-18.9255 -0.00280254 1.48638e-05
-18.8625 -0.00282137 1.50154e-05
-18.8 -0.00284025 1.51652e-05
-18.7379 -0.00285918 1.53185e-05
-18.6762 -0.00287816 1.54705e-05
-18.615 -0.0028972 1.56254e-05
-18.5542 -0.00291629 1.57794e-05
-18.4938 -0.00293545 1.59364e-05
-18.4338 -0.00295467 1.60921e-05
-18.3742 -0.00297395 1.62515e-05
-18.3149 -0.0029933 1.64093e-05
-18.256 -0.00301272 1.65707e-05
-18.1975 -0.00303221 1.6731e-05
-18.1393 -0.00305178 1.68944e-05
-18.0815 -0.00307142 1.7057e-05
-18.0239 -0.00309115 1.72229e-05
-17.9667 -0.00311095 1.73877e-05
-17.9098 -0.00313083 1.75563e-05
-17.8532 -0.0031508 1.77235e-05
-17.7969 -0.00317086 1.78944e-05
-17.7408 -0.00319101 1.80644e-05
-17.6851 -0.00321124 1.82378e-05
-17.6296 -0.00323157 1.84105e-05
-17.5744 -0.003252 1.85867e-05
-17.5195 -0.00327252 1.8762e-05
-17.4648 -0.00329313 1.89411e-05
-17.4104 -0.00331385 1.91191e-05
-17.3562 -0.00333467 1.93011e-05
-17.3022 -0.00335559 1.94821e-05
-17.2485 -0.00337662 1.9667e-05
-17.195 -0.00339775 1.9851e-05
-17.1418 -0.003419 2.0039e-05
-17.0887 -0.00344035 2.02262e-05
-17.0359 -0.00346182 2.04172e-05
-16.9833 -0.0034834 2.06075e-05
-16.9309 -0.00350509 2.08019e-05
-16.8787 -0.0035269 2.09954e-05
-16.8268 -0.00354884 2.11933e-05
-16.775 -0.00357089 2.13901e-05
-16.7234 -0.00359306 2.15914e-05
-16.672 -0.00361536 2.17917e-05
-16.6208 -0.00363779 2.19964e-05
-16.5697 -0.00366035 2.22004e-05
-16.5189 -0.00368303 2.24087e-05
-16.4682 -0.00370585 2.26163e-05
-16.4177 -0.00372879 2.28284e-05
-16.3674 -0.00375188 2.30397e-05
-16.3172 -0.0037751 2.32557e-05
-16.2672 -0.00379846 2.34709e-05
-16.2174 -0.00382196 2.36908e-05
-16.1677 -0.0038456 2.39099e-05
-16.1182 -0.00386938 2.4134e-05
-16.0689 -0.00389331 2.43571e-05
-16.0197 -0.00391739 2.45853e-05
-15.9706 -0.00394162 2.48127e-05
-15.9217 -0.003966 2.50452e-05
-15.873 -0.00399053 2.52769e-05
-15.8243 -0.00401522 2.55137e-05
-15.7759 -0.00404006 2.57499e-05
-15.7276 -0.00406507 2.59912e-05
-15.6794 -0.00409023 2.62319e-05
-15.6313 -0.00411556 2.64779e-05
-15.5834 -0.00414105 2.67232e-05
-15.5356 -0.00416671 2.6974e-05
-15.488 -0.00419253 2.72241e-05
-15.4404 -0.00421853 2.74798e-05
-15.393 -0.0042447 2.77348e-05
-15.3458 -0.00427104 2.79956e-05
-15.2986 -0.00429756 2.82556e-05
-15.2516 -0.00432426 2.85215e-05
-15.2047 -0.00435114 2.87867e-05
-15.1579 -0.00437821 2.90579e-05
-15.1112 -0.00440546 2.93285e-05
-15.0647 -0.00443289 2.96051e-05
-15.0182 -0.00446052 2.98812e-05
-14.9719 -0.00448833 3.01634e-05
-14.9257 -0.00451634 3.04451e-05
-14.8796 -0.00454455 3.07331e-05
-14.8336 -0.00457295 3.10205e-05
-14.7877 -0.00460156 3.13145e-05
-14.7419 -0.00463037 3.16078e-05
-14.6962 -0.00465938 3.19079e-05
-14.6506 -0.0046886 3.22073e-05
-14.6052 -0.00471803 3.25136e-05
-14.5598 -0.00474767 3.28192e-05
-14.5145 -0.00477753 3.31319e-05
-14.4693 -0.00480761 3.34441e-05
-14.4243 -0.0048379 3.37633e-05
-14.3793 -0.00486842 3.40821e-05
-14.3344 -0.00489916 3.44081e-05
-14.2896 -0.00493013 3.47337e-05
-14.2449 -0.00496133 3.50666e-05
-14.2003 -0.00499277 3.53992e-05
-14.1558 -0.00502443 3.57393e-05
-14.1113 -0.00505634 3.60791e-05
-14.067 -0.00508849 3.64266e-05
-14.0227 -0.00512088 3.67737e-05
-13.9786 -0.00515352 3.71288e-05
-13.9345 -0.0051864 3.74835e-05
-13.8905 -0.00521954 3.78464e-05
-13.8466 -0.00525294 3.82088e-05
-13.8028 -0.00528659 3.85797e-05
-13.759 -0.00532051 3.89502e-05
-13.7153 -0.00535468 3.93294e-05
-13.6718 -0.00538913 3.97081e-05
-13.6283 -0.00542384 4.00957e-05
-13.5848 -0.00545883 4.0483e-05
-13.5415 -0.0054941 4.08793e-05
-13.4982 -0.00552964 4.12753e-05
-13.455 -0.00556547 4.16805e-05
-13.4119 -0.00560159 4.20856e-05
-13.3689 -0.00563799 4.25e-05
-13.3259 -0.00567469 4.29143e-05
-13.283 -0.00571169 4.33382e-05
-13.2402 -0.00574899 4.37621e-05
-13.1974 -0.00578659 4.41958e-05
-13.1547 -0.00582449 4.46294e-05
-13.1121 -0.00586271 4.50732e-05
-13.0696 -0.00590125 4.55169e-05
-13.0271 -0.0059401 4.5971e-05
-12.9847 -0.00597927 4.64251e-05
-12.9424 -0.00601877 4.689e-05
-12.9001 -0.0060586 4.73547e-05
-12.8579 -0.00609877 4.78306e-05
-12.8158 -0.00613927 4.83064e-05
-12.7737 -0.00618012 4.87935e-05
-12.7317 -0.00622131 4.92807e-05
-12.6898 -0.00626285 4.97795e-05
-12.6479 -0.00630475 5.02784e-05
-12.6061 -0.00634701 5.07892e-05
-12.5643 -0.00638963 5.13001e-05
-12.5226 -0.00643261 5.18233e-05
-12.481 -0.00647598 5.23467e-05
-12.4394 -0.00651971 5.28826e-05
-12.3979 -0.00656383 5.34189e-05
-12.3565 -0.00660834 5.39679e-05
-12.3151 -0.00665324 5.45174e-05
-12.2738 -0.00669853 5.508e-05
-12.2325 -0.00674423 5.56431e-05
-12.1913 -0.00679033 5.62197e-05
-12.1501 -0.00683684 5.67969e-05
-12.109 -0.00688377 5.73879e-05
-12.068 -0.00693112 5.79796e-05
-12.027 -0.0069789 5.85855e-05
-11.986 -0.00702711 5.91921e-05
-11.9452 -0.00707575 5.98134e-05
-11.9043 -0.00712484 6.04354e-05
-11.8636 -0.00717438 6.10726e-05
-11.8228 -0.00722438 6.17106e-05
-11.7822 -0.00727483 6.23642e-05
-11.7415 -0.00732575 6.30185e-05
-11.701 -0.00737715 6.3689e-05
-11.6605 -0.00742902 6.43604e-05
-11.62 -0.00748138 6.50483e-05
-11.5796 -0.00753423 6.57372e-05
-11.5392 -0.00758757 6.64432e-05
-11.4989 -0.00764142 6.71502e-05
-11.4587 -0.00769578 6.78748e-05
-11.4184 -0.00775066 6.86006e-05
-11.3783 -0.00780607 6.93443e-05
-11.3381 -0.007862 7.00895e-05
-11.2981 -0.00791847 7.08531e-05
-11.2581 -0.00797549 7.16183e-05
-11.2181 -0.00803306 7.24025e-05
-11.1781 -0.00809119 7.31884e-05
-11.1383 -0.00814989 7.39938e-05
-11.0984 -0.00820916 7.48011e-05
-11.0586 -0.00826901 7.56284e-05
-11.0189 -0.00832946 7.64578e-05
-10.9792 -0.00839051 7.73079e-05
-10.9395 -0.00845216 7.81602e-05
-10.8999 -0.00851443 7.90339e-05
-10.8603 -0.00857732 7.99098e-05
-10.8208 -0.00864085 8.08078e-05
-10.7813 -0.00870501 8.17082e-05
-10.7418 -0.00876983 8.26314e-05
-10.7024 -0.00883531 8.35572e-05
-10.6631 -0.00890145 8.45065e-05
-10.6238 -0.00896827 8.54585e-05
-10.5845 -0.00903578 8.64349e-05
-10.5452 -0.00910399 8.74141e-05
-10.506 -0.0091729 8.84184e-05
-10.4669 -0.00924254 8.94258e-05
-10.4278 -0.00931289 9.04592e-05
-10.3887 -0.00938399 9.14958e-05
-10.3496 -0.00945583 9.25592e-05
-10.3106 -0.00952844 9.3626e-05
-10.2717 -0.00960181 9.47206e-05
-10.2328 -0.00967596 9.58189e-05
-10.1939 -0.00975091 9.69457e-05
-10.155 -0.00982666 9.80765e-05
-10.1162 -0.00990323 9.92368e-05
-10.0774 -0.00998062 0.000100401
-10.0387 -0.0100589 0.000101597
-10 -0.0101379 0.000102796
-9.96134 -0.0102179 0.000104027
-9.92271 -0.0102987 0.000105263
-9.88412 -0.0103805 0.000106532
-9.84557 -0.0104631 0.000107806
-9.80704 -0.0105466 0.000109113
-9.76856 -0.0106311 0.000110426
-9.73011 -0.0107165 0.000111774
-9.69169 -0.0108029 0.000113128
-9.65331 -0.0108903 0.000114518
-9.61496 -0.0109786 0.000115914
-9.57664 -0.011068 0.000117347
-9.53836 -0.0111584 0.000118787
-9.50011 -0.0112498 0.000120266
-9.46189 -0.0113423 0.000121752
-9.42371 -0.0114358 0.000123277
-9.38556 -0.0115304 0.000124811
-9.34744 -0.0116262 0.000126386
-9.30935 -0.011723 0.000127969
-9.2713 -0.011821 0.000129594
-9.23327 -0.0119202 0.000131229
-9.19528 -0.0120205 0.000132908
-9.15732 -0.012122 0.000134596
-9.11939 -0.0122248 0.00013633
-9.08149 -0.0123287 0.000138074
-9.04362 -0.012434 0.000139866
-9.00578 -0.0125405 0.000141668
-8.96797 -0.0126483 0.00014352
-8.93019 -0.0127574 0.000145382
-8.89244 -0.0128679 0.000147297
-8.85471 -0.0129797 0.000149222
-8.81702 -0.0130929 0.000151202
-8.77936 -0.0132075 0.000153194
-8.74172 -0.0133236 0.000155242
-8.70412 -0.0134411 0.000157302
-8.66654 -0.0135601 0.000159421
-8.62899 -0.0136806 0.000161553
-8.59146 -0.0138026 0.000163746
-8.55397 -0.0139262 0.000165953
-8.5165 -0.0140514 0.000168223
-8.47906 -0.0141781 0.000170508
-8.44165 -0.0143066 0.000172859
-8.40426 -0.0144367 0.000175226
-8.3669 -0.0145685 0.000177661
-8.32956 -0.014702 0.000180114
-8.29226 -0.0148373 0.000182637
-8.25497 -0.0149744 0.00018518
-8.21772 -0.0151133 0.000187795
-8.18049 -0.0152541 0.000190431
-8.14328 -0.0153967 0.000193143
-8.1061 -0.0155413 0.000195877
-8.06895 -0.0156879 0.00019869
-8.03182 -0.0158364 0.000201526
-7.99471 -0.015987 0.000204445
-7.95763 -0.0161396 0.000207388
-7.92058 -0.0162944 0.000210419
-7.88355 -0.0164513 0.000213474
-7.84654 -0.0166104 0.000216621
-7.80955 -0.0167718 0.000219794
-7.77259 -0.0169354 0.000223063
-7.73566 -0.0171013 0.00022636
-7.69874 -0.0172696 0.000229757
-7.66185 -0.0174403 0.000233183
-7.62498 -0.0176135 0.000236714
-7.58814 -0.0177891 0.000240277
-7.55132 -0.0179674 0.000243949
-7.51452 -0.0181482 0.000247655
-7.47774 -0.0183317 0.000251476
-7.44099 -0.0185179 0.000255332
-7.40425 -0.0187068 0.000259309
-7.36754 -0.0188986 0.000263323
-7.33085 -0.0190932 0.000267463
-7.29418 -0.0192908 0.000271645
-7.25754 -0.0194914 0.000275957
-7.22091 -0.019695 0.000280314
-7.18431 -0.0199017 0.000284808
-7.14772 -0.0201117 0.000289349
-7.11116 -0.0203248 0.000294035
-7.07462 -0.0205413 0.00029877
-7.0381 -0.0207612 0.000303658
-7.00159 -0.0209845 0.000308599
-6.96511 -0.0212114 0.0003137
-6.92865 -0.0214419 0.000318857
-6.89221 -0.0216761 0.000324182
-6.85579 -0.021914 0.000329568
-6.81938 -0.0221558 0.000335131
-6.783 -0.0224015 0.000340759
-6.74664 -0.0226513 0.000346572
-6.71029 -0.0229051 0.000352455
-6.67397 -0.0231632 0.000358535
-6.63766 -0.0234256 0.000364688
-6.60137 -0.0236923 0.000371048
-6.5651 -0.0239636 0.000377488
-6.52885 -0.0242394 0.000384145
-6.49262 -0.02452 0.000390889
-6.4564 -0.0248054 0.000397861
-6.42021 -0.0250957 0.000404926
-6.38403 -0.025391 0.000412234
-6.34786 -0.0256915 0.00041964
-6.31172 -0.0259973 0.000427303
-6.27559 -0.0263085 0.000435072
-6.23949 -0.0266253 0.000443112
-6.20339 -0.0269477 0.000451266
-6.16732 -0.0272759 0.000459708
-6.13126 -0.0276101 0.000468272
-6.09522 -0.0279504 0.000477141
-6.05919 -0.028297 0.000486142
-6.02319 -0.02865 0.000495467
-5.9872 -0.0290095 0.000504933
-5.95122 -0.0293758 0.000514743
-5.91526 -0.029749 0.000524706
-5.87932 -0.0301293 0.000535034
-5.84339 -0.0305169 0.000545528
-5.80748 -0.030912 0.000556409
-5.77158 -0.0313147 0.00056747
-5.7357 -0.0317253 0.000578944
-5.69984 -0.032144 0.000590612
-5.66399 -0.0325709 0.000602721
-5.62815 -0.0330064 0.000615039
-5.59233 -0.0334507 0.000627828
-5.55653 -0.033904 0.000640845
-5.52074 -0.0343665 0.000654364
-5.48497 -0.0348385 0.00066813
-5.4492 -0.0353203 0.000682434
-5.41346 -0.0358121 0.000697007
-5.37773 -0.0363143 0.000712157
-5.34201 -0.0368271 0.000727599
-5.30631 -0.0373509 0.00074366
-5.27062 -0.037886 0.00076004
-5.23494 -0.0384326 0.000777085
-5.19928 -0.0389912 0.000794478
-5.16363 -0.0395622 0.000812587
-5.128 -0.0401458 0.000831079
-5.09237 -0.0407425 0.000850341
-5.05677 -0.0413527 0.000870023
-5.02117 -0.0419768 0.000890538
-4.98559 -0.0426152 0.000911514
-4.95002 -0.0432684 0.000933392
-4.91446 -0.043937 0.000955779
-4.87892 -0.0446212 0.000979143
-4.84339 -0.0453218 0.00100307
-4.80787 -0.0460392 0.00102806
-4.77237 -0.0467741 0.00105367
-4.73687 -0.0475269 0.00108045
-4.70139 -0.0482983 0.00110791
-4.66592 -0.0490889 0.00113665
-4.63046 -0.0498995 0.00116616
-4.59502 -0.0507306 0.00119706
-4.55958 -0.0515832 0.00122883
-4.52416 -0.0524578 0.00126213
-4.48875 -0.0533555 0.00129641
-4.45335 -0.0542769 0.00133239
-4.41797 -0.055223 0.00136947
-4.38259 -0.0561948 0.00140845
-4.34722 -0.0571932 0.00144869
-4.31187 -0.0582192 0.00149104
-4.27653 -0.0592741 0.00153485
-4.24119 -0.0603589 0.00158103
-4.20587 -0.0614749 0.00162891
-4.17056 -0.0626234 0.00167949
-4.13526 -0.0638057 0.00173205
-4.09997 -0.0650234 0.00178771
-4.06469 -0.066278 0.00184574
-4.02942 -0.0675712 0.00190736
-3.99416 -0.0689048 0.00197184
-3.95891 -0.0702806 0.00204056
-3.92367 -0.0717007 0.00211279
-3.88844 -0.0731673 0.00219011
-3.85322 -0.0746829 0.00227186
-3.81801 -0.0762499 0.00235986
-3.7828 -0.0778711 0.00245357
-3.74761 -0.0795496 0.0025552
-3.71243 -0.0812888 0.00266443
-3.67726 -0.0830922 0.00278403
-3.64209 -0.0849639 0.00291414
-3.60694 -0.0869083 0.00305841
-3.57179 -0.0889304 0.00321786
-3.53665 -0.0910357 0.00339766
-3.50152 -0.0932304 0.00360054
-3.4664 -0.0955212 0.00383443
-3.43129 -0.0979157 0.00410552
-3.39619 -0.100422 0.00442711
-3.36109 -0.103048 0.00481264
-3.32601 -0.105802 0.00528646
-3.29093 -0.108689 0.00587744
-3.25586 -0.111705 0.00663255
-3.2208 -0.114831 0.00761085
-3.18574 -0.118011 0.00889572
-3.1507 -0.121123 0.0105718
-3.11566 -0.123929 0.0126864
-3.08063 -0.126076 0.015108
-3.0456 -0.127252 0.0173621
-3.01059 -0.127598 0.018675
-2.97558 -0.127913 0.0185686
-2.94058 -0.129076 0.0173341
-2.90558 -0.131391 0.0156824
-2.87059 -0.134676 0.014132
-2.83561 -0.138636 0.0128914
-2.80064 -0.143049 0.0119765
-2.76567 -0.147786 0.0113451
-2.73071 -0.152784 0.0109359
-2.69576 -0.158019 0.0107055
-2.66081 -0.163487 0.0106115
-2.62587 -0.169199 0.0106327
-2.59094 -0.175169 0.0107439
-2.55601 -0.181418 0.0109385
-2.52109 -0.18797 0.0112003
-2.48617 -0.194852 0.0115312
-2.45126 -0.202091 0.0119196
-2.41636 -0.20972 0.0123727
-2.38146 -0.217774 0.0128812
-2.34657 -0.226289 0.0134564
-2.31168 -0.235309 0.01409
-2.2768 -0.244879 0.0147972
-2.24192 -0.255051 0.0155701
-2.20705 -0.26588 0.0164281
-2.17219 -0.277432 0.0173634
-2.13733 -0.289776 0.0184005
-2.10247 -0.302993 0.019531
-2.06762 -0.31717 0.0207854
-2.03278 -0.332411 0.0221548
-1.99794 -0.348827 0.023676
-1.9631 -0.36655 0.0253385
-1.92827 -0.385725 0.0271867
-1.89345 -0.406526 0.0292061
-1.85862 -0.42914 0.0314486
-1.82381 -0.453801 0.0338921
-1.78899 -0.48076 0.0365938
-1.75419 -0.51033 0.0395149
-1.71938 -0.542856 0.0427097
-1.68458 -0.578764 0.0461013
-1.64979 -0.618532 0.0497156
-1.61499 -0.662752 0.0533843
-1.58021 -0.712091 0.0570322
-1.54542 -0.767377 0.0602634
-1.51064 -0.829549 0.0627
-1.47586 -0.899757 0.0633586
-1.44109 -0.979273 0.0609926
-1.40632 -1.06957 0.0530426
-1.37155 -1.17205 0.035788
-1.33679 -1.28775 0.00234449
-1.30203 -1.41607 -0.057878
-1.26727 -1.55186 -0.162846
-1.23251 -1.67854 -0.338054
-1.19776 -1.7536 -0.614125
-1.16301 -1.69221 -0.998038
-1.12827 -1.3851 -1.41151
-1.09352 -0.823409 -1.66318
-1.05878 -0.194687 -1.61718
-1.02405 0.292019 -1.3551
-0.989309 0.589264 -1.0386
-0.954576 0.748244 -0.760746
-0.919844 0.826032 -0.546247
-0.885115 0.86029 -0.389248
-0.850388 0.87114 -0.276827
-0.815663 0.869326 -0.196805
-0.78094 0.860416 -0.139991
-0.746219 0.847639 -0.099438
-0.711499 0.832802 -0.0704937
-0.676781 0.817075 -0.0496349
-0.642065 0.801153 -0.0346557
-0.60735 0.785515 -0.0237621
-0.572637 0.770444 -0.0159325
-0.537925 0.756137 -0.0102117
-0.503214 0.742701 -0.00614313
-0.468504 0.730206 -0.00318251
-0.433796 0.718679 -0.00114613
-0.399089 0.708132 0.000303413
-0.364382 0.698559 0.00121574
-0.329676 0.689947 0.00182024
-0.294972 0.682276 0.00209946
-0.260267 0.675525 0.0022244
-0.225564 0.669673 0.00214355
-0.190861 0.664699 0.00199546
-0.156158 0.660585 0.00171123
-0.121456 0.657314 0.00141116
-0.0867541 0.654873 0.00101765
-0.0520524 0.653252 0.000641106
-0.0173508 0.652442 0.000199901
0.0173508 0.652442 -0.000199901
0.0520524 0.653252 -0.000641106
0.0867541 0.654873 -0.00101765
0.121456 0.657314 -0.00141116
0.156158 0.660585 -0.00171123
0.190861 0.664699 -0.00199546
0.225564 0.669673 -0.00214355
0.260267 0.675525 -0.0022244
0.294972 0.682276 -0.00209946
0.329676 0.689947 -0.00182024
0.364382 0.698559 -0.00121574
0.399089 0.708132 -0.000303413
0.433796 0.718679 0.00114613
0.468504 0.730206 0.00318251
0.503214 0.742701 0.00614313
0.537925 0.756137 0.0102117
0.572637 0.770444 0.0159325
0.60735 0.785515 0.0237621
0.642065 0.801153 0.0346557
0.676781 0.817075 0.0496349
0.711499 0.832802 0.0704937
0.746219 0.847639 0.099438
0.78094 0.860416 0.139991
0.815663 0.869326 0.196805
0.850388 0.87114 0.276827
0.885115 0.86029 0.389248
0.919844 0.826032 0.546247
0.954576 0.748244 0.760746
0.989309 0.589264 1.0386
1.02405 0.292019 1.3551
1.05878 -0.194687 1.61718
1.09352 -0.823409 1.66318
1.12827 -1.3851 1.41151
1.16301 -1.69221 0.998038
1.19776 -1.7536 0.614125
1.23251 -1.67854 0.338054
1.26727 -1.55186 0.162846
1.30203 -1.41607 0.057878
1.33679 -1.28775 -0.00234449
1.37155 -1.17205 -0.035788
1.40632 -1.06957 -0.0530426
1.44109 -0.979273 -0.0609926
1.47586 -0.899757 -0.0633586
1.51064 -0.829549 -0.0627
1.54542 -0.767377 -0.0602634
1.58021 -0.712091 -0.0570322
1.61499 -0.662752 -0.0533843
1.64979 -0.618532 -0.0497156
1.68458 -0.578764 -0.0461013
1.71938 -0.542856 -0.0427097
1.75419 -0.51033 -0.0395149
1.78899 -0.48076 -0.0365938
1.82381 -0.453801 -0.0338921
1.85862 -0.42914 -0.0314486
1.89345 -0.406526 -0.0292061
1.92827 -0.385725 -0.0271867
1.9631 -0.36655 -0.0253385
1.99794 -0.348827 -0.023676
2.03278 -0.332411 -0.0221548
2.06762 -0.31717 -0.0207854
2.10247 -0.302993 -0.019531
2.13733 -0.289776 -0.0184005
2.17219 -0.277432 -0.0173634
2.20705 -0.26588 -0.0164281
2.24192 -0.255051 -0.0155701
2.2768 -0.244879 -0.0147972
2.31168 -0.235309 -0.01409
2.34657 -0.226289 -0.0134564
2.38146 -0.217774 -0.0128812
2.41636 -0.20972 -0.0123727
2.45126 -0.202091 -0.0119196
2.48617 -0.194852 -0.0115312
2.52109 -0.18797 -0.0112003
2.55601 -0.181418 -0.0109385
2.59094 -0.175169 -0.0107439
2.62587 -0.169199 -0.0106327
2.66081 -0.163487 -0.0106115
2.69576 -0.158019 -0.0107055
2.73071 -0.152784 -0.0109359
2.76567 -0.147786 -0.0113451
2.80064 -0.143049 -0.0119765
2.83561 -0.138636 -0.0128914
2.87059 -0.134676 -0.014132
2.90558 -0.131391 -0.0156824
2.94058 -0.129076 -0.0173341
2.97558 -0.127913 -0.0185686
3.01059 -0.127598 -0.018675
3.0456 -0.127252 -0.0173621
3.08063 -0.126076 -0.015108
3.11566 -0.123929 -0.0126864
3.1507 -0.121123 -0.0105718
3.18574 -0.118011 -0.00889572
3.2208 -0.114831 -0.00761085
3.25586 -0.111705 -0.00663255
3.29093 -0.108689 -0.00587744
3.32601 -0.105802 -0.00528646
3.36109 -0.103048 -0.00481264
3.39619 -0.100422 -0.00442711
3.43129 -0.0979157 -0.00410552
3.4664 -0.0955212 -0.00383443
3.50152 -0.0932304 -0.00360054
3.53665 -0.0910357 -0.00339766
3.57179 -0.0889304 -0.00321786
3.60694 -0.0869083 -0.00305841
3.64209 -0.0849639 -0.00291414
3.67726 -0.0830922 -0.00278403
3.71243 -0.0812888 -0.00266443
3.74761 -0.0795496 -0.0025552
3.7828 -0.0778711 -0.00245357
3.81801 -0.0762499 -0.00235986
3.85322 -0.0746829 -0.00227186
3.88844 -0.0731673 -0.00219011
3.92367 -0.0717007 -0.00211279
3.95891 -0.0702806 -0.00204056
3.99416 -0.0689048 -0.00197184
4.02942 -0.0675712 -0.00190736
4.06469 -0.066278 -0.00184574
4.09997 -0.0650234 -0.00178771
4.13526 -0.0638057 -0.00173205
4.17056 -0.0626234 -0.00167949
4.20587 -0.0614749 -0.00162891
4.24119 -0.0603589 -0.00158103
4.27653 -0.0592741 -0.00153485
4.31187 -0.0582192 -0.00149104
4.34722 -0.0571932 -0.00144869
4.38259 -0.0561948 -0.00140845
4.41797 -0.055223 -0.00136947
4.45335 -0.0542769 -0.00133239
4.48875 -0.0533555 -0.00129641
4.52416 -0.0524578 -0.00126213
4.55958 -0.0515832 -0.00122883
4.59502 -0.0507306 -0.00119706
4.63046 -0.0498995 -0.00116616
4.66592 -0.0490889 -0.00113665
4.70139 -0.0482983 -0.00110791
4.73687 -0.0475269 -0.00108045
4.77237 -0.0467741 -0.00105367
4.80787 -0.0460392 -0.00102806
4.84339 -0.0453218 -0.00100307
4.87892 -0.0446212 -0.000979143
4.91446 -0.043937 -0.000955779
4.95002 -0.0432684 -0.000933392
4.98559 -0.0426152 -0.000911514
5.02117 -0.0419768 -0.000890538
5.05677 -0.0413527 -0.000870023
5.09237 -0.0407425 -0.000850341
5.128 -0.0401458 -0.000831079
5.16363 -0.0395622 -0.000812587
5.19928 -0.0389912 -0.000794478
5.23494 -0.0384326 -0.000777085
5.27062 -0.037886 -0.00076004
5.30631 -0.0373509 -0.00074366
5.34201 -0.0368271 -0.000727599
5.37773 -0.0363143 -0.000712157
5.41346 -0.0358121 -0.000697007
5.4492 -0.0353203 -0.000682434
5.48497 -0.0348385 -0.00066813
5.52074 -0.0343665 -0.000654364
5.55653 -0.033904 -0.000640845
5.59233 -0.0334507 -0.000627828
5.62815 -0.0330064 -0.000615039
5.66399 -0.0325709 -0.000602721
5.69984 -0.032144 -0.000590612
5.7357 -0.0317253 -0.000578944
5.77158 -0.0313147 -0.00056747
5.80748 -0.030912 -0.000556409
5.84339 -0.0305169 -0.000545528
5.87932 -0.0301293 -0.000535034
5.91526 -0.029749 -0.000524706
5.95122 -0.0293758 -0.000514743
5.9872 -0.0290095 -0.000504933
6.02319 -0.02865 -0.000495467
6.05919 -0.028297 -0.000486142
6.09522 -0.0279504 -0.000477141
6.13126 -0.0276101 -0.000468272
6.16732 -0.0272759 -0.000459708
6.20339 -0.0269477 -0.000451266
6.23949 -0.0266253 -0.000443112
6.27559 -0.0263085 -0.000435072
6.31172 -0.0259973 -0.000427303
6.34786 -0.0256915 -0.00041964
6.38403 -0.025391 -0.000412234
6.42021 -0.0250957 -0.000404926
6.4564 -0.0248054 -0.000397861
6.49262 -0.02452 -0.000390889
6.52885 -0.0242394 -0.000384145
6.5651 -0.0239636 -0.000377488
6.60137 -0.0236923 -0.000371048
6.63766 -0.0234256 -0.000364688
6.67397 -0.0231632 -0.000358535
6.71029 -0.0229051 -0.000352455
6.74664 -0.0226513 -0.000346572
6.783 -0.0224015 -0.000340759
6.81938 -0.0221558 -0.000335131
6.85579 -0.021914 -0.000329568
6.89221 -0.0216761 -0.000324182
6.92865 -0.0214419 -0.000318857
6.96511 -0.0212114 -0.0003137
7.00159 -0.0209845 -0.000308599
7.0381 -0.0207612 -0.000303658
7.07462 -0.0205413 -0.00029877
7.11116 -0.0203248 -0.000294035
7.14772 -0.0201117 -0.000289349
7.18431 -0.0199017 -0.000284808
7.22091 -0.019695 -0.000280314
7.25754 -0.0194914 -0.000275957
7.29418 -0.0192908 -0.000271645
7.33085 -0.0190932 -0.000267463
7.36754 -0.0188986 -0.000263323
7.40425 -0.0187068 -0.000259309
7.44099 -0.0185179 -0.000255332
7.47774 -0.0183317 -0.000251476
7.51452 -0.0181482 -0.000247655
7.55132 -0.0179674 -0.000243949
7.58814 -0.0177891 -0.000240277
7.62498 -0.0176135 -0.000236714
7.66185 -0.0174403 -0.000233183
7.69874 -0.0172696 -0.000229757
7.73566 -0.0171013 -0.00022636
7.77259 -0.0169354 -0.000223063
7.80955 -0.0167718 -0.000219794
7.84654 -0.0166104 -0.000216621
7.88355 -0.0164513 -0.000213474
7.92058 -0.0162944 -0.000210419
7.95763 -0.0161396 -0.000207388
7.99471 -0.015987 -0.000204445
8.03182 -0.0158364 -0.000201526
8.06895 -0.0156879 -0.00019869
8.1061 -0.0155413 -0.000195877
8.14328 -0.0153967 -0.000193143
8.18049 -0.0152541 -0.000190431
8.21772 -0.0151133 -0.000187795
8.25497 -0.0149744 -0.00018518
8.29226 -0.0148373 -0.000182637
8.32956 -0.014702 -0.000180114
8.3669 -0.0145685 -0.000177661
8.40426 -0.0144367 -0.000175226
8.44165 -0.0143066 -0.000172859
8.47906 -0.0141781 -0.000170508
8.5165 -0.0140514 -0.000168223
8.55397 -0.0139262 -0.000165953
8.59146 -0.0138026 -0.000163746
8.62899 -0.0136806 -0.000161553
8.66654 -0.0135601 -0.000159421
8.70412 -0.0134411 -0.000157302
8.74172 -0.0133236 -0.000155242
8.77936 -0.0132075 -0.000153194
8.81702 -0.0130929 -0.000151202
8.85471 -0.0129797 -0.000149222
8.89244 -0.0128679 -0.000147297
8.93019 -0.0127574 -0.000145382
8.96797 -0.0126483 -0.00014352
9.00578 -0.0125405 -0.000141668
9.04362 -0.012434 -0.000139866
9.08149 -0.0123287 -0.000138074
9.11939 -0.0122248 -0.00013633
9.15732 -0.012122 -0.000134596
9.19528 -0.0120205 -0.000132908
9.23327 -0.0119202 -0.000131229
9.2713 -0.011821 -0.000129594
9.30935 -0.011723 -0.000127969
9.34744 -0.0116262 -0.000126386
9.38556 -0.0115304 -0.000124811
9.42371 -0.0114358 -0.000123277
9.46189 -0.0113423 -0.000121752
9.50011 -0.0112498 -0.000120266
9.53836 -0.0111584 -0.000118787
9.57664 -0.011068 -0.000117347
9.61496 -0.0109786 -0.000115914
9.65331 -0.0108903 -0.000114518
9.69169 -0.0108029 -0.000113128
9.73011 -0.0107165 -0.000111774
9.76856 -0.0106311 -0.000110426
9.80704 -0.0105466 -0.000109113
9.84557 -0.0104631 -0.000107806
9.88412 -0.0103805 -0.000106532
9.92271 -0.0102987 -0.000105263
9.96134 -0.0102179 -0.000104027
10 -0.0101379 -0.000102796
10.0387 -0.0100589 -0.000101597
10.0774 -0.00998062 -0.000100401
10.1162 -0.00990323 -9.92368e-05
10.155 -0.00982666 -9.80765e-05
10.1939 -0.00975091 -9.69457e-05
10.2328 -0.00967596 -9.58189e-05
10.2717 -0.00960181 -9.47206e-05
10.3106 -0.00952844 -9.3626e-05
10.3496 -0.00945583 -9.25592e-05
10.3887 -0.00938399 -9.14958e-05
10.4278 -0.00931289 -9.04592e-05
10.4669 -0.00924254 -8.94258e-05
10.506 -0.0091729 -8.84184e-05
10.5452 -0.00910399 -8.74141e-05
10.5845 -0.00903578 -8.64349e-05
10.6238 -0.00896827 -8.54585e-05
10.6631 -0.00890145 -8.45065e-05
10.7024 -0.00883531 -8.35572e-05
10.7418 -0.00876983 -8.26314e-05
10.7813 -0.00870501 -8.17082e-05
10.8208 -0.00864085 -8.08078e-05
10.8603 -0.00857732 -7.99098e-05
10.8999 -0.00851443 -7.90339e-05
10.9395 -0.00845216 -7.81602e-05
10.9792 -0.00839051 -7.73079e-05
11.0189 -0.00832946 -7.64578e-05
11.0586 -0.00826901 -7.56284e-05
11.0984 -0.00820916 -7.48011e-05
11.1383 -0.00814989 -7.39938e-05
11.1781 -0.00809119 -7.31884e-05
11.2181 -0.00803306 -7.24025e-05
11.2581 -0.00797549 -7.16183e-05
11.2981 -0.00791847 -7.08531e-05
11.3381 -0.007862 -7.00895e-05
11.3783 -0.00780607 -6.93443e-05
11.4184 -0.00775066 -6.86006e-05
11.4587 -0.00769578 -6.78748e-05
11.4989 -0.00764142 -6.71502e-05
11.5392 -0.00758757 -6.64432e-05
11.5796 -0.00753423 -6.57372e-05
11.62 -0.00748138 -6.50483e-05
11.6605 -0.00742902 -6.43604e-05
11.701 -0.00737715 -6.3689e-05
11.7415 -0.00732575 -6.30185e-05
11.7822 -0.00727483 -6.23642e-05
11.8228 -0.00722438 -6.17106e-05
11.8636 -0.00717438 -6.10726e-05
11.9043 -0.00712484 -6.04354e-05
11.9452 -0.00707575 -5.98134e-05
11.986 -0.00702711 -5.91921e-05
12.027 -0.0069789 -5.85855e-05
12.068 -0.00693112 -5.79796e-05
12.109 -0.00688377 -5.73879e-05
12.1501 -0.00683684 -5.67969e-05
12.1913 -0.00679033 -5.62197e-05
12.2325 -0.00674423 -5.56431e-05
12.2738 -0.00669853 -5.508e-05
12.3151 -0.00665324 -5.45174e-05
12.3565 -0.00660834 -5.39679e-05
12.3979 -0.00656383 -5.34189e-05
12.4394 -0.00651971 -5.28826e-05
12.481 -0.00647598 -5.23467e-05
12.5226 -0.00643261 -5.18233e-05
12.5643 -0.00638963 -5.13001e-05
12.6061 -0.00634701 -5.07892e-05
12.6479 -0.00630475 -5.02784e-05
12.6898 -0.00626285 -4.97795e-05
12.7317 -0.00622131 -4.92807e-05
12.7737 -0.00618012 -4.87935e-05
12.8158 -0.00613927 -4.83064e-05
12.8579 -0.00609877 -4.78306e-05
12.9001 -0.0060586 -4.73547e-05
12.9424 -0.00601877 -4.689e-05
12.9847 -0.00597927 -4.64251e-05
13.0271 -0.0059401 -4.5971e-05
13.0696 -0.00590125 -4.55169e-05
13.1121 -0.00586271 -4.50732e-05
13.1547 -0.00582449 -4.46294e-05
13.1974 -0.00578659 -4.41958e-05
13.2402 -0.00574899 -4.37621e-05
13.283 -0.00571169 -4.33382e-05
13.3259 -0.00567469 -4.29143e-05
13.3689 -0.00563799 -4.25e-05
13.4119 -0.00560159 -4.20856e-05
13.455 -0.00556547 -4.16805e-05
13.4982 -0.00552964 -4.12753e-05
13.5415 -0.0054941 -4.08793e-05
13.5848 -0.00545883 -4.0483e-05
13.6283 -0.00542384 -4.00957e-05
13.6718 -0.00538913 -3.97081e-05
13.7153 -0.00535468 -3.93294e-05
13.759 -0.00532051 -3.89502e-05
13.8028 -0.00528659 -3.85797e-05
13.8466 -0.00525294 -3.82088e-05
13.8905 -0.00521954 -3.78464e-05
13.9345 -0.0051864 -3.74835e-05
13.9786 -0.00515352 -3.71288e-05
14.0227 -0.00512088 -3.67737e-05
14.067 -0.00508849 -3.64266e-05
14.1113 -0.00505634 -3.60791e-05
14.1558 -0.00502443 -3.57393e-05
14.2003 -0.00499277 -3.53992e-05
14.2449 -0.00496133 -3.50666e-05
14.2896 -0.00493013 -3.47337e-05
14.3344 -0.00489916 -3.44081e-05
14.3793 -0.00486842 -3.40821e-05
14.4243 -0.0048379 -3.37633e-05
14.4693 -0.00480761 -3.34441e-05
14.5145 -0.00477753 -3.31319e-05
14.5598 -0.00474767 -3.28192e-05
14.6052 -0.00471803 -3.25136e-05
14.6506 -0.0046886 -3.22073e-05
14.6962 -0.00465938 -3.19079e-05
14.7419 -0.00463037 -3.16078e-05
14.7877 -0.00460156 -3.13145e-05
14.8336 -0.00457295 -3.10205e-05
14.8796 -0.00454455 -3.07331e-05
14.9257 -0.00451634 -3.04451e-05
14.9719 -0.00448833 -3.01634e-05
15.0182 -0.00446052 -2.98812e-05
15.0647 -0.00443289 -2.96051e-05
15.1112 -0.00440546 -2.93285e-05
15.1579 -0.00437821 -2.90579e-05
15.2047 -0.00435114 -2.87867e-05
15.2516 -0.00432426 -2.85215e-05
15.2986 -0.00429756 -2.82556e-05
15.3458 -0.00427104 -2.79956e-05
15.393 -0.0042447 -2.77348e-05
15.4404 -0.00421853 -2.74798e-05
15.488 -0.00419253 -2.72241e-05
15.5356 -0.00416671 -2.6974e-05
15.5834 -0.00414105 -2.67232e-05
15.6313 -0.00411556 -2.64779e-05
15.6794 -0.00409023 -2.62319e-05
15.7276 -0.00406507 -2.59912e-05
15.7759 -0.00404006 -2.57499e-05
15.8243 -0.00401522 -2.55137e-05
15.873 -0.00399053 -2.52769e-05
15.9217 -0.003966 -2.50452e-05
15.9706 -0.00394162 -2.48127e-05
16.0197 -0.00391739 -2.45853e-05
16.0689 -0.00389331 -2.43571e-05
16.1182 -0.00386938 -2.4134e-05
16.1677 -0.0038456 -2.39099e-05
16.2174 -0.00382196 -2.36908e-05
16.2672 -0.00379846 -2.34709e-05
16.3172 -0.0037751 -2.32557e-05
16.3674 -0.00375188 -2.30397e-05
16.4177 -0.00372879 -2.28284e-05
16.4682 -0.00370585 -2.26163e-05
16.5189 -0.00368303 -2.24087e-05
16.5697 -0.00366035 -2.22004e-05
16.6208 -0.00363779 -2.19964e-05
16.672 -0.00361536 -2.17917e-05
16.7234 -0.00359306 -2.15914e-05
16.775 -0.00357089 -2.13901e-05
16.8268 -0.00354884 -2.11933e-05
16.8787 -0.0035269 -2.09954e-05
16.9309 -0.00350509 -2.08019e-05
16.9833 -0.0034834 -2.06075e-05
17.0359 -0.00346182 -2.04172e-05
17.0887 -0.00344035 -2.02262e-05
17.1418 -0.003419 -2.0039e-05
17.195 -0.00339775 -1.9851e-05
17.2485 -0.00337662 -1.9667e-05
17.3022 -0.00335559 -1.94821e-05
17.3562 -0.00333467 -1.93011e-05
17.4104 -0.00331385 -1.91191e-05
17.4648 -0.00329313 -1.89411e-05
17.5195 -0.00327252 -1.8762e-05
17.5744 -0.003252 -1.85867e-05
17.6296 -0.00323157 -1.84105e-05
17.6851 -0.00321124 -1.82378e-05
17.7408 -0.00319101 -1.80644e-05
17.7969 -0.00317086 -1.78944e-05
17.8532 -0.0031508 -1.77235e-05
17.9098 -0.00313083 -1.75563e-05
17.9667 -0.00311095 -1.73877e-05
18.0239 -0.00309115 -1.72229e-05
18.0815 -0.00307142 -1.7057e-05
18.1393 -0.00305178 -1.68944e-05
18.1975 -0.00303221 -1.6731e-05
18.256 -0.00301272 -1.65707e-05
18.3149 -0.0029933 -1.64093e-05
18.3742 -0.00297395 -1.62515e-05
18.4338 -0.00295467 -1.60921e-05
18.4938 -0.00293545 -1.59364e-05
18.5542 -0.00291629 -1.57794e-05
18.615 -0.0028972 -1.56254e-05
18.6762 -0.00287816 -1.54705e-05
18.7379 -0.00285918 -1.53185e-05
18.8 -0.00284025 -1.51652e-05
18.8625 -0.00282137 -1.50154e-05
18.9255 -0.00280254 -1.48638e-05
18.9891 -0.00278375 -1.47154e-05
19.0531 -0.002765 -1.45659e-05
19.1177 -0.00274629 -1.44189e-05
19.1828 -0.00272761 -1.42708e-05
19.2484 -0.00270896 -1.41258e-05
19.3147 -0.00269033 -1.39787e-05
19.3816 -0.00267173 -1.38349e-05
19.4491 -0.00265315 -1.36899e-05
19.5173 -0.00263457 -1.35469e-05
19.5862 -0.00261601 -1.34024e-05
19.6558 -0.00259744 -1.32614e-05
19.7262 -0.00257888 -1.3118e-05
19.7974 -0.0025603 -1.29768e-05
19.8694 -0.0025417 -1.28347e-05
19.9423 -0.00252309 -1.26954e-05
20.0162 -0.00250444 -1.25529e-05
20.091 -0.00248575 -1.24128e-05
20.1669 -0.00246701 -1.22719e-05
20.244 -0.00244821 -1.21337e-05
20.3222 -0.00242934 -1.19917e-05
20.4016 -0.00241039 -1.18505e-05
20.4825 -0.00239134 -1.17071e-05
20.5648 -0.00237217 -1.15671e-05
20.6487 -0.00235286 -1.14255e-05
20.7344 -0.00233341 -1.12863e-05
20.8219 -0.00231377 -1.11439e-05
20.9115 -0.00229392 -1.10028e-05
21.0034 -0.00227383 -1.08578e-05
21.0979 -0.00225345 -1.07138e-05
21.1952 -0.00223273 -1.05654e-05
21.2959 -0.00221161 -1.04174e-05
21.4004 -0.00219001 -1.02639e-05
21.5093 -0.00216781 -1.01099e-05
21.6237 -0.00214487 -9.9484e-06
21.7448 -0.00212097 -9.78447e-06
21.8747 -0.0020958 -9.6092e-06
22.0165 -0.0020688 -9.42645e-06
22.1768 -0.00203892 -9.22105e-06
22.3723 -0.00200335 -8.98481e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda2.0Nc1Quantum/GAp_FRG.txt <==
-22.3723 2.45469e-19 2.41109e-20
-22.1768 5.17549e-20 7.98415e-21
-22.0165 3.07238e-20 4.95159e-21
-21.8747 1.2809e-19 4.12414e-20
-21.7448 -4.43563e-20 -5.70546e-21
-21.6237 -6.57374e-20 1.85628e-20
-21.5093 4.7956e-20 5.6178e-21
-21.4004 -7.12701e-20 -7.07119e-19
-21.2959 -4.78165e-20 -2.02136e-21
-21.1952 1.19771e-19 -6.47016e-21
-21.0979 7.87527e-20 -1.30096e-20
-21.0034 -7.04288e-20 1.26699e-21
-20.9115 1.23542e-19 9.48915e-20
-20.8219 5.64659e-20 -5.89522e-21
-20.7344 -7.14149e-20 -1.04157e-20
-20.6487 -1.11728e-19 2.18146e-20
-20.5648 5.12798e-20 2.0206e-21
-20.4825 -1.83174e-19 1.82949e-20
-20.4016 -6.77713e-20 -2.1467e-21
-20.3222 6.245e-20 1.61064e-21
-20.244 -3.62995e-19 2.96202e-19
-20.1669 -7.69328e-20 -4.85968e-21
-20.091 6.90177e-20 -1.40686e-20
-20.0162 -4.84269e-20 2.00322e-19
-19.9423 -8.15529e-20 1.8782e-20
-19.8694 5.22758e-20 -3.50738e-20
-19.7974 -4.40917e-20 3.99162e-21
-19.7262 -1.3528e-20 4.25834e-21
-19.6558 -2.96338e-20 1.28534e-20
-19.5862 1.19754e-19 -6.85136e-20
-19.5173 -3.80205e-19 3.59251e-19
-19.4491 -4.80604e-19 3.36076e-19
-19.3816 3.29616e-20 -2.08592e-19
-19.3147 -3.56303e-19 -1.13549e-19
-19.2484 3.45143e-18 2.989e-19
-19.1828 -7.77633e-20 -6.10881e-19
-19.1177 -3.85841e-19 9.35887e-19
-19.0531 -1.70924e-18 -1.64861e-18
-18.9891 -8.73517e-19 -3.7683e-19
-18.9255 2.85982e-19 6.29566e-19
-18.8625 -3.83982e-18 -3.35825e-19
-18.8 -2.97411e-18 3.38887e-18
-18.7379 1.33518e-18 2.99771e-19
-18.6762 -3.59072e-19 -1.03484e-18
-18.615 -1.55714e-19 2.16705e-18
-18.5542 -1.70345e-18 -1.65935e-18
-18.4938 -1.61764e-18 -1.54573e-18
-18.4338 1.087e-19 1.53573e-18
-18.3742 -5.0981e-19 -6.30961e-19
-18.3149 -5.30633e-18 -1.46269e-18
-18.256 -2.33892e-18 -7.59456e-19
-18.1975 -2.26926e-18 -1.54576e-18
-18.1393 4.99206e-19 1.38724e-18
-18.0815 8.83552e-20 -9.61729e-19
-18.0239 9.44592e-19 -1.02098e-20
-17.9667 4.58174e-19 6.29043e-19
-17.9098 -1.01543e-18 1.65931e-18
-17.8532 -9.90683e-19 -3.18409e-19
-17.7969 -3.95105e-19 -8.06439e-19
-17.7408 1.71567e-18 -6.89585e-19
-17.6851 1.70172e-18 -1.48058e-19
-17.6296 2.03871e-18 1.48278e-18
-17.5744 2.52487e-18 2.34195e-18
-17.5195 -8.54032e-20 -1.61689e-18
-17.4648 -1.29788e-18 -5.05169e-18
-17.4104 -1.78976e-18 -9.34859e-19
-17.3562 6.24908e-19 1.21454e-18
-17.3022 1.45086e-18 5.497e-19
-17.2485 1.40926e-18 -3.34381e-19
-17.195 4.90932e-18 -9.57228e-18
-17.1418 -4.96221e-18 -1.54725e-18
-17.0887 -2.66907e-19 1.74381e-18
-17.0359 -7.13442e-18 2.29723e-18
-16.9833 -1.54184e-18 -2.66378e-19
-16.9309 -1.02835e-18 -2.83633e-19
-16.8787 -4.82081e-18 4.78447e-19
-16.8268 8.53762e-19 6.08541e-19
-16.775 9.17759e-19 3.71102e-19
-16.7234 8.31043e-19 1.25672e-18
-16.672 -1.03405e-18 -1.37492e-18
-16.6208 -4.58954e-19 -1.19739e-18
-16.5697 -1.52689e-19 -1.36222e-18
-16.5189 2.41456e-18 1.45414e-18
-16.4682 1.52072e-19 9.60726e-19
-16.4177 -3.0474e-19 3.39818e-18
-16.3674 -4.01265e-19 -1.10218e-18
-16.3172 -1.40298e-19 -5.62142e-19
-16.2672 2.90931e-19 2.83969e-18
-16.2174 8.32076e-20 4.06621e-19
-16.1677 2.14154e-19 4.71299e-19
-16.1182 -2.06286e-20 -2.58222e-19
-16.0689 -1.91474e-20 -9.79613e-20
-16.0197 -2.70052e-20 -9.70106e-20
-15.9706 -9.18598e-20 -2.50245e-19
-15.9217 1.02027e-19 4.28459e-19
-15.873 2.43348e-19 5.21286e-19
-15.8243 -1.43704e-19 -8.18981e-19
-15.7759 -2.58854e-19 -6.38973e-19
-15.7276 2.32422e-19 1.08088e-18
-15.6794 2.86212e-19 8.37832e-19
-15.6313 -3.04612e-19 -1.30376e-18
-15.5834 -6.55984e-19 -1.3315e-18
-15.5356 9.96353e-19 2.67593e-18
-15.488 7.45007e-19 1.93518e-18
-15.4404 -5.29473e-19 -1.07297e-18
-15.393 -3.24437e-18 6.32731e-19
-15.3458 1.07306e-19 1.66823e-18
-15.2986 3.81239e-18 -7.67981e-18
-15.2516 -3.60807e-19 -1.40188e-18
-15.2047 1.73058e-18 4.31455e-18
-15.1579 1.0991e-19 1.34725e-18
-15.1112 -1.72699e-18 -1.69789e-18
-15.0647 -7.30755e-19 -1.58351e-18
-15.0182 1.8254e-19 -1.04761e-18
-14.9719 1.1511e-19 -6.8514e-19
-14.9257 -5.30167e-21 -6.87461e-19
-14.8796 3.70108e-18 3.29133e-18
-14.8336 1.26832e-19 2.1261e-18
-14.7877 -2.46176e-18 -5.50172e-18
-14.7419 9.88775e-19 -1.43893e-17
-14.6962 3.36722e-18 2.35565e-18
-14.6506 -6.21592e-18 -4.38056e-18
-14.6052 -1.93738e-18 -4.47518e-18
-14.5598 6.87681e-19 3.63731e-18
-14.5145 2.2895e-19 -4.59088e-18
-14.4693 -9.66336e-18 -9.40856e-19
-14.4243 1.50329e-18 2.98441e-18
-14.3793 1.61312e-18 -9.924e-18
-14.3344 -4.10811e-19 -2.46255e-18
-14.2896 1.64092e-19 4.48952e-18
-14.2449 7.76754e-19 3.24497e-18
-14.2003 -1.42934e-18 -3.81953e-18
-14.1558 5.91413e-18 8.01558e-17
-14.1113 -5.46354e-19 -1.64853e-18
-14.067 -3.85866e-19 -1.01846e-18
-14.0227 -5.65977e-19 -1.51499e-18
-13.9786 1.0835e-18 1.09696e-17
-13.9345 -5.70734e-18 -4.34052e-18
-13.8905 7.11031e-19 3.52454e-18
-13.8466 -1.31561e-17 -1.54874e-17
-13.8028 -1.62092e-18 -4.45702e-18
-13.759 1.0935e-18 7.88976e-18
-13.7153 5.03304e-18 3.88631e-18
-13.6718 -1.97631e-18 -4.63021e-18
-13.6283 1.41364e-17 5.87906e-18
-13.5848 -1.2874e-18 2.11868e-17
-13.5415 -2.06005e-19 -5.53634e-18
-13.4982 3.61239e-19 4.4058e-18
-13.455 1.10549e-17 -2.18482e-17
-13.4119 -4.05056e-18 -4.92382e-18
-13.3689 3.76923e-18 5.58454e-18
-13.3259 6.72482e-17 -3.81169e-17
-13.283 6.15689e-19 -5.21283e-18
-13.2402 2.09348e-18 6.23754e-18
-13.1974 -5.65697e-17 1.60359e-17
-13.1547 -7.49613e-18 -4.21101e-18
-13.1121 3.86818e-18 5.61014e-18
-13.0696 1.35477e-19 -5.41335e-18
-13.0271 7.21897e-18 2.8949e-18
-12.9847 -6.77773e-18 5.63729e-17
-12.9424 -6.70717e-18 -7.87368e-20
-12.9001 -8.13954e-18 3.55287e-18
-12.8579 5.07722e-18 1.11576e-19
-12.8158 1.02743e-18 -1.25835e-18
-12.7737 1.35462e-18 -4.51041e-19
-12.7317 1.26775e-18 -1.05132e-18
-12.6898 3.68227e-18 -3.90517e-18
-12.6479 -1.84836e-18 6.4614e-18
-12.6061 -7.36892e-18 -7.21914e-19
-12.5643 3.80621e-17 2.2601e-17
-12.5226 9.23903e-18 1.78909e-18
-12.481 -4.58707e-19 -7.64235e-18
-12.4394 -4.43717e-18 1.21319e-17
-12.3979 -4.2046e-19 1.12317e-17
-12.3565 -5.88603e-19 -5.49415e-18
-12.3151 3.54483e-18 5.40938e-18
-12.2738 -3.11153e-18 -1.08696e-17
-12.2325 -1.6131e-17 1.2314e-17
-12.1913 1.44785e-17 9.42306e-18
-12.1501 -3.64325e-18 -1.6745e-17
-12.109 2.49932e-17 -2.60853e-18
-12.068 -6.95533e-18 1.4578e-17
-12.027 -7.25768e-19 -1.28982e-17
-11.986 4.87732e-18 1.13414e-17
-11.9452 4.19961e-18 -1.27294e-17
-11.9043 -1.93417e-17 1.04014e-18
-11.8636 5.75778e-18 7.09849e-18
-11.8228 -2.35291e-18 -6.28968e-18
-11.7822 4.3848e-18 6.63314e-18
-11.7415 -9.02034e-18 -1.28325e-17
-11.701 1.37444e-16 4.12217e-17
-11.6605 2.40173e-17 1.80208e-17
-11.62 3.6104e-18 -2.94997e-17
-11.5796 -6.32023e-17 -1.51343e-17
-11.5392 6.15184e-18 1.29381e-17
-11.4989 -1.20597e-18 -8.05662e-18
-11.4587 2.22413e-18 7.60309e-18
-11.4184 -2.31888e-18 -1.09707e-17
-11.3783 -1.60338e-18 4.41917e-17
-11.3381 1.41378e-17 8.78584e-18
-11.2981 -5.41296e-18 -8.76461e-18
-11.2581 5.24912e-18 8.81874e-18
-11.2181 -7.5661e-18 -1.76972e-17
-11.1781 2.37868e-17 -2.21692e-17
-11.1383 1.76073e-19 1.85967e-17
-11.0984 1.03938e-18 -1.9522e-17
-11.0586 8.08287e-17 4.53131e-17
-11.0189 1.48339e-17 1.96696e-17
-10.9792 -5.5564e-18 -1.10758e-17
-10.9395 4.86294e-18 8.05811e-18
-10.8999 -2.51431e-18 -8.74318e-18
-10.8603 3.27688e-18 1.08079e-17
-10.8208 3.12188e-19 -1.9152e-17
-10.7813 -1.65751e-16 1.06526e-16
-10.7418 1.97779e-17 1.21312e-17
-10.7024 -1.27159e-17 -1.26848e-17
-10.6631 1.62195e-17 8.1451e-18
-10.6238 -3.87399e-17 -1.98216e-17
-10.5845 1.63165e-17 -2.82063e-17
-10.5452 -4.24978e-19 2.02334e-17
-10.506 5.03306e-18 -1.37175e-17
-10.4669 -1.1912e-17 1.85488e-17
-10.4278 2.05012e-17 2.3923e-19
-10.3887 -9.18778e-18 -1.01687e-17
-10.3496 6.09496e-18 6.67613e-18
-10.3106 -4.74314e-18 -6.66128e-18
-10.2717 5.8285e-18 6.4279e-18
-10.2328 -6.47767e-18 -9.67779e-18
-10.1939 1.38399e-17 1.19899e-17
-10.155 -4.87557e-17 -2.326e-17
-10.1162 2.15925e-17 -1.93741e-17
-10.0774 -2.09258e-17 3.09154e-17
-10.0387 3.14937e-17 -1.16957e-17
-10 -1.4324e-17 -2.21209e-17
-9.96134 7.38904e-18 1.12323e-17
-9.92271 -3.94411e-18 -9.55941e-18
-9.88412 5.03232e-18 8.71726e-18
-9.84557 -4.89364e-18 -1.1762e-17
-9.80704 1.22395e-17 1.98986e-17
-9.76856 7.41285e-17 -3.94013e-17
-9.73011 -9.78473e-18 -2.62531e-17
-9.69169 9.01129e-18 1.46004e-17
-9.65331 -4.99965e-18 -1.58888e-17
-9.61496 1.29845e-17 1.7094e-17
-9.57664 -2.25598e-17 -3.79221e-17
-9.53836 4.6321e-17 -2.24536e-17
-9.50011 1.35076e-17 5.83475e-17
-9.46189 1.78742e-18 -3.98138e-17
-9.42371 3.34128e-17 3.93553e-17
-9.38556 4.28372e-17 -7.36518e-17
-9.34744 -3.16329e-17 -8.14118e-17
-9.30935 2.01609e-17 1.92911e-17
-9.2713 -6.0551e-18 -1.71667e-17
-9.23327 6.10827e-18 1.29019e-17
-9.19528 -2.34617e-18 -1.28606e-17
-9.15732 4.7241e-18 1.4696e-17
-9.11939 5.72026e-19 -2.11951e-17
-9.08149 -5.00868e-18 6.64486e-17
-9.04362 3.57879e-17 7.34711e-18
-9.00578 -1.66431e-17 -1.76027e-17
-8.96797 1.37475e-17 9.81652e-18
-8.93019 -1.23642e-17 -1.37496e-17
-8.89244 1.72385e-17 1.03028e-17
-8.85471 -3.04299e-17 -1.9916e-17
-8.81702 2.9992e-17 -1.00741e-17
-8.77936 -2.20916e-17 2.91321e-17
-8.74172 1.31788e-17 -1.5846e-17
-8.70412 -1.58315e-17 2.10941e-17
-8.66654 1.86471e-17 -1.09153e-17
-8.62899 -2.90126e-17 -2.55988e-18
-8.59146 1.59367e-17 6.15113e-18
-8.55397 -1.02444e-17 -9.55778e-18
-8.5165 8.22073e-18 6.69213e-18
-8.47906 -6.66473e-18 -7.5333e-18
-8.44165 7.12503e-18 6.43888e-18
-8.40426 -7.26511e-18 -8.4294e-18
-8.3669 1.01942e-17 7.8493e-18
-8.32956 -1.4894e-17 -1.23141e-17
-8.29226 2.20143e-17 3.02599e-18
-8.25497 -3.50006e-17 6.67716e-18
-8.21772 2.11463e-17 -1.10448e-17
-8.18049 -3.39763e-17 1.6214e-17
-8.14328 2.67363e-17 -3.73461e-18
-8.1061 -2.53414e-17 -1.74295e-17
-8.06895 1.51437e-17 1.10477e-17
-8.03182 -8.95791e-18 -1.303e-17
-7.99471 9.08848e-18 9.63481e-18
-7.95763 -7.4111e-18 -1.13601e-17
-7.92058 9.87884e-18 1.02429e-17
-7.88355 -9.91014e-18 -1.56594e-17
-7.84654 1.9126e-17 1.5901e-17
-7.80955 -2.74548e-17 -5.00378e-17
-7.77259 6.55388e-17 -3.47789e-17
-7.73566 2.59409e-17 5.66615e-17
-7.69874 1.2777e-18 -3.29114e-17
-7.66185 1.30357e-17 2.77079e-17
-7.62498 -2.91054e-18 -2.85413e-17
-7.58814 1.96431e-17 2.86006e-17
-7.55132 -6.68859e-18 -4.64713e-17
-7.51452 6.70995e-17 3.13975e-17
-7.47774 1.88542e-16 -8.73152e-17
-7.44099 2.23219e-17 -8.02994e-17
-7.40425 4.36484e-17 4.09085e-17
-7.36754 -1.73159e-18 -5.08564e-17
-7.33085 3.8369e-17 4.67943e-17
-7.29418 2.99144e-17 -6.15005e-17
-7.25754 -3.16943e-17 -4.9632e-16
-7.22091 4.46634e-17 2.26634e-17
-7.18431 -1.0635e-17 -3.07998e-17
-7.14772 1.2628e-17 1.87688e-17
-7.11116 -4.64168e-18 -1.78715e-17
-7.07462 7.69857e-18 1.56415e-17
-7.0381 -3.58984e-18 -1.71447e-17
-7.00159 9.08113e-18 1.87027e-17
-6.96511 -3.12494e-18 -2.60001e-17
-6.92865 2.27323e-17 3.91512e-17
-6.89221 4.03545e-17 -5.89105e-17
-6.85579 -6.42312e-17 -1.46172e-16
-6.81938 4.04634e-17 1.75831e-17
-6.783 -2.19935e-17 -3.53074e-17
-6.74664 2.67575e-17 1.69653e-17
-6.71029 -2.16482e-17 -3.26615e-17
-6.67397 3.43758e-17 1.5515e-17
-6.63766 -5.4897e-17 -5.34773e-17
-6.60137 4.76198e-17 -1.51451e-17
-6.5651 -3.67166e-17 7.63517e-17
-6.52885 1.76801e-17 -2.73743e-17
-6.49262 -5.89349e-18 3.56407e-17
-6.4564 1.05816e-17 -2.22151e-17
-6.42021 -6.90999e-18 3.1279e-17
-6.38403 1.46487e-17 -2.20362e-17
-6.34786 -2.64667e-17 3.94083e-17
-6.31172 2.98423e-17 -1.31771e-17
-6.27559 -4.51165e-17 -1.1303e-17
-6.23949 2.3734e-17 6.94557e-18
-6.20339 -1.7907e-17 -1.52852e-17
-6.16732 1.47434e-17 9.05957e-18
-6.13126 -1.20205e-17 -1.23858e-17
-6.09522 1.23125e-17 8.78828e-18
-6.05919 -1.15113e-17 -1.22275e-17
-6.02319 1.36267e-17 9.11155e-18
-5.9872 -1.50366e-17 -1.41937e-17
-5.95122 1.91958e-17 8.4696e-18
-5.91526 -2.70615e-17 -1.52966e-17
-5.87932 2.67826e-17 9.67009e-19
-5.84339 -4.39241e-17 7.09215e-19
-5.80748 2.70268e-17 -8.98938e-18
-5.77158 -4.38013e-17 1.66099e-17
-5.7357 2.75376e-17 -1.09855e-17
-5.69984 -5.12096e-17 9.33665e-18
-5.66399 3.13262e-17 -3.82737e-18
-5.62815 -4.25226e-17 -1.71841e-17
-5.59233 2.73858e-17 7.28716e-18
-5.55653 -2.3623e-17 -2.04377e-17
-5.52074 2.01358e-17 1.06568e-17
-5.48497 -1.64161e-17 -1.73338e-17
-5.4492 1.64893e-17 1.07328e-17
-5.41346 -1.40592e-17 -1.6022e-17
-5.37773 1.56679e-17 1.11446e-17
-5.34201 -1.38537e-17 -1.72078e-17
-5.30631 1.72672e-17 1.26127e-17
-5.27062 -1.59434e-17 -2.16595e-17
-5.23494 2.32977e-17 1.49269e-17
-5.19928 -2.49065e-17 -3.31672e-17
-5.16363 3.99804e-17 1.16837e-17
-5.128 -9.11074e-17 -6.41084e-17
-5.09237 4.98076e-17 -2.30068e-17
-5.05677 -1.85241e-17 1.18086e-16
-5.02117 2.24354e-17 -3.91556e-17
-4.98559 1.3183e-17 5.6315e-17
-4.95002 1.06217e-17 -3.76598e-17
-4.91446 1.90715e-17 4.71182e-17
-4.87892 9.52444e-18 -4.13223e-17
-4.84339 3.44644e-17 5.52625e-17
-4.80787 2.33844e-17 -5.25297e-17
-4.77237 1.23553e-16 7.4809e-17
-4.73687 6.96916e-17 -3.89256e-17
-4.70139 4.323e-17 -1.28983e-16
-4.66592 6.47839e-17 1.65314e-17
-4.63046 -1.43494e-18 -6.44223e-17
-4.59502 4.34471e-17 3.22083e-17
-4.55958 -1.53277e-18 -5.13885e-17
-4.52416 3.61945e-17 4.23183e-17
-4.48875 6.64296e-18 -5.66089e-17
-4.45335 4.5875e-17 7.17384e-17
-4.41797 4.61139e-17 -6.84313e-17
-4.38259 7.24726e-16 5.64813e-17
-4.34722 7.90029e-17 4.72546e-18
-4.31187 -1.56903e-17 -7.51112e-17
-4.27653 3.78732e-17 2.62064e-17
-4.24119 -1.03898e-17 -3.86039e-17
-4.20587 2.27075e-17 2.31897e-17
-4.17056 -1.00713e-17 -2.88769e-17
-4.13526 1.83404e-17 2.07616e-17
-4.09997 -1.10949e-17 -2.62879e-17
-4.06469 1.91491e-17 1.94262e-17
-4.02942 -1.31773e-17 -2.77978e-17
-3.99416 2.39132e-17 1.86986e-17
-3.95891 -1.83677e-17 -3.43965e-17
-3.92367 3.3651e-17 1.76362e-17
-3.88844 -3.57425e-17 -5.03456e-17
-3.85322 5.11181e-17 8.25752e-18
-3.81801 -1.30071e-16 -7.91008e-17
-3.7828 5.42327e-17 -2.29134e-17
-3.74761 -6.95297e-17 1.58512e-16
-3.71243 3.35994e-17 -3.67129e-17
-3.67726 -7.9067e-18 7.91606e-17
-3.64209 2.26665e-17 -3.58349e-17
-3.60694 -8.07824e-18 5.97326e-17
-3.57179 2.09451e-17 -3.29081e-17
-3.53665 -1.38726e-17 5.95573e-17
-3.50152 2.52078e-17 -3.06269e-17
-3.4664 -3.47149e-17 6.75741e-17
-3.43129 3.46987e-17 -2.59223e-17
-3.39619 -8.76117e-17 5.01677e-17
-3.36109 4.22277e-17 -1.35844e-17
-3.32601 -8.67137e-17 -2.05405e-17
-3.29093 4.07585e-17 -7.03546e-19
-3.25586 -5.30554e-17 -3.04775e-17
-3.2208 3.63792e-17 5.94084e-18
-3.18574 -4.29701e-17 -2.50444e-17
-3.1507 3.3152e-17 7.35485e-18
-3.11566 -4.38616e-17 -1.79962e-17
-3.08063 3.17936e-17 6.5846e-18
-3.0456 -5.04658e-17 -2.44243e-18
-3.01059 3.15568e-17 5.68397e-18
-2.97558 -4.08142e-17 2.47792e-17
-2.94058 3.19499e-17 6.00312e-18
-2.90558 -1.61428e-17 2.81318e-17
-2.87059 3.38699e-17 8.00837e-18
-2.83561 -6.51006e-18 2.13705e-17
-2.80064 3.87292e-17 5.70427e-18
-2.76567 -4.08552e-18 1.85354e-17
-2.73071 3.69885e-17 -1.4917e-17
-2.69576 -4.62202e-18 2.05193e-17
-2.66081 1.30788e-17 -2.04015e-17
-2.62587 -1.0369e-17 2.97007e-17
-2.59094 5.27146e-18 -1.43159e-17
-2.55601 -2.28412e-17 3.83709e-17
-2.52109 4.46359e-18 -1.30123e-17
-2.48617 -1.09394e-17 2.67564e-17
-2.45126 8.46153e-18 -1.63609e-17
-2.41636 -3.91739e-18 1.54467e-17
-2.38146 2.0264e-17 -1.87926e-17
-2.34657 -3.32394e-18 1.31352e-17
-2.31168 1.72022e-17 -1.76654e-17
-2.2768 -6.4117e-18 1.60165e-17
-2.24192 1.0552e-17 -1.547e-17
-2.20705 -8.09518e-18 1.57868e-17
-2.17219 1.96742e-17 -1.42466e-17
-2.13733 -3.57256e-18 1.06784e-17
-2.10247 2.32824e-17 6.95989e-18
-2.06762 -2.7124e-18 9.28036e-18
-2.03278 2.13064e-17 -1.22326e-18
-1.99794 -6.74056e-18 1.34501e-17
-1.9631 1.0326e-17 -9.29614e-18
-1.92827 -1.63237e-17 1.64737e-17
-1.89345 9.19502e-18 -8.36291e-18
-1.85862 -1.15118e-17 1.56375e-17
-1.82381 9.87205e-18 -7.21425e-18
-1.78899 -1.03359e-17 1.78982e-17
-1.75419 8.9248e-18 -4.59093e-18
-1.71938 2.50814e-18 1.09095e-17
-1.68458 4.95651e-18 1.61193e-18
-1.64979 1.67136e-18 2.41098e-18
-1.61499 1.35152e-18 9.26678e-19
-1.58021 6.76506e-19 6.5933e-19
-1.54542 4.33871e-19 3.25216e-19
-1.51064 2.39524e-19 2.08034e-19
-1.47586 1.47737e-19 1.1906e-19
-1.44109 8.8881e-20 7.61405e-20
-1.40632 5.75397e-20 4.76748e-20
-1.37155 3.76299e-20 3.18711e-20
-1.33679 2.59294e-20 2.15992e-20
-1.30203 1.83246e-20 1.54416e-20
-1.26727 1.36172e-20 1.13866e-20
-1.23251 1.05282e-20 8.86319e-21
-1.19776 8.62306e-21 7.22168e-21
-1.16301 7.46904e-21 6.28191e-21
-1.12827 6.98287e-21 5.85025e-21
-1.09352 7.13714e-21 6.00424e-21
-1.05878 8.35268e-21 6.99871e-21
-1.02405 1.22026e-20 1.028e-20
-0.989309 3.4335e-20 2.85351e-20
-0.954576 -3.42895e-20 -2.85814e-20
-0.919844 -1.23656e-20 -1.04158e-20
-0.885115 -9.03874e-21 -7.57214e-21
-0.850388 -9.23186e-21 -7.76823e-21
-0.815663 -1.41227e-20 -1.18323e-20
-0.78094 -1.12234e-19 -9.671e-20
-0.746219 1.76755e-20 1.48859e-20
-0.711499 1.01264e-20 8.49476e-21
-0.676781 1.01738e-20 8.551e-21
-0.642065 1.90577e-20 1.59732e-20
-0.60735 -5.34096e-20 -4.49487e-20
-0.572637 -1.24763e-20 -1.04685e-20
-0.537925 -1.01774e-20 -8.55873e-21
-0.503214 -1.65539e-20 -1.3856e-20
-0.468504 7.74024e-20 6.30372e-20
-0.433796 1.27192e-20 1.07463e-20
-0.399089 1.07814e-20 8.98982e-21
-0.364382 2.20132e-20 1.88422e-20
-0.329676 -2.88133e-20 -2.50798e-20
-0.294972 -1.13573e-20 -9.37806e-21
-0.260267 -1.29177e-20 -1.11364e-20
-0.225564 -2.07219e-19 -1.04015e-19
-0.190861 1.45488e-20 1.16015e-20
-0.156158 1.11592e-20 9.90354e-21
-0.121456 3.44957e-20 2.30883e-20
-0.0867541 -2.01556e-20 -1.38532e-20
-0.0520524 -1.03267e-20 -1.05355e-20
-0.0173508 -2.55644e-20 -8.77898e-21
0.0173508 8.13745e-21 -3.98489e-21
0.0520524 2.73352e-21 -1.62818e-21
0.0867541 5.89145e-21 -3.12893e-21
0.121456 -1.1066e-20 5.52841e-21
0.156158 -2.81949e-21 1.66873e-21
0.190861 -4.18943e-21 2.29188e-21
0.225564 9.8912e-20 2.23874e-19
0.260267 3.21878e-21 -1.90877e-21
0.294972 3.21593e-21 -1.78047e-21
0.329676 6.68276e-21 -4.08998e-21
0.364382 -5.27316e-21 3.18346e-21
0.399089 -3.02753e-21 1.68284e-21
0.433796 -3.19974e-21 1.88832e-21
0.468504 -3.0476e-20 1.3272e-20
0.503214 4.71719e-21 -2.59186e-21
0.537925 2.61233e-21 -1.52937e-21
0.572637 3.46197e-21 -1.93166e-21
0.60735 1.23512e-20 -7.71796e-21
0.642065 -4.85075e-21 2.87219e-21
0.676781 -2.76113e-21 1.55566e-21
0.711499 -2.66026e-21 1.54385e-21
0.746219 -4.77582e-21 2.67653e-21
0.78094 3.05974e-20 -1.55749e-20
0.815663 3.77856e-21 -2.18538e-21
0.850388 2.4362e-21 -1.38975e-21
0.885115 2.44058e-21 -1.40218e-21
0.919844 3.20586e-21 -1.83763e-21
0.954576 1.0108e-20 -5.71386e-21
0.989309 -1.03421e-20 5.80677e-21
1.02405 -3.09686e-21 1.79102e-21
1.05878 -2.31245e-21 1.31126e-21
1.09352 -1.83271e-21 1.0599e-21
1.12827 -1.93544e-21 1.096e-21
1.16301 -1.90061e-21 1.10423e-21
1.19776 -2.43401e-21 1.36724e-21
1.23251 -2.60982e-21 1.53025e-21
1.26727 -4.02594e-21 2.21758e-21
1.30203 -4.27589e-21 2.56594e-21
1.33679 -8.64306e-21 4.49771e-21
1.37155 -7.68423e-21 4.82394e-21
1.40632 -2.78679e-20 1.10206e-20
1.44109 -1.36636e-20 9.35008e-21
1.47586 -5.85204e-20 -1.88735e-19
1.51064 -2.14883e-20 1.68786e-20
1.54542 4.27538e-20 -5.02895e-20
1.58021 -2.88357e-20 2.54919e-20
1.61499 3.77056e-20 -4.15067e-20
1.64979 -3.52796e-20 3.49033e-20
1.68458 4.0253e-20 -4.58874e-20
1.71938 -4.18599e-20 4.97277e-20
1.75419 4.72433e-20 -6.1424e-20
1.78899 -4.98494e-20 7.78912e-20
1.82381 5.25113e-20 -1.06938e-19
1.85862 -3.9051e-20 1.55135e-19
1.89345 -3.8755e-20 -2.24241e-19
1.92827 1.82284e-19 1.53556e-19
1.9631 -1.8014e-19 -2.79674e-20
1.99794 1.27782e-19 -1.63633e-20
2.03278 -9.06037e-20 2.38094e-20
2.06762 7.25594e-20 -2.92261e-20
2.10247 -5.75901e-20 2.48286e-20
2.13733 4.93953e-20 -2.58468e-20
2.17219 -4.29735e-20 2.3502e-20
2.20705 3.83898e-20 -2.28671e-20
2.24192 -3.52426e-20 2.21583e-20
2.2768 3.27765e-20 -2.18301e-20
2.31168 -3.11535e-20 2.14541e-20
2.34657 3.00242e-20 -2.21606e-20
2.38146 -2.94755e-20 2.22011e-20
2.41636 2.9307e-20 -2.36477e-20
2.45126 -2.97017e-20 2.50215e-20
2.48617 3.05486e-20 -2.71279e-20
2.52109 -3.18568e-20 3.09387e-20
2.55601 3.40473e-20 -3.5045e-20
2.59094 -3.63361e-20 4.33208e-20
2.62587 3.94607e-20 -5.46218e-20
2.66081 -4.04822e-20 7.52428e-20
2.69576 2.76635e-20 -1.11828e-19
2.73071 2.65133e-20 1.56236e-19
2.76567 -1.19961e-19 -9.92738e-20
2.80064 1.20083e-19 2.43453e-20
2.83561 -8.43191e-20 4.52776e-21
2.87059 6.51693e-20 -1.39093e-20
2.90558 -5.10276e-20 1.52061e-20
2.94058 4.29076e-20 -1.60939e-20
2.97558 -3.70172e-20 1.56164e-20
3.01059 3.32067e-20 -1.561e-20
3.0456 -3.05097e-20 1.53979e-20
3.08063 2.87582e-20 -1.55785e-20
3.11566 -2.77245e-20 1.58964e-20
3.1507 2.72969e-20 -1.66072e-20
3.18574 -2.74931e-20 1.77046e-20
3.2208 2.82926e-20 -1.94097e-20
3.25586 -2.98557e-20 2.20039e-20
3.29093 3.23134e-20 -2.60227e-20
3.32601 -3.5976e-20 3.26748e-20
3.36109 4.08926e-20 -4.45522e-20
3.39619 -4.50486e-20 6.89194e-20
3.43129 2.71016e-20 -1.21219e-19
3.4664 8.68858e-20 1.33535e-19
3.50152 -1.05987e-19 -3.02081e-20
3.53665 7.1049e-20 -2.25591e-21
3.57179 -5.0416e-20 8.93467e-21
3.60694 3.87552e-20 -1.0232e-20
3.64209 -3.17625e-20 1.02208e-20
3.67726 2.72871e-20 -9.96392e-21
3.71243 -2.44015e-20 9.74347e-21
3.74761 2.25504e-20 -9.6599e-21
3.7828 -2.15048e-20 9.77141e-21
3.81801 2.11051e-20 -1.0116e-20
3.85322 -2.1353e-20 1.07725e-20
3.88844 2.22816e-20 -1.18584e-20
3.92367 -2.41081e-20 1.36231e-20
3.95891 2.71933e-20 -1.65384e-20
3.99416 -3.23848e-20 2.18149e-20
4.02942 4.13541e-20 -3.28514e-20
4.06469 -5.64315e-20 6.42065e-20
4.09997 6.11989e-21 -1.83192e-19
4.13526 1.2401e-19 3.00104e-20
4.17056 -6.39718e-20 7.85227e-21
4.20587 4.10497e-20 -1.01043e-20
4.24119 -3.03813e-20 9.40764e-21
4.27653 2.4477e-20 -8.54182e-21
4.31187 -2.09329e-20 7.87876e-21
4.34722 1.87184e-20 -7.42513e-21
4.38259 -1.73936e-20 7.17358e-21
4.41797 1.67145e-20 -7.1118e-21
4.45335 -1.66135e-20 7.24838e-21
4.48875 1.70811e-20 -7.62444e-21
4.52416 -1.82594e-20 8.32733e-21
4.55958 2.04296e-20 -9.53827e-21
4.59502 -2.43048e-20 1.17019e-20
4.63046 3.16449e-20 -1.59672e-20
4.66592 -4.85342e-20 2.71245e-20
4.70139 1.11786e-19 -9.26574e-20
4.73687 1.74478e-19 -7.01445e-21
4.77237 -5.4544e-20 1.59597e-20
4.80787 3.21858e-20 -1.10098e-20
4.84339 -2.32793e-20 8.44081e-21
4.87892 1.87075e-20 -6.97031e-21
4.91446 -1.613e-20 6.09975e-21
4.95002 1.46643e-20 -5.58603e-21
4.98559 -1.39568e-20 5.33183e-21
5.02117 1.38509e-20 -5.28672e-21
5.05677 -1.43498e-20 5.45278e-21
5.09237 1.55705e-20 -5.86422e-21
5.128 -1.78784e-20 6.62847e-21
5.16363 2.21297e-20 -7.9787e-21
5.19928 -3.08981e-20 1.05248e-20
5.23494 5.53036e-20 -1.60062e-20
5.27062 -2.80688e-19 -4.22391e-20
5.30631 -7.40369e-20 4.36304e-20
5.34201 3.49662e-20 -1.6594e-20
5.37773 -2.33796e-20 1.02622e-20
5.41346 1.80826e-20 -7.54978e-21
5.4492 -1.52686e-20 6.10617e-21
5.48497 1.37248e-20 -5.25297e-21
5.52074 -1.30031e-20 4.73498e-21
5.55653 1.29229e-20 -4.42957e-21
5.59233 -1.34947e-20 4.27544e-21
5.62815 1.48819e-20 -4.22099e-21
5.66399 -1.75721e-20 4.1761e-21
5.69984 2.27812e-20 -3.78715e-21
5.7357 -3.42408e-20 9.867e-22
5.77158 6.1731e-20 2.46677e-20
5.80748 1.51152e-20 -8.20285e-20
5.84339 -2.87553e-20 2.72757e-20
5.87932 2.08681e-20 -1.36528e-20
5.91526 -1.65219e-20 8.86866e-21
5.95122 1.42037e-20 -6.61589e-21
5.9872 -1.30613e-20 5.37769e-21
6.02319 1.27249e-20 -4.62061e-21
6.05919 -1.31072e-20 4.10246e-21
6.09522 1.42937e-20 -3.64267e-21
6.13126 -1.66376e-20 2.97606e-21
6.16732 2.09122e-20 -1.37871e-21
6.20339 -2.85683e-20 -3.91032e-21
6.23949 3.63317e-20 2.37726e-20
6.27559 -7.59022e-21 -4.85849e-20
6.31172 -1.48945e-20 3.02676e-20
6.34786 1.57172e-20 -1.74366e-20
6.38403 -1.41226e-20 1.16336e-20
6.42021 1.29812e-20 -8.6748e-21
6.4564 -1.25312e-20 6.97553e-21
6.49262 1.27703e-20 -5.8659e-21
6.52885 -1.38131e-20 4.97414e-21
6.5651 1.59495e-20 -3.88232e-21
6.60137 -1.97761e-20 1.65748e-21
6.63766 2.56186e-20 4.61001e-21
6.67397 -2.71808e-20 -2.12468e-20
6.71029 7.80489e-21 3.3827e-20
6.74664 6.95942e-21 -2.53656e-20
6.783 -1.02269e-20 1.72451e-20
6.81938 1.06354e-20 -1.27605e-20
6.85579 -1.07849e-20 1.03333e-20
6.89221 1.13176e-20 -8.98354e-21
6.92865 -1.25653e-20 8.22208e-21
6.96511 1.49896e-20 -7.64706e-21
7.00159 -1.95632e-20 6.44981e-21
7.0381 2.77941e-20 -1.4143e-21
7.07462 -3.38241e-20 -1.79325e-20
7.11116 1.16851e-20 3.45821e-20
7.14772 3.94307e-21 -2.54994e-20
7.18431 -7.26433e-21 1.77634e-20
7.22091 7.87257e-21 -1.37127e-20
7.25754 -8.17678e-21 1.17061e-20
7.29418 8.80296e-21 -1.0909e-20
7.33085 -1.01543e-20 1.10567e-20
7.36754 1.29941e-20 -1.22021e-20
7.40425 -1.97265e-20 1.46348e-20
7.44099 4.13154e-20 -1.49803e-20
7.47774 -5.05564e-20 -6.02774e-20
7.51452 -7.37549e-21 3.59718e-20
7.55132 8.79664e-21 -2.02322e-20
7.58814 -7.81869e-21 1.46925e-20
7.62498 7.22866e-21 -1.24453e-20
7.66185 -7.12366e-21 1.18304e-20
7.69874 7.52616e-21 -1.24838e-20
7.73566 -8.59464e-21 1.48214e-20
7.77259 1.07416e-20 -2.07638e-20
7.80955 -1.36062e-20 4.02404e-20
7.84654 -1.03029e-19 -8.67736e-20
7.88355 3.60501e-20 -2.54255e-20
7.92058 -1.68745e-20 1.70259e-20
7.95763 1.13648e-20 -1.34123e-20
7.99471 -9.0402e-21 1.21246e-20
8.03182 7.91709e-21 -1.23029e-20
8.06895 -7.25305e-21 1.40196e-20
8.1061 6.11792e-21 -1.81525e-20
8.14328 -7.49748e-22 2.64544e-20
8.18049 -2.08343e-20 -2.99353e-20
8.21772 3.09994e-20 5.36413e-21
8.25497 -2.14307e-20 5.62394e-21
8.29226 1.55373e-20 -7.99615e-21
8.32956 -1.27608e-20 9.15262e-21
8.3669 1.15627e-20 -1.08868e-20
8.40426 -1.09922e-20 1.4395e-20
8.44165 8.77761e-21 -2.17611e-20
8.47906 5.17646e-21 3.15326e-20
8.5165 -2.45405e-20 -1.74014e-20
8.55397 2.06973e-20 2.63712e-21
8.59146 -1.55559e-20 1.70755e-21
8.62899 1.29617e-20 -3.26723e-21
8.66654 -1.21568e-20 4.42383e-21
8.70412 1.28867e-20 -6.21111e-21
8.74172 -1.57066e-20 1.05213e-20
8.77936 2.00518e-20 -2.72116e-20
8.81702 3.47579e-20 3.82318e-20
8.85471 -2.28673e-20 -1.3395e-21
8.89244 1.40669e-20 -1.898e-21
8.93019 -1.08647e-20 2.39542e-21
8.96797 9.85615e-21 -2.63984e-21
9.00578 -1.03292e-20 3.03963e-21
9.04362 1.28157e-20 -3.90344e-21
9.08149 -2.12119e-20 6.20324e-21
9.11939 1.17213e-19 -9.47108e-21
9.15732 2.91245e-20 -1.22135e-20
9.19528 -1.36204e-20 5.02883e-21
9.23327 9.62711e-21 -3.33533e-21
9.2713 -8.29833e-21 2.69724e-21
9.30935 8.34172e-21 -2.48113e-21
9.34744 -9.91012e-21 2.49648e-21
9.38556 1.51357e-20 -2.26069e-21
9.42371 -3.81885e-20 -1.34007e-20
9.46189 -1.84351e-20 2.16255e-20
9.50011 1.06335e-20 -6.83518e-21
9.53836 -7.79078e-21 4.08572e-21
9.57664 6.93083e-21 -3.14676e-21
9.61496 -7.2479e-21 2.78751e-21
9.65331 9.0435e-21 -2.59218e-21
9.69169 -1.45629e-20 1.26918e-21
9.73011 2.46681e-20 2.13903e-20
9.76856 9.86256e-21 -1.67e-20
9.80704 -7.88644e-21 6.84481e-21
9.84557 6.43545e-21 -4.28248e-21
9.88412 -6.11555e-21 3.34215e-21
9.92271 6.82771e-21 -2.98231e-21
9.96134 -9.40118e-21 2.67339e-21
10 1.77762e-20 1.46669e-21
10.0387 -1.91298e-21 -2.58119e-20
10.0774 -7.13048e-21 9.49361e-21
10.1162 5.84261e-21 -5.28662e-21
10.155 -5.43454e-21 4.00374e-21
10.1939 5.98981e-21 -3.66252e-21
10.2328 -8.18909e-21 3.76543e-21
10.2717 1.59426e-20 -2.26006e-21
10.3106 -9.62291e-21 -2.79294e-20
10.3496 -6.47999e-21 1.0728e-20
10.3887 5.36002e-21 -5.81579e-21
10.4278 -4.94324e-21 4.37671e-21
10.4669 5.44764e-21 -4.05783e-21
10.506 -7.65294e-21 4.47219e-21
10.5452 1.72823e-20 -4.11769e-21
10.5845 9.17672e-22 -2.88468e-20
10.6238 -6.35762e-21 8.38837e-21
10.6631 4.93891e-21 -4.96367e-21
10.7024 -4.69011e-21 4.10568e-21
10.7418 5.50502e-21 -4.29515e-21
10.7813 -8.8163e-21 5.74686e-21
10.8208 3.41773e-20 -4.73675e-21
10.8603 9.70028e-21 -1.56319e-20
10.8999 -5.66982e-21 6.20687e-21
10.9395 4.5074e-21 -4.36183e-21
10.9792 -4.56949e-21 4.0383e-21
11.0189 6.05372e-21 -4.79287e-21
11.0586 -1.35139e-20 8.21096e-21
11.0984 -1.54309e-20 3.98328e-20
11.1383 7.16877e-21 -7.17705e-21
11.1781 -4.97582e-21 4.40188e-21
11.2181 4.64709e-21 -3.90824e-21
11.2581 -5.56677e-21 4.60995e-21
11.2981 9.71278e-21 -8.1911e-21
11.3381 3.17317e-19 4.088e-19
11.3783 -1.00836e-20 7.75464e-21
11.4184 5.75241e-21 -4.50589e-21
11.4587 -5.011e-21 3.88533e-21
11.4989 5.96916e-21 -4.4903e-21
11.5392 -1.13384e-20 8.06393e-21
11.5796 -8.20648e-20 7.58106e-20
11.62 9.9158e-21 -6.84636e-21
11.6605 -6.51499e-21 4.25722e-21
11.701 6.31952e-21 -3.95953e-21
11.7415 -8.55687e-21 5.08026e-21
11.7822 2.34768e-20 -1.10509e-20
11.8228 2.10053e-20 -1.93304e-20
11.8636 -8.50935e-21 6.22716e-21
11.9043 6.87231e-21 -4.65996e-21
11.9452 -8.50857e-21 5.16447e-21
11.986 2.18142e-20 -8.14527e-21
12.027 1.63768e-20 -2.46973e-20
12.068 -8.36543e-21 7.52213e-21
12.109 7.27859e-21 -5.78535e-21
12.1501 -9.78726e-21 6.94458e-21
12.1913 3.62819e-20 -1.46786e-20
12.2325 1.37887e-20 -1.43913e-20
12.2738 -6.77333e-21 5.7498e-21
12.3151 5.79369e-21 -4.66373e-21
12.3565 -7.94971e-21 6.51434e-21
12.3979 3.25594e-20 -9.29907e-20
12.4394 8.67868e-21 -5.70625e-21
12.481 -4.76672e-21 3.51362e-21
12.5226 4.39318e-21 -3.54284e-21
12.5643 -6.38206e-21 5.81725e-21
12.6061 -4.27347e-20 -6.8973e-20
12.6479 6.5795e-21 -3.91056e-21
12.6898 -3.68649e-21 2.36176e-21
12.7317 3.42822e-21 -2.26274e-21
12.7737 -5.27651e-21 3.90668e-21
12.8158 -3.68794e-20 -9.45925e-21
12.8579 4.61841e-21 -2.30099e-21
12.9001 -2.91449e-21 1.68941e-21
12.9424 2.96668e-21 -1.81407e-21
12.9847 -5.22065e-21 3.15671e-21
13.0271 -2.15085e-20 1.47536e-20
13.0696 3.50716e-21 -2.03272e-21
13.1121 -2.39627e-21 1.29266e-21
13.1547 2.71839e-21 -1.36738e-21
13.1974 -6.6633e-21 2.63758e-21
13.2402 -6.71734e-21 5.5079e-21
13.283 2.6732e-21 -1.70008e-21
13.3259 -2.25062e-21 1.26973e-21
13.3689 3.09523e-21 -1.36915e-21
13.4119 -1.20316e-20 -2.44155e-21
13.455 -3.28865e-21 3.17127e-21
13.4982 2.15829e-21 -1.43013e-21
13.5415 -2.45377e-21 1.25328e-21
13.5848 5.6282e-21 -1.10021e-21
13.6283 2.85091e-21 -7.3475e-21
13.6718 -2.31394e-21 2.11432e-21
13.7153 2.21137e-21 -1.52802e-21
13.759 -3.94478e-21 1.55049e-21
13.8028 2.27197e-21 9.33339e-21
13.8466 2.15634e-21 -2.85799e-21
13.8905 -2.13232e-21 1.98516e-21
13.9345 4.70208e-21 -1.71478e-21
13.9786 -1.35638e-20 -1.74695e-20
14.0227 -2.10369e-21 3.57812e-21
14.067 1.81685e-21 -2.55818e-21
14.1113 -6.17368e-21 3.83228e-21
14.1558 -5.45018e-21 1.17818e-20
14.2003 2.03462e-21 -3.74978e-21
14.2449 -3.08836e-21 4.1112e-21
14.2896 4.88312e-21 -1.22716e-20
14.3344 6.5253e-21 -4.44193e-21
14.3793 -2.42825e-21 3.21141e-21
14.4243 2.4682e-21 -8.03627e-21
14.4693 6.34301e-21 -2.88956e-21
14.5145 -4.10642e-21 3.23237e-21
14.5598 6.0882e-21 -4.51905e-21
14.6052 1.96099e-20 1.03454e-20
14.6506 -2.80825e-21 1.64616e-21
14.6962 2.85824e-21 -1.58005e-21
14.7419 1.69911e-20 -1.04108e-20
14.7877 -2.58477e-21 1.60427e-21
14.8336 2.04766e-21 -1.60625e-21
14.8796 -4.08851e-21 1.334e-21
14.9257 -2.21661e-21 2.74101e-21
14.9719 1.27504e-21 -7.61619e-22
15.0182 -2.33156e-21 1.36825e-21
15.0647 -4.63159e-21 3.50522e-21
15.1112 1.08482e-21 -1.13237e-21
15.1579 -1.11686e-21 8.04228e-22
15.2047 5.66053e-21 3.51042e-21
15.2516 1.09113e-21 -7.60703e-22
15.2986 -9.23533e-22 6.86041e-22
15.3458 2.74211e-21 -3.3463e-21
15.393 1.12596e-21 -1.19385e-21
15.4404 -7.42386e-22 5.71895e-22
15.488 2.20066e-21 -9.79364e-22
15.5356 1.28191e-21 -7.96785e-22
15.5834 -7.91311e-22 5.6531e-22
15.6313 1.62192e-21 -1.61108e-21
15.6794 1.15438e-21 -1.13937e-21
15.7276 -7.75399e-22 4.91733e-22
15.7759 3.46492e-21 -1.199e-21
15.8243 1.21903e-21 -7.51225e-22
15.873 -9.53066e-22 6.00202e-22
15.9217 5.84766e-21 3.25309e-21
15.9706 9.91958e-22 -7.90235e-22
16.0197 -1.60721e-21 6.15724e-22
16.0689 -6.38007e-22 2.04436e-21
16.1182 1.2802e-21 -1.01569e-21
16.1677 -2.51777e-21 -3.81065e-21
16.2174 -6.24288e-22 9.28438e-22
16.2672 -4.8194e-21 -1.58052e-21
16.3172 4.37911e-22 -7.92413e-22
16.3674 8.37103e-22 2.68726e-21
16.4177 -7.71732e-22 8.22541e-22
16.4682 4.7507e-22 -4.84305e-22
16.5189 9.59569e-22 -2.29683e-22
16.5697 -2.93708e-22 3.27323e-22
16.6208 1.85209e-21 -3.44776e-22
16.672 2.92562e-22 -1.85127e-22
16.7234 -3.51407e-22 2.66187e-22
16.775 -2.19916e-22 3.02254e-22
16.8268 2.31802e-22 -1.36661e-22
16.8787 -7.37504e-23 -4.38147e-22
16.9309 -1.32188e-22 1.71455e-22
16.9833 6.56412e-23 6.47609e-23
17.0359 6.00875e-23 3.07684e-23
17.0887 8.11802e-23 1.78822e-22
17.1418 -1.60782e-22 3.94377e-23
17.195 1.88398e-23 -4.3238e-22
17.2485 1.74263e-22 -6.65012e-23
17.3022 5.53292e-23 4.93055e-22
17.3562 -1.64603e-22 8.90956e-23
17.4104 -4.20309e-22 -2.49714e-22
17.4648 1.743e-22 -9.53886e-23
17.5195 2.48722e-22 2.56665e-23
17.5744 -1.63811e-22 1.12656e-22
17.6296 -1.22429e-22 2.07851e-23
17.6851 1.43243e-22 -2.76872e-22
17.7408 7.07677e-23 -2.85945e-23
17.7969 1.73414e-22 -3.36329e-23
17.8532 -7.59367e-23 3.27432e-23
17.9098 -7.88139e-23 2.76001e-23
17.9667 1.0861e-22 -5.44233e-23
18.0239 5.4592e-23 -2.3996e-23
18.0815 -6.3168e-22 4.81973e-23
18.1393 -5.33248e-23 1.94942e-23
18.1975 -2.28743e-22 6.20117e-23
18.256 4.94318e-23 -2.02848e-23
18.3149 6.07864e-23 -2.34236e-23
18.3742 -9.73096e-23 3.93259e-23
18.4338 -4.73481e-23 1.71594e-23
18.4938 -3.11812e-22 4.269e-23
18.5542 6.09742e-23 -2.42001e-23
18.615 7.50789e-23 -2.55434e-23
18.6762 -4.53835e-22 3.16934e-22
18.7379 -1.19808e-22 4.52582e-23
18.8 -2.6342e-22 7.66574e-23
18.8625 -1.32131e-21 -1.05106e-21
18.9255 -6.53995e-22 -3.89615e-22
18.9891 2.6609e-22 -2.65858e-22
19.0531 8.24302e-23 -2.99044e-23
19.1177 6.35141e-23 -1.65602e-23
19.1828 2.36435e-22 -2.00617e-23
19.2484 -6.04789e-23 1.80616e-23
19.3147 -3.32418e-23 9.40223e-24
19.3816 -3.64717e-23 1.15055e-23
19.4491 -7.6628e-23 3.13764e-23
19.5173 7.21711e-22 1.65357e-22
19.5862 1.91373e-22 -1.05151e-22
19.6558 -2.79724e-22 -2.77975e-22
19.7262 -1.12334e-22 1.10825e-23
19.7974 -7.57469e-23 2.33711e-23
19.8694 -7.35144e-23 3.19163e-23
19.9423 -8.51762e-23 4.66535e-23
20.0162 -9.61666e-23 6.80888e-23
20.091 -1.0195e-22 7.93868e-23
20.1669 -1.22898e-22 8.33896e-23
20.244 -1.8997e-22 9.85206e-23
20.3222 -4.07244e-22 7.93041e-23
20.4016 -5.43116e-22 -4.52265e-22
20.4825 -5.14063e-23 -6.24253e-22
20.5648 2.24751e-22 -5.79014e-22
20.6487 4.56662e-22 -7.30067e-22
20.7344 8.62234e-22 -1.84012e-21
20.8219 2.71905e-21 -4.60566e-21
20.9115 2.83675e-21 -1.69699e-21
21.0034 3.56843e-21 -1.89786e-21
21.0979 -5.19866e-21 1.26843e-20
21.1952 -4.96748e-21 2.51166e-21
21.2959 -2.95421e-21 -5.60341e-21
21.4004 1.86054e-21 -3.46238e-21
21.5093 3.10538e-21 -1.11282e-21
21.6237 3.58069e-21 -5.42416e-22
21.7448 4.41803e-21 -4.82908e-21
21.8747 -2.43607e-21 -5.23082e-21
22.0165 -4.19386e-21 -4.15262e-21
22.1768 -8.85025e-21 -6.68509e-21
22.3723 -3.7163e-20 -2.51657e-20


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda2.0Nc1Quantum/GRpOneLoop.txt <==
-22.3723 -0.00200383 -8.98341e-06
-22.1768 -0.00203942 -9.22402e-06
-22.0165 -0.00206931 -9.42779e-06
-21.8747 -0.00209632 -9.61316e-06
-21.7448 -0.00212151 -9.78712e-06
-21.6237 -0.00214542 -9.9532e-06
-21.5093 -0.00216837 -1.01135e-05
-21.4004 -0.00219058 -1.02695e-05
-21.2959 -0.0022122 -1.0422e-05
-21.1952 -0.00223333 -1.05719e-05
-21.0979 -0.00225406 -1.07196e-05
-21.0034 -0.00227445 -1.08655e-05
-20.9115 -0.00229455 -1.10101e-05
-20.8219 -0.00231441 -1.11535e-05
-20.7344 -0.00233406 -1.1296e-05
-20.6487 -0.00235352 -1.14378e-05
-20.5648 -0.00237284 -1.1579e-05
-20.4825 -0.00239201 -1.17198e-05
-20.4016 -0.00241108 -1.18604e-05
-20.3222 -0.00243004 -1.20007e-05
-20.244 -0.00244892 -1.2141e-05
-20.1669 -0.00246773 -1.22814e-05
-20.091 -0.00248648 -1.24218e-05
-20.0162 -0.00250518 -1.25623e-05
-19.9423 -0.00252384 -1.27031e-05
-19.8694 -0.00254247 -1.28442e-05
-19.7974 -0.00256107 -1.29856e-05
-19.7262 -0.00257966 -1.31274e-05
-19.6558 -0.00259824 -1.32697e-05
-19.5862 -0.00261682 -1.34124e-05
-19.5173 -0.00263539 -1.35557e-05
-19.4491 -0.00265398 -1.36995e-05
-19.3816 -0.00267258 -1.3844e-05
-19.3147 -0.00269119 -1.39891e-05
-19.2484 -0.00270983 -1.41348e-05
-19.1828 -0.00272849 -1.42813e-05
-19.1177 -0.00274718 -1.44285e-05
-19.0531 -0.0027659 -1.45765e-05
-18.9891 -0.00278467 -1.47252e-05
-18.9255 -0.00280347 -1.48748e-05
-18.8625 -0.00282231 -1.50253e-05
-18.8 -0.00284121 -1.51766e-05
-18.7379 -0.00286015 -1.53288e-05
-18.6762 -0.00287914 -1.5482e-05
-18.615 -0.00289819 -1.56361e-05
-18.5542 -0.0029173 -1.57912e-05
-18.4938 -0.00293647 -1.59474e-05
-18.4338 -0.0029557 -1.61045e-05
-18.3742 -0.00297499 -1.62627e-05
-18.3149 -0.00299436 -1.6422e-05
-18.256 -0.00301379 -1.65824e-05
-18.1975 -0.0030333 -1.67438e-05
-18.1393 -0.00305288 -1.69065e-05
-18.0815 -0.00307254 -1.70703e-05
-18.0239 -0.00309227 -1.72353e-05
-17.9667 -0.00311209 -1.74015e-05
-17.9098 -0.00313199 -1.75689e-05
-17.8532 -0.00315198 -1.77376e-05
-17.7969 -0.00317205 -1.79076e-05
-17.7408 -0.00319221 -1.80789e-05
-17.6851 -0.00321246 -1.82514e-05
-17.6296 -0.00323281 -1.84254e-05
-17.5744 -0.00325324 -1.86007e-05
-17.5195 -0.00327378 -1.87774e-05
-17.4648 -0.00329441 -1.89554e-05
-17.4104 -0.00331515 -1.9135e-05
-17.3562 -0.00333598 -1.93159e-05
-17.3022 -0.00335692 -1.94984e-05
-17.2485 -0.00337796 -1.96823e-05
-17.195 -0.00339911 -1.98678e-05
-17.1418 -0.00342037 -2.00548e-05
-17.0887 -0.00344174 -2.02434e-05
-17.0359 -0.00346323 -2.04335e-05
-16.9833 -0.00348483 -2.06253e-05
-16.9309 -0.00350654 -2.08187e-05
-16.8787 -0.00352837 -2.10138e-05
-16.8268 -0.00355032 -2.12105e-05
-16.775 -0.00357239 -2.14089e-05
-16.7234 -0.00359459 -2.16091e-05
-16.672 -0.0036169 -2.18111e-05
-16.6208 -0.00363935 -2.20148e-05
-16.5697 -0.00366192 -2.22203e-05
-16.5189 -0.00368463 -2.24276e-05
-16.4682 -0.00370746 -2.26368e-05
-16.4177 -0.00373043 -2.28479e-05
-16.3674 -0.00375353 -2.30609e-05
-16.3172 -0.00377678 -2.32758e-05
-16.2672 -0.00380016 -2.34927e-05
-16.2174 -0.00382368 -2.37115e-05
-16.1677 -0.00384734 -2.39324e-05
-16.1182 -0.00387114 -2.41553e-05
-16.0689 -0.0038951 -2.43803e-05
-16.0197 -0.0039192 -2.46073e-05
-15.9706 -0.00394345 -2.48365e-05
-15.9217 -0.00396785 -2.50679e-05
-15.873 -0.00399241 -2.53014e-05
-15.8243 -0.00401712 -2.55371e-05
-15.7759 -0.00404198 -2.57751e-05
-15.7276 -0.00406701 -2.60153e-05
-15.6794 -0.0040922 -2.62579e-05
-15.6313 -0.00411755 -2.65028e-05
-15.5834 -0.00414306 -2.675e-05
-15.5356 -0.00416875 -2.69996e-05
-15.488 -0.0041946 -2.72517e-05
-15.4404 -0.00422062 -2.75062e-05
-15.393 -0.00424682 -2.77632e-05
-15.3458 -0.00427319 -2.80228e-05
-15.2986 -0.00429973 -2.82849e-05
-15.2516 -0.00432646 -2.85496e-05
-15.2047 -0.00435337 -2.88169e-05
-15.1579 -0.00438046 -2.90869e-05
-15.1112 -0.00440773 -2.93596e-05
-15.0647 -0.0044352 -2.9635e-05
-15.0182 -0.00446285 -2.99132e-05
-14.9719 -0.0044907 -3.01942e-05
-14.9257 -0.00451874 -3.04781e-05
-14.8796 -0.00454697 -3.07648e-05
-14.8336 -0.00457541 -3.10545e-05
-14.7877 -0.00460404 -3.13472e-05
-14.7419 -0.00463288 -3.16429e-05
-14.6962 -0.00466193 -3.19416e-05
-14.6506 -0.00469118 -3.22434e-05
-14.6052 -0.00472064 -3.25483e-05
-14.5598 -0.00475032 -3.28565e-05
-14.5145 -0.00478021 -3.31678e-05
-14.4693 -0.00481032 -3.34824e-05
-14.4243 -0.00484065 -3.38003e-05
-14.3793 -0.0048712 -3.41216e-05
-14.3344 -0.00490197 -3.44463e-05
-14.2896 -0.00493298 -3.47744e-05
-14.2449 -0.00496422 -3.5106e-05
-14.2003 -0.00499569 -3.54412e-05
-14.1558 -0.00502739 -3.578e-05
-14.1113 -0.00505933 -3.61224e-05
-14.067 -0.00509152 -3.64685e-05
-14.0227 -0.00512395 -3.68184e-05
-13.9786 -0.00515663 -3.7172e-05
-13.9345 -0.00518955 -3.75295e-05
-13.8905 -0.00522273 -3.7891e-05
-13.8466 -0.00525617 -3.82564e-05
-13.8028 -0.00528986 -3.86258e-05
-13.759 -0.00532381 -3.89992e-05
-13.7153 -0.00535803 -3.93769e-05
-13.6718 -0.00539252 -3.97587e-05
-13.6283 -0.00542728 -4.01447e-05
-13.5848 -0.00546231 -4.05351e-05
-13.5415 -0.00549763 -4.09299e-05
-13.4982 -0.00553322 -4.13291e-05
-13.455 -0.00556909 -4.17328e-05
-13.4119 -0.00560525 -4.2141e-05
-13.3689 -0.00564171 -4.25539e-05
-13.3259 -0.00567845 -4.29716e-05
-13.283 -0.0057155 -4.33939e-05
-13.2402 -0.00575284 -4.38211e-05
-13.1974 -0.00579049 -4.42533e-05
-13.1547 -0.00582845 -4.46904e-05
-13.1121 -0.00586672 -4.51325e-05
-13.0696 -0.00590531 -4.55798e-05
-13.0271 -0.00594421 -4.60323e-05
-12.9847 -0.00598344 -4.64901e-05
-12.9424 -0.00602299 -4.69532e-05
-12.9001 -0.00606288 -4.74218e-05
-12.8579 -0.0061031 -4.78959e-05
-12.8158 -0.00614366 -4.83756e-05
-12.7737 -0.00618457 -4.8861e-05
-12.7317 -0.00622582 -4.93522e-05
-12.6898 -0.00626742 -4.98492e-05
-12.6479 -0.00630938 -5.03522e-05
-12.6061 -0.00635169 -5.08613e-05
-12.5643 -0.00639438 -5.13764e-05
-12.5226 -0.00643743 -5.18978e-05
-12.481 -0.00648085 -5.24255e-05
-12.4394 -0.00652466 -5.29596e-05
-12.3979 -0.00656884 -5.35003e-05
-12.3565 -0.00661342 -5.40475e-05
-12.3151 -0.00665838 -5.46015e-05
-12.2738 -0.00670374 -5.51623e-05
-12.2325 -0.00674951 -5.573e-05
-12.1913 -0.00679568 -5.63048e-05
-12.1501 -0.00684227 -5.68867e-05
-12.109 -0.00688927 -5.74758e-05
-12.068 -0.00693669 -5.80724e-05
-12.027 -0.00698455 -5.86764e-05
-11.986 -0.00703283 -5.92881e-05
-11.9452 -0.00708156 -5.99074e-05
-11.9043 -0.00713073 -6.05347e-05
-11.8636 -0.00718035 -6.11699e-05
-11.8228 -0.00723043 -6.18132e-05
-11.7822 -0.00728096 -6.24647e-05
-11.7415 -0.00733197 -6.31246e-05
-11.701 -0.00738345 -6.37931e-05
-11.6605 -0.00743541 -6.44701e-05
-11.62 -0.00748786 -6.5156e-05
-11.5796 -0.0075408 -6.58507e-05
-11.5392 -0.00759423 -6.65546e-05
-11.4989 -0.00764818 -6.72677e-05
-11.4587 -0.00770263 -6.79901e-05
-11.4184 -0.00775761 -6.87221e-05
-11.3783 -0.00781311 -6.94637e-05
-11.3381 -0.00786914 -7.02152e-05
-11.2981 -0.00792571 -7.09767e-05
-11.2581 -0.00798283 -7.17484e-05
-11.2181 -0.00804051 -7.25305e-05
-11.1781 -0.00809874 -7.33231e-05
-11.1383 -0.00815755 -7.41263e-05
-11.0984 -0.00821693 -7.49405e-05
-11.0586 -0.0082769 -7.57657e-05
-11.0189 -0.00833746 -7.66022e-05
-10.9792 -0.00839862 -7.74501e-05
-10.9395 -0.00846039 -7.83097e-05
-10.8999 -0.00852278 -7.91812e-05
-10.8603 -0.00858579 -8.00647e-05
-10.8208 -0.00864944 -8.09604e-05
-10.7813 -0.00871373 -8.18687e-05
-10.7418 -0.00877868 -8.27896e-05
-10.7024 -0.00884428 -8.37235e-05
-10.6631 -0.00891056 -8.46705e-05
-10.6238 -0.00897752 -8.56308e-05
-10.5845 -0.00904516 -8.66048e-05
-10.5452 -0.00911351 -8.75927e-05
-10.506 -0.00918256 -8.85946e-05
-10.4669 -0.00925234 -8.9611e-05
-10.4278 -0.00932284 -9.06419e-05
-10.3887 -0.00939409 -9.16877e-05
-10.3496 -0.00946608 -9.27487e-05
-10.3106 -0.00953884 -9.38251e-05
-10.2717 -0.00961237 -9.49172e-05
-10.2328 -0.00968668 -9.60253e-05
-10.1939 -0.00976179 -9.71497e-05
-10.155 -0.00983771 -9.82907e-05
-10.1162 -0.00991444 -9.94486e-05
-10.0774 -0.00999201 -0.000100624
-10.0387 -0.0100704 -0.000101816
-10 -0.0101497 -0.000103027
-9.96134 -0.0102298 -0.000104255
-9.92271 -0.0103108 -0.000105503
-9.88412 -0.0103927 -0.000106769
-9.84557 -0.0104756 -0.000108054
-9.80704 -0.0105593 -0.000109359
-9.76856 -0.010644 -0.000110684
-9.73011 -0.0107296 -0.00011203
-9.69169 -0.0108162 -0.000113396
-9.65331 -0.0109038 -0.000114783
-9.61496 -0.0109923 -0.000116192
-9.57664 -0.0110819 -0.000117623
-9.53836 -0.0111725 -0.000119076
-9.50011 -0.0112642 -0.000120552
-9.46189 -0.0113569 -0.000122052
-9.42371 -0.0114506 -0.000123575
-9.38556 -0.0115455 -0.000125123
-9.34744 -0.0116415 -0.000126695
-9.30935 -0.0117386 -0.000128293
-9.2713 -0.0118368 -0.000129916
-9.23327 -0.0119362 -0.000131566
-9.19528 -0.0120368 -0.000133243
-9.15732 -0.0121386 -0.000134946
-9.11939 -0.0122416 -0.000136678
-9.08149 -0.0123459 -0.000138439
-9.04362 -0.0124514 -0.000140228
-9.00578 -0.0125582 -0.000142047
-8.96797 -0.0126663 -0.000143897
-8.93019 -0.0127757 -0.000145777
-8.89244 -0.0128865 -0.000147689
-8.85471 -0.0129986 -0.000149633
-8.81702 -0.0131122 -0.000151611
-8.77936 -0.0132271 -0.000153621
-8.74172 -0.0133435 -0.000155667
-8.70412 -0.0134613 -0.000157747
-8.66654 -0.0135807 -0.000159863
-8.62899 -0.0137015 -0.000162016
-8.59146 -0.0138239 -0.000164207
-8.55397 -0.0139479 -0.000166435
-8.5165 -0.0140734 -0.000168703
-8.47906 -0.0142006 -0.000171011
-8.44165 -0.0143294 -0.000173359
-8.40426 -0.0144599 -0.00017575
-8.3669 -0.0145921 -0.000178183
-8.32956 -0.0147261 -0.00018066
-8.29226 -0.0148618 -0.000183181
-8.25497 -0.0149993 -0.000185748
-8.21772 -0.0151387 -0.000188362
-8.18049 -0.0152799 -0.000191024
-8.14328 -0.015423 -0.000193734
-8.1061 -0.0155681 -0.000196494
-8.06895 -0.0157151 -0.000199306
-8.03182 -0.0158641 -0.00020217
-7.99471 -0.0160152 -0.000205088
-7.95763 -0.0161684 -0.00020806
-7.92058 -0.0163237 -0.000211089
-7.88355 -0.0164811 -0.000214175
-7.84654 -0.0166408 -0.00021732
-7.80955 -0.0168027 -0.000220525
-7.77259 -0.0169669 -0.000223792
-7.73566 -0.0171334 -0.000227122
-7.69874 -0.0173023 -0.000230517
-7.66185 -0.0174736 -0.000233979
-7.62498 -0.0176474 -0.000237508
-7.58814 -0.0178237 -0.000241107
-7.55132 -0.0180026 -0.000244778
-7.51452 -0.0181841 -0.000248522
-7.47774 -0.0183682 -0.000252341
-7.44099 -0.0185551 -0.000256236
-7.40425 -0.0187448 -0.000260211
-7.36754 -0.0189373 -0.000264267
-7.33085 -0.0191327 -0.000268405
-7.29418 -0.019331 -0.000272629
-7.25754 -0.0195324 -0.00027694
-7.22091 -0.0197368 -0.000281341
-7.18431 -0.0199444 -0.000285834
-7.14772 -0.0201551 -0.000290422
-7.11116 -0.0203692 -0.000295106
-7.07462 -0.0205865 -0.00029989
-7.0381 -0.0208073 -0.000304776
-7.00159 -0.0210316 -0.000309767
-6.96511 -0.0212594 -0.000314865
-6.92865 -0.0214908 -0.000320075
-6.89221 -0.021726 -0.000325398
-6.85579 -0.021965 -0.000330839
-6.81938 -0.0222078 -0.000336399
-6.783 -0.0224546 -0.000342083
-6.74664 -0.0227054 -0.000347894
-6.71029 -0.0229604 -0.000353836
-6.67397 -0.0232196 -0.000359912
-6.63766 -0.0234831 -0.000366127
-6.60137 -0.0237511 -0.000372483
-6.5651 -0.0240235 -0.000378986
-6.52885 -0.0243006 -0.000385639
-6.49262 -0.0245825 -0.000392448
-6.4564 -0.0248692 -0.000399416
-6.42021 -0.0251608 -0.000406548
-6.38403 -0.0254575 -0.000413849
-6.34786 -0.0257594 -0.000421325
-6.31172 -0.0260667 -0.00042898
-6.27559 -0.0263794 -0.00043682
-6.23949 -0.0266976 -0.000444851
-6.20339 -0.0270216 -0.000453079
-6.16732 -0.0273514 -0.000461509
-6.13126 -0.0276873 -0.000470148
-6.09522 -0.0280292 -0.000479003
-6.05919 -0.0283775 -0.00048808
-6.02319 -0.0287322 -0.000497387
-5.9872 -0.0290935 -0.000506931
-5.95122 -0.0294617 -0.000516719
-5.91526 -0.0298368 -0.00052676
-5.87932 -0.030219 -0.000537062
-5.84339 -0.0306086 -0.000547633
-5.80748 -0.0310056 -0.000558482
-5.77158 -0.0314104 -0.00056962
-5.7357 -0.0318231 -0.000581054
-5.69984 -0.0322439 -0.000592797
-5.66399 -0.0326731 -0.000604857
-5.62815 -0.0331109 -0.000617246
-5.59233 -0.0335574 -0.000629976
-5.55653 -0.0340131 -0.000643058
-5.52074 -0.034478 -0.000656505
-5.48497 -0.0349524 -0.00067033
-5.4492 -0.0354367 -0.000684546
-5.41346 -0.0359311 -0.000699168
-5.37773 -0.0364359 -0.000714209
-5.34201 -0.0369514 -0.000729687
-5.30631 -0.0374779 -0.000745616
-5.27062 -0.0380157 -0.000762013
-5.23494 -0.0385652 -0.000778897
-5.19928 -0.0391267 -0.000796285
-5.16363 -0.0397005 -0.000814197
-5.128 -0.040287 -0.000832653
-5.09237 -0.0408867 -0.000851674
-5.05677 -0.0414999 -0.000871282
-5.02117 -0.042127 -0.0008915
-4.98559 -0.0427685 -0.000912353
-4.95002 -0.0434249 -0.000933866
-4.91446 -0.0440965 -0.000956066
-4.87892 -0.0447839 -0.000978981
-4.84339 -0.0454875 -0.00100264
-4.80787 -0.046208 -0.00102708
-4.77237 -0.0469459 -0.00105232
-4.73687 -0.0477017 -0.0010784
-4.70139 -0.0484761 -0.00110537
-4.66592 -0.0492696 -0.00113325
-4.63046 -0.0500829 -0.00116208
-4.59502 -0.0509168 -0.00119192
-4.55958 -0.0517718 -0.0012228
-4.52416 -0.0526488 -0.00125477
-4.48875 -0.0535486 -0.00128787
-4.45335 -0.0544719 -0.00132217
-4.41797 -0.0554195 -0.00135771
-4.38259 -0.0563925 -0.00139456
-4.34722 -0.0573916 -0.00143278
-4.31187 -0.058418 -0.00147243
-4.27653 -0.0594725 -0.00151358
-4.24119 -0.0605563 -0.0015563
-4.20587 -0.0616705 -0.00160068
-4.17056 -0.0628163 -0.00164679
-4.13526 -0.0639949 -0.00169472
-4.09997 -0.0652076 -0.00174457
-4.06469 -0.0664557 -0.00179643
-4.02942 -0.0677408 -0.00185041
-3.99416 -0.0690643 -0.00190662
-3.95891 -0.0704278 -0.00196518
-3.92367 -0.071833 -0.00202622
-3.88844 -0.0732817 -0.00208987
-3.85322 -0.0747757 -0.00215628
-3.81801 -0.076317 -0.00222561
-3.7828 -0.0779077 -0.00229801
-3.74761 -0.0795499 -0.00237367
-3.71243 -0.0812461 -0.00245278
-3.67726 -0.0829986 -0.00253554
-3.64209 -0.0848102 -0.00262218
-3.60694 -0.0866835 -0.00271292
-3.57179 -0.0886215 -0.00280802
-3.53665 -0.0906273 -0.00290775
-3.50152 -0.0927043 -0.00301242
-3.4664 -0.0948559 -0.00312232
-3.43129 -0.0970859 -0.00323782
-3.39619 -0.0993984 -0.00335928
-3.36109 -0.101798 -0.00348711
-3.32601 -0.104288 -0.00362173
-3.29093 -0.106875 -0.00376363
-3.25586 -0.109563 -0.00391332
-3.2208 -0.112358 -0.00407136
-3.18574 -0.115266 -0.00423835
-3.1507 -0.118293 -0.00441498
-3.11566 -0.121447 -0.00460197
-3.08063 -0.124734 -0.00480012
-3.0456 -0.128163 -0.00501031
-3.01059 -0.131743 -0.0052335
-2.97558 -0.135483 -0.00547075
-2.94058 -0.139392 -0.00572324
-2.90558 -0.143483 -0.00599225
-2.87059 -0.147766 -0.00627923
-2.83561 -0.152256 -0.00658575
-2.80064 -0.156965 -0.00691359
-2.76567 -0.16191 -0.00726472
-2.73071 -0.167106 -0.00764133
-2.69576 -0.172574 -0.00804589
-2.66081 -0.178332 -0.00848116
-2.62587 -0.184404 -0.00895026
-2.59094 -0.190813 -0.00945668
-2.55601 -0.197587 -0.0100044
-2.52109 -0.204756 -0.010598
-2.48617 -0.212353 -0.0112425
-2.45126 -0.220415 -0.0119439
-2.41636 -0.228983 -0.0127088
-2.38146 -0.238105 -0.0135451
-2.34657 -0.247831 -0.0144618
-2.31168 -0.258221 -0.0154692
-2.2768 -0.269341 -0.0165796
-2.24192 -0.281267 -0.0178071
-2.20705 -0.294083 -0.0191687
-2.17219 -0.307889 -0.0206843
-2.13733 -0.322797 -0.0223775
-2.10247 -0.338939 -0.024277
-2.06762 -0.356465 -0.026417
-2.03278 -0.375554 -0.0288395
-1.99794 -0.396414 -0.0315958
-1.9631 -0.419291 -0.0347494
-1.92827 -0.44448 -0.0383794
-1.89345 -0.472334 -0.042586
-1.85862 -0.50328 -0.0474966
-1.82381 -0.537843 -0.0532759
-1.78899 -0.576669 -0.0601394
-1.75419 -0.620564 -0.0683738
-1.71938 -0.670552 -0.0783662
-1.68458 -0.727943 -0.0906504
-1.64979 -0.794445 -0.105978
-1.61499 -0.872321 -0.125433
-1.58021 -0.964633 -0.150626
-1.54542 -1.07561 -0.184029
-1.51064 -1.21123 -0.229585
-1.47586 -1.38019 -0.293889
-1.44109 -1.59547 -0.388592
-1.40632 -1.87683 -0.535736
-1.37155 -2.25436 -0.780617
-1.33679 -2.76913 -1.22598
-1.30203 -3.43809 -2.1295
-1.26727 -3.94114 -4.13072
-1.23251 -2.08158 -7.53873
-1.19776 2.98563 -7.09199
-1.16301 4.26305 -3.74305
-1.12827 3.67515 -1.95526
-1.09352 3.02477 -1.14347
-1.05878 2.53273 -0.73663
-1.02405 2.17192 -0.509668
-0.989309 1.90238 -0.371705
-0.954576 1.69571 -0.282076
-0.919844 1.5333 -0.220738
-0.885115 1.40292 -0.17698
-0.850388 1.29636 -0.144692
-0.815663 1.20792 -0.120189
-0.78094 1.13358 -0.10115
-0.746219 1.07042 -0.0860535
-0.711499 1.01626 -0.0738706
-0.676781 0.969474 -0.0638855
-0.642065 0.928802 -0.0555876
-0.60735 0.893263 -0.0486051
-0.572637 0.862083 -0.0426618
-0.537925 0.834643 -0.0375492
-0.503214 0.810444 -0.0331072
-0.468504 0.78908 -0.0292113
-0.433796 0.770219 -0.0257632
-0.399089 0.753585 -0.0226844
-0.364382 0.738952 -0.0199115
-0.329676 0.72613 -0.0173927
-0.294972 0.714963 -0.0150848
-0.260267 0.705319 -0.012952
-0.225564 0.69709 -0.0109636
-0.190861 0.690187 -0.00909338
-0.156158 0.684537 -0.00731827
-0.121456 0.680083 -0.00561788
-0.0867541 0.67678 -0.00397375
-0.0520524 0.674596 -0.00236883
-0.0173508 0.673509 -0.000787057
0.0173508 0.673509 0.000787057
0.0520524 0.674596 0.00236883
0.0867541 0.67678 0.00397375
0.121456 0.680083 0.00561788
0.156158 0.684537 0.00731827
0.190861 0.690187 0.00909338
0.225564 0.69709 0.0109636
0.260267 0.705319 0.012952
0.294972 0.714963 0.0150848
0.329676 0.72613 0.0173927
0.364382 0.738952 0.0199115
0.399089 0.753585 0.0226844
0.433796 0.770219 0.0257632
0.468504 0.78908 0.0292113
0.503214 0.810444 0.0331072
0.537925 0.834643 0.0375492
0.572637 0.862083 0.0426618
0.60735 0.893263 0.0486051
0.642065 0.928802 0.0555876
0.676781 0.969474 0.0638855
0.711499 1.01626 0.0738706
0.746219 1.07042 0.0860535
0.78094 1.13358 0.10115
0.815663 1.20792 0.120189
0.850388 1.29636 0.144692
0.885115 1.40292 0.17698
0.919844 1.5333 0.220738
0.954576 1.69571 0.282076
0.989309 1.90238 0.371705
1.02405 2.17192 0.509668
1.05878 2.53273 0.73663
1.09352 3.02477 1.14347
1.12827 3.67515 1.95526
1.16301 4.26305 3.74305
1.19776 2.98563 7.09199
1.23251 -2.08158 7.53873
1.26727 -3.94114 4.13072
1.30203 -3.43809 2.1295
1.33679 -2.76913 1.22598
1.37155 -2.25436 0.780617
1.40632 -1.87683 0.535736
1.44109 -1.59547 0.388592
1.47586 -1.38019 0.293889
1.51064 -1.21123 0.229585
1.54542 -1.07561 0.184029
1.58021 -0.964633 0.150626
1.61499 -0.872321 0.125433
1.64979 -0.794445 0.105978
1.68458 -0.727943 0.0906504
1.71938 -0.670552 0.0783662
1.75419 -0.620564 0.0683738
1.78899 -0.576669 0.0601394
1.82381 -0.537843 0.0532759
1.85862 -0.50328 0.0474966
1.89345 -0.472334 0.042586
1.92827 -0.44448 0.0383794
1.9631 -0.419291 0.0347494
1.99794 -0.396414 0.0315958
2.03278 -0.375554 0.0288395
2.06762 -0.356465 0.026417
2.10247 -0.338939 0.024277
2.13733 -0.322797 0.0223775
2.17219 -0.307889 0.0206843
2.20705 -0.294083 0.0191687
2.24192 -0.281267 0.0178071
2.2768 -0.269341 0.0165796
2.31168 -0.258221 0.0154692
2.34657 -0.247831 0.0144618
2.38146 -0.238105 0.0135451
2.41636 -0.228983 0.0127088
2.45126 -0.220415 0.0119439
2.48617 -0.212353 0.0112425
2.52109 -0.204756 0.010598
2.55601 -0.197587 0.0100044
2.59094 -0.190813 0.00945668
2.62587 -0.184404 0.00895026
2.66081 -0.178332 0.00848116
2.69576 -0.172574 0.00804589
2.73071 -0.167106 0.00764133
2.76567 -0.16191 0.00726472
2.80064 -0.156965 0.00691359
2.83561 -0.152256 0.00658575
2.87059 -0.147766 0.00627923
2.90558 -0.143483 0.00599225
2.94058 -0.139392 0.00572324
2.97558 -0.135483 0.00547075
3.01059 -0.131743 0.0052335
3.0456 -0.128163 0.00501031
3.08063 -0.124734 0.00480012
3.11566 -0.121447 0.00460197
3.1507 -0.118293 0.00441498
3.18574 -0.115266 0.00423835
3.2208 -0.112358 0.00407136
3.25586 -0.109563 0.00391332
3.29093 -0.106875 0.00376363
3.32601 -0.104288 0.00362173
3.36109 -0.101798 0.00348711
3.39619 -0.0993984 0.00335928
3.43129 -0.0970859 0.00323782
3.4664 -0.0948559 0.00312232
3.50152 -0.0927043 0.00301242
3.53665 -0.0906273 0.00290775
3.57179 -0.0886215 0.00280802
3.60694 -0.0866835 0.00271292
3.64209 -0.0848102 0.00262218
3.67726 -0.0829986 0.00253554
3.71243 -0.0812461 0.00245278
3.74761 -0.0795499 0.00237367
3.7828 -0.0779077 0.00229801
3.81801 -0.076317 0.00222561
3.85322 -0.0747757 0.00215628
3.88844 -0.0732817 0.00208987
3.92367 -0.071833 0.00202622
3.95891 -0.0704278 0.00196518
3.99416 -0.0690643 0.00190662
4.02942 -0.0677408 0.00185041
4.06469 -0.0664557 0.00179643
4.09997 -0.0652076 0.00174457
4.13526 -0.0639949 0.00169472
4.17056 -0.0628163 0.00164679
4.20587 -0.0616705 0.00160068
4.24119 -0.0605563 0.0015563
4.27653 -0.0594725 0.00151358
4.31187 -0.058418 0.00147243
4.34722 -0.0573916 0.00143278
4.38259 -0.0563925 0.00139456
4.41797 -0.0554195 0.00135771
4.45335 -0.0544719 0.00132217
4.48875 -0.0535486 0.00128787
4.52416 -0.0526488 0.00125477
4.55958 -0.0517718 0.0012228
4.59502 -0.0509168 0.00119192
4.63046 -0.0500829 0.00116208
4.66592 -0.0492696 0.00113325
4.70139 -0.0484761 0.00110537
4.73687 -0.0477017 0.0010784
4.77237 -0.0469459 0.00105232
4.80787 -0.046208 0.00102708
4.84339 -0.0454875 0.00100264
4.87892 -0.0447839 0.000978981
4.91446 -0.0440965 0.000956066
4.95002 -0.0434249 0.000933866
4.98559 -0.0427685 0.000912353
5.02117 -0.042127 0.0008915
5.05677 -0.0414999 0.000871282
5.09237 -0.0408867 0.000851674
5.128 -0.040287 0.000832653
5.16363 -0.0397005 0.000814197
5.19928 -0.0391267 0.000796285
5.23494 -0.0385652 0.000778897
5.27062 -0.0380157 0.000762013
5.30631 -0.0374779 0.000745616
5.34201 -0.0369514 0.000729687
5.37773 -0.0364359 0.000714209
5.41346 -0.0359311 0.000699168
5.4492 -0.0354367 0.000684546
5.48497 -0.0349524 0.00067033
5.52074 -0.034478 0.000656505
5.55653 -0.0340131 0.000643058
5.59233 -0.0335574 0.000629976
5.62815 -0.0331109 0.000617246
5.66399 -0.0326731 0.000604857
5.69984 -0.0322439 0.000592797
5.7357 -0.0318231 0.000581054
5.77158 -0.0314104 0.00056962
5.80748 -0.0310056 0.000558482
5.84339 -0.0306086 0.000547633
5.87932 -0.030219 0.000537062
5.91526 -0.0298368 0.00052676
5.95122 -0.0294617 0.000516719
5.9872 -0.0290935 0.000506931
6.02319 -0.0287322 0.000497387
6.05919 -0.0283775 0.00048808
6.09522 -0.0280292 0.000479003
6.13126 -0.0276873 0.000470148
6.16732 -0.0273514 0.000461509
6.20339 -0.0270216 0.000453079
6.23949 -0.0266976 0.000444851
6.27559 -0.0263794 0.00043682
6.31172 -0.0260667 0.00042898
6.34786 -0.0257594 0.000421325
6.38403 -0.0254575 0.000413849
6.42021 -0.0251608 0.000406548
6.4564 -0.0248692 0.000399416
6.49262 -0.0245825 0.000392448
6.52885 -0.0243006 0.000385639
6.5651 -0.0240235 0.000378986
6.60137 -0.0237511 0.000372483
6.63766 -0.0234831 0.000366127
6.67397 -0.0232196 0.000359912
6.71029 -0.0229604 0.000353836
6.74664 -0.0227054 0.000347894
6.783 -0.0224546 0.000342083
6.81938 -0.0222078 0.000336399
6.85579 -0.021965 0.000330839
6.89221 -0.021726 0.000325398
6.92865 -0.0214908 0.000320075
6.96511 -0.0212594 0.000314865
7.00159 -0.0210316 0.000309767
7.0381 -0.0208073 0.000304776
7.07462 -0.0205865 0.00029989
7.11116 -0.0203692 0.000295106
7.14772 -0.0201551 0.000290422
7.18431 -0.0199444 0.000285834
7.22091 -0.0197368 0.000281341
7.25754 -0.0195324 0.00027694
7.29418 -0.019331 0.000272629
7.33085 -0.0191327 0.000268405
7.36754 -0.0189373 0.000264267
7.40425 -0.0187448 0.000260211
7.44099 -0.0185551 0.000256236
7.47774 -0.0183682 0.000252341
7.51452 -0.0181841 0.000248522
7.55132 -0.0180026 0.000244778
7.58814 -0.0178237 0.000241107
7.62498 -0.0176474 0.000237508
7.66185 -0.0174736 0.000233979
7.69874 -0.0173023 0.000230517
7.73566 -0.0171334 0.000227122
7.77259 -0.0169669 0.000223792
7.80955 -0.0168027 0.000220525
7.84654 -0.0166408 0.00021732
7.88355 -0.0164811 0.000214175
7.92058 -0.0163237 0.000211089
7.95763 -0.0161684 0.00020806
7.99471 -0.0160152 0.000205088
8.03182 -0.0158641 0.00020217
8.06895 -0.0157151 0.000199306
8.1061 -0.0155681 0.000196494
8.14328 -0.015423 0.000193734
8.18049 -0.0152799 0.000191024
8.21772 -0.0151387 0.000188362
8.25497 -0.0149993 0.000185748
8.29226 -0.0148618 0.000183181
8.32956 -0.0147261 0.00018066
8.3669 -0.0145921 0.000178183
8.40426 -0.0144599 0.00017575
8.44165 -0.0143294 0.000173359
8.47906 -0.0142006 0.000171011
8.5165 -0.0140734 0.000168703
8.55397 -0.0139479 0.000166435
8.59146 -0.0138239 0.000164207
8.62899 -0.0137015 0.000162016
8.66654 -0.0135807 0.000159863
8.70412 -0.0134613 0.000157747
8.74172 -0.0133435 0.000155667
8.77936 -0.0132271 0.000153621
8.81702 -0.0131122 0.000151611
8.85471 -0.0129986 0.000149633
8.89244 -0.0128865 0.000147689
8.93019 -0.0127757 0.000145777
8.96797 -0.0126663 0.000143897
9.00578 -0.0125582 0.000142047
9.04362 -0.0124514 0.000140228
9.08149 -0.0123459 0.000138439
9.11939 -0.0122416 0.000136678
9.15732 -0.0121386 0.000134946
9.19528 -0.0120368 0.000133243
9.23327 -0.0119362 0.000131566
9.2713 -0.0118368 0.000129916
9.30935 -0.0117386 0.000128293
9.34744 -0.0116415 0.000126695
9.38556 -0.0115455 0.000125123
9.42371 -0.0114506 0.000123575
9.46189 -0.0113569 0.000122052
9.50011 -0.0112642 0.000120552
9.53836 -0.0111725 0.000119076
9.57664 -0.0110819 0.000117623
9.61496 -0.0109923 0.000116192
9.65331 -0.0109038 0.000114783
9.69169 -0.0108162 0.000113396
9.73011 -0.0107296 0.00011203
9.76856 -0.010644 0.000110684
9.80704 -0.0105593 0.000109359
9.84557 -0.0104756 0.000108054
9.88412 -0.0103927 0.000106769
9.92271 -0.0103108 0.000105503
9.96134 -0.0102298 0.000104255
10 -0.0101497 0.000103027
10.0387 -0.0100704 0.000101816
10.0774 -0.00999201 0.000100624
10.1162 -0.00991444 9.94486e-05
10.155 -0.00983771 9.82907e-05
10.1939 -0.00976179 9.71497e-05
10.2328 -0.00968668 9.60253e-05
10.2717 -0.00961237 9.49172e-05
10.3106 -0.00953884 9.38251e-05
10.3496 -0.00946608 9.27487e-05
10.3887 -0.00939409 9.16877e-05
10.4278 -0.00932284 9.06419e-05
10.4669 -0.00925234 8.9611e-05
10.506 -0.00918256 8.85946e-05
10.5452 -0.00911351 8.75927e-05
10.5845 -0.00904516 8.66048e-05
10.6238 -0.00897752 8.56308e-05
10.6631 -0.00891056 8.46705e-05
10.7024 -0.00884428 8.37235e-05
10.7418 -0.00877868 8.27896e-05
10.7813 -0.00871373 8.18687e-05
10.8208 -0.00864944 8.09604e-05
10.8603 -0.00858579 8.00647e-05
10.8999 -0.00852278 7.91812e-05
10.9395 -0.00846039 7.83097e-05
10.9792 -0.00839862 7.74501e-05
11.0189 -0.00833746 7.66022e-05
11.0586 -0.0082769 7.57657e-05
11.0984 -0.00821693 7.49405e-05
11.1383 -0.00815755 7.41263e-05
11.1781 -0.00809874 7.33231e-05
11.2181 -0.00804051 7.25305e-05
11.2581 -0.00798283 7.17484e-05
11.2981 -0.00792571 7.09767e-05
11.3381 -0.00786914 7.02152e-05
11.3783 -0.00781311 6.94637e-05
11.4184 -0.00775761 6.87221e-05
11.4587 -0.00770263 6.79901e-05
11.4989 -0.00764818 6.72677e-05
11.5392 -0.00759423 6.65546e-05
11.5796 -0.0075408 6.58507e-05
11.62 -0.00748786 6.5156e-05
11.6605 -0.00743541 6.44701e-05
11.701 -0.00738345 6.37931e-05
11.7415 -0.00733197 6.31246e-05
11.7822 -0.00728096 6.24647e-05
11.8228 -0.00723043 6.18132e-05
11.8636 -0.00718035 6.11699e-05
11.9043 -0.00713073 6.05347e-05
11.9452 -0.00708156 5.99074e-05
11.986 -0.00703283 5.92881e-05
12.027 -0.00698455 5.86764e-05
12.068 -0.00693669 5.80724e-05
12.109 -0.00688927 5.74758e-05
12.1501 -0.00684227 5.68867e-05
12.1913 -0.00679568 5.63048e-05
12.2325 -0.00674951 5.573e-05
12.2738 -0.00670374 5.51623e-05
12.3151 -0.00665838 5.46015e-05
12.3565 -0.00661342 5.40475e-05
12.3979 -0.00656884 5.35003e-05
12.4394 -0.00652466 5.29596e-05
12.481 -0.00648085 5.24255e-05
12.5226 -0.00643743 5.18978e-05
12.5643 -0.00639438 5.13764e-05
12.6061 -0.00635169 5.08613e-05
12.6479 -0.00630938 5.03522e-05
12.6898 -0.00626742 4.98492e-05
12.7317 -0.00622582 4.93522e-05
12.7737 -0.00618457 4.8861e-05
12.8158 -0.00614366 4.83756e-05
12.8579 -0.0061031 4.78959e-05
12.9001 -0.00606288 4.74218e-05
12.9424 -0.00602299 4.69532e-05
12.9847 -0.00598344 4.64901e-05
13.0271 -0.00594421 4.60323e-05
13.0696 -0.00590531 4.55798e-05
13.1121 -0.00586672 4.51325e-05
13.1547 -0.00582845 4.46904e-05
13.1974 -0.00579049 4.42533e-05
13.2402 -0.00575284 4.38211e-05
13.283 -0.0057155 4.33939e-05
13.3259 -0.00567845 4.29716e-05
13.3689 -0.00564171 4.25539e-05
13.4119 -0.00560525 4.2141e-05
13.455 -0.00556909 4.17328e-05
13.4982 -0.00553322 4.13291e-05
13.5415 -0.00549763 4.09299e-05
13.5848 -0.00546231 4.05351e-05
13.6283 -0.00542728 4.01447e-05
13.6718 -0.00539252 3.97587e-05
13.7153 -0.00535803 3.93769e-05
13.759 -0.00532381 3.89992e-05
13.8028 -0.00528986 3.86258e-05
13.8466 -0.00525617 3.82564e-05
13.8905 -0.00522273 3.7891e-05
13.9345 -0.00518955 3.75295e-05
13.9786 -0.00515663 3.7172e-05
14.0227 -0.00512395 3.68184e-05
14.067 -0.00509152 3.64685e-05
14.1113 -0.00505933 3.61224e-05
14.1558 -0.00502739 3.578e-05
14.2003 -0.00499569 3.54412e-05
14.2449 -0.00496422 3.5106e-05
14.2896 -0.00493298 3.47744e-05
14.3344 -0.00490197 3.44463e-05
14.3793 -0.0048712 3.41216e-05
14.4243 -0.00484065 3.38003e-05
14.4693 -0.00481032 3.34824e-05
14.5145 -0.00478021 3.31678e-05
14.5598 -0.00475032 3.28565e-05
14.6052 -0.00472064 3.25483e-05
14.6506 -0.00469118 3.22434e-05
14.6962 -0.00466193 3.19416e-05
14.7419 -0.00463288 3.16429e-05
14.7877 -0.00460404 3.13472e-05
14.8336 -0.00457541 3.10545e-05
14.8796 -0.00454697 3.07648e-05
14.9257 -0.00451874 3.04781e-05
14.9719 -0.0044907 3.01942e-05
15.0182 -0.00446285 2.99132e-05
15.0647 -0.0044352 2.9635e-05
15.1112 -0.00440773 2.93596e-05
15.1579 -0.00438046 2.90869e-05
15.2047 -0.00435337 2.88169e-05
15.2516 -0.00432646 2.85496e-05
15.2986 -0.00429973 2.82849e-05
15.3458 -0.00427319 2.80228e-05
15.393 -0.00424682 2.77632e-05
15.4404 -0.00422062 2.75062e-05
15.488 -0.0041946 2.72517e-05
15.5356 -0.00416875 2.69996e-05
15.5834 -0.00414306 2.675e-05
15.6313 -0.00411755 2.65028e-05
15.6794 -0.0040922 2.62579e-05
15.7276 -0.00406701 2.60153e-05
15.7759 -0.00404198 2.57751e-05
15.8243 -0.00401712 2.55371e-05
15.873 -0.00399241 2.53014e-05
15.9217 -0.00396785 2.50679e-05
15.9706 -0.00394345 2.48365e-05
16.0197 -0.0039192 2.46073e-05
16.0689 -0.0038951 2.43803e-05
16.1182 -0.00387114 2.41553e-05
16.1677 -0.00384734 2.39324e-05
16.2174 -0.00382368 2.37115e-05
16.2672 -0.00380016 2.34927e-05
16.3172 -0.00377678 2.32758e-05
16.3674 -0.00375353 2.30609e-05
16.4177 -0.00373043 2.28479e-05
16.4682 -0.00370746 2.26368e-05
16.5189 -0.00368463 2.24276e-05
16.5697 -0.00366192 2.22203e-05
16.6208 -0.00363935 2.20148e-05
16.672 -0.0036169 2.18111e-05
16.7234 -0.00359459 2.16091e-05
16.775 -0.00357239 2.14089e-05
16.8268 -0.00355032 2.12105e-05
16.8787 -0.00352837 2.10138e-05
16.9309 -0.00350654 2.08187e-05
16.9833 -0.00348483 2.06253e-05
17.0359 -0.00346323 2.04335e-05
17.0887 -0.00344174 2.02434e-05
17.1418 -0.00342037 2.00548e-05
17.195 -0.00339911 1.98678e-05
17.2485 -0.00337796 1.96823e-05
17.3022 -0.00335692 1.94984e-05
17.3562 -0.00333598 1.93159e-05
17.4104 -0.00331515 1.9135e-05
17.4648 -0.00329441 1.89554e-05
17.5195 -0.00327378 1.87774e-05
17.5744 -0.00325324 1.86007e-05
17.6296 -0.00323281 1.84254e-05
17.6851 -0.00321246 1.82514e-05
17.7408 -0.00319221 1.80789e-05
17.7969 -0.00317205 1.79076e-05
17.8532 -0.00315198 1.77376e-05
17.9098 -0.00313199 1.75689e-05
17.9667 -0.00311209 1.74015e-05
18.0239 -0.00309227 1.72353e-05
18.0815 -0.00307254 1.70703e-05
18.1393 -0.00305288 1.69065e-05
18.1975 -0.0030333 1.67438e-05
18.256 -0.00301379 1.65824e-05
18.3149 -0.00299436 1.6422e-05
18.3742 -0.00297499 1.62627e-05
18.4338 -0.0029557 1.61045e-05
18.4938 -0.00293647 1.59474e-05
18.5542 -0.0029173 1.57912e-05
18.615 -0.00289819 1.56361e-05
18.6762 -0.00287914 1.5482e-05
18.7379 -0.00286015 1.53288e-05
18.8 -0.00284121 1.51766e-05
18.8625 -0.00282231 1.50253e-05
18.9255 -0.00280347 1.48748e-05
18.9891 -0.00278467 1.47252e-05
19.0531 -0.0027659 1.45765e-05
19.1177 -0.00274718 1.44285e-05
19.1828 -0.00272849 1.42813e-05
19.2484 -0.00270983 1.41348e-05
19.3147 -0.00269119 1.39891e-05
19.3816 -0.00267258 1.3844e-05
19.4491 -0.00265398 1.36995e-05
19.5173 -0.00263539 1.35557e-05
19.5862 -0.00261682 1.34124e-05
19.6558 -0.00259824 1.32697e-05
19.7262 -0.00257966 1.31274e-05
19.7974 -0.00256107 1.29856e-05
19.8694 -0.00254247 1.28442e-05
19.9423 -0.00252384 1.27031e-05
20.0162 -0.00250518 1.25623e-05
20.091 -0.00248648 1.24218e-05
20.1669 -0.00246773 1.22814e-05
20.244 -0.00244892 1.2141e-05
20.3222 -0.00243004 1.20007e-05
20.4016 -0.00241108 1.18604e-05
20.4825 -0.00239201 1.17198e-05
20.5648 -0.00237284 1.1579e-05
20.6487 -0.00235352 1.14378e-05
20.7344 -0.00233406 1.1296e-05
20.8219 -0.00231441 1.11535e-05
20.9115 -0.00229455 1.10101e-05
21.0034 -0.00227445 1.08655e-05
21.0979 -0.00225406 1.07196e-05
21.1952 -0.00223333 1.05719e-05
21.2959 -0.0022122 1.0422e-05
21.4004 -0.00219058 1.02695e-05
21.5093 -0.00216837 1.01135e-05
21.6237 -0.00214542 9.9532e-06
21.7448 -0.00212151 9.78712e-06
21.8747 -0.00209632 9.61316e-06
22.0165 -0.00206931 9.42779e-06
22.1768 -0.00203942 9.22402e-06
22.3723 -0.00200383 8.98341e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda2.0Nc1Quantum/GRpTwoLoop.txt <==
-22.3723 -0.00200335 -8.98481e-06
-22.1768 -0.00203892 -9.22105e-06
-22.0165 -0.0020688 -9.42645e-06
-21.8747 -0.0020958 -9.6092e-06
-21.7448 -0.00212097 -9.78447e-06
-21.6237 -0.00214487 -9.9484e-06
-21.5093 -0.00216781 -1.01099e-05
-21.4004 -0.00219001 -1.02639e-05
-21.2959 -0.00221161 -1.04174e-05
-21.1952 -0.00223273 -1.05654e-05
-21.0979 -0.00225345 -1.07138e-05
-21.0034 -0.00227383 -1.08578e-05
-20.9115 -0.00229392 -1.10028e-05
-20.8219 -0.00231377 -1.11439e-05
-20.7344 -0.00233341 -1.12863e-05
-20.6487 -0.00235286 -1.14255e-05
-20.5648 -0.00237217 -1.15671e-05
-20.4825 -0.00239134 -1.17071e-05
-20.4016 -0.00241039 -1.18505e-05
-20.3222 -0.00242934 -1.19917e-05
-20.244 -0.00244821 -1.21337e-05
-20.1669 -0.00246701 -1.22719e-05
-20.091 -0.00248575 -1.24128e-05
-20.0162 -0.00250444 -1.25529e-05
-19.9423 -0.00252309 -1.26954e-05
-19.8694 -0.0025417 -1.28347e-05
-19.7974 -0.0025603 -1.29768e-05
-19.7262 -0.00257888 -1.3118e-05
-19.6558 -0.00259744 -1.32614e-05
-19.5862 -0.00261601 -1.34024e-05
-19.5173 -0.00263457 -1.35469e-05
-19.4491 -0.00265315 -1.36899e-05
-19.3816 -0.00267173 -1.38349e-05
-19.3147 -0.00269033 -1.39787e-05
-19.2484 -0.00270896 -1.41258e-05
-19.1828 -0.00272761 -1.42708e-05
-19.1177 -0.00274629 -1.44189e-05
-19.0531 -0.002765 -1.45659e-05
-18.9891 -0.00278375 -1.47154e-05
-18.9255 -0.00280254 -1.48638e-05
-18.8625 -0.00282137 -1.50154e-05
-18.8 -0.00284025 -1.51652e-05
-18.7379 -0.00285918 -1.53185e-05
-18.6762 -0.00287816 -1.54705e-05
-18.615 -0.0028972 -1.56254e-05
-18.5542 -0.00291629 -1.57794e-05
-18.4938 -0.00293545 -1.59364e-05
-18.4338 -0.00295467 -1.60921e-05
-18.3742 -0.00297395 -1.62515e-05
-18.3149 -0.0029933 -1.64093e-05
-18.256 -0.00301272 -1.65707e-05
-18.1975 -0.00303221 -1.6731e-05
-18.1393 -0.00305178 -1.68944e-05
-18.0815 -0.00307142 -1.7057e-05
-18.0239 -0.00309115 -1.72229e-05
-17.9667 -0.00311095 -1.73877e-05
-17.9098 -0.00313083 -1.75563e-05
-17.8532 -0.0031508 -1.77235e-05
-17.7969 -0.00317086 -1.78944e-05
-17.7408 -0.00319101 -1.80644e-05
-17.6851 -0.00321124 -1.82378e-05
-17.6296 -0.00323157 -1.84105e-05
-17.5744 -0.003252 -1.85867e-05
-17.5195 -0.00327252 -1.8762e-05
-17.4648 -0.00329313 -1.89411e-05
-17.4104 -0.00331385 -1.91191e-05
-17.3562 -0.00333467 -1.93011e-05
-17.3022 -0.00335559 -1.94821e-05
-17.2485 -0.00337662 -1.9667e-05
-17.195 -0.00339775 -1.9851e-05
-17.1418 -0.003419 -2.0039e-05
-17.0887 -0.00344035 -2.02262e-05
-17.0359 -0.00346182 -2.04172e-05
-16.9833 -0.0034834 -2.06075e-05
-16.9309 -0.00350509 -2.08019e-05
-16.8787 -0.0035269 -2.09954e-05
-16.8268 -0.00354884 -2.11933e-05
-16.775 -0.00357089 -2.13901e-05
-16.7234 -0.00359306 -2.15914e-05
-16.672 -0.00361536 -2.17917e-05
-16.6208 -0.00363779 -2.19964e-05
-16.5697 -0.00366035 -2.22004e-05
-16.5189 -0.00368303 -2.24087e-05
-16.4682 -0.00370585 -2.26163e-05
-16.4177 -0.00372879 -2.28284e-05
-16.3674 -0.00375188 -2.30397e-05
-16.3172 -0.0037751 -2.32557e-05
-16.2672 -0.00379846 -2.34709e-05
-16.2174 -0.00382196 -2.36908e-05
-16.1677 -0.0038456 -2.39099e-05
-16.1182 -0.00386938 -2.4134e-05
-16.0689 -0.00389331 -2.43571e-05
-16.0197 -0.00391739 -2.45853e-05
-15.9706 -0.00394162 -2.48127e-05
-15.9217 -0.003966 -2.50452e-05
-15.873 -0.00399053 -2.52769e-05
-15.8243 -0.00401522 -2.55137e-05
-15.7759 -0.00404006 -2.57499e-05
-15.7276 -0.00406507 -2.59912e-05
-15.6794 -0.00409023 -2.62319e-05
-15.6313 -0.00411556 -2.64779e-05
-15.5834 -0.00414105 -2.67232e-05
-15.5356 -0.00416671 -2.6974e-05
-15.488 -0.00419253 -2.72241e-05
-15.4404 -0.00421853 -2.74798e-05
-15.393 -0.0042447 -2.77348e-05
-15.3458 -0.00427104 -2.79956e-05
-15.2986 -0.00429756 -2.82556e-05
-15.2516 -0.00432426 -2.85215e-05
-15.2047 -0.00435114 -2.87867e-05
-15.1579 -0.00437821 -2.90579e-05
-15.1112 -0.00440546 -2.93285e-05
-15.0647 -0.00443289 -2.96051e-05
-15.0182 -0.00446052 -2.98812e-05
-14.9719 -0.00448833 -3.01634e-05
-14.9257 -0.00451634 -3.04451e-05
-14.8796 -0.00454455 -3.07331e-05
-14.8336 -0.00457295 -3.10205e-05
-14.7877 -0.00460156 -3.13145e-05
-14.7419 -0.00463037 -3.16078e-05
-14.6962 -0.00465938 -3.19079e-05
-14.6506 -0.0046886 -3.22073e-05
-14.6052 -0.00471803 -3.25136e-05
-14.5598 -0.00474767 -3.28192e-05
-14.5145 -0.00477753 -3.31319e-05
-14.4693 -0.00480761 -3.34441e-05
-14.4243 -0.0048379 -3.37633e-05
-14.3793 -0.00486842 -3.40821e-05
-14.3344 -0.00489916 -3.44081e-05
-14.2896 -0.00493013 -3.47337e-05
-14.2449 -0.00496133 -3.50666e-05
-14.2003 -0.00499277 -3.53992e-05
-14.1558 -0.00502443 -3.57393e-05
-14.1113 -0.00505634 -3.60791e-05
-14.067 -0.00508849 -3.64266e-05
-14.0227 -0.00512088 -3.67737e-05
-13.9786 -0.00515352 -3.71288e-05
-13.9345 -0.0051864 -3.74835e-05
-13.8905 -0.00521954 -3.78464e-05
-13.8466 -0.00525294 -3.82088e-05
-13.8028 -0.00528659 -3.85797e-05
-13.759 -0.00532051 -3.89502e-05
-13.7153 -0.00535468 -3.93294e-05
-13.6718 -0.00538913 -3.97081e-05
-13.6283 -0.00542384 -4.00957e-05
-13.5848 -0.00545883 -4.0483e-05
-13.5415 -0.0054941 -4.08793e-05
-13.4982 -0.00552964 -4.12753e-05
-13.455 -0.00556547 -4.16805e-05
-13.4119 -0.00560159 -4.20856e-05
-13.3689 -0.00563799 -4.25e-05
-13.3259 -0.00567469 -4.29143e-05
-13.283 -0.00571169 -4.33382e-05
-13.2402 -0.00574899 -4.37621e-05
-13.1974 -0.00578659 -4.41958e-05
-13.1547 -0.00582449 -4.46294e-05
-13.1121 -0.00586271 -4.50732e-05
-13.0696 -0.00590125 -4.55169e-05
-13.0271 -0.0059401 -4.5971e-05
-12.9847 -0.00597927 -4.64251e-05
-12.9424 -0.00601877 -4.689e-05
-12.9001 -0.0060586 -4.73547e-05
-12.8579 -0.00609877 -4.78306e-05
-12.8158 -0.00613927 -4.83064e-05
-12.7737 -0.00618012 -4.87935e-05
-12.7317 -0.00622131 -4.92807e-05
-12.6898 -0.00626285 -4.97795e-05
-12.6479 -0.00630475 -5.02784e-05
-12.6061 -0.00634701 -5.07892e-05
-12.5643 -0.00638963 -5.13001e-05
-12.5226 -0.00643261 -5.18233e-05
-12.481 -0.00647598 -5.23467e-05
-12.4394 -0.00651971 -5.28826e-05
-12.3979 -0.00656383 -5.34189e-05
-12.3565 -0.00660834 -5.39679e-05
-12.3151 -0.00665324 -5.45174e-05
-12.2738 -0.00669853 -5.508e-05
-12.2325 -0.00674423 -5.56431e-05
-12.1913 -0.00679033 -5.62197e-05
-12.1501 -0.00683684 -5.67969e-05
-12.109 -0.00688377 -5.73879e-05
-12.068 -0.00693112 -5.79796e-05
-12.027 -0.0069789 -5.85855e-05
-11.986 -0.00702711 -5.91921e-05
-11.9452 -0.00707575 -5.98134e-05
-11.9043 -0.00712484 -6.04354e-05
-11.8636 -0.00717438 -6.10726e-05
-11.8228 -0.00722438 -6.17106e-05
-11.7822 -0.00727483 -6.23642e-05
-11.7415 -0.00732575 -6.30185e-05
-11.701 -0.00737715 -6.3689e-05
-11.6605 -0.00742902 -6.43604e-05
-11.62 -0.00748138 -6.50483e-05
-11.5796 -0.00753423 -6.57372e-05
-11.5392 -0.00758757 -6.64432e-05
-11.4989 -0.00764142 -6.71502e-05
-11.4587 -0.00769578 -6.78748e-05
-11.4184 -0.00775066 -6.86006e-05
-11.3783 -0.00780607 -6.93443e-05
-11.3381 -0.007862 -7.00895e-05
-11.2981 -0.00791847 -7.08531e-05
-11.2581 -0.00797549 -7.16183e-05
-11.2181 -0.00803306 -7.24025e-05
-11.1781 -0.00809119 -7.31884e-05
-11.1383 -0.00814989 -7.39938e-05
-11.0984 -0.00820916 -7.48011e-05
-11.0586 -0.00826901 -7.56284e-05
-11.0189 -0.00832946 -7.64578e-05
-10.9792 -0.00839051 -7.73079e-05
-10.9395 -0.00845216 -7.81602e-05
-10.8999 -0.00851443 -7.90339e-05
-10.8603 -0.00857732 -7.99098e-05
-10.8208 -0.00864085 -8.08078e-05
-10.7813 -0.00870501 -8.17082e-05
-10.7418 -0.00876983 -8.26314e-05
-10.7024 -0.00883531 -8.35572e-05
-10.6631 -0.00890145 -8.45065e-05
-10.6238 -0.00896827 -8.54585e-05
-10.5845 -0.00903578 -8.64349e-05
-10.5452 -0.00910399 -8.74141e-05
-10.506 -0.0091729 -8.84184e-05
-10.4669 -0.00924254 -8.94258e-05
-10.4278 -0.00931289 -9.04592e-05
-10.3887 -0.00938399 -9.14958e-05
-10.3496 -0.00945583 -9.25592e-05
-10.3106 -0.00952844 -9.3626e-05
-10.2717 -0.00960181 -9.47206e-05
-10.2328 -0.00967596 -9.58189e-05
-10.1939 -0.00975091 -9.69457e-05
-10.155 -0.00982666 -9.80765e-05
-10.1162 -0.00990323 -9.92368e-05
-10.0774 -0.00998062 -0.000100401
-10.0387 -0.0100589 -0.000101597
-10 -0.0101379 -0.000102796
-9.96134 -0.0102179 -0.000104027
-9.92271 -0.0102987 -0.000105263
-9.88412 -0.0103805 -0.000106532
-9.84557 -0.0104631 -0.000107806
-9.80704 -0.0105466 -0.000109113
-9.76856 -0.0106311 -0.000110426
-9.73011 -0.0107165 -0.000111774
-9.69169 -0.0108029 -0.000113128
-9.65331 -0.0108903 -0.000114518
-9.61496 -0.0109786 -0.000115914
-9.57664 -0.011068 -0.000117347
-9.53836 -0.0111584 -0.000118787
-9.50011 -0.0112498 -0.000120266
-9.46189 -0.0113423 -0.000121752
-9.42371 -0.0114358 -0.000123277
-9.38556 -0.0115304 -0.000124811
-9.34744 -0.0116262 -0.000126386
-9.30935 -0.011723 -0.000127969
-9.2713 -0.011821 -0.000129594
-9.23327 -0.0119202 -0.000131229
-9.19528 -0.0120205 -0.000132908
-9.15732 -0.012122 -0.000134596
-9.11939 -0.0122248 -0.00013633
-9.08149 -0.0123287 -0.000138074
-9.04362 -0.012434 -0.000139866
-9.00578 -0.0125405 -0.000141668
-8.96797 -0.0126483 -0.00014352
-8.93019 -0.0127574 -0.000145382
-8.89244 -0.0128679 -0.000147297
-8.85471 -0.0129797 -0.000149222
-8.81702 -0.0130929 -0.000151202
-8.77936 -0.0132075 -0.000153194
-8.74172 -0.0133236 -0.000155242
-8.70412 -0.0134411 -0.000157302
-8.66654 -0.0135601 -0.000159421
-8.62899 -0.0136806 -0.000161553
-8.59146 -0.0138026 -0.000163746
-8.55397 -0.0139262 -0.000165953
-8.5165 -0.0140514 -0.000168223
-8.47906 -0.0141781 -0.000170508
-8.44165 -0.0143066 -0.000172859
-8.40426 -0.0144367 -0.000175226
-8.3669 -0.0145685 -0.000177661
-8.32956 -0.014702 -0.000180114
-8.29226 -0.0148373 -0.000182637
-8.25497 -0.0149744 -0.00018518
-8.21772 -0.0151133 -0.000187795
-8.18049 -0.0152541 -0.000190431
-8.14328 -0.0153967 -0.000193143
-8.1061 -0.0155413 -0.000195877
-8.06895 -0.0156879 -0.00019869
-8.03182 -0.0158364 -0.000201526
-7.99471 -0.015987 -0.000204445
-7.95763 -0.0161396 -0.000207388
-7.92058 -0.0162944 -0.000210419
-7.88355 -0.0164513 -0.000213474
-7.84654 -0.0166104 -0.000216621
-7.80955 -0.0167718 -0.000219794
-7.77259 -0.0169354 -0.000223063
-7.73566 -0.0171013 -0.00022636
-7.69874 -0.0172696 -0.000229757
-7.66185 -0.0174403 -0.000233183
-7.62498 -0.0176135 -0.000236714
-7.58814 -0.0177891 -0.000240277
-7.55132 -0.0179674 -0.000243949
-7.51452 -0.0181482 -0.000247655
-7.47774 -0.0183317 -0.000251476
-7.44099 -0.0185179 -0.000255332
-7.40425 -0.0187068 -0.000259309
-7.36754 -0.0188986 -0.000263323
-7.33085 -0.0190932 -0.000267463
-7.29418 -0.0192908 -0.000271645
-7.25754 -0.0194914 -0.000275957
-7.22091 -0.019695 -0.000280314
-7.18431 -0.0199017 -0.000284808
-7.14772 -0.0201117 -0.000289349
-7.11116 -0.0203248 -0.000294035
-7.07462 -0.0205413 -0.00029877
-7.0381 -0.0207612 -0.000303658
-7.00159 -0.0209845 -0.000308599
-6.96511 -0.0212114 -0.0003137
-6.92865 -0.0214419 -0.000318857
-6.89221 -0.0216761 -0.000324182
-6.85579 -0.021914 -0.000329568
-6.81938 -0.0221558 -0.000335131
-6.783 -0.0224015 -0.000340759
-6.74664 -0.0226513 -0.000346572
-6.71029 -0.0229051 -0.000352455
-6.67397 -0.0231632 -0.000358535
-6.63766 -0.0234256 -0.000364688
-6.60137 -0.0236923 -0.000371048
-6.5651 -0.0239636 -0.000377488
-6.52885 -0.0242394 -0.000384145
-6.49262 -0.02452 -0.000390889
-6.4564 -0.0248054 -0.000397861
-6.42021 -0.0250957 -0.000404926
-6.38403 -0.025391 -0.000412234
-6.34786 -0.0256915 -0.00041964
-6.31172 -0.0259973 -0.000427303
-6.27559 -0.0263085 -0.000435072
-6.23949 -0.0266253 -0.000443112
-6.20339 -0.0269477 -0.000451266
-6.16732 -0.0272759 -0.000459708
-6.13126 -0.0276101 -0.000468272
-6.09522 -0.0279504 -0.000477141
-6.05919 -0.028297 -0.000486142
-6.02319 -0.02865 -0.000495467
-5.9872 -0.0290095 -0.000504933
-5.95122 -0.0293758 -0.000514743
-5.91526 -0.029749 -0.000524706
-5.87932 -0.0301293 -0.000535034
-5.84339 -0.0305169 -0.000545528
-5.80748 -0.030912 -0.000556409
-5.77158 -0.0313147 -0.00056747
-5.7357 -0.0317253 -0.000578944
-5.69984 -0.032144 -0.000590612
-5.66399 -0.0325709 -0.000602721
-5.62815 -0.0330064 -0.000615039
-5.59233 -0.0334507 -0.000627828
-5.55653 -0.033904 -0.000640845
-5.52074 -0.0343665 -0.000654364
-5.48497 -0.0348385 -0.00066813
-5.4492 -0.0353203 -0.000682434
-5.41346 -0.0358121 -0.000697007
-5.37773 -0.0363143 -0.000712157
-5.34201 -0.0368271 -0.000727599
-5.30631 -0.0373509 -0.00074366
-5.27062 -0.037886 -0.00076004
-5.23494 -0.0384326 -0.000777085
-5.19928 -0.0389912 -0.000794478
-5.16363 -0.0395622 -0.000812587
-5.128 -0.0401458 -0.000831079
-5.09237 -0.0407425 -0.000850341
-5.05677 -0.0413527 -0.000870023
-5.02117 -0.0419768 -0.000890538
-4.98559 -0.0426152 -0.000911514
-4.95002 -0.0432684 -0.000933392
-4.91446 -0.043937 -0.000955779
-4.87892 -0.0446212 -0.000979143
-4.84339 -0.0453218 -0.00100307
-4.80787 -0.0460392 -0.00102806
-4.77237 -0.0467741 -0.00105367
-4.73687 -0.0475269 -0.00108045
-4.70139 -0.0482983 -0.00110791
-4.66592 -0.0490889 -0.00113665
-4.63046 -0.0498995 -0.00116616
-4.59502 -0.0507306 -0.00119706
-4.55958 -0.0515832 -0.00122883
-4.52416 -0.0524578 -0.00126213
-4.48875 -0.0533555 -0.00129641
-4.45335 -0.0542769 -0.00133239
-4.41797 -0.055223 -0.00136947
-4.38259 -0.0561948 -0.00140845
-4.34722 -0.0571932 -0.00144869
-4.31187 -0.0582192 -0.00149104
-4.27653 -0.0592741 -0.00153485
-4.24119 -0.0603589 -0.00158103
-4.20587 -0.0614749 -0.00162891
-4.17056 -0.0626234 -0.00167949
-4.13526 -0.0638057 -0.00173205
-4.09997 -0.0650234 -0.00178771
-4.06469 -0.066278 -0.00184574
-4.02942 -0.0675712 -0.00190736
-3.99416 -0.0689048 -0.00197184
-3.95891 -0.0702806 -0.00204056
-3.92367 -0.0717007 -0.00211279
-3.88844 -0.0731673 -0.00219011
-3.85322 -0.0746829 -0.00227186
-3.81801 -0.0762499 -0.00235986
-3.7828 -0.0778711 -0.00245357
-3.74761 -0.0795496 -0.0025552
-3.71243 -0.0812888 -0.00266443
-3.67726 -0.0830922 -0.00278403
-3.64209 -0.0849639 -0.00291414
-3.60694 -0.0869083 -0.00305841
-3.57179 -0.0889304 -0.00321786
-3.53665 -0.0910357 -0.00339766
-3.50152 -0.0932304 -0.00360054
-3.4664 -0.0955212 -0.00383443
-3.43129 -0.0979157 -0.00410552
-3.39619 -0.100422 -0.00442711
-3.36109 -0.103048 -0.00481264
-3.32601 -0.105802 -0.00528646
-3.29093 -0.108689 -0.00587744
-3.25586 -0.111705 -0.00663255
-3.2208 -0.114831 -0.00761085
-3.18574 -0.118011 -0.00889572
-3.1507 -0.121123 -0.0105718
-3.11566 -0.123929 -0.0126864
-3.08063 -0.126076 -0.015108
-3.0456 -0.127252 -0.0173621
-3.01059 -0.127598 -0.018675
-2.97558 -0.127913 -0.0185686
-2.94058 -0.129076 -0.0173341
-2.90558 -0.131391 -0.0156824
-2.87059 -0.134676 -0.014132
-2.83561 -0.138636 -0.0128914
-2.80064 -0.143049 -0.0119765
-2.76567 -0.147786 -0.0113451
-2.73071 -0.152784 -0.0109359
-2.69576 -0.158019 -0.0107055
-2.66081 -0.163487 -0.0106115
-2.62587 -0.169199 -0.0106327
-2.59094 -0.175169 -0.0107439
-2.55601 -0.181418 -0.0109385
-2.52109 -0.18797 -0.0112003
-2.48617 -0.194852 -0.0115312
-2.45126 -0.202091 -0.0119196
-2.41636 -0.20972 -0.0123727
-2.38146 -0.217774 -0.0128812
-2.34657 -0.226289 -0.0134564
-2.31168 -0.235309 -0.01409
-2.2768 -0.244879 -0.0147972
-2.24192 -0.255051 -0.0155701
-2.20705 -0.26588 -0.0164281
-2.17219 -0.277432 -0.0173634
-2.13733 -0.289776 -0.0184005
-2.10247 -0.302993 -0.019531
-2.06762 -0.31717 -0.0207854
-2.03278 -0.332411 -0.0221548
-1.99794 -0.348827 -0.023676
-1.9631 -0.36655 -0.0253385
-1.92827 -0.385725 -0.0271867
-1.89345 -0.406526 -0.0292061
-1.85862 -0.42914 -0.0314486
-1.82381 -0.453801 -0.0338921
-1.78899 -0.48076 -0.0365938
-1.75419 -0.51033 -0.0395149
-1.71938 -0.542856 -0.0427097
-1.68458 -0.578764 -0.0461013
-1.64979 -0.618532 -0.0497156
-1.61499 -0.662752 -0.0533843
-1.58021 -0.712091 -0.0570322
-1.54542 -0.767377 -0.0602634
-1.51064 -0.829549 -0.0627
-1.47586 -0.899757 -0.0633586
-1.44109 -0.979273 -0.0609926
-1.40632 -1.06957 -0.0530426
-1.37155 -1.17205 -0.035788
-1.33679 -1.28775 -0.00234449
-1.30203 -1.41607 0.057878
-1.26727 -1.55186 0.162846
-1.23251 -1.67854 0.338054
-1.19776 -1.7536 0.614125
-1.16301 -1.69221 0.998038
-1.12827 -1.3851 1.41151
-1.09352 -0.823409 1.66318
-1.05878 -0.194687 1.61718
-1.02405 0.292019 1.3551
-0.989309 0.589264 1.0386
-0.954576 0.748244 0.760746
-0.919844 0.826032 0.546247
-0.885115 0.86029 0.389248
-0.850388 0.87114 0.276827
-0.815663 0.869326 0.196805
-0.78094 0.860416 0.139991
-0.746219 0.847639 0.099438
-0.711499 0.832802 0.0704937
-0.676781 0.817075 0.0496349
-0.642065 0.801153 0.0346557
-0.60735 0.785515 0.0237621
-0.572637 0.770444 0.0159325
-0.537925 0.756137 0.0102117
-0.503214 0.742701 0.00614313
-0.468504 0.730206 0.00318251
-0.433796 0.718679 0.00114613
-0.399089 0.708132 -0.000303413
-0.364382 0.698559 -0.00121574
-0.329676 0.689947 -0.00182024
-0.294972 0.682276 -0.00209946
-0.260267 0.675525 -0.0022244
-0.225564 0.669673 -0.00214355
-0.190861 0.664699 -0.00199546
-0.156158 0.660585 -0.00171123
-0.121456 0.657314 -0.00141116
-0.0867541 0.654873 -0.00101765
-0.0520524 0.653252 -0.000641106
-0.0173508 0.652442 -0.000199901
0.0173508 0.652442 0.000199901
0.0520524 0.653252 0.000641106
0.0867541 0.654873 0.00101765
0.121456 0.657314 0.00141116
0.156158 0.660585 0.00171123
0.190861 0.664699 0.00199546
0.225564 0.669673 0.00214355
0.260267 0.675525 0.0022244
0.294972 0.682276 0.00209946
0.329676 0.689947 0.00182024
0.364382 0.698559 0.00121574
0.399089 0.708132 0.000303413
0.433796 0.718679 -0.00114613
0.468504 0.730206 -0.00318251
0.503214 0.742701 -0.00614313
0.537925 0.756137 -0.0102117
0.572637 0.770444 -0.0159325
0.60735 0.785515 -0.0237621
0.642065 0.801153 -0.0346557
0.676781 0.817075 -0.0496349
0.711499 0.832802 -0.0704937
0.746219 0.847639 -0.099438
0.78094 0.860416 -0.139991
0.815663 0.869326 -0.196805
0.850388 0.87114 -0.276827
0.885115 0.86029 -0.389248
0.919844 0.826032 -0.546247
0.954576 0.748244 -0.760746
0.989309 0.589264 -1.0386
1.02405 0.292019 -1.3551
1.05878 -0.194687 -1.61718
1.09352 -0.823409 -1.66318
1.12827 -1.3851 -1.41151
1.16301 -1.69221 -0.998038
1.19776 -1.7536 -0.614125
1.23251 -1.67854 -0.338054
1.26727 -1.55186 -0.162846
1.30203 -1.41607 -0.057878
1.33679 -1.28775 0.00234449
1.37155 -1.17205 0.035788
1.40632 -1.06957 0.0530426
1.44109 -0.979273 0.0609926
1.47586 -0.899757 0.0633586
1.51064 -0.829549 0.0627
1.54542 -0.767377 0.0602634
1.58021 -0.712091 0.0570322
1.61499 -0.662752 0.0533843
1.64979 -0.618532 0.0497156
1.68458 -0.578764 0.0461013
1.71938 -0.542856 0.0427097
1.75419 -0.51033 0.0395149
1.78899 -0.48076 0.0365938
1.82381 -0.453801 0.0338921
1.85862 -0.42914 0.0314486
1.89345 -0.406526 0.0292061
1.92827 -0.385725 0.0271867
1.9631 -0.36655 0.0253385
1.99794 -0.348827 0.023676
2.03278 -0.332411 0.0221548
2.06762 -0.31717 0.0207854
2.10247 -0.302993 0.019531
2.13733 -0.289776 0.0184005
2.17219 -0.277432 0.0173634
2.20705 -0.26588 0.0164281
2.24192 -0.255051 0.0155701
2.2768 -0.244879 0.0147972
2.31168 -0.235309 0.01409
2.34657 -0.226289 0.0134564
2.38146 -0.217774 0.0128812
2.41636 -0.20972 0.0123727
2.45126 -0.202091 0.0119196
2.48617 -0.194852 0.0115312
2.52109 -0.18797 0.0112003
2.55601 -0.181418 0.0109385
2.59094 -0.175169 0.0107439
2.62587 -0.169199 0.0106327
2.66081 -0.163487 0.0106115
2.69576 -0.158019 0.0107055
2.73071 -0.152784 0.0109359
2.76567 -0.147786 0.0113451
2.80064 -0.143049 0.0119765
2.83561 -0.138636 0.0128914
2.87059 -0.134676 0.014132
2.90558 -0.131391 0.0156824
2.94058 -0.129076 0.0173341
2.97558 -0.127913 0.0185686
3.01059 -0.127598 0.018675
3.0456 -0.127252 0.0173621
3.08063 -0.126076 0.015108
3.11566 -0.123929 0.0126864
3.1507 -0.121123 0.0105718
3.18574 -0.118011 0.00889572
3.2208 -0.114831 0.00761085
3.25586 -0.111705 0.00663255
3.29093 -0.108689 0.00587744
3.32601 -0.105802 0.00528646
3.36109 -0.103048 0.00481264
3.39619 -0.100422 0.00442711
3.43129 -0.0979157 0.00410552
3.4664 -0.0955212 0.00383443
3.50152 -0.0932304 0.00360054
3.53665 -0.0910357 0.00339766
3.57179 -0.0889304 0.00321786
3.60694 -0.0869083 0.00305841
3.64209 -0.0849639 0.00291414
3.67726 -0.0830922 0.00278403
3.71243 -0.0812888 0.00266443
3.74761 -0.0795496 0.0025552
3.7828 -0.0778711 0.00245357
3.81801 -0.0762499 0.00235986
3.85322 -0.0746829 0.00227186
3.88844 -0.0731673 0.00219011
3.92367 -0.0717007 0.00211279
3.95891 -0.0702806 0.00204056
3.99416 -0.0689048 0.00197184
4.02942 -0.0675712 0.00190736
4.06469 -0.066278 0.00184574
4.09997 -0.0650234 0.00178771
4.13526 -0.0638057 0.00173205
4.17056 -0.0626234 0.00167949
4.20587 -0.0614749 0.00162891
4.24119 -0.0603589 0.00158103
4.27653 -0.0592741 0.00153485
4.31187 -0.0582192 0.00149104
4.34722 -0.0571932 0.00144869
4.38259 -0.0561948 0.00140845
4.41797 -0.055223 0.00136947
4.45335 -0.0542769 0.00133239
4.48875 -0.0533555 0.00129641
4.52416 -0.0524578 0.00126213
4.55958 -0.0515832 0.00122883
4.59502 -0.0507306 0.00119706
4.63046 -0.0498995 0.00116616
4.66592 -0.0490889 0.00113665
4.70139 -0.0482983 0.00110791
4.73687 -0.0475269 0.00108045
4.77237 -0.0467741 0.00105367
4.80787 -0.0460392 0.00102806
4.84339 -0.0453218 0.00100307
4.87892 -0.0446212 0.000979143
4.91446 -0.043937 0.000955779
4.95002 -0.0432684 0.000933392
4.98559 -0.0426152 0.000911514
5.02117 -0.0419768 0.000890538
5.05677 -0.0413527 0.000870023
5.09237 -0.0407425 0.000850341
5.128 -0.0401458 0.000831079
5.16363 -0.0395622 0.000812587
5.19928 -0.0389912 0.000794478
5.23494 -0.0384326 0.000777085
5.27062 -0.037886 0.00076004
5.30631 -0.0373509 0.00074366
5.34201 -0.0368271 0.000727599
5.37773 -0.0363143 0.000712157
5.41346 -0.0358121 0.000697007
5.4492 -0.0353203 0.000682434
5.48497 -0.0348385 0.00066813
5.52074 -0.0343665 0.000654364
5.55653 -0.033904 0.000640845
5.59233 -0.0334507 0.000627828
5.62815 -0.0330064 0.000615039
5.66399 -0.0325709 0.000602721
5.69984 -0.032144 0.000590612
5.7357 -0.0317253 0.000578944
5.77158 -0.0313147 0.00056747
5.80748 -0.030912 0.000556409
5.84339 -0.0305169 0.000545528
5.87932 -0.0301293 0.000535034
5.91526 -0.029749 0.000524706
5.95122 -0.0293758 0.000514743
5.9872 -0.0290095 0.000504933
6.02319 -0.02865 0.000495467
6.05919 -0.028297 0.000486142
6.09522 -0.0279504 0.000477141
6.13126 -0.0276101 0.000468272
6.16732 -0.0272759 0.000459708
6.20339 -0.0269477 0.000451266
6.23949 -0.0266253 0.000443112
6.27559 -0.0263085 0.000435072
6.31172 -0.0259973 0.000427303
6.34786 -0.0256915 0.00041964
6.38403 -0.025391 0.000412234
6.42021 -0.0250957 0.000404926
6.4564 -0.0248054 0.000397861
6.49262 -0.02452 0.000390889
6.52885 -0.0242394 0.000384145
6.5651 -0.0239636 0.000377488
6.60137 -0.0236923 0.000371048
6.63766 -0.0234256 0.000364688
6.67397 -0.0231632 0.000358535
6.71029 -0.0229051 0.000352455
6.74664 -0.0226513 0.000346572
6.783 -0.0224015 0.000340759
6.81938 -0.0221558 0.000335131
6.85579 -0.021914 0.000329568
6.89221 -0.0216761 0.000324182
6.92865 -0.0214419 0.000318857
6.96511 -0.0212114 0.0003137
7.00159 -0.0209845 0.000308599
7.0381 -0.0207612 0.000303658
7.07462 -0.0205413 0.00029877
7.11116 -0.0203248 0.000294035
7.14772 -0.0201117 0.000289349
7.18431 -0.0199017 0.000284808
7.22091 -0.019695 0.000280314
7.25754 -0.0194914 0.000275957
7.29418 -0.0192908 0.000271645
7.33085 -0.0190932 0.000267463
7.36754 -0.0188986 0.000263323
7.40425 -0.0187068 0.000259309
7.44099 -0.0185179 0.000255332
7.47774 -0.0183317 0.000251476
7.51452 -0.0181482 0.000247655
7.55132 -0.0179674 0.000243949
7.58814 -0.0177891 0.000240277
7.62498 -0.0176135 0.000236714
7.66185 -0.0174403 0.000233183
7.69874 -0.0172696 0.000229757
7.73566 -0.0171013 0.00022636
7.77259 -0.0169354 0.000223063
7.80955 -0.0167718 0.000219794
7.84654 -0.0166104 0.000216621
7.88355 -0.0164513 0.000213474
7.92058 -0.0162944 0.000210419
7.95763 -0.0161396 0.000207388
7.99471 -0.015987 0.000204445
8.03182 -0.0158364 0.000201526
8.06895 -0.0156879 0.00019869
8.1061 -0.0155413 0.000195877
8.14328 -0.0153967 0.000193143
8.18049 -0.0152541 0.000190431
8.21772 -0.0151133 0.000187795
8.25497 -0.0149744 0.00018518
8.29226 -0.0148373 0.000182637
8.32956 -0.014702 0.000180114
8.3669 -0.0145685 0.000177661
8.40426 -0.0144367 0.000175226
8.44165 -0.0143066 0.000172859
8.47906 -0.0141781 0.000170508
8.5165 -0.0140514 0.000168223
8.55397 -0.0139262 0.000165953
8.59146 -0.0138026 0.000163746
8.62899 -0.0136806 0.000161553
8.66654 -0.0135601 0.000159421
8.70412 -0.0134411 0.000157302
8.74172 -0.0133236 0.000155242
8.77936 -0.0132075 0.000153194
8.81702 -0.0130929 0.000151202
8.85471 -0.0129797 0.000149222
8.89244 -0.0128679 0.000147297
8.93019 -0.0127574 0.000145382
8.96797 -0.0126483 0.00014352
9.00578 -0.0125405 0.000141668
9.04362 -0.012434 0.000139866
9.08149 -0.0123287 0.000138074
9.11939 -0.0122248 0.00013633
9.15732 -0.012122 0.000134596
9.19528 -0.0120205 0.000132908
9.23327 -0.0119202 0.000131229
9.2713 -0.011821 0.000129594
9.30935 -0.011723 0.000127969
9.34744 -0.0116262 0.000126386
9.38556 -0.0115304 0.000124811
9.42371 -0.0114358 0.000123277
9.46189 -0.0113423 0.000121752
9.50011 -0.0112498 0.000120266
9.53836 -0.0111584 0.000118787
9.57664 -0.011068 0.000117347
9.61496 -0.0109786 0.000115914
9.65331 -0.0108903 0.000114518
9.69169 -0.0108029 0.000113128
9.73011 -0.0107165 0.000111774
9.76856 -0.0106311 0.000110426
9.80704 -0.0105466 0.000109113
9.84557 -0.0104631 0.000107806
9.88412 -0.0103805 0.000106532
9.92271 -0.0102987 0.000105263
9.96134 -0.0102179 0.000104027
10 -0.0101379 0.000102796
10.0387 -0.0100589 0.000101597
10.0774 -0.00998062 0.000100401
10.1162 -0.00990323 9.92368e-05
10.155 -0.00982666 9.80765e-05
10.1939 -0.00975091 9.69457e-05
10.2328 -0.00967596 9.58189e-05
10.2717 -0.00960181 9.47206e-05
10.3106 -0.00952844 9.3626e-05
10.3496 -0.00945583 9.25592e-05
10.3887 -0.00938399 9.14958e-05
10.4278 -0.00931289 9.04592e-05
10.4669 -0.00924254 8.94258e-05
10.506 -0.0091729 8.84184e-05
10.5452 -0.00910399 8.74141e-05
10.5845 -0.00903578 8.64349e-05
10.6238 -0.00896827 8.54585e-05
10.6631 -0.00890145 8.45065e-05
10.7024 -0.00883531 8.35572e-05
10.7418 -0.00876983 8.26314e-05
10.7813 -0.00870501 8.17082e-05
10.8208 -0.00864085 8.08078e-05
10.8603 -0.00857732 7.99098e-05
10.8999 -0.00851443 7.90339e-05
10.9395 -0.00845216 7.81602e-05
10.9792 -0.00839051 7.73079e-05
11.0189 -0.00832946 7.64578e-05
11.0586 -0.00826901 7.56284e-05
11.0984 -0.00820916 7.48011e-05
11.1383 -0.00814989 7.39938e-05
11.1781 -0.00809119 7.31884e-05
11.2181 -0.00803306 7.24025e-05
11.2581 -0.00797549 7.16183e-05
11.2981 -0.00791847 7.08531e-05
11.3381 -0.007862 7.00895e-05
11.3783 -0.00780607 6.93443e-05
11.4184 -0.00775066 6.86006e-05
11.4587 -0.00769578 6.78748e-05
11.4989 -0.00764142 6.71502e-05
11.5392 -0.00758757 6.64432e-05
11.5796 -0.00753423 6.57372e-05
11.62 -0.00748138 6.50483e-05
11.6605 -0.00742902 6.43604e-05
11.701 -0.00737715 6.3689e-05
11.7415 -0.00732575 6.30185e-05
11.7822 -0.00727483 6.23642e-05
11.8228 -0.00722438 6.17106e-05
11.8636 -0.00717438 6.10726e-05
11.9043 -0.00712484 6.04354e-05
11.9452 -0.00707575 5.98134e-05
11.986 -0.00702711 5.91921e-05
12.027 -0.0069789 5.85855e-05
12.068 -0.00693112 5.79796e-05
12.109 -0.00688377 5.73879e-05
12.1501 -0.00683684 5.67969e-05
12.1913 -0.00679033 5.62197e-05
12.2325 -0.00674423 5.56431e-05
12.2738 -0.00669853 5.508e-05
12.3151 -0.00665324 5.45174e-05
12.3565 -0.00660834 5.39679e-05
12.3979 -0.00656383 5.34189e-05
12.4394 -0.00651971 5.28826e-05
12.481 -0.00647598 5.23467e-05
12.5226 -0.00643261 5.18233e-05
12.5643 -0.00638963 5.13001e-05
12.6061 -0.00634701 5.07892e-05
12.6479 -0.00630475 5.02784e-05
12.6898 -0.00626285 4.97795e-05
12.7317 -0.00622131 4.92807e-05
12.7737 -0.00618012 4.87935e-05
12.8158 -0.00613927 4.83064e-05
12.8579 -0.00609877 4.78306e-05
12.9001 -0.0060586 4.73547e-05
12.9424 -0.00601877 4.689e-05
12.9847 -0.00597927 4.64251e-05
13.0271 -0.0059401 4.5971e-05
13.0696 -0.00590125 4.55169e-05
13.1121 -0.00586271 4.50732e-05
13.1547 -0.00582449 4.46294e-05
13.1974 -0.00578659 4.41958e-05
13.2402 -0.00574899 4.37621e-05
13.283 -0.00571169 4.33382e-05
13.3259 -0.00567469 4.29143e-05
13.3689 -0.00563799 4.25e-05
13.4119 -0.00560159 4.20856e-05
13.455 -0.00556547 4.16805e-05
13.4982 -0.00552964 4.12753e-05
13.5415 -0.0054941 4.08793e-05
13.5848 -0.00545883 4.0483e-05
13.6283 -0.00542384 4.00957e-05
13.6718 -0.00538913 3.97081e-05
13.7153 -0.00535468 3.93294e-05
13.759 -0.00532051 3.89502e-05
13.8028 -0.00528659 3.85797e-05
13.8466 -0.00525294 3.82088e-05
13.8905 -0.00521954 3.78464e-05
13.9345 -0.0051864 3.74835e-05
13.9786 -0.00515352 3.71288e-05
14.0227 -0.00512088 3.67737e-05
14.067 -0.00508849 3.64266e-05
14.1113 -0.00505634 3.60791e-05
14.1558 -0.00502443 3.57393e-05
14.2003 -0.00499277 3.53992e-05
14.2449 -0.00496133 3.50666e-05
14.2896 -0.00493013 3.47337e-05
14.3344 -0.00489916 3.44081e-05
14.3793 -0.00486842 3.40821e-05
14.4243 -0.0048379 3.37633e-05
14.4693 -0.00480761 3.34441e-05
14.5145 -0.00477753 3.31319e-05
14.5598 -0.00474767 3.28192e-05
14.6052 -0.00471803 3.25136e-05
14.6506 -0.0046886 3.22073e-05
14.6962 -0.00465938 3.19079e-05
14.7419 -0.00463037 3.16078e-05
14.7877 -0.00460156 3.13145e-05
14.8336 -0.00457295 3.10205e-05
14.8796 -0.00454455 3.07331e-05
14.9257 -0.00451634 3.04451e-05
14.9719 -0.00448833 3.01634e-05
15.0182 -0.00446052 2.98812e-05
15.0647 -0.00443289 2.96051e-05
15.1112 -0.00440546 2.93285e-05
15.1579 -0.00437821 2.90579e-05
15.2047 -0.00435114 2.87867e-05
15.2516 -0.00432426 2.85215e-05
15.2986 -0.00429756 2.82556e-05
15.3458 -0.00427104 2.79956e-05
15.393 -0.0042447 2.77348e-05
15.4404 -0.00421853 2.74798e-05
15.488 -0.00419253 2.72241e-05
15.5356 -0.00416671 2.6974e-05
15.5834 -0.00414105 2.67232e-05
15.6313 -0.00411556 2.64779e-05
15.6794 -0.00409023 2.62319e-05
15.7276 -0.00406507 2.59912e-05
15.7759 -0.00404006 2.57499e-05
15.8243 -0.00401522 2.55137e-05
15.873 -0.00399053 2.52769e-05
15.9217 -0.003966 2.50452e-05
15.9706 -0.00394162 2.48127e-05
16.0197 -0.00391739 2.45853e-05
16.0689 -0.00389331 2.43571e-05
16.1182 -0.00386938 2.4134e-05
16.1677 -0.0038456 2.39099e-05
16.2174 -0.00382196 2.36908e-05
16.2672 -0.00379846 2.34709e-05
16.3172 -0.0037751 2.32557e-05
16.3674 -0.00375188 2.30397e-05
16.4177 -0.00372879 2.28284e-05
16.4682 -0.00370585 2.26163e-05
16.5189 -0.00368303 2.24087e-05
16.5697 -0.00366035 2.22004e-05
16.6208 -0.00363779 2.19964e-05
16.672 -0.00361536 2.17917e-05
16.7234 -0.00359306 2.15914e-05
16.775 -0.00357089 2.13901e-05
16.8268 -0.00354884 2.11933e-05
16.8787 -0.0035269 2.09954e-05
16.9309 -0.00350509 2.08019e-05
16.9833 -0.0034834 2.06075e-05
17.0359 -0.00346182 2.04172e-05
17.0887 -0.00344035 2.02262e-05
17.1418 -0.003419 2.0039e-05
17.195 -0.00339775 1.9851e-05
17.2485 -0.00337662 1.9667e-05
17.3022 -0.00335559 1.94821e-05
17.3562 -0.00333467 1.93011e-05
17.4104 -0.00331385 1.91191e-05
17.4648 -0.00329313 1.89411e-05
17.5195 -0.00327252 1.8762e-05
17.5744 -0.003252 1.85867e-05
17.6296 -0.00323157 1.84105e-05
17.6851 -0.00321124 1.82378e-05
17.7408 -0.00319101 1.80644e-05
17.7969 -0.00317086 1.78944e-05
17.8532 -0.0031508 1.77235e-05
17.9098 -0.00313083 1.75563e-05
17.9667 -0.00311095 1.73877e-05
18.0239 -0.00309115 1.72229e-05
18.0815 -0.00307142 1.7057e-05
18.1393 -0.00305178 1.68944e-05
18.1975 -0.00303221 1.6731e-05
18.256 -0.00301272 1.65707e-05
18.3149 -0.0029933 1.64093e-05
18.3742 -0.00297395 1.62515e-05
18.4338 -0.00295467 1.60921e-05
18.4938 -0.00293545 1.59364e-05
18.5542 -0.00291629 1.57794e-05
18.615 -0.0028972 1.56254e-05
18.6762 -0.00287816 1.54705e-05
18.7379 -0.00285918 1.53185e-05
18.8 -0.00284025 1.51652e-05
18.8625 -0.00282137 1.50154e-05
18.9255 -0.00280254 1.48638e-05
18.9891 -0.00278375 1.47154e-05
19.0531 -0.002765 1.45659e-05
19.1177 -0.00274629 1.44189e-05
19.1828 -0.00272761 1.42708e-05
19.2484 -0.00270896 1.41258e-05
19.3147 -0.00269033 1.39787e-05
19.3816 -0.00267173 1.38349e-05
19.4491 -0.00265315 1.36899e-05
19.5173 -0.00263457 1.35469e-05
19.5862 -0.00261601 1.34024e-05
19.6558 -0.00259744 1.32614e-05
19.7262 -0.00257888 1.3118e-05
19.7974 -0.0025603 1.29768e-05
19.8694 -0.0025417 1.28347e-05
19.9423 -0.00252309 1.26954e-05
20.0162 -0.00250444 1.25529e-05
20.091 -0.00248575 1.24128e-05
20.1669 -0.00246701 1.22719e-05
20.244 -0.00244821 1.21337e-05
20.3222 -0.00242934 1.19917e-05
20.4016 -0.00241039 1.18505e-05
20.4825 -0.00239134 1.17071e-05
20.5648 -0.00237217 1.15671e-05
20.6487 -0.00235286 1.14255e-05
20.7344 -0.00233341 1.12863e-05
20.8219 -0.00231377 1.11439e-05
20.9115 -0.00229392 1.10028e-05
21.0034 -0.00227383 1.08578e-05
21.0979 -0.00225345 1.07138e-05
21.1952 -0.00223273 1.05654e-05
21.2959 -0.00221161 1.04174e-05
21.4004 -0.00219001 1.02639e-05
21.5093 -0.00216781 1.01099e-05
21.6237 -0.00214487 9.9484e-06
21.7448 -0.00212097 9.78447e-06
21.8747 -0.0020958 9.6092e-06
22.0165 -0.0020688 9.42645e-06
22.1768 -0.00203892 9.22105e-06
22.3723 -0.00200335 8.98481e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda2.0Nc1Quantum/GRp_FRG.txt <==
-22.3723 2.37308e-20 -8.10986e-19
-22.1768 -1.03865e-20 -1.57303e-19
-22.0165 -3.30944e-20 -8.07037e-20
-21.8747 -7.32851e-20 -1.22392e-19
-21.7448 5.60021e-20 1.05178e-19
-21.6237 8.13715e-20 -9.12585e-21
-21.5093 -5.94181e-20 -9.58067e-20
-21.4004 -3.04418e-19 -1.0641e-19
-21.2959 7.88198e-20 8.21255e-20
-21.1952 5.60187e-20 -4.5842e-19
-21.0979 -1.82724e-19 -8.4156e-20
-21.0034 1.17188e-19 1.80768e-19
-20.9115 -1.37298e-19 -1.55231e-19
-20.8219 -1.13174e-19 -7.08699e-20
-20.7344 8.69738e-20 9.5372e-20
-20.6487 2.2206e-19 6.96206e-20
-20.5648 -6.60485e-20 -6.04333e-20
-20.4825 8.95702e-20 4.0507e-19
-20.4016 8.80322e-20 6.80047e-20
-20.3222 -7.82446e-20 -7.27512e-20
-20.244 -8.20379e-19 7.31814e-20
-20.1669 9.6261e-20 7.96232e-20
-20.091 -1.44437e-19 -1.1297e-19
-20.0162 -9.35683e-19 -3.00902e-19
-19.9423 1.26558e-19 7.89223e-20
-19.8694 -7.28204e-20 -2.23546e-19
-19.7974 -7.39693e-21 -3.00825e-19
-19.7262 2.647e-19 -1.06308e-20
-19.6558 -1.22296e-19 -2.39339e-19
-19.5862 -1.76882e-19 1.39157e-18
-19.5173 -1.91339e-19 6.18157e-19
-19.4491 -3.79201e-19 -2.26914e-19
-19.3816 5.1966e-19 3.42515e-19
-19.3147 2.26535e-18 1.10704e-18
-19.2484 -4.9279e-19 -3.40761e-19
-19.1828 1.86434e-19 7.23658e-19
-19.1177 -5.05518e-19 -1.21113e-19
-19.0531 -3.77929e-19 2.10888e-18
-18.9891 3.14433e-19 4.06136e-19
-18.9255 -1.46363e-18 -1.97046e-18
-18.8625 5.61167e-19 2.44296e-19
-18.8 1.06953e-18 6.27961e-19
-18.7379 1.65542e-18 1.63232e-18
-18.6762 2.10573e-19 4.07526e-19
-18.615 -1.51553e-19 7.39009e-19
-18.5542 1.13742e-19 3.14323e-19
-18.4938 8.90165e-20 2.10734e-19
-18.4338 9.04279e-20 1.96744e-19
-18.3742 6.2764e-20 1.47629e-19
-18.3149 6.95519e-20 2.1134e-19
-18.256 1.40239e-19 2.68896e-19
-18.1975 3.23692e-19 1.31325e-18
-18.1393 -1.64274e-19 -3.44964e-19
-18.0815 -7.90623e-20 -3.20213e-19
-18.0239 -6.26471e-20 -2.57608e-19
-17.9667 5.17674e-20 -6.55812e-19
-17.9098 1.69097e-19 5.90319e-19
-17.8532 9.72424e-20 2.54722e-19
-17.7969 1.09676e-19 2.59813e-19
-17.7408 -6.71641e-19 -2.64201e-18
-17.6851 -1.22626e-19 -2.93741e-19
-17.6296 -1.08627e-19 -2.57287e-19
-17.5744 -2.65045e-19 -1.00169e-18
-17.5195 1.2826e-19 2.96248e-19
-17.4648 1.04332e-19 2.65074e-19
-17.4104 3.06609e-19 5.60469e-19
-17.3562 -1.38779e-19 -3.68422e-19
-17.3022 -9.99998e-20 -3.48369e-19
-17.2485 -1.23098e-17 -3.71715e-18
-17.195 1.31481e-19 3.5459e-19
-17.1418 1.08335e-19 4.75896e-19
-17.0887 -1.76799e-19 -4.37978e-19
-17.0359 -1.01799e-19 -2.31603e-19
-16.9833 -3.275e-19 -5.51787e-19
-16.9309 1.0025e-19 3.18849e-19
-16.8787 9.57345e-20 2.4627e-19
-16.8268 1.86671e-18 -2.5698e-18
-16.775 -1.10445e-19 -3.25078e-19
-16.7234 -2.19866e-19 -5.9531e-19
-16.672 1.35292e-19 3.42426e-19
-16.6208 1.52334e-19 3.53843e-19
-16.5697 -6.99205e-20 -1.09355e-18
-16.5189 -1.23147e-19 -3.18532e-19
-16.4682 -1.19167e-18 -3.60429e-18
-16.4177 9.41106e-20 3.13924e-19
-16.3674 1.94237e-19 5.5749e-19
-16.3172 -3.01982e-19 -7.85396e-19
-16.2672 -1.49517e-19 -5.41193e-19
-16.2174 5.91163e-19 8.94294e-19
-16.1677 -1.24989e-20 1.46684e-18
-16.1182 -2.60999e-19 -3.04825e-19
-16.0689 -1.74248e-19 -2.02771e-19
-16.0197 -5.42499e-19 -4.69179e-19
-15.9706 3.62989e-19 9.04898e-19
-15.9217 2.22503e-18 -1.9137e-18
-15.873 -7.97312e-19 -1.58877e-18
-15.8243 -1.52008e-19 1.4706e-18
-15.7759 2.49113e-19 6.99475e-19
-15.7276 -1.99753e-19 -1.6999e-18
-15.6794 -1.67675e-19 -6.17776e-19
-15.6313 -4.67569e-18 4.95668e-18
-15.5834 3.29977e-19 1.00391e-18
-15.5356 1.75991e-19 4.13999e-18
-15.488 -5.05165e-19 -1.68455e-18
-15.4404 1.01265e-18 2.00708e-18
-15.393 5.37633e-18 3.46504e-18
-15.3458 -1.23048e-18 -1.84401e-18
-15.2986 -3.68017e-18 -4.70109e-19
-15.2516 1.5178e-19 2.0695e-18
-15.2047 -6.16026e-18 2.1325e-18
-15.1579 -2.32844e-18 -1.72862e-18
-15.1112 -9.91679e-20 1.46245e-18
-15.0647 -3.06413e-18 3.44057e-18
-15.0182 -1.34878e-18 -1.16168e-18
-14.9719 -2.49232e-18 -2.76753e-19
-14.9257 1.04452e-19 1.16953e-18
-14.8796 -2.33009e-17 -1.08899e-17
-14.8336 3.99184e-19 -2.21111e-18
-14.7877 2.93828e-18 -3.27019e-18
-14.7419 2.78752e-18 -2.92256e-18
-14.6962 -5.26821e-18 -7.33105e-18
-14.6506 1.28296e-18 2.58961e-18
-14.6052 -4.42557e-19 3.35972e-18
-14.5598 -1.24534e-18 -1.77783e-18
-14.5145 -3.3589e-18 2.39796e-18
-14.4693 2.5914e-18 3.8141e-18
-14.4243 1.40249e-18 -6.01755e-18
-14.3793 5.00411e-18 -2.47412e-18
-14.3344 4.73725e-18 3.20165e-18
-14.2896 -2.63655e-19 -3.1649e-18
-14.2449 -5.13175e-18 -3.08763e-18
-14.2003 1.25204e-19 1.76004e-18
-14.1558 -4.21386e-18 -2.89592e-18
-14.1113 -8.13619e-19 -3.90639e-18
-14.067 1.64227e-18 -4.31387e-18
-14.0227 4.89018e-18 -3.91121e-18
-13.9786 -7.9326e-19 -4.67351e-18
-13.9345 9.32839e-19 3.14209e-18
-13.8905 -3.62859e-18 -2.78028e-18
-13.8466 -2.42217e-17 3.42767e-18
-13.8028 4.6147e-18 4.322e-18
-13.759 2.83706e-18 -3.0351e-18
-13.7153 -1.25367e-18 -6.47988e-18
-13.6718 1.26001e-18 4.92078e-18
-13.6283 -4.72886e-18 7.43725e-19
-13.5848 -1.46457e-17 2.97018e-18
-13.5415 2.13893e-18 5.29684e-18
-13.4982 1.16184e-18 -2.71448e-18
-13.455 1.08132e-17 -8.09554e-18
-13.4119 2.19205e-18 4.96108e-18
-13.3689 -4.78759e-18 -9.76031e-19
-13.3259 -1.5424e-17 1.00755e-17
-13.283 3.22905e-18 6.41209e-18
-13.2402 1.76305e-18 -3.98008e-18
-13.1974 1.73479e-17 -1.4545e-17
-13.1547 1.34509e-18 8.10778e-18
-13.1121 -4.88208e-18 -2.20959e-18
-13.0696 2.31269e-18 5.02383e-18
-13.0271 1.59997e-18 -6.91986e-18
-12.9847 8.40708e-18 -9.05742e-18
-12.9424 -3.9269e-19 1.38408e-17
-12.9001 -9.57818e-18 1.28841e-17
-12.8579 -4.68758e-18 -6.08019e-18
-12.8158 3.21662e-18 3.73908e-18
-12.7737 -3.61918e-19 -4.89274e-18
-12.7317 7.3808e-19 1.07961e-17
-12.6898 -6.22233e-18 1.58647e-17
-12.6479 -3.55652e-18 -1.04428e-17
-12.6061 1.00092e-17 7.60221e-18
-12.5643 1.89866e-17 -1.45604e-17
-12.5226 -7.65951e-18 -8.48539e-18
-12.481 1.51965e-18 7.27237e-18
-12.4394 -8.91086e-19 -1.58593e-17
-12.3979 2.12906e-18 -1.00356e-17
-12.3565 1.61715e-18 6.08924e-18
-12.3151 -2.67388e-18 -6.43735e-18
-12.2738 1.93302e-18 1.21812e-17
-12.2325 1.55896e-17 -6.74403e-18
-12.1913 -9.92098e-18 -1.30134e-17
-12.1501 9.41865e-18 1.22138e-17
-12.109 -2.38518e-17 -1.19683e-18
-12.068 9.0397e-18 -1.16769e-17
-12.027 2.88624e-18 1.48237e-17
-11.986 -1.05132e-18 -1.26931e-17
-11.9452 -5.58829e-18 1.44222e-17
-11.9043 1.41918e-17 2.43161e-19
-11.8636 -4.47884e-18 -7.22684e-18
-11.8228 3.11156e-18 5.55534e-18
-11.7822 -3.90712e-18 -6.54107e-18
-11.7415 9.7176e-18 9.00142e-18
-11.701 -3.81221e-18 -7.82078e-17
-11.6605 -7.9839e-18 -4.47039e-17
-11.62 -4.85539e-18 4.20098e-17
-11.5796 2.73303e-17 3.40655e-18
-11.5392 -4.42911e-18 -1.15809e-17
-11.4989 2.44596e-18 7.46594e-18
-11.4587 -2.0706e-18 -7.10184e-18
-11.4184 4.65984e-18 9.52184e-18
-11.3783 5.19791e-18 -3.00048e-17
-11.3381 -1.49224e-17 -1.66874e-17
-11.2981 6.42103e-18 9.07834e-18
-11.2581 -3.2827e-18 -1.08939e-17
-11.2181 1.27057e-17 2.03873e-17
-11.1781 -3.09732e-20 4.50348e-17
-11.1383 3.18216e-19 -1.55737e-17
-11.0984 7.80897e-18 1.69905e-17
-11.0586 -2.66534e-17 -5.78053e-17
-11.0189 -2.80559e-18 -2.93125e-17
-10.9792 7.24557e-18 1.14968e-17
-10.9395 -3.39631e-18 -9.67434e-18
-10.8999 3.21203e-18 9.41736e-18
-10.8603 -5.46094e-19 -1.18677e-17
-10.8208 1.83987e-18 2.50775e-17
-10.7813 3.86466e-17 -2.10458e-18
-10.7418 -1.49549e-17 -1.45324e-17
-10.7024 1.19062e-17 7.18303e-18
-10.6631 -1.35627e-17 -1.08534e-17
-10.6238 2.44837e-17 4.2262e-18
-10.5845 -2.87625e-17 4.10445e-17
-10.5452 7.39938e-18 -1.68518e-17
-10.506 -6.14457e-18 1.64365e-17
-10.4669 1.30544e-17 -1.08125e-17
-10.4278 -2.07321e-17 -5.79692e-18
-10.3887 8.88158e-18 6.96491e-18
-10.3496 -5.24027e-18 -6.79488e-18
-10.3106 5.13899e-18 5.43361e-18
-10.2717 -5.01755e-18 -6.55424e-18
-10.2328 7.14515e-18 7.23258e-18
-10.1939 -1.08037e-17 -1.3147e-17
-10.155 2.59111e-17 4.2031e-18
-10.1162 -3.23079e-17 2.0413e-17
-10.0774 1.90673e-17 -1.31394e-17
-10.0387 -3.90349e-17 -4.11396e-18
-10 1.51007e-17 1.14426e-17
-9.96134 -5.62891e-18 -1.08085e-17
-9.92271 5.23377e-18 7.82556e-18
-9.88412 -4.27175e-18 -8.2321e-18
-9.84557 6.69809e-18 9.42468e-18
-9.80704 -7.77395e-18 -1.87728e-17
-9.76856 8.30496e-17 2.63666e-17
-9.73011 1.84006e-17 2.99352e-17
-9.69169 -3.53795e-18 -1.93966e-17
-9.65331 7.66282e-18 1.79552e-17
-9.61496 -3.91526e-18 -2.57759e-17
-9.57664 5.08439e-17 3.01195e-17
-9.53836 5.65629e-17 9.61583e-17
-9.50011 -1.76456e-18 -3.75479e-17
-9.46189 2.06475e-17 2.37323e-17
-9.42371 -1.35587e-17 -3.48612e-17
-9.38556 4.82538e-17 2.79221e-17
-9.34744 1.33584e-16 1.16732e-17
-9.30935 -6.64791e-18 -3.70583e-17
-9.2713 9.71757e-18 1.88593e-17
-9.23327 -2.0725e-18 -1.52188e-17
-9.19528 3.80166e-18 1.44204e-17
-9.15732 3.40848e-19 -1.60415e-17
-9.11939 1.76156e-18 2.75226e-17
-9.08149 3.06792e-17 -2.14112e-17
-9.04362 -2.81901e-17 -1.91479e-17
-9.00578 1.50017e-17 8.99238e-18
-8.96797 -1.11298e-17 -1.13061e-17
-8.93019 1.19449e-17 8.31561e-18
-8.89244 -1.40231e-17 -1.29376e-17
-8.85471 2.10239e-17 6.67386e-18
-8.81702 -3.8645e-17 1.04988e-19
-8.77936 1.94725e-17 -1.21251e-17
-8.74172 -1.85104e-17 1.85471e-17
-8.70412 1.52315e-17 -1.10104e-17
-8.66654 -2.47497e-17 8.76989e-18
-8.62899 1.83017e-17 7.98177e-19
-8.59146 -1.41367e-17 -8.8838e-18
-8.55397 9.58195e-18 6.32463e-18
-8.5165 -7.13698e-18 -7.22026e-18
-8.47906 6.72136e-18 5.72208e-18
-8.44165 -6.2253e-18 -6.81118e-18
-8.40426 7.39698e-18 6.23745e-18
-8.3669 -8.73665e-18 -8.70189e-18
-8.32956 1.30673e-17 6.79589e-18
-8.29226 -2.13513e-17 -8.31994e-18
-8.25497 2.03749e-17 -2.87705e-18
-8.21772 -2.77541e-17 7.80579e-18
-8.18049 2.07496e-17 -5.84585e-18
-8.14328 -2.95129e-17 -4.68611e-18
-8.1061 1.84911e-17 6.79378e-18
-8.06895 -1.19292e-17 -1.25994e-17
-8.03182 9.73997e-18 8.75945e-18
-7.99471 -7.36179e-18 -9.89927e-18
-7.95763 8.28216e-18 8.17203e-18
-7.92058 -7.93664e-18 -1.06061e-17
-7.88355 1.12805e-17 1.0001e-17
-7.84654 -1.36516e-17 -1.7707e-17
-7.80955 2.80519e-17 1.3136e-17
-7.77259 -1.02401e-16 -4.14939e-17
-7.73566 3.06487e-17 -3.48543e-17
-7.69874 5.36433e-18 4.82673e-17
-7.66185 6.98267e-18 -3.07468e-17
-7.62498 1.0712e-17 3.764e-17
-7.58814 7.16796e-18 -3.87794e-17
-7.55132 4.06049e-17 6.80567e-17
-7.51452 7.11148e-17 -5.55442e-17
-7.47774 -1.39876e-17 -1.19754e-16
-7.44099 4.19536e-17 2.47071e-17
-7.40425 -1.60181e-17 -3.98145e-17
-7.36754 2.68836e-17 2.31178e-17
-7.33085 -1.20151e-17 -4.02185e-17
-7.29418 4.19073e-17 3.48598e-17
-7.25754 4.99759e-17 -1.02324e-16
-7.22091 2.16622e-17 -8.92943e-17
-7.18431 2.47238e-17 3.45192e-17
-7.14772 -2.96564e-18 -2.58618e-17
-7.11116 8.25968e-18 2.02118e-17
-7.07462 -1.80376e-18 -1.87951e-17
-7.0381 6.69462e-18 1.96477e-17
-7.00159 -3.38048e-19 -2.2583e-17
-6.96511 1.03565e-17 3.31524e-17
-6.92865 1.92386e-17 -4.09687e-17
-6.89221 -2.45368e-16 7.41972e-17
-6.85579 4.17112e-17 8.67752e-18
-6.81938 -2.55188e-17 -2.98138e-17
-6.783 2.26152e-17 1.32761e-17
-6.74664 -1.81255e-17 -2.18667e-17
-6.71029 2.18433e-17 1.2864e-17
-6.67397 -2.37915e-17 -2.50936e-17
-6.63766 3.19262e-17 8.45461e-18
-6.60137 -6.39618e-17 -1.717e-17
-6.5651 3.23445e-17 -1.54066e-17
-6.52885 -3.06019e-17 3.98975e-17
-6.49262 1.72701e-17 -2.01668e-17
-6.4564 -1.49614e-17 3.02777e-17
-6.42021 1.556e-17 -1.85507e-17
-6.38403 -2.29293e-17 2.92671e-17
-6.34786 2.35253e-17 -1.37222e-17
-6.31172 -4.21676e-17 3.60235e-18
-6.27559 2.41433e-17 2.51408e-18
-6.23949 -2.07735e-17 -1.3114e-17
-6.20339 1.52163e-17 7.7315e-18
-6.16732 -1.22644e-17 -1.10583e-17
-6.13126 1.14444e-17 7.67665e-18
-6.09522 -1.02997e-17 -1.01443e-17
-6.05919 1.11189e-17 7.68988e-18
-6.02319 -1.13748e-17 -1.08199e-17
-5.9872 1.36358e-17 7.87996e-18
-5.95122 -1.64192e-17 -1.22077e-17
-5.91526 1.91661e-17 5.74593e-18
-5.87932 -2.73214e-17 -9.38994e-18
-5.84339 2.32967e-17 -9.73102e-19
-5.80748 -3.46226e-17 1.29848e-18
-5.77158 2.38746e-17 -5.33496e-18
-5.7357 -3.67584e-17 3.22729e-18
-5.69984 2.52784e-17 -3.03687e-18
-5.66399 -3.51622e-17 -8.27448e-18
-5.62815 2.40355e-17 4.14673e-18
-5.59233 -2.3633e-17 -1.5282e-17
-5.55653 1.88653e-17 8.40559e-18
-5.52074 -1.61682e-17 -1.43703e-17
-5.48497 1.50782e-17 8.97351e-18
-5.4492 -1.32103e-17 -1.30451e-17
-5.41346 1.36111e-17 9.07238e-18
-5.37773 -1.24059e-17 -1.30475e-17
-5.34201 1.389e-17 9.71396e-18
-5.30631 -1.31875e-17 -1.48801e-17
-5.27062 1.63216e-17 1.10149e-17
-5.23494 -1.68131e-17 -1.89732e-17
-5.19928 2.30012e-17 1.18266e-17
-5.16363 -2.97542e-17 -2.65781e-17
-5.128 3.58844e-17 4.66527e-18
-5.09237 -7.82403e-17 -1.53134e-17
-5.05677 3.872e-17 -1.85328e-17
-5.02117 -5.59234e-17 6.93969e-17
-4.98559 2.56268e-17 -3.13158e-17
-4.95002 -1.79181e-17 7.12503e-17
-4.91446 1.91456e-17 -3.63205e-17
-4.87892 -2.5368e-17 9.1497e-17
-4.84339 2.34421e-17 -4.35409e-17
-4.80787 -1.68411e-16 3.95288e-17
-4.77237 4.96329e-17 -4.74846e-17
-4.73687 -4.95834e-17 -4.62053e-17
-4.70139 7.52451e-17 -3.228e-18
-4.66592 -2.36312e-17 -3.29441e-17
-4.63046 4.69971e-17 2.55023e-17
-4.59502 -1.6635e-17 -3.10356e-17
-4.55958 3.03212e-17 2.612e-17
-4.52416 -1.17776e-17 -3.93053e-17
-4.48875 2.71704e-17 2.59097e-17
-4.45335 1.2334e-18 -6.06034e-17
-4.41797 4.02303e-17 3.21761e-17
-4.38259 5.82634e-17 -9.41926e-17
-4.34722 1.28376e-16 -2.5894e-17
-4.31187 1.49637e-16 3.774e-17
-4.27653 8.07716e-19 -6.23009e-17
-4.24119 4.16272e-17 5.07959e-17
-4.20587 -4.26029e-18 -4.01073e-17
-4.17056 2.2834e-17 3.06452e-17
-4.13526 -4.24051e-18 -3.68464e-17
-4.09997 2.04293e-17 2.476e-17
-4.06469 -7.41065e-18 -3.68956e-17
-4.02942 2.62512e-17 2.72594e-17
-3.99416 -1.29958e-17 -4.00181e-17
-3.95891 4.26644e-17 2.94532e-17
-3.92367 -1.95432e-17 -6.66451e-17
-3.88844 6.44865e-17 1.62656e-17
-3.85322 1.92054e-16 -2.89492e-16
-3.81801 7.27747e-17 -3.30889e-17
-3.7828 6.66674e-17 1.09428e-16
-3.74761 2.49825e-17 -5.55816e-17
-3.71243 2.22523e-17 5.85315e-17
-3.67726 1.44396e-17 -4.45137e-17
-3.64209 1.35187e-17 3.91895e-17
-3.60694 1.53933e-17 -3.95013e-17
-3.57179 9.98689e-18 3.69284e-17
-3.53665 1.6343e-17 -3.86777e-17
-3.50152 6.79222e-18 4.39838e-17
-3.4664 2.47037e-17 -3.93576e-17
-3.43129 6.07577e-18 6.2138e-17
-3.39619 3.83803e-17 -3.47299e-17
-3.36109 -4.16166e-17 1.43486e-16
-3.32601 4.90836e-17 -2.43798e-17
-3.29093 -2.02393e-16 -4.99073e-17
-3.25586 4.71875e-17 -2.71364e-18
-3.2208 -2.06728e-16 -1.27297e-16
-3.18574 3.23032e-17 6.19196e-18
-3.1507 3.60443e-16 2.17264e-16
-3.11566 2.22287e-17 4.70484e-18
-3.08063 4.78128e-17 2.08213e-17
-3.0456 1.44245e-17 1.95634e-18
-3.01059 1.76015e-17 5.88667e-18
-2.97558 8.93377e-18 7.02852e-19
-2.94058 8.49518e-18 2.59985e-18
-2.90558 5.7227e-18 4.70045e-19
-2.87059 5.08035e-18 1.62853e-18
-2.83561 4.23111e-18 4.05452e-19
-2.80064 3.98972e-18 1.37509e-18
-2.76567 4.14609e-18 3.04839e-19
-2.73071 4.6236e-18 1.91025e-18
-2.69576 7.00908e-18 -5.68321e-19
-2.66081 9.80808e-18 1.30993e-17
-2.62587 -7.69283e-18 -1.20009e-17
-2.59094 -7.19131e-18 7.22345e-19
-2.55601 -4.70217e-18 -2.69345e-18
-2.52109 -5.85119e-18 3.7274e-19
-2.48617 -6.73267e-18 -6.37865e-18
-2.45126 1.35252e-18 1.76913e-17
-2.41636 6.8933e-18 -9.94081e-19
-2.38146 4.1087e-18 2.28627e-18
-2.34657 4.49041e-18 3.7756e-20
-2.31168 5.08133e-18 3.66999e-18
-2.2768 1.1401e-17 -4.10212e-18
-2.24192 -4.6937e-18 1.45427e-17
-2.20705 1.49905e-17 -1.10548e-17
-2.17219 5.38311e-18 4.63081e-18
-2.13733 3.21655e-18 2.59533e-19
-2.10247 2.3562e-18 9.04014e-19
-2.06762 2.28883e-18 1.99382e-19
-2.03278 3.39691e-18 1.30692e-18
-1.99794 6.31203e-18 -2.10619e-18
-1.9631 -1.3394e-17 1.58252e-18
-1.92827 -3.63531e-18 -7.88539e-18
-1.89345 -1.21911e-17 1.2372e-19
-1.85862 4.98773e-18 -8.25339e-18
-1.82381 -3.32729e-17 2.76827e-18
-1.78899 1.94854e-20 -6.99643e-18
-1.75419 -4.37868e-18 -5.29917e-18
-1.71938 1.12259e-18 -2.44132e-18
-1.68458 1.14074e-18 -1.12122e-18
-1.64979 5.08609e-19 -4.49273e-19
-1.61499 2.98515e-19 -2.82879e-19
-1.58021 1.52432e-19 -1.66974e-19
-1.54542 8.79552e-20 -1.01897e-19
-1.51064 5.0425e-20 -5.85041e-20
-1.47586 3.08356e-20 -3.49535e-20
-1.44109 1.89957e-20 -2.13053e-20
-1.40632 1.21845e-20 -1.36372e-20
-1.37155 8.00395e-21 -8.99961e-21
-1.33679 5.48097e-21 -6.1729e-21
-1.30203 3.88736e-21 -4.37936e-21
-1.26727 2.8836e-21 -3.24368e-21
-1.23251 2.23474e-21 -2.51336e-21
-1.19776 1.82709e-21 -2.05507e-21
-1.16301 1.58433e-21 -1.78326e-21
-1.12827 1.47942e-21 -1.66479e-21
-1.09352 1.51451e-21 -1.70371e-21
-1.05878 1.77064e-21 -1.99043e-21
-1.02405 2.59091e-21 -2.91401e-21
-0.989309 7.2509e-21 -8.16848e-21
-0.954576 -7.26305e-21 8.14886e-21
-0.919844 -2.62449e-21 2.95369e-21
-0.885115 -1.91468e-21 2.15535e-21
-0.850388 -1.95876e-21 2.20436e-21
-0.815663 -2.99448e-21 3.36501e-21
-0.78094 -2.40758e-20 2.69262e-20
-0.746219 3.75348e-21 -4.2195e-21
-0.711499 2.14824e-21 -2.41386e-21
-0.676781 2.15858e-21 -2.42763e-21
-0.642065 4.03721e-21 -4.54669e-21
-0.60735 -1.13525e-20 1.27357e-20
-0.572637 -2.64476e-21 2.97659e-21
-0.537925 -2.15917e-21 2.42958e-21
-0.503214 -3.50912e-21 3.94412e-21
-0.468504 1.62299e-20 -1.83587e-20
-0.433796 2.70308e-21 -3.03944e-21
-0.399089 2.28329e-21 -2.56624e-21
-0.364382 4.69497e-21 -5.28031e-21
-0.329676 -6.18378e-21 6.93587e-21
-0.294972 -2.39889e-21 2.69726e-21
-0.260267 -2.75955e-21 3.10462e-21
-0.225564 -4.15924e-20 4.71868e-20
-0.190861 3.0458e-21 -3.43056e-21
-0.156158 2.404e-21 -2.70248e-21
-0.121456 7.03139e-21 -7.91712e-21
-0.0867541 -4.11719e-21 4.64871e-21
-0.0520524 -2.33543e-21 2.61582e-21
-0.0173508 -5.39367e-21 6.16183e-21
0.0173508 1.30757e-20 -2.50337e-20
0.0520524 -3.03065e-20 -3.24705e-21
0.0867541 1.00806e-20 -3.39844e-20
0.121456 -1.88325e-20 3.80595e-20
0.156158 3.30099e-20 7.613e-21
0.190861 -3.45944e-21 3.42007e-20
0.225564 3.62189e-20 -3.90211e-20
0.260267 -3.76629e-20 -8.01926e-21
0.294972 -1.5411e-21 -3.11892e-20
0.329676 -5.4992e-20 1.09653e-20
0.364382 5.36148e-20 -1.5175e-21
0.399089 4.11997e-21 3.11218e-20
0.433796 3.92282e-20 1.41978e-20
0.468504 -3.57587e-20 6.1534e-20
0.503214 -2.80299e-21 -4.46324e-20
0.537925 -3.08098e-20 -1.96813e-20
0.572637 -9.54553e-21 -3.7052e-20
0.60735 -1.16015e-19 2.58452e-20
0.642065 6.15558e-20 3.3654e-20
0.676781 1.46446e-20 3.04129e-20
0.711499 2.56333e-20 2.84994e-20
0.746219 2.88716e-20 4.97915e-20
0.78094 -1.62546e-19 -2.0248e-19
0.815663 -2.57022e-20 -4.6963e-20
0.850388 -2.12306e-20 -2.3584e-20
0.885115 -1.33959e-20 -2.97654e-20
0.919844 -3.27216e-20 -2.46861e-20
0.954576 2.20725e-20 -7.92552e-20
0.989309 -2.43263e-20 6.85913e-20
1.02405 3.43852e-20 1.63676e-20
1.05878 5.41558e-21 2.6654e-20
1.09352 2.01984e-20 1.27063e-20
1.12827 4.4354e-21 2.20289e-20
1.16301 2.15981e-20 1.11133e-20
1.19776 1.61507e-21 2.53487e-20
1.23251 2.92955e-20 7.45464e-21
1.26727 -5.72253e-21 3.10921e-20
1.30203 3.71105e-20 -3.3498e-21
1.33679 -1.64998e-20 3.29851e-20
1.37155 3.72169e-20 -1.58885e-20
1.40632 -2.43194e-20 3.09975e-20
1.44109 3.42499e-20 -2.31378e-20
1.47586 -2.83603e-20 2.98339e-20
1.51064 3.30302e-20 -2.74093e-20
1.54542 -3.11675e-20 3.11283e-20
1.58021 3.39821e-20 -3.18076e-20
1.61499 -3.44756e-20 3.53029e-20
1.64979 3.71045e-20 -3.85354e-20
1.68458 -3.92597e-20 4.39164e-20
1.71938 4.28307e-20 -5.10027e-20
1.75419 -4.63886e-20 6.20293e-20
1.78899 5.06433e-20 -7.88677e-20
1.82381 -5.16996e-20 1.08197e-19
1.85862 3.73404e-20 -1.58478e-19
1.89345 4.68868e-20 2.21483e-19
1.92827 -1.88651e-19 -1.51372e-19
1.9631 1.75428e-19 2.56099e-20
1.99794 -1.24511e-19 1.60552e-20
2.03278 9.11868e-20 -2.58414e-20
2.06762 -7.08479e-20 2.68997e-20
2.10247 5.77337e-20 -2.62906e-20
2.13733 -4.89714e-20 2.48953e-20
2.17219 4.27769e-20 -2.37725e-20
2.20705 -3.83186e-20 2.2809e-20
2.24192 3.50936e-20 -2.21375e-20
2.2768 -3.2746e-20 2.17615e-20
2.31168 3.10753e-20 -2.16891e-20
2.34657 -3.0034e-20 2.19238e-20
2.38146 2.94126e-20 -2.25397e-20
2.41636 -2.93457e-20 2.35734e-20
2.45126 2.96828e-20 -2.51471e-20
2.48617 -3.05363e-20 2.7481e-20
2.52109 3.19581e-20 -3.08123e-20
2.55601 -3.39004e-20 3.58082e-20
2.59094 3.65146e-20 -4.33397e-20
2.62587 -3.91677e-20 5.55795e-20
2.66081 3.97326e-20 -7.64037e-20
2.69576 -2.75607e-20 1.131e-19
2.73071 -3.3964e-20 -1.52104e-19
2.76567 1.23102e-19 9.9837e-20
2.80064 -1.14825e-19 -2.29347e-20
2.83561 8.46098e-20 -5.41375e-21
2.87059 -6.39885e-20 1.32269e-20
2.90558 5.09333e-20 -1.54546e-20
2.94058 -4.25995e-20 1.57898e-20
2.97558 3.69399e-20 -1.56847e-20
3.01059 -3.31224e-20 1.54972e-20
3.0456 3.04714e-20 -1.54308e-20
3.08063 -2.87557e-20 1.55601e-20
3.11566 2.77219e-20 -1.59407e-20
3.1507 -2.73379e-20 1.66557e-20
3.18574 2.75254e-20 -1.77896e-20
3.2208 -2.83707e-20 1.954e-20
3.25586 2.99282e-20 -2.21772e-20
3.29093 -3.24333e-20 2.632e-20
3.32601 3.60799e-20 -3.30971e-20
3.36109 -4.09786e-20 4.53871e-20
3.39619 4.46614e-20 -7.03474e-20
3.43129 -2.39453e-20 1.23536e-19
3.4664 -8.98931e-20 -1.28712e-19
3.50152 1.03867e-19 2.81118e-20
3.53665 -6.999e-20 2.383e-21
3.57179 4.98375e-20 -8.88238e-21
3.60694 -3.8491e-20 1.01442e-20
3.64209 3.15842e-20 -1.01596e-20
3.67726 -2.72066e-20 9.92358e-21
3.71243 2.43428e-20 -9.7185e-21
3.74761 -2.25393e-20 9.65746e-21
3.7828 2.15021e-20 -9.78038e-21
3.81801 -2.11381e-20 1.01483e-20
3.85322 2.1394e-20 -1.08227e-20
3.88844 -2.23638e-20 1.1947e-20
3.92367 2.42096e-20 -1.3751e-20
3.95891 -2.73655e-20 1.67705e-20
3.99416 3.26153e-20 -2.22041e-20
4.02942 -4.17379e-20 3.37704e-20
4.06469 5.64518e-20 -6.68028e-20
4.09997 6.70378e-21 1.85586e-19
4.13526 -1.19424e-19 -2.67503e-20
4.17056 6.24521e-20 -7.76095e-21
4.20587 -4.04996e-20 9.92749e-21
4.24119 3.00857e-20 -9.27585e-21
4.27653 -2.43288e-20 8.4615e-21
4.31187 2.08352e-20 -7.82092e-21
4.34722 -1.86718e-20 7.3923e-21
4.38259 1.73641e-20 -7.15516e-21
4.41797 -1.67158e-20 7.10885e-21
4.45335 1.66261e-20 -7.25949e-21
4.48875 -1.7125e-20 7.65433e-21
4.52416 1.8323e-20 -8.37828e-21
4.55958 -2.05491e-20 9.63425e-21
4.59502 2.44918e-20 -1.18606e-20
4.63046 -3.20343e-20 1.63334e-20
4.66592 4.94511e-20 -2.81256e-20
4.70139 -1.15336e-19 1.03033e-19
4.73687 -1.61388e-19 8.3558e-21
4.77237 5.31171e-20 -1.53812e-20
4.80787 -3.17453e-20 1.07879e-20
4.84339 2.30582e-20 -8.31812e-21
4.87892 -1.85959e-20 6.90656e-21
4.91446 1.60594e-20 -6.05981e-21
4.95002 -1.46309e-20 5.56764e-21
4.98559 1.39398e-20 -5.3251e-21
5.02117 -1.38594e-20 5.29499e-21
5.05677 1.43741e-20 -5.47342e-21
5.09237 -1.56305e-20 5.90633e-21
5.128 1.79778e-20 -6.69907e-21
5.16363 -2.23373e-20 8.11211e-21
5.19928 3.13427e-20 -1.07982e-20
5.23494 -5.70216e-20 1.68201e-20
5.27062 3.27997e-19 6.55701e-20
5.30631 7.15455e-20 -4.03484e-20
5.34201 -3.44012e-20 1.6043e-20
5.37773 2.31256e-20 -1.00457e-20
5.41346 -1.79582e-20 7.44556e-21
5.4492 1.51911e-20 -6.04621e-21
5.48497 -1.36858e-20 5.22087e-21
5.52074 1.29818e-20 -4.71825e-21
5.55653 -1.29267e-20 4.42716e-21
5.59233 1.35163e-20 -4.2841e-21
5.62815 -1.49421e-20 4.2438e-21
5.66399 1.76834e-20 -4.21431e-21
5.69984 -2.30369e-20 3.8375e-21
5.7357 3.48788e-20 -9.57582e-22
5.77158 -6.35074e-20 -2.68191e-20
5.80748 -1.87728e-20 8.01214e-20
5.84339 2.86312e-20 -2.63435e-20
5.87932 -2.07275e-20 1.33546e-20
5.91526 1.64274e-20 -8.73002e-21
5.95122 -1.41535e-20 6.5463e-21
5.9872 1.30311e-20 -5.3381e-21
6.02319 -1.27208e-20 4.60185e-21
6.05919 1.31204e-20 -4.09608e-21
6.09522 -1.43424e-20 3.64685e-21
6.13126 1.67301e-20 -2.98444e-21
6.16732 -2.11154e-20 1.36287e-21
6.20339 2.89673e-20 4.0903e-21
6.23949 -3.66432e-20 -2.48848e-20
6.27559 6.17386e-21 4.88931e-20
6.31172 1.52841e-20 -2.97e-20
6.34786 -1.57574e-20 1.71438e-20
6.38403 1.41069e-20 -1.14722e-20
6.42021 -1.29708e-20 8.58695e-21
6.4564 1.25271e-20 -6.91981e-21
6.49262 -1.27875e-20 5.83376e-21
6.52885 1.38496e-20 -4.95199e-21
6.5651 -1.60338e-20 3.86066e-21
6.60137 1.99268e-20 -1.5999e-21
6.63766 -2.58784e-20 -4.85943e-21
6.67397 2.71284e-20 2.19164e-20
6.71029 -7.09027e-21 -3.39714e-20
6.74664 -7.25583e-21 2.51224e-20
6.783 1.03158e-20 -1.70561e-20
6.81938 -1.06686e-20 1.26534e-20
6.85579 1.08058e-20 -1.02642e-20
6.89221 -1.13486e-20 8.94665e-21
6.92865 1.26123e-20 -8.19908e-21
6.96511 -1.50836e-20 7.63649e-21
7.00159 1.97361e-20 -6.41356e-21
7.0381 -2.81402e-20 1.18662e-21
7.07462 3.38182e-20 1.87618e-20
7.11116 -1.08886e-20 -3.46902e-20
7.14772 -4.21503e-21 2.52551e-20
7.18431 7.34949e-21 -1.75961e-20
7.22091 -7.90722e-21 1.36237e-20
7.25754 8.20252e-21 -1.16533e-20
7.29418 -8.83598e-21 1.08913e-20
7.33085 1.02068e-20 -1.10613e-20
7.36754 -1.31033e-20 1.22495e-20
7.40425 2e-20 -1.47229e-20
7.44099 -4.24508e-20 1.47911e-20
7.47774 4.74011e-20 6.21504e-20
7.51452 7.67841e-21 -3.52298e-20
7.55132 -8.7927e-21 1.99875e-20
7.58814 7.80262e-21 -1.45799e-20
7.62498 -7.21769e-21 1.23991e-20
7.66185 7.12121e-21 -1.18158e-20
7.69874 -7.53339e-21 1.25108e-20
7.73566 8.61665e-21 -1.48994e-20
7.77259 -1.07814e-20 2.10035e-20
7.80955 1.35137e-20 -4.118e-20
7.84654 1.08979e-19 7.80708e-20
7.88355 -3.50524e-20 2.51093e-20
7.92058 1.66323e-20 -1.68662e-20
7.95763 -1.12626e-20 1.33527e-20
7.99471 8.97959e-21 -1.21019e-20
8.03182 -7.87229e-21 1.23188e-20
8.06895 7.2054e-21 -1.40675e-20
8.1061 -6.02324e-21 1.82678e-20
8.14328 4.61994e-22 -2.66101e-20
8.18049 2.14084e-20 2.95317e-20
8.21772 -3.08114e-20 -4.92916e-21
8.25497 2.12464e-20 -5.73783e-21
8.29226 -1.54457e-20 8.05755e-21
8.32956 1.26983e-20 -9.21606e-21
8.3669 -1.15089e-20 1.09856e-20
8.40426 1.08976e-20 -1.45436e-20
8.44165 -8.50143e-21 2.19837e-20
8.47906 -5.80443e-21 -3.13372e-20
8.5165 2.44458e-20 1.68495e-20
8.55397 -2.05234e-20 -2.52438e-21
8.59146 1.54823e-20 -1.73968e-21
8.62899 -1.29505e-20 3.29961e-21
8.66654 1.21765e-20 -4.48057e-21
8.70412 -1.29444e-20 6.32895e-21
8.74172 1.57869e-20 -1.08142e-20
8.77936 -1.96459e-20 2.83029e-20
8.81702 -3.49311e-20 -3.56858e-20
8.85471 2.2417e-20 1.26137e-21
8.89244 -1.39483e-20 1.87453e-21
8.93019 1.08332e-20 -2.38537e-21
8.96797 -9.87344e-21 2.64755e-21
9.00578 1.03896e-20 -3.0711e-21
9.04362 -1.29734e-20 3.98737e-21
9.08149 2.17548e-20 -6.49082e-21
9.11939 -1.39711e-19 1.14222e-20
9.15732 -2.82089e-20 1.13723e-20
9.19528 1.34478e-20 -4.88085e-21
9.23327 -9.57771e-21 3.28369e-21
9.2713 8.29347e-21 -2.67766e-21
9.30935 -8.3773e-21 2.48098e-21
9.34744 1.00104e-20 -2.51437e-21
9.38556 -1.54766e-20 2.28054e-21
9.42371 3.99824e-20 1.56323e-20
9.46189 1.84182e-20 -2.03164e-20
9.50011 -1.05265e-20 6.64162e-21
9.53836 7.75227e-21 -4.02215e-21
9.57664 -6.92978e-21 3.12297e-21
9.61496 7.27961e-21 -2.78274e-21
9.65331 -9.14458e-21 2.59956e-21
9.69169 1.49025e-20 -1.20672e-21
9.73011 -2.43101e-20 -2.34081e-20
9.76856 -1.00578e-20 1.60586e-20
9.80704 7.84699e-21 -6.68066e-21
9.84557 -6.41819e-21 4.22358e-21
9.88412 6.12075e-21 -3.31892e-21
9.92271 -6.8688e-21 2.97987e-21
9.96134 9.53379e-21 -2.67634e-21
10 -1.82981e-20 -1.80471e-21
10.0387 5.86631e-22 2.55336e-20
10.0774 7.14451e-21 -9.2326e-21
10.1162 -5.82943e-21 5.20569e-21
10.155 5.43763e-21 -3.9737e-21
10.1939 -6.02154e-21 3.66108e-21
10.2328 8.29362e-21 -3.7881e-21
10.2717 -1.64316e-20 2.15493e-21
10.3106 7.86392e-21 2.8315e-20
10.3496 6.53184e-21 -1.04288e-20
10.3887 -5.3528e-21 5.7263e-21
10.4278 4.9468e-21 -4.34426e-21
10.4669 -5.47674e-21 4.05907e-21
10.506 7.75845e-21 -4.5127e-21
10.5452 -1.79722e-20 4.07137e-21
10.5845 -2.51749e-21 2.78573e-20
10.6238 6.3392e-21 -8.16226e-21
10.6631 -4.92644e-21 4.90107e-21
10.7024 4.69632e-21 -4.0911e-21
10.7418 -5.54467e-21 4.32124e-21
10.7813 8.98697e-21 -5.86353e-21
10.8208 -3.71515e-20 3.97591e-21
10.8603 -9.68311e-21 1.48507e-20
10.8999 5.62556e-21 -6.07772e-21
10.9395 -4.49497e-21 4.32425e-21
10.9792 4.58099e-21 -4.03975e-21
11.0189 -6.12139e-21 4.85294e-21
11.0586 1.40357e-20 -8.5455e-21
11.0984 1.67486e-20 -3.54314e-20
11.1383 -7.06808e-21 6.9636e-21
11.1781 4.94371e-21 -4.35009e-21
11.2181 -4.64367e-21 3.90755e-21
11.2581 5.59746e-21 -4.66322e-21
11.2981 -9.90212e-21 8.48865e-21
11.3381 -2.83271e-19 -3.29577e-20
11.3783 9.81943e-21 -7.47782e-21
11.4184 -5.69103e-21 4.44674e-21
11.4587 4.9965e-21 -3.87987e-21
11.4989 -6.00187e-21 4.54145e-21
11.5392 1.16007e-20 -8.3872e-21
11.5796 6.99711e-20 -5.44322e-20
11.62 -9.72989e-21 6.64199e-21
11.6605 6.46669e-21 -4.22276e-21
11.701 -6.31775e-21 3.9853e-21
11.7415 8.62332e-21 -5.18707e-21
11.7822 -2.45028e-20 1.18657e-20
11.8228 -2.0404e-20 1.78944e-20
11.8636 8.42266e-21 -6.11218e-21
11.9043 -6.86518e-21 4.67178e-21
11.9452 8.59293e-21 -5.25398e-21
11.986 -2.28597e-20 8.4621e-21
12.027 -1.70778e-20 2.25901e-20
12.068 8.31297e-21 -7.54191e-21
12.109 -7.32364e-21 5.77349e-21
12.1501 9.95747e-21 -7.15145e-21
12.1913 -4.01389e-20 1.67916e-20
12.2325 -1.34993e-20 1.36204e-20
12.2738 6.73674e-21 -5.65939e-21
12.3151 -5.82229e-21 4.67511e-21
12.3565 8.13686e-21 -6.78806e-21
12.3979 1.36128e-20 1.21566e-19
12.4394 -8.40707e-21 5.4438e-21
12.481 4.73162e-21 -3.48939e-21
12.5226 -4.41813e-21 3.58687e-21
12.5643 6.52506e-21 -6.10117e-21
12.6061 5.77702e-20 4.19855e-20
12.6479 -6.35594e-21 3.7393e-21
12.6898 3.64729e-21 -2.31739e-21
12.7317 -3.44638e-21 2.27745e-21
12.7737 5.42407e-21 -4.1588e-21
12.8158 2.93584e-20 3.66023e-21
12.8579 -4.46857e-21 2.21822e-21
12.9001 2.89163e-21 -1.67896e-21
12.9424 -2.99096e-21 1.8403e-21
12.9847 5.42929e-21 -3.3239e-21
13.0271 1.79829e-20 -1.10199e-20
13.0696 -3.4075e-21 1.922e-21
13.1121 2.38018e-21 -1.27268e-21
13.1547 -2.75815e-21 1.40196e-21
13.1974 7.22571e-21 -2.94671e-21
13.2402 6.29399e-21 -4.88339e-21
13.283 -2.63048e-21 1.65263e-21
13.3259 2.25599e-21 -1.2578e-21
13.3689 -3.16265e-21 1.38149e-21
13.4119 1.37422e-20 3.84513e-21
13.455 3.20043e-21 -2.90158e-21
13.4982 -2.13689e-21 1.40503e-21
13.5415 2.50608e-21 -1.27165e-21
13.5848 -5.99733e-21 9.82709e-22
13.6283 -3.11321e-21 6.76695e-21
13.6718 2.34179e-21 -2.0122e-21
13.7153 -2.20198e-21 1.53011e-21
13.759 4.00064e-21 -1.70326e-21
13.8028 -9.01554e-22 -8.68246e-21
13.8466 -1.72677e-21 2.66402e-21
13.8905 2.97587e-21 -1.43541e-21
13.9345 -2.8502e-21 3.59745e-21
13.9786 5.93059e-21 6.52344e-21
14.0227 1.93559e-21 -3.00438e-21
14.067 -1.99614e-21 1.98681e-21
14.1113 -2.04262e-20 3.45658e-22
14.1558 -7.36442e-21 1.79074e-21
14.2003 -1.69546e-21 2.45179e-21
14.2449 3.1776e-21 -3.34128e-21
14.2896 1.47669e-20 1.17488e-20
14.3344 -6.59968e-21 3.23352e-21
14.3793 1.94578e-21 -4.3143e-21
14.4243 -6.38368e-22 6.80029e-21
14.4693 1.73203e-22 6.90423e-21
14.5145 2.87056e-21 5.72412e-23
14.5598 3.37971e-22 4.82036e-21
14.6052 -8.26088e-21 6.24252e-21
14.6506 3.13004e-21 -2.14158e-21
14.6962 -3.1431e-21 1.57742e-21
14.7419 -1.58596e-20 2.83448e-20
14.7877 2.397e-21 -1.32292e-21
14.8336 -2.01258e-21 1.34449e-21
14.8796 5.57104e-21 -2.55079e-21
14.9257 2.12304e-21 -2.07553e-21
14.9719 -1.34996e-21 8.99777e-22
15.0182 2.23833e-21 -1.31208e-21
15.0647 3.03363e-21 -3.50092e-21
15.1112 -1.07681e-21 8.65877e-22
15.1579 1.23845e-21 -8.85743e-22
15.2047 -3.97176e-21 -1.61952e-20
15.2516 -1.02544e-21 8.04854e-22
15.2986 8.92211e-22 -6.72639e-22
15.3458 -4.81903e-21 4.507e-21
15.393 -1.0428e-21 8.67016e-22
15.4404 7.8511e-22 -5.81174e-22
15.488 -2.43598e-21 1.9217e-21
15.5356 -1.0939e-21 7.60188e-22
15.5834 7.52457e-22 -5.72972e-22
15.6313 -2.46865e-21 1.79827e-21
15.6794 -1.06109e-21 7.14442e-22
15.7276 8.12485e-22 -5.66373e-22
15.7759 -4.99097e-21 2.72016e-21
15.8243 -9.75964e-22 6.64644e-22
15.873 1.05064e-21 -5.93482e-22
15.9217 2.96096e-21 -5.67437e-21
15.9706 -9.51019e-22 7.15243e-22
16.0197 2.33513e-21 -6.8169e-22
16.0689 9.99508e-22 -1.50323e-21
16.1182 -1.26024e-21 1.17424e-21
16.1677 -9.57891e-22 2.32175e-21
16.2174 6.7046e-22 -1.07273e-21
16.2672 4.72337e-21 -1.22156e-21
16.3172 -5.71983e-22 4.88882e-22
16.3674 -4.99662e-22 -1.16181e-21
16.4177 3.83609e-22 -3.14196e-22
16.4682 -3.27291e-22 8.24703e-22
16.5189 -5.92253e-22 2.02231e-22
16.5697 2.04034e-22 -2.50894e-22
16.6208 -1.32906e-23 -1.75222e-21
16.672 -1.6749e-22 9.16901e-23
16.7234 6.00959e-22 -3.0123e-22
16.775 1.32081e-22 -7.25744e-23
16.8268 -1.78585e-22 1.2062e-22
16.8787 -8.70472e-23 6.3933e-23
16.9309 7.75282e-23 -4.98416e-23
16.9833 2.35776e-23 -1.75672e-23
17.0359 2.28595e-23 -1.6066e-23
17.0887 5.03206e-23 -2.28153e-23
17.1418 -5.72158e-23 2.02209e-22
17.195 -7.89609e-23 5.20968e-23
17.2485 5.61174e-22 -7.39604e-22
17.3022 8.78788e-23 -4.55407e-23
17.3562 -1.06524e-21 1.11467e-22
17.4104 -7.23719e-23 3.45e-23
17.4648 1.69724e-22 1.44134e-23
17.5195 2.41498e-23 -6.55555e-24
17.5744 2.03848e-23 -6.02078e-24
17.6296 6.00839e-23 -1.96809e-23
17.6851 -6.79007e-23 1.26454e-23
17.7408 -8.24056e-23 5.70192e-24
17.7969 1.11111e-22 -6.78218e-23
17.8532 7.4865e-23 -1.76596e-23
17.9098 1.81352e-22 5.26501e-23
17.9667 7.70096e-23 4.07861e-22
18.0239 4.84119e-22 1.42288e-22
18.0815 1.88261e-22 4.98205e-22
18.1393 -8.50951e-23 1.05301e-22
18.1975 -7.14385e-23 6.79881e-23
18.256 -1.19896e-22 1.00589e-22
18.3149 -4.35351e-22 3.12161e-22
18.3742 -3.69395e-21 2.55375e-21
18.4338 1.10936e-21 -4.66166e-22
18.4938 4.1062e-22 -1.91845e-22
18.5542 8.08209e-22 -2.52114e-22
18.615 -3.58429e-22 1.6691e-22
18.6762 -2.06959e-22 5.85937e-23
18.7379 -4.48578e-22 9.27148e-23
18.8 4.82259e-22 1.43192e-22
18.8625 3.26998e-22 2.27187e-22
18.9255 -4.78562e-22 3.36479e-22
18.9891 -3.23691e-22 -4.88655e-23
19.0531 -1.27139e-21 -3.47422e-22
19.1177 3.01643e-22 2.27446e-22
19.1828 2.96885e-22 2.15795e-22
19.2484 -2.5518e-22 -1.23848e-21
19.3147 -2.18578e-22 -2.07062e-22
19.3816 -3.32054e-22 -1.60957e-22
19.4491 -2.50823e-22 1.98772e-21
19.5173 3.36671e-22 6.38729e-23
19.5862 2.58721e-22 -3.56339e-23
19.6558 4.40318e-22 -2.47478e-22
19.7262 -5.32665e-22 -1.12527e-22
19.7974 -2.35025e-22 8.15847e-24
19.8694 -2.26458e-22 -1.6939e-23
19.9423 -2.73242e-22 -1.16807e-22
20.0162 -3.02303e-22 -2.19739e-22
20.091 -3.92718e-22 -1.09658e-22
20.1669 -3.34516e-22 5.93583e-23
20.244 -3.36835e-22 9.88744e-23
20.3222 -6.1881e-22 1.28714e-23
20.4016 -4.48153e-23 -9.86516e-22
20.4825 2.8634e-22 -4.16025e-22
20.5648 2.91893e-22 -3.43158e-22
20.6487 3.75776e-22 -4.02824e-22
20.7344 6.12047e-22 -5.20766e-22
20.8219 1.14282e-21 -8.45899e-22
20.9115 2.01726e-21 -3.05912e-21
21.0034 -2.49184e-21 -7.24082e-21
21.0979 -5.2215e-21 -2.20961e-20
21.1952 2.54219e-20 8.95651e-21
21.2959 -1.18671e-20 3.36357e-20
21.4004 -1.41582e-20 -3.82778e-21
21.5093 -9.9098e-21 -5.67221e-21
21.6237 -1.45548e-20 -6.24229e-21
21.7448 -1.72343e-20 1.77455e-22
21.8747 -1.98331e-20 2.06713e-21
22.0165 -3.02459e-20 2.87472e-20
22.1768 2.02645e-20 4.13472e-20
22.3723 5.46341e-20 6.55534e-20


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda2.0Nc1Quantum/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=1.6
#Lambda=2
#Beta=16
#Nc=1
#QUANTUM=1

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=1024 aX=2 aP=0.5

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda2.0Nc1Quantum/SigmaAOneLoop.txt <==
-22.3723 -0.48506 6.30333e-19
-22.1768 -0.48506 6.30333e-19
-22.0165 -0.48506 6.30333e-19
-21.8747 -0.48506 6.30333e-19
-21.7448 -0.48506 6.30333e-19
-21.6237 -0.48506 6.30333e-19
-21.5093 -0.48506 6.30333e-19
-21.4004 -0.48506 6.30333e-19
-21.2959 -0.48506 6.30333e-19
-21.1952 -0.48506 6.30333e-19
-21.0979 -0.48506 6.30333e-19
-21.0034 -0.48506 6.30333e-19
-20.9115 -0.48506 6.30333e-19
-20.8219 -0.48506 6.30333e-19
-20.7344 -0.48506 6.30333e-19
-20.6487 -0.48506 6.30333e-19
-20.5648 -0.48506 6.30333e-19
-20.4825 -0.48506 6.30333e-19
-20.4016 -0.48506 6.30333e-19
-20.3222 -0.48506 6.30333e-19
-20.244 -0.48506 6.30333e-19
-20.1669 -0.48506 6.30333e-19
-20.091 -0.48506 6.30333e-19
-20.0162 -0.48506 6.30333e-19
-19.9423 -0.48506 6.30333e-19
-19.8694 -0.48506 6.30333e-19
-19.7974 -0.48506 6.30333e-19
-19.7262 -0.48506 6.30333e-19
-19.6558 -0.48506 6.30333e-19
-19.5862 -0.48506 6.30333e-19
-19.5173 -0.48506 6.30333e-19
-19.4491 -0.48506 6.30333e-19
-19.3816 -0.48506 6.30333e-19
-19.3147 -0.48506 6.30333e-19
-19.2484 -0.48506 6.30333e-19
-19.1828 -0.48506 6.30333e-19
-19.1177 -0.48506 6.30333e-19
-19.0531 -0.48506 6.30333e-19
-18.9891 -0.48506 6.30333e-19
-18.9255 -0.48506 6.30333e-19
-18.8625 -0.48506 6.30333e-19
-18.8 -0.48506 6.30333e-19
-18.7379 -0.48506 6.30333e-19
-18.6762 -0.48506 6.30333e-19
-18.615 -0.48506 6.30333e-19
-18.5542 -0.48506 6.30333e-19
-18.4938 -0.48506 6.30333e-19
-18.4338 -0.48506 6.30333e-19
-18.3742 -0.48506 6.30333e-19
-18.3149 -0.48506 6.30333e-19
-18.256 -0.48506 6.30333e-19
-18.1975 -0.48506 6.30333e-19
-18.1393 -0.48506 6.30333e-19
-18.0815 -0.48506 6.30333e-19
-18.0239 -0.48506 6.30333e-19
-17.9667 -0.48506 6.30333e-19
-17.9098 -0.48506 6.30333e-19
-17.8532 -0.48506 6.30333e-19
-17.7969 -0.48506 6.30333e-19
-17.7408 -0.48506 6.30333e-19
-17.6851 -0.48506 6.30333e-19
-17.6296 -0.48506 6.30333e-19
-17.5744 -0.48506 6.30333e-19
-17.5195 -0.48506 6.30333e-19
-17.4648 -0.48506 6.30333e-19
-17.4104 -0.48506 6.30333e-19
-17.3562 -0.48506 6.30333e-19
-17.3022 -0.48506 6.30333e-19
-17.2485 -0.48506 6.30333e-19
-17.195 -0.48506 6.30333e-19
-17.1418 -0.48506 6.30333e-19
-17.0887 -0.48506 6.30333e-19
-17.0359 -0.48506 6.30333e-19
-16.9833 -0.48506 6.30333e-19
-16.9309 -0.48506 6.30333e-19
-16.8787 -0.48506 6.30333e-19
-16.8268 -0.48506 6.30333e-19
-16.775 -0.48506 6.30333e-19
-16.7234 -0.48506 6.30333e-19
-16.672 -0.48506 6.30333e-19
-16.6208 -0.48506 6.30333e-19
-16.5697 -0.48506 6.30333e-19
-16.5189 -0.48506 6.30333e-19
-16.4682 -0.48506 6.30333e-19
-16.4177 -0.48506 6.30333e-19
-16.3674 -0.48506 6.30333e-19
-16.3172 -0.48506 6.30333e-19
-16.2672 -0.48506 6.30333e-19
-16.2174 -0.48506 6.30333e-19
-16.1677 -0.48506 6.30333e-19
-16.1182 -0.48506 6.30333e-19
-16.0689 -0.48506 6.30333e-19
-16.0197 -0.48506 6.30333e-19
-15.9706 -0.48506 6.30333e-19
-15.9217 -0.48506 6.30333e-19
-15.873 -0.48506 6.30333e-19
-15.8243 -0.48506 6.30333e-19
-15.7759 -0.48506 6.30333e-19
-15.7276 -0.48506 6.30333e-19
-15.6794 -0.48506 6.30333e-19
-15.6313 -0.48506 6.30333e-19
-15.5834 -0.48506 6.30333e-19
-15.5356 -0.48506 6.30333e-19
-15.488 -0.48506 6.30333e-19
-15.4404 -0.48506 6.30333e-19
-15.393 -0.48506 6.30333e-19
-15.3458 -0.48506 6.30333e-19
-15.2986 -0.48506 6.30333e-19
-15.2516 -0.48506 6.30333e-19
-15.2047 -0.48506 6.30333e-19
-15.1579 -0.48506 6.30333e-19
-15.1112 -0.48506 6.30333e-19
-15.0647 -0.48506 6.30333e-19
-15.0182 -0.48506 6.30333e-19
-14.9719 -0.48506 6.30333e-19
-14.9257 -0.48506 6.30333e-19
-14.8796 -0.48506 6.30333e-19
-14.8336 -0.48506 6.30333e-19
-14.7877 -0.48506 6.30333e-19
-14.7419 -0.48506 6.30333e-19
-14.6962 -0.48506 6.30333e-19
-14.6506 -0.48506 6.30333e-19
-14.6052 -0.48506 6.30333e-19
-14.5598 -0.48506 6.30333e-19
-14.5145 -0.48506 6.30333e-19
-14.4693 -0.48506 6.30333e-19
-14.4243 -0.48506 6.30333e-19
-14.3793 -0.48506 6.30333e-19
-14.3344 -0.48506 6.30333e-19
-14.2896 -0.48506 6.30333e-19
-14.2449 -0.48506 6.30333e-19
-14.2003 -0.48506 6.30333e-19
-14.1558 -0.48506 6.30333e-19
-14.1113 -0.48506 6.30333e-19
-14.067 -0.48506 6.30333e-19
-14.0227 -0.48506 6.30333e-19
-13.9786 -0.48506 6.30333e-19
-13.9345 -0.48506 6.30333e-19
-13.8905 -0.48506 6.30333e-19
-13.8466 -0.48506 6.30333e-19
-13.8028 -0.48506 6.30333e-19
-13.759 -0.48506 6.30333e-19
-13.7153 -0.48506 6.30333e-19
-13.6718 -0.48506 6.30333e-19
-13.6283 -0.48506 6.30333e-19
-13.5848 -0.48506 6.30333e-19
-13.5415 -0.48506 6.30333e-19
-13.4982 -0.48506 6.30333e-19
-13.455 -0.48506 6.30333e-19
-13.4119 -0.48506 6.30333e-19
-13.3689 -0.48506 6.30333e-19
-13.3259 -0.48506 6.30333e-19
-13.283 -0.48506 6.30333e-19
-13.2402 -0.48506 6.30333e-19
-13.1974 -0.48506 6.30333e-19
-13.1547 -0.48506 6.30333e-19
-13.1121 -0.48506 6.30333e-19
-13.0696 -0.48506 6.30333e-19
-13.0271 -0.48506 6.30333e-19
-12.9847 -0.48506 6.30333e-19
-12.9424 -0.48506 6.30333e-19
-12.9001 -0.48506 6.30333e-19
-12.8579 -0.48506 6.30333e-19
-12.8158 -0.48506 6.30333e-19
-12.7737 -0.48506 6.30333e-19
-12.7317 -0.48506 6.30333e-19
-12.6898 -0.48506 6.30333e-19
-12.6479 -0.48506 6.30333e-19
-12.6061 -0.48506 6.30333e-19
-12.5643 -0.48506 6.30333e-19
-12.5226 -0.48506 6.30333e-19
-12.481 -0.48506 6.30333e-19
-12.4394 -0.48506 6.30333e-19
-12.3979 -0.48506 6.30333e-19
-12.3565 -0.48506 6.30333e-19
-12.3151 -0.48506 6.30333e-19
-12.2738 -0.48506 6.30333e-19
-12.2325 -0.48506 6.30333e-19
-12.1913 -0.48506 6.30333e-19
-12.1501 -0.48506 6.30333e-19
-12.109 -0.48506 6.30333e-19
-12.068 -0.48506 6.30333e-19
-12.027 -0.48506 6.30333e-19
-11.986 -0.48506 6.30333e-19
-11.9452 -0.48506 6.30333e-19
-11.9043 -0.48506 6.30333e-19
-11.8636 -0.48506 6.30333e-19
-11.8228 -0.48506 6.30333e-19
-11.7822 -0.48506 6.30333e-19
-11.7415 -0.48506 6.30333e-19
-11.701 -0.48506 6.30333e-19
-11.6605 -0.48506 6.30333e-19
-11.62 -0.48506 6.30333e-19
-11.5796 -0.48506 6.30333e-19
-11.5392 -0.48506 6.30333e-19
-11.4989 -0.48506 6.30333e-19
-11.4587 -0.48506 6.30333e-19
-11.4184 -0.48506 6.30333e-19
-11.3783 -0.48506 6.30333e-19
-11.3381 -0.48506 6.30333e-19
-11.2981 -0.48506 6.30333e-19
-11.2581 -0.48506 6.30333e-19
-11.2181 -0.48506 6.30333e-19
-11.1781 -0.48506 6.30333e-19
-11.1383 -0.48506 6.30333e-19
-11.0984 -0.48506 6.30333e-19
-11.0586 -0.48506 6.30333e-19
-11.0189 -0.48506 6.30333e-19
-10.9792 -0.48506 6.30333e-19
-10.9395 -0.48506 6.30333e-19
-10.8999 -0.48506 6.30333e-19
-10.8603 -0.48506 6.30333e-19
-10.8208 -0.48506 6.30333e-19
-10.7813 -0.48506 6.30333e-19
-10.7418 -0.48506 6.30333e-19
-10.7024 -0.48506 6.30333e-19
-10.6631 -0.48506 6.30333e-19
-10.6238 -0.48506 6.30333e-19
-10.5845 -0.48506 6.30333e-19
-10.5452 -0.48506 6.30333e-19
-10.506 -0.48506 6.30333e-19
-10.4669 -0.48506 6.30333e-19
-10.4278 -0.48506 6.30333e-19
-10.3887 -0.48506 6.30333e-19
-10.3496 -0.48506 6.30333e-19
-10.3106 -0.48506 6.30333e-19
-10.2717 -0.48506 6.30333e-19
-10.2328 -0.48506 6.30333e-19
-10.1939 -0.48506 6.30333e-19
-10.155 -0.48506 6.30333e-19
-10.1162 -0.48506 6.30333e-19
-10.0774 -0.48506 6.30333e-19
-10.0387 -0.48506 6.30333e-19
-10 -0.48506 6.30333e-19
-9.96134 -0.48506 6.30333e-19
-9.92271 -0.48506 6.30333e-19
-9.88412 -0.48506 6.30333e-19
-9.84557 -0.48506 6.30333e-19
-9.80704 -0.48506 6.30333e-19
-9.76856 -0.48506 6.30333e-19
-9.73011 -0.48506 6.30333e-19
-9.69169 -0.48506 6.30333e-19
-9.65331 -0.48506 6.30333e-19
-9.61496 -0.48506 6.30333e-19
-9.57664 -0.48506 6.30333e-19
-9.53836 -0.48506 6.30333e-19
-9.50011 -0.48506 6.30333e-19
-9.46189 -0.48506 6.30333e-19
-9.42371 -0.48506 6.30333e-19
-9.38556 -0.48506 6.30333e-19
-9.34744 -0.48506 6.30333e-19
-9.30935 -0.48506 6.30333e-19
-9.2713 -0.48506 6.30333e-19
-9.23327 -0.48506 6.30333e-19
-9.19528 -0.48506 6.30333e-19
-9.15732 -0.48506 6.30333e-19
-9.11939 -0.48506 6.30333e-19
-9.08149 -0.48506 6.30333e-19
-9.04362 -0.48506 6.30333e-19
-9.00578 -0.48506 6.30333e-19
-8.96797 -0.48506 6.30333e-19
-8.93019 -0.48506 6.30333e-19
-8.89244 -0.48506 6.30333e-19
-8.85471 -0.48506 6.30333e-19
-8.81702 -0.48506 6.30333e-19
-8.77936 -0.48506 6.30333e-19
-8.74172 -0.48506 6.30333e-19
-8.70412 -0.48506 6.30333e-19
-8.66654 -0.48506 6.30333e-19
-8.62899 -0.48506 6.30333e-19
-8.59146 -0.48506 6.30333e-19
-8.55397 -0.48506 6.30333e-19
-8.5165 -0.48506 6.30333e-19
-8.47906 -0.48506 6.30333e-19
-8.44165 -0.48506 6.30333e-19
-8.40426 -0.48506 6.30333e-19
-8.3669 -0.48506 6.30333e-19
-8.32956 -0.48506 6.30333e-19
-8.29226 -0.48506 6.30333e-19
-8.25497 -0.48506 6.30333e-19
-8.21772 -0.48506 6.30333e-19
-8.18049 -0.48506 6.30333e-19
-8.14328 -0.48506 6.30333e-19
-8.1061 -0.48506 6.30333e-19
-8.06895 -0.48506 6.30333e-19
-8.03182 -0.48506 6.30333e-19
-7.99471 -0.48506 6.30333e-19
-7.95763 -0.48506 6.30333e-19
-7.92058 -0.48506 6.30333e-19
-7.88355 -0.48506 6.30333e-19
-7.84654 -0.48506 6.30333e-19
-7.80955 -0.48506 6.30333e-19
-7.77259 -0.48506 6.30333e-19
-7.73566 -0.48506 6.30333e-19
-7.69874 -0.48506 6.30333e-19
-7.66185 -0.48506 6.30333e-19
-7.62498 -0.48506 6.30333e-19
-7.58814 -0.48506 6.30333e-19
-7.55132 -0.48506 6.30333e-19
-7.51452 -0.48506 6.30333e-19
-7.47774 -0.48506 6.30333e-19
-7.44099 -0.48506 6.30333e-19
-7.40425 -0.48506 6.30333e-19
-7.36754 -0.48506 6.30333e-19
-7.33085 -0.48506 6.30333e-19
-7.29418 -0.48506 6.30333e-19
-7.25754 -0.48506 6.30333e-19
-7.22091 -0.48506 6.30333e-19
-7.18431 -0.48506 6.30333e-19
-7.14772 -0.48506 6.30333e-19
-7.11116 -0.48506 6.30333e-19
-7.07462 -0.48506 6.30333e-19
-7.0381 -0.48506 6.30333e-19
-7.00159 -0.48506 6.30333e-19
-6.96511 -0.48506 6.30333e-19
-6.92865 -0.48506 6.30333e-19
-6.89221 -0.48506 6.30333e-19
-6.85579 -0.48506 6.30333e-19
-6.81938 -0.48506 6.30333e-19
-6.783 -0.48506 6.30333e-19
-6.74664 -0.48506 6.30333e-19
-6.71029 -0.48506 6.30333e-19
-6.67397 -0.48506 6.30333e-19
-6.63766 -0.48506 6.30333e-19
-6.60137 -0.48506 6.30333e-19
-6.5651 -0.48506 6.30333e-19
-6.52885 -0.48506 6.30333e-19
-6.49262 -0.48506 6.30333e-19
-6.4564 -0.48506 6.30333e-19
-6.42021 -0.48506 6.30333e-19
-6.38403 -0.48506 6.30333e-19
-6.34786 -0.48506 6.30333e-19
-6.31172 -0.48506 6.30333e-19
-6.27559 -0.48506 6.30333e-19
-6.23949 -0.48506 6.30333e-19
-6.20339 -0.48506 6.30333e-19
-6.16732 -0.48506 6.30333e-19
-6.13126 -0.48506 6.30333e-19
-6.09522 -0.48506 6.30333e-19
-6.05919 -0.48506 6.30333e-19
-6.02319 -0.48506 6.30333e-19
-5.9872 -0.48506 6.30333e-19
-5.95122 -0.48506 6.30333e-19
-5.91526 -0.48506 6.30333e-19
-5.87932 -0.48506 6.30333e-19
-5.84339 -0.48506 6.30333e-19
-5.80748 -0.48506 6.30333e-19
-5.77158 -0.48506 6.30333e-19
-5.7357 -0.48506 6.30333e-19
-5.69984 -0.48506 6.30333e-19
-5.66399 -0.48506 6.30333e-19
-5.62815 -0.48506 6.30333e-19
-5.59233 -0.48506 6.30333e-19
-5.55653 -0.48506 6.30333e-19
-5.52074 -0.48506 6.30333e-19
-5.48497 -0.48506 6.30333e-19
-5.4492 -0.48506 6.30333e-19
-5.41346 -0.48506 6.30333e-19
-5.37773 -0.48506 6.30333e-19
-5.34201 -0.48506 6.30333e-19
-5.30631 -0.48506 6.30333e-19
-5.27062 -0.48506 6.30333e-19
-5.23494 -0.48506 6.30333e-19
-5.19928 -0.48506 6.30333e-19
-5.16363 -0.48506 6.30333e-19
-5.128 -0.48506 6.30333e-19
-5.09237 -0.48506 6.30333e-19
-5.05677 -0.48506 6.30333e-19
-5.02117 -0.48506 6.30333e-19
-4.98559 -0.48506 6.30333e-19
-4.95002 -0.48506 6.30333e-19
-4.91446 -0.48506 6.30333e-19
-4.87892 -0.48506 6.30333e-19
-4.84339 -0.48506 6.30333e-19
-4.80787 -0.48506 6.30333e-19
-4.77237 -0.48506 6.30333e-19
-4.73687 -0.48506 6.30333e-19
-4.70139 -0.48506 6.30333e-19
-4.66592 -0.48506 6.30333e-19
-4.63046 -0.48506 6.30333e-19
-4.59502 -0.48506 6.30333e-19
-4.55958 -0.48506 6.30333e-19
-4.52416 -0.48506 6.30333e-19
-4.48875 -0.48506 6.30333e-19
-4.45335 -0.48506 6.30333e-19
-4.41797 -0.48506 6.30333e-19
-4.38259 -0.48506 6.30333e-19
-4.34722 -0.48506 6.30333e-19
-4.31187 -0.48506 6.30333e-19
-4.27653 -0.48506 6.30333e-19
-4.24119 -0.48506 6.30333e-19
-4.20587 -0.48506 6.30333e-19
-4.17056 -0.48506 6.30333e-19
-4.13526 -0.48506 6.30333e-19
-4.09997 -0.48506 6.30333e-19
-4.06469 -0.48506 6.30333e-19
-4.02942 -0.48506 6.30333e-19
-3.99416 -0.48506 6.30333e-19
-3.95891 -0.48506 6.30333e-19
-3.92367 -0.48506 6.30333e-19
-3.88844 -0.48506 6.30333e-19
-3.85322 -0.48506 6.30333e-19
-3.81801 -0.48506 6.30333e-19
-3.7828 -0.48506 6.30333e-19
-3.74761 -0.48506 6.30333e-19
-3.71243 -0.48506 6.30333e-19
-3.67726 -0.48506 6.30333e-19
-3.64209 -0.48506 6.30333e-19
-3.60694 -0.48506 6.30333e-19
-3.57179 -0.48506 6.30333e-19
-3.53665 -0.48506 6.30333e-19
-3.50152 -0.48506 6.30333e-19
-3.4664 -0.48506 6.30333e-19
-3.43129 -0.48506 6.30333e-19
-3.39619 -0.48506 6.30333e-19
-3.36109 -0.48506 6.30333e-19
-3.32601 -0.48506 6.30333e-19
-3.29093 -0.48506 6.30333e-19
-3.25586 -0.48506 6.30333e-19
-3.2208 -0.48506 6.30333e-19
-3.18574 -0.48506 6.30333e-19
-3.1507 -0.48506 6.30333e-19
-3.11566 -0.48506 6.30333e-19
-3.08063 -0.48506 6.30333e-19
-3.0456 -0.48506 6.30333e-19
-3.01059 -0.48506 6.30333e-19
-2.97558 -0.48506 6.30333e-19
-2.94058 -0.48506 6.30333e-19
-2.90558 -0.48506 6.30333e-19
-2.87059 -0.48506 6.30333e-19
-2.83561 -0.48506 6.30333e-19
-2.80064 -0.48506 6.30333e-19
-2.76567 -0.48506 6.30333e-19
-2.73071 -0.48506 6.30333e-19
-2.69576 -0.48506 6.30333e-19
-2.66081 -0.48506 6.30333e-19
-2.62587 -0.48506 6.30333e-19
-2.59094 -0.48506 6.30333e-19
-2.55601 -0.48506 6.30333e-19
-2.52109 -0.48506 6.30333e-19
-2.48617 -0.48506 6.30333e-19
-2.45126 -0.48506 6.30333e-19
-2.41636 -0.48506 6.30333e-19
-2.38146 -0.48506 6.30333e-19
-2.34657 -0.48506 6.30333e-19
-2.31168 -0.48506 6.30333e-19
-2.2768 -0.48506 6.30333e-19
-2.24192 -0.48506 6.30333e-19
-2.20705 -0.48506 6.30333e-19
-2.17219 -0.48506 6.30333e-19
-2.13733 -0.48506 6.30333e-19
-2.10247 -0.48506 6.30333e-19
-2.06762 -0.48506 6.30333e-19
-2.03278 -0.48506 6.30333e-19
-1.99794 -0.48506 6.30333e-19
-1.9631 -0.48506 6.30333e-19
-1.92827 -0.48506 6.30333e-19
-1.89345 -0.48506 6.30333e-19
-1.85862 -0.48506 6.30333e-19
-1.82381 -0.48506 6.30333e-19
-1.78899 -0.48506 6.30333e-19
-1.75419 -0.48506 6.30333e-19
-1.71938 -0.48506 6.30333e-19
-1.68458 -0.48506 6.30333e-19
-1.64979 -0.48506 6.30333e-19
-1.61499 -0.48506 6.30333e-19
-1.58021 -0.48506 6.30333e-19
-1.54542 -0.48506 6.30333e-19
-1.51064 -0.48506 6.30333e-19
-1.47586 -0.48506 6.30333e-19
-1.44109 -0.48506 6.30333e-19
-1.40632 -0.48506 6.30333e-19
-1.37155 -0.48506 6.30333e-19
-1.33679 -0.48506 6.30333e-19
-1.30203 -0.48506 6.30333e-19
-1.26727 -0.48506 6.30333e-19
-1.23251 -0.48506 6.30333e-19
-1.19776 -0.48506 6.30333e-19
-1.16301 -0.48506 6.30333e-19
-1.12827 -0.48506 6.30333e-19
-1.09352 -0.48506 6.30333e-19
-1.05878 -0.48506 6.30333e-19
-1.02405 -0.48506 6.30333e-19
-0.989309 -0.48506 6.30333e-19
-0.954576 -0.48506 6.30333e-19
-0.919844 -0.48506 6.30333e-19
-0.885115 -0.48506 6.30333e-19
-0.850388 -0.48506 6.30333e-19
-0.815663 -0.48506 6.30333e-19
-0.78094 -0.48506 6.30333e-19
-0.746219 -0.48506 6.30333e-19
-0.711499 -0.48506 6.30333e-19
-0.676781 -0.48506 6.30333e-19
-0.642065 -0.48506 6.30333e-19
-0.60735 -0.48506 6.30333e-19
-0.572637 -0.48506 6.30333e-19
-0.537925 -0.48506 6.30333e-19
-0.503214 -0.48506 6.30333e-19
-0.468504 -0.48506 6.30333e-19
-0.433796 -0.48506 6.30333e-19
-0.399089 -0.48506 6.30333e-19
-0.364382 -0.48506 6.30333e-19
-0.329676 -0.48506 6.30333e-19
-0.294972 -0.48506 6.30333e-19
-0.260267 -0.48506 6.30333e-19
-0.225564 -0.48506 6.30333e-19
-0.190861 -0.48506 6.30333e-19
-0.156158 -0.48506 6.30333e-19
-0.121456 -0.48506 6.30333e-19
-0.0867541 -0.48506 6.30333e-19
-0.0520524 -0.48506 6.30333e-19
-0.0173508 -0.48506 6.30333e-19
0.0173508 -0.48506 6.30333e-19
0.0520524 -0.48506 6.30333e-19
0.0867541 -0.48506 6.30333e-19
0.121456 -0.48506 6.30333e-19
0.156158 -0.48506 6.30333e-19
0.190861 -0.48506 6.30333e-19
0.225564 -0.48506 6.30333e-19
0.260267 -0.48506 6.30333e-19
0.294972 -0.48506 6.30333e-19
0.329676 -0.48506 6.30333e-19
0.364382 -0.48506 6.30333e-19
0.399089 -0.48506 6.30333e-19
0.433796 -0.48506 6.30333e-19
0.468504 -0.48506 6.30333e-19
0.503214 -0.48506 6.30333e-19
0.537925 -0.48506 6.30333e-19
0.572637 -0.48506 6.30333e-19
0.60735 -0.48506 6.30333e-19
0.642065 -0.48506 6.30333e-19
0.676781 -0.48506 6.30333e-19
0.711499 -0.48506 6.30333e-19
0.746219 -0.48506 6.30333e-19
0.78094 -0.48506 6.30333e-19
0.815663 -0.48506 6.30333e-19
0.850388 -0.48506 6.30333e-19
0.885115 -0.48506 6.30333e-19
0.919844 -0.48506 6.30333e-19
0.954576 -0.48506 6.30333e-19
0.989309 -0.48506 6.30333e-19
1.02405 -0.48506 6.30333e-19
1.05878 -0.48506 6.30333e-19
1.09352 -0.48506 6.30333e-19
1.12827 -0.48506 6.30333e-19
1.16301 -0.48506 6.30333e-19
1.19776 -0.48506 6.30333e-19
1.23251 -0.48506 6.30333e-19
1.26727 -0.48506 6.30333e-19
1.30203 -0.48506 6.30333e-19
1.33679 -0.48506 6.30333e-19
1.37155 -0.48506 6.30333e-19
1.40632 -0.48506 6.30333e-19
1.44109 -0.48506 6.30333e-19
1.47586 -0.48506 6.30333e-19
1.51064 -0.48506 6.30333e-19
1.54542 -0.48506 6.30333e-19
1.58021 -0.48506 6.30333e-19
1.61499 -0.48506 6.30333e-19
1.64979 -0.48506 6.30333e-19
1.68458 -0.48506 6.30333e-19
1.71938 -0.48506 6.30333e-19
1.75419 -0.48506 6.30333e-19
1.78899 -0.48506 6.30333e-19
1.82381 -0.48506 6.30333e-19
1.85862 -0.48506 6.30333e-19
1.89345 -0.48506 6.30333e-19
1.92827 -0.48506 6.30333e-19
1.9631 -0.48506 6.30333e-19
1.99794 -0.48506 6.30333e-19
2.03278 -0.48506 6.30333e-19
2.06762 -0.48506 6.30333e-19
2.10247 -0.48506 6.30333e-19
2.13733 -0.48506 6.30333e-19
2.17219 -0.48506 6.30333e-19
2.20705 -0.48506 6.30333e-19
2.24192 -0.48506 6.30333e-19
2.2768 -0.48506 6.30333e-19
2.31168 -0.48506 6.30333e-19
2.34657 -0.48506 6.30333e-19
2.38146 -0.48506 6.30333e-19
2.41636 -0.48506 6.30333e-19
2.45126 -0.48506 6.30333e-19
2.48617 -0.48506 6.30333e-19
2.52109 -0.48506 6.30333e-19
2.55601 -0.48506 6.30333e-19
2.59094 -0.48506 6.30333e-19
2.62587 -0.48506 6.30333e-19
2.66081 -0.48506 6.30333e-19
2.69576 -0.48506 6.30333e-19
2.73071 -0.48506 6.30333e-19
2.76567 -0.48506 6.30333e-19
2.80064 -0.48506 6.30333e-19
2.83561 -0.48506 6.30333e-19
2.87059 -0.48506 6.30333e-19
2.90558 -0.48506 6.30333e-19
2.94058 -0.48506 6.30333e-19
2.97558 -0.48506 6.30333e-19
3.01059 -0.48506 6.30333e-19
3.0456 -0.48506 6.30333e-19
3.08063 -0.48506 6.30333e-19
3.11566 -0.48506 6.30333e-19
3.1507 -0.48506 6.30333e-19
3.18574 -0.48506 6.30333e-19
3.2208 -0.48506 6.30333e-19
3.25586 -0.48506 6.30333e-19
3.29093 -0.48506 6.30333e-19
3.32601 -0.48506 6.30333e-19
3.36109 -0.48506 6.30333e-19
3.39619 -0.48506 6.30333e-19
3.43129 -0.48506 6.30333e-19
3.4664 -0.48506 6.30333e-19
3.50152 -0.48506 6.30333e-19
3.53665 -0.48506 6.30333e-19
3.57179 -0.48506 6.30333e-19
3.60694 -0.48506 6.30333e-19
3.64209 -0.48506 6.30333e-19
3.67726 -0.48506 6.30333e-19
3.71243 -0.48506 6.30333e-19
3.74761 -0.48506 6.30333e-19
3.7828 -0.48506 6.30333e-19
3.81801 -0.48506 6.30333e-19
3.85322 -0.48506 6.30333e-19
3.88844 -0.48506 6.30333e-19
3.92367 -0.48506 6.30333e-19
3.95891 -0.48506 6.30333e-19
3.99416 -0.48506 6.30333e-19
4.02942 -0.48506 6.30333e-19
4.06469 -0.48506 6.30333e-19
4.09997 -0.48506 6.30333e-19
4.13526 -0.48506 6.30333e-19
4.17056 -0.48506 6.30333e-19
4.20587 -0.48506 6.30333e-19
4.24119 -0.48506 6.30333e-19
4.27653 -0.48506 6.30333e-19
4.31187 -0.48506 6.30333e-19
4.34722 -0.48506 6.30333e-19
4.38259 -0.48506 6.30333e-19
4.41797 -0.48506 6.30333e-19
4.45335 -0.48506 6.30333e-19
4.48875 -0.48506 6.30333e-19
4.52416 -0.48506 6.30333e-19
4.55958 -0.48506 6.30333e-19
4.59502 -0.48506 6.30333e-19
4.63046 -0.48506 6.30333e-19
4.66592 -0.48506 6.30333e-19
4.70139 -0.48506 6.30333e-19
4.73687 -0.48506 6.30333e-19
4.77237 -0.48506 6.30333e-19
4.80787 -0.48506 6.30333e-19
4.84339 -0.48506 6.30333e-19
4.87892 -0.48506 6.30333e-19
4.91446 -0.48506 6.30333e-19
4.95002 -0.48506 6.30333e-19
4.98559 -0.48506 6.30333e-19
5.02117 -0.48506 6.30333e-19
5.05677 -0.48506 6.30333e-19
5.09237 -0.48506 6.30333e-19
5.128 -0.48506 6.30333e-19
5.16363 -0.48506 6.30333e-19
5.19928 -0.48506 6.30333e-19
5.23494 -0.48506 6.30333e-19
5.27062 -0.48506 6.30333e-19
5.30631 -0.48506 6.30333e-19
5.34201 -0.48506 6.30333e-19
5.37773 -0.48506 6.30333e-19
5.41346 -0.48506 6.30333e-19
5.4492 -0.48506 6.30333e-19
5.48497 -0.48506 6.30333e-19
5.52074 -0.48506 6.30333e-19
5.55653 -0.48506 6.30333e-19
5.59233 -0.48506 6.30333e-19
5.62815 -0.48506 6.30333e-19
5.66399 -0.48506 6.30333e-19
5.69984 -0.48506 6.30333e-19
5.7357 -0.48506 6.30333e-19
5.77158 -0.48506 6.30333e-19
5.80748 -0.48506 6.30333e-19
5.84339 -0.48506 6.30333e-19
5.87932 -0.48506 6.30333e-19
5.91526 -0.48506 6.30333e-19
5.95122 -0.48506 6.30333e-19
5.9872 -0.48506 6.30333e-19
6.02319 -0.48506 6.30333e-19
6.05919 -0.48506 6.30333e-19
6.09522 -0.48506 6.30333e-19
6.13126 -0.48506 6.30333e-19
6.16732 -0.48506 6.30333e-19
6.20339 -0.48506 6.30333e-19
6.23949 -0.48506 6.30333e-19
6.27559 -0.48506 6.30333e-19
6.31172 -0.48506 6.30333e-19
6.34786 -0.48506 6.30333e-19
6.38403 -0.48506 6.30333e-19
6.42021 -0.48506 6.30333e-19
6.4564 -0.48506 6.30333e-19
6.49262 -0.48506 6.30333e-19
6.52885 -0.48506 6.30333e-19
6.5651 -0.48506 6.30333e-19
6.60137 -0.48506 6.30333e-19
6.63766 -0.48506 6.30333e-19
6.67397 -0.48506 6.30333e-19
6.71029 -0.48506 6.30333e-19
6.74664 -0.48506 6.30333e-19
6.783 -0.48506 6.30333e-19
6.81938 -0.48506 6.30333e-19
6.85579 -0.48506 6.30333e-19
6.89221 -0.48506 6.30333e-19
6.92865 -0.48506 6.30333e-19
6.96511 -0.48506 6.30333e-19
7.00159 -0.48506 6.30333e-19
7.0381 -0.48506 6.30333e-19
7.07462 -0.48506 6.30333e-19
7.11116 -0.48506 6.30333e-19
7.14772 -0.48506 6.30333e-19
7.18431 -0.48506 6.30333e-19
7.22091 -0.48506 6.30333e-19
7.25754 -0.48506 6.30333e-19
7.29418 -0.48506 6.30333e-19
7.33085 -0.48506 6.30333e-19
7.36754 -0.48506 6.30333e-19
7.40425 -0.48506 6.30333e-19
7.44099 -0.48506 6.30333e-19
7.47774 -0.48506 6.30333e-19
7.51452 -0.48506 6.30333e-19
7.55132 -0.48506 6.30333e-19
7.58814 -0.48506 6.30333e-19
7.62498 -0.48506 6.30333e-19
7.66185 -0.48506 6.30333e-19
7.69874 -0.48506 6.30333e-19
7.73566 -0.48506 6.30333e-19
7.77259 -0.48506 6.30333e-19
7.80955 -0.48506 6.30333e-19
7.84654 -0.48506 6.30333e-19
7.88355 -0.48506 6.30333e-19
7.92058 -0.48506 6.30333e-19
7.95763 -0.48506 6.30333e-19
7.99471 -0.48506 6.30333e-19
8.03182 -0.48506 6.30333e-19
8.06895 -0.48506 6.30333e-19
8.1061 -0.48506 6.30333e-19
8.14328 -0.48506 6.30333e-19
8.18049 -0.48506 6.30333e-19
8.21772 -0.48506 6.30333e-19
8.25497 -0.48506 6.30333e-19
8.29226 -0.48506 6.30333e-19
8.32956 -0.48506 6.30333e-19
8.3669 -0.48506 6.30333e-19
8.40426 -0.48506 6.30333e-19
8.44165 -0.48506 6.30333e-19
8.47906 -0.48506 6.30333e-19
8.5165 -0.48506 6.30333e-19
8.55397 -0.48506 6.30333e-19
8.59146 -0.48506 6.30333e-19
8.62899 -0.48506 6.30333e-19
8.66654 -0.48506 6.30333e-19
8.70412 -0.48506 6.30333e-19
8.74172 -0.48506 6.30333e-19
8.77936 -0.48506 6.30333e-19
8.81702 -0.48506 6.30333e-19
8.85471 -0.48506 6.30333e-19
8.89244 -0.48506 6.30333e-19
8.93019 -0.48506 6.30333e-19
8.96797 -0.48506 6.30333e-19
9.00578 -0.48506 6.30333e-19
9.04362 -0.48506 6.30333e-19
9.08149 -0.48506 6.30333e-19
9.11939 -0.48506 6.30333e-19
9.15732 -0.48506 6.30333e-19
9.19528 -0.48506 6.30333e-19
9.23327 -0.48506 6.30333e-19
9.2713 -0.48506 6.30333e-19
9.30935 -0.48506 6.30333e-19
9.34744 -0.48506 6.30333e-19
9.38556 -0.48506 6.30333e-19
9.42371 -0.48506 6.30333e-19
9.46189 -0.48506 6.30333e-19
9.50011 -0.48506 6.30333e-19
9.53836 -0.48506 6.30333e-19
9.57664 -0.48506 6.30333e-19
9.61496 -0.48506 6.30333e-19
9.65331 -0.48506 6.30333e-19
9.69169 -0.48506 6.30333e-19
9.73011 -0.48506 6.30333e-19
9.76856 -0.48506 6.30333e-19
9.80704 -0.48506 6.30333e-19
9.84557 -0.48506 6.30333e-19
9.88412 -0.48506 6.30333e-19
9.92271 -0.48506 6.30333e-19
9.96134 -0.48506 6.30333e-19
10 -0.48506 6.30333e-19
10.0387 -0.48506 6.30333e-19
10.0774 -0.48506 6.30333e-19
10.1162 -0.48506 6.30333e-19
10.155 -0.48506 6.30333e-19
10.1939 -0.48506 6.30333e-19
10.2328 -0.48506 6.30333e-19
10.2717 -0.48506 6.30333e-19
10.3106 -0.48506 6.30333e-19
10.3496 -0.48506 6.30333e-19
10.3887 -0.48506 6.30333e-19
10.4278 -0.48506 6.30333e-19
10.4669 -0.48506 6.30333e-19
10.506 -0.48506 6.30333e-19
10.5452 -0.48506 6.30333e-19
10.5845 -0.48506 6.30333e-19
10.6238 -0.48506 6.30333e-19
10.6631 -0.48506 6.30333e-19
10.7024 -0.48506 6.30333e-19
10.7418 -0.48506 6.30333e-19
10.7813 -0.48506 6.30333e-19
10.8208 -0.48506 6.30333e-19
10.8603 -0.48506 6.30333e-19
10.8999 -0.48506 6.30333e-19
10.9395 -0.48506 6.30333e-19
10.9792 -0.48506 6.30333e-19
11.0189 -0.48506 6.30333e-19
11.0586 -0.48506 6.30333e-19
11.0984 -0.48506 6.30333e-19
11.1383 -0.48506 6.30333e-19
11.1781 -0.48506 6.30333e-19
11.2181 -0.48506 6.30333e-19
11.2581 -0.48506 6.30333e-19
11.2981 -0.48506 6.30333e-19
11.3381 -0.48506 6.30333e-19
11.3783 -0.48506 6.30333e-19
11.4184 -0.48506 6.30333e-19
11.4587 -0.48506 6.30333e-19
11.4989 -0.48506 6.30333e-19
11.5392 -0.48506 6.30333e-19
11.5796 -0.48506 6.30333e-19
11.62 -0.48506 6.30333e-19
11.6605 -0.48506 6.30333e-19
11.701 -0.48506 6.30333e-19
11.7415 -0.48506 6.30333e-19
11.7822 -0.48506 6.30333e-19
11.8228 -0.48506 6.30333e-19
11.8636 -0.48506 6.30333e-19
11.9043 -0.48506 6.30333e-19
11.9452 -0.48506 6.30333e-19
11.986 -0.48506 6.30333e-19
12.027 -0.48506 6.30333e-19
12.068 -0.48506 6.30333e-19
12.109 -0.48506 6.30333e-19
12.1501 -0.48506 6.30333e-19
12.1913 -0.48506 6.30333e-19
12.2325 -0.48506 6.30333e-19
12.2738 -0.48506 6.30333e-19
12.3151 -0.48506 6.30333e-19
12.3565 -0.48506 6.30333e-19
12.3979 -0.48506 6.30333e-19
12.4394 -0.48506 6.30333e-19
12.481 -0.48506 6.30333e-19
12.5226 -0.48506 6.30333e-19
12.5643 -0.48506 6.30333e-19
12.6061 -0.48506 6.30333e-19
12.6479 -0.48506 6.30333e-19
12.6898 -0.48506 6.30333e-19
12.7317 -0.48506 6.30333e-19
12.7737 -0.48506 6.30333e-19
12.8158 -0.48506 6.30333e-19
12.8579 -0.48506 6.30333e-19
12.9001 -0.48506 6.30333e-19
12.9424 -0.48506 6.30333e-19
12.9847 -0.48506 6.30333e-19
13.0271 -0.48506 6.30333e-19
13.0696 -0.48506 6.30333e-19
13.1121 -0.48506 6.30333e-19
13.1547 -0.48506 6.30333e-19
13.1974 -0.48506 6.30333e-19
13.2402 -0.48506 6.30333e-19
13.283 -0.48506 6.30333e-19
13.3259 -0.48506 6.30333e-19
13.3689 -0.48506 6.30333e-19
13.4119 -0.48506 6.30333e-19
13.455 -0.48506 6.30333e-19
13.4982 -0.48506 6.30333e-19
13.5415 -0.48506 6.30333e-19
13.5848 -0.48506 6.30333e-19
13.6283 -0.48506 6.30333e-19
13.6718 -0.48506 6.30333e-19
13.7153 -0.48506 6.30333e-19
13.759 -0.48506 6.30333e-19
13.8028 -0.48506 6.30333e-19
13.8466 -0.48506 6.30333e-19
13.8905 -0.48506 6.30333e-19
13.9345 -0.48506 6.30333e-19
13.9786 -0.48506 6.30333e-19
14.0227 -0.48506 6.30333e-19
14.067 -0.48506 6.30333e-19
14.1113 -0.48506 6.30333e-19
14.1558 -0.48506 6.30333e-19
14.2003 -0.48506 6.30333e-19
14.2449 -0.48506 6.30333e-19
14.2896 -0.48506 6.30333e-19
14.3344 -0.48506 6.30333e-19
14.3793 -0.48506 6.30333e-19
14.4243 -0.48506 6.30333e-19
14.4693 -0.48506 6.30333e-19
14.5145 -0.48506 6.30333e-19
14.5598 -0.48506 6.30333e-19
14.6052 -0.48506 6.30333e-19
14.6506 -0.48506 6.30333e-19
14.6962 -0.48506 6.30333e-19
14.7419 -0.48506 6.30333e-19
14.7877 -0.48506 6.30333e-19
14.8336 -0.48506 6.30333e-19
14.8796 -0.48506 6.30333e-19
14.9257 -0.48506 6.30333e-19
14.9719 -0.48506 6.30333e-19
15.0182 -0.48506 6.30333e-19
15.0647 -0.48506 6.30333e-19
15.1112 -0.48506 6.30333e-19
15.1579 -0.48506 6.30333e-19
15.2047 -0.48506 6.30333e-19
15.2516 -0.48506 6.30333e-19
15.2986 -0.48506 6.30333e-19
15.3458 -0.48506 6.30333e-19
15.393 -0.48506 6.30333e-19
15.4404 -0.48506 6.30333e-19
15.488 -0.48506 6.30333e-19
15.5356 -0.48506 6.30333e-19
15.5834 -0.48506 6.30333e-19
15.6313 -0.48506 6.30333e-19
15.6794 -0.48506 6.30333e-19
15.7276 -0.48506 6.30333e-19
15.7759 -0.48506 6.30333e-19
15.8243 -0.48506 6.30333e-19
15.873 -0.48506 6.30333e-19
15.9217 -0.48506 6.30333e-19
15.9706 -0.48506 6.30333e-19
16.0197 -0.48506 6.30333e-19
16.0689 -0.48506 6.30333e-19
16.1182 -0.48506 6.30333e-19
16.1677 -0.48506 6.30333e-19
16.2174 -0.48506 6.30333e-19
16.2672 -0.48506 6.30333e-19
16.3172 -0.48506 6.30333e-19
16.3674 -0.48506 6.30333e-19
16.4177 -0.48506 6.30333e-19
16.4682 -0.48506 6.30333e-19
16.5189 -0.48506 6.30333e-19
16.5697 -0.48506 6.30333e-19
16.6208 -0.48506 6.30333e-19
16.672 -0.48506 6.30333e-19
16.7234 -0.48506 6.30333e-19
16.775 -0.48506 6.30333e-19
16.8268 -0.48506 6.30333e-19
16.8787 -0.48506 6.30333e-19
16.9309 -0.48506 6.30333e-19
16.9833 -0.48506 6.30333e-19
17.0359 -0.48506 6.30333e-19
17.0887 -0.48506 6.30333e-19
17.1418 -0.48506 6.30333e-19
17.195 -0.48506 6.30333e-19
17.2485 -0.48506 6.30333e-19
17.3022 -0.48506 6.30333e-19
17.3562 -0.48506 6.30333e-19
17.4104 -0.48506 6.30333e-19
17.4648 -0.48506 6.30333e-19
17.5195 -0.48506 6.30333e-19
17.5744 -0.48506 6.30333e-19
17.6296 -0.48506 6.30333e-19
17.6851 -0.48506 6.30333e-19
17.7408 -0.48506 6.30333e-19
17.7969 -0.48506 6.30333e-19
17.8532 -0.48506 6.30333e-19
17.9098 -0.48506 6.30333e-19
17.9667 -0.48506 6.30333e-19
18.0239 -0.48506 6.30333e-19
18.0815 -0.48506 6.30333e-19
18.1393 -0.48506 6.30333e-19
18.1975 -0.48506 6.30333e-19
18.256 -0.48506 6.30333e-19
18.3149 -0.48506 6.30333e-19
18.3742 -0.48506 6.30333e-19
18.4338 -0.48506 6.30333e-19
18.4938 -0.48506 6.30333e-19
18.5542 -0.48506 6.30333e-19
18.615 -0.48506 6.30333e-19
18.6762 -0.48506 6.30333e-19
18.7379 -0.48506 6.30333e-19
18.8 -0.48506 6.30333e-19
18.8625 -0.48506 6.30333e-19
18.9255 -0.48506 6.30333e-19
18.9891 -0.48506 6.30333e-19
19.0531 -0.48506 6.30333e-19
19.1177 -0.48506 6.30333e-19
19.1828 -0.48506 6.30333e-19
19.2484 -0.48506 6.30333e-19
19.3147 -0.48506 6.30333e-19
19.3816 -0.48506 6.30333e-19
19.4491 -0.48506 6.30333e-19
19.5173 -0.48506 6.30333e-19
19.5862 -0.48506 6.30333e-19
19.6558 -0.48506 6.30333e-19
19.7262 -0.48506 6.30333e-19
19.7974 -0.48506 6.30333e-19
19.8694 -0.48506 6.30333e-19
19.9423 -0.48506 6.30333e-19
20.0162 -0.48506 6.30333e-19
20.091 -0.48506 6.30333e-19
20.1669 -0.48506 6.30333e-19
20.244 -0.48506 6.30333e-19
20.3222 -0.48506 6.30333e-19
20.4016 -0.48506 6.30333e-19
20.4825 -0.48506 6.30333e-19
20.5648 -0.48506 6.30333e-19
20.6487 -0.48506 6.30333e-19
20.7344 -0.48506 6.30333e-19
20.8219 -0.48506 6.30333e-19
20.9115 -0.48506 6.30333e-19
21.0034 -0.48506 6.30333e-19
21.0979 -0.48506 6.30333e-19
21.1952 -0.48506 6.30333e-19
21.2959 -0.48506 6.30333e-19
21.4004 -0.48506 6.30333e-19
21.5093 -0.48506 6.30333e-19
21.6237 -0.48506 6.30333e-19
21.7448 -0.48506 6.30333e-19
21.8747 -0.48506 6.30333e-19
22.0165 -0.48506 6.30333e-19
22.1768 -0.48506 6.30333e-19
22.3723 -0.48506 6.30333e-19


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda2.0Nc1Quantum/SigmaATwoLoop.txt <==
-22.3723 -0.364908 0.00142709
-22.1768 -0.365251 0.000368388
-22.0165 -0.365151 0.000780525
-21.8747 -0.365293 0.000195724
-21.7448 -0.365234 0.000518139
-21.6237 -0.365322 6.70584e-05
-21.5093 -0.365282 0.000335472
-21.4004 -0.365345 -5.17208e-05
-21.2959 -0.365317 0.0001753
-21.1952 -0.365368 -0.00017995
-21.0979 -0.365351 4.56004e-06
-21.0034 -0.365403 -0.000349748
-20.9115 -0.365415 -0.000232108
-20.8219 -0.365512 -0.000636002
-20.7344 -0.365628 -0.000619804
-20.6487 -0.365883 -0.00105432
-20.5648 -0.366196 -0.000958698
-20.4825 -0.366569 -0.00106339
-20.4016 -0.366788 -0.000529616
-20.3222 -0.366819 -0.000366145
-20.244 -0.366682 -6.03072e-05
-20.1669 -0.366644 -0.000381604
-20.091 -0.366725 -0.000276574
-20.0162 -0.366812 -0.000315947
-19.9423 -0.366751 -2.39181e-05
-19.8694 -0.366721 -0.000273143
-19.7974 -0.366777 -0.000150825
-19.7262 -0.36682 -0.000210252
-19.6558 -0.366766 -2.05318e-05
-19.5862 -0.366788 -0.000254565
-19.5173 -0.366832 -5.70819e-05
-19.4491 -0.366819 -0.000153387
-19.3816 -0.366806 -5.41072e-05
-19.3147 -0.366858 -0.000196866
-19.2484 -0.366846 7.28692e-06
-19.1828 -0.366843 -0.000177031
-19.1177 -0.366876 -3.20368e-05
-19.0531 -0.366879 -0.00012893
-18.9891 -0.36687 -2.08131e-05
-18.9255 -0.366909 -0.000154091
-18.8625 -0.366899 1.67176e-05
-18.8 -0.366908 -0.000150019
-18.7379 -0.366932 -2.05896e-07
-18.6762 -0.366929 -0.000114341
-18.615 -0.366938 -9.88928e-06
-18.5542 -0.366962 -0.000115112
-18.4938 -0.366952 1.46897e-05
-18.4338 -0.366976 -0.000128372
-18.3742 -0.366983 2.42662e-05
-18.3149 -0.366986 -0.000114376
-18.256 -0.367006 1.06206e-05
-18.1975 -0.36701 -9.4936e-05
-18.1393 -0.367017 8.17474e-06
-18.0815 -0.367038 -9.61147e-05
-18.0239 -0.367034 2.27845e-05
-17.9667 -0.367056 -0.000104013
-17.9098 -0.36706 3.11709e-05
-17.8532 -0.367069 -9.84522e-05
-17.7969 -0.367085 2.51275e-05
-17.7408 -0.36709 -8.47428e-05
-17.6851 -0.367103 1.907e-05
-17.6296 -0.367115 -7.87572e-05
-17.5744 -0.367119 2.36857e-05
-17.5195 -0.367139 -8.24687e-05
-17.4648 -0.36714 3.28996e-05
-17.4104 -0.367157 -8.52054e-05
-17.3562 -0.367166 3.61291e-05
-17.3022 -0.367175 -8.01874e-05
-17.2485 -0.367189 3.22621e-05
-17.195 -0.367196 -7.14692e-05
-17.1418 -0.367209 2.84814e-05
-17.0887 -0.367221 -6.65419e-05
-17.0359 -0.367228 3.02185e-05
-16.9833 -0.367246 -6.73434e-05
-16.9309 -0.36725 3.58499e-05
-16.8787 -0.367267 -6.96113e-05
-16.8268 -0.367274 4.00879e-05
-16.775 -0.367288 -6.86221e-05
-16.7234 -0.367299 4.00284e-05
-16.672 -0.367309 -6.38077e-05
-16.6208 -0.367323 3.7317e-05
-16.5697 -0.367333 -5.8298e-05
-16.5189 -0.367345 3.56178e-05
-16.4682 -0.367358 -5.52985e-05
-16.4177 -0.367367 3.6982e-05
-16.3674 -0.367383 -5.53402e-05
-16.3172 -0.36739 4.0499e-05
-16.2672 -0.367407 -5.64297e-05
-16.2174 -0.367415 4.36806e-05
-16.1677 -0.36743 -5.61664e-05
-16.1182 -0.367442 4.4732e-05
-16.0689 -0.367454 -5.36525e-05
-16.0197 -0.367468 4.37495e-05
-15.9706 -0.367478 -4.98333e-05
-15.9217 -0.367493 4.226e-05
-15.873 -0.367505 -4.64446e-05
-15.8243 -0.367517 4.18672e-05
-15.7759 -0.367532 -4.46609e-05
-15.7276 -0.367542 4.31584e-05
-15.6794 -0.367559 -4.44283e-05
-15.6313 -0.367568 4.55257e-05
-15.5834 -0.367585 -4.47378e-05
-15.5356 -0.367595 4.77818e-05
-15.488 -0.367611 -4.44313e-05
-15.4404 -0.367624 4.89943e-05
-15.393 -0.367638 -4.29214e-05
-15.3458 -0.367652 4.89876e-05
-15.2986 -0.367665 -4.04228e-05
-15.2516 -0.36768 4.83031e-05
-15.2047 -0.367693 -3.76823e-05
-15.1579 -0.367708 4.77696e-05
-15.1112 -0.367722 -3.5475e-05
-15.0647 -0.367736 4.80094e-05
-15.0182 -0.367752 -3.419e-05
-14.9719 -0.367765 4.91529e-05
-14.9257 -0.367782 -3.36989e-05
-14.8796 -0.367794 5.08602e-05
-14.8336 -0.367812 -3.35086e-05
-14.7877 -0.367825 5.25688e-05
-14.7419 -0.367842 -3.30597e-05
-14.6962 -0.367856 5.37984e-05
-14.6506 -0.367872 -3.19979e-05
-14.6052 -0.367887 5.4358e-05
-14.5598 -0.367903 -3.02989e-05
-14.5145 -0.367919 5.43836e-05
-14.4693 -0.367935 -2.82236e-05
-14.4243 -0.367952 5.42256e-05
-14.3793 -0.367967 -2.616e-05
-14.3344 -0.367984 5.42676e-05
-14.2896 -0.368 -2.44404e-05
-14.2449 -0.368017 5.47643e-05
-14.2003 -0.368034 -2.32164e-05
-14.1558 -0.36805 5.57612e-05
-14.1113 -0.368069 -2.24269e-05
-14.067 -0.368084 5.71101e-05
-14.0227 -0.368103 -2.18541e-05
-13.9786 -0.368119 5.85552e-05
-13.9345 -0.368138 -2.12276e-05
-13.8905 -0.368155 5.98435e-05
-13.8466 -0.368174 -2.03297e-05
-13.8028 -0.368191 6.08144e-05
-13.759 -0.36821 -1.90631e-05
-13.7153 -0.368228 6.14423e-05
-13.6718 -0.368246 -1.74658e-05
-13.6283 -0.368266 6.18252e-05
-13.5848 -0.368284 -1.56785e-05
-13.5415 -0.368303 6.21352e-05
-13.4982 -0.368322 -1.38829e-05
-13.455 -0.368342 6.25526e-05
-13.4119 -0.368361 -1.22389e-05
-13.3689 -0.368381 6.32093e-05
-13.3259 -0.368401 -1.08375e-05
-13.283 -0.368421 6.4156e-05
-13.2402 -0.368442 -9.68295e-06
-13.1974 -0.368461 6.53585e-05
-13.1547 -0.368483 -8.70356e-06
-13.1121 -0.368503 6.672e-05
-13.0696 -0.368525 -7.78183e-06
-13.0271 -0.368545 6.81172e-05
-12.9847 -0.368568 -6.79307e-06
-12.9424 -0.368588 6.9438e-05
-12.9001 -0.368611 -5.63972e-06
-12.8579 -0.368633 7.06101e-05
-12.8158 -0.368655 -4.27302e-06
-12.7737 -0.368677 7.1615e-05
-12.7317 -0.3687 -2.69872e-06
-12.6898 -0.368723 7.24859e-05
-12.6479 -0.368746 -9.68022e-07
-12.6061 -0.36877 7.3293e-05
-12.5643 -0.368793 8.41254e-07
-12.5226 -0.368817 7.41217e-05
-12.481 -0.368841 2.64713e-06
-12.4394 -0.368865 7.50515e-05
-12.3979 -0.36889 4.38352e-06
-12.3565 -0.368914 7.61381e-05
-12.3151 -0.36894 6.01362e-06
-12.2738 -0.368964 7.74045e-05
-12.2325 -0.36899 7.53479e-06
-12.1913 -0.369015 7.88405e-05
-12.1501 -0.369042 8.97524e-06
-12.109 -0.369067 8.04092e-05
-12.068 -0.369095 1.03846e-05
-12.027 -0.369121 8.20586e-05
-11.986 -0.369149 1.18214e-05
-11.9452 -0.369175 8.37342e-05
-11.9043 -0.369204 1.33405e-05
-11.8636 -0.369231 8.53909e-05
-11.8228 -0.36926 1.49833e-05
-11.7822 -0.369288 8.70009e-05
-11.7415 -0.369317 1.67715e-05
-11.701 -0.369346 8.85572e-05
-11.6605 -0.369375 1.8706e-05
-11.62 -0.369405 9.0073e-05
-11.5796 -0.369435 2.07695e-05
-11.5392 -0.369466 9.15773e-05
-11.4989 -0.369496 2.29324e-05
-11.4587 -0.369527 9.31081e-05
-11.4184 -0.369559 2.51598e-05
-11.3783 -0.36959 9.47055e-05
-11.3381 -0.369622 2.74185e-05
-11.2981 -0.369655 9.64048e-05
-11.2581 -0.369688 2.96829e-05
-11.2181 -0.369721 9.82319e-05
-11.1781 -0.369754 3.19389e-05
-11.1383 -0.369788 0.0001002
-11.0984 -0.369823 3.41853e-05
-11.0586 -0.369857 0.000102311
-11.0189 -0.369892 3.64329e-05
-10.9792 -0.369927 0.000104554
-10.9395 -0.369964 3.87024e-05
-10.8999 -0.369999 0.000106913
-10.8603 -0.370037 4.10201e-05
-10.8208 -0.370073 0.000109367
-10.7813 -0.370111 4.34144e-05
-10.7418 -0.370149 0.000111895
-10.7024 -0.370188 4.59121e-05
-10.6631 -0.370226 0.000114481
-10.6238 -0.370266 4.85351e-05
-10.5845 -0.370305 0.000117114
-10.5452 -0.370346 5.12986e-05
-10.506 -0.370386 0.000119792
-10.4669 -0.370428 5.42106e-05
-10.4278 -0.37047 0.000122519
-10.3887 -0.370512 5.72721e-05
-10.3496 -0.370555 0.000125307
-10.3106 -0.370598 6.04784e-05
-10.2717 -0.370642 0.000128173
-10.2328 -0.370686 6.3821e-05
-10.1939 -0.370731 0.000131139
-10.155 -0.370777 6.72899e-05
-10.1162 -0.370823 0.000134225
-10.0774 -0.37087 7.08755e-05
-10.0387 -0.370917 0.000137452
-10 -0.370965 7.45706e-05
-9.96134 -0.371013 0.000140839
-9.92271 -0.371063 7.83716e-05
-9.88412 -0.371112 0.0001444
-9.84557 -0.371163 8.22795e-05
-9.80704 -0.371214 0.000148148
-9.76856 -0.371266 8.63003e-05
-9.73011 -0.371318 0.000152089
-9.69169 -0.371372 9.04441e-05
-9.65331 -0.371425 0.000156226
-9.61496 -0.37148 9.47254e-05
-9.57664 -0.371535 0.000160563
-9.53836 -0.371592 9.91615e-05
-9.50011 -0.371648 0.000165098
-9.46189 -0.371706 0.000103771
-9.42371 -0.371764 0.000169831
-9.38556 -0.371824 0.000108575
-9.34744 -0.371884 0.000174764
-9.30935 -0.371945 0.000113593
-9.2713 -0.372007 0.000179898
-9.23327 -0.37207 0.000118845
-9.19528 -0.372133 0.000185239
-9.15732 -0.372198 0.000124347
-9.11939 -0.372263 0.000190795
-9.08149 -0.37233 0.000130116
-9.04362 -0.372397 0.000196578
-9.00578 -0.372466 0.000136168
-8.96797 -0.372535 0.000202602
-8.93019 -0.372605 0.000142515
-8.89244 -0.372677 0.000208885
-8.85471 -0.372749 0.00014917
-8.81702 -0.372823 0.000215447
-8.77936 -0.372898 0.000156145
-8.74172 -0.372974 0.000222312
-8.70412 -0.373051 0.000163454
-8.66654 -0.37313 0.000229504
-8.62899 -0.373209 0.000171108
-8.59146 -0.37329 0.000237049
-8.55397 -0.373372 0.000179124
-8.5165 -0.373455 0.000244975
-8.47906 -0.37354 0.000187518
-8.44165 -0.373626 0.00025331
-8.40426 -0.373714 0.000196311
-8.3669 -0.373802 0.000262082
-8.32956 -0.373893 0.000205525
-8.29226 -0.373985 0.000271321
-8.25497 -0.374078 0.000215186
-8.21772 -0.374173 0.000281057
-8.18049 -0.37427 0.000225324
-8.14328 -0.374367 0.000291321
-8.1061 -0.374468 0.000235971
-8.06895 -0.374569 0.000302146
-8.03182 -0.374673 0.000247164
-7.99471 -0.374777 0.000313566
-7.95763 -0.374885 0.000258943
-7.92058 -0.374993 0.000325617
-7.88355 -0.375104 0.000271352
-7.84654 -0.375216 0.000338339
-7.80955 -0.375332 0.000284439
-7.77259 -0.375448 0.000351775
-7.73566 -0.375568 0.000298254
-7.69874 -0.375688 0.000365969
-7.66185 -0.375812 0.000312854
-7.62498 -0.375937 0.000380974
-7.58814 -0.376066 0.000328297
-7.55132 -0.376196 0.000396846
-7.51452 -0.376329 0.000344647
-7.47774 -0.376464 0.000413645
-7.44099 -0.376603 0.000361972
-7.40425 -0.376743 0.000431439
-7.36754 -0.376887 0.000380348
-7.33085 -0.377034 0.000450304
-7.29418 -0.377183 0.000399854
-7.25754 -0.377335 0.000470322
-7.22091 -0.377491 0.000420576
-7.18431 -0.377649 0.000491582
-7.14772 -0.377811 0.00044261
-7.11116 -0.377976 0.000514186
-7.07462 -0.378145 0.000466057
-7.0381 -0.378317 0.000538242
-7.00159 -0.378493 0.000491031
-6.96511 -0.378673 0.000563871
-6.92865 -0.378856 0.000517654
-6.89221 -0.379044 0.000591206
-6.85579 -0.379235 0.000546063
-6.81938 -0.379431 0.000620393
-6.783 -0.379631 0.000576408
-6.74664 -0.379836 0.000651592
-6.71029 -0.380045 0.000608854
-6.67397 -0.380259 0.000684983
-6.63766 -0.380478 0.000643584
-6.60137 -0.380703 0.00072076
-6.5651 -0.380932 0.000680801
-6.52885 -0.381167 0.000759141
-6.49262 -0.381407 0.000720732
-6.4564 -0.381654 0.000800367
-6.42021 -0.381906 0.000763627
-6.38403 -0.382165 0.000844705
-6.34786 -0.38243 0.000809769
-6.31172 -0.382702 0.000892455
-6.27559 -0.38298 0.00085947
-6.23949 -0.383266 0.000943947
-6.20339 -0.383559 0.000913081
-6.16732 -0.38386 0.000999555
-6.13126 -0.384169 0.000970997
-6.09522 -0.384486 0.0010597
-6.05919 -0.384812 0.00103366
-6.02319 -0.385146 0.00112484
-5.9872 -0.38549 0.00110157
-5.95122 -0.385843 0.00119552
-5.91526 -0.386206 0.00117529
-5.87932 -0.386579 0.00127232
-5.84339 -0.386964 0.00125545
-5.80748 -0.387359 0.00135594
-5.77158 -0.387767 0.00134279
-5.7357 -0.388186 0.00144713
-5.69984 -0.388618 0.00143813
-5.66399 -0.389063 0.00154678
-5.62815 -0.389522 0.00154241
-5.59233 -0.389995 0.0016559
-5.55653 -0.390484 0.0016567
-5.52074 -0.390987 0.00177564
-5.48497 -0.391508 0.00178225
-5.4492 -0.392045 0.00190733
-5.41346 -0.392601 0.00192049
-5.37773 -0.393174 0.0020525
-5.34201 -0.393769 0.00207308
-5.30631 -0.394382 0.00221294
-5.27062 -0.395019 0.00224193
-5.23494 -0.395677 0.00239074
-5.19928 -0.39636 0.0024293
-5.16363 -0.397067 0.0025883
-5.128 -0.397801 0.00263783
-5.09237 -0.398562 0.00280851
-5.05677 -0.399353 0.00287061
-5.02117 -0.400175 0.00305473
-4.98559 -0.401029 0.00313132
-4.95002 -0.401917 0.00333096
-4.91446 -0.402842 0.00342434
-4.87892 -0.403805 0.00364199
-4.84339 -0.404809 0.0037549
-4.80787 -0.405856 0.00399357
-4.77237 -0.406949 0.00412932
-4.73687 -0.40809 0.00439264
-4.70139 -0.409283 0.00455525
-4.66592 -0.410531 0.00484765
-4.63046 -0.411838 0.00504203
-4.59502 -0.413207 0.00536895
-4.55958 -0.414643 0.00560117
-4.52416 -0.416151 0.00596936
-4.48875 -0.417735 0.00624694
-4.45335 -0.419401 0.00666482
-4.41797 -0.421155 0.00699723
-4.38259 -0.423004 0.00747543
-4.34722 -0.424955 0.00787465
-4.31187 -0.427017 0.00842671
-4.27653 -0.429197 0.00890812
-4.24119 -0.431507 0.00955152
-4.20587 -0.433957 0.0101351
-4.17056 -0.436559 0.0108926
-4.13526 -0.439326 0.0116045
-4.09997 -0.442275 0.0125065
-4.06469 -0.445421 0.0133818
-4.02942 -0.448784 0.0144688
-3.99416 -0.452386 0.015555
-3.95891 -0.45625 0.0168829
-3.92367 -0.460405 0.0182457
-3.88844 -0.464881 0.0198924
-3.85322 -0.469713 0.0216245
-3.81801 -0.474943 0.0237012
-3.7828 -0.480617 0.0259369
-3.74761 -0.486789 0.0286064
-3.71243 -0.493521 0.0315451
-3.67726 -0.500882 0.0350532
-3.64209 -0.508958 0.0390001
-3.60694 -0.517841 0.0437295
-3.57179 -0.527644 0.0491691
-3.53665 -0.538492 0.0557392
-3.50152 -0.550529 0.0634715
-3.4664 -0.563917 0.0729277
-3.43129 -0.57883 0.0843352
-3.39619 -0.595442 0.0985274
-3.36109 -0.613906 0.116115
-3.32601 -0.634291 0.138475
-3.29093 -0.656473 0.166985
-3.25586 -0.679902 0.204088
-3.2208 -0.703151 0.252584
-3.18574 -0.723054 0.316573
-3.1507 -0.733214 0.400091
-3.11566 -0.721884 0.505888
-3.08063 -0.670843 0.628953
-3.0456 -0.560862 0.748045
-3.01059 -0.390889 0.821907
-2.97558 -0.1976 0.813894
-2.94058 -0.0368521 0.727933
-2.90558 0.061586 0.605097
-2.87059 0.104065 0.483613
-2.83561 0.11062 0.381424
-2.80064 0.0983914 0.301139
-2.76567 0.0779764 0.239838
-2.73071 0.0550435 0.193031
-2.69576 0.0323458 0.157202
-2.66081 0.011108 0.129271
-2.62587 -0.00822305 0.10736
-2.59094 -0.0255656 0.0897405
-2.55601 -0.04101 0.075545
-2.52109 -0.0547102 0.0637636
-2.48617 -0.0668408 0.0540376
-2.45126 -0.0775703 0.0457167
-2.41636 -0.0870538 0.0386985
-2.38146 -0.0954284 0.0325168
-2.34657 -0.102813 0.0272033
-2.31168 -0.109311 0.0223905
-2.2768 -0.115009 0.0181839
-2.24192 -0.11998 0.0142713
-2.20705 -0.124284 0.0108008
-2.17219 -0.127971 0.00749251
-2.13733 -0.131079 0.00451888
-2.10247 -0.133636 0.00161816
-2.06762 -0.135661 -0.00102465
-2.03278 -0.137164 -0.0036636
-1.99794 -0.138146 -0.00611026
-1.9631 -0.138605 -0.00861895
-1.92827 -0.138527 -0.0110045
-1.89345 -0.137897 -0.0135267
-1.85862 -0.136691 -0.0160079
-1.82381 -0.134885 -0.0187168
-1.78899 -0.132444 -0.0214861
-1.75419 -0.129331 -0.0245975
-1.71938 -0.125498 -0.0279002
-1.68458 -0.120891 -0.0316971
-1.64979 -0.115441 -0.0358651
-1.61499 -0.10907 -0.0407449
-1.58021 -0.101684 -0.0462641
-1.54542 -0.0931726 -0.0528316
-1.51064 -0.0834064 -0.060468
-1.47586 -0.0722422 -0.0697096
-1.44109 -0.0595172 -0.0807528
-1.40632 -0.0450685 -0.0943787
-1.37155 -0.0287438 -0.111127
-1.33679 -0.0104574 -0.132265
-1.30203 0.0097272 -0.159018
-1.26727 0.0313989 -0.19361
-1.23251 0.053442 -0.238559
-1.19776 0.0733216 -0.297667
-1.16301 0.0858345 -0.374884
-1.12827 0.0811797 -0.473747
-1.09352 0.0432777 -0.59225
-1.05878 -0.0476437 -0.715405
-1.02405 -0.200638 -0.80761
-0.989309 -0.391984 -0.827302
-0.954576 -0.568374 -0.763597
-0.919844 -0.688389 -0.648973
-0.885115 -0.748298 -0.525077
-0.850388 -0.765794 -0.416363
-0.815663 -0.759542 -0.329288
-0.78094 -0.742123 -0.262314
-0.746219 -0.720574 -0.211141
-0.711499 -0.698454 -0.172067
-0.676781 -0.677411 -0.141752
-0.642065 -0.658117 -0.118099
-0.60735 -0.640761 -0.0992101
-0.572637 -0.62531 -0.0840934
-0.537925 -0.611634 -0.0716498
-0.503214 -0.599569 -0.0614575
-0.468504 -0.588948 -0.052819
-0.433796 -0.579617 -0.0455986
-0.399089 -0.571437 -0.0393038
-0.364382 -0.564288 -0.0339469
-0.329676 -0.558064 -0.0291438
-0.294972 -0.552678 -0.0249871
-0.260267 -0.548054 -0.0211523
-0.225564 -0.54413 -0.0177766
-0.190861 -0.540854 -0.0145697
-0.156158 -0.538184 -0.0116944
-0.121456 -0.536087 -0.00887951
-0.0867541 -0.534536 -0.0063025
-0.0520524 -0.533512 -0.0037029
-0.0173508 -0.533003 -0.00126547
0.0173508 -0.533003 0.00126547
0.0520524 -0.533512 0.0037029
0.0867541 -0.534536 0.0063025
0.121456 -0.536087 0.00887951
0.156158 -0.538184 0.0116944
0.190861 -0.540854 0.0145697
0.225564 -0.54413 0.0177766
0.260267 -0.548054 0.0211523
0.294972 -0.552678 0.0249871
0.329676 -0.558064 0.0291438
0.364382 -0.564288 0.0339469
0.399089 -0.571437 0.0393038
0.433796 -0.579617 0.0455986
0.468504 -0.588948 0.052819
0.503214 -0.599569 0.0614575
0.537925 -0.611634 0.0716498
0.572637 -0.62531 0.0840934
0.60735 -0.640761 0.0992101
0.642065 -0.658117 0.118099
0.676781 -0.677411 0.141752
0.711499 -0.698454 0.172067
0.746219 -0.720574 0.211141
0.78094 -0.742123 0.262314
0.815663 -0.759542 0.329288
0.850388 -0.765794 0.416363
0.885115 -0.748298 0.525077
0.919844 -0.688389 0.648973
0.954576 -0.568374 0.763597
0.989309 -0.391984 0.827302
1.02405 -0.200638 0.80761
1.05878 -0.0476437 0.715405
1.09352 0.0432777 0.59225
1.12827 0.0811797 0.473747
1.16301 0.0858345 0.374884
1.19776 0.0733216 0.297667
1.23251 0.053442 0.238559
1.26727 0.0313989 0.19361
1.30203 0.0097272 0.159018
1.33679 -0.0104574 0.132265
1.37155 -0.0287438 0.111127
1.40632 -0.0450685 0.0943787
1.44109 -0.0595172 0.0807528
1.47586 -0.0722422 0.0697096
1.51064 -0.0834064 0.060468
1.54542 -0.0931726 0.0528316
1.58021 -0.101684 0.0462641
1.61499 -0.10907 0.0407449
1.64979 -0.115441 0.0358651
1.68458 -0.120891 0.0316971
1.71938 -0.125498 0.0279002
1.75419 -0.129331 0.0245975
1.78899 -0.132444 0.0214861
1.82381 -0.134885 0.0187168
1.85862 -0.136691 0.0160079
1.89345 -0.137897 0.0135267
1.92827 -0.138527 0.0110045
1.9631 -0.138605 0.00861895
1.99794 -0.138146 0.00611026
2.03278 -0.137164 0.0036636
2.06762 -0.135661 0.00102465
2.10247 -0.133636 -0.00161816
2.13733 -0.131079 -0.00451888
2.17219 -0.127971 -0.00749251
2.20705 -0.124284 -0.0108008
2.24192 -0.11998 -0.0142713
2.2768 -0.115009 -0.0181839
2.31168 -0.109311 -0.0223905
2.34657 -0.102813 -0.0272033
2.38146 -0.0954284 -0.0325168
2.41636 -0.0870538 -0.0386985
2.45126 -0.0775703 -0.0457167
2.48617 -0.0668408 -0.0540376
2.52109 -0.0547102 -0.0637636
2.55601 -0.04101 -0.075545
2.59094 -0.0255656 -0.0897405
2.62587 -0.00822305 -0.10736
2.66081 0.011108 -0.129271
2.69576 0.0323458 -0.157202
2.73071 0.0550435 -0.193031
2.76567 0.0779764 -0.239838
2.80064 0.0983914 -0.301139
2.83561 0.11062 -0.381424
2.87059 0.104065 -0.483613
2.90558 0.061586 -0.605097
2.94058 -0.0368521 -0.727933
2.97558 -0.1976 -0.813894
3.01059 -0.390889 -0.821907
3.0456 -0.560862 -0.748045
3.08063 -0.670843 -0.628953
3.11566 -0.721884 -0.505888
3.1507 -0.733214 -0.400091
3.18574 -0.723054 -0.316573
3.2208 -0.703151 -0.252584
3.25586 -0.679902 -0.204088
3.29093 -0.656473 -0.166985
3.32601 -0.634291 -0.138475
3.36109 -0.613906 -0.116115
3.39619 -0.595442 -0.0985274
3.43129 -0.57883 -0.0843352
3.4664 -0.563917 -0.0729277
3.50152 -0.550529 -0.0634715
3.53665 -0.538492 -0.0557392
3.57179 -0.527644 -0.0491691
3.60694 -0.517841 -0.0437295
3.64209 -0.508958 -0.0390001
3.67726 -0.500882 -0.0350532
3.71243 -0.493521 -0.0315451
3.74761 -0.486789 -0.0286064
3.7828 -0.480617 -0.0259369
3.81801 -0.474943 -0.0237012
3.85322 -0.469713 -0.0216245
3.88844 -0.464881 -0.0198924
3.92367 -0.460405 -0.0182457
3.95891 -0.45625 -0.0168829
3.99416 -0.452386 -0.015555
4.02942 -0.448784 -0.0144688
4.06469 -0.445421 -0.0133818
4.09997 -0.442275 -0.0125065
4.13526 -0.439326 -0.0116045
4.17056 -0.436559 -0.0108926
4.20587 -0.433957 -0.0101351
4.24119 -0.431507 -0.00955152
4.27653 -0.429197 -0.00890812
4.31187 -0.427017 -0.00842671
4.34722 -0.424955 -0.00787465
4.38259 -0.423004 -0.00747543
4.41797 -0.421155 -0.00699723
4.45335 -0.419401 -0.00666482
4.48875 -0.417735 -0.00624694
4.52416 -0.416151 -0.00596936
4.55958 -0.414643 -0.00560117
4.59502 -0.413207 -0.00536895
4.63046 -0.411838 -0.00504203
4.66592 -0.410531 -0.00484765
4.70139 -0.409283 -0.00455525
4.73687 -0.40809 -0.00439264
4.77237 -0.406949 -0.00412932
4.80787 -0.405856 -0.00399357
4.84339 -0.404809 -0.0037549
4.87892 -0.403805 -0.00364199
4.91446 -0.402842 -0.00342434
4.95002 -0.401917 -0.00333096
4.98559 -0.401029 -0.00313132
5.02117 -0.400175 -0.00305473
5.05677 -0.399353 -0.00287061
5.09237 -0.398562 -0.00280851
5.128 -0.397801 -0.00263783
5.16363 -0.397067 -0.0025883
5.19928 -0.39636 -0.0024293
5.23494 -0.395677 -0.00239074
5.27062 -0.395019 -0.00224193
5.30631 -0.394382 -0.00221294
5.34201 -0.393769 -0.00207308
5.37773 -0.393174 -0.0020525
5.41346 -0.392601 -0.00192049
5.4492 -0.392045 -0.00190733
5.48497 -0.391508 -0.00178225
5.52074 -0.390987 -0.00177564
5.55653 -0.390484 -0.0016567
5.59233 -0.389995 -0.0016559
5.62815 -0.389522 -0.00154241
5.66399 -0.389063 -0.00154678
5.69984 -0.388618 -0.00143813
5.7357 -0.388186 -0.00144713
5.77158 -0.387767 -0.00134279
5.80748 -0.387359 -0.00135594
5.84339 -0.386964 -0.00125545
5.87932 -0.386579 -0.00127232
5.91526 -0.386206 -0.00117529
5.95122 -0.385843 -0.00119552
5.9872 -0.38549 -0.00110157
6.02319 -0.385146 -0.00112484
6.05919 -0.384812 -0.00103366
6.09522 -0.384486 -0.0010597
6.13126 -0.384169 -0.000970997
6.16732 -0.38386 -0.000999555
6.20339 -0.383559 -0.000913081
6.23949 -0.383266 -0.000943947
6.27559 -0.38298 -0.00085947
6.31172 -0.382702 -0.000892455
6.34786 -0.38243 -0.000809769
6.38403 -0.382165 -0.000844705
6.42021 -0.381906 -0.000763627
6.4564 -0.381654 -0.000800367
6.49262 -0.381407 -0.000720732
6.52885 -0.381167 -0.000759141
6.5651 -0.380932 -0.000680801
6.60137 -0.380703 -0.00072076
6.63766 -0.380478 -0.000643584
6.67397 -0.380259 -0.000684983
6.71029 -0.380045 -0.000608854
6.74664 -0.379836 -0.000651592
6.783 -0.379631 -0.000576408
6.81938 -0.379431 -0.000620393
6.85579 -0.379235 -0.000546063
6.89221 -0.379044 -0.000591206
6.92865 -0.378856 -0.000517654
6.96511 -0.378673 -0.000563871
7.00159 -0.378493 -0.000491031
7.0381 -0.378317 -0.000538242
7.07462 -0.378145 -0.000466057
7.11116 -0.377976 -0.000514186
7.14772 -0.377811 -0.00044261
7.18431 -0.377649 -0.000491582
7.22091 -0.377491 -0.000420576
7.25754 -0.377335 -0.000470322
7.29418 -0.377183 -0.000399854
7.33085 -0.377034 -0.000450304
7.36754 -0.376887 -0.000380348
7.40425 -0.376743 -0.000431439
7.44099 -0.376603 -0.000361972
7.47774 -0.376464 -0.000413645
7.51452 -0.376329 -0.000344647
7.55132 -0.376196 -0.000396846
7.58814 -0.376066 -0.000328297
7.62498 -0.375937 -0.000380974
7.66185 -0.375812 -0.000312854
7.69874 -0.375688 -0.000365969
7.73566 -0.375568 -0.000298254
7.77259 -0.375448 -0.000351775
7.80955 -0.375332 -0.000284439
7.84654 -0.375216 -0.000338339
7.88355 -0.375104 -0.000271352
7.92058 -0.374993 -0.000325617
7.95763 -0.374885 -0.000258943
7.99471 -0.374777 -0.000313566
8.03182 -0.374673 -0.000247164
8.06895 -0.374569 -0.000302146
8.1061 -0.374468 -0.000235971
8.14328 -0.374367 -0.000291321
8.18049 -0.37427 -0.000225324
8.21772 -0.374173 -0.000281057
8.25497 -0.374078 -0.000215186
8.29226 -0.373985 -0.000271321
8.32956 -0.373893 -0.000205525
8.3669 -0.373802 -0.000262082
8.40426 -0.373714 -0.000196311
8.44165 -0.373626 -0.00025331
8.47906 -0.37354 -0.000187518
8.5165 -0.373455 -0.000244975
8.55397 -0.373372 -0.000179124
8.59146 -0.37329 -0.000237049
8.62899 -0.373209 -0.000171108
8.66654 -0.37313 -0.000229504
8.70412 -0.373051 -0.000163454
8.74172 -0.372974 -0.000222312
8.77936 -0.372898 -0.000156145
8.81702 -0.372823 -0.000215447
8.85471 -0.372749 -0.00014917
8.89244 -0.372677 -0.000208885
8.93019 -0.372605 -0.000142515
8.96797 -0.372535 -0.000202602
9.00578 -0.372466 -0.000136168
9.04362 -0.372397 -0.000196578
9.08149 -0.37233 -0.000130116
9.11939 -0.372263 -0.000190795
9.15732 -0.372198 -0.000124347
9.19528 -0.372133 -0.000185239
9.23327 -0.37207 -0.000118845
9.2713 -0.372007 -0.000179898
9.30935 -0.371945 -0.000113593
9.34744 -0.371884 -0.000174764
9.38556 -0.371824 -0.000108575
9.42371 -0.371764 -0.000169831
9.46189 -0.371706 -0.000103771
9.50011 -0.371648 -0.000165098
9.53836 -0.371592 -9.91615e-05
9.57664 -0.371535 -0.000160563
9.61496 -0.37148 -9.47254e-05
9.65331 -0.371425 -0.000156226
9.69169 -0.371372 -9.04441e-05
9.73011 -0.371318 -0.000152089
9.76856 -0.371266 -8.63003e-05
9.80704 -0.371214 -0.000148148
9.84557 -0.371163 -8.22795e-05
9.88412 -0.371112 -0.0001444
9.92271 -0.371063 -7.83716e-05
9.96134 -0.371013 -0.000140839
10 -0.370965 -7.45706e-05
10.0387 -0.370917 -0.000137452
10.0774 -0.37087 -7.08755e-05
10.1162 -0.370823 -0.000134225
10.155 -0.370777 -6.72899e-05
10.1939 -0.370731 -0.000131139
10.2328 -0.370686 -6.3821e-05
10.2717 -0.370642 -0.000128173
10.3106 -0.370598 -6.04784e-05
10.3496 -0.370555 -0.000125307
10.3887 -0.370512 -5.72721e-05
10.4278 -0.37047 -0.000122519
10.4669 -0.370428 -5.42106e-05
10.506 -0.370386 -0.000119792
10.5452 -0.370346 -5.12986e-05
10.5845 -0.370305 -0.000117114
10.6238 -0.370266 -4.85351e-05
10.6631 -0.370226 -0.000114481
10.7024 -0.370188 -4.59121e-05
10.7418 -0.370149 -0.000111895
10.7813 -0.370111 -4.34144e-05
10.8208 -0.370073 -0.000109367
10.8603 -0.370037 -4.10201e-05
10.8999 -0.369999 -0.000106913
10.9395 -0.369964 -3.87024e-05
10.9792 -0.369927 -0.000104554
11.0189 -0.369892 -3.64329e-05
11.0586 -0.369857 -0.000102311
11.0984 -0.369823 -3.41853e-05
11.1383 -0.369788 -0.0001002
11.1781 -0.369754 -3.19389e-05
11.2181 -0.369721 -9.82319e-05
11.2581 -0.369688 -2.96829e-05
11.2981 -0.369655 -9.64048e-05
11.3381 -0.369622 -2.74185e-05
11.3783 -0.36959 -9.47055e-05
11.4184 -0.369559 -2.51598e-05
11.4587 -0.369527 -9.31081e-05
11.4989 -0.369496 -2.29324e-05
11.5392 -0.369466 -9.15773e-05
11.5796 -0.369435 -2.07695e-05
11.62 -0.369405 -9.0073e-05
11.6605 -0.369375 -1.8706e-05
11.701 -0.369346 -8.85572e-05
11.7415 -0.369317 -1.67715e-05
11.7822 -0.369288 -8.70009e-05
11.8228 -0.36926 -1.49833e-05
11.8636 -0.369231 -8.53909e-05
11.9043 -0.369204 -1.33405e-05
11.9452 -0.369175 -8.37342e-05
11.986 -0.369149 -1.18214e-05
12.027 -0.369121 -8.20586e-05
12.068 -0.369095 -1.03846e-05
12.109 -0.369067 -8.04092e-05
12.1501 -0.369042 -8.97524e-06
12.1913 -0.369015 -7.88405e-05
12.2325 -0.36899 -7.53479e-06
12.2738 -0.368964 -7.74045e-05
12.3151 -0.36894 -6.01362e-06
12.3565 -0.368914 -7.61381e-05
12.3979 -0.36889 -4.38352e-06
12.4394 -0.368865 -7.50515e-05
12.481 -0.368841 -2.64713e-06
12.5226 -0.368817 -7.41217e-05
12.5643 -0.368793 -8.41254e-07
12.6061 -0.36877 -7.3293e-05
12.6479 -0.368746 9.68022e-07
12.6898 -0.368723 -7.24859e-05
12.7317 -0.3687 2.69872e-06
12.7737 -0.368677 -7.1615e-05
12.8158 -0.368655 4.27302e-06
12.8579 -0.368633 -7.06101e-05
12.9001 -0.368611 5.63972e-06
12.9424 -0.368588 -6.9438e-05
12.9847 -0.368568 6.79307e-06
13.0271 -0.368545 -6.81172e-05
13.0696 -0.368525 7.78183e-06
13.1121 -0.368503 -6.672e-05
13.1547 -0.368483 8.70356e-06
13.1974 -0.368461 -6.53585e-05
13.2402 -0.368442 9.68295e-06
13.283 -0.368421 -6.4156e-05
13.3259 -0.368401 1.08375e-05
13.3689 -0.368381 -6.32093e-05
13.4119 -0.368361 1.22389e-05
13.455 -0.368342 -6.25526e-05
13.4982 -0.368322 1.38829e-05
13.5415 -0.368303 -6.21352e-05
13.5848 -0.368284 1.56785e-05
13.6283 -0.368266 -6.18252e-05
13.6718 -0.368246 1.74658e-05
13.7153 -0.368228 -6.14423e-05
13.759 -0.36821 1.90631e-05
13.8028 -0.368191 -6.08144e-05
13.8466 -0.368174 2.03297e-05
13.8905 -0.368155 -5.98435e-05
13.9345 -0.368138 2.12276e-05
13.9786 -0.368119 -5.85552e-05
14.0227 -0.368103 2.18541e-05
14.067 -0.368084 -5.71101e-05
14.1113 -0.368069 2.24269e-05
14.1558 -0.36805 -5.57612e-05
14.2003 -0.368034 2.32164e-05
14.2449 -0.368017 -5.47643e-05
14.2896 -0.368 2.44404e-05
14.3344 -0.367984 -5.42676e-05
14.3793 -0.367967 2.616e-05
14.4243 -0.367952 -5.42256e-05
14.4693 -0.367935 2.82236e-05
14.5145 -0.367919 -5.43836e-05
14.5598 -0.367903 3.02989e-05
14.6052 -0.367887 -5.4358e-05
14.6506 -0.367872 3.19979e-05
14.6962 -0.367856 -5.37984e-05
14.7419 -0.367842 3.30597e-05
14.7877 -0.367825 -5.25688e-05
14.8336 -0.367812 3.35086e-05
14.8796 -0.367794 -5.08602e-05
14.9257 -0.367782 3.36989e-05
14.9719 -0.367765 -4.91529e-05
15.0182 -0.367752 3.419e-05
15.0647 -0.367736 -4.80094e-05
15.1112 -0.367722 3.5475e-05
15.1579 -0.367708 -4.77696e-05
15.2047 -0.367693 3.76823e-05
15.2516 -0.36768 -4.83031e-05
15.2986 -0.367665 4.04228e-05
15.3458 -0.367652 -4.89876e-05
15.393 -0.367638 4.29214e-05
15.4404 -0.367624 -4.89943e-05
15.488 -0.367611 4.44313e-05
15.5356 -0.367595 -4.77818e-05
15.5834 -0.367585 4.47378e-05
15.6313 -0.367568 -4.55257e-05
15.6794 -0.367559 4.44283e-05
15.7276 -0.367542 -4.31584e-05
15.7759 -0.367532 4.46609e-05
15.8243 -0.367517 -4.18672e-05
15.873 -0.367505 4.64446e-05
15.9217 -0.367493 -4.226e-05
15.9706 -0.367478 4.98333e-05
16.0197 -0.367468 -4.37495e-05
16.0689 -0.367454 5.36525e-05
16.1182 -0.367442 -4.4732e-05
16.1677 -0.36743 5.61664e-05
16.2174 -0.367415 -4.36806e-05
16.2672 -0.367407 5.64297e-05
16.3172 -0.36739 -4.0499e-05
16.3674 -0.367383 5.53402e-05
16.4177 -0.367367 -3.6982e-05
16.4682 -0.367358 5.52985e-05
16.5189 -0.367345 -3.56178e-05
16.5697 -0.367333 5.8298e-05
16.6208 -0.367323 -3.7317e-05
16.672 -0.367309 6.38077e-05
16.7234 -0.367299 -4.00284e-05
16.775 -0.367288 6.86221e-05
16.8268 -0.367274 -4.00879e-05
16.8787 -0.367267 6.96113e-05
16.9309 -0.36725 -3.58499e-05
16.9833 -0.367246 6.73434e-05
17.0359 -0.367228 -3.02185e-05
17.0887 -0.367221 6.65419e-05
17.1418 -0.367209 -2.84814e-05
17.195 -0.367196 7.14692e-05
17.2485 -0.367189 -3.22621e-05
17.3022 -0.367175 8.01874e-05
17.3562 -0.367166 -3.61291e-05
17.4104 -0.367157 8.52054e-05
17.4648 -0.36714 -3.28996e-05
17.5195 -0.367139 8.24687e-05
17.5744 -0.367119 -2.36857e-05
17.6296 -0.367115 7.87572e-05
17.6851 -0.367103 -1.907e-05
17.7408 -0.36709 8.47428e-05
17.7969 -0.367085 -2.51275e-05
17.8532 -0.367069 9.84522e-05
17.9098 -0.36706 -3.11709e-05
17.9667 -0.367056 0.000104013
18.0239 -0.367034 -2.27845e-05
18.0815 -0.367038 9.61147e-05
18.1393 -0.367017 -8.17474e-06
18.1975 -0.36701 9.4936e-05
18.256 -0.367006 -1.06206e-05
18.3149 -0.366986 0.000114376
18.3742 -0.366983 -2.42662e-05
18.4338 -0.366976 0.000128372
18.4938 -0.366952 -1.46897e-05
18.5542 -0.366962 0.000115112
18.615 -0.366938 9.88928e-06
18.6762 -0.366929 0.000114341
18.7379 -0.366932 2.05896e-07
18.8 -0.366908 0.000150019
18.8625 -0.366899 -1.67176e-05
18.9255 -0.366909 0.000154091
18.9891 -0.36687 2.08131e-05
19.0531 -0.366879 0.00012893
19.1177 -0.366876 3.20368e-05
19.1828 -0.366843 0.000177031
19.2484 -0.366846 -7.28692e-06
19.3147 -0.366858 0.000196866
19.3816 -0.366806 5.41072e-05
19.4491 -0.366819 0.000153387
19.5173 -0.366832 5.70819e-05
19.5862 -0.366788 0.000254565
19.6558 -0.366766 2.05318e-05
19.7262 -0.36682 0.000210252
19.7974 -0.366777 0.000150825
19.8694 -0.366721 0.000273143
19.9423 -0.366751 2.39181e-05
20.0162 -0.366812 0.000315947
20.091 -0.366725 0.000276574
20.1669 -0.366644 0.000381604
20.244 -0.366682 6.03072e-05
20.3222 -0.366819 0.000366145
20.4016 -0.366788 0.000529616
20.4825 -0.366569 0.00106339
20.5648 -0.366196 0.000958698
20.6487 -0.365883 0.00105432
20.7344 -0.365628 0.000619804
20.8219 -0.365512 0.000636002
20.9115 -0.365415 0.000232108
21.0034 -0.365403 0.000349748
21.0979 -0.365351 -4.56004e-06
21.1952 -0.365368 0.00017995
21.2959 -0.365317 -0.0001753
21.4004 -0.365345 5.17208e-05
21.5093 -0.365282 -0.000335472
21.6237 -0.365322 -6.70584e-05
21.7448 -0.365234 -0.000518139
21.8747 -0.365293 -0.000195724
22.0165 -0.365151 -0.000780525
22.1768 -0.365251 -0.000368388
22.3723 -0.364908 -0.00142709


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda2.0Nc1Quantum/SigmaROneLoop.txt <==
-22.3723 -0.48506 6.30333e-19
-22.1768 -0.48506 6.30333e-19
-22.0165 -0.48506 6.30333e-19
-21.8747 -0.48506 6.30333e-19
-21.7448 -0.48506 6.30333e-19
-21.6237 -0.48506 6.30333e-19
-21.5093 -0.48506 6.30333e-19
-21.4004 -0.48506 6.30333e-19
-21.2959 -0.48506 6.30333e-19
-21.1952 -0.48506 6.30333e-19
-21.0979 -0.48506 6.30333e-19
-21.0034 -0.48506 6.30333e-19
-20.9115 -0.48506 6.30333e-19
-20.8219 -0.48506 6.30333e-19
-20.7344 -0.48506 6.30333e-19
-20.6487 -0.48506 6.30333e-19
-20.5648 -0.48506 6.30333e-19
-20.4825 -0.48506 6.30333e-19
-20.4016 -0.48506 6.30333e-19
-20.3222 -0.48506 6.30333e-19
-20.244 -0.48506 6.30333e-19
-20.1669 -0.48506 6.30333e-19
-20.091 -0.48506 6.30333e-19
-20.0162 -0.48506 6.30333e-19
-19.9423 -0.48506 6.30333e-19
-19.8694 -0.48506 6.30333e-19
-19.7974 -0.48506 6.30333e-19
-19.7262 -0.48506 6.30333e-19
-19.6558 -0.48506 6.30333e-19
-19.5862 -0.48506 6.30333e-19
-19.5173 -0.48506 6.30333e-19
-19.4491 -0.48506 6.30333e-19
-19.3816 -0.48506 6.30333e-19
-19.3147 -0.48506 6.30333e-19
-19.2484 -0.48506 6.30333e-19
-19.1828 -0.48506 6.30333e-19
-19.1177 -0.48506 6.30333e-19
-19.0531 -0.48506 6.30333e-19
-18.9891 -0.48506 6.30333e-19
-18.9255 -0.48506 6.30333e-19
-18.8625 -0.48506 6.30333e-19
-18.8 -0.48506 6.30333e-19
-18.7379 -0.48506 6.30333e-19
-18.6762 -0.48506 6.30333e-19
-18.615 -0.48506 6.30333e-19
-18.5542 -0.48506 6.30333e-19
-18.4938 -0.48506 6.30333e-19
-18.4338 -0.48506 6.30333e-19
-18.3742 -0.48506 6.30333e-19
-18.3149 -0.48506 6.30333e-19
-18.256 -0.48506 6.30333e-19
-18.1975 -0.48506 6.30333e-19
-18.1393 -0.48506 6.30333e-19
-18.0815 -0.48506 6.30333e-19
-18.0239 -0.48506 6.30333e-19
-17.9667 -0.48506 6.30333e-19
-17.9098 -0.48506 6.30333e-19
-17.8532 -0.48506 6.30333e-19
-17.7969 -0.48506 6.30333e-19
-17.7408 -0.48506 6.30333e-19
-17.6851 -0.48506 6.30333e-19
-17.6296 -0.48506 6.30333e-19
-17.5744 -0.48506 6.30333e-19
-17.5195 -0.48506 6.30333e-19
-17.4648 -0.48506 6.30333e-19
-17.4104 -0.48506 6.30333e-19
-17.3562 -0.48506 6.30333e-19
-17.3022 -0.48506 6.30333e-19
-17.2485 -0.48506 6.30333e-19
-17.195 -0.48506 6.30333e-19
-17.1418 -0.48506 6.30333e-19
-17.0887 -0.48506 6.30333e-19
-17.0359 -0.48506 6.30333e-19
-16.9833 -0.48506 6.30333e-19
-16.9309 -0.48506 6.30333e-19
-16.8787 -0.48506 6.30333e-19
-16.8268 -0.48506 6.30333e-19
-16.775 -0.48506 6.30333e-19
-16.7234 -0.48506 6.30333e-19
-16.672 -0.48506 6.30333e-19
-16.6208 -0.48506 6.30333e-19
-16.5697 -0.48506 6.30333e-19
-16.5189 -0.48506 6.30333e-19
-16.4682 -0.48506 6.30333e-19
-16.4177 -0.48506 6.30333e-19
-16.3674 -0.48506 6.30333e-19
-16.3172 -0.48506 6.30333e-19
-16.2672 -0.48506 6.30333e-19
-16.2174 -0.48506 6.30333e-19
-16.1677 -0.48506 6.30333e-19
-16.1182 -0.48506 6.30333e-19
-16.0689 -0.48506 6.30333e-19
-16.0197 -0.48506 6.30333e-19
-15.9706 -0.48506 6.30333e-19
-15.9217 -0.48506 6.30333e-19
-15.873 -0.48506 6.30333e-19
-15.8243 -0.48506 6.30333e-19
-15.7759 -0.48506 6.30333e-19
-15.7276 -0.48506 6.30333e-19
-15.6794 -0.48506 6.30333e-19
-15.6313 -0.48506 6.30333e-19
-15.5834 -0.48506 6.30333e-19
-15.5356 -0.48506 6.30333e-19
-15.488 -0.48506 6.30333e-19
-15.4404 -0.48506 6.30333e-19
-15.393 -0.48506 6.30333e-19
-15.3458 -0.48506 6.30333e-19
-15.2986 -0.48506 6.30333e-19
-15.2516 -0.48506 6.30333e-19
-15.2047 -0.48506 6.30333e-19
-15.1579 -0.48506 6.30333e-19
-15.1112 -0.48506 6.30333e-19
-15.0647 -0.48506 6.30333e-19
-15.0182 -0.48506 6.30333e-19
-14.9719 -0.48506 6.30333e-19
-14.9257 -0.48506 6.30333e-19
-14.8796 -0.48506 6.30333e-19
-14.8336 -0.48506 6.30333e-19
-14.7877 -0.48506 6.30333e-19
-14.7419 -0.48506 6.30333e-19
-14.6962 -0.48506 6.30333e-19
-14.6506 -0.48506 6.30333e-19
-14.6052 -0.48506 6.30333e-19
-14.5598 -0.48506 6.30333e-19
-14.5145 -0.48506 6.30333e-19
-14.4693 -0.48506 6.30333e-19
-14.4243 -0.48506 6.30333e-19
-14.3793 -0.48506 6.30333e-19
-14.3344 -0.48506 6.30333e-19
-14.2896 -0.48506 6.30333e-19
-14.2449 -0.48506 6.30333e-19
-14.2003 -0.48506 6.30333e-19
-14.1558 -0.48506 6.30333e-19
-14.1113 -0.48506 6.30333e-19
-14.067 -0.48506 6.30333e-19
-14.0227 -0.48506 6.30333e-19
-13.9786 -0.48506 6.30333e-19
-13.9345 -0.48506 6.30333e-19
-13.8905 -0.48506 6.30333e-19
-13.8466 -0.48506 6.30333e-19
-13.8028 -0.48506 6.30333e-19
-13.759 -0.48506 6.30333e-19
-13.7153 -0.48506 6.30333e-19
-13.6718 -0.48506 6.30333e-19
-13.6283 -0.48506 6.30333e-19
-13.5848 -0.48506 6.30333e-19
-13.5415 -0.48506 6.30333e-19
-13.4982 -0.48506 6.30333e-19
-13.455 -0.48506 6.30333e-19
-13.4119 -0.48506 6.30333e-19
-13.3689 -0.48506 6.30333e-19
-13.3259 -0.48506 6.30333e-19
-13.283 -0.48506 6.30333e-19
-13.2402 -0.48506 6.30333e-19
-13.1974 -0.48506 6.30333e-19
-13.1547 -0.48506 6.30333e-19
-13.1121 -0.48506 6.30333e-19
-13.0696 -0.48506 6.30333e-19
-13.0271 -0.48506 6.30333e-19
-12.9847 -0.48506 6.30333e-19
-12.9424 -0.48506 6.30333e-19
-12.9001 -0.48506 6.30333e-19
-12.8579 -0.48506 6.30333e-19
-12.8158 -0.48506 6.30333e-19
-12.7737 -0.48506 6.30333e-19
-12.7317 -0.48506 6.30333e-19
-12.6898 -0.48506 6.30333e-19
-12.6479 -0.48506 6.30333e-19
-12.6061 -0.48506 6.30333e-19
-12.5643 -0.48506 6.30333e-19
-12.5226 -0.48506 6.30333e-19
-12.481 -0.48506 6.30333e-19
-12.4394 -0.48506 6.30333e-19
-12.3979 -0.48506 6.30333e-19
-12.3565 -0.48506 6.30333e-19
-12.3151 -0.48506 6.30333e-19
-12.2738 -0.48506 6.30333e-19
-12.2325 -0.48506 6.30333e-19
-12.1913 -0.48506 6.30333e-19
-12.1501 -0.48506 6.30333e-19
-12.109 -0.48506 6.30333e-19
-12.068 -0.48506 6.30333e-19
-12.027 -0.48506 6.30333e-19
-11.986 -0.48506 6.30333e-19
-11.9452 -0.48506 6.30333e-19
-11.9043 -0.48506 6.30333e-19
-11.8636 -0.48506 6.30333e-19
-11.8228 -0.48506 6.30333e-19
-11.7822 -0.48506 6.30333e-19
-11.7415 -0.48506 6.30333e-19
-11.701 -0.48506 6.30333e-19
-11.6605 -0.48506 6.30333e-19
-11.62 -0.48506 6.30333e-19
-11.5796 -0.48506 6.30333e-19
-11.5392 -0.48506 6.30333e-19
-11.4989 -0.48506 6.30333e-19
-11.4587 -0.48506 6.30333e-19
-11.4184 -0.48506 6.30333e-19
-11.3783 -0.48506 6.30333e-19
-11.3381 -0.48506 6.30333e-19
-11.2981 -0.48506 6.30333e-19
-11.2581 -0.48506 6.30333e-19
-11.2181 -0.48506 6.30333e-19
-11.1781 -0.48506 6.30333e-19
-11.1383 -0.48506 6.30333e-19
-11.0984 -0.48506 6.30333e-19
-11.0586 -0.48506 6.30333e-19
-11.0189 -0.48506 6.30333e-19
-10.9792 -0.48506 6.30333e-19
-10.9395 -0.48506 6.30333e-19
-10.8999 -0.48506 6.30333e-19
-10.8603 -0.48506 6.30333e-19
-10.8208 -0.48506 6.30333e-19
-10.7813 -0.48506 6.30333e-19
-10.7418 -0.48506 6.30333e-19
-10.7024 -0.48506 6.30333e-19
-10.6631 -0.48506 6.30333e-19
-10.6238 -0.48506 6.30333e-19
-10.5845 -0.48506 6.30333e-19
-10.5452 -0.48506 6.30333e-19
-10.506 -0.48506 6.30333e-19
-10.4669 -0.48506 6.30333e-19
-10.4278 -0.48506 6.30333e-19
-10.3887 -0.48506 6.30333e-19
-10.3496 -0.48506 6.30333e-19
-10.3106 -0.48506 6.30333e-19
-10.2717 -0.48506 6.30333e-19
-10.2328 -0.48506 6.30333e-19
-10.1939 -0.48506 6.30333e-19
-10.155 -0.48506 6.30333e-19
-10.1162 -0.48506 6.30333e-19
-10.0774 -0.48506 6.30333e-19
-10.0387 -0.48506 6.30333e-19
-10 -0.48506 6.30333e-19
-9.96134 -0.48506 6.30333e-19
-9.92271 -0.48506 6.30333e-19
-9.88412 -0.48506 6.30333e-19
-9.84557 -0.48506 6.30333e-19
-9.80704 -0.48506 6.30333e-19
-9.76856 -0.48506 6.30333e-19
-9.73011 -0.48506 6.30333e-19
-9.69169 -0.48506 6.30333e-19
-9.65331 -0.48506 6.30333e-19
-9.61496 -0.48506 6.30333e-19
-9.57664 -0.48506 6.30333e-19
-9.53836 -0.48506 6.30333e-19
-9.50011 -0.48506 6.30333e-19
-9.46189 -0.48506 6.30333e-19
-9.42371 -0.48506 6.30333e-19
-9.38556 -0.48506 6.30333e-19
-9.34744 -0.48506 6.30333e-19
-9.30935 -0.48506 6.30333e-19
-9.2713 -0.48506 6.30333e-19
-9.23327 -0.48506 6.30333e-19
-9.19528 -0.48506 6.30333e-19
-9.15732 -0.48506 6.30333e-19
-9.11939 -0.48506 6.30333e-19
-9.08149 -0.48506 6.30333e-19
-9.04362 -0.48506 6.30333e-19
-9.00578 -0.48506 6.30333e-19
-8.96797 -0.48506 6.30333e-19
-8.93019 -0.48506 6.30333e-19
-8.89244 -0.48506 6.30333e-19
-8.85471 -0.48506 6.30333e-19
-8.81702 -0.48506 6.30333e-19
-8.77936 -0.48506 6.30333e-19
-8.74172 -0.48506 6.30333e-19
-8.70412 -0.48506 6.30333e-19
-8.66654 -0.48506 6.30333e-19
-8.62899 -0.48506 6.30333e-19
-8.59146 -0.48506 6.30333e-19
-8.55397 -0.48506 6.30333e-19
-8.5165 -0.48506 6.30333e-19
-8.47906 -0.48506 6.30333e-19
-8.44165 -0.48506 6.30333e-19
-8.40426 -0.48506 6.30333e-19
-8.3669 -0.48506 6.30333e-19
-8.32956 -0.48506 6.30333e-19
-8.29226 -0.48506 6.30333e-19
-8.25497 -0.48506 6.30333e-19
-8.21772 -0.48506 6.30333e-19
-8.18049 -0.48506 6.30333e-19
-8.14328 -0.48506 6.30333e-19
-8.1061 -0.48506 6.30333e-19
-8.06895 -0.48506 6.30333e-19
-8.03182 -0.48506 6.30333e-19
-7.99471 -0.48506 6.30333e-19
-7.95763 -0.48506 6.30333e-19
-7.92058 -0.48506 6.30333e-19
-7.88355 -0.48506 6.30333e-19
-7.84654 -0.48506 6.30333e-19
-7.80955 -0.48506 6.30333e-19
-7.77259 -0.48506 6.30333e-19
-7.73566 -0.48506 6.30333e-19
-7.69874 -0.48506 6.30333e-19
-7.66185 -0.48506 6.30333e-19
-7.62498 -0.48506 6.30333e-19
-7.58814 -0.48506 6.30333e-19
-7.55132 -0.48506 6.30333e-19
-7.51452 -0.48506 6.30333e-19
-7.47774 -0.48506 6.30333e-19
-7.44099 -0.48506 6.30333e-19
-7.40425 -0.48506 6.30333e-19
-7.36754 -0.48506 6.30333e-19
-7.33085 -0.48506 6.30333e-19
-7.29418 -0.48506 6.30333e-19
-7.25754 -0.48506 6.30333e-19
-7.22091 -0.48506 6.30333e-19
-7.18431 -0.48506 6.30333e-19
-7.14772 -0.48506 6.30333e-19
-7.11116 -0.48506 6.30333e-19
-7.07462 -0.48506 6.30333e-19
-7.0381 -0.48506 6.30333e-19
-7.00159 -0.48506 6.30333e-19
-6.96511 -0.48506 6.30333e-19
-6.92865 -0.48506 6.30333e-19
-6.89221 -0.48506 6.30333e-19
-6.85579 -0.48506 6.30333e-19
-6.81938 -0.48506 6.30333e-19
-6.783 -0.48506 6.30333e-19
-6.74664 -0.48506 6.30333e-19
-6.71029 -0.48506 6.30333e-19
-6.67397 -0.48506 6.30333e-19
-6.63766 -0.48506 6.30333e-19
-6.60137 -0.48506 6.30333e-19
-6.5651 -0.48506 6.30333e-19
-6.52885 -0.48506 6.30333e-19
-6.49262 -0.48506 6.30333e-19
-6.4564 -0.48506 6.30333e-19
-6.42021 -0.48506 6.30333e-19
-6.38403 -0.48506 6.30333e-19
-6.34786 -0.48506 6.30333e-19
-6.31172 -0.48506 6.30333e-19
-6.27559 -0.48506 6.30333e-19
-6.23949 -0.48506 6.30333e-19
-6.20339 -0.48506 6.30333e-19
-6.16732 -0.48506 6.30333e-19
-6.13126 -0.48506 6.30333e-19
-6.09522 -0.48506 6.30333e-19
-6.05919 -0.48506 6.30333e-19
-6.02319 -0.48506 6.30333e-19
-5.9872 -0.48506 6.30333e-19
-5.95122 -0.48506 6.30333e-19
-5.91526 -0.48506 6.30333e-19
-5.87932 -0.48506 6.30333e-19
-5.84339 -0.48506 6.30333e-19
-5.80748 -0.48506 6.30333e-19
-5.77158 -0.48506 6.30333e-19
-5.7357 -0.48506 6.30333e-19
-5.69984 -0.48506 6.30333e-19
-5.66399 -0.48506 6.30333e-19
-5.62815 -0.48506 6.30333e-19
-5.59233 -0.48506 6.30333e-19
-5.55653 -0.48506 6.30333e-19
-5.52074 -0.48506 6.30333e-19
-5.48497 -0.48506 6.30333e-19
-5.4492 -0.48506 6.30333e-19
-5.41346 -0.48506 6.30333e-19
-5.37773 -0.48506 6.30333e-19
-5.34201 -0.48506 6.30333e-19
-5.30631 -0.48506 6.30333e-19
-5.27062 -0.48506 6.30333e-19
-5.23494 -0.48506 6.30333e-19
-5.19928 -0.48506 6.30333e-19
-5.16363 -0.48506 6.30333e-19
-5.128 -0.48506 6.30333e-19
-5.09237 -0.48506 6.30333e-19
-5.05677 -0.48506 6.30333e-19
-5.02117 -0.48506 6.30333e-19
-4.98559 -0.48506 6.30333e-19
-4.95002 -0.48506 6.30333e-19
-4.91446 -0.48506 6.30333e-19
-4.87892 -0.48506 6.30333e-19
-4.84339 -0.48506 6.30333e-19
-4.80787 -0.48506 6.30333e-19
-4.77237 -0.48506 6.30333e-19
-4.73687 -0.48506 6.30333e-19
-4.70139 -0.48506 6.30333e-19
-4.66592 -0.48506 6.30333e-19
-4.63046 -0.48506 6.30333e-19
-4.59502 -0.48506 6.30333e-19
-4.55958 -0.48506 6.30333e-19
-4.52416 -0.48506 6.30333e-19
-4.48875 -0.48506 6.30333e-19
-4.45335 -0.48506 6.30333e-19
-4.41797 -0.48506 6.30333e-19
-4.38259 -0.48506 6.30333e-19
-4.34722 -0.48506 6.30333e-19
-4.31187 -0.48506 6.30333e-19
-4.27653 -0.48506 6.30333e-19
-4.24119 -0.48506 6.30333e-19
-4.20587 -0.48506 6.30333e-19
-4.17056 -0.48506 6.30333e-19
-4.13526 -0.48506 6.30333e-19
-4.09997 -0.48506 6.30333e-19
-4.06469 -0.48506 6.30333e-19
-4.02942 -0.48506 6.30333e-19
-3.99416 -0.48506 6.30333e-19
-3.95891 -0.48506 6.30333e-19
-3.92367 -0.48506 6.30333e-19
-3.88844 -0.48506 6.30333e-19
-3.85322 -0.48506 6.30333e-19
-3.81801 -0.48506 6.30333e-19
-3.7828 -0.48506 6.30333e-19
-3.74761 -0.48506 6.30333e-19
-3.71243 -0.48506 6.30333e-19
-3.67726 -0.48506 6.30333e-19
-3.64209 -0.48506 6.30333e-19
-3.60694 -0.48506 6.30333e-19
-3.57179 -0.48506 6.30333e-19
-3.53665 -0.48506 6.30333e-19
-3.50152 -0.48506 6.30333e-19
-3.4664 -0.48506 6.30333e-19
-3.43129 -0.48506 6.30333e-19
-3.39619 -0.48506 6.30333e-19
-3.36109 -0.48506 6.30333e-19
-3.32601 -0.48506 6.30333e-19
-3.29093 -0.48506 6.30333e-19
-3.25586 -0.48506 6.30333e-19
-3.2208 -0.48506 6.30333e-19
-3.18574 -0.48506 6.30333e-19
-3.1507 -0.48506 6.30333e-19
-3.11566 -0.48506 6.30333e-19
-3.08063 -0.48506 6.30333e-19
-3.0456 -0.48506 6.30333e-19
-3.01059 -0.48506 6.30333e-19
-2.97558 -0.48506 6.30333e-19
-2.94058 -0.48506 6.30333e-19
-2.90558 -0.48506 6.30333e-19
-2.87059 -0.48506 6.30333e-19
-2.83561 -0.48506 6.30333e-19
-2.80064 -0.48506 6.30333e-19
-2.76567 -0.48506 6.30333e-19
-2.73071 -0.48506 6.30333e-19
-2.69576 -0.48506 6.30333e-19
-2.66081 -0.48506 6.30333e-19
-2.62587 -0.48506 6.30333e-19
-2.59094 -0.48506 6.30333e-19
-2.55601 -0.48506 6.30333e-19
-2.52109 -0.48506 6.30333e-19
-2.48617 -0.48506 6.30333e-19
-2.45126 -0.48506 6.30333e-19
-2.41636 -0.48506 6.30333e-19
-2.38146 -0.48506 6.30333e-19
-2.34657 -0.48506 6.30333e-19
-2.31168 -0.48506 6.30333e-19
-2.2768 -0.48506 6.30333e-19
-2.24192 -0.48506 6.30333e-19
-2.20705 -0.48506 6.30333e-19
-2.17219 -0.48506 6.30333e-19
-2.13733 -0.48506 6.30333e-19
-2.10247 -0.48506 6.30333e-19
-2.06762 -0.48506 6.30333e-19
-2.03278 -0.48506 6.30333e-19
-1.99794 -0.48506 6.30333e-19
-1.9631 -0.48506 6.30333e-19
-1.92827 -0.48506 6.30333e-19
-1.89345 -0.48506 6.30333e-19
-1.85862 -0.48506 6.30333e-19
-1.82381 -0.48506 6.30333e-19
-1.78899 -0.48506 6.30333e-19
-1.75419 -0.48506 6.30333e-19
-1.71938 -0.48506 6.30333e-19
-1.68458 -0.48506 6.30333e-19
-1.64979 -0.48506 6.30333e-19
-1.61499 -0.48506 6.30333e-19
-1.58021 -0.48506 6.30333e-19
-1.54542 -0.48506 6.30333e-19
-1.51064 -0.48506 6.30333e-19
-1.47586 -0.48506 6.30333e-19
-1.44109 -0.48506 6.30333e-19
-1.40632 -0.48506 6.30333e-19
-1.37155 -0.48506 6.30333e-19
-1.33679 -0.48506 6.30333e-19
-1.30203 -0.48506 6.30333e-19
-1.26727 -0.48506 6.30333e-19
-1.23251 -0.48506 6.30333e-19
-1.19776 -0.48506 6.30333e-19
-1.16301 -0.48506 6.30333e-19
-1.12827 -0.48506 6.30333e-19
-1.09352 -0.48506 6.30333e-19
-1.05878 -0.48506 6.30333e-19
-1.02405 -0.48506 6.30333e-19
-0.989309 -0.48506 6.30333e-19
-0.954576 -0.48506 6.30333e-19
-0.919844 -0.48506 6.30333e-19
-0.885115 -0.48506 6.30333e-19
-0.850388 -0.48506 6.30333e-19
-0.815663 -0.48506 6.30333e-19
-0.78094 -0.48506 6.30333e-19
-0.746219 -0.48506 6.30333e-19
-0.711499 -0.48506 6.30333e-19
-0.676781 -0.48506 6.30333e-19
-0.642065 -0.48506 6.30333e-19
-0.60735 -0.48506 6.30333e-19
-0.572637 -0.48506 6.30333e-19
-0.537925 -0.48506 6.30333e-19
-0.503214 -0.48506 6.30333e-19
-0.468504 -0.48506 6.30333e-19
-0.433796 -0.48506 6.30333e-19
-0.399089 -0.48506 6.30333e-19
-0.364382 -0.48506 6.30333e-19
-0.329676 -0.48506 6.30333e-19
-0.294972 -0.48506 6.30333e-19
-0.260267 -0.48506 6.30333e-19
-0.225564 -0.48506 6.30333e-19
-0.190861 -0.48506 6.30333e-19
-0.156158 -0.48506 6.30333e-19
-0.121456 -0.48506 6.30333e-19
-0.0867541 -0.48506 6.30333e-19
-0.0520524 -0.48506 6.30333e-19
-0.0173508 -0.48506 6.30333e-19
0.0173508 -0.48506 6.30333e-19
0.0520524 -0.48506 6.30333e-19
0.0867541 -0.48506 6.30333e-19
0.121456 -0.48506 6.30333e-19
0.156158 -0.48506 6.30333e-19
0.190861 -0.48506 6.30333e-19
0.225564 -0.48506 6.30333e-19
0.260267 -0.48506 6.30333e-19
0.294972 -0.48506 6.30333e-19
0.329676 -0.48506 6.30333e-19
0.364382 -0.48506 6.30333e-19
0.399089 -0.48506 6.30333e-19
0.433796 -0.48506 6.30333e-19
0.468504 -0.48506 6.30333e-19
0.503214 -0.48506 6.30333e-19
0.537925 -0.48506 6.30333e-19
0.572637 -0.48506 6.30333e-19
0.60735 -0.48506 6.30333e-19
0.642065 -0.48506 6.30333e-19
0.676781 -0.48506 6.30333e-19
0.711499 -0.48506 6.30333e-19
0.746219 -0.48506 6.30333e-19
0.78094 -0.48506 6.30333e-19
0.815663 -0.48506 6.30333e-19
0.850388 -0.48506 6.30333e-19
0.885115 -0.48506 6.30333e-19
0.919844 -0.48506 6.30333e-19
0.954576 -0.48506 6.30333e-19
0.989309 -0.48506 6.30333e-19
1.02405 -0.48506 6.30333e-19
1.05878 -0.48506 6.30333e-19
1.09352 -0.48506 6.30333e-19
1.12827 -0.48506 6.30333e-19
1.16301 -0.48506 6.30333e-19
1.19776 -0.48506 6.30333e-19
1.23251 -0.48506 6.30333e-19
1.26727 -0.48506 6.30333e-19
1.30203 -0.48506 6.30333e-19
1.33679 -0.48506 6.30333e-19
1.37155 -0.48506 6.30333e-19
1.40632 -0.48506 6.30333e-19
1.44109 -0.48506 6.30333e-19
1.47586 -0.48506 6.30333e-19
1.51064 -0.48506 6.30333e-19
1.54542 -0.48506 6.30333e-19
1.58021 -0.48506 6.30333e-19
1.61499 -0.48506 6.30333e-19
1.64979 -0.48506 6.30333e-19
1.68458 -0.48506 6.30333e-19
1.71938 -0.48506 6.30333e-19
1.75419 -0.48506 6.30333e-19
1.78899 -0.48506 6.30333e-19
1.82381 -0.48506 6.30333e-19
1.85862 -0.48506 6.30333e-19
1.89345 -0.48506 6.30333e-19
1.92827 -0.48506 6.30333e-19
1.9631 -0.48506 6.30333e-19
1.99794 -0.48506 6.30333e-19
2.03278 -0.48506 6.30333e-19
2.06762 -0.48506 6.30333e-19
2.10247 -0.48506 6.30333e-19
2.13733 -0.48506 6.30333e-19
2.17219 -0.48506 6.30333e-19
2.20705 -0.48506 6.30333e-19
2.24192 -0.48506 6.30333e-19
2.2768 -0.48506 6.30333e-19
2.31168 -0.48506 6.30333e-19
2.34657 -0.48506 6.30333e-19
2.38146 -0.48506 6.30333e-19
2.41636 -0.48506 6.30333e-19
2.45126 -0.48506 6.30333e-19
2.48617 -0.48506 6.30333e-19
2.52109 -0.48506 6.30333e-19
2.55601 -0.48506 6.30333e-19
2.59094 -0.48506 6.30333e-19
2.62587 -0.48506 6.30333e-19
2.66081 -0.48506 6.30333e-19
2.69576 -0.48506 6.30333e-19
2.73071 -0.48506 6.30333e-19
2.76567 -0.48506 6.30333e-19
2.80064 -0.48506 6.30333e-19
2.83561 -0.48506 6.30333e-19
2.87059 -0.48506 6.30333e-19
2.90558 -0.48506 6.30333e-19
2.94058 -0.48506 6.30333e-19
2.97558 -0.48506 6.30333e-19
3.01059 -0.48506 6.30333e-19
3.0456 -0.48506 6.30333e-19
3.08063 -0.48506 6.30333e-19
3.11566 -0.48506 6.30333e-19
3.1507 -0.48506 6.30333e-19
3.18574 -0.48506 6.30333e-19
3.2208 -0.48506 6.30333e-19
3.25586 -0.48506 6.30333e-19
3.29093 -0.48506 6.30333e-19
3.32601 -0.48506 6.30333e-19
3.36109 -0.48506 6.30333e-19
3.39619 -0.48506 6.30333e-19
3.43129 -0.48506 6.30333e-19
3.4664 -0.48506 6.30333e-19
3.50152 -0.48506 6.30333e-19
3.53665 -0.48506 6.30333e-19
3.57179 -0.48506 6.30333e-19
3.60694 -0.48506 6.30333e-19
3.64209 -0.48506 6.30333e-19
3.67726 -0.48506 6.30333e-19
3.71243 -0.48506 6.30333e-19
3.74761 -0.48506 6.30333e-19
3.7828 -0.48506 6.30333e-19
3.81801 -0.48506 6.30333e-19
3.85322 -0.48506 6.30333e-19
3.88844 -0.48506 6.30333e-19
3.92367 -0.48506 6.30333e-19
3.95891 -0.48506 6.30333e-19
3.99416 -0.48506 6.30333e-19
4.02942 -0.48506 6.30333e-19
4.06469 -0.48506 6.30333e-19
4.09997 -0.48506 6.30333e-19
4.13526 -0.48506 6.30333e-19
4.17056 -0.48506 6.30333e-19
4.20587 -0.48506 6.30333e-19
4.24119 -0.48506 6.30333e-19
4.27653 -0.48506 6.30333e-19
4.31187 -0.48506 6.30333e-19
4.34722 -0.48506 6.30333e-19
4.38259 -0.48506 6.30333e-19
4.41797 -0.48506 6.30333e-19
4.45335 -0.48506 6.30333e-19
4.48875 -0.48506 6.30333e-19
4.52416 -0.48506 6.30333e-19
4.55958 -0.48506 6.30333e-19
4.59502 -0.48506 6.30333e-19
4.63046 -0.48506 6.30333e-19
4.66592 -0.48506 6.30333e-19
4.70139 -0.48506 6.30333e-19
4.73687 -0.48506 6.30333e-19
4.77237 -0.48506 6.30333e-19
4.80787 -0.48506 6.30333e-19
4.84339 -0.48506 6.30333e-19
4.87892 -0.48506 6.30333e-19
4.91446 -0.48506 6.30333e-19
4.95002 -0.48506 6.30333e-19
4.98559 -0.48506 6.30333e-19
5.02117 -0.48506 6.30333e-19
5.05677 -0.48506 6.30333e-19
5.09237 -0.48506 6.30333e-19
5.128 -0.48506 6.30333e-19
5.16363 -0.48506 6.30333e-19
5.19928 -0.48506 6.30333e-19
5.23494 -0.48506 6.30333e-19
5.27062 -0.48506 6.30333e-19
5.30631 -0.48506 6.30333e-19
5.34201 -0.48506 6.30333e-19
5.37773 -0.48506 6.30333e-19
5.41346 -0.48506 6.30333e-19
5.4492 -0.48506 6.30333e-19
5.48497 -0.48506 6.30333e-19
5.52074 -0.48506 6.30333e-19
5.55653 -0.48506 6.30333e-19
5.59233 -0.48506 6.30333e-19
5.62815 -0.48506 6.30333e-19
5.66399 -0.48506 6.30333e-19
5.69984 -0.48506 6.30333e-19
5.7357 -0.48506 6.30333e-19
5.77158 -0.48506 6.30333e-19
5.80748 -0.48506 6.30333e-19
5.84339 -0.48506 6.30333e-19
5.87932 -0.48506 6.30333e-19
5.91526 -0.48506 6.30333e-19
5.95122 -0.48506 6.30333e-19
5.9872 -0.48506 6.30333e-19
6.02319 -0.48506 6.30333e-19
6.05919 -0.48506 6.30333e-19
6.09522 -0.48506 6.30333e-19
6.13126 -0.48506 6.30333e-19
6.16732 -0.48506 6.30333e-19
6.20339 -0.48506 6.30333e-19
6.23949 -0.48506 6.30333e-19
6.27559 -0.48506 6.30333e-19
6.31172 -0.48506 6.30333e-19
6.34786 -0.48506 6.30333e-19
6.38403 -0.48506 6.30333e-19
6.42021 -0.48506 6.30333e-19
6.4564 -0.48506 6.30333e-19
6.49262 -0.48506 6.30333e-19
6.52885 -0.48506 6.30333e-19
6.5651 -0.48506 6.30333e-19
6.60137 -0.48506 6.30333e-19
6.63766 -0.48506 6.30333e-19
6.67397 -0.48506 6.30333e-19
6.71029 -0.48506 6.30333e-19
6.74664 -0.48506 6.30333e-19
6.783 -0.48506 6.30333e-19
6.81938 -0.48506 6.30333e-19
6.85579 -0.48506 6.30333e-19
6.89221 -0.48506 6.30333e-19
6.92865 -0.48506 6.30333e-19
6.96511 -0.48506 6.30333e-19
7.00159 -0.48506 6.30333e-19
7.0381 -0.48506 6.30333e-19
7.07462 -0.48506 6.30333e-19
7.11116 -0.48506 6.30333e-19
7.14772 -0.48506 6.30333e-19
7.18431 -0.48506 6.30333e-19
7.22091 -0.48506 6.30333e-19
7.25754 -0.48506 6.30333e-19
7.29418 -0.48506 6.30333e-19
7.33085 -0.48506 6.30333e-19
7.36754 -0.48506 6.30333e-19
7.40425 -0.48506 6.30333e-19
7.44099 -0.48506 6.30333e-19
7.47774 -0.48506 6.30333e-19
7.51452 -0.48506 6.30333e-19
7.55132 -0.48506 6.30333e-19
7.58814 -0.48506 6.30333e-19
7.62498 -0.48506 6.30333e-19
7.66185 -0.48506 6.30333e-19
7.69874 -0.48506 6.30333e-19
7.73566 -0.48506 6.30333e-19
7.77259 -0.48506 6.30333e-19
7.80955 -0.48506 6.30333e-19
7.84654 -0.48506 6.30333e-19
7.88355 -0.48506 6.30333e-19
7.92058 -0.48506 6.30333e-19
7.95763 -0.48506 6.30333e-19
7.99471 -0.48506 6.30333e-19
8.03182 -0.48506 6.30333e-19
8.06895 -0.48506 6.30333e-19
8.1061 -0.48506 6.30333e-19
8.14328 -0.48506 6.30333e-19
8.18049 -0.48506 6.30333e-19
8.21772 -0.48506 6.30333e-19
8.25497 -0.48506 6.30333e-19
8.29226 -0.48506 6.30333e-19
8.32956 -0.48506 6.30333e-19
8.3669 -0.48506 6.30333e-19
8.40426 -0.48506 6.30333e-19
8.44165 -0.48506 6.30333e-19
8.47906 -0.48506 6.30333e-19
8.5165 -0.48506 6.30333e-19
8.55397 -0.48506 6.30333e-19
8.59146 -0.48506 6.30333e-19
8.62899 -0.48506 6.30333e-19
8.66654 -0.48506 6.30333e-19
8.70412 -0.48506 6.30333e-19
8.74172 -0.48506 6.30333e-19
8.77936 -0.48506 6.30333e-19
8.81702 -0.48506 6.30333e-19
8.85471 -0.48506 6.30333e-19
8.89244 -0.48506 6.30333e-19
8.93019 -0.48506 6.30333e-19
8.96797 -0.48506 6.30333e-19
9.00578 -0.48506 6.30333e-19
9.04362 -0.48506 6.30333e-19
9.08149 -0.48506 6.30333e-19
9.11939 -0.48506 6.30333e-19
9.15732 -0.48506 6.30333e-19
9.19528 -0.48506 6.30333e-19
9.23327 -0.48506 6.30333e-19
9.2713 -0.48506 6.30333e-19
9.30935 -0.48506 6.30333e-19
9.34744 -0.48506 6.30333e-19
9.38556 -0.48506 6.30333e-19
9.42371 -0.48506 6.30333e-19
9.46189 -0.48506 6.30333e-19
9.50011 -0.48506 6.30333e-19
9.53836 -0.48506 6.30333e-19
9.57664 -0.48506 6.30333e-19
9.61496 -0.48506 6.30333e-19
9.65331 -0.48506 6.30333e-19
9.69169 -0.48506 6.30333e-19
9.73011 -0.48506 6.30333e-19
9.76856 -0.48506 6.30333e-19
9.80704 -0.48506 6.30333e-19
9.84557 -0.48506 6.30333e-19
9.88412 -0.48506 6.30333e-19
9.92271 -0.48506 6.30333e-19
9.96134 -0.48506 6.30333e-19
10 -0.48506 6.30333e-19
10.0387 -0.48506 6.30333e-19
10.0774 -0.48506 6.30333e-19
10.1162 -0.48506 6.30333e-19
10.155 -0.48506 6.30333e-19
10.1939 -0.48506 6.30333e-19
10.2328 -0.48506 6.30333e-19
10.2717 -0.48506 6.30333e-19
10.3106 -0.48506 6.30333e-19
10.3496 -0.48506 6.30333e-19
10.3887 -0.48506 6.30333e-19
10.4278 -0.48506 6.30333e-19
10.4669 -0.48506 6.30333e-19
10.506 -0.48506 6.30333e-19
10.5452 -0.48506 6.30333e-19
10.5845 -0.48506 6.30333e-19
10.6238 -0.48506 6.30333e-19
10.6631 -0.48506 6.30333e-19
10.7024 -0.48506 6.30333e-19
10.7418 -0.48506 6.30333e-19
10.7813 -0.48506 6.30333e-19
10.8208 -0.48506 6.30333e-19
10.8603 -0.48506 6.30333e-19
10.8999 -0.48506 6.30333e-19
10.9395 -0.48506 6.30333e-19
10.9792 -0.48506 6.30333e-19
11.0189 -0.48506 6.30333e-19
11.0586 -0.48506 6.30333e-19
11.0984 -0.48506 6.30333e-19
11.1383 -0.48506 6.30333e-19
11.1781 -0.48506 6.30333e-19
11.2181 -0.48506 6.30333e-19
11.2581 -0.48506 6.30333e-19
11.2981 -0.48506 6.30333e-19
11.3381 -0.48506 6.30333e-19
11.3783 -0.48506 6.30333e-19
11.4184 -0.48506 6.30333e-19
11.4587 -0.48506 6.30333e-19
11.4989 -0.48506 6.30333e-19
11.5392 -0.48506 6.30333e-19
11.5796 -0.48506 6.30333e-19
11.62 -0.48506 6.30333e-19
11.6605 -0.48506 6.30333e-19
11.701 -0.48506 6.30333e-19
11.7415 -0.48506 6.30333e-19
11.7822 -0.48506 6.30333e-19
11.8228 -0.48506 6.30333e-19
11.8636 -0.48506 6.30333e-19
11.9043 -0.48506 6.30333e-19
11.9452 -0.48506 6.30333e-19
11.986 -0.48506 6.30333e-19
12.027 -0.48506 6.30333e-19
12.068 -0.48506 6.30333e-19
12.109 -0.48506 6.30333e-19
12.1501 -0.48506 6.30333e-19
12.1913 -0.48506 6.30333e-19
12.2325 -0.48506 6.30333e-19
12.2738 -0.48506 6.30333e-19
12.3151 -0.48506 6.30333e-19
12.3565 -0.48506 6.30333e-19
12.3979 -0.48506 6.30333e-19
12.4394 -0.48506 6.30333e-19
12.481 -0.48506 6.30333e-19
12.5226 -0.48506 6.30333e-19
12.5643 -0.48506 6.30333e-19
12.6061 -0.48506 6.30333e-19
12.6479 -0.48506 6.30333e-19
12.6898 -0.48506 6.30333e-19
12.7317 -0.48506 6.30333e-19
12.7737 -0.48506 6.30333e-19
12.8158 -0.48506 6.30333e-19
12.8579 -0.48506 6.30333e-19
12.9001 -0.48506 6.30333e-19
12.9424 -0.48506 6.30333e-19
12.9847 -0.48506 6.30333e-19
13.0271 -0.48506 6.30333e-19
13.0696 -0.48506 6.30333e-19
13.1121 -0.48506 6.30333e-19
13.1547 -0.48506 6.30333e-19
13.1974 -0.48506 6.30333e-19
13.2402 -0.48506 6.30333e-19
13.283 -0.48506 6.30333e-19
13.3259 -0.48506 6.30333e-19
13.3689 -0.48506 6.30333e-19
13.4119 -0.48506 6.30333e-19
13.455 -0.48506 6.30333e-19
13.4982 -0.48506 6.30333e-19
13.5415 -0.48506 6.30333e-19
13.5848 -0.48506 6.30333e-19
13.6283 -0.48506 6.30333e-19
13.6718 -0.48506 6.30333e-19
13.7153 -0.48506 6.30333e-19
13.759 -0.48506 6.30333e-19
13.8028 -0.48506 6.30333e-19
13.8466 -0.48506 6.30333e-19
13.8905 -0.48506 6.30333e-19
13.9345 -0.48506 6.30333e-19
13.9786 -0.48506 6.30333e-19
14.0227 -0.48506 6.30333e-19
14.067 -0.48506 6.30333e-19
14.1113 -0.48506 6.30333e-19
14.1558 -0.48506 6.30333e-19
14.2003 -0.48506 6.30333e-19
14.2449 -0.48506 6.30333e-19
14.2896 -0.48506 6.30333e-19
14.3344 -0.48506 6.30333e-19
14.3793 -0.48506 6.30333e-19
14.4243 -0.48506 6.30333e-19
14.4693 -0.48506 6.30333e-19
14.5145 -0.48506 6.30333e-19
14.5598 -0.48506 6.30333e-19
14.6052 -0.48506 6.30333e-19
14.6506 -0.48506 6.30333e-19
14.6962 -0.48506 6.30333e-19
14.7419 -0.48506 6.30333e-19
14.7877 -0.48506 6.30333e-19
14.8336 -0.48506 6.30333e-19
14.8796 -0.48506 6.30333e-19
14.9257 -0.48506 6.30333e-19
14.9719 -0.48506 6.30333e-19
15.0182 -0.48506 6.30333e-19
15.0647 -0.48506 6.30333e-19
15.1112 -0.48506 6.30333e-19
15.1579 -0.48506 6.30333e-19
15.2047 -0.48506 6.30333e-19
15.2516 -0.48506 6.30333e-19
15.2986 -0.48506 6.30333e-19
15.3458 -0.48506 6.30333e-19
15.393 -0.48506 6.30333e-19
15.4404 -0.48506 6.30333e-19
15.488 -0.48506 6.30333e-19
15.5356 -0.48506 6.30333e-19
15.5834 -0.48506 6.30333e-19
15.6313 -0.48506 6.30333e-19
15.6794 -0.48506 6.30333e-19
15.7276 -0.48506 6.30333e-19
15.7759 -0.48506 6.30333e-19
15.8243 -0.48506 6.30333e-19
15.873 -0.48506 6.30333e-19
15.9217 -0.48506 6.30333e-19
15.9706 -0.48506 6.30333e-19
16.0197 -0.48506 6.30333e-19
16.0689 -0.48506 6.30333e-19
16.1182 -0.48506 6.30333e-19
16.1677 -0.48506 6.30333e-19
16.2174 -0.48506 6.30333e-19
16.2672 -0.48506 6.30333e-19
16.3172 -0.48506 6.30333e-19
16.3674 -0.48506 6.30333e-19
16.4177 -0.48506 6.30333e-19
16.4682 -0.48506 6.30333e-19
16.5189 -0.48506 6.30333e-19
16.5697 -0.48506 6.30333e-19
16.6208 -0.48506 6.30333e-19
16.672 -0.48506 6.30333e-19
16.7234 -0.48506 6.30333e-19
16.775 -0.48506 6.30333e-19
16.8268 -0.48506 6.30333e-19
16.8787 -0.48506 6.30333e-19
16.9309 -0.48506 6.30333e-19
16.9833 -0.48506 6.30333e-19
17.0359 -0.48506 6.30333e-19
17.0887 -0.48506 6.30333e-19
17.1418 -0.48506 6.30333e-19
17.195 -0.48506 6.30333e-19
17.2485 -0.48506 6.30333e-19
17.3022 -0.48506 6.30333e-19
17.3562 -0.48506 6.30333e-19
17.4104 -0.48506 6.30333e-19
17.4648 -0.48506 6.30333e-19
17.5195 -0.48506 6.30333e-19
17.5744 -0.48506 6.30333e-19
17.6296 -0.48506 6.30333e-19
17.6851 -0.48506 6.30333e-19
17.7408 -0.48506 6.30333e-19
17.7969 -0.48506 6.30333e-19
17.8532 -0.48506 6.30333e-19
17.9098 -0.48506 6.30333e-19
17.9667 -0.48506 6.30333e-19
18.0239 -0.48506 6.30333e-19
18.0815 -0.48506 6.30333e-19
18.1393 -0.48506 6.30333e-19
18.1975 -0.48506 6.30333e-19
18.256 -0.48506 6.30333e-19
18.3149 -0.48506 6.30333e-19
18.3742 -0.48506 6.30333e-19
18.4338 -0.48506 6.30333e-19
18.4938 -0.48506 6.30333e-19
18.5542 -0.48506 6.30333e-19
18.615 -0.48506 6.30333e-19
18.6762 -0.48506 6.30333e-19
18.7379 -0.48506 6.30333e-19
18.8 -0.48506 6.30333e-19
18.8625 -0.48506 6.30333e-19
18.9255 -0.48506 6.30333e-19
18.9891 -0.48506 6.30333e-19
19.0531 -0.48506 6.30333e-19
19.1177 -0.48506 6.30333e-19
19.1828 -0.48506 6.30333e-19
19.2484 -0.48506 6.30333e-19
19.3147 -0.48506 6.30333e-19
19.3816 -0.48506 6.30333e-19
19.4491 -0.48506 6.30333e-19
19.5173 -0.48506 6.30333e-19
19.5862 -0.48506 6.30333e-19
19.6558 -0.48506 6.30333e-19
19.7262 -0.48506 6.30333e-19
19.7974 -0.48506 6.30333e-19
19.8694 -0.48506 6.30333e-19
19.9423 -0.48506 6.30333e-19
20.0162 -0.48506 6.30333e-19
20.091 -0.48506 6.30333e-19
20.1669 -0.48506 6.30333e-19
20.244 -0.48506 6.30333e-19
20.3222 -0.48506 6.30333e-19
20.4016 -0.48506 6.30333e-19
20.4825 -0.48506 6.30333e-19
20.5648 -0.48506 6.30333e-19
20.6487 -0.48506 6.30333e-19
20.7344 -0.48506 6.30333e-19
20.8219 -0.48506 6.30333e-19
20.9115 -0.48506 6.30333e-19
21.0034 -0.48506 6.30333e-19
21.0979 -0.48506 6.30333e-19
21.1952 -0.48506 6.30333e-19
21.2959 -0.48506 6.30333e-19
21.4004 -0.48506 6.30333e-19
21.5093 -0.48506 6.30333e-19
21.6237 -0.48506 6.30333e-19
21.7448 -0.48506 6.30333e-19
21.8747 -0.48506 6.30333e-19
22.0165 -0.48506 6.30333e-19
22.1768 -0.48506 6.30333e-19
22.3723 -0.48506 6.30333e-19


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda2.0Nc1Quantum/SigmaRTwoLoop.txt <==
-22.3723 -0.364908 -0.00142709
-22.1768 -0.365251 -0.000368388
-22.0165 -0.365151 -0.000780525
-21.8747 -0.365293 -0.000195724
-21.7448 -0.365234 -0.000518139
-21.6237 -0.365322 -6.70584e-05
-21.5093 -0.365282 -0.000335472
-21.4004 -0.365345 5.17208e-05
-21.2959 -0.365317 -0.0001753
-21.1952 -0.365368 0.00017995
-21.0979 -0.365351 -4.56004e-06
-21.0034 -0.365403 0.000349748
-20.9115 -0.365415 0.000232108
-20.8219 -0.365512 0.000636002
-20.7344 -0.365628 0.000619804
-20.6487 -0.365883 0.00105432
-20.5648 -0.366196 0.000958698
-20.4825 -0.366569 0.00106339
-20.4016 -0.366788 0.000529616
-20.3222 -0.366819 0.000366145
-20.244 -0.366682 6.03072e-05
-20.1669 -0.366644 0.000381604
-20.091 -0.366725 0.000276574
-20.0162 -0.366812 0.000315947
-19.9423 -0.366751 2.39181e-05
-19.8694 -0.366721 0.000273143
-19.7974 -0.366777 0.000150825
-19.7262 -0.36682 0.000210252
-19.6558 -0.366766 2.05318e-05
-19.5862 -0.366788 0.000254565
-19.5173 -0.366832 5.70819e-05
-19.4491 -0.366819 0.000153387
-19.3816 -0.366806 5.41072e-05
-19.3147 -0.366858 0.000196866
-19.2484 -0.366846 -7.28692e-06
-19.1828 -0.366843 0.000177031
-19.1177 -0.366876 3.20368e-05
-19.0531 -0.366879 0.00012893
-18.9891 -0.36687 2.08131e-05
-18.9255 -0.366909 0.000154091
-18.8625 -0.366899 -1.67176e-05
-18.8 -0.366908 0.000150019
-18.7379 -0.366932 2.05896e-07
-18.6762 -0.366929 0.000114341
-18.615 -0.366938 9.88928e-06
-18.5542 -0.366962 0.000115112
-18.4938 -0.366952 -1.46897e-05
-18.4338 -0.366976 0.000128372
-18.3742 -0.366983 -2.42662e-05
-18.3149 -0.366986 0.000114376
-18.256 -0.367006 -1.06206e-05
-18.1975 -0.36701 9.4936e-05
-18.1393 -0.367017 -8.17474e-06
-18.0815 -0.367038 9.61147e-05
-18.0239 -0.367034 -2.27845e-05
-17.9667 -0.367056 0.000104013
-17.9098 -0.36706 -3.11709e-05
-17.8532 -0.367069 9.84522e-05
-17.7969 -0.367085 -2.51275e-05
-17.7408 -0.36709 8.47428e-05
-17.6851 -0.367103 -1.907e-05
-17.6296 -0.367115 7.87572e-05
-17.5744 -0.367119 -2.36857e-05
-17.5195 -0.367139 8.24687e-05
-17.4648 -0.36714 -3.28996e-05
-17.4104 -0.367157 8.52054e-05
-17.3562 -0.367166 -3.61291e-05
-17.3022 -0.367175 8.01874e-05
-17.2485 -0.367189 -3.22621e-05
-17.195 -0.367196 7.14692e-05
-17.1418 -0.367209 -2.84814e-05
-17.0887 -0.367221 6.65419e-05
-17.0359 -0.367228 -3.02185e-05
-16.9833 -0.367246 6.73434e-05
-16.9309 -0.36725 -3.58499e-05
-16.8787 -0.367267 6.96113e-05
-16.8268 -0.367274 -4.00879e-05
-16.775 -0.367288 6.86221e-05
-16.7234 -0.367299 -4.00284e-05
-16.672 -0.367309 6.38077e-05
-16.6208 -0.367323 -3.7317e-05
-16.5697 -0.367333 5.8298e-05
-16.5189 -0.367345 -3.56178e-05
-16.4682 -0.367358 5.52985e-05
-16.4177 -0.367367 -3.6982e-05
-16.3674 -0.367383 5.53402e-05
-16.3172 -0.36739 -4.0499e-05
-16.2672 -0.367407 5.64297e-05
-16.2174 -0.367415 -4.36806e-05
-16.1677 -0.36743 5.61664e-05
-16.1182 -0.367442 -4.4732e-05
-16.0689 -0.367454 5.36525e-05
-16.0197 -0.367468 -4.37495e-05
-15.9706 -0.367478 4.98333e-05
-15.9217 -0.367493 -4.226e-05
-15.873 -0.367505 4.64446e-05
-15.8243 -0.367517 -4.18672e-05
-15.7759 -0.367532 4.46609e-05
-15.7276 -0.367542 -4.31584e-05
-15.6794 -0.367559 4.44283e-05
-15.6313 -0.367568 -4.55257e-05
-15.5834 -0.367585 4.47378e-05
-15.5356 -0.367595 -4.77818e-05
-15.488 -0.367611 4.44313e-05
-15.4404 -0.367624 -4.89943e-05
-15.393 -0.367638 4.29214e-05
-15.3458 -0.367652 -4.89876e-05
-15.2986 -0.367665 4.04228e-05
-15.2516 -0.36768 -4.83031e-05
-15.2047 -0.367693 3.76823e-05
-15.1579 -0.367708 -4.77696e-05
-15.1112 -0.367722 3.5475e-05
-15.0647 -0.367736 -4.80094e-05
-15.0182 -0.367752 3.419e-05
-14.9719 -0.367765 -4.91529e-05
-14.9257 -0.367782 3.36989e-05
-14.8796 -0.367794 -5.08602e-05
-14.8336 -0.367812 3.35086e-05
-14.7877 -0.367825 -5.25688e-05
-14.7419 -0.367842 3.30597e-05
-14.6962 -0.367856 -5.37984e-05
-14.6506 -0.367872 3.19979e-05
-14.6052 -0.367887 -5.4358e-05
-14.5598 -0.367903 3.02989e-05
-14.5145 -0.367919 -5.43836e-05
-14.4693 -0.367935 2.82236e-05
-14.4243 -0.367952 -5.42256e-05
-14.3793 -0.367967 2.616e-05
-14.3344 -0.367984 -5.42676e-05
-14.2896 -0.368 2.44404e-05
-14.2449 -0.368017 -5.47643e-05
-14.2003 -0.368034 2.32164e-05
-14.1558 -0.36805 -5.57612e-05
-14.1113 -0.368069 2.24269e-05
-14.067 -0.368084 -5.71101e-05
-14.0227 -0.368103 2.18541e-05
-13.9786 -0.368119 -5.85552e-05
-13.9345 -0.368138 2.12276e-05
-13.8905 -0.368155 -5.98435e-05
-13.8466 -0.368174 2.03297e-05
-13.8028 -0.368191 -6.08144e-05
-13.759 -0.36821 1.90631e-05
-13.7153 -0.368228 -6.14423e-05
-13.6718 -0.368246 1.74658e-05
-13.6283 -0.368266 -6.18252e-05
-13.5848 -0.368284 1.56785e-05
-13.5415 -0.368303 -6.21352e-05
-13.4982 -0.368322 1.38829e-05
-13.455 -0.368342 -6.25526e-05
-13.4119 -0.368361 1.22389e-05
-13.3689 -0.368381 -6.32093e-05
-13.3259 -0.368401 1.08375e-05
-13.283 -0.368421 -6.4156e-05
-13.2402 -0.368442 9.68295e-06
-13.1974 -0.368461 -6.53585e-05
-13.1547 -0.368483 8.70356e-06
-13.1121 -0.368503 -6.672e-05
-13.0696 -0.368525 7.78183e-06
-13.0271 -0.368545 -6.81172e-05
-12.9847 -0.368568 6.79307e-06
-12.9424 -0.368588 -6.9438e-05
-12.9001 -0.368611 5.63972e-06
-12.8579 -0.368633 -7.06101e-05
-12.8158 -0.368655 4.27302e-06
-12.7737 -0.368677 -7.1615e-05
-12.7317 -0.3687 2.69872e-06
-12.6898 -0.368723 -7.24859e-05
-12.6479 -0.368746 9.68022e-07
-12.6061 -0.36877 -7.3293e-05
-12.5643 -0.368793 -8.41254e-07
-12.5226 -0.368817 -7.41217e-05
-12.481 -0.368841 -2.64713e-06
-12.4394 -0.368865 -7.50515e-05
-12.3979 -0.36889 -4.38352e-06
-12.3565 -0.368914 -7.61381e-05
-12.3151 -0.36894 -6.01362e-06
-12.2738 -0.368964 -7.74045e-05
-12.2325 -0.36899 -7.53479e-06
-12.1913 -0.369015 -7.88405e-05
-12.1501 -0.369042 -8.97524e-06
-12.109 -0.369067 -8.04092e-05
-12.068 -0.369095 -1.03846e-05
-12.027 -0.369121 -8.20586e-05
-11.986 -0.369149 -1.18214e-05
-11.9452 -0.369175 -8.37342e-05
-11.9043 -0.369204 -1.33405e-05
-11.8636 -0.369231 -8.53909e-05
-11.8228 -0.36926 -1.49833e-05
-11.7822 -0.369288 -8.70009e-05
-11.7415 -0.369317 -1.67715e-05
-11.701 -0.369346 -8.85572e-05
-11.6605 -0.369375 -1.8706e-05
-11.62 -0.369405 -9.0073e-05
-11.5796 -0.369435 -2.07695e-05
-11.5392 -0.369466 -9.15773e-05
-11.4989 -0.369496 -2.29324e-05
-11.4587 -0.369527 -9.31081e-05
-11.4184 -0.369559 -2.51598e-05
-11.3783 -0.36959 -9.47055e-05
-11.3381 -0.369622 -2.74185e-05
-11.2981 -0.369655 -9.64048e-05
-11.2581 -0.369688 -2.96829e-05
-11.2181 -0.369721 -9.82319e-05
-11.1781 -0.369754 -3.19389e-05
-11.1383 -0.369788 -0.0001002
-11.0984 -0.369823 -3.41853e-05
-11.0586 -0.369857 -0.000102311
-11.0189 -0.369892 -3.64329e-05
-10.9792 -0.369927 -0.000104554
-10.9395 -0.369964 -3.87024e-05
-10.8999 -0.369999 -0.000106913
-10.8603 -0.370037 -4.10201e-05
-10.8208 -0.370073 -0.000109367
-10.7813 -0.370111 -4.34144e-05
-10.7418 -0.370149 -0.000111895
-10.7024 -0.370188 -4.59121e-05
-10.6631 -0.370226 -0.000114481
-10.6238 -0.370266 -4.85351e-05
-10.5845 -0.370305 -0.000117114
-10.5452 -0.370346 -5.12986e-05
-10.506 -0.370386 -0.000119792
-10.4669 -0.370428 -5.42106e-05
-10.4278 -0.37047 -0.000122519
-10.3887 -0.370512 -5.72721e-05
-10.3496 -0.370555 -0.000125307
-10.3106 -0.370598 -6.04784e-05
-10.2717 -0.370642 -0.000128173
-10.2328 -0.370686 -6.3821e-05
-10.1939 -0.370731 -0.000131139
-10.155 -0.370777 -6.72899e-05
-10.1162 -0.370823 -0.000134225
-10.0774 -0.37087 -7.08755e-05
-10.0387 -0.370917 -0.000137452
-10 -0.370965 -7.45706e-05
-9.96134 -0.371013 -0.000140839
-9.92271 -0.371063 -7.83716e-05
-9.88412 -0.371112 -0.0001444
-9.84557 -0.371163 -8.22795e-05
-9.80704 -0.371214 -0.000148148
-9.76856 -0.371266 -8.63003e-05
-9.73011 -0.371318 -0.000152089
-9.69169 -0.371372 -9.04441e-05
-9.65331 -0.371425 -0.000156226
-9.61496 -0.37148 -9.47254e-05
-9.57664 -0.371535 -0.000160563
-9.53836 -0.371592 -9.91615e-05
-9.50011 -0.371648 -0.000165098
-9.46189 -0.371706 -0.000103771
-9.42371 -0.371764 -0.000169831
-9.38556 -0.371824 -0.000108575
-9.34744 -0.371884 -0.000174764
-9.30935 -0.371945 -0.000113593
-9.2713 -0.372007 -0.000179898
-9.23327 -0.37207 -0.000118845
-9.19528 -0.372133 -0.000185239
-9.15732 -0.372198 -0.000124347
-9.11939 -0.372263 -0.000190795
-9.08149 -0.37233 -0.000130116
-9.04362 -0.372397 -0.000196578
-9.00578 -0.372466 -0.000136168
-8.96797 -0.372535 -0.000202602
-8.93019 -0.372605 -0.000142515
-8.89244 -0.372677 -0.000208885
-8.85471 -0.372749 -0.00014917
-8.81702 -0.372823 -0.000215447
-8.77936 -0.372898 -0.000156145
-8.74172 -0.372974 -0.000222312
-8.70412 -0.373051 -0.000163454
-8.66654 -0.37313 -0.000229504
-8.62899 -0.373209 -0.000171108
-8.59146 -0.37329 -0.000237049
-8.55397 -0.373372 -0.000179124
-8.5165 -0.373455 -0.000244975
-8.47906 -0.37354 -0.000187518
-8.44165 -0.373626 -0.00025331
-8.40426 -0.373714 -0.000196311
-8.3669 -0.373802 -0.000262082
-8.32956 -0.373893 -0.000205525
-8.29226 -0.373985 -0.000271321
-8.25497 -0.374078 -0.000215186
-8.21772 -0.374173 -0.000281057
-8.18049 -0.37427 -0.000225324
-8.14328 -0.374367 -0.000291321
-8.1061 -0.374468 -0.000235971
-8.06895 -0.374569 -0.000302146
-8.03182 -0.374673 -0.000247164
-7.99471 -0.374777 -0.000313566
-7.95763 -0.374885 -0.000258943
-7.92058 -0.374993 -0.000325617
-7.88355 -0.375104 -0.000271352
-7.84654 -0.375216 -0.000338339
-7.80955 -0.375332 -0.000284439
-7.77259 -0.375448 -0.000351775
-7.73566 -0.375568 -0.000298254
-7.69874 -0.375688 -0.000365969
-7.66185 -0.375812 -0.000312854
-7.62498 -0.375937 -0.000380974
-7.58814 -0.376066 -0.000328297
-7.55132 -0.376196 -0.000396846
-7.51452 -0.376329 -0.000344647
-7.47774 -0.376464 -0.000413645
-7.44099 -0.376603 -0.000361972
-7.40425 -0.376743 -0.000431439
-7.36754 -0.376887 -0.000380348
-7.33085 -0.377034 -0.000450304
-7.29418 -0.377183 -0.000399854
-7.25754 -0.377335 -0.000470322
-7.22091 -0.377491 -0.000420576
-7.18431 -0.377649 -0.000491582
-7.14772 -0.377811 -0.00044261
-7.11116 -0.377976 -0.000514186
-7.07462 -0.378145 -0.000466057
-7.0381 -0.378317 -0.000538242
-7.00159 -0.378493 -0.000491031
-6.96511 -0.378673 -0.000563871
-6.92865 -0.378856 -0.000517654
-6.89221 -0.379044 -0.000591206
-6.85579 -0.379235 -0.000546063
-6.81938 -0.379431 -0.000620393
-6.783 -0.379631 -0.000576408
-6.74664 -0.379836 -0.000651592
-6.71029 -0.380045 -0.000608854
-6.67397 -0.380259 -0.000684983
-6.63766 -0.380478 -0.000643584
-6.60137 -0.380703 -0.00072076
-6.5651 -0.380932 -0.000680801
-6.52885 -0.381167 -0.000759141
-6.49262 -0.381407 -0.000720732
-6.4564 -0.381654 -0.000800367
-6.42021 -0.381906 -0.000763627
-6.38403 -0.382165 -0.000844705
-6.34786 -0.38243 -0.000809769
-6.31172 -0.382702 -0.000892455
-6.27559 -0.38298 -0.00085947
-6.23949 -0.383266 -0.000943947
-6.20339 -0.383559 -0.000913081
-6.16732 -0.38386 -0.000999555
-6.13126 -0.384169 -0.000970997
-6.09522 -0.384486 -0.0010597
-6.05919 -0.384812 -0.00103366
-6.02319 -0.385146 -0.00112484
-5.9872 -0.38549 -0.00110157
-5.95122 -0.385843 -0.00119552
-5.91526 -0.386206 -0.00117529
-5.87932 -0.386579 -0.00127232
-5.84339 -0.386964 -0.00125545
-5.80748 -0.387359 -0.00135594
-5.77158 -0.387767 -0.00134279
-5.7357 -0.388186 -0.00144713
-5.69984 -0.388618 -0.00143813
-5.66399 -0.389063 -0.00154678
-5.62815 -0.389522 -0.00154241
-5.59233 -0.389995 -0.0016559
-5.55653 -0.390484 -0.0016567
-5.52074 -0.390987 -0.00177564
-5.48497 -0.391508 -0.00178225
-5.4492 -0.392045 -0.00190733
-5.41346 -0.392601 -0.00192049
-5.37773 -0.393174 -0.0020525
-5.34201 -0.393769 -0.00207308
-5.30631 -0.394382 -0.00221294
-5.27062 -0.395019 -0.00224193
-5.23494 -0.395677 -0.00239074
-5.19928 -0.39636 -0.0024293
-5.16363 -0.397067 -0.0025883
-5.128 -0.397801 -0.00263783
-5.09237 -0.398562 -0.00280851
-5.05677 -0.399353 -0.00287061
-5.02117 -0.400175 -0.00305473
-4.98559 -0.401029 -0.00313132
-4.95002 -0.401917 -0.00333096
-4.91446 -0.402842 -0.00342434
-4.87892 -0.403805 -0.00364199
-4.84339 -0.404809 -0.0037549
-4.80787 -0.405856 -0.00399357
-4.77237 -0.406949 -0.00412932
-4.73687 -0.40809 -0.00439264
-4.70139 -0.409283 -0.00455525
-4.66592 -0.410531 -0.00484765
-4.63046 -0.411838 -0.00504203
-4.59502 -0.413207 -0.00536895
-4.55958 -0.414643 -0.00560117
-4.52416 -0.416151 -0.00596936
-4.48875 -0.417735 -0.00624694
-4.45335 -0.419401 -0.00666482
-4.41797 -0.421155 -0.00699723
-4.38259 -0.423004 -0.00747543
-4.34722 -0.424955 -0.00787465
-4.31187 -0.427017 -0.00842671
-4.27653 -0.429197 -0.00890812
-4.24119 -0.431507 -0.00955152
-4.20587 -0.433957 -0.0101351
-4.17056 -0.436559 -0.0108926
-4.13526 -0.439326 -0.0116045
-4.09997 -0.442275 -0.0125065
-4.06469 -0.445421 -0.0133818
-4.02942 -0.448784 -0.0144688
-3.99416 -0.452386 -0.015555
-3.95891 -0.45625 -0.0168829
-3.92367 -0.460405 -0.0182457
-3.88844 -0.464881 -0.0198924
-3.85322 -0.469713 -0.0216245
-3.81801 -0.474943 -0.0237012
-3.7828 -0.480617 -0.0259369
-3.74761 -0.486789 -0.0286064
-3.71243 -0.493521 -0.0315451
-3.67726 -0.500882 -0.0350532
-3.64209 -0.508958 -0.0390001
-3.60694 -0.517841 -0.0437295
-3.57179 -0.527644 -0.0491691
-3.53665 -0.538492 -0.0557392
-3.50152 -0.550529 -0.0634715
-3.4664 -0.563917 -0.0729277
-3.43129 -0.57883 -0.0843352
-3.39619 -0.595442 -0.0985274
-3.36109 -0.613906 -0.116115
-3.32601 -0.634291 -0.138475
-3.29093 -0.656473 -0.166985
-3.25586 -0.679902 -0.204088
-3.2208 -0.703151 -0.252584
-3.18574 -0.723054 -0.316573
-3.1507 -0.733214 -0.400091
-3.11566 -0.721884 -0.505888
-3.08063 -0.670843 -0.628953
-3.0456 -0.560862 -0.748045
-3.01059 -0.390889 -0.821907
-2.97558 -0.1976 -0.813894
-2.94058 -0.0368521 -0.727933
-2.90558 0.061586 -0.605097
-2.87059 0.104065 -0.483613
-2.83561 0.11062 -0.381424
-2.80064 0.0983914 -0.301139
-2.76567 0.0779764 -0.239838
-2.73071 0.0550435 -0.193031
-2.69576 0.0323458 -0.157202
-2.66081 0.011108 -0.129271
-2.62587 -0.00822305 -0.10736
-2.59094 -0.0255656 -0.0897405
-2.55601 -0.04101 -0.075545
-2.52109 -0.0547102 -0.0637636
-2.48617 -0.0668408 -0.0540376
-2.45126 -0.0775703 -0.0457167
-2.41636 -0.0870538 -0.0386985
-2.38146 -0.0954284 -0.0325168
-2.34657 -0.102813 -0.0272033
-2.31168 -0.109311 -0.0223905
-2.2768 -0.115009 -0.0181839
-2.24192 -0.11998 -0.0142713
-2.20705 -0.124284 -0.0108008
-2.17219 -0.127971 -0.00749251
-2.13733 -0.131079 -0.00451888
-2.10247 -0.133636 -0.00161816
-2.06762 -0.135661 0.00102465
-2.03278 -0.137164 0.0036636
-1.99794 -0.138146 0.00611026
-1.9631 -0.138605 0.00861895
-1.92827 -0.138527 0.0110045
-1.89345 -0.137897 0.0135267
-1.85862 -0.136691 0.0160079
-1.82381 -0.134885 0.0187168
-1.78899 -0.132444 0.0214861
-1.75419 -0.129331 0.0245975
-1.71938 -0.125498 0.0279002
-1.68458 -0.120891 0.0316971
-1.64979 -0.115441 0.0358651
-1.61499 -0.10907 0.0407449
-1.58021 -0.101684 0.0462641
-1.54542 -0.0931726 0.0528316
-1.51064 -0.0834064 0.060468
-1.47586 -0.0722422 0.0697096
-1.44109 -0.0595172 0.0807528
-1.40632 -0.0450685 0.0943787
-1.37155 -0.0287438 0.111127
-1.33679 -0.0104574 0.132265
-1.30203 0.0097272 0.159018
-1.26727 0.0313989 0.19361
-1.23251 0.053442 0.238559
-1.19776 0.0733216 0.297667
-1.16301 0.0858345 0.374884
-1.12827 0.0811797 0.473747
-1.09352 0.0432777 0.59225
-1.05878 -0.0476437 0.715405
-1.02405 -0.200638 0.80761
-0.989309 -0.391984 0.827302
-0.954576 -0.568374 0.763597
-0.919844 -0.688389 0.648973
-0.885115 -0.748298 0.525077
-0.850388 -0.765794 0.416363
-0.815663 -0.759542 0.329288
-0.78094 -0.742123 0.262314
-0.746219 -0.720574 0.211141
-0.711499 -0.698454 0.172067
-0.676781 -0.677411 0.141752
-0.642065 -0.658117 0.118099
-0.60735 -0.640761 0.0992101
-0.572637 -0.62531 0.0840934
-0.537925 -0.611634 0.0716498
-0.503214 -0.599569 0.0614575
-0.468504 -0.588948 0.052819
-0.433796 -0.579617 0.0455986
-0.399089 -0.571437 0.0393038
-0.364382 -0.564288 0.0339469
-0.329676 -0.558064 0.0291438
-0.294972 -0.552678 0.0249871
-0.260267 -0.548054 0.0211523
-0.225564 -0.54413 0.0177766
-0.190861 -0.540854 0.0145697
-0.156158 -0.538184 0.0116944
-0.121456 -0.536087 0.00887951
-0.0867541 -0.534536 0.0063025
-0.0520524 -0.533512 0.0037029
-0.0173508 -0.533003 0.00126547
0.0173508 -0.533003 -0.00126547
0.0520524 -0.533512 -0.0037029
0.0867541 -0.534536 -0.0063025
0.121456 -0.536087 -0.00887951
0.156158 -0.538184 -0.0116944
0.190861 -0.540854 -0.0145697
0.225564 -0.54413 -0.0177766
0.260267 -0.548054 -0.0211523
0.294972 -0.552678 -0.0249871
0.329676 -0.558064 -0.0291438
0.364382 -0.564288 -0.0339469
0.399089 -0.571437 -0.0393038
0.433796 -0.579617 -0.0455986
0.468504 -0.588948 -0.052819
0.503214 -0.599569 -0.0614575
0.537925 -0.611634 -0.0716498
0.572637 -0.62531 -0.0840934
0.60735 -0.640761 -0.0992101
0.642065 -0.658117 -0.118099
0.676781 -0.677411 -0.141752
0.711499 -0.698454 -0.172067
0.746219 -0.720574 -0.211141
0.78094 -0.742123 -0.262314
0.815663 -0.759542 -0.329288
0.850388 -0.765794 -0.416363
0.885115 -0.748298 -0.525077
0.919844 -0.688389 -0.648973
0.954576 -0.568374 -0.763597
0.989309 -0.391984 -0.827302
1.02405 -0.200638 -0.80761
1.05878 -0.0476437 -0.715405
1.09352 0.0432777 -0.59225
1.12827 0.0811797 -0.473747
1.16301 0.0858345 -0.374884
1.19776 0.0733216 -0.297667
1.23251 0.053442 -0.238559
1.26727 0.0313989 -0.19361
1.30203 0.0097272 -0.159018
1.33679 -0.0104574 -0.132265
1.37155 -0.0287438 -0.111127
1.40632 -0.0450685 -0.0943787
1.44109 -0.0595172 -0.0807528
1.47586 -0.0722422 -0.0697096
1.51064 -0.0834064 -0.060468
1.54542 -0.0931726 -0.0528316
1.58021 -0.101684 -0.0462641
1.61499 -0.10907 -0.0407449
1.64979 -0.115441 -0.0358651
1.68458 -0.120891 -0.0316971
1.71938 -0.125498 -0.0279002
1.75419 -0.129331 -0.0245975
1.78899 -0.132444 -0.0214861
1.82381 -0.134885 -0.0187168
1.85862 -0.136691 -0.0160079
1.89345 -0.137897 -0.0135267
1.92827 -0.138527 -0.0110045
1.9631 -0.138605 -0.00861895
1.99794 -0.138146 -0.00611026
2.03278 -0.137164 -0.0036636
2.06762 -0.135661 -0.00102465
2.10247 -0.133636 0.00161816
2.13733 -0.131079 0.00451888
2.17219 -0.127971 0.00749251
2.20705 -0.124284 0.0108008
2.24192 -0.11998 0.0142713
2.2768 -0.115009 0.0181839
2.31168 -0.109311 0.0223905
2.34657 -0.102813 0.0272033
2.38146 -0.0954284 0.0325168
2.41636 -0.0870538 0.0386985
2.45126 -0.0775703 0.0457167
2.48617 -0.0668408 0.0540376
2.52109 -0.0547102 0.0637636
2.55601 -0.04101 0.075545
2.59094 -0.0255656 0.0897405
2.62587 -0.00822305 0.10736
2.66081 0.011108 0.129271
2.69576 0.0323458 0.157202
2.73071 0.0550435 0.193031
2.76567 0.0779764 0.239838
2.80064 0.0983914 0.301139
2.83561 0.11062 0.381424
2.87059 0.104065 0.483613
2.90558 0.061586 0.605097
2.94058 -0.0368521 0.727933
2.97558 -0.1976 0.813894
3.01059 -0.390889 0.821907
3.0456 -0.560862 0.748045
3.08063 -0.670843 0.628953
3.11566 -0.721884 0.505888
3.1507 -0.733214 0.400091
3.18574 -0.723054 0.316573
3.2208 -0.703151 0.252584
3.25586 -0.679902 0.204088
3.29093 -0.656473 0.166985
3.32601 -0.634291 0.138475
3.36109 -0.613906 0.116115
3.39619 -0.595442 0.0985274
3.43129 -0.57883 0.0843352
3.4664 -0.563917 0.0729277
3.50152 -0.550529 0.0634715
3.53665 -0.538492 0.0557392
3.57179 -0.527644 0.0491691
3.60694 -0.517841 0.0437295
3.64209 -0.508958 0.0390001
3.67726 -0.500882 0.0350532
3.71243 -0.493521 0.0315451
3.74761 -0.486789 0.0286064
3.7828 -0.480617 0.0259369
3.81801 -0.474943 0.0237012
3.85322 -0.469713 0.0216245
3.88844 -0.464881 0.0198924
3.92367 -0.460405 0.0182457
3.95891 -0.45625 0.0168829
3.99416 -0.452386 0.015555
4.02942 -0.448784 0.0144688
4.06469 -0.445421 0.0133818
4.09997 -0.442275 0.0125065
4.13526 -0.439326 0.0116045
4.17056 -0.436559 0.0108926
4.20587 -0.433957 0.0101351
4.24119 -0.431507 0.00955152
4.27653 -0.429197 0.00890812
4.31187 -0.427017 0.00842671
4.34722 -0.424955 0.00787465
4.38259 -0.423004 0.00747543
4.41797 -0.421155 0.00699723
4.45335 -0.419401 0.00666482
4.48875 -0.417735 0.00624694
4.52416 -0.416151 0.00596936
4.55958 -0.414643 0.00560117
4.59502 -0.413207 0.00536895
4.63046 -0.411838 0.00504203
4.66592 -0.410531 0.00484765
4.70139 -0.409283 0.00455525
4.73687 -0.40809 0.00439264
4.77237 -0.406949 0.00412932
4.80787 -0.405856 0.00399357
4.84339 -0.404809 0.0037549
4.87892 -0.403805 0.00364199
4.91446 -0.402842 0.00342434
4.95002 -0.401917 0.00333096
4.98559 -0.401029 0.00313132
5.02117 -0.400175 0.00305473
5.05677 -0.399353 0.00287061
5.09237 -0.398562 0.00280851
5.128 -0.397801 0.00263783
5.16363 -0.397067 0.0025883
5.19928 -0.39636 0.0024293
5.23494 -0.395677 0.00239074
5.27062 -0.395019 0.00224193
5.30631 -0.394382 0.00221294
5.34201 -0.393769 0.00207308
5.37773 -0.393174 0.0020525
5.41346 -0.392601 0.00192049
5.4492 -0.392045 0.00190733
5.48497 -0.391508 0.00178225
5.52074 -0.390987 0.00177564
5.55653 -0.390484 0.0016567
5.59233 -0.389995 0.0016559
5.62815 -0.389522 0.00154241
5.66399 -0.389063 0.00154678
5.69984 -0.388618 0.00143813
5.7357 -0.388186 0.00144713
5.77158 -0.387767 0.00134279
5.80748 -0.387359 0.00135594
5.84339 -0.386964 0.00125545
5.87932 -0.386579 0.00127232
5.91526 -0.386206 0.00117529
5.95122 -0.385843 0.00119552
5.9872 -0.38549 0.00110157
6.02319 -0.385146 0.00112484
6.05919 -0.384812 0.00103366
6.09522 -0.384486 0.0010597
6.13126 -0.384169 0.000970997
6.16732 -0.38386 0.000999555
6.20339 -0.383559 0.000913081
6.23949 -0.383266 0.000943947
6.27559 -0.38298 0.00085947
6.31172 -0.382702 0.000892455
6.34786 -0.38243 0.000809769
6.38403 -0.382165 0.000844705
6.42021 -0.381906 0.000763627
6.4564 -0.381654 0.000800367
6.49262 -0.381407 0.000720732
6.52885 -0.381167 0.000759141
6.5651 -0.380932 0.000680801
6.60137 -0.380703 0.00072076
6.63766 -0.380478 0.000643584
6.67397 -0.380259 0.000684983
6.71029 -0.380045 0.000608854
6.74664 -0.379836 0.000651592
6.783 -0.379631 0.000576408
6.81938 -0.379431 0.000620393
6.85579 -0.379235 0.000546063
6.89221 -0.379044 0.000591206
6.92865 -0.378856 0.000517654
6.96511 -0.378673 0.000563871
7.00159 -0.378493 0.000491031
7.0381 -0.378317 0.000538242
7.07462 -0.378145 0.000466057
7.11116 -0.377976 0.000514186
7.14772 -0.377811 0.00044261
7.18431 -0.377649 0.000491582
7.22091 -0.377491 0.000420576
7.25754 -0.377335 0.000470322
7.29418 -0.377183 0.000399854
7.33085 -0.377034 0.000450304
7.36754 -0.376887 0.000380348
7.40425 -0.376743 0.000431439
7.44099 -0.376603 0.000361972
7.47774 -0.376464 0.000413645
7.51452 -0.376329 0.000344647
7.55132 -0.376196 0.000396846
7.58814 -0.376066 0.000328297
7.62498 -0.375937 0.000380974
7.66185 -0.375812 0.000312854
7.69874 -0.375688 0.000365969
7.73566 -0.375568 0.000298254
7.77259 -0.375448 0.000351775
7.80955 -0.375332 0.000284439
7.84654 -0.375216 0.000338339
7.88355 -0.375104 0.000271352
7.92058 -0.374993 0.000325617
7.95763 -0.374885 0.000258943
7.99471 -0.374777 0.000313566
8.03182 -0.374673 0.000247164
8.06895 -0.374569 0.000302146
8.1061 -0.374468 0.000235971
8.14328 -0.374367 0.000291321
8.18049 -0.37427 0.000225324
8.21772 -0.374173 0.000281057
8.25497 -0.374078 0.000215186
8.29226 -0.373985 0.000271321
8.32956 -0.373893 0.000205525
8.3669 -0.373802 0.000262082
8.40426 -0.373714 0.000196311
8.44165 -0.373626 0.00025331
8.47906 -0.37354 0.000187518
8.5165 -0.373455 0.000244975
8.55397 -0.373372 0.000179124
8.59146 -0.37329 0.000237049
8.62899 -0.373209 0.000171108
8.66654 -0.37313 0.000229504
8.70412 -0.373051 0.000163454
8.74172 -0.372974 0.000222312
8.77936 -0.372898 0.000156145
8.81702 -0.372823 0.000215447
8.85471 -0.372749 0.00014917
8.89244 -0.372677 0.000208885
8.93019 -0.372605 0.000142515
8.96797 -0.372535 0.000202602
9.00578 -0.372466 0.000136168
9.04362 -0.372397 0.000196578
9.08149 -0.37233 0.000130116
9.11939 -0.372263 0.000190795
9.15732 -0.372198 0.000124347
9.19528 -0.372133 0.000185239
9.23327 -0.37207 0.000118845
9.2713 -0.372007 0.000179898
9.30935 -0.371945 0.000113593
9.34744 -0.371884 0.000174764
9.38556 -0.371824 0.000108575
9.42371 -0.371764 0.000169831
9.46189 -0.371706 0.000103771
9.50011 -0.371648 0.000165098
9.53836 -0.371592 9.91615e-05
9.57664 -0.371535 0.000160563
9.61496 -0.37148 9.47254e-05
9.65331 -0.371425 0.000156226
9.69169 -0.371372 9.04441e-05
9.73011 -0.371318 0.000152089
9.76856 -0.371266 8.63003e-05
9.80704 -0.371214 0.000148148
9.84557 -0.371163 8.22795e-05
9.88412 -0.371112 0.0001444
9.92271 -0.371063 7.83716e-05
9.96134 -0.371013 0.000140839
10 -0.370965 7.45706e-05
10.0387 -0.370917 0.000137452
10.0774 -0.37087 7.08755e-05
10.1162 -0.370823 0.000134225
10.155 -0.370777 6.72899e-05
10.1939 -0.370731 0.000131139
10.2328 -0.370686 6.3821e-05
10.2717 -0.370642 0.000128173
10.3106 -0.370598 6.04784e-05
10.3496 -0.370555 0.000125307
10.3887 -0.370512 5.72721e-05
10.4278 -0.37047 0.000122519
10.4669 -0.370428 5.42106e-05
10.506 -0.370386 0.000119792
10.5452 -0.370346 5.12986e-05
10.5845 -0.370305 0.000117114
10.6238 -0.370266 4.85351e-05
10.6631 -0.370226 0.000114481
10.7024 -0.370188 4.59121e-05
10.7418 -0.370149 0.000111895
10.7813 -0.370111 4.34144e-05
10.8208 -0.370073 0.000109367
10.8603 -0.370037 4.10201e-05
10.8999 -0.369999 0.000106913
10.9395 -0.369964 3.87024e-05
10.9792 -0.369927 0.000104554
11.0189 -0.369892 3.64329e-05
11.0586 -0.369857 0.000102311
11.0984 -0.369823 3.41853e-05
11.1383 -0.369788 0.0001002
11.1781 -0.369754 3.19389e-05
11.2181 -0.369721 9.82319e-05
11.2581 -0.369688 2.96829e-05
11.2981 -0.369655 9.64048e-05
11.3381 -0.369622 2.74185e-05
11.3783 -0.36959 9.47055e-05
11.4184 -0.369559 2.51598e-05
11.4587 -0.369527 9.31081e-05
11.4989 -0.369496 2.29324e-05
11.5392 -0.369466 9.15773e-05
11.5796 -0.369435 2.07695e-05
11.62 -0.369405 9.0073e-05
11.6605 -0.369375 1.8706e-05
11.701 -0.369346 8.85572e-05
11.7415 -0.369317 1.67715e-05
11.7822 -0.369288 8.70009e-05
11.8228 -0.36926 1.49833e-05
11.8636 -0.369231 8.53909e-05
11.9043 -0.369204 1.33405e-05
11.9452 -0.369175 8.37342e-05
11.986 -0.369149 1.18214e-05
12.027 -0.369121 8.20586e-05
12.068 -0.369095 1.03846e-05
12.109 -0.369067 8.04092e-05
12.1501 -0.369042 8.97524e-06
12.1913 -0.369015 7.88405e-05
12.2325 -0.36899 7.53479e-06
12.2738 -0.368964 7.74045e-05
12.3151 -0.36894 6.01362e-06
12.3565 -0.368914 7.61381e-05
12.3979 -0.36889 4.38352e-06
12.4394 -0.368865 7.50515e-05
12.481 -0.368841 2.64713e-06
12.5226 -0.368817 7.41217e-05
12.5643 -0.368793 8.41254e-07
12.6061 -0.36877 7.3293e-05
12.6479 -0.368746 -9.68022e-07
12.6898 -0.368723 7.24859e-05
12.7317 -0.3687 -2.69872e-06
12.7737 -0.368677 7.1615e-05
12.8158 -0.368655 -4.27302e-06
12.8579 -0.368633 7.06101e-05
12.9001 -0.368611 -5.63972e-06
12.9424 -0.368588 6.9438e-05
12.9847 -0.368568 -6.79307e-06
13.0271 -0.368545 6.81172e-05
13.0696 -0.368525 -7.78183e-06
13.1121 -0.368503 6.672e-05
13.1547 -0.368483 -8.70356e-06
13.1974 -0.368461 6.53585e-05
13.2402 -0.368442 -9.68295e-06
13.283 -0.368421 6.4156e-05
13.3259 -0.368401 -1.08375e-05
13.3689 -0.368381 6.32093e-05
13.4119 -0.368361 -1.22389e-05
13.455 -0.368342 6.25526e-05
13.4982 -0.368322 -1.38829e-05
13.5415 -0.368303 6.21352e-05
13.5848 -0.368284 -1.56785e-05
13.6283 -0.368266 6.18252e-05
13.6718 -0.368246 -1.74658e-05
13.7153 -0.368228 6.14423e-05
13.759 -0.36821 -1.90631e-05
13.8028 -0.368191 6.08144e-05
13.8466 -0.368174 -2.03297e-05
13.8905 -0.368155 5.98435e-05
13.9345 -0.368138 -2.12276e-05
13.9786 -0.368119 5.85552e-05
14.0227 -0.368103 -2.18541e-05
14.067 -0.368084 5.71101e-05
14.1113 -0.368069 -2.24269e-05
14.1558 -0.36805 5.57612e-05
14.2003 -0.368034 -2.32164e-05
14.2449 -0.368017 5.47643e-05
14.2896 -0.368 -2.44404e-05
14.3344 -0.367984 5.42676e-05
14.3793 -0.367967 -2.616e-05
14.4243 -0.367952 5.42256e-05
14.4693 -0.367935 -2.82236e-05
14.5145 -0.367919 5.43836e-05
14.5598 -0.367903 -3.02989e-05
14.6052 -0.367887 5.4358e-05
14.6506 -0.367872 -3.19979e-05
14.6962 -0.367856 5.37984e-05
14.7419 -0.367842 -3.30597e-05
14.7877 -0.367825 5.25688e-05
14.8336 -0.367812 -3.35086e-05
14.8796 -0.367794 5.08602e-05
14.9257 -0.367782 -3.36989e-05
14.9719 -0.367765 4.91529e-05
15.0182 -0.367752 -3.419e-05
15.0647 -0.367736 4.80094e-05
15.1112 -0.367722 -3.5475e-05
15.1579 -0.367708 4.77696e-05
15.2047 -0.367693 -3.76823e-05
15.2516 -0.36768 4.83031e-05
15.2986 -0.367665 -4.04228e-05
15.3458 -0.367652 4.89876e-05
15.393 -0.367638 -4.29214e-05
15.4404 -0.367624 4.89943e-05
15.488 -0.367611 -4.44313e-05
15.5356 -0.367595 4.77818e-05
15.5834 -0.367585 -4.47378e-05
15.6313 -0.367568 4.55257e-05
15.6794 -0.367559 -4.44283e-05
15.7276 -0.367542 4.31584e-05
15.7759 -0.367532 -4.46609e-05
15.8243 -0.367517 4.18672e-05
15.873 -0.367505 -4.64446e-05
15.9217 -0.367493 4.226e-05
15.9706 -0.367478 -4.98333e-05
16.0197 -0.367468 4.37495e-05
16.0689 -0.367454 -5.36525e-05
16.1182 -0.367442 4.4732e-05
16.1677 -0.36743 -5.61664e-05
16.2174 -0.367415 4.36806e-05
16.2672 -0.367407 -5.64297e-05
16.3172 -0.36739 4.0499e-05
16.3674 -0.367383 -5.53402e-05
16.4177 -0.367367 3.6982e-05
16.4682 -0.367358 -5.52985e-05
16.5189 -0.367345 3.56178e-05
16.5697 -0.367333 -5.8298e-05
16.6208 -0.367323 3.7317e-05
16.672 -0.367309 -6.38077e-05
16.7234 -0.367299 4.00284e-05
16.775 -0.367288 -6.86221e-05
16.8268 -0.367274 4.00879e-05
16.8787 -0.367267 -6.96113e-05
16.9309 -0.36725 3.58499e-05
16.9833 -0.367246 -6.73434e-05
17.0359 -0.367228 3.02185e-05
17.0887 -0.367221 -6.65419e-05
17.1418 -0.367209 2.84814e-05
17.195 -0.367196 -7.14692e-05
17.2485 -0.367189 3.22621e-05
17.3022 -0.367175 -8.01874e-05
17.3562 -0.367166 3.61291e-05
17.4104 -0.367157 -8.52054e-05
17.4648 -0.36714 3.28996e-05
17.5195 -0.367139 -8.24687e-05
17.5744 -0.367119 2.36857e-05
17.6296 -0.367115 -7.87572e-05
17.6851 -0.367103 1.907e-05
17.7408 -0.36709 -8.47428e-05
17.7969 -0.367085 2.51275e-05
17.8532 -0.367069 -9.84522e-05
17.9098 -0.36706 3.11709e-05
17.9667 -0.367056 -0.000104013
18.0239 -0.367034 2.27845e-05
18.0815 -0.367038 -9.61147e-05
18.1393 -0.367017 8.17474e-06
18.1975 -0.36701 -9.4936e-05
18.256 -0.367006 1.06206e-05
18.3149 -0.366986 -0.000114376
18.3742 -0.366983 2.42662e-05
18.4338 -0.366976 -0.000128372
18.4938 -0.366952 1.46897e-05
18.5542 -0.366962 -0.000115112
18.615 -0.366938 -9.88928e-06
18.6762 -0.366929 -0.000114341
18.7379 -0.366932 -2.05896e-07
18.8 -0.366908 -0.000150019
18.8625 -0.366899 1.67176e-05
18.9255 -0.366909 -0.000154091
18.9891 -0.36687 -2.08131e-05
19.0531 -0.366879 -0.00012893
19.1177 -0.366876 -3.20368e-05
19.1828 -0.366843 -0.000177031
19.2484 -0.366846 7.28692e-06
19.3147 -0.366858 -0.000196866
19.3816 -0.366806 -5.41072e-05
19.4491 -0.366819 -0.000153387
19.5173 -0.366832 -5.70819e-05
19.5862 -0.366788 -0.000254565
19.6558 -0.366766 -2.05318e-05
19.7262 -0.36682 -0.000210252
19.7974 -0.366777 -0.000150825
19.8694 -0.366721 -0.000273143
19.9423 -0.366751 -2.39181e-05
20.0162 -0.366812 -0.000315947
20.091 -0.366725 -0.000276574
20.1669 -0.366644 -0.000381604
20.244 -0.366682 -6.03072e-05
20.3222 -0.366819 -0.000366145
20.4016 -0.366788 -0.000529616
20.4825 -0.366569 -0.00106339
20.5648 -0.366196 -0.000958698
20.6487 -0.365883 -0.00105432
20.7344 -0.365628 -0.000619804
20.8219 -0.365512 -0.000636002
20.9115 -0.365415 -0.000232108
21.0034 -0.365403 -0.000349748
21.0979 -0.365351 4.56004e-06
21.1952 -0.365368 -0.00017995
21.2959 -0.365317 0.0001753
21.4004 -0.365345 -5.17208e-05
21.5093 -0.365282 0.000335472
21.6237 -0.365322 6.70584e-05
21.7448 -0.365234 0.000518139
21.8747 -0.365293 0.000195724
22.0165 -0.365151 0.000780525
22.1768 -0.365251 0.000368388
22.3723 -0.364908 0.00142709


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda2.0Nc1Quantum/iFpOneLoop.txt <==
-22.3723 1.71822e-24 8.98341e-06
-22.1768 -3.60133e-24 9.22402e-06
-22.0165 -7.16453e-25 9.42779e-06
-21.8747 -5.13003e-25 9.61316e-06
-21.7448 -2.17348e-24 9.78712e-06
-21.6237 8.84959e-24 9.9532e-06
-21.5093 6.85782e-24 1.01135e-05
-21.4004 -6.47888e-24 1.02695e-05
-21.2959 6.19375e-24 1.0422e-05
-21.1952 -6.94156e-25 1.05719e-05
-21.0979 -2.08034e-24 1.07196e-05
-21.0034 -1.83825e-24 1.08655e-05
-20.9115 9.56085e-25 1.10101e-05
-20.8219 -2.66348e-24 1.11535e-05
-20.7344 4.44441e-24 1.1296e-05
-20.6487 1.58209e-24 1.14378e-05
-20.5648 2.92566e-24 1.1579e-05
-20.4825 -7.12373e-25 1.17198e-05
-20.4016 3.7076e-24 1.18604e-05
-20.3222 3.85931e-24 1.20007e-05
-20.244 -3.06968e-24 1.2141e-05
-20.1669 1.33847e-23 1.22814e-05
-20.091 -2.55904e-24 1.24218e-05
-20.0162 5.75311e-24 1.25623e-05
-19.9423 2.1548e-24 1.27031e-05
-19.8694 7.24952e-25 1.28442e-05
-19.7974 -5.0511e-24 1.29856e-05
-19.7262 3.33728e-24 1.31274e-05
-19.6558 7.81961e-24 1.32697e-05
-19.5862 -5.43811e-24 1.34124e-05
-19.5173 2.02105e-24 1.35557e-05
-19.4491 3.18631e-24 1.36995e-05
-19.3816 -2.32996e-24 1.3844e-05
-19.3147 1.58317e-25 1.39891e-05
-19.2484 -3.99338e-24 1.41348e-05
-19.1828 8.43517e-24 1.42813e-05
-19.1177 -9.18746e-24 1.44285e-05
-19.0531 -1.37424e-24 1.45765e-05
-18.9891 -4.48067e-24 1.47252e-05
-18.9255 7.49551e-24 1.48748e-05
-18.8625 -1.5565e-23 1.50253e-05
-18.8 1.15585e-23 1.51766e-05
-18.7379 -1.96948e-24 1.53288e-05
-18.6762 5.59992e-24 1.5482e-05
-18.615 -7.17108e-24 1.56361e-05
-18.5542 -9.78237e-24 1.57912e-05
-18.4938 -1.31967e-23 1.59474e-05
-18.4338 1.35387e-24 1.61045e-05
-18.3742 2.1753e-24 1.62627e-05
-18.3149 -1.78132e-24 1.6422e-05
-18.256 3.94419e-25 1.65824e-05
-18.1975 -1.14853e-24 1.67438e-05
-18.1393 -6.75104e-24 1.69065e-05
-18.0815 -1.49822e-23 1.70703e-05
-18.0239 5.78081e-24 1.72353e-05
-17.9667 -7.60675e-24 1.74015e-05
-17.9098 -9.11618e-24 1.75689e-05
-17.8532 5.62093e-24 1.77376e-05
-17.7969 1.77136e-24 1.79076e-05
-17.7408 -9.97417e-24 1.80789e-05
-17.6851 1.99018e-23 1.82514e-05
-17.6296 1.04605e-23 1.84254e-05
-17.5744 -1.61742e-24 1.86007e-05
-17.5195 -3.48261e-24 1.87774e-05
-17.4648 -1.20247e-23 1.89554e-05
-17.4104 -3.77293e-24 1.9135e-05
-17.3562 9.87959e-24 1.93159e-05
-17.3022 -3.53478e-24 1.94984e-05
-17.2485 -7.19418e-24 1.96823e-05
-17.195 7.66986e-24 1.98678e-05
-17.1418 -9.79826e-25 2.00548e-05
-17.0887 -9.58448e-24 2.02434e-05
-17.0359 -8.16462e-24 2.04335e-05
-16.9833 -1.74439e-23 2.06253e-05
-16.9309 -9.8018e-24 2.08187e-05
-16.8787 -1.75183e-25 2.10138e-05
-16.8268 -1.19785e-24 2.12105e-05
-16.775 -1.72994e-23 2.14089e-05
-16.7234 -1.5288e-24 2.16091e-05
-16.672 1.80492e-23 2.18111e-05
-16.6208 -5.05801e-24 2.20148e-05
-16.5697 9.13873e-24 2.22203e-05
-16.5189 9.19147e-24 2.24276e-05
-16.4682 -6.39753e-24 2.26368e-05
-16.4177 -1.75295e-24 2.28479e-05
-16.3674 -1.96361e-23 2.30609e-05
-16.3172 1.03825e-23 2.32758e-05
-16.2672 3.61399e-24 2.34927e-05
-16.2174 1.23529e-23 2.37115e-05
-16.1677 -1.87124e-23 2.39324e-05
-16.1182 -1.40843e-24 2.41553e-05
-16.0689 -1.41864e-23 2.43803e-05
-16.0197 2.37381e-24 2.46073e-05
-15.9706 1.0561e-23 2.48365e-05
-15.9217 6.53387e-24 2.50679e-05
-15.873 -9.95622e-24 2.53014e-05
-15.8243 5.35554e-24 2.55371e-05
-15.7759 -8.05603e-24 2.57751e-05
-15.7276 3.12793e-23 2.60153e-05
-15.6794 3.22362e-23 2.62579e-05
-15.6313 1.47764e-23 2.65028e-05
-15.5834 4.83341e-24 2.675e-05
-15.5356 2.12028e-23 2.69996e-05
-15.488 3.33246e-24 2.72517e-05
-15.4404 -2.8095e-24 2.75062e-05
-15.393 5.25899e-24 2.77632e-05
-15.3458 2.77751e-23 2.80228e-05
-15.2986 -1.5052e-23 2.82849e-05
-15.2516 1.75556e-23 2.85496e-05
-15.2047 2.19542e-23 2.88169e-05
-15.1579 2.59479e-23 2.90869e-05
-15.1112 -6.63717e-24 2.93596e-05
-15.0647 9.86868e-24 2.9635e-05
-15.0182 -7.26722e-24 2.99132e-05
-14.9719 1.61992e-23 3.01942e-05
-14.9257 6.50347e-24 3.04781e-05
-14.8796 -1.52519e-23 3.07648e-05
-14.8336 -4.73211e-24 3.10545e-05
-14.7877 -4.71587e-24 3.13472e-05
-14.7419 1.88827e-24 3.16429e-05
-14.6962 3.06646e-24 3.19416e-05
-14.6506 3.74092e-24 3.22434e-05
-14.6052 1.23159e-23 3.25483e-05
-14.5598 1.57829e-24 3.28565e-05
-14.5145 -7.94305e-24 3.31678e-05
-14.4693 -1.42647e-23 3.34824e-05
-14.4243 -3.42451e-24 3.38003e-05
-14.3793 -5.62138e-24 3.41216e-05
-14.3344 -5.93539e-24 3.44463e-05
-14.2896 -2.45306e-23 3.47744e-05
-14.2449 -4.16785e-23 3.5106e-05
-14.2003 4.84933e-24 3.54412e-05
-14.1558 -1.60718e-23 3.578e-05
-14.1113 2.47857e-23 3.61224e-05
-14.067 1.75043e-23 3.64685e-05
-14.0227 -2.05408e-23 3.68184e-05
-13.9786 5.47864e-24 3.7172e-05
-13.9345 -3.75485e-24 3.75295e-05
-13.8905 4.7093e-25 3.7891e-05
-13.8466 1.46667e-23 3.82564e-05
-13.8028 1.85794e-23 3.86258e-05
-13.759 -3.25874e-23 3.89992e-05
-13.7153 1.04934e-23 3.93769e-05
-13.6718 -2.15304e-23 3.97587e-05
-13.6283 2.55485e-23 4.01447e-05
-13.5848 6.43877e-24 4.05351e-05
-13.5415 -1.8595e-23 4.09299e-05
-13.4982 3.11236e-23 4.13291e-05
-13.455 -1.33453e-23 4.17328e-05
-13.4119 -1.67425e-24 4.2141e-05
-13.3689 1.16096e-23 4.25539e-05
-13.3259 -2.24777e-23 4.29716e-05
-13.283 3.80634e-23 4.33939e-05
-13.2402 9.47288e-24 4.38211e-05
-13.1974 -3.3358e-23 4.42533e-05
-13.1547 -7.11126e-24 4.46904e-05
-13.1121 -1.09036e-23 4.51325e-05
-13.0696 -1.78049e-24 4.55798e-05
-13.0271 -1.619e-23 4.60323e-05
-12.9847 6.117e-24 4.64901e-05
-12.9424 -3.40429e-24 4.69532e-05
-12.9001 -1.66949e-24 4.74218e-05
-12.8579 -2.84905e-23 4.78959e-05
-12.8158 6.68596e-24 4.83756e-05
-12.7737 -2.03619e-24 4.8861e-05
-12.7317 1.53447e-23 4.93522e-05
-12.6898 -1.72868e-23 4.98492e-05
-12.6479 3.50726e-23 5.03522e-05
-12.6061 -3.25392e-23 5.08613e-05
-12.5643 -4.1378e-23 5.13764e-05
-12.5226 -4.40753e-23 5.18978e-05
-12.481 2.10481e-23 5.24255e-05
-12.4394 4.12581e-24 5.29596e-05
-12.3979 -2.05751e-23 5.35003e-05
-12.3565 4.58046e-24 5.40475e-05
-12.3151 -1.8228e-23 5.46015e-05
-12.2738 -8.52289e-23 5.51623e-05
-12.2325 2.37648e-23 5.573e-05
-12.1913 -3.92012e-23 5.63048e-05
-12.1501 -1.47751e-23 5.68867e-05
-12.109 -9.82157e-23 5.74758e-05
-12.068 -2.43886e-23 5.80724e-05
-12.027 9.10801e-23 5.86764e-05
-11.986 9.34885e-23 5.92881e-05
-11.9452 3.06168e-23 5.99074e-05
-11.9043 1.77125e-23 6.05347e-05
-11.8636 1.94329e-23 6.11699e-05
-11.8228 -4.81005e-23 6.18132e-05
-11.7822 -7.70456e-24 6.24647e-05
-11.7415 1.45022e-23 6.31246e-05
-11.701 5.80559e-23 6.37931e-05
-11.6605 -2.07065e-23 6.44701e-05
-11.62 -2.46838e-25 6.5156e-05
-11.5796 -3.32135e-23 6.58507e-05
-11.5392 4.30129e-23 6.65546e-05
-11.4989 9.00639e-23 6.72677e-05
-11.4587 4.20364e-23 6.79901e-05
-11.4184 -8.19084e-23 6.87221e-05
-11.3783 9.77669e-23 6.94637e-05
-11.3381 7.96166e-23 7.02152e-05
-11.2981 -5.77841e-23 7.09767e-05
-11.2581 1.0918e-22 7.17484e-05
-11.2181 3.15247e-23 7.25305e-05
-11.1781 -1.9554e-23 7.33231e-05
-11.1383 9.92108e-23 7.41263e-05
-11.0984 3.32329e-23 7.49405e-05
-11.0586 8.79129e-23 7.57657e-05
-11.0189 -6.2554e-23 7.66022e-05
-10.9792 3.36671e-24 7.74501e-05
-10.9395 4.56231e-23 7.83097e-05
-10.8999 2.95497e-23 7.91812e-05
-10.8603 5.4336e-23 8.00647e-05
-10.8208 -3.25962e-23 8.09604e-05
-10.7813 -1.00888e-22 8.18687e-05
-10.7418 -2.15548e-23 8.27896e-05
-10.7024 -1.31905e-22 8.37235e-05
-10.6631 -7.84558e-23 8.46705e-05
-10.6238 -1.61267e-23 8.56308e-05
-10.5845 -4.61974e-23 8.66048e-05
-10.5452 -8.6811e-23 8.75927e-05
-10.506 -1.0834e-22 8.85946e-05
-10.4669 1.83486e-23 8.9611e-05
-10.4278 1.50337e-23 9.06419e-05
-10.3887 6.60647e-23 9.16877e-05
-10.3496 -2.59573e-23 9.27487e-05
-10.3106 -4.86744e-23 9.38251e-05
-10.2717 6.78628e-24 9.49172e-05
-10.2328 2.04244e-23 9.60253e-05
-10.1939 -7.91059e-23 9.71497e-05
-10.155 3.59604e-23 9.82907e-05
-10.1162 1.9544e-22 9.94486e-05
-10.0774 1.70066e-23 0.000100624
-10.0387 7.14472e-23 0.000101816
-10 3.99775e-23 0.000103027
-9.96134 -8.87551e-23 0.000104255
-9.92271 4.13233e-23 0.000105503
-9.88412 4.10914e-23 0.000106769
-9.84557 1.26254e-23 0.000108054
-9.80704 -1.04878e-23 0.000109359
-9.76856 -2.59091e-23 0.000110684
-9.73011 3.84643e-23 0.00011203
-9.69169 -6.76412e-23 0.000113396
-9.65331 2.58671e-23 0.000114783
-9.61496 -6.50118e-23 0.000116192
-9.57664 -2.66344e-23 0.000117623
-9.53836 6.8409e-23 0.000119076
-9.50011 2.87996e-23 0.000120552
-9.46189 8.15283e-23 0.000122052
-9.42371 1.60943e-23 0.000123575
-9.38556 -1.05482e-22 0.000125123
-9.34744 -7.49045e-23 0.000126695
-9.30935 3.06474e-23 0.000128293
-9.2713 1.38791e-22 0.000129916
-9.23327 -2.62593e-23 0.000131566
-9.19528 1.16982e-22 0.000133243
-9.15732 1.19626e-22 0.000134946
-9.11939 1.87452e-22 0.000136678
-9.08149 3.53602e-22 0.000138439
-9.04362 6.65993e-23 0.000140228
-9.00578 3.96703e-23 0.000142047
-8.96797 -2.64358e-23 0.000143897
-8.93019 -2.78866e-22 0.000145777
-8.89244 4.2735e-23 0.000147689
-8.85471 1.71083e-22 0.000149633
-8.81702 -1.34653e-22 0.000151611
-8.77936 -2.88755e-22 0.000153621
-8.74172 -9.10865e-23 0.000155667
-8.70412 -2.12629e-22 0.000157747
-8.66654 -3.2957e-23 0.000159863
-8.62899 -9.00331e-23 0.000162016
-8.59146 -1.29504e-22 0.000164207
-8.55397 -1.53161e-22 0.000166435
-8.5165 4.69974e-23 0.000168703
-8.47906 2.31031e-22 0.000171011
-8.44165 2.77398e-22 0.000173359
-8.40426 -1.83209e-23 0.00017575
-8.3669 8.30896e-23 0.000178183
-8.32956 -1.82391e-22 0.00018066
-8.29226 2.72607e-22 0.000183181
-8.25497 1.45838e-22 0.000185748
-8.21772 4.63278e-23 0.000188362
-8.18049 -2.8791e-22 0.000191024
-8.14328 -1.04627e-22 0.000193734
-8.1061 1.09811e-22 0.000196494
-8.06895 -6.9618e-23 0.000199306
-8.03182 1.54352e-22 0.00020217
-7.99471 -2.96327e-22 0.000205088
-7.95763 -3.36013e-23 0.00020806
-7.92058 -2.66013e-22 0.000211089
-7.88355 -8.01115e-23 0.000214175
-7.84654 -2.15533e-22 0.00021732
-7.80955 -7.83035e-23 0.000220525
-7.77259 1.80433e-22 0.000223792
-7.73566 -1.74336e-22 0.000227122
-7.69874 1.3222e-23 0.000230517
-7.66185 3.2366e-22 0.000233979
-7.62498 2.41555e-22 0.000237508
-7.58814 -2.35046e-23 0.000241107
-7.55132 -2.75437e-22 0.000244778
-7.51452 1.07679e-22 0.000248522
-7.47774 2.74298e-22 0.000252341
-7.44099 -1.2769e-22 0.000256236
-7.40425 -4.74752e-23 0.000260211
-7.36754 9.09926e-23 0.000264267
-7.33085 1.00479e-22 0.000268405
-7.29418 2.18893e-23 0.000272629
-7.25754 -1.38696e-22 0.00027694
-7.22091 9.29037e-23 0.000281341
-7.18431 6.49142e-22 0.000285834
-7.14772 4.10222e-22 0.000290422
-7.11116 -2.13763e-22 0.000295106
-7.07462 1.69444e-22 0.00029989
-7.0381 4.73259e-22 0.000304776
-7.00159 -1.66656e-22 0.000309767
-6.96511 3.02378e-22 0.000314865
-6.92865 -1.97901e-22 0.000320075
-6.89221 5.55484e-22 0.000325398
-6.85579 -7.77627e-23 0.000330839
-6.81938 7.71739e-22 0.000336399
-6.783 -2.7766e-22 0.000342083
-6.74664 -1.85718e-22 0.000347894
-6.71029 3.30396e-22 0.000353836
-6.67397 -1.64549e-22 0.000359912
-6.63766 -1.61181e-22 0.000366127
-6.60137 2.86429e-22 0.000372483
-6.5651 3.42879e-23 0.000378986
-6.52885 3.20119e-22 0.000385639
-6.49262 -5.95851e-22 0.000392448
-6.4564 -2.29007e-22 0.000399416
-6.42021 -5.1354e-22 0.000406548
-6.38403 -4.93261e-22 0.000413849
-6.34786 3.75097e-22 0.000421325
-6.31172 -5.56423e-22 0.00042898
-6.27559 -8.33304e-23 0.00043682
-6.23949 -3.09214e-22 0.000444851
-6.20339 -2.87586e-23 0.000453079
-6.16732 1.17918e-21 0.000461509
-6.13126 -9.12326e-22 0.000470148
-6.09522 -6.72971e-22 0.000479003
-6.05919 -5.45882e-22 0.00048808
-6.02319 7.34096e-22 0.000497387
-5.9872 1.70405e-22 0.000506931
-5.95122 -3.74831e-22 0.000516719
-5.91526 8.7704e-22 0.00052676
-5.87932 5.24428e-22 0.000537062
-5.84339 -1.96893e-21 0.000547633
-5.80748 6.69468e-22 0.000558482
-5.77158 3.66651e-22 0.00056962
-5.7357 6.7167e-22 0.000581054
-5.69984 -3.79731e-22 0.000592797
-5.66399 5.23011e-22 0.000604857
-5.62815 6.92785e-22 0.000617246
-5.59233 2.09206e-21 0.000629976
-5.55653 6.4868e-22 0.000643058
-5.52074 -3.8582e-22 0.000656505
-5.48497 1.22554e-21 0.00067033
-5.4492 1.14049e-21 0.000684546
-5.41346 -2.03173e-21 0.000699168
-5.37773 -1.92057e-22 0.000714209
-5.34201 6.73411e-22 0.000729687
-5.30631 -4.73132e-22 0.000745616
-5.27062 -6.41075e-22 0.000762013
-5.23494 -1.93956e-21 0.000778897
-5.19928 -8.75125e-22 0.000796285
-5.16363 1.52612e-21 0.000814197
-5.128 2.4282e-21 0.000832653
-5.09237 -2.6486e-21 0.000851674
-5.05677 -2.08539e-21 0.000871282
-5.02117 -5.24239e-22 0.0008915
-4.98559 2.07132e-21 0.000912353
-4.95002 -6.3334e-22 0.000933866
-4.91446 2.72225e-21 0.000956066
-4.87892 -2.07552e-21 0.000978981
-4.84339 3.36995e-21 0.00100264
-4.80787 -5.52239e-22 0.00102708
-4.77237 -1.39273e-21 0.00105232
-4.73687 1.18499e-21 0.0010784
-4.70139 -4.29304e-22 0.00110537
-4.66592 3.30737e-21 0.00113325
-4.63046 2.62956e-21 0.00116208
-4.59502 1.11987e-21 0.00119192
-4.55958 -2.02471e-21 0.0012228
-4.52416 -1.56651e-21 0.00125477
-4.48875 1.95926e-21 0.00128787
-4.45335 2.26563e-21 0.00132217
-4.41797 5.36383e-21 0.00135771
-4.38259 -2.82646e-21 0.00139456
-4.34722 -3.23935e-22 0.00143278
-4.31187 1.21168e-21 0.00147243
-4.27653 2.59887e-21 0.00151358
-4.24119 -7.35649e-21 0.0015563
-4.20587 -2.59856e-21 0.00160068
-4.17056 -1.63905e-21 0.00164679
-4.13526 2.53908e-22 0.00169472
-4.09997 1.67327e-21 0.00174457
-4.06469 -1.17735e-21 0.00179643
-4.02942 -5.71414e-21 0.00185041
-3.99416 1.9854e-21 0.00190662
-3.95891 -6.41346e-23 0.00196518
-3.92367 -3.2591e-23 0.00202622
-3.88844 1.08252e-22 0.00208987
-3.85322 -1.21335e-21 0.00215628
-3.81801 1.30383e-21 0.00222561
-3.7828 -4.75336e-21 0.00229801
-3.74761 -7.15617e-21 0.00237367
-3.71243 2.54025e-21 0.00245278
-3.67726 -3.2791e-21 0.00253554
-3.64209 -1.38981e-21 0.00262218
-3.60694 -1.04461e-20 0.00271292
-3.57179 -8.51984e-21 0.00280802
-3.53665 6.87445e-21 0.00290775
-3.50152 -1.81894e-21 0.00301242
-3.4664 2.53482e-21 0.00312232
-3.43129 -1.02829e-20 0.00323782
-3.39619 1.51219e-20 0.00335928
-3.36109 -3.32044e-21 0.00348711
-3.32601 3.9296e-21 0.00362173
-3.29093 -5.03083e-21 0.00376363
-3.25586 1.01787e-20 0.00391332
-3.2208 -1.71902e-20 0.00407136
-3.18574 6.72185e-22 0.00423835
-3.1507 -1.83055e-20 0.00441498
-3.11566 1.77354e-21 0.00460197
-3.08063 1.29195e-20 0.00480012
-3.0456 1.95475e-20 0.00501031
-3.01059 1.47884e-20 0.0052335
-2.97558 -7.74433e-22 0.00547075
-2.94058 5.01198e-21 0.00572324
-2.90558 3.50572e-20 0.00599225
-2.87059 1.35639e-20 0.00627923
-2.83561 5.66286e-21 0.00658575
-2.80064 -1.30085e-20 0.00691359
-2.76567 -5.66309e-20 0.00726472
-2.73071 5.8982e-21 0.00764133
-2.69576 4.84744e-20 0.00804589
-2.66081 3.29562e-21 0.00848116
-2.62587 5.03302e-20 0.00895026
-2.59094 3.91603e-21 0.00945668
-2.55601 2.76311e-20 0.0100044
-2.52109 -6.20591e-20 0.010598
-2.48617 -1.84219e-20 0.0112425
-2.45126 7.17227e-20 0.0119439
-2.41636 -7.78158e-20 0.0127088
-2.38146 -5.0598e-20 0.0135451
-2.34657 7.45692e-20 0.0144618
-2.31168 -4.32647e-20 0.0154692
-2.2768 5.57607e-20 0.0165796
-2.24192 -4.06547e-20 0.0178071
-2.20705 3.26858e-20 0.0191687
-2.17219 2.92242e-19 0.0206843
-2.13733 -1.00223e-19 0.0223775
-2.10247 -2.29319e-19 0.024277
-2.06762 -4.88937e-20 0.026417
-2.03278 -5.1372e-21 0.0288395
-1.99794 -9.0797e-20 0.0315958
-1.9631 -1.38771e-19 0.0347494
-1.92827 -9.23901e-20 0.0383794
-1.89345 3.26359e-19 0.042586
-1.85862 2.36789e-19 0.0474966
-1.82381 -2.19549e-19 0.0532759
-1.78899 3.98049e-20 0.0601394
-1.75419 7.73445e-19 0.0683738
-1.71938 3.37352e-19 0.0783662
-1.68458 7.57262e-19 0.0906504
-1.64979 -2.43679e-18 0.105978
-1.61499 -3.59884e-19 0.125433
-1.58021 -4.05455e-19 0.150626
-1.54542 -4.35773e-18 0.184029
-1.51064 3.80398e-19 0.229585
-1.47586 6.77636e-18 0.293889
-1.44109 -5.18258e-18 0.388592
-1.40632 2.40497e-17 0.535736
-1.37155 1.89604e-18 0.780617
-1.33679 7.29317e-18 1.22598
-1.30203 -6.55886e-17 2.1295
-1.26727 4.46408e-17 4.13072
-1.23251 1.30267e-16 7.53873
-1.19776 -5.88082e-17 7.09199
-1.16301 2.01975e-17 3.74305
-1.12827 -2.35948e-17 1.95526
-1.09352 -4.39924e-17 1.14347
-1.05878 2.51754e-17 0.73663
-1.02405 -4.87865e-18 0.509668
-0.989309 -2.68735e-18 0.371705
-0.954576 -1.72654e-18 0.282076
-0.919844 4.20417e-18 0.220738
-0.885115 -1.13095e-18 0.176981
-0.850388 -3.72373e-19 0.144692
-0.815663 -1.02883e-18 0.12019
-0.78094 -3.9586e-19 0.101151
-0.746219 5.12242e-19 0.0860546
-0.711499 1.95571e-19 0.0738723
-0.676781 2.24473e-19 0.0638881
-0.642065 1.8894e-20 0.0555915
-0.60735 2.17498e-20 0.048611
-0.572637 -6.66236e-21 0.0426708
-0.537925 1.29089e-19 0.037563
-0.503214 5.17218e-20 0.0331283
-0.468504 -3.17588e-20 0.0292438
-0.433796 2.57977e-20 0.0258131
-0.399089 6.21275e-20 0.022761
-0.364382 2.9556e-20 0.0200289
-0.329676 -3.72898e-20 0.0175716
-0.294972 7.64373e-21 0.0153563
-0.260267 -5.39167e-22 0.0133609
-0.225564 -1.7358e-20 0.0115739
-0.190861 -9.00642e-21 0.00999393
-0.156158 -1.04183e-20 0.00862924
-0.121456 3.95345e-21 0.00749623
-0.0867541 -5.27037e-21 0.00661666
-0.0520524 1.30024e-21 0.00601364
-0.0173508 7.06922e-23 0.00570656
0.0173508 -2.64672e-22 0.00570656
0.0520524 -3.19718e-21 0.00601364
0.0867541 -5.72597e-21 0.00661666
0.121456 -7.4644e-21 0.00749623
0.156158 -9.0033e-22 0.00862924
0.190861 -1.17318e-20 0.00999393
0.225564 1.74163e-20 0.0115739
0.260267 7.2253e-21 0.0133609
0.294972 1.39421e-20 0.0153563
0.329676 4.15191e-20 0.0175716
0.364382 -7.71737e-20 0.0200289
0.399089 5.61777e-20 0.022761
0.433796 -1.28224e-19 0.0258131
0.468504 -5.60706e-20 0.0292438
0.503214 -1.93379e-19 0.0331283
0.537925 -8.63921e-20 0.037563
0.572637 1.3794e-19 0.0426708
0.60735 -8.8885e-20 0.048611
0.642065 1.90912e-19 0.0555915
0.676781 5.32556e-19 0.0638881
0.711499 1.48281e-19 0.0738723
0.746219 -7.43365e-22 0.0860546
0.78094 -1.37443e-18 0.101151
0.815663 -8.25258e-19 0.12019
0.850388 3.38202e-20 0.144692
0.885115 -7.67828e-19 0.176981
0.919844 -4.00445e-18 0.220738
0.954576 3.60301e-18 0.282076
0.989309 7.6625e-18 0.371705
1.02405 -2.92543e-18 0.509668
1.05878 2.21845e-17 0.73663
1.09352 2.13029e-17 1.14347
1.12827 6.79091e-17 1.95526
1.16301 8.46388e-17 3.74305
1.19776 -1.11132e-16 7.09199
1.23251 2.00864e-16 7.53873
1.26727 3.48275e-17 4.13072
1.30203 -2.22615e-17 2.1295
1.33679 -4.41501e-18 1.22598
1.37155 1.78702e-17 0.780617
1.40632 3.32119e-17 0.535736
1.44109 3.48653e-20 0.388592
1.47586 3.39862e-18 0.293889
1.51064 1.29407e-19 0.229585
1.54542 -1.5431e-18 0.184029
1.58021 -1.64284e-18 0.150626
1.61499 -5.39765e-19 0.125433
1.64979 -1.10684e-18 0.105978
1.68458 -3.8013e-19 0.0906504
1.71938 -1.42537e-18 0.0783662
1.75419 6.27598e-19 0.0683738
1.78899 8.71708e-19 0.0601394
1.82381 4.08265e-19 0.0532759
1.85862 -8.67487e-19 0.0474966
1.89345 -4.43848e-19 0.042586
1.92827 -1.37241e-19 0.0383794
1.9631 -6.69683e-20 0.0347494
1.99794 1.76076e-19 0.0315958
2.03278 -2.39079e-19 0.0288395
2.06762 1.13807e-19 0.026417
2.10247 -7.0966e-20 0.024277
2.13733 -4.20059e-20 0.0223775
2.17219 -2.69254e-20 0.0206843
2.20705 -1.3889e-19 0.0191687
2.24192 1.94809e-20 0.0178071
2.2768 -5.28316e-20 0.0165796
2.31168 -7.2622e-20 0.0154692
2.34657 -2.82858e-20 0.0144618
2.38146 2.26575e-20 0.0135451
2.41636 -5.33551e-20 0.0127088
2.45126 -2.59798e-20 0.0119439
2.48617 -3.33515e-20 0.0112425
2.52109 2.54367e-20 0.010598
2.55601 3.62366e-20 0.0100044
2.59094 4.32027e-20 0.00945668
2.62587 -6.28632e-20 0.00895026
2.66081 1.58006e-20 0.00848116
2.69576 -3.05839e-20 0.00804589
2.73071 1.96108e-20 0.00764133
2.76567 -1.07499e-20 0.00726472
2.80064 2.44486e-20 0.00691359
2.83561 5.13753e-21 0.00658575
2.87059 7.42961e-21 0.00627923
2.90558 -1.15847e-20 0.00599225
2.94058 -2.90793e-21 0.00572324
2.97558 -1.29659e-20 0.00547075
3.01059 -1.06502e-20 0.0052335
3.0456 9.04137e-21 0.00501031
3.08063 1.28709e-21 0.00480012
3.11566 1.37439e-20 0.00460197
3.1507 2.66945e-20 0.00441498
3.18574 1.63824e-21 0.00423835
3.2208 1.99576e-21 0.00407136
3.25586 1.21722e-20 0.00391332
3.29093 2.24179e-20 0.00376363
3.32601 -1.33969e-20 0.00362173
3.36109 -1.71646e-20 0.00348711
3.39619 -5.01467e-21 0.00335928
3.43129 -1.58949e-20 0.00323782
3.4664 -1.34112e-20 0.00312232
3.50152 -1.0441e-20 0.00301242
3.53665 7.83769e-21 0.00290775
3.57179 2.98003e-21 0.00280802
3.60694 -8.29526e-21 0.00271292
3.64209 1.28931e-21 0.00262218
3.67726 -2.64485e-21 0.00253554
3.71243 -9.77471e-22 0.00245278
3.74761 -4.71204e-21 0.00237367
3.7828 1.49301e-22 0.00229801
3.81801 -5.54889e-21 0.00222561
3.85322 -2.49704e-21 0.00215628
3.88844 1.61157e-21 0.00208987
3.92367 -4.67751e-21 0.00202622
3.95891 3.95818e-21 0.00196518
3.99416 5.38178e-21 0.00190662
4.02942 -4.4405e-21 0.00185041
4.06469 -3.68584e-21 0.00179643
4.09997 1.46523e-21 0.00174457
4.13526 2.20029e-21 0.00169472
4.17056 -4.12821e-22 0.00164679
4.20587 2.3548e-21 0.00160068
4.24119 1.50614e-21 0.0015563
4.27653 4.24229e-21 0.00151358
4.31187 -4.67799e-22 0.00147243
4.34722 4.74919e-22 0.00143278
4.38259 2.17615e-22 0.00139456
4.41797 -3.22211e-21 0.00135771
4.45335 2.66865e-22 0.00132217
4.48875 3.29187e-21 0.00128787
4.52416 -5.31743e-21 0.00125477
4.55958 -5.21624e-22 0.0012228
4.59502 2.88201e-23 0.00119192
4.63046 -6.7839e-22 0.00116208
4.66592 -3.6435e-22 0.00113325
4.70139 -6.37395e-22 0.00110537
4.73687 -1.26584e-23 0.0010784
4.77237 -2.49987e-21 0.00105232
4.80787 4.2491e-21 0.00102708
4.84339 6.79493e-22 0.00100264
4.87892 1.70005e-21 0.000978981
4.91446 3.24862e-22 0.000956066
4.95002 9.192e-22 0.000933866
4.98559 -1.42835e-21 0.000912353
5.02117 1.37434e-22 0.0008915
5.05677 6.42835e-22 0.000871282
5.09237 -4.56634e-22 0.000851674
5.128 -1.23298e-21 0.000832653
5.16363 7.84496e-22 0.000814197
5.19928 1.91655e-22 0.000796285
5.23494 -1.30843e-22 0.000778897
5.27062 1.56609e-21 0.000762013
5.30631 -1.66026e-21 0.000745616
5.34201 -5.05444e-22 0.000729687
5.37773 8.71383e-22 0.000714209
5.41346 1.07053e-22 0.000699168
5.4492 -1.04304e-21 0.000684546
5.48497 -1.31774e-21 0.00067033
5.52074 -1.01754e-22 0.000656505
5.55653 -6.335e-22 0.000643058
5.59233 5.54584e-22 0.000629976
5.62815 -2.22849e-21 0.000617246
5.66399 -7.73241e-22 0.000604857
5.69984 -7.95491e-22 0.000592797
5.7357 -1.5605e-21 0.000581054
5.77158 -1.85561e-22 0.00056962
5.80748 2.27908e-22 0.000558482
5.84339 7.3122e-22 0.000547633
5.87932 3.27295e-22 0.000537062
5.91526 -3.13913e-22 0.00052676
5.95122 5.9623e-22 0.000516719
5.9872 -1.09072e-21 0.000506931
6.02319 9.25926e-22 0.000497387
6.05919 -1.6205e-21 0.00048808
6.09522 8.94013e-22 0.000479003
6.13126 5.80105e-22 0.000470148
6.16732 1.09716e-22 0.000461509
6.20339 -3.313e-22 0.000453079
6.23949 1.02344e-21 0.000444851
6.27559 -1.4098e-22 0.00043682
6.31172 1.70156e-22 0.00042898
6.34786 -1.47907e-21 0.000421325
6.38403 -3.81149e-22 0.000413849
6.42021 2.03532e-22 0.000406548
6.4564 7.32415e-22 0.000399416
6.49262 -1.73139e-22 0.000392448
6.52885 1.88662e-23 0.000385639
6.5651 9.83533e-22 0.000378986
6.60137 -7.12261e-22 0.000372483
6.63766 -2.65331e-22 0.000366127
6.67397 -5.75734e-23 0.000359912
6.71029 -1.33934e-23 0.000353836
6.74664 -2.28181e-22 0.000347894
6.783 1.42888e-22 0.000342083
6.81938 -7.73126e-23 0.000336399
6.85579 -1.50035e-22 0.000330839
6.89221 9.8929e-23 0.000325398
6.92865 5.07222e-22 0.000320075
6.96511 -2.0656e-22 0.000314865
7.00159 -5.38617e-23 0.000309767
7.0381 3.06794e-22 0.000304776
7.07462 3.25858e-22 0.00029989
7.11116 -5.00629e-22 0.000295106
7.14772 -3.62694e-22 0.000290422
7.18431 3.99692e-22 0.000285834
7.22091 -4.61868e-23 0.000281341
7.25754 -2.15642e-22 0.00027694
7.29418 5.16145e-23 0.000272629
7.33085 2.19689e-23 0.000268405
7.36754 1.45399e-22 0.000264267
7.40425 7.86453e-23 0.000260211
7.44099 1.34576e-22 0.000256236
7.47774 1.23614e-22 0.000252341
7.51452 2.37474e-22 0.000248522
7.55132 -7.30071e-23 0.000244778
7.58814 1.17613e-22 0.000241107
7.62498 -2.30065e-22 0.000237508
7.66185 -7.19835e-23 0.000233979
7.69874 -6.47676e-23 0.000230517
7.73566 -1.87111e-23 0.000227122
7.77259 -1.71197e-22 0.000223792
7.80955 -8.37667e-23 0.000220525
7.84654 -4.06392e-23 0.00021732
7.88355 -3.77614e-22 0.000214175
7.92058 -3.55947e-23 0.000211089
7.95763 6.43827e-24 0.00020806
7.99471 -1.80372e-23 0.000205088
8.03182 3.35804e-22 0.00020217
8.06895 2.20451e-22 0.000199306
8.1061 -1.03567e-22 0.000196494
8.14328 1.524e-22 0.000193734
8.18049 -1.05546e-23 0.000191024
8.21772 9.22253e-23 0.000188362
8.25497 -4.2841e-22 0.000185748
8.29226 8.00509e-23 0.000183181
8.32956 -1.00129e-22 0.00018066
8.3669 -1.03808e-22 0.000178183
8.40426 -1.24317e-22 0.00017575
8.44165 8.41438e-23 0.000173359
8.47906 -8.66598e-23 0.000171011
8.5165 1.15379e-22 0.000168703
8.55397 2.46705e-22 0.000166435
8.59146 2.32987e-22 0.000164207
8.62899 -6.09076e-23 0.000162016
8.66654 5.6949e-23 0.000159863
8.70412 2.08478e-22 0.000157747
8.74172 -1.60135e-22 0.000155667
8.77936 2.18479e-22 0.000153621
8.81702 1.95114e-23 0.000151611
8.85471 -1.13302e-22 0.000149633
8.89244 -3.49692e-23 0.000147689
8.93019 -6.30863e-23 0.000145777
8.96797 -1.54061e-22 0.000143897
9.00578 1.15349e-22 0.000142047
9.04362 -7.61288e-23 0.000140228
9.08149 8.90679e-23 0.000138439
9.11939 1.58642e-22 0.000136678
9.15732 1.21153e-24 0.000134946
9.19528 -1.54316e-23 0.000133243
9.23327 -9.96605e-23 0.000131566
9.2713 8.4257e-23 0.000129916
9.30935 1.46386e-22 0.000128293
9.34744 -1.49072e-22 0.000126695
9.38556 -1.91507e-22 0.000125123
9.42371 1.18228e-22 0.000123575
9.46189 1.93381e-22 0.000122052
9.50011 -8.95951e-23 0.000120552
9.53836 -2.15451e-23 0.000119076
9.57664 -4.97027e-23 0.000117623
9.61496 9.24636e-23 0.000116192
9.65331 -5.24822e-23 0.000114783
9.69169 6.68911e-23 0.000113396
9.73011 2.61444e-23 0.00011203
9.76856 -2.05361e-22 0.000110684
9.80704 -1.16404e-22 0.000109359
9.84557 5.22786e-23 0.000108054
9.88412 -1.07651e-23 0.000106769
9.92271 -1.51402e-23 0.000105503
9.96134 -1.63428e-22 0.000104255
10 9.663e-23 0.000103027
10.0387 1.11753e-22 0.000101816
10.0774 -1.59989e-22 0.000100624
10.1162 4.84755e-23 9.94486e-05
10.155 -9.50532e-23 9.82907e-05
10.1939 -8.33629e-23 9.71497e-05
10.2328 6.17545e-23 9.60253e-05
10.2717 -1.0411e-24 9.49172e-05
10.3106 -1.07198e-22 9.38251e-05
10.3496 -1.63217e-22 9.27487e-05
10.3887 -8.20002e-23 9.16877e-05
10.4278 -1.8743e-24 9.06419e-05
10.4669 -4.54405e-23 8.9611e-05
10.506 -6.73146e-23 8.85946e-05
10.5452 3.61726e-23 8.75927e-05
10.5845 -1.11775e-22 8.66048e-05
10.6238 5.48448e-23 8.56308e-05
10.6631 -5.02478e-23 8.46705e-05
10.7024 -9.5333e-24 8.37235e-05
10.7418 6.45063e-23 8.27896e-05
10.7813 1.04376e-22 8.18687e-05
10.8208 -5.9152e-23 8.09604e-05
10.8603 -7.59709e-23 8.00647e-05
10.8999 -3.44307e-23 7.91812e-05
10.9395 3.72064e-23 7.83097e-05
10.9792 -2.76509e-23 7.74501e-05
11.0189 5.28764e-24 7.66022e-05
11.0586 -1.06929e-22 7.57657e-05
11.0984 7.8081e-23 7.49405e-05
11.1383 5.89045e-23 7.41263e-05
11.1781 1.89349e-23 7.33231e-05
11.2181 -7.29714e-23 7.25305e-05
11.2581 -2.33882e-23 7.17484e-05
11.2981 5.62181e-25 7.09767e-05
11.3381 5.19558e-24 7.02152e-05
11.3783 8.70718e-23 6.94637e-05
11.4184 1.28232e-22 6.87221e-05
11.4587 3.10493e-24 6.79901e-05
11.4989 5.98837e-23 6.72677e-05
11.5392 7.12427e-23 6.65546e-05
11.5796 -4.78423e-23 6.58507e-05
11.62 1.4446e-23 6.5156e-05
11.6605 3.78776e-23 6.44701e-05
11.701 -7.39723e-23 6.37931e-05
11.7415 6.61992e-23 6.31246e-05
11.7822 -1.53499e-23 6.24647e-05
11.8228 1.9677e-23 6.18132e-05
11.8636 7.72171e-23 6.11699e-05
11.9043 4.64364e-23 6.05347e-05
11.9452 -1.47138e-23 5.99074e-05
11.986 -4.5341e-23 5.92881e-05
12.027 8.8057e-23 5.86764e-05
12.068 2.68249e-24 5.80724e-05
12.109 -1.00445e-22 5.74758e-05
12.1501 6.63258e-23 5.68867e-05
12.1913 -4.89621e-23 5.63048e-05
12.2325 2.47441e-23 5.573e-05
12.2738 5.1683e-23 5.51623e-05
12.3151 4.51103e-23 5.46015e-05
12.3565 -1.43334e-23 5.40475e-05
12.3979 -6.91145e-23 5.35003e-05
12.4394 -2.71652e-23 5.29596e-05
12.481 -6.26186e-23 5.24255e-05
12.5226 -2.66735e-23 5.18978e-05
12.5643 3.49845e-24 5.13764e-05
12.6061 1.39781e-23 5.08613e-05
12.6479 1.82573e-23 5.03522e-05
12.6898 2.31813e-23 4.98492e-05
12.7317 2.45186e-23 4.93522e-05
12.7737 -5.62724e-23 4.8861e-05
12.8158 7.05645e-23 4.83756e-05
12.8579 2.19913e-23 4.78959e-05
12.9001 4.46923e-23 4.74218e-05
12.9424 2.67393e-23 4.69532e-05
12.9847 -3.27092e-23 4.64901e-05
13.0271 -2.05458e-24 4.60323e-05
13.0696 5.65004e-24 4.55798e-05
13.1121 8.51041e-24 4.51325e-05
13.1547 5.3139e-24 4.46904e-05
13.1974 3.24352e-23 4.42533e-05
13.2402 -5.21146e-24 4.38211e-05
13.283 5.93004e-24 4.33939e-05
13.3259 4.44121e-24 4.29716e-05
13.3689 -5.59494e-24 4.25539e-05
13.4119 4.83997e-25 4.2141e-05
13.455 -1.10809e-23 4.17328e-05
13.4982 -5.35303e-24 4.13291e-05
13.5415 -1.20221e-25 4.09299e-05
13.5848 -1.49192e-23 4.05351e-05
13.6283 2.76919e-23 4.01447e-05
13.6718 1.95877e-23 3.97587e-05
13.7153 2.52336e-24 3.93769e-05
13.759 -1.82424e-24 3.89992e-05
13.8028 -1.07979e-23 3.86258e-05
13.8466 -3.73419e-24 3.82564e-05
13.8905 -1.03541e-24 3.7891e-05
13.9345 -2.50647e-23 3.75295e-05
13.9786 -2.76233e-23 3.7172e-05
14.0227 -9.8049e-24 3.68184e-05
14.067 3.7313e-23 3.64685e-05
14.1113 -2.26144e-23 3.61224e-05
14.1558 -1.08e-23 3.578e-05
14.2003 2.29294e-23 3.54412e-05
14.2449 2.19165e-23 3.5106e-05
14.2896 -6.54875e-24 3.47744e-05
14.3344 -6.32021e-24 3.44463e-05
14.3793 2.50934e-24 3.41216e-05
14.4243 -6.81291e-24 3.38003e-05
14.4693 -3.42719e-23 3.34824e-05
14.5145 4.67515e-25 3.31678e-05
14.5598 -8.18813e-24 3.28565e-05
14.6052 1.01808e-23 3.25483e-05
14.6506 -4.94701e-24 3.22434e-05
14.6962 -1.37478e-24 3.19416e-05
14.7419 2.97095e-24 3.16429e-05
14.7877 -5.38272e-24 3.13472e-05
14.8336 1.53114e-23 3.10545e-05
14.8796 -1.10722e-23 3.07648e-05
14.9257 2.42661e-23 3.04781e-05
14.9719 -1.71816e-23 3.01942e-05
15.0182 -5.24885e-25 2.99132e-05
15.0647 5.37132e-25 2.9635e-05
15.1112 -2.99716e-23 2.93596e-05
15.1579 1.67337e-23 2.90869e-05
15.2047 -1.60841e-24 2.88169e-05
15.2516 7.17379e-24 2.85496e-05
15.2986 2.40222e-24 2.82849e-05
15.3458 1.13088e-23 2.80228e-05
15.393 2.93012e-24 2.77632e-05
15.4404 -1.30163e-24 2.75062e-05
15.488 -4.11742e-24 2.72517e-05
15.5356 -1.12483e-23 2.69996e-05
15.5834 1.05149e-24 2.675e-05
15.6313 1.74419e-24 2.65028e-05
15.6794 -1.32565e-24 2.62579e-05
15.7276 5.41996e-24 2.60153e-05
15.7759 -6.63824e-24 2.57751e-05
15.8243 2.81034e-24 2.55371e-05
15.873 7.98068e-25 2.53014e-05
15.9217 -1.17251e-23 2.50679e-05
15.9706 -1.92529e-23 2.48365e-05
16.0197 9.05902e-24 2.46073e-05
16.0689 -7.96101e-24 2.43803e-05
16.1182 5.90329e-24 2.41553e-05
16.1677 -1.88217e-23 2.39324e-05
16.2174 2.0084e-25 2.37115e-05
16.2672 -1.12547e-24 2.34927e-05
16.3172 -1.30017e-23 2.32758e-05
16.3674 9.49068e-24 2.30609e-05
16.4177 1.09392e-23 2.28479e-05
16.4682 -5.0978e-24 2.26368e-05
16.5189 -4.5493e-24 2.24276e-05
16.5697 -1.64712e-24 2.22203e-05
16.6208 2.52973e-24 2.20148e-05
16.672 -1.4994e-23 2.18111e-05
16.7234 -1.0932e-23 2.16091e-05
16.775 1.31738e-23 2.14089e-05
16.8268 -1.56225e-23 2.12105e-05
16.8787 -5.95933e-24 2.10138e-05
16.9309 -1.14241e-23 2.08187e-05
16.9833 -2.65417e-24 2.06253e-05
17.0359 -5.52796e-24 2.04335e-05
17.0887 1.04915e-24 2.02434e-05
17.1418 -5.52976e-24 2.00548e-05
17.195 -6.65107e-25 1.98678e-05
17.2485 6.31638e-24 1.96823e-05
17.3022 1.07492e-23 1.94984e-05
17.3562 1.83415e-24 1.93159e-05
17.4104 -1.39103e-23 1.9135e-05
17.4648 1.84117e-24 1.89554e-05
17.5195 -8.0828e-24 1.87774e-05
17.5744 4.25488e-24 1.86007e-05
17.6296 1.00758e-23 1.84254e-05
17.6851 1.3288e-24 1.82514e-05
17.7408 -1.5235e-23 1.80789e-05
17.7969 1.11394e-23 1.79076e-05
17.8532 2.05142e-24 1.77376e-05
17.9098 1.11771e-23 1.75689e-05
17.9667 -1.77902e-24 1.74015e-05
18.0239 -2.85028e-24 1.72353e-05
18.0815 1.12484e-24 1.70703e-05
18.1393 6.74356e-24 1.69065e-05
18.1975 2.50161e-24 1.67438e-05
18.256 1.08643e-24 1.65824e-05
18.3149 -1.3375e-23 1.6422e-05
18.3742 4.49049e-24 1.62627e-05
18.4338 9.01513e-24 1.61045e-05
18.4938 5.23258e-24 1.59474e-05
18.5542 -9.49773e-24 1.57912e-05
18.615 -4.80416e-24 1.56361e-05
18.6762 1.17454e-23 1.5482e-05
18.7379 6.21276e-24 1.53288e-05
18.8 1.16369e-23 1.51766e-05
18.8625 4.24489e-25 1.50253e-05
18.9255 -4.76218e-25 1.48748e-05
18.9891 2.06668e-24 1.47252e-05
19.0531 6.29705e-24 1.45765e-05
19.1177 -4.45804e-24 1.44285e-05
19.1828 -2.76347e-24 1.42813e-05
19.2484 -1.27105e-24 1.41348e-05
19.3147 -1.10949e-23 1.39891e-05
19.3816 -4.58622e-24 1.3844e-05
19.4491 -5.49314e-24 1.36995e-05
19.5173 1.48235e-24 1.35557e-05
19.5862 1.21386e-23 1.34124e-05
19.6558 -1.0396e-23 1.32697e-05
19.7262 3.9132e-24 1.31274e-05
19.7974 -5.18319e-24 1.29856e-05
19.8694 -5.76064e-27 1.28442e-05
19.9423 6.06576e-24 1.27031e-05
20.0162 -1.42029e-26 1.25623e-05
20.091 -1.57993e-25 1.24218e-05
20.1669 5.62747e-24 1.22814e-05
20.244 1.30494e-24 1.2141e-05
20.3222 3.0579e-24 1.20007e-05
20.4016 9.34375e-24 1.18604e-05
20.4825 4.06679e-24 1.17198e-05
20.5648 -3.20326e-24 1.1579e-05
20.6487 8.78496e-24 1.14378e-05
20.7344 -3.49931e-24 1.1296e-05
20.8219 -2.55816e-24 1.11535e-05
20.9115 -5.69068e-24 1.10101e-05
21.0034 2.6303e-24 1.08655e-05
21.0979 3.77757e-24 1.07196e-05
21.1952 -7.01258e-25 1.05719e-05
21.2959 6.98113e-25 1.0422e-05
21.4004 5.44019e-24 1.02695e-05
21.5093 3.97519e-24 1.01135e-05
21.6237 -2.09949e-24 9.9532e-06
21.7448 -2.27992e-24 9.78712e-06
21.8747 1.52495e-24 9.61316e-06
22.0165 5.74819e-26 9.42779e-06
22.1768 -8.48795e-24 9.22402e-06
22.3723 1.46017e-24 8.98341e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda2.0Nc1Quantum/iFpTwoLoop.txt <==
-22.3723 2.828e-20 8.98481e-06
-22.1768 5.1429e-20 9.22105e-06
-22.0165 -3.69524e-20 9.42645e-06
-21.8747 -3.71445e-20 9.6092e-06
-21.7448 7.7439e-21 9.78447e-06
-21.6237 3.88708e-20 9.9484e-06
-21.5093 -2.26377e-20 1.01099e-05
-21.4004 -5.24158e-20 1.02639e-05
-21.2959 6.62494e-20 1.04174e-05
-21.1952 7.19322e-20 1.05654e-05
-21.0979 2.37001e-20 1.07138e-05
-21.0034 -3.204e-20 1.08578e-05
-20.9115 -1.03559e-19 1.10028e-05
-20.8219 -6.33299e-20 1.11439e-05
-20.7344 -3.46276e-20 1.12863e-05
-20.6487 2.06001e-21 1.14255e-05
-20.5648 5.11973e-20 1.15671e-05
-20.4825 4.14724e-20 1.17071e-05
-20.4016 2.19961e-20 1.18505e-05
-20.3222 -4.56994e-20 1.19917e-05
-20.244 -1.02541e-20 1.21337e-05
-20.1669 -1.89983e-21 1.22719e-05
-20.091 -2.54791e-20 1.24128e-05
-20.0162 2.8536e-20 1.25529e-05
-19.9423 4.02855e-20 1.26954e-05
-19.8694 -2.00226e-20 1.28347e-05
-19.7974 -3.74755e-22 1.29768e-05
-19.7262 1.73901e-20 1.3118e-05
-19.6558 -4.76628e-20 1.32614e-05
-19.5862 -7.21559e-20 1.34024e-05
-19.5173 -9.81872e-21 1.35469e-05
-19.4491 1.03979e-19 1.36899e-05
-19.3816 1.11599e-19 1.38349e-05
-19.3147 -5.6171e-21 1.39787e-05
-19.2484 -5.68817e-20 1.41258e-05
-19.1828 -3.76696e-20 1.42708e-05
-19.1177 -3.52457e-21 1.44189e-05
-19.0531 -5.00354e-21 1.45659e-05
-18.9891 1.03134e-20 1.47154e-05
-18.9255 1.02065e-19 1.48638e-05
-18.8625 1.23445e-19 1.50154e-05
-18.8 9.25437e-20 1.51652e-05
-18.7379 1.25911e-19 1.53185e-05
-18.6762 9.9844e-20 1.54705e-05
-18.615 -4.52825e-20 1.56254e-05
-18.5542 -1.01735e-19 1.57794e-05
-18.4938 -7.97278e-20 1.59364e-05
-18.4338 -1.11401e-19 1.60921e-05
-18.3742 -1.06653e-19 1.62515e-05
-18.3149 -5.01198e-20 1.64093e-05
-18.256 -2.50383e-20 1.65707e-05
-18.1975 3.12803e-21 1.6731e-05
-18.1393 5.4546e-20 1.68944e-05
-18.0815 6.80282e-20 1.7057e-05
-18.0239 2.28537e-20 1.72229e-05
-17.9667 -2.38698e-20 1.73877e-05
-17.9098 -4.28304e-20 1.75563e-05
-17.8532 -7.32853e-20 1.77235e-05
-17.7969 -1.10058e-19 1.78944e-05
-17.7408 -9.23155e-20 1.80644e-05
-17.6851 -8.98176e-21 1.82378e-05
-17.6296 5.80427e-20 1.84105e-05
-17.5744 4.50538e-20 1.85867e-05
-17.5195 -2.06798e-20 1.8762e-05
-17.4648 -5.19371e-20 1.89411e-05
-17.4104 -2.69729e-20 1.91191e-05
-17.3562 2.99318e-20 1.93011e-05
-17.3022 5.77011e-20 1.94821e-05
-17.2485 2.12521e-20 1.9667e-05
-17.195 2.70968e-21 1.9851e-05
-17.1418 -6.64407e-21 2.0039e-05
-17.0887 -1.15012e-20 2.02262e-05
-17.0359 -1.89563e-20 2.04172e-05
-16.9833 -5.93573e-20 2.06075e-05
-16.9309 -1.00719e-19 2.08019e-05
-16.8787 -7.98787e-20 2.09954e-05
-16.8268 -2.80591e-20 2.11933e-05
-16.775 -3.73569e-20 2.13901e-05
-16.7234 -7.6868e-20 2.15914e-05
-16.672 -9.31101e-21 2.17917e-05
-16.6208 9.40251e-20 2.19964e-05
-16.5697 7.36695e-20 2.22004e-05
-16.5189 7.45007e-21 2.24087e-05
-16.4682 7.21313e-20 2.26163e-05
-16.4177 1.69158e-19 2.28284e-05
-16.3674 1.65322e-19 2.30397e-05
-16.3172 7.69632e-20 2.32557e-05
-16.2672 -3.80827e-21 2.34709e-05
-16.2174 -1.36346e-20 2.36908e-05
-16.1677 6.56482e-20 2.39099e-05
-16.1182 1.18612e-19 2.4134e-05
-16.0689 6.4266e-20 2.43571e-05
-16.0197 -4.36471e-20 2.45853e-05
-15.9706 -8.86249e-20 2.48127e-05
-15.9217 -3.88921e-20 2.50452e-05
-15.873 2.1427e-20 2.52769e-05
-15.8243 3.89781e-20 2.55137e-05
-15.7759 5.50522e-20 2.57499e-05
-15.7276 7.08075e-20 2.59912e-05
-15.6794 5.57964e-20 2.62319e-05
-15.6313 3.17178e-20 2.64779e-05
-15.5834 7.28478e-20 2.67232e-05
-15.5356 1.33039e-19 2.6974e-05
-15.488 1.5915e-19 2.72241e-05
-15.4404 1.22487e-19 2.74798e-05
-15.393 7.8609e-20 2.77348e-05
-15.3458 8.63009e-21 2.79956e-05
-15.2986 -9.7028e-22 2.82556e-05
-15.2516 2.73215e-20 2.85215e-05
-15.2047 3.15469e-20 2.87867e-05
-15.1579 4.13474e-20 2.90579e-05
-15.1112 5.57134e-20 2.93285e-05
-15.0647 5.95804e-20 2.96051e-05
-15.0182 6.22824e-20 2.98812e-05
-14.9719 5.74404e-20 3.01634e-05
-14.9257 3.07628e-21 3.04451e-05
-14.8796 -8.56386e-20 3.07331e-05
-14.8336 -1.47757e-19 3.10205e-05
-14.7877 -8.27019e-20 3.13145e-05
-14.7419 5.81951e-20 3.16078e-05
-14.6962 9.78148e-20 3.19079e-05
-14.6506 5.26141e-20 3.22073e-05
-14.6052 5.1081e-20 3.25136e-05
-14.5598 1.36802e-19 3.28192e-05
-14.5145 1.07676e-19 3.31319e-05
-14.4693 -3.90955e-20 3.34441e-05
-14.4243 -1.85457e-19 3.37633e-05
-14.3793 -2.03093e-19 3.40821e-05
-14.3344 -1.14031e-19 3.44081e-05
-14.2896 -2.90325e-20 3.47337e-05
-14.2449 -4.16398e-20 3.50666e-05
-14.2003 -1.50358e-19 3.53992e-05
-14.1558 -3.25111e-19 3.57393e-05
-14.1113 -3.64214e-19 3.60791e-05
-14.067 -2.05014e-19 3.64266e-05
-14.0227 2.11247e-20 3.67737e-05
-13.9786 1.14725e-19 3.71288e-05
-13.9345 1.76543e-20 3.74835e-05
-13.8905 -1.07649e-19 3.78464e-05
-13.8466 -1.38441e-19 3.82088e-05
-13.8028 -9.29612e-20 3.85797e-05
-13.759 -1.06537e-19 3.89502e-05
-13.7153 -1.92737e-19 3.93294e-05
-13.6718 -2.73233e-19 3.97081e-05
-13.6283 -2.87252e-19 4.00957e-05
-13.5848 -1.87553e-19 4.0483e-05
-13.5415 -1.23478e-20 4.08793e-05
-13.4982 1.29979e-19 4.12753e-05
-13.455 1.51223e-19 4.16805e-05
-13.4119 5.39452e-20 4.20856e-05
-13.3689 -7.05797e-20 4.25e-05
-13.3259 -1.66596e-19 4.29143e-05
-13.283 -2.3915e-19 4.33382e-05
-13.2402 -2.25614e-19 4.37621e-05
-13.1974 -1.18721e-19 4.41958e-05
-13.1547 2.95589e-20 4.46294e-05
-13.1121 1.57794e-19 4.50732e-05
-13.0696 2.11357e-19 4.55169e-05
-13.0271 1.11302e-19 4.5971e-05
-12.9847 -8.06059e-20 4.64251e-05
-12.9424 -1.79877e-19 4.689e-05
-12.9001 -1.19356e-19 4.73547e-05
-12.8579 5.8939e-20 4.78306e-05
-12.8158 1.95214e-19 4.83064e-05
-12.7737 1.93693e-19 4.87935e-05
-12.7317 1.11831e-19 4.92807e-05
-12.6898 5.34408e-20 4.97795e-05
-12.6479 -1.40378e-22 5.02784e-05
-12.6061 -1.75061e-19 5.07892e-05
-12.5643 -3.90326e-19 5.13001e-05
-12.5226 -4.11655e-19 5.18233e-05
-12.481 -2.56554e-19 5.23467e-05
-12.4394 -6.47266e-20 5.28826e-05
-12.3979 1.70619e-19 5.34189e-05
-12.3565 3.51031e-19 5.39679e-05
-12.3151 4.31487e-19 5.45174e-05
-12.2738 4.35888e-19 5.508e-05
-12.2325 3.72912e-19 5.56431e-05
-12.1913 2.83373e-19 5.62197e-05
-12.1501 2.24624e-19 5.67969e-05
-12.109 1.54e-19 5.73879e-05
-12.068 2.24149e-20 5.79796e-05
-12.027 -1.91984e-19 5.85855e-05
-11.986 -3.20079e-19 5.91921e-05
-11.9452 -2.26562e-19 5.98134e-05
-11.9043 7.1545e-20 6.04354e-05
-11.8636 2.82713e-19 6.10726e-05
-11.8228 2.76593e-19 6.17106e-05
-11.7822 7.738e-20 6.23642e-05
-11.7415 -2.30418e-20 6.30185e-05
-11.701 1.27404e-19 6.3689e-05
-11.6605 3.31741e-19 6.43604e-05
-11.62 4.63034e-19 6.50483e-05
-11.5796 3.68626e-19 6.57372e-05
-11.5392 9.9859e-20 6.64432e-05
-11.4989 -1.36463e-19 6.71502e-05
-11.4587 -3.07068e-19 6.78748e-05
-11.4184 -3.15178e-19 6.86006e-05
-11.3783 -2.2295e-19 6.93443e-05
-11.3381 -4.61425e-21 7.00895e-05
-11.2981 2.70744e-19 7.08531e-05
-11.2581 4.03201e-19 7.16183e-05
-11.2181 2.5183e-19 7.24025e-05
-11.1781 -6.88348e-20 7.31884e-05
-11.1383 -2.77252e-19 7.39938e-05
-11.0984 -2.88639e-19 7.48011e-05
-11.0586 -8.17589e-20 7.56284e-05
-11.0189 2.07436e-19 7.64578e-05
-10.9792 3.18798e-19 7.73079e-05
-10.9395 1.22833e-19 7.81602e-05
-10.8999 -2.79185e-19 7.90339e-05
-10.8603 -6.08286e-19 7.99098e-05
-10.8208 -7.36347e-19 8.08078e-05
-10.7813 -6.03697e-19 8.17082e-05
-10.7418 -3.2718e-19 8.26314e-05
-10.7024 -6.47748e-21 8.35572e-05
-10.6631 3.59697e-19 8.45065e-05
-10.6238 7.0882e-19 8.54585e-05
-10.5845 8.0984e-19 8.64349e-05
-10.5452 5.96899e-19 8.74141e-05
-10.506 1.89278e-19 8.84184e-05
-10.4669 -5.31211e-20 8.94258e-05
-10.4278 -1.27579e-19 9.04592e-05
-10.3887 -1.8216e-19 9.14958e-05
-10.3496 -1.9459e-19 9.25592e-05
-10.3106 -2.4754e-19 9.3626e-05
-10.2717 -3.39389e-19 9.47206e-05
-10.2328 -5.04658e-19 9.58189e-05
-10.1939 -6.81773e-19 9.69457e-05
-10.155 -6.90754e-19 9.80765e-05
-10.1162 -4.91111e-19 9.92368e-05
-10.0774 -1.87322e-19 0.000100401
-10.0387 1.64068e-19 0.000101597
-10 4.28949e-19 0.000102796
-9.96134 5.18566e-19 0.000104027
-9.92271 3.70172e-19 0.000105263
-9.88412 1.73479e-19 0.000106532
-9.84557 6.66934e-20 0.000107806
-9.80704 8.95067e-20 0.000109113
-9.76856 1.42076e-19 0.000110426
-9.73011 -2.30669e-20 0.000111774
-9.69169 -2.48254e-19 0.000113128
-9.65331 -5.50684e-19 0.000114518
-9.61496 -6.64131e-19 0.000115914
-9.57664 -4.53595e-19 0.000117347
-9.53836 5.47692e-22 0.000118787
-9.50011 3.77104e-19 0.000120266
-9.46189 5.86248e-19 0.000121752
-9.42371 4.63139e-19 0.000123277
-9.38556 1.6372e-19 0.000124811
-9.34744 -2.87078e-19 0.000126386
-9.30935 -6.18784e-19 0.000127969
-9.2713 -6.94591e-19 0.000129594
-9.23327 -4.81306e-19 0.000131229
-9.19528 -2.73231e-19 0.000132908
-9.15732 -1.74445e-19 0.000134596
-9.11939 -1.48538e-19 0.00013633
-9.08149 -1.90153e-19 0.000138074
-9.04362 -1.44551e-19 0.000139866
-9.00578 -7.78691e-20 0.000141668
-8.96797 7.16014e-20 0.00014352
-8.93019 1.38688e-19 0.000145382
-8.89244 3.49877e-19 0.000147297
-8.85471 5.53285e-19 0.000149222
-8.81702 4.36931e-19 0.000151202
-8.77936 5.02902e-20 0.000153194
-8.74172 -3.81804e-19 0.000155242
-8.70412 -9.30223e-19 0.000157302
-8.66654 -1.53745e-18 0.000159421
-8.62899 -1.78242e-18 0.000161553
-8.59146 -1.41489e-18 0.000163746
-8.55397 -4.66097e-19 0.000165953
-8.5165 1.48418e-19 0.000168223
-8.47906 9.51161e-20 0.000170508
-8.44165 -3.00457e-19 0.000172859
-8.40426 -3.62099e-19 0.000175226
-8.3669 2.64209e-20 0.000177661
-8.32956 7.46224e-19 0.000180114
-8.29226 1.35961e-18 0.000182637
-8.25497 1.7312e-18 0.00018518
-8.21772 1.32186e-18 0.000187795
-8.18049 6.10871e-19 0.000190431
-8.14328 -2.48385e-19 0.000193143
-8.1061 -9.85167e-19 0.000195877
-8.06895 -1.16689e-18 0.00019869
-8.03182 -1.03297e-18 0.000201526
-7.99471 -8.57416e-19 0.000204445
-7.95763 -7.08463e-19 0.000207388
-7.92058 -4.59498e-19 0.000210419
-7.88355 -1.23152e-19 0.000213474
-7.84654 -1.92617e-21 0.000216621
-7.80955 -3.55536e-19 0.000219794
-7.77259 -8.79823e-19 0.000223063
-7.73566 -8.23626e-19 0.00022636
-7.69874 -3.26706e-19 0.000229757
-7.66185 4.80345e-19 0.000233183
-7.62498 1.16853e-18 0.000236714
-7.58814 1.29597e-18 0.000240277
-7.55132 5.05674e-19 0.000243949
-7.51452 -5.71241e-19 0.000247655
-7.47774 -1.60214e-18 0.000251476
-7.44099 -1.93595e-18 0.000255332
-7.40425 -1.47754e-18 0.000259309
-7.36754 -2.30452e-19 0.000263323
-7.33085 7.05158e-19 0.000267463
-7.29418 1.1072e-18 0.000271645
-7.25754 1.3693e-18 0.000275957
-7.22091 1.24118e-18 0.000280314
-7.18431 9.47279e-19 0.000284808
-7.14772 7.21643e-19 0.000289349
-7.11116 9.49518e-19 0.000294035
-7.07462 1.1047e-18 0.00029877
-7.0381 1.3521e-18 0.000303658
-7.00159 1.24095e-18 0.000308599
-6.96511 4.02374e-19 0.0003137
-6.92865 -8.69532e-19 0.000318857
-6.89221 -2.02208e-18 0.000324182
-6.85579 -1.97954e-18 0.000329568
-6.81938 -1.09851e-18 0.000335131
-6.783 -9.65769e-20 0.000340759
-6.74664 3.46021e-19 0.000346572
-6.71029 7.25927e-19 0.000352455
-6.67397 1.58965e-18 0.000358535
-6.63766 1.97136e-18 0.000364688
-6.60137 1.26624e-18 0.000371048
-6.5651 -6.1796e-19 0.000377488
-6.52885 -2.39054e-18 0.000384145
-6.49262 -2.96792e-18 0.000390889
-6.4564 -2.08407e-18 0.000397861
-6.42021 -1.19436e-18 0.000404926
-6.38403 -1.45057e-18 0.000412234
-6.34786 -3.00188e-18 0.00041964
-6.31172 -3.93787e-18 0.000427303
-6.27559 -4.07087e-18 0.000435072
-6.23949 -2.61933e-18 0.000443112
-6.20339 4.07198e-19 0.000451266
-6.16732 4.16522e-18 0.000459708
-6.13126 6.91879e-18 0.000468272
-6.09522 7.28441e-18 0.000477141
-6.05919 4.99415e-18 0.000486142
-6.02319 2.2146e-18 0.000495467
-5.9872 -1.65791e-19 0.000504933
-5.95122 -1.07145e-18 0.000514743
-5.91526 -1.49852e-18 0.000524706
-5.87932 -2.26933e-18 0.000535034
-5.84339 -2.11537e-18 0.000545528
-5.80748 -6.75633e-19 0.000556409
-5.77158 2.17654e-18 0.00056747
-5.7357 3.01163e-18 0.000578944
-5.69984 2.16387e-18 0.000590612
-5.66399 -2.22079e-19 0.000602721
-5.62815 -3.05981e-18 0.000615039
-5.59233 -3.66254e-18 0.000627828
-5.55653 -3.46398e-18 0.000640845
-5.52074 -1.18536e-18 0.000654364
-5.48497 2.42083e-18 0.00066813
-5.4492 5.65175e-18 0.000682434
-5.41346 7.1322e-18 0.000697007
-5.37773 5.77654e-18 0.000712157
-5.34201 4.31648e-18 0.000727599
-5.30631 1.92861e-18 0.00074366
-5.27062 8.45265e-19 0.00076004
-5.23494 -1.66862e-18 0.000777085
-5.19928 -5.42538e-18 0.000794478
-5.16363 -9.18778e-18 0.000812587
-5.128 -1.02458e-17 0.000831079
-5.09237 -9.41154e-18 0.000850341
-5.05677 -5.16283e-18 0.000870023
-5.02117 6.98015e-19 0.000890538
-4.98559 9.43552e-18 0.000911514
-4.95002 1.78331e-17 0.000933392
-4.91446 2.25374e-17 0.000955779
-4.87892 2.17387e-17 0.000979143
-4.84339 1.48178e-17 0.00100307
-4.80787 4.46467e-18 0.00102806
-4.77237 -4.92006e-18 0.00105367
-4.73687 -1.02027e-17 0.00108045
-4.70139 -1.52492e-17 0.00110791
-4.66592 -1.9284e-17 0.00113665
-4.63046 -1.58291e-17 0.00116616
-4.59502 -5.52137e-18 0.00119706
-4.55958 4.68679e-18 0.00122883
-4.52416 1.29157e-17 0.00126213
-4.48875 1.76462e-17 0.00129641
-4.45335 1.63645e-17 0.00133239
-4.41797 1.01442e-17 0.00136947
-4.38259 4.3104e-18 0.00140845
-4.34722 -2.4766e-19 0.00144869
-4.31187 -5.41538e-18 0.00149104
-4.27653 -6.61697e-18 0.00153485
-4.24119 -7.15628e-18 0.00158103
-4.20587 -8.66248e-18 0.00162891
-4.17056 -1.24474e-17 0.00167949
-4.13526 -1.82516e-17 0.00173205
-4.09997 -1.99333e-17 0.00178771
-4.06469 -2.28306e-17 0.00184574
-4.02942 -2.14033e-17 0.00190736
-3.99416 -1.36579e-17 0.00197184
-3.95891 -1.0097e-18 0.00204056
-3.92367 1.30679e-17 0.00211279
-3.88844 2.15296e-17 0.00219011
-3.85322 1.89387e-17 0.00227186
-3.81801 9.42562e-18 0.00235986
-3.7828 2.95429e-18 0.00245357
-3.74761 -2.06731e-18 0.0025552
-3.71243 3.28096e-18 0.00266443
-3.67726 8.26104e-18 0.00278403
-3.64209 1.81258e-17 0.00291414
-3.60694 1.84166e-17 0.00305841
-3.57179 1.46343e-17 0.00321786
-3.53665 1.0258e-18 0.00339766
-3.50152 -1.27291e-17 0.00360054
-3.4664 -2.17732e-17 0.00383443
-3.43129 -2.58632e-17 0.00410552
-3.39619 -2.26187e-17 0.00442711
-3.36109 -1.90189e-17 0.00481264
-3.32601 -1.71678e-17 0.00528646
-3.29093 2.48765e-18 0.00587744
-3.25586 1.87159e-17 0.00663255
-3.2208 4.81771e-17 0.00761085
-3.18574 7.51394e-17 0.00889572
-3.1507 6.08718e-17 0.0105718
-3.11566 3.10621e-17 0.0126864
-3.08063 -3.11196e-17 0.015108
-3.0456 -7.24436e-17 0.0173621
-3.01059 -1.25817e-16 0.018675
-2.97558 -1.37246e-16 0.0185686
-2.94058 -1.72475e-16 0.0173341
-2.90558 -1.52914e-16 0.0156824
-2.87059 -1.19001e-16 0.014132
-2.83561 -5.35054e-17 0.0128914
-2.80064 2.76693e-17 0.0119765
-2.76567 6.4469e-17 0.0113451
-2.73071 9.56145e-17 0.0109359
-2.69576 1.33703e-16 0.0107055
-2.66081 1.38784e-16 0.0106115
-2.62587 5.59755e-17 0.0106327
-2.59094 -4.25644e-17 0.0107439
-2.55601 -1.28769e-16 0.0109385
-2.52109 -9.77966e-17 0.0112003
-2.48617 -1.18563e-16 0.0115312
-2.45126 -6.33315e-17 0.0119196
-2.41636 -3.24051e-17 0.0123727
-2.38146 -1.84939e-17 0.0128812
-2.34657 8.67501e-18 0.0134564
-2.31168 7.79425e-17 0.01409
-2.2768 7.18884e-17 0.0147972
-2.24192 7.26092e-17 0.0155701
-2.20705 1.81077e-16 0.0164281
-2.17219 2.79078e-16 0.0173634
-2.13733 3.65903e-16 0.0184005
-2.10247 4.62891e-16 0.019531
-2.06762 6.16296e-16 0.0207854
-2.03278 8.2772e-16 0.0221548
-1.99794 7.68564e-16 0.023676
-1.9631 3.64346e-16 0.0253385
-1.92827 -3.8542e-16 0.0271867
-1.89345 -8.06603e-16 0.0292061
-1.85862 -8.4984e-16 0.0314486
-1.82381 -6.31028e-16 0.0338921
-1.78899 -2.07111e-16 0.0365938
-1.75419 3.16947e-17 0.0395149
-1.71938 -3.74328e-17 0.0427097
-1.68458 -2.35146e-16 0.0461013
-1.64979 2.32077e-16 0.0497156
-1.61499 3.60983e-16 0.0533843
-1.58021 1.21526e-15 0.0570322
-1.54542 1.44055e-15 0.0602634
-1.51064 8.48444e-16 0.0627
-1.47586 -2.92955e-16 0.0633586
-1.44109 -1.67204e-15 0.0609926
-1.40632 -2.05866e-15 0.0530426
-1.37155 7.76639e-16 0.035788
-1.33679 3.77878e-15 0.00234449
-1.30203 3.89688e-15 -0.057878
-1.26727 -1.75572e-15 -0.162846
-1.23251 8.92467e-15 -0.338054
-1.19776 -4.20885e-14 -0.614125
-1.16301 -8.7828e-14 -0.998038
-1.12827 9.04881e-14 -1.41151
-1.09352 -2.92247e-13 -1.66318
-1.05878 1.77242e-13 -1.61718
-1.02405 -7.75487e-14 -1.3551
-0.989309 6.04412e-15 -1.0386
-0.954576 2.44e-14 -0.760746
-0.919844 -1.74948e-14 -0.546248
-0.885115 1.897e-14 -0.389248
-0.850388 6.99647e-15 -0.276828
-0.815663 -3.86818e-16 -0.196805
-0.78094 5.47778e-16 -0.139992
-0.746219 -1.67501e-15 -0.0994393
-0.711499 -2.224e-15 -0.0704954
-0.676781 -2.84382e-15 -0.0496369
-0.642065 -1.39089e-15 -0.0346581
-0.60735 3.31588e-16 -0.023765
-0.572637 1.30281e-15 -0.0159359
-0.537925 1.32114e-15 -0.0102154
-0.503214 8.17136e-16 -0.00614705
-0.468504 -1.96989e-17 -0.00318605
-0.433796 -4.62528e-16 -0.00114835
-0.399089 -3.90251e-16 0.000304438
-0.364382 8.42568e-19 0.0012229
-0.329676 3.16271e-17 0.00183897
-0.294972 -2.85166e-16 0.00213725
-0.260267 -4.95423e-17 0.00229463
-0.225564 2.16504e-16 0.00226287
-0.190861 3.07278e-16 0.00219307
-0.156158 -1.9161e-16 0.00201777
-0.121456 -3.72361e-16 0.00188298
-0.0867541 -1.8553e-15 0.00169448
-0.0520524 -6.5875e-15 0.00162755
-0.0173508 -2.74228e-14 0.00144938
0.0173508 2.75773e-14 0.00144938
0.0520524 6.59978e-15 0.00162755
0.0867541 1.85054e-15 0.00169448
0.121456 4.05235e-16 0.00188298
0.156158 3.64535e-16 0.00201777
0.190861 -2.80848e-16 0.00219307
0.225564 -1.61757e-16 0.00226287
0.260267 -3.20787e-17 0.00229463
0.294972 2.32947e-16 0.00213725
0.329676 7.60832e-17 0.00183897
0.364382 5.49501e-17 0.0012229
0.399089 3.89872e-16 0.000304438
0.433796 4.34175e-16 -0.00114835
0.468504 1.66365e-17 -0.00318605
0.503214 -7.80858e-16 -0.00614705
0.537925 -1.25322e-15 -0.0102154
0.572637 -1.27678e-15 -0.0159359
0.60735 -4.4972e-16 -0.023765
0.642065 1.70117e-15 -0.0346581
0.676781 2.50146e-15 -0.0496369
0.711499 2.57394e-15 -0.0704954
0.746219 2.73068e-16 -0.0994393
0.78094 3.527e-16 -0.139992
0.815663 -1.43549e-15 -0.196805
0.850388 -1.49473e-15 -0.276828
0.885115 -4.14473e-15 -0.389248
0.919844 1.74865e-15 -0.546248
0.954576 1.54783e-14 -0.760746
0.989309 -1.13451e-13 -1.0386
1.02405 1.03843e-13 -1.3551
1.05878 -2.90222e-13 -1.61718
1.09352 2.89802e-13 -1.66318
1.12827 -1.45049e-13 -1.41151
1.16301 4.29587e-14 -0.998038
1.19776 3.71626e-14 -0.614125
1.23251 -1.27466e-15 -0.338054
1.26727 -1.10812e-15 -0.162846
1.30203 -3.94003e-15 -0.057878
1.33679 -3.49911e-15 0.00234449
1.37155 -6.03129e-16 0.035788
1.40632 1.72644e-15 0.0530426
1.44109 1.6719e-15 0.0609926
1.47586 9.45563e-16 0.0633586
1.51064 -1.53188e-15 0.0627
1.54542 -8.92724e-16 0.0602634
1.58021 -1.37764e-15 0.0570322
1.61499 -2.16967e-16 0.0533843
1.64979 -4.07821e-16 0.0497156
1.68458 3.8607e-16 0.0461013
1.71938 -6.571e-17 0.0427097
1.75419 -2.53165e-17 0.0395149
1.78899 2.52932e-16 0.0365938
1.82381 6.4636e-16 0.0338921
1.85862 8.35467e-16 0.0314486
1.89345 7.65569e-16 0.0292061
1.92827 2.77576e-16 0.0271867
1.9631 -3.48677e-16 0.0253385
1.99794 -7.94392e-16 0.023676
2.03278 -7.53275e-16 0.0221548
2.06762 -6.61392e-16 0.0207854
2.10247 -4.41664e-16 0.019531
2.13733 -3.84342e-16 0.0184005
2.17219 -2.60785e-16 0.0173634
2.20705 -1.78757e-16 0.0164281
2.24192 -8.52348e-17 0.0155701
2.2768 -7.73189e-17 0.0147972
2.31168 -6.65842e-17 0.01409
2.34657 -1.75884e-17 0.0134564
2.38146 2.58547e-17 0.0128812
2.41636 5.43421e-17 0.0123727
2.45126 4.97315e-17 0.0119196
2.48617 1.18476e-16 0.0115312
2.52109 1.23705e-16 0.0112003
2.55601 1.11763e-16 0.0109385
2.59094 5.17625e-17 0.0107439
2.62587 -5.27061e-17 0.0106327
2.66081 -1.3139e-16 0.0106115
2.69576 -1.31406e-16 0.0107055
2.73071 -1.00813e-16 0.0109359
2.76567 -5.4091e-17 0.0113451
2.80064 -1.02097e-17 0.0119765
2.83561 5.20017e-17 0.0128914
2.87059 1.21512e-16 0.014132
2.90558 1.41352e-16 0.0156824
2.94058 1.88492e-16 0.0173341
2.97558 1.37198e-16 0.0185686
3.01059 1.33779e-16 0.018675
3.0456 6.28321e-17 0.0173621
3.08063 3.47978e-17 0.015108
3.11566 -3.25781e-17 0.0126864
3.1507 -6.22778e-17 0.0105718
3.18574 -7.40286e-17 0.00889572
3.2208 -4.95914e-17 0.00761085
3.25586 -1.4891e-17 0.00663255
3.29093 -3.97645e-18 0.00587744
3.32601 1.455e-17 0.00528646
3.36109 1.66799e-17 0.00481264
3.39619 2.47935e-17 0.00442711
3.43129 2.78968e-17 0.00410552
3.4664 2.15602e-17 0.00383443
3.50152 1.17267e-17 0.00360054
3.53665 -8.03152e-19 0.00339766
3.57179 -1.5039e-17 0.00321786
3.60694 -1.81901e-17 0.00305841
3.64209 -1.86251e-17 0.00291414
3.67726 -8.04574e-18 0.00278403
3.71243 -2.89424e-18 0.00266443
3.74761 1.33946e-18 0.0025552
3.7828 -2.05396e-18 0.00245357
3.81801 -1.0357e-17 0.00235986
3.85322 -1.85766e-17 0.00227186
3.88844 -2.23073e-17 0.00219011
3.92367 -1.33543e-17 0.00211279
3.95891 1.29631e-18 0.00204056
3.99416 1.34665e-17 0.00197184
4.02942 2.16177e-17 0.00190736
4.06469 2.24372e-17 0.00184574
4.09997 2.02276e-17 0.00178771
4.13526 1.78363e-17 0.00173205
4.17056 1.24786e-17 0.00167949
4.20587 8.74858e-18 0.00162891
4.24119 7.10226e-18 0.00158103
4.27653 6.23368e-18 0.00153485
4.31187 5.56601e-18 0.00149104
4.34722 4.4912e-19 0.00144869
4.38259 -4.59475e-18 0.00140845
4.41797 -1.00644e-17 0.00136947
4.45335 -1.65564e-17 0.00133239
4.48875 -1.76541e-17 0.00129641
4.52416 -1.29422e-17 0.00126213
4.55958 -4.8234e-18 0.00122883
4.59502 5.40155e-18 0.00119706
4.63046 1.57539e-17 0.00116616
4.66592 1.94487e-17 0.00113665
4.70139 1.5223e-17 0.00110791
4.73687 1.01694e-17 0.00108045
4.77237 4.82739e-18 0.00105367
4.80787 -4.34064e-18 0.00102806
4.84339 -1.50075e-17 0.00100307
4.87892 -2.16348e-17 0.000979143
4.91446 -2.25315e-17 0.000955779
4.95002 -1.78684e-17 0.000933392
4.98559 -9.28546e-18 0.000911514
5.02117 -6.14102e-19 0.000890538
5.05677 5.18489e-18 0.000870023
5.09237 9.40232e-18 0.000850341
5.128 1.02727e-17 0.000831079
5.16363 9.16266e-18 0.000812587
5.19928 5.43866e-18 0.000794478
5.23494 1.6875e-18 0.000777085
5.27062 -7.80061e-19 0.00076004
5.30631 -1.97824e-18 0.00074366
5.34201 -4.40518e-18 0.000727599
5.37773 -5.75698e-18 0.000712157
5.41346 -7.11928e-18 0.000697007
5.4492 -5.58893e-18 0.000682434
5.48497 -2.37956e-18 0.00066813
5.52074 1.13866e-18 0.000654364
5.55653 3.48013e-18 0.000640845
5.59233 3.62729e-18 0.000627828
5.62815 3.05649e-18 0.000615039
5.66399 2.10475e-19 0.000602721
5.69984 -2.14751e-18 0.000590612
5.7357 -3.0763e-18 0.000578944
5.77158 -2.212e-18 0.00056747
5.80748 6.77338e-19 0.000556409
5.84339 2.10617e-18 0.000545528
5.87932 2.20956e-18 0.000535034
5.91526 1.53669e-18 0.000524706
5.95122 1.05118e-18 0.000514743
5.9872 1.97782e-19 0.000504933
6.02319 -2.2373e-18 0.000495467
6.05919 -4.99003e-18 0.000486142
6.09522 -7.25291e-18 0.000477141
6.13126 -6.89823e-18 0.000468272
6.16732 -4.18713e-18 0.000459708
6.20339 -3.93327e-19 0.000451266
6.23949 2.64076e-18 0.000443112
6.27559 4.06543e-18 0.000435072
6.31172 3.9611e-18 0.000427303
6.34786 3.00586e-18 0.00041964
6.38403 1.50065e-18 0.000412234
6.42021 1.13924e-18 0.000404926
6.4564 2.11462e-18 0.000397861
6.49262 2.95735e-18 0.000390889
6.52885 2.40309e-18 0.000384145
6.5651 6.04297e-19 0.000377488
6.60137 -1.24368e-18 0.000371048
6.63766 -1.97991e-18 0.000364688
6.67397 -1.56644e-18 0.000358535
6.71029 -7.20916e-19 0.000352455
6.74664 -2.97883e-19 0.000346572
6.783 8.65573e-20 0.000340759
6.81938 1.11457e-18 0.000335131
6.85579 1.97742e-18 0.000329568
6.89221 2.00576e-18 0.000324182
6.92865 8.49652e-19 0.000318857
6.96511 -3.77476e-19 0.0003137
7.00159 -1.23054e-18 0.000308599
7.0381 -1.34407e-18 0.000303658
7.07462 -1.09343e-18 0.00029877
7.11116 -9.39168e-19 0.000294035
7.14772 -7.24949e-19 0.000289349
7.18431 -9.19707e-19 0.000284808
7.22091 -1.23325e-18 0.000280314
7.25754 -1.36784e-18 0.000275957
7.29418 -1.11087e-18 0.000271645
7.33085 -7.00313e-19 0.000267463
7.36754 2.1975e-19 0.000263323
7.40425 1.47945e-18 0.000259309
7.44099 1.93044e-18 0.000255332
7.47774 1.60987e-18 0.000251476
7.51452 5.78153e-19 0.000247655
7.55132 -5.21078e-19 0.000243949
7.58814 -1.28445e-18 0.000240277
7.62498 -1.15965e-18 0.000236714
7.66185 -4.83077e-19 0.000233183
7.69874 3.28222e-19 0.000229757
7.73566 8.13482e-19 0.00022636
7.77259 8.91153e-19 0.000223063
7.80955 3.47642e-19 0.000219794
7.84654 1.38547e-20 0.000216621
7.88355 1.23394e-19 0.000213474
7.92058 4.73081e-19 0.000210419
7.95763 7.06386e-19 0.000207388
7.99471 8.7289e-19 0.000204445
8.03182 1.03082e-18 0.000201526
8.06895 1.16653e-18 0.00019869
8.1061 9.92979e-19 0.000195877
8.14328 2.54794e-19 0.000193143
8.18049 -6.14324e-19 0.000190431
8.21772 -1.32274e-18 0.000187795
8.25497 -1.72847e-18 0.00018518
8.29226 -1.36115e-18 0.000182637
8.32956 -7.42753e-19 0.000180114
8.3669 -2.11411e-20 0.000177661
8.40426 3.62375e-19 0.000175226
8.44165 2.96505e-19 0.000172859
8.47906 -9.73281e-20 0.000170508
8.5165 -1.44936e-19 0.000168223
8.55397 4.74348e-19 0.000165953
8.59146 1.41403e-18 0.000163746
8.62899 1.77762e-18 0.000161553
8.66654 1.53079e-18 0.000159421
8.70412 9.34193e-19 0.000157302
8.74172 3.86269e-19 0.000155242
8.77936 -5.77263e-20 0.000153194
8.81702 -4.3594e-19 0.000151202
8.85471 -5.53334e-19 0.000149222
8.89244 -3.49286e-19 0.000147297
8.93019 -1.43794e-19 0.000145382
8.96797 -6.88867e-20 0.00014352
9.00578 7.35912e-20 0.000141668
9.04362 1.41593e-19 0.000139866
9.08149 1.88417e-19 0.000138074
9.11939 1.5277e-19 0.00013633
9.15732 1.7123e-19 0.000134596
9.19528 2.72365e-19 0.000132908
9.23327 4.832e-19 0.000131229
9.2713 6.94819e-19 0.000129594
9.30935 6.15994e-19 0.000127969
9.34744 2.9042e-19 0.000126386
9.38556 -1.60051e-19 0.000124811
9.42371 -4.6596e-19 0.000123277
9.46189 -5.88097e-19 0.000121752
9.50011 -3.76986e-19 0.000120266
9.53836 3.28605e-21 0.000118787
9.57664 4.52281e-19 0.000117347
9.61496 6.64672e-19 0.000115914
9.65331 5.51186e-19 0.000114518
9.69169 2.45121e-19 0.000113128
9.73011 2.11544e-20 0.000111774
9.76856 -1.40833e-19 0.000110426
9.80704 -8.82627e-20 0.000109113
9.84557 -7.04028e-20 0.000107806
9.88412 -1.76096e-19 0.000106532
9.92271 -3.77933e-19 0.000105263
9.96134 -5.15736e-19 0.000104027
10 -4.27469e-19 0.000102796
10.0387 -1.65015e-19 0.000101597
10.0774 1.88259e-19 0.000100401
10.1162 4.91385e-19 9.92368e-05
10.155 6.92385e-19 9.80765e-05
10.1939 6.82434e-19 9.69457e-05
10.2328 5.06576e-19 9.58189e-05
10.2717 3.41896e-19 9.47206e-05
10.3106 2.4649e-19 9.3626e-05
10.3496 1.92859e-19 9.25592e-05
10.3887 1.8063e-19 9.14958e-05
10.4278 1.3163e-19 9.04592e-05
10.4669 5.61566e-20 8.94258e-05
10.506 -1.91407e-19 8.84184e-05
10.5452 -5.96739e-19 8.74141e-05
10.5845 -8.1181e-19 8.64349e-05
10.6238 -7.09418e-19 8.54585e-05
10.6631 -3.59294e-19 8.45065e-05
10.7024 5.48798e-21 8.35572e-05
10.7418 3.29093e-19 8.26314e-05
10.7813 5.99898e-19 8.17082e-05
10.8208 7.37215e-19 8.08078e-05
10.8603 6.088e-19 7.99098e-05
10.8999 2.81313e-19 7.90339e-05
10.9395 -1.22263e-19 7.81602e-05
10.9792 -3.18714e-19 7.73079e-05
11.0189 -2.08981e-19 7.64578e-05
11.0586 8.06839e-20 7.56284e-05
11.0984 2.88487e-19 7.48011e-05
11.1383 2.77792e-19 7.39938e-05
11.1781 6.96388e-20 7.31884e-05
11.2181 -2.5279e-19 7.24025e-05
11.2581 -4.02591e-19 7.16183e-05
11.2981 -2.68555e-19 7.08531e-05
11.3381 3.75551e-21 7.00895e-05
11.3783 2.25016e-19 6.93443e-05
11.4184 3.16021e-19 6.86006e-05
11.4587 3.08046e-19 6.78748e-05
11.4989 1.34276e-19 6.71502e-05
11.5392 -9.93907e-20 6.64432e-05
11.5796 -3.67963e-19 6.57372e-05
11.62 -4.62345e-19 6.50483e-05
11.6605 -3.31168e-19 6.43604e-05
11.701 -1.27842e-19 6.3689e-05
11.7415 2.33526e-20 6.30185e-05
11.7822 -7.76385e-20 6.23642e-05
11.8228 -2.77694e-19 6.17106e-05
11.8636 -2.84204e-19 6.10726e-05
11.9043 -7.05275e-20 6.04354e-05
11.9452 2.28404e-19 5.98134e-05
11.986 3.20599e-19 5.91921e-05
12.027 1.88604e-19 5.85855e-05
12.068 -2.0744e-20 5.79796e-05
12.109 -1.53067e-19 5.73879e-05
12.1501 -2.23714e-19 5.67969e-05
12.1913 -2.83661e-19 5.62197e-05
12.2325 -3.73405e-19 5.56431e-05
12.2738 -4.35378e-19 5.508e-05
12.3151 -4.31984e-19 5.45174e-05
12.3565 -3.47792e-19 5.39679e-05
12.3979 -1.70992e-19 5.34189e-05
12.4394 6.46785e-20 5.28826e-05
12.481 2.5644e-19 5.23467e-05
12.5226 4.1167e-19 5.18233e-05
12.5643 3.87999e-19 5.13001e-05
12.6061 1.76128e-19 5.07892e-05
12.6479 -6.89646e-22 5.02784e-05
12.6898 -5.31734e-20 4.97795e-05
12.7317 -1.11417e-19 4.92807e-05
12.7737 -1.9406e-19 4.87935e-05
12.8158 -1.95949e-19 4.83064e-05
12.8579 -5.86141e-20 4.78306e-05
12.9001 1.20385e-19 4.73547e-05
12.9424 1.78712e-19 4.689e-05
12.9847 8.02763e-20 4.64251e-05
13.0271 -1.1159e-19 4.5971e-05
13.0696 -2.11648e-19 4.55169e-05
13.1121 -1.56882e-19 4.50732e-05
13.1547 -3.01636e-20 4.46294e-05
13.1974 1.18946e-19 4.41958e-05
13.2402 2.25465e-19 4.37621e-05
13.283 2.40507e-19 4.33382e-05
13.3259 1.66289e-19 4.29143e-05
13.3689 7.03463e-20 4.25e-05
13.4119 -5.39532e-20 4.20856e-05
13.455 -1.50288e-19 4.16805e-05
13.4982 -1.29073e-19 4.12753e-05
13.5415 1.26314e-20 4.08793e-05
13.5848 1.87155e-19 4.0483e-05
13.6283 2.86814e-19 4.00957e-05
13.6718 2.73267e-19 3.97081e-05
13.7153 1.92959e-19 3.93294e-05
13.759 1.06348e-19 3.89502e-05
13.8028 9.37308e-20 3.85797e-05
13.8466 1.38355e-19 3.82088e-05
13.8905 1.07684e-19 3.78464e-05
13.9345 -1.81595e-20 3.74835e-05
13.9786 -1.1436e-19 3.71288e-05
14.0227 -2.16366e-20 3.67737e-05
14.067 2.05134e-19 3.64266e-05
14.1113 3.64535e-19 3.60791e-05
14.1558 3.25533e-19 3.57393e-05
14.2003 1.50457e-19 3.53992e-05
14.2449 4.10787e-20 3.50666e-05
14.2896 2.88772e-20 3.47337e-05
14.3344 1.14392e-19 3.44081e-05
14.3793 2.02832e-19 3.40821e-05
14.4243 1.8583e-19 3.37633e-05
14.4693 3.99485e-20 3.34441e-05
14.5145 -1.07507e-19 3.31319e-05
14.5598 -1.36683e-19 3.28192e-05
14.6052 -5.13453e-20 3.25136e-05
14.6506 -5.25974e-20 3.22073e-05
14.6962 -9.66697e-20 3.19079e-05
14.7419 -5.8103e-20 3.16078e-05
14.7877 8.24405e-20 3.13145e-05
14.8336 1.47906e-19 3.10205e-05
14.8796 8.57188e-20 3.07331e-05
14.9257 -2.45801e-21 3.04451e-05
14.9719 -5.72183e-20 3.01634e-05
15.0182 -6.24092e-20 2.98812e-05
15.0647 -5.93591e-20 2.96051e-05
15.1112 -5.60713e-20 2.93285e-05
15.1579 -4.1658e-20 2.90579e-05
15.2047 -3.17461e-20 2.87867e-05
15.2516 -2.76109e-20 2.85215e-05
15.2986 8.07548e-22 2.82556e-05
15.3458 -9.22004e-21 2.79956e-05
15.393 -7.93136e-20 2.77348e-05
15.4404 -1.22044e-19 2.74798e-05
15.488 -1.58255e-19 2.72241e-05
15.5356 -1.32958e-19 2.6974e-05
15.5834 -7.3173e-20 2.67232e-05
15.6313 -3.22771e-20 2.64779e-05
15.6794 -5.56429e-20 2.62319e-05
15.7276 -7.06664e-20 2.59912e-05
15.7759 -5.57638e-20 2.57499e-05
15.8243 -3.87992e-20 2.55137e-05
15.873 -2.16424e-20 2.52769e-05
15.9217 3.89461e-20 2.50452e-05
15.9706 8.8599e-20 2.48127e-05
16.0197 4.28638e-20 2.45853e-05
16.0689 -6.4835e-20 2.43571e-05
16.1182 -1.18475e-19 2.4134e-05
16.1677 -6.58407e-20 2.39099e-05
16.2174 1.36912e-20 2.36908e-05
16.2672 3.83403e-21 2.34709e-05
16.3172 -7.68132e-20 2.32557e-05
16.3674 -1.65209e-19 2.30397e-05
16.4177 -1.69153e-19 2.28284e-05
16.4682 -7.19515e-20 2.26163e-05
16.5189 -8.00104e-21 2.24087e-05
16.5697 -7.36945e-20 2.22004e-05
16.6208 -9.37456e-20 2.19964e-05
16.672 9.56935e-21 2.17917e-05
16.7234 7.66243e-20 2.15914e-05
16.775 3.72241e-20 2.13901e-05
16.8268 2.81486e-20 2.11933e-05
16.8787 8.0108e-20 2.09954e-05
16.9309 1.00571e-19 2.08019e-05
16.9833 5.93451e-20 2.06075e-05
17.0359 1.88276e-20 2.04172e-05
17.0887 1.16921e-20 2.02262e-05
17.1418 6.54866e-21 2.0039e-05
17.195 -2.50147e-21 1.9851e-05
17.2485 -2.10398e-20 1.9667e-05
17.3022 -5.76205e-20 1.94821e-05
17.3562 -3.02673e-20 1.93011e-05
17.4104 2.72294e-20 1.91191e-05
17.4648 5.18665e-20 1.89411e-05
17.5195 2.01895e-20 1.8762e-05
17.5744 -4.50971e-20 1.85867e-05
17.6296 -5.83536e-20 1.84105e-05
17.6851 9.24364e-21 1.82378e-05
17.7408 9.24364e-20 1.80644e-05
17.7969 1.10087e-19 1.78944e-05
17.8532 7.34154e-20 1.77235e-05
17.9098 4.2707e-20 1.75563e-05
17.9667 2.41476e-20 1.73877e-05
18.0239 -2.30449e-20 1.72229e-05
18.0815 -6.77264e-20 1.7057e-05
18.1393 -5.45725e-20 1.68944e-05
18.1975 -3.30471e-21 1.6731e-05
18.256 2.47877e-20 1.65707e-05
18.3149 5.00144e-20 1.64093e-05
18.3742 1.06816e-19 1.62515e-05
18.4338 1.11143e-19 1.60921e-05
18.4938 7.99588e-20 1.59364e-05
18.5542 1.01759e-19 1.57794e-05
18.615 4.53627e-20 1.56254e-05
18.6762 -9.97422e-20 1.54705e-05
18.7379 -1.26144e-19 1.53185e-05
18.8 -9.26176e-20 1.51652e-05
18.8625 -1.23361e-19 1.50154e-05
18.9255 -1.02337e-19 1.48638e-05
18.9891 -1.02927e-20 1.47154e-05
19.0531 4.89977e-21 1.45659e-05
19.1177 3.59049e-21 1.44189e-05
19.1828 3.7964e-20 1.42708e-05
19.2484 5.68905e-20 1.41258e-05
19.3147 5.54913e-21 1.39787e-05
19.3816 -1.11478e-19 1.38349e-05
19.4491 -1.0403e-19 1.36899e-05
19.5173 9.64852e-21 1.35469e-05
19.5862 7.21865e-20 1.34024e-05
19.6558 4.76881e-20 1.32614e-05
19.7262 -1.76187e-20 1.3118e-05
19.7974 3.68687e-22 1.29768e-05
19.8694 1.98192e-20 1.28347e-05
19.9423 -4.02184e-20 1.26954e-05
20.0162 -2.85673e-20 1.25529e-05
20.091 2.55227e-20 1.24128e-05
20.1669 2.08483e-21 1.22719e-05
20.244 1.01911e-20 1.21337e-05
20.3222 4.57265e-20 1.19917e-05
20.4016 -2.19585e-20 1.18505e-05
20.4825 -4.16828e-20 1.17071e-05
20.5648 -5.12401e-20 1.15671e-05
20.6487 -2.10258e-21 1.14255e-05
20.7344 3.46675e-20 1.12863e-05
20.8219 6.34835e-20 1.11439e-05
20.9115 1.0352e-19 1.10028e-05
21.0034 3.20152e-20 1.08578e-05
21.0979 -2.3675e-20 1.07138e-05
21.1952 -7.18616e-20 1.05654e-05
21.2959 -6.62357e-20 1.04174e-05
21.4004 5.23894e-20 1.02639e-05
21.5093 2.26858e-20 1.01099e-05
21.6237 -3.89064e-20 9.9484e-06
21.7448 -7.73035e-21 9.78447e-06
21.8747 3.70155e-20 9.6092e-06
22.0165 3.69861e-20 9.42645e-06
22.1768 -5.13987e-20 9.22105e-06
22.3723 -2.83803e-20 8.98481e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda2.0Nc1Quantum/iFp_FRG.txt <==
-22.3723 -2.66294e-19 1.20673e-20
-22.1768 -3.61491e-20 -7.02042e-21
-22.0165 -1.72669e-20 -2.91494e-21
-21.8747 -4.00684e-20 -8.06855e-20
-21.7448 2.22386e-20 1.69321e-21
-21.6237 -4.15576e-21 -1.84205e-20
-21.5093 -2.1654e-20 -7.38407e-21
-21.4004 -3.93628e-20 5.0012e-19
-21.2959 2.32521e-20 6.80114e-22
-21.1952 -1.37605e-19 -6.53833e-20
-21.0979 -7.07669e-20 2.83306e-20
-21.0034 9.4874e-20 2.97082e-20
-20.9115 8.26926e-20 1.90289e-19
-20.8219 -2.04433e-20 1.30397e-20
-20.7344 3.25064e-20 1.20127e-20
-20.6487 4.71014e-20 -3.36212e-20
-20.5648 -3.04899e-20 -7.78638e-21
-20.4825 1.63684e-19 3.19622e-20
-20.4016 3.69749e-20 8.8908e-21
-20.3222 -3.04667e-20 -2.99136e-21
-20.244 9.33682e-19 -4.62628e-19
-20.1669 4.25667e-20 1.22877e-20
-20.091 -2.02729e-20 3.35493e-20
-20.0162 5.95072e-19 -2.8868e-19
-19.9423 3.41133e-20 -2.84761e-20
-19.8694 -3.55232e-20 7.90788e-20
-19.7974 9.29694e-21 1.62525e-19
-19.7262 -1.16299e-19 -5.73349e-21
-19.6558 9.50132e-20 1.37132e-19
-19.5862 2.03218e-20 -8.23219e-19
-19.5173 6.53673e-19 4.20144e-19
-19.4491 1.11318e-18 -1.67746e-19
-19.3816 -4.07305e-19 4.11926e-20
-19.3147 -5.40289e-19 -3.26831e-19
-19.2484 -3.93103e-18 -2.55205e-18
-19.1828 -1.0229e-18 1.82789e-19
-19.1177 5.18451e-19 -4.42854e-19
-19.0531 1.61852e-18 -3.27487e-18
-18.9891 2.43519e-19 5.84438e-19
-18.9255 1.66022e-18 -1.81741e-18
-18.8625 1.58092e-18 6.64657e-19
-18.8 -4.55966e-19 -2.66194e-18
-18.7379 3.87885e-19 1.60769e-18
-18.6762 -3.30523e-19 7.29749e-19
-18.615 -4.88927e-19 -1.90039e-18
-18.5542 6.69151e-19 9.30734e-19
-18.4938 7.92885e-19 9.79616e-19
-18.4338 -3.23499e-19 -7.97035e-19
-18.3742 1.92976e-19 3.58363e-19
-18.3149 3.01163e-18 2.94119e-19
-18.256 1.19545e-18 3.87229e-19
-18.1975 5.05174e-19 1.90618e-18
-18.1393 -6.28814e-20 -9.41872e-19
-18.0815 4.04888e-20 8.00577e-19
-18.0239 -5.53527e-19 -9.69485e-20
-17.9667 -1.29401e-19 9.01704e-21
-17.9098 9.10934e-19 -1.45662e-18
-17.8532 4.52468e-19 -2.71386e-20
-17.7969 7.61697e-20 4.0287e-19
-17.7408 -1.69393e-18 -4.82153e-19
-17.6851 -7.38319e-19 3.35684e-19
-17.6296 -1.00849e-18 -7.14784e-19
-17.5744 -6.0289e-19 -1.53876e-18
-17.5195 -7.70217e-20 8.64262e-19
-17.4648 1.09749e-18 2.52856e-18
-17.4104 7.81962e-19 6.49227e-19
-17.3562 -1.64931e-19 -6.1478e-19
-17.3022 -7.38077e-19 -3.01142e-19
-17.2485 4.90776e-18 -2.757e-18
-17.195 -2.40729e-18 5.65737e-18
-17.1418 2.59852e-18 2.08998e-18
-17.0887 4.34984e-19 -8.94826e-19
-17.0359 3.64227e-18 -1.43716e-18
-16.9833 9.89694e-19 4.50934e-19
-16.9309 4.81348e-19 8.36973e-20
-16.8787 2.45283e-18 -1.26716e-19
-16.8268 -2.79134e-19 -7.21587e-20
-16.775 -4.74631e-19 -5.59995e-20
-16.7234 -9.93968e-20 -6.39359e-19
-16.672 4.54907e-19 7.39647e-19
-16.6208 2.1197e-19 5.07486e-19
-16.5697 8.68116e-20 1.34549e-18
-16.5189 -1.27855e-18 -7.23713e-19
-16.4682 1.26962e-18 8.8992e-19
-16.4177 4.77043e-19 -2.24727e-18
-16.3674 1.86192e-19 3.63197e-19
-16.3172 2.93138e-19 6.78187e-19
-16.2672 4.20287e-19 -1.67049e-18
-16.2174 -3.23591e-19 -6.51252e-19
-16.1677 1.17354e-20 -1.33624e-18
-16.1182 1.40614e-19 1.81524e-19
-16.0689 9.77511e-20 1.18884e-19
-16.0197 2.71791e-19 2.48348e-19
-15.9706 -1.78953e-19 -2.88102e-19
-15.9217 -6.86539e-19 8.70795e-19
-15.873 2.24614e-19 6.41444e-19
-15.8243 1.25159e-19 -1.92831e-19
-15.7759 -2.33637e-20 1.57017e-20
-15.7276 6.93638e-20 6.10411e-20
-15.6794 -1.48678e-20 -1.6844e-19
-15.6313 8.03395e-19 -2.11876e-18
-15.5834 3.1536e-19 9.68442e-20
-15.5356 8.83731e-19 -3.59394e-18
-15.488 4.40975e-19 -5.97841e-19
-15.4404 -3.96982e-19 -1.3634e-19
-15.393 -4.61203e-18 -2.27404e-18
-15.3458 4.95157e-19 1.53217e-19
-15.2986 -1.46024e-19 2.34667e-18
-15.2516 9.68626e-20 -2.20866e-19
-15.2047 1.82942e-18 -8.17466e-19
-15.1579 1.41674e-18 -2.71324e-19
-15.1112 5.74004e-19 6.05173e-19
-15.0647 2.96598e-18 -7.73898e-19
-15.0182 8.50512e-19 9.75129e-19
-14.9719 1.1842e-18 4.63532e-19
-14.9257 -1.97165e-19 -2.08016e-19
-14.8796 4.77636e-18 1.47675e-18
-14.8336 -5.2086e-20 -9.28107e-21
-14.7877 4.61494e-19 4.45551e-18
-14.7419 -6.67204e-18 5.41934e-18
-14.6962 1.41855e-18 6.6284e-18
-14.6506 3.01988e-18 -2.0572e-18
-14.6052 -8.92109e-19 1.47093e-18
-14.5598 9.33376e-19 -1.96335e-18
-14.5145 -1.1417e-18 -1.03699e-18
-14.4693 -6.55763e-19 -5.55421e-18
-14.4243 -2.42605e-18 1.96438e-18
-14.3793 -4.82003e-18 2.90192e-18
-14.3344 -1.82763e-18 3.22739e-19
-14.2896 3.34276e-19 -1.17463e-18
-14.2449 2.98235e-18 -7.91829e-19
-14.2003 5.25872e-20 1.22509e-18
-14.1558 2.14032e-17 -6.56329e-17
-14.1113 1.16017e-18 2.06836e-18
-14.067 -1.01763e-18 2.33497e-18
-14.0227 -1.10215e-18 2.85143e-18
-13.9786 4.71777e-18 -3.63555e-18
-13.9345 1.86999e-18 2.04436e-18
-13.8905 1.56243e-18 -1.31754e-18
-13.8466 3.68199e-18 5.93195e-18
-13.8028 -1.2486e-18 4.89592e-19
-13.759 4.69713e-19 -1.582e-18
-13.7153 -2.44399e-18 3.95521e-18
-13.6718 1.93086e-18 -1.6997e-18
-13.6283 3.50571e-18 -3.15227e-18
-13.5848 -3.42149e-18 -4.9225e-17
-13.5415 -4.09716e-18 2.88784e-18
-13.4982 1.40689e-18 -7.85331e-19
-13.455 9.89553e-18 4.76311e-17
-13.4119 1.54339e-18 -3.72048e-18
-13.3689 2.46418e-18 -9.66344e-20
-13.3259 -4.07807e-17 1.11454e-16
-13.283 -2.91766e-18 1.01293e-18
-13.2402 -7.47894e-19 -1.75468e-18
-13.1974 -1.4708e-17 -1.24303e-18
-13.1547 1.5479e-18 -3.99823e-19
-13.1121 7.34283e-19 -3.58588e-18
-13.0696 -2.96332e-18 9.98689e-19
-13.0271 -1.80051e-18 -2.61398e-18
-12.9847 -4.03332e-17 -6.09186e-17
-12.9424 3.99688e-18 -1.49286e-17
-12.9001 6.63867e-18 2.87293e-18
-12.8579 -2.06341e-18 5.0429e-19
-12.8158 -2.6183e-18 -1.14072e-18
-12.7737 -7.71003e-19 2.23578e-18
-12.7317 -1.70855e-18 -5.20543e-18
-12.6898 2.44814e-18 -4.35656e-18
-12.6479 3.65045e-18 2.17566e-18
-12.6061 6.05719e-19 -2.86117e-18
-12.5643 2.40557e-17 -1.94818e-17
-12.5226 3.15883e-18 7.20809e-18
-12.481 3.10774e-18 -1.03223e-18
-12.4394 -1.16551e-17 1.53617e-20
-12.3979 1.07268e-17 8.96882e-19
-12.3565 -3.36074e-18 1.68198e-18
-12.3151 1.5823e-18 -4.09993e-18
-12.2738 -9.94933e-18 8.38562e-18
-12.2325 -1.06466e-17 3.105e-17
-12.1913 5.90623e-18 2.27262e-17
-12.1501 6.96865e-18 -1.55034e-17
-12.109 3.07933e-17 -1.06007e-17
-12.068 6.84736e-18 8.65156e-18
-12.027 -4.8715e-18 3.1459e-18
-11.986 1.32364e-19 -2.50085e-18
-11.9452 -9.57489e-19 2.80263e-18
-11.9043 5.26902e-18 2.13803e-18
-11.8636 1.17717e-18 -2.7297e-18
-11.8228 -1.60736e-18 1.90843e-18
-11.7822 1.60971e-18 -3.81443e-18
-11.7415 -8.40611e-19 1.53279e-17
-11.701 1.4442e-16 -8.6649e-16
-11.6605 -4.38794e-17 1.00511e-16
-11.62 9.59562e-17 1.8054e-17
-11.5796 1.2762e-16 3.66305e-17
-11.5392 7.83821e-18 -1.04091e-17
-11.4989 -3.68206e-18 2.64975e-18
-11.4587 2.71008e-18 -2.60234e-18
-11.4184 -3.6452e-18 4.84209e-18
-11.3783 4.76821e-17 -6.11707e-18
-11.3381 4.01769e-18 6.45017e-18
-11.2981 -1.42632e-19 -5.30846e-19
-11.2581 8.53705e-19 -8.98471e-19
-11.2181 -5.80517e-18 8.63839e-18
-11.1781 3.18057e-17 3.30278e-17
-11.1383 -1.15522e-17 3.56768e-19
-11.0984 1.6034e-17 -7.80121e-18
-11.0586 3.61242e-18 3.53418e-16
-11.0189 3.24852e-17 -3.65845e-17
-10.9792 -4.98014e-18 1.11424e-17
-10.9395 3.79545e-18 -6.27609e-18
-10.8999 -5.04881e-18 5.00224e-18
-10.8603 9.05468e-18 -5.36648e-18
-10.8208 -3.48519e-17 9.80736e-18
-10.7813 -3.41338e-16 3.99306e-16
-10.7418 1.43602e-17 2.60326e-17
-10.7024 -6.586e-18 -1.15972e-17
-10.6631 9.1346e-18 1.05815e-17
-10.6238 -3.71338e-17 -1.08338e-17
-10.5845 -3.55736e-17 -2.64925e-17
-10.5452 7.57718e-18 -2.24685e-18
-10.506 -4.03165e-18 1.48488e-18
-10.4669 5.08243e-18 -9.66066e-19
-10.4278 -3.31045e-18 -6.55627e-18
-10.3887 -1.28489e-18 3.58671e-18
-10.3496 1.03262e-18 -2.40329e-18
-10.3106 -8.46202e-19 2.39981e-18
-10.2717 8.49892e-19 -3.37027e-18
-10.2328 -1.50701e-18 6.16823e-18
-10.1939 9.16512e-19 -1.73851e-17
-10.155 6.40519e-17 4.7474e-17
-10.1162 -1.92168e-17 5.7801e-17
-10.0774 2.01285e-18 -4.59076e-17
-10.0387 -6.75631e-17 1.56949e-17
-10 -2.0339e-18 2.54062e-17
-9.96134 3.7296e-18 -7.08464e-18
-9.92271 -2.23357e-18 3.80448e-18
-9.88412 1.7811e-18 -3.33034e-18
-9.84557 -1.98267e-18 4.3389e-18
-9.80704 5.52109e-18 -1.03301e-17
-9.76856 -1.11612e-16 3.56356e-17
-9.73011 3.79033e-18 -5.63961e-18
-9.69169 3.6261e-19 -5.07728e-19
-9.65331 -2.17394e-18 2.54756e-18
-9.61496 5.90241e-18 -7.74175e-18
-9.57664 6.02034e-18 6.23653e-17
-9.53836 1.50993e-16 8.17344e-17
-9.50011 -7.57497e-17 2.88749e-17
-9.46189 3.81531e-17 -3.60356e-17
-9.42371 -3.66342e-17 8.36573e-17
-9.38556 2.02645e-16 -1.39323e-16
-9.34744 2.38142e-16 6.05511e-16
-9.30935 2.83601e-17 -5.48138e-17
-9.2713 -1.38662e-17 1.93424e-17
-9.23327 1.03359e-17 -9.4232e-18
-9.19528 -1.02499e-17 7.42887e-18
-9.15732 1.40108e-17 -7.69039e-18
-9.11939 -3.53991e-17 9.69574e-18
-9.08149 1.04673e-16 1.05971e-16
-9.04362 5.95847e-17 3.52707e-17
-9.00578 -1.03095e-17 -1.92531e-17
-8.96797 5.49969e-18 1.12725e-17
-8.93019 -4.9427e-18 -1.01054e-17
-8.89244 8.78001e-18 1.10767e-17
-8.85471 -2.35142e-17 -1.07663e-17
-8.81702 2.18955e-17 -2.65582e-17
-8.77936 1.13279e-17 1.7129e-17
-8.74172 -9.09812e-18 -6.87711e-18
-8.70412 7.61336e-18 4.53419e-18
-8.66654 -5.44882e-18 -6.83928e-18
-8.62899 6.513e-19 7.84322e-18
-8.59146 1.47805e-18 -4.45203e-18
-8.55397 -1.37218e-18 2.85262e-18
-8.5165 9.99637e-19 -2.31896e-18
-8.47906 -8.59467e-19 2.25862e-18
-8.44165 7.9192e-19 -2.59713e-18
-8.40426 -8.45213e-19 3.51792e-18
-8.3669 4.7331e-19 -5.65145e-18
-8.32956 2.11107e-18 1.03594e-17
-8.29226 -1.46882e-17 -1.24364e-17
-8.25497 2.75505e-17 -3.7608e-18
-8.21772 -2.1937e-17 1.39357e-17
-8.18049 2.61346e-17 -1.56741e-17
-8.14328 -2.95324e-17 -5.44196e-18
-8.1061 1.01126e-17 1.97817e-17
-8.06895 -3.8597e-20 -1.1586e-17
-8.03182 -1.66768e-18 6.83271e-18
-7.99471 1.40419e-18 -4.97845e-18
-7.95763 -1.32783e-18 4.34227e-18
-7.92058 1.23115e-18 -4.63729e-18
-7.88355 -1.61589e-18 5.87076e-18
-7.84654 1.60759e-18 -9.80344e-18
-7.80955 -2.37278e-18 2.40682e-17
-7.77259 -7.56956e-17 -1.06474e-17
-7.73566 -1.04248e-17 -1.02207e-17
-7.69874 1.34421e-19 4.03451e-18
-7.66185 3.67916e-18 -3.53681e-18
-7.62498 -7.78389e-18 6.77185e-18
-7.58814 1.38668e-17 -1.11771e-17
-7.55132 -3.85646e-17 4.85932e-17
-7.51452 1.23329e-16 -5.47647e-17
-7.47774 3.89665e-16 4.42777e-16
-7.44099 6.55991e-17 -8.64023e-17
-7.40425 -1.74518e-17 7.41161e-17
-7.36754 3.04047e-17 -4.98025e-17
-7.33085 -4.00507e-17 7.85095e-17
-7.29418 1.17682e-16 -7.14491e-17
-7.25754 2.12788e-15 5.74105e-16
-7.22091 1.01801e-16 -1.58671e-16
-7.18431 -2.6545e-17 5.27866e-17
-7.14772 1.68522e-17 -2.00275e-17
-7.11116 -1.25196e-17 1.34436e-17
-7.07462 1.12464e-17 -1.03383e-17
-7.0381 -1.2522e-17 1.13211e-17
-7.00159 1.68665e-17 -1.34932e-17
-6.96511 -3.28967e-17 2.43187e-17
-6.92865 8.49701e-17 -2.6968e-17
-6.89221 6.18102e-17 -7.63834e-16
-6.85579 -1.1614e-16 -2.44803e-16
-6.81938 3.37057e-17 5.6126e-17
-6.783 -1.07455e-17 -3.72774e-17
-6.74664 1.15308e-17 2.75836e-17
-6.71029 -1.02254e-17 -2.89908e-17
-6.67397 2.23274e-17 2.97706e-17
-6.63766 -5.113e-17 -4.27307e-17
-6.60137 7.32432e-17 -3.21421e-17
-6.5651 2.63734e-17 6.14378e-17
-6.52885 -2.35832e-17 -2.28685e-17
-6.49262 1.61412e-17 5.88919e-18
-6.4564 -1.25033e-17 -3.82711e-18
-6.42021 1.03144e-17 2.06047e-18
-6.38403 -1.04194e-17 -3.9655e-18
-6.34786 1.07054e-17 5.95518e-18
-6.31172 -4.31594e-18 -1.06094e-17
-6.27559 -6.67602e-19 9.19143e-18
-6.23949 1.30592e-18 -5.3405e-18
-6.20339 -1.36484e-18 4.02811e-18
-6.16732 9.42202e-19 -3.43823e-18
-6.13126 -8.96138e-19 3.28684e-18
-6.09522 6.95607e-19 -3.4631e-18
-6.05919 -6.84622e-19 4.00921e-18
-6.02319 3.2749e-19 -4.97725e-18
-5.9872 1.71966e-19 6.73722e-18
-5.95122 -2.46421e-18 -9.04935e-18
-5.91526 7.05568e-18 1.22268e-17
-5.87932 -1.49246e-17 -1.02536e-17
-5.84339 2.42917e-17 4.15674e-18
-5.80748 -2.3925e-17 3.35244e-18
-5.77158 2.66214e-17 -1.04125e-17
-5.7357 -2.67242e-17 7.41269e-18
-5.69984 3.38584e-17 -3.93584e-18
-5.66399 -2.83251e-17 -8.17658e-18
-5.62815 2.20318e-17 1.91394e-17
-5.59233 -1.14602e-17 -1.72587e-17
-5.55653 4.79508e-18 1.58713e-17
-5.52074 -2.6964e-18 -1.216e-17
-5.48497 8.69409e-19 1.02876e-17
-5.4492 -6.99573e-19 -8.68397e-18
-5.41346 -1.42195e-20 7.96875e-18
-5.37773 -9.0337e-20 -7.60281e-18
-5.34201 -4.95716e-19 7.74417e-18
-5.30631 2.70649e-19 -8.29035e-18
-5.27062 -8.72493e-19 9.60045e-18
-5.23494 -3.07155e-19 -1.17556e-17
-5.19928 4.17724e-19 1.62314e-17
-5.16363 -8.89798e-18 -2.06427e-17
-5.128 2.85815e-17 3.78576e-17
-5.09237 -4.41259e-17 1.60834e-18
-5.05677 -8.26608e-20 -4.16723e-17
-5.02117 1.86717e-18 2.7072e-17
-4.98559 -5.81007e-18 -9.86796e-18
-4.95002 5.64395e-18 9.15474e-18
-4.91446 1.66903e-19 -6.71403e-18
-4.87892 3.63431e-19 5.91005e-18
-4.84339 1.07162e-17 -1.29316e-17
-4.80787 -1.74925e-18 -1.49921e-17
-4.77237 6.16697e-17 -5.80748e-17
-4.73687 1.77355e-17 6.22681e-18
-4.70139 -1.54206e-17 -1.17518e-16
-4.66592 4.52231e-18 1.57092e-17
-4.63046 7.51933e-18 -4.55125e-17
-4.59502 -1.98538e-18 1.7773e-17
-4.55958 1.3209e-17 -2.50144e-17
-4.52416 -1.29052e-17 2.89751e-17
-4.48875 2.10592e-17 -2.06286e-17
-4.45335 -6.65762e-17 6.23319e-17
-4.41797 6.14238e-17 -2.33361e-17
-4.38259 -6.79891e-16 1.4039e-15
-4.34722 1.8988e-16 -5.17828e-17
-4.31187 1.82819e-17 2.31326e-16
-4.27653 2.76733e-17 -5.82935e-17
-4.24119 -2.72458e-17 4.76474e-17
-4.20587 1.55387e-17 -2.64785e-17
-4.17056 -1.20401e-17 2.47505e-17
-4.13526 1.36757e-17 -1.93002e-17
-4.09997 -7.26303e-18 2.19588e-17
-4.06469 1.11709e-17 -2.16868e-17
-4.02942 -6.36656e-18 2.75683e-17
-3.99416 6.37045e-18 -3.15357e-17
-3.95891 4.20647e-20 4.77976e-17
-3.92367 3.61617e-18 -6.45163e-17
-3.88844 4.93405e-17 8.69166e-17
-3.85322 2.45676e-16 -3.3066e-16
-3.81801 2.92721e-16 -1.21792e-17
-3.7828 1.494e-16 8.38366e-17
-3.74761 -1.82146e-16 -1.4912e-16
-3.71243 6.61212e-17 1.84146e-17
-3.67726 -7.9603e-17 -1.88025e-17
-3.64209 3.44276e-17 6.41445e-18
-3.60694 -5.34247e-17 -1.55835e-17
-3.57179 2.6846e-17 7.72061e-18
-3.53665 -4.75863e-17 -2.02938e-17
-3.50152 2.83643e-17 1.54879e-17
-3.4664 -4.61183e-17 -4.86171e-17
-3.43129 3.27299e-17 3.22146e-17
-3.39619 1.12747e-17 -9.3207e-17
-3.36109 1.68532e-17 1.07399e-16
-3.32601 7.42571e-17 -2.88378e-17
-3.29093 -1.29673e-16 -7.60535e-18
-3.25586 4.47206e-17 1.30193e-17
-3.2208 -8.4107e-17 -6.33214e-17
-3.18574 2.67542e-17 1.27095e-17
-3.1507 4.9426e-17 7.7586e-17
-3.11566 2.31984e-17 7.01133e-18
-3.08063 -9.0818e-18 1.52753e-18
-3.0456 2.42255e-17 -1.82129e-18
-3.01059 -1.34508e-17 -3.08172e-18
-2.97558 1.78293e-17 -1.4228e-17
-2.94058 -1.46918e-17 -4.07341e-18
-2.90558 6.10061e-18 -1.44704e-17
-2.87059 -1.58219e-17 -5.26962e-18
-2.83561 1.8877e-18 -1.07627e-17
-2.80064 -1.82498e-17 -4.62179e-18
-2.76567 6.17207e-19 -9.24819e-18
-2.73071 -1.84268e-17 4.24831e-18
-2.69576 -8.26701e-19 -9.73281e-18
-2.66081 -7.53823e-18 2.68626e-18
-2.62587 1.11176e-17 -5.58807e-18
-2.59094 -2.75566e-19 7.43464e-18
-2.55601 1.65083e-17 -1.51071e-17
-2.52109 -3.54883e-19 6.60138e-18
-2.48617 1.13127e-17 -8.37864e-18
-2.45126 -3.42792e-18 2.56609e-19
-2.41636 -1.08863e-18 -6.43536e-18
-2.38146 -1.20388e-17 6.77976e-18
-2.34657 -1.00214e-19 -5.97728e-18
-2.31168 -1.09954e-17 5.75425e-18
-2.2768 -2.08455e-18 -4.18709e-18
-2.24192 -2.98282e-18 7.52368e-19
-2.20705 -2.49733e-18 4.7613e-19
-2.17219 -1.24878e-17 3.38727e-18
-2.13733 6.7551e-19 -4.83839e-18
-2.10247 -1.1886e-17 -5.17787e-18
-2.06762 6.7742e-19 -4.24504e-18
-2.03278 -1.19098e-17 -1.33604e-18
-1.99794 7.91974e-19 -4.00017e-18
-1.9631 6.72487e-19 3.31194e-18
-1.92827 1.29823e-17 -1.86734e-18
-1.89345 4.96609e-19 3.33584e-18
-1.85862 4.54086e-18 -8.96363e-20
-1.82381 9.63231e-18 1.35559e-18
-1.78899 8.2411e-18 -3.41593e-18
-1.75419 -2.95577e-18 4.4449e-18
-1.71938 -2.42699e-19 -4.52417e-18
-1.68458 -2.80997e-18 -8.39021e-19
-1.64979 -7.69004e-19 -1.13795e-18
-1.61499 -7.01618e-19 -4.74949e-19
-1.58021 -3.28976e-19 -3.24451e-19
-1.54542 -2.19931e-19 -1.63834e-19
-1.51064 -1.1861e-19 -1.03461e-19
-1.47586 -7.42393e-20 -5.97145e-20
-1.44109 -4.42787e-20 -3.79851e-20
-1.40632 -2.88289e-20 -2.38702e-20
-1.37155 -1.87851e-20 -1.59193e-20
-1.33679 -1.29772e-20 -1.08069e-20
-1.30203 -9.15506e-21 -7.71669e-21
-1.26727 -6.81217e-21 -5.69548e-21
-1.23251 -5.26166e-21 -4.43016e-21
-1.19776 -4.31298e-21 -3.61176e-21
-1.16301 -3.73327e-21 -3.14021e-21
-1.12827 -3.4924e-21 -2.92574e-21
-1.09352 -3.56743e-21 -3.00143e-21
-1.05878 -4.17771e-21 -3.50024e-21
-1.02405 -6.09797e-21 -5.13797e-21
-0.989309 -1.71901e-20 -1.4282e-20
-0.954576 1.717e-20 1.43058e-20
-0.919844 6.18001e-21 5.2061e-21
-0.885115 4.52104e-21 3.78706e-21
-0.850388 4.61449e-21 3.88319e-21
-0.815663 7.06506e-21 5.91833e-21
-0.78094 5.5932e-20 4.82305e-20
-0.746219 -8.83287e-21 -7.44002e-21
-0.711499 -5.06434e-21 -4.24816e-21
-0.676781 -5.08574e-21 -4.27475e-21
-0.642065 -9.53084e-21 -7.98843e-21
-0.60735 2.67175e-20 2.24866e-20
-0.572637 6.23858e-21 5.23398e-21
-0.537925 5.0881e-21 4.27939e-21
-0.503214 8.28116e-21 6.92885e-21
-0.468504 -3.88268e-20 -3.15488e-20
-0.433796 -6.35398e-21 -5.37146e-21
-0.399089 -5.39595e-21 -4.49651e-21
-0.364382 -1.09747e-20 -9.41072e-21
-0.329676 1.43353e-20 1.25156e-20
-0.294972 5.69341e-21 4.69362e-21
-0.260267 6.43338e-21 5.55968e-21
-0.225564 1.11092e-19 5.25434e-20
-0.190861 -7.33084e-21 -5.81711e-21
-0.156158 -5.53067e-21 -4.93482e-21
-0.121456 -1.78365e-20 -1.16601e-20
-0.0867541 1.03865e-20 6.9901e-21
-0.0520524 4.99816e-21 5.19843e-21
-0.0173508 1.43508e-20 4.26336e-21
0.0173508 -1.02667e-20 1.44135e-20
0.0520524 1.41568e-20 8.8232e-22
0.0867541 -7.10112e-21 1.8736e-20
0.121456 1.43226e-20 -2.17555e-20
0.156158 -1.56852e-20 -3.0262e-21
0.190861 2.73165e-21 -1.83651e-20
0.225564 -3.8557e-20 -1.02544e-19
0.260267 1.78629e-20 3.10695e-21
0.294972 2.60346e-22 1.64744e-20
0.329676 2.39656e-20 -6.72954e-21
0.364382 -2.44739e-20 2.09868e-21
0.399089 -1.68521e-21 -1.63149e-20
0.433796 -1.89333e-20 -6.19632e-21
0.468504 3.31101e-20 -3.60427e-20
0.503214 5.83668e-22 2.35874e-20
0.537925 1.51718e-20 9.25296e-21
0.572637 4.45946e-21 1.92323e-20
0.60735 5.10201e-20 -1.61379e-20
0.642065 -3.02688e-20 -1.54357e-20
0.676781 -7.20885e-21 -1.55099e-20
0.711499 -1.28639e-20 -1.39843e-20
0.746219 -1.41476e-20 -2.53001e-20
0.78094 7.33155e-20 1.0587e-19
0.815663 1.30744e-20 2.35922e-20
0.850388 1.05042e-20 1.16911e-20
0.885115 6.76819e-21 1.51003e-20
0.919844 1.6031e-20 1.19547e-20
0.954576 -1.32075e-20 4.30535e-20
0.989309 1.49575e-20 -3.77431e-20
1.02405 -1.66251e-20 -7.59343e-21
1.05878 -2.61203e-21 -1.38143e-20
1.09352 -9.87954e-21 -6.0334e-21
1.12827 -2.11915e-21 -1.14255e-20
1.16301 -1.05003e-20 -5.16887e-21
1.19776 -5.33331e-22 -1.3315e-20
1.23251 -1.39279e-20 -3.10507e-21
1.26727 3.86506e-21 -1.67733e-20
1.30203 -1.66102e-20 2.47489e-21
1.33679 1.18105e-20 -1.86893e-20
1.37155 -1.42714e-20 8.31101e-21
1.40632 2.59584e-20 -1.85706e-20
1.44109 -8.98674e-21 1.06313e-20
1.47586 1.55808e-20 8.16041e-20
1.51064 -3.25806e-21 1.04379e-20
1.54542 -1.30885e-20 5.58784e-22
1.58021 1.5336e-21 9.93655e-21
1.61499 -8.6327e-21 -5.58149e-21
1.64979 5.49814e-21 1.0373e-20
1.68458 -9.65595e-21 -8.91171e-21
1.71938 1.05976e-20 1.13754e-20
1.75419 -1.57355e-20 -1.23671e-20
1.78899 2.19759e-20 1.2994e-20
1.82381 -3.60416e-20 -1.01065e-20
1.85862 5.74856e-20 -7.69866e-21
1.89345 -4.96667e-20 8.0156e-20
1.92827 -5.608e-20 -4.97311e-20
1.9631 2.67902e-20 -1.10239e-20
1.99794 -3.42033e-21 5.94334e-21
2.03278 -2.37531e-21 1.65119e-21
2.06762 1.19602e-21 -2.60828e-21
2.10247 -1.67995e-21 5.33387e-21
2.13733 6.98836e-22 -4.8118e-21
2.17219 -4.57754e-22 5.50091e-21
2.20705 1.13459e-22 -5.41979e-21
2.24192 2.13723e-22 5.51563e-21
2.2768 -4.44497e-22 -5.55723e-21
2.31168 6.66769e-22 5.83053e-21
2.34657 -9.75153e-22 -5.83612e-21
2.38146 1.19713e-21 6.39381e-21
2.41636 -1.59792e-21 -6.65339e-21
2.45126 2.04329e-21 7.37124e-21
2.48617 -2.67114e-21 -8.3156e-21
2.52109 3.7084e-21 9.34157e-21
2.55601 -5.23952e-21 -1.14458e-20
2.59094 8.16547e-21 1.3581e-20
2.62587 -1.38132e-20 -1.73835e-20
2.66081 2.64796e-20 2.0762e-20
2.69576 -5.44593e-20 -1.1796e-20
2.73071 7.9555e-20 -5.5283e-20
2.76567 2.7349e-20 7.58559e-20
2.80064 -4.09354e-20 -1.38486e-20
2.83561 1.63871e-20 -5.73646e-22
2.87059 -8.54519e-21 1.49287e-21
2.90558 4.13179e-21 1.75961e-22
2.94058 -2.65848e-21 -8.36273e-22
2.97558 1.65396e-21 1.67886e-21
3.01059 -1.23948e-21 -2.08165e-21
3.0456 9.27779e-22 2.56018e-21
3.08063 -7.77217e-22 -2.91844e-21
3.11566 6.74414e-22 3.36718e-21
3.1507 -6.35286e-22 -3.85605e-21
3.18574 6.46645e-22 4.51368e-21
3.2208 -7.32356e-22 -5.39419e-21
3.25586 9.51388e-22 6.68867e-21
3.29093 -1.46445e-21 -8.69713e-21
3.32601 2.74673e-21 1.20736e-20
3.36109 -6.489e-21 -1.82287e-20
3.39619 2.01245e-20 2.92896e-20
3.43129 -7.5011e-20 -2.4623e-20
3.4664 4.53053e-20 -1.12828e-19
3.50152 4.37514e-20 3.30699e-20
3.53665 -2.14343e-20 -3.53956e-21
3.57179 1.06407e-20 2.62141e-22
3.60694 -6.18684e-21 -1.70966e-22
3.64209 4.0864e-21 4.5131e-22
3.67726 -2.96643e-21 -7.03828e-22
3.71243 2.31888e-21 9.17458e-22
3.74761 -1.92221e-21 -1.10674e-21
3.7828 1.67567e-21 1.29937e-21
3.81801 -1.52653e-21 -1.52036e-21
3.85322 1.4514e-21 1.8063e-21
3.88844 -1.44125e-21 -2.20538e-21
3.92367 1.50833e-21 2.81662e-21
3.95891 -1.70322e-21 -3.84708e-21
3.99416 2.2119e-21 5.82147e-21
4.02942 -3.96468e-21 -1.04327e-20
4.06469 1.49902e-20 2.43368e-20
4.09997 -1.24419e-19 2.63416e-20
4.13526 -5.18612e-20 -2.59845e-20
4.17056 1.53379e-20 -3.06424e-22
4.20587 -6.95486e-21 3.07011e-22
4.24119 4.20524e-21 1.30652e-22
4.27653 -2.98742e-21 -3.89776e-22
4.31187 2.34757e-21 5.38007e-22
4.34722 -1.9805e-21 -6.3971e-22
4.38259 1.76561e-21 7.24792e-22
4.41797 -1.64918e-21 -8.09913e-22
4.45335 1.61033e-21 9.15182e-22
4.48875 -1.64396e-21 -1.05313e-21
4.52416 1.76615e-21 1.25645e-21
4.55958 -2.02131e-21 -1.57791e-21
4.59502 2.52843e-21 2.14162e-21
4.63046 -3.6696e-21 -3.33465e-21
4.66592 7.30495e-21 6.73245e-21
4.70139 -4.58599e-20 -2.51421e-20
4.73687 -2.31097e-20 3.60714e-20
4.77237 2.45547e-21 -2.20141e-21
4.80787 -1.61134e-21 -2.03125e-23
4.84339 1.27898e-21 4.26638e-22
4.87892 -1.10155e-21 -5.3331e-22
4.91446 1.0049e-21 5.63075e-22
4.95002 -9.64031e-22 -5.77823e-22
4.98559 9.69519e-22 5.93839e-22
5.02117 -1.02388e-21 -6.2142e-22
5.05677 1.1409e-21 6.67204e-22
5.09237 -1.35534e-21 -7.42553e-22
5.128 1.74977e-21 8.68607e-22
5.16363 -2.54948e-21 -1.09953e-21
5.19928 4.56038e-21 1.62791e-21
5.23494 -1.28181e-20 -3.92845e-21
5.27062 1.66472e-19 2.72126e-19
5.30631 -1.64675e-20 1.20426e-20
5.34201 2.67448e-21 -2.72481e-21
5.37773 -7.43765e-22 1.4539e-21
5.41346 1.79037e-22 -9.99471e-22
5.4492 5.40146e-23 7.73263e-22
5.48497 -1.79764e-22 -6.41674e-22
5.52074 2.70912e-22 5.58324e-22
5.55653 -3.62016e-22 -5.02816e-22
5.59233 4.8198e-22 4.64376e-22
5.62815 -6.75682e-22 -4.36969e-22
5.66399 1.04805e-21 4.22087e-22
5.69984 -1.92683e-21 -4.74126e-22
5.7357 4.70462e-21 1.26519e-21
5.77158 -1.31958e-20 -1.63281e-20
5.80748 -3.27625e-20 -1.24085e-20
5.84339 8.97286e-22 8.50442e-21
5.87932 5.46977e-22 -3.53295e-21
5.91526 -5.13761e-22 1.96946e-21
5.95122 4.22391e-22 -1.28972e-21
5.9872 -3.56531e-22 9.16632e-22
6.02319 3.0904e-22 -6.65392e-22
6.05919 -2.62414e-22 4.51684e-22
6.09522 1.83552e-22 -2.12875e-22
6.13126 1.84396e-23 -1.29757e-22
6.16732 -6.6445e-22 6.817e-22
6.20339 3.05158e-21 -1.11468e-21
6.23949 -8.80584e-21 -5.56931e-21
6.27559 -1.03513e-20 1.26136e-20
6.31172 8.17919e-21 2.8822e-21
6.34786 -2.80878e-21 -3.50825e-21
6.38403 9.73831e-22 2.56541e-21
6.42021 -2.49396e-22 -1.8643e-21
6.4564 -1.15859e-22 1.3747e-21
6.49262 3.52277e-22 -9.74832e-22
6.52885 -5.30351e-22 5.44311e-22
6.5651 6.08601e-22 8.99767e-23
6.60137 -2.20155e-22 -1.2255e-21
6.63766 -2.35381e-21 2.71635e-21
6.67397 8.63338e-21 2.39994e-21
6.71029 1.64794e-21 -1.11556e-20
6.74664 -6.84581e-21 2.80691e-21
6.783 4.50983e-21 8.37897e-22
6.81938 -2.69289e-21 -1.61208e-21
6.85579 1.62363e-21 1.69e-21
6.89221 -9.21871e-22 -1.59895e-21
6.92865 3.51713e-22 1.41478e-21
6.96511 2.2647e-22 -1.00529e-21
7.00159 -7.50525e-22 -1.45089e-22
7.0381 -5.321e-22 3.29528e-21
7.07462 1.11336e-20 -1.3407e-21
7.11116 -1.33022e-21 -1.40376e-20
7.14772 -6.73652e-21 5.3985e-21
7.18431 5.27005e-21 -9.93858e-22
7.22091 -3.77103e-21 -3.46245e-22
7.25754 2.86043e-21 8.09923e-22
7.29418 -2.31139e-21 -1.02182e-21
7.33085 1.9427e-21 1.16257e-21
7.36754 -1.58307e-21 -1.23989e-21
7.40425 8.84484e-22 8.0394e-22
7.44099 -8.92942e-22 5.43715e-21
7.47774 2.55432e-20 3.70914e-20
7.51452 1.37181e-20 -6.24941e-21
7.55132 -7.02743e-21 1.93457e-22
7.58814 4.54592e-21 5.62002e-22
7.62498 -3.51438e-21 -6.71962e-22
7.66185 3.08741e-21 6.48973e-22
7.69874 -3.01072e-21 -5.53872e-22
7.73566 3.22232e-21 2.97284e-22
7.77259 -3.65591e-21 5.77946e-22
7.80955 1.75115e-21 -4.72364e-21
7.84654 -3.59076e-20 -7.75663e-20
7.88355 -2.31922e-21 -1.74514e-20
7.92058 4.03785e-21 6.33978e-21
7.95763 -3.42205e-21 -3.55779e-21
7.99471 3.15534e-21 2.4132e-21
8.03182 -3.2296e-21 -1.73042e-21
8.06895 3.64362e-21 1.03574e-21
8.1061 -4.32762e-21 3.09519e-22
8.14328 3.68008e-21 -3.57724e-21
8.18049 2.98569e-21 1.75795e-21
8.21772 3.89467e-21 1.10819e-21
8.25497 -2.92263e-21 3.18041e-21
8.29226 9.77629e-22 -3.79191e-21
8.32956 2.01388e-22 3.83175e-21
8.3669 -1.29364e-21 -4.01374e-21
8.40426 3.07797e-21 4.31548e-21
8.44165 -6.93722e-21 -3.30042e-21
8.47906 8.70697e-21 -5.85649e-21
8.5165 2.24412e-21 4.65741e-21
8.55397 -2.66637e-22 -6.63027e-22
8.59146 -7.57575e-22 9.03425e-22
8.62899 9.47674e-22 -1.3219e-21
8.66654 -1.01978e-21 1.80736e-21
8.70412 1.12637e-21 -2.70643e-21
8.74172 -1.04669e-21 5.15732e-21
8.77936 -5.92347e-21 -1.44942e-20
8.81702 5.07056e-21 -2.86198e-20
8.85471 3.85014e-21 2.19345e-21
8.89244 -1.04746e-21 -7.5747e-22
8.93019 3.15741e-22 6.70578e-22
8.96797 1.51317e-23 -7.39785e-22
9.00578 -3.28442e-22 9.30824e-22
9.04362 9.72969e-22 -1.40331e-21
9.08149 -3.82301e-21 3.04978e-21
9.11939 1.59797e-19 4.45825e-21
9.15732 -8.80974e-21 2.49911e-21
9.19528 1.94917e-21 2.4072e-22
9.23327 -8.68094e-22 -4.30574e-22
9.2713 4.96549e-22 4.74998e-22
9.30935 -2.992e-22 -5.34038e-22
9.34744 9.45516e-23 6.59597e-22
9.38556 5.25642e-22 -8.6597e-22
9.42371 -3.61565e-21 -5.11215e-21
9.46189 3.23401e-21 -3.0469e-21
9.50011 -1.30994e-21 -1.04877e-22
9.53836 7.36575e-22 2.86113e-22
9.57664 -5.46151e-22 -3.21498e-22
9.61496 4.88112e-22 3.7251e-22
9.65331 -5.07314e-22 -4.95738e-22
9.69169 5.88082e-22 8.43129e-22
9.73011 -8.50975e-23 -2.34101e-21
9.76856 -1.68783e-21 3.2854e-24
9.80704 7.84286e-22 3.18508e-22
9.84557 -5.16518e-22 -2.97463e-22
9.88412 4.26422e-22 2.86767e-22
9.92271 -4.28384e-22 -3.08508e-22
9.96134 5.61873e-22 4.01702e-22
10 -1.2345e-21 -1.11706e-21
10.0387 -3.49463e-21 1.38113e-21
10.0774 9.29803e-22 5.90293e-22
10.1162 -4.49929e-22 -3.78874e-22
10.155 3.29744e-22 2.84688e-22
10.1939 -3.10293e-22 -2.39427e-22
10.2328 3.90029e-22 1.85325e-22
10.2717 -1.15616e-21 2.39303e-24
10.3106 -3.05457e-21 5.40329e-21
10.3496 1.47339e-21 5.85484e-22
10.3887 -5.90089e-22 -4.34028e-22
10.4278 3.52565e-22 3.20054e-22
10.4669 -2.46182e-22 -2.49345e-22
10.506 1.63333e-22 9.68891e-23
10.5452 -7.02764e-22 1.407e-21
10.5845 -6.57868e-21 5.73784e-21
10.6238 1.49786e-21 6.52986e-22
10.6631 -6.32085e-22 -4.68884e-22
10.7024 3.92418e-22 3.58202e-22
10.7418 -2.70195e-22 -2.72134e-22
10.7813 5.1599e-23 -8.74403e-23
10.8208 -5.20573e-21 1.07621e-20
10.8603 -5.31871e-21 -1.07968e-21
10.8999 1.25506e-21 7.17447e-22
10.9395 -6.592e-22 -4.52e-22
10.9792 4.64672e-22 3.34711e-22
11.0189 -3.51327e-22 -1.85392e-22
11.0586 -1.61768e-23 -1.48164e-21
11.0984 2.69398e-20 1.84907e-22
11.1383 -1.8151e-21 -1.53335e-21
11.1781 8.07266e-22 7.88739e-22
11.2181 -5.81065e-22 -5.50907e-22
11.2581 5.3606e-22 3.60635e-22
11.2981 -3.96167e-22 6.72125e-22
11.3381 2.06519e-18 1.0626e-18
11.3783 1.63924e-21 3.64896e-21
11.4184 -7.53015e-22 -1.34789e-21
11.4587 5.48466e-22 8.67035e-22
11.4989 -5.18485e-22 -6.64827e-22
11.5392 5.81197e-22 -3.8778e-22
11.5796 5.89385e-20 1.54758e-19
11.62 -9.79902e-22 -3.89447e-21
11.6605 4.14273e-22 1.89909e-21
11.701 -2.50599e-22 -1.50098e-21
11.7415 9.52676e-23 1.41919e-21
11.7822 6.79673e-22 2.51533e-21
11.8228 -8.40635e-21 -1.3622e-20
11.8636 1.02643e-21 3.38121e-21
11.9043 -4.02277e-22 -2.33898e-21
11.9452 -1.25649e-22 2.61708e-21
11.986 5.07759e-21 -3.82882e-21
12.027 -1.0851e-20 1.34029e-22
12.068 2.29137e-21 2.73464e-21
12.109 -1.1621e-21 -2.77027e-21
12.1501 4.8112e-22 4.66352e-21
12.1913 2.3821e-20 -2.61701e-20
12.2325 -4.79343e-21 2.40497e-21
12.2738 1.63802e-21 1.08957e-21
12.3151 -1.1289e-21 -1.53424e-21
12.3565 1.46641e-21 3.32296e-21
12.3979 -2.80086e-19 -9.99844e-21
12.4394 -1.64283e-21 4.83332e-22
12.481 7.86725e-22 4.06606e-22
12.5226 -7.73945e-22 -7.20361e-22
12.5643 1.51906e-21 1.8905e-21
12.6061 3.53554e-20 1.20346e-19
12.6479 -7.28385e-22 2.80325e-22
12.6898 3.6116e-22 2.11728e-22
12.7317 -3.21112e-22 -3.78205e-22
12.7737 6.04747e-22 1.00947e-21
12.8158 1.71276e-20 1.5223e-21
12.8579 -3.18856e-22 -4.20297e-23
12.9001 1.71606e-22 1.3187e-22
12.9424 -1.53647e-22 -1.85912e-22
12.9847 1.76882e-22 4.47439e-22
13.0271 2.85353e-21 -1.55815e-21
13.0696 -2.07011e-22 -1.18099e-22
13.1121 9.90619e-23 9.36633e-23
13.1547 -6.63562e-23 -7.52698e-23
13.1974 -1.43355e-23 -2.93306e-22
13.2402 9.08803e-22 8.62134e-22
13.283 -1.2941e-22 -1.55947e-22
13.3259 7.12962e-23 4.74097e-23
13.3689 -7.95621e-23 1.01955e-22
13.4119 4.31393e-21 -1.30788e-21
13.455 5.45419e-22 4.1604e-22
13.4982 -1.0907e-22 -1.26041e-22
13.5415 4.02995e-23 -2.95251e-23
13.5848 -6.19217e-22 9.62086e-22
13.6283 -2.96029e-21 -8.67617e-23
13.6718 3.02391e-22 2.8666e-22
13.7153 -1.33727e-22 -8.82476e-23
13.759 1.62335e-22 -3.83718e-22
13.8028 1.92045e-21 -4.64305e-21
13.8466 -8.66377e-22 -2.25897e-22
13.8905 -1.09288e-22 7.82845e-23
13.9345 -7.94027e-22 -6.08048e-22
13.9786 6.62016e-21 1.415e-20
14.0227 1.20437e-21 5.08625e-23
14.067 -4.09458e-22 7.57296e-23
14.1113 1.30629e-20 -6.76445e-22
14.1558 5.68564e-21 -1.03106e-20
14.2003 -1.19424e-21 3.75624e-22
14.2449 1.13327e-21 3.42092e-22
14.2896 -8.63436e-21 6.95691e-22
14.3344 -1.6387e-22 -2.48222e-21
14.3793 1.56095e-21 1.07101e-21
14.4243 -3.37429e-21 1.84452e-21
14.4693 -3.51821e-21 -2.32781e-21
14.5145 3.08717e-22 -6.66297e-22
14.5598 -5.44047e-21 -1.03428e-21
14.6052 -1.04425e-20 -3.77117e-21
14.6506 -5.05669e-23 7.5041e-22
14.6962 2.672e-22 -8.33148e-22
14.7419 8.31639e-21 1.91305e-20
14.7877 2.62796e-22 -5.19495e-23
14.8336 -1.868e-22 -2.41509e-22
14.8796 -1.71232e-21 2.07882e-21
14.9257 3.12488e-22 -5.52222e-22
14.9719 -7.64028e-23 -1.88318e-22
15.0182 9.54146e-23 3.55177e-22
15.0647 1.40448e-21 -7.29262e-22
15.1112 -1.76518e-22 1.04431e-22
15.1579 6.21463e-23 1.22084e-22
15.2047 -2.90511e-21 6.63549e-21
15.2516 -1.69208e-22 -9.46666e-23
15.2986 1.26745e-22 2.64718e-23
15.3458 1.14635e-21 3.6723e-22
15.393 -2.27142e-22 5.80586e-23
15.4404 6.56631e-23 3.93325e-23
15.488 -6.8576e-23 -1.40349e-22
15.5356 -1.75657e-22 -2.44405e-22
15.5834 8.23408e-23 4.57067e-23
15.6313 3.28954e-22 3.66538e-22
15.6794 -2.01909e-22 -1.12437e-22
15.7276 1.90544e-23 8.75925e-23
15.7759 3.69082e-22 1.12604e-21
15.8243 -1.46364e-22 -2.70412e-22
15.873 -1.64739e-23 5.9966e-23
15.9217 -1.58881e-21 -4.99015e-21
15.9706 -1.06227e-22 -2.17306e-22
16.0197 -2.48428e-22 -1.01745e-23
16.0689 6.08221e-22 -7.04701e-23
16.1182 -2.20871e-22 -4.27395e-22
16.1677 6.15399e-22 1.38273e-21
16.2174 3.36841e-22 1.65202e-22
16.2672 2.75778e-21 1.37678e-21
16.3172 -7.80821e-23 6.52107e-23
16.3674 5.46677e-22 -1.72697e-21
16.4177 2.36985e-22 -1.64673e-22
16.4682 -2.32572e-22 -2.47057e-22
16.5189 -2.57571e-22 5.78198e-23
16.5697 1.01848e-22 -4.0866e-24
16.6208 -1.127e-21 1.16673e-21
16.672 -7.46121e-23 3.19205e-23
16.7234 -5.70992e-23 9.57552e-23
16.775 8.13968e-23 -8.7755e-23
16.8268 -3.85636e-23 -5.13444e-24
16.8787 2.35901e-23 1.89698e-22
16.9309 4.68808e-23 -4.19928e-23
16.9833 -3.25083e-23 -3.24653e-23
17.0359 -3.48099e-23 -1.64893e-23
17.0887 -3.92052e-23 -8.49122e-23
17.1418 1.16629e-22 -1.0497e-22
17.195 -5.57315e-24 1.92413e-22
17.2485 -3.74689e-22 3.94164e-22
17.3022 -3.859e-23 -2.32707e-22
17.3562 6.27685e-22 -1.58816e-22
17.4104 2.41113e-22 1.2522e-22
17.4648 -1.83851e-22 4.97747e-23
17.5195 -1.38642e-22 -1.38335e-23
17.5744 7.27898e-23 -5.12749e-23
17.6296 2.80247e-23 -4.65429e-24
17.6851 -5.9318e-23 1.22066e-22
17.7408 2.45407e-24 9.9628e-24
17.7969 -1.30529e-22 3.33721e-23
17.8532 2.5313e-25 -5.86905e-24
17.9098 -4.45249e-23 -4.4254e-23
17.9667 -1.0418e-22 -1.49695e-22
18.0239 -2.47327e-22 -5.17975e-23
18.0815 3.07027e-22 -6.9403e-23
18.1393 6.48179e-23 -5.0373e-23
18.1975 1.51464e-22 -5.18835e-23
18.256 2.85947e-23 -3.38106e-23
18.3149 1.87627e-22 -1.29182e-22
18.3742 1.38119e-21 -9.0561e-22
18.4338 -4.8804e-22 1.68037e-22
18.4938 -1.76843e-22 4.00367e-23
18.5542 -3.70171e-22 1.0186e-22
18.615 1.50343e-22 -6.16462e-23
18.6762 2.31797e-22 -9.90039e-23
18.7379 2.86456e-22 -4.50559e-23
18.8 -2.96136e-22 -1.20385e-22
18.8625 -1.11114e-22 -1.92202e-22
18.9255 2.76945e-22 -1.34213e-22
18.9891 1.3759e-22 2.11848e-23
19.0531 6.04347e-22 1.51249e-22
19.1177 -1.4543e-22 -1.07119e-22
19.1828 -1.35848e-22 -1.16708e-22
19.2484 1.4454e-22 5.87622e-22
19.3147 1.0785e-22 1.00614e-22
19.3816 1.65934e-22 8.11942e-23
19.4491 1.2707e-22 -1.0064e-21
19.5173 -1.82033e-22 -4.87785e-23
19.5862 -1.31502e-22 2.32615e-23
19.6558 -2.12796e-22 9.53845e-23
19.7262 2.62949e-22 5.98529e-23
19.7974 1.15279e-22 -4.32651e-24
19.8694 1.12535e-22 8.02622e-24
19.9423 1.37853e-22 5.87537e-23
20.0162 1.51625e-22 1.09664e-22
20.091 1.9489e-22 5.35343e-23
20.1669 1.66731e-22 -3.01754e-23
20.244 1.69517e-22 -4.96237e-23
20.3222 3.1289e-22 -5.92031e-24
20.4016 1.87064e-23 5.01202e-22
20.4825 -1.45205e-22 2.07084e-22
20.5648 -1.46399e-22 1.72541e-22
20.6487 -1.92215e-22 2.0459e-22
20.7344 -3.26503e-22 2.64055e-22
20.8219 -6.45637e-22 3.8228e-22
20.9115 -1.06405e-21 1.43424e-21
21.0034 1.1232e-21 3.53317e-21
21.0979 3.12855e-21 1.10039e-20
21.1952 -1.2813e-20 -4.3227e-21
21.2959 6.2355e-21 -1.67264e-20
21.4004 7.04609e-21 1.9169e-21
21.5093 4.9578e-21 2.83793e-21
21.6237 7.28609e-21 3.13468e-21
21.7448 8.63347e-21 -9.86196e-23
21.8747 9.90366e-21 -1.08371e-21
22.0165 1.50788e-20 -1.43977e-20
22.1768 -1.01446e-20 -2.06374e-20
22.3723 -2.76474e-20 -3.21222e-20


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda2.0Nc1Quantum/vANODiaP_FRG.txt <==
-22.3723 4.59782e+49 -4.94712e+49
-22.1768 6.79731e+49 -4.42121e+49
-22.0165 -1.73626e+48 -1.47549e+48
-21.8747 -1.81727e+49 -1.93215e+49
-21.7448 -4.6924e+49 -2.75615e+48
-21.6237 3.39393e+48 -6.14601e+48
-21.5093 1.79177e+49 1.00845e+49
-21.4004 -1.08765e+54 -3.76135e+54
-21.2959 1.68716e+50 9.54897e+49
-21.1952 1.9277e+50 1.11866e+50
-21.0979 1.14527e+49 1.39655e+49
-21.0034 -2.44906e+47 -2.92807e+48
-20.9115 3.41259e+47 9.46297e+47
-20.8219 1.38349e+48 -1.0829e+49
-20.7344 2.90186e+49 -9.61035e+49
-20.6487 4.13175e+49 -1.17168e+50
-20.5648 -1.69019e+50 -1.27756e+50
-20.4825 -8.98664e+50 -4.12723e+50
-20.4016 -8.68158e+50 -2.92979e+50
-20.3222 -1.74316e+50 2.53941e+49
-20.244 -4.50165e+48 1.62185e+49
-20.1669 -1.72514e+48 2.62064e+48
-20.091 1.21241e+48 1.66759e+48
-20.0162 5.90744e+47 4.21394e+47
-19.9423 -1.176e+47 -8.73035e+47
-19.8694 5.28153e+47 -1.08376e+48
-19.7974 1.84309e+47 -1.77002e+47
-19.7262 -1.81798e+51 -8.95553e+50
-19.6558 -2.63235e+48 1.14902e+48
-19.5862 -2.06785e+48 -2.93751e+47
-19.5173 -9.56766e+47 3.67127e+48
-19.4491 -1.36812e+48 2.02614e+49
-19.3816 -1.62749e+48 2.72363e+49
-19.3147 -6.99686e+47 1.18777e+49
-19.2484 -7.42433e+46 1.0459e+48
-19.1828 -1.89829e+46 -4.23738e+45
-19.1177 -2.27369e+48 1.6831e+48
-19.0531 -1.01776e+49 7.45657e+48
-18.9891 -1.57252e+49 1.12457e+49
-18.9255 -9.31292e+48 6.21082e+48
-18.8625 -1.9478e+48 9.15316e+47
-18.8 -2.05469e+47 -1.99121e+46
-18.7379 -4.57302e+46 2.70021e+46
-18.6762 7.55382e+45 1.67705e+46
-18.615 -9.063e+45 1.97024e+46
-18.5542 -1.49649e+46 1.908e+46
-18.4938 1.77936e+44 -3.92943e+45
-18.4338 2.13647e+46 -4.72832e+46
-18.3742 3.48386e+46 -4.3043e+46
-18.3149 1.61174e+46 -1.15944e+46
-18.256 3.89426e+45 -2.71938e+45
-18.1975 1.92916e+45 -2.59962e+45
-18.1393 1.79039e+44 1.23793e+44
-18.0815 2.28739e+45 -1.62101e+45
-18.0239 2.10178e+47 -1.08127e+47
-17.9667 6.4578e+48 -3.59313e+48
-17.9098 2.66302e+49 -1.48345e+49
-17.8532 4.63379e+49 -2.6032e+49
-17.7969 3.84741e+49 -2.15751e+49
-17.7408 1.44045e+49 -8.1772e+48
-17.6851 8.71601e+47 -1.22996e+48
-17.6296 -6.26361e+47 -4.49335e+47
-17.5744 2.08683e+46 -4.03063e+47
-17.5195 2.1859e+47 -2.09764e+47
-17.4648 6.14534e+46 -4.6062e+46
-17.4104 5.49035e+44 -2.42796e+44
-17.3562 -3.58459e+44 -3.01888e+44
-17.3022 -1.72011e+44 1.30763e+44
-17.2485 3.26294e+44 9.99697e+44
-17.195 -6.14214e+45 9.81234e+45
-17.1418 -4.95316e+45 1.07939e+46
-17.0887 -8.81752e+45 1.67843e+46
-17.0359 -1.94068e+45 7.63599e+45
-16.9833 3.1563e+45 8.20866e+44
-16.9309 5.10106e+45 -4.51083e+44
-16.8787 5.89088e+45 1.40489e+45
-16.8268 4.41142e+45 3.41525e+45
-16.775 2.36381e+45 2.43072e+45
-16.7234 8.1267e+44 4.72845e+44
-16.672 8.65262e+43 -2.81388e+44
-16.6208 1.61658e+44 -9.56295e+43
-16.5697 6.16276e+44 7.36307e+44
-16.5189 1.55575e+45 4.62772e+45
-16.4682 3.14662e+45 1.18836e+46
-16.4177 4.48462e+45 1.72079e+46
-16.3674 4.01169e+45 1.40933e+46
-16.3172 2.48939e+45 6.52957e+45
-16.2672 2.29663e+45 2.29998e+45
-16.2174 4.08827e+45 2.12544e+45
-16.1677 5.82525e+45 2.33409e+45
-16.1182 5.2257e+45 1.76835e+45
-16.0689 2.84335e+45 1.00681e+45
-16.0197 1.03919e+45 5.49923e+44
-15.9706 5.26549e+44 3.05986e+44
-15.9217 4.37086e+44 2.66384e+43
-15.873 2.80857e+44 -1.73117e+44
-15.8243 1.0952e+44 -1.6333e+44
-15.7759 8.38816e+42 -5.0321e+43
-15.7276 8.37961e+43 1.85634e+44
-15.6794 5.36295e+44 8.23963e+44
-15.6313 7.71011e+44 1.1124e+45
-15.5834 4.0583e+44 5.15138e+44
-15.5356 1.45109e+44 1.03383e+44
-15.488 4.2341e+43 4.61732e+43
-15.4404 -3.40028e+43 5.71639e+43
-15.393 -8.32329e+43 5.90715e+43
-15.3458 -7.1597e+43 4.64868e+43
-15.2986 -3.68599e+43 2.28768e+43
-15.2516 -8.61877e+42 6.89132e+42
-15.2047 -9.7758e+41 1.45657e+41
-15.1579 -4.50456e+42 2.69122e+41
-15.1112 -1.07217e+43 9.67108e+42
-15.0647 -1.27097e+43 1.72337e+43
-15.0182 -5.39185e+42 8.54516e+42
-14.9719 2.51498e+41 7.51656e+41
-14.9257 9.81646e+41 -4.21563e+41
-14.8796 7.71245e+41 -6.97556e+41
-14.8336 4.99453e+41 -5.8288e+41
-14.7877 1.90111e+41 -2.66327e+41
-14.7419 1.95077e+40 8.10732e+39
-14.6962 4.71864e+40 2.1026e+41
-14.6506 -3.55627e+41 4.58111e+42
-14.6052 -2.21699e+42 1.95453e+43
-14.5598 9.74415e+42 -4.57531e+42
-14.5145 4.26889e+43 -9.30625e+43
-14.4693 4.5117e+43 -1.07743e+44
-14.4243 1.3165e+43 -3.69589e+43
-14.3793 -2.52211e+42 -1.68297e+42
-14.3344 -4.68971e+42 5.42649e+42
-14.2896 -3.3961e+42 4.37559e+42
-14.2449 -3.31798e+41 -1.27269e+42
-14.2003 8.3465e+41 -2.06021e+42
-14.1558 6.86633e+41 -5.86469e+41
-14.1113 2.22207e+40 8.41414e+41
-14.067 -1.46471e+41 2.69446e+42
-14.0227 1.05606e+42 4.30291e+42
-13.9786 2.94775e+42 4.81337e+42
-13.9345 3.64941e+42 3.99735e+42
-13.8905 2.45308e+42 2.30225e+42
-13.8466 7.43046e+41 8.7995e+41
-13.8028 -1.58526e+41 1.84501e+41
-13.759 -2.83296e+41 9.51166e+40
-13.7153 -6.77603e+41 2.7372e+41
-13.6718 -1.70906e+42 5.50969e+41
-13.6283 -2.93663e+42 7.6402e+41
-13.5848 -3.42553e+42 7.85707e+41
-13.5415 -2.55513e+42 5.62266e+41
-13.4982 -1.20611e+42 2.7655e+41
-13.455 -3.35515e+41 8.16381e+40
-13.4119 -1.60845e+41 -1.00076e+40
-13.3689 -2.67763e+41 -6.85925e+40
-13.3259 -3.10439e+41 -1.17019e+41
-13.283 -1.86914e+41 -1.2465e+41
-13.2402 1.93532e+40 -9.53416e+40
-13.1974 1.60616e+41 -5.46641e+40
-13.1547 2.00476e+40 -3.09911e+40
-13.1121 -1.1819e+42 -6.92163e+40
-13.0696 -2.71332e+42 -1.29412e+41
-13.0271 -2.21749e+42 -7.7797e+40
-12.9847 -6.64216e+41 3.12635e+40
-12.9424 -5.08231e+40 4.92676e+40
-12.9001 -2.30044e+40 1.25734e+40
-12.8579 -1.16764e+40 -2.44291e+39
-12.8158 -1.05468e+39 -1.04388e+39
-12.7737 2.8525e+39 3.12642e+39
-12.7317 2.68598e+39 9.35308e+39
-12.6898 3.906e+39 1.51686e+40
-12.6479 5.57298e+39 1.61643e+40
-12.6061 4.69874e+39 1.21327e+40
-12.5643 2.41383e+39 7.55152e+39
-12.5226 3.39255e+39 3.88949e+39
-12.481 8.17384e+39 -1.30029e+38
-12.4394 1.34645e+40 -5.44894e+39
-12.3979 2.03988e+40 -9.33109e+39
-12.3565 2.1953e+40 -1.03793e+40
-12.3151 1.702e+40 -8.57602e+39
-12.2738 1.15497e+40 -3.44336e+39
-12.2325 7.72023e+39 3.58913e+39
-12.1913 4.34296e+39 7.24089e+39
-12.1501 6.71817e+38 5.43945e+39
-12.109 -2.54548e+39 -4.61221e+38
-12.068 -6.72419e+39 -1.19665e+40
-12.027 -9.47206e+39 -2.10437e+40
-11.986 -7.34931e+39 -1.49155e+40
-11.9452 -3.9689e+39 -4.02961e+39
-11.9043 -1.40526e+39 -1.81976e+38
-11.8636 7.94778e+38 -3.51832e+38
-11.8228 1.84883e+39 -4.84109e+38
-11.7822 1.46389e+39 -2.53625e+38
-11.7415 2.96257e+38 1.4678e+37
-11.701 -1.09324e+39 2.44775e+38
-11.6605 -2.40049e+39 6.26852e+38
-11.62 -3.31732e+39 1.29523e+39
-11.5796 -3.67237e+39 2.06653e+39
-11.5392 -3.42526e+39 2.45539e+39
-11.4989 -2.76124e+39 2.33652e+39
-11.4587 -2.77136e+39 2.67415e+39
-11.4184 -3.96196e+39 4.0841e+39
-11.3783 -5.6147e+39 5.89271e+39
-11.3381 -6.18193e+39 6.3734e+39
-11.2981 -5.80939e+39 3.17001e+39
-11.2581 -7.63848e+39 -4.40572e+39
-11.2181 -1.27993e+40 -1.44593e+40
-11.1781 -1.80329e+40 -2.24472e+40
-11.1383 -1.88816e+40 -2.35897e+40
-11.0984 -1.39911e+40 -1.71063e+40
-11.0586 -6.82288e+39 -8.25326e+39
-11.0189 -1.80608e+39 -2.17595e+39
-10.9792 -1.15518e+38 -1.00443e+38
-10.9395 2.31439e+37 1.02971e+38
-10.8999 2.90453e+37 1.87944e+38
-10.8603 3.80782e+37 2.36051e+38
-10.8208 3.25867e+37 1.88126e+38
-10.7813 9.42482e+36 1.03248e+38
-10.7418 3.08964e+37 3.75295e+37
-10.7024 2.71932e+37 -1.16468e+37
-10.6631 -1.24241e+37 -3.68766e+37
-10.6238 4.94335e+37 -4.73906e+37
-10.5845 7.7548e+37 -4.72833e+37
-10.5452 3.58744e+37 -3.50615e+37
-10.506 -1.60692e+36 -1.67053e+37
-10.4669 -2.75168e+37 -1.0859e+37
-10.4278 -3.05075e+37 -1.37468e+37
-10.3887 -1.7847e+37 -2.81779e+37
-10.3496 2.76486e+36 -4.72315e+37
-10.3106 3.57182e+36 -3.52116e+37
-10.2717 -9.12754e+36 -5.67666e+36
-10.2328 -1.03998e+37 5.63363e+36
-10.1939 -1.30339e+36 2.0356e+36
-10.155 3.51858e+36 -2.06796e+35
-10.1162 2.46471e+36 1.85534e+36
-10.0774 -2.68973e+37 3.60365e+36
-10.0387 -2.34305e+38 -1.67611e+36
-10 -3.70952e+38 -2.58501e+36
-9.96134 -1.37458e+38 1.20619e+37
-9.92271 -9.19942e+36 2.27973e+37
-9.88412 -3.00604e+36 2.75923e+37
-9.84557 3.69246e+36 2.00566e+37
-9.80704 2.13717e+36 5.27534e+36
-9.76856 -3.52885e+36 -4.35545e+36
-9.73011 -4.92515e+36 -5.11671e+36
-9.69169 -5.81171e+36 -5.19026e+36
-9.65331 -4.61614e+36 -4.34098e+36
-9.61496 -2.29541e+36 -1.93087e+36
-9.57664 -1.35031e+36 -5.89766e+35
-9.53836 -2.22619e+35 -6.37232e+34
-9.50011 3.50622e+35 6.94544e+35
-9.46189 2.73557e+36 4.83703e+36
-9.42371 4.17114e+36 8.15296e+36
-9.38556 1.10866e+36 4.25914e+36
-9.34744 -7.29037e+35 2.04699e+36
-9.30935 -2.72083e+36 2.51531e+36
-9.2713 -6.58966e+36 2.88352e+36
-9.23327 -5.27488e+36 1.95273e+36
-9.19528 -1.62874e+36 4.17112e+35
-9.15732 -9.00154e+35 1.07958e+35
-9.11939 -6.14702e+35 1.20099e+35
-9.08149 -7.49694e+35 1.21604e+35
-9.04362 -9.43017e+35 1.96949e+35
-9.00578 -2.82453e+36 -5.88127e+35
-8.96797 -1.89516e+36 -2.12596e+35
-8.93019 -1.77991e+36 -2.33614e+35
-8.89244 -7.56388e+35 2.4045e+35
-8.85471 -2.49949e+35 3.47451e+35
-8.81702 -5.37583e+35 1.16897e+35
-8.77936 -6.73875e+35 1.75161e+35
-8.74172 -3.66463e+35 8.80882e+34
-8.70412 -3.57159e+34 1.34541e+35
-8.66654 3.52778e+34 1.14479e+35
-8.62899 -1.63807e+34 1.78961e+34
-8.59146 -3.92041e+34 -2.43052e+34
-8.55397 -5.41943e+35 4.26974e+34
-8.5165 -1.38154e+36 1.59546e+35
-8.47906 -1.05534e+36 1.62517e+35
-8.44165 -2.05402e+35 4.24807e+34
-8.40426 -6.42096e+33 1.14013e+34
-8.3669 4.20256e+34 9.22922e+33
-8.32956 5.56678e+34 1.65178e+34
-8.29226 3.40188e+34 2.75811e+34
-8.25497 1.47494e+34 2.17636e+34
-8.21772 -1.78861e+32 1.29739e+34
-8.18049 -8.74692e+33 1.27148e+34
-8.14328 -1.48824e+34 2.24804e+34
-8.1061 -1.5375e+34 2.43928e+34
-8.06895 8.56108e+33 3.21794e+34
-8.03182 6.03337e+34 6.77472e+34
-7.99471 9.81696e+34 9.43239e+34
-7.95763 2.08307e+35 9.51304e+33
-7.92058 4.06723e+35 -1.35062e+35
-7.88355 2.80418e+35 -1.09614e+35
-7.84654 -4.99698e+33 -2.28342e+34
-7.80955 -9.54166e+34 -4.89138e+33
-7.77259 -7.26443e+34 2.58176e+34
-7.73566 -2.55262e+34 5.39758e+34
-7.69874 -4.40523e+33 2.45032e+34
-7.66185 -4.21768e+33 -3.78435e+33
-7.62498 -6.88127e+33 -8.57929e+33
-7.58814 -5.22389e+33 -6.75223e+33
-7.55132 -2.82521e+33 -4.3681e+33
-7.51452 -1.21774e+33 -5.59951e+33
-7.47774 3.71747e+32 -5.40865e+33
-7.44099 2.99421e+33 -9.14189e+33
-7.40425 1.30293e+34 -1.66137e+34
-7.36754 2.04551e+34 -1.78358e+34
-7.33085 2.09398e+34 -1.25686e+34
-7.29418 1.53797e+34 -1.03365e+34
-7.25754 2.3795e+33 -5.7252e+33
-7.22091 3.32916e+33 2.60756e+33
-7.18431 2.39062e+33 2.9566e+33
-7.14772 -6.11992e+32 -7.71529e+32
-7.11116 -2.11057e+33 -4.57706e+33
-7.07462 -5.90565e+33 -9.96327e+33
-7.0381 -4.95782e+33 -7.96178e+33
-7.00159 -1.25973e+33 -7.6955e+32
-6.96511 -2.87724e+32 1.87979e+32
-6.92865 -7.96711e+32 1.81654e+32
-6.89221 -1.58749e+33 5.08907e+32
-6.85579 4.61429e+32 1.2289e+33
-6.81938 1.87357e+33 3.12864e+33
-6.783 -2.96279e+31 2.27257e+33
-6.74664 -1.50693e+33 1.42718e+33
-6.71029 -6.10215e+32 9.25519e+32
-6.67397 -4.33586e+32 -1.79258e+32
-6.63766 -4.53492e+32 -5.02009e+32
-6.60137 1.72319e+32 -1.88678e+32
-6.5651 6.63913e+32 -3.62018e+32
-6.52885 3.86042e+32 -1.26311e+33
-6.49262 3.96197e+32 -2.41708e+33
-6.4564 1.39689e+33 -3.15117e+33
-6.42021 3.14798e+33 -1.99653e+33
-6.38403 3.12419e+33 2.46041e+33
-6.34786 2.93746e+33 4.05497e+33
-6.31172 3.12274e+33 3.44774e+33
-6.27559 9.05014e+32 1.05383e+33
-6.23949 -9.33007e+31 -4.51817e+31
-6.20339 -1.32206e+32 -1.76516e+32
-6.16732 -9.96471e+32 -4.01213e+32
-6.13126 -2.56766e+33 -1.53895e+32
-6.09522 -4.11318e+33 2.58777e+32
-6.05919 -4.40802e+33 3.29484e+32
-6.02319 -1.48005e+33 1.47812e+32
-5.9872 -2.34367e+32 8.70261e+29
-5.95122 -4.16649e+31 -3.61458e+31
-5.91526 -4.9179e+31 -3.27387e+31
-5.87932 -1.08041e+32 5.09702e+31
-5.84339 -2.76824e+32 3.56164e+32
-5.80748 -2.96413e+32 3.54435e+32
-5.77158 -1.41713e+32 1.20842e+31
-5.7357 -1.08756e+32 -1.5243e+32
-5.69984 -8.90923e+31 -2.03118e+32
-5.66399 -7.06835e+31 -2.07121e+32
-5.62815 -1.90631e+31 -1.34997e+32
-5.59233 2.79611e+31 -7.69271e+30
-5.55653 5.89592e+30 6.4778e+30
-5.52074 -1.67932e+31 -3.24006e+31
-5.48497 1.16726e+31 -3.80073e+31
-5.4492 9.98865e+31 -6.56779e+29
-5.41346 2.03089e+32 -1.26646e+31
-5.37773 2.61445e+32 -3.63138e+31
-5.34201 2.74825e+32 -3.00873e+31
-5.30631 9.77233e+31 1.54141e+31
-5.27062 -8.15656e+31 5.10889e+31
-5.23494 -5.48946e+31 2.12393e+31
-5.19928 1.1521e+31 -1.50573e+31
-5.16363 2.3646e+31 -1.12795e+31
-5.128 6.66678e+29 6.07862e+30
-5.09237 -8.11092e+30 1.61931e+31
-5.05677 1.03451e+31 1.56365e+31
-5.02117 1.22332e+31 1.63965e+31
-4.98559 5.05076e+30 1.56495e+31
-4.95002 5.78522e+30 1.43381e+31
-4.91446 1.21241e+31 1.04679e+31
-4.87892 1.2518e+31 9.97378e+30
-4.84339 6.63638e+30 7.40893e+30
-4.80787 5.61537e+30 5.68066e+30
-4.77237 6.07115e+30 1.29735e+30
-4.73687 5.94703e+30 2.20021e+30
-4.70139 3.29587e+30 4.45287e+30
-4.66592 2.42244e+30 5.47299e+30
-4.63046 2.9366e+30 2.52257e+30
-4.59502 3.19613e+30 2.05715e+30
-4.55958 1.76921e+30 2.59e+30
-4.52416 1.43532e+30 2.78804e+30
-4.48875 1.96863e+30 1.0022e+30
-4.45335 2.41247e+30 8.59711e+29
-4.41797 1.94638e+30 1.90747e+30
-4.38259 1.52697e+30 2.89848e+30
-4.34722 4.90768e+30 4.82208e+30
-4.31187 1.11477e+31 5.68856e+30
-4.27653 6.73165e+30 6.79519e+29
-4.24119 4.35391e+29 4.35365e+28
-4.20587 1.36098e+30 1.06879e+30
-4.17056 1.51856e+30 6.91623e+29
-4.13526 -9.98661e+28 1.12882e+30
-4.09997 2.36008e+30 4.4139e+29
-4.06469 1.07338e+30 5.49791e+29
-4.02942 3.7384e+29 4.20696e+29
-3.99416 2.89696e+29 4.2762e+29
-3.95891 1.00142e+28 3.53008e+29
-3.92367 -1.97702e+29 1.85324e+29
-3.88844 7.48152e+28 -3.33915e+28
-3.85322 3.07388e+29 1.56818e+29
-3.81801 1.02394e+29 2.23741e+29
-3.7828 1.71922e+28 2.40407e+29
-3.74761 7.5496e+28 2.33035e+29
-3.71243 1.28712e+29 2.28948e+29
-3.67726 4.06027e+28 1.79472e+29
-3.64209 -3.62042e+28 1.50483e+29
-3.60694 -3.39161e+28 1.26828e+29
-3.57179 1.01045e+28 1.49022e+29
-3.53665 -1.15432e+27 2.02751e+29
-3.50152 -3.74781e+28 8.98492e+28
-3.4664 3.05186e+29 -6.82224e+29
-3.43129 5.20917e+29 -1.29802e+30
-3.39619 1.10199e+29 -5.58226e+29
-3.36109 -1.05736e+28 4.88057e+28
-3.32601 1.17255e+28 9.1375e+28
-3.29093 2.39571e+28 7.61753e+28
-3.25586 2.18687e+28 6.71908e+28
-3.2208 1.52902e+28 4.03652e+28
-3.18574 1.02658e+28 3.77486e+28
-3.1507 1.15556e+28 3.6961e+28
-3.11566 2.56618e+28 2.60037e+28
-3.08063 2.06114e+28 1.60149e+28
-3.0456 9.3035e+27 1.74995e+28
-3.01059 8.05512e+27 1.77836e+28
-2.97558 1.13368e+28 1.91427e+28
-2.94058 9.70494e+27 3.01413e+28
-2.90558 5.04761e+27 3.24203e+28
-2.87059 8.36306e+27 2.95157e+28
-2.83561 7.04118e+27 1.94577e+28
-2.80064 1.13228e+27 -1.54809e+27
-2.76567 4.28972e+27 -9.24782e+27
-2.73071 1.95685e+27 -1.53641e+27
-2.69576 9.5976e+27 1.0509e+27
-2.66081 3.58274e+28 -3.8833e+27
-2.62587 4.34644e+28 -6.63284e+27
-2.59094 2.4473e+28 6.33536e+25
-2.55601 1.30016e+28 7.34055e+27
-2.52109 7.36021e+27 8.23257e+27
-2.48617 5.94173e+26 7.31858e+27
-2.45126 -2.15125e+27 5.52814e+27
-2.41636 1.58283e+26 2.86985e+27
-2.38146 1.64576e+27 2.41078e+27
-2.34657 1.72377e+27 4.78036e+27
-2.31168 3.54987e+27 6.79599e+27
-2.2768 5.15521e+27 1.06138e+28
-2.24192 5.58242e+27 9.96425e+27
-2.20705 3.87577e+27 7.08729e+27
-2.17219 6.19308e+26 1.87875e+27
-2.13733 -6.2468e+26 -1.56995e+27
-2.10247 2.09526e+27 -3.70641e+26
-2.06762 7.58012e+27 8.80791e+25
-2.03278 9.14708e+27 -2.91654e+27
-1.99794 7.35799e+27 -5.03524e+27
-1.9631 3.14283e+27 -2.58316e+27
-1.92827 -6.33547e+26 1.78941e+27
-1.89345 -1.45221e+27 4.27414e+27
-1.85862 -1.69666e+27 2.15126e+27
-1.82381 -3.00119e+26 6.49924e+26
-1.78899 5.86653e+26 -6.37614e+26
-1.75419 9.13944e+26 -2.44838e+27
-1.71938 1.2115e+27 -4.24297e+27
-1.68458 1.17468e+27 -5.14279e+27
-1.64979 -5.15733e+26 -4.1578e+27
-1.61499 2.00273e+26 -2.88336e+27
-1.58021 1.9658e+27 -1.35629e+27
-1.54542 1.12841e+27 4.83902e+26
-1.51064 -6.13582e+26 1.6922e+27
-1.47586 -2.10843e+27 2.99262e+27
-1.44109 -1.6152e+25 2.46744e+27
-1.40632 1.59253e+27 1.53475e+27
-1.37155 2.28405e+27 1.38208e+27
-1.33679 1.01466e+27 1.92194e+27
-1.30203 1.60319e+27 3.84341e+27
-1.26727 3.06592e+27 6.64363e+27
-1.23251 2.83087e+27 6.39831e+27
-1.19776 6.9945e+26 2.09461e+27
-1.16301 4.80178e+26 -8.97594e+26
-1.12827 1.80009e+27 -1.08113e+27
-1.09352 2.29175e+27 -1.36176e+27
-1.05878 2.80594e+27 -2.70858e+27
-1.02405 2.44361e+27 -3.68486e+27
-0.989309 -4.3352e+24 -6.17168e+27
-0.954576 6.74163e+25 -7.56697e+27
-0.919844 -5.97895e+26 -6.63324e+27
-0.885115 -4.89419e+26 -4.42461e+27
-0.850388 7.28565e+26 -1.80579e+27
-0.815663 7.78196e+26 4.64486e+26
-0.78094 1.96624e+26 1.18022e+27
-0.746219 1.46714e+27 3.07798e+26
-0.711499 2.45818e+27 -1.11962e+27
-0.676781 3.95341e+27 -2.09958e+27
-0.642065 4.28068e+27 -2.55198e+27
-0.60735 2.56441e+27 -2.15604e+27
-0.572637 1.05208e+27 -1.45888e+27
-0.537925 8.16417e+26 -4.12047e+26
-0.503214 7.38009e+26 -1.15417e+26
-0.468504 1.93386e+27 -2.82053e+25
-0.433796 3.68661e+27 2.36387e+26
-0.399089 3.86776e+27 -4.82787e+26
-0.364382 3.09236e+27 -8.89659e+26
-0.329676 5.23862e+26 1.11933e+25
-0.294972 3.09411e+26 -1.96634e+26
-0.260267 -1.69292e+26 -4.32539e+26
-0.225564 -1.21263e+27 -7.28071e+26
-0.190861 -1.94348e+27 -8.44426e+26
-0.156158 -1.91742e+27 -1.16194e+27
-0.121456 -2.94897e+27 -1.45101e+27
-0.0867541 -5.8397e+27 -2.74998e+27
-0.0520524 -8.9463e+27 -3.18114e+27
-0.0173508 -1.13611e+28 -3.45503e+27
0.0173508 -1.13611e+28 -3.45503e+27
0.0520524 -8.9463e+27 -3.18114e+27
0.0867541 -5.8397e+27 -2.74998e+27
0.121456 -2.94897e+27 -1.45101e+27
0.156158 -1.91742e+27 -1.16194e+27
0.190861 -1.94348e+27 -8.44426e+26
0.225564 -1.21263e+27 -7.28071e+26
0.260267 -1.69292e+26 -4.32539e+26
0.294972 3.09411e+26 -1.96634e+26
0.329676 5.23862e+26 1.11933e+25
0.364382 3.09236e+27 -8.89659e+26
0.399089 3.86776e+27 -4.82787e+26
0.433796 3.68661e+27 2.36387e+26
0.468504 1.93386e+27 -2.82053e+25
0.503214 7.38009e+26 -1.15417e+26
0.537925 8.16417e+26 -4.12047e+26
0.572637 1.05208e+27 -1.45888e+27
0.60735 2.56441e+27 -2.15604e+27
0.642065 4.28068e+27 -2.55198e+27
0.676781 3.95341e+27 -2.09958e+27
0.711499 2.45818e+27 -1.11962e+27
0.746219 1.46714e+27 3.07798e+26
0.78094 1.96624e+26 1.18022e+27
0.815663 7.78196e+26 4.64486e+26
0.850388 7.28565e+26 -1.80579e+27
0.885115 -4.89419e+26 -4.42461e+27
0.919844 -5.97895e+26 -6.63324e+27
0.954576 6.74163e+25 -7.56697e+27
0.989309 -4.3352e+24 -6.17168e+27
1.02405 2.44361e+27 -3.68486e+27
1.05878 2.80594e+27 -2.70858e+27
1.09352 2.29175e+27 -1.36176e+27
1.12827 1.80009e+27 -1.08113e+27
1.16301 4.80178e+26 -8.97594e+26
1.19776 6.9945e+26 2.09461e+27
1.23251 2.83087e+27 6.39831e+27
1.26727 3.06592e+27 6.64363e+27
1.30203 1.60319e+27 3.84341e+27
1.33679 1.01466e+27 1.92194e+27
1.37155 2.28405e+27 1.38208e+27
1.40632 1.59253e+27 1.53475e+27
1.44109 -1.6152e+25 2.46744e+27
1.47586 -2.10843e+27 2.99262e+27
1.51064 -6.13582e+26 1.6922e+27
1.54542 1.12841e+27 4.83902e+26
1.58021 1.9658e+27 -1.35629e+27
1.61499 2.00273e+26 -2.88336e+27
1.64979 -5.15733e+26 -4.1578e+27
1.68458 1.17468e+27 -5.14279e+27
1.71938 1.2115e+27 -4.24297e+27
1.75419 9.13944e+26 -2.44838e+27
1.78899 5.86653e+26 -6.37614e+26
1.82381 -3.00119e+26 6.49924e+26
1.85862 -1.69666e+27 2.15126e+27
1.89345 -1.45221e+27 4.27414e+27
1.92827 -6.33547e+26 1.78941e+27
1.9631 3.14283e+27 -2.58316e+27
1.99794 7.35799e+27 -5.03524e+27
2.03278 9.14708e+27 -2.91654e+27
2.06762 7.58012e+27 8.80791e+25
2.10247 2.09526e+27 -3.70641e+26
2.13733 -6.2468e+26 -1.56995e+27
2.17219 6.19308e+26 1.87875e+27
2.20705 3.87577e+27 7.08729e+27
2.24192 5.58242e+27 9.96425e+27
2.2768 5.15521e+27 1.06138e+28
2.31168 3.54987e+27 6.79599e+27
2.34657 1.72377e+27 4.78036e+27
2.38146 1.64576e+27 2.41078e+27
2.41636 1.58283e+26 2.86985e+27
2.45126 -2.15125e+27 5.52814e+27
2.48617 5.94173e+26 7.31858e+27
2.52109 7.36021e+27 8.23257e+27
2.55601 1.30016e+28 7.34055e+27
2.59094 2.4473e+28 6.33536e+25
2.62587 4.34644e+28 -6.63284e+27
2.66081 3.58274e+28 -3.8833e+27
2.69576 9.5976e+27 1.0509e+27
2.73071 1.95685e+27 -1.53641e+27
2.76567 4.28972e+27 -9.24782e+27
2.80064 1.13228e+27 -1.54809e+27
2.83561 7.04118e+27 1.94577e+28
2.87059 8.36306e+27 2.95157e+28
2.90558 5.04761e+27 3.24203e+28
2.94058 9.70494e+27 3.01413e+28
2.97558 1.13368e+28 1.91427e+28
3.01059 8.05512e+27 1.77836e+28
3.0456 9.3035e+27 1.74995e+28
3.08063 2.06114e+28 1.60149e+28
3.11566 2.56618e+28 2.60037e+28
3.1507 1.15556e+28 3.6961e+28
3.18574 1.02658e+28 3.77486e+28
3.2208 1.52902e+28 4.03652e+28
3.25586 2.18687e+28 6.71908e+28
3.29093 2.39571e+28 7.61753e+28
3.32601 1.17255e+28 9.1375e+28
3.36109 -1.05736e+28 4.88057e+28
3.39619 1.10199e+29 -5.58226e+29
3.43129 5.20917e+29 -1.29802e+30
3.4664 3.05186e+29 -6.82224e+29
3.50152 -3.74781e+28 8.98492e+28
3.53665 -1.15432e+27 2.02751e+29
3.57179 1.01045e+28 1.49022e+29
3.60694 -3.39161e+28 1.26828e+29
3.64209 -3.62042e+28 1.50483e+29
3.67726 4.06027e+28 1.79472e+29
3.71243 1.28712e+29 2.28948e+29
3.74761 7.5496e+28 2.33035e+29
3.7828 1.71922e+28 2.40407e+29
3.81801 1.02394e+29 2.23741e+29
3.85322 3.07388e+29 1.56818e+29
3.88844 7.48152e+28 -3.33915e+28
3.92367 -1.97702e+29 1.85324e+29
3.95891 1.00142e+28 3.53008e+29
3.99416 2.89696e+29 4.2762e+29
4.02942 3.7384e+29 4.20696e+29
4.06469 1.07338e+30 5.49791e+29
4.09997 2.36008e+30 4.4139e+29
4.13526 -9.98661e+28 1.12882e+30
4.17056 1.51856e+30 6.91623e+29
4.20587 1.36098e+30 1.06879e+30
4.24119 4.35391e+29 4.35365e+28
4.27653 6.73165e+30 6.79519e+29
4.31187 1.11477e+31 5.68856e+30
4.34722 4.90768e+30 4.82208e+30
4.38259 1.52697e+30 2.89848e+30
4.41797 1.94638e+30 1.90747e+30
4.45335 2.41247e+30 8.59711e+29
4.48875 1.96863e+30 1.0022e+30
4.52416 1.43532e+30 2.78804e+30
4.55958 1.76921e+30 2.59e+30
4.59502 3.19613e+30 2.05715e+30
4.63046 2.9366e+30 2.52257e+30
4.66592 2.42244e+30 5.47299e+30
4.70139 3.29587e+30 4.45287e+30
4.73687 5.94703e+30 2.20021e+30
4.77237 6.07115e+30 1.29735e+30
4.80787 5.61537e+30 5.68066e+30
4.84339 6.63638e+30 7.40893e+30
4.87892 1.2518e+31 9.97378e+30
4.91446 1.21241e+31 1.04679e+31
4.95002 5.78522e+30 1.43381e+31
4.98559 5.05076e+30 1.56495e+31
5.02117 1.22332e+31 1.63965e+31
5.05677 1.03451e+31 1.56365e+31
5.09237 -8.11092e+30 1.61931e+31
5.128 6.66678e+29 6.07862e+30
5.16363 2.3646e+31 -1.12795e+31
5.19928 1.1521e+31 -1.50573e+31
5.23494 -5.48946e+31 2.12393e+31
5.27062 -8.15656e+31 5.10889e+31
5.30631 9.77233e+31 1.54141e+31
5.34201 2.74825e+32 -3.00873e+31
5.37773 2.61445e+32 -3.63138e+31
5.41346 2.03089e+32 -1.26646e+31
5.4492 9.98865e+31 -6.56779e+29
5.48497 1.16726e+31 -3.80073e+31
5.52074 -1.67932e+31 -3.24006e+31
5.55653 5.89592e+30 6.4778e+30
5.59233 2.79611e+31 -7.69271e+30
5.62815 -1.90631e+31 -1.34997e+32
5.66399 -7.06835e+31 -2.07121e+32
5.69984 -8.90923e+31 -2.03118e+32
5.7357 -1.08756e+32 -1.5243e+32
5.77158 -1.41713e+32 1.20842e+31
5.80748 -2.96413e+32 3.54435e+32
5.84339 -2.76824e+32 3.56164e+32
5.87932 -1.08041e+32 5.09702e+31
5.91526 -4.9179e+31 -3.27387e+31
5.95122 -4.16649e+31 -3.61458e+31
5.9872 -2.34367e+32 8.70261e+29
6.02319 -1.48005e+33 1.47812e+32
6.05919 -4.40802e+33 3.29484e+32
6.09522 -4.11318e+33 2.58777e+32
6.13126 -2.56766e+33 -1.53895e+32
6.16732 -9.96471e+32 -4.01213e+32
6.20339 -1.32206e+32 -1.76516e+32
6.23949 -9.33007e+31 -4.51817e+31
6.27559 9.05014e+32 1.05383e+33
6.31172 3.12274e+33 3.44774e+33
6.34786 2.93746e+33 4.05497e+33
6.38403 3.12419e+33 2.46041e+33
6.42021 3.14798e+33 -1.99653e+33
6.4564 1.39689e+33 -3.15117e+33
6.49262 3.96197e+32 -2.41708e+33
6.52885 3.86042e+32 -1.26311e+33
6.5651 6.63913e+32 -3.62018e+32
6.60137 1.72319e+32 -1.88678e+32
6.63766 -4.53492e+32 -5.02009e+32
6.67397 -4.33586e+32 -1.79258e+32
6.71029 -6.10215e+32 9.25519e+32
6.74664 -1.50693e+33 1.42718e+33
6.783 -2.96279e+31 2.27257e+33
6.81938 1.87357e+33 3.12864e+33
6.85579 4.61429e+32 1.2289e+33
6.89221 -1.58749e+33 5.08907e+32
6.92865 -7.96711e+32 1.81654e+32
6.96511 -2.87724e+32 1.87979e+32
7.00159 -1.25973e+33 -7.6955e+32
7.0381 -4.95782e+33 -7.96178e+33
7.07462 -5.90565e+33 -9.96327e+33
7.11116 -2.11057e+33 -4.57706e+33
7.14772 -6.11992e+32 -7.71529e+32
7.18431 2.39062e+33 2.9566e+33
7.22091 3.32916e+33 2.60756e+33
7.25754 2.3795e+33 -5.7252e+33
7.29418 1.53797e+34 -1.03365e+34
7.33085 2.09398e+34 -1.25686e+34
7.36754 2.04551e+34 -1.78358e+34
7.40425 1.30293e+34 -1.66137e+34
7.44099 2.99421e+33 -9.14189e+33
7.47774 3.71747e+32 -5.40865e+33
7.51452 -1.21774e+33 -5.59951e+33
7.55132 -2.82521e+33 -4.3681e+33
7.58814 -5.22389e+33 -6.75223e+33
7.62498 -6.88127e+33 -8.57929e+33
7.66185 -4.21768e+33 -3.78435e+33
7.69874 -4.40523e+33 2.45032e+34
7.73566 -2.55262e+34 5.39758e+34
7.77259 -7.26443e+34 2.58176e+34
7.80955 -9.54166e+34 -4.89138e+33
7.84654 -4.99698e+33 -2.28342e+34
7.88355 2.80418e+35 -1.09614e+35
7.92058 4.06723e+35 -1.35062e+35
7.95763 2.08307e+35 9.51304e+33
7.99471 9.81696e+34 9.43239e+34
8.03182 6.03337e+34 6.77472e+34
8.06895 8.56108e+33 3.21794e+34
8.1061 -1.5375e+34 2.43928e+34
8.14328 -1.48824e+34 2.24804e+34
8.18049 -8.74692e+33 1.27148e+34
8.21772 -1.78861e+32 1.29739e+34
8.25497 1.47494e+34 2.17636e+34
8.29226 3.40188e+34 2.75811e+34
8.32956 5.56678e+34 1.65178e+34
8.3669 4.20256e+34 9.22922e+33
8.40426 -6.42096e+33 1.14013e+34
8.44165 -2.05402e+35 4.24807e+34
8.47906 -1.05534e+36 1.62517e+35
8.5165 -1.38154e+36 1.59546e+35
8.55397 -5.41943e+35 4.26974e+34
8.59146 -3.92041e+34 -2.43052e+34
8.62899 -1.63807e+34 1.78961e+34
8.66654 3.52778e+34 1.14479e+35
8.70412 -3.57159e+34 1.34541e+35
8.74172 -3.66463e+35 8.80882e+34
8.77936 -6.73875e+35 1.75161e+35
8.81702 -5.37583e+35 1.16897e+35
8.85471 -2.49949e+35 3.47451e+35
8.89244 -7.56388e+35 2.4045e+35
8.93019 -1.77991e+36 -2.33614e+35
8.96797 -1.89516e+36 -2.12596e+35
9.00578 -2.82453e+36 -5.88127e+35
9.04362 -9.43017e+35 1.96949e+35
9.08149 -7.49694e+35 1.21604e+35
9.11939 -6.14702e+35 1.20099e+35
9.15732 -9.00154e+35 1.07958e+35
9.19528 -1.62874e+36 4.17112e+35
9.23327 -5.27488e+36 1.95273e+36
9.2713 -6.58966e+36 2.88352e+36
9.30935 -2.72083e+36 2.51531e+36
9.34744 -7.29037e+35 2.04699e+36
9.38556 1.10866e+36 4.25914e+36
9.42371 4.17114e+36 8.15296e+36
9.46189 2.73557e+36 4.83703e+36
9.50011 3.50622e+35 6.94544e+35
9.53836 -2.22619e+35 -6.37232e+34
9.57664 -1.35031e+36 -5.89766e+35
9.61496 -2.29541e+36 -1.93087e+36
9.65331 -4.61614e+36 -4.34098e+36
9.69169 -5.81171e+36 -5.19026e+36
9.73011 -4.92515e+36 -5.11671e+36
9.76856 -3.52885e+36 -4.35545e+36
9.80704 2.13717e+36 5.27534e+36
9.84557 3.69246e+36 2.00566e+37
9.88412 -3.00604e+36 2.75923e+37
9.92271 -9.19942e+36 2.27973e+37
9.96134 -1.37458e+38 1.20619e+37
10 -3.70952e+38 -2.58501e+36
10.0387 -2.34305e+38 -1.67611e+36
10.0774 -2.68973e+37 3.60365e+36
10.1162 2.46471e+36 1.85534e+36
10.155 3.51858e+36 -2.06796e+35
10.1939 -1.30339e+36 2.0356e+36
10.2328 -1.03998e+37 5.63363e+36
10.2717 -9.12754e+36 -5.67666e+36
10.3106 3.57182e+36 -3.52116e+37
10.3496 2.76486e+36 -4.72315e+37
10.3887 -1.7847e+37 -2.81779e+37
10.4278 -3.05075e+37 -1.37468e+37
10.4669 -2.75168e+37 -1.0859e+37
10.506 -1.60692e+36 -1.67053e+37
10.5452 3.58744e+37 -3.50615e+37
10.5845 7.7548e+37 -4.72833e+37
10.6238 4.94335e+37 -4.73906e+37
10.6631 -1.24241e+37 -3.68766e+37
10.7024 2.71932e+37 -1.16468e+37
10.7418 3.08964e+37 3.75295e+37
10.7813 9.42482e+36 1.03248e+38
10.8208 3.25867e+37 1.88126e+38
10.8603 3.80782e+37 2.36051e+38
10.8999 2.90453e+37 1.87944e+38
10.9395 2.31439e+37 1.02971e+38
10.9792 -1.15518e+38 -1.00443e+38
11.0189 -1.80608e+39 -2.17595e+39
11.0586 -6.82288e+39 -8.25326e+39
11.0984 -1.39911e+40 -1.71063e+40
11.1383 -1.88816e+40 -2.35897e+40
11.1781 -1.80329e+40 -2.24472e+40
11.2181 -1.27993e+40 -1.44593e+40
11.2581 -7.63848e+39 -4.40572e+39
11.2981 -5.80939e+39 3.17001e+39
11.3381 -6.18193e+39 6.3734e+39
11.3783 -5.6147e+39 5.89271e+39
11.4184 -3.96196e+39 4.0841e+39
11.4587 -2.77136e+39 2.67415e+39
11.4989 -2.76124e+39 2.33652e+39
11.5392 -3.42526e+39 2.45539e+39
11.5796 -3.67237e+39 2.06653e+39
11.62 -3.31732e+39 1.29523e+39
11.6605 -2.40049e+39 6.26852e+38
11.701 -1.09324e+39 2.44775e+38
11.7415 2.96257e+38 1.4678e+37
11.7822 1.46389e+39 -2.53625e+38
11.8228 1.84883e+39 -4.84109e+38
11.8636 7.94778e+38 -3.51832e+38
11.9043 -1.40526e+39 -1.81976e+38
11.9452 -3.9689e+39 -4.02961e+39
11.986 -7.34931e+39 -1.49155e+40
12.027 -9.47206e+39 -2.10437e+40
12.068 -6.72419e+39 -1.19665e+40
12.109 -2.54548e+39 -4.61221e+38
12.1501 6.71817e+38 5.43945e+39
12.1913 4.34296e+39 7.24089e+39
12.2325 7.72023e+39 3.58913e+39
12.2738 1.15497e+40 -3.44336e+39
12.3151 1.702e+40 -8.57602e+39
12.3565 2.1953e+40 -1.03793e+40
12.3979 2.03988e+40 -9.33109e+39
12.4394 1.34645e+40 -5.44894e+39
12.481 8.17384e+39 -1.30029e+38
12.5226 3.39255e+39 3.88949e+39
12.5643 2.41383e+39 7.55152e+39
12.6061 4.69874e+39 1.21327e+40
12.6479 5.57298e+39 1.61643e+40
12.6898 3.906e+39 1.51686e+40
12.7317 2.68598e+39 9.35308e+39
12.7737 2.8525e+39 3.12642e+39
12.8158 -1.05468e+39 -1.04388e+39
12.8579 -1.16764e+40 -2.44291e+39
12.9001 -2.30044e+40 1.25734e+40
12.9424 -5.08231e+40 4.92676e+40
12.9847 -6.64216e+41 3.12635e+40
13.0271 -2.21749e+42 -7.7797e+40
13.0696 -2.71332e+42 -1.29412e+41
13.1121 -1.1819e+42 -6.92163e+40
13.1547 2.00476e+40 -3.09911e+40
13.1974 1.60616e+41 -5.46641e+40
13.2402 1.93532e+40 -9.53416e+40
13.283 -1.86914e+41 -1.2465e+41
13.3259 -3.10439e+41 -1.17019e+41
13.3689 -2.67763e+41 -6.85925e+40
13.4119 -1.60845e+41 -1.00076e+40
13.455 -3.35515e+41 8.16381e+40
13.4982 -1.20611e+42 2.7655e+41
13.5415 -2.55513e+42 5.62266e+41
13.5848 -3.42553e+42 7.85707e+41
13.6283 -2.93663e+42 7.6402e+41
13.6718 -1.70906e+42 5.50969e+41
13.7153 -6.77603e+41 2.7372e+41
13.759 -2.83296e+41 9.51166e+40
13.8028 -1.58526e+41 1.84501e+41
13.8466 7.43046e+41 8.7995e+41
13.8905 2.45308e+42 2.30225e+42
13.9345 3.64941e+42 3.99735e+42
13.9786 2.94775e+42 4.81337e+42
14.0227 1.05606e+42 4.30291e+42
14.067 -1.46471e+41 2.69446e+42
14.1113 2.22207e+40 8.41414e+41
14.1558 6.86633e+41 -5.86469e+41
14.2003 8.3465e+41 -2.06021e+42
14.2449 -3.31798e+41 -1.27269e+42
14.2896 -3.3961e+42 4.37559e+42
14.3344 -4.68971e+42 5.42649e+42
14.3793 -2.52211e+42 -1.68297e+42
14.4243 1.3165e+43 -3.69589e+43
14.4693 4.5117e+43 -1.07743e+44
14.5145 4.26889e+43 -9.30625e+43
14.5598 9.74415e+42 -4.57531e+42
14.6052 -2.21699e+42 1.95453e+43
14.6506 -3.55627e+41 4.58111e+42
14.6962 4.71864e+40 2.1026e+41
14.7419 1.95077e+40 8.10732e+39
14.7877 1.90111e+41 -2.66327e+41
14.8336 4.99453e+41 -5.8288e+41
14.8796 7.71245e+41 -6.97556e+41
14.9257 9.81646e+41 -4.21563e+41
14.9719 2.51498e+41 7.51656e+41
15.0182 -5.39185e+42 8.54516e+42
15.0647 -1.27097e+43 1.72337e+43
15.1112 -1.07217e+43 9.67108e+42
15.1579 -4.50456e+42 2.69122e+41
15.2047 -9.7758e+41 1.45657e+41
15.2516 -8.61877e+42 6.89132e+42
15.2986 -3.68599e+43 2.28768e+43
15.3458 -7.1597e+43 4.64868e+43
15.393 -8.32329e+43 5.90715e+43
15.4404 -3.40028e+43 5.71639e+43
15.488 4.2341e+43 4.61732e+43
15.5356 1.45109e+44 1.03383e+44
15.5834 4.0583e+44 5.15138e+44
15.6313 7.71011e+44 1.1124e+45
15.6794 5.36295e+44 8.23963e+44
15.7276 8.37961e+43 1.85634e+44
15.7759 8.38816e+42 -5.0321e+43
15.8243 1.0952e+44 -1.6333e+44
15.873 2.80857e+44 -1.73117e+44
15.9217 4.37086e+44 2.66384e+43
15.9706 5.26549e+44 3.05986e+44
16.0197 1.03919e+45 5.49923e+44
16.0689 2.84335e+45 1.00681e+45
16.1182 5.2257e+45 1.76835e+45
16.1677 5.82525e+45 2.33409e+45
16.2174 4.08827e+45 2.12544e+45
16.2672 2.29663e+45 2.29998e+45
16.3172 2.48939e+45 6.52957e+45
16.3674 4.01169e+45 1.40933e+46
16.4177 4.48462e+45 1.72079e+46
16.4682 3.14662e+45 1.18836e+46
16.5189 1.55575e+45 4.62772e+45
16.5697 6.16276e+44 7.36307e+44
16.6208 1.61658e+44 -9.56295e+43
16.672 8.65262e+43 -2.81388e+44
16.7234 8.1267e+44 4.72845e+44
16.775 2.36381e+45 2.43072e+45
16.8268 4.41142e+45 3.41525e+45
16.8787 5.89088e+45 1.40489e+45
16.9309 5.10106e+45 -4.51083e+44
16.9833 3.1563e+45 8.20866e+44
17.0359 -1.94068e+45 7.63599e+45
17.0887 -8.81752e+45 1.67843e+46
17.1418 -4.95316e+45 1.07939e+46
17.195 -6.14214e+45 9.81234e+45
17.2485 3.26294e+44 9.99697e+44
17.3022 -1.72011e+44 1.30763e+44
17.3562 -3.58459e+44 -3.01888e+44
17.4104 5.49035e+44 -2.42796e+44
17.4648 6.14534e+46 -4.6062e+46
17.5195 2.1859e+47 -2.09764e+47
17.5744 2.08683e+46 -4.03063e+47
17.6296 -6.26361e+47 -4.49335e+47
17.6851 8.71601e+47 -1.22996e+48
17.7408 1.44045e+49 -8.1772e+48
17.7969 3.84741e+49 -2.15751e+49
17.8532 4.63379e+49 -2.6032e+49
17.9098 2.66302e+49 -1.48345e+49
17.9667 6.4578e+48 -3.59313e+48
18.0239 2.10178e+47 -1.08127e+47
18.0815 2.28739e+45 -1.62101e+45
18.1393 1.79039e+44 1.23793e+44
18.1975 1.92916e+45 -2.59962e+45
18.256 3.89426e+45 -2.71938e+45
18.3149 1.61174e+46 -1.15944e+46
18.3742 3.48386e+46 -4.3043e+46
18.4338 2.13647e+46 -4.72832e+46
18.4938 1.77936e+44 -3.92943e+45
18.5542 -1.49649e+46 1.908e+46
18.615 -9.063e+45 1.97024e+46
18.6762 7.55382e+45 1.67705e+46
18.7379 -4.57302e+46 2.70021e+46
18.8 -2.05469e+47 -1.99121e+46
18.8625 -1.9478e+48 9.15316e+47
18.9255 -9.31292e+48 6.21082e+48
18.9891 -1.57252e+49 1.12457e+49
19.0531 -1.01776e+49 7.45657e+48
19.1177 -2.27369e+48 1.6831e+48
19.1828 -1.89829e+46 -4.23738e+45
19.2484 -7.42433e+46 1.0459e+48
19.3147 -6.99686e+47 1.18777e+49
19.3816 -1.62749e+48 2.72363e+49
19.4491 -1.36812e+48 2.02614e+49
19.5173 -9.56766e+47 3.67127e+48
19.5862 -2.06785e+48 -2.93751e+47
19.6558 -2.63235e+48 1.14902e+48
19.7262 -1.81798e+51 -8.95553e+50
19.7974 1.84309e+47 -1.77002e+47
19.8694 5.28153e+47 -1.08376e+48
19.9423 -1.176e+47 -8.73035e+47
20.0162 5.90744e+47 4.21394e+47
20.091 1.21241e+48 1.66759e+48
20.1669 -1.72514e+48 2.62064e+48
20.244 -4.50165e+48 1.62185e+49
20.3222 -1.74316e+50 2.53941e+49
20.4016 -8.68158e+50 -2.92979e+50
20.4825 -8.98664e+50 -4.12723e+50
20.5648 -1.69019e+50 -1.27756e+50
20.6487 4.13175e+49 -1.17168e+50
20.7344 2.90186e+49 -9.61035e+49
20.8219 1.38349e+48 -1.0829e+49
20.9115 3.41259e+47 9.46297e+47
21.0034 -2.44906e+47 -2.92807e+48
21.0979 1.14527e+49 1.39655e+49
21.1952 1.9277e+50 1.11866e+50
21.2959 1.68716e+50 9.54897e+49
21.4004 -1.08765e+54 -3.76135e+54
21.5093 1.79177e+49 1.00845e+49
21.6237 3.39393e+48 -6.14601e+48
21.7448 -4.6924e+49 -2.75615e+48
21.8747 -1.81727e+49 -1.93215e+49
22.0165 -1.73626e+48 -1.47549e+48
22.1768 6.79731e+49 -4.42121e+49
22.3723 4.59782e+49 -4.94712e+49


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda2.0Nc1Quantum/vANOOffP_FRG.txt <==
-22.3723 4.59782e+49 -4.94712e+49
-22.1768 6.79731e+49 -4.42121e+49
-22.0165 -1.73626e+48 -1.47549e+48
-21.8747 -1.81727e+49 -1.93215e+49
-21.7448 -4.6924e+49 -2.75615e+48
-21.6237 3.39393e+48 -6.14601e+48
-21.5093 1.79177e+49 1.00845e+49
-21.4004 -1.08765e+54 -3.76135e+54
-21.2959 1.68716e+50 9.54897e+49
-21.1952 1.9277e+50 1.11866e+50
-21.0979 1.14527e+49 1.39655e+49
-21.0034 -2.44906e+47 -2.92807e+48
-20.9115 3.41259e+47 9.46297e+47
-20.8219 1.38349e+48 -1.0829e+49
-20.7344 2.90186e+49 -9.61035e+49
-20.6487 4.13175e+49 -1.17168e+50
-20.5648 -1.69019e+50 -1.27756e+50
-20.4825 -8.98664e+50 -4.12723e+50
-20.4016 -8.68158e+50 -2.92979e+50
-20.3222 -1.74316e+50 2.53941e+49
-20.244 -4.50165e+48 1.62185e+49
-20.1669 -1.72514e+48 2.62064e+48
-20.091 1.21241e+48 1.66759e+48
-20.0162 5.90744e+47 4.21394e+47
-19.9423 -1.176e+47 -8.73035e+47
-19.8694 5.28153e+47 -1.08376e+48
-19.7974 1.84309e+47 -1.77002e+47
-19.7262 -1.81798e+51 -8.95553e+50
-19.6558 -2.63235e+48 1.14902e+48
-19.5862 -2.06785e+48 -2.93751e+47
-19.5173 -9.56766e+47 3.67127e+48
-19.4491 -1.36812e+48 2.02614e+49
-19.3816 -1.62749e+48 2.72363e+49
-19.3147 -6.99686e+47 1.18777e+49
-19.2484 -7.42433e+46 1.0459e+48
-19.1828 -1.89829e+46 -4.23738e+45
-19.1177 -2.27369e+48 1.6831e+48
-19.0531 -1.01776e+49 7.45657e+48
-18.9891 -1.57252e+49 1.12457e+49
-18.9255 -9.31292e+48 6.21082e+48
-18.8625 -1.9478e+48 9.15316e+47
-18.8 -2.05469e+47 -1.99121e+46
-18.7379 -4.57302e+46 2.70021e+46
-18.6762 7.55382e+45 1.67705e+46
-18.615 -9.063e+45 1.97024e+46
-18.5542 -1.49649e+46 1.908e+46
-18.4938 1.77936e+44 -3.92943e+45
-18.4338 2.13647e+46 -4.72832e+46
-18.3742 3.48386e+46 -4.3043e+46
-18.3149 1.61174e+46 -1.15944e+46
-18.256 3.89426e+45 -2.71938e+45
-18.1975 1.92916e+45 -2.59962e+45
-18.1393 1.79039e+44 1.23793e+44
-18.0815 2.28739e+45 -1.62101e+45
-18.0239 2.10178e+47 -1.08127e+47
-17.9667 6.4578e+48 -3.59313e+48
-17.9098 2.66302e+49 -1.48345e+49
-17.8532 4.63379e+49 -2.6032e+49
-17.7969 3.84741e+49 -2.15751e+49
-17.7408 1.44045e+49 -8.1772e+48
-17.6851 8.71601e+47 -1.22996e+48
-17.6296 -6.26361e+47 -4.49335e+47
-17.5744 2.08683e+46 -4.03063e+47
-17.5195 2.1859e+47 -2.09764e+47
-17.4648 6.14534e+46 -4.6062e+46
-17.4104 5.49035e+44 -2.42796e+44
-17.3562 -3.58459e+44 -3.01888e+44
-17.3022 -1.72011e+44 1.30763e+44
-17.2485 3.26294e+44 9.99697e+44
-17.195 -6.14214e+45 9.81234e+45
-17.1418 -4.95316e+45 1.07939e+46
-17.0887 -8.81752e+45 1.67843e+46
-17.0359 -1.94068e+45 7.63599e+45
-16.9833 3.1563e+45 8.20866e+44
-16.9309 5.10106e+45 -4.51083e+44
-16.8787 5.89088e+45 1.40489e+45
-16.8268 4.41142e+45 3.41525e+45
-16.775 2.36381e+45 2.43072e+45
-16.7234 8.1267e+44 4.72845e+44
-16.672 8.65262e+43 -2.81388e+44
-16.6208 1.61658e+44 -9.56295e+43
-16.5697 6.16276e+44 7.36307e+44
-16.5189 1.55575e+45 4.62772e+45
-16.4682 3.14662e+45 1.18836e+46
-16.4177 4.48462e+45 1.72079e+46
-16.3674 4.01169e+45 1.40933e+46
-16.3172 2.48939e+45 6.52957e+45
-16.2672 2.29663e+45 2.29998e+45
-16.2174 4.08827e+45 2.12544e+45
-16.1677 5.82525e+45 2.33409e+45
-16.1182 5.2257e+45 1.76835e+45
-16.0689 2.84335e+45 1.00681e+45
-16.0197 1.03919e+45 5.49923e+44
-15.9706 5.26549e+44 3.05986e+44
-15.9217 4.37086e+44 2.66384e+43
-15.873 2.80857e+44 -1.73117e+44
-15.8243 1.0952e+44 -1.6333e+44
-15.7759 8.38816e+42 -5.0321e+43
-15.7276 8.37961e+43 1.85634e+44
-15.6794 5.36295e+44 8.23963e+44
-15.6313 7.71011e+44 1.1124e+45
-15.5834 4.0583e+44 5.15138e+44
-15.5356 1.45109e+44 1.03383e+44
-15.488 4.2341e+43 4.61732e+43
-15.4404 -3.40028e+43 5.71639e+43
-15.393 -8.32329e+43 5.90715e+43
-15.3458 -7.1597e+43 4.64868e+43
-15.2986 -3.68599e+43 2.28768e+43
-15.2516 -8.61877e+42 6.89132e+42
-15.2047 -9.7758e+41 1.45657e+41
-15.1579 -4.50456e+42 2.69122e+41
-15.1112 -1.07217e+43 9.67108e+42
-15.0647 -1.27097e+43 1.72337e+43
-15.0182 -5.39185e+42 8.54516e+42
-14.9719 2.51498e+41 7.51656e+41
-14.9257 9.81646e+41 -4.21563e+41
-14.8796 7.71245e+41 -6.97556e+41
-14.8336 4.99453e+41 -5.8288e+41
-14.7877 1.90111e+41 -2.66327e+41
-14.7419 1.95077e+40 8.10732e+39
-14.6962 4.71864e+40 2.1026e+41
-14.6506 -3.55627e+41 4.58111e+42
-14.6052 -2.21699e+42 1.95453e+43
-14.5598 9.74415e+42 -4.57531e+42
-14.5145 4.26889e+43 -9.30625e+43
-14.4693 4.5117e+43 -1.07743e+44
-14.4243 1.3165e+43 -3.69589e+43
-14.3793 -2.52211e+42 -1.68297e+42
-14.3344 -4.68971e+42 5.42649e+42
-14.2896 -3.3961e+42 4.37559e+42
-14.2449 -3.31798e+41 -1.27269e+42
-14.2003 8.3465e+41 -2.06021e+42
-14.1558 6.86633e+41 -5.86469e+41
-14.1113 2.22207e+40 8.41414e+41
-14.067 -1.46471e+41 2.69446e+42
-14.0227 1.05606e+42 4.30291e+42
-13.9786 2.94775e+42 4.81337e+42
-13.9345 3.64941e+42 3.99735e+42
-13.8905 2.45308e+42 2.30225e+42
-13.8466 7.43046e+41 8.7995e+41
-13.8028 -1.58526e+41 1.84501e+41
-13.759 -2.83296e+41 9.51166e+40
-13.7153 -6.77603e+41 2.7372e+41
-13.6718 -1.70906e+42 5.50969e+41
-13.6283 -2.93663e+42 7.6402e+41
-13.5848 -3.42553e+42 7.85707e+41
-13.5415 -2.55513e+42 5.62266e+41
-13.4982 -1.20611e+42 2.7655e+41
-13.455 -3.35515e+41 8.16381e+40
-13.4119 -1.60845e+41 -1.00076e+40
-13.3689 -2.67763e+41 -6.85925e+40
-13.3259 -3.10439e+41 -1.17019e+41
-13.283 -1.86914e+41 -1.2465e+41
-13.2402 1.93532e+40 -9.53416e+40
-13.1974 1.60616e+41 -5.46641e+40
-13.1547 2.00476e+40 -3.09911e+40
-13.1121 -1.1819e+42 -6.92163e+40
-13.0696 -2.71332e+42 -1.29412e+41
-13.0271 -2.21749e+42 -7.7797e+40
-12.9847 -6.64216e+41 3.12635e+40
-12.9424 -5.08231e+40 4.92676e+40
-12.9001 -2.30044e+40 1.25734e+40
-12.8579 -1.16764e+40 -2.44291e+39
-12.8158 -1.05468e+39 -1.04388e+39
-12.7737 2.8525e+39 3.12642e+39
-12.7317 2.68598e+39 9.35308e+39
-12.6898 3.906e+39 1.51686e+40
-12.6479 5.57298e+39 1.61643e+40
-12.6061 4.69874e+39 1.21327e+40
-12.5643 2.41383e+39 7.55152e+39
-12.5226 3.39255e+39 3.88949e+39
-12.481 8.17384e+39 -1.30029e+38
-12.4394 1.34645e+40 -5.44894e+39
-12.3979 2.03988e+40 -9.33109e+39
-12.3565 2.1953e+40 -1.03793e+40
-12.3151 1.702e+40 -8.57602e+39
-12.2738 1.15497e+40 -3.44336e+39
-12.2325 7.72023e+39 3.58913e+39
-12.1913 4.34296e+39 7.24089e+39
-12.1501 6.71817e+38 5.43945e+39
-12.109 -2.54548e+39 -4.61221e+38
-12.068 -6.72419e+39 -1.19665e+40
-12.027 -9.47206e+39 -2.10437e+40
-11.986 -7.34931e+39 -1.49155e+40
-11.9452 -3.9689e+39 -4.02961e+39
-11.9043 -1.40526e+39 -1.81976e+38
-11.8636 7.94778e+38 -3.51832e+38
-11.8228 1.84883e+39 -4.84109e+38
-11.7822 1.46389e+39 -2.53625e+38
-11.7415 2.96257e+38 1.4678e+37
-11.701 -1.09324e+39 2.44775e+38
-11.6605 -2.40049e+39 6.26852e+38
-11.62 -3.31732e+39 1.29523e+39
-11.5796 -3.67237e+39 2.06653e+39
-11.5392 -3.42526e+39 2.45539e+39
-11.4989 -2.76124e+39 2.33652e+39
-11.4587 -2.77136e+39 2.67415e+39
-11.4184 -3.96196e+39 4.0841e+39
-11.3783 -5.6147e+39 5.89271e+39
-11.3381 -6.18193e+39 6.3734e+39
-11.2981 -5.80939e+39 3.17001e+39
-11.2581 -7.63848e+39 -4.40572e+39
-11.2181 -1.27993e+40 -1.44593e+40
-11.1781 -1.80329e+40 -2.24472e+40
-11.1383 -1.88816e+40 -2.35897e+40
-11.0984 -1.39911e+40 -1.71063e+40
-11.0586 -6.82288e+39 -8.25326e+39
-11.0189 -1.80608e+39 -2.17595e+39
-10.9792 -1.15518e+38 -1.00443e+38
-10.9395 2.31439e+37 1.02971e+38
-10.8999 2.90453e+37 1.87944e+38
-10.8603 3.80782e+37 2.36051e+38
-10.8208 3.25867e+37 1.88126e+38
-10.7813 9.42482e+36 1.03248e+38
-10.7418 3.08964e+37 3.75295e+37
-10.7024 2.71932e+37 -1.16468e+37
-10.6631 -1.24241e+37 -3.68766e+37
-10.6238 4.94335e+37 -4.73906e+37
-10.5845 7.7548e+37 -4.72833e+37
-10.5452 3.58744e+37 -3.50615e+37
-10.506 -1.60692e+36 -1.67053e+37
-10.4669 -2.75168e+37 -1.0859e+37
-10.4278 -3.05075e+37 -1.37468e+37
-10.3887 -1.7847e+37 -2.81779e+37
-10.3496 2.76486e+36 -4.72315e+37
-10.3106 3.57182e+36 -3.52116e+37
-10.2717 -9.12754e+36 -5.67666e+36
-10.2328 -1.03998e+37 5.63363e+36
-10.1939 -1.30339e+36 2.0356e+36
-10.155 3.51858e+36 -2.06796e+35
-10.1162 2.46471e+36 1.85534e+36
-10.0774 -2.68973e+37 3.60365e+36
-10.0387 -2.34305e+38 -1.67611e+36
-10 -3.70952e+38 -2.58501e+36
-9.96134 -1.37458e+38 1.20619e+37
-9.92271 -9.19942e+36 2.27973e+37
-9.88412 -3.00604e+36 2.75923e+37
-9.84557 3.69246e+36 2.00566e+37
-9.80704 2.13717e+36 5.27534e+36
-9.76856 -3.52885e+36 -4.35545e+36
-9.73011 -4.92515e+36 -5.11671e+36
-9.69169 -5.81171e+36 -5.19026e+36
-9.65331 -4.61614e+36 -4.34098e+36
-9.61496 -2.29541e+36 -1.93087e+36
-9.57664 -1.35031e+36 -5.89766e+35
-9.53836 -2.22619e+35 -6.37232e+34
-9.50011 3.50622e+35 6.94544e+35
-9.46189 2.73557e+36 4.83703e+36
-9.42371 4.17114e+36 8.15296e+36
-9.38556 1.10866e+36 4.25914e+36
-9.34744 -7.29037e+35 2.04699e+36
-9.30935 -2.72083e+36 2.51531e+36
-9.2713 -6.58966e+36 2.88352e+36
-9.23327 -5.27488e+36 1.95273e+36
-9.19528 -1.62874e+36 4.17112e+35
-9.15732 -9.00154e+35 1.07958e+35
-9.11939 -6.14702e+35 1.20099e+35
-9.08149 -7.49694e+35 1.21604e+35
-9.04362 -9.43017e+35 1.96949e+35
-9.00578 -2.82453e+36 -5.88127e+35
-8.96797 -1.89516e+36 -2.12596e+35
-8.93019 -1.77991e+36 -2.33614e+35
-8.89244 -7.56388e+35 2.4045e+35
-8.85471 -2.49949e+35 3.47451e+35
-8.81702 -5.37583e+35 1.16897e+35
-8.77936 -6.73875e+35 1.75161e+35
-8.74172 -3.66463e+35 8.80882e+34
-8.70412 -3.57159e+34 1.34541e+35
-8.66654 3.52778e+34 1.14479e+35
-8.62899 -1.63807e+34 1.78961e+34
-8.59146 -3.92041e+34 -2.43052e+34
-8.55397 -5.41943e+35 4.26974e+34
-8.5165 -1.38154e+36 1.59546e+35
-8.47906 -1.05534e+36 1.62517e+35
-8.44165 -2.05402e+35 4.24807e+34
-8.40426 -6.42096e+33 1.14013e+34
-8.3669 4.20256e+34 9.22922e+33
-8.32956 5.56678e+34 1.65178e+34
-8.29226 3.40188e+34 2.75811e+34
-8.25497 1.47494e+34 2.17636e+34
-8.21772 -1.78861e+32 1.29739e+34
-8.18049 -8.74692e+33 1.27148e+34
-8.14328 -1.48824e+34 2.24804e+34
-8.1061 -1.5375e+34 2.43928e+34
-8.06895 8.56108e+33 3.21794e+34
-8.03182 6.03337e+34 6.77472e+34
-7.99471 9.81696e+34 9.43239e+34
-7.95763 2.08307e+35 9.51304e+33
-7.92058 4.06723e+35 -1.35062e+35
-7.88355 2.80418e+35 -1.09614e+35
-7.84654 -4.99698e+33 -2.28342e+34
-7.80955 -9.54166e+34 -4.89138e+33
-7.77259 -7.26443e+34 2.58176e+34
-7.73566 -2.55262e+34 5.39758e+34
-7.69874 -4.40523e+33 2.45032e+34
-7.66185 -4.21768e+33 -3.78435e+33
-7.62498 -6.88127e+33 -8.57929e+33
-7.58814 -5.22389e+33 -6.75223e+33
-7.55132 -2.82521e+33 -4.3681e+33
-7.51452 -1.21774e+33 -5.59951e+33
-7.47774 3.71747e+32 -5.40865e+33
-7.44099 2.99421e+33 -9.14189e+33
-7.40425 1.30293e+34 -1.66137e+34
-7.36754 2.04551e+34 -1.78358e+34
-7.33085 2.09398e+34 -1.25686e+34
-7.29418 1.53797e+34 -1.03365e+34
-7.25754 2.3795e+33 -5.7252e+33
-7.22091 3.32916e+33 2.60756e+33
-7.18431 2.39062e+33 2.9566e+33
-7.14772 -6.11992e+32 -7.71529e+32
-7.11116 -2.11057e+33 -4.57706e+33
-7.07462 -5.90565e+33 -9.96327e+33
-7.0381 -4.95782e+33 -7.96178e+33
-7.00159 -1.25973e+33 -7.6955e+32
-6.96511 -2.87724e+32 1.87979e+32
-6.92865 -7.96711e+32 1.81654e+32
-6.89221 -1.58749e+33 5.08907e+32
-6.85579 4.61429e+32 1.2289e+33
-6.81938 1.87357e+33 3.12864e+33
-6.783 -2.96279e+31 2.27257e+33
-6.74664 -1.50693e+33 1.42718e+33
-6.71029 -6.10215e+32 9.25519e+32
-6.67397 -4.33586e+32 -1.79258e+32
-6.63766 -4.53492e+32 -5.02009e+32
-6.60137 1.72319e+32 -1.88678e+32
-6.5651 6.63913e+32 -3.62018e+32
-6.52885 3.86042e+32 -1.26311e+33
-6.49262 3.96197e+32 -2.41708e+33
-6.4564 1.39689e+33 -3.15117e+33
-6.42021 3.14798e+33 -1.99653e+33
-6.38403 3.12419e+33 2.46041e+33
-6.34786 2.93746e+33 4.05497e+33
-6.31172 3.12274e+33 3.44774e+33
-6.27559 9.05014e+32 1.05383e+33
-6.23949 -9.33007e+31 -4.51817e+31
-6.20339 -1.32206e+32 -1.76516e+32
-6.16732 -9.96471e+32 -4.01213e+32
-6.13126 -2.56766e+33 -1.53895e+32
-6.09522 -4.11318e+33 2.58777e+32
-6.05919 -4.40802e+33 3.29484e+32
-6.02319 -1.48005e+33 1.47812e+32
-5.9872 -2.34367e+32 8.70261e+29
-5.95122 -4.16649e+31 -3.61458e+31
-5.91526 -4.9179e+31 -3.27387e+31
-5.87932 -1.08041e+32 5.09702e+31
-5.84339 -2.76824e+32 3.56164e+32
-5.80748 -2.96413e+32 3.54435e+32
-5.77158 -1.41713e+32 1.20842e+31
-5.7357 -1.08756e+32 -1.5243e+32
-5.69984 -8.90923e+31 -2.03118e+32
-5.66399 -7.06835e+31 -2.07121e+32
-5.62815 -1.90631e+31 -1.34997e+32
-5.59233 2.79611e+31 -7.69271e+30
-5.55653 5.89592e+30 6.4778e+30
-5.52074 -1.67932e+31 -3.24006e+31
-5.48497 1.16726e+31 -3.80073e+31
-5.4492 9.98865e+31 -6.56779e+29
-5.41346 2.03089e+32 -1.26646e+31
-5.37773 2.61445e+32 -3.63138e+31
-5.34201 2.74825e+32 -3.00873e+31
-5.30631 9.77233e+31 1.54141e+31
-5.27062 -8.15656e+31 5.10889e+31
-5.23494 -5.48946e+31 2.12393e+31
-5.19928 1.1521e+31 -1.50573e+31
-5.16363 2.3646e+31 -1.12795e+31
-5.128 6.66678e+29 6.07862e+30
-5.09237 -8.11092e+30 1.61931e+31
-5.05677 1.03451e+31 1.56365e+31
-5.02117 1.22332e+31 1.63965e+31
-4.98559 5.05076e+30 1.56495e+31
-4.95002 5.78522e+30 1.43381e+31
-4.91446 1.21241e+31 1.04679e+31
-4.87892 1.2518e+31 9.97378e+30
-4.84339 6.63638e+30 7.40893e+30
-4.80787 5.61537e+30 5.68066e+30
-4.77237 6.07115e+30 1.29735e+30
-4.73687 5.94703e+30 2.20021e+30
-4.70139 3.29587e+30 4.45287e+30
-4.66592 2.42244e+30 5.47299e+30
-4.63046 2.9366e+30 2.52257e+30
-4.59502 3.19613e+30 2.05715e+30
-4.55958 1.76921e+30 2.59e+30
-4.52416 1.43532e+30 2.78804e+30
-4.48875 1.96863e+30 1.0022e+30
-4.45335 2.41247e+30 8.59711e+29
-4.41797 1.94638e+30 1.90747e+30
-4.38259 1.52697e+30 2.89848e+30
-4.34722 4.90768e+30 4.82208e+30
-4.31187 1.11477e+31 5.68856e+30
-4.27653 6.73165e+30 6.79519e+29
-4.24119 4.35391e+29 4.35365e+28
-4.20587 1.36098e+30 1.06879e+30
-4.17056 1.51856e+30 6.91623e+29
-4.13526 -9.98661e+28 1.12882e+30
-4.09997 2.36008e+30 4.4139e+29
-4.06469 1.07338e+30 5.49791e+29
-4.02942 3.7384e+29 4.20696e+29
-3.99416 2.89696e+29 4.2762e+29
-3.95891 1.00142e+28 3.53008e+29
-3.92367 -1.97702e+29 1.85324e+29
-3.88844 7.48152e+28 -3.33915e+28
-3.85322 3.07388e+29 1.56818e+29
-3.81801 1.02394e+29 2.23741e+29
-3.7828 1.71922e+28 2.40407e+29
-3.74761 7.5496e+28 2.33035e+29
-3.71243 1.28712e+29 2.28948e+29
-3.67726 4.06027e+28 1.79472e+29
-3.64209 -3.62042e+28 1.50483e+29
-3.60694 -3.39161e+28 1.26828e+29
-3.57179 1.01045e+28 1.49022e+29
-3.53665 -1.15432e+27 2.02751e+29
-3.50152 -3.74781e+28 8.98492e+28
-3.4664 3.05186e+29 -6.82224e+29
-3.43129 5.20917e+29 -1.29802e+30
-3.39619 1.10199e+29 -5.58226e+29
-3.36109 -1.05736e+28 4.88057e+28
-3.32601 1.17255e+28 9.1375e+28
-3.29093 2.39571e+28 7.61753e+28
-3.25586 2.18687e+28 6.71908e+28
-3.2208 1.52902e+28 4.03652e+28
-3.18574 1.02658e+28 3.77486e+28
-3.1507 1.15556e+28 3.6961e+28
-3.11566 2.56618e+28 2.60037e+28
-3.08063 2.06114e+28 1.60149e+28
-3.0456 9.3035e+27 1.74995e+28
-3.01059 8.05512e+27 1.77836e+28
-2.97558 1.13368e+28 1.91427e+28
-2.94058 9.70494e+27 3.01413e+28
-2.90558 5.04761e+27 3.24203e+28
-2.87059 8.36306e+27 2.95157e+28
-2.83561 7.04118e+27 1.94577e+28
-2.80064 1.13228e+27 -1.54809e+27
-2.76567 4.28972e+27 -9.24782e+27
-2.73071 1.95685e+27 -1.53641e+27
-2.69576 9.5976e+27 1.0509e+27
-2.66081 3.58274e+28 -3.8833e+27
-2.62587 4.34644e+28 -6.63284e+27
-2.59094 2.4473e+28 6.33536e+25
-2.55601 1.30016e+28 7.34055e+27
-2.52109 7.36021e+27 8.23257e+27
-2.48617 5.94173e+26 7.31858e+27
-2.45126 -2.15125e+27 5.52814e+27
-2.41636 1.58283e+26 2.86985e+27
-2.38146 1.64576e+27 2.41078e+27
-2.34657 1.72377e+27 4.78036e+27
-2.31168 3.54987e+27 6.79599e+27
-2.2768 5.15521e+27 1.06138e+28
-2.24192 5.58242e+27 9.96425e+27
-2.20705 3.87577e+27 7.08729e+27
-2.17219 6.19308e+26 1.87875e+27
-2.13733 -6.2468e+26 -1.56995e+27
-2.10247 2.09526e+27 -3.70641e+26
-2.06762 7.58012e+27 8.80791e+25
-2.03278 9.14708e+27 -2.91654e+27
-1.99794 7.35799e+27 -5.03524e+27
-1.9631 3.14283e+27 -2.58316e+27
-1.92827 -6.33547e+26 1.78941e+27
-1.89345 -1.45221e+27 4.27414e+27
-1.85862 -1.69666e+27 2.15126e+27
-1.82381 -3.00119e+26 6.49924e+26
-1.78899 5.86653e+26 -6.37614e+26
-1.75419 9.13944e+26 -2.44838e+27
-1.71938 1.2115e+27 -4.24297e+27
-1.68458 1.17468e+27 -5.14279e+27
-1.64979 -5.15733e+26 -4.1578e+27
-1.61499 2.00273e+26 -2.88336e+27
-1.58021 1.9658e+27 -1.35629e+27
-1.54542 1.12841e+27 4.83902e+26
-1.51064 -6.13582e+26 1.6922e+27
-1.47586 -2.10843e+27 2.99262e+27
-1.44109 -1.6152e+25 2.46744e+27
-1.40632 1.59253e+27 1.53475e+27
-1.37155 2.28405e+27 1.38208e+27
-1.33679 1.01466e+27 1.92194e+27
-1.30203 1.60319e+27 3.84341e+27
-1.26727 3.06592e+27 6.64363e+27
-1.23251 2.83087e+27 6.39831e+27
-1.19776 6.9945e+26 2.09461e+27
-1.16301 4.80178e+26 -8.97594e+26
-1.12827 1.80009e+27 -1.08113e+27
-1.09352 2.29175e+27 -1.36176e+27
-1.05878 2.80594e+27 -2.70858e+27
-1.02405 2.44361e+27 -3.68486e+27
-0.989309 -4.3352e+24 -6.17168e+27
-0.954576 6.74163e+25 -7.56697e+27
-0.919844 -5.97895e+26 -6.63324e+27
-0.885115 -4.89419e+26 -4.42461e+27
-0.850388 7.28565e+26 -1.80579e+27
-0.815663 7.78196e+26 4.64486e+26
-0.78094 1.96624e+26 1.18022e+27
-0.746219 1.46714e+27 3.07798e+26
-0.711499 2.45818e+27 -1.11962e+27
-0.676781 3.95341e+27 -2.09958e+27
-0.642065 4.28068e+27 -2.55198e+27
-0.60735 2.56441e+27 -2.15604e+27
-0.572637 1.05208e+27 -1.45888e+27
-0.537925 8.16417e+26 -4.12047e+26
-0.503214 7.38009e+26 -1.15417e+26
-0.468504 1.93386e+27 -2.82053e+25
-0.433796 3.68661e+27 2.36387e+26
-0.399089 3.86776e+27 -4.82787e+26
-0.364382 3.09236e+27 -8.89659e+26
-0.329676 5.23862e+26 1.11933e+25
-0.294972 3.09411e+26 -1.96634e+26
-0.260267 -1.69292e+26 -4.32539e+26
-0.225564 -1.21263e+27 -7.28071e+26
-0.190861 -1.94348e+27 -8.44426e+26
-0.156158 -1.91742e+27 -1.16194e+27
-0.121456 -2.94897e+27 -1.45101e+27
-0.0867541 -5.8397e+27 -2.74998e+27
-0.0520524 -8.9463e+27 -3.18114e+27
-0.0173508 -1.13611e+28 -3.45503e+27
0.0173508 -1.13611e+28 -3.45503e+27
0.0520524 -8.9463e+27 -3.18114e+27
0.0867541 -5.8397e+27 -2.74998e+27
0.121456 -2.94897e+27 -1.45101e+27
0.156158 -1.91742e+27 -1.16194e+27
0.190861 -1.94348e+27 -8.44426e+26
0.225564 -1.21263e+27 -7.28071e+26
0.260267 -1.69292e+26 -4.32539e+26
0.294972 3.09411e+26 -1.96634e+26
0.329676 5.23862e+26 1.11933e+25
0.364382 3.09236e+27 -8.89659e+26
0.399089 3.86776e+27 -4.82787e+26
0.433796 3.68661e+27 2.36387e+26
0.468504 1.93386e+27 -2.82053e+25
0.503214 7.38009e+26 -1.15417e+26
0.537925 8.16417e+26 -4.12047e+26
0.572637 1.05208e+27 -1.45888e+27
0.60735 2.56441e+27 -2.15604e+27
0.642065 4.28068e+27 -2.55198e+27
0.676781 3.95341e+27 -2.09958e+27
0.711499 2.45818e+27 -1.11962e+27
0.746219 1.46714e+27 3.07798e+26
0.78094 1.96624e+26 1.18022e+27
0.815663 7.78196e+26 4.64486e+26
0.850388 7.28565e+26 -1.80579e+27
0.885115 -4.89419e+26 -4.42461e+27
0.919844 -5.97895e+26 -6.63324e+27
0.954576 6.74163e+25 -7.56697e+27
0.989309 -4.3352e+24 -6.17168e+27
1.02405 2.44361e+27 -3.68486e+27
1.05878 2.80594e+27 -2.70858e+27
1.09352 2.29175e+27 -1.36176e+27
1.12827 1.80009e+27 -1.08113e+27
1.16301 4.80178e+26 -8.97594e+26
1.19776 6.9945e+26 2.09461e+27
1.23251 2.83087e+27 6.39831e+27
1.26727 3.06592e+27 6.64363e+27
1.30203 1.60319e+27 3.84341e+27
1.33679 1.01466e+27 1.92194e+27
1.37155 2.28405e+27 1.38208e+27
1.40632 1.59253e+27 1.53475e+27
1.44109 -1.6152e+25 2.46744e+27
1.47586 -2.10843e+27 2.99262e+27
1.51064 -6.13582e+26 1.6922e+27
1.54542 1.12841e+27 4.83902e+26
1.58021 1.9658e+27 -1.35629e+27
1.61499 2.00273e+26 -2.88336e+27
1.64979 -5.15733e+26 -4.1578e+27
1.68458 1.17468e+27 -5.14279e+27
1.71938 1.2115e+27 -4.24297e+27
1.75419 9.13944e+26 -2.44838e+27
1.78899 5.86653e+26 -6.37614e+26
1.82381 -3.00119e+26 6.49924e+26
1.85862 -1.69666e+27 2.15126e+27
1.89345 -1.45221e+27 4.27414e+27
1.92827 -6.33547e+26 1.78941e+27
1.9631 3.14283e+27 -2.58316e+27
1.99794 7.35799e+27 -5.03524e+27
2.03278 9.14708e+27 -2.91654e+27
2.06762 7.58012e+27 8.80791e+25
2.10247 2.09526e+27 -3.70641e+26
2.13733 -6.2468e+26 -1.56995e+27
2.17219 6.19308e+26 1.87875e+27
2.20705 3.87577e+27 7.08729e+27
2.24192 5.58242e+27 9.96425e+27
2.2768 5.15521e+27 1.06138e+28
2.31168 3.54987e+27 6.79599e+27
2.34657 1.72377e+27 4.78036e+27
2.38146 1.64576e+27 2.41078e+27
2.41636 1.58283e+26 2.86985e+27
2.45126 -2.15125e+27 5.52814e+27
2.48617 5.94173e+26 7.31858e+27
2.52109 7.36021e+27 8.23257e+27
2.55601 1.30016e+28 7.34055e+27
2.59094 2.4473e+28 6.33536e+25
2.62587 4.34644e+28 -6.63284e+27
2.66081 3.58274e+28 -3.8833e+27
2.69576 9.5976e+27 1.0509e+27
2.73071 1.95685e+27 -1.53641e+27
2.76567 4.28972e+27 -9.24782e+27
2.80064 1.13228e+27 -1.54809e+27
2.83561 7.04118e+27 1.94577e+28
2.87059 8.36306e+27 2.95157e+28
2.90558 5.04761e+27 3.24203e+28
2.94058 9.70494e+27 3.01413e+28
2.97558 1.13368e+28 1.91427e+28
3.01059 8.05512e+27 1.77836e+28
3.0456 9.3035e+27 1.74995e+28
3.08063 2.06114e+28 1.60149e+28
3.11566 2.56618e+28 2.60037e+28
3.1507 1.15556e+28 3.6961e+28
3.18574 1.02658e+28 3.77486e+28
3.2208 1.52902e+28 4.03652e+28
3.25586 2.18687e+28 6.71908e+28
3.29093 2.39571e+28 7.61753e+28
3.32601 1.17255e+28 9.1375e+28
3.36109 -1.05736e+28 4.88057e+28
3.39619 1.10199e+29 -5.58226e+29
3.43129 5.20917e+29 -1.29802e+30
3.4664 3.05186e+29 -6.82224e+29
3.50152 -3.74781e+28 8.98492e+28
3.53665 -1.15432e+27 2.02751e+29
3.57179 1.01045e+28 1.49022e+29
3.60694 -3.39161e+28 1.26828e+29
3.64209 -3.62042e+28 1.50483e+29
3.67726 4.06027e+28 1.79472e+29
3.71243 1.28712e+29 2.28948e+29
3.74761 7.5496e+28 2.33035e+29
3.7828 1.71922e+28 2.40407e+29
3.81801 1.02394e+29 2.23741e+29
3.85322 3.07388e+29 1.56818e+29
3.88844 7.48152e+28 -3.33915e+28
3.92367 -1.97702e+29 1.85324e+29
3.95891 1.00142e+28 3.53008e+29
3.99416 2.89696e+29 4.2762e+29
4.02942 3.7384e+29 4.20696e+29
4.06469 1.07338e+30 5.49791e+29
4.09997 2.36008e+30 4.4139e+29
4.13526 -9.98661e+28 1.12882e+30
4.17056 1.51856e+30 6.91623e+29
4.20587 1.36098e+30 1.06879e+30
4.24119 4.35391e+29 4.35365e+28
4.27653 6.73165e+30 6.79519e+29
4.31187 1.11477e+31 5.68856e+30
4.34722 4.90768e+30 4.82208e+30
4.38259 1.52697e+30 2.89848e+30
4.41797 1.94638e+30 1.90747e+30
4.45335 2.41247e+30 8.59711e+29
4.48875 1.96863e+30 1.0022e+30
4.52416 1.43532e+30 2.78804e+30
4.55958 1.76921e+30 2.59e+30
4.59502 3.19613e+30 2.05715e+30
4.63046 2.9366e+30 2.52257e+30
4.66592 2.42244e+30 5.47299e+30
4.70139 3.29587e+30 4.45287e+30
4.73687 5.94703e+30 2.20021e+30
4.77237 6.07115e+30 1.29735e+30
4.80787 5.61537e+30 5.68066e+30
4.84339 6.63638e+30 7.40893e+30
4.87892 1.2518e+31 9.97378e+30
4.91446 1.21241e+31 1.04679e+31
4.95002 5.78522e+30 1.43381e+31
4.98559 5.05076e+30 1.56495e+31
5.02117 1.22332e+31 1.63965e+31
5.05677 1.03451e+31 1.56365e+31
5.09237 -8.11092e+30 1.61931e+31
5.128 6.66678e+29 6.07862e+30
5.16363 2.3646e+31 -1.12795e+31
5.19928 1.1521e+31 -1.50573e+31
5.23494 -5.48946e+31 2.12393e+31
5.27062 -8.15656e+31 5.10889e+31
5.30631 9.77233e+31 1.54141e+31
5.34201 2.74825e+32 -3.00873e+31
5.37773 2.61445e+32 -3.63138e+31
5.41346 2.03089e+32 -1.26646e+31
5.4492 9.98865e+31 -6.56779e+29
5.48497 1.16726e+31 -3.80073e+31
5.52074 -1.67932e+31 -3.24006e+31
5.55653 5.89592e+30 6.4778e+30
5.59233 2.79611e+31 -7.69271e+30
5.62815 -1.90631e+31 -1.34997e+32
5.66399 -7.06835e+31 -2.07121e+32
5.69984 -8.90923e+31 -2.03118e+32
5.7357 -1.08756e+32 -1.5243e+32
5.77158 -1.41713e+32 1.20842e+31
5.80748 -2.96413e+32 3.54435e+32
5.84339 -2.76824e+32 3.56164e+32
5.87932 -1.08041e+32 5.09702e+31
5.91526 -4.9179e+31 -3.27387e+31
5.95122 -4.16649e+31 -3.61458e+31
5.9872 -2.34367e+32 8.70261e+29
6.02319 -1.48005e+33 1.47812e+32
6.05919 -4.40802e+33 3.29484e+32
6.09522 -4.11318e+33 2.58777e+32
6.13126 -2.56766e+33 -1.53895e+32
6.16732 -9.96471e+32 -4.01213e+32
6.20339 -1.32206e+32 -1.76516e+32
6.23949 -9.33007e+31 -4.51817e+31
6.27559 9.05014e+32 1.05383e+33
6.31172 3.12274e+33 3.44774e+33
6.34786 2.93746e+33 4.05497e+33
6.38403 3.12419e+33 2.46041e+33
6.42021 3.14798e+33 -1.99653e+33
6.4564 1.39689e+33 -3.15117e+33
6.49262 3.96197e+32 -2.41708e+33
6.52885 3.86042e+32 -1.26311e+33
6.5651 6.63913e+32 -3.62018e+32
6.60137 1.72319e+32 -1.88678e+32
6.63766 -4.53492e+32 -5.02009e+32
6.67397 -4.33586e+32 -1.79258e+32
6.71029 -6.10215e+32 9.25519e+32
6.74664 -1.50693e+33 1.42718e+33
6.783 -2.96279e+31 2.27257e+33
6.81938 1.87357e+33 3.12864e+33
6.85579 4.61429e+32 1.2289e+33
6.89221 -1.58749e+33 5.08907e+32
6.92865 -7.96711e+32 1.81654e+32
6.96511 -2.87724e+32 1.87979e+32
7.00159 -1.25973e+33 -7.6955e+32
7.0381 -4.95782e+33 -7.96178e+33
7.07462 -5.90565e+33 -9.96327e+33
7.11116 -2.11057e+33 -4.57706e+33
7.14772 -6.11992e+32 -7.71529e+32
7.18431 2.39062e+33 2.9566e+33
7.22091 3.32916e+33 2.60756e+33
7.25754 2.3795e+33 -5.7252e+33
7.29418 1.53797e+34 -1.03365e+34
7.33085 2.09398e+34 -1.25686e+34
7.36754 2.04551e+34 -1.78358e+34
7.40425 1.30293e+34 -1.66137e+34
7.44099 2.99421e+33 -9.14189e+33
7.47774 3.71747e+32 -5.40865e+33
7.51452 -1.21774e+33 -5.59951e+33
7.55132 -2.82521e+33 -4.3681e+33
7.58814 -5.22389e+33 -6.75223e+33
7.62498 -6.88127e+33 -8.57929e+33
7.66185 -4.21768e+33 -3.78435e+33
7.69874 -4.40523e+33 2.45032e+34
7.73566 -2.55262e+34 5.39758e+34
7.77259 -7.26443e+34 2.58176e+34
7.80955 -9.54166e+34 -4.89138e+33
7.84654 -4.99698e+33 -2.28342e+34
7.88355 2.80418e+35 -1.09614e+35
7.92058 4.06723e+35 -1.35062e+35
7.95763 2.08307e+35 9.51304e+33
7.99471 9.81696e+34 9.43239e+34
8.03182 6.03337e+34 6.77472e+34
8.06895 8.56108e+33 3.21794e+34
8.1061 -1.5375e+34 2.43928e+34
8.14328 -1.48824e+34 2.24804e+34
8.18049 -8.74692e+33 1.27148e+34
8.21772 -1.78861e+32 1.29739e+34
8.25497 1.47494e+34 2.17636e+34
8.29226 3.40188e+34 2.75811e+34
8.32956 5.56678e+34 1.65178e+34
8.3669 4.20256e+34 9.22922e+33
8.40426 -6.42096e+33 1.14013e+34
8.44165 -2.05402e+35 4.24807e+34
8.47906 -1.05534e+36 1.62517e+35
8.5165 -1.38154e+36 1.59546e+35
8.55397 -5.41943e+35 4.26974e+34
8.59146 -3.92041e+34 -2.43052e+34
8.62899 -1.63807e+34 1.78961e+34
8.66654 3.52778e+34 1.14479e+35
8.70412 -3.57159e+34 1.34541e+35
8.74172 -3.66463e+35 8.80882e+34
8.77936 -6.73875e+35 1.75161e+35
8.81702 -5.37583e+35 1.16897e+35
8.85471 -2.49949e+35 3.47451e+35
8.89244 -7.56388e+35 2.4045e+35
8.93019 -1.77991e+36 -2.33614e+35
8.96797 -1.89516e+36 -2.12596e+35
9.00578 -2.82453e+36 -5.88127e+35
9.04362 -9.43017e+35 1.96949e+35
9.08149 -7.49694e+35 1.21604e+35
9.11939 -6.14702e+35 1.20099e+35
9.15732 -9.00154e+35 1.07958e+35
9.19528 -1.62874e+36 4.17112e+35
9.23327 -5.27488e+36 1.95273e+36
9.2713 -6.58966e+36 2.88352e+36
9.30935 -2.72083e+36 2.51531e+36
9.34744 -7.29037e+35 2.04699e+36
9.38556 1.10866e+36 4.25914e+36
9.42371 4.17114e+36 8.15296e+36
9.46189 2.73557e+36 4.83703e+36
9.50011 3.50622e+35 6.94544e+35
9.53836 -2.22619e+35 -6.37232e+34
9.57664 -1.35031e+36 -5.89766e+35
9.61496 -2.29541e+36 -1.93087e+36
9.65331 -4.61614e+36 -4.34098e+36
9.69169 -5.81171e+36 -5.19026e+36
9.73011 -4.92515e+36 -5.11671e+36
9.76856 -3.52885e+36 -4.35545e+36
9.80704 2.13717e+36 5.27534e+36
9.84557 3.69246e+36 2.00566e+37
9.88412 -3.00604e+36 2.75923e+37
9.92271 -9.19942e+36 2.27973e+37
9.96134 -1.37458e+38 1.20619e+37
10 -3.70952e+38 -2.58501e+36
10.0387 -2.34305e+38 -1.67611e+36
10.0774 -2.68973e+37 3.60365e+36
10.1162 2.46471e+36 1.85534e+36
10.155 3.51858e+36 -2.06796e+35
10.1939 -1.30339e+36 2.0356e+36
10.2328 -1.03998e+37 5.63363e+36
10.2717 -9.12754e+36 -5.67666e+36
10.3106 3.57182e+36 -3.52116e+37
10.3496 2.76486e+36 -4.72315e+37
10.3887 -1.7847e+37 -2.81779e+37
10.4278 -3.05075e+37 -1.37468e+37
10.4669 -2.75168e+37 -1.0859e+37
10.506 -1.60692e+36 -1.67053e+37
10.5452 3.58744e+37 -3.50615e+37
10.5845 7.7548e+37 -4.72833e+37
10.6238 4.94335e+37 -4.73906e+37
10.6631 -1.24241e+37 -3.68766e+37
10.7024 2.71932e+37 -1.16468e+37
10.7418 3.08964e+37 3.75295e+37
10.7813 9.42482e+36 1.03248e+38
10.8208 3.25867e+37 1.88126e+38
10.8603 3.80782e+37 2.36051e+38
10.8999 2.90453e+37 1.87944e+38
10.9395 2.31439e+37 1.02971e+38
10.9792 -1.15518e+38 -1.00443e+38
11.0189 -1.80608e+39 -2.17595e+39
11.0586 -6.82288e+39 -8.25326e+39
11.0984 -1.39911e+40 -1.71063e+40
11.1383 -1.88816e+40 -2.35897e+40
11.1781 -1.80329e+40 -2.24472e+40
11.2181 -1.27993e+40 -1.44593e+40
11.2581 -7.63848e+39 -4.40572e+39
11.2981 -5.80939e+39 3.17001e+39
11.3381 -6.18193e+39 6.3734e+39
11.3783 -5.6147e+39 5.89271e+39
11.4184 -3.96196e+39 4.0841e+39
11.4587 -2.77136e+39 2.67415e+39
11.4989 -2.76124e+39 2.33652e+39
11.5392 -3.42526e+39 2.45539e+39
11.5796 -3.67237e+39 2.06653e+39
11.62 -3.31732e+39 1.29523e+39
11.6605 -2.40049e+39 6.26852e+38
11.701 -1.09324e+39 2.44775e+38
11.7415 2.96257e+38 1.4678e+37
11.7822 1.46389e+39 -2.53625e+38
11.8228 1.84883e+39 -4.84109e+38
11.8636 7.94778e+38 -3.51832e+38
11.9043 -1.40526e+39 -1.81976e+38
11.9452 -3.9689e+39 -4.02961e+39
11.986 -7.34931e+39 -1.49155e+40
12.027 -9.47206e+39 -2.10437e+40
12.068 -6.72419e+39 -1.19665e+40
12.109 -2.54548e+39 -4.61221e+38
12.1501 6.71817e+38 5.43945e+39
12.1913 4.34296e+39 7.24089e+39
12.2325 7.72023e+39 3.58913e+39
12.2738 1.15497e+40 -3.44336e+39
12.3151 1.702e+40 -8.57602e+39
12.3565 2.1953e+40 -1.03793e+40
12.3979 2.03988e+40 -9.33109e+39
12.4394 1.34645e+40 -5.44894e+39
12.481 8.17384e+39 -1.30029e+38
12.5226 3.39255e+39 3.88949e+39
12.5643 2.41383e+39 7.55152e+39
12.6061 4.69874e+39 1.21327e+40
12.6479 5.57298e+39 1.61643e+40
12.6898 3.906e+39 1.51686e+40
12.7317 2.68598e+39 9.35308e+39
12.7737 2.8525e+39 3.12642e+39
12.8158 -1.05468e+39 -1.04388e+39
12.8579 -1.16764e+40 -2.44291e+39
12.9001 -2.30044e+40 1.25734e+40
12.9424 -5.08231e+40 4.92676e+40
12.9847 -6.64216e+41 3.12635e+40
13.0271 -2.21749e+42 -7.7797e+40
13.0696 -2.71332e+42 -1.29412e+41
13.1121 -1.1819e+42 -6.92163e+40
13.1547 2.00476e+40 -3.09911e+40
13.1974 1.60616e+41 -5.46641e+40
13.2402 1.93532e+40 -9.53416e+40
13.283 -1.86914e+41 -1.2465e+41
13.3259 -3.10439e+41 -1.17019e+41
13.3689 -2.67763e+41 -6.85925e+40
13.4119 -1.60845e+41 -1.00076e+40
13.455 -3.35515e+41 8.16381e+40
13.4982 -1.20611e+42 2.7655e+41
13.5415 -2.55513e+42 5.62266e+41
13.5848 -3.42553e+42 7.85707e+41
13.6283 -2.93663e+42 7.6402e+41
13.6718 -1.70906e+42 5.50969e+41
13.7153 -6.77603e+41 2.7372e+41
13.759 -2.83296e+41 9.51166e+40
13.8028 -1.58526e+41 1.84501e+41
13.8466 7.43046e+41 8.7995e+41
13.8905 2.45308e+42 2.30225e+42
13.9345 3.64941e+42 3.99735e+42
13.9786 2.94775e+42 4.81337e+42
14.0227 1.05606e+42 4.30291e+42
14.067 -1.46471e+41 2.69446e+42
14.1113 2.22207e+40 8.41414e+41
14.1558 6.86633e+41 -5.86469e+41
14.2003 8.3465e+41 -2.06021e+42
14.2449 -3.31798e+41 -1.27269e+42
14.2896 -3.3961e+42 4.37559e+42
14.3344 -4.68971e+42 5.42649e+42
14.3793 -2.52211e+42 -1.68297e+42
14.4243 1.3165e+43 -3.69589e+43
14.4693 4.5117e+43 -1.07743e+44
14.5145 4.26889e+43 -9.30625e+43
14.5598 9.74415e+42 -4.57531e+42
14.6052 -2.21699e+42 1.95453e+43
14.6506 -3.55627e+41 4.58111e+42
14.6962 4.71864e+40 2.1026e+41
14.7419 1.95077e+40 8.10732e+39
14.7877 1.90111e+41 -2.66327e+41
14.8336 4.99453e+41 -5.8288e+41
14.8796 7.71245e+41 -6.97556e+41
14.9257 9.81646e+41 -4.21563e+41
14.9719 2.51498e+41 7.51656e+41
15.0182 -5.39185e+42 8.54516e+42
15.0647 -1.27097e+43 1.72337e+43
15.1112 -1.07217e+43 9.67108e+42
15.1579 -4.50456e+42 2.69122e+41
15.2047 -9.7758e+41 1.45657e+41
15.2516 -8.61877e+42 6.89132e+42
15.2986 -3.68599e+43 2.28768e+43
15.3458 -7.1597e+43 4.64868e+43
15.393 -8.32329e+43 5.90715e+43
15.4404 -3.40028e+43 5.71639e+43
15.488 4.2341e+43 4.61732e+43
15.5356 1.45109e+44 1.03383e+44
15.5834 4.0583e+44 5.15138e+44
15.6313 7.71011e+44 1.1124e+45
15.6794 5.36295e+44 8.23963e+44
15.7276 8.37961e+43 1.85634e+44
15.7759 8.38816e+42 -5.0321e+43
15.8243 1.0952e+44 -1.6333e+44
15.873 2.80857e+44 -1.73117e+44
15.9217 4.37086e+44 2.66384e+43
15.9706 5.26549e+44 3.05986e+44
16.0197 1.03919e+45 5.49923e+44
16.0689 2.84335e+45 1.00681e+45
16.1182 5.2257e+45 1.76835e+45
16.1677 5.82525e+45 2.33409e+45
16.2174 4.08827e+45 2.12544e+45
16.2672 2.29663e+45 2.29998e+45
16.3172 2.48939e+45 6.52957e+45
16.3674 4.01169e+45 1.40933e+46
16.4177 4.48462e+45 1.72079e+46
16.4682 3.14662e+45 1.18836e+46
16.5189 1.55575e+45 4.62772e+45
16.5697 6.16276e+44 7.36307e+44
16.6208 1.61658e+44 -9.56295e+43
16.672 8.65262e+43 -2.81388e+44
16.7234 8.1267e+44 4.72845e+44
16.775 2.36381e+45 2.43072e+45
16.8268 4.41142e+45 3.41525e+45
16.8787 5.89088e+45 1.40489e+45
16.9309 5.10106e+45 -4.51083e+44
16.9833 3.1563e+45 8.20866e+44
17.0359 -1.94068e+45 7.63599e+45
17.0887 -8.81752e+45 1.67843e+46
17.1418 -4.95316e+45 1.07939e+46
17.195 -6.14214e+45 9.81234e+45
17.2485 3.26294e+44 9.99697e+44
17.3022 -1.72011e+44 1.30763e+44
17.3562 -3.58459e+44 -3.01888e+44
17.4104 5.49035e+44 -2.42796e+44
17.4648 6.14534e+46 -4.6062e+46
17.5195 2.1859e+47 -2.09764e+47
17.5744 2.08683e+46 -4.03063e+47
17.6296 -6.26361e+47 -4.49335e+47
17.6851 8.71601e+47 -1.22996e+48
17.7408 1.44045e+49 -8.1772e+48
17.7969 3.84741e+49 -2.15751e+49
17.8532 4.63379e+49 -2.6032e+49
17.9098 2.66302e+49 -1.48345e+49
17.9667 6.4578e+48 -3.59313e+48
18.0239 2.10178e+47 -1.08127e+47
18.0815 2.28739e+45 -1.62101e+45
18.1393 1.79039e+44 1.23793e+44
18.1975 1.92916e+45 -2.59962e+45
18.256 3.89426e+45 -2.71938e+45
18.3149 1.61174e+46 -1.15944e+46
18.3742 3.48386e+46 -4.3043e+46
18.4338 2.13647e+46 -4.72832e+46
18.4938 1.77936e+44 -3.92943e+45
18.5542 -1.49649e+46 1.908e+46
18.615 -9.063e+45 1.97024e+46
18.6762 7.55382e+45 1.67705e+46
18.7379 -4.57302e+46 2.70021e+46
18.8 -2.05469e+47 -1.99121e+46
18.8625 -1.9478e+48 9.15316e+47
18.9255 -9.31292e+48 6.21082e+48
18.9891 -1.57252e+49 1.12457e+49
19.0531 -1.01776e+49 7.45657e+48
19.1177 -2.27369e+48 1.6831e+48
19.1828 -1.89829e+46 -4.23738e+45
19.2484 -7.42433e+46 1.0459e+48
19.3147 -6.99686e+47 1.18777e+49
19.3816 -1.62749e+48 2.72363e+49
19.4491 -1.36812e+48 2.02614e+49
19.5173 -9.56766e+47 3.67127e+48
19.5862 -2.06785e+48 -2.93751e+47
19.6558 -2.63235e+48 1.14902e+48
19.7262 -1.81798e+51 -8.95553e+50
19.7974 1.84309e+47 -1.77002e+47
19.8694 5.28153e+47 -1.08376e+48
19.9423 -1.176e+47 -8.73035e+47
20.0162 5.90744e+47 4.21394e+47
20.091 1.21241e+48 1.66759e+48
20.1669 -1.72514e+48 2.62064e+48
20.244 -4.50165e+48 1.62185e+49
20.3222 -1.74316e+50 2.53941e+49
20.4016 -8.68158e+50 -2.92979e+50
20.4825 -8.98664e+50 -4.12723e+50
20.5648 -1.69019e+50 -1.27756e+50
20.6487 4.13175e+49 -1.17168e+50
20.7344 2.90186e+49 -9.61035e+49
20.8219 1.38349e+48 -1.0829e+49
20.9115 3.41259e+47 9.46297e+47
21.0034 -2.44906e+47 -2.92807e+48
21.0979 1.14527e+49 1.39655e+49
21.1952 1.9277e+50 1.11866e+50
21.2959 1.68716e+50 9.54897e+49
21.4004 -1.08765e+54 -3.76135e+54
21.5093 1.79177e+49 1.00845e+49
21.6237 3.39393e+48 -6.14601e+48
21.7448 -4.6924e+49 -2.75615e+48
21.8747 -1.81727e+49 -1.93215e+49
22.0165 -1.73626e+48 -1.47549e+48
22.1768 6.79731e+49 -4.42121e+49
22.3723 4.59782e+49 -4.94712e+49


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda2.0Nc1Quantum/vCLADiaP_FRG_K.txt <==
-22.3723 9.19564e+49 -9.89424e+49
-22.1768 1.35946e+50 -8.84243e+49
-22.0165 -3.47253e+48 -2.95099e+48
-21.8747 -3.63454e+49 -3.86431e+49
-21.7448 -9.3848e+49 -5.5123e+48
-21.6237 6.78785e+48 -1.2292e+49
-21.5093 3.58355e+49 2.01689e+49
-21.4004 -2.17531e+54 -7.52271e+54
-21.2959 3.37433e+50 1.90979e+50
-21.1952 3.8554e+50 2.23732e+50
-21.0979 2.29053e+49 2.79311e+49
-21.0034 -4.89811e+47 -5.85614e+48
-20.9115 6.82517e+47 1.89259e+48
-20.8219 2.76698e+48 -2.16579e+49
-20.7344 5.80371e+49 -1.92207e+50
-20.6487 8.2635e+49 -2.34335e+50
-20.5648 -3.38037e+50 -2.55512e+50
-20.4825 -1.79733e+51 -8.25446e+50
-20.4016 -1.73632e+51 -5.85959e+50
-20.3222 -3.48631e+50 5.07882e+49
-20.244 -9.0033e+48 3.2437e+49
-20.1669 -3.45028e+48 5.24128e+48
-20.091 2.42481e+48 3.33519e+48
-20.0162 1.18149e+48 8.42788e+47
-19.9423 -2.35201e+47 -1.74607e+48
-19.8694 1.05631e+48 -2.16752e+48
-19.7974 3.68617e+47 -3.54005e+47
-19.7262 -3.63596e+51 -1.79111e+51
-19.6558 -5.2647e+48 2.29804e+48
-19.5862 -4.13569e+48 -5.87501e+47
-19.5173 -1.91353e+48 7.34253e+48
-19.4491 -2.73623e+48 4.05228e+49
-19.3816 -3.25497e+48 5.44726e+49
-19.3147 -1.39937e+48 2.37554e+49
-19.2484 -1.48487e+47 2.09181e+48
-19.1828 -3.79659e+46 -8.47477e+45
-19.1177 -4.54738e+48 3.3662e+48
-19.0531 -2.03552e+49 1.49131e+49
-18.9891 -3.14504e+49 2.24915e+49
-18.9255 -1.86258e+49 1.24216e+49
-18.8625 -3.8956e+48 1.83063e+48
-18.8 -4.10939e+47 -3.98242e+46
-18.7379 -9.14603e+46 5.40042e+46
-18.6762 1.51076e+46 3.35411e+46
-18.615 -1.8126e+46 3.94048e+46
-18.5542 -2.99298e+46 3.81601e+46
-18.4938 3.55871e+44 -7.85885e+45
-18.4338 4.27294e+46 -9.45665e+46
-18.3742 6.96773e+46 -8.60861e+46
-18.3149 3.22347e+46 -2.31887e+46
-18.256 7.78851e+45 -5.43876e+45
-18.1975 3.85832e+45 -5.19923e+45
-18.1393 3.58078e+44 2.47586e+44
-18.0815 4.57479e+45 -3.24201e+45
-18.0239 4.20356e+47 -2.16254e+47
-17.9667 1.29156e+49 -7.18627e+48
-17.9098 5.32604e+49 -2.9669e+49
-17.8532 9.26757e+49 -5.20641e+49
-17.7969 7.69481e+49 -4.31501e+49
-17.7408 2.88091e+49 -1.63544e+49
-17.6851 1.7432e+48 -2.45992e+48
-17.6296 -1.25272e+48 -8.9867e+47
-17.5744 4.17366e+46 -8.06126e+47
-17.5195 4.3718e+47 -4.19527e+47
-17.4648 1.22907e+47 -9.2124e+46
-17.4104 1.09807e+45 -4.85591e+44
-17.3562 -7.16918e+44 -6.03776e+44
-17.3022 -3.44021e+44 2.61526e+44
-17.2485 6.52588e+44 1.99939e+45
-17.195 -1.22843e+46 1.96247e+46
-17.1418 -9.90632e+45 2.15879e+46
-17.0887 -1.7635e+46 3.35686e+46
-17.0359 -3.88137e+45 1.5272e+46
-16.9833 6.3126e+45 1.64173e+45
-16.9309 1.02021e+46 -9.02165e+44
-16.8787 1.17818e+46 2.80978e+45
-16.8268 8.82285e+45 6.83049e+45
-16.775 4.72762e+45 4.86144e+45
-16.7234 1.62534e+45 9.4569e+44
-16.672 1.73052e+44 -5.62776e+44
-16.6208 3.23316e+44 -1.91259e+44
-16.5697 1.23255e+45 1.47261e+45
-16.5189 3.11151e+45 9.25543e+45
-16.4682 6.29325e+45 2.37672e+46
-16.4177 8.96925e+45 3.44157e+46
-16.3674 8.02338e+45 2.81866e+46
-16.3172 4.97878e+45 1.30591e+46
-16.2672 4.59326e+45 4.59995e+45
-16.2174 8.17653e+45 4.25087e+45
-16.1677 1.16505e+46 4.66817e+45
-16.1182 1.04514e+46 3.5367e+45
-16.0689 5.68669e+45 2.01362e+45
-16.0197 2.07838e+45 1.09985e+45
-15.9706 1.0531e+45 6.11972e+44
-15.9217 8.74171e+44 5.32768e+43
-15.873 5.61714e+44 -3.46235e+44
-15.8243 2.19039e+44 -3.2666e+44
-15.7759 1.67763e+43 -1.00642e+44
-15.7276 1.67592e+44 3.71268e+44
-15.6794 1.07259e+45 1.64793e+45
-15.6313 1.54202e+45 2.2248e+45
-15.5834 8.11661e+44 1.03028e+45
-15.5356 2.90217e+44 2.06766e+44
-15.488 8.46821e+43 9.23464e+43
-15.4404 -6.80057e+43 1.14328e+44
-15.393 -1.66466e+44 1.18143e+44
-15.3458 -1.43194e+44 9.29736e+43
-15.2986 -7.37197e+43 4.57535e+43
-15.2516 -1.72375e+43 1.37826e+43
-15.2047 -1.95516e+42 2.91315e+41
-15.1579 -9.00911e+42 5.38244e+41
-15.1112 -2.14434e+43 1.93422e+43
-15.0647 -2.54194e+43 3.44675e+43
-15.0182 -1.07837e+43 1.70903e+43
-14.9719 5.02997e+41 1.50331e+42
-14.9257 1.96329e+42 -8.43125e+41
-14.8796 1.54249e+42 -1.39511e+42
-14.8336 9.98905e+41 -1.16576e+42
-14.7877 3.80221e+41 -5.32655e+41
-14.7419 3.90154e+40 1.62147e+40
-14.6962 9.43728e+40 4.20519e+41
-14.6506 -7.11255e+41 9.16222e+42
-14.6052 -4.43397e+42 3.90906e+43
-14.5598 1.94883e+43 -9.15061e+42
-14.5145 8.53779e+43 -1.86125e+44
-14.4693 9.0234e+43 -2.15487e+44
-14.4243 2.633e+43 -7.39179e+43
-14.3793 -5.04422e+42 -3.36593e+42
-14.3344 -9.37942e+42 1.0853e+43
-14.2896 -6.7922e+42 8.75118e+42
-14.2449 -6.63595e+41 -2.54538e+42
-14.2003 1.6693e+42 -4.12042e+42
-14.1558 1.37327e+42 -1.17294e+42
-14.1113 4.44414e+40 1.68283e+42
-14.067 -2.92942e+41 5.38892e+42
-14.0227 2.11212e+42 8.60582e+42
-13.9786 5.89551e+42 9.62674e+42
-13.9345 7.29884e+42 7.99468e+42
-13.8905 4.90617e+42 4.60451e+42
-13.8466 1.48608e+42 1.75996e+42
-13.8028 -3.17061e+41 3.69053e+41
-13.759 -5.66574e+41 1.90246e+41
-13.7153 -1.35519e+42 5.47441e+41
-13.6718 -3.41812e+42 1.10193e+42
-13.6283 -5.87325e+42 1.52804e+42
-13.5848 -6.85107e+42 1.57141e+42
-13.5415 -5.11025e+42 1.12453e+42
-13.4982 -2.41223e+42 5.5311e+41
-13.455 -6.71076e+41 1.63318e+41
-13.4119 -3.2171e+41 -1.99631e+40
-13.3689 -5.35507e+41 -1.37123e+41
-13.3259 -6.20942e+41 -2.33975e+41
-13.283 -3.73896e+41 -2.49243e+41
-13.2402 3.87119e+40 -1.9067e+41
-13.1974 3.21253e+41 -1.09323e+41
-13.1547 4.01212e+40 -6.19781e+40
-13.1121 -2.36377e+42 -1.38429e+41
-13.0696 -5.42661e+42 -2.58822e+41
-13.0271 -4.43498e+42 -1.55599e+41
-12.9847 -1.32843e+42 6.25246e+40
-12.9424 -1.01648e+41 9.85345e+40
-12.9001 -4.60085e+40 2.51433e+40
-12.8579 -2.33387e+40 -4.89957e+39
-12.8158 -2.09935e+39 -2.10692e+39
-12.7737 5.69636e+39 6.2335e+39
-12.7317 5.36697e+39 1.86969e+40
-12.6898 7.81265e+39 3.03361e+40
-12.6479 1.11458e+40 3.23173e+40
-12.6061 9.40281e+39 2.42518e+40
-12.5643 4.84415e+39 1.50874e+40
-12.5226 6.79262e+39 7.77081e+39
-12.481 1.63481e+40 -2.61903e+38
-12.4394 2.69594e+40 -1.08668e+40
-12.3979 4.08962e+40 -1.8567e+40
-12.3565 4.3973e+40 -2.06942e+40
-12.3151 3.40493e+40 -1.71501e+40
-12.2738 2.30986e+40 -6.8819e+39
-12.2325 1.54363e+40 7.18567e+39
-12.1913 8.68767e+39 1.44822e+40
-12.1501 1.34509e+39 1.0878e+40
-12.109 -5.09167e+39 -9.21226e+38
-12.068 -1.34484e+40 -2.3932e+40
-12.027 -1.89446e+40 -4.20869e+40
-11.986 -1.46988e+40 -2.98303e+40
-11.9452 -7.93746e+39 -8.05812e+39
-11.9043 -2.811e+39 -3.63481e+38
-11.8636 1.59043e+39 -7.03767e+38
-11.8228 3.69802e+39 -9.57539e+38
-11.7822 2.92791e+39 -4.9035e+38
-11.7415 5.93674e+38 3.36481e+37
-11.701 -2.18639e+39 4.89374e+38
-11.6605 -4.80112e+39 1.25368e+39
-11.62 -6.6347e+39 2.59058e+39
-11.5796 -7.34473e+39 4.13305e+39
-11.5392 -6.85047e+39 4.91073e+39
-11.4989 -5.52237e+39 4.67293e+39
-11.4587 -5.54257e+39 5.34816e+39
-11.4184 -7.92384e+39 8.16817e+39
-11.3783 -1.12293e+40 1.17854e+40
-11.3381 -1.23638e+40 1.27467e+40
-11.2981 -1.16187e+40 6.33995e+39
-11.2581 -1.5277e+40 -8.81149e+39
-11.2181 -2.55986e+40 -2.89186e+40
-11.1781 -3.60658e+40 -4.48944e+40
-11.1383 -3.77633e+40 -4.71795e+40
-11.0984 -2.79822e+40 -3.42126e+40
-11.0586 -1.36458e+40 -1.65065e+40
-11.0189 -3.61215e+39 -4.35191e+39
-10.9792 -2.31119e+38 -2.00801e+38
-10.9395 4.59068e+37 2.06305e+38
-10.8999 5.78264e+37 3.76082e+38
-10.8603 7.61164e+37 4.72056e+38
-10.8208 6.51102e+37 3.76243e+38
-10.7813 1.87057e+37 2.06475e+38
-10.7418 6.17152e+37 7.50441e+37
-10.7024 5.43835e+37 -2.32826e+37
-10.6631 -2.48458e+37 -7.37397e+37
-10.6238 9.88713e+37 -9.47693e+37
-10.5845 1.551e+38 -9.45598e+37
-10.5452 7.17487e+37 -7.01116e+37
-10.506 -3.34035e+36 -3.31747e+37
-10.4669 -5.52485e+37 -2.13927e+37
-10.4278 -6.10284e+37 -2.74037e+37
-10.3887 -3.56656e+37 -5.63299e+37
-10.3496 5.63298e+36 -9.44602e+37
-10.3106 7.24535e+36 -7.05506e+37
-10.2717 -1.82355e+37 -1.14435e+37
-10.2328 -2.08156e+37 1.11976e+37
-10.1939 -2.62302e+36 4.03392e+36
-10.155 7.02664e+36 -4.264e+35
-10.1162 4.9205e+36 3.68447e+36
-10.0774 -5.38295e+37 7.18681e+36
-10.0387 -4.68895e+38 -3.09217e+36
-10 -7.42307e+38 -4.69693e+36
-9.96134 -2.75087e+38 2.4351e+37
-9.92271 -1.84198e+37 4.56055e+37
-9.88412 -5.9789e+36 5.52033e+37
-9.84557 7.45301e+36 4.01608e+37
-9.80704 4.28128e+36 1.05972e+37
-9.76856 -7.10073e+36 -8.66629e+36
-9.73011 -9.78882e+36 -1.02366e+37
-9.69169 -1.13515e+37 -1.04596e+37
-9.65331 -9.0104e+36 -8.72338e+36
-9.61496 -4.54909e+36 -3.83591e+36
-9.57664 -2.70393e+36 -1.15636e+36
-9.53836 -4.48688e+35 -1.37496e+35
-9.50011 7.15757e+35 1.35529e+36
-9.46189 5.52278e+36 9.65711e+36
-9.42371 8.41931e+36 1.63062e+37
-9.38556 2.25988e+36 8.51316e+36
-9.34744 -1.45126e+36 4.08157e+36
-9.30935 -5.41478e+36 5.02956e+36
-9.2713 -1.31249e+37 5.77203e+36
-9.23327 -1.05087e+37 3.90109e+36
-9.19528 -3.23713e+36 8.30438e+35
-9.15732 -1.78366e+36 2.1317e+35
-9.11939 -1.22152e+36 2.32099e+35
-9.08149 -1.49662e+36 2.30164e+35
-9.04362 -1.89364e+36 3.90961e+35
-9.00578 -5.66838e+36 -1.17748e+36
-8.96797 -3.71893e+36 -3.57111e+35
-8.93019 -3.33171e+36 -2.61957e+35
-8.89244 -1.33494e+36 6.43471e+35
-8.85471 -4.62208e+35 7.11259e+35
-8.81702 -1.04121e+36 2.40215e+35
-8.77936 -1.33839e+36 3.5694e+35
-8.74172 -7.29735e+35 1.76677e+35
-8.70412 -6.67378e+34 2.64587e+35
-8.66654 7.44621e+34 2.24418e+35
-8.62899 -3.29046e+34 3.20886e+34
-8.59146 -7.98524e+34 -5.05533e+34
-8.55397 -1.08388e+36 8.56006e+34
-8.5165 -2.76321e+36 3.2035e+35
-8.47906 -2.11039e+36 3.25892e+35
-8.44165 -4.10221e+35 8.54061e+34
-8.40426 -1.27953e+34 2.28501e+34
-8.3669 8.39529e+34 1.84061e+34
-8.32956 1.11359e+35 3.30412e+34
-8.29226 6.81135e+34 5.52169e+34
-8.25497 2.9529e+34 4.36139e+34
-8.21772 -3.56381e+32 2.59944e+34
-8.18049 -1.74807e+34 2.54269e+34
-8.14328 -2.97378e+34 4.49171e+34
-8.1061 -3.06896e+34 4.87255e+34
-8.06895 1.71425e+34 6.43741e+34
-8.03182 1.20628e+35 1.3548e+35
-7.99471 1.96334e+35 1.88539e+35
-7.95763 4.19357e+35 2.23512e+34
-7.92058 8.20675e+35 -2.61965e+35
-7.88355 5.65854e+35 -2.13415e+35
-7.84654 -8.60594e+33 -4.37265e+34
-7.80955 -1.91362e+35 -1.07338e+34
-7.77259 -1.4741e+35 4.82235e+34
-7.73566 -5.28629e+34 1.0353e+35
-7.69874 -8.85779e+33 4.68794e+34
-7.66185 -8.45756e+33 -7.84082e+33
-7.62498 -1.38475e+34 -1.73526e+34
-7.58814 -1.04385e+34 -1.35377e+34
-7.55132 -5.61485e+33 -8.72068e+33
-7.51452 -2.40227e+33 -1.12172e+34
-7.47774 7.5812e+32 -1.08835e+34
-7.44099 6.00673e+33 -1.83623e+34
-7.40425 2.61082e+34 -3.3252e+34
-7.36754 4.10065e+34 -3.5668e+34
-7.33085 4.23329e+34 -2.43835e+34
-7.29418 3.16249e+34 -1.93502e+34
-7.25754 5.67762e+33 -1.08908e+34
-7.22091 7.11478e+33 5.29122e+33
-7.18431 4.71916e+33 5.9262e+33
-7.14772 -1.57171e+33 -1.19012e+33
-7.11116 -4.71314e+33 -7.96885e+33
-7.07462 -1.26838e+34 -1.69388e+34
-7.0381 -1.07822e+34 -1.27053e+34
-7.00159 -2.75066e+33 -4.92293e+32
-6.96511 -5.77344e+32 3.68186e+32
-6.92865 -1.58983e+33 3.24479e+32
-6.89221 -3.16346e+33 9.92328e+32
-6.85579 9.36749e+32 2.46869e+33
-6.81938 3.71802e+33 6.23387e+33
-6.783 -7.97539e+31 4.50118e+33
-6.74664 -3.07423e+33 2.81593e+33
-6.71029 -1.30247e+33 1.84762e+33
-6.67397 -9.50401e+32 -3.20239e+32
-6.63766 -9.58152e+32 -9.3236e+32
-6.60137 3.53117e+32 -3.08366e+32
-6.5651 1.3447e+33 -6.57077e+32
-6.52885 7.76056e+32 -2.43493e+33
-6.49262 7.2378e+32 -4.72768e+33
-6.4564 2.37805e+33 -6.17596e+33
-6.42021 5.47037e+33 -3.88343e+33
-6.38403 6.29857e+33 5.0274e+33
-6.34786 1.00734e+34 1.13018e+34
-6.31172 1.16569e+34 1.17453e+34
-6.27559 3.46739e+33 3.06625e+33
-6.23949 -5.02599e+32 -5.80796e+32
-6.20339 -6.00876e+32 -6.07874e+32
-6.16732 -2.20623e+33 -9.34313e+32
-6.13126 -5.20715e+33 -3.47975e+32
-6.09522 -8.25843e+33 5.17333e+32
-6.05919 -8.88399e+33 6.36715e+32
-6.02319 -3.02514e+33 2.29018e+32
-5.9872 -5.10674e+32 -8.00473e+31
-5.95122 -1.0518e+32 -1.01623e+32
-5.91526 -9.7393e+31 -5.08089e+31
-5.87932 -2.00039e+32 1.24477e+32
-5.84339 -4.92729e+32 7.70109e+32
-5.80748 -5.12789e+32 7.73957e+32
-5.77158 -2.42129e+32 3.89747e+31
-5.7357 -2.05586e+32 -3.06513e+32
-5.69984 -1.90489e+32 -3.99877e+32
-5.66399 -2.1291e+32 -4.09935e+32
-5.62815 -1.14094e+32 -2.7411e+32
-5.59233 3.82849e+31 -5.51221e+30
-5.55653 4.47039e+31 2.4023e+31
-5.52074 1.3588e+31 -5.96442e+31
-5.48497 4.73939e+31 -8.39744e+31
-5.4492 1.9737e+32 -2.69707e+31
-5.41346 4.11895e+32 -3.25941e+31
-5.37773 5.24624e+32 -7.35343e+31
-5.34201 5.457e+32 -5.81678e+31
-5.30631 1.93372e+32 3.15752e+31
-5.27062 -1.63938e+32 1.03029e+32
-5.23494 -1.09334e+32 4.37983e+31
-5.19928 2.54723e+31 -2.75963e+31
-5.16363 4.73443e+31 -1.70343e+31
-5.128 -5.97251e+29 1.72913e+31
-5.09237 -1.54496e+31 3.09804e+31
-5.05677 2.17716e+31 3.00784e+31
-5.02117 2.52036e+31 3.2383e+31
-4.98559 9.95661e+30 3.15767e+31
-4.95002 1.096e+31 2.92113e+31
-4.91446 2.40556e+31 2.11791e+31
-4.87892 2.47847e+31 2.00866e+31
-4.84339 1.31572e+31 1.4877e+31
-4.80787 1.11955e+31 1.14361e+31
-4.77237 1.21401e+31 2.64912e+30
-4.73687 1.19112e+31 4.45162e+30
-4.70139 6.62223e+30 8.96515e+30
-4.66592 4.87689e+30 1.10513e+31
-4.63046 5.85213e+30 5.1945e+30
-4.59502 6.55013e+30 4.12054e+30
-4.55958 3.63666e+30 4.98884e+30
-4.52416 2.75202e+30 5.00695e+30
-4.48875 3.58142e+30 1.24202e+30
-4.45335 4.25663e+30 9.2763e+29
-4.41797 3.76352e+30 3.4345e+30
-4.38259 2.98707e+30 5.74996e+30
-4.34722 1.05189e+31 1.12793e+31
-4.31187 2.5252e+31 1.92696e+31
-4.27653 1.67908e+31 1.14537e+31
-4.24119 2.78107e+30 3.44613e+30
-4.20587 7.13315e+29 2.45748e+30
-4.17056 4.14024e+29 1.91035e+30
-4.13526 -3.79433e+29 2.18447e+30
-4.09997 -3.11863e+29 1.93447e+30
-4.06469 2.94211e+29 1.54692e+30
-4.02942 6.94406e+29 9.06532e+29
-3.99416 6.32104e+29 8.86625e+29
-3.95891 5.88378e+28 7.15144e+29
-3.92367 -3.85884e+29 3.78507e+29
-3.88844 1.49869e+29 -6.85644e+28
-3.85322 6.08975e+29 3.3205e+29
-3.81801 1.96095e+29 5.06393e+29
-3.7828 2.93919e+28 5.25478e+29
-3.74761 1.50468e+29 4.8038e+29
-3.71243 2.56937e+29 4.72361e+29
-3.67726 8.26496e+28 3.72972e+29
-3.64209 -7.08112e+28 3.15189e+29
-3.60694 -7.44625e+28 2.59968e+29
-3.57179 -6.18536e+27 2.56929e+29
-3.53665 -4.60958e+28 2.68727e+29
-3.50152 -9.27849e+28 2.39927e+28
-3.4664 6.90675e+29 -1.19206e+30
-3.43129 1.24888e+30 -1.74905e+30
-3.39619 3.43952e+29 -5.32957e+29
-3.36109 -3.39269e+28 1.03616e+29
-3.32601 2.0737e+28 1.85184e+29
-3.29093 5.05086e+28 1.59522e+29
-3.25586 4.64256e+28 1.40549e+29
-3.2208 3.10071e+28 8.61524e+28
-3.18574 1.79492e+28 8.02898e+28
-3.1507 2.21675e+28 7.66505e+28
-3.11566 5.10451e+28 5.58278e+28
-3.08063 3.99406e+28 3.77059e+28
-3.0456 1.79232e+28 4.26276e+28
-3.01059 1.17934e+28 4.39989e+28
-2.97558 1.74295e+28 4.39129e+28
-2.94058 2.41405e+28 5.30958e+28
-2.90558 1.80422e+28 5.43119e+28
-2.87059 1.91585e+28 4.83587e+28
-2.83561 1.32565e+28 3.08224e+28
-2.80064 3.00815e+27 -3.9666e+27
-2.76567 1.18023e+28 -1.50207e+28
-2.73071 7.74507e+27 1.57682e+27
-2.69576 2.22168e+28 4.03661e+27
-2.66081 7.10669e+28 -2.88289e+27
-2.62587 8.35629e+28 -1.99123e+27
-2.59094 4.39001e+28 9.80967e+27
-2.55601 2.22832e+28 2.04499e+28
-2.52109 1.20831e+28 2.09336e+28
-2.48617 3.08381e+26 1.91771e+28
-2.45126 -3.73825e+27 1.64916e+28
-2.41636 1.43613e+27 1.15407e+28
-2.38146 4.80841e+27 1.04348e+28
-2.34657 4.2023e+27 1.42658e+28
-2.31168 5.67788e+27 1.7438e+28
-2.2768 7.47328e+27 2.50714e+28
-2.24192 8.29369e+27 2.5699e+28
-2.20705 5.86423e+27 1.99892e+28
-2.17219 1.09098e+27 1.03492e+28
-2.13733 -1.34317e+27 3.99307e+27
-2.10247 3.24396e+27 5.08615e+27
-2.06762 1.15101e+28 1.73859e+27
-2.03278 1.43772e+28 -4.23785e+27
-1.99794 1.15209e+28 -5.31161e+27
-1.9631 4.76679e+27 2.02634e+27
-1.92827 -1.74723e+27 1.2589e+28
-1.89345 -2.60169e+27 1.74744e+28
-1.85862 -2.65197e+27 1.33155e+28
-1.82381 -9.48936e+26 9.65223e+27
-1.78899 1.16664e+27 7.2873e+27
-1.75419 2.3287e+27 4.07127e+27
-1.71938 1.85003e+27 1.11937e+27
-1.68458 4.59826e+26 -3.00114e+26
-1.64979 -2.59255e+27 1.08174e+27
-1.61499 -6.68924e+26 3.14603e+27
-1.58021 3.77021e+27 4.73992e+27
-1.54542 3.08944e+27 7.54542e+27
-1.51064 -1.06334e+26 9.2559e+27
-1.47586 -2.86849e+27 1.10547e+28
-1.44109 -8.06189e+26 9.79472e+27
-1.40632 3.67469e+27 8.13384e+27
-1.37155 4.90928e+27 7.91117e+27
-1.33679 2.46225e+27 9.47361e+27
-1.30203 3.8259e+27 1.38798e+28
-1.26727 6.42048e+27 1.91806e+28
-1.23251 6.40213e+27 1.90857e+28
-1.19776 1.60723e+27 1.04726e+28
-1.16301 9.07923e+26 5.21851e+27
-1.12827 3.00724e+27 4.89358e+27
-1.09352 5.5788e+27 4.4394e+27
-1.05878 6.72476e+27 1.86204e+27
-1.02405 5.248e+27 -9.31845e+26
-0.989309 1.0147e+27 -3.63416e+27
-0.954576 -3.69029e+27 -7.84882e+27
-0.919844 -3.74345e+27 -3.57247e+27
-0.885115 -1.51586e+27 8.71618e+26
-0.850388 6.42765e+26 4.53954e+27
-0.815663 1.88375e+27 7.5342e+27
-0.78094 2.04612e+27 8.39417e+27
-0.746219 4.47796e+27 6.19394e+27
-0.711499 5.43545e+27 3.73373e+27
-0.676781 6.62645e+27 3.63361e+27
-0.642065 6.97554e+27 4.31926e+27
-0.60735 4.47952e+27 5.68605e+27
-0.572637 1.54965e+27 6.65501e+27
-0.537925 9.50316e+26 7.53934e+27
-0.503214 7.73775e+26 7.646e+27
-0.468504 2.92124e+27 7.49641e+27
-0.433796 5.68478e+27 8.06136e+27
-0.399089 7.40746e+27 7.52437e+27
-0.364382 7.56301e+27 7.07556e+27
-0.329676 3.15947e+27 8.57867e+27
-0.294972 2.20373e+27 8.80134e+27
-0.260267 1.1588e+27 7.83048e+27
-0.225564 -7.72351e+25 6.00697e+27
-0.190861 -5.09792e+26 5.73043e+27
-0.156158 9.77469e+25 5.26565e+27
-0.121456 -1.70261e+26 4.57016e+27
-0.0867541 -1.97069e+27 2.29941e+27
-0.0520524 -2.47007e+27 9.02255e+26
-0.0173508 -1.85433e+27 -3.92366e+27
0.0173508 1.27955e+27 -2.97061e+27
0.0520524 4.57799e+27 3.40842e+27
0.0867541 5.04356e+27 5.60251e+27
0.121456 4.24982e+27 6.74501e+27
0.156158 3.34999e+27 7.23648e+27
0.190861 3.02692e+27 7.2671e+27
0.225564 2.22014e+27 7.38633e+27
0.260267 1.48702e+27 8.66908e+27
0.294972 1.59585e+27 9.18766e+27
0.329676 2.12242e+27 8.55651e+27
0.364382 1.41452e+27 8.84445e+27
0.399089 -3.02027e+26 8.48669e+27
0.433796 -1.67419e+27 7.5895e+27
0.468504 -9.42181e+26 7.55275e+27
0.503214 -7.01301e+26 7.87669e+27
0.537925 -6.81921e+26 8.36313e+27
0.572637 -5.54077e+26 9.57216e+27
0.60735 -6.48675e+26 9.99761e+27
0.642065 -1.58522e+27 9.42286e+27
0.676781 -1.28005e+27 7.83261e+27
0.711499 5.19207e+26 5.97291e+27
0.746219 1.54373e+27 5.57835e+27
0.78094 1.65287e+27 6.03374e+27
0.815663 3.27366e+26 6.60523e+27
0.850388 -8.14361e+26 8.15112e+27
0.885115 -5.37025e+26 9.72083e+27
0.919844 -2.54766e+27 9.69399e+27
0.954576 -3.82512e+27 7.28512e+27
0.989309 1.02337e+27 8.70919e+27
1.02405 3.60782e+26 6.43788e+27
1.05878 1.11288e+27 7.2792e+27
1.09352 9.9531e+26 7.16291e+27
1.12827 -5.92947e+26 7.05585e+27
1.16301 -5.2433e+25 7.0137e+27
1.19776 2.08328e+26 6.28338e+27
1.23251 7.40394e+26 6.28906e+27
1.26727 2.88643e+26 5.89335e+27
1.30203 6.19507e+26 6.19298e+27
1.33679 4.32934e+26 5.62973e+27
1.37155 3.41182e+26 5.147e+27
1.40632 4.89633e+26 5.06434e+27
1.44109 -7.73885e+26 4.85983e+27
1.47586 1.34836e+27 5.06944e+27
1.51064 1.12083e+27 5.8715e+27
1.54542 8.32616e+26 6.57761e+27
1.58021 -1.61403e+26 7.45249e+27
1.61499 -1.06947e+27 8.91276e+27
1.64979 -1.56108e+27 9.39735e+27
1.68458 -1.88953e+27 9.98547e+27
1.71938 -5.72958e+26 9.60531e+27
1.75419 5.00811e+26 8.96803e+27
1.78899 -6.66762e+24 8.56253e+27
1.82381 -3.48698e+26 8.35238e+27
1.85862 7.41358e+26 9.01297e+27
1.89345 3.02724e+26 8.92617e+27
1.92827 -4.80135e+26 9.01021e+27
1.9631 -1.51887e+27 7.19266e+27
1.99794 -3.19508e+27 4.75887e+27
2.03278 -3.91693e+27 1.59522e+27
2.06762 -3.65014e+27 1.56243e+27
2.10247 -9.46557e+26 5.82743e+27
2.13733 -9.38116e+25 7.13296e+27
2.17219 -1.47635e+26 6.59165e+27
2.20705 -1.8873e+27 5.81461e+27
2.24192 -2.87115e+27 5.77053e+27
2.2768 -2.83714e+27 3.84383e+27
2.31168 -1.42185e+27 3.84597e+27
2.34657 7.54763e+26 4.70511e+27
2.38146 1.51688e+27 5.61321e+27
2.41636 1.11957e+27 5.80096e+27
2.45126 5.64249e+26 5.43529e+27
2.48617 -8.79964e+26 4.53993e+27
2.52109 -2.63732e+27 4.46843e+27
2.55601 -3.72005e+27 5.76882e+27
2.59094 -5.04604e+27 9.68296e+27
2.62587 -3.3659e+27 1.12744e+28
2.66081 -5.87943e+26 4.8837e+27
2.69576 3.02156e+27 1.93481e+27
2.73071 3.83137e+27 4.64963e+27
2.76567 3.22284e+27 3.47494e+27
2.80064 7.43579e+26 -8.70414e+26
2.83561 -8.25913e+26 -8.09298e+27
2.87059 2.43241e+27 -1.06728e+28
2.90558 7.94696e+27 -1.05286e+28
2.94058 4.7306e+27 -7.18685e+27
2.97558 -5.24407e+27 5.62745e+27
3.01059 -4.31688e+27 8.43167e+27
3.0456 -6.8377e+26 7.62852e+27
3.08063 -1.28222e+27 5.67623e+27
3.11566 -2.78581e+26 3.82051e+27
3.1507 -9.4378e+26 2.72847e+27
3.18574 -2.58233e+27 4.79264e+27
3.2208 4.26724e+26 5.42192e+27
3.25586 2.6882e+27 6.16782e+27
3.29093 2.59447e+27 7.17112e+27
3.32601 -2.71406e+27 2.43365e+27
3.36109 -1.27798e+28 6.00514e+27
3.39619 1.23554e+29 5.83494e+29
3.43129 2.07044e+29 8.47003e+29
3.4664 8.03022e+28 1.72384e+29
3.50152 -1.78287e+28 -1.55706e+29
3.53665 -4.37872e+28 -1.36775e+29
3.57179 -2.63943e+28 -4.1115e+28
3.60694 -6.63034e+27 6.31167e+27
3.64209 1.59715e+27 1.42222e+28
3.67726 1.44418e+27 1.40273e+28
3.71243 -4.87646e+26 1.44651e+28
3.74761 -5.24475e+26 1.43099e+28
3.7828 -4.9925e+27 4.46649e+28
3.81801 -8.69342e+27 5.89112e+28
3.85322 -5.80166e+27 1.84141e+28
3.88844 2.39133e+26 -1.78148e+27
3.92367 9.52013e+27 7.8586e+27
3.95891 3.88093e+28 9.12811e+27
3.99416 5.27127e+28 3.13847e+28
4.02942 -5.32738e+28 6.51396e+28
4.06469 -1.85254e+30 4.4734e+29
4.09997 -5.03203e+30 1.05169e+30
4.13526 -1.797e+29 -7.31666e+28
4.17056 -2.62309e+30 5.27101e+29
4.20587 -2.00864e+30 3.199e+29
4.24119 1.91028e+30 3.35906e+30
4.27653 3.32748e+30 1.00947e+31
4.31187 2.95674e+30 7.89252e+30
4.34722 7.03549e+29 1.6351e+30
4.38259 -6.68637e+28 -4.69908e+28
4.41797 -1.2924e+29 -3.80429e+29
4.45335 -5.68305e+29 -7.91791e+29
4.48875 -3.55833e+29 -7.62374e+29
4.52416 -1.18617e+29 -5.69132e+29
4.55958 9.82422e+28 -1.91169e+29
4.59502 1.57869e+29 6.25016e+27
4.63046 -2.10721e+28 1.49356e+29
4.66592 3.2016e+28 1.05288e+29
4.70139 3.0492e+28 5.94125e+28
4.73687 1.70999e+28 5.12013e+28
4.77237 -2.24914e+27 5.44134e+28
4.80787 -3.52135e+28 7.47543e+28
4.84339 -1.15536e+29 5.91096e+28
4.87892 -2.51264e+29 1.39031e+29
4.91446 -1.92483e+29 2.43393e+29
4.95002 -6.10433e+29 5.35084e+29
4.98559 -1.44908e+29 2.77708e+29
5.02117 7.37227e+29 -4.10068e+29
5.05677 1.08144e+30 -1.19461e+30
5.09237 7.72233e+29 -1.40579e+30
5.128 -1.93061e+30 5.13409e+30
5.16363 5.22528e+28 5.52483e+30
5.19928 2.43032e+30 2.51826e+30
5.23494 4.55114e+29 1.31957e+30
5.27062 -8.06595e+29 8.50937e+29
5.30631 -2.07418e+30 7.47013e+29
5.34201 -3.94954e+30 2.00683e+30
5.37773 1.7336e+30 -9.06812e+29
5.41346 5.71716e+30 -7.26485e+30
5.4492 -2.40303e+30 -2.56571e+31
5.48497 2.40487e+31 -7.95984e+30
5.52074 4.71744e+31 5.15693e+30
5.55653 3.29121e+31 1.10674e+31
5.59233 -1.76372e+31 9.8732e+30
5.62815 -7.59677e+31 -4.11724e+30
5.66399 -7.15431e+31 4.30781e+30
5.69984 -1.23047e+31 6.35835e+30
5.7357 1.19252e+31 -1.65318e+30
5.77158 4.12967e+31 1.48064e+31
5.80748 8.00373e+31 6.50872e+31
5.84339 6.09203e+31 5.77815e+31
5.87932 1.60427e+31 2.25362e+31
5.91526 9.65083e+29 1.46686e+31
5.95122 -2.18503e+31 -2.93315e+31
5.9872 -4.19396e+31 -8.17878e+31
6.02319 -6.50366e+31 -6.66047e+31
6.05919 -6.79533e+31 -2.22527e+31
6.09522 -3.20595e+31 -2.21188e+29
6.13126 -7.18382e+31 -4.0186e+31
6.16732 -2.13286e+32 -1.31886e+32
6.20339 -3.36464e+32 -2.54842e+32
6.23949 -3.15997e+32 -4.90433e+32
6.27559 1.65737e+33 9.58593e+32
6.31172 5.41142e+33 4.84984e+33
6.34786 4.19844e+33 3.19182e+33
6.38403 5.01913e+31 1.06593e+32
6.42021 -8.25584e+32 1.09625e+32
6.4564 -4.15737e+32 1.26388e+32
6.49262 -6.86136e+31 1.06485e+32
6.52885 3.97233e+30 9.12971e+31
6.5651 1.68715e+31 6.69595e+31
6.60137 8.47976e+30 6.89896e+31
6.63766 -5.11687e+31 7.16594e+31
6.67397 -8.32281e+31 3.82766e+31
6.71029 -8.20376e+31 -3.42121e+30
6.74664 -6.0371e+31 -3.84283e+31
6.783 -2.04981e+31 -4.3964e+31
6.81938 -2.9119e+31 -2.34168e+31
6.85579 1.38923e+31 1.08817e+31
6.89221 1.15226e+31 -2.54854e+31
6.92865 3.58885e+30 -3.88303e+31
6.96511 -1.8965e+30 -7.7724e+30
7.00159 -2.31209e+32 1.04681e+33
7.0381 -8.66555e+32 3.21824e+33
7.07462 -8.72511e+32 2.98769e+33
7.11116 -4.92001e+32 1.18527e+33
7.14772 -3.47728e+32 3.52938e+32
7.18431 -6.20712e+31 1.29962e+31
7.22091 4.5645e+32 7.60953e+31
7.25754 9.18621e+32 5.59594e+32
7.29418 8.65419e+32 1.32284e+33
7.33085 4.53262e+32 7.53559e+32
7.36754 9.63919e+31 3.6593e+30
7.40425 4.95987e+31 -2.46551e+31
7.44099 1.83093e+31 -7.84834e+31
7.47774 1.4626e+31 -6.62238e+31
7.51452 3.32151e+31 -1.81238e+31
7.55132 3.5577e+31 1.55147e+31
7.58814 9.30313e+30 -3.32119e+31
7.62498 -8.49761e+31 -1.94024e+32
7.66185 -2.22066e+31 -2.72113e+32
7.69874 -4.73255e+31 -2.12696e+33
7.73566 -1.8104e+33 -4.42204e+33
7.77259 -2.12148e+33 -3.41177e+33
7.80955 -5.292e+32 -9.51055e+32
7.84654 1.38801e+33 1.94191e+33
7.88355 5.01758e+33 5.81365e+33
7.92058 7.22938e+33 8.15941e+33
7.95763 2.74236e+33 3.32517e+33
7.99471 -5.34298e+30 -1.08942e+32
8.03182 -3.91688e+31 -1.43925e+31
8.06895 2.03128e+31 1.52364e+31
8.1061 6.03871e+31 -6.02087e+31
8.14328 2.70733e+31 -4.36489e+31
8.18049 1.3158e+31 -2.70922e+30
8.21772 1.34132e+30 4.66479e+31
8.25497 3.00715e+31 8.66708e+31
8.29226 7.58496e+31 5.46826e+31
8.32956 2.33546e+31 5.64844e+30
8.3669 -9.82708e+31 -5.23362e+31
8.40426 4.66158e+31 4.74335e+31
8.44165 5.82639e+32 4.44637e+32
8.47906 2.85829e+32 8.56936e+32
8.5165 -1.25169e+32 1.25909e+33
8.55397 5.4217e+30 2.0569e+32
8.59146 -1.44431e+33 -1.9428e+33
8.62899 -1.43194e+32 -3.70354e+33
8.66654 3.90649e+33 -4.53968e+33
8.70412 4.69401e+33 -4.49487e+33
8.74172 3.192e+33 5.0015e+32
8.77936 9.35684e+33 6.61694e+33
8.81702 3.39562e+34 6.42111e+33
8.85471 3.76891e+34 1.63565e+34
8.89244 1.77833e+35 1.6257e+35
8.93019 2.28123e+35 2.05271e+35
8.96797 7.13918e+34 6.80807e+34
9.00578 -1.93174e+34 -1.2219e+33
9.04362 -7.6096e+33 -2.9361e+33
9.08149 2.77171e+33 -1.30446e+34
9.11939 7.88225e+33 -8.09943e+33
9.15732 1.66467e+34 -2.74705e+33
9.19528 2.03531e+34 -3.78638e+33
9.23327 4.11131e+34 -4.36505e+33
9.2713 5.44051e+34 4.99264e+33
9.30935 2.68793e+34 -1.06993e+33
9.34744 6.81582e+33 -1.2413e+34
9.38556 4.25542e+34 -5.11094e+33
9.42371 7.70351e+34 2.91029e+32
9.46189 5.16421e+34 -1.69472e+34
9.50011 1.4512e+34 -3.3795e+34
9.53836 -3.44955e+33 -1.00498e+34
9.57664 -3.30719e+33 2.31763e+34
9.61496 4.17172e+34 2.58277e+34
9.65331 2.21882e+35 -4.14295e+34
9.69169 2.71923e+35 -7.90975e+34
9.73011 6.14757e+34 -3.23619e+33
9.76856 -4.30284e+34 4.46174e+34
9.80704 6.94183e+33 4.65206e+34
9.84557 6.80864e+34 4.769e+34
9.88412 3.31729e+34 1.87064e+34
9.92271 -2.09089e+34 1.09598e+34
9.96134 -1.7136e+35 2.27162e+35
10 -4.03084e+35 4.73091e+35
10.0387 -2.83949e+35 2.60047e+35
10.0774 -3.4843e+34 -2.04942e+34
10.1162 -8.90652e+33 -2.62014e+34
10.155 -1.05159e+34 -1.28072e+34
10.1939 -1.62447e+34 -3.72867e+34
10.2328 -1.60513e+34 -6.96745e+34
10.2717 1.9589e+34 -9.02312e+34
10.3106 1.01712e+35 -1.27437e+35
10.3496 1.03264e+35 2.85628e+33
10.3887 2.83973e+34 2.58234e+34
10.4278 -1.33069e+34 8.98567e+34
10.4669 -2.14961e+35 3.25344e+35
10.506 -1.26498e+35 2.35961e+35
10.5452 -1.11012e+32 1.14174e+34
10.5845 3.86814e+33 6.86172e+33
10.6238 4.25707e+33 1.19167e+34
10.6631 2.43734e+33 1.34715e+34
10.7024 -2.93323e+33 1.09349e+34
10.7418 -7.76196e+34 -1.48395e+34
10.7813 -1.43988e+35 -2.10361e+34
10.8208 -6.31142e+34 -8.66085e+33
10.8603 -4.01037e+34 -4.53135e+34
10.8999 -2.6421e+35 1.93953e+35
10.9395 -3.80966e+35 3.63451e+35
10.9792 -8.30294e+34 8.48422e+34
11.0189 1.11864e+32 -6.59214e+33
11.0586 -1.51839e+33 -7.56532e+33
11.0984 -1.97086e+33 -1.38388e+34
11.1383 -1.08101e+34 -2.77446e+34
11.1781 -2.69539e+34 -4.63105e+34
11.2181 -4.41119e+34 -6.1121e+34
11.2581 -1.20106e+34 -5.56347e+34
11.2981 5.32544e+34 -7.26104e+34
11.3381 9.29792e+34 -9.60401e+34
11.3783 7.05063e+34 -3.62612e+34
11.4184 8.04475e+34 -3.30349e+34
11.4587 1.52187e+35 -1.32261e+35
11.4989 1.11166e+35 -1.19341e+35
11.5392 4.41247e+34 -4.44478e+34
11.5796 1.25549e+34 -1.40627e+33
11.62 -6.69175e+34 1.24133e+35
11.6605 -1.40996e+35 -2.69938e+34
11.701 9.51323e+34 -1.75912e+35
11.7415 1.15984e+36 4.2921e+36
11.7822 1.1564e+35 1.69008e+37
11.8228 3.64833e+35 1.06787e+37
11.8636 8.78622e+35 -1.03238e+35
11.9043 -4.89388e+35 4.70876e+35
11.9452 3.41963e+35 1.09432e+36
11.986 -1.49911e+35 7.70683e+35
12.027 -4.585e+35 5.47273e+35
12.068 1.78187e+34 9.80861e+35
12.109 -7.19014e+35 1.21604e+36
12.1501 1.4553e+36 -9.41987e+35
12.1913 1.76074e+36 3.97405e+35
12.2325 -4.16428e+36 7.39843e+36
12.2738 -6.67576e+35 4.82176e+36
12.3151 9.31489e+36 1.94645e+36
12.3565 6.69544e+37 6.44124e+37
12.3979 9.85866e+37 9.52191e+37
12.4394 3.04544e+37 3.10585e+37
12.481 4.15447e+35 -1.84509e+36
12.5226 7.50953e+36 -8.1758e+36
12.5643 1.64925e+37 -1.56044e+37
12.6061 5.33359e+36 -1.3703e+37
12.6479 -1.27851e+35 -1.13561e+37
12.6898 6.5626e+35 -1.04124e+36
12.7317 -4.98559e+36 -9.21994e+36
12.7737 -8.63949e+36 -1.93294e+37
12.8158 1.00155e+37 -1.91642e+37
12.8579 1.40393e+37 -1.3748e+37
12.9001 4.00282e+35 -3.55043e+36
12.9424 -1.89947e+36 -8.00975e+35
12.9847 -1.63279e+36 -2.44858e+36
13.0271 2.4109e+36 -4.63884e+36
13.0696 2.0435e+37 8.53214e+35
13.1121 2.73425e+37 3.07105e+36
13.1547 2.59498e+37 4.0977e+36
13.1974 2.10037e+37 5.36921e+36
13.2402 5.62675e+36 1.33824e+37
13.283 -6.88287e+37 5.63056e+37
13.3259 -6.40918e+37 6.30776e+37
13.3689 1.83562e+37 6.18324e+37
13.4119 -2.01179e+37 5.19809e+37
13.455 -4.66213e+37 4.1321e+37
13.4982 -1.1309e+37 1.01933e+37
13.5415 4.42705e+35 -1.21647e+36
13.5848 4.44259e+35 -6.669e+35
13.6283 4.54297e+36 -1.92101e+36
13.6718 8.96889e+36 -5.57706e+36
13.7153 1.17699e+37 1.4469e+36
13.759 1.73437e+37 1.31351e+37
13.8028 -9.15528e+36 5.03833e+37
13.8466 -1.72591e+37 6.2669e+37
13.8905 4.2949e+36 4.63788e+36
13.9345 1.38534e+37 -1.22357e+37
13.9786 -7.57827e+33 -4.8418e+33
14.0227 1.20329e+34 4.43068e+33
14.067 5.79712e+33 -5.20687e+33
14.1113 2.42873e+34 5.39465e+33
14.1558 2.84168e+34 -3.48465e+33
14.2003 1.03698e+34 -1.13225e+34
14.2449 3.86325e+32 -2.69432e+34
14.2896 -7.99532e+33 -2.22732e+34
14.3344 -8.3263e+32 -1.28244e+34
14.3793 -1.60663e+31 -4.72079e+33
14.4243 -3.99207e+33 -5.85276e+33
14.4693 -1.03717e+34 2.42258e+33
14.5145 -1.42021e+34 -5.86368e+33
14.5598 -6.73395e+33 -5.87561e+33
14.6052 2.32056e+34 -3.46061e+33
14.6506 8.0325e+34 8.87639e+33
14.6962 2.52768e+34 9.00883e+33
14.7419 -3.82052e+34 8.15572e+34
14.7877 -3.00787e+34 5.30511e+34
14.8336 -1.74528e+34 1.5095e+34
14.8796 1.40166e+34 -3.70275e+33
14.9257 1.38468e+34 4.51379e+34
14.9719 1.74108e+34 3.35932e+34
15.0182 -1.19976e+34 -1.2881e+34
15.0647 4.30527e+34 -9.15865e+34
15.1112 1.17311e+35 -5.34664e+34
15.1579 1.25052e+35 -3.13686e+34
15.2047 4.85117e+34 -3.44664e+34
15.2516 -3.36915e+34 -2.12685e+33
15.2986 -2.14864e+34 3.66688e+34
15.3458 -1.62378e+34 2.98983e+34
15.393 1.9988e+34 -1.86455e+34
15.4404 8.32126e+34 4.92424e+34
15.488 2.51382e+34 4.11265e+34
15.5356 -4.02379e+34 4.43633e+34
15.5834 -8.89085e+34 -2.55322e+34
15.6313 -6.31081e+34 -1.42852e+34
15.6794 3.30601e+34 -1.55474e+35
15.7276 6.24149e+34 -7.3611e+34
15.7759 3.98463e+34 -2.91482e+34
15.8243 -5.16178e+34 -2.68984e+34
15.873 -2.8063e+34 -1.51256e+35
15.9217 3.8237e+34 -1.58372e+35
15.9706 -2.75385e+34 5.10376e+34
16.0197 9.8669e+34 -2.22326e+35
16.0689 7.34725e+33 -2.70383e+35
16.1182 -7.24687e+35 6.86949e+35
16.1677 -3.75912e+35 3.43592e+35
16.2174 -4.18457e+34 2.27194e+35
16.2672 2.17044e+35 2.10252e+35
16.3172 1.41633e+34 1.88598e+35
16.3674 -9.89914e+34 1.08138e+35
16.4177 -9.57164e+32 3.84735e+34
16.4682 2.43678e+34 2.54497e+34
16.5189 2.77727e+34 2.0539e+34
16.5697 -3.04563e+34 2.98432e+34
16.6208 -9.69008e+34 5.22365e+34
16.672 -9.51649e+33 8.15446e+33
16.7234 -1.30205e+35 1.03498e+35
16.775 -8.37684e+35 3.17972e+35
16.8268 6.95049e+36 -6.89219e+36
16.8787 8.70721e+36 -8.47303e+36
16.9309 6.78619e+35 -2.60091e+33
16.9833 6.56962e+34 5.0786e+34
17.0359 1.38542e+35 9.47848e+34
17.0887 2.5288e+35 2.05098e+35
17.1418 8.56129e+34 1.01374e+36
17.195 7.23962e+36 1.05671e+37
17.2485 6.32482e+36 9.47874e+36
17.3022 -6.18809e+34 2.31811e+35
17.3562 -8.0835e+34 5.08429e+34
17.4104 -8.14613e+34 1.83431e+34
17.4648 -4.21301e+35 -1.33932e+35
17.5195 -1.0728e+36 -1.15772e+34
17.5744 -5.233e+35 2.18576e+36
17.6296 6.26577e+33 6.76665e+35
17.6851 2.68222e+35 1.13337e+35
17.7408 3.32285e+35 -5.31283e+35
17.7969 3.8283e+35 -6.48917e+36
17.8532 3.78173e+35 -1.07864e+36
17.9098 -3.3871e+33 1.13041e+35
17.9667 1.10723e+34 -1.49244e+34
18.0239 -2.36027e+36 2.38058e+36
18.0815 -2.06711e+37 4.90519e+37
18.1393 -7.01839e+36 1.13591e+37
18.1975 -2.51107e+34 7.39264e+34
18.256 -1.79593e+36 3.1149e+35
18.3149 -8.55594e+36 2.48346e+36
18.3742 -6.5316e+35 -6.81434e+35
18.4338 -1.18272e+35 -1.18559e+35
18.4938 3.49378e+35 -8.19817e+35
18.5542 6.81344e+35 -4.95674e+35
18.615 3.22757e+35 6.73651e+35
18.6762 1.19175e+35 6.60068e+34
18.7379 -5.08265e+35 1.73834e+36
18.8 -3.83014e+35 -4.22344e+35
18.8625 -2.94955e+35 -5.62432e+35
18.9255 3.12501e+35 -1.28564e+36
18.9891 1.42016e+36 -5.95522e+35
19.0531 8.33257e+35 2.07235e+35
19.1177 -7.68806e+35 9.94732e+35
19.1828 -5.67082e+36 7.36734e+36
19.2484 -5.27491e+35 -4.0564e+35
19.3147 -5.33033e+35 3.34901e+35
19.3816 -9.76454e+36 1.69715e+35
19.4491 -5.80282e+35 -1.09743e+34
19.5173 2.65881e+35 -1.09222e+36
19.5862 -8.80815e+35 2.37701e+36
19.6558 -2.49108e+36 9.27846e+36
19.7262 -5.51094e+37 -4.21539e+36
19.7974 -1.41629e+37 -1.14034e+35
19.8694 -1.06721e+36 6.73996e+35
19.9423 1.31322e+36 -1.80844e+36
20.0162 -2.75135e+35 -1.10037e+36
20.091 -3.84383e+37 1.96581e+37
20.1669 -1.02646e+36 -5.28749e+35
20.244 5.56886e+35 -2.91319e+36
20.3222 2.32781e+36 2.47659e+36
20.4016 2.4235e+37 3.92637e+34
20.4825 3.49689e+36 2.05378e+36
20.5648 -2.76271e+37 -3.41225e+36
20.6487 -1.49996e+37 -7.66364e+36
20.7344 -7.47726e+36 4.89372e+36
20.8219 -3.11386e+36 -9.05739e+35
20.9115 -1.03402e+36 3.28065e+36
21.0034 1.17003e+36 -5.30656e+34
21.0979 -1.10647e+37 -3.08631e+36
21.1952 7.11385e+36 7.07285e+37
21.2959 -5.22739e+36 3.29208e+37
21.4004 6.11349e+37 -2.32636e+36
21.5093 5.47465e+35 -1.21623e+37
21.6237 2.04646e+36 -4.46008e+36
21.7448 2.00675e+37 1.31097e+36
21.8747 -1.57154e+35 9.57629e+33
22.0165 -4.58422e+36 -1.22912e+36
22.1768 9.88678e+37 1.66935e+38
22.3723 7.59284e+36 -2.33086e+36


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda2.0Nc1Quantum/vCLAOffP_FRG_K.txt <==
-22.3723 9.19564e+49 -9.89424e+49
-22.1768 1.35946e+50 -8.84243e+49
-22.0165 -3.47253e+48 -2.95099e+48
-21.8747 -3.63454e+49 -3.86431e+49
-21.7448 -9.3848e+49 -5.5123e+48
-21.6237 6.78785e+48 -1.2292e+49
-21.5093 3.58355e+49 2.01689e+49
-21.4004 -2.17531e+54 -7.52271e+54
-21.2959 3.37433e+50 1.90979e+50
-21.1952 3.8554e+50 2.23732e+50
-21.0979 2.29053e+49 2.79311e+49
-21.0034 -4.89811e+47 -5.85614e+48
-20.9115 6.82517e+47 1.89259e+48
-20.8219 2.76698e+48 -2.16579e+49
-20.7344 5.80371e+49 -1.92207e+50
-20.6487 8.2635e+49 -2.34335e+50
-20.5648 -3.38037e+50 -2.55512e+50
-20.4825 -1.79733e+51 -8.25446e+50
-20.4016 -1.73632e+51 -5.85959e+50
-20.3222 -3.48631e+50 5.07882e+49
-20.244 -9.0033e+48 3.2437e+49
-20.1669 -3.45028e+48 5.24128e+48
-20.091 2.42481e+48 3.33519e+48
-20.0162 1.18149e+48 8.42788e+47
-19.9423 -2.35201e+47 -1.74607e+48
-19.8694 1.05631e+48 -2.16752e+48
-19.7974 3.68617e+47 -3.54005e+47
-19.7262 -3.63596e+51 -1.79111e+51
-19.6558 -5.2647e+48 2.29804e+48
-19.5862 -4.13569e+48 -5.87501e+47
-19.5173 -1.91353e+48 7.34253e+48
-19.4491 -2.73623e+48 4.05228e+49
-19.3816 -3.25497e+48 5.44726e+49
-19.3147 -1.39937e+48 2.37554e+49
-19.2484 -1.48487e+47 2.09181e+48
-19.1828 -3.79659e+46 -8.47477e+45
-19.1177 -4.54738e+48 3.3662e+48
-19.0531 -2.03552e+49 1.49131e+49
-18.9891 -3.14504e+49 2.24915e+49
-18.9255 -1.86258e+49 1.24216e+49
-18.8625 -3.8956e+48 1.83063e+48
-18.8 -4.10939e+47 -3.98242e+46
-18.7379 -9.14603e+46 5.40042e+46
-18.6762 1.51076e+46 3.35411e+46
-18.615 -1.8126e+46 3.94048e+46
-18.5542 -2.99298e+46 3.81601e+46
-18.4938 3.55871e+44 -7.85885e+45
-18.4338 4.27294e+46 -9.45665e+46
-18.3742 6.96773e+46 -8.60861e+46
-18.3149 3.22347e+46 -2.31887e+46
-18.256 7.78851e+45 -5.43876e+45
-18.1975 3.85832e+45 -5.19923e+45
-18.1393 3.58078e+44 2.47586e+44
-18.0815 4.57479e+45 -3.24201e+45
-18.0239 4.20356e+47 -2.16254e+47
-17.9667 1.29156e+49 -7.18627e+48
-17.9098 5.32604e+49 -2.9669e+49
-17.8532 9.26757e+49 -5.20641e+49
-17.7969 7.69481e+49 -4.31501e+49
-17.7408 2.88091e+49 -1.63544e+49
-17.6851 1.7432e+48 -2.45992e+48
-17.6296 -1.25272e+48 -8.9867e+47
-17.5744 4.17366e+46 -8.06126e+47
-17.5195 4.3718e+47 -4.19527e+47
-17.4648 1.22907e+47 -9.2124e+46
-17.4104 1.09807e+45 -4.85591e+44
-17.3562 -7.16918e+44 -6.03776e+44
-17.3022 -3.44021e+44 2.61526e+44
-17.2485 6.52588e+44 1.99939e+45
-17.195 -1.22843e+46 1.96247e+46
-17.1418 -9.90632e+45 2.15879e+46
-17.0887 -1.7635e+46 3.35686e+46
-17.0359 -3.88137e+45 1.5272e+46
-16.9833 6.3126e+45 1.64173e+45
-16.9309 1.02021e+46 -9.02165e+44
-16.8787 1.17818e+46 2.80978e+45
-16.8268 8.82285e+45 6.83049e+45
-16.775 4.72762e+45 4.86144e+45
-16.7234 1.62534e+45 9.4569e+44
-16.672 1.73052e+44 -5.62776e+44
-16.6208 3.23316e+44 -1.91259e+44
-16.5697 1.23255e+45 1.47261e+45
-16.5189 3.11151e+45 9.25543e+45
-16.4682 6.29325e+45 2.37672e+46
-16.4177 8.96925e+45 3.44157e+46
-16.3674 8.02338e+45 2.81866e+46
-16.3172 4.97878e+45 1.30591e+46
-16.2672 4.59326e+45 4.59995e+45
-16.2174 8.17653e+45 4.25087e+45
-16.1677 1.16505e+46 4.66817e+45
-16.1182 1.04514e+46 3.5367e+45
-16.0689 5.68669e+45 2.01362e+45
-16.0197 2.07838e+45 1.09985e+45
-15.9706 1.0531e+45 6.11972e+44
-15.9217 8.74171e+44 5.32768e+43
-15.873 5.61714e+44 -3.46235e+44
-15.8243 2.19039e+44 -3.2666e+44
-15.7759 1.67763e+43 -1.00642e+44
-15.7276 1.67592e+44 3.71268e+44
-15.6794 1.07259e+45 1.64793e+45
-15.6313 1.54202e+45 2.2248e+45
-15.5834 8.11661e+44 1.03028e+45
-15.5356 2.90217e+44 2.06766e+44
-15.488 8.46821e+43 9.23464e+43
-15.4404 -6.80057e+43 1.14328e+44
-15.393 -1.66466e+44 1.18143e+44
-15.3458 -1.43194e+44 9.29736e+43
-15.2986 -7.37197e+43 4.57535e+43
-15.2516 -1.72375e+43 1.37826e+43
-15.2047 -1.95516e+42 2.91315e+41
-15.1579 -9.00911e+42 5.38244e+41
-15.1112 -2.14434e+43 1.93422e+43
-15.0647 -2.54194e+43 3.44675e+43
-15.0182 -1.07837e+43 1.70903e+43
-14.9719 5.02997e+41 1.50331e+42
-14.9257 1.96329e+42 -8.43125e+41
-14.8796 1.54249e+42 -1.39511e+42
-14.8336 9.98905e+41 -1.16576e+42
-14.7877 3.80221e+41 -5.32655e+41
-14.7419 3.90154e+40 1.62147e+40
-14.6962 9.43728e+40 4.20519e+41
-14.6506 -7.11255e+41 9.16222e+42
-14.6052 -4.43397e+42 3.90906e+43
-14.5598 1.94883e+43 -9.15061e+42
-14.5145 8.53779e+43 -1.86125e+44
-14.4693 9.0234e+43 -2.15487e+44
-14.4243 2.633e+43 -7.39179e+43
-14.3793 -5.04422e+42 -3.36593e+42
-14.3344 -9.37942e+42 1.0853e+43
-14.2896 -6.7922e+42 8.75118e+42
-14.2449 -6.63595e+41 -2.54538e+42
-14.2003 1.6693e+42 -4.12042e+42
-14.1558 1.37327e+42 -1.17294e+42
-14.1113 4.44414e+40 1.68283e+42
-14.067 -2.92942e+41 5.38892e+42
-14.0227 2.11212e+42 8.60582e+42
-13.9786 5.89551e+42 9.62674e+42
-13.9345 7.29884e+42 7.99468e+42
-13.8905 4.90617e+42 4.60451e+42
-13.8466 1.48608e+42 1.75996e+42
-13.8028 -3.17061e+41 3.69053e+41
-13.759 -5.66574e+41 1.90246e+41
-13.7153 -1.35519e+42 5.47441e+41
-13.6718 -3.41812e+42 1.10193e+42
-13.6283 -5.87325e+42 1.52804e+42
-13.5848 -6.85107e+42 1.57141e+42
-13.5415 -5.11025e+42 1.12453e+42
-13.4982 -2.41223e+42 5.5311e+41
-13.455 -6.71076e+41 1.63318e+41
-13.4119 -3.2171e+41 -1.99631e+40
-13.3689 -5.35507e+41 -1.37123e+41
-13.3259 -6.20942e+41 -2.33975e+41
-13.283 -3.73896e+41 -2.49243e+41
-13.2402 3.87119e+40 -1.9067e+41
-13.1974 3.21253e+41 -1.09323e+41
-13.1547 4.01212e+40 -6.19781e+40
-13.1121 -2.36377e+42 -1.38429e+41
-13.0696 -5.42661e+42 -2.58822e+41
-13.0271 -4.43498e+42 -1.55599e+41
-12.9847 -1.32843e+42 6.25246e+40
-12.9424 -1.01648e+41 9.85345e+40
-12.9001 -4.60085e+40 2.51433e+40
-12.8579 -2.33387e+40 -4.89957e+39
-12.8158 -2.09935e+39 -2.10692e+39
-12.7737 5.69636e+39 6.2335e+39
-12.7317 5.36697e+39 1.86969e+40
-12.6898 7.81265e+39 3.03361e+40
-12.6479 1.11458e+40 3.23173e+40
-12.6061 9.40281e+39 2.42518e+40
-12.5643 4.84415e+39 1.50874e+40
-12.5226 6.79262e+39 7.77081e+39
-12.481 1.63481e+40 -2.61903e+38
-12.4394 2.69594e+40 -1.08668e+40
-12.3979 4.08962e+40 -1.8567e+40
-12.3565 4.3973e+40 -2.06942e+40
-12.3151 3.40493e+40 -1.71501e+40
-12.2738 2.30986e+40 -6.8819e+39
-12.2325 1.54363e+40 7.18567e+39
-12.1913 8.68767e+39 1.44822e+40
-12.1501 1.34509e+39 1.0878e+40
-12.109 -5.09167e+39 -9.21226e+38
-12.068 -1.34484e+40 -2.3932e+40
-12.027 -1.89446e+40 -4.20869e+40
-11.986 -1.46988e+40 -2.98303e+40
-11.9452 -7.93746e+39 -8.05812e+39
-11.9043 -2.811e+39 -3.63481e+38
-11.8636 1.59043e+39 -7.03767e+38
-11.8228 3.69802e+39 -9.57539e+38
-11.7822 2.92791e+39 -4.9035e+38
-11.7415 5.93674e+38 3.36481e+37
-11.701 -2.18639e+39 4.89374e+38
-11.6605 -4.80112e+39 1.25368e+39
-11.62 -6.6347e+39 2.59058e+39
-11.5796 -7.34473e+39 4.13305e+39
-11.5392 -6.85047e+39 4.91073e+39
-11.4989 -5.52237e+39 4.67293e+39
-11.4587 -5.54257e+39 5.34816e+39
-11.4184 -7.92384e+39 8.16817e+39
-11.3783 -1.12293e+40 1.17854e+40
-11.3381 -1.23638e+40 1.27467e+40
-11.2981 -1.16187e+40 6.33995e+39
-11.2581 -1.5277e+40 -8.81149e+39
-11.2181 -2.55986e+40 -2.89186e+40
-11.1781 -3.60658e+40 -4.48944e+40
-11.1383 -3.77633e+40 -4.71795e+40
-11.0984 -2.79822e+40 -3.42126e+40
-11.0586 -1.36458e+40 -1.65065e+40
-11.0189 -3.61215e+39 -4.35191e+39
-10.9792 -2.31119e+38 -2.00801e+38
-10.9395 4.59068e+37 2.06305e+38
-10.8999 5.78264e+37 3.76082e+38
-10.8603 7.61164e+37 4.72056e+38
-10.8208 6.51102e+37 3.76243e+38
-10.7813 1.87057e+37 2.06475e+38
-10.7418 6.17152e+37 7.50441e+37
-10.7024 5.43835e+37 -2.32826e+37
-10.6631 -2.48458e+37 -7.37397e+37
-10.6238 9.88713e+37 -9.47693e+37
-10.5845 1.551e+38 -9.45598e+37
-10.5452 7.17487e+37 -7.01116e+37
-10.506 -3.34035e+36 -3.31747e+37
-10.4669 -5.52485e+37 -2.13927e+37
-10.4278 -6.10284e+37 -2.74037e+37
-10.3887 -3.56656e+37 -5.63299e+37
-10.3496 5.63298e+36 -9.44602e+37
-10.3106 7.24535e+36 -7.05506e+37
-10.2717 -1.82355e+37 -1.14435e+37
-10.2328 -2.08156e+37 1.11976e+37
-10.1939 -2.62302e+36 4.03392e+36
-10.155 7.02664e+36 -4.264e+35
-10.1162 4.9205e+36 3.68447e+36
-10.0774 -5.38295e+37 7.18681e+36
-10.0387 -4.68895e+38 -3.09217e+36
-10 -7.42307e+38 -4.69693e+36
-9.96134 -2.75087e+38 2.4351e+37
-9.92271 -1.84198e+37 4.56055e+37
-9.88412 -5.9789e+36 5.52033e+37
-9.84557 7.45301e+36 4.01608e+37
-9.80704 4.28128e+36 1.05972e+37
-9.76856 -7.10073e+36 -8.66629e+36
-9.73011 -9.78882e+36 -1.02366e+37
-9.69169 -1.13515e+37 -1.04596e+37
-9.65331 -9.0104e+36 -8.72338e+36
-9.61496 -4.54909e+36 -3.83591e+36
-9.57664 -2.70393e+36 -1.15636e+36
-9.53836 -4.48688e+35 -1.37496e+35
-9.50011 7.15757e+35 1.35529e+36
-9.46189 5.52278e+36 9.65711e+36
-9.42371 8.41931e+36 1.63062e+37
-9.38556 2.25988e+36 8.51316e+36
-9.34744 -1.45126e+36 4.08157e+36
-9.30935 -5.41478e+36 5.02956e+36
-9.2713 -1.31249e+37 5.77203e+36
-9.23327 -1.05087e+37 3.90109e+36
-9.19528 -3.23713e+36 8.30438e+35
-9.15732 -1.78366e+36 2.1317e+35
-9.11939 -1.22152e+36 2.32099e+35
-9.08149 -1.49662e+36 2.30164e+35
-9.04362 -1.89364e+36 3.90961e+35
-9.00578 -5.66838e+36 -1.17748e+36
-8.96797 -3.71893e+36 -3.57111e+35
-8.93019 -3.33171e+36 -2.61957e+35
-8.89244 -1.33494e+36 6.43471e+35
-8.85471 -4.62208e+35 7.11259e+35
-8.81702 -1.04121e+36 2.40215e+35
-8.77936 -1.33839e+36 3.5694e+35
-8.74172 -7.29735e+35 1.76677e+35
-8.70412 -6.67378e+34 2.64587e+35
-8.66654 7.44621e+34 2.24418e+35
-8.62899 -3.29046e+34 3.20886e+34
-8.59146 -7.98524e+34 -5.05533e+34
-8.55397 -1.08388e+36 8.56006e+34
-8.5165 -2.76321e+36 3.2035e+35
-8.47906 -2.11039e+36 3.25892e+35
-8.44165 -4.10221e+35 8.54061e+34
-8.40426 -1.27953e+34 2.28501e+34
-8.3669 8.39529e+34 1.84061e+34
-8.32956 1.11359e+35 3.30412e+34
-8.29226 6.81135e+34 5.52169e+34
-8.25497 2.9529e+34 4.36139e+34
-8.21772 -3.56381e+32 2.59944e+34
-8.18049 -1.74807e+34 2.54269e+34
-8.14328 -2.97378e+34 4.49171e+34
-8.1061 -3.06896e+34 4.87255e+34
-8.06895 1.71425e+34 6.43741e+34
-8.03182 1.20628e+35 1.3548e+35
-7.99471 1.96334e+35 1.88539e+35
-7.95763 4.19357e+35 2.23512e+34
-7.92058 8.20675e+35 -2.61965e+35
-7.88355 5.65854e+35 -2.13415e+35
-7.84654 -8.60594e+33 -4.37265e+34
-7.80955 -1.91362e+35 -1.07338e+34
-7.77259 -1.4741e+35 4.82235e+34
-7.73566 -5.28629e+34 1.0353e+35
-7.69874 -8.85779e+33 4.68794e+34
-7.66185 -8.45756e+33 -7.84082e+33
-7.62498 -1.38475e+34 -1.73526e+34
-7.58814 -1.04385e+34 -1.35377e+34
-7.55132 -5.61485e+33 -8.72068e+33
-7.51452 -2.40227e+33 -1.12172e+34
-7.47774 7.5812e+32 -1.08835e+34
-7.44099 6.00673e+33 -1.83623e+34
-7.40425 2.61082e+34 -3.3252e+34
-7.36754 4.10065e+34 -3.5668e+34
-7.33085 4.23329e+34 -2.43835e+34
-7.29418 3.16249e+34 -1.93502e+34
-7.25754 5.67762e+33 -1.08908e+34
-7.22091 7.11478e+33 5.29122e+33
-7.18431 4.71916e+33 5.9262e+33
-7.14772 -1.57171e+33 -1.19012e+33
-7.11116 -4.71314e+33 -7.96885e+33
-7.07462 -1.26838e+34 -1.69388e+34
-7.0381 -1.07822e+34 -1.27053e+34
-7.00159 -2.75066e+33 -4.92293e+32
-6.96511 -5.77344e+32 3.68186e+32
-6.92865 -1.58983e+33 3.24479e+32
-6.89221 -3.16346e+33 9.92328e+32
-6.85579 9.36749e+32 2.46869e+33
-6.81938 3.71802e+33 6.23387e+33
-6.783 -7.97539e+31 4.50118e+33
-6.74664 -3.07423e+33 2.81593e+33
-6.71029 -1.30247e+33 1.84762e+33
-6.67397 -9.50401e+32 -3.20239e+32
-6.63766 -9.58152e+32 -9.3236e+32
-6.60137 3.53117e+32 -3.08366e+32
-6.5651 1.3447e+33 -6.57077e+32
-6.52885 7.76056e+32 -2.43493e+33
-6.49262 7.2378e+32 -4.72768e+33
-6.4564 2.37805e+33 -6.17596e+33
-6.42021 5.47037e+33 -3.88343e+33
-6.38403 6.29857e+33 5.0274e+33
-6.34786 1.00734e+34 1.13018e+34
-6.31172 1.16569e+34 1.17453e+34
-6.27559 3.46739e+33 3.06625e+33
-6.23949 -5.02599e+32 -5.80796e+32
-6.20339 -6.00876e+32 -6.07874e+32
-6.16732 -2.20623e+33 -9.34313e+32
-6.13126 -5.20715e+33 -3.47975e+32
-6.09522 -8.25843e+33 5.17333e+32
-6.05919 -8.88399e+33 6.36715e+32
-6.02319 -3.02514e+33 2.29018e+32
-5.9872 -5.10674e+32 -8.00473e+31
-5.95122 -1.0518e+32 -1.01623e+32
-5.91526 -9.7393e+31 -5.08089e+31
-5.87932 -2.00039e+32 1.24477e+32
-5.84339 -4.92729e+32 7.70109e+32
-5.80748 -5.12789e+32 7.73957e+32
-5.77158 -2.42129e+32 3.89747e+31
-5.7357 -2.05586e+32 -3.06513e+32
-5.69984 -1.90489e+32 -3.99877e+32
-5.66399 -2.1291e+32 -4.09935e+32
-5.62815 -1.14094e+32 -2.7411e+32
-5.59233 3.82849e+31 -5.51221e+30
-5.55653 4.47039e+31 2.4023e+31
-5.52074 1.3588e+31 -5.96442e+31
-5.48497 4.73939e+31 -8.39744e+31
-5.4492 1.9737e+32 -2.69707e+31
-5.41346 4.11895e+32 -3.25941e+31
-5.37773 5.24624e+32 -7.35343e+31
-5.34201 5.457e+32 -5.81678e+31
-5.30631 1.93372e+32 3.15752e+31
-5.27062 -1.63938e+32 1.03029e+32
-5.23494 -1.09334e+32 4.37983e+31
-5.19928 2.54723e+31 -2.75963e+31
-5.16363 4.73443e+31 -1.70343e+31
-5.128 -5.97251e+29 1.72913e+31
-5.09237 -1.54496e+31 3.09804e+31
-5.05677 2.17716e+31 3.00784e+31
-5.02117 2.52036e+31 3.2383e+31
-4.98559 9.95661e+30 3.15767e+31
-4.95002 1.096e+31 2.92113e+31
-4.91446 2.40556e+31 2.11791e+31
-4.87892 2.47847e+31 2.00866e+31
-4.84339 1.31572e+31 1.4877e+31
-4.80787 1.11955e+31 1.14361e+31
-4.77237 1.21401e+31 2.64912e+30
-4.73687 1.19112e+31 4.45162e+30
-4.70139 6.62223e+30 8.96515e+30
-4.66592 4.87689e+30 1.10513e+31
-4.63046 5.85213e+30 5.1945e+30
-4.59502 6.55013e+30 4.12054e+30
-4.55958 3.63666e+30 4.98884e+30
-4.52416 2.75202e+30 5.00695e+30
-4.48875 3.58142e+30 1.24202e+30
-4.45335 4.25663e+30 9.2763e+29
-4.41797 3.76352e+30 3.4345e+30
-4.38259 2.98707e+30 5.74996e+30
-4.34722 1.05189e+31 1.12793e+31
-4.31187 2.5252e+31 1.92696e+31
-4.27653 1.67908e+31 1.14537e+31
-4.24119 2.78107e+30 3.44613e+30
-4.20587 7.13315e+29 2.45748e+30
-4.17056 4.14024e+29 1.91035e+30
-4.13526 -3.79433e+29 2.18447e+30
-4.09997 -3.11863e+29 1.93447e+30
-4.06469 2.94211e+29 1.54692e+30
-4.02942 6.94406e+29 9.06532e+29
-3.99416 6.32104e+29 8.86625e+29
-3.95891 5.88378e+28 7.15144e+29
-3.92367 -3.85884e+29 3.78507e+29
-3.88844 1.49869e+29 -6.85644e+28
-3.85322 6.08975e+29 3.3205e+29
-3.81801 1.96095e+29 5.06393e+29
-3.7828 2.93919e+28 5.25478e+29
-3.74761 1.50468e+29 4.8038e+29
-3.71243 2.56937e+29 4.72361e+29
-3.67726 8.26496e+28 3.72972e+29
-3.64209 -7.08112e+28 3.15189e+29
-3.60694 -7.44625e+28 2.59968e+29
-3.57179 -6.18536e+27 2.56929e+29
-3.53665 -4.60958e+28 2.68727e+29
-3.50152 -9.27849e+28 2.39927e+28
-3.4664 6.90675e+29 -1.19206e+30
-3.43129 1.24888e+30 -1.74905e+30
-3.39619 3.43952e+29 -5.32957e+29
-3.36109 -3.39269e+28 1.03616e+29
-3.32601 2.0737e+28 1.85184e+29
-3.29093 5.05086e+28 1.59522e+29
-3.25586 4.64256e+28 1.40549e+29
-3.2208 3.10071e+28 8.61524e+28
-3.18574 1.79492e+28 8.02898e+28
-3.1507 2.21675e+28 7.66505e+28
-3.11566 5.10451e+28 5.58278e+28
-3.08063 3.99406e+28 3.77059e+28
-3.0456 1.79232e+28 4.26276e+28
-3.01059 1.17934e+28 4.39989e+28
-2.97558 1.74295e+28 4.39129e+28
-2.94058 2.41405e+28 5.30958e+28
-2.90558 1.80422e+28 5.43119e+28
-2.87059 1.91585e+28 4.83587e+28
-2.83561 1.32565e+28 3.08224e+28
-2.80064 3.00815e+27 -3.9666e+27
-2.76567 1.18023e+28 -1.50207e+28
-2.73071 7.74507e+27 1.57682e+27
-2.69576 2.22168e+28 4.03661e+27
-2.66081 7.10669e+28 -2.88289e+27
-2.62587 8.35629e+28 -1.99123e+27
-2.59094 4.39001e+28 9.80967e+27
-2.55601 2.22832e+28 2.04499e+28
-2.52109 1.20831e+28 2.09336e+28
-2.48617 3.08381e+26 1.91771e+28
-2.45126 -3.73825e+27 1.64916e+28
-2.41636 1.43613e+27 1.15407e+28
-2.38146 4.80841e+27 1.04348e+28
-2.34657 4.2023e+27 1.42658e+28
-2.31168 5.67788e+27 1.7438e+28
-2.2768 7.47328e+27 2.50714e+28
-2.24192 8.29369e+27 2.5699e+28
-2.20705 5.86423e+27 1.99892e+28
-2.17219 1.09098e+27 1.03492e+28
-2.13733 -1.34317e+27 3.99307e+27
-2.10247 3.24396e+27 5.08615e+27
-2.06762 1.15101e+28 1.73859e+27
-2.03278 1.43772e+28 -4.23785e+27
-1.99794 1.15209e+28 -5.31161e+27
-1.9631 4.76679e+27 2.02634e+27
-1.92827 -1.74723e+27 1.2589e+28
-1.89345 -2.60169e+27 1.74744e+28
-1.85862 -2.65197e+27 1.33155e+28
-1.82381 -9.48936e+26 9.65223e+27
-1.78899 1.16664e+27 7.2873e+27
-1.75419 2.3287e+27 4.07127e+27
-1.71938 1.85003e+27 1.11937e+27
-1.68458 4.59826e+26 -3.00114e+26
-1.64979 -2.59255e+27 1.08174e+27
-1.61499 -6.68924e+26 3.14603e+27
-1.58021 3.77021e+27 4.73992e+27
-1.54542 3.08944e+27 7.54542e+27
-1.51064 -1.06334e+26 9.2559e+27
-1.47586 -2.86849e+27 1.10547e+28
-1.44109 -8.06189e+26 9.79472e+27
-1.40632 3.67469e+27 8.13384e+27
-1.37155 4.90928e+27 7.91117e+27
-1.33679 2.46225e+27 9.47361e+27
-1.30203 3.8259e+27 1.38798e+28
-1.26727 6.42048e+27 1.91806e+28
-1.23251 6.40213e+27 1.90857e+28
-1.19776 1.60723e+27 1.04726e+28
-1.16301 9.07923e+26 5.21851e+27
-1.12827 3.00724e+27 4.89358e+27
-1.09352 5.5788e+27 4.4394e+27
-1.05878 6.72476e+27 1.86204e+27
-1.02405 5.248e+27 -9.31845e+26
-0.989309 1.0147e+27 -3.63416e+27
-0.954576 -3.69029e+27 -7.84882e+27
-0.919844 -3.74345e+27 -3.57247e+27
-0.885115 -1.51586e+27 8.71618e+26
-0.850388 6.42765e+26 4.53954e+27
-0.815663 1.88375e+27 7.5342e+27
-0.78094 2.04612e+27 8.39417e+27
-0.746219 4.47796e+27 6.19394e+27
-0.711499 5.43545e+27 3.73373e+27
-0.676781 6.62645e+27 3.63361e+27
-0.642065 6.97554e+27 4.31926e+27
-0.60735 4.47952e+27 5.68605e+27
-0.572637 1.54965e+27 6.65501e+27
-0.537925 9.50316e+26 7.53934e+27
-0.503214 7.73775e+26 7.646e+27
-0.468504 2.92124e+27 7.49641e+27
-0.433796 5.68478e+27 8.06136e+27
-0.399089 7.40746e+27 7.52437e+27
-0.364382 7.56301e+27 7.07556e+27
-0.329676 3.15947e+27 8.57867e+27
-0.294972 2.20373e+27 8.80134e+27
-0.260267 1.1588e+27 7.83048e+27
-0.225564 -7.72351e+25 6.00697e+27
-0.190861 -5.09792e+26 5.73043e+27
-0.156158 9.77469e+25 5.26565e+27
-0.121456 -1.70261e+26 4.57016e+27
-0.0867541 -1.97069e+27 2.29941e+27
-0.0520524 -2.47007e+27 9.02255e+26
-0.0173508 -1.85433e+27 -3.92366e+27
0.0173508 1.27955e+27 -2.97061e+27
0.0520524 4.57799e+27 3.40842e+27
0.0867541 5.04356e+27 5.60251e+27
0.121456 4.24982e+27 6.74501e+27
0.156158 3.34999e+27 7.23648e+27
0.190861 3.02692e+27 7.2671e+27
0.225564 2.22014e+27 7.38633e+27
0.260267 1.48702e+27 8.66908e+27
0.294972 1.59585e+27 9.18766e+27
0.329676 2.12242e+27 8.55651e+27
0.364382 1.41452e+27 8.84445e+27
0.399089 -3.02027e+26 8.48669e+27
0.433796 -1.67419e+27 7.5895e+27
0.468504 -9.42181e+26 7.55275e+27
0.503214 -7.01301e+26 7.87669e+27
0.537925 -6.81921e+26 8.36313e+27
0.572637 -5.54077e+26 9.57216e+27
0.60735 -6.48675e+26 9.99761e+27
0.642065 -1.58522e+27 9.42286e+27
0.676781 -1.28005e+27 7.83261e+27
0.711499 5.19207e+26 5.97291e+27
0.746219 1.54373e+27 5.57835e+27
0.78094 1.65287e+27 6.03374e+27
0.815663 3.27366e+26 6.60523e+27
0.850388 -8.14361e+26 8.15112e+27
0.885115 -5.37025e+26 9.72083e+27
0.919844 -2.54766e+27 9.69399e+27
0.954576 -3.82512e+27 7.28512e+27
0.989309 1.02337e+27 8.70919e+27
1.02405 3.60782e+26 6.43788e+27
1.05878 1.11288e+27 7.2792e+27
1.09352 9.9531e+26 7.16291e+27
1.12827 -5.92947e+26 7.05585e+27
1.16301 -5.2433e+25 7.0137e+27
1.19776 2.08328e+26 6.28338e+27
1.23251 7.40394e+26 6.28906e+27
1.26727 2.88643e+26 5.89335e+27
1.30203 6.19507e+26 6.19298e+27
1.33679 4.32934e+26 5.62973e+27
1.37155 3.41182e+26 5.147e+27
1.40632 4.89633e+26 5.06434e+27
1.44109 -7.73885e+26 4.85983e+27
1.47586 1.34836e+27 5.06944e+27
1.51064 1.12083e+27 5.8715e+27
1.54542 8.32616e+26 6.57761e+27
1.58021 -1.61403e+26 7.45249e+27
1.61499 -1.06947e+27 8.91276e+27
1.64979 -1.56108e+27 9.39735e+27
1.68458 -1.88953e+27 9.98547e+27
1.71938 -5.72958e+26 9.60531e+27
1.75419 5.00811e+26 8.96803e+27
1.78899 -6.66762e+24 8.56253e+27
1.82381 -3.48698e+26 8.35238e+27
1.85862 7.41358e+26 9.01297e+27
1.89345 3.02724e+26 8.92617e+27
1.92827 -4.80135e+26 9.01021e+27
1.9631 -1.51887e+27 7.19266e+27
1.99794 -3.19508e+27 4.75887e+27
2.03278 -3.91693e+27 1.59522e+27
2.06762 -3.65014e+27 1.56243e+27
2.10247 -9.46557e+26 5.82743e+27
2.13733 -9.38116e+25 7.13296e+27
2.17219 -1.47635e+26 6.59165e+27
2.20705 -1.8873e+27 5.81461e+27
2.24192 -2.87115e+27 5.77053e+27
2.2768 -2.83714e+27 3.84383e+27
2.31168 -1.42185e+27 3.84597e+27
2.34657 7.54763e+26 4.70511e+27
2.38146 1.51688e+27 5.61321e+27
2.41636 1.11957e+27 5.80096e+27
2.45126 5.64249e+26 5.43529e+27
2.48617 -8.79964e+26 4.53993e+27
2.52109 -2.63732e+27 4.46843e+27
2.55601 -3.72005e+27 5.76882e+27
2.59094 -5.04604e+27 9.68296e+27
2.62587 -3.3659e+27 1.12744e+28
2.66081 -5.87943e+26 4.8837e+27
2.69576 3.02156e+27 1.93481e+27
2.73071 3.83137e+27 4.64963e+27
2.76567 3.22284e+27 3.47494e+27
2.80064 7.43579e+26 -8.70414e+26
2.83561 -8.25913e+26 -8.09298e+27
2.87059 2.43241e+27 -1.06728e+28
2.90558 7.94696e+27 -1.05286e+28
2.94058 4.7306e+27 -7.18685e+27
2.97558 -5.24407e+27 5.62745e+27
3.01059 -4.31688e+27 8.43167e+27
3.0456 -6.8377e+26 7.62852e+27
3.08063 -1.28222e+27 5.67623e+27
3.11566 -2.78581e+26 3.82051e+27
3.1507 -9.4378e+26 2.72847e+27
3.18574 -2.58233e+27 4.79264e+27
3.2208 4.26724e+26 5.42192e+27
3.25586 2.6882e+27 6.16782e+27
3.29093 2.59447e+27 7.17112e+27
3.32601 -2.71406e+27 2.43365e+27
3.36109 -1.27798e+28 6.00514e+27
3.39619 1.23554e+29 5.83494e+29
3.43129 2.07044e+29 8.47003e+29
3.4664 8.03022e+28 1.72384e+29
3.50152 -1.78287e+28 -1.55706e+29
3.53665 -4.37872e+28 -1.36775e+29
3.57179 -2.63943e+28 -4.1115e+28
3.60694 -6.63034e+27 6.31167e+27
3.64209 1.59715e+27 1.42222e+28
3.67726 1.44418e+27 1.40273e+28
3.71243 -4.87646e+26 1.44651e+28
3.74761 -5.24475e+26 1.43099e+28
3.7828 -4.9925e+27 4.46649e+28
3.81801 -8.69342e+27 5.89112e+28
3.85322 -5.80166e+27 1.84141e+28
3.88844 2.39133e+26 -1.78148e+27
3.92367 9.52013e+27 7.8586e+27
3.95891 3.88093e+28 9.12811e+27
3.99416 5.27127e+28 3.13847e+28
4.02942 -5.32738e+28 6.51396e+28
4.06469 -1.85254e+30 4.4734e+29
4.09997 -5.03203e+30 1.05169e+30
4.13526 -1.797e+29 -7.31666e+28
4.17056 -2.62309e+30 5.27101e+29
4.20587 -2.00864e+30 3.199e+29
4.24119 1.91028e+30 3.35906e+30
4.27653 3.32748e+30 1.00947e+31
4.31187 2.95674e+30 7.89252e+30
4.34722 7.03549e+29 1.6351e+30
4.38259 -6.68637e+28 -4.69908e+28
4.41797 -1.2924e+29 -3.80429e+29
4.45335 -5.68305e+29 -7.91791e+29
4.48875 -3.55833e+29 -7.62374e+29
4.52416 -1.18617e+29 -5.69132e+29
4.55958 9.82422e+28 -1.91169e+29
4.59502 1.57869e+29 6.25016e+27
4.63046 -2.10721e+28 1.49356e+29
4.66592 3.2016e+28 1.05288e+29
4.70139 3.0492e+28 5.94125e+28
4.73687 1.70999e+28 5.12013e+28
4.77237 -2.24914e+27 5.44134e+28
4.80787 -3.52135e+28 7.47543e+28
4.84339 -1.15536e+29 5.91096e+28
4.87892 -2.51264e+29 1.39031e+29
4.91446 -1.92483e+29 2.43393e+29
4.95002 -6.10433e+29 5.35084e+29
4.98559 -1.44908e+29 2.77708e+29
5.02117 7.37227e+29 -4.10068e+29
5.05677 1.08144e+30 -1.19461e+30
5.09237 7.72233e+29 -1.40579e+30
5.128 -1.93061e+30 5.13409e+30
5.16363 5.22528e+28 5.52483e+30
5.19928 2.43032e+30 2.51826e+30
5.23494 4.55114e+29 1.31957e+30
5.27062 -8.06595e+29 8.50937e+29
5.30631 -2.07418e+30 7.47013e+29
5.34201 -3.94954e+30 2.00683e+30
5.37773 1.7336e+30 -9.06812e+29
5.41346 5.71716e+30 -7.26485e+30
5.4492 -2.40303e+30 -2.56571e+31
5.48497 2.40487e+31 -7.95984e+30
5.52074 4.71744e+31 5.15693e+30
5.55653 3.29121e+31 1.10674e+31
5.59233 -1.76372e+31 9.8732e+30
5.62815 -7.59677e+31 -4.11724e+30
5.66399 -7.15431e+31 4.30781e+30
5.69984 -1.23047e+31 6.35835e+30
5.7357 1.19252e+31 -1.65318e+30
5.77158 4.12967e+31 1.48064e+31
5.80748 8.00373e+31 6.50872e+31
5.84339 6.09203e+31 5.77815e+31
5.87932 1.60427e+31 2.25362e+31
5.91526 9.65083e+29 1.46686e+31
5.95122 -2.18503e+31 -2.93315e+31
5.9872 -4.19396e+31 -8.17878e+31
6.02319 -6.50366e+31 -6.66047e+31
6.05919 -6.79533e+31 -2.22527e+31
6.09522 -3.20595e+31 -2.21188e+29
6.13126 -7.18382e+31 -4.0186e+31
6.16732 -2.13286e+32 -1.31886e+32
6.20339 -3.36464e+32 -2.54842e+32
6.23949 -3.15997e+32 -4.90433e+32
6.27559 1.65737e+33 9.58593e+32
6.31172 5.41142e+33 4.84984e+33
6.34786 4.19844e+33 3.19182e+33
6.38403 5.01913e+31 1.06593e+32
6.42021 -8.25584e+32 1.09625e+32
6.4564 -4.15737e+32 1.26388e+32
6.49262 -6.86136e+31 1.06485e+32
6.52885 3.97233e+30 9.12971e+31
6.5651 1.68715e+31 6.69595e+31
6.60137 8.47976e+30 6.89896e+31
6.63766 -5.11687e+31 7.16594e+31
6.67397 -8.32281e+31 3.82766e+31
6.71029 -8.20376e+31 -3.42121e+30
6.74664 -6.0371e+31 -3.84283e+31
6.783 -2.04981e+31 -4.3964e+31
6.81938 -2.9119e+31 -2.34168e+31
6.85579 1.38923e+31 1.08817e+31
6.89221 1.15226e+31 -2.54854e+31
6.92865 3.58885e+30 -3.88303e+31
6.96511 -1.8965e+30 -7.7724e+30
7.00159 -2.31209e+32 1.04681e+33
7.0381 -8.66555e+32 3.21824e+33
7.07462 -8.72511e+32 2.98769e+33
7.11116 -4.92001e+32 1.18527e+33
7.14772 -3.47728e+32 3.52938e+32
7.18431 -6.20712e+31 1.29962e+31
7.22091 4.5645e+32 7.60953e+31
7.25754 9.18621e+32 5.59594e+32
7.29418 8.65419e+32 1.32284e+33
7.33085 4.53262e+32 7.53559e+32
7.36754 9.63919e+31 3.6593e+30
7.40425 4.95987e+31 -2.46551e+31
7.44099 1.83093e+31 -7.84834e+31
7.47774 1.4626e+31 -6.62238e+31
7.51452 3.32151e+31 -1.81238e+31
7.55132 3.5577e+31 1.55147e+31
7.58814 9.30313e+30 -3.32119e+31
7.62498 -8.49761e+31 -1.94024e+32
7.66185 -2.22066e+31 -2.72113e+32
7.69874 -4.73255e+31 -2.12696e+33
7.73566 -1.8104e+33 -4.42204e+33
7.77259 -2.12148e+33 -3.41177e+33
7.80955 -5.292e+32 -9.51055e+32
7.84654 1.38801e+33 1.94191e+33
7.88355 5.01758e+33 5.81365e+33
7.92058 7.22938e+33 8.15941e+33
7.95763 2.74236e+33 3.32517e+33
7.99471 -5.34298e+30 -1.08942e+32
8.03182 -3.91688e+31 -1.43925e+31
8.06895 2.03128e+31 1.52364e+31
8.1061 6.03871e+31 -6.02087e+31
8.14328 2.70733e+31 -4.36489e+31
8.18049 1.3158e+31 -2.70922e+30
8.21772 1.34132e+30 4.66479e+31
8.25497 3.00715e+31 8.66708e+31
8.29226 7.58496e+31 5.46826e+31
8.32956 2.33546e+31 5.64844e+30
8.3669 -9.82708e+31 -5.23362e+31
8.40426 4.66158e+31 4.74335e+31
8.44165 5.82639e+32 4.44637e+32
8.47906 2.85829e+32 8.56936e+32
8.5165 -1.25169e+32 1.25909e+33
8.55397 5.4217e+30 2.0569e+32
8.59146 -1.44431e+33 -1.9428e+33
8.62899 -1.43194e+32 -3.70354e+33
8.66654 3.90649e+33 -4.53968e+33
8.70412 4.69401e+33 -4.49487e+33
8.74172 3.192e+33 5.0015e+32
8.77936 9.35684e+33 6.61694e+33
8.81702 3.39562e+34 6.42111e+33
8.85471 3.76891e+34 1.63565e+34
8.89244 1.77833e+35 1.6257e+35
8.93019 2.28123e+35 2.05271e+35
8.96797 7.13918e+34 6.80807e+34
9.00578 -1.93174e+34 -1.2219e+33
9.04362 -7.6096e+33 -2.9361e+33
9.08149 2.77171e+33 -1.30446e+34
9.11939 7.88225e+33 -8.09943e+33
9.15732 1.66467e+34 -2.74705e+33
9.19528 2.03531e+34 -3.78638e+33
9.23327 4.11131e+34 -4.36505e+33
9.2713 5.44051e+34 4.99264e+33
9.30935 2.68793e+34 -1.06993e+33
9.34744 6.81582e+33 -1.2413e+34
9.38556 4.25542e+34 -5.11094e+33
9.42371 7.70351e+34 2.91029e+32
9.46189 5.16421e+34 -1.69472e+34
9.50011 1.4512e+34 -3.3795e+34
9.53836 -3.44955e+33 -1.00498e+34
9.57664 -3.30719e+33 2.31763e+34
9.61496 4.17172e+34 2.58277e+34
9.65331 2.21882e+35 -4.14295e+34
9.69169 2.71923e+35 -7.90975e+34
9.73011 6.14757e+34 -3.23619e+33
9.76856 -4.30284e+34 4.46174e+34
9.80704 6.94183e+33 4.65206e+34
9.84557 6.80864e+34 4.769e+34
9.88412 3.31729e+34 1.87064e+34
9.92271 -2.09089e+34 1.09598e+34
9.96134 -1.7136e+35 2.27162e+35
10 -4.03084e+35 4.73091e+35
10.0387 -2.83949e+35 2.60047e+35
10.0774 -3.4843e+34 -2.04942e+34
10.1162 -8.90652e+33 -2.62014e+34
10.155 -1.05159e+34 -1.28072e+34
10.1939 -1.62447e+34 -3.72867e+34
10.2328 -1.60513e+34 -6.96745e+34
10.2717 1.9589e+34 -9.02312e+34
10.3106 1.01712e+35 -1.27437e+35
10.3496 1.03264e+35 2.85628e+33
10.3887 2.83973e+34 2.58234e+34
10.4278 -1.33069e+34 8.98567e+34
10.4669 -2.14961e+35 3.25344e+35
10.506 -1.26498e+35 2.35961e+35
10.5452 -1.11012e+32 1.14174e+34
10.5845 3.86814e+33 6.86172e+33
10.6238 4.25707e+33 1.19167e+34
10.6631 2.43734e+33 1.34715e+34
10.7024 -2.93323e+33 1.09349e+34
10.7418 -7.76196e+34 -1.48395e+34
10.7813 -1.43988e+35 -2.10361e+34
10.8208 -6.31142e+34 -8.66085e+33
10.8603 -4.01037e+34 -4.53135e+34
10.8999 -2.6421e+35 1.93953e+35
10.9395 -3.80966e+35 3.63451e+35
10.9792 -8.30294e+34 8.48422e+34
11.0189 1.11864e+32 -6.59214e+33
11.0586 -1.51839e+33 -7.56532e+33
11.0984 -1.97086e+33 -1.38388e+34
11.1383 -1.08101e+34 -2.77446e+34
11.1781 -2.69539e+34 -4.63105e+34
11.2181 -4.41119e+34 -6.1121e+34
11.2581 -1.20106e+34 -5.56347e+34
11.2981 5.32544e+34 -7.26104e+34
11.3381 9.29792e+34 -9.60401e+34
11.3783 7.05063e+34 -3.62612e+34
11.4184 8.04475e+34 -3.30349e+34
11.4587 1.52187e+35 -1.32261e+35
11.4989 1.11166e+35 -1.19341e+35
11.5392 4.41247e+34 -4.44478e+34
11.5796 1.25549e+34 -1.40627e+33
11.62 -6.69175e+34 1.24133e+35
11.6605 -1.40996e+35 -2.69938e+34
11.701 9.51323e+34 -1.75912e+35
11.7415 1.15984e+36 4.2921e+36
11.7822 1.1564e+35 1.69008e+37
11.8228 3.64833e+35 1.06787e+37
11.8636 8.78622e+35 -1.03238e+35
11.9043 -4.89388e+35 4.70876e+35
11.9452 3.41963e+35 1.09432e+36
11.986 -1.49911e+35 7.70683e+35
12.027 -4.585e+35 5.47273e+35
12.068 1.78187e+34 9.80861e+35
12.109 -7.19014e+35 1.21604e+36
12.1501 1.4553e+36 -9.41987e+35
12.1913 1.76074e+36 3.97405e+35
12.2325 -4.16428e+36 7.39843e+36
12.2738 -6.67576e+35 4.82176e+36
12.3151 9.31489e+36 1.94645e+36
12.3565 6.69544e+37 6.44124e+37
12.3979 9.85866e+37 9.52191e+37
12.4394 3.04544e+37 3.10585e+37
12.481 4.15447e+35 -1.84509e+36
12.5226 7.50953e+36 -8.1758e+36
12.5643 1.64925e+37 -1.56044e+37
12.6061 5.33359e+36 -1.3703e+37
12.6479 -1.27851e+35 -1.13561e+37
12.6898 6.5626e+35 -1.04124e+36
12.7317 -4.98559e+36 -9.21994e+36
12.7737 -8.63949e+36 -1.93294e+37
12.8158 1.00155e+37 -1.91642e+37
12.8579 1.40393e+37 -1.3748e+37
12.9001 4.00282e+35 -3.55043e+36
12.9424 -1.89947e+36 -8.00975e+35
12.9847 -1.63279e+36 -2.44858e+36
13.0271 2.4109e+36 -4.63884e+36
13.0696 2.0435e+37 8.53214e+35
13.1121 2.73425e+37 3.07105e+36
13.1547 2.59498e+37 4.0977e+36
13.1974 2.10037e+37 5.36921e+36
13.2402 5.62675e+36 1.33824e+37
13.283 -6.88287e+37 5.63056e+37
13.3259 -6.40918e+37 6.30776e+37
13.3689 1.83562e+37 6.18324e+37
13.4119 -2.01179e+37 5.19809e+37
13.455 -4.66213e+37 4.1321e+37
13.4982 -1.1309e+37 1.01933e+37
13.5415 4.42705e+35 -1.21647e+36
13.5848 4.44259e+35 -6.669e+35
13.6283 4.54297e+36 -1.92101e+36
13.6718 8.96889e+36 -5.57706e+36
13.7153 1.17699e+37 1.4469e+36
13.759 1.73437e+37 1.31351e+37
13.8028 -9.15528e+36 5.03833e+37
13.8466 -1.72591e+37 6.2669e+37
13.8905 4.2949e+36 4.63788e+36
13.9345 1.38534e+37 -1.22357e+37
13.9786 -7.57827e+33 -4.8418e+33
14.0227 1.20329e+34 4.43068e+33
14.067 5.79712e+33 -5.20687e+33
14.1113 2.42873e+34 5.39465e+33
14.1558 2.84168e+34 -3.48465e+33
14.2003 1.03698e+34 -1.13225e+34
14.2449 3.86325e+32 -2.69432e+34
14.2896 -7.99532e+33 -2.22732e+34
14.3344 -8.3263e+32 -1.28244e+34
14.3793 -1.60663e+31 -4.72079e+33
14.4243 -3.99207e+33 -5.85276e+33
14.4693 -1.03717e+34 2.42258e+33
14.5145 -1.42021e+34 -5.86368e+33
14.5598 -6.73395e+33 -5.87561e+33
14.6052 2.32056e+34 -3.46061e+33
14.6506 8.0325e+34 8.87639e+33
14.6962 2.52768e+34 9.00883e+33
14.7419 -3.82052e+34 8.15572e+34
14.7877 -3.00787e+34 5.30511e+34
14.8336 -1.74528e+34 1.5095e+34
14.8796 1.40166e+34 -3.70275e+33
14.9257 1.38468e+34 4.51379e+34
14.9719 1.74108e+34 3.35932e+34
15.0182 -1.19976e+34 -1.2881e+34
15.0647 4.30527e+34 -9.15865e+34
15.1112 1.17311e+35 -5.34664e+34
15.1579 1.25052e+35 -3.13686e+34
15.2047 4.85117e+34 -3.44664e+34
15.2516 -3.36915e+34 -2.12685e+33
15.2986 -2.14864e+34 3.66688e+34
15.3458 -1.62378e+34 2.98983e+34
15.393 1.9988e+34 -1.86455e+34
15.4404 8.32126e+34 4.92424e+34
15.488 2.51382e+34 4.11265e+34
15.5356 -4.02379e+34 4.43633e+34
15.5834 -8.89085e+34 -2.55322e+34
15.6313 -6.31081e+34 -1.42852e+34
15.6794 3.30601e+34 -1.55474e+35
15.7276 6.24149e+34 -7.3611e+34
15.7759 3.98463e+34 -2.91482e+34
15.8243 -5.16178e+34 -2.68984e+34
15.873 -2.8063e+34 -1.51256e+35
15.9217 3.8237e+34 -1.58372e+35
15.9706 -2.75385e+34 5.10376e+34
16.0197 9.8669e+34 -2.22326e+35
16.0689 7.34725e+33 -2.70383e+35
16.1182 -7.24687e+35 6.86949e+35
16.1677 -3.75912e+35 3.43592e+35
16.2174 -4.18457e+34 2.27194e+35
16.2672 2.17044e+35 2.10252e+35
16.3172 1.41633e+34 1.88598e+35
16.3674 -9.89914e+34 1.08138e+35
16.4177 -9.57164e+32 3.84735e+34
16.4682 2.43678e+34 2.54497e+34
16.5189 2.77727e+34 2.0539e+34
16.5697 -3.04563e+34 2.98432e+34
16.6208 -9.69008e+34 5.22365e+34
16.672 -9.51649e+33 8.15446e+33
16.7234 -1.30205e+35 1.03498e+35
16.775 -8.37684e+35 3.17972e+35
16.8268 6.95049e+36 -6.89219e+36
16.8787 8.70721e+36 -8.47303e+36
16.9309 6.78619e+35 -2.60091e+33
16.9833 6.56962e+34 5.0786e+34
17.0359 1.38542e+35 9.47848e+34
17.0887 2.5288e+35 2.05098e+35
17.1418 8.56129e+34 1.01374e+36
17.195 7.23962e+36 1.05671e+37
17.2485 6.32482e+36 9.47874e+36
17.3022 -6.18809e+34 2.31811e+35
17.3562 -8.0835e+34 5.08429e+34
17.4104 -8.14613e+34 1.83431e+34
17.4648 -4.21301e+35 -1.33932e+35
17.5195 -1.0728e+36 -1.15772e+34
17.5744 -5.233e+35 2.18576e+36
17.6296 6.26577e+33 6.76665e+35
17.6851 2.68222e+35 1.13337e+35
17.7408 3.32285e+35 -5.31283e+35
17.7969 3.8283e+35 -6.48917e+36
17.8532 3.78173e+35 -1.07864e+36
17.9098 -3.3871e+33 1.13041e+35
17.9667 1.10723e+34 -1.49244e+34
18.0239 -2.36027e+36 2.38058e+36
18.0815 -2.06711e+37 4.90519e+37
18.1393 -7.01839e+36 1.13591e+37
18.1975 -2.51107e+34 7.39264e+34
18.256 -1.79593e+36 3.1149e+35
18.3149 -8.55594e+36 2.48346e+36
18.3742 -6.5316e+35 -6.81434e+35
18.4338 -1.18272e+35 -1.18559e+35
18.4938 3.49378e+35 -8.19817e+35
18.5542 6.81344e+35 -4.95674e+35
18.615 3.22757e+35 6.73651e+35
18.6762 1.19175e+35 6.60068e+34
18.7379 -5.08265e+35 1.73834e+36
18.8 -3.83014e+35 -4.22344e+35
18.8625 -2.94955e+35 -5.62432e+35
18.9255 3.12501e+35 -1.28564e+36
18.9891 1.42016e+36 -5.95522e+35
19.0531 8.33257e+35 2.07235e+35
19.1177 -7.68806e+35 9.94732e+35
19.1828 -5.67082e+36 7.36734e+36
19.2484 -5.27491e+35 -4.0564e+35
19.3147 -5.33033e+35 3.34901e+35
19.3816 -9.76454e+36 1.69715e+35
19.4491 -5.80282e+35 -1.09743e+34
19.5173 2.65881e+35 -1.09222e+36
19.5862 -8.80815e+35 2.37701e+36
19.6558 -2.49108e+36 9.27846e+36
19.7262 -5.51094e+37 -4.21539e+36
19.7974 -1.41629e+37 -1.14034e+35
19.8694 -1.06721e+36 6.73996e+35
19.9423 1.31322e+36 -1.80844e+36
20.0162 -2.75135e+35 -1.10037e+36
20.091 -3.84383e+37 1.96581e+37
20.1669 -1.02646e+36 -5.28749e+35
20.244 5.56886e+35 -2.91319e+36
20.3222 2.32781e+36 2.47659e+36
20.4016 2.4235e+37 3.92637e+34
20.4825 3.49689e+36 2.05378e+36
20.5648 -2.76271e+37 -3.41225e+36
20.6487 -1.49996e+37 -7.66364e+36
20.7344 -7.47726e+36 4.89372e+36
20.8219 -3.11386e+36 -9.05739e+35
20.9115 -1.03402e+36 3.28065e+36
21.0034 1.17003e+36 -5.30656e+34
21.0979 -1.10647e+37 -3.08631e+36
21.1952 7.11385e+36 7.07285e+37
21.2959 -5.22739e+36 3.29208e+37
21.4004 6.11349e+37 -2.32636e+36
21.5093 5.47465e+35 -1.21623e+37
21.6237 2.04646e+36 -4.46008e+36
21.7448 2.00675e+37 1.31097e+36
21.8747 -1.57154e+35 9.57629e+33
22.0165 -4.58422e+36 -1.22912e+36
22.1768 9.88678e+37 1.66935e+38
22.3723 7.59284e+36 -2.33086e+36


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda2.0Nc1Quantum/vCLRDiaP_FRG.txt <==
-22.3723 7.59284e+36 -2.33086e+36
-22.1768 9.88678e+37 1.66935e+38
-22.0165 -4.58422e+36 -1.22912e+36
-21.8747 -1.57154e+35 9.57629e+33
-21.7448 2.00675e+37 1.31097e+36
-21.6237 2.04646e+36 -4.46008e+36
-21.5093 5.47465e+35 -1.21623e+37
-21.4004 6.11349e+37 -2.32636e+36
-21.2959 -5.22739e+36 3.29208e+37
-21.1952 7.11385e+36 7.07285e+37
-21.0979 -1.10647e+37 -3.08631e+36
-21.0034 1.17003e+36 -5.30656e+34
-20.9115 -1.03402e+36 3.28065e+36
-20.8219 -3.11386e+36 -9.05739e+35
-20.7344 -7.47726e+36 4.89372e+36
-20.6487 -1.49996e+37 -7.66364e+36
-20.5648 -2.76271e+37 -3.41225e+36
-20.4825 3.49689e+36 2.05378e+36
-20.4016 2.4235e+37 3.92637e+34
-20.3222 2.32781e+36 2.47659e+36
-20.244 5.56886e+35 -2.91319e+36
-20.1669 -1.02646e+36 -5.28749e+35
-20.091 -3.84383e+37 1.96581e+37
-20.0162 -2.75135e+35 -1.10037e+36
-19.9423 1.31322e+36 -1.80844e+36
-19.8694 -1.06721e+36 6.73996e+35
-19.7974 -1.41629e+37 -1.14034e+35
-19.7262 -5.51094e+37 -4.21539e+36
-19.6558 -2.49108e+36 9.27846e+36
-19.5862 -8.80815e+35 2.37701e+36
-19.5173 2.65881e+35 -1.09222e+36
-19.4491 -5.80282e+35 -1.09743e+34
-19.3816 -9.76454e+36 1.69715e+35
-19.3147 -5.33033e+35 3.34901e+35
-19.2484 -5.27491e+35 -4.0564e+35
-19.1828 -5.67082e+36 7.36734e+36
-19.1177 -7.68806e+35 9.94732e+35
-19.0531 8.33257e+35 2.07235e+35
-18.9891 1.42016e+36 -5.95522e+35
-18.9255 3.12501e+35 -1.28564e+36
-18.8625 -2.94955e+35 -5.62432e+35
-18.8 -3.83014e+35 -4.22344e+35
-18.7379 -5.08265e+35 1.73834e+36
-18.6762 1.19175e+35 6.60068e+34
-18.615 3.22757e+35 6.73651e+35
-18.5542 6.81344e+35 -4.95674e+35
-18.4938 3.49378e+35 -8.19817e+35
-18.4338 -1.18272e+35 -1.18559e+35
-18.3742 -6.5316e+35 -6.81434e+35
-18.3149 -8.55594e+36 2.48346e+36
-18.256 -1.79593e+36 3.1149e+35
-18.1975 -2.51107e+34 7.39264e+34
-18.1393 -7.01839e+36 1.13591e+37
-18.0815 -2.06711e+37 4.90519e+37
-18.0239 -2.36027e+36 2.38058e+36
-17.9667 1.10723e+34 -1.49244e+34
-17.9098 -3.3871e+33 1.13041e+35
-17.8532 3.78173e+35 -1.07864e+36
-17.7969 3.8283e+35 -6.48917e+36
-17.7408 3.32285e+35 -5.31283e+35
-17.6851 2.68222e+35 1.13337e+35
-17.6296 6.26577e+33 6.76665e+35
-17.5744 -5.233e+35 2.18576e+36
-17.5195 -1.0728e+36 -1.15772e+34
-17.4648 -4.21301e+35 -1.33932e+35
-17.4104 -8.14613e+34 1.83431e+34
-17.3562 -8.0835e+34 5.08429e+34
-17.3022 -6.18809e+34 2.31811e+35
-17.2485 6.32482e+36 9.47874e+36
-17.195 7.23962e+36 1.05671e+37
-17.1418 8.56129e+34 1.01374e+36
-17.0887 2.5288e+35 2.05098e+35
-17.0359 1.38542e+35 9.47848e+34
-16.9833 6.56962e+34 5.0786e+34
-16.9309 6.78619e+35 -2.60091e+33
-16.8787 8.70721e+36 -8.47303e+36
-16.8268 6.95049e+36 -6.89219e+36
-16.775 -8.37684e+35 3.17972e+35
-16.7234 -1.30205e+35 1.03498e+35
-16.672 -9.51649e+33 8.15446e+33
-16.6208 -9.69008e+34 5.22365e+34
-16.5697 -3.04563e+34 2.98432e+34
-16.5189 2.77727e+34 2.0539e+34
-16.4682 2.43678e+34 2.54497e+34
-16.4177 -9.57164e+32 3.84735e+34
-16.3674 -9.89914e+34 1.08138e+35
-16.3172 1.41633e+34 1.88598e+35
-16.2672 2.17044e+35 2.10252e+35
-16.2174 -4.18457e+34 2.27194e+35
-16.1677 -3.75912e+35 3.43592e+35
-16.1182 -7.24687e+35 6.86949e+35
-16.0689 7.34725e+33 -2.70383e+35
-16.0197 9.8669e+34 -2.22326e+35
-15.9706 -2.75385e+34 5.10376e+34
-15.9217 3.8237e+34 -1.58372e+35
-15.873 -2.8063e+34 -1.51256e+35
-15.8243 -5.16178e+34 -2.68984e+34
-15.7759 3.98463e+34 -2.91482e+34
-15.7276 6.24149e+34 -7.3611e+34
-15.6794 3.30601e+34 -1.55474e+35
-15.6313 -6.31081e+34 -1.42852e+34
-15.5834 -8.89085e+34 -2.55322e+34
-15.5356 -4.02379e+34 4.43633e+34
-15.488 2.51382e+34 4.11265e+34
-15.4404 8.32126e+34 4.92424e+34
-15.393 1.9988e+34 -1.86455e+34
-15.3458 -1.62378e+34 2.98983e+34
-15.2986 -2.14864e+34 3.66688e+34
-15.2516 -3.36915e+34 -2.12685e+33
-15.2047 4.85117e+34 -3.44664e+34
-15.1579 1.25052e+35 -3.13686e+34
-15.1112 1.17311e+35 -5.34664e+34
-15.0647 4.30527e+34 -9.15865e+34
-15.0182 -1.19976e+34 -1.2881e+34
-14.9719 1.74108e+34 3.35932e+34
-14.9257 1.38468e+34 4.51379e+34
-14.8796 1.40166e+34 -3.70275e+33
-14.8336 -1.74528e+34 1.5095e+34
-14.7877 -3.00787e+34 5.30511e+34
-14.7419 -3.82052e+34 8.15572e+34
-14.6962 2.52768e+34 9.00883e+33
-14.6506 8.0325e+34 8.87639e+33
-14.6052 2.32056e+34 -3.46061e+33
-14.5598 -6.73395e+33 -5.87561e+33
-14.5145 -1.42021e+34 -5.86368e+33
-14.4693 -1.03717e+34 2.42258e+33
-14.4243 -3.99207e+33 -5.85276e+33
-14.3793 -1.60663e+31 -4.72079e+33
-14.3344 -8.3263e+32 -1.28244e+34
-14.2896 -7.99532e+33 -2.22732e+34
-14.2449 3.86325e+32 -2.69432e+34
-14.2003 1.03698e+34 -1.13225e+34
-14.1558 2.84168e+34 -3.48465e+33
-14.1113 2.42873e+34 5.39465e+33
-14.067 5.79712e+33 -5.20687e+33
-14.0227 1.20329e+34 4.43068e+33
-13.9786 -7.57827e+33 -4.8418e+33
-13.9345 1.38534e+37 -1.22357e+37
-13.8905 4.2949e+36 4.63788e+36
-13.8466 -1.72591e+37 6.2669e+37
-13.8028 -9.15528e+36 5.03833e+37
-13.759 1.73437e+37 1.31351e+37
-13.7153 1.17699e+37 1.4469e+36
-13.6718 8.96889e+36 -5.57706e+36
-13.6283 4.54297e+36 -1.92101e+36
-13.5848 4.44259e+35 -6.669e+35
-13.5415 4.42705e+35 -1.21647e+36
-13.4982 -1.1309e+37 1.01933e+37
-13.455 -4.66213e+37 4.1321e+37
-13.4119 -2.01179e+37 5.19809e+37
-13.3689 1.83562e+37 6.18324e+37
-13.3259 -6.40918e+37 6.30776e+37
-13.283 -6.88287e+37 5.63056e+37
-13.2402 5.62675e+36 1.33824e+37
-13.1974 2.10037e+37 5.36921e+36
-13.1547 2.59498e+37 4.0977e+36
-13.1121 2.73425e+37 3.07105e+36
-13.0696 2.0435e+37 8.53214e+35
-13.0271 2.4109e+36 -4.63884e+36
-12.9847 -1.63279e+36 -2.44858e+36
-12.9424 -1.89947e+36 -8.00975e+35
-12.9001 4.00282e+35 -3.55043e+36
-12.8579 1.40393e+37 -1.3748e+37
-12.8158 1.00155e+37 -1.91642e+37
-12.7737 -8.63949e+36 -1.93294e+37
-12.7317 -4.98559e+36 -9.21994e+36
-12.6898 6.5626e+35 -1.04124e+36
-12.6479 -1.27851e+35 -1.13561e+37
-12.6061 5.33359e+36 -1.3703e+37
-12.5643 1.64925e+37 -1.56044e+37
-12.5226 7.50953e+36 -8.1758e+36
-12.481 4.15447e+35 -1.84509e+36
-12.4394 3.04544e+37 3.10585e+37
-12.3979 9.85866e+37 9.52191e+37
-12.3565 6.69544e+37 6.44124e+37
-12.3151 9.31489e+36 1.94645e+36
-12.2738 -6.67576e+35 4.82176e+36
-12.2325 -4.16428e+36 7.39843e+36
-12.1913 1.76074e+36 3.97405e+35
-12.1501 1.4553e+36 -9.41987e+35
-12.109 -7.19014e+35 1.21604e+36
-12.068 1.78187e+34 9.80861e+35
-12.027 -4.585e+35 5.47273e+35
-11.986 -1.49911e+35 7.70683e+35
-11.9452 3.41963e+35 1.09432e+36
-11.9043 -4.89388e+35 4.70876e+35
-11.8636 8.78622e+35 -1.03238e+35
-11.8228 3.64833e+35 1.06787e+37
-11.7822 1.1564e+35 1.69008e+37
-11.7415 1.15984e+36 4.2921e+36
-11.701 9.51323e+34 -1.75912e+35
-11.6605 -1.40996e+35 -2.69938e+34
-11.62 -6.69175e+34 1.24133e+35
-11.5796 1.25549e+34 -1.40627e+33
-11.5392 4.41247e+34 -4.44478e+34
-11.4989 1.11166e+35 -1.19341e+35
-11.4587 1.52187e+35 -1.32261e+35
-11.4184 8.04475e+34 -3.30349e+34
-11.3783 7.05063e+34 -3.62612e+34
-11.3381 9.29792e+34 -9.60401e+34
-11.2981 5.32544e+34 -7.26104e+34
-11.2581 -1.20106e+34 -5.56347e+34
-11.2181 -4.41119e+34 -6.1121e+34
-11.1781 -2.69539e+34 -4.63105e+34
-11.1383 -1.08101e+34 -2.77446e+34
-11.0984 -1.97086e+33 -1.38388e+34
-11.0586 -1.51839e+33 -7.56532e+33
-11.0189 1.11864e+32 -6.59214e+33
-10.9792 -8.30294e+34 8.48422e+34
-10.9395 -3.80966e+35 3.63451e+35
-10.8999 -2.6421e+35 1.93953e+35
-10.8603 -4.01037e+34 -4.53135e+34
-10.8208 -6.31142e+34 -8.66085e+33
-10.7813 -1.43988e+35 -2.10361e+34
-10.7418 -7.76196e+34 -1.48395e+34
-10.7024 -2.93323e+33 1.09349e+34
-10.6631 2.43734e+33 1.34715e+34
-10.6238 4.25707e+33 1.19167e+34
-10.5845 3.86814e+33 6.86172e+33
-10.5452 -1.11012e+32 1.14174e+34
-10.506 -1.26498e+35 2.35961e+35
-10.4669 -2.14961e+35 3.25344e+35
-10.4278 -1.33069e+34 8.98567e+34
-10.3887 2.83973e+34 2.58234e+34
-10.3496 1.03264e+35 2.85628e+33
-10.3106 1.01712e+35 -1.27437e+35
-10.2717 1.9589e+34 -9.02312e+34
-10.2328 -1.60513e+34 -6.96745e+34
-10.1939 -1.62447e+34 -3.72867e+34
-10.155 -1.05159e+34 -1.28072e+34
-10.1162 -8.90652e+33 -2.62014e+34
-10.0774 -3.4843e+34 -2.04942e+34
-10.0387 -2.83949e+35 2.60047e+35
-10 -4.03084e+35 4.73091e+35
-9.96134 -1.7136e+35 2.27162e+35
-9.92271 -2.09089e+34 1.09598e+34
-9.88412 3.31729e+34 1.87064e+34
-9.84557 6.80864e+34 4.769e+34
-9.80704 6.94183e+33 4.65206e+34
-9.76856 -4.30284e+34 4.46174e+34
-9.73011 6.14757e+34 -3.23619e+33
-9.69169 2.71923e+35 -7.90975e+34
-9.65331 2.21882e+35 -4.14295e+34
-9.61496 4.17172e+34 2.58277e+34
-9.57664 -3.30719e+33 2.31763e+34
-9.53836 -3.44955e+33 -1.00498e+34
-9.50011 1.4512e+34 -3.3795e+34
-9.46189 5.16421e+34 -1.69472e+34
-9.42371 7.70351e+34 2.91029e+32
-9.38556 4.25542e+34 -5.11094e+33
-9.34744 6.81582e+33 -1.2413e+34
-9.30935 2.68793e+34 -1.06993e+33
-9.2713 5.44051e+34 4.99264e+33
-9.23327 4.11131e+34 -4.36505e+33
-9.19528 2.03531e+34 -3.78638e+33
-9.15732 1.66467e+34 -2.74705e+33
-9.11939 7.88225e+33 -8.09943e+33
-9.08149 2.77171e+33 -1.30446e+34
-9.04362 -7.6096e+33 -2.9361e+33
-9.00578 -1.93174e+34 -1.2219e+33
-8.96797 7.13918e+34 6.80807e+34
-8.93019 2.28123e+35 2.05271e+35
-8.89244 1.77833e+35 1.6257e+35
-8.85471 3.76891e+34 1.63565e+34
-8.81702 3.39562e+34 6.42111e+33
-8.77936 9.35684e+33 6.61694e+33
-8.74172 3.192e+33 5.0015e+32
-8.70412 4.69401e+33 -4.49487e+33
-8.66654 3.90649e+33 -4.53968e+33
-8.62899 -1.43194e+32 -3.70354e+33
-8.59146 -1.44431e+33 -1.9428e+33
-8.55397 5.4217e+30 2.0569e+32
-8.5165 -1.25169e+32 1.25909e+33
-8.47906 2.85829e+32 8.56936e+32
-8.44165 5.82639e+32 4.44637e+32
-8.40426 4.66158e+31 4.74335e+31
-8.3669 -9.82708e+31 -5.23362e+31
-8.32956 2.33546e+31 5.64844e+30
-8.29226 7.58496e+31 5.46826e+31
-8.25497 3.00715e+31 8.66708e+31
-8.21772 1.34132e+30 4.66479e+31
-8.18049 1.3158e+31 -2.70922e+30
-8.14328 2.70733e+31 -4.36489e+31
-8.1061 6.03871e+31 -6.02087e+31
-8.06895 2.03128e+31 1.52364e+31
-8.03182 -3.91688e+31 -1.43925e+31
-7.99471 -5.34298e+30 -1.08942e+32
-7.95763 2.74236e+33 3.32517e+33
-7.92058 7.22938e+33 8.15941e+33
-7.88355 5.01758e+33 5.81365e+33
-7.84654 1.38801e+33 1.94191e+33
-7.80955 -5.292e+32 -9.51055e+32
-7.77259 -2.12148e+33 -3.41177e+33
-7.73566 -1.8104e+33 -4.42204e+33
-7.69874 -4.73255e+31 -2.12696e+33
-7.66185 -2.22066e+31 -2.72113e+32
-7.62498 -8.49761e+31 -1.94024e+32
-7.58814 9.30313e+30 -3.32119e+31
-7.55132 3.5577e+31 1.55147e+31
-7.51452 3.32151e+31 -1.81238e+31
-7.47774 1.4626e+31 -6.62238e+31
-7.44099 1.83093e+31 -7.84834e+31
-7.40425 4.95987e+31 -2.46551e+31
-7.36754 9.63919e+31 3.6593e+30
-7.33085 4.53262e+32 7.53559e+32
-7.29418 8.65419e+32 1.32284e+33
-7.25754 9.18621e+32 5.59594e+32
-7.22091 4.5645e+32 7.60953e+31
-7.18431 -6.20712e+31 1.29962e+31
-7.14772 -3.47728e+32 3.52938e+32
-7.11116 -4.92001e+32 1.18527e+33
-7.07462 -8.72511e+32 2.98769e+33
-7.0381 -8.66555e+32 3.21824e+33
-7.00159 -2.31209e+32 1.04681e+33
-6.96511 -1.8965e+30 -7.7724e+30
-6.92865 3.58885e+30 -3.88303e+31
-6.89221 1.15226e+31 -2.54854e+31
-6.85579 1.38923e+31 1.08817e+31
-6.81938 -2.9119e+31 -2.34168e+31
-6.783 -2.04981e+31 -4.3964e+31
-6.74664 -6.0371e+31 -3.84283e+31
-6.71029 -8.20376e+31 -3.42121e+30
-6.67397 -8.32281e+31 3.82766e+31
-6.63766 -5.11687e+31 7.16594e+31
-6.60137 8.47976e+30 6.89896e+31
-6.5651 1.68715e+31 6.69595e+31
-6.52885 3.97233e+30 9.12971e+31
-6.49262 -6.86136e+31 1.06485e+32
-6.4564 -4.15737e+32 1.26388e+32
-6.42021 -8.25584e+32 1.09625e+32
-6.38403 5.01913e+31 1.06593e+32
-6.34786 4.19844e+33 3.19182e+33
-6.31172 5.41142e+33 4.84984e+33
-6.27559 1.65737e+33 9.58593e+32
-6.23949 -3.15997e+32 -4.90433e+32
-6.20339 -3.36464e+32 -2.54842e+32
-6.16732 -2.13286e+32 -1.31886e+32
-6.13126 -7.18382e+31 -4.0186e+31
-6.09522 -3.20595e+31 -2.21188e+29
-6.05919 -6.79533e+31 -2.22527e+31
-6.02319 -6.50366e+31 -6.66047e+31
-5.9872 -4.19396e+31 -8.17878e+31
-5.95122 -2.18503e+31 -2.93315e+31
-5.91526 9.65083e+29 1.46686e+31
-5.87932 1.60427e+31 2.25362e+31
-5.84339 6.09203e+31 5.77815e+31
-5.80748 8.00373e+31 6.50872e+31
-5.77158 4.12967e+31 1.48064e+31
-5.7357 1.19252e+31 -1.65318e+30
-5.69984 -1.23047e+31 6.35835e+30
-5.66399 -7.15431e+31 4.30781e+30
-5.62815 -7.59677e+31 -4.11724e+30
-5.59233 -1.76372e+31 9.8732e+30
-5.55653 3.29121e+31 1.10674e+31
-5.52074 4.71744e+31 5.15693e+30
-5.48497 2.40487e+31 -7.95984e+30
-5.4492 -2.40303e+30 -2.56571e+31
-5.41346 5.71716e+30 -7.26485e+30
-5.37773 1.7336e+30 -9.06812e+29
-5.34201 -3.94954e+30 2.00683e+30
-5.30631 -2.07418e+30 7.47013e+29
-5.27062 -8.06595e+29 8.50937e+29
-5.23494 4.55114e+29 1.31957e+30
-5.19928 2.43032e+30 2.51826e+30
-5.16363 5.22528e+28 5.52483e+30
-5.128 -1.93061e+30 5.13409e+30
-5.09237 7.72233e+29 -1.40579e+30
-5.05677 1.08144e+30 -1.19461e+30
-5.02117 7.37227e+29 -4.10068e+29
-4.98559 -1.44908e+29 2.77708e+29
-4.95002 -6.10433e+29 5.35084e+29
-4.91446 -1.92483e+29 2.43393e+29
-4.87892 -2.51264e+29 1.39031e+29
-4.84339 -1.15536e+29 5.91096e+28
-4.80787 -3.52135e+28 7.47543e+28
-4.77237 -2.24914e+27 5.44134e+28
-4.73687 1.70999e+28 5.12013e+28
-4.70139 3.0492e+28 5.94125e+28
-4.66592 3.2016e+28 1.05288e+29
-4.63046 -2.10721e+28 1.49356e+29
-4.59502 1.57869e+29 6.25016e+27
-4.55958 9.82422e+28 -1.91169e+29
-4.52416 -1.18617e+29 -5.69132e+29
-4.48875 -3.55833e+29 -7.62374e+29
-4.45335 -5.68305e+29 -7.91791e+29
-4.41797 -1.2924e+29 -3.80429e+29
-4.38259 -6.68637e+28 -4.69908e+28
-4.34722 7.03549e+29 1.6351e+30
-4.31187 2.95674e+30 7.89252e+30
-4.27653 3.32748e+30 1.00947e+31
-4.24119 1.91028e+30 3.35906e+30
-4.20587 -2.00864e+30 3.199e+29
-4.17056 -2.62309e+30 5.27101e+29
-4.13526 -1.797e+29 -7.31666e+28
-4.09997 -5.03203e+30 1.05169e+30
-4.06469 -1.85254e+30 4.4734e+29
-4.02942 -5.32738e+28 6.51396e+28
-3.99416 5.27127e+28 3.13847e+28
-3.95891 3.88093e+28 9.12811e+27
-3.92367 9.52013e+27 7.8586e+27
-3.88844 2.39133e+26 -1.78148e+27
-3.85322 -5.80166e+27 1.84141e+28
-3.81801 -8.69342e+27 5.89112e+28
-3.7828 -4.9925e+27 4.46649e+28
-3.74761 -5.24475e+26 1.43099e+28
-3.71243 -4.87646e+26 1.44651e+28
-3.67726 1.44418e+27 1.40273e+28
-3.64209 1.59715e+27 1.42222e+28
-3.60694 -6.63034e+27 6.31167e+27
-3.57179 -2.63943e+28 -4.1115e+28
-3.53665 -4.37872e+28 -1.36775e+29
-3.50152 -1.78287e+28 -1.55706e+29
-3.4664 8.03022e+28 1.72384e+29
-3.43129 2.07044e+29 8.47003e+29
-3.39619 1.23554e+29 5.83494e+29
-3.36109 -1.27798e+28 6.00514e+27
-3.32601 -2.71406e+27 2.43365e+27
-3.29093 2.59447e+27 7.17112e+27
-3.25586 2.6882e+27 6.16782e+27
-3.2208 4.26724e+26 5.42192e+27
-3.18574 -2.58233e+27 4.79264e+27
-3.1507 -9.4378e+26 2.72847e+27
-3.11566 -2.78581e+26 3.82051e+27
-3.08063 -1.28222e+27 5.67623e+27
-3.0456 -6.8377e+26 7.62852e+27
-3.01059 -4.31688e+27 8.43167e+27
-2.97558 -5.24407e+27 5.62745e+27
-2.94058 4.7306e+27 -7.18685e+27
-2.90558 7.94696e+27 -1.05286e+28
-2.87059 2.43241e+27 -1.06728e+28
-2.83561 -8.25913e+26 -8.09298e+27
-2.80064 7.43579e+26 -8.70414e+26
-2.76567 3.22284e+27 3.47494e+27
-2.73071 3.83137e+27 4.64963e+27
-2.69576 3.02156e+27 1.93481e+27
-2.66081 -5.87943e+26 4.8837e+27
-2.62587 -3.3659e+27 1.12744e+28
-2.59094 -5.04604e+27 9.68296e+27
-2.55601 -3.72005e+27 5.76882e+27
-2.52109 -2.63732e+27 4.46843e+27
-2.48617 -8.79964e+26 4.53993e+27
-2.45126 5.64249e+26 5.43529e+27
-2.41636 1.11957e+27 5.80096e+27
-2.38146 1.51688e+27 5.61321e+27
-2.34657 7.54763e+26 4.70511e+27
-2.31168 -1.42185e+27 3.84597e+27
-2.2768 -2.83714e+27 3.84383e+27
-2.24192 -2.87115e+27 5.77053e+27
-2.20705 -1.8873e+27 5.81461e+27
-2.17219 -1.47635e+26 6.59165e+27
-2.13733 -9.38116e+25 7.13296e+27
-2.10247 -9.46557e+26 5.82743e+27
-2.06762 -3.65014e+27 1.56243e+27
-2.03278 -3.91693e+27 1.59522e+27
-1.99794 -3.19508e+27 4.75887e+27
-1.9631 -1.51887e+27 7.19266e+27
-1.92827 -4.80135e+26 9.01021e+27
-1.89345 3.02724e+26 8.92617e+27
-1.85862 7.41358e+26 9.01297e+27
-1.82381 -3.48698e+26 8.35238e+27
-1.78899 -6.66762e+24 8.56253e+27
-1.75419 5.00811e+26 8.96803e+27
-1.71938 -5.72958e+26 9.60531e+27
-1.68458 -1.88953e+27 9.98547e+27
-1.64979 -1.56108e+27 9.39735e+27
-1.61499 -1.06947e+27 8.91276e+27
-1.58021 -1.61403e+26 7.45249e+27
-1.54542 8.32616e+26 6.57761e+27
-1.51064 1.12083e+27 5.8715e+27
-1.47586 1.34836e+27 5.06944e+27
-1.44109 -7.73885e+26 4.85983e+27
-1.40632 4.89633e+26 5.06434e+27
-1.37155 3.41182e+26 5.147e+27
-1.33679 4.32934e+26 5.62973e+27
-1.30203 6.19507e+26 6.19298e+27
-1.26727 2.88643e+26 5.89335e+27
-1.23251 7.40394e+26 6.28906e+27
-1.19776 2.08328e+26 6.28338e+27
-1.16301 -5.2433e+25 7.0137e+27
-1.12827 -5.92947e+26 7.05585e+27
-1.09352 9.9531e+26 7.16291e+27
-1.05878 1.11288e+27 7.2792e+27
-1.02405 3.60782e+26 6.43788e+27
-0.989309 1.02337e+27 8.70919e+27
-0.954576 -3.82512e+27 7.28512e+27
-0.919844 -2.54766e+27 9.69399e+27
-0.885115 -5.37025e+26 9.72083e+27
-0.850388 -8.14361e+26 8.15112e+27
-0.815663 3.27366e+26 6.60523e+27
-0.78094 1.65287e+27 6.03374e+27
-0.746219 1.54373e+27 5.57835e+27
-0.711499 5.19207e+26 5.97291e+27
-0.676781 -1.28005e+27 7.83261e+27
-0.642065 -1.58522e+27 9.42286e+27
-0.60735 -6.48675e+26 9.99761e+27
-0.572637 -5.54077e+26 9.57216e+27
-0.537925 -6.81921e+26 8.36313e+27
-0.503214 -7.01301e+26 7.87669e+27
-0.468504 -9.42181e+26 7.55275e+27
-0.433796 -1.67419e+27 7.5895e+27
-0.399089 -3.02027e+26 8.48669e+27
-0.364382 1.41452e+27 8.84445e+27
-0.329676 2.12242e+27 8.55651e+27
-0.294972 1.59585e+27 9.18766e+27
-0.260267 1.48702e+27 8.66908e+27
-0.225564 2.22014e+27 7.38633e+27
-0.190861 3.02692e+27 7.2671e+27
-0.156158 3.34999e+27 7.23648e+27
-0.121456 4.24982e+27 6.74501e+27
-0.0867541 5.04356e+27 5.60251e+27
-0.0520524 4.57799e+27 3.40842e+27
-0.0173508 1.27955e+27 -2.97061e+27
0.0173508 -1.85433e+27 -3.92366e+27
0.0520524 -2.47007e+27 9.02255e+26
0.0867541 -1.97069e+27 2.29941e+27
0.121456 -1.70261e+26 4.57016e+27
0.156158 9.77469e+25 5.26565e+27
0.190861 -5.09792e+26 5.73043e+27
0.225564 -7.72351e+25 6.00697e+27
0.260267 1.1588e+27 7.83048e+27
0.294972 2.20373e+27 8.80134e+27
0.329676 3.15947e+27 8.57867e+27
0.364382 7.56301e+27 7.07556e+27
0.399089 7.40746e+27 7.52437e+27
0.433796 5.68478e+27 8.06136e+27
0.468504 2.92124e+27 7.49641e+27
0.503214 7.73775e+26 7.646e+27
0.537925 9.50316e+26 7.53934e+27
0.572637 1.54965e+27 6.65501e+27
0.60735 4.47952e+27 5.68605e+27
0.642065 6.97554e+27 4.31926e+27
0.676781 6.62645e+27 3.63361e+27
0.711499 5.43545e+27 3.73373e+27
0.746219 4.47796e+27 6.19394e+27
0.78094 2.04612e+27 8.39417e+27
0.815663 1.88375e+27 7.5342e+27
0.850388 6.42765e+26 4.53954e+27
0.885115 -1.51586e+27 8.71618e+26
0.919844 -3.74345e+27 -3.57247e+27
0.954576 -3.69029e+27 -7.84882e+27
0.989309 1.0147e+27 -3.63416e+27
1.02405 5.248e+27 -9.31845e+26
1.05878 6.72476e+27 1.86204e+27
1.09352 5.5788e+27 4.4394e+27
1.12827 3.00724e+27 4.89358e+27
1.16301 9.07923e+26 5.21851e+27
1.19776 1.60723e+27 1.04726e+28
1.23251 6.40213e+27 1.90857e+28
1.26727 6.42048e+27 1.91806e+28
1.30203 3.8259e+27 1.38798e+28
1.33679 2.46225e+27 9.47361e+27
1.37155 4.90928e+27 7.91117e+27
1.40632 3.67469e+27 8.13384e+27
1.44109 -8.06189e+26 9.79472e+27
1.47586 -2.86849e+27 1.10547e+28
1.51064 -1.06334e+26 9.2559e+27
1.54542 3.08944e+27 7.54542e+27
1.58021 3.77021e+27 4.73992e+27
1.61499 -6.68924e+26 3.14603e+27
1.64979 -2.59255e+27 1.08174e+27
1.68458 4.59826e+26 -3.00114e+26
1.71938 1.85003e+27 1.11937e+27
1.75419 2.3287e+27 4.07127e+27
1.78899 1.16664e+27 7.2873e+27
1.82381 -9.48936e+26 9.65223e+27
1.85862 -2.65197e+27 1.33155e+28
1.89345 -2.60169e+27 1.74744e+28
1.92827 -1.74723e+27 1.2589e+28
1.9631 4.76679e+27 2.02634e+27
1.99794 1.15209e+28 -5.31161e+27
2.03278 1.43772e+28 -4.23785e+27
2.06762 1.15101e+28 1.73859e+27
2.10247 3.24396e+27 5.08615e+27
2.13733 -1.34317e+27 3.99307e+27
2.17219 1.09098e+27 1.03492e+28
2.20705 5.86423e+27 1.99892e+28
2.24192 8.29369e+27 2.5699e+28
2.2768 7.47328e+27 2.50714e+28
2.31168 5.67788e+27 1.7438e+28
2.34657 4.2023e+27 1.42658e+28
2.38146 4.80841e+27 1.04348e+28
2.41636 1.43613e+27 1.15407e+28
2.45126 -3.73825e+27 1.64916e+28
2.48617 3.08381e+26 1.91771e+28
2.52109 1.20831e+28 2.09336e+28
2.55601 2.22832e+28 2.04499e+28
2.59094 4.39001e+28 9.80967e+27
2.62587 8.35629e+28 -1.99123e+27
2.66081 7.10669e+28 -2.88289e+27
2.69576 2.22168e+28 4.03661e+27
2.73071 7.74507e+27 1.57682e+27
2.76567 1.18023e+28 -1.50207e+28
2.80064 3.00815e+27 -3.9666e+27
2.83561 1.32565e+28 3.08224e+28
2.87059 1.91585e+28 4.83587e+28
2.90558 1.80422e+28 5.43119e+28
2.94058 2.41405e+28 5.30958e+28
2.97558 1.74295e+28 4.39129e+28
3.01059 1.17934e+28 4.39989e+28
3.0456 1.79232e+28 4.26276e+28
3.08063 3.99406e+28 3.77059e+28
3.11566 5.10451e+28 5.58278e+28
3.1507 2.21675e+28 7.66505e+28
3.18574 1.79492e+28 8.02898e+28
3.2208 3.10071e+28 8.61524e+28
3.25586 4.64256e+28 1.40549e+29
3.29093 5.05086e+28 1.59522e+29
3.32601 2.0737e+28 1.85184e+29
3.36109 -3.39269e+28 1.03616e+29
3.39619 3.43952e+29 -5.32957e+29
3.43129 1.24888e+30 -1.74905e+30
3.4664 6.90675e+29 -1.19206e+30
3.50152 -9.27849e+28 2.39927e+28
3.53665 -4.60958e+28 2.68727e+29
3.57179 -6.18536e+27 2.56929e+29
3.60694 -7.44625e+28 2.59968e+29
3.64209 -7.08112e+28 3.15189e+29
3.67726 8.26496e+28 3.72972e+29
3.71243 2.56937e+29 4.72361e+29
3.74761 1.50468e+29 4.8038e+29
3.7828 2.93919e+28 5.25478e+29
3.81801 1.96095e+29 5.06393e+29
3.85322 6.08975e+29 3.3205e+29
3.88844 1.49869e+29 -6.85644e+28
3.92367 -3.85884e+29 3.78507e+29
3.95891 5.88378e+28 7.15144e+29
3.99416 6.32104e+29 8.86625e+29
4.02942 6.94406e+29 9.06532e+29
4.06469 2.94211e+29 1.54692e+30
4.09997 -3.11863e+29 1.93447e+30
4.13526 -3.79433e+29 2.18447e+30
4.17056 4.14024e+29 1.91035e+30
4.20587 7.13315e+29 2.45748e+30
4.24119 2.78107e+30 3.44613e+30
4.27653 1.67908e+31 1.14537e+31
4.31187 2.5252e+31 1.92696e+31
4.34722 1.05189e+31 1.12793e+31
4.38259 2.98707e+30 5.74996e+30
4.41797 3.76352e+30 3.4345e+30
4.45335 4.25663e+30 9.2763e+29
4.48875 3.58142e+30 1.24202e+30
4.52416 2.75202e+30 5.00695e+30
4.55958 3.63666e+30 4.98884e+30
4.59502 6.55013e+30 4.12054e+30
4.63046 5.85213e+30 5.1945e+30
4.66592 4.87689e+30 1.10513e+31
4.70139 6.62223e+30 8.96515e+30
4.73687 1.19112e+31 4.45162e+30
4.77237 1.21401e+31 2.64912e+30
4.80787 1.11955e+31 1.14361e+31
4.84339 1.31572e+31 1.4877e+31
4.87892 2.47847e+31 2.00866e+31
4.91446 2.40556e+31 2.11791e+31
4.95002 1.096e+31 2.92113e+31
4.98559 9.95661e+30 3.15767e+31
5.02117 2.52036e+31 3.2383e+31
5.05677 2.17716e+31 3.00784e+31
5.09237 -1.54496e+31 3.09804e+31
5.128 -5.97251e+29 1.72913e+31
5.16363 4.73443e+31 -1.70343e+31
5.19928 2.54723e+31 -2.75963e+31
5.23494 -1.09334e+32 4.37983e+31
5.27062 -1.63938e+32 1.03029e+32
5.30631 1.93372e+32 3.15752e+31
5.34201 5.457e+32 -5.81678e+31
5.37773 5.24624e+32 -7.35343e+31
5.41346 4.11895e+32 -3.25941e+31
5.4492 1.9737e+32 -2.69707e+31
5.48497 4.73939e+31 -8.39744e+31
5.52074 1.3588e+31 -5.96442e+31
5.55653 4.47039e+31 2.4023e+31
5.59233 3.82849e+31 -5.51221e+30
5.62815 -1.14094e+32 -2.7411e+32
5.66399 -2.1291e+32 -4.09935e+32
5.69984 -1.90489e+32 -3.99877e+32
5.7357 -2.05586e+32 -3.06513e+32
5.77158 -2.42129e+32 3.89747e+31
5.80748 -5.12789e+32 7.73957e+32
5.84339 -4.92729e+32 7.70109e+32
5.87932 -2.00039e+32 1.24477e+32
5.91526 -9.7393e+31 -5.08089e+31
5.95122 -1.0518e+32 -1.01623e+32
5.9872 -5.10674e+32 -8.00473e+31
6.02319 -3.02514e+33 2.29018e+32
6.05919 -8.88399e+33 6.36715e+32
6.09522 -8.25843e+33 5.17333e+32
6.13126 -5.20715e+33 -3.47975e+32
6.16732 -2.20623e+33 -9.34313e+32
6.20339 -6.00876e+32 -6.07874e+32
6.23949 -5.02599e+32 -5.80796e+32
6.27559 3.46739e+33 3.06625e+33
6.31172 1.16569e+34 1.17453e+34
6.34786 1.00734e+34 1.13018e+34
6.38403 6.29857e+33 5.0274e+33
6.42021 5.47037e+33 -3.88343e+33
6.4564 2.37805e+33 -6.17596e+33
6.49262 7.2378e+32 -4.72768e+33
6.52885 7.76056e+32 -2.43493e+33
6.5651 1.3447e+33 -6.57077e+32
6.60137 3.53117e+32 -3.08366e+32
6.63766 -9.58152e+32 -9.3236e+32
6.67397 -9.50401e+32 -3.20239e+32
6.71029 -1.30247e+33 1.84762e+33
6.74664 -3.07423e+33 2.81593e+33
6.783 -7.97539e+31 4.50118e+33
6.81938 3.71802e+33 6.23387e+33
6.85579 9.36749e+32 2.46869e+33
6.89221 -3.16346e+33 9.92328e+32
6.92865 -1.58983e+33 3.24479e+32
6.96511 -5.77344e+32 3.68186e+32
7.00159 -2.75066e+33 -4.92293e+32
7.0381 -1.07822e+34 -1.27053e+34
7.07462 -1.26838e+34 -1.69388e+34
7.11116 -4.71314e+33 -7.96885e+33
7.14772 -1.57171e+33 -1.19012e+33
7.18431 4.71916e+33 5.9262e+33
7.22091 7.11478e+33 5.29122e+33
7.25754 5.67762e+33 -1.08908e+34
7.29418 3.16249e+34 -1.93502e+34
7.33085 4.23329e+34 -2.43835e+34
7.36754 4.10065e+34 -3.5668e+34
7.40425 2.61082e+34 -3.3252e+34
7.44099 6.00673e+33 -1.83623e+34
7.47774 7.5812e+32 -1.08835e+34
7.51452 -2.40227e+33 -1.12172e+34
7.55132 -5.61485e+33 -8.72068e+33
7.58814 -1.04385e+34 -1.35377e+34
7.62498 -1.38475e+34 -1.73526e+34
7.66185 -8.45756e+33 -7.84082e+33
7.69874 -8.85779e+33 4.68794e+34
7.73566 -5.28629e+34 1.0353e+35
7.77259 -1.4741e+35 4.82235e+34
7.80955 -1.91362e+35 -1.07338e+34
7.84654 -8.60594e+33 -4.37265e+34
7.88355 5.65854e+35 -2.13415e+35
7.92058 8.20675e+35 -2.61965e+35
7.95763 4.19357e+35 2.23512e+34
7.99471 1.96334e+35 1.88539e+35
8.03182 1.20628e+35 1.3548e+35
8.06895 1.71425e+34 6.43741e+34
8.1061 -3.06896e+34 4.87255e+34
8.14328 -2.97378e+34 4.49171e+34
8.18049 -1.74807e+34 2.54269e+34
8.21772 -3.56381e+32 2.59944e+34
8.25497 2.9529e+34 4.36139e+34
8.29226 6.81135e+34 5.52169e+34
8.32956 1.11359e+35 3.30412e+34
8.3669 8.39529e+34 1.84061e+34
8.40426 -1.27953e+34 2.28501e+34
8.44165 -4.10221e+35 8.54061e+34
8.47906 -2.11039e+36 3.25892e+35
8.5165 -2.76321e+36 3.2035e+35
8.55397 -1.08388e+36 8.56006e+34
8.59146 -7.98524e+34 -5.05533e+34
8.62899 -3.29046e+34 3.20886e+34
8.66654 7.44621e+34 2.24418e+35
8.70412 -6.67378e+34 2.64587e+35
8.74172 -7.29735e+35 1.76677e+35
8.77936 -1.33839e+36 3.5694e+35
8.81702 -1.04121e+36 2.40215e+35
8.85471 -4.62208e+35 7.11259e+35
8.89244 -1.33494e+36 6.43471e+35
8.93019 -3.33171e+36 -2.61957e+35
8.96797 -3.71893e+36 -3.57111e+35
9.00578 -5.66838e+36 -1.17748e+36
9.04362 -1.89364e+36 3.90961e+35
9.08149 -1.49662e+36 2.30164e+35
9.11939 -1.22152e+36 2.32099e+35
9.15732 -1.78366e+36 2.1317e+35
9.19528 -3.23713e+36 8.30438e+35
9.23327 -1.05087e+37 3.90109e+36
9.2713 -1.31249e+37 5.77203e+36
9.30935 -5.41478e+36 5.02956e+36
9.34744 -1.45126e+36 4.08157e+36
9.38556 2.25988e+36 8.51316e+36
9.42371 8.41931e+36 1.63062e+37
9.46189 5.52278e+36 9.65711e+36
9.50011 7.15757e+35 1.35529e+36
9.53836 -4.48688e+35 -1.37496e+35
9.57664 -2.70393e+36 -1.15636e+36
9.61496 -4.54909e+36 -3.83591e+36
9.65331 -9.0104e+36 -8.72338e+36
9.69169 -1.13515e+37 -1.04596e+37
9.73011 -9.78882e+36 -1.02366e+37
9.76856 -7.10073e+36 -8.66629e+36
9.80704 4.28128e+36 1.05972e+37
9.84557 7.45301e+36 4.01608e+37
9.88412 -5.9789e+36 5.52033e+37
9.92271 -1.84198e+37 4.56055e+37
9.96134 -2.75087e+38 2.4351e+37
10 -7.42307e+38 -4.69693e+36
10.0387 -4.68895e+38 -3.09217e+36
10.0774 -5.38295e+37 7.18681e+36
10.1162 4.9205e+36 3.68447e+36
10.155 7.02664e+36 -4.264e+35
10.1939 -2.62302e+36 4.03392e+36
10.2328 -2.08156e+37 1.11976e+37
10.2717 -1.82355e+37 -1.14435e+37
10.3106 7.24535e+36 -7.05506e+37
10.3496 5.63298e+36 -9.44602e+37
10.3887 -3.56656e+37 -5.63299e+37
10.4278 -6.10284e+37 -2.74037e+37
10.4669 -5.52485e+37 -2.13927e+37
10.506 -3.34035e+36 -3.31747e+37
10.5452 7.17487e+37 -7.01116e+37
10.5845 1.551e+38 -9.45598e+37
10.6238 9.88713e+37 -9.47693e+37
10.6631 -2.48458e+37 -7.37397e+37
10.7024 5.43835e+37 -2.32826e+37
10.7418 6.17152e+37 7.50441e+37
10.7813 1.87057e+37 2.06475e+38
10.8208 6.51102e+37 3.76243e+38
10.8603 7.61164e+37 4.72056e+38
10.8999 5.78264e+37 3.76082e+38
10.9395 4.59068e+37 2.06305e+38
10.9792 -2.31119e+38 -2.00801e+38
11.0189 -3.61215e+39 -4.35191e+39
11.0586 -1.36458e+40 -1.65065e+40
11.0984 -2.79822e+40 -3.42126e+40
11.1383 -3.77633e+40 -4.71795e+40
11.1781 -3.60658e+40 -4.48944e+40
11.2181 -2.55986e+40 -2.89186e+40
11.2581 -1.5277e+40 -8.81149e+39
11.2981 -1.16187e+40 6.33995e+39
11.3381 -1.23638e+40 1.27467e+40
11.3783 -1.12293e+40 1.17854e+40
11.4184 -7.92384e+39 8.16817e+39
11.4587 -5.54257e+39 5.34816e+39
11.4989 -5.52237e+39 4.67293e+39
11.5392 -6.85047e+39 4.91073e+39
11.5796 -7.34473e+39 4.13305e+39
11.62 -6.6347e+39 2.59058e+39
11.6605 -4.80112e+39 1.25368e+39
11.701 -2.18639e+39 4.89374e+38
11.7415 5.93674e+38 3.36481e+37
11.7822 2.92791e+39 -4.9035e+38
11.8228 3.69802e+39 -9.57539e+38
11.8636 1.59043e+39 -7.03767e+38
11.9043 -2.811e+39 -3.63481e+38
11.9452 -7.93746e+39 -8.05812e+39
11.986 -1.46988e+40 -2.98303e+40
12.027 -1.89446e+40 -4.20869e+40
12.068 -1.34484e+40 -2.3932e+40
12.109 -5.09167e+39 -9.21226e+38
12.1501 1.34509e+39 1.0878e+40
12.1913 8.68767e+39 1.44822e+40
12.2325 1.54363e+40 7.18567e+39
12.2738 2.30986e+40 -6.8819e+39
12.3151 3.40493e+40 -1.71501e+40
12.3565 4.3973e+40 -2.06942e+40
12.3979 4.08962e+40 -1.8567e+40
12.4394 2.69594e+40 -1.08668e+40
12.481 1.63481e+40 -2.61903e+38
12.5226 6.79262e+39 7.77081e+39
12.5643 4.84415e+39 1.50874e+40
12.6061 9.40281e+39 2.42518e+40
12.6479 1.11458e+40 3.23173e+40
12.6898 7.81265e+39 3.03361e+40
12.7317 5.36697e+39 1.86969e+40
12.7737 5.69636e+39 6.2335e+39
12.8158 -2.09935e+39 -2.10692e+39
12.8579 -2.33387e+40 -4.89957e+39
12.9001 -4.60085e+40 2.51433e+40
12.9424 -1.01648e+41 9.85345e+40
12.9847 -1.32843e+42 6.25246e+40
13.0271 -4.43498e+42 -1.55599e+41
13.0696 -5.42661e+42 -2.58822e+41
13.1121 -2.36377e+42 -1.38429e+41
13.1547 4.01212e+40 -6.19781e+40
13.1974 3.21253e+41 -1.09323e+41
13.2402 3.87119e+40 -1.9067e+41
13.283 -3.73896e+41 -2.49243e+41
13.3259 -6.20942e+41 -2.33975e+41
13.3689 -5.35507e+41 -1.37123e+41
13.4119 -3.2171e+41 -1.99631e+40
13.455 -6.71076e+41 1.63318e+41
13.4982 -2.41223e+42 5.5311e+41
13.5415 -5.11025e+42 1.12453e+42
13.5848 -6.85107e+42 1.57141e+42
13.6283 -5.87325e+42 1.52804e+42
13.6718 -3.41812e+42 1.10193e+42
13.7153 -1.35519e+42 5.47441e+41
13.759 -5.66574e+41 1.90246e+41
13.8028 -3.17061e+41 3.69053e+41
13.8466 1.48608e+42 1.75996e+42
13.8905 4.90617e+42 4.60451e+42
13.9345 7.29884e+42 7.99468e+42
13.9786 5.89551e+42 9.62674e+42
14.0227 2.11212e+42 8.60582e+42
14.067 -2.92942e+41 5.38892e+42
14.1113 4.44414e+40 1.68283e+42
14.1558 1.37327e+42 -1.17294e+42
14.2003 1.6693e+42 -4.12042e+42
14.2449 -6.63595e+41 -2.54538e+42
14.2896 -6.7922e+42 8.75118e+42
14.3344 -9.37942e+42 1.0853e+43
14.3793 -5.04422e+42 -3.36593e+42
14.4243 2.633e+43 -7.39179e+43
14.4693 9.0234e+43 -2.15487e+44
14.5145 8.53779e+43 -1.86125e+44
14.5598 1.94883e+43 -9.15061e+42
14.6052 -4.43397e+42 3.90906e+43
14.6506 -7.11255e+41 9.16222e+42
14.6962 9.43728e+40 4.20519e+41
14.7419 3.90154e+40 1.62147e+40
14.7877 3.80221e+41 -5.32655e+41
14.8336 9.98905e+41 -1.16576e+42
14.8796 1.54249e+42 -1.39511e+42
14.9257 1.96329e+42 -8.43125e+41
14.9719 5.02997e+41 1.50331e+42
15.0182 -1.07837e+43 1.70903e+43
15.0647 -2.54194e+43 3.44675e+43
15.1112 -2.14434e+43 1.93422e+43
15.1579 -9.00911e+42 5.38244e+41
15.2047 -1.95516e+42 2.91315e+41
15.2516 -1.72375e+43 1.37826e+43
15.2986 -7.37197e+43 4.57535e+43
15.3458 -1.43194e+44 9.29736e+43
15.393 -1.66466e+44 1.18143e+44
15.4404 -6.80057e+43 1.14328e+44
15.488 8.46821e+43 9.23464e+43
15.5356 2.90217e+44 2.06766e+44
15.5834 8.11661e+44 1.03028e+45
15.6313 1.54202e+45 2.2248e+45
15.6794 1.07259e+45 1.64793e+45
15.7276 1.67592e+44 3.71268e+44
15.7759 1.67763e+43 -1.00642e+44
15.8243 2.19039e+44 -3.2666e+44
15.873 5.61714e+44 -3.46235e+44
15.9217 8.74171e+44 5.32768e+43
15.9706 1.0531e+45 6.11972e+44
16.0197 2.07838e+45 1.09985e+45
16.0689 5.68669e+45 2.01362e+45
16.1182 1.04514e+46 3.5367e+45
16.1677 1.16505e+46 4.66817e+45
16.2174 8.17653e+45 4.25087e+45
16.2672 4.59326e+45 4.59995e+45
16.3172 4.97878e+45 1.30591e+46
16.3674 8.02338e+45 2.81866e+46
16.4177 8.96925e+45 3.44157e+46
16.4682 6.29325e+45 2.37672e+46
16.5189 3.11151e+45 9.25543e+45
16.5697 1.23255e+45 1.47261e+45
16.6208 3.23316e+44 -1.91259e+44
16.672 1.73052e+44 -5.62776e+44
16.7234 1.62534e+45 9.4569e+44
16.775 4.72762e+45 4.86144e+45
16.8268 8.82285e+45 6.83049e+45
16.8787 1.17818e+46 2.80978e+45
16.9309 1.02021e+46 -9.02165e+44
16.9833 6.3126e+45 1.64173e+45
17.0359 -3.88137e+45 1.5272e+46
17.0887 -1.7635e+46 3.35686e+46
17.1418 -9.90632e+45 2.15879e+46
17.195 -1.22843e+46 1.96247e+46
17.2485 6.52588e+44 1.99939e+45
17.3022 -3.44021e+44 2.61526e+44
17.3562 -7.16918e+44 -6.03776e+44
17.4104 1.09807e+45 -4.85591e+44
17.4648 1.22907e+47 -9.2124e+46
17.5195 4.3718e+47 -4.19527e+47
17.5744 4.17366e+46 -8.06126e+47
17.6296 -1.25272e+48 -8.9867e+47
17.6851 1.7432e+48 -2.45992e+48
17.7408 2.88091e+49 -1.63544e+49
17.7969 7.69481e+49 -4.31501e+49
17.8532 9.26757e+49 -5.20641e+49
17.9098 5.32604e+49 -2.9669e+49
17.9667 1.29156e+49 -7.18627e+48
18.0239 4.20356e+47 -2.16254e+47
18.0815 4.57479e+45 -3.24201e+45
18.1393 3.58078e+44 2.47586e+44
18.1975 3.85832e+45 -5.19923e+45
18.256 7.78851e+45 -5.43876e+45
18.3149 3.22347e+46 -2.31887e+46
18.3742 6.96773e+46 -8.60861e+46
18.4338 4.27294e+46 -9.45665e+46
18.4938 3.55871e+44 -7.85885e+45
18.5542 -2.99298e+46 3.81601e+46
18.615 -1.8126e+46 3.94048e+46
18.6762 1.51076e+46 3.35411e+46
18.7379 -9.14603e+46 5.40042e+46
18.8 -4.10939e+47 -3.98242e+46
18.8625 -3.8956e+48 1.83063e+48
18.9255 -1.86258e+49 1.24216e+49
18.9891 -3.14504e+49 2.24915e+49
19.0531 -2.03552e+49 1.49131e+49
19.1177 -4.54738e+48 3.3662e+48
19.1828 -3.79659e+46 -8.47477e+45
19.2484 -1.48487e+47 2.09181e+48
19.3147 -1.39937e+48 2.37554e+49
19.3816 -3.25497e+48 5.44726e+49
19.4491 -2.73623e+48 4.05228e+49
19.5173 -1.91353e+48 7.34253e+48
19.5862 -4.13569e+48 -5.87501e+47
19.6558 -5.2647e+48 2.29804e+48
19.7262 -3.63596e+51 -1.79111e+51
19.7974 3.68617e+47 -3.54005e+47
19.8694 1.05631e+48 -2.16752e+48
19.9423 -2.35201e+47 -1.74607e+48
20.0162 1.18149e+48 8.42788e+47
20.091 2.42481e+48 3.33519e+48
20.1669 -3.45028e+48 5.24128e+48
20.244 -9.0033e+48 3.2437e+49
20.3222 -3.48631e+50 5.07882e+49
20.4016 -1.73632e+51 -5.85959e+50
20.4825 -1.79733e+51 -8.25446e+50
20.5648 -3.38037e+50 -2.55512e+50
20.6487 8.2635e+49 -2.34335e+50
20.7344 5.80371e+49 -1.92207e+50
20.8219 2.76698e+48 -2.16579e+49
20.9115 6.82517e+47 1.89259e+48
21.0034 -4.89811e+47 -5.85614e+48
21.0979 2.29053e+49 2.79311e+49
21.1952 3.8554e+50 2.23732e+50
21.2959 3.37433e+50 1.90979e+50
21.4004 -2.17531e+54 -7.52271e+54
21.5093 3.58355e+49 2.01689e+49
21.6237 6.78785e+48 -1.2292e+49
21.7448 -9.3848e+49 -5.5123e+48
21.8747 -3.63454e+49 -3.86431e+49
22.0165 -3.47253e+48 -2.95099e+48
22.1768 1.35946e+50 -8.84243e+49
22.3723 9.19564e+49 -9.89424e+49


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda2.0Nc1Quantum/vCLROffP_FRG.txt <==
-22.3723 7.59284e+36 -2.33086e+36
-22.1768 9.88678e+37 1.66935e+38
-22.0165 -4.58422e+36 -1.22912e+36
-21.8747 -1.57154e+35 9.57629e+33
-21.7448 2.00675e+37 1.31097e+36
-21.6237 2.04646e+36 -4.46008e+36
-21.5093 5.47465e+35 -1.21623e+37
-21.4004 6.11349e+37 -2.32636e+36
-21.2959 -5.22739e+36 3.29208e+37
-21.1952 7.11385e+36 7.07285e+37
-21.0979 -1.10647e+37 -3.08631e+36
-21.0034 1.17003e+36 -5.30656e+34
-20.9115 -1.03402e+36 3.28065e+36
-20.8219 -3.11386e+36 -9.05739e+35
-20.7344 -7.47726e+36 4.89372e+36
-20.6487 -1.49996e+37 -7.66364e+36
-20.5648 -2.76271e+37 -3.41225e+36
-20.4825 3.49689e+36 2.05378e+36
-20.4016 2.4235e+37 3.92637e+34
-20.3222 2.32781e+36 2.47659e+36
-20.244 5.56886e+35 -2.91319e+36
-20.1669 -1.02646e+36 -5.28749e+35
-20.091 -3.84383e+37 1.96581e+37
-20.0162 -2.75135e+35 -1.10037e+36
-19.9423 1.31322e+36 -1.80844e+36
-19.8694 -1.06721e+36 6.73996e+35
-19.7974 -1.41629e+37 -1.14034e+35
-19.7262 -5.51094e+37 -4.21539e+36
-19.6558 -2.49108e+36 9.27846e+36
-19.5862 -8.80815e+35 2.37701e+36
-19.5173 2.65881e+35 -1.09222e+36
-19.4491 -5.80282e+35 -1.09743e+34
-19.3816 -9.76454e+36 1.69715e+35
-19.3147 -5.33033e+35 3.34901e+35
-19.2484 -5.27491e+35 -4.0564e+35
-19.1828 -5.67082e+36 7.36734e+36
-19.1177 -7.68806e+35 9.94732e+35
-19.0531 8.33257e+35 2.07235e+35
-18.9891 1.42016e+36 -5.95522e+35
-18.9255 3.12501e+35 -1.28564e+36
-18.8625 -2.94955e+35 -5.62432e+35
-18.8 -3.83014e+35 -4.22344e+35
-18.7379 -5.08265e+35 1.73834e+36
-18.6762 1.19175e+35 6.60068e+34
-18.615 3.22757e+35 6.73651e+35
-18.5542 6.81344e+35 -4.95674e+35
-18.4938 3.49378e+35 -8.19817e+35
-18.4338 -1.18272e+35 -1.18559e+35
-18.3742 -6.5316e+35 -6.81434e+35
-18.3149 -8.55594e+36 2.48346e+36
-18.256 -1.79593e+36 3.1149e+35
-18.1975 -2.51107e+34 7.39264e+34
-18.1393 -7.01839e+36 1.13591e+37
-18.0815 -2.06711e+37 4.90519e+37
-18.0239 -2.36027e+36 2.38058e+36
-17.9667 1.10723e+34 -1.49244e+34
-17.9098 -3.3871e+33 1.13041e+35
-17.8532 3.78173e+35 -1.07864e+36
-17.7969 3.8283e+35 -6.48917e+36
-17.7408 3.32285e+35 -5.31283e+35
-17.6851 2.68222e+35 1.13337e+35
-17.6296 6.26577e+33 6.76665e+35
-17.5744 -5.233e+35 2.18576e+36
-17.5195 -1.0728e+36 -1.15772e+34
-17.4648 -4.21301e+35 -1.33932e+35
-17.4104 -8.14613e+34 1.83431e+34
-17.3562 -8.0835e+34 5.08429e+34
-17.3022 -6.18809e+34 2.31811e+35
-17.2485 6.32482e+36 9.47874e+36
-17.195 7.23962e+36 1.05671e+37
-17.1418 8.56129e+34 1.01374e+36
-17.0887 2.5288e+35 2.05098e+35
-17.0359 1.38542e+35 9.47848e+34
-16.9833 6.56962e+34 5.0786e+34
-16.9309 6.78619e+35 -2.60091e+33
-16.8787 8.70721e+36 -8.47303e+36
-16.8268 6.95049e+36 -6.89219e+36
-16.775 -8.37684e+35 3.17972e+35
-16.7234 -1.30205e+35 1.03498e+35
-16.672 -9.51649e+33 8.15446e+33
-16.6208 -9.69008e+34 5.22365e+34
-16.5697 -3.04563e+34 2.98432e+34
-16.5189 2.77727e+34 2.0539e+34
-16.4682 2.43678e+34 2.54497e+34
-16.4177 -9.57164e+32 3.84735e+34
-16.3674 -9.89914e+34 1.08138e+35
-16.3172 1.41633e+34 1.88598e+35
-16.2672 2.17044e+35 2.10252e+35
-16.2174 -4.18457e+34 2.27194e+35
-16.1677 -3.75912e+35 3.43592e+35
-16.1182 -7.24687e+35 6.86949e+35
-16.0689 7.34725e+33 -2.70383e+35
-16.0197 9.8669e+34 -2.22326e+35
-15.9706 -2.75385e+34 5.10376e+34
-15.9217 3.8237e+34 -1.58372e+35
-15.873 -2.8063e+34 -1.51256e+35
-15.8243 -5.16178e+34 -2.68984e+34
-15.7759 3.98463e+34 -2.91482e+34
-15.7276 6.24149e+34 -7.3611e+34
-15.6794 3.30601e+34 -1.55474e+35
-15.6313 -6.31081e+34 -1.42852e+34
-15.5834 -8.89085e+34 -2.55322e+34
-15.5356 -4.02379e+34 4.43633e+34
-15.488 2.51382e+34 4.11265e+34
-15.4404 8.32126e+34 4.92424e+34
-15.393 1.9988e+34 -1.86455e+34
-15.3458 -1.62378e+34 2.98983e+34
-15.2986 -2.14864e+34 3.66688e+34
-15.2516 -3.36915e+34 -2.12685e+33
-15.2047 4.85117e+34 -3.44664e+34
-15.1579 1.25052e+35 -3.13686e+34
-15.1112 1.17311e+35 -5.34664e+34
-15.0647 4.30527e+34 -9.15865e+34
-15.0182 -1.19976e+34 -1.2881e+34
-14.9719 1.74108e+34 3.35932e+34
-14.9257 1.38468e+34 4.51379e+34
-14.8796 1.40166e+34 -3.70275e+33
-14.8336 -1.74528e+34 1.5095e+34
-14.7877 -3.00787e+34 5.30511e+34
-14.7419 -3.82052e+34 8.15572e+34
-14.6962 2.52768e+34 9.00883e+33
-14.6506 8.0325e+34 8.87639e+33
-14.6052 2.32056e+34 -3.46061e+33
-14.5598 -6.73395e+33 -5.87561e+33
-14.5145 -1.42021e+34 -5.86368e+33
-14.4693 -1.03717e+34 2.42258e+33
-14.4243 -3.99207e+33 -5.85276e+33
-14.3793 -1.60663e+31 -4.72079e+33
-14.3344 -8.3263e+32 -1.28244e+34
-14.2896 -7.99532e+33 -2.22732e+34
-14.2449 3.86325e+32 -2.69432e+34
-14.2003 1.03698e+34 -1.13225e+34
-14.1558 2.84168e+34 -3.48465e+33
-14.1113 2.42873e+34 5.39465e+33
-14.067 5.79712e+33 -5.20687e+33
-14.0227 1.20329e+34 4.43068e+33
-13.9786 -7.57827e+33 -4.8418e+33
-13.9345 1.38534e+37 -1.22357e+37
-13.8905 4.2949e+36 4.63788e+36
-13.8466 -1.72591e+37 6.2669e+37
-13.8028 -9.15528e+36 5.03833e+37
-13.759 1.73437e+37 1.31351e+37
-13.7153 1.17699e+37 1.4469e+36
-13.6718 8.96889e+36 -5.57706e+36
-13.6283 4.54297e+36 -1.92101e+36
-13.5848 4.44259e+35 -6.669e+35
-13.5415 4.42705e+35 -1.21647e+36
-13.4982 -1.1309e+37 1.01933e+37
-13.455 -4.66213e+37 4.1321e+37
-13.4119 -2.01179e+37 5.19809e+37
-13.3689 1.83562e+37 6.18324e+37
-13.3259 -6.40918e+37 6.30776e+37
-13.283 -6.88287e+37 5.63056e+37
-13.2402 5.62675e+36 1.33824e+37
-13.1974 2.10037e+37 5.36921e+36
-13.1547 2.59498e+37 4.0977e+36
-13.1121 2.73425e+37 3.07105e+36
-13.0696 2.0435e+37 8.53214e+35
-13.0271 2.4109e+36 -4.63884e+36
-12.9847 -1.63279e+36 -2.44858e+36
-12.9424 -1.89947e+36 -8.00975e+35
-12.9001 4.00282e+35 -3.55043e+36
-12.8579 1.40393e+37 -1.3748e+37
-12.8158 1.00155e+37 -1.91642e+37
-12.7737 -8.63949e+36 -1.93294e+37
-12.7317 -4.98559e+36 -9.21994e+36
-12.6898 6.5626e+35 -1.04124e+36
-12.6479 -1.27851e+35 -1.13561e+37
-12.6061 5.33359e+36 -1.3703e+37
-12.5643 1.64925e+37 -1.56044e+37
-12.5226 7.50953e+36 -8.1758e+36
-12.481 4.15447e+35 -1.84509e+36
-12.4394 3.04544e+37 3.10585e+37
-12.3979 9.85866e+37 9.52191e+37
-12.3565 6.69544e+37 6.44124e+37
-12.3151 9.31489e+36 1.94645e+36
-12.2738 -6.67576e+35 4.82176e+36
-12.2325 -4.16428e+36 7.39843e+36
-12.1913 1.76074e+36 3.97405e+35
-12.1501 1.4553e+36 -9.41987e+35
-12.109 -7.19014e+35 1.21604e+36
-12.068 1.78187e+34 9.80861e+35
-12.027 -4.585e+35 5.47273e+35
-11.986 -1.49911e+35 7.70683e+35
-11.9452 3.41963e+35 1.09432e+36
-11.9043 -4.89388e+35 4.70876e+35
-11.8636 8.78622e+35 -1.03238e+35
-11.8228 3.64833e+35 1.06787e+37
-11.7822 1.1564e+35 1.69008e+37
-11.7415 1.15984e+36 4.2921e+36
-11.701 9.51323e+34 -1.75912e+35
-11.6605 -1.40996e+35 -2.69938e+34
-11.62 -6.69175e+34 1.24133e+35
-11.5796 1.25549e+34 -1.40627e+33
-11.5392 4.41247e+34 -4.44478e+34
-11.4989 1.11166e+35 -1.19341e+35
-11.4587 1.52187e+35 -1.32261e+35
-11.4184 8.04475e+34 -3.30349e+34
-11.3783 7.05063e+34 -3.62612e+34
-11.3381 9.29792e+34 -9.60401e+34
-11.2981 5.32544e+34 -7.26104e+34
-11.2581 -1.20106e+34 -5.56347e+34
-11.2181 -4.41119e+34 -6.1121e+34
-11.1781 -2.69539e+34 -4.63105e+34
-11.1383 -1.08101e+34 -2.77446e+34
-11.0984 -1.97086e+33 -1.38388e+34
-11.0586 -1.51839e+33 -7.56532e+33
-11.0189 1.11864e+32 -6.59214e+33
-10.9792 -8.30294e+34 8.48422e+34
-10.9395 -3.80966e+35 3.63451e+35
-10.8999 -2.6421e+35 1.93953e+35
-10.8603 -4.01037e+34 -4.53135e+34
-10.8208 -6.31142e+34 -8.66085e+33
-10.7813 -1.43988e+35 -2.10361e+34
-10.7418 -7.76196e+34 -1.48395e+34
-10.7024 -2.93323e+33 1.09349e+34
-10.6631 2.43734e+33 1.34715e+34
-10.6238 4.25707e+33 1.19167e+34
-10.5845 3.86814e+33 6.86172e+33
-10.5452 -1.11012e+32 1.14174e+34
-10.506 -1.26498e+35 2.35961e+35
-10.4669 -2.14961e+35 3.25344e+35
-10.4278 -1.33069e+34 8.98567e+34
-10.3887 2.83973e+34 2.58234e+34
-10.3496 1.03264e+35 2.85628e+33
-10.3106 1.01712e+35 -1.27437e+35
-10.2717 1.9589e+34 -9.02312e+34
-10.2328 -1.60513e+34 -6.96745e+34
-10.1939 -1.62447e+34 -3.72867e+34
-10.155 -1.05159e+34 -1.28072e+34
-10.1162 -8.90652e+33 -2.62014e+34
-10.0774 -3.4843e+34 -2.04942e+34
-10.0387 -2.83949e+35 2.60047e+35
-10 -4.03084e+35 4.73091e+35
-9.96134 -1.7136e+35 2.27162e+35
-9.92271 -2.09089e+34 1.09598e+34
-9.88412 3.31729e+34 1.87064e+34
-9.84557 6.80864e+34 4.769e+34
-9.80704 6.94183e+33 4.65206e+34
-9.76856 -4.30284e+34 4.46174e+34
-9.73011 6.14757e+34 -3.23619e+33
-9.69169 2.71923e+35 -7.90975e+34
-9.65331 2.21882e+35 -4.14295e+34
-9.61496 4.17172e+34 2.58277e+34
-9.57664 -3.30719e+33 2.31763e+34
-9.53836 -3.44955e+33 -1.00498e+34
-9.50011 1.4512e+34 -3.3795e+34
-9.46189 5.16421e+34 -1.69472e+34
-9.42371 7.70351e+34 2.91029e+32
-9.38556 4.25542e+34 -5.11094e+33
-9.34744 6.81582e+33 -1.2413e+34
-9.30935 2.68793e+34 -1.06993e+33
-9.2713 5.44051e+34 4.99264e+33
-9.23327 4.11131e+34 -4.36505e+33
-9.19528 2.03531e+34 -3.78638e+33
-9.15732 1.66467e+34 -2.74705e+33
-9.11939 7.88225e+33 -8.09943e+33
-9.08149 2.77171e+33 -1.30446e+34
-9.04362 -7.6096e+33 -2.9361e+33
-9.00578 -1.93174e+34 -1.2219e+33
-8.96797 7.13918e+34 6.80807e+34
-8.93019 2.28123e+35 2.05271e+35
-8.89244 1.77833e+35 1.6257e+35
-8.85471 3.76891e+34 1.63565e+34
-8.81702 3.39562e+34 6.42111e+33
-8.77936 9.35684e+33 6.61694e+33
-8.74172 3.192e+33 5.0015e+32
-8.70412 4.69401e+33 -4.49487e+33
-8.66654 3.90649e+33 -4.53968e+33
-8.62899 -1.43194e+32 -3.70354e+33
-8.59146 -1.44431e+33 -1.9428e+33
-8.55397 5.4217e+30 2.0569e+32
-8.5165 -1.25169e+32 1.25909e+33
-8.47906 2.85829e+32 8.56936e+32
-8.44165 5.82639e+32 4.44637e+32
-8.40426 4.66158e+31 4.74335e+31
-8.3669 -9.82708e+31 -5.23362e+31
-8.32956 2.33546e+31 5.64844e+30
-8.29226 7.58496e+31 5.46826e+31
-8.25497 3.00715e+31 8.66708e+31
-8.21772 1.34132e+30 4.66479e+31
-8.18049 1.3158e+31 -2.70922e+30
-8.14328 2.70733e+31 -4.36489e+31
-8.1061 6.03871e+31 -6.02087e+31
-8.06895 2.03128e+31 1.52364e+31
-8.03182 -3.91688e+31 -1.43925e+31
-7.99471 -5.34298e+30 -1.08942e+32
-7.95763 2.74236e+33 3.32517e+33
-7.92058 7.22938e+33 8.15941e+33
-7.88355 5.01758e+33 5.81365e+33
-7.84654 1.38801e+33 1.94191e+33
-7.80955 -5.292e+32 -9.51055e+32
-7.77259 -2.12148e+33 -3.41177e+33
-7.73566 -1.8104e+33 -4.42204e+33
-7.69874 -4.73255e+31 -2.12696e+33
-7.66185 -2.22066e+31 -2.72113e+32
-7.62498 -8.49761e+31 -1.94024e+32
-7.58814 9.30313e+30 -3.32119e+31
-7.55132 3.5577e+31 1.55147e+31
-7.51452 3.32151e+31 -1.81238e+31
-7.47774 1.4626e+31 -6.62238e+31
-7.44099 1.83093e+31 -7.84834e+31
-7.40425 4.95987e+31 -2.46551e+31
-7.36754 9.63919e+31 3.6593e+30
-7.33085 4.53262e+32 7.53559e+32
-7.29418 8.65419e+32 1.32284e+33
-7.25754 9.18621e+32 5.59594e+32
-7.22091 4.5645e+32 7.60953e+31
-7.18431 -6.20712e+31 1.29962e+31
-7.14772 -3.47728e+32 3.52938e+32
-7.11116 -4.92001e+32 1.18527e+33
-7.07462 -8.72511e+32 2.98769e+33
-7.0381 -8.66555e+32 3.21824e+33
-7.00159 -2.31209e+32 1.04681e+33
-6.96511 -1.8965e+30 -7.7724e+30
-6.92865 3.58885e+30 -3.88303e+31
-6.89221 1.15226e+31 -2.54854e+31
-6.85579 1.38923e+31 1.08817e+31
-6.81938 -2.9119e+31 -2.34168e+31
-6.783 -2.04981e+31 -4.3964e+31
-6.74664 -6.0371e+31 -3.84283e+31
-6.71029 -8.20376e+31 -3.42121e+30
-6.67397 -8.32281e+31 3.82766e+31
-6.63766 -5.11687e+31 7.16594e+31
-6.60137 8.47976e+30 6.89896e+31
-6.5651 1.68715e+31 6.69595e+31
-6.52885 3.97233e+30 9.12971e+31
-6.49262 -6.86136e+31 1.06485e+32
-6.4564 -4.15737e+32 1.26388e+32
-6.42021 -8.25584e+32 1.09625e+32
-6.38403 5.01913e+31 1.06593e+32
-6.34786 4.19844e+33 3.19182e+33
-6.31172 5.41142e+33 4.84984e+33
-6.27559 1.65737e+33 9.58593e+32
-6.23949 -3.15997e+32 -4.90433e+32
-6.20339 -3.36464e+32 -2.54842e+32
-6.16732 -2.13286e+32 -1.31886e+32
-6.13126 -7.18382e+31 -4.0186e+31
-6.09522 -3.20595e+31 -2.21188e+29
-6.05919 -6.79533e+31 -2.22527e+31
-6.02319 -6.50366e+31 -6.66047e+31
-5.9872 -4.19396e+31 -8.17878e+31
-5.95122 -2.18503e+31 -2.93315e+31
-5.91526 9.65083e+29 1.46686e+31
-5.87932 1.60427e+31 2.25362e+31
-5.84339 6.09203e+31 5.77815e+31
-5.80748 8.00373e+31 6.50872e+31
-5.77158 4.12967e+31 1.48064e+31
-5.7357 1.19252e+31 -1.65318e+30
-5.69984 -1.23047e+31 6.35835e+30
-5.66399 -7.15431e+31 4.30781e+30
-5.62815 -7.59677e+31 -4.11724e+30
-5.59233 -1.76372e+31 9.8732e+30
-5.55653 3.29121e+31 1.10674e+31
-5.52074 4.71744e+31 5.15693e+30
-5.48497 2.40487e+31 -7.95984e+30
-5.4492 -2.40303e+30 -2.56571e+31
-5.41346 5.71716e+30 -7.26485e+30
-5.37773 1.7336e+30 -9.06812e+29
-5.34201 -3.94954e+30 2.00683e+30
-5.30631 -2.07418e+30 7.47013e+29
-5.27062 -8.06595e+29 8.50937e+29
-5.23494 4.55114e+29 1.31957e+30
-5.19928 2.43032e+30 2.51826e+30
-5.16363 5.22528e+28 5.52483e+30
-5.128 -1.93061e+30 5.13409e+30
-5.09237 7.72233e+29 -1.40579e+30
-5.05677 1.08144e+30 -1.19461e+30
-5.02117 7.37227e+29 -4.10068e+29
-4.98559 -1.44908e+29 2.77708e+29
-4.95002 -6.10433e+29 5.35084e+29
-4.91446 -1.92483e+29 2.43393e+29
-4.87892 -2.51264e+29 1.39031e+29
-4.84339 -1.15536e+29 5.91096e+28
-4.80787 -3.52135e+28 7.47543e+28
-4.77237 -2.24914e+27 5.44134e+28
-4.73687 1.70999e+28 5.12013e+28
-4.70139 3.0492e+28 5.94125e+28
-4.66592 3.2016e+28 1.05288e+29
-4.63046 -2.10721e+28 1.49356e+29
-4.59502 1.57869e+29 6.25016e+27
-4.55958 9.82422e+28 -1.91169e+29
-4.52416 -1.18617e+29 -5.69132e+29
-4.48875 -3.55833e+29 -7.62374e+29
-4.45335 -5.68305e+29 -7.91791e+29
-4.41797 -1.2924e+29 -3.80429e+29
-4.38259 -6.68637e+28 -4.69908e+28
-4.34722 7.03549e+29 1.6351e+30
-4.31187 2.95674e+30 7.89252e+30
-4.27653 3.32748e+30 1.00947e+31
-4.24119 1.91028e+30 3.35906e+30
-4.20587 -2.00864e+30 3.199e+29
-4.17056 -2.62309e+30 5.27101e+29
-4.13526 -1.797e+29 -7.31666e+28
-4.09997 -5.03203e+30 1.05169e+30
-4.06469 -1.85254e+30 4.4734e+29
-4.02942 -5.32738e+28 6.51396e+28
-3.99416 5.27127e+28 3.13847e+28
-3.95891 3.88093e+28 9.12811e+27
-3.92367 9.52013e+27 7.8586e+27
-3.88844 2.39133e+26 -1.78148e+27
-3.85322 -5.80166e+27 1.84141e+28
-3.81801 -8.69342e+27 5.89112e+28
-3.7828 -4.9925e+27 4.46649e+28
-3.74761 -5.24475e+26 1.43099e+28
-3.71243 -4.87646e+26 1.44651e+28
-3.67726 1.44418e+27 1.40273e+28
-3.64209 1.59715e+27 1.42222e+28
-3.60694 -6.63034e+27 6.31167e+27
-3.57179 -2.63943e+28 -4.1115e+28
-3.53665 -4.37872e+28 -1.36775e+29
-3.50152 -1.78287e+28 -1.55706e+29
-3.4664 8.03022e+28 1.72384e+29
-3.43129 2.07044e+29 8.47003e+29
-3.39619 1.23554e+29 5.83494e+29
-3.36109 -1.27798e+28 6.00514e+27
-3.32601 -2.71406e+27 2.43365e+27
-3.29093 2.59447e+27 7.17112e+27
-3.25586 2.6882e+27 6.16782e+27
-3.2208 4.26724e+26 5.42192e+27
-3.18574 -2.58233e+27 4.79264e+27
-3.1507 -9.4378e+26 2.72847e+27
-3.11566 -2.78581e+26 3.82051e+27
-3.08063 -1.28222e+27 5.67623e+27
-3.0456 -6.8377e+26 7.62852e+27
-3.01059 -4.31688e+27 8.43167e+27
-2.97558 -5.24407e+27 5.62745e+27
-2.94058 4.7306e+27 -7.18685e+27
-2.90558 7.94696e+27 -1.05286e+28
-2.87059 2.43241e+27 -1.06728e+28
-2.83561 -8.25913e+26 -8.09298e+27
-2.80064 7.43579e+26 -8.70414e+26
-2.76567 3.22284e+27 3.47494e+27
-2.73071 3.83137e+27 4.64963e+27
-2.69576 3.02156e+27 1.93481e+27
-2.66081 -5.87943e+26 4.8837e+27
-2.62587 -3.3659e+27 1.12744e+28
-2.59094 -5.04604e+27 9.68296e+27
-2.55601 -3.72005e+27 5.76882e+27
-2.52109 -2.63732e+27 4.46843e+27
-2.48617 -8.79964e+26 4.53993e+27
-2.45126 5.64249e+26 5.43529e+27
-2.41636 1.11957e+27 5.80096e+27
-2.38146 1.51688e+27 5.61321e+27
-2.34657 7.54763e+26 4.70511e+27
-2.31168 -1.42185e+27 3.84597e+27
-2.2768 -2.83714e+27 3.84383e+27
-2.24192 -2.87115e+27 5.77053e+27
-2.20705 -1.8873e+27 5.81461e+27
-2.17219 -1.47635e+26 6.59165e+27
-2.13733 -9.38116e+25 7.13296e+27
-2.10247 -9.46557e+26 5.82743e+27
-2.06762 -3.65014e+27 1.56243e+27
-2.03278 -3.91693e+27 1.59522e+27
-1.99794 -3.19508e+27 4.75887e+27
-1.9631 -1.51887e+27 7.19266e+27
-1.92827 -4.80135e+26 9.01021e+27
-1.89345 3.02724e+26 8.92617e+27
-1.85862 7.41358e+26 9.01297e+27
-1.82381 -3.48698e+26 8.35238e+27
-1.78899 -6.66762e+24 8.56253e+27
-1.75419 5.00811e+26 8.96803e+27
-1.71938 -5.72958e+26 9.60531e+27
-1.68458 -1.88953e+27 9.98547e+27
-1.64979 -1.56108e+27 9.39735e+27
-1.61499 -1.06947e+27 8.91276e+27
-1.58021 -1.61403e+26 7.45249e+27
-1.54542 8.32616e+26 6.57761e+27
-1.51064 1.12083e+27 5.8715e+27
-1.47586 1.34836e+27 5.06944e+27
-1.44109 -7.73885e+26 4.85983e+27
-1.40632 4.89633e+26 5.06434e+27
-1.37155 3.41182e+26 5.147e+27
-1.33679 4.32934e+26 5.62973e+27
-1.30203 6.19507e+26 6.19298e+27
-1.26727 2.88643e+26 5.89335e+27
-1.23251 7.40394e+26 6.28906e+27
-1.19776 2.08328e+26 6.28338e+27
-1.16301 -5.2433e+25 7.0137e+27
-1.12827 -5.92947e+26 7.05585e+27
-1.09352 9.9531e+26 7.16291e+27
-1.05878 1.11288e+27 7.2792e+27
-1.02405 3.60782e+26 6.43788e+27
-0.989309 1.02337e+27 8.70919e+27
-0.954576 -3.82512e+27 7.28512e+27
-0.919844 -2.54766e+27 9.69399e+27
-0.885115 -5.37025e+26 9.72083e+27
-0.850388 -8.14361e+26 8.15112e+27
-0.815663 3.27366e+26 6.60523e+27
-0.78094 1.65287e+27 6.03374e+27
-0.746219 1.54373e+27 5.57835e+27
-0.711499 5.19207e+26 5.97291e+27
-0.676781 -1.28005e+27 7.83261e+27
-0.642065 -1.58522e+27 9.42286e+27
-0.60735 -6.48675e+26 9.99761e+27
-0.572637 -5.54077e+26 9.57216e+27
-0.537925 -6.81921e+26 8.36313e+27
-0.503214 -7.01301e+26 7.87669e+27
-0.468504 -9.42181e+26 7.55275e+27
-0.433796 -1.67419e+27 7.5895e+27
-0.399089 -3.02027e+26 8.48669e+27
-0.364382 1.41452e+27 8.84445e+27
-0.329676 2.12242e+27 8.55651e+27
-0.294972 1.59585e+27 9.18766e+27
-0.260267 1.48702e+27 8.66908e+27
-0.225564 2.22014e+27 7.38633e+27
-0.190861 3.02692e+27 7.2671e+27
-0.156158 3.34999e+27 7.23648e+27
-0.121456 4.24982e+27 6.74501e+27
-0.0867541 5.04356e+27 5.60251e+27
-0.0520524 4.57799e+27 3.40842e+27
-0.0173508 1.27955e+27 -2.97061e+27
0.0173508 -1.85433e+27 -3.92366e+27
0.0520524 -2.47007e+27 9.02255e+26
0.0867541 -1.97069e+27 2.29941e+27
0.121456 -1.70261e+26 4.57016e+27
0.156158 9.77469e+25 5.26565e+27
0.190861 -5.09792e+26 5.73043e+27
0.225564 -7.72351e+25 6.00697e+27
0.260267 1.1588e+27 7.83048e+27
0.294972 2.20373e+27 8.80134e+27
0.329676 3.15947e+27 8.57867e+27
0.364382 7.56301e+27 7.07556e+27
0.399089 7.40746e+27 7.52437e+27
0.433796 5.68478e+27 8.06136e+27
0.468504 2.92124e+27 7.49641e+27
0.503214 7.73775e+26 7.646e+27
0.537925 9.50316e+26 7.53934e+27
0.572637 1.54965e+27 6.65501e+27
0.60735 4.47952e+27 5.68605e+27
0.642065 6.97554e+27 4.31926e+27
0.676781 6.62645e+27 3.63361e+27
0.711499 5.43545e+27 3.73373e+27
0.746219 4.47796e+27 6.19394e+27
0.78094 2.04612e+27 8.39417e+27
0.815663 1.88375e+27 7.5342e+27
0.850388 6.42765e+26 4.53954e+27
0.885115 -1.51586e+27 8.71618e+26
0.919844 -3.74345e+27 -3.57247e+27
0.954576 -3.69029e+27 -7.84882e+27
0.989309 1.0147e+27 -3.63416e+27
1.02405 5.248e+27 -9.31845e+26
1.05878 6.72476e+27 1.86204e+27
1.09352 5.5788e+27 4.4394e+27
1.12827 3.00724e+27 4.89358e+27
1.16301 9.07923e+26 5.21851e+27
1.19776 1.60723e+27 1.04726e+28
1.23251 6.40213e+27 1.90857e+28
1.26727 6.42048e+27 1.91806e+28
1.30203 3.8259e+27 1.38798e+28
1.33679 2.46225e+27 9.47361e+27
1.37155 4.90928e+27 7.91117e+27
1.40632 3.67469e+27 8.13384e+27
1.44109 -8.06189e+26 9.79472e+27
1.47586 -2.86849e+27 1.10547e+28
1.51064 -1.06334e+26 9.2559e+27
1.54542 3.08944e+27 7.54542e+27
1.58021 3.77021e+27 4.73992e+27
1.61499 -6.68924e+26 3.14603e+27
1.64979 -2.59255e+27 1.08174e+27
1.68458 4.59826e+26 -3.00114e+26
1.71938 1.85003e+27 1.11937e+27
1.75419 2.3287e+27 4.07127e+27
1.78899 1.16664e+27 7.2873e+27
1.82381 -9.48936e+26 9.65223e+27
1.85862 -2.65197e+27 1.33155e+28
1.89345 -2.60169e+27 1.74744e+28
1.92827 -1.74723e+27 1.2589e+28
1.9631 4.76679e+27 2.02634e+27
1.99794 1.15209e+28 -5.31161e+27
2.03278 1.43772e+28 -4.23785e+27
2.06762 1.15101e+28 1.73859e+27
2.10247 3.24396e+27 5.08615e+27
2.13733 -1.34317e+27 3.99307e+27
2.17219 1.09098e+27 1.03492e+28
2.20705 5.86423e+27 1.99892e+28
2.24192 8.29369e+27 2.5699e+28
2.2768 7.47328e+27 2.50714e+28
2.31168 5.67788e+27 1.7438e+28
2.34657 4.2023e+27 1.42658e+28
2.38146 4.80841e+27 1.04348e+28
2.41636 1.43613e+27 1.15407e+28
2.45126 -3.73825e+27 1.64916e+28
2.48617 3.08381e+26 1.91771e+28
2.52109 1.20831e+28 2.09336e+28
2.55601 2.22832e+28 2.04499e+28
2.59094 4.39001e+28 9.80967e+27
2.62587 8.35629e+28 -1.99123e+27
2.66081 7.10669e+28 -2.88289e+27
2.69576 2.22168e+28 4.03661e+27
2.73071 7.74507e+27 1.57682e+27
2.76567 1.18023e+28 -1.50207e+28
2.80064 3.00815e+27 -3.9666e+27
2.83561 1.32565e+28 3.08224e+28
2.87059 1.91585e+28 4.83587e+28
2.90558 1.80422e+28 5.43119e+28
2.94058 2.41405e+28 5.30958e+28
2.97558 1.74295e+28 4.39129e+28
3.01059 1.17934e+28 4.39989e+28
3.0456 1.79232e+28 4.26276e+28
3.08063 3.99406e+28 3.77059e+28
3.11566 5.10451e+28 5.58278e+28
3.1507 2.21675e+28 7.66505e+28
3.18574 1.79492e+28 8.02898e+28
3.2208 3.10071e+28 8.61524e+28
3.25586 4.64256e+28 1.40549e+29
3.29093 5.05086e+28 1.59522e+29
3.32601 2.0737e+28 1.85184e+29
3.36109 -3.39269e+28 1.03616e+29
3.39619 3.43952e+29 -5.32957e+29
3.43129 1.24888e+30 -1.74905e+30
3.4664 6.90675e+29 -1.19206e+30
3.50152 -9.27849e+28 2.39927e+28
3.53665 -4.60958e+28 2.68727e+29
3.57179 -6.18536e+27 2.56929e+29
3.60694 -7.44625e+28 2.59968e+29
3.64209 -7.08112e+28 3.15189e+29
3.67726 8.26496e+28 3.72972e+29
3.71243 2.56937e+29 4.72361e+29
3.74761 1.50468e+29 4.8038e+29
3.7828 2.93919e+28 5.25478e+29
3.81801 1.96095e+29 5.06393e+29
3.85322 6.08975e+29 3.3205e+29
3.88844 1.49869e+29 -6.85644e+28
3.92367 -3.85884e+29 3.78507e+29
3.95891 5.88378e+28 7.15144e+29
3.99416 6.32104e+29 8.86625e+29
4.02942 6.94406e+29 9.06532e+29
4.06469 2.94211e+29 1.54692e+30
4.09997 -3.11863e+29 1.93447e+30
4.13526 -3.79433e+29 2.18447e+30
4.17056 4.14024e+29 1.91035e+30
4.20587 7.13315e+29 2.45748e+30
4.24119 2.78107e+30 3.44613e+30
4.27653 1.67908e+31 1.14537e+31
4.31187 2.5252e+31 1.92696e+31
4.34722 1.05189e+31 1.12793e+31
4.38259 2.98707e+30 5.74996e+30
4.41797 3.76352e+30 3.4345e+30
4.45335 4.25663e+30 9.2763e+29
4.48875 3.58142e+30 1.24202e+30
4.52416 2.75202e+30 5.00695e+30
4.55958 3.63666e+30 4.98884e+30
4.59502 6.55013e+30 4.12054e+30
4.63046 5.85213e+30 5.1945e+30
4.66592 4.87689e+30 1.10513e+31
4.70139 6.62223e+30 8.96515e+30
4.73687 1.19112e+31 4.45162e+30
4.77237 1.21401e+31 2.64912e+30
4.80787 1.11955e+31 1.14361e+31
4.84339 1.31572e+31 1.4877e+31
4.87892 2.47847e+31 2.00866e+31
4.91446 2.40556e+31 2.11791e+31
4.95002 1.096e+31 2.92113e+31
4.98559 9.95661e+30 3.15767e+31
5.02117 2.52036e+31 3.2383e+31
5.05677 2.17716e+31 3.00784e+31
5.09237 -1.54496e+31 3.09804e+31
5.128 -5.97251e+29 1.72913e+31
5.16363 4.73443e+31 -1.70343e+31
5.19928 2.54723e+31 -2.75963e+31
5.23494 -1.09334e+32 4.37983e+31
5.27062 -1.63938e+32 1.03029e+32
5.30631 1.93372e+32 3.15752e+31
5.34201 5.457e+32 -5.81678e+31
5.37773 5.24624e+32 -7.35343e+31
5.41346 4.11895e+32 -3.25941e+31
5.4492 1.9737e+32 -2.69707e+31
5.48497 4.73939e+31 -8.39744e+31
5.52074 1.3588e+31 -5.96442e+31
5.55653 4.47039e+31 2.4023e+31
5.59233 3.82849e+31 -5.51221e+30
5.62815 -1.14094e+32 -2.7411e+32
5.66399 -2.1291e+32 -4.09935e+32
5.69984 -1.90489e+32 -3.99877e+32
5.7357 -2.05586e+32 -3.06513e+32
5.77158 -2.42129e+32 3.89747e+31
5.80748 -5.12789e+32 7.73957e+32
5.84339 -4.92729e+32 7.70109e+32
5.87932 -2.00039e+32 1.24477e+32
5.91526 -9.7393e+31 -5.08089e+31
5.95122 -1.0518e+32 -1.01623e+32
5.9872 -5.10674e+32 -8.00473e+31
6.02319 -3.02514e+33 2.29018e+32
6.05919 -8.88399e+33 6.36715e+32
6.09522 -8.25843e+33 5.17333e+32
6.13126 -5.20715e+33 -3.47975e+32
6.16732 -2.20623e+33 -9.34313e+32
6.20339 -6.00876e+32 -6.07874e+32
6.23949 -5.02599e+32 -5.80796e+32
6.27559 3.46739e+33 3.06625e+33
6.31172 1.16569e+34 1.17453e+34
6.34786 1.00734e+34 1.13018e+34
6.38403 6.29857e+33 5.0274e+33
6.42021 5.47037e+33 -3.88343e+33
6.4564 2.37805e+33 -6.17596e+33
6.49262 7.2378e+32 -4.72768e+33
6.52885 7.76056e+32 -2.43493e+33
6.5651 1.3447e+33 -6.57077e+32
6.60137 3.53117e+32 -3.08366e+32
6.63766 -9.58152e+32 -9.3236e+32
6.67397 -9.50401e+32 -3.20239e+32
6.71029 -1.30247e+33 1.84762e+33
6.74664 -3.07423e+33 2.81593e+33
6.783 -7.97539e+31 4.50118e+33
6.81938 3.71802e+33 6.23387e+33
6.85579 9.36749e+32 2.46869e+33
6.89221 -3.16346e+33 9.92328e+32
6.92865 -1.58983e+33 3.24479e+32
6.96511 -5.77344e+32 3.68186e+32
7.00159 -2.75066e+33 -4.92293e+32
7.0381 -1.07822e+34 -1.27053e+34
7.07462 -1.26838e+34 -1.69388e+34
7.11116 -4.71314e+33 -7.96885e+33
7.14772 -1.57171e+33 -1.19012e+33
7.18431 4.71916e+33 5.9262e+33
7.22091 7.11478e+33 5.29122e+33
7.25754 5.67762e+33 -1.08908e+34
7.29418 3.16249e+34 -1.93502e+34
7.33085 4.23329e+34 -2.43835e+34
7.36754 4.10065e+34 -3.5668e+34
7.40425 2.61082e+34 -3.3252e+34
7.44099 6.00673e+33 -1.83623e+34
7.47774 7.5812e+32 -1.08835e+34
7.51452 -2.40227e+33 -1.12172e+34
7.55132 -5.61485e+33 -8.72068e+33
7.58814 -1.04385e+34 -1.35377e+34
7.62498 -1.38475e+34 -1.73526e+34
7.66185 -8.45756e+33 -7.84082e+33
7.69874 -8.85779e+33 4.68794e+34
7.73566 -5.28629e+34 1.0353e+35
7.77259 -1.4741e+35 4.82235e+34
7.80955 -1.91362e+35 -1.07338e+34
7.84654 -8.60594e+33 -4.37265e+34
7.88355 5.65854e+35 -2.13415e+35
7.92058 8.20675e+35 -2.61965e+35
7.95763 4.19357e+35 2.23512e+34
7.99471 1.96334e+35 1.88539e+35
8.03182 1.20628e+35 1.3548e+35
8.06895 1.71425e+34 6.43741e+34
8.1061 -3.06896e+34 4.87255e+34
8.14328 -2.97378e+34 4.49171e+34
8.18049 -1.74807e+34 2.54269e+34
8.21772 -3.56381e+32 2.59944e+34
8.25497 2.9529e+34 4.36139e+34
8.29226 6.81135e+34 5.52169e+34
8.32956 1.11359e+35 3.30412e+34
8.3669 8.39529e+34 1.84061e+34
8.40426 -1.27953e+34 2.28501e+34
8.44165 -4.10221e+35 8.54061e+34
8.47906 -2.11039e+36 3.25892e+35
8.5165 -2.76321e+36 3.2035e+35
8.55397 -1.08388e+36 8.56006e+34
8.59146 -7.98524e+34 -5.05533e+34
8.62899 -3.29046e+34 3.20886e+34
8.66654 7.44621e+34 2.24418e+35
8.70412 -6.67378e+34 2.64587e+35
8.74172 -7.29735e+35 1.76677e+35
8.77936 -1.33839e+36 3.5694e+35
8.81702 -1.04121e+36 2.40215e+35
8.85471 -4.62208e+35 7.11259e+35
8.89244 -1.33494e+36 6.43471e+35
8.93019 -3.33171e+36 -2.61957e+35
8.96797 -3.71893e+36 -3.57111e+35
9.00578 -5.66838e+36 -1.17748e+36
9.04362 -1.89364e+36 3.90961e+35
9.08149 -1.49662e+36 2.30164e+35
9.11939 -1.22152e+36 2.32099e+35
9.15732 -1.78366e+36 2.1317e+35
9.19528 -3.23713e+36 8.30438e+35
9.23327 -1.05087e+37 3.90109e+36
9.2713 -1.31249e+37 5.77203e+36
9.30935 -5.41478e+36 5.02956e+36
9.34744 -1.45126e+36 4.08157e+36
9.38556 2.25988e+36 8.51316e+36
9.42371 8.41931e+36 1.63062e+37
9.46189 5.52278e+36 9.65711e+36
9.50011 7.15757e+35 1.35529e+36
9.53836 -4.48688e+35 -1.37496e+35
9.57664 -2.70393e+36 -1.15636e+36
9.61496 -4.54909e+36 -3.83591e+36
9.65331 -9.0104e+36 -8.72338e+36
9.69169 -1.13515e+37 -1.04596e+37
9.73011 -9.78882e+36 -1.02366e+37
9.76856 -7.10073e+36 -8.66629e+36
9.80704 4.28128e+36 1.05972e+37
9.84557 7.45301e+36 4.01608e+37
9.88412 -5.9789e+36 5.52033e+37
9.92271 -1.84198e+37 4.56055e+37
9.96134 -2.75087e+38 2.4351e+37
10 -7.42307e+38 -4.69693e+36
10.0387 -4.68895e+38 -3.09217e+36
10.0774 -5.38295e+37 7.18681e+36
10.1162 4.9205e+36 3.68447e+36
10.155 7.02664e+36 -4.264e+35
10.1939 -2.62302e+36 4.03392e+36
10.2328 -2.08156e+37 1.11976e+37
10.2717 -1.82355e+37 -1.14435e+37
10.3106 7.24535e+36 -7.05506e+37
10.3496 5.63298e+36 -9.44602e+37
10.3887 -3.56656e+37 -5.63299e+37
10.4278 -6.10284e+37 -2.74037e+37
10.4669 -5.52485e+37 -2.13927e+37
10.506 -3.34035e+36 -3.31747e+37
10.5452 7.17487e+37 -7.01116e+37
10.5845 1.551e+38 -9.45598e+37
10.6238 9.88713e+37 -9.47693e+37
10.6631 -2.48458e+37 -7.37397e+37
10.7024 5.43835e+37 -2.32826e+37
10.7418 6.17152e+37 7.50441e+37
10.7813 1.87057e+37 2.06475e+38
10.8208 6.51102e+37 3.76243e+38
10.8603 7.61164e+37 4.72056e+38
10.8999 5.78264e+37 3.76082e+38
10.9395 4.59068e+37 2.06305e+38
10.9792 -2.31119e+38 -2.00801e+38
11.0189 -3.61215e+39 -4.35191e+39
11.0586 -1.36458e+40 -1.65065e+40
11.0984 -2.79822e+40 -3.42126e+40
11.1383 -3.77633e+40 -4.71795e+40
11.1781 -3.60658e+40 -4.48944e+40
11.2181 -2.55986e+40 -2.89186e+40
11.2581 -1.5277e+40 -8.81149e+39
11.2981 -1.16187e+40 6.33995e+39
11.3381 -1.23638e+40 1.27467e+40
11.3783 -1.12293e+40 1.17854e+40
11.4184 -7.92384e+39 8.16817e+39
11.4587 -5.54257e+39 5.34816e+39
11.4989 -5.52237e+39 4.67293e+39
11.5392 -6.85047e+39 4.91073e+39
11.5796 -7.34473e+39 4.13305e+39
11.62 -6.6347e+39 2.59058e+39
11.6605 -4.80112e+39 1.25368e+39
11.701 -2.18639e+39 4.89374e+38
11.7415 5.93674e+38 3.36481e+37
11.7822 2.92791e+39 -4.9035e+38
11.8228 3.69802e+39 -9.57539e+38
11.8636 1.59043e+39 -7.03767e+38
11.9043 -2.811e+39 -3.63481e+38
11.9452 -7.93746e+39 -8.05812e+39
11.986 -1.46988e+40 -2.98303e+40
12.027 -1.89446e+40 -4.20869e+40
12.068 -1.34484e+40 -2.3932e+40
12.109 -5.09167e+39 -9.21226e+38
12.1501 1.34509e+39 1.0878e+40
12.1913 8.68767e+39 1.44822e+40
12.2325 1.54363e+40 7.18567e+39
12.2738 2.30986e+40 -6.8819e+39
12.3151 3.40493e+40 -1.71501e+40
12.3565 4.3973e+40 -2.06942e+40
12.3979 4.08962e+40 -1.8567e+40
12.4394 2.69594e+40 -1.08668e+40
12.481 1.63481e+40 -2.61903e+38
12.5226 6.79262e+39 7.77081e+39
12.5643 4.84415e+39 1.50874e+40
12.6061 9.40281e+39 2.42518e+40
12.6479 1.11458e+40 3.23173e+40
12.6898 7.81265e+39 3.03361e+40
12.7317 5.36697e+39 1.86969e+40
12.7737 5.69636e+39 6.2335e+39
12.8158 -2.09935e+39 -2.10692e+39
12.8579 -2.33387e+40 -4.89957e+39
12.9001 -4.60085e+40 2.51433e+40
12.9424 -1.01648e+41 9.85345e+40
12.9847 -1.32843e+42 6.25246e+40
13.0271 -4.43498e+42 -1.55599e+41
13.0696 -5.42661e+42 -2.58822e+41
13.1121 -2.36377e+42 -1.38429e+41
13.1547 4.01212e+40 -6.19781e+40
13.1974 3.21253e+41 -1.09323e+41
13.2402 3.87119e+40 -1.9067e+41
13.283 -3.73896e+41 -2.49243e+41
13.3259 -6.20942e+41 -2.33975e+41
13.3689 -5.35507e+41 -1.37123e+41
13.4119 -3.2171e+41 -1.99631e+40
13.455 -6.71076e+41 1.63318e+41
13.4982 -2.41223e+42 5.5311e+41
13.5415 -5.11025e+42 1.12453e+42
13.5848 -6.85107e+42 1.57141e+42
13.6283 -5.87325e+42 1.52804e+42
13.6718 -3.41812e+42 1.10193e+42
13.7153 -1.35519e+42 5.47441e+41
13.759 -5.66574e+41 1.90246e+41
13.8028 -3.17061e+41 3.69053e+41
13.8466 1.48608e+42 1.75996e+42
13.8905 4.90617e+42 4.60451e+42
13.9345 7.29884e+42 7.99468e+42
13.9786 5.89551e+42 9.62674e+42
14.0227 2.11212e+42 8.60582e+42
14.067 -2.92942e+41 5.38892e+42
14.1113 4.44414e+40 1.68283e+42
14.1558 1.37327e+42 -1.17294e+42
14.2003 1.6693e+42 -4.12042e+42
14.2449 -6.63595e+41 -2.54538e+42
14.2896 -6.7922e+42 8.75118e+42
14.3344 -9.37942e+42 1.0853e+43
14.3793 -5.04422e+42 -3.36593e+42
14.4243 2.633e+43 -7.39179e+43
14.4693 9.0234e+43 -2.15487e+44
14.5145 8.53779e+43 -1.86125e+44
14.5598 1.94883e+43 -9.15061e+42
14.6052 -4.43397e+42 3.90906e+43
14.6506 -7.11255e+41 9.16222e+42
14.6962 9.43728e+40 4.20519e+41
14.7419 3.90154e+40 1.62147e+40
14.7877 3.80221e+41 -5.32655e+41
14.8336 9.98905e+41 -1.16576e+42
14.8796 1.54249e+42 -1.39511e+42
14.9257 1.96329e+42 -8.43125e+41
14.9719 5.02997e+41 1.50331e+42
15.0182 -1.07837e+43 1.70903e+43
15.0647 -2.54194e+43 3.44675e+43
15.1112 -2.14434e+43 1.93422e+43
15.1579 -9.00911e+42 5.38244e+41
15.2047 -1.95516e+42 2.91315e+41
15.2516 -1.72375e+43 1.37826e+43
15.2986 -7.37197e+43 4.57535e+43
15.3458 -1.43194e+44 9.29736e+43
15.393 -1.66466e+44 1.18143e+44
15.4404 -6.80057e+43 1.14328e+44
15.488 8.46821e+43 9.23464e+43
15.5356 2.90217e+44 2.06766e+44
15.5834 8.11661e+44 1.03028e+45
15.6313 1.54202e+45 2.2248e+45
15.6794 1.07259e+45 1.64793e+45
15.7276 1.67592e+44 3.71268e+44
15.7759 1.67763e+43 -1.00642e+44
15.8243 2.19039e+44 -3.2666e+44
15.873 5.61714e+44 -3.46235e+44
15.9217 8.74171e+44 5.32768e+43
15.9706 1.0531e+45 6.11972e+44
16.0197 2.07838e+45 1.09985e+45
16.0689 5.68669e+45 2.01362e+45
16.1182 1.04514e+46 3.5367e+45
16.1677 1.16505e+46 4.66817e+45
16.2174 8.17653e+45 4.25087e+45
16.2672 4.59326e+45 4.59995e+45
16.3172 4.97878e+45 1.30591e+46
16.3674 8.02338e+45 2.81866e+46
16.4177 8.96925e+45 3.44157e+46
16.4682 6.29325e+45 2.37672e+46
16.5189 3.11151e+45 9.25543e+45
16.5697 1.23255e+45 1.47261e+45
16.6208 3.23316e+44 -1.91259e+44
16.672 1.73052e+44 -5.62776e+44
16.7234 1.62534e+45 9.4569e+44
16.775 4.72762e+45 4.86144e+45
16.8268 8.82285e+45 6.83049e+45
16.8787 1.17818e+46 2.80978e+45
16.9309 1.02021e+46 -9.02165e+44
16.9833 6.3126e+45 1.64173e+45
17.0359 -3.88137e+45 1.5272e+46
17.0887 -1.7635e+46 3.35686e+46
17.1418 -9.90632e+45 2.15879e+46
17.195 -1.22843e+46 1.96247e+46
17.2485 6.52588e+44 1.99939e+45
17.3022 -3.44021e+44 2.61526e+44
17.3562 -7.16918e+44 -6.03776e+44
17.4104 1.09807e+45 -4.85591e+44
17.4648 1.22907e+47 -9.2124e+46
17.5195 4.3718e+47 -4.19527e+47
17.5744 4.17366e+46 -8.06126e+47
17.6296 -1.25272e+48 -8.9867e+47
17.6851 1.7432e+48 -2.45992e+48
17.7408 2.88091e+49 -1.63544e+49
17.7969 7.69481e+49 -4.31501e+49
17.8532 9.26757e+49 -5.20641e+49
17.9098 5.32604e+49 -2.9669e+49
17.9667 1.29156e+49 -7.18627e+48
18.0239 4.20356e+47 -2.16254e+47
18.0815 4.57479e+45 -3.24201e+45
18.1393 3.58078e+44 2.47586e+44
18.1975 3.85832e+45 -5.19923e+45
18.256 7.78851e+45 -5.43876e+45
18.3149 3.22347e+46 -2.31887e+46
18.3742 6.96773e+46 -8.60861e+46
18.4338 4.27294e+46 -9.45665e+46
18.4938 3.55871e+44 -7.85885e+45
18.5542 -2.99298e+46 3.81601e+46
18.615 -1.8126e+46 3.94048e+46
18.6762 1.51076e+46 3.35411e+46
18.7379 -9.14603e+46 5.40042e+46
18.8 -4.10939e+47 -3.98242e+46
18.8625 -3.8956e+48 1.83063e+48
18.9255 -1.86258e+49 1.24216e+49
18.9891 -3.14504e+49 2.24915e+49
19.0531 -2.03552e+49 1.49131e+49
19.1177 -4.54738e+48 3.3662e+48
19.1828 -3.79659e+46 -8.47477e+45
19.2484 -1.48487e+47 2.09181e+48
19.3147 -1.39937e+48 2.37554e+49
19.3816 -3.25497e+48 5.44726e+49
19.4491 -2.73623e+48 4.05228e+49
19.5173 -1.91353e+48 7.34253e+48
19.5862 -4.13569e+48 -5.87501e+47
19.6558 -5.2647e+48 2.29804e+48
19.7262 -3.63596e+51 -1.79111e+51
19.7974 3.68617e+47 -3.54005e+47
19.8694 1.05631e+48 -2.16752e+48
19.9423 -2.35201e+47 -1.74607e+48
20.0162 1.18149e+48 8.42788e+47
20.091 2.42481e+48 3.33519e+48
20.1669 -3.45028e+48 5.24128e+48
20.244 -9.0033e+48 3.2437e+49
20.3222 -3.48631e+50 5.07882e+49
20.4016 -1.73632e+51 -5.85959e+50
20.4825 -1.79733e+51 -8.25446e+50
20.5648 -3.38037e+50 -2.55512e+50
20.6487 8.2635e+49 -2.34335e+50
20.7344 5.80371e+49 -1.92207e+50
20.8219 2.76698e+48 -2.16579e+49
20.9115 6.82517e+47 1.89259e+48
21.0034 -4.89811e+47 -5.85614e+48
21.0979 2.29053e+49 2.79311e+49
21.1952 3.8554e+50 2.23732e+50
21.2959 3.37433e+50 1.90979e+50
21.4004 -2.17531e+54 -7.52271e+54
21.5093 3.58355e+49 2.01689e+49
21.6237 6.78785e+48 -1.2292e+49
21.7448 -9.3848e+49 -5.5123e+48
21.8747 -3.63454e+49 -3.86431e+49
22.0165 -3.47253e+48 -2.95099e+48
22.1768 1.35946e+50 -8.84243e+49
22.3723 9.19564e+49 -9.89424e+49


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda2.0Nc1QuantumOneLoop/DeltaGammaFX_0_FRG.txt <==
9.995 -0.0506434 -0.0506382
9.99 -0.370553 -0.369698
9.985 -0.633997 -0.632413
9.98 -0.796336 -0.794288
9.975 -0.850466 -0.848257
9.97 -0.820603 -0.81847
9.965 -0.741178 -0.739259
9.96 -0.640712 -0.639063
9.955 -0.537018 -0.535645
9.95 -0.439015 -0.437899
9.945 -0.350017 -0.349132
9.94 -0.270326 -0.269647
9.935 -0.198823 -0.198326
9.93 -0.133814 -0.133483
9.925 -0.0734472 -0.0732701
9.92 -0.0158804 -0.0158506
9.915 0.0406558 0.0405395
9.91 0.0978475 0.0975809
9.905 0.15729 0.156864
9.9 0.220457 0.219857
9.895 0.288604 0.287811
9.89 0.362575 0.361566
9.885 0.442453 0.441205
9.88 0.526979 0.525474
9.875 0.612709 0.610948
9.87 0.692907 0.690932
9.865 0.7564 0.754319
9.86 0.78691 0.784932
9.855 0.763895 0.762331
9.85 0.666275 0.665492
9.845 0.480204 0.480481
9.84 0.210024 0.211391
9.835 -0.112614 -0.110445
9.83 -0.430716 -0.428213
9.825 -0.681552 -0.679123
9.82 -0.825714 -0.823557
9.815 -0.862655 -0.860795
9.81 -0.820439 -0.818832
9.805 -0.733881 -0.732487
9.8 -0.630109 -0.628905
9.795 -0.52535 -0.524324
9.79 -0.427364 -0.426506
9.785 -0.338769 -0.338072
9.78 -0.259495 -0.258949
9.775 -0.188236 -0.187833
9.77 -0.123215 -0.122946
9.765 -0.0625378 -0.0623974
9.76 -0.00434546 -0.00432892
9.755 0.0531433 0.0530388
9.75 0.111622 0.111398
9.745 0.172685 0.172341
9.74 0.237785 0.237323
9.735 0.30812 0.307541
9.73 0.384409 0.383716
9.725 0.466491 0.465686
9.72 0.552694 0.551778
9.715 0.638924 0.637886
9.71 0.717528 0.716328
9.705 0.776196 0.774739
9.7 0.797512 0.795633
9.695 0.760267 0.757757
9.69 0.643948 0.640675
9.685 0.437302 0.433418
9.68 0.149543 0.145637
9.675 -0.18178 -0.184809
9.67 -0.495791 -0.49719
9.665 -0.731102 -0.730698
9.66 -0.854726 -0.852952
9.655 -0.87322 -0.870758
9.65 -0.818272 -0.815695
9.645 -0.724635 -0.722275
9.64 -0.617747 -0.61574
9.635 -0.512117 -0.510482
9.63 -0.414306 -0.413014
9.625 -0.326232 -0.325238
9.62 -0.247452 -0.246713
9.615 -0.176481 -0.175962
9.61 -0.111458 -0.111133
9.605 -0.0504532 -0.0503051
9.6 0.00841097 0.00839055
9.595 0.066925 0.0667366
9.59 0.126786 0.126423
9.585 0.189583 0.189029
9.58 0.256737 0.255971
9.575 0.329369 0.328361
9.57 0.408037 0.406755
9.565 0.492288 0.490701
9.56 0.579966 0.578057
9.555 0.666236 0.664032
9.55 0.74244 0.74005
9.545 0.795073 0.79274
9.54 0.805619 0.80376
9.535 0.752408 0.751581
9.53 0.615892 0.616627
9.525 0.387976 0.390484
9.52 0.083262 0.0871928
9.515 -0.25468 -0.250164
9.51 -0.561706 -0.557503
9.505 -0.778951 -0.775578
9.5 -0.880751 -0.878244
9.495 -0.880725 -0.87886
9.49 -0.813565 -0.812107
9.485 -0.713442 -0.712239
9.48 -0.60389 -0.602871
9.475 -0.49768 -0.496814
9.47 -0.400214 -0.399491
9.465 -0.312746 -0.31216
9.46 -0.23449 -0.234038
9.455 -0.163796 -0.163473
9.45 -0.0987266 -0.0985308
9.445 -0.03732 -0.0372481
9.44 0.0223174 0.0222674
9.435 0.0819851 0.0818141
9.43 0.143382 0.143091
9.425 0.208086 0.207674
9.42 0.277475 0.276943
9.415 0.352573 0.351922
9.41 0.433738 0.432971
9.405 0.520164 0.519283
9.4 0.609114 0.60811
9.395 0.694896 0.693736
9.39 0.7677 0.766302
9.385 0.81271 0.810912
9.38 0.810296 0.807857
9.375 0.738543 0.735214
9.37 0.579445 0.575166
9.365 0.328991 0.324131
9.36 0.00808104 0.00350986
9.355 -0.333495 -0.336727
9.35 -0.629352 -0.630584
9.345 -0.824945 -0.824254
9.34 -0.90312 -0.901144
9.335 -0.884392 -0.881875
9.33 -0.80562 -0.803098
9.325 -0.699737 -0.697488
9.32 -0.588109 -0.586227
9.315 -0.481724 -0.48021
9.31 -0.384858 -0.383675
9.305 -0.298142 -0.297245
9.3 -0.22048 -0.219829
9.295 -0.150075 -0.149639
9.29 -0.0849306 -0.0846867
9.285 -0.0230567 -0.0229922
9.28 0.0374511 0.0373404
9.275 0.0983971 0.0981069
9.27 0.161477 0.160995
9.265 0.228247 0.227552
9.26 0.300027 0.299091
9.255 0.37771 0.376499
9.25 0.461414 0.45989
9.245 0.549907 0.548046
9.24 0.639787 0.637596
9.235 0.724398 0.721959
9.23 0.792701 0.790224
9.225 0.828562 0.826447
9.22 0.811374 0.810224
9.215 0.71932 0.719816
9.21 0.536481 0.539086
9.205 0.263536 0.268125
9.2 -0.0719538 -0.066223
9.195 -0.414249 -0.408588
9.19 -0.695793 -0.69115
9.185 -0.86768 -0.864346
9.18 -0.92178 -0.919514
9.175 -0.884961 -0.883369
9.17 -0.79545 -0.794231
9.165 -0.684509 -0.683501
9.16 -0.571244 -0.57038
9.155 -0.46492 -0.46418
9.15 -0.368755 -0.368136
9.145 -0.282814 -0.282316
9.14 -0.205718 -0.205342
9.135 -0.135543 -0.135289
9.13 -0.070235 -0.0701017
9.125 -0.00778283 -0.0077682
9.12 0.0537286 0.0536267
9.115 0.116106 0.115891
9.11 0.181039 0.180713
9.105 0.25005 0.249619
9.1 0.324382 0.323854
9.095 0.404765 0.404152
9.09 0.491015 0.490326
9.085 0.581394 0.580634
9.08 0.671716 0.670863
9.075 0.754228 0.753202
9.07 0.816533 0.815149
9.065 0.841126 0.839061
9.06 0.806551 0.803375
9.055 0.69152 0.686885
9.05 0.483009 0.47699
9.045 0.187401 0.180788
9.04 -0.160378 -0.166196
9.035 -0.498988 -0.502674
9.03 -0.761374 -0.76239
9.025 -0.906271 -0.905064
9.02 -0.935294 -0.932815
9.015 -0.880922 -0.878046
9.01 -0.781703 -0.77897
9.005 -0.666637 -0.664283
9 -0.552405 -0.550486
8.995 -0.446567 -0.445056
8.99 -0.351353 -0.350197
8.985 -0.266312 -0.265458
8.98 -0.189826 -0.189228
8.975 -0.119863 -0.119487
8.97 -0.0543273 -0.0541532
8.965 0.00880686 0.00879126
8.96 0.0714595 0.0712558
8.955 0.135436 0.135036
8.95 0.202408 0.201795
8.945 0.273854 0.273001
8.94 0.350912 0.349787
8.935 0.43411 0.432671
8.93 0.522897 0.52111
8.925 0.614945 0.612793
8.92 0.705178 0.7027
8.915 0.784646 0.781983
8.91 0.839542 0.837009
8.905 0.851056 0.849182
8.9 0.797129 0.796616
8.895 0.657469 0.658974
8.89 0.422572 0.426333
8.885 0.105107 0.110634
8.88 -0.252476 -0.246309
8.875 -0.58391 -0.578318
8.87 -0.824129 -0.81981
8.865 -0.94077 -0.937744
8.86 -0.945134 -0.943044
8.855 -0.874332 -0.872802
8.85 -0.76643 -0.765218
8.845 -0.647898 -0.646885
8.84 -0.533033 -0.532173
8.835 -0.427806 -0.427085
8.83 -0.333547 -0.332961
8.825 -0.249351 -0.248897
8.82 -0.17338 -0.173059
8.815 -0.103513 -0.103323
8.81 -0.0376182 -0.0375578
8.805 0.0263452 0.0262763
8.8 0.0902999 0.0901015
8.795 0.156045 0.155716
8.79 0.225228 0.224768
8.785 0.299264 0.298673
8.78 0.379156 0.378434
8.775 0.465174 0.464322
8.77 0.556326 0.555346
8.765 0.649582 0.648464
8.76 0.738842 0.737556
8.755 0.813822 0.81229
8.75 0.859226 0.857296
8.745 0.854995 0.852442
8.74 0.778806 0.775402
8.735 0.612095 0.607796
8.73 0.349974 0.34514
8.725 0.0124368 0.00789904
8.72 -0.350356 -0.353587
8.715 -0.668595 -0.669865
8.71 -0.88173 -0.881091
8.705 -0.968051 -0.966116
8.7 -0.948203 -0.945708
8.695 -0.862485 -0.859968
8.69 -0.747401 -0.745144
8.685 -0.626504 -0.624607
8.68 -0.511711 -0.510179
8.675 -0.407507 -0.406306
8.67 -0.314423 -0.313511
8.665 -0.231161 -0.2305
8.66 -0.155714 -0.155272
8.655 -0.0858904 -0.0856444
8.65 -0.0195344 -0.0194718
8.645 0.0453996 0.0452842
8.64 0.110832 0.110537
8.635 0.178549 0.178064
8.63 0.25016 0.24947
8.625 0.326996 0.326079
8.62 0.409888 0.408718
8.615 0.498793 0.497344
8.61 0.592194 0.590448
8.605 0.686249 0.684216
8.6 0.773721 0.771464
8.595 0.842898 0.840574
8.59 0.876986 0.874882
8.585 0.854839 0.85338
8.58 0.754267 0.753942
8.575 0.559093 0.560265
8.57 0.269809 0.272491
8.565 -0.0857563 -0.082005
8.56 -0.450022 -0.445919
8.555 -0.751045 -0.747236
8.55 -0.934661 -0.931464
8.545 -0.990551 -0.98797
8.54 -0.947816 -0.945722
8.535 -0.84868 -0.846949
8.53 -0.727466 -0.726019
8.525 -0.604766 -0.603558
8.52 -0.490263 -0.489268
8.515 -0.387106 -0.386305
8.51 -0.295121 -0.294499
8.505 -0.212671 -0.212217
8.5 -0.137601 -0.137304
8.495 -0.06766 -0.0675141
8.49 -0.000673239 -0.000673524
8.485 0.065409 0.0652646
8.48 0.132502 0.132213
8.475 0.20237 0.201935
8.47 0.276572 0.275988
8.465 0.356323 0.355588
8.46 0.442239 0.441349
8.455 0.53389 0.532844
8.45 0.629136 0.627928
8.445 0.723201 0.721819
8.44 0.80758 0.805991
8.435 0.869047 0.86718
8.43 0.889333 0.887071
8.425 0.84645 0.843659
8.42 0.718922 0.715552
8.415 0.4939 0.490142
8.41 0.17834 0.174733
8.405 -0.191478 -0.194156
8.4 -0.551185 -0.552288
8.395 -0.828937 -0.828321
8.39 -0.979529 -0.977603
8.385 -1.00474 -1.00216
8.38 -0.940782 -0.938106
8.375 -0.830218 -0.827771
8.37 -0.70442 -0.702335
8.365 -0.58091 -0.579207
8.36 -0.467267 -0.465917
8.355 -0.365448 -0.364409
8.35 -0.274681 -0.27391
8.345 -0.193055 -0.192519
8.34 -0.118302 -0.117975
8.335 -0.0481328 -0.0479983
8.33 0.0196364 0.0195864
8.325 0.0870525 0.0868183
8.32 0.156018 0.155593
8.315 0.228266 0.227635
8.31 0.305283 0.304427
8.305 0.388139 0.387031
8.3 0.477178 0.475788
8.295 0.571509 0.569812
8.29 0.668263 0.666248
8.285 0.76161 0.759302
8.28 0.841673 0.839165
8.275 0.893661 0.891154
8.27 0.897922 0.89575
8.265 0.83193 0.830532
8.26 0.675485 0.675291
8.255 0.419844 0.421071
8.25 0.0791675 0.0816616
8.245 -0.301554 -0.2983
8.24 -0.652006 -0.648609
8.235 -0.902473 -0.899374
8.23 -1.01854 -1.0159
8.225 -1.01399 -1.01178
8.22 -0.930655 -0.928782
8.215 -0.810231 -0.808643
8.21 -0.680802 -0.679462
8.205 -0.556924 -0.555809
8.2 -0.444269 -0.44336
8.195 -0.343748 -0.343033
8.19 -0.254077 -0.253541
8.185 -0.173113 -0.172746
8.18 -0.0984973 -0.0982911
8.175 -0.027909 -0.0278587
8.17 0.0408414 0.0407379
8.165 0.109795 0.109537
8.16 0.180834 0.180418
8.155 0.255649 0.255069
8.15 0.335629 0.334878
8.145 0.421657 0.420729
8.14 0.513742 0.512632
8.135 0.610442 0.609147
8.13 0.708047 0.706571
8.125 0.799552 0.797902
8.12 0.873606 0.871794
8.115 0.913854 0.911892
8.11 0.899422 0.897332
8.105 0.807682 0.805519
8.1 0.620489 0.618393
8.095 0.334223 0.332468
8.09 -0.0288612 -0.0298977
8.085 -0.415039 -0.415021
8.08 -0.749617 -0.74845
8.075 -0.967871 -0.965787
8.07 -1.04809 -1.04552
8.065 -1.01534 -1.01271
8.06 -0.915061 -0.912637
8.055 -0.786821 -0.784726
8.05 -0.655082 -0.653342
8.045 -0.531572 -0.530168
8.04 -0.420259 -0.419156
8.035 -0.321168 -0.320328
8.03 -0.232591 -0.231984
8.025 -0.152213 -0.151812
8.02 -0.0776056 -0.0773946
8.015 -0.00643403 -0.00640104
8.01 0.0634898 0.0633503
8.005 0.134194 0.133882
8 0.207533 0.207045
7.995 0.285132 0.28446
7.99 0.368257 0.367389
7.985 0.457555 0.456478
7.98 0.552626 0.551327
7.975 0.651378 0.649845
7.97 0.749137 0.747362
7.965 0.837601 0.83558
7.96 0.903867 0.901607
7.955 0.930037 0.927559
7.95 0.894243 0.891604
7.945 0.774267 0.771592
7.94 0.554848 0.552377
7.935 0.238483 0.236582
7.93 -0.143818 -0.144747
7.925 -0.529965 -0.529656
7.92 -0.84286 -0.841358
7.915 -1.02551 -1.02317
7.91 -1.06998 -1.06728
7.905 -1.01119 -1.00854
7.9 -0.896329 -0.893946
7.895 -0.761909 -0.759883
7.89 -0.628752 -0.627089
7.885 -0.505991 -0.504664
7.88 -0.396112 -0.395082
7.875 -0.298389 -0.297619
7.87 -0.210773 -0.210234
7.865 -0.130806 -0.130476
7.86 -0.056014 -0.0558797
7.855 0.0159478 0.0158931
7.85 0.0872606 0.087016
7.845 0.159934 0.159491
7.84 0.235782 0.235127
7.835 0.316348 0.315459
7.83 0.402734 0.401586
7.825 0.495296 0.493861
7.82 0.59315 0.591403
7.815 0.693445 0.691382
7.81 0.79043 0.788085
7.805 0.874402 0.871887
7.8 0.93087 0.928411
7.795 0.940498 0.938463
7.79 0.880754 0.879626
7.785 0.730472 0.730715
7.78 0.478214 0.480054
7.775 0.133542 0.136782
7.77 -0.263393 -0.259355
7.765 -0.643054 -0.63896
7.76 -0.928474 -0.924858
7.755 -1.07307 -1.0701
7.75 -1.08296 -1.08056
7.745 -1.00094 -0.998962
7.74 -0.874058 -0.872398
7.735 -0.735147 -0.733749
7.73 -0.601479 -0.600312
7.725 -0.479869 -0.478914
7.72 -0.371537 -0.37078
7.715 -0.275142 -0.274571
7.71 -0.188366 -0.187969
7.705 -0.108648 -0.108416
7.7 -0.0334819 -0.033409
7.695 0.0394768 0.0393955
7.69 0.112396 0.112164
7.685 0.187259 0.186876
7.68 0.265823 0.265291
7.675 0.349521 0.348842
7.67 0.439251 0.438428
7.665 0.53501 0.534046
7.66 0.635335 0.634232
7.655 0.736507 0.735255
7.65 0.831574 0.830134
7.645 0.909342 0.907623
7.64 0.953726 0.951554
7.635 0.944112 0.941236
7.63 0.857731 0.853912
7.625 0.675231 0.670444
7.62 0.390002 0.384665
7.615 0.0195453 0.0145773
7.61 -0.38673 -0.390212
7.605 -0.753191 -0.754442
7.6 -1.00586 -1.00492
7.595 -1.11091 -1.10849
7.59 -1.08804 -1.08502
7.585 -0.985687 -0.982692
7.58 -0.849139 -0.846494
7.575 -0.707171 -0.704975
7.57 -0.573702 -0.571948
7.565 -0.45351 -0.452149
7.56 -0.346751 -0.345729
7.555 -0.251587 -0.250856
7.55 -0.16549 -0.165013
7.545 -0.0858251 -0.0855764
7.54 -0.0100711 -0.0100364
7.535 0.0641114 0.0639368
7.53 0.138871 0.138482
7.525 0.216151 0.215535
7.52 0.297637 0.296773
7.515 0.384622 0.383481
7.51 0.47775 0.476297
7.505 0.576591 0.574797
7.5 0.679012 0.676861
7.495 0.780324 0.77784
7.49 0.872283 0.869569
7.485 0.942168 0.939459
7.48 0.972373 0.97008
7.475 0.941253 0.939959
7.47 0.826279 0.826614
7.465 0.610622 0.612997
7.46 0.293277 0.297594
7.455 -0.0998145 -0.0942524
7.45 -0.510213 -0.504449
7.445 -0.857743 -0.852677
7.44 -1.07408 -1.0701
7.435 -1.13971 -1.13672
7.43 -1.08671 -1.08443
7.425 -0.966923 -0.965097
7.42 -0.822744 -0.82124
7.415 -0.678806 -0.677555
7.41 -0.545981 -0.544951
7.405 -0.42729 -0.426462
7.4 -0.322008 -0.321368
7.395 -0.227894 -0.227434
7.39 -0.14226 -0.141971
7.385 -0.0624184 -0.0622946
7.38 0.0141588 0.0141221
7.375 0.0897987 0.0896041
7.37 0.166623 0.166272
7.365 0.246525 0.246017
7.36 0.331093 0.330429
7.355 0.42144 0.420621
7.35 0.517897 0.516926
7.345 0.61953 0.618406
7.34 0.723434 0.722149
7.335 0.823841 0.822363
7.33 0.911134 0.909381
7.325 0.971047 0.96886
7.32 0.984566 0.981697
7.315 0.929337 0.925502
7.31 0.783662 0.778713
7.305 0.534079 0.528251
7.3 0.186074 0.180143
7.295 -0.225461 -0.230331
7.29 -0.633527 -0.636285
7.285 -0.955548 -0.955828
7.28 -1.13197 -1.13025
7.275 -1.15877 -1.15597
7.27 -1.07857 -1.07551
7.265 -0.944303 -0.941467
7.26 -0.794506 -0.79209
7.255 -0.649688 -0.647728
7.25 -0.517982 -0.516444
7.245 -0.400919 -0.399748
7.24 -0.297057 -0.296202
7.235 -0.203845 -0.203265
7.23 -0.118479 -0.118145
7.225 -0.0382412 -0.038133
7.22 0.0393929 0.0392825
7.215 0.116731 0.1164
7.21 0.195857 0.195295
7.205 0.278599 0.277786
7.2 0.366422 0.36533
7.195 0.460219 0.458814
7.19 0.55995 0.558199
7.185 0.664095 0.661977
7.18 0.768894 0.76642
7.175 0.867421 0.864677
7.17 0.94865 0.945844
7.165 0.996823 0.994346
7.16 0.991706 0.990147
7.155 0.91058 0.910642
7.15 0.733102 0.735353
7.145 0.449796 0.454331
7.14 0.0731444 0.0793768
7.135 -0.352854 -0.346051
7.13 -0.753309 -0.747113
7.125 -1.04533 -1.04044
7.12 -1.18059 -1.17702
7.115 -1.1706 -1.16802
7.11 -1.06638 -1.06441
7.105 -0.920165 -0.918575
7.1 -0.766166 -0.764846
7.095 -0.621056 -0.619957
7.09 -0.490581 -0.489682
7.085 -0.375024 -0.374314
7.08 -0.27236 -0.27183
7.075 -0.179794 -0.179436
7.07 -0.0944334 -0.0942409
7.065 -0.0135413 -0.0135082
7.06 0.0653966 0.0652757
7.055 0.144662 0.144392
7.05 0.226292 0.22588
7.045 0.312029 0.311482
7.04 0.403181 0.40251
7.035 0.50037 0.499588
7.03 0.603116 0.602236
7.025 0.709228 0.708253
7.02 0.813995 0.812898
7.015 0.909261 0.907947
7.01 0.982561 0.98082
7.005 1.01672 1.01418
7 0.990509 0.986678
6.995 0.881295 0.875728
6.99 0.670799 0.663459
6.985 0.354382 0.345987
6.98 -0.0477811 -0.0557431
6.975 -0.482504 -0.488293
6.97 -0.86827 -0.870757
6.965 -1.12489 -1.12417
6.96 -1.21786 -1.21502
6.955 -1.17364 -1.16996
6.95 -1.0489 -1.04528
6.945 -0.893413 -0.890262
6.94 -0.736777 -0.734209
6.935 -0.592116 -0.590103
6.93 -0.463129 -0.461597
6.925 -0.349079 -0.347955
6.92 -0.247485 -0.246706
6.915 -0.155374 -0.154894
6.91 -0.0697992 -0.0695894
6.905 0.0119807 0.0119343
6.9 0.0924609 0.0921582
6.895 0.173888 0.173315
6.89 0.258239 0.257369
6.885 0.347147 0.34594
6.88 0.441729 0.440134
6.875 0.542289 0.540248
6.87 0.647841 0.645304
6.865 0.75545 0.752401
6.86 0.859389 0.855894
6.855 0.950233 0.946521
6.85 1.01412 1.01067
6.845 1.03259 1.03021
6.84 0.983677 0.98344
6.835 0.845258 0.84816
6.83 0.601636 0.608086
6.825 0.253498 0.26284
6.82 -0.171065 -0.160544
6.815 -0.60993 -0.600341
6.81 -0.976259 -0.969105
6.805 -1.19501 -1.19054
6.8 -1.24686 -1.24437
6.795 -1.17168 -1.17026
6.79 -1.02951 -1.02854
6.785 -0.866651 -0.865849
6.78 -0.708215 -0.707493
6.775 -0.564202 -0.563553
6.77 -0.436585 -0.436026
6.765 -0.323793 -0.323343
6.76 -0.222981 -0.222652
6.755 -0.131035 -0.130833
6.75 -0.0449692 -0.0448971
6.745 0.0379535 0.0379001
6.74 0.120205 0.120034
6.735 0.203987 0.203713
6.73 0.291201 0.290845
6.725 0.383344 0.382935
6.72 0.4813 0.480878
6.715 0.584996 0.584605
6.71 0.692872 0.692548
6.705 0.801169 0.800917
6.7 0.903081 0.902811
6.695 0.987892 0.987342
6.69 1.04039 1.03903
6.685 1.041 1.03801
6.68 0.967368 0.961798
6.675 0.798435 0.789691
6.67 0.521845 0.510322
6.665 0.144279 0.131705
6.66 -0.298 -0.308952
6.655 -0.734496 -0.741357
6.65 -1.07515 -1.07696
6.645 -1.25315 -1.25088
6.64 -1.26539 -1.26096
6.635 -1.16293 -1.15804
6.63 -1.00665 -1.00222
6.625 -0.83852 -0.834868
6.62 -0.679348 -0.676487
6.615 -0.536398 -0.534229
6.61 -0.410217 -0.408623
6.605 -0.298578 -0.297454
6.6 -0.19836 -0.197629
6.595 -0.106357 -0.105968
6.59 -0.0195664 -0.0194894
6.585 0.0647356 0.0645092
6.58 0.148987 0.148447
6.575 0.235336 0.234452
6.57 0.325587 0.324311
6.565 0.421075 0.41934
6.56 0.522414 0.520139
6.555 0.629103 0.626204
6.55 0.738949 0.735366
6.545 0.847322 0.843075
6.54 0.946313 0.941585
6.535 1.02394 1.01921
6.53 1.06376 1.05992
6.525 1.04529 1.04364
6.52 0.946093 0.948091
6.515 0.746567 0.753181
6.51 0.438062 0.449037
6.505 0.0333547 0.0469043
6.5 -0.423307 -0.409993
6.495 -0.853643 -0.843169
6.49 -1.16588 -1.15939
6.485 -1.30328 -1.30016
6.48 -1.27873 -1.27756
6.475 -1.15232 -1.15193
6.47 -0.984208 -0.983989
6.465 -0.811873 -0.811611
6.46 -0.652222 -0.651896
6.455 -0.510188 -0.509837
6.45 -0.385137 -0.384809
6.445 -0.274298 -0.274032
6.44 -0.174335 -0.174156
6.435 -0.0819656 -0.081887
6.43 0.00582295 0.00579698
6.425 0.0917359 0.09161
6.42 0.178172 0.17796
6.415 0.267211 0.266937
6.41 0.360542 0.360241
6.405 0.459302 0.459024
6.4 0.56379 0.563596
6.395 0.673022 0.672975
6.39 0.784117 0.784259
6.385 0.891532 0.891831
6.38 0.986247 0.986508
6.375 1.05508 1.05484
6.37 1.0805 1.07892
6.365 1.04137 1.03733
6.36 0.915588 0.908074
6.355 0.685582 0.674379
6.35 0.346898 0.333202
6.345 -0.0814045 -0.0949842
6.34 -0.547315 -0.557644
6.335 -0.96574 -0.970646
6.33 -1.2455 -1.24495
6.325 -1.34213 -1.33797
6.32 -1.28386 -1.27834
6.315 -1.1372 -1.13183
6.31 -0.959928 -0.95537
6.305 -0.784845 -0.781227
6.3 -0.625344 -0.622582
6.295 -0.48439 -0.482341
6.29 -0.360396 -0.358928
6.285 -0.250182 -0.249188
6.28 -0.150251 -0.149656
6.275 -0.0572782 -0.0570369
6.27 0.0317448 0.0316547
6.265 0.119496 0.119074
6.26 0.208324 0.207549
6.255 0.300228 0.299057
6.25 0.396759 0.39513
6.245 0.498831 0.496661
6.24 0.606391 0.603588
6.235 0.717933 0.714414
6.23 0.82986 0.825589
6.225 0.935708 0.930771
6.22 1.02539 1.0201
6.215 1.08462 1.07968
6.21 1.09495 1.09149
6.205 1.03482 1.03428
6.2 0.882703 0.886406
6.195 0.623234 0.631607
6.19 0.256083 0.268133
6.185 -0.193767 -0.180377
6.18 -0.666906 -0.65501
6.175 -1.07187 -1.0635
6.17 -1.31907 -1.31452
6.165 -1.37703 -1.37517
6.16 -1.28817 -1.28759
6.155 -1.12368 -1.12348
6.15 -0.938407 -0.938201
6.145 -0.760791 -0.760502
6.14 -0.601175 -0.600832
6.135 -0.460856 -0.460512
6.13 -0.337449 -0.337152
6.125 -0.227424 -0.227206
6.12 -0.127148 -0.12703
6.115 -0.0332591 -0.0332503
6.11 0.0572472 0.0571471
6.105 0.147018 0.146817
6.1 0.238345 0.238063
6.095 0.333128 0.332795
6.09 0.432758 0.432416
6.085 0.53789 0.537596
6.08 0.648079 0.6479
6.075 0.761266 0.761263
6.07 0.873113 0.873308
6.065 0.976255 0.976571
6.06 1.05961 1.05977
6.055 1.10796 1.10738
6.05 1.10212 1.09991
6.045 1.02044 1.01557
6.04 0.842359 0.834189
6.035 0.555031 0.543966
6.03 0.162314 0.150087
6.025 -0.305139 -0.31583
6.02 -0.780947 -0.787496
6.015 -1.16832 -1.16956
6.01 -1.3813 -1.37813
6.005 -1.40241 -1.39697
6 -1.2866 -1.28079
5.995 -1.10749 -1.10233
5.99 -0.916179 -0.911996
5.985 -0.736979 -0.733742
5.98 -0.577577 -0.575147
5.975 -0.437901 -0.436128
5.97 -0.314936 -0.313698
5.965 -0.204889 -0.204095
5.96 -0.104039 -0.103628
5.955 -0.0090037 -0.00894146
5.95 0.0832053 0.082929
5.945 0.175195 0.174569
5.94 0.26919 0.268184
5.935 0.366979 0.36554
5.93 0.46977 0.467827
5.925 0.577939 0.575405
5.92 0.690629 0.687412
5.915 0.805212 0.801241
5.91 0.916622 0.911899
5.905 1.01664 1.01133
5.9 1.09331 1.08782
5.895 1.13058 1.12574
5.89 1.10878 1.10578
5.885 1.00626 1.00643
5.88 0.803494 0.807745
5.875 0.490029 0.498246
5.87 0.0733818 0.0841807
5.865 -0.410784 -0.399707
5.86 -0.889436 -0.880404
5.855 -1.26047 -1.25473
5.85 -1.4416 -1.43883
5.845 -1.42889 -1.42786
5.84 -1.2886 -1.28822
5.835 -1.09602 -1.09574
5.83 -0.898748 -0.898404
5.825 -0.717472 -0.717065
5.82 -0.557608 -0.55719
5.815 -0.417903 -0.417526
5.81 -0.294789 -0.294492
5.805 -0.184234 -0.184041
5.8 -0.0824221 -0.0823452
5.795 0.0140507 0.0140099
5.79 0.10816 0.108008
5.785 0.202471 0.202224
5.78 0.299133 0.298817
5.775 0.399804 0.399458
5.77 0.50549 0.50517
5.765 0.61626 0.616034
5.76 0.730828 0.730771
5.755 0.845995 0.84617
5.75 0.956004 0.956414
5.745 1.05188 1.05239
5.74 1.1209 1.12114
5.735 1.14645 1.14575
5.73 1.10857 1.10597
5.725 0.985908 0.980535
5.72 0.760235 0.751855
5.715 0.423516 0.413036
5.71 -0.01342 -0.0239239
5.705 -0.510474 -0.518359
5.7 -0.988601 -0.991781
5.695 -1.34139 -1.33953
5.69 -1.49145 -1.48612
5.685 -1.44811 -1.44156
5.68 -1.28693 -1.28074
5.675 -1.08344 -1.07827
5.67 -0.881567 -0.877515
5.665 -0.698768 -0.695699
5.66 -0.538551 -0.536287
5.655 -0.398714 -0.397099
5.65 -0.27526 -0.274173
5.645 -0.163975 -0.163334
5.64 -0.0609821 -0.0607344
5.635 0.0371341 0.0370108
5.63 0.133327 0.132831
5.625 0.230111 0.229218
5.62 0.32955 0.328212
5.615 0.433163 0.431308
5.61 0.54174 0.539276
5.605 0.655038 0.651857
5.6 0.77134 0.767338
5.595 0.886902 0.882015
5.59 0.99533 0.989603
5.585 1.08698 1.08068
5.58 1.14853 1.14227
5.575 1.16294 1.15777
5.57 1.11008 1.10741
5.565 0.968982 0.970133
5.56 0.722584 0.728154
5.555 0.364846 0.374182
5.55 -0.0909628 -0.0797634
5.545 -0.601308 -0.590824
5.54 -1.08159 -1.07403
5.535 -1.42046 -1.41657
5.53 -1.54395 -1.54281
5.525 -1.47324 -1.47336
5.52 -1.29257 -1.29292
5.515 -1.07811 -1.07828
5.51 -0.870831 -0.870782
5.505 -0.685488 -0.685288
5.5 -0.523948 -0.523686
5.495 -0.383155 -0.382901
5.49 -0.258699 -0.2585
5.485 -0.146177 -0.146059
5.48 -0.0416303 -0.0416058
5.475 0.0583758 0.0583108
5.47 0.15678 0.156641
5.465 0.256047 0.255866
5.46 0.358145 0.35797
5.455 0.464445 0.464342
5.45 0.57551 0.575568
5.445 0.690777 0.691103
5.44 0.808114 0.808817
5.435 0.923275 0.924427
5.43 1.02932 1.03088
5.425 1.11607 1.11779
5.42 1.16982 1.17107
5.415 1.17331 1.17303
5.41 1.10649 1.10342
5.405 0.948961 0.942137
5.4 0.684971 0.674483
5.395 0.310222 0.297641
5.39 -0.160297 -0.17214
5.385 -0.680656 -0.688545
5.38 -1.16177 -1.16353
5.375 -1.48802 -1.48386
5.37 -1.58843 -1.58081
5.365 -1.49445 -1.48613
5.36 -1.29745 -1.29007
5.355 -1.07375 -1.06783
5.35 -0.86177 -0.857253
5.345 -0.674012 -0.670667
5.34 -0.511012 -0.508597
5.335 -0.369024 -0.367348
5.33 -0.243306 -0.242227
5.325 -0.129301 -0.12873
5.32 -0.0229884 -0.0228752
5.315 0.0790816 0.0787524
5.31 0.179827 0.179038
5.305 0.281658 0.280362
5.3 0.386445 0.384562
5.295 0.495404 0.492822
5.29 0.608873 0.605454
5.285 0.725986 0.721573
5.28 0.844223 0.838678
5.275 0.958895 0.952157
5.27 1.06261 1.0548
5.265 1.1448 1.13642
5.26 1.1915 1.18356
5.255 1.18538 1.1795
5.25 1.10659 1.10469
5.245 0.93529 0.938897
5.24 0.656841 0.666193
5.235 0.268092 0.281701
5.23 -0.215435 -0.200525
5.225 -0.747014 -0.73434
5.22 -1.23409 -1.22633
5.215 -1.55539 -1.55292
5.21 -1.63945 -1.64041
5.205 -1.52559 -1.52769
5.2 -1.3127 -1.31459
5.195 -1.07872 -1.08002
5.19 -0.860571 -0.861317
5.185 -0.668989 -0.669349
5.18 -0.503345 -0.503477
5.175 -0.359229 -0.35925
5.17 -0.231539 -0.231527
5.165 -0.115538 -0.115534
5.16 -0.00711116 -0.00713087
5.155 0.0972231 0.0971883
5.15 0.200373 0.200355
5.145 0.304697 0.304754
5.14 0.41197 0.412187
5.135 0.523252 0.523749
5.13 0.638667 0.639594
5.125 0.757063 0.758592
5.12 0.875586 0.877879
5.115 0.989188 0.992323
5.11 1.09015 1.09399
5.105 1.1677 1.17172
5.1 1.20782 1.21091
5.095 1.19334 1.19377
5.09 1.10477 1.10064
5.085 0.923011 0.913142
5.08 0.63448 0.619398
5.075 0.236737 0.218974
5.07 -0.255201 -0.271583
5.065 -0.795523 -0.806118
5.06 -1.29011 -1.29207
5.055 -1.61218 -1.6061
5.05 -1.68682 -1.67636
5.045 -1.55807 -1.54709
5.04 -1.33167 -1.32224
5.035 -1.08808 -1.08072
5.03 -0.863589 -0.858088
5.025 -0.667713 -0.663716
5.02 -0.4989 -0.496071
5.015 -0.352174 -0.350255
5.01 -0.222112 -0.220926
5.005 -0.103798 -0.103233
5 0.00697437 0.00697314
4.995 0.113723 0.113163
4.99 0.21935 0.218195
4.985 0.326167 0.324336
4.98 0.435853 0.433221
4.975 0.549327 0.545725
4.97 0.666514 0.661735
4.965 0.786017 0.779838
4.96 0.904705 0.896938
4.955 1.01726 1.00785
4.95 1.11576 1.10498
4.945 1.18936 1.17803
4.94 1.22418 1.21391
4.935 1.20333 1.19654
4.93 1.10778 1.10709
4.925 0.919147 0.926294
4.92 0.624742 0.639494
4.915 0.222253 0.242113
4.91 -0.275098 -0.254365
4.905 -0.8247 -0.807944
4.9 -1.33322 -1.32404
4.895 -1.66734 -1.666
4.89 -1.74271 -1.74617
4.885 -1.60369 -1.6084
4.88 -1.36392 -1.36794
4.875 -1.10899 -1.11186
4.87 -0.876128 -0.877983
4.865 -0.674181 -0.675312
4.86 -0.500787 -0.50145
4.855 -0.350382 -0.350762
4.85 -0.217166 -0.217382
4.845 -0.095991 -0.0961083
4.84 0.017478 0.0174369
4.835 0.126825 0.126875
4.83 0.234961 0.235157
4.825 0.344166 0.344598
4.82 0.456038 0.456843
4.815 0.57137 0.572731
4.81 0.68992 0.692066
4.805 0.810096 0.813278
4.8 0.928567 0.933008
4.795 1.03986 1.04564
4.79 1.13599 1.14286
4.785 1.20626 1.21333
4.78 1.23708 1.24263
4.775 1.21208 1.21358
4.77 1.11283 1.10764
4.765 0.921688 0.908441
4.76 0.626753 0.606399
4.755 0.22543 0.201399
4.75 -0.271863 -0.294341
4.745 -0.828024 -0.843189
4.74 -1.3541 -1.35787
4.735 -1.71129 -1.70401
4.73 -1.80003 -1.78653
4.725 -1.65813 -1.64385
4.72 -1.4069 -1.39475
4.715 -1.13992 -1.13056
4.71 -0.897232 -0.890341
4.705 -0.687788 -0.682847
4.7 -0.508628 -0.505173
4.695 -0.353622 -0.35131
4.69 -0.216564 -0.215162
4.685 -0.092042 -0.0914103
4.68 0.0244409 0.0243697
4.675 0.136556 0.135785
4.67 0.247247 0.24572
4.665 0.358772 0.356375
4.66 0.47267 0.46923
4.655 0.589634 0.58492
4.65 0.709294 0.703025
4.645 0.82992 0.821796
4.64 0.948065 0.93784
4.635 1.0582 1.04582
4.63 1.15243 1.13828
4.625 1.22031 1.20553
4.62 1.24876 1.23557
4.615 1.22206 1.21366
4.61 1.12247 1.12218
4.605 0.933112 0.942897
4.6 0.642763 0.662048
4.595 0.248329 0.273929
4.59 -0.243329 -0.216535
4.585 -0.802942 -0.780949
4.58 -1.35048 -1.33825
4.575 -1.74448 -1.7431
4.57 -1.86339 -1.86909
4.565 -1.72822 -1.73585
4.56 -1.46708 -1.47366
4.555 -1.18599 -1.19077
4.55 -0.93077 -0.933972
4.545 -0.711455 -0.713513
4.54 -0.524679 -0.525971
4.535 -0.363698 -0.364496
4.53 -0.22181 -0.222287
4.525 -0.0932576 -0.0935095
4.52 0.0266794 0.0266179
4.515 0.141804 0.141952
4.51 0.255122 0.255552
4.505 0.368902 0.369739
4.5 0.484651 0.486079
4.495 0.602999 0.605266
4.49 0.723498 0.726909
4.485 0.84435 0.849242
4.48 0.962083 0.968754
4.475 1.07124 1.0798
4.47 1.16413 1.17427
4.465 1.23076 1.24135
4.46 1.25875 1.26754
4.455 1.23322 1.23694
4.45 1.1372 1.13253
4.445 0.954533 0.939757
4.44 0.67456 0.650741
4.435 0.293679 0.264608
4.43 -0.18504 -0.213608
4.425 -0.741957 -0.763301
4.42 -1.31141 -1.31973
4.415 -1.75607 -1.74989
4.41 -1.92796 -1.91213
4.405 -1.81553 -1.79747
4.4 -1.54861 -1.53293
4.395 -1.25141 -1.23933
4.39 -0.980261 -0.97143
4.385 -0.748008 -0.741719
4.38 -0.551227 -0.546853
4.375 -0.382509 -0.379586
4.37 -0.234531 -0.232746
4.365 -0.101079 -0.100245
4.36 0.0228721 0.022848
4.355 0.141319 0.140445
4.35 0.257376 0.255588
4.345 0.373361 0.37052
4.34 0.490784 0.486679
4.335 0.610257 0.604604
4.33 0.731312 0.723761
4.325 0.852152 0.842326
4.32 0.96937 0.956939
4.315 1.07768 1.06253
4.31 1.16973 1.15224
4.305 1.23609 1.21755
4.3 1.26525 1.24823
4.295 1.24335 1.23166
4.29 1.15435 1.15201
4.285 0.982744 0.992154
4.28 0.718435 0.739137
4.275 0.357647 0.386417
4.27 -0.0997319 -0.0681005
4.265 -0.644037 -0.615979
4.26 -1.22867 -1.21059
4.255 -1.73159 -1.72699
4.25 -1.98216 -1.9885
4.245 -1.91719 -1.92779
4.24 -1.65374 -1.66353
4.235 -1.33949 -1.34682
4.23 -1.04859 -1.05361
4.225 -0.79967 -0.802974
4.22 -0.589944 -0.592076
4.215 -0.411315 -0.41267
4.21 -0.255686 -0.256518
4.205 -0.116241 -0.116697
4.2 0.0124622 0.0123238
4.195 0.134694 0.134884
4.19 0.253741 0.254338
4.185 0.372017 0.373168
4.18 0.491088 0.493013
4.175 0.6116 0.614596
4.17 0.733124 0.737564
4.165 0.853943 0.86025
4.16 0.970803 0.979378
4.155 1.07868 1.08975
4.15 1.17068 1.18402
4.145 1.23806 1.25255
4.14 1.27033 1.28352
4.135 1.25488 1.26297
4.13 1.17671 1.17562
4.125 1.02083 1.00814
4.12 0.777543 0.753867
4.115 0.443319 0.412115
4.11 0.0160431 -0.0172824
4.105 -0.503564 -0.532294
4.1 -1.09081 -1.10778
4.095 -1.65266 -1.65291
4.09 -2.01155 -1.99663
4.085 -2.03446 -2.01269
4.08 -1.79416 -1.77353
4.075 -1.46322 -1.44691
4.07 -1.14656 -1.1346
4.065 -0.874818 -0.86632
4.06 -0.647292 -0.641378
4.055 -0.455208 -0.451218
4.05 -0.289413 -0.286897
4.045 -0.142227 -0.14091
4.04 -0.00759325 -0.0073282
4.035 0.119171 0.118424
4.03 0.241623 0.23981
4.025 0.362353 0.359333
4.02 0.483047 0.478591
4.015 0.604446 0.598237
4.01 0.726233 0.71787
4.005 0.846845 0.83587
4 0.963263 0.949234
3.995 1.07082 1.05346
3.99 1.16314 1.14263
3.985 1.23224 1.20968
3.98 1.26874 1.24668
3.975 1.26154 1.2441
3.97 1.19691 1.18888
3.965 1.06037 1.06507
3.96 0.842358 0.860065
3.955 0.540068 0.568126
3.95 0.151177 0.185034
3.945 -0.329268 -0.295438
3.94 -0.896128 -0.869104
3.935 -1.49511 -1.48129
3.93 -1.97347 -1.97513
3.925 -2.13622 -2.14823
3.92 -1.96176 -1.97581
3.915 -1.6253 -1.63676
3.91 -1.27886 -1.28698
3.905 -0.977452 -0.9829
3.9 -0.726246 -0.729822
3.895 -0.516305 -0.518624
3.89 -0.337178 -0.338646
3.885 -0.180005 -0.180867
3.88 -0.0378634 -0.0382405
3.875 0.0945235 0.0946086
3.87 0.221114 0.221724
3.865 0.344773 0.346053
3.86 0.467385 0.469569
3.855 0.589865 0.593276
3.85 0.712071 0.717131
3.845 0.832672 0.839881
3.84 0.948954 0.958842
3.835 1.05667 1.06967
3.83 1.15 1.16618
3.825 1.22176 1.24036
3.82 1.26377 1.2826
3.815 1.2666 1.28171
3.81 1.21824 1.22469
3.805 1.10461 1.09867
3.8 0.915794 0.896911
3.795 0.649774 0.620531
3.79 0.305788 0.270674
3.785 -0.122865 -0.1582
3.78 -0.644643 -0.673462
3.775 -1.2443 -1.25925
3.77 -1.82656 -1.82247
3.765 -2.18363 -2.163
3.76 -2.15623 -2.12953
3.755 -1.8487 -1.82497
3.75 -1.47019 -1.4522
3.745 -1.12745 -1.11458
3.74 -0.841789 -0.832815
3.735 -0.605908 -0.599771
3.73 -0.407696 -0.403663
3.725 -0.2365 -0.234102
3.72 -0.0840382 -0.0830014
3.715 0.0559093 0.0557066
3.71 0.18794 0.186498
3.705 0.315364 0.312572
3.7 0.440389 0.436034
3.695 0.564201 0.557961
3.69 0.686928 0.678377
3.685 0.807544 0.796161
3.68 0.923722 0.908936
3.675 1.03169 1.013
3.67 1.12623 1.10342
3.665 1.2009 1.1745
3.66 1.24861 1.22059
3.655 1.26177 1.23605
3.65 1.23059 1.2127
3.645 1.14188 1.13677
3.64 0.984699 0.994228
3.635 0.757232 0.779796
3.63 0.461417 0.493361
3.625 0.0928481 0.129552
3.62 -0.361455 -0.325448
3.615 -0.91191 -0.883142
3.61 -1.52886 -1.51426
3.605 -2.07209 -2.07525
3.6 -2.29754 -2.31347
3.595 -2.11805 -2.1364
3.59 -1.73295 -1.74763
3.585 -1.34011 -1.35037
3.58 -1.00607 -1.01292
3.575 -0.732797 -0.737304
3.57 -0.507179 -0.510112
3.565 -0.316071 -0.317918
3.56 -0.149121 -0.150159
3.555 0.00135724 0.00100304
3.55 0.140961 0.141289
3.545 0.273688 0.274804
3.54 0.402252 0.404365
3.535 0.528236 0.531664
3.53 0.652139 0.657318
3.525 0.773327 0.780809
3.52 0.889923 0.900357
3.515 0.998687 1.01274
3.51 1.09498 1.11316
3.505 1.17304 1.19529
3.5 1.2267 1.25173
3.495 1.2501 1.27454
3.49 1.23634 1.25468
3.485 1.17409 1.18054
3.48 1.05079 1.04245
3.475 0.863276 0.841254
3.47 0.61638 0.584242
3.465 0.310736 0.27292
3.46 -0.0638523 -0.102401
3.455 -0.526459 -0.559865
3.45 -1.09084 -1.11191
3.445 -1.71931 -1.72077
3.44 -2.23862 -2.21857
3.435 -2.37697 -2.34488
3.43 -2.10069 -2.07005
3.425 -1.66712 -1.64367
3.42 -1.26201 -1.24543
3.415 -0.928751 -0.917316
3.41 -0.658887 -0.651141
3.405 -0.436048 -0.430998
3.4 -0.246366 -0.243389
3.395 -0.079563 -0.0783086
3.39 0.071722 0.0714086
3.385 0.212685 0.2108
3.38 0.346879 0.343281
3.375 0.476524 0.470942
3.37 0.60266 0.594688
3.365 0.725171 0.714272
3.36 0.842733 0.828245
3.355 0.952709 0.933901
3.35 1.0511 1.0273
3.345 1.13272 1.10365
3.34 1.192 1.1584
3.335 1.22431 1.18891
3.33 1.22579 1.19404
3.325 1.18886 1.1678
3.32 1.1002 1.09491
3.315 0.952778 0.963783
3.31 0.752539 0.777002
3.305 0.50613 0.540145
3.3 0.210389 0.249939
3.295 -0.149394 -0.108592
3.29 -0.596886 -0.560018
3.285 -1.15237 -1.12611
3.28 -1.78645 -1.77807
3.275 -2.32221 -2.33438
3.27 -2.45459 -2.4787
3.265 -2.13894 -2.16204
3.26 -1.66842 -1.68537
3.255 -1.24219 -1.25362
3.25 -0.89775 -0.905291
3.245 -0.621175 -0.626115
3.24 -0.393459 -0.396613
3.235 -0.199642 -0.201479
3.23 -0.029078 -0.0298236
3.225 0.12563 0.125932
3.22 0.269529 0.270985
3.215 0.405907 0.408764
3.21 0.536635 0.54128
3.205 0.662317 0.66929
3.2 0.782323 0.792322
3.195 0.894727 0.908591
3.19 0.996223 1.01487
3.185 1.0822 1.1064
3.18 1.1474 1.17727
3.175 1.18757 1.2216
3.17 1.20122 1.23495
3.165 1.18644 1.21232
3.16 1.13246 1.14318
3.155 1.02617 1.01921
3.15 0.870333 0.848081
3.145 0.676968 0.64356
3.14 0.451295 0.410764
3.135 0.187628 0.14371
3.13 -0.129771 -0.17314
3.125 -0.525992 -0.563924
3.12 -1.03039 -1.05625
3.115 -1.64703 -1.65255
3.11 -2.26149 -2.24112
3.105 -2.55512 -2.51595
3.1 -2.31874 -2.2789
3.095 -1.81698 -1.78655
3.09 -1.33852 -1.31743
3.085 -0.953821 -0.939576
3.08 -0.649329 -0.639892
3.075 -0.401959 -0.39602
3.07 -0.193776 -0.190562
3.065 -0.0123894 -0.0114981
3.06 0.150534 0.149237
3.055 0.300492 0.296931
3.05 0.440923 0.434833
3.045 0.573645 0.56458
3.04 0.699066 0.686395
3.035 0.816225 0.799131
3.03 0.922734 0.90024
3.025 1.01474 0.985817
3.02 1.08722 1.05113
3.015 1.13545 1.09253
3.01 1.158 1.11115
3.005 1.15809 1.11432
3 1.13401 1.10314
2.995 1.0698 1.05851
2.99 0.957345 0.965415
2.985 0.809488 0.832851
2.98 0.639705 0.674071
2.975 0.451268 0.493138
2.97 0.238761 0.285213
2.965 -0.0101796 0.0380181
2.96 -0.315476 -0.268861
2.955 -0.705853 -0.665379
2.95 -1.21358 -1.18582
2.945 -1.83674 -1.82993
2.94 -2.42183 -2.44042
2.935 -2.59526 -2.6294
2.93 -2.22129 -2.25309
2.925 -1.6651 -1.68777
2.92 -1.18242 -1.19745
2.915 -0.80471 -0.814542
2.91 -0.506504 -0.512803
2.905 -0.262733 -0.266462
2.9 -0.0559042 -0.0575421
2.895 0.12545 0.125759
2.89 0.288684 0.291053
2.885 0.438312 0.443081
2.88 0.576749 0.584477
2.875 0.704671 0.716151
2.87 0.821129 0.837401
2.865 0.923496 0.945832
2.86 1.00747 1.03724
2.855 1.0677 1.10595
2.85 1.10043 1.14669
2.845 1.10876 1.15878
2.84 1.10268 1.14654
2.835 1.07871 1.10449
2.83 1.01434 1.0172
2.825 0.909118 0.89245
2.82 0.782849 0.752109
2.815 0.64808 0.607623
2.81 0.507149 0.46009
2.805 0.35684 0.305549
2.8 0.190577 0.137123
2.795 -0.00166388 -0.0551285
2.79 -0.234876 -0.285704
2.785 -0.531549 -0.576023
2.78 -0.923302 -0.955832
2.775 -1.4414 -1.45384
2.77 -2.05885 -2.04226
2.765 -2.54053 -2.49504
2.76 -2.48401 -2.42943
2.755 -1.95326 -1.9096
2.75 -1.376 -1.34614
2.745 -0.913278 -0.893728
2.74 -0.555263 -0.542986
2.735 -0.270159 -0.263306
2.73 -0.0342479 -0.0318446
2.725 0.167687 0.166024
2.72 0.345017 0.33924
2.715 0.503192 0.492896
2.71 0.644823 0.62927
2.705 0.770182 0.74829
2.7 0.877303 0.847655
2.695 0.961997 0.922939
2.69 1.01856 0.968649
2.685 1.04324 0.982616
2.68 1.04252 0.975942
2.675 1.03549 0.975404
2.67 1.0217 0.983364
2.665 0.970022 0.958516
2.66 0.881672 0.891817
2.655 0.780646 0.805997
2.65 0.679346 0.715361
2.645 0.580102 0.623819
2.64 0.481451 0.530832
2.635 0.380621 0.434127
2.63 0.274087 0.330413
2.625 0.157366 0.215258
2.62 0.0243907 0.0824834
2.615 -0.13357 -0.0769549
2.61 -0.329617 -0.276762
2.605 -0.583569 -0.537826
2.6 -0.923434 -0.889912
2.595 -1.37709 -1.36321
2.59 -1.92123 -1.93512
2.585 -2.34572 -2.38732
2.58 -2.27299 -2.32401
2.575 -1.73932 -1.78034
2.57 -1.15439 -1.18216
2.565 -0.683759 -0.701404
2.56 -0.319335 -0.32952
2.555 -0.029796 -0.0339532
2.55 0.207837 0.209214
2.545 0.407656 0.414762
2.54 0.577452 0.591057
2.535 0.720417 0.74184
2.53 0.835906 0.867015
2.525 0.919839 0.962915
2.52 0.96635 1.02339
2.515 0.97463 1.045
2.51 0.962843 1.03824
2.505 0.959552 1.02131
2.5 0.943902 0.97644
2.495 0.883256 0.888096
2.49 0.799801 0.785282
2.485 0.715785 0.688143
2.48 0.637416 0.600424
2.475 0.564646 0.520665
2.47 0.495941 0.446584
2.465 0.429565 0.37605
2.46 0.363817 0.307155
2.455 0.296969 0.238073
2.45 0.227119 0.166885
2.445 0.15198 0.0913514
2.44 0.0685771 0.00861831
2.435 -0.0272077 -0.0852148
2.43 -0.141333 -0.195749
2.425 -0.282661 -0.331271
2.42 -0.46439 -0.504061
2.415 -0.705082 -0.731287
2.41 -1.02506 -1.03148
2.405 -1.42254 -1.40196
2.4 -1.79911 -1.74896
2.395 -1.89406 -1.82689
2.39 -1.54941 -1.48848
2.385 -1.00971 -0.966505
2.38 -0.522695 -0.496296
2.375 -0.138148 -0.125468
2.37 0.162432 0.163309
2.365 0.400438 0.39006
2.36 0.589243 0.567026
2.355 0.734557 0.698963
2.35 0.835924 0.784727
2.345 0.889725 0.820964
2.34 0.898635 0.813654
2.335 0.88772 0.797328
2.33 0.884367 0.81016
2.325 0.855954 0.812092
2.32 0.783416 0.765997
2.315 0.69743 0.698377
2.31 0.61626 0.630194
2.305 0.54363 0.567379
2.3 0.478879 0.510448
2.295 0.420517 0.458515
2.29 0.367072 0.410416
2.285 0.317217 0.364989
2.28 0.269743 0.321102
2.275 0.223489 0.277626
2.27 0.177262 0.233362
2.265 0.129744 0.186954
2.26 0.0793599 0.136758
2.255 0.0241038 0.0806551
2.25 -0.0387251 0.015776
2.245 -0.11291 -0.0619157
2.24 -0.203878 -0.158224
2.235 -0.319423 -0.281503
2.23 -0.470282 -0.443294
2.225 -0.669021 -0.657188
2.22 -0.921847 -0.930178
2.215 -1.20036 -1.23263
2.21 -1.38995 -1.4432
2.205 -1.31351 -1.37351
2.2 -0.955554 -1.00576
2.195 -0.510919 -0.544673
2.19 -0.119937 -0.137602
2.185 0.189895 0.186971
2.18 0.428592 0.440103
2.175 0.607387 0.634287
2.17 0.731239 0.775462
2.165 0.800536 0.863967
2.16 0.820185 0.901588
2.155 0.814164 0.903153
2.15 0.806955 0.882858
2.145 0.771463 0.820421
2.14 0.69445 0.719366
2.135 0.605582 0.613563
2.13 0.522677 0.518502
2.125 0.449765 0.436192
2.12 0.386522 0.365231
2.115 0.331728 0.303855
2.11 0.284122 0.250543
2.105 0.242568 0.204036
2.1 0.206045 0.163269
2.095 0.173619 0.127304
2.09 0.144405 0.0952776
2.085 0.11753 0.0663524
2.08 0.0920971 0.0396782
2.075 0.0671301 0.014339
2.07 0.0415066 -0.0107129
2.065 0.0138614 -0.0367471
2.06 -0.0175478 -0.0653806
2.055 -0.0550284 -0.0987526
2.05 -0.101703 -0.139756
2.045 -0.16181 -0.192317
2.04 -0.240937 -0.261605
2.035 -0.34572 -0.353751
2.03 -0.48153 -0.473705
2.025 -0.644482 -0.617862
2.02 -0.80279 -0.756861
2.015 -0.877168 -0.81754
2.01 -0.776445 -0.715942
2.005 -0.507247 -0.458996
2 -0.179329 -0.149568
1.995 0.118133 0.128556
1.99 0.355973 0.347497
1.985 0.532547 0.505045
1.98 0.650909 0.603655
1.975 0.714438 0.647481
1.97 0.733535 0.651086
1.965 0.730116 0.644619
1.96 0.711624 0.64
1.955 0.658674 0.608809
1.95 0.577366 0.546382
1.945 0.49114 0.474122
1.94 0.411936 0.405443
1.935 0.342699 0.344635
1.93 0.283295 0.292357
1.925 0.232848 0.248159
1.92 0.190413 0.211309
1.915 0.15512 0.181035
1.91 0.126179 0.156572
1.905 0.102858 0.137173
1.9 0.0844479 0.12209
1.895 0.070246 0.110573
1.89 0.0595379 0.101851
1.885 0.0515816 0.0951303
1.88 0.0455902 0.089571
1.875 0.0407085 0.0842685
1.87 0.0359819 0.07822
1.865 0.0303151 0.0702809
1.86 0.0224191 0.0591084
1.855 0.0107453 0.0430919
1.85 -0.0065863 0.0202748
1.845 -0.0318445 -0.0117064
1.84 -0.0676583 -0.0555915
1.835 -0.116712 -0.114167
1.83 -0.180707 -0.189142
1.825 -0.257691 -0.27826
1.82 -0.336749 -0.36956
1.815 -0.391544 -0.434402
1.81 -0.38262 -0.429972
1.805 -0.282573 -0.326395
1.8 -0.106984 -0.139963
1.795 0.0956878 0.0778153
1.79 0.282586 0.281484
1.785 0.432209 0.448371
1.78 0.537769 0.571088
1.775 0.600074 0.649152
1.77 0.62615 0.686567
1.765 0.626856 0.690026
1.76 0.606608 0.662539
1.755 0.562162 0.605202
1.75 0.498681 0.528846
1.745 0.429007 0.448664
1.74 0.362404 0.373854
1.735 0.302716 0.307616
1.73 0.250849 0.250312
1.725 0.206578 0.201352
1.72 0.169346 0.159958
1.715 0.138553 0.125404
1.71 0.11364 0.0970709
1.705 0.0940954 0.0744275
1.7 0.0794355 0.0570021
1.695 0.0691859 0.0443499
1.69 0.062861 0.0360263
1.685 0.0599508 0.031568
1.68 0.0599124 0.0304789
1.675 0.0621662 0.0322232
1.67 0.0660954 0.0362213
1.665 0.0710468 0.0418499
1.66 0.0763332 0.0484428
1.655 0.0812358 0.0552933
1.65 0.0850064 0.0616577
1.645 0.0868725 0.0667607
1.64 0.0860468 0.0698055
1.635 0.0817525 0.0699991
1.63 0.0732815 0.0666062
1.625 0.0601205 0.0590648
1.62 0.0422023 0.0472149
1.615 0.0203592 0.0317092
1.61 -0.00296946 0.0146527
1.605 -0.0229032 0.000357452
1.6 -0.0317414 -0.00431727
1.595 -0.0202157 0.00889395
1.59 0.0187423 0.0462302
1.585 0.0852284 0.107559
1.58 0.170739 0.184909
1.575 0.261798 0.265829
1.57 0.345596 0.338625
1.565 0.413414 0.395634
1.56 0.46123 0.433924
1.555 0.488917 0.45459
1.55 0.498741 0.461028
1.545 0.493404 0.456369
1.54 0.475041 0.44201
1.535 0.446173 0.418921
1.53 0.410594 0.389442
1.525 0.37249 0.356926
1.52 0.335145 0.324381
1.515 0.300534 0.293794
1.51 0.269586 0.266211
1.505 0.242587 0.242046
1.5 0.219486 0.221353
1.495 0.200072 0.204006
1.49 0.184076 0.189793
1.485 0.171212 0.17847
1.48 0.161202 0.169781
1.475 0.153775 0.163472
1.47 0.148671 0.159292
1.465 0.145639 0.156988
1.46 0.144432 0.156314
1.455 0.144806 0.15702
1.45 0.146519 0.158862
1.445 0.14933 0.161595
1.44 0.153005 0.164982
1.435 0.157313 0.168795
1.43 0.162035 0.172819
1.425 0.166967 0.176857
1.42 0.171921 0.180733
1.415 0.176736 0.184302
1.41 0.181278 0.18745
1.405 0.185452 0.190103
1.4 0.189201 0.192234
1.395 0.192523 0.193872
1.39 0.195471 0.195106
1.385 0.198167 0.196102
1.38 0.200809 0.197103
1.375 0.203673 0.198441
1.37 0.207115 0.20053
1.365 0.211548 0.203849
1.36 0.217412 0.208907
1.355 0.225121 0.216177
1.35 0.234981 0.226019
1.345 0.247117 0.23859
1.34 0.261403 0.253765
1.335 0.27743 0.271104
1.33 0.294537 0.289875
1.325 0.311884 0.309138
1.32 0.328574 0.327867
1.315 0.343773 0.34509
1.31 0.356812 0.359998
1.305 0.36725 0.372026
1.3 0.374885 0.38088
1.295 0.379734 0.386522
1.29 0.381987 0.389133
1.285 0.381955 0.38906
1.28 0.380026 0.386754
1.275 0.376617 0.382718
1.27 0.372151 0.377461
1.265 0.367026 0.371462
1.26 0.361595 0.365136
1.255 0.356155 0.35883
1.25 0.350942 0.352809
1.245 0.346132 0.347268
1.24 0.341845 0.342336
1.235 0.338157 0.33809
1.23 0.335107 0.334565
1.225 0.332702 0.331767
1.22 0.330933 0.329676
1.215 0.329772 0.328259
1.21 0.329183 0.327471
1.205 0.329123 0.327264
1.2 0.329546 0.327583
1.195 0.330403 0.328375
1.19 0.331647 0.329586
1.185 0.33323 0.331163
1.18 0.335107 0.333057
1.175 0.337234 0.335219
1.17 0.33957 0.337603
1.165 0.342076 0.340168
1.16 0.344714 0.342874
1.155 0.34745 0.345682
1.15 0.350251 0.348559
1.145 0.353087 0.351471
1.14 0.355928 0.354388
1.135 0.358748 0.357281
1.13 0.361521 0.360124
1.125 0.364222 0.362892
1.12 0.36683 0.365561
1.115 0.369321 0.36811
1.11 0.371676 0.370516
1.105 0.373875 0.372761
1.1 0.375899 0.374826
1.095 0.37773 0.376693
1.09 0.379351 0.378345
1.085 0.380746 0.379767
1.08 0.381901 0.380944
1.075 0.382799 0.381861
1.07 0.383427 0.382505
1.065 0.383772 0.382863
1.06 0.383821 0.382924
1.055 0.383563 0.382675
1.05 0.382987 0.382108
1.045 0.382083 0.381211
1.04 0.380841 0.379976
1.035 0.379253 0.378396
1.03 0.37731 0.376461
1.025 0.375008 0.374167
1.02 0.372339 0.371507
1.015 0.369299 0.368477
1.01 0.365884 0.365074
1.005 0.362092 0.361294
1 0.35792 0.357137
0.995 0.353369 0.352602
0.99 0.348439 0.347689
0.985 0.343133 0.342401
0.98 0.337453 0.336742
0.975 0.331405 0.330716
0.97 0.324994 0.324329
0.965 0.318229 0.317588
0.96 0.311117 0.310502
0.955 0.303669 0.303081
0.95 0.295897 0.295338
0.945 0.287813 0.287283
0.94 0.279431 0.278933
0.935 0.270768 0.270301
0.93 0.261839 0.261404
0.925 0.252662 0.252261
0.92 0.243256 0.242889
0.915 0.233641 0.233308
0.91 0.223836 0.223538
0.905 0.213863 0.2136
0.9 0.203742 0.203516
0.895 0.193497 0.193306
0.89 0.183148 0.182993
0.885 0.172718 0.172599
0.88 0.162228 0.162145
0.875 0.151701 0.151654
0.87 0.141159 0.141147
0.865 0.130621 0.130644
0.86 0.120108 0.120166
0.855 0.109641 0.109733
0.85 0.0992387 0.0993636
0.845 0.0889193 0.0890768
0.84 0.0787006 0.0788899
0.835 0.0685994 0.0688197
0.83 0.0586318 0.058882
0.825 0.0488129 0.0490921
0.82 0.0391569 0.0394639
0.815 0.0296773 0.030011
0.81 0.0203866 0.0207458
0.805 0.0112965 0.01168
0.8 0.00241803 0.00282442
0.795 -0.00623871 -0.00581076
0.79 -0.0146643 -0.0142162
0.785 -0.0228502 -0.0223834
0.78 -0.0307883 -0.0303043
0.775 -0.0384715 -0.0379718
0.77 -0.0458932 -0.0453793
0.765 -0.0530473 -0.0525209
0.76 -0.0599286 -0.0593911
0.755 -0.0665322 -0.0659854
0.75 -0.0728542 -0.0722996
0.745 -0.0788908 -0.07833
0.74 -0.0846391 -0.0840738
0.735 -0.0900966 -0.0895284
0.73 -0.0952614 -0.0946919
0.725 -0.100132 -0.099563
0.72 -0.104708 -0.104141
0.715 -0.108989 -0.108425
0.71 -0.112975 -0.112416
0.705 -0.116667 -0.116115
0.7 -0.120066 -0.119522
0.695 -0.123175 -0.12264
0.69 -0.125996 -0.125472
0.685 -0.128532 -0.12802
0.68 -0.130787 -0.130288
0.675 -0.132765 -0.13228
0.67 -0.134471 -0.134002
0.665 -0.13591 -0.135458
0.66 -0.137088 -0.136654
0.655 -0.138012 -0.137596
0.65 -0.138689 -0.138293
0.645 -0.139126 -0.13875
0.64 -0.139332 -0.138977
0.635 -0.139315 -0.138981
0.63 -0.139084 -0.138771
0.625 -0.138648 -0.138358
0.62 -0.138018 -0.137749
0.615 -0.137202 -0.136955
0.61 -0.136211 -0.135987
0.605 -0.135055 -0.134853
0.6 -0.133746 -0.133566
0.595 -0.132292 -0.132135
0.59 -0.130706 -0.13057
0.585 -0.128998 -0.128883
0.58 -0.127177 -0.127083
0.575 -0.125254 -0.12518
0.57 -0.123239 -0.123185
0.565 -0.121142 -0.121107
0.56 -0.118972 -0.118956
0.555 -0.116738 -0.11674
0.55 -0.11445 -0.114468
0.545 -0.112114 -0.112148
0.54 -0.109739 -0.109789
0.535 -0.107334 -0.107398
0.53 -0.104904 -0.104982
0.525 -0.102456 -0.102548
0.52 -0.0999971 -0.100102
0.515 -0.0975329 -0.0976493
0.51 -0.0950689 -0.0951966
0.505 -0.0926105 -0.0927488
0.5 -0.0901625 -0.0903108
0.495 -0.0877296 -0.0878875
0.49 -0.0853161 -0.0854831
0.485 -0.0829262 -0.0831018
0.48 -0.0805637 -0.0807475
0.475 -0.0782322 -0.078424
0.47 -0.0759352 -0.0761346
0.465 -0.0736759 -0.0738827
0.46 -0.0714573 -0.0716713
0.455 -0.0692821 -0.0695032
0.45 -0.067153 -0.0673811
0.445 -0.0650723 -0.0653072
0.44 -0.063042 -0.0632837
0.435 -0.061064 -0.0613125
0.43 -0.0591399 -0.0593952
0.425 -0.0572711 -0.0575331
0.42 -0.0554584 -0.0557273
0.415 -0.0537027 -0.0539783
0.41 -0.0520043 -0.0522867
0.405 -0.0503632 -0.0506525
0.4 -0.0487794 -0.0490754
0.395 -0.0472522 -0.0475549
0.39 -0.0457808 -0.0460902
0.385 -0.044364 -0.0446799
0.38 -0.0430005 -0.0433228
0.375 -0.0416885 -0.0420171
0.37 -0.0404261 -0.0407607
0.365 -0.0392113 -0.0395517
0.36 -0.0380418 -0.0383877
0.355 -0.0369152 -0.0372662
0.35 -0.0358289 -0.0361848
0.345 -0.0347805 -0.0351407
0.34 -0.0337672 -0.0341313
0.335 -0.0327866 -0.0331541
0.33 -0.031836 -0.0322065
0.325 -0.0309131 -0.0312859
0.32 -0.0300154 -0.03039
0.315 -0.0291407 -0.0295165
0.31 -0.0282869 -0.0286632
0.305 -0.027452 -0.0278283
0.3 -0.0266343 -0.02701
0.295 -0.0258322 -0.0262067
0.29 -0.0250443 -0.0254169
0.285 -0.0242693 -0.0246394
0.28 -0.0235063 -0.0238733
0.275 -0.0227543 -0.0231176
0.27 -0.0220126 -0.0223718
0.265 -0.0212807 -0.0216351
0.26 -0.0205582 -0.0209073
0.255 -0.0198449 -0.0201881
0.25 -0.0191404 -0.0194774
0.245 -0.0184448 -0.0187751
0.24 -0.0177582 -0.0180812
0.235 -0.0170805 -0.017396
0.23 -0.0164121 -0.0167196
0.225 -0.015753 -0.0160522
0.22 -0.0151036 -0.0153941
0.215 -0.0144641 -0.0147457
0.21 -0.0138349 -0.0141074
0.205 -0.0132164 -0.0134794
0.2 -0.0126088 -0.0128622
0.195 -0.0120126 -0.0122561
0.19 -0.011428 -0.0116616
0.185 -0.0108556 -0.0110791
0.18 -0.0102955 -0.010509
0.175 -0.00974823 -0.0099516
0.17 -0.00921407 -0.00940734
0.165 -0.00869335 -0.00887656
0.16 -0.00818637 -0.00835961
0.155 -0.00769342 -0.00785681
0.15 -0.00721477 -0.00736846
0.145 -0.00675066 -0.00689483
0.14 -0.00630133 -0.00643619
0.135 -0.00586701 -0.0059928
0.13 -0.00544792 -0.00556489
0.125 -0.00504433 -0.00515276
0.12 -0.00465654 -0.00475675
0.115 -0.00428503 -0.00437734
0.11 -0.00393051 -0.00401528
0.105 -0.00359414 -0.00367175
0.1 -0.00327769 -0.00334858
0.095 -0.00298375 -0.00304838
0.09 -0.00271564 -0.00277454
0.085 -0.00247687 -0.00253056
0.08 -0.00226966 -0.00231865
0.075 -0.00209259 -0.00213733
0.07 -0.0019377 -0.00197847
0.065 -0.00178854 -0.00182534
0.06 -0.0016211 -0.00165363
0.055 -0.0014097 -0.0014373
0.05 -0.00113719 -0.00115903
0.045 -0.000805604 -0.00082087
0.04 -0.000440699 -0.000448994
0.035 -8.92042e-05 -9.08801e-05
0.03 0.000183903 0.000187353
0.025 0.000300859 0.000306503
0.02 0.000221718 0.000225878
0.015 5.94404e-05 6.05554e-05
0.01 1.45483e-06 1.48212e-06
0.005 8.14109e-12 8.29381e-12
-1.63468e-13 2.91818e-42 2.97293e-42


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda2.0Nc1QuantumOneLoop/DeltaGammaFX_0_OneLoopFRG.txt <==
9.995 -0.0504815 -0.050358
9.99 -0.363978 -0.363088
9.985 -0.609064 -0.607574
9.98 -0.756645 -0.754793
9.975 -0.809675 -0.807694
9.97 -0.790716 -0.788781
9.965 -0.726923 -0.725144
9.96 -0.640899 -0.63933
9.955 -0.54793 -0.546589
9.95 -0.456789 -0.455671
9.945 -0.371636 -0.370727
9.94 -0.293778 -0.293059
9.935 -0.222924 -0.222378
9.93 -0.157971 -0.157584
9.925 -0.097443 -0.0972046
9.92 -0.039717 -0.0396198
9.915 0.0168786 0.0168373
9.91 0.0740283 0.0738472
9.905 0.13342 0.133094
9.9 0.196725 0.196244
9.895 0.265535 0.264885
9.89 0.3412 0.340365
9.885 0.424498 0.423459
9.88 0.515012 0.513751
9.875 0.610087 0.608594
9.87 0.703253 0.701533
9.865 0.782253 0.780339
9.86 0.827451 0.825426
9.855 0.812566 0.810578
9.85 0.710717 0.708978
9.845 0.507463 0.506221
9.84 0.21631 0.215781
9.835 -0.115919 -0.115636
9.83 -0.424414 -0.423375
9.825 -0.655109 -0.653506
9.82 -0.785192 -0.783271
9.815 -0.82276 -0.820747
9.81 -0.792654 -0.790714
9.805 -0.722008 -0.720242
9.8 -0.632375 -0.630827
9.795 -0.537857 -0.536541
9.79 -0.446297 -0.445205
9.785 -0.361233 -0.360349
9.78 -0.283598 -0.282904
9.775 -0.212889 -0.212368
9.77 -0.147888 -0.147526
9.765 -0.0870539 -0.0868409
9.76 -0.0287245 -0.0286543
9.755 0.0288022 0.0287318
9.75 0.0872394 0.0870259
9.745 0.148301 0.147938
9.74 0.213674 0.213151
9.735 0.284943 0.284246
9.73 0.363391 0.362502
9.725 0.449617 0.448516
9.72 0.542825 0.541497
9.715 0.639659 0.638094
9.71 0.73249 0.730698
9.705 0.807405 0.805429
9.7 0.842878 0.840815
9.695 0.811382 0.809397
9.69 0.686989 0.685308
9.685 0.459795 0.45867
9.68 0.150729 0.15036
9.675 -0.186919 -0.186462
9.67 -0.487214 -0.486021
9.665 -0.700854 -0.699139
9.66 -0.811912 -0.809925
9.655 -0.833492 -0.831452
9.65 -0.792288 -0.790349
9.645 -0.715062 -0.713313
9.64 -0.622122 -0.620599
9.635 -0.526311 -0.525023
9.63 -0.434524 -0.433461
9.625 -0.349682 -0.348826
9.62 -0.27235 -0.271684
9.615 -0.201824 -0.20133
9.61 -0.136773 -0.136438
9.605 -0.0755974 -0.0754124
9.6 -0.0165945 -0.0165539
9.595 0.0419684 0.0418657
9.59 0.101833 0.101584
9.585 0.164738 0.164335
9.58 0.232386 0.231817
9.575 0.306337 0.305587
9.57 0.387783 0.386834
9.565 0.477093 0.475926
9.56 0.572999 0.571597
9.555 0.671293 0.66965
9.55 0.762985 0.761118
9.545 0.83229 0.830254
9.54 0.855703 0.853609
9.535 0.804726 0.802757
9.53 0.655226 0.653623
9.525 0.40305 0.402064
9.52 0.0773322 0.077143
9.515 -0.262623 -0.26198
9.51 -0.551228 -0.549879
9.505 -0.745267 -0.743444
9.5 -0.836095 -0.834049
9.495 -0.841479 -0.83942
9.49 -0.789458 -0.787526
9.485 -0.706063 -0.704335
9.48 -0.610186 -0.608693
9.475 -0.513365 -0.512109
9.47 -0.421545 -0.420513
9.465 -0.337045 -0.33622
9.46 -0.260082 -0.259446
9.455 -0.189757 -0.189293
9.45 -0.124638 -0.124333
9.445 -0.0630652 -0.0629109
9.44 -0.00329881 -0.00329073
9.435 0.0564252 0.0562871
9.43 0.117878 0.117589
9.425 0.182822 0.182374
9.42 0.252965 0.252346
9.415 0.329833 0.329026
9.41 0.414492 0.413477
9.405 0.507011 0.50577
9.4 0.60554 0.604058
9.395 0.704847 0.703122
9.39 0.794351 0.792408
9.385 0.856187 0.854092
9.38 0.864851 0.862735
9.375 0.791329 0.789393
9.37 0.61435 0.612847
9.365 0.336806 0.335982
9.36 -0.00342262 -0.00341424
9.355 -0.341925 -0.341088
9.35 -0.615197 -0.613691
9.345 -0.787336 -0.785409
9.34 -0.857107 -0.85501
9.335 -0.846416 -0.844345
9.33 -0.784072 -0.782154
9.325 -0.695034 -0.693333
9.32 -0.596642 -0.595182
9.315 -0.499104 -0.497883
9.31 -0.407438 -0.406441
9.305 -0.323388 -0.322597
9.3 -0.24684 -0.246236
9.295 -0.176716 -0.176284
9.29 -0.111489 -0.111216
9.285 -0.0494428 -0.0493218
9.28 0.0111978 0.0111704
9.275 0.072229 0.0720523
9.27 0.135451 0.13512
9.265 0.202649 0.202153
9.26 0.275528 0.274854
9.255 0.355556 0.354686
9.25 0.443628 0.442542
9.245 0.539438 0.538118
9.24 0.640415 0.638848
9.235 0.740099 0.738288
9.23 0.826076 0.824055
9.225 0.878207 0.876058
9.22 0.869086 0.866959
9.215 0.76985 0.767967
9.21 0.563385 0.562007
9.205 0.260924 0.260285
9.2 -0.0907438 -0.0905218
9.195 -0.423489 -0.422453
9.19 -0.677801 -0.676142
9.185 -0.826109 -0.824088
9.18 -0.874425 -0.872285
9.175 -0.848095 -0.84602
9.17 -0.776108 -0.774209
9.165 -0.682038 -0.680369
9.16 -0.581583 -0.580159
9.155 -0.483625 -0.482441
9.15 -0.392288 -0.391328
9.145 -0.308775 -0.308019
9.14 -0.232667 -0.232098
9.135 -0.162723 -0.162324
9.13 -0.0973246 -0.0970865
9.125 -0.0347087 -0.0346238
9.12 0.0269386 0.0268727
9.115 0.0894453 0.0892264
9.11 0.15464 0.154262
9.105 0.224327 0.223778
9.1 0.300196 0.299461
9.095 0.38363 0.382691
9.09 0.475298 0.474135
9.085 0.574417 0.573011
9.08 0.677533 0.675875
9.075 0.77673 0.774829
9.07 0.857498 0.8554
9.065 0.897281 0.895086
9.06 0.867021 0.8649
9.055 0.738932 0.737124
9.05 0.501549 0.500322
9.045 0.175617 0.175187
9.04 -0.183491 -0.183042
9.035 -0.505795 -0.504557
9.03 -0.737724 -0.735919
9.025 -0.860747 -0.858641
9.02 -0.88765 -0.885478
9.015 -0.846409 -0.844338
9.01 -0.765609 -0.763736
9.005 -0.66718 -0.665548
9 -0.565124 -0.563741
8.995 -0.46703 -0.465888
8.99 -0.376177 -0.375257
8.985 -0.293267 -0.292549
8.98 -0.217602 -0.217069
8.975 -0.147791 -0.14743
8.97 -0.0821393 -0.0819383
8.965 -0.0188336 -0.0187875
8.96 0.0439756 0.043868
8.955 0.108149 0.107884
8.95 0.175543 0.175113
8.945 0.247972 0.247366
8.94 0.327098 0.326298
8.935 0.414181 0.413168
8.93 0.509594 0.508347
8.925 0.611954 0.610456
8.92 0.716732 0.714978
8.915 0.814296 0.812303
8.91 0.887783 0.885611
8.905 0.912156 0.909924
8.9 0.857153 0.855056
8.895 0.697277 0.69557
8.89 0.428348 0.4273
8.885 0.0815154 0.081316
8.88 -0.28019 -0.279504
8.875 -0.587203 -0.585766
8.87 -0.793719 -0.791777
8.865 -0.890556 -0.888376
8.86 -0.896524 -0.894331
8.855 -0.841352 -0.839294
8.85 -0.752679 -0.750838
8.845 -0.650596 -0.649004
8.84 -0.547395 -0.546056
8.835 -0.449429 -0.44833
8.83 -0.35919 -0.358311
8.825 -0.276921 -0.276243
8.82 -0.201675 -0.201182
8.815 -0.131931 -0.131608
8.81 -0.0659178 -0.0657565
8.805 -0.00177952 -0.00177516
8.8 0.0623701 0.0622174
8.795 0.128424 0.12811
8.79 0.198265 0.19778
8.785 0.27371 0.27304
8.78 0.356368 0.355496
8.775 0.447329 0.446235
8.77 0.546584 0.545247
8.765 0.652002 0.650407
8.76 0.757754 0.7559
8.755 0.852207 0.850122
8.75 0.915908 0.913667
8.745 0.921394 0.91914
8.74 0.83791 0.83586
8.735 0.643746 0.64217
8.73 0.343676 0.342835
8.725 -0.0203017 -0.020252
8.72 -0.379081 -0.378153
8.715 -0.66604 -0.66441
8.71 -0.844672 -0.842605
8.705 -0.915018 -0.912779
8.7 -0.900938 -0.898733
8.695 -0.833015 -0.830976
8.69 -0.737477 -0.735673
8.685 -0.632446 -0.630898
8.68 -0.528535 -0.527242
8.675 -0.430931 -0.429876
8.67 -0.341404 -0.340569
8.665 -0.259788 -0.259153
8.66 -0.184914 -0.184462
8.655 -0.115141 -0.11486
8.65 -0.048637 -0.048518
8.645 0.0165003 0.0164599
8.64 0.0821923 0.0819912
8.635 0.150365 0.149997
8.63 0.222922 0.222376
8.625 0.30167 0.300932
8.62 0.388136 0.387186
8.615 0.483183 0.482001
8.61 0.586307 0.584873
8.605 0.694451 0.692752
8.6 0.800227 0.798268
8.595 0.889703 0.887526
8.59 0.940647 0.938345
8.585 0.923401 0.921142
8.58 0.80773 0.805753
8.575 0.577474 0.576061
8.57 0.247904 0.247297
8.565 -0.128307 -0.127993
8.56 -0.4782 -0.47703
8.555 -0.740692 -0.738879
8.55 -0.889662 -0.887485
8.545 -0.933814 -0.931529
8.54 -0.900919 -0.898714
8.535 -0.821569 -0.819559
8.53 -0.720204 -0.718442
8.525 -0.61291 -0.61141
8.52 -0.508687 -0.507442
8.515 -0.411641 -0.410634
8.51 -0.322893 -0.322103
8.505 -0.241912 -0.24132
8.5 -0.167334 -0.166925
8.495 -0.097416 -0.0971777
8.49 -0.030265 -0.030191
8.485 0.0360617 0.0359735
8.48 0.103522 0.103269
8.475 0.174073 0.173647
8.47 0.249635 0.249024
8.465 0.331987 0.331175
8.46 0.422533 0.421499
8.455 0.521832 0.520555
8.45 0.628753 0.627214
8.445 0.7391 0.737291
8.44 0.843636 0.841572
8.435 0.925832 0.923567
8.43 0.960573 0.958222
8.425 0.916472 0.914229
8.42 0.765166 0.763293
8.415 0.497992 0.496773
8.41 0.14194 0.141592
8.405 -0.24057 -0.239981
8.4 -0.575487 -0.574079
8.395 -0.809697 -0.807715
8.39 -0.928003 -0.925733
8.385 -0.946823 -0.944506
8.38 -0.896628 -0.894434
8.375 -0.807259 -0.805284
8.37 -0.701093 -0.699378
8.365 -0.592179 -0.59073
8.36 -0.487995 -0.486801
8.355 -0.391663 -0.390704
8.35 -0.303724 -0.302981
8.345 -0.223329 -0.222783
8.34 -0.148945 -0.148581
8.335 -0.0787381 -0.0785454
8.33 -0.0107612 -0.0107349
8.325 0.0569693 0.0568299
8.32 0.126448 0.126139
8.315 0.199661 0.199172
8.31 0.278534 0.277852
8.305 0.364795 0.363902
8.3 0.459675 0.45855
8.295 0.563333 0.561955
8.29 0.67385 0.672201
8.285 0.785642 0.78372
8.28 0.887306 0.885135
8.275 0.959437 0.957089
8.27 0.974074 0.97169
8.265 0.898862 0.896663
8.26 0.709008 0.707273
8.255 0.405338 0.404347
8.25 0.0272512 0.0271845
8.245 -0.354845 -0.353977
8.24 -0.668908 -0.667271
8.235 -0.871829 -0.869695
8.23 -0.959274 -0.956926
8.225 -0.954116 -0.951781
8.22 -0.888335 -0.886162
8.215 -0.790382 -0.788448
8.21 -0.680398 -0.678733
8.205 -0.570447 -0.569051
8.2 -0.466598 -0.465456
8.195 -0.371089 -0.370181
8.19 -0.283954 -0.283259
8.185 -0.204066 -0.203567
8.18 -0.129747 -0.129429
8.175 -0.0590826 -0.058938
8.17 0.00992342 0.00989914
8.165 0.079296 0.079102
8.16 0.151066 0.150696
8.155 0.227243 0.226687
8.15 0.309748 0.30899
8.145 0.400222 0.399243
8.14 0.499661 0.498439
8.135 0.607705 0.606218
8.13 0.721449 0.719684
8.125 0.833639 0.831599
8.12 0.930374 0.928097
8.115 0.989151 0.98673
8.11 0.979396 0.976999
8.105 0.868896 0.866769
8.1 0.638424 0.636862
8.095 0.300156 0.299422
8.09 -0.0941693 -0.0939389
8.085 -0.468702 -0.467555
8.08 -0.756585 -0.754734
8.075 -0.926162 -0.923895
8.07 -0.983317 -0.980911
8.065 -0.955938 -0.953599
8.06 -0.876401 -0.874257
8.055 -0.771273 -0.769386
8.05 -0.658382 -0.656771
8.045 -0.547905 -0.546564
8.04 -0.444627 -0.443539
8.035 -0.350005 -0.349149
8.03 -0.263631 -0.262986
8.025 -0.18414 -0.18369
8.02 -0.10973 -0.109462
8.015 -0.0384167 -0.0383227
8.01 0.0318456 0.0317677
8.005 0.103122 0.102869
8 0.177477 0.177043
7.995 0.256941 0.256313
7.99 0.343406 0.342565
7.985 0.438388 0.437316
7.98 0.542564 0.541236
7.975 0.654908 0.653305
7.97 0.771301 0.769414
7.965 0.882502 0.880342
7.96 0.971779 0.969401
7.955 1.01341 1.01093
7.95 0.97471 0.972325
7.945 0.82509 0.823071
7.94 0.5531 0.551747
7.935 0.183734 0.183284
7.93 -0.219892 -0.219354
7.925 -0.579681 -0.578262
7.92 -0.836913 -0.834865
7.915 -0.972108 -0.96973
7.91 -1.00023 -0.997785
7.905 -0.952679 -0.950348
7.9 -0.861252 -0.859145
7.895 -0.750288 -0.748452
7.89 -0.63531 -0.633755
7.885 -0.524737 -0.523453
7.88 -0.422205 -0.421172
7.875 -0.328487 -0.327683
7.87 -0.242794 -0.2422
7.865 -0.163562 -0.163162
7.86 -0.0888799 -0.0886624
7.855 -0.0167003 -0.0166594
7.85 0.0550686 0.0549339
7.845 0.128532 0.128218
7.84 0.205788 0.205285
7.835 0.288874 0.288168
7.83 0.37963 0.378701
7.825 0.479392 0.478219
7.82 0.588413 0.586973
7.815 0.704828 0.703104
7.81 0.823038 0.821024
7.805 0.931468 0.929189
7.8 1.01026 1.00779
7.795 1.0305 1.02798
7.79 0.958215 0.95587
7.785 0.766309 0.764434
7.78 0.453353 0.452244
7.775 0.0579987 0.0578568
7.77 -0.347195 -0.346345
7.765 -0.685458 -0.683781
7.76 -0.908648 -0.906425
7.755 -1.00943 -1.00696
7.75 -1.01035 -1.00788
7.745 -0.944841 -0.94253
7.74 -0.843356 -0.841292
7.735 -0.727789 -0.726008
7.73 -0.611438 -0.609942
7.725 -0.501116 -0.49989
7.72 -0.399442 -0.398465
7.715 -0.306598 -0.305848
7.71 -0.221473 -0.220932
7.705 -0.142333 -0.141985
7.7 -0.0671728 -0.0670084
7.695 0.00611253 0.00609757
7.69 0.0796602 0.0794653
7.685 0.155616 0.155235
7.68 0.236105 0.235527
7.675 0.323159 0.322368
7.67 0.41853 0.417506
7.665 0.523306 0.522025
7.66 0.637187 0.635628
7.655 0.757266 0.755413
7.65 0.876154 0.87401
7.645 0.979595 0.977198
7.64 1.04436 1.0418
7.635 1.03861 1.03607
7.63 0.928265 0.925993
7.625 0.691914 0.690221
7.62 0.340208 0.339375
7.615 -0.0745679 -0.0743855
7.61 -0.473243 -0.472085
7.605 -0.784001 -0.782082
7.6 -0.970968 -0.968592
7.595 -1.03822 -1.03568
7.59 -1.01419 -1.0117
7.585 -0.933009 -0.930726
7.58 -0.823199 -0.821185
7.575 -0.704133 -0.70241
7.57 -0.587011 -0.585574
7.565 -0.477201 -0.476033
7.56 -0.376436 -0.375515
7.555 -0.284393 -0.283698
7.55 -0.199691 -0.199202
7.545 -0.120449 -0.120154
7.54 -0.0445808 -0.0444718
7.535 0.0300713 0.0299978
7.53 0.105691 0.105432
7.525 0.184461 0.184009
7.52 0.268529 0.267872
7.515 0.3599 0.359019
7.51 0.460194 0.459068
7.505 0.570161 0.568766
7.5 0.6888 0.687115
7.495 0.811912 0.809925
7.49 0.929993 0.927717
7.485 1.02576 1.02325
7.48 1.07248 1.06986
7.475 1.03593 1.0334
7.47 0.883521 0.881359
7.465 0.601901 0.600428
7.46 0.215409 0.214882
7.455 -0.211076 -0.210559
7.45 -0.595293 -0.593837
7.445 -0.873689 -0.871551
7.44 -1.02349 -1.02098
7.435 -1.05887 -1.05628
7.43 -1.0124 -1.00992
7.425 -0.917811 -0.915565
7.42 -0.801272 -0.799312
7.415 -0.679665 -0.678002
7.41 -0.562255 -0.56088
7.405 -0.453136 -0.452027
7.4 -0.353273 -0.352409
7.395 -0.261919 -0.261278
7.39 -0.177462 -0.177028
7.385 -0.0978992 -0.0976597
7.38 -0.0210733 -0.0210218
7.375 0.0552268 0.0550916
7.37 0.133228 0.132902
7.365 0.215152 0.214625
7.36 0.303154 0.302412
7.355 0.399186 0.398209
7.35 0.50468 0.503445
7.345 0.619941 0.618424
7.34 0.743082 0.741264
7.335 0.868339 0.866214
7.33 0.983738 0.981331
7.325 1.06865 1.06604
7.32 1.09292 1.09025
7.315 1.02078 1.01829
7.31 0.823114 0.8211
7.305 0.496999 0.495783
7.3 0.0813561 0.0811571
7.295 -0.348427 -0.347574
7.29 -0.710886 -0.709146
7.285 -0.953399 -0.951066
7.28 -1.06624 -1.06363
7.275 -1.07202 -1.0694
7.27 -1.00575 -1.00329
7.265 -0.899896 -0.897694
7.26 -0.778051 -0.776147
7.255 -0.654706 -0.653104
7.25 -0.53738 -0.536065
7.245 -0.42905 -0.428
7.24 -0.330031 -0.329224
7.235 -0.239215 -0.23863
7.23 -0.154798 -0.154419
7.225 -0.0746741 -0.0744914
7.22 0.00338031 0.00337204
7.215 0.0816271 0.0814273
7.21 0.162338 0.16194
7.205 0.247764 0.247157
7.2 0.340057 0.339225
7.195 0.441082 0.440002
7.19 0.552007 0.550656
7.185 0.672564 0.670918
7.18 0.799771 0.797814
7.175 0.925989 0.923723
7.17 1.03642 1.03388
7.165 1.10687 1.10416
7.16 1.104 1.1013
7.155 0.99177 0.989343
7.15 0.74679 0.744962
7.145 0.378702 0.377776
7.14 -0.0590394 -0.0588949
7.135 -0.483543 -0.48236
7.13 -0.818003 -0.816001
7.125 -1.02253 -1.02003
7.12 -1.09965 -1.09696
7.115 -1.07848 -1.07584
7.11 -0.995063 -0.992628
7.105 -0.879909 -0.877756
7.1 -0.75399 -0.752145
7.095 -0.629557 -0.628016
7.09 -0.512576 -0.511322
7.085 -0.405062 -0.404071
7.08 -0.306778 -0.306027
7.075 -0.216315 -0.215786
7.07 -0.13171 -0.131387
7.065 -0.0507637 -0.0506395
7.06 0.0288067 0.0287363
7.055 0.109314 0.109046
7.05 0.193071 0.192599
7.045 0.282356 0.281665
7.04 0.379295 0.378367
7.035 0.485616 0.484428
7.03 0.602142 0.600668
7.025 0.727876 0.726095
7.02 0.858499 0.856398
7.015 0.98417 0.981762
7.01 1.08693 1.08427
7.005 1.1389 1.13611
7 1.10414 1.10144
6.995 0.94793 0.945611
6.99 0.65502 0.653418
6.985 0.249228 0.248618
6.98 -0.202557 -0.202062
6.975 -0.613595 -0.612093
6.97 -0.91518 -0.912941
6.965 -1.08102 -1.07837
6.96 -1.12443 -1.12168
6.955 -1.0792 -1.07656
6.95 -0.98116 -0.978759
6.945 -0.858472 -0.856371
6.94 -0.729512 -0.727727
6.935 -0.604493 -0.603013
6.93 -0.488018 -0.486823
6.925 -0.381279 -0.380346
6.92 -0.283578 -0.282884
6.915 -0.193254 -0.192781
6.91 -0.108209 -0.107944
6.905 -0.0261637 -0.0260997
6.9 0.055224 0.0550889
6.895 0.138316 0.137977
6.89 0.225466 0.224915
6.885 0.318966 0.318185
6.88 0.420889 0.419859
6.875 0.532774 0.53147
6.87 0.65499 0.653387
6.865 0.785638 0.783715
6.86 0.918791 0.916543
6.855 1.04207 1.03952
6.85 1.13407 1.13129
6.845 1.16329 1.16044
6.84 1.09204 1.08937
6.835 0.888893 0.886717
6.83 0.549057 0.547714
6.825 0.111385 0.111113
6.82 -0.345914 -0.345067
6.815 -0.736193 -0.734391
6.81 -1.00156 -0.999111
6.805 -1.12923 -1.12647
6.8 -1.14155 -1.13876
6.795 -1.0752 -1.07257
6.79 -0.964872 -0.962511
6.785 -0.836175 -0.834129
6.78 -0.705012 -0.703287
6.775 -0.579766 -0.578347
6.77 -0.463864 -0.462729
6.765 -0.357803 -0.356927
6.76 -0.260494 -0.259857
6.755 -0.170071 -0.169655
6.75 -0.0843167 -0.0841104
6.745 -0.000880668 -0.000878513
6.74 0.0826361 0.0824339
6.735 0.168644 0.168232
6.73 0.259535 0.2589
6.725 0.357598 0.356723
6.72 0.464822 0.463684
6.715 0.582486 0.581061
6.71 0.710386 0.708648
6.705 0.845518 0.843449
6.7 0.980067 0.977669
6.695 1.09879 1.0961
6.69 1.17661 1.17373
6.685 1.1787 1.17581
6.68 1.06682 1.06421
6.675 0.814991 0.812997
6.67 0.430907 0.429853
6.665 -0.0316177 -0.0315403
6.66 -0.486009 -0.48482
6.655 -0.84953 -0.847452
6.65 -1.07689 -1.07426
6.645 -1.16794 -1.16509
6.64 -1.15213 -1.14931
6.635 -1.0675 -1.06489
6.63 -0.946995 -0.944678
6.625 -0.813571 -0.81158
6.62 -0.680852 -0.679186
6.615 -0.555613 -0.554253
6.61 -0.440269 -0.439192
6.605 -0.334733 -0.333914
6.6 -0.237595 -0.237013
6.595 -0.146811 -0.146451
6.59 -0.0600648 -0.0599178
6.585 0.0250627 0.0250013
6.58 0.111026 0.110754
6.575 0.200284 0.199794
6.57 0.295257 0.294535
6.565 0.398216 0.397241
6.56 0.511023 0.509772
6.555 0.634618 0.633065
6.55 0.768084 0.766204
6.545 0.907097 0.904877
6.54 1.04166 1.03911
6.535 1.15335 1.15053
6.53 1.21338 1.21041
6.525 1.18408 1.18119
6.52 1.02818 1.02566
6.515 0.72733 0.72555
6.51 0.303224 0.302482
6.505 -0.176418 -0.175986
6.5 -0.620149 -0.618632
6.495 -0.952458 -0.950127
6.49 -1.14146 -1.13867
6.485 -1.19823 -1.1953
6.48 -1.15738 -1.15455
6.475 -1.05716 -1.05457
6.47 -0.928288 -0.926016
6.465 -0.791174 -0.789238
6.46 -0.657373 -0.655764
6.455 -0.532256 -0.530953
6.45 -0.417383 -0.416362
6.445 -0.312176 -0.311412
6.44 -0.214958 -0.214432
6.435 -0.123536 -0.123234
6.43 -0.035505 -0.0354181
6.425 0.0516198 0.0514935
6.42 0.140348 0.140005
6.415 0.233185 0.232614
6.41 0.33257 0.331756
6.405 0.440732 0.439654
6.4 0.559359 0.55799
6.395 0.688961 0.687275
6.39 0.827755 0.825729
6.385 0.969868 0.967495
6.38 1.10283 1.10013
6.375 1.20483 1.20188
6.37 1.24338 1.24034
6.365 1.17881 1.17592
6.36 0.976473 0.974084
6.355 0.627776 0.62624
6.35 0.169135 0.168721
6.345 -0.319751 -0.318968
6.34 -0.746206 -0.74438
6.335 -1.04449 -1.04193
6.33 -1.19603 -1.1931
6.325 -1.22136 -1.21837
6.32 -1.15858 -1.15574
6.315 -1.04516 -1.04261
6.31 -0.909463 -0.907238
6.305 -0.769468 -0.767585
6.3 -0.634895 -0.633342
6.295 -0.509913 -0.508665
6.29 -0.39536 -0.394392
6.285 -0.290249 -0.289539
6.28 -0.192679 -0.192207
6.275 -0.10033 -0.100084
6.27 -0.0107152 -0.010689
6.265 0.0787127 0.0785201
6.26 0.170519 0.170101
6.255 0.26725 0.266596
6.25 0.371357 0.370448
6.245 0.484996 0.48381
6.24 0.609625 0.608133
6.235 0.745225 0.743401
6.23 0.888987 0.886811
6.225 1.03326 1.03073
6.22 1.16285 1.16
6.215 1.25237 1.24931
6.21 1.26593 1.26283
6.205 1.1628 1.15995
6.2 0.912841 0.910607
6.195 0.518883 0.517614
6.19 0.0320171 0.0319387
6.185 -0.458677 -0.457555
6.18 -0.862716 -0.860605
6.175 -1.12575 -1.123
6.17 -1.24171 -1.23868
6.165 -1.23876 -1.23573
6.16 -1.15697 -1.15414
6.155 -1.03247 -1.02995
6.15 -0.891195 -0.889015
6.145 -0.748911 -0.747078
6.14 -0.613734 -0.612232
6.135 -0.488809 -0.487613
6.13 -0.374369 -0.373453
6.125 -0.269089 -0.268431
6.12 -0.170878 -0.17046
6.115 -0.0773057 -0.0771166
6.11 0.0141911 0.0141564
6.105 0.106222 0.105962
6.1 0.201406 0.200913
6.095 0.302329 0.30159
6.09 0.411436 0.410429
6.085 0.530782 0.529483
6.08 0.661531 0.659912
6.075 0.803035 0.80107
6.07 0.951294 0.948966
6.065 1.09666 1.09398
6.06 1.221 1.21801
6.055 1.29533 1.29216
6.05 1.28073 1.2776
6.045 1.13666 1.13387
6.04 0.839173 0.83712
6.035 0.403746 0.402758
6.03 -0.104735 -0.104479
6.025 -0.590757 -0.589311
6.02 -0.968896 -0.966526
6.015 -1.19691 -1.19398
6.01 -1.27991 -1.27678
6.005 -1.25189 -1.24883
6 -1.15379 -1.15097
5.995 -1.02001 -1.01751
5.99 -0.874128 -0.871989
5.985 -0.729949 -0.728163
5.98 -0.594207 -0.592753
5.975 -0.469181 -0.468033
5.97 -0.354603 -0.353735
5.965 -0.248863 -0.248254
5.96 -0.149711 -0.149344
5.955 -0.0546163 -0.0544827
5.95 0.0390556 0.03896
5.945 0.133977 0.133649
5.94 0.232819 0.23225
5.935 0.338202 0.337374
5.93 0.452547 0.45144
5.925 0.577776 0.576362
5.92 0.714699 0.71295
5.915 0.86193 0.859821
5.91 1.01413 1.01165
5.905 1.15947 1.15663
5.9 1.27671 1.27359
5.895 1.33336 1.3301
5.89 1.28808 1.28493
5.885 1.10171 1.09902
5.88 0.758081 0.756226
5.875 0.285818 0.285119
5.87 -0.237923 -0.237341
5.865 -0.714146 -0.712399
5.86 -1.0646 -1.062
5.855 -1.25904 -1.25596
5.85 -1.31219 -1.30897
5.845 -1.26227 -1.25918
5.84 -1.15025 -1.14744
5.835 -1.00865 -1.00618
5.83 -0.85889 -0.856788
5.825 -0.713034 -0.71129
5.82 -0.57665 -0.575239
5.815 -0.451296 -0.450192
5.81 -0.336287 -0.335464
5.805 -0.229777 -0.229215
5.8 -0.129376 -0.12906
5.795 -0.0324646 -0.0323852
5.79 0.0636634 0.0635076
5.785 0.161741 0.161346
5.78 0.264494 0.263847
5.775 0.374565 0.373648
5.77 0.494339 0.493129
5.765 0.625568 0.624038
5.76 0.768649 0.766769
5.755 0.921366 0.919112
5.75 1.0769 1.07427
5.745 1.22111 1.21813
5.74 1.32961 1.32635
5.735 1.36655 1.36321
5.73 1.28889 1.28573
5.725 1.06007 1.05747
5.72 0.672792 0.671146
5.715 0.168726 0.168313
5.71 -0.364692 -0.3638
5.705 -0.827618 -0.825593
5.7 -1.15023 -1.14742
5.695 -1.31354 -1.31033
5.69 -1.34019 -1.33691
5.685 -1.27137 -1.26826
5.68 -1.14752 -1.14471
5.675 -0.99927 -0.996825
5.67 -0.846112 -0.844041
5.665 -0.698637 -0.696928
5.66 -0.561433 -0.560059
5.655 -0.435463 -0.434398
5.65 -0.319697 -0.318915
5.645 -0.21209 -0.211571
5.64 -0.110131 -0.109862
5.635 -0.0111157 -0.0110885
5.63 0.087731 0.0875163
5.625 0.189205 0.188742
5.62 0.296081 0.295356
5.615 0.41102 0.410014
5.61 0.536355 0.535043
5.605 0.673639 0.67199
5.6 0.822802 0.820788
5.595 0.980722 0.978322
5.59 1.13902 1.13623
5.585 1.28114 1.278
5.58 1.37957 1.37619
5.575 1.39547 1.39206
5.57 1.28478 1.28163
5.565 1.01457 1.01209
5.56 0.587026 0.585589
5.555 0.0561068 0.0559696
5.55 -0.482611 -0.481431
5.545 -0.930507 -0.92823
5.54 -1.22661 -1.22361
5.535 -1.36198 -1.35865
5.53 -1.36563 -1.36229
5.525 -1.28068 -1.27755
5.52 -1.14675 -1.14395
5.515 -0.992733 -0.990304
5.51 -0.836453 -0.834406
5.505 -0.687274 -0.685592
5.5 -0.54898 -0.547636
5.495 -0.422051 -0.421018
5.49 -0.305171 -0.304424
5.485 -0.196127 -0.195648
5.48 -0.0923021 -0.0920762
5.475 0.00908965 0.00906741
5.47 0.110892 0.110621
5.465 0.215964 0.215435
5.46 0.327128 0.326327
5.455 0.447059 0.445965
5.45 0.578022 0.576607
5.445 0.721347 0.719582
5.44 0.876465 0.874321
5.435 1.0393 1.03676
5.43 1.19986 1.19693
5.425 1.33921 1.33593
5.42 1.42683 1.42334
5.415 1.42125 1.41778
5.41 1.27808 1.27495
5.405 0.968725 0.966354
5.4 0.504863 0.503628
5.395 -0.0484873 -0.0483686
5.39 -0.589654 -0.588211
5.385 -1.02259 -1.02008
5.38 -1.29484 -1.29168
5.375 -1.40607 -1.40263
5.37 -1.39023 -1.38683
5.365 -1.29166 -1.2885
5.36 -1.14911 -1.1463
5.355 -0.989945 -0.987523
5.35 -0.830628 -0.828595
5.345 -0.679527 -0.677865
5.34 -0.539789 -0.538468
5.335 -0.411504 -0.410497
5.33 -0.293125 -0.292408
5.325 -0.182296 -0.18185
5.32 -0.0763021 -0.0761154
5.315 0.0277198 0.027652
5.31 0.132683 0.132359
5.305 0.241509 0.240919
5.3 0.357069 0.356195
5.295 0.482046 0.480866
5.29 0.61863 0.617116
5.285 0.76792 0.766041
5.28 0.928835 0.926562
5.275 1.09634 1.09366
5.27 1.25887 1.25579
5.265 1.39516 1.39175
5.26 1.47197 1.46837
5.255 1.44559 1.44206
5.25 1.27182 1.26871
5.245 0.926635 0.924367
5.24 0.43066 0.429606
5.235 -0.141599 -0.141252
5.23 -0.684091 -0.682417
5.225 -1.1039 -1.1012
5.22 -1.35616 -1.35284
5.215 -1.4475 -1.44396
5.21 -1.41566 -1.4122
5.205 -1.30578 -1.30258
5.2 -1.1558 -1.15297
5.195 -0.991883 -0.989456
5.19 -0.82944 -0.82741
5.185 -0.676081 -0.674426
5.18 -0.534462 -0.533154
5.175 -0.404372 -0.403383
5.17 -0.28408 -0.283385
5.165 -0.171107 -0.170688
5.16 -0.0626475 -0.0624942
5.155 0.0442357 0.0441275
5.15 0.152527 0.152154
5.145 0.265211 0.264562
5.14 0.385206 0.384263
5.135 0.515204 0.513944
5.13 0.657325 0.655716
5.125 0.812439 0.810451
5.12 0.978976 0.976581
5.115 1.151 1.14818
5.11 1.31545 1.31224
5.105 1.44899 1.44544
5.1 1.51592 1.51221
5.095 1.4707 1.4671
5.09 1.26959 1.26649
5.085 0.892892 0.890707
5.08 0.369016 0.368113
5.075 -0.219772 -0.219234
5.07 -0.764287 -0.762417
5.065 -1.17453 -1.17166
5.06 -1.41174 -1.40828
5.055 -1.48792 -1.48428
5.05 -1.44361 -1.44008
5.045 -1.32453 -1.32129
5.04 -1.1681 -1.16524
5.035 -0.999636 -0.99719
5.03 -0.833824 -0.831784
5.025 -0.677753 -0.676094
5.02 -0.533733 -0.532427
5.015 -0.401335 -0.400353
5.01 -0.278682 -0.278
5.005 -0.163193 -0.162793
5 -0.0519788 -0.0518516
4.995 0.0579719 0.05783
4.99 0.169714 0.169299
4.985 0.286298 0.285597
4.98 0.410692 0.409687
4.975 0.545602 0.544267
4.97 0.693088 0.691392
4.965 0.853823 0.851734
4.96 1.02581 1.0233
4.955 1.20232 1.19938
4.95 1.36903 1.36568
4.945 1.50078 1.4971
4.94 1.55984 1.55602
4.935 1.49918 1.49551
4.93 1.27547 1.27235
4.925 0.872501 0.870366
4.92 0.324823 0.324028
4.915 -0.279347 -0.278663
4.91 -0.828406 -0.826379
4.905 -1.23433 -1.23131
4.9 -1.46256 -1.45898
4.895 -1.52882 -1.52508
4.89 -1.4757 -1.47209
4.885 -1.34948 -1.34618
4.88 -1.18742 -1.18452
4.875 -1.01446 -1.01198
4.87 -0.844897 -0.84283
4.865 -0.685545 -0.683868
4.86 -0.538516 -0.537198
4.855 -0.40324 -0.402254
4.85 -0.277737 -0.277057
4.845 -0.15934 -0.15895
4.84 -0.0450848 -0.0449744
4.835 0.0681154 0.0679487
4.83 0.183387 0.182938
4.825 0.303847 0.303103
4.82 0.432519 0.43146
4.815 0.572134 0.570734
4.81 0.724719 0.722946
4.805 0.890807 0.888628
4.8 1.06808 1.06546
4.795 1.2492 1.24615
4.79 1.41888 1.4154
4.785 1.55058 1.54678
4.78 1.60498 1.60105
4.775 1.53381 1.53006
4.77 1.29378 1.29061
4.765 0.870799 0.868668
4.76 0.303385 0.302642
4.755 -0.316144 -0.31537
4.75 -0.874 -0.871862
4.745 -1.28254 -1.27941
4.74 -1.50911 -1.50542
4.735 -1.57144 -1.56759
4.73 -1.51347 -1.50977
4.725 -1.38225 -1.37887
4.72 -1.21535 -1.21238
4.715 -1.03783 -1.03529
4.71 -0.864018 -0.861904
4.705 -0.700701 -0.698986
4.7 -0.549952 -0.548606
4.695 -0.41115 -0.410143
4.69 -0.282251 -0.28156
4.685 -0.160524 -0.160131
4.68 -0.0429324 -0.0428274
4.675 0.0736808 0.0735006
4.67 0.192515 0.192044
4.665 0.316759 0.315984
4.66 0.449498 0.448398
4.655 0.593508 0.592056
4.65 0.750822 0.748985
4.645 0.921916 0.91966
4.64 1.1043 1.1016
4.635 1.29031 1.28715
4.63 1.46406 1.46048
4.625 1.59821 1.5943
4.62 1.65236 1.64832
4.615 1.57722 1.57336
4.61 1.32884 1.32559
4.605 0.893357 0.891171
4.6 0.310591 0.309831
4.595 -0.325042 -0.324247
4.59 -0.897484 -0.895287
4.585 -1.31733 -1.31411
4.58 -1.55106 -1.54727
4.575 -1.6165 -1.61254
4.57 -1.55833 -1.55451
4.565 -1.42456 -1.42107
4.56 -1.25371 -1.25064
4.555 -1.07154 -1.06891
4.55 -0.89287 -0.890685
4.545 -0.724781 -0.723008
4.54 -0.569484 -0.56809
4.535 -0.426403 -0.425359
4.53 -0.293483 -0.292765
4.525 -0.167949 -0.167538
4.52 -0.0467044 -0.0465901
4.515 0.0734801 0.0733003
4.51 0.195877 0.195398
4.505 0.323748 0.322956
4.5 0.460251 0.459125
4.495 0.608232 0.606743
4.49 0.769783 0.7679
4.485 0.945431 0.943118
4.48 1.13271 1.12994
4.475 1.32396 1.32072
4.47 1.50322 1.49955
4.465 1.64297 1.63895
4.46 1.70242 1.69826
4.455 1.63141 1.62742
4.45 1.38451 1.38113
4.445 0.945767 0.943453
4.44 0.353056 0.352192
4.435 -0.299488 -0.298755
4.43 -0.893435 -0.891249
4.425 -1.33506 -1.33179
4.42 -1.5867 -1.58282
4.415 -1.66393 -1.65986
4.41 -1.61133 -1.60738
4.405 -1.47815 -1.47453
4.4 -1.30455 -1.30135
4.395 -1.11772 -1.11499
4.39 -0.933553 -0.931268
4.385 -0.759767 -0.757908
4.38 -0.59895 -0.597485
4.375 -0.450702 -0.449599
4.37 -0.313022 -0.312256
4.365 -0.18312 -0.182672
4.36 -0.0578495 -0.057708
4.355 0.0660826 0.0659209
4.35 0.192023 0.191553
4.345 0.323312 0.322521
4.34 0.463191 0.462058
4.335 0.614602 0.613098
4.33 0.779763 0.777855
4.325 0.959371 0.957023
4.32 1.15122 1.1484
4.315 1.34802 1.34473
4.31 1.53436 1.53061
4.305 1.6833 1.67918
4.3 1.75444 1.75015
4.295 1.69712 1.69297
4.29 1.46358 1.45999
4.285 1.03318 1.03065
4.28 0.438089 0.437017
4.275 -0.231024 -0.230458
4.27 -0.85375 -0.851661
4.265 -1.32936 -1.32611
4.26 -1.61209 -1.60814
4.255 -1.71218 -1.70799
4.25 -1.67283 -1.66874
4.245 -1.54465 -1.54087
4.24 -1.3702 -1.36685
4.235 -1.17901 -1.17612
4.23 -0.988708 -0.986288
4.225 -0.808191 -0.806214
4.22 -0.640718 -0.63915
4.215 -0.486235 -0.485045
4.21 -0.342888 -0.342049
4.205 -0.20792 -0.207412
4.2 -0.0781553 -0.0779641
4.195 0.0497595 0.0496378
4.19 0.179242 0.178804
4.185 0.313714 0.312946
4.18 0.456511 0.455394
4.175 0.6107 0.609205
4.17 0.778686 0.77678
4.165 0.961468 0.959115
4.16 1.15734 1.15451
4.155 1.3598 1.35648
4.15 1.55462 1.55081
4.145 1.71634 1.71214
4.14 1.80594 1.80152
4.135 1.77292 1.76858
4.13 1.56666 1.56282
4.125 1.15939 1.15656
4.12 0.573204 0.571802
4.115 -0.109055 -0.108788
4.11 -0.766687 -0.764811
4.105 -1.28971 -1.28655
4.1 -1.61964 -1.61567
4.095 -1.75714 -1.75284
4.09 -1.74176 -1.7375
4.085 -1.62517 -1.62119
4.08 -1.4531 -1.44954
4.075 -1.25848 -1.2554
4.07 -1.06164 -1.05905
4.065 -0.873314 -0.871177
4.06 -0.697863 -0.696155
4.055 -0.535844 -0.534533
4.05 -0.385693 -0.384749
4.045 -0.244754 -0.244156
4.04 -0.109856 -0.109587
4.035 0.0223992 0.0223444
4.03 0.155496 0.155116
4.025 0.292938 0.292221
4.02 0.438162 0.43709
4.015 0.594384 0.59293
4.01 0.764252 0.762382
4.005 0.949182 0.94686
4 1.14819 1.14538
3.995 1.35597 1.35265
3.99 1.56011 1.55629
3.985 1.73762 1.73336
3.98 1.85206 1.84753
3.975 1.8542 1.84967
3.97 1.6908 1.68666
3.965 1.32514 1.3219
3.96 0.764725 0.762854
3.955 0.0786548 0.0784624
3.95 -0.616131 -0.614623
3.945 -1.19972 -1.19678
3.94 -1.59597 -1.59207
3.935 -1.79012 -1.78574
3.93 -1.81413 -1.80969
3.925 -1.7194 -1.71519
3.92 -1.55539 -1.55158
3.915 -1.35964 -1.35632
3.91 -1.15645 -1.15362
3.905 -0.959328 -0.95698
3.9 -0.774418 -0.772523
3.895 -0.60328 -0.601804
3.89 -0.444866 -0.443777
3.885 -0.296743 -0.296017
3.88 -0.155802 -0.155421
3.875 -0.0186288 -0.0185832
3.87 0.118319 0.118029
3.865 0.25862 0.257987
3.86 0.405818 0.404825
3.855 0.56329 0.561911
3.85 0.73396 0.732164
3.845 0.91975 0.9175
3.84 1.12057 1.11783
3.835 1.33264 1.32938
3.83 1.54594 1.54216
3.825 1.7409 1.73664
3.82 1.88506 1.88045
3.815 1.93212 1.9274
3.81 1.8276 1.82313
3.805 1.52545 1.52172
3.8 1.01485 1.01236
3.795 0.343854 0.343013
3.79 -0.381886 -0.380952
3.785 -1.03534 -1.03281
3.78 -1.51884 -1.51513
3.775 -1.79458 -1.79019
3.77 -1.88027 -1.87567
3.765 -1.82374 -1.81928
3.76 -1.67783 -1.67373
3.755 -1.48596 -1.48232
3.75 -1.27796 -1.27483
3.745 -1.07156 -1.06894
3.74 -0.875692 -0.873549
3.735 -0.693555 -0.691858
3.73 -0.525004 -0.523719
3.725 -0.368043 -0.367142
3.72 -0.219735 -0.219197
3.715 -0.0766993 -0.0765117
3.71 0.0646378 0.0644796
3.705 0.207922 0.207414
3.7 0.356797 0.355924
3.695 0.514796 0.513536
3.69 0.685133 0.683457
3.685 0.870267 0.868138
3.68 1.07109 1.06847
3.675 1.28555 1.28241
3.67 1.50646 1.50277
3.665 1.71842 1.71422
3.66 1.89434 1.8897
3.655 1.99304 1.98816
3.65 1.96145 1.95665
3.645 1.74618 1.74191
3.64 1.31662 1.3134
3.635 0.692639 0.690944
3.63 -0.0428086 -0.0427039
3.625 -0.764535 -0.762664
3.62 -1.35353 -1.35022
3.615 -1.74088 -1.73662
3.61 -1.91976 -1.91507
3.605 -1.92735 -1.92263
3.6 -1.81728 -1.81284
3.595 -1.63948 -1.63547
3.59 -1.43125 -1.42775
3.585 -1.21655 -1.21357
3.58 -1.00862 -1.00615
3.575 -0.813422 -0.811432
3.57 -0.632388 -0.63084
3.565 -0.464342 -0.463206
3.56 -0.306732 -0.305982
3.555 -0.156317 -0.155935
3.55 -0.00954117 -0.00951782
3.545 0.137284 0.136948
3.54 0.287883 0.287179
3.535 0.445932 0.444841
3.53 0.614908 0.613404
3.525 0.797782 0.79583
3.52 0.996418 0.99398
3.515 1.21051 1.20755
3.51 1.43585 1.43233
3.505 1.66168 1.65761
3.5 1.86735 1.86278
3.495 2.01903 2.01409
3.49 2.06886 2.0638
3.485 1.96077 1.95598
3.48 1.64722 1.64319
3.475 1.11596 1.11323
3.47 0.41416 0.413147
3.465 -0.351782 -0.350921
3.46 -1.05108 -1.04851
3.455 -1.57962 -1.57575
3.45 -1.89287 -1.88824
3.445 -2.00428 -1.99937
3.44 -1.96086 -1.95607
3.435 -1.81727 -1.81282
3.43 -1.61985 -1.61588
3.425 -1.40137 -1.39794
3.42 -1.18188 -1.17899
3.415 -0.971924 -0.969546
3.41 -0.775705 -0.773807
3.405 -0.593628 -0.592175
3.4 -0.423944 -0.422906
3.395 -0.263777 -0.263132
3.39 -0.109704 -0.109435
3.385 0.0419523 0.0418496
3.38 0.194964 0.194487
3.375 0.353117 0.352253
3.37 0.520101 0.518828
3.365 0.699313 0.697602
3.36 0.893464 0.891278
3.355 1.10384 1.10113
3.35 1.32901 1.32576
3.345 1.56284 1.55902
3.34 1.79158 1.7872
3.335 1.99039 1.98552
3.33 2.12049 2.1153
3.325 2.12993 2.12472
3.32 1.96227 1.95746
3.315 1.57675 1.57289
3.31 0.976098 0.973709
3.305 0.225818 0.225265
3.3 -0.555385 -0.554026
3.295 -1.23756 -1.23453
3.29 -1.72875 -1.72452
3.285 -1.99942 -1.99453
3.28 -2.07359 -2.06852
3.275 -2.00242 -1.99752
3.27 -1.84017 -1.83567
3.265 -1.63094 -1.62695
3.26 -1.40503 -1.4016
3.255 -1.1806 -1.17771
3.25 -0.966872 -0.964506
3.245 -0.767272 -0.765395
3.24 -0.581744 -0.580321
3.235 -0.408276 -0.407277
3.23 -0.243838 -0.243242
3.225 -0.0849014 -0.0846936
3.22 0.072288 0.0721111
3.215 0.231569 0.231002
3.21 0.396774 0.395803
3.205 0.571607 0.570209
3.2 0.759415 0.757557
3.195 0.962732 0.960376
3.19 1.18246 1.17957
3.185 1.41649 1.41302
3.18 1.65753 1.65347
3.175 1.89012 1.8855
3.17 2.08719 2.08208
3.165 2.20754 2.20214
3.16 2.19746 2.19208
3.155 2.00076 1.99586
3.15 1.58015 1.57628
3.145 0.944747 0.942435
3.14 0.16695 0.166541
3.135 -0.630611 -0.629068
3.13 -1.31858 -1.31536
3.125 -1.80857 -1.80414
3.12 -2.07479 -2.06971
3.115 -2.14351 -2.13827
3.11 -2.06674 -2.06168
3.105 -1.89882 -1.89417
3.1 -1.68375 -1.67963
3.095 -1.45181 -1.44826
3.09 -1.22119 -1.2182
3.085 -1.00121 -0.998758
3.08 -0.795381 -0.793435
3.075 -0.603702 -0.602225
3.07 -0.424186 -0.423148
3.065 -0.253797 -0.253175
3.06 -0.0889793 -0.0887616
3.055 0.0740584 0.0738772
3.05 0.239201 0.238615
3.045 0.410324 0.409319
3.04 0.591168 0.589722
3.035 0.785106 0.783185
3.03 0.994685 0.992251
3.025 1.22082 1.21783
3.02 1.46141 1.45784
3.015 1.70927 1.70509
3.01 1.94914 1.94437
3.005 2.15437 2.1491
3 2.28434 2.27875
2.995 2.28576 2.28016
2.99 2.10194 2.09679
2.985 1.69299 1.68884
2.98 1.06278 1.06018
2.975 0.277357 0.276678
2.97 -0.544372 -0.54304
2.965 -1.27084 -1.26773
2.96 -1.80589 -1.80147
2.955 -2.11449 -2.10931
2.95 -2.21623 -2.21081
2.945 -2.16064 -2.15535
2.94 -2.00291 -1.99801
2.935 -1.78951 -1.78514
2.93 -1.55352 -1.54972
2.925 -1.31548 -1.31226
2.92 -1.08644 -1.08378
2.915 -0.871056 -0.868925
2.91 -0.670029 -0.66839
2.905 -0.481764 -0.480585
2.9 -0.303423 -0.302681
2.895 -0.131534 -0.131212
2.89 0.0376775 0.0375853
2.885 0.208111 0.207601
2.88 0.383678 0.382739
2.875 0.568188 0.566798
2.87 0.765133 0.763261
2.865 0.977302 0.97491
2.86 1.20607 1.20312
2.855 1.4502 1.44665
2.85 1.70399 1.69982
2.845 1.95458 1.9498
2.84 2.17873 2.1734
2.835 2.33995 2.33423
2.83 2.38832 2.38247
2.825 2.26679 2.26124
2.82 1.92758 1.92286
2.815 1.35731 1.35399
2.81 0.599848 0.598381
2.805 -0.241983 -0.241391
2.8 -1.03604 -1.03351
2.795 -1.66843 -1.66435
2.79 -2.07928 -2.07419
2.785 -2.26818 -2.26263
2.78 -2.27504 -2.26947
2.775 -2.15458 -2.14931
2.77 -1.95797 -1.95318
2.765 -1.72436 -1.72014
2.76 -1.47979 -1.47617
2.755 -1.23949 -1.23646
2.75 -1.01093 -1.00846
2.745 -0.796609 -0.79466
2.74 -0.595965 -0.594506
2.735 -0.406738 -0.405743
2.73 -0.22575 -0.225197
2.725 -0.0493602 -0.0492394
2.72 0.126283 0.125974
2.715 0.3051 0.304353
2.71 0.490968 0.489766
2.705 0.68756 0.685878
2.7 0.89806 0.895862
2.695 1.12464 1.12189
2.69 1.36755 1.36421
2.685 1.62369 1.61972
2.68 1.88441 1.8798
2.675 2.13268 2.12747
2.67 2.33994 2.33421
2.665 2.46415 2.45812
2.66 2.45184 2.44584
2.655 2.24784 2.24234
2.65 1.81489 1.81045
2.645 1.15876 1.15593
2.64 0.344653 0.343809
2.635 -0.511591 -0.510339
2.63 -1.28029 -1.27716
2.625 -1.86291 -1.85835
2.62 -2.21813 -2.2127
2.615 -2.35877 -2.353
2.61 -2.33005 -2.32435
2.605 -2.18626 -2.18091
2.6 -1.97547 -1.97064
2.595 -1.73351 -1.72927
2.59 -1.48375 -1.48012
2.585 -1.23966 -1.23663
2.58 -1.00767 -1.0052
2.575 -0.789685 -0.787752
2.57 -0.584896 -0.583465
2.565 -0.390921 -0.389965
2.56 -0.204543 -0.204043
2.555 -0.0221192 -0.0220651
2.55 0.160186 0.159794
2.545 0.346261 0.345414
2.54 0.539922 0.538601
2.535 0.744736 0.742914
2.53 0.963705 0.961346
2.525 1.19871 1.19578
2.52 1.44958 1.44603
2.515 1.7126 1.70841
2.51 1.97841 1.97357
2.505 2.22919 2.22373
2.5 2.4358 2.42984
2.495 2.5562 2.54994
2.49 2.53775 2.53154
2.485 2.32697 2.32127
2.48 1.88824 1.88362
2.475 1.22736 1.22435
2.47 0.406895 0.405899
2.465 -0.461602 -0.460472
2.46 -1.2514 -1.24834
2.455 -1.86301 -1.85845
2.45 -2.25055 -2.24505
2.445 -2.4212 -2.41528
2.44 -2.416 -2.41009
2.435 -2.28749 -2.2819
2.43 -2.0841 -2.079
2.425 -1.8431 -1.83859
2.42 -1.58969 -1.5858
2.415 -1.33897 -1.3357
2.41 -1.09871 -1.09603
2.405 -0.87179 -0.869657
2.4 -0.658039 -0.656429
2.395 -0.455516 -0.454402
2.39 -0.26128 -0.260641
2.385 -0.0718679 -0.0716921
2.38 0.116435 0.11615
2.375 0.30743 0.306678
2.37 0.504877 0.503642
2.365 0.71233 0.710587
2.36 0.93287 0.930587
2.355 1.16864 1.16579
2.35 1.42009 1.41662
2.345 1.68472 1.6806
2.34 1.95532 1.95053
2.335 2.21755 2.21212
2.33 2.44728 2.4413
2.325 2.60854 2.60216
2.32 2.65404 2.64755
2.315 2.53118 2.52498
2.31 2.19594 2.19057
2.305 1.6335 1.6295
2.3 0.877416 0.875269
2.295 0.0138263 0.0137925
2.29 -0.838488 -0.836437
2.285 -1.56555 -1.56172
2.28 -2.0926 -2.08747
2.275 -2.39753 -2.39167
2.27 -2.50196 -2.49584
2.265 -2.45107 -2.44507
2.26 -2.29486 -2.28925
2.255 -2.07667 -2.07159
2.25 -1.82878 -1.8243
2.245 -1.57258 -1.56873
2.24 -1.32069 -1.31746
2.235 -1.07942 -1.07678
2.23 -0.850889 -0.848807
2.225 -0.634612 -0.633059
2.22 -0.428554 -0.427505
2.215 -0.229808 -0.229246
2.21 -0.035005 -0.0349193
2.205 0.159443 0.159053
2.2 0.357183 0.356309
2.195 0.561785 0.56041
2.19 0.77656 0.77466
2.185 1.00427 1.00182
2.18 1.24666 1.24361
2.175 1.50367 1.49999
2.17 1.77224 1.76791
2.165 2.04465 2.03965
2.16 2.30633 2.30068
2.155 2.53349 2.52729
2.15 2.69156 2.68497
2.145 2.73588 2.72918
2.14 2.61735 2.61094
2.135 2.29475 2.28913
2.13 1.75278 1.74849
2.125 1.01916 1.01667
2.12 0.169589 0.169174
2.115 -0.687509 -0.685827
2.11 -1.44263 -1.4391
2.105 -2.01708 -2.01215
2.1 -2.37896 -2.37314
2.095 -2.53911 -2.5329
2.09 -2.53494 -2.52873
2.085 -2.41287 -2.40697
2.08 -2.21612 -2.2107
2.075 -1.97884 -1.97399
2.07 -1.72504 -1.72082
2.065 -1.46991 -1.46632
2.06 -1.22194 -1.21895
2.055 -0.984918 -0.982508
2.05 -0.759595 -0.757737
2.045 -0.544814 -0.543481
2.04 -0.338292 -0.337464
2.035 -0.137113 -0.136777
2.03 0.0619691 0.0618175
2.025 0.262333 0.261691
2.02 0.467347 0.466203
2.015 0.680211 0.678546
2.01 0.903744 0.901533
2.005 1.14004 1.13726
2 1.38995 1.38655
1.995 1.65221 1.64817
1.99 1.9223 1.9176
1.985 2.19079 2.18543
1.98 2.44147 2.4355
1.975 2.6495 2.64302
1.97 2.78062 2.77382
1.965 2.79284 2.78601
1.96 2.64256 2.63609
1.955 2.2961 2.29048
1.95 1.74504 1.74077
1.945 1.01936 1.01686
1.94 0.189793 0.189328
1.935 -0.646083 -0.644502
1.93 -1.39018 -1.38678
1.925 -1.97015 -1.96532
1.92 -2.3533 -2.34754
1.915 -2.54462 -2.5384
1.91 -2.57424 -2.56794
1.905 -2.48276 -2.47669
1.9 -2.31009 -2.30444
1.895 -2.08938 -2.08427
1.89 -1.84515 -1.84063
1.885 -1.59385 -1.58995
1.88 -1.34546 -1.34217
1.875 -1.10519 -1.10249
1.87 -0.875003 -0.872862
1.865 -0.654712 -0.65311
1.86 -0.442822 -0.441739
1.855 -0.237044 -0.236464
1.85 -0.0346476 -0.0345628
1.845 0.16731 0.166901
1.84 0.371823 0.370913
1.835 0.581788 0.580364
1.83 0.799839 0.797882
1.825 1.02811 1.02559
1.82 1.26784 1.26474
1.815 1.51889 1.51517
1.81 1.77888 1.77453
1.805 2.04219 2.03719
1.8 2.29855 2.29292
1.795 2.53164 2.52545
1.79 2.7179 2.71125
1.785 2.8264 2.81948
1.78 2.8209 2.81399
1.775 2.66527 2.65875
1.77 2.33278 2.32707
1.765 1.81761 1.81316
1.76 1.14443 1.14163
1.755 0.370324 0.369418
1.75 -0.424791 -0.423752
1.745 -1.15701 -1.15418
1.74 -1.75881 -1.7545
1.735 -2.19211 -2.18674
1.73 -2.4502 -2.44421
1.725 -2.55057 -2.54433
1.72 -2.52397 -2.5178
1.715 -2.40471 -2.39883
1.71 -2.22406 -2.21862
1.705 -2.00724 -2.00233
1.7 -1.77271 -1.76838
1.695 -1.53294 -1.52919
1.69 -1.29555 -1.29238
1.685 -1.06461 -1.062
1.68 -0.8417 -0.83964
1.675 -0.626732 -0.625198
1.67 -0.418537 -0.417513
1.665 -0.215294 -0.214767
1.66 -0.0148039 -0.0147677
1.655 0.185305 0.184852
1.65 0.387434 0.386486
1.645 0.593873 0.59242
1.64 0.806648 0.804674
1.635 1.02732 1.0248
1.63 1.25669 1.25362
1.625 1.49442 1.49077
1.62 1.73846 1.73421
1.615 1.98435 1.9795
1.61 2.22436 2.21891
1.605 2.44654 2.44056
1.6 2.63403 2.62759
1.595 2.76479 2.75803
1.59 2.81255 2.80567
1.585 2.74952 2.74279
1.58 2.55124 2.54499
1.575 2.20341 2.19802
1.57 1.70899 1.70481
1.565 1.09289 1.09021
1.56 0.401342 0.40036
1.555 -0.305315 -0.304568
1.55 -0.964757 -0.962396
1.545 -1.52528 -1.52155
1.54 -1.95441 -1.94963
1.535 -2.24119 -2.23571
1.53 -2.39284 -2.38698
1.525 -2.42846 -2.42252
1.52 -2.3725 -2.36669
1.515 -2.24959 -2.24408
1.51 -2.08148 -2.07639
1.505 -1.88565 -1.88104
1.5 -1.67515 -1.67105
1.495 -1.45904 -1.45547
1.49 -1.2432 -1.24016
1.485 -1.03101 -1.02848
1.48 -0.82406 -0.822044
1.475 -0.6227 -0.621176
1.47 -0.426415 -0.425371
1.465 -0.234149 -0.233576
1.46 -0.0445227 -0.0444138
1.455 0.144007 0.143655
1.45 0.333017 0.332202
1.445 0.524007 0.522725
1.44 0.718285 0.716528
1.435 0.916836 0.914592
1.43 1.12016 1.11742
1.425 1.32805 1.3248
1.42 1.53934 1.53558
1.415 1.75159 1.7473
1.41 1.96065 1.95585
1.405 2.16031 2.15502
1.4 2.3419 2.33617
1.395 2.49411 2.48801
1.39 2.60306 2.59669
1.385 2.65293 2.64644
1.38 2.62735 2.62092
1.375 2.51153 2.50539
1.37 2.29522 2.28961
1.365 1.97581 1.97097
1.36 1.56091 1.55709
1.355 1.06942 1.0668
1.35 0.530163 0.528866
1.345 -0.0217011 -0.021648
1.34 -0.549996 -0.54865
1.335 -1.02294 -1.02043
1.33 -1.41725 -1.41378
1.325 -1.72012 -1.71591
1.32 -1.92883 -1.92411
1.315 -2.04876 -2.04375
1.31 -2.09071 -2.08559
1.305 -2.06811 -2.06305
1.3 -1.99489 -1.99001
1.295 -1.88403 -1.87942
1.29 -1.74669 -1.74242
1.285 -1.59194 -1.58805
1.28 -1.42679 -1.4233
1.275 -1.25639 -1.25331
1.27 -1.08435 -1.0817
1.265 -0.913055 -0.910821
1.26 -0.743917 -0.742097
1.255 -0.577647 -0.576234
1.25 -0.414444 -0.41343
1.245 -0.254154 -0.253533
1.24 -0.0964011 -0.0961653
1.235 0.0593221 0.0591769
1.23 0.213569 0.213047
1.225 0.366877 0.36598
1.22 0.519706 0.518434
1.215 0.672384 0.670738
1.21 0.825052 0.823033
1.205 0.977605 0.975213
1.2 1.12963 1.12687
1.195 1.28034 1.2772
1.19 1.42849 1.425
1.185 1.57235 1.5685
1.18 1.70959 1.70541
1.175 1.8373 1.8328
1.17 1.95193 1.94715
1.165 2.04936 2.04435
1.16 2.12503 2.11983
1.155 2.17408 2.16876
1.15 2.19169 2.18633
1.145 2.17344 2.16812
1.14 2.11575 2.11057
1.135 2.01639 2.01145
1.13 1.87491 1.87032
1.125 1.69302 1.68888
1.12 1.47475 1.47114
1.115 1.22633 1.22333
1.11 0.955936 0.953597
1.105 0.67303 0.671383
1.1 0.387667 0.386719
1.095 0.109681 0.109413
1.09 -0.152056 -0.151684
1.085 -0.390212 -0.389258
1.08 -0.599356 -0.59789
1.075 -0.776078 -0.774179
1.07 -0.918901 -0.916653
1.065 -1.02804 -1.02552
1.06 -1.10505 -1.10234
1.055 -1.15246 -1.14964
1.05 -1.17341 -1.17054
1.045 -1.17136 -1.16849
1.04 -1.1498 -1.14698
1.035 -1.11209 -1.10937
1.03 -1.06136 -1.05877
1.025 -1.0004 -0.997956
1.02 -0.93166 -0.929381
1.015 -0.857225 -0.855127
1.01 -0.778854 -0.776949
1.005 -0.698003 -0.696295
1 -0.615856 -0.614349
0.995 -0.533366 -0.532061
0.99 -0.451292 -0.450187
0.985 -0.37023 -0.369324
0.98 -0.290647 -0.289936
0.975 -0.212903 -0.212382
0.97 -0.137277 -0.136941
0.965 -0.0639807 -0.0638242
0.96 0.0068184 0.00680171
0.955 0.074991 0.0748075
0.95 0.140434 0.14009
0.945 0.203061 0.202564
0.94 0.2628 0.262156
0.935 0.319586 0.318804
0.93 0.373363 0.372449
0.925 0.424075 0.423037
0.92 0.471672 0.470518
0.915 0.516107 0.514844
0.91 0.557338 0.555974
0.905 0.595327 0.59387
0.9 0.630042 0.628501
0.895 0.661463 0.659845
0.89 0.689577 0.68789
0.885 0.714383 0.712635
0.88 0.735894 0.734093
0.875 0.754136 0.752291
0.87 0.769151 0.767269
0.865 0.780998 0.779087
0.86 0.78975 0.787818
0.855 0.795498 0.793552
0.85 0.798347 0.796393
0.845 0.798417 0.796463
0.84 0.79584 0.793893
0.835 0.790762 0.788827
0.83 0.783335 0.781418
0.825 0.773722 0.771829
0.82 0.76209 0.760225
0.815 0.748608 0.746777
0.81 0.733448 0.731654
0.805 0.71678 0.715026
0.8 0.69877 0.69706
0.795 0.679582 0.677919
0.79 0.659372 0.657758
0.785 0.638289 0.636727
0.78 0.616475 0.614967
0.775 0.594063 0.59261
0.77 0.571177 0.56978
0.765 0.547933 0.546592
0.76 0.524436 0.523152
0.755 0.500785 0.49956
0.75 0.477071 0.475904
0.745 0.453378 0.452268
0.74 0.429782 0.428731
0.735 0.406356 0.405362
0.73 0.383168 0.38223
0.725 0.360279 0.359397
0.72 0.33775 0.336924
0.715 0.315639 0.314867
0.71 0.294001 0.293281
0.705 0.272888 0.27222
0.7 0.252352 0.251735
0.695 0.232443 0.231875
0.69 0.213209 0.212688
0.685 0.194696 0.194219
0.68 0.176946 0.176513
0.675 0.16 0.159608
0.67 0.143895 0.143542
0.665 0.128662 0.128347
0.66 0.11433 0.11405
0.655 0.100919 0.100672
0.65 0.0884459 0.0882295
0.645 0.0769184 0.0767302
0.64 0.0663376 0.0661753
0.635 0.0566968 0.0565581
0.63 0.0479812 0.0478638
0.625 0.040168 0.0400697
0.62 0.0332261 0.0331448
0.615 0.0271167 0.0270504
0.61 0.0217939 0.0217406
0.605 0.0172047 0.0171626
0.6 0.0132905 0.013258
0.595 0.00998742 0.00996298
0.59 0.00722772 0.00721003
0.585 0.00494083 0.00492874
0.58 0.00305459 0.00304712
0.575 0.00149646 0.00149279
0.57 0.000194813 0.000194337
0.565 -0.000919804 -0.000917553
0.56 -0.00191354 -0.00190886
0.555 -0.00284812 -0.00284115
0.55 -0.00377988 -0.00377063
0.545 -0.00475891 -0.00474727
0.54 -0.00582839 -0.00581413
0.535 -0.00702403 -0.00700684
0.53 -0.00837376 -0.00835327
0.525 -0.00989755 -0.00987333
0.52 -0.0116074 -0.011579
0.515 -0.0135075 -0.0134744
0.51 -0.0155946 -0.0155565
0.505 -0.0178585 -0.0178148
0.5 -0.0202824 -0.0202328
0.495 -0.0228441 -0.0227882
0.49 -0.0255161 -0.0254537
0.485 -0.0282671 -0.0281979
0.48 -0.0310624 -0.0309864
0.475 -0.0338649 -0.033782
0.47 -0.0366361 -0.0365464
0.465 -0.039337 -0.0392407
0.46 -0.0419287 -0.0418261
0.455 -0.0443735 -0.0442649
0.45 -0.0466354 -0.0465213
0.445 -0.0486809 -0.0485617
0.44 -0.0504796 -0.0503561
0.435 -0.0520048 -0.0518775
0.43 -0.0532339 -0.0531037
0.425 -0.0541489 -0.0540164
0.42 -0.0547365 -0.0546025
0.415 -0.0549885 -0.0548539
0.41 -0.0549019 -0.0547676
0.405 -0.0544791 -0.0543458
0.4 -0.0537275 -0.053596
0.395 -0.0526596 -0.0525307
0.39 -0.0512928 -0.0511673
0.385 -0.049649 -0.0495275
0.38 -0.047754 -0.0476371
0.375 -0.0456373 -0.0455256
0.37 -0.0433312 -0.0432252
0.365 -0.0408705 -0.0407705
0.36 -0.0382913 -0.0381976
0.355 -0.0356305 -0.0355433
0.35 -0.0329249 -0.0328443
0.345 -0.0302105 -0.0301365
0.34 -0.0275216 -0.0274543
0.335 -0.0248902 -0.0248293
0.33 -0.0223452 -0.0222905
0.325 -0.0199119 -0.0198632
0.32 -0.0176114 -0.0175683
0.315 -0.0154608 -0.0154229
0.31 -0.0134722 -0.0134393
0.305 -0.0116537 -0.0116252
0.3 -0.0100085 -0.00998405
0.295 -0.00853621 -0.00851532
0.29 -0.0072324 -0.0072147
0.285 -0.00608969 -0.00607478
0.28 -0.0050981 -0.00508563
0.275 -0.00424578 -0.00423539
0.27 -0.0035196 -0.00351099
0.265 -0.00290583 -0.00289872
0.26 -0.00239065 -0.0023848
0.255 -0.00196069 -0.0019559
0.25 -0.0016034 -0.00159947
0.245 -0.00130729 -0.0013041
0.24 -0.0010622 -0.0010596
0.235 -0.000859261 -0.000857158
0.23 -0.000690972 -0.000689281
0.225 -0.000551075 -0.000549727
0.22 -0.000434442 -0.000433379
0.215 -0.000336925 -0.0003361
0.21 -0.000255194 -0.00025457
0.205 -0.000186591 -0.000186134
0.2 -0.000128985 -0.00012867
0.195 -8.0665e-05 -8.04677e-05
0.19 -4.02399e-05 -4.01414e-05
0.185 -6.5683e-06 -6.55223e-06
0.18 2.12976e-05 2.12455e-05
0.175 4.41538e-05 4.40458e-05
0.17 6.26754e-05 6.25221e-05
0.165 7.74398e-05 7.72503e-05
0.16 8.8944e-05 8.87263e-05
0.155 9.76182e-05 9.73794e-05
0.15 0.000103837 0.000103583
0.145 0.000107926 0.000107662
0.14 0.000110173 0.000109903
0.135 0.000110828 0.000110556
0.13 0.000110114 0.000109844
0.125 0.000108228 0.000107963
0.12 0.000105347 0.000105089
0.115 0.000101628 0.000101379
0.11 9.72172e-05 9.69793e-05
0.105 9.2256e-05 9.20303e-05
0.1 8.69019e-05 8.66892e-05
0.095 8.13568e-05 8.11577e-05
0.09 7.58978e-05 7.57121e-05
0.085 7.08839e-05 7.07105e-05
0.08 6.6699e-05 6.65358e-05
0.075 6.35987e-05 6.34431e-05
0.07 6.14801e-05 6.13297e-05
0.065 5.96758e-05 5.95298e-05
0.06 5.6948e-05 5.68086e-05
0.055 5.18301e-05 5.17032e-05
0.05 4.32807e-05 4.31748e-05
0.045 3.13392e-05 3.12625e-05
0.04 1.73317e-05 1.72893e-05
0.035 3.51957e-06 3.51096e-06
0.03 -7.27248e-06 -7.25468e-06
0.025 -1.18961e-05 -1.1867e-05
0.02 -8.76597e-06 -8.74452e-06
0.015 -2.34994e-06 -2.34419e-06
0.01 -5.75154e-08 -5.73747e-08
0.005 -3.21851e-13 -3.21064e-13
-1.63468e-13 -1.15368e-43 -1.15086e-43


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda2.0Nc1QuantumOneLoop/GApOneLoop.txt <==
-31.4301 -0.00101379 3.23033e-06
-30.9905 -0.0010428 3.37005e-06
-30.6297 -0.00106755 3.49081e-06
-30.3101 -0.00109022 3.60264e-06
-30.0173 -0.00111162 3.7093e-06
-29.7441 -0.00113218 3.81271e-06
-29.4858 -0.00115213 3.91401e-06
-29.2396 -0.00117165 4.01393e-06
-29.0035 -0.00119084 4.11302e-06
-28.7758 -0.00120979 4.21165e-06
-28.5554 -0.00122857 4.31014e-06
-28.3415 -0.00124722 4.40871e-06
-28.1333 -0.00126578 4.50757e-06
-27.9302 -0.00128429 4.60687e-06
-27.7317 -0.00130278 4.70677e-06
-27.5373 -0.00132127 4.80739e-06
-27.3468 -0.00133978 4.90882e-06
-27.1598 -0.00135832 5.01118e-06
-26.9761 -0.00137693 5.11456e-06
-26.7954 -0.0013956 5.21903e-06
-26.6174 -0.00141436 5.32469e-06
-26.4421 -0.00143322 5.43159e-06
-26.2693 -0.00145218 5.53982e-06
-26.0988 -0.00147126 5.64943e-06
-25.9304 -0.00149047 5.7605e-06
-25.7641 -0.00150981 5.8731e-06
-25.5998 -0.0015293 5.98727e-06
-25.4373 -0.00154895 6.10309e-06
-25.2766 -0.00156875 6.22062e-06
-25.1175 -0.00158873 6.33992e-06
-24.9601 -0.00160889 6.46104e-06
-24.8041 -0.00162923 6.58406e-06
-24.6496 -0.00164976 6.70903e-06
-24.4966 -0.00167049 6.836e-06
-24.3448 -0.00169144 6.96505e-06
-24.1944 -0.00171259 7.09624e-06
-24.0451 -0.00173397 7.22963e-06
-23.8971 -0.00175557 7.36528e-06
-23.7502 -0.00177741 7.50326e-06
-23.6044 -0.00179949 7.64364e-06
-23.4597 -0.00182182 7.78648e-06
-23.316 -0.0018444 7.93185e-06
-23.1733 -0.00186725 8.07982e-06
-23.0316 -0.00189037 8.23046e-06
-22.8908 -0.00191376 8.38386e-06
-22.7509 -0.00193744 8.54007e-06
-22.6118 -0.0019614 8.69918e-06
-22.4736 -0.00198567 8.86127e-06
-22.3363 -0.00201024 9.02642e-06
-22.1997 -0.00203512 9.1947e-06
-22.0639 -0.00206033 9.36621e-06
-21.9288 -0.00208586 9.54104e-06
-21.7945 -0.00211173 9.71926e-06
-21.6609 -0.00213794 9.90097e-06
-21.528 -0.00216451 1.00863e-05
-21.3958 -0.00219143 1.02753e-05
-21.2642 -0.00221872 1.0468e-05
-21.1332 -0.00224639 1.06647e-05
-21.0029 -0.00227445 1.08653e-05
-20.8732 -0.0023029 1.107e-05
-20.7441 -0.00233176 1.1279e-05
-20.6156 -0.00236102 1.14923e-05
-20.4876 -0.00239071 1.171e-05
-20.3602 -0.00242084 1.19323e-05
-20.2333 -0.0024514 1.21592e-05
-20.1069 -0.00248242 1.2391e-05
-19.9811 -0.00251391 1.26278e-05
-19.8557 -0.00254586 1.28696e-05
-19.7309 -0.0025783 1.31167e-05
-19.6065 -0.00261124 1.33692e-05
-19.4826 -0.00264468 1.36272e-05
-19.3592 -0.00267865 1.38909e-05
-19.2362 -0.00271314 1.41604e-05
-19.1137 -0.00274818 1.4436e-05
-18.9916 -0.00278377 1.47177e-05
-18.8699 -0.00281994 1.50059e-05
-18.7487 -0.00285668 1.53005e-05
-18.6278 -0.00289403 1.5602e-05
-18.5074 -0.00293198 1.59104e-05
-18.3873 -0.00297056 1.62259e-05
-18.2676 -0.00300978 1.65488e-05
-18.1483 -0.00304966 1.68792e-05
-18.0294 -0.00309021 1.72175e-05
-17.9108 -0.00313144 1.75638e-05
-17.7926 -0.00317338 1.79184e-05
-17.6748 -0.00321604 1.82815e-05
-17.5572 -0.00325945 1.86534e-05
-17.4401 -0.0033036 1.90344e-05
-17.3232 -0.00334854 1.94247e-05
-17.2067 -0.00339427 1.98246e-05
-17.0905 -0.00344081 2.02345e-05
-16.9746 -0.0034882 2.06546e-05
-16.859 -0.00353643 2.10853e-05
-16.7437 -0.00358555 2.15268e-05
-16.6288 -0.00363557 2.19797e-05
-16.5141 -0.00368651 2.24441e-05
-16.3997 -0.0037384 2.29205e-05
-16.2856 -0.00379127 2.34093e-05
-16.1717 -0.00384513 2.39109e-05
-16.0582 -0.00390002 2.44257e-05
-15.9449 -0.00395596 2.49541e-05
-15.8319 -0.00401297 2.54966e-05
-15.7191 -0.0040711 2.60537e-05
-15.6066 -0.00413036 2.66258e-05
-15.4943 -0.0041908 2.72135e-05
-15.3823 -0.00425243 2.78173e-05
-15.2705 -0.0043153 2.84378e-05
-15.159 -0.00437944 2.90755e-05
-15.0477 -0.00444487 2.9731e-05
-14.9367 -0.00451165 3.0405e-05
-14.8258 -0.00457981 3.10981e-05
-14.7152 -0.00464938 3.1811e-05
-14.6049 -0.0047204 3.25444e-05
-14.4947 -0.00479293 3.32991e-05
-14.3848 -0.004867 3.40758e-05
-14.275 -0.00494265 3.48753e-05
-14.1655 -0.00501994 3.56985e-05
-14.0562 -0.0050989 3.65463e-05
-13.9471 -0.0051796 3.74196e-05
-13.8382 -0.00526208 3.83192e-05
-13.7294 -0.0053464 3.92464e-05
-13.6209 -0.00543261 4.0202e-05
-13.5126 -0.00552078 4.11872e-05
-13.4044 -0.00561095 4.22032e-05
-13.2965 -0.0057032 4.32512e-05
-13.1887 -0.00579758 4.43323e-05
-13.0811 -0.00589417 4.54481e-05
-12.9737 -0.00599304 4.65997e-05
-12.8664 -0.00609425 4.77887e-05
-12.7593 -0.00619789 4.90167e-05
-12.6524 -0.00630404 5.02852e-05
-12.5457 -0.00641277 5.15959e-05
-12.4391 -0.00652418 5.29505e-05
-12.3327 -0.00663834 5.4351e-05
-12.2265 -0.00675536 5.57992e-05
-12.1204 -0.00687534 5.72973e-05
-12.0144 -0.00699836 5.88473e-05
-11.9086 -0.00712455 6.04516e-05
-11.803 -0.007254 6.21126e-05
-11.6975 -0.00738684 6.38327e-05
-11.5922 -0.00752318 6.56146e-05
-11.487 -0.00766315 6.74611e-05
-11.3819 -0.00780688 6.93752e-05
-11.277 -0.00795451 7.136e-05
-11.1722 -0.00810618 7.34188e-05
-11.0676 -0.00826204 7.5555e-05
-10.9631 -0.00842225 7.77724e-05
-10.8587 -0.00858697 8.00747e-05
-10.7545 -0.00875638 8.24662e-05
-10.6503 -0.00893065 8.49512e-05
-10.5463 -0.00910999 8.75342e-05
-10.4425 -0.00929458 9.02202e-05
-10.3387 -0.00948463 9.30144e-05
-10.2351 -0.00968037 9.59223e-05
-10.1316 -0.00988202 9.89496e-05
-10.0282 -0.0100898 0.000102103
-9.92496 -0.0103041 0.000105388
-9.82181 -0.010525 0.000108813
-9.71877 -0.0107528 0.000112384
-9.61583 -0.010988 0.000116111
-9.51301 -0.0112307 0.00012
-9.4103 -0.0114813 0.000124062
-9.30769 -0.0117402 0.000128306
-9.20518 -0.0120077 0.000132742
-9.10278 -0.0122843 0.000137381
-9.00048 -0.0125703 0.000142236
-8.89828 -0.0128661 0.000147318
-8.79618 -0.0131723 0.000152642
-8.69417 -0.0134893 0.000158222
-8.59226 -0.0138177 0.000164073
-8.49044 -0.0141579 0.000170213
-8.38872 -0.0145107 0.000176658
-8.28708 -0.0148765 0.00018343
-8.18554 -0.0152562 0.000190548
-8.08408 -0.0156503 0.000198036
-7.98271 -0.0160596 0.000205917
-7.88143 -0.016485 0.000214218
-7.78023 -0.0169273 0.000222968
-7.67911 -0.0173874 0.000232197
-7.57807 -0.0178662 0.000241938
-7.47712 -0.0183649 0.000252229
-7.37624 -0.0188846 0.000263109
-7.27544 -0.0194264 0.00027462
-7.17471 -0.0199917 0.000286809
-7.07406 -0.0205818 0.000299728
-6.97348 -0.0211982 0.000313432
-6.87298 -0.0218426 0.000327982
-6.77254 -0.0225166 0.000343446
-6.67218 -0.0232221 0.000359896
-6.57188 -0.0239613 0.000377413
-6.47166 -0.0247361 0.000396086
-6.37149 -0.0255491 0.000416014
-6.2714 -0.0264028 0.000437303
-6.17136 -0.0272999 0.000460074
-6.07139 -0.0282436 0.000484459
-5.97148 -0.0292372 0.000510605
-5.87163 -0.0302842 0.000538677
-5.77184 -0.0313887 0.000568857
-5.67211 -0.0325549 0.000601348
-5.57243 -0.0337878 0.000636381
-5.47281 -0.0350924 0.000674212
-5.37325 -0.0364746 0.00071513
-5.27373 -0.0379408 0.00075946
-5.17427 -0.039498 0.000807573
-5.07487 -0.0411541 0.000859887
-4.97551 -0.0429179 0.000916878
-4.8762 -0.0447989 0.000979091
-4.77694 -0.0468081 0.00104715
-4.67772 -0.0489576 0.00112177
-4.57855 -0.0512612 0.00120377
-4.47943 -0.0537342 0.00129413
-4.38035 -0.0563942 0.00139394
-4.28131 -0.0592609 0.0015045
-4.18232 -0.0623569 0.00162735
-4.08336 -0.065708 0.00176428
-3.98445 -0.069344 0.00191742
-3.88557 -0.0732989 0.00208931
-3.78673 -0.0776126 0.00228299
-3.68793 -0.0823312 0.00250215
-3.58916 -0.087509 0.00275123
-3.49043 -0.0932097 0.00303572
-3.39173 -0.0995091 0.00336235
-3.29307 -0.106498 0.00373952
-3.19443 -0.114284 0.0041778
-3.09583 -0.123002 0.00469061
-2.99725 -0.132811 0.00529518
-2.89871 -0.143913 0.00601398
-2.80019 -0.156558 0.00687666
-2.7017 -0.171065 0.00792304
-2.60323 -0.187842 0.00920752
-2.50479 -0.207423 0.010806
-2.40638 -0.230518 0.0128267
-2.30798 -0.258091 0.0154286
-2.20961 -0.291486 0.0188523
-2.11126 -0.33263 0.0234759
-2.01293 -0.384383 0.0299212
-1.91462 -0.451173 0.0392686
-1.81632 -0.540234 0.0535303
-1.71804 -0.664198 0.0768067
-1.61978 -0.847176 0.118529
-1.52154 -1.14106 0.20447
-1.42331 -1.67779 0.426556
-1.32509 -2.85336 1.30425
-1.22689 -2.36684 7.39298
-1.12869 3.87046 2.27501
-1.03051 2.32393 0.592752
-0.932337 1.6359 0.255599
-0.834173 1.28343 0.139016
-0.736016 1.07514 0.0856174
-0.637867 0.940788 0.0566613
-0.539723 0.84951 0.0390323
-0.441585 0.78585 0.0273034
-0.343451 0.741352 0.0188884
-0.24532 0.711128 0.0124097
-0.147191 0.692302 0.00705533
-0.0490634 0.683256 0.0022905
0.0490634 0.683256 -0.0022905
0.147191 0.692302 -0.00705533
0.24532 0.711128 -0.0124097
0.343451 0.741352 -0.0188884
0.441585 0.78585 -0.0273034
0.539723 0.84951 -0.0390323
0.637867 0.940788 -0.0566613
0.736016 1.07514 -0.0856174
0.834173 1.28343 -0.139016
0.932337 1.6359 -0.255599
1.03051 2.32393 -0.592752
1.12869 3.87046 -2.27501
1.22689 -2.36684 -7.39298
1.32509 -2.85336 -1.30425
1.42331 -1.67779 -0.426556
1.52154 -1.14106 -0.20447
1.61978 -0.847176 -0.118529
1.71804 -0.664198 -0.0768067
1.81632 -0.540234 -0.0535303
1.91462 -0.451173 -0.0392686
2.01293 -0.384383 -0.0299212
2.11126 -0.33263 -0.0234759
2.20961 -0.291486 -0.0188523
2.30798 -0.258091 -0.0154286
2.40638 -0.230518 -0.0128267
2.50479 -0.207423 -0.010806
2.60323 -0.187842 -0.00920752
2.7017 -0.171065 -0.00792304
2.80019 -0.156558 -0.00687666
2.89871 -0.143913 -0.00601398
2.99725 -0.132811 -0.00529518
3.09583 -0.123002 -0.00469061
3.19443 -0.114284 -0.0041778
3.29307 -0.106498 -0.00373952
3.39173 -0.0995091 -0.00336235
3.49043 -0.0932097 -0.00303572
3.58916 -0.087509 -0.00275123
3.68793 -0.0823312 -0.00250215
3.78673 -0.0776126 -0.00228299
3.88557 -0.0732989 -0.00208931
3.98445 -0.069344 -0.00191742
4.08336 -0.065708 -0.00176428
4.18232 -0.0623569 -0.00162735
4.28131 -0.0592609 -0.0015045
4.38035 -0.0563942 -0.00139394
4.47943 -0.0537342 -0.00129413
4.57855 -0.0512612 -0.00120377
4.67772 -0.0489576 -0.00112177
4.77694 -0.0468081 -0.00104715
4.8762 -0.0447989 -0.000979091
4.97551 -0.0429179 -0.000916878
5.07487 -0.0411541 -0.000859887
5.17427 -0.039498 -0.000807573
5.27373 -0.0379408 -0.00075946
5.37325 -0.0364746 -0.00071513
5.47281 -0.0350924 -0.000674212
5.57243 -0.0337878 -0.000636381
5.67211 -0.0325549 -0.000601348
5.77184 -0.0313887 -0.000568857
5.87163 -0.0302842 -0.000538677
5.97148 -0.0292372 -0.000510605
6.07139 -0.0282436 -0.000484459
6.17136 -0.0272999 -0.000460074
6.2714 -0.0264028 -0.000437303
6.37149 -0.0255491 -0.000416014
6.47166 -0.0247361 -0.000396086
6.57188 -0.0239613 -0.000377413
6.67218 -0.0232221 -0.000359896
6.77254 -0.0225166 -0.000343446
6.87298 -0.0218426 -0.000327982
6.97348 -0.0211982 -0.000313432
7.07406 -0.0205818 -0.000299728
7.17471 -0.0199917 -0.000286809
7.27544 -0.0194264 -0.00027462
7.37624 -0.0188846 -0.000263109
7.47712 -0.0183649 -0.000252229
7.57807 -0.0178662 -0.000241938
7.67911 -0.0173874 -0.000232197
7.78023 -0.0169273 -0.000222968
7.88143 -0.016485 -0.000214218
7.98271 -0.0160596 -0.000205917
8.08408 -0.0156503 -0.000198036
8.18554 -0.0152562 -0.000190548
8.28708 -0.0148765 -0.00018343
8.38872 -0.0145107 -0.000176658
8.49044 -0.0141579 -0.000170213
8.59226 -0.0138177 -0.000164073
8.69417 -0.0134893 -0.000158222
8.79618 -0.0131723 -0.000152642
8.89828 -0.0128661 -0.000147318
9.00048 -0.0125703 -0.000142236
9.10278 -0.0122843 -0.000137381
9.20518 -0.0120077 -0.000132742
9.30769 -0.0117402 -0.000128306
9.4103 -0.0114813 -0.000124062
9.51301 -0.0112307 -0.00012
9.61583 -0.010988 -0.000116111
9.71877 -0.0107528 -0.000112384
9.82181 -0.010525 -0.000108813
9.92496 -0.0103041 -0.000105388
10.0282 -0.0100898 -0.000102103
10.1316 -0.00988202 -9.89496e-05
10.2351 -0.00968037 -9.59223e-05
10.3387 -0.00948463 -9.30144e-05
10.4425 -0.00929458 -9.02202e-05
10.5463 -0.00910999 -8.75342e-05
10.6503 -0.00893065 -8.49512e-05
10.7545 -0.00875638 -8.24662e-05
10.8587 -0.00858697 -8.00747e-05
10.9631 -0.00842225 -7.77724e-05
11.0676 -0.00826204 -7.5555e-05
11.1722 -0.00810618 -7.34188e-05
11.277 -0.00795451 -7.136e-05
11.3819 -0.00780688 -6.93752e-05
11.487 -0.00766315 -6.74611e-05
11.5922 -0.00752318 -6.56146e-05
11.6975 -0.00738684 -6.38327e-05
11.803 -0.007254 -6.21126e-05
11.9086 -0.00712455 -6.04516e-05
12.0144 -0.00699836 -5.88473e-05
12.1204 -0.00687534 -5.72973e-05
12.2265 -0.00675536 -5.57992e-05
12.3327 -0.00663834 -5.4351e-05
12.4391 -0.00652418 -5.29505e-05
12.5457 -0.00641277 -5.15959e-05
12.6524 -0.00630404 -5.02852e-05
12.7593 -0.00619789 -4.90167e-05
12.8664 -0.00609425 -4.77887e-05
12.9737 -0.00599304 -4.65997e-05
13.0811 -0.00589417 -4.54481e-05
13.1887 -0.00579758 -4.43323e-05
13.2965 -0.0057032 -4.32512e-05
13.4044 -0.00561095 -4.22032e-05
13.5126 -0.00552078 -4.11872e-05
13.6209 -0.00543261 -4.0202e-05
13.7294 -0.0053464 -3.92464e-05
13.8382 -0.00526208 -3.83192e-05
13.9471 -0.0051796 -3.74196e-05
14.0562 -0.0050989 -3.65463e-05
14.1655 -0.00501994 -3.56985e-05
14.275 -0.00494265 -3.48753e-05
14.3848 -0.004867 -3.40758e-05
14.4947 -0.00479293 -3.32991e-05
14.6049 -0.0047204 -3.25444e-05
14.7152 -0.00464938 -3.1811e-05
14.8258 -0.00457981 -3.10981e-05
14.9367 -0.00451165 -3.0405e-05
15.0477 -0.00444487 -2.9731e-05
15.159 -0.00437944 -2.90755e-05
15.2705 -0.0043153 -2.84378e-05
15.3823 -0.00425243 -2.78173e-05
15.4943 -0.0041908 -2.72135e-05
15.6066 -0.00413036 -2.66258e-05
15.7191 -0.0040711 -2.60537e-05
15.8319 -0.00401297 -2.54966e-05
15.9449 -0.00395596 -2.49541e-05
16.0582 -0.00390002 -2.44257e-05
16.1717 -0.00384513 -2.39109e-05
16.2856 -0.00379127 -2.34093e-05
16.3997 -0.0037384 -2.29205e-05
16.5141 -0.00368651 -2.24441e-05
16.6288 -0.00363557 -2.19797e-05
16.7437 -0.00358555 -2.15268e-05
16.859 -0.00353643 -2.10853e-05
16.9746 -0.0034882 -2.06546e-05
17.0905 -0.00344081 -2.02345e-05
17.2067 -0.00339427 -1.98246e-05
17.3232 -0.00334854 -1.94247e-05
17.4401 -0.0033036 -1.90344e-05
17.5572 -0.00325945 -1.86534e-05
17.6748 -0.00321604 -1.82815e-05
17.7926 -0.00317338 -1.79184e-05
17.9108 -0.00313144 -1.75638e-05
18.0294 -0.00309021 -1.72175e-05
18.1483 -0.00304966 -1.68792e-05
18.2676 -0.00300978 -1.65488e-05
18.3873 -0.00297056 -1.62259e-05
18.5074 -0.00293198 -1.59104e-05
18.6278 -0.00289403 -1.5602e-05
18.7487 -0.00285668 -1.53005e-05
18.8699 -0.00281994 -1.50059e-05
18.9916 -0.00278377 -1.47177e-05
19.1137 -0.00274818 -1.4436e-05
19.2362 -0.00271314 -1.41604e-05
19.3592 -0.00267865 -1.38909e-05
19.4826 -0.00264468 -1.36272e-05
19.6065 -0.00261124 -1.33692e-05
19.7309 -0.0025783 -1.31167e-05
19.8557 -0.00254586 -1.28696e-05
19.9811 -0.00251391 -1.26278e-05
20.1069 -0.00248242 -1.2391e-05
20.2333 -0.0024514 -1.21592e-05
20.3602 -0.00242084 -1.19323e-05
20.4876 -0.00239071 -1.171e-05
20.6156 -0.00236102 -1.14923e-05
20.7441 -0.00233176 -1.1279e-05
20.8732 -0.0023029 -1.107e-05
21.0029 -0.00227445 -1.08653e-05
21.1332 -0.00224639 -1.06647e-05
21.2642 -0.00221872 -1.0468e-05
21.3958 -0.00219143 -1.02753e-05
21.528 -0.00216451 -1.00863e-05
21.6609 -0.00213794 -9.90097e-06
21.7945 -0.00211173 -9.71926e-06
21.9288 -0.00208586 -9.54104e-06
22.0639 -0.00206033 -9.36621e-06
22.1997 -0.00203512 -9.1947e-06
22.3363 -0.00201024 -9.02642e-06
22.4736 -0.00198567 -8.86127e-06
22.6118 -0.0019614 -8.69918e-06
22.7509 -0.00193744 -8.54007e-06
22.8908 -0.00191376 -8.38386e-06
23.0316 -0.00189037 -8.23046e-06
23.1733 -0.00186725 -8.07982e-06
23.316 -0.0018444 -7.93185e-06
23.4597 -0.00182182 -7.78648e-06
23.6044 -0.00179949 -7.64364e-06
23.7502 -0.00177741 -7.50326e-06
23.8971 -0.00175557 -7.36528e-06
24.0451 -0.00173397 -7.22963e-06
24.1944 -0.00171259 -7.09624e-06
24.3448 -0.00169144 -6.96505e-06
24.4966 -0.00167049 -6.836e-06
24.6496 -0.00164976 -6.70903e-06
24.8041 -0.00162923 -6.58406e-06
24.9601 -0.00160889 -6.46104e-06
25.1175 -0.00158873 -6.33992e-06
25.2766 -0.00156875 -6.22062e-06
25.4373 -0.00154895 -6.10309e-06
25.5998 -0.0015293 -5.98727e-06
25.7641 -0.00150981 -5.8731e-06
25.9304 -0.00149047 -5.7605e-06
26.0988 -0.00147126 -5.64943e-06
26.2693 -0.00145218 -5.53982e-06
26.4421 -0.00143322 -5.43159e-06
26.6174 -0.00141436 -5.32469e-06
26.7954 -0.0013956 -5.21903e-06
26.9761 -0.00137693 -5.11456e-06
27.1598 -0.00135832 -5.01118e-06
27.3468 -0.00133978 -4.90882e-06
27.5373 -0.00132127 -4.80739e-06
27.7317 -0.00130278 -4.70677e-06
27.9302 -0.00128429 -4.60687e-06
28.1333 -0.00126578 -4.50757e-06
28.3415 -0.00124722 -4.40871e-06
28.5554 -0.00122857 -4.31014e-06
28.7758 -0.00120979 -4.21165e-06
29.0035 -0.00119084 -4.11302e-06
29.2396 -0.00117165 -4.01393e-06
29.4858 -0.00115213 -3.91401e-06
29.7441 -0.00113218 -3.81271e-06
30.0173 -0.00111162 -3.7093e-06
30.3101 -0.00109022 -3.60264e-06
30.6297 -0.00106755 -3.49081e-06
30.9905 -0.0010428 -3.37005e-06
31.4301 -0.00101379 -3.23033e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda2.0Nc1QuantumOneLoop/GApTwoLoop.txt <==
-31.4301 -0.0010142 3.23407e-06
-30.9905 -0.00104324 3.37203e-06
-30.6297 -0.001068 3.49367e-06
-30.3101 -0.0010907 3.60213e-06
-30.0173 -0.00111211 3.70627e-06
-29.7441 -0.00113269 3.8066e-06
-29.4858 -0.00115267 3.91556e-06
-29.2396 -0.0011722 4.02182e-06
-29.0035 -0.0011914 4.11791e-06
-28.7758 -0.00121038 4.21082e-06
-28.5554 -0.00122917 4.31747e-06
-28.3415 -0.00124784 4.41355e-06
-28.1333 -0.00126642 4.50939e-06
-27.9302 -0.00128495 4.61368e-06
-27.7317 -0.00130346 4.71182e-06
-27.5373 -0.00132197 4.80993e-06
-27.3468 -0.00134049 4.91766e-06
-27.1598 -0.00135906 5.01341e-06
-26.9761 -0.00137769 5.12188e-06
-26.7954 -0.00139638 5.22491e-06
-26.6174 -0.00141516 5.32926e-06
-26.4421 -0.00143404 5.43977e-06
-26.2693 -0.00145302 5.54463e-06
-26.0988 -0.00147213 5.65664e-06
-25.9304 -0.00149135 5.76812e-06
-25.7641 -0.00151073 5.87816e-06
-25.5998 -0.00153024 5.9975e-06
-25.4373 -0.00154991 6.10739e-06
-25.2766 -0.00156974 6.23148e-06
-25.1175 -0.00158974 6.34559e-06
-24.9601 -0.00160992 6.47078e-06
-24.8041 -0.00163029 6.59226e-06
-24.6496 -0.00165085 6.71733e-06
-24.4966 -0.00167161 6.84637e-06
-24.3448 -0.00169258 6.97292e-06
-24.1944 -0.00171377 7.10749e-06
-24.0451 -0.00173517 7.23852e-06
-23.8971 -0.00175681 7.37613e-06
-23.7502 -0.00177867 7.51426e-06
-23.6044 -0.00180079 7.65346e-06
-23.4597 -0.00182315 7.79985e-06
-23.316 -0.00184577 7.94086e-06
-23.1733 -0.00186865 8.09509e-06
-23.0316 -0.0018918 8.2395e-06
-22.8908 -0.00191523 8.40012e-06
-22.7509 -0.00193894 8.55017e-06
-22.6118 -0.00196295 8.71556e-06
-22.4736 -0.00198725 8.87327e-06
-22.3363 -0.00201186 9.04237e-06
-22.1997 -0.00203679 9.20901e-06
-22.0639 -0.00206203 9.38169e-06
-21.9288 -0.00208761 9.55757e-06
-21.7945 -0.00211352 9.73466e-06
-21.6609 -0.00213978 9.91929e-06
-21.528 -0.00216638 1.01023e-05
-21.3958 -0.00219336 1.02947e-05
-21.2642 -0.0022207 1.04855e-05
-21.1332 -0.00224842 1.06847e-05
-21.0029 -0.00227652 1.08849e-05
-20.8732 -0.00230503 1.10901e-05
-20.7441 -0.00233393 1.13011e-05
-20.6156 -0.00236327 1.15123e-05
-20.4876 -0.00239301 1.17348e-05
-20.3602 -0.00242319 1.19524e-05
-20.2333 -0.00245381 1.21867e-05
-20.1069 -0.0024849 1.24117e-05
-19.9811 -0.00251644 1.26576e-05
-19.8557 -0.00254847 1.28914e-05
-19.7309 -0.00258097 1.31484e-05
-19.6065 -0.00261398 1.33927e-05
-19.4826 -0.00264749 1.36604e-05
-19.3592 -0.00268153 1.39168e-05
-19.2362 -0.0027161 1.41948e-05
-19.1137 -0.00275121 1.44648e-05
-18.9916 -0.00278689 1.47531e-05
-18.8699 -0.00282313 1.50379e-05
-18.7487 -0.00285996 1.53369e-05
-18.6278 -0.00289739 1.56375e-05
-18.5074 -0.00293544 1.5948e-05
-18.3873 -0.00297411 1.62649e-05
-18.2676 -0.00301342 1.6588e-05
-18.1483 -0.0030534 1.69217e-05
-18.0294 -0.00309404 1.72588e-05
-17.9108 -0.00313539 1.76095e-05
-17.7926 -0.00317743 1.79625e-05
-17.6748 -0.0032202 1.83302e-05
-17.5572 -0.00326371 1.87009e-05
-17.4401 -0.003308 1.90859e-05
-17.3232 -0.00335304 1.94762e-05
-17.2067 -0.00339891 1.98789e-05
-17.0905 -0.00344557 2.02908e-05
-16.9746 -0.0034931 2.07115e-05
-16.859 -0.00354146 2.11468e-05
-16.7437 -0.00359073 2.15865e-05
-16.6288 -0.00364088 2.2047e-05
-16.5141 -0.00369199 2.25068e-05
-16.3997 -0.00374402 2.2994e-05
-16.2856 -0.00379706 2.34753e-05
-16.1717 -0.00385107 2.39908e-05
-16.0582 -0.00390615 2.44956e-05
-15.9449 -0.00396225 2.50408e-05
-15.8319 -0.00401946 2.5571e-05
-15.7191 -0.00407777 2.61473e-05
-15.6066 -0.00413724 2.67055e-05
-15.4943 -0.00419787 2.73143e-05
-15.3823 -0.00425972 2.79032e-05
-15.2705 -0.0043228 2.85459e-05
-15.159 -0.00438716 2.91684e-05
-15.0477 -0.00445283 2.98468e-05
-14.9367 -0.00451985 3.0506e-05
-14.8258 -0.00458826 3.12219e-05
-14.7152 -0.00465808 3.19212e-05
-14.6049 -0.00472939 3.26767e-05
-14.4947 -0.00480218 3.34195e-05
-14.3848 -0.00487655 3.4217e-05
-14.275 -0.00495249 3.50071e-05
-14.1655 -0.0050301 3.58495e-05
-14.0562 -0.00510938 3.66905e-05
-13.9471 -0.00519043 3.75811e-05
-13.8382 -0.00527325 3.84771e-05
-13.7294 -0.00535794 3.94195e-05
-13.6209 -0.00544452 4.03747e-05
-13.5126 -0.00553308 4.13733e-05
-13.4044 -0.00562365 4.23921e-05
-13.2965 -0.00571633 4.34517e-05
-13.1887 -0.00581115 4.45387e-05
-13.0811 -0.0059082 4.56647e-05
-12.9737 -0.00600754 4.6825e-05
-12.8664 -0.00610925 4.80235e-05
-12.7593 -0.00621341 4.92626e-05
-12.6524 -0.00632009 5.05403e-05
-12.5457 -0.0064294 5.18641e-05
-12.4391 -0.00654137 5.32285e-05
-12.3327 -0.00665617 5.46435e-05
-12.2265 -0.0067738 5.61029e-05
-12.1204 -0.00689447 5.76164e-05
-12.0144 -0.00701816 5.91799e-05
-11.9086 -0.0071451 6.07998e-05
-11.803 -0.00727527 6.24777e-05
-11.6975 -0.00740894 6.42129e-05
-11.5922 -0.00754606 6.60162e-05
-11.487 -0.00768695 6.78767e-05
-11.3819 -0.00783153 6.98179e-05
-11.277 -0.00798017 7.18147e-05
-11.1722 -0.00813277 7.39076e-05
-11.0676 -0.00828974 7.60532e-05
-10.9631 -0.00845097 7.83129e-05
-10.8587 -0.00861691 8.06215e-05
-10.7545 -0.00878744 8.30651e-05
-10.6503 -0.00896306 8.55523e-05
-10.5463 -0.00914363 8.81987e-05
-10.4425 -0.0093297 9.08826e-05
-10.3387 -0.00952113 9.37528e-05
-10.2351 -0.00971849 9.66537e-05
-10.1316 -0.00992168 9.97715e-05
-10.0282 -0.0101313 0.000102912
-9.92496 -0.0103472 0.000106304
-9.82181 -0.0105701 0.000109711
-9.71877 -0.0107999 0.000113408
-9.61583 -0.0110372 0.00011711
-9.51301 -0.0112821 0.000121145
-9.4103 -0.0115351 0.000125177
-9.30769 -0.0117964 0.000129589
-9.20518 -0.0120666 0.000133989
-9.10278 -0.0123459 0.000138823
-9.00048 -0.0126348 0.000143636
-8.89828 -0.0129337 0.000148942
-8.79618 -0.0132433 0.000154218
-8.69417 -0.0135638 0.000160054
-8.59226 -0.0138958 0.000165852
-8.49044 -0.0142401 0.000172286
-8.38872 -0.014597 0.000178674
-8.28708 -0.0149674 0.000185783
-8.18554 -0.0153517 0.000192839
-8.08408 -0.015751 0.000200715
-7.98271 -0.0161656 0.000208531
-7.88143 -0.0165969 0.000217277
-7.78023 -0.0170452 0.000225961
-7.67911 -0.0175121 0.000235703
-7.57807 -0.0179979 0.00024538
-7.47712 -0.0185044 0.000256263
-7.37624 -0.019032 0.000267083
-7.27544 -0.0195829 0.000279279
-7.17471 -0.0201572 0.00029142
-7.07406 -0.0207579 0.000305135
-6.97348 -0.0213848 0.000318806
-6.87298 -0.0220414 0.000334288
-6.77254 -0.0227277 0.000349744
-6.67218 -0.0234477 0.000367288
-6.57188 -0.0242011 0.000384835
-6.47166 -0.0249929 0.000404803
-6.37149 -0.0258228 0.000424815
-6.2714 -0.0266966 0.000447647
-6.17136 -0.0276137 0.000470582
-6.07139 -0.0285814 0.000496822
-5.97148 -0.0295988 0.000523248
-5.87163 -0.0306746 0.000553571
-5.77184 -0.0318079 0.000584196
-5.67211 -0.0330088 0.000619452
-5.57243 -0.0342767 0.000655172
-5.47281 -0.0356236 0.000696441
-5.37325 -0.0370489 0.000738405
-5.27373 -0.0385671 0.000787079
-5.17427 -0.0401778 0.000836777
-5.07487 -0.0418986 0.000894679
-4.97551 -0.0437295 0.000954087
-4.8762 -0.0456921 0.00102365
-4.77694 -0.047787 0.00109545
-4.67772 -0.050041 0.00118003
-4.57855 -0.0524558 0.00126796
-4.47943 -0.055065 0.00137231
-4.38035 -0.0578724 0.00148185
-4.28131 -0.060921 0.0016131
-4.18232 -0.0642179 0.00175276
-4.08336 -0.0678195 0.00192245
-3.98445 -0.0717389 0.0021069
-3.88557 -0.0760535 0.00233612
-3.78673 -0.0807879 0.00259489
-3.68793 -0.086055 0.00293058
-3.58916 -0.0919053 0.00333951
-3.49043 -0.0985219 0.00392281
-3.39173 -0.106017 0.00476265
-3.29307 -0.114704 0.00624978
-3.19443 -0.124564 0.00918371
-3.09583 -0.134059 0.0156004
-2.99725 -0.137568 0.0197332
-2.89871 -0.143108 0.0169408
-2.80019 -0.155514 0.0139576
-2.7017 -0.171665 0.013041
-2.60323 -0.190464 0.0133174
-2.50479 -0.212366 0.0145856
-2.40638 -0.238144 0.0164568
-2.30798 -0.269093 0.0193511
-2.20961 -0.306786 0.0230777
-2.11126 -0.353814 0.0286208
-2.01293 -0.413653 0.035999
-1.91462 -0.4923 0.0474912
-1.81632 -0.598975 0.0639608
-1.71804 -0.751142 0.091776
-1.61978 -0.981774 0.136015
-1.52154 -1.36771 0.219741
-1.42331 -2.12691 0.358387
-1.32509 -4.25422 0.383784
-1.22689 -4.33223 -9.32345
-1.12869 1.38505 -2.4517
-1.03051 0.740537 -0.680785
-0.932337 0.617976 -0.28429
-0.834173 0.618161 -0.117788
-0.736016 0.59847 -0.0472419
-0.637867 0.574687 -0.0193805
-0.539723 0.551782 -0.00680848
-0.441585 0.532339 -0.00214055
-0.343451 0.516688 0.000358566
-0.24532 0.505225 0.000541136
-0.147191 0.497627 0.000852453
-0.0490634 0.493905 5.27652e-05
0.0490634 0.493905 -5.27652e-05
0.147191 0.497627 -0.000852453
0.24532 0.505225 -0.000541136
0.343451 0.516688 -0.000358566
0.441585 0.532339 0.00214055
0.539723 0.551782 0.00680848
0.637867 0.574687 0.0193805
0.736016 0.59847 0.0472419
0.834173 0.618161 0.117788
0.932337 0.617976 0.28429
1.03051 0.740537 0.680785
1.12869 1.38505 2.4517
1.22689 -4.33223 9.32345
1.32509 -4.25422 -0.383784
1.42331 -2.12691 -0.358387
1.52154 -1.36771 -0.219741
1.61978 -0.981774 -0.136015
1.71804 -0.751142 -0.091776
1.81632 -0.598975 -0.0639608
1.91462 -0.4923 -0.0474912
2.01293 -0.413653 -0.035999
2.11126 -0.353814 -0.0286208
2.20961 -0.306786 -0.0230777
2.30798 -0.269093 -0.0193511
2.40638 -0.238144 -0.0164568
2.50479 -0.212366 -0.0145856
2.60323 -0.190464 -0.0133174
2.7017 -0.171665 -0.013041
2.80019 -0.155514 -0.0139576
2.89871 -0.143108 -0.0169408
2.99725 -0.137568 -0.0197332
3.09583 -0.134059 -0.0156004
3.19443 -0.124564 -0.00918371
3.29307 -0.114704 -0.00624978
3.39173 -0.106017 -0.00476265
3.49043 -0.0985219 -0.00392281
3.58916 -0.0919053 -0.00333951
3.68793 -0.086055 -0.00293058
3.78673 -0.0807879 -0.00259489
3.88557 -0.0760535 -0.00233612
3.98445 -0.0717389 -0.0021069
4.08336 -0.0678195 -0.00192245
4.18232 -0.0642179 -0.00175276
4.28131 -0.060921 -0.0016131
4.38035 -0.0578724 -0.00148185
4.47943 -0.055065 -0.00137231
4.57855 -0.0524558 -0.00126796
4.67772 -0.050041 -0.00118003
4.77694 -0.047787 -0.00109545
4.8762 -0.0456921 -0.00102365
4.97551 -0.0437295 -0.000954087
5.07487 -0.0418986 -0.000894679
5.17427 -0.0401778 -0.000836777
5.27373 -0.0385671 -0.000787079
5.37325 -0.0370489 -0.000738405
5.47281 -0.0356236 -0.000696441
5.57243 -0.0342767 -0.000655172
5.67211 -0.0330088 -0.000619452
5.77184 -0.0318079 -0.000584196
5.87163 -0.0306746 -0.000553571
5.97148 -0.0295988 -0.000523248
6.07139 -0.0285814 -0.000496822
6.17136 -0.0276137 -0.000470582
6.2714 -0.0266966 -0.000447647
6.37149 -0.0258228 -0.000424815
6.47166 -0.0249929 -0.000404803
6.57188 -0.0242011 -0.000384835
6.67218 -0.0234477 -0.000367288
6.77254 -0.0227277 -0.000349744
6.87298 -0.0220414 -0.000334288
6.97348 -0.0213848 -0.000318806
7.07406 -0.0207579 -0.000305135
7.17471 -0.0201572 -0.00029142
7.27544 -0.0195829 -0.000279279
7.37624 -0.019032 -0.000267083
7.47712 -0.0185044 -0.000256263
7.57807 -0.0179979 -0.00024538
7.67911 -0.0175121 -0.000235703
7.78023 -0.0170452 -0.000225961
7.88143 -0.0165969 -0.000217277
7.98271 -0.0161656 -0.000208531
8.08408 -0.015751 -0.000200715
8.18554 -0.0153517 -0.000192839
8.28708 -0.0149674 -0.000185783
8.38872 -0.014597 -0.000178674
8.49044 -0.0142401 -0.000172286
8.59226 -0.0138958 -0.000165852
8.69417 -0.0135638 -0.000160054
8.79618 -0.0132433 -0.000154218
8.89828 -0.0129337 -0.000148942
9.00048 -0.0126348 -0.000143636
9.10278 -0.0123459 -0.000138823
9.20518 -0.0120666 -0.000133989
9.30769 -0.0117964 -0.000129589
9.4103 -0.0115351 -0.000125177
9.51301 -0.0112821 -0.000121145
9.61583 -0.0110372 -0.00011711
9.71877 -0.0107999 -0.000113408
9.82181 -0.0105701 -0.000109711
9.92496 -0.0103472 -0.000106304
10.0282 -0.0101313 -0.000102912
10.1316 -0.00992168 -9.97715e-05
10.2351 -0.00971849 -9.66537e-05
10.3387 -0.00952113 -9.37528e-05
10.4425 -0.0093297 -9.08826e-05
10.5463 -0.00914363 -8.81987e-05
10.6503 -0.00896306 -8.55523e-05
10.7545 -0.00878744 -8.30651e-05
10.8587 -0.00861691 -8.06215e-05
10.9631 -0.00845097 -7.83129e-05
11.0676 -0.00828974 -7.60532e-05
11.1722 -0.00813277 -7.39076e-05
11.277 -0.00798017 -7.18147e-05
11.3819 -0.00783153 -6.98179e-05
11.487 -0.00768695 -6.78767e-05
11.5922 -0.00754606 -6.60162e-05
11.6975 -0.00740894 -6.42129e-05
11.803 -0.00727527 -6.24777e-05
11.9086 -0.0071451 -6.07998e-05
12.0144 -0.00701816 -5.91799e-05
12.1204 -0.00689447 -5.76164e-05
12.2265 -0.0067738 -5.61029e-05
12.3327 -0.00665617 -5.46435e-05
12.4391 -0.00654137 -5.32285e-05
12.5457 -0.0064294 -5.18641e-05
12.6524 -0.00632009 -5.05403e-05
12.7593 -0.00621341 -4.92626e-05
12.8664 -0.00610925 -4.80235e-05
12.9737 -0.00600754 -4.6825e-05
13.0811 -0.0059082 -4.56647e-05
13.1887 -0.00581115 -4.45387e-05
13.2965 -0.00571633 -4.34517e-05
13.4044 -0.00562365 -4.23921e-05
13.5126 -0.00553308 -4.13733e-05
13.6209 -0.00544452 -4.03747e-05
13.7294 -0.00535794 -3.94195e-05
13.8382 -0.00527325 -3.84771e-05
13.9471 -0.00519043 -3.75811e-05
14.0562 -0.00510938 -3.66905e-05
14.1655 -0.0050301 -3.58495e-05
14.275 -0.00495249 -3.50071e-05
14.3848 -0.00487655 -3.4217e-05
14.4947 -0.00480218 -3.34195e-05
14.6049 -0.00472939 -3.26767e-05
14.7152 -0.00465808 -3.19212e-05
14.8258 -0.00458826 -3.12219e-05
14.9367 -0.00451985 -3.0506e-05
15.0477 -0.00445283 -2.98468e-05
15.159 -0.00438716 -2.91684e-05
15.2705 -0.0043228 -2.85459e-05
15.3823 -0.00425972 -2.79032e-05
15.4943 -0.00419787 -2.73143e-05
15.6066 -0.00413724 -2.67055e-05
15.7191 -0.00407777 -2.61473e-05
15.8319 -0.00401946 -2.5571e-05
15.9449 -0.00396225 -2.50408e-05
16.0582 -0.00390615 -2.44956e-05
16.1717 -0.00385107 -2.39908e-05
16.2856 -0.00379706 -2.34753e-05
16.3997 -0.00374402 -2.2994e-05
16.5141 -0.00369199 -2.25068e-05
16.6288 -0.00364088 -2.2047e-05
16.7437 -0.00359073 -2.15865e-05
16.859 -0.00354146 -2.11468e-05
16.9746 -0.0034931 -2.07115e-05
17.0905 -0.00344557 -2.02908e-05
17.2067 -0.00339891 -1.98789e-05
17.3232 -0.00335304 -1.94762e-05
17.4401 -0.003308 -1.90859e-05
17.5572 -0.00326371 -1.87009e-05
17.6748 -0.0032202 -1.83302e-05
17.7926 -0.00317743 -1.79625e-05
17.9108 -0.00313539 -1.76095e-05
18.0294 -0.00309404 -1.72588e-05
18.1483 -0.0030534 -1.69217e-05
18.2676 -0.00301342 -1.6588e-05
18.3873 -0.00297411 -1.62649e-05
18.5074 -0.00293544 -1.5948e-05
18.6278 -0.00289739 -1.56375e-05
18.7487 -0.00285996 -1.53369e-05
18.8699 -0.00282313 -1.50379e-05
18.9916 -0.00278689 -1.47531e-05
19.1137 -0.00275121 -1.44648e-05
19.2362 -0.0027161 -1.41948e-05
19.3592 -0.00268153 -1.39168e-05
19.4826 -0.00264749 -1.36604e-05
19.6065 -0.00261398 -1.33927e-05
19.7309 -0.00258097 -1.31484e-05
19.8557 -0.00254847 -1.28914e-05
19.9811 -0.00251644 -1.26576e-05
20.1069 -0.0024849 -1.24117e-05
20.2333 -0.00245381 -1.21867e-05
20.3602 -0.00242319 -1.19524e-05
20.4876 -0.00239301 -1.17348e-05
20.6156 -0.00236327 -1.15123e-05
20.7441 -0.00233393 -1.13011e-05
20.8732 -0.00230503 -1.10901e-05
21.0029 -0.00227652 -1.08849e-05
21.1332 -0.00224842 -1.06847e-05
21.2642 -0.0022207 -1.04855e-05
21.3958 -0.00219336 -1.02947e-05
21.528 -0.00216638 -1.01023e-05
21.6609 -0.00213978 -9.91929e-06
21.7945 -0.00211352 -9.73466e-06
21.9288 -0.00208761 -9.55757e-06
22.0639 -0.00206203 -9.38169e-06
22.1997 -0.00203679 -9.20901e-06
22.3363 -0.00201186 -9.04237e-06
22.4736 -0.00198725 -8.87327e-06
22.6118 -0.00196295 -8.71556e-06
22.7509 -0.00193894 -8.55017e-06
22.8908 -0.00191523 -8.40012e-06
23.0316 -0.0018918 -8.2395e-06
23.1733 -0.00186865 -8.09509e-06
23.316 -0.00184577 -7.94086e-06
23.4597 -0.00182315 -7.79985e-06
23.6044 -0.00180079 -7.65346e-06
23.7502 -0.00177867 -7.51426e-06
23.8971 -0.00175681 -7.37613e-06
24.0451 -0.00173517 -7.23852e-06
24.1944 -0.00171377 -7.10749e-06
24.3448 -0.00169258 -6.97292e-06
24.4966 -0.00167161 -6.84637e-06
24.6496 -0.00165085 -6.71733e-06
24.8041 -0.00163029 -6.59226e-06
24.9601 -0.00160992 -6.47078e-06
25.1175 -0.00158974 -6.34559e-06
25.2766 -0.00156974 -6.23148e-06
25.4373 -0.00154991 -6.10739e-06
25.5998 -0.00153024 -5.9975e-06
25.7641 -0.00151073 -5.87816e-06
25.9304 -0.00149135 -5.76812e-06
26.0988 -0.00147213 -5.65664e-06
26.2693 -0.00145302 -5.54463e-06
26.4421 -0.00143404 -5.43977e-06
26.6174 -0.00141516 -5.32926e-06
26.7954 -0.00139638 -5.22491e-06
26.9761 -0.00137769 -5.12188e-06
27.1598 -0.00135906 -5.01341e-06
27.3468 -0.00134049 -4.91766e-06
27.5373 -0.00132197 -4.80993e-06
27.7317 -0.00130346 -4.71182e-06
27.9302 -0.00128495 -4.61368e-06
28.1333 -0.00126642 -4.50939e-06
28.3415 -0.00124784 -4.41355e-06
28.5554 -0.00122917 -4.31747e-06
28.7758 -0.00121038 -4.21082e-06
29.0035 -0.0011914 -4.11791e-06
29.2396 -0.0011722 -4.02182e-06
29.4858 -0.00115267 -3.91556e-06
29.7441 -0.00113269 -3.8066e-06
30.0173 -0.00111211 -3.70627e-06
30.3101 -0.0010907 -3.60213e-06
30.6297 -0.001068 -3.49367e-06
30.9905 -0.00104324 -3.37203e-06
31.4301 -0.0010142 -3.23407e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda2.0Nc1QuantumOneLoop/GAp_FRG.txt <==
-31.4301 -0.00101371 3.23103e-06
-30.9905 -0.00104271 3.36926e-06
-30.6297 -0.00106746 3.49108e-06
-30.3101 -0.00109013 3.60209e-06
-30.0173 -0.00111152 3.71045e-06
-29.7441 -0.00113207 3.8145e-06
-29.4858 -0.00115202 3.91743e-06
-29.2396 -0.00117154 4.01449e-06
-29.0035 -0.00119073 4.11139e-06
-28.7758 -0.00120967 4.21009e-06
-28.5554 -0.00122845 4.31121e-06
-28.3415 -0.00124709 4.40719e-06
-28.1333 -0.00126565 4.50658e-06
-27.9302 -0.00128416 4.60694e-06
-27.7317 -0.00130264 4.70557e-06
-27.5373 -0.00132113 4.80603e-06
-27.3468 -0.00133963 4.90939e-06
-27.1598 -0.00135818 5.00873e-06
-26.9761 -0.00137678 5.11487e-06
-26.7954 -0.00139545 5.21763e-06
-26.6174 -0.0014142 5.32322e-06
-26.4421 -0.00143305 5.43213e-06
-26.2693 -0.00145201 5.53668e-06
-26.0988 -0.00147108 5.64978e-06
-25.9304 -0.00149029 5.76018e-06
-25.7641 -0.00150963 5.86826e-06
-25.5998 -0.00152911 5.99175e-06
-25.4373 -0.00154876 6.0968e-06
-25.2766 -0.00156855 6.221e-06
-25.1175 -0.00158853 6.34208e-06
-24.9601 -0.00160868 6.45214e-06
-24.8041 -0.00162901 6.59105e-06
-24.6496 -0.00164955 6.70283e-06
-24.4966 -0.00167027 6.83277e-06
-24.3448 -0.0016912 6.97194e-06
-24.1944 -0.00171237 7.08309e-06
-24.0451 -0.00173372 7.23783e-06
-23.8971 -0.00175533 7.36006e-06
-23.7502 -0.00177716 7.49783e-06
-23.6044 -0.00179922 7.65062e-06
-23.4597 -0.00182157 7.77583e-06
-23.316 -0.00184413 7.93497e-06
-23.1733 -0.00186697 8.07844e-06
-23.0316 -0.00189009 8.22452e-06
-22.8908 -0.00191346 8.38622e-06
-22.7509 -0.00193714 8.5359e-06
-22.6118 -0.0019611 8.69725e-06
-22.4736 -0.00198535 8.85918e-06
-22.3363 -0.00200992 9.02597e-06
-22.1997 -0.0020348 9.18915e-06
-22.0639 -0.00205999 9.36708e-06
-21.9288 -0.00208552 9.53779e-06
-21.7945 -0.00211138 9.71539e-06
-21.6609 -0.00213758 9.90076e-06
-21.528 -0.00216414 1.0083e-05
-21.3958 -0.00219105 1.02716e-05
-21.2642 -0.00221833 1.04672e-05
-21.1332 -0.002246 1.06613e-05
-21.0029 -0.00227404 1.08617e-05
-20.8732 -0.00230248 1.10685e-05
-20.7441 -0.00233133 1.12762e-05
-20.6156 -0.00236058 1.14881e-05
-20.4876 -0.00239026 1.17083e-05
-20.3602 -0.00242038 1.19293e-05
-20.2333 -0.00245093 1.21551e-05
-20.1069 -0.00248194 1.23886e-05
-19.9811 -0.00251341 1.26255e-05
-19.8557 -0.00254535 1.28648e-05
-19.7309 -0.00257778 1.31147e-05
-19.6065 -0.0026107 1.33658e-05
-19.4826 -0.00264413 1.36241e-05
-19.3592 -0.00267808 1.38861e-05
-19.2362 -0.00271256 1.41577e-05
-19.1137 -0.00274759 1.44164e-05
-18.9916 -0.00278317 1.47126e-05
-18.8699 -0.00281932 1.50053e-05
-18.7487 -0.00285605 1.52963e-05
-18.6278 -0.00289337 1.55985e-05
-18.5074 -0.00293132 1.59089e-05
-18.3873 -0.00296987 1.62202e-05
-18.2676 -0.00300908 1.65481e-05
-18.1483 -0.00304893 1.68732e-05
-18.0294 -0.00308946 1.72164e-05
-17.9108 -0.00313069 1.75609e-05
-17.7926 -0.0031726 1.79106e-05
-17.6748 -0.00321524 1.82828e-05
-17.5572 -0.00325863 1.86459e-05
-17.4401 -0.00330275 1.9031e-05
-17.3232 -0.00334768 1.94234e-05
-17.2067 -0.00339337 1.98162e-05
-17.0905 -0.0034399 2.02342e-05
-16.9746 -0.00348726 2.06474e-05
-16.859 -0.00353546 2.10809e-05
-16.7437 -0.00358457 2.15268e-05
-16.6288 -0.00363455 2.1968e-05
-16.5141 -0.00368546 2.2444e-05
-16.3997 -0.00373734 2.29171e-05
-16.2856 -0.00379015 2.33982e-05
-16.1717 -0.003844 2.39142e-05
-16.0582 -0.00389885 2.44139e-05
-15.9449 -0.00395475 2.49516e-05
-15.8319 -0.00401176 2.54952e-05
-15.7191 -0.00406982 2.60403e-05
-15.6066 -0.00412906 2.66278e-05
-15.4943 -0.00418947 2.72081e-05
-15.3823 -0.00425104 2.78033e-05
-15.2705 -0.00431389 2.84467e-05
-15.159 -0.00437798 2.90576e-05
-15.0477 -0.00444336 2.97303e-05
-14.9367 -0.00451013 3.04055e-05
-14.8258 -0.0045782 3.10813e-05
-14.7152 -0.00464774 3.18145e-05
-14.6049 -0.00471874 3.25424e-05
-14.4947 -0.00479117 3.3278e-05
-14.3848 -0.00486522 3.40935e-05
-14.275 -0.00494082 3.48543e-05
-14.1655 -0.00501801 3.56951e-05
-14.0562 -0.00509698 3.65564e-05
-13.9471 -0.00517758 3.73971e-05
-13.8382 -0.00525999 3.83229e-05
-13.7294 -0.00534431 3.92562e-05
-13.6209 -0.00543038 4.01697e-05
-13.5126 -0.00551851 4.12134e-05
-13.4044 -0.00560864 4.21923e-05
-13.2965 -0.00570073 4.32316e-05
-13.1887 -0.00579512 4.43648e-05
-13.0811 -0.00589161 4.54245e-05
-12.9737 -0.00599033 4.65933e-05
-12.8664 -0.00609157 4.78276e-05
-12.7593 -0.00619504 4.8976e-05
-12.6524 -0.00630108 5.0305e-05
-12.5457 -0.00640983 5.16283e-05
-12.4391 -0.00652101 5.29014e-05
-12.3327 -0.00663512 5.44017e-05
-12.2265 -0.00675212 5.58139e-05
-12.1204 -0.00687181 5.72533e-05
-12.0144 -0.00699485 5.89271e-05
-11.9086 -0.00712093 6.0444e-05
-11.803 -0.00725009 6.20851e-05
-11.6975 -0.00738301 6.39404e-05
-11.5922 -0.00751913 6.5578e-05
-11.487 -0.00765883 6.74673e-05
-11.3819 -0.00780268 6.9506e-05
-11.277 -0.00794996 7.12898e-05
-11.1722 -0.00810142 7.34844e-05
-11.0676 -0.00825741 7.56852e-05
-10.9631 -0.00841712 7.76899e-05
-10.8587 -0.00858175 8.01978e-05
-10.7545 -0.00875124 8.26093e-05
-10.6503 -0.00892489 8.48377e-05
-10.5463 -0.00910426 8.7768e-05
-10.4425 -0.00928884 9.03188e-05
-10.3387 -0.00947814 9.29356e-05
-10.2351 -0.00967411 9.62351e-05
-10.1316 -0.00987556 9.90446e-05
-10.0282 -0.0100825 0.000102028
-9.92496 -0.0102972 0.000105857
-9.82181 -0.0105176 0.000108825
-9.71877 -0.0107447 0.000112416
-9.61583 -0.0109805 0.000116691
-9.51301 -0.0112224 0.000119979
-9.4103 -0.0114722 0.000124189
-9.30769 -0.0117319 0.000129074
-9.20518 -0.0119982 0.000132623
-9.10278 -0.0122741 0.000137722
-9.00048 -0.0125611 0.00014317
-8.89828 -0.0128551 0.000147132
-8.79618 -0.013161 0.000153251
-8.69417 -0.0134792 0.000159381
-8.59226 -0.013805 0.00016379
-8.49044 -0.0141455 0.000171232
-8.38872 -0.0144994 0.000178057
-8.28708 -0.0148619 0.000183067
-8.18554 -0.0152425 0.000192138
-8.08408 -0.0156377 0.00019974
-7.98271 -0.0160427 0.000205461
-7.88143 -0.0164702 0.000216639
-7.78023 -0.0169132 0.000224988
-7.67911 -0.0173678 0.000231722
-7.57807 -0.0178503 0.000245485
-7.47712 -0.0183492 0.000254706
-7.37624 -0.018862 0.000262597
-7.27544 -0.0194098 0.000279845
-7.17471 -0.0199742 0.000289719
-7.07406 -0.0205556 0.000299378
-6.97348 -0.0211815 0.000320933
-6.87298 -0.0218233 0.00033162
-6.77254 -0.0224864 0.000343257
-6.67218 -0.0232068 0.000370825
-6.57188 -0.0239403 0.000381783
-6.47166 -0.0247014 0.000396341
-6.37149 -0.0255381 0.00043167
-6.2714 -0.0263809 0.000442997
-6.17136 -0.0272605 0.000461382
-6.07139 -0.028242 0.000508838
-5.97148 -0.0292155 0.000518606
-5.87163 -0.0302405 0.000541939
-5.77184 -0.0314076 0.00060718
-5.67211 -0.0325363 0.00061286
-5.57243 -0.033742 0.000642063
-5.47281 -0.0351506 0.00073543
-5.37325 -0.0364625 0.000730995
-5.27373 -0.0379022 0.00076706
-5.17427 -0.0396174 0.000904812
-5.07487 -0.0411511 0.000878667
-4.97551 -0.0429086 0.000924514
-4.8762 -0.0449886 0.00111545
-4.77694 -0.0468247 0.001062
-4.67772 -0.0490177 0.00112795
-4.57855 -0.0515668 0.0013839
-4.47943 -0.0538279 0.00130566
-4.38035 -0.0566164 0.00141658
-4.28131 -0.0597914 0.00178072
-4.18232 -0.0626845 0.00173589
-4.08336 -0.066282 0.00200961
-3.98445 -0.0702495 0.00262209
-3.88557 -0.0740387 0.00279186
-3.78673 -0.0786801 0.00344143
-3.68793 -0.0836632 0.00469644
-3.58916 -0.0883852 0.00585489
-3.49043 -0.0930356 0.00743223
-3.39173 -0.0974185 0.00839495
-3.29307 -0.102508 0.00799227
-3.19443 -0.109213 0.00716319
-3.09583 -0.117537 0.00656994
-2.99725 -0.127245 0.0064266
-2.89871 -0.138243 0.00671189
-2.80019 -0.150653 0.00732233
-2.7017 -0.164758 0.00820417
-2.60323 -0.180972 0.00936191
-2.50479 -0.199832 0.0108597
-2.40638 -0.222055 0.0128204
-2.30798 -0.248639 0.0154428
-2.20961 -0.281034 0.0190709
-2.11126 -0.321524 0.0243159
-2.01293 -0.373901 0.0323856
-1.91462 -0.445332 0.0459469
-1.81632 -0.549023 0.0713653
-1.71804 -0.704629 0.123228
-1.61978 -0.932935 0.230418
-1.52154 -1.28446 0.488334
-1.42331 -1.70448 1.18395
-1.32509 -1.42375 2.43873
-1.22689 -0.356898 2.94179
-1.12869 0.611243 2.96594
-1.03051 1.74884 2.37439
-0.932337 2.07056 1.23319
-0.834173 1.75807 0.54258
-0.736016 1.43071 0.258202
-0.637867 1.2025 0.138796
-0.539723 1.05073 0.0830482
-0.441585 0.948906 0.052431
-0.343451 0.880023 0.0341966
-0.24532 0.834385 0.0212832
-0.147191 0.806421 0.0119944
-0.0490634 0.793121 0.0036685
0.0490634 0.793121 -0.0036685
0.147191 0.806421 -0.0119944
0.24532 0.834385 -0.0212832
0.343451 0.880023 -0.0341966
0.441585 0.948906 -0.052431
0.539723 1.05073 -0.0830482
0.637867 1.2025 -0.138796
0.736016 1.43071 -0.258202
0.834173 1.75807 -0.54258
0.932337 2.07056 -1.23319
1.03051 1.74884 -2.37439
1.12869 0.611243 -2.96594
1.22689 -0.356898 -2.94179
1.32509 -1.42375 -2.43873
1.42331 -1.70448 -1.18395
1.52154 -1.28446 -0.488334
1.61978 -0.932935 -0.230418
1.71804 -0.704629 -0.123228
1.81632 -0.549023 -0.0713653
1.91462 -0.445332 -0.0459469
2.01293 -0.373901 -0.0323856
2.11126 -0.321524 -0.0243159
2.20961 -0.281034 -0.0190709
2.30798 -0.248639 -0.0154428
2.40638 -0.222055 -0.0128204
2.50479 -0.199832 -0.0108597
2.60323 -0.180972 -0.00936191
2.7017 -0.164758 -0.00820417
2.80019 -0.150653 -0.00732233
2.89871 -0.138243 -0.00671189
2.99725 -0.127245 -0.0064266
3.09583 -0.117537 -0.00656994
3.19443 -0.109213 -0.00716319
3.29307 -0.102508 -0.00799227
3.39173 -0.0974185 -0.00839495
3.49043 -0.0930356 -0.00743223
3.58916 -0.0883852 -0.00585489
3.68793 -0.0836632 -0.00469644
3.78673 -0.0786801 -0.00344143
3.88557 -0.0740387 -0.00279186
3.98445 -0.0702495 -0.00262209
4.08336 -0.066282 -0.00200961
4.18232 -0.0626845 -0.00173589
4.28131 -0.0597914 -0.00178072
4.38035 -0.0566164 -0.00141658
4.47943 -0.0538279 -0.00130566
4.57855 -0.0515668 -0.0013839
4.67772 -0.0490177 -0.00112795
4.77694 -0.0468247 -0.001062
4.8762 -0.0449886 -0.00111545
4.97551 -0.0429086 -0.000924514
5.07487 -0.0411511 -0.000878667
5.17427 -0.0396174 -0.000904812
5.27373 -0.0379022 -0.00076706
5.37325 -0.0364625 -0.000730995
5.47281 -0.0351506 -0.00073543
5.57243 -0.033742 -0.000642063
5.67211 -0.0325363 -0.00061286
5.77184 -0.0314076 -0.00060718
5.87163 -0.0302405 -0.000541939
5.97148 -0.0292155 -0.000518606
6.07139 -0.028242 -0.000508838
6.17136 -0.0272605 -0.000461382
6.2714 -0.0263809 -0.000442997
6.37149 -0.0255381 -0.00043167
6.47166 -0.0247014 -0.000396341
6.57188 -0.0239403 -0.000381783
6.67218 -0.0232068 -0.000370825
6.77254 -0.0224864 -0.000343257
6.87298 -0.0218233 -0.00033162
6.97348 -0.0211815 -0.000320933
7.07406 -0.0205556 -0.000299378
7.17471 -0.0199742 -0.000289719
7.27544 -0.0194098 -0.000279845
7.37624 -0.018862 -0.000262597
7.47712 -0.0183492 -0.000254706
7.57807 -0.0178503 -0.000245485
7.67911 -0.0173678 -0.000231722
7.78023 -0.0169132 -0.000224988
7.88143 -0.0164702 -0.000216639
7.98271 -0.0160427 -0.000205461
8.08408 -0.0156377 -0.00019974
8.18554 -0.0152425 -0.000192138
8.28708 -0.0148619 -0.000183067
8.38872 -0.0144994 -0.000178057
8.49044 -0.0141455 -0.000171232
8.59226 -0.013805 -0.00016379
8.69417 -0.0134792 -0.000159381
8.79618 -0.013161 -0.000153251
8.89828 -0.0128551 -0.000147132
9.00048 -0.0125611 -0.00014317
9.10278 -0.0122741 -0.000137722
9.20518 -0.0119982 -0.000132623
9.30769 -0.0117319 -0.000129074
9.4103 -0.0114722 -0.000124189
9.51301 -0.0112224 -0.000119979
9.61583 -0.0109805 -0.000116691
9.71877 -0.0107447 -0.000112416
9.82181 -0.0105176 -0.000108825
9.92496 -0.0102972 -0.000105857
10.0282 -0.0100825 -0.000102028
10.1316 -0.00987556 -9.90446e-05
10.2351 -0.00967411 -9.62351e-05
10.3387 -0.00947814 -9.29356e-05
10.4425 -0.00928884 -9.03188e-05
10.5463 -0.00910426 -8.7768e-05
10.6503 -0.00892489 -8.48377e-05
10.7545 -0.00875124 -8.26093e-05
10.8587 -0.00858175 -8.01978e-05
10.9631 -0.00841712 -7.76899e-05
11.0676 -0.00825741 -7.56852e-05
11.1722 -0.00810142 -7.34844e-05
11.277 -0.00794996 -7.12898e-05
11.3819 -0.00780268 -6.9506e-05
11.487 -0.00765883 -6.74673e-05
11.5922 -0.00751913 -6.5578e-05
11.6975 -0.00738301 -6.39404e-05
11.803 -0.00725009 -6.20851e-05
11.9086 -0.00712093 -6.0444e-05
12.0144 -0.00699485 -5.89271e-05
12.1204 -0.00687181 -5.72533e-05
12.2265 -0.00675212 -5.58139e-05
12.3327 -0.00663512 -5.44017e-05
12.4391 -0.00652101 -5.29014e-05
12.5457 -0.00640983 -5.16283e-05
12.6524 -0.00630108 -5.0305e-05
12.7593 -0.00619504 -4.8976e-05
12.8664 -0.00609157 -4.78276e-05
12.9737 -0.00599033 -4.65933e-05
13.0811 -0.00589161 -4.54245e-05
13.1887 -0.00579512 -4.43648e-05
13.2965 -0.00570073 -4.32316e-05
13.4044 -0.00560864 -4.21923e-05
13.5126 -0.00551851 -4.12134e-05
13.6209 -0.00543038 -4.01697e-05
13.7294 -0.00534431 -3.92562e-05
13.8382 -0.00525999 -3.83229e-05
13.9471 -0.00517758 -3.73971e-05
14.0562 -0.00509698 -3.65564e-05
14.1655 -0.00501801 -3.56951e-05
14.275 -0.00494082 -3.48543e-05
14.3848 -0.00486522 -3.40935e-05
14.4947 -0.00479117 -3.3278e-05
14.6049 -0.00471874 -3.25424e-05
14.7152 -0.00464774 -3.18145e-05
14.8258 -0.0045782 -3.10813e-05
14.9367 -0.00451013 -3.04055e-05
15.0477 -0.00444336 -2.97303e-05
15.159 -0.00437798 -2.90576e-05
15.2705 -0.00431389 -2.84467e-05
15.3823 -0.00425104 -2.78033e-05
15.4943 -0.00418947 -2.72081e-05
15.6066 -0.00412906 -2.66278e-05
15.7191 -0.00406982 -2.60403e-05
15.8319 -0.00401176 -2.54952e-05
15.9449 -0.00395475 -2.49516e-05
16.0582 -0.00389885 -2.44139e-05
16.1717 -0.003844 -2.39142e-05
16.2856 -0.00379015 -2.33982e-05
16.3997 -0.00373734 -2.29171e-05
16.5141 -0.00368546 -2.2444e-05
16.6288 -0.00363455 -2.1968e-05
16.7437 -0.00358457 -2.15268e-05
16.859 -0.00353546 -2.10809e-05
16.9746 -0.00348726 -2.06474e-05
17.0905 -0.0034399 -2.02342e-05
17.2067 -0.00339337 -1.98162e-05
17.3232 -0.00334768 -1.94234e-05
17.4401 -0.00330275 -1.9031e-05
17.5572 -0.00325863 -1.86459e-05
17.6748 -0.00321524 -1.82828e-05
17.7926 -0.0031726 -1.79106e-05
17.9108 -0.00313069 -1.75609e-05
18.0294 -0.00308946 -1.72164e-05
18.1483 -0.00304893 -1.68732e-05
18.2676 -0.00300908 -1.65481e-05
18.3873 -0.00296987 -1.62202e-05
18.5074 -0.00293132 -1.59089e-05
18.6278 -0.00289337 -1.55985e-05
18.7487 -0.00285605 -1.52963e-05
18.8699 -0.00281932 -1.50053e-05
18.9916 -0.00278317 -1.47126e-05
19.1137 -0.00274759 -1.44164e-05
19.2362 -0.00271256 -1.41577e-05
19.3592 -0.00267808 -1.38861e-05
19.4826 -0.00264413 -1.36241e-05
19.6065 -0.0026107 -1.33658e-05
19.7309 -0.00257778 -1.31147e-05
19.8557 -0.00254535 -1.28648e-05
19.9811 -0.00251341 -1.26255e-05
20.1069 -0.00248194 -1.23886e-05
20.2333 -0.00245093 -1.21551e-05
20.3602 -0.00242038 -1.19293e-05
20.4876 -0.00239026 -1.17083e-05
20.6156 -0.00236058 -1.14881e-05
20.7441 -0.00233133 -1.12762e-05
20.8732 -0.00230248 -1.10685e-05
21.0029 -0.00227404 -1.08617e-05
21.1332 -0.002246 -1.06613e-05
21.2642 -0.00221833 -1.04672e-05
21.3958 -0.00219105 -1.02716e-05
21.528 -0.00216414 -1.0083e-05
21.6609 -0.00213758 -9.90076e-06
21.7945 -0.00211138 -9.71539e-06
21.9288 -0.00208552 -9.53779e-06
22.0639 -0.00205999 -9.36708e-06
22.1997 -0.0020348 -9.18915e-06
22.3363 -0.00200992 -9.02597e-06
22.4736 -0.00198535 -8.85918e-06
22.6118 -0.0019611 -8.69725e-06
22.7509 -0.00193714 -8.5359e-06
22.8908 -0.00191346 -8.38622e-06
23.0316 -0.00189009 -8.22452e-06
23.1733 -0.00186697 -8.07844e-06
23.316 -0.00184413 -7.93497e-06
23.4597 -0.00182157 -7.77583e-06
23.6044 -0.00179922 -7.65062e-06
23.7502 -0.00177716 -7.49783e-06
23.8971 -0.00175533 -7.36006e-06
24.0451 -0.00173372 -7.23783e-06
24.1944 -0.00171237 -7.08309e-06
24.3448 -0.0016912 -6.97194e-06
24.4966 -0.00167027 -6.83277e-06
24.6496 -0.00164955 -6.70283e-06
24.8041 -0.00162901 -6.59105e-06
24.9601 -0.00160868 -6.45214e-06
25.1175 -0.00158853 -6.34208e-06
25.2766 -0.00156855 -6.221e-06
25.4373 -0.00154876 -6.0968e-06
25.5998 -0.00152911 -5.99175e-06
25.7641 -0.00150963 -5.86826e-06
25.9304 -0.00149029 -5.76018e-06
26.0988 -0.00147108 -5.64978e-06
26.2693 -0.00145201 -5.53668e-06
26.4421 -0.00143305 -5.43213e-06
26.6174 -0.0014142 -5.32322e-06
26.7954 -0.00139545 -5.21763e-06
26.9761 -0.00137678 -5.11487e-06
27.1598 -0.00135818 -5.00873e-06
27.3468 -0.00133963 -4.90939e-06
27.5373 -0.00132113 -4.80603e-06
27.7317 -0.00130264 -4.70557e-06
27.9302 -0.00128416 -4.60694e-06
28.1333 -0.00126565 -4.50658e-06
28.3415 -0.00124709 -4.40719e-06
28.5554 -0.00122845 -4.31121e-06
28.7758 -0.00120967 -4.21009e-06
29.0035 -0.00119073 -4.11139e-06
29.2396 -0.00117154 -4.01449e-06
29.4858 -0.00115202 -3.91743e-06
29.7441 -0.00113207 -3.8145e-06
30.0173 -0.00111152 -3.71045e-06
30.3101 -0.00109013 -3.60209e-06
30.6297 -0.00106746 -3.49108e-06
30.9905 -0.00104271 -3.36926e-06
31.4301 -0.00101371 -3.23103e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda2.0Nc1QuantumOneLoop/GAp_OneLoopFRG.txt <==
-31.4301 -0.00101373 3.22995e-06
-30.9905 -0.00104274 3.36963e-06
-30.6297 -0.00106749 3.49037e-06
-30.3101 -0.00109015 3.60218e-06
-30.0173 -0.00111155 3.70882e-06
-29.7441 -0.0011321 3.8122e-06
-29.4858 -0.00115205 3.91347e-06
-29.2396 -0.00117157 4.01338e-06
-29.0035 -0.00119075 4.11244e-06
-28.7758 -0.0012097 4.21105e-06
-28.5554 -0.00122848 4.30951e-06
-28.3415 -0.00124712 4.40806e-06
-28.1333 -0.00126568 4.50689e-06
-27.9302 -0.00128419 4.60617e-06
-27.7317 -0.00130268 4.70605e-06
-27.5373 -0.00132116 4.80663e-06
-27.3468 -0.00133967 4.90804e-06
-27.1598 -0.00135822 5.01038e-06
-26.9761 -0.00137682 5.11373e-06
-26.7954 -0.00139549 5.21817e-06
-26.6174 -0.00141424 5.32379e-06
-26.4421 -0.0014331 5.43067e-06
-26.2693 -0.00145205 5.53886e-06
-26.0988 -0.00147113 5.64845e-06
-25.9304 -0.00149033 5.75949e-06
-25.7641 -0.00150968 5.87204e-06
-25.5998 -0.00152916 5.98619e-06
-25.4373 -0.0015488 6.10197e-06
-25.2766 -0.00156861 6.21947e-06
-25.1175 -0.00158858 6.33873e-06
-24.9601 -0.00160873 6.45981e-06
-24.8041 -0.00162907 6.58279e-06
-24.6496 -0.0016496 6.70771e-06
-24.4966 -0.00167033 6.83465e-06
-24.3448 -0.00169127 6.96366e-06
-24.1944 -0.00171242 7.0948e-06
-24.0451 -0.00173379 7.22814e-06
-23.8971 -0.00175539 7.36375e-06
-23.7502 -0.00177722 7.50168e-06
-23.6044 -0.0017993 7.64201e-06
-23.4597 -0.00182162 7.78479e-06
-23.316 -0.0018442 7.93011e-06
-23.1733 -0.00186704 8.07803e-06
-23.0316 -0.00189016 8.22862e-06
-22.8908 -0.00191354 8.38195e-06
-22.7509 -0.00193721 8.53811e-06
-22.6118 -0.00196118 8.69716e-06
-22.4736 -0.00198544 8.85919e-06
-22.3363 -0.00201 9.02427e-06
-22.1997 -0.00203488 9.19249e-06
-22.0639 -0.00206008 9.36393e-06
-21.9288 -0.0020856 9.53868e-06
-21.7945 -0.00211146 9.71682e-06
-21.6609 -0.00213767 9.89846e-06
-21.528 -0.00216423 1.00837e-05
-21.3958 -0.00219115 1.02726e-05
-21.2642 -0.00221843 1.04653e-05
-21.1332 -0.00224609 1.06618e-05
-21.0029 -0.00227414 1.08624e-05
-20.8732 -0.00230259 1.1067e-05
-20.7441 -0.00233143 1.12759e-05
-20.6156 -0.00236069 1.14891e-05
-20.4876 -0.00239038 1.17067e-05
-20.3602 -0.00242049 1.19288e-05
-20.2333 -0.00245105 1.21557e-05
-20.1069 -0.00248206 1.23874e-05
-19.9811 -0.00251353 1.2624e-05
-19.8557 -0.00254548 1.28658e-05
-19.7309 -0.00257791 1.31127e-05
-19.6065 -0.00261083 1.3365e-05
-19.4826 -0.00264427 1.36229e-05
-19.3592 -0.00267822 1.38865e-05
-19.2362 -0.0027127 1.41559e-05
-19.1137 -0.00274773 1.44313e-05
-18.9916 -0.00278331 1.47129e-05
-18.8699 -0.00281947 1.50009e-05
-18.7487 -0.0028562 1.52954e-05
-18.6278 -0.00289353 1.55966e-05
-18.5074 -0.00293147 1.59048e-05
-18.3873 -0.00297004 1.62202e-05
-18.2676 -0.00300925 1.65429e-05
-18.1483 -0.00304911 1.68731e-05
-18.0294 -0.00308964 1.72112e-05
-17.9108 -0.00313086 1.75573e-05
-17.7926 -0.00317279 1.79116e-05
-17.6748 -0.00321543 1.82745e-05
-17.5572 -0.00325882 1.86462e-05
-17.4401 -0.00330296 1.90269e-05
-17.3232 -0.00334787 1.9417e-05
-17.2067 -0.00339359 1.98166e-05
-17.0905 -0.00344011 2.02262e-05
-16.9746 -0.00348747 2.0646e-05
-16.859 -0.00353569 2.10764e-05
-16.7437 -0.00358479 2.15177e-05
-16.6288 -0.00363479 2.19702e-05
-16.5141 -0.00368571 2.24343e-05
-16.3997 -0.00373758 2.29104e-05
-16.2856 -0.00379042 2.33988e-05
-16.1717 -0.00384425 2.39e-05
-16.0582 -0.00389912 2.44144e-05
-15.9449 -0.00395503 2.49424e-05
-15.8319 -0.00401202 2.54845e-05
-15.7191 -0.00407012 2.60411e-05
-15.6066 -0.00412935 2.66128e-05
-15.4943 -0.00418976 2.72e-05
-15.3823 -0.00425136 2.78033e-05
-15.2705 -0.0043142 2.84232e-05
-15.159 -0.0043783 2.90604e-05
-15.0477 -0.0044437 2.97153e-05
-14.9367 -0.00451045 3.03887e-05
-14.8258 -0.00457856 3.10812e-05
-14.7152 -0.0046481 3.17935e-05
-14.6049 -0.00471908 3.25262e-05
-14.4947 -0.00479157 3.32802e-05
-14.3848 -0.00486559 3.40561e-05
-14.275 -0.0049412 3.48549e-05
-14.1655 -0.00501844 3.56773e-05
-14.0562 -0.00509736 3.65242e-05
-13.9471 -0.00517801 3.73966e-05
-13.8382 -0.00526044 3.82954e-05
-13.7294 -0.00534471 3.92215e-05
-13.6209 -0.00543087 4.01761e-05
-13.5126 -0.00551897 4.11603e-05
-13.4044 -0.00560908 4.21752e-05
-13.2965 -0.00570127 4.32219e-05
-13.1887 -0.00579559 4.43019e-05
-13.0811 -0.00589211 4.54163e-05
-12.9737 -0.00599091 4.65666e-05
-12.8664 -0.00609205 4.77542e-05
-12.7593 -0.00619562 4.89807e-05
-12.6524 -0.00630169 5.02476e-05
-12.5457 -0.00641034 5.15566e-05
-12.4391 -0.00652165 5.29096e-05
-12.3327 -0.00663573 5.43082e-05
-12.2265 -0.00675266 5.57545e-05
-12.1204 -0.00687254 5.72506e-05
-12.0144 -0.00699546 5.87985e-05
-11.9086 -0.00712154 6.04006e-05
-11.803 -0.00725088 6.20592e-05
-11.6975 -0.0073836 6.37768e-05
-11.5922 -0.00751982 6.55561e-05
-11.487 -0.00765967 6.73999e-05
-11.3819 -0.00780327 6.93111e-05
-11.277 -0.00795076 7.12928e-05
-11.1722 -0.00810228 7.33483e-05
-11.0676 -0.00825799 7.54811e-05
-10.9631 -0.00841804 7.76948e-05
-10.8587 -0.0085826 7.99933e-05
-10.7545 -0.00875184 8.23806e-05
-10.6503 -0.00892593 8.48613e-05
-10.5463 -0.00910507 8.74397e-05
-10.4425 -0.00928946 9.01209e-05
-10.3387 -0.0094793 9.29099e-05
-10.2351 -0.00967482 9.58123e-05
-10.1316 -0.00987624 9.88338e-05
-10.0282 -0.0100838 0.000101981
-9.92496 -0.0102978 0.000105259
-9.82181 -0.0105184 0.000108677
-9.71877 -0.010746 0.000112241
-9.61583 -0.0109808 0.000115959
-9.51301 -0.0112232 0.00011984
-9.4103 -0.0114735 0.000123893
-9.30769 -0.0117321 0.000128127
-9.20518 -0.0119992 0.000132553
-9.10278 -0.0122753 0.000137182
-9.00048 -0.0125609 0.000142024
-8.89828 -0.0128563 0.000147094
-8.79618 -0.013162 0.000152404
-8.69417 -0.0134785 0.000157969
-8.59226 -0.0138063 0.000163805
-8.49044 -0.014146 0.000169927
-8.38872 -0.0144982 0.000176355
-8.28708 -0.0148634 0.000183107
-8.18554 -0.0152424 0.000190204
-8.08408 -0.0156358 0.000197669
-7.98271 -0.0160443 0.000205526
-7.88143 -0.0164689 0.0002138
-7.78023 -0.0169103 0.000222521
-7.67911 -0.0173695 0.000231719
-7.57807 -0.0178473 0.000241427
-7.47712 -0.018345 0.000251681
-7.37624 -0.0188635 0.000262521
-7.27544 -0.0194041 0.000273988
-7.17471 -0.019968 0.00028613
-7.07406 -0.0205567 0.000298998
-6.97348 -0.0211716 0.000312645
-6.87298 -0.0218143 0.000327134
-6.77254 -0.0224866 0.00034253
-6.67218 -0.0231902 0.000358907
-6.57188 -0.0239273 0.000376343
-6.47166 -0.0246999 0.000394927
-6.37149 -0.0255105 0.000414756
-6.2714 -0.0263615 0.000435937
-6.17136 -0.0272558 0.000458588
-6.07139 -0.0281964 0.00048284
-5.97148 -0.0291866 0.00050884
-5.87163 -0.0302299 0.000536748
-5.77184 -0.0313304 0.000566745
-5.67211 -0.0324922 0.000599034
-5.57243 -0.0337202 0.00063384
-5.47281 -0.0350196 0.000671416
-5.37325 -0.0363959 0.000712047
-5.27373 -0.0378557 0.000756055
-5.17427 -0.0394058 0.000803804
-5.07487 -0.041054 0.000855706
-4.97551 -0.042809 0.00091223
-4.8762 -0.0446803 0.000973911
-4.77694 -0.0466786 0.00104136
-4.67772 -0.048816 0.00111528
-4.57855 -0.051106 0.00119649
-4.47943 -0.0535637 0.00128592
-4.38035 -0.0562064 0.00138466
-4.28131 -0.0590536 0.00149399
-4.18232 -0.0621274 0.00161539
-4.08336 -0.0654533 0.00175062
-3.98445 -0.0690603 0.00190175
-3.88557 -0.0729821 0.00207127
-3.78673 -0.0772575 0.00226213
-3.68793 -0.0819317 0.0024779
-3.58916 -0.0870578 0.00272291
-3.49043 -0.092698 0.00300245
-3.39173 -0.0989262 0.00332303
-3.29307 -0.10583 0.00369275
-3.19443 -0.113516 0.00412176
-3.09583 -0.122112 0.00462294
-2.99725 -0.131775 0.00521277
-2.89871 -0.142698 0.00591266
-2.80019 -0.155122 0.00675077
-2.7017 -0.169352 0.00776476
-2.60323 -0.185779 0.00900583
-2.50479 -0.20491 0.010545
-2.40638 -0.227419 0.0124832
-2.30798 -0.254215 0.0149671
-2.20961 -0.286555 0.0182172
-2.11126 -0.326229 0.0225767
-2.01293 -0.375868 0.0286027
-1.91462 -0.439504 0.0372491
-1.81632 -0.523623 0.050259
-1.71804 -0.639347 0.0710961
-1.61978 -0.807382 0.107458
-1.52154 -1.0708 0.179357
-1.42331 -1.53412 0.352683
-1.32509 -2.50336 0.949996
-1.22689 -3.97957 4.95375
-1.12869 4.37229 3.71774
-1.03051 2.66282 0.795986
-0.932337 1.80633 0.313359
-0.834173 1.38767 0.162842
-0.736016 1.1478 0.0976684
-0.637867 0.996132 0.0635517
-0.539723 0.894456 0.0432817
-0.441585 0.824198 0.0300368
-0.343451 0.775407 0.0206649
-0.24532 0.742416 0.0135261
-0.147191 0.721928 0.00767216
-0.0490634 0.7121 0.00248797
0.0490634 0.7121 -0.00248797
0.147191 0.721928 -0.00767216
0.24532 0.742416 -0.0135261
0.343451 0.775407 -0.0206649
0.441585 0.824198 -0.0300368
0.539723 0.894456 -0.0432817
0.637867 0.996132 -0.0635517
0.736016 1.1478 -0.0976684
0.834173 1.38767 -0.162842
0.932337 1.80633 -0.313359
1.03051 2.66282 -0.795986
1.12869 4.37229 -3.71774
1.22689 -3.97957 -4.95375
1.32509 -2.50336 -0.949996
1.42331 -1.53412 -0.352683
1.52154 -1.0708 -0.179357
1.61978 -0.807382 -0.107458
1.71804 -0.639347 -0.0710961
1.81632 -0.523623 -0.050259
1.91462 -0.439504 -0.0372491
2.01293 -0.375868 -0.0286027
2.11126 -0.326229 -0.0225767
2.20961 -0.286555 -0.0182172
2.30798 -0.254215 -0.0149671
2.40638 -0.227419 -0.0124832
2.50479 -0.20491 -0.010545
2.60323 -0.185779 -0.00900583
2.7017 -0.169352 -0.00776476
2.80019 -0.155122 -0.00675077
2.89871 -0.142698 -0.00591266
2.99725 -0.131775 -0.00521277
3.09583 -0.122112 -0.00462294
3.19443 -0.113516 -0.00412176
3.29307 -0.10583 -0.00369275
3.39173 -0.0989262 -0.00332303
3.49043 -0.092698 -0.00300245
3.58916 -0.0870578 -0.00272291
3.68793 -0.0819317 -0.0024779
3.78673 -0.0772575 -0.00226213
3.88557 -0.0729821 -0.00207127
3.98445 -0.0690603 -0.00190175
4.08336 -0.0654533 -0.00175062
4.18232 -0.0621274 -0.00161539
4.28131 -0.0590536 -0.00149399
4.38035 -0.0562064 -0.00138466
4.47943 -0.0535637 -0.00128592
4.57855 -0.051106 -0.00119649
4.67772 -0.048816 -0.00111528
4.77694 -0.0466786 -0.00104136
4.8762 -0.0446803 -0.000973911
4.97551 -0.042809 -0.00091223
5.07487 -0.041054 -0.000855706
5.17427 -0.0394058 -0.000803804
5.27373 -0.0378557 -0.000756055
5.37325 -0.0363959 -0.000712047
5.47281 -0.0350196 -0.000671416
5.57243 -0.0337202 -0.00063384
5.67211 -0.0324922 -0.000599034
5.77184 -0.0313304 -0.000566745
5.87163 -0.0302299 -0.000536748
5.97148 -0.0291866 -0.00050884
6.07139 -0.0281964 -0.00048284
6.17136 -0.0272558 -0.000458588
6.2714 -0.0263615 -0.000435937
6.37149 -0.0255105 -0.000414756
6.47166 -0.0246999 -0.000394927
6.57188 -0.0239273 -0.000376343
6.67218 -0.0231902 -0.000358907
6.77254 -0.0224866 -0.00034253
6.87298 -0.0218143 -0.000327134
6.97348 -0.0211716 -0.000312645
7.07406 -0.0205567 -0.000298998
7.17471 -0.019968 -0.00028613
7.27544 -0.0194041 -0.000273988
7.37624 -0.0188635 -0.000262521
7.47712 -0.018345 -0.000251681
7.57807 -0.0178473 -0.000241427
7.67911 -0.0173695 -0.000231719
7.78023 -0.0169103 -0.000222521
7.88143 -0.0164689 -0.0002138
7.98271 -0.0160443 -0.000205526
8.08408 -0.0156358 -0.000197669
8.18554 -0.0152424 -0.000190204
8.28708 -0.0148634 -0.000183107
8.38872 -0.0144982 -0.000176355
8.49044 -0.014146 -0.000169927
8.59226 -0.0138063 -0.000163805
8.69417 -0.0134785 -0.000157969
8.79618 -0.013162 -0.000152404
8.89828 -0.0128563 -0.000147094
9.00048 -0.0125609 -0.000142024
9.10278 -0.0122753 -0.000137182
9.20518 -0.0119992 -0.000132553
9.30769 -0.0117321 -0.000128127
9.4103 -0.0114735 -0.000123893
9.51301 -0.0112232 -0.00011984
9.61583 -0.0109808 -0.000115959
9.71877 -0.010746 -0.000112241
9.82181 -0.0105184 -0.000108677
9.92496 -0.0102978 -0.000105259
10.0282 -0.0100838 -0.000101981
10.1316 -0.00987624 -9.88338e-05
10.2351 -0.00967482 -9.58123e-05
10.3387 -0.0094793 -9.29099e-05
10.4425 -0.00928946 -9.01209e-05
10.5463 -0.00910507 -8.74397e-05
10.6503 -0.00892593 -8.48613e-05
10.7545 -0.00875184 -8.23806e-05
10.8587 -0.0085826 -7.99933e-05
10.9631 -0.00841804 -7.76948e-05
11.0676 -0.00825799 -7.54811e-05
11.1722 -0.00810228 -7.33483e-05
11.277 -0.00795076 -7.12928e-05
11.3819 -0.00780327 -6.93111e-05
11.487 -0.00765967 -6.73999e-05
11.5922 -0.00751982 -6.55561e-05
11.6975 -0.0073836 -6.37768e-05
11.803 -0.00725088 -6.20592e-05
11.9086 -0.00712154 -6.04006e-05
12.0144 -0.00699546 -5.87985e-05
12.1204 -0.00687254 -5.72506e-05
12.2265 -0.00675266 -5.57545e-05
12.3327 -0.00663573 -5.43082e-05
12.4391 -0.00652165 -5.29096e-05
12.5457 -0.00641034 -5.15566e-05
12.6524 -0.00630169 -5.02476e-05
12.7593 -0.00619562 -4.89807e-05
12.8664 -0.00609205 -4.77542e-05
12.9737 -0.00599091 -4.65666e-05
13.0811 -0.00589211 -4.54163e-05
13.1887 -0.00579559 -4.43019e-05
13.2965 -0.00570127 -4.32219e-05
13.4044 -0.00560908 -4.21752e-05
13.5126 -0.00551897 -4.11603e-05
13.6209 -0.00543087 -4.01761e-05
13.7294 -0.00534471 -3.92215e-05
13.8382 -0.00526044 -3.82954e-05
13.9471 -0.00517801 -3.73966e-05
14.0562 -0.00509736 -3.65242e-05
14.1655 -0.00501844 -3.56773e-05
14.275 -0.0049412 -3.48549e-05
14.3848 -0.00486559 -3.40561e-05
14.4947 -0.00479157 -3.32802e-05
14.6049 -0.00471908 -3.25262e-05
14.7152 -0.0046481 -3.17935e-05
14.8258 -0.00457856 -3.10812e-05
14.9367 -0.00451045 -3.03887e-05
15.0477 -0.0044437 -2.97153e-05
15.159 -0.0043783 -2.90604e-05
15.2705 -0.0043142 -2.84232e-05
15.3823 -0.00425136 -2.78033e-05
15.4943 -0.00418976 -2.72e-05
15.6066 -0.00412935 -2.66128e-05
15.7191 -0.00407012 -2.60411e-05
15.8319 -0.00401202 -2.54845e-05
15.9449 -0.00395503 -2.49424e-05
16.0582 -0.00389912 -2.44144e-05
16.1717 -0.00384425 -2.39e-05
16.2856 -0.00379042 -2.33988e-05
16.3997 -0.00373758 -2.29104e-05
16.5141 -0.00368571 -2.24343e-05
16.6288 -0.00363479 -2.19702e-05
16.7437 -0.00358479 -2.15177e-05
16.859 -0.00353569 -2.10764e-05
16.9746 -0.00348747 -2.0646e-05
17.0905 -0.00344011 -2.02262e-05
17.2067 -0.00339359 -1.98166e-05
17.3232 -0.00334787 -1.9417e-05
17.4401 -0.00330296 -1.90269e-05
17.5572 -0.00325882 -1.86462e-05
17.6748 -0.00321543 -1.82745e-05
17.7926 -0.00317279 -1.79116e-05
17.9108 -0.00313086 -1.75573e-05
18.0294 -0.00308964 -1.72112e-05
18.1483 -0.00304911 -1.68731e-05
18.2676 -0.00300925 -1.65429e-05
18.3873 -0.00297004 -1.62202e-05
18.5074 -0.00293147 -1.59048e-05
18.6278 -0.00289353 -1.55966e-05
18.7487 -0.0028562 -1.52954e-05
18.8699 -0.00281947 -1.50009e-05
18.9916 -0.00278331 -1.47129e-05
19.1137 -0.00274773 -1.44313e-05
19.2362 -0.0027127 -1.41559e-05
19.3592 -0.00267822 -1.38865e-05
19.4826 -0.00264427 -1.36229e-05
19.6065 -0.00261083 -1.3365e-05
19.7309 -0.00257791 -1.31127e-05
19.8557 -0.00254548 -1.28658e-05
19.9811 -0.00251353 -1.2624e-05
20.1069 -0.00248206 -1.23874e-05
20.2333 -0.00245105 -1.21557e-05
20.3602 -0.00242049 -1.19288e-05
20.4876 -0.00239038 -1.17067e-05
20.6156 -0.00236069 -1.14891e-05
20.7441 -0.00233143 -1.12759e-05
20.8732 -0.00230259 -1.1067e-05
21.0029 -0.00227414 -1.08624e-05
21.1332 -0.00224609 -1.06618e-05
21.2642 -0.00221843 -1.04653e-05
21.3958 -0.00219115 -1.02726e-05
21.528 -0.00216423 -1.00837e-05
21.6609 -0.00213767 -9.89846e-06
21.7945 -0.00211146 -9.71682e-06
21.9288 -0.0020856 -9.53868e-06
22.0639 -0.00206008 -9.36393e-06
22.1997 -0.00203488 -9.19249e-06
22.3363 -0.00201 -9.02427e-06
22.4736 -0.00198544 -8.85919e-06
22.6118 -0.00196118 -8.69716e-06
22.7509 -0.00193721 -8.53811e-06
22.8908 -0.00191354 -8.38195e-06
23.0316 -0.00189016 -8.22862e-06
23.1733 -0.00186704 -8.07803e-06
23.316 -0.0018442 -7.93011e-06
23.4597 -0.00182162 -7.78479e-06
23.6044 -0.0017993 -7.64201e-06
23.7502 -0.00177722 -7.50168e-06
23.8971 -0.00175539 -7.36375e-06
24.0451 -0.00173379 -7.22814e-06
24.1944 -0.00171242 -7.0948e-06
24.3448 -0.00169127 -6.96366e-06
24.4966 -0.00167033 -6.83465e-06
24.6496 -0.0016496 -6.70771e-06
24.8041 -0.00162907 -6.58279e-06
24.9601 -0.00160873 -6.45981e-06
25.1175 -0.00158858 -6.33873e-06
25.2766 -0.00156861 -6.21947e-06
25.4373 -0.0015488 -6.10197e-06
25.5998 -0.00152916 -5.98619e-06
25.7641 -0.00150968 -5.87204e-06
25.9304 -0.00149033 -5.75949e-06
26.0988 -0.00147113 -5.64845e-06
26.2693 -0.00145205 -5.53886e-06
26.4421 -0.0014331 -5.43067e-06
26.6174 -0.00141424 -5.32379e-06
26.7954 -0.00139549 -5.21817e-06
26.9761 -0.00137682 -5.11373e-06
27.1598 -0.00135822 -5.01038e-06
27.3468 -0.00133967 -4.90804e-06
27.5373 -0.00132116 -4.80663e-06
27.7317 -0.00130268 -4.70605e-06
27.9302 -0.00128419 -4.60617e-06
28.1333 -0.00126568 -4.50689e-06
28.3415 -0.00124712 -4.40806e-06
28.5554 -0.00122848 -4.30951e-06
28.7758 -0.0012097 -4.21105e-06
29.0035 -0.00119075 -4.11244e-06
29.2396 -0.00117157 -4.01338e-06
29.4858 -0.00115205 -3.91347e-06
29.7441 -0.0011321 -3.8122e-06
30.0173 -0.00111155 -3.70882e-06
30.3101 -0.00109015 -3.60218e-06
30.6297 -0.00106749 -3.49037e-06
30.9905 -0.00104274 -3.36963e-06
31.4301 -0.00101373 -3.22995e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda2.0Nc1QuantumOneLoop/GRpOneLoop.txt <==
-31.4301 -0.00101379 -3.23033e-06
-30.9905 -0.0010428 -3.37005e-06
-30.6297 -0.00106755 -3.49081e-06
-30.3101 -0.00109022 -3.60264e-06
-30.0173 -0.00111162 -3.7093e-06
-29.7441 -0.00113218 -3.81271e-06
-29.4858 -0.00115213 -3.91401e-06
-29.2396 -0.00117165 -4.01393e-06
-29.0035 -0.00119084 -4.11302e-06
-28.7758 -0.00120979 -4.21165e-06
-28.5554 -0.00122857 -4.31014e-06
-28.3415 -0.00124722 -4.40871e-06
-28.1333 -0.00126578 -4.50757e-06
-27.9302 -0.00128429 -4.60687e-06
-27.7317 -0.00130278 -4.70677e-06
-27.5373 -0.00132127 -4.80739e-06
-27.3468 -0.00133978 -4.90882e-06
-27.1598 -0.00135832 -5.01118e-06
-26.9761 -0.00137693 -5.11456e-06
-26.7954 -0.0013956 -5.21903e-06
-26.6174 -0.00141436 -5.32469e-06
-26.4421 -0.00143322 -5.43159e-06
-26.2693 -0.00145218 -5.53982e-06
-26.0988 -0.00147126 -5.64943e-06
-25.9304 -0.00149047 -5.7605e-06
-25.7641 -0.00150981 -5.8731e-06
-25.5998 -0.0015293 -5.98727e-06
-25.4373 -0.00154895 -6.10309e-06
-25.2766 -0.00156875 -6.22062e-06
-25.1175 -0.00158873 -6.33992e-06
-24.9601 -0.00160889 -6.46104e-06
-24.8041 -0.00162923 -6.58406e-06
-24.6496 -0.00164976 -6.70903e-06
-24.4966 -0.00167049 -6.836e-06
-24.3448 -0.00169144 -6.96505e-06
-24.1944 -0.00171259 -7.09624e-06
-24.0451 -0.00173397 -7.22963e-06
-23.8971 -0.00175557 -7.36528e-06
-23.7502 -0.00177741 -7.50326e-06
-23.6044 -0.00179949 -7.64364e-06
-23.4597 -0.00182182 -7.78648e-06
-23.316 -0.0018444 -7.93185e-06
-23.1733 -0.00186725 -8.07982e-06
-23.0316 -0.00189037 -8.23046e-06
-22.8908 -0.00191376 -8.38386e-06
-22.7509 -0.00193744 -8.54007e-06
-22.6118 -0.0019614 -8.69918e-06
-22.4736 -0.00198567 -8.86127e-06
-22.3363 -0.00201024 -9.02642e-06
-22.1997 -0.00203512 -9.1947e-06
-22.0639 -0.00206033 -9.36621e-06
-21.9288 -0.00208586 -9.54104e-06
-21.7945 -0.00211173 -9.71926e-06
-21.6609 -0.00213794 -9.90097e-06
-21.528 -0.00216451 -1.00863e-05
-21.3958 -0.00219143 -1.02753e-05
-21.2642 -0.00221872 -1.0468e-05
-21.1332 -0.00224639 -1.06647e-05
-21.0029 -0.00227445 -1.08653e-05
-20.8732 -0.0023029 -1.107e-05
-20.7441 -0.00233176 -1.1279e-05
-20.6156 -0.00236102 -1.14923e-05
-20.4876 -0.00239071 -1.171e-05
-20.3602 -0.00242084 -1.19323e-05
-20.2333 -0.0024514 -1.21592e-05
-20.1069 -0.00248242 -1.2391e-05
-19.9811 -0.00251391 -1.26278e-05
-19.8557 -0.00254586 -1.28696e-05
-19.7309 -0.0025783 -1.31167e-05
-19.6065 -0.00261124 -1.33692e-05
-19.4826 -0.00264468 -1.36272e-05
-19.3592 -0.00267865 -1.38909e-05
-19.2362 -0.00271314 -1.41604e-05
-19.1137 -0.00274818 -1.4436e-05
-18.9916 -0.00278377 -1.47177e-05
-18.8699 -0.00281994 -1.50059e-05
-18.7487 -0.00285668 -1.53005e-05
-18.6278 -0.00289403 -1.5602e-05
-18.5074 -0.00293198 -1.59104e-05
-18.3873 -0.00297056 -1.62259e-05
-18.2676 -0.00300978 -1.65488e-05
-18.1483 -0.00304966 -1.68792e-05
-18.0294 -0.00309021 -1.72175e-05
-17.9108 -0.00313144 -1.75638e-05
-17.7926 -0.00317338 -1.79184e-05
-17.6748 -0.00321604 -1.82815e-05
-17.5572 -0.00325945 -1.86534e-05
-17.4401 -0.0033036 -1.90344e-05
-17.3232 -0.00334854 -1.94247e-05
-17.2067 -0.00339427 -1.98246e-05
-17.0905 -0.00344081 -2.02345e-05
-16.9746 -0.0034882 -2.06546e-05
-16.859 -0.00353643 -2.10853e-05
-16.7437 -0.00358555 -2.15268e-05
-16.6288 -0.00363557 -2.19797e-05
-16.5141 -0.00368651 -2.24441e-05
-16.3997 -0.0037384 -2.29205e-05
-16.2856 -0.00379127 -2.34093e-05
-16.1717 -0.00384513 -2.39109e-05
-16.0582 -0.00390002 -2.44257e-05
-15.9449 -0.00395596 -2.49541e-05
-15.8319 -0.00401297 -2.54966e-05
-15.7191 -0.0040711 -2.60537e-05
-15.6066 -0.00413036 -2.66258e-05
-15.4943 -0.0041908 -2.72135e-05
-15.3823 -0.00425243 -2.78173e-05
-15.2705 -0.0043153 -2.84378e-05
-15.159 -0.00437944 -2.90755e-05
-15.0477 -0.00444487 -2.9731e-05
-14.9367 -0.00451165 -3.0405e-05
-14.8258 -0.00457981 -3.10981e-05
-14.7152 -0.00464938 -3.1811e-05
-14.6049 -0.0047204 -3.25444e-05
-14.4947 -0.00479293 -3.32991e-05
-14.3848 -0.004867 -3.40758e-05
-14.275 -0.00494265 -3.48753e-05
-14.1655 -0.00501994 -3.56985e-05
-14.0562 -0.0050989 -3.65463e-05
-13.9471 -0.0051796 -3.74196e-05
-13.8382 -0.00526208 -3.83192e-05
-13.7294 -0.0053464 -3.92464e-05
-13.6209 -0.00543261 -4.0202e-05
-13.5126 -0.00552078 -4.11872e-05
-13.4044 -0.00561095 -4.22032e-05
-13.2965 -0.0057032 -4.32512e-05
-13.1887 -0.00579758 -4.43323e-05
-13.0811 -0.00589417 -4.54481e-05
-12.9737 -0.00599304 -4.65997e-05
-12.8664 -0.00609425 -4.77887e-05
-12.7593 -0.00619789 -4.90167e-05
-12.6524 -0.00630404 -5.02852e-05
-12.5457 -0.00641277 -5.15959e-05
-12.4391 -0.00652418 -5.29505e-05
-12.3327 -0.00663834 -5.4351e-05
-12.2265 -0.00675536 -5.57992e-05
-12.1204 -0.00687534 -5.72973e-05
-12.0144 -0.00699836 -5.88473e-05
-11.9086 -0.00712455 -6.04516e-05
-11.803 -0.007254 -6.21126e-05
-11.6975 -0.00738684 -6.38327e-05
-11.5922 -0.00752318 -6.56146e-05
-11.487 -0.00766315 -6.74611e-05
-11.3819 -0.00780688 -6.93752e-05
-11.277 -0.00795451 -7.136e-05
-11.1722 -0.00810618 -7.34188e-05
-11.0676 -0.00826204 -7.5555e-05
-10.9631 -0.00842225 -7.77724e-05
-10.8587 -0.00858697 -8.00747e-05
-10.7545 -0.00875638 -8.24662e-05
-10.6503 -0.00893065 -8.49512e-05
-10.5463 -0.00910999 -8.75342e-05
-10.4425 -0.00929458 -9.02202e-05
-10.3387 -0.00948463 -9.30144e-05
-10.2351 -0.00968037 -9.59223e-05
-10.1316 -0.00988202 -9.89496e-05
-10.0282 -0.0100898 -0.000102103
-9.92496 -0.0103041 -0.000105388
-9.82181 -0.010525 -0.000108813
-9.71877 -0.0107528 -0.000112384
-9.61583 -0.010988 -0.000116111
-9.51301 -0.0112307 -0.00012
-9.4103 -0.0114813 -0.000124062
-9.30769 -0.0117402 -0.000128306
-9.20518 -0.0120077 -0.000132742
-9.10278 -0.0122843 -0.000137381
-9.00048 -0.0125703 -0.000142236
-8.89828 -0.0128661 -0.000147318
-8.79618 -0.0131723 -0.000152642
-8.69417 -0.0134893 -0.000158222
-8.59226 -0.0138177 -0.000164073
-8.49044 -0.0141579 -0.000170213
-8.38872 -0.0145107 -0.000176658
-8.28708 -0.0148765 -0.00018343
-8.18554 -0.0152562 -0.000190548
-8.08408 -0.0156503 -0.000198036
-7.98271 -0.0160596 -0.000205917
-7.88143 -0.016485 -0.000214218
-7.78023 -0.0169273 -0.000222968
-7.67911 -0.0173874 -0.000232197
-7.57807 -0.0178662 -0.000241938
-7.47712 -0.0183649 -0.000252229
-7.37624 -0.0188846 -0.000263109
-7.27544 -0.0194264 -0.00027462
-7.17471 -0.0199917 -0.000286809
-7.07406 -0.0205818 -0.000299728
-6.97348 -0.0211982 -0.000313432
-6.87298 -0.0218426 -0.000327982
-6.77254 -0.0225166 -0.000343446
-6.67218 -0.0232221 -0.000359896
-6.57188 -0.0239613 -0.000377413
-6.47166 -0.0247361 -0.000396086
-6.37149 -0.0255491 -0.000416014
-6.2714 -0.0264028 -0.000437303
-6.17136 -0.0272999 -0.000460074
-6.07139 -0.0282436 -0.000484459
-5.97148 -0.0292372 -0.000510605
-5.87163 -0.0302842 -0.000538677
-5.77184 -0.0313887 -0.000568857
-5.67211 -0.0325549 -0.000601348
-5.57243 -0.0337878 -0.000636381
-5.47281 -0.0350924 -0.000674212
-5.37325 -0.0364746 -0.00071513
-5.27373 -0.0379408 -0.00075946
-5.17427 -0.039498 -0.000807573
-5.07487 -0.0411541 -0.000859887
-4.97551 -0.0429179 -0.000916878
-4.8762 -0.0447989 -0.000979091
-4.77694 -0.0468081 -0.00104715
-4.67772 -0.0489576 -0.00112177
-4.57855 -0.0512612 -0.00120377
-4.47943 -0.0537342 -0.00129413
-4.38035 -0.0563942 -0.00139394
-4.28131 -0.0592609 -0.0015045
-4.18232 -0.0623569 -0.00162735
-4.08336 -0.065708 -0.00176428
-3.98445 -0.069344 -0.00191742
-3.88557 -0.0732989 -0.00208931
-3.78673 -0.0776126 -0.00228299
-3.68793 -0.0823312 -0.00250215
-3.58916 -0.087509 -0.00275123
-3.49043 -0.0932097 -0.00303572
-3.39173 -0.0995091 -0.00336235
-3.29307 -0.106498 -0.00373952
-3.19443 -0.114284 -0.0041778
-3.09583 -0.123002 -0.00469061
-2.99725 -0.132811 -0.00529518
-2.89871 -0.143913 -0.00601398
-2.80019 -0.156558 -0.00687666
-2.7017 -0.171065 -0.00792304
-2.60323 -0.187842 -0.00920752
-2.50479 -0.207423 -0.010806
-2.40638 -0.230518 -0.0128267
-2.30798 -0.258091 -0.0154286
-2.20961 -0.291486 -0.0188523
-2.11126 -0.33263 -0.0234759
-2.01293 -0.384383 -0.0299212
-1.91462 -0.451173 -0.0392686
-1.81632 -0.540234 -0.0535303
-1.71804 -0.664198 -0.0768067
-1.61978 -0.847176 -0.118529
-1.52154 -1.14106 -0.20447
-1.42331 -1.67779 -0.426556
-1.32509 -2.85336 -1.30425
-1.22689 -2.36684 -7.39298
-1.12869 3.87046 -2.27501
-1.03051 2.32393 -0.592752
-0.932337 1.6359 -0.255599
-0.834173 1.28343 -0.139016
-0.736016 1.07514 -0.0856174
-0.637867 0.940788 -0.0566613
-0.539723 0.84951 -0.0390323
-0.441585 0.78585 -0.0273034
-0.343451 0.741352 -0.0188884
-0.24532 0.711128 -0.0124097
-0.147191 0.692302 -0.00705533
-0.0490634 0.683256 -0.0022905
0.0490634 0.683256 0.0022905
0.147191 0.692302 0.00705533
0.24532 0.711128 0.0124097
0.343451 0.741352 0.0188884
0.441585 0.78585 0.0273034
0.539723 0.84951 0.0390323
0.637867 0.940788 0.0566613
0.736016 1.07514 0.0856174
0.834173 1.28343 0.139016
0.932337 1.6359 0.255599
1.03051 2.32393 0.592752
1.12869 3.87046 2.27501
1.22689 -2.36684 7.39298
1.32509 -2.85336 1.30425
1.42331 -1.67779 0.426556
1.52154 -1.14106 0.20447
1.61978 -0.847176 0.118529
1.71804 -0.664198 0.0768067
1.81632 -0.540234 0.0535303
1.91462 -0.451173 0.0392686
2.01293 -0.384383 0.0299212
2.11126 -0.33263 0.0234759
2.20961 -0.291486 0.0188523
2.30798 -0.258091 0.0154286
2.40638 -0.230518 0.0128267
2.50479 -0.207423 0.010806
2.60323 -0.187842 0.00920752
2.7017 -0.171065 0.00792304
2.80019 -0.156558 0.00687666
2.89871 -0.143913 0.00601398
2.99725 -0.132811 0.00529518
3.09583 -0.123002 0.00469061
3.19443 -0.114284 0.0041778
3.29307 -0.106498 0.00373952
3.39173 -0.0995091 0.00336235
3.49043 -0.0932097 0.00303572
3.58916 -0.087509 0.00275123
3.68793 -0.0823312 0.00250215
3.78673 -0.0776126 0.00228299
3.88557 -0.0732989 0.00208931
3.98445 -0.069344 0.00191742
4.08336 -0.065708 0.00176428
4.18232 -0.0623569 0.00162735
4.28131 -0.0592609 0.0015045
4.38035 -0.0563942 0.00139394
4.47943 -0.0537342 0.00129413
4.57855 -0.0512612 0.00120377
4.67772 -0.0489576 0.00112177
4.77694 -0.0468081 0.00104715
4.8762 -0.0447989 0.000979091
4.97551 -0.0429179 0.000916878
5.07487 -0.0411541 0.000859887
5.17427 -0.039498 0.000807573
5.27373 -0.0379408 0.00075946
5.37325 -0.0364746 0.00071513
5.47281 -0.0350924 0.000674212
5.57243 -0.0337878 0.000636381
5.67211 -0.0325549 0.000601348
5.77184 -0.0313887 0.000568857
5.87163 -0.0302842 0.000538677
5.97148 -0.0292372 0.000510605
6.07139 -0.0282436 0.000484459
6.17136 -0.0272999 0.000460074
6.2714 -0.0264028 0.000437303
6.37149 -0.0255491 0.000416014
6.47166 -0.0247361 0.000396086
6.57188 -0.0239613 0.000377413
6.67218 -0.0232221 0.000359896
6.77254 -0.0225166 0.000343446
6.87298 -0.0218426 0.000327982
6.97348 -0.0211982 0.000313432
7.07406 -0.0205818 0.000299728
7.17471 -0.0199917 0.000286809
7.27544 -0.0194264 0.00027462
7.37624 -0.0188846 0.000263109
7.47712 -0.0183649 0.000252229
7.57807 -0.0178662 0.000241938
7.67911 -0.0173874 0.000232197
7.78023 -0.0169273 0.000222968
7.88143 -0.016485 0.000214218
7.98271 -0.0160596 0.000205917
8.08408 -0.0156503 0.000198036
8.18554 -0.0152562 0.000190548
8.28708 -0.0148765 0.00018343
8.38872 -0.0145107 0.000176658
8.49044 -0.0141579 0.000170213
8.59226 -0.0138177 0.000164073
8.69417 -0.0134893 0.000158222
8.79618 -0.0131723 0.000152642
8.89828 -0.0128661 0.000147318
9.00048 -0.0125703 0.000142236
9.10278 -0.0122843 0.000137381
9.20518 -0.0120077 0.000132742
9.30769 -0.0117402 0.000128306
9.4103 -0.0114813 0.000124062
9.51301 -0.0112307 0.00012
9.61583 -0.010988 0.000116111
9.71877 -0.0107528 0.000112384
9.82181 -0.010525 0.000108813
9.92496 -0.0103041 0.000105388
10.0282 -0.0100898 0.000102103
10.1316 -0.00988202 9.89496e-05
10.2351 -0.00968037 9.59223e-05
10.3387 -0.00948463 9.30144e-05
10.4425 -0.00929458 9.02202e-05
10.5463 -0.00910999 8.75342e-05
10.6503 -0.00893065 8.49512e-05
10.7545 -0.00875638 8.24662e-05
10.8587 -0.00858697 8.00747e-05
10.9631 -0.00842225 7.77724e-05
11.0676 -0.00826204 7.5555e-05
11.1722 -0.00810618 7.34188e-05
11.277 -0.00795451 7.136e-05
11.3819 -0.00780688 6.93752e-05
11.487 -0.00766315 6.74611e-05
11.5922 -0.00752318 6.56146e-05
11.6975 -0.00738684 6.38327e-05
11.803 -0.007254 6.21126e-05
11.9086 -0.00712455 6.04516e-05
12.0144 -0.00699836 5.88473e-05
12.1204 -0.00687534 5.72973e-05
12.2265 -0.00675536 5.57992e-05
12.3327 -0.00663834 5.4351e-05
12.4391 -0.00652418 5.29505e-05
12.5457 -0.00641277 5.15959e-05
12.6524 -0.00630404 5.02852e-05
12.7593 -0.00619789 4.90167e-05
12.8664 -0.00609425 4.77887e-05
12.9737 -0.00599304 4.65997e-05
13.0811 -0.00589417 4.54481e-05
13.1887 -0.00579758 4.43323e-05
13.2965 -0.0057032 4.32512e-05
13.4044 -0.00561095 4.22032e-05
13.5126 -0.00552078 4.11872e-05
13.6209 -0.00543261 4.0202e-05
13.7294 -0.0053464 3.92464e-05
13.8382 -0.00526208 3.83192e-05
13.9471 -0.0051796 3.74196e-05
14.0562 -0.0050989 3.65463e-05
14.1655 -0.00501994 3.56985e-05
14.275 -0.00494265 3.48753e-05
14.3848 -0.004867 3.40758e-05
14.4947 -0.00479293 3.32991e-05
14.6049 -0.0047204 3.25444e-05
14.7152 -0.00464938 3.1811e-05
14.8258 -0.00457981 3.10981e-05
14.9367 -0.00451165 3.0405e-05
15.0477 -0.00444487 2.9731e-05
15.159 -0.00437944 2.90755e-05
15.2705 -0.0043153 2.84378e-05
15.3823 -0.00425243 2.78173e-05
15.4943 -0.0041908 2.72135e-05
15.6066 -0.00413036 2.66258e-05
15.7191 -0.0040711 2.60537e-05
15.8319 -0.00401297 2.54966e-05
15.9449 -0.00395596 2.49541e-05
16.0582 -0.00390002 2.44257e-05
16.1717 -0.00384513 2.39109e-05
16.2856 -0.00379127 2.34093e-05
16.3997 -0.0037384 2.29205e-05
16.5141 -0.00368651 2.24441e-05
16.6288 -0.00363557 2.19797e-05
16.7437 -0.00358555 2.15268e-05
16.859 -0.00353643 2.10853e-05
16.9746 -0.0034882 2.06546e-05
17.0905 -0.00344081 2.02345e-05
17.2067 -0.00339427 1.98246e-05
17.3232 -0.00334854 1.94247e-05
17.4401 -0.0033036 1.90344e-05
17.5572 -0.00325945 1.86534e-05
17.6748 -0.00321604 1.82815e-05
17.7926 -0.00317338 1.79184e-05
17.9108 -0.00313144 1.75638e-05
18.0294 -0.00309021 1.72175e-05
18.1483 -0.00304966 1.68792e-05
18.2676 -0.00300978 1.65488e-05
18.3873 -0.00297056 1.62259e-05
18.5074 -0.00293198 1.59104e-05
18.6278 -0.00289403 1.5602e-05
18.7487 -0.00285668 1.53005e-05
18.8699 -0.00281994 1.50059e-05
18.9916 -0.00278377 1.47177e-05
19.1137 -0.00274818 1.4436e-05
19.2362 -0.00271314 1.41604e-05
19.3592 -0.00267865 1.38909e-05
19.4826 -0.00264468 1.36272e-05
19.6065 -0.00261124 1.33692e-05
19.7309 -0.0025783 1.31167e-05
19.8557 -0.00254586 1.28696e-05
19.9811 -0.00251391 1.26278e-05
20.1069 -0.00248242 1.2391e-05
20.2333 -0.0024514 1.21592e-05
20.3602 -0.00242084 1.19323e-05
20.4876 -0.00239071 1.171e-05
20.6156 -0.00236102 1.14923e-05
20.7441 -0.00233176 1.1279e-05
20.8732 -0.0023029 1.107e-05
21.0029 -0.00227445 1.08653e-05
21.1332 -0.00224639 1.06647e-05
21.2642 -0.00221872 1.0468e-05
21.3958 -0.00219143 1.02753e-05
21.528 -0.00216451 1.00863e-05
21.6609 -0.00213794 9.90097e-06
21.7945 -0.00211173 9.71926e-06
21.9288 -0.00208586 9.54104e-06
22.0639 -0.00206033 9.36621e-06
22.1997 -0.00203512 9.1947e-06
22.3363 -0.00201024 9.02642e-06
22.4736 -0.00198567 8.86127e-06
22.6118 -0.0019614 8.69918e-06
22.7509 -0.00193744 8.54007e-06
22.8908 -0.00191376 8.38386e-06
23.0316 -0.00189037 8.23046e-06
23.1733 -0.00186725 8.07982e-06
23.316 -0.0018444 7.93185e-06
23.4597 -0.00182182 7.78648e-06
23.6044 -0.00179949 7.64364e-06
23.7502 -0.00177741 7.50326e-06
23.8971 -0.00175557 7.36528e-06
24.0451 -0.00173397 7.22963e-06
24.1944 -0.00171259 7.09624e-06
24.3448 -0.00169144 6.96505e-06
24.4966 -0.00167049 6.836e-06
24.6496 -0.00164976 6.70903e-06
24.8041 -0.00162923 6.58406e-06
24.9601 -0.00160889 6.46104e-06
25.1175 -0.00158873 6.33992e-06
25.2766 -0.00156875 6.22062e-06
25.4373 -0.00154895 6.10309e-06
25.5998 -0.0015293 5.98727e-06
25.7641 -0.00150981 5.8731e-06
25.9304 -0.00149047 5.7605e-06
26.0988 -0.00147126 5.64943e-06
26.2693 -0.00145218 5.53982e-06
26.4421 -0.00143322 5.43159e-06
26.6174 -0.00141436 5.32469e-06
26.7954 -0.0013956 5.21903e-06
26.9761 -0.00137693 5.11456e-06
27.1598 -0.00135832 5.01118e-06
27.3468 -0.00133978 4.90882e-06
27.5373 -0.00132127 4.80739e-06
27.7317 -0.00130278 4.70677e-06
27.9302 -0.00128429 4.60687e-06
28.1333 -0.00126578 4.50757e-06
28.3415 -0.00124722 4.40871e-06
28.5554 -0.00122857 4.31014e-06
28.7758 -0.00120979 4.21165e-06
29.0035 -0.00119084 4.11302e-06
29.2396 -0.00117165 4.01393e-06
29.4858 -0.00115213 3.91401e-06
29.7441 -0.00113218 3.81271e-06
30.0173 -0.00111162 3.7093e-06
30.3101 -0.00109022 3.60264e-06
30.6297 -0.00106755 3.49081e-06
30.9905 -0.0010428 3.37005e-06
31.4301 -0.00101379 3.23033e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda2.0Nc1QuantumOneLoop/GRpTwoLoop.txt <==
-31.4301 -0.0010142 -3.23407e-06
-30.9905 -0.00104324 -3.37203e-06
-30.6297 -0.001068 -3.49367e-06
-30.3101 -0.0010907 -3.60213e-06
-30.0173 -0.00111211 -3.70627e-06
-29.7441 -0.00113269 -3.8066e-06
-29.4858 -0.00115267 -3.91556e-06
-29.2396 -0.0011722 -4.02182e-06
-29.0035 -0.0011914 -4.11791e-06
-28.7758 -0.00121038 -4.21082e-06
-28.5554 -0.00122917 -4.31747e-06
-28.3415 -0.00124784 -4.41355e-06
-28.1333 -0.00126642 -4.50939e-06
-27.9302 -0.00128495 -4.61368e-06
-27.7317 -0.00130346 -4.71182e-06
-27.5373 -0.00132197 -4.80993e-06
-27.3468 -0.00134049 -4.91766e-06
-27.1598 -0.00135906 -5.01341e-06
-26.9761 -0.00137769 -5.12188e-06
-26.7954 -0.00139638 -5.22491e-06
-26.6174 -0.00141516 -5.32926e-06
-26.4421 -0.00143404 -5.43977e-06
-26.2693 -0.00145302 -5.54463e-06
-26.0988 -0.00147213 -5.65664e-06
-25.9304 -0.00149135 -5.76812e-06
-25.7641 -0.00151073 -5.87816e-06
-25.5998 -0.00153024 -5.9975e-06
-25.4373 -0.00154991 -6.10739e-06
-25.2766 -0.00156974 -6.23148e-06
-25.1175 -0.00158974 -6.34559e-06
-24.9601 -0.00160992 -6.47078e-06
-24.8041 -0.00163029 -6.59226e-06
-24.6496 -0.00165085 -6.71733e-06
-24.4966 -0.00167161 -6.84637e-06
-24.3448 -0.00169258 -6.97292e-06
-24.1944 -0.00171377 -7.10749e-06
-24.0451 -0.00173517 -7.23852e-06
-23.8971 -0.00175681 -7.37613e-06
-23.7502 -0.00177867 -7.51426e-06
-23.6044 -0.00180079 -7.65346e-06
-23.4597 -0.00182315 -7.79985e-06
-23.316 -0.00184577 -7.94086e-06
-23.1733 -0.00186865 -8.09509e-06
-23.0316 -0.0018918 -8.2395e-06
-22.8908 -0.00191523 -8.40012e-06
-22.7509 -0.00193894 -8.55017e-06
-22.6118 -0.00196295 -8.71556e-06
-22.4736 -0.00198725 -8.87327e-06
-22.3363 -0.00201186 -9.04237e-06
-22.1997 -0.00203679 -9.20901e-06
-22.0639 -0.00206203 -9.38169e-06
-21.9288 -0.00208761 -9.55757e-06
-21.7945 -0.00211352 -9.73466e-06
-21.6609 -0.00213978 -9.91929e-06
-21.528 -0.00216638 -1.01023e-05
-21.3958 -0.00219336 -1.02947e-05
-21.2642 -0.0022207 -1.04855e-05
-21.1332 -0.00224842 -1.06847e-05
-21.0029 -0.00227652 -1.08849e-05
-20.8732 -0.00230503 -1.10901e-05
-20.7441 -0.00233393 -1.13011e-05
-20.6156 -0.00236327 -1.15123e-05
-20.4876 -0.00239301 -1.17348e-05
-20.3602 -0.00242319 -1.19524e-05
-20.2333 -0.00245381 -1.21867e-05
-20.1069 -0.0024849 -1.24117e-05
-19.9811 -0.00251644 -1.26576e-05
-19.8557 -0.00254847 -1.28914e-05
-19.7309 -0.00258097 -1.31484e-05
-19.6065 -0.00261398 -1.33927e-05
-19.4826 -0.00264749 -1.36604e-05
-19.3592 -0.00268153 -1.39168e-05
-19.2362 -0.0027161 -1.41948e-05
-19.1137 -0.00275121 -1.44648e-05
-18.9916 -0.00278689 -1.47531e-05
-18.8699 -0.00282313 -1.50379e-05
-18.7487 -0.00285996 -1.53369e-05
-18.6278 -0.00289739 -1.56375e-05
-18.5074 -0.00293544 -1.5948e-05
-18.3873 -0.00297411 -1.62649e-05
-18.2676 -0.00301342 -1.6588e-05
-18.1483 -0.0030534 -1.69217e-05
-18.0294 -0.00309404 -1.72588e-05
-17.9108 -0.00313539 -1.76095e-05
-17.7926 -0.00317743 -1.79625e-05
-17.6748 -0.0032202 -1.83302e-05
-17.5572 -0.00326371 -1.87009e-05
-17.4401 -0.003308 -1.90859e-05
-17.3232 -0.00335304 -1.94762e-05
-17.2067 -0.00339891 -1.98789e-05
-17.0905 -0.00344557 -2.02908e-05
-16.9746 -0.0034931 -2.07115e-05
-16.859 -0.00354146 -2.11468e-05
-16.7437 -0.00359073 -2.15865e-05
-16.6288 -0.00364088 -2.2047e-05
-16.5141 -0.00369199 -2.25068e-05
-16.3997 -0.00374402 -2.2994e-05
-16.2856 -0.00379706 -2.34753e-05
-16.1717 -0.00385107 -2.39908e-05
-16.0582 -0.00390615 -2.44956e-05
-15.9449 -0.00396225 -2.50408e-05
-15.8319 -0.00401946 -2.5571e-05
-15.7191 -0.00407777 -2.61473e-05
-15.6066 -0.00413724 -2.67055e-05
-15.4943 -0.00419787 -2.73143e-05
-15.3823 -0.00425972 -2.79032e-05
-15.2705 -0.0043228 -2.85459e-05
-15.159 -0.00438716 -2.91684e-05
-15.0477 -0.00445283 -2.98468e-05
-14.9367 -0.00451985 -3.0506e-05
-14.8258 -0.00458826 -3.12219e-05
-14.7152 -0.00465808 -3.19212e-05
-14.6049 -0.00472939 -3.26767e-05
-14.4947 -0.00480218 -3.34195e-05
-14.3848 -0.00487655 -3.4217e-05
-14.275 -0.00495249 -3.50071e-05
-14.1655 -0.0050301 -3.58495e-05
-14.0562 -0.00510938 -3.66905e-05
-13.9471 -0.00519043 -3.75811e-05
-13.8382 -0.00527325 -3.84771e-05
-13.7294 -0.00535794 -3.94195e-05
-13.6209 -0.00544452 -4.03747e-05
-13.5126 -0.00553308 -4.13733e-05
-13.4044 -0.00562365 -4.23921e-05
-13.2965 -0.00571633 -4.34517e-05
-13.1887 -0.00581115 -4.45387e-05
-13.0811 -0.0059082 -4.56647e-05
-12.9737 -0.00600754 -4.6825e-05
-12.8664 -0.00610925 -4.80235e-05
-12.7593 -0.00621341 -4.92626e-05
-12.6524 -0.00632009 -5.05403e-05
-12.5457 -0.0064294 -5.18641e-05
-12.4391 -0.00654137 -5.32285e-05
-12.3327 -0.00665617 -5.46435e-05
-12.2265 -0.0067738 -5.61029e-05
-12.1204 -0.00689447 -5.76164e-05
-12.0144 -0.00701816 -5.91799e-05
-11.9086 -0.0071451 -6.07998e-05
-11.803 -0.00727527 -6.24777e-05
-11.6975 -0.00740894 -6.42129e-05
-11.5922 -0.00754606 -6.60162e-05
-11.487 -0.00768695 -6.78767e-05
-11.3819 -0.00783153 -6.98179e-05
-11.277 -0.00798017 -7.18147e-05
-11.1722 -0.00813277 -7.39076e-05
-11.0676 -0.00828974 -7.60532e-05
-10.9631 -0.00845097 -7.83129e-05
-10.8587 -0.00861691 -8.06215e-05
-10.7545 -0.00878744 -8.30651e-05
-10.6503 -0.00896306 -8.55523e-05
-10.5463 -0.00914363 -8.81987e-05
-10.4425 -0.0093297 -9.08826e-05
-10.3387 -0.00952113 -9.37528e-05
-10.2351 -0.00971849 -9.66537e-05
-10.1316 -0.00992168 -9.97715e-05
-10.0282 -0.0101313 -0.000102912
-9.92496 -0.0103472 -0.000106304
-9.82181 -0.0105701 -0.000109711
-9.71877 -0.0107999 -0.000113408
-9.61583 -0.0110372 -0.00011711
-9.51301 -0.0112821 -0.000121145
-9.4103 -0.0115351 -0.000125177
-9.30769 -0.0117964 -0.000129589
-9.20518 -0.0120666 -0.000133989
-9.10278 -0.0123459 -0.000138823
-9.00048 -0.0126348 -0.000143636
-8.89828 -0.0129337 -0.000148942
-8.79618 -0.0132433 -0.000154218
-8.69417 -0.0135638 -0.000160054
-8.59226 -0.0138958 -0.000165852
-8.49044 -0.0142401 -0.000172286
-8.38872 -0.014597 -0.000178674
-8.28708 -0.0149674 -0.000185783
-8.18554 -0.0153517 -0.000192839
-8.08408 -0.015751 -0.000200715
-7.98271 -0.0161656 -0.000208531
-7.88143 -0.0165969 -0.000217277
-7.78023 -0.0170452 -0.000225961
-7.67911 -0.0175121 -0.000235703
-7.57807 -0.0179979 -0.00024538
-7.47712 -0.0185044 -0.000256263
-7.37624 -0.019032 -0.000267083
-7.27544 -0.0195829 -0.000279279
-7.17471 -0.0201572 -0.00029142
-7.07406 -0.0207579 -0.000305135
-6.97348 -0.0213848 -0.000318806
-6.87298 -0.0220414 -0.000334288
-6.77254 -0.0227277 -0.000349744
-6.67218 -0.0234477 -0.000367288
-6.57188 -0.0242011 -0.000384835
-6.47166 -0.0249929 -0.000404803
-6.37149 -0.0258228 -0.000424815
-6.2714 -0.0266966 -0.000447647
-6.17136 -0.0276137 -0.000470582
-6.07139 -0.0285814 -0.000496822
-5.97148 -0.0295988 -0.000523248
-5.87163 -0.0306746 -0.000553571
-5.77184 -0.0318079 -0.000584196
-5.67211 -0.0330088 -0.000619452
-5.57243 -0.0342767 -0.000655172
-5.47281 -0.0356236 -0.000696441
-5.37325 -0.0370489 -0.000738405
-5.27373 -0.0385671 -0.000787079
-5.17427 -0.0401778 -0.000836777
-5.07487 -0.0418986 -0.000894679
-4.97551 -0.0437295 -0.000954087
-4.8762 -0.0456921 -0.00102365
-4.77694 -0.047787 -0.00109545
-4.67772 -0.050041 -0.00118003
-4.57855 -0.0524558 -0.00126796
-4.47943 -0.055065 -0.00137231
-4.38035 -0.0578724 -0.00148185
-4.28131 -0.060921 -0.0016131
-4.18232 -0.0642179 -0.00175276
-4.08336 -0.0678195 -0.00192245
-3.98445 -0.0717389 -0.0021069
-3.88557 -0.0760535 -0.00233612
-3.78673 -0.0807879 -0.00259489
-3.68793 -0.086055 -0.00293058
-3.58916 -0.0919053 -0.00333951
-3.49043 -0.0985219 -0.00392281
-3.39173 -0.106017 -0.00476265
-3.29307 -0.114704 -0.00624978
-3.19443 -0.124564 -0.00918371
-3.09583 -0.134059 -0.0156004
-2.99725 -0.137568 -0.0197332
-2.89871 -0.143108 -0.0169408
-2.80019 -0.155514 -0.0139576
-2.7017 -0.171665 -0.013041
-2.60323 -0.190464 -0.0133174
-2.50479 -0.212366 -0.0145856
-2.40638 -0.238144 -0.0164568
-2.30798 -0.269093 -0.0193511
-2.20961 -0.306786 -0.0230777
-2.11126 -0.353814 -0.0286208
-2.01293 -0.413653 -0.035999
-1.91462 -0.4923 -0.0474912
-1.81632 -0.598975 -0.0639608
-1.71804 -0.751142 -0.091776
-1.61978 -0.981774 -0.136015
-1.52154 -1.36771 -0.219741
-1.42331 -2.12691 -0.358387
-1.32509 -4.25422 -0.383784
-1.22689 -4.33223 9.32345
-1.12869 1.38505 2.4517
-1.03051 0.740537 0.680785
-0.932337 0.617976 0.28429
-0.834173 0.618161 0.117788
-0.736016 0.59847 0.0472419
-0.637867 0.574687 0.0193805
-0.539723 0.551782 0.00680848
-0.441585 0.532339 0.00214055
-0.343451 0.516688 -0.000358566
-0.24532 0.505225 -0.000541136
-0.147191 0.497627 -0.000852453
-0.0490634 0.493905 -5.27652e-05
0.0490634 0.493905 5.27652e-05
0.147191 0.497627 0.000852453
0.24532 0.505225 0.000541136
0.343451 0.516688 0.000358566
0.441585 0.532339 -0.00214055
0.539723 0.551782 -0.00680848
0.637867 0.574687 -0.0193805
0.736016 0.59847 -0.0472419
0.834173 0.618161 -0.117788
0.932337 0.617976 -0.28429
1.03051 0.740537 -0.680785
1.12869 1.38505 -2.4517
1.22689 -4.33223 -9.32345
1.32509 -4.25422 0.383784
1.42331 -2.12691 0.358387
1.52154 -1.36771 0.219741
1.61978 -0.981774 0.136015
1.71804 -0.751142 0.091776
1.81632 -0.598975 0.0639608
1.91462 -0.4923 0.0474912
2.01293 -0.413653 0.035999
2.11126 -0.353814 0.0286208
2.20961 -0.306786 0.0230777
2.30798 -0.269093 0.0193511
2.40638 -0.238144 0.0164568
2.50479 -0.212366 0.0145856
2.60323 -0.190464 0.0133174
2.7017 -0.171665 0.013041
2.80019 -0.155514 0.0139576
2.89871 -0.143108 0.0169408
2.99725 -0.137568 0.0197332
3.09583 -0.134059 0.0156004
3.19443 -0.124564 0.00918371
3.29307 -0.114704 0.00624978
3.39173 -0.106017 0.00476265
3.49043 -0.0985219 0.00392281
3.58916 -0.0919053 0.00333951
3.68793 -0.086055 0.00293058
3.78673 -0.0807879 0.00259489
3.88557 -0.0760535 0.00233612
3.98445 -0.0717389 0.0021069
4.08336 -0.0678195 0.00192245
4.18232 -0.0642179 0.00175276
4.28131 -0.060921 0.0016131
4.38035 -0.0578724 0.00148185
4.47943 -0.055065 0.00137231
4.57855 -0.0524558 0.00126796
4.67772 -0.050041 0.00118003
4.77694 -0.047787 0.00109545
4.8762 -0.0456921 0.00102365
4.97551 -0.0437295 0.000954087
5.07487 -0.0418986 0.000894679
5.17427 -0.0401778 0.000836777
5.27373 -0.0385671 0.000787079
5.37325 -0.0370489 0.000738405
5.47281 -0.0356236 0.000696441
5.57243 -0.0342767 0.000655172
5.67211 -0.0330088 0.000619452
5.77184 -0.0318079 0.000584196
5.87163 -0.0306746 0.000553571
5.97148 -0.0295988 0.000523248
6.07139 -0.0285814 0.000496822
6.17136 -0.0276137 0.000470582
6.2714 -0.0266966 0.000447647
6.37149 -0.0258228 0.000424815
6.47166 -0.0249929 0.000404803
6.57188 -0.0242011 0.000384835
6.67218 -0.0234477 0.000367288
6.77254 -0.0227277 0.000349744
6.87298 -0.0220414 0.000334288
6.97348 -0.0213848 0.000318806
7.07406 -0.0207579 0.000305135
7.17471 -0.0201572 0.00029142
7.27544 -0.0195829 0.000279279
7.37624 -0.019032 0.000267083
7.47712 -0.0185044 0.000256263
7.57807 -0.0179979 0.00024538
7.67911 -0.0175121 0.000235703
7.78023 -0.0170452 0.000225961
7.88143 -0.0165969 0.000217277
7.98271 -0.0161656 0.000208531
8.08408 -0.015751 0.000200715
8.18554 -0.0153517 0.000192839
8.28708 -0.0149674 0.000185783
8.38872 -0.014597 0.000178674
8.49044 -0.0142401 0.000172286
8.59226 -0.0138958 0.000165852
8.69417 -0.0135638 0.000160054
8.79618 -0.0132433 0.000154218
8.89828 -0.0129337 0.000148942
9.00048 -0.0126348 0.000143636
9.10278 -0.0123459 0.000138823
9.20518 -0.0120666 0.000133989
9.30769 -0.0117964 0.000129589
9.4103 -0.0115351 0.000125177
9.51301 -0.0112821 0.000121145
9.61583 -0.0110372 0.00011711
9.71877 -0.0107999 0.000113408
9.82181 -0.0105701 0.000109711
9.92496 -0.0103472 0.000106304
10.0282 -0.0101313 0.000102912
10.1316 -0.00992168 9.97715e-05
10.2351 -0.00971849 9.66537e-05
10.3387 -0.00952113 9.37528e-05
10.4425 -0.0093297 9.08826e-05
10.5463 -0.00914363 8.81987e-05
10.6503 -0.00896306 8.55523e-05
10.7545 -0.00878744 8.30651e-05
10.8587 -0.00861691 8.06215e-05
10.9631 -0.00845097 7.83129e-05
11.0676 -0.00828974 7.60532e-05
11.1722 -0.00813277 7.39076e-05
11.277 -0.00798017 7.18147e-05
11.3819 -0.00783153 6.98179e-05
11.487 -0.00768695 6.78767e-05
11.5922 -0.00754606 6.60162e-05
11.6975 -0.00740894 6.42129e-05
11.803 -0.00727527 6.24777e-05
11.9086 -0.0071451 6.07998e-05
12.0144 -0.00701816 5.91799e-05
12.1204 -0.00689447 5.76164e-05
12.2265 -0.0067738 5.61029e-05
12.3327 -0.00665617 5.46435e-05
12.4391 -0.00654137 5.32285e-05
12.5457 -0.0064294 5.18641e-05
12.6524 -0.00632009 5.05403e-05
12.7593 -0.00621341 4.92626e-05
12.8664 -0.00610925 4.80235e-05
12.9737 -0.00600754 4.6825e-05
13.0811 -0.0059082 4.56647e-05
13.1887 -0.00581115 4.45387e-05
13.2965 -0.00571633 4.34517e-05
13.4044 -0.00562365 4.23921e-05
13.5126 -0.00553308 4.13733e-05
13.6209 -0.00544452 4.03747e-05
13.7294 -0.00535794 3.94195e-05
13.8382 -0.00527325 3.84771e-05
13.9471 -0.00519043 3.75811e-05
14.0562 -0.00510938 3.66905e-05
14.1655 -0.0050301 3.58495e-05
14.275 -0.00495249 3.50071e-05
14.3848 -0.00487655 3.4217e-05
14.4947 -0.00480218 3.34195e-05
14.6049 -0.00472939 3.26767e-05
14.7152 -0.00465808 3.19212e-05
14.8258 -0.00458826 3.12219e-05
14.9367 -0.00451985 3.0506e-05
15.0477 -0.00445283 2.98468e-05
15.159 -0.00438716 2.91684e-05
15.2705 -0.0043228 2.85459e-05
15.3823 -0.00425972 2.79032e-05
15.4943 -0.00419787 2.73143e-05
15.6066 -0.00413724 2.67055e-05
15.7191 -0.00407777 2.61473e-05
15.8319 -0.00401946 2.5571e-05
15.9449 -0.00396225 2.50408e-05
16.0582 -0.00390615 2.44956e-05
16.1717 -0.00385107 2.39908e-05
16.2856 -0.00379706 2.34753e-05
16.3997 -0.00374402 2.2994e-05
16.5141 -0.00369199 2.25068e-05
16.6288 -0.00364088 2.2047e-05
16.7437 -0.00359073 2.15865e-05
16.859 -0.00354146 2.11468e-05
16.9746 -0.0034931 2.07115e-05
17.0905 -0.00344557 2.02908e-05
17.2067 -0.00339891 1.98789e-05
17.3232 -0.00335304 1.94762e-05
17.4401 -0.003308 1.90859e-05
17.5572 -0.00326371 1.87009e-05
17.6748 -0.0032202 1.83302e-05
17.7926 -0.00317743 1.79625e-05
17.9108 -0.00313539 1.76095e-05
18.0294 -0.00309404 1.72588e-05
18.1483 -0.0030534 1.69217e-05
18.2676 -0.00301342 1.6588e-05
18.3873 -0.00297411 1.62649e-05
18.5074 -0.00293544 1.5948e-05
18.6278 -0.00289739 1.56375e-05
18.7487 -0.00285996 1.53369e-05
18.8699 -0.00282313 1.50379e-05
18.9916 -0.00278689 1.47531e-05
19.1137 -0.00275121 1.44648e-05
19.2362 -0.0027161 1.41948e-05
19.3592 -0.00268153 1.39168e-05
19.4826 -0.00264749 1.36604e-05
19.6065 -0.00261398 1.33927e-05
19.7309 -0.00258097 1.31484e-05
19.8557 -0.00254847 1.28914e-05
19.9811 -0.00251644 1.26576e-05
20.1069 -0.0024849 1.24117e-05
20.2333 -0.00245381 1.21867e-05
20.3602 -0.00242319 1.19524e-05
20.4876 -0.00239301 1.17348e-05
20.6156 -0.00236327 1.15123e-05
20.7441 -0.00233393 1.13011e-05
20.8732 -0.00230503 1.10901e-05
21.0029 -0.00227652 1.08849e-05
21.1332 -0.00224842 1.06847e-05
21.2642 -0.0022207 1.04855e-05
21.3958 -0.00219336 1.02947e-05
21.528 -0.00216638 1.01023e-05
21.6609 -0.00213978 9.91929e-06
21.7945 -0.00211352 9.73466e-06
21.9288 -0.00208761 9.55757e-06
22.0639 -0.00206203 9.38169e-06
22.1997 -0.00203679 9.20901e-06
22.3363 -0.00201186 9.04237e-06
22.4736 -0.00198725 8.87327e-06
22.6118 -0.00196295 8.71556e-06
22.7509 -0.00193894 8.55017e-06
22.8908 -0.00191523 8.40012e-06
23.0316 -0.0018918 8.2395e-06
23.1733 -0.00186865 8.09509e-06
23.316 -0.00184577 7.94086e-06
23.4597 -0.00182315 7.79985e-06
23.6044 -0.00180079 7.65346e-06
23.7502 -0.00177867 7.51426e-06
23.8971 -0.00175681 7.37613e-06
24.0451 -0.00173517 7.23852e-06
24.1944 -0.00171377 7.10749e-06
24.3448 -0.00169258 6.97292e-06
24.4966 -0.00167161 6.84637e-06
24.6496 -0.00165085 6.71733e-06
24.8041 -0.00163029 6.59226e-06
24.9601 -0.00160992 6.47078e-06
25.1175 -0.00158974 6.34559e-06
25.2766 -0.00156974 6.23148e-06
25.4373 -0.00154991 6.10739e-06
25.5998 -0.00153024 5.9975e-06
25.7641 -0.00151073 5.87816e-06
25.9304 -0.00149135 5.76812e-06
26.0988 -0.00147213 5.65664e-06
26.2693 -0.00145302 5.54463e-06
26.4421 -0.00143404 5.43977e-06
26.6174 -0.00141516 5.32926e-06
26.7954 -0.00139638 5.22491e-06
26.9761 -0.00137769 5.12188e-06
27.1598 -0.00135906 5.01341e-06
27.3468 -0.00134049 4.91766e-06
27.5373 -0.00132197 4.80993e-06
27.7317 -0.00130346 4.71182e-06
27.9302 -0.00128495 4.61368e-06
28.1333 -0.00126642 4.50939e-06
28.3415 -0.00124784 4.41355e-06
28.5554 -0.00122917 4.31747e-06
28.7758 -0.00121038 4.21082e-06
29.0035 -0.0011914 4.11791e-06
29.2396 -0.0011722 4.02182e-06
29.4858 -0.00115267 3.91556e-06
29.7441 -0.00113269 3.8066e-06
30.0173 -0.00111211 3.70627e-06
30.3101 -0.0010907 3.60213e-06
30.6297 -0.001068 3.49367e-06
30.9905 -0.00104324 3.37203e-06
31.4301 -0.0010142 3.23407e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda2.0Nc1QuantumOneLoop/GRp_FRG.txt <==
-31.4301 -0.00101371 -3.23103e-06
-30.9905 -0.00104271 -3.36926e-06
-30.6297 -0.00106746 -3.49108e-06
-30.3101 -0.00109013 -3.60209e-06
-30.0173 -0.00111152 -3.71045e-06
-29.7441 -0.00113207 -3.8145e-06
-29.4858 -0.00115202 -3.91743e-06
-29.2396 -0.00117154 -4.01449e-06
-29.0035 -0.00119073 -4.11139e-06
-28.7758 -0.00120967 -4.21009e-06
-28.5554 -0.00122845 -4.31121e-06
-28.3415 -0.00124709 -4.40719e-06
-28.1333 -0.00126565 -4.50658e-06
-27.9302 -0.00128416 -4.60694e-06
-27.7317 -0.00130264 -4.70557e-06
-27.5373 -0.00132113 -4.80603e-06
-27.3468 -0.00133963 -4.90939e-06
-27.1598 -0.00135818 -5.00873e-06
-26.9761 -0.00137678 -5.11487e-06
-26.7954 -0.00139545 -5.21763e-06
-26.6174 -0.0014142 -5.32322e-06
-26.4421 -0.00143305 -5.43213e-06
-26.2693 -0.00145201 -5.53668e-06
-26.0988 -0.00147108 -5.64978e-06
-25.9304 -0.00149029 -5.76018e-06
-25.7641 -0.00150963 -5.86826e-06
-25.5998 -0.00152911 -5.99175e-06
-25.4373 -0.00154876 -6.0968e-06
-25.2766 -0.00156855 -6.221e-06
-25.1175 -0.00158853 -6.34208e-06
-24.9601 -0.00160868 -6.45214e-06
-24.8041 -0.00162901 -6.59105e-06
-24.6496 -0.00164955 -6.70283e-06
-24.4966 -0.00167027 -6.83277e-06
-24.3448 -0.0016912 -6.97194e-06
-24.1944 -0.00171237 -7.08309e-06
-24.0451 -0.00173372 -7.23783e-06
-23.8971 -0.00175533 -7.36006e-06
-23.7502 -0.00177716 -7.49783e-06
-23.6044 -0.00179922 -7.65062e-06
-23.4597 -0.00182157 -7.77583e-06
-23.316 -0.00184413 -7.93497e-06
-23.1733 -0.00186697 -8.07844e-06
-23.0316 -0.00189009 -8.22452e-06
-22.8908 -0.00191346 -8.38622e-06
-22.7509 -0.00193714 -8.5359e-06
-22.6118 -0.0019611 -8.69725e-06
-22.4736 -0.00198535 -8.85918e-06
-22.3363 -0.00200992 -9.02597e-06
-22.1997 -0.0020348 -9.18915e-06
-22.0639 -0.00205999 -9.36708e-06
-21.9288 -0.00208552 -9.53779e-06
-21.7945 -0.00211138 -9.71539e-06
-21.6609 -0.00213758 -9.90076e-06
-21.528 -0.00216414 -1.0083e-05
-21.3958 -0.00219105 -1.02716e-05
-21.2642 -0.00221833 -1.04672e-05
-21.1332 -0.002246 -1.06613e-05
-21.0029 -0.00227404 -1.08617e-05
-20.8732 -0.00230248 -1.10685e-05
-20.7441 -0.00233133 -1.12762e-05
-20.6156 -0.00236058 -1.14881e-05
-20.4876 -0.00239026 -1.17083e-05
-20.3602 -0.00242038 -1.19293e-05
-20.2333 -0.00245093 -1.21551e-05
-20.1069 -0.00248194 -1.23886e-05
-19.9811 -0.00251341 -1.26255e-05
-19.8557 -0.00254535 -1.28648e-05
-19.7309 -0.00257778 -1.31147e-05
-19.6065 -0.0026107 -1.33658e-05
-19.4826 -0.00264413 -1.36241e-05
-19.3592 -0.00267808 -1.38861e-05
-19.2362 -0.00271256 -1.41577e-05
-19.1137 -0.00274759 -1.44164e-05
-18.9916 -0.00278317 -1.47126e-05
-18.8699 -0.00281932 -1.50053e-05
-18.7487 -0.00285605 -1.52963e-05
-18.6278 -0.00289337 -1.55985e-05
-18.5074 -0.00293132 -1.59089e-05
-18.3873 -0.00296987 -1.62202e-05
-18.2676 -0.00300908 -1.65481e-05
-18.1483 -0.00304893 -1.68732e-05
-18.0294 -0.00308946 -1.72164e-05
-17.9108 -0.00313069 -1.75609e-05
-17.7926 -0.0031726 -1.79106e-05
-17.6748 -0.00321524 -1.82828e-05
-17.5572 -0.00325863 -1.86459e-05
-17.4401 -0.00330275 -1.9031e-05
-17.3232 -0.00334768 -1.94234e-05
-17.2067 -0.00339337 -1.98162e-05
-17.0905 -0.0034399 -2.02342e-05
-16.9746 -0.00348726 -2.06474e-05
-16.859 -0.00353546 -2.10809e-05
-16.7437 -0.00358457 -2.15268e-05
-16.6288 -0.00363455 -2.1968e-05
-16.5141 -0.00368546 -2.2444e-05
-16.3997 -0.00373734 -2.29171e-05
-16.2856 -0.00379015 -2.33982e-05
-16.1717 -0.003844 -2.39142e-05
-16.0582 -0.00389885 -2.44139e-05
-15.9449 -0.00395475 -2.49516e-05
-15.8319 -0.00401176 -2.54952e-05
-15.7191 -0.00406982 -2.60403e-05
-15.6066 -0.00412906 -2.66278e-05
-15.4943 -0.00418947 -2.72081e-05
-15.3823 -0.00425104 -2.78033e-05
-15.2705 -0.00431389 -2.84467e-05
-15.159 -0.00437798 -2.90576e-05
-15.0477 -0.00444336 -2.97303e-05
-14.9367 -0.00451013 -3.04055e-05
-14.8258 -0.0045782 -3.10813e-05
-14.7152 -0.00464774 -3.18145e-05
-14.6049 -0.00471874 -3.25424e-05
-14.4947 -0.00479117 -3.3278e-05
-14.3848 -0.00486522 -3.40935e-05
-14.275 -0.00494082 -3.48543e-05
-14.1655 -0.00501801 -3.56951e-05
-14.0562 -0.00509698 -3.65564e-05
-13.9471 -0.00517758 -3.73971e-05
-13.8382 -0.00525999 -3.83229e-05
-13.7294 -0.00534431 -3.92562e-05
-13.6209 -0.00543038 -4.01697e-05
-13.5126 -0.00551851 -4.12134e-05
-13.4044 -0.00560864 -4.21923e-05
-13.2965 -0.00570073 -4.32316e-05
-13.1887 -0.00579512 -4.43648e-05
-13.0811 -0.00589161 -4.54245e-05
-12.9737 -0.00599033 -4.65933e-05
-12.8664 -0.00609157 -4.78276e-05
-12.7593 -0.00619504 -4.8976e-05
-12.6524 -0.00630108 -5.0305e-05
-12.5457 -0.00640983 -5.16283e-05
-12.4391 -0.00652101 -5.29014e-05
-12.3327 -0.00663512 -5.44017e-05
-12.2265 -0.00675212 -5.58139e-05
-12.1204 -0.00687181 -5.72533e-05
-12.0144 -0.00699485 -5.89271e-05
-11.9086 -0.00712093 -6.0444e-05
-11.803 -0.00725009 -6.20851e-05
-11.6975 -0.00738301 -6.39404e-05
-11.5922 -0.00751913 -6.5578e-05
-11.487 -0.00765883 -6.74673e-05
-11.3819 -0.00780268 -6.9506e-05
-11.277 -0.00794996 -7.12898e-05
-11.1722 -0.00810142 -7.34844e-05
-11.0676 -0.00825741 -7.56852e-05
-10.9631 -0.00841712 -7.76899e-05
-10.8587 -0.00858175 -8.01978e-05
-10.7545 -0.00875124 -8.26093e-05
-10.6503 -0.00892489 -8.48377e-05
-10.5463 -0.00910426 -8.7768e-05
-10.4425 -0.00928884 -9.03188e-05
-10.3387 -0.00947814 -9.29356e-05
-10.2351 -0.00967411 -9.62351e-05
-10.1316 -0.00987556 -9.90446e-05
-10.0282 -0.0100825 -0.000102028
-9.92496 -0.0102972 -0.000105857
-9.82181 -0.0105176 -0.000108825
-9.71877 -0.0107447 -0.000112416
-9.61583 -0.0109805 -0.000116691
-9.51301 -0.0112224 -0.000119979
-9.4103 -0.0114722 -0.000124189
-9.30769 -0.0117319 -0.000129074
-9.20518 -0.0119982 -0.000132623
-9.10278 -0.0122741 -0.000137722
-9.00048 -0.0125611 -0.00014317
-8.89828 -0.0128551 -0.000147132
-8.79618 -0.013161 -0.000153251
-8.69417 -0.0134792 -0.000159381
-8.59226 -0.013805 -0.00016379
-8.49044 -0.0141455 -0.000171232
-8.38872 -0.0144994 -0.000178057
-8.28708 -0.0148619 -0.000183067
-8.18554 -0.0152425 -0.000192138
-8.08408 -0.0156377 -0.00019974
-7.98271 -0.0160427 -0.000205461
-7.88143 -0.0164702 -0.000216639
-7.78023 -0.0169132 -0.000224988
-7.67911 -0.0173678 -0.000231722
-7.57807 -0.0178503 -0.000245485
-7.47712 -0.0183492 -0.000254706
-7.37624 -0.018862 -0.000262597
-7.27544 -0.0194098 -0.000279845
-7.17471 -0.0199742 -0.000289719
-7.07406 -0.0205556 -0.000299378
-6.97348 -0.0211815 -0.000320933
-6.87298 -0.0218233 -0.00033162
-6.77254 -0.0224864 -0.000343257
-6.67218 -0.0232068 -0.000370825
-6.57188 -0.0239403 -0.000381783
-6.47166 -0.0247014 -0.000396341
-6.37149 -0.0255381 -0.00043167
-6.2714 -0.0263809 -0.000442997
-6.17136 -0.0272605 -0.000461382
-6.07139 -0.028242 -0.000508838
-5.97148 -0.0292155 -0.000518606
-5.87163 -0.0302405 -0.000541939
-5.77184 -0.0314076 -0.00060718
-5.67211 -0.0325363 -0.00061286
-5.57243 -0.033742 -0.000642063
-5.47281 -0.0351506 -0.00073543
-5.37325 -0.0364625 -0.000730995
-5.27373 -0.0379022 -0.00076706
-5.17427 -0.0396174 -0.000904812
-5.07487 -0.0411511 -0.000878667
-4.97551 -0.0429086 -0.000924514
-4.8762 -0.0449886 -0.00111545
-4.77694 -0.0468247 -0.001062
-4.67772 -0.0490177 -0.00112795
-4.57855 -0.0515668 -0.0013839
-4.47943 -0.0538279 -0.00130566
-4.38035 -0.0566164 -0.00141658
-4.28131 -0.0597914 -0.00178072
-4.18232 -0.0626845 -0.00173589
-4.08336 -0.066282 -0.00200961
-3.98445 -0.0702495 -0.00262209
-3.88557 -0.0740387 -0.00279186
-3.78673 -0.0786801 -0.00344143
-3.68793 -0.0836632 -0.00469644
-3.58916 -0.0883852 -0.00585489
-3.49043 -0.0930356 -0.00743223
-3.39173 -0.0974185 -0.00839495
-3.29307 -0.102508 -0.00799227
-3.19443 -0.109213 -0.00716319
-3.09583 -0.117537 -0.00656994
-2.99725 -0.127245 -0.0064266
-2.89871 -0.138243 -0.00671189
-2.80019 -0.150653 -0.00732233
-2.7017 -0.164758 -0.00820417
-2.60323 -0.180972 -0.00936191
-2.50479 -0.199832 -0.0108597
-2.40638 -0.222055 -0.0128204
-2.30798 -0.248639 -0.0154428
-2.20961 -0.281034 -0.0190709
-2.11126 -0.321524 -0.0243159
-2.01293 -0.373901 -0.0323856
-1.91462 -0.445332 -0.0459469
-1.81632 -0.549023 -0.0713653
-1.71804 -0.704629 -0.123228
-1.61978 -0.932935 -0.230418
-1.52154 -1.28446 -0.488334
-1.42331 -1.70448 -1.18395
-1.32509 -1.42375 -2.43873
-1.22689 -0.356898 -2.94179
-1.12869 0.611243 -2.96594
-1.03051 1.74884 -2.37439
-0.932337 2.07056 -1.23319
-0.834173 1.75807 -0.54258
-0.736016 1.43071 -0.258202
-0.637867 1.2025 -0.138796
-0.539723 1.05073 -0.0830482
-0.441585 0.948906 -0.052431
-0.343451 0.880023 -0.0341966
-0.24532 0.834385 -0.0212832
-0.147191 0.806421 -0.0119944
-0.0490634 0.793121 -0.0036685
0.0490634 0.793121 0.0036685
0.147191 0.806421 0.0119944
0.24532 0.834385 0.0212832
0.343451 0.880023 0.0341966
0.441585 0.948906 0.052431
0.539723 1.05073 0.0830482
0.637867 1.2025 0.138796
0.736016 1.43071 0.258202
0.834173 1.75807 0.54258
0.932337 2.07056 1.23319
1.03051 1.74884 2.37439
1.12869 0.611243 2.96594
1.22689 -0.356898 2.94179
1.32509 -1.42375 2.43873
1.42331 -1.70448 1.18395
1.52154 -1.28446 0.488334
1.61978 -0.932935 0.230418
1.71804 -0.704629 0.123228
1.81632 -0.549023 0.0713653
1.91462 -0.445332 0.0459469
2.01293 -0.373901 0.0323856
2.11126 -0.321524 0.0243159
2.20961 -0.281034 0.0190709
2.30798 -0.248639 0.0154428
2.40638 -0.222055 0.0128204
2.50479 -0.199832 0.0108597
2.60323 -0.180972 0.00936191
2.7017 -0.164758 0.00820417
2.80019 -0.150653 0.00732233
2.89871 -0.138243 0.00671189
2.99725 -0.127245 0.0064266
3.09583 -0.117537 0.00656994
3.19443 -0.109213 0.00716319
3.29307 -0.102508 0.00799227
3.39173 -0.0974185 0.00839495
3.49043 -0.0930356 0.00743223
3.58916 -0.0883852 0.00585489
3.68793 -0.0836632 0.00469644
3.78673 -0.0786801 0.00344143
3.88557 -0.0740387 0.00279186
3.98445 -0.0702495 0.00262209
4.08336 -0.066282 0.00200961
4.18232 -0.0626845 0.00173589
4.28131 -0.0597914 0.00178072
4.38035 -0.0566164 0.00141658
4.47943 -0.0538279 0.00130566
4.57855 -0.0515668 0.0013839
4.67772 -0.0490177 0.00112795
4.77694 -0.0468247 0.001062
4.8762 -0.0449886 0.00111545
4.97551 -0.0429086 0.000924514
5.07487 -0.0411511 0.000878667
5.17427 -0.0396174 0.000904812
5.27373 -0.0379022 0.00076706
5.37325 -0.0364625 0.000730995
5.47281 -0.0351506 0.00073543
5.57243 -0.033742 0.000642063
5.67211 -0.0325363 0.00061286
5.77184 -0.0314076 0.00060718
5.87163 -0.0302405 0.000541939
5.97148 -0.0292155 0.000518606
6.07139 -0.028242 0.000508838
6.17136 -0.0272605 0.000461382
6.2714 -0.0263809 0.000442997
6.37149 -0.0255381 0.00043167
6.47166 -0.0247014 0.000396341
6.57188 -0.0239403 0.000381783
6.67218 -0.0232068 0.000370825
6.77254 -0.0224864 0.000343257
6.87298 -0.0218233 0.00033162
6.97348 -0.0211815 0.000320933
7.07406 -0.0205556 0.000299378
7.17471 -0.0199742 0.000289719
7.27544 -0.0194098 0.000279845
7.37624 -0.018862 0.000262597
7.47712 -0.0183492 0.000254706
7.57807 -0.0178503 0.000245485
7.67911 -0.0173678 0.000231722
7.78023 -0.0169132 0.000224988
7.88143 -0.0164702 0.000216639
7.98271 -0.0160427 0.000205461
8.08408 -0.0156377 0.00019974
8.18554 -0.0152425 0.000192138
8.28708 -0.0148619 0.000183067
8.38872 -0.0144994 0.000178057
8.49044 -0.0141455 0.000171232
8.59226 -0.013805 0.00016379
8.69417 -0.0134792 0.000159381
8.79618 -0.013161 0.000153251
8.89828 -0.0128551 0.000147132
9.00048 -0.0125611 0.00014317
9.10278 -0.0122741 0.000137722
9.20518 -0.0119982 0.000132623
9.30769 -0.0117319 0.000129074
9.4103 -0.0114722 0.000124189
9.51301 -0.0112224 0.000119979
9.61583 -0.0109805 0.000116691
9.71877 -0.0107447 0.000112416
9.82181 -0.0105176 0.000108825
9.92496 -0.0102972 0.000105857
10.0282 -0.0100825 0.000102028
10.1316 -0.00987556 9.90446e-05
10.2351 -0.00967411 9.62351e-05
10.3387 -0.00947814 9.29356e-05
10.4425 -0.00928884 9.03188e-05
10.5463 -0.00910426 8.7768e-05
10.6503 -0.00892489 8.48377e-05
10.7545 -0.00875124 8.26093e-05
10.8587 -0.00858175 8.01978e-05
10.9631 -0.00841712 7.76899e-05
11.0676 -0.00825741 7.56852e-05
11.1722 -0.00810142 7.34844e-05
11.277 -0.00794996 7.12898e-05
11.3819 -0.00780268 6.9506e-05
11.487 -0.00765883 6.74673e-05
11.5922 -0.00751913 6.5578e-05
11.6975 -0.00738301 6.39404e-05
11.803 -0.00725009 6.20851e-05
11.9086 -0.00712093 6.0444e-05
12.0144 -0.00699485 5.89271e-05
12.1204 -0.00687181 5.72533e-05
12.2265 -0.00675212 5.58139e-05
12.3327 -0.00663512 5.44017e-05
12.4391 -0.00652101 5.29014e-05
12.5457 -0.00640983 5.16283e-05
12.6524 -0.00630108 5.0305e-05
12.7593 -0.00619504 4.8976e-05
12.8664 -0.00609157 4.78276e-05
12.9737 -0.00599033 4.65933e-05
13.0811 -0.00589161 4.54245e-05
13.1887 -0.00579512 4.43648e-05
13.2965 -0.00570073 4.32316e-05
13.4044 -0.00560864 4.21923e-05
13.5126 -0.00551851 4.12134e-05
13.6209 -0.00543038 4.01697e-05
13.7294 -0.00534431 3.92562e-05
13.8382 -0.00525999 3.83229e-05
13.9471 -0.00517758 3.73971e-05
14.0562 -0.00509698 3.65564e-05
14.1655 -0.00501801 3.56951e-05
14.275 -0.00494082 3.48543e-05
14.3848 -0.00486522 3.40935e-05
14.4947 -0.00479117 3.3278e-05
14.6049 -0.00471874 3.25424e-05
14.7152 -0.00464774 3.18145e-05
14.8258 -0.0045782 3.10813e-05
14.9367 -0.00451013 3.04055e-05
15.0477 -0.00444336 2.97303e-05
15.159 -0.00437798 2.90576e-05
15.2705 -0.00431389 2.84467e-05
15.3823 -0.00425104 2.78033e-05
15.4943 -0.00418947 2.72081e-05
15.6066 -0.00412906 2.66278e-05
15.7191 -0.00406982 2.60403e-05
15.8319 -0.00401176 2.54952e-05
15.9449 -0.00395475 2.49516e-05
16.0582 -0.00389885 2.44139e-05
16.1717 -0.003844 2.39142e-05
16.2856 -0.00379015 2.33982e-05
16.3997 -0.00373734 2.29171e-05
16.5141 -0.00368546 2.2444e-05
16.6288 -0.00363455 2.1968e-05
16.7437 -0.00358457 2.15268e-05
16.859 -0.00353546 2.10809e-05
16.9746 -0.00348726 2.06474e-05
17.0905 -0.0034399 2.02342e-05
17.2067 -0.00339337 1.98162e-05
17.3232 -0.00334768 1.94234e-05
17.4401 -0.00330275 1.9031e-05
17.5572 -0.00325863 1.86459e-05
17.6748 -0.00321524 1.82828e-05
17.7926 -0.0031726 1.79106e-05
17.9108 -0.00313069 1.75609e-05
18.0294 -0.00308946 1.72164e-05
18.1483 -0.00304893 1.68732e-05
18.2676 -0.00300908 1.65481e-05
18.3873 -0.00296987 1.62202e-05
18.5074 -0.00293132 1.59089e-05
18.6278 -0.00289337 1.55985e-05
18.7487 -0.00285605 1.52963e-05
18.8699 -0.00281932 1.50053e-05
18.9916 -0.00278317 1.47126e-05
19.1137 -0.00274759 1.44164e-05
19.2362 -0.00271256 1.41577e-05
19.3592 -0.00267808 1.38861e-05
19.4826 -0.00264413 1.36241e-05
19.6065 -0.0026107 1.33658e-05
19.7309 -0.00257778 1.31147e-05
19.8557 -0.00254535 1.28648e-05
19.9811 -0.00251341 1.26255e-05
20.1069 -0.00248194 1.23886e-05
20.2333 -0.00245093 1.21551e-05
20.3602 -0.00242038 1.19293e-05
20.4876 -0.00239026 1.17083e-05
20.6156 -0.00236058 1.14881e-05
20.7441 -0.00233133 1.12762e-05
20.8732 -0.00230248 1.10685e-05
21.0029 -0.00227404 1.08617e-05
21.1332 -0.002246 1.06613e-05
21.2642 -0.00221833 1.04672e-05
21.3958 -0.00219105 1.02716e-05
21.528 -0.00216414 1.0083e-05
21.6609 -0.00213758 9.90076e-06
21.7945 -0.00211138 9.71539e-06
21.9288 -0.00208552 9.53779e-06
22.0639 -0.00205999 9.36708e-06
22.1997 -0.0020348 9.18915e-06
22.3363 -0.00200992 9.02597e-06
22.4736 -0.00198535 8.85918e-06
22.6118 -0.0019611 8.69725e-06
22.7509 -0.00193714 8.5359e-06
22.8908 -0.00191346 8.38622e-06
23.0316 -0.00189009 8.22452e-06
23.1733 -0.00186697 8.07844e-06
23.316 -0.00184413 7.93497e-06
23.4597 -0.00182157 7.77583e-06
23.6044 -0.00179922 7.65062e-06
23.7502 -0.00177716 7.49783e-06
23.8971 -0.00175533 7.36006e-06
24.0451 -0.00173372 7.23783e-06
24.1944 -0.00171237 7.08309e-06
24.3448 -0.0016912 6.97194e-06
24.4966 -0.00167027 6.83277e-06
24.6496 -0.00164955 6.70283e-06
24.8041 -0.00162901 6.59105e-06
24.9601 -0.00160868 6.45214e-06
25.1175 -0.00158853 6.34208e-06
25.2766 -0.00156855 6.221e-06
25.4373 -0.00154876 6.0968e-06
25.5998 -0.00152911 5.99175e-06
25.7641 -0.00150963 5.86826e-06
25.9304 -0.00149029 5.76018e-06
26.0988 -0.00147108 5.64978e-06
26.2693 -0.00145201 5.53668e-06
26.4421 -0.00143305 5.43213e-06
26.6174 -0.0014142 5.32322e-06
26.7954 -0.00139545 5.21763e-06
26.9761 -0.00137678 5.11487e-06
27.1598 -0.00135818 5.00873e-06
27.3468 -0.00133963 4.90939e-06
27.5373 -0.00132113 4.80603e-06
27.7317 -0.00130264 4.70557e-06
27.9302 -0.00128416 4.60694e-06
28.1333 -0.00126565 4.50658e-06
28.3415 -0.00124709 4.40719e-06
28.5554 -0.00122845 4.31121e-06
28.7758 -0.00120967 4.21009e-06
29.0035 -0.00119073 4.11139e-06
29.2396 -0.00117154 4.01449e-06
29.4858 -0.00115202 3.91743e-06
29.7441 -0.00113207 3.8145e-06
30.0173 -0.00111152 3.71045e-06
30.3101 -0.00109013 3.60209e-06
30.6297 -0.00106746 3.49108e-06
30.9905 -0.00104271 3.36926e-06
31.4301 -0.00101371 3.23103e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda2.0Nc1QuantumOneLoop/GRp_OneLoopFRG.txt <==
-31.4301 -0.00101373 -3.22995e-06
-30.9905 -0.00104274 -3.36963e-06
-30.6297 -0.00106749 -3.49037e-06
-30.3101 -0.00109015 -3.60218e-06
-30.0173 -0.00111155 -3.70882e-06
-29.7441 -0.0011321 -3.8122e-06
-29.4858 -0.00115205 -3.91347e-06
-29.2396 -0.00117157 -4.01338e-06
-29.0035 -0.00119075 -4.11244e-06
-28.7758 -0.0012097 -4.21105e-06
-28.5554 -0.00122848 -4.30951e-06
-28.3415 -0.00124712 -4.40806e-06
-28.1333 -0.00126568 -4.50689e-06
-27.9302 -0.00128419 -4.60617e-06
-27.7317 -0.00130268 -4.70605e-06
-27.5373 -0.00132116 -4.80663e-06
-27.3468 -0.00133967 -4.90804e-06
-27.1598 -0.00135822 -5.01038e-06
-26.9761 -0.00137682 -5.11373e-06
-26.7954 -0.00139549 -5.21817e-06
-26.6174 -0.00141424 -5.32379e-06
-26.4421 -0.0014331 -5.43067e-06
-26.2693 -0.00145205 -5.53886e-06
-26.0988 -0.00147113 -5.64845e-06
-25.9304 -0.00149033 -5.75949e-06
-25.7641 -0.00150968 -5.87204e-06
-25.5998 -0.00152916 -5.98619e-06
-25.4373 -0.0015488 -6.10197e-06
-25.2766 -0.00156861 -6.21947e-06
-25.1175 -0.00158858 -6.33873e-06
-24.9601 -0.00160873 -6.45981e-06
-24.8041 -0.00162907 -6.58279e-06
-24.6496 -0.0016496 -6.70771e-06
-24.4966 -0.00167033 -6.83465e-06
-24.3448 -0.00169127 -6.96366e-06
-24.1944 -0.00171242 -7.0948e-06
-24.0451 -0.00173379 -7.22814e-06
-23.8971 -0.00175539 -7.36375e-06
-23.7502 -0.00177722 -7.50168e-06
-23.6044 -0.0017993 -7.64201e-06
-23.4597 -0.00182162 -7.78479e-06
-23.316 -0.0018442 -7.93011e-06
-23.1733 -0.00186704 -8.07803e-06
-23.0316 -0.00189016 -8.22862e-06
-22.8908 -0.00191354 -8.38195e-06
-22.7509 -0.00193721 -8.53811e-06
-22.6118 -0.00196118 -8.69716e-06
-22.4736 -0.00198544 -8.85919e-06
-22.3363 -0.00201 -9.02427e-06
-22.1997 -0.00203488 -9.19249e-06
-22.0639 -0.00206008 -9.36393e-06
-21.9288 -0.0020856 -9.53868e-06
-21.7945 -0.00211146 -9.71682e-06
-21.6609 -0.00213767 -9.89846e-06
-21.528 -0.00216423 -1.00837e-05
-21.3958 -0.00219115 -1.02726e-05
-21.2642 -0.00221843 -1.04653e-05
-21.1332 -0.00224609 -1.06618e-05
-21.0029 -0.00227414 -1.08624e-05
-20.8732 -0.00230259 -1.1067e-05
-20.7441 -0.00233143 -1.12759e-05
-20.6156 -0.00236069 -1.14891e-05
-20.4876 -0.00239038 -1.17067e-05
-20.3602 -0.00242049 -1.19288e-05
-20.2333 -0.00245105 -1.21557e-05
-20.1069 -0.00248206 -1.23874e-05
-19.9811 -0.00251353 -1.2624e-05
-19.8557 -0.00254548 -1.28658e-05
-19.7309 -0.00257791 -1.31127e-05
-19.6065 -0.00261083 -1.3365e-05
-19.4826 -0.00264427 -1.36229e-05
-19.3592 -0.00267822 -1.38865e-05
-19.2362 -0.0027127 -1.41559e-05
-19.1137 -0.00274773 -1.44313e-05
-18.9916 -0.00278331 -1.47129e-05
-18.8699 -0.00281947 -1.50009e-05
-18.7487 -0.0028562 -1.52954e-05
-18.6278 -0.00289353 -1.55966e-05
-18.5074 -0.00293147 -1.59048e-05
-18.3873 -0.00297004 -1.62202e-05
-18.2676 -0.00300925 -1.65429e-05
-18.1483 -0.00304911 -1.68731e-05
-18.0294 -0.00308964 -1.72112e-05
-17.9108 -0.00313086 -1.75573e-05
-17.7926 -0.00317279 -1.79116e-05
-17.6748 -0.00321543 -1.82745e-05
-17.5572 -0.00325882 -1.86462e-05
-17.4401 -0.00330296 -1.90269e-05
-17.3232 -0.00334787 -1.9417e-05
-17.2067 -0.00339359 -1.98166e-05
-17.0905 -0.00344011 -2.02262e-05
-16.9746 -0.00348747 -2.0646e-05
-16.859 -0.00353569 -2.10764e-05
-16.7437 -0.00358479 -2.15177e-05
-16.6288 -0.00363479 -2.19702e-05
-16.5141 -0.00368571 -2.24343e-05
-16.3997 -0.00373758 -2.29104e-05
-16.2856 -0.00379042 -2.33988e-05
-16.1717 -0.00384425 -2.39e-05
-16.0582 -0.00389912 -2.44144e-05
-15.9449 -0.00395503 -2.49424e-05
-15.8319 -0.00401202 -2.54845e-05
-15.7191 -0.00407012 -2.60411e-05
-15.6066 -0.00412935 -2.66128e-05
-15.4943 -0.00418976 -2.72e-05
-15.3823 -0.00425136 -2.78033e-05
-15.2705 -0.0043142 -2.84232e-05
-15.159 -0.0043783 -2.90604e-05
-15.0477 -0.0044437 -2.97153e-05
-14.9367 -0.00451045 -3.03887e-05
-14.8258 -0.00457856 -3.10812e-05
-14.7152 -0.0046481 -3.17935e-05
-14.6049 -0.00471908 -3.25262e-05
-14.4947 -0.00479157 -3.32802e-05
-14.3848 -0.00486559 -3.40561e-05
-14.275 -0.0049412 -3.48549e-05
-14.1655 -0.00501844 -3.56773e-05
-14.0562 -0.00509736 -3.65242e-05
-13.9471 -0.00517801 -3.73966e-05
-13.8382 -0.00526044 -3.82954e-05
-13.7294 -0.00534471 -3.92215e-05
-13.6209 -0.00543087 -4.01761e-05
-13.5126 -0.00551897 -4.11603e-05
-13.4044 -0.00560908 -4.21752e-05
-13.2965 -0.00570127 -4.32219e-05
-13.1887 -0.00579559 -4.43019e-05
-13.0811 -0.00589211 -4.54163e-05
-12.9737 -0.00599091 -4.65666e-05
-12.8664 -0.00609205 -4.77542e-05
-12.7593 -0.00619562 -4.89807e-05
-12.6524 -0.00630169 -5.02476e-05
-12.5457 -0.00641034 -5.15566e-05
-12.4391 -0.00652165 -5.29096e-05
-12.3327 -0.00663573 -5.43082e-05
-12.2265 -0.00675266 -5.57545e-05
-12.1204 -0.00687254 -5.72506e-05
-12.0144 -0.00699546 -5.87985e-05
-11.9086 -0.00712154 -6.04006e-05
-11.803 -0.00725088 -6.20592e-05
-11.6975 -0.0073836 -6.37768e-05
-11.5922 -0.00751982 -6.55561e-05
-11.487 -0.00765967 -6.73999e-05
-11.3819 -0.00780327 -6.93111e-05
-11.277 -0.00795076 -7.12928e-05
-11.1722 -0.00810228 -7.33483e-05
-11.0676 -0.00825799 -7.54811e-05
-10.9631 -0.00841804 -7.76948e-05
-10.8587 -0.0085826 -7.99933e-05
-10.7545 -0.00875184 -8.23806e-05
-10.6503 -0.00892593 -8.48613e-05
-10.5463 -0.00910507 -8.74397e-05
-10.4425 -0.00928946 -9.01209e-05
-10.3387 -0.0094793 -9.29099e-05
-10.2351 -0.00967482 -9.58123e-05
-10.1316 -0.00987624 -9.88338e-05
-10.0282 -0.0100838 -0.000101981
-9.92496 -0.0102978 -0.000105259
-9.82181 -0.0105184 -0.000108677
-9.71877 -0.010746 -0.000112241
-9.61583 -0.0109808 -0.000115959
-9.51301 -0.0112232 -0.00011984
-9.4103 -0.0114735 -0.000123893
-9.30769 -0.0117321 -0.000128127
-9.20518 -0.0119992 -0.000132553
-9.10278 -0.0122753 -0.000137182
-9.00048 -0.0125609 -0.000142024
-8.89828 -0.0128563 -0.000147094
-8.79618 -0.013162 -0.000152404
-8.69417 -0.0134785 -0.000157969
-8.59226 -0.0138063 -0.000163805
-8.49044 -0.014146 -0.000169927
-8.38872 -0.0144982 -0.000176355
-8.28708 -0.0148634 -0.000183107
-8.18554 -0.0152424 -0.000190204
-8.08408 -0.0156358 -0.000197669
-7.98271 -0.0160443 -0.000205526
-7.88143 -0.0164689 -0.0002138
-7.78023 -0.0169103 -0.000222521
-7.67911 -0.0173695 -0.000231719
-7.57807 -0.0178473 -0.000241427
-7.47712 -0.018345 -0.000251681
-7.37624 -0.0188635 -0.000262521
-7.27544 -0.0194041 -0.000273988
-7.17471 -0.019968 -0.00028613
-7.07406 -0.0205567 -0.000298998
-6.97348 -0.0211716 -0.000312645
-6.87298 -0.0218143 -0.000327134
-6.77254 -0.0224866 -0.00034253
-6.67218 -0.0231902 -0.000358907
-6.57188 -0.0239273 -0.000376343
-6.47166 -0.0246999 -0.000394927
-6.37149 -0.0255105 -0.000414756
-6.2714 -0.0263615 -0.000435937
-6.17136 -0.0272558 -0.000458588
-6.07139 -0.0281964 -0.00048284
-5.97148 -0.0291866 -0.00050884
-5.87163 -0.0302299 -0.000536748
-5.77184 -0.0313304 -0.000566745
-5.67211 -0.0324922 -0.000599034
-5.57243 -0.0337202 -0.00063384
-5.47281 -0.0350196 -0.000671416
-5.37325 -0.0363959 -0.000712047
-5.27373 -0.0378557 -0.000756055
-5.17427 -0.0394058 -0.000803804
-5.07487 -0.041054 -0.000855706
-4.97551 -0.042809 -0.00091223
-4.8762 -0.0446803 -0.000973911
-4.77694 -0.0466786 -0.00104136
-4.67772 -0.048816 -0.00111528
-4.57855 -0.051106 -0.00119649
-4.47943 -0.0535637 -0.00128592
-4.38035 -0.0562064 -0.00138466
-4.28131 -0.0590536 -0.00149399
-4.18232 -0.0621274 -0.00161539
-4.08336 -0.0654533 -0.00175062
-3.98445 -0.0690603 -0.00190175
-3.88557 -0.0729821 -0.00207127
-3.78673 -0.0772575 -0.00226213
-3.68793 -0.0819317 -0.0024779
-3.58916 -0.0870578 -0.00272291
-3.49043 -0.092698 -0.00300245
-3.39173 -0.0989262 -0.00332303
-3.29307 -0.10583 -0.00369275
-3.19443 -0.113516 -0.00412176
-3.09583 -0.122112 -0.00462294
-2.99725 -0.131775 -0.00521277
-2.89871 -0.142698 -0.00591266
-2.80019 -0.155122 -0.00675077
-2.7017 -0.169352 -0.00776476
-2.60323 -0.185779 -0.00900583
-2.50479 -0.20491 -0.010545
-2.40638 -0.227419 -0.0124832
-2.30798 -0.254215 -0.0149671
-2.20961 -0.286555 -0.0182172
-2.11126 -0.326229 -0.0225767
-2.01293 -0.375868 -0.0286027
-1.91462 -0.439504 -0.0372491
-1.81632 -0.523623 -0.050259
-1.71804 -0.639347 -0.0710961
-1.61978 -0.807382 -0.107458
-1.52154 -1.0708 -0.179357
-1.42331 -1.53412 -0.352683
-1.32509 -2.50336 -0.949996
-1.22689 -3.97957 -4.95375
-1.12869 4.37229 -3.71774
-1.03051 2.66282 -0.795986
-0.932337 1.80633 -0.313359
-0.834173 1.38767 -0.162842
-0.736016 1.1478 -0.0976684
-0.637867 0.996132 -0.0635517
-0.539723 0.894456 -0.0432817
-0.441585 0.824198 -0.0300368
-0.343451 0.775407 -0.0206649
-0.24532 0.742416 -0.0135261
-0.147191 0.721928 -0.00767216
-0.0490634 0.7121 -0.00248797
0.0490634 0.7121 0.00248797
0.147191 0.721928 0.00767216
0.24532 0.742416 0.0135261
0.343451 0.775407 0.0206649
0.441585 0.824198 0.0300368
0.539723 0.894456 0.0432817
0.637867 0.996132 0.0635517
0.736016 1.1478 0.0976684
0.834173 1.38767 0.162842
0.932337 1.80633 0.313359
1.03051 2.66282 0.795986
1.12869 4.37229 3.71774
1.22689 -3.97957 4.95375
1.32509 -2.50336 0.949996
1.42331 -1.53412 0.352683
1.52154 -1.0708 0.179357
1.61978 -0.807382 0.107458
1.71804 -0.639347 0.0710961
1.81632 -0.523623 0.050259
1.91462 -0.439504 0.0372491
2.01293 -0.375868 0.0286027
2.11126 -0.326229 0.0225767
2.20961 -0.286555 0.0182172
2.30798 -0.254215 0.0149671
2.40638 -0.227419 0.0124832
2.50479 -0.20491 0.010545
2.60323 -0.185779 0.00900583
2.7017 -0.169352 0.00776476
2.80019 -0.155122 0.00675077
2.89871 -0.142698 0.00591266
2.99725 -0.131775 0.00521277
3.09583 -0.122112 0.00462294
3.19443 -0.113516 0.00412176
3.29307 -0.10583 0.00369275
3.39173 -0.0989262 0.00332303
3.49043 -0.092698 0.00300245
3.58916 -0.0870578 0.00272291
3.68793 -0.0819317 0.0024779
3.78673 -0.0772575 0.00226213
3.88557 -0.0729821 0.00207127
3.98445 -0.0690603 0.00190175
4.08336 -0.0654533 0.00175062
4.18232 -0.0621274 0.00161539
4.28131 -0.0590536 0.00149399
4.38035 -0.0562064 0.00138466
4.47943 -0.0535637 0.00128592
4.57855 -0.051106 0.00119649
4.67772 -0.048816 0.00111528
4.77694 -0.0466786 0.00104136
4.8762 -0.0446803 0.000973911
4.97551 -0.042809 0.00091223
5.07487 -0.041054 0.000855706
5.17427 -0.0394058 0.000803804
5.27373 -0.0378557 0.000756055
5.37325 -0.0363959 0.000712047
5.47281 -0.0350196 0.000671416
5.57243 -0.0337202 0.00063384
5.67211 -0.0324922 0.000599034
5.77184 -0.0313304 0.000566745
5.87163 -0.0302299 0.000536748
5.97148 -0.0291866 0.00050884
6.07139 -0.0281964 0.00048284
6.17136 -0.0272558 0.000458588
6.2714 -0.0263615 0.000435937
6.37149 -0.0255105 0.000414756
6.47166 -0.0246999 0.000394927
6.57188 -0.0239273 0.000376343
6.67218 -0.0231902 0.000358907
6.77254 -0.0224866 0.00034253
6.87298 -0.0218143 0.000327134
6.97348 -0.0211716 0.000312645
7.07406 -0.0205567 0.000298998
7.17471 -0.019968 0.00028613
7.27544 -0.0194041 0.000273988
7.37624 -0.0188635 0.000262521
7.47712 -0.018345 0.000251681
7.57807 -0.0178473 0.000241427
7.67911 -0.0173695 0.000231719
7.78023 -0.0169103 0.000222521
7.88143 -0.0164689 0.0002138
7.98271 -0.0160443 0.000205526
8.08408 -0.0156358 0.000197669
8.18554 -0.0152424 0.000190204
8.28708 -0.0148634 0.000183107
8.38872 -0.0144982 0.000176355
8.49044 -0.014146 0.000169927
8.59226 -0.0138063 0.000163805
8.69417 -0.0134785 0.000157969
8.79618 -0.013162 0.000152404
8.89828 -0.0128563 0.000147094
9.00048 -0.0125609 0.000142024
9.10278 -0.0122753 0.000137182
9.20518 -0.0119992 0.000132553
9.30769 -0.0117321 0.000128127
9.4103 -0.0114735 0.000123893
9.51301 -0.0112232 0.00011984
9.61583 -0.0109808 0.000115959
9.71877 -0.010746 0.000112241
9.82181 -0.0105184 0.000108677
9.92496 -0.0102978 0.000105259
10.0282 -0.0100838 0.000101981
10.1316 -0.00987624 9.88338e-05
10.2351 -0.00967482 9.58123e-05
10.3387 -0.0094793 9.29099e-05
10.4425 -0.00928946 9.01209e-05
10.5463 -0.00910507 8.74397e-05
10.6503 -0.00892593 8.48613e-05
10.7545 -0.00875184 8.23806e-05
10.8587 -0.0085826 7.99933e-05
10.9631 -0.00841804 7.76948e-05
11.0676 -0.00825799 7.54811e-05
11.1722 -0.00810228 7.33483e-05
11.277 -0.00795076 7.12928e-05
11.3819 -0.00780327 6.93111e-05
11.487 -0.00765967 6.73999e-05
11.5922 -0.00751982 6.55561e-05
11.6975 -0.0073836 6.37768e-05
11.803 -0.00725088 6.20592e-05
11.9086 -0.00712154 6.04006e-05
12.0144 -0.00699546 5.87985e-05
12.1204 -0.00687254 5.72506e-05
12.2265 -0.00675266 5.57545e-05
12.3327 -0.00663573 5.43082e-05
12.4391 -0.00652165 5.29096e-05
12.5457 -0.00641034 5.15566e-05
12.6524 -0.00630169 5.02476e-05
12.7593 -0.00619562 4.89807e-05
12.8664 -0.00609205 4.77542e-05
12.9737 -0.00599091 4.65666e-05
13.0811 -0.00589211 4.54163e-05
13.1887 -0.00579559 4.43019e-05
13.2965 -0.00570127 4.32219e-05
13.4044 -0.00560908 4.21752e-05
13.5126 -0.00551897 4.11603e-05
13.6209 -0.00543087 4.01761e-05
13.7294 -0.00534471 3.92215e-05
13.8382 -0.00526044 3.82954e-05
13.9471 -0.00517801 3.73966e-05
14.0562 -0.00509736 3.65242e-05
14.1655 -0.00501844 3.56773e-05
14.275 -0.0049412 3.48549e-05
14.3848 -0.00486559 3.40561e-05
14.4947 -0.00479157 3.32802e-05
14.6049 -0.00471908 3.25262e-05
14.7152 -0.0046481 3.17935e-05
14.8258 -0.00457856 3.10812e-05
14.9367 -0.00451045 3.03887e-05
15.0477 -0.0044437 2.97153e-05
15.159 -0.0043783 2.90604e-05
15.2705 -0.0043142 2.84232e-05
15.3823 -0.00425136 2.78033e-05
15.4943 -0.00418976 2.72e-05
15.6066 -0.00412935 2.66128e-05
15.7191 -0.00407012 2.60411e-05
15.8319 -0.00401202 2.54845e-05
15.9449 -0.00395503 2.49424e-05
16.0582 -0.00389912 2.44144e-05
16.1717 -0.00384425 2.39e-05
16.2856 -0.00379042 2.33988e-05
16.3997 -0.00373758 2.29104e-05
16.5141 -0.00368571 2.24343e-05
16.6288 -0.00363479 2.19702e-05
16.7437 -0.00358479 2.15177e-05
16.859 -0.00353569 2.10764e-05
16.9746 -0.00348747 2.0646e-05
17.0905 -0.00344011 2.02262e-05
17.2067 -0.00339359 1.98166e-05
17.3232 -0.00334787 1.9417e-05
17.4401 -0.00330296 1.90269e-05
17.5572 -0.00325882 1.86462e-05
17.6748 -0.00321543 1.82745e-05
17.7926 -0.00317279 1.79116e-05
17.9108 -0.00313086 1.75573e-05
18.0294 -0.00308964 1.72112e-05
18.1483 -0.00304911 1.68731e-05
18.2676 -0.00300925 1.65429e-05
18.3873 -0.00297004 1.62202e-05
18.5074 -0.00293147 1.59048e-05
18.6278 -0.00289353 1.55966e-05
18.7487 -0.0028562 1.52954e-05
18.8699 -0.00281947 1.50009e-05
18.9916 -0.00278331 1.47129e-05
19.1137 -0.00274773 1.44313e-05
19.2362 -0.0027127 1.41559e-05
19.3592 -0.00267822 1.38865e-05
19.4826 -0.00264427 1.36229e-05
19.6065 -0.00261083 1.3365e-05
19.7309 -0.00257791 1.31127e-05
19.8557 -0.00254548 1.28658e-05
19.9811 -0.00251353 1.2624e-05
20.1069 -0.00248206 1.23874e-05
20.2333 -0.00245105 1.21557e-05
20.3602 -0.00242049 1.19288e-05
20.4876 -0.00239038 1.17067e-05
20.6156 -0.00236069 1.14891e-05
20.7441 -0.00233143 1.12759e-05
20.8732 -0.00230259 1.1067e-05
21.0029 -0.00227414 1.08624e-05
21.1332 -0.00224609 1.06618e-05
21.2642 -0.00221843 1.04653e-05
21.3958 -0.00219115 1.02726e-05
21.528 -0.00216423 1.00837e-05
21.6609 -0.00213767 9.89846e-06
21.7945 -0.00211146 9.71682e-06
21.9288 -0.0020856 9.53868e-06
22.0639 -0.00206008 9.36393e-06
22.1997 -0.00203488 9.19249e-06
22.3363 -0.00201 9.02427e-06
22.4736 -0.00198544 8.85919e-06
22.6118 -0.00196118 8.69716e-06
22.7509 -0.00193721 8.53811e-06
22.8908 -0.00191354 8.38195e-06
23.0316 -0.00189016 8.22862e-06
23.1733 -0.00186704 8.07803e-06
23.316 -0.0018442 7.93011e-06
23.4597 -0.00182162 7.78479e-06
23.6044 -0.0017993 7.64201e-06
23.7502 -0.00177722 7.50168e-06
23.8971 -0.00175539 7.36375e-06
24.0451 -0.00173379 7.22814e-06
24.1944 -0.00171242 7.0948e-06
24.3448 -0.00169127 6.96366e-06
24.4966 -0.00167033 6.83465e-06
24.6496 -0.0016496 6.70771e-06
24.8041 -0.00162907 6.58279e-06
24.9601 -0.00160873 6.45981e-06
25.1175 -0.00158858 6.33873e-06
25.2766 -0.00156861 6.21947e-06
25.4373 -0.0015488 6.10197e-06
25.5998 -0.00152916 5.98619e-06
25.7641 -0.00150968 5.87204e-06
25.9304 -0.00149033 5.75949e-06
26.0988 -0.00147113 5.64845e-06
26.2693 -0.00145205 5.53886e-06
26.4421 -0.0014331 5.43067e-06
26.6174 -0.00141424 5.32379e-06
26.7954 -0.00139549 5.21817e-06
26.9761 -0.00137682 5.11373e-06
27.1598 -0.00135822 5.01038e-06
27.3468 -0.00133967 4.90804e-06
27.5373 -0.00132116 4.80663e-06
27.7317 -0.00130268 4.70605e-06
27.9302 -0.00128419 4.60617e-06
28.1333 -0.00126568 4.50689e-06
28.3415 -0.00124712 4.40806e-06
28.5554 -0.00122848 4.30951e-06
28.7758 -0.0012097 4.21105e-06
29.0035 -0.00119075 4.11244e-06
29.2396 -0.00117157 4.01338e-06
29.4858 -0.00115205 3.91347e-06
29.7441 -0.0011321 3.8122e-06
30.0173 -0.00111155 3.70882e-06
30.3101 -0.00109015 3.60218e-06
30.6297 -0.00106749 3.49037e-06
30.9905 -0.00104274 3.36963e-06
31.4301 -0.00101373 3.22995e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda2.0Nc1QuantumOneLoop/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=1.6
#Lambda=2
#Beta=16
#Nc=1
#QUANTUM=1

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=512 aX=1 aP=1

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda2.0Nc1QuantumOneLoop/SigmaAOneLoop.txt <==
-31.4301 -0.465971 -7.9744e-18
-30.9905 -0.465971 -7.9744e-18
-30.6297 -0.465971 -7.9744e-18
-30.3101 -0.465971 -7.9744e-18
-30.0173 -0.465971 -7.9744e-18
-29.7441 -0.465971 -7.9744e-18
-29.4858 -0.465971 -7.9744e-18
-29.2396 -0.465971 -7.9744e-18
-29.0035 -0.465971 -7.9744e-18
-28.7758 -0.465971 -7.9744e-18
-28.5554 -0.465971 -7.9744e-18
-28.3415 -0.465971 -7.9744e-18
-28.1333 -0.465971 -7.9744e-18
-27.9302 -0.465971 -7.9744e-18
-27.7317 -0.465971 -7.9744e-18
-27.5373 -0.465971 -7.9744e-18
-27.3468 -0.465971 -7.9744e-18
-27.1598 -0.465971 -7.9744e-18
-26.9761 -0.465971 -7.9744e-18
-26.7954 -0.465971 -7.9744e-18
-26.6174 -0.465971 -7.9744e-18
-26.4421 -0.465971 -7.9744e-18
-26.2693 -0.465971 -7.9744e-18
-26.0988 -0.465971 -7.9744e-18
-25.9304 -0.465971 -7.9744e-18
-25.7641 -0.465971 -7.9744e-18
-25.5998 -0.465971 -7.9744e-18
-25.4373 -0.465971 -7.9744e-18
-25.2766 -0.465971 -7.9744e-18
-25.1175 -0.465971 -7.9744e-18
-24.9601 -0.465971 -7.9744e-18
-24.8041 -0.465971 -7.9744e-18
-24.6496 -0.465971 -7.9744e-18
-24.4966 -0.465971 -7.9744e-18
-24.3448 -0.465971 -7.9744e-18
-24.1944 -0.465971 -7.9744e-18
-24.0451 -0.465971 -7.9744e-18
-23.8971 -0.465971 -7.9744e-18
-23.7502 -0.465971 -7.9744e-18
-23.6044 -0.465971 -7.9744e-18
-23.4597 -0.465971 -7.9744e-18
-23.316 -0.465971 -7.9744e-18
-23.1733 -0.465971 -7.9744e-18
-23.0316 -0.465971 -7.9744e-18
-22.8908 -0.465971 -7.9744e-18
-22.7509 -0.465971 -7.9744e-18
-22.6118 -0.465971 -7.9744e-18
-22.4736 -0.465971 -7.9744e-18
-22.3363 -0.465971 -7.9744e-18
-22.1997 -0.465971 -7.9744e-18
-22.0639 -0.465971 -7.9744e-18
-21.9288 -0.465971 -7.9744e-18
-21.7945 -0.465971 -7.9744e-18
-21.6609 -0.465971 -7.9744e-18
-21.528 -0.465971 -7.9744e-18
-21.3958 -0.465971 -7.9744e-18
-21.2642 -0.465971 -7.9744e-18
-21.1332 -0.465971 -7.9744e-18
-21.0029 -0.465971 -7.9744e-18
-20.8732 -0.465971 -7.9744e-18
-20.7441 -0.465971 -7.9744e-18
-20.6156 -0.465971 -7.9744e-18
-20.4876 -0.465971 -7.9744e-18
-20.3602 -0.465971 -7.9744e-18
-20.2333 -0.465971 -7.9744e-18
-20.1069 -0.465971 -7.9744e-18
-19.9811 -0.465971 -7.9744e-18
-19.8557 -0.465971 -7.9744e-18
-19.7309 -0.465971 -7.9744e-18
-19.6065 -0.465971 -7.9744e-18
-19.4826 -0.465971 -7.9744e-18
-19.3592 -0.465971 -7.9744e-18
-19.2362 -0.465971 -7.9744e-18
-19.1137 -0.465971 -7.9744e-18
-18.9916 -0.465971 -7.9744e-18
-18.8699 -0.465971 -7.9744e-18
-18.7487 -0.465971 -7.9744e-18
-18.6278 -0.465971 -7.9744e-18
-18.5074 -0.465971 -7.9744e-18
-18.3873 -0.465971 -7.9744e-18
-18.2676 -0.465971 -7.9744e-18
-18.1483 -0.465971 -7.9744e-18
-18.0294 -0.465971 -7.9744e-18
-17.9108 -0.465971 -7.9744e-18
-17.7926 -0.465971 -7.9744e-18
-17.6748 -0.465971 -7.9744e-18
-17.5572 -0.465971 -7.9744e-18
-17.4401 -0.465971 -7.9744e-18
-17.3232 -0.465971 -7.9744e-18
-17.2067 -0.465971 -7.9744e-18
-17.0905 -0.465971 -7.9744e-18
-16.9746 -0.465971 -7.9744e-18
-16.859 -0.465971 -7.9744e-18
-16.7437 -0.465971 -7.9744e-18
-16.6288 -0.465971 -7.9744e-18
-16.5141 -0.465971 -7.9744e-18
-16.3997 -0.465971 -7.9744e-18
-16.2856 -0.465971 -7.9744e-18
-16.1717 -0.465971 -7.9744e-18
-16.0582 -0.465971 -7.9744e-18
-15.9449 -0.465971 -7.9744e-18
-15.8319 -0.465971 -7.9744e-18
-15.7191 -0.465971 -7.9744e-18
-15.6066 -0.465971 -7.9744e-18
-15.4943 -0.465971 -7.9744e-18
-15.3823 -0.465971 -7.9744e-18
-15.2705 -0.465971 -7.9744e-18
-15.159 -0.465971 -7.9744e-18
-15.0477 -0.465971 -7.9744e-18
-14.9367 -0.465971 -7.9744e-18
-14.8258 -0.465971 -7.9744e-18
-14.7152 -0.465971 -7.9744e-18
-14.6049 -0.465971 -7.9744e-18
-14.4947 -0.465971 -7.9744e-18
-14.3848 -0.465971 -7.9744e-18
-14.275 -0.465971 -7.9744e-18
-14.1655 -0.465971 -7.9744e-18
-14.0562 -0.465971 -7.9744e-18
-13.9471 -0.465971 -7.9744e-18
-13.8382 -0.465971 -7.9744e-18
-13.7294 -0.465971 -7.9744e-18
-13.6209 -0.465971 -7.9744e-18
-13.5126 -0.465971 -7.9744e-18
-13.4044 -0.465971 -7.9744e-18
-13.2965 -0.465971 -7.9744e-18
-13.1887 -0.465971 -7.9744e-18
-13.0811 -0.465971 -7.9744e-18
-12.9737 -0.465971 -7.9744e-18
-12.8664 -0.465971 -7.9744e-18
-12.7593 -0.465971 -7.9744e-18
-12.6524 -0.465971 -7.9744e-18
-12.5457 -0.465971 -7.9744e-18
-12.4391 -0.465971 -7.9744e-18
-12.3327 -0.465971 -7.9744e-18
-12.2265 -0.465971 -7.9744e-18
-12.1204 -0.465971 -7.9744e-18
-12.0144 -0.465971 -7.9744e-18
-11.9086 -0.465971 -7.9744e-18
-11.803 -0.465971 -7.9744e-18
-11.6975 -0.465971 -7.9744e-18
-11.5922 -0.465971 -7.9744e-18
-11.487 -0.465971 -7.9744e-18
-11.3819 -0.465971 -7.9744e-18
-11.277 -0.465971 -7.9744e-18
-11.1722 -0.465971 -7.9744e-18
-11.0676 -0.465971 -7.9744e-18
-10.9631 -0.465971 -7.9744e-18
-10.8587 -0.465971 -7.9744e-18
-10.7545 -0.465971 -7.9744e-18
-10.6503 -0.465971 -7.9744e-18
-10.5463 -0.465971 -7.9744e-18
-10.4425 -0.465971 -7.9744e-18
-10.3387 -0.465971 -7.9744e-18
-10.2351 -0.465971 -7.9744e-18
-10.1316 -0.465971 -7.9744e-18
-10.0282 -0.465971 -7.9744e-18
-9.92496 -0.465971 -7.9744e-18
-9.82181 -0.465971 -7.9744e-18
-9.71877 -0.465971 -7.9744e-18
-9.61583 -0.465971 -7.9744e-18
-9.51301 -0.465971 -7.9744e-18
-9.4103 -0.465971 -7.9744e-18
-9.30769 -0.465971 -7.9744e-18
-9.20518 -0.465971 -7.9744e-18
-9.10278 -0.465971 -7.9744e-18
-9.00048 -0.465971 -7.9744e-18
-8.89828 -0.465971 -7.9744e-18
-8.79618 -0.465971 -7.9744e-18
-8.69417 -0.465971 -7.9744e-18
-8.59226 -0.465971 -7.9744e-18
-8.49044 -0.465971 -7.9744e-18
-8.38872 -0.465971 -7.9744e-18
-8.28708 -0.465971 -7.9744e-18
-8.18554 -0.465971 -7.9744e-18
-8.08408 -0.465971 -7.9744e-18
-7.98271 -0.465971 -7.9744e-18
-7.88143 -0.465971 -7.9744e-18
-7.78023 -0.465971 -7.9744e-18
-7.67911 -0.465971 -7.9744e-18
-7.57807 -0.465971 -7.9744e-18
-7.47712 -0.465971 -7.9744e-18
-7.37624 -0.465971 -7.9744e-18
-7.27544 -0.465971 -7.9744e-18
-7.17471 -0.465971 -7.9744e-18
-7.07406 -0.465971 -7.9744e-18
-6.97348 -0.465971 -7.9744e-18
-6.87298 -0.465971 -7.9744e-18
-6.77254 -0.465971 -7.9744e-18
-6.67218 -0.465971 -7.9744e-18
-6.57188 -0.465971 -7.9744e-18
-6.47166 -0.465971 -7.9744e-18
-6.37149 -0.465971 -7.9744e-18
-6.2714 -0.465971 -7.9744e-18
-6.17136 -0.465971 -7.9744e-18
-6.07139 -0.465971 -7.9744e-18
-5.97148 -0.465971 -7.9744e-18
-5.87163 -0.465971 -7.9744e-18
-5.77184 -0.465971 -7.9744e-18
-5.67211 -0.465971 -7.9744e-18
-5.57243 -0.465971 -7.9744e-18
-5.47281 -0.465971 -7.9744e-18
-5.37325 -0.465971 -7.9744e-18
-5.27373 -0.465971 -7.9744e-18
-5.17427 -0.465971 -7.9744e-18
-5.07487 -0.465971 -7.9744e-18
-4.97551 -0.465971 -7.9744e-18
-4.8762 -0.465971 -7.9744e-18
-4.77694 -0.465971 -7.9744e-18
-4.67772 -0.465971 -7.9744e-18
-4.57855 -0.465971 -7.9744e-18
-4.47943 -0.465971 -7.9744e-18
-4.38035 -0.465971 -7.9744e-18
-4.28131 -0.465971 -7.9744e-18
-4.18232 -0.465971 -7.9744e-18
-4.08336 -0.465971 -7.9744e-18
-3.98445 -0.465971 -7.9744e-18
-3.88557 -0.465971 -7.9744e-18
-3.78673 -0.465971 -7.9744e-18
-3.68793 -0.465971 -7.9744e-18
-3.58916 -0.465971 -7.9744e-18
-3.49043 -0.465971 -7.9744e-18
-3.39173 -0.465971 -7.9744e-18
-3.29307 -0.465971 -7.9744e-18
-3.19443 -0.465971 -7.9744e-18
-3.09583 -0.465971 -7.9744e-18
-2.99725 -0.465971 -7.9744e-18
-2.89871 -0.465971 -7.9744e-18
-2.80019 -0.465971 -7.9744e-18
-2.7017 -0.465971 -7.9744e-18
-2.60323 -0.465971 -7.9744e-18
-2.50479 -0.465971 -7.9744e-18
-2.40638 -0.465971 -7.9744e-18
-2.30798 -0.465971 -7.9744e-18
-2.20961 -0.465971 -7.9744e-18
-2.11126 -0.465971 -7.9744e-18
-2.01293 -0.465971 -7.9744e-18
-1.91462 -0.465971 -7.9744e-18
-1.81632 -0.465971 -7.9744e-18
-1.71804 -0.465971 -7.9744e-18
-1.61978 -0.465971 -7.9744e-18
-1.52154 -0.465971 -7.9744e-18
-1.42331 -0.465971 -7.9744e-18
-1.32509 -0.465971 -7.9744e-18
-1.22689 -0.465971 -7.9744e-18
-1.12869 -0.465971 -7.9744e-18
-1.03051 -0.465971 -7.9744e-18
-0.932337 -0.465971 -7.9744e-18
-0.834173 -0.465971 -7.9744e-18
-0.736016 -0.465971 -7.9744e-18
-0.637867 -0.465971 -7.9744e-18
-0.539723 -0.465971 -7.9744e-18
-0.441585 -0.465971 -7.9744e-18
-0.343451 -0.465971 -7.9744e-18
-0.24532 -0.465971 -7.9744e-18
-0.147191 -0.465971 -7.9744e-18
-0.0490634 -0.465971 -7.9744e-18
0.0490634 -0.465971 -7.9744e-18
0.147191 -0.465971 -7.9744e-18
0.24532 -0.465971 -7.9744e-18
0.343451 -0.465971 -7.9744e-18
0.441585 -0.465971 -7.9744e-18
0.539723 -0.465971 -7.9744e-18
0.637867 -0.465971 -7.9744e-18
0.736016 -0.465971 -7.9744e-18
0.834173 -0.465971 -7.9744e-18
0.932337 -0.465971 -7.9744e-18
1.03051 -0.465971 -7.9744e-18
1.12869 -0.465971 -7.9744e-18
1.22689 -0.465971 -7.9744e-18
1.32509 -0.465971 -7.9744e-18
1.42331 -0.465971 -7.9744e-18
1.52154 -0.465971 -7.9744e-18
1.61978 -0.465971 -7.9744e-18
1.71804 -0.465971 -7.9744e-18
1.81632 -0.465971 -7.9744e-18
1.91462 -0.465971 -7.9744e-18
2.01293 -0.465971 -7.9744e-18
2.11126 -0.465971 -7.9744e-18
2.20961 -0.465971 -7.9744e-18
2.30798 -0.465971 -7.9744e-18
2.40638 -0.465971 -7.9744e-18
2.50479 -0.465971 -7.9744e-18
2.60323 -0.465971 -7.9744e-18
2.7017 -0.465971 -7.9744e-18
2.80019 -0.465971 -7.9744e-18
2.89871 -0.465971 -7.9744e-18
2.99725 -0.465971 -7.9744e-18
3.09583 -0.465971 -7.9744e-18
3.19443 -0.465971 -7.9744e-18
3.29307 -0.465971 -7.9744e-18
3.39173 -0.465971 -7.9744e-18
3.49043 -0.465971 -7.9744e-18
3.58916 -0.465971 -7.9744e-18
3.68793 -0.465971 -7.9744e-18
3.78673 -0.465971 -7.9744e-18
3.88557 -0.465971 -7.9744e-18
3.98445 -0.465971 -7.9744e-18
4.08336 -0.465971 -7.9744e-18
4.18232 -0.465971 -7.9744e-18
4.28131 -0.465971 -7.9744e-18
4.38035 -0.465971 -7.9744e-18
4.47943 -0.465971 -7.9744e-18
4.57855 -0.465971 -7.9744e-18
4.67772 -0.465971 -7.9744e-18
4.77694 -0.465971 -7.9744e-18
4.8762 -0.465971 -7.9744e-18
4.97551 -0.465971 -7.9744e-18
5.07487 -0.465971 -7.9744e-18
5.17427 -0.465971 -7.9744e-18
5.27373 -0.465971 -7.9744e-18
5.37325 -0.465971 -7.9744e-18
5.47281 -0.465971 -7.9744e-18
5.57243 -0.465971 -7.9744e-18
5.67211 -0.465971 -7.9744e-18
5.77184 -0.465971 -7.9744e-18
5.87163 -0.465971 -7.9744e-18
5.97148 -0.465971 -7.9744e-18
6.07139 -0.465971 -7.9744e-18
6.17136 -0.465971 -7.9744e-18
6.2714 -0.465971 -7.9744e-18
6.37149 -0.465971 -7.9744e-18
6.47166 -0.465971 -7.9744e-18
6.57188 -0.465971 -7.9744e-18
6.67218 -0.465971 -7.9744e-18
6.77254 -0.465971 -7.9744e-18
6.87298 -0.465971 -7.9744e-18
6.97348 -0.465971 -7.9744e-18
7.07406 -0.465971 -7.9744e-18
7.17471 -0.465971 -7.9744e-18
7.27544 -0.465971 -7.9744e-18
7.37624 -0.465971 -7.9744e-18
7.47712 -0.465971 -7.9744e-18
7.57807 -0.465971 -7.9744e-18
7.67911 -0.465971 -7.9744e-18
7.78023 -0.465971 -7.9744e-18
7.88143 -0.465971 -7.9744e-18
7.98271 -0.465971 -7.9744e-18
8.08408 -0.465971 -7.9744e-18
8.18554 -0.465971 -7.9744e-18
8.28708 -0.465971 -7.9744e-18
8.38872 -0.465971 -7.9744e-18
8.49044 -0.465971 -7.9744e-18
8.59226 -0.465971 -7.9744e-18
8.69417 -0.465971 -7.9744e-18
8.79618 -0.465971 -7.9744e-18
8.89828 -0.465971 -7.9744e-18
9.00048 -0.465971 -7.9744e-18
9.10278 -0.465971 -7.9744e-18
9.20518 -0.465971 -7.9744e-18
9.30769 -0.465971 -7.9744e-18
9.4103 -0.465971 -7.9744e-18
9.51301 -0.465971 -7.9744e-18
9.61583 -0.465971 -7.9744e-18
9.71877 -0.465971 -7.9744e-18
9.82181 -0.465971 -7.9744e-18
9.92496 -0.465971 -7.9744e-18
10.0282 -0.465971 -7.9744e-18
10.1316 -0.465971 -7.9744e-18
10.2351 -0.465971 -7.9744e-18
10.3387 -0.465971 -7.9744e-18
10.4425 -0.465971 -7.9744e-18
10.5463 -0.465971 -7.9744e-18
10.6503 -0.465971 -7.9744e-18
10.7545 -0.465971 -7.9744e-18
10.8587 -0.465971 -7.9744e-18
10.9631 -0.465971 -7.9744e-18
11.0676 -0.465971 -7.9744e-18
11.1722 -0.465971 -7.9744e-18
11.277 -0.465971 -7.9744e-18
11.3819 -0.465971 -7.9744e-18
11.487 -0.465971 -7.9744e-18
11.5922 -0.465971 -7.9744e-18
11.6975 -0.465971 -7.9744e-18
11.803 -0.465971 -7.9744e-18
11.9086 -0.465971 -7.9744e-18
12.0144 -0.465971 -7.9744e-18
12.1204 -0.465971 -7.9744e-18
12.2265 -0.465971 -7.9744e-18
12.3327 -0.465971 -7.9744e-18
12.4391 -0.465971 -7.9744e-18
12.5457 -0.465971 -7.9744e-18
12.6524 -0.465971 -7.9744e-18
12.7593 -0.465971 -7.9744e-18
12.8664 -0.465971 -7.9744e-18
12.9737 -0.465971 -7.9744e-18
13.0811 -0.465971 -7.9744e-18
13.1887 -0.465971 -7.9744e-18
13.2965 -0.465971 -7.9744e-18
13.4044 -0.465971 -7.9744e-18
13.5126 -0.465971 -7.9744e-18
13.6209 -0.465971 -7.9744e-18
13.7294 -0.465971 -7.9744e-18
13.8382 -0.465971 -7.9744e-18
13.9471 -0.465971 -7.9744e-18
14.0562 -0.465971 -7.9744e-18
14.1655 -0.465971 -7.9744e-18
14.275 -0.465971 -7.9744e-18
14.3848 -0.465971 -7.9744e-18
14.4947 -0.465971 -7.9744e-18
14.6049 -0.465971 -7.9744e-18
14.7152 -0.465971 -7.9744e-18
14.8258 -0.465971 -7.9744e-18
14.9367 -0.465971 -7.9744e-18
15.0477 -0.465971 -7.9744e-18
15.159 -0.465971 -7.9744e-18
15.2705 -0.465971 -7.9744e-18
15.3823 -0.465971 -7.9744e-18
15.4943 -0.465971 -7.9744e-18
15.6066 -0.465971 -7.9744e-18
15.7191 -0.465971 -7.9744e-18
15.8319 -0.465971 -7.9744e-18
15.9449 -0.465971 -7.9744e-18
16.0582 -0.465971 -7.9744e-18
16.1717 -0.465971 -7.9744e-18
16.2856 -0.465971 -7.9744e-18
16.3997 -0.465971 -7.9744e-18
16.5141 -0.465971 -7.9744e-18
16.6288 -0.465971 -7.9744e-18
16.7437 -0.465971 -7.9744e-18
16.859 -0.465971 -7.9744e-18
16.9746 -0.465971 -7.9744e-18
17.0905 -0.465971 -7.9744e-18
17.2067 -0.465971 -7.9744e-18
17.3232 -0.465971 -7.9744e-18
17.4401 -0.465971 -7.9744e-18
17.5572 -0.465971 -7.9744e-18
17.6748 -0.465971 -7.9744e-18
17.7926 -0.465971 -7.9744e-18
17.9108 -0.465971 -7.9744e-18
18.0294 -0.465971 -7.9744e-18
18.1483 -0.465971 -7.9744e-18
18.2676 -0.465971 -7.9744e-18
18.3873 -0.465971 -7.9744e-18
18.5074 -0.465971 -7.9744e-18
18.6278 -0.465971 -7.9744e-18
18.7487 -0.465971 -7.9744e-18
18.8699 -0.465971 -7.9744e-18
18.9916 -0.465971 -7.9744e-18
19.1137 -0.465971 -7.9744e-18
19.2362 -0.465971 -7.9744e-18
19.3592 -0.465971 -7.9744e-18
19.4826 -0.465971 -7.9744e-18
19.6065 -0.465971 -7.9744e-18
19.7309 -0.465971 -7.9744e-18
19.8557 -0.465971 -7.9744e-18
19.9811 -0.465971 -7.9744e-18
20.1069 -0.465971 -7.9744e-18
20.2333 -0.465971 -7.9744e-18
20.3602 -0.465971 -7.9744e-18
20.4876 -0.465971 -7.9744e-18
20.6156 -0.465971 -7.9744e-18
20.7441 -0.465971 -7.9744e-18
20.8732 -0.465971 -7.9744e-18
21.0029 -0.465971 -7.9744e-18
21.1332 -0.465971 -7.9744e-18
21.2642 -0.465971 -7.9744e-18
21.3958 -0.465971 -7.9744e-18
21.528 -0.465971 -7.9744e-18
21.6609 -0.465971 -7.9744e-18
21.7945 -0.465971 -7.9744e-18
21.9288 -0.465971 -7.9744e-18
22.0639 -0.465971 -7.9744e-18
22.1997 -0.465971 -7.9744e-18
22.3363 -0.465971 -7.9744e-18
22.4736 -0.465971 -7.9744e-18
22.6118 -0.465971 -7.9744e-18
22.7509 -0.465971 -7.9744e-18
22.8908 -0.465971 -7.9744e-18
23.0316 -0.465971 -7.9744e-18
23.1733 -0.465971 -7.9744e-18
23.316 -0.465971 -7.9744e-18
23.4597 -0.465971 -7.9744e-18
23.6044 -0.465971 -7.9744e-18
23.7502 -0.465971 -7.9744e-18
23.8971 -0.465971 -7.9744e-18
24.0451 -0.465971 -7.9744e-18
24.1944 -0.465971 -7.9744e-18
24.3448 -0.465971 -7.9744e-18
24.4966 -0.465971 -7.9744e-18
24.6496 -0.465971 -7.9744e-18
24.8041 -0.465971 -7.9744e-18
24.9601 -0.465971 -7.9744e-18
25.1175 -0.465971 -7.9744e-18
25.2766 -0.465971 -7.9744e-18
25.4373 -0.465971 -7.9744e-18
25.5998 -0.465971 -7.9744e-18
25.7641 -0.465971 -7.9744e-18
25.9304 -0.465971 -7.9744e-18
26.0988 -0.465971 -7.9744e-18
26.2693 -0.465971 -7.9744e-18
26.4421 -0.465971 -7.9744e-18
26.6174 -0.465971 -7.9744e-18
26.7954 -0.465971 -7.9744e-18
26.9761 -0.465971 -7.9744e-18
27.1598 -0.465971 -7.9744e-18
27.3468 -0.465971 -7.9744e-18
27.5373 -0.465971 -7.9744e-18
27.7317 -0.465971 -7.9744e-18
27.9302 -0.465971 -7.9744e-18
28.1333 -0.465971 -7.9744e-18
28.3415 -0.465971 -7.9744e-18
28.5554 -0.465971 -7.9744e-18
28.7758 -0.465971 -7.9744e-18
29.0035 -0.465971 -7.9744e-18
29.2396 -0.465971 -7.9744e-18
29.4858 -0.465971 -7.9744e-18
29.7441 -0.465971 -7.9744e-18
30.0173 -0.465971 -7.9744e-18
30.3101 -0.465971 -7.9744e-18
30.6297 -0.465971 -7.9744e-18
30.9905 -0.465971 -7.9744e-18
31.4301 -0.465971 -7.9744e-18


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda2.0Nc1QuantumOneLoop/SigmaATwoLoop.txt <==
-31.4301 -0.859849 0.00112579
-30.9905 -0.865776 -0.000766979
-30.6297 -0.861836 -8.63093e-05
-30.3101 -0.864896 -0.00306348
-30.0173 -0.863052 -0.00510293
-29.7441 -0.868848 -0.00747754
-29.4858 -0.869143 -0.00157161
-29.2396 -0.868844 0.00297763
-29.0035 -0.863938 0.000697228
-28.7758 -0.868297 -0.00336803
-28.5554 -0.867142 0.00204108
-28.3415 -0.866115 0.00027698
-28.1333 -0.866442 -0.00171731
-27.9302 -0.868098 0.00123579
-27.7317 -0.864803 8.80782e-05
-27.5373 -0.868328 -0.00147162
-27.3468 -0.865757 0.00199019
-27.1598 -0.866862 -0.00175445
-26.9761 -0.866954 0.000879831
-26.7954 -0.866357 1.89906e-05
-26.6174 -0.866719 -0.000732092
-26.4421 -0.867115 0.000936661
-26.2693 -0.865808 -0.00076877
-26.0988 -0.867887 0.000242623
-25.9304 -0.865412 0.000339882
-25.7641 -0.867883 -0.000907954
-25.5998 -0.865802 0.00123846
-25.4373 -0.867289 -0.00137213
-25.2766 -0.86649 0.00122906
-25.1175 -0.866706 -0.000951721
-24.9601 -0.866918 0.000538508
-24.8041 -0.866542 -0.00015246
-24.6496 -0.866878 -0.000211308
-24.4966 -0.866809 0.000430077
-24.3448 -0.866512 -0.000551575
-24.1944 -0.867263 0.00050704
-24.0451 -0.866109 -0.000383338
-23.8971 -0.867624 0.000146981
-23.7502 -0.8659 0.000100004
-23.6044 -0.867733 -0.000382634
-23.4597 -0.865965 0.00060664
-23.316 -0.867587 -0.000807532
-23.1733 -0.866242 0.000910538
-23.0316 -0.867292 -0.000968151
-22.8908 -0.866597 0.000925332
-22.7509 -0.86699 -0.000848374
-22.6118 -0.866898 0.000695246
-22.4736 -0.866795 -0.000538463
-22.3363 -0.867058 0.000340464
-22.1997 -0.86676 -0.000172541
-22.0639 -0.867056 -5.21474e-06
-21.9288 -0.866878 0.00012755
-21.7945 -0.866925 -0.000240356
-21.6609 -0.867098 0.00028604
-21.528 -0.866729 -0.000317068
-21.3958 -0.867348 0.000282566
-21.2642 -0.866536 -0.000240114
-21.1332 -0.867566 0.000143182
-21.0029 -0.866403 -5.21039e-05
-20.8732 -0.867706 -7.80383e-05
-20.7441 -0.866363 0.000186479
-20.6156 -0.86775 -0.000318846
-20.4876 -0.86642 0.00041565
-20.3602 -0.867703 -0.000524777
-20.2333 -0.866559 0.000588892
-20.1069 -0.867589 -0.000658845
-19.9811 -0.866751 0.000679569
-19.8557 -0.867442 -0.000704883
-19.7309 -0.866961 0.000681531
-19.6065 -0.867296 -0.000665845
-19.4826 -0.867156 0.000605599
-19.3592 -0.867181 -0.000558973
-19.2362 -0.867311 0.000473888
-19.1137 -0.867116 -0.000409691
-18.9916 -0.867411 0.000313644
-18.8699 -0.867111 -0.0002457
-18.7487 -0.867453 0.000151825
-18.6278 -0.867166 -9.22101e-05
-18.5074 -0.867441 1.11006e-05
-18.3873 -0.867272 3.12393e-05
-18.2676 -0.867387 -9.25062e-05
-18.1483 -0.867415 0.000112341
-18.0294 -0.867307 -0.000150438
-17.9108 -0.867578 0.000146183
-17.7926 -0.867218 -0.000161202
-17.6748 -0.867743 0.000134378
-17.5572 -0.867138 -0.000129137
-17.4401 -0.867897 8.35689e-05
-17.3232 -0.86708 -6.27437e-05
-17.2067 -0.868026 3.66493e-06
-17.0905 -0.867052 2.70985e-05
-16.9746 -0.868124 -9.38958e-05
-16.859 -0.867062 0.000128773
-16.7437 -0.868187 -0.000197656
-16.6288 -0.86711 0.000231274
-16.5141 -0.868217 -0.000297305
-16.3997 -0.867194 0.000325186
-16.2856 -0.868216 -0.000384472
-16.1717 -0.867309 0.000403283
-16.0582 -0.868192 -0.000453134
-15.9449 -0.867448 0.000460777
-15.8319 -0.868152 -0.000499727
-15.7191 -0.867604 0.000495286
-15.6066 -0.868104 -0.000522992
-15.4943 -0.867767 0.000506596
-15.3823 -0.868057 -0.00052366
-15.2705 -0.867931 0.000496278
-15.159 -0.86802 -0.000504028
-15.0477 -0.868087 0.000467244
-14.9367 -0.867997 -0.000467506
-14.8258 -0.868232 0.000423289
-14.7152 -0.867994 -0.000418164
-14.6049 -0.868361 0.000368662
-14.4947 -0.868014 -0.000360329
-14.3848 -0.868471 0.000307688
-14.275 -0.86806 -0.000298248
-14.1655 -0.868563 0.000244473
-14.0562 -0.868131 -0.000235826
-13.9471 -0.868637 0.000182679
-13.8382 -0.868228 -0.000176438
-13.7294 -0.868694 0.000125377
-13.6209 -0.868347 -0.000122825
-13.5126 -0.868738 7.49712e-05
-13.4044 -0.868487 -7.70414e-05
-13.2965 -0.868772 3.31761e-05
-13.1887 -0.868643 -4.04601e-05
-13.0811 -0.8688 1.04659e-06
-12.9737 -0.868814 -1.38196e-05
-12.8664 -0.868826 -2.09642e-05
-12.7593 -0.868994 2.70501e-06
-12.6524 -0.868855 -3.2922e-05
-12.5457 -0.869182 9.41292e-06
-12.4391 -0.868889 -3.53165e-05
-12.3327 -0.869374 6.98011e-06
-12.2265 -0.868934 -2.89638e-05
-12.1204 -0.869567 -3.63785e-06
-12.0144 -0.868992 -1.49101e-05
-11.9086 -0.86976 -2.12978e-05
-11.803 -0.869066 5.65619e-06
-11.6975 -0.869951 -4.47519e-05
-11.5922 -0.869158 3.14821e-05
-11.487 -0.870139 -7.27184e-05
-11.3819 -0.869271 6.13157e-05
-11.277 -0.870324 -0.00010394
-11.1722 -0.869405 9.39586e-05
-11.0676 -0.870506 -0.00013723
-10.9631 -0.869563 0.000128305
-10.8587 -0.870685 -0.000171503
-10.7545 -0.869745 0.000163373
-10.6503 -0.870864 -0.000205799
-10.5463 -0.869951 0.000198317
-10.4425 -0.871044 -0.000239293
-10.3387 -0.870181 0.000232441
-10.2351 -0.871226 -0.000271298
-10.1316 -0.870437 0.0002652
-10.0282 -0.871414 -0.000301265
-9.92496 -0.870719 0.000296195
-9.82181 -0.87161 -0.000328767
-9.71877 -0.871026 0.000325165
-9.61583 -0.871818 -0.000353493
-9.51301 -0.871359 0.000351977
-9.4103 -0.87204 -0.000375228
-9.30769 -0.871719 0.000376616
-9.20518 -0.87228 -0.000393834
-9.10278 -0.872108 0.000399172
-9.00048 -0.872543 -0.000409235
-8.89828 -0.872526 0.000419831
-8.79618 -0.872833 -0.000421392
-8.69417 -0.872975 0.000438863
-8.59226 -0.873154 -0.000430286
-8.49044 -0.873459 0.00045662
-8.38872 -0.873511 -0.000435894
-8.28708 -0.87398 0.000473532
-8.18554 -0.873911 -0.000438165
-8.08408 -0.874542 0.00049011
-7.98271 -0.874359 -0.000436994
-7.88143 -0.875152 0.000506954
-7.78023 -0.874863 -0.000432196
-7.67911 -0.875815 0.000524769
-7.57807 -0.875432 -0.000423468
-7.47712 -0.876539 0.000544393
-7.37624 -0.876075 -0.000410344
-7.27544 -0.877334 0.000566836
-7.17471 -0.876803 -0.00039214
-7.07406 -0.878212 0.000593338
-6.97348 -0.877632 -0.000367876
-6.87298 -0.879188 0.000625456
-6.77254 -0.878577 -0.000336168
-6.67218 -0.88028 0.000665185
-6.57188 -0.879659 -0.000295076
-6.47166 -0.881512 0.000715142
-6.37149 -0.880905 -0.000241886
-6.2714 -0.882913 0.000778831
-6.17136 -0.882346 -0.00017278
-6.07139 -0.884519 0.000861045
-5.97148 -0.884025 -8.23402e-05
-5.87163 -0.886379 0.000968487
-5.77184 -0.885996 3.72214e-05
-5.67211 -0.888556 0.00111074
-5.57243 -0.88833 0.000197289
-5.47281 -0.891133 0.00130183
-5.37325 -0.891125 0.000414854
-5.27373 -0.894225 0.00156284
-5.17427 -0.894514 0.000715923
-5.07487 -0.897991 0.00192643
-4.97551 -0.898684 0.00114153
-4.8762 -0.902658 0.00244495
-4.77694 -0.90391 0.0017588
-4.67772 -0.908561 0.00320579
-4.57855 -0.910601 0.00268254
-4.47943 -0.916215 0.00436231
-4.38035 -0.919403 0.00412011
-4.28131 -0.926446 0.00620067
-4.18232 -0.931377 0.00647279
-4.08336 -0.940655 0.00929831
-3.98445 -0.948392 0.0105898
-3.88557 -0.961405 0.0149474
-3.78673 -0.974003 0.0184981
-3.68793 -0.993807 0.0264813
-3.58916 -1.01567 0.0359298
-3.49043 -1.04914 0.0544567
-3.39173 -1.09039 0.0837116
-3.29307 -1.15203 0.144299
-3.19443 -1.21981 0.269233
-3.09583 -1.22439 0.546874
-2.99725 -0.860949 0.721961
-2.89871 -0.51133 0.525895
-2.80019 -0.462165 0.292495
-2.7017 -0.507311 0.169824
-2.60323 -0.55203 0.104999
-2.50479 -0.587243 0.0714122
-2.40638 -0.611457 0.0481621
-2.30798 -0.629716 0.0350658
-2.20961 -0.641116 0.0228595
-2.11126 -0.649444 0.0160166
-2.01293 -0.652566 0.00751224
-1.91462 -0.653197 0.00268559
-1.81632 -0.648328 -0.00536473
-1.71804 -0.639953 -0.0115353
-1.61978 -0.624318 -0.023524
-1.52154 -0.602328 -0.0376401
-1.42331 -0.568622 -0.0652948
-1.32509 -0.522703 -0.111475
-1.22689 -0.464261 -0.2109
-1.12869 -0.448624 -0.422069
-1.03051 -0.793805 -0.775854
-0.932337 -1.2048 -0.707629
-0.834173 -1.25687 -0.380864
-0.736016 -1.2023 -0.204684
-0.637867 -1.14497 -0.122402
-0.539723 -1.10334 -0.0763312
-0.441585 -1.07347 -0.0517119
-0.343451 -1.05336 -0.0330019
-0.24532 -1.0395 -0.022412
-0.147191 -1.0312 -0.0112767
-0.0490634 -1.02709 -0.00469004
0.0490634 -1.02709 0.00469004
0.147191 -1.0312 0.0112767
0.24532 -1.0395 0.022412
0.343451 -1.05336 0.0330019
0.441585 -1.07347 0.0517119
0.539723 -1.10334 0.0763312
0.637867 -1.14497 0.122402
0.736016 -1.2023 0.204684
0.834173 -1.25687 0.380864
0.932337 -1.2048 0.707629
1.03051 -0.793805 0.775854
1.12869 -0.448624 0.422069
1.22689 -0.464261 0.2109
1.32509 -0.522703 0.111475
1.42331 -0.568622 0.0652948
1.52154 -0.602328 0.0376401
1.61978 -0.624318 0.023524
1.71804 -0.639953 0.0115353
1.81632 -0.648328 0.00536473
1.91462 -0.653197 -0.00268559
2.01293 -0.652566 -0.00751224
2.11126 -0.649444 -0.0160166
2.20961 -0.641116 -0.0228595
2.30798 -0.629716 -0.0350658
2.40638 -0.611457 -0.0481621
2.50479 -0.587243 -0.0714122
2.60323 -0.55203 -0.104999
2.7017 -0.507311 -0.169824
2.80019 -0.462165 -0.292495
2.89871 -0.51133 -0.525895
2.99725 -0.860949 -0.721961
3.09583 -1.22439 -0.546874
3.19443 -1.21981 -0.269233
3.29307 -1.15203 -0.144299
3.39173 -1.09039 -0.0837116
3.49043 -1.04914 -0.0544567
3.58916 -1.01567 -0.0359298
3.68793 -0.993807 -0.0264813
3.78673 -0.974003 -0.0184981
3.88557 -0.961405 -0.0149474
3.98445 -0.948392 -0.0105898
4.08336 -0.940655 -0.00929831
4.18232 -0.931377 -0.00647279
4.28131 -0.926446 -0.00620067
4.38035 -0.919403 -0.00412011
4.47943 -0.916215 -0.00436231
4.57855 -0.910601 -0.00268254
4.67772 -0.908561 -0.00320579
4.77694 -0.90391 -0.0017588
4.8762 -0.902658 -0.00244495
4.97551 -0.898684 -0.00114153
5.07487 -0.897991 -0.00192643
5.17427 -0.894514 -0.000715923
5.27373 -0.894225 -0.00156284
5.37325 -0.891125 -0.000414854
5.47281 -0.891133 -0.00130183
5.57243 -0.88833 -0.000197289
5.67211 -0.888556 -0.00111074
5.77184 -0.885996 -3.72214e-05
5.87163 -0.886379 -0.000968487
5.97148 -0.884025 8.23402e-05
6.07139 -0.884519 -0.000861045
6.17136 -0.882346 0.00017278
6.2714 -0.882913 -0.000778831
6.37149 -0.880905 0.000241886
6.47166 -0.881512 -0.000715142
6.57188 -0.879659 0.000295076
6.67218 -0.88028 -0.000665185
6.77254 -0.878577 0.000336168
6.87298 -0.879188 -0.000625456
6.97348 -0.877632 0.000367876
7.07406 -0.878212 -0.000593338
7.17471 -0.876803 0.00039214
7.27544 -0.877334 -0.000566836
7.37624 -0.876075 0.000410344
7.47712 -0.876539 -0.000544393
7.57807 -0.875432 0.000423468
7.67911 -0.875815 -0.000524769
7.78023 -0.874863 0.000432196
7.88143 -0.875152 -0.000506954
7.98271 -0.874359 0.000436994
8.08408 -0.874542 -0.00049011
8.18554 -0.873911 0.000438165
8.28708 -0.87398 -0.000473532
8.38872 -0.873511 0.000435894
8.49044 -0.873459 -0.00045662
8.59226 -0.873154 0.000430286
8.69417 -0.872975 -0.000438863
8.79618 -0.872833 0.000421392
8.89828 -0.872526 -0.000419831
9.00048 -0.872543 0.000409235
9.10278 -0.872108 -0.000399172
9.20518 -0.87228 0.000393834
9.30769 -0.871719 -0.000376616
9.4103 -0.87204 0.000375228
9.51301 -0.871359 -0.000351977
9.61583 -0.871818 0.000353493
9.71877 -0.871026 -0.000325165
9.82181 -0.87161 0.000328767
9.92496 -0.870719 -0.000296195
10.0282 -0.871414 0.000301265
10.1316 -0.870437 -0.0002652
10.2351 -0.871226 0.000271298
10.3387 -0.870181 -0.000232441
10.4425 -0.871044 0.000239293
10.5463 -0.869951 -0.000198317
10.6503 -0.870864 0.000205799
10.7545 -0.869745 -0.000163373
10.8587 -0.870685 0.000171503
10.9631 -0.869563 -0.000128305
11.0676 -0.870506 0.00013723
11.1722 -0.869405 -9.39586e-05
11.277 -0.870324 0.00010394
11.3819 -0.869271 -6.13157e-05
11.487 -0.870139 7.27184e-05
11.5922 -0.869158 -3.14821e-05
11.6975 -0.869951 4.47519e-05
11.803 -0.869066 -5.65619e-06
11.9086 -0.86976 2.12978e-05
12.0144 -0.868992 1.49101e-05
12.1204 -0.869567 3.63785e-06
12.2265 -0.868934 2.89638e-05
12.3327 -0.869374 -6.98011e-06
12.4391 -0.868889 3.53165e-05
12.5457 -0.869182 -9.41292e-06
12.6524 -0.868855 3.2922e-05
12.7593 -0.868994 -2.70501e-06
12.8664 -0.868826 2.09642e-05
12.9737 -0.868814 1.38196e-05
13.0811 -0.8688 -1.04659e-06
13.1887 -0.868643 4.04601e-05
13.2965 -0.868772 -3.31761e-05
13.4044 -0.868487 7.70414e-05
13.5126 -0.868738 -7.49712e-05
13.6209 -0.868347 0.000122825
13.7294 -0.868694 -0.000125377
13.8382 -0.868228 0.000176438
13.9471 -0.868637 -0.000182679
14.0562 -0.868131 0.000235826
14.1655 -0.868563 -0.000244473
14.275 -0.86806 0.000298248
14.3848 -0.868471 -0.000307688
14.4947 -0.868014 0.000360329
14.6049 -0.868361 -0.000368662
14.7152 -0.867994 0.000418164
14.8258 -0.868232 -0.000423289
14.9367 -0.867997 0.000467506
15.0477 -0.868087 -0.000467244
15.159 -0.86802 0.000504028
15.2705 -0.867931 -0.000496278
15.3823 -0.868057 0.00052366
15.4943 -0.867767 -0.000506596
15.6066 -0.868104 0.000522992
15.7191 -0.867604 -0.000495286
15.8319 -0.868152 0.000499727
15.9449 -0.867448 -0.000460777
16.0582 -0.868192 0.000453134
16.1717 -0.867309 -0.000403283
16.2856 -0.868216 0.000384472
16.3997 -0.867194 -0.000325186
16.5141 -0.868217 0.000297305
16.6288 -0.86711 -0.000231274
16.7437 -0.868187 0.000197656
16.859 -0.867062 -0.000128773
16.9746 -0.868124 9.38958e-05
17.0905 -0.867052 -2.70985e-05
17.2067 -0.868026 -3.66493e-06
17.3232 -0.86708 6.27437e-05
17.4401 -0.867897 -8.35689e-05
17.5572 -0.867138 0.000129137
17.6748 -0.867743 -0.000134378
17.7926 -0.867218 0.000161202
17.9108 -0.867578 -0.000146183
18.0294 -0.867307 0.000150438
18.1483 -0.867415 -0.000112341
18.2676 -0.867387 9.25062e-05
18.3873 -0.867272 -3.12393e-05
18.5074 -0.867441 -1.11006e-05
18.6278 -0.867166 9.22101e-05
18.7487 -0.867453 -0.000151825
18.8699 -0.867111 0.0002457
18.9916 -0.867411 -0.000313644
19.1137 -0.867116 0.000409691
19.2362 -0.867311 -0.000473888
19.3592 -0.867181 0.000558973
19.4826 -0.867156 -0.000605599
19.6065 -0.867296 0.000665845
19.7309 -0.866961 -0.000681531
19.8557 -0.867442 0.000704883
19.9811 -0.866751 -0.000679569
20.1069 -0.867589 0.000658845
20.2333 -0.866559 -0.000588892
20.3602 -0.867703 0.000524777
20.4876 -0.86642 -0.00041565
20.6156 -0.86775 0.000318846
20.7441 -0.866363 -0.000186479
20.8732 -0.867706 7.80383e-05
21.0029 -0.866403 5.21039e-05
21.1332 -0.867566 -0.000143182
21.2642 -0.866536 0.000240114
21.3958 -0.867348 -0.000282566
21.528 -0.866729 0.000317068
21.6609 -0.867098 -0.00028604
21.7945 -0.866925 0.000240356
21.9288 -0.866878 -0.00012755
22.0639 -0.867056 5.21474e-06
22.1997 -0.86676 0.000172541
22.3363 -0.867058 -0.000340464
22.4736 -0.866795 0.000538463
22.6118 -0.866898 -0.000695246
22.7509 -0.86699 0.000848374
22.8908 -0.866597 -0.000925332
23.0316 -0.867292 0.000968151
23.1733 -0.866242 -0.000910538
23.316 -0.867587 0.000807532
23.4597 -0.865965 -0.00060664
23.6044 -0.867733 0.000382634
23.7502 -0.8659 -0.000100004
23.8971 -0.867624 -0.000146981
24.0451 -0.866109 0.000383338
24.1944 -0.867263 -0.00050704
24.3448 -0.866512 0.000551575
24.4966 -0.866809 -0.000430077
24.6496 -0.866878 0.000211308
24.8041 -0.866542 0.00015246
24.9601 -0.866918 -0.000538508
25.1175 -0.866706 0.000951721
25.2766 -0.86649 -0.00122906
25.4373 -0.867289 0.00137213
25.5998 -0.865802 -0.00123846
25.7641 -0.867883 0.000907954
25.9304 -0.865412 -0.000339882
26.0988 -0.867887 -0.000242623
26.2693 -0.865808 0.00076877
26.4421 -0.867115 -0.000936661
26.6174 -0.866719 0.000732092
26.7954 -0.866357 -1.89906e-05
26.9761 -0.866954 -0.000879831
27.1598 -0.866862 0.00175445
27.3468 -0.865757 -0.00199019
27.5373 -0.868328 0.00147162
27.7317 -0.864803 -8.80782e-05
27.9302 -0.868098 -0.00123579
28.1333 -0.866442 0.00171731
28.3415 -0.866115 -0.00027698
28.5554 -0.867142 -0.00204108
28.7758 -0.868297 0.00336803
29.0035 -0.863938 -0.000697228
29.2396 -0.868844 -0.00297763
29.4858 -0.869143 0.00157161
29.7441 -0.868848 0.00747754
30.0173 -0.863052 0.00510293
30.3101 -0.864896 0.00306348
30.6297 -0.861836 8.63093e-05
30.9905 -0.865776 0.000766979
31.4301 -0.859849 -0.00112579


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda2.0Nc1QuantumOneLoop/SigmaROneLoop.txt <==
-31.4301 -0.465971 -7.9744e-18
-30.9905 -0.465971 -7.9744e-18
-30.6297 -0.465971 -7.9744e-18
-30.3101 -0.465971 -7.9744e-18
-30.0173 -0.465971 -7.9744e-18
-29.7441 -0.465971 -7.9744e-18
-29.4858 -0.465971 -7.9744e-18
-29.2396 -0.465971 -7.9744e-18
-29.0035 -0.465971 -7.9744e-18
-28.7758 -0.465971 -7.9744e-18
-28.5554 -0.465971 -7.9744e-18
-28.3415 -0.465971 -7.9744e-18
-28.1333 -0.465971 -7.9744e-18
-27.9302 -0.465971 -7.9744e-18
-27.7317 -0.465971 -7.9744e-18
-27.5373 -0.465971 -7.9744e-18
-27.3468 -0.465971 -7.9744e-18
-27.1598 -0.465971 -7.9744e-18
-26.9761 -0.465971 -7.9744e-18
-26.7954 -0.465971 -7.9744e-18
-26.6174 -0.465971 -7.9744e-18
-26.4421 -0.465971 -7.9744e-18
-26.2693 -0.465971 -7.9744e-18
-26.0988 -0.465971 -7.9744e-18
-25.9304 -0.465971 -7.9744e-18
-25.7641 -0.465971 -7.9744e-18
-25.5998 -0.465971 -7.9744e-18
-25.4373 -0.465971 -7.9744e-18
-25.2766 -0.465971 -7.9744e-18
-25.1175 -0.465971 -7.9744e-18
-24.9601 -0.465971 -7.9744e-18
-24.8041 -0.465971 -7.9744e-18
-24.6496 -0.465971 -7.9744e-18
-24.4966 -0.465971 -7.9744e-18
-24.3448 -0.465971 -7.9744e-18
-24.1944 -0.465971 -7.9744e-18
-24.0451 -0.465971 -7.9744e-18
-23.8971 -0.465971 -7.9744e-18
-23.7502 -0.465971 -7.9744e-18
-23.6044 -0.465971 -7.9744e-18
-23.4597 -0.465971 -7.9744e-18
-23.316 -0.465971 -7.9744e-18
-23.1733 -0.465971 -7.9744e-18
-23.0316 -0.465971 -7.9744e-18
-22.8908 -0.465971 -7.9744e-18
-22.7509 -0.465971 -7.9744e-18
-22.6118 -0.465971 -7.9744e-18
-22.4736 -0.465971 -7.9744e-18
-22.3363 -0.465971 -7.9744e-18
-22.1997 -0.465971 -7.9744e-18
-22.0639 -0.465971 -7.9744e-18
-21.9288 -0.465971 -7.9744e-18
-21.7945 -0.465971 -7.9744e-18
-21.6609 -0.465971 -7.9744e-18
-21.528 -0.465971 -7.9744e-18
-21.3958 -0.465971 -7.9744e-18
-21.2642 -0.465971 -7.9744e-18
-21.1332 -0.465971 -7.9744e-18
-21.0029 -0.465971 -7.9744e-18
-20.8732 -0.465971 -7.9744e-18
-20.7441 -0.465971 -7.9744e-18
-20.6156 -0.465971 -7.9744e-18
-20.4876 -0.465971 -7.9744e-18
-20.3602 -0.465971 -7.9744e-18
-20.2333 -0.465971 -7.9744e-18
-20.1069 -0.465971 -7.9744e-18
-19.9811 -0.465971 -7.9744e-18
-19.8557 -0.465971 -7.9744e-18
-19.7309 -0.465971 -7.9744e-18
-19.6065 -0.465971 -7.9744e-18
-19.4826 -0.465971 -7.9744e-18
-19.3592 -0.465971 -7.9744e-18
-19.2362 -0.465971 -7.9744e-18
-19.1137 -0.465971 -7.9744e-18
-18.9916 -0.465971 -7.9744e-18
-18.8699 -0.465971 -7.9744e-18
-18.7487 -0.465971 -7.9744e-18
-18.6278 -0.465971 -7.9744e-18
-18.5074 -0.465971 -7.9744e-18
-18.3873 -0.465971 -7.9744e-18
-18.2676 -0.465971 -7.9744e-18
-18.1483 -0.465971 -7.9744e-18
-18.0294 -0.465971 -7.9744e-18
-17.9108 -0.465971 -7.9744e-18
-17.7926 -0.465971 -7.9744e-18
-17.6748 -0.465971 -7.9744e-18
-17.5572 -0.465971 -7.9744e-18
-17.4401 -0.465971 -7.9744e-18
-17.3232 -0.465971 -7.9744e-18
-17.2067 -0.465971 -7.9744e-18
-17.0905 -0.465971 -7.9744e-18
-16.9746 -0.465971 -7.9744e-18
-16.859 -0.465971 -7.9744e-18
-16.7437 -0.465971 -7.9744e-18
-16.6288 -0.465971 -7.9744e-18
-16.5141 -0.465971 -7.9744e-18
-16.3997 -0.465971 -7.9744e-18
-16.2856 -0.465971 -7.9744e-18
-16.1717 -0.465971 -7.9744e-18
-16.0582 -0.465971 -7.9744e-18
-15.9449 -0.465971 -7.9744e-18
-15.8319 -0.465971 -7.9744e-18
-15.7191 -0.465971 -7.9744e-18
-15.6066 -0.465971 -7.9744e-18
-15.4943 -0.465971 -7.9744e-18
-15.3823 -0.465971 -7.9744e-18
-15.2705 -0.465971 -7.9744e-18
-15.159 -0.465971 -7.9744e-18
-15.0477 -0.465971 -7.9744e-18
-14.9367 -0.465971 -7.9744e-18
-14.8258 -0.465971 -7.9744e-18
-14.7152 -0.465971 -7.9744e-18
-14.6049 -0.465971 -7.9744e-18
-14.4947 -0.465971 -7.9744e-18
-14.3848 -0.465971 -7.9744e-18
-14.275 -0.465971 -7.9744e-18
-14.1655 -0.465971 -7.9744e-18
-14.0562 -0.465971 -7.9744e-18
-13.9471 -0.465971 -7.9744e-18
-13.8382 -0.465971 -7.9744e-18
-13.7294 -0.465971 -7.9744e-18
-13.6209 -0.465971 -7.9744e-18
-13.5126 -0.465971 -7.9744e-18
-13.4044 -0.465971 -7.9744e-18
-13.2965 -0.465971 -7.9744e-18
-13.1887 -0.465971 -7.9744e-18
-13.0811 -0.465971 -7.9744e-18
-12.9737 -0.465971 -7.9744e-18
-12.8664 -0.465971 -7.9744e-18
-12.7593 -0.465971 -7.9744e-18
-12.6524 -0.465971 -7.9744e-18
-12.5457 -0.465971 -7.9744e-18
-12.4391 -0.465971 -7.9744e-18
-12.3327 -0.465971 -7.9744e-18
-12.2265 -0.465971 -7.9744e-18
-12.1204 -0.465971 -7.9744e-18
-12.0144 -0.465971 -7.9744e-18
-11.9086 -0.465971 -7.9744e-18
-11.803 -0.465971 -7.9744e-18
-11.6975 -0.465971 -7.9744e-18
-11.5922 -0.465971 -7.9744e-18
-11.487 -0.465971 -7.9744e-18
-11.3819 -0.465971 -7.9744e-18
-11.277 -0.465971 -7.9744e-18
-11.1722 -0.465971 -7.9744e-18
-11.0676 -0.465971 -7.9744e-18
-10.9631 -0.465971 -7.9744e-18
-10.8587 -0.465971 -7.9744e-18
-10.7545 -0.465971 -7.9744e-18
-10.6503 -0.465971 -7.9744e-18
-10.5463 -0.465971 -7.9744e-18
-10.4425 -0.465971 -7.9744e-18
-10.3387 -0.465971 -7.9744e-18
-10.2351 -0.465971 -7.9744e-18
-10.1316 -0.465971 -7.9744e-18
-10.0282 -0.465971 -7.9744e-18
-9.92496 -0.465971 -7.9744e-18
-9.82181 -0.465971 -7.9744e-18
-9.71877 -0.465971 -7.9744e-18
-9.61583 -0.465971 -7.9744e-18
-9.51301 -0.465971 -7.9744e-18
-9.4103 -0.465971 -7.9744e-18
-9.30769 -0.465971 -7.9744e-18
-9.20518 -0.465971 -7.9744e-18
-9.10278 -0.465971 -7.9744e-18
-9.00048 -0.465971 -7.9744e-18
-8.89828 -0.465971 -7.9744e-18
-8.79618 -0.465971 -7.9744e-18
-8.69417 -0.465971 -7.9744e-18
-8.59226 -0.465971 -7.9744e-18
-8.49044 -0.465971 -7.9744e-18
-8.38872 -0.465971 -7.9744e-18
-8.28708 -0.465971 -7.9744e-18
-8.18554 -0.465971 -7.9744e-18
-8.08408 -0.465971 -7.9744e-18
-7.98271 -0.465971 -7.9744e-18
-7.88143 -0.465971 -7.9744e-18
-7.78023 -0.465971 -7.9744e-18
-7.67911 -0.465971 -7.9744e-18
-7.57807 -0.465971 -7.9744e-18
-7.47712 -0.465971 -7.9744e-18
-7.37624 -0.465971 -7.9744e-18
-7.27544 -0.465971 -7.9744e-18
-7.17471 -0.465971 -7.9744e-18
-7.07406 -0.465971 -7.9744e-18
-6.97348 -0.465971 -7.9744e-18
-6.87298 -0.465971 -7.9744e-18
-6.77254 -0.465971 -7.9744e-18
-6.67218 -0.465971 -7.9744e-18
-6.57188 -0.465971 -7.9744e-18
-6.47166 -0.465971 -7.9744e-18
-6.37149 -0.465971 -7.9744e-18
-6.2714 -0.465971 -7.9744e-18
-6.17136 -0.465971 -7.9744e-18
-6.07139 -0.465971 -7.9744e-18
-5.97148 -0.465971 -7.9744e-18
-5.87163 -0.465971 -7.9744e-18
-5.77184 -0.465971 -7.9744e-18
-5.67211 -0.465971 -7.9744e-18
-5.57243 -0.465971 -7.9744e-18
-5.47281 -0.465971 -7.9744e-18
-5.37325 -0.465971 -7.9744e-18
-5.27373 -0.465971 -7.9744e-18
-5.17427 -0.465971 -7.9744e-18
-5.07487 -0.465971 -7.9744e-18
-4.97551 -0.465971 -7.9744e-18
-4.8762 -0.465971 -7.9744e-18
-4.77694 -0.465971 -7.9744e-18
-4.67772 -0.465971 -7.9744e-18
-4.57855 -0.465971 -7.9744e-18
-4.47943 -0.465971 -7.9744e-18
-4.38035 -0.465971 -7.9744e-18
-4.28131 -0.465971 -7.9744e-18
-4.18232 -0.465971 -7.9744e-18
-4.08336 -0.465971 -7.9744e-18
-3.98445 -0.465971 -7.9744e-18
-3.88557 -0.465971 -7.9744e-18
-3.78673 -0.465971 -7.9744e-18
-3.68793 -0.465971 -7.9744e-18
-3.58916 -0.465971 -7.9744e-18
-3.49043 -0.465971 -7.9744e-18
-3.39173 -0.465971 -7.9744e-18
-3.29307 -0.465971 -7.9744e-18
-3.19443 -0.465971 -7.9744e-18
-3.09583 -0.465971 -7.9744e-18
-2.99725 -0.465971 -7.9744e-18
-2.89871 -0.465971 -7.9744e-18
-2.80019 -0.465971 -7.9744e-18
-2.7017 -0.465971 -7.9744e-18
-2.60323 -0.465971 -7.9744e-18
-2.50479 -0.465971 -7.9744e-18
-2.40638 -0.465971 -7.9744e-18
-2.30798 -0.465971 -7.9744e-18
-2.20961 -0.465971 -7.9744e-18
-2.11126 -0.465971 -7.9744e-18
-2.01293 -0.465971 -7.9744e-18
-1.91462 -0.465971 -7.9744e-18
-1.81632 -0.465971 -7.9744e-18
-1.71804 -0.465971 -7.9744e-18
-1.61978 -0.465971 -7.9744e-18
-1.52154 -0.465971 -7.9744e-18
-1.42331 -0.465971 -7.9744e-18
-1.32509 -0.465971 -7.9744e-18
-1.22689 -0.465971 -7.9744e-18
-1.12869 -0.465971 -7.9744e-18
-1.03051 -0.465971 -7.9744e-18
-0.932337 -0.465971 -7.9744e-18
-0.834173 -0.465971 -7.9744e-18
-0.736016 -0.465971 -7.9744e-18
-0.637867 -0.465971 -7.9744e-18
-0.539723 -0.465971 -7.9744e-18
-0.441585 -0.465971 -7.9744e-18
-0.343451 -0.465971 -7.9744e-18
-0.24532 -0.465971 -7.9744e-18
-0.147191 -0.465971 -7.9744e-18
-0.0490634 -0.465971 -7.9744e-18
0.0490634 -0.465971 -7.9744e-18
0.147191 -0.465971 -7.9744e-18
0.24532 -0.465971 -7.9744e-18
0.343451 -0.465971 -7.9744e-18
0.441585 -0.465971 -7.9744e-18
0.539723 -0.465971 -7.9744e-18
0.637867 -0.465971 -7.9744e-18
0.736016 -0.465971 -7.9744e-18
0.834173 -0.465971 -7.9744e-18
0.932337 -0.465971 -7.9744e-18
1.03051 -0.465971 -7.9744e-18
1.12869 -0.465971 -7.9744e-18
1.22689 -0.465971 -7.9744e-18
1.32509 -0.465971 -7.9744e-18
1.42331 -0.465971 -7.9744e-18
1.52154 -0.465971 -7.9744e-18
1.61978 -0.465971 -7.9744e-18
1.71804 -0.465971 -7.9744e-18
1.81632 -0.465971 -7.9744e-18
1.91462 -0.465971 -7.9744e-18
2.01293 -0.465971 -7.9744e-18
2.11126 -0.465971 -7.9744e-18
2.20961 -0.465971 -7.9744e-18
2.30798 -0.465971 -7.9744e-18
2.40638 -0.465971 -7.9744e-18
2.50479 -0.465971 -7.9744e-18
2.60323 -0.465971 -7.9744e-18
2.7017 -0.465971 -7.9744e-18
2.80019 -0.465971 -7.9744e-18
2.89871 -0.465971 -7.9744e-18
2.99725 -0.465971 -7.9744e-18
3.09583 -0.465971 -7.9744e-18
3.19443 -0.465971 -7.9744e-18
3.29307 -0.465971 -7.9744e-18
3.39173 -0.465971 -7.9744e-18
3.49043 -0.465971 -7.9744e-18
3.58916 -0.465971 -7.9744e-18
3.68793 -0.465971 -7.9744e-18
3.78673 -0.465971 -7.9744e-18
3.88557 -0.465971 -7.9744e-18
3.98445 -0.465971 -7.9744e-18
4.08336 -0.465971 -7.9744e-18
4.18232 -0.465971 -7.9744e-18
4.28131 -0.465971 -7.9744e-18
4.38035 -0.465971 -7.9744e-18
4.47943 -0.465971 -7.9744e-18
4.57855 -0.465971 -7.9744e-18
4.67772 -0.465971 -7.9744e-18
4.77694 -0.465971 -7.9744e-18
4.8762 -0.465971 -7.9744e-18
4.97551 -0.465971 -7.9744e-18
5.07487 -0.465971 -7.9744e-18
5.17427 -0.465971 -7.9744e-18
5.27373 -0.465971 -7.9744e-18
5.37325 -0.465971 -7.9744e-18
5.47281 -0.465971 -7.9744e-18
5.57243 -0.465971 -7.9744e-18
5.67211 -0.465971 -7.9744e-18
5.77184 -0.465971 -7.9744e-18
5.87163 -0.465971 -7.9744e-18
5.97148 -0.465971 -7.9744e-18
6.07139 -0.465971 -7.9744e-18
6.17136 -0.465971 -7.9744e-18
6.2714 -0.465971 -7.9744e-18
6.37149 -0.465971 -7.9744e-18
6.47166 -0.465971 -7.9744e-18
6.57188 -0.465971 -7.9744e-18
6.67218 -0.465971 -7.9744e-18
6.77254 -0.465971 -7.9744e-18
6.87298 -0.465971 -7.9744e-18
6.97348 -0.465971 -7.9744e-18
7.07406 -0.465971 -7.9744e-18
7.17471 -0.465971 -7.9744e-18
7.27544 -0.465971 -7.9744e-18
7.37624 -0.465971 -7.9744e-18
7.47712 -0.465971 -7.9744e-18
7.57807 -0.465971 -7.9744e-18
7.67911 -0.465971 -7.9744e-18
7.78023 -0.465971 -7.9744e-18
7.88143 -0.465971 -7.9744e-18
7.98271 -0.465971 -7.9744e-18
8.08408 -0.465971 -7.9744e-18
8.18554 -0.465971 -7.9744e-18
8.28708 -0.465971 -7.9744e-18
8.38872 -0.465971 -7.9744e-18
8.49044 -0.465971 -7.9744e-18
8.59226 -0.465971 -7.9744e-18
8.69417 -0.465971 -7.9744e-18
8.79618 -0.465971 -7.9744e-18
8.89828 -0.465971 -7.9744e-18
9.00048 -0.465971 -7.9744e-18
9.10278 -0.465971 -7.9744e-18
9.20518 -0.465971 -7.9744e-18
9.30769 -0.465971 -7.9744e-18
9.4103 -0.465971 -7.9744e-18
9.51301 -0.465971 -7.9744e-18
9.61583 -0.465971 -7.9744e-18
9.71877 -0.465971 -7.9744e-18
9.82181 -0.465971 -7.9744e-18
9.92496 -0.465971 -7.9744e-18
10.0282 -0.465971 -7.9744e-18
10.1316 -0.465971 -7.9744e-18
10.2351 -0.465971 -7.9744e-18
10.3387 -0.465971 -7.9744e-18
10.4425 -0.465971 -7.9744e-18
10.5463 -0.465971 -7.9744e-18
10.6503 -0.465971 -7.9744e-18
10.7545 -0.465971 -7.9744e-18
10.8587 -0.465971 -7.9744e-18
10.9631 -0.465971 -7.9744e-18
11.0676 -0.465971 -7.9744e-18
11.1722 -0.465971 -7.9744e-18
11.277 -0.465971 -7.9744e-18
11.3819 -0.465971 -7.9744e-18
11.487 -0.465971 -7.9744e-18
11.5922 -0.465971 -7.9744e-18
11.6975 -0.465971 -7.9744e-18
11.803 -0.465971 -7.9744e-18
11.9086 -0.465971 -7.9744e-18
12.0144 -0.465971 -7.9744e-18
12.1204 -0.465971 -7.9744e-18
12.2265 -0.465971 -7.9744e-18
12.3327 -0.465971 -7.9744e-18
12.4391 -0.465971 -7.9744e-18
12.5457 -0.465971 -7.9744e-18
12.6524 -0.465971 -7.9744e-18
12.7593 -0.465971 -7.9744e-18
12.8664 -0.465971 -7.9744e-18
12.9737 -0.465971 -7.9744e-18
13.0811 -0.465971 -7.9744e-18
13.1887 -0.465971 -7.9744e-18
13.2965 -0.465971 -7.9744e-18
13.4044 -0.465971 -7.9744e-18
13.5126 -0.465971 -7.9744e-18
13.6209 -0.465971 -7.9744e-18
13.7294 -0.465971 -7.9744e-18
13.8382 -0.465971 -7.9744e-18
13.9471 -0.465971 -7.9744e-18
14.0562 -0.465971 -7.9744e-18
14.1655 -0.465971 -7.9744e-18
14.275 -0.465971 -7.9744e-18
14.3848 -0.465971 -7.9744e-18
14.4947 -0.465971 -7.9744e-18
14.6049 -0.465971 -7.9744e-18
14.7152 -0.465971 -7.9744e-18
14.8258 -0.465971 -7.9744e-18
14.9367 -0.465971 -7.9744e-18
15.0477 -0.465971 -7.9744e-18
15.159 -0.465971 -7.9744e-18
15.2705 -0.465971 -7.9744e-18
15.3823 -0.465971 -7.9744e-18
15.4943 -0.465971 -7.9744e-18
15.6066 -0.465971 -7.9744e-18
15.7191 -0.465971 -7.9744e-18
15.8319 -0.465971 -7.9744e-18
15.9449 -0.465971 -7.9744e-18
16.0582 -0.465971 -7.9744e-18
16.1717 -0.465971 -7.9744e-18
16.2856 -0.465971 -7.9744e-18
16.3997 -0.465971 -7.9744e-18
16.5141 -0.465971 -7.9744e-18
16.6288 -0.465971 -7.9744e-18
16.7437 -0.465971 -7.9744e-18
16.859 -0.465971 -7.9744e-18
16.9746 -0.465971 -7.9744e-18
17.0905 -0.465971 -7.9744e-18
17.2067 -0.465971 -7.9744e-18
17.3232 -0.465971 -7.9744e-18
17.4401 -0.465971 -7.9744e-18
17.5572 -0.465971 -7.9744e-18
17.6748 -0.465971 -7.9744e-18
17.7926 -0.465971 -7.9744e-18
17.9108 -0.465971 -7.9744e-18
18.0294 -0.465971 -7.9744e-18
18.1483 -0.465971 -7.9744e-18
18.2676 -0.465971 -7.9744e-18
18.3873 -0.465971 -7.9744e-18
18.5074 -0.465971 -7.9744e-18
18.6278 -0.465971 -7.9744e-18
18.7487 -0.465971 -7.9744e-18
18.8699 -0.465971 -7.9744e-18
18.9916 -0.465971 -7.9744e-18
19.1137 -0.465971 -7.9744e-18
19.2362 -0.465971 -7.9744e-18
19.3592 -0.465971 -7.9744e-18
19.4826 -0.465971 -7.9744e-18
19.6065 -0.465971 -7.9744e-18
19.7309 -0.465971 -7.9744e-18
19.8557 -0.465971 -7.9744e-18
19.9811 -0.465971 -7.9744e-18
20.1069 -0.465971 -7.9744e-18
20.2333 -0.465971 -7.9744e-18
20.3602 -0.465971 -7.9744e-18
20.4876 -0.465971 -7.9744e-18
20.6156 -0.465971 -7.9744e-18
20.7441 -0.465971 -7.9744e-18
20.8732 -0.465971 -7.9744e-18
21.0029 -0.465971 -7.9744e-18
21.1332 -0.465971 -7.9744e-18
21.2642 -0.465971 -7.9744e-18
21.3958 -0.465971 -7.9744e-18
21.528 -0.465971 -7.9744e-18
21.6609 -0.465971 -7.9744e-18
21.7945 -0.465971 -7.9744e-18
21.9288 -0.465971 -7.9744e-18
22.0639 -0.465971 -7.9744e-18
22.1997 -0.465971 -7.9744e-18
22.3363 -0.465971 -7.9744e-18
22.4736 -0.465971 -7.9744e-18
22.6118 -0.465971 -7.9744e-18
22.7509 -0.465971 -7.9744e-18
22.8908 -0.465971 -7.9744e-18
23.0316 -0.465971 -7.9744e-18
23.1733 -0.465971 -7.9744e-18
23.316 -0.465971 -7.9744e-18
23.4597 -0.465971 -7.9744e-18
23.6044 -0.465971 -7.9744e-18
23.7502 -0.465971 -7.9744e-18
23.8971 -0.465971 -7.9744e-18
24.0451 -0.465971 -7.9744e-18
24.1944 -0.465971 -7.9744e-18
24.3448 -0.465971 -7.9744e-18
24.4966 -0.465971 -7.9744e-18
24.6496 -0.465971 -7.9744e-18
24.8041 -0.465971 -7.9744e-18
24.9601 -0.465971 -7.9744e-18
25.1175 -0.465971 -7.9744e-18
25.2766 -0.465971 -7.9744e-18
25.4373 -0.465971 -7.9744e-18
25.5998 -0.465971 -7.9744e-18
25.7641 -0.465971 -7.9744e-18
25.9304 -0.465971 -7.9744e-18
26.0988 -0.465971 -7.9744e-18
26.2693 -0.465971 -7.9744e-18
26.4421 -0.465971 -7.9744e-18
26.6174 -0.465971 -7.9744e-18
26.7954 -0.465971 -7.9744e-18
26.9761 -0.465971 -7.9744e-18
27.1598 -0.465971 -7.9744e-18
27.3468 -0.465971 -7.9744e-18
27.5373 -0.465971 -7.9744e-18
27.7317 -0.465971 -7.9744e-18
27.9302 -0.465971 -7.9744e-18
28.1333 -0.465971 -7.9744e-18
28.3415 -0.465971 -7.9744e-18
28.5554 -0.465971 -7.9744e-18
28.7758 -0.465971 -7.9744e-18
29.0035 -0.465971 -7.9744e-18
29.2396 -0.465971 -7.9744e-18
29.4858 -0.465971 -7.9744e-18
29.7441 -0.465971 -7.9744e-18
30.0173 -0.465971 -7.9744e-18
30.3101 -0.465971 -7.9744e-18
30.6297 -0.465971 -7.9744e-18
30.9905 -0.465971 -7.9744e-18
31.4301 -0.465971 -7.9744e-18


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda2.0Nc1QuantumOneLoop/SigmaRTwoLoop.txt <==
-31.4301 -0.859849 -0.00112579
-30.9905 -0.865776 0.000766979
-30.6297 -0.861836 8.63093e-05
-30.3101 -0.864896 0.00306348
-30.0173 -0.863052 0.00510293
-29.7441 -0.868848 0.00747754
-29.4858 -0.869143 0.00157161
-29.2396 -0.868844 -0.00297763
-29.0035 -0.863938 -0.000697228
-28.7758 -0.868297 0.00336803
-28.5554 -0.867142 -0.00204108
-28.3415 -0.866115 -0.00027698
-28.1333 -0.866442 0.00171731
-27.9302 -0.868098 -0.00123579
-27.7317 -0.864803 -8.80782e-05
-27.5373 -0.868328 0.00147162
-27.3468 -0.865757 -0.00199019
-27.1598 -0.866862 0.00175445
-26.9761 -0.866954 -0.000879831
-26.7954 -0.866357 -1.89906e-05
-26.6174 -0.866719 0.000732092
-26.4421 -0.867115 -0.000936661
-26.2693 -0.865808 0.00076877
-26.0988 -0.867887 -0.000242623
-25.9304 -0.865412 -0.000339882
-25.7641 -0.867883 0.000907954
-25.5998 -0.865802 -0.00123846
-25.4373 -0.867289 0.00137213
-25.2766 -0.86649 -0.00122906
-25.1175 -0.866706 0.000951721
-24.9601 -0.866918 -0.000538508
-24.8041 -0.866542 0.00015246
-24.6496 -0.866878 0.000211308
-24.4966 -0.866809 -0.000430077
-24.3448 -0.866512 0.000551575
-24.1944 -0.867263 -0.00050704
-24.0451 -0.866109 0.000383338
-23.8971 -0.867624 -0.000146981
-23.7502 -0.8659 -0.000100004
-23.6044 -0.867733 0.000382634
-23.4597 -0.865965 -0.00060664
-23.316 -0.867587 0.000807532
-23.1733 -0.866242 -0.000910538
-23.0316 -0.867292 0.000968151
-22.8908 -0.866597 -0.000925332
-22.7509 -0.86699 0.000848374
-22.6118 -0.866898 -0.000695246
-22.4736 -0.866795 0.000538463
-22.3363 -0.867058 -0.000340464
-22.1997 -0.86676 0.000172541
-22.0639 -0.867056 5.21474e-06
-21.9288 -0.866878 -0.00012755
-21.7945 -0.866925 0.000240356
-21.6609 -0.867098 -0.00028604
-21.528 -0.866729 0.000317068
-21.3958 -0.867348 -0.000282566
-21.2642 -0.866536 0.000240114
-21.1332 -0.867566 -0.000143182
-21.0029 -0.866403 5.21039e-05
-20.8732 -0.867706 7.80383e-05
-20.7441 -0.866363 -0.000186479
-20.6156 -0.86775 0.000318846
-20.4876 -0.86642 -0.00041565
-20.3602 -0.867703 0.000524777
-20.2333 -0.866559 -0.000588892
-20.1069 -0.867589 0.000658845
-19.9811 -0.866751 -0.000679569
-19.8557 -0.867442 0.000704883
-19.7309 -0.866961 -0.000681531
-19.6065 -0.867296 0.000665845
-19.4826 -0.867156 -0.000605599
-19.3592 -0.867181 0.000558973
-19.2362 -0.867311 -0.000473888
-19.1137 -0.867116 0.000409691
-18.9916 -0.867411 -0.000313644
-18.8699 -0.867111 0.0002457
-18.7487 -0.867453 -0.000151825
-18.6278 -0.867166 9.22101e-05
-18.5074 -0.867441 -1.11006e-05
-18.3873 -0.867272 -3.12393e-05
-18.2676 -0.867387 9.25062e-05
-18.1483 -0.867415 -0.000112341
-18.0294 -0.867307 0.000150438
-17.9108 -0.867578 -0.000146183
-17.7926 -0.867218 0.000161202
-17.6748 -0.867743 -0.000134378
-17.5572 -0.867138 0.000129137
-17.4401 -0.867897 -8.35689e-05
-17.3232 -0.86708 6.27437e-05
-17.2067 -0.868026 -3.66493e-06
-17.0905 -0.867052 -2.70985e-05
-16.9746 -0.868124 9.38958e-05
-16.859 -0.867062 -0.000128773
-16.7437 -0.868187 0.000197656
-16.6288 -0.86711 -0.000231274
-16.5141 -0.868217 0.000297305
-16.3997 -0.867194 -0.000325186
-16.2856 -0.868216 0.000384472
-16.1717 -0.867309 -0.000403283
-16.0582 -0.868192 0.000453134
-15.9449 -0.867448 -0.000460777
-15.8319 -0.868152 0.000499727
-15.7191 -0.867604 -0.000495286
-15.6066 -0.868104 0.000522992
-15.4943 -0.867767 -0.000506596
-15.3823 -0.868057 0.00052366
-15.2705 -0.867931 -0.000496278
-15.159 -0.86802 0.000504028
-15.0477 -0.868087 -0.000467244
-14.9367 -0.867997 0.000467506
-14.8258 -0.868232 -0.000423289
-14.7152 -0.867994 0.000418164
-14.6049 -0.868361 -0.000368662
-14.4947 -0.868014 0.000360329
-14.3848 -0.868471 -0.000307688
-14.275 -0.86806 0.000298248
-14.1655 -0.868563 -0.000244473
-14.0562 -0.868131 0.000235826
-13.9471 -0.868637 -0.000182679
-13.8382 -0.868228 0.000176438
-13.7294 -0.868694 -0.000125377
-13.6209 -0.868347 0.000122825
-13.5126 -0.868738 -7.49712e-05
-13.4044 -0.868487 7.70414e-05
-13.2965 -0.868772 -3.31761e-05
-13.1887 -0.868643 4.04601e-05
-13.0811 -0.8688 -1.04659e-06
-12.9737 -0.868814 1.38196e-05
-12.8664 -0.868826 2.09642e-05
-12.7593 -0.868994 -2.70501e-06
-12.6524 -0.868855 3.2922e-05
-12.5457 -0.869182 -9.41292e-06
-12.4391 -0.868889 3.53165e-05
-12.3327 -0.869374 -6.98011e-06
-12.2265 -0.868934 2.89638e-05
-12.1204 -0.869567 3.63785e-06
-12.0144 -0.868992 1.49101e-05
-11.9086 -0.86976 2.12978e-05
-11.803 -0.869066 -5.65619e-06
-11.6975 -0.869951 4.47519e-05
-11.5922 -0.869158 -3.14821e-05
-11.487 -0.870139 7.27184e-05
-11.3819 -0.869271 -6.13157e-05
-11.277 -0.870324 0.00010394
-11.1722 -0.869405 -9.39586e-05
-11.0676 -0.870506 0.00013723
-10.9631 -0.869563 -0.000128305
-10.8587 -0.870685 0.000171503
-10.7545 -0.869745 -0.000163373
-10.6503 -0.870864 0.000205799
-10.5463 -0.869951 -0.000198317
-10.4425 -0.871044 0.000239293
-10.3387 -0.870181 -0.000232441
-10.2351 -0.871226 0.000271298
-10.1316 -0.870437 -0.0002652
-10.0282 -0.871414 0.000301265
-9.92496 -0.870719 -0.000296195
-9.82181 -0.87161 0.000328767
-9.71877 -0.871026 -0.000325165
-9.61583 -0.871818 0.000353493
-9.51301 -0.871359 -0.000351977
-9.4103 -0.87204 0.000375228
-9.30769 -0.871719 -0.000376616
-9.20518 -0.87228 0.000393834
-9.10278 -0.872108 -0.000399172
-9.00048 -0.872543 0.000409235
-8.89828 -0.872526 -0.000419831
-8.79618 -0.872833 0.000421392
-8.69417 -0.872975 -0.000438863
-8.59226 -0.873154 0.000430286
-8.49044 -0.873459 -0.00045662
-8.38872 -0.873511 0.000435894
-8.28708 -0.87398 -0.000473532
-8.18554 -0.873911 0.000438165
-8.08408 -0.874542 -0.00049011
-7.98271 -0.874359 0.000436994
-7.88143 -0.875152 -0.000506954
-7.78023 -0.874863 0.000432196
-7.67911 -0.875815 -0.000524769
-7.57807 -0.875432 0.000423468
-7.47712 -0.876539 -0.000544393
-7.37624 -0.876075 0.000410344
-7.27544 -0.877334 -0.000566836
-7.17471 -0.876803 0.00039214
-7.07406 -0.878212 -0.000593338
-6.97348 -0.877632 0.000367876
-6.87298 -0.879188 -0.000625456
-6.77254 -0.878577 0.000336168
-6.67218 -0.88028 -0.000665185
-6.57188 -0.879659 0.000295076
-6.47166 -0.881512 -0.000715142
-6.37149 -0.880905 0.000241886
-6.2714 -0.882913 -0.000778831
-6.17136 -0.882346 0.00017278
-6.07139 -0.884519 -0.000861045
-5.97148 -0.884025 8.23402e-05
-5.87163 -0.886379 -0.000968487
-5.77184 -0.885996 -3.72214e-05
-5.67211 -0.888556 -0.00111074
-5.57243 -0.88833 -0.000197289
-5.47281 -0.891133 -0.00130183
-5.37325 -0.891125 -0.000414854
-5.27373 -0.894225 -0.00156284
-5.17427 -0.894514 -0.000715923
-5.07487 -0.897991 -0.00192643
-4.97551 -0.898684 -0.00114153
-4.8762 -0.902658 -0.00244495
-4.77694 -0.90391 -0.0017588
-4.67772 -0.908561 -0.00320579
-4.57855 -0.910601 -0.00268254
-4.47943 -0.916215 -0.00436231
-4.38035 -0.919403 -0.00412011
-4.28131 -0.926446 -0.00620067
-4.18232 -0.931377 -0.00647279
-4.08336 -0.940655 -0.00929831
-3.98445 -0.948392 -0.0105898
-3.88557 -0.961405 -0.0149474
-3.78673 -0.974003 -0.0184981
-3.68793 -0.993807 -0.0264813
-3.58916 -1.01567 -0.0359298
-3.49043 -1.04914 -0.0544567
-3.39173 -1.09039 -0.0837116
-3.29307 -1.15203 -0.144299
-3.19443 -1.21981 -0.269233
-3.09583 -1.22439 -0.546874
-2.99725 -0.860949 -0.721961
-2.89871 -0.51133 -0.525895
-2.80019 -0.462165 -0.292495
-2.7017 -0.507311 -0.169824
-2.60323 -0.55203 -0.104999
-2.50479 -0.587243 -0.0714122
-2.40638 -0.611457 -0.0481621
-2.30798 -0.629716 -0.0350658
-2.20961 -0.641116 -0.0228595
-2.11126 -0.649444 -0.0160166
-2.01293 -0.652566 -0.00751224
-1.91462 -0.653197 -0.00268559
-1.81632 -0.648328 0.00536473
-1.71804 -0.639953 0.0115353
-1.61978 -0.624318 0.023524
-1.52154 -0.602328 0.0376401
-1.42331 -0.568622 0.0652948
-1.32509 -0.522703 0.111475
-1.22689 -0.464261 0.2109
-1.12869 -0.448624 0.422069
-1.03051 -0.793805 0.775854
-0.932337 -1.2048 0.707629
-0.834173 -1.25687 0.380864
-0.736016 -1.2023 0.204684
-0.637867 -1.14497 0.122402
-0.539723 -1.10334 0.0763312
-0.441585 -1.07347 0.0517119
-0.343451 -1.05336 0.0330019
-0.24532 -1.0395 0.022412
-0.147191 -1.0312 0.0112767
-0.0490634 -1.02709 0.00469004
0.0490634 -1.02709 -0.00469004
0.147191 -1.0312 -0.0112767
0.24532 -1.0395 -0.022412
0.343451 -1.05336 -0.0330019
0.441585 -1.07347 -0.0517119
0.539723 -1.10334 -0.0763312
0.637867 -1.14497 -0.122402
0.736016 -1.2023 -0.204684
0.834173 -1.25687 -0.380864
0.932337 -1.2048 -0.707629
1.03051 -0.793805 -0.775854
1.12869 -0.448624 -0.422069
1.22689 -0.464261 -0.2109
1.32509 -0.522703 -0.111475
1.42331 -0.568622 -0.0652948
1.52154 -0.602328 -0.0376401
1.61978 -0.624318 -0.023524
1.71804 -0.639953 -0.0115353
1.81632 -0.648328 -0.00536473
1.91462 -0.653197 0.00268559
2.01293 -0.652566 0.00751224
2.11126 -0.649444 0.0160166
2.20961 -0.641116 0.0228595
2.30798 -0.629716 0.0350658
2.40638 -0.611457 0.0481621
2.50479 -0.587243 0.0714122
2.60323 -0.55203 0.104999
2.7017 -0.507311 0.169824
2.80019 -0.462165 0.292495
2.89871 -0.51133 0.525895
2.99725 -0.860949 0.721961
3.09583 -1.22439 0.546874
3.19443 -1.21981 0.269233
3.29307 -1.15203 0.144299
3.39173 -1.09039 0.0837116
3.49043 -1.04914 0.0544567
3.58916 -1.01567 0.0359298
3.68793 -0.993807 0.0264813
3.78673 -0.974003 0.0184981
3.88557 -0.961405 0.0149474
3.98445 -0.948392 0.0105898
4.08336 -0.940655 0.00929831
4.18232 -0.931377 0.00647279
4.28131 -0.926446 0.00620067
4.38035 -0.919403 0.00412011
4.47943 -0.916215 0.00436231
4.57855 -0.910601 0.00268254
4.67772 -0.908561 0.00320579
4.77694 -0.90391 0.0017588
4.8762 -0.902658 0.00244495
4.97551 -0.898684 0.00114153
5.07487 -0.897991 0.00192643
5.17427 -0.894514 0.000715923
5.27373 -0.894225 0.00156284
5.37325 -0.891125 0.000414854
5.47281 -0.891133 0.00130183
5.57243 -0.88833 0.000197289
5.67211 -0.888556 0.00111074
5.77184 -0.885996 3.72214e-05
5.87163 -0.886379 0.000968487
5.97148 -0.884025 -8.23402e-05
6.07139 -0.884519 0.000861045
6.17136 -0.882346 -0.00017278
6.2714 -0.882913 0.000778831
6.37149 -0.880905 -0.000241886
6.47166 -0.881512 0.000715142
6.57188 -0.879659 -0.000295076
6.67218 -0.88028 0.000665185
6.77254 -0.878577 -0.000336168
6.87298 -0.879188 0.000625456
6.97348 -0.877632 -0.000367876
7.07406 -0.878212 0.000593338
7.17471 -0.876803 -0.00039214
7.27544 -0.877334 0.000566836
7.37624 -0.876075 -0.000410344
7.47712 -0.876539 0.000544393
7.57807 -0.875432 -0.000423468
7.67911 -0.875815 0.000524769
7.78023 -0.874863 -0.000432196
7.88143 -0.875152 0.000506954
7.98271 -0.874359 -0.000436994
8.08408 -0.874542 0.00049011
8.18554 -0.873911 -0.000438165
8.28708 -0.87398 0.000473532
8.38872 -0.873511 -0.000435894
8.49044 -0.873459 0.00045662
8.59226 -0.873154 -0.000430286
8.69417 -0.872975 0.000438863
8.79618 -0.872833 -0.000421392
8.89828 -0.872526 0.000419831
9.00048 -0.872543 -0.000409235
9.10278 -0.872108 0.000399172
9.20518 -0.87228 -0.000393834
9.30769 -0.871719 0.000376616
9.4103 -0.87204 -0.000375228
9.51301 -0.871359 0.000351977
9.61583 -0.871818 -0.000353493
9.71877 -0.871026 0.000325165
9.82181 -0.87161 -0.000328767
9.92496 -0.870719 0.000296195
10.0282 -0.871414 -0.000301265
10.1316 -0.870437 0.0002652
10.2351 -0.871226 -0.000271298
10.3387 -0.870181 0.000232441
10.4425 -0.871044 -0.000239293
10.5463 -0.869951 0.000198317
10.6503 -0.870864 -0.000205799
10.7545 -0.869745 0.000163373
10.8587 -0.870685 -0.000171503
10.9631 -0.869563 0.000128305
11.0676 -0.870506 -0.00013723
11.1722 -0.869405 9.39586e-05
11.277 -0.870324 -0.00010394
11.3819 -0.869271 6.13157e-05
11.487 -0.870139 -7.27184e-05
11.5922 -0.869158 3.14821e-05
11.6975 -0.869951 -4.47519e-05
11.803 -0.869066 5.65619e-06
11.9086 -0.86976 -2.12978e-05
12.0144 -0.868992 -1.49101e-05
12.1204 -0.869567 -3.63785e-06
12.2265 -0.868934 -2.89638e-05
12.3327 -0.869374 6.98011e-06
12.4391 -0.868889 -3.53165e-05
12.5457 -0.869182 9.41292e-06
12.6524 -0.868855 -3.2922e-05
12.7593 -0.868994 2.70501e-06
12.8664 -0.868826 -2.09642e-05
12.9737 -0.868814 -1.38196e-05
13.0811 -0.8688 1.04659e-06
13.1887 -0.868643 -4.04601e-05
13.2965 -0.868772 3.31761e-05
13.4044 -0.868487 -7.70414e-05
13.5126 -0.868738 7.49712e-05
13.6209 -0.868347 -0.000122825
13.7294 -0.868694 0.000125377
13.8382 -0.868228 -0.000176438
13.9471 -0.868637 0.000182679
14.0562 -0.868131 -0.000235826
14.1655 -0.868563 0.000244473
14.275 -0.86806 -0.000298248
14.3848 -0.868471 0.000307688
14.4947 -0.868014 -0.000360329
14.6049 -0.868361 0.000368662
14.7152 -0.867994 -0.000418164
14.8258 -0.868232 0.000423289
14.9367 -0.867997 -0.000467506
15.0477 -0.868087 0.000467244
15.159 -0.86802 -0.000504028
15.2705 -0.867931 0.000496278
15.3823 -0.868057 -0.00052366
15.4943 -0.867767 0.000506596
15.6066 -0.868104 -0.000522992
15.7191 -0.867604 0.000495286
15.8319 -0.868152 -0.000499727
15.9449 -0.867448 0.000460777
16.0582 -0.868192 -0.000453134
16.1717 -0.867309 0.000403283
16.2856 -0.868216 -0.000384472
16.3997 -0.867194 0.000325186
16.5141 -0.868217 -0.000297305
16.6288 -0.86711 0.000231274
16.7437 -0.868187 -0.000197656
16.859 -0.867062 0.000128773
16.9746 -0.868124 -9.38958e-05
17.0905 -0.867052 2.70985e-05
17.2067 -0.868026 3.66493e-06
17.3232 -0.86708 -6.27437e-05
17.4401 -0.867897 8.35689e-05
17.5572 -0.867138 -0.000129137
17.6748 -0.867743 0.000134378
17.7926 -0.867218 -0.000161202
17.9108 -0.867578 0.000146183
18.0294 -0.867307 -0.000150438
18.1483 -0.867415 0.000112341
18.2676 -0.867387 -9.25062e-05
18.3873 -0.867272 3.12393e-05
18.5074 -0.867441 1.11006e-05
18.6278 -0.867166 -9.22101e-05
18.7487 -0.867453 0.000151825
18.8699 -0.867111 -0.0002457
18.9916 -0.867411 0.000313644
19.1137 -0.867116 -0.000409691
19.2362 -0.867311 0.000473888
19.3592 -0.867181 -0.000558973
19.4826 -0.867156 0.000605599
19.6065 -0.867296 -0.000665845
19.7309 -0.866961 0.000681531
19.8557 -0.867442 -0.000704883
19.9811 -0.866751 0.000679569
20.1069 -0.867589 -0.000658845
20.2333 -0.866559 0.000588892
20.3602 -0.867703 -0.000524777
20.4876 -0.86642 0.00041565
20.6156 -0.86775 -0.000318846
20.7441 -0.866363 0.000186479
20.8732 -0.867706 -7.80383e-05
21.0029 -0.866403 -5.21039e-05
21.1332 -0.867566 0.000143182
21.2642 -0.866536 -0.000240114
21.3958 -0.867348 0.000282566
21.528 -0.866729 -0.000317068
21.6609 -0.867098 0.00028604
21.7945 -0.866925 -0.000240356
21.9288 -0.866878 0.00012755
22.0639 -0.867056 -5.21474e-06
22.1997 -0.86676 -0.000172541
22.3363 -0.867058 0.000340464
22.4736 -0.866795 -0.000538463
22.6118 -0.866898 0.000695246
22.7509 -0.86699 -0.000848374
22.8908 -0.866597 0.000925332
23.0316 -0.867292 -0.000968151
23.1733 -0.866242 0.000910538
23.316 -0.867587 -0.000807532
23.4597 -0.865965 0.00060664
23.6044 -0.867733 -0.000382634
23.7502 -0.8659 0.000100004
23.8971 -0.867624 0.000146981
24.0451 -0.866109 -0.000383338
24.1944 -0.867263 0.00050704
24.3448 -0.866512 -0.000551575
24.4966 -0.866809 0.000430077
24.6496 -0.866878 -0.000211308
24.8041 -0.866542 -0.00015246
24.9601 -0.866918 0.000538508
25.1175 -0.866706 -0.000951721
25.2766 -0.86649 0.00122906
25.4373 -0.867289 -0.00137213
25.5998 -0.865802 0.00123846
25.7641 -0.867883 -0.000907954
25.9304 -0.865412 0.000339882
26.0988 -0.867887 0.000242623
26.2693 -0.865808 -0.00076877
26.4421 -0.867115 0.000936661
26.6174 -0.866719 -0.000732092
26.7954 -0.866357 1.89906e-05
26.9761 -0.866954 0.000879831
27.1598 -0.866862 -0.00175445
27.3468 -0.865757 0.00199019
27.5373 -0.868328 -0.00147162
27.7317 -0.864803 8.80782e-05
27.9302 -0.868098 0.00123579
28.1333 -0.866442 -0.00171731
28.3415 -0.866115 0.00027698
28.5554 -0.867142 0.00204108
28.7758 -0.868297 -0.00336803
29.0035 -0.863938 0.000697228
29.2396 -0.868844 0.00297763
29.4858 -0.869143 -0.00157161
29.7441 -0.868848 -0.00747754
30.0173 -0.863052 -0.00510293
30.3101 -0.864896 -0.00306348
30.6297 -0.861836 -8.63093e-05
30.9905 -0.865776 -0.000766979
31.4301 -0.859849 0.00112579


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda2.0Nc1QuantumOneLoop/iFpOneLoop.txt <==
-31.4301 -2.49728e-25 3.23033e-06
-30.9905 -5.62759e-25 3.37005e-06
-30.6297 -1.08279e-24 3.49081e-06
-30.3101 4.42577e-25 3.60264e-06
-30.0173 -4.24052e-26 3.7093e-06
-29.7441 9.15005e-26 3.81271e-06
-29.4858 -6.56037e-25 3.91401e-06
-29.2396 -1.85849e-24 4.01393e-06
-29.0035 -8.20881e-25 4.11302e-06
-28.7758 6.04476e-25 4.21165e-06
-28.5554 1.58243e-24 4.31014e-06
-28.3415 8.47035e-25 4.40871e-06
-28.1333 1.55016e-24 4.50757e-06
-27.9302 1.54581e-24 4.60687e-06
-27.7317 -1.92542e-24 4.70677e-06
-27.5373 -1.22791e-24 4.80739e-06
-27.3468 -3.74847e-25 4.90882e-06
-27.1598 2.26347e-25 5.01118e-06
-26.9761 8.1848e-25 5.11456e-06
-26.7954 1.98302e-24 5.21903e-06
-26.6174 1.59849e-24 5.32469e-06
-26.4421 4.50802e-25 5.43159e-06
-26.2693 1.13049e-25 5.53982e-06
-26.0988 7.72465e-25 5.64943e-06
-25.9304 -2.32623e-24 5.7605e-06
-25.7641 -1.20356e-24 5.8731e-06
-25.5998 -1.41957e-24 5.98727e-06
-25.4373 1.17107e-24 6.10309e-06
-25.2766 -1.07984e-24 6.22062e-06
-25.1175 -7.52999e-25 6.33992e-06
-24.9601 -5.68392e-27 6.46104e-06
-24.8041 -1.65148e-24 6.58406e-06
-24.6496 -1.70523e-24 6.70903e-06
-24.4966 -3.44796e-26 6.836e-06
-24.3448 -3.61288e-24 6.96505e-06
-24.1944 -8.05023e-25 7.09624e-06
-24.0451 -6.40713e-25 7.22963e-06
-23.8971 5.71346e-24 7.36528e-06
-23.7502 2.36855e-24 7.50326e-06
-23.6044 -6.80853e-24 7.64364e-06
-23.4597 7.30899e-25 7.78648e-06
-23.316 8.92338e-25 7.93185e-06
-23.1733 3.04574e-24 8.07982e-06
-23.0316 -5.19829e-24 8.23046e-06
-22.8908 -2.9715e-24 8.38386e-06
-22.7509 2.69582e-24 8.54007e-06
-22.6118 -6.32801e-24 8.69918e-06
-22.4736 -9.53963e-25 8.86127e-06
-22.3363 -1.22519e-23 9.02642e-06
-22.1997 -3.95382e-24 9.1947e-06
-22.0639 4.29737e-24 9.36621e-06
-21.9288 8.6365e-24 9.54104e-06
-21.7945 -7.81244e-24 9.71926e-06
-21.6609 1.7577e-23 9.90097e-06
-21.528 -1.80459e-24 1.00863e-05
-21.3958 -3.85246e-25 1.02753e-05
-21.2642 3.00641e-23 1.0468e-05
-21.1332 -1.64776e-24 1.06647e-05
-21.0029 4.10805e-24 1.08653e-05
-20.8732 -1.1047e-24 1.107e-05
-20.7441 -7.74519e-24 1.1279e-05
-20.6156 3.65697e-24 1.14923e-05
-20.4876 3.73474e-24 1.171e-05
-20.3602 5.16407e-24 1.19323e-05
-20.2333 2.41666e-24 1.21592e-05
-20.1069 -1.09257e-23 1.2391e-05
-19.9811 -3.52206e-24 1.26278e-05
-19.8557 1.15599e-23 1.28696e-05
-19.7309 1.49023e-23 1.31167e-05
-19.6065 6.38935e-24 1.33692e-05
-19.4826 -3.1091e-24 1.36272e-05
-19.3592 -3.37631e-24 1.38909e-05
-19.2362 1.106e-23 1.41604e-05
-19.1137 -1.04028e-23 1.4436e-05
-18.9916 -4.38176e-24 1.47177e-05
-18.8699 1.69336e-23 1.50059e-05
-18.7487 3.76391e-24 1.53005e-05
-18.6278 -1.66569e-23 1.5602e-05
-18.5074 9.64956e-24 1.59104e-05
-18.3873 3.72443e-24 1.62259e-05
-18.2676 -1.20548e-23 1.65488e-05
-18.1483 1.39127e-23 1.68792e-05
-18.0294 -2.70836e-24 1.72175e-05
-17.9108 5.23824e-24 1.75638e-05
-17.7926 1.57078e-23 1.79184e-05
-17.6748 4.81147e-24 1.82815e-05
-17.5572 -1.07965e-23 1.86534e-05
-17.4401 -1.80008e-23 1.90344e-05
-17.3232 -7.11969e-24 1.94247e-05
-17.2067 8.99752e-24 1.98246e-05
-17.0905 1.53507e-23 2.02345e-05
-16.9746 2.65933e-23 2.06546e-05
-16.859 9.21046e-24 2.10853e-05
-16.7437 4.31104e-24 2.15268e-05
-16.6288 5.17009e-24 2.19797e-05
-16.5141 6.41603e-24 2.24441e-05
-16.3997 1.73349e-23 2.29205e-05
-16.2856 1.42733e-23 2.34093e-05
-16.1717 -6.49949e-24 2.39109e-05
-16.0582 -1.21925e-23 2.44257e-05
-15.9449 1.81839e-23 2.49541e-05
-15.8319 2.05583e-23 2.54966e-05
-15.7191 -2.74406e-23 2.60537e-05
-15.6066 -1.93802e-23 2.66258e-05
-15.4943 -7.17194e-24 2.72135e-05
-15.3823 -3.59215e-23 2.78173e-05
-15.2705 -1.64513e-23 2.84378e-05
-15.159 5.62539e-24 2.90755e-05
-15.0477 -4.28376e-23 2.9731e-05
-14.9367 -1.71551e-23 3.0405e-05
-14.8258 5.83684e-23 3.10981e-05
-14.7152 -5.69728e-23 3.1811e-05
-14.6049 -1.00778e-23 3.25444e-05
-14.4947 8.02923e-24 3.32991e-05
-14.3848 -4.90987e-23 3.40758e-05
-14.275 4.79643e-23 3.48753e-05
-14.1655 2.17127e-24 3.56985e-05
-14.0562 3.98449e-24 3.65463e-05
-13.9471 7.16111e-24 3.74196e-05
-13.8382 -6.92139e-24 3.83192e-05
-13.7294 -3.94489e-23 3.92464e-05
-13.6209 -1.59938e-23 4.0202e-05
-13.5126 2.37816e-24 4.11872e-05
-13.4044 -2.08372e-23 4.22032e-05
-13.2965 -8.65515e-24 4.32512e-05
-13.1887 -2.72506e-23 4.43323e-05
-13.0811 2.80972e-23 4.54481e-05
-12.9737 -9.65105e-23 4.65997e-05
-12.8664 -3.08734e-23 4.77887e-05
-12.7593 2.76979e-23 4.90167e-05
-12.6524 1.76745e-23 5.02852e-05
-12.5457 -6.62678e-23 5.15959e-05
-12.4391 -4.02779e-23 5.29505e-05
-12.3327 -2.24267e-22 5.4351e-05
-12.2265 -5.64011e-23 5.57992e-05
-12.1204 -8.68972e-23 5.72973e-05
-12.0144 1.35702e-22 5.88473e-05
-11.9086 -4.10746e-24 6.04516e-05
-11.803 1.15632e-22 6.21126e-05
-11.6975 1.15241e-22 6.38327e-05
-11.5922 7.08113e-23 6.56146e-05
-11.487 -3.16891e-23 6.74611e-05
-11.3819 -1.2035e-22 6.93752e-05
-11.277 -2.38344e-23 7.136e-05
-11.1722 2.27544e-22 7.34188e-05
-11.0676 1.50081e-22 7.5555e-05
-10.9631 1.22521e-23 7.77724e-05
-10.8587 -2.31446e-22 8.00747e-05
-10.7545 1.9996e-22 8.24662e-05
-10.6503 2.81899e-22 8.49512e-05
-10.5463 2.60021e-22 8.75342e-05
-10.4425 6.96728e-23 9.02202e-05
-10.3387 -7.2949e-24 9.30144e-05
-10.2351 -1.05382e-22 9.59223e-05
-10.1316 3.50784e-22 9.89496e-05
-10.0282 8.20385e-23 0.000102103
-9.92496 -2.88644e-23 0.000105388
-9.82181 -1.25579e-23 0.000108813
-9.71877 -7.60623e-23 0.000112384
-9.61583 1.04968e-22 0.000116111
-9.51301 1.4715e-22 0.00012
-9.4103 2.96464e-22 0.000124062
-9.30769 6.13544e-23 0.000128306
-9.20518 2.66868e-22 0.000132742
-9.10278 -1.80277e-23 0.000137381
-9.00048 -5.63484e-22 0.000142236
-8.89828 2.61628e-22 0.000147318
-8.79618 -8.749e-23 0.000152642
-8.69417 8.44638e-23 0.000158222
-8.59226 -2.33269e-22 0.000164073
-8.49044 -8.42082e-23 0.000170213
-8.38872 -3.64196e-22 0.000176658
-8.28708 -6.73575e-22 0.00018343
-8.18554 9.84349e-23 0.000190548
-8.08408 4.52239e-23 0.000198036
-7.98271 1.5051e-21 0.000205917
-7.88143 -7.22042e-22 0.000214218
-7.78023 1.86274e-22 0.000222968
-7.67911 -7.81498e-22 0.000232197
-7.57807 -1.6016e-22 0.000241938
-7.47712 1.33085e-21 0.000252229
-7.37624 1.76208e-21 0.000263109
-7.27544 -2.92171e-22 0.00027462
-7.17471 -8.17171e-22 0.000286809
-7.07406 1.11667e-22 0.000299728
-6.97348 1.73116e-21 0.000313432
-6.87298 3.99507e-22 0.000327982
-6.77254 -9.7612e-22 0.000343446
-6.67218 -1.98449e-21 0.000359896
-6.57188 1.21962e-22 0.000377413
-6.47166 4.23648e-22 0.000396086
-6.37149 2.15376e-21 0.000416014
-6.2714 3.41226e-23 0.000437303
-6.17136 -1.92857e-21 0.000460074
-6.07139 -2.38612e-21 0.000484459
-5.97148 4.22153e-22 0.000510605
-5.87163 -9.98687e-24 0.000538677
-5.77184 -4.82197e-22 0.000568857
-5.67211 1.4012e-21 0.000601348
-5.57243 9.37774e-22 0.000636381
-5.47281 -7.3293e-22 0.000674212
-5.37325 4.72261e-21 0.00071513
-5.27373 -5.12767e-22 0.00075946
-5.17427 4.69666e-21 0.000807573
-5.07487 -9.43067e-21 0.000859887
-4.97551 4.30933e-21 0.000916878
-4.8762 -4.61422e-21 0.000979091
-4.77694 -1.28282e-20 0.00104715
-4.67772 -1.64131e-21 0.00112177
-4.57855 -8.85779e-22 0.00120377
-4.47943 -3.14738e-21 0.00129413
-4.38035 1.33956e-20 0.00139394
-4.28131 7.63882e-21 0.0015045
-4.18232 -8.85625e-21 0.00162735
-4.08336 4.06603e-21 0.00176428
-3.98445 6.76789e-21 0.00191742
-3.88557 -2.57465e-21 0.00208931
-3.78673 1.90471e-20 0.00228299
-3.68793 1.95361e-20 0.00250215
-3.58916 -3.13775e-20 0.00275123
-3.49043 2.98236e-20 0.00303572
-3.39173 5.13405e-21 0.00336235
-3.29307 -4.39068e-20 0.00373952
-3.19443 1.31109e-19 0.0041778
-3.09583 1.01806e-19 0.00469061
-2.99725 -3.70511e-20 0.00529518
-2.89871 7.49462e-20 0.00601398
-2.80019 -1.74425e-19 0.00687666
-2.7017 -1.27191e-19 0.00792304
-2.60323 -6.14495e-20 0.00920752
-2.50479 8.3044e-21 0.010806
-2.40638 -2.22374e-19 0.0128267
-2.30798 8.83937e-19 0.0154286
-2.20961 -1.09472e-18 0.0188523
-2.11126 1.46081e-18 0.0234759
-2.01293 -9.8915e-19 0.0299212
-1.91462 -6.88593e-19 0.0392686
-1.81632 -4.71367e-18 0.0535303
-1.71804 4.50385e-18 0.0768067
-1.61978 1.04702e-17 0.118529
-1.52154 6.42146e-18 0.20447
-1.42331 -9.75444e-17 0.426556
-1.32509 3.68628e-16 1.30425
-1.22689 -2.70353e-15 7.39298
-1.12869 -5.45348e-16 2.27501
-1.03051 -6.21858e-16 0.592752
-0.932337 -1.80551e-17 0.255599
-0.834173 4.46777e-17 0.139017
-0.736016 -3.91238e-17 0.0856188
-0.637867 -8.86752e-18 0.0566654
-0.539723 -2.17647e-18 0.0390461
-0.441585 1.36638e-18 0.0273501
-0.343451 -9.98563e-21 0.0190441
-0.24532 5.03728e-19 0.0129094
-0.147191 1.31361e-18 0.00853464
-0.0490634 1.39597e-21 0.0061322
0.0490634 -1.48871e-17 0.0061322
0.147191 3.18987e-21 0.00853464
0.24532 8.14278e-18 0.0129094
0.343451 7.14656e-19 0.0190441
0.441585 8.56949e-18 0.0273501
0.539723 1.4338e-17 0.0390461
0.637867 -1.17165e-17 0.0566654
0.736016 3.37014e-17 0.0856188
0.834173 -4.42319e-17 0.139017
0.932337 1.09488e-16 0.255599
1.03051 5.43799e-17 0.592752
1.12869 2.41523e-15 2.27501
1.22689 -1.00232e-16 7.39298
1.32509 -5.01404e-16 1.30425
1.42331 1.52848e-16 0.426556
1.52154 -1.87788e-17 0.20447
1.61978 -1.00286e-17 0.118529
1.71804 6.10126e-18 0.0768067
1.81632 4.91043e-18 0.0535303
1.91462 1.29005e-18 0.0392686
2.01293 -1.11074e-18 0.0299212
2.11126 -4.17562e-19 0.0234759
2.20961 2.32856e-19 0.0188523
2.30798 -3.11658e-19 0.0154286
2.40638 4.26059e-19 0.0128267
2.50479 -5.11015e-19 0.010806
2.60323 -7.89278e-20 0.00920752
2.7017 -2.31038e-19 0.00792304
2.80019 1.23917e-19 0.00687666
2.89871 1.47599e-19 0.00601398
2.99725 1.67104e-20 0.00529518
3.09583 -2.98597e-20 0.00469061
3.19443 -5.48148e-20 0.0041778
3.29307 -2.14261e-20 0.00373952
3.39173 1.97212e-20 0.00336235
3.49043 -3.06871e-20 0.00303572
3.58916 -4.0357e-20 0.00275123
3.68793 -2.36269e-20 0.00250215
3.78673 2.38265e-20 0.00228299
3.88557 -2.18761e-20 0.00208931
3.98445 1.80612e-20 0.00191742
4.08336 -7.34418e-21 0.00176428
4.18232 1.03722e-20 0.00162735
4.28131 -1.56096e-21 0.0015045
4.38035 2.15338e-20 0.00139394
4.47943 -7.47987e-21 0.00129413
4.57855 -7.54572e-21 0.00120377
4.67772 5.20462e-21 0.00112177
4.77694 -7.73627e-21 0.00104715
4.8762 -1.30198e-20 0.000979091
4.97551 -1.96405e-21 0.000916878
5.07487 -1.91705e-21 0.000859887
5.17427 -3.72228e-21 0.000807573
5.27373 -3.41663e-21 0.00075946
5.37325 2.77252e-21 0.00071513
5.47281 4.12999e-21 0.000674212
5.57243 -9.56614e-21 0.000636381
5.67211 9.40168e-22 0.000601348
5.77184 4.4008e-21 0.000568857
5.87163 -2.86145e-21 0.000538677
5.97148 9.05808e-22 0.000510605
6.07139 3.47858e-22 0.000484459
6.17136 -3.83402e-21 0.000460074
6.2714 -8.87637e-23 0.000437303
6.37149 -2.98934e-21 0.000416014
6.47166 4.35322e-22 0.000396086
6.57188 -1.69902e-21 0.000377413
6.67218 -4.20061e-22 0.000359896
6.77254 -1.82002e-21 0.000343446
6.87298 -2.0407e-21 0.000327982
6.97348 4.95269e-22 0.000313432
7.07406 6.55237e-23 0.000299728
7.17471 1.23411e-22 0.000286809
7.27544 -1.52983e-22 0.00027462
7.37624 7.27019e-23 0.000263109
7.47712 4.3156e-24 0.000252229
7.57807 -1.22575e-21 0.000241938
7.67911 1.90091e-22 0.000232197
7.78023 -8.86743e-23 0.000222968
7.88143 -5.63139e-22 0.000214218
7.98271 -6.20023e-22 0.000205917
8.08408 9.52797e-22 0.000198036
8.18554 1.58999e-23 0.000190548
8.28708 6.27437e-22 0.00018343
8.38872 -3.49288e-23 0.000176658
8.49044 -2.90023e-22 0.000170213
8.59226 -8.0273e-23 0.000164073
8.69417 9.11791e-23 0.000158222
8.79618 3.40619e-22 0.000152642
8.89828 8.99927e-22 0.000147318
9.00048 -8.14812e-22 0.000142236
9.10278 1.63317e-22 0.000137381
9.20518 2.77633e-22 0.000132742
9.30769 -1.44506e-22 0.000128306
9.4103 -1.43763e-22 0.000124062
9.51301 2.47511e-22 0.00012
9.61583 -3.12016e-24 0.000116111
9.71877 -1.20051e-22 0.000112384
9.82181 -2.86127e-22 0.000108813
9.92496 -1.77551e-22 0.000105388
10.0282 1.13851e-22 0.000102103
10.1316 -2.28384e-23 9.89496e-05
10.2351 -3.17996e-22 9.59223e-05
10.3387 -1.62653e-22 9.30144e-05
10.4425 1.39226e-22 9.02202e-05
10.5463 5.26489e-23 8.75342e-05
10.6503 1.99092e-22 8.49512e-05
10.7545 -6.96576e-23 8.24662e-05
10.8587 -1.0106e-22 8.00747e-05
10.9631 -7.58805e-23 7.77724e-05
11.0676 1.26839e-23 7.5555e-05
11.1722 -7.1613e-23 7.34188e-05
11.277 4.56047e-23 7.136e-05
11.3819 1.08066e-23 6.93752e-05
11.487 -4.56924e-23 6.74611e-05
11.5922 2.44679e-23 6.56146e-05
11.6975 1.56809e-22 6.38327e-05
11.803 -2.96083e-23 6.21126e-05
11.9086 6.68117e-23 6.04516e-05
12.0144 3.07645e-23 5.88473e-05
12.1204 1.99455e-23 5.72973e-05
12.2265 -6.32937e-23 5.57992e-05
12.3327 2.44628e-22 5.4351e-05
12.4391 -2.87918e-23 5.29505e-05
12.5457 2.83039e-23 5.15959e-05
12.6524 -6.58951e-23 5.02852e-05
12.7593 8.7051e-23 4.90167e-05
12.8664 1.28183e-23 4.77887e-05
12.9737 -2.17769e-24 4.65997e-05
13.0811 -4.53476e-23 4.54481e-05
13.1887 -5.24961e-24 4.43323e-05
13.2965 -9.37653e-23 4.32512e-05
13.4044 5.55591e-23 4.22032e-05
13.5126 1.03626e-23 4.11872e-05
13.6209 1.33742e-22 4.0202e-05
13.7294 2.93166e-24 3.92464e-05
13.8382 4.72293e-23 3.83192e-05
13.9471 -6.6764e-23 3.74196e-05
14.0562 -1.97182e-23 3.65463e-05
14.1655 -9.87115e-23 3.56985e-05
14.275 2.90961e-23 3.48753e-05
14.3848 8.12359e-24 3.40758e-05
14.4947 1.58622e-23 3.32991e-05
14.6049 3.8598e-23 3.25444e-05
14.7152 -1.0808e-22 3.1811e-05
14.8258 2.37443e-23 3.10981e-05
14.9367 3.69675e-23 3.0405e-05
15.0477 -4.75531e-24 2.9731e-05
15.159 -1.36841e-23 2.90755e-05
15.2705 7.86579e-24 2.84378e-05
15.3823 1.88397e-23 2.78173e-05
15.4943 -1.04132e-23 2.72135e-05
15.6066 7.81873e-24 2.66258e-05
15.7191 -2.30528e-24 2.60537e-05
15.8319 7.56302e-24 2.54966e-05
15.9449 3.3623e-23 2.49541e-05
16.0582 -2.14298e-23 2.44257e-05
16.1717 3.35708e-23 2.39109e-05
16.2856 3.31485e-23 2.34093e-05
16.3997 2.66643e-23 2.29205e-05
16.5141 -4.65606e-25 2.24441e-05
16.6288 -2.3004e-23 2.19797e-05
16.7437 2.51619e-24 2.15268e-05
16.859 -7.37273e-24 2.10853e-05
16.9746 1.57e-23 2.06546e-05
17.0905 6.49822e-24 2.02345e-05
17.2067 7.98109e-24 1.98246e-05
17.3232 -9.27404e-24 1.94247e-05
17.4401 -1.57876e-23 1.90344e-05
17.5572 -2.05106e-23 1.86534e-05
17.6748 -1.92337e-23 1.82815e-05
17.7926 -1.07483e-23 1.79184e-05
17.9108 2.82792e-24 1.75638e-05
18.0294 9.47945e-24 1.72175e-05
18.1483 -1.33452e-23 1.68792e-05
18.2676 -1.96496e-23 1.65488e-05
18.3873 1.21018e-24 1.62259e-05
18.5074 8.51867e-24 1.59104e-05
18.6278 -9.12987e-24 1.5602e-05
18.7487 3.06471e-23 1.53005e-05
18.8699 8.2913e-24 1.50059e-05
18.9916 1.32097e-23 1.47177e-05
19.1137 8.83924e-25 1.4436e-05
19.2362 1.95066e-23 1.41604e-05
19.3592 2.42854e-24 1.38909e-05
19.4826 4.9875e-24 1.36272e-05
19.6065 9.10424e-24 1.33692e-05
19.7309 9.65182e-24 1.31167e-05
19.8557 6.49369e-24 1.28696e-05
19.9811 9.11475e-24 1.26278e-05
20.1069 2.2457e-24 1.2391e-05
20.2333 6.32617e-24 1.21592e-05
20.3602 -1.35987e-23 1.19323e-05
20.4876 -3.01219e-24 1.171e-05
20.6156 -8.64825e-24 1.14923e-05
20.7441 1.1945e-24 1.1279e-05
20.8732 4.42797e-24 1.107e-05
21.0029 -2.6514e-25 1.08653e-05
21.1332 -2.63944e-24 1.06647e-05
21.2642 1.85934e-24 1.0468e-05
21.3958 -7.99323e-24 1.02753e-05
21.528 -9.35681e-25 1.00863e-05
21.6609 5.27391e-25 9.90097e-06
21.7945 -2.05894e-24 9.71926e-06
21.9288 4.56688e-24 9.54104e-06
22.0639 5.23291e-24 9.36621e-06
22.1997 -1.62444e-24 9.1947e-06
22.3363 2.79839e-24 9.02642e-06
22.4736 -2.58329e-25 8.86127e-06
22.6118 2.10244e-24 8.69918e-06
22.7509 -2.09126e-24 8.54007e-06
22.8908 3.47494e-24 8.38386e-06
23.0316 -1.89845e-24 8.23046e-06
23.1733 7.7141e-24 8.07982e-06
23.316 -7.07908e-24 7.93185e-06
23.4597 -2.02522e-24 7.78648e-06
23.6044 4.88519e-24 7.64364e-06
23.7502 1.96992e-24 7.50326e-06
23.8971 3.8001e-24 7.36528e-06
24.0451 -4.26895e-24 7.22963e-06
24.1944 2.32662e-24 7.09624e-06
24.3448 -5.64216e-24 6.96505e-06
24.4966 2.71739e-25 6.836e-06
24.6496 2.29492e-24 6.70903e-06
24.8041 -4.27789e-24 6.58406e-06
24.9601 1.33146e-24 6.46104e-06
25.1175 -7.12615e-25 6.33992e-06
25.2766 -1.07891e-23 6.22062e-06
25.4373 -3.45516e-24 6.10309e-06
25.5998 -3.39497e-24 5.98727e-06
25.7641 1.74325e-24 5.8731e-06
25.9304 1.37431e-24 5.7605e-06
26.0988 -2.80331e-24 5.64943e-06
26.2693 1.28083e-24 5.53982e-06
26.4421 -3.36759e-24 5.43159e-06
26.6174 -1.56435e-24 5.32469e-06
26.7954 -1.13941e-24 5.21903e-06
26.9761 -8.19683e-25 5.11456e-06
27.1598 1.3703e-25 5.01118e-06
27.3468 1.63424e-24 4.90882e-06
27.5373 2.18865e-24 4.80739e-06
27.7317 -1.6854e-24 4.70677e-06
27.9302 1.74849e-24 4.60687e-06
28.1333 -4.77913e-24 4.50757e-06
28.3415 -1.02879e-24 4.40871e-06
28.5554 -9.27507e-25 4.31014e-06
28.7758 -1.1772e-25 4.21165e-06
29.0035 -8.56118e-25 4.11302e-06
29.2396 4.0413e-25 4.01393e-06
29.4858 9.35603e-25 3.91401e-06
29.7441 5.23752e-25 3.81271e-06
30.0173 2.06141e-25 3.7093e-06
30.3101 3.36084e-25 3.60264e-06
30.6297 5.12402e-25 3.49081e-06
30.9905 6.8616e-25 3.37005e-06
31.4301 9.74255e-25 3.23033e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda2.0Nc1QuantumOneLoop/iFpTwoLoop.txt <==
-31.4301 -5.97914e-24 3.23407e-06
-30.9905 5.81372e-21 3.37203e-06
-30.6297 -7.63668e-21 3.49367e-06
-30.3101 7.25967e-21 3.60213e-06
-30.0173 -1.13106e-20 3.70627e-06
-29.7441 1.92471e-20 3.8066e-06
-29.4858 6.53652e-21 3.91556e-06
-29.2396 -2.16471e-20 4.02182e-06
-29.0035 8.97946e-21 4.11791e-06
-28.7758 5.70729e-22 4.21082e-06
-28.5554 -8.81016e-21 4.31747e-06
-28.3415 -4.12719e-21 4.41355e-06
-28.1333 1.36254e-20 4.50939e-06
-27.9302 8.50282e-21 4.61368e-06
-27.7317 -3.54964e-20 4.71182e-06
-27.5373 -4.9853e-21 4.80993e-06
-27.3468 2.8499e-20 4.91766e-06
-27.1598 -2.20695e-21 5.01341e-06
-26.9761 -1.41683e-20 5.12188e-06
-26.7954 2.80888e-21 5.22491e-06
-26.6174 1.45897e-20 5.32926e-06
-26.4421 8.85898e-21 5.43977e-06
-26.2693 -8.19342e-21 5.54463e-06
-26.0988 -2.19261e-20 5.65664e-06
-25.9304 -1.69745e-20 5.76812e-06
-25.7641 5.30901e-20 5.87816e-06
-25.5998 3.08817e-20 5.9975e-06
-25.4373 -3.66071e-20 6.10739e-06
-25.2766 -2.55543e-20 6.23148e-06
-25.1175 2.29463e-20 6.34559e-06
-24.9601 2.13495e-20 6.47078e-06
-24.8041 -3.73656e-21 6.59226e-06
-24.6496 -4.0327e-20 6.71733e-06
-24.4966 -2.13983e-21 6.84637e-06
-24.3448 2.2121e-20 6.97292e-06
-24.1944 2.17759e-20 7.10749e-06
-24.0451 4.02318e-21 7.23852e-06
-23.8971 1.69018e-20 7.37613e-06
-23.7502 -7.04123e-20 7.51426e-06
-23.6044 -7.0787e-21 7.65346e-06
-23.4597 -4.01405e-21 7.79985e-06
-23.316 4.16169e-20 7.94086e-06
-23.1733 -5.98027e-20 8.09509e-06
-23.0316 1.60732e-20 8.2395e-06
-22.8908 -5.84653e-20 8.40012e-06
-22.7509 5.25591e-20 8.55017e-06
-22.6118 3.66841e-20 8.71556e-06
-22.4736 2.56612e-20 8.87327e-06
-22.3363 -1.15274e-20 9.04237e-06
-22.1997 -4.61473e-20 9.20901e-06
-22.0639 -6.40241e-21 9.38169e-06
-21.9288 1.04733e-20 9.55757e-06
-21.7945 5.38325e-20 9.73466e-06
-21.6609 -3.82832e-21 9.91929e-06
-21.528 -2.44193e-20 1.01023e-05
-21.3958 -2.92721e-20 1.02947e-05
-21.2642 9.0162e-21 1.04855e-05
-21.1332 3.63771e-20 1.06847e-05
-21.0029 -2.47825e-20 1.08849e-05
-20.8732 5.82011e-20 1.10901e-05
-20.7441 -5.41142e-20 1.13011e-05
-20.6156 -3.42219e-20 1.15123e-05
-20.4876 1.0641e-20 1.17348e-05
-20.3602 -2.57564e-21 1.19524e-05
-20.2333 3.48295e-20 1.21867e-05
-20.1069 1.06352e-20 1.24117e-05
-19.9811 -1.47872e-20 1.26576e-05
-19.8557 -4.06601e-20 1.28914e-05
-19.7309 9.92856e-21 1.31484e-05
-19.6065 6.15328e-21 1.33927e-05
-19.4826 2.97822e-20 1.36604e-05
-19.3592 -3.91687e-20 1.39168e-05
-19.2362 -2.78171e-20 1.41948e-05
-19.1137 1.57649e-20 1.44648e-05
-18.9916 6.84907e-20 1.47531e-05
-18.8699 -4.92772e-20 1.50379e-05
-18.7487 -1.37694e-20 1.53369e-05
-18.6278 4.56005e-20 1.56375e-05
-18.5074 -1.68334e-20 1.5948e-05
-18.3873 3.99641e-20 1.62649e-05
-18.2676 -9.27459e-20 1.6588e-05
-18.1483 -3.40389e-20 1.69217e-05
-18.0294 4.30353e-20 1.72588e-05
-17.9108 1.53051e-19 1.76095e-05
-17.7926 -5.54075e-20 1.79625e-05
-17.6748 -4.96638e-20 1.83302e-05
-17.5572 -8.97152e-20 1.87009e-05
-17.4401 1.20438e-20 1.90859e-05
-17.3232 1.9796e-19 1.94762e-05
-17.2067 2.45713e-20 1.98789e-05
-17.0905 7.914e-21 2.02908e-05
-16.9746 -1.29756e-19 2.07115e-05
-16.859 -2.69287e-20 2.11468e-05
-16.7437 9.74897e-20 2.15865e-05
-16.6288 -3.21274e-20 2.2047e-05
-16.5141 -5.23089e-20 2.25068e-05
-16.3997 -1.36373e-19 2.2994e-05
-16.2856 1.05774e-19 2.34753e-05
-16.1717 2.10812e-19 2.39908e-05
-16.0582 9.05123e-20 2.44956e-05
-15.9449 -2.65038e-19 2.50408e-05
-15.8319 -1.49189e-19 2.5571e-05
-15.7191 1.16e-19 2.61473e-05
-15.6066 4.73063e-20 2.67055e-05
-15.4943 1.06969e-19 2.73143e-05
-15.3823 -2.15992e-19 2.79032e-05
-15.2705 -1.61347e-19 2.85459e-05
-15.159 5.83266e-21 2.91684e-05
-15.0477 2.34499e-20 2.98468e-05
-14.9367 1.2964e-19 3.0506e-05
-14.8258 -5.54621e-21 3.12219e-05
-14.7152 -9.06806e-20 3.19212e-05
-14.6049 4.00982e-20 3.26767e-05
-14.4947 1.02183e-19 3.34195e-05
-14.3848 -6.69006e-22 3.4217e-05
-14.275 -6.1599e-20 3.50071e-05
-14.1655 -3.55969e-19 3.58495e-05
-14.0562 2.5476e-20 3.66905e-05
-13.9471 3.17094e-19 3.75811e-05
-13.8382 3.70566e-19 3.84771e-05
-13.7294 -1.90498e-19 3.94195e-05
-13.6209 1.20053e-19 4.03747e-05
-13.5126 -1.84535e-20 4.13733e-05
-13.4044 3.04037e-19 4.23921e-05
-13.2965 5.20786e-20 4.34517e-05
-13.1887 -1.98894e-19 4.45387e-05
-13.0811 4.87321e-20 4.56647e-05
-12.9737 -1.13578e-19 4.6825e-05
-12.8664 6.9568e-20 4.80235e-05
-12.7593 2.17261e-19 4.92626e-05
-12.6524 3.91412e-19 5.05403e-05
-12.5457 -3.76495e-19 5.18641e-05
-12.4391 -1.5816e-21 5.32285e-05
-12.3327 -1.71701e-20 5.46435e-05
-12.2265 1.63081e-19 5.61029e-05
-12.1204 5.91599e-19 5.76164e-05
-12.0144 -4.32097e-19 5.91799e-05
-11.9086 -8.27985e-19 6.07998e-05
-11.803 -4.3743e-19 6.24777e-05
-11.6975 4.33918e-19 6.42129e-05
-11.5922 -2.64816e-19 6.60162e-05
-11.487 2.05083e-20 6.78767e-05
-11.3819 -6.08676e-19 6.98179e-05
-11.277 2.03929e-19 7.18147e-05
-11.1722 3.23729e-19 7.39076e-05
-11.0676 -1.15773e-19 7.60532e-05
-10.9631 -9.17022e-20 7.83129e-05
-10.8587 4.26856e-19 8.06215e-05
-10.7545 -3.99181e-19 8.30651e-05
-10.6503 -1.09004e-18 8.55523e-05
-10.5463 6.02984e-20 8.81987e-05
-10.4425 -3.77635e-19 9.08826e-05
-10.3387 -1.87496e-19 9.37528e-05
-10.2351 6.20011e-19 9.66537e-05
-10.1316 -2.45196e-19 9.97715e-05
-10.0282 1.26743e-18 0.000102912
-9.92496 1.33294e-18 0.000106304
-9.82181 4.29799e-19 0.000109711
-9.71877 -5.51644e-19 0.000113408
-9.61583 4.57537e-19 0.00011711
-9.51301 -1.45621e-19 0.000121145
-9.4103 -1.53832e-19 0.000125177
-9.30769 -2.1648e-19 0.000129589
-9.20518 -1.90066e-18 0.000133989
-9.10278 -2.55507e-19 0.000138823
-9.00048 9.00122e-19 0.000143636
-8.89828 -1.25204e-19 0.000148942
-8.79618 8.17506e-20 0.000154218
-8.69417 2.31534e-18 0.000160054
-8.59226 1.71115e-19 0.000165852
-8.49044 8.6689e-19 0.000172286
-8.38872 3.18597e-19 0.000178674
-8.28708 7.2478e-21 0.000185783
-8.18554 -7.13703e-19 0.000192839
-8.08408 3.52602e-19 0.000200715
-7.98271 -4.57577e-18 0.000208531
-7.88143 -4.08298e-19 0.000217277
-7.78023 7.04323e-19 0.000225961
-7.67911 -2.34941e-19 0.000235703
-7.57807 2.17771e-19 0.00024538
-7.47712 1.23187e-18 0.000256263
-7.37624 -1.32103e-19 0.000267083
-7.27544 2.00743e-18 0.000279279
-7.17471 6.01629e-18 0.00029142
-7.07406 -6.88371e-19 0.000305135
-6.97348 -5.65159e-18 0.000318806
-6.87298 5.96642e-18 0.000334288
-6.77254 -3.99869e-18 0.000349744
-6.67218 -4.80711e-18 0.000367288
-6.57188 1.29823e-18 0.000384835
-6.47166 -2.37832e-18 0.000404803
-6.37149 -4.09047e-18 0.000424815
-6.2714 -4.01092e-18 0.000447647
-6.17136 1.29481e-18 0.000470582
-6.07139 6.22035e-18 0.000496822
-5.97148 8.25167e-18 0.000523248
-5.87163 1.27912e-18 0.000553571
-5.77184 -7.95009e-18 0.000584196
-5.67211 6.42066e-18 0.000619452
-5.57243 -9.5551e-18 0.000655172
-5.47281 3.55627e-18 0.000696441
-5.37325 4.11348e-18 0.000738405
-5.27373 9.88072e-18 0.000787079
-5.17427 -2.35992e-17 0.000836777
-5.07487 -2.75831e-18 0.000894679
-4.97551 1.12149e-17 0.000954087
-4.8762 -2.22175e-17 0.00102365
-4.77694 -2.99279e-18 0.00109545
-4.67772 1.52233e-17 0.00118003
-4.57855 -3.6699e-18 0.00126796
-4.47943 4.33736e-18 0.00137231
-4.38035 2.92857e-17 0.00148185
-4.28131 3.77792e-17 0.0016131
-4.18232 3.16639e-18 0.00175276
-4.08336 -2.72687e-17 0.00192245
-3.98445 -2.82202e-17 0.0021069
-3.88557 -1.76117e-17 0.00233612
-3.78673 1.6528e-17 0.00259489
-3.68793 -1.77164e-17 0.00293058
-3.58916 -1.39323e-18 0.00333951
-3.49043 2.81373e-17 0.00392281
-3.39173 -5.83695e-17 0.00476265
-3.29307 1.49188e-17 0.00624978
-3.19443 1.51347e-17 0.00918371
-3.09583 1.14045e-16 0.0156004
-2.99725 -1.56805e-16 0.0197332
-2.89871 2.9002e-16 0.0169408
-2.80019 2.81284e-17 0.0139576
-2.7017 6.88712e-19 0.013041
-2.60323 -1.92895e-16 0.0133174
-2.50479 3.01154e-16 0.0145856
-2.40638 -3.30451e-16 0.0164568
-2.30798 -4.80437e-16 0.0193511
-2.20961 -1.21263e-16 0.0230777
-2.11126 1.52646e-16 0.0286208
-2.01293 -1.9088e-15 0.035999
-1.91462 -3.64917e-16 0.0474912
-1.81632 1.05112e-15 0.0639608
-1.71804 -3.79178e-16 0.091776
-1.61978 5.96484e-15 0.136015
-1.52154 7.2237e-15 0.219741
-1.42331 2.43649e-14 0.358387
-1.32509 -5.02938e-14 0.383784
-1.22689 5.14556e-12 -9.32345
-1.12869 -5.56675e-14 -2.4517
-1.03051 9.7167e-15 -0.680785
-0.932337 -4.84847e-15 -0.28429
-0.834173 -2.12664e-15 -0.117789
-0.736016 -1.9679e-15 -0.0472427
-0.637867 1.72918e-15 -0.019382
-0.539723 -6.23053e-16 -0.0068109
-0.441585 -1.93069e-15 -0.00214421
-0.343451 1.94253e-15 0.000361523
-0.24532 -2.34078e-16 0.00056293
-0.147191 -1.6976e-15 0.00103119
-0.0490634 3.7689e-15 0.000141265
0.0490634 -3.84141e-15 0.000141265
0.147191 1.63183e-15 0.00103119
0.24532 2.06319e-16 0.00056293
0.343451 -1.94227e-15 0.000361523
0.441585 1.93321e-15 -0.00214421
0.539723 6.26645e-16 -0.0068109
0.637867 -1.61155e-15 -0.019382
0.736016 1.4656e-15 -0.0472427
0.834173 -2.04264e-16 -0.117789
0.932337 4.44105e-15 -0.28429
1.03051 9.6491e-14 -0.680785
1.12869 -9.73665e-13 -2.4517
1.22689 4.75482e-12 -9.32345
1.32509 7.58477e-15 0.383784
1.42331 -3.00936e-14 0.358387
1.52154 -7.04656e-15 0.219741
1.61978 -3.88835e-15 0.136015
1.71804 3.13574e-16 0.091776
1.81632 -1.48628e-15 0.0639608
1.91462 3.3905e-16 0.0474912
2.01293 2.13571e-15 0.035999
2.11126 -9.72244e-17 0.0286208
2.20961 1.04528e-16 0.0230777
2.30798 4.31018e-16 0.0193511
2.40638 2.88674e-16 0.0164568
2.50479 -3.00003e-16 0.0145856
2.60323 2.33091e-16 0.0133174
2.7017 -2.16673e-17 0.013041
2.80019 6.36009e-18 0.0139576
2.89871 -3.40631e-16 0.0169408
2.99725 1.83467e-16 0.0197332
3.09583 -1.45802e-16 0.0156004
3.19443 2.32763e-18 0.00918371
3.29307 -1.90904e-17 0.00624978
3.39173 5.97784e-17 0.00476265
3.49043 -2.61131e-17 0.00392281
3.58916 9.7237e-19 0.00333951
3.68793 1.66438e-17 0.00293058
3.78673 -1.62015e-17 0.00259489
3.88557 1.76884e-17 0.00233612
3.98445 2.8863e-17 0.0021069
4.08336 2.671e-17 0.00192245
4.18232 -2.87504e-18 0.00175276
4.28131 -3.84117e-17 0.0016131
4.38035 -2.97048e-17 0.00148185
4.47943 -4.45459e-18 0.00137231
4.57855 3.86422e-18 0.00126796
4.67772 -1.56019e-17 0.00118003
4.77694 2.56319e-18 0.00109545
4.8762 2.22948e-17 0.00102365
4.97551 -1.11909e-17 0.000954087
5.07487 2.76459e-18 0.000894679
5.17427 2.35918e-17 0.000836777
5.27373 -9.78466e-18 0.000787079
5.37325 -4.24319e-18 0.000738405
5.47281 -3.53054e-18 0.000696441
5.57243 9.43911e-18 0.000655172
5.67211 -6.40843e-18 0.000619452
5.77184 7.91798e-18 0.000584196
5.87163 -1.31978e-18 0.000553571
5.97148 -8.22729e-18 0.000523248
6.07139 -6.23302e-18 0.000496822
6.17136 -1.24662e-18 0.000470582
6.2714 4.01384e-18 0.000447647
6.37149 4.11078e-18 0.000424815
6.47166 2.31626e-18 0.000404803
6.57188 -1.26535e-18 0.000384835
6.67218 4.75843e-18 0.000367288
6.77254 4.03875e-18 0.000349744
6.87298 -5.97772e-18 0.000334288
6.97348 5.65707e-18 0.000318806
7.07406 6.7174e-19 0.000305135
7.17471 -6.00151e-18 0.00029142
7.27544 -2.04072e-18 0.000279279
7.37624 1.00143e-19 0.000267083
7.47712 -1.25511e-18 0.000256263
7.57807 -2.24791e-19 0.00024538
7.67911 2.32562e-19 0.000235703
7.78023 -6.73322e-19 0.000225961
7.88143 4.22498e-19 0.000217277
7.98271 4.55109e-18 0.000208531
8.08408 -3.70308e-19 0.000200715
8.18554 7.26343e-19 0.000192839
8.28708 -1.01981e-20 0.000185783
8.38872 -3.28175e-19 0.000178674
8.49044 -8.74023e-19 0.000172286
8.59226 -1.65231e-19 0.000165852
8.69417 -2.32239e-18 0.000160054
8.79618 -7.95569e-20 0.000154218
8.89828 1.30587e-19 0.000148942
9.00048 -8.85658e-19 0.000143636
9.10278 2.43349e-19 0.000138823
9.20518 1.90176e-18 0.000133989
9.30769 2.10602e-19 0.000129589
9.4103 1.59968e-19 0.000125177
9.51301 1.4184e-19 0.000121145
9.61583 -4.55777e-19 0.00011711
9.71877 5.5131e-19 0.000113408
9.82181 -4.25667e-19 0.000109711
9.92496 -1.33809e-18 0.000106304
10.0282 -1.26948e-18 0.000102912
10.1316 2.42948e-19 9.97715e-05
10.2351 -6.16633e-19 9.66537e-05
10.3387 1.896e-19 9.37528e-05
10.4425 3.81663e-19 9.08826e-05
10.5463 -6.6243e-20 8.81987e-05
10.6503 1.09099e-18 8.55523e-05
10.7545 3.98589e-19 8.30651e-05
10.8587 -4.30574e-19 8.06215e-05
10.9631 9.42326e-20 7.83129e-05
11.0676 1.1753e-19 7.60532e-05
11.1722 -3.24844e-19 7.39076e-05
11.277 -2.04019e-19 7.18147e-05
11.3819 6.09967e-19 6.98179e-05
11.487 -1.6472e-20 6.78767e-05
11.5922 2.64294e-19 6.60162e-05
11.6975 -4.34562e-19 6.42129e-05
11.803 4.36775e-19 6.24777e-05
11.9086 8.28895e-19 6.07998e-05
12.0144 4.34075e-19 5.91799e-05
12.1204 -5.88119e-19 5.76164e-05
12.2265 -1.61471e-19 5.61029e-05
12.3327 1.74438e-20 5.46435e-05
12.4391 3.07137e-21 5.32285e-05
12.5457 3.7497e-19 5.18641e-05
12.6524 -3.89114e-19 5.05403e-05
12.7593 -2.17194e-19 4.92626e-05
12.8664 -6.82606e-20 4.80235e-05
12.9737 1.13497e-19 4.6825e-05
13.0811 -4.871e-20 4.56647e-05
13.1887 1.9872e-19 4.45387e-05
13.2965 -5.25746e-20 4.34517e-05
13.4044 -3.05743e-19 4.23921e-05
13.5126 1.82569e-20 4.13733e-05
13.6209 -1.21268e-19 4.03747e-05
13.7294 1.91961e-19 3.94195e-05
13.8382 -3.7031e-19 3.84771e-05
13.9471 -3.19167e-19 3.75811e-05
14.0562 -2.53621e-20 3.66905e-05
14.1655 3.54117e-19 3.58495e-05
14.275 6.01658e-20 3.50071e-05
14.3848 -5.61724e-23 3.4217e-05
14.4947 -1.01932e-19 3.34195e-05
14.6049 -4.07161e-20 3.26767e-05
14.7152 9.11897e-20 3.19212e-05
14.8258 5.07661e-21 3.12219e-05
14.9367 -1.28214e-19 3.0506e-05
15.0477 -2.41239e-20 2.98468e-05
15.159 -5.74838e-21 2.91684e-05
15.2705 1.61119e-19 2.85459e-05
15.3823 2.16339e-19 2.79032e-05
15.4943 -1.06987e-19 2.73143e-05
15.6066 -4.75566e-20 2.67055e-05
15.7191 -1.16087e-19 2.61473e-05
15.8319 1.49219e-19 2.5571e-05
15.9449 2.64728e-19 2.50408e-05
16.0582 -8.96336e-20 2.44956e-05
16.1717 -2.11518e-19 2.39908e-05
16.2856 -1.06001e-19 2.34753e-05
16.3997 1.3543e-19 2.2994e-05
16.5141 5.25379e-20 2.25068e-05
16.6288 3.27108e-20 2.2047e-05
16.7437 -9.74199e-20 2.15865e-05
16.859 2.60104e-20 2.11468e-05
16.9746 1.29764e-19 2.07115e-05
17.0905 -8.19369e-21 2.02908e-05
17.2067 -2.37883e-20 1.98789e-05
17.3232 -1.98716e-19 1.94762e-05
17.4401 -1.1985e-20 1.90859e-05
17.5572 8.94169e-20 1.87009e-05
17.6748 4.91775e-20 1.83302e-05
17.7926 5.59284e-20 1.79625e-05
17.9108 -1.53527e-19 1.76095e-05
18.0294 -4.26414e-20 1.72588e-05
18.1483 3.4594e-20 1.69217e-05
18.2676 9.3247e-20 1.6588e-05
18.3873 -3.99041e-20 1.62649e-05
18.5074 1.68149e-20 1.5948e-05
18.6278 -4.55816e-20 1.56375e-05
18.7487 1.36402e-20 1.53369e-05
18.8699 4.92862e-20 1.50379e-05
18.9916 -6.85178e-20 1.47531e-05
19.1137 -1.55675e-20 1.44648e-05
19.2362 2.76525e-20 1.41948e-05
19.3592 3.92473e-20 1.39168e-05
19.4826 -2.97492e-20 1.36604e-05
19.6065 -6.10956e-21 1.33927e-05
19.7309 -9.96298e-21 1.31484e-05
19.8557 4.08041e-20 1.28914e-05
19.9811 1.48344e-20 1.26576e-05
20.1069 -1.05244e-20 1.24117e-05
20.2333 -3.48927e-20 1.21867e-05
20.3602 2.36732e-21 1.19524e-05
20.4876 -1.0985e-20 1.17348e-05
20.6156 3.41829e-20 1.15123e-05
20.7441 5.40518e-20 1.13011e-05
20.8732 -5.79434e-20 1.10901e-05
21.0029 2.47169e-20 1.08849e-05
21.1332 -3.63433e-20 1.06847e-05
21.2642 -9.079e-21 1.04855e-05
21.3958 2.93338e-20 1.02947e-05
21.528 2.43417e-20 1.01023e-05
21.6609 3.83067e-21 9.91929e-06
21.7945 -5.35721e-20 9.73466e-06
21.9288 -1.04528e-20 9.55757e-06
22.0639 6.64612e-21 9.38169e-06
22.1997 4.60525e-20 9.20901e-06
22.3363 1.13312e-20 9.04237e-06
22.4736 -2.56711e-20 8.87327e-06
22.6118 -3.67393e-20 8.71556e-06
22.7509 -5.2778e-20 8.55017e-06
22.8908 5.84198e-20 8.40012e-06
23.0316 -1.61531e-20 8.2395e-06
23.1733 5.97853e-20 8.09509e-06
23.316 -4.15473e-20 7.94086e-06
23.4597 4.20969e-21 7.79985e-06
23.6044 7.11117e-21 7.65346e-06
23.7502 7.01753e-20 7.51426e-06
23.8971 -1.68409e-20 7.37613e-06
24.0451 -4.19335e-21 7.23852e-06
24.1944 -2.17816e-20 7.10749e-06
24.3448 -2.21275e-20 6.97292e-06
24.4966 2.15307e-21 6.84637e-06
24.6496 4.01474e-20 6.71733e-06
24.8041 3.88892e-21 6.59226e-06
24.9601 -2.15756e-20 6.47078e-06
25.1175 -2.29308e-20 6.34559e-06
25.2766 2.56859e-20 6.23148e-06
25.4373 3.65972e-20 6.10739e-06
25.5998 -3.07749e-20 5.9975e-06
25.7641 -5.31009e-20 5.87816e-06
25.9304 1.69311e-20 5.76812e-06
26.0988 2.19182e-20 5.65664e-06
26.2693 8.1462e-21 5.54463e-06
26.4421 -8.84989e-21 5.43977e-06
26.6174 -1.4623e-20 5.32926e-06
26.7954 -2.78683e-21 5.22491e-06
26.9761 1.4171e-20 5.12188e-06
27.1598 2.20843e-21 5.01341e-06
27.3468 -2.84915e-20 4.91766e-06
27.5373 5.01326e-21 4.80993e-06
27.7317 3.54736e-20 4.71182e-06
27.9302 -8.4801e-21 4.61368e-06
28.1333 -1.36285e-20 4.50939e-06
28.3415 4.05038e-21 4.41355e-06
28.5554 8.7965e-21 4.31747e-06
28.7758 -5.76258e-22 4.21082e-06
29.0035 -8.97571e-21 4.11791e-06
29.2396 2.16481e-20 4.02182e-06
29.4858 -6.62097e-21 3.91556e-06
29.7441 -1.92383e-20 3.8066e-06
30.0173 1.13037e-20 3.70627e-06
30.3101 -7.2527e-21 3.60213e-06
30.6297 7.56982e-21 3.49367e-06
30.9905 -5.81157e-21 3.37203e-06
31.4301 6.16963e-24 3.23407e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda2.0Nc1QuantumOneLoop/iFp_FRG.txt <==
-31.4301 -3.11035e-19 3.22957e-06
-30.9905 2.94977e-20 3.36931e-06
-30.6297 -2.40429e-19 3.49001e-06
-30.3101 -1.17892e-19 3.60173e-06
-30.0173 -6.36773e-19 3.70797e-06
-29.7441 -8.88446e-19 3.81059e-06
-29.4858 -1.13048e-18 3.9114e-06
-29.2396 -2.82307e-19 4.0122e-06
-29.0035 2.76093e-19 4.11254e-06
-28.7758 2.57363e-19 4.21067e-06
-28.5554 -3.49028e-19 4.30819e-06
-28.3415 8.11498e-20 4.40747e-06
-28.1333 6.18507e-20 4.50624e-06
-27.9302 -5.29476e-20 4.60475e-06
-27.7317 -6.90023e-20 4.70538e-06
-27.5373 1.45115e-19 4.80553e-06
-27.3468 -1.88843e-19 4.90653e-06
-27.1598 1.27897e-19 5.00961e-06
-26.9761 -7.11063e-20 5.11197e-06
-26.7954 8.61613e-21 5.21712e-06
-26.6174 -2.58806e-20 5.32236e-06
-26.4421 5.53931e-21 5.42852e-06
-26.2693 -7.15476e-20 5.53858e-06
-26.0988 9.11558e-20 5.6453e-06
-25.9304 -1.43801e-19 5.75839e-06
-25.7641 1.10806e-19 5.87126e-06
-25.5998 -1.32839e-19 5.98153e-06
-25.4373 8.90322e-20 6.10332e-06
-25.2766 -1.07195e-19 6.21528e-06
-25.1175 3.75252e-20 6.33589e-06
-24.9601 -5.02733e-20 6.46129e-06
-24.8041 3.65513e-20 6.57498e-06
-24.6496 -5.09699e-20 6.70992e-06
-24.4966 1.30336e-20 6.83067e-06
-24.3448 -9.23143e-20 6.95809e-06
-24.1944 4.0013e-20 7.09827e-06
-24.0451 -1.24185e-19 7.21841e-06
-23.8971 7.11256e-20 7.36508e-06
-23.7502 -1.48999e-19 7.4987e-06
-23.6044 7.45195e-20 7.63445e-06
-23.4597 -1.44866e-19 7.78761e-06
-23.316 9.29142e-20 7.92155e-06
-23.1733 -1.20999e-19 8.07631e-06
-23.0316 5.42323e-20 8.2261e-06
-22.8908 -1.16716e-19 8.37524e-06
-22.7509 3.36095e-20 8.53628e-06
-22.6118 -8.50595e-20 8.69222e-06
-22.4736 1.8734e-20 8.85439e-06
-22.3363 -9.97114e-20 9.01991e-06
-22.1997 -1.10355e-21 9.18855e-06
-22.0639 -1.70913e-19 9.35746e-06
-21.9288 3.57129e-20 9.53468e-06
-21.7945 -1.99909e-19 9.71165e-06
-21.6609 1.34345e-19 9.8917e-06
-21.528 -2.59471e-19 1.00792e-05
-21.3958 1.50545e-19 1.02663e-05
-21.2642 -3.17678e-19 1.04585e-05
-21.1332 1.7668e-19 1.06561e-05
-21.0029 -2.93627e-19 1.08558e-05
-20.8732 1.6107e-19 1.10593e-05
-20.7441 -3.07924e-19 1.12696e-05
-20.6156 1.16607e-19 1.14813e-05
-20.4876 -3.02216e-19 1.16987e-05
-20.3602 1.21392e-19 1.19208e-05
-20.2333 -2.52301e-19 1.21479e-05
-20.1069 9.21494e-20 1.23777e-05
-19.9811 -2.57313e-19 1.26155e-05
-19.8557 -2.15073e-20 1.28564e-05
-19.7309 -2.44977e-19 1.31023e-05
-19.6065 -8.67776e-20 1.3355e-05
-19.4826 -1.55632e-19 1.3612e-05
-19.3592 -9.22217e-20 1.38749e-05
-19.2362 -1.60394e-19 1.41412e-05
-19.1137 -1.19757e-19 1.44084e-05
-18.9916 -1.97944e-19 1.46976e-05
-18.8699 -8.75972e-20 1.49883e-05
-18.7487 -2.59166e-19 1.52828e-05
-18.6278 -6.63311e-20 1.55829e-05
-18.5074 -3.54268e-19 1.5892e-05
-18.3873 8.87812e-20 1.62053e-05
-18.2676 -5.23473e-19 1.65293e-05
-18.1483 2.59633e-19 1.68571e-05
-18.0294 -7.50104e-19 1.71953e-05
-17.9108 4.14445e-19 1.75413e-05
-17.7926 -8.55583e-19 1.78946e-05
-17.6748 3.46799e-19 1.82562e-05
-17.5572 -8.48569e-19 1.86296e-05
-17.4401 1.69831e-19 1.90055e-05
-17.3232 -7.61944e-19 1.93993e-05
-17.2067 1.23499e-19 1.97943e-05
-17.0905 -7.96272e-19 2.0206e-05
-16.9746 8.79848e-20 2.06238e-05
-16.859 -8.41839e-19 2.10521e-05
-16.7437 -1.48822e-20 2.14946e-05
-16.6288 -5.2525e-19 2.19455e-05
-16.5141 -3.35528e-19 2.24064e-05
-16.3997 -3.80708e-19 2.2886e-05
-16.2856 -6.58317e-19 2.33678e-05
-16.1717 -3.24e-19 2.38722e-05
-16.0582 -5.99629e-19 2.43842e-05
-15.9449 -3.89002e-19 2.49082e-05
-15.8319 -7.04081e-19 2.5454e-05
-15.7191 -3.86347e-19 2.60049e-05
-15.6066 -8.82554e-19 2.6576e-05
-15.4943 -2.68604e-19 2.71654e-05
-15.3823 -9.30094e-19 2.77605e-05
-15.2705 -6.28024e-19 2.83844e-05
-15.159 -7.24169e-19 2.90196e-05
-15.0477 -1.19203e-18 2.96658e-05
-14.9367 -3.98669e-19 3.03486e-05
-14.8258 -1.43841e-18 3.10293e-05
-14.7152 -3.15945e-19 3.17425e-05
-14.6049 -1.62574e-18 3.24779e-05
-14.4947 -1.55614e-19 3.32209e-05
-14.3848 -2.11312e-18 3.4e-05
-14.275 3.33687e-19 3.48e-05
-14.1655 -2.90895e-18 3.56055e-05
-14.0562 5.89441e-19 3.64685e-05
-13.9471 -3.37629e-18 3.73247e-05
-13.8382 5.00432e-19 3.82197e-05
-13.7294 -3.52584e-18 3.9157e-05
-13.6209 2.50714e-19 4.00908e-05
-13.5126 -3.67095e-18 4.10776e-05
-13.4044 3.22191e-19 4.21016e-05
-13.2965 -3.91858e-18 4.31183e-05
-13.1887 2.70199e-19 4.42162e-05
-13.0811 -4.05313e-18 4.53257e-05
-12.9737 -5.48561e-19 4.64465e-05
-12.8664 -3.85656e-18 4.76654e-05
-12.7593 -1.62607e-18 4.8864e-05
-12.6524 -3.64619e-18 5.01179e-05
-12.5457 -2.16748e-18 5.14551e-05
-12.4391 -3.74786e-18 5.27686e-05
-12.3327 -2.95565e-18 5.41633e-05
-12.2265 -3.22694e-18 5.56434e-05
-12.1204 -4.29225e-18 5.70699e-05
-12.0144 -2.5828e-18 5.86537e-05
-11.9086 -5.69093e-18 6.02572e-05
-11.803 -3.40509e-18 6.18507e-05
-11.6975 -6.33668e-18 6.36193e-05
-11.5922 -3.66194e-18 6.53816e-05
-11.487 -7.47486e-18 6.71517e-05
-11.3819 -3.19646e-18 6.91509e-05
-11.277 -9.16863e-18 7.10647e-05
-11.1722 -4.15816e-18 7.30705e-05
-11.0676 -9.15714e-18 7.53076e-05
-10.9631 -5.97956e-18 7.74006e-05
-10.8587 -9.32506e-18 7.96917e-05
-10.7545 -6.82879e-18 8.2181e-05
-10.6503 -1.11378e-17 8.4495e-05
-10.5463 -8.0733e-18 8.71082e-05
-10.4425 -1.16519e-17 8.9895e-05
-10.3387 -1.16891e-17 9.24381e-05
-10.2351 -1.12924e-17 9.54803e-05
-10.1316 -1.58356e-17 9.85386e-05
-10.0282 -1.25208e-17 0.000101416
-9.92496 -1.82169e-17 0.000104907
-9.82181 -1.39255e-17 0.000108312
-9.71877 -2.28631e-17 0.000111543
-9.61583 -1.39717e-17 0.000115623
-9.51301 -3.00305e-17 0.000119345
-9.4103 -1.50755e-17 0.000123074
-9.30769 -3.44234e-17 0.000127795
-9.20518 -1.81643e-17 0.000131894
-9.10278 -4.13701e-17 0.000136225
-9.00048 -1.99157e-17 0.000141708
-8.89828 -5.08801e-17 0.000146211
-8.79618 -2.21578e-17 0.000151303
-8.69417 -5.78396e-17 0.000157686
-8.59226 -2.86444e-17 0.000162604
-8.49044 -6.64241e-17 0.000168708
-8.38872 -3.57933e-17 0.000176081
-8.28708 -8.12221e-17 0.000181516
-8.18554 -4.29092e-17 0.000188856
-8.08408 -9.44799e-17 0.000197436
-7.98271 -5.84537e-17 0.000203392
-7.88143 -1.08944e-16 0.00021237
-7.78023 -7.4452e-17 0.000222308
-7.67911 -1.3212e-16 0.000228872
-7.57807 -9.3048e-17 0.000239973
-7.47712 -1.61794e-16 0.0002515
-7.37624 -1.19295e-16 0.000258738
-7.27544 -1.89018e-16 0.000272586
-7.17471 -1.7512e-16 0.000286004
-7.07406 -2.25239e-16 0.000293886
-6.97348 -2.04182e-16 0.000311543
-6.87298 -2.76458e-16 0.000327063
-6.77254 -2.75446e-16 0.00033568
-6.67218 -3.32484e-16 0.000358347
-6.57188 -3.6103e-16 0.000376444
-6.47166 -4.44852e-16 0.000385541
-6.37149 -4.54289e-16 0.000415004
-6.2714 -5.4899e-16 0.0004367
-6.17136 -6.45938e-16 0.000445845
-6.07139 -7.99583e-16 0.000486389
-5.97148 -9.99482e-16 0.000511232
-5.87163 -1.00811e-15 0.000519052
-5.77184 -1.2082e-15 0.000576391
-5.67211 -1.31099e-15 0.000605736
-5.57243 -1.412e-15 0.000608514
-5.47281 -1.62582e-15 0.000694288
-5.37325 -1.9067e-15 0.000727404
-5.27373 -2.16697e-15 0.000720709
-5.17427 -2.36431e-15 0.000852286
-5.07487 -2.68145e-15 0.000884793
-4.97551 -3.26063e-15 0.000866698
-4.8762 -5.59461e-15 0.00105605
-4.77694 -6.35435e-15 0.00108007
-4.67772 -6.96872e-15 0.00105875
-4.57855 -4.24915e-15 0.00132218
-4.47943 -7.85823e-15 0.00134282
-4.38035 -1.50913e-14 0.00134261
-4.28131 -3.7463e-14 0.00172135
-4.18232 -6.37532e-14 0.00179563
-4.08336 -1.18914e-13 0.00193551
-3.98445 -2.14766e-13 0.00255956
-3.88557 -3.65071e-13 0.00284825
-3.78673 -5.21484e-13 0.00336644
-3.68793 -5.76613e-13 0.00460577
-3.58916 -4.72082e-13 0.00587628
-3.49043 -2.48602e-13 0.00737314
-3.39173 -4.29056e-15 0.00831087
-3.29307 2.781e-13 0.0079496
-3.19443 4.78157e-13 0.00710506
-3.09583 5.45423e-13 0.00646945
-2.99725 4.68312e-13 0.00627973
-2.89871 3.56278e-13 0.00650472
-2.80019 2.67691e-13 0.00703874
-2.7017 2.62741e-13 0.00781818
-2.60323 2.98728e-13 0.00883031
-2.50479 4.03218e-13 0.0101234
-2.40638 5.26231e-13 0.0117762
-2.30798 7.42906e-13 0.0139393
-2.20961 1.0119e-12 0.0168473
-2.11126 1.48812e-12 0.0209523
-2.01293 2.19307e-12 0.0271856
-1.91462 3.5696e-12 0.0378379
-1.81632 6.01043e-12 0.0591198
-1.71804 1.14254e-11 0.106765
-1.61978 2.09533e-11 0.212691
-1.52154 4.55791e-11 0.481538
-1.42331 2.25046e-11 1.26258
-1.32509 -2.87699e-10 2.80589
-1.22689 -9.28043e-10 3.56381
-1.12869 -1.16037e-09 3.68488
-1.03051 -8.65062e-10 3.00778
-0.932337 -1.95902e-10 1.59158
-0.834173 7.5694e-12 0.712121
-0.736016 2.68759e-11 0.340621
-0.637867 1.99814e-11 0.183375
-0.539723 1.25703e-11 0.109338
-0.441585 7.70558e-12 0.0701083
-0.343451 4.72905e-12 0.0471044
-0.24532 2.74915e-12 0.0326803
-0.147191 1.48666e-12 0.0236611
-0.0490634 4.20736e-13 0.019115
0.0490634 -4.16325e-13 0.019115
0.147191 -1.48119e-12 0.0236611
0.24532 -2.7429e-12 0.0326803
0.343451 -4.71695e-12 0.0471044
0.441585 -7.69262e-12 0.0701083
0.539723 -1.25482e-11 0.109338
0.637867 -1.99465e-11 0.183375
0.736016 -2.67134e-11 0.340621
0.834173 -7.59392e-12 0.712121
0.932337 1.95207e-10 1.59158
1.03051 8.64072e-10 3.00778
1.12869 1.16116e-09 3.68488
1.22689 9.29394e-10 3.56381
1.32509 2.83419e-10 2.80589
1.42331 -1.98683e-11 1.26258
1.52154 -4.56119e-11 0.481538
1.61978 -2.09213e-11 0.212691
1.71804 -1.13953e-11 0.106765
1.81632 -6.01788e-12 0.0591198
1.91462 -3.57326e-12 0.0378379
2.01293 -2.19069e-12 0.0271856
2.11126 -1.48947e-12 0.0209523
2.20961 -1.00967e-12 0.0168473
2.30798 -7.41944e-13 0.0139393
2.40638 -5.26372e-13 0.0117762
2.50479 -4.03321e-13 0.0101234
2.60323 -2.98782e-13 0.00883031
2.7017 -2.62753e-13 0.00781818
2.80019 -2.67579e-13 0.00703874
2.89871 -3.55895e-13 0.00650472
2.99725 -4.68092e-13 0.00627973
3.09583 -5.44921e-13 0.00646945
3.19443 -4.77557e-13 0.00710506
3.29307 -2.76447e-13 0.0079496
3.39173 6.93727e-15 0.00831087
3.49043 2.48856e-13 0.00737314
3.58916 4.69641e-13 0.00587628
3.68793 5.73944e-13 0.00460577
3.78673 5.19682e-13 0.00336644
3.88557 3.65278e-13 0.00284825
3.98445 2.15842e-13 0.00255956
4.08336 1.21917e-13 0.00193551
4.18232 6.50357e-14 0.00179563
4.28131 3.72675e-14 0.00172135
4.38035 1.38228e-14 0.00134261
4.47943 7.41341e-15 0.00134282
4.57855 4.88083e-15 0.00132218
4.67772 7.18036e-15 0.00105875
4.77694 6.38877e-15 0.00108007
4.8762 5.58948e-15 0.00105605
4.97551 3.39112e-15 0.000866698
5.07487 2.73783e-15 0.000884793
5.17427 2.1525e-15 0.000852286
5.27373 2.0886e-15 0.000720709
5.37325 1.86699e-15 0.000727404
5.47281 1.61354e-15 0.000694288
5.57243 1.39365e-15 0.000608514
5.67211 1.30088e-15 0.000605736
5.77184 1.19083e-15 0.000576391
5.87163 9.9715e-16 0.000519052
5.97148 1.00177e-15 0.000511232
6.07139 8.26949e-16 0.000486389
6.17136 6.41999e-16 0.000445845
6.2714 5.46061e-16 0.0004367
6.37149 4.45045e-16 0.000415004
6.47166 4.44153e-16 0.000385541
6.57188 3.65165e-16 0.000376444
6.67218 3.48513e-16 0.000358347
6.77254 2.7201e-16 0.00033568
6.87298 2.81923e-16 0.000327063
6.97348 2.02727e-16 0.000311543
7.07406 2.24788e-16 0.000293886
7.17471 1.72695e-16 0.000286004
7.27544 1.89264e-16 0.000272586
7.37624 1.18634e-16 0.000258738
7.47712 1.58182e-16 0.0002515
7.57807 9.04091e-17 0.000239973
7.67911 1.33342e-16 0.000228872
7.78023 7.29151e-17 0.000222308
7.88143 1.08129e-16 0.00021237
7.98271 5.77704e-17 0.000203392
8.08408 9.18142e-17 0.000197436
8.18554 4.18372e-17 0.000188856
8.28708 8.11262e-17 0.000181516
8.38872 3.57677e-17 0.000176081
8.49044 6.63594e-17 0.000168708
8.59226 2.85056e-17 0.000162604
8.69417 5.78472e-17 0.000157686
8.79618 2.22698e-17 0.000151303
8.89828 5.05096e-17 0.000146211
9.00048 1.96067e-17 0.000141708
9.10278 4.11674e-17 0.000136225
9.20518 1.83884e-17 0.000131894
9.30769 3.41836e-17 0.000127795
9.4103 1.51754e-17 0.000123074
9.51301 2.95798e-17 0.000119345
9.61583 1.39162e-17 0.000115623
9.71877 2.26362e-17 0.000111543
9.82181 1.40252e-17 0.000108312
9.92496 1.80757e-17 0.000104907
10.0282 1.27293e-17 0.000101416
10.1316 1.58253e-17 9.85386e-05
10.2351 1.16275e-17 9.54803e-05
10.3387 1.15537e-17 9.24381e-05
10.4425 1.19061e-17 8.9895e-05
10.5463 7.92623e-18 8.71082e-05
10.6503 1.12287e-17 8.4495e-05
10.7545 6.85297e-18 8.2181e-05
10.8587 9.4261e-18 7.96917e-05
10.9631 5.9193e-18 7.74006e-05
11.0676 9.24133e-18 7.53076e-05
11.1722 4.15585e-18 7.30705e-05
11.277 9.17174e-18 7.10647e-05
11.3819 3.2498e-18 6.91509e-05
11.487 7.40586e-18 6.71517e-05
11.5922 3.68485e-18 6.53816e-05
11.6975 6.1359e-18 6.36193e-05
11.803 3.54559e-18 6.18507e-05
11.9086 5.52516e-18 6.02572e-05
12.0144 2.72695e-18 5.86537e-05
12.1204 4.12098e-18 5.70699e-05
12.2265 3.44811e-18 5.56434e-05
12.3327 2.80681e-18 5.41633e-05
12.4391 3.8982e-18 5.27686e-05
12.5457 1.9866e-18 5.14551e-05
12.6524 3.77655e-18 5.01179e-05
12.7593 1.48563e-18 4.8864e-05
12.8664 3.95793e-18 4.76654e-05
12.9737 4.43576e-19 4.64465e-05
13.0811 4.13571e-18 4.53257e-05
13.1887 -3.35932e-19 4.42162e-05
13.2965 3.96823e-18 4.31183e-05
13.4044 -3.42925e-19 4.21016e-05
13.5126 3.68404e-18 4.10776e-05
13.6209 -2.53729e-19 4.00908e-05
13.7294 3.5117e-18 3.9157e-05
13.8382 -4.60767e-19 3.82197e-05
13.9471 3.3281e-18 3.73247e-05
14.0562 -5.2302e-19 3.64685e-05
14.1655 2.83686e-18 3.56055e-05
14.275 -2.52994e-19 3.48e-05
14.3848 2.03284e-18 3.4e-05
14.4947 2.39256e-19 3.32209e-05
14.6049 1.54e-18 3.24779e-05
14.7152 4.01531e-19 3.17425e-05
14.8258 1.35978e-18 3.10293e-05
14.9367 4.76628e-19 3.03486e-05
15.0477 1.12754e-18 2.96658e-05
15.159 7.80335e-19 2.90196e-05
15.2705 5.83189e-19 2.83844e-05
15.3823 9.61409e-19 2.77605e-05
15.4943 2.49088e-19 2.71654e-05
15.6066 8.84926e-19 2.6576e-05
15.7191 3.95973e-19 2.60049e-05
15.8319 6.84113e-19 2.5454e-05
15.9449 4.21547e-19 2.49082e-05
16.0582 5.56345e-19 2.43842e-05
16.1717 3.74345e-19 2.38722e-05
16.2856 6.0197e-19 2.33678e-05
16.3997 4.38253e-19 2.2886e-05
16.5141 2.77302e-19 2.24064e-05
16.6288 5.80841e-19 2.19455e-05
16.7437 -3.39851e-20 2.14946e-05
16.859 8.83149e-19 2.10521e-05
16.9746 -1.19485e-19 2.06238e-05
17.0905 8.15051e-19 2.0206e-05
17.2067 -1.30844e-19 1.97943e-05
17.3232 7.53331e-19 1.93993e-05
17.4401 -1.51942e-19 1.90055e-05
17.5572 8.2058e-19 1.86296e-05
17.6748 -3.10227e-19 1.82562e-05
17.7926 8.13495e-19 1.78946e-05
17.9108 -3.68541e-19 1.75413e-05
18.0294 7.05871e-19 1.71953e-05
18.1483 -2.1862e-19 1.68571e-05
18.2676 4.89553e-19 1.65293e-05
18.3873 -6.24232e-20 1.62053e-05
18.5074 3.38311e-19 1.5892e-05
18.6278 7.43146e-20 1.55829e-05
18.7487 2.61242e-19 1.52828e-05
18.8699 7.7721e-20 1.49883e-05
18.9916 2.15157e-19 1.46976e-05
19.1137 9.80204e-20 1.44084e-05
19.2362 1.85618e-19 1.41412e-05
19.3592 6.69065e-20 1.38749e-05
19.4826 1.79568e-19 1.3612e-05
19.6065 6.73755e-20 1.3355e-05
19.7309 2.59091e-19 1.31023e-05
19.8557 1.46647e-20 1.28564e-05
19.9811 2.57538e-19 1.26155e-05
20.1069 -8.47728e-20 1.23777e-05
20.2333 2.39651e-19 1.21479e-05
20.3602 -1.04341e-19 1.19208e-05
20.4876 2.8431e-19 1.16987e-05
20.6156 -9.94249e-20 1.14813e-05
20.7441 2.94945e-19 1.12696e-05
20.8732 -1.52513e-19 1.10593e-05
21.0029 2.90789e-19 1.08558e-05
21.1332 -1.77607e-19 1.06561e-05
21.2642 3.21756e-19 1.04585e-05
21.3958 -1.55391e-19 1.02663e-05
21.528 2.64674e-19 1.00792e-05
21.6609 -1.37923e-19 9.8917e-06
21.7945 2.02639e-19 9.71165e-06
21.9288 -3.66606e-20 9.53468e-06
22.0639 1.71319e-19 9.35746e-06
22.1997 1.86822e-21 9.18855e-06
22.3363 9.85734e-20 9.01991e-06
22.4736 -1.63019e-20 8.85439e-06
22.6118 8.27343e-20 8.69222e-06
22.7509 -3.13067e-20 8.53628e-06
22.8908 1.15161e-19 8.37524e-06
23.0316 -5.2212e-20 8.2261e-06
23.1733 1.19785e-19 8.07631e-06
23.316 -9.16606e-20 7.92155e-06
23.4597 1.4438e-19 7.78761e-06
23.6044 -7.42288e-20 7.63445e-06
23.7502 1.49141e-19 7.4987e-06
23.8971 -7.04298e-20 7.36508e-06
24.0451 1.23157e-19 7.21841e-06
24.1944 -3.81036e-20 7.09827e-06
24.3448 9.12789e-20 6.95809e-06
24.4966 -1.25238e-20 6.83067e-06
24.6496 5.09987e-20 6.70992e-06
24.8041 -3.52868e-20 6.57498e-06
24.9601 4.88789e-20 6.46129e-06
25.1175 -3.65547e-20 6.33589e-06
25.2766 1.08059e-19 6.21528e-06
25.4373 -8.95992e-20 6.10332e-06
25.5998 1.32138e-19 5.98153e-06
25.7641 -1.08734e-19 5.87126e-06
25.9304 1.41894e-19 5.75839e-06
26.0988 -9.05524e-20 5.6453e-06
26.2693 7.21495e-20 5.53858e-06
26.4421 -4.98512e-21 5.42852e-06
26.6174 2.41279e-20 5.32236e-06
26.7954 -5.17693e-21 5.21712e-06
26.9761 7.09663e-20 5.11197e-06
27.1598 -1.32242e-19 5.00961e-06
27.3468 1.92237e-19 4.90653e-06
27.5373 -1.38984e-19 4.80553e-06
27.7317 6.21061e-20 4.70538e-06
27.9302 5.25213e-20 4.60475e-06
28.1333 -5.34903e-20 4.50624e-06
28.3415 -7.70914e-20 4.40747e-06
28.5554 3.44801e-19 4.30819e-06
28.7758 -2.61892e-19 4.21067e-06
29.0035 -2.84199e-19 4.11254e-06
29.2396 2.75372e-19 4.0122e-06
29.4858 1.12583e-18 3.9114e-06
29.7441 8.88629e-19 3.81059e-06
30.0173 6.36721e-19 3.70797e-06
30.3101 1.18958e-19 3.60173e-06
30.6297 2.40015e-19 3.49001e-06
30.9905 -2.87477e-20 3.36931e-06
31.4301 3.10563e-19 3.22957e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda2.0Nc1QuantumOneLoop/iFp_OneLoopFRG.txt <==
-31.4301 -7.22177e-27 3.22995e-06
-30.9905 -3.1689e-25 3.36963e-06
-30.6297 5.49691e-25 3.49037e-06
-30.3101 -1.06617e-25 3.60218e-06
-30.0173 -1.43018e-24 3.70882e-06
-29.7441 1.15486e-24 3.8122e-06
-29.4858 -3.3715e-25 3.91347e-06
-29.2396 -8.19327e-25 4.01338e-06
-29.0035 1.75734e-27 4.11244e-06
-28.7758 6.39165e-25 4.21105e-06
-28.5554 -2.19844e-24 4.30951e-06
-28.3415 2.87001e-25 4.40806e-06
-28.1333 -6.15829e-25 4.50689e-06
-27.9302 8.62695e-25 4.60617e-06
-27.7317 1.1509e-24 4.70605e-06
-27.5373 2.33239e-24 4.80663e-06
-27.3468 5.66081e-25 4.90804e-06
-27.1598 -1.46153e-24 5.01038e-06
-26.9761 2.611e-25 5.11373e-06
-26.7954 -1.09578e-24 5.21817e-06
-26.6174 -1.33223e-24 5.32379e-06
-26.4421 4.41901e-25 5.43067e-06
-26.2693 -1.96839e-24 5.53886e-06
-26.0988 -2.65946e-24 5.64845e-06
-25.9304 2.53242e-25 5.75949e-06
-25.7641 5.88122e-26 5.87204e-06
-25.5998 1.52925e-24 5.98619e-06
-25.4373 -2.7994e-24 6.10197e-06
-25.2766 1.70305e-24 6.21947e-06
-25.1175 -3.26769e-24 6.33873e-06
-24.9601 -1.63895e-24 6.45981e-06
-24.8041 3.1793e-24 6.58279e-06
-24.6496 -1.73607e-25 6.70771e-06
-24.4966 -1.357e-24 6.83465e-06
-24.3448 1.40327e-25 6.96366e-06
-24.1944 -3.91724e-24 7.0948e-06
-24.0451 6.72798e-24 7.22814e-06
-23.8971 -2.8687e-24 7.36375e-06
-23.7502 5.60509e-24 7.50168e-06
-23.6044 2.01143e-24 7.64201e-06
-23.4597 6.16482e-24 7.78479e-06
-23.316 1.3689e-24 7.93011e-06
-23.1733 -1.28379e-24 8.07803e-06
-23.0316 3.20105e-24 8.22862e-06
-22.8908 -2.01484e-24 8.38195e-06
-22.7509 -1.50313e-25 8.53811e-06
-22.6118 1.17428e-24 8.69716e-06
-22.4736 1.09613e-24 8.85919e-06
-22.3363 4.84179e-25 9.02427e-06
-22.1997 6.21058e-24 9.19249e-06
-22.0639 -3.56307e-24 9.36393e-06
-21.9288 3.37618e-24 9.53868e-06
-21.7945 -2.67222e-24 9.71682e-06
-21.6609 -3.52083e-24 9.89846e-06
-21.528 -1.68487e-24 1.00837e-05
-21.3958 -5.43077e-25 1.02726e-05
-21.2642 3.86197e-24 1.04653e-05
-21.1332 1.16808e-25 1.06618e-05
-21.0029 -2.07915e-24 1.08624e-05
-20.8732 2.50255e-24 1.1067e-05
-20.7441 -2.00645e-24 1.12759e-05
-20.6156 2.52835e-24 1.14891e-05
-20.4876 -6.40536e-24 1.17067e-05
-20.3602 -9.60077e-24 1.19288e-05
-20.2333 -3.07268e-24 1.21557e-05
-20.1069 -4.74888e-24 1.23874e-05
-19.9811 1.14808e-23 1.2624e-05
-19.8557 4.39196e-25 1.28658e-05
-19.7309 -2.4283e-24 1.31127e-05
-19.6065 -9.08334e-24 1.3365e-05
-19.4826 5.62941e-24 1.36229e-05
-19.3592 -2.53874e-24 1.38865e-05
-19.2362 5.53977e-24 1.41559e-05
-19.1137 8.72092e-24 1.44313e-05
-18.9916 -3.25695e-24 1.47129e-05
-18.8699 -3.42746e-24 1.50009e-05
-18.7487 -8.51969e-25 1.52954e-05
-18.6278 -4.63962e-24 1.55966e-05
-18.5074 -1.27502e-24 1.59048e-05
-18.3873 7.72372e-24 1.62202e-05
-18.2676 -3.11045e-24 1.65429e-05
-18.1483 5.64307e-24 1.68731e-05
-18.0294 -6.3318e-24 1.72112e-05
-17.9108 -1.12847e-23 1.75573e-05
-17.7926 -8.88264e-25 1.79116e-05
-17.6748 -2.30683e-25 1.82745e-05
-17.5572 4.21958e-24 1.86462e-05
-17.4401 6.70943e-24 1.90269e-05
-17.3232 -2.88717e-24 1.9417e-05
-17.2067 -5.15273e-24 1.98166e-05
-17.0905 5.91188e-24 2.02262e-05
-16.9746 5.21451e-24 2.0646e-05
-16.859 -2.71032e-23 2.10764e-05
-16.7437 -1.69368e-23 2.15177e-05
-16.6288 -9.535e-25 2.19702e-05
-16.5141 1.06141e-23 2.24343e-05
-16.3997 -2.45128e-25 2.29104e-05
-16.2856 2.37112e-23 2.33988e-05
-16.1717 -5.46084e-24 2.39e-05
-16.0582 2.81899e-23 2.44144e-05
-15.9449 -8.68805e-24 2.49424e-05
-15.8319 1.52668e-23 2.54845e-05
-15.7191 -3.0673e-24 2.60411e-05
-15.6066 1.89051e-23 2.66128e-05
-15.4943 -4.45124e-24 2.72e-05
-15.3823 1.12464e-23 2.78033e-05
-15.2705 -1.73209e-23 2.84232e-05
-15.159 1.53685e-23 2.90604e-05
-15.0477 -1.02951e-24 2.97153e-05
-14.9367 4.27395e-24 3.03887e-05
-14.8258 -2.83634e-24 3.10812e-05
-14.7152 2.15074e-23 3.17935e-05
-14.6049 -1.95727e-23 3.25262e-05
-14.4947 2.56796e-23 3.32802e-05
-14.3848 2.85812e-23 3.40561e-05
-14.275 4.61627e-24 3.48549e-05
-14.1655 3.32622e-23 3.56773e-05
-14.0562 -2.90966e-25 3.65242e-05
-13.9471 -3.62892e-24 3.73966e-05
-13.8382 3.19014e-24 3.82954e-05
-13.7294 1.31967e-23 3.92215e-05
-13.6209 2.70222e-24 4.01761e-05
-13.5126 3.82386e-23 4.11603e-05
-13.4044 -2.90604e-23 4.21752e-05
-13.2965 2.38768e-23 4.32219e-05
-13.1887 -5.18344e-24 4.43019e-05
-13.0811 2.30363e-23 4.54163e-05
-12.9737 -4.25542e-23 4.65666e-05
-12.8664 4.66449e-23 4.77542e-05
-12.7593 3.58734e-23 4.89807e-05
-12.6524 -2.19924e-23 5.02476e-05
-12.5457 -7.06639e-23 5.15566e-05
-12.4391 -1.87544e-23 5.29096e-05
-12.3327 5.71248e-23 5.43082e-05
-12.2265 -3.39411e-23 5.57545e-05
-12.1204 1.17667e-23 5.72506e-05
-12.0144 6.0394e-23 5.87985e-05
-11.9086 6.007e-23 6.04006e-05
-11.803 -3.92272e-23 6.20592e-05
-11.6975 -4.93141e-23 6.37768e-05
-11.5922 3.52568e-24 6.55561e-05
-11.487 -7.07763e-24 6.73999e-05
-11.3819 -7.5357e-23 6.93111e-05
-11.277 -2.63617e-24 7.12928e-05
-11.1722 -7.72294e-24 7.33483e-05
-11.0676 -5.3324e-23 7.54811e-05
-10.9631 4.12095e-23 7.76948e-05
-10.8587 1.04158e-22 7.99933e-05
-10.7545 -8.18037e-23 8.23806e-05
-10.6503 -3.2386e-23 8.48613e-05
-10.5463 -9.20529e-23 8.74397e-05
-10.4425 -7.37311e-23 9.01209e-05
-10.3387 2.62144e-23 9.29099e-05
-10.2351 1.20098e-22 9.58123e-05
-10.1316 1.41507e-22 9.88338e-05
-10.0282 1.11622e-22 0.000101981
-9.92496 1.21161e-22 0.000105259
-9.82181 -8.87832e-23 0.000108677
-9.71877 1.16192e-22 0.000112241
-9.61583 -1.45692e-22 0.000115959
-9.51301 -8.28692e-23 0.00011984
-9.4103 9.574e-23 0.000123893
-9.30769 1.18189e-22 0.000128127
-9.20518 -6.07655e-23 0.000132553
-9.10278 1.40283e-22 0.000137182
-9.00048 7.16323e-22 0.000142024
-8.89828 -1.40482e-22 0.000147094
-8.79618 -8.42521e-23 0.000152404
-8.69417 1.04705e-22 0.000157969
-8.59226 9.43273e-24 0.000163805
-8.49044 9.4262e-23 0.000169927
-8.38872 2.63562e-22 0.000176355
-8.28708 -2.25946e-22 0.000183107
-8.18554 6.70309e-23 0.000190204
-8.08408 1.5077e-24 0.000197669
-7.98271 -2.69578e-23 0.000205526
-7.88143 -3.82426e-22 0.0002138
-7.78023 -5.03516e-23 0.000222521
-7.67911 1.44998e-22 0.000231719
-7.57807 -3.13933e-22 0.000241427
-7.47712 -1.18213e-22 0.000251681
-7.37624 -1.32004e-22 0.000262521
-7.27544 7.51536e-23 0.000273988
-7.17471 -1.03427e-22 0.00028613
-7.07406 -4.1349e-22 0.000298998
-6.97348 4.26377e-22 0.000312645
-6.87298 -3.52663e-23 0.000327134
-6.77254 3.81224e-22 0.00034253
-6.67218 -8.12155e-23 0.000358907
-6.57188 -4.97005e-22 0.000376343
-6.47166 -6.84165e-22 0.000394927
-6.37149 -4.3165e-22 0.000414756
-6.2714 6.28275e-22 0.000435937
-6.17136 1.43286e-22 0.000458588
-6.07139 6.60084e-22 0.00048284
-5.97148 6.65499e-22 0.00050884
-5.87163 1.7383e-22 0.000536748
-5.77184 -6.08046e-22 0.000566745
-5.67211 -8.36717e-22 0.000599034
-5.57243 6.1981e-22 0.00063384
-5.47281 2.88156e-22 0.000671416
-5.37325 1.02436e-21 0.000712047
-5.27373 -4.88523e-22 0.000756055
-5.17427 -7.54785e-22 0.000803804
-5.07487 -1.55605e-21 0.000855706
-4.97551 -1.4414e-21 0.00091223
-4.8762 -1.20802e-21 0.000973911
-4.77694 2.81914e-21 0.00104136
-4.67772 1.89242e-21 0.00111528
-4.57855 2.30425e-21 0.00119649
-4.47943 2.16473e-21 0.00128592
-4.38035 4.77182e-21 0.00138466
-4.28131 -4.70776e-21 0.00149399
-4.18232 1.24565e-21 0.00161539
-4.08336 2.16857e-21 0.00175062
-3.98445 6.38486e-21 0.00190175
-3.88557 1.72505e-20 0.00207127
-3.78673 -9.33531e-21 0.00226213
-3.68793 -6.67027e-21 0.0024779
-3.58916 2.00758e-21 0.00272291
-3.49043 2.17918e-21 0.00300245
-3.39173 1.20961e-20 0.00332303
-3.29307 1.46222e-20 0.00369275
-3.19443 1.41527e-20 0.00412176
-3.09583 3.25627e-21 0.00462294
-2.99725 -2.35668e-22 0.00521277
-2.89871 -1.18214e-20 0.00591266
-2.80019 2.45721e-20 0.00675077
-2.7017 4.63962e-20 0.00776476
-2.60323 4.08343e-20 0.00900583
-2.50479 -9.10648e-20 0.010545
-2.40638 -2.18484e-20 0.0124832
-2.30798 2.22486e-20 0.0149671
-2.20961 -1.57515e-19 0.0182172
-2.11126 -4.48248e-20 0.0225767
-2.01293 -1.85128e-19 0.0286027
-1.91462 -2.04066e-19 0.0372491
-1.81632 8.15767e-19 0.050259
-1.71804 -4.99099e-19 0.0710961
-1.61978 -1.56518e-18 0.107458
-1.52154 -2.92518e-19 0.179357
-1.42331 -1.22787e-17 0.352683
-1.32509 -1.73648e-17 0.949996
-1.22689 -8.11964e-17 4.95375
-1.12869 -3.59077e-17 3.71774
-1.03051 1.42112e-17 0.795986
-0.932337 5.3514e-18 0.313359
-0.834173 1.56629e-19 0.162843
-0.736016 -1.98217e-19 0.0976699
-0.637867 -9.49223e-20 0.0635564
-0.539723 4.92868e-20 0.0432971
-0.441585 1.42835e-19 0.0300882
-0.343451 -3.22245e-20 0.0208353
-0.24532 1.92939e-20 0.0140708
-0.147191 -1.03654e-20 0.0092808
-0.0490634 -2.40195e-21 0.00666087
0.0490634 -5.8672e-22 0.00666087
0.147191 -1.35653e-20 0.0092808
0.24532 -1.15911e-20 0.0140708
0.343451 5.954e-21 0.0208353
0.441585 7.28956e-20 0.0300882
0.539723 -6.89867e-20 0.0432971
0.637867 4.6179e-19 0.0635564
0.736016 5.93219e-19 0.0976699
0.834173 1.27532e-18 0.162843
0.932337 -2.4417e-19 0.313359
1.03051 1.05766e-17 0.795986
1.12869 9.61066e-17 3.71774
1.22689 -3.44935e-17 4.95375
1.32509 3.15516e-17 0.949996
1.42331 7.28995e-18 0.352683
1.52154 -1.20307e-18 0.179357
1.61978 1.04202e-18 0.107458
1.71804 -1.02234e-18 0.0710961
1.81632 -8.97413e-21 0.050259
1.91462 1.02121e-18 0.0372491
2.01293 1.13662e-19 0.0286027
2.11126 -5.91603e-21 0.0225767
2.20961 -4.05603e-20 0.0182172
2.30798 -2.10055e-20 0.0149671
2.40638 5.48324e-20 0.0124832
2.50479 4.29208e-20 0.010545
2.60323 -1.08183e-20 0.00900583
2.7017 -2.24521e-20 0.00776476
2.80019 -2.66542e-20 0.00675077
2.89871 1.54922e-20 0.00591266
2.99725 6.2568e-21 0.00521277
3.09583 -4.77733e-22 0.00462294
3.19443 8.87457e-21 0.00412176
3.29307 -9.05308e-21 0.00369275
3.39173 2.21397e-20 0.00332303
3.49043 5.34818e-21 0.00300245
3.58916 -3.70582e-21 0.00272291
3.68793 2.56362e-21 0.0024779
3.78673 5.44169e-23 0.00226213
3.88557 4.30153e-22 0.00207127
3.98445 -1.981e-21 0.00190175
4.08336 -8.65114e-22 0.00175062
4.18232 5.47615e-22 0.00161539
4.28131 -5.51064e-23 0.00149399
4.38035 4.72743e-21 0.00138466
4.47943 2.12939e-21 0.00128592
4.57855 4.43753e-22 0.00119649
4.67772 1.3622e-21 0.00111528
4.77694 5.49578e-21 0.00104136
4.8762 1.34537e-21 0.000973911
4.97551 -8.93701e-23 0.00091223
5.07487 -3.70048e-22 0.000855706
5.17427 -3.66318e-21 0.000803804
5.27373 -1.23214e-21 0.000756055
5.37325 1.96705e-22 0.000712047
5.47281 -5.68732e-22 0.000671416
5.57243 6.99793e-23 0.00063384
5.67211 7.72825e-22 0.000599034
5.77184 -1.09066e-21 0.000566745
5.87163 -1.44835e-21 0.000536748
5.97148 -1.67238e-21 0.00050884
6.07139 9.64878e-22 0.00048284
6.17136 -7.73501e-22 0.000458588
6.2714 -6.13012e-22 0.000435937
6.37149 6.42944e-22 0.000414756
6.47166 -6.9318e-22 0.000394927
6.57188 -1.1357e-22 0.000376343
6.67218 1.22556e-22 0.000358907
6.77254 7.86544e-22 0.00034253
6.87298 3.38242e-22 0.000327134
6.97348 4.24302e-22 0.000312645
7.07406 1.23692e-22 0.000298998
7.17471 -3.31654e-22 0.00028613
7.27544 -3.02805e-22 0.000273988
7.37624 -2.176e-22 0.000262521
7.47712 4.38651e-22 0.000251681
7.57807 -2.64663e-22 0.000241427
7.67911 -1.70032e-22 0.000231719
7.78023 -4.32705e-22 0.000222521
7.88143 -3.58397e-22 0.0002138
7.98271 -9.6329e-23 0.000205526
8.08408 -1.92576e-23 0.000197669
8.18554 3.23702e-22 0.000190204
8.28708 2.69024e-22 0.000183107
8.38872 4.43988e-22 0.000176355
8.49044 -1.90365e-22 0.000169927
8.59226 -5.95561e-23 0.000163805
8.69417 -9.3542e-23 0.000157969
8.79618 -7.94198e-23 0.000152404
8.89828 -9.16349e-23 0.000147094
9.00048 4.34942e-22 0.000142024
9.10278 -2.66546e-24 0.000137182
9.20518 1.13927e-22 0.000132553
9.30769 1.81289e-22 0.000128127
9.4103 -6.55645e-23 0.000123893
9.51301 -6.49666e-23 0.00011984
9.61583 1.07511e-22 0.000115959
9.71877 1.90577e-22 0.000112241
9.82181 1.18468e-22 0.000108677
9.92496 2.05347e-22 0.000105259
10.0282 5.53936e-23 0.000101981
10.1316 -1.3644e-23 9.88338e-05
10.2351 -1.24117e-22 9.58123e-05
10.3387 5.02058e-23 9.29099e-05
10.4425 -3.18925e-23 9.01209e-05
10.5463 -7.2124e-23 8.74397e-05
10.6503 3.57812e-23 8.48613e-05
10.7545 -2.785e-23 8.23806e-05
10.8587 -3.38074e-23 7.99933e-05
10.9631 6.51897e-23 7.76948e-05
11.0676 -2.47939e-23 7.54811e-05
11.1722 -8.25906e-23 7.33483e-05
11.277 -3.55785e-23 7.12928e-05
11.3819 6.97169e-23 6.93111e-05
11.487 1.00454e-23 6.73999e-05
11.5922 1.83831e-23 6.55561e-05
11.6975 -1.48749e-24 6.37768e-05
11.803 6.19903e-23 6.20592e-05
11.9086 3.09354e-23 6.04006e-05
12.0144 1.67044e-23 5.87985e-05
12.1204 -2.91064e-23 5.72506e-05
12.2265 -1.08242e-23 5.57545e-05
12.3327 1.66401e-23 5.43082e-05
12.4391 -3.11578e-23 5.29096e-05
12.5457 2.89354e-23 5.15566e-05
12.6524 -4.14715e-23 5.02476e-05
12.7593 5.64784e-23 4.89807e-05
12.8664 -4.20444e-23 4.77542e-05
12.9737 1.9369e-23 4.65666e-05
13.0811 -7.34409e-24 4.54163e-05
13.1887 -1.63403e-23 4.43019e-05
13.2965 -3.32143e-24 4.32219e-05
13.4044 -7.89998e-24 4.21752e-05
13.5126 -1.32279e-23 4.11603e-05
13.6209 -3.14346e-23 4.01761e-05
13.7294 2.7911e-23 3.92215e-05
13.8382 1.01993e-23 3.82954e-05
13.9471 3.97839e-23 3.73966e-05
14.0562 9.39954e-24 3.65242e-05
14.1655 2.41676e-23 3.56773e-05
14.275 8.61254e-24 3.48549e-05
14.3848 -1.26483e-23 3.40561e-05
14.4947 -8.32934e-24 3.32802e-05
14.6049 1.50056e-23 3.25262e-05
14.7152 -1.44047e-23 3.17935e-05
14.8258 1.94888e-24 3.10812e-05
14.9367 -2.34065e-24 3.03887e-05
15.0477 -1.46854e-23 2.97153e-05
15.159 -3.79226e-24 2.90604e-05
15.2705 1.70798e-23 2.84232e-05
15.3823 2.50884e-23 2.78033e-05
15.4943 1.08187e-23 2.72e-05
15.6066 -2.23145e-23 2.66128e-05
15.7191 1.34586e-23 2.60411e-05
15.8319 2.83028e-24 2.54845e-05
15.9449 -1.05406e-23 2.49424e-05
16.0582 -1.24707e-23 2.44144e-05
16.1717 -8.4557e-24 2.39e-05
16.2856 1.46619e-23 2.33988e-05
16.3997 4.15754e-24 2.29104e-05
16.5141 -8.41234e-24 2.24343e-05
16.6288 -1.43037e-23 2.19702e-05
16.7437 2.41997e-24 2.15177e-05
16.859 -6.63816e-24 2.10764e-05
16.9746 -1.25475e-23 2.0646e-05
17.0905 -3.79115e-24 2.02262e-05
17.2067 6.57219e-24 1.98166e-05
17.3232 -8.41679e-25 1.9417e-05
17.4401 -9.94835e-24 1.90269e-05
17.5572 2.08202e-23 1.86462e-05
17.6748 1.51293e-24 1.82745e-05
17.7926 -1.86432e-23 1.79116e-05
17.9108 7.26617e-24 1.75573e-05
18.0294 -4.6108e-24 1.72112e-05
18.1483 -5.49526e-24 1.68731e-05
18.2676 -7.27363e-24 1.65429e-05
18.3873 -7.27876e-24 1.62202e-05
18.5074 -4.43617e-24 1.59048e-05
18.6278 -4.87853e-25 1.55966e-05
18.7487 -4.06791e-24 1.52954e-05
18.8699 -2.36377e-24 1.50009e-05
18.9916 -6.99291e-24 1.47129e-05
19.1137 -1.96045e-24 1.44313e-05
19.2362 4.18885e-24 1.41559e-05
19.3592 2.08137e-24 1.38865e-05
19.4826 1.14824e-23 1.36229e-05
19.6065 -3.36095e-24 1.3365e-05
19.7309 -2.21242e-24 1.31127e-05
19.8557 1.42942e-24 1.28658e-05
19.9811 2.68212e-24 1.2624e-05
20.1069 -1.26089e-24 1.23874e-05
20.2333 -2.14214e-24 1.21557e-05
20.3602 2.15086e-24 1.19288e-05
20.4876 -2.40076e-24 1.17067e-05
20.6156 -8.28903e-25 1.14891e-05
20.7441 3.11137e-24 1.12759e-05
20.8732 7.21835e-24 1.1067e-05
21.0029 -3.0717e-25 1.08624e-05
21.1332 2.77962e-24 1.06618e-05
21.2642 3.58276e-25 1.04653e-05
21.3958 -3.57066e-24 1.02726e-05
21.528 7.47057e-24 1.00837e-05
21.6609 5.79666e-25 9.89846e-06
21.7945 8.83185e-24 9.71682e-06
21.9288 2.26199e-24 9.53868e-06
22.0639 5.30786e-24 9.36393e-06
22.1997 3.46413e-24 9.19249e-06
22.3363 2.7694e-24 9.02427e-06
22.4736 2.14749e-25 8.85919e-06
22.6118 1.76974e-24 8.69716e-06
22.7509 5.43526e-24 8.53811e-06
22.8908 -2.34998e-24 8.38195e-06
23.0316 6.65749e-24 8.22862e-06
23.1733 -1.55204e-24 8.07803e-06
23.316 -4.7594e-25 7.93011e-06
23.4597 9.39719e-25 7.78479e-06
23.6044 -2.96011e-24 7.64201e-06
23.7502 1.99408e-24 7.50168e-06
23.8971 -9.89691e-25 7.36375e-06
24.0451 -2.00993e-26 7.22814e-06
24.1944 8.1031e-26 7.0948e-06
24.3448 4.24798e-24 6.96366e-06
24.4966 -3.83793e-24 6.83465e-06
24.6496 -2.14037e-24 6.70771e-06
24.8041 -1.00714e-24 6.58279e-06
24.9601 2.06003e-24 6.45981e-06
25.1175 -4.52028e-24 6.33873e-06
25.2766 -1.86505e-25 6.21947e-06
25.4373 6.18246e-25 6.10197e-06
25.5998 -2.30958e-24 5.98619e-06
25.7641 -1.89119e-24 5.87204e-06
25.9304 -1.5011e-24 5.75949e-06
26.0988 1.11607e-24 5.64845e-06
26.2693 5.35011e-25 5.53886e-06
26.4421 1.64078e-24 5.43067e-06
26.6174 4.75065e-25 5.32379e-06
26.7954 -1.38149e-24 5.21817e-06
26.9761 -1.7725e-24 5.11373e-06
27.1598 1.12658e-24 5.01038e-06
27.3468 8.13597e-25 4.90804e-06
27.5373 -5.54873e-25 4.80663e-06
27.7317 2.14335e-26 4.70605e-06
27.9302 1.79074e-24 4.60617e-06
28.1333 -8.71514e-25 4.50689e-06
28.3415 -9.82984e-26 4.40806e-06
28.5554 1.43158e-24 4.30951e-06
28.7758 1.20803e-25 4.21105e-06
29.0035 7.17011e-25 4.11244e-06
29.2396 -1.06322e-24 4.01338e-06
29.4858 -1.59801e-24 3.91347e-06
29.7441 -1.17422e-25 3.8122e-06
30.0173 -1.38514e-24 3.70882e-06
30.3101 7.43965e-25 3.60218e-06
30.6297 1.06855e-24 3.49037e-06
30.9905 1.36499e-25 3.36963e-06
31.4301 -2.40794e-25 3.22995e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda2.0Nc1QuantumOneLoop/vCLAx_FRG.txt <==
-31.4301 7.46354e-08 -1.00953e-15
-30.9905 -8.5764e-06 1.54175e-15
-30.6297 -8.66635e-06 1.39614e-15
-30.3101 -5.75618e-06 -3.30043e-15
-30.0173 1.63963e-06 -4.08178e-15
-29.7441 8.25641e-06 -8.13102e-15
-29.4858 9.22669e-06 -6.0704e-15
-29.2396 7.18464e-06 -6.20829e-15
-29.0035 -2.16146e-06 -2.42036e-15
-28.7758 -9.90888e-06 -4.59945e-16
-28.5554 -1.92363e-05 1.64496e-15
-28.3415 -2.13167e-05 2.86732e-15
-28.1333 -1.98539e-05 1.36232e-15
-27.9302 -1.10564e-05 9.14878e-16
-27.7317 9.5287e-07 -3.37337e-15
-27.5373 1.41741e-05 -4.38094e-15
-27.3468 2.63741e-05 -8.99713e-15
-27.1598 3.21881e-05 -8.89659e-15
-26.9761 3.37762e-05 -1.1611e-14
-26.7954 2.53754e-05 -9.64547e-15
-26.6174 1.41506e-05 -9.67322e-15
-26.4421 -4.51712e-06 -6.50546e-15
-26.2693 -2.04054e-05 -4.5694e-15
-26.0988 -3.72621e-05 -1.76473e-15
-25.9304 -4.53699e-05 6.90628e-16
-25.7641 -4.86678e-05 1.65495e-15
-25.5998 -4.12184e-05 3.43121e-15
-25.4373 -2.75354e-05 1.95991e-15
-25.2766 -6.88633e-06 2.6662e-15
-25.1175 1.66289e-05 -7.60048e-16
-24.9601 3.92701e-05 -7.35288e-16
-24.8041 5.92736e-05 -4.91771e-15
-24.6496 7.04998e-05 -4.8512e-15
-24.4966 7.52739e-05 -8.49566e-15
-24.3448 6.72122e-05 -7.84676e-15
-24.1944 5.32674e-05 -1.00726e-14
-24.0451 2.80838e-05 -8.7718e-15
-23.8971 2.15624e-06 -9.31266e-15
-23.7502 -2.87415e-05 -7.73555e-15
-23.6044 -5.3e-05 -6.82549e-15
-23.4597 -7.45144e-05 -5.52213e-15
-23.316 -8.35611e-05 -3.60462e-15
-23.1733 -8.46706e-05 -2.98489e-15
-23.0316 -7.23793e-05 -4.51161e-16
-22.8908 -5.19649e-05 -6.13468e-16
-22.7509 -2.28913e-05 2.28539e-15
-22.6118 9.99395e-06 1.50045e-15
-22.4736 4.32888e-05 4.56534e-15
-22.3363 7.43059e-05 3.37279e-15
-22.1997 9.73394e-05 6.29013e-15
-22.0639 0.000113189 4.75787e-15
-21.9288 0.000115437 7.01318e-15
-21.7945 0.000109045 5.01733e-15
-21.6609 8.82689e-05 5.98776e-15
-21.528 6.2094e-05 3.36292e-15
-21.3958 2.61037e-05 2.61789e-15
-21.2642 -8.23462e-06 -5.43399e-16
-21.1332 -4.46794e-05 -2.90737e-15
-21.0029 -7.20591e-05 -6.03642e-15
-20.8732 -9.46518e-05 -9.26734e-15
-20.7441 -0.00010393 -1.13611e-14
-20.6156 -0.000104977 -1.42479e-14
-20.4876 -9.29604e-05 -1.41611e-14
-20.3602 -7.32853e-05 -1.54365e-14
-20.2333 -4.49673e-05 -1.23378e-14
-20.1069 -1.28904e-05 -1.12007e-14
-19.9811 2.06936e-05 -5.05664e-15
-19.8557 5.26014e-05 -1.63493e-15
-19.7309 7.86476e-05 6.48514e-15
-19.6065 9.85719e-05 1.09933e-14
-19.4826 0.000107721 1.90536e-14
-19.3592 0.000109381 2.27149e-14
-19.2362 9.93852e-05 2.83168e-14
-19.1137 8.41666e-05 2.92006e-14
-18.9916 6.02127e-05 3.04556e-14
-18.8699 3.58021e-05 2.74569e-14
-18.7487 7.68826e-06 2.37446e-14
-18.6278 -1.5705e-05 1.71617e-14
-18.5074 -3.78838e-05 9.48342e-15
-18.3873 -5.18164e-05 1.07459e-15
-18.2676 -6.15493e-05 -8.17946e-15
-18.1483 -6.24e-05 -1.57133e-14
-18.0294 -5.87751e-05 -2.35466e-14
-17.9108 -4.85287e-05 -2.75167e-14
-17.7926 -3.57957e-05 -3.14046e-14
-17.6748 -2.04646e-05 -3.01901e-14
-17.5572 -5.55361e-06 -2.90542e-14
-17.4401 7.89173e-06 -2.28361e-14
-17.3232 1.86576e-05 -1.75167e-14
-17.2067 2.53907e-05 -8.35348e-15
-17.0905 2.88804e-05 -1.3344e-15
-16.9746 2.79748e-05 7.52168e-15
-16.859 2.50437e-05 1.30824e-14
-16.7437 1.92129e-05 1.84191e-14
-16.6288 1.352e-05 2.00125e-14
-16.5141 7.15571e-06 1.99821e-14
-16.3997 2.76517e-06 1.68893e-14
-16.2856 -6.17835e-07 1.18756e-14
-16.1717 -1.55143e-06 5.63003e-15
-16.0582 -1.13293e-06 -1.74542e-15
-15.9449 5.95714e-07 -7.83127e-15
-15.8319 2.77278e-06 -1.36506e-14
-15.7191 4.17745e-06 -1.58055e-14
-15.6066 4.77055e-06 -1.64726e-14
-15.4943 2.86295e-06 -1.22029e-14
-15.3823 -2.47927e-07 -6.18035e-15
-15.2705 -5.94281e-06 4.22037e-15
-15.159 -1.15013e-05 1.52419e-14
-15.0477 -1.75157e-05 2.80801e-14
-14.9367 -2.04456e-05 3.91702e-14
-14.8258 -2.01336e-05 4.80813e-14
-14.7152 -1.35226e-05 5.24733e-14
-14.6049 -2.08937e-07 5.04997e-14
-14.4947 2.07023e-05 4.21373e-14
-14.3848 4.9252e-05 2.46042e-14
-14.275 8.27173e-05 1.03929e-15
-14.1655 0.00012059 -3.17661e-14
-14.0562 0.000155949 -6.72354e-14
-13.9471 0.000188409 -1.08707e-13
-13.8382 0.000207554 -1.46674e-13
-13.7294 0.000214726 -1.84648e-13
-13.6209 0.000197925 -2.1151e-13
-13.5126 0.000162354 -2.31277e-13
-13.4044 9.69936e-05 -2.33134e-13
-13.2965 1.27809e-05 -2.22029e-13
-13.1887 -9.79878e-05 -1.89572e-13
-13.0811 -0.000217936 -1.41851e-13
-12.9737 -0.000350214 -7.47568e-14
-12.8664 -0.000472195 4.78227e-15
-12.7593 -0.00058295 9.54366e-14
-12.6524 -0.000657961 1.90481e-13
-12.5457 -0.000694509 2.82959e-13
-12.4391 -0.000671399 3.68142e-13
-12.3327 -0.000587716 4.34353e-13
-12.2265 -0.000431639 4.81144e-13
-12.1204 -0.000207778 4.93906e-13
-12.0144 8.10458e-05 4.78834e-13
-11.9086 0.000422479 4.20539e-13
-11.803 0.000796489 3.33585e-13
-11.6975 0.0011839 2.03772e-13
-11.5922 0.00154916 5.44099e-14
-11.487 0.00187123 -1.26377e-13
-11.3819 0.00210542 -3.07961e-13
-11.277 0.00223737 -4.99945e-13
-11.1722 0.00222318 -6.67704e-13
-11.0676 0.00206517 -8.19762e-13
-10.9631 0.00173096 -9.22243e-13
-10.8587 0.00124787 -9.84406e-13
-10.7545 0.000603288 -9.78511e-13
-10.6503 -0.000147197 -9.16202e-13
-10.5463 -0.000993647 -7.80714e-13
-10.4425 -0.00185602 -5.86811e-13
-10.3387 -0.00270602 -3.31976e-13
-10.2351 -0.00345055 -3.31289e-14
-10.1316 -0.00405365 2.97044e-13
-10.0282 -0.00442664 6.42295e-13
-9.92496 -0.00454095 9.76394e-13
-9.82181 -0.0043325 1.28832e-12
-9.71877 -0.00379598 1.54221e-12
-9.61583 -0.00291048 1.73766e-12
-9.51301 -0.00170599 1.83458e-12
-9.4103 -0.000216676 1.84822e-12
-9.30769 0.00148858 1.73982e-12
-9.20518 0.00331992 1.54363e-12
-9.10278 0.00517807 1.22675e-12
-9.00048 0.0069309 8.42713e-13
-8.89828 0.00847033 3.66691e-13
-8.79618 0.00964877 -1.31925e-13
-8.69417 0.0103809 -6.70405e-13
-8.59226 0.0105386 -1.17073e-12
-8.49044 0.0100934 -1.64578e-12
-8.38872 0.00897103 -2.01904e-12
-8.28708 0.00722661 -2.30365e-12
-8.18554 0.00486253 -2.43577e-12
-8.08408 0.00202699 -2.43349e-12
-7.98271 -0.0011974 -2.25575e-12
-7.88143 -0.00458297 -1.92834e-12
-7.78023 -0.0079862 -1.43981e-12
-7.67911 -0.0111362 -8.22958e-13
-7.57807 -0.0138675 -9.80392e-14
-7.47712 -0.0159185 6.99783e-13
-7.37624 -0.0171516 1.5218e-12
-7.27544 -0.0173724 2.33872e-12
-7.17471 -0.0165201 3.0812e-12
-7.07406 -0.0145181 3.73603e-12
-6.97348 -0.0114185 4.22385e-12
-6.87298 -0.00729296 4.55752e-12
-6.77254 -0.00231922 4.65876e-12
-6.67218 0.00328137 4.57371e-12
-6.57188 0.0092241 4.23438e-12
-6.47166 0.0151707 3.72239e-12
-6.37149 0.0207808 2.98539e-12
-6.2714 0.0256649 2.1366e-12
-6.17136 0.0295052 1.13997e-12
-6.07139 0.0319492 1.30004e-13
-5.97148 0.0327913 -9.17059e-13
-5.87163 0.0318071 -1.86076e-12
-5.77184 0.0289824 -2.71991e-12
-5.67211 0.0242904 -3.36643e-12
-5.57243 0.017951 -3.8226e-12
-5.47281 0.0101599 -3.9908e-12
-5.37325 0.00135955 -3.90361e-12
-5.27373 -0.00806544 -3.5081e-12
-5.17427 -0.0175208 -2.84976e-12
-5.07487 -0.0265206 -1.92778e-12
-4.97551 -0.0344361 -7.96961e-13
-4.8762 -0.0408028 4.92432e-13
-4.77694 -0.0450941 1.88637e-12
-4.67772 -0.0469936 3.29287e-12
-4.57855 -0.0462011 4.67327e-12
-4.47943 -0.0426479 5.90894e-12
-4.38035 -0.0363417 6.99254e-12
-4.28131 -0.0275111 7.79612e-12
-4.18232 -0.0164919 8.35656e-12
-4.08336 -0.00379538 8.55217e-12
-3.98445 0.00996276 8.47083e-12
-3.88557 0.0240685 8.00799e-12
-3.78673 0.0377393 7.3012e-12
-3.68793 0.0501943 6.26788e-12
-3.58916 0.060647 5.08555e-12
-3.49043 0.0684209 3.6924e-12
-3.39173 0.0729109 2.28909e-12
-3.29307 0.0737169 8.28692e-13
-3.19443 0.0705819 -4.87113e-13
-3.09583 0.0635119 -1.69911e-12
-2.99725 0.0527009 -2.62868e-12
-2.89871 0.0386044 -3.31958e-12
-2.80019 0.021867 -3.63856e-12
-2.7017 0.00332546 -3.63885e-12
-2.60323 -0.0160409 -3.24895e-12
-2.50479 -0.0351893 -2.53242e-12
-2.40638 -0.0530154 -1.48679e-12
-2.30798 -0.0685116 -1.79058e-13
-2.20961 -0.080699 1.32751e-12
-2.11126 -0.0888497 2.9761e-12
-2.01293 -0.0923363 4.65041e-12
-1.91462 -0.0908937 6.32155e-12
-1.81632 -0.0843932 7.83827e-12
-1.71804 -0.0731107 9.21641e-12
-1.61978 -0.057456 1.02886e-11
-1.52154 -0.0382039 1.11272e-11
-1.42331 -0.0162359 1.15644e-11
-1.32509 0.00732636 1.17324e-11
-1.22689 0.0312818 1.14735e-11
-1.12869 0.0543991 1.09756e-11
-1.03051 0.0753614 1.00956e-11
-0.932337 0.0931194 9.06477e-12
-0.834173 0.106455 7.75578e-12
-0.736016 0.114812 6.42515e-12
-0.637867 0.117239 4.95866e-12
-0.539723 0.113979 3.61635e-12
-0.441585 0.104379 2.292e-12
-0.343451 0.0897717 1.22572e-12
-0.24532 0.0695472 3.13968e-13
-0.147191 0.0466218 -2.46577e-13
-0.0490634 0.0191899 -5.57116e-13
0.0490634 0.0044419 -5.2508e-13
0.147191 0.00356605 -4.68552e-13
0.24532 0.000703282 -3.34913e-13
0.343451 -0.000658762 -2.29995e-13
0.441585 -0.00264654 -6.26856e-14
0.539723 -0.00357435 6.23454e-14
0.637867 -0.00462373 2.2826e-13
0.736016 -0.00482373 3.40846e-13
0.834173 -0.0049325 4.72734e-13
0.932337 -0.00440679 5.45466e-13
1.03051 -0.00374803 6.19967e-13
1.12869 -0.00270713 6.36945e-13
1.22689 -0.00159525 6.44641e-13
1.32509 -0.000368666 6.04571e-13
1.42331 0.0008234 5.51342e-13
1.52154 0.00188862 4.67042e-13
1.61978 0.00282437 3.71605e-13
1.71804 0.00345658 2.6591e-13
1.81632 0.00391357 1.54362e-13
1.91462 0.00397852 5.37688e-14
2.01293 0.00388828 -4.72101e-14
2.11126 0.00340753 -1.19293e-13
2.20961 0.00285162 -1.88787e-13
2.30798 0.00197883 -2.174e-13
2.40638 0.00114793 -2.44592e-13
2.50479 0.000115079 -2.26136e-13
2.60323 -0.000753317 -2.11621e-13
2.7017 -0.00170243 -1.53584e-13
2.80019 -0.00238999 -1.0801e-13
2.89871 -0.00306113 -2.63683e-14
2.99725 -0.00342164 3.34193e-14
3.09583 -0.00371182 1.18965e-13
3.19443 -0.00369916 1.74564e-13
3.29307 -0.00360991 2.45386e-13
3.39173 -0.0032765 2.81706e-13
3.49043 -0.00289848 3.24576e-13
3.58916 -0.0023683 3.33068e-13
3.68793 -0.00184533 3.42499e-13
3.78673 -0.00127236 3.22543e-13
3.88557 -0.00075766 3.01132e-13
3.98445 -0.000283446 2.59244e-13
4.08336 9.91073e-05 2.16024e-13
4.18232 0.000377782 1.63531e-13
4.28131 0.000558457 1.11075e-13
4.38035 0.000605649 6.09175e-14
4.47943 0.000576394 1.20182e-14
4.57855 0.000415982 -2.44697e-14
4.67772 0.000222105 -5.97585e-14
4.77694 -7.70689e-05 -7.53428e-14
4.8762 -0.000356437 -9.1717e-14
4.97551 -0.000703581 -8.45863e-14
5.07487 -0.000979941 -8.2105e-14
5.17427 -0.00128695 -5.57977e-14
5.27373 -0.00148537 -3.92432e-14
5.37325 -0.0016871 -1.25251e-15
5.47281 -0.00176239 2.16991e-14
5.57243 -0.00182837 6.21203e-14
5.67211 -0.00177163 8.32065e-14
5.77184 -0.00170763 1.17395e-13
5.87163 -0.00154289 1.29936e-13
5.97148 -0.00138355 1.51786e-13
6.07139 -0.00115698 1.52156e-13
6.17136 -0.000952637 1.59142e-13
6.2714 -0.000718077 1.47313e-13
6.37149 -0.000520241 1.40546e-13
6.47166 -0.000325406 1.19593e-13
6.57188 -0.00017455 1.02966e-13
6.67218 -5.11675e-05 7.79141e-14
6.77254 3.05266e-05 5.67563e-14
6.87298 7.10946e-05 3.31637e-14
6.97348 8.13927e-05 1.28297e-14
7.07406 4.71372e-05 -4.54829e-15
7.17471 6.01516e-07 -1.98761e-14
7.27544 -8.61756e-05 -2.8049e-14
7.37624 -0.000164436 -3.6124e-14
7.47712 -0.000274301 -3.433e-14
7.57807 -0.000356039 -3.50397e-14
7.67911 -0.000459856 -2.46661e-14
7.78023 -0.000520514 -1.97525e-14
7.88143 -0.000595571 -3.85411e-15
7.98271 -0.000619223 3.75485e-15
8.08408 -0.000653026 2.13994e-14
8.18554 -0.000634687 2.85079e-14
8.28708 -0.000625974 4.43079e-14
8.38872 -0.000571155 4.82898e-14
8.49044 -0.000528296 5.96074e-14
8.59226 -0.000450271 5.90289e-14
8.69417 -0.000387793 6.46547e-14
8.79618 -0.000303502 5.94386e-14
8.89828 -0.000237777 5.95248e-14
9.00048 -0.000163509 5.0773e-14
9.10278 -0.000108729 4.66067e-14
9.20518 -5.65775e-05 3.61499e-14
9.30769 -2.18799e-05 2.95911e-14
9.4103 2.32789e-06 1.9489e-14
9.51301 1.41254e-05 1.24903e-14
9.61583 1.12013e-05 4.5439e-15
9.71877 3.21803e-06 -1.28537e-15
9.82181 -2.05425e-05 -5.87953e-15
9.92496 -4.09323e-05 -9.56883e-15
10.0282 -7.59448e-05 -1.03968e-14
10.1316 -9.9515e-05 -1.17088e-14
10.2351 -0.0001355 -9.13318e-15
10.3387 -0.000153648 -8.50194e-15
10.4425 -0.000181996 -3.52047e-15
10.5463 -0.000188725 -1.82925e-15
10.6503 -0.000204146 4.2567e-15
10.7545 -0.000197176 5.98414e-15
10.8587 -0.000198365 1.18849e-14
10.9631 -0.000179212 1.27769e-14
11.0676 -0.000168495 1.75071e-14
11.1722 -0.000141621 1.7036e-14
11.277 -0.000123774 2.00287e-14
11.3819 -9.50991e-05 1.80855e-14
11.487 -7.57291e-05 1.92326e-14
11.5922 -5.09444e-05 1.60662e-14
11.6975 -3.48964e-05 1.56235e-14
11.803 -1.80593e-05 1.17344e-14
11.9086 -8.27568e-06 1.02034e-14
12.0144 -1.0181e-06 6.21323e-15
12.1204 1.90417e-06 4.19924e-15
12.2265 4.14751e-07 7.07529e-16
12.3327 -2.04934e-06 -1.22245e-15
12.4391 -9.60334e-06 -3.75742e-15
12.5457 -1.47085e-05 -5.18958e-15
12.6524 -2.47972e-05 -6.53224e-15
12.7593 -2.95496e-05 -7.26617e-15
12.8664 -3.88534e-05 -7.42031e-15
12.9737 -4.0931e-05 -7.46554e-15
13.0811 -4.7155e-05 -6.6334e-15
13.1887 -4.54773e-05 -6.16068e-15
13.2965 -4.77363e-05 -4.6716e-15
13.4044 -4.25732e-05 -3.9433e-15
13.5126 -4.13076e-05 -2.17131e-15
13.6209 -3.39661e-05 -1.47438e-15
13.7294 -3.04975e-05 2.19338e-16
13.8382 -2.27494e-05 6.30284e-16
13.9471 -1.86725e-05 1.96688e-15
14.0562 -1.21402e-05 1.9193e-15
14.1655 -8.76632e-06 2.73662e-15
14.275 -4.46175e-06 2.16835e-15
14.3848 -2.47387e-06 2.44505e-15
14.4947 -6.06363e-07 1.41388e-15
14.6049 5.10618e-09 1.25829e-15
14.7152 -6.60572e-08 -7.46364e-17
14.8258 -3.14327e-07 -4.56923e-16
14.9367 -1.42175e-06 -1.86639e-15
15.0477 -1.8321e-06 -2.22792e-15
15.159 -3.04548e-06 -3.479e-15
15.2705 -3.06307e-06 -3.59189e-15
15.3823 -3.73165e-06 -4.4943e-15
15.4943 -3.14768e-06 -4.20779e-15
15.6066 -3.04637e-06 -4.66429e-15
15.7191 -2.02665e-06 -3.94987e-15
15.8319 -1.32073e-06 -3.98288e-15
15.9449 -2.75673e-07 -2.94556e-15
16.0582 6.51833e-07 -2.68965e-15
16.1717 1.28561e-06 -1.54153e-15
16.2856 2.05618e-06 -1.19755e-15
16.3997 2.02432e-06 -1.9168e-16
16.5141 2.43638e-06 4.65458e-17
16.6288 1.77545e-06 6.96527e-16
16.7437 1.85846e-06 7.15131e-16
16.859 8.68227e-07 9.01968e-16
16.9746 8.16194e-07 7.1055e-16
17.0905 -7.15813e-08 4.62348e-16
17.2067 -3.09448e-08 1.95589e-16
17.3232 -4.16261e-07 -3.37824e-16
17.4401 -1.49272e-07 -4.62785e-16
17.5572 1.99723e-07 -1.06547e-15
17.6748 6.51428e-07 -8.25754e-16
17.7926 1.7246e-06 -1.29679e-15
17.9108 2.13347e-06 -5.54389e-16
18.0294 3.68911e-06 -7.92192e-16
18.1483 3.71344e-06 4.3263e-16
18.2676 5.37533e-06 3.82567e-16
18.3873 4.69676e-06 1.8929e-15
18.5074 6.10518e-06 1.85225e-15
18.6278 4.58384e-06 3.32817e-15
18.7487 5.54455e-06 3.06428e-15
18.8699 3.33171e-06 4.17306e-15
18.9916 3.89873e-06 3.51925e-15
19.1137 1.43829e-06 4.0508e-15
19.2362 1.85944e-06 3.01621e-15
19.3592 -2.75685e-07 2.97609e-15
19.4826 2.39724e-07 1.79468e-15
19.6065 -1.12715e-06 1.41645e-15
19.7309 -4.75568e-07 4.83825e-16
19.8557 -8.9506e-07 1.20786e-16
19.9811 -2.41669e-07 -1.56751e-16
20.1069 2.87859e-07 -1.94054e-16
20.2333 7.75795e-07 4.30391e-16
20.3602 2.13405e-06 8.41468e-16
20.4876 2.21251e-06 2.33922e-15
20.6156 4.00462e-06 3.06579e-15
20.7441 3.21999e-06 5.102e-15
20.8732 4.80846e-06 5.77233e-15
21.0029 2.80533e-06 7.7763e-15
21.1332 3.88039e-06 7.9028e-15
21.2642 1.0289e-06 9.26669e-15
21.3958 1.98257e-06 8.48588e-15
21.528 -8.34427e-07 8.85006e-15
21.6609 3.30528e-07 7.16963e-15
21.7945 -1.9943e-06 6.61581e-15
21.9288 -7.86243e-07 4.48176e-15
22.0639 -2.42577e-06 3.486e-15
22.1997 -1.26492e-06 1.62793e-15
22.3363 -1.88616e-06 8.45043e-16
22.4736 -7.6099e-07 -1.20399e-17
22.6118 -2.86297e-07 -4.19774e-17
22.7509 4.47033e-07 5.02877e-16
22.8908 1.55578e-06 1.37034e-15
23.0316 1.29311e-06 3.17026e-15
23.1733 2.46023e-06 4.55449e-15
23.316 9.19432e-07 6.91048e-15
23.4597 1.90748e-06 8.03732e-15
23.6044 -6.55336e-07 9.98208e-15
23.7502 2.46412e-07 1.00711e-14
23.8971 -2.71464e-06 1.08299e-14
24.0451 -1.64509e-06 9.54269e-15
24.1944 -4.2243e-06 8.93474e-15
24.3448 -2.74046e-06 6.63545e-15
24.4966 -4.28836e-06 5.19414e-15
24.6496 -2.43057e-06 2.8389e-15
24.8041 -2.77881e-06 1.53622e-15
24.9601 -1.06969e-06 2.13487e-16
25.1175 -6.24078e-07 -8.86681e-17
25.2766 1.09325e-07 2.41417e-16
25.4373 6.78804e-07 1.15623e-15
25.5998 -1.93983e-07 2.88124e-15
25.7641 8.54185e-08 4.38654e-15
25.9304 -2.30443e-06 6.43919e-15
26.0988 -2.09678e-06 7.40983e-15
26.2693 -5.05147e-06 8.52475e-15
26.4421 -4.20781e-06 8.09126e-15
26.6174 -6.41566e-06 7.63509e-15
26.7954 -4.43935e-06 5.87773e-15
26.9761 -5.13608e-06 4.33099e-15
27.1598 -2.49433e-06 2.33853e-15
27.3468 -2.08631e-06 9.71125e-16
27.5373 -2.8442e-07 7.67642e-17
27.7317 -1.93951e-08 -6.45275e-17
27.9302 -5.71711e-07 5.87384e-16
28.1333 -1.21345e-06 1.5435e-15
28.3415 -4.04155e-06 2.76781e-15
28.5554 -4.65886e-06 3.58047e-15
28.7758 -7.53128e-06 3.78926e-15
29.0035 -6.12881e-06 3.45269e-15
29.2396 -6.56802e-06 2.1845e-15
29.4858 -3.01782e-06 1.32629e-15
29.7441 -1.66773e-06 2.39345e-17
30.0173 6.07807e-08 1.98935e-16
30.3101 -5.58816e-07 3.18846e-16
30.6297 -4.34088e-06 7.092e-16
30.9905 -5.79532e-06 9.31811e-16
31.4301 -6.84173e-06 -3.12538e-15


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda4.0Nc1QuantumOneLoop/DeltaGammaFX_0_FRG.txt <==
9.995 -0.101611 -0.101837
9.99 -0.744854 -0.743243
9.985 -1.30719 -1.30386
9.98 -1.66822 -1.66374
9.975 -1.7826 -1.77772
9.97 -1.69838 -1.69373
9.965 -1.50392 -1.49984
9.96 -1.27202 -1.26861
9.955 -1.04361 -1.04084
9.95 -0.835614 -0.833425
9.945 -0.651938 -0.65025
9.94 -0.490661 -0.489404
9.935 -0.347734 -0.346855
9.93 -0.218634 -0.218096
9.925 -0.0990068 -0.0987854
9.92 0.0151453 0.01506
9.915 0.127438 0.127044
9.91 0.241133 0.240414
9.905 0.359127 0.358056
9.9 0.483867 0.482405
9.895 0.617126 0.615222
9.89 0.75959 0.757188
9.885 0.910193 0.907241
9.88 1.06515 1.06162
9.875 1.2167 1.21265
9.87 1.35172 1.34732
9.865 1.45044 1.44608
9.86 1.48604 1.48241
9.855 1.42595 1.42398
9.85 1.23655 1.23718
9.845 0.8928 0.896546
9.84 0.393291 0.39981
9.835 -0.222685 -0.214641
9.83 -0.864319 -0.856414
9.825 -1.40228 -1.3958
9.82 -1.72349 -1.71878
9.815 -1.79849 -1.79517
9.81 -1.68723 -1.68473
9.805 -1.47933 -1.47727
9.8 -1.24307 -1.24129
9.795 -1.01479 -1.01325
9.79 -0.808559 -0.807247
9.785 -0.626837 -0.625759
9.78 -0.467079 -0.466236
9.775 -0.325007 -0.324397
9.77 -0.196041 -0.195657
9.765 -0.07583 -0.0756636
9.76 0.039596 0.0395541
9.755 0.153822 0.153583
9.75 0.270066 0.269646
9.745 0.391159 0.390578
9.74 0.519428 0.518714
9.735 0.656431 0.655622
9.73 0.802494 0.801635
9.725 0.955982 0.955115
9.72 1.11227 1.11141
9.715 1.26245 1.26152
9.71 1.39198 1.39073
9.705 1.47953 1.47743
9.7 1.49687 1.49304
9.695 1.41073 1.4041
9.69 1.18828 1.17809
9.685 0.807866 0.794454
9.68 0.27468 0.259965
9.675 -0.362488 -0.375346
9.67 -1.00268 -1.01065
9.665 -1.5122 -1.51401
9.66 -1.78721 -1.78397
9.655 -1.81728 -1.81139
9.65 -1.67552 -1.66908
9.645 -1.45238 -1.44655
9.64 -1.21091 -1.2061
9.635 -0.982442 -0.978662
9.63 -0.77792 -0.775038
9.625 -0.598229 -0.596092
9.62 -0.44012 -0.438595
9.615 -0.29904 -0.298025
9.61 -0.170325 -0.16975
9.605 -0.0496171 -0.0494406
9.6 0.0670298 0.0668247
9.595 0.183165 0.182572
9.59 0.301955 0.300947
9.585 0.426142 0.42467
9.58 0.5579 0.555895
9.575 0.698529 0.695904
9.57 0.84793 0.844593
9.565 1.00382 0.999698
9.56 1.16065 1.15575
9.555 1.30833 1.3028
9.55 1.43086 1.42519
9.545 1.50546 1.50058
9.54 1.50272 1.50007
9.535 1.38897 1.3903
9.53 1.13261 1.1393
9.525 0.715724 0.7279
9.52 0.150401 0.166368
9.515 -0.504848 -0.488221
9.51 -1.13902 -1.12496
9.505 -1.61546 -1.6057
9.5 -1.84207 -1.83633
9.495 -1.8282 -1.82505
9.49 -1.65832 -1.65643
9.485 -1.42198 -1.42059
9.48 -1.17654 -1.17535
9.475 -0.948462 -0.947399
9.47 -0.745868 -0.744935
9.465 -0.568236 -0.567456
9.46 -0.411701 -0.411098
9.455 -0.27148 -0.271067
9.45 -0.14284 -0.142624
9.445 -0.0214266 -0.0214087
9.44 0.0966835 0.0965076
9.435 0.215 0.21464
9.43 0.33663 0.3361
9.425 0.464212 0.463537
9.42 0.599739 0.598951
9.415 0.7442 0.74334
9.41 0.896997 0.896108
9.405 1.05509 1.05419
9.4 1.21185 1.2109
9.395 1.35578 1.35459
9.39 1.46925 1.46735
9.385 1.5278 1.52435
9.38 1.50073 1.49454
9.375 1.35428 1.34417
9.37 1.05903 1.04458
9.365 0.602535 0.584908
9.36 0.00566728 -0.0122169
9.355 -0.662146 -0.676487
9.35 -1.2806 -1.28849
9.345 -1.71384 -1.71485
9.34 -1.88626 -1.88238
9.335 -1.828 -1.82197
9.33 -1.63222 -1.62602
9.325 -1.3851 -1.37967
9.32 -1.13745 -1.13305
9.315 -0.910908 -0.907493
9.31 -0.710916 -0.708345
9.305 -0.535717 -0.533845
9.3 -0.380939 -0.379645
9.295 -0.241627 -0.240824
9.29 -0.113019 -0.112651
9.285 0.0092182 0.00917928
9.28 0.128965 0.128521
9.275 0.249676 0.248807
9.27 0.374377 0.373038
9.265 0.505576 0.503698
9.26 0.64504 0.642533
9.255 0.793386 0.790149
9.25 0.949436 0.945376
9.245 1.1093 1.10438
9.24 1.26519 1.25952
9.235 1.40417 1.39815
9.23 1.507 1.50151
9.225 1.54771 1.54424
9.22 1.49463 1.49521
9.215 1.31428 1.3209
9.21 0.979759 0.993368
9.205 0.484238 0.503728
9.2 -0.142644 -0.12055
9.195 -0.820401 -0.800043
9.19 -1.4195 -1.40431
9.185 -1.80649 -1.79736
9.18 -1.92437 -1.91985
9.175 -1.82367 -1.82164
9.17 -1.60423 -1.60317
9.165 -1.34771 -1.34691
9.16 -1.0984 -1.09764
9.155 -0.873439 -0.872693
9.15 -0.675884 -0.675195
9.145 -0.502872 -0.502288
9.14 -0.349582 -0.349139
9.135 -0.21091 -0.210628
9.13 -0.0820687 -0.0819571
9.125 0.0412516 0.0411943
9.12 0.162889 0.162674
9.115 0.286236 0.285887
9.11 0.41422 0.413773
9.105 0.549185 0.548691
9.1 0.692622 0.692148
9.095 0.844701 0.844325
9.09 1.00356 1.00335
9.085 1.16432 1.16428
9.08 1.3179 1.31788
9.075 1.44974 1.44929
9.07 1.53887 1.53705
9.065 1.55775 1.55304
9.06 1.47391 1.46443
9.055 1.25471 1.23903
9.05 0.876953 0.855298
9.045 0.340998 0.316053
9.04 -0.313032 -0.336499
9.035 -0.992312 -1.00927
9.03 -1.55928 -1.56692
9.025 -1.88828 -1.88752
9.02 -1.94638 -1.94062
9.015 -1.80422 -1.79684
9.01 -1.56444 -1.55743
9.005 -1.30163 -1.29578
9 -1.0529 -1.04831
8.995 -0.830969 -0.827487
8.99 -0.636724 -0.634165
8.985 -0.466392 -0.464581
8.98 -0.314826 -0.313629
8.975 -0.176847 -0.176171
8.97 -0.0476896 -0.047478
8.965 0.0769037 0.0766743
8.96 0.200705 0.200029
8.955 0.327023 0.325867
8.95 0.458659 0.456964
8.945 0.597753 0.595433
8.94 0.745464 0.742413
8.935 0.90144 0.897546
8.93 1.06304 1.05822
8.925 1.22431 1.21859
8.92 1.37478 1.36839
8.915 1.4983 1.49188
8.91 1.57226 1.56704
8.905 1.56776 1.56563
8.9 1.45174 1.45492
8.895 1.19263 1.20283
8.89 0.770956 0.788238
8.885 0.194147 0.21629
8.88 -0.48701 -0.464067
8.875 -1.16653 -1.14711
8.87 -1.69876 -1.6854
8.865 -1.96811 -1.96058
8.86 -1.96749 -1.96378
8.855 -1.78611 -1.78424
8.85 -1.52747 -1.52628
8.845 -1.25873 -1.25776
8.84 -1.01024 -1.00935
8.835 -0.790732 -0.789918
8.83 -0.599165 -0.59847
8.825 -0.430936 -0.430397
8.82 -0.280597 -0.280238
8.815 -0.142887 -0.142724
8.81 -0.0130532 -0.0130936
8.805 0.113116 0.112872
8.8 0.239325 0.238883
8.795 0.368784 0.368158
8.79 0.50414 0.50335
8.785 0.64728 0.646358
8.78 0.798956 0.797939
8.775 0.95819 0.95712
8.77 1.12144 1.12033
8.765 1.28151 1.28032
8.76 1.4264 1.42494
8.755 1.53822 1.53603
8.75 1.59263 1.5889
8.745 1.55946 1.55307
8.74 1.4056 1.39545
8.735 1.10176 1.08751
8.73 0.634106 0.616862
8.725 0.0193025 0.00174971
8.72 -0.679421 -0.69376
8.715 -1.34303 -1.35131
8.71 -1.82276 -1.82433
8.705 -2.02171 -2.01834
8.7 -1.96192 -1.95627
8.695 -1.74659 -1.74066
8.69 -1.47488 -1.46965
8.685 -1.20457 -1.20031
8.68 -0.95919 -0.955868
8.675 -0.743896 -0.741388
8.67 -0.556091 -0.55426
8.665 -0.390585 -0.389321
8.66 -0.241774 -0.240992
8.655 -0.104409 -0.104055
8.65 0.0261986 0.0261551
8.645 0.154176 0.153744
8.64 0.283132 0.282301
8.635 0.416149 0.41489
8.63 0.555682 0.553949
8.625 0.703311 0.701045
8.62 0.859307 0.856445
8.615 1.02198 1.01846
8.61 1.18675 1.18258
8.605 1.34511 1.34039
8.6 1.48343 1.47845
8.595 1.58206 1.57742
8.59 1.61503 1.61172
8.585 1.55107 1.55042
8.58 1.35729 1.36057
8.575 1.00706 1.01491
8.57 0.492511 0.504398
8.565 -0.160365 -0.146207
8.56 -0.875498 -0.861526
8.555 -1.52044 -1.50881
8.55 -1.94497 -1.9366
8.545 -2.0739 -2.06832
8.54 -1.95805 -1.95425
8.535 -1.71151 -1.70869
8.53 -1.42774 -1.42549
8.525 -1.15557 -1.15371
8.52 -0.912437 -0.910909
8.515 -0.700402 -0.699176
8.51 -0.515478 -0.514543
8.505 -0.351948 -0.351293
8.5 -0.204047 -0.203664
8.495 -0.0665239 -0.0664026
8.49 0.0652587 0.0651259
8.485 0.195352 0.194973
8.48 0.32726 0.326645
8.475 0.463913 0.463075
8.47 0.60753 0.606485
8.465 0.759316 0.758088
8.46 0.918972 0.917589
8.455 1.08397 1.08245
8.45 1.24861 1.24695
8.445 1.4029 1.40102
8.44 1.53154 1.52921
8.435 1.61311 1.60988
8.43 1.62011 1.61528
8.425 1.52057 1.51337
8.42 1.28264 1.27263
8.415 0.883745 0.871377
8.41 0.323486 0.310388
8.405 -0.361197 -0.37252
8.4 -1.07995 -1.087
8.395 -1.68819 -1.68975
8.39 -2.04179 -2.03864
8.385 -2.09555 -2.08983
8.38 -1.92799 -1.92175
8.375 -1.65737 -1.65173
8.37 -1.36737 -1.36271
8.365 -1.09717 -1.0935
8.36 -0.858624 -0.855825
8.355 -0.651201 -0.64913
8.35 -0.469905 -0.468439
8.345 -0.308706 -0.307755
8.34 -0.161812 -0.161312
8.335 -0.0240384 -0.0239528
8.33 0.109152 0.108838
8.325 0.241698 0.240979
8.32 0.376968 0.37582
8.315 0.517701 0.516083
8.31 0.665823 0.663677
8.305 0.822094 0.819351
8.3 0.985548 0.982138
8.295 1.15271 1.14859
8.29 1.31663 1.3118
8.285 1.46578 1.46041
8.28 1.58314 1.5776
8.275 1.64559 1.6406
8.27 1.62425 1.62088
8.265 1.48666 1.48612
8.26 1.20233 1.20556
8.255 0.752981 0.760101
8.25 0.145799 0.155871
8.245 -0.570828 -0.559594
8.24 -1.29075 -1.28036
8.235 -1.85705 -1.84887
8.23 -2.13576 -2.12996
8.225 -2.11533 -2.11128
8.22 -1.89965 -1.89661
8.215 -1.60744 -1.60499
8.21 -1.31187 -1.30983
8.205 -1.04322 -1.04152
8.2 -0.80842 -0.807043
8.195 -0.604705 -0.603637
8.19 -0.426209 -0.42544
8.185 -0.266627 -0.266149
8.18 -0.120134 -0.119941
8.175 0.0183949 0.01831
8.17 0.153407 0.153046
8.165 0.288724 0.288091
8.16 0.42756 0.426655
8.155 0.572423 0.571249
8.15 0.724888 0.723452
8.145 0.885183 0.883499
8.14 1.05157 1.04966
8.135 1.21952 1.21741
8.13 1.38073 1.37844
8.125 1.52207 1.5196
8.12 1.62482 1.62209
8.115 1.66427 1.66113
8.11 1.6104 1.60665
8.105 1.43078 1.42627
8.1 1.09728 1.09214
8.095 0.597086 0.591924
8.09 -0.0537561 -0.0579092
8.085 -0.793682 -0.795656
8.08 -1.49948 -1.49851
8.075 -2.00588 -2.00214
8.07 -2.19932 -2.19391
8.065 -2.10659 -2.10084
8.06 -1.85059 -1.84534
8.055 -1.54394 -1.53954
8.05 -1.24746 -1.24393
8.045 -0.983009 -0.980249
8.04 -0.753368 -0.751272
8.035 -0.554074 -0.55254
8.03 -0.378679 -0.377625
8.025 -0.220765 -0.220131
8.02 -0.0745607 -0.0743048
8.015 0.0649491 0.064854
8.01 0.202083 0.201652
8.005 0.340514 0.339753
8 0.483258 0.482164
7.995 0.632538 0.631105
7.99 0.789501 0.787718
7.985 0.953744 0.951599
7.98 1.12264 1.12012
7.975 1.29046 1.28754
7.97 1.44742 1.44408
7.965 1.57873 1.57489
7.96 1.66391 1.65948
7.955 1.67673 1.67158
7.95 1.58628 1.58033
7.945 1.36071 1.35407
7.94 0.975209 0.968366
7.935 0.423447 0.417299
7.93 -0.268857 -0.273153
7.925 -1.02564 -1.02704
7.92 -1.70611 -1.70422
7.915 -2.14137 -2.13682
7.91 -2.24641 -2.24058
7.905 -2.08649 -2.08066
7.9 -1.79659 -1.79148
7.895 -1.47947 -1.47526
7.89 -1.18371 -1.18039
7.885 -0.923802 -0.921248
7.88 -0.699109 -0.697205
7.875 -0.503816 -0.502465
7.87 -0.33105 -0.330181
7.865 -0.174336 -0.1739
7.86 -0.0279807 -0.0279517
7.855 0.112915 0.112544
7.85 0.252531 0.251748
7.845 0.394369 0.393149
7.84 0.541215 0.539511
7.835 0.69495 0.692707
7.83 0.85622 0.853372
7.825 1.0239 1.02038
7.82 1.19435 1.19014
7.815 1.36056 1.35571
7.81 1.51118 1.5059
7.805 1.62973 1.62448
7.8 1.69405 1.68968
7.795 1.67655 1.67426
7.79 1.54581 1.54695
7.785 1.27145 1.27698
7.78 0.833143 0.843072
7.775 0.231979 0.245151
7.77 -0.495774 -0.481451
7.765 -1.25819 -1.2451
7.76 -1.89773 -1.88761
7.755 -2.24965 -2.2428
7.75 -2.26594 -2.26148
7.745 -2.047 -2.04387
7.74 -1.73154 -1.72909
7.735 -1.40909 -1.40706
7.73 -1.11661 -1.11491
7.725 -0.862325 -0.860933
7.72 -0.642918 -0.641828
7.715 -0.451613 -0.450818
7.71 -0.281296 -0.280787
7.705 -0.125521 -0.125288
7.7 0.0212867 0.0212562
7.695 0.163878 0.163599
7.69 0.306265 0.305756
7.685 0.451745 0.45103
7.68 0.602816 0.601928
7.675 0.76095 0.759931
7.67 0.92619 0.925091
7.665 1.09656 1.09543
7.66 1.26732 1.26616
7.655 1.43002 1.42877
7.65 1.57168 1.57008
7.645 1.67409 1.67156
7.64 1.71349 1.7091
7.635 1.66117 1.65367
7.63 1.4858 1.47415
7.625 1.15963 1.14373
7.62 0.668052 0.649282
7.615 0.0203018 0.00148791
7.61 -0.735823 -0.751089
7.605 -1.491 -1.49964
7.6 -2.07316 -2.07422
7.595 -2.33151 -2.32689
7.59 -2.26168 -2.25457
7.585 -1.99277 -1.9856
7.58 -1.65922 -1.65308
7.575 -1.33557 -1.33069
7.57 -1.04816 -1.04443
7.565 -0.800077 -0.797313
7.56 -0.58597 -0.583996
7.555 -0.398414 -0.397094
7.55 -0.230196 -0.229433
7.545 -0.0749632 -0.0746992
7.54 0.072706 0.0725001
7.535 0.217395 0.21672
7.53 0.362923 0.361758
7.525 0.512348 0.510646
7.52 0.667833 0.665529
7.515 0.83037 0.827382
7.51 0.999321 0.995568
7.505 1.17178 1.16721
7.5 1.34178 1.33641
7.495 1.49944 1.49348
7.49 1.63016 1.62412
7.485 1.71412 1.70896
7.48 1.72619 1.72341
7.475 1.63678 1.63819
7.47 1.41521 1.42232
7.465 1.03698 1.0502
7.46 0.493358 0.511558
7.455 -0.198597 -0.177933
7.45 -0.978688 -0.958855
7.445 -1.71822 -1.70221
7.44 -2.23261 -2.22177
7.435 -2.39377 -2.38729
7.43 -2.24384 -2.23996
7.425 -1.93312 -1.93048
7.42 -1.5865 -1.58445
7.415 -1.26358 -1.26188
7.41 -0.981502 -0.980096
7.405 -0.739207 -0.738082
7.4 -0.529774 -0.52893
7.395 -0.345318 -0.344756
7.39 -0.178597 -0.178313
7.385 -0.0233756 -0.0233621
7.38 0.125607 0.12536
7.375 0.272749 0.272257
7.37 0.421654 0.420936
7.365 0.57509 0.574174
7.36 0.73482 0.733743
7.355 0.901268 0.900073
7.35 1.07301 1.07174
7.345 1.2461 1.24476
7.34 1.41326 1.41181
7.335 1.56313 1.56133
7.33 1.67952 1.67687
7.325 1.74114 1.73673
7.32 1.72165 1.71424
7.315 1.5911 1.57945
7.31 1.32031 1.30395
7.305 0.889101 0.868937
7.3 0.295073 0.273542
7.295 -0.436325 -0.455725
7.29 -1.23023 -1.24388
7.285 -1.93679 -1.94244
7.28 -2.36555 -2.36383
7.275 -2.42432 -2.41831
7.27 -2.20228 -2.19512
7.265 -1.85999 -1.85346
7.26 -1.50704 -1.5017
7.255 -1.18822 -1.18409
7.25 -0.912908 -0.909813
7.245 -0.676842 -0.674604
7.24 -0.47205 -0.470521
7.235 -0.290437 -0.289508
7.23 -0.124847 -0.124448
7.225 0.0307811 0.0306867
7.22 0.181512 0.180932
7.215 0.33153 0.330447
7.21 0.484183 0.482554
7.205 0.641905 0.639666
7.2 0.805995 0.803066
7.195 0.976231 0.972528
7.19 1.15032 1.14578
7.185 1.3232 1.31783
7.18 1.48629 1.48026
7.175 1.62675 1.62054
7.17 1.72698 1.72153
7.165 1.7644 1.76124
7.16 1.71171 1.71282
7.155 1.53885 1.54606
7.15 1.21858 1.23273
7.145 0.735103 0.755377
7.14 0.0916253 0.115596
7.135 -0.678043 -0.653899
7.13 -1.48203 -1.46144
7.125 -2.14725 -2.13269
7.12 -2.48308 -2.4745
7.115 -2.44186 -2.43723
7.11 -2.15606 -2.15333
7.105 -1.78841 -1.78644
7.1 -1.43147 -1.42985
7.095 -1.11686 -1.11549
7.09 -0.847529 -0.84639
7.085 -0.616707 -0.615814
7.08 -0.415614 -0.414977
7.075 -0.236024 -0.235643
7.07 -0.0708773 -0.0707457
7.065 0.0857119 0.0856107
7.06 0.238606 0.238298
7.055 0.391756 0.391278
7.05 0.548216 0.547619
7.045 0.710024 0.709375
7.04 0.877934 0.877316
7.035 1.05098 1.05048
7.03 1.22591 1.22559
7.025 1.39647 1.3963
7.02 1.55269 1.55244
7.015 1.68033 1.67936
7.01 1.76044 1.75755
7.005 1.76929 1.76266
7 1.6789 1.66645
6.995 1.45986 1.44025
6.99 1.08815 1.06184
6.985 0.553179 0.522843
6.98 -0.135953 -0.165822
6.975 -0.935406 -0.959477
6.97 -1.7329 -1.74667
6.965 -2.33373 -2.33599
6.96 -2.5615 -2.55545
6.955 -2.42396 -2.41464
6.95 -2.08717 -2.07807
6.945 -1.70449 -1.69694
6.94 -1.34932 -1.34351
6.935 -1.04165 -1.03733
6.93 -0.779436 -0.776333
6.925 -0.554201 -0.55207
6.92 -0.356763 -0.355431
6.915 -0.17895 -0.178304
6.91 -0.0139004 -0.0138799
6.905 0.144045 0.143453
6.9 0.299507 0.298274
6.895 0.456162 0.45422
6.89 0.616721 0.613964
6.885 0.782767 0.779052
6.88 0.954435 0.949598
6.875 1.12995 1.12383
6.87 1.305 1.29753
6.865 1.47211 1.4634
6.86 1.61998 1.61057
6.855 1.73304 1.72414
6.85 1.79117 1.78499
6.845 1.76967 1.76931
6.84 1.64005 1.64875
6.835 1.37408 1.39376
6.83 0.951494 0.981524
6.825 0.366435 0.403434
6.82 -0.366934 -0.328412
6.815 -1.19379 -1.16012
6.81 -1.9784 -1.95488
6.805 -2.50554 -2.49356
6.8 -2.62317 -2.61946
6.795 -2.39749 -2.39743
6.79 -2.0184 -2.01913
6.785 -1.62474 -1.62523
6.78 -1.27203 -1.27214
6.775 -0.97056 -0.970413
6.77 -0.714353 -0.714094
6.765 -0.493626 -0.493366
6.76 -0.298912 -0.298722
6.755 -0.122119 -0.12203
6.75 0.0434242 0.0434114
6.745 0.203147 0.203063
6.74 0.361414 0.361318
6.735 0.521594 0.52158
6.73 0.686001 0.686201
6.725 0.855688 0.85627
6.72 1.03008 1.03124
6.715 1.2065 1.20842
6.71 1.37953 1.38228
6.705 1.54041 1.54381
6.7 1.67653 1.67982
6.695 1.77106 1.77261
6.69 1.80284 1.79987
6.685 1.74634 1.73529
6.68 1.57321 1.55108
6.675 1.25782 1.22398
6.67 0.784909 0.742095
6.665 0.153375 0.107355
6.66 -0.617095 -0.658619
6.655 -1.45761 -1.48671
6.65 -2.20626 -2.21798
6.645 -2.6362 -2.63227
6.64 -2.63857 -2.62635
6.635 -2.33747 -2.3239
6.63 -1.93036 -1.91874
6.625 -1.53458 -1.52561
6.62 -1.18877 -1.18217
6.615 -0.895506 -0.890792
6.61 -0.6461 -0.64285
6.605 -0.430072 -0.427974
6.6 -0.23797 -0.236819
6.595 -0.0619232 -0.0616016
6.59 0.104467 0.104004
6.585 0.266352 0.265083
6.58 0.427794 0.425639
6.575 0.591806 0.588623
6.57 0.760247 0.75584
6.565 0.933573 0.927699
6.56 1.11044 1.10284
6.555 1.28719 1.27765
6.55 1.45725 1.44577
6.545 1.61062 1.59764
6.54 1.73345 1.72025
6.535 1.80789 1.79699
6.53 1.81184 1.80717
6.525 1.71911 1.72523
6.52 1.50194 1.52221
6.515 1.13811 1.17278
6.51 0.617127 0.662799
6.505 -0.0589309 -0.00850881
6.5 -0.865633 -0.818501
6.495 -1.71804 -1.68231
6.49 -2.4252 -2.4056
6.485 -2.75355 -2.74799
6.48 -2.64624 -2.64797
6.475 -2.27957 -2.28304
6.47 -1.84981 -1.8527
6.465 -1.45274 -1.45462
6.46 -1.11264 -1.11371
6.455 -0.825919 -0.82646
6.45 -0.581762 -0.582014
6.445 -0.369151 -0.369273
6.44 -0.178659 -0.178741
6.435 -0.00261572 -0.00269348
6.43 0.165122 0.165061
6.425 0.329424 0.329437
6.42 0.494026 0.494217
6.415 0.66154 0.662063
6.41 0.833308 0.83437
6.405 1.00911 1.01097
6.4 1.18676 1.18967
6.395 1.36157 1.36572
6.39 1.5258 1.53115
6.385 1.66826 1.67424
6.38 1.77403 1.77911
6.375 1.82436 1.8257
6.37 1.7964 1.78998
6.365 1.6637 1.64554
6.36 1.40041 1.3687
6.355 0.989096 0.945633
6.35 0.423683 0.373637
6.345 -0.291354 -0.340433
6.34 -1.12503 -1.16436
6.335 -1.9714 -1.99327
6.33 -2.61042 -2.61262
6.325 -2.81932 -2.80784
6.32 -2.60852 -2.59263
6.315 -2.19314 -2.17861
6.31 -1.75347 -1.74203
6.305 -1.36195 -1.35349
6.3 -1.03081 -1.02475
6.295 -0.752033 -0.747826
6.29 -0.513619 -0.510835
6.285 -0.304457 -0.302809
6.28 -0.115362 -0.114674
6.275 0.0610188 0.0608309
6.27 0.230507 0.22945
6.265 0.397637 0.39565
6.26 0.56577 0.562726
6.255 0.73706 0.732766
6.25 0.91227 0.906479
6.245 1.09045 1.08288
6.24 1.2685 1.25888
6.235 1.44067 1.42887
6.23 1.59809 1.58432
6.225 1.72848 1.71368
6.22 1.81606 1.80233
6.215 1.84142 1.8323
6.21 1.78104 1.7811
6.205 1.60844 1.62159
6.2 1.30052 1.32803
6.195 0.844729 0.884439
6.19 0.237562 0.284541
6.185 -0.516284 -0.468814
6.18 -1.37959 -1.33943
6.175 -2.22265 -2.19652
6.17 -2.79381 -2.78333
6.165 -2.88679 -2.8868
6.16 -2.58144 -2.58507
6.155 -2.12294 -2.12645
6.15 -1.67327 -1.67569
6.145 -1.28464 -1.28607
6.14 -0.959395 -0.960165
6.135 -0.68593 -0.686319
6.13 -0.45118 -0.451384
6.125 -0.243905 -0.244042
6.12 -0.0550837 -0.0552113
6.115 0.122376 0.122253
6.11 0.294 0.293923
6.105 0.463984 0.464041
6.1 0.635284 0.635611
6.095 0.809545 0.810331
6.09 0.986891 0.988377
6.085 1.16558 1.16804
6.08 1.34157 1.34525
6.075 1.50808 1.51307
6.07 1.65519 1.66122
6.065 1.76977 1.77582
6.06 1.83544 1.83934
6.055 1.8323 1.83062
6.05 1.73631 1.72524
6.045 1.52201 1.49919
6.04 1.17063 1.13668
6.035 0.674224 0.632745
6.03 0.0301462 -0.0131925
6.025 -0.756491 -0.794647
6.02 -1.63791 -1.6634
6.015 -2.45418 -2.46195
6.01 -2.9281 -2.91992
6.005 -2.89556 -2.87974
6 -2.51023 -2.49435
5.995 -2.02609 -2.01321
5.99 -1.5774 -1.56779
5.985 -1.1973 -1.1904
5.98 -0.88069 -0.875854
5.975 -0.613757 -0.610502
5.97 -0.383113 -0.3811
5.965 -0.177738 -0.176754
5.96 0.0110356 0.0111049
5.955 0.189935 0.189123
5.95 0.364116 0.362386
5.945 0.537373 0.534624
5.94 0.712195 0.708263
5.935 0.889657 0.884317
5.93 1.06918 1.06216
5.925 1.24816 1.23918
5.92 1.42159 1.41044
5.915 1.58163 1.56833
5.91 1.71744 1.70253
5.905 1.81523 1.80019
5.9 1.85834 1.84596
5.895 1.8264 1.82063
5.89 1.69486 1.69963
5.885 1.44013 1.45737
5.88 1.0486 1.07732
5.875 0.515629 0.552463
5.87 -0.16321 -0.123132
5.865 -0.984714 -0.947374
5.86 -1.89136 -1.86319
5.855 -2.69027 -2.67559
5.85 -3.07535 -3.07265
5.845 -2.92655 -2.92956
5.84 -2.46727 -2.47098
5.835 -1.95633 -1.95902
5.83 -1.50375 -1.50534
5.825 -1.12701 -1.12785
5.82 -0.814729 -0.815127
5.815 -0.551052 -0.551235
5.81 -0.322105 -0.322211
5.805 -0.116917 -0.117013
5.8 0.0729543 0.0728562
5.795 0.253944 0.253879
5.79 0.430865 0.430914
5.785 0.607104 0.607398
5.78 0.784647 0.785372
5.775 0.963952 0.965349
5.77 1.14369 1.14605
5.765 1.32039 1.324
5.76 1.48808 1.49317
5.755 1.63802 1.64454
5.75 1.75869 1.76599
5.745 1.83602 1.84243
5.74 1.85322 1.85577
5.735 1.78939 1.78435
5.73 1.62013 1.60465
5.725 1.32566 1.29948
5.72 0.897958 0.863626
5.715 0.333509 0.295453
5.71 -0.375243 -0.411388
5.705 -1.22478 -1.25242
5.7 -2.14087 -2.15365
5.695 -2.89137 -2.88689
5.69 -3.15758 -3.14134
5.685 -2.89276 -2.87403
5.68 -2.37937 -2.36354
5.675 -1.85863 -1.84674
5.67 -1.41203 -1.40349
5.665 -1.04387 -1.03789
5.66 -0.738593 -0.734541
5.655 -0.47949 -0.476919
5.65 -0.252798 -0.25143
5.645 -0.0479146 -0.0475918
5.64 0.143197 0.142532
5.635 0.32656 0.324884
5.63 0.506556 0.503769
5.625 0.686082 0.682011
5.62 0.866548 0.86095
5.615 1.04771 1.04028
5.61 1.22742 1.21782
5.605 1.40127 1.38918
5.6 1.56231 1.54758
5.595 1.70092 1.68386
5.59 1.80511 1.78692
5.585 1.86088 1.84415
5.58 1.85144 1.84028
5.575 1.75512 1.75407
5.57 1.54841 1.56027
5.565 1.21728 1.24173
5.56 0.759114 0.793261
5.555 0.169064 0.208576
5.55 -0.566284 -0.526735
5.545 -1.44639 -1.41313
5.54 -2.38343 -2.36276
5.535 -3.10386 -3.09819
5.53 -3.26876 -3.27313
5.525 -2.89858 -2.90534
5.52 -2.33087 -2.33623
5.515 -1.79342 -1.79689
5.51 -1.34501 -1.34706
5.505 -0.978972 -0.980126
5.5 -0.675863 -0.676499
5.495 -0.417812 -0.418161
5.49 -0.190872 -0.191053
5.485 0.0154217 0.0153696
5.48 0.208837 0.208946
5.475 0.395059 0.395426
5.47 0.578056 0.578844
5.465 0.760225 0.761671
5.46 0.942364 0.944781
5.455 1.12351 1.12728
5.45 1.30065 1.30621
5.445 1.46848 1.4762
5.44 1.61918 1.62918
5.435 1.74254 1.75433
5.43 1.82654 1.83844
5.425 1.85759 1.86616
5.42 1.81856 1.81899
5.415 1.68701 1.67503
5.41 1.44273 1.41712
5.405 1.07912 1.04221
5.4 0.596437 0.552745
5.395 -0.0142085 -0.0590092
5.39 -0.771898 -0.81103
5.385 -1.67502 -1.7006
5.38 -2.61327 -2.61841
5.375 -3.26753 -3.25246
5.37 -3.30555 -3.2808
5.365 -2.83945 -2.81614
5.36 -2.2388 -2.22091
5.355 -1.69993 -1.68716
5.35 -1.25837 -1.2495
5.345 -0.899158 -0.893151
5.34 -0.600753 -0.596876
5.335 -0.345089 -0.34288
5.33 -0.118539 -0.117734
5.325 0.088928 0.0884423
5.32 0.284631 0.282847
5.315 0.473786 0.470586
5.31 0.65984 0.655004
5.305 0.844594 0.837798
5.3 1.02814 1.01896
5.295 1.20868 1.19663
5.29 1.38228 1.36686
5.285 1.54263 1.52348
5.28 1.68105 1.65831
5.275 1.78697 1.76185
5.27 1.84887 1.82445
5.265 1.85382 1.83549
5.26 1.78378 1.77805
5.255 1.61602 1.62736
5.25 1.33691 1.36541
5.245 0.948163 0.990377
5.24 0.450397 0.501285
5.235 -0.171655 -0.117938
5.23 -0.945048 -0.895499
5.225 -1.87216 -1.83522
5.22 -2.82773 -2.81109
5.215 -3.44615 -3.44986
5.21 -3.38392 -3.39731
5.205 -2.83017 -2.84292
5.2 -2.19022 -2.19924
5.195 -1.63963 -1.64541
5.19 -1.19591 -1.19949
5.185 -0.836739 -0.838926
5.18 -0.538124 -0.53942
5.175 -0.28134 -0.282033
5.17 -0.0527278 -0.0529434
5.165 0.157538 0.157801
5.16 0.356456 0.357308
5.155 0.548828 0.550485
5.15 0.737598 0.740388
5.145 0.923949 0.928317
5.14 1.10724 1.11375
5.135 1.28483 1.29412
5.13 1.45184 1.46454
5.125 1.60105 1.61753
5.12 1.72322 1.74307
5.115 1.80805 1.82924
5.11 1.84513 1.86304
5.105 1.82172 1.82922
5.1 1.71787 1.70813
5.095 1.51337 1.4839
5.09 1.20457 1.15807
5.085 0.79863 0.740584
5.08 0.29236 0.22914
5.075 -0.336788 -0.398016
5.07 -1.12227 -1.17272
5.065 -2.06636 -2.09541
5.06 -3.0211 -3.02021
5.055 -3.57351 -3.54653
5.05 -3.3968 -3.36165
5.045 -2.7694 -2.7398
5.04 -2.10784 -2.08646
5.035 -1.55666 -1.54194
5.03 -1.11686 -1.10693
5.025 -0.760981 -0.7545
5.02 -0.463889 -0.459992
5.015 -0.206894 -0.205076
5.01 0.023315 0.0232982
5.005 0.236127 0.234322
5 0.438057 0.434343
4.995 0.633371 0.627469
4.99 0.824392 0.81587
4.985 1.01158 0.999858
4.98 1.19345 1.17781
4.975 1.36637 1.34606
4.97 1.52443 1.4988
4.965 1.65948 1.62845
4.96 1.76204 1.72687
4.955 1.82293 1.78752
4.95 1.83353 1.80535
4.945 1.78003 1.76864
4.94 1.64032 1.65244
4.935 1.40187 1.43761
4.93 1.07281 1.12747
4.925 0.66179 0.729196
4.92 0.159487 0.233299
4.915 -0.464016 -0.390809
4.91 -1.24989 -1.18616
4.905 -2.20742 -2.16447
4.9 -3.18128 -3.16892
4.895 -3.71401 -3.72903
4.89 -3.45921 -3.48327
4.885 -2.76257 -2.78234
4.88 -2.06856 -2.08195
4.875 -1.5049 -1.51349
4.87 -1.05973 -1.06515
4.865 -0.700415 -0.703767
4.86 -0.400049 -0.401982
4.855 -0.139443 -0.140287
4.85 0.0947088 0.0948565
4.845 0.311564 0.312793
4.84 0.517263 0.519829
4.835 0.715575 0.719902
4.83 0.908205 0.914895
4.825 1.09486 1.10469
4.82 1.27317 1.28706
4.815 1.43847 1.45738
4.81 1.58381 1.60846
4.805 1.70047 1.73063
4.8 1.77964 1.8129
4.795 1.81463 1.84477
4.79 1.79804 1.8148
4.785 1.71221 1.7055
4.78 1.53628 1.5027
4.775 1.27154 1.21502
4.77 0.933946 0.861335
4.765 0.52798 0.446162
4.76 0.03748 -0.0467856
4.755 -0.573261 -0.652204
4.75 -1.35148 -1.41479
4.745 -2.31351 -2.34775
4.74 -3.30105 -3.29505
4.735 -3.81892 -3.77943
4.73 -3.49876 -3.4521
4.725 -2.7444 -2.70759
4.72 -2.02374 -1.9982
4.715 -1.44945 -1.43234
4.71 -0.999051 -0.98783
4.705 -0.635842 -0.628839
4.7 -0.331597 -0.327817
4.695 -0.0668376 -0.0657513
4.69 0.17163 0.170213
4.685 0.392649 0.388653
4.68 0.601908 0.595027
4.675 0.802603 0.792309
4.67 0.995734 0.981281
4.665 1.18014 1.16058
4.66 1.35241 1.32666
4.655 1.50672 1.47376
4.65 1.63506 1.59446
4.645 1.72868 1.68168
4.64 1.78113 1.73256
4.635 1.78953 1.7495
4.63 1.74484 1.72663
4.625 1.62373 1.63597
4.62 1.41552 1.45715
4.615 1.13732 1.20171
4.61 0.805532 0.885537
4.605 0.417838 0.507245
4.6 -0.0470888 0.0458022
4.595 -0.628303 -0.538852
4.59 -1.37842 -1.302
4.585 -2.32836 -2.27829
4.58 -3.34519 -3.3344
4.575 -3.92064 -3.94567
4.57 -3.59887 -3.63417
4.565 -2.7915 -2.81915
4.56 -2.02788 -2.04623
4.555 -1.42785 -1.43958
4.55 -0.961286 -0.968683
4.545 -0.586533 -0.591023
4.54 -0.273046 -0.275411
4.535 -0.000383632 -0.000963877
4.53 0.244935 0.246121
4.525 0.471665 0.474863
4.52 0.685161 0.690866
4.515 0.888087 0.897041
4.51 1.08071 1.09391
4.505 1.26092 1.27961
4.5 1.42411 1.44967
4.495 1.56318 1.59678
4.49 1.66942 1.71121
4.485 1.73565 1.7829
4.48 1.76067 1.80514
4.475 1.74482 1.77223
4.47 1.67069 1.66767
4.465 1.51463 1.47851
4.46 1.28655 1.22385
4.455 1.01179 0.93075
4.45 0.700252 0.607684
4.445 0.343596 0.245103
4.44 -0.0814194 -0.180344
4.435 -0.613575 -0.706174
4.43 -1.30773 -1.38425
4.425 -2.21292 -2.25908
4.42 -3.25463 -3.25474
4.415 -3.9756 -3.93014
4.41 -3.76964 -3.70962
4.405 -2.93147 -2.88366
4.4 -2.10291 -2.0704
4.395 -1.45549 -1.4342
4.39 -0.957515 -0.943928
4.385 -0.560889 -0.552812
4.38 -0.231133 -0.227334
4.375 0.0541992 0.0543032
4.37 0.309488 0.306022
4.365 0.543755 0.536479
4.36 0.762214 0.750561
4.355 0.967077 0.950167
4.35 1.15787 1.13451
4.345 1.3314 1.30016
4.34 1.48171 1.44108
4.335 1.60044 1.54944
4.33 1.67925 1.61893
4.325 1.71579 1.65205
4.32 1.71679 1.66325
4.315 1.67845 1.65281
4.31 1.57073 1.58204
4.305 1.3872 1.43116
4.3 1.15696 1.22463
4.295 0.900997 0.984844
4.29 0.621066 0.715601
4.285 0.305899 0.406767
4.28 -0.0662124 0.03676
4.275 -0.529754 -0.429864
4.27 -1.13606 -1.04685
4.265 -1.94654 -1.87986
4.26 -2.96193 -2.93377
4.255 -3.87862 -3.89797
4.25 -3.98521 -4.03173
4.245 -3.20634 -3.24801
4.24 -2.28895 -2.31716
4.235 -1.55943 -1.57741
4.23 -1.00535 -1.0166
4.225 -0.570532 -0.577214
4.22 -0.213619 -0.216859
4.215 0.0917349 0.091494
4.21 0.36192 0.364726
4.205 0.606859 0.613157
4.2 0.831974 0.842585
4.195 1.03917 1.05529
4.19 1.22717 1.25039
4.185 1.39151 1.42371
4.18 1.52451 1.5676
4.175 1.61688 1.67168
4.17 1.66343 1.72712
4.165 1.67278 1.73451
4.16 1.65834 1.69831
4.155 1.59665 1.59864
4.15 1.45763 1.42244
4.145 1.26584 1.20359
4.14 1.05343 0.973172
4.135 0.830867 0.738735
4.13 0.59477 0.495019
4.125 0.334612 0.230651
4.12 0.0336674 -0.0711461
4.115 -0.333546 -0.435111
4.11 -0.806281 -0.898666
4.105 -1.44198 -1.51577
4.1 -2.30073 -2.3413
4.095 -3.3304 -3.32065
4.09 -4.05764 -3.99793
4.085 -3.77027 -3.69761
4.08 -2.80613 -2.75112
4.075 -1.90444 -1.8684
4.07 -1.22003 -1.19734
4.065 -0.698475 -0.685034
4.06 -0.283045 -0.276558
4.055 0.0630111 0.0636418
4.05 0.361966 0.357031
4.045 0.626908 0.616093
4.04 0.864817 0.847287
4.035 1.07808 1.0525
4.03 1.26501 1.22957
4.025 1.41995 1.37249
4.02 1.53372 1.47233
4.015 1.59757 1.52236
4.01 1.6146 1.53199
4.005 1.60888 1.53676
4 1.58475 1.54672
3.995 1.49451 1.49898
3.99 1.33773 1.37579
3.985 1.1563 1.21708
3.98 0.971225 1.04738
3.975 0.784831 0.871735
3.97 0.592211 0.686708
3.965 0.385187 0.484796
3.96 0.152414 0.254817
3.955 -0.122404 -0.0198299
3.95 -0.463994 -0.364756
3.945 -0.910804 -0.820229
3.94 -1.5194 -1.44613
3.935 -2.34784 -2.30544
3.93 -3.33496 -3.33907
3.925 -3.98451 -4.03376
3.92 -3.60001 -3.65968
3.915 -2.58973 -2.6337
3.91 -1.67929 -1.70741
3.905 -0.993035 -1.01023
3.9 -0.468962 -0.478477
3.895 -0.0502746 -0.0536862
3.89 0.298362 0.300606
3.885 0.597435 0.605697
3.88 0.857915 0.873242
3.875 1.08404 1.10814
3.87 1.27438 1.30963
3.865 1.42216 1.47142
3.86 1.51672 1.58248
3.855 1.5518 1.63322
3.85 1.54602 1.63212
3.845 1.53995 1.60487
3.84 1.50745 1.52847
3.835 1.39483 1.37488
3.83 1.23924 1.1918
3.825 1.07944 1.01422
3.82 0.925187 0.847863
3.815 0.774944 0.689003
3.81 0.624219 0.532071
3.805 0.467492 0.371052
3.8 0.29811 0.199136
3.795 0.107391 0.00775611
3.79 -0.116978 -0.214996
3.785 -0.393596 -0.486885
3.78 -0.751538 -0.835443
3.775 -1.23546 -1.30259
3.77 -1.9032 -1.94182
3.765 -2.77191 -2.76621
3.76 -3.59689 -3.53858
3.755 -3.676 -3.59058
3.75 -2.81972 -2.74857
3.745 -1.81053 -1.76383
3.74 -1.01902 -0.991104
3.735 -0.422897 -0.40868
3.73 0.0423272 0.0455208
3.725 0.41973 0.412813
3.72 0.733675 0.716304
3.715 0.99599 0.966791
3.71 1.20925 1.1659
3.705 1.36815 1.30759
3.7 1.46198 1.38142
3.695 1.4864 1.38697
3.69 1.47191 1.36724
3.685 1.46986 1.39055
3.68 1.43142 1.39923
3.675 1.31006 1.31745
3.67 1.16035 1.19348
3.665 1.01536 1.06562
3.66 0.88032 0.942849
3.655 0.752722 0.824541
3.65 0.6287 0.707737
3.645 0.504206 0.588831
3.64 0.37493 0.463708
3.635 0.23584 0.32736
3.63 0.0804563 0.173181
3.625 -0.100285 -0.00819888
3.62 -0.319857 -0.230832
3.615 -0.599063 -0.516552
3.61 -0.970126 -0.899377
3.605 -1.47894 -1.42816
3.6 -2.16692 -2.14812
3.595 -2.96341 -2.98872
3.59 -3.43267 -3.49709
3.585 -2.99874 -3.06853
3.58 -2.01311 -2.06374
3.575 -1.11704 -1.14829
3.57 -0.435508 -0.45198
3.565 0.0844232 0.0800501
3.56 0.493461 0.500533
3.555 0.821216 0.840658
3.55 1.08083 1.11494
3.545 1.27272 1.32503
3.54 1.38777 1.46231
3.535 1.41933 1.51728
3.53 1.39901 1.50894
3.525 1.39926 1.48808
3.52 1.37405 1.41462
3.515 1.25618 1.25651
3.51 1.10972 1.08492
3.505 0.971652 0.930317
3.5 0.846895 0.793577
3.495 0.73293 0.670343
3.49 0.626326 0.556343
3.485 0.523828 0.447925
3.48 0.422338 0.341816
3.475 0.318673 0.234782
3.47 0.209221 0.123259
3.465 0.0894946 0.00289721
3.46 -0.0465626 -0.132098
3.455 -0.207646 -0.289982
3.45 -0.406816 -0.483086
3.445 -0.664131 -0.730253
3.44 -1.00973 -1.05965
3.435 -1.48278 -1.50752
3.43 -2.10371 -2.09147
3.425 -2.75461 -2.69729
3.42 -2.98946 -2.9011
3.415 -2.41988 -2.33773
3.41 -1.48027 -1.42453
3.405 -0.662542 -0.631617
3.4 -0.0407232 -0.0299264
3.395 0.431647 0.424648
3.39 0.794417 0.769556
3.385 1.06703 1.02225
3.38 1.25169 1.18339
3.375 1.34069 1.24542
3.37 1.34221 1.22301
3.365 1.325 1.20485
3.36 1.32705 1.24447
3.355 1.24131 1.20533
3.35 1.09302 1.0883
3.345 0.946438 0.961876
3.34 0.816091 0.846047
3.335 0.701078 0.74243
3.33 0.598182 0.648916
3.325 0.504265 0.562865
3.32 0.416507 0.481681
3.315 0.332282 0.40283
3.31 0.248975 0.323706
3.305 0.163763 0.241441
3.3 0.0733279 0.152614
3.295 -0.0265544 0.0528263
3.29 -0.141656 -0.0639712
3.285 -0.280305 -0.206545
3.28 -0.454948 -0.388041
3.275 -0.684345 -0.628332
3.27 -0.995427 -0.956068
3.265 -1.4188 -1.40414
3.26 -1.9539 -1.97328
3.255 -2.45184 -2.5088
3.25 -2.50354 -2.58152
3.245 -1.88186 -1.95026
3.24 -1.01601 -1.0607
3.235 -0.279619 -0.301728
3.23 0.278214 0.276067
3.225 0.694115 0.711622
3.22 0.995774 1.03509
3.215 1.19066 1.25591
3.21 1.27462 1.36969
3.205 1.26723 1.38743
3.2 1.25622 1.37273
3.195 1.24739 1.32179
3.19 1.13212 1.16425
3.185 0.974073 0.979937
3.18 0.827171 0.815825
3.175 0.699596 0.675386
3.17 0.589431 0.554729
3.165 0.493628 0.449988
3.16 0.409385 0.358023
3.155 0.334215 0.276224
3.15 0.265837 0.202293
3.145 0.202062 0.134075
3.14 0.140674 0.0694212
3.135 0.079285 0.00604339
3.13 0.0151284 -0.0586898
3.125 -0.0552482 -0.128043
3.12 -0.136458 -0.20636
3.115 -0.235007 -0.29975
3.11 -0.360396 -0.417121
3.105 -0.526636 -0.571582
3.1 -0.753583 -0.78166
3.095 -1.06472 -1.06913
3.09 -1.4681 -1.441
3.085 -1.88787 -1.82502
3.08 -2.05704 -1.9694
3.075 -1.68123 -1.59799
3.07 -0.938436 -0.881756
3.065 -0.220547 -0.19371
3.06 0.33711 0.336626
3.055 0.743216 0.716244
3.05 1.01864 0.96331
3.045 1.1694 1.08248
3.04 1.20533 1.08775
3.035 1.19063 1.06121
3.03 1.1851 1.08306
3.025 1.0916 1.03266
3.02 0.92702 0.898207
3.015 0.765573 0.756287
3.01 0.625404 0.630478
3.005 0.506442 0.523226
3 0.405915 0.432815
2.995 0.321076 0.356927
2.99 0.249487 0.293275
2.985 0.188938 0.239666
2.98 0.137351 0.193972
2.975 0.0927025 0.15409
2.97 0.0529572 0.117889
2.965 0.0159803 0.0831299
2.96 -0.0205904 0.0473317
2.955 -0.0595435 0.00756426
2.95 -0.104396 -0.0398709
2.945 -0.15985 -0.0999208
2.94 -0.232458 -0.179487
2.935 -0.331552 -0.288404
2.93 -0.470238 -0.440507
2.925 -0.665333 -0.65358
2.92 -0.931491 -0.943181
2.915 -1.25523 -1.29519
2.91 -1.52851 -1.59555
2.905 -1.508 -1.58686
2.9 -1.05367 -1.12003
2.895 -0.397169 -0.436865
2.89 0.19064 0.179638
2.885 0.631032 0.648448
2.88 0.926889 0.97429
2.875 1.08677 1.16669
2.87 1.1296 1.23923
2.865 1.12218 1.24031
2.86 1.09791 1.18898
2.855 0.978418 1.03256
2.85 0.805742 0.834539
2.845 0.642192 0.654284
2.84 0.501875 0.50147
2.835 0.384375 0.373583
2.83 0.287115 0.26714
2.825 0.207618 0.179299
2.82 0.143722 0.107794
2.815 0.0934673 0.0506962
2.81 0.0549819 0.00623161
2.805 0.0264064 -0.0273302
2.8 0.00585283 -0.051741
2.795 -0.0086284 -0.0688185
2.79 -0.0190967 -0.0804985
2.785 -0.0278018 -0.0889124
2.78 -0.0373127 -0.0965095
2.775 -0.0507126 -0.10624
2.77 -0.0718786 -0.121817
2.765 -0.105869 -0.148083
2.76 -0.159418 -0.191472
2.755 -0.241414 -0.260455
2.75 -0.362717 -0.365366
2.745 -0.533017 -0.515474
2.74 -0.748241 -0.70722
2.735 -0.957844 -0.893685
2.73 -1.02677 -0.94902
2.725 -0.804463 -0.73304
2.72 -0.334546 -0.287916
2.715 0.17325 0.187731
2.71 0.581863 0.563293
2.705 0.856403 0.804715
2.7 0.99987 0.916291
2.695 1.04108 0.934694
2.69 1.0315 0.926178
2.685 0.96503 0.88522
2.68 0.820004 0.76841
2.675 0.651315 0.62016
2.67 0.497342 0.48079
2.665 0.366511 0.361371
2.66 0.258115 0.26265
2.655 0.169913 0.183089
2.65 0.0997842 0.120873
2.645 0.0459005 0.0742611
2.64 0.00660291 0.0415522
2.635 -0.0197404 0.0210009
2.63 -0.0348302 0.0107582
2.625 -0.0404861 0.00884869
2.62 -0.0386668 0.0131692
2.615 -0.0314799 0.0214884
2.61 -0.0212016 0.0314319
2.605 -0.0103182 0.0404379
2.6 -0.00160038 0.045678
2.595 0.0017834 0.0439335
2.59 -0.003891 0.0314249
2.585 -0.0230968 0.00360326
2.58 -0.0612162 -0.0450241
2.575 -0.124399 -0.120745
2.57 -0.218274 -0.229275
2.565 -0.343342 -0.370835
2.56 -0.483018 -0.527423
2.555 -0.583766 -0.641662
2.55 -0.5526 -0.614167
2.545 -0.327058 -0.377816
2.54 0.0325063 0.00453522
2.535 0.395893 0.396265
2.53 0.676716 0.706726
2.525 0.84836 0.906439
2.52 0.921145 1.00005
2.515 0.925175 1.00858
2.51 0.871208 0.940667
2.505 0.75535 0.804144
2.5 0.609775 0.641176
2.495 0.468946 0.487443
2.49 0.346089 0.354675
2.485 0.243253 0.243671
2.48 0.159254 0.152522
2.475 0.0923918 0.07915
2.47 0.0410995 0.0218317
2.465 0.00398412 -0.020846
2.46 -0.0202837 -0.0501432
2.455 -0.0330875 -0.0673198
2.45 -0.0359483 -0.0737461
2.445 -0.0305674 -0.0709685
2.44 -0.0188348 -0.0607355
2.435 -0.00281814 -0.0449979
2.43 0.015256 -0.0258965
2.425 0.0330154 -0.00574876
2.42 0.0479424 0.0129542
2.415 0.0573557 0.0275379
2.41 0.0583827 0.0351247
2.405 0.0479517 0.0326347
2.4 0.0229057 0.0168971
2.395 -0.0195075 -0.0148906
2.39 -0.0801826 -0.0638173
2.385 -0.154697 -0.126058
2.38 -0.226944 -0.186984
2.375 -0.262573 -0.215099
2.37 -0.214952 -0.167603
2.365 -0.0582896 -0.0212294
2.36 0.177178 0.195009
2.355 0.422298 0.416018
2.35 0.618649 0.587637
2.345 0.740978 0.688778
2.34 0.791765 0.726961
2.335 0.78423 0.719382
2.33 0.726032 0.671731
2.325 0.62873 0.588613
2.32 0.515639 0.48837
2.315 0.406247 0.389336
2.31 0.309447 0.300849
2.305 0.227574 0.225878
2.3 0.160377 0.164635
2.295 0.106852 0.116397
2.29 0.0658806 0.0801942
2.285 0.036387 0.0549941
2.28 0.017313 0.0397164
2.275 0.00755573 0.0331887
2.27 0.00590615 0.0341057
2.265 0.0110109 0.0410078
2.26 0.0213596 0.052283
2.255 0.0352965 0.0661902
2.25 0.0510474 0.0808948
2.245 0.0667563 0.0945083
2.24 0.0805227 0.105127
2.235 0.0904399 0.110868
2.23 0.0946401 0.10991
2.225 0.0913747 0.100572
2.22 0.0791938 0.0815005
2.215 0.0573542 0.0520994
2.21 0.0266731 0.0134462
2.205 -0.00891489 -0.0300364
2.2 -0.0401448 -0.0681954
2.195 -0.050851 -0.083443
2.19 -0.0206455 -0.053591
2.185 0.0645036 0.0368538
2.18 0.198551 0.181967
2.175 0.353497 0.352175
2.17 0.494464 0.509913
2.165 0.596677 0.627241
2.16 0.651323 0.692076
2.155 0.660943 0.704636
2.15 0.631928 0.671633
2.145 0.573121 0.604882
2.14 0.497395 0.520444
2.135 0.417729 0.432966
2.13 0.342765 0.351465
2.125 0.276607 0.279886
2.12 0.220571 0.219281
2.115 0.174643 0.169417
2.11 0.138282 0.129607
2.105 0.110771 0.0990484
2.1 0.0913421 0.0769417
2.095 0.0792007 0.0624993
2.09 0.073515 0.0549225
2.085 0.0733945 0.0533711
2.08 0.077876 0.05694
2.075 0.0859212 0.0646479
2.07 0.0964279 0.0754409
2.065 0.108252 0.0882088
2.06 0.120238 0.101812
2.055 0.131256 0.115114
2.05 0.140244 0.127029
2.045 0.146264 0.136566
2.04 0.148567 0.142907
2.035 0.146717 0.145515
2.03 0.140773 0.144309
2.025 0.131588 0.13994
2.02 0.121232 0.134173
2.015 0.113438 0.130302
2.01 0.113796 0.133305
2.005 0.129055 0.149203
2 0.164955 0.183058
1.995 0.22287 0.235912
1.99 0.297284 0.302551
1.985 0.376604 0.372395
1.98 0.447424 0.433589
1.975 0.499329 0.47745
1.97 0.527275 0.500375
1.965 0.531096 0.502847
1.96 0.513899 0.487563
1.955 0.480891 0.458564
1.95 0.438347 0.420877
1.945 0.392212 0.37958
1.94 0.346989 0.338754
1.935 0.305479 0.301074
1.93 0.269112 0.267985
1.925 0.238427 0.240089
1.92 0.213443 0.217473
1.915 0.193907 0.199936
1.91 0.179426 0.187121
1.905 0.169533 0.178583
1.9 0.163725 0.173825
1.895 0.161472 0.172314
1.89 0.162224 0.173494
1.885 0.165418 0.176791
1.88 0.170483 0.181627
1.875 0.176852 0.187432
1.87 0.183975 0.193658
1.865 0.191335 0.199802
1.86 0.198468 0.205423
1.855 0.204987 0.210169
1.85 0.210608 0.2138
1.845 0.215181 0.216226
1.84 0.218724 0.217536
1.835 0.221472 0.218055
1.83 0.223915 0.218379
1.825 0.226835 0.219421
1.82 0.231304 0.222402
1.815 0.238603 0.228774
1.81 0.250033 0.240004
1.805 0.266585 0.257222
1.8 0.288533 0.280763
1.795 0.315077 0.309774
1.79 0.344258 0.342092
1.785 0.373246 0.37454
1.78 0.398964 0.403605
1.775 0.418785 0.426221
1.77 0.431048 0.440389
1.765 0.435234 0.445433
1.76 0.431862 0.441919
1.755 0.422213 0.431328
1.75 0.407986 0.415633
1.745 0.390977 0.396891
1.74 0.372812 0.376934
1.735 0.354804 0.357211
1.73 0.337904 0.338748
1.725 0.32273 0.3222
1.72 0.309632 0.307924
1.715 0.298756 0.296065
1.71 0.290112 0.286621
1.705 0.283614 0.279495
1.7 0.279117 0.27453
1.695 0.276443 0.271536
1.69 0.275392 0.270305
1.685 0.275759 0.270622
1.68 0.27734 0.272274
1.675 0.279935 0.275052
1.67 0.28336 0.278762
1.665 0.287444 0.283222
1.66 0.292036 0.288269
1.655 0.297006 0.293759
1.65 0.302252 0.299571
1.645 0.307695 0.305611
1.64 0.313283 0.311807
1.635 0.318993 0.318115
1.63 0.324826 0.324513
1.625 0.330802 0.331002
1.62 0.336962 0.337599
1.615 0.343352 0.344331
1.61 0.350019 0.351228
1.605 0.356997 0.358313
1.6 0.364297 0.365586
1.595 0.371895 0.373025
1.59 0.379723 0.38057
1.585 0.387667 0.388122
1.58 0.39557 0.395549
1.575 0.403243 0.402694
1.57 0.410481 0.409388
1.565 0.417086 0.41547
1.56 0.422887 0.420804
1.555 0.427759 0.425293
1.55 0.431638 0.428892
1.545 0.43452 0.431604
1.54 0.436462 0.433487
1.535 0.43757 0.434635
1.53 0.437987 0.435175
1.525 0.437875 0.435251
1.52 0.437406 0.43501
1.515 0.436741 0.434598
1.51 0.436031 0.434145
1.505 0.435402 0.433766
1.5 0.434958 0.433554
1.495 0.43478 0.433581
1.49 0.434925 0.433901
1.485 0.435429 0.434547
1.48 0.436311 0.435539
1.475 0.437576 0.436883
1.47 0.439218 0.438574
1.465 0.441222 0.440601
1.46 0.443566 0.442944
1.455 0.446224 0.445582
1.45 0.449169 0.44849
1.445 0.452369 0.451642
1.44 0.455796 0.455011
1.435 0.459418 0.458569
1.43 0.463208 0.462291
1.425 0.467135 0.46615
1.42 0.471175 0.470123
1.415 0.475301 0.474185
1.41 0.479489 0.478314
1.405 0.483717 0.482489
1.4 0.487964 0.486689
1.395 0.492211 0.490895
1.39 0.496439 0.495089
1.385 0.500632 0.499255
1.38 0.504774 0.503376
1.375 0.508853 0.507439
1.37 0.512856 0.511431
1.365 0.516771 0.515339
1.36 0.52059 0.519154
1.355 0.524305 0.522867
1.35 0.52791 0.526471
1.345 0.531398 0.529959
1.34 0.534765 0.533326
1.335 0.538009 0.53657
1.33 0.541127 0.539686
1.325 0.544118 0.542674
1.32 0.546979 0.545532
1.315 0.549711 0.548258
1.31 0.552313 0.550852
1.305 0.554782 0.553314
1.3 0.557118 0.55564
1.295 0.559319 0.557831
1.29 0.561383 0.559883
1.285 0.563305 0.561793
1.28 0.565081 0.563558
1.275 0.566707 0.565172
1.27 0.568175 0.566629
1.265 0.56948 0.567922
1.26 0.570611 0.569044
1.255 0.571561 0.569984
1.25 0.572319 0.570733
1.245 0.572874 0.571279
1.24 0.573213 0.571611
1.235 0.573324 0.571716
1.23 0.573193 0.571581
1.225 0.572806 0.57119
1.22 0.572149 0.57053
1.215 0.571205 0.569585
1.21 0.56996 0.56834
1.205 0.568397 0.566778
1.2 0.5665 0.564883
1.195 0.564252 0.562638
1.19 0.561637 0.560027
1.185 0.558638 0.557034
1.18 0.555238 0.553642
1.175 0.551422 0.549835
1.17 0.547174 0.545596
1.165 0.542477 0.54091
1.16 0.537317 0.535762
1.155 0.531679 0.530138
1.15 0.525549 0.524024
1.145 0.518915 0.517406
1.14 0.511765 0.510274
1.135 0.504087 0.502616
1.13 0.495873 0.494423
1.125 0.487113 0.485687
1.12 0.477802 0.4764
1.115 0.467935 0.466559
1.11 0.457508 0.456159
1.105 0.446519 0.4452
1.1 0.434969 0.433681
1.095 0.422862 0.421605
1.09 0.4102 0.408976
1.085 0.39699 0.395802
1.08 0.383242 0.38209
1.075 0.368966 0.367851
1.07 0.354175 0.353098
1.065 0.338882 0.337846
1.06 0.323106 0.32211
1.055 0.306865 0.30591
1.05 0.290178 0.289266
1.045 0.273068 0.272199
1.04 0.255557 0.254732
1.035 0.237671 0.236889
1.03 0.219435 0.218698
1.025 0.200876 0.200183
1.02 0.182021 0.181373
1.015 0.162899 0.162295
1.01 0.143538 0.142979
1.005 0.123967 0.123453
1 0.104217 0.103746
0.995 0.0843149 0.0838876
0.99 0.0642912 0.0639067
0.985 0.0441744 0.043832
0.98 0.0239928 0.0236918
0.975 0.00377439 0.00351375
0.97 -0.0164537 -0.0166749
0.965 -0.0366651 -0.0368479
0.96 -0.0568343 -0.0569798
0.955 -0.0769365 -0.077046
0.95 -0.0969483 -0.097023
0.945 -0.116847 -0.116888
0.94 -0.136611 -0.13662
0.935 -0.156221 -0.156199
0.93 -0.175656 -0.175605
0.925 -0.1949 -0.194821
0.92 -0.213934 -0.213829
0.915 -0.232744 -0.232613
0.91 -0.251314 -0.25116
0.905 -0.26963 -0.269454
0.9 -0.287681 -0.287485
0.895 -0.305454 -0.305239
0.89 -0.322939 -0.322706
0.885 -0.340125 -0.339876
0.88 -0.357004 -0.356739
0.875 -0.373567 -0.373289
0.87 -0.389807 -0.389517
0.865 -0.405717 -0.405415
0.86 -0.42129 -0.420978
0.855 -0.436521 -0.4362
0.85 -0.451404 -0.451076
0.845 -0.465934 -0.4656
0.84 -0.480108 -0.479768
0.835 -0.49392 -0.493576
0.83 -0.507368 -0.50702
0.825 -0.520447 -0.520097
0.82 -0.533154 -0.532802
0.815 -0.545487 -0.545134
0.81 -0.557441 -0.557087
0.805 -0.569014 -0.568661
0.8 -0.580202 -0.579851
0.795 -0.591004 -0.590655
0.79 -0.601416 -0.601069
0.785 -0.611434 -0.61109
0.78 -0.621056 -0.620716
0.775 -0.630279 -0.629942
0.77 -0.639098 -0.638766
0.765 -0.647511 -0.647184
0.76 -0.655513 -0.655191
0.755 -0.6631 -0.662785
0.75 -0.670269 -0.66996
0.745 -0.677014 -0.676712
0.74 -0.683331 -0.683036
0.735 -0.689214 -0.688927
0.73 -0.694658 -0.694379
0.725 -0.699657 -0.699388
0.72 -0.704206 -0.703946
0.715 -0.708297 -0.708047
0.71 -0.711924 -0.711685
0.705 -0.715081 -0.714853
0.7 -0.717759 -0.717543
0.695 -0.719951 -0.719747
0.69 -0.721649 -0.721459
0.685 -0.722845 -0.72267
0.68 -0.723532 -0.723371
0.675 -0.7237 -0.723555
0.67 -0.723341 -0.723213
0.665 -0.722447 -0.722337
0.66 -0.721009 -0.720918
0.655 -0.719019 -0.718948
0.65 -0.716469 -0.71642
0.645 -0.713352 -0.713325
0.64 -0.709661 -0.709657
0.635 -0.705388 -0.705409
0.63 -0.700529 -0.700576
0.625 -0.695078 -0.695152
0.62 -0.689032 -0.689135
0.615 -0.682388 -0.682521
0.61 -0.675145 -0.675309
0.605 -0.667304 -0.667501
0.6 -0.658868 -0.659098
0.595 -0.64984 -0.650106
0.59 -0.640229 -0.64053
0.585 -0.630043 -0.630382
0.58 -0.619295 -0.619671
0.575 -0.607998 -0.608414
0.57 -0.596172 -0.596628
0.565 -0.583838 -0.584334
0.56 -0.571019 -0.571557
0.555 -0.557744 -0.558324
0.55 -0.544044 -0.544666
0.545 -0.529953 -0.530617
0.54 -0.51551 -0.516216
0.535 -0.500755 -0.501503
0.53 -0.485732 -0.486522
0.525 -0.47049 -0.47132
0.52 -0.455076 -0.455946
0.515 -0.439542 -0.440452
0.51 -0.423943 -0.42489
0.505 -0.408331 -0.409314
0.5 -0.392763 -0.39378
0.495 -0.377292 -0.378343
0.49 -0.361975 -0.363056
0.485 -0.346864 -0.347974
0.48 -0.332011 -0.333147
0.475 -0.317467 -0.318626
0.47 -0.303276 -0.304457
0.465 -0.289484 -0.290683
0.46 -0.276129 -0.277344
0.455 -0.263247 -0.264474
0.45 -0.250868 -0.252105
0.445 -0.239018 -0.240263
0.44 -0.227719 -0.228968
0.435 -0.216985 -0.218235
0.43 -0.206827 -0.208077
0.425 -0.197251 -0.198497
0.42 -0.188258 -0.189498
0.415 -0.179843 -0.181075
0.41 -0.171999 -0.17322
0.405 -0.164712 -0.165921
0.4 -0.157967 -0.159161
0.395 -0.151743 -0.152921
0.39 -0.146019 -0.14718
0.385 -0.140769 -0.14191
0.38 -0.135966 -0.137087
0.375 -0.131581 -0.13268
0.37 -0.127584 -0.128661
0.365 -0.123944 -0.124997
0.36 -0.120629 -0.121658
0.355 -0.117607 -0.118612
0.35 -0.114847 -0.115827
0.345 -0.112318 -0.113273
0.34 -0.10999 -0.11092
0.335 -0.107833 -0.108738
0.33 -0.105819 -0.1067
0.325 -0.103923 -0.104779
0.32 -0.102119 -0.102951
0.315 -0.100385 -0.101193
0.31 -0.0986987 -0.0994835
0.305 -0.0970423 -0.0978042
0.3 -0.0953985 -0.0961381
0.295 -0.0937526 -0.0944703
0.29 -0.0920918 -0.0927883
0.285 -0.0904055 -0.0910813
0.28 -0.0886851 -0.0893409
0.275 -0.086924 -0.0875603
0.27 -0.0851174 -0.0857348
0.265 -0.0832622 -0.0838611
0.26 -0.0813569 -0.0819379
0.255 -0.0794014 -0.0799649
0.25 -0.0773968 -0.0779433
0.245 -0.0753456 -0.0758753
0.24 -0.0732507 -0.0737641
0.235 -0.0711163 -0.0716136
0.23 -0.0689469 -0.0694283
0.225 -0.0667473 -0.0672132
0.22 -0.064523 -0.0649735
0.215 -0.0622794 -0.0627146
0.21 -0.060022 -0.060442
0.205 -0.0577563 -0.0581613
0.2 -0.0554878 -0.0558779
0.195 -0.0532217 -0.0535969
0.19 -0.0509631 -0.0513235
0.185 -0.0487168 -0.0490625
0.18 -0.0464875 -0.0468185
0.175 -0.0442794 -0.0445958
0.17 -0.0420967 -0.0423985
0.165 -0.0399432 -0.0402305
0.16 -0.0378224 -0.0380954
0.155 -0.0357377 -0.0359964
0.15 -0.0336922 -0.0339366
0.145 -0.0316887 -0.0319191
0.14 -0.02973 -0.0299465
0.135 -0.0278186 -0.0280215
0.13 -0.025957 -0.0261466
0.125 -0.0241479 -0.0243243
0.12 -0.022394 -0.0225576
0.115 -0.0206987 -0.0208498
0.11 -0.0190663 -0.0192055
0.105 -0.0175034 -0.0176312
0.1 -0.01602 -0.0161369
0.095 -0.0146309 -0.0147376
0.09 -0.0133565 -0.0134538
0.085 -0.01222 -0.0123089
0.08 -0.0112404 -0.0113217
0.075 -0.0104178 -0.0104923
0.07 -0.0097155 -0.00978366
0.065 -0.00904631 -0.00910821
0.06 -0.0082766 -0.00833167
0.055 -0.00725969 -0.00730674
0.05 -0.00589613 -0.00593355
0.045 -0.00419532 -0.00422158
0.04 -0.00230013 -0.00231443
0.035 -0.000465896 -0.000468786
0.03 0.000960937 0.000966887
0.025 0.00157201 0.00158174
0.02 0.00115846 0.00116563
0.015 0.000310564 0.000312487
0.01 7.60115e-06 7.64822e-06
0.005 4.25353e-11 4.27988e-11
-1.63468e-13 1.52468e-41 1.53413e-41


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda4.0Nc1QuantumOneLoop/DeltaGammaFX_0_OneLoopFRG.txt <==
9.995 -0.100963 -0.100716
9.99 -0.727957 -0.726176
9.985 -1.21813 -1.21515
9.98 -1.51329 -1.50959
9.975 -1.61935 -1.61539
9.97 -1.58143 -1.57756
9.965 -1.45385 -1.45029
9.96 -1.2818 -1.27866
9.955 -1.09586 -1.09318
9.95 -0.913578 -0.911342
9.945 -0.743272 -0.741453
9.94 -0.587556 -0.586118
9.935 -0.445848 -0.444757
9.93 -0.315942 -0.315169
9.925 -0.194886 -0.194409
9.92 -0.0794339 -0.0792396
9.915 0.0337571 0.0336745
9.91 0.148057 0.147694
9.905 0.26684 0.266187
9.9 0.39345 0.392488
9.895 0.53107 0.529771
9.89 0.6824 0.68073
9.885 0.848995 0.846918
9.88 1.03002 1.0275
9.875 1.22017 1.21719
9.87 1.40651 1.40307
9.865 1.56451 1.56068
9.86 1.6549 1.65085
9.855 1.62513 1.62116
9.85 1.42143 1.41796
9.845 1.01493 1.01244
9.84 0.43262 0.431562
9.835 -0.231839 -0.231272
9.83 -0.848827 -0.84675
9.825 -1.31022 -1.30701
9.82 -1.57038 -1.56654
9.815 -1.64552 -1.64149
9.81 -1.58531 -1.58143
9.805 -1.44402 -1.44048
9.8 -1.26475 -1.26165
9.795 -1.07571 -1.07308
9.79 -0.892593 -0.890409
9.785 -0.722467 -0.720699
9.78 -0.567196 -0.565808
9.775 -0.425779 -0.424737
9.77 -0.295776 -0.295052
9.765 -0.174108 -0.173682
9.76 -0.0574491 -0.0573085
9.755 0.0576045 0.0574635
9.75 0.174479 0.174052
9.745 0.296601 0.295875
9.74 0.427348 0.426303
9.735 0.569886 0.568491
9.73 0.726782 0.725003
9.725 0.899233 0.897033
9.72 1.08565 1.08299
9.715 1.27932 1.27619
9.71 1.46498 1.4614
9.705 1.61481 1.61086
9.7 1.68576 1.68163
9.695 1.62276 1.61879
9.69 1.37398 1.37062
9.685 0.91959 0.917339
9.68 0.301457 0.30072
9.675 -0.373838 -0.372923
9.67 -0.974427 -0.972043
9.665 -1.40171 -1.39828
9.66 -1.62382 -1.61985
9.655 -1.66698 -1.6629
9.65 -1.58458 -1.5807
9.645 -1.43012 -1.42663
9.64 -1.24424 -1.2412
9.635 -1.05262 -1.05005
9.63 -0.869048 -0.866922
9.625 -0.699364 -0.697652
9.62 -0.5447 -0.543368
9.615 -0.403648 -0.40266
9.61 -0.273546 -0.272877
9.605 -0.151195 -0.150825
9.6 -0.033189 -0.0331078
9.595 0.0839367 0.0837314
9.59 0.203666 0.203167
9.585 0.329476 0.32867
9.58 0.464771 0.463634
9.575 0.612673 0.611174
9.57 0.775566 0.773669
9.565 0.954186 0.951851
9.56 1.146 1.14319
9.555 1.34259 1.3393
9.55 1.52597 1.52224
9.545 1.66458 1.66051
9.54 1.71141 1.70722
9.535 1.60945 1.60551
9.53 1.31045 1.30725
9.525 0.8061 0.804127
9.52 0.154664 0.154286
9.515 -0.525246 -0.523961
9.51 -1.10246 -1.09976
9.505 -1.49053 -1.48689
9.5 -1.67219 -1.6681
9.495 -1.68296 -1.67884
9.49 -1.57892 -1.57505
9.485 -1.41213 -1.40867
9.48 -1.22037 -1.21739
9.475 -1.02673 -1.02422
9.47 -0.843089 -0.841026
9.465 -0.67409 -0.672441
9.46 -0.520164 -0.518892
9.455 -0.379515 -0.378586
9.45 -0.249276 -0.248666
9.445 -0.12613 -0.125822
9.44 -0.00659764 -0.0065815
9.435 0.11285 0.112574
9.43 0.235755 0.235178
9.425 0.365643 0.364748
9.42 0.50593 0.504692
9.415 0.659667 0.658053
9.41 0.828983 0.826955
9.405 1.01402 1.01154
9.4 1.21108 1.20812
9.395 1.40969 1.40624
9.39 1.5887 1.58482
9.385 1.71237 1.70818
9.38 1.7297 1.72547
9.375 1.58266 1.57879
9.37 1.2287 1.22569
9.365 0.673613 0.671965
9.36 -0.00684527 -0.00682852
9.355 -0.68385 -0.682177
9.35 -1.23039 -1.22738
9.345 -1.57467 -1.57082
9.34 -1.71421 -1.71002
9.335 -1.69283 -1.68869
9.33 -1.56814 -1.56431
9.325 -1.39007 -1.38667
9.32 -1.19328 -1.19036
9.315 -0.998209 -0.995766
9.31 -0.814876 -0.812882
9.305 -0.646776 -0.645194
9.3 -0.49368 -0.492472
9.295 -0.353433 -0.352568
9.29 -0.222977 -0.222431
9.285 -0.0988856 -0.0986437
9.28 0.0223956 0.0223408
9.275 0.144458 0.144104
9.27 0.270902 0.270239
9.265 0.405297 0.404305
9.26 0.551055 0.549707
9.255 0.711112 0.709372
9.25 0.887256 0.885085
9.245 1.07888 1.07624
9.24 1.28083 1.2777
9.235 1.4802 1.47658
9.23 1.65215 1.64811
9.225 1.75641 1.75212
9.22 1.73817 1.73392
9.215 1.5397 1.53593
9.21 1.12677 1.12401
9.205 0.521848 0.520571
9.2 -0.181488 -0.181044
9.195 -0.846978 -0.844906
9.19 -1.3556 -1.35228
9.185 -1.65222 -1.64818
9.18 -1.74885 -1.74457
9.175 -1.69619 -1.69204
9.17 -1.55222 -1.54842
9.165 -1.36408 -1.36074
9.16 -1.16317 -1.16032
9.155 -0.967249 -0.964883
9.15 -0.784575 -0.782656
9.145 -0.61755 -0.616039
9.14 -0.465335 -0.464196
9.135 -0.325445 -0.324649
9.13 -0.194649 -0.194173
9.125 -0.0694175 -0.0692476
9.12 0.0538772 0.0537453
9.115 0.178891 0.178453
9.11 0.309281 0.308524
9.105 0.448653 0.447556
9.1 0.600392 0.598923
9.095 0.76726 0.765383
9.09 0.950596 0.94827
9.085 1.14883 1.14602
9.08 1.35507 1.35175
9.075 1.55346 1.54966
9.07 1.715 1.7108
9.065 1.79456 1.79017
9.06 1.73404 1.7298
9.055 1.47786 1.47425
9.05 1.0031 1.00064
9.045 0.351234 0.350375
9.04 -0.366982 -0.366084
9.035 -1.01159 -1.00911
9.03 -1.47545 -1.47184
9.025 -1.72149 -1.71728
9.02 -1.7753 -1.77096
9.015 -1.69282 -1.68868
9.01 -1.53122 -1.52747
9.005 -1.33436 -1.3311
9 -1.13025 -1.12748
8.995 -0.934061 -0.931775
8.99 -0.752355 -0.750514
8.985 -0.586534 -0.585099
8.98 -0.435203 -0.434138
8.975 -0.295582 -0.294859
8.97 -0.164279 -0.163877
8.965 -0.0376672 -0.0375751
8.96 0.0879512 0.087736
8.955 0.216298 0.215768
8.95 0.351086 0.350227
8.945 0.495945 0.494731
8.94 0.654197 0.652596
8.935 0.828362 0.826336
8.93 1.01919 1.01669
8.925 1.22391 1.22091
8.92 1.43346 1.42996
8.915 1.62859 1.62461
8.91 1.77557 1.77122
8.905 1.82431 1.81985
8.9 1.71431 1.71011
8.895 1.39455 1.39114
8.89 0.856696 0.8546
8.885 0.163031 0.162632
8.88 -0.560379 -0.559008
8.875 -1.17441 -1.17153
8.87 -1.58744 -1.58355
8.865 -1.78111 -1.77675
8.86 -1.79305 -1.78866
8.855 -1.68271 -1.67859
8.85 -1.50536 -1.50168
8.845 -1.30119 -1.29801
8.84 -1.09479 -1.09211
8.835 -0.898859 -0.896659
8.83 -0.718379 -0.716622
8.825 -0.553842 -0.552487
8.82 -0.403351 -0.402364
8.815 -0.263861 -0.263215
8.81 -0.131836 -0.131513
8.805 -0.00355908 -0.00355037
8.8 0.12474 0.124435
8.795 0.256848 0.25622
8.79 0.39653 0.39556
8.785 0.54742 0.54608
8.78 0.712735 0.710991
8.775 0.894659 0.89247
8.77 1.09317 1.09049
8.765 1.304 1.30081
8.76 1.51551 1.5118
8.755 1.70441 1.70024
8.75 1.83182 1.82733
8.745 1.84279 1.83828
8.74 1.67582 1.67172
8.735 1.28749 1.28434
8.73 0.687351 0.68567
8.725 -0.0406034 -0.0405041
8.72 -0.758162 -0.756307
8.715 -1.33208 -1.32882
8.71 -1.68934 -1.68521
8.705 -1.83004 -1.82556
8.7 -1.80188 -1.79747
8.695 -1.66603 -1.66195
8.69 -1.47495 -1.47135
8.685 -1.26489 -1.2618
8.68 -1.05707 -1.05448
8.675 -0.861862 -0.859753
8.67 -0.682808 -0.681137
8.665 -0.519576 -0.518305
8.66 -0.369828 -0.368923
8.655 -0.230283 -0.229719
8.65 -0.0972741 -0.0970361
8.645 0.0330006 0.0329198
8.64 0.164385 0.163982
8.635 0.300729 0.299993
8.63 0.445843 0.444752
8.625 0.60334 0.601864
8.62 0.776272 0.774373
8.615 0.966366 0.964002
8.61 1.17261 1.16975
8.605 1.3889 1.3855
8.6 1.60045 1.59654
8.595 1.77941 1.77505
8.59 1.88129 1.87669
8.585 1.8468 1.84228
8.58 1.61546 1.61151
8.575 1.15495 1.15212
8.57 0.495807 0.494594
8.565 -0.256614 -0.255986
8.56 -0.956401 -0.95406
8.555 -1.48138 -1.47776
8.55 -1.77932 -1.77497
8.545 -1.86763 -1.86306
8.54 -1.80184 -1.79743
8.535 -1.64314 -1.63912
8.53 -1.44041 -1.43688
8.525 -1.22582 -1.22282
8.52 -1.01737 -1.01489
8.515 -0.823283 -0.821268
8.51 -0.645787 -0.644207
8.505 -0.483825 -0.482641
8.5 -0.334669 -0.33385
8.495 -0.194832 -0.194355
8.49 -0.0605301 -0.060382
8.485 0.0721234 0.0719469
8.48 0.207044 0.206538
8.475 0.348147 0.347295
8.47 0.49927 0.498048
8.465 0.663974 0.662349
8.46 0.845066 0.842998
8.455 1.04366 1.04111
8.45 1.25751 1.25443
8.445 1.4782 1.47458
8.44 1.68727 1.68314
8.435 1.85166 1.84713
8.43 1.92115 1.91644
8.425 1.83294 1.82846
8.42 1.53033 1.52659
8.415 0.995983 0.993546
8.41 0.283879 0.283185
8.405 -0.48114 -0.479962
8.4 -1.15097 -1.14816
8.395 -1.61939 -1.61543
8.39 -1.85601 -1.85147
8.385 -1.89365 -1.88901
8.38 -1.79326 -1.78887
8.375 -1.61452 -1.61057
8.37 -1.40219 -1.39876
8.365 -1.18436 -1.18146
8.36 -0.97599 -0.973602
8.355 -0.783326 -0.781409
8.35 -0.607448 -0.605962
8.345 -0.446659 -0.445566
8.34 -0.29789 -0.297161
8.335 -0.157476 -0.157091
8.33 -0.0215225 -0.0214699
8.325 0.113939 0.11366
8.32 0.252896 0.252277
8.315 0.399322 0.398345
8.31 0.557067 0.555704
8.305 0.729589 0.727804
8.3 0.91935 0.9171
8.295 1.12667 1.12391
8.29 1.3477 1.3444
8.285 1.57128 1.56744
8.28 1.77461 1.77027
8.275 1.91887 1.91418
8.27 1.94815 1.94338
8.265 1.79772 1.79333
8.26 1.41802 1.41455
8.255 0.810677 0.808693
8.25 0.0545023 0.0543689
8.245 -0.70969 -0.707953
8.24 -1.33782 -1.33454
8.235 -1.74366 -1.73939
8.23 -1.91855 -1.91385
8.225 -1.90823 -1.90356
8.22 -1.77667 -1.77232
8.215 -1.58076 -1.5769
8.21 -1.3608 -1.35747
8.205 -1.14089 -1.1381
8.2 -0.933196 -0.930912
8.195 -0.742178 -0.740362
8.19 -0.567908 -0.566518
8.185 -0.408132 -0.407133
8.18 -0.259493 -0.258858
8.175 -0.118165 -0.117876
8.17 0.0198468 0.0197982
8.165 0.158592 0.158204
8.16 0.302131 0.301392
8.155 0.454487 0.453375
8.15 0.619495 0.617979
8.145 0.800445 0.798486
8.14 0.999323 0.996878
8.135 1.21541 1.21244
8.13 1.4429 1.43937
8.125 1.66728 1.6632
8.12 1.86075 1.85619
8.115 1.9783 1.97346
8.11 1.95879 1.954
8.105 1.73779 1.73354
8.1 1.27685 1.27372
8.095 0.600312 0.598843
8.09 -0.188339 -0.187878
8.085 -0.937403 -0.93511
8.08 -1.51317 -1.50947
8.075 -1.85232 -1.84779
8.07 -1.96663 -1.96182
8.065 -1.91188 -1.9072
8.06 -1.7528 -1.74851
8.055 -1.54255 -1.53877
8.05 -1.31676 -1.31354
8.045 -1.09581 -1.09313
8.04 -0.889255 -0.887079
8.035 -0.700011 -0.698298
8.03 -0.527262 -0.525972
8.025 -0.368281 -0.36738
8.02 -0.21946 -0.218923
8.015 -0.0768335 -0.0766455
8.01 0.0636912 0.0635354
8.005 0.206244 0.205739
8 0.354954 0.354086
7.995 0.513882 0.512625
7.99 0.686811 0.68513
7.985 0.876777 0.874631
7.98 1.08513 1.08247
7.975 1.30982 1.30661
7.97 1.5426 1.53883
7.965 1.765 1.76068
7.96 1.94356 1.9388
7.955 2.02682 2.02186
7.95 1.94942 1.94465
7.945 1.65018 1.64614
7.94 1.1062 1.10349
7.935 0.367468 0.366569
7.93 -0.439785 -0.438708
7.925 -1.15936 -1.15652
7.92 -1.67383 -1.66973
7.915 -1.94422 -1.93946
7.91 -2.00047 -1.99557
7.905 -1.90536 -1.9007
7.9 -1.7225 -1.71829
7.895 -1.50058 -1.4969
7.89 -1.27062 -1.26751
7.885 -1.04947 -1.04691
7.88 -0.844411 -0.842344
7.875 -0.656974 -0.655366
7.87 -0.485588 -0.4844
7.865 -0.327125 -0.326324
7.86 -0.17776 -0.177325
7.855 -0.0334007 -0.0333189
7.85 0.110137 0.109868
7.845 0.257064 0.256435
7.84 0.411576 0.410569
7.835 0.577749 0.576335
7.83 0.75926 0.757402
7.825 0.958785 0.956439
7.82 1.17683 1.17395
7.815 1.40966 1.40621
7.81 1.64608 1.64205
7.805 1.86294 1.85838
7.8 2.02052 2.01557
7.795 2.06101 2.05596
7.79 1.91643 1.91174
7.785 1.53262 1.52887
7.78 0.906706 0.904487
7.775 0.115997 0.115714
7.77 -0.694389 -0.69269
7.765 -1.37092 -1.36756
7.76 -1.8173 -1.81285
7.755 -2.01886 -2.01392
7.75 -2.0207 -2.01576
7.745 -1.88968 -1.88506
7.74 -1.68671 -1.68258
7.735 -1.45558 -1.45202
7.73 -1.22288 -1.21988
7.725 -1.00223 -0.99978
7.72 -0.798884 -0.796929
7.715 -0.613196 -0.611696
7.71 -0.442947 -0.441863
7.705 -0.284666 -0.28397
7.7 -0.134346 -0.134017
7.695 0.012225 0.0121951
7.69 0.15932 0.158931
7.685 0.311231 0.31047
7.68 0.472209 0.471054
7.675 0.646317 0.644736
7.67 0.83706 0.835011
7.665 1.04661 1.04405
7.66 1.27437 1.27126
7.655 1.51453 1.51083
7.65 1.75231 1.74802
7.645 1.95919 1.9544
7.64 2.08872 2.08361
7.635 2.07722 2.07214
7.63 1.85653 1.85199
7.625 1.38383 1.38044
7.62 0.680416 0.678751
7.615 -0.149136 -0.148771
7.61 -0.946486 -0.94417
7.605 -1.568 -1.56416
7.6 -1.94194 -1.93718
7.595 -2.07644 -2.07136
7.59 -2.02837 -2.02341
7.585 -1.86602 -1.86145
7.58 -1.6464 -1.64237
7.575 -1.40827 -1.40482
7.57 -1.17402 -1.17115
7.565 -0.954402 -0.952067
7.56 -0.752872 -0.75103
7.555 -0.568787 -0.567395
7.55 -0.399382 -0.398405
7.545 -0.240897 -0.240308
7.54 -0.0891618 -0.0889436
7.535 0.0601426 0.0599954
7.53 0.211381 0.210864
7.525 0.368921 0.368018
7.52 0.537057 0.535743
7.515 0.719799 0.718038
7.51 0.920387 0.918135
7.505 1.14032 1.13753
7.5 1.3776 1.37423
7.495 1.62382 1.61985
7.49 1.85999 1.85543
7.485 2.05151 2.04649
7.48 2.14496 2.13971
7.475 2.07186 2.06679
7.47 1.76704 1.76272
7.465 1.2038 1.20086
7.46 0.430818 0.429764
7.455 -0.422152 -0.421119
7.45 -1.19059 -1.18767
7.445 -1.74738 -1.7431
7.44 -2.04697 -2.04197
7.435 -2.11775 -2.11257
7.43 -2.0248 -2.01985
7.425 -1.83562 -1.83113
7.42 -1.60254 -1.59862
7.415 -1.35933 -1.356
7.41 -1.12451 -1.12176
7.405 -0.906271 -0.904054
7.4 -0.706547 -0.704818
7.395 -0.523839 -0.522557
7.39 -0.354924 -0.354056
7.385 -0.195799 -0.195319
7.38 -0.0421468 -0.0420436
7.375 0.110453 0.110183
7.37 0.266457 0.265805
7.365 0.430303 0.42925
7.36 0.606307 0.604824
7.355 0.798372 0.796418
7.35 1.00936 1.00689
7.345 1.23988 1.23685
7.34 1.48616 1.48253
7.335 1.73668 1.73243
7.33 1.96748 1.96266
7.325 2.13731 2.13208
7.32 2.18585 2.1805
7.315 2.04157 2.03657
7.31 1.64623 1.6422
7.305 0.993997 0.991565
7.3 0.162712 0.162314
7.295 -0.696854 -0.695148
7.29 -1.42177 -1.41829
7.285 -1.9068 -1.90213
7.28 -2.13249 -2.12727
7.275 -2.14404 -2.13879
7.27 -2.01151 -2.00659
7.265 -1.79979 -1.79539
7.26 -1.5561 -1.5523
7.255 -1.30941 -1.30621
7.25 -1.07476 -1.07213
7.245 -0.858101 -0.856001
7.24 -0.660063 -0.658447
7.235 -0.47843 -0.477259
7.23 -0.309597 -0.308839
7.225 -0.149348 -0.148983
7.22 0.00676051 0.00674397
7.215 0.163254 0.162855
7.21 0.324675 0.323881
7.205 0.495527 0.494314
7.2 0.680115 0.678451
7.195 0.882163 0.880005
7.19 1.10401 1.10131
7.185 1.34513 1.34184
7.18 1.59954 1.59563
7.175 1.85198 1.84745
7.17 2.07284 2.06777
7.165 2.21373 2.20832
7.16 2.208 2.2026
7.155 1.98354 1.97869
7.15 1.49358 1.48992
7.145 0.757405 0.755552
7.14 -0.118079 -0.11779
7.135 -0.967086 -0.96472
7.13 -1.63601 -1.632
7.125 -2.04507 -2.04007
7.12 -2.1993 -2.19392
7.115 -2.15696 -2.15169
7.11 -1.99013 -1.98526
7.105 -1.75982 -1.75551
7.1 -1.50798 -1.50429
7.095 -1.25911 -1.25603
7.09 -1.02515 -1.02264
7.085 -0.810125 -0.808142
7.08 -0.613556 -0.612055
7.075 -0.43263 -0.431572
7.07 -0.263419 -0.262775
7.065 -0.101527 -0.101279
7.06 0.0576133 0.0574724
7.055 0.218627 0.218092
7.05 0.386143 0.385198
7.045 0.564712 0.56333
7.04 0.75859 0.756733
7.035 0.971232 0.968855
7.03 1.20428 1.20134
7.025 1.45575 1.45219
7.02 1.717 1.7128
7.015 1.96834 1.96352
7.01 2.17386 2.16854
7.005 2.2778 2.27223
7 2.20827 2.20287
6.995 1.89586 1.89122
6.99 1.31004 1.30683
6.985 0.498455 0.497236
6.98 -0.405115 -0.404124
6.975 -1.22719 -1.22419
6.97 -1.83036 -1.82588
6.965 -2.16204 -2.15674
6.96 -2.24886 -2.24336
6.955 -2.1584 -2.15312
6.95 -1.96232 -1.95752
6.945 -1.71694 -1.71274
6.94 -1.45902 -1.45545
6.935 -1.20899 -1.20603
6.93 -0.976035 -0.973647
6.925 -0.762558 -0.760693
6.92 -0.567156 -0.565768
6.915 -0.386509 -0.385563
6.91 -0.216418 -0.215889
6.905 -0.0523276 -0.0521996
6.9 0.110448 0.110178
6.895 0.276632 0.275955
6.89 0.450933 0.449829
6.885 0.637931 0.63637
6.88 0.841778 0.839718
6.875 1.06555 1.06294
6.87 1.30998 1.30677
6.865 1.57127 1.56743
6.86 1.83758 1.83309
6.855 2.08414 2.07904
6.85 2.26813 2.26258
6.845 2.32658 2.32088
6.84 2.18408 2.17873
6.835 1.77778 1.77343
6.83 1.09811 1.09543
6.825 0.22277 0.222225
6.82 -0.691828 -0.690135
6.815 -1.47239 -1.46878
6.81 -2.00312 -1.99822
6.805 -2.25846 -2.25293
6.8 -2.2831 -2.27751
6.795 -2.15039 -2.14513
6.79 -1.92974 -1.92502
6.785 -1.67235 -1.66826
6.78 -1.41002 -1.40657
6.775 -1.15953 -1.1567
6.77 -0.927729 -0.925459
6.765 -0.715605 -0.713854
6.76 -0.520988 -0.519714
6.755 -0.340141 -0.339309
6.75 -0.168634 -0.168221
6.745 -0.0017615 -0.00175719
6.74 0.165272 0.164868
6.735 0.337289 0.336463
6.73 0.51907 0.5178
6.725 0.715195 0.713445
6.72 0.929643 0.927368
6.715 1.16497 1.16212
6.71 1.42077 1.4173
6.705 1.69104 1.6869
6.7 1.96013 1.95534
6.695 2.19757 2.1922
6.69 2.35321 2.34745
6.685 2.3574 2.35163
6.68 2.13364 2.12842
6.675 1.62998 1.62599
6.67 0.861814 0.859705
6.665 -0.0632356 -0.0630809
6.66 -0.972019 -0.969641
6.655 -1.69906 -1.6949
6.65 -2.15378 -2.14851
6.645 -2.33589 -2.33017
6.64 -2.30426 -2.29862
6.635 -2.13501 -2.12979
6.63 -1.89399 -1.88936
6.625 -1.62714 -1.62316
6.62 -1.3617 -1.35837
6.615 -1.11123 -1.10851
6.61 -0.880539 -0.878384
6.605 -0.669466 -0.667828
6.6 -0.47519 -0.474027
6.595 -0.293622 -0.292903
6.59 -0.12013 -0.119836
6.585 0.0501251 0.0500025
6.58 0.222052 0.221509
6.575 0.400568 0.399588
6.57 0.590515 0.58907
6.565 0.796431 0.794483
6.56 1.02204 1.01954
6.555 1.26924 1.26613
6.55 1.53617 1.53241
6.545 1.81419 1.80975
6.54 2.08331 2.07822
6.535 2.30671 2.30106
6.53 2.42676 2.42082
6.525 2.36816 2.36237
6.52 2.05635 2.05132
6.515 1.45466 1.4511
6.51 0.606447 0.604964
6.505 -0.352836 -0.351972
6.5 -1.2403 -1.23726
6.495 -1.90492 -1.90025
6.49 -2.28292 -2.27733
6.485 -2.39646 -2.39059
6.48 -2.31477 -2.30911
6.475 -2.11432 -2.10915
6.47 -1.85658 -1.85203
6.465 -1.58235 -1.57848
6.46 -1.31475 -1.31153
6.455 -1.06451 -1.06191
6.45 -0.834766 -0.832723
6.445 -0.624353 -0.622825
6.44 -0.429916 -0.428864
6.435 -0.247072 -0.246468
6.43 -0.0710101 -0.0708364
6.425 0.103239 0.102987
6.42 0.280696 0.280009
6.415 0.466369 0.465228
6.41 0.66514 0.663512
6.405 0.881465 0.879308
6.4 1.11872 1.11598
6.395 1.37792 1.37455
6.39 1.65551 1.65146
6.385 1.93974 1.93499
6.38 2.20566 2.20027
6.375 2.40966 2.40377
6.37 2.48677 2.48068
6.365 2.35761 2.35185
6.36 1.95295 1.94817
6.355 1.25555 1.25248
6.35 0.338269 0.337441
6.345 -0.639501 -0.637937
6.34 -1.49241 -1.48876
6.335 -2.08898 -2.08386
6.33 -2.39205 -2.3862
6.325 -2.44273 -2.43675
6.32 -2.31716 -2.31149
6.315 -2.09033 -2.08521
6.31 -1.81893 -1.81448
6.305 -1.53894 -1.53517
6.3 -1.26979 -1.26668
6.295 -1.01983 -1.01733
6.29 -0.79072 -0.788785
6.285 -0.580499 -0.579078
6.28 -0.385358 -0.384415
6.275 -0.20066 -0.200169
6.27 -0.0214307 -0.0213782
6.265 0.157425 0.15704
6.26 0.341037 0.340203
6.255 0.5345 0.533192
6.25 0.742714 0.740896
6.245 0.969993 0.967619
6.24 1.21925 1.21627
6.235 1.49045 1.4868
6.23 1.77797 1.77362
6.225 2.06652 2.06146
6.22 2.32569 2.32
6.215 2.50474 2.49861
6.21 2.53186 2.52566
6.205 2.3256 2.31991
6.2 1.82568 1.82121
6.195 1.03777 1.03523
6.19 0.0640339 0.0638772
6.185 -0.917354 -0.91511
6.18 -1.72543 -1.72121
6.175 -2.2515 -2.246
6.17 -2.48343 -2.47735
6.165 -2.47752 -2.47146
6.16 -2.31394 -2.30828
6.155 -2.06495 -2.05989
6.15 -1.78239 -1.77803
6.145 -1.49782 -1.49416
6.14 -1.22747 -1.22446
6.135 -0.977618 -0.975225
6.13 -0.748738 -0.746906
6.125 -0.538179 -0.536862
6.12 -0.341757 -0.34092
6.115 -0.154612 -0.154233
6.11 0.0283819 0.0283125
6.105 0.212444 0.211924
6.1 0.402812 0.401827
6.095 0.604658 0.603179
6.09 0.822871 0.820858
6.085 1.06156 1.05897
6.08 1.32306 1.31982
6.075 1.60607 1.60214
6.07 1.90259 1.89793
6.065 2.19333 2.18796
6.06 2.442 2.43602
6.055 2.59065 2.58432
6.05 2.56147 2.5552
6.045 2.27331 2.26775
6.04 1.67835 1.67424
6.035 0.807492 0.805516
6.03 -0.209471 -0.208959
6.025 -1.18151 -1.17862
6.02 -1.93779 -1.93305
6.015 -2.39382 -2.38796
6.01 -2.55983 -2.55356
6.005 -2.50379 -2.49766
6 -2.30759 -2.30194
5.995 -2.04002 -2.03503
5.99 -1.74826 -1.74398
5.985 -1.4599 -1.45633
5.98 -1.18841 -1.18551
5.975 -0.938362 -0.936066
5.97 -0.709205 -0.70747
5.965 -0.497726 -0.496509
5.96 -0.299422 -0.298689
5.955 -0.109233 -0.108966
5.95 0.0781108 0.0779197
5.945 0.267953 0.267297
5.94 0.465639 0.464499
5.935 0.676403 0.674748
5.93 0.905094 0.902879
5.925 1.15555 1.15272
5.92 1.4294 1.4259
5.915 1.72386 1.71964
5.91 2.02826 2.02329
5.905 2.31894 2.31326
5.9 2.55343 2.54718
5.895 2.66673 2.6602
5.89 2.57616 2.56986
5.885 2.20342 2.19803
5.88 1.51616 1.51245
5.875 0.571636 0.570238
5.87 -0.475846 -0.474682
5.865 -1.42829 -1.4248
5.86 -2.1292 -2.12399
5.855 -2.51809 -2.51193
5.85 -2.62437 -2.61795
5.845 -2.52454 -2.51836
5.84 -2.30051 -2.29488
5.835 -2.01731 -2.01237
5.83 -1.71778 -1.71358
5.825 -1.42607 -1.42258
5.82 -1.1533 -1.15048
5.815 -0.902593 -0.900384
5.81 -0.672575 -0.670929
5.805 -0.459555 -0.45843
5.8 -0.258753 -0.25812
5.795 -0.0649295 -0.0647707
5.79 0.127326 0.127015
5.785 0.323483 0.322691
5.78 0.528988 0.527694
5.775 0.749129 0.747296
5.77 0.988677 0.986258
5.765 1.25114 1.24807
5.76 1.5373 1.53354
5.755 1.84273 1.83822
5.75 2.15381 2.14854
5.745 2.44223 2.43625
5.74 2.65921 2.65271
5.735 2.7331 2.72642
5.73 2.57778 2.57147
5.725 2.12014 2.11495
5.72 1.34558 1.34229
5.715 0.337452 0.336626
5.71 -0.729385 -0.7276
5.705 -1.65524 -1.65119
5.7 -2.30047 -2.29484
5.695 -2.62708 -2.62065
5.69 -2.68038 -2.67382
5.685 -2.54274 -2.53652
5.68 -2.29504 -2.28943
5.675 -1.99854 -1.99365
5.67 -1.69222 -1.68808
5.665 -1.39728 -1.39386
5.66 -1.12287 -1.12012
5.655 -0.870927 -0.868796
5.65 -0.639395 -0.637831
5.645 -0.424181 -0.423143
5.64 -0.220262 -0.219723
5.635 -0.0222317 -0.0221773
5.63 0.175462 0.175032
5.625 0.378409 0.377483
5.62 0.592161 0.590712
5.615 0.82204 0.820028
5.61 1.07271 1.07009
5.605 1.34728 1.34398
5.6 1.6456 1.64158
5.595 1.96144 1.95664
5.59 2.27803 2.27246
5.585 2.56227 2.556
5.58 2.75914 2.75239
5.575 2.79094 2.78411
5.57 2.56955 2.56326
5.565 2.02914 2.02417
5.56 1.17405 1.17118
5.555 0.112213 0.111939
5.55 -0.965223 -0.962861
5.545 -1.86101 -1.85646
5.54 -2.45323 -2.44722
5.535 -2.72397 -2.7173
5.53 -2.73127 -2.72459
5.525 -2.56136 -2.55509
5.52 -2.29351 -2.2879
5.515 -1.98547 -1.98061
5.51 -1.67291 -1.66881
5.505 -1.37455 -1.37118
5.5 -1.09796 -1.09527
5.495 -0.844102 -0.842036
5.49 -0.610342 -0.608848
5.485 -0.392255 -0.391296
5.48 -0.184605 -0.184153
5.475 0.0181788 0.0181344
5.47 0.221784 0.221241
5.465 0.431927 0.43087
5.46 0.654255 0.652654
5.455 0.894117 0.891929
5.45 1.15604 1.15321
5.445 1.44269 1.43916
5.44 1.75293 1.74864
5.435 2.0786 2.07352
5.43 2.39973 2.39386
5.425 2.67841 2.67186
5.42 2.85366 2.84668
5.415 2.84251 2.83555
5.41 2.55616 2.54991
5.405 1.93745 1.93271
5.4 1.00973 1.00725
5.395 -0.096975 -0.0967377
5.39 -1.17931 -1.17642
5.385 -2.04517 -2.04017
5.38 -2.58969 -2.58335
5.375 -2.81214 -2.80526
5.37 -2.78045 -2.77365
5.365 -2.58332 -2.577
5.36 -2.29822 -2.2926
5.355 -1.97989 -1.97505
5.35 -1.66126 -1.65719
5.345 -1.35906 -1.35573
5.34 -1.07958 -1.07694
5.335 -0.823009 -0.820995
5.33 -0.58625 -0.584816
5.325 -0.364594 -0.363701
5.32 -0.152605 -0.152231
5.315 0.0554391 0.0553034
5.31 0.265366 0.264717
5.305 0.483018 0.481837
5.3 0.714138 0.71239
5.295 0.964091 0.961732
5.29 1.23726 1.23423
5.285 1.53584 1.53208
5.28 1.85767 1.85312
5.275 2.19269 2.18732
5.27 2.51774 2.51157
5.265 2.79032 2.78349
5.26 2.94394 2.93674
5.255 2.89119 2.88411
5.25 2.54364 2.53741
5.245 1.85327 1.84873
5.24 0.86132 0.859212
5.235 -0.283198 -0.282505
5.23 -1.36818 -1.36483
5.225 -2.2078 -2.2024
5.22 -2.71231 -2.70567
5.215 -2.895 -2.88791
5.21 -2.83133 -2.8244
5.205 -2.61155 -2.60516
5.2 -2.3116 -2.30594
5.195 -1.98377 -1.97891
5.19 -1.65888 -1.65482
5.185 -1.35216 -1.34885
5.18 -1.06892 -1.06631
5.175 -0.808745 -0.806766
5.17 -0.56816 -0.56677
5.165 -0.342214 -0.341377
5.16 -0.125296 -0.124989
5.155 0.0884708 0.0882543
5.15 0.305053 0.304306
5.145 0.530421 0.529123
5.14 0.770411 0.768526
5.135 1.03041 1.02789
5.13 1.31465 1.31143
5.125 1.62488 1.6209
5.12 1.95795 1.95316
5.115 2.302 2.29637
5.11 2.63091 2.62447
5.105 2.89798 2.89089
5.1 3.03183 3.02441
5.095 2.9414 2.93421
5.09 2.53919 2.53297
5.085 1.78578 1.78141
5.08 0.738032 0.736226
5.075 -0.439544 -0.438469
5.07 -1.52857 -1.52483
5.065 -2.34907 -2.34332
5.06 -2.82348 -2.81657
5.055 -2.97584 -2.96856
5.05 -2.88722 -2.88016
5.045 -2.64907 -2.64258
5.04 -2.3362 -2.33048
5.035 -1.99927 -1.99438
5.03 -1.66765 -1.66357
5.025 -1.35551 -1.35219
5.02 -1.06747 -1.06485
5.015 -0.802671 -0.800707
5.01 -0.557364 -0.556
5.005 -0.326386 -0.325587
5 -0.103958 -0.103704
4.995 0.115943 0.115659
4.99 0.339427 0.338597
4.985 0.572595 0.571194
4.98 0.821383 0.819373
4.975 1.0912 1.08853
4.97 1.38617 1.38278
4.965 1.70765 1.70347
4.96 2.05162 2.0466
4.955 2.40464 2.39876
4.95 2.73805 2.73135
4.945 3.00155 2.99421
4.94 3.11968 3.11204
4.935 2.99837 2.99103
4.93 2.55094 2.5447
4.925 1.745 1.74073
4.92 0.649645 0.648055
4.915 -0.558695 -0.557328
4.91 -1.65681 -1.65276
4.905 -2.46866 -2.46262
4.9 -2.92512 -2.91797
4.895 -3.05765 -3.05017
4.89 -2.9514 -2.94417
4.885 -2.69896 -2.69235
4.88 -2.37485 -2.36904
4.875 -2.02892 -2.02395
4.87 -1.6898 -1.68566
4.865 -1.37109 -1.36774
4.86 -1.07703 -1.0744
4.855 -0.806481 -0.804508
4.85 -0.555474 -0.554115
4.845 -0.318681 -0.317902
4.84 -0.0901703 -0.0899497
4.835 0.13623 0.135897
4.83 0.366773 0.365875
4.825 0.607693 0.606206
4.82 0.865036 0.86292
4.815 1.14427 1.14147
4.81 1.44944 1.44589
4.805 1.78161 1.77725
4.8 2.13616 2.13093
4.795 2.49841 2.49229
4.79 2.83775 2.83081
4.785 3.10115 3.09356
4.78 3.20995 3.2021
4.775 3.06762 3.06012
4.77 2.58756 2.58123
4.765 1.7416 1.73734
4.76 0.606768 0.605284
4.755 -0.632289 -0.630742
4.75 -1.748 -1.74372
4.745 -2.56509 -2.55881
4.74 -3.01823 -3.01084
4.735 -3.14288 -3.13519
4.73 -3.02694 -3.01954
4.725 -2.7645 -2.75774
4.72 -2.43071 -2.42476
4.715 -2.07567 -2.07059
4.71 -1.72804 -1.72381
4.705 -1.4014 -1.39797
4.7 -1.0999 -1.09721
4.695 -0.8223 -0.820288
4.69 -0.564502 -0.563121
4.685 -0.321048 -0.320263
4.68 -0.0858658 -0.0856557
4.675 0.147361 0.147
4.67 0.38503 0.384088
4.665 0.633518 0.631968
4.66 0.898996 0.896796
4.655 1.18701 1.18411
4.65 1.50164 1.49797
4.645 1.84383 1.83932
4.64 2.2086 2.20319
4.635 2.58061 2.5743
4.63 2.92812 2.92096
4.625 3.19641 3.18859
4.62 3.30473 3.29664
4.615 3.15444 3.14672
4.61 2.65767 2.65117
4.605 1.78671 1.78234
4.6 0.62118 0.61966
4.595 -0.650085 -0.648494
4.59 -1.79497 -1.79058
4.585 -2.63466 -2.62821
4.58 -3.10213 -3.09454
4.575 -3.233 -3.22509
4.57 -3.11665 -3.10903
4.565 -2.84912 -2.84215
4.56 -2.50741 -2.50128
4.555 -2.14307 -2.13783
4.55 -1.78574 -1.78137
4.545 -1.44956 -1.44602
4.54 -1.13897 -1.13618
4.535 -0.852806 -0.850719
4.53 -0.586967 -0.585531
4.525 -0.3359 -0.335078
4.52 -0.0934099 -0.0931813
4.515 0.146959 0.146599
4.51 0.391753 0.390794
4.505 0.647495 0.64591
4.5 0.920501 0.918249
4.495 1.21646 1.21349
4.49 1.53957 1.5358
4.485 1.89086 1.88623
4.48 2.26543 2.25988
4.475 2.64792 2.64144
4.47 3.00645 2.99909
4.465 3.28595 3.27791
4.46 3.40484 3.39651
4.455 3.26283 3.25484
4.45 2.76903 2.76225
4.445 1.89153 1.8869
4.44 0.706111 0.704383
4.435 -0.598977 -0.597512
4.43 -1.78687 -1.7825
4.425 -2.67012 -2.66359
4.42 -3.17341 -3.16564
4.415 -3.32786 -3.31972
4.41 -3.22265 -3.21477
4.405 -2.9563 -2.94907
4.4 -2.6091 -2.60271
4.395 -2.23545 -2.22998
4.39 -1.86711 -1.86254
4.385 -1.51953 -1.51582
4.38 -1.1979 -1.19497
4.375 -0.901405 -0.8992
4.37 -0.626044 -0.624513
4.365 -0.366241 -0.365344
4.36 -0.1157 -0.115417
4.355 0.132164 0.131841
4.35 0.384045 0.383105
4.345 0.646623 0.645041
4.34 0.926381 0.924115
4.335 1.2292 1.2262
4.33 1.55952 1.55571
4.325 1.91874 1.91405
4.32 2.30244 2.29681
4.315 2.69605 2.68945
4.31 3.06872 3.06121
4.305 3.3666 3.35836
4.3 3.50888 3.50029
4.295 3.39424 3.38594
4.29 2.92715 2.91999
4.285 2.06636 2.06131
4.28 0.876176 0.874033
4.275 -0.462049 -0.460918
4.27 -1.7075 -1.70332
4.265 -2.65872 -2.65222
4.26 -3.22418 -3.21629
4.255 -3.42437 -3.41599
4.25 -3.34567 -3.33748
4.245 -3.08931 -3.08175
4.24 -2.7404 -2.73369
4.235 -2.35802 -2.35225
4.23 -1.97742 -1.97258
4.225 -1.61638 -1.61243
4.22 -1.28144 -1.2783
4.215 -0.972471 -0.970092
4.21 -0.685778 -0.6841
4.205 -0.415842 -0.414825
4.2 -0.156312 -0.15593
4.195 0.0995175 0.099274
4.19 0.358483 0.357606
4.185 0.627427 0.625891
4.18 0.91302 0.910786
4.175 1.2214 1.21841
4.17 1.55737 1.55356
4.165 1.92293 1.91823
4.16 2.31468 2.30901
4.155 2.7196 2.71295
4.15 3.10923 3.10162
4.145 3.43267 3.42427
4.14 3.61188 3.60305
4.135 3.54584 3.53717
4.13 3.13331 3.12565
4.125 2.31878 2.31311
4.12 1.14641 1.1436
4.115 -0.218112 -0.217578
4.11 -1.53338 -1.52962
4.105 -2.57942 -2.57311
4.1 -3.23927 -3.23135
4.095 -3.51428 -3.50568
4.09 -3.48353 -3.475
4.085 -3.25034 -3.24238
4.08 -2.9062 -2.89909
4.075 -2.51696 -2.51081
4.07 -2.12329 -2.11809
4.065 -1.74663 -1.74236
4.06 -1.39573 -1.39231
4.055 -1.07169 -1.06907
4.05 -0.771388 -0.769501
4.045 -0.489511 -0.488313
4.04 -0.219714 -0.219176
4.035 0.0447964 0.0446868
4.03 0.310991 0.31023
4.025 0.585874 0.58444
4.02 0.876322 0.874178
4.015 1.18877 1.18586
4.01 1.5285 1.52476
4.005 1.89836 1.89372
4 2.29638 2.29076
3.995 2.71194 2.70531
3.99 3.12021 3.11258
3.985 3.47523 3.46673
3.98 3.70412 3.69506
3.975 3.7084 3.69933
3.97 3.3816 3.37332
3.965 2.65028 2.64379
3.96 1.52945 1.52571
3.955 0.157308 0.156923
3.95 -1.23226 -1.22925
3.945 -2.39944 -2.39357
3.94 -3.19194 -3.18413
3.935 -3.58025 -3.57149
3.93 -3.62826 -3.61938
3.925 -3.4388 -3.43038
3.92 -3.11077 -3.10316
3.915 -2.71929 -2.71264
3.91 -2.3129 -2.30724
3.905 -1.91866 -1.91396
3.9 -1.54884 -1.54505
3.895 -1.20656 -1.20361
3.89 -0.889734 -0.887557
3.885 -0.593488 -0.592036
3.88 -0.311607 -0.310844
3.875 -0.0372599 -0.0371688
3.87 0.236635 0.236056
3.865 0.517238 0.515972
3.86 0.811635 0.809649
3.855 1.12658 1.12382
3.85 1.46792 1.46433
3.845 1.8395 1.835
3.84 2.24114 2.23565
3.835 2.66527 2.65875
3.83 3.09188 3.08432
3.825 3.4818 3.47328
3.82 3.77012 3.76089
3.815 3.86425 3.85479
3.81 3.6552 3.64626
3.805 3.0509 3.04344
3.8 2.02969 2.02473
3.795 0.687705 0.686023
3.79 -0.763775 -0.761906
3.785 -2.07069 -2.06562
3.78 -3.03769 -3.03026
3.775 -3.58917 -3.58039
3.77 -3.76054 -3.75134
3.765 -3.64749 -3.63856
3.76 -3.35566 -3.34745
3.755 -2.97191 -2.96464
3.75 -2.55591 -2.54966
3.745 -2.14313 -2.13789
3.74 -1.75139 -1.7471
3.735 -1.38711 -1.38372
3.73 -1.05001 -1.04744
3.725 -0.736088 -0.734287
3.72 -0.439473 -0.438397
3.715 -0.153402 -0.153026
3.71 0.129273 0.128956
3.705 0.415842 0.414824
3.7 0.713591 0.711845
3.695 1.02959 1.02707
3.69 1.37026 1.36691
3.685 1.74053 1.73627
3.68 2.14218 2.13694
3.675 2.57111 2.56481
3.67 3.01292 3.00555
3.665 3.43684 3.42843
3.66 3.78868 3.77941
3.655 3.98607 3.97631
3.65 3.9229 3.9133
3.645 3.49236 3.48381
3.64 2.63324 2.6268
3.635 1.38527 1.38188
3.63 -0.0856204 -0.0854109
3.625 -1.52907 -1.52533
3.62 -2.70707 -2.70045
3.615 -3.48177 -3.47325
3.61 -3.83953 -3.83014
3.605 -3.85469 -3.84526
3.6 -3.63457 -3.62567
3.595 -3.27896 -3.27093
3.59 -2.86251 -2.85551
3.585 -2.43309 -2.42714
3.58 -2.01724 -2.0123
3.575 -1.62685 -1.62287
3.57 -1.26478 -1.26168
3.565 -0.928688 -0.926416
3.56 -0.613468 -0.611967
3.555 -0.312638 -0.311873
3.55 -0.0190858 -0.0190391
3.545 0.274565 0.273893
3.54 0.575763 0.574354
3.535 0.89186 0.889678
3.53 1.22981 1.2268
3.525 1.59556 1.59166
3.52 1.99283 1.98796
3.515 2.42102 2.4151
3.51 2.87169 2.86466
3.505 3.32335 3.31522
3.5 3.73469 3.72555
3.495 4.03805 4.02817
3.49 4.13772 4.1276
3.485 3.92155 3.91195
3.48 3.29443 3.28637
3.475 2.23192 2.22646
3.47 0.828316 0.82629
3.465 -0.703567 -0.701845
3.46 -2.10217 -2.09703
3.455 -3.15924 -3.15151
3.45 -3.78575 -3.77648
3.445 -4.00856 -3.99875
3.44 -3.92173 -3.91214
3.435 -3.63454 -3.62565
3.43 -3.2397 -3.23177
3.425 -2.80274 -2.79588
3.42 -2.36377 -2.35799
3.415 -1.94385 -1.9391
3.41 -1.55141 -1.54762
3.405 -1.18726 -1.18435
3.4 -0.847891 -0.845817
3.395 -0.527559 -0.526268
3.39 -0.219412 -0.218875
3.385 0.0839002 0.0836949
3.38 0.389925 0.38897
3.375 0.70623 0.704502
3.37 1.0402 1.03765
3.365 1.39862 1.3952
3.36 1.78692 1.78255
3.355 2.20767 2.20226
3.35 2.65801 2.65151
3.345 3.12568 3.11803
3.34 3.58316 3.5744
3.335 3.98077 3.97103
3.33 4.24098 4.2306
3.325 4.25986 4.24943
3.32 3.92453 3.91492
3.315 3.1535 3.14578
3.31 1.95219 1.94741
3.305 0.451631 0.450526
3.3 -1.11077 -1.10806
3.295 -2.47513 -2.46907
3.29 -3.4575 -3.44904
3.285 -3.99885 -3.98907
3.28 -4.14719 -4.13704
3.275 -4.00484 -3.99504
3.27 -3.68035 -3.67134
3.265 -3.26188 -3.2539
3.26 -2.81007 -2.8032
3.255 -2.36121 -2.35543
3.25 -1.93375 -1.92902
3.245 -1.53455 -1.5308
3.24 -1.16349 -1.16065
3.235 -0.816558 -0.81456
3.23 -0.487682 -0.486488
3.225 -0.169808 -0.169393
3.22 0.14457 0.144217
3.215 0.463132 0.461999
3.21 0.793542 0.7916
3.205 1.14321 1.14041
3.2 1.51882 1.51511
3.195 1.92546 1.92075
3.19 2.36492 2.35913
3.185 2.83297 2.82604
3.18 3.31505 3.30694
3.175 3.78024 3.77099
3.17 4.17437 4.16416
3.165 4.41507 4.40427
3.16 4.3949 4.38415
3.155 4.00151 3.99172
3.15 3.16029 3.15256
3.145 1.88949 1.88486
3.14 0.333894 0.333077
3.135 -1.26123 -1.25814
3.13 -2.63717 -2.63072
3.125 -3.61714 -3.60829
3.12 -4.14958 -4.13943
3.115 -4.28703 -4.27654
3.11 -4.13349 -4.12337
3.105 -3.79765 -3.78835
3.1 -3.36751 -3.35927
3.095 -2.90362 -2.89652
3.09 -2.44238 -2.43641
3.085 -2.00242 -1.99752
3.08 -1.59077 -1.58688
3.075 -1.20741 -1.20446
3.07 -0.848379 -0.846303
3.065 -0.5076 -0.506358
3.06 -0.177966 -0.17753
3.055 0.14811 0.147748
3.05 0.478395 0.477224
3.045 0.82064 0.818632
3.04 1.18233 1.17944
3.035 1.5702 1.56636
3.03 1.98936 1.98449
3.025 2.44163 2.43565
3.02 2.92282 2.91566
3.015 3.41853 3.41016
3.01 3.89828 3.88874
3.005 4.30873 4.29819
3 4.56867 4.55749
2.995 4.5715 4.56032
2.99 4.20386 4.19358
2.985 3.38596 3.37768
2.98 2.12555 2.12035
2.975 0.554706 0.553349
2.97 -1.08875 -1.08609
2.965 -2.54169 -2.53547
2.96 -3.61179 -3.60295
2.955 -4.22898 -4.21863
2.95 -4.43247 -4.42162
2.945 -4.32129 -4.31072
2.94 -4.00582 -3.99602
2.935 -3.57904 -3.57028
2.93 -3.10705 -3.09945
2.925 -2.63097 -2.62453
2.92 -2.17289 -2.16757
2.915 -1.74212 -1.73786
2.91 -1.34007 -1.33679
2.905 -0.963537 -0.961179
2.9 -0.606855 -0.60537
2.895 -0.263077 -0.262433
2.89 0.0753462 0.0751618
2.885 0.416212 0.415194
2.88 0.767348 0.76547
2.875 1.13637 1.13359
2.87 1.53026 1.52651
2.865 1.95459 1.94981
2.86 2.41213 2.40623
2.855 2.9004 2.8933
2.85 3.40797 3.39963
2.845 3.90915 3.89959
2.84 4.35746 4.3468
2.835 4.67989 4.66844
2.83 4.77662 4.76494
2.825 4.53357 4.52248
2.82 3.85515 3.84572
2.815 2.71462 2.70797
2.81 1.19969 1.19675
2.805 -0.483976 -0.482792
2.8 -2.0721 -2.06703
2.795 -3.33687 -3.3287
2.79 -4.15857 -4.14839
2.785 -4.53638 -4.52528
2.78 -4.55008 -4.53895
2.775 -4.30918 -4.29863
2.77 -3.91595 -3.90637
2.765 -3.44873 -3.44029
2.76 -2.9596 -2.95235
2.755 -2.47899 -2.47292
2.75 -2.02188 -2.01693
2.745 -1.59323 -1.58933
2.74 -1.19194 -1.18902
2.735 -0.813487 -0.811497
2.73 -0.451511 -0.450406
2.725 -0.0987317 -0.0984901
2.72 0.252554 0.251936
2.715 0.610188 0.608695
2.71 0.981924 0.979521
2.705 1.37511 1.37174
2.7 1.79611 1.79171
2.695 2.24926 2.24376
2.69 2.73509 2.7284
2.685 3.24737 3.23942
2.68 3.76882 3.7596
2.675 4.26536 4.25492
2.67 4.67987 4.66842
2.665 4.92829 4.91623
2.66 4.90367 4.89167
2.655 4.49566 4.48466
2.65 3.62977 3.62089
2.645 2.31751 2.31184
2.64 0.689292 0.687605
2.635 -1.0232 -1.02069
2.63 -2.5606 -2.55434
2.625 -3.72583 -3.71671
2.62 -4.43627 -4.42542
2.615 -4.71755 -4.70601
2.61 -4.66012 -4.64872
2.605 -4.37253 -4.36183
2.6 -3.95096 -3.94129
2.595 -3.46703 -3.45855
2.59 -2.96752 -2.96026
2.585 -2.47934 -2.47327
2.58 -2.01535 -2.01042
2.575 -1.57938 -1.57552
2.57 -1.16981 -1.16694
2.565 -0.781858 -0.779945
2.56 -0.409102 -0.4081
2.555 -0.0442534 -0.0441451
2.55 0.320358 0.319574
2.545 0.692507 0.690813
2.54 1.07983 1.07719
2.535 1.48946 1.48581
2.53 1.92739 1.92268
2.525 2.3974 2.39154
2.52 2.89914 2.89204
2.515 3.42519 3.41681
2.51 3.9568 3.94712
2.505 4.45836 4.44745
2.5 4.87159 4.85967
2.495 5.11238 5.09987
2.49 5.07548 5.06306
2.485 4.65391 4.64253
2.48 3.77646 3.76722
2.475 2.4547 2.44869
2.47 0.813772 0.811781
2.465 -0.923221 -0.920962
2.46 -2.50282 -2.49669
2.455 -3.72604 -3.71692
2.45 -4.50113 -4.49011
2.445 -4.84242 -4.83057
2.44 -4.83202 -4.8202
2.435 -4.57501 -4.56381
2.43 -4.16823 -4.15803
2.425 -3.68623 -3.67721
2.42 -3.1794 -3.17162
2.415 -2.67797 -2.67141
2.41 -2.19745 -2.19207
2.405 -1.7436 -1.73933
2.4 -1.3161 -1.31288
2.395 -0.911052 -0.908823
2.39 -0.52258 -0.521301
2.385 -0.143756 -0.143404
2.38 0.23285 0.23228
2.375 0.61484 0.613336
2.37 1.00973 1.00726
2.365 1.42464 1.42115
2.36 1.86572 1.86115
2.355 2.33727 2.33155
2.35 2.84016 2.83321
2.345 3.36942 3.36118
2.34 3.91061 3.90104
2.335 4.43508 4.42422
2.33 4.89455 4.88257
2.325 5.21707 5.2043
2.32 5.30806 5.29507
2.315 5.06233 5.04995
2.31 4.39186 4.38111
2.305 3.26698 3.25898
2.3 1.75481 1.75051
2.295 0.0276293 0.0275616
2.29 -1.677 -1.6729
2.285 -3.13113 -3.12347
2.28 -4.18521 -4.17497
2.275 -4.79509 -4.78336
2.27 -5.00395 -4.99171
2.265 -4.90216 -4.89017
2.26 -4.58975 -4.57852
2.255 -4.15336 -4.1432
2.25 -3.65758 -3.64863
2.245 -3.14518 -3.13749
2.24 -2.64141 -2.63494
2.235 -2.15887 -2.15358
2.23 -1.7018 -1.69764
2.225 -1.26925 -1.26615
2.22 -0.857135 -0.855037
2.215 -0.459643 -0.458518
2.21 -0.0700371 -0.0698658
2.205 0.318858 0.318078
2.2 0.714338 0.712591
2.195 1.12354 1.12079
2.19 1.55309 1.54929
2.185 2.00852 2.0036
2.18 2.4933 2.4872
2.175 3.00731 2.99995
2.17 3.54445 3.53578
2.165 4.08927 4.07927
2.16 4.61262 4.60133
2.155 5.06696 5.05456
2.15 5.38309 5.36992
2.145 5.47172 5.45833
2.14 5.23466 5.22185
2.135 4.58946 4.57823
2.13 3.50554 3.49696
2.125 2.03829 2.0333
2.12 0.339145 0.338315
2.115 -1.37505 -1.37169
2.11 -2.8853 -2.87824
2.105 -4.0342 -4.02433
2.1 -4.75795 -4.74631
2.095 -5.07825 -5.06583
2.09 -5.06991 -5.0575
2.085 -4.82578 -4.81397
2.08 -4.43227 -4.42143
2.075 -3.95771 -3.94802
2.07 -3.45011 -3.44167
2.065 -2.93986 -2.93267
2.06 -2.44391 -2.43793
2.055 -1.96987 -1.96505
2.05 -1.51923 -1.51551
2.045 -1.08967 -1.087
2.04 -0.676622 -0.674966
2.035 -0.274263 -0.273592
2.03 0.1239 0.123597
2.025 0.524628 0.523344
2.02 0.934655 0.932368
2.015 1.36038 1.35705
2.01 1.80745 1.80303
2.005 2.28005 2.27447
2 2.77986 2.77306
1.995 3.30439 3.2963
1.99 3.84456 3.83515
1.985 4.38154 4.37082
1.98 4.8829 4.87095
1.975 5.29897 5.286
1.97 5.5612 5.5476
1.965 5.58565 5.57198
1.96 5.28508 5.27215
1.955 4.59215 4.58091
1.95 3.49003 3.48149
1.945 2.03867 2.03368
1.94 0.37954 0.378611
1.935 -1.29221 -1.28905
1.93 -2.7804 -2.7736
1.925 -3.94034 -3.9307
1.92 -4.70665 -4.69513
1.915 -5.08929 -5.07684
1.91 -5.14853 -5.13593
1.905 -4.96558 -4.95343
1.9 -4.62023 -4.60893
1.895 -4.17881 -4.16858
1.89 -3.69034 -3.68131
1.885 -3.18775 -3.17995
1.88 -2.69097 -2.68439
1.875 -2.21044 -2.20503
1.87 -1.75006 -1.74578
1.865 -1.30948 -1.30627
1.86 -0.885698 -0.883531
1.855 -0.474142 -0.472982
1.85 -0.0693494 -0.0691797
1.845 0.334566 0.333747
1.84 0.74359 0.74177
1.835 1.16352 1.16067
1.83 1.59962 1.59571
1.825 2.05615 2.05112
1.82 2.53563 2.52942
1.815 3.03772 3.03029
1.81 3.55771 3.54901
1.805 4.08432 4.07432
1.8 4.59704 4.58579
1.795 5.06322 5.05083
1.79 5.43574 5.42244
1.785 5.65274 5.63891
1.78 5.64173 5.62792
1.775 5.33048 5.31744
1.77 4.6655 4.65409
1.765 3.63515 3.62625
1.76 2.2888 2.28319
1.755 0.740583 0.738771
1.75 -0.849649 -0.847569
1.745 -2.3141 -2.30843
1.74 -3.51768 -3.50907
1.735 -4.38428 -4.37355
1.73 -4.90048 -4.88849
1.725 -5.1012 -5.08872
1.72 -5.04802 -5.03567
1.715 -4.80949 -4.79772
1.71 -4.4482 -4.43731
1.705 -4.01455 -4.00473
1.7 -3.5455 -3.53683
1.695 -3.06595 -3.05845
1.69 -2.59117 -2.58483
1.685 -2.12929 -2.12408
1.68 -1.68348 -1.67936
1.675 -1.25354 -1.25047
1.67 -0.837153 -0.835105
1.665 -0.430666 -0.429613
1.66 -0.0296878 -0.0296152
1.655 0.37053 0.369623
1.65 0.774786 0.77289
1.645 1.18766 1.18476
1.64 1.61321 1.60927
1.635 2.05455 2.04953
1.63 2.5133 2.50715
1.625 2.98876 2.98145
1.62 3.47684 3.46833
1.615 3.96862 3.95891
1.61 4.44862 4.43774
1.605 4.89299 4.88102
1.6 5.26797 5.25508
1.595 5.52949 5.51596
1.59 5.62502 5.61125
1.585 5.49894 5.48549
1.58 5.10238 5.08989
1.575 4.40672 4.39594
1.57 3.41788 3.40952
1.565 2.18567 2.18033
1.56 0.802584 0.80062
1.555 -0.610731 -0.609236
1.55 -1.92961 -1.92489
1.545 -3.05066 -3.0432
1.54 -3.90893 -3.89937
1.535 -4.48248 -4.47152
1.53 -4.78578 -4.77407
1.525 -4.85703 -4.84515
1.52 -4.7451 -4.73349
1.515 -4.49929 -4.48828
1.51 -4.16307 -4.15288
1.505 -3.77141 -3.76219
1.5 -3.3504 -3.3422
1.495 -2.9182 -2.91106
1.49 -2.48651 -2.48043
1.485 -2.06213 -2.05708
1.48 -1.64824 -1.6442
1.475 -1.24552 -1.24247
1.47 -0.852949 -0.850862
1.465 -0.46842 -0.467273
1.46 -0.0891683 -0.0889501
1.455 0.28789 0.287185
1.45 0.665909 0.664279
1.445 1.04789 1.04532
1.44 1.43644 1.43293
1.435 1.83354 1.82906
1.43 2.24018 2.2347
1.425 2.65596 2.64946
1.42 3.07855 3.07102
1.415 3.50304 3.49447
1.41 3.92116 3.91156
1.405 4.32047 4.3099
1.4 4.68367 4.6722
1.395 4.98809 4.97588
1.39 5.20598 5.19324
1.385 5.30573 5.29274
1.38 5.25455 5.2417
1.375 5.02292 5.01063
1.37 4.59029 4.57906
1.365 3.95146 3.94179
1.36 3.12167 3.11403
1.355 2.13868 2.13344
1.35 1.06017 1.05758
1.345 -0.0435603 -0.0434537
1.34 -1.10015 -1.09746
1.335 -2.04603 -2.04103
1.33 -2.83467 -2.82773
1.325 -3.44041 -3.43199
1.32 -3.85782 -3.84838
1.315 -4.0977 -4.08767
1.31 -4.18159 -4.17136
1.305 -4.13638 -4.12626
1.3 -3.98996 -3.9802
1.295 -3.76825 -3.75903
1.29 -3.49357 -3.48502
1.285 -3.18407 -3.17627
1.28 -2.85376 -2.84677
1.275 -2.51296 -2.50681
1.27 -2.16889 -2.16358
1.265 -1.8263 -1.82183
1.26 -1.48803 -1.48438
1.255 -1.15549 -1.15266
1.25 -0.829083 -0.827054
1.245 -0.508506 -0.507262
1.24 -0.193002 -0.19253
1.235 0.118442 0.118153
1.23 0.426935 0.42589
1.225 0.733548 0.731753
1.22 1.0392 1.03666
1.215 1.34456 1.34127
1.21 1.64989 1.64585
1.205 1.95499 1.95021
1.2 2.25904 2.25351
1.195 2.56045 2.55419
1.19 2.85676 2.84977
1.185 3.14447 3.13678
1.18 3.41896 3.41059
1.175 3.67437 3.66538
1.17 3.90362 3.89407
1.165 4.09848 4.08846
1.16 4.24981 4.23941
1.155 4.34791 4.33727
1.15 4.38314 4.37241
1.145 4.34663 4.33599
1.14 4.23125 4.22089
1.135 4.03252 4.02265
1.13 3.74956 3.74039
1.125 3.38579 3.37751
1.12 2.94924 2.94202
1.115 2.4524 2.4464
1.11 1.91161 1.90693
1.105 1.34579 1.3425
1.1 0.775063 0.773166
1.095 0.219088 0.218552
1.09 -0.304389 -0.303644
1.085 -0.780705 -0.778795
1.08 -1.199 -1.19606
1.075 -1.55244 -1.54864
1.07 -1.83809 -1.83359
1.065 -2.05637 -2.05134
1.06 -2.21039 -2.20498
1.055 -2.30521 -2.29957
1.05 -2.34713 -2.34138
1.045 -2.34302 -2.33729
1.04 -2.2999 -2.29427
1.035 -2.2245 -2.21905
1.03 -2.12304 -2.11785
1.025 -2.00113 -1.99623
1.02 -1.86364 -1.85908
1.015 -1.71478 -1.71058
1.01 -1.55804 -1.55423
1.005 -1.39634 -1.39292
1 -1.23205 -1.22903
0.995 -1.06707 -1.06446
0.99 -0.902927 -0.900718
0.985 -0.740808 -0.738995
0.98 -0.581646 -0.580223
0.975 -0.426162 -0.425119
0.97 -0.274912 -0.274239
0.965 -0.128324 -0.12801
0.96 0.0132704 0.0132379
0.955 0.149612 0.149246
0.95 0.280493 0.279807
0.945 0.405743 0.40475
0.94 0.525217 0.523932
0.935 0.638787 0.637224
0.93 0.746336 0.74451
0.925 0.847756 0.845682
0.92 0.942946 0.940639
0.915 1.03181 1.02929
0.91 1.11427 1.11154
0.905 1.19024 1.18733
0.9 1.25967 1.25659
0.895 1.32251 1.31927
0.89 1.37873 1.37536
0.885 1.42834 1.42484
0.88 1.47136 1.46776
0.875 1.50784 1.50415
0.87 1.53786 1.5341
0.865 1.56155 1.55773
0.86 1.57905 1.57519
0.855 1.59054 1.58665
0.85 1.59624 1.59233
0.845 1.59637 1.59247
0.84 1.59122 1.58732
0.835 1.58105 1.57719
0.83 1.5662 1.56236
0.825 1.54697 1.54318
0.82 1.5237 1.51997
0.815 1.49673 1.49307
0.81 1.46641 1.46282
0.805 1.43306 1.42956
0.8 1.39704 1.39362
0.795 1.35866 1.35534
0.79 1.31824 1.31501
0.785 1.27607 1.27294
0.78 1.23243 1.22942
0.775 1.1876 1.1847
0.77 1.14183 1.13903
0.765 1.09533 1.09265
0.76 1.04834 1.04577
0.755 1.00103 0.998582
0.75 0.953599 0.951266
0.745 0.906208 0.90399
0.74 0.859012 0.856911
0.735 0.812156 0.810169
0.73 0.765774 0.763901
0.725 0.719993 0.718231
0.72 0.674931 0.67328
0.715 0.630705 0.629161
0.71 0.587423 0.585986
0.705 0.545194 0.54386
0.7 0.504118 0.502885
0.695 0.464296 0.46316
0.69 0.425824 0.424782
0.685 0.388793 0.387842
0.68 0.353289 0.352425
0.675 0.319393 0.318612
0.67 0.287179 0.286476
0.665 0.25671 0.256081
0.66 0.228041 0.227483
0.655 0.201216 0.200724
0.65 0.176266 0.175834
0.645 0.153207 0.152832
0.64 0.132042 0.131719
0.635 0.112757 0.112481
0.63 0.0953218 0.0950886
0.625 0.0796918 0.0794968
0.62 0.0658045 0.0656435
0.615 0.0535825 0.0534513
0.61 0.0429335 0.0428284
0.605 0.0337519 0.0336693
0.6 0.0259203 0.0258569
0.595 0.019311 0.0192638
0.59 0.0137886 0.0137549
0.585 0.00921198 0.00918944
0.58 0.00543668 0.00542338
0.575 0.0023177 0.00231203
0.57 -0.000288204 -0.000287498
0.565 -0.00251996 -0.00251379
0.56 -0.00450984 -0.0044988
0.555 -0.00638131 -0.00636569
0.55 -0.00824701 -0.00822683
0.545 -0.0102072 -0.0101822
0.54 -0.0123481 -0.0123178
0.535 -0.0147412 -0.0147051
0.53 -0.0174423 -0.0173997
0.525 -0.0204915 -0.0204413
0.52 -0.0239126 -0.0238541
0.515 -0.0277141 -0.0276463
0.51 -0.0318895 -0.0318115
0.505 -0.0364182 -0.0363291
0.5 -0.041267 -0.041166
0.495 -0.046391 -0.0462775
0.49 -0.0517357 -0.0516091
0.485 -0.057238 -0.057098
0.48 -0.0628287 -0.062675
0.475 -0.0684338 -0.0682663
0.47 -0.0739761 -0.0737951
0.465 -0.0793776 -0.0791834
0.46 -0.0845606 -0.0843537
0.455 -0.0894495 -0.0892306
0.45 -0.0939724 -0.0937425
0.445 -0.0980624 -0.0978224
0.44 -0.101659 -0.10141
0.435 -0.104708 -0.104451
0.43 -0.107164 -0.106902
0.425 -0.108992 -0.108726
0.42 -0.110165 -0.109896
0.415 -0.110667 -0.110396
0.41 -0.110492 -0.110221
0.405 -0.109643 -0.109375
0.4 -0.108137 -0.107872
0.395 -0.105998 -0.105739
0.39 -0.103261 -0.103009
0.385 -0.0999699 -0.0997253
0.38 -0.0961761 -0.0959408
0.375 -0.0919386 -0.0917137
0.37 -0.0873223 -0.0871086
0.365 -0.0823963 -0.0821947
0.36 -0.0772331 -0.0770441
0.355 -0.0719064 -0.0717304
0.35 -0.0664899 -0.0663272
0.345 -0.0610556 -0.0609062
0.34 -0.0556721 -0.0555359
0.335 -0.0504033 -0.05028
0.33 -0.0453071 -0.0451962
0.325 -0.0404339 -0.0403349
0.32 -0.0358262 -0.0357386
0.315 -0.0315179 -0.0314407
0.31 -0.0275335 -0.0274662
0.305 -0.0238889 -0.0238304
0.3 -0.0205908 -0.0205405
0.295 -0.0176382 -0.017595
0.29 -0.0150223 -0.0149855
0.285 -0.0127283 -0.0126972
0.28 -0.0107364 -0.0107101
0.275 -0.00902272 -0.00900064
0.27 -0.00756112 -0.00754262
0.265 -0.00632408 -0.00630861
0.26 -0.00528401 -0.00527108
0.255 -0.00441414 -0.00440334
0.25 -0.00368937 -0.00368034
0.245 -0.00308676 -0.00307921
0.24 -0.00258596 -0.00257963
0.235 -0.00216926 -0.00216395
0.23 -0.00182166 -0.0018172
0.225 -0.00153064 -0.00152689
0.22 -0.00128596 -0.00128282
0.215 -0.00107934 -0.0010767
0.21 -0.000904116 -0.000901904
0.205 -0.000754989 -0.000753141
0.2 -0.000627708 -0.000626172
0.195 -0.000518861 -0.000517591
0.19 -0.000425678 -0.000424637
0.185 -0.000345892 -0.000345046
0.18 -0.000277621 -0.000276941
0.175 -0.000219288 -0.000218751
0.17 -0.00016956 -0.000169145
0.165 -0.0001273 -0.000126989
0.16 -9.15353e-05 -9.13113e-05
0.155 -6.14247e-05 -6.12744e-05
0.15 -3.6243e-05 -3.61543e-05
0.145 -1.5362e-05 -1.53244e-05
0.14 1.76336e-06 1.75905e-06
0.135 1.56063e-05 1.55681e-05
0.13 2.6578e-05 2.6513e-05
0.125 3.50354e-05 3.49497e-05
0.12 4.12873e-05 4.11863e-05
0.115 4.55999e-05 4.54884e-05
0.11 4.82054e-05 4.80875e-05
0.105 4.93199e-05 4.91992e-05
0.1 4.91812e-05 4.90609e-05
0.095 4.81103e-05 4.79926e-05
0.09 4.6582e-05 4.6468e-05
0.085 4.52573e-05 4.51465e-05
0.08 4.4902e-05 4.47921e-05
0.075 4.6126e-05 4.60131e-05
0.07 4.89683e-05 4.88485e-05
0.065 5.25101e-05 5.23816e-05
0.06 5.48282e-05 5.4694e-05
0.055 5.355e-05 5.3419e-05
0.05 4.69429e-05 4.68281e-05
0.045 3.49833e-05 3.48977e-05
0.04 1.9615e-05 1.9567e-05
0.035 3.99913e-06 3.98935e-06
0.03 -8.28739e-06 -8.26711e-06
0.025 -1.35558e-05 -1.35226e-05
0.02 -9.98897e-06 -9.96453e-06
0.015 -2.6778e-06 -2.67125e-06
0.01 -6.55398e-08 -6.53794e-08
0.005 -3.66755e-13 -3.65857e-13
-1.63468e-13 -1.31464e-43 -1.31142e-43


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda4.0Nc1QuantumOneLoop/GApOneLoop.txt <==
-31.4301 -0.00101427 3.23338e-06
-30.9905 -0.00104331 3.37332e-06
-30.6297 -0.00106808 3.49428e-06
-30.3101 -0.00109077 3.6063e-06
-30.0173 -0.0011122 3.71314e-06
-29.7441 -0.00113277 3.81673e-06
-29.4858 -0.00115275 3.91821e-06
-29.2396 -0.00117229 4.01831e-06
-29.0035 -0.0011915 4.11758e-06
-28.7758 -0.00121047 4.2164e-06
-28.5554 -0.00122927 4.31507e-06
-28.3415 -0.00124794 4.41383e-06
-28.1333 -0.00126653 4.51288e-06
-27.9302 -0.00128506 4.61239e-06
-27.7317 -0.00130357 4.71248e-06
-27.5373 -0.00132208 4.8133e-06
-27.3468 -0.00134061 4.91495e-06
-27.1598 -0.00135918 5.01753e-06
-26.9761 -0.00137781 5.12112e-06
-26.7954 -0.00139651 5.22582e-06
-26.6174 -0.00141529 5.3317e-06
-26.4421 -0.00143417 5.43884e-06
-26.2693 -0.00145316 5.54731e-06
-26.0988 -0.00147227 5.65717e-06
-25.9304 -0.0014915 5.7685e-06
-25.7641 -0.00151087 5.88136e-06
-25.5998 -0.00153039 5.9958e-06
-25.4373 -0.00155006 6.1119e-06
-25.2766 -0.0015699 6.22971e-06
-25.1175 -0.00158991 6.3493e-06
-24.9601 -0.00161009 6.47073e-06
-24.8041 -0.00163046 6.59405e-06
-24.6496 -0.00165103 6.71934e-06
-24.4966 -0.00167179 6.84664e-06
-24.3448 -0.00169277 6.97603e-06
-24.1944 -0.00171396 7.10757e-06
-24.0451 -0.00173537 7.24131e-06
-23.8971 -0.00175701 7.37733e-06
-23.7502 -0.00177888 7.51569e-06
-23.6044 -0.001801 7.65645e-06
-23.4597 -0.00182336 7.79969e-06
-23.316 -0.00184599 7.94548e-06
-23.1733 -0.00186887 8.09388e-06
-23.0316 -0.00189203 8.24496e-06
-22.8908 -0.00191547 8.39881e-06
-22.7509 -0.00193919 8.55549e-06
-22.6118 -0.0019632 8.71508e-06
-22.4736 -0.00198751 8.87767e-06
-22.3363 -0.00201212 9.04333e-06
-22.1997 -0.00203705 9.21214e-06
-22.0639 -0.00206231 9.3842e-06
-21.9288 -0.00208789 9.55958e-06
-21.7945 -0.00211381 9.73839e-06
-21.6609 -0.00214007 9.9207e-06
-21.528 -0.00216669 1.01066e-05
-21.3958 -0.00219367 1.02962e-05
-21.2642 -0.00222102 1.04897e-05
-21.1332 -0.00224874 1.0687e-05
-21.0029 -0.00227686 1.08883e-05
-20.8732 -0.00230537 1.10938e-05
-20.7441 -0.00233429 1.13035e-05
-20.6156 -0.00236362 1.15176e-05
-20.4876 -0.00239338 1.17361e-05
-20.3602 -0.00242357 1.19592e-05
-20.2333 -0.0024542 1.2187e-05
-20.1069 -0.00248529 1.24197e-05
-19.9811 -0.00251685 1.26574e-05
-19.8557 -0.00254888 1.29002e-05
-19.7309 -0.0025814 1.31483e-05
-19.6065 -0.00261441 1.34017e-05
-19.4826 -0.00264794 1.36608e-05
-19.3592 -0.00268199 1.39256e-05
-19.2362 -0.00271657 1.41962e-05
-19.1137 -0.0027517 1.4473e-05
-18.9916 -0.00278738 1.47559e-05
-18.8699 -0.00282364 1.50453e-05
-18.7487 -0.00286049 1.53413e-05
-18.6278 -0.00289793 1.56441e-05
-18.5074 -0.00293599 1.59539e-05
-18.3873 -0.00297467 1.62708e-05
-18.2676 -0.003014 1.65952e-05
-18.1483 -0.00305399 1.69272e-05
-18.0294 -0.00309466 1.72671e-05
-17.9108 -0.00313601 1.76151e-05
-17.7926 -0.00317808 1.79714e-05
-17.6748 -0.00322086 1.83363e-05
-17.5572 -0.0032644 1.87101e-05
-17.4401 -0.00330869 1.9093e-05
-17.3232 -0.00335376 1.94853e-05
-17.2067 -0.00339964 1.98874e-05
-17.0905 -0.00344633 2.02994e-05
-16.9746 -0.00349387 2.07218e-05
-16.859 -0.00354226 2.11548e-05
-16.7437 -0.00359154 2.15989e-05
-16.6288 -0.00364173 2.20542e-05
-16.5141 -0.00369285 2.25213e-05
-16.3997 -0.00374492 2.30005e-05
-16.2856 -0.00379797 2.34921e-05
-16.1717 -0.00385202 2.39967e-05
-16.0582 -0.00390711 2.45146e-05
-15.9449 -0.00396325 2.50462e-05
-15.8319 -0.00402048 2.55921e-05
-15.7191 -0.00407883 2.61527e-05
-15.6066 -0.00413832 2.67284e-05
-15.4943 -0.00419899 2.73199e-05
-15.3823 -0.00426086 2.79277e-05
-15.2705 -0.00432398 2.85523e-05
-15.159 -0.00438838 2.91943e-05
-15.0477 -0.00445409 2.98544e-05
-14.9367 -0.00452114 3.0533e-05
-14.8258 -0.00458959 3.12311e-05
-14.7152 -0.00465946 3.19491e-05
-14.6049 -0.0047308 3.26879e-05
-14.4947 -0.00480364 3.34481e-05
-14.3848 -0.00487804 3.42307e-05
-14.275 -0.00495404 3.50363e-05
-14.1655 -0.00503169 3.58659e-05
-14.0562 -0.00511103 3.67204e-05
-13.9471 -0.00519212 3.76006e-05
-13.8382 -0.005275 3.85076e-05
-13.7294 -0.00535974 3.94424e-05
-13.6209 -0.00544638 4.0406e-05
-13.5126 -0.00553499 4.13997e-05
-13.4044 -0.00562564 4.24245e-05
-13.2965 -0.00571837 4.34817e-05
-13.1887 -0.00581326 4.45725e-05
-13.0811 -0.00591038 4.56984e-05
-12.9737 -0.0060098 4.68607e-05
-12.8664 -0.00611158 4.80609e-05
-12.7593 -0.00621582 4.93007e-05
-12.6524 -0.00632259 5.05815e-05
-12.5457 -0.00643196 5.19052e-05
-12.4391 -0.00654404 5.32735e-05
-12.3327 -0.00665891 5.46883e-05
-12.2265 -0.00677666 5.61517e-05
-12.1204 -0.0068974 5.76657e-05
-12.0144 -0.00702123 5.92325e-05
-11.9086 -0.00714824 6.08544e-05
-11.803 -0.00727857 6.2534e-05
-11.6975 -0.00741231 6.42738e-05
-11.5922 -0.0075496 6.60764e-05
-11.487 -0.00769057 6.79448e-05
-11.3819 -0.00783534 6.9882e-05
-11.277 -0.00798406 7.18912e-05
-11.1722 -0.00813687 7.39758e-05
-11.0676 -0.00829392 7.61393e-05
-10.9631 -0.00845538 7.83856e-05
-10.8587 -0.00862142 8.07185e-05
-10.7545 -0.0087922 8.31424e-05
-10.6503 -0.00896792 8.56616e-05
-10.5463 -0.00914877 8.82811e-05
-10.4425 -0.00933495 9.10057e-05
-10.3387 -0.00952667 9.38409e-05
-10.2351 -0.00972417 9.67923e-05
-10.1316 -0.00992767 9.9866e-05
-10.0282 -0.0101374 0.000103068
-9.92496 -0.0103537 0.000106406
-9.82181 -0.0105768 0.000109887
-9.71877 -0.0108069 0.000113517
-9.61583 -0.0110445 0.000117307
-9.51301 -0.0112897 0.000121264
-9.4103 -0.011543 0.000125398
-9.30769 -0.0118047 0.000129719
-9.20518 -0.0120752 0.000134238
-9.10278 -0.0123549 0.000138966
-9.00048 -0.0126442 0.000143915
-8.89828 -0.0129436 0.000149098
-8.79618 -0.0132535 0.000154531
-8.69417 -0.0135745 0.000160227
-8.59226 -0.0139071 0.000166204
-8.49044 -0.0142518 0.000172478
-8.38872 -0.0146093 0.000179069
-8.28708 -0.0149802 0.000185996
-8.18554 -0.0153652 0.000193283
-8.08408 -0.0157651 0.000200952
-7.98271 -0.0161805 0.00020903
-7.88143 -0.0166124 0.000217543
-7.78023 -0.0170617 0.000226522
-7.67911 -0.0175292 0.000236
-7.57807 -0.018016 0.000246012
-7.47712 -0.0185232 0.000256596
-7.37624 -0.019052 0.000267794
-7.27544 -0.0196036 0.000279653
-7.17471 -0.0201794 0.000292221
-7.07406 -0.0207808 0.000305552
-6.97348 -0.0214093 0.000319708
-6.87298 -0.0220668 0.000334752
-6.77254 -0.0227549 0.000350757
-6.67218 -0.0234758 0.000367802
-6.57188 -0.0242314 0.000385972
-6.47166 -0.0250241 0.000405364
-6.37149 -0.0258564 0.000426085
-6.2714 -0.0267311 0.000448249
-6.17136 -0.0276511 0.000471989
-6.07139 -0.0286196 0.000497448
-5.97148 -0.0296403 0.000524787
-5.87163 -0.0307169 0.000554186
-5.77184 -0.0318538 0.000585845
-5.67211 -0.0330555 0.00061999
-5.57243 -0.0343273 0.000656874
-5.47281 -0.0356747 0.000696783
-5.37325 -0.0371041 0.000740037
-5.27373 -0.0386224 0.000787004
-5.17427 -0.0402373 0.000838098
-5.07487 -0.0419573 0.000893791
-4.97551 -0.043792 0.000954627
-4.8762 -0.0457522 0.00102122
-4.77694 -0.0478498 0.0010943
-4.67772 -0.0500983 0.00117468
-4.57855 -0.0525131 0.00126332
-4.47943 -0.0551114 0.00136135
-4.38035 -0.057913 0.00147008
-4.28131 -0.0609403 0.00159104
-4.18232 -0.064219 0.00172607
-4.08336 -0.0677789 0.00187733
-3.98445 -0.0716543 0.00204742
-3.88557 -0.0758851 0.00223947
-3.78673 -0.080518 0.00245728
-3.68793 -0.0856078 0.00270547
-3.58916 -0.0912197 0.00298976
-3.49043 -0.0974309 0.00331723
-3.39173 -0.104334 0.00369677
-3.29307 -0.112043 0.00413964
-3.19443 -0.120694 0.00466027
-3.09583 -0.130457 0.00527741
-2.99725 -0.141544 0.00601572
-2.89871 -0.154221 0.00690818
-2.80019 -0.168833 0.0079997
-2.7017 -0.185823 0.00935263
-2.60323 -0.205782 0.0110556
-2.50479 -0.229509 0.0132377
-2.40638 -0.258108 0.0160935
-2.30798 -0.293155 0.0199264
-2.20961 -0.336971 0.0252306
-2.11126 -0.393119 0.0328559
-2.01293 -0.467359 0.0443634
-1.91462 -0.56961 0.0628778
-1.81632 -0.718471 0.0954122
-1.71804 -0.953012 0.160462
-1.61978 -1.36931 0.320333
-1.52154 -2.25173 0.892721
-1.42331 -3.23768 4.87611
-1.32509 3.62948 2.74142
-1.22689 2.1674 0.62414
-1.12869 1.47769 0.253723
-1.03051 1.13435 0.134463
-0.932337 0.934376 0.0820257
-0.834173 0.805744 0.0544033
-0.736016 0.717628 0.0380105
-0.637867 0.654838 0.0274004
-0.539723 0.609097 0.0200454
-0.441585 0.575564 0.014638
-0.343451 0.55127 0.0104412
-0.24532 0.534348 0.00700575
-0.147191 0.523629 0.00403603
-0.0490634 0.518429 0.00131868
0.0490634 0.518429 -0.00131868
0.147191 0.523629 -0.00403603
0.24532 0.534348 -0.00700575
0.343451 0.55127 -0.0104412
0.441585 0.575564 -0.014638
0.539723 0.609097 -0.0200454
0.637867 0.654838 -0.0274004
0.736016 0.717628 -0.0380105
0.834173 0.805744 -0.0544033
0.932337 0.934376 -0.0820257
1.03051 1.13435 -0.134463
1.12869 1.47769 -0.253723
1.22689 2.1674 -0.62414
1.32509 3.62948 -2.74142
1.42331 -3.23768 -4.87611
1.52154 -2.25173 -0.892721
1.61978 -1.36931 -0.320333
1.71804 -0.953012 -0.160462
1.81632 -0.718471 -0.0954122
1.91462 -0.56961 -0.0628778
2.01293 -0.467359 -0.0443634
2.11126 -0.393119 -0.0328559
2.20961 -0.336971 -0.0252306
2.30798 -0.293155 -0.0199264
2.40638 -0.258108 -0.0160935
2.50479 -0.229509 -0.0132377
2.60323 -0.205782 -0.0110556
2.7017 -0.185823 -0.00935263
2.80019 -0.168833 -0.0079997
2.89871 -0.154221 -0.00690818
2.99725 -0.141544 -0.00601572
3.09583 -0.130457 -0.00527741
3.19443 -0.120694 -0.00466027
3.29307 -0.112043 -0.00413964
3.39173 -0.104334 -0.00369677
3.49043 -0.0974309 -0.00331723
3.58916 -0.0912197 -0.00298976
3.68793 -0.0856078 -0.00270547
3.78673 -0.080518 -0.00245728
3.88557 -0.0758851 -0.00223947
3.98445 -0.0716543 -0.00204742
4.08336 -0.0677789 -0.00187733
4.18232 -0.064219 -0.00172607
4.28131 -0.0609403 -0.00159104
4.38035 -0.057913 -0.00147008
4.47943 -0.0551114 -0.00136135
4.57855 -0.0525131 -0.00126332
4.67772 -0.0500983 -0.00117468
4.77694 -0.0478498 -0.0010943
4.8762 -0.0457522 -0.00102122
4.97551 -0.043792 -0.000954627
5.07487 -0.0419573 -0.000893791
5.17427 -0.0402373 -0.000838098
5.27373 -0.0386224 -0.000787004
5.37325 -0.0371041 -0.000740037
5.47281 -0.0356747 -0.000696783
5.57243 -0.0343273 -0.000656874
5.67211 -0.0330555 -0.00061999
5.77184 -0.0318538 -0.000585845
5.87163 -0.0307169 -0.000554186
5.97148 -0.0296403 -0.000524787
6.07139 -0.0286196 -0.000497448
6.17136 -0.0276511 -0.000471989
6.2714 -0.0267311 -0.000448249
6.37149 -0.0258564 -0.000426085
6.47166 -0.0250241 -0.000405364
6.57188 -0.0242314 -0.000385972
6.67218 -0.0234758 -0.000367802
6.77254 -0.0227549 -0.000350757
6.87298 -0.0220668 -0.000334752
6.97348 -0.0214093 -0.000319708
7.07406 -0.0207808 -0.000305552
7.17471 -0.0201794 -0.000292221
7.27544 -0.0196036 -0.000279653
7.37624 -0.019052 -0.000267794
7.47712 -0.0185232 -0.000256596
7.57807 -0.018016 -0.000246012
7.67911 -0.0175292 -0.000236
7.78023 -0.0170617 -0.000226522
7.88143 -0.0166124 -0.000217543
7.98271 -0.0161805 -0.00020903
8.08408 -0.0157651 -0.000200952
8.18554 -0.0153652 -0.000193283
8.28708 -0.0149802 -0.000185996
8.38872 -0.0146093 -0.000179069
8.49044 -0.0142518 -0.000172478
8.59226 -0.0139071 -0.000166204
8.69417 -0.0135745 -0.000160227
8.79618 -0.0132535 -0.000154531
8.89828 -0.0129436 -0.000149098
9.00048 -0.0126442 -0.000143915
9.10278 -0.0123549 -0.000138966
9.20518 -0.0120752 -0.000134238
9.30769 -0.0118047 -0.000129719
9.4103 -0.011543 -0.000125398
9.51301 -0.0112897 -0.000121264
9.61583 -0.0110445 -0.000117307
9.71877 -0.0108069 -0.000113517
9.82181 -0.0105768 -0.000109887
9.92496 -0.0103537 -0.000106406
10.0282 -0.0101374 -0.000103068
10.1316 -0.00992767 -9.9866e-05
10.2351 -0.00972417 -9.67923e-05
10.3387 -0.00952667 -9.38409e-05
10.4425 -0.00933495 -9.10057e-05
10.5463 -0.00914877 -8.82811e-05
10.6503 -0.00896792 -8.56616e-05
10.7545 -0.0087922 -8.31424e-05
10.8587 -0.00862142 -8.07185e-05
10.9631 -0.00845538 -7.83856e-05
11.0676 -0.00829392 -7.61393e-05
11.1722 -0.00813687 -7.39758e-05
11.277 -0.00798406 -7.18912e-05
11.3819 -0.00783534 -6.9882e-05
11.487 -0.00769057 -6.79448e-05
11.5922 -0.0075496 -6.60764e-05
11.6975 -0.00741231 -6.42738e-05
11.803 -0.00727857 -6.2534e-05
11.9086 -0.00714824 -6.08544e-05
12.0144 -0.00702123 -5.92325e-05
12.1204 -0.0068974 -5.76657e-05
12.2265 -0.00677666 -5.61517e-05
12.3327 -0.00665891 -5.46883e-05
12.4391 -0.00654404 -5.32735e-05
12.5457 -0.00643196 -5.19052e-05
12.6524 -0.00632259 -5.05815e-05
12.7593 -0.00621582 -4.93007e-05
12.8664 -0.00611158 -4.80609e-05
12.9737 -0.0060098 -4.68607e-05
13.0811 -0.00591038 -4.56984e-05
13.1887 -0.00581326 -4.45725e-05
13.2965 -0.00571837 -4.34817e-05
13.4044 -0.00562564 -4.24245e-05
13.5126 -0.00553499 -4.13997e-05
13.6209 -0.00544638 -4.0406e-05
13.7294 -0.00535974 -3.94424e-05
13.8382 -0.005275 -3.85076e-05
13.9471 -0.00519212 -3.76006e-05
14.0562 -0.00511103 -3.67204e-05
14.1655 -0.00503169 -3.58659e-05
14.275 -0.00495404 -3.50363e-05
14.3848 -0.00487804 -3.42307e-05
14.4947 -0.00480364 -3.34481e-05
14.6049 -0.0047308 -3.26879e-05
14.7152 -0.00465946 -3.19491e-05
14.8258 -0.00458959 -3.12311e-05
14.9367 -0.00452114 -3.0533e-05
15.0477 -0.00445409 -2.98544e-05
15.159 -0.00438838 -2.91943e-05
15.2705 -0.00432398 -2.85523e-05
15.3823 -0.00426086 -2.79277e-05
15.4943 -0.00419899 -2.73199e-05
15.6066 -0.00413832 -2.67284e-05
15.7191 -0.00407883 -2.61527e-05
15.8319 -0.00402048 -2.55921e-05
15.9449 -0.00396325 -2.50462e-05
16.0582 -0.00390711 -2.45146e-05
16.1717 -0.00385202 -2.39967e-05
16.2856 -0.00379797 -2.34921e-05
16.3997 -0.00374492 -2.30005e-05
16.5141 -0.00369285 -2.25213e-05
16.6288 -0.00364173 -2.20542e-05
16.7437 -0.00359154 -2.15989e-05
16.859 -0.00354226 -2.11548e-05
16.9746 -0.00349387 -2.07218e-05
17.0905 -0.00344633 -2.02994e-05
17.2067 -0.00339964 -1.98874e-05
17.3232 -0.00335376 -1.94853e-05
17.4401 -0.00330869 -1.9093e-05
17.5572 -0.0032644 -1.87101e-05
17.6748 -0.00322086 -1.83363e-05
17.7926 -0.00317808 -1.79714e-05
17.9108 -0.00313601 -1.76151e-05
18.0294 -0.00309466 -1.72671e-05
18.1483 -0.00305399 -1.69272e-05
18.2676 -0.003014 -1.65952e-05
18.3873 -0.00297467 -1.62708e-05
18.5074 -0.00293599 -1.59539e-05
18.6278 -0.00289793 -1.56441e-05
18.7487 -0.00286049 -1.53413e-05
18.8699 -0.00282364 -1.50453e-05
18.9916 -0.00278738 -1.47559e-05
19.1137 -0.0027517 -1.4473e-05
19.2362 -0.00271657 -1.41962e-05
19.3592 -0.00268199 -1.39256e-05
19.4826 -0.00264794 -1.36608e-05
19.6065 -0.00261441 -1.34017e-05
19.7309 -0.0025814 -1.31483e-05
19.8557 -0.00254888 -1.29002e-05
19.9811 -0.00251685 -1.26574e-05
20.1069 -0.00248529 -1.24197e-05
20.2333 -0.0024542 -1.2187e-05
20.3602 -0.00242357 -1.19592e-05
20.4876 -0.00239338 -1.17361e-05
20.6156 -0.00236362 -1.15176e-05
20.7441 -0.00233429 -1.13035e-05
20.8732 -0.00230537 -1.10938e-05
21.0029 -0.00227686 -1.08883e-05
21.1332 -0.00224874 -1.0687e-05
21.2642 -0.00222102 -1.04897e-05
21.3958 -0.00219367 -1.02962e-05
21.528 -0.00216669 -1.01066e-05
21.6609 -0.00214007 -9.9207e-06
21.7945 -0.00211381 -9.73839e-06
21.9288 -0.00208789 -9.55958e-06
22.0639 -0.00206231 -9.3842e-06
22.1997 -0.00203705 -9.21214e-06
22.3363 -0.00201212 -9.04333e-06
22.4736 -0.00198751 -8.87767e-06
22.6118 -0.0019632 -8.71508e-06
22.7509 -0.00193919 -8.55549e-06
22.8908 -0.00191547 -8.39881e-06
23.0316 -0.00189203 -8.24496e-06
23.1733 -0.00186887 -8.09388e-06
23.316 -0.00184599 -7.94548e-06
23.4597 -0.00182336 -7.79969e-06
23.6044 -0.001801 -7.65645e-06
23.7502 -0.00177888 -7.51569e-06
23.8971 -0.00175701 -7.37733e-06
24.0451 -0.00173537 -7.24131e-06
24.1944 -0.00171396 -7.10757e-06
24.3448 -0.00169277 -6.97603e-06
24.4966 -0.00167179 -6.84664e-06
24.6496 -0.00165103 -6.71934e-06
24.8041 -0.00163046 -6.59405e-06
24.9601 -0.00161009 -6.47073e-06
25.1175 -0.00158991 -6.3493e-06
25.2766 -0.0015699 -6.22971e-06
25.4373 -0.00155006 -6.1119e-06
25.5998 -0.00153039 -5.9958e-06
25.7641 -0.00151087 -5.88136e-06
25.9304 -0.0014915 -5.7685e-06
26.0988 -0.00147227 -5.65717e-06
26.2693 -0.00145316 -5.54731e-06
26.4421 -0.00143417 -5.43884e-06
26.6174 -0.00141529 -5.3317e-06
26.7954 -0.00139651 -5.22582e-06
26.9761 -0.00137781 -5.12112e-06
27.1598 -0.00135918 -5.01753e-06
27.3468 -0.00134061 -4.91495e-06
27.5373 -0.00132208 -4.8133e-06
27.7317 -0.00130357 -4.71248e-06
27.9302 -0.00128506 -4.61239e-06
28.1333 -0.00126653 -4.51288e-06
28.3415 -0.00124794 -4.41383e-06
28.5554 -0.00122927 -4.31507e-06
28.7758 -0.00121047 -4.2164e-06
29.0035 -0.0011915 -4.11758e-06
29.2396 -0.00117229 -4.01831e-06
29.4858 -0.00115275 -3.91821e-06
29.7441 -0.00113277 -3.81673e-06
30.0173 -0.0011122 -3.71314e-06
30.3101 -0.00109077 -3.6063e-06
30.6297 -0.00106808 -3.49428e-06
30.9905 -0.00104331 -3.37332e-06
31.4301 -0.00101427 -3.23338e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda4.0Nc1QuantumOneLoop/GApTwoLoop.txt <==
-31.4301 -0.00101589 3.2484e-06
-30.9905 -0.00104505 3.38128e-06
-30.6297 -0.00106989 3.50576e-06
-30.3101 -0.00109268 3.60425e-06
-30.0173 -0.00111417 3.70096e-06
-29.7441 -0.00113485 3.7922e-06
-29.4858 -0.0011549 3.92442e-06
-29.2396 -0.0011745 4.04997e-06
-29.0035 -0.00119376 4.13722e-06
-28.7758 -0.00121283 4.21306e-06
-28.5554 -0.0012317 4.34454e-06
-28.3415 -0.00125044 4.43325e-06
-28.1333 -0.0012691 4.52019e-06
-27.9302 -0.00128772 4.63971e-06
-27.7317 -0.00130629 4.73275e-06
-27.5373 -0.0013249 4.82352e-06
-27.3468 -0.00134349 4.95046e-06
-27.1598 -0.00136215 5.02645e-06
-26.9761 -0.00138086 5.15054e-06
-26.7954 -0.00139964 5.24943e-06
-26.6174 -0.00141851 5.35008e-06
-26.4421 -0.00143748 5.47171e-06
-26.2693 -0.00145655 5.56666e-06
-26.0988 -0.00147576 5.68617e-06
-25.9304 -0.00149506 5.79913e-06
-25.7641 -0.00151455 5.9017e-06
-25.5998 -0.00153414 6.03692e-06
-25.4373 -0.00155393 6.12918e-06
-25.2766 -0.00157386 6.27335e-06
-25.1175 -0.00159397 6.37212e-06
-24.9601 -0.00161426 6.50989e-06
-24.8041 -0.00163473 6.62701e-06
-24.6496 -0.00165541 6.75275e-06
-24.4966 -0.00167629 6.88833e-06
-24.3448 -0.00169737 7.00767e-06
-24.1944 -0.00171868 7.15283e-06
-24.0451 -0.0017402 7.27707e-06
-23.8971 -0.00176198 7.42098e-06
-23.7502 -0.00178396 7.55992e-06
-23.6044 -0.00180623 7.69598e-06
-23.4597 -0.0018287 7.85352e-06
-23.316 -0.00185148 7.98174e-06
-23.1733 -0.00187448 8.15533e-06
-23.0316 -0.0018978 8.28133e-06
-22.8908 -0.00192136 8.46428e-06
-22.7509 -0.00194524 8.59613e-06
-22.6118 -0.0019694 8.78101e-06
-22.4736 -0.00199386 8.92596e-06
-22.3363 -0.00201864 9.10755e-06
-22.1997 -0.00204373 9.26973e-06
-22.0639 -0.00206915 9.44652e-06
-21.9288 -0.0020949 9.62617e-06
-21.7945 -0.002121 9.80043e-06
-21.6609 -0.00214744 9.99447e-06
-21.528 -0.00217424 1.01712e-05
-21.3958 -0.00220142 1.03746e-05
-21.2642 -0.00222895 1.056e-05
-21.1332 -0.0022569 1.07676e-05
-21.0029 -0.00228519 1.09671e-05
-20.8732 -0.00231394 1.11748e-05
-20.7441 -0.00234305 1.13926e-05
-20.6156 -0.00237263 1.15984e-05
-20.4876 -0.00240259 1.18362e-05
-20.3602 -0.00243304 1.20405e-05
-20.2333 -0.00246389 1.22978e-05
-20.1069 -0.00249526 1.25031e-05
-19.9811 -0.00252705 1.27775e-05
-19.8557 -0.00255936 1.2988e-05
-19.7309 -0.00259213 1.32761e-05
-19.6065 -0.00262543 1.34966e-05
-19.4826 -0.00265924 1.37948e-05
-19.3592 -0.00269358 1.403e-05
-19.2362 -0.00272847 1.4335e-05
-19.1137 -0.0027639 1.45891e-05
-18.9916 -0.00279992 1.48988e-05
-18.8699 -0.00283649 1.51747e-05
-18.7487 -0.00287369 1.54883e-05
-18.6278 -0.00291147 1.57875e-05
-18.5074 -0.0029499 1.61058e-05
-18.3873 -0.00298895 1.64285e-05
-18.2676 -0.00302866 1.67536e-05
-18.1483 -0.00306904 1.70987e-05
-18.0294 -0.00311011 1.74342e-05
-17.9108 -0.00315189 1.77997e-05
-17.7926 -0.00319437 1.81496e-05
-17.6748 -0.00323762 1.85333e-05
-17.5572 -0.00328159 1.89021e-05
-17.4401 -0.00332638 1.93015e-05
-17.3232 -0.00337191 1.96939e-05
-17.2067 -0.00341833 2.01068e-05
-17.0905 -0.00346549 2.05271e-05
-16.9746 -0.00351361 2.09521e-05
-16.859 -0.00356251 2.14039e-05
-16.7437 -0.00361242 2.18403e-05
-16.6288 -0.00366314 2.23267e-05
-16.5141 -0.00371492 2.27749e-05
-16.3997 -0.00376756 2.32979e-05
-16.2856 -0.00382132 2.37595e-05
-16.1717 -0.00387599 2.43205e-05
-16.0582 -0.00393183 2.47977e-05
-15.9449 -0.00398864 2.53974e-05
-15.8319 -0.00404666 2.58937e-05
-15.7191 -0.00410573 2.65322e-05
-15.6066 -0.00416605 2.70516e-05
-15.4943 -0.00422752 2.77287e-05
-15.3823 -0.00429027 2.82759e-05
-15.2705 -0.00435425 2.89912e-05
-15.159 -0.00441957 2.95714e-05
-15.0477 -0.00448623 3.03244e-05
-14.9367 -0.00455426 3.09432e-05
-14.8258 -0.00462373 3.17337e-05
-14.7152 -0.00469463 3.23965e-05
-14.6049 -0.00476709 3.3225e-05
-14.4947 -0.00484104 3.39372e-05
-14.3848 -0.00491666 3.48045e-05
-14.275 -0.00499384 3.55717e-05
-14.1655 -0.00507279 3.64795e-05
-14.0562 -0.0051534 3.73067e-05
-13.9471 -0.0052359 3.82575e-05
-13.8382 -0.00532016 3.91498e-05
-13.7294 -0.00540642 4.01471e-05
-13.6209 -0.00549455 4.11091e-05
-13.5126 -0.0055848 4.21574e-05
-13.4044 -0.00567706 4.31937e-05
-13.2965 -0.00577155 4.42986e-05
-13.1887 -0.00586821 4.54136e-05
-13.0811 -0.00596721 4.65816e-05
-12.9737 -0.00606856 4.77797e-05
-12.8664 -0.00617237 4.90186e-05
-12.7593 -0.00627874 5.03042e-05
-12.6524 -0.00638767 5.16229e-05
-12.5457 -0.00649939 5.30007e-05
-12.4391 -0.0066138 5.44091e-05
-12.3327 -0.00673124 5.58841e-05
-12.2265 -0.0068515 5.73934e-05
-12.1204 -0.00697507 5.8971e-05
-12.0144 -0.00710161 6.05935e-05
-11.9086 -0.00723174 6.228e-05
-11.803 -0.007365 6.40293e-05
-11.6975 -0.00750217 6.58316e-05
-11.5922 -0.00764266 6.77228e-05
-11.487 -0.00778739 6.96489e-05
-11.3819 -0.00793564 7.16983e-05
-11.277 -0.00808851 7.37575e-05
-11.1722 -0.00824513 7.59831e-05
-11.0676 -0.00840674 7.81862e-05
-10.9631 -0.00857239 8.0608e-05
-10.8587 -0.00874344 8.29674e-05
-10.7545 -0.00891885 8.5607e-05
-10.6503 -0.00910009 8.81372e-05
-10.5463 -0.00928604 9.10189e-05
-10.4425 -0.00947831 9.37366e-05
-10.3387 -0.0096757 9.68872e-05
-10.2351 -0.0098799 9.98118e-05
-10.1316 -0.0100897 0.000103261
-10.0282 -0.0103069 0.000106415
-9.92496 -0.0105302 0.000110197
-9.82181 -0.0107614 0.000113605
-9.71877 -0.0109995 0.000117757
-9.61583 -0.0112461 0.000121451
-9.51301 -0.0115002 0.000126016
-9.4103 -0.0117635 0.000130029
-9.30769 -0.0120353 0.000135055
-9.20518 -0.0123169 0.000139427
-9.10278 -0.0126079 0.000144971
-9.00048 -0.0129097 0.000149749
-8.89828 -0.0132219 0.000155873
-8.79618 -0.0135457 0.00016111
-8.69417 -0.0138812 0.000167889
-8.59226 -0.0142293 0.000173648
-8.49044 -0.0145907 0.000181168
-8.38872 -0.0149657 0.000187522
-8.28708 -0.0153556 0.000195882
-8.18554 -0.0157603 0.000202917
-8.08408 -0.0161819 0.000212235
-7.98271 -0.0166198 0.000220051
-7.88143 -0.0170767 0.000230465
-7.78023 -0.0175514 0.000239182
-7.67911 -0.0180477 0.000250856
-7.57807 -0.0185637 0.000260616
-7.47712 -0.0191043 0.000273745
-7.37624 -0.0196666 0.000284718
-7.27544 -0.0202569 0.000299537
-7.17471 -0.0208714 0.000311927
-7.07406 -0.021518 0.00032872
-6.97348 -0.0221916 0.000342776
-6.87298 -0.0229019 0.000361888
-6.77254 -0.0236427 0.000377914
-6.67218 -0.0244258 0.000399769
-6.57188 -0.0252433 0.000418139
-6.47166 -0.0261098 0.000443263
-6.37149 -0.0270155 0.000464446
-6.2714 -0.027978 0.000493495
-6.17136 -0.0289856 0.00051808
-6.07139 -0.0300594 0.000551888
-5.97148 -0.0311856 0.000580629
-5.87163 -0.0323893 0.000620262
-5.77184 -0.0336543 0.000654137
-5.67211 -0.0350109 0.000700988
-5.57243 -0.0364397 0.000741288
-5.47281 -0.0379776 0.000797201
-5.37325 -0.0396019 0.000845673
-5.27373 -0.041357 0.000913151
-5.17427 -0.0432165 0.000972213
-5.07487 -0.0452348 0.00105474
-4.97551 -0.0473811 0.00112787
-4.8762 -0.0497226 0.00123048
-4.77694 -0.0522238 0.00132285
-4.67772 -0.0549688 0.00145315
-4.57855 -0.0579171 0.00157295
-4.47943 -0.0611759 0.00174312
-4.38035 -0.0647004 0.00190428
-4.28131 -0.0686315 0.00213547
-4.18232 -0.0729219 0.0023641
-4.08336 -0.0777646 0.00269744
-3.98445 -0.083118 0.00304936
-3.88557 -0.0892643 0.00357811
-3.78673 -0.096193 0.00419639
-3.68793 -0.104364 0.00518308
-3.58916 -0.113882 0.00654
-3.49043 -0.12563 0.00899236
-3.39173 -0.14007 0.0133435
-3.29307 -0.158675 0.0233157
-3.19443 -0.177657 0.0471793
-3.09583 -0.167526 0.0905546
-2.99725 -0.13644 0.0794682
-2.89871 -0.138872 0.0528396
-2.80019 -0.159228 0.0389611
-2.7017 -0.185999 0.0339359
-2.60323 -0.217164 0.0328061
-2.50479 -0.254259 0.0353061
-2.40638 -0.299781 0.0395661
-2.30798 -0.358166 0.0483375
-2.20961 -0.435715 0.0600956
-2.11126 -0.544958 0.0827811
-2.01293 -0.708094 0.117529
-1.91462 -0.975899 0.197737
-1.81632 -1.47997 0.368238
-1.71804 -2.69877 1.04289
-1.61978 -7.33452 8.63111
-1.52154 6.12524 0.0467895
-1.42331 2.76135 -1.03545
-1.32509 1.54524 -1.20033
-1.22689 0.603493 -1.03514
-1.12869 0.208204 -0.556898
-1.03051 0.158527 -0.218021
-0.932337 0.169983 -0.115795
-0.834173 0.205288 -0.0671889
-0.736016 0.224026 -0.0385013
-0.637867 0.233428 -0.0234364
-0.539723 0.237795 -0.0142643
-0.441585 0.239615 -0.00935508
-0.343451 0.240046 -0.00563064
-0.24532 0.239992 -0.00375135
-0.147191 0.239747 -0.00174673
-0.0490634 0.239616 -0.000795438
0.0490634 0.239616 0.000795438
0.147191 0.239747 0.00174673
0.24532 0.239992 0.00375135
0.343451 0.240046 0.00563064
0.441585 0.239615 0.00935508
0.539723 0.237795 0.0142643
0.637867 0.233428 0.0234364
0.736016 0.224026 0.0385013
0.834173 0.205288 0.0671889
0.932337 0.169983 0.115795
1.03051 0.158527 0.218021
1.12869 0.208204 0.556898
1.22689 0.603493 1.03514
1.32509 1.54524 1.20033
1.42331 2.76135 1.03545
1.52154 6.12524 -0.0467895
1.61978 -7.33452 -8.63111
1.71804 -2.69877 -1.04289
1.81632 -1.47997 -0.368238
1.91462 -0.975899 -0.197737
2.01293 -0.708094 -0.117529
2.11126 -0.544958 -0.0827811
2.20961 -0.435715 -0.0600956
2.30798 -0.358166 -0.0483375
2.40638 -0.299781 -0.0395661
2.50479 -0.254259 -0.0353061
2.60323 -0.217164 -0.0328061
2.7017 -0.185999 -0.0339359
2.80019 -0.159228 -0.0389611
2.89871 -0.138872 -0.0528396
2.99725 -0.13644 -0.0794682
3.09583 -0.167526 -0.0905546
3.19443 -0.177657 -0.0471793
3.29307 -0.158675 -0.0233157
3.39173 -0.14007 -0.0133435
3.49043 -0.12563 -0.00899236
3.58916 -0.113882 -0.00654
3.68793 -0.104364 -0.00518308
3.78673 -0.096193 -0.00419639
3.88557 -0.0892643 -0.00357811
3.98445 -0.083118 -0.00304936
4.08336 -0.0777646 -0.00269744
4.18232 -0.0729219 -0.0023641
4.28131 -0.0686315 -0.00213547
4.38035 -0.0647004 -0.00190428
4.47943 -0.0611759 -0.00174312
4.57855 -0.0579171 -0.00157295
4.67772 -0.0549688 -0.00145315
4.77694 -0.0522238 -0.00132285
4.8762 -0.0497226 -0.00123048
4.97551 -0.0473811 -0.00112787
5.07487 -0.0452348 -0.00105474
5.17427 -0.0432165 -0.000972213
5.27373 -0.041357 -0.000913151
5.37325 -0.0396019 -0.000845673
5.47281 -0.0379776 -0.000797201
5.57243 -0.0364397 -0.000741288
5.67211 -0.0350109 -0.000700988
5.77184 -0.0336543 -0.000654137
5.87163 -0.0323893 -0.000620262
5.97148 -0.0311856 -0.000580629
6.07139 -0.0300594 -0.000551888
6.17136 -0.0289856 -0.00051808
6.2714 -0.027978 -0.000493495
6.37149 -0.0270155 -0.000464446
6.47166 -0.0261098 -0.000443263
6.57188 -0.0252433 -0.000418139
6.67218 -0.0244258 -0.000399769
6.77254 -0.0236427 -0.000377914
6.87298 -0.0229019 -0.000361888
6.97348 -0.0221916 -0.000342776
7.07406 -0.021518 -0.00032872
7.17471 -0.0208714 -0.000311927
7.27544 -0.0202569 -0.000299537
7.37624 -0.0196666 -0.000284718
7.47712 -0.0191043 -0.000273745
7.57807 -0.0185637 -0.000260616
7.67911 -0.0180477 -0.000250856
7.78023 -0.0175514 -0.000239182
7.88143 -0.0170767 -0.000230465
7.98271 -0.0166198 -0.000220051
8.08408 -0.0161819 -0.000212235
8.18554 -0.0157603 -0.000202917
8.28708 -0.0153556 -0.000195882
8.38872 -0.0149657 -0.000187522
8.49044 -0.0145907 -0.000181168
8.59226 -0.0142293 -0.000173648
8.69417 -0.0138812 -0.000167889
8.79618 -0.0135457 -0.00016111
8.89828 -0.0132219 -0.000155873
9.00048 -0.0129097 -0.000149749
9.10278 -0.0126079 -0.000144971
9.20518 -0.0123169 -0.000139427
9.30769 -0.0120353 -0.000135055
9.4103 -0.0117635 -0.000130029
9.51301 -0.0115002 -0.000126016
9.61583 -0.0112461 -0.000121451
9.71877 -0.0109995 -0.000117757
9.82181 -0.0107614 -0.000113605
9.92496 -0.0105302 -0.000110197
10.0282 -0.0103069 -0.000106415
10.1316 -0.0100897 -0.000103261
10.2351 -0.0098799 -9.98118e-05
10.3387 -0.0096757 -9.68872e-05
10.4425 -0.00947831 -9.37366e-05
10.5463 -0.00928604 -9.10189e-05
10.6503 -0.00910009 -8.81372e-05
10.7545 -0.00891885 -8.5607e-05
10.8587 -0.00874344 -8.29674e-05
10.9631 -0.00857239 -8.0608e-05
11.0676 -0.00840674 -7.81862e-05
11.1722 -0.00824513 -7.59831e-05
11.277 -0.00808851 -7.37575e-05
11.3819 -0.00793564 -7.16983e-05
11.487 -0.00778739 -6.96489e-05
11.5922 -0.00764266 -6.77228e-05
11.6975 -0.00750217 -6.58316e-05
11.803 -0.007365 -6.40293e-05
11.9086 -0.00723174 -6.228e-05
12.0144 -0.00710161 -6.05935e-05
12.1204 -0.00697507 -5.8971e-05
12.2265 -0.0068515 -5.73934e-05
12.3327 -0.00673124 -5.58841e-05
12.4391 -0.0066138 -5.44091e-05
12.5457 -0.00649939 -5.30007e-05
12.6524 -0.00638767 -5.16229e-05
12.7593 -0.00627874 -5.03042e-05
12.8664 -0.00617237 -4.90186e-05
12.9737 -0.00606856 -4.77797e-05
13.0811 -0.00596721 -4.65816e-05
13.1887 -0.00586821 -4.54136e-05
13.2965 -0.00577155 -4.42986e-05
13.4044 -0.00567706 -4.31937e-05
13.5126 -0.0055848 -4.21574e-05
13.6209 -0.00549455 -4.11091e-05
13.7294 -0.00540642 -4.01471e-05
13.8382 -0.00532016 -3.91498e-05
13.9471 -0.0052359 -3.82575e-05
14.0562 -0.0051534 -3.73067e-05
14.1655 -0.00507279 -3.64795e-05
14.275 -0.00499384 -3.55717e-05
14.3848 -0.00491666 -3.48045e-05
14.4947 -0.00484104 -3.39372e-05
14.6049 -0.00476709 -3.3225e-05
14.7152 -0.00469463 -3.23965e-05
14.8258 -0.00462373 -3.17337e-05
14.9367 -0.00455426 -3.09432e-05
15.0477 -0.00448623 -3.03244e-05
15.159 -0.00441957 -2.95714e-05
15.2705 -0.00435425 -2.89912e-05
15.3823 -0.00429027 -2.82759e-05
15.4943 -0.00422752 -2.77287e-05
15.6066 -0.00416605 -2.70516e-05
15.7191 -0.00410573 -2.65322e-05
15.8319 -0.00404666 -2.58937e-05
15.9449 -0.00398864 -2.53974e-05
16.0582 -0.00393183 -2.47977e-05
16.1717 -0.00387599 -2.43205e-05
16.2856 -0.00382132 -2.37595e-05
16.3997 -0.00376756 -2.32979e-05
16.5141 -0.00371492 -2.27749e-05
16.6288 -0.00366314 -2.23267e-05
16.7437 -0.00361242 -2.18403e-05
16.859 -0.00356251 -2.14039e-05
16.9746 -0.00351361 -2.09521e-05
17.0905 -0.00346549 -2.05271e-05
17.2067 -0.00341833 -2.01068e-05
17.3232 -0.00337191 -1.96939e-05
17.4401 -0.00332638 -1.93015e-05
17.5572 -0.00328159 -1.89021e-05
17.6748 -0.00323762 -1.85333e-05
17.7926 -0.00319437 -1.81496e-05
17.9108 -0.00315189 -1.77997e-05
18.0294 -0.00311011 -1.74342e-05
18.1483 -0.00306904 -1.70987e-05
18.2676 -0.00302866 -1.67536e-05
18.3873 -0.00298895 -1.64285e-05
18.5074 -0.0029499 -1.61058e-05
18.6278 -0.00291147 -1.57875e-05
18.7487 -0.00287369 -1.54883e-05
18.8699 -0.00283649 -1.51747e-05
18.9916 -0.00279992 -1.48988e-05
19.1137 -0.0027639 -1.45891e-05
19.2362 -0.00272847 -1.4335e-05
19.3592 -0.00269358 -1.403e-05
19.4826 -0.00265924 -1.37948e-05
19.6065 -0.00262543 -1.34966e-05
19.7309 -0.00259213 -1.32761e-05
19.8557 -0.00255936 -1.2988e-05
19.9811 -0.00252705 -1.27775e-05
20.1069 -0.00249526 -1.25031e-05
20.2333 -0.00246389 -1.22978e-05
20.3602 -0.00243304 -1.20405e-05
20.4876 -0.00240259 -1.18362e-05
20.6156 -0.00237263 -1.15984e-05
20.7441 -0.00234305 -1.13926e-05
20.8732 -0.00231394 -1.11748e-05
21.0029 -0.00228519 -1.09671e-05
21.1332 -0.0022569 -1.07676e-05
21.2642 -0.00222895 -1.056e-05
21.3958 -0.00220142 -1.03746e-05
21.528 -0.00217424 -1.01712e-05
21.6609 -0.00214744 -9.99447e-06
21.7945 -0.002121 -9.80043e-06
21.9288 -0.0020949 -9.62617e-06
22.0639 -0.00206915 -9.44652e-06
22.1997 -0.00204373 -9.26973e-06
22.3363 -0.00201864 -9.10755e-06
22.4736 -0.00199386 -8.92596e-06
22.6118 -0.0019694 -8.78101e-06
22.7509 -0.00194524 -8.59613e-06
22.8908 -0.00192136 -8.46428e-06
23.0316 -0.0018978 -8.28133e-06
23.1733 -0.00187448 -8.15533e-06
23.316 -0.00185148 -7.98174e-06
23.4597 -0.0018287 -7.85352e-06
23.6044 -0.00180623 -7.69598e-06
23.7502 -0.00178396 -7.55992e-06
23.8971 -0.00176198 -7.42098e-06
24.0451 -0.0017402 -7.27707e-06
24.1944 -0.00171868 -7.15283e-06
24.3448 -0.00169737 -7.00767e-06
24.4966 -0.00167629 -6.88833e-06
24.6496 -0.00165541 -6.75275e-06
24.8041 -0.00163473 -6.62701e-06
24.9601 -0.00161426 -6.50989e-06
25.1175 -0.00159397 -6.37212e-06
25.2766 -0.00157386 -6.27335e-06
25.4373 -0.00155393 -6.12918e-06
25.5998 -0.00153414 -6.03692e-06
25.7641 -0.00151455 -5.9017e-06
25.9304 -0.00149506 -5.79913e-06
26.0988 -0.00147576 -5.68617e-06
26.2693 -0.00145655 -5.56666e-06
26.4421 -0.00143748 -5.47171e-06
26.6174 -0.00141851 -5.35008e-06
26.7954 -0.00139964 -5.24943e-06
26.9761 -0.00138086 -5.15054e-06
27.1598 -0.00136215 -5.02645e-06
27.3468 -0.00134349 -4.95046e-06
27.5373 -0.0013249 -4.82352e-06
27.7317 -0.00130629 -4.73275e-06
27.9302 -0.00128772 -4.63971e-06
28.1333 -0.0012691 -4.52019e-06
28.3415 -0.00125044 -4.43325e-06
28.5554 -0.0012317 -4.34454e-06
28.7758 -0.00121283 -4.21306e-06
29.0035 -0.00119376 -4.13722e-06
29.2396 -0.0011745 -4.04997e-06
29.4858 -0.0011549 -3.92442e-06
29.7441 -0.00113485 -3.7922e-06
30.0173 -0.00111417 -3.70096e-06
30.3101 -0.00109268 -3.60425e-06
30.6297 -0.00106989 -3.50576e-06
30.9905 -0.00104505 -3.38128e-06
31.4301 -0.00101589 -3.2484e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda4.0Nc1QuantumOneLoop/GAp_FRG.txt <==
-31.4301 -0.00101405 3.23338e-06
-30.9905 -0.00104308 3.37251e-06
-30.6297 -0.00106784 3.49359e-06
-30.3101 -0.00109052 3.6052e-06
-30.0173 -0.00111194 3.71205e-06
-29.7441 -0.00113251 3.81507e-06
-29.4858 -0.00115247 3.91612e-06
-29.2396 -0.001172 4.01586e-06
-29.0035 -0.0011912 4.11613e-06
-28.7758 -0.00121017 4.2156e-06
-28.5554 -0.00122895 4.31352e-06
-28.3415 -0.00124762 4.41156e-06
-28.1333 -0.00126619 4.51183e-06
-27.9302 -0.00128472 4.61077e-06
-27.7317 -0.00130322 4.71012e-06
-27.5373 -0.00132172 4.81201e-06
-27.3468 -0.00134024 4.91292e-06
-27.1598 -0.0013588 5.01494e-06
-26.9761 -0.00137742 5.12013e-06
-26.7954 -0.00139611 5.22257e-06
-26.6174 -0.00141488 5.32959e-06
-26.4421 -0.00143375 5.43755e-06
-26.2693 -0.00145272 5.54301e-06
-26.0988 -0.00147182 5.65619e-06
-25.9304 -0.00149104 5.76554e-06
-25.7641 -0.0015104 5.87716e-06
-25.5998 -0.00152991 5.99595e-06
-25.4373 -0.00154957 6.10543e-06
-25.2766 -0.00156939 6.22918e-06
-25.1175 -0.00158939 6.34659e-06
-24.9601 -0.00160956 6.46296e-06
-24.8041 -0.00162991 6.59862e-06
-24.6496 -0.00165047 6.70836e-06
-24.4966 -0.00167121 6.84489e-06
-24.3448 -0.00169218 6.98016e-06
-24.1944 -0.00171336 7.08856e-06
-24.0451 -0.00173474 7.25201e-06
-23.8971 -0.00175638 7.36966e-06
-23.7502 -0.00177823 7.50004e-06
-23.6044 -0.00180032 7.67387e-06
-23.4597 -0.0018227 7.77704e-06
-23.316 -0.00184528 7.94415e-06
-23.1733 -0.00186815 8.10419e-06
-23.0316 -0.00189132 8.21747e-06
-22.8908 -0.0019147 8.40981e-06
-22.7509 -0.00193842 8.5522e-06
-22.6118 -0.00196242 8.69402e-06
-22.4736 -0.00198668 8.89044e-06
-22.3363 -0.00201131 9.03178e-06
-22.1997 -0.00203621 9.19864e-06
-22.0639 -0.00206142 9.39319e-06
-21.9288 -0.00208701 9.54588e-06
-21.7945 -0.0021129 9.72919e-06
-21.6609 -0.00213912 9.92513e-06
-21.528 -0.00216575 1.00942e-05
-21.3958 -0.00219269 1.0288e-05
-21.2642 -0.00222 1.04906e-05
-21.1332 -0.00224773 1.06776e-05
-21.0029 -0.0022758 1.08776e-05
-20.8732 -0.00230428 1.10948e-05
-20.7441 -0.00233319 1.12948e-05
-20.6156 -0.00236249 1.15058e-05
-20.4876 -0.00239221 1.17365e-05
-20.3602 -0.00242239 1.19512e-05
-20.2333 -0.00245299 1.21751e-05
-20.1069 -0.00248403 1.24183e-05
-19.9811 -0.00251557 1.26513e-05
-19.8557 -0.00254757 1.28881e-05
-19.7309 -0.00258004 1.31448e-05
-19.6065 -0.00261304 1.33984e-05
-19.4826 -0.00264653 1.36481e-05
-19.3592 -0.00268053 1.3921e-05
-19.2362 -0.00271507 1.41861e-05
-19.1137 -0.0027502 1.44091e-05
-18.9916 -0.00278583 1.47372e-05
-18.8699 -0.00282206 1.5061e-05
-18.7487 -0.00285887 1.53291e-05
-18.6278 -0.00289625 1.56431e-05
-18.5074 -0.00293429 1.59607e-05
-18.3873 -0.0029729 1.62585e-05
-18.2676 -0.00301222 1.66041e-05
-18.1483 -0.00305214 1.69193e-05
-18.0294 -0.00309275 1.7272e-05
-17.9108 -0.0031341 1.76211e-05
-17.7926 -0.00317605 1.79515e-05
-17.6748 -0.00321882 1.8359e-05
-17.5572 -0.00326231 1.86959e-05
-17.4401 -0.00330651 1.9092e-05
-17.3232 -0.00335158 1.95022e-05
-17.2067 -0.00339734 1.98686e-05
-17.0905 -0.00344401 2.03133e-05
-16.9746 -0.00349149 2.07205e-05
-16.859 -0.00353976 2.11469e-05
-16.7437 -0.00358907 2.1628e-05
-16.6288 -0.00363912 2.20229e-05
-16.5141 -0.00369017 2.25446e-05
-16.3997 -0.00374223 2.30132e-05
-16.2856 -0.00379512 2.34672e-05
-16.1717 -0.00384916 2.4034e-05
-16.0582 -0.00390415 2.45031e-05
-15.9449 -0.00396017 2.50462e-05
-15.8319 -0.00401742 2.56331e-05
-15.7191 -0.00407557 2.61163e-05
-15.6066 -0.00413502 2.67706e-05
-15.4943 -0.00419565 2.73347e-05
-15.3823 -0.0042573 2.78988e-05
-15.2705 -0.00432045 2.86233e-05
-15.159 -0.0043847 2.91717e-05
-15.0477 -0.00445022 2.98652e-05
-14.9367 -0.00451734 3.06026e-05
-14.8258 -0.00458551 3.11868e-05
-14.7152 -0.00465532 3.20083e-05
-14.6049 -0.00472664 3.27372e-05
-14.4947 -0.00479916 3.33978e-05
-14.3848 -0.00487362 3.43509e-05
-14.275 -0.00494945 3.50266e-05
-14.1655 -0.0050268 3.5869e-05
-14.0562 -0.00510627 3.68525e-05
-13.9471 -0.00518701 3.75571e-05
-13.8382 -0.00526973 3.85709e-05
-13.7294 -0.00535456 3.95781e-05
-13.6209 -0.00544071 4.03249e-05
-13.5126 -0.00552935 4.15659e-05
-13.4044 -0.00561993 4.24994e-05
-13.2965 -0.00571213 4.34301e-05
-13.1887 -0.00580721 4.48148e-05
-13.0811 -0.00590403 4.57091e-05
-12.9737 -0.00600297 4.68746e-05
-12.8664 -0.00610506 4.83607e-05
-12.7593 -0.0062087 4.92362e-05
-12.6524 -0.00631521 5.07136e-05
-12.5457 -0.00642485 5.22282e-05
-12.4391 -0.00653608 5.31449e-05
-12.3327 -0.00665098 5.49939e-05
-12.2265 -0.00676882 5.64192e-05
-12.1204 -0.00688853 5.75484e-05
-12.0144 -0.00701273 5.97048e-05
-11.9086 -0.00713949 6.1063e-05
-11.803 -0.00726875 6.24538e-05
-11.6975 -0.0074032 6.49498e-05
-11.5922 -0.00753974 6.61374e-05
-11.487 -0.00767982 6.80328e-05
-11.3819 -0.00782552 7.07136e-05
-11.277 -0.00797291 7.18309e-05
-11.1722 -0.00812518 7.42925e-05
-11.0676 -0.00828327 7.70903e-05
-10.9631 -0.00844273 7.81889e-05
-10.8587 -0.00860886 8.13825e-05
-10.7545 -0.00878054 8.41867e-05
-10.6503 -0.00895361 8.53538e-05
-10.5463 -0.00913538 8.94133e-05
-10.4425 -0.00932202 9.20025e-05
-10.3387 -0.00951053 9.35438e-05
-10.2351 -0.00971006 9.84662e-05
-10.1316 -0.0099132 0.000100837
-10.0282 -0.0101193 0.00010282
-9.92496 -0.0103389 0.000108781
-9.82181 -0.0105603 0.000110644
-9.71877 -0.0107868 0.000113557
-9.61583 -0.0110292 0.000120474
-9.51301 -0.0112709 0.000121802
-9.4103 -0.011521 0.0001259
-9.30769 -0.011789 0.000133805
-9.20518 -0.0120534 0.000134459
-9.10278 -0.0123311 0.000140204
-9.00048 -0.0126284 0.000149159
-8.89828 -0.0129182 0.00014885
-8.79618 -0.0132284 0.000157011
-8.69417 -0.0135588 0.000166743
-8.59226 -0.0138775 0.000165533
-8.49044 -0.0142262 0.000176588
-8.38872 -0.0145941 0.000187326
-8.28708 -0.0149456 0.000184577
-8.18554 -0.0153405 0.000200107
-8.08408 -0.015751 0.000211348
-7.98271 -0.0161402 0.000206856
-7.88143 -0.0165907 0.00022811
-7.78023 -0.0170489 0.000239631
-7.67911 -0.0174825 0.000232703
-7.57807 -0.0180006 0.00026235
-7.47712 -0.0185117 0.000273305
-7.37624 -0.0189991 0.000262968
-7.27544 -0.019597 0.000303622
-7.17471 -0.0201667 0.000312005
-7.07406 -0.0207232 0.000298977
-6.97348 -0.0214147 0.000353405
-6.87298 -0.0220515 0.000357623
-6.77254 -0.0226949 0.000341354
-6.67218 -0.0234955 0.000412299
-6.57188 -0.0242119 0.000409034
-6.47166 -0.024966 0.000392096
-6.37149 -0.0258972 0.000481503
-6.2714 -0.0267108 0.000470061
-6.17136 -0.0276014 0.000454723
-6.07139 -0.0286847 0.000566644
-5.97148 -0.0296209 0.000541262
-5.87163 -0.0306854 0.000530861
-5.77184 -0.0319561 0.000664453
-5.67211 -0.0330546 0.000626631
-5.57243 -0.0343339 0.000628277
-5.47281 -0.0358294 0.000781318
-5.37325 -0.0371495 0.000740123
-5.27373 -0.0387061 0.000764756
-5.17427 -0.0404797 0.000946505
-5.07487 -0.0421068 0.000915657
-4.97551 -0.0440245 0.000982016
-4.8762 -0.0461602 0.00121489
-4.77694 -0.0482126 0.00122574
-4.67772 -0.0506199 0.00138062
-4.57855 -0.0532516 0.001722
-4.47943 -0.0558819 0.0018464
-4.38035 -0.0589411 0.00215112
-4.28131 -0.0623089 0.00268107
-4.18232 -0.0658921 0.00310593
-4.08336 -0.0700391 0.00399683
-3.98445 -0.0744707 0.00558592
-3.88557 -0.0786755 0.00774347
-3.78673 -0.0822177 0.010401
-3.68793 -0.0849041 0.0126688
-3.58916 -0.0874232 0.0137082
-3.49043 -0.090667 0.013664
-3.39173 -0.0951923 0.0129739
-3.29307 -0.101131 0.0121344
-3.19443 -0.108487 0.0114354
-3.09583 -0.117218 0.0110614
-2.99725 -0.127414 0.0110604
-2.89871 -0.139252 0.0115132
-2.80019 -0.153066 0.0124884
-2.7017 -0.169403 0.0141849
-2.60323 -0.188844 0.0168411
-2.50479 -0.212353 0.0209102
-2.40638 -0.240436 0.026811
-2.30798 -0.274559 0.0353942
-2.20961 -0.316237 0.0477565
-2.11126 -0.368813 0.0664014
-2.01293 -0.435688 0.0953135
-1.91462 -0.521039 0.142669
-1.81632 -0.624624 0.221317
-1.71804 -0.738999 0.352904
-1.61978 -0.834388 0.570905
-1.52154 -0.817296 0.883801
-1.42331 -0.608832 1.14181
-1.32509 -0.377932 1.22891
-1.22689 -0.23251 1.29476
-1.12869 -0.0783095 1.45179
-1.03051 0.247599 1.66589
-0.932337 0.818547 1.67762
-0.834173 1.29951 1.2735
-0.736016 1.39683 0.77658
-0.637867 1.29699 0.445873
-0.539723 1.16753 0.26375
-0.441585 1.06172 0.159875
-0.343451 0.983505 0.100246
-0.24532 0.930099 0.0598333
-0.147191 0.896683 0.033216
-0.0490634 0.880769 0.00973858
0.0490634 0.880769 -0.00973857
0.147191 0.896683 -0.033216
0.24532 0.930099 -0.0598332
0.343451 0.983505 -0.100245
0.441585 1.06172 -0.159875
0.539723 1.16753 -0.26375
0.637867 1.29699 -0.445873
0.736016 1.39683 -0.77658
0.834173 1.29951 -1.2735
0.932337 0.818547 -1.67762
1.03051 0.247599 -1.66589
1.12869 -0.0783095 -1.45179
1.22689 -0.23251 -1.29476
1.32509 -0.377932 -1.22891
1.42331 -0.608832 -1.14181
1.52154 -0.817296 -0.883801
1.61978 -0.834388 -0.570905
1.71804 -0.738999 -0.352904
1.81632 -0.624624 -0.221317
1.91462 -0.521039 -0.142669
2.01293 -0.435688 -0.0953135
2.11126 -0.368813 -0.0664014
2.20961 -0.316237 -0.0477565
2.30798 -0.274559 -0.0353942
2.40638 -0.240436 -0.026811
2.50479 -0.212353 -0.0209102
2.60323 -0.188844 -0.0168411
2.7017 -0.169403 -0.0141849
2.80019 -0.153066 -0.0124884
2.89871 -0.139252 -0.0115132
2.99725 -0.127414 -0.0110604
3.09583 -0.117218 -0.0110614
3.19443 -0.108487 -0.0114354
3.29307 -0.101131 -0.0121344
3.39173 -0.0951923 -0.0129739
3.49043 -0.090667 -0.013664
3.58916 -0.0874232 -0.0137082
3.68793 -0.0849041 -0.0126688
3.78673 -0.0822177 -0.010401
3.88557 -0.0786755 -0.00774347
3.98445 -0.0744707 -0.00558592
4.08336 -0.0700391 -0.00399683
4.18232 -0.0658921 -0.00310593
4.28131 -0.0623089 -0.00268107
4.38035 -0.0589411 -0.00215112
4.47943 -0.0558819 -0.0018464
4.57855 -0.0532516 -0.001722
4.67772 -0.0506199 -0.00138062
4.77694 -0.0482126 -0.00122574
4.8762 -0.0461602 -0.00121489
4.97551 -0.0440245 -0.000982016
5.07487 -0.0421068 -0.000915657
5.17427 -0.0404797 -0.000946505
5.27373 -0.0387061 -0.000764756
5.37325 -0.0371495 -0.000740123
5.47281 -0.0358294 -0.000781318
5.57243 -0.0343339 -0.000628277
5.67211 -0.0330546 -0.000626631
5.77184 -0.0319561 -0.000664453
5.87163 -0.0306854 -0.000530861
5.97148 -0.0296209 -0.000541262
6.07139 -0.0286847 -0.000566644
6.17136 -0.0276014 -0.000454723
6.2714 -0.0267108 -0.000470061
6.37149 -0.0258972 -0.000481503
6.47166 -0.024966 -0.000392096
6.57188 -0.0242119 -0.000409034
6.67218 -0.0234955 -0.000412299
6.77254 -0.0226949 -0.000341354
6.87298 -0.0220515 -0.000357623
6.97348 -0.0214147 -0.000353405
7.07406 -0.0207232 -0.000298977
7.17471 -0.0201667 -0.000312005
7.27544 -0.019597 -0.000303622
7.37624 -0.0189991 -0.000262968
7.47712 -0.0185117 -0.000273305
7.57807 -0.0180006 -0.00026235
7.67911 -0.0174825 -0.000232703
7.78023 -0.0170489 -0.000239631
7.88143 -0.0165907 -0.00022811
7.98271 -0.0161402 -0.000206856
8.08408 -0.015751 -0.000211348
8.18554 -0.0153405 -0.000200107
8.28708 -0.0149456 -0.000184577
8.38872 -0.0145941 -0.000187326
8.49044 -0.0142262 -0.000176588
8.59226 -0.0138775 -0.000165533
8.69417 -0.0135588 -0.000166743
8.79618 -0.0132284 -0.000157011
8.89828 -0.0129182 -0.00014885
9.00048 -0.0126284 -0.000149159
9.10278 -0.0123311 -0.000140204
9.20518 -0.0120534 -0.000134459
9.30769 -0.011789 -0.000133805
9.4103 -0.011521 -0.0001259
9.51301 -0.0112709 -0.000121802
9.61583 -0.0110292 -0.000120474
9.71877 -0.0107868 -0.000113557
9.82181 -0.0105603 -0.000110644
9.92496 -0.0103389 -0.000108781
10.0282 -0.0101193 -0.00010282
10.1316 -0.0099132 -0.000100837
10.2351 -0.00971006 -9.84662e-05
10.3387 -0.00951053 -9.35438e-05
10.4425 -0.00932202 -9.20025e-05
10.5463 -0.00913538 -8.94133e-05
10.6503 -0.00895361 -8.53538e-05
10.7545 -0.00878054 -8.41867e-05
10.8587 -0.00860886 -8.13825e-05
10.9631 -0.00844273 -7.81889e-05
11.0676 -0.00828327 -7.70903e-05
11.1722 -0.00812518 -7.42925e-05
11.277 -0.00797291 -7.18308e-05
11.3819 -0.00782552 -7.07136e-05
11.487 -0.00767982 -6.80328e-05
11.5922 -0.00753974 -6.61374e-05
11.6975 -0.0074032 -6.49498e-05
11.803 -0.00726875 -6.24538e-05
11.9086 -0.00713949 -6.1063e-05
12.0144 -0.00701273 -5.97048e-05
12.1204 -0.00688853 -5.75484e-05
12.2265 -0.00676882 -5.64192e-05
12.3327 -0.00665098 -5.49939e-05
12.4391 -0.00653608 -5.31449e-05
12.5457 -0.00642485 -5.22282e-05
12.6524 -0.00631521 -5.07136e-05
12.7593 -0.0062087 -4.92362e-05
12.8664 -0.00610506 -4.83607e-05
12.9737 -0.00600297 -4.68746e-05
13.0811 -0.00590403 -4.57091e-05
13.1887 -0.00580721 -4.48148e-05
13.2965 -0.00571213 -4.34301e-05
13.4044 -0.00561993 -4.24994e-05
13.5126 -0.00552935 -4.15659e-05
13.6209 -0.00544071 -4.03249e-05
13.7294 -0.00535456 -3.95781e-05
13.8382 -0.00526973 -3.85709e-05
13.9471 -0.00518701 -3.75571e-05
14.0562 -0.00510627 -3.68525e-05
14.1655 -0.0050268 -3.5869e-05
14.275 -0.00494945 -3.50266e-05
14.3848 -0.00487362 -3.43509e-05
14.4947 -0.00479916 -3.33978e-05
14.6049 -0.00472664 -3.27372e-05
14.7152 -0.00465532 -3.20083e-05
14.8258 -0.00458551 -3.11868e-05
14.9367 -0.00451734 -3.06026e-05
15.0477 -0.00445022 -2.98652e-05
15.159 -0.0043847 -2.91717e-05
15.2705 -0.00432045 -2.86233e-05
15.3823 -0.0042573 -2.78988e-05
15.4943 -0.00419565 -2.73347e-05
15.6066 -0.00413502 -2.67706e-05
15.7191 -0.00407557 -2.61163e-05
15.8319 -0.00401742 -2.56331e-05
15.9449 -0.00396017 -2.50462e-05
16.0582 -0.00390415 -2.45031e-05
16.1717 -0.00384916 -2.4034e-05
16.2856 -0.00379512 -2.34672e-05
16.3997 -0.00374223 -2.30132e-05
16.5141 -0.00369017 -2.25446e-05
16.6288 -0.00363912 -2.20229e-05
16.7437 -0.00358907 -2.1628e-05
16.859 -0.00353976 -2.11469e-05
16.9746 -0.00349149 -2.07205e-05
17.0905 -0.00344401 -2.03133e-05
17.2067 -0.00339734 -1.98686e-05
17.3232 -0.00335158 -1.95022e-05
17.4401 -0.00330651 -1.9092e-05
17.5572 -0.00326231 -1.86959e-05
17.6748 -0.00321882 -1.8359e-05
17.7926 -0.00317605 -1.79515e-05
17.9108 -0.0031341 -1.76211e-05
18.0294 -0.00309275 -1.7272e-05
18.1483 -0.00305214 -1.69193e-05
18.2676 -0.00301222 -1.66041e-05
18.3873 -0.0029729 -1.62585e-05
18.5074 -0.00293429 -1.59607e-05
18.6278 -0.00289625 -1.56431e-05
18.7487 -0.00285887 -1.53291e-05
18.8699 -0.00282206 -1.5061e-05
18.9916 -0.00278583 -1.47372e-05
19.1137 -0.0027502 -1.44091e-05
19.2362 -0.00271507 -1.41861e-05
19.3592 -0.00268053 -1.3921e-05
19.4826 -0.00264653 -1.36481e-05
19.6065 -0.00261304 -1.33984e-05
19.7309 -0.00258004 -1.31448e-05
19.8557 -0.00254757 -1.28881e-05
19.9811 -0.00251557 -1.26513e-05
20.1069 -0.00248403 -1.24183e-05
20.2333 -0.00245299 -1.21751e-05
20.3602 -0.00242239 -1.19512e-05
20.4876 -0.00239221 -1.17365e-05
20.6156 -0.00236249 -1.15058e-05
20.7441 -0.00233319 -1.12948e-05
20.8732 -0.00230428 -1.10948e-05
21.0029 -0.0022758 -1.08776e-05
21.1332 -0.00224773 -1.06776e-05
21.2642 -0.00222 -1.04906e-05
21.3958 -0.00219269 -1.0288e-05
21.528 -0.00216575 -1.00942e-05
21.6609 -0.00213912 -9.92513e-06
21.7945 -0.0021129 -9.72919e-06
21.9288 -0.00208701 -9.54588e-06
22.0639 -0.00206142 -9.39319e-06
22.1997 -0.00203621 -9.19864e-06
22.3363 -0.00201131 -9.03178e-06
22.4736 -0.00198668 -8.89044e-06
22.6118 -0.00196242 -8.69402e-06
22.7509 -0.00193842 -8.5522e-06
22.8908 -0.0019147 -8.40981e-06
23.0316 -0.00189132 -8.21747e-06
23.1733 -0.00186815 -8.10419e-06
23.316 -0.00184528 -7.94415e-06
23.4597 -0.0018227 -7.77704e-06
23.6044 -0.00180032 -7.67387e-06
23.7502 -0.00177823 -7.50004e-06
23.8971 -0.00175638 -7.36966e-06
24.0451 -0.00173474 -7.25201e-06
24.1944 -0.00171336 -7.08856e-06
24.3448 -0.00169218 -6.98016e-06
24.4966 -0.00167121 -6.84489e-06
24.6496 -0.00165047 -6.70836e-06
24.8041 -0.00162991 -6.59862e-06
24.9601 -0.00160956 -6.46296e-06
25.1175 -0.00158939 -6.34659e-06
25.2766 -0.00156939 -6.22918e-06
25.4373 -0.00154957 -6.10543e-06
25.5998 -0.00152991 -5.99595e-06
25.7641 -0.0015104 -5.87716e-06
25.9304 -0.00149104 -5.76554e-06
26.0988 -0.00147182 -5.65619e-06
26.2693 -0.00145272 -5.54301e-06
26.4421 -0.00143375 -5.43755e-06
26.6174 -0.00141488 -5.32959e-06
26.7954 -0.00139611 -5.22257e-06
26.9761 -0.00137742 -5.12013e-06
27.1598 -0.0013588 -5.01494e-06
27.3468 -0.00134024 -4.91292e-06
27.5373 -0.00132172 -4.81201e-06
27.7317 -0.00130322 -4.71012e-06
27.9302 -0.00128472 -4.61077e-06
28.1333 -0.00126619 -4.51183e-06
28.3415 -0.00124762 -4.41156e-06
28.5554 -0.00122895 -4.31352e-06
28.7758 -0.00121017 -4.2156e-06
29.0035 -0.0011912 -4.11613e-06
29.2396 -0.001172 -4.01586e-06
29.4858 -0.00115247 -3.91612e-06
29.7441 -0.00113251 -3.81507e-06
30.0173 -0.00111194 -3.71205e-06
30.3101 -0.00109052 -3.6052e-06
30.6297 -0.00106784 -3.49359e-06
30.9905 -0.00104308 -3.37251e-06
31.4301 -0.00101405 -3.23338e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda4.0Nc1QuantumOneLoop/GAp_OneLoopFRG.txt <==
-31.4301 -0.00101415 3.23261e-06
-30.9905 -0.00104318 3.37249e-06
-30.6297 -0.00106795 3.4934e-06
-30.3101 -0.00109063 3.60537e-06
-30.0173 -0.00111205 3.71217e-06
-29.7441 -0.00113262 3.81571e-06
-29.4858 -0.00115259 3.91714e-06
-29.2396 -0.00117212 4.0172e-06
-29.0035 -0.00119133 4.11642e-06
-28.7758 -0.0012103 4.21519e-06
-28.5554 -0.00122909 4.31381e-06
-28.3415 -0.00124776 4.41253e-06
-28.1333 -0.00126634 4.51153e-06
-27.9302 -0.00128486 4.61098e-06
-27.7317 -0.00130337 4.71103e-06
-27.5373 -0.00132187 4.81179e-06
-27.3468 -0.0013404 4.91339e-06
-27.1598 -0.00135896 5.01591e-06
-26.9761 -0.00137759 5.11945e-06
-26.7954 -0.00139628 5.22409e-06
-26.6174 -0.00141506 5.32991e-06
-26.4421 -0.00143393 5.43699e-06
-26.2693 -0.00145291 5.5454e-06
-26.0988 -0.00147201 5.6552e-06
-25.9304 -0.00149124 5.76646e-06
-25.7641 -0.0015106 5.87925e-06
-25.5998 -0.00153011 5.99363e-06
-25.4373 -0.00154978 6.10966e-06
-25.2766 -0.00156961 6.2274e-06
-25.1175 -0.00158961 6.34691e-06
-24.9601 -0.00160978 6.46826e-06
-24.8041 -0.00163015 6.59151e-06
-24.6496 -0.0016507 6.71671e-06
-24.4966 -0.00167146 6.84393e-06
-24.3448 -0.00169243 6.97323e-06
-24.1944 -0.00171361 7.10468e-06
-24.0451 -0.00173501 7.23833e-06
-23.8971 -0.00175664 7.37426e-06
-23.7502 -0.00177851 7.51252e-06
-23.6044 -0.00180061 7.65318e-06
-23.4597 -0.00182297 7.79632e-06
-23.316 -0.00184558 7.942e-06
-23.1733 -0.00186846 8.09029e-06
-23.0316 -0.00189161 8.24126e-06
-22.8908 -0.00191503 8.39499e-06
-22.7509 -0.00193874 8.55156e-06
-22.6118 -0.00196274 8.71103e-06
-22.4736 -0.00198704 8.87349e-06
-22.3363 -0.00201164 9.03902e-06
-22.1997 -0.00203656 9.2077e-06
-22.0639 -0.0020618 9.37961e-06
-21.9288 -0.00208737 9.55485e-06
-21.7945 -0.00211328 9.73351e-06
-21.6609 -0.00213953 9.91567e-06
-21.528 -0.00216613 1.01014e-05
-21.3958 -0.0021931 1.02909e-05
-21.2642 -0.00222043 1.04841e-05
-21.1332 -0.00224814 1.06813e-05
-21.0029 -0.00227624 1.08825e-05
-20.8732 -0.00230474 1.10878e-05
-20.7441 -0.00233364 1.12973e-05
-20.6156 -0.00236296 1.15111e-05
-20.4876 -0.0023927 1.17294e-05
-20.3602 -0.00242287 1.19523e-05
-20.2333 -0.00245349 1.21799e-05
-20.1069 -0.00248456 1.24124e-05
-19.9811 -0.0025161 1.26498e-05
-19.8557 -0.00254811 1.28924e-05
-19.7309 -0.00258061 1.31402e-05
-19.6065 -0.0026136 1.33934e-05
-19.4826 -0.00264711 1.36522e-05
-19.3592 -0.00268114 1.39167e-05
-19.2362 -0.00271569 1.41871e-05
-19.1137 -0.0027508 1.44635e-05
-18.9916 -0.00278646 1.47462e-05
-18.8699 -0.0028227 1.50353e-05
-18.7487 -0.00285952 1.53309e-05
-18.6278 -0.00289694 1.56333e-05
-18.5074 -0.00293497 1.59428e-05
-18.3873 -0.00297363 1.62594e-05
-18.2676 -0.00301293 1.65834e-05
-18.1483 -0.00305289 1.6915e-05
-18.0294 -0.00309352 1.72544e-05
-17.9108 -0.00313485 1.7602e-05
-17.7926 -0.00317688 1.79579e-05
-17.6748 -0.00321963 1.83223e-05
-17.5572 -0.00326313 1.86956e-05
-17.4401 -0.00330739 1.9078e-05
-17.3232 -0.00335243 1.94699e-05
-17.2067 -0.00339827 1.98714e-05
-17.0905 -0.00344492 2.02828e-05
-16.9746 -0.00349242 2.07046e-05
-16.859 -0.00354078 2.11371e-05
-16.7437 -0.00359001 2.15805e-05
-16.6288 -0.00364016 2.20352e-05
-16.5141 -0.00369123 2.25016e-05
-16.3997 -0.00374326 2.29801e-05
-16.2856 -0.00379626 2.3471e-05
-16.1717 -0.00385026 2.39748e-05
-16.0582 -0.0039053 2.44919e-05
-15.9449 -0.00396139 2.50227e-05
-15.8319 -0.00401857 2.55677e-05
-15.7191 -0.00407686 2.61274e-05
-15.6066 -0.00413629 2.67022e-05
-15.4943 -0.0041969 2.72928e-05
-15.3823 -0.00425871 2.78995e-05
-15.2705 -0.00432177 2.85231e-05
-15.159 -0.0043861 2.9164e-05
-15.0477 -0.00445174 2.98228e-05
-14.9367 -0.00451872 3.05003e-05
-14.8258 -0.00458709 3.11971e-05
-14.7152 -0.00465688 3.19138e-05
-14.6049 -0.00472814 3.26512e-05
-14.4947 -0.00480091 3.34101e-05
-14.3848 -0.00487522 3.41911e-05
-14.275 -0.00495114 3.49952e-05
-14.1655 -0.00502869 3.58232e-05
-14.0562 -0.00510793 3.66759e-05
-13.9471 -0.00518892 3.75543e-05
-13.8382 -0.0052717 3.84595e-05
-13.7294 -0.00535633 3.93923e-05
-13.6209 -0.00544287 4.03539e-05
-13.5126 -0.00553136 4.13454e-05
-13.4044 -0.00562189 4.23679e-05
-13.2965 -0.0057145 4.34228e-05
-13.1887 -0.00580926 4.45111e-05
-13.0811 -0.00590624 4.56344e-05
-12.9737 -0.00600552 4.6794e-05
-12.8664 -0.00610716 4.79914e-05
-12.7593 -0.00621124 4.92281e-05
-12.6524 -0.00631785 5.05057e-05
-12.5457 -0.00642706 5.18261e-05
-12.4391 -0.00653897 5.31909e-05
-12.3327 -0.00665366 5.46021e-05
-12.2265 -0.00677122 5.60615e-05
-12.1204 -0.00689177 5.75715e-05
-12.0144 -0.00701539 5.9134e-05
-11.9086 -0.00714219 6.07514e-05
-11.803 -0.00727229 6.24262e-05
-11.6975 -0.0074058 6.41609e-05
-11.5922 -0.00754285 6.59583e-05
-11.487 -0.00768356 6.78211e-05
-11.3819 -0.00782807 6.97524e-05
-11.277 -0.00797651 7.17553e-05
-11.1722 -0.00812902 7.38333e-05
-11.0676 -0.00828577 7.59898e-05
-10.9631 -0.00844691 7.82286e-05
-10.8587 -0.00861261 8.05537e-05
-10.7545 -0.00878304 8.29693e-05
-10.6503 -0.00895839 8.54798e-05
-10.5463 -0.00913885 8.80899e-05
-10.4425 -0.00932463 9.08046e-05
-10.3387 -0.00951592 9.36293e-05
-10.2351 -0.00971297 9.65695e-05
-10.1316 -0.009916 9.96313e-05
-10.0282 -0.0101253 0.000102821
-9.92496 -0.010341 0.000106145
-9.82181 -0.0105635 0.000109611
-9.71877 -0.0107931 0.000113227
-9.61583 -0.01103 0.000117
-9.51301 -0.0112746 0.00012094
-9.4103 -0.0115272 0.000125056
-9.30769 -0.0117882 0.000129357
-9.20518 -0.0120579 0.000133854
-9.10278 -0.0123368 0.000138559
-9.00048 -0.0126253 0.000143484
-8.89828 -0.0129238 0.000148642
-8.79618 -0.0132327 0.000154046
-8.69417 -0.0135527 0.000159713
-8.59226 -0.0138842 0.000165657
-8.49044 -0.0142278 0.000171896
-8.38872 -0.014584 0.00017845
-8.28708 -0.0149536 0.000185337
-8.18554 -0.0153373 0.000192581
-8.08408 -0.0157357 0.000200203
-7.98271 -0.0161495 0.00020823
-7.88143 -0.0165798 0.000216689
-7.78023 -0.0170272 0.000225609
-7.67911 -0.0174928 0.000235022
-7.57807 -0.0179776 0.000244964
-7.47712 -0.0184826 0.000255473
-7.37624 -0.0190091 0.000266589
-7.27544 -0.0195581 0.000278357
-7.17471 -0.0201312 0.000290827
-7.07406 -0.0207297 0.000304052
-6.97348 -0.0213551 0.000318091
-6.87298 -0.0220092 0.000333007
-6.77254 -0.0226937 0.000348872
-6.67218 -0.0234106 0.000365763
-6.57188 -0.024162 0.000383764
-6.47166 -0.0249501 0.00040297
-6.37149 -0.0257774 0.000423484
-6.2714 -0.0266467 0.000445422
-6.17136 -0.0275608 0.00046891
-6.07139 -0.0285229 0.000494089
-5.97148 -0.0295365 0.000521118
-5.87163 -0.0306055 0.000550171
-5.77184 -0.031734 0.000581445
-5.67211 -0.0329265 0.000615159
-5.57243 -0.0341882 0.00065156
-5.47281 -0.0355245 0.000690925
-5.37325 -0.0369417 0.000733569
-5.27373 -0.0384464 0.000779845
-5.17427 -0.0400463 0.000830158
-5.07487 -0.0417497 0.000884965
-4.97551 -0.0435659 0.00094479
-4.8762 -0.0455054 0.00101023
-4.77694 -0.04758 0.00108199
-4.67772 -0.0498027 0.00116085
-4.57855 -0.0521884 0.00124774
-4.47943 -0.0547539 0.00134374
-4.38035 -0.0575183 0.0014501
-4.28131 -0.0605034 0.0015683
-4.18232 -0.0637341 0.00170008
-4.08336 -0.067239 0.00184751
-3.98445 -0.0710511 0.00201307
-3.88557 -0.075209 0.00219971
-3.78673 -0.0797572 0.00241102
-3.68793 -0.0847485 0.00265138
-3.58916 -0.0902447 0.00292612
-3.49043 -0.0963195 0.0032419
-3.39173 -0.103061 0.00360697
-3.29307 -0.110576 0.0040318
-3.19443 -0.118994 0.0045297
-3.09583 -0.128473 0.00511786
-2.99725 -0.139211 0.00581877
-2.89871 -0.151457 0.0066623
-2.80019 -0.165526 0.00768879
-2.7017 -0.181827 0.00895373
-2.60323 -0.200894 0.0105352
-2.50479 -0.223448 0.0125456
-2.40638 -0.250472 0.0151519
-2.30798 -0.28335 0.0186101
-2.20961 -0.324092 0.023329
-2.11126 -0.375724 0.0299942
-2.01293 -0.443019 0.0398262
-1.91462 -0.53396 0.055171
-1.81632 -0.662917 0.0810118
-1.71804 -0.858473 0.129497
-1.61978 -1.18579 0.236844
-1.52154 -1.82338 0.552278
-1.42331 -3.2452 2.16778
-1.32509 2.73504 6.37285
-1.22689 2.80553 1.11942
-1.12869 1.77799 0.372467
-1.03051 1.30731 0.179439
-0.932337 1.04965 0.103725
-0.834173 0.890376 0.0664995
-0.736016 0.784143 0.045408
-0.637867 0.709847 0.0322071
-0.539723 0.656449 0.0232873
-0.441585 0.617687 0.0168607
-0.343451 0.589806 0.0119526
-0.24532 0.570484 0.00798555
-0.147191 0.558288 0.00458803
-0.0490634 0.552382 0.00149706
0.0490634 0.552382 -0.00149706
0.147191 0.558288 -0.00458803
0.24532 0.570484 -0.00798555
0.343451 0.589806 -0.0119526
0.441585 0.617687 -0.0168607
0.539723 0.656449 -0.0232873
0.637867 0.709847 -0.0322071
0.736016 0.784143 -0.045408
0.834173 0.890376 -0.0664995
0.932337 1.04965 -0.103725
1.03051 1.30731 -0.179439
1.12869 1.77799 -0.372467
1.22689 2.80553 -1.11942
1.32509 2.73504 -6.37285
1.42331 -3.2452 -2.16778
1.52154 -1.82338 -0.552278
1.61978 -1.18579 -0.236844
1.71804 -0.858473 -0.129497
1.81632 -0.662917 -0.0810118
1.91462 -0.53396 -0.055171
2.01293 -0.443019 -0.0398262
2.11126 -0.375724 -0.0299942
2.20961 -0.324092 -0.023329
2.30798 -0.28335 -0.0186101
2.40638 -0.250472 -0.0151519
2.50479 -0.223448 -0.0125456
2.60323 -0.200894 -0.0105352
2.7017 -0.181827 -0.00895373
2.80019 -0.165526 -0.00768879
2.89871 -0.151457 -0.0066623
2.99725 -0.139211 -0.00581877
3.09583 -0.128473 -0.00511786
3.19443 -0.118994 -0.0045297
3.29307 -0.110576 -0.0040318
3.39173 -0.103061 -0.00360697
3.49043 -0.0963195 -0.0032419
3.58916 -0.0902447 -0.00292612
3.68793 -0.0847485 -0.00265138
3.78673 -0.0797572 -0.00241102
3.88557 -0.075209 -0.00219971
3.98445 -0.0710511 -0.00201307
4.08336 -0.067239 -0.00184751
4.18232 -0.0637341 -0.00170008
4.28131 -0.0605034 -0.0015683
4.38035 -0.0575183 -0.0014501
4.47943 -0.0547539 -0.00134374
4.57855 -0.0521884 -0.00124774
4.67772 -0.0498027 -0.00116085
4.77694 -0.04758 -0.00108199
4.8762 -0.0455054 -0.00101023
4.97551 -0.0435659 -0.00094479
5.07487 -0.0417497 -0.000884965
5.17427 -0.0400463 -0.000830158
5.27373 -0.0384464 -0.000779845
5.37325 -0.0369417 -0.000733569
5.47281 -0.0355245 -0.000690925
5.57243 -0.0341882 -0.00065156
5.67211 -0.0329265 -0.000615159
5.77184 -0.031734 -0.000581445
5.87163 -0.0306055 -0.000550171
5.97148 -0.0295365 -0.000521118
6.07139 -0.0285229 -0.000494089
6.17136 -0.0275608 -0.00046891
6.2714 -0.0266467 -0.000445422
6.37149 -0.0257774 -0.000423484
6.47166 -0.0249501 -0.00040297
6.57188 -0.024162 -0.000383764
6.67218 -0.0234106 -0.000365763
6.77254 -0.0226937 -0.000348872
6.87298 -0.0220092 -0.000333007
6.97348 -0.0213551 -0.000318091
7.07406 -0.0207297 -0.000304052
7.17471 -0.0201312 -0.000290827
7.27544 -0.0195581 -0.000278357
7.37624 -0.0190091 -0.000266589
7.47712 -0.0184826 -0.000255473
7.57807 -0.0179776 -0.000244964
7.67911 -0.0174928 -0.000235022
7.78023 -0.0170272 -0.000225609
7.88143 -0.0165798 -0.000216689
7.98271 -0.0161495 -0.00020823
8.08408 -0.0157357 -0.000200203
8.18554 -0.0153373 -0.000192581
8.28708 -0.0149536 -0.000185337
8.38872 -0.014584 -0.00017845
8.49044 -0.0142278 -0.000171896
8.59226 -0.0138842 -0.000165657
8.69417 -0.0135527 -0.000159713
8.79618 -0.0132327 -0.000154046
8.89828 -0.0129238 -0.000148642
9.00048 -0.0126253 -0.000143484
9.10278 -0.0123368 -0.000138559
9.20518 -0.0120579 -0.000133854
9.30769 -0.0117882 -0.000129357
9.4103 -0.0115272 -0.000125056
9.51301 -0.0112746 -0.00012094
9.61583 -0.01103 -0.000117
9.71877 -0.0107931 -0.000113227
9.82181 -0.0105635 -0.000109611
9.92496 -0.010341 -0.000106145
10.0282 -0.0101253 -0.000102821
10.1316 -0.009916 -9.96313e-05
10.2351 -0.00971297 -9.65695e-05
10.3387 -0.00951592 -9.36293e-05
10.4425 -0.00932463 -9.08046e-05
10.5463 -0.00913885 -8.80899e-05
10.6503 -0.00895839 -8.54798e-05
10.7545 -0.00878304 -8.29693e-05
10.8587 -0.00861261 -8.05537e-05
10.9631 -0.00844691 -7.82286e-05
11.0676 -0.00828577 -7.59898e-05
11.1722 -0.00812902 -7.38333e-05
11.277 -0.00797651 -7.17553e-05
11.3819 -0.00782807 -6.97524e-05
11.487 -0.00768356 -6.78211e-05
11.5922 -0.00754285 -6.59583e-05
11.6975 -0.0074058 -6.41609e-05
11.803 -0.00727229 -6.24262e-05
11.9086 -0.00714219 -6.07514e-05
12.0144 -0.00701539 -5.9134e-05
12.1204 -0.00689177 -5.75715e-05
12.2265 -0.00677122 -5.60615e-05
12.3327 -0.00665366 -5.46021e-05
12.4391 -0.00653897 -5.31909e-05
12.5457 -0.00642706 -5.18261e-05
12.6524 -0.00631785 -5.05057e-05
12.7593 -0.00621124 -4.92281e-05
12.8664 -0.00610716 -4.79914e-05
12.9737 -0.00600552 -4.6794e-05
13.0811 -0.00590624 -4.56344e-05
13.1887 -0.00580926 -4.45111e-05
13.2965 -0.0057145 -4.34228e-05
13.4044 -0.00562189 -4.23679e-05
13.5126 -0.00553136 -4.13454e-05
13.6209 -0.00544287 -4.03539e-05
13.7294 -0.00535633 -3.93923e-05
13.8382 -0.0052717 -3.84595e-05
13.9471 -0.00518892 -3.75543e-05
14.0562 -0.00510793 -3.66759e-05
14.1655 -0.00502869 -3.58232e-05
14.275 -0.00495114 -3.49952e-05
14.3848 -0.00487522 -3.41911e-05
14.4947 -0.00480091 -3.34101e-05
14.6049 -0.00472814 -3.26512e-05
14.7152 -0.00465688 -3.19138e-05
14.8258 -0.00458709 -3.11971e-05
14.9367 -0.00451872 -3.05003e-05
15.0477 -0.00445174 -2.98228e-05
15.159 -0.0043861 -2.9164e-05
15.2705 -0.00432177 -2.85231e-05
15.3823 -0.00425871 -2.78995e-05
15.4943 -0.0041969 -2.72928e-05
15.6066 -0.00413629 -2.67022e-05
15.7191 -0.00407686 -2.61274e-05
15.8319 -0.00401857 -2.55677e-05
15.9449 -0.00396139 -2.50227e-05
16.0582 -0.0039053 -2.44919e-05
16.1717 -0.00385026 -2.39748e-05
16.2856 -0.00379626 -2.3471e-05
16.3997 -0.00374326 -2.29801e-05
16.5141 -0.00369123 -2.25016e-05
16.6288 -0.00364016 -2.20352e-05
16.7437 -0.00359001 -2.15805e-05
16.859 -0.00354078 -2.11371e-05
16.9746 -0.00349242 -2.07046e-05
17.0905 -0.00344492 -2.02828e-05
17.2067 -0.00339827 -1.98714e-05
17.3232 -0.00335243 -1.94699e-05
17.4401 -0.00330739 -1.9078e-05
17.5572 -0.00326313 -1.86956e-05
17.6748 -0.00321963 -1.83223e-05
17.7926 -0.00317688 -1.79579e-05
17.9108 -0.00313485 -1.7602e-05
18.0294 -0.00309352 -1.72544e-05
18.1483 -0.00305289 -1.6915e-05
18.2676 -0.00301293 -1.65834e-05
18.3873 -0.00297363 -1.62594e-05
18.5074 -0.00293497 -1.59428e-05
18.6278 -0.00289694 -1.56333e-05
18.7487 -0.00285952 -1.53309e-05
18.8699 -0.0028227 -1.50353e-05
18.9916 -0.00278646 -1.47462e-05
19.1137 -0.0027508 -1.44635e-05
19.2362 -0.00271569 -1.41871e-05
19.3592 -0.00268114 -1.39167e-05
19.4826 -0.00264711 -1.36522e-05
19.6065 -0.0026136 -1.33934e-05
19.7309 -0.00258061 -1.31402e-05
19.8557 -0.00254811 -1.28924e-05
19.9811 -0.0025161 -1.26498e-05
20.1069 -0.00248456 -1.24124e-05
20.2333 -0.00245349 -1.21799e-05
20.3602 -0.00242287 -1.19523e-05
20.4876 -0.0023927 -1.17294e-05
20.6156 -0.00236296 -1.15111e-05
20.7441 -0.00233364 -1.12973e-05
20.8732 -0.00230474 -1.10878e-05
21.0029 -0.00227624 -1.08825e-05
21.1332 -0.00224814 -1.06813e-05
21.2642 -0.00222043 -1.04841e-05
21.3958 -0.0021931 -1.02909e-05
21.528 -0.00216613 -1.01014e-05
21.6609 -0.00213953 -9.91567e-06
21.7945 -0.00211328 -9.73351e-06
21.9288 -0.00208737 -9.55485e-06
22.0639 -0.0020618 -9.37961e-06
22.1997 -0.00203656 -9.2077e-06
22.3363 -0.00201164 -9.03902e-06
22.4736 -0.00198704 -8.87349e-06
22.6118 -0.00196274 -8.71103e-06
22.7509 -0.00193874 -8.55156e-06
22.8908 -0.00191503 -8.39499e-06
23.0316 -0.00189161 -8.24126e-06
23.1733 -0.00186846 -8.09029e-06
23.316 -0.00184558 -7.942e-06
23.4597 -0.00182297 -7.79632e-06
23.6044 -0.00180061 -7.65318e-06
23.7502 -0.00177851 -7.51252e-06
23.8971 -0.00175664 -7.37426e-06
24.0451 -0.00173501 -7.23833e-06
24.1944 -0.00171361 -7.10468e-06
24.3448 -0.00169243 -6.97323e-06
24.4966 -0.00167146 -6.84393e-06
24.6496 -0.0016507 -6.71671e-06
24.8041 -0.00163015 -6.59151e-06
24.9601 -0.00160978 -6.46826e-06
25.1175 -0.00158961 -6.34691e-06
25.2766 -0.00156961 -6.2274e-06
25.4373 -0.00154978 -6.10966e-06
25.5998 -0.00153011 -5.99363e-06
25.7641 -0.0015106 -5.87925e-06
25.9304 -0.00149124 -5.76646e-06
26.0988 -0.00147201 -5.6552e-06
26.2693 -0.00145291 -5.5454e-06
26.4421 -0.00143393 -5.43699e-06
26.6174 -0.00141506 -5.32991e-06
26.7954 -0.00139628 -5.22409e-06
26.9761 -0.00137759 -5.11945e-06
27.1598 -0.00135896 -5.01591e-06
27.3468 -0.0013404 -4.91339e-06
27.5373 -0.00132187 -4.81179e-06
27.7317 -0.00130337 -4.71103e-06
27.9302 -0.00128486 -4.61098e-06
28.1333 -0.00126634 -4.51153e-06
28.3415 -0.00124776 -4.41253e-06
28.5554 -0.00122909 -4.31381e-06
28.7758 -0.0012103 -4.21519e-06
29.0035 -0.00119133 -4.11642e-06
29.2396 -0.00117212 -4.0172e-06
29.4858 -0.00115259 -3.91714e-06
29.7441 -0.00113262 -3.81571e-06
30.0173 -0.00111205 -3.71217e-06
30.3101 -0.00109063 -3.60537e-06
30.6297 -0.00106795 -3.4934e-06
30.9905 -0.00104318 -3.37249e-06
31.4301 -0.00101415 -3.23261e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda4.0Nc1QuantumOneLoop/GRpOneLoop.txt <==
-31.4301 -0.00101427 -3.23338e-06
-30.9905 -0.00104331 -3.37332e-06
-30.6297 -0.00106808 -3.49428e-06
-30.3101 -0.00109077 -3.6063e-06
-30.0173 -0.0011122 -3.71314e-06
-29.7441 -0.00113277 -3.81673e-06
-29.4858 -0.00115275 -3.91821e-06
-29.2396 -0.00117229 -4.01831e-06
-29.0035 -0.0011915 -4.11758e-06
-28.7758 -0.00121047 -4.2164e-06
-28.5554 -0.00122927 -4.31507e-06
-28.3415 -0.00124794 -4.41383e-06
-28.1333 -0.00126653 -4.51288e-06
-27.9302 -0.00128506 -4.61239e-06
-27.7317 -0.00130357 -4.71248e-06
-27.5373 -0.00132208 -4.8133e-06
-27.3468 -0.00134061 -4.91495e-06
-27.1598 -0.00135918 -5.01753e-06
-26.9761 -0.00137781 -5.12112e-06
-26.7954 -0.00139651 -5.22582e-06
-26.6174 -0.00141529 -5.3317e-06
-26.4421 -0.00143417 -5.43884e-06
-26.2693 -0.00145316 -5.54731e-06
-26.0988 -0.00147227 -5.65717e-06
-25.9304 -0.0014915 -5.7685e-06
-25.7641 -0.00151087 -5.88136e-06
-25.5998 -0.00153039 -5.9958e-06
-25.4373 -0.00155006 -6.1119e-06
-25.2766 -0.0015699 -6.22971e-06
-25.1175 -0.00158991 -6.3493e-06
-24.9601 -0.00161009 -6.47073e-06
-24.8041 -0.00163046 -6.59405e-06
-24.6496 -0.00165103 -6.71934e-06
-24.4966 -0.00167179 -6.84664e-06
-24.3448 -0.00169277 -6.97603e-06
-24.1944 -0.00171396 -7.10757e-06
-24.0451 -0.00173537 -7.24131e-06
-23.8971 -0.00175701 -7.37733e-06
-23.7502 -0.00177888 -7.51569e-06
-23.6044 -0.001801 -7.65645e-06
-23.4597 -0.00182336 -7.79969e-06
-23.316 -0.00184599 -7.94548e-06
-23.1733 -0.00186887 -8.09388e-06
-23.0316 -0.00189203 -8.24496e-06
-22.8908 -0.00191547 -8.39881e-06
-22.7509 -0.00193919 -8.55549e-06
-22.6118 -0.0019632 -8.71508e-06
-22.4736 -0.00198751 -8.87767e-06
-22.3363 -0.00201212 -9.04333e-06
-22.1997 -0.00203705 -9.21214e-06
-22.0639 -0.00206231 -9.3842e-06
-21.9288 -0.00208789 -9.55958e-06
-21.7945 -0.00211381 -9.73839e-06
-21.6609 -0.00214007 -9.9207e-06
-21.528 -0.00216669 -1.01066e-05
-21.3958 -0.00219367 -1.02962e-05
-21.2642 -0.00222102 -1.04897e-05
-21.1332 -0.00224874 -1.0687e-05
-21.0029 -0.00227686 -1.08883e-05
-20.8732 -0.00230537 -1.10938e-05
-20.7441 -0.00233429 -1.13035e-05
-20.6156 -0.00236362 -1.15176e-05
-20.4876 -0.00239338 -1.17361e-05
-20.3602 -0.00242357 -1.19592e-05
-20.2333 -0.0024542 -1.2187e-05
-20.1069 -0.00248529 -1.24197e-05
-19.9811 -0.00251685 -1.26574e-05
-19.8557 -0.00254888 -1.29002e-05
-19.7309 -0.0025814 -1.31483e-05
-19.6065 -0.00261441 -1.34017e-05
-19.4826 -0.00264794 -1.36608e-05
-19.3592 -0.00268199 -1.39256e-05
-19.2362 -0.00271657 -1.41962e-05
-19.1137 -0.0027517 -1.4473e-05
-18.9916 -0.00278738 -1.47559e-05
-18.8699 -0.00282364 -1.50453e-05
-18.7487 -0.00286049 -1.53413e-05
-18.6278 -0.00289793 -1.56441e-05
-18.5074 -0.00293599 -1.59539e-05
-18.3873 -0.00297467 -1.62708e-05
-18.2676 -0.003014 -1.65952e-05
-18.1483 -0.00305399 -1.69272e-05
-18.0294 -0.00309466 -1.72671e-05
-17.9108 -0.00313601 -1.76151e-05
-17.7926 -0.00317808 -1.79714e-05
-17.6748 -0.00322086 -1.83363e-05
-17.5572 -0.0032644 -1.87101e-05
-17.4401 -0.00330869 -1.9093e-05
-17.3232 -0.00335376 -1.94853e-05
-17.2067 -0.00339964 -1.98874e-05
-17.0905 -0.00344633 -2.02994e-05
-16.9746 -0.00349387 -2.07218e-05
-16.859 -0.00354226 -2.11548e-05
-16.7437 -0.00359154 -2.15989e-05
-16.6288 -0.00364173 -2.20542e-05
-16.5141 -0.00369285 -2.25213e-05
-16.3997 -0.00374492 -2.30005e-05
-16.2856 -0.00379797 -2.34921e-05
-16.1717 -0.00385202 -2.39967e-05
-16.0582 -0.00390711 -2.45146e-05
-15.9449 -0.00396325 -2.50462e-05
-15.8319 -0.00402048 -2.55921e-05
-15.7191 -0.00407883 -2.61527e-05
-15.6066 -0.00413832 -2.67284e-05
-15.4943 -0.00419899 -2.73199e-05
-15.3823 -0.00426086 -2.79277e-05
-15.2705 -0.00432398 -2.85523e-05
-15.159 -0.00438838 -2.91943e-05
-15.0477 -0.00445409 -2.98544e-05
-14.9367 -0.00452114 -3.0533e-05
-14.8258 -0.00458959 -3.12311e-05
-14.7152 -0.00465946 -3.19491e-05
-14.6049 -0.0047308 -3.26879e-05
-14.4947 -0.00480364 -3.34481e-05
-14.3848 -0.00487804 -3.42307e-05
-14.275 -0.00495404 -3.50363e-05
-14.1655 -0.00503169 -3.58659e-05
-14.0562 -0.00511103 -3.67204e-05
-13.9471 -0.00519212 -3.76006e-05
-13.8382 -0.005275 -3.85076e-05
-13.7294 -0.00535974 -3.94424e-05
-13.6209 -0.00544638 -4.0406e-05
-13.5126 -0.00553499 -4.13997e-05
-13.4044 -0.00562564 -4.24245e-05
-13.2965 -0.00571837 -4.34817e-05
-13.1887 -0.00581326 -4.45725e-05
-13.0811 -0.00591038 -4.56984e-05
-12.9737 -0.0060098 -4.68607e-05
-12.8664 -0.00611158 -4.80609e-05
-12.7593 -0.00621582 -4.93007e-05
-12.6524 -0.00632259 -5.05815e-05
-12.5457 -0.00643196 -5.19052e-05
-12.4391 -0.00654404 -5.32735e-05
-12.3327 -0.00665891 -5.46883e-05
-12.2265 -0.00677666 -5.61517e-05
-12.1204 -0.0068974 -5.76657e-05
-12.0144 -0.00702123 -5.92325e-05
-11.9086 -0.00714824 -6.08544e-05
-11.803 -0.00727857 -6.2534e-05
-11.6975 -0.00741231 -6.42738e-05
-11.5922 -0.0075496 -6.60764e-05
-11.487 -0.00769057 -6.79448e-05
-11.3819 -0.00783534 -6.9882e-05
-11.277 -0.00798406 -7.18912e-05
-11.1722 -0.00813687 -7.39758e-05
-11.0676 -0.00829392 -7.61393e-05
-10.9631 -0.00845538 -7.83856e-05
-10.8587 -0.00862142 -8.07185e-05
-10.7545 -0.0087922 -8.31424e-05
-10.6503 -0.00896792 -8.56616e-05
-10.5463 -0.00914877 -8.82811e-05
-10.4425 -0.00933495 -9.10057e-05
-10.3387 -0.00952667 -9.38409e-05
-10.2351 -0.00972417 -9.67923e-05
-10.1316 -0.00992767 -9.9866e-05
-10.0282 -0.0101374 -0.000103068
-9.92496 -0.0103537 -0.000106406
-9.82181 -0.0105768 -0.000109887
-9.71877 -0.0108069 -0.000113517
-9.61583 -0.0110445 -0.000117307
-9.51301 -0.0112897 -0.000121264
-9.4103 -0.011543 -0.000125398
-9.30769 -0.0118047 -0.000129719
-9.20518 -0.0120752 -0.000134238
-9.10278 -0.0123549 -0.000138966
-9.00048 -0.0126442 -0.000143915
-8.89828 -0.0129436 -0.000149098
-8.79618 -0.0132535 -0.000154531
-8.69417 -0.0135745 -0.000160227
-8.59226 -0.0139071 -0.000166204
-8.49044 -0.0142518 -0.000172478
-8.38872 -0.0146093 -0.000179069
-8.28708 -0.0149802 -0.000185996
-8.18554 -0.0153652 -0.000193283
-8.08408 -0.0157651 -0.000200952
-7.98271 -0.0161805 -0.00020903
-7.88143 -0.0166124 -0.000217543
-7.78023 -0.0170617 -0.000226522
-7.67911 -0.0175292 -0.000236
-7.57807 -0.018016 -0.000246012
-7.47712 -0.0185232 -0.000256596
-7.37624 -0.019052 -0.000267794
-7.27544 -0.0196036 -0.000279653
-7.17471 -0.0201794 -0.000292221
-7.07406 -0.0207808 -0.000305552
-6.97348 -0.0214093 -0.000319708
-6.87298 -0.0220668 -0.000334752
-6.77254 -0.0227549 -0.000350757
-6.67218 -0.0234758 -0.000367802
-6.57188 -0.0242314 -0.000385972
-6.47166 -0.0250241 -0.000405364
-6.37149 -0.0258564 -0.000426085
-6.2714 -0.0267311 -0.000448249
-6.17136 -0.0276511 -0.000471989
-6.07139 -0.0286196 -0.000497448
-5.97148 -0.0296403 -0.000524787
-5.87163 -0.0307169 -0.000554186
-5.77184 -0.0318538 -0.000585845
-5.67211 -0.0330555 -0.00061999
-5.57243 -0.0343273 -0.000656874
-5.47281 -0.0356747 -0.000696783
-5.37325 -0.0371041 -0.000740037
-5.27373 -0.0386224 -0.000787004
-5.17427 -0.0402373 -0.000838098
-5.07487 -0.0419573 -0.000893791
-4.97551 -0.043792 -0.000954627
-4.8762 -0.0457522 -0.00102122
-4.77694 -0.0478498 -0.0010943
-4.67772 -0.0500983 -0.00117468
-4.57855 -0.0525131 -0.00126332
-4.47943 -0.0551114 -0.00136135
-4.38035 -0.057913 -0.00147008
-4.28131 -0.0609403 -0.00159104
-4.18232 -0.064219 -0.00172607
-4.08336 -0.0677789 -0.00187733
-3.98445 -0.0716543 -0.00204742
-3.88557 -0.0758851 -0.00223947
-3.78673 -0.080518 -0.00245728
-3.68793 -0.0856078 -0.00270547
-3.58916 -0.0912197 -0.00298976
-3.49043 -0.0974309 -0.00331723
-3.39173 -0.104334 -0.00369677
-3.29307 -0.112043 -0.00413964
-3.19443 -0.120694 -0.00466027
-3.09583 -0.130457 -0.00527741
-2.99725 -0.141544 -0.00601572
-2.89871 -0.154221 -0.00690818
-2.80019 -0.168833 -0.0079997
-2.7017 -0.185823 -0.00935263
-2.60323 -0.205782 -0.0110556
-2.50479 -0.229509 -0.0132377
-2.40638 -0.258108 -0.0160935
-2.30798 -0.293155 -0.0199264
-2.20961 -0.336971 -0.0252306
-2.11126 -0.393119 -0.0328559
-2.01293 -0.467359 -0.0443634
-1.91462 -0.56961 -0.0628778
-1.81632 -0.718471 -0.0954122
-1.71804 -0.953012 -0.160462
-1.61978 -1.36931 -0.320333
-1.52154 -2.25173 -0.892721
-1.42331 -3.23768 -4.87611
-1.32509 3.62948 -2.74142
-1.22689 2.1674 -0.62414
-1.12869 1.47769 -0.253723
-1.03051 1.13435 -0.134463
-0.932337 0.934376 -0.0820257
-0.834173 0.805744 -0.0544033
-0.736016 0.717628 -0.0380105
-0.637867 0.654838 -0.0274004
-0.539723 0.609097 -0.0200454
-0.441585 0.575564 -0.014638
-0.343451 0.55127 -0.0104412
-0.24532 0.534348 -0.00700575
-0.147191 0.523629 -0.00403603
-0.0490634 0.518429 -0.00131868
0.0490634 0.518429 0.00131868
0.147191 0.523629 0.00403603
0.24532 0.534348 0.00700575
0.343451 0.55127 0.0104412
0.441585 0.575564 0.014638
0.539723 0.609097 0.0200454
0.637867 0.654838 0.0274004
0.736016 0.717628 0.0380105
0.834173 0.805744 0.0544033
0.932337 0.934376 0.0820257
1.03051 1.13435 0.134463
1.12869 1.47769 0.253723
1.22689 2.1674 0.62414
1.32509 3.62948 2.74142
1.42331 -3.23768 4.87611
1.52154 -2.25173 0.892721
1.61978 -1.36931 0.320333
1.71804 -0.953012 0.160462
1.81632 -0.718471 0.0954122
1.91462 -0.56961 0.0628778
2.01293 -0.467359 0.0443634
2.11126 -0.393119 0.0328559
2.20961 -0.336971 0.0252306
2.30798 -0.293155 0.0199264
2.40638 -0.258108 0.0160935
2.50479 -0.229509 0.0132377
2.60323 -0.205782 0.0110556
2.7017 -0.185823 0.00935263
2.80019 -0.168833 0.0079997
2.89871 -0.154221 0.00690818
2.99725 -0.141544 0.00601572
3.09583 -0.130457 0.00527741
3.19443 -0.120694 0.00466027
3.29307 -0.112043 0.00413964
3.39173 -0.104334 0.00369677
3.49043 -0.0974309 0.00331723
3.58916 -0.0912197 0.00298976
3.68793 -0.0856078 0.00270547
3.78673 -0.080518 0.00245728
3.88557 -0.0758851 0.00223947
3.98445 -0.0716543 0.00204742
4.08336 -0.0677789 0.00187733
4.18232 -0.064219 0.00172607
4.28131 -0.0609403 0.00159104
4.38035 -0.057913 0.00147008
4.47943 -0.0551114 0.00136135
4.57855 -0.0525131 0.00126332
4.67772 -0.0500983 0.00117468
4.77694 -0.0478498 0.0010943
4.8762 -0.0457522 0.00102122
4.97551 -0.043792 0.000954627
5.07487 -0.0419573 0.000893791
5.17427 -0.0402373 0.000838098
5.27373 -0.0386224 0.000787004
5.37325 -0.0371041 0.000740037
5.47281 -0.0356747 0.000696783
5.57243 -0.0343273 0.000656874
5.67211 -0.0330555 0.00061999
5.77184 -0.0318538 0.000585845
5.87163 -0.0307169 0.000554186
5.97148 -0.0296403 0.000524787
6.07139 -0.0286196 0.000497448
6.17136 -0.0276511 0.000471989
6.2714 -0.0267311 0.000448249
6.37149 -0.0258564 0.000426085
6.47166 -0.0250241 0.000405364
6.57188 -0.0242314 0.000385972
6.67218 -0.0234758 0.000367802
6.77254 -0.0227549 0.000350757
6.87298 -0.0220668 0.000334752
6.97348 -0.0214093 0.000319708
7.07406 -0.0207808 0.000305552
7.17471 -0.0201794 0.000292221
7.27544 -0.0196036 0.000279653
7.37624 -0.019052 0.000267794
7.47712 -0.0185232 0.000256596
7.57807 -0.018016 0.000246012
7.67911 -0.0175292 0.000236
7.78023 -0.0170617 0.000226522
7.88143 -0.0166124 0.000217543
7.98271 -0.0161805 0.00020903
8.08408 -0.0157651 0.000200952
8.18554 -0.0153652 0.000193283
8.28708 -0.0149802 0.000185996
8.38872 -0.0146093 0.000179069
8.49044 -0.0142518 0.000172478
8.59226 -0.0139071 0.000166204
8.69417 -0.0135745 0.000160227
8.79618 -0.0132535 0.000154531
8.89828 -0.0129436 0.000149098
9.00048 -0.0126442 0.000143915
9.10278 -0.0123549 0.000138966
9.20518 -0.0120752 0.000134238
9.30769 -0.0118047 0.000129719
9.4103 -0.011543 0.000125398
9.51301 -0.0112897 0.000121264
9.61583 -0.0110445 0.000117307
9.71877 -0.0108069 0.000113517
9.82181 -0.0105768 0.000109887
9.92496 -0.0103537 0.000106406
10.0282 -0.0101374 0.000103068
10.1316 -0.00992767 9.9866e-05
10.2351 -0.00972417 9.67923e-05
10.3387 -0.00952667 9.38409e-05
10.4425 -0.00933495 9.10057e-05
10.5463 -0.00914877 8.82811e-05
10.6503 -0.00896792 8.56616e-05
10.7545 -0.0087922 8.31424e-05
10.8587 -0.00862142 8.07185e-05
10.9631 -0.00845538 7.83856e-05
11.0676 -0.00829392 7.61393e-05
11.1722 -0.00813687 7.39758e-05
11.277 -0.00798406 7.18912e-05
11.3819 -0.00783534 6.9882e-05
11.487 -0.00769057 6.79448e-05
11.5922 -0.0075496 6.60764e-05
11.6975 -0.00741231 6.42738e-05
11.803 -0.00727857 6.2534e-05
11.9086 -0.00714824 6.08544e-05
12.0144 -0.00702123 5.92325e-05
12.1204 -0.0068974 5.76657e-05
12.2265 -0.00677666 5.61517e-05
12.3327 -0.00665891 5.46883e-05
12.4391 -0.00654404 5.32735e-05
12.5457 -0.00643196 5.19052e-05
12.6524 -0.00632259 5.05815e-05
12.7593 -0.00621582 4.93007e-05
12.8664 -0.00611158 4.80609e-05
12.9737 -0.0060098 4.68607e-05
13.0811 -0.00591038 4.56984e-05
13.1887 -0.00581326 4.45725e-05
13.2965 -0.00571837 4.34817e-05
13.4044 -0.00562564 4.24245e-05
13.5126 -0.00553499 4.13997e-05
13.6209 -0.00544638 4.0406e-05
13.7294 -0.00535974 3.94424e-05
13.8382 -0.005275 3.85076e-05
13.9471 -0.00519212 3.76006e-05
14.0562 -0.00511103 3.67204e-05
14.1655 -0.00503169 3.58659e-05
14.275 -0.00495404 3.50363e-05
14.3848 -0.00487804 3.42307e-05
14.4947 -0.00480364 3.34481e-05
14.6049 -0.0047308 3.26879e-05
14.7152 -0.00465946 3.19491e-05
14.8258 -0.00458959 3.12311e-05
14.9367 -0.00452114 3.0533e-05
15.0477 -0.00445409 2.98544e-05
15.159 -0.00438838 2.91943e-05
15.2705 -0.00432398 2.85523e-05
15.3823 -0.00426086 2.79277e-05
15.4943 -0.00419899 2.73199e-05
15.6066 -0.00413832 2.67284e-05
15.7191 -0.00407883 2.61527e-05
15.8319 -0.00402048 2.55921e-05
15.9449 -0.00396325 2.50462e-05
16.0582 -0.00390711 2.45146e-05
16.1717 -0.00385202 2.39967e-05
16.2856 -0.00379797 2.34921e-05
16.3997 -0.00374492 2.30005e-05
16.5141 -0.00369285 2.25213e-05
16.6288 -0.00364173 2.20542e-05
16.7437 -0.00359154 2.15989e-05
16.859 -0.00354226 2.11548e-05
16.9746 -0.00349387 2.07218e-05
17.0905 -0.00344633 2.02994e-05
17.2067 -0.00339964 1.98874e-05
17.3232 -0.00335376 1.94853e-05
17.4401 -0.00330869 1.9093e-05
17.5572 -0.0032644 1.87101e-05
17.6748 -0.00322086 1.83363e-05
17.7926 -0.00317808 1.79714e-05
17.9108 -0.00313601 1.76151e-05
18.0294 -0.00309466 1.72671e-05
18.1483 -0.00305399 1.69272e-05
18.2676 -0.003014 1.65952e-05
18.3873 -0.00297467 1.62708e-05
18.5074 -0.00293599 1.59539e-05
18.6278 -0.00289793 1.56441e-05
18.7487 -0.00286049 1.53413e-05
18.8699 -0.00282364 1.50453e-05
18.9916 -0.00278738 1.47559e-05
19.1137 -0.0027517 1.4473e-05
19.2362 -0.00271657 1.41962e-05
19.3592 -0.00268199 1.39256e-05
19.4826 -0.00264794 1.36608e-05
19.6065 -0.00261441 1.34017e-05
19.7309 -0.0025814 1.31483e-05
19.8557 -0.00254888 1.29002e-05
19.9811 -0.00251685 1.26574e-05
20.1069 -0.00248529 1.24197e-05
20.2333 -0.0024542 1.2187e-05
20.3602 -0.00242357 1.19592e-05
20.4876 -0.00239338 1.17361e-05
20.6156 -0.00236362 1.15176e-05
20.7441 -0.00233429 1.13035e-05
20.8732 -0.00230537 1.10938e-05
21.0029 -0.00227686 1.08883e-05
21.1332 -0.00224874 1.0687e-05
21.2642 -0.00222102 1.04897e-05
21.3958 -0.00219367 1.02962e-05
21.528 -0.00216669 1.01066e-05
21.6609 -0.00214007 9.9207e-06
21.7945 -0.00211381 9.73839e-06
21.9288 -0.00208789 9.55958e-06
22.0639 -0.00206231 9.3842e-06
22.1997 -0.00203705 9.21214e-06
22.3363 -0.00201212 9.04333e-06
22.4736 -0.00198751 8.87767e-06
22.6118 -0.0019632 8.71508e-06
22.7509 -0.00193919 8.55549e-06
22.8908 -0.00191547 8.39881e-06
23.0316 -0.00189203 8.24496e-06
23.1733 -0.00186887 8.09388e-06
23.316 -0.00184599 7.94548e-06
23.4597 -0.00182336 7.79969e-06
23.6044 -0.001801 7.65645e-06
23.7502 -0.00177888 7.51569e-06
23.8971 -0.00175701 7.37733e-06
24.0451 -0.00173537 7.24131e-06
24.1944 -0.00171396 7.10757e-06
24.3448 -0.00169277 6.97603e-06
24.4966 -0.00167179 6.84664e-06
24.6496 -0.00165103 6.71934e-06
24.8041 -0.00163046 6.59405e-06
24.9601 -0.00161009 6.47073e-06
25.1175 -0.00158991 6.3493e-06
25.2766 -0.0015699 6.22971e-06
25.4373 -0.00155006 6.1119e-06
25.5998 -0.00153039 5.9958e-06
25.7641 -0.00151087 5.88136e-06
25.9304 -0.0014915 5.7685e-06
26.0988 -0.00147227 5.65717e-06
26.2693 -0.00145316 5.54731e-06
26.4421 -0.00143417 5.43884e-06
26.6174 -0.00141529 5.3317e-06
26.7954 -0.00139651 5.22582e-06
26.9761 -0.00137781 5.12112e-06
27.1598 -0.00135918 5.01753e-06
27.3468 -0.00134061 4.91495e-06
27.5373 -0.00132208 4.8133e-06
27.7317 -0.00130357 4.71248e-06
27.9302 -0.00128506 4.61239e-06
28.1333 -0.00126653 4.51288e-06
28.3415 -0.00124794 4.41383e-06
28.5554 -0.00122927 4.31507e-06
28.7758 -0.00121047 4.2164e-06
29.0035 -0.0011915 4.11758e-06
29.2396 -0.00117229 4.01831e-06
29.4858 -0.00115275 3.91821e-06
29.7441 -0.00113277 3.81673e-06
30.0173 -0.0011122 3.71314e-06
30.3101 -0.00109077 3.6063e-06
30.6297 -0.00106808 3.49428e-06
30.9905 -0.00104331 3.37332e-06
31.4301 -0.00101427 3.23338e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda4.0Nc1QuantumOneLoop/GRpTwoLoop.txt <==
-31.4301 -0.00101589 -3.2484e-06
-30.9905 -0.00104505 -3.38128e-06
-30.6297 -0.00106989 -3.50576e-06
-30.3101 -0.00109268 -3.60425e-06
-30.0173 -0.00111417 -3.70096e-06
-29.7441 -0.00113485 -3.7922e-06
-29.4858 -0.0011549 -3.92442e-06
-29.2396 -0.0011745 -4.04997e-06
-29.0035 -0.00119376 -4.13722e-06
-28.7758 -0.00121283 -4.21306e-06
-28.5554 -0.0012317 -4.34454e-06
-28.3415 -0.00125044 -4.43325e-06
-28.1333 -0.0012691 -4.52019e-06
-27.9302 -0.00128772 -4.63971e-06
-27.7317 -0.00130629 -4.73275e-06
-27.5373 -0.0013249 -4.82352e-06
-27.3468 -0.00134349 -4.95046e-06
-27.1598 -0.00136215 -5.02645e-06
-26.9761 -0.00138086 -5.15054e-06
-26.7954 -0.00139964 -5.24943e-06
-26.6174 -0.00141851 -5.35008e-06
-26.4421 -0.00143748 -5.47171e-06
-26.2693 -0.00145655 -5.56666e-06
-26.0988 -0.00147576 -5.68617e-06
-25.9304 -0.00149506 -5.79913e-06
-25.7641 -0.00151455 -5.9017e-06
-25.5998 -0.00153414 -6.03692e-06
-25.4373 -0.00155393 -6.12918e-06
-25.2766 -0.00157386 -6.27335e-06
-25.1175 -0.00159397 -6.37212e-06
-24.9601 -0.00161426 -6.50989e-06
-24.8041 -0.00163473 -6.62701e-06
-24.6496 -0.00165541 -6.75275e-06
-24.4966 -0.00167629 -6.88833e-06
-24.3448 -0.00169737 -7.00767e-06
-24.1944 -0.00171868 -7.15283e-06
-24.0451 -0.0017402 -7.27707e-06
-23.8971 -0.00176198 -7.42098e-06
-23.7502 -0.00178396 -7.55992e-06
-23.6044 -0.00180623 -7.69598e-06
-23.4597 -0.0018287 -7.85352e-06
-23.316 -0.00185148 -7.98174e-06
-23.1733 -0.00187448 -8.15533e-06
-23.0316 -0.0018978 -8.28133e-06
-22.8908 -0.00192136 -8.46428e-06
-22.7509 -0.00194524 -8.59613e-06
-22.6118 -0.0019694 -8.78101e-06
-22.4736 -0.00199386 -8.92596e-06
-22.3363 -0.00201864 -9.10755e-06
-22.1997 -0.00204373 -9.26973e-06
-22.0639 -0.00206915 -9.44652e-06
-21.9288 -0.0020949 -9.62617e-06
-21.7945 -0.002121 -9.80043e-06
-21.6609 -0.00214744 -9.99447e-06
-21.528 -0.00217424 -1.01712e-05
-21.3958 -0.00220142 -1.03746e-05
-21.2642 -0.00222895 -1.056e-05
-21.1332 -0.0022569 -1.07676e-05
-21.0029 -0.00228519 -1.09671e-05
-20.8732 -0.00231394 -1.11748e-05
-20.7441 -0.00234305 -1.13926e-05
-20.6156 -0.00237263 -1.15984e-05
-20.4876 -0.00240259 -1.18362e-05
-20.3602 -0.00243304 -1.20405e-05
-20.2333 -0.00246389 -1.22978e-05
-20.1069 -0.00249526 -1.25031e-05
-19.9811 -0.00252705 -1.27775e-05
-19.8557 -0.00255936 -1.2988e-05
-19.7309 -0.00259213 -1.32761e-05
-19.6065 -0.00262543 -1.34966e-05
-19.4826 -0.00265924 -1.37948e-05
-19.3592 -0.00269358 -1.403e-05
-19.2362 -0.00272847 -1.4335e-05
-19.1137 -0.0027639 -1.45891e-05
-18.9916 -0.00279992 -1.48988e-05
-18.8699 -0.00283649 -1.51747e-05
-18.7487 -0.00287369 -1.54883e-05
-18.6278 -0.00291147 -1.57875e-05
-18.5074 -0.0029499 -1.61058e-05
-18.3873 -0.00298895 -1.64285e-05
-18.2676 -0.00302866 -1.67536e-05
-18.1483 -0.00306904 -1.70987e-05
-18.0294 -0.00311011 -1.74342e-05
-17.9108 -0.00315189 -1.77997e-05
-17.7926 -0.00319437 -1.81496e-05
-17.6748 -0.00323762 -1.85333e-05
-17.5572 -0.00328159 -1.89021e-05
-17.4401 -0.00332638 -1.93015e-05
-17.3232 -0.00337191 -1.96939e-05
-17.2067 -0.00341833 -2.01068e-05
-17.0905 -0.00346549 -2.05271e-05
-16.9746 -0.00351361 -2.09521e-05
-16.859 -0.00356251 -2.14039e-05
-16.7437 -0.00361242 -2.18403e-05
-16.6288 -0.00366314 -2.23267e-05
-16.5141 -0.00371492 -2.27749e-05
-16.3997 -0.00376756 -2.32979e-05
-16.2856 -0.00382132 -2.37595e-05
-16.1717 -0.00387599 -2.43205e-05
-16.0582 -0.00393183 -2.47977e-05
-15.9449 -0.00398864 -2.53974e-05
-15.8319 -0.00404666 -2.58937e-05
-15.7191 -0.00410573 -2.65322e-05
-15.6066 -0.00416605 -2.70516e-05
-15.4943 -0.00422752 -2.77287e-05
-15.3823 -0.00429027 -2.82759e-05
-15.2705 -0.00435425 -2.89912e-05
-15.159 -0.00441957 -2.95714e-05
-15.0477 -0.00448623 -3.03244e-05
-14.9367 -0.00455426 -3.09432e-05
-14.8258 -0.00462373 -3.17337e-05
-14.7152 -0.00469463 -3.23965e-05
-14.6049 -0.00476709 -3.3225e-05
-14.4947 -0.00484104 -3.39372e-05
-14.3848 -0.00491666 -3.48045e-05
-14.275 -0.00499384 -3.55717e-05
-14.1655 -0.00507279 -3.64795e-05
-14.0562 -0.0051534 -3.73067e-05
-13.9471 -0.0052359 -3.82575e-05
-13.8382 -0.00532016 -3.91498e-05
-13.7294 -0.00540642 -4.01471e-05
-13.6209 -0.00549455 -4.11091e-05
-13.5126 -0.0055848 -4.21574e-05
-13.4044 -0.00567706 -4.31937e-05
-13.2965 -0.00577155 -4.42986e-05
-13.1887 -0.00586821 -4.54136e-05
-13.0811 -0.00596721 -4.65816e-05
-12.9737 -0.00606856 -4.77797e-05
-12.8664 -0.00617237 -4.90186e-05
-12.7593 -0.00627874 -5.03042e-05
-12.6524 -0.00638767 -5.16229e-05
-12.5457 -0.00649939 -5.30007e-05
-12.4391 -0.0066138 -5.44091e-05
-12.3327 -0.00673124 -5.58841e-05
-12.2265 -0.0068515 -5.73934e-05
-12.1204 -0.00697507 -5.8971e-05
-12.0144 -0.00710161 -6.05935e-05
-11.9086 -0.00723174 -6.228e-05
-11.803 -0.007365 -6.40293e-05
-11.6975 -0.00750217 -6.58316e-05
-11.5922 -0.00764266 -6.77228e-05
-11.487 -0.00778739 -6.96489e-05
-11.3819 -0.00793564 -7.16983e-05
-11.277 -0.00808851 -7.37575e-05
-11.1722 -0.00824513 -7.59831e-05
-11.0676 -0.00840674 -7.81862e-05
-10.9631 -0.00857239 -8.0608e-05
-10.8587 -0.00874344 -8.29674e-05
-10.7545 -0.00891885 -8.5607e-05
-10.6503 -0.00910009 -8.81372e-05
-10.5463 -0.00928604 -9.10189e-05
-10.4425 -0.00947831 -9.37366e-05
-10.3387 -0.0096757 -9.68872e-05
-10.2351 -0.0098799 -9.98118e-05
-10.1316 -0.0100897 -0.000103261
-10.0282 -0.0103069 -0.000106415
-9.92496 -0.0105302 -0.000110197
-9.82181 -0.0107614 -0.000113605
-9.71877 -0.0109995 -0.000117757
-9.61583 -0.0112461 -0.000121451
-9.51301 -0.0115002 -0.000126016
-9.4103 -0.0117635 -0.000130029
-9.30769 -0.0120353 -0.000135055
-9.20518 -0.0123169 -0.000139427
-9.10278 -0.0126079 -0.000144971
-9.00048 -0.0129097 -0.000149749
-8.89828 -0.0132219 -0.000155873
-8.79618 -0.0135457 -0.00016111
-8.69417 -0.0138812 -0.000167889
-8.59226 -0.0142293 -0.000173648
-8.49044 -0.0145907 -0.000181168
-8.38872 -0.0149657 -0.000187522
-8.28708 -0.0153556 -0.000195882
-8.18554 -0.0157603 -0.000202917
-8.08408 -0.0161819 -0.000212235
-7.98271 -0.0166198 -0.000220051
-7.88143 -0.0170767 -0.000230465
-7.78023 -0.0175514 -0.000239182
-7.67911 -0.0180477 -0.000250856
-7.57807 -0.0185637 -0.000260616
-7.47712 -0.0191043 -0.000273745
-7.37624 -0.0196666 -0.000284718
-7.27544 -0.0202569 -0.000299537
-7.17471 -0.0208714 -0.000311927
-7.07406 -0.021518 -0.00032872
-6.97348 -0.0221916 -0.000342776
-6.87298 -0.0229019 -0.000361888
-6.77254 -0.0236427 -0.000377914
-6.67218 -0.0244258 -0.000399769
-6.57188 -0.0252433 -0.000418139
-6.47166 -0.0261098 -0.000443263
-6.37149 -0.0270155 -0.000464446
-6.2714 -0.027978 -0.000493495
-6.17136 -0.0289856 -0.00051808
-6.07139 -0.0300594 -0.000551888
-5.97148 -0.0311856 -0.000580629
-5.87163 -0.0323893 -0.000620262
-5.77184 -0.0336543 -0.000654137
-5.67211 -0.0350109 -0.000700988
-5.57243 -0.0364397 -0.000741288
-5.47281 -0.0379776 -0.000797201
-5.37325 -0.0396019 -0.000845673
-5.27373 -0.041357 -0.000913151
-5.17427 -0.0432165 -0.000972213
-5.07487 -0.0452348 -0.00105474
-4.97551 -0.0473811 -0.00112787
-4.8762 -0.0497226 -0.00123048
-4.77694 -0.0522238 -0.00132285
-4.67772 -0.0549688 -0.00145315
-4.57855 -0.0579171 -0.00157295
-4.47943 -0.0611759 -0.00174312
-4.38035 -0.0647004 -0.00190428
-4.28131 -0.0686315 -0.00213547
-4.18232 -0.0729219 -0.0023641
-4.08336 -0.0777646 -0.00269744
-3.98445 -0.083118 -0.00304936
-3.88557 -0.0892643 -0.00357811
-3.78673 -0.096193 -0.00419639
-3.68793 -0.104364 -0.00518308
-3.58916 -0.113882 -0.00654
-3.49043 -0.12563 -0.00899236
-3.39173 -0.14007 -0.0133435
-3.29307 -0.158675 -0.0233157
-3.19443 -0.177657 -0.0471793
-3.09583 -0.167526 -0.0905546
-2.99725 -0.13644 -0.0794682
-2.89871 -0.138872 -0.0528396
-2.80019 -0.159228 -0.0389611
-2.7017 -0.185999 -0.0339359
-2.60323 -0.217164 -0.0328061
-2.50479 -0.254259 -0.0353061
-2.40638 -0.299781 -0.0395661
-2.30798 -0.358166 -0.0483375
-2.20961 -0.435715 -0.0600956
-2.11126 -0.544958 -0.0827811
-2.01293 -0.708094 -0.117529
-1.91462 -0.975899 -0.197737
-1.81632 -1.47997 -0.368238
-1.71804 -2.69877 -1.04289
-1.61978 -7.33452 -8.63111
-1.52154 6.12524 -0.0467895
-1.42331 2.76135 1.03545
-1.32509 1.54524 1.20033
-1.22689 0.603493 1.03514
-1.12869 0.208204 0.556898
-1.03051 0.158527 0.218021
-0.932337 0.169983 0.115795
-0.834173 0.205288 0.0671889
-0.736016 0.224026 0.0385013
-0.637867 0.233428 0.0234364
-0.539723 0.237795 0.0142643
-0.441585 0.239615 0.00935508
-0.343451 0.240046 0.00563064
-0.24532 0.239992 0.00375135
-0.147191 0.239747 0.00174673
-0.0490634 0.239616 0.000795438
0.0490634 0.239616 -0.000795438
0.147191 0.239747 -0.00174673
0.24532 0.239992 -0.00375135
0.343451 0.240046 -0.00563064
0.441585 0.239615 -0.00935508
0.539723 0.237795 -0.0142643
0.637867 0.233428 -0.0234364
0.736016 0.224026 -0.0385013
0.834173 0.205288 -0.0671889
0.932337 0.169983 -0.115795
1.03051 0.158527 -0.218021
1.12869 0.208204 -0.556898
1.22689 0.603493 -1.03514
1.32509 1.54524 -1.20033
1.42331 2.76135 -1.03545
1.52154 6.12524 0.0467895
1.61978 -7.33452 8.63111
1.71804 -2.69877 1.04289
1.81632 -1.47997 0.368238
1.91462 -0.975899 0.197737
2.01293 -0.708094 0.117529
2.11126 -0.544958 0.0827811
2.20961 -0.435715 0.0600956
2.30798 -0.358166 0.0483375
2.40638 -0.299781 0.0395661
2.50479 -0.254259 0.0353061
2.60323 -0.217164 0.0328061
2.7017 -0.185999 0.0339359
2.80019 -0.159228 0.0389611
2.89871 -0.138872 0.0528396
2.99725 -0.13644 0.0794682
3.09583 -0.167526 0.0905546
3.19443 -0.177657 0.0471793
3.29307 -0.158675 0.0233157
3.39173 -0.14007 0.0133435
3.49043 -0.12563 0.00899236
3.58916 -0.113882 0.00654
3.68793 -0.104364 0.00518308
3.78673 -0.096193 0.00419639
3.88557 -0.0892643 0.00357811
3.98445 -0.083118 0.00304936
4.08336 -0.0777646 0.00269744
4.18232 -0.0729219 0.0023641
4.28131 -0.0686315 0.00213547
4.38035 -0.0647004 0.00190428
4.47943 -0.0611759 0.00174312
4.57855 -0.0579171 0.00157295
4.67772 -0.0549688 0.00145315
4.77694 -0.0522238 0.00132285
4.8762 -0.0497226 0.00123048
4.97551 -0.0473811 0.00112787
5.07487 -0.0452348 0.00105474
5.17427 -0.0432165 0.000972213
5.27373 -0.041357 0.000913151
5.37325 -0.0396019 0.000845673
5.47281 -0.0379776 0.000797201
5.57243 -0.0364397 0.000741288
5.67211 -0.0350109 0.000700988
5.77184 -0.0336543 0.000654137
5.87163 -0.0323893 0.000620262
5.97148 -0.0311856 0.000580629
6.07139 -0.0300594 0.000551888
6.17136 -0.0289856 0.00051808
6.2714 -0.027978 0.000493495
6.37149 -0.0270155 0.000464446
6.47166 -0.0261098 0.000443263
6.57188 -0.0252433 0.000418139
6.67218 -0.0244258 0.000399769
6.77254 -0.0236427 0.000377914
6.87298 -0.0229019 0.000361888
6.97348 -0.0221916 0.000342776
7.07406 -0.021518 0.00032872
7.17471 -0.0208714 0.000311927
7.27544 -0.0202569 0.000299537
7.37624 -0.0196666 0.000284718
7.47712 -0.0191043 0.000273745
7.57807 -0.0185637 0.000260616
7.67911 -0.0180477 0.000250856
7.78023 -0.0175514 0.000239182
7.88143 -0.0170767 0.000230465
7.98271 -0.0166198 0.000220051
8.08408 -0.0161819 0.000212235
8.18554 -0.0157603 0.000202917
8.28708 -0.0153556 0.000195882
8.38872 -0.0149657 0.000187522
8.49044 -0.0145907 0.000181168
8.59226 -0.0142293 0.000173648
8.69417 -0.0138812 0.000167889
8.79618 -0.0135457 0.00016111
8.89828 -0.0132219 0.000155873
9.00048 -0.0129097 0.000149749
9.10278 -0.0126079 0.000144971
9.20518 -0.0123169 0.000139427
9.30769 -0.0120353 0.000135055
9.4103 -0.0117635 0.000130029
9.51301 -0.0115002 0.000126016
9.61583 -0.0112461 0.000121451
9.71877 -0.0109995 0.000117757
9.82181 -0.0107614 0.000113605
9.92496 -0.0105302 0.000110197
10.0282 -0.0103069 0.000106415
10.1316 -0.0100897 0.000103261
10.2351 -0.0098799 9.98118e-05
10.3387 -0.0096757 9.68872e-05
10.4425 -0.00947831 9.37366e-05
10.5463 -0.00928604 9.10189e-05
10.6503 -0.00910009 8.81372e-05
10.7545 -0.00891885 8.5607e-05
10.8587 -0.00874344 8.29674e-05
10.9631 -0.00857239 8.0608e-05
11.0676 -0.00840674 7.81862e-05
11.1722 -0.00824513 7.59831e-05
11.277 -0.00808851 7.37575e-05
11.3819 -0.00793564 7.16983e-05
11.487 -0.00778739 6.96489e-05
11.5922 -0.00764266 6.77228e-05
11.6975 -0.00750217 6.58316e-05
11.803 -0.007365 6.40293e-05
11.9086 -0.00723174 6.228e-05
12.0144 -0.00710161 6.05935e-05
12.1204 -0.00697507 5.8971e-05
12.2265 -0.0068515 5.73934e-05
12.3327 -0.00673124 5.58841e-05
12.4391 -0.0066138 5.44091e-05
12.5457 -0.00649939 5.30007e-05
12.6524 -0.00638767 5.16229e-05
12.7593 -0.00627874 5.03042e-05
12.8664 -0.00617237 4.90186e-05
12.9737 -0.00606856 4.77797e-05
13.0811 -0.00596721 4.65816e-05
13.1887 -0.00586821 4.54136e-05
13.2965 -0.00577155 4.42986e-05
13.4044 -0.00567706 4.31937e-05
13.5126 -0.0055848 4.21574e-05
13.6209 -0.00549455 4.11091e-05
13.7294 -0.00540642 4.01471e-05
13.8382 -0.00532016 3.91498e-05
13.9471 -0.0052359 3.82575e-05
14.0562 -0.0051534 3.73067e-05
14.1655 -0.00507279 3.64795e-05
14.275 -0.00499384 3.55717e-05
14.3848 -0.00491666 3.48045e-05
14.4947 -0.00484104 3.39372e-05
14.6049 -0.00476709 3.3225e-05
14.7152 -0.00469463 3.23965e-05
14.8258 -0.00462373 3.17337e-05
14.9367 -0.00455426 3.09432e-05
15.0477 -0.00448623 3.03244e-05
15.159 -0.00441957 2.95714e-05
15.2705 -0.00435425 2.89912e-05
15.3823 -0.00429027 2.82759e-05
15.4943 -0.00422752 2.77287e-05
15.6066 -0.00416605 2.70516e-05
15.7191 -0.00410573 2.65322e-05
15.8319 -0.00404666 2.58937e-05
15.9449 -0.00398864 2.53974e-05
16.0582 -0.00393183 2.47977e-05
16.1717 -0.00387599 2.43205e-05
16.2856 -0.00382132 2.37595e-05
16.3997 -0.00376756 2.32979e-05
16.5141 -0.00371492 2.27749e-05
16.6288 -0.00366314 2.23267e-05
16.7437 -0.00361242 2.18403e-05
16.859 -0.00356251 2.14039e-05
16.9746 -0.00351361 2.09521e-05
17.0905 -0.00346549 2.05271e-05
17.2067 -0.00341833 2.01068e-05
17.3232 -0.00337191 1.96939e-05
17.4401 -0.00332638 1.93015e-05
17.5572 -0.00328159 1.89021e-05
17.6748 -0.00323762 1.85333e-05
17.7926 -0.00319437 1.81496e-05
17.9108 -0.00315189 1.77997e-05
18.0294 -0.00311011 1.74342e-05
18.1483 -0.00306904 1.70987e-05
18.2676 -0.00302866 1.67536e-05
18.3873 -0.00298895 1.64285e-05
18.5074 -0.0029499 1.61058e-05
18.6278 -0.00291147 1.57875e-05
18.7487 -0.00287369 1.54883e-05
18.8699 -0.00283649 1.51747e-05
18.9916 -0.00279992 1.48988e-05
19.1137 -0.0027639 1.45891e-05
19.2362 -0.00272847 1.4335e-05
19.3592 -0.00269358 1.403e-05
19.4826 -0.00265924 1.37948e-05
19.6065 -0.00262543 1.34966e-05
19.7309 -0.00259213 1.32761e-05
19.8557 -0.00255936 1.2988e-05
19.9811 -0.00252705 1.27775e-05
20.1069 -0.00249526 1.25031e-05
20.2333 -0.00246389 1.22978e-05
20.3602 -0.00243304 1.20405e-05
20.4876 -0.00240259 1.18362e-05
20.6156 -0.00237263 1.15984e-05
20.7441 -0.00234305 1.13926e-05
20.8732 -0.00231394 1.11748e-05
21.0029 -0.00228519 1.09671e-05
21.1332 -0.0022569 1.07676e-05
21.2642 -0.00222895 1.056e-05
21.3958 -0.00220142 1.03746e-05
21.528 -0.00217424 1.01712e-05
21.6609 -0.00214744 9.99447e-06
21.7945 -0.002121 9.80043e-06
21.9288 -0.0020949 9.62617e-06
22.0639 -0.00206915 9.44652e-06
22.1997 -0.00204373 9.26973e-06
22.3363 -0.00201864 9.10755e-06
22.4736 -0.00199386 8.92596e-06
22.6118 -0.0019694 8.78101e-06
22.7509 -0.00194524 8.59613e-06
22.8908 -0.00192136 8.46428e-06
23.0316 -0.0018978 8.28133e-06
23.1733 -0.00187448 8.15533e-06
23.316 -0.00185148 7.98174e-06
23.4597 -0.0018287 7.85352e-06
23.6044 -0.00180623 7.69598e-06
23.7502 -0.00178396 7.55992e-06
23.8971 -0.00176198 7.42098e-06
24.0451 -0.0017402 7.27707e-06
24.1944 -0.00171868 7.15283e-06
24.3448 -0.00169737 7.00767e-06
24.4966 -0.00167629 6.88833e-06
24.6496 -0.00165541 6.75275e-06
24.8041 -0.00163473 6.62701e-06
24.9601 -0.00161426 6.50989e-06
25.1175 -0.00159397 6.37212e-06
25.2766 -0.00157386 6.27335e-06
25.4373 -0.00155393 6.12918e-06
25.5998 -0.00153414 6.03692e-06
25.7641 -0.00151455 5.9017e-06
25.9304 -0.00149506 5.79913e-06
26.0988 -0.00147576 5.68617e-06
26.2693 -0.00145655 5.56666e-06
26.4421 -0.00143748 5.47171e-06
26.6174 -0.00141851 5.35008e-06
26.7954 -0.00139964 5.24943e-06
26.9761 -0.00138086 5.15054e-06
27.1598 -0.00136215 5.02645e-06
27.3468 -0.00134349 4.95046e-06
27.5373 -0.0013249 4.82352e-06
27.7317 -0.00130629 4.73275e-06
27.9302 -0.00128772 4.63971e-06
28.1333 -0.0012691 4.52019e-06
28.3415 -0.00125044 4.43325e-06
28.5554 -0.0012317 4.34454e-06
28.7758 -0.00121283 4.21306e-06
29.0035 -0.00119376 4.13722e-06
29.2396 -0.0011745 4.04997e-06
29.4858 -0.0011549 3.92442e-06
29.7441 -0.00113485 3.7922e-06
30.0173 -0.00111417 3.70096e-06
30.3101 -0.00109268 3.60425e-06
30.6297 -0.00106989 3.50576e-06
30.9905 -0.00104505 3.38128e-06
31.4301 -0.00101589 3.2484e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda4.0Nc1QuantumOneLoop/GRp_FRG.txt <==
-31.4301 -0.00101405 -3.23338e-06
-30.9905 -0.00104308 -3.37251e-06
-30.6297 -0.00106784 -3.49359e-06
-30.3101 -0.00109052 -3.6052e-06
-30.0173 -0.00111194 -3.71205e-06
-29.7441 -0.00113251 -3.81507e-06
-29.4858 -0.00115247 -3.91612e-06
-29.2396 -0.001172 -4.01586e-06
-29.0035 -0.0011912 -4.11613e-06
-28.7758 -0.00121017 -4.2156e-06
-28.5554 -0.00122895 -4.31352e-06
-28.3415 -0.00124762 -4.41156e-06
-28.1333 -0.00126619 -4.51183e-06
-27.9302 -0.00128472 -4.61077e-06
-27.7317 -0.00130322 -4.71012e-06
-27.5373 -0.00132172 -4.81201e-06
-27.3468 -0.00134024 -4.91292e-06
-27.1598 -0.0013588 -5.01494e-06
-26.9761 -0.00137742 -5.12013e-06
-26.7954 -0.00139611 -5.22257e-06
-26.6174 -0.00141488 -5.32959e-06
-26.4421 -0.00143375 -5.43755e-06
-26.2693 -0.00145272 -5.54301e-06
-26.0988 -0.00147182 -5.65619e-06
-25.9304 -0.00149104 -5.76554e-06
-25.7641 -0.0015104 -5.87716e-06
-25.5998 -0.00152991 -5.99595e-06
-25.4373 -0.00154957 -6.10543e-06
-25.2766 -0.00156939 -6.22918e-06
-25.1175 -0.00158939 -6.34659e-06
-24.9601 -0.00160956 -6.46296e-06
-24.8041 -0.00162991 -6.59862e-06
-24.6496 -0.00165047 -6.70836e-06
-24.4966 -0.00167121 -6.84489e-06
-24.3448 -0.00169218 -6.98016e-06
-24.1944 -0.00171336 -7.08856e-06
-24.0451 -0.00173474 -7.25201e-06
-23.8971 -0.00175638 -7.36966e-06
-23.7502 -0.00177823 -7.50004e-06
-23.6044 -0.00180032 -7.67387e-06
-23.4597 -0.0018227 -7.77704e-06
-23.316 -0.00184528 -7.94415e-06
-23.1733 -0.00186815 -8.10419e-06
-23.0316 -0.00189132 -8.21747e-06
-22.8908 -0.0019147 -8.40981e-06
-22.7509 -0.00193842 -8.5522e-06
-22.6118 -0.00196242 -8.69402e-06
-22.4736 -0.00198668 -8.89044e-06
-22.3363 -0.00201131 -9.03178e-06
-22.1997 -0.00203621 -9.19864e-06
-22.0639 -0.00206142 -9.39319e-06
-21.9288 -0.00208701 -9.54588e-06
-21.7945 -0.0021129 -9.72919e-06
-21.6609 -0.00213912 -9.92513e-06
-21.528 -0.00216575 -1.00942e-05
-21.3958 -0.00219269 -1.0288e-05
-21.2642 -0.00222 -1.04906e-05
-21.1332 -0.00224773 -1.06776e-05
-21.0029 -0.0022758 -1.08776e-05
-20.8732 -0.00230428 -1.10948e-05
-20.7441 -0.00233319 -1.12948e-05
-20.6156 -0.00236249 -1.15058e-05
-20.4876 -0.00239221 -1.17365e-05
-20.3602 -0.00242239 -1.19512e-05
-20.2333 -0.00245299 -1.21751e-05
-20.1069 -0.00248403 -1.24183e-05
-19.9811 -0.00251557 -1.26513e-05
-19.8557 -0.00254757 -1.28881e-05
-19.7309 -0.00258004 -1.31448e-05
-19.6065 -0.00261304 -1.33984e-05
-19.4826 -0.00264653 -1.36481e-05
-19.3592 -0.00268053 -1.3921e-05
-19.2362 -0.00271507 -1.41861e-05
-19.1137 -0.0027502 -1.44091e-05
-18.9916 -0.00278583 -1.47372e-05
-18.8699 -0.00282206 -1.5061e-05
-18.7487 -0.00285887 -1.53291e-05
-18.6278 -0.00289625 -1.56431e-05
-18.5074 -0.00293429 -1.59607e-05
-18.3873 -0.0029729 -1.62585e-05
-18.2676 -0.00301222 -1.66041e-05
-18.1483 -0.00305214 -1.69193e-05
-18.0294 -0.00309275 -1.7272e-05
-17.9108 -0.0031341 -1.76211e-05
-17.7926 -0.00317605 -1.79515e-05
-17.6748 -0.00321882 -1.8359e-05
-17.5572 -0.00326231 -1.86959e-05
-17.4401 -0.00330651 -1.9092e-05
-17.3232 -0.00335158 -1.95022e-05
-17.2067 -0.00339734 -1.98686e-05
-17.0905 -0.00344401 -2.03133e-05
-16.9746 -0.00349149 -2.07205e-05
-16.859 -0.00353976 -2.11469e-05
-16.7437 -0.00358907 -2.1628e-05
-16.6288 -0.00363912 -2.20229e-05
-16.5141 -0.00369017 -2.25446e-05
-16.3997 -0.00374223 -2.30132e-05
-16.2856 -0.00379512 -2.34672e-05
-16.1717 -0.00384916 -2.4034e-05
-16.0582 -0.00390415 -2.45031e-05
-15.9449 -0.00396017 -2.50462e-05
-15.8319 -0.00401742 -2.56331e-05
-15.7191 -0.00407557 -2.61163e-05
-15.6066 -0.00413502 -2.67706e-05
-15.4943 -0.00419565 -2.73347e-05
-15.3823 -0.0042573 -2.78988e-05
-15.2705 -0.00432045 -2.86233e-05
-15.159 -0.0043847 -2.91717e-05
-15.0477 -0.00445022 -2.98652e-05
-14.9367 -0.00451734 -3.06026e-05
-14.8258 -0.00458551 -3.11868e-05
-14.7152 -0.00465532 -3.20083e-05
-14.6049 -0.00472664 -3.27372e-05
-14.4947 -0.00479916 -3.33978e-05
-14.3848 -0.00487362 -3.43509e-05
-14.275 -0.00494945 -3.50266e-05
-14.1655 -0.0050268 -3.5869e-05
-14.0562 -0.00510627 -3.68525e-05
-13.9471 -0.00518701 -3.75571e-05
-13.8382 -0.00526973 -3.85709e-05
-13.7294 -0.00535456 -3.95781e-05
-13.6209 -0.00544071 -4.03249e-05
-13.5126 -0.00552935 -4.15659e-05
-13.4044 -0.00561993 -4.24994e-05
-13.2965 -0.00571213 -4.34301e-05
-13.1887 -0.00580721 -4.48148e-05
-13.0811 -0.00590403 -4.57091e-05
-12.9737 -0.00600297 -4.68746e-05
-12.8664 -0.00610506 -4.83607e-05
-12.7593 -0.0062087 -4.92362e-05
-12.6524 -0.00631521 -5.07136e-05
-12.5457 -0.00642485 -5.22282e-05
-12.4391 -0.00653608 -5.31449e-05
-12.3327 -0.00665098 -5.49939e-05
-12.2265 -0.00676882 -5.64192e-05
-12.1204 -0.00688853 -5.75484e-05
-12.0144 -0.00701273 -5.97048e-05
-11.9086 -0.00713949 -6.1063e-05
-11.803 -0.00726875 -6.24538e-05
-11.6975 -0.0074032 -6.49498e-05
-11.5922 -0.00753974 -6.61374e-05
-11.487 -0.00767982 -6.80328e-05
-11.3819 -0.00782552 -7.07136e-05
-11.277 -0.00797291 -7.18309e-05
-11.1722 -0.00812518 -7.42925e-05
-11.0676 -0.00828327 -7.70903e-05
-10.9631 -0.00844273 -7.81889e-05
-10.8587 -0.00860886 -8.13825e-05
-10.7545 -0.00878054 -8.41867e-05
-10.6503 -0.00895361 -8.53538e-05
-10.5463 -0.00913538 -8.94133e-05
-10.4425 -0.00932202 -9.20025e-05
-10.3387 -0.00951053 -9.35438e-05
-10.2351 -0.00971006 -9.84662e-05
-10.1316 -0.0099132 -0.000100837
-10.0282 -0.0101193 -0.00010282
-9.92496 -0.0103389 -0.000108781
-9.82181 -0.0105603 -0.000110644
-9.71877 -0.0107868 -0.000113557
-9.61583 -0.0110292 -0.000120474
-9.51301 -0.0112709 -0.000121802
-9.4103 -0.011521 -0.0001259
-9.30769 -0.011789 -0.000133805
-9.20518 -0.0120534 -0.000134459
-9.10278 -0.0123311 -0.000140204
-9.00048 -0.0126284 -0.000149159
-8.89828 -0.0129182 -0.00014885
-8.79618 -0.0132284 -0.000157011
-8.69417 -0.0135588 -0.000166743
-8.59226 -0.0138775 -0.000165533
-8.49044 -0.0142262 -0.000176588
-8.38872 -0.0145941 -0.000187326
-8.28708 -0.0149456 -0.000184577
-8.18554 -0.0153405 -0.000200107
-8.08408 -0.015751 -0.000211348
-7.98271 -0.0161402 -0.000206856
-7.88143 -0.0165907 -0.00022811
-7.78023 -0.0170489 -0.000239631
-7.67911 -0.0174825 -0.000232703
-7.57807 -0.0180006 -0.00026235
-7.47712 -0.0185117 -0.000273305
-7.37624 -0.0189991 -0.000262968
-7.27544 -0.019597 -0.000303622
-7.17471 -0.0201667 -0.000312005
-7.07406 -0.0207232 -0.000298977
-6.97348 -0.0214147 -0.000353405
-6.87298 -0.0220515 -0.000357623
-6.77254 -0.0226949 -0.000341354
-6.67218 -0.0234955 -0.000412299
-6.57188 -0.0242119 -0.000409034
-6.47166 -0.024966 -0.000392096
-6.37149 -0.0258972 -0.000481503
-6.2714 -0.0267108 -0.000470061
-6.17136 -0.0276014 -0.000454723
-6.07139 -0.0286847 -0.000566644
-5.97148 -0.0296209 -0.000541262
-5.87163 -0.0306854 -0.000530861
-5.77184 -0.0319561 -0.000664453
-5.67211 -0.0330546 -0.000626631
-5.57243 -0.0343339 -0.000628277
-5.47281 -0.0358294 -0.000781318
-5.37325 -0.0371495 -0.000740123
-5.27373 -0.0387061 -0.000764756
-5.17427 -0.0404797 -0.000946505
-5.07487 -0.0421068 -0.000915657
-4.97551 -0.0440245 -0.000982016
-4.8762 -0.0461602 -0.00121489
-4.77694 -0.0482126 -0.00122574
-4.67772 -0.0506199 -0.00138062
-4.57855 -0.0532516 -0.001722
-4.47943 -0.0558819 -0.0018464
-4.38035 -0.0589411 -0.00215112
-4.28131 -0.0623089 -0.00268107
-4.18232 -0.0658921 -0.00310593
-4.08336 -0.0700391 -0.00399683
-3.98445 -0.0744707 -0.00558592
-3.88557 -0.0786755 -0.00774347
-3.78673 -0.0822177 -0.010401
-3.68793 -0.0849041 -0.0126688
-3.58916 -0.0874232 -0.0137082
-3.49043 -0.090667 -0.013664
-3.39173 -0.0951923 -0.0129739
-3.29307 -0.101131 -0.0121344
-3.19443 -0.108487 -0.0114354
-3.09583 -0.117218 -0.0110614
-2.99725 -0.127414 -0.0110604
-2.89871 -0.139252 -0.0115132
-2.80019 -0.153066 -0.0124884
-2.7017 -0.169403 -0.0141849
-2.60323 -0.188844 -0.0168411
-2.50479 -0.212353 -0.0209102
-2.40638 -0.240436 -0.026811
-2.30798 -0.274559 -0.0353942
-2.20961 -0.316237 -0.0477565
-2.11126 -0.368813 -0.0664014
-2.01293 -0.435688 -0.0953135
-1.91462 -0.521039 -0.142669
-1.81632 -0.624624 -0.221317
-1.71804 -0.738999 -0.352904
-1.61978 -0.834388 -0.570905
-1.52154 -0.817296 -0.883801
-1.42331 -0.608832 -1.14181
-1.32509 -0.377932 -1.22891
-1.22689 -0.23251 -1.29476
-1.12869 -0.0783095 -1.45179
-1.03051 0.247599 -1.66589
-0.932337 0.818547 -1.67762
-0.834173 1.29951 -1.27351
-0.736016 1.39683 -0.77658
-0.637867 1.29699 -0.445873
-0.539723 1.16753 -0.26375
-0.441585 1.06172 -0.159875
-0.343451 0.983505 -0.100246
-0.24532 0.930099 -0.0598333
-0.147191 0.896683 -0.033216
-0.0490634 0.880769 -0.00973858
0.0490634 0.880769 0.00973857
0.147191 0.896683 0.033216
0.24532 0.9301 0.0598332
0.343451 0.983505 0.100245
0.441585 1.06172 0.159875
0.539723 1.16753 0.26375
0.637867 1.29699 0.445873
0.736016 1.39683 0.77658
0.834173 1.29951 1.27351
0.932337 0.818547 1.67762
1.03051 0.247599 1.66589
1.12869 -0.0783095 1.45179
1.22689 -0.23251 1.29476
1.32509 -0.377932 1.22891
1.42331 -0.608832 1.14181
1.52154 -0.817296 0.883801
1.61978 -0.834388 0.570905
1.71804 -0.738999 0.352904
1.81632 -0.624624 0.221317
1.91462 -0.521039 0.142669
2.01293 -0.435688 0.0953135
2.11126 -0.368813 0.0664014
2.20961 -0.316237 0.0477565
2.30798 -0.274559 0.0353942
2.40638 -0.240436 0.026811
2.50479 -0.212353 0.0209102
2.60323 -0.188844 0.0168411
2.7017 -0.169403 0.0141849
2.80019 -0.153066 0.0124884
2.89871 -0.139252 0.0115132
2.99725 -0.127414 0.0110604
3.09583 -0.117218 0.0110614
3.19443 -0.108487 0.0114354
3.29307 -0.101131 0.0121344
3.39173 -0.0951923 0.0129739
3.49043 -0.090667 0.013664
3.58916 -0.0874232 0.0137082
3.68793 -0.0849041 0.0126688
3.78673 -0.0822177 0.010401
3.88557 -0.0786755 0.00774347
3.98445 -0.0744707 0.00558592
4.08336 -0.0700391 0.00399683
4.18232 -0.0658921 0.00310593
4.28131 -0.0623089 0.00268107
4.38035 -0.0589411 0.00215112
4.47943 -0.0558819 0.0018464
4.57855 -0.0532516 0.001722
4.67772 -0.0506199 0.00138062
4.77694 -0.0482126 0.00122574
4.8762 -0.0461602 0.00121489
4.97551 -0.0440245 0.000982016
5.07487 -0.0421068 0.000915657
5.17427 -0.0404797 0.000946505
5.27373 -0.0387061 0.000764756
5.37325 -0.0371495 0.000740123
5.47281 -0.0358294 0.000781318
5.57243 -0.0343339 0.000628277
5.67211 -0.0330546 0.000626631
5.77184 -0.0319561 0.000664453
5.87163 -0.0306854 0.000530861
5.97148 -0.0296209 0.000541262
6.07139 -0.0286847 0.000566644
6.17136 -0.0276014 0.000454723
6.2714 -0.0267108 0.000470061
6.37149 -0.0258972 0.000481503
6.47166 -0.024966 0.000392096
6.57188 -0.0242119 0.000409034
6.67218 -0.0234955 0.000412299
6.77254 -0.0226949 0.000341354
6.87298 -0.0220515 0.000357623
6.97348 -0.0214147 0.000353405
7.07406 -0.0207232 0.000298977
7.17471 -0.0201667 0.000312005
7.27544 -0.019597 0.000303622
7.37624 -0.0189991 0.000262968
7.47712 -0.0185117 0.000273305
7.57807 -0.0180006 0.00026235
7.67911 -0.0174825 0.000232703
7.78023 -0.0170489 0.000239631
7.88143 -0.0165907 0.00022811
7.98271 -0.0161402 0.000206856
8.08408 -0.015751 0.000211348
8.18554 -0.0153405 0.000200107
8.28708 -0.0149456 0.000184577
8.38872 -0.0145941 0.000187326
8.49044 -0.0142262 0.000176588
8.59226 -0.0138775 0.000165533
8.69417 -0.0135588 0.000166743
8.79618 -0.0132284 0.000157011
8.89828 -0.0129182 0.00014885
9.00048 -0.0126284 0.000149159
9.10278 -0.0123311 0.000140204
9.20518 -0.0120534 0.000134459
9.30769 -0.011789 0.000133805
9.4103 -0.011521 0.0001259
9.51301 -0.0112709 0.000121802
9.61583 -0.0110292 0.000120474
9.71877 -0.0107868 0.000113557
9.82181 -0.0105603 0.000110644
9.92496 -0.0103389 0.000108781
10.0282 -0.0101193 0.00010282
10.1316 -0.0099132 0.000100837
10.2351 -0.00971006 9.84662e-05
10.3387 -0.00951053 9.35438e-05
10.4425 -0.00932202 9.20025e-05
10.5463 -0.00913538 8.94133e-05
10.6503 -0.00895361 8.53538e-05
10.7545 -0.00878054 8.41867e-05
10.8587 -0.00860886 8.13825e-05
10.9631 -0.00844273 7.81889e-05
11.0676 -0.00828327 7.70903e-05
11.1722 -0.00812518 7.42925e-05
11.277 -0.00797291 7.18308e-05
11.3819 -0.00782552 7.07136e-05
11.487 -0.00767982 6.80328e-05
11.5922 -0.00753974 6.61374e-05
11.6975 -0.0074032 6.49498e-05
11.803 -0.00726875 6.24538e-05
11.9086 -0.00713949 6.1063e-05
12.0144 -0.00701273 5.97048e-05
12.1204 -0.00688853 5.75484e-05
12.2265 -0.00676882 5.64192e-05
12.3327 -0.00665098 5.49939e-05
12.4391 -0.00653608 5.31449e-05
12.5457 -0.00642485 5.22282e-05
12.6524 -0.00631521 5.07136e-05
12.7593 -0.0062087 4.92362e-05
12.8664 -0.00610506 4.83607e-05
12.9737 -0.00600297 4.68746e-05
13.0811 -0.00590403 4.57091e-05
13.1887 -0.00580721 4.48148e-05
13.2965 -0.00571213 4.34301e-05
13.4044 -0.00561993 4.24994e-05
13.5126 -0.00552935 4.15659e-05
13.6209 -0.00544071 4.03249e-05
13.7294 -0.00535456 3.95781e-05
13.8382 -0.00526973 3.85709e-05
13.9471 -0.00518701 3.75571e-05
14.0562 -0.00510627 3.68525e-05
14.1655 -0.0050268 3.5869e-05
14.275 -0.00494945 3.50266e-05
14.3848 -0.00487362 3.43509e-05
14.4947 -0.00479916 3.33978e-05
14.6049 -0.00472664 3.27372e-05
14.7152 -0.00465532 3.20083e-05
14.8258 -0.00458551 3.11868e-05
14.9367 -0.00451734 3.06026e-05
15.0477 -0.00445022 2.98652e-05
15.159 -0.0043847 2.91717e-05
15.2705 -0.00432045 2.86233e-05
15.3823 -0.0042573 2.78988e-05
15.4943 -0.00419565 2.73347e-05
15.6066 -0.00413502 2.67706e-05
15.7191 -0.00407557 2.61163e-05
15.8319 -0.00401742 2.56331e-05
15.9449 -0.00396017 2.50462e-05
16.0582 -0.00390415 2.45031e-05
16.1717 -0.00384916 2.4034e-05
16.2856 -0.00379512 2.34672e-05
16.3997 -0.00374223 2.30132e-05
16.5141 -0.00369017 2.25446e-05
16.6288 -0.00363912 2.20229e-05
16.7437 -0.00358907 2.1628e-05
16.859 -0.00353976 2.11469e-05
16.9746 -0.00349149 2.07205e-05
17.0905 -0.00344401 2.03133e-05
17.2067 -0.00339734 1.98686e-05
17.3232 -0.00335158 1.95022e-05
17.4401 -0.00330651 1.9092e-05
17.5572 -0.00326231 1.86959e-05
17.6748 -0.00321882 1.8359e-05
17.7926 -0.00317605 1.79515e-05
17.9108 -0.0031341 1.76211e-05
18.0294 -0.00309275 1.7272e-05
18.1483 -0.00305214 1.69193e-05
18.2676 -0.00301222 1.66041e-05
18.3873 -0.0029729 1.62585e-05
18.5074 -0.00293429 1.59607e-05
18.6278 -0.00289625 1.56431e-05
18.7487 -0.00285887 1.53291e-05
18.8699 -0.00282206 1.5061e-05
18.9916 -0.00278583 1.47372e-05
19.1137 -0.0027502 1.44091e-05
19.2362 -0.00271507 1.41861e-05
19.3592 -0.00268053 1.3921e-05
19.4826 -0.00264653 1.36481e-05
19.6065 -0.00261304 1.33984e-05
19.7309 -0.00258004 1.31448e-05
19.8557 -0.00254757 1.28881e-05
19.9811 -0.00251557 1.26513e-05
20.1069 -0.00248403 1.24183e-05
20.2333 -0.00245299 1.21751e-05
20.3602 -0.00242239 1.19512e-05
20.4876 -0.00239221 1.17365e-05
20.6156 -0.00236249 1.15058e-05
20.7441 -0.00233319 1.12948e-05
20.8732 -0.00230428 1.10948e-05
21.0029 -0.0022758 1.08776e-05
21.1332 -0.00224773 1.06776e-05
21.2642 -0.00222 1.04906e-05
21.3958 -0.00219269 1.0288e-05
21.528 -0.00216575 1.00942e-05
21.6609 -0.00213912 9.92513e-06
21.7945 -0.0021129 9.72919e-06
21.9288 -0.00208701 9.54588e-06
22.0639 -0.00206142 9.39319e-06
22.1997 -0.00203621 9.19864e-06
22.3363 -0.00201131 9.03178e-06
22.4736 -0.00198668 8.89044e-06
22.6118 -0.00196242 8.69402e-06
22.7509 -0.00193842 8.5522e-06
22.8908 -0.0019147 8.40981e-06
23.0316 -0.00189132 8.21747e-06
23.1733 -0.00186815 8.10419e-06
23.316 -0.00184528 7.94415e-06
23.4597 -0.0018227 7.77704e-06
23.6044 -0.00180032 7.67387e-06
23.7502 -0.00177823 7.50004e-06
23.8971 -0.00175638 7.36966e-06
24.0451 -0.00173474 7.25201e-06
24.1944 -0.00171336 7.08856e-06
24.3448 -0.00169218 6.98016e-06
24.4966 -0.00167121 6.84489e-06
24.6496 -0.00165047 6.70836e-06
24.8041 -0.00162991 6.59862e-06
24.9601 -0.00160956 6.46296e-06
25.1175 -0.00158939 6.34659e-06
25.2766 -0.00156939 6.22918e-06
25.4373 -0.00154957 6.10543e-06
25.5998 -0.00152991 5.99595e-06
25.7641 -0.0015104 5.87716e-06
25.9304 -0.00149104 5.76554e-06
26.0988 -0.00147182 5.65619e-06
26.2693 -0.00145272 5.54301e-06
26.4421 -0.00143375 5.43755e-06
26.6174 -0.00141488 5.32959e-06
26.7954 -0.00139611 5.22257e-06
26.9761 -0.00137742 5.12013e-06
27.1598 -0.0013588 5.01494e-06
27.3468 -0.00134024 4.91292e-06
27.5373 -0.00132172 4.81201e-06
27.7317 -0.00130322 4.71012e-06
27.9302 -0.00128472 4.61077e-06
28.1333 -0.00126619 4.51183e-06
28.3415 -0.00124762 4.41156e-06
28.5554 -0.00122895 4.31352e-06
28.7758 -0.00121017 4.2156e-06
29.0035 -0.0011912 4.11613e-06
29.2396 -0.001172 4.01586e-06
29.4858 -0.00115247 3.91612e-06
29.7441 -0.00113251 3.81507e-06
30.0173 -0.00111194 3.71205e-06
30.3101 -0.00109052 3.6052e-06
30.6297 -0.00106784 3.49359e-06
30.9905 -0.00104308 3.37251e-06
31.4301 -0.00101405 3.23338e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda4.0Nc1QuantumOneLoop/GRp_OneLoopFRG.txt <==
-31.4301 -0.00101415 -3.23261e-06
-30.9905 -0.00104318 -3.37249e-06
-30.6297 -0.00106795 -3.4934e-06
-30.3101 -0.00109063 -3.60537e-06
-30.0173 -0.00111205 -3.71217e-06
-29.7441 -0.00113262 -3.81571e-06
-29.4858 -0.00115259 -3.91714e-06
-29.2396 -0.00117212 -4.0172e-06
-29.0035 -0.00119133 -4.11642e-06
-28.7758 -0.0012103 -4.21519e-06
-28.5554 -0.00122909 -4.31381e-06
-28.3415 -0.00124776 -4.41253e-06
-28.1333 -0.00126634 -4.51153e-06
-27.9302 -0.00128486 -4.61098e-06
-27.7317 -0.00130337 -4.71103e-06
-27.5373 -0.00132187 -4.81179e-06
-27.3468 -0.0013404 -4.91339e-06
-27.1598 -0.00135896 -5.01591e-06
-26.9761 -0.00137759 -5.11945e-06
-26.7954 -0.00139628 -5.22409e-06
-26.6174 -0.00141506 -5.32991e-06
-26.4421 -0.00143393 -5.43699e-06
-26.2693 -0.00145291 -5.5454e-06
-26.0988 -0.00147201 -5.6552e-06
-25.9304 -0.00149124 -5.76646e-06
-25.7641 -0.0015106 -5.87925e-06
-25.5998 -0.00153011 -5.99363e-06
-25.4373 -0.00154978 -6.10966e-06
-25.2766 -0.00156961 -6.2274e-06
-25.1175 -0.00158961 -6.34691e-06
-24.9601 -0.00160978 -6.46826e-06
-24.8041 -0.00163015 -6.59151e-06
-24.6496 -0.0016507 -6.71671e-06
-24.4966 -0.00167146 -6.84393e-06
-24.3448 -0.00169243 -6.97323e-06
-24.1944 -0.00171361 -7.10468e-06
-24.0451 -0.00173501 -7.23833e-06
-23.8971 -0.00175664 -7.37426e-06
-23.7502 -0.00177851 -7.51252e-06
-23.6044 -0.00180061 -7.65318e-06
-23.4597 -0.00182297 -7.79632e-06
-23.316 -0.00184558 -7.942e-06
-23.1733 -0.00186846 -8.09029e-06
-23.0316 -0.00189161 -8.24126e-06
-22.8908 -0.00191503 -8.39499e-06
-22.7509 -0.00193874 -8.55156e-06
-22.6118 -0.00196274 -8.71103e-06
-22.4736 -0.00198704 -8.87349e-06
-22.3363 -0.00201164 -9.03902e-06
-22.1997 -0.00203656 -9.2077e-06
-22.0639 -0.0020618 -9.37961e-06
-21.9288 -0.00208737 -9.55485e-06
-21.7945 -0.00211328 -9.73351e-06
-21.6609 -0.00213953 -9.91567e-06
-21.528 -0.00216613 -1.01014e-05
-21.3958 -0.0021931 -1.02909e-05
-21.2642 -0.00222043 -1.04841e-05
-21.1332 -0.00224814 -1.06813e-05
-21.0029 -0.00227624 -1.08825e-05
-20.8732 -0.00230474 -1.10878e-05
-20.7441 -0.00233364 -1.12973e-05
-20.6156 -0.00236296 -1.15111e-05
-20.4876 -0.0023927 -1.17294e-05
-20.3602 -0.00242287 -1.19523e-05
-20.2333 -0.00245349 -1.21799e-05
-20.1069 -0.00248456 -1.24124e-05
-19.9811 -0.0025161 -1.26498e-05
-19.8557 -0.00254811 -1.28924e-05
-19.7309 -0.00258061 -1.31402e-05
-19.6065 -0.0026136 -1.33934e-05
-19.4826 -0.00264711 -1.36522e-05
-19.3592 -0.00268114 -1.39167e-05
-19.2362 -0.00271569 -1.41871e-05
-19.1137 -0.0027508 -1.44635e-05
-18.9916 -0.00278646 -1.47462e-05
-18.8699 -0.0028227 -1.50353e-05
-18.7487 -0.00285952 -1.53309e-05
-18.6278 -0.00289694 -1.56333e-05
-18.5074 -0.00293497 -1.59428e-05
-18.3873 -0.00297363 -1.62594e-05
-18.2676 -0.00301293 -1.65834e-05
-18.1483 -0.00305289 -1.6915e-05
-18.0294 -0.00309352 -1.72544e-05
-17.9108 -0.00313485 -1.7602e-05
-17.7926 -0.00317688 -1.79579e-05
-17.6748 -0.00321963 -1.83223e-05
-17.5572 -0.00326313 -1.86956e-05
-17.4401 -0.00330739 -1.9078e-05
-17.3232 -0.00335243 -1.94699e-05
-17.2067 -0.00339827 -1.98714e-05
-17.0905 -0.00344492 -2.02828e-05
-16.9746 -0.00349242 -2.07046e-05
-16.859 -0.00354078 -2.11371e-05
-16.7437 -0.00359001 -2.15805e-05
-16.6288 -0.00364016 -2.20352e-05
-16.5141 -0.00369123 -2.25016e-05
-16.3997 -0.00374326 -2.29801e-05
-16.2856 -0.00379626 -2.3471e-05
-16.1717 -0.00385026 -2.39748e-05
-16.0582 -0.0039053 -2.44919e-05
-15.9449 -0.00396139 -2.50227e-05
-15.8319 -0.00401857 -2.55677e-05
-15.7191 -0.00407686 -2.61274e-05
-15.6066 -0.00413629 -2.67022e-05
-15.4943 -0.0041969 -2.72928e-05
-15.3823 -0.00425871 -2.78995e-05
-15.2705 -0.00432177 -2.85231e-05
-15.159 -0.0043861 -2.9164e-05
-15.0477 -0.00445174 -2.98228e-05
-14.9367 -0.00451872 -3.05003e-05
-14.8258 -0.00458709 -3.11971e-05
-14.7152 -0.00465688 -3.19138e-05
-14.6049 -0.00472814 -3.26512e-05
-14.4947 -0.00480091 -3.34101e-05
-14.3848 -0.00487522 -3.41911e-05
-14.275 -0.00495114 -3.49952e-05
-14.1655 -0.00502869 -3.58232e-05
-14.0562 -0.00510793 -3.66759e-05
-13.9471 -0.00518892 -3.75543e-05
-13.8382 -0.0052717 -3.84595e-05
-13.7294 -0.00535633 -3.93923e-05
-13.6209 -0.00544287 -4.03539e-05
-13.5126 -0.00553136 -4.13454e-05
-13.4044 -0.00562189 -4.23679e-05
-13.2965 -0.0057145 -4.34228e-05
-13.1887 -0.00580926 -4.45111e-05
-13.0811 -0.00590624 -4.56344e-05
-12.9737 -0.00600552 -4.6794e-05
-12.8664 -0.00610716 -4.79914e-05
-12.7593 -0.00621124 -4.92281e-05
-12.6524 -0.00631785 -5.05057e-05
-12.5457 -0.00642706 -5.18261e-05
-12.4391 -0.00653897 -5.31909e-05
-12.3327 -0.00665366 -5.46021e-05
-12.2265 -0.00677122 -5.60615e-05
-12.1204 -0.00689177 -5.75715e-05
-12.0144 -0.00701539 -5.9134e-05
-11.9086 -0.00714219 -6.07514e-05
-11.803 -0.00727229 -6.24262e-05
-11.6975 -0.0074058 -6.41609e-05
-11.5922 -0.00754285 -6.59583e-05
-11.487 -0.00768356 -6.78211e-05
-11.3819 -0.00782807 -6.97524e-05
-11.277 -0.00797651 -7.17553e-05
-11.1722 -0.00812902 -7.38333e-05
-11.0676 -0.00828577 -7.59898e-05
-10.9631 -0.00844691 -7.82286e-05
-10.8587 -0.00861261 -8.05537e-05
-10.7545 -0.00878304 -8.29693e-05
-10.6503 -0.00895839 -8.54798e-05
-10.5463 -0.00913885 -8.80899e-05
-10.4425 -0.00932463 -9.08046e-05
-10.3387 -0.00951592 -9.36293e-05
-10.2351 -0.00971297 -9.65695e-05
-10.1316 -0.009916 -9.96313e-05
-10.0282 -0.0101253 -0.000102821
-9.92496 -0.010341 -0.000106145
-9.82181 -0.0105635 -0.000109611
-9.71877 -0.0107931 -0.000113227
-9.61583 -0.01103 -0.000117
-9.51301 -0.0112746 -0.00012094
-9.4103 -0.0115272 -0.000125056
-9.30769 -0.0117882 -0.000129357
-9.20518 -0.0120579 -0.000133854
-9.10278 -0.0123368 -0.000138559
-9.00048 -0.0126253 -0.000143484
-8.89828 -0.0129238 -0.000148642
-8.79618 -0.0132327 -0.000154046
-8.69417 -0.0135527 -0.000159713
-8.59226 -0.0138842 -0.000165657
-8.49044 -0.0142278 -0.000171896
-8.38872 -0.014584 -0.00017845
-8.28708 -0.0149536 -0.000185337
-8.18554 -0.0153373 -0.000192581
-8.08408 -0.0157357 -0.000200203
-7.98271 -0.0161495 -0.00020823
-7.88143 -0.0165798 -0.000216689
-7.78023 -0.0170272 -0.000225609
-7.67911 -0.0174928 -0.000235022
-7.57807 -0.0179776 -0.000244964
-7.47712 -0.0184826 -0.000255473
-7.37624 -0.0190091 -0.000266589
-7.27544 -0.0195581 -0.000278357
-7.17471 -0.0201312 -0.000290827
-7.07406 -0.0207297 -0.000304052
-6.97348 -0.0213551 -0.000318091
-6.87298 -0.0220092 -0.000333007
-6.77254 -0.0226937 -0.000348872
-6.67218 -0.0234106 -0.000365763
-6.57188 -0.024162 -0.000383764
-6.47166 -0.0249501 -0.00040297
-6.37149 -0.0257774 -0.000423484
-6.2714 -0.0266467 -0.000445422
-6.17136 -0.0275608 -0.00046891
-6.07139 -0.0285229 -0.000494089
-5.97148 -0.0295365 -0.000521118
-5.87163 -0.0306055 -0.000550171
-5.77184 -0.031734 -0.000581445
-5.67211 -0.0329265 -0.000615159
-5.57243 -0.0341882 -0.00065156
-5.47281 -0.0355245 -0.000690925
-5.37325 -0.0369417 -0.000733569
-5.27373 -0.0384464 -0.000779845
-5.17427 -0.0400463 -0.000830158
-5.07487 -0.0417497 -0.000884965
-4.97551 -0.0435659 -0.00094479
-4.8762 -0.0455054 -0.00101023
-4.77694 -0.04758 -0.00108199
-4.67772 -0.0498027 -0.00116085
-4.57855 -0.0521884 -0.00124774
-4.47943 -0.0547539 -0.00134374
-4.38035 -0.0575183 -0.0014501
-4.28131 -0.0605034 -0.0015683
-4.18232 -0.0637341 -0.00170008
-4.08336 -0.067239 -0.00184751
-3.98445 -0.0710511 -0.00201307
-3.88557 -0.075209 -0.00219971
-3.78673 -0.0797572 -0.00241102
-3.68793 -0.0847485 -0.00265138
-3.58916 -0.0902447 -0.00292612
-3.49043 -0.0963195 -0.0032419
-3.39173 -0.103061 -0.00360697
-3.29307 -0.110576 -0.0040318
-3.19443 -0.118994 -0.0045297
-3.09583 -0.128473 -0.00511786
-2.99725 -0.139211 -0.00581877
-2.89871 -0.151457 -0.0066623
-2.80019 -0.165526 -0.00768879
-2.7017 -0.181827 -0.00895373
-2.60323 -0.200894 -0.0105352
-2.50479 -0.223448 -0.0125456
-2.40638 -0.250472 -0.0151519
-2.30798 -0.28335 -0.0186101
-2.20961 -0.324092 -0.023329
-2.11126 -0.375724 -0.0299942
-2.01293 -0.443019 -0.0398262
-1.91462 -0.53396 -0.055171
-1.81632 -0.662917 -0.0810118
-1.71804 -0.858473 -0.129497
-1.61978 -1.18579 -0.236844
-1.52154 -1.82338 -0.552278
-1.42331 -3.2452 -2.16778
-1.32509 2.73504 -6.37285
-1.22689 2.80553 -1.11942
-1.12869 1.77799 -0.372467
-1.03051 1.30731 -0.179439
-0.932337 1.04965 -0.103725
-0.834173 0.890376 -0.0664995
-0.736016 0.784143 -0.045408
-0.637867 0.709847 -0.0322071
-0.539723 0.656449 -0.0232873
-0.441585 0.617687 -0.0168607
-0.343451 0.589806 -0.0119526
-0.24532 0.570484 -0.00798555
-0.147191 0.558288 -0.00458803
-0.0490634 0.552382 -0.00149706
0.0490634 0.552382 0.00149706
0.147191 0.558288 0.00458803
0.24532 0.570484 0.00798555
0.343451 0.589806 0.0119526
0.441585 0.617687 0.0168607
0.539723 0.656449 0.0232873
0.637867 0.709847 0.0322071
0.736016 0.784143 0.045408
0.834173 0.890376 0.0664995
0.932337 1.04965 0.103725
1.03051 1.30731 0.179439
1.12869 1.77799 0.372467
1.22689 2.80553 1.11942
1.32509 2.73504 6.37285
1.42331 -3.2452 2.16778
1.52154 -1.82338 0.552278
1.61978 -1.18579 0.236844
1.71804 -0.858473 0.129497
1.81632 -0.662917 0.0810118
1.91462 -0.53396 0.055171
2.01293 -0.443019 0.0398262
2.11126 -0.375724 0.0299942
2.20961 -0.324092 0.023329
2.30798 -0.28335 0.0186101
2.40638 -0.250472 0.0151519
2.50479 -0.223448 0.0125456
2.60323 -0.200894 0.0105352
2.7017 -0.181827 0.00895373
2.80019 -0.165526 0.00768879
2.89871 -0.151457 0.0066623
2.99725 -0.139211 0.00581877
3.09583 -0.128473 0.00511786
3.19443 -0.118994 0.0045297
3.29307 -0.110576 0.0040318
3.39173 -0.103061 0.00360697
3.49043 -0.0963195 0.0032419
3.58916 -0.0902447 0.00292612
3.68793 -0.0847485 0.00265138
3.78673 -0.0797572 0.00241102
3.88557 -0.075209 0.00219971
3.98445 -0.0710511 0.00201307
4.08336 -0.067239 0.00184751
4.18232 -0.0637341 0.00170008
4.28131 -0.0605034 0.0015683
4.38035 -0.0575183 0.0014501
4.47943 -0.0547539 0.00134374
4.57855 -0.0521884 0.00124774
4.67772 -0.0498027 0.00116085
4.77694 -0.04758 0.00108199
4.8762 -0.0455054 0.00101023
4.97551 -0.0435659 0.00094479
5.07487 -0.0417497 0.000884965
5.17427 -0.0400463 0.000830158
5.27373 -0.0384464 0.000779845
5.37325 -0.0369417 0.000733569
5.47281 -0.0355245 0.000690925
5.57243 -0.0341882 0.00065156
5.67211 -0.0329265 0.000615159
5.77184 -0.031734 0.000581445
5.87163 -0.0306055 0.000550171
5.97148 -0.0295365 0.000521118
6.07139 -0.0285229 0.000494089
6.17136 -0.0275608 0.00046891
6.2714 -0.0266467 0.000445422
6.37149 -0.0257774 0.000423484
6.47166 -0.0249501 0.00040297
6.57188 -0.024162 0.000383764
6.67218 -0.0234106 0.000365763
6.77254 -0.0226937 0.000348872
6.87298 -0.0220092 0.000333007
6.97348 -0.0213551 0.000318091
7.07406 -0.0207297 0.000304052
7.17471 -0.0201312 0.000290827
7.27544 -0.0195581 0.000278357
7.37624 -0.0190091 0.000266589
7.47712 -0.0184826 0.000255473
7.57807 -0.0179776 0.000244964
7.67911 -0.0174928 0.000235022
7.78023 -0.0170272 0.000225609
7.88143 -0.0165798 0.000216689
7.98271 -0.0161495 0.00020823
8.08408 -0.0157357 0.000200203
8.18554 -0.0153373 0.000192581
8.28708 -0.0149536 0.000185337
8.38872 -0.014584 0.00017845
8.49044 -0.0142278 0.000171896
8.59226 -0.0138842 0.000165657
8.69417 -0.0135527 0.000159713
8.79618 -0.0132327 0.000154046
8.89828 -0.0129238 0.000148642
9.00048 -0.0126253 0.000143484
9.10278 -0.0123368 0.000138559
9.20518 -0.0120579 0.000133854
9.30769 -0.0117882 0.000129357
9.4103 -0.0115272 0.000125056
9.51301 -0.0112746 0.00012094
9.61583 -0.01103 0.000117
9.71877 -0.0107931 0.000113227
9.82181 -0.0105635 0.000109611
9.92496 -0.010341 0.000106145
10.0282 -0.0101253 0.000102821
10.1316 -0.009916 9.96313e-05
10.2351 -0.00971297 9.65695e-05
10.3387 -0.00951592 9.36293e-05
10.4425 -0.00932463 9.08046e-05
10.5463 -0.00913885 8.80899e-05
10.6503 -0.00895839 8.54798e-05
10.7545 -0.00878304 8.29693e-05
10.8587 -0.00861261 8.05537e-05
10.9631 -0.00844691 7.82286e-05
11.0676 -0.00828577 7.59898e-05
11.1722 -0.00812902 7.38333e-05
11.277 -0.00797651 7.17553e-05
11.3819 -0.00782807 6.97524e-05
11.487 -0.00768356 6.78211e-05
11.5922 -0.00754285 6.59583e-05
11.6975 -0.0074058 6.41609e-05
11.803 -0.00727229 6.24262e-05
11.9086 -0.00714219 6.07514e-05
12.0144 -0.00701539 5.9134e-05
12.1204 -0.00689177 5.75715e-05
12.2265 -0.00677122 5.60615e-05
12.3327 -0.00665366 5.46021e-05
12.4391 -0.00653897 5.31909e-05
12.5457 -0.00642706 5.18261e-05
12.6524 -0.00631785 5.05057e-05
12.7593 -0.00621124 4.92281e-05
12.8664 -0.00610716 4.79914e-05
12.9737 -0.00600552 4.6794e-05
13.0811 -0.00590624 4.56344e-05
13.1887 -0.00580926 4.45111e-05
13.2965 -0.0057145 4.34228e-05
13.4044 -0.00562189 4.23679e-05
13.5126 -0.00553136 4.13454e-05
13.6209 -0.00544287 4.03539e-05
13.7294 -0.00535633 3.93923e-05
13.8382 -0.0052717 3.84595e-05
13.9471 -0.00518892 3.75543e-05
14.0562 -0.00510793 3.66759e-05
14.1655 -0.00502869 3.58232e-05
14.275 -0.00495114 3.49952e-05
14.3848 -0.00487522 3.41911e-05
14.4947 -0.00480091 3.34101e-05
14.6049 -0.00472814 3.26512e-05
14.7152 -0.00465688 3.19138e-05
14.8258 -0.00458709 3.11971e-05
14.9367 -0.00451872 3.05003e-05
15.0477 -0.00445174 2.98228e-05
15.159 -0.0043861 2.9164e-05
15.2705 -0.00432177 2.85231e-05
15.3823 -0.00425871 2.78995e-05
15.4943 -0.0041969 2.72928e-05
15.6066 -0.00413629 2.67022e-05
15.7191 -0.00407686 2.61274e-05
15.8319 -0.00401857 2.55677e-05
15.9449 -0.00396139 2.50227e-05
16.0582 -0.0039053 2.44919e-05
16.1717 -0.00385026 2.39748e-05
16.2856 -0.00379626 2.3471e-05
16.3997 -0.00374326 2.29801e-05
16.5141 -0.00369123 2.25016e-05
16.6288 -0.00364016 2.20352e-05
16.7437 -0.00359001 2.15805e-05
16.859 -0.00354078 2.11371e-05
16.9746 -0.00349242 2.07046e-05
17.0905 -0.00344492 2.02828e-05
17.2067 -0.00339827 1.98714e-05
17.3232 -0.00335243 1.94699e-05
17.4401 -0.00330739 1.9078e-05
17.5572 -0.00326313 1.86956e-05
17.6748 -0.00321963 1.83223e-05
17.7926 -0.00317688 1.79579e-05
17.9108 -0.00313485 1.7602e-05
18.0294 -0.00309352 1.72544e-05
18.1483 -0.00305289 1.6915e-05
18.2676 -0.00301293 1.65834e-05
18.3873 -0.00297363 1.62594e-05
18.5074 -0.00293497 1.59428e-05
18.6278 -0.00289694 1.56333e-05
18.7487 -0.00285952 1.53309e-05
18.8699 -0.0028227 1.50353e-05
18.9916 -0.00278646 1.47462e-05
19.1137 -0.0027508 1.44635e-05
19.2362 -0.00271569 1.41871e-05
19.3592 -0.00268114 1.39167e-05
19.4826 -0.00264711 1.36522e-05
19.6065 -0.0026136 1.33934e-05
19.7309 -0.00258061 1.31402e-05
19.8557 -0.00254811 1.28924e-05
19.9811 -0.0025161 1.26498e-05
20.1069 -0.00248456 1.24124e-05
20.2333 -0.00245349 1.21799e-05
20.3602 -0.00242287 1.19523e-05
20.4876 -0.0023927 1.17294e-05
20.6156 -0.00236296 1.15111e-05
20.7441 -0.00233364 1.12973e-05
20.8732 -0.00230474 1.10878e-05
21.0029 -0.00227624 1.08825e-05
21.1332 -0.00224814 1.06813e-05
21.2642 -0.00222043 1.04841e-05
21.3958 -0.0021931 1.02909e-05
21.528 -0.00216613 1.01014e-05
21.6609 -0.00213953 9.91567e-06
21.7945 -0.00211328 9.73351e-06
21.9288 -0.00208737 9.55485e-06
22.0639 -0.0020618 9.37961e-06
22.1997 -0.00203656 9.2077e-06
22.3363 -0.00201164 9.03902e-06
22.4736 -0.00198704 8.87349e-06
22.6118 -0.00196274 8.71103e-06
22.7509 -0.00193874 8.55156e-06
22.8908 -0.00191503 8.39499e-06
23.0316 -0.00189161 8.24126e-06
23.1733 -0.00186846 8.09029e-06
23.316 -0.00184558 7.942e-06
23.4597 -0.00182297 7.79632e-06
23.6044 -0.00180061 7.65318e-06
23.7502 -0.00177851 7.51252e-06
23.8971 -0.00175664 7.37426e-06
24.0451 -0.00173501 7.23833e-06
24.1944 -0.00171361 7.10468e-06
24.3448 -0.00169243 6.97323e-06
24.4966 -0.00167146 6.84393e-06
24.6496 -0.0016507 6.71671e-06
24.8041 -0.00163015 6.59151e-06
24.9601 -0.00160978 6.46826e-06
25.1175 -0.00158961 6.34691e-06
25.2766 -0.00156961 6.2274e-06
25.4373 -0.00154978 6.10966e-06
25.5998 -0.00153011 5.99363e-06
25.7641 -0.0015106 5.87925e-06
25.9304 -0.00149124 5.76646e-06
26.0988 -0.00147201 5.6552e-06
26.2693 -0.00145291 5.5454e-06
26.4421 -0.00143393 5.43699e-06
26.6174 -0.00141506 5.32991e-06
26.7954 -0.00139628 5.22409e-06
26.9761 -0.00137759 5.11945e-06
27.1598 -0.00135896 5.01591e-06
27.3468 -0.0013404 4.91339e-06
27.5373 -0.00132187 4.81179e-06
27.7317 -0.00130337 4.71103e-06
27.9302 -0.00128486 4.61098e-06
28.1333 -0.00126634 4.51153e-06
28.3415 -0.00124776 4.41253e-06
28.5554 -0.00122909 4.31381e-06
28.7758 -0.0012103 4.21519e-06
29.0035 -0.00119133 4.11642e-06
29.2396 -0.00117212 4.0172e-06
29.4858 -0.00115259 3.91714e-06
29.7441 -0.00113262 3.81571e-06
30.0173 -0.00111205 3.71217e-06
30.3101 -0.00109063 3.60537e-06
30.6297 -0.00106795 3.4934e-06
30.9905 -0.00104318 3.37249e-06
31.4301 -0.00101415 3.23261e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda4.0Nc1QuantumOneLoop/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=3.2
#Lambda=4
#Beta=32
#Nc=1
#QUANTUM=1

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=512 aX=1 aP=1

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda4.0Nc1QuantumOneLoop/SigmaAOneLoop.txt <==
-31.4301 -0.9313 6.43101e-18
-30.9905 -0.9313 6.43101e-18
-30.6297 -0.9313 6.43101e-18
-30.3101 -0.9313 6.43101e-18
-30.0173 -0.9313 6.43101e-18
-29.7441 -0.9313 6.43101e-18
-29.4858 -0.9313 6.43101e-18
-29.2396 -0.9313 6.43101e-18
-29.0035 -0.9313 6.43101e-18
-28.7758 -0.9313 6.43101e-18
-28.5554 -0.9313 6.43101e-18
-28.3415 -0.9313 6.43101e-18
-28.1333 -0.9313 6.43101e-18
-27.9302 -0.9313 6.43101e-18
-27.7317 -0.9313 6.43101e-18
-27.5373 -0.9313 6.43101e-18
-27.3468 -0.9313 6.43101e-18
-27.1598 -0.9313 6.43101e-18
-26.9761 -0.9313 6.43101e-18
-26.7954 -0.9313 6.43101e-18
-26.6174 -0.9313 6.43101e-18
-26.4421 -0.9313 6.43101e-18
-26.2693 -0.9313 6.43101e-18
-26.0988 -0.9313 6.43101e-18
-25.9304 -0.9313 6.43101e-18
-25.7641 -0.9313 6.43101e-18
-25.5998 -0.9313 6.43101e-18
-25.4373 -0.9313 6.43101e-18
-25.2766 -0.9313 6.43101e-18
-25.1175 -0.9313 6.43101e-18
-24.9601 -0.9313 6.43101e-18
-24.8041 -0.9313 6.43101e-18
-24.6496 -0.9313 6.43101e-18
-24.4966 -0.9313 6.43101e-18
-24.3448 -0.9313 6.43101e-18
-24.1944 -0.9313 6.43101e-18
-24.0451 -0.9313 6.43101e-18
-23.8971 -0.9313 6.43101e-18
-23.7502 -0.9313 6.43101e-18
-23.6044 -0.9313 6.43101e-18
-23.4597 -0.9313 6.43101e-18
-23.316 -0.9313 6.43101e-18
-23.1733 -0.9313 6.43101e-18
-23.0316 -0.9313 6.43101e-18
-22.8908 -0.9313 6.43101e-18
-22.7509 -0.9313 6.43101e-18
-22.6118 -0.9313 6.43101e-18
-22.4736 -0.9313 6.43101e-18
-22.3363 -0.9313 6.43101e-18
-22.1997 -0.9313 6.43101e-18
-22.0639 -0.9313 6.43101e-18
-21.9288 -0.9313 6.43101e-18
-21.7945 -0.9313 6.43101e-18
-21.6609 -0.9313 6.43101e-18
-21.528 -0.9313 6.43101e-18
-21.3958 -0.9313 6.43101e-18
-21.2642 -0.9313 6.43101e-18
-21.1332 -0.9313 6.43101e-18
-21.0029 -0.9313 6.43101e-18
-20.8732 -0.9313 6.43101e-18
-20.7441 -0.9313 6.43101e-18
-20.6156 -0.9313 6.43101e-18
-20.4876 -0.9313 6.43101e-18
-20.3602 -0.9313 6.43101e-18
-20.2333 -0.9313 6.43101e-18
-20.1069 -0.9313 6.43101e-18
-19.9811 -0.9313 6.43101e-18
-19.8557 -0.9313 6.43101e-18
-19.7309 -0.9313 6.43101e-18
-19.6065 -0.9313 6.43101e-18
-19.4826 -0.9313 6.43101e-18
-19.3592 -0.9313 6.43101e-18
-19.2362 -0.9313 6.43101e-18
-19.1137 -0.9313 6.43101e-18
-18.9916 -0.9313 6.43101e-18
-18.8699 -0.9313 6.43101e-18
-18.7487 -0.9313 6.43101e-18
-18.6278 -0.9313 6.43101e-18
-18.5074 -0.9313 6.43101e-18
-18.3873 -0.9313 6.43101e-18
-18.2676 -0.9313 6.43101e-18
-18.1483 -0.9313 6.43101e-18
-18.0294 -0.9313 6.43101e-18
-17.9108 -0.9313 6.43101e-18
-17.7926 -0.9313 6.43101e-18
-17.6748 -0.9313 6.43101e-18
-17.5572 -0.9313 6.43101e-18
-17.4401 -0.9313 6.43101e-18
-17.3232 -0.9313 6.43101e-18
-17.2067 -0.9313 6.43101e-18
-17.0905 -0.9313 6.43101e-18
-16.9746 -0.9313 6.43101e-18
-16.859 -0.9313 6.43101e-18
-16.7437 -0.9313 6.43101e-18
-16.6288 -0.9313 6.43101e-18
-16.5141 -0.9313 6.43101e-18
-16.3997 -0.9313 6.43101e-18
-16.2856 -0.9313 6.43101e-18
-16.1717 -0.9313 6.43101e-18
-16.0582 -0.9313 6.43101e-18
-15.9449 -0.9313 6.43101e-18
-15.8319 -0.9313 6.43101e-18
-15.7191 -0.9313 6.43101e-18
-15.6066 -0.9313 6.43101e-18
-15.4943 -0.9313 6.43101e-18
-15.3823 -0.9313 6.43101e-18
-15.2705 -0.9313 6.43101e-18
-15.159 -0.9313 6.43101e-18
-15.0477 -0.9313 6.43101e-18
-14.9367 -0.9313 6.43101e-18
-14.8258 -0.9313 6.43101e-18
-14.7152 -0.9313 6.43101e-18
-14.6049 -0.9313 6.43101e-18
-14.4947 -0.9313 6.43101e-18
-14.3848 -0.9313 6.43101e-18
-14.275 -0.9313 6.43101e-18
-14.1655 -0.9313 6.43101e-18
-14.0562 -0.9313 6.43101e-18
-13.9471 -0.9313 6.43101e-18
-13.8382 -0.9313 6.43101e-18
-13.7294 -0.9313 6.43101e-18
-13.6209 -0.9313 6.43101e-18
-13.5126 -0.9313 6.43101e-18
-13.4044 -0.9313 6.43101e-18
-13.2965 -0.9313 6.43101e-18
-13.1887 -0.9313 6.43101e-18
-13.0811 -0.9313 6.43101e-18
-12.9737 -0.9313 6.43101e-18
-12.8664 -0.9313 6.43101e-18
-12.7593 -0.9313 6.43101e-18
-12.6524 -0.9313 6.43101e-18
-12.5457 -0.9313 6.43101e-18
-12.4391 -0.9313 6.43101e-18
-12.3327 -0.9313 6.43101e-18
-12.2265 -0.9313 6.43101e-18
-12.1204 -0.9313 6.43101e-18
-12.0144 -0.9313 6.43101e-18
-11.9086 -0.9313 6.43101e-18
-11.803 -0.9313 6.43101e-18
-11.6975 -0.9313 6.43101e-18
-11.5922 -0.9313 6.43101e-18
-11.487 -0.9313 6.43101e-18
-11.3819 -0.9313 6.43101e-18
-11.277 -0.9313 6.43101e-18
-11.1722 -0.9313 6.43101e-18
-11.0676 -0.9313 6.43101e-18
-10.9631 -0.9313 6.43101e-18
-10.8587 -0.9313 6.43101e-18
-10.7545 -0.9313 6.43101e-18
-10.6503 -0.9313 6.43101e-18
-10.5463 -0.9313 6.43101e-18
-10.4425 -0.9313 6.43101e-18
-10.3387 -0.9313 6.43101e-18
-10.2351 -0.9313 6.43101e-18
-10.1316 -0.9313 6.43101e-18
-10.0282 -0.9313 6.43101e-18
-9.92496 -0.9313 6.43101e-18
-9.82181 -0.9313 6.43101e-18
-9.71877 -0.9313 6.43101e-18
-9.61583 -0.9313 6.43101e-18
-9.51301 -0.9313 6.43101e-18
-9.4103 -0.9313 6.43101e-18
-9.30769 -0.9313 6.43101e-18
-9.20518 -0.9313 6.43101e-18
-9.10278 -0.9313 6.43101e-18
-9.00048 -0.9313 6.43101e-18
-8.89828 -0.9313 6.43101e-18
-8.79618 -0.9313 6.43101e-18
-8.69417 -0.9313 6.43101e-18
-8.59226 -0.9313 6.43101e-18
-8.49044 -0.9313 6.43101e-18
-8.38872 -0.9313 6.43101e-18
-8.28708 -0.9313 6.43101e-18
-8.18554 -0.9313 6.43101e-18
-8.08408 -0.9313 6.43101e-18
-7.98271 -0.9313 6.43101e-18
-7.88143 -0.9313 6.43101e-18
-7.78023 -0.9313 6.43101e-18
-7.67911 -0.9313 6.43101e-18
-7.57807 -0.9313 6.43101e-18
-7.47712 -0.9313 6.43101e-18
-7.37624 -0.9313 6.43101e-18
-7.27544 -0.9313 6.43101e-18
-7.17471 -0.9313 6.43101e-18
-7.07406 -0.9313 6.43101e-18
-6.97348 -0.9313 6.43101e-18
-6.87298 -0.9313 6.43101e-18
-6.77254 -0.9313 6.43101e-18
-6.67218 -0.9313 6.43101e-18
-6.57188 -0.9313 6.43101e-18
-6.47166 -0.9313 6.43101e-18
-6.37149 -0.9313 6.43101e-18
-6.2714 -0.9313 6.43101e-18
-6.17136 -0.9313 6.43101e-18
-6.07139 -0.9313 6.43101e-18
-5.97148 -0.9313 6.43101e-18
-5.87163 -0.9313 6.43101e-18
-5.77184 -0.9313 6.43101e-18
-5.67211 -0.9313 6.43101e-18
-5.57243 -0.9313 6.43101e-18
-5.47281 -0.9313 6.43101e-18
-5.37325 -0.9313 6.43101e-18
-5.27373 -0.9313 6.43101e-18
-5.17427 -0.9313 6.43101e-18
-5.07487 -0.9313 6.43101e-18
-4.97551 -0.9313 6.43101e-18
-4.8762 -0.9313 6.43101e-18
-4.77694 -0.9313 6.43101e-18
-4.67772 -0.9313 6.43101e-18
-4.57855 -0.9313 6.43101e-18
-4.47943 -0.9313 6.43101e-18
-4.38035 -0.9313 6.43101e-18
-4.28131 -0.9313 6.43101e-18
-4.18232 -0.9313 6.43101e-18
-4.08336 -0.9313 6.43101e-18
-3.98445 -0.9313 6.43101e-18
-3.88557 -0.9313 6.43101e-18
-3.78673 -0.9313 6.43101e-18
-3.68793 -0.9313 6.43101e-18
-3.58916 -0.9313 6.43101e-18
-3.49043 -0.9313 6.43101e-18
-3.39173 -0.9313 6.43101e-18
-3.29307 -0.9313 6.43101e-18
-3.19443 -0.9313 6.43101e-18
-3.09583 -0.9313 6.43101e-18
-2.99725 -0.9313 6.43101e-18
-2.89871 -0.9313 6.43101e-18
-2.80019 -0.9313 6.43101e-18
-2.7017 -0.9313 6.43101e-18
-2.60323 -0.9313 6.43101e-18
-2.50479 -0.9313 6.43101e-18
-2.40638 -0.9313 6.43101e-18
-2.30798 -0.9313 6.43101e-18
-2.20961 -0.9313 6.43101e-18
-2.11126 -0.9313 6.43101e-18
-2.01293 -0.9313 6.43101e-18
-1.91462 -0.9313 6.43101e-18
-1.81632 -0.9313 6.43101e-18
-1.71804 -0.9313 6.43101e-18
-1.61978 -0.9313 6.43101e-18
-1.52154 -0.9313 6.43101e-18
-1.42331 -0.9313 6.43101e-18
-1.32509 -0.9313 6.43101e-18
-1.22689 -0.9313 6.43101e-18
-1.12869 -0.9313 6.43101e-18
-1.03051 -0.9313 6.43101e-18
-0.932337 -0.9313 6.43101e-18
-0.834173 -0.9313 6.43101e-18
-0.736016 -0.9313 6.43101e-18
-0.637867 -0.9313 6.43101e-18
-0.539723 -0.9313 6.43101e-18
-0.441585 -0.9313 6.43101e-18
-0.343451 -0.9313 6.43101e-18
-0.24532 -0.9313 6.43101e-18
-0.147191 -0.9313 6.43101e-18
-0.0490634 -0.9313 6.43101e-18
0.0490634 -0.9313 6.43101e-18
0.147191 -0.9313 6.43101e-18
0.24532 -0.9313 6.43101e-18
0.343451 -0.9313 6.43101e-18
0.441585 -0.9313 6.43101e-18
0.539723 -0.9313 6.43101e-18
0.637867 -0.9313 6.43101e-18
0.736016 -0.9313 6.43101e-18
0.834173 -0.9313 6.43101e-18
0.932337 -0.9313 6.43101e-18
1.03051 -0.9313 6.43101e-18
1.12869 -0.9313 6.43101e-18
1.22689 -0.9313 6.43101e-18
1.32509 -0.9313 6.43101e-18
1.42331 -0.9313 6.43101e-18
1.52154 -0.9313 6.43101e-18
1.61978 -0.9313 6.43101e-18
1.71804 -0.9313 6.43101e-18
1.81632 -0.9313 6.43101e-18
1.91462 -0.9313 6.43101e-18
2.01293 -0.9313 6.43101e-18
2.11126 -0.9313 6.43101e-18
2.20961 -0.9313 6.43101e-18
2.30798 -0.9313 6.43101e-18
2.40638 -0.9313 6.43101e-18
2.50479 -0.9313 6.43101e-18
2.60323 -0.9313 6.43101e-18
2.7017 -0.9313 6.43101e-18
2.80019 -0.9313 6.43101e-18
2.89871 -0.9313 6.43101e-18
2.99725 -0.9313 6.43101e-18
3.09583 -0.9313 6.43101e-18
3.19443 -0.9313 6.43101e-18
3.29307 -0.9313 6.43101e-18
3.39173 -0.9313 6.43101e-18
3.49043 -0.9313 6.43101e-18
3.58916 -0.9313 6.43101e-18
3.68793 -0.9313 6.43101e-18
3.78673 -0.9313 6.43101e-18
3.88557 -0.9313 6.43101e-18
3.98445 -0.9313 6.43101e-18
4.08336 -0.9313 6.43101e-18
4.18232 -0.9313 6.43101e-18
4.28131 -0.9313 6.43101e-18
4.38035 -0.9313 6.43101e-18
4.47943 -0.9313 6.43101e-18
4.57855 -0.9313 6.43101e-18
4.67772 -0.9313 6.43101e-18
4.77694 -0.9313 6.43101e-18
4.8762 -0.9313 6.43101e-18
4.97551 -0.9313 6.43101e-18
5.07487 -0.9313 6.43101e-18
5.17427 -0.9313 6.43101e-18
5.27373 -0.9313 6.43101e-18
5.37325 -0.9313 6.43101e-18
5.47281 -0.9313 6.43101e-18
5.57243 -0.9313 6.43101e-18
5.67211 -0.9313 6.43101e-18
5.77184 -0.9313 6.43101e-18
5.87163 -0.9313 6.43101e-18
5.97148 -0.9313 6.43101e-18
6.07139 -0.9313 6.43101e-18
6.17136 -0.9313 6.43101e-18
6.2714 -0.9313 6.43101e-18
6.37149 -0.9313 6.43101e-18
6.47166 -0.9313 6.43101e-18
6.57188 -0.9313 6.43101e-18
6.67218 -0.9313 6.43101e-18
6.77254 -0.9313 6.43101e-18
6.87298 -0.9313 6.43101e-18
6.97348 -0.9313 6.43101e-18
7.07406 -0.9313 6.43101e-18
7.17471 -0.9313 6.43101e-18
7.27544 -0.9313 6.43101e-18
7.37624 -0.9313 6.43101e-18
7.47712 -0.9313 6.43101e-18
7.57807 -0.9313 6.43101e-18
7.67911 -0.9313 6.43101e-18
7.78023 -0.9313 6.43101e-18
7.88143 -0.9313 6.43101e-18
7.98271 -0.9313 6.43101e-18
8.08408 -0.9313 6.43101e-18
8.18554 -0.9313 6.43101e-18
8.28708 -0.9313 6.43101e-18
8.38872 -0.9313 6.43101e-18
8.49044 -0.9313 6.43101e-18
8.59226 -0.9313 6.43101e-18
8.69417 -0.9313 6.43101e-18
8.79618 -0.9313 6.43101e-18
8.89828 -0.9313 6.43101e-18
9.00048 -0.9313 6.43101e-18
9.10278 -0.9313 6.43101e-18
9.20518 -0.9313 6.43101e-18
9.30769 -0.9313 6.43101e-18
9.4103 -0.9313 6.43101e-18
9.51301 -0.9313 6.43101e-18
9.61583 -0.9313 6.43101e-18
9.71877 -0.9313 6.43101e-18
9.82181 -0.9313 6.43101e-18
9.92496 -0.9313 6.43101e-18
10.0282 -0.9313 6.43101e-18
10.1316 -0.9313 6.43101e-18
10.2351 -0.9313 6.43101e-18
10.3387 -0.9313 6.43101e-18
10.4425 -0.9313 6.43101e-18
10.5463 -0.9313 6.43101e-18
10.6503 -0.9313 6.43101e-18
10.7545 -0.9313 6.43101e-18
10.8587 -0.9313 6.43101e-18
10.9631 -0.9313 6.43101e-18
11.0676 -0.9313 6.43101e-18
11.1722 -0.9313 6.43101e-18
11.277 -0.9313 6.43101e-18
11.3819 -0.9313 6.43101e-18
11.487 -0.9313 6.43101e-18
11.5922 -0.9313 6.43101e-18
11.6975 -0.9313 6.43101e-18
11.803 -0.9313 6.43101e-18
11.9086 -0.9313 6.43101e-18
12.0144 -0.9313 6.43101e-18
12.1204 -0.9313 6.43101e-18
12.2265 -0.9313 6.43101e-18
12.3327 -0.9313 6.43101e-18
12.4391 -0.9313 6.43101e-18
12.5457 -0.9313 6.43101e-18
12.6524 -0.9313 6.43101e-18
12.7593 -0.9313 6.43101e-18
12.8664 -0.9313 6.43101e-18
12.9737 -0.9313 6.43101e-18
13.0811 -0.9313 6.43101e-18
13.1887 -0.9313 6.43101e-18
13.2965 -0.9313 6.43101e-18
13.4044 -0.9313 6.43101e-18
13.5126 -0.9313 6.43101e-18
13.6209 -0.9313 6.43101e-18
13.7294 -0.9313 6.43101e-18
13.8382 -0.9313 6.43101e-18
13.9471 -0.9313 6.43101e-18
14.0562 -0.9313 6.43101e-18
14.1655 -0.9313 6.43101e-18
14.275 -0.9313 6.43101e-18
14.3848 -0.9313 6.43101e-18
14.4947 -0.9313 6.43101e-18
14.6049 -0.9313 6.43101e-18
14.7152 -0.9313 6.43101e-18
14.8258 -0.9313 6.43101e-18
14.9367 -0.9313 6.43101e-18
15.0477 -0.9313 6.43101e-18
15.159 -0.9313 6.43101e-18
15.2705 -0.9313 6.43101e-18
15.3823 -0.9313 6.43101e-18
15.4943 -0.9313 6.43101e-18
15.6066 -0.9313 6.43101e-18
15.7191 -0.9313 6.43101e-18
15.8319 -0.9313 6.43101e-18
15.9449 -0.9313 6.43101e-18
16.0582 -0.9313 6.43101e-18
16.1717 -0.9313 6.43101e-18
16.2856 -0.9313 6.43101e-18
16.3997 -0.9313 6.43101e-18
16.5141 -0.9313 6.43101e-18
16.6288 -0.9313 6.43101e-18
16.7437 -0.9313 6.43101e-18
16.859 -0.9313 6.43101e-18
16.9746 -0.9313 6.43101e-18
17.0905 -0.9313 6.43101e-18
17.2067 -0.9313 6.43101e-18
17.3232 -0.9313 6.43101e-18
17.4401 -0.9313 6.43101e-18
17.5572 -0.9313 6.43101e-18
17.6748 -0.9313 6.43101e-18
17.7926 -0.9313 6.43101e-18
17.9108 -0.9313 6.43101e-18
18.0294 -0.9313 6.43101e-18
18.1483 -0.9313 6.43101e-18
18.2676 -0.9313 6.43101e-18
18.3873 -0.9313 6.43101e-18
18.5074 -0.9313 6.43101e-18
18.6278 -0.9313 6.43101e-18
18.7487 -0.9313 6.43101e-18
18.8699 -0.9313 6.43101e-18
18.9916 -0.9313 6.43101e-18
19.1137 -0.9313 6.43101e-18
19.2362 -0.9313 6.43101e-18
19.3592 -0.9313 6.43101e-18
19.4826 -0.9313 6.43101e-18
19.6065 -0.9313 6.43101e-18
19.7309 -0.9313 6.43101e-18
19.8557 -0.9313 6.43101e-18
19.9811 -0.9313 6.43101e-18
20.1069 -0.9313 6.43101e-18
20.2333 -0.9313 6.43101e-18
20.3602 -0.9313 6.43101e-18
20.4876 -0.9313 6.43101e-18
20.6156 -0.9313 6.43101e-18
20.7441 -0.9313 6.43101e-18
20.8732 -0.9313 6.43101e-18
21.0029 -0.9313 6.43101e-18
21.1332 -0.9313 6.43101e-18
21.2642 -0.9313 6.43101e-18
21.3958 -0.9313 6.43101e-18
21.528 -0.9313 6.43101e-18
21.6609 -0.9313 6.43101e-18
21.7945 -0.9313 6.43101e-18
21.9288 -0.9313 6.43101e-18
22.0639 -0.9313 6.43101e-18
22.1997 -0.9313 6.43101e-18
22.3363 -0.9313 6.43101e-18
22.4736 -0.9313 6.43101e-18
22.6118 -0.9313 6.43101e-18
22.7509 -0.9313 6.43101e-18
22.8908 -0.9313 6.43101e-18
23.0316 -0.9313 6.43101e-18
23.1733 -0.9313 6.43101e-18
23.316 -0.9313 6.43101e-18
23.4597 -0.9313 6.43101e-18
23.6044 -0.9313 6.43101e-18
23.7502 -0.9313 6.43101e-18
23.8971 -0.9313 6.43101e-18
24.0451 -0.9313 6.43101e-18
24.1944 -0.9313 6.43101e-18
24.3448 -0.9313 6.43101e-18
24.4966 -0.9313 6.43101e-18
24.6496 -0.9313 6.43101e-18
24.8041 -0.9313 6.43101e-18
24.9601 -0.9313 6.43101e-18
25.1175 -0.9313 6.43101e-18
25.2766 -0.9313 6.43101e-18
25.4373 -0.9313 6.43101e-18
25.5998 -0.9313 6.43101e-18
25.7641 -0.9313 6.43101e-18
25.9304 -0.9313 6.43101e-18
26.0988 -0.9313 6.43101e-18
26.2693 -0.9313 6.43101e-18
26.4421 -0.9313 6.43101e-18
26.6174 -0.9313 6.43101e-18
26.7954 -0.9313 6.43101e-18
26.9761 -0.9313 6.43101e-18
27.1598 -0.9313 6.43101e-18
27.3468 -0.9313 6.43101e-18
27.5373 -0.9313 6.43101e-18
27.7317 -0.9313 6.43101e-18
27.9302 -0.9313 6.43101e-18
28.1333 -0.9313 6.43101e-18
28.3415 -0.9313 6.43101e-18
28.5554 -0.9313 6.43101e-18
28.7758 -0.9313 6.43101e-18
29.0035 -0.9313 6.43101e-18
29.2396 -0.9313 6.43101e-18
29.4858 -0.9313 6.43101e-18
29.7441 -0.9313 6.43101e-18
30.0173 -0.9313 6.43101e-18
30.3101 -0.9313 6.43101e-18
30.6297 -0.9313 6.43101e-18
30.9905 -0.9313 6.43101e-18
31.4301 -0.9313 6.43101e-18


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda4.0Nc1QuantumOneLoop/SigmaATwoLoop.txt <==
-31.4301 -2.50694 0.00450927
-30.9905 -2.53064 -0.00304319
-30.6297 -2.51488 -0.000321964
-30.3101 -2.52713 -0.0122626
-30.0173 -2.51975 -0.0204152
-29.7441 -2.54293 -0.0299019
-29.4858 -2.54411 -0.00629308
-29.2396 -2.54291 0.0119139
-29.0035 -2.52329 0.00278889
-28.7758 -2.54073 -0.0134742
-28.5554 -2.53611 0.00816758
-28.3415 -2.532 0.0011046
-28.1333 -2.53331 -0.00686639
-27.9302 -2.53993 0.00494117
-27.7317 -2.52675 0.00035339
-27.5373 -2.54085 -0.00588669
-27.3468 -2.53056 0.00796027
-27.1598 -2.53499 -0.0070168
-26.9761 -2.53536 0.00351803
-26.7954 -2.53296 7.73816e-05
-26.6174 -2.53441 -0.00292978
-26.4421 -2.536 0.00374792
-26.2693 -2.53077 -0.00307617
-26.0988 -2.53909 0.000971323
-25.9304 -2.52919 0.00135894
-25.7641 -2.53907 -0.00363151
-25.5998 -2.53074 0.00495373
-25.4373 -2.53669 -0.00548868
-25.2766 -2.5335 0.00491653
-25.1175 -2.53436 -0.00380734
-24.9601 -2.53521 0.00215457
-24.8041 -2.5337 -0.000610468
-24.6496 -2.53505 -0.000844602
-24.4966 -2.53477 0.00171965
-24.3448 -2.53359 -0.00220569
-24.1944 -2.53659 0.00202756
-24.0451 -2.53197 -0.00153284
-23.8971 -2.53804 0.000587449
-23.7502 -2.53114 0.000400379
-23.6044 -2.53847 -0.00153085
-23.4597 -2.5314 0.00242676
-23.316 -2.53788 -0.00323029
-23.1733 -2.5325 0.0036422
-23.0316 -2.5367 -0.00387262
-22.8908 -2.53393 0.00370124
-22.7509 -2.5355 -0.0033934
-22.6118 -2.53513 0.0027808
-22.4736 -2.53472 -0.00215367
-22.3363 -2.53577 0.00136159
-22.1997 -2.53458 -0.000689926
-22.0639 -2.53576 -2.11605e-05
-21.9288 -2.53505 0.000510463
-21.7945 -2.53524 -0.00096174
-21.6609 -2.53593 0.00114442
-21.528 -2.53445 -0.00126858
-21.3958 -2.53693 0.0011305
-21.2642 -2.53368 -0.000960735
-21.1332 -2.5378 0.000572932
-21.0029 -2.53315 -0.000208655
-20.8732 -2.53836 -0.000311997
-20.7441 -2.53299 0.000745723
-20.6156 -2.53854 -0.00127528
-20.4876 -2.53322 0.00166246
-20.3602 -2.53835 -0.00209905
-20.2333 -2.53377 0.00235547
-20.1069 -2.53789 -0.00263538
-19.9811 -2.53454 0.00271823
-19.8557 -2.5373 -0.00281958
-19.7309 -2.53538 0.00272612
-19.6065 -2.53672 -0.00266347
-19.4826 -2.53616 0.00242242
-19.3592 -2.53626 -0.00223601
-19.2362 -2.53678 0.00189561
-19.1137 -2.536 -0.00163891
-18.9916 -2.53718 0.00125465
-18.8699 -2.53598 -0.00098297
-18.7487 -2.53735 0.000607394
-18.6278 -2.5362 -0.000369026
-18.5074 -2.5373 4.45035e-05
-18.3873 -2.53662 0.000124763
-18.2676 -2.53708 -0.000369922
-18.1483 -2.5372 0.000449168
-18.0294 -2.53676 -0.000601652
-17.9108 -2.53785 0.000584536
-17.7926 -2.53641 -0.000644715
-17.6748 -2.53851 0.000537321
-17.5572 -2.53609 -0.000516468
-17.4401 -2.53912 0.000334093
-17.3232 -2.53585 -0.000250909
-17.2067 -2.53964 1.44884e-05
-17.0905 -2.53574 0.000108443
-16.9746 -2.54003 -0.000375742
-16.859 -2.53578 0.000515122
-16.7437 -2.54028 -0.000790768
-16.6288 -2.53597 0.000925108
-16.5141 -2.5404 -0.00118935
-16.3997 -2.53631 0.00130074
-16.2856 -2.5404 -0.001538
-16.1717 -2.53677 0.00161311
-16.0582 -2.5403 -0.00181264
-15.9449 -2.53733 0.00184306
-15.8319 -2.54014 -0.001999
-15.7191 -2.53795 0.00198108
-15.6066 -2.53995 -0.00209205
-15.4943 -2.5386 0.0020263
-15.3823 -2.53976 -0.00209471
-15.2705 -2.53925 0.00198501
-15.159 -2.53961 -0.00201618
-15.0477 -2.53988 0.00186886
-14.9367 -2.53952 -0.00187008
-14.8258 -2.54046 0.00169303
-14.7152 -2.53951 -0.00167271
-14.6049 -2.54097 0.00147451
-14.4947 -2.53959 -0.00144137
-14.3848 -2.54142 0.0012306
-14.275 -2.53977 -0.00119304
-14.1655 -2.54178 0.000977728
-14.0562 -2.54006 -0.000943353
-13.9471 -2.54208 0.000730543
-13.8382 -2.54044 -0.000705806
-13.7294 -2.5423 0.000501328
-13.6209 -2.54092 -0.000491358
-13.5126 -2.54248 0.000299695
-13.4044 -2.54147 -0.000308228
-13.2965 -2.54262 0.000132507
-13.1887 -2.5421 -0.000161909
-13.0811 -2.54273 3.98178e-06
-12.9737 -2.54278 -5.53557e-05
-12.8664 -2.54283 -8.40682e-05
-12.7593 -2.5435 1.07332e-05
-12.6524 -2.54295 -0.000131906
-12.5457 -2.54425 3.7554e-05
-12.4391 -2.54308 -0.00014149
-12.3327 -2.54502 2.78106e-05
-12.2265 -2.54326 -0.000116086
-12.1204 -2.54579 -1.46746e-05
-12.0144 -2.54349 -5.98778e-05
-11.9086 -2.54657 -8.5329e-05
-11.803 -2.54379 2.23799e-05
-11.6975 -2.54733 -0.000179161
-11.5922 -2.54416 0.000125676
-11.487 -2.54808 -0.000291044
-11.3819 -2.54461 0.000245001
-11.277 -2.54882 -0.000415949
-11.1722 -2.54514 0.000375563
-11.0676 -2.54954 -0.000549127
-10.9631 -2.54577 0.00051294
-10.8587 -2.55026 -0.00068624
-10.7545 -2.5465 0.000653197
-10.6503 -2.55098 -0.000823445
-10.5463 -2.54732 0.000792959
-10.4425 -2.55169 -0.000957443
-10.3387 -2.54824 0.000929441
-10.2351 -2.55242 -0.00108549
-10.1316 -2.54927 0.00106046
-10.0282 -2.55317 -0.00120538
-9.92496 -2.55039 0.00118442
-9.82181 -2.55396 -0.00131542
-9.71877 -2.55162 0.00130028
-9.61583 -2.55479 -0.00141436
-9.51301 -2.55295 0.0014075
-9.4103 -2.55567 -0.00150133
-9.30769 -2.55439 0.00150603
-9.20518 -2.55663 -0.00157579
-9.10278 -2.55594 0.00159622
-9.00048 -2.55768 -0.00163743
-8.89828 -2.55761 0.00167882
-8.79618 -2.55884 -0.00168611
-8.69417 -2.55941 0.00175491
-8.59226 -2.56012 -0.00172173
-8.49044 -2.56134 0.00182589
-8.38872 -2.56155 -0.00174422
-8.28708 -2.56342 0.00189349
-8.18554 -2.56315 -0.00175336
-8.08408 -2.56567 0.00195974
-7.98271 -2.56494 -0.00174874
-7.88143 -2.56811 0.00202705
-7.78023 -2.56695 -0.00172962
-7.67911 -2.57076 0.00209824
-7.57807 -2.56922 -0.00169479
-7.47712 -2.57365 0.00217665
-7.37624 -2.57179 -0.00164239
-7.27544 -2.57683 0.00226633
-7.17471 -2.5747 -0.00156968
-7.07406 -2.58034 0.00237222
-6.97348 -2.57802 -0.00147274
-6.87298 -2.58424 0.00250057
-6.77254 -2.58179 -0.00134605
-6.67218 -2.5886 0.00265934
-6.57188 -2.58612 -0.00118184
-6.47166 -2.59353 0.00285899
-6.37149 -2.5911 -0.000969267
-6.2714 -2.59912 0.00311355
-6.17136 -2.59686 -0.000693061
-6.07139 -2.60554 0.00344217
-5.97148 -2.60357 -0.000331557
-5.87163 -2.61298 0.00387166
-5.77184 -2.61144 0.000146385
-5.67211 -2.62168 0.00444033
-5.57243 -2.62077 0.00078629
-5.47281 -2.63198 0.00520429
-5.37325 -2.63195 0.00165611
-5.27373 -2.64434 0.00624786
-5.17427 -2.64549 0.00285985
-5.07487 -2.65939 0.00770163
-4.97551 -2.66216 0.0045616
-4.8762 -2.67805 0.00977494
-4.77694 -2.68305 0.00702986
-4.67772 -2.70165 0.0128174
-4.57855 -2.7098 0.0107238
-4.47943 -2.73225 0.0174423
-4.38035 -2.74499 0.0164727
-4.28131 -2.77315 0.0247941
-4.18232 -2.79287 0.0258816
-4.08336 -2.82997 0.0371826
-3.98445 -2.8609 0.0423471
-3.88557 -2.91294 0.0597763
-3.78673 -2.96332 0.0739769
-3.68793 -3.04251 0.105908
-3.58916 -3.12995 0.143699
-3.49043 -3.26381 0.217803
-3.39173 -3.42877 0.334819
-3.29307 -3.67529 0.577164
-3.19443 -3.94639 1.07689
-3.09583 -3.96465 2.18745
-2.99725 -2.51084 2.88778
-2.89871 -1.11229 2.1035
-2.80019 -0.915544 1.16988
-2.7017 -1.09601 0.679155
-2.60323 -1.27474 0.41979
-2.50479 -1.41539 0.285321
-2.40638 -1.51198 0.192092
-2.30798 -1.58472 0.139267
-2.20961 -1.63014 0.0896761
-2.11126 -1.6638 0.0613306
-2.01293 -1.6775 0.0268249
-1.91462 -1.68147 0.00797504
-1.81632 -1.66273 -0.0233117
-1.71804 -1.62928 -0.0472206
-1.61978 -1.56653 -0.0947009
-1.52154 -1.47833 -0.150907
-1.42331 -1.3433 -0.261386
-1.32509 -1.15947 -0.446028
-1.22689 -0.92559 -0.843679
-1.12869 -0.862951 -1.68832
-1.03051 -2.2436 -3.10345
-0.932337 -3.8875 -2.83053
-0.834173 -4.09574 -1.52347
-0.736016 -3.87743 -0.818742
-0.637867 -3.6481 -0.489609
-0.539723 -3.48152 -0.305326
-0.441585 -3.36201 -0.206848
-0.343451 -3.28154 -0.132008
-0.24532 -3.22597 -0.089648
-0.147191 -3.19251 -0.0451068
-0.0490634 -3.17571 -0.0187602
0.0490634 -3.17571 0.0187602
0.147191 -3.19251 0.0451068
0.24532 -3.22597 0.089648
0.343451 -3.28154 0.132008
0.441585 -3.36201 0.206848
0.539723 -3.48152 0.305326
0.637867 -3.6481 0.489609
0.736016 -3.87743 0.818742
0.834173 -4.09574 1.52347
0.932337 -3.8875 2.83053
1.03051 -2.2436 3.10345
1.12869 -0.862951 1.68832
1.22689 -0.92559 0.843679
1.32509 -1.15947 0.446028
1.42331 -1.3433 0.261386
1.52154 -1.47833 0.150907
1.61978 -1.56653 0.0947009
1.71804 -1.62928 0.0472206
1.81632 -1.66273 0.0233117
1.91462 -1.68147 -0.00797504
2.01293 -1.6775 -0.0268249
2.11126 -1.6638 -0.0613306
2.20961 -1.63014 -0.0896761
2.30798 -1.58472 -0.139267
2.40638 -1.51198 -0.192092
2.50479 -1.41539 -0.285321
2.60323 -1.27474 -0.41979
2.7017 -1.09601 -0.679155
2.80019 -0.915544 -1.16988
2.89871 -1.11229 -2.1035
2.99725 -2.51084 -2.88778
3.09583 -3.96465 -2.18745
3.19443 -3.94639 -1.07689
3.29307 -3.67529 -0.577164
3.39173 -3.42877 -0.334819
3.49043 -3.26381 -0.217803
3.58916 -3.12995 -0.143699
3.68793 -3.04251 -0.105908
3.78673 -2.96332 -0.0739769
3.88557 -2.91294 -0.0597763
3.98445 -2.8609 -0.0423471
4.08336 -2.82997 -0.0371826
4.18232 -2.79287 -0.0258816
4.28131 -2.77315 -0.0247941
4.38035 -2.74499 -0.0164727
4.47943 -2.73225 -0.0174423
4.57855 -2.7098 -0.0107238
4.67772 -2.70165 -0.0128174
4.77694 -2.68305 -0.00702986
4.8762 -2.67805 -0.00977494
4.97551 -2.66216 -0.0045616
5.07487 -2.65939 -0.00770163
5.17427 -2.64549 -0.00285985
5.27373 -2.64434 -0.00624786
5.37325 -2.63195 -0.00165611
5.47281 -2.63198 -0.00520429
5.57243 -2.62077 -0.00078629
5.67211 -2.62168 -0.00444033
5.77184 -2.61144 -0.000146385
5.87163 -2.61298 -0.00387166
5.97148 -2.60357 0.000331557
6.07139 -2.60554 -0.00344217
6.17136 -2.59686 0.000693061
6.2714 -2.59912 -0.00311355
6.37149 -2.5911 0.000969267
6.47166 -2.59353 -0.00285899
6.57188 -2.58612 0.00118184
6.67218 -2.5886 -0.00265934
6.77254 -2.58179 0.00134605
6.87298 -2.58424 -0.00250057
6.97348 -2.57802 0.00147274
7.07406 -2.58034 -0.00237222
7.17471 -2.5747 0.00156968
7.27544 -2.57683 -0.00226633
7.37624 -2.57179 0.00164239
7.47712 -2.57365 -0.00217665
7.57807 -2.56922 0.00169479
7.67911 -2.57076 -0.00209824
7.78023 -2.56695 0.00172962
7.88143 -2.56811 -0.00202705
7.98271 -2.56494 0.00174874
8.08408 -2.56567 -0.00195974
8.18554 -2.56315 0.00175336
8.28708 -2.56342 -0.00189349
8.38872 -2.56155 0.00174422
8.49044 -2.56134 -0.00182589
8.59226 -2.56012 0.00172173
8.69417 -2.55941 -0.00175491
8.79618 -2.55884 0.00168611
8.89828 -2.55761 -0.00167882
9.00048 -2.55768 0.00163743
9.10278 -2.55594 -0.00159622
9.20518 -2.55663 0.00157579
9.30769 -2.55439 -0.00150603
9.4103 -2.55567 0.00150133
9.51301 -2.55295 -0.0014075
9.61583 -2.55479 0.00141436
9.71877 -2.55162 -0.00130028
9.82181 -2.55396 0.00131542
9.92496 -2.55039 -0.00118442
10.0282 -2.55317 0.00120538
10.1316 -2.54927 -0.00106046
10.2351 -2.55242 0.00108549
10.3387 -2.54824 -0.000929441
10.4425 -2.55169 0.000957443
10.5463 -2.54732 -0.000792959
10.6503 -2.55098 0.000823445
10.7545 -2.5465 -0.000653197
10.8587 -2.55026 0.00068624
10.9631 -2.54577 -0.00051294
11.0676 -2.54954 0.000549127
11.1722 -2.54514 -0.000375563
11.277 -2.54882 0.000415949
11.3819 -2.54461 -0.000245001
11.487 -2.54808 0.000291044
11.5922 -2.54416 -0.000125676
11.6975 -2.54733 0.000179161
11.803 -2.54379 -2.23799e-05
11.9086 -2.54657 8.5329e-05
12.0144 -2.54349 5.98778e-05
12.1204 -2.54579 1.46746e-05
12.2265 -2.54326 0.000116086
12.3327 -2.54502 -2.78106e-05
12.4391 -2.54308 0.00014149
12.5457 -2.54425 -3.7554e-05
12.6524 -2.54295 0.000131906
12.7593 -2.5435 -1.07332e-05
12.8664 -2.54283 8.40682e-05
12.9737 -2.54278 5.53557e-05
13.0811 -2.54273 -3.98178e-06
13.1887 -2.5421 0.000161909
13.2965 -2.54262 -0.000132507
13.4044 -2.54147 0.000308228
13.5126 -2.54248 -0.000299695
13.6209 -2.54092 0.000491358
13.7294 -2.5423 -0.000501328
13.8382 -2.54044 0.000705806
13.9471 -2.54208 -0.000730543
14.0562 -2.54006 0.000943353
14.1655 -2.54178 -0.000977728
14.275 -2.53977 0.00119304
14.3848 -2.54142 -0.0012306
14.4947 -2.53959 0.00144137
14.6049 -2.54097 -0.00147451
14.7152 -2.53951 0.00167271
14.8258 -2.54046 -0.00169303
14.9367 -2.53952 0.00187008
15.0477 -2.53988 -0.00186886
15.159 -2.53961 0.00201618
15.2705 -2.53925 -0.00198501
15.3823 -2.53976 0.00209471
15.4943 -2.5386 -0.0020263
15.6066 -2.53995 0.00209205
15.7191 -2.53795 -0.00198108
15.8319 -2.54014 0.001999
15.9449 -2.53733 -0.00184306
16.0582 -2.5403 0.00181264
16.1717 -2.53677 -0.00161311
16.2856 -2.5404 0.001538
16.3997 -2.53631 -0.00130074
16.5141 -2.5404 0.00118935
16.6288 -2.53597 -0.000925108
16.7437 -2.54028 0.000790768
16.859 -2.53578 -0.000515122
16.9746 -2.54003 0.000375742
17.0905 -2.53574 -0.000108443
17.2067 -2.53964 -1.44884e-05
17.3232 -2.53585 0.000250909
17.4401 -2.53912 -0.000334093
17.5572 -2.53609 0.000516468
17.6748 -2.53851 -0.000537321
17.7926 -2.53641 0.000644715
17.9108 -2.53785 -0.000584536
18.0294 -2.53676 0.000601652
18.1483 -2.5372 -0.000449168
18.2676 -2.53708 0.000369922
18.3873 -2.53662 -0.000124763
18.5074 -2.5373 -4.45035e-05
18.6278 -2.5362 0.000369026
18.7487 -2.53735 -0.000607394
18.8699 -2.53598 0.00098297
18.9916 -2.53718 -0.00125465
19.1137 -2.536 0.00163891
19.2362 -2.53678 -0.00189561
19.3592 -2.53626 0.00223601
19.4826 -2.53616 -0.00242242
19.6065 -2.53672 0.00266347
19.7309 -2.53538 -0.00272612
19.8557 -2.5373 0.00281958
19.9811 -2.53454 -0.00271823
20.1069 -2.53789 0.00263538
20.2333 -2.53377 -0.00235547
20.3602 -2.53835 0.00209905
20.4876 -2.53322 -0.00166246
20.6156 -2.53854 0.00127528
20.7441 -2.53299 -0.000745723
20.8732 -2.53836 0.000311997
21.0029 -2.53315 0.000208655
21.1332 -2.5378 -0.000572932
21.2642 -2.53368 0.000960735
21.3958 -2.53693 -0.0011305
21.528 -2.53445 0.00126858
21.6609 -2.53593 -0.00114442
21.7945 -2.53524 0.00096174
21.9288 -2.53505 -0.000510463
22.0639 -2.53576 2.11605e-05
22.1997 -2.53458 0.000689926
22.3363 -2.53577 -0.00136159
22.4736 -2.53472 0.00215367
22.6118 -2.53513 -0.0027808
22.7509 -2.5355 0.0033934
22.8908 -2.53393 -0.00370124
23.0316 -2.5367 0.00387262
23.1733 -2.5325 -0.0036422
23.316 -2.53788 0.00323029
23.4597 -2.5314 -0.00242676
23.6044 -2.53847 0.00153085
23.7502 -2.53114 -0.000400379
23.8971 -2.53804 -0.000587449
24.0451 -2.53197 0.00153284
24.1944 -2.53659 -0.00202756
24.3448 -2.53359 0.00220569
24.4966 -2.53477 -0.00171965
24.6496 -2.53505 0.000844602
24.8041 -2.5337 0.000610468
24.9601 -2.53521 -0.00215457
25.1175 -2.53436 0.00380734
25.2766 -2.5335 -0.00491653
25.4373 -2.53669 0.00548868
25.5998 -2.53074 -0.00495373
25.7641 -2.53907 0.00363151
25.9304 -2.52919 -0.00135894
26.0988 -2.53909 -0.000971323
26.2693 -2.53077 0.00307617
26.4421 -2.536 -0.00374792
26.6174 -2.53441 0.00292978
26.7954 -2.53296 -7.73816e-05
26.9761 -2.53536 -0.00351803
27.1598 -2.53499 0.0070168
27.3468 -2.53056 -0.00796027
27.5373 -2.54085 0.00588669
27.7317 -2.52675 -0.00035339
27.9302 -2.53993 -0.00494117
28.1333 -2.53331 0.00686639
28.3415 -2.532 -0.0011046
28.5554 -2.53611 -0.00816758
28.7758 -2.54073 0.0134742
29.0035 -2.52329 -0.00278889
29.2396 -2.54291 -0.0119139
29.4858 -2.54411 0.00629308
29.7441 -2.54293 0.0299019
30.0173 -2.51975 0.0204152
30.3101 -2.52713 0.0122626
30.6297 -2.51488 0.000321964
30.9905 -2.53064 0.00304319
31.4301 -2.50694 -0.00450927


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda4.0Nc1QuantumOneLoop/SigmaROneLoop.txt <==
-31.4301 -0.9313 6.43101e-18
-30.9905 -0.9313 6.43101e-18
-30.6297 -0.9313 6.43101e-18
-30.3101 -0.9313 6.43101e-18
-30.0173 -0.9313 6.43101e-18
-29.7441 -0.9313 6.43101e-18
-29.4858 -0.9313 6.43101e-18
-29.2396 -0.9313 6.43101e-18
-29.0035 -0.9313 6.43101e-18
-28.7758 -0.9313 6.43101e-18
-28.5554 -0.9313 6.43101e-18
-28.3415 -0.9313 6.43101e-18
-28.1333 -0.9313 6.43101e-18
-27.9302 -0.9313 6.43101e-18
-27.7317 -0.9313 6.43101e-18
-27.5373 -0.9313 6.43101e-18
-27.3468 -0.9313 6.43101e-18
-27.1598 -0.9313 6.43101e-18
-26.9761 -0.9313 6.43101e-18
-26.7954 -0.9313 6.43101e-18
-26.6174 -0.9313 6.43101e-18
-26.4421 -0.9313 6.43101e-18
-26.2693 -0.9313 6.43101e-18
-26.0988 -0.9313 6.43101e-18
-25.9304 -0.9313 6.43101e-18
-25.7641 -0.9313 6.43101e-18
-25.5998 -0.9313 6.43101e-18
-25.4373 -0.9313 6.43101e-18
-25.2766 -0.9313 6.43101e-18
-25.1175 -0.9313 6.43101e-18
-24.9601 -0.9313 6.43101e-18
-24.8041 -0.9313 6.43101e-18
-24.6496 -0.9313 6.43101e-18
-24.4966 -0.9313 6.43101e-18
-24.3448 -0.9313 6.43101e-18
-24.1944 -0.9313 6.43101e-18
-24.0451 -0.9313 6.43101e-18
-23.8971 -0.9313 6.43101e-18
-23.7502 -0.9313 6.43101e-18
-23.6044 -0.9313 6.43101e-18
-23.4597 -0.9313 6.43101e-18
-23.316 -0.9313 6.43101e-18
-23.1733 -0.9313 6.43101e-18
-23.0316 -0.9313 6.43101e-18
-22.8908 -0.9313 6.43101e-18
-22.7509 -0.9313 6.43101e-18
-22.6118 -0.9313 6.43101e-18
-22.4736 -0.9313 6.43101e-18
-22.3363 -0.9313 6.43101e-18
-22.1997 -0.9313 6.43101e-18
-22.0639 -0.9313 6.43101e-18
-21.9288 -0.9313 6.43101e-18
-21.7945 -0.9313 6.43101e-18
-21.6609 -0.9313 6.43101e-18
-21.528 -0.9313 6.43101e-18
-21.3958 -0.9313 6.43101e-18
-21.2642 -0.9313 6.43101e-18
-21.1332 -0.9313 6.43101e-18
-21.0029 -0.9313 6.43101e-18
-20.8732 -0.9313 6.43101e-18
-20.7441 -0.9313 6.43101e-18
-20.6156 -0.9313 6.43101e-18
-20.4876 -0.9313 6.43101e-18
-20.3602 -0.9313 6.43101e-18
-20.2333 -0.9313 6.43101e-18
-20.1069 -0.9313 6.43101e-18
-19.9811 -0.9313 6.43101e-18
-19.8557 -0.9313 6.43101e-18
-19.7309 -0.9313 6.43101e-18
-19.6065 -0.9313 6.43101e-18
-19.4826 -0.9313 6.43101e-18
-19.3592 -0.9313 6.43101e-18
-19.2362 -0.9313 6.43101e-18
-19.1137 -0.9313 6.43101e-18
-18.9916 -0.9313 6.43101e-18
-18.8699 -0.9313 6.43101e-18
-18.7487 -0.9313 6.43101e-18
-18.6278 -0.9313 6.43101e-18
-18.5074 -0.9313 6.43101e-18
-18.3873 -0.9313 6.43101e-18
-18.2676 -0.9313 6.43101e-18
-18.1483 -0.9313 6.43101e-18
-18.0294 -0.9313 6.43101e-18
-17.9108 -0.9313 6.43101e-18
-17.7926 -0.9313 6.43101e-18
-17.6748 -0.9313 6.43101e-18
-17.5572 -0.9313 6.43101e-18
-17.4401 -0.9313 6.43101e-18
-17.3232 -0.9313 6.43101e-18
-17.2067 -0.9313 6.43101e-18
-17.0905 -0.9313 6.43101e-18
-16.9746 -0.9313 6.43101e-18
-16.859 -0.9313 6.43101e-18
-16.7437 -0.9313 6.43101e-18
-16.6288 -0.9313 6.43101e-18
-16.5141 -0.9313 6.43101e-18
-16.3997 -0.9313 6.43101e-18
-16.2856 -0.9313 6.43101e-18
-16.1717 -0.9313 6.43101e-18
-16.0582 -0.9313 6.43101e-18
-15.9449 -0.9313 6.43101e-18
-15.8319 -0.9313 6.43101e-18
-15.7191 -0.9313 6.43101e-18
-15.6066 -0.9313 6.43101e-18
-15.4943 -0.9313 6.43101e-18
-15.3823 -0.9313 6.43101e-18
-15.2705 -0.9313 6.43101e-18
-15.159 -0.9313 6.43101e-18
-15.0477 -0.9313 6.43101e-18
-14.9367 -0.9313 6.43101e-18
-14.8258 -0.9313 6.43101e-18
-14.7152 -0.9313 6.43101e-18
-14.6049 -0.9313 6.43101e-18
-14.4947 -0.9313 6.43101e-18
-14.3848 -0.9313 6.43101e-18
-14.275 -0.9313 6.43101e-18
-14.1655 -0.9313 6.43101e-18
-14.0562 -0.9313 6.43101e-18
-13.9471 -0.9313 6.43101e-18
-13.8382 -0.9313 6.43101e-18
-13.7294 -0.9313 6.43101e-18
-13.6209 -0.9313 6.43101e-18
-13.5126 -0.9313 6.43101e-18
-13.4044 -0.9313 6.43101e-18
-13.2965 -0.9313 6.43101e-18
-13.1887 -0.9313 6.43101e-18
-13.0811 -0.9313 6.43101e-18
-12.9737 -0.9313 6.43101e-18
-12.8664 -0.9313 6.43101e-18
-12.7593 -0.9313 6.43101e-18
-12.6524 -0.9313 6.43101e-18
-12.5457 -0.9313 6.43101e-18
-12.4391 -0.9313 6.43101e-18
-12.3327 -0.9313 6.43101e-18
-12.2265 -0.9313 6.43101e-18
-12.1204 -0.9313 6.43101e-18
-12.0144 -0.9313 6.43101e-18
-11.9086 -0.9313 6.43101e-18
-11.803 -0.9313 6.43101e-18
-11.6975 -0.9313 6.43101e-18
-11.5922 -0.9313 6.43101e-18
-11.487 -0.9313 6.43101e-18
-11.3819 -0.9313 6.43101e-18
-11.277 -0.9313 6.43101e-18
-11.1722 -0.9313 6.43101e-18
-11.0676 -0.9313 6.43101e-18
-10.9631 -0.9313 6.43101e-18
-10.8587 -0.9313 6.43101e-18
-10.7545 -0.9313 6.43101e-18
-10.6503 -0.9313 6.43101e-18
-10.5463 -0.9313 6.43101e-18
-10.4425 -0.9313 6.43101e-18
-10.3387 -0.9313 6.43101e-18
-10.2351 -0.9313 6.43101e-18
-10.1316 -0.9313 6.43101e-18
-10.0282 -0.9313 6.43101e-18
-9.92496 -0.9313 6.43101e-18
-9.82181 -0.9313 6.43101e-18
-9.71877 -0.9313 6.43101e-18
-9.61583 -0.9313 6.43101e-18
-9.51301 -0.9313 6.43101e-18
-9.4103 -0.9313 6.43101e-18
-9.30769 -0.9313 6.43101e-18
-9.20518 -0.9313 6.43101e-18
-9.10278 -0.9313 6.43101e-18
-9.00048 -0.9313 6.43101e-18
-8.89828 -0.9313 6.43101e-18
-8.79618 -0.9313 6.43101e-18
-8.69417 -0.9313 6.43101e-18
-8.59226 -0.9313 6.43101e-18
-8.49044 -0.9313 6.43101e-18
-8.38872 -0.9313 6.43101e-18
-8.28708 -0.9313 6.43101e-18
-8.18554 -0.9313 6.43101e-18
-8.08408 -0.9313 6.43101e-18
-7.98271 -0.9313 6.43101e-18
-7.88143 -0.9313 6.43101e-18
-7.78023 -0.9313 6.43101e-18
-7.67911 -0.9313 6.43101e-18
-7.57807 -0.9313 6.43101e-18
-7.47712 -0.9313 6.43101e-18
-7.37624 -0.9313 6.43101e-18
-7.27544 -0.9313 6.43101e-18
-7.17471 -0.9313 6.43101e-18
-7.07406 -0.9313 6.43101e-18
-6.97348 -0.9313 6.43101e-18
-6.87298 -0.9313 6.43101e-18
-6.77254 -0.9313 6.43101e-18
-6.67218 -0.9313 6.43101e-18
-6.57188 -0.9313 6.43101e-18
-6.47166 -0.9313 6.43101e-18
-6.37149 -0.9313 6.43101e-18
-6.2714 -0.9313 6.43101e-18
-6.17136 -0.9313 6.43101e-18
-6.07139 -0.9313 6.43101e-18
-5.97148 -0.9313 6.43101e-18
-5.87163 -0.9313 6.43101e-18
-5.77184 -0.9313 6.43101e-18
-5.67211 -0.9313 6.43101e-18
-5.57243 -0.9313 6.43101e-18
-5.47281 -0.9313 6.43101e-18
-5.37325 -0.9313 6.43101e-18
-5.27373 -0.9313 6.43101e-18
-5.17427 -0.9313 6.43101e-18
-5.07487 -0.9313 6.43101e-18
-4.97551 -0.9313 6.43101e-18
-4.8762 -0.9313 6.43101e-18
-4.77694 -0.9313 6.43101e-18
-4.67772 -0.9313 6.43101e-18
-4.57855 -0.9313 6.43101e-18
-4.47943 -0.9313 6.43101e-18
-4.38035 -0.9313 6.43101e-18
-4.28131 -0.9313 6.43101e-18
-4.18232 -0.9313 6.43101e-18
-4.08336 -0.9313 6.43101e-18
-3.98445 -0.9313 6.43101e-18
-3.88557 -0.9313 6.43101e-18
-3.78673 -0.9313 6.43101e-18
-3.68793 -0.9313 6.43101e-18
-3.58916 -0.9313 6.43101e-18
-3.49043 -0.9313 6.43101e-18
-3.39173 -0.9313 6.43101e-18
-3.29307 -0.9313 6.43101e-18
-3.19443 -0.9313 6.43101e-18
-3.09583 -0.9313 6.43101e-18
-2.99725 -0.9313 6.43101e-18
-2.89871 -0.9313 6.43101e-18
-2.80019 -0.9313 6.43101e-18
-2.7017 -0.9313 6.43101e-18
-2.60323 -0.9313 6.43101e-18
-2.50479 -0.9313 6.43101e-18
-2.40638 -0.9313 6.43101e-18
-2.30798 -0.9313 6.43101e-18
-2.20961 -0.9313 6.43101e-18
-2.11126 -0.9313 6.43101e-18
-2.01293 -0.9313 6.43101e-18
-1.91462 -0.9313 6.43101e-18
-1.81632 -0.9313 6.43101e-18
-1.71804 -0.9313 6.43101e-18
-1.61978 -0.9313 6.43101e-18
-1.52154 -0.9313 6.43101e-18
-1.42331 -0.9313 6.43101e-18
-1.32509 -0.9313 6.43101e-18
-1.22689 -0.9313 6.43101e-18
-1.12869 -0.9313 6.43101e-18
-1.03051 -0.9313 6.43101e-18
-0.932337 -0.9313 6.43101e-18
-0.834173 -0.9313 6.43101e-18
-0.736016 -0.9313 6.43101e-18
-0.637867 -0.9313 6.43101e-18
-0.539723 -0.9313 6.43101e-18
-0.441585 -0.9313 6.43101e-18
-0.343451 -0.9313 6.43101e-18
-0.24532 -0.9313 6.43101e-18
-0.147191 -0.9313 6.43101e-18
-0.0490634 -0.9313 6.43101e-18
0.0490634 -0.9313 6.43101e-18
0.147191 -0.9313 6.43101e-18
0.24532 -0.9313 6.43101e-18
0.343451 -0.9313 6.43101e-18
0.441585 -0.9313 6.43101e-18
0.539723 -0.9313 6.43101e-18
0.637867 -0.9313 6.43101e-18
0.736016 -0.9313 6.43101e-18
0.834173 -0.9313 6.43101e-18
0.932337 -0.9313 6.43101e-18
1.03051 -0.9313 6.43101e-18
1.12869 -0.9313 6.43101e-18
1.22689 -0.9313 6.43101e-18
1.32509 -0.9313 6.43101e-18
1.42331 -0.9313 6.43101e-18
1.52154 -0.9313 6.43101e-18
1.61978 -0.9313 6.43101e-18
1.71804 -0.9313 6.43101e-18
1.81632 -0.9313 6.43101e-18
1.91462 -0.9313 6.43101e-18
2.01293 -0.9313 6.43101e-18
2.11126 -0.9313 6.43101e-18
2.20961 -0.9313 6.43101e-18
2.30798 -0.9313 6.43101e-18
2.40638 -0.9313 6.43101e-18
2.50479 -0.9313 6.43101e-18
2.60323 -0.9313 6.43101e-18
2.7017 -0.9313 6.43101e-18
2.80019 -0.9313 6.43101e-18
2.89871 -0.9313 6.43101e-18
2.99725 -0.9313 6.43101e-18
3.09583 -0.9313 6.43101e-18
3.19443 -0.9313 6.43101e-18
3.29307 -0.9313 6.43101e-18
3.39173 -0.9313 6.43101e-18
3.49043 -0.9313 6.43101e-18
3.58916 -0.9313 6.43101e-18
3.68793 -0.9313 6.43101e-18
3.78673 -0.9313 6.43101e-18
3.88557 -0.9313 6.43101e-18
3.98445 -0.9313 6.43101e-18
4.08336 -0.9313 6.43101e-18
4.18232 -0.9313 6.43101e-18
4.28131 -0.9313 6.43101e-18
4.38035 -0.9313 6.43101e-18
4.47943 -0.9313 6.43101e-18
4.57855 -0.9313 6.43101e-18
4.67772 -0.9313 6.43101e-18
4.77694 -0.9313 6.43101e-18
4.8762 -0.9313 6.43101e-18
4.97551 -0.9313 6.43101e-18
5.07487 -0.9313 6.43101e-18
5.17427 -0.9313 6.43101e-18
5.27373 -0.9313 6.43101e-18
5.37325 -0.9313 6.43101e-18
5.47281 -0.9313 6.43101e-18
5.57243 -0.9313 6.43101e-18
5.67211 -0.9313 6.43101e-18
5.77184 -0.9313 6.43101e-18
5.87163 -0.9313 6.43101e-18
5.97148 -0.9313 6.43101e-18
6.07139 -0.9313 6.43101e-18
6.17136 -0.9313 6.43101e-18
6.2714 -0.9313 6.43101e-18
6.37149 -0.9313 6.43101e-18
6.47166 -0.9313 6.43101e-18
6.57188 -0.9313 6.43101e-18
6.67218 -0.9313 6.43101e-18
6.77254 -0.9313 6.43101e-18
6.87298 -0.9313 6.43101e-18
6.97348 -0.9313 6.43101e-18
7.07406 -0.9313 6.43101e-18
7.17471 -0.9313 6.43101e-18
7.27544 -0.9313 6.43101e-18
7.37624 -0.9313 6.43101e-18
7.47712 -0.9313 6.43101e-18
7.57807 -0.9313 6.43101e-18
7.67911 -0.9313 6.43101e-18
7.78023 -0.9313 6.43101e-18
7.88143 -0.9313 6.43101e-18
7.98271 -0.9313 6.43101e-18
8.08408 -0.9313 6.43101e-18
8.18554 -0.9313 6.43101e-18
8.28708 -0.9313 6.43101e-18
8.38872 -0.9313 6.43101e-18
8.49044 -0.9313 6.43101e-18
8.59226 -0.9313 6.43101e-18
8.69417 -0.9313 6.43101e-18
8.79618 -0.9313 6.43101e-18
8.89828 -0.9313 6.43101e-18
9.00048 -0.9313 6.43101e-18
9.10278 -0.9313 6.43101e-18
9.20518 -0.9313 6.43101e-18
9.30769 -0.9313 6.43101e-18
9.4103 -0.9313 6.43101e-18
9.51301 -0.9313 6.43101e-18
9.61583 -0.9313 6.43101e-18
9.71877 -0.9313 6.43101e-18
9.82181 -0.9313 6.43101e-18
9.92496 -0.9313 6.43101e-18
10.0282 -0.9313 6.43101e-18
10.1316 -0.9313 6.43101e-18
10.2351 -0.9313 6.43101e-18
10.3387 -0.9313 6.43101e-18
10.4425 -0.9313 6.43101e-18
10.5463 -0.9313 6.43101e-18
10.6503 -0.9313 6.43101e-18
10.7545 -0.9313 6.43101e-18
10.8587 -0.9313 6.43101e-18
10.9631 -0.9313 6.43101e-18
11.0676 -0.9313 6.43101e-18
11.1722 -0.9313 6.43101e-18
11.277 -0.9313 6.43101e-18
11.3819 -0.9313 6.43101e-18
11.487 -0.9313 6.43101e-18
11.5922 -0.9313 6.43101e-18
11.6975 -0.9313 6.43101e-18
11.803 -0.9313 6.43101e-18
11.9086 -0.9313 6.43101e-18
12.0144 -0.9313 6.43101e-18
12.1204 -0.9313 6.43101e-18
12.2265 -0.9313 6.43101e-18
12.3327 -0.9313 6.43101e-18
12.4391 -0.9313 6.43101e-18
12.5457 -0.9313 6.43101e-18
12.6524 -0.9313 6.43101e-18
12.7593 -0.9313 6.43101e-18
12.8664 -0.9313 6.43101e-18
12.9737 -0.9313 6.43101e-18
13.0811 -0.9313 6.43101e-18
13.1887 -0.9313 6.43101e-18
13.2965 -0.9313 6.43101e-18
13.4044 -0.9313 6.43101e-18
13.5126 -0.9313 6.43101e-18
13.6209 -0.9313 6.43101e-18
13.7294 -0.9313 6.43101e-18
13.8382 -0.9313 6.43101e-18
13.9471 -0.9313 6.43101e-18
14.0562 -0.9313 6.43101e-18
14.1655 -0.9313 6.43101e-18
14.275 -0.9313 6.43101e-18
14.3848 -0.9313 6.43101e-18
14.4947 -0.9313 6.43101e-18
14.6049 -0.9313 6.43101e-18
14.7152 -0.9313 6.43101e-18
14.8258 -0.9313 6.43101e-18
14.9367 -0.9313 6.43101e-18
15.0477 -0.9313 6.43101e-18
15.159 -0.9313 6.43101e-18
15.2705 -0.9313 6.43101e-18
15.3823 -0.9313 6.43101e-18
15.4943 -0.9313 6.43101e-18
15.6066 -0.9313 6.43101e-18
15.7191 -0.9313 6.43101e-18
15.8319 -0.9313 6.43101e-18
15.9449 -0.9313 6.43101e-18
16.0582 -0.9313 6.43101e-18
16.1717 -0.9313 6.43101e-18
16.2856 -0.9313 6.43101e-18
16.3997 -0.9313 6.43101e-18
16.5141 -0.9313 6.43101e-18
16.6288 -0.9313 6.43101e-18
16.7437 -0.9313 6.43101e-18
16.859 -0.9313 6.43101e-18
16.9746 -0.9313 6.43101e-18
17.0905 -0.9313 6.43101e-18
17.2067 -0.9313 6.43101e-18
17.3232 -0.9313 6.43101e-18
17.4401 -0.9313 6.43101e-18
17.5572 -0.9313 6.43101e-18
17.6748 -0.9313 6.43101e-18
17.7926 -0.9313 6.43101e-18
17.9108 -0.9313 6.43101e-18
18.0294 -0.9313 6.43101e-18
18.1483 -0.9313 6.43101e-18
18.2676 -0.9313 6.43101e-18
18.3873 -0.9313 6.43101e-18
18.5074 -0.9313 6.43101e-18
18.6278 -0.9313 6.43101e-18
18.7487 -0.9313 6.43101e-18
18.8699 -0.9313 6.43101e-18
18.9916 -0.9313 6.43101e-18
19.1137 -0.9313 6.43101e-18
19.2362 -0.9313 6.43101e-18
19.3592 -0.9313 6.43101e-18
19.4826 -0.9313 6.43101e-18
19.6065 -0.9313 6.43101e-18
19.7309 -0.9313 6.43101e-18
19.8557 -0.9313 6.43101e-18
19.9811 -0.9313 6.43101e-18
20.1069 -0.9313 6.43101e-18
20.2333 -0.9313 6.43101e-18
20.3602 -0.9313 6.43101e-18
20.4876 -0.9313 6.43101e-18
20.6156 -0.9313 6.43101e-18
20.7441 -0.9313 6.43101e-18
20.8732 -0.9313 6.43101e-18
21.0029 -0.9313 6.43101e-18
21.1332 -0.9313 6.43101e-18
21.2642 -0.9313 6.43101e-18
21.3958 -0.9313 6.43101e-18
21.528 -0.9313 6.43101e-18
21.6609 -0.9313 6.43101e-18
21.7945 -0.9313 6.43101e-18
21.9288 -0.9313 6.43101e-18
22.0639 -0.9313 6.43101e-18
22.1997 -0.9313 6.43101e-18
22.3363 -0.9313 6.43101e-18
22.4736 -0.9313 6.43101e-18
22.6118 -0.9313 6.43101e-18
22.7509 -0.9313 6.43101e-18
22.8908 -0.9313 6.43101e-18
23.0316 -0.9313 6.43101e-18
23.1733 -0.9313 6.43101e-18
23.316 -0.9313 6.43101e-18
23.4597 -0.9313 6.43101e-18
23.6044 -0.9313 6.43101e-18
23.7502 -0.9313 6.43101e-18
23.8971 -0.9313 6.43101e-18
24.0451 -0.9313 6.43101e-18
24.1944 -0.9313 6.43101e-18
24.3448 -0.9313 6.43101e-18
24.4966 -0.9313 6.43101e-18
24.6496 -0.9313 6.43101e-18
24.8041 -0.9313 6.43101e-18
24.9601 -0.9313 6.43101e-18
25.1175 -0.9313 6.43101e-18
25.2766 -0.9313 6.43101e-18
25.4373 -0.9313 6.43101e-18
25.5998 -0.9313 6.43101e-18
25.7641 -0.9313 6.43101e-18
25.9304 -0.9313 6.43101e-18
26.0988 -0.9313 6.43101e-18
26.2693 -0.9313 6.43101e-18
26.4421 -0.9313 6.43101e-18
26.6174 -0.9313 6.43101e-18
26.7954 -0.9313 6.43101e-18
26.9761 -0.9313 6.43101e-18
27.1598 -0.9313 6.43101e-18
27.3468 -0.9313 6.43101e-18
27.5373 -0.9313 6.43101e-18
27.7317 -0.9313 6.43101e-18
27.9302 -0.9313 6.43101e-18
28.1333 -0.9313 6.43101e-18
28.3415 -0.9313 6.43101e-18
28.5554 -0.9313 6.43101e-18
28.7758 -0.9313 6.43101e-18
29.0035 -0.9313 6.43101e-18
29.2396 -0.9313 6.43101e-18
29.4858 -0.9313 6.43101e-18
29.7441 -0.9313 6.43101e-18
30.0173 -0.9313 6.43101e-18
30.3101 -0.9313 6.43101e-18
30.6297 -0.9313 6.43101e-18
30.9905 -0.9313 6.43101e-18
31.4301 -0.9313 6.43101e-18


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda4.0Nc1QuantumOneLoop/SigmaRTwoLoop.txt <==
-31.4301 -2.50694 -0.00450927
-30.9905 -2.53064 0.00304319
-30.6297 -2.51488 0.000321964
-30.3101 -2.52713 0.0122626
-30.0173 -2.51975 0.0204152
-29.7441 -2.54293 0.0299019
-29.4858 -2.54411 0.00629308
-29.2396 -2.54291 -0.0119139
-29.0035 -2.52329 -0.00278889
-28.7758 -2.54073 0.0134742
-28.5554 -2.53611 -0.00816758
-28.3415 -2.532 -0.0011046
-28.1333 -2.53331 0.00686639
-27.9302 -2.53993 -0.00494117
-27.7317 -2.52675 -0.00035339
-27.5373 -2.54085 0.00588669
-27.3468 -2.53056 -0.00796027
-27.1598 -2.53499 0.0070168
-26.9761 -2.53536 -0.00351803
-26.7954 -2.53296 -7.73816e-05
-26.6174 -2.53441 0.00292978
-26.4421 -2.536 -0.00374792
-26.2693 -2.53077 0.00307617
-26.0988 -2.53909 -0.000971323
-25.9304 -2.52919 -0.00135894
-25.7641 -2.53907 0.00363151
-25.5998 -2.53074 -0.00495373
-25.4373 -2.53669 0.00548868
-25.2766 -2.5335 -0.00491653
-25.1175 -2.53436 0.00380734
-24.9601 -2.53521 -0.00215457
-24.8041 -2.5337 0.000610468
-24.6496 -2.53505 0.000844602
-24.4966 -2.53477 -0.00171965
-24.3448 -2.53359 0.00220569
-24.1944 -2.53659 -0.00202756
-24.0451 -2.53197 0.00153284
-23.8971 -2.53804 -0.000587449
-23.7502 -2.53114 -0.000400379
-23.6044 -2.53847 0.00153085
-23.4597 -2.5314 -0.00242676
-23.316 -2.53788 0.00323029
-23.1733 -2.5325 -0.0036422
-23.0316 -2.5367 0.00387262
-22.8908 -2.53393 -0.00370124
-22.7509 -2.5355 0.0033934
-22.6118 -2.53513 -0.0027808
-22.4736 -2.53472 0.00215367
-22.3363 -2.53577 -0.00136159
-22.1997 -2.53458 0.000689926
-22.0639 -2.53576 2.11605e-05
-21.9288 -2.53505 -0.000510463
-21.7945 -2.53524 0.00096174
-21.6609 -2.53593 -0.00114442
-21.528 -2.53445 0.00126858
-21.3958 -2.53693 -0.0011305
-21.2642 -2.53368 0.000960735
-21.1332 -2.5378 -0.000572932
-21.0029 -2.53315 0.000208655
-20.8732 -2.53836 0.000311997
-20.7441 -2.53299 -0.000745723
-20.6156 -2.53854 0.00127528
-20.4876 -2.53322 -0.00166246
-20.3602 -2.53835 0.00209905
-20.2333 -2.53377 -0.00235547
-20.1069 -2.53789 0.00263538
-19.9811 -2.53454 -0.00271823
-19.8557 -2.5373 0.00281958
-19.7309 -2.53538 -0.00272612
-19.6065 -2.53672 0.00266347
-19.4826 -2.53616 -0.00242242
-19.3592 -2.53626 0.00223601
-19.2362 -2.53678 -0.00189561
-19.1137 -2.536 0.00163891
-18.9916 -2.53718 -0.00125465
-18.8699 -2.53598 0.00098297
-18.7487 -2.53735 -0.000607394
-18.6278 -2.5362 0.000369026
-18.5074 -2.5373 -4.45035e-05
-18.3873 -2.53662 -0.000124763
-18.2676 -2.53708 0.000369922
-18.1483 -2.5372 -0.000449168
-18.0294 -2.53676 0.000601652
-17.9108 -2.53785 -0.000584536
-17.7926 -2.53641 0.000644715
-17.6748 -2.53851 -0.000537321
-17.5572 -2.53609 0.000516468
-17.4401 -2.53912 -0.000334093
-17.3232 -2.53585 0.000250909
-17.2067 -2.53964 -1.44884e-05
-17.0905 -2.53574 -0.000108443
-16.9746 -2.54003 0.000375742
-16.859 -2.53578 -0.000515122
-16.7437 -2.54028 0.000790768
-16.6288 -2.53597 -0.000925108
-16.5141 -2.5404 0.00118935
-16.3997 -2.53631 -0.00130074
-16.2856 -2.5404 0.001538
-16.1717 -2.53677 -0.00161311
-16.0582 -2.5403 0.00181264
-15.9449 -2.53733 -0.00184306
-15.8319 -2.54014 0.001999
-15.7191 -2.53795 -0.00198108
-15.6066 -2.53995 0.00209205
-15.4943 -2.5386 -0.0020263
-15.3823 -2.53976 0.00209471
-15.2705 -2.53925 -0.00198501
-15.159 -2.53961 0.00201618
-15.0477 -2.53988 -0.00186886
-14.9367 -2.53952 0.00187008
-14.8258 -2.54046 -0.00169303
-14.7152 -2.53951 0.00167271
-14.6049 -2.54097 -0.00147451
-14.4947 -2.53959 0.00144137
-14.3848 -2.54142 -0.0012306
-14.275 -2.53977 0.00119304
-14.1655 -2.54178 -0.000977728
-14.0562 -2.54006 0.000943353
-13.9471 -2.54208 -0.000730543
-13.8382 -2.54044 0.000705806
-13.7294 -2.5423 -0.000501328
-13.6209 -2.54092 0.000491358
-13.5126 -2.54248 -0.000299695
-13.4044 -2.54147 0.000308228
-13.2965 -2.54262 -0.000132507
-13.1887 -2.5421 0.000161909
-13.0811 -2.54273 -3.98178e-06
-12.9737 -2.54278 5.53557e-05
-12.8664 -2.54283 8.40682e-05
-12.7593 -2.5435 -1.07332e-05
-12.6524 -2.54295 0.000131906
-12.5457 -2.54425 -3.7554e-05
-12.4391 -2.54308 0.00014149
-12.3327 -2.54502 -2.78106e-05
-12.2265 -2.54326 0.000116086
-12.1204 -2.54579 1.46746e-05
-12.0144 -2.54349 5.98778e-05
-11.9086 -2.54657 8.5329e-05
-11.803 -2.54379 -2.23799e-05
-11.6975 -2.54733 0.000179161
-11.5922 -2.54416 -0.000125676
-11.487 -2.54808 0.000291044
-11.3819 -2.54461 -0.000245001
-11.277 -2.54882 0.000415949
-11.1722 -2.54514 -0.000375563
-11.0676 -2.54954 0.000549127
-10.9631 -2.54577 -0.00051294
-10.8587 -2.55026 0.00068624
-10.7545 -2.5465 -0.000653197
-10.6503 -2.55098 0.000823445
-10.5463 -2.54732 -0.000792959
-10.4425 -2.55169 0.000957443
-10.3387 -2.54824 -0.000929441
-10.2351 -2.55242 0.00108549
-10.1316 -2.54927 -0.00106046
-10.0282 -2.55317 0.00120538
-9.92496 -2.55039 -0.00118442
-9.82181 -2.55396 0.00131542
-9.71877 -2.55162 -0.00130028
-9.61583 -2.55479 0.00141436
-9.51301 -2.55295 -0.0014075
-9.4103 -2.55567 0.00150133
-9.30769 -2.55439 -0.00150603
-9.20518 -2.55663 0.00157579
-9.10278 -2.55594 -0.00159622
-9.00048 -2.55768 0.00163743
-8.89828 -2.55761 -0.00167882
-8.79618 -2.55884 0.00168611
-8.69417 -2.55941 -0.00175491
-8.59226 -2.56012 0.00172173
-8.49044 -2.56134 -0.00182589
-8.38872 -2.56155 0.00174422
-8.28708 -2.56342 -0.00189349
-8.18554 -2.56315 0.00175336
-8.08408 -2.56567 -0.00195974
-7.98271 -2.56494 0.00174874
-7.88143 -2.56811 -0.00202705
-7.78023 -2.56695 0.00172962
-7.67911 -2.57076 -0.00209824
-7.57807 -2.56922 0.00169479
-7.47712 -2.57365 -0.00217665
-7.37624 -2.57179 0.00164239
-7.27544 -2.57683 -0.00226633
-7.17471 -2.5747 0.00156968
-7.07406 -2.58034 -0.00237222
-6.97348 -2.57802 0.00147274
-6.87298 -2.58424 -0.00250057
-6.77254 -2.58179 0.00134605
-6.67218 -2.5886 -0.00265934
-6.57188 -2.58612 0.00118184
-6.47166 -2.59353 -0.00285899
-6.37149 -2.5911 0.000969267
-6.2714 -2.59912 -0.00311355
-6.17136 -2.59686 0.000693061
-6.07139 -2.60554 -0.00344217
-5.97148 -2.60357 0.000331557
-5.87163 -2.61298 -0.00387166
-5.77184 -2.61144 -0.000146385
-5.67211 -2.62168 -0.00444033
-5.57243 -2.62077 -0.00078629
-5.47281 -2.63198 -0.00520429
-5.37325 -2.63195 -0.00165611
-5.27373 -2.64434 -0.00624786
-5.17427 -2.64549 -0.00285985
-5.07487 -2.65939 -0.00770163
-4.97551 -2.66216 -0.0045616
-4.8762 -2.67805 -0.00977494
-4.77694 -2.68305 -0.00702986
-4.67772 -2.70165 -0.0128174
-4.57855 -2.7098 -0.0107238
-4.47943 -2.73225 -0.0174423
-4.38035 -2.74499 -0.0164727
-4.28131 -2.77315 -0.0247941
-4.18232 -2.79287 -0.0258816
-4.08336 -2.82997 -0.0371826
-3.98445 -2.8609 -0.0423471
-3.88557 -2.91294 -0.0597763
-3.78673 -2.96332 -0.0739769
-3.68793 -3.04251 -0.105908
-3.58916 -3.12995 -0.143699
-3.49043 -3.26381 -0.217803
-3.39173 -3.42877 -0.334819
-3.29307 -3.67529 -0.577164
-3.19443 -3.94639 -1.07689
-3.09583 -3.96465 -2.18745
-2.99725 -2.51084 -2.88778
-2.89871 -1.11229 -2.1035
-2.80019 -0.915544 -1.16988
-2.7017 -1.09601 -0.679155
-2.60323 -1.27474 -0.41979
-2.50479 -1.41539 -0.285321
-2.40638 -1.51198 -0.192092
-2.30798 -1.58472 -0.139267
-2.20961 -1.63014 -0.0896761
-2.11126 -1.6638 -0.0613306
-2.01293 -1.6775 -0.0268249
-1.91462 -1.68147 -0.00797504
-1.81632 -1.66273 0.0233117
-1.71804 -1.62928 0.0472206
-1.61978 -1.56653 0.0947009
-1.52154 -1.47833 0.150907
-1.42331 -1.3433 0.261386
-1.32509 -1.15947 0.446028
-1.22689 -0.92559 0.843679
-1.12869 -0.862951 1.68832
-1.03051 -2.2436 3.10345
-0.932337 -3.8875 2.83053
-0.834173 -4.09574 1.52347
-0.736016 -3.87743 0.818742
-0.637867 -3.6481 0.489609
-0.539723 -3.48152 0.305326
-0.441585 -3.36201 0.206848
-0.343451 -3.28154 0.132008
-0.24532 -3.22597 0.089648
-0.147191 -3.19251 0.0451068
-0.0490634 -3.17571 0.0187602
0.0490634 -3.17571 -0.0187602
0.147191 -3.19251 -0.0451068
0.24532 -3.22597 -0.089648
0.343451 -3.28154 -0.132008
0.441585 -3.36201 -0.206848
0.539723 -3.48152 -0.305326
0.637867 -3.6481 -0.489609
0.736016 -3.87743 -0.818742
0.834173 -4.09574 -1.52347
0.932337 -3.8875 -2.83053
1.03051 -2.2436 -3.10345
1.12869 -0.862951 -1.68832
1.22689 -0.92559 -0.843679
1.32509 -1.15947 -0.446028
1.42331 -1.3433 -0.261386
1.52154 -1.47833 -0.150907
1.61978 -1.56653 -0.0947009
1.71804 -1.62928 -0.0472206
1.81632 -1.66273 -0.0233117
1.91462 -1.68147 0.00797504
2.01293 -1.6775 0.0268249
2.11126 -1.6638 0.0613306
2.20961 -1.63014 0.0896761
2.30798 -1.58472 0.139267
2.40638 -1.51198 0.192092
2.50479 -1.41539 0.285321
2.60323 -1.27474 0.41979
2.7017 -1.09601 0.679155
2.80019 -0.915544 1.16988
2.89871 -1.11229 2.1035
2.99725 -2.51084 2.88778
3.09583 -3.96465 2.18745
3.19443 -3.94639 1.07689
3.29307 -3.67529 0.577164
3.39173 -3.42877 0.334819
3.49043 -3.26381 0.217803
3.58916 -3.12995 0.143699
3.68793 -3.04251 0.105908
3.78673 -2.96332 0.0739769
3.88557 -2.91294 0.0597763
3.98445 -2.8609 0.0423471
4.08336 -2.82997 0.0371826
4.18232 -2.79287 0.0258816
4.28131 -2.77315 0.0247941
4.38035 -2.74499 0.0164727
4.47943 -2.73225 0.0174423
4.57855 -2.7098 0.0107238
4.67772 -2.70165 0.0128174
4.77694 -2.68305 0.00702986
4.8762 -2.67805 0.00977494
4.97551 -2.66216 0.0045616
5.07487 -2.65939 0.00770163
5.17427 -2.64549 0.00285985
5.27373 -2.64434 0.00624786
5.37325 -2.63195 0.00165611
5.47281 -2.63198 0.00520429
5.57243 -2.62077 0.00078629
5.67211 -2.62168 0.00444033
5.77184 -2.61144 0.000146385
5.87163 -2.61298 0.00387166
5.97148 -2.60357 -0.000331557
6.07139 -2.60554 0.00344217
6.17136 -2.59686 -0.000693061
6.2714 -2.59912 0.00311355
6.37149 -2.5911 -0.000969267
6.47166 -2.59353 0.00285899
6.57188 -2.58612 -0.00118184
6.67218 -2.5886 0.00265934
6.77254 -2.58179 -0.00134605
6.87298 -2.58424 0.00250057
6.97348 -2.57802 -0.00147274
7.07406 -2.58034 0.00237222
7.17471 -2.5747 -0.00156968
7.27544 -2.57683 0.00226633
7.37624 -2.57179 -0.00164239
7.47712 -2.57365 0.00217665
7.57807 -2.56922 -0.00169479
7.67911 -2.57076 0.00209824
7.78023 -2.56695 -0.00172962
7.88143 -2.56811 0.00202705
7.98271 -2.56494 -0.00174874
8.08408 -2.56567 0.00195974
8.18554 -2.56315 -0.00175336
8.28708 -2.56342 0.00189349
8.38872 -2.56155 -0.00174422
8.49044 -2.56134 0.00182589
8.59226 -2.56012 -0.00172173
8.69417 -2.55941 0.00175491
8.79618 -2.55884 -0.00168611
8.89828 -2.55761 0.00167882
9.00048 -2.55768 -0.00163743
9.10278 -2.55594 0.00159622
9.20518 -2.55663 -0.00157579
9.30769 -2.55439 0.00150603
9.4103 -2.55567 -0.00150133
9.51301 -2.55295 0.0014075
9.61583 -2.55479 -0.00141436
9.71877 -2.55162 0.00130028
9.82181 -2.55396 -0.00131542
9.92496 -2.55039 0.00118442
10.0282 -2.55317 -0.00120538
10.1316 -2.54927 0.00106046
10.2351 -2.55242 -0.00108549
10.3387 -2.54824 0.000929441
10.4425 -2.55169 -0.000957443
10.5463 -2.54732 0.000792959
10.6503 -2.55098 -0.000823445
10.7545 -2.5465 0.000653197
10.8587 -2.55026 -0.00068624
10.9631 -2.54577 0.00051294
11.0676 -2.54954 -0.000549127
11.1722 -2.54514 0.000375563
11.277 -2.54882 -0.000415949
11.3819 -2.54461 0.000245001
11.487 -2.54808 -0.000291044
11.5922 -2.54416 0.000125676
11.6975 -2.54733 -0.000179161
11.803 -2.54379 2.23799e-05
11.9086 -2.54657 -8.5329e-05
12.0144 -2.54349 -5.98778e-05
12.1204 -2.54579 -1.46746e-05
12.2265 -2.54326 -0.000116086
12.3327 -2.54502 2.78106e-05
12.4391 -2.54308 -0.00014149
12.5457 -2.54425 3.7554e-05
12.6524 -2.54295 -0.000131906
12.7593 -2.5435 1.07332e-05
12.8664 -2.54283 -8.40682e-05
12.9737 -2.54278 -5.53557e-05
13.0811 -2.54273 3.98178e-06
13.1887 -2.5421 -0.000161909
13.2965 -2.54262 0.000132507
13.4044 -2.54147 -0.000308228
13.5126 -2.54248 0.000299695
13.6209 -2.54092 -0.000491358
13.7294 -2.5423 0.000501328
13.8382 -2.54044 -0.000705806
13.9471 -2.54208 0.000730543
14.0562 -2.54006 -0.000943353
14.1655 -2.54178 0.000977728
14.275 -2.53977 -0.00119304
14.3848 -2.54142 0.0012306
14.4947 -2.53959 -0.00144137
14.6049 -2.54097 0.00147451
14.7152 -2.53951 -0.00167271
14.8258 -2.54046 0.00169303
14.9367 -2.53952 -0.00187008
15.0477 -2.53988 0.00186886
15.159 -2.53961 -0.00201618
15.2705 -2.53925 0.00198501
15.3823 -2.53976 -0.00209471
15.4943 -2.5386 0.0020263
15.6066 -2.53995 -0.00209205
15.7191 -2.53795 0.00198108
15.8319 -2.54014 -0.001999
15.9449 -2.53733 0.00184306
16.0582 -2.5403 -0.00181264
16.1717 -2.53677 0.00161311
16.2856 -2.5404 -0.001538
16.3997 -2.53631 0.00130074
16.5141 -2.5404 -0.00118935
16.6288 -2.53597 0.000925108
16.7437 -2.54028 -0.000790768
16.859 -2.53578 0.000515122
16.9746 -2.54003 -0.000375742
17.0905 -2.53574 0.000108443
17.2067 -2.53964 1.44884e-05
17.3232 -2.53585 -0.000250909
17.4401 -2.53912 0.000334093
17.5572 -2.53609 -0.000516468
17.6748 -2.53851 0.000537321
17.7926 -2.53641 -0.000644715
17.9108 -2.53785 0.000584536
18.0294 -2.53676 -0.000601652
18.1483 -2.5372 0.000449168
18.2676 -2.53708 -0.000369922
18.3873 -2.53662 0.000124763
18.5074 -2.5373 4.45035e-05
18.6278 -2.5362 -0.000369026
18.7487 -2.53735 0.000607394
18.8699 -2.53598 -0.00098297
18.9916 -2.53718 0.00125465
19.1137 -2.536 -0.00163891
19.2362 -2.53678 0.00189561
19.3592 -2.53626 -0.00223601
19.4826 -2.53616 0.00242242
19.6065 -2.53672 -0.00266347
19.7309 -2.53538 0.00272612
19.8557 -2.5373 -0.00281958
19.9811 -2.53454 0.00271823
20.1069 -2.53789 -0.00263538
20.2333 -2.53377 0.00235547
20.3602 -2.53835 -0.00209905
20.4876 -2.53322 0.00166246
20.6156 -2.53854 -0.00127528
20.7441 -2.53299 0.000745723
20.8732 -2.53836 -0.000311997
21.0029 -2.53315 -0.000208655
21.1332 -2.5378 0.000572932
21.2642 -2.53368 -0.000960735
21.3958 -2.53693 0.0011305
21.528 -2.53445 -0.00126858
21.6609 -2.53593 0.00114442
21.7945 -2.53524 -0.00096174
21.9288 -2.53505 0.000510463
22.0639 -2.53576 -2.11605e-05
22.1997 -2.53458 -0.000689926
22.3363 -2.53577 0.00136159
22.4736 -2.53472 -0.00215367
22.6118 -2.53513 0.0027808
22.7509 -2.5355 -0.0033934
22.8908 -2.53393 0.00370124
23.0316 -2.5367 -0.00387262
23.1733 -2.5325 0.0036422
23.316 -2.53788 -0.00323029
23.4597 -2.5314 0.00242676
23.6044 -2.53847 -0.00153085
23.7502 -2.53114 0.000400379
23.8971 -2.53804 0.000587449
24.0451 -2.53197 -0.00153284
24.1944 -2.53659 0.00202756
24.3448 -2.53359 -0.00220569
24.4966 -2.53477 0.00171965
24.6496 -2.53505 -0.000844602
24.8041 -2.5337 -0.000610468
24.9601 -2.53521 0.00215457
25.1175 -2.53436 -0.00380734
25.2766 -2.5335 0.00491653
25.4373 -2.53669 -0.00548868
25.5998 -2.53074 0.00495373
25.7641 -2.53907 -0.00363151
25.9304 -2.52919 0.00135894
26.0988 -2.53909 0.000971323
26.2693 -2.53077 -0.00307617
26.4421 -2.536 0.00374792
26.6174 -2.53441 -0.00292978
26.7954 -2.53296 7.73816e-05
26.9761 -2.53536 0.00351803
27.1598 -2.53499 -0.0070168
27.3468 -2.53056 0.00796027
27.5373 -2.54085 -0.00588669
27.7317 -2.52675 0.00035339
27.9302 -2.53993 0.00494117
28.1333 -2.53331 -0.00686639
28.3415 -2.532 0.0011046
28.5554 -2.53611 0.00816758
28.7758 -2.54073 -0.0134742
29.0035 -2.52329 0.00278889
29.2396 -2.54291 0.0119139
29.4858 -2.54411 -0.00629308
29.7441 -2.54293 -0.0299019
30.0173 -2.51975 -0.0204152
30.3101 -2.52713 -0.0122626
30.6297 -2.51488 -0.000321964
30.9905 -2.53064 -0.00304319
31.4301 -2.50694 0.00450927


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda4.0Nc1QuantumOneLoop/iFpOneLoop.txt <==
-31.4301 -3.55812e-25 3.23338e-06
-30.9905 -2.36397e-25 3.37332e-06
-30.6297 7.87162e-25 3.49428e-06
-30.3101 2.65532e-25 3.6063e-06
-30.0173 4.55995e-25 3.71314e-06
-29.7441 2.91886e-24 3.81673e-06
-29.4858 -2.13059e-25 3.91821e-06
-29.2396 2.67948e-25 4.01831e-06
-29.0035 -9.17072e-25 4.11758e-06
-28.7758 -2.53839e-25 4.2164e-06
-28.5554 2.06123e-24 4.31507e-06
-28.3415 1.75322e-24 4.41383e-06
-28.1333 -8.12711e-25 4.51288e-06
-27.9302 -4.77277e-24 4.61239e-06
-27.7317 2.58768e-24 4.71248e-06
-27.5373 1.10416e-24 4.8133e-06
-27.3468 1.47385e-24 4.91495e-06
-27.1598 3.22215e-25 5.01753e-06
-26.9761 -1.11433e-24 5.12112e-06
-26.7954 -2.82371e-26 5.22582e-06
-26.6174 -1.30363e-24 5.3317e-06
-26.4421 -6.22888e-25 5.43884e-06
-26.2693 -1.31276e-24 5.54731e-06
-26.0988 3.10057e-24 5.65717e-06
-25.9304 1.9965e-24 5.7685e-06
-25.7641 2.42996e-24 5.88136e-06
-25.5998 4.72385e-25 5.9958e-06
-25.4373 -4.79171e-24 6.1119e-06
-25.2766 -2.48239e-24 6.22971e-06
-25.1175 -1.61452e-24 6.3493e-06
-24.9601 -3.67871e-26 6.47073e-06
-24.8041 3.20749e-24 6.59405e-06
-24.6496 1.18049e-24 6.71934e-06
-24.4966 1.19143e-26 6.84664e-06
-24.3448 2.50012e-24 6.97603e-06
-24.1944 -5.47913e-24 7.10757e-06
-24.0451 -9.37814e-25 7.24131e-06
-23.8971 -1.61689e-24 7.37733e-06
-23.7502 -5.36174e-25 7.51569e-06
-23.6044 -5.06855e-25 7.65645e-06
-23.4597 -3.97478e-25 7.79969e-06
-23.316 -8.6833e-26 7.94548e-06
-23.1733 -2.33205e-24 8.09388e-06
-23.0316 -8.11867e-25 8.24496e-06
-22.8908 -4.51636e-24 8.39881e-06
-22.7509 -2.96825e-24 8.55549e-06
-22.6118 -3.71955e-24 8.71508e-06
-22.4736 3.58852e-26 8.87767e-06
-22.3363 -1.79592e-24 9.04333e-06
-22.1997 -3.00116e-24 9.21214e-06
-22.0639 2.15791e-24 9.3842e-06
-21.9288 3.13828e-24 9.55958e-06
-21.7945 -8.55028e-24 9.73839e-06
-21.6609 1.50461e-24 9.9207e-06
-21.528 4.4707e-24 1.01066e-05
-21.3958 -3.47773e-24 1.02962e-05
-21.2642 -6.15004e-24 1.04897e-05
-21.1332 1.47689e-23 1.0687e-05
-21.0029 -2.32943e-25 1.08883e-05
-20.8732 2.59328e-24 1.10938e-05
-20.7441 1.05405e-24 1.13035e-05
-20.6156 -2.16793e-23 1.15176e-05
-20.4876 3.59657e-25 1.17361e-05
-20.3602 4.56825e-24 1.19592e-05
-20.2333 -5.63979e-24 1.2187e-05
-20.1069 1.52486e-23 1.24197e-05
-19.9811 -1.22182e-23 1.26574e-05
-19.8557 -7.06996e-24 1.29002e-05
-19.7309 -6.23513e-24 1.31483e-05
-19.6065 1.13217e-23 1.34017e-05
-19.4826 1.10672e-23 1.36608e-05
-19.3592 -1.50089e-23 1.39256e-05
-19.2362 -5.51501e-24 1.41962e-05
-19.1137 -1.75491e-23 1.4473e-05
-18.9916 -8.63783e-25 1.47559e-05
-18.8699 -2.07862e-23 1.50453e-05
-18.7487 -3.88403e-24 1.53413e-05
-18.6278 -2.28479e-23 1.56441e-05
-18.5074 -4.00982e-25 1.59539e-05
-18.3873 -1.57973e-25 1.62708e-05
-18.2676 2.1547e-23 1.65952e-05
-18.1483 -4.00233e-24 1.69272e-05
-18.0294 3.05175e-24 1.72671e-05
-17.9108 4.19053e-24 1.76151e-05
-17.7926 -4.03471e-24 1.79714e-05
-17.6748 -7.66994e-24 1.83363e-05
-17.5572 9.20486e-24 1.87101e-05
-17.4401 -4.42239e-24 1.9093e-05
-17.3232 -2.74198e-23 1.94853e-05
-17.2067 -3.92505e-24 1.98874e-05
-17.0905 3.96322e-23 2.02994e-05
-16.9746 -1.10366e-23 2.07218e-05
-16.859 -1.90059e-23 2.11548e-05
-16.7437 1.75527e-23 2.15989e-05
-16.6288 1.75515e-23 2.20542e-05
-16.5141 1.03886e-23 2.25213e-05
-16.3997 -3.51761e-24 2.30005e-05
-16.2856 -1.43397e-23 2.34921e-05
-16.1717 -2.40368e-23 2.39967e-05
-16.0582 -8.61618e-24 2.45146e-05
-15.9449 -9.18113e-24 2.50462e-05
-15.8319 3.76465e-24 2.55921e-05
-15.7191 -1.09649e-23 2.61527e-05
-15.6066 9.4824e-24 2.67284e-05
-15.4943 -3.26396e-24 2.73199e-05
-15.3823 -1.51173e-23 2.79277e-05
-15.2705 1.80266e-23 2.85523e-05
-15.159 -2.51515e-23 2.91943e-05
-15.0477 -5.96743e-25 2.98544e-05
-14.9367 5.59021e-24 3.0533e-05
-14.8258 -1.25888e-23 3.12311e-05
-14.7152 -1.74322e-23 3.19491e-05
-14.6049 1.67388e-23 3.26879e-05
-14.4947 1.03006e-23 3.34481e-05
-14.3848 6.08417e-23 3.42307e-05
-14.275 2.20738e-23 3.50363e-05
-14.1655 1.72276e-23 3.58659e-05
-14.0562 -8.45839e-24 3.67204e-05
-13.9471 -1.23301e-23 3.76006e-05
-13.8382 -1.64954e-23 3.85076e-05
-13.7294 -6.74428e-24 3.94424e-05
-13.6209 1.62971e-23 4.0406e-05
-13.5126 6.67056e-23 4.13997e-05
-13.4044 2.93621e-23 4.24245e-05
-13.2965 -6.92713e-23 4.34817e-05
-13.1887 2.917e-23 4.45725e-05
-13.0811 8.85743e-24 4.56984e-05
-12.9737 1.09463e-22 4.68607e-05
-12.8664 7.26116e-23 4.80609e-05
-12.7593 8.71724e-23 4.93007e-05
-12.6524 4.82363e-23 5.05815e-05
-12.5457 2.30977e-22 5.19052e-05
-12.4391 -5.85559e-23 5.32735e-05
-12.3327 1.19752e-23 5.46883e-05
-12.2265 3.30514e-23 5.61517e-05
-12.1204 -4.50323e-23 5.76657e-05
-12.0144 -5.40089e-24 5.92325e-05
-11.9086 8.93739e-23 6.08544e-05
-11.803 -5.54369e-23 6.2534e-05
-11.6975 -7.03902e-24 6.42738e-05
-11.5922 -1.8179e-23 6.60764e-05
-11.487 -3.84288e-23 6.79448e-05
-11.3819 1.0692e-22 6.9882e-05
-11.277 8.1044e-23 7.18912e-05
-11.1722 9.82996e-23 7.39758e-05
-11.0676 -2.64699e-23 7.61393e-05
-10.9631 -4.6528e-24 7.83856e-05
-10.8587 1.35677e-22 8.07185e-05
-10.7545 -3.20831e-22 8.31424e-05
-10.6503 -2.47302e-22 8.56616e-05
-10.5463 -1.87124e-22 8.82811e-05
-10.4425 -7.35741e-23 9.10057e-05
-10.3387 1.08039e-22 9.38409e-05
-10.2351 4.05989e-23 9.67923e-05
-10.1316 1.10447e-22 9.9866e-05
-10.0282 -1.37203e-22 0.000103068
-9.92496 -2.20946e-23 0.000106406
-9.82181 3.97463e-22 0.000109887
-9.71877 9.48085e-23 0.000113517
-9.61583 -2.03869e-22 0.000117307
-9.51301 -1.56672e-22 0.000121264
-9.4103 -4.78894e-22 0.000125398
-9.30769 -2.07751e-22 0.000129719
-9.20518 2.52813e-22 0.000134238
-9.10278 3.7684e-22 0.000138966
-9.00048 1.04101e-22 0.000143915
-8.89828 4.43462e-24 0.000149098
-8.79618 -1.1728e-23 0.000154531
-8.69417 3.52874e-22 0.000160227
-8.59226 -3.21811e-22 0.000166204
-8.49044 3.28345e-22 0.000172478
-8.38872 -1.81935e-22 0.000179069
-8.28708 5.11491e-22 0.000185996
-8.18554 1.26065e-22 0.000193283
-8.08408 9.75487e-22 0.000200952
-7.98271 2.4572e-24 0.00020903
-7.88143 1.30828e-22 0.000217543
-7.78023 -4.28222e-23 0.000226522
-7.67911 1.16024e-21 0.000236
-7.57807 -6.12967e-22 0.000246012
-7.47712 1.47392e-22 0.000256596
-7.37624 -9.91104e-22 0.000267794
-7.27544 3.27599e-22 0.000279653
-7.17471 1.35569e-22 0.000292221
-7.07406 1.14473e-22 0.000305552
-6.97348 -1.91807e-21 0.000319708
-6.87298 1.13649e-22 0.000334752
-6.77254 -1.89575e-22 0.000350757
-6.67218 -8.22974e-22 0.000367802
-6.57188 -1.45884e-21 0.000385972
-6.47166 -4.08521e-22 0.000405364
-6.37149 6.36514e-22 0.000426085
-6.2714 -1.29228e-21 0.000448249
-6.17136 -9.54364e-22 0.000471989
-6.07139 -4.04777e-22 0.000497448
-5.97148 1.47186e-21 0.000524787
-5.87163 3.71781e-22 0.000554186
-5.77184 1.44732e-21 0.000585845
-5.67211 -1.99353e-21 0.00061999
-5.57243 -4.99611e-22 0.000656874
-5.47281 -3.95686e-22 0.000696783
-5.37325 2.35199e-23 0.000740037
-5.27373 4.7402e-21 0.000787004
-5.17427 -2.79223e-21 0.000838098
-5.07487 1.06862e-20 0.000893791
-4.97551 -5.82532e-21 0.000954627
-4.8762 1.15448e-20 0.00102122
-4.77694 -3.31283e-21 0.0010943
-4.67772 1.89695e-21 0.00117468
-4.57855 7.44756e-23 0.00126332
-4.47943 6.22128e-21 0.00136135
-4.38035 -2.54518e-21 0.00147008
-4.28131 -1.42776e-20 0.00159104
-4.18232 -5.14724e-21 0.00172607
-4.08336 -3.89197e-21 0.00187733
-3.98445 1.13376e-20 0.00204742
-3.88557 1.48526e-20 0.00223947
-3.78673 -3.74678e-20 0.00245728
-3.68793 -1.99774e-20 0.00270547
-3.58916 -1.85339e-20 0.00298976
-3.49043 -2.87575e-21 0.00331723
-3.39173 -1.17082e-20 0.00369677
-3.29307 1.68431e-20 0.00413964
-3.19443 -1.37202e-19 0.00466027
-3.09583 7.29725e-20 0.00527741
-2.99725 9.05632e-20 0.00601572
-2.89871 1.58763e-20 0.00690818
-2.80019 1.91309e-20 0.0079997
-2.7017 -1.47833e-19 0.00935263
-2.60323 -2.47825e-19 0.0110556
-2.50479 -2.1018e-19 0.0132377
-2.40638 -5.30912e-20 0.0160935
-2.30798 -2.29506e-20 0.0199264
-2.20961 5.61423e-20 0.0252306
-2.11126 -1.67771e-18 0.0328559
-2.01293 -5.2013e-19 0.0443634
-1.91462 4.17544e-18 0.0628778
-1.81632 1.12762e-17 0.0954122
-1.71804 -1.22215e-18 0.160462
-1.61978 -6.24925e-17 0.320333
-1.52154 4.5339e-18 0.892721
-1.42331 -1.34443e-15 4.87611
-1.32509 -9.12476e-16 2.74142
-1.22689 -1.96202e-16 0.62414
-1.12869 6.77764e-17 0.253723
-1.03051 3.55987e-17 0.134463
-0.932337 1.17256e-17 0.0820257
-0.834173 -2.88598e-19 0.0544033
-0.736016 1.43508e-18 0.0380105
-0.637867 -1.50722e-18 0.0274004
-0.539723 7.18465e-19 0.0200454
-0.441585 -5.52486e-19 0.014638
-0.343451 -1.42618e-20 0.0104415
-0.24532 -2.1147e-19 0.00701121
-0.147191 -2.74974e-21 0.00410937
-0.0490634 -3.79767e-22 0.00201148
0.0490634 3.15848e-22 0.00201148
0.147191 1.47763e-21 0.00410937
0.24532 -7.9437e-22 0.00701121
0.343451 -2.87676e-19 0.0104415
0.441585 4.30437e-19 0.014638
0.539723 -5.40029e-18 0.0200454
0.637867 -5.84617e-19 0.0274004
0.736016 -1.4504e-18 0.0380105
0.834173 2.60115e-18 0.0544033
0.932337 -1.52632e-17 0.0820257
1.03051 -2.53585e-17 0.134463
1.12869 -5.92123e-17 0.253723
1.22689 -1.23032e-18 0.62414
1.32509 6.4666e-17 2.74142
1.42331 -1.86969e-15 4.87611
1.52154 2.02653e-16 0.892721
1.61978 3.23192e-17 0.320333
1.71804 1.44086e-18 0.160462
1.81632 -1.23227e-17 0.0954122
1.91462 -3.77577e-19 0.0628778
2.01293 -9.07742e-19 0.0443634
2.11126 1.33087e-18 0.0328559
2.20961 -8.42526e-19 0.0252306
2.30798 2.40881e-19 0.0199264
2.40638 -9.50523e-19 0.0160935
2.50479 8.74778e-19 0.0132377
2.60323 1.35592e-19 0.0110556
2.7017 2.35756e-19 0.00935263
2.80019 -1.72874e-19 0.0079997
2.89871 -2.35655e-21 0.00690818
2.99725 -2.33463e-20 0.00601572
3.09583 -8.16042e-20 0.00527741
3.19443 4.04475e-20 0.00466027
3.29307 1.44626e-20 0.00413964
3.39173 -3.66555e-20 0.00369677
3.49043 -5.76324e-20 0.00331723
3.58916 3.97957e-21 0.00298976
3.68793 2.89071e-21 0.00270547
3.78673 -4.82725e-21 0.00245728
3.88557 5.76201e-21 0.00223947
3.98445 4.9509e-21 0.00204742
4.08336 -2.24796e-21 0.00187733
4.18232 -1.65253e-20 0.00172607
4.28131 5.11419e-21 0.00159104
4.38035 -4.35413e-21 0.00147008
4.47943 4.50101e-21 0.00136135
4.57855 7.13314e-22 0.00126332
4.67772 -3.22356e-21 0.00117468
4.77694 1.18705e-20 0.0010943
4.8762 -2.86073e-22 0.00102122
4.97551 -3.64796e-22 0.000954627
5.07487 5.26032e-21 0.000893791
5.17427 2.8439e-21 0.000838098
5.27373 -3.8996e-21 0.000787004
5.37325 4.47011e-22 0.000740037
5.47281 -2.93032e-21 0.000696783
5.57243 -1.07625e-21 0.000656874
5.67211 -7.83707e-22 0.00061999
5.77184 -3.9046e-21 0.000585845
5.87163 -9.52684e-22 0.000554186
5.97148 -3.22074e-21 0.000524787
6.07139 -7.94792e-22 0.000497448
6.17136 -1.48434e-21 0.000471989
6.2714 -2.84739e-21 0.000448249
6.37149 -3.99319e-22 0.000426085
6.47166 -4.24832e-23 0.000405364
6.57188 1.09363e-22 0.000385972
6.67218 -1.39621e-21 0.000367802
6.77254 8.74778e-22 0.000350757
6.87298 8.21552e-22 0.000334752
6.97348 -1.59802e-22 0.000319708
7.07406 3.54579e-22 0.000305552
7.17471 4.25829e-22 0.000292221
7.27544 3.35095e-22 0.000279653
7.37624 -4.22479e-22 0.000267794
7.47712 1.5626e-22 0.000256596
7.57807 5.81413e-22 0.000246012
7.67911 -6.09311e-24 0.000236
7.78023 -1.59125e-22 0.000226522
7.88143 1.8243e-22 0.000217543
7.98271 -2.88344e-22 0.00020903
8.08408 -4.28582e-23 0.000200952
8.18554 5.05302e-22 0.000193283
8.28708 4.04434e-22 0.000185996
8.38872 3.8211e-22 0.000179069
8.49044 2.11822e-22 0.000172478
8.59226 -2.52363e-23 0.000166204
8.69417 -3.74586e-22 0.000160227
8.79618 1.95066e-22 0.000154531
8.89828 -2.78139e-23 0.000149098
9.00048 -1.30226e-22 0.000143915
9.10278 2.72771e-22 0.000138966
9.20518 2.18211e-23 0.000134238
9.30769 -9.41256e-23 0.000129719
9.4103 1.28773e-23 0.000125398
9.51301 5.40974e-23 0.000121264
9.61583 2.88687e-24 0.000117307
9.71877 3.17614e-23 0.000113517
9.82181 -5.80978e-23 0.000109887
9.92496 -1.69299e-22 0.000106406
10.0282 1.61144e-24 0.000103068
10.1316 4.67871e-23 9.9866e-05
10.2351 8.0111e-23 9.67923e-05
10.3387 -4.99842e-23 9.38409e-05
10.4425 2.97504e-22 9.10057e-05
10.5463 2.61632e-23 8.82811e-05
10.6503 5.72521e-23 8.56616e-05
10.7545 4.21809e-25 8.31424e-05
10.8587 1.39278e-24 8.07185e-05
10.9631 3.78226e-23 7.83856e-05
11.0676 -3.19645e-23 7.61393e-05
11.1722 -1.80055e-22 7.39758e-05
11.277 3.01486e-23 7.18912e-05
11.3819 -9.86091e-24 6.9882e-05
11.487 4.44729e-23 6.79448e-05
11.5922 3.90929e-23 6.60764e-05
11.6975 -8.15246e-23 6.42738e-05
11.803 7.43241e-23 6.2534e-05
11.9086 1.28343e-22 6.08544e-05
12.0144 -7.24414e-24 5.92325e-05
12.1204 1.11811e-22 5.76657e-05
12.2265 3.77781e-24 5.61517e-05
12.3327 -5.76734e-23 5.46883e-05
12.4391 -5.23238e-23 5.32735e-05
12.5457 -6.05706e-23 5.19052e-05
12.6524 7.00581e-23 5.05815e-05
12.7593 2.06581e-23 4.93007e-05
12.8664 -3.50169e-25 4.80609e-05
12.9737 -3.92818e-24 4.68607e-05
13.0811 3.89874e-23 4.56984e-05
13.1887 3.00148e-23 4.45725e-05
13.2965 -7.40985e-23 4.34817e-05
13.4044 1.11644e-23 4.24245e-05
13.5126 5.63863e-25 4.13997e-05
13.6209 -2.96308e-23 4.0406e-05
13.7294 6.74326e-24 3.94424e-05
13.8382 -1.17758e-23 3.85076e-05
13.9471 8.31743e-23 3.76006e-05
14.0562 -1.2523e-23 3.67204e-05
14.1655 8.92041e-24 3.58659e-05
14.275 -4.24311e-23 3.50363e-05
14.3848 -3.19514e-23 3.42307e-05
14.4947 9.29872e-24 3.34481e-05
14.6049 -5.40231e-23 3.26879e-05
14.7152 -7.72677e-24 3.19491e-05
14.8258 -1.18519e-23 3.12311e-05
14.9367 3.39323e-24 3.0533e-05
15.0477 -3.85585e-23 2.98544e-05
15.159 3.33501e-23 2.91943e-05
15.2705 3.43773e-24 2.85523e-05
15.3823 2.19097e-23 2.79277e-05
15.4943 -4.94267e-23 2.73199e-05
15.6066 -2.51687e-23 2.67284e-05
15.7191 1.34133e-23 2.61527e-05
15.8319 1.3907e-23 2.55921e-05
15.9449 -1.32347e-23 2.50462e-05
16.0582 1.8831e-23 2.45146e-05
16.1717 9.69922e-24 2.39967e-05
16.2856 1.449e-23 2.34921e-05
16.3997 -7.0602e-24 2.30005e-05
16.5141 -2.42538e-23 2.25213e-05
16.6288 -5.35465e-24 2.20542e-05
16.7437 1.66572e-24 2.15989e-05
16.859 -7.18999e-24 2.11548e-05
16.9746 8.4955e-24 2.07218e-05
17.0905 2.29513e-24 2.02994e-05
17.2067 -3.12948e-24 1.98874e-05
17.3232 -5.38031e-24 1.94853e-05
17.4401 -1.65372e-23 1.9093e-05
17.5572 3.53246e-24 1.87101e-05
17.6748 1.61239e-23 1.83363e-05
17.7926 -7.40033e-24 1.79714e-05
17.9108 -3.5944e-24 1.76151e-05
18.0294 3.62295e-24 1.72671e-05
18.1483 2.18829e-24 1.69272e-05
18.2676 -8.64409e-24 1.65952e-05
18.3873 1.44005e-24 1.62708e-05
18.5074 -1.16748e-23 1.59539e-05
18.6278 -1.72622e-24 1.56441e-05
18.7487 -1.22728e-23 1.53413e-05
18.8699 2.82354e-24 1.50453e-05
18.9916 -5.79124e-24 1.47559e-05
19.1137 7.16957e-24 1.4473e-05
19.2362 -8.15893e-24 1.41962e-05
19.3592 2.1501e-25 1.39256e-05
19.4826 -4.00485e-24 1.36608e-05
19.6065 -5.18151e-25 1.34017e-05
19.7309 6.72593e-24 1.31483e-05
19.8557 -6.60769e-24 1.29002e-05
19.9811 2.33643e-24 1.26574e-05
20.1069 -8.03118e-24 1.24197e-05
20.2333 1.3257e-23 1.2187e-05
20.3602 6.60182e-24 1.19592e-05
20.4876 4.13886e-25 1.17361e-05
20.6156 -9.20691e-24 1.15176e-05
20.7441 3.92516e-27 1.13035e-05
20.8732 3.46802e-24 1.10938e-05
21.0029 -4.43082e-24 1.08883e-05
21.1332 -9.53885e-24 1.0687e-05
21.2642 1.38314e-23 1.04897e-05
21.3958 -5.36922e-25 1.02962e-05
21.528 7.89665e-24 1.01066e-05
21.6609 -1.6945e-24 9.9207e-06
21.7945 -2.64995e-24 9.73839e-06
21.9288 4.271e-24 9.55958e-06
22.0639 -4.55256e-24 9.3842e-06
22.1997 -2.46209e-24 9.21214e-06
22.3363 -2.87002e-24 9.04333e-06
22.4736 4.9723e-24 8.87767e-06
22.6118 -3.65856e-24 8.71508e-06
22.7509 -2.77916e-24 8.55549e-06
22.8908 3.45721e-24 8.39881e-06
23.0316 3.33115e-24 8.24496e-06
23.1733 8.283e-24 8.09388e-06
23.316 9.10407e-25 7.94548e-06
23.4597 3.72877e-24 7.79969e-06
23.6044 2.46753e-25 7.65645e-06
23.7502 2.3761e-25 7.51569e-06
23.8971 4.09093e-24 7.37733e-06
24.0451 5.79496e-25 7.24131e-06
24.1944 -4.0072e-24 7.10757e-06
24.3448 -1.21227e-24 6.97603e-06
24.4966 8.99454e-25 6.84664e-06
24.6496 -4.09386e-24 6.71934e-06
24.8041 -3.31585e-25 6.59405e-06
24.9601 -6.25333e-25 6.47073e-06
25.1175 -1.51448e-24 6.3493e-06
25.2766 3.97119e-24 6.22971e-06
25.4373 -3.90485e-24 6.1119e-06
25.5998 5.90725e-24 5.9958e-06
25.7641 -1.42489e-24 5.88136e-06
25.9304 -6.81939e-25 5.7685e-06
26.0988 1.61119e-25 5.65717e-06
26.2693 -2.59194e-24 5.54731e-06
26.4421 1.87009e-24 5.43884e-06
26.6174 -3.09381e-24 5.3317e-06
26.7954 -3.40891e-25 5.22582e-06
26.9761 5.72459e-25 5.12112e-06
27.1598 -2.23965e-24 5.01753e-06
27.3468 -7.78922e-25 4.91495e-06
27.5373 2.13435e-24 4.8133e-06
27.7317 7.7247e-25 4.71248e-06
27.9302 3.68274e-25 4.61239e-06
28.1333 -1.9235e-25 4.51288e-06
28.3415 -9.71807e-25 4.41383e-06
28.5554 -1.07961e-25 4.31507e-06
28.7758 2.79929e-25 4.2164e-06
29.0035 3.00155e-26 4.11758e-06
29.2396 1.52686e-24 4.01831e-06
29.4858 -2.90635e-25 3.91821e-06
29.7441 -2.55894e-25 3.81673e-06
30.0173 1.79869e-24 3.71314e-06
30.3101 7.42634e-25 3.6063e-06
30.6297 -1.30107e-24 3.49428e-06
30.9905 1.61045e-24 3.37332e-06
31.4301 -1.55596e-24 3.23338e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda4.0Nc1QuantumOneLoop/iFpTwoLoop.txt <==
-31.4301 -4.86184e-22 3.2484e-06
-30.9905 2.31023e-20 3.38128e-06
-30.6297 -3.09033e-20 3.50576e-06
-30.3101 2.88728e-20 3.60425e-06
-30.0173 -4.56659e-20 3.70096e-06
-29.7441 7.66881e-20 3.7922e-06
-29.4858 2.6248e-20 3.92442e-06
-29.2396 -8.72284e-20 4.04997e-06
-29.0035 3.57267e-20 4.13722e-06
-28.7758 1.96754e-21 4.21306e-06
-28.5554 -3.6032e-20 4.34454e-06
-28.3415 -1.72535e-20 4.43325e-06
-28.1333 5.40465e-20 4.52019e-06
-27.9302 3.40955e-20 4.63971e-06
-27.7317 -1.42956e-19 4.73275e-06
-27.5373 -2.04612e-20 4.82352e-06
-27.3468 1.13637e-19 4.95046e-06
-27.1598 -9.69691e-21 5.02645e-06
-26.9761 -5.81918e-20 5.15054e-06
-26.7954 1.03669e-20 5.24943e-06
-26.6174 5.83112e-20 5.35008e-06
-26.4421 3.46943e-20 5.47171e-06
-26.2693 -3.33078e-20 5.56666e-06
-26.0988 -8.9081e-20 5.68617e-06
-25.9304 -6.91256e-20 5.79913e-06
-25.7641 2.11959e-19 5.9017e-06
-25.5998 1.22608e-19 6.03692e-06
-25.4373 -1.48199e-19 6.12918e-06
-25.2766 -1.04419e-19 6.27335e-06
-25.1175 9.06063e-20 6.37212e-06
-24.9601 8.48559e-20 6.50989e-06
-24.8041 -1.61458e-20 6.62701e-06
-24.6496 -1.62102e-19 6.75275e-06
-24.4966 -8.56705e-21 6.88833e-06
-24.3448 8.89962e-20 7.00767e-06
-24.1944 8.76535e-20 7.15283e-06
-24.0451 1.54568e-20 7.27707e-06
-23.8971 6.79792e-20 7.42098e-06
-23.7502 -2.83816e-19 7.55992e-06
-23.6044 -2.84474e-20 7.69598e-06
-23.4597 -1.60883e-20 7.85352e-06
-23.316 1.68047e-19 7.98174e-06
-23.1733 -2.39075e-19 8.15533e-06
-23.0316 6.60889e-20 8.28133e-06
-22.8908 -2.34512e-19 8.46428e-06
-22.7509 2.12491e-19 8.59613e-06
-22.6118 1.47845e-19 8.78101e-06
-22.4736 1.04185e-19 8.92596e-06
-22.3363 -4.558e-20 9.10755e-06
-22.1997 -1.85618e-19 9.26973e-06
-22.0639 -2.48784e-20 9.44652e-06
-21.9288 4.2099e-20 9.62617e-06
-21.7945 2.18888e-19 9.80043e-06
-21.6609 -1.43731e-20 9.99447e-06
-21.528 -9.72956e-20 1.01712e-05
-21.3958 -1.17949e-19 1.03746e-05
-21.2642 3.75282e-20 1.056e-05
-21.1332 1.47666e-19 1.07676e-05
-21.0029 -9.97627e-20 1.09671e-05
-20.8732 2.33565e-19 1.11748e-05
-20.7441 -2.17862e-19 1.13926e-05
-20.6156 -1.39352e-19 1.15984e-05
-20.4876 4.42665e-20 1.18362e-05
-20.3602 -1.0696e-20 1.20405e-05
-20.2333 1.39204e-19 1.22978e-05
-20.1069 4.1072e-20 1.25031e-05
-19.9811 -6.24582e-20 1.27775e-05
-19.8557 -1.67246e-19 1.2988e-05
-19.7309 3.84254e-20 1.32761e-05
-19.6065 2.48128e-20 1.34966e-05
-19.4826 1.20372e-19 1.37948e-05
-19.3592 -1.59954e-19 1.403e-05
-19.2362 -1.1186e-19 1.4335e-05
-19.1137 6.18416e-20 1.45891e-05
-18.9916 2.7436e-19 1.48988e-05
-18.8699 -2.02591e-19 1.51747e-05
-18.7487 -5.69903e-20 1.54883e-05
-18.6278 1.78396e-19 1.57875e-05
-18.5074 -7.3994e-20 1.61058e-05
-18.3873 1.55148e-19 1.64285e-05
-18.2676 -3.83257e-19 1.67536e-05
-18.1483 -1.45806e-19 1.70987e-05
-18.0294 1.65813e-19 1.74342e-05
-17.9108 6.14104e-19 1.77997e-05
-17.7926 -2.30412e-19 1.81496e-05
-17.6748 -2.03379e-19 1.85333e-05
-17.5572 -3.69137e-19 1.89021e-05
-17.4401 4.12502e-20 1.93015e-05
-17.3232 7.95468e-19 1.96939e-05
-17.2067 8.83786e-20 2.01068e-05
-17.0905 2.44282e-20 2.05271e-05
-16.9746 -5.30266e-19 2.09521e-05
-16.859 -1.14758e-19 2.14039e-05
-16.7437 3.88467e-19 2.18403e-05
-16.6288 -1.35539e-19 2.23267e-05
-16.5141 -2.18429e-19 2.27749e-05
-16.3997 -5.54846e-19 2.32979e-05
-16.2856 4.31938e-19 2.37595e-05
-16.1717 8.53995e-19 2.43205e-05
-16.0582 3.63375e-19 2.47977e-05
-15.9449 -1.0774e-18 2.53974e-05
-15.8319 -6.08393e-19 2.58937e-05
-15.7191 4.67732e-19 2.65322e-05
-15.6066 1.88304e-19 2.70516e-05
-15.4943 4.30406e-19 2.77287e-05
-15.3823 -8.81624e-19 2.82759e-05
-15.2705 -6.54049e-19 2.89912e-05
-15.159 1.83251e-20 2.95714e-05
-15.0477 9.23041e-20 3.03244e-05
-14.9367 5.21568e-19 3.09432e-05
-14.8258 -2.64051e-20 3.17337e-05
-14.7152 -3.69982e-19 3.23965e-05
-14.6049 1.69503e-19 3.3225e-05
-14.4947 4.14351e-19 3.39372e-05
-14.3848 -5.45517e-21 3.48045e-05
-14.275 -2.39593e-19 3.55717e-05
-14.1655 -1.435e-18 3.64795e-05
-14.0562 1.01934e-19 3.73067e-05
-13.9471 1.28619e-18 3.82575e-05
-13.8382 1.50094e-18 3.91498e-05
-13.7294 -7.75105e-19 4.01471e-05
-13.6209 4.94601e-19 4.11091e-05
-13.5126 -7.25682e-20 4.21574e-05
-13.4044 1.22339e-18 4.31937e-05
-13.2965 1.98833e-19 4.42986e-05
-13.1887 -8.18959e-19 4.54136e-05
-13.0811 1.84812e-19 4.65816e-05
-12.9737 -4.71914e-19 4.77797e-05
-12.8664 2.60585e-19 4.90186e-05
-12.7593 8.75632e-19 5.03042e-05
-12.6524 1.58268e-18 5.16229e-05
-12.5457 -1.55163e-18 5.30007e-05
-12.4391 -2.24461e-20 5.44091e-05
-12.3327 -8.15e-20 5.58841e-05
-12.2265 6.59746e-19 5.73934e-05
-12.1204 2.38705e-18 5.8971e-05
-12.0144 -1.8009e-18 6.05935e-05
-11.9086 -3.42034e-18 6.228e-05
-11.803 -1.81091e-18 6.40293e-05
-11.6975 1.74213e-18 6.58316e-05
-11.5922 -1.08084e-18 6.77228e-05
-11.487 8.2278e-20 6.96489e-05
-11.3819 -2.50651e-18 7.16983e-05
-11.277 8.26056e-19 7.37575e-05
-11.1722 1.30397e-18 7.59831e-05
-11.0676 -4.66624e-19 7.81862e-05
-10.9631 -4.08682e-19 8.0608e-05
-10.8587 1.7705e-18 8.29674e-05
-10.7545 -1.65779e-18 8.5607e-05
-10.6503 -4.47931e-18 8.81372e-05
-10.5463 2.54357e-19 9.10189e-05
-10.4425 -1.54817e-18 9.37366e-05
-10.3387 -7.79915e-19 9.68872e-05
-10.2351 2.5306e-18 9.98118e-05
-10.1316 -1.05548e-18 0.000103261
-10.0282 5.2425e-18 0.000106415
-9.92496 5.53246e-18 0.000110197
-9.82181 1.74756e-18 0.000113605
-9.71877 -2.2915e-18 0.000117757
-9.61583 1.89138e-18 0.000121451
-9.51301 -5.71755e-19 0.000126016
-9.4103 -6.90225e-19 0.000130029
-9.30769 -8.80891e-19 0.000135055
-9.20518 -7.97446e-18 0.000139427
-9.10278 -1.07008e-18 0.000144971
-9.00048 3.66179e-18 0.000149749
-8.89828 -5.26739e-19 0.000155873
-8.79618 3.3782e-19 0.00016111
-8.69417 9.72807e-18 0.000167889
-8.59226 7.12311e-19 0.000173648
-8.49044 3.6577e-18 0.000181168
-8.38872 1.21333e-18 0.000187522
-8.28708 -3.29032e-20 0.000195882
-8.18554 -3.07046e-18 0.000202917
-8.08408 1.6184e-18 0.000212235
-7.98271 -1.94139e-17 0.000220051
-7.88143 -2.06141e-18 0.000230465
-7.78023 2.85725e-18 0.000239182
-7.67911 -8.25642e-19 0.000250856
-7.57807 7.57279e-19 0.000260616
-7.47712 5.03481e-18 0.000273745
-7.37624 -6.83692e-19 0.000284718
-7.27544 8.62418e-18 0.000299537
-7.17471 2.5645e-17 0.000311927
-7.07406 -3.05553e-18 0.00032872
-6.97348 -2.44503e-17 0.000342776
-6.87298 2.55458e-17 0.000361888
-6.77254 -1.76697e-17 0.000377914
-6.67218 -2.10134e-17 0.000399769
-6.57188 5.28863e-18 0.000418139
-6.47166 -1.05199e-17 0.000443263
-6.37149 -1.8041e-17 0.000464446
-6.2714 -1.76454e-17 0.000493495
-6.17136 5.14449e-18 0.00051808
-6.07139 2.70567e-17 0.000551888
-5.97148 3.63804e-17 0.000580629
-5.87163 5.49718e-18 0.000620262
-5.77184 -3.63715e-17 0.000654137
-5.67211 2.81021e-17 0.000700988
-5.57243 -4.35191e-17 0.000741288
-5.47281 1.65376e-17 0.000797201
-5.37325 1.85793e-17 0.000845673
-5.27373 4.47957e-17 0.000913151
-5.17427 -1.10444e-16 0.000972213
-5.07487 -1.11984e-17 0.00105474
-4.97551 5.26362e-17 0.00112787
-4.8762 -1.04041e-16 0.00123048
-4.77694 -1.49475e-17 0.00132285
-4.67772 7.58428e-17 0.00145315
-4.57855 -1.90482e-17 0.00157295
-4.47943 2.36014e-17 0.00174312
-4.38035 1.48323e-16 0.00190428
-4.28131 1.93158e-16 0.00213547
-4.18232 1.20256e-17 0.0023641
-4.08336 -1.38232e-16 0.00269744
-3.98445 -1.56869e-16 0.00304936
-3.88557 -9.76217e-17 0.00357811
-3.78673 9.78228e-17 0.00419639
-3.68793 -1.03853e-16 0.00518308
-3.58916 2.62744e-18 0.00654
-3.49043 1.82273e-16 0.00899236
-3.39173 -4.22681e-16 0.0133435
-3.29307 1.62711e-16 0.0233157
-3.19443 6.08345e-16 0.0471793
-3.09583 6.24666e-16 0.0905546
-2.99725 -1.51267e-15 0.0794682
-2.89871 1.62644e-15 0.0528396
-2.80019 -2.7924e-16 0.0389611
-2.7017 -1.20789e-16 0.0339359
-2.60323 -1.18371e-15 0.0328061
-2.50479 1.82351e-15 0.0353061
-2.40638 -2.83857e-15 0.0395661
-2.30798 -2.8426e-15 0.0483375
-2.20961 -1.0581e-15 0.0600956
-2.11126 2.0979e-15 0.0827811
-2.01293 -2.1617e-14 0.117529
-1.91462 -1.29354e-15 0.197737
-1.81632 3.9873e-14 0.368238
-1.71804 -6.95955e-14 1.04289
-1.61978 3.41217e-13 8.63111
-1.52154 8.19748e-13 0.0467895
-1.42331 3.01157e-14 -1.03545
-1.32509 -3.12119e-13 -1.20033
-1.22689 -5.82271e-14 -1.03514
-1.12869 2.77221e-14 -0.556898
-1.03051 -2.04916e-16 -0.218021
-0.932337 -4.1749e-16 -0.115795
-0.834173 1.18488e-15 -0.0671889
-0.736016 -7.89186e-16 -0.0385013
-0.637867 1.16425e-15 -0.0234364
-0.539723 -6.32063e-16 -0.0142643
-0.441585 -1.45001e-15 -0.00935509
-0.343451 1.62199e-15 -0.00563083
-0.24532 -2.69347e-16 -0.00375427
-0.147191 -1.31445e-15 -0.00177847
-0.0490634 2.08454e-15 -0.00121334
0.0490634 -2.06075e-15 -0.00121334
0.147191 1.30337e-15 -0.00177847
0.24532 2.75634e-16 -0.00375427
0.343451 -1.63102e-15 -0.00563083
0.441585 1.46776e-15 -0.00935509
0.539723 6.94331e-16 -0.0142643
0.637867 -1.25214e-15 -0.0234364
0.736016 9.69583e-16 -0.0385013
0.834173 1.13975e-15 -0.0671889
0.932337 3.49547e-15 -0.115795
1.03051 -7.80789e-15 -0.218021
1.12869 4.29719e-14 -0.556898
1.22689 -3.43339e-15 -1.03514
1.32509 1.48865e-13 -1.20033
1.42331 -3.95549e-13 -1.03545
1.52154 -8.40544e-13 0.0467895
1.61978 -1.74629e-11 8.63111
1.71804 7.23566e-15 1.04289
1.81632 -3.19443e-14 0.368238
1.91462 -4.23566e-16 0.197737
2.01293 1.86816e-14 0.117529
2.11126 -1.35946e-15 0.0827811
2.20961 1.21759e-15 0.0600956
2.30798 2.91423e-15 0.0483375
2.40638 2.50667e-15 0.0395661
2.50479 -1.80113e-15 0.0353061
2.60323 1.22938e-15 0.0328061
2.7017 -8.20969e-20 0.0339359
2.80019 1.61749e-16 0.0389611
2.89871 -1.23464e-15 0.0528396
2.99725 -3.56718e-17 0.0794682
3.09583 -8.60303e-16 0.0905546
3.19443 -1.95343e-16 0.0471793
3.29307 -1.29693e-16 0.0233157
3.39173 3.73178e-16 0.0133435
3.49043 -1.73611e-16 0.00899236
3.58916 -6.63598e-18 0.00654
3.68793 1.05773e-16 0.00518308
3.78673 -9.70738e-17 0.00419639
3.88557 9.95298e-17 0.00357811
3.98445 1.55571e-16 0.00304936
4.08336 1.40115e-16 0.00269744
4.18232 -1.35697e-17 0.0023641
4.28131 -1.90932e-16 0.00213547
4.38035 -1.48538e-16 0.00190428
4.47943 -2.21458e-17 0.00174312
4.57855 1.56289e-17 0.00157295
4.67772 -7.82885e-17 0.00145315
4.77694 1.47016e-17 0.00132285
4.8762 1.04198e-16 0.00123048
4.97551 -5.22112e-17 0.00112787
5.07487 1.17779e-17 0.00105474
5.17427 1.10647e-16 0.000972213
5.27373 -4.50184e-17 0.000913151
5.37325 -1.88566e-17 0.000845673
5.47281 -1.63535e-17 0.000797201
5.57243 4.30235e-17 0.000741288
5.67211 -2.82361e-17 0.000700988
5.77184 3.65366e-17 0.000654137
5.87163 -5.48039e-18 0.000620262
5.97148 -3.66608e-17 0.000580629
6.07139 -2.68158e-17 0.000551888
6.17136 -5.17551e-18 0.00051808
6.2714 1.76826e-17 0.000493495
6.37149 1.80143e-17 0.000464446
6.47166 1.05196e-17 0.000443263
6.57188 -5.31002e-18 0.000418139
6.67218 2.11425e-17 0.000399769
6.77254 1.76868e-17 0.000377914
6.87298 -2.55566e-17 0.000361888
6.97348 2.44407e-17 0.000342776
7.07406 3.06033e-18 0.00032872
7.17471 -2.56541e-17 0.000311927
7.27544 -8.63819e-18 0.000299537
7.37624 7.73983e-19 0.000284718
7.47712 -5.10801e-18 0.000273745
7.57807 -9.87651e-19 0.000260616
7.67911 8.2288e-19 0.000250856
7.78023 -2.84802e-18 0.000239182
7.88143 1.98479e-18 0.000230465
7.98271 1.94856e-17 0.000220051
8.08408 -1.6122e-18 0.000212235
8.18554 3.00887e-18 0.000202917
8.28708 2.83788e-20 0.000195882
8.38872 -1.26115e-18 0.000187522
8.49044 -3.60959e-18 0.000181168
8.59226 -7.1779e-19 0.000173648
8.69417 -9.68767e-18 0.000167889
8.79618 -3.39276e-19 0.00016111
8.89828 5.65415e-19 0.000155873
9.00048 -3.66197e-18 0.000149749
9.10278 1.03965e-18 0.000144971
9.20518 7.93777e-18 0.000139427
9.30769 8.7891e-19 0.000135055
9.4103 6.62846e-19 0.000130029
9.51301 5.72022e-19 0.000126016
9.61583 -1.86729e-18 0.000121451
9.71877 2.26219e-18 0.000117757
9.82181 -1.74611e-18 0.000113605
9.92496 -5.53281e-18 0.000110197
10.0282 -5.24176e-18 0.000106415
10.1316 1.05641e-18 0.000103261
10.2351 -2.53317e-18 9.98118e-05
10.3387 7.82076e-19 9.68872e-05
10.4425 1.56607e-18 9.37366e-05
10.5463 -2.73688e-19 9.10189e-05
10.6503 4.49896e-18 8.81372e-05
10.7545 1.65938e-18 8.5607e-05
10.8587 -1.75354e-18 8.29674e-05
10.9631 4.07257e-19 8.0608e-05
11.0676 4.69413e-19 7.81862e-05
11.1722 -1.29078e-18 7.59831e-05
11.277 -8.25592e-19 7.37575e-05
11.3819 2.49254e-18 7.16983e-05
11.487 -8.18608e-20 6.96489e-05
11.5922 1.08009e-18 6.77228e-05
11.6975 -1.75636e-18 6.58316e-05
11.803 1.80052e-18 6.40293e-05
11.9086 3.41928e-18 6.228e-05
12.0144 1.80154e-18 6.05935e-05
12.1204 -2.38661e-18 5.8971e-05
12.2265 -6.61596e-19 5.73934e-05
12.3327 7.1511e-20 5.58841e-05
12.4391 1.11257e-20 5.44091e-05
12.5457 1.55134e-18 5.30007e-05
12.6524 -1.5727e-18 5.16229e-05
12.7593 -8.75966e-19 5.03042e-05
12.8664 -2.60276e-19 4.90186e-05
12.9737 4.72187e-19 4.77797e-05
13.0811 -1.84683e-19 4.65816e-05
13.1887 8.18703e-19 4.54136e-05
13.2965 -1.9833e-19 4.42986e-05
13.4044 -1.22436e-18 4.31937e-05
13.5126 7.30612e-20 4.21574e-05
13.6209 -4.94754e-19 4.11091e-05
13.7294 7.75596e-19 4.01471e-05
13.8382 -1.50142e-18 3.91498e-05
13.9471 -1.28578e-18 3.82575e-05
14.0562 -1.0277e-19 3.73067e-05
14.1655 1.44037e-18 3.64795e-05
14.275 2.45353e-19 3.55717e-05
14.3848 5.0734e-21 3.48045e-05
14.4947 -4.1408e-19 3.39372e-05
14.6049 -1.69967e-19 3.3225e-05
14.7152 3.65028e-19 3.23965e-05
14.8258 2.6338e-20 3.17337e-05
14.9367 -5.21244e-19 3.09432e-05
15.0477 -9.69093e-20 3.03244e-05
15.159 -1.83532e-20 2.95714e-05
15.2705 6.54598e-19 2.89912e-05
15.3823 8.85496e-19 2.82759e-05
15.4943 -4.26375e-19 2.77287e-05
15.6066 -1.88279e-19 2.70516e-05
15.7191 -4.68002e-19 2.65322e-05
15.8319 6.08382e-19 2.58937e-05
15.9449 1.07762e-18 2.53974e-05
16.0582 -3.63413e-19 2.47977e-05
16.1717 -8.57178e-19 2.43205e-05
16.2856 -4.28716e-19 2.37595e-05
16.3997 5.54662e-19 2.32979e-05
16.5141 2.18262e-19 2.27749e-05
16.6288 1.32598e-19 2.23267e-05
16.7437 -3.88573e-19 2.18403e-05
16.859 1.11885e-19 2.14039e-05
16.9746 5.30401e-19 2.09521e-05
17.0905 -2.7007e-20 2.05271e-05
17.2067 -9.12214e-20 2.01068e-05
17.3232 -7.95438e-19 1.96939e-05
17.4401 -4.11254e-20 1.93015e-05
17.5572 3.68829e-19 1.89021e-05
17.6748 2.03606e-19 1.85333e-05
17.7926 2.30443e-19 1.81496e-05
17.9108 -6.16245e-19 1.77997e-05
18.0294 -1.65799e-19 1.74342e-05
18.1483 1.47951e-19 1.70987e-05
18.2676 3.8324e-19 1.67536e-05
18.3873 -1.55071e-19 1.64285e-05
18.5074 7.19309e-20 1.61058e-05
18.6278 -1.80237e-19 1.57875e-05
18.7487 5.86841e-20 1.54883e-05
18.8699 2.02652e-19 1.51747e-05
18.9916 -2.74458e-19 1.48988e-05
19.1137 -6.16991e-20 1.45891e-05
19.2362 1.11904e-19 1.4335e-05
19.3592 1.60035e-19 1.403e-05
19.4826 -1.18774e-19 1.37948e-05
19.6065 -2.47484e-20 1.34966e-05
19.7309 -3.83703e-20 1.32761e-05
19.8557 1.65723e-19 1.2988e-05
19.9811 6.24837e-20 1.27775e-05
20.1069 -4.10814e-20 1.25031e-05
20.2333 -1.40653e-19 1.22978e-05
20.3602 1.06311e-20 1.20405e-05
20.4876 -4.42863e-20 1.18362e-05
20.6156 1.3932e-19 1.15984e-05
20.7441 2.17846e-19 1.13926e-05
20.8732 -2.33487e-19 1.11748e-05
21.0029 9.97706e-20 1.09671e-05
21.1332 -1.47757e-19 1.07676e-05
21.2642 -3.75901e-20 1.056e-05
21.3958 1.1688e-19 1.03746e-05
21.528 9.72692e-20 1.01712e-05
21.6609 1.44199e-20 9.99447e-06
21.7945 -2.18917e-19 9.80043e-06
21.9288 -4.20459e-20 9.62617e-06
22.0639 2.48334e-20 9.44652e-06
22.1997 1.85695e-19 9.26973e-06
22.3363 4.55509e-20 9.10755e-06
22.4736 -1.04275e-19 8.92596e-06
22.6118 -1.47813e-19 8.78101e-06
22.7509 -2.11708e-19 8.59613e-06
22.8908 2.35317e-19 8.46428e-06
23.0316 -6.61169e-20 8.28133e-06
23.1733 2.39076e-19 8.15533e-06
23.316 -1.68027e-19 7.98174e-06
23.4597 1.68064e-20 7.85352e-06
23.6044 2.8444e-20 7.69598e-06
23.7502 2.83114e-19 7.55992e-06
23.8971 -6.79504e-20 7.42098e-06
24.0451 -1.47923e-20 7.27707e-06
24.1944 -8.76455e-20 7.15283e-06
24.3448 -8.89882e-20 7.00767e-06
24.4966 8.56033e-21 6.88833e-06
24.6496 1.62726e-19 6.75275e-06
24.8041 1.67542e-20 6.62701e-06
24.9601 -8.48976e-20 6.50989e-06
25.1175 -9.06049e-20 6.37212e-06
25.2766 1.04417e-19 6.27335e-06
25.4373 1.48187e-19 6.12918e-06
25.5998 -1.23132e-19 6.03692e-06
25.7641 -2.11952e-19 5.9017e-06
25.9304 6.86094e-20 5.79913e-06
26.0988 8.90946e-20 5.68617e-06
26.2693 3.33267e-20 5.56666e-06
26.4421 -3.51509e-20 5.47171e-06
26.6174 -5.82762e-20 5.35008e-06
26.7954 -1.03878e-20 5.24943e-06
26.9761 5.81753e-20 5.15054e-06
27.1598 9.6915e-21 5.02645e-06
27.3468 -1.13627e-19 4.95046e-06
27.5373 2.04779e-20 4.82352e-06
27.7317 1.42952e-19 4.73275e-06
27.9302 -3.41172e-20 4.63971e-06
28.1333 -5.40334e-20 4.52019e-06
28.3415 1.72403e-20 4.43325e-06
28.5554 3.57017e-20 4.34454e-06
28.7758 -1.98615e-21 4.21306e-06
29.0035 -3.57128e-20 4.13722e-06
29.2396 8.72412e-20 4.04997e-06
29.4858 -2.62543e-20 3.92442e-06
29.7441 -7.66757e-20 3.7922e-06
30.0173 4.5676e-20 3.70096e-06
30.3101 -2.85939e-20 3.60425e-06
30.6297 3.0914e-20 3.50576e-06
30.9905 -2.31023e-20 3.38128e-06
31.4301 4.87411e-22 3.2484e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda4.0Nc1QuantumOneLoop/iFp_FRG.txt <==
-31.4301 5.32599e-18 3.23145e-06
-30.9905 2.37115e-18 3.37135e-06
-30.6297 3.90982e-18 3.49232e-06
-30.3101 2.07508e-18 3.60437e-06
-30.0173 3.86053e-18 3.7113e-06
-29.7441 3.05982e-18 3.81503e-06
-29.4858 4.62401e-18 3.91664e-06
-29.2396 2.56928e-18 4.01655e-06
-29.0035 2.27357e-18 4.11505e-06
-28.7758 1.08627e-20 4.21314e-06
-28.5554 1.22329e-18 4.31187e-06
-28.3415 4.57453e-19 4.41054e-06
-28.1333 1.62661e-18 4.50879e-06
-27.9302 3.90496e-19 4.60814e-06
-27.7317 1.48774e-18 4.70822e-06
-27.5373 3.39308e-19 4.80822e-06
-27.3468 1.56807e-18 4.90993e-06
-27.1598 5.56408e-19 5.01218e-06
-26.9761 1.68966e-18 5.11491e-06
-26.7954 5.13001e-19 5.22018e-06
-26.6174 1.67913e-18 5.32509e-06
-26.4421 6.66936e-19 5.43169e-06
-26.2693 1.84304e-18 5.54092e-06
-26.0988 8.01748e-19 5.64898e-06
-25.9304 1.96614e-18 5.76113e-06
-25.7641 8.34394e-19 5.87333e-06
-25.5998 2.20934e-18 5.98645e-06
-25.4373 9.5034e-19 6.10458e-06
-25.2766 2.32397e-18 6.2186e-06
-25.1175 1.16663e-18 6.34077e-06
-24.9601 2.39962e-18 6.46166e-06
-24.8041 1.43204e-18 6.57989e-06
-24.6496 2.59044e-18 6.7137e-06
-24.4966 1.50297e-18 6.83175e-06
-24.3448 2.86406e-18 6.96274e-06
-24.1944 1.57144e-18 7.10278e-06
-24.0451 3.14209e-18 7.21878e-06
-23.8971 1.71588e-18 7.37006e-06
-23.7502 3.38445e-18 7.50485e-06
-23.6044 1.95603e-18 7.63108e-06
-23.4597 3.60427e-18 7.79791e-06
-23.316 2.29389e-18 7.92376e-06
-23.1733 3.81882e-18 8.07327e-06
-23.0316 2.6504e-18 8.24127e-06
-22.8908 4.06481e-18 8.3694e-06
-22.7509 2.88917e-18 8.54117e-06
-22.6118 4.45183e-18 8.70384e-06
-22.4736 3.13707e-18 8.84659e-06
-22.3363 4.83462e-18 9.03113e-06
-22.1997 3.3794e-18 9.1934e-06
-22.0639 5.16796e-18 9.35398e-06
-21.9288 3.75026e-18 9.5456e-06
-21.7945 5.56707e-18 9.71426e-06
-21.6609 4.24822e-18 9.89115e-06
-21.528 5.99542e-18 1.00886e-05
-21.3958 4.80035e-18 1.02686e-05
-21.2642 6.4321e-18 1.04597e-05
-21.1332 5.26736e-18 1.06636e-05
-21.0029 6.97163e-18 1.08595e-05
-20.8732 5.73494e-18 1.10603e-05
-20.7441 7.71553e-18 1.12762e-05
-20.6156 6.18534e-18 1.14862e-05
-20.4876 8.46354e-18 1.16989e-05
-20.3602 6.6464e-18 1.19277e-05
-20.2333 9.25011e-18 1.21524e-05
-20.1069 7.34981e-18 1.23789e-05
-19.9811 1.00225e-17 1.26207e-05
-19.8557 8.14162e-18 1.28618e-05
-19.7309 1.0753e-17 1.31032e-05
-19.6065 9.01551e-18 1.33586e-05
-19.4826 1.16018e-17 1.36173e-05
-19.3592 1.00127e-17 1.38736e-05
-19.2362 1.26668e-17 1.41373e-05
-19.1137 1.10957e-17 1.4379e-05
-18.9916 1.37865e-17 1.46942e-05
-18.8699 1.21709e-17 1.49917e-05
-18.7487 1.49988e-17 1.52942e-05
-18.6278 1.3419e-17 1.55852e-05
-18.5074 1.64563e-17 1.59048e-05
-18.3873 1.47255e-17 1.62093e-05
-18.2676 1.81158e-17 1.65417e-05
-18.1483 1.60706e-17 1.68641e-05
-18.0294 1.99553e-17 1.71995e-05
-17.9108 1.75562e-17 1.75578e-05
-17.7926 2.19691e-17 1.78984e-05
-17.6748 1.92596e-17 1.82659e-05
-17.5572 2.39347e-17 1.86451e-05
-17.4401 2.1227e-17 1.90058e-05
-17.3232 2.59517e-17 1.94178e-05
-17.2067 2.37637e-17 1.97982e-05
-17.0905 2.81998e-17 2.0219e-05
-16.9746 2.6756e-17 2.06387e-05
-16.859 3.06784e-17 2.10524e-05
-16.7437 2.97465e-17 2.15151e-05
-16.6288 3.36101e-17 2.19562e-05
-16.5141 3.27193e-17 2.24081e-05
-16.3997 3.72727e-17 2.29137e-05
-16.2856 3.60428e-17 2.33647e-05
-16.1717 4.14044e-17 2.38922e-05
-16.0582 3.96787e-17 2.44005e-05
-15.9449 4.5817e-17 2.49068e-05
-15.8319 4.38061e-17 2.54842e-05
-15.7191 5.09983e-17 2.60094e-05
-15.6066 4.82704e-17 2.65832e-05
-15.4943 5.68021e-17 2.72005e-05
-15.3823 5.32831e-17 2.775e-05
-15.2705 6.27833e-17 2.84128e-05
-15.159 5.93945e-17 2.90432e-05
-15.0477 6.89925e-17 2.96541e-05
-14.9367 6.66933e-17 3.03964e-05
-14.8258 7.61796e-17 3.103e-05
-14.7152 7.47073e-17 3.17493e-05
-14.6049 8.46266e-17 3.25278e-05
-14.4947 8.35847e-17 3.32052e-05
-14.3848 9.39366e-17 3.40305e-05
-14.275 9.37743e-17 3.48437e-05
-14.1655 1.03918e-16 3.55741e-05
-14.0562 1.05144e-16 3.6538e-05
-13.9471 1.15673e-16 3.73314e-05
-13.8382 1.17416e-16 3.82079e-05
-13.7294 1.30055e-16 3.92405e-05
-13.6209 1.31434e-16 4.00698e-05
-13.5126 1.46056e-16 4.10902e-05
-13.4044 1.48062e-16 4.21947e-05
-13.2965 1.63301e-16 4.30584e-05
-13.1887 1.66819e-16 4.42853e-05
-13.0811 1.83475e-16 4.53912e-05
-12.9737 1.86578e-16 4.63768e-05
-12.8664 2.07339e-16 4.77863e-05
-12.7593 2.09656e-16 4.88818e-05
-12.6524 2.33407e-16 5.00637e-05
-12.5457 2.38345e-16 5.1621e-05
-12.4391 2.62679e-16 5.27275e-05
-12.3327 2.70097e-16 5.41485e-05
-12.2265 2.98059e-16 5.58397e-05
-12.1204 3.04852e-16 5.69476e-05
-12.0144 3.39152e-16 5.87307e-05
-11.9086 3.47394e-16 6.04347e-05
-11.803 3.82948e-16 6.16806e-05
-11.6975 3.97779e-16 6.37852e-05
-11.5922 4.35136e-16 6.55172e-05
-11.487 4.52263e-16 6.69328e-05
-11.3819 4.99127e-16 6.94526e-05
-11.277 5.17337e-16 7.11047e-05
-11.1722 5.69196e-16 7.28572e-05
-11.0676 5.97287e-16 7.57257e-05
-10.9631 6.50042e-16 7.72994e-05
-10.8587 6.86974e-16 7.95381e-05
-10.7545 7.51348e-16 8.27205e-05
-10.6503 7.9006e-16 8.42403e-05
-10.5463 8.65259e-16 8.70549e-05
-10.4425 9.12604e-16 9.05395e-05
-10.3387 9.94875e-16 9.19554e-05
-10.2351 1.06296e-15 9.56572e-05
-10.1316 1.15959e-15 9.92403e-05
-10.0282 1.22974e-15 0.00010074
-9.92496 1.35011e-15 0.000105355
-9.82181 1.43469e-15 0.000109035
-9.71877 1.57212e-15 0.000110617
-9.61583 1.68607e-15 0.000116523
-9.51301 1.84148e-15 0.00012002
-9.4103 1.97268e-15 0.000121937
-9.30769 2.17486e-15 0.000129282
-9.20518 2.32174e-15 0.000132398
-9.10278 2.55663e-15 0.000134933
-9.00048 2.76378e-15 0.000143973
-8.89828 3.03258e-15 0.000146483
-8.79618 3.2774e-15 0.000149889
-8.69417 3.62105e-15 0.000161111
-8.59226 3.90061e-15 0.000162414
-8.49044 4.31809e-15 0.000167427
-8.38872 4.70158e-15 0.000181009
-8.28708 5.16843e-15 0.000180737
-8.18554 5.65583e-15 0.000187967
-8.08408 6.25556e-15 0.000204805
-7.98271 6.82392e-15 0.000201795
-7.88143 7.60415e-15 0.000212586
-7.78023 8.46824e-15 0.000233139
-7.67911 9.27367e-15 0.000226052
-7.57807 1.0411e-14 0.000242714
-7.47712 1.16172e-14 0.000267475
-7.37624 1.29438e-14 0.000254658
-7.27544 1.44628e-14 0.000279527
-7.17471 1.62316e-14 0.000307977
-7.07406 1.8374e-14 0.000287768
-6.97348 2.1702e-14 0.00032531
-6.87298 2.5298e-14 0.000355514
-6.77254 2.8784e-14 0.000327717
-6.67218 3.36611e-14 0.000380208
-6.57188 3.88034e-14 0.000410584
-6.47166 4.45494e-14 0.000374961
-6.37149 5.24018e-14 0.000445834
-6.2714 5.92234e-14 0.000477002
-6.17136 6.57665e-14 0.000434997
-6.07139 7.28936e-14 0.000529814
-5.97148 7.9581e-14 0.000554954
-5.87163 8.79829e-14 0.000508674
-5.77184 1.00505e-13 0.000627461
-5.67211 1.09548e-13 0.000651277
-5.57243 1.16445e-13 0.000606849
-5.47281 1.31929e-13 0.000750207
-5.37325 1.49277e-13 0.000774444
-5.27373 1.80847e-13 0.000747796
-5.17427 2.28558e-13 0.000919817
-5.07487 2.93168e-13 0.000956794
-4.97551 3.96943e-13 0.000966403
-4.8762 5.91724e-13 0.00118878
-4.77694 9.12137e-13 0.00126134
-4.67772 1.45419e-12 0.00135468
-4.57855 2.31601e-12 0.00168338
-4.47943 3.48133e-12 0.00186093
-4.38035 5.01785e-12 0.0021062
-4.28131 6.93485e-12 0.00261244
-4.18232 9.1298e-12 0.00308432
-4.08336 1.16358e-11 0.00392057
-3.98445 1.41218e-11 0.00549598
-3.88557 1.60439e-11 0.00769121
-3.78673 1.68466e-11 0.0103498
-3.68793 1.61577e-11 0.0126053
-3.58916 1.40179e-11 0.0136709
-3.49043 1.06923e-11 0.0136001
-3.39173 6.26645e-12 0.012887
-3.29307 8.6819e-13 0.0119855
-3.19443 -5.4301e-12 0.0112294
-3.09583 -1.25066e-11 0.0107553
-2.99725 -2.04726e-11 0.0106427
-2.89871 -2.91573e-11 0.0109338
-2.80019 -3.78757e-11 0.0117052
-2.7017 -4.5304e-11 0.0131488
-2.60323 -5.07488e-11 0.0155162
-2.50479 -5.58088e-11 0.0193431
-2.40638 -6.49812e-11 0.025106
-2.30798 -8.57044e-11 0.0337597
-2.20961 -1.27817e-10 0.0464677
-2.11126 -2.05844e-10 0.0661287
-2.01293 -3.45509e-10 0.0975175
-1.91462 -5.93187e-10 0.150946
-1.81632 -1.01978e-09 0.243728
-1.71804 -1.66308e-09 0.405724
-1.61978 -2.25982e-09 0.68513
-1.52154 -1.18705e-09 1.10294
-1.42331 3.14616e-09 1.47353
-1.32509 7.25464e-09 1.62681
-1.22689 1.05852e-08 1.75176
-1.12869 1.62665e-08 2.00654
-1.03051 2.61187e-08 2.36254
-0.932337 3.18953e-08 2.45258
-0.834173 2.10726e-08 1.93886
-0.736016 7.8904e-09 1.24059
-0.637867 1.93462e-09 0.76189
-0.539723 -8.89473e-12 0.487875
-0.441585 -5.31881e-10 0.333608
-0.343451 -5.71647e-10 0.243237
-0.24532 -4.5525e-10 0.188963
-0.147191 -2.81689e-10 0.156382
-0.0490634 -9.61697e-11 0.139719
0.0490634 9.61069e-11 0.139719
0.147191 2.81618e-10 0.156382
0.24532 4.55182e-10 0.188963
0.343451 5.71527e-10 0.243237
0.441585 5.31754e-10 0.333608
0.539723 8.6915e-12 0.487875
0.637867 -1.93491e-09 0.76189
0.736016 -7.89138e-09 1.24059
0.834173 -2.1074e-08 1.93886
0.932337 -3.18973e-08 2.45258
1.03051 -2.61196e-08 2.36254
1.12869 -1.62662e-08 2.00654
1.22689 -1.05858e-08 1.75176
1.32509 -7.25428e-09 1.62681
1.42331 -3.14588e-09 1.47353
1.52154 1.18752e-09 1.10294
1.61978 2.25991e-09 0.68513
1.71804 1.66316e-09 0.405724
1.81632 1.01994e-09 0.243728
1.91462 5.93012e-10 0.150946
2.01293 3.45556e-10 0.0975175
2.11126 2.05836e-10 0.0661287
2.20961 1.27815e-10 0.0464677
2.30798 8.57135e-11 0.0337597
2.40638 6.49774e-11 0.025106
2.50479 5.58086e-11 0.0193431
2.60323 5.07486e-11 0.0155162
2.7017 4.53051e-11 0.0131488
2.80019 3.78744e-11 0.0117052
2.89871 2.91558e-11 0.0109338
2.99725 2.04705e-11 0.0106427
3.09583 1.25044e-11 0.0107553
3.19443 5.42745e-12 0.0112294
3.29307 -8.70326e-13 0.0119855
3.39173 -6.2691e-12 0.012887
3.49043 -1.06951e-11 0.0136001
3.58916 -1.40213e-11 0.0136709
3.68793 -1.61604e-11 0.0126053
3.78673 -1.68475e-11 0.0103498
3.88557 -1.60425e-11 0.00769121
3.98445 -1.41192e-11 0.00549598
4.08336 -1.16336e-11 0.00392057
4.18232 -9.12915e-12 0.00308432
4.28131 -6.93527e-12 0.00261244
4.38035 -5.01832e-12 0.0021062
4.47943 -3.48133e-12 0.00186093
4.57855 -2.31567e-12 0.00168338
4.67772 -1.45404e-12 0.00135468
4.77694 -9.12372e-13 0.00126134
4.8762 -5.92275e-13 0.00118878
4.97551 -3.96616e-13 0.000966403
5.07487 -2.92758e-13 0.000956794
5.17427 -2.28292e-13 0.000919817
5.27373 -1.80708e-13 0.000747796
5.37325 -1.49338e-13 0.000774444
5.47281 -1.32285e-13 0.000750207
5.57243 -1.17062e-13 0.000606849
5.67211 -1.09777e-13 0.000651277
5.77184 -1.00453e-13 0.000627461
5.87163 -8.76301e-14 0.000508674
5.97148 -7.94822e-14 0.000554954
6.07139 -7.28569e-14 0.000529814
6.17136 -6.58486e-14 0.000434997
6.2714 -5.92144e-14 0.000477002
6.37149 -5.2412e-14 0.000445834
6.47166 -4.45464e-14 0.000374961
6.57188 -3.88006e-14 0.000410584
6.67218 -3.36097e-14 0.000380208
6.77254 -2.87804e-14 0.000327717
6.87298 -2.52583e-14 0.000355514
6.97348 -2.1673e-14 0.00032531
7.07406 -1.83765e-14 0.000287768
7.17471 -1.62332e-14 0.000307977
7.27544 -1.44647e-14 0.000279527
7.37624 -1.29372e-14 0.000254658
7.47712 -1.16193e-14 0.000267475
7.57807 -1.04082e-14 0.000242714
7.67911 -9.27635e-15 0.000226052
7.78023 -8.46577e-15 0.000233139
7.88143 -7.59684e-15 0.000212586
7.98271 -6.81479e-15 0.000201795
8.08408 -6.24924e-15 0.000204805
8.18554 -5.65869e-15 0.000187967
8.28708 -5.16847e-15 0.000180737
8.38872 -4.70092e-15 0.000181009
8.49044 -4.31912e-15 0.000167427
8.59226 -3.90205e-15 0.000162414
8.69417 -3.62147e-15 0.000161111
8.79618 -3.27864e-15 0.000149889
8.89828 -3.03087e-15 0.000146483
9.00048 -2.76607e-15 0.000143973
9.10278 -2.55755e-15 0.000134933
9.20518 -2.32424e-15 0.000132398
9.30769 -2.17497e-15 0.000129282
9.4103 -1.97426e-15 0.000121937
9.51301 -1.84216e-15 0.00012002
9.61583 -1.68779e-15 0.000116523
9.71877 -1.57006e-15 0.000110617
9.82181 -1.43583e-15 0.000109035
9.92496 -1.34989e-15 0.000105355
10.0282 -1.23091e-15 0.00010074
10.1316 -1.15863e-15 9.92403e-05
10.2351 -1.0624e-15 9.56572e-05
10.3387 -9.94299e-16 9.19554e-05
10.4425 -9.13318e-16 9.05395e-05
10.5463 -8.65596e-16 8.70549e-05
10.6503 -7.89795e-16 8.42403e-05
10.7545 -7.52342e-16 8.27205e-05
10.8587 -6.86805e-16 7.95381e-05
10.9631 -6.50233e-16 7.72994e-05
11.0676 -5.9667e-16 7.57257e-05
11.1722 -5.69498e-16 7.28572e-05
11.277 -5.17106e-16 7.11047e-05
11.3819 -5.00039e-16 6.94526e-05
11.487 -4.51844e-16 6.69328e-05
11.5922 -4.3563e-16 6.55172e-05
11.6975 -3.97695e-16 6.37852e-05
11.803 -3.83136e-16 6.16806e-05
11.9086 -3.4717e-16 6.04347e-05
12.0144 -3.39258e-16 5.87307e-05
12.1204 -3.04726e-16 5.69476e-05
12.2265 -2.98289e-16 5.58397e-05
12.3327 -2.7022e-16 5.41485e-05
12.4391 -2.62624e-16 5.27275e-05
12.5457 -2.38574e-16 5.1621e-05
12.6524 -2.33316e-16 5.00637e-05
12.7593 -2.09883e-16 4.88818e-05
12.8664 -2.07389e-16 4.77863e-05
12.9737 -1.86729e-16 4.63768e-05
13.0811 -1.83325e-16 4.53912e-05
13.1887 -1.66938e-16 4.42853e-05
13.2965 -1.63143e-16 4.30584e-05
13.4044 -1.48131e-16 4.21947e-05
13.5126 -1.45922e-16 4.10902e-05
13.6209 -1.31504e-16 4.00698e-05
13.7294 -1.30009e-16 3.92405e-05
13.8382 -1.17437e-16 3.82079e-05
13.9471 -1.15673e-16 3.73314e-05
14.0562 -1.05118e-16 3.6538e-05
14.1655 -1.03965e-16 3.55741e-05
14.275 -9.3714e-17 3.48437e-05
14.3848 -9.3989e-17 3.40305e-05
14.4947 -8.34808e-17 3.32052e-05
14.6049 -8.47033e-17 3.25278e-05
14.7152 -7.46208e-17 3.17493e-05
14.8258 -7.62275e-17 3.103e-05
14.9367 -6.66131e-17 3.03964e-05
15.0477 -6.9037e-17 2.96541e-05
15.159 -5.93547e-17 2.90432e-05
15.2705 -6.27964e-17 2.84128e-05
15.3823 -5.32691e-17 2.775e-05
15.4943 -5.67837e-17 2.72005e-05
15.6066 -4.82799e-17 2.65832e-05
15.7191 -5.0968e-17 2.60094e-05
15.8319 -4.38373e-17 2.54842e-05
15.9449 -4.57762e-17 2.49068e-05
16.0582 -3.97183e-17 2.44005e-05
16.1717 -4.1353e-17 2.38922e-05
16.2856 -3.60721e-17 2.33647e-05
16.3997 -3.72499e-17 2.29137e-05
16.5141 -3.27432e-17 2.24081e-05
16.6288 -3.35938e-17 2.19562e-05
16.7437 -2.97516e-17 2.15151e-05
16.859 -3.06759e-17 2.10524e-05
16.9746 -2.67369e-17 2.06387e-05
17.0905 -2.82129e-17 2.0219e-05
17.2067 -2.37333e-17 1.97982e-05
17.3232 -2.59823e-17 1.94178e-05
17.4401 -2.11922e-17 1.90058e-05
17.5572 -2.39615e-17 1.86451e-05
17.6748 -1.92385e-17 1.82659e-05
17.7926 -2.19797e-17 1.78984e-05
17.9108 -1.75487e-17 1.75578e-05
18.0294 -1.9951e-17 1.71995e-05
18.1483 -1.60759e-17 1.68641e-05
18.2676 -1.80951e-17 1.65417e-05
18.3873 -1.47405e-17 1.62093e-05
18.5074 -1.64318e-17 1.59048e-05
18.6278 -1.34315e-17 1.55852e-05
18.7487 -1.49853e-17 1.52942e-05
18.8699 -1.21729e-17 1.49917e-05
18.9916 -1.37832e-17 1.46942e-05
19.1137 -1.10902e-17 1.4379e-05
19.2362 -1.26704e-17 1.41373e-05
19.3592 -1.00024e-17 1.38736e-05
19.4826 -1.16073e-17 1.36173e-05
19.6065 -9.00803e-18 1.33586e-05
19.7309 -1.0753e-17 1.31032e-05
19.8557 -8.13875e-18 1.28618e-05
19.9811 -1.00212e-17 1.26207e-05
20.1069 -7.34631e-18 1.23789e-05
20.2333 -9.24946e-18 1.21524e-05
20.3602 -6.64428e-18 1.19277e-05
20.4876 -8.46184e-18 1.16989e-05
20.6156 -6.18228e-18 1.14862e-05
20.7441 -7.71619e-18 1.12762e-05
20.8732 -5.73158e-18 1.10603e-05
21.0029 -6.96844e-18 1.08595e-05
21.1332 -5.26953e-18 1.06636e-05
21.2642 -6.42614e-18 1.04597e-05
21.3958 -4.8016e-18 1.02686e-05
21.528 -5.99346e-18 1.00886e-05
21.6609 -4.24423e-18 9.89115e-06
21.7945 -5.56958e-18 9.71426e-06
21.9288 -3.74462e-18 9.5456e-06
22.0639 -5.17e-18 9.35398e-06
22.1997 -3.37618e-18 9.1934e-06
22.3363 -4.83224e-18 9.03113e-06
22.4736 -3.13908e-18 8.84659e-06
22.6118 -4.44751e-18 8.70384e-06
22.7509 -2.88975e-18 8.54117e-06
22.8908 -4.06451e-18 8.3694e-06
23.0316 -2.64605e-18 8.24127e-06
23.1733 -3.82132e-18 8.07327e-06
23.316 -2.2905e-18 7.92376e-06
23.4597 -3.60353e-18 7.79791e-06
23.6044 -1.95563e-18 7.63108e-06
23.7502 -3.38304e-18 7.50485e-06
23.8971 -1.71375e-18 7.37006e-06
24.0451 -3.14111e-18 7.21878e-06
24.1944 -1.57164e-18 7.10278e-06
24.3448 -2.86166e-18 6.96274e-06
24.4966 -1.50546e-18 6.83175e-06
24.6496 -2.5904e-18 6.7137e-06
24.8041 -1.42641e-18 6.57989e-06
24.9601 -2.40413e-18 6.46166e-06
25.1175 -1.1627e-18 6.34077e-06
25.2766 -2.32003e-18 6.2186e-06
25.4373 -9.54839e-19 6.10458e-06
25.5998 -2.20738e-18 5.98645e-06
25.7641 -8.3128e-19 5.87333e-06
25.9304 -1.96782e-18 5.76113e-06
26.0988 -8.00443e-19 5.64898e-06
26.2693 -1.84343e-18 5.54092e-06
26.4421 -6.65555e-19 5.43169e-06
26.6174 -1.6764e-18 5.32509e-06
26.7954 -5.13122e-19 5.22018e-06
26.9761 -1.69243e-18 5.11491e-06
27.1598 -5.54774e-19 5.01218e-06
27.3468 -1.56771e-18 4.90993e-06
27.5373 -3.42625e-19 4.80822e-06
27.7317 -1.48845e-18 4.70822e-06
27.9302 -3.85212e-19 4.60814e-06
28.1333 -1.6252e-18 4.50879e-06
28.3415 -4.61314e-19 4.41054e-06
28.5554 -1.23037e-18 4.31187e-06
28.7758 -1.76905e-20 4.21314e-06
29.0035 -2.27985e-18 4.11505e-06
29.2396 -2.57178e-18 4.01655e-06
29.4858 -4.62457e-18 3.91664e-06
29.7441 -3.05881e-18 3.81503e-06
30.0173 -3.86025e-18 3.7113e-06
30.3101 -2.07429e-18 3.60437e-06
30.6297 -3.90982e-18 3.49232e-06
30.9905 -2.37056e-18 3.37135e-06
31.4301 -5.32602e-18 3.23145e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda4.0Nc1QuantumOneLoop/iFp_OneLoopFRG.txt <==
-31.4301 -1.88715e-24 3.23261e-06
-30.9905 2.51218e-25 3.37249e-06
-30.6297 2.71535e-25 3.4934e-06
-30.3101 -8.77153e-25 3.60537e-06
-30.0173 -2.77841e-26 3.71217e-06
-29.7441 1.27406e-24 3.81571e-06
-29.4858 -1.04189e-25 3.91714e-06
-29.2396 -2.64049e-25 4.0172e-06
-29.0035 -1.26203e-24 4.11642e-06
-28.7758 3.53983e-25 4.21519e-06
-28.5554 -2.08342e-25 4.31381e-06
-28.3415 7.68122e-25 4.41253e-06
-28.1333 5.1031e-24 4.51153e-06
-27.9302 8.1183e-25 4.61098e-06
-27.7317 1.16897e-24 4.71103e-06
-27.5373 2.51327e-24 4.81179e-06
-27.3468 -2.65655e-24 4.91339e-06
-27.1598 4.51751e-24 5.01591e-06
-26.9761 9.45908e-25 5.11945e-06
-26.7954 2.23917e-24 5.22409e-06
-26.6174 4.20516e-24 5.32991e-06
-26.4421 1.185e-24 5.43699e-06
-26.2693 1.48669e-24 5.5454e-06
-26.0988 -1.66708e-24 5.6552e-06
-25.9304 3.48185e-24 5.76646e-06
-25.7641 3.4904e-24 5.87925e-06
-25.5998 -3.78585e-24 5.99363e-06
-25.4373 4.0119e-24 6.10966e-06
-25.2766 1.63308e-24 6.2274e-06
-25.1175 1.22682e-24 6.34691e-06
-24.9601 -2.17237e-24 6.46826e-06
-24.8041 8.38585e-25 6.59151e-06
-24.6496 6.64119e-25 6.71671e-06
-24.4966 6.9751e-25 6.84393e-06
-24.3448 3.74596e-24 6.97323e-06
-24.1944 5.32525e-25 7.10468e-06
-24.0451 -8.51749e-25 7.23833e-06
-23.8971 5.3495e-24 7.37426e-06
-23.7502 5.15446e-24 7.51252e-06
-23.6044 1.15092e-24 7.65318e-06
-23.4597 3.56729e-24 7.79632e-06
-23.316 -4.05738e-24 7.942e-06
-23.1733 -2.22566e-24 8.09029e-06
-23.0316 2.79649e-24 8.24126e-06
-22.8908 -2.19542e-24 8.39499e-06
-22.7509 6.13449e-24 8.55156e-06
-22.6118 3.55972e-24 8.71103e-06
-22.4736 2.69747e-24 8.87349e-06
-22.3363 8.19919e-24 9.03902e-06
-22.1997 1.63269e-24 9.2077e-06
-22.0639 -2.59283e-24 9.37961e-06
-21.9288 1.92669e-23 9.55485e-06
-21.7945 -8.02961e-25 9.73351e-06
-21.6609 -1.79479e-24 9.91567e-06
-21.528 5.70156e-24 1.01014e-05
-21.3958 5.71415e-24 1.02909e-05
-21.2642 -2.50731e-24 1.04841e-05
-21.1332 2.29172e-23 1.06813e-05
-21.0029 1.40794e-23 1.08825e-05
-20.8732 6.75719e-26 1.10878e-05
-20.7441 -6.02022e-24 1.12973e-05
-20.6156 1.08456e-24 1.15111e-05
-20.4876 -6.08505e-24 1.17294e-05
-20.3602 -2.8154e-24 1.19523e-05
-20.2333 5.02046e-24 1.21799e-05
-20.1069 7.41158e-24 1.24124e-05
-19.9811 5.83442e-24 1.26498e-05
-19.8557 -3.58546e-24 1.28924e-05
-19.7309 4.54064e-24 1.31402e-05
-19.6065 2.01718e-25 1.33934e-05
-19.4826 9.9977e-25 1.36522e-05
-19.3592 1.48442e-24 1.39167e-05
-19.2362 2.62577e-24 1.41871e-05
-19.1137 2.81845e-24 1.44635e-05
-18.9916 -1.05259e-23 1.47462e-05
-18.8699 2.18765e-23 1.50353e-05
-18.7487 6.2761e-24 1.53309e-05
-18.6278 4.12827e-24 1.56333e-05
-18.5074 -7.5018e-24 1.59428e-05
-18.3873 -1.32245e-24 1.62594e-05
-18.2676 -5.2861e-24 1.65834e-05
-18.1483 -7.6428e-24 1.6915e-05
-18.0294 1.82092e-23 1.72544e-05
-17.9108 -9.75552e-25 1.7602e-05
-17.7926 6.75182e-24 1.79579e-05
-17.6748 9.73408e-24 1.83223e-05
-17.5572 8.18685e-24 1.86956e-05
-17.4401 -7.58299e-25 1.9078e-05
-17.3232 1.51708e-23 1.94699e-05
-17.2067 -2.22618e-24 1.98714e-05
-17.0905 -1.24966e-24 2.02828e-05
-16.9746 2.21761e-23 2.07046e-05
-16.859 -8.30037e-24 2.11371e-05
-16.7437 8.33112e-24 2.15805e-05
-16.6288 -4.39296e-24 2.20352e-05
-16.5141 -1.83306e-23 2.25016e-05
-16.3997 -1.39953e-23 2.29801e-05
-16.2856 -1.55111e-23 2.3471e-05
-16.1717 -1.53299e-23 2.39748e-05
-16.0582 2.13986e-23 2.44919e-05
-15.9449 1.2908e-23 2.50227e-05
-15.8319 -6.75644e-24 2.55677e-05
-15.7191 2.7047e-23 2.61274e-05
-15.6066 -1.70452e-24 2.67022e-05
-15.4943 2.64671e-23 2.72928e-05
-15.3823 5.04055e-23 2.78995e-05
-15.2705 2.08418e-24 2.85231e-05
-15.159 -1.09322e-23 2.9164e-05
-15.0477 3.08647e-24 2.98228e-05
-14.9367 1.11021e-23 3.05003e-05
-14.8258 -3.62847e-24 3.11971e-05
-14.7152 -1.06567e-23 3.19138e-05
-14.6049 -7.94298e-24 3.26512e-05
-14.4947 -1.7051e-23 3.34101e-05
-14.3848 4.26276e-23 3.41911e-05
-14.275 3.01785e-23 3.49952e-05
-14.1655 7.35119e-24 3.58232e-05
-14.0562 7.69453e-23 3.66759e-05
-13.9471 1.7463e-23 3.75543e-05
-13.8382 4.33653e-23 3.84595e-05
-13.7294 3.26355e-23 3.93923e-05
-13.6209 2.38718e-23 4.03539e-05
-13.5126 -1.56841e-23 4.13454e-05
-13.4044 1.21819e-23 4.23679e-05
-13.2965 9.10675e-23 4.34228e-05
-13.1887 1.41088e-23 4.45111e-05
-13.0811 -5.69594e-24 4.56344e-05
-12.9737 -9.93417e-24 4.6794e-05
-12.8664 1.13628e-23 4.79914e-05
-12.7593 9.68249e-23 4.92281e-05
-12.6524 1.1511e-23 5.05057e-05
-12.5457 7.6699e-23 5.18261e-05
-12.4391 -6.14879e-23 5.31909e-05
-12.3327 1.41158e-22 5.46021e-05
-12.2265 5.59644e-23 5.60615e-05
-12.1204 3.48388e-25 5.75715e-05
-12.0144 -5.56413e-23 5.9134e-05
-11.9086 -2.83556e-23 6.07514e-05
-11.803 -6.50406e-23 6.24262e-05
-11.6975 1.8327e-23 6.41609e-05
-11.5922 7.11527e-23 6.59583e-05
-11.487 -8.58811e-23 6.78211e-05
-11.3819 -1.65678e-23 6.97524e-05
-11.277 4.17061e-25 7.17553e-05
-11.1722 -1.02635e-22 7.38333e-05
-11.0676 -1.15851e-22 7.59898e-05
-10.9631 -3.848e-23 7.82286e-05
-10.8587 -8.87473e-23 8.05537e-05
-10.7545 2.94475e-22 8.29693e-05
-10.6503 -1.22058e-23 8.54798e-05
-10.5463 8.84172e-23 8.80899e-05
-10.4425 -9.57487e-24 9.08046e-05
-10.3387 -9.6818e-23 9.36293e-05
-10.2351 4.89719e-23 9.65695e-05
-10.1316 -7.64444e-23 9.96313e-05
-10.0282 -7.74323e-23 0.000102821
-9.92496 1.64754e-22 0.000106145
-9.82181 6.15534e-23 0.000109611
-9.71877 7.43459e-23 0.000113227
-9.61583 2.26111e-22 0.000117
-9.51301 9.91152e-25 0.00012094
-9.4103 1.28454e-22 0.000125056
-9.30769 3.65609e-23 0.000129357
-9.20518 4.56501e-23 0.000133854
-9.10278 1.08286e-22 0.000138559
-9.00048 7.45151e-22 0.000143484
-8.89828 -3.52814e-22 0.000148642
-8.79618 3.26089e-22 0.000154046
-8.69417 -9.02926e-23 0.000159713
-8.59226 -5.37358e-24 0.000165657
-8.49044 3.875e-22 0.000171896
-8.38872 1.10136e-22 0.00017845
-8.28708 -4.71755e-23 0.000185337
-8.18554 1.10673e-22 0.000192581
-8.08408 -1.54731e-23 0.000200203
-7.98271 4.95284e-22 0.00020823
-7.88143 1.01532e-21 0.000216689
-7.78023 -8.14938e-23 0.000225609
-7.67911 -2.69676e-22 0.000235022
-7.57807 7.39474e-22 0.000244964
-7.47712 -4.75925e-22 0.000255473
-7.37624 2.05196e-22 0.000266589
-7.27544 2.50025e-22 0.000278357
-7.17471 -1.35959e-22 0.000290827
-7.07406 3.67882e-22 0.000304052
-6.97348 -3.09841e-22 0.000318091
-6.87298 -3.08955e-22 0.000333007
-6.77254 -3.79636e-22 0.000348872
-6.67218 8.42814e-22 0.000365763
-6.57188 1.4346e-21 0.000383764
-6.47166 2.1098e-22 0.00040297
-6.37149 8.93901e-22 0.000423484
-6.2714 1.43483e-21 0.000445422
-6.17136 8.63231e-22 0.00046891
-6.07139 2.36218e-22 0.000494089
-5.97148 4.0436e-22 0.000521118
-5.87163 1.5053e-21 0.000550171
-5.77184 8.43346e-22 0.000581445
-5.67211 1.73307e-21 0.000615159
-5.57243 -5.24288e-23 0.00065156
-5.47281 -1.63825e-21 0.000690925
-5.37325 6.66388e-22 0.000733569
-5.27373 1.58979e-21 0.000779845
-5.17427 1.65133e-21 0.000830158
-5.07487 -1.67168e-21 0.000884965
-4.97551 -2.76396e-22 0.00094479
-4.8762 -4.24568e-21 0.00101023
-4.77694 3.15306e-21 0.00108199
-4.67772 -3.13249e-21 0.00116085
-4.57855 1.34923e-20 0.00124774
-4.47943 9.87995e-21 0.00134374
-4.38035 -6.55118e-22 0.0014501
-4.28131 1.19405e-20 0.0015683
-4.18232 5.11141e-21 0.00170008
-4.08336 2.85657e-21 0.00184751
-3.98445 3.71786e-21 0.00201307
-3.88557 1.75608e-20 0.00219971
-3.78673 2.40993e-20 0.00241102
-3.68793 4.56007e-21 0.00265138
-3.58916 2.25376e-22 0.00292612
-3.49043 2.8695e-21 0.0032419
-3.39173 1.55778e-20 0.00360697
-3.29307 -2.16587e-21 0.0040318
-3.19443 4.76551e-20 0.0045297
-3.09583 5.26396e-20 0.00511786
-2.99725 4.58991e-20 0.00581877
-2.89871 8.96215e-20 0.0066623
-2.80019 4.4366e-20 0.00768879
-2.7017 1.75356e-19 0.00895373
-2.60323 9.81064e-20 0.0105352
-2.50479 1.40921e-19 0.0125456
-2.40638 3.89864e-19 0.0151519
-2.30798 8.23356e-20 0.0186101
-2.20961 9.80604e-19 0.023329
-2.11126 3.9848e-19 0.0299942
-2.01293 1.74646e-18 0.0398262
-1.91462 2.42645e-18 0.055171
-1.81632 -2.14982e-19 0.0810118
-1.71804 1.32486e-17 0.129497
-1.61978 1.6184e-17 0.236844
-1.52154 -7.43962e-18 0.552278
-1.42331 2.63831e-16 2.16778
-1.32509 -4.08776e-16 6.37285
-1.22689 -1.71882e-16 1.11942
-1.12869 -4.63792e-17 0.372467
-1.03051 -1.03631e-17 0.179439
-0.932337 -7.32931e-18 0.103725
-0.834173 -3.5505e-18 0.0664995
-0.736016 -2.34043e-18 0.045408
-0.637867 -1.00625e-18 0.0322071
-0.539723 -8.80192e-19 0.0232873
-0.441585 -5.181e-19 0.0168607
-0.343451 -4.51005e-19 0.011953
-0.24532 -9.84719e-22 0.00799177
-0.147191 7.09151e-22 0.0046714
-0.0490634 5.85534e-22 0.00228359
0.0490634 -9.62701e-22 0.00228359
0.147191 -2.85836e-21 0.0046714
0.24532 -3.72382e-21 0.00799177
0.343451 -4.55929e-19 0.011953
0.441585 -4.88917e-19 0.0168607
0.539723 -1.10869e-18 0.0232873
0.637867 -1.18346e-18 0.0322071
0.736016 -1.81387e-18 0.045408
0.834173 -3.07679e-18 0.0664995
0.932337 -6.99225e-18 0.103725
1.03051 -1.52029e-17 0.179439
1.12869 -3.99276e-17 0.372467
1.22689 -2.34995e-16 1.11942
1.32509 -2.59983e-16 6.37285
1.42331 2.41095e-16 2.16778
1.52154 4.38434e-17 0.552278
1.61978 2.5169e-17 0.236844
1.71804 1.51157e-17 0.129497
1.81632 2.26894e-18 0.0810118
1.91462 3.49594e-18 0.055171
2.01293 1.61916e-18 0.0398262
2.11126 3.04065e-19 0.0299942
2.20961 3.12051e-19 0.023329
2.30798 -4.49671e-22 0.0186101
2.40638 3.04132e-19 0.0151519
2.50479 1.27874e-19 0.0125456
2.60323 2.03683e-20 0.0105352
2.7017 -2.84566e-20 0.00895373
2.80019 9.07431e-20 0.00768879
2.89871 1.35172e-19 0.0066623
2.99725 2.29663e-20 0.00581877
3.09583 5.8552e-20 0.00511786
3.19443 5.05125e-20 0.0045297
3.29307 4.57272e-20 0.0040318
3.39173 3.72285e-20 0.00360697
3.49043 1.74853e-20 0.0032419
3.58916 1.40483e-20 0.00292612
3.68793 2.50258e-20 0.00265138
3.78673 2.42765e-21 0.00241102
3.88557 1.50651e-20 0.00219971
3.98445 -6.38589e-21 0.00201307
4.08336 4.22347e-22 0.00184751
4.18232 6.39538e-21 0.00170008
4.28131 1.07329e-20 0.0015683
4.38035 3.48784e-21 0.0014501
4.47943 9.86953e-21 0.00134374
4.57855 8.92431e-21 0.00124774
4.67772 4.21121e-21 0.00116085
4.77694 1.51434e-21 0.00108199
4.8762 -1.45488e-21 0.00101023
4.97551 2.40946e-21 0.00094479
5.07487 4.61505e-22 0.000884965
5.17427 2.66896e-21 0.000830158
5.27373 4.42628e-22 0.000779845
5.37325 4.00675e-22 0.000733569
5.47281 1.16722e-21 0.000690925
5.57243 3.44183e-21 0.00065156
5.67211 2.6996e-21 0.000615159
5.77184 3.44107e-21 0.000581445
5.87163 4.06931e-21 0.000550171
5.97148 2.51697e-21 0.000521118
6.07139 2.35053e-21 0.000494089
6.17136 2.19774e-22 0.00046891
6.2714 1.99268e-21 0.000445422
6.37149 2.22236e-22 0.000423484
6.47166 1.43856e-21 0.00040297
6.57188 4.29518e-22 0.000383764
6.67218 1.29449e-21 0.000365763
6.77254 6.8466e-22 0.000348872
6.87298 4.22736e-22 0.000333007
6.97348 -1.61959e-22 0.000318091
7.07406 3.03112e-22 0.000304052
7.17471 1.22381e-21 0.000290827
7.27544 3.9187e-22 0.000278357
7.37624 9.06255e-22 0.000266589
7.47712 2.38416e-23 0.000255473
7.57807 -1.58624e-23 0.000244964
7.67911 2.90407e-22 0.000235022
7.78023 6.44992e-23 0.000225609
7.88143 4.41313e-22 0.000216689
7.98271 9.65979e-22 0.00020823
8.08408 5.91143e-23 0.000200203
8.18554 2.55625e-23 0.000192581
8.28708 6.65883e-25 0.000185337
8.38872 3.16079e-22 0.00017845
8.49044 -3.03951e-22 0.000171896
8.59226 9.94064e-23 0.000165657
8.69417 -1.79344e-22 0.000159713
8.79618 6.79944e-22 0.000154046
8.89828 -1.24697e-24 0.000148642
9.00048 -1.91424e-22 0.000143484
9.10278 2.84603e-22 0.000138559
9.20518 1.04167e-23 0.000133854
9.30769 -4.84262e-23 0.000129357
9.4103 -6.74183e-23 0.000125056
9.51301 -8.6946e-23 0.00012094
9.61583 1.20062e-22 0.000117
9.71877 2.57485e-22 0.000113227
9.82181 -1.9324e-23 0.000109611
9.92496 1.24227e-22 0.000106145
10.0282 -6.88842e-23 0.000102821
10.1316 -1.31963e-23 9.96313e-05
10.2351 -2.57932e-23 9.65695e-05
10.3387 3.8407e-23 9.36293e-05
10.4425 -4.28182e-23 9.08046e-05
10.5463 1.49584e-22 8.80899e-05
10.6503 2.34155e-22 8.54798e-05
10.7545 3.30967e-22 8.29693e-05
10.8587 -2.71195e-23 8.05537e-05
10.9631 9.12872e-23 7.82286e-05
11.0676 -1.49789e-22 7.59898e-05
11.1722 -4.17374e-23 7.38333e-05
11.277 -4.47696e-23 7.17553e-05
11.3819 -2.13429e-23 6.97524e-05
11.487 -1.82367e-23 6.78211e-05
11.5922 5.79025e-24 6.59583e-05
11.6975 -2.72068e-23 6.41609e-05
11.803 2.2275e-23 6.24262e-05
11.9086 2.87247e-23 6.07514e-05
12.0144 4.50886e-23 5.9134e-05
12.1204 -3.57316e-23 5.75715e-05
12.2265 2.77048e-23 5.60615e-05
12.3327 5.00076e-23 5.46021e-05
12.4391 5.95779e-24 5.31909e-05
12.5457 4.50716e-23 5.18261e-05
12.6524 -4.23482e-23 5.05057e-05
12.7593 3.8945e-23 4.92281e-05
12.8664 -6.22275e-23 4.79914e-05
12.9737 -9.77524e-24 4.6794e-05
13.0811 -4.04198e-23 4.56344e-05
13.1887 5.90444e-23 4.45111e-05
13.2965 3.4811e-23 4.34228e-05
13.4044 -3.59084e-24 4.23679e-05
13.5126 -4.81439e-24 4.13454e-05
13.6209 -3.6454e-23 4.03539e-05
13.7294 3.00535e-23 3.93923e-05
13.8382 1.98378e-23 3.84595e-05
13.9471 5.17638e-24 3.75543e-05
14.0562 1.12169e-23 3.66759e-05
14.1655 3.04933e-23 3.58232e-05
14.275 -3.18649e-23 3.49952e-05
14.3848 3.33836e-23 3.41911e-05
14.4947 4.34028e-23 3.34101e-05
14.6049 -7.13055e-24 3.26512e-05
14.7152 5.46077e-25 3.19138e-05
14.8258 -7.83551e-24 3.11971e-05
14.9367 7.35281e-24 3.05003e-05
15.0477 4.90002e-24 2.98228e-05
15.159 1.49578e-23 2.9164e-05
15.2705 -2.70328e-23 2.85231e-05
15.3823 5.19244e-23 2.78995e-05
15.4943 2.2597e-24 2.72928e-05
15.6066 2.98334e-23 2.67022e-05
15.7191 4.81434e-23 2.61274e-05
15.8319 -7.82611e-24 2.55677e-05
15.9449 3.8014e-23 2.50227e-05
16.0582 -4.85247e-24 2.44919e-05
16.1717 -1.13996e-23 2.39748e-05
16.2856 3.43756e-23 2.3471e-05
16.3997 -9.54053e-24 2.29801e-05
16.5141 -2.96313e-24 2.25016e-05
16.6288 -8.98183e-25 2.20352e-05
16.7437 4.06754e-24 2.15805e-05
16.859 -9.10873e-24 2.11371e-05
16.9746 2.68372e-23 2.07046e-05
17.0905 4.28697e-24 2.02828e-05
17.2067 1.03293e-23 1.98714e-05
17.3232 -3.28139e-24 1.94699e-05
17.4401 1.62397e-24 1.9078e-05
17.5572 2.2833e-23 1.86956e-05
17.6748 5.36969e-24 1.83223e-05
17.7926 8.19909e-24 1.79579e-05
17.9108 2.11731e-25 1.7602e-05
18.0294 1.03014e-23 1.72544e-05
18.1483 8.11741e-24 1.6915e-05
18.2676 4.95013e-24 1.65834e-05
18.3873 -1.78605e-24 1.62594e-05
18.5074 6.88366e-24 1.59428e-05
18.6278 8.67097e-25 1.56333e-05
18.7487 2.15111e-24 1.53309e-05
18.8699 -7.64675e-24 1.50353e-05
18.9916 -3.62903e-25 1.47462e-05
19.1137 7.60135e-24 1.44635e-05
19.2362 2.92038e-24 1.41871e-05
19.3592 -4.77471e-24 1.39167e-05
19.4826 1.04334e-23 1.36522e-05
19.6065 5.31599e-24 1.33934e-05
19.7309 -1.57553e-24 1.31402e-05
19.8557 1.04799e-23 1.28924e-05
19.9811 3.35885e-24 1.26498e-05
20.1069 -7.8935e-25 1.24124e-05
20.2333 -7.66325e-25 1.21799e-05
20.3602 3.13927e-25 1.19523e-05
20.4876 -9.19526e-25 1.17294e-05
20.6156 -2.19276e-24 1.15111e-05
20.7441 -1.91865e-24 1.12973e-05
20.8732 -2.1967e-24 1.10878e-05
21.0029 1.39315e-23 1.08825e-05
21.1332 3.22895e-24 1.06813e-05
21.2642 -7.23129e-24 1.04841e-05
21.3958 1.73828e-24 1.02909e-05
21.528 6.84458e-25 1.01014e-05
21.6609 -1.99821e-24 9.91567e-06
21.7945 -1.05532e-24 9.73351e-06
21.9288 -5.59048e-24 9.55485e-06
22.0639 4.89801e-24 9.37961e-06
22.1997 6.66853e-24 9.2077e-06
22.3363 -3.71226e-24 9.03902e-06
22.4736 6.71352e-25 8.87349e-06
22.6118 7.9548e-24 8.71103e-06
22.7509 4.51753e-24 8.55156e-06
22.8908 -6.44038e-24 8.39499e-06
23.0316 2.95317e-24 8.24126e-06
23.1733 3.19162e-24 8.09029e-06
23.316 1.05046e-24 7.942e-06
23.4597 -6.15698e-24 7.79632e-06
23.6044 -4.55594e-24 7.65318e-06
23.7502 -2.99207e-24 7.51252e-06
23.8971 2.24018e-24 7.37426e-06
24.0451 1.19364e-24 7.23833e-06
24.1944 6.11551e-24 7.10468e-06
24.3448 -3.11688e-24 6.97323e-06
24.4966 1.64832e-24 6.84393e-06
24.6496 2.51952e-24 6.71671e-06
24.8041 2.85183e-24 6.59151e-06
24.9601 1.7338e-25 6.46826e-06
25.1175 -5.32375e-24 6.34691e-06
25.2766 -9.59801e-25 6.2274e-06
25.4373 4.35354e-24 6.10966e-06
25.5998 -3.38835e-24 5.99363e-06
25.7641 8.36845e-24 5.87925e-06
25.9304 2.35213e-24 5.76646e-06
26.0988 7.94953e-25 5.6552e-06
26.2693 -2.12343e-24 5.5454e-06
26.4421 7.61858e-26 5.43699e-06
26.6174 1.91756e-24 5.32991e-06
26.7954 7.50475e-25 5.22409e-06
26.9761 1.67367e-24 5.11945e-06
27.1598 1.2055e-24 5.01591e-06
27.3468 5.50525e-25 4.91339e-06
27.5373 2.85104e-24 4.81179e-06
27.7317 -1.77239e-24 4.71103e-06
27.9302 4.35091e-24 4.61098e-06
28.1333 1.52157e-25 4.51153e-06
28.3415 -1.7314e-24 4.41253e-06
28.5554 4.49078e-25 4.31381e-06
28.7758 1.14369e-24 4.21519e-06
29.0035 7.0119e-25 4.11642e-06
29.2396 -4.62006e-25 4.0172e-06
29.4858 -7.69291e-25 3.91714e-06
29.7441 8.94883e-25 3.81571e-06
30.0173 1.60537e-24 3.71217e-06
30.3101 -1.22247e-24 3.60537e-06
30.6297 2.11764e-25 3.4934e-06
30.9905 1.38756e-24 3.37249e-06
31.4301 -1.49262e-24 3.23261e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.125Lambda4.0Nc1QuantumOneLoop/vCLAx_FRG.txt <==
-31.4301 1.37909e-08 1.71133e-14
-30.9905 -8.91889e-09 -5.99842e-15
-30.6297 3.21951e-10 -7.1776e-15
-30.3101 -3.3455e-08 -1.43486e-14
-30.0173 -1.37064e-08 -1.94098e-14
-29.7441 -6.35716e-08 -1.95798e-14
-29.4858 -5.66317e-08 -2.14778e-14
-29.2396 -1.40277e-07 -3.19019e-15
-29.0035 -1.55922e-07 9.14602e-15
-28.7758 -2.29217e-07 4.86704e-14
-28.5554 -2.01843e-07 6.64245e-14
-28.3415 -1.492e-07 1.03526e-13
-28.1333 1.20599e-08 9.72256e-14
-27.9302 2.58567e-07 9.76173e-14
-27.7317 5.29541e-07 4.47327e-14
-27.5373 8.61595e-07 -3.79323e-15
-27.3468 1.03455e-06 -9.06316e-14
-27.1598 1.1776e-06 -1.59636e-13
-26.9761 9.68331e-07 -2.29906e-13
-26.7954 6.7888e-07 -2.63481e-13
-26.6174 -1.67114e-08 -2.58249e-13
-26.4421 -6.89342e-07 -2.12186e-13
-26.2693 -1.59759e-06 -1.06807e-13
-26.0988 -2.22621e-06 1.4791e-14
-25.9304 -2.76478e-06 1.8636e-13
-25.7641 -2.76361e-06 3.24731e-13
-25.5998 -2.39036e-06 4.83165e-13
-25.4373 -1.41802e-06 5.55339e-13
-25.2766 -1.94997e-08 6.18394e-13
-25.1175 1.7209e-06 5.63327e-13
-24.9601 3.65054e-06 4.89933e-13
-24.8041 5.38548e-06 3.03983e-13
-24.6496 6.88729e-06 1.18252e-13
-24.4966 7.59489e-06 -1.36967e-13
-24.3448 7.71965e-06 -3.54221e-13
-24.1944 6.69833e-06 -5.77309e-13
-24.0451 5.08617e-06 -7.26173e-13
-23.8971 2.44619e-06 -8.22039e-13
-23.7502 -3.61846e-07 -8.30498e-13
-23.6044 -3.64592e-06 -7.52675e-13
-23.4597 -6.42551e-06 -6.07238e-13
-23.316 -8.96727e-06 -3.7375e-13
-23.1733 -1.04068e-05 -1.19806e-13
-23.0316 -1.10694e-05 2.00483e-13
-22.8908 -1.03969e-05 4.83258e-13
-22.7509 -8.78472e-06 8.02893e-13
-22.6118 -6.02589e-06 1.03295e-12
-22.4736 -2.52222e-06 1.27173e-12
-22.3363 1.53985e-06 1.38e-12
-22.1997 5.7291e-06 1.47312e-12
-22.0639 9.47134e-06 1.41645e-12
-21.9288 1.25227e-05 1.34179e-12
-21.7945 1.43477e-05 1.1374e-12
-21.6609 1.52793e-05 9.37485e-13
-21.528 1.49825e-05 6.46668e-13
-21.3958 1.40655e-05 3.74873e-13
-21.2642 1.20137e-05 3.83725e-14
-21.1332 9.45214e-06 -2.74055e-13
-21.0029 5.91383e-06 -6.1145e-13
-20.8732 2.38169e-06 -8.97751e-13
-20.7441 -1.38602e-06 -1.15153e-12
-20.6156 -4.40366e-06 -1.33309e-12
-20.4876 -7.11758e-06 -1.44753e-12
-20.3602 -8.87272e-06 -1.49439e-12
-20.2333 -1.02773e-05 -1.46171e-12
-20.1069 -1.08623e-05 -1.37679e-12
-19.9811 -1.12021e-05 -1.20849e-12
-19.8557 -1.09253e-05 -1.00819e-12
-19.7309 -1.05363e-05 -7.29743e-13
-19.6065 -9.75975e-06 -4.46582e-13
-19.4826 -9.01975e-06 -9.72907e-14
-19.3592 -8.10107e-06 2.30004e-13
-19.2362 -7.31639e-06 6.16656e-13
-19.1137 -6.46814e-06 9.66286e-13
-18.9916 -5.75145e-06 1.38152e-12
-18.8699 -4.97225e-06 1.75664e-12
-18.7487 -4.21962e-06 2.21051e-12
-18.6278 -3.29892e-06 2.6197e-12
-18.5074 -2.19296e-06 3.10982e-12
-18.3873 -7.03212e-07 3.52833e-12
-18.2676 1.30699e-06 3.99731e-12
-18.1483 4.02259e-06 4.32645e-12
-18.0294 7.69845e-06 4.62849e-12
-17.9108 1.24309e-05 4.67662e-12
-17.7926 1.8541e-05 4.57879e-12
-17.6748 2.58805e-05 4.08947e-12
-17.5572 3.47236e-05 3.32949e-12
-17.4401 4.44644e-05 2.06937e-12
-17.3232 5.52001e-05 4.68746e-13
-17.2067 6.5677e-05 -1.64243e-12
-17.0905 7.57526e-05 -4.0434e-12
-16.9746 8.34651e-05 -6.80667e-12
-16.859 8.85325e-05 -9.64553e-12
-16.7437 8.84576e-05 -1.25164e-11
-16.6288 8.31531e-05 -1.50915e-11
-16.5141 7.00482e-05 -1.72234e-11
-16.3997 4.98145e-05 -1.86043e-11
-16.2856 2.04983e-05 -1.90292e-11
-16.1717 -1.58292e-05 -1.83011e-11
-16.0582 -5.98104e-05 -1.62275e-11
-15.9449 -0.000107558 -1.28209e-11
-15.8319 -0.000158038 -7.96932e-12
-15.7191 -0.000205678 -1.96925e-12
-15.6066 -0.000248008 5.17533e-12
-15.4943 -0.000278607 1.2865e-11
-15.3823 -0.000294469 2.09986e-11
-15.2705 -0.000289777 2.87257e-11
-15.159 -0.00026234 3.5924e-11
-15.0477 -0.000208701 4.161e-11
-14.9367 -0.000128918 4.57577e-11
-14.8258 -2.35003e-05 4.7411e-11
-14.7152 0.000104176 4.67695e-11
-14.6049 0.000248692 4.30715e-11
-14.4947 0.000403161 3.68448e-11
-14.3848 0.000557488 2.7654e-11
-14.275 0.000702375 1.63899e-11
-14.1655 0.000824769 3.00004e-12
-14.0562 0.000915456 -1.13234e-11
-13.9471 0.000961493 -2.62923e-11
-13.8382 0.000957172 -4.05781e-11
-13.7294 0.000893325 -5.36868e-11
-13.6209 0.000771079 -6.43938e-11
-13.5126 0.000588094 -7.21888e-11
-13.4044 0.000354288 -7.62092e-11
-13.2965 7.53742e-05 -7.6112e-11
-13.1887 -0.000230328 -7.16034e-11
-13.0811 -0.000550275 -6.26239e-11
-12.9737 -0.000860649 -4.95475e-11
-12.8664 -0.0011455 -3.26099e-11
-12.7593 -0.00138025 -1.2822e-11
-12.6524 -0.00155022 9.3793e-12
-12.5457 -0.00163552 3.24931e-11
-12.4391 -0.00162753 5.60508e-11
-12.3327 -0.00151598 7.82844e-11
-12.2265 -0.00130213 9.88928e-11
-12.1204 -0.000988649 1.1609e-10
-12.0144 -0.000588465 1.29925e-10
-11.9086 -0.000117942 1.3882e-10
-11.803 0.000399573 1.43294e-10
-11.6975 0.000936688 1.42146e-10
-11.5922 0.00146423 1.36393e-10
-11.487 0.00194986 1.25285e-10
-11.3819 0.00236592 1.10263e-10
-11.277 0.00268322 9.10089e-11
-11.1722 0.00288368 6.92215e-11
-11.0676 0.00294883 4.4918e-11
-10.9631 0.00287606 1.98405e-11
-10.8587 0.00266197 -5.7882e-12
-10.7545 0.002321 -3.03916e-11
-10.6503 0.00186444 -5.36561e-11
-10.5463 0.00132069 -7.43283e-11
-10.4425 0.000711243 -9.2073e-11
-10.3387 7.205e-05 -1.06047e-10
-10.2351 -0.000571667 -1.15916e-10
-10.1316 -0.00118371 -1.21278e-10
-10.0282 -0.00174157 -1.21804e-10
-9.92496 -0.00221518 -1.17535e-10
-9.82181 -0.00258983 -1.08169e-10
-9.71877 -0.0028463 -9.41956e-11
-9.61583 -0.00298098 -7.53801e-11
-9.51301 -0.00298813 -5.26749e-11
-9.4103 -0.0028764 -2.59652e-11
-9.30769 -0.00265349 3.35141e-12
-9.20518 -0.00233848 3.52514e-11
-9.10278 -0.0019492 6.79789e-11
-9.00048 -0.00151017 1.01432e-10
-8.89828 -0.0010431 1.33677e-10
-8.79618 -0.000570984 1.64678e-10
-8.69417 -0.000112273 1.92567e-10
-8.59226 0.000317775 2.1755e-10
-8.49044 0.000708947 2.38049e-10
-8.38872 0.0010565 2.54619e-10
-8.28708 0.00135937 2.66069e-10
-8.18554 0.00162188 2.73264e-10
-8.08408 0.00184939 2.7531e-10
-7.98271 0.00205124 2.7319e-10
-7.88143 0.00223509 2.66082e-10
-7.78023 0.00241112 2.54829e-10
-7.67911 0.00258604 2.38453e-10
-7.57807 0.00276809 2.17479e-10
-7.47712 0.00296123 1.90674e-10
-7.37624 0.00317038 1.58249e-10
-7.27544 0.00339592 1.18809e-10
-7.17471 0.00363842 7.24403e-11
-7.07406 0.00389376 1.78492e-11
-6.97348 0.00415653 -4.46785e-11
-6.87298 0.00441611 -1.1596e-10
-6.77254 0.004658 -1.95092e-10
-6.67218 0.00486159 -2.81943e-10
-6.57188 0.0049986 -3.74482e-10
-6.47166 0.00503412 -4.71077e-10
-6.37149 0.00492163 -5.68021e-10
-6.2714 0.00461002 -6.61669e-10
-6.17136 0.00403509 -7.46303e-10
-6.07139 0.00313629 -8.1614e-10
-5.97148 0.00184447 -8.6375e-10
-5.87163 0.000111922 -8.81954e-10
-5.77184 -0.00210537 -8.6297e-10
-5.67211 -0.00480303 -8.00086e-10
-5.57243 -0.00795649 -6.87632e-10
-5.47281 -0.0114642 -5.22085e-10
-5.37325 -0.0151938 -3.02817e-10
-5.27373 -0.018919 -3.21634e-11
-5.17427 -0.0223901 2.83196e-10
-5.07487 -0.0252708 6.3368e-10
-4.97551 -0.0272325 1.00486e-09
-4.8762 -0.0278942 1.38071e-09
-4.77694 -0.0269314 1.741e-09
-4.67772 -0.0240203 2.06632e-09
-4.57855 -0.0189433 2.33463e-09
-4.47943 -0.0115434 2.52772e-09
-4.38035 -0.00180473 2.62669e-09
-4.28131 0.0101697 2.61944e-09
-4.18232 0.0241268 2.49484e-09
-4.08336 0.0396388 2.25102e-09
-3.98445 0.0561509 1.88807e-09
-3.88557 0.0728836 1.41679e-09
-3.78673 0.0889966 8.50129e-10
-3.68793 0.103393 2.11984e-10
-3.58916 0.115047 -4.72607e-10
-3.49043 0.12268 -1.16877e-09
-3.39173 0.125307 -1.84284e-09
-3.29307 0.121746 -2.45407e-09
-3.19443 0.11141 -2.96658e-09
-3.09583 0.0936016 -3.34157e-09
-2.99725 0.0685526 -3.54971e-09
-2.89871 0.0364291 -3.56345e-09
-2.80019 -0.00140722 -3.3691e-09
-2.7017 -0.0437496 -2.95861e-09
-2.60323 -0.0881028 -2.34049e-09
-2.50479 -0.132405 -1.5302e-09
-2.40638 -0.173432 -5.59531e-10
-2.30798 -0.208826 5.35091e-10
-2.20961 -0.235367 1.70432e-09
-2.11126 -0.251154 2.89986e-09
-2.01293 -0.253778 4.06591e-09
-1.91462 -0.242462 5.15519e-09
-1.81632 -0.216231 6.11802e-09
-1.71804 -0.175785 6.92029e-09
-1.61978 -0.121872 7.52812e-09
-1.52154 -0.056652 7.92817e-09
-1.42331 0.017423 8.10644e-09
-1.32509 0.0970594 8.07219e-09
-1.22689 0.178351 7.8299e-09
-1.12869 0.257457 7.40859e-09
-1.03051 0.329461 6.82638e-09
-0.932337 0.390849 6.1269e-09
-0.834173 0.436344 5.33574e-09
-0.736016 0.463974 4.50547e-09
-0.637867 0.468873 3.66291e-09
-0.539723 0.452121 2.86373e-09
-0.441585 0.409778 2.12985e-09
-0.343451 0.347671 1.51379e-09
-0.24532 0.262105 1.02641e-09
-0.147191 0.166138 7.10107e-10
-0.0490634 0.0511347 5.6145e-10
0.0490634 -0.00734091 5.77325e-10
0.147191 -0.0049491 5.93935e-10
0.24532 -0.0105852 6.02862e-10
0.343451 -0.01004 5.83422e-10
0.441585 -0.0123843 5.6073e-10
0.539723 -0.011165 5.13113e-10
0.637867 -0.0113282 4.67522e-10
0.736016 -0.00930816 4.03037e-10
0.834173 -0.0081616 3.46134e-10
0.932337 -0.00587392 2.7646e-10
1.03051 -0.00433529 2.18897e-10
1.12869 -0.00246592 1.53724e-10
1.22689 -0.00131078 1.03692e-10
1.32509 -0.000363796 4.99668e-11
1.42331 -2.19136e-05 1.28528e-11
1.52154 -0.000137328 -2.53591e-11
1.61978 -0.000626884 -4.70443e-11
1.71804 -0.0015826 -6.85697e-11
1.81632 -0.00260013 -7.51139e-11
1.91462 -0.00394836 -8.14645e-11
2.01293 -0.00504384 -7.55658e-11
2.11126 -0.00629332 -7.03613e-11
2.20961 -0.00704968 -5.63719e-11
2.30798 -0.00782383 -4.44408e-11
2.40638 -0.00798796 -2.73669e-11
2.50479 -0.0081189 -1.36951e-11
2.60323 -0.00765641 1.84791e-12
2.7017 -0.0071976 1.31042e-11
2.80019 -0.00626662 2.37528e-11
2.89871 -0.00543215 2.99616e-11
2.99725 -0.00429779 3.40857e-11
3.09583 -0.00336113 3.44027e-11
3.19443 -0.00229142 3.21336e-11
3.29307 -0.00148767 2.73242e-11
3.39173 -0.000672699 2.01872e-11
3.49043 -0.000138781 1.21233e-11
3.58916 0.000343253 2.4297e-12
3.68793 0.00057932 -6.56418e-12
3.78673 0.000750848 -1.63793e-11
3.88557 0.00074363 -2.41454e-11
3.98445 0.000690302 -3.20759e-11
4.08336 0.000535688 -3.70773e-11
4.18232 0.000364559 -4.18933e-11
4.28131 0.00016201 -4.34411e-11
4.38035 -3.09784e-05 -4.48018e-11
4.47943 -0.000203837 -4.30549e-11
4.57855 -0.000352514 -4.14082e-11
4.67772 -0.000451604 -3.71837e-11
4.77694 -0.000525275 -3.35088e-11
4.8762 -0.000540224 -2.79767e-11
4.97551 -0.000539349 -2.34547e-11
5.07487 -0.000485485 -1.78096e-11
5.17427 -0.000431098 -1.35173e-11
5.27373 -0.000337298 -8.71488e-12
5.37325 -0.000258377 -5.41356e-12
5.47281 -0.00015497 -2.02354e-12
5.57243 -7.76932e-05 -7.37945e-14
5.67211 1.21875e-05 1.74428e-12
5.77184 7.07208e-05 2.35705e-12
5.87163 0.000134772 2.78377e-12
5.97148 0.00016789 2.35139e-12
6.07139 0.000203826 1.78713e-12
6.17136 0.000213048 7.49311e-13
6.2714 0.000225245 -3.19979e-13
6.37149 0.000216601 -1.50358e-12
6.47166 0.000212297 -2.62642e-12
6.57188 0.000192982 -3.57992e-12
6.67218 0.000179408 -4.42586e-12
6.77254 0.000155666 -4.92034e-12
6.87298 0.000138538 -5.32076e-12
6.97348 0.000114808 -5.29024e-12
7.07406 9.7926e-05 -5.23303e-12
7.17471 7.68388e-05 -4.7492e-12
7.27544 6.23175e-05 -4.33898e-12
7.37624 4.50945e-05 -3.56025e-12
7.47712 3.38359e-05 -2.96156e-12
7.57807 2.07924e-05 -2.07446e-12
7.67911 1.29758e-05 -1.45584e-12
7.78023 3.96635e-06 -6.24747e-13
7.88143 -5.7909e-07 -1.16829e-13
7.98271 -5.87655e-06 5.47294e-13
8.08408 -7.48574e-06 8.71935e-13
8.18554 -9.48675e-06 1.32049e-12
8.28708 -8.64655e-06 1.44643e-12
8.38872 -7.90996e-06 1.68382e-12
8.49044 -5.31325e-06 1.63803e-12
8.59226 -2.59057e-06 1.70284e-12
8.69417 8.81225e-07 1.53467e-12
8.79618 4.7057e-06 1.47981e-12
8.89828 8.12285e-06 1.2433e-12
9.00048 1.21969e-05 1.12054e-12
9.10278 1.47779e-05 8.62792e-13
9.20518 1.8446e-05 7.14296e-13
9.30769 1.96894e-05 4.70614e-13
9.4103 2.25572e-05 3.26813e-13
9.51301 2.22495e-05 1.21107e-13
9.61583 2.41366e-05 2.14122e-15
9.71877 2.22708e-05 -1.50653e-13
9.82181 2.31227e-05 -2.3236e-13
9.92496 1.98138e-05 -3.23861e-13
10.0282 1.96558e-05 -3.61691e-13
10.1316 1.51346e-05 -3.88498e-13
10.2351 1.411e-05 -3.80702e-13
10.3387 8.77064e-06 -3.44357e-13
10.4425 7.19547e-06 -2.94586e-13
10.5463 1.61546e-06 -2.02448e-13
10.6503 -3.40756e-08 -1.20533e-13
10.7545 -5.14535e-06 1.35077e-14
10.8587 -6.30251e-06 1.11403e-13
10.9631 -1.02186e-05 2.67316e-13
11.0676 -1.03611e-05 3.60027e-13
11.1722 -1.25107e-05 5.1375e-13
11.277 -1.13486e-05 5.78418e-13
11.3819 -1.15211e-05 7.05991e-13
11.487 -9.17033e-06 7.23135e-13
11.5922 -7.64695e-06 8.06347e-13
11.6975 -4.66964e-06 7.65444e-13
11.803 -2.16211e-06 7.96461e-13
11.9086 5.98955e-07 6.99245e-13
12.0144 3.18954e-06 6.82427e-13
12.1204 4.89599e-06 5.42935e-13
12.2265 6.77927e-06 4.93639e-13
12.3327 6.87696e-06 3.3555e-13
12.4391 7.61918e-06 2.76178e-13
12.5457 6.01669e-06 1.27314e-13
12.6524 5.64819e-06 8.0954e-14
12.7593 2.7264e-06 -3.40356e-14
12.8664 1.67421e-06 -5.0547e-14
12.9737 -1.86407e-06 -1.16481e-13
13.0811 -2.9759e-06 -9.72864e-14
13.1887 -6.34675e-06 -1.11557e-13
13.2965 -6.93381e-06 -6.2629e-14
13.4044 -9.50719e-06 -3.44801e-14
13.5126 -9.21839e-06 2.88958e-14
13.6209 -1.06698e-05 8.21966e-14
13.7294 -9.47666e-06 1.40349e-13
13.8382 -9.8278e-06 1.98922e-13
13.9471 -7.99564e-06 2.33514e-13
14.0562 -7.54043e-06 2.80422e-13
14.1655 -5.51054e-06 2.7942e-13
14.275 -4.67211e-06 3.04744e-13
14.3848 -2.9037e-06 2.65182e-13
14.4947 -2.08178e-06 2.67568e-13
14.6049 -9.15667e-07 1.9558e-13
14.7152 -3.73873e-07 1.81271e-13
14.8258 4.57482e-08 8.98956e-14
14.9367 2.29088e-07 6.99447e-14
15.0477 -3.45574e-08 -2.43967e-14
15.159 -1.18465e-07 -3.78492e-14
15.2705 -8.44487e-07 -1.19718e-13
15.3823 -1.00208e-06 -1.17388e-13
15.4943 -1.90422e-06 -1.76278e-13
15.6066 -1.93593e-06 -1.54981e-13
15.7191 -2.76471e-06 -1.87682e-13
15.8319 -2.54617e-06 -1.50875e-13
15.9449 -3.15864e-06 -1.60992e-13
16.0582 -2.67644e-06 -1.16884e-13
16.1717 -3.04106e-06 -1.11681e-13
16.2856 -2.373e-06 -6.97963e-14
16.3997 -2.53632e-06 -5.7079e-14
16.5141 -1.79684e-06 -2.51683e-14
16.6288 -1.83634e-06 -1.11825e-14
16.7437 -1.13259e-06 6.00733e-15
16.859 -1.12057e-06 1.73052e-14
16.9746 -5.30793e-07 1.80873e-14
17.0905 -5.22188e-07 2.50327e-14
17.2067 -9.19535e-08 1.07983e-14
17.3232 -1.19807e-07 1.43535e-14
17.4401 1.41948e-07 -1.03036e-14
17.5572 7.38975e-08 -6.70138e-15
17.6748 1.96288e-07 -3.52653e-14
17.7926 1.11031e-07 -2.7745e-14
17.9108 1.44172e-07 -5.44956e-14
18.0294 7.0377e-08 -4.10299e-14
18.1483 5.96559e-08 -6.2672e-14
18.2676 1.44673e-08 -4.35394e-14
18.3873 -1.16881e-08 -5.93113e-14
18.5074 -2.46157e-08 -3.70449e-14
18.6278 -5.49968e-08 -4.87742e-14
18.7487 -4.23076e-08 -2.7644e-14
18.8699 -7.95922e-08 -3.80761e-14
18.9916 -5.21451e-08 -2.11452e-14
19.1137 -1.04123e-07 -3.07516e-14
19.2362 -6.69493e-08 -1.77881e-14
19.3592 -1.36029e-07 -2.48854e-14
19.4826 -8.18412e-08 -1.44794e-14
19.6065 -1.59653e-07 -1.80888e-14
19.7309 -6.83941e-08 -1.00129e-14
19.8557 -1.36196e-07 -1.1047e-14
19.9811 1.24416e-08 -6.48743e-15
20.1069 -4.57662e-08 -6.85196e-15
20.2333 1.25622e-07 -6.27938e-15
20.3602 -2.98406e-09 -4.9851e-15
20.4876 8.42767e-08 -4.57665e-15
20.6156 -1.81741e-07 2.60122e-15
20.7441 -1.36464e-07 4.59445e-15
20.8732 -3.32342e-07 1.29258e-14
21.0029 -6.14611e-08 6.73693e-15
21.1332 -1.24702e-08 5.84823e-15
21.2642 3.38734e-07 -8.2166e-15
21.3958 2.49411e-07 -5.39105e-15
21.528 3.10273e-07 -9.10823e-15
21.6609 5.55541e-08 5.26257e-15
21.7945 8.10493e-08 2.80409e-15
21.9288 -2.61246e-08 1.09175e-14
22.0639 6.59603e-08 -2.70244e-15
22.1997 2.53613e-08 -2.08347e-15
22.3363 2.12582e-08 -1.74994e-14
22.4736 -2.27971e-08 -1.41383e-14
22.6118 -9.71126e-08 -2.50971e-14
22.7509 -7.49374e-08 -1.93053e-14
22.8908 -1.69956e-07 -2.88347e-14
23.0316 -8.35173e-08 -2.41911e-14
23.1733 -2.08245e-07 -3.28882e-14
23.316 -8.01122e-08 -2.90397e-14
23.4597 -2.23947e-07 -3.46947e-14
23.6044 -6.31748e-08 -3.05245e-14
23.7502 -2.08154e-07 -3.15929e-14
23.8971 -3.27572e-08 -2.69341e-14
24.0451 -1.68428e-07 -2.30596e-14
24.1944 -5.19183e-09 -1.86517e-14
24.3448 -1.24854e-07 -1.06612e-14
24.4966 5.24942e-09 -8.06916e-15
24.6496 -8.43312e-08 1.92249e-15
24.8041 4.96064e-09 3.96648e-16
24.9601 -4.22007e-08 9.43892e-15
25.1175 1.59537e-09 2.00819e-15
25.2766 2.51287e-10 7.92483e-15
25.4373 -1.41216e-09 -5.40533e-15
25.5998 3.74665e-08 -3.34443e-15
25.7641 -1.13171e-08 -2.05024e-14
25.9304 4.67556e-08 -2.10292e-14
26.0988 -5.16502e-08 -3.72763e-14
26.2693 4.32763e-09 -3.68564e-14
26.4421 -1.28948e-07 -4.60279e-14
26.6174 -7.92134e-08 -4.1162e-14
26.7954 -2.11749e-07 -3.91153e-14
26.9761 -1.5644e-07 -2.93861e-14
27.1598 -2.45571e-07 -1.67173e-14
27.3468 -1.7124e-07 -6.10209e-15
27.5373 -1.91239e-07 1.14486e-14
27.7317 -1.04623e-07 1.60178e-14
27.9302 -6.81227e-08 3.04228e-14
28.1333 -2.90401e-09 2.36646e-14
28.3415 4.76898e-08 2.98358e-14
28.5554 5.50977e-08 1.28828e-14
28.7758 8.12099e-08 1.20293e-14
29.0035 2.49374e-08 -6.6841e-15
29.2396 2.22967e-08 -8.48774e-15
29.4858 -6.07636e-08 -1.75532e-14
29.7441 -6.39961e-08 -1.5108e-14
30.0173 -1.21569e-07 -6.73924e-15
30.3101 -9.7546e-08 -1.66689e-15
30.6297 -1.06667e-07 2.25538e-14
30.9905 -5.92133e-08 1.70573e-14
31.4301 -3.64198e-08 4.62914e-14


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.125Nc1Quantum/DeltaGammaFX_0_FRG.txt <==
9.995 -0.00795329 -0.00794283
9.99 -0.00287791 -0.00287441
9.985 0.00306214 0.00305757
9.98 0.00839479 0.008383
9.975 0.0117185 0.0117023
9.97 0.0119466 0.0119302
9.965 0.00872752 0.00871569
9.96 0.00285082 0.0028472
9.955 -0.00380209 -0.00379648
9.95 -0.00899016 -0.00897738
9.945 -0.0111126 -0.0110969
9.94 -0.00976148 -0.0097476
9.935 -0.00558793 -0.00557977
9.93 0.000159914 0.000160191
9.925 0.0060194 0.00601162
9.92 0.0105197 0.0105057
9.915 0.0123676 0.012351
9.91 0.0107879 0.0107733
9.905 0.00598549 0.0059773
9.9 -0.000625067 -0.000624386
9.895 -0.00683306 -0.00682404
9.89 -0.0105991 -0.010585
9.885 -0.0109059 -0.0108915
9.88 -0.0079424 -0.00793216
9.875 -0.00273613 -0.00273303
9.87 0.00330596 0.00330079
9.865 0.00868341 0.00867092
9.86 0.011974 0.0119571
9.855 0.012089 0.0120721
9.85 0.00870544 0.00869339
9.845 0.00266972 0.0026662
9.84 -0.00407575 -0.00406978
9.835 -0.00925795 -0.00924467
9.83 -0.0112858 -0.0112696
9.825 -0.00978789 -0.00977368
9.82 -0.00545768 -0.00544939
9.815 0.000419609 0.000419805
9.81 0.00634979 0.00634178
9.805 0.0108371 0.0108228
9.8 0.0125782 0.0125614
9.795 0.0108182 0.0108035
9.79 0.00581854 0.00581041
9.785 -0.000931633 -0.000930768
9.78 -0.00716844 -0.00715922
9.775 -0.0108489 -0.0108347
9.77 -0.0109941 -0.0109798
9.765 -0.00784523 -0.00783529
9.76 -0.00247581 -0.00247321
9.755 0.00367076 0.00366499
9.75 0.00906495 0.00905186
9.745 0.0122672 0.0122499
9.74 0.0121979 0.0121808
9.735 0.00858339 0.0085715
9.73 0.00235291 0.00234984
9.725 -0.0044745 -0.00446795
9.72 -0.00959892 -0.00958511
9.715 -0.0114608 -0.0114443
9.71 -0.00974992 -0.00973559
9.705 -0.00521817 -0.00521
9.7 0.000804566 0.00080449
9.695 0.0067904 0.00678207
9.69 0.0112198 0.0112053
9.685 0.012787 0.0127701
9.68 0.0107741 0.0107597
9.675 0.0055246 0.00551699
9.67 -0.00137545 -0.00137401
9.665 -0.00760451 -0.00759486
9.66 -0.0111323 -0.011118
9.655 -0.0110439 -0.0110299
9.65 -0.00765341 -0.00764411
9.645 -0.00209159 -0.00208987
9.64 0.00415768 0.00415093
9.635 0.00953554 0.00952155
9.63 0.0125895 0.0125715
9.625 0.0122616 0.0122443
9.62 0.00835103 0.00833946
9.615 0.00189548 0.00189309
9.61 -0.00499581 -0.00498844
9.605 -0.0100044 -0.00998988
9.6 -0.0116263 -0.0116094
9.595 -0.00963674 -0.0096224
9.59 -0.00486161 -0.00485372
9.585 0.00131806 0.0013175
9.58 0.00733891 0.00733007
9.575 0.0116598 0.0116449
9.57 0.0129813 0.0129644
9.565 0.0106421 0.0106281
9.56 0.00509468 0.00508771
9.555 -0.00195724 -0.00195506
9.55 -0.00813362 -0.00812343
9.545 -0.0114367 -0.0114223
9.54 -0.0110419 -0.0110283
9.535 -0.00735639 -0.00734789
9.53 -0.00157768 -0.00157707
9.525 0.00476645 0.00475848
9.52 0.0100882 0.0100731
9.515 0.0129276 0.0129089
9.51 0.0122641 0.0122467
9.505 0.00799489 0.00798381
9.5 0.00129204 0.00129064
9.495 -0.00563483 -0.00562628
9.49 -0.0104617 -0.0104462
9.485 -0.0117668 -0.0117492
9.48 -0.00943462 -0.00942004
9.475 -0.00437888 -0.00437113
9.47 0.00196282 0.00196189
9.465 0.00799069 0.00798143
9.46 0.0121451 0.0121299
9.455 0.0131441 0.0131272
9.45 0.0104056 0.010392
9.445 0.00451882 0.00451266
9.44 -0.0026759 -0.00267288
9.435 -0.00874443 -0.00873369
9.43 -0.0117453 -0.0117309
9.425 -0.0109717 -0.0109587
9.42 -0.00694166 -0.00693426
9.415 -0.000927997 -0.000928839
9.41 0.00549536 0.00548582
9.405 0.0107128 0.0106964
9.4 0.0132649 0.0132453
9.395 0.0121863 0.0121687
9.39 0.00750049 0.00748994
9.385 0.000539003 0.000538687
9.38 -0.00638284 -0.00637304
9.375 -0.0109539 -0.0109374
9.37 -0.0118632 -0.0118451
9.365 -0.0091278 -0.0091132
9.36 -0.00376061 -0.00375327
9.355 0.00274011 0.00273853
9.35 0.008738 0.00872808
9.345 0.0126594 0.0126439
9.34 0.0132543 0.0132375
9.335 0.010045 0.0100321
9.33 0.0037873 0.00378226
9.325 -0.00352736 -0.00352314
9.32 -0.00942126 -0.00940966
9.315 -0.0120374 -0.0120227
9.31 -0.0108139 -0.0108013
9.305 -0.00639592 -0.00638958
9.3 -0.000137523 -0.000139796
9.295 0.00633985 0.00632879
9.29 0.0113953 0.0113776
9.285 0.0135795 0.0135592
9.28 0.012005 0.0119874
9.275 0.00685177 0.00684203
9.27 -0.000365738 -0.000364757
9.265 -0.0072273 -0.00721618
9.26 -0.0114595 -0.011442
9.255 -0.0118931 -0.0118746
9.25 -0.00869859 -0.00868428
9.245 -0.00299738 -0.00299081
9.24 0.00364928 0.00364669
9.235 0.00956939 0.00955851
9.23 0.013182 0.0131659
9.225 0.0132863 0.0132695
9.22 0.0095391 0.00952683
9.215 0.00289173 0.00288782
9.21 -0.00450342 -0.00449798
9.205 -0.0101433 -0.0101308
9.2 -0.0122878 -0.0122729
9.195 -0.0105466 -0.0105344
9.19 -0.00570516 -0.0056998
9.185 0.000797392 0.000793798
9.18 0.00729206 0.00727964
9.175 0.0121166 0.0120978
9.17 0.0138452 0.0138244
9.165 0.0116943 0.011677
9.16 0.00603367 0.00602494
9.155 -0.00141975 -0.00141743
9.15 -0.00814979 -0.00813748
9.145 -0.0119521 -0.0119339
9.14 -0.0118308 -0.0118125
9.135 -0.00812851 -0.00811499
9.13 -0.00208109 -0.00207578
9.125 0.00468648 0.00468247
9.12 0.0104687 0.0104566
9.115 0.0136866 0.0136698
9.11 0.0132108 0.0131942
9.105 0.00886568 0.00885441
9.1 0.00182676 0.00182442
9.095 -0.00559046 -0.00558338
9.09 -0.0108843 -0.0108707
9.085 -0.0124677 -0.0124523
9.08 -0.0101465 -0.0101347
9.075 -0.00485614 -0.00485177
9.07 0.00187771 0.00187278
9.065 0.00833974 0.00832602
9.06 0.0128524 0.0128327
9.055 0.0140304 0.0140094
9.05 0.0112258 0.0112093
9.045 0.00503228 0.00502497
9.04 -0.00261637 -0.00261245
9.035 -0.00912656 -0.00911305
9.03 -0.0124007 -0.0123822
9.025 -0.0116485 -0.0116307
9.02 -0.0073989 -0.00738675
9.015 -0.00100544 -0.00100199
9.01 0.00584419 0.00583821
9.005 0.0114149 0.0114011
9 0.014142 0.0141242
8.995 0.012995 0.0129785
8.99 0.00800316 0.00799295
8.985 0.00059134 0.000590698
8.98 -0.00676885 -0.00676002
8.975 -0.0116129 -0.011598
8.97 -0.0125452 -0.0125294
8.965 -0.00958967 -0.00957824
8.96 -0.00383703 -0.00383366
8.955 0.00310103 0.00309483
8.95 0.00946575 0.00945085
8.945 0.0135728 0.0135524
8.94 0.0140999 0.0140791
8.935 0.0105712 0.0105557
8.93 0.00383819 0.00383252
8.925 -0.00394184 -0.0039362
8.92 -0.0101272 -0.0101125
8.915 -0.0127706 -0.0127518
8.91 -0.0113171 -0.0113
8.905 -0.00649243 -0.00648174
8.9 0.000232563 0.000234117
8.895 0.00710991 0.00710203
8.89 0.0123807 0.0123655
8.885 0.0145117 0.0144934
8.88 0.0126047 0.0125886
8.875 0.00693293 0.00692415
8.87 -0.000808878 -0.000807606
8.865 -0.00801143 -0.00800085
8.86 -0.0122922 -0.0122762
8.855 -0.0124862 -0.0124704
8.85 -0.0088528 -0.00884226
8.845 -0.00263929 -0.00263744
8.84 0.00445965 0.0044517
8.835 0.0106461 0.0106297
8.83 0.0142412 0.01422
8.825 0.0140141 0.0139935
8.82 0.00970211 0.0096879
8.815 0.00244713 0.00244343
8.81 -0.00537468 -0.00536708
8.805 -0.0111147 -0.0110987
8.8 -0.0130229 -0.013004
8.795 -0.0108069 -0.0107906
8.79 -0.00539389 -0.0053849
8.785 0.00163125 0.00163072
8.78 0.00846443 0.00845457
8.775 0.0133316 0.013315
8.77 0.0147533 0.0147346
8.765 0.0120033 0.011988
8.76 0.00564013 0.00563316
8.755 -0.00236033 -0.00235689
8.75 -0.00928309 -0.00927074
8.745 -0.0128802 -0.0128634
8.74 -0.0122552 -0.0122398
8.735 -0.00791409 -0.00790487
8.73 -0.00125807 -0.00125815
8.725 0.0059402 0.00593019
8.72 0.01185 0.0118319
8.715 0.0148149 0.014793
8.71 0.0137309 0.0137107
8.705 0.00859398 0.00858137
8.7 0.000863302 0.000861894
8.695 -0.00688413 -0.00687432
8.69 -0.0120452 -0.0120278
8.685 -0.0131168 -0.0130975
8.68 -0.0100895 -0.010074
8.675 -0.00409195 -0.00408446
8.67 0.00318327 0.00318091
8.665 0.00988166 0.00987013
8.66 0.0142261 0.0142086
8.655 0.0148207 0.0148021
8.65 0.011157 0.0111428
8.645 0.00411827 0.00411313
8.64 -0.00403898 -0.00403366
8.635 -0.0105406 -0.010527
8.63 -0.0133315 -0.0133147
8.625 -0.0118174 -0.0118031
8.62 -0.00675555 -0.00674843
8.615 0.000305615 0.000302964
8.61 0.00752198 0.00750946
8.605 0.013039 0.0130191
8.6 0.0152459 0.0152232
8.595 0.013208 0.0131886
8.59 0.00722843 0.00721788
8.585 -0.000898759 -0.000897462
8.58 -0.00842943 -0.00841715
8.575 -0.0128695 -0.0128506
8.57 -0.0130102 -0.0129906
8.565 -0.00913915 -0.00912457
8.56 -0.00258044 -0.00257462
8.555 0.00487395 0.00486969
8.55 0.0113268 0.0113137
8.545 0.0150154 0.014997
8.54 0.0146643 0.0146461
8.535 0.0100349 0.0100224
8.53 0.00236988 0.00236706
8.525 -0.0058101 -0.0058026
8.52 -0.011733 -0.0117182
8.515 -0.0135978 -0.0135811
8.51 -0.0111392 -0.0111263
8.505 -0.00536366 -0.00535891
8.5 0.00204369 0.00203822
8.495 0.00917526 0.0091601
8.49 0.0141656 0.0141438
8.485 0.0154796 0.0154564
8.48 0.0124036 0.0123852
8.475 0.0055951 0.00558678
8.47 -0.00281266 -0.00280863
8.465 -0.00996039 -0.00994576
8.46 -0.0135341 -0.0135138
8.455 -0.0126623 -0.0126427
8.45 -0.00793505 -0.00792156
8.445 -0.000860635 -0.000856606
8.44 0.00667953 0.0066733
8.435 0.0127558 0.0127411
8.43 0.0156432 0.0156242
8.425 0.0142338 0.0142161
8.42 0.0086139 0.00860305
8.415 0.000410754 0.000410107
8.41 -0.00762647 -0.0076171
8.405 -0.0128025 -0.0127869
8.4 -0.0136303 -0.0136142
8.395 -0.0101913 -0.0101803
8.39 -0.00373162 -0.00372954
8.385 0.00393952 0.00393112
8.38 0.010861 0.0108433
8.375 0.0151741 0.0151508
8.37 0.0154595 0.0154364
8.365 0.0112821 0.0112655
8.36 0.00369688 0.00369157
8.355 -0.00483773 -0.00483039
8.35 -0.0114174 -0.0114002
8.345 -0.0139832 -0.0139618
8.34 -0.0120353 -0.0120161
8.335 -0.00646248 -0.00645068
8.33 0.00105808 0.00105967
8.325 0.0085668 0.00855802
8.32 0.0141154 0.0140987
8.315 0.0160486 0.0160288
8.31 0.0134818 0.0134649
8.305 0.00688248 0.00687361
8.3 -0.00172804 -0.00172609
8.295 -0.00942871 -0.00941713
8.29 -0.0136863 -0.0136696
8.285 -0.0133819 -0.0133661
8.28 -0.00895027 -0.00894087
8.275 -0.00186142 -0.00186187
8.27 0.00596573 0.00595455
8.265 0.0125286 0.0125086
8.26 0.0160002 0.0159758
8.255 0.015127 0.0151043
8.25 0.00981564 0.00980105
8.245 0.00155142 0.00154913
8.24 -0.00691884 -0.0069085
8.235 -0.0127328 -0.0127135
8.23 -0.0141603 -0.0141385
8.225 -0.0110962 -0.0110781
8.22 -0.00471486 -0.00470534
8.215 0.00315557 0.00315429
8.21 0.0104902 0.0104787
8.205 0.0153411 0.0153226
8.2 0.0161651 0.0161449
8.195 0.0123655 0.0123497
8.19 0.00484242 0.0048361
8.185 -0.00399958 -0.00399468
8.18 -0.0111472 -0.0111334
8.175 -0.0143197 -0.0143021
8.17 -0.0128097 -0.0127947
8.165 -0.00740043 -0.00739305
8.16 0.000235069 0.000231884
8.155 0.00808385 0.00806995
8.15 0.0141174 0.0140955
8.145 0.0165741 0.0165492
8.14 0.0144272 0.0144061
8.135 0.00799036 0.00797891
8.13 -0.000805457 -0.000803873
8.125 -0.00898695 -0.00897327
8.12 -0.0138338 -0.0138128
8.115 -0.0140119 -0.0139903
8.11 -0.00981935 -0.00980325
8.105 -0.00269547 -0.00268913
8.1 0.00540044 0.00539555
8.095 0.012393 0.0123783
8.09 0.016361 0.0163404
8.085 0.0159274 0.0159068
8.08 0.0108543 0.01084
8.075 0.00251557 0.00251195
8.07 -0.00633907 -0.00633131
8.065 -0.0127037 -0.0126878
8.06 -0.0146389 -0.0146208
8.055 -0.0118781 -0.0118641
8.05 -0.00553657 -0.00553129
8.045 0.00253368 0.00252795
8.04 0.0102422 0.0102261
8.035 0.0155553 0.0155322
8.03 0.0168218 0.0167974
8.025 0.0133135 0.0132945
8.02 0.00581096 0.00580299
8.015 -0.00331715 -0.00331195
8.01 -0.01096 -0.0109438
8.005 -0.0146461 -0.0146244
8 -0.0134908 -0.0134705
7.995 -0.00818989 -0.00817663
7.99 -0.000420606 -0.000417936
7.985 0.00774715 0.00773859
7.98 0.0142052 0.0141877
7.975 0.0170952 0.0170734
7.97 0.015273 0.0152532
7.965 0.00893331 0.00892155
7.96 -5.52068e-05 -5.53919e-05
7.955 -0.00866517 -0.00865428
7.95 -0.0140137 -0.0139961
7.945 -0.0145836 -0.0145656
7.94 -0.0105604 -0.0105481
7.935 -0.0033653 -0.00336285
7.93 0.00499649 0.00498762
7.925 0.0123749 0.0123562
7.92 0.0167596 0.0167352
7.915 0.0166682 0.0166444
7.91 0.0117505 0.0117339
7.905 0.00330244 0.00329807
7.9 -0.00590874 -0.00589992
7.895 -0.0127479 -0.0127292
7.89 -0.0150976 -0.0150753
7.885 -0.0125587 -0.0125397
7.88 -0.00620458 -0.00619416
7.875 0.00208031 0.00207935
7.87 0.0101363 0.0101241
7.865 0.0158454 0.0158252
7.86 0.0174607 0.0174378
7.855 0.0141497 0.0141307
7.85 0.00660872 0.0065994
7.845 -0.00280439 -0.00280143
7.84 -0.0108835 -0.01087
7.835 -0.0149929 -0.014974
7.83 -0.0141023 -0.0140847
7.825 -0.00884269 -0.00883239
7.82 -0.000907643 -0.000908156
7.815 0.0075704 0.0075584
7.81 0.0144026 0.0143814
7.805 0.0176407 0.0176154
7.8 0.0160444 0.0160218
7.795 0.00972349 0.00971023
7.79 0.000516465 0.000516469
7.785 -0.00848524 -0.00847235
7.78 -0.014254 -0.0142329
7.775 -0.0151217 -0.0150991
7.77 -0.0111887 -0.0111715
7.765 -0.00387429 -0.00386721
7.76 0.00476212 0.00475716
7.755 0.0124927 0.0124769
7.75 0.017221 0.0171983
7.745 0.0173747 0.0173514
7.74 0.0125209 0.0125037
7.735 0.00391331 0.00390745
7.73 -0.0056426 -0.00563582
7.725 -0.0128895 -0.0128731
7.72 -0.0155605 -0.0155408
7.715 -0.0131549 -0.0131386
7.71 -0.00672539 -0.00671795
7.705 0.00179991 0.00179567
7.7 0.0101869 0.0101713
7.695 0.0162337 0.01621
7.69 0.0181069 0.0180811
7.685 0.0148946 0.0148737
7.68 0.00724421 0.00723443
7.675 -0.00246812 -0.00246391
7.67 -0.0109365 -0.0109201
7.665 -0.0153825 -0.0153596
7.66 -0.0146626 -0.0146404
7.655 -0.00936906 -0.00935397
7.65 -0.00122661 -0.00122265
7.645 0.00756237 0.00755419
7.64 0.0147259 0.0147077
7.635 0.0182316 0.0182082
7.63 0.0167615 0.0167395
7.625 0.0103732 0.0103593
7.62 0.000909183 0.000907381
7.615 -0.00845957 -0.00844933
7.61 -0.0145735 -0.0145556
7.605 -0.0156437 -0.0156248
7.6 -0.0117155 -0.0117021
7.595 -0.00422541 -0.00422235
7.59 0.00470289 0.00469388
7.585 0.0127594 0.0127397
7.58 0.0177636 0.0177375
7.575 0.0180662 0.0180403
7.57 0.0131799 0.0131615
7.565 0.00435239 0.00434691
7.56 -0.00554784 -0.00553896
7.555 -0.0131435 -0.0131236
7.55 -0.0160442 -0.0160198
7.545 -0.0136793 -0.0136579
7.54 -0.00710525 -0.00709272
7.535 0.0016934 0.00169384
7.53 0.0104017 0.01039
7.525 0.0167327 0.0167119
7.52 0.0187753 0.0187511
7.515 0.0155608 0.0155401
7.51 0.00772288 0.00771197
7.505 -0.00231227 -0.00231043
7.5 -0.0111302 -0.0111171
7.495 -0.0158291 -0.01581
7.49 -0.0151837 -0.0151659
7.485 -0.0097757 -0.00976539
7.48 -0.00137792 -0.00137911
7.475 0.00772867 0.00771515
7.47 0.0151859 0.0151625
7.465 0.0188814 0.0188534
7.46 0.017437 0.0174118
7.455 0.0108902 0.010875
7.45 0.00112256 0.00112192
7.445 -0.00859613 -0.00858243
7.44 -0.014984 -0.0149608
7.435 -0.0161612 -0.0161359
7.43 -0.0121485 -0.0121285
7.425 -0.0044214 -0.00441198
7.42 0.00482121 0.00481775
7.415 0.013182 0.0131668
7.41 0.0183974 0.0183744
7.405 0.0187534 0.0187292
7.4 0.0137357 0.0137175
7.395 0.00462189 0.00461528
7.39 -0.00562914 -0.00562268
7.385 -0.0135193 -0.0135028
7.38 -0.0165587 -0.0165388
7.375 -0.0141399 -0.0141237
7.37 -0.00734769 -0.00734099
7.365 0.00176198 0.00175615
7.36 0.0107862 0.0107682
7.355 0.0173517 0.017325
7.35 0.0194772 0.0194481
7.345 0.0161589 0.0161353
7.34 0.00805164 0.00804021
7.335 -0.00233596 -0.00233199
7.33 -0.0114696 -0.011452
7.325 -0.0163402 -0.0163152
7.32 -0.0156729 -0.0156482
7.315 -0.0100674 -0.0100499
7.31 -0.00136284 -0.00135712
7.305 0.00807169 0.0080645
7.3 0.0157883 0.0157703
7.295 0.0195983 0.0195746
7.29 0.0180802 0.0180577
7.285 0.011282 0.0112676
7.28 0.00116023 0.00115836
7.275 -0.00889636 -0.00888581
7.27 -0.0154909 -0.0154725
7.265 -0.0166806 -0.0166615
7.26 -0.0124933 -0.0124804
7.255 -0.00446527 -0.00446351
7.25 0.00511712 0.00510584
7.245 0.0137637 0.0137408
7.24 0.0191283 0.0190987
7.235 0.0194443 0.019415
7.23 0.0141964 0.0141754
7.225 0.00472819 0.00472159
7.22 -0.00588363 -0.00587431
7.215 -0.0140176 -0.013996
7.21 -0.0171077 -0.0170809
7.205 -0.0145407 -0.0145169
7.2 -0.00745597 -0.00744155
7.195 0.00200407 0.00200549
7.19 0.011341 0.0113293
7.185 0.0180931 0.0180716
7.18 0.0202164 0.0201912
7.175 0.0166937 0.0166724
7.17 0.00823484 0.00822385
7.165 -0.00253644 -0.00253384
7.16 -0.0119542 -0.0119397
7.155 -0.0169179 -0.0168973
7.15 -0.0161335 -0.0161145
7.145 -0.0102474 -0.0102368
7.14 -0.00118392 -0.00118584
7.135 0.00859015 0.00857487
7.13 0.0165331 0.0165072
7.125 0.0203839 0.0203532
7.12 0.0186937 0.0186662
7.115 0.0115523 0.0115356
7.11 0.00102599 0.00102493
7.105 -0.00935728 -0.00934307
7.1 -0.0160927 -0.0160684
7.095 -0.0172023 -0.0171761
7.09 -0.0127514 -0.012731
7.085 -0.00435894 -0.00435001
7.08 0.00558879 0.00558403
7.075 0.0145029 0.0144858
7.07 0.0199558 0.0199308
7.065 0.0201391 0.0201134
7.06 0.0145637 0.0145449
7.055 0.00467413 0.00466805
7.05 -0.00630829 -0.00630022
7.045 -0.0146367 -0.014618
7.04 -0.0176907 -0.0176685
7.035 -0.0148832 -0.0148652
7.03 -0.00743269 -0.00742502
7.025 0.00241659 0.00241077
7.02 0.0120629 0.012044
7.015 0.0189547 0.0189265
7.01 0.0209924 0.0209618
7.005 0.0171671 0.0171422
7 0.00827687 0.00826459
6.995 -0.00290795 -0.00290428
6.99 -0.0125787 -0.0125611
6.985 -0.0175587 -0.0175337
6.98 -0.0165645 -0.0165403
6.975 -0.0103171 -0.010301
6.97 -0.000843644 -0.000840342
6.965 0.00928119 0.00927075
6.96 0.0174182 0.0173966
6.955 0.0212375 0.0212105
6.95 0.0192799 0.0192553
6.945 0.0117064 0.0116919
6.94 0.000727127 0.000727136
6.935 -0.00997188 -0.00995777
6.93 -0.0167847 -0.0167618
6.925 -0.0177247 -0.017701
6.92 -0.0129239 -0.0129073
6.915 -0.00410535 -0.00410117
6.91 0.00623268 0.00622238
6.905 0.0153968 0.0153737
6.9 0.0208786 0.0208479
6.895 0.0208403 0.0208097
6.89 0.014844 0.014822
6.885 0.00446934 0.004462
6.88 -0.00689281 -0.00688404
6.875 -0.0153684 -0.0153475
6.87 -0.018304 -0.0182787
6.865 -0.0151677 -0.0151464
6.86 -0.00728131 -0.00727069
6.855 0.0029945 0.00299109
6.85 0.012947 0.01293
6.845 0.019933 0.0199064
6.84 0.0218052 0.021776
6.835 0.017584 0.0175605
6.83 0.00818742 0.00817676
6.825 -0.00343836 -0.00343316
6.82 -0.0133324 -0.0133138
6.815 -0.0182563 -0.018231
6.81 -0.0169651 -0.0169416
6.805 -0.0102799 -0.0102655
6.8 -0.000348491 -0.000347627
6.795 0.0101373 0.0101238
6.79 0.0184365 0.0184118
6.785 0.0221552 0.0221253
6.78 0.0198395 0.0198128
6.775 0.0117513 0.0117354
6.77 0.000275382 0.000274885
6.765 -0.0107274 -0.0107132
6.76 -0.0175575 -0.0175344
6.755 -0.0182444 -0.0182207
6.75 -0.0130138 -0.0129974
6.745 -0.00371221 -0.00370865
6.74 0.00703849 0.00702734
6.735 0.0164347 0.0164107
6.73 0.0218881 0.0218568
6.725 0.0215437 0.0215132
6.72 0.0150402 0.015019
6.715 0.00412361 0.004118
6.71 -0.00762334 -0.00761215
6.705 -0.0161997 -0.016176
6.7 -0.0189394 -0.0189114
6.695 -0.0153925 -0.015369
6.69 -0.00700575 -0.00699365
6.685 0.00373023 0.00372747
6.68 0.0139842 0.013967
6.675 0.0210196 0.0209924
6.67 0.0226496 0.0226196
6.665 0.0179446 0.0179204
6.66 0.0079736 0.00796233
6.655 -0.00411554 -0.00411097
6.65 -0.0142025 -0.0141848
6.645 -0.019002 -0.0189784
6.64 -0.0173333 -0.0173124
6.635 -0.0101408 -0.01013
6.63 0.000291871 0.000288357
6.625 0.0111463 0.0111281
6.62 0.0195767 0.0195473
6.615 0.0231286 0.023095
6.61 0.0203708 0.020342
6.605 0.0116933 0.0116777
6.6 -0.000315928 -0.000313884
6.595 -0.011608 -0.0115894
6.59 -0.0183984 -0.0183697
6.585 -0.0187553 -0.0187256
6.58 -0.0130219 -0.0129998
6.575 -0.00318559 -0.00317694
6.57 0.00799732 0.00799049
6.565 0.0176075 0.0175871
6.56 0.0229783 0.0229497
6.555 0.022249 0.0222203
6.55 0.0151594 0.0151389
6.545 0.0036505 0.00364404
6.54 -0.00848447 -0.00847586
6.535 -0.0171191 -0.0170999
6.53 -0.0195932 -0.0195715
6.525 -0.0155625 -0.0155466
6.52 -0.00661775 -0.00661415
6.515 0.00460832 0.00459679
6.51 0.0151588 0.0151333
6.505 0.0222028 0.0221684
6.5 0.0235215 0.0234864
6.495 0.0182555 0.0182291
6.49 0.00765142 0.00764133
6.485 -0.00491876 -0.00490987
6.48 -0.0151704 -0.0151459
6.475 -0.0197849 -0.0197531
6.47 -0.0176672 -0.0176378
6.465 -0.00990529 -0.00988643
6.46 0.00106766 0.00107121
6.455 0.0122981 0.0122857
6.45 0.0208316 0.0208067
6.445 0.0241578 0.0241274
6.44 0.0208831 0.0208562
6.435 0.0115506 0.0115352
6.43 -0.0010246 -0.00102394
6.425 -0.0125946 -0.0125793
6.42 -0.0192973 -0.0192737
6.415 -0.0192587 -0.0192357
6.41 -0.0129595 -0.0129454
6.405 -0.00254314 -0.00254341
6.4 0.00908986 0.00907376
6.395 0.0188991 0.0188698
6.39 0.0241407 0.0241047
6.385 0.0229598 0.0229261
6.38 0.015218 0.0151958
6.375 0.00307537 0.00307074
6.37 -0.00944968 -0.00943613
6.365 -0.0181069 -0.0180806
6.36 -0.0202575 -0.0202276
6.355 -0.0156811 -0.015657
6.35 -0.00612818 -0.00611679
6.345 0.00561507 0.00561057
6.34 0.0164592 0.0164399
6.335 0.0234773 0.0234481
6.33 0.0244258 0.0243949
6.325 0.0185327 0.0185093
6.32 0.0072455 0.00723672
6.315 -0.00582228 -0.00581424
6.31 -0.0162181 -0.016197
6.305 -0.0206005 -0.0205744
6.3 -0.0179769 -0.0179552
6.295 -0.0095943 -0.00958458
6.29 0.00195253 0.00194613
6.285 0.0135668 0.0135443
6.28 0.0221816 0.0221475
6.275 0.0252346 0.0251967
6.27 0.0213832 0.0213513
6.265 0.0113439 0.0113269
6.26 -0.00182211 -0.00181965
6.255 -0.0136608 -0.0136406
6.25 -0.0202385 -0.0202079
6.245 -0.019753 -0.0197222
6.24 -0.0128368 -0.012815
6.235 -0.00180164 -0.00179488
6.23 0.0102985 0.0102884
6.225 0.0202965 0.0202723
6.22 0.0253718 0.02534
6.215 0.0236847 0.0236543
6.21 0.0152366 0.0152168
6.205 0.00242585 0.00242249
6.2 -0.0104935 -0.0104804
6.195 -0.0191489 -0.0191251
6.19 -0.0209332 -0.0209078
6.185 -0.0157637 -0.0157458
6.18 -0.00556209 -0.00555819
6.175 0.00672234 0.00670966
6.17 0.0178607 0.0178332
6.165 0.0248279 0.0247915
6.16 0.0253618 0.0253254
6.155 0.0187916 0.0187651
6.15 0.00678325 0.00677398
6.145 -0.00679557 -0.0067854
6.14 -0.0173222 -0.0172968
6.135 -0.021439 -0.0214074
6.13 -0.0182668 -0.0182394
6.125 -0.00922241 -0.00920736
6.12 0.00292816 0.00292636
6.115 0.0149368 0.0149182
6.11 0.0236201 0.0235892
6.105 0.0263656 0.0263304
6.1 0.0218919 0.0218623
6.095 0.0111044 0.0110892
6.09 -0.00267652 -0.00267321
6.085 -0.0147848 -0.0147652
6.08 -0.0212178 -0.0211897
6.075 -0.0202523 -0.0202256
6.07 -0.012682 -0.0126656
6.065 -0.000995842 -0.000995444
6.06 0.0115901 0.0115733
6.055 0.0217762 0.0217455
6.05 0.0266643 0.0266272
6.045 0.0244363 0.0244025
6.04 0.0152449 0.015224
6.035 0.00173868 0.0017364
6.03 -0.0115847 -0.0115688
6.025 -0.0202297 -0.0202021
6.02 -0.0216242 -0.0215951
6.015 -0.015829 -0.0158084
6.01 -0.00494578 -0.00494051
6.005 0.00790482 0.00789211
6 0.0193472 0.0193185
5.995 0.0262546 0.0262165
5.99 0.0263488 0.0263106
5.985 0.0190684 0.0190406
5.98 0.00630795 0.00629859
5.975 -0.00780213 -0.00779093
5.97 -0.0184647 -0.0184375
5.965 -0.0223054 -0.0222716
5.96 -0.0185617 -0.0185317
5.955 -0.00882596 -0.00880823
5.95 0.00395624 0.0039572
5.945 0.0163777 0.016362
5.94 0.0251332 0.0251054
5.935 0.0275597 0.0275278
5.93 0.0224414 0.022415
5.925 0.0108792 0.0108664
5.92 -0.00354068 -0.00353632
5.915 -0.0159344 -0.0159156
5.91 -0.0222261 -0.022201
5.905 -0.0207698 -0.0207487
5.9 -0.0125228 -0.0125146
5.895 -0.000157875 -0.000167818
5.89 0.0129387 0.0129102
5.885 0.0233279 0.0232852
5.88 0.0280308 0.0279828
5.875 0.0252513 0.0252093
5.87 0.0152965 0.0152716
5.865 0.00106918 0.00106781
5.86 -0.0126844 -0.0126633
5.855 -0.0213382 -0.0213022
5.85 -0.0223486 -0.0223089
5.845 -0.0159178 -0.0158853
5.84 -0.00433045 -0.00431296
5.835 0.00911354 0.0091128
5.83 0.020884 0.0208667
5.825 0.0277476 0.0277196
5.82 0.0274072 0.0273773
5.815 0.0194103 0.0193879
5.81 0.00587984 0.00587197
5.805 -0.0087892 -0.00878101
5.8 -0.0196177 -0.0195981
5.795 -0.0232036 -0.0231818
5.79 -0.0188922 -0.018878
5.785 -0.00845084 -0.00845165
5.78 0.00498958 0.00497039
5.775 0.0178542 0.0178181
5.77 0.0267088 0.026662
5.765 0.0288345 0.0287871
5.76 0.0230775 0.0230414
5.755 0.0107306 0.0107155
5.75 -0.0043553 -0.00434521
5.745 -0.0170728 -0.0170413
5.74 -0.0232592 -0.0232161
5.735 -0.0213323 -0.0212898
5.73 -0.0124066 -0.0123753
5.725 0.0006585 0.000671859
5.72 0.0142987 0.0142925
5.715 0.0249267 0.0249042
5.71 0.0294763 0.0294449
5.705 0.0261666 0.0261362
5.7 0.0154518 0.0154318
5.695 0.000482771 0.000478606
5.69 -0.0137433 -0.0137322
5.685 -0.0224563 -0.0224366
5.68 -0.0231218 -0.0231037
5.675 -0.0160702 -0.0160633
5.67 -0.00376717 -0.00377785
5.665 0.0103019 0.0102721
5.66 0.0224433 0.0223979
5.655 0.0293081 0.0292556
5.65 0.0285715 0.0285236
5.645 0.0198786 0.0198475
5.64 0.00556948 0.00556353
5.635 -0.00970002 -0.00967993
5.63 -0.0207568 -0.0207177
5.625 -0.0241478 -0.0241011
5.62 -0.0193049 -0.0192628
5.615 -0.00816175 -0.0081337
5.61 0.00596239 0.00597163
5.605 0.0193161 0.0193066
5.6 0.0283261 0.0283026
5.595 0.0302069 0.0301778
5.59 0.0238528 0.0238277
5.585 0.0107316 0.0107187
5.58 -0.00505161 -0.00504912
5.575 -0.0181596 -0.0181445
5.57 -0.0243179 -0.0242987
5.565 -0.0219789 -0.0219662
5.56 -0.0123974 -0.0124
5.555 0.00138278 0.0013599
5.55 0.0156114 0.0155686
5.545 0.0265421 0.0264851
5.54 0.0310088 0.0309481
5.535 0.0272298 0.0271787
5.53 0.0157856 0.0157566
5.525 5.78528e-05 5.82614e-05
5.52 -0.0147058 -0.0146774
5.515 -0.0235682 -0.0235207
5.51 -0.0239697 -0.0239161
5.505 -0.0163421 -0.0162952
5.5 -0.00332388 -0.00329267
5.495 0.0114095 0.0114212
5.49 0.0239897 0.0239835
5.485 0.0309389 0.0309206
5.48 0.0298866 0.0298653
5.475 0.0205511 0.0205359
5.47 0.00546478 0.0054616
5.465 -0.010465 -0.0104557
5.46 -0.0218526 -0.0218364
5.455 -0.0251549 -0.0251417
5.45 -0.0198541 -0.0198535
5.445 -0.00803181 -0.00805077
5.44 0.00680388 0.00676308
5.435 0.0207153 0.0206557
5.43 0.029976 0.0299059
5.425 0.0317151 0.0316471
5.42 0.0248467 0.0247949
5.415 0.0109811 0.0109575
5.41 -0.00554354 -0.00553437
5.405 -0.0191495 -0.0191121
5.4 -0.0254102 -0.025356
5.395 -0.0227652 -0.0227085
5.39 -0.0125792 -0.0125327
5.385 0.00192565 0.00195428
5.38 0.0168057 0.016814
5.375 0.0281416 0.0281326
5.37 0.0326476 0.0326285
5.365 0.0285116 0.028492
5.36 0.0164017 0.0163903
5.355 -0.000102115 -0.000100828
5.35 -0.0155043 -0.0154918
5.345 -0.0246637 -0.0246473
5.34 -0.0249395 -0.0249297
5.335 -0.0168218 -0.016828
5.33 -0.00310429 -0.00313202
5.325 0.0123436 0.0122938
5.32 0.0254657 0.0253991
5.315 0.0326357 0.0325625
5.31 0.0314076 0.031342
5.305 0.0215304 0.0214869
5.3 0.00568523 0.00567422
5.295 -0.0109863 -0.010963
5.29 -0.0228589 -0.0228089
5.285 -0.0262399 -0.0261765
5.28 -0.0206041 -0.0205422
5.275 -0.00815117 -0.00810268
5.27 0.00742577 0.00745423
5.265 0.0219914 0.0219989
5.26 0.0316473 0.031638
5.255 0.0334076 0.0333894
5.25 0.0261613 0.0261434
5.245 0.0116086 0.0115984
5.24 -0.00571322 -0.00571295
5.235 -0.0199733 -0.0199659
5.23 -0.0265335 -0.0265275
5.225 -0.0237499 -0.0237554
5.22 -0.0130506 -0.0130755
5.215 0.00217874 0.00213082
5.21 0.0177935 0.0177245
5.205 0.0296839 0.0296018
5.2 0.0344161 0.0343343
5.195 0.0301019 0.0300368
5.19 0.0174358 0.0174021
5.185 0.00014357 0.000148861
5.18 -0.0160388 -0.0159972
5.175 -0.0257136 -0.0256474
5.17 -0.0260767 -0.0260017
5.165 -0.0176096 -0.0175413
5.16 -0.00323222 -0.00318149
5.155 0.0129911 0.0130192
5.15 0.0268003 0.0268064
5.145 0.0343931 0.0343826
5.14 0.0332036 0.0331849
5.135 0.0229463 0.0229285
5.13 0.00638375 0.00637349
5.125 -0.0111384 -0.0111391
5.12 -0.0237195 -0.0237152
5.115 -0.0274307 -0.0274304
5.11 -0.0216539 -0.0216671
5.105 -0.00865842 -0.00869175
5.1 0.00768728 0.00763171
5.095 0.0230374 0.0229631
5.09 0.0332962 0.0332127
5.085 0.0353206 0.0352426
5.08 0.0279092 0.0278528
5.075 0.0127735 0.012752
5.07 -0.00540379 -0.00538558
5.065 -0.0205268 -0.0204745
5.06 -0.0276658 -0.0275932
5.055 -0.0249917 -0.0249158
5.05 -0.0139243 -0.0138603
5.045 0.00201208 0.00205465
5.04 0.0184658 0.0184837
5.035 0.0311138 0.03111
5.03 0.0363346 0.0363166
5.025 0.0321006 0.0320785
5.02 0.0190467 0.0190304
5.015 0.0009677 0.000962587
5.01 -0.016176 -0.0161707
5.005 -0.0266653 -0.0266566
5 -0.02742 -0.0274184
4.995 -0.018817 -0.018832
4.99 -0.0038554 -0.00389282
4.985 0.0132098 0.0131495
4.98 0.0278956 0.027818
4.975 0.0361883 0.0361049
4.97 0.0353414 0.0352674
4.965 0.024945 0.0248961
4.96 0.00774664 0.00773356
4.955 -0.0107538 -0.0107296
4.95 -0.0243408 -0.0242882
4.945 -0.0287356 -0.0286697
4.94 -0.0231051 -0.0230421
4.935 -0.00971296 -0.0096658
4.93 0.00741663 0.00744095
4.925 0.0237142 0.0237147
4.92 0.0348539 0.0348355
4.915 0.0374801 0.0374522
4.91 0.0302116 0.0301857
4.905 0.014662 0.0146479
4.9 -0.00442225 -0.00441983
4.895 -0.0206758 -0.0206594
4.89 -0.028776 -0.0287548
4.885 -0.0265683 -0.0265547
4.88 -0.0153589 -0.0153637
4.875 0.00123299 0.00120366
4.87 0.0186456 0.018592
4.865 0.0323146 0.0322437
4.86 0.0383805 0.0383047
4.855 0.0345921 0.0345272
4.85 0.0214098 0.0213709
4.845 0.00258836 0.00258476
4.84 -0.0157253 -0.0156946
4.835 -0.0274174 -0.0273631
4.83 -0.0289845 -0.028922
4.825 -0.0205608 -0.0205056
4.82 -0.00514986 -0.00511307
4.815 0.0128166 0.0128299
4.81 0.0286114 0.0286022
4.805 0.0379648 0.0379398
4.8 0.0378729 0.0378428
4.795 0.0276858 0.0276616
4.79 0.0100041 0.00999394
4.785 -0.00959852 -0.00959303
4.78 -0.0245608 -0.0245451
4.775 -0.0301141 -0.0300995
4.77 -0.0250431 -0.0250421
4.765 -0.0114925 -0.0115147
4.76 0.00639806 0.00634872
4.755 0.0238255 0.023752
4.75 0.0361957 0.0361077
4.745 0.0398718 0.0397846
4.74 0.0331817 0.0331134
4.735 0.0174951 0.0174612
4.73 -0.00250136 -0.00249343
4.725 -0.0201949 -0.0201494
4.72 -0.0297568 -0.029687
4.715 -0.0285206 -0.028444
4.71 -0.0175213 -0.0174541
4.705 -0.000397491 -0.000350632
4.7 0.0180862 0.0181084
4.695 0.0330931 0.0330925
4.69 0.0404655 0.0404493
4.685 0.0376265 0.0376047
4.68 0.024713 0.0246958
4.675 0.00528429 0.00527799
4.67 -0.0144056 -0.0144005
4.665 -0.027783 -0.0277733
4.66 -0.0307377 -0.0307349
4.655 -0.022964 -0.0229793
4.65 -0.00734785 -0.00738915
4.645 0.0115371 0.0114681
4.64 0.0286998 0.0286081
4.635 0.0395628 0.0394603
4.63 0.0407743 0.0406783
4.625 0.0313035 0.0312329
4.62 0.0134292 0.0133995
4.615 -0.00733768 -0.00732053
4.61 -0.0240927 -0.024035
4.605 -0.031422 -0.0313393
4.6 -0.0275015 -0.0274132
4.595 -0.0141808 -0.0141041
4.59 0.00436201 0.00441624
4.585 0.0230905 0.0231187
4.58 0.0370998 0.0371053
4.575 0.0423963 0.0423875
4.57 0.0368862 0.0368739
4.565 0.0215113 0.0215048
4.56 0.000715689 0.000718972
4.555 -0.0187191 -0.0187089
4.55 -0.0303573 -0.0303499
4.545 -0.0307867 -0.030794
4.54 -0.0205405 -0.0205726
4.535 -0.00314551 -0.0032076
4.53 0.0164632 0.016372
4.525 0.0331486 0.0330361
4.52 0.0423902 0.0422705
4.515 0.0411709 0.041063
4.51 0.0291255 0.0290493
4.505 0.00940124 0.00937151
4.5 -0.011792 -0.0117712
4.495 -0.0274035 -0.0273406
4.49 -0.0325063 -0.0324185
4.485 -0.0260798 -0.0259871
4.48 -0.0106933 -0.0106128
4.475 0.00901582 0.00907399
4.47 0.0277856 0.0278186
4.465 0.040678 0.0406898
4.46 0.0438966 0.043896
4.455 0.0358618 0.0358595
4.45 0.0183026 0.0183071
4.445 -0.00354642 -0.00353207
4.44 -0.0225085 -0.0224882
4.435 -0.0323761 -0.0323605
4.43 -0.0304259 -0.030428
4.425 -0.0179468 -0.017977
4.42 0.00098409 0.000920682
4.415 0.0211227 0.021028
4.41 0.0372166 0.0370998
4.405 0.0448293 0.0447063
4.4 0.0413014 0.0411924
4.395 0.0269246 0.0268495
4.39 0.00564202 0.00561436
4.385 -0.0157601 -0.0157391
4.38 -0.0301814 -0.0301225
4.375 -0.0331934 -0.0331146
4.37 -0.0245034 -0.0244244
4.365 -0.00730556 -0.00724167
4.36 0.0133695 0.01341
4.355 0.0320676 0.032084
4.35 0.0438369 0.043835
4.345 0.0450965 0.0450864
4.34 0.0347755 0.0347683
4.335 0.0153292 0.0153327
4.33 -0.00733014 -0.00731416
4.325 -0.025739 -0.0257165
4.32 -0.0339496 -0.0339329
4.315 -0.0298631 -0.0298661
4.31 -0.0154211 -0.0154542
4.305 0.00482841 0.00476094
4.3 0.0253724 0.0252736
4.295 0.0408593 0.04074
4.29 0.0469493 0.0468273
4.285 0.0413359 0.0412329
4.28 0.0249217 0.024858
4.275 0.00234797 0.00233565
4.27 -0.0191332 -0.019096
4.265 -0.0324349 -0.0323612
4.26 -0.0335847 -0.0334944
4.255 -0.0229146 -0.0228281
4.25 -0.00414769 -0.0040805
4.245 0.0173457 0.0173859
4.24 0.0359394 0.0359526
4.235 0.046675 0.0466673
4.23 0.0461827 0.0461641
4.225 0.0338557 0.0338372
4.22 0.0127887 0.0127788
4.215 -0.0105378 -0.0105358
4.21 -0.0284418 -0.0284326
4.205 -0.0352132 -0.0352086
4.2 -0.029283 -0.0292961
4.195 -0.0131397 -0.0131805
4.19 0.00826455 0.00819265
4.185 0.0291754 0.0290764
4.18 0.0441499 0.0440362
4.175 0.0489316 0.048823
4.17 0.0415287 0.0414477
4.165 0.0233691 0.0233347
4.16 -0.000325167 -0.000304847
4.155 -0.0219193 -0.0218513
4.15 -0.0343314 -0.0342332
4.145 -0.0339515 -0.0338459
4.14 -0.0216133 -0.0215214
4.135 -0.0014823 -0.00141924
4.13 0.0207689 0.0207969
4.125 0.0393479 0.0393424
4.12 0.0492775 0.0492461
4.115 0.0473608 0.047315
4.11 0.033375 0.0333274
4.105 0.0109341 0.0108948
4.1 -0.0130228 -0.0130492
4.095 -0.0306218 -0.0306394
4.09 -0.0363097 -0.0363294
4.085 -0.0289082 -0.028942
4.08 -0.011337 -0.0113933
4.075 0.0111057 0.0110246
4.07 0.0324363 0.0323354
4.065 0.0471083 0.0470006
4.06 0.0509149 0.0508204
4.055 0.0421053 0.0420457
4.05 0.022515 0.0225082
4.045 -0.00217951 -0.00212732
4.04 -0.0240252 -0.0239225
4.035 -0.0358955 -0.0357621
4.03 -0.0344051 -0.0342664
4.025 -0.020747 -0.0206268
4.02 0.000563098 0.000648113
4.015 0.0235761 0.0236183
4.01 0.0423261 0.0423265
4.005 0.0517856 0.0517515
4 0.0488607 0.0488042
3.995 0.0335942 0.0335288
3.99 0.00997542 0.00991241
3.985 -0.0146974 -0.0147518
3.98 -0.0323412 -0.0323898
3.975 -0.0374271 -0.0374797
3.97 -0.0289975 -0.0290651
3.965 -0.0102792 -0.0103692
3.96 0.0131363 0.013023
3.955 0.0350393 0.0349104
3.95 0.0497518 0.0496235
3.945 0.0530546 0.0529495
3.94 0.0433217 0.043263
3.935 0.022634 0.0226388
3.93 -0.00302365 -0.00295221
3.925 -0.0254192 -0.0252942
3.92 -0.0372725 -0.0371179
3.915 -0.0352259 -0.035069
3.91 -0.0206576 -0.0205226
3.905 0.00165542 0.00175243
3.9 0.0255081 0.0255599
3.895 0.0447386 0.044746
3.89 0.0542139 0.0541845
3.885 0.0508415 0.0507877
3.88 0.0347732 0.0347088
3.875 0.0101974 0.0101338
3.87 -0.015335 -0.0153916
3.865 -0.0334922 -0.0335436
3.86 -0.0385881 -0.0386444
3.855 -0.0296687 -0.0297416
3.85 -0.0101189 -0.0102171
3.845 0.0142304 0.0141054
3.84 0.0369334 0.0367894
3.835 0.0521328 0.0519864
3.83 0.055509 0.0553831
3.825 0.0454182 0.045338
3.82 0.0240038 0.0239907
3.815 -0.0025983 -0.00253542
3.81 -0.0259157 -0.0257854
3.805 -0.0383864 -0.0382107
3.8 -0.0364481 -0.0362554
3.795 -0.0214551 -0.0212725
3.79 0.00166506 0.00181841
3.785 0.0264722 0.0265856
3.78 0.0465755 0.0466464
3.775 0.0566623 0.0566951
3.77 0.0535117 0.0535148
3.765 0.0371934 0.0371754
3.76 0.0118848 0.011851
3.755 -0.0147363 -0.0147843
3.75 -0.0340386 -0.0341039
3.745 -0.0399527 -0.0400452
3.74 -0.0312527 -0.0313827
3.735 -0.0112908 -0.0114642
3.73 0.0139346 0.0137194
3.725 0.0377296 0.0374859
3.72 0.0539976 0.0537488
3.715 0.0582084 0.0579852
3.71 0.0485183 0.0483547
3.705 0.0268948 0.0268186
3.7 -0.000589936 -0.000566994
3.695 -0.0252878 -0.0251766
3.69 -0.0391974 -0.039024
3.685 -0.038247 -0.0380423
3.68 -0.0234844 -0.0232764
3.675 0.000161326 0.000352898
3.67 0.0260433 0.0262069
3.665 0.0474947 0.047625
3.66 0.0589286 0.0590259
3.655 0.0568439 0.0569113
3.65 0.041011 0.0410515
3.645 0.0153498 0.0153645
3.64 -0.0125038 -0.0125145
3.635 -0.0335981 -0.0336364
3.63 -0.0412411 -0.0413162
3.625 -0.0336065 -0.0337293
3.62 -0.0137633 -0.0139413
3.615 0.0122263 0.0119926
3.61 0.0374095 0.0371313
3.605 0.0553744 0.0550742
3.6 0.0612562 0.0609659
3.595 0.0528201 0.0525791
3.59 0.0316091 0.0314569
3.585 0.00339301 0.00335704
3.58 -0.0231167 -0.0230331
3.575 -0.0393613 -0.0391764
3.57 -0.0404417 -0.0401867
3.565 -0.0267566 -0.0264669
3.56 -0.00302025 -0.00272519
3.555 0.0239786 0.0242589
3.55 0.0472616 0.0475149
3.545 0.0608713 0.0610908
3.54 0.0608612 0.0610422
3.535 0.0464532 0.0465887
3.53 0.0209952 0.021075
3.525 -0.00817606 -0.00816189
3.52 -0.0318333 -0.0318925
3.515 -0.0424155 -0.0425573
3.51 -0.0370744 -0.0373049
3.505 -0.0182254 -0.018544
3.5 0.00819197 0.00779448
3.495 0.0349903 0.0345346
3.49 0.0553746 0.0548948
3.485 0.0640101 0.0635522
3.48 0.0580526 0.0576702
3.475 0.0382992 0.0380422
3.47 0.00985232 0.00975379
3.465 -0.0187567 -0.0186966
3.46 -0.0383572 -0.0381626
3.455 -0.042844 -0.0425504
3.45 -0.0314808 -0.0311296
3.445 -0.00840911 -0.0080355
3.44 0.0195666 0.0199368
3.435 0.0451234 0.0454723
3.43 0.0618187 0.0621324
3.425 0.0650911 0.0653571
3.42 0.0533647 0.0535704
3.415 0.0290918 0.0292245
3.41 -0.00104068 -0.000989365
3.405 -0.0277321 -0.027765
3.4 -0.0424253 -0.042547
3.395 -0.0408037 -0.041019
3.39 -0.0241258 -0.0244336
3.385 0.00210498 0.00171247
3.38 0.0305454 0.0300851
3.375 0.0539488 0.053449
3.37 0.0663716 0.0658734
3.365 0.0641701 0.0637256
3.36 0.0471262 0.0467927
3.355 0.0193007 0.0191292
3.35 -0.011311 -0.0112942
3.345 -0.03509 -0.0348897
3.34 -0.0445013 -0.0441476
3.335 -0.0371107 -0.0366525
3.33 -0.0159489 -0.0154387
3.325 0.0124502 0.0129692
3.32 0.040462 0.0409595
3.315 0.0610683 0.0615235
3.31 0.0689452 0.0693401
3.305 0.0614665 0.0617822
3.3 0.0398033 0.0400166
3.295 0.00950554 0.00959163
3.29 -0.02047 -0.020526
3.285 -0.0406237 -0.0408325
3.28 -0.0447081 -0.0450724
3.275 -0.0321202 -0.0326264
3.27 -0.00737137 -0.00799524
3.265 0.0222802 0.0215728
3.26 0.0491274 0.048381
3.255 0.0665011 0.0657731
3.25 0.0697736 0.069133
3.245 0.0574106 0.0569284
3.24 0.0319543 0.0316893
3.235 0.00024416 0.000222111
3.23 -0.0281245 -0.0279197
3.225 -0.0441279 -0.0437392
3.22 -0.0429914 -0.0424757
3.215 -0.0257999 -0.0252157
3.21 0.00174867 0.00235211
3.205 0.0319027 0.0324881
3.2 0.0570058 0.0575442
3.195 0.0708123 0.071278
3.19 0.0694639 0.0698317
3.185 0.0525518 0.0527976
3.18 0.0239518 0.0240565
3.175 -0.00836909 -0.00841035
3.17 -0.0344602 -0.0346407
3.165 -0.046054 -0.046365
3.16 -0.0399268 -0.0403562
3.155 -0.0187117 -0.019242
3.15 0.0109432 0.0103344
3.145 0.0409961 0.0403379
3.14 0.0639673 0.0632989
3.135 0.0741119 0.0734854
3.13 0.0683799 0.0678599
3.125 0.0474484 0.0471058
3.12 0.0163865 0.0162861
3.115 -0.0159733 -0.0158026
3.11 -0.0395842 -0.0391545
3.105 -0.0470597 -0.0464197
3.1 -0.036615 -0.0358388
3.095 -0.012173 -0.0113371
3.09 0.0189075 0.0197396
3.085 0.0484426 0.0492233
3.08 0.0691961 0.0698893
3.075 0.0759483 0.076521
3.07 0.0664232 0.0668409
3.065 0.0422666 0.0424905
3.06 0.00953198 0.00952694
3.055 -0.0223341 -0.0225835
3.05 -0.0433922 -0.0438856
3.045 -0.0471345 -0.0478554
3.04 -0.0330534 -0.033964
3.035 -0.00611671 -0.00716712
3.03 0.0258166 0.0246857
3.025 0.054531 0.0533905
3.02 0.0730753 0.0720106
3.015 0.0767377 0.0758454
3.01 0.0639777 0.0633516
3.005 0.0373065 0.0370172
3 0.00357739 0.00364752
2.995 -0.0273428 -0.0269473
2.99 -0.0457583 -0.0451039
2.985 -0.0460544 -0.0452201
2.98 -0.0288151 -0.0278825
2.975 0.000159207 0.00111912
2.97 0.0326433 0.0335713
2.965 0.0604282 0.0612727
2.96 0.076832 0.0775443
2.955 0.0776279 0.0781615
2.95 0.0619795 0.062296
2.945 0.0332044 0.0332809
2.94 -0.00115853 -0.00131718
2.935 -0.030985 -0.0313509
2.93 -0.0469456 -0.04749
2.925 -0.0442821 -0.0449786
2.92 -0.0244982 -0.0253155
2.915 0.00600523 0.00510264
2.91 0.0387527 0.0378088
2.905 0.0656018 0.0646718
2.9 0.0801418 0.0792937
2.895 0.0785705 0.0778836
2.89 0.0605816 0.0601405
2.885 0.0300673 0.0299504
2.88 -0.00494754 -0.00469486
2.875 -0.034139 -0.0335193
2.87 -0.0484131 -0.0474723
2.865 -0.0436114 -0.0424358
2.86 -0.0219165 -0.0206148
2.855 0.00978955 0.0111148
2.85 0.0428358 0.0441008
2.845 0.069124 0.0702632
2.84 0.0824468 0.0834039
2.835 0.0793137 0.0800334
2.83 0.0597837 0.0602069
2.825 0.0281119 0.0281786
2.82 -0.00740683 -0.00773553
2.815 -0.0363404 -0.0370735
2.81 -0.0497047 -0.0508251
2.805 -0.0436513 -0.0451076
2.8 -0.0207528 -0.0224603
2.795 0.0117974 0.0099413
2.79 0.045174 0.0432843
2.785 0.0712814 0.0694866
2.78 0.0840325 0.0824739
2.775 0.080126 0.078946
2.77 0.0598235 0.0591431
2.765 0.0275566 0.0274451
2.76 -0.00825714 -0.00781756
2.755 -0.0371049 -0.0362044
2.75 -0.0499805 -0.0487364
2.745 -0.0431122 -0.0416457
2.74 -0.019259 -0.0176832
2.735 0.0141551 0.0157441
2.73 0.0481051 0.0496219
2.725 0.074386 0.0757472
2.72 0.0869084 0.0880275
2.715 0.0824692 0.083262
2.71 0.0614904 0.0618863
2.705 0.0285728 0.0285342
2.7 -0.00774645 -0.00819477
2.695 -0.0369054 -0.0376923
2.69 -0.0498668 -0.0509144
2.685 -0.0428247 -0.0440606
2.68 -0.0185525 -0.0199107
2.675 0.0154409 0.0140173
2.67 0.0500191 0.0485862
2.665 0.0768945 0.0755184
2.66 0.089932 0.0886965
2.655 0.0858724 0.0848851
2.65 0.0650246 0.0644172
2.645 0.031795 0.0317056
2.64 -0.00544932 -0.00493586
2.635 -0.0361253 -0.035012
2.63 -0.0508566 -0.0492258
2.625 -0.0452929 -0.0432866
2.62 -0.0217735 -0.0195609
2.615 0.0123251 0.0145892
2.61 0.0477627 0.0499498
2.605 0.0760776 0.0780786
2.6 0.0909477 0.0926589
2.595 0.0888334 0.0901441
2.59 0.0696069 0.0703935
2.585 0.0370812 0.0372155
2.58 -0.000850386 -0.00145033
2.575 -0.0336406 -0.0349793
2.57 -0.0513486 -0.0533664
2.565 -0.048675 -0.051259
2.56 -0.0271069 -0.0301014
2.555 0.00639448 0.00315904
2.55 0.0425753 0.0392778
2.545 0.07274 0.069577
2.54 0.0902547 0.0874476
2.535 0.0911793 0.0889637
2.53 0.0748247 0.0734124
2.525 0.0442548 0.0437867
2.52 0.00659451 0.00708196
2.515 -0.027972 -0.0266534
2.51 -0.0490395 -0.0470733
2.505 -0.0500562 -0.0476318
2.5 -0.0311798 -0.0284842
2.495 0.00133286 0.00413615
2.49 0.0383031 0.0410678
2.485 0.0706505 0.0732314
2.48 0.09123 0.0934689
2.475 0.0956004 0.0973289
2.47 0.0825022 0.0835698
2.465 0.0543224 0.0546346
2.46 0.0173934 0.0169523
2.455 -0.0187436 -0.0198272
2.45 -0.0436398 -0.0452323
2.445 -0.0495786 -0.0515563
2.44 -0.0350118 -0.0372567
2.435 -0.00486841 -0.00726825
2.43 0.0321093 0.0296598
2.425 0.0665995 0.0642063
2.42 0.0908939 0.0886822
2.415 0.0998613 0.0979854
2.41 0.09135 0.0899869
2.405 0.0666241 0.0659581
2.4 0.030786 0.030974
2.395 -0.00753384 -0.0064191
2.39 -0.0378054 -0.0357776
2.385 -0.0509884 -0.0481475
2.38 -0.0432225 -0.039762
2.375 -0.0174125 -0.013597
2.37 0.0185924 0.0225017
2.365 0.055292 0.0590788
2.36 0.0842682 0.0877508
2.355 0.0994895 0.102495
2.35 0.0977517 0.100093
2.345 0.0790753 0.0805572
2.34 0.0469395 0.0473658
2.335 0.00845735 0.00768713
2.33 -0.0266002 -0.0286166
2.325 -0.0482697 -0.0515051
2.32 -0.0500541 -0.054384
2.315 -0.0318232 -0.0369871
2.31 0.000438495 -0.00522406
2.305 0.037671 0.0318605
2.3 0.0708277 0.0652225
2.295 0.0928546 0.0878193
2.29 0.0994262 0.0953344
2.285 0.0891324 0.0863172
2.28 0.0637134 0.0624058
2.275 0.0283617 0.0286293
2.27 -0.00858627 -0.00689112
2.265 -0.037081 -0.03422
2.26 -0.0485492 -0.0448165
2.255 -0.0393745 -0.0350596
2.25 -0.0126052 -0.0079971
2.245 0.0238276 0.0284801
2.24 0.0603337 0.0648076
2.235 0.0885426 0.0926083
2.23 0.102693 0.106098
2.225 0.100048 0.102536
2.22 0.0811529 0.0825153
2.215 0.0497752 0.0498984
2.21 0.0128229 0.0117514
2.205 -0.0205892 -0.0226387
2.2 -0.0411942 -0.0439509
2.195 -0.042629 -0.0458322
2.19 -0.024349 -0.0277663
2.185 0.00810999 0.00466116
2.18 0.0458022 0.0424489
2.175 0.0795307 0.0763602
2.17 0.102095 0.0991946
2.165 0.109176 0.106676
2.16 0.0994656 0.0975605
2.155 0.0747106 0.0736738
2.15 0.0397347 0.0398982
2.145 0.00206654 0.00366584
2.14 -0.0291086 -0.0260188
2.135 -0.0452124 -0.0407651
2.13 -0.0413502 -0.0358378
2.125 -0.0187323 -0.0125582
2.12 0.0159383 0.0223609
2.115 0.0533726 0.0596832
2.11 0.0849559 0.0908567
2.105 0.10449 0.109715
2.1 0.108572 0.112838
2.095 0.0964153 0.0994085
2.09 0.0698531 0.0712159
2.085 0.0336831 0.0330704
2.08 -0.00429941 -0.00704512
2.075 -0.0345642 -0.0394094
2.07 -0.048711 -0.0554344
2.065 -0.0426886 -0.0509184
2.06 -0.0187533 -0.028005
2.055 0.0158585 0.00610993
2.05 0.0520598 0.042334
2.045 0.0819051 0.072724
2.04 0.0999339 0.0918386
2.035 0.103248 0.0967882
2.03 0.0912855 0.0869372
2.025 0.0658472 0.0639375
2.02 0.0315259 0.0321153
2.015 -0.00421838 -0.00139757
2.01 -0.0322103 -0.0275695
2.005 -0.0444003 -0.0383881
2 -0.0368864 -0.0299314
1.995 -0.0120249 -0.00455862
1.99 0.0229526 0.030528
1.985 0.0590034 0.0663185
1.98 0.0882735 0.0949603
1.975 0.105483 0.111159
1.97 0.108056 0.112333
1.965 0.0958448 0.0984129
1.96 0.0710108 0.0717074
1.955 0.0382915 0.0372208
1.95 0.00462263 0.00214091
1.945 -0.0218738 -0.0253681
1.94 -0.0339661 -0.0381482
1.935 -0.0278069 -0.032442
1.93 -0.00497926 -0.00980654
1.925 0.0282176 0.023421
1.92 0.063332 0.0587585
1.915 0.0926961 0.0885234
1.91 0.11097 0.107383
1.905 0.115397 0.112626
1.9 0.105358 0.103651
1.895 0.0822831 0.081898
1.89 0.049898 0.0510611
1.885 0.0142532 0.0171229
1.88 -0.0169515 -0.0122622
1.875 -0.0360428 -0.0294842
1.87 -0.0376612 -0.0294048
1.865 -0.0213762 -0.0119036
1.86 0.00801428 0.0180806
1.855 0.0426897 0.0527515
1.85 0.07468 0.0842601
1.845 0.0980098 0.106727
1.84 0.10926 0.116776
1.835 0.10721 0.113173
1.83 0.0924633 0.0964871
1.825 0.0671698 0.0688196
1.82 0.0350431 0.0339015
1.815 0.00156084 -0.00269578
1.81 -0.026441 -0.0341224
1.805 -0.041696 -0.0528228
1.8 -0.0398948 -0.0540506
1.795 -0.0218901 -0.0382541
1.79 0.00691605 -0.0106391
1.785 0.0389307 0.0212382
1.78 0.0671854 0.0503713
1.775 0.0868413 0.07185
1.77 0.0954273 0.0831341
1.765 0.0922897 0.0834094
1.76 0.0783249 0.0733097
1.755 0.0554592 0.0544037
1.75 0.0271269 0.0297487
1.745 -0.0012919 0.0043939
1.74 -0.0230546 -0.0149219
1.735 -0.03155 -0.0216666
1.73 -0.0232935 -0.0122833
1.725 -0.000186813 0.0113453
1.72 0.0314472 0.0429493
1.715 0.0633757 0.0743502
1.71 0.0883911 0.0983297
1.705 0.101864 0.110264
1.7 0.102324 0.108655
1.695 0.090582 0.0944317
1.69 0.0693728 0.0705194
1.685 0.0421049 0.0405405
1.68 0.0131451 0.00920791
1.675 -0.0119824 -0.0176895
1.67 -0.0279664 -0.0347288
1.665 -0.0298789 -0.0369937
1.66 -0.0158893 -0.0227996
1.655 0.0113662 0.00508154
1.65 0.0455644 0.0400746
1.645 0.0787704 0.0740273
1.64 0.104026 0.0998617
1.635 0.116943 0.113166
1.63 0.11614 0.112687
1.625 0.102676 0.0996873
1.62 0.0794003 0.0772916
1.615 0.0497187 0.0491084
1.61 0.0174292 0.0189445
1.605 -0.0130633 -0.00901742
1.6 -0.0367585 -0.0297434
1.595 -0.0477431 -0.0376392
1.59 -0.0422205 -0.0292611
1.585 -0.0201837 -0.00503784
1.58 0.0140981 0.0305093
1.575 0.0530463 0.0697686
1.57 0.0884838 0.104624
1.565 0.114144 0.128951
1.56 0.126691 0.139504
1.555 0.125288 0.135398
1.55 0.110739 0.117354
1.545 0.0850936 0.0873558
1.54 0.0514389 0.0485658
1.535 0.014453 0.00594395
1.53 -0.0194917 -0.0336732
1.525 -0.0454231 -0.0651816
1.52 -0.0584196 -0.0832198
1.515 -0.0563509 -0.0854021
1.51 -0.0394538 -0.0717633
1.505 -0.00996227 -0.0443909
1.5 0.0283598 -0.0068919
1.495 0.0698873 0.0347412
1.49 0.108125 0.0742628
1.485 0.137624 0.10648
1.48 0.155735 0.128933
1.475 0.162522 0.141453
1.47 0.159611 0.145334
1.465 0.148996 0.142319
1.46 0.13431 0.135731
1.455 0.119671 0.129154
1.45 0.109345 0.126238
1.445 0.106255 0.129292
1.44 0.108343 0.135722
1.435 0.115401 0.145494
1.43 0.124897 0.156533
1.425 0.134042 0.166379
1.42 0.140398 0.172824
1.415 0.141381 0.173802
1.41 0.136367 0.169434
1.405 0.122907 0.162645
1.4 0.0978776 0.164442
1.395 0.0599552 0.208787
1.39 0.0124635 0.3594
1.385 -0.0645362 0.831468
1.38 -0.643238 2.37859
1.375 -9.6411 1.00426
1.37 -41.0387 -14.8845
1.365 -79.8956 -37.1257
1.36 -790856 -790141
1.355 -71947.4 -71289.7
1.35 1.13223e+07 7.59856e+07
1.345 -1.2499e+09 -5.81824e+10
1.34 -1.58624e+08 -1.85018e+10
1.335 -7.04636e+11 4.95987e+12
1.33 2.49005e+07 -8.05288e+10
1.325 5.66824e+08 -7.34216e+11
1.32 9.7051e+09 3.20532e+12
1.315 2.81096e+11 -1.73308e+12
1.31 5.30172e+14 -1.12166e+16
1.305 3.54696e+20 -1.43101e+20
1.3 -3.65181e+11 4.73638e+11
1.295 -3.60316e+11 4.71123e+11
1.29 -3.55428e+11 4.68603e+11
1.285 -3.50519e+11 4.66077e+11
1.28 -3.45587e+11 4.63546e+11
1.275 -3.40633e+11 4.6101e+11
1.27 -3.35656e+11 4.58468e+11
1.265 -3.30656e+11 4.5592e+11
1.26 -3.25633e+11 4.53366e+11
1.255 -3.20588e+11 4.50807e+11
1.25 -3.15519e+11 4.48242e+11
1.245 -3.10427e+11 4.45671e+11
1.24 -3.05311e+11 4.43094e+11
1.235 -3.00172e+11 4.40511e+11
1.23 -2.95009e+11 4.37921e+11
1.225 -2.89822e+11 4.35326e+11
1.22 -2.84611e+11 4.32724e+11
1.215 -2.79376e+11 4.30116e+11
1.21 -2.74117e+11 4.27501e+11
1.205 -2.68834e+11 4.2488e+11
1.2 -2.63526e+11 4.22253e+11
1.195 -2.58193e+11 4.19619e+11
1.19 -2.52836e+11 4.16978e+11
1.185 -2.47454e+11 4.1433e+11
1.18 -2.42048e+11 4.11676e+11
1.175 -2.36616e+11 4.09014e+11
1.17 -2.3116e+11 4.06346e+11
1.165 -2.25679e+11 4.0367e+11
1.16 -2.20172e+11 4.00988e+11
1.155 -2.14641e+11 3.98298e+11
1.15 -2.09084e+11 3.95601e+11
1.145 -2.03502e+11 3.92896e+11
1.14 -1.97895e+11 3.90184e+11
1.135 -1.92263e+11 3.87464e+11
1.13 -1.86605e+11 3.84737e+11
1.125 -1.80923e+11 3.82002e+11
1.12 -1.75215e+11 3.7926e+11
1.115 -1.69482e+11 3.76509e+11
1.11 -1.63724e+11 3.73751e+11
1.105 -1.57941e+11 3.70984e+11
1.1 -1.52134e+11 3.6821e+11
1.095 -1.46301e+11 3.65427e+11
1.09 -1.40444e+11 3.62636e+11
1.085 -1.34562e+11 3.59837e+11
1.08 -1.28655e+11 3.57029e+11
1.075 -1.22724e+11 3.54213e+11
1.07 -1.16769e+11 3.51388e+11
1.065 -1.1079e+11 3.48555e+11
1.06 -1.04788e+11 3.45713e+11
1.055 -9.87614e+10 3.42862e+11
1.05 -9.27118e+10 3.40003e+11
1.045 -8.66393e+10 3.37134e+11
1.04 -8.0544e+10 3.34257e+11
1.035 -7.44262e+10 3.3137e+11
1.03 -6.82865e+10 3.28475e+11
1.025 -6.2125e+10 3.2557e+11
1.02 -5.59421e+10 3.22656e+11
1.015 -4.97384e+10 3.19732e+11
1.01 -4.35143e+10 3.168e+11
1.005 -3.72701e+10 3.13858e+11
1 -3.10065e+10 3.10906e+11
0.995 -2.47239e+10 3.07945e+11
0.99 -1.8423e+10 3.04974e+11
0.985 -1.21043e+10 3.01993e+11
0.98 -5.76855e+09 2.99003e+11
0.975 5.83678e+08 2.96003e+11
0.97 6.95162e+09 2.92993e+11
0.965 1.33345e+10 2.89974e+11
0.96 1.97316e+10 2.86945e+11
0.955 2.6142e+10 2.83905e+11
0.95 3.25648e+10 2.80856e+11
0.945 3.89992e+10 2.77797e+11
0.94 4.54441e+10 2.74728e+11
0.935 5.18985e+10 2.71649e+11
0.93 5.83614e+10 2.6856e+11
0.925 6.48315e+10 2.65461e+11
0.92 7.13078e+10 2.62352e+11
0.915 7.7789e+10 2.59233e+11
0.91 8.42738e+10 2.56104e+11
0.905 9.07609e+10 2.52965e+11
0.9 9.72488e+10 2.49817e+11
0.895 1.03736e+11 2.46658e+11
0.89 1.10221e+11 2.4349e+11
0.885 1.16702e+11 2.40312e+11
0.88 1.23178e+11 2.37125e+11
0.875 1.29647e+11 2.33928e+11
0.87 1.36107e+11 2.30721e+11
0.865 1.42555e+11 2.27506e+11
0.86 1.48991e+11 2.24281e+11
0.855 1.55412e+11 2.21046e+11
0.85 1.61816e+11 2.17803e+11
0.845 1.68201e+11 2.14551e+11
0.84 1.74564e+11 2.11291e+11
0.835 1.80903e+11 2.08022e+11
0.83 1.87216e+11 2.04745e+11
0.825 1.935e+11 2.0146e+11
0.82 1.99753e+11 1.98167e+11
0.815 2.05971e+11 1.94866e+11
0.81 2.12152e+11 1.91559e+11
0.805 2.18293e+11 1.88244e+11
0.8 2.2439e+11 1.84923e+11
0.795 2.30442e+11 1.81596e+11
0.79 2.36444e+11 1.78263e+11
0.785 2.42393e+11 1.74924e+11
0.78 2.48286e+11 1.71581e+11
0.775 2.54119e+11 1.68232e+11
0.77 2.59889e+11 1.6488e+11
0.765 2.65591e+11 1.61525e+11
0.76 2.71222e+11 1.58166e+11
0.755 2.76779e+11 1.54805e+11
0.75 2.82256e+11 1.51442e+11
0.745 2.87649e+11 1.48079e+11
0.74 2.92955e+11 1.44715e+11
0.735 2.98169e+11 1.41351e+11
0.73 3.03286e+11 1.37988e+11
0.725 3.08303e+11 1.34628e+11
0.72 3.13213e+11 1.3127e+11
0.715 3.18012e+11 1.27917e+11
0.71 3.22696e+11 1.24568e+11
0.705 3.27259e+11 1.21225e+11
0.7 3.31696e+11 1.17889e+11
0.695 3.36001e+11 1.14561e+11
0.69 3.40171e+11 1.11243e+11
0.685 3.44199e+11 1.07935e+11
0.68 3.48079e+11 1.04639e+11
0.675 3.51807e+11 1.01356e+11
0.67 3.55377e+11 9.80887e+10
0.665 3.58783e+11 9.48375e+10
0.66 3.62019e+11 9.16042e+10
0.655 3.6508e+11 8.83907e+10
0.65 3.67959e+11 8.51986e+10
0.645 3.70653e+11 8.20297e+10
0.64 3.73153e+11 7.88861e+10
0.635 3.75456e+11 7.57697e+10
0.63 3.77554e+11 7.26826e+10
0.625 3.79443e+11 6.96269e+10
0.62 3.81117e+11 6.66048e+10
0.615 3.8257e+11 6.36187e+10
0.61 3.83797e+11 6.0671e+10
0.605 3.84793e+11 5.77642e+10
0.6 3.85552e+11 5.49007e+10
0.595 3.86069e+11 5.20832e+10
0.59 3.86341e+11 4.93144e+10
0.585 3.86361e+11 4.65972e+10
0.58 3.86126e+11 4.39342e+10
0.575 3.85632e+11 4.13284e+10
0.57 3.84874e+11 3.87829e+10
0.565 3.8385e+11 3.63004e+10
0.56 3.82556e+11 3.38842e+10
0.555 3.8099e+11 3.15372e+10
0.55 3.79148e+11 2.92625e+10
0.545 3.7703e+11 2.70633e+10
0.54 3.74634e+11 2.49425e+10
0.535 3.71959e+11 2.29034e+10
0.53 3.69005e+11 2.09488e+10
0.525 3.65772e+11 1.90818e+10
0.52 3.62261e+11 1.73052e+10
0.515 3.58474e+11 1.56219e+10
0.51 3.54412e+11 1.40345e+10
0.505 3.50079e+11 1.25455e+10
0.5 3.45479e+11 1.11572e+10
0.495 3.40617e+11 9.87172e+09
0.49 3.35496e+11 8.691e+09
0.485 3.30125e+11 7.61661e+09
0.48 3.24509e+11 6.64984e+09
0.475 3.18657e+11 5.79161e+09
0.47 3.12578e+11 5.04247e+09
0.465 3.06281e+11 4.40255e+09
0.46 2.99776e+11 3.87149e+09
0.455 2.93076e+11 3.44843e+09
0.45 2.86193e+11 3.13195e+09
0.445 2.79139e+11 2.92006e+09
0.44 2.71928e+11 2.81012e+09
0.435 2.64576e+11 2.79887e+09
0.43 2.57098e+11 2.8823e+09
0.425 2.4951e+11 3.05574e+09
0.42 2.41828e+11 3.31376e+09
0.415 2.3407e+11 3.65016e+09
0.41 2.26254e+11 4.05803e+09
0.405 2.18397e+11 4.52967e+09
0.4 2.10519e+11 5.05666e+09
0.395 2.02636e+11 5.6299e+09
0.39 1.94769e+11 6.2396e+09
0.385 1.86934e+11 6.87538e+09
0.38 1.79151e+11 7.52636e+09
0.375 1.71438e+11 8.18121e+09
0.37 1.6381e+11 8.82828e+09
0.365 1.56286e+11 9.45577e+09
0.36 1.48881e+11 1.00518e+10
0.355 1.41611e+11 1.06048e+10
0.35 1.3449e+11 1.11032e+10
0.345 1.27531e+11 1.15363e+10
0.34 1.20747e+11 1.18941e+10
0.335 1.14149e+11 1.21675e+10
0.33 1.07748e+11 1.23486e+10
0.325 1.01552e+11 1.24311e+10
0.32 9.55697e+10 1.24104e+10
0.315 8.98078e+10 1.22839e+10
0.31 8.42719e+10 1.20508e+10
0.305 7.89666e+10 1.17131e+10
0.3 7.38953e+10 1.12749e+10
0.295 6.90602e+10 1.0743e+10
0.29 6.4462e+10 1.01269e+10
0.285 6.01005e+10 9.43833e+09
0.28 5.59734e+10 8.69187e+09
0.275 5.20772e+10 7.90417e+09
0.27 4.8406e+10 7.09396e+09
0.265 4.49519e+10 6.28163e+09
0.26 4.17043e+10 5.48882e+09
0.255 3.86499e+10 4.73788e+09
0.25 3.57719e+10 4.05124e+09
0.245 3.30506e+10 3.45078e+09
0.24 3.04623e+10 2.95712e+09
0.235 2.79803e+10 2.58882e+09
0.23 2.55744e+10 2.36164e+09
0.225 2.32117e+10 2.28782e+09
0.22 2.08573e+10 2.37536e+09
0.215 1.84754e+10 2.62742e+09
0.21 1.60306e+10 3.04178e+09
0.205 1.34897e+10 3.61051e+09
0.2 1.08234e+10 4.31974e+09
0.195 8.00865e+09 5.14965e+09
0.19 5.03051e+09 6.07465e+09
0.185 1.88455e+09 7.06378e+09
0.18 -1.42132e+09 8.08129e+09
0.175 -4.86534e+09 9.08746e+09
0.17 -8.41084e+09 1.00396e+10
0.165 -1.2006e+10 1.0893e+10
0.16 -1.55846e+10 1.16024e+10
0.155 -1.90674e+10 1.21234e+10
0.15 -2.23654e+10 1.24138e+10
0.145 -2.53834e+10 1.24352e+10
0.14 -2.80253e+10 1.21556e+10
0.135 -3.02002e+10 1.15512e+10
0.13 -3.18285e+10 1.061e+10
0.125 -3.28489e+10 9.33525e+09
0.12 -3.32241e+10 7.74995e+09
0.115 -3.29455e+10 5.90149e+09
0.11 -3.20352e+10 3.86549e+09
0.105 -3.05459e+10 1.74749e+09
0.1 -2.85566e+10 -3.19683e+08
0.095 -2.61657e+10 -2.18516e+09
0.09 -2.34818e+10 -3.69772e+09
0.085 -2.06142e+10 -4.73173e+09
0.08 -1.76663e+10 -5.21758e+09
0.075 -1.47332e+10 -5.16761e+09
0.07 -1.19037e+10 -4.68481e+09
0.065 -9.26331e+09 -3.94197e+09
0.06 -6.89127e+09 -3.12941e+09
0.055 -4.84554e+09 -2.38742e+09
0.05 -3.14256e+09 -1.75738e+09
0.045 -1.75216e+09 -1.18895e+09
0.04 -6.2792e+08 -6.16156e+08
0.035 2.38326e+08 -5.79805e+07
0.03 7.77144e+08 3.52118e+08
0.025 8.57741e+08 4.68008e+08
0.02 4.70812e+08 3.03887e+08
0.015 4.70844e+07 9.20495e+07
0.01 -1.18588e+07 9.89191e+06
0.005 1.54961e+07 -1.07455e+07
-1.63468e-13 24200.4 -16781.4


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.125Nc1Quantum/GApOneLoop.txt <==
-22.3723 -0.00200289 8.975e-06
-22.1768 -0.00203845 9.21524e-06
-22.0165 -0.00206831 9.41868e-06
-21.8747 -0.00209529 9.60375e-06
-21.7448 -0.00212046 9.77742e-06
-21.6237 -0.00214434 9.94322e-06
-21.5093 -0.00216727 1.01033e-05
-21.4004 -0.00218946 1.0259e-05
-21.2959 -0.00221105 1.04113e-05
-21.1952 -0.00223216 1.05609e-05
-21.0979 -0.00225287 1.07083e-05
-21.0034 -0.00227324 1.0854e-05
-20.9115 -0.00229332 1.09983e-05
-20.8219 -0.00231316 1.11414e-05
-20.7344 -0.00233278 1.12837e-05
-20.6487 -0.00235223 1.14252e-05
-20.5648 -0.00237152 1.15662e-05
-20.4825 -0.00239068 1.17067e-05
-20.4016 -0.00240972 1.1847e-05
-20.3222 -0.00242866 1.19871e-05
-20.244 -0.00244752 1.21272e-05
-20.1669 -0.00246631 1.22672e-05
-20.091 -0.00248504 1.24073e-05
-20.0162 -0.00250371 1.25476e-05
-19.9423 -0.00252235 1.26882e-05
-19.8694 -0.00254096 1.2829e-05
-19.7974 -0.00255954 1.29701e-05
-19.7262 -0.00257811 1.31116e-05
-19.6558 -0.00259666 1.32536e-05
-19.5862 -0.00261522 1.3396e-05
-19.5173 -0.00263377 1.3539e-05
-19.4491 -0.00265233 1.36826e-05
-19.3816 -0.00267091 1.38267e-05
-19.3147 -0.0026895 1.39715e-05
-19.2484 -0.00270811 1.41169e-05
-19.1828 -0.00272675 1.42631e-05
-19.1177 -0.00274542 1.441e-05
-19.0531 -0.00276412 1.45576e-05
-18.9891 -0.00278285 1.47061e-05
-18.9255 -0.00280163 1.48553e-05
-18.8625 -0.00282045 1.50055e-05
-18.8 -0.00283932 1.51565e-05
-18.7379 -0.00285824 1.53084e-05
-18.6762 -0.00287721 1.54612e-05
-18.615 -0.00289623 1.5615e-05
-18.5542 -0.00291531 1.57697e-05
-18.4938 -0.00293445 1.59255e-05
-18.4338 -0.00295366 1.60823e-05
-18.3742 -0.00297293 1.62401e-05
-18.3149 -0.00299226 1.6399e-05
-18.256 -0.00301167 1.6559e-05
-18.1975 -0.00303115 1.67201e-05
-18.1393 -0.0030507 1.68824e-05
-18.0815 -0.00307033 1.70458e-05
-18.0239 -0.00309004 1.72104e-05
-17.9667 -0.00310983 1.73762e-05
-17.9098 -0.0031297 1.75432e-05
-17.8532 -0.00314966 1.77115e-05
-17.7969 -0.0031697 1.78811e-05
-17.7408 -0.00318983 1.80519e-05
-17.6851 -0.00321005 1.82241e-05
-17.6296 -0.00323036 1.83976e-05
-17.5744 -0.00325077 1.85724e-05
-17.5195 -0.00327128 1.87486e-05
-17.4648 -0.00329188 1.89263e-05
-17.4104 -0.00331258 1.91053e-05
-17.3562 -0.00333338 1.92858e-05
-17.3022 -0.00335429 1.94678e-05
-17.2485 -0.0033753 1.96513e-05
-17.195 -0.00339642 1.98362e-05
-17.1418 -0.00341764 2.00228e-05
-17.0887 -0.00343898 2.02108e-05
-17.0359 -0.00346043 2.04005e-05
-16.9833 -0.00348199 2.05917e-05
-16.9309 -0.00350367 2.07846e-05
-16.8787 -0.00352546 2.09791e-05
-16.8268 -0.00354738 2.11753e-05
-16.775 -0.00356941 2.13732e-05
-16.7234 -0.00359157 2.15729e-05
-16.672 -0.00361385 2.17742e-05
-16.6208 -0.00363626 2.19774e-05
-16.5697 -0.00365879 2.21823e-05
-16.5189 -0.00368146 2.2389e-05
-16.4682 -0.00370425 2.25976e-05
-16.4177 -0.00372718 2.28081e-05
-16.3674 -0.00375024 2.30205e-05
-16.3172 -0.00377344 2.32348e-05
-16.2672 -0.00379678 2.3451e-05
-16.2174 -0.00382026 2.36692e-05
-16.1677 -0.00384388 2.38894e-05
-16.1182 -0.00386764 2.41116e-05
-16.0689 -0.00389155 2.43359e-05
-16.0197 -0.00391561 2.45623e-05
-15.9706 -0.00393982 2.47908e-05
-15.9217 -0.00396417 2.50214e-05
-15.873 -0.00398868 2.52542e-05
-15.8243 -0.00401335 2.54892e-05
-15.7759 -0.00403817 2.57265e-05
-15.7276 -0.00406315 2.59659e-05
-15.6794 -0.00408829 2.62077e-05
-15.6313 -0.00411359 2.64518e-05
-15.5834 -0.00413906 2.66983e-05
-15.5356 -0.00416469 2.69471e-05
-15.488 -0.00419049 2.71983e-05
-15.4404 -0.00421646 2.7452e-05
-15.393 -0.0042426 2.77082e-05
-15.3458 -0.00426892 2.79669e-05
-15.2986 -0.00429542 2.82281e-05
-15.2516 -0.00432209 2.84919e-05
-15.2047 -0.00434894 2.87583e-05
-15.1579 -0.00437598 2.90274e-05
-15.1112 -0.0044032 2.92991e-05
-15.0647 -0.0044306 2.95736e-05
-15.0182 -0.0044582 2.98509e-05
-14.9719 -0.00448599 3.01309e-05
-14.9257 -0.00451397 3.04138e-05
-14.8796 -0.00454214 3.06995e-05
-14.8336 -0.00457052 3.09882e-05
-14.7877 -0.00459909 3.12798e-05
-14.7419 -0.00462787 3.15744e-05
-14.6962 -0.00465685 3.18721e-05
-14.6506 -0.00468604 3.21728e-05
-14.6052 -0.00471544 3.24766e-05
-14.5598 -0.00474505 3.27836e-05
-14.5145 -0.00477487 3.30938e-05
-14.4693 -0.00480491 3.34072e-05
-14.4243 -0.00483517 3.3724e-05
-14.3793 -0.00486566 3.4044e-05
-14.3344 -0.00489636 3.43675e-05
-14.2896 -0.0049273 3.46944e-05
-14.2449 -0.00495846 3.50247e-05
-14.2003 -0.00498986 3.53586e-05
-14.1558 -0.00502149 3.5696e-05
-14.1113 -0.00505336 3.60371e-05
-14.067 -0.00508547 3.63819e-05
-14.0227 -0.00511782 3.67303e-05
-13.9786 -0.00515042 3.70826e-05
-13.9345 -0.00518326 3.74387e-05
-13.8905 -0.00521636 3.77986e-05
-13.8466 -0.00524972 3.81625e-05
-13.8028 -0.00528333 3.85304e-05
-13.759 -0.0053172 3.89024e-05
-13.7153 -0.00535133 3.92784e-05
-13.6718 -0.00538573 3.96586e-05
-13.6283 -0.00542041 4.00431e-05
-13.5848 -0.00545535 4.04318e-05
-13.5415 -0.00549057 4.08249e-05
-13.4982 -0.00552607 4.12224e-05
-13.455 -0.00556185 4.16243e-05
-13.4119 -0.00559792 4.20308e-05
-13.3689 -0.00563428 4.24419e-05
-13.3259 -0.00567093 4.28577e-05
-13.283 -0.00570787 4.32782e-05
-13.2402 -0.00574512 4.37035e-05
-13.1974 -0.00578267 4.41337e-05
-13.1547 -0.00582052 4.45688e-05
-13.1121 -0.00585869 4.5009e-05
-13.0696 -0.00589717 4.54542e-05
-13.0271 -0.00593596 4.59047e-05
-12.9847 -0.00597508 4.63603e-05
-12.9424 -0.00601453 4.68213e-05
-12.9001 -0.0060543 4.72877e-05
-12.8579 -0.00609441 4.77596e-05
-12.8158 -0.00613485 4.8237e-05
-12.7737 -0.00617564 4.87201e-05
-12.7317 -0.00621677 4.92089e-05
-12.6898 -0.00625825 4.97035e-05
-12.6479 -0.00630008 5.0204e-05
-12.6061 -0.00634228 5.07106e-05
-12.5643 -0.00638483 5.12232e-05
-12.5226 -0.00642776 5.17419e-05
-12.481 -0.00647105 5.2267e-05
-12.4394 -0.00651472 5.27984e-05
-12.3979 -0.00655877 5.33363e-05
-12.3565 -0.00660321 5.38808e-05
-12.3151 -0.00664803 5.44319e-05
-12.2738 -0.00669326 5.49898e-05
-12.2325 -0.00673888 5.55546e-05
-12.1913 -0.0067849 5.61263e-05
-12.1501 -0.00683134 5.67051e-05
-12.109 -0.00687819 5.72912e-05
-12.068 -0.00692546 5.78845e-05
-12.027 -0.00697316 5.84853e-05
-11.986 -0.00702129 5.90936e-05
-11.9452 -0.00706986 5.97096e-05
-11.9043 -0.00711886 6.03334e-05
-11.8636 -0.00716832 6.0965e-05
-11.8228 -0.00721823 6.16047e-05
-11.7822 -0.00726859 6.22526e-05
-11.7415 -0.00731943 6.29088e-05
-11.701 -0.00737073 6.35734e-05
-11.6605 -0.00742251 6.42466e-05
-11.62 -0.00747477 6.49285e-05
-11.5796 -0.00752753 6.56192e-05
-11.5392 -0.00758078 6.63189e-05
-11.4989 -0.00763453 6.70278e-05
-11.4587 -0.00768879 6.77459e-05
-11.4184 -0.00774356 6.84735e-05
-11.3783 -0.00779886 6.92107e-05
-11.3381 -0.00785469 6.99576e-05
-11.2981 -0.00791106 7.07145e-05
-11.2581 -0.00796796 7.14814e-05
-11.2181 -0.00802542 7.22586e-05
-11.1781 -0.00808344 7.30462e-05
-11.1383 -0.00814202 7.38444e-05
-11.0984 -0.00820118 7.46534e-05
-11.0586 -0.00826092 7.54734e-05
-11.0189 -0.00832124 7.63045e-05
-10.9792 -0.00838216 7.71469e-05
-10.9395 -0.00844369 7.80009e-05
-10.8999 -0.00850583 7.88666e-05
-10.8603 -0.0085686 7.97442e-05
-10.8208 -0.00863199 8.0634e-05
-10.7813 -0.00869602 8.15361e-05
-10.7418 -0.0087607 8.24508e-05
-10.7024 -0.00882604 8.33783e-05
-10.6631 -0.00889204 8.43188e-05
-10.6238 -0.00895872 8.52725e-05
-10.5845 -0.00902608 8.62397e-05
-10.5452 -0.00909413 8.72206e-05
-10.506 -0.0091629 8.82155e-05
-10.4669 -0.00923237 8.92246e-05
-10.4278 -0.00930257 9.02481e-05
-10.3887 -0.0093735 9.12864e-05
-10.3496 -0.00944518 9.23396e-05
-10.3106 -0.00951762 9.34081e-05
-10.2717 -0.00959082 9.44921e-05
-10.2328 -0.0096648 9.55919e-05
-10.1939 -0.00973957 9.67078e-05
-10.155 -0.00981514 9.78402e-05
-10.1162 -0.00989152 9.89892e-05
-10.0774 -0.00996873 0.000100155
-10.0387 -0.0100468 0.000101339
-10 -0.0101257 0.00010254
-9.96134 -0.0102054 0.000103759
-9.92271 -0.010286 0.000104996
-9.88412 -0.0103676 0.000106252
-9.84557 -0.01045 0.000107527
-9.80704 -0.0105333 0.000108821
-9.76856 -0.0106176 0.000110135
-9.73011 -0.0107028 0.00011147
-9.69169 -0.0107889 0.000112824
-9.65331 -0.010876 0.0001142
-9.61496 -0.0109642 0.000115597
-9.57664 -0.0110533 0.000117016
-9.53836 -0.0111434 0.000118457
-9.50011 -0.0112346 0.00011992
-9.46189 -0.0113268 0.000121406
-9.42371 -0.0114201 0.000122916
-9.38556 -0.0115144 0.00012445
-9.34744 -0.0116099 0.000126009
-9.30935 -0.0117065 0.000127592
-9.2713 -0.0118042 0.0001292
-9.23327 -0.011903 0.000130835
-9.19528 -0.0120031 0.000132496
-9.15732 -0.0121043 0.000134184
-9.11939 -0.0122067 0.000135899
-9.08149 -0.0123104 0.000137643
-9.04362 -0.0124153 0.000139415
-9.00578 -0.0125215 0.000141217
-8.96797 -0.0126289 0.000143048
-8.93019 -0.0127377 0.00014491
-8.89244 -0.0128478 0.000146803
-8.85471 -0.0129593 0.000148728
-8.81702 -0.0130721 0.000150685
-8.77936 -0.0131863 0.000152676
-8.74172 -0.013302 0.0001547
-8.70412 -0.0134191 0.000156759
-8.66654 -0.0135377 0.000158853
-8.62899 -0.0136578 0.000160983
-8.59146 -0.0137794 0.00016315
-8.55397 -0.0139025 0.000165355
-8.5165 -0.0140273 0.000167598
-8.47906 -0.0141536 0.000169881
-8.44165 -0.0142816 0.000172204
-8.40426 -0.0144112 0.000174568
-8.3669 -0.0145425 0.000176973
-8.32956 -0.0146756 0.000179422
-8.29226 -0.0148103 0.000181915
-8.25497 -0.0149469 0.000184452
-8.21772 -0.0150853 0.000187036
-8.18049 -0.0152255 0.000189666
-8.14328 -0.0153676 0.000192344
-8.1061 -0.0155116 0.000195072
-8.06895 -0.0156576 0.00019785
-8.03182 -0.0158055 0.000200679
-7.99471 -0.0159555 0.000203561
-7.95763 -0.0161075 0.000206496
-7.92058 -0.0162616 0.000209487
-7.88355 -0.0164179 0.000212534
-7.84654 -0.0165763 0.000215639
-7.80955 -0.0167369 0.000218803
-7.77259 -0.0168998 0.000222027
-7.73566 -0.0170651 0.000225314
-7.69874 -0.0172326 0.000228664
-7.66185 -0.0174025 0.000232079
-7.62498 -0.0175749 0.000235561
-7.58814 -0.0177498 0.000239111
-7.55132 -0.0179271 0.000242731
-7.51452 -0.0181071 0.000246422
-7.47774 -0.0182897 0.000250187
-7.44099 -0.018475 0.000254028
-7.40425 -0.018663 0.000257946
-7.36754 -0.0188538 0.000261942
-7.33085 -0.0190475 0.00026602
-7.29418 -0.0192441 0.000270182
-7.25754 -0.0194436 0.000274429
-7.22091 -0.0196462 0.000278763
-7.18431 -0.0198518 0.000283187
-7.14772 -0.0200606 0.000287704
-7.11116 -0.0202726 0.000292315
-7.07462 -0.020488 0.000297024
-7.0381 -0.0207066 0.000301832
-7.00159 -0.0209287 0.000306743
-6.96511 -0.0211543 0.000311759
-6.92865 -0.0213834 0.000316883
-6.89221 -0.0216162 0.000322118
-6.85579 -0.0218528 0.000327467
-6.81938 -0.0220931 0.000332933
-6.783 -0.0223373 0.00033852
-6.74664 -0.0225855 0.000344231
-6.71029 -0.0228378 0.000350068
-6.67397 -0.0230942 0.000356037
-6.63766 -0.0233549 0.00036214
-6.60137 -0.0236199 0.000368381
-6.5651 -0.0238894 0.000374765
-6.52885 -0.0241634 0.000381295
-6.49262 -0.0244421 0.000387976
-6.4564 -0.0247255 0.000394812
-6.42021 -0.0250137 0.000401807
-6.38403 -0.025307 0.000408967
-6.34786 -0.0256053 0.000416296
-6.31172 -0.0259088 0.000423799
-6.27559 -0.0262177 0.000431482
-6.23949 -0.0265321 0.00043935
-6.20339 -0.026852 0.000447408
-6.16732 -0.0271777 0.000455663
-6.13126 -0.0275092 0.000464121
-6.09522 -0.0278468 0.000472787
-6.05919 -0.0281905 0.000481668
-6.02319 -0.0285406 0.000490772
-5.9872 -0.0288971 0.000500105
-5.95122 -0.0292602 0.000509674
-5.91526 -0.0296302 0.000519488
-5.87932 -0.0300071 0.000529553
-5.84339 -0.0303912 0.000539879
-5.80748 -0.0307826 0.000550474
-5.77158 -0.0311815 0.000561346
-5.7357 -0.0315882 0.000572505
-5.69984 -0.0320028 0.00058396
-5.66399 -0.0324255 0.000595722
-5.62815 -0.0328567 0.000607801
-5.59233 -0.0332963 0.000620207
-5.55653 -0.0337448 0.000632953
-5.52074 -0.0342024 0.000646049
-5.48497 -0.0346693 0.000659509
-5.4492 -0.0351457 0.000673344
-5.41346 -0.035632 0.000687569
-5.37773 -0.0361283 0.000702196
-5.34201 -0.0366351 0.000717242
-5.30631 -0.0371525 0.00073272
-5.27062 -0.037681 0.000748648
-5.23494 -0.0382208 0.00076504
-5.19928 -0.0387722 0.000781916
-5.16363 -0.0393356 0.000799292
-5.128 -0.0399113 0.000817188
-5.09237 -0.0404998 0.000835623
-5.05677 -0.0411013 0.000854619
-5.02117 -0.0417164 0.000874197
-4.98559 -0.0423454 0.000894379
-4.95002 -0.0429887 0.000915191
-4.91446 -0.0436467 0.000936656
-4.87892 -0.0443201 0.0009588
-4.84339 -0.0450092 0.000981653
-4.80787 -0.0457145 0.00100524
-4.77237 -0.0464365 0.0010296
-4.73687 -0.0471759 0.00105475
-4.70139 -0.0479332 0.00108073
-4.66592 -0.0487089 0.00110759
-4.63046 -0.0495037 0.00113534
-4.59502 -0.0503182 0.00116404
-4.55958 -0.0511531 0.00119373
-4.52416 -0.0520091 0.00122444
-4.48875 -0.0528869 0.00125622
-4.45335 -0.0537873 0.00128913
-4.41797 -0.0547111 0.00132321
-4.38259 -0.0556592 0.00135851
-4.34722 -0.0566323 0.0013951
-4.31187 -0.0576314 0.00143302
-4.27653 -0.0586575 0.00147235
-4.24119 -0.0597116 0.00151316
-4.20587 -0.0607946 0.0015555
-4.17056 -0.0619078 0.00159947
-4.13526 -0.0630523 0.00164513
-4.09997 -0.0642292 0.00169257
-4.06469 -0.0654398 0.00174188
-4.02942 -0.0666856 0.00179316
-3.99416 -0.0679678 0.00184651
-3.95891 -0.0692879 0.00190203
-3.92367 -0.0706476 0.00195984
-3.88844 -0.0720484 0.00202006
-3.85322 -0.0734921 0.00208283
-3.81801 -0.0749804 0.00214827
-3.7828 -0.0765153 0.00221654
-3.74761 -0.0780988 0.00228779
-3.71243 -0.0797331 0.0023622
-3.67726 -0.0814203 0.00243994
-3.64209 -0.0831629 0.00252121
-3.60694 -0.0849634 0.00260622
-3.57179 -0.0868245 0.00269519
-3.53665 -0.088749 0.00278835
-3.50152 -0.0907398 0.00288597
-3.4664 -0.0928003 0.00298832
-3.43129 -0.0949337 0.00309571
-3.39619 -0.0971437 0.00320844
-3.36109 -0.0994341 0.00332688
-3.32601 -0.101809 0.00345139
-3.29093 -0.104273 0.00358239
-3.25586 -0.10683 0.0037203
-3.2208 -0.109486 0.00386562
-3.18574 -0.112245 0.00401885
-3.1507 -0.115114 0.00418057
-3.11566 -0.118098 0.00435138
-3.08063 -0.121205 0.00453197
-3.0456 -0.124441 0.00472305
-3.01059 -0.127813 0.00492543
-2.97558 -0.13133 0.00514
-2.94058 -0.135 0.0053677
-2.90558 -0.138834 0.00560961
-2.87059 -0.142841 0.00586689
-2.83561 -0.147032 0.00614082
-2.80064 -0.151419 0.00643283
-2.76567 -0.156016 0.00674449
-2.73071 -0.160836 0.00707755
-2.69576 -0.165895 0.00743396
-2.66081 -0.17121 0.00781588
-2.62587 -0.1768 0.00822574
-2.59094 -0.182683 0.00866625
-2.55601 -0.188884 0.00914047
-2.52109 -0.195426 0.00965182
-2.48617 -0.202335 0.0102042
-2.45126 -0.209643 0.0108019
-2.41636 -0.217381 0.0114501
-2.38146 -0.225587 0.0121543
-2.34657 -0.234301 0.0129211
-2.31168 -0.243568 0.0137579
-2.2768 -0.253441 0.0146734
-2.24192 -0.263975 0.0156774
-2.20705 -0.275236 0.0167817
-2.17219 -0.287298 0.0179996
-2.13733 -0.300242 0.019347
-2.10247 -0.314165 0.0208426
-2.06762 -0.329174 0.0225086
-2.03278 -0.345395 0.0243713
-1.99794 -0.362973 0.0264626
-1.9631 -0.382075 0.0288207
-1.92827 -0.402899 0.0314924
-1.89345 -0.425676 0.034535
-1.85862 -0.450679 0.0380195
-1.82381 -0.478237 0.0420347
-1.78899 -0.508742 0.0466926
-1.75419 -0.542672 0.0521364
-1.71938 -0.580611 0.0585514
-1.68458 -0.623281 0.0661803
-1.64979 -0.671586 0.0753465
-1.61499 -0.726672 0.0864882
-1.58021 -0.790012 0.100211
-1.54542 -0.863528 0.117368
-1.51064 -0.949774 0.139197
-1.47586 -1.05221 0.167542
-1.44109 -1.17563 0.205245
-1.40632 -1.32685 0.256865
-1.37155 -1.51577 0.330066
-1.33679 -1.75726 0.438498
-1.30203 -2.07397 0.608213
-1.26727 -2.50025 0.893334
-1.23251 -3.08141 1.41817
-1.19776 -3.82273 2.49731
-1.16301 -4.25857 4.88865
-1.12827 -1.64374 8.54702
-1.09352 3.69037 7.27196
-1.05878 4.62272 3.75725
-1.02405 3.93118 1.98682
-0.989309 3.24185 1.1767
-0.954576 2.72576 0.76511
-0.919844 2.34709 0.532845
-0.885115 2.06353 0.390386
-0.850388 1.84562 0.29718
-0.815663 1.6741 0.233027
-0.78094 1.53626 0.187042
-0.746219 1.42356 0.152968
-0.711499 1.33005 0.127014
-0.676781 1.25152 0.106775
-0.642065 1.1849 0.0906724
-0.60735 1.12791 0.0776319
-0.572637 1.07883 0.0669043
-0.537925 1.03634 0.0579537
-0.503214 0.999398 0.0503886
-0.468504 0.967192 0.0439171
-0.433796 0.939072 0.0383183
-0.399089 0.914514 0.0334218
-0.364382 0.893094 0.0290946
-0.329676 0.874466 0.0252311
-0.294972 0.858348 0.0217463
-0.260267 0.844507 0.018571
-0.225564 0.832754 0.0156479
-0.190861 0.822936 0.0129287
-0.156158 0.814927 0.0103723
-0.121456 0.808631 0.00794259
-0.0867541 0.803972 0.00560781
-0.0520524 0.800896 0.00333887
-0.0173508 0.799366 0.00110869
0.0173508 0.799366 -0.00110869
0.0520524 0.800896 -0.00333887
0.0867541 0.803972 -0.00560781
0.121456 0.808631 -0.00794259
0.156158 0.814927 -0.0103723
0.190861 0.822936 -0.0129287
0.225564 0.832754 -0.0156479
0.260267 0.844507 -0.018571
0.294972 0.858348 -0.0217463
0.329676 0.874466 -0.0252311
0.364382 0.893094 -0.0290946
0.399089 0.914514 -0.0334218
0.433796 0.939072 -0.0383183
0.468504 0.967192 -0.0439171
0.503214 0.999398 -0.0503886
0.537925 1.03634 -0.0579537
0.572637 1.07883 -0.0669043
0.60735 1.12791 -0.0776319
0.642065 1.1849 -0.0906724
0.676781 1.25152 -0.106775
0.711499 1.33005 -0.127014
0.746219 1.42356 -0.152968
0.78094 1.53626 -0.187042
0.815663 1.6741 -0.233027
0.850388 1.84562 -0.29718
0.885115 2.06353 -0.390386
0.919844 2.34709 -0.532845
0.954576 2.72576 -0.76511
0.989309 3.24185 -1.1767
1.02405 3.93118 -1.98682
1.05878 4.62272 -3.75725
1.09352 3.69037 -7.27196
1.12827 -1.64374 -8.54702
1.16301 -4.25857 -4.88865
1.19776 -3.82273 -2.49731
1.23251 -3.08141 -1.41817
1.26727 -2.50025 -0.893334
1.30203 -2.07397 -0.608213
1.33679 -1.75726 -0.438498
1.37155 -1.51577 -0.330066
1.40632 -1.32685 -0.256865
1.44109 -1.17563 -0.205245
1.47586 -1.05221 -0.167542
1.51064 -0.949774 -0.139197
1.54542 -0.863528 -0.117368
1.58021 -0.790012 -0.100211
1.61499 -0.726672 -0.0864882
1.64979 -0.671586 -0.0753465
1.68458 -0.623281 -0.0661803
1.71938 -0.580611 -0.0585514
1.75419 -0.542672 -0.0521364
1.78899 -0.508742 -0.0466926
1.82381 -0.478237 -0.0420347
1.85862 -0.450679 -0.0380195
1.89345 -0.425676 -0.034535
1.92827 -0.402899 -0.0314924
1.9631 -0.382075 -0.0288207
1.99794 -0.362973 -0.0264626
2.03278 -0.345395 -0.0243713
2.06762 -0.329174 -0.0225086
2.10247 -0.314165 -0.0208426
2.13733 -0.300242 -0.019347
2.17219 -0.287298 -0.0179996
2.20705 -0.275236 -0.0167817
2.24192 -0.263975 -0.0156774
2.2768 -0.253441 -0.0146734
2.31168 -0.243568 -0.0137579
2.34657 -0.234301 -0.0129211
2.38146 -0.225587 -0.0121543
2.41636 -0.217381 -0.0114501
2.45126 -0.209643 -0.0108019
2.48617 -0.202335 -0.0102042
2.52109 -0.195426 -0.00965182
2.55601 -0.188884 -0.00914047
2.59094 -0.182683 -0.00866625
2.62587 -0.1768 -0.00822574
2.66081 -0.17121 -0.00781588
2.69576 -0.165895 -0.00743396
2.73071 -0.160836 -0.00707755
2.76567 -0.156016 -0.00674449
2.80064 -0.151419 -0.00643283
2.83561 -0.147032 -0.00614082
2.87059 -0.142841 -0.00586689
2.90558 -0.138834 -0.00560961
2.94058 -0.135 -0.0053677
2.97558 -0.13133 -0.00514
3.01059 -0.127813 -0.00492543
3.0456 -0.124441 -0.00472305
3.08063 -0.121205 -0.00453197
3.11566 -0.118098 -0.00435138
3.1507 -0.115114 -0.00418057
3.18574 -0.112245 -0.00401885
3.2208 -0.109486 -0.00386562
3.25586 -0.10683 -0.0037203
3.29093 -0.104273 -0.00358239
3.32601 -0.101809 -0.00345139
3.36109 -0.0994341 -0.00332688
3.39619 -0.0971437 -0.00320844
3.43129 -0.0949337 -0.00309571
3.4664 -0.0928003 -0.00298832
3.50152 -0.0907398 -0.00288597
3.53665 -0.088749 -0.00278835
3.57179 -0.0868245 -0.00269519
3.60694 -0.0849634 -0.00260622
3.64209 -0.0831629 -0.00252121
3.67726 -0.0814203 -0.00243994
3.71243 -0.0797331 -0.0023622
3.74761 -0.0780988 -0.00228779
3.7828 -0.0765153 -0.00221654
3.81801 -0.0749804 -0.00214827
3.85322 -0.0734921 -0.00208283
3.88844 -0.0720484 -0.00202006
3.92367 -0.0706476 -0.00195984
3.95891 -0.0692879 -0.00190203
3.99416 -0.0679678 -0.00184651
4.02942 -0.0666856 -0.00179316
4.06469 -0.0654398 -0.00174188
4.09997 -0.0642292 -0.00169257
4.13526 -0.0630523 -0.00164513
4.17056 -0.0619078 -0.00159947
4.20587 -0.0607946 -0.0015555
4.24119 -0.0597116 -0.00151316
4.27653 -0.0586575 -0.00147235
4.31187 -0.0576314 -0.00143302
4.34722 -0.0566323 -0.0013951
4.38259 -0.0556592 -0.00135851
4.41797 -0.0547111 -0.00132321
4.45335 -0.0537873 -0.00128913
4.48875 -0.0528869 -0.00125622
4.52416 -0.0520091 -0.00122444
4.55958 -0.0511531 -0.00119373
4.59502 -0.0503182 -0.00116404
4.63046 -0.0495037 -0.00113534
4.66592 -0.0487089 -0.00110759
4.70139 -0.0479332 -0.00108073
4.73687 -0.0471759 -0.00105475
4.77237 -0.0464365 -0.0010296
4.80787 -0.0457145 -0.00100524
4.84339 -0.0450092 -0.000981653
4.87892 -0.0443201 -0.0009588
4.91446 -0.0436467 -0.000936656
4.95002 -0.0429887 -0.000915191
4.98559 -0.0423454 -0.000894379
5.02117 -0.0417164 -0.000874197
5.05677 -0.0411013 -0.000854619
5.09237 -0.0404998 -0.000835623
5.128 -0.0399113 -0.000817188
5.16363 -0.0393356 -0.000799292
5.19928 -0.0387722 -0.000781916
5.23494 -0.0382208 -0.00076504
5.27062 -0.037681 -0.000748648
5.30631 -0.0371525 -0.00073272
5.34201 -0.0366351 -0.000717242
5.37773 -0.0361283 -0.000702196
5.41346 -0.035632 -0.000687569
5.4492 -0.0351457 -0.000673344
5.48497 -0.0346693 -0.000659509
5.52074 -0.0342024 -0.000646049
5.55653 -0.0337448 -0.000632953
5.59233 -0.0332963 -0.000620207
5.62815 -0.0328567 -0.000607801
5.66399 -0.0324255 -0.000595722
5.69984 -0.0320028 -0.00058396
5.7357 -0.0315882 -0.000572505
5.77158 -0.0311815 -0.000561346
5.80748 -0.0307826 -0.000550474
5.84339 -0.0303912 -0.000539879
5.87932 -0.0300071 -0.000529553
5.91526 -0.0296302 -0.000519488
5.95122 -0.0292602 -0.000509674
5.9872 -0.0288971 -0.000500105
6.02319 -0.0285406 -0.000490772
6.05919 -0.0281905 -0.000481668
6.09522 -0.0278468 -0.000472787
6.13126 -0.0275092 -0.000464121
6.16732 -0.0271777 -0.000455663
6.20339 -0.026852 -0.000447408
6.23949 -0.0265321 -0.00043935
6.27559 -0.0262177 -0.000431482
6.31172 -0.0259088 -0.000423799
6.34786 -0.0256053 -0.000416296
6.38403 -0.025307 -0.000408967
6.42021 -0.0250137 -0.000401807
6.4564 -0.0247255 -0.000394812
6.49262 -0.0244421 -0.000387976
6.52885 -0.0241634 -0.000381295
6.5651 -0.0238894 -0.000374765
6.60137 -0.0236199 -0.000368381
6.63766 -0.0233549 -0.00036214
6.67397 -0.0230942 -0.000356037
6.71029 -0.0228378 -0.000350068
6.74664 -0.0225855 -0.000344231
6.783 -0.0223373 -0.00033852
6.81938 -0.0220931 -0.000332933
6.85579 -0.0218528 -0.000327467
6.89221 -0.0216162 -0.000322118
6.92865 -0.0213834 -0.000316883
6.96511 -0.0211543 -0.000311759
7.00159 -0.0209287 -0.000306743
7.0381 -0.0207066 -0.000301832
7.07462 -0.020488 -0.000297024
7.11116 -0.0202726 -0.000292315
7.14772 -0.0200606 -0.000287704
7.18431 -0.0198518 -0.000283187
7.22091 -0.0196462 -0.000278763
7.25754 -0.0194436 -0.000274429
7.29418 -0.0192441 -0.000270182
7.33085 -0.0190475 -0.00026602
7.36754 -0.0188538 -0.000261942
7.40425 -0.018663 -0.000257946
7.44099 -0.018475 -0.000254028
7.47774 -0.0182897 -0.000250187
7.51452 -0.0181071 -0.000246422
7.55132 -0.0179271 -0.000242731
7.58814 -0.0177498 -0.000239111
7.62498 -0.0175749 -0.000235561
7.66185 -0.0174025 -0.000232079
7.69874 -0.0172326 -0.000228664
7.73566 -0.0170651 -0.000225314
7.77259 -0.0168998 -0.000222027
7.80955 -0.0167369 -0.000218803
7.84654 -0.0165763 -0.000215639
7.88355 -0.0164179 -0.000212534
7.92058 -0.0162616 -0.000209487
7.95763 -0.0161075 -0.000206496
7.99471 -0.0159555 -0.000203561
8.03182 -0.0158055 -0.000200679
8.06895 -0.0156576 -0.00019785
8.1061 -0.0155116 -0.000195072
8.14328 -0.0153676 -0.000192344
8.18049 -0.0152255 -0.000189666
8.21772 -0.0150853 -0.000187036
8.25497 -0.0149469 -0.000184452
8.29226 -0.0148103 -0.000181915
8.32956 -0.0146756 -0.000179422
8.3669 -0.0145425 -0.000176973
8.40426 -0.0144112 -0.000174568
8.44165 -0.0142816 -0.000172204
8.47906 -0.0141536 -0.000169881
8.5165 -0.0140273 -0.000167598
8.55397 -0.0139025 -0.000165355
8.59146 -0.0137794 -0.00016315
8.62899 -0.0136578 -0.000160983
8.66654 -0.0135377 -0.000158853
8.70412 -0.0134191 -0.000156759
8.74172 -0.013302 -0.0001547
8.77936 -0.0131863 -0.000152676
8.81702 -0.0130721 -0.000150685
8.85471 -0.0129593 -0.000148728
8.89244 -0.0128478 -0.000146803
8.93019 -0.0127377 -0.00014491
8.96797 -0.0126289 -0.000143048
9.00578 -0.0125215 -0.000141217
9.04362 -0.0124153 -0.000139415
9.08149 -0.0123104 -0.000137643
9.11939 -0.0122067 -0.000135899
9.15732 -0.0121043 -0.000134184
9.19528 -0.0120031 -0.000132496
9.23327 -0.011903 -0.000130835
9.2713 -0.0118042 -0.0001292
9.30935 -0.0117065 -0.000127592
9.34744 -0.0116099 -0.000126009
9.38556 -0.0115144 -0.00012445
9.42371 -0.0114201 -0.000122916
9.46189 -0.0113268 -0.000121406
9.50011 -0.0112346 -0.00011992
9.53836 -0.0111434 -0.000118457
9.57664 -0.0110533 -0.000117016
9.61496 -0.0109642 -0.000115597
9.65331 -0.010876 -0.0001142
9.69169 -0.0107889 -0.000112824
9.73011 -0.0107028 -0.00011147
9.76856 -0.0106176 -0.000110135
9.80704 -0.0105333 -0.000108821
9.84557 -0.01045 -0.000107527
9.88412 -0.0103676 -0.000106252
9.92271 -0.010286 -0.000104996
9.96134 -0.0102054 -0.000103759
10 -0.0101257 -0.00010254
10.0387 -0.0100468 -0.000101339
10.0774 -0.00996873 -0.000100155
10.1162 -0.00989152 -9.89892e-05
10.155 -0.00981514 -9.78402e-05
10.1939 -0.00973957 -9.67078e-05
10.2328 -0.0096648 -9.55919e-05
10.2717 -0.00959082 -9.44921e-05
10.3106 -0.00951762 -9.34081e-05
10.3496 -0.00944518 -9.23396e-05
10.3887 -0.0093735 -9.12864e-05
10.4278 -0.00930257 -9.02481e-05
10.4669 -0.00923237 -8.92246e-05
10.506 -0.0091629 -8.82155e-05
10.5452 -0.00909413 -8.72206e-05
10.5845 -0.00902608 -8.62397e-05
10.6238 -0.00895872 -8.52725e-05
10.6631 -0.00889204 -8.43188e-05
10.7024 -0.00882604 -8.33783e-05
10.7418 -0.0087607 -8.24508e-05
10.7813 -0.00869602 -8.15361e-05
10.8208 -0.00863199 -8.0634e-05
10.8603 -0.0085686 -7.97442e-05
10.8999 -0.00850583 -7.88666e-05
10.9395 -0.00844369 -7.80009e-05
10.9792 -0.00838216 -7.71469e-05
11.0189 -0.00832124 -7.63045e-05
11.0586 -0.00826092 -7.54734e-05
11.0984 -0.00820118 -7.46534e-05
11.1383 -0.00814202 -7.38444e-05
11.1781 -0.00808344 -7.30462e-05
11.2181 -0.00802542 -7.22586e-05
11.2581 -0.00796796 -7.14814e-05
11.2981 -0.00791106 -7.07145e-05
11.3381 -0.00785469 -6.99576e-05
11.3783 -0.00779886 -6.92107e-05
11.4184 -0.00774356 -6.84735e-05
11.4587 -0.00768879 -6.77459e-05
11.4989 -0.00763453 -6.70278e-05
11.5392 -0.00758078 -6.63189e-05
11.5796 -0.00752753 -6.56192e-05
11.62 -0.00747477 -6.49285e-05
11.6605 -0.00742251 -6.42466e-05
11.701 -0.00737073 -6.35734e-05
11.7415 -0.00731943 -6.29088e-05
11.7822 -0.00726859 -6.22526e-05
11.8228 -0.00721823 -6.16047e-05
11.8636 -0.00716832 -6.0965e-05
11.9043 -0.00711886 -6.03334e-05
11.9452 -0.00706986 -5.97096e-05
11.986 -0.00702129 -5.90936e-05
12.027 -0.00697316 -5.84853e-05
12.068 -0.00692546 -5.78845e-05
12.109 -0.00687819 -5.72912e-05
12.1501 -0.00683134 -5.67051e-05
12.1913 -0.0067849 -5.61263e-05
12.2325 -0.00673888 -5.55546e-05
12.2738 -0.00669326 -5.49898e-05
12.3151 -0.00664803 -5.44319e-05
12.3565 -0.00660321 -5.38808e-05
12.3979 -0.00655877 -5.33363e-05
12.4394 -0.00651472 -5.27984e-05
12.481 -0.00647105 -5.2267e-05
12.5226 -0.00642776 -5.17419e-05
12.5643 -0.00638483 -5.12232e-05
12.6061 -0.00634228 -5.07106e-05
12.6479 -0.00630008 -5.0204e-05
12.6898 -0.00625825 -4.97035e-05
12.7317 -0.00621677 -4.92089e-05
12.7737 -0.00617564 -4.87201e-05
12.8158 -0.00613485 -4.8237e-05
12.8579 -0.00609441 -4.77596e-05
12.9001 -0.0060543 -4.72877e-05
12.9424 -0.00601453 -4.68213e-05
12.9847 -0.00597508 -4.63603e-05
13.0271 -0.00593596 -4.59047e-05
13.0696 -0.00589717 -4.54542e-05
13.1121 -0.00585869 -4.5009e-05
13.1547 -0.00582052 -4.45688e-05
13.1974 -0.00578267 -4.41337e-05
13.2402 -0.00574512 -4.37035e-05
13.283 -0.00570787 -4.32782e-05
13.3259 -0.00567093 -4.28577e-05
13.3689 -0.00563428 -4.24419e-05
13.4119 -0.00559792 -4.20308e-05
13.455 -0.00556185 -4.16243e-05
13.4982 -0.00552607 -4.12224e-05
13.5415 -0.00549057 -4.08249e-05
13.5848 -0.00545535 -4.04318e-05
13.6283 -0.00542041 -4.00431e-05
13.6718 -0.00538573 -3.96586e-05
13.7153 -0.00535133 -3.92784e-05
13.759 -0.0053172 -3.89024e-05
13.8028 -0.00528333 -3.85304e-05
13.8466 -0.00524972 -3.81625e-05
13.8905 -0.00521636 -3.77986e-05
13.9345 -0.00518326 -3.74387e-05
13.9786 -0.00515042 -3.70826e-05
14.0227 -0.00511782 -3.67303e-05
14.067 -0.00508547 -3.63819e-05
14.1113 -0.00505336 -3.60371e-05
14.1558 -0.00502149 -3.5696e-05
14.2003 -0.00498986 -3.53586e-05
14.2449 -0.00495846 -3.50247e-05
14.2896 -0.0049273 -3.46944e-05
14.3344 -0.00489636 -3.43675e-05
14.3793 -0.00486566 -3.4044e-05
14.4243 -0.00483517 -3.3724e-05
14.4693 -0.00480491 -3.34072e-05
14.5145 -0.00477487 -3.30938e-05
14.5598 -0.00474505 -3.27836e-05
14.6052 -0.00471544 -3.24766e-05
14.6506 -0.00468604 -3.21728e-05
14.6962 -0.00465685 -3.18721e-05
14.7419 -0.00462787 -3.15744e-05
14.7877 -0.00459909 -3.12798e-05
14.8336 -0.00457052 -3.09882e-05
14.8796 -0.00454214 -3.06995e-05
14.9257 -0.00451397 -3.04138e-05
14.9719 -0.00448599 -3.01309e-05
15.0182 -0.0044582 -2.98509e-05
15.0647 -0.0044306 -2.95736e-05
15.1112 -0.0044032 -2.92991e-05
15.1579 -0.00437598 -2.90274e-05
15.2047 -0.00434894 -2.87583e-05
15.2516 -0.00432209 -2.84919e-05
15.2986 -0.00429542 -2.82281e-05
15.3458 -0.00426892 -2.79669e-05
15.393 -0.0042426 -2.77082e-05
15.4404 -0.00421646 -2.7452e-05
15.488 -0.00419049 -2.71983e-05
15.5356 -0.00416469 -2.69471e-05
15.5834 -0.00413906 -2.66983e-05
15.6313 -0.00411359 -2.64518e-05
15.6794 -0.00408829 -2.62077e-05
15.7276 -0.00406315 -2.59659e-05
15.7759 -0.00403817 -2.57265e-05
15.8243 -0.00401335 -2.54892e-05
15.873 -0.00398868 -2.52542e-05
15.9217 -0.00396417 -2.50214e-05
15.9706 -0.00393982 -2.47908e-05
16.0197 -0.00391561 -2.45623e-05
16.0689 -0.00389155 -2.43359e-05
16.1182 -0.00386764 -2.41116e-05
16.1677 -0.00384388 -2.38894e-05
16.2174 -0.00382026 -2.36692e-05
16.2672 -0.00379678 -2.3451e-05
16.3172 -0.00377344 -2.32348e-05
16.3674 -0.00375024 -2.30205e-05
16.4177 -0.00372718 -2.28081e-05
16.4682 -0.00370425 -2.25976e-05
16.5189 -0.00368146 -2.2389e-05
16.5697 -0.00365879 -2.21823e-05
16.6208 -0.00363626 -2.19774e-05
16.672 -0.00361385 -2.17742e-05
16.7234 -0.00359157 -2.15729e-05
16.775 -0.00356941 -2.13732e-05
16.8268 -0.00354738 -2.11753e-05
16.8787 -0.00352546 -2.09791e-05
16.9309 -0.00350367 -2.07846e-05
16.9833 -0.00348199 -2.05917e-05
17.0359 -0.00346043 -2.04005e-05
17.0887 -0.00343898 -2.02108e-05
17.1418 -0.00341764 -2.00228e-05
17.195 -0.00339642 -1.98362e-05
17.2485 -0.0033753 -1.96513e-05
17.3022 -0.00335429 -1.94678e-05
17.3562 -0.00333338 -1.92858e-05
17.4104 -0.00331258 -1.91053e-05
17.4648 -0.00329188 -1.89263e-05
17.5195 -0.00327128 -1.87486e-05
17.5744 -0.00325077 -1.85724e-05
17.6296 -0.00323036 -1.83976e-05
17.6851 -0.00321005 -1.82241e-05
17.7408 -0.00318983 -1.80519e-05
17.7969 -0.0031697 -1.78811e-05
17.8532 -0.00314966 -1.77115e-05
17.9098 -0.0031297 -1.75432e-05
17.9667 -0.00310983 -1.73762e-05
18.0239 -0.00309004 -1.72104e-05
18.0815 -0.00307033 -1.70458e-05
18.1393 -0.0030507 -1.68824e-05
18.1975 -0.00303115 -1.67201e-05
18.256 -0.00301167 -1.6559e-05
18.3149 -0.00299226 -1.6399e-05
18.3742 -0.00297293 -1.62401e-05
18.4338 -0.00295366 -1.60823e-05
18.4938 -0.00293445 -1.59255e-05
18.5542 -0.00291531 -1.57697e-05
18.615 -0.00289623 -1.5615e-05
18.6762 -0.00287721 -1.54612e-05
18.7379 -0.00285824 -1.53084e-05
18.8 -0.00283932 -1.51565e-05
18.8625 -0.00282045 -1.50055e-05
18.9255 -0.00280163 -1.48553e-05
18.9891 -0.00278285 -1.47061e-05
19.0531 -0.00276412 -1.45576e-05
19.1177 -0.00274542 -1.441e-05
19.1828 -0.00272675 -1.42631e-05
19.2484 -0.00270811 -1.41169e-05
19.3147 -0.0026895 -1.39715e-05
19.3816 -0.00267091 -1.38267e-05
19.4491 -0.00265233 -1.36826e-05
19.5173 -0.00263377 -1.3539e-05
19.5862 -0.00261522 -1.3396e-05
19.6558 -0.00259666 -1.32536e-05
19.7262 -0.00257811 -1.31116e-05
19.7974 -0.00255954 -1.29701e-05
19.8694 -0.00254096 -1.2829e-05
19.9423 -0.00252235 -1.26882e-05
20.0162 -0.00250371 -1.25476e-05
20.091 -0.00248504 -1.24073e-05
20.1669 -0.00246631 -1.22672e-05
20.244 -0.00244752 -1.21272e-05
20.3222 -0.00242866 -1.19871e-05
20.4016 -0.00240972 -1.1847e-05
20.4825 -0.00239068 -1.17067e-05
20.5648 -0.00237152 -1.15662e-05
20.6487 -0.00235223 -1.14252e-05
20.7344 -0.00233278 -1.12837e-05
20.8219 -0.00231316 -1.11414e-05
20.9115 -0.00229332 -1.09983e-05
21.0034 -0.00227324 -1.0854e-05
21.0979 -0.00225287 -1.07083e-05
21.1952 -0.00223216 -1.05609e-05
21.2959 -0.00221105 -1.04113e-05
21.4004 -0.00218946 -1.0259e-05
21.5093 -0.00216727 -1.01033e-05
21.6237 -0.00214434 -9.94322e-06
21.7448 -0.00212046 -9.77742e-06
21.8747 -0.00209529 -9.60375e-06
22.0165 -0.00206831 -9.41868e-06
22.1768 -0.00203845 -9.21524e-06
22.3723 -0.00200289 -8.975e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.125Nc1Quantum/GApTwoLoop.txt <==
-22.3723 -0.00200264 8.97248e-06
-22.1768 -0.00203818 9.21295e-06
-22.0165 -0.00206804 9.41606e-06
-21.8747 -0.00209501 9.60127e-06
-21.7448 -0.00212017 9.77466e-06
-21.6237 -0.00214405 9.94058e-06
-21.5093 -0.00216697 1.01004e-05
-21.4004 -0.00218915 1.02562e-05
-21.2959 -0.00221074 1.04082e-05
-21.1952 -0.00223184 1.05579e-05
-21.0979 -0.00225255 1.07051e-05
-21.0034 -0.00227291 1.08509e-05
-20.9115 -0.00229298 1.09949e-05
-20.8219 -0.00231281 1.11381e-05
-20.7344 -0.00233244 1.128e-05
-20.6487 -0.00235188 1.14215e-05
-20.5648 -0.00237116 1.15622e-05
-20.4825 -0.00239031 1.17029e-05
-20.4016 -0.00240935 1.18432e-05
-20.3222 -0.00242829 1.19835e-05
-20.244 -0.00244714 1.21234e-05
-20.1669 -0.00246592 1.22634e-05
-20.091 -0.00248464 1.24033e-05
-20.0162 -0.00250331 1.25437e-05
-19.9423 -0.00252195 1.26841e-05
-19.8694 -0.00254055 1.28248e-05
-19.7974 -0.00255912 1.29658e-05
-19.7262 -0.00257768 1.31074e-05
-19.6558 -0.00259623 1.32492e-05
-19.5862 -0.00261478 1.33916e-05
-19.5173 -0.00263333 1.35344e-05
-19.4491 -0.00265188 1.3678e-05
-19.3816 -0.00267045 1.38219e-05
-19.3147 -0.00268904 1.39667e-05
-19.2484 -0.00270764 1.4112e-05
-19.1828 -0.00272627 1.42582e-05
-19.1177 -0.00274494 1.44049e-05
-19.0531 -0.00276363 1.45526e-05
-18.9891 -0.00278236 1.47008e-05
-18.9255 -0.00280113 1.48501e-05
-18.8625 -0.00281995 1.5e-05
-18.8 -0.00283881 1.5151e-05
-18.7379 -0.00285772 1.53027e-05
-18.6762 -0.00287668 1.54556e-05
-18.615 -0.00289569 1.56091e-05
-18.5542 -0.00291477 1.57639e-05
-18.4938 -0.0029339 1.59195e-05
-18.4338 -0.0029531 1.60763e-05
-18.3742 -0.00297236 1.62339e-05
-18.3149 -0.00299169 1.63928e-05
-18.256 -0.00301109 1.65526e-05
-18.1975 -0.00303056 1.67138e-05
-18.1393 -0.00305011 1.68758e-05
-18.0815 -0.00306973 1.70392e-05
-18.0239 -0.00308943 1.72036e-05
-17.9667 -0.00310921 1.73694e-05
-17.9098 -0.00312908 1.75362e-05
-17.8532 -0.00314902 1.77045e-05
-17.7969 -0.00316906 1.78738e-05
-17.7408 -0.00318918 1.80447e-05
-17.6851 -0.00320939 1.82166e-05
-17.6296 -0.0032297 1.83901e-05
-17.5744 -0.0032501 1.85647e-05
-17.5195 -0.00327059 1.87409e-05
-17.4648 -0.00329119 1.89183e-05
-17.4104 -0.00331188 1.90974e-05
-17.3562 -0.00333267 1.92776e-05
-17.3022 -0.00335357 1.94596e-05
-17.2485 -0.00337457 1.96428e-05
-17.195 -0.00339568 1.98278e-05
-17.1418 -0.0034169 2.0014e-05
-17.0887 -0.00343822 2.02021e-05
-17.0359 -0.00345966 2.03914e-05
-16.9833 -0.00348122 2.05827e-05
-16.9309 -0.00350288 2.07753e-05
-16.8787 -0.00352467 2.09698e-05
-16.8268 -0.00354657 2.11657e-05
-16.775 -0.0035686 2.13636e-05
-16.7234 -0.00359075 2.1563e-05
-16.672 -0.00361302 2.17643e-05
-16.6208 -0.00363541 2.19672e-05
-16.5697 -0.00365794 2.21721e-05
-16.5189 -0.00368059 2.23785e-05
-16.4682 -0.00370338 2.25871e-05
-16.4177 -0.0037263 2.27973e-05
-16.3674 -0.00374935 2.30096e-05
-16.3172 -0.00377254 2.32236e-05
-16.2672 -0.00379586 2.34398e-05
-16.2174 -0.00381933 2.36577e-05
-16.1677 -0.00384294 2.38778e-05
-16.1182 -0.00386669 2.40997e-05
-16.0689 -0.00389059 2.4324e-05
-16.0197 -0.00391464 2.455e-05
-15.9706 -0.00393883 2.47785e-05
-15.9217 -0.00396317 2.50088e-05
-15.873 -0.00398767 2.52415e-05
-15.8243 -0.00401232 2.54762e-05
-15.7759 -0.00403713 2.57134e-05
-15.7276 -0.0040621 2.59525e-05
-15.6794 -0.00408722 2.61942e-05
-15.6313 -0.00411251 2.64379e-05
-15.5834 -0.00413797 2.66843e-05
-15.5356 -0.00416359 2.69328e-05
-15.488 -0.00418937 2.7184e-05
-15.4404 -0.00421533 2.74373e-05
-15.393 -0.00424146 2.76934e-05
-15.3458 -0.00426776 2.79517e-05
-15.2986 -0.00429424 2.82128e-05
-15.2516 -0.0043209 2.84762e-05
-15.2047 -0.00434774 2.87426e-05
-15.1579 -0.00437476 2.90112e-05
-15.1112 -0.00440196 2.92829e-05
-15.0647 -0.00442936 2.9557e-05
-15.0182 -0.00445694 2.98341e-05
-14.9719 -0.00448471 3.01137e-05
-14.9257 -0.00451267 3.03965e-05
-14.8796 -0.00454083 3.06818e-05
-14.8336 -0.00456919 3.09704e-05
-14.7877 -0.00459775 3.12615e-05
-14.7419 -0.00462651 3.1556e-05
-14.6962 -0.00465547 3.18532e-05
-14.6506 -0.00468464 3.21538e-05
-14.6052 -0.00471402 3.24572e-05
-14.5598 -0.00474362 3.2764e-05
-14.5145 -0.00477342 3.30737e-05
-14.4693 -0.00480345 3.33871e-05
-14.4243 -0.00483369 3.37033e-05
-14.3793 -0.00486415 3.40232e-05
-14.3344 -0.00489484 3.43461e-05
-14.2896 -0.00492576 3.46729e-05
-14.2449 -0.0049569 3.50027e-05
-14.2003 -0.00498828 3.53364e-05
-14.1558 -0.00501989 3.56733e-05
-14.1113 -0.00505174 3.60142e-05
-14.067 -0.00508382 3.63584e-05
-14.0227 -0.00511616 3.67067e-05
-13.9786 -0.00514873 3.70584e-05
-13.9345 -0.00518156 3.74143e-05
-13.8905 -0.00521464 3.77736e-05
-13.8466 -0.00524797 3.81373e-05
-13.8028 -0.00528156 3.85046e-05
-13.759 -0.0053154 3.88764e-05
-13.7153 -0.00534952 3.92518e-05
-13.6718 -0.00538389 3.96318e-05
-13.6283 -0.00541854 4.00156e-05
-13.5848 -0.00545346 4.04041e-05
-13.5415 -0.00548866 4.07965e-05
-13.4982 -0.00552413 4.11938e-05
-13.455 -0.00555989 4.1595e-05
-13.4119 -0.00559593 4.20013e-05
-13.3689 -0.00563226 4.24117e-05
-13.3259 -0.00566889 4.28272e-05
-13.283 -0.00570581 4.3247e-05
-13.2402 -0.00574302 4.3672e-05
-13.1974 -0.00578055 4.41014e-05
-13.1547 -0.00581837 4.45363e-05
-13.1121 -0.00585651 4.49757e-05
-13.0696 -0.00589496 4.54206e-05
-13.0271 -0.00593373 4.58702e-05
-12.9847 -0.00597282 4.63256e-05
-12.9424 -0.00601223 4.67857e-05
-12.9001 -0.00605198 4.72518e-05
-12.8579 -0.00609205 4.77228e-05
-12.8158 -0.00613247 4.81999e-05
-12.7737 -0.00617322 4.86821e-05
-12.7317 -0.00621432 4.91706e-05
-12.6898 -0.00625577 4.96642e-05
-12.6479 -0.00629757 5.01644e-05
-12.6061 -0.00633973 5.067e-05
-12.5643 -0.00638225 5.11822e-05
-12.5226 -0.00642514 5.17e-05
-12.481 -0.0064684 5.22247e-05
-12.4394 -0.00651203 5.27551e-05
-12.3979 -0.00655605 5.32926e-05
-12.3565 -0.00660045 5.38359e-05
-12.3151 -0.00664524 5.43866e-05
-12.2738 -0.00669042 5.49434e-05
-12.2325 -0.00673601 5.55077e-05
-12.1913 -0.00678199 5.60783e-05
-12.1501 -0.00682839 5.66567e-05
-12.109 -0.0068752 5.72416e-05
-12.068 -0.00692243 5.78344e-05
-12.027 -0.00697009 5.8434e-05
-11.986 -0.00701817 5.90418e-05
-11.9452 -0.0070667 5.96565e-05
-11.9043 -0.00711566 6.02797e-05
-11.8636 -0.00716507 6.09101e-05
-11.8228 -0.00721493 6.15492e-05
-11.7822 -0.00726526 6.21958e-05
-11.7415 -0.00731604 6.28513e-05
-11.701 -0.0073673 6.35146e-05
-11.6605 -0.00741903 6.41871e-05
-11.62 -0.00747125 6.48675e-05
-11.5796 -0.00752395 6.55576e-05
-11.5392 -0.00757715 6.62558e-05
-11.4989 -0.00763085 6.6964e-05
-11.4587 -0.00768506 6.76806e-05
-11.4184 -0.00773978 6.84074e-05
-11.3783 -0.00779503 6.9143e-05
-11.3381 -0.0078508 6.98891e-05
-11.2981 -0.00790711 7.06443e-05
-11.2581 -0.00796396 7.14105e-05
-11.2181 -0.00802136 7.21859e-05
-11.1781 -0.00807932 7.29727e-05
-11.1383 -0.00813784 7.37691e-05
-11.0984 -0.00819694 7.45772e-05
-11.0586 -0.00825661 7.53953e-05
-11.0189 -0.00831688 7.62255e-05
-10.9792 -0.00837774 7.7066e-05
-10.9395 -0.0084392 7.7919e-05
-10.8999 -0.00850128 7.87827e-05
-10.8603 -0.00856397 7.96593e-05
-10.8208 -0.0086273 8.0547e-05
-10.7813 -0.00869126 8.14481e-05
-10.7418 -0.00875587 8.23606e-05
-10.7024 -0.00882113 8.3287e-05
-10.6631 -0.00888706 8.42252e-05
-10.6238 -0.00895366 8.51777e-05
-10.5845 -0.00902095 8.61426e-05
-10.5452 -0.00908893 8.71223e-05
-10.506 -0.00915761 8.81147e-05
-10.4669 -0.00922701 8.91225e-05
-10.4278 -0.00929713 9.01435e-05
-10.3887 -0.00936798 9.11803e-05
-10.3496 -0.00943957 9.22309e-05
-10.3106 -0.00951192 9.3298e-05
-10.2717 -0.00958504 9.43793e-05
-10.2328 -0.00965893 9.54775e-05
-10.1939 -0.00973361 9.65906e-05
-10.155 -0.00980909 9.77214e-05
-10.1162 -0.00988538 9.88674e-05
-10.0774 -0.00996249 0.000100032
-10.0387 -0.0100404 0.000101212
-10 -0.0101192 0.000102411
-9.96134 -0.0101989 0.000103627
-9.92271 -0.0102794 0.000104863
-9.88412 -0.0103608 0.000106115
-9.84557 -0.0104431 0.000107388
-9.80704 -0.0105263 0.000108679
-9.76856 -0.0106105 0.000109991
-9.73011 -0.0106956 0.000111322
-9.69169 -0.0107816 0.000112674
-9.65331 -0.0108686 0.000114046
-9.61496 -0.0109566 0.000115441
-9.57664 -0.0110456 0.000116856
-9.53836 -0.0111356 0.000118294
-9.50011 -0.0112267 0.000119753
-9.46189 -0.0113188 0.000121237
-9.42371 -0.0114119 0.000122743
-9.38556 -0.0115061 0.000124274
-9.34744 -0.0116015 0.000125828
-9.30935 -0.0116979 0.000127408
-9.2713 -0.0117955 0.000129012
-9.23327 -0.0118942 0.000130644
-9.19528 -0.0119941 0.0001323
-9.15732 -0.0120951 0.000133985
-9.11939 -0.0121974 0.000135695
-9.08149 -0.0123009 0.000137435
-9.04362 -0.0124057 0.000139202
-9.00578 -0.0125117 0.000141
-8.96797 -0.012619 0.000142826
-8.93019 -0.0127276 0.000144684
-8.89244 -0.0128375 0.000146572
-8.85471 -0.0129488 0.000148493
-8.81702 -0.0130615 0.000150444
-8.77936 -0.0131755 0.00015243
-8.74172 -0.013291 0.000154448
-8.70412 -0.0134079 0.000156502
-8.66654 -0.0135263 0.00015859
-8.62899 -0.0136462 0.000160716
-8.59146 -0.0137676 0.000162876
-8.55397 -0.0138905 0.000165075
-8.5165 -0.014015 0.000167311
-8.47906 -0.0141412 0.000169589
-8.44165 -0.0142689 0.000171904
-8.40426 -0.0143983 0.000174262
-8.3669 -0.0145294 0.00017666
-8.32956 -0.0146622 0.000179103
-8.29226 -0.0147967 0.000181587
-8.25497 -0.014933 0.000184118
-8.21772 -0.0150712 0.000186693
-8.18049 -0.0152111 0.000189317
-8.14328 -0.015353 0.000191986
-8.1061 -0.0154967 0.000194706
-8.06895 -0.0156424 0.000197474
-8.03182 -0.0157901 0.000200296
-7.99471 -0.0159397 0.000203167
-7.95763 -0.0160915 0.000206095
-7.92058 -0.0162453 0.000209075
-7.88355 -0.0164012 0.000212114
-7.84654 -0.0165593 0.000215207
-7.80955 -0.0167197 0.000218363
-7.77259 -0.0168822 0.000221575
-7.73566 -0.0170471 0.000224853
-7.69874 -0.0172143 0.00022819
-7.66185 -0.0173839 0.000231595
-7.62498 -0.0175559 0.000235064
-7.58814 -0.0177304 0.000238603
-7.55132 -0.0179074 0.000242209
-7.51452 -0.0180869 0.00024589
-7.47774 -0.0182691 0.00024964
-7.44099 -0.018454 0.000253469
-7.40425 -0.0186416 0.000257371
-7.36754 -0.018832 0.000261355
-7.33085 -0.0190252 0.000265416
-7.29418 -0.0192214 0.000269565
-7.25754 -0.0194204 0.000273794
-7.22091 -0.0196225 0.000278115
-7.18431 -0.0198277 0.00028252
-7.14772 -0.020036 0.000287022
-7.11116 -0.0202475 0.000291614
-7.07462 -0.0204623 0.000296307
-7.0381 -0.0206804 0.000301094
-7.00159 -0.020902 0.000305988
-6.96511 -0.021127 0.000310982
-6.92865 -0.0213556 0.000316088
-6.89221 -0.0215878 0.0003213
-6.85579 -0.0218237 0.00032663
-6.81938 -0.0220634 0.000332071
-6.783 -0.022307 0.000337638
-6.74664 -0.0225545 0.000343322
-6.71029 -0.0228061 0.000349138
-6.67397 -0.0230619 0.000355078
-6.63766 -0.0233219 0.000361159
-6.60137 -0.0235861 0.00036737
-6.5651 -0.0238549 0.00037373
-6.52885 -0.0241281 0.000380228
-6.49262 -0.0244059 0.000386883
-6.4564 -0.0246885 0.000393685
-6.42021 -0.024976 0.000400653
-6.38403 -0.0252684 0.000407777
-6.34786 -0.0255658 0.000415077
-6.31172 -0.0258685 0.000422542
-6.27559 -0.0261764 0.000430193
-6.23949 -0.0264898 0.00043802
-6.20339 -0.0268088 0.000446045
-6.16732 -0.0271334 0.000454257
-6.13126 -0.0274639 0.000462679
-6.09522 -0.0278004 0.000471299
-6.05919 -0.028143 0.000480142
-6.02319 -0.028492 0.000489197
-5.9872 -0.0288473 0.000498489
-5.95122 -0.0292092 0.000508006
-5.91526 -0.029578 0.000517776
-5.87932 -0.0299536 0.000527786
-5.84339 -0.0303364 0.000538065
-5.80748 -0.0307264 0.0005486
-5.77158 -0.031124 0.000559422
-5.7357 -0.0315292 0.000570518
-5.69984 -0.0319424 0.00058192
-5.66399 -0.0323636 0.000593614
-5.62815 -0.0327931 0.000605636
-5.59233 -0.0332312 0.00061797
-5.55653 -0.0336781 0.000630655
-5.52074 -0.0341339 0.000643675
-5.48497 -0.034599 0.000657069
-5.4492 -0.0350736 0.000670823
-5.41346 -0.035558 0.000684978
-5.37773 -0.0360525 0.000699519
-5.34201 -0.0365572 0.000714491
-5.30631 -0.0370726 0.000729877
-5.27062 -0.0375989 0.000745726
-5.23494 -0.0381365 0.00076202
-5.19928 -0.0386857 0.000778812
-5.16363 -0.0392467 0.000796084
-5.128 -0.0398201 0.000813891
-5.09237 -0.040406 0.000832217
-5.05677 -0.041005 0.000851119
-5.02117 -0.0416174 0.00087058
-4.98559 -0.0422437 0.000890664
-4.95002 -0.0428841 0.000911353
-4.91446 -0.0435393 0.000932715
-4.87892 -0.0442096 0.000954732
-4.84339 -0.0448956 0.000977476
-4.80787 -0.0455977 0.00100093
-4.77237 -0.0463165 0.00102518
-4.73687 -0.0470524 0.00105019
-4.70139 -0.0478061 0.00107606
-4.66592 -0.0485782 0.00110278
-4.63046 -0.0493692 0.00113042
-4.59502 -0.0501799 0.00115898
-4.55958 -0.0510108 0.00118855
-4.52416 -0.0518627 0.00121913
-4.48875 -0.0527362 0.00125081
-4.45335 -0.0536323 0.00128359
-4.41797 -0.0545516 0.00131757
-4.38259 -0.0554949 0.00135276
-4.34722 -0.0564633 0.00138927
-4.31187 -0.0574575 0.00142711
-4.27653 -0.0584785 0.00146641
-4.24119 -0.0595274 0.00150716
-4.20587 -0.0606052 0.00154952
-4.17056 -0.0617129 0.00159348
-4.13526 -0.0628518 0.00163923
-4.09997 -0.064023 0.00168677
-4.06469 -0.0652279 0.00173628
-4.02942 -0.0664677 0.00178779
-3.99416 -0.067744 0.00184149
-3.95891 -0.0690582 0.00189743
-3.92367 -0.0704119 0.00195585
-3.88844 -0.0718067 0.00201678
-3.85322 -0.0732444 0.0020805
-3.81801 -0.0747269 0.00214708
-3.7828 -0.0762562 0.00221685
-3.74761 -0.0778344 0.0022899
-3.71243 -0.0794636 0.00236663
-3.67726 -0.0811463 0.0024472
-3.64209 -0.0828851 0.00253209
-3.60694 -0.0846825 0.00262154
-3.57179 -0.0865416 0.00271619
-3.53665 -0.0884654 0.00281645
-3.50152 -0.0904572 0.00292319
-3.4664 -0.0925208 0.00303712
-3.43129 -0.0946599 0.00315955
-3.39619 -0.0968786 0.00329178
-3.36109 -0.0991816 0.00343599
-3.32601 -0.101573 0.0035947
-3.29093 -0.104059 0.00377192
-3.25586 -0.106643 0.00397274
-3.2208 -0.109328 0.00420492
-3.18574 -0.112115 0.00447842
-3.1507 -0.114998 0.00480621
-3.11566 -0.11796 0.00519971
-3.08063 -0.120966 0.00565851
-3.0456 -0.123972 0.00614669
-3.01059 -0.126966 0.00657982
-2.97558 -0.130015 0.0068658
-2.94058 -0.133245 0.00699051
-2.90558 -0.136744 0.00702596
-2.87059 -0.140525 0.00705465
-2.83561 -0.144565 0.00712165
-2.80064 -0.148843 0.00724208
-2.76567 -0.153349 0.00741545
-2.73071 -0.158082 0.00763809
-2.69576 -0.16305 0.00790514
-2.66081 -0.168266 0.00821418
-2.62587 -0.173745 0.00856293
-2.59094 -0.179505 0.00895173
-2.55601 -0.185567 0.00938057
-2.52109 -0.191954 0.00985189
-2.48617 -0.198691 0.0103674
-2.45126 -0.205807 0.0109312
-2.41636 -0.213333 0.0115464
-2.38146 -0.221303 0.0122191
-2.34657 -0.229756 0.0129539
-2.31168 -0.238734 0.0137589
-2.2768 -0.248285 0.0146408
-2.24192 -0.258463 0.0156103
-2.20705 -0.269327 0.0166769
-2.17219 -0.280947 0.0178551
-2.13733 -0.293399 0.0191582
-2.10247 -0.306771 0.020606
-2.06762 -0.321162 0.0222176
-2.03278 -0.336688 0.0240207
-1.99794 -0.353482 0.0260432
-1.9631 -0.371696 0.0283249
-1.92827 -0.39151 0.0309074
-1.89345 -0.413133 0.0338496
-1.85862 -0.436815 0.0372159
-1.82381 -0.462847 0.0410964
-1.78899 -0.491583 0.0455945
-1.75419 -0.523447 0.0508543
-1.71938 -0.558958 0.0570492
-1.68458 -0.598749 0.064422
-1.64979 -0.643612 0.0732798
-1.61499 -0.694537 0.0840592
-1.58021 -0.75279 0.0973417
-1.54542 -0.819994 0.113977
-1.51064 -0.898284 0.135167
-1.47586 -0.990483 0.162742
-1.44109 -1.10041 0.199473
-1.40632 -1.23328 0.249848
-1.37155 -1.39627 0.321268
-1.33679 -1.59919 0.426745
-1.30203 -1.85479 0.590051
-1.26727 -2.17614 0.857211
-1.23251 -2.56159 1.31935
-1.19776 -2.92854 2.14634
-1.16301 -2.90803 3.52392
-1.12827 -1.74232 5.04034
-1.09352 0.285314 5.31525
-1.05878 1.63196 4.45611
-1.02405 2.19142 3.56292
-0.989309 2.46921 2.87504
-0.954576 2.64282 2.25254
-0.919844 2.66421 1.64854
-0.885115 2.5258 1.14317
-0.850388 2.30911 0.784197
-0.815663 2.08694 0.549178
-0.78094 1.89007 0.397524
-0.746219 1.72461 0.297611
-0.711499 1.58759 0.229643
-0.676781 1.47412 0.181719
-0.642065 1.37958 0.146835
-0.60735 1.3002 0.120643
-0.572637 1.23303 0.100487
-0.537925 1.1758 0.0845849
-0.503214 1.12676 0.0718053
-0.468504 1.08455 0.0613199
-0.433796 1.04811 0.0525959
-0.399089 1.01659 0.0452031
-0.364382 0.989341 0.0388689
-0.329676 0.965817 0.033347
-0.294972 0.945593 0.0284888
-0.260267 0.928323 0.0241404
-0.225564 0.913727 0.0202164
-0.190861 0.901581 0.0166117
-0.156158 0.891707 0.0132749
-0.121456 0.883965 0.0101279
-0.0867541 0.878246 0.00713723
-0.0520524 0.874476 0.0042392
-0.0173508 0.872602 0.00140947
0.0173508 0.872602 -0.00140947
0.0520524 0.874476 -0.0042392
0.0867541 0.878246 -0.00713723
0.121456 0.883965 -0.0101279
0.156158 0.891707 -0.0132749
0.190861 0.901581 -0.0166117
0.225564 0.913727 -0.0202164
0.260267 0.928323 -0.0241404
0.294972 0.945593 -0.0284888
0.329676 0.965817 -0.033347
0.364382 0.989341 -0.0388689
0.399089 1.01659 -0.0452031
0.433796 1.04811 -0.0525959
0.468504 1.08455 -0.0613199
0.503214 1.12676 -0.0718053
0.537925 1.1758 -0.0845849
0.572637 1.23303 -0.100487
0.60735 1.3002 -0.120643
0.642065 1.37958 -0.146835
0.676781 1.47412 -0.181719
0.711499 1.58759 -0.229643
0.746219 1.72461 -0.297611
0.78094 1.89007 -0.397524
0.815663 2.08694 -0.549178
0.850388 2.30911 -0.784197
0.885115 2.5258 -1.14317
0.919844 2.66421 -1.64854
0.954576 2.64282 -2.25254
0.989309 2.46921 -2.87504
1.02405 2.19142 -3.56292
1.05878 1.63196 -4.45611
1.09352 0.285314 -5.31525
1.12827 -1.74232 -5.04034
1.16301 -2.90803 -3.52392
1.19776 -2.92854 -2.14634
1.23251 -2.56159 -1.31935
1.26727 -2.17614 -0.857211
1.30203 -1.85479 -0.590051
1.33679 -1.59919 -0.426745
1.37155 -1.39627 -0.321268
1.40632 -1.23328 -0.249848
1.44109 -1.10041 -0.199473
1.47586 -0.990483 -0.162742
1.51064 -0.898284 -0.135167
1.54542 -0.819994 -0.113977
1.58021 -0.75279 -0.0973417
1.61499 -0.694537 -0.0840592
1.64979 -0.643612 -0.0732798
1.68458 -0.598749 -0.064422
1.71938 -0.558958 -0.0570492
1.75419 -0.523447 -0.0508543
1.78899 -0.491583 -0.0455945
1.82381 -0.462847 -0.0410964
1.85862 -0.436815 -0.0372159
1.89345 -0.413133 -0.0338496
1.92827 -0.39151 -0.0309074
1.9631 -0.371696 -0.0283249
1.99794 -0.353482 -0.0260432
2.03278 -0.336688 -0.0240207
2.06762 -0.321162 -0.0222176
2.10247 -0.306771 -0.020606
2.13733 -0.293399 -0.0191582
2.17219 -0.280947 -0.0178551
2.20705 -0.269327 -0.0166769
2.24192 -0.258463 -0.0156103
2.2768 -0.248285 -0.0146408
2.31168 -0.238734 -0.0137589
2.34657 -0.229756 -0.0129539
2.38146 -0.221303 -0.0122191
2.41636 -0.213333 -0.0115464
2.45126 -0.205807 -0.0109312
2.48617 -0.198691 -0.0103674
2.52109 -0.191954 -0.00985189
2.55601 -0.185567 -0.00938057
2.59094 -0.179505 -0.00895173
2.62587 -0.173745 -0.00856293
2.66081 -0.168266 -0.00821418
2.69576 -0.16305 -0.00790514
2.73071 -0.158082 -0.00763809
2.76567 -0.153349 -0.00741545
2.80064 -0.148843 -0.00724208
2.83561 -0.144565 -0.00712165
2.87059 -0.140525 -0.00705465
2.90558 -0.136744 -0.00702596
2.94058 -0.133245 -0.00699051
2.97558 -0.130015 -0.0068658
3.01059 -0.126966 -0.00657982
3.0456 -0.123972 -0.00614669
3.08063 -0.120966 -0.00565851
3.11566 -0.11796 -0.00519971
3.1507 -0.114998 -0.00480621
3.18574 -0.112115 -0.00447842
3.2208 -0.109328 -0.00420492
3.25586 -0.106643 -0.00397274
3.29093 -0.104059 -0.00377192
3.32601 -0.101573 -0.0035947
3.36109 -0.0991816 -0.00343599
3.39619 -0.0968786 -0.00329178
3.43129 -0.0946599 -0.00315955
3.4664 -0.0925208 -0.00303712
3.50152 -0.0904572 -0.00292319
3.53665 -0.0884654 -0.00281645
3.57179 -0.0865416 -0.00271619
3.60694 -0.0846825 -0.00262154
3.64209 -0.0828851 -0.00253209
3.67726 -0.0811463 -0.0024472
3.71243 -0.0794636 -0.00236663
3.74761 -0.0778344 -0.0022899
3.7828 -0.0762562 -0.00221685
3.81801 -0.0747269 -0.00214708
3.85322 -0.0732444 -0.0020805
3.88844 -0.0718067 -0.00201678
3.92367 -0.0704119 -0.00195585
3.95891 -0.0690582 -0.00189743
3.99416 -0.067744 -0.00184149
4.02942 -0.0664677 -0.00178779
4.06469 -0.0652279 -0.00173628
4.09997 -0.064023 -0.00168677
4.13526 -0.0628518 -0.00163923
4.17056 -0.0617129 -0.00159348
4.20587 -0.0606052 -0.00154952
4.24119 -0.0595274 -0.00150716
4.27653 -0.0584785 -0.00146641
4.31187 -0.0574575 -0.00142711
4.34722 -0.0564633 -0.00138927
4.38259 -0.0554949 -0.00135276
4.41797 -0.0545516 -0.00131757
4.45335 -0.0536323 -0.00128359
4.48875 -0.0527362 -0.00125081
4.52416 -0.0518627 -0.00121913
4.55958 -0.0510108 -0.00118855
4.59502 -0.0501799 -0.00115898
4.63046 -0.0493692 -0.00113042
4.66592 -0.0485782 -0.00110278
4.70139 -0.0478061 -0.00107606
4.73687 -0.0470524 -0.00105019
4.77237 -0.0463165 -0.00102518
4.80787 -0.0455977 -0.00100093
4.84339 -0.0448956 -0.000977476
4.87892 -0.0442096 -0.000954732
4.91446 -0.0435393 -0.000932715
4.95002 -0.0428841 -0.000911353
4.98559 -0.0422437 -0.000890664
5.02117 -0.0416174 -0.00087058
5.05677 -0.041005 -0.000851119
5.09237 -0.040406 -0.000832217
5.128 -0.0398201 -0.000813891
5.16363 -0.0392467 -0.000796084
5.19928 -0.0386857 -0.000778812
5.23494 -0.0381365 -0.00076202
5.27062 -0.0375989 -0.000745726
5.30631 -0.0370726 -0.000729877
5.34201 -0.0365572 -0.000714491
5.37773 -0.0360525 -0.000699519
5.41346 -0.035558 -0.000684978
5.4492 -0.0350736 -0.000670823
5.48497 -0.034599 -0.000657069
5.52074 -0.0341339 -0.000643675
5.55653 -0.0336781 -0.000630655
5.59233 -0.0332312 -0.00061797
5.62815 -0.0327931 -0.000605636
5.66399 -0.0323636 -0.000593614
5.69984 -0.0319424 -0.00058192
5.7357 -0.0315292 -0.000570518
5.77158 -0.031124 -0.000559422
5.80748 -0.0307264 -0.0005486
5.84339 -0.0303364 -0.000538065
5.87932 -0.0299536 -0.000527786
5.91526 -0.029578 -0.000517776
5.95122 -0.0292092 -0.000508006
5.9872 -0.0288473 -0.000498489
6.02319 -0.028492 -0.000489197
6.05919 -0.028143 -0.000480142
6.09522 -0.0278004 -0.000471299
6.13126 -0.0274639 -0.000462679
6.16732 -0.0271334 -0.000454257
6.20339 -0.0268088 -0.000446045
6.23949 -0.0264898 -0.00043802
6.27559 -0.0261764 -0.000430193
6.31172 -0.0258685 -0.000422542
6.34786 -0.0255658 -0.000415077
6.38403 -0.0252684 -0.000407777
6.42021 -0.024976 -0.000400653
6.4564 -0.0246885 -0.000393685
6.49262 -0.0244059 -0.000386883
6.52885 -0.0241281 -0.000380228
6.5651 -0.0238549 -0.00037373
6.60137 -0.0235861 -0.00036737
6.63766 -0.0233219 -0.000361159
6.67397 -0.0230619 -0.000355078
6.71029 -0.0228061 -0.000349138
6.74664 -0.0225545 -0.000343322
6.783 -0.022307 -0.000337638
6.81938 -0.0220634 -0.000332071
6.85579 -0.0218237 -0.00032663
6.89221 -0.0215878 -0.0003213
6.92865 -0.0213556 -0.000316088
6.96511 -0.021127 -0.000310982
7.00159 -0.020902 -0.000305988
7.0381 -0.0206804 -0.000301094
7.07462 -0.0204623 -0.000296307
7.11116 -0.0202475 -0.000291614
7.14772 -0.020036 -0.000287022
7.18431 -0.0198277 -0.00028252
7.22091 -0.0196225 -0.000278115
7.25754 -0.0194204 -0.000273794
7.29418 -0.0192214 -0.000269565
7.33085 -0.0190252 -0.000265416
7.36754 -0.018832 -0.000261355
7.40425 -0.0186416 -0.000257371
7.44099 -0.018454 -0.000253469
7.47774 -0.0182691 -0.00024964
7.51452 -0.0180869 -0.00024589
7.55132 -0.0179074 -0.000242209
7.58814 -0.0177304 -0.000238603
7.62498 -0.0175559 -0.000235064
7.66185 -0.0173839 -0.000231595
7.69874 -0.0172143 -0.00022819
7.73566 -0.0170471 -0.000224853
7.77259 -0.0168822 -0.000221575
7.80955 -0.0167197 -0.000218363
7.84654 -0.0165593 -0.000215207
7.88355 -0.0164012 -0.000212114
7.92058 -0.0162453 -0.000209075
7.95763 -0.0160915 -0.000206095
7.99471 -0.0159397 -0.000203167
8.03182 -0.0157901 -0.000200296
8.06895 -0.0156424 -0.000197474
8.1061 -0.0154967 -0.000194706
8.14328 -0.015353 -0.000191986
8.18049 -0.0152111 -0.000189317
8.21772 -0.0150712 -0.000186693
8.25497 -0.014933 -0.000184118
8.29226 -0.0147967 -0.000181587
8.32956 -0.0146622 -0.000179103
8.3669 -0.0145294 -0.00017666
8.40426 -0.0143983 -0.000174262
8.44165 -0.0142689 -0.000171904
8.47906 -0.0141412 -0.000169589
8.5165 -0.014015 -0.000167311
8.55397 -0.0138905 -0.000165075
8.59146 -0.0137676 -0.000162876
8.62899 -0.0136462 -0.000160716
8.66654 -0.0135263 -0.00015859
8.70412 -0.0134079 -0.000156502
8.74172 -0.013291 -0.000154448
8.77936 -0.0131755 -0.00015243
8.81702 -0.0130615 -0.000150444
8.85471 -0.0129488 -0.000148493
8.89244 -0.0128375 -0.000146572
8.93019 -0.0127276 -0.000144684
8.96797 -0.012619 -0.000142826
9.00578 -0.0125117 -0.000141
9.04362 -0.0124057 -0.000139202
9.08149 -0.0123009 -0.000137435
9.11939 -0.0121974 -0.000135695
9.15732 -0.0120951 -0.000133985
9.19528 -0.0119941 -0.0001323
9.23327 -0.0118942 -0.000130644
9.2713 -0.0117955 -0.000129012
9.30935 -0.0116979 -0.000127408
9.34744 -0.0116015 -0.000125828
9.38556 -0.0115061 -0.000124274
9.42371 -0.0114119 -0.000122743
9.46189 -0.0113188 -0.000121237
9.50011 -0.0112267 -0.000119753
9.53836 -0.0111356 -0.000118294
9.57664 -0.0110456 -0.000116856
9.61496 -0.0109566 -0.000115441
9.65331 -0.0108686 -0.000114046
9.69169 -0.0107816 -0.000112674
9.73011 -0.0106956 -0.000111322
9.76856 -0.0106105 -0.000109991
9.80704 -0.0105263 -0.000108679
9.84557 -0.0104431 -0.000107388
9.88412 -0.0103608 -0.000106115
9.92271 -0.0102794 -0.000104863
9.96134 -0.0101989 -0.000103627
10 -0.0101192 -0.000102411
10.0387 -0.0100404 -0.000101212
10.0774 -0.00996249 -0.000100032
10.1162 -0.00988538 -9.88674e-05
10.155 -0.00980909 -9.77214e-05
10.1939 -0.00973361 -9.65906e-05
10.2328 -0.00965893 -9.54775e-05
10.2717 -0.00958504 -9.43793e-05
10.3106 -0.00951192 -9.3298e-05
10.3496 -0.00943957 -9.22309e-05
10.3887 -0.00936798 -9.11803e-05
10.4278 -0.00929713 -9.01435e-05
10.4669 -0.00922701 -8.91225e-05
10.506 -0.00915761 -8.81147e-05
10.5452 -0.00908893 -8.71223e-05
10.5845 -0.00902095 -8.61426e-05
10.6238 -0.00895366 -8.51777e-05
10.6631 -0.00888706 -8.42252e-05
10.7024 -0.00882113 -8.3287e-05
10.7418 -0.00875587 -8.23606e-05
10.7813 -0.00869126 -8.14481e-05
10.8208 -0.0086273 -8.0547e-05
10.8603 -0.00856397 -7.96593e-05
10.8999 -0.00850128 -7.87827e-05
10.9395 -0.0084392 -7.7919e-05
10.9792 -0.00837774 -7.7066e-05
11.0189 -0.00831688 -7.62255e-05
11.0586 -0.00825661 -7.53953e-05
11.0984 -0.00819694 -7.45772e-05
11.1383 -0.00813784 -7.37691e-05
11.1781 -0.00807932 -7.29727e-05
11.2181 -0.00802136 -7.21859e-05
11.2581 -0.00796396 -7.14105e-05
11.2981 -0.00790711 -7.06443e-05
11.3381 -0.0078508 -6.98891e-05
11.3783 -0.00779503 -6.9143e-05
11.4184 -0.00773978 -6.84074e-05
11.4587 -0.00768506 -6.76806e-05
11.4989 -0.00763085 -6.6964e-05
11.5392 -0.00757715 -6.62558e-05
11.5796 -0.00752395 -6.55576e-05
11.62 -0.00747125 -6.48675e-05
11.6605 -0.00741903 -6.41871e-05
11.701 -0.0073673 -6.35146e-05
11.7415 -0.00731604 -6.28513e-05
11.7822 -0.00726526 -6.21958e-05
11.8228 -0.00721493 -6.15492e-05
11.8636 -0.00716507 -6.09101e-05
11.9043 -0.00711566 -6.02797e-05
11.9452 -0.0070667 -5.96565e-05
11.986 -0.00701817 -5.90418e-05
12.027 -0.00697009 -5.8434e-05
12.068 -0.00692243 -5.78344e-05
12.109 -0.0068752 -5.72416e-05
12.1501 -0.00682839 -5.66567e-05
12.1913 -0.00678199 -5.60783e-05
12.2325 -0.00673601 -5.55077e-05
12.2738 -0.00669042 -5.49434e-05
12.3151 -0.00664524 -5.43866e-05
12.3565 -0.00660045 -5.38359e-05
12.3979 -0.00655605 -5.32926e-05
12.4394 -0.00651203 -5.27551e-05
12.481 -0.0064684 -5.22247e-05
12.5226 -0.00642514 -5.17e-05
12.5643 -0.00638225 -5.11822e-05
12.6061 -0.00633973 -5.067e-05
12.6479 -0.00629757 -5.01644e-05
12.6898 -0.00625577 -4.96642e-05
12.7317 -0.00621432 -4.91706e-05
12.7737 -0.00617322 -4.86821e-05
12.8158 -0.00613247 -4.81999e-05
12.8579 -0.00609205 -4.77228e-05
12.9001 -0.00605198 -4.72518e-05
12.9424 -0.00601223 -4.67857e-05
12.9847 -0.00597282 -4.63256e-05
13.0271 -0.00593373 -4.58702e-05
13.0696 -0.00589496 -4.54206e-05
13.1121 -0.00585651 -4.49757e-05
13.1547 -0.00581837 -4.45363e-05
13.1974 -0.00578055 -4.41014e-05
13.2402 -0.00574302 -4.3672e-05
13.283 -0.00570581 -4.3247e-05
13.3259 -0.00566889 -4.28272e-05
13.3689 -0.00563226 -4.24117e-05
13.4119 -0.00559593 -4.20013e-05
13.455 -0.00555989 -4.1595e-05
13.4982 -0.00552413 -4.11938e-05
13.5415 -0.00548866 -4.07965e-05
13.5848 -0.00545346 -4.04041e-05
13.6283 -0.00541854 -4.00156e-05
13.6718 -0.00538389 -3.96318e-05
13.7153 -0.00534952 -3.92518e-05
13.759 -0.0053154 -3.88764e-05
13.8028 -0.00528156 -3.85046e-05
13.8466 -0.00524797 -3.81373e-05
13.8905 -0.00521464 -3.77736e-05
13.9345 -0.00518156 -3.74143e-05
13.9786 -0.00514873 -3.70584e-05
14.0227 -0.00511616 -3.67067e-05
14.067 -0.00508382 -3.63584e-05
14.1113 -0.00505174 -3.60142e-05
14.1558 -0.00501989 -3.56733e-05
14.2003 -0.00498828 -3.53364e-05
14.2449 -0.0049569 -3.50027e-05
14.2896 -0.00492576 -3.46729e-05
14.3344 -0.00489484 -3.43461e-05
14.3793 -0.00486415 -3.40232e-05
14.4243 -0.00483369 -3.37033e-05
14.4693 -0.00480345 -3.33871e-05
14.5145 -0.00477342 -3.30737e-05
14.5598 -0.00474362 -3.2764e-05
14.6052 -0.00471402 -3.24572e-05
14.6506 -0.00468464 -3.21538e-05
14.6962 -0.00465547 -3.18532e-05
14.7419 -0.00462651 -3.1556e-05
14.7877 -0.00459775 -3.12615e-05
14.8336 -0.00456919 -3.09704e-05
14.8796 -0.00454083 -3.06818e-05
14.9257 -0.00451267 -3.03965e-05
14.9719 -0.00448471 -3.01137e-05
15.0182 -0.00445694 -2.98341e-05
15.0647 -0.00442936 -2.9557e-05
15.1112 -0.00440196 -2.92829e-05
15.1579 -0.00437476 -2.90112e-05
15.2047 -0.00434774 -2.87426e-05
15.2516 -0.0043209 -2.84762e-05
15.2986 -0.00429424 -2.82128e-05
15.3458 -0.00426776 -2.79517e-05
15.393 -0.00424146 -2.76934e-05
15.4404 -0.00421533 -2.74373e-05
15.488 -0.00418937 -2.7184e-05
15.5356 -0.00416359 -2.69328e-05
15.5834 -0.00413797 -2.66843e-05
15.6313 -0.00411251 -2.64379e-05
15.6794 -0.00408722 -2.61942e-05
15.7276 -0.0040621 -2.59525e-05
15.7759 -0.00403713 -2.57134e-05
15.8243 -0.00401232 -2.54762e-05
15.873 -0.00398767 -2.52415e-05
15.9217 -0.00396317 -2.50088e-05
15.9706 -0.00393883 -2.47785e-05
16.0197 -0.00391464 -2.455e-05
16.0689 -0.00389059 -2.4324e-05
16.1182 -0.00386669 -2.40997e-05
16.1677 -0.00384294 -2.38778e-05
16.2174 -0.00381933 -2.36577e-05
16.2672 -0.00379586 -2.34398e-05
16.3172 -0.00377254 -2.32236e-05
16.3674 -0.00374935 -2.30096e-05
16.4177 -0.0037263 -2.27973e-05
16.4682 -0.00370338 -2.25871e-05
16.5189 -0.00368059 -2.23785e-05
16.5697 -0.00365794 -2.21721e-05
16.6208 -0.00363541 -2.19672e-05
16.672 -0.00361302 -2.17643e-05
16.7234 -0.00359075 -2.1563e-05
16.775 -0.0035686 -2.13636e-05
16.8268 -0.00354657 -2.11657e-05
16.8787 -0.00352467 -2.09698e-05
16.9309 -0.00350288 -2.07753e-05
16.9833 -0.00348122 -2.05827e-05
17.0359 -0.00345966 -2.03914e-05
17.0887 -0.00343822 -2.02021e-05
17.1418 -0.0034169 -2.0014e-05
17.195 -0.00339568 -1.98278e-05
17.2485 -0.00337457 -1.96428e-05
17.3022 -0.00335357 -1.94596e-05
17.3562 -0.00333267 -1.92776e-05
17.4104 -0.00331188 -1.90974e-05
17.4648 -0.00329119 -1.89183e-05
17.5195 -0.00327059 -1.87409e-05
17.5744 -0.0032501 -1.85647e-05
17.6296 -0.0032297 -1.83901e-05
17.6851 -0.00320939 -1.82166e-05
17.7408 -0.00318918 -1.80447e-05
17.7969 -0.00316906 -1.78738e-05
17.8532 -0.00314902 -1.77045e-05
17.9098 -0.00312908 -1.75362e-05
17.9667 -0.00310921 -1.73694e-05
18.0239 -0.00308943 -1.72036e-05
18.0815 -0.00306973 -1.70392e-05
18.1393 -0.00305011 -1.68758e-05
18.1975 -0.00303056 -1.67138e-05
18.256 -0.00301109 -1.65526e-05
18.3149 -0.00299169 -1.63928e-05
18.3742 -0.00297236 -1.62339e-05
18.4338 -0.0029531 -1.60763e-05
18.4938 -0.0029339 -1.59195e-05
18.5542 -0.00291477 -1.57639e-05
18.615 -0.00289569 -1.56091e-05
18.6762 -0.00287668 -1.54556e-05
18.7379 -0.00285772 -1.53027e-05
18.8 -0.00283881 -1.5151e-05
18.8625 -0.00281995 -1.5e-05
18.9255 -0.00280113 -1.48501e-05
18.9891 -0.00278236 -1.47008e-05
19.0531 -0.00276363 -1.45526e-05
19.1177 -0.00274494 -1.44049e-05
19.1828 -0.00272627 -1.42582e-05
19.2484 -0.00270764 -1.4112e-05
19.3147 -0.00268904 -1.39667e-05
19.3816 -0.00267045 -1.38219e-05
19.4491 -0.00265188 -1.3678e-05
19.5173 -0.00263333 -1.35344e-05
19.5862 -0.00261478 -1.33916e-05
19.6558 -0.00259623 -1.32492e-05
19.7262 -0.00257768 -1.31074e-05
19.7974 -0.00255912 -1.29658e-05
19.8694 -0.00254055 -1.28248e-05
19.9423 -0.00252195 -1.26841e-05
20.0162 -0.00250331 -1.25437e-05
20.091 -0.00248464 -1.24033e-05
20.1669 -0.00246592 -1.22634e-05
20.244 -0.00244714 -1.21234e-05
20.3222 -0.00242829 -1.19835e-05
20.4016 -0.00240935 -1.18432e-05
20.4825 -0.00239031 -1.17029e-05
20.5648 -0.00237116 -1.15622e-05
20.6487 -0.00235188 -1.14215e-05
20.7344 -0.00233244 -1.128e-05
20.8219 -0.00231281 -1.11381e-05
20.9115 -0.00229298 -1.09949e-05
21.0034 -0.00227291 -1.08509e-05
21.0979 -0.00225255 -1.07051e-05
21.1952 -0.00223184 -1.05579e-05
21.2959 -0.00221074 -1.04082e-05
21.4004 -0.00218915 -1.02562e-05
21.5093 -0.00216697 -1.01004e-05
21.6237 -0.00214405 -9.94058e-06
21.7448 -0.00212017 -9.77466e-06
21.8747 -0.00209501 -9.60127e-06
22.0165 -0.00206804 -9.41606e-06
22.1768 -0.00203818 -9.21295e-06
22.3723 -0.00200264 -8.97248e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.125Nc1Quantum/GAp_FRG.txt <==
-22.3723 1.42422e-21 1.24567e-20
-22.1768 -5.50373e-21 -3.37129e-21
-22.0165 6.13681e-21 7.11203e-22
-21.8747 -7.59995e-21 1.14852e-21
-21.7448 6.75434e-21 -2.22888e-21
-21.6237 -7.08187e-21 5.28668e-21
-21.5093 9.54225e-21 -2.80196e-21
-21.4004 -2.7034e-20 1.45412e-20
-21.2959 9.70366e-21 -1.97434e-22
-21.1952 -1.40424e-20 1.93348e-20
-21.0979 1.02733e-20 -1.06098e-20
-21.0034 2.40659e-21 1.59925e-20
-20.9115 7.50695e-21 -1.03751e-20
-20.8219 -7.47828e-21 1.50698e-20
-20.7344 9.02524e-21 -3.90422e-21
-20.6487 -1.44189e-20 2.47072e-20
-20.5648 1.71039e-20 -1.93174e-20
-20.4825 3.70314e-21 4.33597e-20
-20.4016 -4.42057e-21 -4.76747e-20
-20.3222 1.39519e-20 5.20843e-20
-20.244 1.99013e-20 -4.46433e-20
-20.1669 -2.59715e-20 2.72252e-20
-20.091 2.04266e-20 -1.63197e-20
-20.0162 -1.78755e-20 1.34031e-20
-19.9423 1.62208e-20 -1.293e-20
-19.8694 -1.60088e-20 1.35377e-20
-19.7974 1.65253e-20 -1.51772e-20
-19.7262 -1.71156e-20 1.68128e-20
-19.6558 1.92156e-20 -1.86038e-20
-19.5862 -2.09396e-20 1.9472e-20
-19.5173 2.54793e-20 -1.89566e-20
-19.4491 -2.71212e-20 1.80145e-20
-19.3816 3.02444e-20 -1.51259e-20
-19.3147 -2.98615e-20 1.53656e-20
-19.2484 3.20105e-20 -1.32572e-20
-19.1828 -3.24436e-20 1.51574e-20
-19.1177 3.53809e-20 -1.3898e-20
-19.0531 -3.56428e-20 1.81204e-20
-18.9891 3.76489e-20 -1.8896e-20
-18.9255 -3.60053e-20 2.41443e-20
-18.8625 3.8322e-20 -2.42989e-20
-18.8 -3.74887e-20 2.73184e-20
-18.7379 4.01472e-20 -2.55741e-20
-18.6762 -3.84949e-20 2.70782e-20
-18.615 3.94398e-20 -2.486e-20
-18.5542 -3.83349e-20 2.5331e-20
-18.4938 4.02005e-20 -2.27567e-20
-18.4338 -4.07073e-20 2.28849e-20
-18.3742 4.24085e-20 -2.14054e-20
-18.3149 -4.27311e-20 2.31901e-20
-18.256 4.43967e-20 -2.37431e-20
-18.1975 -4.58008e-20 2.6572e-20
-18.1393 4.89136e-20 -2.82018e-20
-18.0815 -5.09434e-20 3.23844e-20
-18.0239 5.31724e-20 -3.61643e-20
-17.9667 -5.32497e-20 4.18218e-20
-17.9098 5.42606e-20 -4.5937e-20
-17.8532 -5.43853e-20 5.01215e-20
-17.7969 5.56307e-20 -5.24055e-20
-17.7408 -5.51613e-20 5.4206e-20
-17.6851 5.5032e-20 -5.41973e-20
-17.6296 -5.43699e-20 5.34755e-20
-17.5744 5.49827e-20 -5.14081e-20
-17.5195 -5.54286e-20 4.90843e-20
-17.4648 5.59245e-20 -4.63457e-20
-17.4104 -5.56689e-20 4.40998e-20
-17.3562 5.54574e-20 -4.20003e-20
-17.3022 -5.53079e-20 4.03979e-20
-17.2485 5.55479e-20 -3.9027e-20
-17.195 -5.58076e-20 3.82772e-20
-17.1418 5.60834e-20 -3.80375e-20
-17.0887 -5.62858e-20 3.8423e-20
-17.0359 5.66489e-20 -3.91431e-20
-16.9833 -5.71697e-20 4.01933e-20
-16.9309 5.78258e-20 -4.14461e-20
-16.8787 -5.83958e-20 4.29511e-20
-16.8268 5.88418e-20 -4.45515e-20
-16.775 -5.91791e-20 4.61259e-20
-16.7234 5.95532e-20 -4.74718e-20
-16.672 -5.99642e-20 4.85104e-20
-16.6208 6.03853e-20 -4.91671e-20
-16.5697 -6.07369e-20 4.94276e-20
-16.5189 6.10593e-20 -4.92576e-20
-16.4682 -6.13954e-20 4.86647e-20
-16.4177 6.17803e-20 -4.76721e-20
-16.3674 -6.21569e-20 4.63645e-20
-16.3172 6.24775e-20 -4.48369e-20
-16.2672 -6.27055e-20 4.31944e-20
-16.2174 6.28741e-20 -4.1517e-20
-16.1677 -6.30098e-20 3.98775e-20
-16.1182 6.3141e-20 -3.83303e-20
-16.0689 -6.3266e-20 3.69366e-20
-16.0197 6.34056e-20 -3.57403e-20
-15.9706 -6.35733e-20 3.47657e-20
-15.9217 6.38064e-20 -3.40216e-20
-15.873 -6.41146e-20 3.35066e-20
-15.8243 6.45109e-20 -3.32201e-20
-15.7759 -6.49759e-20 3.31599e-20
-15.7276 6.55116e-20 -3.33193e-20
-15.6794 -6.60999e-20 3.36848e-20
-15.6313 6.67268e-20 -3.42347e-20
-15.5834 -6.73892e-20 3.49467e-20
-15.5356 6.80561e-20 -3.57904e-20
-15.488 -6.86987e-20 3.67362e-20
-15.4404 6.93082e-20 -3.77471e-20
-15.393 -6.9858e-20 3.87855e-20
-15.3458 7.03479e-20 -3.98047e-20
-15.2986 -7.07596e-20 4.0767e-20
-15.2516 7.10979e-20 -4.1633e-20
-15.2047 -7.13481e-20 4.23737e-20
-15.1579 7.1524e-20 -4.29601e-20
-15.1112 -7.16211e-20 4.33818e-20
-15.0647 7.16577e-20 -4.36297e-20
-15.0182 -7.16316e-20 4.3705e-20
-14.9719 7.15636e-20 -4.3619e-20
-14.9257 -7.14526e-20 4.33887e-20
-14.8796 7.13194e-20 -4.30327e-20
-14.8336 -7.11646e-20 4.25814e-20
-14.7877 7.10111e-20 -4.20564e-20
-14.7419 -7.08559e-20 4.14868e-20
-14.6962 7.07195e-20 -4.08977e-20
-14.6506 -7.05989e-20 4.03155e-20
-14.6052 7.0514e-20 -3.97595e-20
-14.5598 -7.04594e-20 3.92502e-20
-14.5145 7.04533e-20 -3.88042e-20
-14.4693 -7.04985e-20 3.84332e-20
-14.4243 7.05884e-20 -3.81532e-20
-14.3793 -7.07508e-20 3.7963e-20
-14.3344 7.09751e-20 -3.78785e-20
-14.2896 -7.12584e-20 3.78943e-20
-14.2449 7.16185e-20 -3.802e-20
-14.2003 -7.20412e-20 3.82531e-20
-14.1558 7.25385e-20 -3.85949e-20
-14.1113 -7.30967e-20 3.90433e-20
-14.067 7.37241e-20 -3.95982e-20
-14.0227 -7.44044e-20 4.02556e-20
-13.9786 7.51451e-20 -4.10118e-20
-13.9345 -7.59276e-20 4.18634e-20
-13.8905 7.67543e-20 -4.27992e-20
-13.8466 -7.76112e-20 4.38176e-20
-13.8028 7.84968e-20 -4.49e-20
-13.759 -7.93937e-20 4.60382e-20
-13.7153 8.03074e-20 -4.72149e-20
-13.6718 -8.12166e-20 4.84187e-20
-13.6283 8.21268e-20 -4.96235e-20
-13.5848 -8.30226e-20 5.0822e-20
-13.5415 8.39031e-20 -5.19879e-20
-13.4982 -8.47555e-20 5.31081e-20
-13.455 8.55879e-20 -5.41663e-20
-13.4119 -8.63783e-20 5.51463e-20
-13.3689 8.71418e-20 -5.60374e-20
-13.3259 -8.78555e-20 5.68281e-20
-13.283 8.85359e-20 -5.75111e-20
-13.2402 -8.91622e-20 5.80801e-20
-13.1974 8.97513e-20 -5.85325e-20
-13.1547 -9.02837e-20 5.88673e-20
-13.1121 9.07766e-20 -5.90861e-20
-13.0696 -9.12103e-20 5.91921e-20
-13.0271 9.16034e-20 -5.91922e-20
-12.9847 -9.19353e-20 5.90932e-20
-12.9424 9.22255e-20 -5.89054e-20
-12.9001 -9.2454e-20 5.86392e-20
-12.8579 9.2641e-20 -5.8307e-20
-12.8158 -9.27678e-20 5.79208e-20
-12.7737 9.28563e-20 -5.74942e-20
-12.7317 -9.28894e-20 5.7039e-20
-12.6898 9.28908e-20 -5.6568e-20
-12.6479 -9.28448e-20 5.60922e-20
-12.6061 9.2776e-20 -5.56222e-20
-12.5643 -9.26707e-20 5.51675e-20
-12.5226 9.25523e-20 -5.47358e-20
-12.481 -9.2408e-20 5.43351e-20
-12.4394 9.2262e-20 -5.39705e-20
-12.3979 -9.20971e-20 5.3647e-20
-12.3565 9.19387e-20 -5.33682e-20
-12.3151 -9.17724e-20 5.31373e-20
-12.2738 9.16151e-20 -5.29565e-20
-12.2325 -9.14571e-20 5.28261e-20
-12.1913 9.13148e-20 -5.27422e-20
-12.1501 -9.11717e-20 5.27115e-20
-12.109 9.10475e-20 -5.27281e-20
-12.068 -9.0929e-20 5.279e-20
-12.027 9.08293e-20 -5.28975e-20
-11.986 -9.0738e-20 5.30456e-20
-11.9452 9.06709e-20 -5.32326e-20
-11.9043 -9.06116e-20 5.3456e-20
-11.8636 9.05794e-20 -5.37124e-20
-11.8228 -9.05566e-20 5.39995e-20
-11.7822 9.05625e-20 -5.43141e-20
-11.7415 -9.0579e-20 5.46534e-20
-11.701 9.06251e-20 -5.50148e-20
-11.6605 -9.06823e-20 5.53951e-20
-11.62 9.07695e-20 -5.57917e-20
-11.5796 -9.08679e-20 5.62012e-20
-11.5392 9.09966e-20 -5.6621e-20
-11.4989 -9.11362e-20 5.70474e-20
-11.4587 9.13062e-20 -5.74781e-20
-11.4184 -9.14871e-20 5.79091e-20
-11.3783 9.16987e-20 -5.83385e-20
-11.3381 -9.19212e-20 5.87624e-20
-11.2981 9.21746e-20 -5.91793e-20
-11.2581 -9.2439e-20 5.95856e-20
-11.2181 9.27345e-20 -5.99806e-20
-11.1781 -9.30407e-20 6.03609e-20
-11.1383 9.3378e-20 -6.07266e-20
-11.0984 -9.37254e-20 6.10748e-20
-11.0586 9.41034e-20 -6.14061e-20
-11.0189 -9.44904e-20 6.1718e-20
-10.9792 9.4907e-20 -6.20115e-20
-10.9395 -9.53309e-20 6.22846e-20
-10.8999 9.57829e-20 -6.25385e-20
-10.8603 -9.62402e-20 6.27714e-20
-10.8208 9.67235e-20 -6.29848e-20
-10.7813 -9.72096e-20 6.31769e-20
-10.7418 9.77193e-20 -6.33495e-20
-10.7024 -9.82288e-20 6.35011e-20
-10.6631 9.87592e-20 -6.36335e-20
-10.6238 -9.9286e-20 6.37456e-20
-10.5845 9.98307e-20 -6.38394e-20
-10.5452 -1.00368e-19 6.39142e-20
-10.506 1.0092e-19 -6.39722e-20
-10.4669 -1.01462e-19 6.40131e-20
-10.4278 1.02015e-19 -6.40392e-20
-10.3887 -1.02553e-19 6.40507e-20
-10.3496 1.03101e-19 -6.40499e-20
-10.3106 -1.0363e-19 6.40374e-20
-10.2717 1.04165e-19 -6.40153e-20
-10.2328 -1.0468e-19 6.39844e-20
-10.1939 1.05198e-19 -6.39466e-20
-10.155 -1.05693e-19 6.39029e-20
-10.1162 1.0619e-19 -6.38549e-20
-10.0774 -1.06661e-19 6.38035e-20
-10.0387 1.07132e-19 -6.375e-20
-10 -1.07575e-19 6.36953e-20
-9.96134 1.08016e-19 -6.36403e-20
-9.92271 -1.08429e-19 6.35861e-20
-9.88412 1.08838e-19 -6.35331e-20
-9.84557 -1.09216e-19 6.34824e-20
-9.80704 1.0959e-19 -6.34342e-20
-9.76856 -1.09933e-19 6.33897e-20
-9.73011 1.1027e-19 -6.33486e-20
-9.69169 -1.10576e-19 6.33123e-20
-9.65331 1.10876e-19 -6.32803e-20
-9.61496 -1.11143e-19 6.32537e-20
-9.57664 1.11405e-19 -6.32319e-20
-9.53836 -1.11634e-19 6.32162e-20
-9.50011 1.11859e-19 -6.32053e-20
-9.46189 -1.12052e-19 6.32006e-20
-9.42371 1.12241e-19 -6.32006e-20
-9.38556 -1.12399e-19 6.32067e-20
-9.34744 1.12555e-19 -6.3217e-20
-9.30935 -1.1268e-19 6.32328e-20
-9.2713 1.12804e-19 -6.32522e-20
-9.23327 -1.12899e-19 6.32764e-20
-9.19528 1.12994e-19 -6.33035e-20
-9.15732 -1.13062e-19 6.33345e-20
-9.11939 1.13131e-19 -6.33674e-20
-9.08149 -1.13173e-19 6.34034e-20
-9.04362 1.13219e-19 -6.34404e-20
-9.00578 -1.13239e-19 6.34796e-20
-8.96797 1.13264e-19 -6.3519e-20
-8.93019 -1.13265e-19 6.35598e-20
-8.89244 1.13273e-19 -6.36e-20
-8.85471 -1.13258e-19 6.36408e-20
-8.81702 1.13251e-19 -6.36804e-20
-8.77936 -1.13225e-19 6.37199e-20
-8.74172 1.13207e-19 -6.37576e-20
-8.70412 -1.13171e-19 6.37948e-20
-8.66654 1.13146e-19 -6.38296e-20
-8.62899 -1.13105e-19 6.38634e-20
-8.59146 1.13076e-19 -6.38945e-20
-8.55397 -1.13032e-19 6.39241e-20
-8.5165 1.13002e-19 -6.39509e-20
-8.47906 -1.12959e-19 6.39759e-20
-8.44165 1.12931e-19 -6.39978e-20
-8.40426 -1.12891e-19 6.40178e-20
-8.3669 1.12867e-19 -6.40346e-20
-8.32956 -1.12832e-19 6.40495e-20
-8.29226 1.12815e-19 -6.40612e-20
-8.25497 -1.12788e-19 6.40709e-20
-8.21772 1.12779e-19 -6.40776e-20
-8.18049 -1.1276e-19 6.40824e-20
-8.14328 1.12761e-19 -6.40842e-20
-8.1061 -1.12753e-19 6.40843e-20
-8.06895 1.12764e-19 -6.40817e-20
-8.03182 -1.12767e-19 6.40776e-20
-7.99471 1.12791e-19 -6.4071e-20
-7.95763 -1.12806e-19 6.40631e-20
-7.92058 1.12843e-19 -6.40529e-20
-7.88355 -1.12871e-19 6.40418e-20
-7.84654 1.12921e-19 -6.40287e-20
-7.80955 -1.12963e-19 6.40149e-20
-7.77259 1.13026e-19 -6.39994e-20
-7.73566 -1.13081e-19 6.39835e-20
-7.69874 1.13158e-19 -6.39662e-20
-7.66185 -1.13228e-19 6.39489e-20
-7.62498 1.13318e-19 -6.39303e-20
-7.58814 -1.13401e-19 6.39122e-20
-7.55132 1.13505e-19 -6.38931e-20
-7.51452 -1.13601e-19 6.38748e-20
-7.47774 1.13717e-19 -6.38556e-20
-7.44099 -1.13826e-19 6.38376e-20
-7.40425 1.13955e-19 -6.38191e-20
-7.36754 -1.14075e-19 6.3802e-20
-7.33085 1.14215e-19 -6.37847e-20
-7.29418 -1.14347e-19 6.37689e-20
-7.25754 1.14498e-19 -6.37533e-20
-7.22091 -1.1464e-19 6.37394e-20
-7.18431 1.14801e-19 -6.37258e-20
-7.14772 -1.14953e-19 6.37143e-20
-7.11116 1.15123e-19 -6.37031e-20
-7.07462 -1.15283e-19 6.36942e-20
-7.0381 1.15462e-19 -6.36858e-20
-7.00159 -1.1563e-19 6.36799e-20
-6.96511 1.15816e-19 -6.36744e-20
-6.92865 -1.1599e-19 6.36716e-20
-6.89221 1.16183e-19 -6.36694e-20
-6.85579 -1.16364e-19 6.367e-20
-6.81938 1.16562e-19 -6.36712e-20
-6.783 -1.16748e-19 6.36752e-20
-6.74664 1.1695e-19 -6.36799e-20
-6.71029 -1.1714e-19 6.36875e-20
-6.67397 1.17347e-19 -6.36958e-20
-6.63766 -1.1754e-19 6.37071e-20
-6.60137 1.17749e-19 -6.3719e-20
-6.5651 -1.17944e-19 6.37341e-20
-6.52885 1.18155e-19 -6.37497e-20
-6.49262 -1.18351e-19 6.37685e-20
-6.4564 1.18562e-19 -6.37879e-20
-6.42021 -1.18759e-19 6.38104e-20
-6.38403 1.1897e-19 -6.38335e-20
-6.34786 -1.19166e-19 6.38598e-20
-6.31172 1.19377e-19 -6.38865e-20
-6.27559 -1.19571e-19 6.39165e-20
-6.23949 1.1978e-19 -6.39468e-20
-6.20339 -1.19972e-19 6.39804e-20
-6.16732 1.20178e-19 -6.40142e-20
-6.13126 -1.20367e-19 6.40512e-20
-6.09522 1.2057e-19 -6.40884e-20
-6.05919 -1.20756e-19 6.41288e-20
-6.02319 1.20955e-19 -6.41692e-20
-5.9872 -1.21137e-19 6.42127e-20
-5.95122 1.21332e-19 -6.42561e-20
-5.91526 -1.21509e-19 6.43026e-20
-5.87932 1.21699e-19 -6.43488e-20
-5.84339 -1.21871e-19 6.4398e-20
-5.80748 1.22056e-19 -6.44468e-20
-5.77158 -1.22222e-19 6.44986e-20
-5.7357 1.22401e-19 -6.45497e-20
-5.69984 -1.22561e-19 6.46037e-20
-5.66399 1.22735e-19 -6.46569e-20
-5.62815 -1.22889e-19 6.47129e-20
-5.59233 1.23056e-19 -6.4768e-20
-5.55653 -1.23204e-19 6.48257e-20
-5.52074 1.23364e-19 -6.48824e-20
-5.48497 -1.23506e-19 6.49416e-20
-5.4492 1.2366e-19 -6.49997e-20
-5.41346 -1.23794e-19 6.50602e-20
-5.37773 1.23941e-19 -6.51194e-20
-5.34201 -1.24068e-19 6.51809e-20
-5.30631 1.24209e-19 -6.5241e-20
-5.27062 -1.24329e-19 6.53033e-20
-5.23494 1.24463e-19 -6.53641e-20
-5.19928 -1.24576e-19 6.5427e-20
-5.16363 1.24702e-19 -6.54882e-20
-5.128 -1.24809e-19 6.55515e-20
-5.09237 1.24928e-19 -6.56129e-20
-5.05677 -1.25028e-19 6.56763e-20
-5.02117 1.25141e-19 -6.57379e-20
-4.98559 -1.25233e-19 6.58012e-20
-4.95002 1.25339e-19 -6.58626e-20
-4.91446 -1.25425e-19 6.59257e-20
-4.87892 1.25525e-19 -6.59868e-20
-4.84339 -1.25604e-19 6.60495e-20
-4.80787 1.25697e-19 -6.61101e-20
-4.77237 -1.2577e-19 6.61723e-20
-4.73687 1.25857e-19 -6.62322e-20
-4.70139 -1.25924e-19 6.62936e-20
-4.66592 1.26005e-19 -6.63528e-20
-4.63046 -1.26065e-19 6.64133e-20
-4.59502 1.2614e-19 -6.64715e-20
-4.55958 -1.26195e-19 6.6531e-20
-4.52416 1.26264e-19 -6.65882e-20
-4.48875 -1.26314e-19 6.66466e-20
-4.45335 1.26377e-19 -6.67026e-20
-4.41797 -1.26421e-19 6.67597e-20
-4.38259 1.2648e-19 -6.68144e-20
-4.34722 -1.26518e-19 6.68702e-20
-4.31187 1.26572e-19 -6.69236e-20
-4.27653 -1.26606e-19 6.6978e-20
-4.24119 1.26654e-19 -6.70299e-20
-4.20587 -1.26683e-19 6.70828e-20
-4.17056 1.26727e-19 -6.71332e-20
-4.13526 -1.26752e-19 6.71846e-20
-4.09997 1.26791e-19 -6.72334e-20
-4.06469 -1.26811e-19 6.72831e-20
-4.02942 1.26847e-19 -6.73304e-20
-3.99416 -1.26863e-19 6.73785e-20
-3.95891 1.26894e-19 -6.74241e-20
-3.92367 -1.26907e-19 6.74706e-20
-3.88844 1.26934e-19 -6.75145e-20
-3.85322 -1.26943e-19 6.75593e-20
-3.81801 1.26967e-19 -6.76016e-20
-3.7828 -1.26972e-19 6.76447e-20
-3.74761 1.26993e-19 -6.76853e-20
-3.71243 -1.26995e-19 6.77267e-20
-3.67726 1.27013e-19 -6.77656e-20
-3.64209 -1.27012e-19 6.78054e-20
-3.60694 1.27026e-19 -6.78426e-20
-3.57179 -1.27022e-19 6.78807e-20
-3.53665 1.27035e-19 -6.79163e-20
-3.50152 -1.27028e-19 6.79528e-20
-3.4664 1.27037e-19 -6.79867e-20
-3.43129 -1.27028e-19 6.80215e-20
-3.39619 1.27035e-19 -6.80539e-20
-3.36109 -1.27024e-19 6.80871e-20
-3.32601 1.27029e-19 -6.81179e-20
-3.29093 -1.27015e-19 6.81495e-20
-3.25586 1.27018e-19 -6.81788e-20
-3.2208 -1.27002e-19 6.82089e-20
-3.18574 1.27003e-19 -6.82367e-20
-3.1507 -1.26986e-19 6.82653e-20
-3.11566 1.26985e-19 -6.82915e-20
-3.08063 -1.26966e-19 6.83187e-20
-3.0456 1.26963e-19 -6.83436e-20
-3.01059 -1.26943e-19 6.83693e-20
-2.97558 1.26939e-19 -6.83928e-20
-2.94058 -1.26917e-19 6.84171e-20
-2.90558 1.26912e-19 -6.84393e-20
-2.87059 -1.26888e-19 6.84623e-20
-2.83561 1.26882e-19 -6.84832e-20
-2.80064 -1.26857e-19 6.8505e-20
-2.76567 1.2685e-19 -6.85246e-20
-2.73071 -1.26825e-19 6.85451e-20
-2.69576 1.26816e-19 -6.85635e-20
-2.66081 -1.2679e-19 6.85829e-20
-2.62587 1.26781e-19 -6.86002e-20
-2.59094 -1.26754e-19 6.86184e-20
-2.55601 1.26744e-19 -6.86346e-20
-2.52109 -1.26717e-19 6.86517e-20
-2.48617 1.26706e-19 -6.86668e-20
-2.45126 -1.26678e-19 6.86829e-20
-2.41636 1.26668e-19 -6.8697e-20
-2.38146 -1.2664e-19 6.87121e-20
-2.34657 1.26629e-19 -6.87253e-20
-2.31168 -1.266e-19 6.87394e-20
-2.2768 1.26589e-19 -6.87517e-20
-2.24192 -1.26561e-19 6.8765e-20
-2.20705 1.26549e-19 -6.87764e-20
-2.17219 -1.26521e-19 6.87887e-20
-2.13733 1.2651e-19 -6.87993e-20
-2.10247 -1.26482e-19 6.88109e-20
-2.06762 1.26471e-19 -6.88207e-20
-2.03278 -1.26444e-19 6.88315e-20
-1.99794 1.26433e-19 -6.88406e-20
-1.9631 -1.26406e-19 6.88507e-20
-1.92827 1.26397e-19 -6.8859e-20
-1.89345 -1.2637e-19 6.88684e-20
-1.85862 1.26361e-19 -6.88761e-20
-1.82381 -1.26336e-19 6.8885e-20
-1.78899 1.26327e-19 -6.88919e-20
-1.75419 -1.26305e-19 6.89004e-20
-1.71938 1.26292e-19 -6.89062e-20
-1.68458 -1.26283e-19 6.89154e-20
-1.64979 1.26247e-19 -6.89179e-20
-1.61499 -1.2629e-19 6.89326e-20
-1.58021 1.2615e-19 -6.89221e-20
-1.54542 -1.26411e-19 6.89618e-20
-1.51064 1.25844e-19 -6.88997e-20
-1.47586 -1.26946e-19 6.90375e-20
-1.44109 1.24799e-19 -6.87837e-20
-1.40632 -1.28887e-19 6.92627e-20
-1.37155 1.21506e-19 -6.83507e-20
-1.33679 -1.35316e-19 6.98383e-20
-1.30203 1.1266e-19 -6.68773e-20
-1.26727 -1.56305e-19 7.01961e-20
-1.23251 9.42771e-20 -6.24157e-20
-1.19776 -2.34188e-19 5.05384e-20
-1.16301 6.80383e-20 -5.25358e-20
-1.12827 -2.02057e-19 -3.08299e-19
-1.09352 4.3755e-20 -3.91158e-20
-1.05878 4.37639e-20 -1.13064e-19
-1.02405 2.80238e-20 -2.77133e-20
-0.989309 2.96728e-20 -4.96998e-20
-0.954576 2.01124e-20 -2.09892e-20
-0.919844 2.24365e-20 -3.40246e-20
-0.885115 1.808e-20 -1.9139e-20
-0.850388 2.42084e-20 -3.75388e-20
-0.815663 2.46074e-20 -2.48994e-20
-0.78094 3.90491e-20 -1.66162e-19
-0.746219 1.46984e-19 -7.03435e-20
-0.711499 -3.68679e-20 3.44198e-20
-0.676781 -3.14014e-20 5.40931e-20
-0.642065 -2.21457e-20 2.27872e-20
-0.60735 -3.47761e-20 6.37414e-20
-0.572637 -5.10673e-20 4.36393e-20
-0.537925 5.9094e-20 -4.81092e-20
-0.503214 3.70172e-20 -7.12876e-20
-0.468504 2.38614e-20 -2.42627e-20
-0.433796 3.98898e-20 -8.32058e-20
-0.399089 8.48283e-20 -5.93125e-20
-0.364382 -3.8588e-20 3.56165e-20
-0.329676 -3.2582e-20 5.73665e-20
-0.294972 -2.88729e-20 2.83758e-20
-0.260267 3.1813e-19 3.17136e-20
-0.225564 4.04138e-20 -1.5793e-19
-0.190861 2.60994e-20 -2.61168e-20
-0.156158 4.11366e-20 -9.07476e-20
-0.121456 1.29311e-19 -6.87693e-20
-0.0867541 -3.32013e-20 3.16404e-20
-0.0520524 -3.36418e-20 6.11504e-20
-0.0173508 -5.28302e-20 4.41106e-20
0.0173508 1.02045e-19 -5.48044e-20
0.0520524 -8.64754e-20 9.04718e-20
0.0867541 1.13613e-19 -4.48226e-20
0.121456 -1.10248e-19 6.76308e-20
0.156158 9.66416e-20 -8.98693e-20
0.190861 -1.16737e-19 3.65436e-20
0.225564 1.02576e-19 -8.54792e-20
0.260267 -1.09932e-19 7.53135e-20
0.294972 1.18227e-19 -3.9751e-20
0.329676 -9.18698e-20 9.73414e-20
0.364382 1.18635e-19 -4.84439e-20
0.399089 -1.15942e-19 6.37636e-20
0.433796 9.81517e-20 -9.27797e-20
0.468504 -1.18286e-19 3.26689e-20
0.503214 9.61887e-20 -9.48948e-20
0.537925 -1.17901e-19 5.80823e-20
0.572637 1.18528e-19 -5.5178e-20
0.60735 -9.45185e-20 9.65754e-20
0.642065 1.18015e-19 -2.96462e-20
0.676781 -9.14367e-20 9.90359e-20
0.711499 1.19524e-19 -4.71802e-20
0.746219 -1.14448e-19 6.99728e-20
0.78094 1.04846e-19 -8.63041e-20
0.815663 -1.18835e-19 3.38059e-20
0.850388 8.1897e-20 -1.0484e-19
0.885115 -1.15588e-19 2.10537e-20
0.919844 7.85495e-20 -1.06354e-19
0.954576 -1.17037e-19 2.57096e-20
0.989309 8.94808e-20 -1.00337e-19
1.02405 -1.19279e-19 3.86205e-20
1.05878 1.01698e-19 -8.97281e-20
1.09352 -1.18967e-19 5.17703e-20
1.12827 1.09095e-19 -7.98401e-20
1.16301 -1.1723e-19 6.06797e-20
1.19776 1.12445e-19 -7.35861e-20
1.23251 -1.15749e-19 6.53423e-20
1.26727 1.13737e-19 -7.04902e-20
1.30203 -1.14908e-19 6.73788e-20
1.33679 1.14144e-19 -6.91941e-20
1.37155 -1.14483e-19 6.81426e-20
1.40632 1.14196e-19 -6.87106e-20
1.44109 -1.14243e-19 6.83837e-20
1.47586 1.14113e-19 -6.85367e-20
1.51064 -1.14067e-19 6.8436e-20
1.54542 1.13983e-19 -6.8464e-20
1.58021 -1.13907e-19 6.84258e-20
1.61499 1.13833e-19 -6.84186e-20
1.64979 -1.13749e-19 6.83948e-20
1.68458 1.13675e-19 -6.83772e-20
1.71938 -1.13587e-19 6.8355e-20
1.75419 1.13512e-19 -6.83332e-20
1.78899 -1.13422e-19 6.83095e-20
1.82381 1.13345e-19 -6.82849e-20
1.85862 -1.13253e-19 6.82587e-20
1.89345 1.13175e-19 -6.82314e-20
1.92827 -1.13082e-19 6.82026e-20
1.9631 1.13003e-19 -6.81726e-20
1.99794 -1.12909e-19 6.8141e-20
2.03278 1.1283e-19 -6.81081e-20
2.06762 -1.12735e-19 6.80736e-20
2.10247 1.12655e-19 -6.80376e-20
2.13733 -1.12561e-19 6.79999e-20
2.17219 1.12481e-19 -6.79608e-20
2.20705 -1.12387e-19 6.79199e-20
2.24192 1.12307e-19 -6.78774e-20
2.2768 -1.12214e-19 6.78331e-20
2.31168 1.12135e-19 -6.77871e-20
2.34657 -1.12042e-19 6.77391e-20
2.38146 1.11964e-19 -6.76894e-20
2.41636 -1.11873e-19 6.76377e-20
2.45126 1.11797e-19 -6.75842e-20
2.48617 -1.11707e-19 6.75285e-20
2.52109 1.11633e-19 -6.74709e-20
2.55601 -1.11545e-19 6.74111e-20
2.59094 1.11473e-19 -6.73493e-20
2.62587 -1.11387e-19 6.72852e-20
2.66081 1.11317e-19 -6.7219e-20
2.69576 -1.11235e-19 6.71504e-20
2.73071 1.11168e-19 -6.70796e-20
2.76567 -1.11089e-19 6.70062e-20
2.80064 1.11025e-19 -6.69306e-20
2.83561 -1.10949e-19 6.68524e-20
2.87059 1.1089e-19 -6.67718e-20
2.90558 -1.10818e-19 6.66885e-20
2.94058 1.10762e-19 -6.66027e-20
2.97558 -1.10694e-19 6.65141e-20
3.01059 1.10643e-19 -6.64228e-20
3.0456 -1.1058e-19 6.63288e-20
3.08063 1.10533e-19 -6.62319e-20
3.11566 -1.10476e-19 6.61322e-20
3.1507 1.10434e-19 -6.60295e-20
3.18574 -1.10382e-19 6.59239e-20
3.2208 1.10346e-19 -6.58152e-20
3.25586 -1.103e-19 6.57035e-20
3.29093 1.1027e-19 -6.55887e-20
3.32601 -1.1023e-19 6.54707e-20
3.36109 1.10206e-19 -6.53494e-20
3.39619 -1.10172e-19 6.52249e-20
3.43129 1.10156e-19 -6.50971e-20
3.4664 -1.10129e-19 6.4966e-20
3.50152 1.1012e-19 -6.48313e-20
3.53665 -1.101e-19 6.46933e-20
3.57179 1.10098e-19 -6.45517e-20
3.60694 -1.10086e-19 6.44067e-20
3.64209 1.10092e-19 -6.42579e-20
3.67726 -1.10088e-19 6.41058e-20
3.71243 1.10102e-19 -6.39497e-20
3.74761 -1.10107e-19 6.37902e-20
3.7828 1.10129e-19 -6.36266e-20
3.81801 -1.10142e-19 6.34596e-20
3.85322 1.10173e-19 -6.32884e-20
3.88844 -1.10195e-19 6.31138e-20
3.92367 1.10235e-19 -6.29348e-20
3.95891 -1.10267e-19 6.27525e-20
3.99416 1.10316e-19 -6.25656e-20
4.02942 -1.10357e-19 6.23754e-20
4.06469 1.10415e-19 -6.21806e-20
4.09997 -1.10466e-19 6.19824e-20
4.13526 1.10534e-19 -6.17795e-20
4.17056 -1.10594e-19 6.15734e-20
4.20587 1.10673e-19 -6.13623e-20
4.24119 -1.10743e-19 6.11481e-20
4.27653 1.10831e-19 -6.0929e-20
4.31187 -1.10911e-19 6.07067e-20
4.34722 1.1101e-19 -6.04794e-20
4.38259 -1.111e-19 6.0249e-20
4.41797 1.11209e-19 -6.00136e-20
4.45335 -1.1131e-19 5.97752e-20
4.48875 1.11429e-19 -5.95317e-20
4.52416 -1.11539e-19 5.92855e-20
4.55958 1.11669e-19 -5.9034e-20
4.59502 -1.1179e-19 5.878e-20
4.63046 1.11929e-19 -5.85207e-20
4.66592 -1.1206e-19 5.82591e-20
4.70139 1.12209e-19 -5.79923e-20
4.73687 -1.1235e-19 5.77234e-20
4.77237 1.1251e-19 -5.74493e-20
4.80787 -1.1266e-19 5.71735e-20
4.84339 1.12829e-19 -5.68925e-20
4.87892 -1.12989e-19 5.66101e-20
4.91446 1.13167e-19 -5.63226e-20
4.95002 -1.13337e-19 5.60342e-20
4.98559 1.13524e-19 -5.57409e-20
5.02117 -1.13702e-19 5.54471e-20
5.05677 1.13897e-19 -5.51486e-20
5.09237 -1.14083e-19 5.48501e-20
5.128 1.14287e-19 -5.45471e-20
5.16363 -1.14481e-19 5.42449e-20
5.19928 1.14691e-19 -5.39384e-20
5.23494 -1.14892e-19 5.36333e-20
5.27062 1.1511e-19 -5.33245e-20
5.30631 -1.15318e-19 5.30177e-20
5.34201 1.15541e-19 -5.27077e-20
5.37773 -1.15754e-19 5.24006e-20
5.41346 1.15983e-19 -5.20908e-20
5.4492 -1.16201e-19 5.17849e-20
5.48497 1.16434e-19 -5.14768e-20
5.52074 -1.16656e-19 5.11737e-20
5.55653 1.16893e-19 -5.08692e-20
5.59233 -1.17118e-19 5.05707e-20
5.62815 1.17357e-19 -5.02717e-20
5.66399 -1.17584e-19 4.99799e-20
5.69984 1.17824e-19 -4.96886e-20
5.7357 -1.18052e-19 4.94058e-20
5.77158 1.18292e-19 -4.91245e-20
5.80748 -1.18519e-19 4.88532e-20
5.84339 1.18758e-19 -4.85846e-20
5.87932 -1.18983e-19 4.83274e-20
5.91526 1.19219e-19 -4.80743e-20
5.95122 -1.1944e-19 4.78342e-20
5.9872 1.19672e-19 -4.75995e-20
6.02319 -1.19888e-19 4.73798e-20
6.05919 1.20114e-19 -4.71669e-20
6.09522 -1.20323e-19 4.69708e-20
6.13126 1.2054e-19 -4.67832e-20
6.16732 -1.2074e-19 4.66143e-20
6.20339 1.20947e-19 -4.64557e-20
6.23949 -1.21135e-19 4.63178e-20
6.27559 1.2133e-19 -4.61919e-20
6.31172 -1.21504e-19 4.60888e-20
6.34786 1.21683e-19 -4.59997e-20
6.38403 -1.21841e-19 4.59354e-20
6.42021 1.22002e-19 -4.5887e-20
6.4564 -1.2214e-19 4.58655e-20
6.49262 1.2228e-19 -4.58618e-20
6.52885 -1.22394e-19 4.58869e-20
6.5651 1.22509e-19 -4.59319e-20
6.60137 -1.22597e-19 4.60076e-20
6.63766 1.22683e-19 -4.61047e-20
6.67397 -1.2274e-19 4.62344e-20
6.71029 1.22793e-19 -4.63872e-20
6.74664 -1.22814e-19 4.6574e-20
6.783 1.22828e-19 -4.67854e-20
6.81938 -1.22809e-19 4.70319e-20
6.85579 1.2278e-19 -4.7304e-20
6.89221 -1.22714e-19 4.76122e-20
6.92865 1.22636e-19 -4.79467e-20
6.96511 -1.22518e-19 4.83174e-20
7.00159 1.22386e-19 -4.87148e-20
7.0381 -1.22209e-19 4.9148e-20
7.07462 1.22015e-19 -4.96077e-20
7.11116 -1.21774e-19 5.01021e-20
7.14772 1.21512e-19 -5.0622e-20
7.18431 -1.212e-19 5.1175e-20
7.22091 1.20864e-19 -5.17516e-20
7.25754 -1.20474e-19 5.23587e-20
7.29418 1.20059e-19 -5.29869e-20
7.33085 -1.19587e-19 5.3642e-20
7.36754 1.19087e-19 -5.4315e-20
7.40425 -1.18528e-19 5.50103e-20
7.44099 1.17939e-19 -5.57196e-20
7.47774 -1.17291e-19 5.64457e-20
7.51452 1.16611e-19 -5.71809e-20
7.55132 -1.15872e-19 5.7927e-20
7.58814 1.15101e-19 -5.86766e-20
7.62498 -1.14271e-19 5.94305e-20
7.66185 1.13411e-19 -6.0182e-20
7.69874 -1.12494e-19 6.09308e-20
7.73566 1.11549e-19 -6.1671e-20
7.77259 -1.1055e-19 6.24014e-20
7.80955 1.09527e-19 -6.31172e-20
7.84654 -1.08455e-19 6.38163e-20
7.88355 1.07364e-19 -6.4495e-20
7.92058 -1.06229e-19 6.51507e-20
7.95763 1.05081e-19 -6.57809e-20
7.99471 -1.03898e-19 6.63824e-20
8.03182 1.02708e-19 -6.69544e-20
8.06895 -1.01491e-19 6.74931e-20
8.1061 1.00275e-19 -6.79992e-20
8.14328 -9.90404e-20 6.84687e-20
8.18049 9.78161e-20 -6.89038e-20
8.21772 -9.65825e-20 6.93003e-20
8.25497 9.53679e-20 -6.96617e-20
8.29226 -9.41535e-20 6.9984e-20
8.32956 9.29668e-20 -7.02719e-20
8.3669 -9.17898e-20 7.05212e-20
8.40426 9.0649e-20 -7.07378e-20
8.44165 -8.9527e-20 7.09175e-20
8.47906 8.84492e-20 -7.10673e-20
8.5165 -8.73987e-20 7.11827e-20
8.55397 8.63999e-20 -7.12714e-20
8.59146 -8.54363e-20 7.13291e-20
8.62899 8.45314e-20 -7.13639e-20
8.66654 -8.36689e-20 7.13713e-20
8.70412 8.28713e-20 -7.13598e-20
8.74172 -8.21227e-20 7.13246e-20
8.77936 8.14448e-20 -7.12747e-20
8.81702 -8.0822e-20 7.12049e-20
8.85471 8.02753e-20 -7.1124e-20
8.89244 -7.97893e-20 7.1027e-20
8.93019 7.93845e-20 -7.09223e-20
8.96797 -7.90458e-20 7.08046e-20
9.00578 7.87932e-20 -7.06822e-20
9.04362 -7.8612e-20 7.05493e-20
9.08149 7.85219e-20 -7.04139e-20
9.11939 -7.85083e-20 7.02697e-20
9.15732 7.85912e-20 -7.01243e-20
9.19528 -7.87557e-20 6.9971e-20
9.23327 7.90222e-20 -6.98165e-20
9.2713 -7.93758e-20 6.96537e-20
9.30935 7.98371e-20 -6.94884e-20
9.34744 -8.03914e-20 6.93129e-20
9.38556 8.10595e-20 -6.9132e-20
9.42371 -8.18264e-20 6.89374e-20
9.46189 8.27136e-20 -6.87326e-20
9.50011 -8.37058e-20 6.85085e-20
9.53836 8.48249e-20 -6.82673e-20
9.57664 -8.60549e-20 6.79992e-20
9.61496 8.74183e-20 -6.77047e-20
9.65331 -8.88981e-20 6.73733e-20
9.69169 9.05171e-20 -6.70037e-20
9.73011 -9.22568e-20 6.6585e-20
9.76856 9.41403e-20 -6.61137e-20
9.80704 -9.61468e-20 6.55788e-20
9.84557 9.82993e-20 -6.49748e-20
9.88412 -1.00574e-19 6.42908e-20
9.92271 1.02993e-19 -6.35198e-20
9.96134 -1.0553e-19 6.26517e-20
10 1.08205e-19 -6.16782e-20
10.0387 -1.10987e-19 6.05915e-20
10.0774 1.13895e-19 -5.93828e-20
10.1162 -1.16893e-19 5.80483e-20
10.155 1.19999e-19 -5.65797e-20
10.1939 -1.23172e-19 5.49796e-20
10.2328 1.26428e-19 -5.32417e-20
10.2717 -1.29722e-19 5.13774e-20
10.3106 1.3307e-19 -4.93841e-20
10.3496 -1.36425e-19 4.72845e-20
10.3887 1.39804e-19 -4.50813e-20
10.4278 -1.4316e-19 4.28104e-20
10.4669 1.46513e-19 -4.04809e-20
10.506 -1.49818e-19 3.81433e-20
10.5452 1.531e-19 -3.58134e-20
10.5845 -1.56319e-19 3.35562e-20
10.6238 1.59505e-19 -3.13937e-20
10.6631 -1.62623e-19 2.94049e-20
10.7024 1.65706e-19 -2.76167e-20
10.7418 -1.6872e-19 2.61206e-20
10.7813 1.71699e-19 -2.4947e-20
10.8208 -1.74603e-19 2.41974e-20
10.8603 1.77458e-19 -2.39035e-20
10.8999 -1.80208e-19 2.41724e-20
10.9395 1.82858e-19 -2.50324e-20
10.9792 -1.85322e-19 2.65874e-20
11.0189 1.87576e-19 -2.88511e-20
11.0586 -1.89488e-19 3.19065e-20
11.0984 1.90996e-19 -3.57314e-20
11.1383 -1.91925e-19 4.0358e-20
11.1781 1.92184e-19 -4.56981e-20
11.2181 -1.91577e-19 5.16971e-20
11.2581 1.90028e-19 -5.81759e-20
11.2981 -1.87375e-19 6.49755e-20
11.3381 1.83624e-19 -7.18365e-20
11.3783 -1.78722e-19 7.8529e-20
11.4184 1.72806e-19 -8.47816e-20
11.4587 -1.65962e-19 9.03804e-20
11.4989 1.58451e-19 -9.51397e-20
11.5392 -1.50447e-19 9.89474e-20
11.5796 1.4225e-19 -1.0176e-19
11.62 -1.34038e-19 1.03589e-19
11.6605 1.2606e-19 -1.04514e-19
11.701 -1.18431e-19 1.04628e-19
11.7415 1.11306e-19 -1.0407e-19
11.7822 -1.04723e-19 1.02954e-19
11.8228 9.87552e-20 -1.0142e-19
11.8636 -9.33824e-20 9.95659e-20
11.9043 8.86232e-20 -9.75045e-20
11.9452 -8.44284e-20 9.53016e-20
11.986 8.07895e-20 -9.30382e-20
12.027 -7.76496e-20 9.07497e-20
12.068 7.49886e-20 -8.84936e-20
12.109 -7.27568e-20 8.62774e-20
12.1501 7.09322e-20 -8.41411e-20
12.1913 -6.94702e-20 8.20812e-20
12.2325 6.83587e-20 -8.01189e-20
12.2738 -6.75574e-20 7.82451e-20
12.3151 6.70597e-20 -7.64729e-20
12.3565 -6.68358e-20 7.47857e-20
12.3979 6.68831e-20 -7.31896e-20
12.4394 -6.71748e-20 7.16679e-20
12.481 6.77156e-20 -7.02206e-20
12.5226 -6.84819e-20 6.883e-20
12.5643 6.94795e-20 -6.74924e-20
12.6061 -7.06889e-20 6.61901e-20
12.6479 7.21176e-20 -6.49179e-20
12.6898 -7.37463e-20 6.36586e-20
12.7317 7.55847e-20 -6.24069e-20
12.7737 -7.76127e-20 6.11478e-20
12.8158 7.98411e-20 -5.9877e-20
12.8579 -8.22491e-20 5.85841e-20
12.9001 8.48484e-20 -5.72675e-20
12.9424 -8.7617e-20 5.59234e-20
12.9847 9.05676e-20 -5.45548e-20
13.0271 -9.36767e-20 5.31674e-20
13.0696 9.69581e-20 -5.17711e-20
13.1121 -1.00387e-19 5.0384e-20
13.1547 1.03976e-19 -4.90261e-20
13.1974 -1.077e-19 4.77305e-20
13.2402 1.11569e-19 -4.65304e-20
13.283 -1.15551e-19 4.54778e-20
13.3259 1.19651e-19 -4.46209e-20
13.3689 -1.23822e-19 4.40343e-20
13.4119 1.28054e-19 -4.37798e-20
13.455 -1.32267e-19 4.39547e-20
13.4982 1.36418e-19 -4.46293e-20
13.5415 -1.40372e-19 4.59041e-20
13.5848 1.44021e-19 -4.7841e-20
13.6283 -1.47165e-19 5.04937e-20
13.6718 1.49607e-19 -5.38557e-20
13.7153 -1.51094e-19 5.78787e-20
13.759 1.51416e-19 -6.23896e-20
13.8028 -1.50344e-19 6.71612e-20
13.8466 1.47809e-19 -7.18551e-20
13.8905 -1.43792e-19 7.61192e-20
13.9345 1.38476e-19 -7.95852e-20
13.9786 -1.32106e-19 8.19957e-20
14.0227 1.2507e-19 -8.31936e-20
14.067 -1.1769e-19 8.31593e-20
14.1113 1.10329e-19 -8.20007e-20
14.1558 -1.03204e-19 7.98836e-20
14.2003 9.65106e-20 -7.70371e-20
14.2449 -9.03123e-20 7.36673e-20
14.2896 8.4667e-20 -6.99855e-20
14.3344 -7.95384e-20 6.6149e-20
14.3793 7.49272e-20 -6.23041e-20
14.4243 -7.07677e-20 5.85344e-20
14.4693 6.70235e-20 -5.4938e-20
14.5145 -6.36584e-20 5.15387e-20
14.5598 6.06362e-20 -4.83849e-20
14.6052 -5.79177e-20 4.54831e-20
14.6506 5.54885e-20 -4.28448e-20
14.6962 -5.33156e-20 4.04668e-20
14.7419 5.13918e-20 -3.83421e-20
14.7877 -4.96945e-20 3.64606e-20
14.8336 4.82198e-20 -3.48109e-20
14.8796 -4.69524e-20 3.33803e-20
14.9257 4.58923e-20 -3.21548e-20
14.9719 -4.50311e-20 3.11239e-20
15.0182 4.43729e-20 -3.02752e-20
15.0647 -4.39162e-20 2.95973e-20
15.1112 4.36721e-20 -2.90807e-20
15.1579 -4.36457e-20 2.8715e-20
15.2047 4.38539e-20 -2.84904e-20
15.2516 -4.43097e-20 2.83993e-20
15.2986 4.50405e-20 -2.84288e-20
15.3458 -4.60693e-20 2.85648e-20
15.393 4.74341e-20 -2.87872e-20
15.4404 -4.91649e-20 2.90704e-20
15.488 5.13061e-20 -2.93769e-20
15.5356 -5.38867e-20 2.96553e-20
15.5834 5.69456e-20 -2.98338e-20
15.6313 -6.04905e-20 2.98078e-20
15.6794 6.44969e-20 -2.94732e-20
15.7276 -6.887e-20 2.86739e-20
15.7759 7.34372e-20 -2.73154e-20
15.8243 -7.78992e-20 2.53313e-20
15.873 8.19121e-20 -2.27739e-20
15.9217 -8.50612e-20 1.98392e-20
15.9706 8.70145e-20 -1.68947e-20
16.0197 -8.75332e-20 1.43968e-20
16.0689 8.66025e-20 -1.2772e-20
16.1182 -8.42995e-20 1.2222e-20
16.1677 8.08434e-20 -1.2718e-20
16.2174 -7.64109e-20 1.3992e-20
16.2672 7.12673e-20 -1.57454e-20
16.3172 -6.56206e-20 1.7596e-20
16.3674 5.98013e-20 -1.93002e-20
16.4177 -5.40631e-20 2.05864e-20
16.4682 4.87129e-20 -2.1453e-20
16.5189 -4.38824e-20 2.18541e-20
16.5697 3.96722e-20 -2.20008e-20
16.6208 -3.60615e-20 2.18897e-20
16.672 3.30693e-20 -2.17496e-20
16.7234 -3.06761e-20 2.15062e-20
16.775 2.88721e-20 -2.14029e-20
16.8268 -2.7613e-20 2.12905e-20
16.8787 2.68355e-20 -2.14631e-20
16.9309 -2.65453e-20 2.16522e-20
16.9833 2.6753e-20 -2.22856e-20
17.0359 -2.76319e-20 2.29001e-20
17.0887 2.9247e-20 -2.42232e-20
17.1418 -3.18691e-20 2.53152e-20
17.195 3.55938e-20 -2.75925e-20
17.2485 -4.09677e-20 2.88393e-20
17.3022 4.8871e-20 -3.22542e-20
17.3562 -5.99947e-20 3.135e-20
17.4104 7.79853e-20 -3.37337e-20
17.4648 -9.41004e-20 2.02397e-20
17.5195 1.24906e-19 -1.18228e-20
17.5744 -1.18454e-19 -1.61938e-20
17.6296 1.52935e-19 3.83533e-20
17.6851 -1.12506e-19 -4.21927e-20
17.7408 1.57706e-19 5.42544e-20
17.7969 -1.02829e-19 -2.76479e-20
17.8532 1.4727e-19 -9.98854e-21
17.9098 -8.31866e-20 2.34837e-21
17.9667 9.12214e-20 -4.75661e-20
18.0239 -6.05197e-20 1.46337e-20
18.0815 5.25712e-20 -4.8143e-20
18.1393 -4.39539e-20 1.85095e-20
18.1975 3.09192e-20 -4.29104e-20
18.256 -3.56796e-20 1.93008e-20
18.3149 1.9314e-20 -4.24535e-20
18.3742 -3.37975e-20 2.05331e-20
18.4338 7.07516e-21 -4.25947e-20
18.4938 -3.40945e-20 2.38283e-20
18.5542 -6.42087e-21 -3.94683e-20
18.615 -4.36607e-20 2.87871e-20
18.6762 -2.02627e-20 -3.27926e-20
18.7379 -7.22174e-20 1.95094e-20
18.8 -2.83387e-20 -2.26424e-20
18.8625 -6.07011e-20 -2.97277e-20
18.9255 -3.56349e-20 -1.00811e-20
18.9891 -2.20041e-20 -2.73906e-20
19.0531 -3.76226e-20 8.07204e-21
19.1177 -1.39962e-20 -1.77023e-20
19.1828 -3.89904e-20 2.13813e-20
19.2484 -1.38014e-20 -1.29988e-20
19.3147 -6.84487e-20 1.79554e-20
19.3816 -1.89034e-20 -8.06988e-21
19.4491 -1.44981e-20 -3.4515e-20
19.5173 -1.92891e-20 9.14636e-21
19.5862 -2.88387e-21 -1.53209e-20
19.6558 -7.3453e-21 1.39086e-20
19.7262 -2.14065e-21 -1.2496e-20
19.7974 -4.61129e-21 1.69818e-20
19.8694 -2.0949e-21 -2.7366e-20
19.9423 -6.76319e-20 -5.73549e-20
20.0162 6.79311e-21 1.38096e-20
20.091 -2.31546e-21 -1.20035e-20
20.1669 4.62742e-21 6.20273e-21
20.244 -1.33956e-20 -2.14449e-20
20.3222 8.61021e-21 -1.29747e-21
20.4016 2.9875e-22 5.19389e-21
20.4825 2.09365e-21 -3.76103e-21
20.5648 3.98094e-20 2.70957e-20
20.6487 6.47964e-22 -2.78456e-21
20.7344 -1.57763e-21 8.73577e-22
20.8219 -1.77981e-22 6.30843e-22
20.9115 -2.1673e-22 1.11144e-21
21.0034 1.57574e-21 -1.55508e-21
21.0979 -8.68429e-21 4.87296e-21
21.1952 3.49874e-21 -5.71372e-22
21.2959 -1.16623e-20 1.03358e-20
21.4004 -7.838e-22 2.28267e-22
21.5093 -1.87712e-21 3.81002e-21
21.6237 2.04733e-21 -8.54938e-22
21.7448 2.39287e-21 -6.66217e-21
21.8747 1.26114e-21 7.55356e-21
22.0165 -1.13228e-20 -3.26902e-20
22.1768 3.77301e-21 2.47355e-21
22.3723 6.39906e-21 1.55623e-21


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.125Nc1Quantum/GRpOneLoop.txt <==
-22.3723 -0.00200289 -8.975e-06
-22.1768 -0.00203845 -9.21524e-06
-22.0165 -0.00206831 -9.41868e-06
-21.8747 -0.00209529 -9.60375e-06
-21.7448 -0.00212046 -9.77742e-06
-21.6237 -0.00214434 -9.94322e-06
-21.5093 -0.00216727 -1.01033e-05
-21.4004 -0.00218946 -1.0259e-05
-21.2959 -0.00221105 -1.04113e-05
-21.1952 -0.00223216 -1.05609e-05
-21.0979 -0.00225287 -1.07083e-05
-21.0034 -0.00227324 -1.0854e-05
-20.9115 -0.00229332 -1.09983e-05
-20.8219 -0.00231316 -1.11414e-05
-20.7344 -0.00233278 -1.12837e-05
-20.6487 -0.00235223 -1.14252e-05
-20.5648 -0.00237152 -1.15662e-05
-20.4825 -0.00239068 -1.17067e-05
-20.4016 -0.00240972 -1.1847e-05
-20.3222 -0.00242866 -1.19871e-05
-20.244 -0.00244752 -1.21272e-05
-20.1669 -0.00246631 -1.22672e-05
-20.091 -0.00248504 -1.24073e-05
-20.0162 -0.00250371 -1.25476e-05
-19.9423 -0.00252235 -1.26882e-05
-19.8694 -0.00254096 -1.2829e-05
-19.7974 -0.00255954 -1.29701e-05
-19.7262 -0.00257811 -1.31116e-05
-19.6558 -0.00259666 -1.32536e-05
-19.5862 -0.00261522 -1.3396e-05
-19.5173 -0.00263377 -1.3539e-05
-19.4491 -0.00265233 -1.36826e-05
-19.3816 -0.00267091 -1.38267e-05
-19.3147 -0.0026895 -1.39715e-05
-19.2484 -0.00270811 -1.41169e-05
-19.1828 -0.00272675 -1.42631e-05
-19.1177 -0.00274542 -1.441e-05
-19.0531 -0.00276412 -1.45576e-05
-18.9891 -0.00278285 -1.47061e-05
-18.9255 -0.00280163 -1.48553e-05
-18.8625 -0.00282045 -1.50055e-05
-18.8 -0.00283932 -1.51565e-05
-18.7379 -0.00285824 -1.53084e-05
-18.6762 -0.00287721 -1.54612e-05
-18.615 -0.00289623 -1.5615e-05
-18.5542 -0.00291531 -1.57697e-05
-18.4938 -0.00293445 -1.59255e-05
-18.4338 -0.00295366 -1.60823e-05
-18.3742 -0.00297293 -1.62401e-05
-18.3149 -0.00299226 -1.6399e-05
-18.256 -0.00301167 -1.6559e-05
-18.1975 -0.00303115 -1.67201e-05
-18.1393 -0.0030507 -1.68824e-05
-18.0815 -0.00307033 -1.70458e-05
-18.0239 -0.00309004 -1.72104e-05
-17.9667 -0.00310983 -1.73762e-05
-17.9098 -0.0031297 -1.75432e-05
-17.8532 -0.00314966 -1.77115e-05
-17.7969 -0.0031697 -1.78811e-05
-17.7408 -0.00318983 -1.80519e-05
-17.6851 -0.00321005 -1.82241e-05
-17.6296 -0.00323036 -1.83976e-05
-17.5744 -0.00325077 -1.85724e-05
-17.5195 -0.00327128 -1.87486e-05
-17.4648 -0.00329188 -1.89263e-05
-17.4104 -0.00331258 -1.91053e-05
-17.3562 -0.00333338 -1.92858e-05
-17.3022 -0.00335429 -1.94678e-05
-17.2485 -0.0033753 -1.96513e-05
-17.195 -0.00339642 -1.98362e-05
-17.1418 -0.00341764 -2.00228e-05
-17.0887 -0.00343898 -2.02108e-05
-17.0359 -0.00346043 -2.04005e-05
-16.9833 -0.00348199 -2.05917e-05
-16.9309 -0.00350367 -2.07846e-05
-16.8787 -0.00352546 -2.09791e-05
-16.8268 -0.00354738 -2.11753e-05
-16.775 -0.00356941 -2.13732e-05
-16.7234 -0.00359157 -2.15729e-05
-16.672 -0.00361385 -2.17742e-05
-16.6208 -0.00363626 -2.19774e-05
-16.5697 -0.00365879 -2.21823e-05
-16.5189 -0.00368146 -2.2389e-05
-16.4682 -0.00370425 -2.25976e-05
-16.4177 -0.00372718 -2.28081e-05
-16.3674 -0.00375024 -2.30205e-05
-16.3172 -0.00377344 -2.32348e-05
-16.2672 -0.00379678 -2.3451e-05
-16.2174 -0.00382026 -2.36692e-05
-16.1677 -0.00384388 -2.38894e-05
-16.1182 -0.00386764 -2.41116e-05
-16.0689 -0.00389155 -2.43359e-05
-16.0197 -0.00391561 -2.45623e-05
-15.9706 -0.00393982 -2.47908e-05
-15.9217 -0.00396417 -2.50214e-05
-15.873 -0.00398868 -2.52542e-05
-15.8243 -0.00401335 -2.54892e-05
-15.7759 -0.00403817 -2.57265e-05
-15.7276 -0.00406315 -2.59659e-05
-15.6794 -0.00408829 -2.62077e-05
-15.6313 -0.00411359 -2.64518e-05
-15.5834 -0.00413906 -2.66983e-05
-15.5356 -0.00416469 -2.69471e-05
-15.488 -0.00419049 -2.71983e-05
-15.4404 -0.00421646 -2.7452e-05
-15.393 -0.0042426 -2.77082e-05
-15.3458 -0.00426892 -2.79669e-05
-15.2986 -0.00429542 -2.82281e-05
-15.2516 -0.00432209 -2.84919e-05
-15.2047 -0.00434894 -2.87583e-05
-15.1579 -0.00437598 -2.90274e-05
-15.1112 -0.0044032 -2.92991e-05
-15.0647 -0.0044306 -2.95736e-05
-15.0182 -0.0044582 -2.98509e-05
-14.9719 -0.00448599 -3.01309e-05
-14.9257 -0.00451397 -3.04138e-05
-14.8796 -0.00454214 -3.06995e-05
-14.8336 -0.00457052 -3.09882e-05
-14.7877 -0.00459909 -3.12798e-05
-14.7419 -0.00462787 -3.15744e-05
-14.6962 -0.00465685 -3.18721e-05
-14.6506 -0.00468604 -3.21728e-05
-14.6052 -0.00471544 -3.24766e-05
-14.5598 -0.00474505 -3.27836e-05
-14.5145 -0.00477487 -3.30938e-05
-14.4693 -0.00480491 -3.34072e-05
-14.4243 -0.00483517 -3.3724e-05
-14.3793 -0.00486566 -3.4044e-05
-14.3344 -0.00489636 -3.43675e-05
-14.2896 -0.0049273 -3.46944e-05
-14.2449 -0.00495846 -3.50247e-05
-14.2003 -0.00498986 -3.53586e-05
-14.1558 -0.00502149 -3.5696e-05
-14.1113 -0.00505336 -3.60371e-05
-14.067 -0.00508547 -3.63819e-05
-14.0227 -0.00511782 -3.67303e-05
-13.9786 -0.00515042 -3.70826e-05
-13.9345 -0.00518326 -3.74387e-05
-13.8905 -0.00521636 -3.77986e-05
-13.8466 -0.00524972 -3.81625e-05
-13.8028 -0.00528333 -3.85304e-05
-13.759 -0.0053172 -3.89024e-05
-13.7153 -0.00535133 -3.92784e-05
-13.6718 -0.00538573 -3.96586e-05
-13.6283 -0.00542041 -4.00431e-05
-13.5848 -0.00545535 -4.04318e-05
-13.5415 -0.00549057 -4.08249e-05
-13.4982 -0.00552607 -4.12224e-05
-13.455 -0.00556185 -4.16243e-05
-13.4119 -0.00559792 -4.20308e-05
-13.3689 -0.00563428 -4.24419e-05
-13.3259 -0.00567093 -4.28577e-05
-13.283 -0.00570787 -4.32782e-05
-13.2402 -0.00574512 -4.37035e-05
-13.1974 -0.00578267 -4.41337e-05
-13.1547 -0.00582052 -4.45688e-05
-13.1121 -0.00585869 -4.5009e-05
-13.0696 -0.00589717 -4.54542e-05
-13.0271 -0.00593596 -4.59047e-05
-12.9847 -0.00597508 -4.63603e-05
-12.9424 -0.00601453 -4.68213e-05
-12.9001 -0.0060543 -4.72877e-05
-12.8579 -0.00609441 -4.77596e-05
-12.8158 -0.00613485 -4.8237e-05
-12.7737 -0.00617564 -4.87201e-05
-12.7317 -0.00621677 -4.92089e-05
-12.6898 -0.00625825 -4.97035e-05
-12.6479 -0.00630008 -5.0204e-05
-12.6061 -0.00634228 -5.07106e-05
-12.5643 -0.00638483 -5.12232e-05
-12.5226 -0.00642776 -5.17419e-05
-12.481 -0.00647105 -5.2267e-05
-12.4394 -0.00651472 -5.27984e-05
-12.3979 -0.00655877 -5.33363e-05
-12.3565 -0.00660321 -5.38808e-05
-12.3151 -0.00664803 -5.44319e-05
-12.2738 -0.00669326 -5.49898e-05
-12.2325 -0.00673888 -5.55546e-05
-12.1913 -0.0067849 -5.61263e-05
-12.1501 -0.00683134 -5.67051e-05
-12.109 -0.00687819 -5.72912e-05
-12.068 -0.00692546 -5.78845e-05
-12.027 -0.00697316 -5.84853e-05
-11.986 -0.00702129 -5.90936e-05
-11.9452 -0.00706986 -5.97096e-05
-11.9043 -0.00711886 -6.03334e-05
-11.8636 -0.00716832 -6.0965e-05
-11.8228 -0.00721823 -6.16047e-05
-11.7822 -0.00726859 -6.22526e-05
-11.7415 -0.00731943 -6.29088e-05
-11.701 -0.00737073 -6.35734e-05
-11.6605 -0.00742251 -6.42466e-05
-11.62 -0.00747477 -6.49285e-05
-11.5796 -0.00752753 -6.56192e-05
-11.5392 -0.00758078 -6.63189e-05
-11.4989 -0.00763453 -6.70278e-05
-11.4587 -0.00768879 -6.77459e-05
-11.4184 -0.00774356 -6.84735e-05
-11.3783 -0.00779886 -6.92107e-05
-11.3381 -0.00785469 -6.99576e-05
-11.2981 -0.00791106 -7.07145e-05
-11.2581 -0.00796796 -7.14814e-05
-11.2181 -0.00802542 -7.22586e-05
-11.1781 -0.00808344 -7.30462e-05
-11.1383 -0.00814202 -7.38444e-05
-11.0984 -0.00820118 -7.46534e-05
-11.0586 -0.00826092 -7.54734e-05
-11.0189 -0.00832124 -7.63045e-05
-10.9792 -0.00838216 -7.71469e-05
-10.9395 -0.00844369 -7.80009e-05
-10.8999 -0.00850583 -7.88666e-05
-10.8603 -0.0085686 -7.97442e-05
-10.8208 -0.00863199 -8.0634e-05
-10.7813 -0.00869602 -8.15361e-05
-10.7418 -0.0087607 -8.24508e-05
-10.7024 -0.00882604 -8.33783e-05
-10.6631 -0.00889204 -8.43188e-05
-10.6238 -0.00895872 -8.52725e-05
-10.5845 -0.00902608 -8.62397e-05
-10.5452 -0.00909413 -8.72206e-05
-10.506 -0.0091629 -8.82155e-05
-10.4669 -0.00923237 -8.92246e-05
-10.4278 -0.00930257 -9.02481e-05
-10.3887 -0.0093735 -9.12864e-05
-10.3496 -0.00944518 -9.23396e-05
-10.3106 -0.00951762 -9.34081e-05
-10.2717 -0.00959082 -9.44921e-05
-10.2328 -0.0096648 -9.55919e-05
-10.1939 -0.00973957 -9.67078e-05
-10.155 -0.00981514 -9.78402e-05
-10.1162 -0.00989152 -9.89892e-05
-10.0774 -0.00996873 -0.000100155
-10.0387 -0.0100468 -0.000101339
-10 -0.0101257 -0.00010254
-9.96134 -0.0102054 -0.000103759
-9.92271 -0.010286 -0.000104996
-9.88412 -0.0103676 -0.000106252
-9.84557 -0.01045 -0.000107527
-9.80704 -0.0105333 -0.000108821
-9.76856 -0.0106176 -0.000110135
-9.73011 -0.0107028 -0.00011147
-9.69169 -0.0107889 -0.000112824
-9.65331 -0.010876 -0.0001142
-9.61496 -0.0109642 -0.000115597
-9.57664 -0.0110533 -0.000117016
-9.53836 -0.0111434 -0.000118457
-9.50011 -0.0112346 -0.00011992
-9.46189 -0.0113268 -0.000121406
-9.42371 -0.0114201 -0.000122916
-9.38556 -0.0115144 -0.00012445
-9.34744 -0.0116099 -0.000126009
-9.30935 -0.0117065 -0.000127592
-9.2713 -0.0118042 -0.0001292
-9.23327 -0.011903 -0.000130835
-9.19528 -0.0120031 -0.000132496
-9.15732 -0.0121043 -0.000134184
-9.11939 -0.0122067 -0.000135899
-9.08149 -0.0123104 -0.000137643
-9.04362 -0.0124153 -0.000139415
-9.00578 -0.0125215 -0.000141217
-8.96797 -0.0126289 -0.000143048
-8.93019 -0.0127377 -0.00014491
-8.89244 -0.0128478 -0.000146803
-8.85471 -0.0129593 -0.000148728
-8.81702 -0.0130721 -0.000150685
-8.77936 -0.0131863 -0.000152676
-8.74172 -0.013302 -0.0001547
-8.70412 -0.0134191 -0.000156759
-8.66654 -0.0135377 -0.000158853
-8.62899 -0.0136578 -0.000160983
-8.59146 -0.0137794 -0.00016315
-8.55397 -0.0139025 -0.000165355
-8.5165 -0.0140273 -0.000167598
-8.47906 -0.0141536 -0.000169881
-8.44165 -0.0142816 -0.000172204
-8.40426 -0.0144112 -0.000174568
-8.3669 -0.0145425 -0.000176973
-8.32956 -0.0146756 -0.000179422
-8.29226 -0.0148103 -0.000181915
-8.25497 -0.0149469 -0.000184452
-8.21772 -0.0150853 -0.000187036
-8.18049 -0.0152255 -0.000189666
-8.14328 -0.0153676 -0.000192344
-8.1061 -0.0155116 -0.000195072
-8.06895 -0.0156576 -0.00019785
-8.03182 -0.0158055 -0.000200679
-7.99471 -0.0159555 -0.000203561
-7.95763 -0.0161075 -0.000206496
-7.92058 -0.0162616 -0.000209487
-7.88355 -0.0164179 -0.000212534
-7.84654 -0.0165763 -0.000215639
-7.80955 -0.0167369 -0.000218803
-7.77259 -0.0168998 -0.000222027
-7.73566 -0.0170651 -0.000225314
-7.69874 -0.0172326 -0.000228664
-7.66185 -0.0174025 -0.000232079
-7.62498 -0.0175749 -0.000235561
-7.58814 -0.0177498 -0.000239111
-7.55132 -0.0179271 -0.000242731
-7.51452 -0.0181071 -0.000246422
-7.47774 -0.0182897 -0.000250187
-7.44099 -0.018475 -0.000254028
-7.40425 -0.018663 -0.000257946
-7.36754 -0.0188538 -0.000261942
-7.33085 -0.0190475 -0.00026602
-7.29418 -0.0192441 -0.000270182
-7.25754 -0.0194436 -0.000274429
-7.22091 -0.0196462 -0.000278763
-7.18431 -0.0198518 -0.000283187
-7.14772 -0.0200606 -0.000287704
-7.11116 -0.0202726 -0.000292315
-7.07462 -0.020488 -0.000297024
-7.0381 -0.0207066 -0.000301832
-7.00159 -0.0209287 -0.000306743
-6.96511 -0.0211543 -0.000311759
-6.92865 -0.0213834 -0.000316883
-6.89221 -0.0216162 -0.000322118
-6.85579 -0.0218528 -0.000327467
-6.81938 -0.0220931 -0.000332933
-6.783 -0.0223373 -0.00033852
-6.74664 -0.0225855 -0.000344231
-6.71029 -0.0228378 -0.000350068
-6.67397 -0.0230942 -0.000356037
-6.63766 -0.0233549 -0.00036214
-6.60137 -0.0236199 -0.000368381
-6.5651 -0.0238894 -0.000374765
-6.52885 -0.0241634 -0.000381295
-6.49262 -0.0244421 -0.000387976
-6.4564 -0.0247255 -0.000394812
-6.42021 -0.0250137 -0.000401807
-6.38403 -0.025307 -0.000408967
-6.34786 -0.0256053 -0.000416296
-6.31172 -0.0259088 -0.000423799
-6.27559 -0.0262177 -0.000431482
-6.23949 -0.0265321 -0.00043935
-6.20339 -0.026852 -0.000447408
-6.16732 -0.0271777 -0.000455663
-6.13126 -0.0275092 -0.000464121
-6.09522 -0.0278468 -0.000472787
-6.05919 -0.0281905 -0.000481668
-6.02319 -0.0285406 -0.000490772
-5.9872 -0.0288971 -0.000500105
-5.95122 -0.0292602 -0.000509674
-5.91526 -0.0296302 -0.000519488
-5.87932 -0.0300071 -0.000529553
-5.84339 -0.0303912 -0.000539879
-5.80748 -0.0307826 -0.000550474
-5.77158 -0.0311815 -0.000561346
-5.7357 -0.0315882 -0.000572505
-5.69984 -0.0320028 -0.00058396
-5.66399 -0.0324255 -0.000595722
-5.62815 -0.0328567 -0.000607801
-5.59233 -0.0332963 -0.000620207
-5.55653 -0.0337448 -0.000632953
-5.52074 -0.0342024 -0.000646049
-5.48497 -0.0346693 -0.000659509
-5.4492 -0.0351457 -0.000673344
-5.41346 -0.035632 -0.000687569
-5.37773 -0.0361283 -0.000702196
-5.34201 -0.0366351 -0.000717242
-5.30631 -0.0371525 -0.00073272
-5.27062 -0.037681 -0.000748648
-5.23494 -0.0382208 -0.00076504
-5.19928 -0.0387722 -0.000781916
-5.16363 -0.0393356 -0.000799292
-5.128 -0.0399113 -0.000817188
-5.09237 -0.0404998 -0.000835623
-5.05677 -0.0411013 -0.000854619
-5.02117 -0.0417164 -0.000874197
-4.98559 -0.0423454 -0.000894379
-4.95002 -0.0429887 -0.000915191
-4.91446 -0.0436467 -0.000936656
-4.87892 -0.0443201 -0.0009588
-4.84339 -0.0450092 -0.000981653
-4.80787 -0.0457145 -0.00100524
-4.77237 -0.0464365 -0.0010296
-4.73687 -0.0471759 -0.00105475
-4.70139 -0.0479332 -0.00108073
-4.66592 -0.0487089 -0.00110759
-4.63046 -0.0495037 -0.00113534
-4.59502 -0.0503182 -0.00116404
-4.55958 -0.0511531 -0.00119373
-4.52416 -0.0520091 -0.00122444
-4.48875 -0.0528869 -0.00125622
-4.45335 -0.0537873 -0.00128913
-4.41797 -0.0547111 -0.00132321
-4.38259 -0.0556592 -0.00135851
-4.34722 -0.0566323 -0.0013951
-4.31187 -0.0576314 -0.00143302
-4.27653 -0.0586575 -0.00147235
-4.24119 -0.0597116 -0.00151316
-4.20587 -0.0607946 -0.0015555
-4.17056 -0.0619078 -0.00159947
-4.13526 -0.0630523 -0.00164513
-4.09997 -0.0642292 -0.00169257
-4.06469 -0.0654398 -0.00174188
-4.02942 -0.0666856 -0.00179316
-3.99416 -0.0679678 -0.00184651
-3.95891 -0.0692879 -0.00190203
-3.92367 -0.0706476 -0.00195984
-3.88844 -0.0720484 -0.00202006
-3.85322 -0.0734921 -0.00208283
-3.81801 -0.0749804 -0.00214827
-3.7828 -0.0765153 -0.00221654
-3.74761 -0.0780988 -0.00228779
-3.71243 -0.0797331 -0.0023622
-3.67726 -0.0814203 -0.00243994
-3.64209 -0.0831629 -0.00252121
-3.60694 -0.0849634 -0.00260622
-3.57179 -0.0868245 -0.00269519
-3.53665 -0.088749 -0.00278835
-3.50152 -0.0907398 -0.00288597
-3.4664 -0.0928003 -0.00298832
-3.43129 -0.0949337 -0.00309571
-3.39619 -0.0971437 -0.00320844
-3.36109 -0.0994341 -0.00332688
-3.32601 -0.101809 -0.00345139
-3.29093 -0.104273 -0.00358239
-3.25586 -0.10683 -0.0037203
-3.2208 -0.109486 -0.00386562
-3.18574 -0.112245 -0.00401885
-3.1507 -0.115114 -0.00418057
-3.11566 -0.118098 -0.00435138
-3.08063 -0.121205 -0.00453197
-3.0456 -0.124441 -0.00472305
-3.01059 -0.127813 -0.00492543
-2.97558 -0.13133 -0.00514
-2.94058 -0.135 -0.0053677
-2.90558 -0.138834 -0.00560961
-2.87059 -0.142841 -0.00586689
-2.83561 -0.147032 -0.00614082
-2.80064 -0.151419 -0.00643283
-2.76567 -0.156016 -0.00674449
-2.73071 -0.160836 -0.00707755
-2.69576 -0.165895 -0.00743396
-2.66081 -0.17121 -0.00781588
-2.62587 -0.1768 -0.00822574
-2.59094 -0.182683 -0.00866625
-2.55601 -0.188884 -0.00914047
-2.52109 -0.195426 -0.00965182
-2.48617 -0.202335 -0.0102042
-2.45126 -0.209643 -0.0108019
-2.41636 -0.217381 -0.0114501
-2.38146 -0.225587 -0.0121543
-2.34657 -0.234301 -0.0129211
-2.31168 -0.243568 -0.0137579
-2.2768 -0.253441 -0.0146734
-2.24192 -0.263975 -0.0156774
-2.20705 -0.275236 -0.0167817
-2.17219 -0.287298 -0.0179996
-2.13733 -0.300242 -0.019347
-2.10247 -0.314165 -0.0208426
-2.06762 -0.329174 -0.0225086
-2.03278 -0.345395 -0.0243713
-1.99794 -0.362973 -0.0264626
-1.9631 -0.382075 -0.0288207
-1.92827 -0.402899 -0.0314924
-1.89345 -0.425676 -0.034535
-1.85862 -0.450679 -0.0380195
-1.82381 -0.478237 -0.0420347
-1.78899 -0.508742 -0.0466926
-1.75419 -0.542672 -0.0521364
-1.71938 -0.580611 -0.0585514
-1.68458 -0.623281 -0.0661803
-1.64979 -0.671586 -0.0753465
-1.61499 -0.726672 -0.0864882
-1.58021 -0.790012 -0.100211
-1.54542 -0.863528 -0.117368
-1.51064 -0.949774 -0.139197
-1.47586 -1.05221 -0.167542
-1.44109 -1.17563 -0.205245
-1.40632 -1.32685 -0.256865
-1.37155 -1.51577 -0.330066
-1.33679 -1.75726 -0.438498
-1.30203 -2.07397 -0.608213
-1.26727 -2.50025 -0.893334
-1.23251 -3.08141 -1.41817
-1.19776 -3.82273 -2.49731
-1.16301 -4.25857 -4.88865
-1.12827 -1.64374 -8.54702
-1.09352 3.69037 -7.27196
-1.05878 4.62272 -3.75725
-1.02405 3.93118 -1.98682
-0.989309 3.24185 -1.1767
-0.954576 2.72576 -0.76511
-0.919844 2.34709 -0.532845
-0.885115 2.06353 -0.390386
-0.850388 1.84562 -0.29718
-0.815663 1.6741 -0.233027
-0.78094 1.53626 -0.187042
-0.746219 1.42356 -0.152968
-0.711499 1.33005 -0.127014
-0.676781 1.25152 -0.106775
-0.642065 1.1849 -0.0906724
-0.60735 1.12791 -0.0776319
-0.572637 1.07883 -0.0669043
-0.537925 1.03634 -0.0579537
-0.503214 0.999398 -0.0503886
-0.468504 0.967192 -0.0439171
-0.433796 0.939072 -0.0383183
-0.399089 0.914514 -0.0334218
-0.364382 0.893094 -0.0290946
-0.329676 0.874466 -0.0252311
-0.294972 0.858348 -0.0217463
-0.260267 0.844507 -0.018571
-0.225564 0.832754 -0.0156479
-0.190861 0.822936 -0.0129287
-0.156158 0.814927 -0.0103723
-0.121456 0.808631 -0.00794259
-0.0867541 0.803972 -0.00560781
-0.0520524 0.800896 -0.00333887
-0.0173508 0.799366 -0.00110869
0.0173508 0.799366 0.00110869
0.0520524 0.800896 0.00333887
0.0867541 0.803972 0.00560781
0.121456 0.808631 0.00794259
0.156158 0.814927 0.0103723
0.190861 0.822936 0.0129287
0.225564 0.832754 0.0156479
0.260267 0.844507 0.018571
0.294972 0.858348 0.0217463
0.329676 0.874466 0.0252311
0.364382 0.893094 0.0290946
0.399089 0.914514 0.0334218
0.433796 0.939072 0.0383183
0.468504 0.967192 0.0439171
0.503214 0.999398 0.0503886
0.537925 1.03634 0.0579537
0.572637 1.07883 0.0669043
0.60735 1.12791 0.0776319
0.642065 1.1849 0.0906724
0.676781 1.25152 0.106775
0.711499 1.33005 0.127014
0.746219 1.42356 0.152968
0.78094 1.53626 0.187042
0.815663 1.6741 0.233027
0.850388 1.84562 0.29718
0.885115 2.06353 0.390386
0.919844 2.34709 0.532845
0.954576 2.72576 0.76511
0.989309 3.24185 1.1767
1.02405 3.93118 1.98682
1.05878 4.62272 3.75725
1.09352 3.69037 7.27196
1.12827 -1.64374 8.54702
1.16301 -4.25857 4.88865
1.19776 -3.82273 2.49731
1.23251 -3.08141 1.41817
1.26727 -2.50025 0.893334
1.30203 -2.07397 0.608213
1.33679 -1.75726 0.438498
1.37155 -1.51577 0.330066
1.40632 -1.32685 0.256865
1.44109 -1.17563 0.205245
1.47586 -1.05221 0.167542
1.51064 -0.949774 0.139197
1.54542 -0.863528 0.117368
1.58021 -0.790012 0.100211
1.61499 -0.726672 0.0864882
1.64979 -0.671586 0.0753465
1.68458 -0.623281 0.0661803
1.71938 -0.580611 0.0585514
1.75419 -0.542672 0.0521364
1.78899 -0.508742 0.0466926
1.82381 -0.478237 0.0420347
1.85862 -0.450679 0.0380195
1.89345 -0.425676 0.034535
1.92827 -0.402899 0.0314924
1.9631 -0.382075 0.0288207
1.99794 -0.362973 0.0264626
2.03278 -0.345395 0.0243713
2.06762 -0.329174 0.0225086
2.10247 -0.314165 0.0208426
2.13733 -0.300242 0.019347
2.17219 -0.287298 0.0179996
2.20705 -0.275236 0.0167817
2.24192 -0.263975 0.0156774
2.2768 -0.253441 0.0146734
2.31168 -0.243568 0.0137579
2.34657 -0.234301 0.0129211
2.38146 -0.225587 0.0121543
2.41636 -0.217381 0.0114501
2.45126 -0.209643 0.0108019
2.48617 -0.202335 0.0102042
2.52109 -0.195426 0.00965182
2.55601 -0.188884 0.00914047
2.59094 -0.182683 0.00866625
2.62587 -0.1768 0.00822574
2.66081 -0.17121 0.00781588
2.69576 -0.165895 0.00743396
2.73071 -0.160836 0.00707755
2.76567 -0.156016 0.00674449
2.80064 -0.151419 0.00643283
2.83561 -0.147032 0.00614082
2.87059 -0.142841 0.00586689
2.90558 -0.138834 0.00560961
2.94058 -0.135 0.0053677
2.97558 -0.13133 0.00514
3.01059 -0.127813 0.00492543
3.0456 -0.124441 0.00472305
3.08063 -0.121205 0.00453197
3.11566 -0.118098 0.00435138
3.1507 -0.115114 0.00418057
3.18574 -0.112245 0.00401885
3.2208 -0.109486 0.00386562
3.25586 -0.10683 0.0037203
3.29093 -0.104273 0.00358239
3.32601 -0.101809 0.00345139
3.36109 -0.0994341 0.00332688
3.39619 -0.0971437 0.00320844
3.43129 -0.0949337 0.00309571
3.4664 -0.0928003 0.00298832
3.50152 -0.0907398 0.00288597
3.53665 -0.088749 0.00278835
3.57179 -0.0868245 0.00269519
3.60694 -0.0849634 0.00260622
3.64209 -0.0831629 0.00252121
3.67726 -0.0814203 0.00243994
3.71243 -0.0797331 0.0023622
3.74761 -0.0780988 0.00228779
3.7828 -0.0765153 0.00221654
3.81801 -0.0749804 0.00214827
3.85322 -0.0734921 0.00208283
3.88844 -0.0720484 0.00202006
3.92367 -0.0706476 0.00195984
3.95891 -0.0692879 0.00190203
3.99416 -0.0679678 0.00184651
4.02942 -0.0666856 0.00179316
4.06469 -0.0654398 0.00174188
4.09997 -0.0642292 0.00169257
4.13526 -0.0630523 0.00164513
4.17056 -0.0619078 0.00159947
4.20587 -0.0607946 0.0015555
4.24119 -0.0597116 0.00151316
4.27653 -0.0586575 0.00147235
4.31187 -0.0576314 0.00143302
4.34722 -0.0566323 0.0013951
4.38259 -0.0556592 0.00135851
4.41797 -0.0547111 0.00132321
4.45335 -0.0537873 0.00128913
4.48875 -0.0528869 0.00125622
4.52416 -0.0520091 0.00122444
4.55958 -0.0511531 0.00119373
4.59502 -0.0503182 0.00116404
4.63046 -0.0495037 0.00113534
4.66592 -0.0487089 0.00110759
4.70139 -0.0479332 0.00108073
4.73687 -0.0471759 0.00105475
4.77237 -0.0464365 0.0010296
4.80787 -0.0457145 0.00100524
4.84339 -0.0450092 0.000981653
4.87892 -0.0443201 0.0009588
4.91446 -0.0436467 0.000936656
4.95002 -0.0429887 0.000915191
4.98559 -0.0423454 0.000894379
5.02117 -0.0417164 0.000874197
5.05677 -0.0411013 0.000854619
5.09237 -0.0404998 0.000835623
5.128 -0.0399113 0.000817188
5.16363 -0.0393356 0.000799292
5.19928 -0.0387722 0.000781916
5.23494 -0.0382208 0.00076504
5.27062 -0.037681 0.000748648
5.30631 -0.0371525 0.00073272
5.34201 -0.0366351 0.000717242
5.37773 -0.0361283 0.000702196
5.41346 -0.035632 0.000687569
5.4492 -0.0351457 0.000673344
5.48497 -0.0346693 0.000659509
5.52074 -0.0342024 0.000646049
5.55653 -0.0337448 0.000632953
5.59233 -0.0332963 0.000620207
5.62815 -0.0328567 0.000607801
5.66399 -0.0324255 0.000595722
5.69984 -0.0320028 0.00058396
5.7357 -0.0315882 0.000572505
5.77158 -0.0311815 0.000561346
5.80748 -0.0307826 0.000550474
5.84339 -0.0303912 0.000539879
5.87932 -0.0300071 0.000529553
5.91526 -0.0296302 0.000519488
5.95122 -0.0292602 0.000509674
5.9872 -0.0288971 0.000500105
6.02319 -0.0285406 0.000490772
6.05919 -0.0281905 0.000481668
6.09522 -0.0278468 0.000472787
6.13126 -0.0275092 0.000464121
6.16732 -0.0271777 0.000455663
6.20339 -0.026852 0.000447408
6.23949 -0.0265321 0.00043935
6.27559 -0.0262177 0.000431482
6.31172 -0.0259088 0.000423799
6.34786 -0.0256053 0.000416296
6.38403 -0.025307 0.000408967
6.42021 -0.0250137 0.000401807
6.4564 -0.0247255 0.000394812
6.49262 -0.0244421 0.000387976
6.52885 -0.0241634 0.000381295
6.5651 -0.0238894 0.000374765
6.60137 -0.0236199 0.000368381
6.63766 -0.0233549 0.00036214
6.67397 -0.0230942 0.000356037
6.71029 -0.0228378 0.000350068
6.74664 -0.0225855 0.000344231
6.783 -0.0223373 0.00033852
6.81938 -0.0220931 0.000332933
6.85579 -0.0218528 0.000327467
6.89221 -0.0216162 0.000322118
6.92865 -0.0213834 0.000316883
6.96511 -0.0211543 0.000311759
7.00159 -0.0209287 0.000306743
7.0381 -0.0207066 0.000301832
7.07462 -0.020488 0.000297024
7.11116 -0.0202726 0.000292315
7.14772 -0.0200606 0.000287704
7.18431 -0.0198518 0.000283187
7.22091 -0.0196462 0.000278763
7.25754 -0.0194436 0.000274429
7.29418 -0.0192441 0.000270182
7.33085 -0.0190475 0.00026602
7.36754 -0.0188538 0.000261942
7.40425 -0.018663 0.000257946
7.44099 -0.018475 0.000254028
7.47774 -0.0182897 0.000250187
7.51452 -0.0181071 0.000246422
7.55132 -0.0179271 0.000242731
7.58814 -0.0177498 0.000239111
7.62498 -0.0175749 0.000235561
7.66185 -0.0174025 0.000232079
7.69874 -0.0172326 0.000228664
7.73566 -0.0170651 0.000225314
7.77259 -0.0168998 0.000222027
7.80955 -0.0167369 0.000218803
7.84654 -0.0165763 0.000215639
7.88355 -0.0164179 0.000212534
7.92058 -0.0162616 0.000209487
7.95763 -0.0161075 0.000206496
7.99471 -0.0159555 0.000203561
8.03182 -0.0158055 0.000200679
8.06895 -0.0156576 0.00019785
8.1061 -0.0155116 0.000195072
8.14328 -0.0153676 0.000192344
8.18049 -0.0152255 0.000189666
8.21772 -0.0150853 0.000187036
8.25497 -0.0149469 0.000184452
8.29226 -0.0148103 0.000181915
8.32956 -0.0146756 0.000179422
8.3669 -0.0145425 0.000176973
8.40426 -0.0144112 0.000174568
8.44165 -0.0142816 0.000172204
8.47906 -0.0141536 0.000169881
8.5165 -0.0140273 0.000167598
8.55397 -0.0139025 0.000165355
8.59146 -0.0137794 0.00016315
8.62899 -0.0136578 0.000160983
8.66654 -0.0135377 0.000158853
8.70412 -0.0134191 0.000156759
8.74172 -0.013302 0.0001547
8.77936 -0.0131863 0.000152676
8.81702 -0.0130721 0.000150685
8.85471 -0.0129593 0.000148728
8.89244 -0.0128478 0.000146803
8.93019 -0.0127377 0.00014491
8.96797 -0.0126289 0.000143048
9.00578 -0.0125215 0.000141217
9.04362 -0.0124153 0.000139415
9.08149 -0.0123104 0.000137643
9.11939 -0.0122067 0.000135899
9.15732 -0.0121043 0.000134184
9.19528 -0.0120031 0.000132496
9.23327 -0.011903 0.000130835
9.2713 -0.0118042 0.0001292
9.30935 -0.0117065 0.000127592
9.34744 -0.0116099 0.000126009
9.38556 -0.0115144 0.00012445
9.42371 -0.0114201 0.000122916
9.46189 -0.0113268 0.000121406
9.50011 -0.0112346 0.00011992
9.53836 -0.0111434 0.000118457
9.57664 -0.0110533 0.000117016
9.61496 -0.0109642 0.000115597
9.65331 -0.010876 0.0001142
9.69169 -0.0107889 0.000112824
9.73011 -0.0107028 0.00011147
9.76856 -0.0106176 0.000110135
9.80704 -0.0105333 0.000108821
9.84557 -0.01045 0.000107527
9.88412 -0.0103676 0.000106252
9.92271 -0.010286 0.000104996
9.96134 -0.0102054 0.000103759
10 -0.0101257 0.00010254
10.0387 -0.0100468 0.000101339
10.0774 -0.00996873 0.000100155
10.1162 -0.00989152 9.89892e-05
10.155 -0.00981514 9.78402e-05
10.1939 -0.00973957 9.67078e-05
10.2328 -0.0096648 9.55919e-05
10.2717 -0.00959082 9.44921e-05
10.3106 -0.00951762 9.34081e-05
10.3496 -0.00944518 9.23396e-05
10.3887 -0.0093735 9.12864e-05
10.4278 -0.00930257 9.02481e-05
10.4669 -0.00923237 8.92246e-05
10.506 -0.0091629 8.82155e-05
10.5452 -0.00909413 8.72206e-05
10.5845 -0.00902608 8.62397e-05
10.6238 -0.00895872 8.52725e-05
10.6631 -0.00889204 8.43188e-05
10.7024 -0.00882604 8.33783e-05
10.7418 -0.0087607 8.24508e-05
10.7813 -0.00869602 8.15361e-05
10.8208 -0.00863199 8.0634e-05
10.8603 -0.0085686 7.97442e-05
10.8999 -0.00850583 7.88666e-05
10.9395 -0.00844369 7.80009e-05
10.9792 -0.00838216 7.71469e-05
11.0189 -0.00832124 7.63045e-05
11.0586 -0.00826092 7.54734e-05
11.0984 -0.00820118 7.46534e-05
11.1383 -0.00814202 7.38444e-05
11.1781 -0.00808344 7.30462e-05
11.2181 -0.00802542 7.22586e-05
11.2581 -0.00796796 7.14814e-05
11.2981 -0.00791106 7.07145e-05
11.3381 -0.00785469 6.99576e-05
11.3783 -0.00779886 6.92107e-05
11.4184 -0.00774356 6.84735e-05
11.4587 -0.00768879 6.77459e-05
11.4989 -0.00763453 6.70278e-05
11.5392 -0.00758078 6.63189e-05
11.5796 -0.00752753 6.56192e-05
11.62 -0.00747477 6.49285e-05
11.6605 -0.00742251 6.42466e-05
11.701 -0.00737073 6.35734e-05
11.7415 -0.00731943 6.29088e-05
11.7822 -0.00726859 6.22526e-05
11.8228 -0.00721823 6.16047e-05
11.8636 -0.00716832 6.0965e-05
11.9043 -0.00711886 6.03334e-05
11.9452 -0.00706986 5.97096e-05
11.986 -0.00702129 5.90936e-05
12.027 -0.00697316 5.84853e-05
12.068 -0.00692546 5.78845e-05
12.109 -0.00687819 5.72912e-05
12.1501 -0.00683134 5.67051e-05
12.1913 -0.0067849 5.61263e-05
12.2325 -0.00673888 5.55546e-05
12.2738 -0.00669326 5.49898e-05
12.3151 -0.00664803 5.44319e-05
12.3565 -0.00660321 5.38808e-05
12.3979 -0.00655877 5.33363e-05
12.4394 -0.00651472 5.27984e-05
12.481 -0.00647105 5.2267e-05
12.5226 -0.00642776 5.17419e-05
12.5643 -0.00638483 5.12232e-05
12.6061 -0.00634228 5.07106e-05
12.6479 -0.00630008 5.0204e-05
12.6898 -0.00625825 4.97035e-05
12.7317 -0.00621677 4.92089e-05
12.7737 -0.00617564 4.87201e-05
12.8158 -0.00613485 4.8237e-05
12.8579 -0.00609441 4.77596e-05
12.9001 -0.0060543 4.72877e-05
12.9424 -0.00601453 4.68213e-05
12.9847 -0.00597508 4.63603e-05
13.0271 -0.00593596 4.59047e-05
13.0696 -0.00589717 4.54542e-05
13.1121 -0.00585869 4.5009e-05
13.1547 -0.00582052 4.45688e-05
13.1974 -0.00578267 4.41337e-05
13.2402 -0.00574512 4.37035e-05
13.283 -0.00570787 4.32782e-05
13.3259 -0.00567093 4.28577e-05
13.3689 -0.00563428 4.24419e-05
13.4119 -0.00559792 4.20308e-05
13.455 -0.00556185 4.16243e-05
13.4982 -0.00552607 4.12224e-05
13.5415 -0.00549057 4.08249e-05
13.5848 -0.00545535 4.04318e-05
13.6283 -0.00542041 4.00431e-05
13.6718 -0.00538573 3.96586e-05
13.7153 -0.00535133 3.92784e-05
13.759 -0.0053172 3.89024e-05
13.8028 -0.00528333 3.85304e-05
13.8466 -0.00524972 3.81625e-05
13.8905 -0.00521636 3.77986e-05
13.9345 -0.00518326 3.74387e-05
13.9786 -0.00515042 3.70826e-05
14.0227 -0.00511782 3.67303e-05
14.067 -0.00508547 3.63819e-05
14.1113 -0.00505336 3.60371e-05
14.1558 -0.00502149 3.5696e-05
14.2003 -0.00498986 3.53586e-05
14.2449 -0.00495846 3.50247e-05
14.2896 -0.0049273 3.46944e-05
14.3344 -0.00489636 3.43675e-05
14.3793 -0.00486566 3.4044e-05
14.4243 -0.00483517 3.3724e-05
14.4693 -0.00480491 3.34072e-05
14.5145 -0.00477487 3.30938e-05
14.5598 -0.00474505 3.27836e-05
14.6052 -0.00471544 3.24766e-05
14.6506 -0.00468604 3.21728e-05
14.6962 -0.00465685 3.18721e-05
14.7419 -0.00462787 3.15744e-05
14.7877 -0.00459909 3.12798e-05
14.8336 -0.00457052 3.09882e-05
14.8796 -0.00454214 3.06995e-05
14.9257 -0.00451397 3.04138e-05
14.9719 -0.00448599 3.01309e-05
15.0182 -0.0044582 2.98509e-05
15.0647 -0.0044306 2.95736e-05
15.1112 -0.0044032 2.92991e-05
15.1579 -0.00437598 2.90274e-05
15.2047 -0.00434894 2.87583e-05
15.2516 -0.00432209 2.84919e-05
15.2986 -0.00429542 2.82281e-05
15.3458 -0.00426892 2.79669e-05
15.393 -0.0042426 2.77082e-05
15.4404 -0.00421646 2.7452e-05
15.488 -0.00419049 2.71983e-05
15.5356 -0.00416469 2.69471e-05
15.5834 -0.00413906 2.66983e-05
15.6313 -0.00411359 2.64518e-05
15.6794 -0.00408829 2.62077e-05
15.7276 -0.00406315 2.59659e-05
15.7759 -0.00403817 2.57265e-05
15.8243 -0.00401335 2.54892e-05
15.873 -0.00398868 2.52542e-05
15.9217 -0.00396417 2.50214e-05
15.9706 -0.00393982 2.47908e-05
16.0197 -0.00391561 2.45623e-05
16.0689 -0.00389155 2.43359e-05
16.1182 -0.00386764 2.41116e-05
16.1677 -0.00384388 2.38894e-05
16.2174 -0.00382026 2.36692e-05
16.2672 -0.00379678 2.3451e-05
16.3172 -0.00377344 2.32348e-05
16.3674 -0.00375024 2.30205e-05
16.4177 -0.00372718 2.28081e-05
16.4682 -0.00370425 2.25976e-05
16.5189 -0.00368146 2.2389e-05
16.5697 -0.00365879 2.21823e-05
16.6208 -0.00363626 2.19774e-05
16.672 -0.00361385 2.17742e-05
16.7234 -0.00359157 2.15729e-05
16.775 -0.00356941 2.13732e-05
16.8268 -0.00354738 2.11753e-05
16.8787 -0.00352546 2.09791e-05
16.9309 -0.00350367 2.07846e-05
16.9833 -0.00348199 2.05917e-05
17.0359 -0.00346043 2.04005e-05
17.0887 -0.00343898 2.02108e-05
17.1418 -0.00341764 2.00228e-05
17.195 -0.00339642 1.98362e-05
17.2485 -0.0033753 1.96513e-05
17.3022 -0.00335429 1.94678e-05
17.3562 -0.00333338 1.92858e-05
17.4104 -0.00331258 1.91053e-05
17.4648 -0.00329188 1.89263e-05
17.5195 -0.00327128 1.87486e-05
17.5744 -0.00325077 1.85724e-05
17.6296 -0.00323036 1.83976e-05
17.6851 -0.00321005 1.82241e-05
17.7408 -0.00318983 1.80519e-05
17.7969 -0.0031697 1.78811e-05
17.8532 -0.00314966 1.77115e-05
17.9098 -0.0031297 1.75432e-05
17.9667 -0.00310983 1.73762e-05
18.0239 -0.00309004 1.72104e-05
18.0815 -0.00307033 1.70458e-05
18.1393 -0.0030507 1.68824e-05
18.1975 -0.00303115 1.67201e-05
18.256 -0.00301167 1.6559e-05
18.3149 -0.00299226 1.6399e-05
18.3742 -0.00297293 1.62401e-05
18.4338 -0.00295366 1.60823e-05
18.4938 -0.00293445 1.59255e-05
18.5542 -0.00291531 1.57697e-05
18.615 -0.00289623 1.5615e-05
18.6762 -0.00287721 1.54612e-05
18.7379 -0.00285824 1.53084e-05
18.8 -0.00283932 1.51565e-05
18.8625 -0.00282045 1.50055e-05
18.9255 -0.00280163 1.48553e-05
18.9891 -0.00278285 1.47061e-05
19.0531 -0.00276412 1.45576e-05
19.1177 -0.00274542 1.441e-05
19.1828 -0.00272675 1.42631e-05
19.2484 -0.00270811 1.41169e-05
19.3147 -0.0026895 1.39715e-05
19.3816 -0.00267091 1.38267e-05
19.4491 -0.00265233 1.36826e-05
19.5173 -0.00263377 1.3539e-05
19.5862 -0.00261522 1.3396e-05
19.6558 -0.00259666 1.32536e-05
19.7262 -0.00257811 1.31116e-05
19.7974 -0.00255954 1.29701e-05
19.8694 -0.00254096 1.2829e-05
19.9423 -0.00252235 1.26882e-05
20.0162 -0.00250371 1.25476e-05
20.091 -0.00248504 1.24073e-05
20.1669 -0.00246631 1.22672e-05
20.244 -0.00244752 1.21272e-05
20.3222 -0.00242866 1.19871e-05
20.4016 -0.00240972 1.1847e-05
20.4825 -0.00239068 1.17067e-05
20.5648 -0.00237152 1.15662e-05
20.6487 -0.00235223 1.14252e-05
20.7344 -0.00233278 1.12837e-05
20.8219 -0.00231316 1.11414e-05
20.9115 -0.00229332 1.09983e-05
21.0034 -0.00227324 1.0854e-05
21.0979 -0.00225287 1.07083e-05
21.1952 -0.00223216 1.05609e-05
21.2959 -0.00221105 1.04113e-05
21.4004 -0.00218946 1.0259e-05
21.5093 -0.00216727 1.01033e-05
21.6237 -0.00214434 9.94322e-06
21.7448 -0.00212046 9.77742e-06
21.8747 -0.00209529 9.60375e-06
22.0165 -0.00206831 9.41868e-06
22.1768 -0.00203845 9.21524e-06
22.3723 -0.00200289 8.975e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.125Nc1Quantum/GRpTwoLoop.txt <==
-22.3723 -0.00200264 -8.97248e-06
-22.1768 -0.00203818 -9.21295e-06
-22.0165 -0.00206804 -9.41606e-06
-21.8747 -0.00209501 -9.60127e-06
-21.7448 -0.00212017 -9.77466e-06
-21.6237 -0.00214405 -9.94058e-06
-21.5093 -0.00216697 -1.01004e-05
-21.4004 -0.00218915 -1.02562e-05
-21.2959 -0.00221074 -1.04082e-05
-21.1952 -0.00223184 -1.05579e-05
-21.0979 -0.00225255 -1.07051e-05
-21.0034 -0.00227291 -1.08509e-05
-20.9115 -0.00229298 -1.09949e-05
-20.8219 -0.00231281 -1.11381e-05
-20.7344 -0.00233244 -1.128e-05
-20.6487 -0.00235188 -1.14215e-05
-20.5648 -0.00237116 -1.15622e-05
-20.4825 -0.00239031 -1.17029e-05
-20.4016 -0.00240935 -1.18432e-05
-20.3222 -0.00242829 -1.19835e-05
-20.244 -0.00244714 -1.21234e-05
-20.1669 -0.00246592 -1.22634e-05
-20.091 -0.00248464 -1.24033e-05
-20.0162 -0.00250331 -1.25437e-05
-19.9423 -0.00252195 -1.26841e-05
-19.8694 -0.00254055 -1.28248e-05
-19.7974 -0.00255912 -1.29658e-05
-19.7262 -0.00257768 -1.31074e-05
-19.6558 -0.00259623 -1.32492e-05
-19.5862 -0.00261478 -1.33916e-05
-19.5173 -0.00263333 -1.35344e-05
-19.4491 -0.00265188 -1.3678e-05
-19.3816 -0.00267045 -1.38219e-05
-19.3147 -0.00268904 -1.39667e-05
-19.2484 -0.00270764 -1.4112e-05
-19.1828 -0.00272627 -1.42582e-05
-19.1177 -0.00274494 -1.44049e-05
-19.0531 -0.00276363 -1.45526e-05
-18.9891 -0.00278236 -1.47008e-05
-18.9255 -0.00280113 -1.48501e-05
-18.8625 -0.00281995 -1.5e-05
-18.8 -0.00283881 -1.5151e-05
-18.7379 -0.00285772 -1.53027e-05
-18.6762 -0.00287668 -1.54556e-05
-18.615 -0.00289569 -1.56091e-05
-18.5542 -0.00291477 -1.57639e-05
-18.4938 -0.0029339 -1.59195e-05
-18.4338 -0.0029531 -1.60763e-05
-18.3742 -0.00297236 -1.62339e-05
-18.3149 -0.00299169 -1.63928e-05
-18.256 -0.00301109 -1.65526e-05
-18.1975 -0.00303056 -1.67138e-05
-18.1393 -0.00305011 -1.68758e-05
-18.0815 -0.00306973 -1.70392e-05
-18.0239 -0.00308943 -1.72036e-05
-17.9667 -0.00310921 -1.73694e-05
-17.9098 -0.00312908 -1.75362e-05
-17.8532 -0.00314902 -1.77045e-05
-17.7969 -0.00316906 -1.78738e-05
-17.7408 -0.00318918 -1.80447e-05
-17.6851 -0.00320939 -1.82166e-05
-17.6296 -0.0032297 -1.83901e-05
-17.5744 -0.0032501 -1.85647e-05
-17.5195 -0.00327059 -1.87409e-05
-17.4648 -0.00329119 -1.89183e-05
-17.4104 -0.00331188 -1.90974e-05
-17.3562 -0.00333267 -1.92776e-05
-17.3022 -0.00335357 -1.94596e-05
-17.2485 -0.00337457 -1.96428e-05
-17.195 -0.00339568 -1.98278e-05
-17.1418 -0.0034169 -2.0014e-05
-17.0887 -0.00343822 -2.02021e-05
-17.0359 -0.00345966 -2.03914e-05
-16.9833 -0.00348122 -2.05827e-05
-16.9309 -0.00350288 -2.07753e-05
-16.8787 -0.00352467 -2.09698e-05
-16.8268 -0.00354657 -2.11657e-05
-16.775 -0.0035686 -2.13636e-05
-16.7234 -0.00359075 -2.1563e-05
-16.672 -0.00361302 -2.17643e-05
-16.6208 -0.00363541 -2.19672e-05
-16.5697 -0.00365794 -2.21721e-05
-16.5189 -0.00368059 -2.23785e-05
-16.4682 -0.00370338 -2.25871e-05
-16.4177 -0.0037263 -2.27973e-05
-16.3674 -0.00374935 -2.30096e-05
-16.3172 -0.00377254 -2.32236e-05
-16.2672 -0.00379586 -2.34398e-05
-16.2174 -0.00381933 -2.36577e-05
-16.1677 -0.00384294 -2.38778e-05
-16.1182 -0.00386669 -2.40997e-05
-16.0689 -0.00389059 -2.4324e-05
-16.0197 -0.00391464 -2.455e-05
-15.9706 -0.00393883 -2.47785e-05
-15.9217 -0.00396317 -2.50088e-05
-15.873 -0.00398767 -2.52415e-05
-15.8243 -0.00401232 -2.54762e-05
-15.7759 -0.00403713 -2.57134e-05
-15.7276 -0.0040621 -2.59525e-05
-15.6794 -0.00408722 -2.61942e-05
-15.6313 -0.00411251 -2.64379e-05
-15.5834 -0.00413797 -2.66843e-05
-15.5356 -0.00416359 -2.69328e-05
-15.488 -0.00418937 -2.7184e-05
-15.4404 -0.00421533 -2.74373e-05
-15.393 -0.00424146 -2.76934e-05
-15.3458 -0.00426776 -2.79517e-05
-15.2986 -0.00429424 -2.82128e-05
-15.2516 -0.0043209 -2.84762e-05
-15.2047 -0.00434774 -2.87426e-05
-15.1579 -0.00437476 -2.90112e-05
-15.1112 -0.00440196 -2.92829e-05
-15.0647 -0.00442936 -2.9557e-05
-15.0182 -0.00445694 -2.98341e-05
-14.9719 -0.00448471 -3.01137e-05
-14.9257 -0.00451267 -3.03965e-05
-14.8796 -0.00454083 -3.06818e-05
-14.8336 -0.00456919 -3.09704e-05
-14.7877 -0.00459775 -3.12615e-05
-14.7419 -0.00462651 -3.1556e-05
-14.6962 -0.00465547 -3.18532e-05
-14.6506 -0.00468464 -3.21538e-05
-14.6052 -0.00471402 -3.24572e-05
-14.5598 -0.00474362 -3.2764e-05
-14.5145 -0.00477342 -3.30737e-05
-14.4693 -0.00480345 -3.33871e-05
-14.4243 -0.00483369 -3.37033e-05
-14.3793 -0.00486415 -3.40232e-05
-14.3344 -0.00489484 -3.43461e-05
-14.2896 -0.00492576 -3.46729e-05
-14.2449 -0.0049569 -3.50027e-05
-14.2003 -0.00498828 -3.53364e-05
-14.1558 -0.00501989 -3.56733e-05
-14.1113 -0.00505174 -3.60142e-05
-14.067 -0.00508382 -3.63584e-05
-14.0227 -0.00511616 -3.67067e-05
-13.9786 -0.00514873 -3.70584e-05
-13.9345 -0.00518156 -3.74143e-05
-13.8905 -0.00521464 -3.77736e-05
-13.8466 -0.00524797 -3.81373e-05
-13.8028 -0.00528156 -3.85046e-05
-13.759 -0.0053154 -3.88764e-05
-13.7153 -0.00534952 -3.92518e-05
-13.6718 -0.00538389 -3.96318e-05
-13.6283 -0.00541854 -4.00156e-05
-13.5848 -0.00545346 -4.04041e-05
-13.5415 -0.00548866 -4.07965e-05
-13.4982 -0.00552413 -4.11938e-05
-13.455 -0.00555989 -4.1595e-05
-13.4119 -0.00559593 -4.20013e-05
-13.3689 -0.00563226 -4.24117e-05
-13.3259 -0.00566889 -4.28272e-05
-13.283 -0.00570581 -4.3247e-05
-13.2402 -0.00574302 -4.3672e-05
-13.1974 -0.00578055 -4.41014e-05
-13.1547 -0.00581837 -4.45363e-05
-13.1121 -0.00585651 -4.49757e-05
-13.0696 -0.00589496 -4.54206e-05
-13.0271 -0.00593373 -4.58702e-05
-12.9847 -0.00597282 -4.63256e-05
-12.9424 -0.00601223 -4.67857e-05
-12.9001 -0.00605198 -4.72518e-05
-12.8579 -0.00609205 -4.77228e-05
-12.8158 -0.00613247 -4.81999e-05
-12.7737 -0.00617322 -4.86821e-05
-12.7317 -0.00621432 -4.91706e-05
-12.6898 -0.00625577 -4.96642e-05
-12.6479 -0.00629757 -5.01644e-05
-12.6061 -0.00633973 -5.067e-05
-12.5643 -0.00638225 -5.11822e-05
-12.5226 -0.00642514 -5.17e-05
-12.481 -0.0064684 -5.22247e-05
-12.4394 -0.00651203 -5.27551e-05
-12.3979 -0.00655605 -5.32926e-05
-12.3565 -0.00660045 -5.38359e-05
-12.3151 -0.00664524 -5.43866e-05
-12.2738 -0.00669042 -5.49434e-05
-12.2325 -0.00673601 -5.55077e-05
-12.1913 -0.00678199 -5.60783e-05
-12.1501 -0.00682839 -5.66567e-05
-12.109 -0.0068752 -5.72416e-05
-12.068 -0.00692243 -5.78344e-05
-12.027 -0.00697009 -5.8434e-05
-11.986 -0.00701817 -5.90418e-05
-11.9452 -0.0070667 -5.96565e-05
-11.9043 -0.00711566 -6.02797e-05
-11.8636 -0.00716507 -6.09101e-05
-11.8228 -0.00721493 -6.15492e-05
-11.7822 -0.00726526 -6.21958e-05
-11.7415 -0.00731604 -6.28513e-05
-11.701 -0.0073673 -6.35146e-05
-11.6605 -0.00741903 -6.41871e-05
-11.62 -0.00747125 -6.48675e-05
-11.5796 -0.00752395 -6.55576e-05
-11.5392 -0.00757715 -6.62558e-05
-11.4989 -0.00763085 -6.6964e-05
-11.4587 -0.00768506 -6.76806e-05
-11.4184 -0.00773978 -6.84074e-05
-11.3783 -0.00779503 -6.9143e-05
-11.3381 -0.0078508 -6.98891e-05
-11.2981 -0.00790711 -7.06443e-05
-11.2581 -0.00796396 -7.14105e-05
-11.2181 -0.00802136 -7.21859e-05
-11.1781 -0.00807932 -7.29727e-05
-11.1383 -0.00813784 -7.37691e-05
-11.0984 -0.00819694 -7.45772e-05
-11.0586 -0.00825661 -7.53953e-05
-11.0189 -0.00831688 -7.62255e-05
-10.9792 -0.00837774 -7.7066e-05
-10.9395 -0.0084392 -7.7919e-05
-10.8999 -0.00850128 -7.87827e-05
-10.8603 -0.00856397 -7.96593e-05
-10.8208 -0.0086273 -8.0547e-05
-10.7813 -0.00869126 -8.14481e-05
-10.7418 -0.00875587 -8.23606e-05
-10.7024 -0.00882113 -8.3287e-05
-10.6631 -0.00888706 -8.42252e-05
-10.6238 -0.00895366 -8.51777e-05
-10.5845 -0.00902095 -8.61426e-05
-10.5452 -0.00908893 -8.71223e-05
-10.506 -0.00915761 -8.81147e-05
-10.4669 -0.00922701 -8.91225e-05
-10.4278 -0.00929713 -9.01435e-05
-10.3887 -0.00936798 -9.11803e-05
-10.3496 -0.00943957 -9.22309e-05
-10.3106 -0.00951192 -9.3298e-05
-10.2717 -0.00958504 -9.43793e-05
-10.2328 -0.00965893 -9.54775e-05
-10.1939 -0.00973361 -9.65906e-05
-10.155 -0.00980909 -9.77214e-05
-10.1162 -0.00988538 -9.88674e-05
-10.0774 -0.00996249 -0.000100032
-10.0387 -0.0100404 -0.000101212
-10 -0.0101192 -0.000102411
-9.96134 -0.0101989 -0.000103627
-9.92271 -0.0102794 -0.000104863
-9.88412 -0.0103608 -0.000106115
-9.84557 -0.0104431 -0.000107388
-9.80704 -0.0105263 -0.000108679
-9.76856 -0.0106105 -0.000109991
-9.73011 -0.0106956 -0.000111322
-9.69169 -0.0107816 -0.000112674
-9.65331 -0.0108686 -0.000114046
-9.61496 -0.0109566 -0.000115441
-9.57664 -0.0110456 -0.000116856
-9.53836 -0.0111356 -0.000118294
-9.50011 -0.0112267 -0.000119753
-9.46189 -0.0113188 -0.000121237
-9.42371 -0.0114119 -0.000122743
-9.38556 -0.0115061 -0.000124274
-9.34744 -0.0116015 -0.000125828
-9.30935 -0.0116979 -0.000127408
-9.2713 -0.0117955 -0.000129012
-9.23327 -0.0118942 -0.000130644
-9.19528 -0.0119941 -0.0001323
-9.15732 -0.0120951 -0.000133985
-9.11939 -0.0121974 -0.000135695
-9.08149 -0.0123009 -0.000137435
-9.04362 -0.0124057 -0.000139202
-9.00578 -0.0125117 -0.000141
-8.96797 -0.012619 -0.000142826
-8.93019 -0.0127276 -0.000144684
-8.89244 -0.0128375 -0.000146572
-8.85471 -0.0129488 -0.000148493
-8.81702 -0.0130615 -0.000150444
-8.77936 -0.0131755 -0.00015243
-8.74172 -0.013291 -0.000154448
-8.70412 -0.0134079 -0.000156502
-8.66654 -0.0135263 -0.00015859
-8.62899 -0.0136462 -0.000160716
-8.59146 -0.0137676 -0.000162876
-8.55397 -0.0138905 -0.000165075
-8.5165 -0.014015 -0.000167311
-8.47906 -0.0141412 -0.000169589
-8.44165 -0.0142689 -0.000171904
-8.40426 -0.0143983 -0.000174262
-8.3669 -0.0145294 -0.00017666
-8.32956 -0.0146622 -0.000179103
-8.29226 -0.0147967 -0.000181587
-8.25497 -0.014933 -0.000184118
-8.21772 -0.0150712 -0.000186693
-8.18049 -0.0152111 -0.000189317
-8.14328 -0.015353 -0.000191986
-8.1061 -0.0154967 -0.000194706
-8.06895 -0.0156424 -0.000197474
-8.03182 -0.0157901 -0.000200296
-7.99471 -0.0159397 -0.000203167
-7.95763 -0.0160915 -0.000206095
-7.92058 -0.0162453 -0.000209075
-7.88355 -0.0164012 -0.000212114
-7.84654 -0.0165593 -0.000215207
-7.80955 -0.0167197 -0.000218363
-7.77259 -0.0168822 -0.000221575
-7.73566 -0.0170471 -0.000224853
-7.69874 -0.0172143 -0.00022819
-7.66185 -0.0173839 -0.000231595
-7.62498 -0.0175559 -0.000235064
-7.58814 -0.0177304 -0.000238603
-7.55132 -0.0179074 -0.000242209
-7.51452 -0.0180869 -0.00024589
-7.47774 -0.0182691 -0.00024964
-7.44099 -0.018454 -0.000253469
-7.40425 -0.0186416 -0.000257371
-7.36754 -0.018832 -0.000261355
-7.33085 -0.0190252 -0.000265416
-7.29418 -0.0192214 -0.000269565
-7.25754 -0.0194204 -0.000273794
-7.22091 -0.0196225 -0.000278115
-7.18431 -0.0198277 -0.00028252
-7.14772 -0.020036 -0.000287022
-7.11116 -0.0202475 -0.000291614
-7.07462 -0.0204623 -0.000296307
-7.0381 -0.0206804 -0.000301094
-7.00159 -0.020902 -0.000305988
-6.96511 -0.021127 -0.000310982
-6.92865 -0.0213556 -0.000316088
-6.89221 -0.0215878 -0.0003213
-6.85579 -0.0218237 -0.00032663
-6.81938 -0.0220634 -0.000332071
-6.783 -0.022307 -0.000337638
-6.74664 -0.0225545 -0.000343322
-6.71029 -0.0228061 -0.000349138
-6.67397 -0.0230619 -0.000355078
-6.63766 -0.0233219 -0.000361159
-6.60137 -0.0235861 -0.00036737
-6.5651 -0.0238549 -0.00037373
-6.52885 -0.0241281 -0.000380228
-6.49262 -0.0244059 -0.000386883
-6.4564 -0.0246885 -0.000393685
-6.42021 -0.024976 -0.000400653
-6.38403 -0.0252684 -0.000407777
-6.34786 -0.0255658 -0.000415077
-6.31172 -0.0258685 -0.000422542
-6.27559 -0.0261764 -0.000430193
-6.23949 -0.0264898 -0.00043802
-6.20339 -0.0268088 -0.000446045
-6.16732 -0.0271334 -0.000454257
-6.13126 -0.0274639 -0.000462679
-6.09522 -0.0278004 -0.000471299
-6.05919 -0.028143 -0.000480142
-6.02319 -0.028492 -0.000489197
-5.9872 -0.0288473 -0.000498489
-5.95122 -0.0292092 -0.000508006
-5.91526 -0.029578 -0.000517776
-5.87932 -0.0299536 -0.000527786
-5.84339 -0.0303364 -0.000538065
-5.80748 -0.0307264 -0.0005486
-5.77158 -0.031124 -0.000559422
-5.7357 -0.0315292 -0.000570518
-5.69984 -0.0319424 -0.00058192
-5.66399 -0.0323636 -0.000593614
-5.62815 -0.0327931 -0.000605636
-5.59233 -0.0332312 -0.00061797
-5.55653 -0.0336781 -0.000630655
-5.52074 -0.0341339 -0.000643675
-5.48497 -0.034599 -0.000657069
-5.4492 -0.0350736 -0.000670823
-5.41346 -0.035558 -0.000684978
-5.37773 -0.0360525 -0.000699519
-5.34201 -0.0365572 -0.000714491
-5.30631 -0.0370726 -0.000729877
-5.27062 -0.0375989 -0.000745726
-5.23494 -0.0381365 -0.00076202
-5.19928 -0.0386857 -0.000778812
-5.16363 -0.0392467 -0.000796084
-5.128 -0.0398201 -0.000813891
-5.09237 -0.040406 -0.000832217
-5.05677 -0.041005 -0.000851119
-5.02117 -0.0416174 -0.00087058
-4.98559 -0.0422437 -0.000890664
-4.95002 -0.0428841 -0.000911353
-4.91446 -0.0435393 -0.000932715
-4.87892 -0.0442096 -0.000954732
-4.84339 -0.0448956 -0.000977476
-4.80787 -0.0455977 -0.00100093
-4.77237 -0.0463165 -0.00102518
-4.73687 -0.0470524 -0.00105019
-4.70139 -0.0478061 -0.00107606
-4.66592 -0.0485782 -0.00110278
-4.63046 -0.0493692 -0.00113042
-4.59502 -0.0501799 -0.00115898
-4.55958 -0.0510108 -0.00118855
-4.52416 -0.0518627 -0.00121913
-4.48875 -0.0527362 -0.00125081
-4.45335 -0.0536323 -0.00128359
-4.41797 -0.0545516 -0.00131757
-4.38259 -0.0554949 -0.00135276
-4.34722 -0.0564633 -0.00138927
-4.31187 -0.0574575 -0.00142711
-4.27653 -0.0584785 -0.00146641
-4.24119 -0.0595274 -0.00150716
-4.20587 -0.0606052 -0.00154952
-4.17056 -0.0617129 -0.00159348
-4.13526 -0.0628518 -0.00163923
-4.09997 -0.064023 -0.00168677
-4.06469 -0.0652279 -0.00173628
-4.02942 -0.0664677 -0.00178779
-3.99416 -0.067744 -0.00184149
-3.95891 -0.0690582 -0.00189743
-3.92367 -0.0704119 -0.00195585
-3.88844 -0.0718067 -0.00201678
-3.85322 -0.0732444 -0.0020805
-3.81801 -0.0747269 -0.00214708
-3.7828 -0.0762562 -0.00221685
-3.74761 -0.0778344 -0.0022899
-3.71243 -0.0794636 -0.00236663
-3.67726 -0.0811463 -0.0024472
-3.64209 -0.0828851 -0.00253209
-3.60694 -0.0846825 -0.00262154
-3.57179 -0.0865416 -0.00271619
-3.53665 -0.0884654 -0.00281645
-3.50152 -0.0904572 -0.00292319
-3.4664 -0.0925208 -0.00303712
-3.43129 -0.0946599 -0.00315955
-3.39619 -0.0968786 -0.00329178
-3.36109 -0.0991816 -0.00343599
-3.32601 -0.101573 -0.0035947
-3.29093 -0.104059 -0.00377192
-3.25586 -0.106643 -0.00397274
-3.2208 -0.109328 -0.00420492
-3.18574 -0.112115 -0.00447842
-3.1507 -0.114998 -0.00480621
-3.11566 -0.11796 -0.00519971
-3.08063 -0.120966 -0.00565851
-3.0456 -0.123972 -0.00614669
-3.01059 -0.126966 -0.00657982
-2.97558 -0.130015 -0.0068658
-2.94058 -0.133245 -0.00699051
-2.90558 -0.136744 -0.00702596
-2.87059 -0.140525 -0.00705465
-2.83561 -0.144565 -0.00712165
-2.80064 -0.148843 -0.00724208
-2.76567 -0.153349 -0.00741545
-2.73071 -0.158082 -0.00763809
-2.69576 -0.16305 -0.00790514
-2.66081 -0.168266 -0.00821418
-2.62587 -0.173745 -0.00856293
-2.59094 -0.179505 -0.00895173
-2.55601 -0.185567 -0.00938057
-2.52109 -0.191954 -0.00985189
-2.48617 -0.198691 -0.0103674
-2.45126 -0.205807 -0.0109312
-2.41636 -0.213333 -0.0115464
-2.38146 -0.221303 -0.0122191
-2.34657 -0.229756 -0.0129539
-2.31168 -0.238734 -0.0137589
-2.2768 -0.248285 -0.0146408
-2.24192 -0.258463 -0.0156103
-2.20705 -0.269327 -0.0166769
-2.17219 -0.280947 -0.0178551
-2.13733 -0.293399 -0.0191582
-2.10247 -0.306771 -0.020606
-2.06762 -0.321162 -0.0222176
-2.03278 -0.336688 -0.0240207
-1.99794 -0.353482 -0.0260432
-1.9631 -0.371696 -0.0283249
-1.92827 -0.39151 -0.0309074
-1.89345 -0.413133 -0.0338496
-1.85862 -0.436815 -0.0372159
-1.82381 -0.462847 -0.0410964
-1.78899 -0.491583 -0.0455945
-1.75419 -0.523447 -0.0508543
-1.71938 -0.558958 -0.0570492
-1.68458 -0.598749 -0.064422
-1.64979 -0.643612 -0.0732798
-1.61499 -0.694537 -0.0840592
-1.58021 -0.75279 -0.0973417
-1.54542 -0.819994 -0.113977
-1.51064 -0.898284 -0.135167
-1.47586 -0.990483 -0.162742
-1.44109 -1.10041 -0.199473
-1.40632 -1.23328 -0.249848
-1.37155 -1.39627 -0.321268
-1.33679 -1.59919 -0.426745
-1.30203 -1.85479 -0.590051
-1.26727 -2.17614 -0.857211
-1.23251 -2.56159 -1.31935
-1.19776 -2.92854 -2.14634
-1.16301 -2.90803 -3.52392
-1.12827 -1.74232 -5.04034
-1.09352 0.285314 -5.31525
-1.05878 1.63196 -4.45611
-1.02405 2.19142 -3.56292
-0.989309 2.46921 -2.87504
-0.954576 2.64282 -2.25254
-0.919844 2.66421 -1.64854
-0.885115 2.5258 -1.14317
-0.850388 2.30911 -0.784197
-0.815663 2.08694 -0.549178
-0.78094 1.89007 -0.397524
-0.746219 1.72461 -0.297611
-0.711499 1.58759 -0.229643
-0.676781 1.47412 -0.181719
-0.642065 1.37958 -0.146835
-0.60735 1.3002 -0.120643
-0.572637 1.23303 -0.100487
-0.537925 1.1758 -0.0845849
-0.503214 1.12676 -0.0718053
-0.468504 1.08455 -0.0613199
-0.433796 1.04811 -0.0525959
-0.399089 1.01659 -0.0452031
-0.364382 0.989341 -0.0388689
-0.329676 0.965817 -0.033347
-0.294972 0.945593 -0.0284888
-0.260267 0.928323 -0.0241404
-0.225564 0.913727 -0.0202164
-0.190861 0.901581 -0.0166117
-0.156158 0.891707 -0.0132749
-0.121456 0.883965 -0.0101279
-0.0867541 0.878246 -0.00713723
-0.0520524 0.874476 -0.0042392
-0.0173508 0.872602 -0.00140947
0.0173508 0.872602 0.00140947
0.0520524 0.874476 0.0042392
0.0867541 0.878246 0.00713723
0.121456 0.883965 0.0101279
0.156158 0.891707 0.0132749
0.190861 0.901581 0.0166117
0.225564 0.913727 0.0202164
0.260267 0.928323 0.0241404
0.294972 0.945593 0.0284888
0.329676 0.965817 0.033347
0.364382 0.989341 0.0388689
0.399089 1.01659 0.0452031
0.433796 1.04811 0.0525959
0.468504 1.08455 0.0613199
0.503214 1.12676 0.0718053
0.537925 1.1758 0.0845849
0.572637 1.23303 0.100487
0.60735 1.3002 0.120643
0.642065 1.37958 0.146835
0.676781 1.47412 0.181719
0.711499 1.58759 0.229643
0.746219 1.72461 0.297611
0.78094 1.89007 0.397524
0.815663 2.08694 0.549178
0.850388 2.30911 0.784197
0.885115 2.5258 1.14317
0.919844 2.66421 1.64854
0.954576 2.64282 2.25254
0.989309 2.46921 2.87504
1.02405 2.19142 3.56292
1.05878 1.63196 4.45611
1.09352 0.285314 5.31525
1.12827 -1.74232 5.04034
1.16301 -2.90803 3.52392
1.19776 -2.92854 2.14634
1.23251 -2.56159 1.31935
1.26727 -2.17614 0.857211
1.30203 -1.85479 0.590051
1.33679 -1.59919 0.426745
1.37155 -1.39627 0.321268
1.40632 -1.23328 0.249848
1.44109 -1.10041 0.199473
1.47586 -0.990483 0.162742
1.51064 -0.898284 0.135167
1.54542 -0.819994 0.113977
1.58021 -0.75279 0.0973417
1.61499 -0.694537 0.0840592
1.64979 -0.643612 0.0732798
1.68458 -0.598749 0.064422
1.71938 -0.558958 0.0570492
1.75419 -0.523447 0.0508543
1.78899 -0.491583 0.0455945
1.82381 -0.462847 0.0410964
1.85862 -0.436815 0.0372159
1.89345 -0.413133 0.0338496
1.92827 -0.39151 0.0309074
1.9631 -0.371696 0.0283249
1.99794 -0.353482 0.0260432
2.03278 -0.336688 0.0240207
2.06762 -0.321162 0.0222176
2.10247 -0.306771 0.020606
2.13733 -0.293399 0.0191582
2.17219 -0.280947 0.0178551
2.20705 -0.269327 0.0166769
2.24192 -0.258463 0.0156103
2.2768 -0.248285 0.0146408
2.31168 -0.238734 0.0137589
2.34657 -0.229756 0.0129539
2.38146 -0.221303 0.0122191
2.41636 -0.213333 0.0115464
2.45126 -0.205807 0.0109312
2.48617 -0.198691 0.0103674
2.52109 -0.191954 0.00985189
2.55601 -0.185567 0.00938057
2.59094 -0.179505 0.00895173
2.62587 -0.173745 0.00856293
2.66081 -0.168266 0.00821418
2.69576 -0.16305 0.00790514
2.73071 -0.158082 0.00763809
2.76567 -0.153349 0.00741545
2.80064 -0.148843 0.00724208
2.83561 -0.144565 0.00712165
2.87059 -0.140525 0.00705465
2.90558 -0.136744 0.00702596
2.94058 -0.133245 0.00699051
2.97558 -0.130015 0.0068658
3.01059 -0.126966 0.00657982
3.0456 -0.123972 0.00614669
3.08063 -0.120966 0.00565851
3.11566 -0.11796 0.00519971
3.1507 -0.114998 0.00480621
3.18574 -0.112115 0.00447842
3.2208 -0.109328 0.00420492
3.25586 -0.106643 0.00397274
3.29093 -0.104059 0.00377192
3.32601 -0.101573 0.0035947
3.36109 -0.0991816 0.00343599
3.39619 -0.0968786 0.00329178
3.43129 -0.0946599 0.00315955
3.4664 -0.0925208 0.00303712
3.50152 -0.0904572 0.00292319
3.53665 -0.0884654 0.00281645
3.57179 -0.0865416 0.00271619
3.60694 -0.0846825 0.00262154
3.64209 -0.0828851 0.00253209
3.67726 -0.0811463 0.0024472
3.71243 -0.0794636 0.00236663
3.74761 -0.0778344 0.0022899
3.7828 -0.0762562 0.00221685
3.81801 -0.0747269 0.00214708
3.85322 -0.0732444 0.0020805
3.88844 -0.0718067 0.00201678
3.92367 -0.0704119 0.00195585
3.95891 -0.0690582 0.00189743
3.99416 -0.067744 0.00184149
4.02942 -0.0664677 0.00178779
4.06469 -0.0652279 0.00173628
4.09997 -0.064023 0.00168677
4.13526 -0.0628518 0.00163923
4.17056 -0.0617129 0.00159348
4.20587 -0.0606052 0.00154952
4.24119 -0.0595274 0.00150716
4.27653 -0.0584785 0.00146641
4.31187 -0.0574575 0.00142711
4.34722 -0.0564633 0.00138927
4.38259 -0.0554949 0.00135276
4.41797 -0.0545516 0.00131757
4.45335 -0.0536323 0.00128359
4.48875 -0.0527362 0.00125081
4.52416 -0.0518627 0.00121913
4.55958 -0.0510108 0.00118855
4.59502 -0.0501799 0.00115898
4.63046 -0.0493692 0.00113042
4.66592 -0.0485782 0.00110278
4.70139 -0.0478061 0.00107606
4.73687 -0.0470524 0.00105019
4.77237 -0.0463165 0.00102518
4.80787 -0.0455977 0.00100093
4.84339 -0.0448956 0.000977476
4.87892 -0.0442096 0.000954732
4.91446 -0.0435393 0.000932715
4.95002 -0.0428841 0.000911353
4.98559 -0.0422437 0.000890664
5.02117 -0.0416174 0.00087058
5.05677 -0.041005 0.000851119
5.09237 -0.040406 0.000832217
5.128 -0.0398201 0.000813891
5.16363 -0.0392467 0.000796084
5.19928 -0.0386857 0.000778812
5.23494 -0.0381365 0.00076202
5.27062 -0.0375989 0.000745726
5.30631 -0.0370726 0.000729877
5.34201 -0.0365572 0.000714491
5.37773 -0.0360525 0.000699519
5.41346 -0.035558 0.000684978
5.4492 -0.0350736 0.000670823
5.48497 -0.034599 0.000657069
5.52074 -0.0341339 0.000643675
5.55653 -0.0336781 0.000630655
5.59233 -0.0332312 0.00061797
5.62815 -0.0327931 0.000605636
5.66399 -0.0323636 0.000593614
5.69984 -0.0319424 0.00058192
5.7357 -0.0315292 0.000570518
5.77158 -0.031124 0.000559422
5.80748 -0.0307264 0.0005486
5.84339 -0.0303364 0.000538065
5.87932 -0.0299536 0.000527786
5.91526 -0.029578 0.000517776
5.95122 -0.0292092 0.000508006
5.9872 -0.0288473 0.000498489
6.02319 -0.028492 0.000489197
6.05919 -0.028143 0.000480142
6.09522 -0.0278004 0.000471299
6.13126 -0.0274639 0.000462679
6.16732 -0.0271334 0.000454257
6.20339 -0.0268088 0.000446045
6.23949 -0.0264898 0.00043802
6.27559 -0.0261764 0.000430193
6.31172 -0.0258685 0.000422542
6.34786 -0.0255658 0.000415077
6.38403 -0.0252684 0.000407777
6.42021 -0.024976 0.000400653
6.4564 -0.0246885 0.000393685
6.49262 -0.0244059 0.000386883
6.52885 -0.0241281 0.000380228
6.5651 -0.0238549 0.00037373
6.60137 -0.0235861 0.00036737
6.63766 -0.0233219 0.000361159
6.67397 -0.0230619 0.000355078
6.71029 -0.0228061 0.000349138
6.74664 -0.0225545 0.000343322
6.783 -0.022307 0.000337638
6.81938 -0.0220634 0.000332071
6.85579 -0.0218237 0.00032663
6.89221 -0.0215878 0.0003213
6.92865 -0.0213556 0.000316088
6.96511 -0.021127 0.000310982
7.00159 -0.020902 0.000305988
7.0381 -0.0206804 0.000301094
7.07462 -0.0204623 0.000296307
7.11116 -0.0202475 0.000291614
7.14772 -0.020036 0.000287022
7.18431 -0.0198277 0.00028252
7.22091 -0.0196225 0.000278115
7.25754 -0.0194204 0.000273794
7.29418 -0.0192214 0.000269565
7.33085 -0.0190252 0.000265416
7.36754 -0.018832 0.000261355
7.40425 -0.0186416 0.000257371
7.44099 -0.018454 0.000253469
7.47774 -0.0182691 0.00024964
7.51452 -0.0180869 0.00024589
7.55132 -0.0179074 0.000242209
7.58814 -0.0177304 0.000238603
7.62498 -0.0175559 0.000235064
7.66185 -0.0173839 0.000231595
7.69874 -0.0172143 0.00022819
7.73566 -0.0170471 0.000224853
7.77259 -0.0168822 0.000221575
7.80955 -0.0167197 0.000218363
7.84654 -0.0165593 0.000215207
7.88355 -0.0164012 0.000212114
7.92058 -0.0162453 0.000209075
7.95763 -0.0160915 0.000206095
7.99471 -0.0159397 0.000203167
8.03182 -0.0157901 0.000200296
8.06895 -0.0156424 0.000197474
8.1061 -0.0154967 0.000194706
8.14328 -0.015353 0.000191986
8.18049 -0.0152111 0.000189317
8.21772 -0.0150712 0.000186693
8.25497 -0.014933 0.000184118
8.29226 -0.0147967 0.000181587
8.32956 -0.0146622 0.000179103
8.3669 -0.0145294 0.00017666
8.40426 -0.0143983 0.000174262
8.44165 -0.0142689 0.000171904
8.47906 -0.0141412 0.000169589
8.5165 -0.014015 0.000167311
8.55397 -0.0138905 0.000165075
8.59146 -0.0137676 0.000162876
8.62899 -0.0136462 0.000160716
8.66654 -0.0135263 0.00015859
8.70412 -0.0134079 0.000156502
8.74172 -0.013291 0.000154448
8.77936 -0.0131755 0.00015243
8.81702 -0.0130615 0.000150444
8.85471 -0.0129488 0.000148493
8.89244 -0.0128375 0.000146572
8.93019 -0.0127276 0.000144684
8.96797 -0.012619 0.000142826
9.00578 -0.0125117 0.000141
9.04362 -0.0124057 0.000139202
9.08149 -0.0123009 0.000137435
9.11939 -0.0121974 0.000135695
9.15732 -0.0120951 0.000133985
9.19528 -0.0119941 0.0001323
9.23327 -0.0118942 0.000130644
9.2713 -0.0117955 0.000129012
9.30935 -0.0116979 0.000127408
9.34744 -0.0116015 0.000125828
9.38556 -0.0115061 0.000124274
9.42371 -0.0114119 0.000122743
9.46189 -0.0113188 0.000121237
9.50011 -0.0112267 0.000119753
9.53836 -0.0111356 0.000118294
9.57664 -0.0110456 0.000116856
9.61496 -0.0109566 0.000115441
9.65331 -0.0108686 0.000114046
9.69169 -0.0107816 0.000112674
9.73011 -0.0106956 0.000111322
9.76856 -0.0106105 0.000109991
9.80704 -0.0105263 0.000108679
9.84557 -0.0104431 0.000107388
9.88412 -0.0103608 0.000106115
9.92271 -0.0102794 0.000104863
9.96134 -0.0101989 0.000103627
10 -0.0101192 0.000102411
10.0387 -0.0100404 0.000101212
10.0774 -0.00996249 0.000100032
10.1162 -0.00988538 9.88674e-05
10.155 -0.00980909 9.77214e-05
10.1939 -0.00973361 9.65906e-05
10.2328 -0.00965893 9.54775e-05
10.2717 -0.00958504 9.43793e-05
10.3106 -0.00951192 9.3298e-05
10.3496 -0.00943957 9.22309e-05
10.3887 -0.00936798 9.11803e-05
10.4278 -0.00929713 9.01435e-05
10.4669 -0.00922701 8.91225e-05
10.506 -0.00915761 8.81147e-05
10.5452 -0.00908893 8.71223e-05
10.5845 -0.00902095 8.61426e-05
10.6238 -0.00895366 8.51777e-05
10.6631 -0.00888706 8.42252e-05
10.7024 -0.00882113 8.3287e-05
10.7418 -0.00875587 8.23606e-05
10.7813 -0.00869126 8.14481e-05
10.8208 -0.0086273 8.0547e-05
10.8603 -0.00856397 7.96593e-05
10.8999 -0.00850128 7.87827e-05
10.9395 -0.0084392 7.7919e-05
10.9792 -0.00837774 7.7066e-05
11.0189 -0.00831688 7.62255e-05
11.0586 -0.00825661 7.53953e-05
11.0984 -0.00819694 7.45772e-05
11.1383 -0.00813784 7.37691e-05
11.1781 -0.00807932 7.29727e-05
11.2181 -0.00802136 7.21859e-05
11.2581 -0.00796396 7.14105e-05
11.2981 -0.00790711 7.06443e-05
11.3381 -0.0078508 6.98891e-05
11.3783 -0.00779503 6.9143e-05
11.4184 -0.00773978 6.84074e-05
11.4587 -0.00768506 6.76806e-05
11.4989 -0.00763085 6.6964e-05
11.5392 -0.00757715 6.62558e-05
11.5796 -0.00752395 6.55576e-05
11.62 -0.00747125 6.48675e-05
11.6605 -0.00741903 6.41871e-05
11.701 -0.0073673 6.35146e-05
11.7415 -0.00731604 6.28513e-05
11.7822 -0.00726526 6.21958e-05
11.8228 -0.00721493 6.15492e-05
11.8636 -0.00716507 6.09101e-05
11.9043 -0.00711566 6.02797e-05
11.9452 -0.0070667 5.96565e-05
11.986 -0.00701817 5.90418e-05
12.027 -0.00697009 5.8434e-05
12.068 -0.00692243 5.78344e-05
12.109 -0.0068752 5.72416e-05
12.1501 -0.00682839 5.66567e-05
12.1913 -0.00678199 5.60783e-05
12.2325 -0.00673601 5.55077e-05
12.2738 -0.00669042 5.49434e-05
12.3151 -0.00664524 5.43866e-05
12.3565 -0.00660045 5.38359e-05
12.3979 -0.00655605 5.32926e-05
12.4394 -0.00651203 5.27551e-05
12.481 -0.0064684 5.22247e-05
12.5226 -0.00642514 5.17e-05
12.5643 -0.00638225 5.11822e-05
12.6061 -0.00633973 5.067e-05
12.6479 -0.00629757 5.01644e-05
12.6898 -0.00625577 4.96642e-05
12.7317 -0.00621432 4.91706e-05
12.7737 -0.00617322 4.86821e-05
12.8158 -0.00613247 4.81999e-05
12.8579 -0.00609205 4.77228e-05
12.9001 -0.00605198 4.72518e-05
12.9424 -0.00601223 4.67857e-05
12.9847 -0.00597282 4.63256e-05
13.0271 -0.00593373 4.58702e-05
13.0696 -0.00589496 4.54206e-05
13.1121 -0.00585651 4.49757e-05
13.1547 -0.00581837 4.45363e-05
13.1974 -0.00578055 4.41014e-05
13.2402 -0.00574302 4.3672e-05
13.283 -0.00570581 4.3247e-05
13.3259 -0.00566889 4.28272e-05
13.3689 -0.00563226 4.24117e-05
13.4119 -0.00559593 4.20013e-05
13.455 -0.00555989 4.1595e-05
13.4982 -0.00552413 4.11938e-05
13.5415 -0.00548866 4.07965e-05
13.5848 -0.00545346 4.04041e-05
13.6283 -0.00541854 4.00156e-05
13.6718 -0.00538389 3.96318e-05
13.7153 -0.00534952 3.92518e-05
13.759 -0.0053154 3.88764e-05
13.8028 -0.00528156 3.85046e-05
13.8466 -0.00524797 3.81373e-05
13.8905 -0.00521464 3.77736e-05
13.9345 -0.00518156 3.74143e-05
13.9786 -0.00514873 3.70584e-05
14.0227 -0.00511616 3.67067e-05
14.067 -0.00508382 3.63584e-05
14.1113 -0.00505174 3.60142e-05
14.1558 -0.00501989 3.56733e-05
14.2003 -0.00498828 3.53364e-05
14.2449 -0.0049569 3.50027e-05
14.2896 -0.00492576 3.46729e-05
14.3344 -0.00489484 3.43461e-05
14.3793 -0.00486415 3.40232e-05
14.4243 -0.00483369 3.37033e-05
14.4693 -0.00480345 3.33871e-05
14.5145 -0.00477342 3.30737e-05
14.5598 -0.00474362 3.2764e-05
14.6052 -0.00471402 3.24572e-05
14.6506 -0.00468464 3.21538e-05
14.6962 -0.00465547 3.18532e-05
14.7419 -0.00462651 3.1556e-05
14.7877 -0.00459775 3.12615e-05
14.8336 -0.00456919 3.09704e-05
14.8796 -0.00454083 3.06818e-05
14.9257 -0.00451267 3.03965e-05
14.9719 -0.00448471 3.01137e-05
15.0182 -0.00445694 2.98341e-05
15.0647 -0.00442936 2.9557e-05
15.1112 -0.00440196 2.92829e-05
15.1579 -0.00437476 2.90112e-05
15.2047 -0.00434774 2.87426e-05
15.2516 -0.0043209 2.84762e-05
15.2986 -0.00429424 2.82128e-05
15.3458 -0.00426776 2.79517e-05
15.393 -0.00424146 2.76934e-05
15.4404 -0.00421533 2.74373e-05
15.488 -0.00418937 2.7184e-05
15.5356 -0.00416359 2.69328e-05
15.5834 -0.00413797 2.66843e-05
15.6313 -0.00411251 2.64379e-05
15.6794 -0.00408722 2.61942e-05
15.7276 -0.0040621 2.59525e-05
15.7759 -0.00403713 2.57134e-05
15.8243 -0.00401232 2.54762e-05
15.873 -0.00398767 2.52415e-05
15.9217 -0.00396317 2.50088e-05
15.9706 -0.00393883 2.47785e-05
16.0197 -0.00391464 2.455e-05
16.0689 -0.00389059 2.4324e-05
16.1182 -0.00386669 2.40997e-05
16.1677 -0.00384294 2.38778e-05
16.2174 -0.00381933 2.36577e-05
16.2672 -0.00379586 2.34398e-05
16.3172 -0.00377254 2.32236e-05
16.3674 -0.00374935 2.30096e-05
16.4177 -0.0037263 2.27973e-05
16.4682 -0.00370338 2.25871e-05
16.5189 -0.00368059 2.23785e-05
16.5697 -0.00365794 2.21721e-05
16.6208 -0.00363541 2.19672e-05
16.672 -0.00361302 2.17643e-05
16.7234 -0.00359075 2.1563e-05
16.775 -0.0035686 2.13636e-05
16.8268 -0.00354657 2.11657e-05
16.8787 -0.00352467 2.09698e-05
16.9309 -0.00350288 2.07753e-05
16.9833 -0.00348122 2.05827e-05
17.0359 -0.00345966 2.03914e-05
17.0887 -0.00343822 2.02021e-05
17.1418 -0.0034169 2.0014e-05
17.195 -0.00339568 1.98278e-05
17.2485 -0.00337457 1.96428e-05
17.3022 -0.00335357 1.94596e-05
17.3562 -0.00333267 1.92776e-05
17.4104 -0.00331188 1.90974e-05
17.4648 -0.00329119 1.89183e-05
17.5195 -0.00327059 1.87409e-05
17.5744 -0.0032501 1.85647e-05
17.6296 -0.0032297 1.83901e-05
17.6851 -0.00320939 1.82166e-05
17.7408 -0.00318918 1.80447e-05
17.7969 -0.00316906 1.78738e-05
17.8532 -0.00314902 1.77045e-05
17.9098 -0.00312908 1.75362e-05
17.9667 -0.00310921 1.73694e-05
18.0239 -0.00308943 1.72036e-05
18.0815 -0.00306973 1.70392e-05
18.1393 -0.00305011 1.68758e-05
18.1975 -0.00303056 1.67138e-05
18.256 -0.00301109 1.65526e-05
18.3149 -0.00299169 1.63928e-05
18.3742 -0.00297236 1.62339e-05
18.4338 -0.0029531 1.60763e-05
18.4938 -0.0029339 1.59195e-05
18.5542 -0.00291477 1.57639e-05
18.615 -0.00289569 1.56091e-05
18.6762 -0.00287668 1.54556e-05
18.7379 -0.00285772 1.53027e-05
18.8 -0.00283881 1.5151e-05
18.8625 -0.00281995 1.5e-05
18.9255 -0.00280113 1.48501e-05
18.9891 -0.00278236 1.47008e-05
19.0531 -0.00276363 1.45526e-05
19.1177 -0.00274494 1.44049e-05
19.1828 -0.00272627 1.42582e-05
19.2484 -0.00270764 1.4112e-05
19.3147 -0.00268904 1.39667e-05
19.3816 -0.00267045 1.38219e-05
19.4491 -0.00265188 1.3678e-05
19.5173 -0.00263333 1.35344e-05
19.5862 -0.00261478 1.33916e-05
19.6558 -0.00259623 1.32492e-05
19.7262 -0.00257768 1.31074e-05
19.7974 -0.00255912 1.29658e-05
19.8694 -0.00254055 1.28248e-05
19.9423 -0.00252195 1.26841e-05
20.0162 -0.00250331 1.25437e-05
20.091 -0.00248464 1.24033e-05
20.1669 -0.00246592 1.22634e-05
20.244 -0.00244714 1.21234e-05
20.3222 -0.00242829 1.19835e-05
20.4016 -0.00240935 1.18432e-05
20.4825 -0.00239031 1.17029e-05
20.5648 -0.00237116 1.15622e-05
20.6487 -0.00235188 1.14215e-05
20.7344 -0.00233244 1.128e-05
20.8219 -0.00231281 1.11381e-05
20.9115 -0.00229298 1.09949e-05
21.0034 -0.00227291 1.08509e-05
21.0979 -0.00225255 1.07051e-05
21.1952 -0.00223184 1.05579e-05
21.2959 -0.00221074 1.04082e-05
21.4004 -0.00218915 1.02562e-05
21.5093 -0.00216697 1.01004e-05
21.6237 -0.00214405 9.94058e-06
21.7448 -0.00212017 9.77466e-06
21.8747 -0.00209501 9.60127e-06
22.0165 -0.00206804 9.41606e-06
22.1768 -0.00203818 9.21295e-06
22.3723 -0.00200264 8.97248e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.125Nc1Quantum/GRp_FRG.txt <==
-22.3723 -6.07561e-22 1.74061e-21
-22.1768 5.63936e-21 -8.92137e-22
-22.0165 1.66443e-20 -1.31844e-20
-21.8747 -1.43969e-21 8.92428e-22
-21.7448 -3.07817e-21 1.96599e-21
-21.6237 2.40805e-21 -1.41011e-21
-21.5093 2.334e-20 1.80586e-21
-21.4004 -5.76441e-23 5.30475e-21
-21.2959 -1.11495e-20 -6.74318e-21
-21.1952 4.02879e-21 1.04327e-21
-21.0979 -9.05818e-22 7.09556e-21
-21.0034 5.14373e-21 -5.89216e-22
-20.9115 9.55315e-21 5.01672e-21
-20.8219 9.85439e-21 3.04056e-21
-20.7344 -3.35684e-21 2.59373e-21
-20.6487 -3.42828e-20 2.37555e-21
-20.5648 -7.48154e-21 1.07368e-20
-20.4825 8.38796e-21 -4.21842e-22
-20.4016 1.11877e-20 1.45981e-20
-20.3222 1.93691e-20 -8.11403e-22
-20.244 8.40476e-21 2.74182e-20
-20.1669 1.68657e-20 -3.11247e-21
-20.091 -1.66468e-20 1.51152e-20
-20.0162 1.38636e-20 -5.35187e-21
-19.9423 -1.3288e-20 7.3993e-21
-19.8694 1.29913e-20 -9.15512e-21
-19.7974 -1.30702e-20 6.09244e-21
-19.7262 1.2931e-20 -1.4365e-20
-19.6558 -1.42399e-20 4.91686e-21
-19.5862 1.29129e-20 -1.95837e-20
-19.5173 -1.49756e-20 3.10954e-21
-19.4491 1.54246e-20 -2.31632e-20
-19.3816 -1.49724e-20 1.43753e-21
-19.3147 1.86891e-20 -2.41716e-20
-19.2484 -1.51637e-20 9.86942e-22
-19.1828 2.04912e-20 -2.49566e-20
-19.1177 -1.62239e-20 1.00549e-21
-19.0531 2.22767e-20 -2.67728e-20
-18.9891 -1.79172e-20 1.74857e-21
-18.9255 2.18019e-20 -2.79236e-20
-18.8625 -1.97321e-20 3.2331e-21
-18.8 2.33007e-20 -2.768e-20
-18.7379 -2.13257e-20 4.1094e-21
-18.6762 2.60446e-20 -2.49653e-20
-18.615 -2.22482e-20 5.09389e-21
-18.5542 2.69902e-20 -2.13243e-20
-18.4938 -2.30803e-20 5.74532e-21
-18.4338 2.86339e-20 -1.78915e-20
-18.3742 -2.43935e-20 6.05294e-21
-18.3149 2.96514e-20 -1.60898e-20
-18.256 -2.60564e-20 7.35993e-21
-18.1975 3.08033e-20 -1.61624e-20
-18.1393 -2.85611e-20 8.98729e-21
-18.0815 3.3052e-20 -1.69493e-20
-18.0239 -3.14399e-20 1.13108e-20
-17.9667 3.46771e-20 -1.9013e-20
-17.9098 -3.37618e-20 1.44892e-20
-17.8532 3.60326e-20 -2.07552e-20
-17.7969 -3.5683e-20 1.67195e-20
-17.7408 3.69984e-20 -2.12457e-20
-17.6851 -3.6395e-20 1.80832e-20
-17.6296 3.6811e-20 -2.0921e-20
-17.5744 -3.63182e-20 1.82271e-20
-17.5195 3.65822e-20 -1.94612e-20
-17.4648 -3.61437e-20 1.73194e-20
-17.4104 3.61389e-20 -1.7932e-20
-17.3562 -3.56914e-20 1.65668e-20
-17.3022 3.56941e-20 -1.68946e-20
-17.2485 -3.55573e-20 1.59831e-20
-17.195 3.57464e-20 -1.62196e-20
-17.1418 -3.58154e-20 1.5835e-20
-17.0887 3.6075e-20 -1.62802e-20
-17.0359 -3.63099e-20 1.63236e-20
-16.9833 3.67181e-20 -1.68477e-20
-16.9309 -3.71355e-20 1.709e-20
-16.8787 3.7609e-20 -1.76728e-20
-16.8268 -3.80254e-20 1.80889e-20
-16.775 3.84337e-20 -1.86797e-20
-16.7234 -3.88064e-20 1.90612e-20
-16.672 3.91664e-20 -1.94518e-20
-16.6208 -3.94676e-20 1.9641e-20
-16.5697 3.97036e-20 -1.97918e-20
-16.5189 -3.98623e-20 1.9769e-20
-16.4682 3.99724e-20 -1.96602e-20
-16.4177 -4.00405e-20 1.9391e-20
-16.3674 4.00759e-20 -1.90432e-20
-16.3172 -4.00676e-20 1.8608e-20
-16.2672 4.00297e-20 -1.81505e-20
-16.2174 -3.99714e-20 1.76672e-20
-16.1677 3.99178e-20 -1.71933e-20
-16.1182 -3.98762e-20 1.67335e-20
-16.0689 3.98588e-20 -1.63173e-20
-16.0197 -3.98653e-20 1.59545e-20
-15.9706 3.9909e-20 -1.56598e-20
-15.9217 -3.99934e-20 1.54323e-20
-15.873 4.01282e-20 -1.52754e-20
-15.8243 -4.03087e-20 1.51881e-20
-15.7759 4.0536e-20 -1.51726e-20
-15.7276 -4.07996e-20 1.52266e-20
-15.6794 4.11007e-20 -1.5349e-20
-15.6313 -4.14296e-20 1.55255e-20
-15.5834 4.17811e-20 -1.57582e-20
-15.5356 -4.21436e-20 1.60312e-20
-15.488 4.25106e-20 -1.63374e-20
-15.4404 -4.28685e-20 1.6667e-20
-15.393 4.3214e-20 -1.70063e-20
-15.3458 -4.35361e-20 1.73447e-20
-15.2986 4.38323e-20 -1.76681e-20
-15.2516 -4.40935e-20 1.79676e-20
-15.2047 4.43188e-20 -1.8232e-20
-15.1579 -4.45029e-20 1.84571e-20
-15.1112 4.46485e-20 -1.86347e-20
-15.0647 -4.47538e-20 1.87638e-20
-15.0182 4.48252e-20 -1.8843e-20
-14.9719 -4.48621e-20 1.88748e-20
-14.9257 4.48727e-20 -1.88617e-20
-14.8796 -4.48596e-20 1.88106e-20
-14.8336 4.48318e-20 -1.87249e-20
-14.7877 -4.47922e-20 1.86145e-20
-14.7419 4.47506e-20 -1.84849e-20
-14.6962 -4.47088e-20 1.83455e-20
-14.6506 4.4676e-20 -1.82013e-20
-14.6052 -4.46531e-20 1.80623e-20
-14.5598 4.46492e-20 -1.79324e-20
-14.5145 -4.4663e-20 1.78182e-20
-14.4693 4.47027e-20 -1.77254e-20
-14.4243 -4.47675e-20 1.76536e-20
-14.3793 4.4863e-20 -1.76124e-20
-14.3344 -4.49859e-20 1.75995e-20
-14.2896 4.51444e-20 -1.76165e-20
-14.2449 -4.53324e-20 1.76662e-20
-14.2003 4.55557e-20 -1.77472e-20
-14.1558 -4.58093e-20 1.78602e-20
-14.1113 4.60967e-20 -1.80043e-20
-14.067 -4.64121e-20 1.81789e-20
-14.0227 4.67582e-20 -1.83823e-20
-13.9786 -4.71279e-20 1.86138e-20
-13.9345 4.75229e-20 -1.88699e-20
-13.8905 -4.79365e-20 1.915e-20
-13.8466 4.8368e-20 -1.94485e-20
-13.8028 -4.88114e-20 1.97642e-20
-13.759 4.92663e-20 -2.00911e-20
-13.7153 -4.97249e-20 2.04262e-20
-13.6718 5.01871e-20 -2.07629e-20
-13.6283 -5.06461e-20 2.10985e-20
-13.5848 5.11004e-20 -2.14264e-20
-13.5415 -5.15443e-20 2.17427e-20
-13.4982 5.19775e-20 -2.20427e-20
-13.455 -5.23923e-20 2.23237e-20
-13.4119 5.27913e-20 -2.2581e-20
-13.3689 -5.31664e-20 2.28139e-20
-13.3259 5.35213e-20 -2.30184e-20
-13.283 -5.3849e-20 2.3195e-20
-13.2402 5.4154e-20 -2.33412e-20
-13.1974 -5.44299e-20 2.34584e-20
-13.1547 5.4682e-20 -2.35453e-20
-13.1121 -5.4905e-20 2.36043e-20
-13.0696 5.51045e-20 -2.36351e-20
-13.0271 -5.52755e-20 2.36411e-20
-12.9847 5.54244e-20 -2.36228e-20
-12.9424 -5.55465e-20 2.35846e-20
-12.9001 5.56487e-20 -2.35276e-20
-12.8579 -5.57264e-20 2.34567e-20
-12.8158 5.57873e-20 -2.33734e-20
-12.7737 -5.58271e-20 2.32827e-20
-12.7317 5.58538e-20 -2.31859e-20
-12.6898 -5.58636e-20 2.3088e-20
-12.6479 5.58645e-20 -2.29897e-20
-12.6061 -5.5853e-20 2.28956e-20
-12.5643 5.58371e-20 -2.28062e-20
-12.5226 -5.58136e-20 2.27252e-20
-12.481 5.57897e-20 -2.26525e-20
-12.4394 -5.57619e-20 2.25918e-20
-12.3979 5.57378e-20 -2.25418e-20
-12.3565 -5.57129e-20 2.25061e-20
-12.3151 5.56943e-20 -2.24833e-20
-12.2738 -5.56772e-20 2.2475e-20
-12.2325 5.56685e-20 -2.24809e-20
-12.1913 -5.56627e-20 2.25022e-20
-12.1501 5.56664e-20 -2.25368e-20
-12.109 -5.56741e-20 2.25859e-20
-12.068 5.56922e-20 -2.26482e-20
-12.027 -5.57147e-20 2.27228e-20
-11.986 5.57484e-20 -2.28092e-20
-11.9452 -5.57873e-20 2.2907e-20
-11.9043 5.58373e-20 -2.30139e-20
-11.8636 -5.5893e-20 2.31306e-20
-11.8228 5.59601e-20 -2.32543e-20
-11.7822 -5.60329e-20 2.33859e-20
-11.7415 5.61172e-20 -2.35227e-20
-11.701 -5.6207e-20 2.36653e-20
-11.6605 5.63081e-20 -2.3811e-20
-11.62 -5.64142e-20 2.39606e-20
-11.5796 5.65313e-20 -2.41114e-20
-11.5392 -5.66528e-20 2.42639e-20
-11.4989 5.67846e-20 -2.44156e-20
-11.4587 -5.69203e-20 2.4567e-20
-11.4184 5.70657e-20 -2.47154e-20
-11.3783 -5.72142e-20 2.48615e-20
-11.3381 5.73719e-20 -2.50029e-20
-11.2981 -5.75321e-20 2.51401e-20
-11.2581 5.77009e-20 -2.52709e-20
-11.2181 -5.78717e-20 2.53963e-20
-11.1781 5.80506e-20 -2.55139e-20
-11.1383 -5.82308e-20 2.5625e-20
-11.0984 5.84186e-20 -2.57277e-20
-11.0586 -5.86072e-20 2.58232e-20
-11.0189 5.88029e-20 -2.59099e-20
-10.9792 -5.89987e-20 2.59892e-20
-10.9395 5.9201e-20 -2.60595e-20
-10.8999 -5.94026e-20 2.61225e-20
-10.8603 5.96101e-20 -2.61766e-20
-10.8208 -5.98161e-20 2.62237e-20
-10.7813 6.00273e-20 -2.62621e-20
-10.7418 -6.02362e-20 2.62939e-20
-10.7024 6.04494e-20 -2.63174e-20
-10.6631 -6.06595e-20 2.63349e-20
-10.6238 6.08731e-20 -2.63448e-20
-10.5845 -6.10826e-20 2.63494e-20
-10.5452 6.12949e-20 -2.63471e-20
-10.506 -6.15023e-20 2.63405e-20
-10.4669 6.17116e-20 -2.63279e-20
-10.4278 -6.19152e-20 2.63119e-20
-10.3887 6.21202e-20 -2.62911e-20
-10.3496 -6.23188e-20 2.62681e-20
-10.3106 6.25182e-20 -2.62413e-20
-10.2717 -6.27107e-20 2.62135e-20
-10.2328 6.29035e-20 -2.6183e-20
-10.1939 -6.30889e-20 2.61526e-20
-10.155 6.32742e-20 -2.61204e-20
-10.1162 -6.34519e-20 2.60893e-20
-10.0774 6.36291e-20 -2.60573e-20
-10.0387 -6.37982e-20 2.60271e-20
-10 6.39667e-20 -2.59968e-20
-9.96134 -6.41267e-20 2.5969e-20
-9.92271 6.42859e-20 -2.59417e-20
-9.88412 -6.44363e-20 2.59175e-20
-9.84557 6.45856e-20 -2.58942e-20
-9.80704 -6.4726e-20 2.58745e-20
-9.76856 6.4865e-20 -2.5856e-20
-9.73011 -6.4995e-20 2.58414e-20
-9.69169 6.51236e-20 -2.58284e-20
-9.65331 -6.5243e-20 2.58196e-20
-9.61496 6.53611e-20 -2.58125e-20
-9.57664 -6.54701e-20 2.58097e-20
-9.53836 6.55778e-20 -2.58087e-20
-9.50011 -6.56765e-20 2.5812e-20
-9.46189 6.57742e-20 -2.5817e-20
-9.42371 -6.58631e-20 2.58262e-20
-9.38556 6.59512e-20 -2.58369e-20
-9.34744 -6.60307e-20 2.58517e-20
-9.30935 6.61097e-20 -2.58676e-20
-9.2713 -6.61805e-20 2.58874e-20
-9.23327 6.6251e-20 -2.5908e-20
-9.19528 -6.63135e-20 2.59322e-20
-9.15732 6.63761e-20 -2.59568e-20
-9.11939 -6.6431e-20 2.59845e-20
-9.08149 6.64863e-20 -2.60124e-20
-9.04362 -6.65342e-20 2.60431e-20
-9.00578 6.65829e-20 -2.60735e-20
-8.96797 -6.66245e-20 2.61063e-20
-8.93019 6.66673e-20 -2.61385e-20
-8.89244 -6.67033e-20 2.61728e-20
-8.85471 6.6741e-20 -2.62061e-20
-8.81702 -6.67723e-20 2.62411e-20
-8.77936 6.68057e-20 -2.62749e-20
-8.74172 -6.68332e-20 2.63101e-20
-8.70412 6.68633e-20 -2.63438e-20
-8.66654 -6.68878e-20 2.63785e-20
-8.62899 6.69154e-20 -2.64114e-20
-8.59146 -6.6938e-20 2.64452e-20
-8.55397 6.6964e-20 -2.64769e-20
-8.5165 -6.69854e-20 2.65093e-20
-8.47906 6.70107e-20 -2.65394e-20
-8.44165 -6.70317e-20 2.65699e-20
-8.40426 6.7057e-20 -2.6598e-20
-8.3669 -6.70784e-20 2.66265e-20
-8.32956 6.71044e-20 -2.66524e-20
-8.29226 -6.71267e-20 2.66786e-20
-8.25497 6.7154e-20 -2.67021e-20
-8.21772 -6.71779e-20 2.67258e-20
-8.18049 6.7207e-20 -2.67469e-20
-8.14328 -6.72329e-20 2.67681e-20
-8.1061 6.72642e-20 -2.67867e-20
-8.06895 -6.72926e-20 2.68054e-20
-8.03182 6.73266e-20 -2.68215e-20
-7.99471 -6.73578e-20 2.68377e-20
-7.95763 6.73948e-20 -2.68513e-20
-7.92058 -6.74292e-20 2.68652e-20
-7.88355 6.74694e-20 -2.68765e-20
-7.84654 -6.75071e-20 2.68881e-20
-7.80955 6.75509e-20 -2.68972e-20
-7.77259 -6.75922e-20 2.69066e-20
-7.73566 6.76395e-20 -2.69137e-20
-7.69874 -6.76845e-20 2.69212e-20
-7.66185 6.77355e-20 -2.69264e-20
-7.62498 -6.77842e-20 2.69321e-20
-7.58814 6.7839e-20 -2.69357e-20
-7.55132 -6.78913e-20 2.69399e-20
-7.51452 6.79498e-20 -2.69421e-20
-7.47774 -6.80057e-20 2.6945e-20
-7.44099 6.80677e-20 -2.6946e-20
-7.40425 -6.81272e-20 2.69479e-20
-7.36754 6.81926e-20 -2.69479e-20
-7.33085 -6.82554e-20 2.6949e-20
-7.29418 6.8324e-20 -2.69484e-20
-7.25754 -6.83899e-20 2.69489e-20
-7.22091 6.84616e-20 -2.69477e-20
-7.18431 -6.85304e-20 2.69479e-20
-7.14772 6.8605e-20 -2.69464e-20
-7.11116 -6.86765e-20 2.69464e-20
-7.07462 6.87536e-20 -2.69449e-20
-7.0381 -6.88276e-20 2.69449e-20
-7.00159 6.89071e-20 -2.69434e-20
-6.96511 -6.89833e-20 2.69436e-20
-6.92865 6.90648e-20 -2.69424e-20
-6.89221 -6.9143e-20 2.69429e-20
-6.85579 6.92264e-20 -2.6942e-20
-6.81938 -6.93062e-20 2.69429e-20
-6.783 6.93911e-20 -2.69426e-20
-6.74664 -6.94723e-20 2.69441e-20
-6.71029 6.95585e-20 -2.69444e-20
-6.67397 -6.96408e-20 2.69465e-20
-6.63766 6.97279e-20 -2.69475e-20
-6.60137 -6.9811e-20 2.69505e-20
-6.5651 6.98988e-20 -2.69522e-20
-6.52885 -6.99824e-20 2.69561e-20
-6.49262 7.00706e-20 -2.69588e-20
-6.4564 -7.01544e-20 2.69635e-20
-6.42021 7.02427e-20 -2.69672e-20
-6.38403 -7.03264e-20 2.6973e-20
-6.34786 7.04144e-20 -2.69776e-20
-6.31172 -7.04978e-20 2.69845e-20
-6.27559 7.05855e-20 -2.69902e-20
-6.23949 -7.06683e-20 2.69982e-20
-6.20339 7.07552e-20 -2.7005e-20
-6.16732 -7.08372e-20 2.70141e-20
-6.13126 7.09233e-20 -2.70221e-20
-6.09522 -7.10042e-20 2.70323e-20
-6.05919 7.10892e-20 -2.70414e-20
-6.02319 -7.11689e-20 2.70527e-20
-5.9872 7.12526e-20 -2.70629e-20
-5.95122 -7.13309e-20 2.70753e-20
-5.91526 7.14131e-20 -2.70866e-20
-5.87932 -7.14899e-20 2.71001e-20
-5.84339 7.15705e-20 -2.71124e-20
-5.80748 -7.16456e-20 2.7127e-20
-5.77158 7.17245e-20 -2.71403e-20
-5.7357 -7.17978e-20 2.71558e-20
-5.69984 7.18747e-20 -2.71701e-20
-5.66399 -7.19461e-20 2.71865e-20
-5.62815 7.20211e-20 -2.72017e-20
-5.59233 -7.20904e-20 2.7219e-20
-5.55653 7.21633e-20 -2.7235e-20
-5.52074 -7.22305e-20 2.72531e-20
-5.48497 7.23013e-20 -2.72699e-20
-5.4492 -7.23662e-20 2.72888e-20
-5.41346 7.24348e-20 -2.73063e-20
-5.37773 -7.24976e-20 2.73259e-20
-5.34201 7.25639e-20 -2.7344e-20
-5.30631 -7.26244e-20 2.73642e-20
-5.27062 7.26884e-20 -2.7383e-20
-5.23494 -7.27466e-20 2.74037e-20
-5.19928 7.28083e-20 -2.7423e-20
-5.16363 -7.28641e-20 2.74443e-20
-5.128 7.29236e-20 -2.7464e-20
-5.09237 -7.29771e-20 2.74857e-20
-5.05677 7.30342e-20 -2.75058e-20
-5.02117 -7.30854e-20 2.75279e-20
-4.98559 7.31403e-20 -2.75483e-20
-4.95002 -7.31892e-20 2.75707e-20
-4.91446 7.32418e-20 -2.75914e-20
-4.87892 -7.32884e-20 2.7614e-20
-4.84339 7.33388e-20 -2.76349e-20
-4.80787 -7.33832e-20 2.76577e-20
-4.77237 7.34314e-20 -2.76787e-20
-4.73687 -7.34736e-20 2.77016e-20
-4.70139 7.35196e-20 -2.77228e-20
-4.66592 -7.35597e-20 2.77457e-20
-4.63046 7.36037e-20 -2.77669e-20
-4.59502 -7.36417e-20 2.77899e-20
-4.55958 7.36835e-20 -2.78111e-20
-4.52416 -7.37195e-20 2.7834e-20
-4.48875 7.37594e-20 -2.78551e-20
-4.45335 -7.37934e-20 2.78779e-20
-4.41797 7.38313e-20 -2.78989e-20
-4.38259 -7.38634e-20 2.79216e-20
-4.34722 7.38994e-20 -2.79424e-20
-4.31187 -7.39296e-20 2.7965e-20
-4.27653 7.39639e-20 -2.79856e-20
-4.24119 -7.39922e-20 2.80079e-20
-4.20587 7.40247e-20 -2.80283e-20
-4.17056 -7.40513e-20 2.80504e-20
-4.13526 7.40821e-20 -2.80705e-20
-4.09997 -7.41071e-20 2.80923e-20
-4.06469 7.41362e-20 -2.81121e-20
-4.02942 -7.41595e-20 2.81336e-20
-3.99416 7.4187e-20 -2.81531e-20
-3.95891 -7.42088e-20 2.81743e-20
-3.92367 7.42348e-20 -2.81934e-20
-3.88844 -7.42551e-20 2.82142e-20
-3.85322 7.42796e-20 -2.8233e-20
-3.81801 -7.42984e-20 2.82535e-20
-3.7828 7.43216e-20 -2.82719e-20
-3.74761 -7.4339e-20 2.82919e-20
-3.71243 7.43608e-20 -2.83099e-20
-3.67726 -7.43769e-20 2.83296e-20
-3.64209 7.43975e-20 -2.83472e-20
-3.60694 -7.44123e-20 2.83664e-20
-3.57179 7.44316e-20 -2.83836e-20
-3.53665 -7.44453e-20 2.84024e-20
-3.50152 7.44634e-20 -2.84192e-20
-3.4664 -7.44759e-20 2.84376e-20
-3.43129 7.44929e-20 -2.84539e-20
-3.39619 -7.45043e-20 2.84719e-20
-3.36109 7.45202e-20 -2.84878e-20
-3.32601 -7.45306e-20 2.85053e-20
-3.29093 7.45455e-20 -2.85207e-20
-3.25586 -7.45549e-20 2.85378e-20
-3.2208 7.45689e-20 -2.85528e-20
-3.18574 -7.45773e-20 2.85694e-20
-3.1507 7.45903e-20 -2.8584e-20
-3.11566 -7.45979e-20 2.86002e-20
-3.08063 7.461e-20 -2.86143e-20
-3.0456 -7.46167e-20 2.86301e-20
-3.01059 7.46281e-20 -2.86438e-20
-2.97558 -7.4634e-20 2.86591e-20
-2.94058 7.46445e-20 -2.86723e-20
-2.90558 -7.46497e-20 2.86872e-20
-2.87059 7.46595e-20 -2.87e-20
-2.83561 -7.4664e-20 2.87144e-20
-2.80064 7.46731e-20 -2.87268e-20
-2.76567 -7.46769e-20 2.87408e-20
-2.73071 7.46854e-20 -2.87527e-20
-2.69576 -7.46886e-20 2.87663e-20
-2.66081 7.46965e-20 -2.87778e-20
-2.62587 -7.46991e-20 2.8791e-20
-2.59094 7.47064e-20 -2.88021e-20
-2.55601 -7.47085e-20 2.88148e-20
-2.52109 7.47153e-20 -2.88255e-20
-2.48617 -7.47169e-20 2.88378e-20
-2.45126 7.47233e-20 -2.88481e-20
-2.41636 -7.47244e-20 2.88599e-20
-2.38146 7.47303e-20 -2.88698e-20
-2.34657 -7.4731e-20 2.88813e-20
-2.31168 7.47366e-20 -2.88908e-20
-2.2768 -7.4737e-20 2.89018e-20
-2.24192 7.47422e-20 -2.89109e-20
-2.20705 -7.47423e-20 2.89215e-20
-2.17219 7.47472e-20 -2.89302e-20
-2.13733 -7.4747e-20 2.89405e-20
-2.10247 7.47517e-20 -2.89487e-20
-2.06762 -7.47513e-20 2.89586e-20
-2.03278 7.47558e-20 -2.89664e-20
-1.99794 -7.47552e-20 2.89759e-20
-1.9631 7.47596e-20 -2.89834e-20
-1.92827 -7.47588e-20 2.89924e-20
-1.89345 7.47631e-20 -2.89995e-20
-1.85862 -7.47623e-20 2.90081e-20
-1.82381 7.47666e-20 -2.90148e-20
-1.78899 -7.47657e-20 2.9023e-20
-1.75419 7.47703e-20 -2.90294e-20
-1.71938 -7.47689e-20 2.90371e-20
-1.68458 7.47748e-20 -2.90432e-20
-1.64979 -7.47708e-20 2.905e-20
-1.61499 7.47827e-20 -2.90569e-20
-1.58021 -7.47669e-20 2.90608e-20
-1.54542 7.48034e-20 -2.90723e-20
-1.51064 -7.47394e-20 2.90657e-20
-1.47586 7.48708e-20 -2.90964e-20
-1.44109 -7.46277e-20 2.9052e-20
-1.40632 7.50936e-20 -2.91516e-20
-1.37155 -7.42512e-20 2.89816e-20
-1.33679 7.57849e-20 -2.93014e-20
-1.30203 -7.31527e-20 2.87549e-20
-1.26727 7.77565e-20 -2.97015e-20
-1.23251 -7.04273e-20 2.81571e-20
-1.19776 8.29792e-20 -3.06681e-20
-1.16301 -6.4937e-20 2.68443e-20
-1.12827 9.63579e-20 -3.26035e-20
-1.09352 -5.64954e-20 2.45553e-20
-1.05878 1.32243e-19 -3.41034e-20
-1.02405 -4.70918e-20 2.1613e-20
-0.989309 2.39968e-19 -5.02026e-21
-0.954576 -3.98956e-20 1.90732e-20
-0.919844 3.63413e-19 2.53549e-19
-0.885115 -3.76161e-20 1.82144e-20
-0.850388 3.51818e-19 1.23207e-19
-0.815663 -4.42861e-20 2.06488e-20
-0.78094 1.16695e-19 -3.40729e-20
-0.746219 -7.70497e-20 2.95534e-20
-0.711499 5.3011e-20 -2.34987e-20
-0.676781 -2.17851e-19 1.52942e-20
-0.642065 4.20183e-20 -1.98331e-20
-0.60735 -1.85892e-19 2.60305e-20
-0.572637 5.96951e-20 -2.54167e-20
-0.537925 -6.25134e-20 2.61631e-20
-0.503214 1.70485e-19 -2.93611e-20
-0.468504 -4.36881e-20 2.03986e-20
-0.433796 1.54349e-19 -3.18328e-20
-0.399089 -6.90306e-20 2.7694e-20
-0.364382 5.41247e-20 -2.37391e-20
-0.329676 -2.06237e-19 1.83588e-20
-0.294972 4.79617e-20 -2.17719e-20
-0.260267 -8.83943e-20 3.10727e-20
-0.225564 1.19733e-19 -3.31721e-20
-0.190861 -4.58874e-20 2.09886e-20
-0.156158 1.49318e-19 -3.05698e-20
-0.121456 -7.65481e-20 2.85782e-20
-0.0867541 5.16146e-20 -2.2484e-20
-0.0520524 -2.01839e-19 9.76273e-21
-0.0173508 6.33828e-20 -2.41411e-20
0.0173508 -9.77381e-20 1.99292e-22
0.0520524 2.68681e-20 -2.87217e-20
0.0867541 -8.98732e-20 -5.47308e-20
0.121456 7.04033e-20 -2.99501e-20
0.156158 -3.1998e-20 3.10003e-20
0.190861 5.73804e-20 7.27957e-20
0.225564 -3.83441e-20 3.28741e-20
0.260267 5.51709e-20 -3.3952e-20
0.294972 -7.22533e-20 -6.86962e-20
0.329676 2.61561e-20 -2.85835e-20
0.364382 -1.01245e-19 -3.67641e-20
0.399089 8.30054e-20 -2.30928e-20
0.433796 -3.09758e-20 3.07108e-20
0.468504 4.4209e-20 7.32284e-20
0.503214 -2.90086e-20 2.99212e-20
0.537925 9.69158e-20 -7.30731e-21
0.572637 -1.01889e-19 -4.20882e-21
0.60735 2.75478e-20 -2.92757e-20
0.642065 -3.44354e-20 -7.12364e-20
0.676781 2.53702e-20 -2.82077e-20
0.711499 -9.89511e-20 -4.28116e-20
0.746219 6.80197e-20 -3.12595e-20
0.78094 -3.88901e-20 3.30722e-20
0.815663 4.86593e-20 7.35796e-20
0.850388 -2.04992e-20 2.53441e-20
0.885115 1.47252e-20 6.02676e-20
0.919844 -1.92172e-20 2.44693e-20
0.954576 2.38441e-20 6.66987e-20
0.989309 -2.42171e-20 2.75862e-20
1.02405 6.81332e-20 7.05087e-20
1.05878 -3.46127e-20 3.1956e-20
1.09352 1.04101e-19 2.03661e-20
1.12827 -4.82135e-20 3.42152e-20
1.16301 9.10928e-20 -1.54417e-20
1.19776 -5.98125e-20 3.33741e-20
1.23251 7.92157e-20 -2.57387e-20
1.26727 -6.65366e-20 3.16833e-20
1.30203 7.39772e-20 -2.86719e-20
1.33679 -6.9488e-20 3.06267e-20
1.37155 7.19879e-20 -2.95808e-20
1.40632 -7.05448e-20 3.01849e-20
1.44109 7.12842e-20 -2.98634e-20
1.47586 -7.08472e-20 3.00352e-20
1.51064 7.10302e-20 -2.99454e-20
1.54542 -7.08915e-20 2.99897e-20
1.58021 7.09157e-20 -2.99656e-20
1.61499 -7.08564e-20 2.99753e-20
1.64979 7.08389e-20 -2.99676e-20
1.68458 -7.07982e-20 2.99683e-20
1.71938 7.077e-20 -2.99639e-20
1.75419 -7.07327e-20 2.99621e-20
1.78899 7.07013e-20 -2.99579e-20
1.82381 -7.06639e-20 2.99549e-20
1.85862 7.06311e-20 -2.995e-20
1.89345 -7.0593e-20 2.99461e-20
1.92827 7.05593e-20 -2.99403e-20
1.9631 -7.05204e-20 2.99355e-20
1.99794 7.04859e-20 -2.99288e-20
2.03278 -7.04463e-20 2.99229e-20
2.06762 7.04112e-20 -2.99151e-20
2.10247 -7.0371e-20 2.99081e-20
2.13733 7.03353e-20 -2.98993e-20
2.17219 -7.02946e-20 2.98911e-20
2.20705 7.02584e-20 -2.9881e-20
2.24192 -7.02173e-20 2.98716e-20
2.2768 7.01807e-20 -2.98601e-20
2.31168 -7.01393e-20 2.98493e-20
2.34657 7.01024e-20 -2.98365e-20
2.38146 -7.00608e-20 2.98243e-20
2.41636 7.00238e-20 -2.98099e-20
2.45126 -6.99821e-20 2.97961e-20
2.48617 6.9945e-20 -2.97802e-20
2.52109 -6.99032e-20 2.97648e-20
2.55601 6.98662e-20 -2.97472e-20
2.59094 -6.98245e-20 2.973e-20
2.62587 6.97876e-20 -2.97106e-20
2.66081 -6.97462e-20 2.96916e-20
2.69576 6.97095e-20 -2.96703e-20
2.73071 -6.96684e-20 2.96493e-20
2.76567 6.96321e-20 -2.96261e-20
2.80064 -6.95914e-20 2.96031e-20
2.83561 6.95555e-20 -2.95777e-20
2.87059 -6.95153e-20 2.95525e-20
2.90558 6.94801e-20 -2.9525e-20
2.94058 -6.94405e-20 2.94976e-20
2.97558 6.94059e-20 -2.94677e-20
3.01059 -6.93671e-20 2.94379e-20
3.0456 6.93334e-20 -2.94057e-20
3.08063 -6.92954e-20 2.93735e-20
3.11566 6.92626e-20 -2.93387e-20
3.1507 -6.92256e-20 2.93039e-20
3.18574 6.91938e-20 -2.92665e-20
3.2208 -6.91579e-20 2.92291e-20
3.25586 6.91273e-20 -2.9189e-20
3.29093 -6.90926e-20 2.91488e-20
3.32601 6.90632e-20 -2.91058e-20
3.36109 -6.90299e-20 2.90628e-20
3.39619 6.90019e-20 -2.9017e-20
3.43129 -6.89701e-20 2.8971e-20
3.4664 6.89435e-20 -2.89221e-20
3.50152 -6.89132e-20 2.88731e-20
3.53665 6.88883e-20 -2.88212e-20
3.57179 -6.88597e-20 2.8769e-20
3.60694 6.88365e-20 -2.87139e-20
3.64209 -6.88097e-20 2.86586e-20
3.67726 6.87883e-20 -2.86003e-20
3.71243 -6.87634e-20 2.85416e-20
3.74761 6.8744e-20 -2.848e-20
3.7828 -6.87211e-20 2.8418e-20
3.81801 6.87037e-20 -2.8353e-20
3.85322 -6.86829e-20 2.82876e-20
3.88844 6.86677e-20 -2.82192e-20
3.92367 -6.86491e-20 2.81503e-20
3.95891 6.86361e-20 -2.80784e-20
3.99416 -6.86198e-20 2.80061e-20
4.02942 6.86091e-20 -2.79307e-20
4.06469 -6.85952e-20 2.78548e-20
4.09997 6.85869e-20 -2.77759e-20
4.13526 -6.85755e-20 2.76965e-20
4.17056 6.85697e-20 -2.7614e-20
4.20587 -6.85608e-20 2.75311e-20
4.24119 6.85576e-20 -2.7445e-20
4.27653 -6.85513e-20 2.73586e-20
4.31187 6.85507e-20 -2.7269e-20
4.34722 -6.85471e-20 2.71791e-20
4.38259 6.85491e-20 -2.7086e-20
4.41797 -6.85482e-20 2.69927e-20
4.45335 6.8553e-20 -2.68961e-20
4.48875 -6.85548e-20 2.67994e-20
4.52416 6.85623e-20 -2.66995e-20
4.55958 -6.85669e-20 2.65994e-20
4.59502 6.85772e-20 -2.64963e-20
4.63046 -6.85846e-20 2.6393e-20
4.66592 6.85977e-20 -2.62867e-20
4.70139 -6.86078e-20 2.61804e-20
4.73687 6.86236e-20 -2.60711e-20
4.77237 -6.86365e-20 2.59618e-20
4.80787 6.86551e-20 -2.58497e-20
4.84339 -6.86707e-20 2.57378e-20
4.87892 6.8692e-20 -2.5623e-20
4.91446 -6.87103e-20 2.55086e-20
4.95002 6.87341e-20 -2.53914e-20
4.98559 -6.87551e-20 2.52748e-20
5.02117 6.87815e-20 -2.51555e-20
5.05677 -6.88049e-20 2.5037e-20
5.09237 6.88338e-20 -2.4916e-20
5.128 -6.88596e-20 2.47959e-20
5.16363 6.88908e-20 -2.46734e-20
5.19928 -6.8919e-20 2.45522e-20
5.23494 6.89524e-20 -2.44287e-20
5.27062 -6.89826e-20 2.43067e-20
5.30631 6.90181e-20 -2.41828e-20
5.34201 -6.90504e-20 2.40605e-20
5.37773 6.90877e-20 -2.39365e-20
5.41346 -6.91217e-20 2.38146e-20
5.4492 6.91607e-20 -2.36911e-20
5.48497 -6.91963e-20 2.357e-20
5.52074 6.92368e-20 -2.34477e-20
5.55653 -6.92737e-20 2.33282e-20
5.59233 6.93154e-20 -2.32077e-20
5.62815 -6.93534e-20 2.30904e-20
5.66399 6.9396e-20 -2.29725e-20
5.69984 -6.94348e-20 2.28581e-20
5.7357 6.9478e-20 -2.27436e-20
5.77158 -6.95173e-20 2.2633e-20
5.80748 6.95607e-20 -2.25227e-20
5.84339 -6.96001e-20 2.24168e-20
5.87932 6.96434e-20 -2.23116e-20
5.91526 -6.96824e-20 2.22113e-20
5.95122 6.97252e-20 -2.21121e-20
5.9872 -6.97635e-20 2.20185e-20
6.02319 6.98053e-20 -2.19264e-20
6.05919 -6.98424e-20 2.18404e-20
6.09522 6.98826e-20 -2.17566e-20
6.13126 -6.99179e-20 2.16794e-20
6.16732 6.99561e-20 -2.16049e-20
6.20339 -6.9989e-20 2.15376e-20
6.23949 7.00244e-20 -2.14736e-20
6.27559 -7.00543e-20 2.14174e-20
6.31172 7.00864e-20 -2.13651e-20
6.34786 -7.01125e-20 2.13213e-20
6.38403 7.01405e-20 -2.1282e-20
6.42021 -7.01621e-20 2.12517e-20
6.4564 7.01852e-20 -2.12266e-20
6.49262 -7.02015e-20 2.12112e-20
6.52885 7.02187e-20 -2.12014e-20
6.5651 -7.02287e-20 2.1202e-20
6.60137 7.02392e-20 -2.12089e-20
6.63766 -7.02419e-20 2.12266e-20
6.67397 7.02446e-20 -2.12513e-20
6.71029 -7.02389e-20 2.12873e-20
6.74664 7.02326e-20 -2.13307e-20
6.783 -7.02173e-20 2.1386e-20
6.81938 7.02008e-20 -2.14491e-20
6.85579 -7.01747e-20 2.15246e-20
6.89221 7.01466e-20 -2.16083e-20
6.92865 -7.01082e-20 2.17046e-20
6.96511 7.00671e-20 -2.18094e-20
7.00159 -7.0015e-20 2.1927e-20
7.0381 6.99595e-20 -2.20534e-20
7.07462 -6.98921e-20 2.21927e-20
7.11116 6.98206e-20 -2.23408e-20
7.14772 -6.97364e-20 2.25017e-20
7.18431 6.96473e-20 -2.26713e-20
7.22091 -6.95448e-20 2.28534e-20
7.25754 6.94366e-20 -2.30441e-20
7.29418 -6.93143e-20 2.32468e-20
7.33085 6.91856e-20 -2.34576e-20
7.36754 -6.90421e-20 2.36798e-20
7.40425 6.88916e-20 -2.39094e-20
7.44099 -6.87257e-20 2.41496e-20
7.47774 6.85523e-20 -2.43963e-20
7.51452 -6.8363e-20 2.46525e-20
7.55132 6.8166e-20 -2.49142e-20
7.58814 -6.79527e-20 2.51841e-20
7.62498 6.77314e-20 -2.54581e-20
7.66185 -6.74939e-20 2.57389e-20
7.69874 6.72484e-20 -2.60224e-20
7.73566 -6.69868e-20 2.63109e-20
7.77259 6.67174e-20 -2.66005e-20
7.80955 -6.64324e-20 2.68933e-20
7.84654 6.61403e-20 -2.71856e-20
7.88355 -6.58331e-20 2.7479e-20
7.92058 6.55197e-20 -2.77702e-20
7.95763 -6.51924e-20 2.80605e-20
7.99471 6.48599e-20 -2.83467e-20
8.03182 -6.45149e-20 2.863e-20
8.06895 6.41662e-20 -2.89075e-20
8.1061 -6.38067e-20 2.91802e-20
8.14328 6.34455e-20 -2.94452e-20
8.18049 -6.30754e-20 2.97036e-20
8.21772 6.27056e-20 -2.99529e-20
8.25497 -6.23294e-20 3.01938e-20
8.29226 6.19559e-20 -3.04241e-20
8.32956 -6.15784e-20 3.06446e-20
8.3669 6.12063e-20 -3.08533e-20
8.40426 -6.08331e-20 3.10509e-20
8.44165 6.04679e-20 -3.12357e-20
8.47906 -6.01045e-20 3.14084e-20
8.5165 5.9752e-20 -3.15675e-20
8.55397 -5.94042e-20 3.17136e-20
8.59146 5.90703e-20 -3.18456e-20
8.62899 -5.87442e-20 3.1964e-20
8.66654 5.84347e-20 -3.20679e-20
8.70412 -5.8136e-20 3.21578e-20
8.74172 5.78568e-20 -3.2233e-20
8.77936 -5.75913e-20 3.22938e-20
8.81702 5.73481e-20 -3.23398e-20
8.85471 -5.71213e-20 3.23714e-20
8.89244 5.69195e-20 -3.2388e-20
8.93019 -5.67367e-20 3.23901e-20
8.96797 5.65814e-20 -3.23772e-20
9.00578 -5.64477e-20 3.23496e-20
9.04362 5.63438e-20 -3.2307e-20
9.08149 -5.62636e-20 3.22496e-20
9.11939 5.62154e-20 -3.21769e-20
9.15732 -5.6193e-20 3.20892e-20
9.19528 5.62045e-20 -3.19859e-20
9.23327 -5.62435e-20 3.18672e-20
9.2713 5.63178e-20 -3.17323e-20
9.30935 -5.64212e-20 3.15813e-20
9.34744 5.65612e-20 -3.14134e-20
9.38556 -5.67312e-20 3.12285e-20
9.42371 5.69387e-20 -3.10256e-20
9.46189 -5.71768e-20 3.08046e-20
9.50011 5.74528e-20 -3.05644e-20
9.53836 -5.77596e-20 3.03047e-20
9.57664 5.81041e-20 -3.00242e-20
9.61496 -5.8479e-20 2.97229e-20
9.65331 5.88909e-20 -2.93992e-20
9.69169 -5.93321e-20 2.90531e-20
9.73011 5.98091e-20 -2.8683e-20
9.76856 -6.03136e-20 2.82894e-20
9.80704 6.08519e-20 -2.78704e-20
9.84557 -6.14152e-20 2.7427e-20
9.88412 6.20093e-20 -2.69573e-20
9.92271 -6.26252e-20 2.64632e-20
9.96134 6.32684e-20 -2.59427e-20
10 -6.39292e-20 2.53985e-20
10.0387 6.46128e-20 -2.48291e-20
10.0774 -6.53093e-20 2.42383e-20
10.1162 6.60236e-20 -2.36248e-20
10.155 -6.67454e-20 2.29938e-20
10.1939 6.74796e-20 -2.23445e-20
10.2328 -6.82157e-20 2.16836e-20
10.2717 6.89586e-20 -2.10109e-20
10.3106 -6.96977e-20 2.03346e-20
10.3496 7.04382e-20 -1.96553e-20
10.3887 -7.11698e-20 1.89829e-20
10.4278 7.18977e-20 -1.83185e-20
10.4669 -7.26119e-20 1.76737e-20
10.506 7.33181e-20 -1.70503e-20
10.5452 -7.40066e-20 1.64613e-20
10.5845 7.46833e-20 -1.5909e-20
10.6238 -7.53385e-20 1.54076e-20
10.6631 7.59783e-20 -1.49597e-20
10.7024 -7.65929e-20 1.45805e-20
10.7418 7.71878e-20 -1.42722e-20
10.7813 -7.77526e-20 1.40504e-20
10.8208 7.8292e-20 -1.39167e-20
10.8603 -7.87942e-20 1.38862e-20
10.8999 7.92626e-20 -1.39591e-20
10.9395 -7.96831e-20 1.41492e-20
10.9792 8.00573e-20 -1.44542e-20
11.0189 -8.03689e-20 1.48854e-20
11.0586 8.06172e-20 -1.54371e-20
11.0984 -8.07836e-20 1.61164e-20
11.1383 8.08662e-20 -1.69132e-20
11.1781 -8.08447e-20 1.78291e-20
11.2181 8.07171e-20 -1.88486e-20
11.2581 -8.04635e-20 1.99668e-20
11.2981 8.00842e-20 -2.11626e-20
11.3381 -7.9562e-20 2.24245e-20
11.3783 7.8902e-20 -2.37266e-20
11.4184 -7.80927e-20 2.50525e-20
11.4587 7.71464e-20 -2.6374e-20
11.4989 -7.60591e-20 2.76723e-20
11.5392 7.4851e-20 -2.89203e-20
11.5796 -7.35259e-20 3.01008e-20
11.62 7.21112e-20 -3.11917e-20
11.6605 -7.06165e-20 3.21802e-20
11.701 6.90733e-20 -3.30521e-20
11.7415 -6.74941e-20 3.38012e-20
11.7822 6.59105e-20 -3.44217e-20
11.8228 -6.43345e-20 3.49141e-20
11.8636 6.27949e-20 -3.528e-20
11.9043 -6.13003e-20 3.55251e-20
11.9452 5.98746e-20 -3.56561e-20
11.986 -5.85223e-20 3.56816e-20
12.027 5.7261e-20 -3.5611e-20
12.068 -5.60927e-20 3.54535e-20
12.109 5.50275e-20 -3.52199e-20
12.1501 -5.40649e-20 3.49182e-20
12.1913 5.32127e-20 -3.45575e-20
12.2325 -5.24649e-20 3.41466e-20
12.2738 5.18282e-20 -3.36906e-20
12.3151 -5.12961e-20 3.31964e-20
12.3565 5.08708e-20 -3.26696e-20
12.3979 -5.05454e-20 3.21139e-20
12.4394 5.03223e-20 -3.15329e-20
12.481 -5.01915e-20 3.09289e-20
12.5226 5.01558e-20 -3.03043e-20
12.5643 -5.02054e-20 2.96609e-20
12.6061 5.03413e-20 -2.89997e-20
12.6479 -5.05538e-20 2.83223e-20
12.6898 5.08439e-20 -2.76294e-20
12.7317 -5.12014e-20 2.6923e-20
12.7737 5.16277e-20 -2.62041e-20
12.8158 -5.21128e-20 2.54754e-20
12.8579 5.2658e-20 -2.47387e-20
12.9001 -5.32537e-20 2.39983e-20
12.9424 5.39016e-20 -2.32568e-20
12.9847 -5.45925e-20 2.25208e-20
13.0271 5.53282e-20 -2.17939e-20
13.0696 -5.60996e-20 2.10849e-20
13.1121 5.69086e-20 -2.03992e-20
13.1547 -5.77456e-20 1.97476e-20
13.1974 5.86119e-20 -1.91368e-20
13.2402 -5.94971e-20 1.858e-20
13.283 6.0401e-20 -1.8085e-20
13.3259 -6.1311e-20 1.76665e-20
13.3689 6.22245e-20 -1.73329e-20
13.4119 -6.31248e-20 1.70997e-20
13.455 6.40062e-20 -1.69743e-20
13.4982 -6.48461e-20 1.69709e-20
13.5415 6.5633e-20 -1.70942e-20
13.5848 -6.63404e-20 1.73537e-20
13.6283 6.69456e-20 -1.77481e-20
13.6718 -6.74212e-20 1.82797e-20
13.7153 6.77399e-20 -1.89324e-20
13.759 -6.78697e-20 1.96982e-20
13.8028 6.77902e-20 -2.05474e-20
13.8466 -6.74733e-20 2.14543e-20
13.8905 6.6909e-20 -2.2377e-20
13.9345 -6.6091e-20 2.32805e-20
13.9786 6.50274e-20 -2.41174e-20
14.0227 -6.37304e-20 2.48526e-20
14.067 6.22345e-20 -2.54497e-20
14.1113 -6.05661e-20 2.58856e-20
14.1558 5.87725e-20 -2.61454e-20
14.2003 -5.68872e-20 2.62257e-20
14.2449 5.49571e-20 -2.61327e-20
14.2896 -5.30108e-20 2.58809e-20
14.3344 5.10874e-20 -2.5492e-20
14.3793 -4.92042e-20 2.4987e-20
14.4243 4.73848e-20 -2.43956e-20
14.4693 -4.56509e-20 2.37382e-20
14.5145 4.40037e-20 -2.30426e-20
14.5598 -4.24565e-20 2.23272e-20
14.6052 4.10157e-20 -2.16108e-20
14.6506 -3.96807e-20 2.09084e-20
14.6962 3.84575e-20 -2.02318e-20
14.7419 -3.73436e-20 1.95913e-20
14.7877 3.63419e-20 -1.89931e-20
14.8336 -3.54494e-20 1.84427e-20
14.8796 3.46687e-20 -1.79423e-20
14.9257 -3.3997e-20 1.74953e-20
14.9719 3.34367e-20 -1.71006e-20
15.0182 -3.29867e-20 1.67584e-20
15.0647 3.2651e-20 -1.64666e-20
15.1112 -3.243e-20 1.62224e-20
15.1579 3.23293e-20 -1.6022e-20
15.2047 -3.23512e-20 1.58616e-20
15.2516 3.25025e-20 -1.57342e-20
15.2986 -3.27868e-20 1.56338e-20
15.3458 3.32125e-20 -1.55498e-20
15.393 -3.3783e-20 1.54711e-20
15.4404 3.4504e-20 -1.53824e-20
15.488 -3.53741e-20 1.52682e-20
15.5356 3.63928e-20 -1.51076e-20
15.5834 -3.75476e-20 1.48782e-20
15.6313 3.88212e-20 -1.45542e-20
15.6794 -4.01846e-20 1.41117e-20
15.7276 4.15854e-20 -1.35345e-20
15.7759 -4.29597e-20 1.28198e-20
15.8243 4.42329e-20 -1.19807e-20
15.873 -4.5317e-20 1.10543e-20
15.9217 4.61339e-20 -1.00964e-20
15.9706 -4.66082e-20 9.18998e-21
16.0197 4.6692e-20 -8.42743e-21
16.0689 -4.63591e-20 7.89906e-21
16.1182 4.56186e-20 -7.65626e-21
16.1677 -4.44973e-20 7.7119e-21
16.2174 4.30384e-20 -8.03039e-21
16.2672 -4.12934e-20 8.56243e-21
16.3172 3.932e-20 -9.23373e-21
16.3674 -3.71886e-20 9.96965e-21
16.4177 3.49829e-20 -1.0682e-20
16.4682 -3.2792e-20 1.13129e-20
16.5189 3.06913e-20 -1.18231e-20
16.5697 -2.87375e-20 1.22212e-20
16.6208 2.69673e-20 -1.25147e-20
16.672 -2.54163e-20 1.27341e-20
16.7234 2.41184e-20 -1.28866e-20
16.775 -2.30994e-20 1.30099e-20
16.8268 2.2365e-20 -1.31125e-20
16.8787 -2.19086e-20 1.32418e-20
16.9309 2.17315e-20 -1.33889e-20
16.9833 -2.18625e-20 1.35979e-20
17.0359 2.23568e-20 -1.38209e-20
17.0887 -2.32727e-20 1.41061e-20
17.1418 2.46482e-20 -1.43437e-20
17.195 -2.65168e-20 1.46059e-20
17.2485 2.89185e-20 -1.4647e-20
17.3022 -3.19893e-20 1.4559e-20
17.3562 3.57202e-20 -1.37471e-20
17.4104 -4.01323e-20 1.24509e-20
17.4648 4.43918e-20 -9.84742e-21
17.5195 -4.84968e-20 7.22203e-21
17.5744 5.09085e-20 -3.74861e-21
17.6296 -5.32224e-20 1.53664e-21
17.6851 5.2909e-20 8.3352e-22
17.7408 -5.32671e-20 -3.45513e-22
17.7969 5.02665e-20 -5.06832e-22
17.8532 -4.84248e-20 4.482e-21
17.9098 4.37007e-20 -6.11695e-21
17.9667 -4.07169e-20 9.86728e-21
18.0239 3.64556e-20 -9.93952e-21
18.0815 -3.33524e-20 1.29842e-20
18.1393 2.99859e-20 -1.23354e-20
18.1975 -2.72489e-20 1.49677e-20
18.256 2.58062e-20 -1.39059e-20
18.3149 -2.42391e-20 1.67601e-20
18.3742 2.45206e-20 -1.58134e-20
18.4338 -2.27093e-20 1.98197e-20
18.4938 2.41269e-20 -1.92298e-20
18.5542 -2.151e-20 2.49776e-20
18.615 2.68268e-20 -2.53036e-20
18.6762 -2.33381e-20 3.53585e-20
18.7379 3.88791e-20 -3.52118e-20
18.8 -3.25854e-20 5.51032e-20
18.8625 7.63104e-20 -2.73075e-20
18.9255 -1.27454e-19 5.77756e-20
18.9891 4.88635e-20 3.64259e-20
19.0531 -4.4147e-20 -5.03859e-20
19.1177 2.20587e-20 2.48524e-20
19.1828 -2.67733e-20 -2.76856e-20
19.2484 2.03456e-20 1.66128e-20
19.3147 -3.08815e-20 -1.46515e-20
19.3816 2.60477e-20 6.25291e-21
19.4491 -2.74053e-20 1.18979e-20
19.5173 1.75239e-20 -1.29643e-20
19.5862 -7.85517e-21 1.47382e-20
19.6558 6.02951e-21 -1.28803e-20
19.7262 -3.57741e-21 1.25293e-20
19.7974 4.75672e-21 -1.39778e-20
19.8694 -8.54171e-21 1.90065e-20
19.9423 3.77927e-20 -1.24551e-20
20.0162 -1.39262e-20 -1.49522e-20
20.091 6.4352e-21 1.04659e-20
20.1669 -5.3728e-21 -7.48847e-21
20.244 8.06786e-21 6.92863e-21
20.3222 -1.07383e-20 -1.02495e-21
20.4016 5.49668e-21 -5.68914e-21
20.4825 -2.83751e-21 4.54175e-21
20.5648 3.41291e-21 -6.54717e-21
20.6487 -1.3541e-21 3.26322e-21
20.7344 3.20127e-21 -4.23845e-21
20.8219 6.81912e-22 -2.48015e-21
20.9115 2.56808e-21 -1.28187e-21
21.0034 -3.85049e-21 -2.4956e-22
21.0979 3.82817e-21 2.16006e-21
21.1952 -7.18457e-21 -1.05712e-21
21.2959 5.6888e-21 -6.61826e-21
21.4004 1.55345e-21 1.24518e-21
21.5093 8.31964e-22 -1.81103e-21
21.6237 -1.51652e-21 1.3391e-21
21.7448 4.04801e-21 3.45517e-22
21.8747 -4.39195e-21 -1.55606e-21
22.0165 1.80124e-21 2.59212e-21
22.1768 -6.56071e-22 -2.68878e-21
22.3723 -2.35383e-21 2.56169e-21


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.125Nc1Quantum/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.025
#Lambda=0.125
#Beta=0.25
#Nc=1
#QUANTUM=1

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=1024 aX=2 aP=0.5

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.125Nc1Quantum/SigmaAOneLoop.txt <==
-22.3723 -0.25129 -1.23021e-18
-22.1768 -0.25129 -1.23021e-18
-22.0165 -0.25129 -1.23021e-18
-21.8747 -0.25129 -1.23021e-18
-21.7448 -0.25129 -1.23021e-18
-21.6237 -0.25129 -1.23021e-18
-21.5093 -0.25129 -1.23021e-18
-21.4004 -0.25129 -1.23021e-18
-21.2959 -0.25129 -1.23021e-18
-21.1952 -0.25129 -1.23021e-18
-21.0979 -0.25129 -1.23021e-18
-21.0034 -0.25129 -1.23021e-18
-20.9115 -0.25129 -1.23021e-18
-20.8219 -0.25129 -1.23021e-18
-20.7344 -0.25129 -1.23021e-18
-20.6487 -0.25129 -1.23021e-18
-20.5648 -0.25129 -1.23021e-18
-20.4825 -0.25129 -1.23021e-18
-20.4016 -0.25129 -1.23021e-18
-20.3222 -0.25129 -1.23021e-18
-20.244 -0.25129 -1.23021e-18
-20.1669 -0.25129 -1.23021e-18
-20.091 -0.25129 -1.23021e-18
-20.0162 -0.25129 -1.23021e-18
-19.9423 -0.25129 -1.23021e-18
-19.8694 -0.25129 -1.23021e-18
-19.7974 -0.25129 -1.23021e-18
-19.7262 -0.25129 -1.23021e-18
-19.6558 -0.25129 -1.23021e-18
-19.5862 -0.25129 -1.23021e-18
-19.5173 -0.25129 -1.23021e-18
-19.4491 -0.25129 -1.23021e-18
-19.3816 -0.25129 -1.23021e-18
-19.3147 -0.25129 -1.23021e-18
-19.2484 -0.25129 -1.23021e-18
-19.1828 -0.25129 -1.23021e-18
-19.1177 -0.25129 -1.23021e-18
-19.0531 -0.25129 -1.23021e-18
-18.9891 -0.25129 -1.23021e-18
-18.9255 -0.25129 -1.23021e-18
-18.8625 -0.25129 -1.23021e-18
-18.8 -0.25129 -1.23021e-18
-18.7379 -0.25129 -1.23021e-18
-18.6762 -0.25129 -1.23021e-18
-18.615 -0.25129 -1.23021e-18
-18.5542 -0.25129 -1.23021e-18
-18.4938 -0.25129 -1.23021e-18
-18.4338 -0.25129 -1.23021e-18
-18.3742 -0.25129 -1.23021e-18
-18.3149 -0.25129 -1.23021e-18
-18.256 -0.25129 -1.23021e-18
-18.1975 -0.25129 -1.23021e-18
-18.1393 -0.25129 -1.23021e-18
-18.0815 -0.25129 -1.23021e-18
-18.0239 -0.25129 -1.23021e-18
-17.9667 -0.25129 -1.23021e-18
-17.9098 -0.25129 -1.23021e-18
-17.8532 -0.25129 -1.23021e-18
-17.7969 -0.25129 -1.23021e-18
-17.7408 -0.25129 -1.23021e-18
-17.6851 -0.25129 -1.23021e-18
-17.6296 -0.25129 -1.23021e-18
-17.5744 -0.25129 -1.23021e-18
-17.5195 -0.25129 -1.23021e-18
-17.4648 -0.25129 -1.23021e-18
-17.4104 -0.25129 -1.23021e-18
-17.3562 -0.25129 -1.23021e-18
-17.3022 -0.25129 -1.23021e-18
-17.2485 -0.25129 -1.23021e-18
-17.195 -0.25129 -1.23021e-18
-17.1418 -0.25129 -1.23021e-18
-17.0887 -0.25129 -1.23021e-18
-17.0359 -0.25129 -1.23021e-18
-16.9833 -0.25129 -1.23021e-18
-16.9309 -0.25129 -1.23021e-18
-16.8787 -0.25129 -1.23021e-18
-16.8268 -0.25129 -1.23021e-18
-16.775 -0.25129 -1.23021e-18
-16.7234 -0.25129 -1.23021e-18
-16.672 -0.25129 -1.23021e-18
-16.6208 -0.25129 -1.23021e-18
-16.5697 -0.25129 -1.23021e-18
-16.5189 -0.25129 -1.23021e-18
-16.4682 -0.25129 -1.23021e-18
-16.4177 -0.25129 -1.23021e-18
-16.3674 -0.25129 -1.23021e-18
-16.3172 -0.25129 -1.23021e-18
-16.2672 -0.25129 -1.23021e-18
-16.2174 -0.25129 -1.23021e-18
-16.1677 -0.25129 -1.23021e-18
-16.1182 -0.25129 -1.23021e-18
-16.0689 -0.25129 -1.23021e-18
-16.0197 -0.25129 -1.23021e-18
-15.9706 -0.25129 -1.23021e-18
-15.9217 -0.25129 -1.23021e-18
-15.873 -0.25129 -1.23021e-18
-15.8243 -0.25129 -1.23021e-18
-15.7759 -0.25129 -1.23021e-18
-15.7276 -0.25129 -1.23021e-18
-15.6794 -0.25129 -1.23021e-18
-15.6313 -0.25129 -1.23021e-18
-15.5834 -0.25129 -1.23021e-18
-15.5356 -0.25129 -1.23021e-18
-15.488 -0.25129 -1.23021e-18
-15.4404 -0.25129 -1.23021e-18
-15.393 -0.25129 -1.23021e-18
-15.3458 -0.25129 -1.23021e-18
-15.2986 -0.25129 -1.23021e-18
-15.2516 -0.25129 -1.23021e-18
-15.2047 -0.25129 -1.23021e-18
-15.1579 -0.25129 -1.23021e-18
-15.1112 -0.25129 -1.23021e-18
-15.0647 -0.25129 -1.23021e-18
-15.0182 -0.25129 -1.23021e-18
-14.9719 -0.25129 -1.23021e-18
-14.9257 -0.25129 -1.23021e-18
-14.8796 -0.25129 -1.23021e-18
-14.8336 -0.25129 -1.23021e-18
-14.7877 -0.25129 -1.23021e-18
-14.7419 -0.25129 -1.23021e-18
-14.6962 -0.25129 -1.23021e-18
-14.6506 -0.25129 -1.23021e-18
-14.6052 -0.25129 -1.23021e-18
-14.5598 -0.25129 -1.23021e-18
-14.5145 -0.25129 -1.23021e-18
-14.4693 -0.25129 -1.23021e-18
-14.4243 -0.25129 -1.23021e-18
-14.3793 -0.25129 -1.23021e-18
-14.3344 -0.25129 -1.23021e-18
-14.2896 -0.25129 -1.23021e-18
-14.2449 -0.25129 -1.23021e-18
-14.2003 -0.25129 -1.23021e-18
-14.1558 -0.25129 -1.23021e-18
-14.1113 -0.25129 -1.23021e-18
-14.067 -0.25129 -1.23021e-18
-14.0227 -0.25129 -1.23021e-18
-13.9786 -0.25129 -1.23021e-18
-13.9345 -0.25129 -1.23021e-18
-13.8905 -0.25129 -1.23021e-18
-13.8466 -0.25129 -1.23021e-18
-13.8028 -0.25129 -1.23021e-18
-13.759 -0.25129 -1.23021e-18
-13.7153 -0.25129 -1.23021e-18
-13.6718 -0.25129 -1.23021e-18
-13.6283 -0.25129 -1.23021e-18
-13.5848 -0.25129 -1.23021e-18
-13.5415 -0.25129 -1.23021e-18
-13.4982 -0.25129 -1.23021e-18
-13.455 -0.25129 -1.23021e-18
-13.4119 -0.25129 -1.23021e-18
-13.3689 -0.25129 -1.23021e-18
-13.3259 -0.25129 -1.23021e-18
-13.283 -0.25129 -1.23021e-18
-13.2402 -0.25129 -1.23021e-18
-13.1974 -0.25129 -1.23021e-18
-13.1547 -0.25129 -1.23021e-18
-13.1121 -0.25129 -1.23021e-18
-13.0696 -0.25129 -1.23021e-18
-13.0271 -0.25129 -1.23021e-18
-12.9847 -0.25129 -1.23021e-18
-12.9424 -0.25129 -1.23021e-18
-12.9001 -0.25129 -1.23021e-18
-12.8579 -0.25129 -1.23021e-18
-12.8158 -0.25129 -1.23021e-18
-12.7737 -0.25129 -1.23021e-18
-12.7317 -0.25129 -1.23021e-18
-12.6898 -0.25129 -1.23021e-18
-12.6479 -0.25129 -1.23021e-18
-12.6061 -0.25129 -1.23021e-18
-12.5643 -0.25129 -1.23021e-18
-12.5226 -0.25129 -1.23021e-18
-12.481 -0.25129 -1.23021e-18
-12.4394 -0.25129 -1.23021e-18
-12.3979 -0.25129 -1.23021e-18
-12.3565 -0.25129 -1.23021e-18
-12.3151 -0.25129 -1.23021e-18
-12.2738 -0.25129 -1.23021e-18
-12.2325 -0.25129 -1.23021e-18
-12.1913 -0.25129 -1.23021e-18
-12.1501 -0.25129 -1.23021e-18
-12.109 -0.25129 -1.23021e-18
-12.068 -0.25129 -1.23021e-18
-12.027 -0.25129 -1.23021e-18
-11.986 -0.25129 -1.23021e-18
-11.9452 -0.25129 -1.23021e-18
-11.9043 -0.25129 -1.23021e-18
-11.8636 -0.25129 -1.23021e-18
-11.8228 -0.25129 -1.23021e-18
-11.7822 -0.25129 -1.23021e-18
-11.7415 -0.25129 -1.23021e-18
-11.701 -0.25129 -1.23021e-18
-11.6605 -0.25129 -1.23021e-18
-11.62 -0.25129 -1.23021e-18
-11.5796 -0.25129 -1.23021e-18
-11.5392 -0.25129 -1.23021e-18
-11.4989 -0.25129 -1.23021e-18
-11.4587 -0.25129 -1.23021e-18
-11.4184 -0.25129 -1.23021e-18
-11.3783 -0.25129 -1.23021e-18
-11.3381 -0.25129 -1.23021e-18
-11.2981 -0.25129 -1.23021e-18
-11.2581 -0.25129 -1.23021e-18
-11.2181 -0.25129 -1.23021e-18
-11.1781 -0.25129 -1.23021e-18
-11.1383 -0.25129 -1.23021e-18
-11.0984 -0.25129 -1.23021e-18
-11.0586 -0.25129 -1.23021e-18
-11.0189 -0.25129 -1.23021e-18
-10.9792 -0.25129 -1.23021e-18
-10.9395 -0.25129 -1.23021e-18
-10.8999 -0.25129 -1.23021e-18
-10.8603 -0.25129 -1.23021e-18
-10.8208 -0.25129 -1.23021e-18
-10.7813 -0.25129 -1.23021e-18
-10.7418 -0.25129 -1.23021e-18
-10.7024 -0.25129 -1.23021e-18
-10.6631 -0.25129 -1.23021e-18
-10.6238 -0.25129 -1.23021e-18
-10.5845 -0.25129 -1.23021e-18
-10.5452 -0.25129 -1.23021e-18
-10.506 -0.25129 -1.23021e-18
-10.4669 -0.25129 -1.23021e-18
-10.4278 -0.25129 -1.23021e-18
-10.3887 -0.25129 -1.23021e-18
-10.3496 -0.25129 -1.23021e-18
-10.3106 -0.25129 -1.23021e-18
-10.2717 -0.25129 -1.23021e-18
-10.2328 -0.25129 -1.23021e-18
-10.1939 -0.25129 -1.23021e-18
-10.155 -0.25129 -1.23021e-18
-10.1162 -0.25129 -1.23021e-18
-10.0774 -0.25129 -1.23021e-18
-10.0387 -0.25129 -1.23021e-18
-10 -0.25129 -1.23021e-18
-9.96134 -0.25129 -1.23021e-18
-9.92271 -0.25129 -1.23021e-18
-9.88412 -0.25129 -1.23021e-18
-9.84557 -0.25129 -1.23021e-18
-9.80704 -0.25129 -1.23021e-18
-9.76856 -0.25129 -1.23021e-18
-9.73011 -0.25129 -1.23021e-18
-9.69169 -0.25129 -1.23021e-18
-9.65331 -0.25129 -1.23021e-18
-9.61496 -0.25129 -1.23021e-18
-9.57664 -0.25129 -1.23021e-18
-9.53836 -0.25129 -1.23021e-18
-9.50011 -0.25129 -1.23021e-18
-9.46189 -0.25129 -1.23021e-18
-9.42371 -0.25129 -1.23021e-18
-9.38556 -0.25129 -1.23021e-18
-9.34744 -0.25129 -1.23021e-18
-9.30935 -0.25129 -1.23021e-18
-9.2713 -0.25129 -1.23021e-18
-9.23327 -0.25129 -1.23021e-18
-9.19528 -0.25129 -1.23021e-18
-9.15732 -0.25129 -1.23021e-18
-9.11939 -0.25129 -1.23021e-18
-9.08149 -0.25129 -1.23021e-18
-9.04362 -0.25129 -1.23021e-18
-9.00578 -0.25129 -1.23021e-18
-8.96797 -0.25129 -1.23021e-18
-8.93019 -0.25129 -1.23021e-18
-8.89244 -0.25129 -1.23021e-18
-8.85471 -0.25129 -1.23021e-18
-8.81702 -0.25129 -1.23021e-18
-8.77936 -0.25129 -1.23021e-18
-8.74172 -0.25129 -1.23021e-18
-8.70412 -0.25129 -1.23021e-18
-8.66654 -0.25129 -1.23021e-18
-8.62899 -0.25129 -1.23021e-18
-8.59146 -0.25129 -1.23021e-18
-8.55397 -0.25129 -1.23021e-18
-8.5165 -0.25129 -1.23021e-18
-8.47906 -0.25129 -1.23021e-18
-8.44165 -0.25129 -1.23021e-18
-8.40426 -0.25129 -1.23021e-18
-8.3669 -0.25129 -1.23021e-18
-8.32956 -0.25129 -1.23021e-18
-8.29226 -0.25129 -1.23021e-18
-8.25497 -0.25129 -1.23021e-18
-8.21772 -0.25129 -1.23021e-18
-8.18049 -0.25129 -1.23021e-18
-8.14328 -0.25129 -1.23021e-18
-8.1061 -0.25129 -1.23021e-18
-8.06895 -0.25129 -1.23021e-18
-8.03182 -0.25129 -1.23021e-18
-7.99471 -0.25129 -1.23021e-18
-7.95763 -0.25129 -1.23021e-18
-7.92058 -0.25129 -1.23021e-18
-7.88355 -0.25129 -1.23021e-18
-7.84654 -0.25129 -1.23021e-18
-7.80955 -0.25129 -1.23021e-18
-7.77259 -0.25129 -1.23021e-18
-7.73566 -0.25129 -1.23021e-18
-7.69874 -0.25129 -1.23021e-18
-7.66185 -0.25129 -1.23021e-18
-7.62498 -0.25129 -1.23021e-18
-7.58814 -0.25129 -1.23021e-18
-7.55132 -0.25129 -1.23021e-18
-7.51452 -0.25129 -1.23021e-18
-7.47774 -0.25129 -1.23021e-18
-7.44099 -0.25129 -1.23021e-18
-7.40425 -0.25129 -1.23021e-18
-7.36754 -0.25129 -1.23021e-18
-7.33085 -0.25129 -1.23021e-18
-7.29418 -0.25129 -1.23021e-18
-7.25754 -0.25129 -1.23021e-18
-7.22091 -0.25129 -1.23021e-18
-7.18431 -0.25129 -1.23021e-18
-7.14772 -0.25129 -1.23021e-18
-7.11116 -0.25129 -1.23021e-18
-7.07462 -0.25129 -1.23021e-18
-7.0381 -0.25129 -1.23021e-18
-7.00159 -0.25129 -1.23021e-18
-6.96511 -0.25129 -1.23021e-18
-6.92865 -0.25129 -1.23021e-18
-6.89221 -0.25129 -1.23021e-18
-6.85579 -0.25129 -1.23021e-18
-6.81938 -0.25129 -1.23021e-18
-6.783 -0.25129 -1.23021e-18
-6.74664 -0.25129 -1.23021e-18
-6.71029 -0.25129 -1.23021e-18
-6.67397 -0.25129 -1.23021e-18
-6.63766 -0.25129 -1.23021e-18
-6.60137 -0.25129 -1.23021e-18
-6.5651 -0.25129 -1.23021e-18
-6.52885 -0.25129 -1.23021e-18
-6.49262 -0.25129 -1.23021e-18
-6.4564 -0.25129 -1.23021e-18
-6.42021 -0.25129 -1.23021e-18
-6.38403 -0.25129 -1.23021e-18
-6.34786 -0.25129 -1.23021e-18
-6.31172 -0.25129 -1.23021e-18
-6.27559 -0.25129 -1.23021e-18
-6.23949 -0.25129 -1.23021e-18
-6.20339 -0.25129 -1.23021e-18
-6.16732 -0.25129 -1.23021e-18
-6.13126 -0.25129 -1.23021e-18
-6.09522 -0.25129 -1.23021e-18
-6.05919 -0.25129 -1.23021e-18
-6.02319 -0.25129 -1.23021e-18
-5.9872 -0.25129 -1.23021e-18
-5.95122 -0.25129 -1.23021e-18
-5.91526 -0.25129 -1.23021e-18
-5.87932 -0.25129 -1.23021e-18
-5.84339 -0.25129 -1.23021e-18
-5.80748 -0.25129 -1.23021e-18
-5.77158 -0.25129 -1.23021e-18
-5.7357 -0.25129 -1.23021e-18
-5.69984 -0.25129 -1.23021e-18
-5.66399 -0.25129 -1.23021e-18
-5.62815 -0.25129 -1.23021e-18
-5.59233 -0.25129 -1.23021e-18
-5.55653 -0.25129 -1.23021e-18
-5.52074 -0.25129 -1.23021e-18
-5.48497 -0.25129 -1.23021e-18
-5.4492 -0.25129 -1.23021e-18
-5.41346 -0.25129 -1.23021e-18
-5.37773 -0.25129 -1.23021e-18
-5.34201 -0.25129 -1.23021e-18
-5.30631 -0.25129 -1.23021e-18
-5.27062 -0.25129 -1.23021e-18
-5.23494 -0.25129 -1.23021e-18
-5.19928 -0.25129 -1.23021e-18
-5.16363 -0.25129 -1.23021e-18
-5.128 -0.25129 -1.23021e-18
-5.09237 -0.25129 -1.23021e-18
-5.05677 -0.25129 -1.23021e-18
-5.02117 -0.25129 -1.23021e-18
-4.98559 -0.25129 -1.23021e-18
-4.95002 -0.25129 -1.23021e-18
-4.91446 -0.25129 -1.23021e-18
-4.87892 -0.25129 -1.23021e-18
-4.84339 -0.25129 -1.23021e-18
-4.80787 -0.25129 -1.23021e-18
-4.77237 -0.25129 -1.23021e-18
-4.73687 -0.25129 -1.23021e-18
-4.70139 -0.25129 -1.23021e-18
-4.66592 -0.25129 -1.23021e-18
-4.63046 -0.25129 -1.23021e-18
-4.59502 -0.25129 -1.23021e-18
-4.55958 -0.25129 -1.23021e-18
-4.52416 -0.25129 -1.23021e-18
-4.48875 -0.25129 -1.23021e-18
-4.45335 -0.25129 -1.23021e-18
-4.41797 -0.25129 -1.23021e-18
-4.38259 -0.25129 -1.23021e-18
-4.34722 -0.25129 -1.23021e-18
-4.31187 -0.25129 -1.23021e-18
-4.27653 -0.25129 -1.23021e-18
-4.24119 -0.25129 -1.23021e-18
-4.20587 -0.25129 -1.23021e-18
-4.17056 -0.25129 -1.23021e-18
-4.13526 -0.25129 -1.23021e-18
-4.09997 -0.25129 -1.23021e-18
-4.06469 -0.25129 -1.23021e-18
-4.02942 -0.25129 -1.23021e-18
-3.99416 -0.25129 -1.23021e-18
-3.95891 -0.25129 -1.23021e-18
-3.92367 -0.25129 -1.23021e-18
-3.88844 -0.25129 -1.23021e-18
-3.85322 -0.25129 -1.23021e-18
-3.81801 -0.25129 -1.23021e-18
-3.7828 -0.25129 -1.23021e-18
-3.74761 -0.25129 -1.23021e-18
-3.71243 -0.25129 -1.23021e-18
-3.67726 -0.25129 -1.23021e-18
-3.64209 -0.25129 -1.23021e-18
-3.60694 -0.25129 -1.23021e-18
-3.57179 -0.25129 -1.23021e-18
-3.53665 -0.25129 -1.23021e-18
-3.50152 -0.25129 -1.23021e-18
-3.4664 -0.25129 -1.23021e-18
-3.43129 -0.25129 -1.23021e-18
-3.39619 -0.25129 -1.23021e-18
-3.36109 -0.25129 -1.23021e-18
-3.32601 -0.25129 -1.23021e-18
-3.29093 -0.25129 -1.23021e-18
-3.25586 -0.25129 -1.23021e-18
-3.2208 -0.25129 -1.23021e-18
-3.18574 -0.25129 -1.23021e-18
-3.1507 -0.25129 -1.23021e-18
-3.11566 -0.25129 -1.23021e-18
-3.08063 -0.25129 -1.23021e-18
-3.0456 -0.25129 -1.23021e-18
-3.01059 -0.25129 -1.23021e-18
-2.97558 -0.25129 -1.23021e-18
-2.94058 -0.25129 -1.23021e-18
-2.90558 -0.25129 -1.23021e-18
-2.87059 -0.25129 -1.23021e-18
-2.83561 -0.25129 -1.23021e-18
-2.80064 -0.25129 -1.23021e-18
-2.76567 -0.25129 -1.23021e-18
-2.73071 -0.25129 -1.23021e-18
-2.69576 -0.25129 -1.23021e-18
-2.66081 -0.25129 -1.23021e-18
-2.62587 -0.25129 -1.23021e-18
-2.59094 -0.25129 -1.23021e-18
-2.55601 -0.25129 -1.23021e-18
-2.52109 -0.25129 -1.23021e-18
-2.48617 -0.25129 -1.23021e-18
-2.45126 -0.25129 -1.23021e-18
-2.41636 -0.25129 -1.23021e-18
-2.38146 -0.25129 -1.23021e-18
-2.34657 -0.25129 -1.23021e-18
-2.31168 -0.25129 -1.23021e-18
-2.2768 -0.25129 -1.23021e-18
-2.24192 -0.25129 -1.23021e-18
-2.20705 -0.25129 -1.23021e-18
-2.17219 -0.25129 -1.23021e-18
-2.13733 -0.25129 -1.23021e-18
-2.10247 -0.25129 -1.23021e-18
-2.06762 -0.25129 -1.23021e-18
-2.03278 -0.25129 -1.23021e-18
-1.99794 -0.25129 -1.23021e-18
-1.9631 -0.25129 -1.23021e-18
-1.92827 -0.25129 -1.23021e-18
-1.89345 -0.25129 -1.23021e-18
-1.85862 -0.25129 -1.23021e-18
-1.82381 -0.25129 -1.23021e-18
-1.78899 -0.25129 -1.23021e-18
-1.75419 -0.25129 -1.23021e-18
-1.71938 -0.25129 -1.23021e-18
-1.68458 -0.25129 -1.23021e-18
-1.64979 -0.25129 -1.23021e-18
-1.61499 -0.25129 -1.23021e-18
-1.58021 -0.25129 -1.23021e-18
-1.54542 -0.25129 -1.23021e-18
-1.51064 -0.25129 -1.23021e-18
-1.47586 -0.25129 -1.23021e-18
-1.44109 -0.25129 -1.23021e-18
-1.40632 -0.25129 -1.23021e-18
-1.37155 -0.25129 -1.23021e-18
-1.33679 -0.25129 -1.23021e-18
-1.30203 -0.25129 -1.23021e-18
-1.26727 -0.25129 -1.23021e-18
-1.23251 -0.25129 -1.23021e-18
-1.19776 -0.25129 -1.23021e-18
-1.16301 -0.25129 -1.23021e-18
-1.12827 -0.25129 -1.23021e-18
-1.09352 -0.25129 -1.23021e-18
-1.05878 -0.25129 -1.23021e-18
-1.02405 -0.25129 -1.23021e-18
-0.989309 -0.25129 -1.23021e-18
-0.954576 -0.25129 -1.23021e-18
-0.919844 -0.25129 -1.23021e-18
-0.885115 -0.25129 -1.23021e-18
-0.850388 -0.25129 -1.23021e-18
-0.815663 -0.25129 -1.23021e-18
-0.78094 -0.25129 -1.23021e-18
-0.746219 -0.25129 -1.23021e-18
-0.711499 -0.25129 -1.23021e-18
-0.676781 -0.25129 -1.23021e-18
-0.642065 -0.25129 -1.23021e-18
-0.60735 -0.25129 -1.23021e-18
-0.572637 -0.25129 -1.23021e-18
-0.537925 -0.25129 -1.23021e-18
-0.503214 -0.25129 -1.23021e-18
-0.468504 -0.25129 -1.23021e-18
-0.433796 -0.25129 -1.23021e-18
-0.399089 -0.25129 -1.23021e-18
-0.364382 -0.25129 -1.23021e-18
-0.329676 -0.25129 -1.23021e-18
-0.294972 -0.25129 -1.23021e-18
-0.260267 -0.25129 -1.23021e-18
-0.225564 -0.25129 -1.23021e-18
-0.190861 -0.25129 -1.23021e-18
-0.156158 -0.25129 -1.23021e-18
-0.121456 -0.25129 -1.23021e-18
-0.0867541 -0.25129 -1.23021e-18
-0.0520524 -0.25129 -1.23021e-18
-0.0173508 -0.25129 -1.23021e-18
0.0173508 -0.25129 -1.23021e-18
0.0520524 -0.25129 -1.23021e-18
0.0867541 -0.25129 -1.23021e-18
0.121456 -0.25129 -1.23021e-18
0.156158 -0.25129 -1.23021e-18
0.190861 -0.25129 -1.23021e-18
0.225564 -0.25129 -1.23021e-18
0.260267 -0.25129 -1.23021e-18
0.294972 -0.25129 -1.23021e-18
0.329676 -0.25129 -1.23021e-18
0.364382 -0.25129 -1.23021e-18
0.399089 -0.25129 -1.23021e-18
0.433796 -0.25129 -1.23021e-18
0.468504 -0.25129 -1.23021e-18
0.503214 -0.25129 -1.23021e-18
0.537925 -0.25129 -1.23021e-18
0.572637 -0.25129 -1.23021e-18
0.60735 -0.25129 -1.23021e-18
0.642065 -0.25129 -1.23021e-18
0.676781 -0.25129 -1.23021e-18
0.711499 -0.25129 -1.23021e-18
0.746219 -0.25129 -1.23021e-18
0.78094 -0.25129 -1.23021e-18
0.815663 -0.25129 -1.23021e-18
0.850388 -0.25129 -1.23021e-18
0.885115 -0.25129 -1.23021e-18
0.919844 -0.25129 -1.23021e-18
0.954576 -0.25129 -1.23021e-18
0.989309 -0.25129 -1.23021e-18
1.02405 -0.25129 -1.23021e-18
1.05878 -0.25129 -1.23021e-18
1.09352 -0.25129 -1.23021e-18
1.12827 -0.25129 -1.23021e-18
1.16301 -0.25129 -1.23021e-18
1.19776 -0.25129 -1.23021e-18
1.23251 -0.25129 -1.23021e-18
1.26727 -0.25129 -1.23021e-18
1.30203 -0.25129 -1.23021e-18
1.33679 -0.25129 -1.23021e-18
1.37155 -0.25129 -1.23021e-18
1.40632 -0.25129 -1.23021e-18
1.44109 -0.25129 -1.23021e-18
1.47586 -0.25129 -1.23021e-18
1.51064 -0.25129 -1.23021e-18
1.54542 -0.25129 -1.23021e-18
1.58021 -0.25129 -1.23021e-18
1.61499 -0.25129 -1.23021e-18
1.64979 -0.25129 -1.23021e-18
1.68458 -0.25129 -1.23021e-18
1.71938 -0.25129 -1.23021e-18
1.75419 -0.25129 -1.23021e-18
1.78899 -0.25129 -1.23021e-18
1.82381 -0.25129 -1.23021e-18
1.85862 -0.25129 -1.23021e-18
1.89345 -0.25129 -1.23021e-18
1.92827 -0.25129 -1.23021e-18
1.9631 -0.25129 -1.23021e-18
1.99794 -0.25129 -1.23021e-18
2.03278 -0.25129 -1.23021e-18
2.06762 -0.25129 -1.23021e-18
2.10247 -0.25129 -1.23021e-18
2.13733 -0.25129 -1.23021e-18
2.17219 -0.25129 -1.23021e-18
2.20705 -0.25129 -1.23021e-18
2.24192 -0.25129 -1.23021e-18
2.2768 -0.25129 -1.23021e-18
2.31168 -0.25129 -1.23021e-18
2.34657 -0.25129 -1.23021e-18
2.38146 -0.25129 -1.23021e-18
2.41636 -0.25129 -1.23021e-18
2.45126 -0.25129 -1.23021e-18
2.48617 -0.25129 -1.23021e-18
2.52109 -0.25129 -1.23021e-18
2.55601 -0.25129 -1.23021e-18
2.59094 -0.25129 -1.23021e-18
2.62587 -0.25129 -1.23021e-18
2.66081 -0.25129 -1.23021e-18
2.69576 -0.25129 -1.23021e-18
2.73071 -0.25129 -1.23021e-18
2.76567 -0.25129 -1.23021e-18
2.80064 -0.25129 -1.23021e-18
2.83561 -0.25129 -1.23021e-18
2.87059 -0.25129 -1.23021e-18
2.90558 -0.25129 -1.23021e-18
2.94058 -0.25129 -1.23021e-18
2.97558 -0.25129 -1.23021e-18
3.01059 -0.25129 -1.23021e-18
3.0456 -0.25129 -1.23021e-18
3.08063 -0.25129 -1.23021e-18
3.11566 -0.25129 -1.23021e-18
3.1507 -0.25129 -1.23021e-18
3.18574 -0.25129 -1.23021e-18
3.2208 -0.25129 -1.23021e-18
3.25586 -0.25129 -1.23021e-18
3.29093 -0.25129 -1.23021e-18
3.32601 -0.25129 -1.23021e-18
3.36109 -0.25129 -1.23021e-18
3.39619 -0.25129 -1.23021e-18
3.43129 -0.25129 -1.23021e-18
3.4664 -0.25129 -1.23021e-18
3.50152 -0.25129 -1.23021e-18
3.53665 -0.25129 -1.23021e-18
3.57179 -0.25129 -1.23021e-18
3.60694 -0.25129 -1.23021e-18
3.64209 -0.25129 -1.23021e-18
3.67726 -0.25129 -1.23021e-18
3.71243 -0.25129 -1.23021e-18
3.74761 -0.25129 -1.23021e-18
3.7828 -0.25129 -1.23021e-18
3.81801 -0.25129 -1.23021e-18
3.85322 -0.25129 -1.23021e-18
3.88844 -0.25129 -1.23021e-18
3.92367 -0.25129 -1.23021e-18
3.95891 -0.25129 -1.23021e-18
3.99416 -0.25129 -1.23021e-18
4.02942 -0.25129 -1.23021e-18
4.06469 -0.25129 -1.23021e-18
4.09997 -0.25129 -1.23021e-18
4.13526 -0.25129 -1.23021e-18
4.17056 -0.25129 -1.23021e-18
4.20587 -0.25129 -1.23021e-18
4.24119 -0.25129 -1.23021e-18
4.27653 -0.25129 -1.23021e-18
4.31187 -0.25129 -1.23021e-18
4.34722 -0.25129 -1.23021e-18
4.38259 -0.25129 -1.23021e-18
4.41797 -0.25129 -1.23021e-18
4.45335 -0.25129 -1.23021e-18
4.48875 -0.25129 -1.23021e-18
4.52416 -0.25129 -1.23021e-18
4.55958 -0.25129 -1.23021e-18
4.59502 -0.25129 -1.23021e-18
4.63046 -0.25129 -1.23021e-18
4.66592 -0.25129 -1.23021e-18
4.70139 -0.25129 -1.23021e-18
4.73687 -0.25129 -1.23021e-18
4.77237 -0.25129 -1.23021e-18
4.80787 -0.25129 -1.23021e-18
4.84339 -0.25129 -1.23021e-18
4.87892 -0.25129 -1.23021e-18
4.91446 -0.25129 -1.23021e-18
4.95002 -0.25129 -1.23021e-18
4.98559 -0.25129 -1.23021e-18
5.02117 -0.25129 -1.23021e-18
5.05677 -0.25129 -1.23021e-18
5.09237 -0.25129 -1.23021e-18
5.128 -0.25129 -1.23021e-18
5.16363 -0.25129 -1.23021e-18
5.19928 -0.25129 -1.23021e-18
5.23494 -0.25129 -1.23021e-18
5.27062 -0.25129 -1.23021e-18
5.30631 -0.25129 -1.23021e-18
5.34201 -0.25129 -1.23021e-18
5.37773 -0.25129 -1.23021e-18
5.41346 -0.25129 -1.23021e-18
5.4492 -0.25129 -1.23021e-18
5.48497 -0.25129 -1.23021e-18
5.52074 -0.25129 -1.23021e-18
5.55653 -0.25129 -1.23021e-18
5.59233 -0.25129 -1.23021e-18
5.62815 -0.25129 -1.23021e-18
5.66399 -0.25129 -1.23021e-18
5.69984 -0.25129 -1.23021e-18
5.7357 -0.25129 -1.23021e-18
5.77158 -0.25129 -1.23021e-18
5.80748 -0.25129 -1.23021e-18
5.84339 -0.25129 -1.23021e-18
5.87932 -0.25129 -1.23021e-18
5.91526 -0.25129 -1.23021e-18
5.95122 -0.25129 -1.23021e-18
5.9872 -0.25129 -1.23021e-18
6.02319 -0.25129 -1.23021e-18
6.05919 -0.25129 -1.23021e-18
6.09522 -0.25129 -1.23021e-18
6.13126 -0.25129 -1.23021e-18
6.16732 -0.25129 -1.23021e-18
6.20339 -0.25129 -1.23021e-18
6.23949 -0.25129 -1.23021e-18
6.27559 -0.25129 -1.23021e-18
6.31172 -0.25129 -1.23021e-18
6.34786 -0.25129 -1.23021e-18
6.38403 -0.25129 -1.23021e-18
6.42021 -0.25129 -1.23021e-18
6.4564 -0.25129 -1.23021e-18
6.49262 -0.25129 -1.23021e-18
6.52885 -0.25129 -1.23021e-18
6.5651 -0.25129 -1.23021e-18
6.60137 -0.25129 -1.23021e-18
6.63766 -0.25129 -1.23021e-18
6.67397 -0.25129 -1.23021e-18
6.71029 -0.25129 -1.23021e-18
6.74664 -0.25129 -1.23021e-18
6.783 -0.25129 -1.23021e-18
6.81938 -0.25129 -1.23021e-18
6.85579 -0.25129 -1.23021e-18
6.89221 -0.25129 -1.23021e-18
6.92865 -0.25129 -1.23021e-18
6.96511 -0.25129 -1.23021e-18
7.00159 -0.25129 -1.23021e-18
7.0381 -0.25129 -1.23021e-18
7.07462 -0.25129 -1.23021e-18
7.11116 -0.25129 -1.23021e-18
7.14772 -0.25129 -1.23021e-18
7.18431 -0.25129 -1.23021e-18
7.22091 -0.25129 -1.23021e-18
7.25754 -0.25129 -1.23021e-18
7.29418 -0.25129 -1.23021e-18
7.33085 -0.25129 -1.23021e-18
7.36754 -0.25129 -1.23021e-18
7.40425 -0.25129 -1.23021e-18
7.44099 -0.25129 -1.23021e-18
7.47774 -0.25129 -1.23021e-18
7.51452 -0.25129 -1.23021e-18
7.55132 -0.25129 -1.23021e-18
7.58814 -0.25129 -1.23021e-18
7.62498 -0.25129 -1.23021e-18
7.66185 -0.25129 -1.23021e-18
7.69874 -0.25129 -1.23021e-18
7.73566 -0.25129 -1.23021e-18
7.77259 -0.25129 -1.23021e-18
7.80955 -0.25129 -1.23021e-18
7.84654 -0.25129 -1.23021e-18
7.88355 -0.25129 -1.23021e-18
7.92058 -0.25129 -1.23021e-18
7.95763 -0.25129 -1.23021e-18
7.99471 -0.25129 -1.23021e-18
8.03182 -0.25129 -1.23021e-18
8.06895 -0.25129 -1.23021e-18
8.1061 -0.25129 -1.23021e-18
8.14328 -0.25129 -1.23021e-18
8.18049 -0.25129 -1.23021e-18
8.21772 -0.25129 -1.23021e-18
8.25497 -0.25129 -1.23021e-18
8.29226 -0.25129 -1.23021e-18
8.32956 -0.25129 -1.23021e-18
8.3669 -0.25129 -1.23021e-18
8.40426 -0.25129 -1.23021e-18
8.44165 -0.25129 -1.23021e-18
8.47906 -0.25129 -1.23021e-18
8.5165 -0.25129 -1.23021e-18
8.55397 -0.25129 -1.23021e-18
8.59146 -0.25129 -1.23021e-18
8.62899 -0.25129 -1.23021e-18
8.66654 -0.25129 -1.23021e-18
8.70412 -0.25129 -1.23021e-18
8.74172 -0.25129 -1.23021e-18
8.77936 -0.25129 -1.23021e-18
8.81702 -0.25129 -1.23021e-18
8.85471 -0.25129 -1.23021e-18
8.89244 -0.25129 -1.23021e-18
8.93019 -0.25129 -1.23021e-18
8.96797 -0.25129 -1.23021e-18
9.00578 -0.25129 -1.23021e-18
9.04362 -0.25129 -1.23021e-18
9.08149 -0.25129 -1.23021e-18
9.11939 -0.25129 -1.23021e-18
9.15732 -0.25129 -1.23021e-18
9.19528 -0.25129 -1.23021e-18
9.23327 -0.25129 -1.23021e-18
9.2713 -0.25129 -1.23021e-18
9.30935 -0.25129 -1.23021e-18
9.34744 -0.25129 -1.23021e-18
9.38556 -0.25129 -1.23021e-18
9.42371 -0.25129 -1.23021e-18
9.46189 -0.25129 -1.23021e-18
9.50011 -0.25129 -1.23021e-18
9.53836 -0.25129 -1.23021e-18
9.57664 -0.25129 -1.23021e-18
9.61496 -0.25129 -1.23021e-18
9.65331 -0.25129 -1.23021e-18
9.69169 -0.25129 -1.23021e-18
9.73011 -0.25129 -1.23021e-18
9.76856 -0.25129 -1.23021e-18
9.80704 -0.25129 -1.23021e-18
9.84557 -0.25129 -1.23021e-18
9.88412 -0.25129 -1.23021e-18
9.92271 -0.25129 -1.23021e-18
9.96134 -0.25129 -1.23021e-18
10 -0.25129 -1.23021e-18
10.0387 -0.25129 -1.23021e-18
10.0774 -0.25129 -1.23021e-18
10.1162 -0.25129 -1.23021e-18
10.155 -0.25129 -1.23021e-18
10.1939 -0.25129 -1.23021e-18
10.2328 -0.25129 -1.23021e-18
10.2717 -0.25129 -1.23021e-18
10.3106 -0.25129 -1.23021e-18
10.3496 -0.25129 -1.23021e-18
10.3887 -0.25129 -1.23021e-18
10.4278 -0.25129 -1.23021e-18
10.4669 -0.25129 -1.23021e-18
10.506 -0.25129 -1.23021e-18
10.5452 -0.25129 -1.23021e-18
10.5845 -0.25129 -1.23021e-18
10.6238 -0.25129 -1.23021e-18
10.6631 -0.25129 -1.23021e-18
10.7024 -0.25129 -1.23021e-18
10.7418 -0.25129 -1.23021e-18
10.7813 -0.25129 -1.23021e-18
10.8208 -0.25129 -1.23021e-18
10.8603 -0.25129 -1.23021e-18
10.8999 -0.25129 -1.23021e-18
10.9395 -0.25129 -1.23021e-18
10.9792 -0.25129 -1.23021e-18
11.0189 -0.25129 -1.23021e-18
11.0586 -0.25129 -1.23021e-18
11.0984 -0.25129 -1.23021e-18
11.1383 -0.25129 -1.23021e-18
11.1781 -0.25129 -1.23021e-18
11.2181 -0.25129 -1.23021e-18
11.2581 -0.25129 -1.23021e-18
11.2981 -0.25129 -1.23021e-18
11.3381 -0.25129 -1.23021e-18
11.3783 -0.25129 -1.23021e-18
11.4184 -0.25129 -1.23021e-18
11.4587 -0.25129 -1.23021e-18
11.4989 -0.25129 -1.23021e-18
11.5392 -0.25129 -1.23021e-18
11.5796 -0.25129 -1.23021e-18
11.62 -0.25129 -1.23021e-18
11.6605 -0.25129 -1.23021e-18
11.701 -0.25129 -1.23021e-18
11.7415 -0.25129 -1.23021e-18
11.7822 -0.25129 -1.23021e-18
11.8228 -0.25129 -1.23021e-18
11.8636 -0.25129 -1.23021e-18
11.9043 -0.25129 -1.23021e-18
11.9452 -0.25129 -1.23021e-18
11.986 -0.25129 -1.23021e-18
12.027 -0.25129 -1.23021e-18
12.068 -0.25129 -1.23021e-18
12.109 -0.25129 -1.23021e-18
12.1501 -0.25129 -1.23021e-18
12.1913 -0.25129 -1.23021e-18
12.2325 -0.25129 -1.23021e-18
12.2738 -0.25129 -1.23021e-18
12.3151 -0.25129 -1.23021e-18
12.3565 -0.25129 -1.23021e-18
12.3979 -0.25129 -1.23021e-18
12.4394 -0.25129 -1.23021e-18
12.481 -0.25129 -1.23021e-18
12.5226 -0.25129 -1.23021e-18
12.5643 -0.25129 -1.23021e-18
12.6061 -0.25129 -1.23021e-18
12.6479 -0.25129 -1.23021e-18
12.6898 -0.25129 -1.23021e-18
12.7317 -0.25129 -1.23021e-18
12.7737 -0.25129 -1.23021e-18
12.8158 -0.25129 -1.23021e-18
12.8579 -0.25129 -1.23021e-18
12.9001 -0.25129 -1.23021e-18
12.9424 -0.25129 -1.23021e-18
12.9847 -0.25129 -1.23021e-18
13.0271 -0.25129 -1.23021e-18
13.0696 -0.25129 -1.23021e-18
13.1121 -0.25129 -1.23021e-18
13.1547 -0.25129 -1.23021e-18
13.1974 -0.25129 -1.23021e-18
13.2402 -0.25129 -1.23021e-18
13.283 -0.25129 -1.23021e-18
13.3259 -0.25129 -1.23021e-18
13.3689 -0.25129 -1.23021e-18
13.4119 -0.25129 -1.23021e-18
13.455 -0.25129 -1.23021e-18
13.4982 -0.25129 -1.23021e-18
13.5415 -0.25129 -1.23021e-18
13.5848 -0.25129 -1.23021e-18
13.6283 -0.25129 -1.23021e-18
13.6718 -0.25129 -1.23021e-18
13.7153 -0.25129 -1.23021e-18
13.759 -0.25129 -1.23021e-18
13.8028 -0.25129 -1.23021e-18
13.8466 -0.25129 -1.23021e-18
13.8905 -0.25129 -1.23021e-18
13.9345 -0.25129 -1.23021e-18
13.9786 -0.25129 -1.23021e-18
14.0227 -0.25129 -1.23021e-18
14.067 -0.25129 -1.23021e-18
14.1113 -0.25129 -1.23021e-18
14.1558 -0.25129 -1.23021e-18
14.2003 -0.25129 -1.23021e-18
14.2449 -0.25129 -1.23021e-18
14.2896 -0.25129 -1.23021e-18
14.3344 -0.25129 -1.23021e-18
14.3793 -0.25129 -1.23021e-18
14.4243 -0.25129 -1.23021e-18
14.4693 -0.25129 -1.23021e-18
14.5145 -0.25129 -1.23021e-18
14.5598 -0.25129 -1.23021e-18
14.6052 -0.25129 -1.23021e-18
14.6506 -0.25129 -1.23021e-18
14.6962 -0.25129 -1.23021e-18
14.7419 -0.25129 -1.23021e-18
14.7877 -0.25129 -1.23021e-18
14.8336 -0.25129 -1.23021e-18
14.8796 -0.25129 -1.23021e-18
14.9257 -0.25129 -1.23021e-18
14.9719 -0.25129 -1.23021e-18
15.0182 -0.25129 -1.23021e-18
15.0647 -0.25129 -1.23021e-18
15.1112 -0.25129 -1.23021e-18
15.1579 -0.25129 -1.23021e-18
15.2047 -0.25129 -1.23021e-18
15.2516 -0.25129 -1.23021e-18
15.2986 -0.25129 -1.23021e-18
15.3458 -0.25129 -1.23021e-18
15.393 -0.25129 -1.23021e-18
15.4404 -0.25129 -1.23021e-18
15.488 -0.25129 -1.23021e-18
15.5356 -0.25129 -1.23021e-18
15.5834 -0.25129 -1.23021e-18
15.6313 -0.25129 -1.23021e-18
15.6794 -0.25129 -1.23021e-18
15.7276 -0.25129 -1.23021e-18
15.7759 -0.25129 -1.23021e-18
15.8243 -0.25129 -1.23021e-18
15.873 -0.25129 -1.23021e-18
15.9217 -0.25129 -1.23021e-18
15.9706 -0.25129 -1.23021e-18
16.0197 -0.25129 -1.23021e-18
16.0689 -0.25129 -1.23021e-18
16.1182 -0.25129 -1.23021e-18
16.1677 -0.25129 -1.23021e-18
16.2174 -0.25129 -1.23021e-18
16.2672 -0.25129 -1.23021e-18
16.3172 -0.25129 -1.23021e-18
16.3674 -0.25129 -1.23021e-18
16.4177 -0.25129 -1.23021e-18
16.4682 -0.25129 -1.23021e-18
16.5189 -0.25129 -1.23021e-18
16.5697 -0.25129 -1.23021e-18
16.6208 -0.25129 -1.23021e-18
16.672 -0.25129 -1.23021e-18
16.7234 -0.25129 -1.23021e-18
16.775 -0.25129 -1.23021e-18
16.8268 -0.25129 -1.23021e-18
16.8787 -0.25129 -1.23021e-18
16.9309 -0.25129 -1.23021e-18
16.9833 -0.25129 -1.23021e-18
17.0359 -0.25129 -1.23021e-18
17.0887 -0.25129 -1.23021e-18
17.1418 -0.25129 -1.23021e-18
17.195 -0.25129 -1.23021e-18
17.2485 -0.25129 -1.23021e-18
17.3022 -0.25129 -1.23021e-18
17.3562 -0.25129 -1.23021e-18
17.4104 -0.25129 -1.23021e-18
17.4648 -0.25129 -1.23021e-18
17.5195 -0.25129 -1.23021e-18
17.5744 -0.25129 -1.23021e-18
17.6296 -0.25129 -1.23021e-18
17.6851 -0.25129 -1.23021e-18
17.7408 -0.25129 -1.23021e-18
17.7969 -0.25129 -1.23021e-18
17.8532 -0.25129 -1.23021e-18
17.9098 -0.25129 -1.23021e-18
17.9667 -0.25129 -1.23021e-18
18.0239 -0.25129 -1.23021e-18
18.0815 -0.25129 -1.23021e-18
18.1393 -0.25129 -1.23021e-18
18.1975 -0.25129 -1.23021e-18
18.256 -0.25129 -1.23021e-18
18.3149 -0.25129 -1.23021e-18
18.3742 -0.25129 -1.23021e-18
18.4338 -0.25129 -1.23021e-18
18.4938 -0.25129 -1.23021e-18
18.5542 -0.25129 -1.23021e-18
18.615 -0.25129 -1.23021e-18
18.6762 -0.25129 -1.23021e-18
18.7379 -0.25129 -1.23021e-18
18.8 -0.25129 -1.23021e-18
18.8625 -0.25129 -1.23021e-18
18.9255 -0.25129 -1.23021e-18
18.9891 -0.25129 -1.23021e-18
19.0531 -0.25129 -1.23021e-18
19.1177 -0.25129 -1.23021e-18
19.1828 -0.25129 -1.23021e-18
19.2484 -0.25129 -1.23021e-18
19.3147 -0.25129 -1.23021e-18
19.3816 -0.25129 -1.23021e-18
19.4491 -0.25129 -1.23021e-18
19.5173 -0.25129 -1.23021e-18
19.5862 -0.25129 -1.23021e-18
19.6558 -0.25129 -1.23021e-18
19.7262 -0.25129 -1.23021e-18
19.7974 -0.25129 -1.23021e-18
19.8694 -0.25129 -1.23021e-18
19.9423 -0.25129 -1.23021e-18
20.0162 -0.25129 -1.23021e-18
20.091 -0.25129 -1.23021e-18
20.1669 -0.25129 -1.23021e-18
20.244 -0.25129 -1.23021e-18
20.3222 -0.25129 -1.23021e-18
20.4016 -0.25129 -1.23021e-18
20.4825 -0.25129 -1.23021e-18
20.5648 -0.25129 -1.23021e-18
20.6487 -0.25129 -1.23021e-18
20.7344 -0.25129 -1.23021e-18
20.8219 -0.25129 -1.23021e-18
20.9115 -0.25129 -1.23021e-18
21.0034 -0.25129 -1.23021e-18
21.0979 -0.25129 -1.23021e-18
21.1952 -0.25129 -1.23021e-18
21.2959 -0.25129 -1.23021e-18
21.4004 -0.25129 -1.23021e-18
21.5093 -0.25129 -1.23021e-18
21.6237 -0.25129 -1.23021e-18
21.7448 -0.25129 -1.23021e-18
21.8747 -0.25129 -1.23021e-18
22.0165 -0.25129 -1.23021e-18
22.1768 -0.25129 -1.23021e-18
22.3723 -0.25129 -1.23021e-18


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.125Nc1Quantum/SigmaATwoLoop.txt <==
-22.3723 -0.187212 -5.52128e-05
-22.1768 -0.18724 2.76992e-05
-22.0165 -0.187248 -2.81397e-05
-21.8747 -0.187257 2.20421e-05
-21.7448 -0.187262 -2.17983e-05
-21.6237 -0.187268 1.81249e-05
-21.5093 -0.187273 -1.91266e-05
-21.4004 -0.187278 1.48688e-05
-21.2959 -0.187283 -1.8303e-05
-21.1952 -0.187288 1.12888e-05
-21.0979 -0.187294 -1.97411e-05
-21.0034 -0.187302 5.0398e-06
-20.9115 -0.187311 -2.73833e-05
-20.8219 -0.187323 -1.13302e-05
-20.7344 -0.18734 -5.05917e-05
-20.6487 -0.187361 -4.25378e-05
-20.5648 -0.187383 -7.39514e-05
-20.4825 -0.187403 -4.02755e-05
-20.4016 -0.187418 -3.15036e-05
-20.3222 -0.187427 1.99725e-05
-20.244 -0.18743 3.65783e-06
-20.1669 -0.187433 5.88078e-06
-20.091 -0.187437 -2.29568e-05
-20.0162 -0.18744 9.69342e-06
-19.9423 -0.187443 -2.12373e-07
-19.8694 -0.187445 8.09989e-06
-19.7974 -0.187448 -1.5222e-05
-19.7262 -0.187451 1.28226e-05
-19.6558 -0.187453 -3.91796e-06
-19.5862 -0.187456 4.94444e-06
-19.5173 -0.187458 -7.97704e-06
-19.4491 -0.187461 1.35149e-05
-19.3816 -0.187463 -9.29841e-06
-19.3147 -0.187466 7.70616e-06
-19.2484 -0.187468 -3.28413e-06
-19.1828 -0.187471 7.71355e-06
-19.1177 -0.187473 -7.63259e-06
-19.0531 -0.187476 1.1697e-05
-18.9891 -0.187478 -7.31928e-06
-18.9255 -0.187481 8.20119e-06
-18.8625 -0.187483 -3.60014e-06
-18.8 -0.187486 7.30584e-06
-18.7379 -0.187488 -5.36322e-06
-18.6762 -0.187491 1.0147e-05
-18.615 -0.187493 -6.79305e-06
-18.5542 -0.187496 9.54077e-06
-18.4938 -0.187498 -4.52173e-06
-18.4338 -0.187501 7.38737e-06
-18.3742 -0.187503 -3.4629e-06
-18.3149 -0.187506 8.0169e-06
-18.256 -0.187508 -4.90775e-06
-18.1975 -0.187511 9.51723e-06
-18.1393 -0.187513 -5.39078e-06
-18.0815 -0.187516 9.01083e-06
-18.0239 -0.187519 -4.00767e-06
-17.9667 -0.187521 7.67315e-06
-17.9098 -0.187524 -3.07681e-06
-17.8532 -0.187526 7.67416e-06
-17.7969 -0.187529 -3.6479e-06
-17.7408 -0.187532 8.663e-06
-17.6851 -0.187534 -4.35037e-06
-17.6296 -0.187537 8.99163e-06
-17.5744 -0.18754 -3.97623e-06
-17.5195 -0.187542 8.30395e-06
-17.4648 -0.187545 -3.02603e-06
-17.4104 -0.187548 7.63751e-06
-17.3562 -0.187551 -2.61146e-06
-17.3022 -0.187553 7.76979e-06
-17.2485 -0.187556 -2.95347e-06
-17.195 -0.187559 8.37143e-06
-17.1418 -0.187562 -3.36018e-06
-17.0887 -0.187565 8.66358e-06
-17.0359 -0.187567 -3.22336e-06
-16.9833 -0.18757 8.37264e-06
-16.9309 -0.187573 -2.64015e-06
-16.8787 -0.187576 7.888e-06
-16.8268 -0.187579 -2.14087e-06
-16.775 -0.187582 7.71366e-06
-16.7234 -0.187585 -2.06805e-06
-16.672 -0.187588 7.95985e-06
-16.6208 -0.187591 -2.30015e-06
-16.5697 -0.187593 8.33402e-06
-16.5189 -0.187596 -2.4682e-06
-16.4682 -0.1876 8.49118e-06
-16.4177 -0.187603 -2.33102e-06
-16.3674 -0.187606 8.33837e-06
-16.3172 -0.187609 -1.9473e-06
-16.2672 -0.187612 8.05482e-06
-16.2174 -0.187615 -1.56263e-06
-16.1677 -0.187618 7.89159e-06
-16.1182 -0.187621 -1.3793e-06
-16.0689 -0.187624 7.96574e-06
-16.0197 -0.187627 -1.41457e-06
-15.9706 -0.187631 8.20267e-06
-15.9217 -0.187634 -1.52668e-06
-15.873 -0.187637 8.42838e-06
-15.8243 -0.18764 -1.54567e-06
-15.7759 -0.187644 8.50829e-06
-15.7276 -0.187647 -1.39287e-06
-15.6794 -0.18765 8.42798e-06
-15.6313 -0.187654 -1.11369e-06
-15.5834 -0.187657 8.27878e-06
-15.5356 -0.18766 -8.2491e-07
-15.488 -0.187664 8.18103e-06
-15.4404 -0.187667 -6.30185e-07
-15.393 -0.187671 8.2069e-06
-15.3458 -0.187674 -5.61731e-07
-15.2986 -0.187678 8.34782e-06
-15.2516 -0.187681 -5.75298e-07
-15.2047 -0.187685 8.53418e-06
-15.1579 -0.187689 -5.88434e-07
-15.1112 -0.187692 8.68407e-06
-15.0647 -0.187696 -5.31196e-07
-15.0182 -0.1877 8.74838e-06
-14.9719 -0.187703 -3.79915e-07
-14.9257 -0.187707 8.72995e-06
-14.8796 -0.187711 -1.60835e-07
-14.8336 -0.187715 8.67303e-06
-14.7877 -0.187718 7.13145e-08
-14.7419 -0.187722 8.63514e-06
-14.6962 -0.187726 2.63965e-07
-14.6506 -0.18773 8.6581e-06
-14.6052 -0.187734 3.90373e-07
-14.5598 -0.187738 8.75193e-06
-14.5145 -0.187742 4.57199e-07
-14.4693 -0.187746 8.89574e-06
-14.4243 -0.18775 4.96197e-07
-14.3793 -0.187754 9.05167e-06
-14.3344 -0.187758 5.4692e-07
-14.2896 -0.187762 9.18319e-06
-14.2449 -0.187766 6.39469e-07
-14.2003 -0.187771 9.26952e-06
-14.1558 -0.187775 7.84162e-07
-14.1113 -0.187779 9.31127e-06
-14.067 -0.187783 9.70721e-07
-14.0227 -0.187788 9.32686e-06
-13.9786 -0.187792 1.17532e-06
-13.9345 -0.187797 9.34307e-06
-13.8905 -0.187801 1.37134e-06
-13.8466 -0.187806 9.3842e-06
-13.8028 -0.18781 1.53919e-06
-13.759 -0.187815 9.46401e-06
-13.7153 -0.187819 1.67202e-06
-13.6718 -0.187824 9.58268e-06
-13.6283 -0.187829 1.77618e-06
-13.5848 -0.187833 9.72874e-06
-13.5415 -0.187838 1.86721e-06
-13.4982 -0.187843 9.8845e-06
-13.455 -0.187848 1.96372e-06
-13.4119 -0.187852 1.00324e-05
-13.3689 -0.187857 2.08117e-06
-13.3259 -0.187862 1.01606e-05
-13.283 -0.187867 2.22778e-06
-13.2402 -0.187872 1.02652e-05
-13.1974 -0.187877 2.40314e-06
-13.1547 -0.187883 1.03509e-05
-13.1121 -0.187888 2.59958e-06
-13.0696 -0.187893 1.04281e-05
-13.0271 -0.187898 2.80533e-06
-12.9847 -0.187904 1.05095e-05
-12.9424 -0.187909 3.00826e-06
-12.9001 -0.187914 1.06062e-05
-12.8579 -0.18792 3.19922e-06
-12.8158 -0.187925 1.07254e-05
-12.7737 -0.187931 3.37397e-06
-12.7317 -0.187936 1.08688e-05
-12.6898 -0.187942 3.53367e-06
-12.6479 -0.187948 1.10332e-05
-12.6061 -0.187954 3.68392e-06
-12.5643 -0.187959 1.12117e-05
-12.5226 -0.187965 3.83286e-06
-12.481 -0.187971 1.1396e-05
-12.4394 -0.187977 3.98905e-06
-12.3979 -0.187983 1.15783e-05
-12.3565 -0.187989 4.15947e-06
-12.3151 -0.187995 1.17535e-05
-12.2738 -0.188002 4.34821e-06
-12.2325 -0.188008 1.19194e-05
-12.1913 -0.188014 4.55602e-06
-12.1501 -0.18802 1.20772e-05
-12.109 -0.188027 4.78058e-06
-12.068 -0.188033 1.22309e-05
-12.027 -0.18804 5.0174e-06
-11.986 -0.188047 1.23859e-05
-11.9452 -0.188053 5.26104e-06
-11.9043 -0.18806 1.25482e-05
-11.8636 -0.188067 5.5063e-06
-11.8228 -0.188074 1.27227e-05
-11.7822 -0.188081 5.74927e-06
-11.7415 -0.188088 1.2913e-05
-11.701 -0.188095 5.9879e-06
-11.6605 -0.188102 1.31206e-05
-11.62 -0.188109 6.22225e-06
-11.5796 -0.188116 1.33448e-05
-11.5392 -0.188124 6.45426e-06
-11.4989 -0.188131 1.35835e-05
-11.4587 -0.188139 6.68722e-06
-11.4184 -0.188146 1.38335e-05
-11.3783 -0.188154 6.92513e-06
-11.3381 -0.188162 1.40912e-05
-11.2981 -0.18817 7.17199e-06
-11.2581 -0.188178 1.43535e-05
-11.2181 -0.188186 7.43121e-06
-11.1781 -0.188194 1.4618e-05
-11.1383 -0.188202 7.70519e-06
-11.0984 -0.18821 1.48836e-05
-11.0586 -0.188218 7.99508e-06
-11.0189 -0.188227 1.51504e-05
-10.9792 -0.188235 8.30083e-06
-10.9395 -0.188244 1.54196e-05
-10.8999 -0.188253 8.62139e-06
-10.8603 -0.188262 1.56936e-05
-10.8208 -0.18827 8.95499e-06
-10.7813 -0.188279 1.5975e-05
-10.7418 -0.188289 9.29955e-06
-10.7024 -0.188298 1.62667e-05
-10.6631 -0.188307 9.65305e-06
-10.6238 -0.188316 1.65714e-05
-10.5845 -0.188326 1.00139e-05
-10.5452 -0.188336 1.68915e-05
-10.506 -0.188345 1.0381e-05
-10.4669 -0.188355 1.72284e-05
-10.4278 -0.188365 1.07541e-05
-10.3887 -0.188375 1.75831e-05
-10.3496 -0.188385 1.11339e-05
-10.3106 -0.188396 1.79556e-05
-10.2717 -0.188406 1.15214e-05
-10.2328 -0.188416 1.83457e-05
-10.1939 -0.188427 1.19184e-05
-10.155 -0.188438 1.87525e-05
-10.1162 -0.188449 1.23271e-05
-10.0774 -0.18846 1.9175e-05
-10.0387 -0.188471 1.27498e-05
-10 -0.188482 1.96123e-05
-9.96134 -0.188494 1.31886e-05
-9.92271 -0.188505 2.00635e-05
-9.88412 -0.188517 1.36455e-05
-9.84557 -0.188529 2.05283e-05
-9.80704 -0.188541 1.41224e-05
-9.76856 -0.188553 2.10066e-05
-9.73011 -0.188565 1.46205e-05
-9.69169 -0.188578 2.1499e-05
-9.65331 -0.18859 1.51407e-05
-9.61496 -0.188603 2.20064e-05
-9.57664 -0.188616 1.56837e-05
-9.53836 -0.188629 2.25302e-05
-9.50011 -0.188642 1.62497e-05
-9.46189 -0.188656 2.30721e-05
-9.42371 -0.188669 1.68388e-05
-9.38556 -0.188683 2.36342e-05
-9.34744 -0.188697 1.74511e-05
-9.30935 -0.188711 2.42185e-05
-9.2713 -0.188725 1.80867e-05
-9.23327 -0.18874 2.48272e-05
-9.19528 -0.188754 1.87458e-05
-9.15732 -0.188769 2.54625e-05
-9.11939 -0.188784 1.94288e-05
-9.08149 -0.1888 2.61263e-05
-9.04362 -0.188815 2.01364e-05
-9.00578 -0.188831 2.68207e-05
-8.96797 -0.188847 2.08698e-05
-8.93019 -0.188863 2.75473e-05
-8.89244 -0.188879 2.16301e-05
-8.85471 -0.188896 2.83077e-05
-8.81702 -0.188913 2.24193e-05
-8.77936 -0.18893 2.91034e-05
-8.74172 -0.188947 2.32393e-05
-8.70412 -0.188964 2.99358e-05
-8.66654 -0.188982 2.40925e-05
-8.62899 -0.189 3.08062e-05
-8.59146 -0.189018 2.49813e-05
-8.55397 -0.189037 3.17162e-05
-8.5165 -0.189056 2.59087e-05
-8.47906 -0.189075 3.26672e-05
-8.44165 -0.189094 2.68775e-05
-8.40426 -0.189114 3.3661e-05
-8.3669 -0.189134 2.78908e-05
-8.32956 -0.189154 3.46994e-05
-8.29226 -0.189175 2.89517e-05
-8.25497 -0.189195 3.57847e-05
-8.21772 -0.189217 3.00635e-05
-8.18049 -0.189238 3.69195e-05
-8.14328 -0.18926 3.12295e-05
-8.1061 -0.189282 3.81065e-05
-8.06895 -0.189305 3.24532e-05
-8.03182 -0.189327 3.93491e-05
-7.99471 -0.189351 3.3738e-05
-7.95763 -0.189374 4.06509e-05
-7.92058 -0.189398 3.50876e-05
-7.88355 -0.189423 4.20159e-05
-7.84654 -0.189447 3.6506e-05
-7.80955 -0.189473 4.34486e-05
-7.77259 -0.189498 3.79972e-05
-7.73566 -0.189524 4.49539e-05
-7.69874 -0.18955 3.95657e-05
-7.66185 -0.189577 4.65371e-05
-7.62498 -0.189605 4.12161e-05
-7.58814 -0.189632 4.82039e-05
-7.55132 -0.189661 4.29537e-05
-7.51452 -0.189689 4.99605e-05
-7.47774 -0.189719 4.47842e-05
-7.44099 -0.189748 5.18137e-05
-7.40425 -0.189779 4.67137e-05
-7.36754 -0.189809 5.37706e-05
-7.33085 -0.189841 4.87491e-05
-7.29418 -0.189873 5.5839e-05
-7.25754 -0.189905 5.0898e-05
-7.22091 -0.189938 5.80273e-05
-7.18431 -0.189972 5.31686e-05
-7.14772 -0.190006 6.03446e-05
-7.11116 -0.190041 5.55701e-05
-7.07462 -0.190077 6.28007e-05
-7.0381 -0.190113 5.81127e-05
-7.00159 -0.19015 6.54063e-05
-6.96511 -0.190188 6.08075e-05
-6.92865 -0.190226 6.81731e-05
-6.89221 -0.190265 6.3667e-05
-6.85579 -0.190305 7.11139e-05
-6.81938 -0.190346 6.67046e-05
-6.783 -0.190387 7.42428e-05
-6.74664 -0.19043 6.99355e-05
-6.71029 -0.190473 7.75751e-05
-6.67397 -0.190517 7.33764e-05
-6.63766 -0.190562 8.1128e-05
-6.60137 -0.190608 7.70455e-05
-6.5651 -0.190655 8.49203e-05
-6.52885 -0.190703 8.09633e-05
-6.49262 -0.190751 8.89731e-05
-6.4564 -0.190801 8.51524e-05
-6.42021 -0.190852 9.33097e-05
-6.38403 -0.190905 8.96379e-05
-6.34786 -0.190958 9.79562e-05
-6.31172 -0.191012 9.44478e-05
-6.27559 -0.191068 0.000102942
-6.23949 -0.191125 9.96134e-05
-6.20339 -0.191183 0.000108299
-6.16732 -0.191243 0.000105169
-6.13126 -0.191304 0.000114065
-6.09522 -0.191367 0.000111155
-6.05919 -0.191431 0.00012028
-6.02319 -0.191496 0.000117615
-5.9872 -0.191563 0.000126991
-5.95122 -0.191632 0.000124598
-5.91526 -0.191703 0.000134252
-5.87932 -0.191775 0.000132161
-5.84339 -0.191849 0.000142121
-5.80748 -0.191925 0.000140367
-5.77158 -0.192003 0.000150668
-5.7357 -0.192084 0.00014929
-5.69984 -0.192166 0.000159969
-5.66399 -0.19225 0.000159012
-5.62815 -0.192337 0.000170113
-5.59233 -0.192426 0.000169629
-5.55653 -0.192518 0.000181204
-5.52074 -0.192612 0.000181249
-5.48497 -0.192709 0.000193358
-5.4492 -0.192809 0.000194
-5.41346 -0.192912 0.000206712
-5.37773 -0.193018 0.000208028
-5.34201 -0.193127 0.000221424
-5.30631 -0.193239 0.000223503
-5.27062 -0.193355 0.000237679
-5.23494 -0.193474 0.000240625
-5.19928 -0.193598 0.000255693
-5.16363 -0.193725 0.00025963
-5.128 -0.193857 0.000275722
-5.09237 -0.193992 0.000280793
-5.05677 -0.194133 0.000298067
-5.02117 -0.194278 0.000304443
-4.98559 -0.194429 0.000323086
-4.95002 -0.194585 0.000330972
-4.91446 -0.194746 0.00035121
-4.87892 -0.194914 0.000360852
-4.84339 -0.195088 0.000382955
-4.80787 -0.195268 0.00039465
-4.77237 -0.195456 0.000418949
-4.73687 -0.19565 0.000433058
-4.70139 -0.195853 0.000459956
-4.66592 -0.196064 0.000476925
-4.63046 -0.196284 0.000506917
-4.59502 -0.196513 0.000527295
-4.55958 -0.196753 0.000560997
-4.52416 -0.197003 0.000585471
-4.48875 -0.197264 0.000623656
-4.45335 -0.197538 0.00065309
-4.41797 -0.197824 0.000696734
-4.38259 -0.198125 0.000732229
-4.34722 -0.198441 0.00078258
-4.31187 -0.198772 0.00082555
-4.27653 -0.199121 0.000884224
-4.24119 -0.199489 0.000936512
-4.20587 -0.199877 0.00100562
-4.17056 -0.200287 0.00106966
-4.13526 -0.200721 0.00115202
-4.09997 -0.201181 0.00123106
-4.06469 -0.20167 0.00133045
-4.02942 -0.202189 0.00142891
-3.99416 -0.202742 0.00155054
-3.95891 -0.203333 0.00167456
-3.92367 -0.203965 0.00182569
-3.88844 -0.204642 0.00198394
-3.85322 -0.20537 0.00217495
-3.81801 -0.206154 0.00237995
-3.7828 -0.207001 0.00262606
-3.74761 -0.207919 0.00289639
-3.71243 -0.208915 0.00322049
-3.67726 -0.210001 0.00358455
-3.64209 -0.211188 0.00402217
-3.60694 -0.21249 0.00452485
-3.57179 -0.213923 0.0051332
-3.53665 -0.215505 0.00584819
-3.50152 -0.21726 0.00672325
-3.4664 -0.21921 0.00777699
-3.43129 -0.221385 0.00908741
-3.39619 -0.223815 0.0107077
-3.36109 -0.22653 0.012765
-3.32601 -0.229552 0.0153831
-3.29093 -0.232888 0.0187905
-3.25586 -0.236493 0.0232551
-3.2208 -0.240225 0.0292027
-3.18574 -0.243727 0.0371455
-3.1507 -0.246238 0.0477288
-3.11566 -0.246289 0.0613996
-3.08063 -0.241498 0.077796
-3.0456 -0.229141 0.0943978
-3.01059 -0.208574 0.106019
-2.97558 -0.184002 0.107482
-2.94058 -0.162616 0.0985986
-2.90558 -0.148736 0.0841922
-2.87059 -0.142027 0.0692888
-2.83561 -0.140154 0.056377
-2.80064 -0.140962 0.0460572
-2.76567 -0.143063 0.0380364
-2.73071 -0.145678 0.0318649
-2.69576 -0.14841 0.0270764
-2.66081 -0.151069 0.0233454
-2.62587 -0.153572 0.020386
-2.59094 -0.15589 0.0180313
-2.55601 -0.158022 0.0161176
-2.52109 -0.159979 0.0145667
-2.48617 -0.161777 0.013279
-2.45126 -0.163432 0.0122221
-2.41636 -0.164963 0.0113295
-2.38146 -0.166385 0.0105926
-2.34657 -0.167711 0.00996263
-2.31168 -0.168956 0.00944392
-2.2768 -0.170129 0.00899767
-2.24192 -0.171242 0.00863567
-2.20705 -0.172304 0.00832496
-2.17219 -0.173323 0.00808184
-2.13733 -0.174307 0.00787703
-2.10247 -0.175262 0.00772977
-2.06762 -0.176196 0.00761328
-2.03278 -0.177115 0.00754886
-1.99794 -0.178023 0.00751161
-1.9631 -0.178929 0.00752452
-1.92827 -0.179836 0.00756433
-1.89345 -0.180751 0.00765558
-1.85862 -0.181681 0.00777672
-1.82381 -0.182631 0.00795406
-1.78899 -0.183608 0.00816809
-1.75419 -0.18462 0.00844745
-1.71938 -0.185674 0.00877544
-1.68458 -0.186779 0.00918409
-1.64979 -0.187945 0.00966098
-1.61499 -0.189182 0.0102435
-1.58021 -0.190503 0.0109263
-1.54542 -0.191919 0.0117558
-1.51064 -0.193447 0.0127386
-1.47586 -0.195101 0.0139373
-1.44109 -0.196897 0.0153806
-1.40632 -0.198849 0.0171611
-1.37155 -0.200968 0.019349
-1.33679 -0.203252 0.0220948
-1.30203 -0.205677 0.0255494
-1.26727 -0.208168 0.0299729
-1.23251 -0.210557 0.0356594
-1.19776 -0.212493 0.0430338
-1.16301 -0.213293 0.052512
-1.12827 -0.211727 0.064396
-1.09352 -0.205866 0.0782448
-1.05878 -0.193489 0.0919932
-1.02405 -0.173916 0.101229
-0.989309 -0.150649 0.101241
-0.954576 -0.130383 0.0913441
-0.919844 -0.117537 0.0759649
-0.885115 -0.112031 0.0602122
-0.850388 -0.111445 0.0468266
-0.815663 -0.113445 0.0363614
-0.78094 -0.116535 0.0284694
-0.746219 -0.119915 0.022546
-0.711499 -0.123206 0.0180948
-0.676781 -0.126247 0.0146944
-0.642065 -0.128987 0.0120792
-0.60735 -0.131423 0.0100204
-0.572637 -0.133575 0.00839491
-0.537925 -0.13547 0.00707494
-0.503214 -0.137136 0.0060079
-0.468504 -0.138599 0.00511517
-0.433796 -0.139883 0.00437868
-0.399089 -0.141008 0.00374431
-0.364382 -0.141991 0.00321154
-0.329676 -0.142846 0.00273899
-0.294972 -0.143587 0.00233545
-0.260267 -0.144223 0.00196647
-0.225564 -0.144763 0.00164598
-0.190861 -0.145213 0.00134338
-0.156158 -0.145581 0.00107552
-0.121456 -0.14587 0.000814001
-0.0867541 -0.146084 0.000577294
-0.0520524 -0.146225 0.000338189
-0.0173508 -0.146295 0.000115989
0.0173508 -0.146295 -0.000115989
0.0520524 -0.146225 -0.000338189
0.0867541 -0.146084 -0.000577294
0.121456 -0.14587 -0.000814001
0.156158 -0.145581 -0.00107552
0.190861 -0.145213 -0.00134338
0.225564 -0.144763 -0.00164598
0.260267 -0.144223 -0.00196647
0.294972 -0.143587 -0.00233545
0.329676 -0.142846 -0.00273899
0.364382 -0.141991 -0.00321154
0.399089 -0.141008 -0.00374431
0.433796 -0.139883 -0.00437868
0.468504 -0.138599 -0.00511517
0.503214 -0.137136 -0.0060079
0.537925 -0.13547 -0.00707494
0.572637 -0.133575 -0.00839491
0.60735 -0.131423 -0.0100204
0.642065 -0.128987 -0.0120792
0.676781 -0.126247 -0.0146944
0.711499 -0.123206 -0.0180948
0.746219 -0.119915 -0.022546
0.78094 -0.116535 -0.0284694
0.815663 -0.113445 -0.0363614
0.850388 -0.111445 -0.0468266
0.885115 -0.112031 -0.0602122
0.919844 -0.117537 -0.0759649
0.954576 -0.130383 -0.0913441
0.989309 -0.150649 -0.101241
1.02405 -0.173916 -0.101229
1.05878 -0.193489 -0.0919932
1.09352 -0.205866 -0.0782448
1.12827 -0.211727 -0.064396
1.16301 -0.213293 -0.052512
1.19776 -0.212493 -0.0430338
1.23251 -0.210557 -0.0356594
1.26727 -0.208168 -0.0299729
1.30203 -0.205677 -0.0255494
1.33679 -0.203252 -0.0220948
1.37155 -0.200968 -0.019349
1.40632 -0.198849 -0.0171611
1.44109 -0.196897 -0.0153806
1.47586 -0.195101 -0.0139373
1.51064 -0.193447 -0.0127386
1.54542 -0.191919 -0.0117558
1.58021 -0.190503 -0.0109263
1.61499 -0.189182 -0.0102435
1.64979 -0.187945 -0.00966098
1.68458 -0.186779 -0.00918409
1.71938 -0.185674 -0.00877544
1.75419 -0.18462 -0.00844745
1.78899 -0.183608 -0.00816809
1.82381 -0.182631 -0.00795406
1.85862 -0.181681 -0.00777672
1.89345 -0.180751 -0.00765558
1.92827 -0.179836 -0.00756433
1.9631 -0.178929 -0.00752452
1.99794 -0.178023 -0.00751161
2.03278 -0.177115 -0.00754886
2.06762 -0.176196 -0.00761328
2.10247 -0.175262 -0.00772977
2.13733 -0.174307 -0.00787703
2.17219 -0.173323 -0.00808184
2.20705 -0.172304 -0.00832496
2.24192 -0.171242 -0.00863567
2.2768 -0.170129 -0.00899767
2.31168 -0.168956 -0.00944392
2.34657 -0.167711 -0.00996263
2.38146 -0.166385 -0.0105926
2.41636 -0.164963 -0.0113295
2.45126 -0.163432 -0.0122221
2.48617 -0.161777 -0.013279
2.52109 -0.159979 -0.0145667
2.55601 -0.158022 -0.0161176
2.59094 -0.15589 -0.0180313
2.62587 -0.153572 -0.020386
2.66081 -0.151069 -0.0233454
2.69576 -0.14841 -0.0270764
2.73071 -0.145678 -0.0318649
2.76567 -0.143063 -0.0380364
2.80064 -0.140962 -0.0460572
2.83561 -0.140154 -0.056377
2.87059 -0.142027 -0.0692888
2.90558 -0.148736 -0.0841922
2.94058 -0.162616 -0.0985986
2.97558 -0.184002 -0.107482
3.01059 -0.208574 -0.106019
3.0456 -0.229141 -0.0943978
3.08063 -0.241498 -0.077796
3.11566 -0.246289 -0.0613996
3.1507 -0.246238 -0.0477288
3.18574 -0.243727 -0.0371455
3.2208 -0.240225 -0.0292027
3.25586 -0.236493 -0.0232551
3.29093 -0.232888 -0.0187905
3.32601 -0.229552 -0.0153831
3.36109 -0.22653 -0.012765
3.39619 -0.223815 -0.0107077
3.43129 -0.221385 -0.00908741
3.4664 -0.21921 -0.00777699
3.50152 -0.21726 -0.00672325
3.53665 -0.215505 -0.00584819
3.57179 -0.213923 -0.0051332
3.60694 -0.21249 -0.00452485
3.64209 -0.211188 -0.00402217
3.67726 -0.210001 -0.00358455
3.71243 -0.208915 -0.00322049
3.74761 -0.207919 -0.00289639
3.7828 -0.207001 -0.00262606
3.81801 -0.206154 -0.00237995
3.85322 -0.20537 -0.00217495
3.88844 -0.204642 -0.00198394
3.92367 -0.203965 -0.00182569
3.95891 -0.203333 -0.00167456
3.99416 -0.202742 -0.00155054
4.02942 -0.202189 -0.00142891
4.06469 -0.20167 -0.00133045
4.09997 -0.201181 -0.00123106
4.13526 -0.200721 -0.00115202
4.17056 -0.200287 -0.00106966
4.20587 -0.199877 -0.00100562
4.24119 -0.199489 -0.000936512
4.27653 -0.199121 -0.000884224
4.31187 -0.198772 -0.00082555
4.34722 -0.198441 -0.00078258
4.38259 -0.198125 -0.000732229
4.41797 -0.197824 -0.000696734
4.45335 -0.197538 -0.00065309
4.48875 -0.197264 -0.000623656
4.52416 -0.197003 -0.000585471
4.55958 -0.196753 -0.000560997
4.59502 -0.196513 -0.000527295
4.63046 -0.196284 -0.000506917
4.66592 -0.196064 -0.000476925
4.70139 -0.195853 -0.000459956
4.73687 -0.19565 -0.000433058
4.77237 -0.195456 -0.000418949
4.80787 -0.195268 -0.00039465
4.84339 -0.195088 -0.000382955
4.87892 -0.194914 -0.000360852
4.91446 -0.194746 -0.00035121
4.95002 -0.194585 -0.000330972
4.98559 -0.194429 -0.000323086
5.02117 -0.194278 -0.000304443
5.05677 -0.194133 -0.000298067
5.09237 -0.193992 -0.000280793
5.128 -0.193857 -0.000275722
5.16363 -0.193725 -0.00025963
5.19928 -0.193598 -0.000255693
5.23494 -0.193474 -0.000240625
5.27062 -0.193355 -0.000237679
5.30631 -0.193239 -0.000223503
5.34201 -0.193127 -0.000221424
5.37773 -0.193018 -0.000208028
5.41346 -0.192912 -0.000206712
5.4492 -0.192809 -0.000194
5.48497 -0.192709 -0.000193358
5.52074 -0.192612 -0.000181249
5.55653 -0.192518 -0.000181204
5.59233 -0.192426 -0.000169629
5.62815 -0.192337 -0.000170113
5.66399 -0.19225 -0.000159012
5.69984 -0.192166 -0.000159969
5.7357 -0.192084 -0.00014929
5.77158 -0.192003 -0.000150668
5.80748 -0.191925 -0.000140367
5.84339 -0.191849 -0.000142121
5.87932 -0.191775 -0.000132161
5.91526 -0.191703 -0.000134252
5.95122 -0.191632 -0.000124598
5.9872 -0.191563 -0.000126991
6.02319 -0.191496 -0.000117615
6.05919 -0.191431 -0.00012028
6.09522 -0.191367 -0.000111155
6.13126 -0.191304 -0.000114065
6.16732 -0.191243 -0.000105169
6.20339 -0.191183 -0.000108299
6.23949 -0.191125 -9.96134e-05
6.27559 -0.191068 -0.000102942
6.31172 -0.191012 -9.44478e-05
6.34786 -0.190958 -9.79562e-05
6.38403 -0.190905 -8.96379e-05
6.42021 -0.190852 -9.33097e-05
6.4564 -0.190801 -8.51524e-05
6.49262 -0.190751 -8.89731e-05
6.52885 -0.190703 -8.09633e-05
6.5651 -0.190655 -8.49203e-05
6.60137 -0.190608 -7.70455e-05
6.63766 -0.190562 -8.1128e-05
6.67397 -0.190517 -7.33764e-05
6.71029 -0.190473 -7.75751e-05
6.74664 -0.19043 -6.99355e-05
6.783 -0.190387 -7.42428e-05
6.81938 -0.190346 -6.67046e-05
6.85579 -0.190305 -7.11139e-05
6.89221 -0.190265 -6.3667e-05
6.92865 -0.190226 -6.81731e-05
6.96511 -0.190188 -6.08075e-05
7.00159 -0.19015 -6.54063e-05
7.0381 -0.190113 -5.81127e-05
7.07462 -0.190077 -6.28007e-05
7.11116 -0.190041 -5.55701e-05
7.14772 -0.190006 -6.03446e-05
7.18431 -0.189972 -5.31686e-05
7.22091 -0.189938 -5.80273e-05
7.25754 -0.189905 -5.0898e-05
7.29418 -0.189873 -5.5839e-05
7.33085 -0.189841 -4.87491e-05
7.36754 -0.189809 -5.37706e-05
7.40425 -0.189779 -4.67137e-05
7.44099 -0.189748 -5.18137e-05
7.47774 -0.189719 -4.47842e-05
7.51452 -0.189689 -4.99605e-05
7.55132 -0.189661 -4.29537e-05
7.58814 -0.189632 -4.82039e-05
7.62498 -0.189605 -4.12161e-05
7.66185 -0.189577 -4.65371e-05
7.69874 -0.18955 -3.95657e-05
7.73566 -0.189524 -4.49539e-05
7.77259 -0.189498 -3.79972e-05
7.80955 -0.189473 -4.34486e-05
7.84654 -0.189447 -3.6506e-05
7.88355 -0.189423 -4.20159e-05
7.92058 -0.189398 -3.50876e-05
7.95763 -0.189374 -4.06509e-05
7.99471 -0.189351 -3.3738e-05
8.03182 -0.189327 -3.93491e-05
8.06895 -0.189305 -3.24532e-05
8.1061 -0.189282 -3.81065e-05
8.14328 -0.18926 -3.12295e-05
8.18049 -0.189238 -3.69195e-05
8.21772 -0.189217 -3.00635e-05
8.25497 -0.189195 -3.57847e-05
8.29226 -0.189175 -2.89517e-05
8.32956 -0.189154 -3.46994e-05
8.3669 -0.189134 -2.78908e-05
8.40426 -0.189114 -3.3661e-05
8.44165 -0.189094 -2.68775e-05
8.47906 -0.189075 -3.26672e-05
8.5165 -0.189056 -2.59087e-05
8.55397 -0.189037 -3.17162e-05
8.59146 -0.189018 -2.49813e-05
8.62899 -0.189 -3.08062e-05
8.66654 -0.188982 -2.40925e-05
8.70412 -0.188964 -2.99358e-05
8.74172 -0.188947 -2.32393e-05
8.77936 -0.18893 -2.91034e-05
8.81702 -0.188913 -2.24193e-05
8.85471 -0.188896 -2.83077e-05
8.89244 -0.188879 -2.16301e-05
8.93019 -0.188863 -2.75473e-05
8.96797 -0.188847 -2.08698e-05
9.00578 -0.188831 -2.68207e-05
9.04362 -0.188815 -2.01364e-05
9.08149 -0.1888 -2.61263e-05
9.11939 -0.188784 -1.94288e-05
9.15732 -0.188769 -2.54625e-05
9.19528 -0.188754 -1.87458e-05
9.23327 -0.18874 -2.48272e-05
9.2713 -0.188725 -1.80867e-05
9.30935 -0.188711 -2.42185e-05
9.34744 -0.188697 -1.74511e-05
9.38556 -0.188683 -2.36342e-05
9.42371 -0.188669 -1.68388e-05
9.46189 -0.188656 -2.30721e-05
9.50011 -0.188642 -1.62497e-05
9.53836 -0.188629 -2.25302e-05
9.57664 -0.188616 -1.56837e-05
9.61496 -0.188603 -2.20064e-05
9.65331 -0.18859 -1.51407e-05
9.69169 -0.188578 -2.1499e-05
9.73011 -0.188565 -1.46205e-05
9.76856 -0.188553 -2.10066e-05
9.80704 -0.188541 -1.41224e-05
9.84557 -0.188529 -2.05283e-05
9.88412 -0.188517 -1.36455e-05
9.92271 -0.188505 -2.00635e-05
9.96134 -0.188494 -1.31886e-05
10 -0.188482 -1.96123e-05
10.0387 -0.188471 -1.27498e-05
10.0774 -0.18846 -1.9175e-05
10.1162 -0.188449 -1.23271e-05
10.155 -0.188438 -1.87525e-05
10.1939 -0.188427 -1.19184e-05
10.2328 -0.188416 -1.83457e-05
10.2717 -0.188406 -1.15214e-05
10.3106 -0.188396 -1.79556e-05
10.3496 -0.188385 -1.11339e-05
10.3887 -0.188375 -1.75831e-05
10.4278 -0.188365 -1.07541e-05
10.4669 -0.188355 -1.72284e-05
10.506 -0.188345 -1.0381e-05
10.5452 -0.188336 -1.68915e-05
10.5845 -0.188326 -1.00139e-05
10.6238 -0.188316 -1.65714e-05
10.6631 -0.188307 -9.65305e-06
10.7024 -0.188298 -1.62667e-05
10.7418 -0.188289 -9.29955e-06
10.7813 -0.188279 -1.5975e-05
10.8208 -0.18827 -8.95499e-06
10.8603 -0.188262 -1.56936e-05
10.8999 -0.188253 -8.62139e-06
10.9395 -0.188244 -1.54196e-05
10.9792 -0.188235 -8.30083e-06
11.0189 -0.188227 -1.51504e-05
11.0586 -0.188218 -7.99508e-06
11.0984 -0.18821 -1.48836e-05
11.1383 -0.188202 -7.70519e-06
11.1781 -0.188194 -1.4618e-05
11.2181 -0.188186 -7.43121e-06
11.2581 -0.188178 -1.43535e-05
11.2981 -0.18817 -7.17199e-06
11.3381 -0.188162 -1.40912e-05
11.3783 -0.188154 -6.92513e-06
11.4184 -0.188146 -1.38335e-05
11.4587 -0.188139 -6.68722e-06
11.4989 -0.188131 -1.35835e-05
11.5392 -0.188124 -6.45426e-06
11.5796 -0.188116 -1.33448e-05
11.62 -0.188109 -6.22225e-06
11.6605 -0.188102 -1.31206e-05
11.701 -0.188095 -5.9879e-06
11.7415 -0.188088 -1.2913e-05
11.7822 -0.188081 -5.74927e-06
11.8228 -0.188074 -1.27227e-05
11.8636 -0.188067 -5.5063e-06
11.9043 -0.18806 -1.25482e-05
11.9452 -0.188053 -5.26104e-06
11.986 -0.188047 -1.23859e-05
12.027 -0.18804 -5.0174e-06
12.068 -0.188033 -1.22309e-05
12.109 -0.188027 -4.78058e-06
12.1501 -0.18802 -1.20772e-05
12.1913 -0.188014 -4.55602e-06
12.2325 -0.188008 -1.19194e-05
12.2738 -0.188002 -4.34821e-06
12.3151 -0.187995 -1.17535e-05
12.3565 -0.187989 -4.15947e-06
12.3979 -0.187983 -1.15783e-05
12.4394 -0.187977 -3.98905e-06
12.481 -0.187971 -1.1396e-05
12.5226 -0.187965 -3.83286e-06
12.5643 -0.187959 -1.12117e-05
12.6061 -0.187954 -3.68392e-06
12.6479 -0.187948 -1.10332e-05
12.6898 -0.187942 -3.53367e-06
12.7317 -0.187936 -1.08688e-05
12.7737 -0.187931 -3.37397e-06
12.8158 -0.187925 -1.07254e-05
12.8579 -0.18792 -3.19922e-06
12.9001 -0.187914 -1.06062e-05
12.9424 -0.187909 -3.00826e-06
12.9847 -0.187904 -1.05095e-05
13.0271 -0.187898 -2.80533e-06
13.0696 -0.187893 -1.04281e-05
13.1121 -0.187888 -2.59958e-06
13.1547 -0.187883 -1.03509e-05
13.1974 -0.187877 -2.40314e-06
13.2402 -0.187872 -1.02652e-05
13.283 -0.187867 -2.22778e-06
13.3259 -0.187862 -1.01606e-05
13.3689 -0.187857 -2.08117e-06
13.4119 -0.187852 -1.00324e-05
13.455 -0.187848 -1.96372e-06
13.4982 -0.187843 -9.8845e-06
13.5415 -0.187838 -1.86721e-06
13.5848 -0.187833 -9.72874e-06
13.6283 -0.187829 -1.77618e-06
13.6718 -0.187824 -9.58268e-06
13.7153 -0.187819 -1.67202e-06
13.759 -0.187815 -9.46401e-06
13.8028 -0.18781 -1.53919e-06
13.8466 -0.187806 -9.3842e-06
13.8905 -0.187801 -1.37134e-06
13.9345 -0.187797 -9.34307e-06
13.9786 -0.187792 -1.17532e-06
14.0227 -0.187788 -9.32686e-06
14.067 -0.187783 -9.70721e-07
14.1113 -0.187779 -9.31127e-06
14.1558 -0.187775 -7.84162e-07
14.2003 -0.187771 -9.26952e-06
14.2449 -0.187766 -6.39469e-07
14.2896 -0.187762 -9.18319e-06
14.3344 -0.187758 -5.4692e-07
14.3793 -0.187754 -9.05167e-06
14.4243 -0.18775 -4.96197e-07
14.4693 -0.187746 -8.89574e-06
14.5145 -0.187742 -4.57199e-07
14.5598 -0.187738 -8.75193e-06
14.6052 -0.187734 -3.90373e-07
14.6506 -0.18773 -8.6581e-06
14.6962 -0.187726 -2.63965e-07
14.7419 -0.187722 -8.63514e-06
14.7877 -0.187718 -7.13145e-08
14.8336 -0.187715 -8.67303e-06
14.8796 -0.187711 1.60835e-07
14.9257 -0.187707 -8.72995e-06
14.9719 -0.187703 3.79915e-07
15.0182 -0.1877 -8.74838e-06
15.0647 -0.187696 5.31196e-07
15.1112 -0.187692 -8.68407e-06
15.1579 -0.187689 5.88434e-07
15.2047 -0.187685 -8.53418e-06
15.2516 -0.187681 5.75298e-07
15.2986 -0.187678 -8.34782e-06
15.3458 -0.187674 5.61731e-07
15.393 -0.187671 -8.2069e-06
15.4404 -0.187667 6.30185e-07
15.488 -0.187664 -8.18103e-06
15.5356 -0.18766 8.2491e-07
15.5834 -0.187657 -8.27878e-06
15.6313 -0.187654 1.11369e-06
15.6794 -0.18765 -8.42798e-06
15.7276 -0.187647 1.39287e-06
15.7759 -0.187644 -8.50829e-06
15.8243 -0.18764 1.54567e-06
15.873 -0.187637 -8.42838e-06
15.9217 -0.187634 1.52668e-06
15.9706 -0.187631 -8.20267e-06
16.0197 -0.187627 1.41457e-06
16.0689 -0.187624 -7.96574e-06
16.1182 -0.187621 1.3793e-06
16.1677 -0.187618 -7.89159e-06
16.2174 -0.187615 1.56263e-06
16.2672 -0.187612 -8.05482e-06
16.3172 -0.187609 1.9473e-06
16.3674 -0.187606 -8.33837e-06
16.4177 -0.187603 2.33102e-06
16.4682 -0.1876 -8.49118e-06
16.5189 -0.187596 2.4682e-06
16.5697 -0.187593 -8.33402e-06
16.6208 -0.187591 2.30015e-06
16.672 -0.187588 -7.95985e-06
16.7234 -0.187585 2.06805e-06
16.775 -0.187582 -7.71366e-06
16.8268 -0.187579 2.14087e-06
16.8787 -0.187576 -7.888e-06
16.9309 -0.187573 2.64015e-06
16.9833 -0.18757 -8.37264e-06
17.0359 -0.187567 3.22336e-06
17.0887 -0.187565 -8.66358e-06
17.1418 -0.187562 3.36018e-06
17.195 -0.187559 -8.37143e-06
17.2485 -0.187556 2.95347e-06
17.3022 -0.187553 -7.76979e-06
17.3562 -0.187551 2.61146e-06
17.4104 -0.187548 -7.63751e-06
17.4648 -0.187545 3.02603e-06
17.5195 -0.187542 -8.30395e-06
17.5744 -0.18754 3.97623e-06
17.6296 -0.187537 -8.99163e-06
17.6851 -0.187534 4.35037e-06
17.7408 -0.187532 -8.663e-06
17.7969 -0.187529 3.6479e-06
17.8532 -0.187526 -7.67416e-06
17.9098 -0.187524 3.07681e-06
17.9667 -0.187521 -7.67315e-06
18.0239 -0.187519 4.00767e-06
18.0815 -0.187516 -9.01083e-06
18.1393 -0.187513 5.39078e-06
18.1975 -0.187511 -9.51723e-06
18.256 -0.187508 4.90775e-06
18.3149 -0.187506 -8.0169e-06
18.3742 -0.187503 3.4629e-06
18.4338 -0.187501 -7.38737e-06
18.4938 -0.187498 4.52173e-06
18.5542 -0.187496 -9.54077e-06
18.615 -0.187493 6.79305e-06
18.6762 -0.187491 -1.0147e-05
18.7379 -0.187488 5.36322e-06
18.8 -0.187486 -7.30584e-06
18.8625 -0.187483 3.60014e-06
18.9255 -0.187481 -8.20119e-06
18.9891 -0.187478 7.31928e-06
19.0531 -0.187476 -1.1697e-05
19.1177 -0.187473 7.63259e-06
19.1828 -0.187471 -7.71355e-06
19.2484 -0.187468 3.28413e-06
19.3147 -0.187466 -7.70616e-06
19.3816 -0.187463 9.29841e-06
19.4491 -0.187461 -1.35149e-05
19.5173 -0.187458 7.97704e-06
19.5862 -0.187456 -4.94444e-06
19.6558 -0.187453 3.91796e-06
19.7262 -0.187451 -1.28226e-05
19.7974 -0.187448 1.5222e-05
19.8694 -0.187445 -8.09989e-06
19.9423 -0.187443 2.12373e-07
20.0162 -0.18744 -9.69342e-06
20.091 -0.187437 2.29568e-05
20.1669 -0.187433 -5.88078e-06
20.244 -0.18743 -3.65783e-06
20.3222 -0.187427 -1.99725e-05
20.4016 -0.187418 3.15036e-05
20.4825 -0.187403 4.02755e-05
20.5648 -0.187383 7.39514e-05
20.6487 -0.187361 4.25378e-05
20.7344 -0.18734 5.05917e-05
20.8219 -0.187323 1.13302e-05
20.9115 -0.187311 2.73833e-05
21.0034 -0.187302 -5.0398e-06
21.0979 -0.187294 1.97411e-05
21.1952 -0.187288 -1.12888e-05
21.2959 -0.187283 1.8303e-05
21.4004 -0.187278 -1.48688e-05
21.5093 -0.187273 1.91266e-05
21.6237 -0.187268 -1.81249e-05
21.7448 -0.187262 2.17983e-05
21.8747 -0.187257 -2.20421e-05
22.0165 -0.187248 2.81397e-05
22.1768 -0.18724 -2.76992e-05
22.3723 -0.187212 5.52128e-05


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.125Nc1Quantum/SigmaROneLoop.txt <==
-22.3723 -0.25129 -1.23021e-18
-22.1768 -0.25129 -1.23021e-18
-22.0165 -0.25129 -1.23021e-18
-21.8747 -0.25129 -1.23021e-18
-21.7448 -0.25129 -1.23021e-18
-21.6237 -0.25129 -1.23021e-18
-21.5093 -0.25129 -1.23021e-18
-21.4004 -0.25129 -1.23021e-18
-21.2959 -0.25129 -1.23021e-18
-21.1952 -0.25129 -1.23021e-18
-21.0979 -0.25129 -1.23021e-18
-21.0034 -0.25129 -1.23021e-18
-20.9115 -0.25129 -1.23021e-18
-20.8219 -0.25129 -1.23021e-18
-20.7344 -0.25129 -1.23021e-18
-20.6487 -0.25129 -1.23021e-18
-20.5648 -0.25129 -1.23021e-18
-20.4825 -0.25129 -1.23021e-18
-20.4016 -0.25129 -1.23021e-18
-20.3222 -0.25129 -1.23021e-18
-20.244 -0.25129 -1.23021e-18
-20.1669 -0.25129 -1.23021e-18
-20.091 -0.25129 -1.23021e-18
-20.0162 -0.25129 -1.23021e-18
-19.9423 -0.25129 -1.23021e-18
-19.8694 -0.25129 -1.23021e-18
-19.7974 -0.25129 -1.23021e-18
-19.7262 -0.25129 -1.23021e-18
-19.6558 -0.25129 -1.23021e-18
-19.5862 -0.25129 -1.23021e-18
-19.5173 -0.25129 -1.23021e-18
-19.4491 -0.25129 -1.23021e-18
-19.3816 -0.25129 -1.23021e-18
-19.3147 -0.25129 -1.23021e-18
-19.2484 -0.25129 -1.23021e-18
-19.1828 -0.25129 -1.23021e-18
-19.1177 -0.25129 -1.23021e-18
-19.0531 -0.25129 -1.23021e-18
-18.9891 -0.25129 -1.23021e-18
-18.9255 -0.25129 -1.23021e-18
-18.8625 -0.25129 -1.23021e-18
-18.8 -0.25129 -1.23021e-18
-18.7379 -0.25129 -1.23021e-18
-18.6762 -0.25129 -1.23021e-18
-18.615 -0.25129 -1.23021e-18
-18.5542 -0.25129 -1.23021e-18
-18.4938 -0.25129 -1.23021e-18
-18.4338 -0.25129 -1.23021e-18
-18.3742 -0.25129 -1.23021e-18
-18.3149 -0.25129 -1.23021e-18
-18.256 -0.25129 -1.23021e-18
-18.1975 -0.25129 -1.23021e-18
-18.1393 -0.25129 -1.23021e-18
-18.0815 -0.25129 -1.23021e-18
-18.0239 -0.25129 -1.23021e-18
-17.9667 -0.25129 -1.23021e-18
-17.9098 -0.25129 -1.23021e-18
-17.8532 -0.25129 -1.23021e-18
-17.7969 -0.25129 -1.23021e-18
-17.7408 -0.25129 -1.23021e-18
-17.6851 -0.25129 -1.23021e-18
-17.6296 -0.25129 -1.23021e-18
-17.5744 -0.25129 -1.23021e-18
-17.5195 -0.25129 -1.23021e-18
-17.4648 -0.25129 -1.23021e-18
-17.4104 -0.25129 -1.23021e-18
-17.3562 -0.25129 -1.23021e-18
-17.3022 -0.25129 -1.23021e-18
-17.2485 -0.25129 -1.23021e-18
-17.195 -0.25129 -1.23021e-18
-17.1418 -0.25129 -1.23021e-18
-17.0887 -0.25129 -1.23021e-18
-17.0359 -0.25129 -1.23021e-18
-16.9833 -0.25129 -1.23021e-18
-16.9309 -0.25129 -1.23021e-18
-16.8787 -0.25129 -1.23021e-18
-16.8268 -0.25129 -1.23021e-18
-16.775 -0.25129 -1.23021e-18
-16.7234 -0.25129 -1.23021e-18
-16.672 -0.25129 -1.23021e-18
-16.6208 -0.25129 -1.23021e-18
-16.5697 -0.25129 -1.23021e-18
-16.5189 -0.25129 -1.23021e-18
-16.4682 -0.25129 -1.23021e-18
-16.4177 -0.25129 -1.23021e-18
-16.3674 -0.25129 -1.23021e-18
-16.3172 -0.25129 -1.23021e-18
-16.2672 -0.25129 -1.23021e-18
-16.2174 -0.25129 -1.23021e-18
-16.1677 -0.25129 -1.23021e-18
-16.1182 -0.25129 -1.23021e-18
-16.0689 -0.25129 -1.23021e-18
-16.0197 -0.25129 -1.23021e-18
-15.9706 -0.25129 -1.23021e-18
-15.9217 -0.25129 -1.23021e-18
-15.873 -0.25129 -1.23021e-18
-15.8243 -0.25129 -1.23021e-18
-15.7759 -0.25129 -1.23021e-18
-15.7276 -0.25129 -1.23021e-18
-15.6794 -0.25129 -1.23021e-18
-15.6313 -0.25129 -1.23021e-18
-15.5834 -0.25129 -1.23021e-18
-15.5356 -0.25129 -1.23021e-18
-15.488 -0.25129 -1.23021e-18
-15.4404 -0.25129 -1.23021e-18
-15.393 -0.25129 -1.23021e-18
-15.3458 -0.25129 -1.23021e-18
-15.2986 -0.25129 -1.23021e-18
-15.2516 -0.25129 -1.23021e-18
-15.2047 -0.25129 -1.23021e-18
-15.1579 -0.25129 -1.23021e-18
-15.1112 -0.25129 -1.23021e-18
-15.0647 -0.25129 -1.23021e-18
-15.0182 -0.25129 -1.23021e-18
-14.9719 -0.25129 -1.23021e-18
-14.9257 -0.25129 -1.23021e-18
-14.8796 -0.25129 -1.23021e-18
-14.8336 -0.25129 -1.23021e-18
-14.7877 -0.25129 -1.23021e-18
-14.7419 -0.25129 -1.23021e-18
-14.6962 -0.25129 -1.23021e-18
-14.6506 -0.25129 -1.23021e-18
-14.6052 -0.25129 -1.23021e-18
-14.5598 -0.25129 -1.23021e-18
-14.5145 -0.25129 -1.23021e-18
-14.4693 -0.25129 -1.23021e-18
-14.4243 -0.25129 -1.23021e-18
-14.3793 -0.25129 -1.23021e-18
-14.3344 -0.25129 -1.23021e-18
-14.2896 -0.25129 -1.23021e-18
-14.2449 -0.25129 -1.23021e-18
-14.2003 -0.25129 -1.23021e-18
-14.1558 -0.25129 -1.23021e-18
-14.1113 -0.25129 -1.23021e-18
-14.067 -0.25129 -1.23021e-18
-14.0227 -0.25129 -1.23021e-18
-13.9786 -0.25129 -1.23021e-18
-13.9345 -0.25129 -1.23021e-18
-13.8905 -0.25129 -1.23021e-18
-13.8466 -0.25129 -1.23021e-18
-13.8028 -0.25129 -1.23021e-18
-13.759 -0.25129 -1.23021e-18
-13.7153 -0.25129 -1.23021e-18
-13.6718 -0.25129 -1.23021e-18
-13.6283 -0.25129 -1.23021e-18
-13.5848 -0.25129 -1.23021e-18
-13.5415 -0.25129 -1.23021e-18
-13.4982 -0.25129 -1.23021e-18
-13.455 -0.25129 -1.23021e-18
-13.4119 -0.25129 -1.23021e-18
-13.3689 -0.25129 -1.23021e-18
-13.3259 -0.25129 -1.23021e-18
-13.283 -0.25129 -1.23021e-18
-13.2402 -0.25129 -1.23021e-18
-13.1974 -0.25129 -1.23021e-18
-13.1547 -0.25129 -1.23021e-18
-13.1121 -0.25129 -1.23021e-18
-13.0696 -0.25129 -1.23021e-18
-13.0271 -0.25129 -1.23021e-18
-12.9847 -0.25129 -1.23021e-18
-12.9424 -0.25129 -1.23021e-18
-12.9001 -0.25129 -1.23021e-18
-12.8579 -0.25129 -1.23021e-18
-12.8158 -0.25129 -1.23021e-18
-12.7737 -0.25129 -1.23021e-18
-12.7317 -0.25129 -1.23021e-18
-12.6898 -0.25129 -1.23021e-18
-12.6479 -0.25129 -1.23021e-18
-12.6061 -0.25129 -1.23021e-18
-12.5643 -0.25129 -1.23021e-18
-12.5226 -0.25129 -1.23021e-18
-12.481 -0.25129 -1.23021e-18
-12.4394 -0.25129 -1.23021e-18
-12.3979 -0.25129 -1.23021e-18
-12.3565 -0.25129 -1.23021e-18
-12.3151 -0.25129 -1.23021e-18
-12.2738 -0.25129 -1.23021e-18
-12.2325 -0.25129 -1.23021e-18
-12.1913 -0.25129 -1.23021e-18
-12.1501 -0.25129 -1.23021e-18
-12.109 -0.25129 -1.23021e-18
-12.068 -0.25129 -1.23021e-18
-12.027 -0.25129 -1.23021e-18
-11.986 -0.25129 -1.23021e-18
-11.9452 -0.25129 -1.23021e-18
-11.9043 -0.25129 -1.23021e-18
-11.8636 -0.25129 -1.23021e-18
-11.8228 -0.25129 -1.23021e-18
-11.7822 -0.25129 -1.23021e-18
-11.7415 -0.25129 -1.23021e-18
-11.701 -0.25129 -1.23021e-18
-11.6605 -0.25129 -1.23021e-18
-11.62 -0.25129 -1.23021e-18
-11.5796 -0.25129 -1.23021e-18
-11.5392 -0.25129 -1.23021e-18
-11.4989 -0.25129 -1.23021e-18
-11.4587 -0.25129 -1.23021e-18
-11.4184 -0.25129 -1.23021e-18
-11.3783 -0.25129 -1.23021e-18
-11.3381 -0.25129 -1.23021e-18
-11.2981 -0.25129 -1.23021e-18
-11.2581 -0.25129 -1.23021e-18
-11.2181 -0.25129 -1.23021e-18
-11.1781 -0.25129 -1.23021e-18
-11.1383 -0.25129 -1.23021e-18
-11.0984 -0.25129 -1.23021e-18
-11.0586 -0.25129 -1.23021e-18
-11.0189 -0.25129 -1.23021e-18
-10.9792 -0.25129 -1.23021e-18
-10.9395 -0.25129 -1.23021e-18
-10.8999 -0.25129 -1.23021e-18
-10.8603 -0.25129 -1.23021e-18
-10.8208 -0.25129 -1.23021e-18
-10.7813 -0.25129 -1.23021e-18
-10.7418 -0.25129 -1.23021e-18
-10.7024 -0.25129 -1.23021e-18
-10.6631 -0.25129 -1.23021e-18
-10.6238 -0.25129 -1.23021e-18
-10.5845 -0.25129 -1.23021e-18
-10.5452 -0.25129 -1.23021e-18
-10.506 -0.25129 -1.23021e-18
-10.4669 -0.25129 -1.23021e-18
-10.4278 -0.25129 -1.23021e-18
-10.3887 -0.25129 -1.23021e-18
-10.3496 -0.25129 -1.23021e-18
-10.3106 -0.25129 -1.23021e-18
-10.2717 -0.25129 -1.23021e-18
-10.2328 -0.25129 -1.23021e-18
-10.1939 -0.25129 -1.23021e-18
-10.155 -0.25129 -1.23021e-18
-10.1162 -0.25129 -1.23021e-18
-10.0774 -0.25129 -1.23021e-18
-10.0387 -0.25129 -1.23021e-18
-10 -0.25129 -1.23021e-18
-9.96134 -0.25129 -1.23021e-18
-9.92271 -0.25129 -1.23021e-18
-9.88412 -0.25129 -1.23021e-18
-9.84557 -0.25129 -1.23021e-18
-9.80704 -0.25129 -1.23021e-18
-9.76856 -0.25129 -1.23021e-18
-9.73011 -0.25129 -1.23021e-18
-9.69169 -0.25129 -1.23021e-18
-9.65331 -0.25129 -1.23021e-18
-9.61496 -0.25129 -1.23021e-18
-9.57664 -0.25129 -1.23021e-18
-9.53836 -0.25129 -1.23021e-18
-9.50011 -0.25129 -1.23021e-18
-9.46189 -0.25129 -1.23021e-18
-9.42371 -0.25129 -1.23021e-18
-9.38556 -0.25129 -1.23021e-18
-9.34744 -0.25129 -1.23021e-18
-9.30935 -0.25129 -1.23021e-18
-9.2713 -0.25129 -1.23021e-18
-9.23327 -0.25129 -1.23021e-18
-9.19528 -0.25129 -1.23021e-18
-9.15732 -0.25129 -1.23021e-18
-9.11939 -0.25129 -1.23021e-18
-9.08149 -0.25129 -1.23021e-18
-9.04362 -0.25129 -1.23021e-18
-9.00578 -0.25129 -1.23021e-18
-8.96797 -0.25129 -1.23021e-18
-8.93019 -0.25129 -1.23021e-18
-8.89244 -0.25129 -1.23021e-18
-8.85471 -0.25129 -1.23021e-18
-8.81702 -0.25129 -1.23021e-18
-8.77936 -0.25129 -1.23021e-18
-8.74172 -0.25129 -1.23021e-18
-8.70412 -0.25129 -1.23021e-18
-8.66654 -0.25129 -1.23021e-18
-8.62899 -0.25129 -1.23021e-18
-8.59146 -0.25129 -1.23021e-18
-8.55397 -0.25129 -1.23021e-18
-8.5165 -0.25129 -1.23021e-18
-8.47906 -0.25129 -1.23021e-18
-8.44165 -0.25129 -1.23021e-18
-8.40426 -0.25129 -1.23021e-18
-8.3669 -0.25129 -1.23021e-18
-8.32956 -0.25129 -1.23021e-18
-8.29226 -0.25129 -1.23021e-18
-8.25497 -0.25129 -1.23021e-18
-8.21772 -0.25129 -1.23021e-18
-8.18049 -0.25129 -1.23021e-18
-8.14328 -0.25129 -1.23021e-18
-8.1061 -0.25129 -1.23021e-18
-8.06895 -0.25129 -1.23021e-18
-8.03182 -0.25129 -1.23021e-18
-7.99471 -0.25129 -1.23021e-18
-7.95763 -0.25129 -1.23021e-18
-7.92058 -0.25129 -1.23021e-18
-7.88355 -0.25129 -1.23021e-18
-7.84654 -0.25129 -1.23021e-18
-7.80955 -0.25129 -1.23021e-18
-7.77259 -0.25129 -1.23021e-18
-7.73566 -0.25129 -1.23021e-18
-7.69874 -0.25129 -1.23021e-18
-7.66185 -0.25129 -1.23021e-18
-7.62498 -0.25129 -1.23021e-18
-7.58814 -0.25129 -1.23021e-18
-7.55132 -0.25129 -1.23021e-18
-7.51452 -0.25129 -1.23021e-18
-7.47774 -0.25129 -1.23021e-18
-7.44099 -0.25129 -1.23021e-18
-7.40425 -0.25129 -1.23021e-18
-7.36754 -0.25129 -1.23021e-18
-7.33085 -0.25129 -1.23021e-18
-7.29418 -0.25129 -1.23021e-18
-7.25754 -0.25129 -1.23021e-18
-7.22091 -0.25129 -1.23021e-18
-7.18431 -0.25129 -1.23021e-18
-7.14772 -0.25129 -1.23021e-18
-7.11116 -0.25129 -1.23021e-18
-7.07462 -0.25129 -1.23021e-18
-7.0381 -0.25129 -1.23021e-18
-7.00159 -0.25129 -1.23021e-18
-6.96511 -0.25129 -1.23021e-18
-6.92865 -0.25129 -1.23021e-18
-6.89221 -0.25129 -1.23021e-18
-6.85579 -0.25129 -1.23021e-18
-6.81938 -0.25129 -1.23021e-18
-6.783 -0.25129 -1.23021e-18
-6.74664 -0.25129 -1.23021e-18
-6.71029 -0.25129 -1.23021e-18
-6.67397 -0.25129 -1.23021e-18
-6.63766 -0.25129 -1.23021e-18
-6.60137 -0.25129 -1.23021e-18
-6.5651 -0.25129 -1.23021e-18
-6.52885 -0.25129 -1.23021e-18
-6.49262 -0.25129 -1.23021e-18
-6.4564 -0.25129 -1.23021e-18
-6.42021 -0.25129 -1.23021e-18
-6.38403 -0.25129 -1.23021e-18
-6.34786 -0.25129 -1.23021e-18
-6.31172 -0.25129 -1.23021e-18
-6.27559 -0.25129 -1.23021e-18
-6.23949 -0.25129 -1.23021e-18
-6.20339 -0.25129 -1.23021e-18
-6.16732 -0.25129 -1.23021e-18
-6.13126 -0.25129 -1.23021e-18
-6.09522 -0.25129 -1.23021e-18
-6.05919 -0.25129 -1.23021e-18
-6.02319 -0.25129 -1.23021e-18
-5.9872 -0.25129 -1.23021e-18
-5.95122 -0.25129 -1.23021e-18
-5.91526 -0.25129 -1.23021e-18
-5.87932 -0.25129 -1.23021e-18
-5.84339 -0.25129 -1.23021e-18
-5.80748 -0.25129 -1.23021e-18
-5.77158 -0.25129 -1.23021e-18
-5.7357 -0.25129 -1.23021e-18
-5.69984 -0.25129 -1.23021e-18
-5.66399 -0.25129 -1.23021e-18
-5.62815 -0.25129 -1.23021e-18
-5.59233 -0.25129 -1.23021e-18
-5.55653 -0.25129 -1.23021e-18
-5.52074 -0.25129 -1.23021e-18
-5.48497 -0.25129 -1.23021e-18
-5.4492 -0.25129 -1.23021e-18
-5.41346 -0.25129 -1.23021e-18
-5.37773 -0.25129 -1.23021e-18
-5.34201 -0.25129 -1.23021e-18
-5.30631 -0.25129 -1.23021e-18
-5.27062 -0.25129 -1.23021e-18
-5.23494 -0.25129 -1.23021e-18
-5.19928 -0.25129 -1.23021e-18
-5.16363 -0.25129 -1.23021e-18
-5.128 -0.25129 -1.23021e-18
-5.09237 -0.25129 -1.23021e-18
-5.05677 -0.25129 -1.23021e-18
-5.02117 -0.25129 -1.23021e-18
-4.98559 -0.25129 -1.23021e-18
-4.95002 -0.25129 -1.23021e-18
-4.91446 -0.25129 -1.23021e-18
-4.87892 -0.25129 -1.23021e-18
-4.84339 -0.25129 -1.23021e-18
-4.80787 -0.25129 -1.23021e-18
-4.77237 -0.25129 -1.23021e-18
-4.73687 -0.25129 -1.23021e-18
-4.70139 -0.25129 -1.23021e-18
-4.66592 -0.25129 -1.23021e-18
-4.63046 -0.25129 -1.23021e-18
-4.59502 -0.25129 -1.23021e-18
-4.55958 -0.25129 -1.23021e-18
-4.52416 -0.25129 -1.23021e-18
-4.48875 -0.25129 -1.23021e-18
-4.45335 -0.25129 -1.23021e-18
-4.41797 -0.25129 -1.23021e-18
-4.38259 -0.25129 -1.23021e-18
-4.34722 -0.25129 -1.23021e-18
-4.31187 -0.25129 -1.23021e-18
-4.27653 -0.25129 -1.23021e-18
-4.24119 -0.25129 -1.23021e-18
-4.20587 -0.25129 -1.23021e-18
-4.17056 -0.25129 -1.23021e-18
-4.13526 -0.25129 -1.23021e-18
-4.09997 -0.25129 -1.23021e-18
-4.06469 -0.25129 -1.23021e-18
-4.02942 -0.25129 -1.23021e-18
-3.99416 -0.25129 -1.23021e-18
-3.95891 -0.25129 -1.23021e-18
-3.92367 -0.25129 -1.23021e-18
-3.88844 -0.25129 -1.23021e-18
-3.85322 -0.25129 -1.23021e-18
-3.81801 -0.25129 -1.23021e-18
-3.7828 -0.25129 -1.23021e-18
-3.74761 -0.25129 -1.23021e-18
-3.71243 -0.25129 -1.23021e-18
-3.67726 -0.25129 -1.23021e-18
-3.64209 -0.25129 -1.23021e-18
-3.60694 -0.25129 -1.23021e-18
-3.57179 -0.25129 -1.23021e-18
-3.53665 -0.25129 -1.23021e-18
-3.50152 -0.25129 -1.23021e-18
-3.4664 -0.25129 -1.23021e-18
-3.43129 -0.25129 -1.23021e-18
-3.39619 -0.25129 -1.23021e-18
-3.36109 -0.25129 -1.23021e-18
-3.32601 -0.25129 -1.23021e-18
-3.29093 -0.25129 -1.23021e-18
-3.25586 -0.25129 -1.23021e-18
-3.2208 -0.25129 -1.23021e-18
-3.18574 -0.25129 -1.23021e-18
-3.1507 -0.25129 -1.23021e-18
-3.11566 -0.25129 -1.23021e-18
-3.08063 -0.25129 -1.23021e-18
-3.0456 -0.25129 -1.23021e-18
-3.01059 -0.25129 -1.23021e-18
-2.97558 -0.25129 -1.23021e-18
-2.94058 -0.25129 -1.23021e-18
-2.90558 -0.25129 -1.23021e-18
-2.87059 -0.25129 -1.23021e-18
-2.83561 -0.25129 -1.23021e-18
-2.80064 -0.25129 -1.23021e-18
-2.76567 -0.25129 -1.23021e-18
-2.73071 -0.25129 -1.23021e-18
-2.69576 -0.25129 -1.23021e-18
-2.66081 -0.25129 -1.23021e-18
-2.62587 -0.25129 -1.23021e-18
-2.59094 -0.25129 -1.23021e-18
-2.55601 -0.25129 -1.23021e-18
-2.52109 -0.25129 -1.23021e-18
-2.48617 -0.25129 -1.23021e-18
-2.45126 -0.25129 -1.23021e-18
-2.41636 -0.25129 -1.23021e-18
-2.38146 -0.25129 -1.23021e-18
-2.34657 -0.25129 -1.23021e-18
-2.31168 -0.25129 -1.23021e-18
-2.2768 -0.25129 -1.23021e-18
-2.24192 -0.25129 -1.23021e-18
-2.20705 -0.25129 -1.23021e-18
-2.17219 -0.25129 -1.23021e-18
-2.13733 -0.25129 -1.23021e-18
-2.10247 -0.25129 -1.23021e-18
-2.06762 -0.25129 -1.23021e-18
-2.03278 -0.25129 -1.23021e-18
-1.99794 -0.25129 -1.23021e-18
-1.9631 -0.25129 -1.23021e-18
-1.92827 -0.25129 -1.23021e-18
-1.89345 -0.25129 -1.23021e-18
-1.85862 -0.25129 -1.23021e-18
-1.82381 -0.25129 -1.23021e-18
-1.78899 -0.25129 -1.23021e-18
-1.75419 -0.25129 -1.23021e-18
-1.71938 -0.25129 -1.23021e-18
-1.68458 -0.25129 -1.23021e-18
-1.64979 -0.25129 -1.23021e-18
-1.61499 -0.25129 -1.23021e-18
-1.58021 -0.25129 -1.23021e-18
-1.54542 -0.25129 -1.23021e-18
-1.51064 -0.25129 -1.23021e-18
-1.47586 -0.25129 -1.23021e-18
-1.44109 -0.25129 -1.23021e-18
-1.40632 -0.25129 -1.23021e-18
-1.37155 -0.25129 -1.23021e-18
-1.33679 -0.25129 -1.23021e-18
-1.30203 -0.25129 -1.23021e-18
-1.26727 -0.25129 -1.23021e-18
-1.23251 -0.25129 -1.23021e-18
-1.19776 -0.25129 -1.23021e-18
-1.16301 -0.25129 -1.23021e-18
-1.12827 -0.25129 -1.23021e-18
-1.09352 -0.25129 -1.23021e-18
-1.05878 -0.25129 -1.23021e-18
-1.02405 -0.25129 -1.23021e-18
-0.989309 -0.25129 -1.23021e-18
-0.954576 -0.25129 -1.23021e-18
-0.919844 -0.25129 -1.23021e-18
-0.885115 -0.25129 -1.23021e-18
-0.850388 -0.25129 -1.23021e-18
-0.815663 -0.25129 -1.23021e-18
-0.78094 -0.25129 -1.23021e-18
-0.746219 -0.25129 -1.23021e-18
-0.711499 -0.25129 -1.23021e-18
-0.676781 -0.25129 -1.23021e-18
-0.642065 -0.25129 -1.23021e-18
-0.60735 -0.25129 -1.23021e-18
-0.572637 -0.25129 -1.23021e-18
-0.537925 -0.25129 -1.23021e-18
-0.503214 -0.25129 -1.23021e-18
-0.468504 -0.25129 -1.23021e-18
-0.433796 -0.25129 -1.23021e-18
-0.399089 -0.25129 -1.23021e-18
-0.364382 -0.25129 -1.23021e-18
-0.329676 -0.25129 -1.23021e-18
-0.294972 -0.25129 -1.23021e-18
-0.260267 -0.25129 -1.23021e-18
-0.225564 -0.25129 -1.23021e-18
-0.190861 -0.25129 -1.23021e-18
-0.156158 -0.25129 -1.23021e-18
-0.121456 -0.25129 -1.23021e-18
-0.0867541 -0.25129 -1.23021e-18
-0.0520524 -0.25129 -1.23021e-18
-0.0173508 -0.25129 -1.23021e-18
0.0173508 -0.25129 -1.23021e-18
0.0520524 -0.25129 -1.23021e-18
0.0867541 -0.25129 -1.23021e-18
0.121456 -0.25129 -1.23021e-18
0.156158 -0.25129 -1.23021e-18
0.190861 -0.25129 -1.23021e-18
0.225564 -0.25129 -1.23021e-18
0.260267 -0.25129 -1.23021e-18
0.294972 -0.25129 -1.23021e-18
0.329676 -0.25129 -1.23021e-18
0.364382 -0.25129 -1.23021e-18
0.399089 -0.25129 -1.23021e-18
0.433796 -0.25129 -1.23021e-18
0.468504 -0.25129 -1.23021e-18
0.503214 -0.25129 -1.23021e-18
0.537925 -0.25129 -1.23021e-18
0.572637 -0.25129 -1.23021e-18
0.60735 -0.25129 -1.23021e-18
0.642065 -0.25129 -1.23021e-18
0.676781 -0.25129 -1.23021e-18
0.711499 -0.25129 -1.23021e-18
0.746219 -0.25129 -1.23021e-18
0.78094 -0.25129 -1.23021e-18
0.815663 -0.25129 -1.23021e-18
0.850388 -0.25129 -1.23021e-18
0.885115 -0.25129 -1.23021e-18
0.919844 -0.25129 -1.23021e-18
0.954576 -0.25129 -1.23021e-18
0.989309 -0.25129 -1.23021e-18
1.02405 -0.25129 -1.23021e-18
1.05878 -0.25129 -1.23021e-18
1.09352 -0.25129 -1.23021e-18
1.12827 -0.25129 -1.23021e-18
1.16301 -0.25129 -1.23021e-18
1.19776 -0.25129 -1.23021e-18
1.23251 -0.25129 -1.23021e-18
1.26727 -0.25129 -1.23021e-18
1.30203 -0.25129 -1.23021e-18
1.33679 -0.25129 -1.23021e-18
1.37155 -0.25129 -1.23021e-18
1.40632 -0.25129 -1.23021e-18
1.44109 -0.25129 -1.23021e-18
1.47586 -0.25129 -1.23021e-18
1.51064 -0.25129 -1.23021e-18
1.54542 -0.25129 -1.23021e-18
1.58021 -0.25129 -1.23021e-18
1.61499 -0.25129 -1.23021e-18
1.64979 -0.25129 -1.23021e-18
1.68458 -0.25129 -1.23021e-18
1.71938 -0.25129 -1.23021e-18
1.75419 -0.25129 -1.23021e-18
1.78899 -0.25129 -1.23021e-18
1.82381 -0.25129 -1.23021e-18
1.85862 -0.25129 -1.23021e-18
1.89345 -0.25129 -1.23021e-18
1.92827 -0.25129 -1.23021e-18
1.9631 -0.25129 -1.23021e-18
1.99794 -0.25129 -1.23021e-18
2.03278 -0.25129 -1.23021e-18
2.06762 -0.25129 -1.23021e-18
2.10247 -0.25129 -1.23021e-18
2.13733 -0.25129 -1.23021e-18
2.17219 -0.25129 -1.23021e-18
2.20705 -0.25129 -1.23021e-18
2.24192 -0.25129 -1.23021e-18
2.2768 -0.25129 -1.23021e-18
2.31168 -0.25129 -1.23021e-18
2.34657 -0.25129 -1.23021e-18
2.38146 -0.25129 -1.23021e-18
2.41636 -0.25129 -1.23021e-18
2.45126 -0.25129 -1.23021e-18
2.48617 -0.25129 -1.23021e-18
2.52109 -0.25129 -1.23021e-18
2.55601 -0.25129 -1.23021e-18
2.59094 -0.25129 -1.23021e-18
2.62587 -0.25129 -1.23021e-18
2.66081 -0.25129 -1.23021e-18
2.69576 -0.25129 -1.23021e-18
2.73071 -0.25129 -1.23021e-18
2.76567 -0.25129 -1.23021e-18
2.80064 -0.25129 -1.23021e-18
2.83561 -0.25129 -1.23021e-18
2.87059 -0.25129 -1.23021e-18
2.90558 -0.25129 -1.23021e-18
2.94058 -0.25129 -1.23021e-18
2.97558 -0.25129 -1.23021e-18
3.01059 -0.25129 -1.23021e-18
3.0456 -0.25129 -1.23021e-18
3.08063 -0.25129 -1.23021e-18
3.11566 -0.25129 -1.23021e-18
3.1507 -0.25129 -1.23021e-18
3.18574 -0.25129 -1.23021e-18
3.2208 -0.25129 -1.23021e-18
3.25586 -0.25129 -1.23021e-18
3.29093 -0.25129 -1.23021e-18
3.32601 -0.25129 -1.23021e-18
3.36109 -0.25129 -1.23021e-18
3.39619 -0.25129 -1.23021e-18
3.43129 -0.25129 -1.23021e-18
3.4664 -0.25129 -1.23021e-18
3.50152 -0.25129 -1.23021e-18
3.53665 -0.25129 -1.23021e-18
3.57179 -0.25129 -1.23021e-18
3.60694 -0.25129 -1.23021e-18
3.64209 -0.25129 -1.23021e-18
3.67726 -0.25129 -1.23021e-18
3.71243 -0.25129 -1.23021e-18
3.74761 -0.25129 -1.23021e-18
3.7828 -0.25129 -1.23021e-18
3.81801 -0.25129 -1.23021e-18
3.85322 -0.25129 -1.23021e-18
3.88844 -0.25129 -1.23021e-18
3.92367 -0.25129 -1.23021e-18
3.95891 -0.25129 -1.23021e-18
3.99416 -0.25129 -1.23021e-18
4.02942 -0.25129 -1.23021e-18
4.06469 -0.25129 -1.23021e-18
4.09997 -0.25129 -1.23021e-18
4.13526 -0.25129 -1.23021e-18
4.17056 -0.25129 -1.23021e-18
4.20587 -0.25129 -1.23021e-18
4.24119 -0.25129 -1.23021e-18
4.27653 -0.25129 -1.23021e-18
4.31187 -0.25129 -1.23021e-18
4.34722 -0.25129 -1.23021e-18
4.38259 -0.25129 -1.23021e-18
4.41797 -0.25129 -1.23021e-18
4.45335 -0.25129 -1.23021e-18
4.48875 -0.25129 -1.23021e-18
4.52416 -0.25129 -1.23021e-18
4.55958 -0.25129 -1.23021e-18
4.59502 -0.25129 -1.23021e-18
4.63046 -0.25129 -1.23021e-18
4.66592 -0.25129 -1.23021e-18
4.70139 -0.25129 -1.23021e-18
4.73687 -0.25129 -1.23021e-18
4.77237 -0.25129 -1.23021e-18
4.80787 -0.25129 -1.23021e-18
4.84339 -0.25129 -1.23021e-18
4.87892 -0.25129 -1.23021e-18
4.91446 -0.25129 -1.23021e-18
4.95002 -0.25129 -1.23021e-18
4.98559 -0.25129 -1.23021e-18
5.02117 -0.25129 -1.23021e-18
5.05677 -0.25129 -1.23021e-18
5.09237 -0.25129 -1.23021e-18
5.128 -0.25129 -1.23021e-18
5.16363 -0.25129 -1.23021e-18
5.19928 -0.25129 -1.23021e-18
5.23494 -0.25129 -1.23021e-18
5.27062 -0.25129 -1.23021e-18
5.30631 -0.25129 -1.23021e-18
5.34201 -0.25129 -1.23021e-18
5.37773 -0.25129 -1.23021e-18
5.41346 -0.25129 -1.23021e-18
5.4492 -0.25129 -1.23021e-18
5.48497 -0.25129 -1.23021e-18
5.52074 -0.25129 -1.23021e-18
5.55653 -0.25129 -1.23021e-18
5.59233 -0.25129 -1.23021e-18
5.62815 -0.25129 -1.23021e-18
5.66399 -0.25129 -1.23021e-18
5.69984 -0.25129 -1.23021e-18
5.7357 -0.25129 -1.23021e-18
5.77158 -0.25129 -1.23021e-18
5.80748 -0.25129 -1.23021e-18
5.84339 -0.25129 -1.23021e-18
5.87932 -0.25129 -1.23021e-18
5.91526 -0.25129 -1.23021e-18
5.95122 -0.25129 -1.23021e-18
5.9872 -0.25129 -1.23021e-18
6.02319 -0.25129 -1.23021e-18
6.05919 -0.25129 -1.23021e-18
6.09522 -0.25129 -1.23021e-18
6.13126 -0.25129 -1.23021e-18
6.16732 -0.25129 -1.23021e-18
6.20339 -0.25129 -1.23021e-18
6.23949 -0.25129 -1.23021e-18
6.27559 -0.25129 -1.23021e-18
6.31172 -0.25129 -1.23021e-18
6.34786 -0.25129 -1.23021e-18
6.38403 -0.25129 -1.23021e-18
6.42021 -0.25129 -1.23021e-18
6.4564 -0.25129 -1.23021e-18
6.49262 -0.25129 -1.23021e-18
6.52885 -0.25129 -1.23021e-18
6.5651 -0.25129 -1.23021e-18
6.60137 -0.25129 -1.23021e-18
6.63766 -0.25129 -1.23021e-18
6.67397 -0.25129 -1.23021e-18
6.71029 -0.25129 -1.23021e-18
6.74664 -0.25129 -1.23021e-18
6.783 -0.25129 -1.23021e-18
6.81938 -0.25129 -1.23021e-18
6.85579 -0.25129 -1.23021e-18
6.89221 -0.25129 -1.23021e-18
6.92865 -0.25129 -1.23021e-18
6.96511 -0.25129 -1.23021e-18
7.00159 -0.25129 -1.23021e-18
7.0381 -0.25129 -1.23021e-18
7.07462 -0.25129 -1.23021e-18
7.11116 -0.25129 -1.23021e-18
7.14772 -0.25129 -1.23021e-18
7.18431 -0.25129 -1.23021e-18
7.22091 -0.25129 -1.23021e-18
7.25754 -0.25129 -1.23021e-18
7.29418 -0.25129 -1.23021e-18
7.33085 -0.25129 -1.23021e-18
7.36754 -0.25129 -1.23021e-18
7.40425 -0.25129 -1.23021e-18
7.44099 -0.25129 -1.23021e-18
7.47774 -0.25129 -1.23021e-18
7.51452 -0.25129 -1.23021e-18
7.55132 -0.25129 -1.23021e-18
7.58814 -0.25129 -1.23021e-18
7.62498 -0.25129 -1.23021e-18
7.66185 -0.25129 -1.23021e-18
7.69874 -0.25129 -1.23021e-18
7.73566 -0.25129 -1.23021e-18
7.77259 -0.25129 -1.23021e-18
7.80955 -0.25129 -1.23021e-18
7.84654 -0.25129 -1.23021e-18
7.88355 -0.25129 -1.23021e-18
7.92058 -0.25129 -1.23021e-18
7.95763 -0.25129 -1.23021e-18
7.99471 -0.25129 -1.23021e-18
8.03182 -0.25129 -1.23021e-18
8.06895 -0.25129 -1.23021e-18
8.1061 -0.25129 -1.23021e-18
8.14328 -0.25129 -1.23021e-18
8.18049 -0.25129 -1.23021e-18
8.21772 -0.25129 -1.23021e-18
8.25497 -0.25129 -1.23021e-18
8.29226 -0.25129 -1.23021e-18
8.32956 -0.25129 -1.23021e-18
8.3669 -0.25129 -1.23021e-18
8.40426 -0.25129 -1.23021e-18
8.44165 -0.25129 -1.23021e-18
8.47906 -0.25129 -1.23021e-18
8.5165 -0.25129 -1.23021e-18
8.55397 -0.25129 -1.23021e-18
8.59146 -0.25129 -1.23021e-18
8.62899 -0.25129 -1.23021e-18
8.66654 -0.25129 -1.23021e-18
8.70412 -0.25129 -1.23021e-18
8.74172 -0.25129 -1.23021e-18
8.77936 -0.25129 -1.23021e-18
8.81702 -0.25129 -1.23021e-18
8.85471 -0.25129 -1.23021e-18
8.89244 -0.25129 -1.23021e-18
8.93019 -0.25129 -1.23021e-18
8.96797 -0.25129 -1.23021e-18
9.00578 -0.25129 -1.23021e-18
9.04362 -0.25129 -1.23021e-18
9.08149 -0.25129 -1.23021e-18
9.11939 -0.25129 -1.23021e-18
9.15732 -0.25129 -1.23021e-18
9.19528 -0.25129 -1.23021e-18
9.23327 -0.25129 -1.23021e-18
9.2713 -0.25129 -1.23021e-18
9.30935 -0.25129 -1.23021e-18
9.34744 -0.25129 -1.23021e-18
9.38556 -0.25129 -1.23021e-18
9.42371 -0.25129 -1.23021e-18
9.46189 -0.25129 -1.23021e-18
9.50011 -0.25129 -1.23021e-18
9.53836 -0.25129 -1.23021e-18
9.57664 -0.25129 -1.23021e-18
9.61496 -0.25129 -1.23021e-18
9.65331 -0.25129 -1.23021e-18
9.69169 -0.25129 -1.23021e-18
9.73011 -0.25129 -1.23021e-18
9.76856 -0.25129 -1.23021e-18
9.80704 -0.25129 -1.23021e-18
9.84557 -0.25129 -1.23021e-18
9.88412 -0.25129 -1.23021e-18
9.92271 -0.25129 -1.23021e-18
9.96134 -0.25129 -1.23021e-18
10 -0.25129 -1.23021e-18
10.0387 -0.25129 -1.23021e-18
10.0774 -0.25129 -1.23021e-18
10.1162 -0.25129 -1.23021e-18
10.155 -0.25129 -1.23021e-18
10.1939 -0.25129 -1.23021e-18
10.2328 -0.25129 -1.23021e-18
10.2717 -0.25129 -1.23021e-18
10.3106 -0.25129 -1.23021e-18
10.3496 -0.25129 -1.23021e-18
10.3887 -0.25129 -1.23021e-18
10.4278 -0.25129 -1.23021e-18
10.4669 -0.25129 -1.23021e-18
10.506 -0.25129 -1.23021e-18
10.5452 -0.25129 -1.23021e-18
10.5845 -0.25129 -1.23021e-18
10.6238 -0.25129 -1.23021e-18
10.6631 -0.25129 -1.23021e-18
10.7024 -0.25129 -1.23021e-18
10.7418 -0.25129 -1.23021e-18
10.7813 -0.25129 -1.23021e-18
10.8208 -0.25129 -1.23021e-18
10.8603 -0.25129 -1.23021e-18
10.8999 -0.25129 -1.23021e-18
10.9395 -0.25129 -1.23021e-18
10.9792 -0.25129 -1.23021e-18
11.0189 -0.25129 -1.23021e-18
11.0586 -0.25129 -1.23021e-18
11.0984 -0.25129 -1.23021e-18
11.1383 -0.25129 -1.23021e-18
11.1781 -0.25129 -1.23021e-18
11.2181 -0.25129 -1.23021e-18
11.2581 -0.25129 -1.23021e-18
11.2981 -0.25129 -1.23021e-18
11.3381 -0.25129 -1.23021e-18
11.3783 -0.25129 -1.23021e-18
11.4184 -0.25129 -1.23021e-18
11.4587 -0.25129 -1.23021e-18
11.4989 -0.25129 -1.23021e-18
11.5392 -0.25129 -1.23021e-18
11.5796 -0.25129 -1.23021e-18
11.62 -0.25129 -1.23021e-18
11.6605 -0.25129 -1.23021e-18
11.701 -0.25129 -1.23021e-18
11.7415 -0.25129 -1.23021e-18
11.7822 -0.25129 -1.23021e-18
11.8228 -0.25129 -1.23021e-18
11.8636 -0.25129 -1.23021e-18
11.9043 -0.25129 -1.23021e-18
11.9452 -0.25129 -1.23021e-18
11.986 -0.25129 -1.23021e-18
12.027 -0.25129 -1.23021e-18
12.068 -0.25129 -1.23021e-18
12.109 -0.25129 -1.23021e-18
12.1501 -0.25129 -1.23021e-18
12.1913 -0.25129 -1.23021e-18
12.2325 -0.25129 -1.23021e-18
12.2738 -0.25129 -1.23021e-18
12.3151 -0.25129 -1.23021e-18
12.3565 -0.25129 -1.23021e-18
12.3979 -0.25129 -1.23021e-18
12.4394 -0.25129 -1.23021e-18
12.481 -0.25129 -1.23021e-18
12.5226 -0.25129 -1.23021e-18
12.5643 -0.25129 -1.23021e-18
12.6061 -0.25129 -1.23021e-18
12.6479 -0.25129 -1.23021e-18
12.6898 -0.25129 -1.23021e-18
12.7317 -0.25129 -1.23021e-18
12.7737 -0.25129 -1.23021e-18
12.8158 -0.25129 -1.23021e-18
12.8579 -0.25129 -1.23021e-18
12.9001 -0.25129 -1.23021e-18
12.9424 -0.25129 -1.23021e-18
12.9847 -0.25129 -1.23021e-18
13.0271 -0.25129 -1.23021e-18
13.0696 -0.25129 -1.23021e-18
13.1121 -0.25129 -1.23021e-18
13.1547 -0.25129 -1.23021e-18
13.1974 -0.25129 -1.23021e-18
13.2402 -0.25129 -1.23021e-18
13.283 -0.25129 -1.23021e-18
13.3259 -0.25129 -1.23021e-18
13.3689 -0.25129 -1.23021e-18
13.4119 -0.25129 -1.23021e-18
13.455 -0.25129 -1.23021e-18
13.4982 -0.25129 -1.23021e-18
13.5415 -0.25129 -1.23021e-18
13.5848 -0.25129 -1.23021e-18
13.6283 -0.25129 -1.23021e-18
13.6718 -0.25129 -1.23021e-18
13.7153 -0.25129 -1.23021e-18
13.759 -0.25129 -1.23021e-18
13.8028 -0.25129 -1.23021e-18
13.8466 -0.25129 -1.23021e-18
13.8905 -0.25129 -1.23021e-18
13.9345 -0.25129 -1.23021e-18
13.9786 -0.25129 -1.23021e-18
14.0227 -0.25129 -1.23021e-18
14.067 -0.25129 -1.23021e-18
14.1113 -0.25129 -1.23021e-18
14.1558 -0.25129 -1.23021e-18
14.2003 -0.25129 -1.23021e-18
14.2449 -0.25129 -1.23021e-18
14.2896 -0.25129 -1.23021e-18
14.3344 -0.25129 -1.23021e-18
14.3793 -0.25129 -1.23021e-18
14.4243 -0.25129 -1.23021e-18
14.4693 -0.25129 -1.23021e-18
14.5145 -0.25129 -1.23021e-18
14.5598 -0.25129 -1.23021e-18
14.6052 -0.25129 -1.23021e-18
14.6506 -0.25129 -1.23021e-18
14.6962 -0.25129 -1.23021e-18
14.7419 -0.25129 -1.23021e-18
14.7877 -0.25129 -1.23021e-18
14.8336 -0.25129 -1.23021e-18
14.8796 -0.25129 -1.23021e-18
14.9257 -0.25129 -1.23021e-18
14.9719 -0.25129 -1.23021e-18
15.0182 -0.25129 -1.23021e-18
15.0647 -0.25129 -1.23021e-18
15.1112 -0.25129 -1.23021e-18
15.1579 -0.25129 -1.23021e-18
15.2047 -0.25129 -1.23021e-18
15.2516 -0.25129 -1.23021e-18
15.2986 -0.25129 -1.23021e-18
15.3458 -0.25129 -1.23021e-18
15.393 -0.25129 -1.23021e-18
15.4404 -0.25129 -1.23021e-18
15.488 -0.25129 -1.23021e-18
15.5356 -0.25129 -1.23021e-18
15.5834 -0.25129 -1.23021e-18
15.6313 -0.25129 -1.23021e-18
15.6794 -0.25129 -1.23021e-18
15.7276 -0.25129 -1.23021e-18
15.7759 -0.25129 -1.23021e-18
15.8243 -0.25129 -1.23021e-18
15.873 -0.25129 -1.23021e-18
15.9217 -0.25129 -1.23021e-18
15.9706 -0.25129 -1.23021e-18
16.0197 -0.25129 -1.23021e-18
16.0689 -0.25129 -1.23021e-18
16.1182 -0.25129 -1.23021e-18
16.1677 -0.25129 -1.23021e-18
16.2174 -0.25129 -1.23021e-18
16.2672 -0.25129 -1.23021e-18
16.3172 -0.25129 -1.23021e-18
16.3674 -0.25129 -1.23021e-18
16.4177 -0.25129 -1.23021e-18
16.4682 -0.25129 -1.23021e-18
16.5189 -0.25129 -1.23021e-18
16.5697 -0.25129 -1.23021e-18
16.6208 -0.25129 -1.23021e-18
16.672 -0.25129 -1.23021e-18
16.7234 -0.25129 -1.23021e-18
16.775 -0.25129 -1.23021e-18
16.8268 -0.25129 -1.23021e-18
16.8787 -0.25129 -1.23021e-18
16.9309 -0.25129 -1.23021e-18
16.9833 -0.25129 -1.23021e-18
17.0359 -0.25129 -1.23021e-18
17.0887 -0.25129 -1.23021e-18
17.1418 -0.25129 -1.23021e-18
17.195 -0.25129 -1.23021e-18
17.2485 -0.25129 -1.23021e-18
17.3022 -0.25129 -1.23021e-18
17.3562 -0.25129 -1.23021e-18
17.4104 -0.25129 -1.23021e-18
17.4648 -0.25129 -1.23021e-18
17.5195 -0.25129 -1.23021e-18
17.5744 -0.25129 -1.23021e-18
17.6296 -0.25129 -1.23021e-18
17.6851 -0.25129 -1.23021e-18
17.7408 -0.25129 -1.23021e-18
17.7969 -0.25129 -1.23021e-18
17.8532 -0.25129 -1.23021e-18
17.9098 -0.25129 -1.23021e-18
17.9667 -0.25129 -1.23021e-18
18.0239 -0.25129 -1.23021e-18
18.0815 -0.25129 -1.23021e-18
18.1393 -0.25129 -1.23021e-18
18.1975 -0.25129 -1.23021e-18
18.256 -0.25129 -1.23021e-18
18.3149 -0.25129 -1.23021e-18
18.3742 -0.25129 -1.23021e-18
18.4338 -0.25129 -1.23021e-18
18.4938 -0.25129 -1.23021e-18
18.5542 -0.25129 -1.23021e-18
18.615 -0.25129 -1.23021e-18
18.6762 -0.25129 -1.23021e-18
18.7379 -0.25129 -1.23021e-18
18.8 -0.25129 -1.23021e-18
18.8625 -0.25129 -1.23021e-18
18.9255 -0.25129 -1.23021e-18
18.9891 -0.25129 -1.23021e-18
19.0531 -0.25129 -1.23021e-18
19.1177 -0.25129 -1.23021e-18
19.1828 -0.25129 -1.23021e-18
19.2484 -0.25129 -1.23021e-18
19.3147 -0.25129 -1.23021e-18
19.3816 -0.25129 -1.23021e-18
19.4491 -0.25129 -1.23021e-18
19.5173 -0.25129 -1.23021e-18
19.5862 -0.25129 -1.23021e-18
19.6558 -0.25129 -1.23021e-18
19.7262 -0.25129 -1.23021e-18
19.7974 -0.25129 -1.23021e-18
19.8694 -0.25129 -1.23021e-18
19.9423 -0.25129 -1.23021e-18
20.0162 -0.25129 -1.23021e-18
20.091 -0.25129 -1.23021e-18
20.1669 -0.25129 -1.23021e-18
20.244 -0.25129 -1.23021e-18
20.3222 -0.25129 -1.23021e-18
20.4016 -0.25129 -1.23021e-18
20.4825 -0.25129 -1.23021e-18
20.5648 -0.25129 -1.23021e-18
20.6487 -0.25129 -1.23021e-18
20.7344 -0.25129 -1.23021e-18
20.8219 -0.25129 -1.23021e-18
20.9115 -0.25129 -1.23021e-18
21.0034 -0.25129 -1.23021e-18
21.0979 -0.25129 -1.23021e-18
21.1952 -0.25129 -1.23021e-18
21.2959 -0.25129 -1.23021e-18
21.4004 -0.25129 -1.23021e-18
21.5093 -0.25129 -1.23021e-18
21.6237 -0.25129 -1.23021e-18
21.7448 -0.25129 -1.23021e-18
21.8747 -0.25129 -1.23021e-18
22.0165 -0.25129 -1.23021e-18
22.1768 -0.25129 -1.23021e-18
22.3723 -0.25129 -1.23021e-18


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.125Nc1Quantum/SigmaRTwoLoop.txt <==
-22.3723 -0.187212 5.52128e-05
-22.1768 -0.18724 -2.76992e-05
-22.0165 -0.187248 2.81397e-05
-21.8747 -0.187257 -2.20421e-05
-21.7448 -0.187262 2.17983e-05
-21.6237 -0.187268 -1.81249e-05
-21.5093 -0.187273 1.91266e-05
-21.4004 -0.187278 -1.48688e-05
-21.2959 -0.187283 1.8303e-05
-21.1952 -0.187288 -1.12888e-05
-21.0979 -0.187294 1.97411e-05
-21.0034 -0.187302 -5.0398e-06
-20.9115 -0.187311 2.73833e-05
-20.8219 -0.187323 1.13302e-05
-20.7344 -0.18734 5.05917e-05
-20.6487 -0.187361 4.25378e-05
-20.5648 -0.187383 7.39514e-05
-20.4825 -0.187403 4.02755e-05
-20.4016 -0.187418 3.15036e-05
-20.3222 -0.187427 -1.99725e-05
-20.244 -0.18743 -3.65783e-06
-20.1669 -0.187433 -5.88078e-06
-20.091 -0.187437 2.29568e-05
-20.0162 -0.18744 -9.69342e-06
-19.9423 -0.187443 2.12373e-07
-19.8694 -0.187445 -8.09989e-06
-19.7974 -0.187448 1.5222e-05
-19.7262 -0.187451 -1.28226e-05
-19.6558 -0.187453 3.91796e-06
-19.5862 -0.187456 -4.94444e-06
-19.5173 -0.187458 7.97704e-06
-19.4491 -0.187461 -1.35149e-05
-19.3816 -0.187463 9.29841e-06
-19.3147 -0.187466 -7.70616e-06
-19.2484 -0.187468 3.28413e-06
-19.1828 -0.187471 -7.71355e-06
-19.1177 -0.187473 7.63259e-06
-19.0531 -0.187476 -1.1697e-05
-18.9891 -0.187478 7.31928e-06
-18.9255 -0.187481 -8.20119e-06
-18.8625 -0.187483 3.60014e-06
-18.8 -0.187486 -7.30584e-06
-18.7379 -0.187488 5.36322e-06
-18.6762 -0.187491 -1.0147e-05
-18.615 -0.187493 6.79305e-06
-18.5542 -0.187496 -9.54077e-06
-18.4938 -0.187498 4.52173e-06
-18.4338 -0.187501 -7.38737e-06
-18.3742 -0.187503 3.4629e-06
-18.3149 -0.187506 -8.0169e-06
-18.256 -0.187508 4.90775e-06
-18.1975 -0.187511 -9.51723e-06
-18.1393 -0.187513 5.39078e-06
-18.0815 -0.187516 -9.01083e-06
-18.0239 -0.187519 4.00767e-06
-17.9667 -0.187521 -7.67315e-06
-17.9098 -0.187524 3.07681e-06
-17.8532 -0.187526 -7.67416e-06
-17.7969 -0.187529 3.6479e-06
-17.7408 -0.187532 -8.663e-06
-17.6851 -0.187534 4.35037e-06
-17.6296 -0.187537 -8.99163e-06
-17.5744 -0.18754 3.97623e-06
-17.5195 -0.187542 -8.30395e-06
-17.4648 -0.187545 3.02603e-06
-17.4104 -0.187548 -7.63751e-06
-17.3562 -0.187551 2.61146e-06
-17.3022 -0.187553 -7.76979e-06
-17.2485 -0.187556 2.95347e-06
-17.195 -0.187559 -8.37143e-06
-17.1418 -0.187562 3.36018e-06
-17.0887 -0.187565 -8.66358e-06
-17.0359 -0.187567 3.22336e-06
-16.9833 -0.18757 -8.37264e-06
-16.9309 -0.187573 2.64015e-06
-16.8787 -0.187576 -7.888e-06
-16.8268 -0.187579 2.14087e-06
-16.775 -0.187582 -7.71366e-06
-16.7234 -0.187585 2.06805e-06
-16.672 -0.187588 -7.95985e-06
-16.6208 -0.187591 2.30015e-06
-16.5697 -0.187593 -8.33402e-06
-16.5189 -0.187596 2.4682e-06
-16.4682 -0.1876 -8.49118e-06
-16.4177 -0.187603 2.33102e-06
-16.3674 -0.187606 -8.33837e-06
-16.3172 -0.187609 1.9473e-06
-16.2672 -0.187612 -8.05482e-06
-16.2174 -0.187615 1.56263e-06
-16.1677 -0.187618 -7.89159e-06
-16.1182 -0.187621 1.3793e-06
-16.0689 -0.187624 -7.96574e-06
-16.0197 -0.187627 1.41457e-06
-15.9706 -0.187631 -8.20267e-06
-15.9217 -0.187634 1.52668e-06
-15.873 -0.187637 -8.42838e-06
-15.8243 -0.18764 1.54567e-06
-15.7759 -0.187644 -8.50829e-06
-15.7276 -0.187647 1.39287e-06
-15.6794 -0.18765 -8.42798e-06
-15.6313 -0.187654 1.11369e-06
-15.5834 -0.187657 -8.27878e-06
-15.5356 -0.18766 8.2491e-07
-15.488 -0.187664 -8.18103e-06
-15.4404 -0.187667 6.30185e-07
-15.393 -0.187671 -8.2069e-06
-15.3458 -0.187674 5.61731e-07
-15.2986 -0.187678 -8.34782e-06
-15.2516 -0.187681 5.75298e-07
-15.2047 -0.187685 -8.53418e-06
-15.1579 -0.187689 5.88434e-07
-15.1112 -0.187692 -8.68407e-06
-15.0647 -0.187696 5.31196e-07
-15.0182 -0.1877 -8.74838e-06
-14.9719 -0.187703 3.79915e-07
-14.9257 -0.187707 -8.72995e-06
-14.8796 -0.187711 1.60835e-07
-14.8336 -0.187715 -8.67303e-06
-14.7877 -0.187718 -7.13145e-08
-14.7419 -0.187722 -8.63514e-06
-14.6962 -0.187726 -2.63965e-07
-14.6506 -0.18773 -8.6581e-06
-14.6052 -0.187734 -3.90373e-07
-14.5598 -0.187738 -8.75193e-06
-14.5145 -0.187742 -4.57199e-07
-14.4693 -0.187746 -8.89574e-06
-14.4243 -0.18775 -4.96197e-07
-14.3793 -0.187754 -9.05167e-06
-14.3344 -0.187758 -5.4692e-07
-14.2896 -0.187762 -9.18319e-06
-14.2449 -0.187766 -6.39469e-07
-14.2003 -0.187771 -9.26952e-06
-14.1558 -0.187775 -7.84162e-07
-14.1113 -0.187779 -9.31127e-06
-14.067 -0.187783 -9.70721e-07
-14.0227 -0.187788 -9.32686e-06
-13.9786 -0.187792 -1.17532e-06
-13.9345 -0.187797 -9.34307e-06
-13.8905 -0.187801 -1.37134e-06
-13.8466 -0.187806 -9.3842e-06
-13.8028 -0.18781 -1.53919e-06
-13.759 -0.187815 -9.46401e-06
-13.7153 -0.187819 -1.67202e-06
-13.6718 -0.187824 -9.58268e-06
-13.6283 -0.187829 -1.77618e-06
-13.5848 -0.187833 -9.72874e-06
-13.5415 -0.187838 -1.86721e-06
-13.4982 -0.187843 -9.8845e-06
-13.455 -0.187848 -1.96372e-06
-13.4119 -0.187852 -1.00324e-05
-13.3689 -0.187857 -2.08117e-06
-13.3259 -0.187862 -1.01606e-05
-13.283 -0.187867 -2.22778e-06
-13.2402 -0.187872 -1.02652e-05
-13.1974 -0.187877 -2.40314e-06
-13.1547 -0.187883 -1.03509e-05
-13.1121 -0.187888 -2.59958e-06
-13.0696 -0.187893 -1.04281e-05
-13.0271 -0.187898 -2.80533e-06
-12.9847 -0.187904 -1.05095e-05
-12.9424 -0.187909 -3.00826e-06
-12.9001 -0.187914 -1.06062e-05
-12.8579 -0.18792 -3.19922e-06
-12.8158 -0.187925 -1.07254e-05
-12.7737 -0.187931 -3.37397e-06
-12.7317 -0.187936 -1.08688e-05
-12.6898 -0.187942 -3.53367e-06
-12.6479 -0.187948 -1.10332e-05
-12.6061 -0.187954 -3.68392e-06
-12.5643 -0.187959 -1.12117e-05
-12.5226 -0.187965 -3.83286e-06
-12.481 -0.187971 -1.1396e-05
-12.4394 -0.187977 -3.98905e-06
-12.3979 -0.187983 -1.15783e-05
-12.3565 -0.187989 -4.15947e-06
-12.3151 -0.187995 -1.17535e-05
-12.2738 -0.188002 -4.34821e-06
-12.2325 -0.188008 -1.19194e-05
-12.1913 -0.188014 -4.55602e-06
-12.1501 -0.18802 -1.20772e-05
-12.109 -0.188027 -4.78058e-06
-12.068 -0.188033 -1.22309e-05
-12.027 -0.18804 -5.0174e-06
-11.986 -0.188047 -1.23859e-05
-11.9452 -0.188053 -5.26104e-06
-11.9043 -0.18806 -1.25482e-05
-11.8636 -0.188067 -5.5063e-06
-11.8228 -0.188074 -1.27227e-05
-11.7822 -0.188081 -5.74927e-06
-11.7415 -0.188088 -1.2913e-05
-11.701 -0.188095 -5.9879e-06
-11.6605 -0.188102 -1.31206e-05
-11.62 -0.188109 -6.22225e-06
-11.5796 -0.188116 -1.33448e-05
-11.5392 -0.188124 -6.45426e-06
-11.4989 -0.188131 -1.35835e-05
-11.4587 -0.188139 -6.68722e-06
-11.4184 -0.188146 -1.38335e-05
-11.3783 -0.188154 -6.92513e-06
-11.3381 -0.188162 -1.40912e-05
-11.2981 -0.18817 -7.17199e-06
-11.2581 -0.188178 -1.43535e-05
-11.2181 -0.188186 -7.43121e-06
-11.1781 -0.188194 -1.4618e-05
-11.1383 -0.188202 -7.70519e-06
-11.0984 -0.18821 -1.48836e-05
-11.0586 -0.188218 -7.99508e-06
-11.0189 -0.188227 -1.51504e-05
-10.9792 -0.188235 -8.30083e-06
-10.9395 -0.188244 -1.54196e-05
-10.8999 -0.188253 -8.62139e-06
-10.8603 -0.188262 -1.56936e-05
-10.8208 -0.18827 -8.95499e-06
-10.7813 -0.188279 -1.5975e-05
-10.7418 -0.188289 -9.29955e-06
-10.7024 -0.188298 -1.62667e-05
-10.6631 -0.188307 -9.65305e-06
-10.6238 -0.188316 -1.65714e-05
-10.5845 -0.188326 -1.00139e-05
-10.5452 -0.188336 -1.68915e-05
-10.506 -0.188345 -1.0381e-05
-10.4669 -0.188355 -1.72284e-05
-10.4278 -0.188365 -1.07541e-05
-10.3887 -0.188375 -1.75831e-05
-10.3496 -0.188385 -1.11339e-05
-10.3106 -0.188396 -1.79556e-05
-10.2717 -0.188406 -1.15214e-05
-10.2328 -0.188416 -1.83457e-05
-10.1939 -0.188427 -1.19184e-05
-10.155 -0.188438 -1.87525e-05
-10.1162 -0.188449 -1.23271e-05
-10.0774 -0.18846 -1.9175e-05
-10.0387 -0.188471 -1.27498e-05
-10 -0.188482 -1.96123e-05
-9.96134 -0.188494 -1.31886e-05
-9.92271 -0.188505 -2.00635e-05
-9.88412 -0.188517 -1.36455e-05
-9.84557 -0.188529 -2.05283e-05
-9.80704 -0.188541 -1.41224e-05
-9.76856 -0.188553 -2.10066e-05
-9.73011 -0.188565 -1.46205e-05
-9.69169 -0.188578 -2.1499e-05
-9.65331 -0.18859 -1.51407e-05
-9.61496 -0.188603 -2.20064e-05
-9.57664 -0.188616 -1.56837e-05
-9.53836 -0.188629 -2.25302e-05
-9.50011 -0.188642 -1.62497e-05
-9.46189 -0.188656 -2.30721e-05
-9.42371 -0.188669 -1.68388e-05
-9.38556 -0.188683 -2.36342e-05
-9.34744 -0.188697 -1.74511e-05
-9.30935 -0.188711 -2.42185e-05
-9.2713 -0.188725 -1.80867e-05
-9.23327 -0.18874 -2.48272e-05
-9.19528 -0.188754 -1.87458e-05
-9.15732 -0.188769 -2.54625e-05
-9.11939 -0.188784 -1.94288e-05
-9.08149 -0.1888 -2.61263e-05
-9.04362 -0.188815 -2.01364e-05
-9.00578 -0.188831 -2.68207e-05
-8.96797 -0.188847 -2.08698e-05
-8.93019 -0.188863 -2.75473e-05
-8.89244 -0.188879 -2.16301e-05
-8.85471 -0.188896 -2.83077e-05
-8.81702 -0.188913 -2.24193e-05
-8.77936 -0.18893 -2.91034e-05
-8.74172 -0.188947 -2.32393e-05
-8.70412 -0.188964 -2.99358e-05
-8.66654 -0.188982 -2.40925e-05
-8.62899 -0.189 -3.08062e-05
-8.59146 -0.189018 -2.49813e-05
-8.55397 -0.189037 -3.17162e-05
-8.5165 -0.189056 -2.59087e-05
-8.47906 -0.189075 -3.26672e-05
-8.44165 -0.189094 -2.68775e-05
-8.40426 -0.189114 -3.3661e-05
-8.3669 -0.189134 -2.78908e-05
-8.32956 -0.189154 -3.46994e-05
-8.29226 -0.189175 -2.89517e-05
-8.25497 -0.189195 -3.57847e-05
-8.21772 -0.189217 -3.00635e-05
-8.18049 -0.189238 -3.69195e-05
-8.14328 -0.18926 -3.12295e-05
-8.1061 -0.189282 -3.81065e-05
-8.06895 -0.189305 -3.24532e-05
-8.03182 -0.189327 -3.93491e-05
-7.99471 -0.189351 -3.3738e-05
-7.95763 -0.189374 -4.06509e-05
-7.92058 -0.189398 -3.50876e-05
-7.88355 -0.189423 -4.20159e-05
-7.84654 -0.189447 -3.6506e-05
-7.80955 -0.189473 -4.34486e-05
-7.77259 -0.189498 -3.79972e-05
-7.73566 -0.189524 -4.49539e-05
-7.69874 -0.18955 -3.95657e-05
-7.66185 -0.189577 -4.65371e-05
-7.62498 -0.189605 -4.12161e-05
-7.58814 -0.189632 -4.82039e-05
-7.55132 -0.189661 -4.29537e-05
-7.51452 -0.189689 -4.99605e-05
-7.47774 -0.189719 -4.47842e-05
-7.44099 -0.189748 -5.18137e-05
-7.40425 -0.189779 -4.67137e-05
-7.36754 -0.189809 -5.37706e-05
-7.33085 -0.189841 -4.87491e-05
-7.29418 -0.189873 -5.5839e-05
-7.25754 -0.189905 -5.0898e-05
-7.22091 -0.189938 -5.80273e-05
-7.18431 -0.189972 -5.31686e-05
-7.14772 -0.190006 -6.03446e-05
-7.11116 -0.190041 -5.55701e-05
-7.07462 -0.190077 -6.28007e-05
-7.0381 -0.190113 -5.81127e-05
-7.00159 -0.19015 -6.54063e-05
-6.96511 -0.190188 -6.08075e-05
-6.92865 -0.190226 -6.81731e-05
-6.89221 -0.190265 -6.3667e-05
-6.85579 -0.190305 -7.11139e-05
-6.81938 -0.190346 -6.67046e-05
-6.783 -0.190387 -7.42428e-05
-6.74664 -0.19043 -6.99355e-05
-6.71029 -0.190473 -7.75751e-05
-6.67397 -0.190517 -7.33764e-05
-6.63766 -0.190562 -8.1128e-05
-6.60137 -0.190608 -7.70455e-05
-6.5651 -0.190655 -8.49203e-05
-6.52885 -0.190703 -8.09633e-05
-6.49262 -0.190751 -8.89731e-05
-6.4564 -0.190801 -8.51524e-05
-6.42021 -0.190852 -9.33097e-05
-6.38403 -0.190905 -8.96379e-05
-6.34786 -0.190958 -9.79562e-05
-6.31172 -0.191012 -9.44478e-05
-6.27559 -0.191068 -0.000102942
-6.23949 -0.191125 -9.96134e-05
-6.20339 -0.191183 -0.000108299
-6.16732 -0.191243 -0.000105169
-6.13126 -0.191304 -0.000114065
-6.09522 -0.191367 -0.000111155
-6.05919 -0.191431 -0.00012028
-6.02319 -0.191496 -0.000117615
-5.9872 -0.191563 -0.000126991
-5.95122 -0.191632 -0.000124598
-5.91526 -0.191703 -0.000134252
-5.87932 -0.191775 -0.000132161
-5.84339 -0.191849 -0.000142121
-5.80748 -0.191925 -0.000140367
-5.77158 -0.192003 -0.000150668
-5.7357 -0.192084 -0.00014929
-5.69984 -0.192166 -0.000159969
-5.66399 -0.19225 -0.000159012
-5.62815 -0.192337 -0.000170113
-5.59233 -0.192426 -0.000169629
-5.55653 -0.192518 -0.000181204
-5.52074 -0.192612 -0.000181249
-5.48497 -0.192709 -0.000193358
-5.4492 -0.192809 -0.000194
-5.41346 -0.192912 -0.000206712
-5.37773 -0.193018 -0.000208028
-5.34201 -0.193127 -0.000221424
-5.30631 -0.193239 -0.000223503
-5.27062 -0.193355 -0.000237679
-5.23494 -0.193474 -0.000240625
-5.19928 -0.193598 -0.000255693
-5.16363 -0.193725 -0.00025963
-5.128 -0.193857 -0.000275722
-5.09237 -0.193992 -0.000280793
-5.05677 -0.194133 -0.000298067
-5.02117 -0.194278 -0.000304443
-4.98559 -0.194429 -0.000323086
-4.95002 -0.194585 -0.000330972
-4.91446 -0.194746 -0.00035121
-4.87892 -0.194914 -0.000360852
-4.84339 -0.195088 -0.000382955
-4.80787 -0.195268 -0.00039465
-4.77237 -0.195456 -0.000418949
-4.73687 -0.19565 -0.000433058
-4.70139 -0.195853 -0.000459956
-4.66592 -0.196064 -0.000476925
-4.63046 -0.196284 -0.000506917
-4.59502 -0.196513 -0.000527295
-4.55958 -0.196753 -0.000560997
-4.52416 -0.197003 -0.000585471
-4.48875 -0.197264 -0.000623656
-4.45335 -0.197538 -0.00065309
-4.41797 -0.197824 -0.000696734
-4.38259 -0.198125 -0.000732229
-4.34722 -0.198441 -0.00078258
-4.31187 -0.198772 -0.00082555
-4.27653 -0.199121 -0.000884224
-4.24119 -0.199489 -0.000936512
-4.20587 -0.199877 -0.00100562
-4.17056 -0.200287 -0.00106966
-4.13526 -0.200721 -0.00115202
-4.09997 -0.201181 -0.00123106
-4.06469 -0.20167 -0.00133045
-4.02942 -0.202189 -0.00142891
-3.99416 -0.202742 -0.00155054
-3.95891 -0.203333 -0.00167456
-3.92367 -0.203965 -0.00182569
-3.88844 -0.204642 -0.00198394
-3.85322 -0.20537 -0.00217495
-3.81801 -0.206154 -0.00237995
-3.7828 -0.207001 -0.00262606
-3.74761 -0.207919 -0.00289639
-3.71243 -0.208915 -0.00322049
-3.67726 -0.210001 -0.00358455
-3.64209 -0.211188 -0.00402217
-3.60694 -0.21249 -0.00452485
-3.57179 -0.213923 -0.0051332
-3.53665 -0.215505 -0.00584819
-3.50152 -0.21726 -0.00672325
-3.4664 -0.21921 -0.00777699
-3.43129 -0.221385 -0.00908741
-3.39619 -0.223815 -0.0107077
-3.36109 -0.22653 -0.012765
-3.32601 -0.229552 -0.0153831
-3.29093 -0.232888 -0.0187905
-3.25586 -0.236493 -0.0232551
-3.2208 -0.240225 -0.0292027
-3.18574 -0.243727 -0.0371455
-3.1507 -0.246238 -0.0477288
-3.11566 -0.246289 -0.0613996
-3.08063 -0.241498 -0.077796
-3.0456 -0.229141 -0.0943978
-3.01059 -0.208574 -0.106019
-2.97558 -0.184002 -0.107482
-2.94058 -0.162616 -0.0985986
-2.90558 -0.148736 -0.0841922
-2.87059 -0.142027 -0.0692888
-2.83561 -0.140154 -0.056377
-2.80064 -0.140962 -0.0460572
-2.76567 -0.143063 -0.0380364
-2.73071 -0.145678 -0.0318649
-2.69576 -0.14841 -0.0270764
-2.66081 -0.151069 -0.0233454
-2.62587 -0.153572 -0.020386
-2.59094 -0.15589 -0.0180313
-2.55601 -0.158022 -0.0161176
-2.52109 -0.159979 -0.0145667
-2.48617 -0.161777 -0.013279
-2.45126 -0.163432 -0.0122221
-2.41636 -0.164963 -0.0113295
-2.38146 -0.166385 -0.0105926
-2.34657 -0.167711 -0.00996263
-2.31168 -0.168956 -0.00944392
-2.2768 -0.170129 -0.00899767
-2.24192 -0.171242 -0.00863567
-2.20705 -0.172304 -0.00832496
-2.17219 -0.173323 -0.00808184
-2.13733 -0.174307 -0.00787703
-2.10247 -0.175262 -0.00772977
-2.06762 -0.176196 -0.00761328
-2.03278 -0.177115 -0.00754886
-1.99794 -0.178023 -0.00751161
-1.9631 -0.178929 -0.00752452
-1.92827 -0.179836 -0.00756433
-1.89345 -0.180751 -0.00765558
-1.85862 -0.181681 -0.00777672
-1.82381 -0.182631 -0.00795406
-1.78899 -0.183608 -0.00816809
-1.75419 -0.18462 -0.00844745
-1.71938 -0.185674 -0.00877544
-1.68458 -0.186779 -0.00918409
-1.64979 -0.187945 -0.00966098
-1.61499 -0.189182 -0.0102435
-1.58021 -0.190503 -0.0109263
-1.54542 -0.191919 -0.0117558
-1.51064 -0.193447 -0.0127386
-1.47586 -0.195101 -0.0139373
-1.44109 -0.196897 -0.0153806
-1.40632 -0.198849 -0.0171611
-1.37155 -0.200968 -0.019349
-1.33679 -0.203252 -0.0220948
-1.30203 -0.205677 -0.0255494
-1.26727 -0.208168 -0.0299729
-1.23251 -0.210557 -0.0356594
-1.19776 -0.212493 -0.0430338
-1.16301 -0.213293 -0.052512
-1.12827 -0.211727 -0.064396
-1.09352 -0.205866 -0.0782448
-1.05878 -0.193489 -0.0919932
-1.02405 -0.173916 -0.101229
-0.989309 -0.150649 -0.101241
-0.954576 -0.130383 -0.0913441
-0.919844 -0.117537 -0.0759649
-0.885115 -0.112031 -0.0602122
-0.850388 -0.111445 -0.0468266
-0.815663 -0.113445 -0.0363614
-0.78094 -0.116535 -0.0284694
-0.746219 -0.119915 -0.022546
-0.711499 -0.123206 -0.0180948
-0.676781 -0.126247 -0.0146944
-0.642065 -0.128987 -0.0120792
-0.60735 -0.131423 -0.0100204
-0.572637 -0.133575 -0.00839491
-0.537925 -0.13547 -0.00707494
-0.503214 -0.137136 -0.0060079
-0.468504 -0.138599 -0.00511517
-0.433796 -0.139883 -0.00437868
-0.399089 -0.141008 -0.00374431
-0.364382 -0.141991 -0.00321154
-0.329676 -0.142846 -0.00273899
-0.294972 -0.143587 -0.00233545
-0.260267 -0.144223 -0.00196647
-0.225564 -0.144763 -0.00164598
-0.190861 -0.145213 -0.00134338
-0.156158 -0.145581 -0.00107552
-0.121456 -0.14587 -0.000814001
-0.0867541 -0.146084 -0.000577294
-0.0520524 -0.146225 -0.000338189
-0.0173508 -0.146295 -0.000115989
0.0173508 -0.146295 0.000115989
0.0520524 -0.146225 0.000338189
0.0867541 -0.146084 0.000577294
0.121456 -0.14587 0.000814001
0.156158 -0.145581 0.00107552
0.190861 -0.145213 0.00134338
0.225564 -0.144763 0.00164598
0.260267 -0.144223 0.00196647
0.294972 -0.143587 0.00233545
0.329676 -0.142846 0.00273899
0.364382 -0.141991 0.00321154
0.399089 -0.141008 0.00374431
0.433796 -0.139883 0.00437868
0.468504 -0.138599 0.00511517
0.503214 -0.137136 0.0060079
0.537925 -0.13547 0.00707494
0.572637 -0.133575 0.00839491
0.60735 -0.131423 0.0100204
0.642065 -0.128987 0.0120792
0.676781 -0.126247 0.0146944
0.711499 -0.123206 0.0180948
0.746219 -0.119915 0.022546
0.78094 -0.116535 0.0284694
0.815663 -0.113445 0.0363614
0.850388 -0.111445 0.0468266
0.885115 -0.112031 0.0602122
0.919844 -0.117537 0.0759649
0.954576 -0.130383 0.0913441
0.989309 -0.150649 0.101241
1.02405 -0.173916 0.101229
1.05878 -0.193489 0.0919932
1.09352 -0.205866 0.0782448
1.12827 -0.211727 0.064396
1.16301 -0.213293 0.052512
1.19776 -0.212493 0.0430338
1.23251 -0.210557 0.0356594
1.26727 -0.208168 0.0299729
1.30203 -0.205677 0.0255494
1.33679 -0.203252 0.0220948
1.37155 -0.200968 0.019349
1.40632 -0.198849 0.0171611
1.44109 -0.196897 0.0153806
1.47586 -0.195101 0.0139373
1.51064 -0.193447 0.0127386
1.54542 -0.191919 0.0117558
1.58021 -0.190503 0.0109263
1.61499 -0.189182 0.0102435
1.64979 -0.187945 0.00966098
1.68458 -0.186779 0.00918409
1.71938 -0.185674 0.00877544
1.75419 -0.18462 0.00844745
1.78899 -0.183608 0.00816809
1.82381 -0.182631 0.00795406
1.85862 -0.181681 0.00777672
1.89345 -0.180751 0.00765558
1.92827 -0.179836 0.00756433
1.9631 -0.178929 0.00752452
1.99794 -0.178023 0.00751161
2.03278 -0.177115 0.00754886
2.06762 -0.176196 0.00761328
2.10247 -0.175262 0.00772977
2.13733 -0.174307 0.00787703
2.17219 -0.173323 0.00808184
2.20705 -0.172304 0.00832496
2.24192 -0.171242 0.00863567
2.2768 -0.170129 0.00899767
2.31168 -0.168956 0.00944392
2.34657 -0.167711 0.00996263
2.38146 -0.166385 0.0105926
2.41636 -0.164963 0.0113295
2.45126 -0.163432 0.0122221
2.48617 -0.161777 0.013279
2.52109 -0.159979 0.0145667
2.55601 -0.158022 0.0161176
2.59094 -0.15589 0.0180313
2.62587 -0.153572 0.020386
2.66081 -0.151069 0.0233454
2.69576 -0.14841 0.0270764
2.73071 -0.145678 0.0318649
2.76567 -0.143063 0.0380364
2.80064 -0.140962 0.0460572
2.83561 -0.140154 0.056377
2.87059 -0.142027 0.0692888
2.90558 -0.148736 0.0841922
2.94058 -0.162616 0.0985986
2.97558 -0.184002 0.107482
3.01059 -0.208574 0.106019
3.0456 -0.229141 0.0943978
3.08063 -0.241498 0.077796
3.11566 -0.246289 0.0613996
3.1507 -0.246238 0.0477288
3.18574 -0.243727 0.0371455
3.2208 -0.240225 0.0292027
3.25586 -0.236493 0.0232551
3.29093 -0.232888 0.0187905
3.32601 -0.229552 0.0153831
3.36109 -0.22653 0.012765
3.39619 -0.223815 0.0107077
3.43129 -0.221385 0.00908741
3.4664 -0.21921 0.00777699
3.50152 -0.21726 0.00672325
3.53665 -0.215505 0.00584819
3.57179 -0.213923 0.0051332
3.60694 -0.21249 0.00452485
3.64209 -0.211188 0.00402217
3.67726 -0.210001 0.00358455
3.71243 -0.208915 0.00322049
3.74761 -0.207919 0.00289639
3.7828 -0.207001 0.00262606
3.81801 -0.206154 0.00237995
3.85322 -0.20537 0.00217495
3.88844 -0.204642 0.00198394
3.92367 -0.203965 0.00182569
3.95891 -0.203333 0.00167456
3.99416 -0.202742 0.00155054
4.02942 -0.202189 0.00142891
4.06469 -0.20167 0.00133045
4.09997 -0.201181 0.00123106
4.13526 -0.200721 0.00115202
4.17056 -0.200287 0.00106966
4.20587 -0.199877 0.00100562
4.24119 -0.199489 0.000936512
4.27653 -0.199121 0.000884224
4.31187 -0.198772 0.00082555
4.34722 -0.198441 0.00078258
4.38259 -0.198125 0.000732229
4.41797 -0.197824 0.000696734
4.45335 -0.197538 0.00065309
4.48875 -0.197264 0.000623656
4.52416 -0.197003 0.000585471
4.55958 -0.196753 0.000560997
4.59502 -0.196513 0.000527295
4.63046 -0.196284 0.000506917
4.66592 -0.196064 0.000476925
4.70139 -0.195853 0.000459956
4.73687 -0.19565 0.000433058
4.77237 -0.195456 0.000418949
4.80787 -0.195268 0.00039465
4.84339 -0.195088 0.000382955
4.87892 -0.194914 0.000360852
4.91446 -0.194746 0.00035121
4.95002 -0.194585 0.000330972
4.98559 -0.194429 0.000323086
5.02117 -0.194278 0.000304443
5.05677 -0.194133 0.000298067
5.09237 -0.193992 0.000280793
5.128 -0.193857 0.000275722
5.16363 -0.193725 0.00025963
5.19928 -0.193598 0.000255693
5.23494 -0.193474 0.000240625
5.27062 -0.193355 0.000237679
5.30631 -0.193239 0.000223503
5.34201 -0.193127 0.000221424
5.37773 -0.193018 0.000208028
5.41346 -0.192912 0.000206712
5.4492 -0.192809 0.000194
5.48497 -0.192709 0.000193358
5.52074 -0.192612 0.000181249
5.55653 -0.192518 0.000181204
5.59233 -0.192426 0.000169629
5.62815 -0.192337 0.000170113
5.66399 -0.19225 0.000159012
5.69984 -0.192166 0.000159969
5.7357 -0.192084 0.00014929
5.77158 -0.192003 0.000150668
5.80748 -0.191925 0.000140367
5.84339 -0.191849 0.000142121
5.87932 -0.191775 0.000132161
5.91526 -0.191703 0.000134252
5.95122 -0.191632 0.000124598
5.9872 -0.191563 0.000126991
6.02319 -0.191496 0.000117615
6.05919 -0.191431 0.00012028
6.09522 -0.191367 0.000111155
6.13126 -0.191304 0.000114065
6.16732 -0.191243 0.000105169
6.20339 -0.191183 0.000108299
6.23949 -0.191125 9.96134e-05
6.27559 -0.191068 0.000102942
6.31172 -0.191012 9.44478e-05
6.34786 -0.190958 9.79562e-05
6.38403 -0.190905 8.96379e-05
6.42021 -0.190852 9.33097e-05
6.4564 -0.190801 8.51524e-05
6.49262 -0.190751 8.89731e-05
6.52885 -0.190703 8.09633e-05
6.5651 -0.190655 8.49203e-05
6.60137 -0.190608 7.70455e-05
6.63766 -0.190562 8.1128e-05
6.67397 -0.190517 7.33764e-05
6.71029 -0.190473 7.75751e-05
6.74664 -0.19043 6.99355e-05
6.783 -0.190387 7.42428e-05
6.81938 -0.190346 6.67046e-05
6.85579 -0.190305 7.11139e-05
6.89221 -0.190265 6.3667e-05
6.92865 -0.190226 6.81731e-05
6.96511 -0.190188 6.08075e-05
7.00159 -0.19015 6.54063e-05
7.0381 -0.190113 5.81127e-05
7.07462 -0.190077 6.28007e-05
7.11116 -0.190041 5.55701e-05
7.14772 -0.190006 6.03446e-05
7.18431 -0.189972 5.31686e-05
7.22091 -0.189938 5.80273e-05
7.25754 -0.189905 5.0898e-05
7.29418 -0.189873 5.5839e-05
7.33085 -0.189841 4.87491e-05
7.36754 -0.189809 5.37706e-05
7.40425 -0.189779 4.67137e-05
7.44099 -0.189748 5.18137e-05
7.47774 -0.189719 4.47842e-05
7.51452 -0.189689 4.99605e-05
7.55132 -0.189661 4.29537e-05
7.58814 -0.189632 4.82039e-05
7.62498 -0.189605 4.12161e-05
7.66185 -0.189577 4.65371e-05
7.69874 -0.18955 3.95657e-05
7.73566 -0.189524 4.49539e-05
7.77259 -0.189498 3.79972e-05
7.80955 -0.189473 4.34486e-05
7.84654 -0.189447 3.6506e-05
7.88355 -0.189423 4.20159e-05
7.92058 -0.189398 3.50876e-05
7.95763 -0.189374 4.06509e-05
7.99471 -0.189351 3.3738e-05
8.03182 -0.189327 3.93491e-05
8.06895 -0.189305 3.24532e-05
8.1061 -0.189282 3.81065e-05
8.14328 -0.18926 3.12295e-05
8.18049 -0.189238 3.69195e-05
8.21772 -0.189217 3.00635e-05
8.25497 -0.189195 3.57847e-05
8.29226 -0.189175 2.89517e-05
8.32956 -0.189154 3.46994e-05
8.3669 -0.189134 2.78908e-05
8.40426 -0.189114 3.3661e-05
8.44165 -0.189094 2.68775e-05
8.47906 -0.189075 3.26672e-05
8.5165 -0.189056 2.59087e-05
8.55397 -0.189037 3.17162e-05
8.59146 -0.189018 2.49813e-05
8.62899 -0.189 3.08062e-05
8.66654 -0.188982 2.40925e-05
8.70412 -0.188964 2.99358e-05
8.74172 -0.188947 2.32393e-05
8.77936 -0.18893 2.91034e-05
8.81702 -0.188913 2.24193e-05
8.85471 -0.188896 2.83077e-05
8.89244 -0.188879 2.16301e-05
8.93019 -0.188863 2.75473e-05
8.96797 -0.188847 2.08698e-05
9.00578 -0.188831 2.68207e-05
9.04362 -0.188815 2.01364e-05
9.08149 -0.1888 2.61263e-05
9.11939 -0.188784 1.94288e-05
9.15732 -0.188769 2.54625e-05
9.19528 -0.188754 1.87458e-05
9.23327 -0.18874 2.48272e-05
9.2713 -0.188725 1.80867e-05
9.30935 -0.188711 2.42185e-05
9.34744 -0.188697 1.74511e-05
9.38556 -0.188683 2.36342e-05
9.42371 -0.188669 1.68388e-05
9.46189 -0.188656 2.30721e-05
9.50011 -0.188642 1.62497e-05
9.53836 -0.188629 2.25302e-05
9.57664 -0.188616 1.56837e-05
9.61496 -0.188603 2.20064e-05
9.65331 -0.18859 1.51407e-05
9.69169 -0.188578 2.1499e-05
9.73011 -0.188565 1.46205e-05
9.76856 -0.188553 2.10066e-05
9.80704 -0.188541 1.41224e-05
9.84557 -0.188529 2.05283e-05
9.88412 -0.188517 1.36455e-05
9.92271 -0.188505 2.00635e-05
9.96134 -0.188494 1.31886e-05
10 -0.188482 1.96123e-05
10.0387 -0.188471 1.27498e-05
10.0774 -0.18846 1.9175e-05
10.1162 -0.188449 1.23271e-05
10.155 -0.188438 1.87525e-05
10.1939 -0.188427 1.19184e-05
10.2328 -0.188416 1.83457e-05
10.2717 -0.188406 1.15214e-05
10.3106 -0.188396 1.79556e-05
10.3496 -0.188385 1.11339e-05
10.3887 -0.188375 1.75831e-05
10.4278 -0.188365 1.07541e-05
10.4669 -0.188355 1.72284e-05
10.506 -0.188345 1.0381e-05
10.5452 -0.188336 1.68915e-05
10.5845 -0.188326 1.00139e-05
10.6238 -0.188316 1.65714e-05
10.6631 -0.188307 9.65305e-06
10.7024 -0.188298 1.62667e-05
10.7418 -0.188289 9.29955e-06
10.7813 -0.188279 1.5975e-05
10.8208 -0.18827 8.95499e-06
10.8603 -0.188262 1.56936e-05
10.8999 -0.188253 8.62139e-06
10.9395 -0.188244 1.54196e-05
10.9792 -0.188235 8.30083e-06
11.0189 -0.188227 1.51504e-05
11.0586 -0.188218 7.99508e-06
11.0984 -0.18821 1.48836e-05
11.1383 -0.188202 7.70519e-06
11.1781 -0.188194 1.4618e-05
11.2181 -0.188186 7.43121e-06
11.2581 -0.188178 1.43535e-05
11.2981 -0.18817 7.17199e-06
11.3381 -0.188162 1.40912e-05
11.3783 -0.188154 6.92513e-06
11.4184 -0.188146 1.38335e-05
11.4587 -0.188139 6.68722e-06
11.4989 -0.188131 1.35835e-05
11.5392 -0.188124 6.45426e-06
11.5796 -0.188116 1.33448e-05
11.62 -0.188109 6.22225e-06
11.6605 -0.188102 1.31206e-05
11.701 -0.188095 5.9879e-06
11.7415 -0.188088 1.2913e-05
11.7822 -0.188081 5.74927e-06
11.8228 -0.188074 1.27227e-05
11.8636 -0.188067 5.5063e-06
11.9043 -0.18806 1.25482e-05
11.9452 -0.188053 5.26104e-06
11.986 -0.188047 1.23859e-05
12.027 -0.18804 5.0174e-06
12.068 -0.188033 1.22309e-05
12.109 -0.188027 4.78058e-06
12.1501 -0.18802 1.20772e-05
12.1913 -0.188014 4.55602e-06
12.2325 -0.188008 1.19194e-05
12.2738 -0.188002 4.34821e-06
12.3151 -0.187995 1.17535e-05
12.3565 -0.187989 4.15947e-06
12.3979 -0.187983 1.15783e-05
12.4394 -0.187977 3.98905e-06
12.481 -0.187971 1.1396e-05
12.5226 -0.187965 3.83286e-06
12.5643 -0.187959 1.12117e-05
12.6061 -0.187954 3.68392e-06
12.6479 -0.187948 1.10332e-05
12.6898 -0.187942 3.53367e-06
12.7317 -0.187936 1.08688e-05
12.7737 -0.187931 3.37397e-06
12.8158 -0.187925 1.07254e-05
12.8579 -0.18792 3.19922e-06
12.9001 -0.187914 1.06062e-05
12.9424 -0.187909 3.00826e-06
12.9847 -0.187904 1.05095e-05
13.0271 -0.187898 2.80533e-06
13.0696 -0.187893 1.04281e-05
13.1121 -0.187888 2.59958e-06
13.1547 -0.187883 1.03509e-05
13.1974 -0.187877 2.40314e-06
13.2402 -0.187872 1.02652e-05
13.283 -0.187867 2.22778e-06
13.3259 -0.187862 1.01606e-05
13.3689 -0.187857 2.08117e-06
13.4119 -0.187852 1.00324e-05
13.455 -0.187848 1.96372e-06
13.4982 -0.187843 9.8845e-06
13.5415 -0.187838 1.86721e-06
13.5848 -0.187833 9.72874e-06
13.6283 -0.187829 1.77618e-06
13.6718 -0.187824 9.58268e-06
13.7153 -0.187819 1.67202e-06
13.759 -0.187815 9.46401e-06
13.8028 -0.18781 1.53919e-06
13.8466 -0.187806 9.3842e-06
13.8905 -0.187801 1.37134e-06
13.9345 -0.187797 9.34307e-06
13.9786 -0.187792 1.17532e-06
14.0227 -0.187788 9.32686e-06
14.067 -0.187783 9.70721e-07
14.1113 -0.187779 9.31127e-06
14.1558 -0.187775 7.84162e-07
14.2003 -0.187771 9.26952e-06
14.2449 -0.187766 6.39469e-07
14.2896 -0.187762 9.18319e-06
14.3344 -0.187758 5.4692e-07
14.3793 -0.187754 9.05167e-06
14.4243 -0.18775 4.96197e-07
14.4693 -0.187746 8.89574e-06
14.5145 -0.187742 4.57199e-07
14.5598 -0.187738 8.75193e-06
14.6052 -0.187734 3.90373e-07
14.6506 -0.18773 8.6581e-06
14.6962 -0.187726 2.63965e-07
14.7419 -0.187722 8.63514e-06
14.7877 -0.187718 7.13145e-08
14.8336 -0.187715 8.67303e-06
14.8796 -0.187711 -1.60835e-07
14.9257 -0.187707 8.72995e-06
14.9719 -0.187703 -3.79915e-07
15.0182 -0.1877 8.74838e-06
15.0647 -0.187696 -5.31196e-07
15.1112 -0.187692 8.68407e-06
15.1579 -0.187689 -5.88434e-07
15.2047 -0.187685 8.53418e-06
15.2516 -0.187681 -5.75298e-07
15.2986 -0.187678 8.34782e-06
15.3458 -0.187674 -5.61731e-07
15.393 -0.187671 8.2069e-06
15.4404 -0.187667 -6.30185e-07
15.488 -0.187664 8.18103e-06
15.5356 -0.18766 -8.2491e-07
15.5834 -0.187657 8.27878e-06
15.6313 -0.187654 -1.11369e-06
15.6794 -0.18765 8.42798e-06
15.7276 -0.187647 -1.39287e-06
15.7759 -0.187644 8.50829e-06
15.8243 -0.18764 -1.54567e-06
15.873 -0.187637 8.42838e-06
15.9217 -0.187634 -1.52668e-06
15.9706 -0.187631 8.20267e-06
16.0197 -0.187627 -1.41457e-06
16.0689 -0.187624 7.96574e-06
16.1182 -0.187621 -1.3793e-06
16.1677 -0.187618 7.89159e-06
16.2174 -0.187615 -1.56263e-06
16.2672 -0.187612 8.05482e-06
16.3172 -0.187609 -1.9473e-06
16.3674 -0.187606 8.33837e-06
16.4177 -0.187603 -2.33102e-06
16.4682 -0.1876 8.49118e-06
16.5189 -0.187596 -2.4682e-06
16.5697 -0.187593 8.33402e-06
16.6208 -0.187591 -2.30015e-06
16.672 -0.187588 7.95985e-06
16.7234 -0.187585 -2.06805e-06
16.775 -0.187582 7.71366e-06
16.8268 -0.187579 -2.14087e-06
16.8787 -0.187576 7.888e-06
16.9309 -0.187573 -2.64015e-06
16.9833 -0.18757 8.37264e-06
17.0359 -0.187567 -3.22336e-06
17.0887 -0.187565 8.66358e-06
17.1418 -0.187562 -3.36018e-06
17.195 -0.187559 8.37143e-06
17.2485 -0.187556 -2.95347e-06
17.3022 -0.187553 7.76979e-06
17.3562 -0.187551 -2.61146e-06
17.4104 -0.187548 7.63751e-06
17.4648 -0.187545 -3.02603e-06
17.5195 -0.187542 8.30395e-06
17.5744 -0.18754 -3.97623e-06
17.6296 -0.187537 8.99163e-06
17.6851 -0.187534 -4.35037e-06
17.7408 -0.187532 8.663e-06
17.7969 -0.187529 -3.6479e-06
17.8532 -0.187526 7.67416e-06
17.9098 -0.187524 -3.07681e-06
17.9667 -0.187521 7.67315e-06
18.0239 -0.187519 -4.00767e-06
18.0815 -0.187516 9.01083e-06
18.1393 -0.187513 -5.39078e-06
18.1975 -0.187511 9.51723e-06
18.256 -0.187508 -4.90775e-06
18.3149 -0.187506 8.0169e-06
18.3742 -0.187503 -3.4629e-06
18.4338 -0.187501 7.38737e-06
18.4938 -0.187498 -4.52173e-06
18.5542 -0.187496 9.54077e-06
18.615 -0.187493 -6.79305e-06
18.6762 -0.187491 1.0147e-05
18.7379 -0.187488 -5.36322e-06
18.8 -0.187486 7.30584e-06
18.8625 -0.187483 -3.60014e-06
18.9255 -0.187481 8.20119e-06
18.9891 -0.187478 -7.31928e-06
19.0531 -0.187476 1.1697e-05
19.1177 -0.187473 -7.63259e-06
19.1828 -0.187471 7.71355e-06
19.2484 -0.187468 -3.28413e-06
19.3147 -0.187466 7.70616e-06
19.3816 -0.187463 -9.29841e-06
19.4491 -0.187461 1.35149e-05
19.5173 -0.187458 -7.97704e-06
19.5862 -0.187456 4.94444e-06
19.6558 -0.187453 -3.91796e-06
19.7262 -0.187451 1.28226e-05
19.7974 -0.187448 -1.5222e-05
19.8694 -0.187445 8.09989e-06
19.9423 -0.187443 -2.12373e-07
20.0162 -0.18744 9.69342e-06
20.091 -0.187437 -2.29568e-05
20.1669 -0.187433 5.88078e-06
20.244 -0.18743 3.65783e-06
20.3222 -0.187427 1.99725e-05
20.4016 -0.187418 -3.15036e-05
20.4825 -0.187403 -4.02755e-05
20.5648 -0.187383 -7.39514e-05
20.6487 -0.187361 -4.25378e-05
20.7344 -0.18734 -5.05917e-05
20.8219 -0.187323 -1.13302e-05
20.9115 -0.187311 -2.73833e-05
21.0034 -0.187302 5.0398e-06
21.0979 -0.187294 -1.97411e-05
21.1952 -0.187288 1.12888e-05
21.2959 -0.187283 -1.8303e-05
21.4004 -0.187278 1.48688e-05
21.5093 -0.187273 -1.91266e-05
21.6237 -0.187268 1.81249e-05
21.7448 -0.187262 -2.17983e-05
21.8747 -0.187257 2.20421e-05
22.0165 -0.187248 -2.81397e-05
22.1768 -0.18724 2.76992e-05
22.3723 -0.187212 -5.52128e-05


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.125Nc1Quantum/iFpOneLoop.txt <==
-22.3723 -3.37751e-24 9.04209e-06
-22.1768 -2.75395e-24 9.28758e-06
-22.0165 -1.87299e-24 9.49566e-06
-21.8747 5.6729e-24 9.68509e-06
-21.7448 -1.33683e-24 9.86297e-06
-21.6237 9.03064e-25 1.00329e-05
-21.5093 -7.38827e-24 1.01971e-05
-21.4004 1.43576e-24 1.03569e-05
-21.2959 3.44883e-24 1.05132e-05
-21.1952 -1.62266e-24 1.0667e-05
-21.0979 -1.80731e-24 1.08185e-05
-21.0034 3.74178e-24 1.09684e-05
-20.9115 -7.52175e-25 1.11169e-05
-20.8219 1.13903e-24 1.12643e-05
-20.7344 2.2939e-24 1.14109e-05
-20.6487 5.08425e-24 1.15568e-05
-20.5648 -3.85124e-24 1.17023e-05
-20.4825 -2.30625e-25 1.18474e-05
-20.4016 -3.76279e-24 1.19923e-05
-20.3222 -5.30139e-24 1.21371e-05
-20.244 1.72722e-25 1.22819e-05
-20.1669 1.45423e-24 1.24268e-05
-20.091 -5.02917e-26 1.25719e-05
-20.0162 5.78646e-24 1.27172e-05
-19.9423 -3.02354e-24 1.28628e-05
-19.8694 -8.94772e-24 1.30088e-05
-19.7974 -1.13502e-24 1.31553e-05
-19.7262 1.57296e-24 1.33022e-05
-19.6558 9.94483e-25 1.34497e-05
-19.5862 2.16699e-24 1.35978e-05
-19.5173 -4.88426e-24 1.37464e-05
-19.4491 5.97761e-24 1.38958e-05
-19.3816 -1.19442e-23 1.40459e-05
-19.3147 -4.09464e-25 1.41967e-05
-19.2484 -4.45815e-24 1.43484e-05
-19.1828 1.46356e-24 1.45008e-05
-19.1177 1.73023e-24 1.46541e-05
-19.0531 1.15139e-24 1.48083e-05
-18.9891 7.26313e-24 1.49635e-05
-18.9255 6.87208e-25 1.51195e-05
-18.8625 4.40401e-24 1.52766e-05
-18.8 5.35592e-24 1.54347e-05
-18.7379 7.12312e-24 1.55938e-05
-18.6762 2.44314e-24 1.5754e-05
-18.615 5.9332e-24 1.59153e-05
-18.5542 -3.78556e-24 1.60777e-05
-18.4938 -3.87021e-24 1.62413e-05
-18.4338 -1.20253e-23 1.64061e-05
-18.3742 -5.13295e-24 1.65721e-05
-18.3149 -7.91032e-24 1.67393e-05
-18.256 -3.53699e-24 1.69077e-05
-18.1975 -4.884e-24 1.70775e-05
-18.1393 4.26753e-24 1.72486e-05
-18.0815 1.21318e-23 1.7421e-05
-18.0239 -7.85881e-24 1.75947e-05
-17.9667 9.01245e-24 1.77699e-05
-17.9098 -6.71347e-25 1.79465e-05
-17.8532 5.08736e-25 1.81245e-05
-17.7969 8.7659e-24 1.8304e-05
-17.7408 3.14747e-24 1.8485e-05
-17.6851 -2.4883e-24 1.86675e-05
-17.6296 2.75384e-24 1.88515e-05
-17.5744 5.33971e-24 1.90371e-05
-17.5195 6.36033e-24 1.92243e-05
-17.4648 -5.13193e-24 1.94132e-05
-17.4104 -4.81791e-24 1.96037e-05
-17.3562 1.1028e-23 1.97958e-05
-17.3022 -4.84457e-24 1.99897e-05
-17.2485 -7.73679e-24 2.01853e-05
-17.195 1.06367e-23 2.03826e-05
-17.1418 -1.25436e-23 2.05818e-05
-17.0887 4.7993e-25 2.07827e-05
-17.0359 -1.85938e-23 2.09855e-05
-16.9833 -5.89973e-24 2.11902e-05
-16.9309 6.83817e-24 2.13968e-05
-16.8787 -7.80113e-25 2.16053e-05
-16.8268 1.46432e-23 2.18157e-05
-16.775 -7.27297e-24 2.20281e-05
-16.7234 3.08621e-23 2.22426e-05
-16.672 8.76513e-24 2.24591e-05
-16.6208 3.40892e-24 2.26777e-05
-16.5697 3.23386e-24 2.28984e-05
-16.5189 4.54914e-24 2.31212e-05
-16.4682 1.37282e-23 2.33462e-05
-16.4177 9.81891e-24 2.35734e-05
-16.3674 1.66553e-23 2.38028e-05
-16.3172 -1.40717e-24 2.40345e-05
-16.2672 -2.22592e-23 2.42685e-05
-16.2174 1.20115e-23 2.45049e-05
-16.1677 5.0113e-24 2.47436e-05
-16.1182 -9.70854e-24 2.49847e-05
-16.0689 4.16303e-25 2.52282e-05
-16.0197 -9.00572e-24 2.54743e-05
-15.9706 -1.01536e-23 2.57228e-05
-15.9217 -1.33282e-23 2.59739e-05
-15.873 8.15522e-24 2.62276e-05
-15.8243 -1.30507e-23 2.64839e-05
-15.7759 -4.15752e-24 2.67428e-05
-15.7276 -1.18757e-23 2.70045e-05
-15.6794 -1.56495e-23 2.72689e-05
-15.6313 2.55143e-23 2.75361e-05
-15.5834 -9.16919e-24 2.78061e-05
-15.5356 7.91867e-24 2.8079e-05
-15.488 4.28938e-24 2.83548e-05
-15.4404 7.1243e-24 2.86335e-05
-15.393 -1.82893e-23 2.89152e-05
-15.3458 1.08694e-23 2.92e-05
-15.2986 4.68566e-24 2.94878e-05
-15.2516 7.43513e-24 2.97787e-05
-15.2047 -6.5196e-24 3.00729e-05
-15.1579 -1.89279e-24 3.03702e-05
-15.1112 -2.00512e-23 3.06708e-05
-15.0647 1.10924e-23 3.09748e-05
-15.0182 1.79628e-23 3.12821e-05
-14.9719 -1.26763e-23 3.15928e-05
-14.9257 1.99737e-23 3.19069e-05
-14.8796 3.77115e-24 3.22246e-05
-14.8336 -1.53757e-23 3.25459e-05
-14.7877 -3.01798e-23 3.28707e-05
-14.7419 -1.47559e-23 3.31993e-05
-14.6962 -6.06109e-24 3.35316e-05
-14.6506 -1.43031e-24 3.38677e-05
-14.6052 -2.36216e-24 3.42076e-05
-14.5598 7.12806e-24 3.45514e-05
-14.5145 8.87153e-24 3.48992e-05
-14.4693 -3.64985e-23 3.5251e-05
-14.4243 3.24753e-24 3.56069e-05
-14.3793 -5.00764e-24 3.59669e-05
-14.3344 -4.10843e-23 3.63312e-05
-14.2896 -5.07323e-24 3.66997e-05
-14.2449 8.93766e-24 3.70726e-05
-14.2003 -1.03785e-23 3.74498e-05
-14.1558 1.56701e-23 3.78316e-05
-14.1113 -3.69184e-23 3.82179e-05
-14.067 1.56752e-23 3.86088e-05
-14.0227 1.30315e-23 3.90044e-05
-13.9786 2.0633e-23 3.94047e-05
-13.9345 -3.83878e-23 3.98099e-05
-13.8905 1.37633e-23 4.022e-05
-13.8466 1.13899e-23 4.0635e-05
-13.8028 -7.29216e-24 4.10552e-05
-13.759 8.78065e-24 4.14804e-05
-13.7153 -4.61831e-23 4.19109e-05
-13.6718 -4.81506e-23 4.23468e-05
-13.6283 5.164e-24 4.2788e-05
-13.5848 5.14265e-23 4.32346e-05
-13.5415 4.98933e-23 4.36869e-05
-13.4982 3.39878e-23 4.41448e-05
-13.455 -1.96272e-23 4.46084e-05
-13.4119 1.68824e-23 4.50779e-05
-13.3689 -4.70413e-23 4.55533e-05
-13.3259 -2.20492e-23 4.60348e-05
-13.283 5.91306e-23 4.65223e-05
-13.2402 -2.19366e-23 4.70161e-05
-13.1974 3.09237e-23 4.75162e-05
-13.1547 -3.83321e-23 4.80228e-05
-13.1121 1.1575e-24 4.85359e-05
-13.0696 -1.67446e-23 4.90556e-05
-13.0271 -3.81961e-23 4.95821e-05
-12.9847 3.36534e-23 5.01154e-05
-12.9424 3.59234e-25 5.06557e-05
-12.9001 -3.87182e-23 5.12032e-05
-12.8579 -1.87027e-23 5.17578e-05
-12.8158 1.76576e-23 5.23198e-05
-12.7737 -5.17906e-24 5.28892e-05
-12.7317 1.68154e-23 5.34662e-05
-12.6898 1.28503e-23 5.40509e-05
-12.6479 5.21077e-23 5.46435e-05
-12.6061 -4.66078e-24 5.5244e-05
-12.5643 -6.51585e-23 5.58527e-05
-12.5226 -3.30301e-23 5.64696e-05
-12.481 2.35528e-23 5.70949e-05
-12.4394 -3.80438e-23 5.77287e-05
-12.3979 8.01915e-24 5.83713e-05
-12.3565 4.08207e-23 5.90226e-05
-12.3151 -5.00974e-23 5.9683e-05
-12.2738 4.33326e-23 6.03525e-05
-12.2325 -1.15571e-23 6.10313e-05
-12.1913 -4.52676e-23 6.17195e-05
-12.1501 -1.33105e-23 6.24174e-05
-12.109 1.89171e-23 6.31252e-05
-12.068 8.13361e-23 6.38428e-05
-12.027 2.42552e-23 6.45707e-05
-11.986 2.20463e-23 6.53089e-05
-11.9452 -4.1933e-23 6.60576e-05
-11.9043 5.84662e-23 6.6817e-05
-11.8636 4.28433e-23 6.75874e-05
-11.8228 4.4316e-23 6.83688e-05
-11.7822 -1.14787e-22 6.91615e-05
-11.7415 -4.18821e-23 6.99658e-05
-11.701 9.69802e-23 7.07818e-05
-11.6605 -9.79065e-23 7.16097e-05
-11.62 7.58956e-23 7.24498e-05
-11.5796 3.56239e-23 7.33022e-05
-11.5392 -3.80888e-23 7.41672e-05
-11.4989 -9.87647e-23 7.50451e-05
-11.4587 -1.1467e-23 7.59361e-05
-11.4184 -2.04861e-23 7.68404e-05
-11.3783 6.11863e-23 7.77583e-05
-11.3381 -5.70385e-24 7.869e-05
-11.2981 -1.80416e-23 7.96358e-05
-11.2581 -7.72514e-23 8.0596e-05
-11.2181 -3.06515e-23 8.15708e-05
-11.1781 -5.14333e-23 8.25605e-05
-11.1383 -1.12258e-23 8.35654e-05
-11.0984 -3.54947e-23 8.45858e-05
-11.0586 -2.87635e-23 8.5622e-05
-11.0189 -2.07921e-24 8.66743e-05
-10.9792 2.34581e-23 8.7743e-05
-10.9395 4.21282e-23 8.88285e-05
-10.8999 -9.12039e-23 8.99309e-05
-10.8603 -4.05979e-23 9.10508e-05
-10.8208 -1.38582e-23 9.21885e-05
-10.7813 4.51957e-23 9.33442e-05
-10.7418 8.63905e-23 9.45183e-05
-10.7024 1.00367e-22 9.57113e-05
-10.6631 -1.46438e-22 9.69234e-05
-10.6238 -3.83771e-23 9.81552e-05
-10.5845 -1.07155e-23 9.94069e-05
-10.5452 -1.34274e-22 0.000100679
-10.506 -4.08339e-23 0.000101972
-10.4669 9.68028e-23 0.000103286
-10.4278 1.1456e-22 0.000104622
-10.3887 1.64781e-22 0.000105979
-10.3496 8.66124e-23 0.00010736
-10.3106 7.10398e-23 0.000108763
-10.2717 -7.29403e-23 0.00011019
-10.2328 -6.54127e-23 0.000111641
-10.1939 9.07189e-23 0.000113116
-10.155 -8.75961e-24 0.000114617
-10.1162 8.97028e-23 0.000116143
-10.0774 -1.19079e-22 0.000117695
-10.0387 -1.9705e-22 0.000119273
-10 -1.05768e-22 0.000120879
-9.96134 9.33819e-23 0.000122512
-9.92271 -1.31036e-22 0.000124174
-9.88412 -1.63735e-22 0.000125865
-9.84557 9.86598e-23 0.000127586
-9.80704 -5.26005e-23 0.000129337
-9.76856 -9.21562e-23 0.000131118
-9.73011 -3.06713e-23 0.000132932
-9.69169 -2.48635e-22 0.000134777
-9.65331 -2.07894e-24 0.000136656
-9.61496 4.95565e-24 0.000138568
-9.57664 1.25983e-22 0.000140515
-9.53836 5.48527e-23 0.000142497
-9.50011 1.08151e-22 0.000144516
-9.46189 -8.34516e-23 0.000146571
-9.42371 -9.01604e-24 0.000148664
-9.38556 -8.76384e-23 0.000150795
-9.34744 1.41806e-22 0.000152966
-9.30935 2.28231e-23 0.000155177
-9.2713 -7.95513e-23 0.00015743
-9.23327 6.36876e-23 0.000159725
-9.19528 -1.13613e-22 0.000162063
-9.15732 1.86421e-23 0.000164445
-9.11939 1.55543e-22 0.000166873
-9.08149 -1.18197e-22 0.000169347
-9.04362 2.47635e-22 0.000171869
-9.00578 -1.85212e-22 0.000174439
-8.96797 -9.94221e-23 0.000177059
-8.93019 -1.28288e-22 0.000179729
-8.89244 1.93916e-22 0.000182452
-8.85471 -1.06364e-22 0.000185229
-8.81702 2.61145e-22 0.00018806
-8.77936 -1.58678e-22 0.000190947
-8.74172 -6.87883e-23 0.000193892
-8.70412 2.02978e-22 0.000196896
-8.66654 -1.57576e-22 0.00019996
-8.62899 1.43754e-22 0.000203085
-8.59146 -6.14078e-23 0.000206275
-8.55397 1.57492e-22 0.000209529
-8.5165 3.64435e-22 0.000212849
-8.47906 2.30774e-22 0.000216238
-8.44165 -7.69321e-22 0.000219698
-8.40426 -1.52528e-22 0.000223228
-8.3669 -9.37256e-23 0.000226833
-8.32956 2.67257e-22 0.000230513
-8.29226 -4.47574e-22 0.000234271
-8.25497 3.01199e-22 0.000238108
-8.21772 -3.13225e-22 0.000242027
-8.18049 7.37009e-23 0.00024603
-8.14328 2.53101e-22 0.000250118
-8.1061 -5.01081e-22 0.000254295
-8.06895 -2.04845e-22 0.000258563
-8.03182 -1.35204e-22 0.000262923
-7.99471 1.66107e-22 0.00026738
-7.95763 1.51686e-22 0.000271934
-7.92058 -4.43795e-22 0.000276589
-7.88355 3.70906e-22 0.000281348
-7.84654 -3.09672e-22 0.000286214
-7.80955 3.20528e-22 0.000291188
-7.77259 -3.47493e-22 0.000296275
-7.73566 -1.49102e-21 0.000301478
-7.69874 -1.41245e-22 0.0003068
-7.66185 2.31323e-22 0.000312243
-7.62498 -1.841e-22 0.000317813
-7.58814 6.66888e-22 0.000323511
-7.55132 -2.65088e-22 0.000329343
-7.51452 -8.5567e-23 0.000335311
-7.47774 -3.96156e-22 0.00034142
-7.44099 -3.30287e-23 0.000347673
-7.40425 1.57207e-23 0.000354076
-7.36754 -3.96261e-23 0.000360632
-7.33085 -5.95001e-22 0.000367346
-7.29418 -1.25139e-21 0.000374222
-7.25754 -2.05471e-22 0.000381266
-7.22091 -1.61604e-22 0.000388483
-7.18431 2.39716e-23 0.000395877
-7.14772 1.68694e-22 0.000403455
-7.11116 -5.48777e-22 0.000411221
-7.07462 3.55976e-22 0.000419181
-7.0381 -3.17042e-23 0.000427343
-7.00159 -2.08073e-21 0.000435711
-6.96511 1.03937e-22 0.000444292
-6.92865 5.46328e-22 0.000453093
-6.89221 3.40787e-22 0.000462121
-6.85579 -1.38252e-22 0.000471383
-6.81938 -8.53348e-23 0.000480886
-6.783 1.04035e-21 0.000490639
-6.74664 8.15356e-22 0.000500649
-6.71029 1.71225e-22 0.000510925
-6.67397 -7.26591e-22 0.000521475
-6.63766 -3.57682e-24 0.000532309
-6.60137 -8.99583e-22 0.000543435
-6.5651 -1.9461e-22 0.000554865
-6.52885 6.32971e-22 0.000566606
-6.49262 -3.03076e-22 0.000578672
-6.4564 7.7856e-22 0.000591071
-6.42021 6.0482e-22 0.000603816
-6.38403 1.54056e-21 0.000616918
-6.34786 1.4122e-21 0.000630391
-6.31172 -1.03651e-22 0.000644246
-6.27559 -9.52795e-22 0.000658497
-6.23949 -2.0227e-22 0.000673158
-6.20339 -9.95312e-22 0.000688244
-6.16732 -1.32743e-21 0.000703769
-6.13126 -9.76644e-22 0.00071975
-6.09522 -1.42995e-21 0.000736203
-6.05919 -1.76018e-21 0.000753145
-6.02319 3.78809e-23 0.000770594
-5.9872 1.59419e-21 0.000788569
-5.95122 -3.12219e-22 0.000807089
-5.91526 -9.5348e-22 0.000826175
-5.87932 -4.5462e-22 0.000845847
-5.84339 1.91042e-21 0.000866128
-5.80748 -2.67877e-22 0.000887042
-5.77158 -2.24332e-21 0.000908612
-5.7357 6.46197e-21 0.000930865
-5.69984 4.0115e-22 0.000953825
-5.66399 -1.4702e-21 0.000977522
-5.62815 8.80512e-22 0.00100198
-5.59233 8.65615e-22 0.00102724
-5.55653 -6.52936e-21 0.00105333
-5.52074 2.48466e-21 0.00108027
-5.48497 8.63772e-23 0.00110812
-5.4492 3.47693e-21 0.00113689
-5.41346 1.77664e-21 0.00116664
-5.37773 -9.93288e-22 0.0011974
-5.34201 1.44493e-21 0.00122921
-5.30631 -6.14835e-21 0.00126212
-5.27062 -2.5966e-21 0.00129618
-5.23494 2.95899e-21 0.00133142
-5.19928 1.72396e-21 0.00136792
-5.16363 -2.48307e-21 0.00140572
-5.128 -1.07829e-21 0.00144487
-5.09237 -1.64999e-21 0.00148544
-5.05677 -9.66167e-22 0.00152749
-5.02117 1.85287e-21 0.00157108
-4.98559 2.93405e-21 0.0016163
-4.95002 3.83617e-21 0.0016632
-4.91446 -5.19318e-21 0.00171187
-4.87892 1.4309e-21 0.0017624
-4.84339 3.6214e-21 0.00181486
-4.80787 -2.68474e-21 0.00186935
-4.77237 3.02172e-21 0.00192597
-4.73687 -5.45414e-22 0.00198481
-4.70139 2.68247e-21 0.00204599
-4.66592 2.80845e-23 0.00210962
-4.63046 -5.88156e-21 0.00217583
-4.59502 -6.31033e-21 0.00224473
-4.55958 4.31217e-21 0.00231647
-4.52416 9.07485e-21 0.00239119
-4.48875 -2.15521e-21 0.00246905
-4.45335 -5.19308e-21 0.0025502
-4.41797 1.28141e-21 0.00263481
-4.38259 1.39365e-21 0.00272308
-4.34722 -4.66833e-21 0.00281519
-4.31187 -2.64272e-21 0.00291135
-4.27653 -2.7732e-21 0.00301179
-4.24119 -2.292e-20 0.00311673
-4.20587 8.07738e-21 0.00322643
-4.17056 1.44064e-20 0.00334115
-4.13526 3.93688e-21 0.00346117
-4.09997 -1.08124e-20 0.00358681
-4.06469 2.79838e-21 0.00371838
-4.02942 6.63823e-21 0.00385623
-3.99416 -2.77057e-21 0.00400074
-3.95891 1.74124e-21 0.00415229
-3.92367 5.78612e-21 0.00431132
-3.88844 -9.2219e-21 0.00447829
-3.85322 -1.31034e-20 0.00465368
-3.81801 2.21392e-20 0.00483801
-3.7828 -3.0752e-21 0.00503187
-3.74761 -2.12393e-21 0.00523585
-3.71243 1.32671e-20 0.00545061
-3.67726 3.16692e-20 0.00567686
-3.64209 2.59529e-20 0.00591536
-3.60694 -2.20937e-21 0.00616694
-3.57179 1.69767e-20 0.00643248
-3.53665 -7.29128e-21 0.00671296
-3.50152 -3.14457e-20 0.00700941
-3.4664 -1.32329e-20 0.00732296
-3.43129 1.64562e-20 0.00765485
-3.39619 -1.8674e-20 0.00800641
-3.36109 -1.7322e-20 0.00837909
-3.32601 5.33933e-21 0.00877447
-3.29093 -5.50769e-21 0.00919428
-3.25586 2.67965e-20 0.0096404
-3.2208 -4.13802e-20 0.0101149
-3.18574 1.14903e-20 0.01062
-3.1507 -3.65382e-20 0.0111582
-3.11566 -2.55279e-20 0.0117322
-3.08063 -3.12802e-20 0.012345
-3.0456 2.32083e-20 0.0129999
-3.01059 -1.73141e-20 0.0137004
-2.97558 8.56048e-20 0.0144506
-2.94058 -1.07321e-20 0.015255
-2.90558 -5.48258e-20 0.0161183
-2.87059 9.54777e-20 0.0170461
-2.83561 -1.2663e-20 0.0180444
-2.80064 -8.28011e-20 0.0191199
-2.76567 5.34092e-20 0.0202802
-2.73071 8.42194e-20 0.0215338
-2.69576 4.20935e-20 0.02289
-2.66081 -8.37284e-20 0.0243594
-2.62587 -1.45153e-19 0.0259542
-2.59094 7.41618e-20 0.0276878
-2.55601 -5.07507e-20 0.0295755
-2.52109 2.10835e-19 0.0316347
-2.48617 -7.5004e-20 0.0338853
-2.45126 -2.80289e-19 0.0363499
-2.41636 5.06914e-19 0.0390544
-2.38146 -1.78049e-19 0.0420287
-2.34657 -7.72607e-20 0.0453072
-2.31168 5.13803e-20 0.0489296
-2.2768 -3.13267e-19 0.0529425
-2.24192 -2.46622e-19 0.0573997
-2.20705 5.55903e-21 0.0623648
-2.17219 -7.33718e-19 0.0679122
-2.13733 -1.32125e-20 0.0741305
-2.10247 -6.56332e-19 0.0811246
-2.06762 -2.24905e-19 0.0890202
-2.03278 -1.03058e-18 0.0979687
-1.99794 5.29932e-19 0.108153
-1.9631 7.6443e-19 0.119798
-1.92827 -7.65602e-19 0.133176
-1.89345 1.04242e-18 0.148628
-1.85862 4.09297e-18 0.16658
-1.82381 -2.98397e-18 0.187565
-1.78899 1.24798e-19 0.212268
-1.75419 -7.11826e-19 0.241568
-1.71938 -7.76007e-19 0.276612
-1.68458 -3.81541e-19 0.318919
-1.64979 4.964e-18 0.370529
-1.61499 -1.98015e-17 0.43423
-1.58021 -1.82075e-18 0.51391
-1.54542 -7.50627e-18 0.615103
-1.51064 2.74837e-18 0.745897
-1.47586 -4.45012e-18 0.918453
-1.44109 -6.125e-18 1.15169
-1.40632 -2.13922e-17 1.47622
-1.37155 3.57079e-17 1.94404
-1.33679 -1.72946e-16 2.64857
-1.30203 2.00594e-16 3.76996
-1.26727 -1.19928e-16 5.68652
-1.23251 -2.4073e-16 9.27776
-1.19776 1.40906e-15 16.8043
-1.16301 1.3998e-15 33.864
-1.12827 1.93068e-16 61.0041
-1.09352 -2.85225e-17 53.5311
-1.05878 -2.14001e-15 28.5547
-1.02405 -4.62339e-16 15.606
-0.989309 -3.04326e-16 9.56382
-0.954576 1.94652e-16 6.44255
-0.919844 -2.74759e-16 4.65462
-0.885115 1.19379e-17 3.54284
-0.850388 2.76246e-17 2.80623
-0.815663 2.64355e-17 2.29343
-0.78094 1.69237e-18 1.92215
-0.746219 -4.9672e-17 1.64468
-0.711499 2.38027e-18 1.43189
-0.676781 3.81311e-17 1.26516
-0.642065 1.17134e-17 1.13218
-0.60735 5.20254e-19 1.02453
-0.572637 -7.8485e-20 0.93628
-0.537925 -3.55933e-19 0.863185
-0.503214 2.1288e-17 0.802124
-0.468504 1.60738e-18 0.750769
-0.433796 2.40894e-17 0.707352
-0.399089 1.49101e-18 0.670518
-0.364382 -8.28089e-19 0.639213
-0.329676 1.57943e-17 0.612609
-0.294972 -8.55128e-18 0.590054
-0.260267 -1.04e-19 0.571031
-0.225564 -6.45685e-18 0.555127
-0.190861 -4.14141e-18 0.542015
-0.156158 4.43319e-18 0.531439
-0.121456 4.401e-19 0.523198
-0.0867541 -2.15215e-19 0.517143
-0.0520524 -9.21639e-21 0.513163
-0.0173508 1.90713e-20 0.511191
0.0173508 -4.51821e-20 0.511191
0.0520524 2.2282e-19 0.513163
0.0867541 1.1758e-21 0.517143
0.121456 1.35348e-19 0.523198
0.156158 4.01719e-18 0.531439
0.190861 -4.14427e-18 0.542015
0.225564 -7.91577e-18 0.555127
0.260267 1.25624e-18 0.571031
0.294972 -6.92227e-18 0.590054
0.329676 1.57879e-17 0.612609
0.364382 1.18143e-18 0.639213
0.399089 9.71673e-19 0.670518
0.433796 3.32532e-17 0.707352
0.468504 -8.00656e-21 0.750769
0.503214 1.87295e-17 0.802124
0.537925 -2.37661e-19 0.863185
0.572637 -6.41058e-18 0.93628
0.60735 -4.50201e-18 1.02453
0.642065 7.61554e-18 1.13218
0.676781 3.56781e-17 1.26516
0.711499 -4.60393e-17 1.43189
0.746219 -3.33874e-17 1.64468
0.78094 3.44515e-17 1.92215
0.815663 4.03998e-17 2.29343
0.850388 5.67625e-18 2.80623
0.885115 8.53791e-17 3.54284
0.919844 -3.36579e-16 4.65462
0.954576 -1.95611e-16 6.44255
0.989309 -2.22147e-16 9.56382
1.02405 2.25687e-17 15.606
1.05878 -3.02293e-15 28.5547
1.09352 1.25508e-16 53.5311
1.12827 -1.8805e-15 61.0041
1.16301 2.46817e-15 33.864
1.19776 8.0321e-16 16.8043
1.23251 -5.28552e-16 9.27776
1.26727 -1.50488e-16 5.68652
1.30203 5.87056e-18 3.76996
1.33679 -5.60275e-17 2.64857
1.37155 -2.19946e-18 1.94404
1.40632 -1.76778e-17 1.47622
1.44109 -3.59205e-17 1.15169
1.47586 8.30331e-18 0.918453
1.51064 -2.25935e-18 0.745897
1.54542 1.35763e-17 0.615103
1.58021 3.83561e-18 0.51391
1.61499 -1.48033e-17 0.43423
1.64979 -8.82436e-19 0.370529
1.68458 2.20733e-18 0.318919
1.71938 4.25415e-19 0.276612
1.75419 1.46954e-18 0.241568
1.78899 -6.11208e-19 0.212268
1.82381 2.22748e-18 0.187565
1.85862 8.28093e-19 0.16658
1.89345 3.44474e-18 0.148628
1.92827 2.67942e-19 0.133176
1.9631 -2.36853e-18 0.119798
1.99794 1.59656e-18 0.108153
2.03278 -6.27705e-19 0.0979687
2.06762 8.69897e-20 0.0890202
2.10247 -5.40474e-19 0.0811246
2.13733 -1.33755e-19 0.0741305
2.17219 -1.13519e-18 0.0679122
2.20705 -1.46727e-19 0.0623648
2.24192 -2.13291e-19 0.0573997
2.2768 -6.45205e-20 0.0529425
2.31168 2.0175e-19 0.0489296
2.34657 3.8876e-19 0.0453072
2.38146 3.95566e-19 0.0420287
2.41636 1.87305e-19 0.0390544
2.45126 -2.83641e-19 0.0363499
2.48617 1.43466e-19 0.0338853
2.52109 -6.55102e-20 0.0316347
2.55601 1.36467e-20 0.0295755
2.59094 4.33908e-20 0.0276878
2.62587 8.29634e-20 0.0259542
2.66081 6.29113e-20 0.0243594
2.69576 1.55333e-19 0.02289
2.73071 2.32997e-20 0.0215338
2.76567 5.99599e-20 0.0202802
2.80064 9.22077e-20 0.0191199
2.83561 -1.0249e-19 0.0180444
2.87059 4.3302e-20 0.0170461
2.90558 -3.53395e-20 0.0161183
2.94058 -6.53402e-20 0.015255
2.97558 5.49107e-20 0.0144506
3.01059 -3.30179e-20 0.0137004
3.0456 -1.01007e-19 0.0129999
3.08063 -9.54543e-21 0.012345
3.11566 -3.90763e-21 0.0117322
3.1507 4.84616e-20 0.0111582
3.18574 9.44876e-20 0.01062
3.2208 -4.28654e-21 0.0101149
3.25586 -3.70271e-20 0.0096404
3.29093 -4.86273e-20 0.00919428
3.32601 1.0722e-20 0.00877447
3.36109 -2.24651e-20 0.00837909
3.39619 -1.72181e-20 0.00800641
3.43129 6.55906e-20 0.00765485
3.4664 -4.0886e-21 0.00732296
3.50152 2.47727e-20 0.00700941
3.53665 2.96693e-20 0.00671296
3.57179 -1.73328e-20 0.00643248
3.60694 1.91095e-20 0.00616694
3.64209 9.16884e-21 0.00591536
3.67726 -3.43389e-20 0.00567686
3.71243 3.50022e-20 0.00545061
3.74761 1.25753e-20 0.00523585
3.7828 -1.01974e-20 0.00503187
3.81801 1.67759e-20 0.00483801
3.85322 5.85651e-21 0.00465368
3.88844 2.68703e-21 0.00447829
3.92367 1.27145e-21 0.00431132
3.95891 3.06283e-21 0.00415229
3.99416 1.19457e-21 0.00400074
4.02942 4.62805e-21 0.00385623
4.06469 -5.80305e-21 0.00371838
4.09997 -1.82617e-20 0.00358681
4.13526 -6.35615e-21 0.00346117
4.17056 1.20087e-21 0.00334115
4.20587 1.32333e-20 0.00322643
4.24119 -1.47136e-20 0.00311673
4.27653 3.34772e-21 0.00301179
4.31187 -3.5152e-22 0.00291135
4.34722 -2.1959e-21 0.00281519
4.38259 -7.66495e-21 0.00272308
4.41797 -2.0547e-20 0.00263481
4.45335 -4.68907e-22 0.0025502
4.48875 -3.16729e-21 0.00246905
4.52416 3.87592e-21 0.00239119
4.55958 -7.59894e-21 0.00231647
4.59502 -3.18715e-21 0.00224473
4.63046 1.31375e-21 0.00217583
4.66592 5.86665e-21 0.00210962
4.70139 -3.7378e-21 0.00204599
4.73687 -1.60154e-21 0.00198481
4.77237 2.81428e-21 0.00192597
4.80787 -1.03427e-21 0.00186935
4.84339 1.77521e-21 0.00181486
4.87892 1.69861e-21 0.0017624
4.91446 3.21287e-21 0.00171187
4.95002 -2.99781e-21 0.0016632
4.98559 -1.84424e-21 0.0016163
5.02117 -1.52387e-21 0.00157108
5.05677 4.72285e-21 0.00152749
5.09237 1.15552e-21 0.00148544
5.128 1.53252e-21 0.00144487
5.16363 2.01107e-21 0.00140572
5.19928 -1.55544e-21 0.00136792
5.23494 3.78818e-21 0.00133142
5.27062 -6.13699e-22 0.00129618
5.30631 1.52815e-21 0.00126212
5.34201 -3.06629e-21 0.00122921
5.37773 7.70249e-22 0.0011974
5.41346 3.1284e-21 0.00116664
5.4492 -1.24476e-21 0.00113689
5.48497 1.21662e-22 0.00110812
5.52074 1.86652e-21 0.00108027
5.55653 -2.09283e-21 0.00105333
5.59233 3.07624e-21 0.00102724
5.62815 -3.46777e-22 0.00100198
5.66399 3.30466e-21 0.000977522
5.69984 1.14583e-22 0.000953825
5.7357 -1.89424e-22 0.000930865
5.77158 2.16033e-22 0.000908612
5.80748 6.61449e-22 0.000887042
5.84339 2.19397e-21 0.000866128
5.87932 -1.47867e-22 0.000845847
5.91526 1.03733e-21 0.000826175
5.95122 -3.42512e-22 0.000807089
5.9872 -2.35046e-22 0.000788569
6.02319 -5.33167e-22 0.000770594
6.05919 -2.96258e-23 0.000753145
6.09522 -1.19316e-21 0.000736203
6.13126 2.66887e-22 0.00071975
6.16732 -1.2275e-21 0.000703769
6.20339 1.68957e-22 0.000688244
6.23949 -1.84363e-22 0.000673158
6.27559 8.33116e-22 0.000658497
6.31172 1.16115e-21 0.000644246
6.34786 6.04137e-22 0.000630391
6.38403 2.44401e-22 0.000616918
6.42021 -7.25816e-22 0.000603816
6.4564 -8.39255e-22 0.000591071
6.49262 9.27429e-22 0.000578672
6.52885 -6.79685e-22 0.000566606
6.5651 -1.84411e-21 0.000554865
6.60137 9.17552e-22 0.000543435
6.63766 -4.44836e-22 0.000532309
6.67397 5.08521e-22 0.000521475
6.71029 7.26623e-23 0.000510925
6.74664 5.82758e-22 0.000500649
6.783 -1.89218e-21 0.000490639
6.81938 9.70084e-23 0.000480886
6.85579 -2.47105e-22 0.000471383
6.89221 -2.60606e-22 0.000462121
6.92865 4.6433e-23 0.000453093
6.96511 8.82735e-23 0.000444292
7.00159 -1.48296e-21 0.000435711
7.0381 -7.18495e-22 0.000427343
7.07462 3.04805e-22 0.000419181
7.11116 3.00633e-23 0.000411221
7.14772 -2.8769e-22 0.000403455
7.18431 5.71464e-22 0.000395877
7.22091 -3.14737e-22 0.000388483
7.25754 1.30892e-22 0.000381266
7.29418 -3.16727e-22 0.000374222
7.33085 6.57961e-22 0.000367346
7.36754 6.73484e-23 0.000360632
7.40425 -3.7301e-22 0.000354076
7.44099 -2.31201e-22 0.000347673
7.47774 6.70753e-23 0.00034142
7.51452 -2.17084e-22 0.000335311
7.55132 5.13527e-22 0.000329343
7.58814 4.22206e-22 0.000323511
7.62498 4.08462e-22 0.000317813
7.66185 1.10153e-22 0.000312243
7.69874 -8.23707e-22 0.0003068
7.73566 -1.19181e-21 0.000301478
7.77259 -4.40873e-22 0.000296275
7.80955 -3.8402e-23 0.000291188
7.84654 6.37349e-22 0.000286214
7.88355 3.13488e-22 0.000281348
7.92058 5.99613e-23 0.000276589
7.95763 2.80149e-22 0.000271934
7.99471 -7.22682e-24 0.00026738
8.03182 2.64962e-23 0.000262923
8.06895 -3.34098e-22 0.000258563
8.1061 1.51067e-22 0.000254295
8.14328 -1.44612e-22 0.000250118
8.18049 3.63882e-22 0.00024603
8.21772 6.31019e-23 0.000242027
8.25497 2.88083e-22 0.000238108
8.29226 5.12204e-22 0.000234271
8.32956 -2.21619e-22 0.000230513
8.3669 7.75751e-23 0.000226833
8.40426 2.53266e-22 0.000223228
8.44165 -3.52605e-22 0.000219698
8.47906 -1.37329e-22 0.000216238
8.5165 1.93403e-24 0.000212849
8.55397 1.5743e-22 0.000209529
8.59146 7.1815e-23 0.000206275
8.62899 1.40992e-22 0.000203085
8.66654 -1.89222e-22 0.00019996
8.70412 -3.01514e-23 0.000196896
8.74172 -1.03978e-22 0.000193892
8.77936 -4.70472e-23 0.000190947
8.81702 1.48868e-23 0.00018806
8.85471 1.41819e-22 0.000185229
8.89244 3.78791e-22 0.000182452
8.93019 -1.05728e-23 0.000179729
8.96797 8.74734e-23 0.000177059
9.00578 4.74712e-23 0.000174439
9.04362 -3.28991e-23 0.000171869
9.08149 -9.5743e-23 0.000169347
9.11939 1.99188e-22 0.000166873
9.15732 1.50708e-22 0.000164445
9.19528 6.14219e-23 0.000162063
9.23327 7.17686e-23 0.000159725
9.2713 4.06959e-23 0.00015743
9.30935 -3.36833e-22 0.000155177
9.34744 1.54013e-22 0.000152966
9.38556 -6.47522e-24 0.000150795
9.42371 1.49615e-23 0.000148664
9.46189 1.50341e-24 0.000146571
9.50011 -2.10954e-23 0.000144516
9.53836 -3.7653e-23 0.000142497
9.57664 3.35765e-23 0.000140515
9.61496 7.72797e-25 0.000138568
9.65331 6.07219e-23 0.000136656
9.69169 -3.69618e-24 0.000134777
9.73011 1.62072e-23 0.000132932
9.76856 7.24721e-23 0.000131118
9.80704 1.0675e-22 0.000129337
9.84557 5.15823e-23 0.000127586
9.88412 2.28533e-23 0.000125865
9.92271 3.9054e-24 0.000124174
9.96134 -6.58674e-23 0.000122512
10 1.69096e-23 0.000120879
10.0387 -1.42747e-22 0.000119273
10.0774 -6.84095e-23 0.000117695
10.1162 4.2359e-24 0.000116143
10.155 9.26414e-23 0.000114617
10.1939 5.05154e-23 0.000113116
10.2328 -1.14772e-22 0.000111641
10.2717 8.09666e-23 0.00011019
10.3106 6.03004e-23 0.000108763
10.3496 -2.11763e-23 0.00010736
10.3887 1.47079e-22 0.000105979
10.4278 3.08342e-23 0.000104622
10.4669 9.84814e-23 0.000103286
10.506 1.15636e-22 0.000101972
10.5452 5.53982e-23 0.000100679
10.5845 -1.25616e-22 9.94069e-05
10.6238 -2.32629e-23 9.81552e-05
10.6631 -2.53031e-22 9.69234e-05
10.7024 2.74168e-23 9.57113e-05
10.7418 -5.69187e-23 9.45183e-05
10.7813 1.6184e-22 9.33442e-05
10.8208 -3.59458e-23 9.21885e-05
10.8603 2.41816e-23 9.10508e-05
10.8999 1.16943e-22 8.99309e-05
10.9395 -1.45071e-23 8.88285e-05
10.9792 -8.25256e-23 8.7743e-05
11.0189 5.50578e-23 8.66743e-05
11.0586 4.62025e-23 8.5622e-05
11.0984 -4.44118e-23 8.45858e-05
11.1383 -8.1787e-23 8.35654e-05
11.1781 -6.30898e-23 8.25605e-05
11.2181 -1.11934e-24 8.15708e-05
11.2581 -1.23213e-22 8.0596e-05
11.2981 -4.75477e-23 7.96358e-05
11.3381 -1.142e-23 7.869e-05
11.3783 -8.17637e-23 7.77583e-05
11.4184 1.11848e-22 7.68404e-05
11.4587 -4.48071e-23 7.59361e-05
11.4989 -2.43623e-23 7.50451e-05
11.5392 2.39818e-24 7.41672e-05
11.5796 -3.04034e-23 7.33022e-05
11.62 -1.53914e-23 7.24498e-05
11.6605 -1.05085e-22 7.16097e-05
11.701 -2.61267e-23 7.07818e-05
11.7415 1.15637e-23 6.99658e-05
11.7822 5.20678e-23 6.91615e-05
11.8228 6.60293e-24 6.83688e-05
11.8636 -7.51408e-23 6.75874e-05
11.9043 -5.3171e-23 6.6817e-05
11.9452 -7.37005e-23 6.60576e-05
11.986 -5.74861e-23 6.53089e-05
12.027 -3.36072e-23 6.45707e-05
12.068 -3.15291e-24 6.38428e-05
12.109 6.53038e-23 6.31252e-05
12.1501 -4.61731e-24 6.24174e-05
12.1913 5.50442e-23 6.17195e-05
12.2325 -5.41328e-23 6.10313e-05
12.2738 -4.72053e-23 6.03525e-05
12.3151 3.06089e-23 5.9683e-05
12.3565 2.22559e-24 5.90226e-05
12.3979 -5.33896e-23 5.83713e-05
12.4394 1.41878e-24 5.77287e-05
12.481 7.9358e-23 5.70949e-05
12.5226 -4.72159e-24 5.64696e-05
12.5643 -4.3666e-23 5.58527e-05
12.6061 -2.77429e-23 5.5244e-05
12.6479 6.30958e-23 5.46435e-05
12.6898 5.28993e-23 5.40509e-05
12.7317 6.10509e-23 5.34662e-05
12.7737 4.71899e-23 5.28892e-05
12.8158 -3.19349e-23 5.23198e-05
12.8579 -4.00119e-24 5.17578e-05
12.9001 2.00614e-23 5.12032e-05
12.9424 3.53566e-23 5.06557e-05
12.9847 5.77956e-23 5.01154e-05
13.0271 -7.66673e-24 4.95821e-05
13.0696 3.99318e-23 4.90556e-05
13.1121 1.0503e-24 4.85359e-05
13.1547 5.72621e-23 4.80228e-05
13.1974 1.28691e-23 4.75162e-05
13.2402 -2.31614e-23 4.70161e-05
13.283 4.4558e-23 4.65223e-05
13.3259 -3.91134e-23 4.60348e-05
13.3689 7.2923e-24 4.55533e-05
13.4119 2.57503e-23 4.50779e-05
13.455 4.77166e-23 4.46084e-05
13.4982 7.99885e-23 4.41448e-05
13.5415 -1.59982e-23 4.36869e-05
13.5848 1.04893e-23 4.32346e-05
13.6283 9.60996e-24 4.2788e-05
13.6718 -1.88315e-23 4.23468e-05
13.7153 2.06657e-23 4.19109e-05
13.759 2.77308e-23 4.14804e-05
13.8028 -2.53579e-23 4.10552e-05
13.8466 4.18679e-23 4.0635e-05
13.8905 -2.49252e-23 4.022e-05
13.9345 -3.23789e-23 3.98099e-05
13.9786 6.63244e-24 3.94047e-05
14.0227 -6.39812e-24 3.90044e-05
14.067 -1.81712e-23 3.86088e-05
14.1113 2.22098e-24 3.82179e-05
14.1558 3.29216e-23 3.78316e-05
14.2003 -3.91693e-24 3.74498e-05
14.2449 -1.59155e-23 3.70726e-05
14.2896 -6.74142e-24 3.66997e-05
14.3344 -8.44065e-25 3.63312e-05
14.3793 3.70129e-23 3.59669e-05
14.4243 8.18691e-25 3.56069e-05
14.4693 -3.68185e-23 3.5251e-05
14.5145 3.12369e-23 3.48992e-05
14.5598 -3.40213e-25 3.45514e-05
14.6052 1.49763e-24 3.42076e-05
14.6506 1.76628e-23 3.38677e-05
14.6962 -1.59145e-23 3.35316e-05
14.7419 2.90267e-24 3.31993e-05
14.7877 -5.06223e-24 3.28707e-05
14.8336 -5.66761e-24 3.25459e-05
14.8796 1.97086e-23 3.22246e-05
14.9257 -2.40415e-23 3.19069e-05
14.9719 -1.28511e-23 3.15928e-05
15.0182 1.05708e-23 3.12821e-05
15.0647 3.45875e-24 3.09748e-05
15.1112 1.41004e-23 3.06708e-05
15.1579 6.50792e-24 3.03702e-05
15.2047 2.70417e-23 3.00729e-05
15.2516 2.14235e-23 2.97787e-05
15.2986 2.4225e-23 2.94878e-05
15.3458 6.89041e-24 2.92e-05
15.393 -7.0652e-24 2.89152e-05
15.4404 6.42086e-24 2.86335e-05
15.488 1.56316e-23 2.83548e-05
15.5356 1.85567e-23 2.8079e-05
15.5834 -6.34611e-24 2.78061e-05
15.6313 -1.93824e-24 2.75361e-05
15.6794 1.68608e-23 2.72689e-05
15.7276 1.82262e-23 2.70045e-05
15.7759 1.47967e-24 2.67428e-05
15.8243 -8.65612e-24 2.64839e-05
15.873 1.51581e-23 2.62276e-05
15.9217 -3.18961e-24 2.59739e-05
15.9706 -2.70137e-23 2.57228e-05
16.0197 1.92166e-23 2.54743e-05
16.0689 -8.41345e-24 2.52282e-05
16.1182 8.36172e-24 2.49847e-05
16.1677 1.7095e-24 2.47436e-05
16.2174 5.02758e-24 2.45049e-05
16.2672 -1.19766e-23 2.42685e-05
16.3172 -2.28471e-23 2.40345e-05
16.3674 6.09212e-24 2.38028e-05
16.4177 -5.31527e-24 2.35734e-05
16.4682 -1.28912e-23 2.33462e-05
16.5189 -4.44673e-24 2.31212e-05
16.5697 -1.84795e-23 2.28984e-05
16.6208 2.01341e-23 2.26777e-05
16.672 1.24851e-23 2.24591e-05
16.7234 3.31985e-23 2.22426e-05
16.775 -2.75379e-23 2.20281e-05
16.8268 -3.17975e-23 2.18157e-05
16.8787 -4.47805e-24 2.16053e-05
16.9309 -1.86693e-23 2.13968e-05
16.9833 -7.17895e-24 2.11902e-05
17.0359 -1.16956e-23 2.09855e-05
17.0887 -2.1977e-23 2.07827e-05
17.1418 8.39446e-24 2.05818e-05
17.195 -5.4162e-24 2.03826e-05
17.2485 -2.45091e-24 2.01853e-05
17.3022 7.087e-25 1.99897e-05
17.3562 -1.14322e-23 1.97958e-05
17.4104 5.33993e-24 1.96037e-05
17.4648 6.5197e-24 1.94132e-05
17.5195 6.77059e-24 1.92243e-05
17.5744 -1.68548e-24 1.90371e-05
17.6296 -4.97777e-24 1.88515e-05
17.6851 -1.61949e-23 1.86675e-05
17.7408 -6.34815e-24 1.8485e-05
17.7969 5.04153e-24 1.8304e-05
17.8532 5.65934e-24 1.81245e-05
17.9098 -3.13564e-24 1.79465e-05
17.9667 -1.35052e-23 1.77699e-05
18.0239 -1.30722e-23 1.75947e-05
18.0815 9.36528e-24 1.7421e-05
18.1393 -1.31583e-23 1.72486e-05
18.1975 1.32707e-23 1.70775e-05
18.256 8.56114e-24 1.69077e-05
18.3149 7.31035e-24 1.67393e-05
18.3742 -2.92758e-24 1.65721e-05
18.4338 3.50082e-24 1.64061e-05
18.4938 -1.38243e-24 1.62413e-05
18.5542 -3.69286e-24 1.60777e-05
18.615 1.36428e-23 1.59153e-05
18.6762 2.03657e-24 1.5754e-05
18.7379 -7.75023e-24 1.55938e-05
18.8 1.16552e-23 1.54347e-05
18.8625 -6.77036e-24 1.52766e-05
18.9255 6.14353e-24 1.51195e-05
18.9891 -1.08712e-23 1.49635e-05
19.0531 -6.90789e-24 1.48083e-05
19.1177 1.13695e-23 1.46541e-05
19.1828 4.34937e-24 1.45008e-05
19.2484 -1.22969e-24 1.43484e-05
19.3147 -7.68823e-24 1.41967e-05
19.3816 1.91927e-24 1.40459e-05
19.4491 -6.49865e-24 1.38958e-05
19.5173 -3.83398e-24 1.37464e-05
19.5862 -4.81226e-24 1.35978e-05
19.6558 1.21443e-23 1.34497e-05
19.7262 7.92413e-24 1.33022e-05
19.7974 -5.29456e-24 1.31553e-05
19.8694 -8.94925e-25 1.30088e-05
19.9423 1.1392e-24 1.28628e-05
20.0162 -1.21309e-24 1.27172e-05
20.091 -3.52043e-24 1.25719e-05
20.1669 -3.05589e-24 1.24268e-05
20.244 -3.87323e-24 1.22819e-05
20.3222 -4.58012e-24 1.21371e-05
20.4016 5.22194e-25 1.19923e-05
20.4825 -4.6773e-24 1.18474e-05
20.5648 2.90417e-24 1.17023e-05
20.6487 -6.88144e-24 1.15568e-05
20.7344 6.19871e-25 1.14109e-05
20.8219 -9.43639e-25 1.12643e-05
20.9115 9.12418e-26 1.11169e-05
21.0034 -2.12867e-24 1.09684e-05
21.0979 4.05128e-25 1.08185e-05
21.1952 1.90249e-24 1.0667e-05
21.2959 2.62666e-25 1.05132e-05
21.4004 1.04473e-25 1.03569e-05
21.5093 1.55107e-24 1.01971e-05
21.6237 -3.13446e-24 1.00329e-05
21.7448 1.84746e-24 9.86297e-06
21.8747 -1.7061e-24 9.68509e-06
22.0165 -5.77103e-24 9.49566e-06
22.1768 -2.61851e-24 9.28758e-06
22.3723 3.29241e-24 9.04209e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.125Nc1Quantum/iFpTwoLoop.txt <==
-22.3723 2.25642e-21 9.03954e-06
-22.1768 1.13816e-21 9.28527e-06
-22.0165 4.51595e-22 9.49302e-06
-21.8747 4.58112e-21 9.68259e-06
-21.7448 -2.94562e-22 9.86019e-06
-21.6237 -1.38754e-21 1.00302e-05
-21.5093 -9.15692e-21 1.01942e-05
-21.4004 2.55631e-21 1.0354e-05
-21.2959 5.82707e-21 1.05102e-05
-21.1952 1.7184e-21 1.0664e-05
-21.0979 -8.3285e-21 1.08153e-05
-21.0034 -1.30625e-20 1.09652e-05
-20.9115 8.71955e-22 1.11135e-05
-20.8219 1.04239e-20 1.12609e-05
-20.7344 1.30344e-20 1.14072e-05
-20.6487 1.10086e-20 1.15531e-05
-20.5648 -3.44502e-21 1.16983e-05
-20.4825 -4.73206e-21 1.18435e-05
-20.4016 -9.65296e-21 1.19884e-05
-20.3222 -6.0323e-21 1.21334e-05
-20.244 4.09304e-22 1.22781e-05
-20.1669 1.1127e-20 1.24229e-05
-20.091 1.90063e-20 1.25677e-05
-20.0162 1.15746e-20 1.27132e-05
-19.9423 4.10795e-21 1.28587e-05
-19.8694 -3.44803e-21 1.30047e-05
-19.7974 -1.2469e-20 1.31509e-05
-19.7262 -5.97415e-21 1.32979e-05
-19.6558 4.25919e-21 1.34452e-05
-19.5862 5.41417e-21 1.35932e-05
-19.5173 -4.08228e-21 1.37418e-05
-19.4491 1.23004e-21 1.38912e-05
-19.3816 1.03312e-20 1.40411e-05
-19.3147 8.56886e-21 1.41919e-05
-19.2484 2.90809e-21 1.43434e-05
-19.1828 5.28584e-21 1.44958e-05
-19.1177 4.55961e-21 1.46489e-05
-19.0531 -1.76806e-21 1.48032e-05
-18.9891 -5.09441e-21 1.49581e-05
-18.9255 -2.95858e-21 1.51142e-05
-18.8625 -2.4967e-21 1.52711e-05
-18.8 -1.941e-21 1.54292e-05
-18.7379 1.54387e-21 1.55881e-05
-18.6762 4.31339e-21 1.57483e-05
-18.615 4.6209e-21 1.59094e-05
-18.5542 6.44327e-21 1.60719e-05
-18.4938 5.00194e-21 1.62352e-05
-18.4338 2.4131e-21 1.64e-05
-18.3742 -3.71512e-21 1.65658e-05
-18.3149 -6.84935e-21 1.6733e-05
-18.256 -1.1242e-20 1.69012e-05
-18.1975 -3.37138e-22 1.7071e-05
-18.1393 1.61114e-20 1.72418e-05
-18.0815 1.52688e-20 1.74142e-05
-18.0239 -3.06873e-21 1.75878e-05
-17.9667 -1.49373e-20 1.77629e-05
-17.9098 -2.11529e-20 1.79393e-05
-17.8532 -2.72178e-20 1.81173e-05
-17.7969 -1.92896e-20 1.82965e-05
-17.7408 -4.75847e-22 1.84775e-05
-17.6851 -2.48618e-23 1.86598e-05
-17.6296 -4.56049e-21 1.88438e-05
-17.5744 -2.54428e-22 1.90292e-05
-17.5195 1.19759e-20 1.92164e-05
-17.4648 2.0605e-20 1.9405e-05
-17.4104 2.65679e-20 1.95955e-05
-17.3562 1.95753e-20 1.97874e-05
-17.3022 5.82073e-21 1.99812e-05
-17.2485 -3.96092e-21 2.01766e-05
-17.195 4.80353e-22 2.03739e-05
-17.1418 1.55915e-20 2.05728e-05
-17.0887 2.54117e-20 2.07737e-05
-17.0359 2.04734e-20 2.09762e-05
-16.9833 9.26868e-21 2.11809e-05
-16.9309 -2.84264e-21 2.13872e-05
-16.8787 -6.40176e-21 2.15957e-05
-16.8268 -7.33361e-21 2.18058e-05
-16.775 -1.88482e-21 2.20182e-05
-16.7234 2.15534e-22 2.22324e-05
-16.672 -2.17064e-21 2.24489e-05
-16.6208 -3.49776e-21 2.26671e-05
-16.5697 -5.94782e-21 2.28878e-05
-16.5189 -7.57524e-21 2.31103e-05
-16.4682 4.30794e-22 2.33353e-05
-16.4177 3.21882e-21 2.35622e-05
-16.3674 -2.03199e-21 2.37916e-05
-16.3172 -1.01511e-20 2.40229e-05
-16.2672 -1.48316e-20 2.42569e-05
-16.2174 -1.31603e-20 2.44929e-05
-16.1677 -7.01739e-21 2.47316e-05
-16.1182 -8.59762e-21 2.49724e-05
-16.0689 -1.07199e-20 2.52159e-05
-16.0197 -1.3813e-20 2.54616e-05
-15.9706 -1.94959e-20 2.571e-05
-15.9217 -2.28106e-20 2.59608e-05
-15.873 -1.90724e-20 2.62144e-05
-15.8243 -1.47329e-20 2.64703e-05
-15.7759 -5.05573e-21 2.67292e-05
-15.7276 -3.71089e-21 2.69905e-05
-15.6794 -8.9673e-21 2.72549e-05
-15.6313 -1.29867e-20 2.75217e-05
-15.5834 -2.45381e-21 2.77916e-05
-15.5356 1.46971e-20 2.80641e-05
-15.488 3.10689e-20 2.83398e-05
-15.4404 3.2241e-20 2.86181e-05
-15.393 2.21955e-20 2.88998e-05
-15.3458 5.38459e-21 2.91841e-05
-15.2986 -5.67846e-21 2.94718e-05
-15.2516 -1.43987e-20 2.97624e-05
-15.2047 -1.75848e-20 3.00564e-05
-15.1579 -1.51826e-20 3.03533e-05
-15.1112 -3.50077e-21 3.06538e-05
-15.0647 6.35436e-21 3.09573e-05
-15.0182 1.08635e-20 3.12645e-05
-14.9719 7.86677e-21 3.15747e-05
-14.9257 9.16854e-21 3.18888e-05
-14.8796 8.45205e-21 3.2206e-05
-14.8336 1.03788e-20 3.25272e-05
-14.7877 1.22448e-20 3.28515e-05
-14.7419 1.45342e-20 3.318e-05
-14.6962 1.6398e-20 3.35118e-05
-14.6506 2.04341e-20 3.38477e-05
-14.6052 6.6748e-21 3.41871e-05
-14.5598 -1.37445e-20 3.45308e-05
-14.5145 -2.51653e-20 3.4878e-05
-14.4693 -1.2775e-20 3.52297e-05
-14.4243 4.79519e-21 3.5585e-05
-14.3793 2.30069e-20 3.59449e-05
-14.3344 2.75924e-20 3.63086e-05
-14.2896 2.4113e-20 3.6677e-05
-14.2449 8.35552e-21 3.70492e-05
-14.2003 -9.31531e-21 3.74264e-05
-14.1558 -2.26525e-20 3.78075e-05
-14.1113 -2.4316e-20 3.81936e-05
-14.067 -1.38185e-20 3.85839e-05
-14.0227 -2.34407e-21 3.89793e-05
-13.9786 5.12032e-21 3.9379e-05
-13.9345 1.9147e-20 3.9784e-05
-13.8905 4.12084e-20 4.01934e-05
-13.8466 4.4683e-20 4.06082e-05
-13.8028 1.79756e-20 4.10277e-05
-13.759 -1.05531e-20 4.14527e-05
-13.7153 -1.59679e-20 4.18825e-05
-13.6718 9.18688e-22 4.23181e-05
-13.6283 1.43455e-20 4.27586e-05
-13.5848 2.55542e-20 4.3205e-05
-13.5415 2.80664e-20 4.36565e-05
-13.4982 1.95266e-20 4.41142e-05
-13.455 -2.83741e-21 4.4577e-05
-13.4119 -2.82197e-20 4.50462e-05
-13.3689 -4.16439e-20 4.55208e-05
-13.3259 -3.1271e-20 4.6002e-05
-13.283 -9.18722e-21 4.64887e-05
-13.2402 1.79907e-21 4.69822e-05
-13.1974 -4.47272e-21 4.74815e-05
-13.1547 -1.87865e-20 4.79877e-05
-13.1121 -2.81911e-20 4.84999e-05
-13.0696 -2.10332e-20 4.90193e-05
-13.0271 -1.85502e-20 4.95449e-05
-12.9847 -2.9668e-20 5.00779e-05
-12.9424 -4.62768e-20 5.06173e-05
-12.9001 -5.90868e-20 5.11643e-05
-12.8579 -5.5784e-20 5.1718e-05
-12.8158 -2.74317e-20 5.22795e-05
-12.7737 8.11417e-22 5.2848e-05
-12.7317 2.83148e-20 5.34246e-05
-12.6898 4.88165e-20 5.40082e-05
-12.6479 6.52133e-20 5.46004e-05
-12.6061 6.88737e-20 5.51998e-05
-12.5643 5.83999e-20 5.5808e-05
-12.5226 2.6243e-20 5.64238e-05
-12.481 -1.38129e-20 5.70487e-05
-12.4394 -3.68709e-20 5.76813e-05
-12.3979 -1.66866e-20 5.83234e-05
-12.3565 3.39375e-20 5.89735e-05
-12.3151 8.50977e-20 5.96333e-05
-12.2738 9.81154e-20 6.03016e-05
-12.2325 5.92151e-20 6.09798e-05
-12.1913 -1.27315e-20 6.16668e-05
-12.1501 -6.4965e-20 6.23641e-05
-12.109 -7.20456e-20 6.30705e-05
-12.068 -3.54925e-20 6.37876e-05
-12.027 1.23827e-20 6.4514e-05
-11.986 4.40446e-20 6.52516e-05
-11.9452 4.65533e-20 6.59989e-05
-11.9043 4.56035e-20 6.67576e-05
-11.8636 5.25326e-20 6.75265e-05
-11.8228 4.87598e-20 6.83072e-05
-11.7822 1.24381e-20 6.90984e-05
-11.7415 -2.42961e-20 6.99019e-05
-11.701 -4.40244e-20 7.07162e-05
-11.6605 -3.76896e-20 7.15434e-05
-11.62 -8.25843e-21 7.23818e-05
-11.5796 2.67831e-20 7.32334e-05
-11.5392 4.20988e-20 7.40967e-05
-11.4989 3.25979e-20 7.49737e-05
-11.4587 -9.08138e-21 7.58629e-05
-11.4184 -5.77463e-20 7.67663e-05
-11.3783 -9.31785e-20 7.76823e-05
-11.3381 -8.91057e-20 7.8613e-05
-11.2981 -5.56614e-20 7.95569e-05
-11.2581 -2.24519e-21 8.0516e-05
-11.2181 3.68532e-20 8.14888e-05
-11.1781 6.46819e-20 8.24774e-05
-11.1383 7.78895e-20 8.34802e-05
-11.0984 9.60605e-20 8.44995e-05
-11.0586 9.05257e-20 8.55335e-05
-11.0189 5.60996e-20 8.65846e-05
-10.9792 -1.57558e-20 8.7651e-05
-10.9395 -9.8548e-20 8.87352e-05
-10.8999 -1.60666e-19 8.98353e-05
-10.8603 -1.59431e-19 9.09539e-05
-10.8208 -1.13238e-19 9.2089e-05
-10.7813 -4.94973e-20 9.32433e-05
-10.7418 1.94145e-21 9.44149e-05
-10.7024 1.96179e-20 9.56064e-05
-10.6631 1.49824e-20 9.68158e-05
-10.6238 1.38104e-20 9.8046e-05
-10.5845 2.51101e-20 9.92949e-05
-10.5452 1.28778e-20 0.000100565
-10.506 -4.80113e-20 0.000101855
-10.4669 -1.17477e-19 0.000103168
-10.4278 -1.39299e-19 0.0001045
-10.3887 -8.70415e-20 0.000105856
-10.3496 1.98709e-20 0.000107234
-10.3106 1.06218e-19 0.000108635
-10.2717 1.36436e-19 0.000110059
-10.2328 9.66138e-20 0.000111507
-10.1939 8.88664e-21 0.000112979
-10.155 -5.30719e-20 0.000114478
-10.1162 -8.0157e-20 0.000116
-10.0774 -5.02926e-20 0.000117549
-10.0387 -4.33735e-20 0.000119124
-10 -5.22218e-20 0.000120728
-9.96134 -8.42046e-20 0.000122357
-9.92271 -1.14817e-19 0.000124017
-9.88412 -1.09299e-19 0.000125703
-9.84557 -5.18957e-20 0.000127421
-9.80704 -1.56651e-20 0.000129168
-9.76856 -2.87974e-21 0.000130947
-9.73011 -1.4196e-20 0.000132755
-9.69169 -2.94298e-20 0.000134598
-9.65331 -4.71332e-20 0.000136472
-9.61496 -4.78462e-20 0.000138381
-9.57664 -6.12151e-20 0.000140323
-9.53836 -6.35244e-20 0.000142302
-9.50011 -4.51096e-20 0.000144315
-9.46189 6.65891e-21 0.000146367
-9.42371 4.15062e-20 0.000148454
-9.38556 4.89229e-20 0.000150582
-9.34744 2.50305e-20 0.000152747
-9.30935 1.44252e-20 0.000154954
-9.2713 1.21891e-21 0.000157201
-9.23327 4.20521e-21 0.000159491
-9.19528 -1.60336e-20 0.000161823
-9.15732 -8.1221e-21 0.000164201
-9.11939 2.66164e-20 0.000166622
-9.08149 1.08297e-19 0.000169092
-9.04362 2.05211e-19 0.000171606
-9.00578 3.00604e-19 0.000174171
-8.96797 2.82107e-19 0.000176784
-8.93019 1.92898e-19 0.000179449
-8.89244 5.89129e-20 0.000182165
-8.85471 -3.03046e-20 0.000184936
-8.81702 -1.4572e-19 0.000187758
-8.77936 -2.4056e-19 0.00019064
-8.74172 -3.04154e-19 0.000193576
-8.70412 -3.06635e-19 0.000196573
-8.66654 -2.84408e-19 0.000199628
-8.62899 -2.47222e-19 0.000202748
-8.59146 -2.3341e-19 0.000205927
-8.55397 -1.98978e-19 0.000209174
-8.5165 -1.33885e-19 0.000212485
-8.47906 -5.1392e-20 0.000215866
-8.44165 4.78124e-20 0.000219315
-8.40426 6.54813e-20 0.000222838
-8.3669 -1.21107e-20 0.000226431
-8.32956 -1.2641e-19 0.000230103
-8.29226 -1.92623e-19 0.000233849
-8.25497 -1.7959e-19 0.000237677
-8.21772 -1.30014e-19 0.000241583
-8.18049 -2.69184e-20 0.000245576
-8.14328 5.74418e-20 0.000249652
-8.1061 2.08272e-20 0.000253819
-8.06895 -1.16934e-19 0.000258072
-8.03182 -2.73016e-19 0.000262422
-7.99471 -3.44937e-19 0.000266863
-7.95763 -2.29841e-19 0.000271406
-7.92058 -1.14164e-19 0.000276046
-7.88355 -5.94647e-21 0.000280793
-7.84654 -4.03692e-20 0.000285641
-7.80955 -6.53814e-20 0.000290603
-7.77259 -3.90585e-20 0.000295672
-7.73566 9.36879e-20 0.000300861
-7.69874 1.94281e-19 0.000306164
-7.66185 2.01932e-19 0.000311593
-7.62498 6.17069e-20 0.000317142
-7.58814 -5.72894e-20 0.000322825
-7.55132 -1.93092e-19 0.000328635
-7.51452 -2.24995e-19 0.000334586
-7.47774 -1.36426e-19 0.000340672
-7.44099 1.21145e-19 0.000346908
-7.40425 3.24926e-19 0.000353287
-7.36754 4.39708e-19 0.000359823
-7.33085 3.81803e-19 0.000366512
-7.29418 2.21957e-19 0.000373368
-7.25754 1.40481e-20 0.000380385
-7.22091 -1.8676e-19 0.000387579
-7.18431 -5.07376e-19 0.000394944
-7.14772 -8.6287e-19 0.000402498
-7.11116 -1.02431e-18 0.000410234
-7.07462 -8.22977e-19 0.000418169
-7.0381 -2.93534e-19 0.000426297
-7.00159 3.89813e-19 0.000434638
-6.96511 8.39722e-19 0.000443184
-6.92865 9.92725e-19 0.000451956
-6.89221 8.48748e-19 0.000460946
-6.85579 6.11427e-19 0.000470177
-6.81938 2.39955e-19 0.000479641
-6.783 -2.28738e-19 0.00048936
-6.74664 -6.14581e-19 0.000499327
-6.71029 -7.54064e-19 0.000509567
-6.67397 -8.16441e-19 0.000520072
-6.63766 -7.40867e-19 0.000530867
-6.60137 -4.61242e-19 0.000541944
-6.5651 -6.5163e-20 0.000553332
-6.52885 2.40361e-19 0.000565021
-6.49262 4.23815e-19 0.000577042
-6.4564 4.5296e-19 0.000589384
-6.42021 2.73453e-19 0.000602082
-6.38403 -1.96305e-19 0.000615123
-6.34786 -6.17698e-19 0.000628544
-6.31172 -8.7006e-19 0.000642334
-6.27559 -8.2244e-19 0.00065653
-6.23949 -5.28602e-19 0.000671121
-6.20339 -1.02659e-20 0.000686147
-6.16732 4.01085e-19 0.000701597
-6.13126 5.53924e-19 0.000717514
-6.09522 4.73793e-19 0.000733886
-6.05919 3.59867e-19 0.000750759
-6.02319 3.35103e-19 0.000768121
-5.9872 6.25692e-19 0.000786021
-5.95122 9.27642e-19 0.000804447
-5.91526 1.0715e-18 0.000823452
-5.87932 8.34374e-19 0.000843023
-5.84339 2.65756e-19 0.000863217
-5.80748 -3.99315e-19 0.000884023
-5.77158 -4.20496e-19 0.000905499
-5.7357 -2.644e-19 0.000927634
-5.69984 8.57339e-20 0.000950493
-5.66399 3.15811e-19 0.000974063
-5.62815 6.06852e-19 0.000998416
-5.59233 8.89252e-19 0.00102354
-5.55653 8.8004e-19 0.0010495
-5.52074 3.01838e-19 0.0010763
-5.48497 -5.72223e-19 0.00110402
-5.4492 -8.4355e-19 0.00113264
-5.41346 -7.40861e-19 0.00116224
-5.37773 -2.02766e-19 0.00119283
-5.34201 3.98863e-19 0.00122449
-5.30631 6.22405e-19 0.00125722
-5.27062 9.05595e-19 0.00129112
-5.23494 6.75768e-19 0.00132617
-5.19928 2.8789e-19 0.00136249
-5.16363 -7.74037e-19 0.00140007
-5.128 -1.71989e-18 0.00143904
-5.09237 -2.20452e-18 0.00147938
-5.05677 -2.31172e-18 0.00152123
-5.02117 -2.36675e-18 0.00156458
-4.98559 -1.65188e-18 0.00160958
-4.95002 -2.35483e-19 0.00165623
-4.91446 1.29818e-18 0.00170467
-4.87892 2.48556e-18 0.00175492
-4.84339 4.04916e-18 0.00180714
-4.80787 4.33828e-18 0.00186134
-4.77237 4.15754e-18 0.0019177
-4.73687 2.67885e-18 0.00197623
-4.70139 1.02351e-18 0.00203715
-4.66592 -1.072e-18 0.00210046
-4.63046 -6.75668e-19 0.00216639
-4.59502 4.9127e-19 0.00223497
-4.55958 1.43284e-18 0.00230643
-4.52416 1.54607e-18 0.00238082
-4.48875 -1.83642e-19 0.00245841
-4.45335 -1.91171e-18 0.00253923
-4.41797 -2.62551e-18 0.00262359
-4.38259 -2.72514e-18 0.00271155
-4.34722 -1.71762e-18 0.00280345
-4.31187 -1.11371e-18 0.00289934
-4.27653 3.34639e-19 0.00299962
-4.24119 2.69923e-18 0.00310437
-4.20587 5.11825e-18 0.00321401
-4.17056 7.48294e-18 0.00332865
-4.13526 9.7056e-18 0.00344877
-4.09997 9.94741e-18 0.00357452
-4.06469 8.2102e-18 0.00370642
-4.02942 4.92939e-18 0.00384467
-3.99416 1.59247e-18 0.00398987
-3.95891 -2.48708e-19 0.00414225
-3.92367 1.1252e-19 0.00430253
-3.88844 -5.07754e-19 0.004471
-3.85322 5.64256e-19 0.00464847
-3.81801 -7.03485e-20 0.00483534
-3.7828 2.79584e-18 0.00503258
-3.74761 3.54281e-18 0.00524068
-3.71243 8.20325e-19 0.00546085
-3.67726 -1.08747e-18 0.00569375
-3.64209 -1.12032e-18 0.00594088
-3.60694 2.69277e-18 0.00620319
-3.57179 2.89268e-18 0.00648262
-3.53665 1.30455e-18 0.0067806
-3.50152 1.14732e-19 0.0070998
-3.4664 -6.85111e-19 0.00744253
-3.43129 -2.59768e-18 0.00781271
-3.39619 -2.93136e-18 0.00821436
-3.36109 -3.99537e-18 0.0086539
-3.32601 -1.27055e-18 0.00913881
-3.29093 1.01154e-17 0.00968072
-3.25586 1.80266e-17 0.0102945
-3.2208 1.98841e-17 0.0110027
-3.18574 2.46222e-17 0.0118344
-3.1507 3.44518e-17 0.0128281
-3.11566 3.07012e-17 0.0140195
-3.08063 2.21527e-17 0.0154137
-3.0456 -4.52891e-19 0.0169183
-3.01059 -1.49167e-17 0.0183022
-2.97558 -2.34919e-17 0.0193026
-2.94058 -2.13924e-17 0.019867
-2.90558 -1.17957e-17 0.020188
-2.87059 -2.39825e-19 0.0204971
-2.83561 -5.48757e-18 0.0209265
-2.80064 6.49284e-18 0.0215252
-2.76567 2.1525e-17 0.0222978
-2.73071 2.13019e-17 0.0232392
-2.69576 3.31549e-18 0.0243408
-2.66081 6.51742e-18 0.0256008
-2.62587 1.13371e-17 0.0270181
-2.59094 -2.23856e-17 0.0285998
-2.55601 -2.90626e-17 0.0303524
-2.52109 -2.51352e-17 0.0322905
-2.48617 1.11838e-17 0.0344272
-2.45126 1.74406e-17 0.0367848
-2.41636 1.93721e-17 0.0393831
-2.38146 2.76531e-17 0.0422529
-2.34657 -2.32701e-17 0.0454223
-2.31168 -7.02155e-17 0.0489332
-2.2768 -6.71874e-17 0.0528249
-2.24192 -9.33305e-17 0.0571539
-2.20705 -4.84315e-17 0.0619755
-2.17219 3.42638e-17 0.0673671
-2.13733 1.44713e-18 0.073407
-2.10247 9.98312e-17 0.0802035
-2.06762 -6.82644e-17 0.0878694
-2.03278 5.86819e-18 0.0965593
-1.99794 -2.62136e-16 0.10644
-1.9631 -1.5822e-16 0.117737
-1.92827 -3.31586e-16 0.130702
-1.89345 -1.90103e-16 0.145678
-1.85862 -1.9067e-16 0.163059
-1.82381 1.68636e-16 0.183379
-1.78899 5.7377e-16 0.207276
-1.75419 6.24349e-16 0.235627
-1.71938 5.5008e-16 0.269515
-1.68458 7.95162e-16 0.310446
-1.64979 -7.09814e-16 0.360365
-1.61499 2.21094e-15 0.422035
-1.58021 -2.39906e-15 0.499198
-1.54542 -5.46082e-16 0.597335
-1.51064 2.08616e-15 0.724303
-1.47586 -1.89303e-15 0.892136
-1.44109 1.64372e-15 1.1193
-1.40632 1.90004e-14 1.4359
-1.37155 -1.23745e-14 1.89222
-1.33679 6.24074e-14 2.57758
-1.30203 8.81181e-15 3.65739
-1.26727 -2.14031e-13 5.45658
-1.23251 -5.1429e-13 8.63127
-1.19776 4.81617e-13 14.4426
-1.16301 -3.67011e-12 24.4105
-1.12827 4.07529e-14 35.9752
-1.09352 -8.8326e-12 39.1272
-1.05878 4.69501e-15 33.866
-1.02405 5.60364e-12 27.986
-0.989309 -1.9021e-12 23.3673
-0.954576 -5.75009e-13 18.9673
-0.919844 3.14688e-13 14.4007
-0.885115 1.26982e-13 10.3745
-0.850388 -8.76478e-14 7.40507
-0.815663 -1.26371e-13 5.40497
-0.78094 1.22315e-13 4.08519
-0.746219 -9.48805e-14 3.19985
-0.711499 1.92327e-15 2.58888
-0.676781 8.44764e-15 2.15316
-0.642065 2.60051e-14 1.83346
-0.60735 2.9854e-15 1.59216
-0.572637 -1.95339e-15 1.40625
-0.537925 -7.93956e-15 1.25984
-0.503214 -8.67181e-16 1.14305
-0.468504 4.80628e-15 1.04827
-0.433796 1.10025e-14 0.970917
-0.399089 8.52783e-15 0.906878
-0.364382 1.29324e-14 0.853955
-0.329676 5.70368e-15 0.809663
-0.294972 8.69598e-16 0.773003
-0.260267 -3.28972e-15 0.74228
-0.225564 -1.09335e-14 0.717197
-0.190861 -1.66028e-14 0.696418
-0.156158 -2.73004e-14 0.680162
-0.121456 -4.09469e-14 0.667149
-0.0867541 -5.32996e-14 0.658183
-0.0520524 -4.40167e-14 0.651537
-0.0173508 -3.59119e-14 0.649872
0.0173508 3.22989e-14 0.649872
0.0520524 4.3647e-14 0.651537
0.0867541 5.09243e-14 0.658183
0.121456 4.20218e-14 0.667149
0.156158 3.31307e-14 0.680162
0.190861 1.64118e-14 0.696418
0.225564 1.03186e-14 0.717197
0.260267 5.16757e-15 0.74228
0.294972 1.0396e-15 0.773003
0.329676 -5.35793e-15 0.809663
0.364382 -6.87936e-15 0.853955
0.399089 -1.33216e-14 0.906878
0.433796 -6.228e-15 0.970917
0.468504 -1.06607e-14 1.04827
0.503214 -7.39101e-16 1.14305
0.537925 8.26287e-15 1.25984
0.572637 9.69471e-15 1.40625
0.60735 -2.01271e-15 1.59216
0.642065 2.67353e-14 1.83346
0.676781 -2.47101e-14 2.15316
0.711499 4.82427e-14 2.58888
0.746219 1.91577e-14 3.19985
0.78094 2.50158e-14 4.08519
0.815663 1.36625e-13 5.40497
0.850388 2.70304e-13 7.40507
0.885115 1.97905e-13 10.3745
0.919844 -1.00467e-12 14.4007
0.954576 -5.50611e-13 18.9673
0.989309 8.98262e-13 23.3673
1.02405 1.42444e-12 27.986
1.05878 8.54681e-12 33.866
1.09352 -1.80362e-14 39.1272
1.12827 7.88551e-15 35.9752
1.16301 1.17284e-12 24.4105
1.19776 9.00253e-13 14.4426
1.23251 1.671e-13 8.63127
1.26727 -1.15673e-13 5.45658
1.30203 -4.63296e-14 3.65739
1.33679 -1.01186e-14 2.57758
1.37155 -1.93781e-14 1.89222
1.40632 7.54417e-15 1.4359
1.44109 2.14099e-15 1.1193
1.47586 -2.73905e-15 0.892136
1.51064 -4.39409e-15 0.724303
1.54542 2.32576e-15 0.597335
1.58021 7.65109e-16 0.499198
1.61499 -2.20686e-16 0.422035
1.64979 -1.69815e-15 0.360365
1.68458 2.72353e-16 0.310446
1.71938 -7.36019e-16 0.269515
1.75419 -1.53182e-16 0.235627
1.78899 -1.22143e-15 0.207276
1.82381 -3.04213e-17 0.183379
1.85862 9.32717e-17 0.163059
1.89345 4.86285e-16 0.145678
1.92827 2.10943e-16 0.130702
1.9631 3.32863e-16 0.117737
1.99794 2.06718e-16 0.10644
2.03278 1.19022e-16 0.0965593
2.06762 8.41431e-18 0.0878694
2.10247 6.93598e-18 0.0802035
2.13733 -1.23309e-16 0.073407
2.17219 4.1289e-17 0.0673671
2.20705 5.37846e-18 0.0619755
2.24192 1.07059e-16 0.0571539
2.2768 7.88395e-17 0.0528249
2.31168 4.95874e-17 0.0489332
2.34657 -6.08813e-18 0.0454223
2.38146 -1.85374e-17 0.0422529
2.41636 -2.42481e-17 0.0393831
2.45126 -1.5992e-17 0.0367848
2.48617 -2.78899e-17 0.0344272
2.52109 1.91743e-17 0.0322905
2.55601 3.11333e-17 0.0303524
2.59094 1.02694e-17 0.0285998
2.62587 -1.19208e-17 0.0270181
2.66081 -1.90114e-18 0.0256008
2.69576 -1.02804e-17 0.0243408
2.73071 -2.14638e-17 0.0232392
2.76567 -1.79601e-17 0.0222978
2.80064 -3.70408e-18 0.0215252
2.83561 -3.21706e-18 0.0209265
2.87059 8.53858e-18 0.0204971
2.90558 3.79546e-18 0.020188
2.94058 2.2508e-17 0.019867
2.97558 1.7015e-17 0.0193026
3.01059 1.97053e-17 0.0183022
3.0456 -2.46511e-18 0.0169183
3.08063 -1.89065e-17 0.0154137
3.11566 -3.36883e-17 0.0140195
3.1507 -3.15527e-17 0.0128281
3.18574 -2.54222e-17 0.0118344
3.2208 -2.01531e-17 0.0110027
3.25586 -1.83836e-17 0.0102945
3.29093 -9.61004e-18 0.00968072
3.32601 -1.89445e-18 0.00913881
3.36109 4.82847e-18 0.0086539
3.39619 2.05815e-18 0.00821436
3.43129 3.24408e-18 0.00781271
3.4664 7.77684e-19 0.00744253
3.50152 1.08842e-19 0.0070998
3.53665 -2.05038e-18 0.0067806
3.57179 -3.88747e-18 0.00648262
3.60694 -1.94047e-18 0.00620319
3.64209 -3.96626e-19 0.00594088
3.67726 1.36893e-18 0.00569375
3.71243 -9.9441e-19 0.00546085
3.74761 -2.76905e-18 0.00524068
3.7828 -2.96531e-18 0.00503258
3.81801 -5.05203e-19 0.00483534
3.85322 7.64331e-19 0.00464847
3.88844 1.10492e-19 0.004471
3.92367 -1.06324e-19 0.00430253
3.95891 -3.95083e-19 0.00414225
3.99416 -1.41235e-18 0.00398987
4.02942 -4.85664e-18 0.00384467
4.06469 -8.23963e-18 0.00370642
4.09997 -1.01482e-17 0.00357452
4.13526 -8.96793e-18 0.00344877
4.17056 -8.03254e-18 0.00332865
4.20587 -4.48625e-18 0.00321401
4.24119 -2.66799e-18 0.00310437
4.27653 2.20722e-20 0.00299962
4.31187 4.6231e-19 0.00289934
4.34722 1.93723e-18 0.00280345
4.38259 2.42482e-18 0.00271155
4.41797 2.50146e-18 0.00262359
4.45335 1.89246e-18 0.00253923
4.48875 -4.07542e-20 0.00245841
4.52416 -1.47235e-18 0.00238082
4.55958 -1.57337e-18 0.00230643
4.59502 -5.4712e-19 0.00223497
4.63046 7.1973e-19 0.00216639
4.66592 1.10026e-18 0.00210046
4.70139 -9.38516e-19 0.00203715
4.73687 -2.7765e-18 0.00197623
4.77237 -3.9902e-18 0.0019177
4.80787 -4.57716e-18 0.00186134
4.84339 -3.781e-18 0.00180714
4.87892 -2.64947e-18 0.00175492
4.91446 -1.31004e-18 0.00170467
4.95002 1.99265e-19 0.00165623
4.98559 1.64083e-18 0.00160958
5.02117 2.19936e-18 0.00156458
5.05677 2.4591e-18 0.00152123
5.09237 2.23708e-18 0.00147938
5.128 1.67892e-18 0.00143904
5.16363 7.99387e-19 0.00140007
5.19928 -2.53911e-19 0.00136249
5.23494 -8.27893e-19 0.00132617
5.27062 -8.31764e-19 0.00129112
5.30631 -6.92764e-19 0.00125722
5.34201 -3.78689e-19 0.00122449
5.37773 1.52989e-19 0.00119283
5.41346 7.97396e-19 0.00116224
5.4492 8.37132e-19 0.00113264
5.48497 5.30998e-19 0.00110402
5.52074 -3.66326e-19 0.0010763
5.55653 -8.42924e-19 0.0010495
5.59233 -9.32467e-19 0.00102354
5.62815 -6.34351e-19 0.000998416
5.66399 -3.59564e-19 0.000974063
5.69984 -2.63609e-20 0.000950493
5.7357 2.50792e-19 0.000927634
5.77158 4.60439e-19 0.000905499
5.80748 4.18e-19 0.000884023
5.84339 -2.48487e-19 0.000863217
5.87932 -8.31606e-19 0.000843023
5.91526 -1.0652e-18 0.000823452
5.95122 -1.0127e-18 0.000804447
5.9872 -6.27233e-19 0.000786021
6.02319 -3.53004e-19 0.000768121
6.05919 -3.76748e-19 0.000750759
6.09522 -4.59022e-19 0.000733886
6.13126 -5.30825e-19 0.000717514
6.16732 -4.17346e-19 0.000701597
6.20339 4.9717e-20 0.000686147
6.23949 5.16266e-19 0.000671121
6.27559 8.00141e-19 0.00065653
6.31172 8.99038e-19 0.000642334
6.34786 6.34807e-19 0.000628544
6.38403 1.6304e-19 0.000615123
6.42021 -2.29787e-19 0.000602082
6.4564 -4.71609e-19 0.000589384
6.49262 -4.1862e-19 0.000577042
6.52885 -2.44757e-19 0.000565021
6.5651 6.28276e-20 0.000553332
6.60137 4.48983e-19 0.000541944
6.63766 7.4199e-19 0.000530867
6.67397 8.12188e-19 0.000520072
6.71029 7.47272e-19 0.000509567
6.74664 6.36047e-19 0.000499327
6.783 2.21336e-19 0.00048936
6.81938 -2.31449e-19 0.000479641
6.85579 -5.9492e-19 0.000470177
6.89221 -8.61135e-19 0.000460946
6.92865 -9.77809e-19 0.000451956
6.96511 -8.30832e-19 0.000443184
7.00159 -3.82243e-19 0.000434638
7.0381 2.7066e-19 0.000426297
7.07462 8.33893e-19 0.000418169
7.11116 1.02998e-18 0.000410234
7.14772 8.7007e-19 0.000402498
7.18431 4.97669e-19 0.000394944
7.22091 2.08669e-19 0.000387579
7.25754 -2.93939e-20 0.000380385
7.29418 -2.11701e-19 0.000373368
7.33085 -4.00839e-19 0.000366512
7.36754 -4.35488e-19 0.000359823
7.40425 -3.22113e-19 0.000353287
7.44099 -1.22039e-19 0.000346908
7.47774 1.2656e-19 0.000340672
7.51452 2.24335e-19 0.000334586
7.55132 1.91896e-19 0.000328635
7.58814 5.48739e-20 0.000322825
7.62498 -6.89583e-20 0.000317142
7.66185 -1.98888e-19 0.000311593
7.69874 -1.9724e-19 0.000306164
7.73566 -1.00964e-19 0.000300861
7.77259 4.21379e-20 0.000295672
7.80955 7.56724e-20 0.000290603
7.84654 3.54258e-20 0.000285641
7.88355 1.59733e-20 0.000280793
7.92058 1.01287e-19 0.000276046
7.95763 2.32306e-19 0.000271406
7.99471 3.392e-19 0.000266863
8.03182 2.76728e-19 0.000262422
8.06895 1.15993e-19 0.000258072
8.1061 -2.32482e-20 0.000253819
8.14328 -5.07168e-20 0.000249652
8.18049 3.18239e-20 0.000245576
8.21772 1.28954e-19 0.000241583
8.25497 1.71508e-19 0.000237677
8.29226 1.97332e-19 0.000233849
8.32956 1.33281e-19 0.000230103
8.3669 9.94739e-21 0.000226431
8.40426 -7.00676e-20 0.000222838
8.44165 -4.98982e-20 0.000219315
8.47906 4.36983e-20 0.000215866
8.5165 1.34136e-19 0.000212485
8.55397 2.03382e-19 0.000209174
8.59146 2.28909e-19 0.000205927
8.62899 2.4707e-19 0.000202748
8.66654 2.83663e-19 0.000199628
8.70412 3.06244e-19 0.000196573
8.74172 2.99989e-19 0.000193576
8.77936 2.38828e-19 0.00019064
8.81702 1.44836e-19 0.000187758
8.85471 2.86777e-20 0.000184936
8.89244 -5.57405e-20 0.000182165
8.93019 -1.96691e-19 0.000179449
8.96797 -2.76682e-19 0.000176784
9.00578 -3.02836e-19 0.000174171
9.04362 -2.01797e-19 0.000171606
9.08149 -1.07803e-19 0.000169092
9.11939 -2.79279e-20 0.000166622
9.15732 3.35045e-21 0.000164201
9.19528 1.92166e-20 0.000161823
9.23327 -3.44227e-21 0.000159491
9.2713 -5.91078e-21 0.000157201
9.30935 -1.20285e-20 0.000154954
9.34744 -2.60761e-20 0.000152747
9.38556 -4.73111e-20 0.000150582
9.42371 -4.23517e-20 0.000148454
9.46189 -4.32782e-21 0.000146367
9.50011 3.99223e-20 0.000144315
9.53836 6.80036e-20 0.000142302
9.57664 5.8075e-20 0.000140323
9.61496 4.41432e-20 0.000138381
9.65331 4.67722e-20 0.000136472
9.69169 3.16416e-20 0.000134598
9.73011 1.09063e-20 0.000132755
9.76856 6.60761e-23 0.000130947
9.80704 1.54938e-20 0.000129168
9.84557 5.49943e-20 0.000127421
9.88412 1.09469e-19 0.000125703
9.92271 1.13354e-19 0.000124017
9.96134 8.68528e-20 0.000122357
10 5.56095e-20 0.000120728
10.0387 4.11539e-20 0.000119124
10.0774 4.94653e-20 0.000117549
10.1162 7.7782e-20 0.000116
10.155 5.28244e-20 0.000114478
10.1939 -8.78053e-21 0.000112979
10.2328 -9.76743e-20 0.000111507
10.2717 -1.35238e-19 0.000110059
10.3106 -1.05795e-19 0.000108635
10.3496 -1.95234e-20 0.000107234
10.3887 8.45823e-20 0.000105856
10.4278 1.42166e-19 0.0001045
10.4669 1.19864e-19 0.000103168
10.506 4.5783e-20 0.000101855
10.5452 -1.25377e-20 0.000100565
10.5845 -2.31634e-20 9.92949e-05
10.6238 -1.37569e-20 9.8046e-05
10.6631 -1.36722e-20 9.68158e-05
10.7024 -2.00018e-20 9.56064e-05
10.7418 -2.64613e-21 9.44149e-05
10.7813 4.65522e-20 9.32433e-05
10.8208 1.12591e-19 9.2089e-05
10.8603 1.60303e-19 9.09539e-05
10.8999 1.61198e-19 8.98353e-05
10.9395 9.87025e-20 8.87352e-05
10.9792 1.60506e-20 8.7651e-05
11.0189 -5.62023e-20 8.65846e-05
11.0586 -9.20485e-20 8.55335e-05
11.0984 -9.57831e-20 8.44995e-05
11.1383 -7.84691e-20 8.34802e-05
11.1781 -6.40957e-20 8.24774e-05
11.2181 -3.58139e-20 8.14888e-05
11.2581 3.31764e-22 8.0516e-05
11.2981 5.41247e-20 7.95569e-05
11.3381 9.09032e-20 7.8613e-05
11.3783 9.3609e-20 7.76823e-05
11.4184 5.78698e-20 7.67663e-05
11.4587 1.03358e-20 7.58629e-05
11.4989 -3.33e-20 7.49737e-05
11.5392 -4.22888e-20 7.40967e-05
11.5796 -2.77306e-20 7.32334e-05
11.62 8.9821e-21 7.23818e-05
11.6605 3.7727e-20 7.15434e-05
11.701 4.43483e-20 7.07162e-05
11.7415 2.66844e-20 6.99019e-05
11.7822 -1.33114e-20 6.90984e-05
11.8228 -4.86638e-20 6.83072e-05
11.8636 -5.20338e-20 6.75265e-05
11.9043 -4.44013e-20 6.67576e-05
11.9452 -4.69672e-20 6.59989e-05
11.986 -4.38431e-20 6.52516e-05
12.027 -1.26845e-20 6.4514e-05
12.068 3.54601e-20 6.37876e-05
12.109 7.38865e-20 6.30705e-05
12.1501 6.55116e-20 6.23641e-05
12.1913 1.23286e-20 6.16668e-05
12.2325 -5.96444e-20 6.09798e-05
12.2738 -9.68178e-20 6.03016e-05
12.3151 -8.47861e-20 5.96333e-05
12.3565 -3.35085e-20 5.89735e-05
12.3979 1.6632e-20 5.83234e-05
12.4394 3.64222e-20 5.76813e-05
12.481 1.39299e-20 5.70487e-05
12.5226 -2.51009e-20 5.64238e-05
12.5643 -5.93656e-20 5.5808e-05
12.6061 -6.78398e-20 5.51998e-05
12.6479 -6.60829e-20 5.46004e-05
12.6898 -4.78676e-20 5.40082e-05
12.7317 -2.8047e-20 5.34246e-05
12.7737 -1.6904e-21 5.2848e-05
12.8158 2.71799e-20 5.22795e-05
12.8579 5.60001e-20 5.1718e-05
12.9001 5.96271e-20 5.11643e-05
12.9424 4.52869e-20 5.06173e-05
12.9847 2.98426e-20 5.00779e-05
13.0271 1.87658e-20 4.95449e-05
13.0696 2.03287e-20 4.90193e-05
13.1121 2.88311e-20 4.84999e-05
13.1547 1.84105e-20 4.79877e-05
13.1974 4.93992e-21 4.74815e-05
13.2402 -1.93924e-21 4.69822e-05
13.283 9.73899e-21 4.64887e-05
13.3259 3.14102e-20 4.6002e-05
13.3689 4.12874e-20 4.55208e-05
13.4119 2.82215e-20 4.50462e-05
13.455 2.89283e-21 4.4577e-05
13.4982 -1.97172e-20 4.41142e-05
13.5415 -2.94754e-20 4.36565e-05
13.5848 -2.53984e-20 4.3205e-05
13.6283 -1.38034e-20 4.27586e-05
13.6718 -1.47002e-21 4.23181e-05
13.7153 1.56362e-20 4.18825e-05
13.759 9.95761e-21 4.14527e-05
13.8028 -1.82048e-20 4.10277e-05
13.8466 -4.46323e-20 4.06082e-05
13.8905 -4.14571e-20 4.01934e-05
13.9345 -1.89868e-20 3.9784e-05
13.9786 -4.27982e-21 3.9379e-05
14.0227 1.47298e-21 3.89793e-05
14.067 1.40003e-20 3.85839e-05
14.1113 2.43635e-20 3.81936e-05
14.1558 2.26613e-20 3.78075e-05
14.2003 9.17353e-21 3.74264e-05
14.2449 -8.66331e-21 3.70492e-05
14.2896 -2.452e-20 3.6677e-05
14.3344 -2.74135e-20 3.63086e-05
14.3793 -2.22435e-20 3.59449e-05
14.4243 -4.46478e-21 3.5585e-05
14.4693 1.33467e-20 3.52297e-05
14.5145 2.52004e-20 3.4878e-05
14.5598 1.34153e-20 3.45308e-05
14.6052 -6.9095e-21 3.41871e-05
14.6506 -2.02521e-20 3.38477e-05
14.6962 -1.67148e-20 3.35118e-05
14.7419 -1.46478e-20 3.318e-05
14.7877 -1.18023e-20 3.28515e-05
14.8336 -1.05774e-20 3.25272e-05
14.8796 -8.46554e-21 3.2206e-05
14.9257 -9.56728e-21 3.18888e-05
14.9719 -7.66112e-21 3.15747e-05
15.0182 -1.09195e-20 3.12645e-05
15.0647 -5.8782e-21 3.09573e-05
15.1112 3.36172e-21 3.06538e-05
15.1579 1.48274e-20 3.03533e-05
15.2047 1.81129e-20 3.00564e-05
15.2516 1.45992e-20 2.97624e-05
15.2986 5.56216e-21 2.94718e-05
15.3458 -5.35936e-21 2.91841e-05
15.393 -2.20574e-20 2.88998e-05
15.4404 -3.26543e-20 2.86181e-05
15.488 -3.1258e-20 2.83398e-05
15.5356 -1.48787e-20 2.80641e-05
15.5834 2.7091e-21 2.77916e-05
15.6313 1.31024e-20 2.75217e-05
15.6794 8.66031e-21 2.72549e-05
15.7276 3.81689e-21 2.69905e-05
15.7759 5.36415e-21 2.67292e-05
15.8243 1.49338e-20 2.64703e-05
15.873 1.92108e-20 2.62144e-05
15.9217 2.28955e-20 2.59608e-05
15.9706 1.9133e-20 2.571e-05
16.0197 1.36624e-20 2.54616e-05
16.0689 1.0418e-20 2.52159e-05
16.1182 8.59184e-21 2.49724e-05
16.1677 7.08787e-21 2.47316e-05
16.2174 1.28717e-20 2.44929e-05
16.2672 1.47315e-20 2.42569e-05
16.3172 1.00047e-20 2.40229e-05
16.3674 1.80218e-21 2.37916e-05
16.4177 -3.25233e-21 2.35622e-05
16.4682 -2.64908e-22 2.33353e-05
16.5189 7.66811e-21 2.31103e-05
16.5697 6.15274e-21 2.28878e-05
16.6208 3.41363e-21 2.26671e-05
16.672 2.10749e-21 2.24489e-05
16.7234 -2.38479e-22 2.22324e-05
16.775 1.95199e-21 2.20182e-05
16.8268 7.32354e-21 2.18058e-05
16.8787 6.36185e-21 2.15957e-05
16.9309 2.46722e-21 2.13872e-05
16.9833 -9.48047e-21 2.11809e-05
17.0359 -2.03729e-20 2.09762e-05
17.0887 -2.51899e-20 2.07737e-05
17.1418 -1.55613e-20 2.05728e-05
17.195 -5.82443e-22 2.03739e-05
17.2485 3.92096e-21 2.01766e-05
17.3022 -5.85151e-21 1.99812e-05
17.3562 -1.96072e-20 1.97874e-05
17.4104 -2.64942e-20 1.95955e-05
17.4648 -2.04793e-20 1.9405e-05
17.5195 -1.19681e-20 1.92164e-05
17.5744 4.67374e-22 1.90292e-05
17.6296 4.61596e-21 1.88438e-05
17.6851 1.19446e-22 1.86598e-05
17.7408 3.28177e-22 1.84775e-05
17.7969 1.93962e-20 1.82965e-05
17.8532 2.72764e-20 1.81173e-05
17.9098 2.11574e-20 1.79393e-05
17.9667 1.47644e-20 1.77629e-05
18.0239 2.99389e-21 1.75878e-05
18.0815 -1.52747e-20 1.74142e-05
18.1393 -1.63367e-20 1.72418e-05
18.1975 3.45234e-22 1.7071e-05
18.256 1.12084e-20 1.69012e-05
18.3149 6.75962e-21 1.6733e-05
18.3742 3.6597e-21 1.65658e-05
18.4338 -2.2389e-21 1.64e-05
18.4938 -4.9981e-21 1.62352e-05
18.5542 -6.58884e-21 1.60719e-05
18.615 -4.49802e-21 1.59094e-05
18.6762 -4.38635e-21 1.57483e-05
18.7379 -1.45314e-21 1.55881e-05
18.8 2.0281e-21 1.54292e-05
18.8625 2.34903e-21 1.52711e-05
18.9255 3.03239e-21 1.51142e-05
18.9891 5.12284e-21 1.49581e-05
19.0531 1.71877e-21 1.48032e-05
19.1177 -4.55725e-21 1.46489e-05
19.1828 -5.09691e-21 1.44958e-05
19.2484 -2.82063e-21 1.43434e-05
19.3147 -8.53281e-21 1.41919e-05
19.3816 -1.02164e-20 1.40411e-05
19.4491 -1.25445e-21 1.38912e-05
19.5173 3.94055e-21 1.37418e-05
19.5862 -5.50198e-21 1.35932e-05
19.6558 -4.32908e-21 1.34452e-05
19.7262 6.03042e-21 1.32979e-05
19.7974 1.26096e-20 1.31509e-05
19.8694 3.45737e-21 1.30047e-05
19.9423 -4.05971e-21 1.28587e-05
20.0162 -1.17362e-20 1.27132e-05
20.091 -1.90175e-20 1.25677e-05
20.1669 -1.10847e-20 1.24229e-05
20.244 -5.02456e-22 1.22781e-05
20.3222 6.04442e-21 1.21334e-05
20.4016 9.6375e-21 1.19884e-05
20.4825 4.8911e-21 1.18435e-05
20.5648 3.40091e-21 1.16983e-05
20.6487 -1.10155e-20 1.15531e-05
20.7344 -1.3052e-20 1.14072e-05
20.8219 -1.04727e-20 1.12609e-05
20.9115 -9.35132e-22 1.11135e-05
21.0034 1.31066e-20 1.09652e-05
21.0979 8.30535e-21 1.08153e-05
21.1952 -1.67841e-21 1.0664e-05
21.2959 -5.79461e-21 1.05102e-05
21.4004 -2.57107e-21 1.0354e-05
21.5093 9.18962e-21 1.01942e-05
21.6237 1.3534e-21 1.00302e-05
21.7448 2.67835e-22 9.86019e-06
21.8747 -4.50144e-21 9.68259e-06
22.0165 -4.37104e-22 9.49302e-06
22.1768 -1.14234e-21 9.28527e-06
22.3723 -2.2414e-21 9.03954e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.125Nc1Quantum/iFp_FRG.txt <==
-22.3723 1.13687e-21 6.74871e-21
-22.1768 -2.98347e-22 -1.59831e-21
-22.0165 1.27138e-20 -6.8819e-21
-21.8747 -4.80051e-21 9.09647e-22
-21.7448 1.37526e-21 2.30215e-23
-21.6237 -1.74484e-21 1.87247e-21
-21.5093 2.09238e-20 2.01974e-22
-21.4004 -1.46586e-20 1.24871e-20
-21.2959 -1.85131e-21 -4.21922e-21
-21.1952 -4.04251e-21 1.18719e-20
-21.0979 3.61311e-21 -1.05904e-21
-21.0034 6.05051e-21 7.38626e-21
-20.9115 1.02937e-20 -1.85243e-21
-20.8219 4.73878e-21 9.7869e-21
-20.7344 2.64373e-21 -9.19892e-22
-20.6487 -4.20833e-20 1.92372e-20
-20.5648 2.88109e-21 -2.30016e-21
-20.4825 1.0708e-20 2.20932e-20
-20.4016 7.61381e-21 -9.19108e-21
-20.3222 2.92654e-20 2.67517e-20
-20.244 1.1497e-20 2.84037e-21
-20.1669 2.58225e-22 1.52148e-20
-20.091 -2.8304e-21 5.66672e-22
-20.0162 1.03565e-21 4.29556e-21
-19.9423 -1.55238e-21 -2.2871e-21
-19.8694 1.61241e-21 1.28011e-21
-19.7974 -1.44089e-21 -4.42891e-21
-19.7262 1.64258e-21 -7.77483e-22
-19.6558 -1.14247e-21 -7.50196e-21
-19.5862 4.54039e-22 -2.91881e-21
-19.5173 1.87384e-21 -9.6886e-21
-19.4491 -6.39319e-22 -5.18388e-21
-19.3816 5.11743e-21 -9.06129e-21
-19.3147 -2.44813e-22 -6.58926e-21
-19.2484 6.17423e-21 -8.31581e-21
-19.1828 -3.92003e-22 -6.92016e-21
-19.1177 7.25788e-21 -8.92719e-21
-19.0531 -1.86713e-22 -6.23807e-21
-18.9891 6.82967e-21 -1.15032e-20
-18.9255 3.2091e-22 -4.31027e-21
-18.8625 5.17943e-21 -1.37175e-20
-18.8 1.25211e-21 -2.20687e-21
-18.7379 4.81067e-21 -1.42213e-20
-18.6762 2.361e-21 2.4672e-22
-18.615 3.73221e-21 -1.3117e-20
-18.5542 2.31074e-21 2.06759e-21
-18.4938 3.75015e-21 -1.16099e-20
-18.4338 1.34997e-21 3.80133e-21
-18.3742 4.23673e-21 -1.0971e-20
-18.3149 7.10202e-22 5.53876e-21
-18.256 3.75744e-21 -1.16492e-20
-18.1975 3.61176e-22 7.74037e-21
-18.1393 3.71346e-21 -1.37664e-20
-18.0815 2.04662e-22 1.13024e-20
-18.0239 2.54182e-21 -1.74105e-20
-17.9667 2.04105e-21 1.53049e-20
-17.9098 -6.31315e-22 -2.0829e-20
-17.8532 4.20819e-21 1.86958e-20
-17.7969 -2.83366e-21 -2.3146e-20
-17.7408 5.3312e-21 2.07284e-20
-17.6851 -4.24088e-21 -2.3011e-20
-17.6296 5.335e-21 2.03276e-20
-17.5744 -3.69591e-21 -2.13049e-20
-17.5195 3.46694e-21 1.92072e-20
-17.4648 -1.94461e-21 -1.93367e-20
-17.4104 1.76627e-21 1.75644e-20
-17.3562 -9.01777e-22 -1.72755e-20
-17.3022 7.31603e-22 1.60708e-20
-17.2485 -7.6642e-23 -1.59489e-20
-17.195 -5.65927e-23 1.5364e-20
-17.1418 3.10913e-22 -1.54911e-20
-17.0887 -1.54422e-22 1.53607e-20
-17.0359 1.1569e-22 -1.57319e-20
-16.9833 9.41026e-23 1.5983e-20
-16.9309 -2.26073e-22 -1.65823e-20
-16.8787 5.4231e-22 1.70645e-20
-16.8268 -8.7667e-22 -1.76994e-20
-16.775 1.2929e-21 1.81761e-20
-16.7234 -1.60102e-21 -1.86961e-20
-16.672 1.83631e-21 1.90568e-20
-16.6208 -1.93512e-21 -1.93646e-20
-16.5697 1.95321e-21 1.94723e-20
-16.5189 -1.83581e-21 -1.94661e-20
-16.4682 1.59414e-21 1.92936e-20
-16.4177 -1.20746e-21 -1.90288e-20
-16.3674 7.37915e-22 1.86421e-20
-16.3172 -2.22854e-22 -1.81796e-20
-16.2672 -2.84888e-22 1.76431e-20
-16.2174 7.78027e-22 -1.70853e-20
-16.1677 -1.23814e-21 1.6526e-20
-16.1182 1.66492e-21 -1.60004e-20
-16.0689 -2.03878e-21 1.55198e-20
-16.0197 2.35762e-21 -1.51065e-20
-15.9706 -2.62203e-21 1.47683e-20
-15.9217 2.8426e-21 -1.45175e-20
-15.873 -3.02615e-21 1.43556e-20
-15.8243 3.17621e-21 -1.42849e-20
-15.7759 -3.29067e-21 1.43001e-20
-15.7276 3.37068e-21 -1.43997e-20
-15.6794 -3.41265e-21 1.45737e-20
-15.6313 3.42657e-21 -1.48181e-20
-15.5834 -3.40233e-21 1.5118e-20
-15.5356 3.34744e-21 -1.54637e-20
-15.488 -3.25832e-21 1.58373e-20
-15.4404 3.13866e-21 -1.62257e-20
-15.393 -2.99058e-21 1.66109e-20
-15.3458 2.82617e-21 -1.69773e-20
-15.2986 -2.6499e-21 1.731e-20
-15.2516 2.47178e-21 -1.75961e-20
-15.2047 -2.2978e-21 1.78239e-20
-15.1579 2.13915e-21 -1.79866e-20
-15.1112 -1.99908e-21 1.80818e-20
-15.0647 1.88434e-21 -1.81093e-20
-15.0182 -1.79753e-21 1.80719e-20
-14.9719 1.73896e-21 -1.79769e-20
-14.9257 -1.70687e-21 1.78322e-20
-14.8796 1.70112e-21 -1.76472e-20
-14.8336 -1.71459e-21 1.74334e-20
-14.7877 1.74687e-21 -1.72023e-20
-14.7419 -1.79181e-21 1.69635e-20
-14.6962 1.84676e-21 -1.67276e-20
-14.6506 -1.90432e-21 1.65034e-20
-14.6052 1.96539e-21 -1.62993e-20
-14.5598 -2.02436e-21 1.61204e-20
-14.5145 2.08049e-21 -1.59753e-20
-14.4693 -2.12925e-21 1.58662e-20
-14.4243 2.17598e-21 -1.57986e-20
-14.3793 -2.21028e-21 1.57735e-20
-14.3344 2.23991e-21 -1.57956e-20
-14.2896 -2.26179e-21 1.58636e-20
-14.2449 2.27553e-21 -1.59807e-20
-14.2003 -2.2814e-21 1.61453e-20
-14.1558 2.27857e-21 -1.63589e-20
-14.1113 -2.26731e-21 1.66195e-20
-14.067 2.24603e-21 -1.6927e-20
-14.0227 -2.21467e-21 1.72784e-20
-13.9786 2.17253e-21 -1.76733e-20
-13.9345 -2.11769e-21 1.81071e-20
-13.8905 2.05312e-21 -1.85769e-20
-13.8466 -1.97381e-21 1.9079e-20
-13.8028 1.88513e-21 -1.96075e-20
-13.759 -1.78609e-21 2.01564e-20
-13.7153 1.67973e-21 -2.07206e-20
-13.6718 -1.56721e-21 2.12921e-20
-13.6283 1.45475e-21 -2.18641e-20
-13.5848 -1.34219e-21 2.24298e-20
-13.5415 1.23689e-21 -2.29808e-20
-13.4982 -1.14048e-21 2.35104e-20
-13.455 1.05767e-21 -2.40127e-20
-13.4119 -9.91562e-22 2.44801e-20
-13.3689 9.45277e-22 -2.49092e-20
-13.3259 -9.20995e-22 2.52936e-20
-13.283 9.20955e-22 -2.5632e-20
-13.2402 -9.45635e-22 2.59199e-20
-13.1974 9.96211e-22 -2.6158e-20
-13.1547 -1.07154e-21 2.63435e-20
-13.1121 1.17137e-21 -2.64791e-20
-13.0696 -1.29304e-21 2.65636e-20
-13.0271 1.43484e-21 -2.66012e-20
-12.9847 -1.59271e-21 2.65923e-20
-12.9424 1.76407e-21 -2.65423e-20
-12.9001 -1.94384e-21 2.64529e-20
-12.8579 2.1291e-21 -2.63305e-20
-12.8158 -2.31491e-21 2.61777e-20
-12.7737 2.49852e-21 -2.60016e-20
-12.7317 -2.67573e-21 2.58052e-20
-12.6898 2.84472e-21 -2.55959e-20
-12.6479 -3.00229e-21 2.53766e-20
-12.6061 3.14768e-21 -2.51541e-20
-12.5643 -3.27878e-21 2.49312e-20
-12.5226 3.39537e-21 -2.47135e-20
-12.481 -3.4967e-21 2.45033e-20
-12.4394 3.58252e-21 -2.43054e-20
-12.3979 -3.65274e-21 2.41202e-20
-12.3565 3.70813e-21 -2.39516e-20
-12.3151 -3.74689e-21 2.38005e-20
-12.2738 3.77341e-21 -2.36679e-20
-12.2325 -3.78142e-21 2.35547e-20
-12.1913 3.77963e-21 -2.34615e-20
-12.1501 -3.76212e-21 2.33871e-20
-12.109 3.73321e-21 -2.3333e-20
-12.068 -3.69156e-21 2.32968e-20
-12.027 3.64019e-21 -2.328e-20
-11.986 -3.57786e-21 2.328e-20
-11.9452 3.50726e-21 -2.32975e-20
-11.9043 -3.42819e-21 2.33305e-20
-11.8636 3.34269e-21 -2.33795e-20
-11.8228 -3.25062e-21 2.34421e-20
-11.7822 3.15397e-21 -2.3519e-20
-11.7415 -3.05262e-21 2.36077e-20
-11.701 2.94838e-21 -2.3709e-20
-11.6605 -2.84121e-21 2.38201e-20
-11.62 2.73282e-21 -2.39419e-20
-11.5796 -2.62328e-21 2.40716e-20
-11.5392 2.5143e-21 -2.42098e-20
-11.4989 -2.40604e-21 2.43539e-20
-11.4587 2.30026e-21 -2.45047e-20
-11.4184 -2.19719e-21 2.46594e-20
-11.3783 2.09862e-21 -2.48189e-20
-11.3381 -2.00477e-21 2.49807e-20
-11.2981 1.91738e-21 -2.51458e-20
-11.2581 -1.8366e-21 2.53118e-20
-11.2181 1.76403e-21 -2.54799e-20
-11.1781 -1.69964e-21 2.56477e-20
-11.1383 1.64484e-21 -2.58169e-20
-11.0984 -1.59941e-21 2.59849e-20
-11.0586 1.56454e-21 -2.61537e-20
-11.0189 -1.53981e-21 2.63208e-20
-10.9792 1.52621e-21 -2.64881e-20
-10.9395 -1.52313e-21 2.66532e-20
-10.8999 1.53142e-21 -2.68181e-20
-10.8603 -1.5503e-21 2.69803e-20
-10.8208 1.5805e-21 -2.71418e-20
-10.7813 -1.62109e-21 2.73001e-20
-10.7418 1.67271e-21 -2.74572e-20
-10.7024 -1.73424e-21 2.76106e-20
-10.6631 1.80623e-21 -2.77622e-20
-10.6238 -1.88739e-21 2.79096e-20
-10.5845 1.97815e-21 -2.80549e-20
-10.5452 -2.07704e-21 2.81954e-20
-10.506 2.1844e-21 -2.83333e-20
-10.4669 -2.29859e-21 2.84662e-20
-10.4278 2.4199e-21 -2.85963e-20
-10.3887 -2.54654e-21 2.87211e-20
-10.3496 2.6788e-21 -2.88431e-20
-10.3106 -2.81481e-21 2.89598e-20
-10.2717 2.9549e-21 -2.90738e-20
-10.2328 -3.09715e-21 2.91825e-20
-10.1939 3.242e-21 -2.92887e-20
-10.155 -3.38752e-21 2.93897e-20
-10.1162 3.53425e-21 -2.94882e-20
-10.0774 -3.68025e-21 2.95818e-20
-10.0387 3.8262e-21 -2.96729e-20
-10 -3.97015e-21 2.97592e-20
-9.96134 4.11289e-21 -2.98431e-20
-9.92271 -4.25248e-21 2.99221e-20
-9.88412 4.38981e-21 -2.99987e-20
-9.84557 -4.52292e-21 3.00705e-20
-9.80704 4.65284e-21 -3.01399e-20
-9.76856 -4.7776e-21 3.02043e-20
-9.73011 4.89837e-21 -3.02665e-20
-9.69169 -5.01322e-21 3.03237e-20
-9.65331 5.12342e-21 -3.03786e-20
-9.61496 -5.22712e-21 3.04287e-20
-9.57664 5.32575e-21 -3.04766e-20
-9.53836 -5.4175e-21 3.05198e-20
-9.50011 5.50395e-21 -3.05609e-20
-9.46189 -5.58337e-21 3.05973e-20
-9.42371 5.65744e-21 -3.06317e-20
-9.38556 -5.72452e-21 3.06615e-20
-9.34744 5.78639e-21 -3.06894e-20
-9.30935 -5.84144e-21 3.07129e-20
-9.2713 5.89155e-21 -3.07344e-20
-9.23327 -5.93513e-21 3.07514e-20
-9.19528 5.97412e-21 -3.07666e-20
-9.15732 -6.00694e-21 3.07773e-20
-9.11939 6.03558e-21 -3.07862e-20
-9.08149 -6.05849e-21 3.07906e-20
-9.04362 6.07766e-21 -3.07932e-20
-9.00578 -6.09157e-21 3.07915e-20
-8.96797 6.10225e-21 -3.07881e-20
-8.93019 -6.10819e-21 3.07804e-20
-8.89244 6.11143e-21 -3.07711e-20
-8.85471 -6.11049e-21 3.07578e-20
-8.81702 6.10742e-21 -3.07432e-20
-8.77936 -6.10075e-21 3.07247e-20
-8.74172 6.09255e-21 -3.07052e-20
-8.70412 -6.08135e-21 3.06822e-20
-8.66654 6.06921e-21 -3.06585e-20
-8.62899 -6.05466e-21 3.06316e-20
-8.59146 6.03974e-21 -3.06043e-20
-8.55397 -6.02297e-21 3.05741e-20
-8.5165 6.00635e-21 -3.0544e-20
-8.47906 -5.98839e-21 3.05113e-20
-8.44165 5.97104e-21 -3.0479e-20
-8.40426 -5.95279e-21 3.04445e-20
-8.3669 5.93556e-21 -3.04107e-20
-8.32956 -5.91782e-21 3.03751e-20
-8.29226 5.90143e-21 -3.03405e-20
-8.25497 -5.88485e-21 3.03044e-20
-8.21772 5.8699e-21 -3.02696e-20
-8.18049 -5.85503e-21 3.02337e-20
-8.14328 5.84202e-21 -3.01994e-20
-8.1061 -5.82931e-21 3.01642e-20
-8.06895 5.81865e-21 -3.01309e-20
-8.03182 -5.80847e-21 3.0097e-20
-7.99471 5.8005e-21 -3.00653e-20
-7.95763 -5.79316e-21 3.00333e-20
-7.92058 5.78815e-21 -3.00036e-20
-7.88355 -5.78388e-21 2.9974e-20
-7.84654 5.78203e-21 -2.9947e-20
-7.80955 -5.78099e-21 2.99201e-20
-7.77259 5.78244e-21 -2.98961e-20
-7.73566 -5.78473e-21 2.98724e-20
-7.69874 5.78954e-21 -2.98517e-20
-7.66185 -5.79518e-21 2.98316e-20
-7.62498 5.80335e-21 -2.98146e-20
-7.58814 -5.81229e-21 2.97982e-20
-7.55132 5.82377e-21 -2.97851e-20
-7.51452 -5.83592e-21 2.97727e-20
-7.47774 5.85058e-21 -2.97636e-20
-7.44099 -5.86583e-21 2.97553e-20
-7.40425 5.88351e-21 -2.97503e-20
-7.36754 -5.9017e-21 2.97463e-20
-7.33085 5.9222e-21 -2.97456e-20
-7.29418 -5.94319e-21 2.97457e-20
-7.25754 5.9663e-21 -2.97493e-20
-7.22091 -5.98989e-21 2.97537e-20
-7.18431 6.01547e-21 -2.97615e-20
-7.14772 -6.04142e-21 2.97701e-20
-7.11116 6.06933e-21 -2.97821e-20
-7.07462 -6.09743e-21 2.97949e-20
-7.0381 6.12747e-21 -2.98109e-20
-7.00159 -6.15757e-21 2.98278e-20
-6.96511 6.18951e-21 -2.98478e-20
-6.92865 -6.22145e-21 2.98686e-20
-6.89221 6.25509e-21 -2.98924e-20
-6.85579 -6.28866e-21 2.99169e-20
-6.81938 6.32384e-21 -2.99444e-20
-6.783 -6.35879e-21 2.99724e-20
-6.74664 6.3953e-21 -3.00034e-20
-6.71029 -6.43144e-21 3.00347e-20
-6.67397 6.46902e-21 -3.00689e-20
-6.63766 -6.50614e-21 3.01033e-20
-6.60137 6.54456e-21 -3.01404e-20
-6.5651 -6.58239e-21 3.01776e-20
-6.52885 6.62144e-21 -3.02174e-20
-6.49262 -6.65973e-21 3.02572e-20
-6.4564 6.69915e-21 -3.02995e-20
-6.42021 -6.73771e-21 3.03415e-20
-6.38403 6.77724e-21 -3.03859e-20
-6.34786 -6.8158e-21 3.043e-20
-6.31172 6.85527e-21 -3.04763e-20
-6.27559 -6.89361e-21 3.05221e-20
-6.23949 6.93276e-21 -3.057e-20
-6.20339 -6.97071e-21 3.06173e-20
-6.16732 7.00936e-21 -3.06665e-20
-6.13126 -7.04669e-21 3.0715e-20
-6.09522 7.08468e-21 -3.07653e-20
-6.05919 -7.12124e-21 3.08147e-20
-6.02319 7.15838e-21 -3.08659e-20
-5.9872 -7.19402e-21 3.0916e-20
-5.95122 7.23017e-21 -3.09677e-20
-5.91526 -7.26474e-21 3.10183e-20
-5.87932 7.29978e-21 -3.10703e-20
-5.84339 -7.33316e-21 3.11211e-20
-5.80748 7.36694e-21 -3.11733e-20
-5.77158 -7.39902e-21 3.1224e-20
-5.7357 7.43147e-21 -3.1276e-20
-5.69984 -7.46213e-21 3.13266e-20
-5.66399 7.49313e-21 -3.13782e-20
-5.62815 -7.52231e-21 3.14283e-20
-5.59233 7.55178e-21 -3.14794e-20
-5.55653 -7.57937e-21 3.15289e-20
-5.52074 7.60724e-21 -3.15793e-20
-5.48497 -7.6332e-21 3.16279e-20
-5.4492 7.6594e-21 -3.16774e-20
-5.41346 -7.68365e-21 3.1725e-20
-5.37773 7.70815e-21 -3.17734e-20
-5.34201 -7.73067e-21 3.18199e-20
-5.30631 7.7534e-21 -3.18671e-20
-5.27062 -7.77414e-21 3.19123e-20
-5.23494 7.79512e-21 -3.19582e-20
-5.19928 -7.81407e-21 3.2002e-20
-5.16363 7.83324e-21 -3.20465e-20
-5.128 -7.8504e-21 3.20888e-20
-5.09237 7.8678e-21 -3.21318e-20
-5.05677 -7.88316e-21 3.21725e-20
-5.02117 7.89877e-21 -3.22139e-20
-4.98559 -7.91236e-21 3.2253e-20
-4.95002 7.92622e-21 -3.22927e-20
-4.91446 -7.93806e-21 3.23301e-20
-4.87892 7.95017e-21 -3.2368e-20
-4.84339 -7.9603e-21 3.24037e-20
-4.80787 7.97073e-21 -3.24398e-20
-4.77237 -7.97917e-21 3.24737e-20
-4.73687 7.98794e-21 -3.25081e-20
-4.70139 -7.99475e-21 3.25402e-20
-4.66592 8.00192e-21 -3.25727e-20
-4.63046 -8.00714e-21 3.26029e-20
-4.59502 8.01274e-21 -3.26337e-20
-4.55958 -8.01643e-21 3.2662e-20
-4.52416 8.02055e-21 -3.26909e-20
-4.48875 -8.02276e-21 3.27175e-20
-4.45335 8.02541e-21 -3.27445e-20
-4.41797 -8.02621e-21 3.27692e-20
-4.38259 8.02749e-21 -3.27944e-20
-4.34722 -8.02692e-21 3.28173e-20
-4.31187 8.02686e-21 -3.28407e-20
-4.27653 -8.025e-21 3.28618e-20
-4.24119 8.02369e-21 -3.28834e-20
-4.20587 -8.02059e-21 3.29027e-20
-4.17056 8.01807e-21 -3.29226e-20
-4.13526 -8.01379e-21 3.29401e-20
-4.09997 8.01015e-21 -3.29583e-20
-4.06469 -8.00477e-21 3.29741e-20
-4.02942 8.00004e-21 -3.29906e-20
-3.99416 -7.99361e-21 3.30048e-20
-3.95891 7.98787e-21 -3.30196e-20
-3.92367 -7.98047e-21 3.30322e-20
-3.88844 7.97378e-21 -3.30454e-20
-3.85322 -7.96546e-21 3.30564e-20
-3.81801 7.95787e-21 -3.30681e-20
-3.7828 -7.94871e-21 3.30776e-20
-3.74761 7.94031e-21 -3.30878e-20
-3.71243 -7.93034e-21 3.30958e-20
-3.67726 7.92116e-21 -3.31046e-20
-3.64209 -7.91046e-21 3.31112e-20
-3.60694 7.9006e-21 -3.31186e-20
-3.57179 -7.88923e-21 3.31239e-20
-3.53665 7.8787e-21 -3.313e-20
-3.50152 -7.8667e-21 3.31339e-20
-3.4664 7.85559e-21 -3.31388e-20
-3.43129 -7.84304e-21 3.31415e-20
-3.39619 7.83139e-21 -3.31452e-20
-3.36109 -7.81832e-21 3.31468e-20
-3.32601 7.80618e-21 -3.31493e-20
-3.29093 -7.79266e-21 3.31498e-20
-3.25586 7.7801e-21 -3.31513e-20
-3.2208 -7.76617e-21 3.31507e-20
-3.18574 7.75321e-21 -3.31512e-20
-3.1507 -7.73893e-21 3.31496e-20
-3.11566 7.72565e-21 -3.31491e-20
-3.08063 -7.71107e-21 3.31467e-20
-3.0456 7.6975e-21 -3.31453e-20
-3.01059 -7.68264e-21 3.3142e-20
-2.97558 7.66883e-21 -3.31398e-20
-2.94058 -7.65377e-21 3.31358e-20
-2.90558 7.63977e-21 -3.31328e-20
-2.87059 -7.62455e-21 3.3128e-20
-2.83561 7.61039e-21 -3.31243e-20
-2.80064 -7.59503e-21 3.31189e-20
-2.76567 7.58077e-21 -3.31146e-20
-2.73071 -7.56535e-21 3.31085e-20
-2.69576 7.55104e-21 -3.31036e-20
-2.66081 -7.53557e-21 3.3097e-20
-2.62587 7.52123e-21 -3.30916e-20
-2.59094 -7.50577e-21 3.30845e-20
-2.55601 7.49147e-21 -3.30787e-20
-2.52109 -7.47607e-21 3.30711e-20
-2.48617 7.46183e-21 -3.30649e-20
-2.45126 -7.44651e-21 3.3057e-20
-2.41636 7.43238e-21 -3.30504e-20
-2.38146 -7.41721e-21 3.30423e-20
-2.34657 7.40324e-21 -3.30354e-20
-2.31168 -7.38826e-21 3.3027e-20
-2.2768 7.37448e-21 -3.30199e-20
-2.24192 -7.35971e-21 3.30113e-20
-2.20705 7.34618e-21 -3.30041e-20
-2.17219 -7.33169e-21 3.29954e-20
-2.13733 7.31846e-21 -3.29881e-20
-2.10247 -7.30428e-21 3.29794e-20
-2.06762 7.29138e-21 -3.29721e-20
-2.03278 -7.27756e-21 3.29633e-20
-1.99794 7.26504e-21 -3.2956e-20
-1.9631 -7.25165e-21 3.29474e-20
-1.92827 7.23958e-21 -3.29402e-20
-1.89345 -7.22668e-21 3.29317e-20
-1.85862 7.21501e-21 -3.29247e-20
-1.82381 -7.20281e-21 3.29165e-20
-1.78899 7.19128e-21 -3.29095e-20
-1.75419 -7.18063e-21 3.29021e-20
-1.71938 7.16758e-21 -3.28943e-20
-1.68458 -7.16235e-21 3.28899e-20
-1.64979 7.13962e-21 -3.28769e-20
-1.61499 -7.15714e-21 3.28849e-20
-1.58021 7.08932e-21 -3.28474e-20
-1.54542 -7.20126e-21 3.29069e-20
-1.51064 6.94838e-21 -3.27686e-20
-1.47586 -7.42545e-21 3.30267e-20
-1.44109 6.4891e-21 -3.25137e-20
-1.40632 -8.26413e-21 3.34713e-20
-1.37155 5.07324e-21 -3.17062e-20
-1.33679 -1.11085e-20 3.48923e-20
-1.30203 1.3897e-21 -2.94166e-20
-1.26727 -2.08857e-20 3.88318e-20
-1.23251 -5.70109e-21 -2.40663e-20
-1.19776 -6.27709e-20 4.29833e-20
-1.16301 -1.4106e-20 -1.50954e-20
-1.12827 -1.10436e-19 -1.56502e-19
-1.09352 -1.89307e-20 -5.69905e-21
-1.05878 8.3031e-20 -1.0927e-19
-1.02405 -1.90945e-20 3.20291e-22
-0.989309 1.63807e-19 -6.8223e-20
-0.954576 -1.74846e-20 2.83421e-21
-0.919844 2.80015e-19 9.60591e-20
-0.885115 -1.67888e-20 3.34959e-21
-0.850388 2.54876e-19 9.07305e-21
-0.815663 -1.86004e-20 1.4856e-21
-0.78094 5.9377e-20 -1.34288e-19
-0.746219 1.63592e-20 -3.72239e-20
-0.711499 1.94515e-20 2.98833e-21
-0.676781 -1.47766e-19 7.47405e-20
-0.642065 1.80802e-20 -2.25411e-21
-0.60735 -1.2495e-19 8.33269e-20
-0.572637 1.79916e-20 8.60348e-21
-0.537925 -1.64266e-20 -1.17391e-20
-0.503214 1.13931e-19 -8.79373e-20
-0.468504 -1.85059e-20 1.71572e-21
-0.433796 1.01973e-19 -9.43211e-20
-0.399089 -9.20776e-21 -2.10853e-20
-0.364382 1.94964e-20 3.70041e-21
-0.329676 -1.3959e-19 7.73634e-20
-0.294972 1.93429e-20 2.37147e-23
-0.260267 1.20937e-19 -1.61513e-20
-0.225564 6.36068e-20 -1.30518e-19
-0.190861 -1.90864e-20 9.13629e-22
-0.156158 9.77664e-20 -9.75709e-20
-0.121456 7.66698e-21 -3.4172e-20
-0.0867541 2.00613e-20 1.83161e-21
-0.0520524 -1.37547e-19 7.47531e-20
-0.0173508 1.97747e-20 1.0549e-20
0.0173508 -1.33765e-20 -5.00018e-20
0.0520524 -2.41828e-20 2.59016e-20
0.0867541 1.83997e-20 -8.32129e-20
0.121456 -1.78629e-21 2.7597e-20
0.156158 2.42193e-20 -2.53539e-20
0.190861 -5.01258e-20 7.97843e-20
0.225564 2.14069e-20 -2.37379e-20
0.260267 -1.16486e-20 2.35486e-20
0.294972 3.94644e-20 -8.41348e-20
0.329676 -2.74567e-20 2.9387e-20
0.364382 7.82897e-21 -7.71286e-20
0.399089 2.12686e-21 3.57351e-20
0.433796 2.58597e-20 -2.68107e-20
0.468504 -6.06304e-20 7.29344e-20
0.503214 2.67691e-20 -2.79117e-20
0.537925 5.44396e-21 4.93578e-20
0.572637 -4.47222e-21 -5.79328e-20
0.60735 -2.73706e-20 2.88505e-20
0.642065 6.64018e-20 -6.62199e-20
0.676781 -2.8021e-20 3.03415e-20
0.711499 1.23227e-20 -7.99887e-20
0.746219 -5.20108e-21 2.76142e-20
0.78094 2.19825e-20 -2.42833e-20
0.815663 -5.81284e-20 7.54437e-20
0.850388 2.83616e-20 -3.44342e-20
0.885115 -7.39346e-20 4.66772e-20
0.919844 2.80765e-20 -3.5678e-20
0.954576 -7.12175e-20 5.69919e-20
0.989309 2.82225e-20 -3.11967e-20
1.02405 -4.38654e-20 8.32577e-20
1.05878 2.42221e-20 -2.54615e-20
1.09352 -1.04023e-22 6.84688e-20
1.12827 1.64086e-20 -2.33444e-20
1.16301 4.56643e-21 4.27356e-20
1.19776 9.55491e-21 -2.49111e-20
1.23251 4.17765e-22 3.33223e-20
1.26727 5.77725e-21 -2.69977e-20
1.30203 -1.94343e-21 3.03073e-20
1.33679 4.16719e-21 -2.81709e-20
1.37155 -2.8674e-21 2.92991e-20
1.40632 3.56704e-21 -2.86199e-20
1.44109 -3.16287e-21 2.89486e-20
1.47586 3.35335e-21 -2.87388e-20
1.51064 -3.23056e-21 2.88114e-20
1.54542 3.2688e-21 -2.8739e-20
1.58021 -3.2256e-21 2.8738e-20
1.61499 3.2226e-21 -2.87017e-20
1.64979 -3.19983e-21 2.86808e-20
1.68458 3.18666e-21 -2.86526e-20
1.71938 -3.16874e-21 2.86263e-20
1.75419 3.15336e-21 -2.85991e-20
1.78899 -3.13663e-21 2.8571e-20
1.82381 3.121e-21 -2.85433e-20
1.85862 -3.10478e-21 2.85142e-20
1.89345 3.08942e-21 -2.84858e-20
1.92827 -3.07366e-21 2.84559e-20
1.9631 3.05878e-21 -2.84269e-20
1.99794 -3.04361e-21 2.83963e-20
2.03278 3.02937e-21 -2.83667e-20
2.06762 -3.01492e-21 2.83355e-20
2.10247 3.00147e-21 -2.83054e-20
2.13733 -2.98787e-21 2.82738e-20
2.17219 2.97534e-21 -2.82432e-20
2.20705 -2.96275e-21 2.82113e-20
2.24192 2.95129e-21 -2.81804e-20
2.2768 -2.93985e-21 2.81481e-20
2.31168 2.92961e-21 -2.81169e-20
2.34657 -2.91945e-21 2.80845e-20
2.38146 2.91058e-21 -2.80531e-20
2.41636 -2.90186e-21 2.80206e-20
2.45126 2.8945e-21 -2.79891e-20
2.48617 -2.88737e-21 2.79565e-20
2.52109 2.88167e-21 -2.79251e-20
2.55601 -2.87629e-21 2.78925e-20
2.59094 2.8724e-21 -2.78612e-20
2.62587 -2.86891e-21 2.78288e-20
2.66081 2.86699e-21 -2.77976e-20
2.69576 -2.86555e-21 2.77654e-20
2.73071 2.86577e-21 -2.77345e-20
2.76567 -2.86653e-21 2.77026e-20
2.80064 2.86903e-21 -2.7672e-20
2.83561 -2.87217e-21 2.76405e-20
2.87059 2.87711e-21 -2.76103e-20
2.90558 -2.88278e-21 2.75792e-20
2.94058 2.89034e-21 -2.75496e-20
2.97558 -2.8987e-21 2.75191e-20
3.01059 2.90903e-21 -2.749e-20
3.0456 -2.92025e-21 2.74601e-20
3.08063 2.93352e-21 -2.74317e-20
3.11566 -2.94776e-21 2.74025e-20
3.1507 2.96414e-21 -2.73749e-20
3.18574 -2.98158e-21 2.73465e-20
3.2208 3.00123e-21 -2.73197e-20
3.25586 -3.02203e-21 2.72921e-20
3.29093 3.04512e-21 -2.72661e-20
3.32601 -3.06944e-21 2.72395e-20
3.36109 3.09615e-21 -2.72145e-20
3.39619 -3.12416e-21 2.71889e-20
3.43129 3.15465e-21 -2.71649e-20
3.4664 -3.18652e-21 2.71403e-20
3.50152 3.22095e-21 -2.71174e-20
3.53665 -3.25684e-21 2.70939e-20
3.57179 3.29538e-21 -2.70721e-20
3.60694 -3.33545e-21 2.70498e-20
3.64209 3.37825e-21 -2.70292e-20
3.67726 -3.42266e-21 2.70081e-20
3.71243 3.46989e-21 -2.69886e-20
3.74761 -3.5188e-21 2.69688e-20
3.7828 3.5706e-21 -2.69506e-20
3.81801 -3.62414e-21 2.6932e-20
3.85322 3.68067e-21 -2.69151e-20
3.88844 -3.739e-21 2.68977e-20
3.92367 3.80039e-21 -2.68821e-20
3.95891 -3.86364e-21 2.6866e-20
3.99416 3.93003e-21 -2.68517e-20
4.02942 -3.99833e-21 2.68369e-20
4.06469 4.06984e-21 -2.68239e-20
4.09997 -4.14331e-21 2.68104e-20
4.13526 4.22005e-21 -2.67985e-20
4.17056 -4.2988e-21 2.67863e-20
4.20587 4.38087e-21 -2.67757e-20
4.24119 -4.46499e-21 2.67647e-20
4.27653 4.55249e-21 -2.67553e-20
4.31187 -4.64206e-21 2.67455e-20
4.34722 4.73506e-21 -2.67372e-20
4.38259 -4.83014e-21 2.67285e-20
4.41797 4.92869e-21 -2.67213e-20
4.45335 -5.02933e-21 2.67137e-20
4.48875 5.13346e-21 -2.67075e-20
4.52416 -5.23968e-21 2.67008e-20
4.55958 5.3494e-21 -2.66956e-20
4.59502 -5.46118e-21 2.66897e-20
4.63046 5.57647e-21 -2.66853e-20
4.66592 -5.69378e-21 2.66802e-20
4.70139 5.81458e-21 -2.66765e-20
4.73687 -5.93734e-21 2.66721e-20
4.77237 6.06357e-21 -2.6669e-20
4.80787 -6.19168e-21 2.66652e-20
4.84339 6.32319e-21 -2.66626e-20
4.87892 -6.45648e-21 2.66592e-20
4.91446 6.5931e-21 -2.66569e-20
4.95002 -6.73136e-21 2.66539e-20
4.98559 6.87286e-21 -2.66518e-20
5.02117 -7.01584e-21 2.6649e-20
5.05677 7.16193e-21 -2.66471e-20
5.09237 -7.30932e-21 2.66443e-20
5.128 7.45964e-21 -2.66425e-20
5.16363 -7.61105e-21 2.66397e-20
5.19928 7.7652e-21 -2.66378e-20
5.23494 -7.92018e-21 2.6635e-20
5.27062 8.07768e-21 -2.66329e-20
5.30631 -8.23572e-21 2.663e-20
5.34201 8.39602e-21 -2.66278e-20
5.37773 -8.55652e-21 2.66246e-20
5.41346 8.71897e-21 -2.66222e-20
5.4492 -8.88127e-21 2.66189e-20
5.48497 9.04517e-21 -2.66164e-20
5.52074 -9.2085e-21 2.6613e-20
5.55653 9.37304e-21 -2.66103e-20
5.59233 -9.53657e-21 2.66068e-20
5.62815 9.70087e-21 -2.66042e-20
5.66399 -9.86363e-21 2.66008e-20
5.69984 1.00267e-20 -2.65983e-20
5.7357 -1.01877e-20 2.65952e-20
5.77158 1.03484e-20 -2.6593e-20
5.80748 -1.05065e-20 2.65904e-20
5.84339 1.06637e-20 -2.65889e-20
5.87932 -1.08176e-20 2.6587e-20
5.91526 1.097e-20 -2.65864e-20
5.95122 -1.11184e-20 2.65857e-20
5.9872 1.12645e-20 -2.65864e-20
6.02319 -1.14059e-20 2.65871e-20
6.05919 1.15443e-20 -2.65895e-20
6.09522 -1.1677e-20 2.65923e-20
6.13126 1.1806e-20 -2.65968e-20
6.16732 -1.19285e-20 2.6602e-20
6.20339 1.20464e-20 -2.66093e-20
6.23949 -1.21567e-20 2.66174e-20
6.27559 1.22616e-20 -2.66279e-20
6.31172 -1.2358e-20 2.66395e-20
6.34786 1.24479e-20 -2.66538e-20
6.38403 -1.25283e-20 2.66694e-20
6.42021 1.26012e-20 -2.66879e-20
6.4564 -1.26635e-20 2.67079e-20
6.49262 1.27172e-20 -2.67311e-20
6.52885 -1.27593e-20 2.67561e-20
6.5651 1.27917e-20 -2.67842e-20
6.60137 -1.28113e-20 2.68143e-20
6.63766 1.28202e-20 -2.68477e-20
6.67397 -1.28151e-20 2.68831e-20
6.71029 1.27981e-20 -2.69217e-20
6.74664 -1.27661e-20 2.69621e-20
6.783 1.2721e-20 -2.70057e-20
6.81938 -1.26597e-20 2.70509e-20
6.85579 1.25843e-20 -2.70989e-20
6.89221 -1.24917e-20 2.7148e-20
6.92865 1.23839e-20 -2.71995e-20
6.96511 -1.22579e-20 2.72516e-20
7.00159 1.21157e-20 -2.73053e-20
7.0381 -1.19546e-20 2.73587e-20
7.07462 1.17766e-20 -2.74128e-20
7.11116 -1.15788e-20 2.74656e-20
7.14772 1.13636e-20 -2.7518e-20
7.18431 -1.11283e-20 2.75677e-20
7.22091 1.08752e-20 -2.76158e-20
7.25754 -1.0602e-20 2.76596e-20
7.29418 1.03109e-20 -2.77003e-20
7.33085 -1e-20 2.77352e-20
7.36754 9.67171e-21 -2.77652e-20
7.40425 -9.32426e-21 2.77876e-20
7.44099 8.96028e-21 -2.78035e-20
7.47774 -8.57837e-21 2.78099e-20
7.51452 8.18124e-21 -2.7808e-20
7.55132 -7.76789e-21 2.77949e-20
7.58814 7.34115e-21 -2.7772e-20
7.62498 -6.90037e-21 2.77362e-20
7.66185 6.44852e-21 -2.76892e-20
7.69874 -5.98528e-21 2.76281e-20
7.73566 5.51371e-21 -2.75546e-20
7.77259 -5.03381e-21 2.74661e-20
7.80955 4.54867e-21 -2.73646e-20
7.84654 -4.05856e-21 2.72477e-20
7.88355 3.56653e-21 -2.71177e-20
7.92058 -3.07311e-21 2.69724e-20
7.95763 2.58119e-21 -2.68146e-20
7.99471 -2.0915e-21 2.66423e-20
8.03182 1.60672e-21 -2.64584e-20
8.06895 -1.12767e-21 2.62616e-20
8.1061 6.56772e-22 -2.6055e-20
8.14328 -1.94886e-22 2.58374e-20
8.18049 -2.55905e-22 -2.56123e-20
8.21772 6.9477e-22 2.53787e-20
8.25497 -1.11999e-21 -2.51403e-20
8.29226 1.53083e-21 2.48965e-20
8.32956 -1.92594e-21 -2.4651e-20
8.3669 2.30468e-21 2.44034e-20
8.40426 -2.66613e-21 -2.41573e-20
8.44165 3.00973e-21 2.39124e-20
8.47906 -3.33492e-21 -2.36726e-20
8.5165 3.64127e-21 2.34375e-20
8.55397 -3.92851e-21 -2.32108e-20
8.59146 4.19631e-21 2.29923e-20
8.62899 -4.44463e-21 -2.27854e-20
8.66654 4.6732e-21 2.259e-20
8.70412 -4.88217e-21 -2.24094e-20
8.74172 5.07125e-21 2.22433e-20
8.77936 -5.2407e-21 -2.20949e-20
8.81702 5.39019e-21 2.1964e-20
8.85471 -5.52e-21 -2.18536e-20
8.89244 5.6297e-21 2.17633e-20
8.93019 -5.71951e-21 -2.1696e-20
8.96797 5.78886e-21 2.16513e-20
9.00578 -5.83782e-21 -2.1632e-20
9.04362 5.86562e-21 2.16375e-20
9.08149 -5.87212e-21 -2.16705e-20
9.11939 5.85627e-21 2.17304e-20
9.15732 -5.81764e-21 -2.18198e-20
9.19528 5.75486e-21 2.19379e-20
9.23327 -5.66712e-21 -2.20871e-20
9.2713 5.55266e-21 2.22664e-20
9.30935 -5.41021e-21 -2.24782e-20
9.34744 5.23758e-21 2.27213e-20
9.38556 -5.03296e-21 -2.29977e-20
9.42371 4.7937e-21 2.33059e-20
9.46189 -4.51735e-21 -2.36477e-20
9.50011 4.20079e-21 2.40211e-20
9.53836 -3.84093e-21 -2.44274e-20
9.57664 3.43419e-21 2.4864e-20
9.61496 -2.97681e-21 -2.53317e-20
9.65331 2.46485e-21 2.58271e-20
9.69169 -1.89397e-21 -2.63502e-20
9.73011 1.26003e-21 2.68964e-20
9.76856 -5.58255e-22 -2.7465e-20
9.80704 -2.15355e-22 2.80501e-20
9.84557 1.06573e-21 -2.86496e-20
9.88412 -1.99628e-21 2.92563e-20
9.92271 3.01166e-21 -2.9867e-20
9.96134 -4.11403e-21 3.04728e-20
10 5.3072e-21 -3.10692e-20
10.0387 -6.59129e-21 3.16463e-20
10.0774 7.96857e-21 -3.21985e-20
10.1162 -9.43627e-21 3.27152e-20
10.155 1.09944e-20 -3.31907e-20
10.1939 -1.26365e-20 3.36147e-20
10.2328 1.43599e-20 -3.39822e-20
10.2717 -1.61539e-20 3.42848e-20
10.3106 1.80129e-20 -3.45201e-20
10.3496 -1.99221e-20 3.46833e-20
10.3887 2.18732e-20 -3.4776e-20
10.4278 -2.38478e-20 3.4799e-20
10.4669 2.58363e-20 -3.47594e-20
10.506 -2.78177e-20 3.46654e-20
10.5452 2.97819e-20 -3.45305e-20
10.5845 -3.17071e-20 3.43709e-20
10.6238 3.35838e-20 -3.42066e-20
10.6631 -3.53895e-20 3.40613e-20
10.7024 3.71159e-20 -3.39606e-20
10.7418 -3.87396e-20 3.39343e-20
10.7813 4.02514e-20 -3.40109e-20
10.8208 -4.1625e-20 3.42232e-20
10.8603 4.28476e-20 -3.45992e-20
10.8999 -4.38855e-20 3.51695e-20
10.9395 4.47181e-20 -3.59556e-20
10.9792 -4.53003e-20 3.69784e-20
11.0189 4.56003e-20 -3.82439e-20
11.0586 -4.55606e-20 3.97516e-20
11.0984 4.51407e-20 -4.14798e-20
11.1383 -4.42776e-20 4.33927e-20
11.1781 4.29357e-20 -4.54297e-20
11.2181 -4.10674e-20 4.75105e-20
11.2581 3.86687e-20 -4.95351e-20
11.2981 -3.57385e-20 5.13885e-20
11.3381 3.23331e-20 -5.29561e-20
11.3783 -2.85199e-20 5.41252e-20
11.4184 2.442e-20 -5.48141e-20
11.4587 -2.01564e-20 5.49625e-20
11.4989 1.58792e-20 -5.45625e-20
11.5392 -1.17182e-20 5.36312e-20
11.5796 7.79736e-21 -5.22357e-20
11.62 -4.20401e-21 5.04513e-20
11.6605 1.0015e-21 -4.83829e-20
11.701 1.78201e-21 4.61217e-20
11.7415 -4.14202e-21 -4.37677e-20
11.7822 6.0955e-21 4.13952e-20
11.8228 -7.67353e-21 -3.90758e-20
11.8636 8.91443e-21 3.6855e-20
11.9043 -9.86136e-21 -3.47735e-20
11.9452 1.05555e-20 3.28511e-20
11.986 -1.10374e-20 -3.11049e-20
12.027 1.13417e-20 2.9537e-20
12.068 -1.15006e-20 -2.81529e-20
12.109 1.15386e-20 2.69418e-20
12.1501 -1.1479e-20 -2.59033e-20
12.1913 1.13374e-20 2.50248e-20
12.2325 -1.11277e-20 -2.43013e-20
12.2738 1.08611e-20 2.37185e-20
12.3151 -1.05403e-20 -2.32739e-20
12.3565 1.01734e-20 2.2953e-20
12.3979 -9.76006e-21 -2.27509e-20
12.4394 9.30068e-21 2.26572e-20
12.481 -8.79433e-21 -2.26651e-20
12.5226 8.23657e-21 2.27658e-20
12.5643 -7.62486e-21 -2.29521e-20
12.6061 6.95332e-21 2.32151e-20
12.6479 -6.21752e-21 -2.35479e-20
12.6898 5.41152e-21 2.39403e-20
12.7317 -4.53032e-21 -2.43855e-20
12.7737 3.5688e-21 2.48726e-20
12.8158 -2.52272e-21 -2.53944e-20
12.8579 1.38884e-21 2.59399e-20
12.9001 -1.64749e-22 -2.65022e-20
12.9424 -1.14963e-21 2.7071e-20
12.9847 2.55412e-21 -2.76407e-20
13.0271 -4.04452e-21 2.8203e-20
13.0696 5.617e-21 -2.87553e-20
13.1121 -7.26262e-21 2.92932e-20
13.1547 8.97295e-21 -2.98188e-20
13.1974 -1.07337e-20 3.03331e-20
13.2402 1.25311e-20 -3.08451e-20
13.283 -1.43439e-20 3.13628e-20
13.3259 1.6152e-20 -3.1902e-20
13.3689 -1.7925e-20 3.24782e-20
13.4119 1.96328e-20 -3.31123e-20
13.455 -2.12318e-20 3.38238e-20
13.4982 2.26779e-20 -3.46323e-20
13.5415 -2.3909e-20 3.55503e-20
13.5848 2.48638e-20 -3.65827e-20
13.6283 -2.54622e-20 3.77134e-20
13.6718 2.56348e-20 -3.8907e-20
13.7153 -2.5307e-20 4.00977e-20
13.759 2.44384e-20 -4.11907e-20
13.8028 -2.30131e-20 4.20641e-20
13.8466 2.10776e-20 -4.2593e-20
13.8905 -1.87177e-20 4.26615e-20
13.9345 1.60908e-20 -4.2194e-20
13.9786 -1.33474e-20 4.11696e-20
14.0227 1.06638e-20 -3.96357e-20
14.067 -8.16988e-21 3.76755e-20
14.1113 5.95867e-21 -3.54174e-20
14.1558 -4.07559e-21 3.29835e-20
14.2003 2.52319e-21 -3.04948e-20
14.2449 -1.27992e-21 2.8042e-20
14.2896 3.051e-22 -2.56998e-20
14.3344 4.47088e-22 2.351e-20
14.3793 -1.01816e-21 -2.15038e-20
14.4243 1.45376e-21 1.96817e-20
14.4693 -1.77642e-21 -1.80616e-20
14.5145 2.02262e-21 1.66187e-20
14.5598 -2.20667e-21 -1.53535e-20
14.6052 2.34553e-21 1.42459e-20
14.6506 -2.45017e-21 -1.32855e-20
14.6962 2.53091e-21 1.24555e-20
14.7419 -2.59013e-21 -1.17439e-20
14.7877 2.63467e-21 1.11375e-20
14.8336 -2.66617e-21 -1.06262e-20
14.8796 2.68707e-21 1.01995e-20
14.9257 -2.69667e-21 -9.85011e-21
14.9719 2.69664e-21 9.57152e-21
15.0182 -2.68486e-21 -9.35855e-21
15.0647 2.6591e-21 9.20772e-21
15.1112 -2.61626e-21 -9.11728e-21
15.1579 2.55152e-21 9.08621e-21
15.2047 -2.45813e-21 -9.11438e-21
15.2516 2.32942e-21 9.20309e-21
15.2986 -2.15304e-21 -9.35419e-21
15.3458 1.91518e-21 9.56893e-21
15.393 -1.59677e-21 -9.8484e-21
15.4404 1.17714e-21 1.01904e-20
15.488 -6.27128e-22 -1.05896e-20
15.5356 -8.31841e-23 1.10314e-20
15.5834 9.89201e-22 -1.14944e-20
15.6313 -2.1237e-21 1.19361e-20
15.6794 3.51411e-21 -1.23078e-20
15.7276 -5.15105e-21 1.25237e-20
15.7759 6.99433e-21 -1.25125e-20
15.8243 -8.93899e-21 1.21997e-20
15.873 1.08335e-20 -1.15681e-20
15.9217 -1.2487e-20 1.0664e-20
15.9706 1.37161e-20 -9.63263e-21
16.0197 -1.43833e-20 8.66841e-21
16.0689 1.44422e-20 -7.9764e-21
16.1182 -1.39106e-20 7.65492e-21
16.1677 1.28703e-20 -7.70647e-21
16.2174 -1.13981e-20 8.00287e-21
16.2672 9.61249e-21 -8.40345e-21
16.3172 -7.62012e-21 8.72205e-21
16.3674 5.58071e-21 -8.86338e-21
16.4177 -3.63456e-21 8.73446e-21
16.4682 1.91362e-21 -8.39161e-21
16.5189 -4.74158e-22 7.85743e-21
16.5697 -6.77342e-22 -7.25725e-21
16.6208 1.56285e-21 6.60446e-21
16.672 -2.22523e-21 -6.01071e-21
16.7234 2.68651e-21 5.45672e-21
16.775 -3.00883e-21 -5.043e-21
16.8268 3.204e-21 4.70148e-21
16.8787 -3.34356e-21 -4.52657e-21
16.9309 3.39445e-21 4.40864e-21
16.9833 -3.42502e-21 -4.50988e-21
17.0359 3.33051e-21 4.68419e-21
17.0887 -3.19786e-21 -5.2255e-21
17.1418 2.80181e-21 5.81839e-21
17.195 -2.25933e-21 -7.03902e-21
17.2485 1.06213e-21 8.10402e-21
17.3022 8.19567e-22 -1.04761e-20
17.3562 -4.48134e-21 1.1588e-20
17.4104 1.09917e-20 -1.5108e-20
17.4648 -1.85493e-20 1.1391e-20
17.5195 3.33415e-20 -1.1262e-20
17.5744 -3.23571e-20 -1.558e-21
17.6296 5.25539e-20 8.24662e-21
17.6851 -3.35217e-20 -1.2004e-20
17.7408 6.1309e-20 1.16468e-20
17.7969 -3.08152e-20 -2.28314e-21
17.8532 4.99345e-20 -2.64904e-20
17.9098 -1.84754e-20 1.20572e-20
17.9667 1.34739e-20 -3.67519e-20
18.0239 -6.34972e-21 1.36109e-20
18.0815 -4.68025e-21 -2.64276e-20
18.1393 4.86154e-22 1.02423e-20
18.1975 -1.07816e-20 -1.62274e-20
18.256 2.61615e-21 6.9155e-21
18.3149 -1.34003e-20 -1.13208e-20
18.3742 2.77965e-21 4.87918e-21
18.4338 -1.61892e-20 -6.62402e-21
18.4938 2.19304e-21 2.84975e-21
18.5542 -1.86752e-20 -6.02341e-22
18.615 -1.11153e-21 1.19044e-21
18.6762 -2.37842e-20 8.73569e-21
18.7379 -8.85885e-21 -6.38077e-21
18.8 -3.18032e-20 2.59735e-20
18.8625 7.8171e-21 -2.28417e-20
18.9255 -9.62083e-20 4.52072e-20
18.9891 1.14547e-20 2.55963e-21
19.0531 -5.78991e-20 -1.96036e-20
19.1177 2.8353e-21 2.0939e-21
19.1828 -4.53403e-20 4.28616e-21
19.2484 1.32163e-21 1.30687e-21
19.3147 -6.5858e-20 1.91105e-20
19.3816 1.65715e-21 1.59588e-21
19.4491 -3.13422e-20 -5.29632e-21
19.5173 2.88842e-21 -1.34984e-21
19.5862 -6.14543e-21 2.52428e-21
19.6558 6.10164e-23 -1.49609e-21
19.7262 -2.55948e-21 1.58755e-21
19.7974 -2.09224e-22 -4.30192e-22
19.8694 -4.89467e-21 -1.53234e-21
19.9423 -1.43822e-20 -3.15213e-20
20.0162 -4.33972e-21 -3.71612e-22
20.091 2.75794e-21 -1.29019e-21
20.1669 -4.33681e-22 -4.80862e-22
20.244 -5.35018e-21 -9.18688e-21
20.3222 -1.83067e-21 -2.60562e-21
20.4016 3.62917e-21 -1.49074e-21
20.4825 -6.3607e-22 1.23276e-21
20.5648 2.13188e-20 1.71296e-20
20.6487 -2.7239e-22 8.78733e-22
20.7344 1.05347e-21 -1.92354e-21
20.8219 2.87954e-22 -1.29586e-21
20.9115 1.56588e-21 -4.24698e-22
21.0034 -1.86855e-21 -1.19481e-21
21.0979 -2.70567e-21 5.10531e-21
21.1952 -2.58448e-21 -9.72284e-22
21.2959 -7.47807e-21 -7.95628e-22
21.4004 6.11512e-22 9.09445e-22
21.5093 -6.25132e-22 6.48804e-22
21.6237 -8.6389e-23 3.39908e-22
21.7448 2.58689e-21 -4.35263e-21
21.8747 -2.07976e-22 5.3662e-21
22.0165 -5.91408e-21 -1.95492e-20
22.1768 1.3706e-21 -1.93963e-22
22.3723 1.54686e-21 2.25556e-21


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.125Nc1Quantum/vANODiaP_FRG.txt <==
-22.3723 -1.62962e+35 2.09324e+35
-22.1768 -1.28134e+35 -1.59414e+34
-22.0165 -1.49972e+36 2.9589e+35
-21.8747 -5.68089e+35 1.34081e+37
-21.7448 7.77154e+38 3.69005e+39
-21.6237 1.24653e+53 3.50623e+52
-21.5093 -5.87503e+36 -8.57767e+36
-21.4004 8.25583e+34 -6.20724e+35
-21.2959 -9.20368e+34 1.9798e+35
-21.1952 2.02726e+35 -8.48753e+34
-21.0979 1.50046e+35 1.68976e+35
-21.0034 6.98284e+35 5.46621e+35
-20.9115 1.3214e+36 1.21108e+36
-20.8219 1.75941e+36 1.42321e+36
-20.7344 5.63705e+34 -1.85411e+35
-20.6487 2.50532e+35 -2.09082e+36
-20.5648 2.60158e+35 -3.27457e+36
-20.4825 8.12318e+34 -1.34923e+34
-20.4016 9.2322e+34 -4.94043e+35
-20.3222 1.76368e+35 -1.34368e+36
-20.244 -1.33043e+35 -7.04509e+35
-20.1669 -1.25188e+35 -1.19453e+35
-20.091 -3.25307e+35 -4.56447e+35
-20.0162 -6.47306e+35 -1.03472e+36
-19.9423 -9.56357e+34 -3.02123e+35
-19.8694 -1.78031e+34 7.86412e+33
-19.7974 -2.55007e+33 4.56124e+33
-19.7262 7.66666e+33 2.63831e+33
-19.6558 1.29281e+34 9.85193e+33
-19.5862 1.66308e+33 2.6842e+33
-19.5173 -1.21146e+34 -2.17875e+34
-19.4491 -2.76623e+33 -1.07172e+34
-19.3816 1.9957e+33 -4.15062e+33
-19.3147 2.92157e+31 -1.57206e+33
-19.2484 -8.92511e+33 3.17484e+33
-19.1828 -4.15012e+34 3.74174e+34
-19.1177 -9.54496e+34 1.2302e+35
-19.0531 -1.78198e+35 2.50624e+35
-18.9891 -2.48528e+35 3.32159e+35
-18.9255 -3.49089e+34 1.31509e+35
-18.8625 -2.2578e+35 3.54106e+35
-18.8 -6.19994e+35 7.08185e+35
-18.7379 -9.65395e+35 1.5094e+36
-18.6762 -5.25152e+35 9.02929e+35
-18.615 -1.89833e+34 -4.79228e+33
-18.5542 -2.31086e+33 -2.57592e+34
-18.4938 6.13889e+34 1.00921e+35
-18.4338 -9.71355e+35 -2.60044e+35
-18.3742 7.45708e+33 8.4277e+34
-18.3149 -3.19579e+34 2.05216e+35
-18.256 -3.21815e+33 1.90899e+35
-18.1975 4.22529e+33 -8.79579e+33
-18.1393 -1.02958e+34 -6.64328e+33
-18.0815 -1.86848e+33 -1.1336e+33
-18.0239 3.25123e+32 5.37275e+32
-17.9667 -2.29217e+32 6.62413e+32
-17.9098 2.26885e+32 1.23046e+32
-17.8532 1.87125e+32 1.14463e+32
-17.7969 -2.55309e+31 5.67495e+30
-17.7408 -5.13396e+32 3.34221e+31
-17.6851 -8.13555e+32 1.18548e+32
-17.6296 -5.87933e+32 -1.55071e+32
-17.5744 3.29863e+31 -4.0763e+32
-17.5195 8.81485e+32 -1.78241e+33
-17.4648 1.06678e+33 -2.49412e+33
-17.4104 1.22891e+33 -1.70687e+33
-17.3562 5.38014e+32 -2.73518e+31
-17.3022 3.10751e+33 9.9661e+32
-17.2485 4.63496e+33 6.95228e+32
-17.195 3.88063e+33 7.31329e+32
-17.1418 3.97199e+32 1.49675e+32
-17.0887 -3.23544e+32 6.24855e+32
-17.0359 -4.32512e+32 1.18629e+33
-16.9833 -4.53443e+32 1.38351e+33
-16.9309 -1.32124e+32 2.39486e+32
-16.8787 7.69935e+31 -1.97865e+32
-16.8268 1.84636e+32 -2.16101e+32
-16.775 -1.11207e+32 -2.79425e+32
-16.7234 -6.46651e+31 -3.86433e+31
-16.672 -8.7799e+30 5.86094e+30
-16.6208 -1.3214e+30 4.21536e+31
-16.5697 8.68956e+30 6.44929e+31
-16.5189 1.16615e+31 9.67364e+31
-16.4682 4.93583e+31 1.42059e+32
-16.4177 1.44872e+32 2.49808e+32
-16.3674 1.17982e+32 1.50903e+32
-16.3172 4.11079e+31 3.16293e+31
-16.2672 1.86954e+31 -4.70916e+30
-16.2174 3.11916e+30 -6.79217e+30
-16.1677 -1.00549e+30 -9.51434e+30
-16.1182 -3.46705e+30 -5.29218e+30
-16.0689 1.06372e+31 -1.05885e+31
-16.0197 3.57206e+30 -2.15683e+30
-15.9706 -5.4293e+30 -1.13065e+31
-15.9217 -2.57122e+31 4.2206e+31
-15.873 -4.6121e+31 7.4737e+31
-15.8243 -7.51812e+31 6.61384e+30
-15.7759 5.04202e+31 1.15171e+31
-15.7276 8.37418e+31 1.73633e+31
-15.6794 -9.30315e+31 1.12167e+32
-15.6313 1.52737e+31 2.28213e+31
-15.5834 2.26184e+31 -9.78797e+30
-15.5356 -1.10612e+31 -2.88849e+31
-15.488 1.1318e+32 -8.97122e+31
-15.4404 -6.69272e+31 2.07252e+32
-15.393 -3.31808e+32 5.18308e+32
-15.3458 5.51873e+32 2.44615e+32
-15.2986 3.73534e+32 -4.30697e+31
-15.2516 8.48284e+33 5.77452e+33
-15.2047 -6.04054e+33 -2.95334e+34
-15.1579 -1.0627e+36 -2.27187e+36
-15.1112 3.50164e+37 6.41045e+37
-15.0647 4.40593e+38 -3.2377e+38
-15.0182 4.50521e+38 -6.66719e+38
-14.9719 2.13378e+36 -3.64177e+36
-14.9257 7.28317e+33 8.8387e+32
-14.8796 -1.5748e+32 1.99114e+32
-14.8336 -1.37941e+31 -2.19505e+30
-14.7877 -3.60634e+30 -1.68932e+30
-14.7419 -3.1272e+30 -2.34271e+30
-14.6962 -2.43817e+30 -7.02814e+29
-14.6506 -7.43654e+30 -7.02051e+30
-14.6052 2.76048e+29 -2.19888e+30
-14.5598 1.41864e+30 1.03889e+30
-14.5145 -2.86686e+28 -8.85017e+30
-14.4693 3.55018e+30 2.5363e+30
-14.4243 -2.71091e+30 6.96561e+29
-14.3793 1.34838e+30 -2.89557e+30
-14.3344 3.23508e+29 -4.0794e+30
-14.2896 -2.29934e+30 -2.08602e+30
-14.2449 -8.20796e+29 -1.14797e+30
-14.2003 5.77363e+29 -9.91651e+29
-14.1558 -2.08026e+29 -1.89266e+29
-14.1113 -1.23434e+29 -1.85991e+28
-14.067 3.15608e+29 2.24395e+28
-14.0227 4.92141e+28 1.02361e+26
-13.9786 8.03233e+27 -3.38107e+27
-13.9345 -2.0229e+28 -5.431e+28
-13.8905 -3.39466e+27 -4.0431e+28
-13.8466 8.15214e+27 6.73934e+27
-13.8028 1.3404e+27 4.96554e+27
-13.759 1.77572e+27 1.28924e+28
-13.7153 1.12075e+27 1.29824e+28
-13.6718 -3.9439e+28 2.08281e+29
-13.6283 -7.11576e+28 4.7013e+29
-13.5848 9.7457e+27 2.03169e+29
-13.5415 -2.31974e+28 7.8932e+28
-13.4982 1.7325e+28 -1.42113e+28
-13.455 2.18832e+28 -3.91876e+28
-13.4119 4.3271e+28 -5.702e+28
-13.3689 6.40532e+28 -7.47162e+28
-13.3259 4.18162e+28 -4.84411e+28
-13.283 3.85976e+28 -3.39959e+28
-13.2402 4.94269e+28 -3.81981e+28
-13.1974 2.81995e+28 -2.69925e+28
-13.1547 -5.75754e+27 3.0829e+27
-13.1121 -1.41651e+28 1.84729e+28
-13.0696 -1.39875e+28 3.18157e+28
-13.0271 1.73923e+28 -1.39859e+28
-12.9847 2.49635e+28 -4.10463e+28
-12.9424 1.24214e+28 -4.77888e+28
-12.9001 8.16958e+27 -3.75542e+28
-12.8579 7.71607e+27 -1.90894e+28
-12.8158 -9.61485e+27 -1.25765e+28
-12.7737 -2.34635e+28 8.29677e+27
-12.7317 -1.71739e+28 5.17033e+28
-12.6898 -1.77776e+29 1.25499e+29
-12.6479 -1.14323e+29 1.15692e+29
-12.6061 6.39176e+28 -2.35514e+29
-12.5643 2.69728e+29 3.8434e+29
-12.5226 4.75744e+29 1.53447e+30
-12.481 -1.87326e+29 1.10544e+30
-12.4394 -1.10919e+30 3.84142e+29
-12.3979 2.55621e+28 2.94306e+29
-12.3565 5.03635e+28 -1.42126e+28
-12.3151 -4.32789e+28 -3.87352e+28
-12.2738 -2.44829e+28 -2.81243e+27
-12.2325 -6.84962e+27 5.29975e+28
-12.1913 -1.17073e+30 1.16958e+30
-12.1501 -1.63489e+29 3.62959e+29
-12.109 1.53313e+30 1.13709e+30
-12.068 5.38086e+28 6.17423e+29
-12.027 -5.67567e+29 5.69354e+29
-11.986 -1.0511e+29 8.19371e+28
-11.9452 1.91312e+27 5.27709e+27
-11.9043 -7.68378e+27 -7.32594e+27
-11.8636 -8.15638e+27 5.86404e+27
-11.8228 -9.21503e+27 1.60895e+28
-11.7822 -3.94374e+29 -3.86181e+29
-11.7415 -4.4117e+29 -3.70896e+29
-11.701 -7.00267e+29 2.56189e+29
-11.6605 -7.53876e+29 9.53503e+28
-11.62 1.99559e+28 -2.29732e+28
-11.5796 1.21818e+28 -2.86023e+28
-11.5392 1.19578e+28 -1.21475e+28
-11.4989 -1.57388e+28 -5.30929e+28
-11.4587 -1.22822e+27 -5.49204e+28
-11.4184 -1.84819e+28 4.6939e+27
-11.3783 -2.00657e+28 8.61554e+28
-11.3381 -5.66733e+28 1.16936e+29
-11.2981 -1.46239e+29 2.46346e+29
-11.2581 -1.35177e+29 1.33952e+29
-11.2181 -2.29011e+28 4.46229e+28
-11.1781 -6.68603e+27 -2.36985e+27
-11.1383 -2.49227e+27 -1.08882e+28
-11.0984 -9.80915e+27 3.8202e+27
-11.0586 -5.65025e+27 -9.65687e+25
-11.0189 2.67459e+25 4.84217e+27
-10.9792 5.40088e+27 1.09012e+28
-10.9395 1.58895e+27 1.29407e+28
-10.8999 -1.37572e+27 1.20418e+28
-10.8603 -6.66496e+26 9.46991e+27
-10.8208 2.87188e+27 8.31419e+27
-10.7813 6.16224e+26 4.74388e+27
-10.7418 2.51846e+26 -9.15124e+26
-10.7024 3.00839e+27 -5.70813e+27
-10.6631 4.69749e+27 5.43669e+26
-10.6238 2.93718e+28 2.41238e+28
-10.5845 1.86007e+28 9.98475e+26
-10.5452 2.69678e+28 9.32098e+28
-10.506 -1.61702e+30 7.69989e+30
-10.4669 8.23453e+30 -3.0488e+31
-10.4278 3.11893e+30 9.52577e+30
-10.3887 4.91657e+29 5.71797e+28
-10.3496 -1.96072e+28 -2.50382e+29
-10.3106 -1.86526e+28 -1.40097e+28
-10.2717 -9.80306e+27 -5.28683e+27
-10.2328 -1.21837e+26 -3.22281e+27
-10.1939 9.76591e+27 -4.64738e+27
-10.155 1.50326e+28 -5.42982e+27
-10.1162 1.37352e+28 9.5302e+26
-10.0774 6.94748e+27 4.64601e+27
-10.0387 5.70699e+27 9.11566e+27
-10 1.52602e+27 1.00414e+28
-9.96134 -3.48193e+27 3.09035e+27
-9.92271 -2.59077e+27 2.46679e+26
-9.88412 -2.12994e+27 -1.42861e+26
-9.84557 -8.72907e+25 -7.77012e+25
-9.80704 4.81288e+26 6.38393e+26
-9.76856 1.8569e+27 2.80536e+27
-9.73011 1.95355e+27 4.80997e+27
-9.69169 -1.17937e+27 6.4717e+27
-9.65331 -5.16472e+27 7.90911e+27
-9.61496 -1.10557e+28 9.80105e+27
-9.57664 -8.59603e+27 7.63098e+27
-9.53836 1.21366e+27 4.61747e+27
-9.50011 -6.57431e+26 1.07867e+27
-9.46189 -6.29772e+26 1.03011e+27
-9.42371 5.32158e+26 1.70831e+26
-9.38556 2.42829e+27 8.22766e+26
-9.34744 4.29895e+27 7.01389e+26
-9.30935 4.45961e+27 5.54785e+27
-9.2713 7.4474e+27 2.42794e+27
-9.23327 5.6037e+27 -3.76501e+27
-9.19528 4.11461e+27 -3.13193e+27
-9.15732 2.8171e+27 -1.5574e+27
-9.11939 2.03747e+27 -1.9521e+27
-9.08149 1.39433e+27 -1.84693e+27
-9.04362 8.35258e+26 -1.64259e+27
-9.00578 9.93469e+26 -2.23225e+27
-8.96797 1.21275e+27 -2.69421e+27
-8.93019 1.28913e+27 1.78195e+27
-8.89244 1.67594e+28 -6.16273e+27
-8.85471 -4.99163e+29 -2.78984e+29
-8.81702 1.84412e+29 3.36846e+29
-8.77936 7.26034e+27 5.68738e+27
-8.74172 4.76457e+26 5.05683e+27
-8.70412 3.28355e+27 6.97408e+27
-8.66654 2.27982e+27 1.11023e+28
-8.62899 -3.56483e+27 1.61301e+28
-8.59146 -2.20735e+27 9.24302e+27
-8.55397 5.07968e+26 1.01913e+28
-8.5165 -4.64038e+26 5.61613e+27
-8.47906 -2.90313e+26 3.65655e+27
-8.44165 2.27854e+27 1.97702e+27
-8.40426 3.0308e+27 8.53847e+26
-8.3669 2.42896e+27 -7.95168e+26
-8.32956 2.63815e+27 -9.1708e+26
-8.29226 2.7448e+27 -1.32993e+27
-8.25497 2.52857e+27 -2.25733e+27
-8.21772 1.86736e+27 -3.86436e+27
-8.18049 1.45498e+27 -3.90141e+27
-8.14328 8.92879e+26 -1.18902e+27
-8.1061 6.83754e+26 -9.13065e+26
-8.06895 6.72303e+26 -9.93245e+26
-8.03182 6.46881e+26 1.49957e+26
-7.99471 1.36968e+27 7.24975e+26
-7.95763 1.58137e+27 2.79856e+27
-7.92058 6.25502e+27 -8.89438e+26
-7.88355 2.90975e+27 5.46487e+27
-7.84654 6.08144e+27 8.86366e+27
-7.80955 1.13572e+27 1.16749e+28
-7.77259 1.88538e+27 1.08204e+28
-7.73566 4.39837e+26 3.17999e+27
-7.69874 4.17574e+26 7.34027e+26
-7.66185 3.61224e+26 1.46628e+26
-7.62498 3.07478e+26 8.51807e+25
-7.58814 2.9727e+26 -6.547e+25
-7.55132 1.32539e+25 -2.81531e+26
-7.51452 -3.08759e+26 -5.19865e+26
-7.47774 -1.86684e+26 -3.92999e+26
-7.44099 -3.87346e+26 -4.44037e+26
-7.40425 -2.97464e+26 -2.64933e+26
-7.36754 -1.9976e+26 -1.68987e+26
-7.33085 -5.96675e+25 -1.82632e+26
-7.29418 2.92445e+25 -1.40168e+26
-7.25754 9.50335e+25 -1.1925e+26
-7.22091 8.22188e+25 -1.47667e+26
-7.18431 -2.98153e+26 -2.78728e+26
-7.14772 -1.51084e+27 2.61117e+26
-7.11116 -4.7508e+27 2.39734e+27
-7.07462 -1.0507e+28 4.43389e+27
-7.0381 -9.11309e+26 -2.14388e+26
-7.00159 -4.59396e+25 3.02555e+25
-6.96511 -2.17563e+25 -4.17589e+25
-6.92865 -3.67116e+25 1.41804e+26
-6.89221 -2.76196e+26 4.49444e+25
-6.85579 1.38013e+26 2.60659e+26
-6.81938 1.50712e+26 2.56128e+26
-6.783 9.78413e+25 2.37818e+26
-6.74664 3.46418e+25 3.24739e+26
-6.71029 -2.8336e+25 5.50824e+26
-6.67397 -8.43587e+25 7.98868e+26
-6.63766 -2.21122e+26 1.07355e+27
-6.60137 -3.29222e+26 1.24028e+27
-6.5651 -3.49514e+26 1.48748e+27
-6.52885 -3.41843e+26 1.99829e+27
-6.49262 -2.49667e+26 9.3544e+26
-6.4564 1.36576e+26 9.36916e+26
-6.42021 5.30642e+26 8.74762e+26
-6.38403 8.41806e+26 6.48764e+26
-6.34786 5.497e+26 5.98545e+26
-6.31172 3.62926e+26 4.55546e+26
-6.27559 2.26103e+24 3.53623e+26
-6.23949 -3.76844e+26 6.34716e+26
-6.20339 -7.30404e+26 9.67485e+26
-6.16732 -8.56764e+26 1.30684e+27
-6.13126 -1.91233e+27 1.35785e+27
-6.09522 -2.20546e+27 2.02879e+27
-6.05919 -2.71229e+27 2.02514e+27
-6.02319 -2.51596e+27 3.47583e+27
-5.9872 -5.78266e+26 1.88515e+27
-5.95122 -1.30458e+27 4.09048e+26
-5.91526 -3.59514e+25 2.34261e+24
-5.87932 1.0308e+26 1.26629e+27
-5.84339 -1.47341e+27 4.16999e+27
-5.80748 -1.65705e+27 5.82141e+27
-5.77158 -3.08094e+27 6.05168e+27
-5.7357 -1.48242e+27 5.14223e+27
-5.69984 -2.88574e+27 -4.02004e+26
-5.66399 -2.81388e+27 -4.63794e+27
-5.62815 -2.66482e+27 -6.752e+27
-5.59233 -2.20846e+27 -5.27932e+27
-5.55653 -1.16668e+27 -3.15084e+27
-5.52074 -1.45055e+26 -2.51933e+27
-5.48497 2.40502e+26 -1.85679e+27
-5.4492 2.6787e+26 -1.23341e+27
-5.41346 1.02038e+26 -1.33388e+27
-5.37773 -7.79214e+26 -1.91074e+27
-5.34201 -1.40314e+27 -2.32332e+27
-5.30631 -1.46565e+27 -1.58153e+27
-5.27062 -1.70243e+27 -1.27289e+27
-5.23494 -1.26122e+27 -4.89359e+26
-5.19928 -1.17767e+27 -1.16629e+26
-5.16363 -1.28039e+27 2.2512e+26
-5.128 -1.19e+27 2.76898e+26
-5.09237 -1.13008e+27 3.09371e+26
-5.05677 -1.30557e+27 3.84685e+26
-5.02117 -9.78602e+26 1.0244e+26
-4.98559 -1.03415e+27 -2.03551e+25
-4.95002 -9.11578e+26 -1.72801e+26
-4.91446 -7.22787e+26 2.06019e+26
-4.87892 -7.27818e+26 2.36367e+26
-4.84339 -3.59974e+26 -1.527e+26
-4.80787 -3.13569e+26 -1.97971e+26
-4.77237 -4.56177e+26 -2.00292e+26
-4.73687 -3.56128e+26 -1.44529e+26
-4.70139 -1.51737e+26 -3.32e+25
-4.66592 -2.39587e+24 4.84566e+25
-4.63046 3.82018e+26 2.92423e+26
-4.59502 4.58732e+26 2.75565e+26
-4.55958 6.36508e+26 6.71808e+26
-4.52416 5.74666e+26 4.3281e+26
-4.48875 2.99349e+26 -1.05362e+26
-4.45335 4.62607e+25 -5.16988e+26
-4.41797 -2.08547e+26 -9.46646e+26
-4.38259 -7.96712e+25 -8.73413e+26
-4.34722 -4.26106e+26 -9.23022e+25
-4.31187 -2.67598e+26 -1.21728e+26
-4.27653 1.02742e+26 1.73071e+26
-4.24119 7.12807e+25 1.16005e+26
-4.20587 -3.03032e+25 -1.18578e+26
-4.17056 -1.31628e+25 -1.93407e+26
-4.13526 -4.93979e+25 -2.55114e+26
-4.09997 -2.20474e+25 -1.50347e+26
-4.06469 5.22774e+25 -1.22915e+26
-4.02942 7.81505e+25 9.11485e+25
-3.99416 1.43658e+25 1.37902e+26
-3.95891 -5.49179e+25 1.2032e+26
-3.92367 1.2497e+26 2.44511e+26
-3.88844 2.49993e+26 1.6986e+26
-3.85322 7.70395e+25 5.68418e+25
-3.81801 9.64308e+25 -1.5328e+25
-3.7828 5.85704e+25 4.6389e+25
-3.74761 6.3258e+25 9.53915e+25
-3.71243 -3.19626e+25 -9.77927e+25
-3.67726 -1.67558e+26 -3.92596e+26
-3.64209 -1.54446e+26 -2.67747e+26
-3.60694 8.8055e+26 -9.1673e+26
-3.57179 -4.99505e+26 1.84804e+27
-3.53665 -7.91735e+25 -7.9935e+26
-3.50152 -4.27609e+25 -8.57378e+25
-3.4664 3.89512e+25 -9.24669e+25
-3.43129 5.78288e+25 -2.14637e+25
-3.39619 1.32589e+26 -1.47004e+25
-3.36109 1.24839e+26 4.2993e+25
-3.32601 1.56686e+26 -1.63512e+25
-3.29093 9.82842e+25 -8.99479e+25
-3.25586 1.70944e+26 -2.40555e+26
-3.2208 1.9596e+26 -5.44777e+26
-3.18574 2.94459e+26 -8.85232e+26
-3.1507 3.23078e+26 -1.21243e+27
-3.11566 2.31058e+26 -1.19757e+27
-3.08063 1.32942e+26 -9.63975e+26
-3.0456 4.19569e+25 -5.76232e+26
-3.01059 1.78301e+25 -3.78293e+26
-2.97558 3.0113e+25 -2.71752e+26
-2.94058 3.571e+25 -2.59996e+26
-2.90558 6.39969e+24 -1.86505e+26
-2.87059 5.65796e+25 -2.03445e+26
-2.83561 7.01374e+25 -1.65121e+26
-2.80064 9.14544e+25 -1.03856e+26
-2.76567 1.16539e+26 -1.24892e+26
-2.73071 3.30814e+25 4.90327e+25
-2.69576 3.7489e+25 1.15708e+26
-2.66081 -1.25681e+25 2.88406e+26
-2.62587 1.00632e+25 3.0472e+26
-2.59094 3.59775e+24 3.9704e+26
-2.55601 3.8863e+24 3.88972e+26
-2.52109 -1.62612e+25 4.09319e+26
-2.48617 1.2934e+25 2.28815e+26
-2.45126 -6.66905e+25 1.15824e+26
-2.41636 -6.69361e+24 -1.04531e+25
-2.38146 2.36244e+25 -1.29856e+25
-2.34657 3.38602e+25 -3.99819e+25
-2.31168 3.14348e+25 2.19946e+25
-2.2768 4.53002e+24 6.88687e+25
-2.24192 -4.77319e+25 5.34601e+25
-2.20705 -4.11484e+25 8.9385e+24
-2.17219 -9.36375e+24 -1.31119e+26
-2.13733 -1.65995e+25 1.15657e+25
-2.10247 -3.00005e+25 -4.80862e+24
-2.06762 1.00553e+25 -1.73213e+26
-2.03278 -1.32502e+26 -2.92643e+26
-1.99794 1.17776e+26 -2.74654e+26
-1.9631 1.0567e+26 -1.34952e+26
-1.92827 4.17481e+25 -1.73055e+26
-1.89345 -6.40053e+25 -1.08062e+26
-1.85862 2.76936e+25 -3.34877e+25
-1.82381 5.27431e+25 3.14083e+25
-1.78899 4.57936e+25 2.52811e+25
-1.75419 5.34838e+25 1.64127e+25
-1.71938 1.54951e+26 -1.1338e+26
-1.68458 5.76236e+26 -5.19885e+26
-1.64979 -2.83466e+25 6.98846e+25
-1.61499 -1.87652e+26 8.36041e+26
-1.58021 8.85052e+24 1.32269e+26
-1.54542 2.51753e+26 -1.57245e+26
-1.51064 1.73016e+26 -1.91778e+24
-1.47586 -7.48909e+25 -1.5833e+26
-1.44109 -1.15639e+26 -1.01282e+26
-1.40632 1.76079e+26 3.00727e+25
-1.37155 1.63501e+26 -6.83013e+25
-1.33679 -1.89787e+25 -1.31934e+26
-1.30203 -1.33553e+26 -1.46994e+26
-1.26727 1.26506e+25 2.96698e+26
-1.23251 -8.2726e+25 -5.36668e+26
-1.19776 -1.97638e+26 -3.36613e+26
-1.16301 1.04727e+26 -4.43172e+26
-1.12827 1.11819e+26 -2.94157e+26
-1.09352 -1.06442e+26 -1.46447e+26
-1.05878 4.19941e+25 3.04239e+26
-1.02405 1.91843e+26 8.67252e+26
-0.989309 6.25176e+26 1.51343e+27
-0.954576 8.36113e+26 1.56758e+27
-0.919844 4.68491e+26 1.48206e+27
-0.885115 3.03645e+26 1.62799e+27
-0.850388 -1.06954e+26 1.90929e+27
-0.815663 -5.36595e+26 1.90564e+27
-0.78094 -4.57437e+26 1.85691e+27
-0.746219 -3.5835e+26 1.54759e+27
-0.711499 -3.1265e+26 1.07548e+27
-0.676781 -4.94682e+26 7.59013e+26
-0.642065 -6.68937e+26 7.69245e+26
-0.60735 -6.75209e+26 7.88559e+26
-0.572637 -8.58144e+26 1.10737e+27
-0.537925 -8.35931e+26 9.26005e+26
-0.503214 -7.40037e+26 4.79689e+26
-0.468504 -9.13476e+26 9.91391e+26
-0.433796 -1.24233e+27 8.20262e+26
-0.399089 -1.10499e+27 4.18726e+26
-0.364382 -1.14173e+27 -9.87835e+25
-0.329676 -1.02254e+27 -3.10464e+26
-0.294972 -1.12303e+27 -7.00056e+26
-0.260267 -1.02668e+27 -7.99784e+26
-0.225564 -9.66117e+26 -1.06721e+27
-0.190861 -8.83265e+26 -7.53973e+26
-0.156158 -4.16042e+26 -2.29039e+26
-0.121456 -2.66379e+26 -2.12411e+26
-0.0867541 -8.49413e+26 -5.99229e+26
-0.0520524 -1.93445e+27 8.49835e+25
-0.0173508 -1.54385e+27 3.12092e+26
0.0173508 -1.54385e+27 3.12092e+26
0.0520524 -1.93445e+27 8.49835e+25
0.0867541 -8.49413e+26 -5.99229e+26
0.121456 -2.66379e+26 -2.12411e+26
0.156158 -4.16042e+26 -2.29039e+26
0.190861 -8.83265e+26 -7.53973e+26
0.225564 -9.66117e+26 -1.06721e+27
0.260267 -1.02668e+27 -7.99784e+26
0.294972 -1.12303e+27 -7.00056e+26
0.329676 -1.02254e+27 -3.10464e+26
0.364382 -1.14173e+27 -9.87835e+25
0.399089 -1.10499e+27 4.18726e+26
0.433796 -1.24233e+27 8.20262e+26
0.468504 -9.13476e+26 9.91391e+26
0.503214 -7.40037e+26 4.79689e+26
0.537925 -8.35931e+26 9.26005e+26
0.572637 -8.58144e+26 1.10737e+27
0.60735 -6.75209e+26 7.88559e+26
0.642065 -6.68937e+26 7.69245e+26
0.676781 -4.94682e+26 7.59013e+26
0.711499 -3.1265e+26 1.07548e+27
0.746219 -3.5835e+26 1.54759e+27
0.78094 -4.57437e+26 1.85691e+27
0.815663 -5.36595e+26 1.90564e+27
0.850388 -1.06954e+26 1.90929e+27
0.885115 3.03645e+26 1.62799e+27
0.919844 4.68491e+26 1.48206e+27
0.954576 8.36113e+26 1.56758e+27
0.989309 6.25176e+26 1.51343e+27
1.02405 1.91843e+26 8.67252e+26
1.05878 4.19941e+25 3.04239e+26
1.09352 -1.06442e+26 -1.46447e+26
1.12827 1.11819e+26 -2.94157e+26
1.16301 1.04727e+26 -4.43172e+26
1.19776 -1.97638e+26 -3.36613e+26
1.23251 -8.2726e+25 -5.36668e+26
1.26727 1.26506e+25 2.96698e+26
1.30203 -1.33553e+26 -1.46994e+26
1.33679 -1.89787e+25 -1.31934e+26
1.37155 1.63501e+26 -6.83013e+25
1.40632 1.76079e+26 3.00727e+25
1.44109 -1.15639e+26 -1.01282e+26
1.47586 -7.48909e+25 -1.5833e+26
1.51064 1.73016e+26 -1.91778e+24
1.54542 2.51753e+26 -1.57245e+26
1.58021 8.85052e+24 1.32269e+26
1.61499 -1.87652e+26 8.36041e+26
1.64979 -2.83466e+25 6.98846e+25
1.68458 5.76236e+26 -5.19885e+26
1.71938 1.54951e+26 -1.1338e+26
1.75419 5.34838e+25 1.64127e+25
1.78899 4.57936e+25 2.52811e+25
1.82381 5.27431e+25 3.14083e+25
1.85862 2.76936e+25 -3.34877e+25
1.89345 -6.40053e+25 -1.08062e+26
1.92827 4.17481e+25 -1.73055e+26
1.9631 1.0567e+26 -1.34952e+26
1.99794 1.17776e+26 -2.74654e+26
2.03278 -1.32502e+26 -2.92643e+26
2.06762 1.00553e+25 -1.73213e+26
2.10247 -3.00005e+25 -4.80862e+24
2.13733 -1.65995e+25 1.15657e+25
2.17219 -9.36375e+24 -1.31119e+26
2.20705 -4.11484e+25 8.9385e+24
2.24192 -4.77319e+25 5.34601e+25
2.2768 4.53002e+24 6.88687e+25
2.31168 3.14348e+25 2.19946e+25
2.34657 3.38602e+25 -3.99819e+25
2.38146 2.36244e+25 -1.29856e+25
2.41636 -6.69361e+24 -1.04531e+25
2.45126 -6.66905e+25 1.15824e+26
2.48617 1.2934e+25 2.28815e+26
2.52109 -1.62612e+25 4.09319e+26
2.55601 3.8863e+24 3.88972e+26
2.59094 3.59775e+24 3.9704e+26
2.62587 1.00632e+25 3.0472e+26
2.66081 -1.25681e+25 2.88406e+26
2.69576 3.7489e+25 1.15708e+26
2.73071 3.30814e+25 4.90327e+25
2.76567 1.16539e+26 -1.24892e+26
2.80064 9.14544e+25 -1.03856e+26
2.83561 7.01374e+25 -1.65121e+26
2.87059 5.65796e+25 -2.03445e+26
2.90558 6.39969e+24 -1.86505e+26
2.94058 3.571e+25 -2.59996e+26
2.97558 3.0113e+25 -2.71752e+26
3.01059 1.78301e+25 -3.78293e+26
3.0456 4.19569e+25 -5.76232e+26
3.08063 1.32942e+26 -9.63975e+26
3.11566 2.31058e+26 -1.19757e+27
3.1507 3.23078e+26 -1.21243e+27
3.18574 2.94459e+26 -8.85232e+26
3.2208 1.9596e+26 -5.44777e+26
3.25586 1.70944e+26 -2.40555e+26
3.29093 9.82842e+25 -8.99479e+25
3.32601 1.56686e+26 -1.63512e+25
3.36109 1.24839e+26 4.2993e+25
3.39619 1.32589e+26 -1.47004e+25
3.43129 5.78288e+25 -2.14637e+25
3.4664 3.89512e+25 -9.24669e+25
3.50152 -4.27609e+25 -8.57378e+25
3.53665 -7.91735e+25 -7.9935e+26
3.57179 -4.99505e+26 1.84804e+27
3.60694 8.8055e+26 -9.1673e+26
3.64209 -1.54446e+26 -2.67747e+26
3.67726 -1.67558e+26 -3.92596e+26
3.71243 -3.19626e+25 -9.77927e+25
3.74761 6.3258e+25 9.53915e+25
3.7828 5.85704e+25 4.6389e+25
3.81801 9.64308e+25 -1.5328e+25
3.85322 7.70395e+25 5.68418e+25
3.88844 2.49993e+26 1.6986e+26
3.92367 1.2497e+26 2.44511e+26
3.95891 -5.49179e+25 1.2032e+26
3.99416 1.43658e+25 1.37902e+26
4.02942 7.81505e+25 9.11485e+25
4.06469 5.22774e+25 -1.22915e+26
4.09997 -2.20474e+25 -1.50347e+26
4.13526 -4.93979e+25 -2.55114e+26
4.17056 -1.31628e+25 -1.93407e+26
4.20587 -3.03032e+25 -1.18578e+26
4.24119 7.12807e+25 1.16005e+26
4.27653 1.02742e+26 1.73071e+26
4.31187 -2.67598e+26 -1.21728e+26
4.34722 -4.26106e+26 -9.23022e+25
4.38259 -7.96712e+25 -8.73413e+26
4.41797 -2.08547e+26 -9.46646e+26
4.45335 4.62607e+25 -5.16988e+26
4.48875 2.99349e+26 -1.05362e+26
4.52416 5.74666e+26 4.3281e+26
4.55958 6.36508e+26 6.71808e+26
4.59502 4.58732e+26 2.75565e+26
4.63046 3.82018e+26 2.92423e+26
4.66592 -2.39587e+24 4.84566e+25
4.70139 -1.51737e+26 -3.32e+25
4.73687 -3.56128e+26 -1.44529e+26
4.77237 -4.56177e+26 -2.00292e+26
4.80787 -3.13569e+26 -1.97971e+26
4.84339 -3.59974e+26 -1.527e+26
4.87892 -7.27818e+26 2.36367e+26
4.91446 -7.22787e+26 2.06019e+26
4.95002 -9.11578e+26 -1.72801e+26
4.98559 -1.03415e+27 -2.03551e+25
5.02117 -9.78602e+26 1.0244e+26
5.05677 -1.30557e+27 3.84685e+26
5.09237 -1.13008e+27 3.09371e+26
5.128 -1.19e+27 2.76898e+26
5.16363 -1.28039e+27 2.2512e+26
5.19928 -1.17767e+27 -1.16629e+26
5.23494 -1.26122e+27 -4.89359e+26
5.27062 -1.70243e+27 -1.27289e+27
5.30631 -1.46565e+27 -1.58153e+27
5.34201 -1.40314e+27 -2.32332e+27
5.37773 -7.79214e+26 -1.91074e+27
5.41346 1.02038e+26 -1.33388e+27
5.4492 2.6787e+26 -1.23341e+27
5.48497 2.40502e+26 -1.85679e+27
5.52074 -1.45055e+26 -2.51933e+27
5.55653 -1.16668e+27 -3.15084e+27
5.59233 -2.20846e+27 -5.27932e+27
5.62815 -2.66482e+27 -6.752e+27
5.66399 -2.81388e+27 -4.63794e+27
5.69984 -2.88574e+27 -4.02004e+26
5.7357 -1.48242e+27 5.14223e+27
5.77158 -3.08094e+27 6.05168e+27
5.80748 -1.65705e+27 5.82141e+27
5.84339 -1.47341e+27 4.16999e+27
5.87932 1.0308e+26 1.26629e+27
5.91526 -3.59514e+25 2.34261e+24
5.95122 -1.30458e+27 4.09048e+26
5.9872 -5.78266e+26 1.88515e+27
6.02319 -2.51596e+27 3.47583e+27
6.05919 -2.71229e+27 2.02514e+27
6.09522 -2.20546e+27 2.02879e+27
6.13126 -1.91233e+27 1.35785e+27
6.16732 -8.56764e+26 1.30684e+27
6.20339 -7.30404e+26 9.67485e+26
6.23949 -3.76844e+26 6.34716e+26
6.27559 2.26103e+24 3.53623e+26
6.31172 3.62926e+26 4.55546e+26
6.34786 5.497e+26 5.98545e+26
6.38403 8.41806e+26 6.48764e+26
6.42021 5.30642e+26 8.74762e+26
6.4564 1.36576e+26 9.36916e+26
6.49262 -2.49667e+26 9.3544e+26
6.52885 -3.41843e+26 1.99829e+27
6.5651 -3.49514e+26 1.48748e+27
6.60137 -3.29222e+26 1.24028e+27
6.63766 -2.21122e+26 1.07355e+27
6.67397 -8.43587e+25 7.98868e+26
6.71029 -2.8336e+25 5.50824e+26
6.74664 3.46418e+25 3.24739e+26
6.783 9.78413e+25 2.37818e+26
6.81938 1.50712e+26 2.56128e+26
6.85579 1.38013e+26 2.60659e+26
6.89221 -2.76196e+26 4.49444e+25
6.92865 -3.67116e+25 1.41804e+26
6.96511 -2.17563e+25 -4.17589e+25
7.00159 -4.59396e+25 3.02555e+25
7.0381 -9.11309e+26 -2.14388e+26
7.07462 -1.0507e+28 4.43389e+27
7.11116 -4.7508e+27 2.39734e+27
7.14772 -1.51084e+27 2.61117e+26
7.18431 -2.98153e+26 -2.78728e+26
7.22091 8.22188e+25 -1.47667e+26
7.25754 9.50335e+25 -1.1925e+26
7.29418 2.92445e+25 -1.40168e+26
7.33085 -5.96675e+25 -1.82632e+26
7.36754 -1.9976e+26 -1.68987e+26
7.40425 -2.97464e+26 -2.64933e+26
7.44099 -3.87346e+26 -4.44037e+26
7.47774 -1.86684e+26 -3.92999e+26
7.51452 -3.08759e+26 -5.19865e+26
7.55132 1.32539e+25 -2.81531e+26
7.58814 2.9727e+26 -6.547e+25
7.62498 3.07478e+26 8.51807e+25
7.66185 3.61224e+26 1.46628e+26
7.69874 4.17574e+26 7.34027e+26
7.73566 4.39837e+26 3.17999e+27
7.77259 1.88538e+27 1.08204e+28
7.80955 1.13572e+27 1.16749e+28
7.84654 6.08144e+27 8.86366e+27
7.88355 2.90975e+27 5.46487e+27
7.92058 6.25502e+27 -8.89438e+26
7.95763 1.58137e+27 2.79856e+27
7.99471 1.36968e+27 7.24975e+26
8.03182 6.46881e+26 1.49957e+26
8.06895 6.72303e+26 -9.93245e+26
8.1061 6.83754e+26 -9.13065e+26
8.14328 8.92879e+26 -1.18902e+27
8.18049 1.45498e+27 -3.90141e+27
8.21772 1.86736e+27 -3.86436e+27
8.25497 2.52857e+27 -2.25733e+27
8.29226 2.7448e+27 -1.32993e+27
8.32956 2.63815e+27 -9.1708e+26
8.3669 2.42896e+27 -7.95168e+26
8.40426 3.0308e+27 8.53847e+26
8.44165 2.27854e+27 1.97702e+27
8.47906 -2.90313e+26 3.65655e+27
8.5165 -4.64038e+26 5.61613e+27
8.55397 5.07968e+26 1.01913e+28
8.59146 -2.20735e+27 9.24302e+27
8.62899 -3.56483e+27 1.61301e+28
8.66654 2.27982e+27 1.11023e+28
8.70412 3.28355e+27 6.97408e+27
8.74172 4.76457e+26 5.05683e+27
8.77936 7.26034e+27 5.68738e+27
8.81702 1.84412e+29 3.36846e+29
8.85471 -4.99163e+29 -2.78984e+29
8.89244 1.67594e+28 -6.16273e+27
8.93019 1.28913e+27 1.78195e+27
8.96797 1.21275e+27 -2.69421e+27
9.00578 9.93469e+26 -2.23225e+27
9.04362 8.35258e+26 -1.64259e+27
9.08149 1.39433e+27 -1.84693e+27
9.11939 2.03747e+27 -1.9521e+27
9.15732 2.8171e+27 -1.5574e+27
9.19528 4.11461e+27 -3.13193e+27
9.23327 5.6037e+27 -3.76501e+27
9.2713 7.4474e+27 2.42794e+27
9.30935 4.45961e+27 5.54785e+27
9.34744 4.29895e+27 7.01389e+26
9.38556 2.42829e+27 8.22766e+26
9.42371 5.32158e+26 1.70831e+26
9.46189 -6.29772e+26 1.03011e+27
9.50011 -6.57431e+26 1.07867e+27
9.53836 1.21366e+27 4.61747e+27
9.57664 -8.59603e+27 7.63098e+27
9.61496 -1.10557e+28 9.80105e+27
9.65331 -5.16472e+27 7.90911e+27
9.69169 -1.17937e+27 6.4717e+27
9.73011 1.95355e+27 4.80997e+27
9.76856 1.8569e+27 2.80536e+27
9.80704 4.81288e+26 6.38393e+26
9.84557 -8.72907e+25 -7.77012e+25
9.88412 -2.12994e+27 -1.42861e+26
9.92271 -2.59077e+27 2.46679e+26
9.96134 -3.48193e+27 3.09035e+27
10 1.52602e+27 1.00414e+28
10.0387 5.70699e+27 9.11566e+27
10.0774 6.94748e+27 4.64601e+27
10.1162 1.37352e+28 9.5302e+26
10.155 1.50326e+28 -5.42982e+27
10.1939 9.76591e+27 -4.64738e+27
10.2328 -1.21837e+26 -3.22281e+27
10.2717 -9.80306e+27 -5.28683e+27
10.3106 -1.86526e+28 -1.40097e+28
10.3496 -1.96072e+28 -2.50382e+29
10.3887 4.91657e+29 5.71797e+28
10.4278 3.11893e+30 9.52577e+30
10.4669 8.23453e+30 -3.0488e+31
10.506 -1.61702e+30 7.69989e+30
10.5452 2.69678e+28 9.32098e+28
10.5845 1.86007e+28 9.98475e+26
10.6238 2.93718e+28 2.41238e+28
10.6631 4.69749e+27 5.43669e+26
10.7024 3.00839e+27 -5.70813e+27
10.7418 2.51846e+26 -9.15124e+26
10.7813 6.16224e+26 4.74388e+27
10.8208 2.87188e+27 8.31419e+27
10.8603 -6.66496e+26 9.46991e+27
10.8999 -1.37572e+27 1.20418e+28
10.9395 1.58895e+27 1.29407e+28
10.9792 5.40088e+27 1.09012e+28
11.0189 2.67459e+25 4.84217e+27
11.0586 -5.65025e+27 -9.65687e+25
11.0984 -9.80915e+27 3.8202e+27
11.1383 -2.49227e+27 -1.08882e+28
11.1781 -6.68603e+27 -2.36985e+27
11.2181 -2.29011e+28 4.46229e+28
11.2581 -1.35177e+29 1.33952e+29
11.2981 -1.46239e+29 2.46346e+29
11.3381 -5.66733e+28 1.16936e+29
11.3783 -2.00657e+28 8.61554e+28
11.4184 -1.84819e+28 4.6939e+27
11.4587 -1.22822e+27 -5.49204e+28
11.4989 -1.57388e+28 -5.30929e+28
11.5392 1.19578e+28 -1.21475e+28
11.5796 1.21818e+28 -2.86023e+28
11.62 1.99559e+28 -2.29732e+28
11.6605 -7.53876e+29 9.53503e+28
11.701 -7.00267e+29 2.56189e+29
11.7415 -4.4117e+29 -3.70896e+29
11.7822 -3.94374e+29 -3.86181e+29
11.8228 -9.21503e+27 1.60895e+28
11.8636 -8.15638e+27 5.86404e+27
11.9043 -7.68378e+27 -7.32594e+27
11.9452 1.91312e+27 5.27709e+27
11.986 -1.0511e+29 8.19371e+28
12.027 -5.67567e+29 5.69354e+29
12.068 5.38086e+28 6.17423e+29
12.109 1.53313e+30 1.13709e+30
12.1501 -1.63489e+29 3.62959e+29
12.1913 -1.17073e+30 1.16958e+30
12.2325 -6.84962e+27 5.29975e+28
12.2738 -2.44829e+28 -2.81243e+27
12.3151 -4.32789e+28 -3.87352e+28
12.3565 5.03635e+28 -1.42126e+28
12.3979 2.55621e+28 2.94306e+29
12.4394 -1.10919e+30 3.84142e+29
12.481 -1.87326e+29 1.10544e+30
12.5226 4.75744e+29 1.53447e+30
12.5643 2.69728e+29 3.8434e+29
12.6061 6.39176e+28 -2.35514e+29
12.6479 -1.14323e+29 1.15692e+29
12.6898 -1.77776e+29 1.25499e+29
12.7317 -1.71739e+28 5.17033e+28
12.7737 -2.34635e+28 8.29677e+27
12.8158 -9.61485e+27 -1.25765e+28
12.8579 7.71607e+27 -1.90894e+28
12.9001 8.16958e+27 -3.75542e+28
12.9424 1.24214e+28 -4.77888e+28
12.9847 2.49635e+28 -4.10463e+28
13.0271 1.73923e+28 -1.39859e+28
13.0696 -1.39875e+28 3.18157e+28
13.1121 -1.41651e+28 1.84729e+28
13.1547 -5.75754e+27 3.0829e+27
13.1974 2.81995e+28 -2.69925e+28
13.2402 4.94269e+28 -3.81981e+28
13.283 3.85976e+28 -3.39959e+28
13.3259 4.18162e+28 -4.84411e+28
13.3689 6.40532e+28 -7.47162e+28
13.4119 4.3271e+28 -5.702e+28
13.455 2.18832e+28 -3.91876e+28
13.4982 1.7325e+28 -1.42113e+28
13.5415 -2.31974e+28 7.8932e+28
13.5848 9.7457e+27 2.03169e+29
13.6283 -7.11576e+28 4.7013e+29
13.6718 -3.9439e+28 2.08281e+29
13.7153 1.12075e+27 1.29824e+28
13.759 1.77572e+27 1.28924e+28
13.8028 1.3404e+27 4.96554e+27
13.8466 8.15214e+27 6.73934e+27
13.8905 -3.39466e+27 -4.0431e+28
13.9345 -2.0229e+28 -5.431e+28
13.9786 8.03233e+27 -3.38107e+27
14.0227 4.92141e+28 1.02361e+26
14.067 3.15608e+29 2.24395e+28
14.1113 -1.23434e+29 -1.85991e+28
14.1558 -2.08026e+29 -1.89266e+29
14.2003 5.77363e+29 -9.91651e+29
14.2449 -8.20796e+29 -1.14797e+30
14.2896 -2.29934e+30 -2.08602e+30
14.3344 3.23508e+29 -4.0794e+30
14.3793 1.34838e+30 -2.89557e+30
14.4243 -2.71091e+30 6.96561e+29
14.4693 3.55018e+30 2.5363e+30
14.5145 -2.86686e+28 -8.85017e+30
14.5598 1.41864e+30 1.03889e+30
14.6052 2.76048e+29 -2.19888e+30
14.6506 -7.43654e+30 -7.02051e+30
14.6962 -2.43817e+30 -7.02814e+29
14.7419 -3.1272e+30 -2.34271e+30
14.7877 -3.60634e+30 -1.68932e+30
14.8336 -1.37941e+31 -2.19505e+30
14.8796 -1.5748e+32 1.99114e+32
14.9257 7.28317e+33 8.8387e+32
14.9719 2.13378e+36 -3.64177e+36
15.0182 4.50521e+38 -6.66719e+38
15.0647 4.40593e+38 -3.2377e+38
15.1112 3.50164e+37 6.41045e+37
15.1579 -1.0627e+36 -2.27187e+36
15.2047 -6.04054e+33 -2.95334e+34
15.2516 8.48284e+33 5.77452e+33
15.2986 3.73534e+32 -4.30697e+31
15.3458 5.51873e+32 2.44615e+32
15.393 -3.31808e+32 5.18308e+32
15.4404 -6.69272e+31 2.07252e+32
15.488 1.1318e+32 -8.97122e+31
15.5356 -1.10612e+31 -2.88849e+31
15.5834 2.26184e+31 -9.78797e+30
15.6313 1.52737e+31 2.28213e+31
15.6794 -9.30315e+31 1.12167e+32
15.7276 8.37418e+31 1.73633e+31
15.7759 5.04202e+31 1.15171e+31
15.8243 -7.51812e+31 6.61384e+30
15.873 -4.6121e+31 7.4737e+31
15.9217 -2.57122e+31 4.2206e+31
15.9706 -5.4293e+30 -1.13065e+31
16.0197 3.57206e+30 -2.15683e+30
16.0689 1.06372e+31 -1.05885e+31
16.1182 -3.46705e+30 -5.29218e+30
16.1677 -1.00549e+30 -9.51434e+30
16.2174 3.11916e+30 -6.79217e+30
16.2672 1.86954e+31 -4.70916e+30
16.3172 4.11079e+31 3.16293e+31
16.3674 1.17982e+32 1.50903e+32
16.4177 1.44872e+32 2.49808e+32
16.4682 4.93583e+31 1.42059e+32
16.5189 1.16615e+31 9.67364e+31
16.5697 8.68956e+30 6.44929e+31
16.6208 -1.3214e+30 4.21536e+31
16.672 -8.7799e+30 5.86094e+30
16.7234 -6.46651e+31 -3.86433e+31
16.775 -1.11207e+32 -2.79425e+32
16.8268 1.84636e+32 -2.16101e+32
16.8787 7.69935e+31 -1.97865e+32
16.9309 -1.32124e+32 2.39486e+32
16.9833 -4.53443e+32 1.38351e+33
17.0359 -4.32512e+32 1.18629e+33
17.0887 -3.23544e+32 6.24855e+32
17.1418 3.97199e+32 1.49675e+32
17.195 3.88063e+33 7.31329e+32
17.2485 4.63496e+33 6.95228e+32
17.3022 3.10751e+33 9.9661e+32
17.3562 5.38014e+32 -2.73518e+31
17.4104 1.22891e+33 -1.70687e+33
17.4648 1.06678e+33 -2.49412e+33
17.5195 8.81485e+32 -1.78241e+33
17.5744 3.29863e+31 -4.0763e+32
17.6296 -5.87933e+32 -1.55071e+32
17.6851 -8.13555e+32 1.18548e+32
17.7408 -5.13396e+32 3.34221e+31
17.7969 -2.55309e+31 5.67495e+30
17.8532 1.87125e+32 1.14463e+32
17.9098 2.26885e+32 1.23046e+32
17.9667 -2.29217e+32 6.62413e+32
18.0239 3.25123e+32 5.37275e+32
18.0815 -1.86848e+33 -1.1336e+33
18.1393 -1.02958e+34 -6.64328e+33
18.1975 4.22529e+33 -8.79579e+33
18.256 -3.21815e+33 1.90899e+35
18.3149 -3.19579e+34 2.05216e+35
18.3742 7.45708e+33 8.4277e+34
18.4338 -9.71355e+35 -2.60044e+35
18.4938 6.13889e+34 1.00921e+35
18.5542 -2.31086e+33 -2.57592e+34
18.615 -1.89833e+34 -4.79228e+33
18.6762 -5.25152e+35 9.02929e+35
18.7379 -9.65395e+35 1.5094e+36
18.8 -6.19994e+35 7.08185e+35
18.8625 -2.2578e+35 3.54106e+35
18.9255 -3.49089e+34 1.31509e+35
18.9891 -2.48528e+35 3.32159e+35
19.0531 -1.78198e+35 2.50624e+35
19.1177 -9.54496e+34 1.2302e+35
19.1828 -4.15012e+34 3.74174e+34
19.2484 -8.92511e+33 3.17484e+33
19.3147 2.92157e+31 -1.57206e+33
19.3816 1.9957e+33 -4.15062e+33
19.4491 -2.76623e+33 -1.07172e+34
19.5173 -1.21146e+34 -2.17875e+34
19.5862 1.66308e+33 2.6842e+33
19.6558 1.29281e+34 9.85193e+33
19.7262 7.66666e+33 2.63831e+33
19.7974 -2.55007e+33 4.56124e+33
19.8694 -1.78031e+34 7.86412e+33
19.9423 -9.56357e+34 -3.02123e+35
20.0162 -6.47306e+35 -1.03472e+36
20.091 -3.25307e+35 -4.56447e+35
20.1669 -1.25188e+35 -1.19453e+35
20.244 -1.33043e+35 -7.04509e+35
20.3222 1.76368e+35 -1.34368e+36
20.4016 9.2322e+34 -4.94043e+35
20.4825 8.12318e+34 -1.34923e+34
20.5648 2.60158e+35 -3.27457e+36
20.6487 2.50532e+35 -2.09082e+36
20.7344 5.63705e+34 -1.85411e+35
20.8219 1.75941e+36 1.42321e+36
20.9115 1.3214e+36 1.21108e+36
21.0034 6.98284e+35 5.46621e+35
21.0979 1.50046e+35 1.68976e+35
21.1952 2.02726e+35 -8.48753e+34
21.2959 -9.20368e+34 1.9798e+35
21.4004 8.25583e+34 -6.20724e+35
21.5093 -5.87503e+36 -8.57767e+36
21.6237 1.24653e+53 3.50623e+52
21.7448 7.77154e+38 3.69005e+39
21.8747 -5.68089e+35 1.34081e+37
22.0165 -1.49972e+36 2.9589e+35
22.1768 -1.28134e+35 -1.59414e+34
22.3723 -1.62962e+35 2.09324e+35


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.125Nc1Quantum/vANOOffP_FRG.txt <==
-22.3723 -1.62962e+35 2.09324e+35
-22.1768 -1.28134e+35 -1.59414e+34
-22.0165 -1.49972e+36 2.9589e+35
-21.8747 -5.68089e+35 1.34081e+37
-21.7448 7.77154e+38 3.69005e+39
-21.6237 1.24653e+53 3.50623e+52
-21.5093 -5.87503e+36 -8.57767e+36
-21.4004 8.25583e+34 -6.20724e+35
-21.2959 -9.20368e+34 1.9798e+35
-21.1952 2.02726e+35 -8.48753e+34
-21.0979 1.50046e+35 1.68976e+35
-21.0034 6.98284e+35 5.46621e+35
-20.9115 1.3214e+36 1.21108e+36
-20.8219 1.75941e+36 1.42321e+36
-20.7344 5.63705e+34 -1.85411e+35
-20.6487 2.50532e+35 -2.09082e+36
-20.5648 2.60158e+35 -3.27457e+36
-20.4825 8.12318e+34 -1.34923e+34
-20.4016 9.2322e+34 -4.94043e+35
-20.3222 1.76368e+35 -1.34368e+36
-20.244 -1.33043e+35 -7.04509e+35
-20.1669 -1.25188e+35 -1.19453e+35
-20.091 -3.25307e+35 -4.56447e+35
-20.0162 -6.47306e+35 -1.03472e+36
-19.9423 -9.56357e+34 -3.02123e+35
-19.8694 -1.78031e+34 7.86412e+33
-19.7974 -2.55007e+33 4.56124e+33
-19.7262 7.66666e+33 2.63831e+33
-19.6558 1.29281e+34 9.85193e+33
-19.5862 1.66308e+33 2.6842e+33
-19.5173 -1.21146e+34 -2.17875e+34
-19.4491 -2.76623e+33 -1.07172e+34
-19.3816 1.9957e+33 -4.15062e+33
-19.3147 2.92157e+31 -1.57206e+33
-19.2484 -8.92511e+33 3.17484e+33
-19.1828 -4.15012e+34 3.74174e+34
-19.1177 -9.54496e+34 1.2302e+35
-19.0531 -1.78198e+35 2.50624e+35
-18.9891 -2.48528e+35 3.32159e+35
-18.9255 -3.49089e+34 1.31509e+35
-18.8625 -2.2578e+35 3.54106e+35
-18.8 -6.19994e+35 7.08185e+35
-18.7379 -9.65395e+35 1.5094e+36
-18.6762 -5.25152e+35 9.02929e+35
-18.615 -1.89833e+34 -4.79228e+33
-18.5542 -2.31086e+33 -2.57592e+34
-18.4938 6.13889e+34 1.00921e+35
-18.4338 -9.71355e+35 -2.60044e+35
-18.3742 7.45708e+33 8.4277e+34
-18.3149 -3.19579e+34 2.05216e+35
-18.256 -3.21815e+33 1.90899e+35
-18.1975 4.22529e+33 -8.79579e+33
-18.1393 -1.02958e+34 -6.64328e+33
-18.0815 -1.86848e+33 -1.1336e+33
-18.0239 3.25123e+32 5.37275e+32
-17.9667 -2.29217e+32 6.62413e+32
-17.9098 2.26885e+32 1.23046e+32
-17.8532 1.87125e+32 1.14463e+32
-17.7969 -2.55309e+31 5.67495e+30
-17.7408 -5.13396e+32 3.34221e+31
-17.6851 -8.13555e+32 1.18548e+32
-17.6296 -5.87933e+32 -1.55071e+32
-17.5744 3.29863e+31 -4.0763e+32
-17.5195 8.81485e+32 -1.78241e+33
-17.4648 1.06678e+33 -2.49412e+33
-17.4104 1.22891e+33 -1.70687e+33
-17.3562 5.38014e+32 -2.73518e+31
-17.3022 3.10751e+33 9.9661e+32
-17.2485 4.63496e+33 6.95228e+32
-17.195 3.88063e+33 7.31329e+32
-17.1418 3.97199e+32 1.49675e+32
-17.0887 -3.23544e+32 6.24855e+32
-17.0359 -4.32512e+32 1.18629e+33
-16.9833 -4.53443e+32 1.38351e+33
-16.9309 -1.32124e+32 2.39486e+32
-16.8787 7.69935e+31 -1.97865e+32
-16.8268 1.84636e+32 -2.16101e+32
-16.775 -1.11207e+32 -2.79425e+32
-16.7234 -6.46651e+31 -3.86433e+31
-16.672 -8.7799e+30 5.86094e+30
-16.6208 -1.3214e+30 4.21536e+31
-16.5697 8.68956e+30 6.44929e+31
-16.5189 1.16615e+31 9.67364e+31
-16.4682 4.93583e+31 1.42059e+32
-16.4177 1.44872e+32 2.49808e+32
-16.3674 1.17982e+32 1.50903e+32
-16.3172 4.11079e+31 3.16293e+31
-16.2672 1.86954e+31 -4.70916e+30
-16.2174 3.11916e+30 -6.79217e+30
-16.1677 -1.00549e+30 -9.51434e+30
-16.1182 -3.46705e+30 -5.29218e+30
-16.0689 1.06372e+31 -1.05885e+31
-16.0197 3.57206e+30 -2.15683e+30
-15.9706 -5.4293e+30 -1.13065e+31
-15.9217 -2.57122e+31 4.2206e+31
-15.873 -4.6121e+31 7.4737e+31
-15.8243 -7.51812e+31 6.61384e+30
-15.7759 5.04202e+31 1.15171e+31
-15.7276 8.37418e+31 1.73633e+31
-15.6794 -9.30315e+31 1.12167e+32
-15.6313 1.52737e+31 2.28213e+31
-15.5834 2.26184e+31 -9.78797e+30
-15.5356 -1.10612e+31 -2.88849e+31
-15.488 1.1318e+32 -8.97122e+31
-15.4404 -6.69272e+31 2.07252e+32
-15.393 -3.31808e+32 5.18308e+32
-15.3458 5.51873e+32 2.44615e+32
-15.2986 3.73534e+32 -4.30697e+31
-15.2516 8.48284e+33 5.77452e+33
-15.2047 -6.04054e+33 -2.95334e+34
-15.1579 -1.0627e+36 -2.27187e+36
-15.1112 3.50164e+37 6.41045e+37
-15.0647 4.40593e+38 -3.2377e+38
-15.0182 4.50521e+38 -6.66719e+38
-14.9719 2.13378e+36 -3.64177e+36
-14.9257 7.28317e+33 8.8387e+32
-14.8796 -1.5748e+32 1.99114e+32
-14.8336 -1.37941e+31 -2.19505e+30
-14.7877 -3.60634e+30 -1.68932e+30
-14.7419 -3.1272e+30 -2.34271e+30
-14.6962 -2.43817e+30 -7.02814e+29
-14.6506 -7.43654e+30 -7.02051e+30
-14.6052 2.76048e+29 -2.19888e+30
-14.5598 1.41864e+30 1.03889e+30
-14.5145 -2.86686e+28 -8.85017e+30
-14.4693 3.55018e+30 2.5363e+30
-14.4243 -2.71091e+30 6.96561e+29
-14.3793 1.34838e+30 -2.89557e+30
-14.3344 3.23508e+29 -4.0794e+30
-14.2896 -2.29934e+30 -2.08602e+30
-14.2449 -8.20796e+29 -1.14797e+30
-14.2003 5.77363e+29 -9.91651e+29
-14.1558 -2.08026e+29 -1.89266e+29
-14.1113 -1.23434e+29 -1.85991e+28
-14.067 3.15608e+29 2.24395e+28
-14.0227 4.92141e+28 1.02361e+26
-13.9786 8.03233e+27 -3.38107e+27
-13.9345 -2.0229e+28 -5.431e+28
-13.8905 -3.39466e+27 -4.0431e+28
-13.8466 8.15214e+27 6.73934e+27
-13.8028 1.3404e+27 4.96554e+27
-13.759 1.77572e+27 1.28924e+28
-13.7153 1.12075e+27 1.29824e+28
-13.6718 -3.9439e+28 2.08281e+29
-13.6283 -7.11576e+28 4.7013e+29
-13.5848 9.7457e+27 2.03169e+29
-13.5415 -2.31974e+28 7.8932e+28
-13.4982 1.7325e+28 -1.42113e+28
-13.455 2.18832e+28 -3.91876e+28
-13.4119 4.3271e+28 -5.702e+28
-13.3689 6.40532e+28 -7.47162e+28
-13.3259 4.18162e+28 -4.84411e+28
-13.283 3.85976e+28 -3.39959e+28
-13.2402 4.94269e+28 -3.81981e+28
-13.1974 2.81995e+28 -2.69925e+28
-13.1547 -5.75754e+27 3.0829e+27
-13.1121 -1.41651e+28 1.84729e+28
-13.0696 -1.39875e+28 3.18157e+28
-13.0271 1.73923e+28 -1.39859e+28
-12.9847 2.49635e+28 -4.10463e+28
-12.9424 1.24214e+28 -4.77888e+28
-12.9001 8.16958e+27 -3.75542e+28
-12.8579 7.71607e+27 -1.90894e+28
-12.8158 -9.61485e+27 -1.25765e+28
-12.7737 -2.34635e+28 8.29677e+27
-12.7317 -1.71739e+28 5.17033e+28
-12.6898 -1.77776e+29 1.25499e+29
-12.6479 -1.14323e+29 1.15692e+29
-12.6061 6.39176e+28 -2.35514e+29
-12.5643 2.69728e+29 3.8434e+29
-12.5226 4.75744e+29 1.53447e+30
-12.481 -1.87326e+29 1.10544e+30
-12.4394 -1.10919e+30 3.84142e+29
-12.3979 2.55621e+28 2.94306e+29
-12.3565 5.03635e+28 -1.42126e+28
-12.3151 -4.32789e+28 -3.87352e+28
-12.2738 -2.44829e+28 -2.81243e+27
-12.2325 -6.84962e+27 5.29975e+28
-12.1913 -1.17073e+30 1.16958e+30
-12.1501 -1.63489e+29 3.62959e+29
-12.109 1.53313e+30 1.13709e+30
-12.068 5.38086e+28 6.17423e+29
-12.027 -5.67567e+29 5.69354e+29
-11.986 -1.0511e+29 8.19371e+28
-11.9452 1.91312e+27 5.27709e+27
-11.9043 -7.68378e+27 -7.32594e+27
-11.8636 -8.15638e+27 5.86404e+27
-11.8228 -9.21503e+27 1.60895e+28
-11.7822 -3.94374e+29 -3.86181e+29
-11.7415 -4.4117e+29 -3.70896e+29
-11.701 -7.00267e+29 2.56189e+29
-11.6605 -7.53876e+29 9.53503e+28
-11.62 1.99559e+28 -2.29732e+28
-11.5796 1.21818e+28 -2.86023e+28
-11.5392 1.19578e+28 -1.21475e+28
-11.4989 -1.57388e+28 -5.30929e+28
-11.4587 -1.22822e+27 -5.49204e+28
-11.4184 -1.84819e+28 4.6939e+27
-11.3783 -2.00657e+28 8.61554e+28
-11.3381 -5.66733e+28 1.16936e+29
-11.2981 -1.46239e+29 2.46346e+29
-11.2581 -1.35177e+29 1.33952e+29
-11.2181 -2.29011e+28 4.46229e+28
-11.1781 -6.68603e+27 -2.36985e+27
-11.1383 -2.49227e+27 -1.08882e+28
-11.0984 -9.80915e+27 3.8202e+27
-11.0586 -5.65025e+27 -9.65687e+25
-11.0189 2.67459e+25 4.84217e+27
-10.9792 5.40088e+27 1.09012e+28
-10.9395 1.58895e+27 1.29407e+28
-10.8999 -1.37572e+27 1.20418e+28
-10.8603 -6.66496e+26 9.46991e+27
-10.8208 2.87188e+27 8.31419e+27
-10.7813 6.16224e+26 4.74388e+27
-10.7418 2.51846e+26 -9.15124e+26
-10.7024 3.00839e+27 -5.70813e+27
-10.6631 4.69749e+27 5.43669e+26
-10.6238 2.93718e+28 2.41238e+28
-10.5845 1.86007e+28 9.98475e+26
-10.5452 2.69678e+28 9.32098e+28
-10.506 -1.61702e+30 7.69989e+30
-10.4669 8.23453e+30 -3.0488e+31
-10.4278 3.11893e+30 9.52577e+30
-10.3887 4.91657e+29 5.71797e+28
-10.3496 -1.96072e+28 -2.50382e+29
-10.3106 -1.86526e+28 -1.40097e+28
-10.2717 -9.80306e+27 -5.28683e+27
-10.2328 -1.21837e+26 -3.22281e+27
-10.1939 9.76591e+27 -4.64738e+27
-10.155 1.50326e+28 -5.42982e+27
-10.1162 1.37352e+28 9.5302e+26
-10.0774 6.94748e+27 4.64601e+27
-10.0387 5.70699e+27 9.11566e+27
-10 1.52602e+27 1.00414e+28
-9.96134 -3.48193e+27 3.09035e+27
-9.92271 -2.59077e+27 2.46679e+26
-9.88412 -2.12994e+27 -1.42861e+26
-9.84557 -8.72907e+25 -7.77012e+25
-9.80704 4.81288e+26 6.38393e+26
-9.76856 1.8569e+27 2.80536e+27
-9.73011 1.95355e+27 4.80997e+27
-9.69169 -1.17937e+27 6.4717e+27
-9.65331 -5.16472e+27 7.90911e+27
-9.61496 -1.10557e+28 9.80105e+27
-9.57664 -8.59603e+27 7.63098e+27
-9.53836 1.21366e+27 4.61747e+27
-9.50011 -6.57431e+26 1.07867e+27
-9.46189 -6.29772e+26 1.03011e+27
-9.42371 5.32158e+26 1.70831e+26
-9.38556 2.42829e+27 8.22766e+26
-9.34744 4.29895e+27 7.01389e+26
-9.30935 4.45961e+27 5.54785e+27
-9.2713 7.4474e+27 2.42794e+27
-9.23327 5.6037e+27 -3.76501e+27
-9.19528 4.11461e+27 -3.13193e+27
-9.15732 2.8171e+27 -1.5574e+27
-9.11939 2.03747e+27 -1.9521e+27
-9.08149 1.39433e+27 -1.84693e+27
-9.04362 8.35258e+26 -1.64259e+27
-9.00578 9.93469e+26 -2.23225e+27
-8.96797 1.21275e+27 -2.69421e+27
-8.93019 1.28913e+27 1.78195e+27
-8.89244 1.67594e+28 -6.16273e+27
-8.85471 -4.99163e+29 -2.78984e+29
-8.81702 1.84412e+29 3.36846e+29
-8.77936 7.26034e+27 5.68738e+27
-8.74172 4.76457e+26 5.05683e+27
-8.70412 3.28355e+27 6.97408e+27
-8.66654 2.27982e+27 1.11023e+28
-8.62899 -3.56483e+27 1.61301e+28
-8.59146 -2.20735e+27 9.24302e+27
-8.55397 5.07968e+26 1.01913e+28
-8.5165 -4.64038e+26 5.61613e+27
-8.47906 -2.90313e+26 3.65655e+27
-8.44165 2.27854e+27 1.97702e+27
-8.40426 3.0308e+27 8.53847e+26
-8.3669 2.42896e+27 -7.95168e+26
-8.32956 2.63815e+27 -9.1708e+26
-8.29226 2.7448e+27 -1.32993e+27
-8.25497 2.52857e+27 -2.25733e+27
-8.21772 1.86736e+27 -3.86436e+27
-8.18049 1.45498e+27 -3.90141e+27
-8.14328 8.92879e+26 -1.18902e+27
-8.1061 6.83754e+26 -9.13065e+26
-8.06895 6.72303e+26 -9.93245e+26
-8.03182 6.46881e+26 1.49957e+26
-7.99471 1.36968e+27 7.24975e+26
-7.95763 1.58137e+27 2.79856e+27
-7.92058 6.25502e+27 -8.89438e+26
-7.88355 2.90975e+27 5.46487e+27
-7.84654 6.08144e+27 8.86366e+27
-7.80955 1.13572e+27 1.16749e+28
-7.77259 1.88538e+27 1.08204e+28
-7.73566 4.39837e+26 3.17999e+27
-7.69874 4.17574e+26 7.34027e+26
-7.66185 3.61224e+26 1.46628e+26
-7.62498 3.07478e+26 8.51807e+25
-7.58814 2.9727e+26 -6.547e+25
-7.55132 1.32539e+25 -2.81531e+26
-7.51452 -3.08759e+26 -5.19865e+26
-7.47774 -1.86684e+26 -3.92999e+26
-7.44099 -3.87346e+26 -4.44037e+26
-7.40425 -2.97464e+26 -2.64933e+26
-7.36754 -1.9976e+26 -1.68987e+26
-7.33085 -5.96675e+25 -1.82632e+26
-7.29418 2.92445e+25 -1.40168e+26
-7.25754 9.50335e+25 -1.1925e+26
-7.22091 8.22188e+25 -1.47667e+26
-7.18431 -2.98153e+26 -2.78728e+26
-7.14772 -1.51084e+27 2.61117e+26
-7.11116 -4.7508e+27 2.39734e+27
-7.07462 -1.0507e+28 4.43389e+27
-7.0381 -9.11309e+26 -2.14388e+26
-7.00159 -4.59396e+25 3.02555e+25
-6.96511 -2.17563e+25 -4.17589e+25
-6.92865 -3.67116e+25 1.41804e+26
-6.89221 -2.76196e+26 4.49444e+25
-6.85579 1.38013e+26 2.60659e+26
-6.81938 1.50712e+26 2.56128e+26
-6.783 9.78413e+25 2.37818e+26
-6.74664 3.46418e+25 3.24739e+26
-6.71029 -2.8336e+25 5.50824e+26
-6.67397 -8.43587e+25 7.98868e+26
-6.63766 -2.21122e+26 1.07355e+27
-6.60137 -3.29222e+26 1.24028e+27
-6.5651 -3.49514e+26 1.48748e+27
-6.52885 -3.41843e+26 1.99829e+27
-6.49262 -2.49667e+26 9.3544e+26
-6.4564 1.36576e+26 9.36916e+26
-6.42021 5.30642e+26 8.74762e+26
-6.38403 8.41806e+26 6.48764e+26
-6.34786 5.497e+26 5.98545e+26
-6.31172 3.62926e+26 4.55546e+26
-6.27559 2.26103e+24 3.53623e+26
-6.23949 -3.76844e+26 6.34716e+26
-6.20339 -7.30404e+26 9.67485e+26
-6.16732 -8.56764e+26 1.30684e+27
-6.13126 -1.91233e+27 1.35785e+27
-6.09522 -2.20546e+27 2.02879e+27
-6.05919 -2.71229e+27 2.02514e+27
-6.02319 -2.51596e+27 3.47583e+27
-5.9872 -5.78266e+26 1.88515e+27
-5.95122 -1.30458e+27 4.09048e+26
-5.91526 -3.59514e+25 2.34261e+24
-5.87932 1.0308e+26 1.26629e+27
-5.84339 -1.47341e+27 4.16999e+27
-5.80748 -1.65705e+27 5.82141e+27
-5.77158 -3.08094e+27 6.05168e+27
-5.7357 -1.48242e+27 5.14223e+27
-5.69984 -2.88574e+27 -4.02004e+26
-5.66399 -2.81388e+27 -4.63794e+27
-5.62815 -2.66482e+27 -6.752e+27
-5.59233 -2.20846e+27 -5.27932e+27
-5.55653 -1.16668e+27 -3.15084e+27
-5.52074 -1.45055e+26 -2.51933e+27
-5.48497 2.40502e+26 -1.85679e+27
-5.4492 2.6787e+26 -1.23341e+27
-5.41346 1.02038e+26 -1.33388e+27
-5.37773 -7.79214e+26 -1.91074e+27
-5.34201 -1.40314e+27 -2.32332e+27
-5.30631 -1.46565e+27 -1.58153e+27
-5.27062 -1.70243e+27 -1.27289e+27
-5.23494 -1.26122e+27 -4.89359e+26
-5.19928 -1.17767e+27 -1.16629e+26
-5.16363 -1.28039e+27 2.2512e+26
-5.128 -1.19e+27 2.76898e+26
-5.09237 -1.13008e+27 3.09371e+26
-5.05677 -1.30557e+27 3.84685e+26
-5.02117 -9.78602e+26 1.0244e+26
-4.98559 -1.03415e+27 -2.03551e+25
-4.95002 -9.11578e+26 -1.72801e+26
-4.91446 -7.22787e+26 2.06019e+26
-4.87892 -7.27818e+26 2.36367e+26
-4.84339 -3.59974e+26 -1.527e+26
-4.80787 -3.13569e+26 -1.97971e+26
-4.77237 -4.56177e+26 -2.00292e+26
-4.73687 -3.56128e+26 -1.44529e+26
-4.70139 -1.51737e+26 -3.32e+25
-4.66592 -2.39587e+24 4.84566e+25
-4.63046 3.82018e+26 2.92423e+26
-4.59502 4.58732e+26 2.75565e+26
-4.55958 6.36508e+26 6.71808e+26
-4.52416 5.74666e+26 4.3281e+26
-4.48875 2.99349e+26 -1.05362e+26
-4.45335 4.62607e+25 -5.16988e+26
-4.41797 -2.08547e+26 -9.46646e+26
-4.38259 -7.96712e+25 -8.73413e+26
-4.34722 -4.26106e+26 -9.23022e+25
-4.31187 -2.67598e+26 -1.21728e+26
-4.27653 1.02742e+26 1.73071e+26
-4.24119 7.12807e+25 1.16005e+26
-4.20587 -3.03032e+25 -1.18578e+26
-4.17056 -1.31628e+25 -1.93407e+26
-4.13526 -4.93979e+25 -2.55114e+26
-4.09997 -2.20474e+25 -1.50347e+26
-4.06469 5.22774e+25 -1.22915e+26
-4.02942 7.81505e+25 9.11485e+25
-3.99416 1.43658e+25 1.37902e+26
-3.95891 -5.49179e+25 1.2032e+26
-3.92367 1.2497e+26 2.44511e+26
-3.88844 2.49993e+26 1.6986e+26
-3.85322 7.70395e+25 5.68418e+25
-3.81801 9.64308e+25 -1.5328e+25
-3.7828 5.85704e+25 4.6389e+25
-3.74761 6.3258e+25 9.53915e+25
-3.71243 -3.19626e+25 -9.77927e+25
-3.67726 -1.67558e+26 -3.92596e+26
-3.64209 -1.54446e+26 -2.67747e+26
-3.60694 8.8055e+26 -9.1673e+26
-3.57179 -4.99505e+26 1.84804e+27
-3.53665 -7.91735e+25 -7.9935e+26
-3.50152 -4.27609e+25 -8.57378e+25
-3.4664 3.89512e+25 -9.24669e+25
-3.43129 5.78288e+25 -2.14637e+25
-3.39619 1.32589e+26 -1.47004e+25
-3.36109 1.24839e+26 4.2993e+25
-3.32601 1.56686e+26 -1.63512e+25
-3.29093 9.82842e+25 -8.99479e+25
-3.25586 1.70944e+26 -2.40555e+26
-3.2208 1.9596e+26 -5.44777e+26
-3.18574 2.94459e+26 -8.85232e+26
-3.1507 3.23078e+26 -1.21243e+27
-3.11566 2.31058e+26 -1.19757e+27
-3.08063 1.32942e+26 -9.63975e+26
-3.0456 4.19569e+25 -5.76232e+26
-3.01059 1.78301e+25 -3.78293e+26
-2.97558 3.0113e+25 -2.71752e+26
-2.94058 3.571e+25 -2.59996e+26
-2.90558 6.39969e+24 -1.86505e+26
-2.87059 5.65796e+25 -2.03445e+26
-2.83561 7.01374e+25 -1.65121e+26
-2.80064 9.14544e+25 -1.03856e+26
-2.76567 1.16539e+26 -1.24892e+26
-2.73071 3.30814e+25 4.90327e+25
-2.69576 3.7489e+25 1.15708e+26
-2.66081 -1.25681e+25 2.88406e+26
-2.62587 1.00632e+25 3.0472e+26
-2.59094 3.59775e+24 3.9704e+26
-2.55601 3.8863e+24 3.88972e+26
-2.52109 -1.62612e+25 4.09319e+26
-2.48617 1.2934e+25 2.28815e+26
-2.45126 -6.66905e+25 1.15824e+26
-2.41636 -6.69361e+24 -1.04531e+25
-2.38146 2.36244e+25 -1.29856e+25
-2.34657 3.38602e+25 -3.99819e+25
-2.31168 3.14348e+25 2.19946e+25
-2.2768 4.53002e+24 6.88687e+25
-2.24192 -4.77319e+25 5.34601e+25
-2.20705 -4.11484e+25 8.9385e+24
-2.17219 -9.36375e+24 -1.31119e+26
-2.13733 -1.65995e+25 1.15657e+25
-2.10247 -3.00005e+25 -4.80862e+24
-2.06762 1.00553e+25 -1.73213e+26
-2.03278 -1.32502e+26 -2.92643e+26
-1.99794 1.17776e+26 -2.74654e+26
-1.9631 1.0567e+26 -1.34952e+26
-1.92827 4.17481e+25 -1.73055e+26
-1.89345 -6.40053e+25 -1.08062e+26
-1.85862 2.76936e+25 -3.34877e+25
-1.82381 5.27431e+25 3.14083e+25
-1.78899 4.57936e+25 2.52811e+25
-1.75419 5.34838e+25 1.64127e+25
-1.71938 1.54951e+26 -1.1338e+26
-1.68458 5.76236e+26 -5.19885e+26
-1.64979 -2.83466e+25 6.98846e+25
-1.61499 -1.87652e+26 8.36041e+26
-1.58021 8.85052e+24 1.32269e+26
-1.54542 2.51753e+26 -1.57245e+26
-1.51064 1.73016e+26 -1.91778e+24
-1.47586 -7.48909e+25 -1.5833e+26
-1.44109 -1.15639e+26 -1.01282e+26
-1.40632 1.76079e+26 3.00727e+25
-1.37155 1.63501e+26 -6.83013e+25
-1.33679 -1.89787e+25 -1.31934e+26
-1.30203 -1.33553e+26 -1.46994e+26
-1.26727 1.26506e+25 2.96698e+26
-1.23251 -8.2726e+25 -5.36668e+26
-1.19776 -1.97638e+26 -3.36613e+26
-1.16301 1.04727e+26 -4.43172e+26
-1.12827 1.11819e+26 -2.94157e+26
-1.09352 -1.06442e+26 -1.46447e+26
-1.05878 4.19941e+25 3.04239e+26
-1.02405 1.91843e+26 8.67252e+26
-0.989309 6.25176e+26 1.51343e+27
-0.954576 8.36113e+26 1.56758e+27
-0.919844 4.68491e+26 1.48206e+27
-0.885115 3.03645e+26 1.62799e+27
-0.850388 -1.06954e+26 1.90929e+27
-0.815663 -5.36595e+26 1.90564e+27
-0.78094 -4.57437e+26 1.85691e+27
-0.746219 -3.5835e+26 1.54759e+27
-0.711499 -3.1265e+26 1.07548e+27
-0.676781 -4.94682e+26 7.59013e+26
-0.642065 -6.68937e+26 7.69245e+26
-0.60735 -6.75209e+26 7.88559e+26
-0.572637 -8.58144e+26 1.10737e+27
-0.537925 -8.35931e+26 9.26005e+26
-0.503214 -7.40037e+26 4.79689e+26
-0.468504 -9.13476e+26 9.91391e+26
-0.433796 -1.24233e+27 8.20262e+26
-0.399089 -1.10499e+27 4.18726e+26
-0.364382 -1.14173e+27 -9.87835e+25
-0.329676 -1.02254e+27 -3.10464e+26
-0.294972 -1.12303e+27 -7.00056e+26
-0.260267 -1.02668e+27 -7.99784e+26
-0.225564 -9.66117e+26 -1.06721e+27
-0.190861 -8.83265e+26 -7.53973e+26
-0.156158 -4.16042e+26 -2.29039e+26
-0.121456 -2.66379e+26 -2.12411e+26
-0.0867541 -8.49413e+26 -5.99229e+26
-0.0520524 -1.93445e+27 8.49835e+25
-0.0173508 -1.54385e+27 3.12092e+26
0.0173508 -1.54385e+27 3.12092e+26
0.0520524 -1.93445e+27 8.49835e+25
0.0867541 -8.49413e+26 -5.99229e+26
0.121456 -2.66379e+26 -2.12411e+26
0.156158 -4.16042e+26 -2.29039e+26
0.190861 -8.83265e+26 -7.53973e+26
0.225564 -9.66117e+26 -1.06721e+27
0.260267 -1.02668e+27 -7.99784e+26
0.294972 -1.12303e+27 -7.00056e+26
0.329676 -1.02254e+27 -3.10464e+26
0.364382 -1.14173e+27 -9.87835e+25
0.399089 -1.10499e+27 4.18726e+26
0.433796 -1.24233e+27 8.20262e+26
0.468504 -9.13476e+26 9.91391e+26
0.503214 -7.40037e+26 4.79689e+26
0.537925 -8.35931e+26 9.26005e+26
0.572637 -8.58144e+26 1.10737e+27
0.60735 -6.75209e+26 7.88559e+26
0.642065 -6.68937e+26 7.69245e+26
0.676781 -4.94682e+26 7.59013e+26
0.711499 -3.1265e+26 1.07548e+27
0.746219 -3.5835e+26 1.54759e+27
0.78094 -4.57437e+26 1.85691e+27
0.815663 -5.36595e+26 1.90564e+27
0.850388 -1.06954e+26 1.90929e+27
0.885115 3.03645e+26 1.62799e+27
0.919844 4.68491e+26 1.48206e+27
0.954576 8.36113e+26 1.56758e+27
0.989309 6.25176e+26 1.51343e+27
1.02405 1.91843e+26 8.67252e+26
1.05878 4.19941e+25 3.04239e+26
1.09352 -1.06442e+26 -1.46447e+26
1.12827 1.11819e+26 -2.94157e+26
1.16301 1.04727e+26 -4.43172e+26
1.19776 -1.97638e+26 -3.36613e+26
1.23251 -8.2726e+25 -5.36668e+26
1.26727 1.26506e+25 2.96698e+26
1.30203 -1.33553e+26 -1.46994e+26
1.33679 -1.89787e+25 -1.31934e+26
1.37155 1.63501e+26 -6.83013e+25
1.40632 1.76079e+26 3.00727e+25
1.44109 -1.15639e+26 -1.01282e+26
1.47586 -7.48909e+25 -1.5833e+26
1.51064 1.73016e+26 -1.91778e+24
1.54542 2.51753e+26 -1.57245e+26
1.58021 8.85052e+24 1.32269e+26
1.61499 -1.87652e+26 8.36041e+26
1.64979 -2.83466e+25 6.98846e+25
1.68458 5.76236e+26 -5.19885e+26
1.71938 1.54951e+26 -1.1338e+26
1.75419 5.34838e+25 1.64127e+25
1.78899 4.57936e+25 2.52811e+25
1.82381 5.27431e+25 3.14083e+25
1.85862 2.76936e+25 -3.34877e+25
1.89345 -6.40053e+25 -1.08062e+26
1.92827 4.17481e+25 -1.73055e+26
1.9631 1.0567e+26 -1.34952e+26
1.99794 1.17776e+26 -2.74654e+26
2.03278 -1.32502e+26 -2.92643e+26
2.06762 1.00553e+25 -1.73213e+26
2.10247 -3.00005e+25 -4.80862e+24
2.13733 -1.65995e+25 1.15657e+25
2.17219 -9.36375e+24 -1.31119e+26
2.20705 -4.11484e+25 8.9385e+24
2.24192 -4.77319e+25 5.34601e+25
2.2768 4.53002e+24 6.88687e+25
2.31168 3.14348e+25 2.19946e+25
2.34657 3.38602e+25 -3.99819e+25
2.38146 2.36244e+25 -1.29856e+25
2.41636 -6.69361e+24 -1.04531e+25
2.45126 -6.66905e+25 1.15824e+26
2.48617 1.2934e+25 2.28815e+26
2.52109 -1.62612e+25 4.09319e+26
2.55601 3.8863e+24 3.88972e+26
2.59094 3.59775e+24 3.9704e+26
2.62587 1.00632e+25 3.0472e+26
2.66081 -1.25681e+25 2.88406e+26
2.69576 3.7489e+25 1.15708e+26
2.73071 3.30814e+25 4.90327e+25
2.76567 1.16539e+26 -1.24892e+26
2.80064 9.14544e+25 -1.03856e+26
2.83561 7.01374e+25 -1.65121e+26
2.87059 5.65796e+25 -2.03445e+26
2.90558 6.39969e+24 -1.86505e+26
2.94058 3.571e+25 -2.59996e+26
2.97558 3.0113e+25 -2.71752e+26
3.01059 1.78301e+25 -3.78293e+26
3.0456 4.19569e+25 -5.76232e+26
3.08063 1.32942e+26 -9.63975e+26
3.11566 2.31058e+26 -1.19757e+27
3.1507 3.23078e+26 -1.21243e+27
3.18574 2.94459e+26 -8.85232e+26
3.2208 1.9596e+26 -5.44777e+26
3.25586 1.70944e+26 -2.40555e+26
3.29093 9.82842e+25 -8.99479e+25
3.32601 1.56686e+26 -1.63512e+25
3.36109 1.24839e+26 4.2993e+25
3.39619 1.32589e+26 -1.47004e+25
3.43129 5.78288e+25 -2.14637e+25
3.4664 3.89512e+25 -9.24669e+25
3.50152 -4.27609e+25 -8.57378e+25
3.53665 -7.91735e+25 -7.9935e+26
3.57179 -4.99505e+26 1.84804e+27
3.60694 8.8055e+26 -9.1673e+26
3.64209 -1.54446e+26 -2.67747e+26
3.67726 -1.67558e+26 -3.92596e+26
3.71243 -3.19626e+25 -9.77927e+25
3.74761 6.3258e+25 9.53915e+25
3.7828 5.85704e+25 4.6389e+25
3.81801 9.64308e+25 -1.5328e+25
3.85322 7.70395e+25 5.68418e+25
3.88844 2.49993e+26 1.6986e+26
3.92367 1.2497e+26 2.44511e+26
3.95891 -5.49179e+25 1.2032e+26
3.99416 1.43658e+25 1.37902e+26
4.02942 7.81505e+25 9.11485e+25
4.06469 5.22774e+25 -1.22915e+26
4.09997 -2.20474e+25 -1.50347e+26
4.13526 -4.93979e+25 -2.55114e+26
4.17056 -1.31628e+25 -1.93407e+26
4.20587 -3.03032e+25 -1.18578e+26
4.24119 7.12807e+25 1.16005e+26
4.27653 1.02742e+26 1.73071e+26
4.31187 -2.67598e+26 -1.21728e+26
4.34722 -4.26106e+26 -9.23022e+25
4.38259 -7.96712e+25 -8.73413e+26
4.41797 -2.08547e+26 -9.46646e+26
4.45335 4.62607e+25 -5.16988e+26
4.48875 2.99349e+26 -1.05362e+26
4.52416 5.74666e+26 4.3281e+26
4.55958 6.36508e+26 6.71808e+26
4.59502 4.58732e+26 2.75565e+26
4.63046 3.82018e+26 2.92423e+26
4.66592 -2.39587e+24 4.84566e+25
4.70139 -1.51737e+26 -3.32e+25
4.73687 -3.56128e+26 -1.44529e+26
4.77237 -4.56177e+26 -2.00292e+26
4.80787 -3.13569e+26 -1.97971e+26
4.84339 -3.59974e+26 -1.527e+26
4.87892 -7.27818e+26 2.36367e+26
4.91446 -7.22787e+26 2.06019e+26
4.95002 -9.11578e+26 -1.72801e+26
4.98559 -1.03415e+27 -2.03551e+25
5.02117 -9.78602e+26 1.0244e+26
5.05677 -1.30557e+27 3.84685e+26
5.09237 -1.13008e+27 3.09371e+26
5.128 -1.19e+27 2.76898e+26
5.16363 -1.28039e+27 2.2512e+26
5.19928 -1.17767e+27 -1.16629e+26
5.23494 -1.26122e+27 -4.89359e+26
5.27062 -1.70243e+27 -1.27289e+27
5.30631 -1.46565e+27 -1.58153e+27
5.34201 -1.40314e+27 -2.32332e+27
5.37773 -7.79214e+26 -1.91074e+27
5.41346 1.02038e+26 -1.33388e+27
5.4492 2.6787e+26 -1.23341e+27
5.48497 2.40502e+26 -1.85679e+27
5.52074 -1.45055e+26 -2.51933e+27
5.55653 -1.16668e+27 -3.15084e+27
5.59233 -2.20846e+27 -5.27932e+27
5.62815 -2.66482e+27 -6.752e+27
5.66399 -2.81388e+27 -4.63794e+27
5.69984 -2.88574e+27 -4.02004e+26
5.7357 -1.48242e+27 5.14223e+27
5.77158 -3.08094e+27 6.05168e+27
5.80748 -1.65705e+27 5.82141e+27
5.84339 -1.47341e+27 4.16999e+27
5.87932 1.0308e+26 1.26629e+27
5.91526 -3.59514e+25 2.34261e+24
5.95122 -1.30458e+27 4.09048e+26
5.9872 -5.78266e+26 1.88515e+27
6.02319 -2.51596e+27 3.47583e+27
6.05919 -2.71229e+27 2.02514e+27
6.09522 -2.20546e+27 2.02879e+27
6.13126 -1.91233e+27 1.35785e+27
6.16732 -8.56764e+26 1.30684e+27
6.20339 -7.30404e+26 9.67485e+26
6.23949 -3.76844e+26 6.34716e+26
6.27559 2.26103e+24 3.53623e+26
6.31172 3.62926e+26 4.55546e+26
6.34786 5.497e+26 5.98545e+26
6.38403 8.41806e+26 6.48764e+26
6.42021 5.30642e+26 8.74762e+26
6.4564 1.36576e+26 9.36916e+26
6.49262 -2.49667e+26 9.3544e+26
6.52885 -3.41843e+26 1.99829e+27
6.5651 -3.49514e+26 1.48748e+27
6.60137 -3.29222e+26 1.24028e+27
6.63766 -2.21122e+26 1.07355e+27
6.67397 -8.43587e+25 7.98868e+26
6.71029 -2.8336e+25 5.50824e+26
6.74664 3.46418e+25 3.24739e+26
6.783 9.78413e+25 2.37818e+26
6.81938 1.50712e+26 2.56128e+26
6.85579 1.38013e+26 2.60659e+26
6.89221 -2.76196e+26 4.49444e+25
6.92865 -3.67116e+25 1.41804e+26
6.96511 -2.17563e+25 -4.17589e+25
7.00159 -4.59396e+25 3.02555e+25
7.0381 -9.11309e+26 -2.14388e+26
7.07462 -1.0507e+28 4.43389e+27
7.11116 -4.7508e+27 2.39734e+27
7.14772 -1.51084e+27 2.61117e+26
7.18431 -2.98153e+26 -2.78728e+26
7.22091 8.22188e+25 -1.47667e+26
7.25754 9.50335e+25 -1.1925e+26
7.29418 2.92445e+25 -1.40168e+26
7.33085 -5.96675e+25 -1.82632e+26
7.36754 -1.9976e+26 -1.68987e+26
7.40425 -2.97464e+26 -2.64933e+26
7.44099 -3.87346e+26 -4.44037e+26
7.47774 -1.86684e+26 -3.92999e+26
7.51452 -3.08759e+26 -5.19865e+26
7.55132 1.32539e+25 -2.81531e+26
7.58814 2.9727e+26 -6.547e+25
7.62498 3.07478e+26 8.51807e+25
7.66185 3.61224e+26 1.46628e+26
7.69874 4.17574e+26 7.34027e+26
7.73566 4.39837e+26 3.17999e+27
7.77259 1.88538e+27 1.08204e+28
7.80955 1.13572e+27 1.16749e+28
7.84654 6.08144e+27 8.86366e+27
7.88355 2.90975e+27 5.46487e+27
7.92058 6.25502e+27 -8.89438e+26
7.95763 1.58137e+27 2.79856e+27
7.99471 1.36968e+27 7.24975e+26
8.03182 6.46881e+26 1.49957e+26
8.06895 6.72303e+26 -9.93245e+26
8.1061 6.83754e+26 -9.13065e+26
8.14328 8.92879e+26 -1.18902e+27
8.18049 1.45498e+27 -3.90141e+27
8.21772 1.86736e+27 -3.86436e+27
8.25497 2.52857e+27 -2.25733e+27
8.29226 2.7448e+27 -1.32993e+27
8.32956 2.63815e+27 -9.1708e+26
8.3669 2.42896e+27 -7.95168e+26
8.40426 3.0308e+27 8.53847e+26
8.44165 2.27854e+27 1.97702e+27
8.47906 -2.90313e+26 3.65655e+27
8.5165 -4.64038e+26 5.61613e+27
8.55397 5.07968e+26 1.01913e+28
8.59146 -2.20735e+27 9.24302e+27
8.62899 -3.56483e+27 1.61301e+28
8.66654 2.27982e+27 1.11023e+28
8.70412 3.28355e+27 6.97408e+27
8.74172 4.76457e+26 5.05683e+27
8.77936 7.26034e+27 5.68738e+27
8.81702 1.84412e+29 3.36846e+29
8.85471 -4.99163e+29 -2.78984e+29
8.89244 1.67594e+28 -6.16273e+27
8.93019 1.28913e+27 1.78195e+27
8.96797 1.21275e+27 -2.69421e+27
9.00578 9.93469e+26 -2.23225e+27
9.04362 8.35258e+26 -1.64259e+27
9.08149 1.39433e+27 -1.84693e+27
9.11939 2.03747e+27 -1.9521e+27
9.15732 2.8171e+27 -1.5574e+27
9.19528 4.11461e+27 -3.13193e+27
9.23327 5.6037e+27 -3.76501e+27
9.2713 7.4474e+27 2.42794e+27
9.30935 4.45961e+27 5.54785e+27
9.34744 4.29895e+27 7.01389e+26
9.38556 2.42829e+27 8.22766e+26
9.42371 5.32158e+26 1.70831e+26
9.46189 -6.29772e+26 1.03011e+27
9.50011 -6.57431e+26 1.07867e+27
9.53836 1.21366e+27 4.61747e+27
9.57664 -8.59603e+27 7.63098e+27
9.61496 -1.10557e+28 9.80105e+27
9.65331 -5.16472e+27 7.90911e+27
9.69169 -1.17937e+27 6.4717e+27
9.73011 1.95355e+27 4.80997e+27
9.76856 1.8569e+27 2.80536e+27
9.80704 4.81288e+26 6.38393e+26
9.84557 -8.72907e+25 -7.77012e+25
9.88412 -2.12994e+27 -1.42861e+26
9.92271 -2.59077e+27 2.46679e+26
9.96134 -3.48193e+27 3.09035e+27
10 1.52602e+27 1.00414e+28
10.0387 5.70699e+27 9.11566e+27
10.0774 6.94748e+27 4.64601e+27
10.1162 1.37352e+28 9.5302e+26
10.155 1.50326e+28 -5.42982e+27
10.1939 9.76591e+27 -4.64738e+27
10.2328 -1.21837e+26 -3.22281e+27
10.2717 -9.80306e+27 -5.28683e+27
10.3106 -1.86526e+28 -1.40097e+28
10.3496 -1.96072e+28 -2.50382e+29
10.3887 4.91657e+29 5.71797e+28
10.4278 3.11893e+30 9.52577e+30
10.4669 8.23453e+30 -3.0488e+31
10.506 -1.61702e+30 7.69989e+30
10.5452 2.69678e+28 9.32098e+28
10.5845 1.86007e+28 9.98475e+26
10.6238 2.93718e+28 2.41238e+28
10.6631 4.69749e+27 5.43669e+26
10.7024 3.00839e+27 -5.70813e+27
10.7418 2.51846e+26 -9.15124e+26
10.7813 6.16224e+26 4.74388e+27
10.8208 2.87188e+27 8.31419e+27
10.8603 -6.66496e+26 9.46991e+27
10.8999 -1.37572e+27 1.20418e+28
10.9395 1.58895e+27 1.29407e+28
10.9792 5.40088e+27 1.09012e+28
11.0189 2.67459e+25 4.84217e+27
11.0586 -5.65025e+27 -9.65687e+25
11.0984 -9.80915e+27 3.8202e+27
11.1383 -2.49227e+27 -1.08882e+28
11.1781 -6.68603e+27 -2.36985e+27
11.2181 -2.29011e+28 4.46229e+28
11.2581 -1.35177e+29 1.33952e+29
11.2981 -1.46239e+29 2.46346e+29
11.3381 -5.66733e+28 1.16936e+29
11.3783 -2.00657e+28 8.61554e+28
11.4184 -1.84819e+28 4.6939e+27
11.4587 -1.22822e+27 -5.49204e+28
11.4989 -1.57388e+28 -5.30929e+28
11.5392 1.19578e+28 -1.21475e+28
11.5796 1.21818e+28 -2.86023e+28
11.62 1.99559e+28 -2.29732e+28
11.6605 -7.53876e+29 9.53503e+28
11.701 -7.00267e+29 2.56189e+29
11.7415 -4.4117e+29 -3.70896e+29
11.7822 -3.94374e+29 -3.86181e+29
11.8228 -9.21503e+27 1.60895e+28
11.8636 -8.15638e+27 5.86404e+27
11.9043 -7.68378e+27 -7.32594e+27
11.9452 1.91312e+27 5.27709e+27
11.986 -1.0511e+29 8.19371e+28
12.027 -5.67567e+29 5.69354e+29
12.068 5.38086e+28 6.17423e+29
12.109 1.53313e+30 1.13709e+30
12.1501 -1.63489e+29 3.62959e+29
12.1913 -1.17073e+30 1.16958e+30
12.2325 -6.84962e+27 5.29975e+28
12.2738 -2.44829e+28 -2.81243e+27
12.3151 -4.32789e+28 -3.87352e+28
12.3565 5.03635e+28 -1.42126e+28
12.3979 2.55621e+28 2.94306e+29
12.4394 -1.10919e+30 3.84142e+29
12.481 -1.87326e+29 1.10544e+30
12.5226 4.75744e+29 1.53447e+30
12.5643 2.69728e+29 3.8434e+29
12.6061 6.39176e+28 -2.35514e+29
12.6479 -1.14323e+29 1.15692e+29
12.6898 -1.77776e+29 1.25499e+29
12.7317 -1.71739e+28 5.17033e+28
12.7737 -2.34635e+28 8.29677e+27
12.8158 -9.61485e+27 -1.25765e+28
12.8579 7.71607e+27 -1.90894e+28
12.9001 8.16958e+27 -3.75542e+28
12.9424 1.24214e+28 -4.77888e+28
12.9847 2.49635e+28 -4.10463e+28
13.0271 1.73923e+28 -1.39859e+28
13.0696 -1.39875e+28 3.18157e+28
13.1121 -1.41651e+28 1.84729e+28
13.1547 -5.75754e+27 3.0829e+27
13.1974 2.81995e+28 -2.69925e+28
13.2402 4.94269e+28 -3.81981e+28
13.283 3.85976e+28 -3.39959e+28
13.3259 4.18162e+28 -4.84411e+28
13.3689 6.40532e+28 -7.47162e+28
13.4119 4.3271e+28 -5.702e+28
13.455 2.18832e+28 -3.91876e+28
13.4982 1.7325e+28 -1.42113e+28
13.5415 -2.31974e+28 7.8932e+28
13.5848 9.7457e+27 2.03169e+29
13.6283 -7.11576e+28 4.7013e+29
13.6718 -3.9439e+28 2.08281e+29
13.7153 1.12075e+27 1.29824e+28
13.759 1.77572e+27 1.28924e+28
13.8028 1.3404e+27 4.96554e+27
13.8466 8.15214e+27 6.73934e+27
13.8905 -3.39466e+27 -4.0431e+28
13.9345 -2.0229e+28 -5.431e+28
13.9786 8.03233e+27 -3.38107e+27
14.0227 4.92141e+28 1.02361e+26
14.067 3.15608e+29 2.24395e+28
14.1113 -1.23434e+29 -1.85991e+28
14.1558 -2.08026e+29 -1.89266e+29
14.2003 5.77363e+29 -9.91651e+29
14.2449 -8.20796e+29 -1.14797e+30
14.2896 -2.29934e+30 -2.08602e+30
14.3344 3.23508e+29 -4.0794e+30
14.3793 1.34838e+30 -2.89557e+30
14.4243 -2.71091e+30 6.96561e+29
14.4693 3.55018e+30 2.5363e+30
14.5145 -2.86686e+28 -8.85017e+30
14.5598 1.41864e+30 1.03889e+30
14.6052 2.76048e+29 -2.19888e+30
14.6506 -7.43654e+30 -7.02051e+30
14.6962 -2.43817e+30 -7.02814e+29
14.7419 -3.1272e+30 -2.34271e+30
14.7877 -3.60634e+30 -1.68932e+30
14.8336 -1.37941e+31 -2.19505e+30
14.8796 -1.5748e+32 1.99114e+32
14.9257 7.28317e+33 8.8387e+32
14.9719 2.13378e+36 -3.64177e+36
15.0182 4.50521e+38 -6.66719e+38
15.0647 4.40593e+38 -3.2377e+38
15.1112 3.50164e+37 6.41045e+37
15.1579 -1.0627e+36 -2.27187e+36
15.2047 -6.04054e+33 -2.95334e+34
15.2516 8.48284e+33 5.77452e+33
15.2986 3.73534e+32 -4.30697e+31
15.3458 5.51873e+32 2.44615e+32
15.393 -3.31808e+32 5.18308e+32
15.4404 -6.69272e+31 2.07252e+32
15.488 1.1318e+32 -8.97122e+31
15.5356 -1.10612e+31 -2.88849e+31
15.5834 2.26184e+31 -9.78797e+30
15.6313 1.52737e+31 2.28213e+31
15.6794 -9.30315e+31 1.12167e+32
15.7276 8.37418e+31 1.73633e+31
15.7759 5.04202e+31 1.15171e+31
15.8243 -7.51812e+31 6.61384e+30
15.873 -4.6121e+31 7.4737e+31
15.9217 -2.57122e+31 4.2206e+31
15.9706 -5.4293e+30 -1.13065e+31
16.0197 3.57206e+30 -2.15683e+30
16.0689 1.06372e+31 -1.05885e+31
16.1182 -3.46705e+30 -5.29218e+30
16.1677 -1.00549e+30 -9.51434e+30
16.2174 3.11916e+30 -6.79217e+30
16.2672 1.86954e+31 -4.70916e+30
16.3172 4.11079e+31 3.16293e+31
16.3674 1.17982e+32 1.50903e+32
16.4177 1.44872e+32 2.49808e+32
16.4682 4.93583e+31 1.42059e+32
16.5189 1.16615e+31 9.67364e+31
16.5697 8.68956e+30 6.44929e+31
16.6208 -1.3214e+30 4.21536e+31
16.672 -8.7799e+30 5.86094e+30
16.7234 -6.46651e+31 -3.86433e+31
16.775 -1.11207e+32 -2.79425e+32
16.8268 1.84636e+32 -2.16101e+32
16.8787 7.69935e+31 -1.97865e+32
16.9309 -1.32124e+32 2.39486e+32
16.9833 -4.53443e+32 1.38351e+33
17.0359 -4.32512e+32 1.18629e+33
17.0887 -3.23544e+32 6.24855e+32
17.1418 3.97199e+32 1.49675e+32
17.195 3.88063e+33 7.31329e+32
17.2485 4.63496e+33 6.95228e+32
17.3022 3.10751e+33 9.9661e+32
17.3562 5.38014e+32 -2.73518e+31
17.4104 1.22891e+33 -1.70687e+33
17.4648 1.06678e+33 -2.49412e+33
17.5195 8.81485e+32 -1.78241e+33
17.5744 3.29863e+31 -4.0763e+32
17.6296 -5.87933e+32 -1.55071e+32
17.6851 -8.13555e+32 1.18548e+32
17.7408 -5.13396e+32 3.34221e+31
17.7969 -2.55309e+31 5.67495e+30
17.8532 1.87125e+32 1.14463e+32
17.9098 2.26885e+32 1.23046e+32
17.9667 -2.29217e+32 6.62413e+32
18.0239 3.25123e+32 5.37275e+32
18.0815 -1.86848e+33 -1.1336e+33
18.1393 -1.02958e+34 -6.64328e+33
18.1975 4.22529e+33 -8.79579e+33
18.256 -3.21815e+33 1.90899e+35
18.3149 -3.19579e+34 2.05216e+35
18.3742 7.45708e+33 8.4277e+34
18.4338 -9.71355e+35 -2.60044e+35
18.4938 6.13889e+34 1.00921e+35
18.5542 -2.31086e+33 -2.57592e+34
18.615 -1.89833e+34 -4.79228e+33
18.6762 -5.25152e+35 9.02929e+35
18.7379 -9.65395e+35 1.5094e+36
18.8 -6.19994e+35 7.08185e+35
18.8625 -2.2578e+35 3.54106e+35
18.9255 -3.49089e+34 1.31509e+35
18.9891 -2.48528e+35 3.32159e+35
19.0531 -1.78198e+35 2.50624e+35
19.1177 -9.54496e+34 1.2302e+35
19.1828 -4.15012e+34 3.74174e+34
19.2484 -8.92511e+33 3.17484e+33
19.3147 2.92157e+31 -1.57206e+33
19.3816 1.9957e+33 -4.15062e+33
19.4491 -2.76623e+33 -1.07172e+34
19.5173 -1.21146e+34 -2.17875e+34
19.5862 1.66308e+33 2.6842e+33
19.6558 1.29281e+34 9.85193e+33
19.7262 7.66666e+33 2.63831e+33
19.7974 -2.55007e+33 4.56124e+33
19.8694 -1.78031e+34 7.86412e+33
19.9423 -9.56357e+34 -3.02123e+35
20.0162 -6.47306e+35 -1.03472e+36
20.091 -3.25307e+35 -4.56447e+35
20.1669 -1.25188e+35 -1.19453e+35
20.244 -1.33043e+35 -7.04509e+35
20.3222 1.76368e+35 -1.34368e+36
20.4016 9.2322e+34 -4.94043e+35
20.4825 8.12318e+34 -1.34923e+34
20.5648 2.60158e+35 -3.27457e+36
20.6487 2.50532e+35 -2.09082e+36
20.7344 5.63705e+34 -1.85411e+35
20.8219 1.75941e+36 1.42321e+36
20.9115 1.3214e+36 1.21108e+36
21.0034 6.98284e+35 5.46621e+35
21.0979 1.50046e+35 1.68976e+35
21.1952 2.02726e+35 -8.48753e+34
21.2959 -9.20368e+34 1.9798e+35
21.4004 8.25583e+34 -6.20724e+35
21.5093 -5.87503e+36 -8.57767e+36
21.6237 1.24653e+53 3.50623e+52
21.7448 7.77154e+38 3.69005e+39
21.8747 -5.68089e+35 1.34081e+37
22.0165 -1.49972e+36 2.9589e+35
22.1768 -1.28134e+35 -1.59414e+34
22.3723 -1.62962e+35 2.09324e+35


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.125Nc1Quantum/vCLADiaP_FRG_K.txt <==
-22.3723 -3.2591e+35 1.8708e+35
-22.1768 -1.78087e+35 -2.09088e+35
-22.0165 -2.78365e+36 -3.62968e+36
-21.8747 -1.46613e+37 1.09196e+37
-21.7448 -2.46091e+38 8.82134e+38
-21.6237 7.69294e+38 2.89117e+38
-21.5093 1.25991e+37 -2.37497e+37
-21.4004 1.23704e+36 -8.67879e+35
-21.2959 -2.00712e+35 3.15563e+34
-21.1952 5.53248e+35 4.20967e+35
-21.0979 1.79439e+35 4.37512e+35
-21.0034 3.92422e+35 2.20427e+36
-20.9115 -1.58794e+36 4.70519e+36
-20.8219 -5.33591e+35 4.10803e+36
-20.7344 7.3732e+35 3.56625e+35
-20.6487 6.98977e+36 -1.57791e+36
-20.5648 6.71221e+36 -2.84835e+36
-20.4825 4.52176e+35 5.7405e+35
-20.4016 1.70564e+36 -2.73653e+34
-20.3222 3.48378e+36 -1.11141e+36
-20.244 1.31334e+36 -4.41144e+35
-20.1669 1.75655e+35 -4.0673e+34
-20.091 1.01123e+36 -1.4999e+36
-20.0162 1.38209e+36 -2.37631e+36
-19.9423 4.86739e+35 -3.63303e+35
-19.8694 -1.68348e+33 4.05385e+34
-19.7974 -1.99942e+33 4.28831e+33
-19.7262 1.57799e+34 -4.60917e+33
-19.6558 1.60101e+34 2.09398e+34
-19.5862 1.02853e+32 5.68163e+33
-19.5173 1.02928e+34 -2.33676e+34
-19.4491 8.94615e+33 -2.00922e+34
-19.3816 3.78801e+33 -5.73654e+33
-19.3147 -2.26628e+32 -3.57039e+33
-19.2484 -1.28734e+34 -1.1395e+34
-19.1828 -8.76769e+34 -2.32669e+34
-19.1177 -4.04574e+35 -1.1921e+35
-19.0531 -8.24627e+35 -1.83197e+35
-18.9891 -7.9274e+35 -5.36136e+34
-18.9255 -1.90373e+35 8.88384e+34
-18.8625 -8.4549e+35 -8.29678e+34
-18.8 -2.75077e+36 -1.05004e+36
-18.7379 -4.0331e+36 -3.94977e+35
-18.6762 -1.92752e+36 7.85347e+33
-18.615 -1.24087e+34 -6.22264e+34
-18.5542 5.56182e+34 -3.54594e+34
-18.4938 5.31559e+35 2.78678e+35
-18.4338 -1.53793e+36 7.04865e+35
-18.3742 -2.79597e+35 3.09643e+34
-18.3149 -4.70353e+35 1.50605e+35
-18.256 -2.97303e+35 1.78959e+35
-18.1975 2.12465e+34 -1.36578e+34
-18.1393 6.44234e+32 -2.40276e+34
-18.0815 -1.88392e+32 -4.11083e+33
-18.0239 -5.50965e+32 9.50708e+32
-17.9667 -3.05798e+32 7.42438e+32
-17.9098 3.45945e+32 3.48184e+31
-17.8532 2.36748e+32 1.78304e+32
-17.7969 7.35264e+30 1.65529e+32
-17.7408 -9.51574e+32 2.66479e+32
-17.6851 -1.31892e+33 8.84526e+31
-17.6296 -7.40368e+32 -4.2671e+32
-17.5744 1.05761e+32 -8.01631e+32
-17.5195 1.9205e+33 -3.46372e+33
-17.4648 2.51498e+33 -3.75963e+33
-17.4104 2.14582e+33 -2.16068e+33
-17.3562 1.08048e+33 -9.01602e+32
-17.3022 6.12413e+33 8.53591e+32
-17.2485 7.32795e+33 1.67139e+33
-17.195 4.81954e+33 2.01154e+33
-17.1418 6.49461e+32 3.69974e+32
-17.0887 -3.74303e+32 1.31944e+33
-17.0359 -8.10619e+32 1.93291e+33
-16.9833 -9.84023e+32 1.62942e+33
-16.9309 -2.16609e+32 1.93886e+32
-16.8787 3.45901e+32 -3.26155e+32
-16.8268 5.1135e+32 -3.23519e+32
-16.775 2.29095e+32 -5.01463e+32
-16.7234 -5.67571e+31 -8.67212e+31
-16.672 2.37263e+30 8.70352e+30
-16.6208 -1.61574e+31 6.57361e+31
-16.5697 -6.5238e+31 8.51718e+31
-16.5189 -2.06663e+32 9.97096e+31
-16.4682 -3.24201e+32 1.7113e+32
-16.4177 -2.30072e+32 4.10997e+32
-16.3674 -8.42614e+31 2.44222e+32
-16.3172 1.47796e+31 2.62724e+31
-16.2672 1.87684e+31 -3.73179e+30
-16.2174 1.61985e+31 -9.22259e+30
-16.1677 2.36841e+31 -1.87809e+31
-16.1182 2.93099e+31 -7.45895e+30
-16.0689 1.92067e+31 -1.63434e+31
-16.0197 5.65081e+30 -5.62993e+29
-15.9706 -1.68166e+31 -6.9778e+30
-15.9217 -1.06459e+32 -5.83367e+30
-15.873 -2.13609e+32 -1.32352e+31
-15.8243 -7.47799e+31 5.22778e+31
-15.7759 3.63183e+31 1.6931e+32
-15.7276 4.67672e+31 1.64805e+32
-15.6794 -5.32366e+31 1.6736e+32
-15.6313 -2.41353e+30 7.46681e+31
-15.5834 4.97032e+31 2.93845e+31
-15.5356 1.10311e+32 -4.13673e+31
-15.488 2.90983e+32 -2.70289e+32
-15.4404 -2.82601e+32 1.10714e+32
-15.393 -1.88087e+33 -3.77773e+32
-15.3458 1.12985e+33 4.10976e+32
-15.2986 5.01433e+32 2.25414e+32
-15.2516 1.58545e+34 9.1379e+33
-15.2047 -9.34743e+33 -2.01756e+34
-15.1579 -1.08284e+36 -5.28548e+36
-15.1112 1.08092e+37 -1.26266e+38
-15.0647 7.3675e+38 -6.90181e+38
-15.0182 8.38522e+38 -8.79182e+38
-14.9719 7.8719e+36 -7.1378e+35
-14.9257 1.29124e+34 9.34831e+33
-14.8796 -1.17831e+32 2.79883e+32
-14.8336 1.12153e+31 -3.06007e+31
-14.7877 5.78835e+29 -5.00912e+30
-14.7419 -5.60081e+30 2.92468e+29
-14.6962 8.25821e+29 1.57427e+30
-14.6506 -1.09541e+31 -1.53672e+31
-14.6052 -1.94118e+31 -1.26238e+31
-14.5598 -1.241e+31 -5.14659e+30
-14.5145 -3.50209e+30 -4.31207e+30
-14.4693 1.6004e+30 1.08503e+31
-14.4243 3.27873e+30 -7.03198e+29
-14.3793 6.22784e+30 -3.36544e+30
-14.3344 8.19694e+30 -2.53074e+30
-14.2896 -4.39361e+30 -1.82288e+30
-14.2449 -1.52711e+30 -1.04708e+30
-14.2003 6.14235e+29 -1.73726e+30
-14.1558 -2.30142e+29 -7.138e+29
-14.1113 -2.75004e+29 -2.51299e+29
-14.067 3.38469e+29 -1.47018e+29
-14.0227 4.37569e+28 1.04916e+28
-13.9786 4.53938e+28 5.26171e+28
-13.9345 -5.15144e+28 -2.13841e+28
-13.8905 9.39878e+27 -2.18539e+27
-13.8466 6.32817e+28 3.13074e+28
-13.8028 5.61903e+28 2.73841e+28
-13.759 3.75939e+28 2.71992e+28
-13.7153 1.12329e+28 6.2711e+27
-13.6718 1.99345e+27 1.69847e+29
-13.6283 -1.52661e+29 3.76843e+29
-13.5848 -8.9551e+28 1.73887e+29
-13.5415 -6.43114e+28 9.1807e+28
-13.4982 -3.88361e+27 -7.63385e+27
-13.455 -5.93586e+27 -4.94968e+28
-13.4119 2.2532e+28 -6.70281e+28
-13.3689 6.72818e+28 -5.34134e+28
-13.3259 4.44043e+28 -4.69412e+28
-13.283 3.73563e+28 -4.49187e+28
-13.2402 6.04941e+28 -2.86956e+28
-13.1974 4.72821e+28 -1.77852e+28
-13.1547 9.1911e+27 2.20451e+27
-13.1121 -5.57064e+27 1.47947e+28
-13.0696 -6.03896e+27 2.99688e+28
-13.0271 1.92739e+28 -1.83955e+28
-12.9847 4.34657e+28 -3.10468e+28
-12.9424 2.28201e+28 -3.05537e+28
-12.9001 2.97055e+27 -4.37861e+28
-12.8579 -8.97488e+27 -4.3295e+28
-12.8158 -2.14491e+28 -6.36315e+28
-12.7737 -4.15981e+28 -5.42082e+28
-12.7317 -6.94515e+28 -2.90413e+28
-12.6898 -2.68641e+29 -2.3398e+29
-12.6479 -2.84765e+29 -3.45603e+29
-12.6061 -1.23962e+29 -3.0225e+29
-12.5643 -4.71746e+29 4.65865e+29
-12.5226 -4.12901e+30 2.93733e+30
-12.481 -1.25892e+30 1.60333e+30
-12.4394 -1.07029e+30 1.34518e+30
-12.3979 -1.28927e+29 3.60877e+29
-12.3565 -2.05873e+29 7.69235e+28
-12.3151 -1.22977e+29 4.772e+28
-12.2738 -3.45547e+28 1.70405e+28
-12.2325 -8.32682e+28 -1.27247e+29
-12.1913 -2.64394e+30 -1.34152e+30
-12.1501 -5.5472e+29 -1.87179e+30
-12.109 3.87855e+30 9.78603e+29
-12.068 1.30359e+30 8.96797e+29
-12.027 9.99374e+28 1.07466e+30
-11.986 3.92339e+27 1.47604e+29
-11.9452 -1.73259e+28 -6.29022e+27
-11.9043 -3.69581e+28 8.44971e+27
-11.8636 -3.75401e+28 7.27727e+27
-11.8228 -1.18467e+28 2.13257e+28
-11.7822 4.83326e+29 -8.90713e+29
-11.7415 9.11782e+29 -9.7114e+29
-11.701 -1.8158e+29 1.23919e+30
-11.6605 -4.65879e+29 9.00068e+29
-11.62 4.38758e+28 -3.11115e+27
-11.5796 3.84679e+28 -1.7559e+28
-11.5392 2.44559e+28 1.5143e+28
-11.4989 4.63133e+27 -3.58067e+28
-11.4587 4.54648e+28 -2.29456e+28
-11.4184 -3.9488e+28 -1.23438e+28
-11.3783 -1.96105e+28 6.2712e+28
-11.3381 3.38563e+28 8.27482e+28
-11.2981 -1.14452e+29 2.57441e+29
-11.2581 -2.85183e+29 1.72774e+29
-11.2181 -3.92753e+28 2.81819e+28
-11.1781 1.54002e+28 -6.97887e+27
-11.1383 1.58129e+28 -6.19333e+27
-11.0984 2.37126e+27 1.11442e+28
-11.0586 -1.27761e+28 -6.61862e+26
-11.0189 -1.07274e+28 2.75471e+27
-10.9792 -1.04181e+28 6.60325e+27
-10.9395 -1.92595e+28 1.14154e+28
-10.8999 -1.59397e+28 5.42393e+27
-10.8603 -1.59639e+28 6.0282e+27
-10.8208 -1.49851e+28 3.05859e+27
-10.7813 -1.35403e+28 1.49435e+27
-10.7418 -6.69397e+27 -2.93758e+27
-10.7024 3.41617e+27 -6.54768e+27
-10.6631 -1.40232e+28 -5.42271e+27
-10.6238 1.58426e+28 2.17442e+28
-10.5845 -2.02736e+28 -2.11721e+28
-10.5452 -2.09212e+28 1.11073e+29
-10.506 -2.52126e+30 9.20388e+30
-10.4669 5.99999e+31 -1.02443e+31
-10.4278 -4.92268e+30 1.33808e+31
-10.3887 6.72218e+29 -1.92516e+29
-10.3496 7.47284e+28 -2.79915e+29
-10.3106 1.57244e+28 -4.53469e+28
-10.2717 7.00789e+27 -2.76168e+28
-10.2328 9.95886e+27 -8.75549e+27
-10.1939 1.53611e+28 2.40726e+27
-10.155 2.08748e+28 7.58684e+27
-10.1162 2.53732e+28 8.33965e+27
-10.0774 1.7949e+28 1.47998e+27
-10.0387 2.20948e+27 5.95609e+27
-10 -5.81192e+27 3.28409e+27
-9.96134 -6.18997e+27 -4.45596e+27
-9.92271 -4.33715e+27 -5.14667e+27
-9.88412 -4.5658e+27 -3.65078e+27
-9.84557 -4.01661e+26 -5.29288e+26
-9.80704 2.35962e+26 3.71847e+26
-9.76856 1.2665e+27 2.94464e+27
-9.73011 6.18187e+25 5.23714e+27
-9.69169 -3.37948e+27 5.37593e+27
-9.65331 -9.67661e+27 6.09158e+27
-9.61496 -2.5682e+28 -6.29821e+27
-9.57664 -2.13259e+28 -2.61033e+27
-9.53836 -5.13743e+27 -4.11812e+26
-9.50011 -8.85241e+27 -1.50365e+27
-9.46189 -8.99428e+27 1.21142e+27
-9.42371 -7.26961e+27 1.4461e+27
-9.38556 -3.62032e+27 4.67368e+27
-9.34744 -2.27411e+27 7.49836e+27
-9.30935 -7.60272e+27 1.14557e+28
-9.2713 -4.23516e+27 1.25219e+28
-9.23327 -1.40007e+27 1.13323e+28
-9.19528 -1.68532e+26 8.90542e+27
-9.15732 2.32921e+27 5.53879e+27
-9.11939 4.01731e+27 2.89908e+27
-9.08149 3.97936e+27 1.00989e+27
-9.04362 3.46484e+27 6.4706e+26
-9.00578 4.88124e+27 8.87459e+26
-8.96797 6.49847e+27 1.94572e+27
-8.93019 8.65864e+27 5.97559e+27
-8.89244 8.36329e+27 -7.08438e+27
-8.85471 -6.11777e+29 -7.93005e+29
-8.81702 -1.50516e+28 2.84652e+29
-8.77936 -3.96465e+27 3.55141e+27
-8.74172 -7.21577e+27 6.31093e+27
-8.70412 -1.14174e+28 1.0163e+28
-8.66654 -1.58322e+28 1.37476e+28
-8.62899 -2.20772e+28 1.20721e+28
-8.59146 -1.73716e+28 4.53343e+27
-8.55397 -1.26644e+28 5.45897e+27
-8.5165 -8.28886e+27 3.45545e+27
-8.47906 -5.43129e+27 2.90962e+27
-8.44165 -1.50341e+27 9.7967e+26
-8.40426 1.70253e+27 2.38166e+27
-8.3669 2.25283e+27 3.79472e+27
-8.32956 2.9853e+27 3.87354e+27
-8.29226 3.43742e+27 3.2757e+27
-8.25497 3.74973e+27 2.45435e+27
-8.21772 3.58708e+27 8.90387e+26
-8.18049 3.21859e+27 3.05956e+26
-8.14328 2.0182e+27 6.77724e+26
-8.1061 1.90743e+27 3.8706e+26
-8.06895 1.66738e+27 8.64017e+25
-8.03182 1.12364e+27 9.88331e+26
-7.99471 8.96333e+25 1.41098e+27
-7.95763 -1.56405e+27 2.65865e+27
-7.92058 -3.38413e+26 -2.71399e+27
-7.88355 1.76833e+27 2.92161e+27
-7.84654 1.02077e+27 9.16423e+27
-7.80955 3.34229e+26 1.15116e+28
-7.77259 -2.95564e+27 1.00997e+28
-7.73566 -5.39023e+26 2.96622e+27
-7.69874 7.42591e+26 8.36633e+26
-7.66185 5.25098e+26 3.33382e+26
-7.62498 2.52213e+26 3.50239e+26
-7.58814 2.94533e+26 2.43223e+26
-7.55132 -2.26769e+26 6.35316e+26
-7.51452 -5.31158e+26 7.45451e+26
-7.47774 -2.05738e+26 1.40373e+26
-7.44099 -3.99878e+26 -2.95041e+26
-7.40425 1.40236e+26 -3.92992e+26
-7.36754 1.40837e+26 -1.59012e+26
-7.33085 1.6511e+26 -2.00243e+26
-7.29418 1.07354e+26 -1.47225e+26
-7.25754 6.62969e+25 -1.22999e+26
-7.22091 7.62147e+25 -2.08401e+26
-7.18431 2.09702e+26 -6.40628e+26
-7.14772 4.04816e+25 -9.55164e+26
-7.11116 -1.19091e+27 -1.1253e+27
-7.07462 -3.02327e+27 5.85768e+25
-7.0381 1.11859e+25 -8.55319e+26
-7.00159 -4.89872e+26 1.1563e+24
-6.96511 -9.97871e+26 1.96274e+26
-6.92865 -9.91289e+26 5.36589e+26
-6.89221 -1.36037e+27 7.91575e+26
-6.85579 -6.34793e+26 3.15494e+26
-6.81938 -4.80918e+26 1.96089e+26
-6.783 -5.92371e+26 1.30207e+26
-6.74664 -7.44244e+26 1.53466e+26
-6.71029 -9.78076e+26 2.72211e+26
-6.67397 -1.2829e+27 3.37827e+26
-6.63766 -1.59497e+27 4.37116e+26
-6.60137 -1.85368e+27 3.61623e+26
-6.5651 -2.0847e+27 4.27256e+26
-6.52885 -1.92854e+27 5.30995e+26
-6.49262 -3.51479e+27 -4.19155e+26
-6.4564 -1.78454e+27 2.34426e+26
-6.42021 -8.39268e+26 1.00291e+27
-6.38403 -3.6203e+26 1.37278e+27
-6.34786 -2.84268e+26 1.63942e+27
-6.31172 -2.11035e+26 1.34542e+27
-6.27559 -5.65445e+26 6.14173e+26
-6.23949 -1.04142e+27 1.26107e+26
-6.20339 -1.58778e+27 -2.22005e+26
-6.16732 -1.94406e+27 -2.90308e+26
-6.13126 -3.21356e+27 -1.29231e+27
-6.09522 -4.26514e+27 -1.56905e+27
-6.05919 -4.69092e+27 -2.98897e+27
-6.02319 -3.92134e+27 -4.45863e+27
-5.9872 -3.46233e+26 -6.0182e+27
-5.95122 -1.74795e+27 -2.70868e+27
-5.91526 1.50127e+26 -1.03244e+27
-5.87932 -8.36341e+26 8.04308e+26
-5.84339 -4.76688e+27 1.33767e+27
-5.80748 -8.03673e+27 1.78653e+27
-5.77158 -1.06488e+28 2.08552e+27
-5.7357 -8.35178e+27 -1.28946e+26
-5.69984 -3.91371e+27 -4.0461e+27
-5.66399 1.0182e+27 -5.96029e+27
-5.62815 4.19784e+27 -6.29067e+27
-5.59233 6.04284e+27 -5.90169e+27
-5.55653 5.12403e+27 -3.91751e+27
-5.52074 3.70393e+27 -1.5779e+27
-5.48497 2.48211e+27 -7.24578e+26
-5.4492 1.98746e+27 -2.12224e+26
-5.41346 1.98382e+27 -2.85725e+26
-5.37773 1.67574e+27 -1.12996e+27
-5.34201 1.17336e+27 -1.68619e+27
-5.30631 1.19404e+27 -1.98492e+27
-5.27062 3.78234e+26 -2.1562e+27
-5.23494 2.16312e+26 -2.04046e+27
-5.19928 -3.88335e+26 -1.73901e+27
-5.16363 -7.73028e+26 -1.40905e+27
-5.128 -9.11908e+26 -1.27999e+27
-5.09237 -9.35002e+26 -1.19766e+27
-5.05677 -1.11566e+27 -1.08557e+27
-5.02117 -6.98752e+26 -1.26145e+27
-4.98559 -8.68829e+26 -1.04374e+27
-4.95002 -9.16191e+26 -7.3393e+26
-4.91446 -2.73773e+26 -1.6183e+26
-4.87892 1.28181e+26 3.7126e+26
-4.84339 -5.90706e+25 -3.84323e+26
-4.80787 -5.89795e+25 -5.92047e+26
-4.77237 -5.40478e+25 -6.1043e+26
-4.73687 2.20946e+25 -5.94811e+26
-4.70139 1.48386e+26 -6.12499e+26
-4.66592 2.52094e+26 -6.01087e+26
-4.63046 4.9395e+26 -5.4395e+26
-4.59502 4.07692e+26 -4.83982e+26
-4.55958 4.49045e+26 -2.06564e+26
-4.52416 9.52695e+25 -9.13004e+25
-4.48875 3.52775e+26 -3.69771e+26
-4.45335 3.54738e+25 -5.05297e+26
-4.41797 -4.54714e+26 -4.60894e+26
-4.38259 -4.94276e+26 -3.53144e+26
-4.34722 -6.49531e+26 8.42545e+26
-4.31187 -6.32475e+26 7.28888e+26
-4.27653 -3.40321e+26 1.37835e+26
-4.24119 -2.33196e+26 4.95631e+25
-4.20587 -1.4495e+26 -4.56432e+25
-4.17056 -4.94692e+25 -1.11362e+26
-4.13526 -2.13064e+25 -1.49716e+26
-4.09997 -3.47692e+25 -1.04937e+26
-4.06469 -1.40234e+26 -1.11429e+26
-4.02942 -2.56594e+26 -3.37837e+25
-3.99416 -3.64777e+26 -3.51619e+25
-3.95891 -3.87218e+26 2.09857e+25
-3.92367 -2.56714e+26 1.87087e+26
-3.88844 -1.03302e+26 8.8338e+25
-3.85322 -1.01219e+26 1.6783e+25
-3.81801 -4.15437e+25 -1.11554e+25
-3.7828 -4.63249e+24 2.89137e+25
-3.74761 -5.57137e+24 3.76225e+25
-3.71243 -9.12418e+24 -2.39048e+25
-3.67726 -4.70371e+25 -2.76328e+26
-3.64209 2.37164e+26 -3.6454e+26
-3.60694 -1.9331e+27 -1.11584e+27
-3.57179 -7.97302e+26 1.34496e+26
-3.53665 -4.2556e+26 -7.28242e+26
-3.50152 1.3478e+26 -7.68651e+25
-3.4664 8.78467e+25 -3.01973e+25
-3.43129 1.4985e+25 3.09731e+25
-3.39619 -1.46092e+25 5.30511e+25
-3.36109 -5.20363e+25 9.56464e+25
-3.32601 -1.72543e+25 6.62044e+25
-3.29093 -1.55024e+25 2.58706e+25
-3.25586 1.12447e+26 -4.87237e+25
-3.2208 3.35224e+26 -1.5106e+26
-3.18574 6.63779e+26 -2.08993e+26
-3.1507 9.77349e+26 -2.17208e+26
-3.11566 1.13186e+27 -2.13284e+26
-3.08063 8.71728e+26 -2.46883e+26
-3.0456 5.31995e+26 -1.81993e+26
-3.01059 3.48496e+26 -1.36859e+26
-2.97558 2.72475e+26 -1.24177e+26
-2.94058 1.93156e+26 -1.17445e+26
-2.90558 1.58309e+26 -9.23025e+25
-2.87059 1.65465e+26 -7.686e+25
-2.83561 1.32491e+26 -4.20948e+25
-2.80064 1.29687e+26 1.56304e+25
-2.76567 6.94404e+25 5.0153e+23
-2.73071 -4.31307e+24 5.18147e+25
-2.69576 -1.02507e+26 3.90011e+25
-2.66081 -1.77992e+26 7.8919e+25
-2.62587 -2.03924e+26 8.25561e+25
-2.59094 -2.42582e+26 1.111e+26
-2.55601 -2.02308e+26 1.27777e+26
-2.52109 -2.14673e+26 1.31571e+26
-2.48617 -1.32081e+26 9.22869e+25
-2.45126 -1.14753e+26 6.20767e+25
-2.41636 -4.45186e+25 3.1926e+25
-2.38146 1.67548e+25 3.05355e+25
-2.34657 6.82094e+24 1.62299e+25
-2.31168 1.9754e+25 2.88894e+25
-2.2768 -3.10941e+25 2.44478e+25
-2.24192 -6.98302e+25 1.06575e+25
-2.20705 -1.11903e+26 -1.54487e+25
-2.17219 -2.31032e+26 -8.29519e+25
-2.13733 -1.22859e+26 -5.07182e+25
-2.10247 -6.60316e+25 -4.55051e+25
-2.06762 -2.64314e+25 -1.21205e+25
-2.03278 9.18671e+24 1.82118e+26
-1.99794 2.1948e+25 6.59982e+25
-1.9631 3.83275e+25 -6.27518e+24
-1.92827 2.87153e+25 -5.54355e+24
-1.89345 -1.12522e+25 4.8051e+25
-1.85862 2.6005e+24 2.93011e+25
-1.82381 1.13544e+25 2.57444e+25
-1.78899 2.72035e+24 3.25531e+25
-1.75419 -6.31894e+24 4.08579e+25
-1.71938 2.11702e+25 -1.72924e+26
-1.68458 -1.78422e+26 -8.8023e+26
-1.64979 -1.12559e+26 -2.93965e+26
-1.61499 1.98532e+26 2.40496e+26
-1.58021 9.29256e+25 8.09653e+25
-1.54542 2.98863e+25 -1.289e+25
-1.51064 -3.30178e+24 5.7433e+25
-1.47586 -5.15007e+25 2.20724e+25
-1.44109 -5.68919e+25 1.52145e+25
-1.40632 -1.01344e+24 3.22754e+25
-1.37155 1.37606e+23 1.85769e+25
-1.33679 -1.8587e+25 1.34905e+25
-1.30203 5.20934e+25 6.05134e+25
-1.26727 4.68665e+26 6.23038e+25
-1.23251 2.13676e+26 -4.39616e+25
-1.19776 3.66164e+25 -5.89795e+25
-1.16301 6.56577e+25 -3.98122e+25
-1.12827 7.98094e+25 2.26615e+25
-1.09352 -8.18707e+24 3.38529e+25
-1.05878 -6.03529e+25 8.52875e+25
-1.02405 -1.73566e+26 1.39998e+26
-0.989309 -2.29024e+26 1.82786e+26
-0.954576 -3.13179e+26 1.93413e+26
-0.919844 -4.05499e+26 2.19647e+26
-0.885115 -4.37881e+26 2.22512e+26
-0.850388 -4.75257e+26 1.90402e+26
-0.815663 -4.89514e+26 1.36636e+26
-0.78094 -4.37299e+26 6.15722e+25
-0.746219 -3.66654e+26 1.13393e+25
-0.711499 -3.02994e+26 -2.43749e+25
-0.676781 -2.47395e+26 -4.86699e+25
-0.642065 -2.05145e+26 -1.98916e+25
-0.60735 -1.71617e+26 -4.87033e+24
-0.572637 -1.49969e+26 -5.29879e+25
-0.537925 -1.19417e+26 -5.57543e+25
-0.503214 -1.10446e+26 -6.90093e+24
-0.468504 -1.15276e+26 -1.26229e+25
-0.433796 -1.00667e+26 -2.40731e+25
-0.399089 -7.82878e+25 -4.30914e+25
-0.364382 -5.92778e+25 -8.48872e+25
-0.329676 -2.77978e+25 -9.92723e+25
-0.294972 -2.26783e+25 -1.10663e+26
-0.260267 -1.65592e+25 -1.06191e+26
-0.225564 -1.70229e+25 -9.32839e+25
-0.190861 -1.63018e+25 -6.132e+25
-0.156158 -2.64331e+24 -2.95183e+25
-0.121456 -4.36764e+23 -1.42519e+25
-0.0867541 -4.83103e+24 -1.40684e+25
-0.0520524 -5.75475e+24 -3.37013e+24
-0.0173508 1.51554e+25 1.06938e+24
0.0173508 2.18521e+25 -2.84379e+23
0.0520524 1.9418e+25 -4.47601e+24
0.0867541 1.35908e+25 -1.07248e+24
0.121456 7.65094e+24 -7.80275e+24
0.156158 1.35967e+25 -2.05778e+25
0.190861 2.58354e+25 -2.53508e+25
0.225564 3.7443e+25 -3.31188e+25
0.260267 5.022e+25 -5.41697e+25
0.294972 6.00993e+25 -5.9062e+25
0.329676 5.64311e+25 -7.36987e+25
0.364382 4.46564e+25 -7.58947e+25
0.399089 3.1868e+25 -8.48339e+25
0.433796 3.39303e+25 -1.12943e+26
0.468504 -8.40609e+24 -1.28608e+26
0.503214 -1.74693e+25 -6.7168e+25
0.537925 -7.16951e+24 -1.80097e+26
0.572637 -2.73269e+25 -2.11247e+26
0.60735 -6.92915e+25 -1.24374e+26
0.642065 -9.80001e+25 -1.43103e+26
0.676781 -1.63897e+26 -1.76786e+26
0.711499 -2.47528e+26 -2.15172e+26
0.746219 -2.99996e+26 -2.76537e+26
0.78094 -3.48274e+26 -2.99814e+26
0.815663 -3.80472e+26 -2.50613e+26
0.850388 -4.52604e+26 -2.13985e+26
0.885115 -5.04799e+26 -1.36265e+26
0.919844 -5.12762e+26 -1.19675e+26
0.954576 -5.1177e+26 -1.78916e+26
0.989309 -3.82864e+26 -1.89631e+26
1.02405 -2.22414e+26 -8.08232e+25
1.05878 -7.14041e+25 5.22366e+24
1.09352 2.07324e+25 7.36414e+25
1.12827 4.84764e+25 1.05088e+26
1.16301 3.54207e+25 8.81414e+25
1.19776 9.5359e+25 4.10696e+25
1.23251 2.38966e+26 1.20105e+26
1.26727 4.6469e+26 -3.09168e+25
1.30203 9.5186e+25 1.07943e+26
1.33679 -1.23027e+25 5.71765e+25
1.37155 -5.5382e+25 4.17698e+25
1.40632 -6.22895e+25 2.18101e+25
1.44109 -1.56752e+25 5.13139e+25
1.47586 -2.41778e+25 7.9837e+25
1.51064 -6.78772e+25 5.81487e+25
1.54542 -6.61877e+25 4.71179e+25
1.58021 8.9474e+25 2.93814e+25
1.61499 2.73284e+26 -9.25419e+25
1.64979 -1.0103e+26 -3.22386e+26
1.68458 -4.17577e+26 -6.64463e+26
1.71938 -4.44278e+25 -1.24925e+26
1.75419 -2.94052e+25 3.37733e+25
1.78899 -1.74261e+25 2.14309e+25
1.82381 -1.22858e+25 1.16668e+25
1.85862 -1.00409e+25 4.45873e+25
1.89345 1.84921e+25 9.82691e+25
1.92827 8.97079e+24 7.63016e+25
1.9631 -1.25165e+25 5.8658e+25
1.99794 -3.5686e+25 2.00401e+26
2.03278 7.51105e+25 3.27717e+26
2.06762 -3.15164e+25 7.54725e+25
2.10247 -5.06161e+25 -4.30342e+25
2.13733 -1.14195e+26 -5.67552e+25
2.17219 -2.26069e+26 -1.34477e+25
2.20705 -8.97574e+25 -2.02592e+25
2.24192 -4.37564e+25 -1.85453e+25
2.2768 -3.36051e+25 -1.3727e+25
2.31168 2.07649e+24 1.65206e+25
2.34657 -1.24921e+25 3.90347e+25
2.38146 3.09097e+24 3.80461e+25
2.41636 -4.05937e+25 3.80553e+25
2.45126 -7.51166e+25 -6.76083e+24
2.48617 -1.39871e+26 -4.55232e+25
2.52109 -2.0475e+26 -1.18197e+26
2.55601 -2.0471e+26 -1.12651e+26
2.59094 -2.44835e+26 -1.37446e+26
2.62587 -2.10303e+26 -1.10595e+26
2.66081 -1.69927e+26 -1.06154e+26
2.69576 -1.26858e+26 -3.61557e+25
2.73071 -2.60589e+25 1.95833e+25
2.76567 -8.07341e+24 8.3571e+25
2.80064 6.81477e+25 8.55145e+25
2.83561 8.47528e+25 7.02922e+25
2.87059 1.26518e+26 6.31826e+25
2.90558 1.53854e+26 3.7515e+25
2.94058 1.68026e+26 6.55225e+25
2.97558 2.51053e+26 6.91441e+25
3.01059 3.35676e+26 1.35142e+26
3.0456 5.01507e+26 2.36714e+26
3.08063 7.74119e+26 4.60886e+26
3.11566 9.60462e+26 6.75052e+26
3.1507 7.35258e+26 6.91296e+26
3.18574 4.40919e+26 4.60992e+26
3.2208 1.85444e+26 2.65337e+26
3.25586 -1.94901e+25 1.3694e+26
3.29093 -9.20918e+25 9.59638e+25
3.32601 -1.40518e+26 7.90678e+25
3.36109 -1.5117e+26 6.15061e+25
3.39619 -1.20875e+26 6.4833e+25
3.43129 -3.17882e+25 4.83334e+25
3.4664 5.60566e+25 4.52697e+25
3.50152 1.69992e+26 -6.26369e+24
3.53665 -3.59788e+26 -6.41923e+25
3.57179 -3.7872e+26 -1.41415e+27
3.60694 -2.67736e+27 -3.41002e+26
3.64209 3.68818e+26 -1.36305e+26
3.67726 9.6997e+25 6.11509e+25
3.71243 1.85799e+25 6.08585e+25
3.74761 -6.08522e+25 -4.57397e+25
3.7828 -5.6233e+25 -1.1955e+25
3.81801 -1.27182e+26 2.45707e+24
3.85322 -1.7018e+26 -3.40979e+25
3.88844 -3.28835e+26 -6.4903e+25
3.92367 -3.70332e+26 -3.52126e+25
3.95891 -3.36905e+26 -8.92439e+25
3.99416 -3.78038e+26 -1.62457e+26
4.02942 -3.29274e+26 -1.18553e+26
4.06469 -1.89213e+26 3.73073e+24
4.09997 -1.39614e+25 3.69566e+25
4.13526 2.56522e+25 9.28006e+25
4.17056 -3.68666e+25 7.38126e+25
4.20587 -1.15731e+26 6.8693e+25
4.24119 -3.02409e+26 -6.30767e+25
4.27653 -4.40775e+26 -3.1381e+25
4.31187 -3.69042e+26 8.48722e+26
4.34722 -2.2721e+26 9.34027e+26
4.38259 -4.14782e+26 5.18325e+26
4.41797 -2.45249e+26 4.8992e+26
4.45335 -1.12959e+25 1.73792e+25
4.48875 4.81636e+25 -2.62557e+26
4.52416 -4.93259e+26 -5.34552e+26
4.55958 -2.06966e+26 -8.98958e+26
4.59502 -6.80744e+25 -7.6978e+26
4.63046 9.52764e+25 -8.49121e+26
4.66592 2.5461e+26 -6.51968e+26
4.70139 3.08688e+26 -5.77425e+26
4.73687 4.00595e+26 -4.41203e+26
4.77237 4.33685e+26 -3.96283e+26
4.80787 2.78264e+26 -3.79129e+26
4.84339 3.30348e+26 -2.19133e+26
4.87892 9.20093e+26 1.14077e+26
4.91446 5.17176e+26 -3.87278e+26
4.95002 8.70165e+25 -5.43759e+26
4.98559 2.75671e+26 -1.02121e+27
5.02117 3.90294e+26 -1.37545e+27
5.05677 3.45253e+26 -1.51603e+27
5.09237 3.36435e+26 -1.54573e+27
5.128 4.34176e+26 -1.59321e+27
5.16363 6.8303e+26 -1.66506e+27
5.19928 9.58004e+26 -1.60567e+27
5.23494 1.66572e+27 -1.47809e+27
5.27062 2.34482e+27 -6.85811e+26
5.30631 2.89579e+27 -1.48614e+26
5.34201 2.81082e+27 1.02512e+27
5.37773 2.58966e+27 1.11109e+27
5.41346 1.86355e+27 1.28655e+27
5.4492 1.67016e+27 1.24879e+27
5.48497 2.19583e+27 1.4856e+27
5.52074 3.87743e+27 1.43543e+27
5.55653 6.52617e+27 -1.3079e+26
5.59233 8.7096e+27 4.73188e+26
5.62815 7.43079e+27 1.9008e+27
5.66399 4.44787e+27 -3.07381e+26
5.69984 -3.80236e+26 -3.55386e+27
5.7357 -6.52833e+27 -6.45414e+27
5.77158 -6.84195e+27 -5.39201e+27
5.80748 -5.98009e+27 -5.43867e+27
5.84339 -2.93006e+27 -3.86085e+27
5.87932 -9.6541e+26 -7.81251e+26
5.91526 1.95338e+26 -1.03539e+27
5.95122 -1.00271e+26 -3.2253e+27
5.9872 3.87232e+26 -8.40929e+27
6.02319 -7.16637e+26 -8.88596e+27
6.05919 -1.22167e+27 -5.5793e+27
6.09522 -1.43247e+27 -4.17482e+27
6.13126 -7.47284e+26 -3.04348e+27
6.16732 -8.34619e+26 -1.98256e+27
6.20339 -6.38144e+26 -1.47988e+27
6.23949 -5.49507e+26 -7.02413e+26
6.27559 -5.68408e+26 1.50748e+26
6.31172 -6.88516e+26 7.46084e+26
6.34786 -1.01029e+27 8.48892e+26
6.38403 -1.47813e+27 5.12619e+26
6.42021 -1.5455e+27 -1.61303e+26
6.4564 -1.96699e+27 -1.01722e+27
6.49262 -3.18e+27 -1.6735e+27
6.52885 -1.46845e+27 -2.15849e+27
6.5651 -1.61257e+27 -1.58209e+27
6.60137 -1.40733e+27 -1.31989e+27
6.63766 -1.2941e+27 -1.02359e+27
6.67397 -1.16771e+27 -7.53026e+26
6.71029 -9.39247e+26 -4.826e+26
6.74664 -7.91882e+26 -2.93095e+26
6.783 -7.27384e+26 -1.97961e+26
6.81938 -6.89604e+26 -1.58563e+26
6.85579 -8.26547e+26 -4.66628e+25
6.89221 -9.75325e+26 7.28918e+26
6.92865 -9.39939e+26 3.3824e+26
6.96511 -9.67338e+26 2.54878e+26
7.00159 -4.25188e+26 -4.14438e+25
7.0381 1.2985e+27 -5.52475e+26
7.07462 1.18669e+28 -6.22496e+27
7.11116 5.56329e+27 -4.53358e+27
7.14772 2.19524e+27 -1.32757e+27
7.18431 6.36263e+26 -2.41856e+26
7.22091 -4.17804e+25 3.52189e+24
7.25754 -7.05099e+25 4.8669e+25
7.29418 6.51259e+25 5.5172e+25
7.33085 2.51529e+26 6.42697e+25
7.36754 4.31025e+26 8.64729e+25
7.40425 5.73643e+26 -6.98276e+24
7.44099 1.66152e+26 3.53831e+26
7.47774 6.78604e+25 7.16341e+26
7.51452 -7.73396e+25 1.50956e+27
7.55132 -2.46305e+26 1.0503e+27
7.58814 -1.44899e+26 3.40002e+26
7.62498 -2.03588e+26 2.23968e+26
7.66185 -1.18715e+25 1.15416e+26
7.69874 1.20138e+26 -2.57538e+26
7.73566 -1.19646e+27 -1.78701e+27
7.77259 -5.78143e+27 -6.11779e+27
7.80955 -1.37257e+27 -6.03366e+27
7.84654 -8.14298e+27 -4.19188e+27
7.88355 -2.62779e+27 -5.33485e+27
7.92058 -9.81343e+27 -1.36668e+27
7.95763 -3.96571e+27 -1.59159e+27
7.99471 -1.99588e+27 3.07106e+26
8.03182 1.36164e+26 7.59419e+26
8.06895 6.38501e+26 1.60644e+27
8.1061 8.58399e+26 1.7879e+27
8.14328 6.44925e+26 2.50647e+27
8.18049 9.75272e+26 6.32121e+27
8.21772 7.00927e+26 6.86305e+27
8.25497 -1.67827e+26 5.95167e+27
8.29226 -8.25341e+26 5.34112e+27
8.32956 -1.12156e+27 5.30118e+27
8.3669 -1.53727e+27 5.03549e+27
8.40426 -3.03773e+27 1.04622e+27
8.44165 -5.07536e+27 -2.11959e+27
8.47906 -4.97514e+27 -2.83569e+27
8.5165 -7.55809e+27 -5.38888e+27
8.55397 -1.34662e+28 -1.06264e+28
8.59146 -1.38799e+28 -1.00879e+28
8.62899 -1.64256e+28 -1.35001e+28
8.66654 -1.94545e+28 -3.89229e+27
8.70412 -1.66459e+28 -9.41846e+26
8.74172 -7.97607e+27 -1.75842e+27
8.77936 -1.5575e+28 -5.54351e+27
8.81702 -3.10577e+29 -2.55152e+29
8.85471 1.89821e+29 -3.44988e+29
8.89244 -1.86062e+28 2.83282e+27
8.93019 6.57987e+27 3.10213e+27
8.96797 4.53887e+27 6.29912e+27
9.00578 3.27271e+27 4.5017e+27
9.04362 2.10976e+27 3.31192e+27
9.08149 1.71277e+27 4.01221e+27
9.11939 6.98718e+26 6.07861e+27
9.15732 -2.26819e+27 8.0804e+27
9.19528 -6.8964e+27 1.40265e+28
9.23327 -1.05804e+28 1.75004e+28
9.2713 -1.64591e+28 8.53674e+27
9.30935 -1.49364e+28 2.33242e+27
9.34744 -9.35678e+27 6.3428e+27
9.38556 -7.62843e+27 3.31563e+27
9.42371 -8.14959e+27 1.16361e+27
9.46189 -7.95098e+27 -4.95079e+26
9.50011 -7.76133e+27 -3.29382e+27
9.53836 -7.15524e+27 -8.08872e+27
9.57664 -7.00898e+27 -1.53199e+28
9.61496 -7.23609e+27 -2.26508e+28
9.65331 -1.04455e+27 -7.12733e+27
9.69169 -1.40493e+27 -5.45921e+27
9.73011 -3.21447e+27 -2.82964e+27
9.76856 -1.85297e+27 -1.76818e+27
9.80704 -5.7393e+26 -7.02416e+26
9.84557 -2.54527e+26 -3.98318e+26
9.88412 -9.69737e+26 -3.40958e+27
9.92271 4.41015e+25 -5.56383e+27
9.96134 -2.92109e+26 -9.69054e+27
10 -8.40092e+27 -1.37519e+28
10.0387 -7.48824e+27 -9.53388e+27
10.0774 6.12469e+27 -6.4273e+27
10.1162 1.95992e+27 6.71511e+27
10.155 -4.78969e+27 1.6857e+28
10.1939 -1.33749e+27 1.03537e+28
10.2328 1.01675e+28 -3.23646e+27
10.2717 2.38209e+28 -1.85495e+28
10.3106 4.77628e+28 -2.12833e+28
10.3496 1.08456e+29 1.5079e+29
10.3887 -1.74769e+29 -2.9102e+29
10.4278 -1.03035e+31 -3.05336e+30
10.4669 4.5773e+31 4.24304e+31
10.506 2.765e+29 -4.11842e+30
10.5452 -6.76469e+28 -5.04267e+28
10.5845 -5.25474e+28 -2.29046e+28
10.6238 -3.5191e+28 -2.01711e+28
10.6631 -2.21964e+28 -6.36865e+27
10.7024 -1.82531e+27 3.39753e+27
10.7418 -7.13335e+27 -1.341e+27
10.7813 -1.46169e+28 -6.79321e+27
10.8208 -2.0009e+28 -1.14857e+28
10.8603 -1.47965e+28 -1.05597e+28
10.8999 -1.35268e+28 -1.56967e+28
10.9395 -2.205e+28 -1.13112e+28
10.9792 -1.99154e+28 -1.25662e+28
11.0189 -1.07745e+28 -5.77098e+27
11.0586 -2.81508e+27 -4.91617e+26
11.0984 1.96859e+28 4.40096e+27
11.1383 2.02176e+28 1.30498e+28
11.1781 2.72313e+28 -2.78538e+27
11.2181 1.29819e+27 -5.08755e+28
11.2581 -4.54033e+28 -6.48334e+28
11.2981 1.4526e+29 -1.80055e+29
11.3381 1.34625e+29 -1.25171e+29
11.3783 1.61096e+28 -9.06574e+28
11.4184 -6.54909e+27 -2.07094e+28
11.4587 4.76563e+28 7.50481e+28
11.4989 3.27461e+28 5.90349e+28
11.5392 3.07106e+27 3.68671e+28
11.5796 1.66579e+28 3.36498e+28
11.62 8.10751e+27 3.80655e+28
11.6605 8.86843e+29 7.28976e+29
11.701 1.07633e+30 7.78992e+29
11.7415 1.70513e+30 -3.04168e+29
11.7822 1.19328e+30 -1.95506e+29
11.8228 4.75998e+27 -7.66964e+27
11.8636 -2.28257e+28 -3.30167e+27
11.9043 -2.30818e+28 2.16798e+28
11.9452 -2.07844e+28 -1.58302e+28
11.986 1.94137e+29 -6.75044e+26
12.027 1.12809e+30 4.32726e+28
12.068 1.20602e+30 -2.22803e+29
12.109 1.09567e+30 -1.0854e+30
12.1501 -2.57667e+29 -2.53127e+30
12.1913 -5.14666e+29 -3.4687e+30
12.2325 -7.07983e+28 -2.2373e+29
12.2738 1.00601e+28 2.21655e+28
12.3151 -4.40344e+28 1.18374e+29
12.3565 -2.97825e+29 1.02872e+29
12.3979 -1.75641e+29 -1.76964e+29
12.4394 9.58636e+29 6.42511e+29
12.481 -9.15945e+29 -4.20605e+29
12.5226 -5.00084e+30 1.25316e+29
12.5643 -9.66487e+29 -2.39101e+29
12.6061 -2.41306e+29 1.30124e+29
12.6479 -7.46962e+28 -5.58189e+29
12.6898 5.83128e+28 -4.6479e+29
12.7317 -3.78387e+28 -1.24214e+29
12.7737 1.62977e+27 -6.94937e+28
12.8158 -3.72003e+27 -4.04414e+28
12.8579 -2.32149e+28 -8.06546e+27
12.9001 -1.21192e+28 2.55789e+28
12.9424 -1.42241e+26 5.77892e+28
12.9847 -2.72035e+27 4.48948e+28
13.0271 -1.29308e+28 7.50175e+27
13.0696 1.98822e+28 -2.89912e+28
13.1121 2.07009e+28 -1.94664e+28
13.1547 1.9878e+28 -3.51782e+27
13.1974 -5.10215e+27 3.23569e+28
13.2402 -3.13949e+28 4.23179e+28
13.283 -3.44559e+28 1.83319e+28
13.3259 -3.34563e+28 4.32548e+28
13.3689 -5.20746e+28 8.58126e+28
13.4119 -5.81601e+28 3.93032e+28
13.455 -4.67745e+28 2.36354e+28
13.4982 -3.62397e+28 1.89072e+28
13.5415 -2.0956e+28 -5.57151e+28
13.5848 -1.07779e+29 -2.06108e+29
13.6283 -1.94754e+28 -5.03099e+29
13.6718 7.58644e+28 -2.20271e+29
13.7153 9.1322e+27 -1.80628e+28
13.759 3.42632e+28 3.01695e+27
13.8028 5.36744e+28 1.80637e+28
13.8466 4.79695e+28 1.86489e+28
13.8905 1.57794e+28 7.38086e+28
13.9345 -1.34662e+28 8.07661e+28
13.9786 3.02758e+28 5.89807e+28
14.0227 -4.89327e+28 1.02988e+28
14.067 -2.56339e+29 -1.89309e+29
14.1113 -4.2222e+28 -2.16223e+29
14.1558 1.62424e+29 -3.56635e+29
14.2003 -4.76009e+29 1.35294e+29
14.2449 2.38065e+28 1.12203e+30
14.2896 -4.6207e+28 2.12119e+30
14.3344 7.5849e+30 5.18708e+30
14.3793 3.67525e+30 2.11608e+30
14.4243 8.41384e+30 -2.02265e+30
14.4693 -5.12858e+30 6.04303e+30
14.5145 -3.44772e+30 1.24726e+31
14.5598 -1.51021e+31 -7.11806e+30
14.6052 -1.9936e+31 -8.44859e+30
14.6506 3.17465e+30 -2.02887e+30
14.6962 5.46082e+30 2.91034e+30
14.7419 3.47474e+29 4.74856e+30
14.7877 7.44242e+30 -1.794e+30
14.8336 3.74831e+31 -2.64207e+31
14.8796 1.82223e+32 -9.94976e+31
14.9257 -9.72283e+32 7.66329e+33
14.9719 3.80181e+36 6.23275e+36
15.0182 -2.12954e+37 3.9325e+38
15.0647 -1.04575e+38 -7.19323e+37
15.1112 -5.60915e+37 -2.48741e+38
15.1579 9.48592e+35 -9.42642e+35
15.2047 2.20556e+33 3.63093e+34
15.2516 -3.78059e+32 -1.91206e+33
15.2986 -2.1372e+32 3.07873e+32
15.3458 7.27178e+31 -5.75938e+31
15.393 -1.24495e+33 -1.37112e+33
15.4404 -1.54269e+32 -2.86687e+32
15.488 7.38542e+31 -9.81818e+31
15.5356 1.31541e+32 1.40738e+31
15.5834 6.26879e+30 4.81805e+31
15.6313 -3.17581e+31 3.08228e+31
15.6794 1.25585e+32 -4.82434e+31
15.7276 -1.14275e+32 1.31414e+32
15.7759 -6.06896e+31 1.47151e+32
15.8243 6.99353e+31 3.95469e+31
15.873 -1.2479e+32 -1.57162e+32
15.9217 -5.69206e+31 -8.71502e+31
15.9706 -6.35145e+30 1.48158e+31
16.0197 -1.23755e+30 3.59625e+30
16.0689 -1.31523e+30 4.0847e+30
16.1182 3.60017e+31 2.75555e+30
16.1677 2.56256e+31 -4.09078e+29
16.2174 1.01729e+31 3.8985e+30
16.2672 -1.73629e+31 5.36926e+30
16.3172 -6.47004e+31 -3.48812e+31
16.3674 -3.1247e+32 -4.76643e+31
16.4177 -5.1041e+32 -7.23986e+31
16.4682 -4.19752e+32 -1.03877e+32
16.5189 -2.29247e+32 -8.76369e+31
16.5697 -8.20736e+31 -3.97803e+31
16.6208 -1.35962e+31 -1.59676e+31
16.672 1.9397e+31 -2.6609e+30
16.7234 6.86788e+31 -1.17618e+31
16.775 4.44897e+32 4.07723e+31
16.8268 1.52917e+32 9.59972e+31
16.8787 1.96377e+32 5.8107e+31
16.9309 4.00794e+31 -2.71382e+32
16.9833 -1.0275e+32 -1.05945e+33
17.0359 3.02891e+31 -3.73533e+32
17.0887 2.54979e+32 1.04123e+32
17.1418 -1.23361e+32 7.87539e+31
17.195 -2.73367e+33 5.88094e+32
17.2485 -1.69674e+33 3.17717e+32
17.3022 7.13741e+31 -1.08759e+33
17.3562 3.21721e+31 -8.48307e+32
17.4104 -2.49518e+32 1.16629e+33
17.4648 4.34931e+32 1.1035e+33
17.5195 2.01155e+32 1.28988e+31
17.5744 4.1399e+31 -6.27231e+30
17.6296 4.07183e+32 -1.24036e+32
17.6851 2.69539e+32 -1.43012e+32
17.7408 5.11626e+31 2.012e+32
17.7969 5.72347e+31 1.54441e+32
17.8532 -1.28975e+32 -4.54066e+31
17.9098 -9.76291e+31 -2.05745e+32
17.9667 1.4248e+32 -5.53036e+32
18.0239 -1.18701e+33 -1.00369e+32
18.0815 3.4681e+33 -1.89247e+33
18.1393 2.07986e+34 -1.10231e+34
18.1975 1.29728e+34 3.56565e+33
18.256 -2.91e+35 -1.94964e+35
18.3149 -4.07737e+35 -2.51484e+35
18.3742 -2.94212e+35 -1.34213e+35
18.4338 3.66434e+35 1.21469e+36
18.4938 4.11169e+35 8.07619e+34
18.5542 6.01514e+34 1.5072e+34
18.615 2.48415e+34 -5.28227e+34
18.6762 -8.96735e+35 -1.76444e+36
18.7379 -2.13765e+36 -3.35851e+36
18.8 -1.53314e+36 -2.44087e+36
18.8625 -4.01945e+35 -7.78609e+35
18.9255 -1.21775e+35 -1.69583e+35
18.9891 -3.04234e+35 -7.06505e+35
19.0531 -4.74265e+35 -6.75959e+35
19.1177 -2.16855e+35 -3.61151e+35
19.1828 -6.03526e+33 -9.68748e+34
19.2484 4.68889e+33 -1.76422e+34
19.3147 -2.84132e+32 -4.76153e+32
19.3816 -1.41102e+32 2.43514e+33
19.4491 1.43937e+34 1.01327e+33
19.5173 3.41564e+34 1.95498e+34
19.5862 -3.17396e+33 3.92861e+32
19.6558 -9.46906e+33 1.52318e+33
19.7262 6.66301e+32 -9.81019e+33
19.7974 3.02893e+33 -4.70576e+33
19.8694 3.34304e+34 2.50277e+34
19.9423 6.75413e+35 2.32739e+35
20.0162 2.65945e+36 -3.34465e+35
20.091 1.65333e+36 -5.98955e+35
20.1669 4.22816e+35 1.95165e+35
20.244 1.57607e+36 9.50122e+35
20.3222 3.1354e+36 1.54274e+36
20.4016 1.52323e+36 9.4875e+35
20.4825 2.91641e+35 6.00714e+35
20.5648 6.19795e+36 3.62459e+36
20.6487 6.49442e+36 2.5561e+36
20.7344 6.25836e+35 7.23311e+35
20.8219 -4.01401e+36 1.29268e+36
20.9115 -4.20254e+36 2.30888e+36
21.0034 -9.89579e+35 1.12243e+36
21.0979 -1.17596e+35 1.03005e+35
21.1952 1.51828e+35 5.89029e+35
21.2959 -1.84243e+34 -3.60562e+35
21.4004 1.07348e+36 3.61835e+35
21.5093 2.42411e+37 -6.75212e+36
21.6237 -2.47077e+53 -6.94976e+52
21.7448 -1.78692e+39 -6.43395e+39
21.8747 -1.35347e+37 -1.56713e+37
22.0165 1.91482e+35 -4.21666e+36
22.1768 7.61836e+34 -1.77454e+35
22.3723 -2.40406e+33 -2.28463e+35


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.125Nc1Quantum/vCLAOffP_FRG_K.txt <==
-22.3723 -3.2591e+35 1.8708e+35
-22.1768 -1.78087e+35 -2.09088e+35
-22.0165 -2.78365e+36 -3.62968e+36
-21.8747 -1.46613e+37 1.09196e+37
-21.7448 -2.46091e+38 8.82134e+38
-21.6237 7.69294e+38 2.89117e+38
-21.5093 1.25991e+37 -2.37497e+37
-21.4004 1.23704e+36 -8.67879e+35
-21.2959 -2.00712e+35 3.15563e+34
-21.1952 5.53248e+35 4.20967e+35
-21.0979 1.79439e+35 4.37512e+35
-21.0034 3.92422e+35 2.20427e+36
-20.9115 -1.58794e+36 4.70519e+36
-20.8219 -5.33591e+35 4.10803e+36
-20.7344 7.3732e+35 3.56625e+35
-20.6487 6.98977e+36 -1.57791e+36
-20.5648 6.71221e+36 -2.84835e+36
-20.4825 4.52176e+35 5.7405e+35
-20.4016 1.70564e+36 -2.73653e+34
-20.3222 3.48378e+36 -1.11141e+36
-20.244 1.31334e+36 -4.41144e+35
-20.1669 1.75655e+35 -4.0673e+34
-20.091 1.01123e+36 -1.4999e+36
-20.0162 1.38209e+36 -2.37631e+36
-19.9423 4.86739e+35 -3.63303e+35
-19.8694 -1.68348e+33 4.05385e+34
-19.7974 -1.99942e+33 4.28831e+33
-19.7262 1.57799e+34 -4.60917e+33
-19.6558 1.60101e+34 2.09398e+34
-19.5862 1.02853e+32 5.68163e+33
-19.5173 1.02928e+34 -2.33676e+34
-19.4491 8.94615e+33 -2.00922e+34
-19.3816 3.78801e+33 -5.73654e+33
-19.3147 -2.26628e+32 -3.57039e+33
-19.2484 -1.28734e+34 -1.1395e+34
-19.1828 -8.76769e+34 -2.32669e+34
-19.1177 -4.04574e+35 -1.1921e+35
-19.0531 -8.24627e+35 -1.83197e+35
-18.9891 -7.9274e+35 -5.36136e+34
-18.9255 -1.90373e+35 8.88384e+34
-18.8625 -8.4549e+35 -8.29678e+34
-18.8 -2.75077e+36 -1.05004e+36
-18.7379 -4.0331e+36 -3.94977e+35
-18.6762 -1.92752e+36 7.85347e+33
-18.615 -1.24087e+34 -6.22264e+34
-18.5542 5.56182e+34 -3.54594e+34
-18.4938 5.31559e+35 2.78678e+35
-18.4338 -1.53793e+36 7.04865e+35
-18.3742 -2.79597e+35 3.09643e+34
-18.3149 -4.70353e+35 1.50605e+35
-18.256 -2.97303e+35 1.78959e+35
-18.1975 2.12465e+34 -1.36578e+34
-18.1393 6.44234e+32 -2.40276e+34
-18.0815 -1.88392e+32 -4.11083e+33
-18.0239 -5.50965e+32 9.50708e+32
-17.9667 -3.05798e+32 7.42438e+32
-17.9098 3.45945e+32 3.48184e+31
-17.8532 2.36748e+32 1.78304e+32
-17.7969 7.35264e+30 1.65529e+32
-17.7408 -9.51574e+32 2.66479e+32
-17.6851 -1.31892e+33 8.84526e+31
-17.6296 -7.40368e+32 -4.2671e+32
-17.5744 1.05761e+32 -8.01631e+32
-17.5195 1.9205e+33 -3.46372e+33
-17.4648 2.51498e+33 -3.75963e+33
-17.4104 2.14582e+33 -2.16068e+33
-17.3562 1.08048e+33 -9.01602e+32
-17.3022 6.12413e+33 8.53591e+32
-17.2485 7.32795e+33 1.67139e+33
-17.195 4.81954e+33 2.01154e+33
-17.1418 6.49461e+32 3.69974e+32
-17.0887 -3.74303e+32 1.31944e+33
-17.0359 -8.10619e+32 1.93291e+33
-16.9833 -9.84023e+32 1.62942e+33
-16.9309 -2.16609e+32 1.93886e+32
-16.8787 3.45901e+32 -3.26155e+32
-16.8268 5.1135e+32 -3.23519e+32
-16.775 2.29095e+32 -5.01463e+32
-16.7234 -5.67571e+31 -8.67212e+31
-16.672 2.37263e+30 8.70352e+30
-16.6208 -1.61574e+31 6.57361e+31
-16.5697 -6.5238e+31 8.51718e+31
-16.5189 -2.06663e+32 9.97096e+31
-16.4682 -3.24201e+32 1.7113e+32
-16.4177 -2.30072e+32 4.10997e+32
-16.3674 -8.42614e+31 2.44222e+32
-16.3172 1.47796e+31 2.62724e+31
-16.2672 1.87684e+31 -3.73179e+30
-16.2174 1.61985e+31 -9.22259e+30
-16.1677 2.36841e+31 -1.87809e+31
-16.1182 2.93099e+31 -7.45895e+30
-16.0689 1.92067e+31 -1.63434e+31
-16.0197 5.65081e+30 -5.62993e+29
-15.9706 -1.68166e+31 -6.9778e+30
-15.9217 -1.06459e+32 -5.83367e+30
-15.873 -2.13609e+32 -1.32352e+31
-15.8243 -7.47799e+31 5.22778e+31
-15.7759 3.63183e+31 1.6931e+32
-15.7276 4.67672e+31 1.64805e+32
-15.6794 -5.32366e+31 1.6736e+32
-15.6313 -2.41353e+30 7.46681e+31
-15.5834 4.97032e+31 2.93845e+31
-15.5356 1.10311e+32 -4.13673e+31
-15.488 2.90983e+32 -2.70289e+32
-15.4404 -2.82601e+32 1.10714e+32
-15.393 -1.88087e+33 -3.77773e+32
-15.3458 1.12985e+33 4.10976e+32
-15.2986 5.01433e+32 2.25414e+32
-15.2516 1.58545e+34 9.1379e+33
-15.2047 -9.34743e+33 -2.01756e+34
-15.1579 -1.08284e+36 -5.28548e+36
-15.1112 1.08092e+37 -1.26266e+38
-15.0647 7.3675e+38 -6.90181e+38
-15.0182 8.38522e+38 -8.79182e+38
-14.9719 7.8719e+36 -7.1378e+35
-14.9257 1.29124e+34 9.34831e+33
-14.8796 -1.17831e+32 2.79883e+32
-14.8336 1.12153e+31 -3.06007e+31
-14.7877 5.78835e+29 -5.00912e+30
-14.7419 -5.60081e+30 2.92468e+29
-14.6962 8.25821e+29 1.57427e+30
-14.6506 -1.09541e+31 -1.53672e+31
-14.6052 -1.94118e+31 -1.26238e+31
-14.5598 -1.241e+31 -5.14659e+30
-14.5145 -3.50209e+30 -4.31207e+30
-14.4693 1.6004e+30 1.08503e+31
-14.4243 3.27873e+30 -7.03198e+29
-14.3793 6.22784e+30 -3.36544e+30
-14.3344 8.19694e+30 -2.53074e+30
-14.2896 -4.39361e+30 -1.82288e+30
-14.2449 -1.52711e+30 -1.04708e+30
-14.2003 6.14235e+29 -1.73726e+30
-14.1558 -2.30142e+29 -7.138e+29
-14.1113 -2.75004e+29 -2.51299e+29
-14.067 3.38469e+29 -1.47018e+29
-14.0227 4.37569e+28 1.04916e+28
-13.9786 4.53938e+28 5.26171e+28
-13.9345 -5.15144e+28 -2.13841e+28
-13.8905 9.39878e+27 -2.18539e+27
-13.8466 6.32817e+28 3.13074e+28
-13.8028 5.61903e+28 2.73841e+28
-13.759 3.75939e+28 2.71992e+28
-13.7153 1.12329e+28 6.2711e+27
-13.6718 1.99345e+27 1.69847e+29
-13.6283 -1.52661e+29 3.76843e+29
-13.5848 -8.9551e+28 1.73887e+29
-13.5415 -6.43114e+28 9.1807e+28
-13.4982 -3.88361e+27 -7.63385e+27
-13.455 -5.93586e+27 -4.94968e+28
-13.4119 2.2532e+28 -6.70281e+28
-13.3689 6.72818e+28 -5.34134e+28
-13.3259 4.44043e+28 -4.69412e+28
-13.283 3.73563e+28 -4.49187e+28
-13.2402 6.04941e+28 -2.86956e+28
-13.1974 4.72821e+28 -1.77852e+28
-13.1547 9.1911e+27 2.20451e+27
-13.1121 -5.57064e+27 1.47947e+28
-13.0696 -6.03896e+27 2.99688e+28
-13.0271 1.92739e+28 -1.83955e+28
-12.9847 4.34657e+28 -3.10468e+28
-12.9424 2.28201e+28 -3.05537e+28
-12.9001 2.97055e+27 -4.37861e+28
-12.8579 -8.97488e+27 -4.3295e+28
-12.8158 -2.14491e+28 -6.36315e+28
-12.7737 -4.15981e+28 -5.42082e+28
-12.7317 -6.94515e+28 -2.90413e+28
-12.6898 -2.68641e+29 -2.3398e+29
-12.6479 -2.84765e+29 -3.45603e+29
-12.6061 -1.23962e+29 -3.0225e+29
-12.5643 -4.71746e+29 4.65865e+29
-12.5226 -4.12901e+30 2.93733e+30
-12.481 -1.25892e+30 1.60333e+30
-12.4394 -1.07029e+30 1.34518e+30
-12.3979 -1.28927e+29 3.60877e+29
-12.3565 -2.05873e+29 7.69235e+28
-12.3151 -1.22977e+29 4.772e+28
-12.2738 -3.45547e+28 1.70405e+28
-12.2325 -8.32682e+28 -1.27247e+29
-12.1913 -2.64394e+30 -1.34152e+30
-12.1501 -5.5472e+29 -1.87179e+30
-12.109 3.87855e+30 9.78603e+29
-12.068 1.30359e+30 8.96797e+29
-12.027 9.99374e+28 1.07466e+30
-11.986 3.92339e+27 1.47604e+29
-11.9452 -1.73259e+28 -6.29022e+27
-11.9043 -3.69581e+28 8.44971e+27
-11.8636 -3.75401e+28 7.27727e+27
-11.8228 -1.18467e+28 2.13257e+28
-11.7822 4.83326e+29 -8.90713e+29
-11.7415 9.11782e+29 -9.7114e+29
-11.701 -1.8158e+29 1.23919e+30
-11.6605 -4.65879e+29 9.00068e+29
-11.62 4.38758e+28 -3.11115e+27
-11.5796 3.84679e+28 -1.7559e+28
-11.5392 2.44559e+28 1.5143e+28
-11.4989 4.63133e+27 -3.58067e+28
-11.4587 4.54648e+28 -2.29456e+28
-11.4184 -3.9488e+28 -1.23438e+28
-11.3783 -1.96105e+28 6.2712e+28
-11.3381 3.38563e+28 8.27482e+28
-11.2981 -1.14452e+29 2.57441e+29
-11.2581 -2.85183e+29 1.72774e+29
-11.2181 -3.92753e+28 2.81819e+28
-11.1781 1.54002e+28 -6.97887e+27
-11.1383 1.58129e+28 -6.19333e+27
-11.0984 2.37126e+27 1.11442e+28
-11.0586 -1.27761e+28 -6.61862e+26
-11.0189 -1.07274e+28 2.75471e+27
-10.9792 -1.04181e+28 6.60325e+27
-10.9395 -1.92595e+28 1.14154e+28
-10.8999 -1.59397e+28 5.42393e+27
-10.8603 -1.59639e+28 6.0282e+27
-10.8208 -1.49851e+28 3.05859e+27
-10.7813 -1.35403e+28 1.49435e+27
-10.7418 -6.69397e+27 -2.93758e+27
-10.7024 3.41617e+27 -6.54768e+27
-10.6631 -1.40232e+28 -5.42271e+27
-10.6238 1.58426e+28 2.17442e+28
-10.5845 -2.02736e+28 -2.11721e+28
-10.5452 -2.09212e+28 1.11073e+29
-10.506 -2.52126e+30 9.20388e+30
-10.4669 5.99999e+31 -1.02443e+31
-10.4278 -4.92268e+30 1.33808e+31
-10.3887 6.72218e+29 -1.92516e+29
-10.3496 7.47284e+28 -2.79915e+29
-10.3106 1.57244e+28 -4.53469e+28
-10.2717 7.00789e+27 -2.76168e+28
-10.2328 9.95886e+27 -8.75549e+27
-10.1939 1.53611e+28 2.40726e+27
-10.155 2.08748e+28 7.58684e+27
-10.1162 2.53732e+28 8.33965e+27
-10.0774 1.7949e+28 1.47998e+27
-10.0387 2.20948e+27 5.95609e+27
-10 -5.81192e+27 3.28409e+27
-9.96134 -6.18997e+27 -4.45596e+27
-9.92271 -4.33715e+27 -5.14667e+27
-9.88412 -4.5658e+27 -3.65078e+27
-9.84557 -4.01661e+26 -5.29288e+26
-9.80704 2.35962e+26 3.71847e+26
-9.76856 1.2665e+27 2.94464e+27
-9.73011 6.18187e+25 5.23714e+27
-9.69169 -3.37948e+27 5.37593e+27
-9.65331 -9.67661e+27 6.09158e+27
-9.61496 -2.5682e+28 -6.29821e+27
-9.57664 -2.13259e+28 -2.61033e+27
-9.53836 -5.13743e+27 -4.11812e+26
-9.50011 -8.85241e+27 -1.50365e+27
-9.46189 -8.99428e+27 1.21142e+27
-9.42371 -7.26961e+27 1.4461e+27
-9.38556 -3.62032e+27 4.67368e+27
-9.34744 -2.27411e+27 7.49836e+27
-9.30935 -7.60272e+27 1.14557e+28
-9.2713 -4.23516e+27 1.25219e+28
-9.23327 -1.40007e+27 1.13323e+28
-9.19528 -1.68532e+26 8.90542e+27
-9.15732 2.32921e+27 5.53879e+27
-9.11939 4.01731e+27 2.89908e+27
-9.08149 3.97936e+27 1.00989e+27
-9.04362 3.46484e+27 6.4706e+26
-9.00578 4.88124e+27 8.87459e+26
-8.96797 6.49847e+27 1.94572e+27
-8.93019 8.65864e+27 5.97559e+27
-8.89244 8.36329e+27 -7.08438e+27
-8.85471 -6.11777e+29 -7.93005e+29
-8.81702 -1.50516e+28 2.84652e+29
-8.77936 -3.96465e+27 3.55141e+27
-8.74172 -7.21577e+27 6.31093e+27
-8.70412 -1.14174e+28 1.0163e+28
-8.66654 -1.58322e+28 1.37476e+28
-8.62899 -2.20772e+28 1.20721e+28
-8.59146 -1.73716e+28 4.53343e+27
-8.55397 -1.26644e+28 5.45897e+27
-8.5165 -8.28886e+27 3.45545e+27
-8.47906 -5.43129e+27 2.90962e+27
-8.44165 -1.50341e+27 9.7967e+26
-8.40426 1.70253e+27 2.38166e+27
-8.3669 2.25283e+27 3.79472e+27
-8.32956 2.9853e+27 3.87354e+27
-8.29226 3.43742e+27 3.2757e+27
-8.25497 3.74973e+27 2.45435e+27
-8.21772 3.58708e+27 8.90387e+26
-8.18049 3.21859e+27 3.05956e+26
-8.14328 2.0182e+27 6.77724e+26
-8.1061 1.90743e+27 3.8706e+26
-8.06895 1.66738e+27 8.64017e+25
-8.03182 1.12364e+27 9.88331e+26
-7.99471 8.96333e+25 1.41098e+27
-7.95763 -1.56405e+27 2.65865e+27
-7.92058 -3.38413e+26 -2.71399e+27
-7.88355 1.76833e+27 2.92161e+27
-7.84654 1.02077e+27 9.16423e+27
-7.80955 3.34229e+26 1.15116e+28
-7.77259 -2.95564e+27 1.00997e+28
-7.73566 -5.39023e+26 2.96622e+27
-7.69874 7.42591e+26 8.36633e+26
-7.66185 5.25098e+26 3.33382e+26
-7.62498 2.52213e+26 3.50239e+26
-7.58814 2.94533e+26 2.43223e+26
-7.55132 -2.26769e+26 6.35316e+26
-7.51452 -5.31158e+26 7.45451e+26
-7.47774 -2.05738e+26 1.40373e+26
-7.44099 -3.99878e+26 -2.95041e+26
-7.40425 1.40236e+26 -3.92992e+26
-7.36754 1.40837e+26 -1.59012e+26
-7.33085 1.6511e+26 -2.00243e+26
-7.29418 1.07354e+26 -1.47225e+26
-7.25754 6.62969e+25 -1.22999e+26
-7.22091 7.62147e+25 -2.08401e+26
-7.18431 2.09702e+26 -6.40628e+26
-7.14772 4.04816e+25 -9.55164e+26
-7.11116 -1.19091e+27 -1.1253e+27
-7.07462 -3.02327e+27 5.85768e+25
-7.0381 1.11859e+25 -8.55319e+26
-7.00159 -4.89872e+26 1.1563e+24
-6.96511 -9.97871e+26 1.96274e+26
-6.92865 -9.91289e+26 5.36589e+26
-6.89221 -1.36037e+27 7.91575e+26
-6.85579 -6.34793e+26 3.15494e+26
-6.81938 -4.80918e+26 1.96089e+26
-6.783 -5.92371e+26 1.30207e+26
-6.74664 -7.44244e+26 1.53466e+26
-6.71029 -9.78076e+26 2.72211e+26
-6.67397 -1.2829e+27 3.37827e+26
-6.63766 -1.59497e+27 4.37116e+26
-6.60137 -1.85368e+27 3.61623e+26
-6.5651 -2.0847e+27 4.27256e+26
-6.52885 -1.92854e+27 5.30995e+26
-6.49262 -3.51479e+27 -4.19155e+26
-6.4564 -1.78454e+27 2.34426e+26
-6.42021 -8.39268e+26 1.00291e+27
-6.38403 -3.6203e+26 1.37278e+27
-6.34786 -2.84268e+26 1.63942e+27
-6.31172 -2.11035e+26 1.34542e+27
-6.27559 -5.65445e+26 6.14173e+26
-6.23949 -1.04142e+27 1.26107e+26
-6.20339 -1.58778e+27 -2.22005e+26
-6.16732 -1.94406e+27 -2.90308e+26
-6.13126 -3.21356e+27 -1.29231e+27
-6.09522 -4.26514e+27 -1.56905e+27
-6.05919 -4.69092e+27 -2.98897e+27
-6.02319 -3.92134e+27 -4.45863e+27
-5.9872 -3.46233e+26 -6.0182e+27
-5.95122 -1.74795e+27 -2.70868e+27
-5.91526 1.50127e+26 -1.03244e+27
-5.87932 -8.36341e+26 8.04308e+26
-5.84339 -4.76688e+27 1.33767e+27
-5.80748 -8.03673e+27 1.78653e+27
-5.77158 -1.06488e+28 2.08552e+27
-5.7357 -8.35178e+27 -1.28946e+26
-5.69984 -3.91371e+27 -4.0461e+27
-5.66399 1.0182e+27 -5.96029e+27
-5.62815 4.19784e+27 -6.29067e+27
-5.59233 6.04284e+27 -5.90169e+27
-5.55653 5.12403e+27 -3.91751e+27
-5.52074 3.70393e+27 -1.5779e+27
-5.48497 2.48211e+27 -7.24578e+26
-5.4492 1.98746e+27 -2.12224e+26
-5.41346 1.98382e+27 -2.85725e+26
-5.37773 1.67574e+27 -1.12996e+27
-5.34201 1.17336e+27 -1.68619e+27
-5.30631 1.19404e+27 -1.98492e+27
-5.27062 3.78234e+26 -2.1562e+27
-5.23494 2.16312e+26 -2.04046e+27
-5.19928 -3.88335e+26 -1.73901e+27
-5.16363 -7.73028e+26 -1.40905e+27
-5.128 -9.11908e+26 -1.27999e+27
-5.09237 -9.35002e+26 -1.19766e+27
-5.05677 -1.11566e+27 -1.08557e+27
-5.02117 -6.98752e+26 -1.26145e+27
-4.98559 -8.68829e+26 -1.04374e+27
-4.95002 -9.16191e+26 -7.3393e+26
-4.91446 -2.73773e+26 -1.6183e+26
-4.87892 1.28181e+26 3.7126e+26
-4.84339 -5.90706e+25 -3.84323e+26
-4.80787 -5.89795e+25 -5.92047e+26
-4.77237 -5.40478e+25 -6.1043e+26
-4.73687 2.20946e+25 -5.94811e+26
-4.70139 1.48386e+26 -6.12499e+26
-4.66592 2.52094e+26 -6.01087e+26
-4.63046 4.9395e+26 -5.4395e+26
-4.59502 4.07692e+26 -4.83982e+26
-4.55958 4.49045e+26 -2.06564e+26
-4.52416 9.52695e+25 -9.13004e+25
-4.48875 3.52775e+26 -3.69771e+26
-4.45335 3.54738e+25 -5.05297e+26
-4.41797 -4.54714e+26 -4.60894e+26
-4.38259 -4.94276e+26 -3.53144e+26
-4.34722 -6.49531e+26 8.42545e+26
-4.31187 -6.32475e+26 7.28888e+26
-4.27653 -3.40321e+26 1.37835e+26
-4.24119 -2.33196e+26 4.95631e+25
-4.20587 -1.4495e+26 -4.56432e+25
-4.17056 -4.94692e+25 -1.11362e+26
-4.13526 -2.13064e+25 -1.49716e+26
-4.09997 -3.47692e+25 -1.04937e+26
-4.06469 -1.40234e+26 -1.11429e+26
-4.02942 -2.56594e+26 -3.37837e+25
-3.99416 -3.64777e+26 -3.51619e+25
-3.95891 -3.87218e+26 2.09857e+25
-3.92367 -2.56714e+26 1.87087e+26
-3.88844 -1.03302e+26 8.8338e+25
-3.85322 -1.01219e+26 1.6783e+25
-3.81801 -4.15437e+25 -1.11554e+25
-3.7828 -4.63249e+24 2.89137e+25
-3.74761 -5.57137e+24 3.76225e+25
-3.71243 -9.12418e+24 -2.39048e+25
-3.67726 -4.70371e+25 -2.76328e+26
-3.64209 2.37164e+26 -3.6454e+26
-3.60694 -1.9331e+27 -1.11584e+27
-3.57179 -7.97302e+26 1.34496e+26
-3.53665 -4.2556e+26 -7.28242e+26
-3.50152 1.3478e+26 -7.68651e+25
-3.4664 8.78467e+25 -3.01973e+25
-3.43129 1.4985e+25 3.09731e+25
-3.39619 -1.46092e+25 5.30511e+25
-3.36109 -5.20363e+25 9.56464e+25
-3.32601 -1.72543e+25 6.62044e+25
-3.29093 -1.55024e+25 2.58706e+25
-3.25586 1.12447e+26 -4.87237e+25
-3.2208 3.35224e+26 -1.5106e+26
-3.18574 6.63779e+26 -2.08993e+26
-3.1507 9.77349e+26 -2.17208e+26
-3.11566 1.13186e+27 -2.13284e+26
-3.08063 8.71728e+26 -2.46883e+26
-3.0456 5.31995e+26 -1.81993e+26
-3.01059 3.48496e+26 -1.36859e+26
-2.97558 2.72475e+26 -1.24177e+26
-2.94058 1.93156e+26 -1.17445e+26
-2.90558 1.58309e+26 -9.23025e+25
-2.87059 1.65465e+26 -7.686e+25
-2.83561 1.32491e+26 -4.20948e+25
-2.80064 1.29687e+26 1.56304e+25
-2.76567 6.94404e+25 5.0153e+23
-2.73071 -4.31307e+24 5.18147e+25
-2.69576 -1.02507e+26 3.90011e+25
-2.66081 -1.77992e+26 7.8919e+25
-2.62587 -2.03924e+26 8.25561e+25
-2.59094 -2.42582e+26 1.111e+26
-2.55601 -2.02308e+26 1.27777e+26
-2.52109 -2.14673e+26 1.31571e+26
-2.48617 -1.32081e+26 9.22869e+25
-2.45126 -1.14753e+26 6.20767e+25
-2.41636 -4.45186e+25 3.1926e+25
-2.38146 1.67548e+25 3.05355e+25
-2.34657 6.82094e+24 1.62299e+25
-2.31168 1.9754e+25 2.88894e+25
-2.2768 -3.10941e+25 2.44478e+25
-2.24192 -6.98302e+25 1.06575e+25
-2.20705 -1.11903e+26 -1.54487e+25
-2.17219 -2.31032e+26 -8.29519e+25
-2.13733 -1.22859e+26 -5.07182e+25
-2.10247 -6.60316e+25 -4.55051e+25
-2.06762 -2.64314e+25 -1.21205e+25
-2.03278 9.18671e+24 1.82118e+26
-1.99794 2.1948e+25 6.59982e+25
-1.9631 3.83275e+25 -6.27518e+24
-1.92827 2.87153e+25 -5.54355e+24
-1.89345 -1.12522e+25 4.8051e+25
-1.85862 2.6005e+24 2.93011e+25
-1.82381 1.13544e+25 2.57444e+25
-1.78899 2.72035e+24 3.25531e+25
-1.75419 -6.31894e+24 4.08579e+25
-1.71938 2.11702e+25 -1.72924e+26
-1.68458 -1.78422e+26 -8.8023e+26
-1.64979 -1.12559e+26 -2.93965e+26
-1.61499 1.98532e+26 2.40496e+26
-1.58021 9.29256e+25 8.09653e+25
-1.54542 2.98863e+25 -1.289e+25
-1.51064 -3.30178e+24 5.7433e+25
-1.47586 -5.15007e+25 2.20724e+25
-1.44109 -5.68919e+25 1.52145e+25
-1.40632 -1.01344e+24 3.22754e+25
-1.37155 1.37606e+23 1.85769e+25
-1.33679 -1.8587e+25 1.34905e+25
-1.30203 5.20934e+25 6.05134e+25
-1.26727 4.68665e+26 6.23038e+25
-1.23251 2.13676e+26 -4.39616e+25
-1.19776 3.66164e+25 -5.89795e+25
-1.16301 6.56577e+25 -3.98122e+25
-1.12827 7.98094e+25 2.26615e+25
-1.09352 -8.18707e+24 3.38529e+25
-1.05878 -6.03529e+25 8.52875e+25
-1.02405 -1.73566e+26 1.39998e+26
-0.989309 -2.29024e+26 1.82786e+26
-0.954576 -3.13179e+26 1.93413e+26
-0.919844 -4.05499e+26 2.19647e+26
-0.885115 -4.37881e+26 2.22512e+26
-0.850388 -4.75257e+26 1.90402e+26
-0.815663 -4.89514e+26 1.36636e+26
-0.78094 -4.37299e+26 6.15722e+25
-0.746219 -3.66654e+26 1.13393e+25
-0.711499 -3.02994e+26 -2.43749e+25
-0.676781 -2.47395e+26 -4.86699e+25
-0.642065 -2.05145e+26 -1.98916e+25
-0.60735 -1.71617e+26 -4.87033e+24
-0.572637 -1.49969e+26 -5.29879e+25
-0.537925 -1.19417e+26 -5.57543e+25
-0.503214 -1.10446e+26 -6.90093e+24
-0.468504 -1.15276e+26 -1.26229e+25
-0.433796 -1.00667e+26 -2.40731e+25
-0.399089 -7.82878e+25 -4.30914e+25
-0.364382 -5.92778e+25 -8.48872e+25
-0.329676 -2.77978e+25 -9.92723e+25
-0.294972 -2.26783e+25 -1.10663e+26
-0.260267 -1.65592e+25 -1.06191e+26
-0.225564 -1.70229e+25 -9.32839e+25
-0.190861 -1.63018e+25 -6.132e+25
-0.156158 -2.64331e+24 -2.95183e+25
-0.121456 -4.36764e+23 -1.42519e+25
-0.0867541 -4.83103e+24 -1.40684e+25
-0.0520524 -5.75475e+24 -3.37013e+24
-0.0173508 1.51554e+25 1.06938e+24
0.0173508 2.18521e+25 -2.84379e+23
0.0520524 1.9418e+25 -4.47601e+24
0.0867541 1.35908e+25 -1.07248e+24
0.121456 7.65094e+24 -7.80275e+24
0.156158 1.35967e+25 -2.05778e+25
0.190861 2.58354e+25 -2.53508e+25
0.225564 3.7443e+25 -3.31188e+25
0.260267 5.022e+25 -5.41697e+25
0.294972 6.00993e+25 -5.9062e+25
0.329676 5.64311e+25 -7.36987e+25
0.364382 4.46564e+25 -7.58947e+25
0.399089 3.1868e+25 -8.48339e+25
0.433796 3.39303e+25 -1.12943e+26
0.468504 -8.40609e+24 -1.28608e+26
0.503214 -1.74693e+25 -6.7168e+25
0.537925 -7.16951e+24 -1.80097e+26
0.572637 -2.73269e+25 -2.11247e+26
0.60735 -6.92915e+25 -1.24374e+26
0.642065 -9.80001e+25 -1.43103e+26
0.676781 -1.63897e+26 -1.76786e+26
0.711499 -2.47528e+26 -2.15172e+26
0.746219 -2.99996e+26 -2.76537e+26
0.78094 -3.48274e+26 -2.99814e+26
0.815663 -3.80472e+26 -2.50613e+26
0.850388 -4.52604e+26 -2.13985e+26
0.885115 -5.04799e+26 -1.36265e+26
0.919844 -5.12762e+26 -1.19675e+26
0.954576 -5.1177e+26 -1.78916e+26
0.989309 -3.82864e+26 -1.89631e+26
1.02405 -2.22414e+26 -8.08232e+25
1.05878 -7.14041e+25 5.22366e+24
1.09352 2.07324e+25 7.36414e+25
1.12827 4.84764e+25 1.05088e+26
1.16301 3.54207e+25 8.81414e+25
1.19776 9.5359e+25 4.10696e+25
1.23251 2.38966e+26 1.20105e+26
1.26727 4.6469e+26 -3.09168e+25
1.30203 9.5186e+25 1.07943e+26
1.33679 -1.23027e+25 5.71765e+25
1.37155 -5.5382e+25 4.17698e+25
1.40632 -6.22895e+25 2.18101e+25
1.44109 -1.56752e+25 5.13139e+25
1.47586 -2.41778e+25 7.9837e+25
1.51064 -6.78772e+25 5.81487e+25
1.54542 -6.61877e+25 4.71179e+25
1.58021 8.9474e+25 2.93814e+25
1.61499 2.73284e+26 -9.25419e+25
1.64979 -1.0103e+26 -3.22386e+26
1.68458 -4.17577e+26 -6.64463e+26
1.71938 -4.44278e+25 -1.24925e+26
1.75419 -2.94052e+25 3.37733e+25
1.78899 -1.74261e+25 2.14309e+25
1.82381 -1.22858e+25 1.16668e+25
1.85862 -1.00409e+25 4.45873e+25
1.89345 1.84921e+25 9.82691e+25
1.92827 8.97079e+24 7.63016e+25
1.9631 -1.25165e+25 5.8658e+25
1.99794 -3.5686e+25 2.00401e+26
2.03278 7.51105e+25 3.27717e+26
2.06762 -3.15164e+25 7.54725e+25
2.10247 -5.06161e+25 -4.30342e+25
2.13733 -1.14195e+26 -5.67552e+25
2.17219 -2.26069e+26 -1.34477e+25
2.20705 -8.97574e+25 -2.02592e+25
2.24192 -4.37564e+25 -1.85453e+25
2.2768 -3.36051e+25 -1.3727e+25
2.31168 2.07649e+24 1.65206e+25
2.34657 -1.24921e+25 3.90347e+25
2.38146 3.09097e+24 3.80461e+25
2.41636 -4.05937e+25 3.80553e+25
2.45126 -7.51166e+25 -6.76083e+24
2.48617 -1.39871e+26 -4.55232e+25
2.52109 -2.0475e+26 -1.18197e+26
2.55601 -2.0471e+26 -1.12651e+26
2.59094 -2.44835e+26 -1.37446e+26
2.62587 -2.10303e+26 -1.10595e+26
2.66081 -1.69927e+26 -1.06154e+26
2.69576 -1.26858e+26 -3.61557e+25
2.73071 -2.60589e+25 1.95833e+25
2.76567 -8.07341e+24 8.3571e+25
2.80064 6.81477e+25 8.55145e+25
2.83561 8.47528e+25 7.02922e+25
2.87059 1.26518e+26 6.31826e+25
2.90558 1.53854e+26 3.7515e+25
2.94058 1.68026e+26 6.55225e+25
2.97558 2.51053e+26 6.91441e+25
3.01059 3.35676e+26 1.35142e+26
3.0456 5.01507e+26 2.36714e+26
3.08063 7.74119e+26 4.60886e+26
3.11566 9.60462e+26 6.75052e+26
3.1507 7.35258e+26 6.91296e+26
3.18574 4.40919e+26 4.60992e+26
3.2208 1.85444e+26 2.65337e+26
3.25586 -1.94901e+25 1.3694e+26
3.29093 -9.20918e+25 9.59638e+25
3.32601 -1.40518e+26 7.90678e+25
3.36109 -1.5117e+26 6.15061e+25
3.39619 -1.20875e+26 6.4833e+25
3.43129 -3.17882e+25 4.83334e+25
3.4664 5.60566e+25 4.52697e+25
3.50152 1.69992e+26 -6.26369e+24
3.53665 -3.59788e+26 -6.41923e+25
3.57179 -3.7872e+26 -1.41415e+27
3.60694 -2.67736e+27 -3.41002e+26
3.64209 3.68818e+26 -1.36305e+26
3.67726 9.6997e+25 6.11509e+25
3.71243 1.85799e+25 6.08585e+25
3.74761 -6.08522e+25 -4.57397e+25
3.7828 -5.6233e+25 -1.1955e+25
3.81801 -1.27182e+26 2.45707e+24
3.85322 -1.7018e+26 -3.40979e+25
3.88844 -3.28835e+26 -6.4903e+25
3.92367 -3.70332e+26 -3.52126e+25
3.95891 -3.36905e+26 -8.92439e+25
3.99416 -3.78038e+26 -1.62457e+26
4.02942 -3.29274e+26 -1.18553e+26
4.06469 -1.89213e+26 3.73073e+24
4.09997 -1.39614e+25 3.69566e+25
4.13526 2.56522e+25 9.28006e+25
4.17056 -3.68666e+25 7.38126e+25
4.20587 -1.15731e+26 6.8693e+25
4.24119 -3.02409e+26 -6.30767e+25
4.27653 -4.40775e+26 -3.1381e+25
4.31187 -3.69042e+26 8.48722e+26
4.34722 -2.2721e+26 9.34027e+26
4.38259 -4.14782e+26 5.18325e+26
4.41797 -2.45249e+26 4.8992e+26
4.45335 -1.12959e+25 1.73792e+25
4.48875 4.81636e+25 -2.62557e+26
4.52416 -4.93259e+26 -5.34552e+26
4.55958 -2.06966e+26 -8.98958e+26
4.59502 -6.80744e+25 -7.6978e+26
4.63046 9.52764e+25 -8.49121e+26
4.66592 2.5461e+26 -6.51968e+26
4.70139 3.08688e+26 -5.77425e+26
4.73687 4.00595e+26 -4.41203e+26
4.77237 4.33685e+26 -3.96283e+26
4.80787 2.78264e+26 -3.79129e+26
4.84339 3.30348e+26 -2.19133e+26
4.87892 9.20093e+26 1.14077e+26
4.91446 5.17176e+26 -3.87278e+26
4.95002 8.70165e+25 -5.43759e+26
4.98559 2.75671e+26 -1.02121e+27
5.02117 3.90294e+26 -1.37545e+27
5.05677 3.45253e+26 -1.51603e+27
5.09237 3.36435e+26 -1.54573e+27
5.128 4.34176e+26 -1.59321e+27
5.16363 6.8303e+26 -1.66506e+27
5.19928 9.58004e+26 -1.60567e+27
5.23494 1.66572e+27 -1.47809e+27
5.27062 2.34482e+27 -6.85811e+26
5.30631 2.89579e+27 -1.48614e+26
5.34201 2.81082e+27 1.02512e+27
5.37773 2.58966e+27 1.11109e+27
5.41346 1.86355e+27 1.28655e+27
5.4492 1.67016e+27 1.24879e+27
5.48497 2.19583e+27 1.4856e+27
5.52074 3.87743e+27 1.43543e+27
5.55653 6.52617e+27 -1.3079e+26
5.59233 8.7096e+27 4.73188e+26
5.62815 7.43079e+27 1.9008e+27
5.66399 4.44787e+27 -3.07381e+26
5.69984 -3.80236e+26 -3.55386e+27
5.7357 -6.52833e+27 -6.45414e+27
5.77158 -6.84195e+27 -5.39201e+27
5.80748 -5.98009e+27 -5.43867e+27
5.84339 -2.93006e+27 -3.86085e+27
5.87932 -9.6541e+26 -7.81251e+26
5.91526 1.95338e+26 -1.03539e+27
5.95122 -1.00271e+26 -3.2253e+27
5.9872 3.87232e+26 -8.40929e+27
6.02319 -7.16637e+26 -8.88596e+27
6.05919 -1.22167e+27 -5.5793e+27
6.09522 -1.43247e+27 -4.17482e+27
6.13126 -7.47284e+26 -3.04348e+27
6.16732 -8.34619e+26 -1.98256e+27
6.20339 -6.38144e+26 -1.47988e+27
6.23949 -5.49507e+26 -7.02413e+26
6.27559 -5.68408e+26 1.50748e+26
6.31172 -6.88516e+26 7.46084e+26
6.34786 -1.01029e+27 8.48892e+26
6.38403 -1.47813e+27 5.12619e+26
6.42021 -1.5455e+27 -1.61303e+26
6.4564 -1.96699e+27 -1.01722e+27
6.49262 -3.18e+27 -1.6735e+27
6.52885 -1.46845e+27 -2.15849e+27
6.5651 -1.61257e+27 -1.58209e+27
6.60137 -1.40733e+27 -1.31989e+27
6.63766 -1.2941e+27 -1.02359e+27
6.67397 -1.16771e+27 -7.53026e+26
6.71029 -9.39247e+26 -4.826e+26
6.74664 -7.91882e+26 -2.93095e+26
6.783 -7.27384e+26 -1.97961e+26
6.81938 -6.89604e+26 -1.58563e+26
6.85579 -8.26547e+26 -4.66628e+25
6.89221 -9.75325e+26 7.28918e+26
6.92865 -9.39939e+26 3.3824e+26
6.96511 -9.67338e+26 2.54878e+26
7.00159 -4.25188e+26 -4.14438e+25
7.0381 1.2985e+27 -5.52475e+26
7.07462 1.18669e+28 -6.22496e+27
7.11116 5.56329e+27 -4.53358e+27
7.14772 2.19524e+27 -1.32757e+27
7.18431 6.36263e+26 -2.41856e+26
7.22091 -4.17804e+25 3.52189e+24
7.25754 -7.05099e+25 4.8669e+25
7.29418 6.51259e+25 5.5172e+25
7.33085 2.51529e+26 6.42697e+25
7.36754 4.31025e+26 8.64729e+25
7.40425 5.73643e+26 -6.98276e+24
7.44099 1.66152e+26 3.53831e+26
7.47774 6.78604e+25 7.16341e+26
7.51452 -7.73396e+25 1.50956e+27
7.55132 -2.46305e+26 1.0503e+27
7.58814 -1.44899e+26 3.40002e+26
7.62498 -2.03588e+26 2.23968e+26
7.66185 -1.18715e+25 1.15416e+26
7.69874 1.20138e+26 -2.57538e+26
7.73566 -1.19646e+27 -1.78701e+27
7.77259 -5.78143e+27 -6.11779e+27
7.80955 -1.37257e+27 -6.03366e+27
7.84654 -8.14298e+27 -4.19188e+27
7.88355 -2.62779e+27 -5.33485e+27
7.92058 -9.81343e+27 -1.36668e+27
7.95763 -3.96571e+27 -1.59159e+27
7.99471 -1.99588e+27 3.07106e+26
8.03182 1.36164e+26 7.59419e+26
8.06895 6.38501e+26 1.60644e+27
8.1061 8.58399e+26 1.7879e+27
8.14328 6.44925e+26 2.50647e+27
8.18049 9.75272e+26 6.32121e+27
8.21772 7.00927e+26 6.86305e+27
8.25497 -1.67827e+26 5.95167e+27
8.29226 -8.25341e+26 5.34112e+27
8.32956 -1.12156e+27 5.30118e+27
8.3669 -1.53727e+27 5.03549e+27
8.40426 -3.03773e+27 1.04622e+27
8.44165 -5.07536e+27 -2.11959e+27
8.47906 -4.97514e+27 -2.83569e+27
8.5165 -7.55809e+27 -5.38888e+27
8.55397 -1.34662e+28 -1.06264e+28
8.59146 -1.38799e+28 -1.00879e+28
8.62899 -1.64256e+28 -1.35001e+28
8.66654 -1.94545e+28 -3.89229e+27
8.70412 -1.66459e+28 -9.41846e+26
8.74172 -7.97607e+27 -1.75842e+27
8.77936 -1.5575e+28 -5.54351e+27
8.81702 -3.10577e+29 -2.55152e+29
8.85471 1.89821e+29 -3.44988e+29
8.89244 -1.86062e+28 2.83282e+27
8.93019 6.57987e+27 3.10213e+27
8.96797 4.53887e+27 6.29912e+27
9.00578 3.27271e+27 4.5017e+27
9.04362 2.10976e+27 3.31192e+27
9.08149 1.71277e+27 4.01221e+27
9.11939 6.98718e+26 6.07861e+27
9.15732 -2.26819e+27 8.0804e+27
9.19528 -6.8964e+27 1.40265e+28
9.23327 -1.05804e+28 1.75004e+28
9.2713 -1.64591e+28 8.53674e+27
9.30935 -1.49364e+28 2.33242e+27
9.34744 -9.35678e+27 6.3428e+27
9.38556 -7.62843e+27 3.31563e+27
9.42371 -8.14959e+27 1.16361e+27
9.46189 -7.95098e+27 -4.95079e+26
9.50011 -7.76133e+27 -3.29382e+27
9.53836 -7.15524e+27 -8.08872e+27
9.57664 -7.00898e+27 -1.53199e+28
9.61496 -7.23609e+27 -2.26508e+28
9.65331 -1.04455e+27 -7.12733e+27
9.69169 -1.40493e+27 -5.45921e+27
9.73011 -3.21447e+27 -2.82964e+27
9.76856 -1.85297e+27 -1.76818e+27
9.80704 -5.7393e+26 -7.02416e+26
9.84557 -2.54527e+26 -3.98318e+26
9.88412 -9.69737e+26 -3.40958e+27
9.92271 4.41015e+25 -5.56383e+27
9.96134 -2.92109e+26 -9.69054e+27
10 -8.40092e+27 -1.37519e+28
10.0387 -7.48824e+27 -9.53388e+27
10.0774 6.12469e+27 -6.4273e+27
10.1162 1.95992e+27 6.71511e+27
10.155 -4.78969e+27 1.6857e+28
10.1939 -1.33749e+27 1.03537e+28
10.2328 1.01675e+28 -3.23646e+27
10.2717 2.38209e+28 -1.85495e+28
10.3106 4.77628e+28 -2.12833e+28
10.3496 1.08456e+29 1.5079e+29
10.3887 -1.74769e+29 -2.9102e+29
10.4278 -1.03035e+31 -3.05336e+30
10.4669 4.5773e+31 4.24304e+31
10.506 2.765e+29 -4.11842e+30
10.5452 -6.76469e+28 -5.04267e+28
10.5845 -5.25474e+28 -2.29046e+28
10.6238 -3.5191e+28 -2.01711e+28
10.6631 -2.21964e+28 -6.36865e+27
10.7024 -1.82531e+27 3.39753e+27
10.7418 -7.13335e+27 -1.341e+27
10.7813 -1.46169e+28 -6.79321e+27
10.8208 -2.0009e+28 -1.14857e+28
10.8603 -1.47965e+28 -1.05597e+28
10.8999 -1.35268e+28 -1.56967e+28
10.9395 -2.205e+28 -1.13112e+28
10.9792 -1.99154e+28 -1.25662e+28
11.0189 -1.07745e+28 -5.77098e+27
11.0586 -2.81508e+27 -4.91617e+26
11.0984 1.96859e+28 4.40096e+27
11.1383 2.02176e+28 1.30498e+28
11.1781 2.72313e+28 -2.78538e+27
11.2181 1.29819e+27 -5.08755e+28
11.2581 -4.54033e+28 -6.48334e+28
11.2981 1.4526e+29 -1.80055e+29
11.3381 1.34625e+29 -1.25171e+29
11.3783 1.61096e+28 -9.06574e+28
11.4184 -6.54909e+27 -2.07094e+28
11.4587 4.76563e+28 7.50481e+28
11.4989 3.27461e+28 5.90349e+28
11.5392 3.07106e+27 3.68671e+28
11.5796 1.66579e+28 3.36498e+28
11.62 8.10751e+27 3.80655e+28
11.6605 8.86843e+29 7.28976e+29
11.701 1.07633e+30 7.78992e+29
11.7415 1.70513e+30 -3.04168e+29
11.7822 1.19328e+30 -1.95506e+29
11.8228 4.75998e+27 -7.66964e+27
11.8636 -2.28257e+28 -3.30167e+27
11.9043 -2.30818e+28 2.16798e+28
11.9452 -2.07844e+28 -1.58302e+28
11.986 1.94137e+29 -6.75044e+26
12.027 1.12809e+30 4.32726e+28
12.068 1.20602e+30 -2.22803e+29
12.109 1.09567e+30 -1.0854e+30
12.1501 -2.57667e+29 -2.53127e+30
12.1913 -5.14666e+29 -3.4687e+30
12.2325 -7.07983e+28 -2.2373e+29
12.2738 1.00601e+28 2.21655e+28
12.3151 -4.40344e+28 1.18374e+29
12.3565 -2.97825e+29 1.02872e+29
12.3979 -1.75641e+29 -1.76964e+29
12.4394 9.58636e+29 6.42511e+29
12.481 -9.15945e+29 -4.20605e+29
12.5226 -5.00084e+30 1.25316e+29
12.5643 -9.66487e+29 -2.39101e+29
12.6061 -2.41306e+29 1.30124e+29
12.6479 -7.46962e+28 -5.58189e+29
12.6898 5.83128e+28 -4.6479e+29
12.7317 -3.78387e+28 -1.24214e+29
12.7737 1.62977e+27 -6.94937e+28
12.8158 -3.72003e+27 -4.04414e+28
12.8579 -2.32149e+28 -8.06546e+27
12.9001 -1.21192e+28 2.55789e+28
12.9424 -1.42241e+26 5.77892e+28
12.9847 -2.72035e+27 4.48948e+28
13.0271 -1.29308e+28 7.50175e+27
13.0696 1.98822e+28 -2.89912e+28
13.1121 2.07009e+28 -1.94664e+28
13.1547 1.9878e+28 -3.51782e+27
13.1974 -5.10215e+27 3.23569e+28
13.2402 -3.13949e+28 4.23179e+28
13.283 -3.44559e+28 1.83319e+28
13.3259 -3.34563e+28 4.32548e+28
13.3689 -5.20746e+28 8.58126e+28
13.4119 -5.81601e+28 3.93032e+28
13.455 -4.67745e+28 2.36354e+28
13.4982 -3.62397e+28 1.89072e+28
13.5415 -2.0956e+28 -5.57151e+28
13.5848 -1.07779e+29 -2.06108e+29
13.6283 -1.94754e+28 -5.03099e+29
13.6718 7.58644e+28 -2.20271e+29
13.7153 9.1322e+27 -1.80628e+28
13.759 3.42632e+28 3.01695e+27
13.8028 5.36744e+28 1.80637e+28
13.8466 4.79695e+28 1.86489e+28
13.8905 1.57794e+28 7.38086e+28
13.9345 -1.34662e+28 8.07661e+28
13.9786 3.02758e+28 5.89807e+28
14.0227 -4.89327e+28 1.02988e+28
14.067 -2.56339e+29 -1.89309e+29
14.1113 -4.2222e+28 -2.16223e+29
14.1558 1.62424e+29 -3.56635e+29
14.2003 -4.76009e+29 1.35294e+29
14.2449 2.38065e+28 1.12203e+30
14.2896 -4.6207e+28 2.12119e+30
14.3344 7.5849e+30 5.18708e+30
14.3793 3.67525e+30 2.11608e+30
14.4243 8.41384e+30 -2.02265e+30
14.4693 -5.12858e+30 6.04303e+30
14.5145 -3.44772e+30 1.24726e+31
14.5598 -1.51021e+31 -7.11806e+30
14.6052 -1.9936e+31 -8.44859e+30
14.6506 3.17465e+30 -2.02887e+30
14.6962 5.46082e+30 2.91034e+30
14.7419 3.47474e+29 4.74856e+30
14.7877 7.44242e+30 -1.794e+30
14.8336 3.74831e+31 -2.64207e+31
14.8796 1.82223e+32 -9.94976e+31
14.9257 -9.72283e+32 7.66329e+33
14.9719 3.80181e+36 6.23275e+36
15.0182 -2.12954e+37 3.9325e+38
15.0647 -1.04575e+38 -7.19323e+37
15.1112 -5.60915e+37 -2.48741e+38
15.1579 9.48592e+35 -9.42642e+35
15.2047 2.20556e+33 3.63093e+34
15.2516 -3.78059e+32 -1.91206e+33
15.2986 -2.1372e+32 3.07873e+32
15.3458 7.27178e+31 -5.75938e+31
15.393 -1.24495e+33 -1.37112e+33
15.4404 -1.54269e+32 -2.86687e+32
15.488 7.38542e+31 -9.81818e+31
15.5356 1.31541e+32 1.40738e+31
15.5834 6.26879e+30 4.81805e+31
15.6313 -3.17581e+31 3.08228e+31
15.6794 1.25585e+32 -4.82434e+31
15.7276 -1.14275e+32 1.31414e+32
15.7759 -6.06896e+31 1.47151e+32
15.8243 6.99353e+31 3.95469e+31
15.873 -1.2479e+32 -1.57162e+32
15.9217 -5.69206e+31 -8.71502e+31
15.9706 -6.35145e+30 1.48158e+31
16.0197 -1.23755e+30 3.59625e+30
16.0689 -1.31523e+30 4.0847e+30
16.1182 3.60017e+31 2.75555e+30
16.1677 2.56256e+31 -4.09078e+29
16.2174 1.01729e+31 3.8985e+30
16.2672 -1.73629e+31 5.36926e+30
16.3172 -6.47004e+31 -3.48812e+31
16.3674 -3.1247e+32 -4.76643e+31
16.4177 -5.1041e+32 -7.23986e+31
16.4682 -4.19752e+32 -1.03877e+32
16.5189 -2.29247e+32 -8.76369e+31
16.5697 -8.20736e+31 -3.97803e+31
16.6208 -1.35962e+31 -1.59676e+31
16.672 1.9397e+31 -2.6609e+30
16.7234 6.86788e+31 -1.17618e+31
16.775 4.44897e+32 4.07723e+31
16.8268 1.52917e+32 9.59972e+31
16.8787 1.96377e+32 5.8107e+31
16.9309 4.00794e+31 -2.71382e+32
16.9833 -1.0275e+32 -1.05945e+33
17.0359 3.02891e+31 -3.73533e+32
17.0887 2.54979e+32 1.04123e+32
17.1418 -1.23361e+32 7.87539e+31
17.195 -2.73367e+33 5.88094e+32
17.2485 -1.69674e+33 3.17717e+32
17.3022 7.13741e+31 -1.08759e+33
17.3562 3.21721e+31 -8.48307e+32
17.4104 -2.49518e+32 1.16629e+33
17.4648 4.34931e+32 1.1035e+33
17.5195 2.01155e+32 1.28988e+31
17.5744 4.1399e+31 -6.27231e+30
17.6296 4.07183e+32 -1.24036e+32
17.6851 2.69539e+32 -1.43012e+32
17.7408 5.11626e+31 2.012e+32
17.7969 5.72347e+31 1.54441e+32
17.8532 -1.28975e+32 -4.54066e+31
17.9098 -9.76291e+31 -2.05745e+32
17.9667 1.4248e+32 -5.53036e+32
18.0239 -1.18701e+33 -1.00369e+32
18.0815 3.4681e+33 -1.89247e+33
18.1393 2.07986e+34 -1.10231e+34
18.1975 1.29728e+34 3.56565e+33
18.256 -2.91e+35 -1.94964e+35
18.3149 -4.07737e+35 -2.51484e+35
18.3742 -2.94212e+35 -1.34213e+35
18.4338 3.66434e+35 1.21469e+36
18.4938 4.11169e+35 8.07619e+34
18.5542 6.01514e+34 1.5072e+34
18.615 2.48415e+34 -5.28227e+34
18.6762 -8.96735e+35 -1.76444e+36
18.7379 -2.13765e+36 -3.35851e+36
18.8 -1.53314e+36 -2.44087e+36
18.8625 -4.01945e+35 -7.78609e+35
18.9255 -1.21775e+35 -1.69583e+35
18.9891 -3.04234e+35 -7.06505e+35
19.0531 -4.74265e+35 -6.75959e+35
19.1177 -2.16855e+35 -3.61151e+35
19.1828 -6.03526e+33 -9.68748e+34
19.2484 4.68889e+33 -1.76422e+34
19.3147 -2.84132e+32 -4.76153e+32
19.3816 -1.41102e+32 2.43514e+33
19.4491 1.43937e+34 1.01327e+33
19.5173 3.41564e+34 1.95498e+34
19.5862 -3.17396e+33 3.92861e+32
19.6558 -9.46906e+33 1.52318e+33
19.7262 6.66301e+32 -9.81019e+33
19.7974 3.02893e+33 -4.70576e+33
19.8694 3.34304e+34 2.50277e+34
19.9423 6.75413e+35 2.32739e+35
20.0162 2.65945e+36 -3.34465e+35
20.091 1.65333e+36 -5.98955e+35
20.1669 4.22816e+35 1.95165e+35
20.244 1.57607e+36 9.50122e+35
20.3222 3.1354e+36 1.54274e+36
20.4016 1.52323e+36 9.4875e+35
20.4825 2.91641e+35 6.00714e+35
20.5648 6.19795e+36 3.62459e+36
20.6487 6.49442e+36 2.5561e+36
20.7344 6.25836e+35 7.23311e+35
20.8219 -4.01401e+36 1.29268e+36
20.9115 -4.20254e+36 2.30888e+36
21.0034 -9.89579e+35 1.12243e+36
21.0979 -1.17596e+35 1.03005e+35
21.1952 1.51828e+35 5.89029e+35
21.2959 -1.84243e+34 -3.60562e+35
21.4004 1.07348e+36 3.61835e+35
21.5093 2.42411e+37 -6.75212e+36
21.6237 -2.47077e+53 -6.94976e+52
21.7448 -1.78692e+39 -6.43395e+39
21.8747 -1.35347e+37 -1.56713e+37
22.0165 1.91482e+35 -4.21666e+36
22.1768 7.61836e+34 -1.77454e+35
22.3723 -2.40406e+33 -2.28463e+35


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.125Nc1Quantum/vCLRDiaP_FRG.txt <==
-22.3723 -2.40406e+33 -2.28463e+35
-22.1768 7.61836e+34 -1.77454e+35
-22.0165 1.91482e+35 -4.21666e+36
-21.8747 -1.35347e+37 -1.56713e+37
-21.7448 -1.78692e+39 -6.43395e+39
-21.6237 -2.47077e+53 -6.94976e+52
-21.5093 2.42411e+37 -6.75212e+36
-21.4004 1.07348e+36 3.61835e+35
-21.2959 -1.84243e+34 -3.60562e+35
-21.1952 1.51828e+35 5.89029e+35
-21.0979 -1.17596e+35 1.03005e+35
-21.0034 -9.89579e+35 1.12243e+36
-20.9115 -4.20254e+36 2.30888e+36
-20.8219 -4.01401e+36 1.29268e+36
-20.7344 6.25836e+35 7.23311e+35
-20.6487 6.49442e+36 2.5561e+36
-20.5648 6.19795e+36 3.62459e+36
-20.4825 2.91641e+35 6.00714e+35
-20.4016 1.52323e+36 9.4875e+35
-20.3222 3.1354e+36 1.54274e+36
-20.244 1.57607e+36 9.50122e+35
-20.1669 4.22816e+35 1.95165e+35
-20.091 1.65333e+36 -5.98955e+35
-20.0162 2.65945e+36 -3.34465e+35
-19.9423 6.75413e+35 2.32739e+35
-19.8694 3.34304e+34 2.50277e+34
-19.7974 3.02893e+33 -4.70576e+33
-19.7262 6.66301e+32 -9.81019e+33
-19.6558 -9.46906e+33 1.52318e+33
-19.5862 -3.17396e+33 3.92861e+32
-19.5173 3.41564e+34 1.95498e+34
-19.4491 1.43937e+34 1.01327e+33
-19.3816 -1.41102e+32 2.43514e+33
-19.3147 -2.84132e+32 -4.76153e+32
-19.2484 4.68889e+33 -1.76422e+34
-19.1828 -6.03526e+33 -9.68748e+34
-19.1177 -2.16855e+35 -3.61151e+35
-19.0531 -4.74265e+35 -6.75959e+35
-18.9891 -3.04234e+35 -7.06505e+35
-18.9255 -1.21775e+35 -1.69583e+35
-18.8625 -4.01945e+35 -7.78609e+35
-18.8 -1.53314e+36 -2.44087e+36
-18.7379 -2.13765e+36 -3.35851e+36
-18.6762 -8.96735e+35 -1.76444e+36
-18.615 2.48415e+34 -5.28227e+34
-18.5542 6.01514e+34 1.5072e+34
-18.4938 4.11169e+35 8.07619e+34
-18.4338 3.66434e+35 1.21469e+36
-18.3742 -2.94212e+35 -1.34213e+35
-18.3149 -4.07737e+35 -2.51484e+35
-18.256 -2.91e+35 -1.94964e+35
-18.1975 1.29728e+34 3.56565e+33
-18.1393 2.07986e+34 -1.10231e+34
-18.0815 3.4681e+33 -1.89247e+33
-18.0239 -1.18701e+33 -1.00369e+32
-17.9667 1.4248e+32 -5.53036e+32
-17.9098 -9.76291e+31 -2.05745e+32
-17.8532 -1.28975e+32 -4.54066e+31
-17.7969 5.72347e+31 1.54441e+32
-17.7408 5.11626e+31 2.012e+32
-17.6851 2.69539e+32 -1.43012e+32
-17.6296 4.07183e+32 -1.24036e+32
-17.5744 4.1399e+31 -6.27231e+30
-17.5195 2.01155e+32 1.28988e+31
-17.4648 4.34931e+32 1.1035e+33
-17.4104 -2.49518e+32 1.16629e+33
-17.3562 3.21721e+31 -8.48307e+32
-17.3022 7.13741e+31 -1.08759e+33
-17.2485 -1.69674e+33 3.17717e+32
-17.195 -2.73367e+33 5.88094e+32
-17.1418 -1.23361e+32 7.87539e+31
-17.0887 2.54979e+32 1.04123e+32
-17.0359 3.02891e+31 -3.73533e+32
-16.9833 -1.0275e+32 -1.05945e+33
-16.9309 4.00794e+31 -2.71382e+32
-16.8787 1.96377e+32 5.8107e+31
-16.8268 1.52917e+32 9.59972e+31
-16.775 4.44897e+32 4.07723e+31
-16.7234 6.86788e+31 -1.17618e+31
-16.672 1.9397e+31 -2.6609e+30
-16.6208 -1.35962e+31 -1.59676e+31
-16.5697 -8.20736e+31 -3.97803e+31
-16.5189 -2.29247e+32 -8.76369e+31
-16.4682 -4.19752e+32 -1.03877e+32
-16.4177 -5.1041e+32 -7.23986e+31
-16.3674 -3.1247e+32 -4.76643e+31
-16.3172 -6.47004e+31 -3.48812e+31
-16.2672 -1.73629e+31 5.36926e+30
-16.2174 1.01729e+31 3.8985e+30
-16.1677 2.56256e+31 -4.09078e+29
-16.1182 3.60017e+31 2.75555e+30
-16.0689 -1.31523e+30 4.0847e+30
-16.0197 -1.23755e+30 3.59625e+30
-15.9706 -6.35145e+30 1.48158e+31
-15.9217 -5.69206e+31 -8.71502e+31
-15.873 -1.2479e+32 -1.57162e+32
-15.8243 6.99353e+31 3.95469e+31
-15.7759 -6.06896e+31 1.47151e+32
-15.7276 -1.14275e+32 1.31414e+32
-15.6794 1.25585e+32 -4.82434e+31
-15.6313 -3.17581e+31 3.08228e+31
-15.5834 6.26879e+30 4.81805e+31
-15.5356 1.31541e+32 1.40738e+31
-15.488 7.38542e+31 -9.81818e+31
-15.4404 -1.54269e+32 -2.86687e+32
-15.393 -1.24495e+33 -1.37112e+33
-15.3458 7.27178e+31 -5.75938e+31
-15.2986 -2.1372e+32 3.07873e+32
-15.2516 -3.78059e+32 -1.91206e+33
-15.2047 2.20556e+33 3.63093e+34
-15.1579 9.48592e+35 -9.42642e+35
-15.1112 -5.60915e+37 -2.48741e+38
-15.0647 -1.04575e+38 -7.19323e+37
-15.0182 -2.12954e+37 3.9325e+38
-14.9719 3.80181e+36 6.23275e+36
-14.9257 -9.72283e+32 7.66329e+33
-14.8796 1.82223e+32 -9.94976e+31
-14.8336 3.74831e+31 -2.64207e+31
-14.7877 7.44242e+30 -1.794e+30
-14.7419 3.47474e+29 4.74856e+30
-14.6962 5.46082e+30 2.91034e+30
-14.6506 3.17465e+30 -2.02887e+30
-14.6052 -1.9936e+31 -8.44859e+30
-14.5598 -1.51021e+31 -7.11806e+30
-14.5145 -3.44772e+30 1.24726e+31
-14.4693 -5.12858e+30 6.04303e+30
-14.4243 8.41384e+30 -2.02265e+30
-14.3793 3.67525e+30 2.11608e+30
-14.3344 7.5849e+30 5.18708e+30
-14.2896 -4.6207e+28 2.12119e+30
-14.2449 2.38065e+28 1.12203e+30
-14.2003 -4.76009e+29 1.35294e+29
-14.1558 1.62424e+29 -3.56635e+29
-14.1113 -4.2222e+28 -2.16223e+29
-14.067 -2.56339e+29 -1.89309e+29
-14.0227 -4.89327e+28 1.02988e+28
-13.9786 3.02758e+28 5.89807e+28
-13.9345 -1.34662e+28 8.07661e+28
-13.8905 1.57794e+28 7.38086e+28
-13.8466 4.79695e+28 1.86489e+28
-13.8028 5.36744e+28 1.80637e+28
-13.759 3.42632e+28 3.01695e+27
-13.7153 9.1322e+27 -1.80628e+28
-13.6718 7.58644e+28 -2.20271e+29
-13.6283 -1.94754e+28 -5.03099e+29
-13.5848 -1.07779e+29 -2.06108e+29
-13.5415 -2.0956e+28 -5.57151e+28
-13.4982 -3.62397e+28 1.89072e+28
-13.455 -4.67745e+28 2.36354e+28
-13.4119 -5.81601e+28 3.93032e+28
-13.3689 -5.20746e+28 8.58126e+28
-13.3259 -3.34563e+28 4.32548e+28
-13.283 -3.44559e+28 1.83319e+28
-13.2402 -3.13949e+28 4.23179e+28
-13.1974 -5.10215e+27 3.23569e+28
-13.1547 1.9878e+28 -3.51782e+27
-13.1121 2.07009e+28 -1.94664e+28
-13.0696 1.98822e+28 -2.89912e+28
-13.0271 -1.29308e+28 7.50175e+27
-12.9847 -2.72035e+27 4.48948e+28
-12.9424 -1.42241e+26 5.77892e+28
-12.9001 -1.21192e+28 2.55789e+28
-12.8579 -2.32149e+28 -8.06546e+27
-12.8158 -3.72003e+27 -4.04414e+28
-12.7737 1.62977e+27 -6.94937e+28
-12.7317 -3.78387e+28 -1.24214e+29
-12.6898 5.83128e+28 -4.6479e+29
-12.6479 -7.46962e+28 -5.58189e+29
-12.6061 -2.41306e+29 1.30124e+29
-12.5643 -9.66487e+29 -2.39101e+29
-12.5226 -5.00084e+30 1.25316e+29
-12.481 -9.15945e+29 -4.20605e+29
-12.4394 9.58636e+29 6.42511e+29
-12.3979 -1.75641e+29 -1.76964e+29
-12.3565 -2.97825e+29 1.02872e+29
-12.3151 -4.40344e+28 1.18374e+29
-12.2738 1.00601e+28 2.21655e+28
-12.2325 -7.07983e+28 -2.2373e+29
-12.1913 -5.14666e+29 -3.4687e+30
-12.1501 -2.57667e+29 -2.53127e+30
-12.109 1.09567e+30 -1.0854e+30
-12.068 1.20602e+30 -2.22803e+29
-12.027 1.12809e+30 4.32726e+28
-11.986 1.94137e+29 -6.75044e+26
-11.9452 -2.07844e+28 -1.58302e+28
-11.9043 -2.30818e+28 2.16798e+28
-11.8636 -2.28257e+28 -3.30167e+27
-11.8228 4.75998e+27 -7.66964e+27
-11.7822 1.19328e+30 -1.95506e+29
-11.7415 1.70513e+30 -3.04168e+29
-11.701 1.07633e+30 7.78992e+29
-11.6605 8.86843e+29 7.28976e+29
-11.62 8.10751e+27 3.80655e+28
-11.5796 1.66579e+28 3.36498e+28
-11.5392 3.07106e+27 3.68671e+28
-11.4989 3.27461e+28 5.90349e+28
-11.4587 4.76563e+28 7.50481e+28
-11.4184 -6.54909e+27 -2.07094e+28
-11.3783 1.61096e+28 -9.06574e+28
-11.3381 1.34625e+29 -1.25171e+29
-11.2981 1.4526e+29 -1.80055e+29
-11.2581 -4.54033e+28 -6.48334e+28
-11.2181 1.29819e+27 -5.08755e+28
-11.1781 2.72313e+28 -2.78538e+27
-11.1383 2.02176e+28 1.30498e+28
-11.0984 1.96859e+28 4.40096e+27
-11.0586 -2.81508e+27 -4.91617e+26
-11.0189 -1.07745e+28 -5.77098e+27
-10.9792 -1.99154e+28 -1.25662e+28
-10.9395 -2.205e+28 -1.13112e+28
-10.8999 -1.35268e+28 -1.56967e+28
-10.8603 -1.47965e+28 -1.05597e+28
-10.8208 -2.0009e+28 -1.14857e+28
-10.7813 -1.46169e+28 -6.79321e+27
-10.7418 -7.13335e+27 -1.341e+27
-10.7024 -1.82531e+27 3.39753e+27
-10.6631 -2.21964e+28 -6.36865e+27
-10.6238 -3.5191e+28 -2.01711e+28
-10.5845 -5.25474e+28 -2.29046e+28
-10.5452 -6.76469e+28 -5.04267e+28
-10.506 2.765e+29 -4.11842e+30
-10.4669 4.5773e+31 4.24304e+31
-10.4278 -1.03035e+31 -3.05336e+30
-10.3887 -1.74769e+29 -2.9102e+29
-10.3496 1.08456e+29 1.5079e+29
-10.3106 4.77628e+28 -2.12833e+28
-10.2717 2.38209e+28 -1.85495e+28
-10.2328 1.01675e+28 -3.23646e+27
-10.1939 -1.33749e+27 1.03537e+28
-10.155 -4.78969e+27 1.6857e+28
-10.1162 1.95992e+27 6.71511e+27
-10.0774 6.12469e+27 -6.4273e+27
-10.0387 -7.48824e+27 -9.53388e+27
-10 -8.40092e+27 -1.37519e+28
-9.96134 -2.92109e+26 -9.69054e+27
-9.92271 4.41015e+25 -5.56383e+27
-9.88412 -9.69737e+26 -3.40958e+27
-9.84557 -2.54527e+26 -3.98318e+26
-9.80704 -5.7393e+26 -7.02416e+26
-9.76856 -1.85297e+27 -1.76818e+27
-9.73011 -3.21447e+27 -2.82964e+27
-9.69169 -1.40493e+27 -5.45921e+27
-9.65331 -1.04455e+27 -7.12733e+27
-9.61496 -7.23609e+27 -2.26508e+28
-9.57664 -7.00898e+27 -1.53199e+28
-9.53836 -7.15524e+27 -8.08872e+27
-9.50011 -7.76133e+27 -3.29382e+27
-9.46189 -7.95098e+27 -4.95079e+26
-9.42371 -8.14959e+27 1.16361e+27
-9.38556 -7.62843e+27 3.31563e+27
-9.34744 -9.35678e+27 6.3428e+27
-9.30935 -1.49364e+28 2.33242e+27
-9.2713 -1.64591e+28 8.53674e+27
-9.23327 -1.05804e+28 1.75004e+28
-9.19528 -6.8964e+27 1.40265e+28
-9.15732 -2.26819e+27 8.0804e+27
-9.11939 6.98718e+26 6.07861e+27
-9.08149 1.71277e+27 4.01221e+27
-9.04362 2.10976e+27 3.31192e+27
-9.00578 3.27271e+27 4.5017e+27
-8.96797 4.53887e+27 6.29912e+27
-8.93019 6.57987e+27 3.10213e+27
-8.89244 -1.86062e+28 2.83282e+27
-8.85471 1.89821e+29 -3.44988e+29
-8.81702 -3.10577e+29 -2.55152e+29
-8.77936 -1.5575e+28 -5.54351e+27
-8.74172 -7.97607e+27 -1.75842e+27
-8.70412 -1.66459e+28 -9.41846e+26
-8.66654 -1.94545e+28 -3.89229e+27
-8.62899 -1.64256e+28 -1.35001e+28
-8.59146 -1.38799e+28 -1.00879e+28
-8.55397 -1.34662e+28 -1.06264e+28
-8.5165 -7.55809e+27 -5.38888e+27
-8.47906 -4.97514e+27 -2.83569e+27
-8.44165 -5.07536e+27 -2.11959e+27
-8.40426 -3.03773e+27 1.04622e+27
-8.3669 -1.53727e+27 5.03549e+27
-8.32956 -1.12156e+27 5.30118e+27
-8.29226 -8.25341e+26 5.34112e+27
-8.25497 -1.67827e+26 5.95167e+27
-8.21772 7.00927e+26 6.86305e+27
-8.18049 9.75272e+26 6.32121e+27
-8.14328 6.44925e+26 2.50647e+27
-8.1061 8.58399e+26 1.7879e+27
-8.06895 6.38501e+26 1.60644e+27
-8.03182 1.36164e+26 7.59419e+26
-7.99471 -1.99588e+27 3.07106e+26
-7.95763 -3.96571e+27 -1.59159e+27
-7.92058 -9.81343e+27 -1.36668e+27
-7.88355 -2.62779e+27 -5.33485e+27
-7.84654 -8.14298e+27 -4.19188e+27
-7.80955 -1.37257e+27 -6.03366e+27
-7.77259 -5.78143e+27 -6.11779e+27
-7.73566 -1.19646e+27 -1.78701e+27
-7.69874 1.20138e+26 -2.57538e+26
-7.66185 -1.18715e+25 1.15416e+26
-7.62498 -2.03588e+26 2.23968e+26
-7.58814 -1.44899e+26 3.40002e+26
-7.55132 -2.46305e+26 1.0503e+27
-7.51452 -7.73396e+25 1.50956e+27
-7.47774 6.78604e+25 7.16341e+26
-7.44099 1.66152e+26 3.53831e+26
-7.40425 5.73643e+26 -6.98276e+24
-7.36754 4.31025e+26 8.64729e+25
-7.33085 2.51529e+26 6.42697e+25
-7.29418 6.51259e+25 5.5172e+25
-7.25754 -7.05099e+25 4.8669e+25
-7.22091 -4.17804e+25 3.52189e+24
-7.18431 6.36263e+26 -2.41856e+26
-7.14772 2.19524e+27 -1.32757e+27
-7.11116 5.56329e+27 -4.53358e+27
-7.07462 1.18669e+28 -6.22496e+27
-7.0381 1.2985e+27 -5.52475e+26
-7.00159 -4.25188e+26 -4.14438e+25
-6.96511 -9.67338e+26 2.54878e+26
-6.92865 -9.39939e+26 3.3824e+26
-6.89221 -9.75325e+26 7.28918e+26
-6.85579 -8.26547e+26 -4.66628e+25
-6.81938 -6.89604e+26 -1.58563e+26
-6.783 -7.27384e+26 -1.97961e+26
-6.74664 -7.91882e+26 -2.93095e+26
-6.71029 -9.39247e+26 -4.826e+26
-6.67397 -1.16771e+27 -7.53026e+26
-6.63766 -1.2941e+27 -1.02359e+27
-6.60137 -1.40733e+27 -1.31989e+27
-6.5651 -1.61257e+27 -1.58209e+27
-6.52885 -1.46845e+27 -2.15849e+27
-6.49262 -3.18e+27 -1.6735e+27
-6.4564 -1.96699e+27 -1.01722e+27
-6.42021 -1.5455e+27 -1.61303e+26
-6.38403 -1.47813e+27 5.12619e+26
-6.34786 -1.01029e+27 8.48892e+26
-6.31172 -6.88516e+26 7.46084e+26
-6.27559 -5.68408e+26 1.50748e+26
-6.23949 -5.49507e+26 -7.02413e+26
-6.20339 -6.38144e+26 -1.47988e+27
-6.16732 -8.34619e+26 -1.98256e+27
-6.13126 -7.47284e+26 -3.04348e+27
-6.09522 -1.43247e+27 -4.17482e+27
-6.05919 -1.22167e+27 -5.5793e+27
-6.02319 -7.16637e+26 -8.88596e+27
-5.9872 3.87232e+26 -8.40929e+27
-5.95122 -1.00271e+26 -3.2253e+27
-5.91526 1.95338e+26 -1.03539e+27
-5.87932 -9.6541e+26 -7.81251e+26
-5.84339 -2.93006e+27 -3.86085e+27
-5.80748 -5.98009e+27 -5.43867e+27
-5.77158 -6.84195e+27 -5.39201e+27
-5.7357 -6.52833e+27 -6.45414e+27
-5.69984 -3.80236e+26 -3.55386e+27
-5.66399 4.44787e+27 -3.07381e+26
-5.62815 7.43079e+27 1.9008e+27
-5.59233 8.7096e+27 4.73188e+26
-5.55653 6.52617e+27 -1.3079e+26
-5.52074 3.87743e+27 1.43543e+27
-5.48497 2.19583e+27 1.4856e+27
-5.4492 1.67016e+27 1.24879e+27
-5.41346 1.86355e+27 1.28655e+27
-5.37773 2.58966e+27 1.11109e+27
-5.34201 2.81082e+27 1.02512e+27
-5.30631 2.89579e+27 -1.48614e+26
-5.27062 2.34482e+27 -6.85811e+26
-5.23494 1.66572e+27 -1.47809e+27
-5.19928 9.58004e+26 -1.60567e+27
-5.16363 6.8303e+26 -1.66506e+27
-5.128 4.34176e+26 -1.59321e+27
-5.09237 3.36435e+26 -1.54573e+27
-5.05677 3.45253e+26 -1.51603e+27
-5.02117 3.90294e+26 -1.37545e+27
-4.98559 2.75671e+26 -1.02121e+27
-4.95002 8.70165e+25 -5.43759e+26
-4.91446 5.17176e+26 -3.87278e+26
-4.87892 9.20093e+26 1.14077e+26
-4.84339 3.30348e+26 -2.19133e+26
-4.80787 2.78264e+26 -3.79129e+26
-4.77237 4.33685e+26 -3.96283e+26
-4.73687 4.00595e+26 -4.41203e+26
-4.70139 3.08688e+26 -5.77425e+26
-4.66592 2.5461e+26 -6.51968e+26
-4.63046 9.52764e+25 -8.49121e+26
-4.59502 -6.80744e+25 -7.6978e+26
-4.55958 -2.06966e+26 -8.98958e+26
-4.52416 -4.93259e+26 -5.34552e+26
-4.48875 4.81636e+25 -2.62557e+26
-4.45335 -1.12959e+25 1.73792e+25
-4.41797 -2.45249e+26 4.8992e+26
-4.38259 -4.14782e+26 5.18325e+26
-4.34722 -2.2721e+26 9.34027e+26
-4.31187 -3.69042e+26 8.48722e+26
-4.27653 -4.40775e+26 -3.1381e+25
-4.24119 -3.02409e+26 -6.30767e+25
-4.20587 -1.15731e+26 6.8693e+25
-4.17056 -3.68666e+25 7.38126e+25
-4.13526 2.56522e+25 9.28006e+25
-4.09997 -1.39614e+25 3.69566e+25
-4.06469 -1.89213e+26 3.73073e+24
-4.02942 -3.29274e+26 -1.18553e+26
-3.99416 -3.78038e+26 -1.62457e+26
-3.95891 -3.36905e+26 -8.92439e+25
-3.92367 -3.70332e+26 -3.52126e+25
-3.88844 -3.28835e+26 -6.4903e+25
-3.85322 -1.7018e+26 -3.40979e+25
-3.81801 -1.27182e+26 2.45707e+24
-3.7828 -5.6233e+25 -1.1955e+25
-3.74761 -6.08522e+25 -4.57397e+25
-3.71243 1.85799e+25 6.08585e+25
-3.67726 9.6997e+25 6.11509e+25
-3.64209 3.68818e+26 -1.36305e+26
-3.60694 -2.67736e+27 -3.41002e+26
-3.57179 -3.7872e+26 -1.41415e+27
-3.53665 -3.59788e+26 -6.41923e+25
-3.50152 1.69992e+26 -6.26369e+24
-3.4664 5.60566e+25 4.52697e+25
-3.43129 -3.17882e+25 4.83334e+25
-3.39619 -1.20875e+26 6.4833e+25
-3.36109 -1.5117e+26 6.15061e+25
-3.32601 -1.40518e+26 7.90678e+25
-3.29093 -9.20918e+25 9.59638e+25
-3.25586 -1.94901e+25 1.3694e+26
-3.2208 1.85444e+26 2.65337e+26
-3.18574 4.40919e+26 4.60992e+26
-3.1507 7.35258e+26 6.91296e+26
-3.11566 9.60462e+26 6.75052e+26
-3.08063 7.74119e+26 4.60886e+26
-3.0456 5.01507e+26 2.36714e+26
-3.01059 3.35676e+26 1.35142e+26
-2.97558 2.51053e+26 6.91441e+25
-2.94058 1.68026e+26 6.55225e+25
-2.90558 1.53854e+26 3.7515e+25
-2.87059 1.26518e+26 6.31826e+25
-2.83561 8.47528e+25 7.02922e+25
-2.80064 6.81477e+25 8.55145e+25
-2.76567 -8.07341e+24 8.3571e+25
-2.73071 -2.60589e+25 1.95833e+25
-2.69576 -1.26858e+26 -3.61557e+25
-2.66081 -1.69927e+26 -1.06154e+26
-2.62587 -2.10303e+26 -1.10595e+26
-2.59094 -2.44835e+26 -1.37446e+26
-2.55601 -2.0471e+26 -1.12651e+26
-2.52109 -2.0475e+26 -1.18197e+26
-2.48617 -1.39871e+26 -4.55232e+25
-2.45126 -7.51166e+25 -6.76083e+24
-2.41636 -4.05937e+25 3.80553e+25
-2.38146 3.09097e+24 3.80461e+25
-2.34657 -1.24921e+25 3.90347e+25
-2.31168 2.07649e+24 1.65206e+25
-2.2768 -3.36051e+25 -1.3727e+25
-2.24192 -4.37564e+25 -1.85453e+25
-2.20705 -8.97574e+25 -2.02592e+25
-2.17219 -2.26069e+26 -1.34477e+25
-2.13733 -1.14195e+26 -5.67552e+25
-2.10247 -5.06161e+25 -4.30342e+25
-2.06762 -3.15164e+25 7.54725e+25
-2.03278 7.51105e+25 3.27717e+26
-1.99794 -3.5686e+25 2.00401e+26
-1.9631 -1.25165e+25 5.8658e+25
-1.92827 8.97079e+24 7.63016e+25
-1.89345 1.84921e+25 9.82691e+25
-1.85862 -1.00409e+25 4.45873e+25
-1.82381 -1.22858e+25 1.16668e+25
-1.78899 -1.74261e+25 2.14309e+25
-1.75419 -2.94052e+25 3.37733e+25
-1.71938 -4.44278e+25 -1.24925e+26
-1.68458 -4.17577e+26 -6.64463e+26
-1.64979 -1.0103e+26 -3.22386e+26
-1.61499 2.73284e+26 -9.25419e+25
-1.58021 8.9474e+25 2.93814e+25
-1.54542 -6.61877e+25 4.71179e+25
-1.51064 -6.78772e+25 5.81487e+25
-1.47586 -2.41778e+25 7.9837e+25
-1.44109 -1.56752e+25 5.13139e+25
-1.40632 -6.22895e+25 2.18101e+25
-1.37155 -5.5382e+25 4.17698e+25
-1.33679 -1.23027e+25 5.71765e+25
-1.30203 9.5186e+25 1.07943e+26
-1.26727 4.6469e+26 -3.09168e+25
-1.23251 2.38966e+26 1.20105e+26
-1.19776 9.5359e+25 4.10696e+25
-1.16301 3.54207e+25 8.81414e+25
-1.12827 4.84764e+25 1.05088e+26
-1.09352 2.07324e+25 7.36414e+25
-1.05878 -7.14041e+25 5.22366e+24
-1.02405 -2.22414e+26 -8.08232e+25
-0.989309 -3.82864e+26 -1.89631e+26
-0.954576 -5.1177e+26 -1.78916e+26
-0.919844 -5.12762e+26 -1.19675e+26
-0.885115 -5.04799e+26 -1.36265e+26
-0.850388 -4.52604e+26 -2.13985e+26
-0.815663 -3.80472e+26 -2.50613e+26
-0.78094 -3.48274e+26 -2.99814e+26
-0.746219 -2.99996e+26 -2.76537e+26
-0.711499 -2.47528e+26 -2.15172e+26
-0.676781 -1.63897e+26 -1.76786e+26
-0.642065 -9.80001e+25 -1.43103e+26
-0.60735 -6.92915e+25 -1.24374e+26
-0.572637 -2.73269e+25 -2.11247e+26
-0.537925 -7.16951e+24 -1.80097e+26
-0.503214 -1.74693e+25 -6.7168e+25
-0.468504 -8.40609e+24 -1.28608e+26
-0.433796 3.39303e+25 -1.12943e+26
-0.399089 3.1868e+25 -8.48339e+25
-0.364382 4.46564e+25 -7.58947e+25
-0.329676 5.64311e+25 -7.36987e+25
-0.294972 6.00993e+25 -5.9062e+25
-0.260267 5.022e+25 -5.41697e+25
-0.225564 3.7443e+25 -3.31188e+25
-0.190861 2.58354e+25 -2.53508e+25
-0.156158 1.35967e+25 -2.05778e+25
-0.121456 7.65094e+24 -7.80275e+24
-0.0867541 1.35908e+25 -1.07248e+24
-0.0520524 1.9418e+25 -4.47601e+24
-0.0173508 2.18521e+25 -2.84379e+23
0.0173508 1.51554e+25 1.06938e+24
0.0520524 -5.75475e+24 -3.37013e+24
0.0867541 -4.83103e+24 -1.40684e+25
0.121456 -4.36764e+23 -1.42519e+25
0.156158 -2.64331e+24 -2.95183e+25
0.190861 -1.63018e+25 -6.132e+25
0.225564 -1.70229e+25 -9.32839e+25
0.260267 -1.65592e+25 -1.06191e+26
0.294972 -2.26783e+25 -1.10663e+26
0.329676 -2.77978e+25 -9.92723e+25
0.364382 -5.92778e+25 -8.48872e+25
0.399089 -7.82878e+25 -4.30914e+25
0.433796 -1.00667e+26 -2.40731e+25
0.468504 -1.15276e+26 -1.26229e+25
0.503214 -1.10446e+26 -6.90093e+24
0.537925 -1.19417e+26 -5.57543e+25
0.572637 -1.49969e+26 -5.29879e+25
0.60735 -1.71617e+26 -4.87033e+24
0.642065 -2.05145e+26 -1.98916e+25
0.676781 -2.47395e+26 -4.86699e+25
0.711499 -3.02994e+26 -2.43749e+25
0.746219 -3.66654e+26 1.13393e+25
0.78094 -4.37299e+26 6.15722e+25
0.815663 -4.89514e+26 1.36636e+26
0.850388 -4.75257e+26 1.90402e+26
0.885115 -4.37881e+26 2.22512e+26
0.919844 -4.05499e+26 2.19647e+26
0.954576 -3.13179e+26 1.93413e+26
0.989309 -2.29024e+26 1.82786e+26
1.02405 -1.73566e+26 1.39998e+26
1.05878 -6.03529e+25 8.52875e+25
1.09352 -8.18707e+24 3.38529e+25
1.12827 7.98094e+25 2.26615e+25
1.16301 6.56577e+25 -3.98122e+25
1.19776 3.66164e+25 -5.89795e+25
1.23251 2.13676e+26 -4.39616e+25
1.26727 4.68665e+26 6.23038e+25
1.30203 5.20934e+25 6.05134e+25
1.33679 -1.8587e+25 1.34905e+25
1.37155 1.37606e+23 1.85769e+25
1.40632 -1.01344e+24 3.22754e+25
1.44109 -5.68919e+25 1.52145e+25
1.47586 -5.15007e+25 2.20724e+25
1.51064 -3.30178e+24 5.7433e+25
1.54542 2.98863e+25 -1.289e+25
1.58021 9.29256e+25 8.09653e+25
1.61499 1.98532e+26 2.40496e+26
1.64979 -1.12559e+26 -2.93965e+26
1.68458 -1.78422e+26 -8.8023e+26
1.71938 2.11702e+25 -1.72924e+26
1.75419 -6.31894e+24 4.08579e+25
1.78899 2.72035e+24 3.25531e+25
1.82381 1.13544e+25 2.57444e+25
1.85862 2.6005e+24 2.93011e+25
1.89345 -1.12522e+25 4.8051e+25
1.92827 2.87153e+25 -5.54355e+24
1.9631 3.83275e+25 -6.27518e+24
1.99794 2.1948e+25 6.59982e+25
2.03278 9.18671e+24 1.82118e+26
2.06762 -2.64314e+25 -1.21205e+25
2.10247 -6.60316e+25 -4.55051e+25
2.13733 -1.22859e+26 -5.07182e+25
2.17219 -2.31032e+26 -8.29519e+25
2.20705 -1.11903e+26 -1.54487e+25
2.24192 -6.98302e+25 1.06575e+25
2.2768 -3.10941e+25 2.44478e+25
2.31168 1.9754e+25 2.88894e+25
2.34657 6.82094e+24 1.62299e+25
2.38146 1.67548e+25 3.05355e+25
2.41636 -4.45186e+25 3.1926e+25
2.45126 -1.14753e+26 6.20767e+25
2.48617 -1.32081e+26 9.22869e+25
2.52109 -2.14673e+26 1.31571e+26
2.55601 -2.02308e+26 1.27777e+26
2.59094 -2.42582e+26 1.111e+26
2.62587 -2.03924e+26 8.25561e+25
2.66081 -1.77992e+26 7.8919e+25
2.69576 -1.02507e+26 3.90011e+25
2.73071 -4.31307e+24 5.18147e+25
2.76567 6.94404e+25 5.0153e+23
2.80064 1.29687e+26 1.56304e+25
2.83561 1.32491e+26 -4.20948e+25
2.87059 1.65465e+26 -7.686e+25
2.90558 1.58309e+26 -9.23025e+25
2.94058 1.93156e+26 -1.17445e+26
2.97558 2.72475e+26 -1.24177e+26
3.01059 3.48496e+26 -1.36859e+26
3.0456 5.31995e+26 -1.81993e+26
3.08063 8.71728e+26 -2.46883e+26
3.11566 1.13186e+27 -2.13284e+26
3.1507 9.77349e+26 -2.17208e+26
3.18574 6.63779e+26 -2.08993e+26
3.2208 3.35224e+26 -1.5106e+26
3.25586 1.12447e+26 -4.87237e+25
3.29093 -1.55024e+25 2.58706e+25
3.32601 -1.72543e+25 6.62044e+25
3.36109 -5.20363e+25 9.56464e+25
3.39619 -1.46092e+25 5.30511e+25
3.43129 1.4985e+25 3.09731e+25
3.4664 8.78467e+25 -3.01973e+25
3.50152 1.3478e+26 -7.68651e+25
3.53665 -4.2556e+26 -7.28242e+26
3.57179 -7.97302e+26 1.34496e+26
3.60694 -1.9331e+27 -1.11584e+27
3.64209 2.37164e+26 -3.6454e+26
3.67726 -4.70371e+25 -2.76328e+26
3.71243 -9.12418e+24 -2.39048e+25
3.74761 -5.57137e+24 3.76225e+25
3.7828 -4.63249e+24 2.89137e+25
3.81801 -4.15437e+25 -1.11554e+25
3.85322 -1.01219e+26 1.6783e+25
3.88844 -1.03302e+26 8.8338e+25
3.92367 -2.56714e+26 1.87087e+26
3.95891 -3.87218e+26 2.09857e+25
3.99416 -3.64777e+26 -3.51619e+25
4.02942 -2.56594e+26 -3.37837e+25
4.06469 -1.40234e+26 -1.11429e+26
4.09997 -3.47692e+25 -1.04937e+26
4.13526 -2.13064e+25 -1.49716e+26
4.17056 -4.94692e+25 -1.11362e+26
4.20587 -1.4495e+26 -4.56432e+25
4.24119 -2.33196e+26 4.95631e+25
4.27653 -3.40321e+26 1.37835e+26
4.31187 -6.32475e+26 7.28888e+26
4.34722 -6.49531e+26 8.42545e+26
4.38259 -4.94276e+26 -3.53144e+26
4.41797 -4.54714e+26 -4.60894e+26
4.45335 3.54738e+25 -5.05297e+26
4.48875 3.52775e+26 -3.69771e+26
4.52416 9.52695e+25 -9.13004e+25
4.55958 4.49045e+26 -2.06564e+26
4.59502 4.07692e+26 -4.83982e+26
4.63046 4.9395e+26 -5.4395e+26
4.66592 2.52094e+26 -6.01087e+26
4.70139 1.48386e+26 -6.12499e+26
4.73687 2.20946e+25 -5.94811e+26
4.77237 -5.40478e+25 -6.1043e+26
4.80787 -5.89795e+25 -5.92047e+26
4.84339 -5.90706e+25 -3.84323e+26
4.87892 1.28181e+26 3.7126e+26
4.91446 -2.73773e+26 -1.6183e+26
4.95002 -9.16191e+26 -7.3393e+26
4.98559 -8.68829e+26 -1.04374e+27
5.02117 -6.98752e+26 -1.26145e+27
5.05677 -1.11566e+27 -1.08557e+27
5.09237 -9.35002e+26 -1.19766e+27
5.128 -9.11908e+26 -1.27999e+27
5.16363 -7.73028e+26 -1.40905e+27
5.19928 -3.88335e+26 -1.73901e+27
5.23494 2.16312e+26 -2.04046e+27
5.27062 3.78234e+26 -2.1562e+27
5.30631 1.19404e+27 -1.98492e+27
5.34201 1.17336e+27 -1.68619e+27
5.37773 1.67574e+27 -1.12996e+27
5.41346 1.98382e+27 -2.85725e+26
5.4492 1.98746e+27 -2.12224e+26
5.48497 2.48211e+27 -7.24578e+26
5.52074 3.70393e+27 -1.5779e+27
5.55653 5.12403e+27 -3.91751e+27
5.59233 6.04284e+27 -5.90169e+27
5.62815 4.19784e+27 -6.29067e+27
5.66399 1.0182e+27 -5.96029e+27
5.69984 -3.91371e+27 -4.0461e+27
5.7357 -8.35178e+27 -1.28946e+26
5.77158 -1.06488e+28 2.08552e+27
5.80748 -8.03673e+27 1.78653e+27
5.84339 -4.76688e+27 1.33767e+27
5.87932 -8.36341e+26 8.04308e+26
5.91526 1.50127e+26 -1.03244e+27
5.95122 -1.74795e+27 -2.70868e+27
5.9872 -3.46233e+26 -6.0182e+27
6.02319 -3.92134e+27 -4.45863e+27
6.05919 -4.69092e+27 -2.98897e+27
6.09522 -4.26514e+27 -1.56905e+27
6.13126 -3.21356e+27 -1.29231e+27
6.16732 -1.94406e+27 -2.90308e+26
6.20339 -1.58778e+27 -2.22005e+26
6.23949 -1.04142e+27 1.26107e+26
6.27559 -5.65445e+26 6.14173e+26
6.31172 -2.11035e+26 1.34542e+27
6.34786 -2.84268e+26 1.63942e+27
6.38403 -3.6203e+26 1.37278e+27
6.42021 -8.39268e+26 1.00291e+27
6.4564 -1.78454e+27 2.34426e+26
6.49262 -3.51479e+27 -4.19155e+26
6.52885 -1.92854e+27 5.30995e+26
6.5651 -2.0847e+27 4.27256e+26
6.60137 -1.85368e+27 3.61623e+26
6.63766 -1.59497e+27 4.37116e+26
6.67397 -1.2829e+27 3.37827e+26
6.71029 -9.78076e+26 2.72211e+26
6.74664 -7.44244e+26 1.53466e+26
6.783 -5.92371e+26 1.30207e+26
6.81938 -4.80918e+26 1.96089e+26
6.85579 -6.34793e+26 3.15494e+26
6.89221 -1.36037e+27 7.91575e+26
6.92865 -9.91289e+26 5.36589e+26
6.96511 -9.97871e+26 1.96274e+26
7.00159 -4.89872e+26 1.1563e+24
7.0381 1.11859e+25 -8.55319e+26
7.07462 -3.02327e+27 5.85768e+25
7.11116 -1.19091e+27 -1.1253e+27
7.14772 4.04816e+25 -9.55164e+26
7.18431 2.09702e+26 -6.40628e+26
7.22091 7.62147e+25 -2.08401e+26
7.25754 6.62969e+25 -1.22999e+26
7.29418 1.07354e+26 -1.47225e+26
7.33085 1.6511e+26 -2.00243e+26
7.36754 1.40837e+26 -1.59012e+26
7.40425 1.40236e+26 -3.92992e+26
7.44099 -3.99878e+26 -2.95041e+26
7.47774 -2.05738e+26 1.40373e+26
7.51452 -5.31158e+26 7.45451e+26
7.55132 -2.26769e+26 6.35316e+26
7.58814 2.94533e+26 2.43223e+26
7.62498 2.52213e+26 3.50239e+26
7.66185 5.25098e+26 3.33382e+26
7.69874 7.42591e+26 8.36633e+26
7.73566 -5.39023e+26 2.96622e+27
7.77259 -2.95564e+27 1.00997e+28
7.80955 3.34229e+26 1.15116e+28
7.84654 1.02077e+27 9.16423e+27
7.88355 1.76833e+27 2.92161e+27
7.92058 -3.38413e+26 -2.71399e+27
7.95763 -1.56405e+27 2.65865e+27
7.99471 8.96333e+25 1.41098e+27
8.03182 1.12364e+27 9.88331e+26
8.06895 1.66738e+27 8.64017e+25
8.1061 1.90743e+27 3.8706e+26
8.14328 2.0182e+27 6.77724e+26
8.18049 3.21859e+27 3.05956e+26
8.21772 3.58708e+27 8.90387e+26
8.25497 3.74973e+27 2.45435e+27
8.29226 3.43742e+27 3.2757e+27
8.32956 2.9853e+27 3.87354e+27
8.3669 2.25283e+27 3.79472e+27
8.40426 1.70253e+27 2.38166e+27
8.44165 -1.50341e+27 9.7967e+26
8.47906 -5.43129e+27 2.90962e+27
8.5165 -8.28886e+27 3.45545e+27
8.55397 -1.26644e+28 5.45897e+27
8.59146 -1.73716e+28 4.53343e+27
8.62899 -2.20772e+28 1.20721e+28
8.66654 -1.58322e+28 1.37476e+28
8.70412 -1.14174e+28 1.0163e+28
8.74172 -7.21577e+27 6.31093e+27
8.77936 -3.96465e+27 3.55141e+27
8.81702 -1.50516e+28 2.84652e+29
8.85471 -6.11777e+29 -7.93005e+29
8.89244 8.36329e+27 -7.08438e+27
8.93019 8.65864e+27 5.97559e+27
8.96797 6.49847e+27 1.94572e+27
9.00578 4.88124e+27 8.87459e+26
9.04362 3.46484e+27 6.4706e+26
9.08149 3.97936e+27 1.00989e+27
9.11939 4.01731e+27 2.89908e+27
9.15732 2.32921e+27 5.53879e+27
9.19528 -1.68532e+26 8.90542e+27
9.23327 -1.40007e+27 1.13323e+28
9.2713 -4.23516e+27 1.25219e+28
9.30935 -7.60272e+27 1.14557e+28
9.34744 -2.27411e+27 7.49836e+27
9.38556 -3.62032e+27 4.67368e+27
9.42371 -7.26961e+27 1.4461e+27
9.46189 -8.99428e+27 1.21142e+27
9.50011 -8.85241e+27 -1.50365e+27
9.53836 -5.13743e+27 -4.11812e+26
9.57664 -2.13259e+28 -2.61033e+27
9.61496 -2.5682e+28 -6.29821e+27
9.65331 -9.67661e+27 6.09158e+27
9.69169 -3.37948e+27 5.37593e+27
9.73011 6.18187e+25 5.23714e+27
9.76856 1.2665e+27 2.94464e+27
9.80704 2.35962e+26 3.71847e+26
9.84557 -4.01661e+26 -5.29288e+26
9.88412 -4.5658e+27 -3.65078e+27
9.92271 -4.33715e+27 -5.14667e+27
9.96134 -6.18997e+27 -4.45596e+27
10 -5.81192e+27 3.28409e+27
10.0387 2.20948e+27 5.95609e+27
10.0774 1.7949e+28 1.47998e+27
10.1162 2.53732e+28 8.33965e+27
10.155 2.08748e+28 7.58684e+27
10.1939 1.53611e+28 2.40726e+27
10.2328 9.95886e+27 -8.75549e+27
10.2717 7.00789e+27 -2.76168e+28
10.3106 1.57244e+28 -4.53469e+28
10.3496 7.47284e+28 -2.79915e+29
10.3887 6.72218e+29 -1.92516e+29
10.4278 -4.92268e+30 1.33808e+31
10.4669 5.99999e+31 -1.02443e+31
10.506 -2.52126e+30 9.20388e+30
10.5452 -2.09212e+28 1.11073e+29
10.5845 -2.02736e+28 -2.11721e+28
10.6238 1.58426e+28 2.17442e+28
10.6631 -1.40232e+28 -5.42271e+27
10.7024 3.41617e+27 -6.54768e+27
10.7418 -6.69397e+27 -2.93758e+27
10.7813 -1.35403e+28 1.49435e+27
10.8208 -1.49851e+28 3.05859e+27
10.8603 -1.59639e+28 6.0282e+27
10.8999 -1.59397e+28 5.42393e+27
10.9395 -1.92595e+28 1.14154e+28
10.9792 -1.04181e+28 6.60325e+27
11.0189 -1.07274e+28 2.75471e+27
11.0586 -1.27761e+28 -6.61862e+26
11.0984 2.37126e+27 1.11442e+28
11.1383 1.58129e+28 -6.19333e+27
11.1781 1.54002e+28 -6.97887e+27
11.2181 -3.92753e+28 2.81819e+28
11.2581 -2.85183e+29 1.72774e+29
11.2981 -1.14452e+29 2.57441e+29
11.3381 3.38563e+28 8.27482e+28
11.3783 -1.96105e+28 6.2712e+28
11.4184 -3.9488e+28 -1.23438e+28
11.4587 4.54648e+28 -2.29456e+28
11.4989 4.63133e+27 -3.58067e+28
11.5392 2.44559e+28 1.5143e+28
11.5796 3.84679e+28 -1.7559e+28
11.62 4.38758e+28 -3.11115e+27
11.6605 -4.65879e+29 9.00068e+29
11.701 -1.8158e+29 1.23919e+30
11.7415 9.11782e+29 -9.7114e+29
11.7822 4.83326e+29 -8.90713e+29
11.8228 -1.18467e+28 2.13257e+28
11.8636 -3.75401e+28 7.27727e+27
11.9043 -3.69581e+28 8.44971e+27
11.9452 -1.73259e+28 -6.29022e+27
11.986 3.92339e+27 1.47604e+29
12.027 9.99374e+28 1.07466e+30
12.068 1.30359e+30 8.96797e+29
12.109 3.87855e+30 9.78603e+29
12.1501 -5.5472e+29 -1.87179e+30
12.1913 -2.64394e+30 -1.34152e+30
12.2325 -8.32682e+28 -1.27247e+29
12.2738 -3.45547e+28 1.70405e+28
12.3151 -1.22977e+29 4.772e+28
12.3565 -2.05873e+29 7.69235e+28
12.3979 -1.28927e+29 3.60877e+29
12.4394 -1.07029e+30 1.34518e+30
12.481 -1.25892e+30 1.60333e+30
12.5226 -4.12901e+30 2.93733e+30
12.5643 -4.71746e+29 4.65865e+29
12.6061 -1.23962e+29 -3.0225e+29
12.6479 -2.84765e+29 -3.45603e+29
12.6898 -2.68641e+29 -2.3398e+29
12.7317 -6.94515e+28 -2.90413e+28
12.7737 -4.15981e+28 -5.42082e+28
12.8158 -2.14491e+28 -6.36315e+28
12.8579 -8.97488e+27 -4.3295e+28
12.9001 2.97055e+27 -4.37861e+28
12.9424 2.28201e+28 -3.05537e+28
12.9847 4.34657e+28 -3.10468e+28
13.0271 1.92739e+28 -1.83955e+28
13.0696 -6.03896e+27 2.99688e+28
13.1121 -5.57064e+27 1.47947e+28
13.1547 9.1911e+27 2.20451e+27
13.1974 4.72821e+28 -1.77852e+28
13.2402 6.04941e+28 -2.86956e+28
13.283 3.73563e+28 -4.49187e+28
13.3259 4.44043e+28 -4.69412e+28
13.3689 6.72818e+28 -5.34134e+28
13.4119 2.2532e+28 -6.70281e+28
13.455 -5.93586e+27 -4.94968e+28
13.4982 -3.88361e+27 -7.63385e+27
13.5415 -6.43114e+28 9.1807e+28
13.5848 -8.9551e+28 1.73887e+29
13.6283 -1.52661e+29 3.76843e+29
13.6718 1.99345e+27 1.69847e+29
13.7153 1.12329e+28 6.2711e+27
13.759 3.75939e+28 2.71992e+28
13.8028 5.61903e+28 2.73841e+28
13.8466 6.32817e+28 3.13074e+28
13.8905 9.39878e+27 -2.18539e+27
13.9345 -5.15144e+28 -2.13841e+28
13.9786 4.53938e+28 5.26171e+28
14.0227 4.37569e+28 1.04916e+28
14.067 3.38469e+29 -1.47018e+29
14.1113 -2.75004e+29 -2.51299e+29
14.1558 -2.30142e+29 -7.138e+29
14.2003 6.14235e+29 -1.73726e+30
14.2449 -1.52711e+30 -1.04708e+30
14.2896 -4.39361e+30 -1.82288e+30
14.3344 8.19694e+30 -2.53074e+30
14.3793 6.22784e+30 -3.36544e+30
14.4243 3.27873e+30 -7.03198e+29
14.4693 1.6004e+30 1.08503e+31
14.5145 -3.50209e+30 -4.31207e+30
14.5598 -1.241e+31 -5.14659e+30
14.6052 -1.94118e+31 -1.26238e+31
14.6506 -1.09541e+31 -1.53672e+31
14.6962 8.25821e+29 1.57427e+30
14.7419 -5.60081e+30 2.92468e+29
14.7877 5.78835e+29 -5.00912e+30
14.8336 1.12153e+31 -3.06007e+31
14.8796 -1.17831e+32 2.79883e+32
14.9257 1.29124e+34 9.34831e+33
14.9719 7.8719e+36 -7.1378e+35
15.0182 8.38522e+38 -8.79182e+38
15.0647 7.3675e+38 -6.90181e+38
15.1112 1.08092e+37 -1.26266e+38
15.1579 -1.08284e+36 -5.28548e+36
15.2047 -9.34743e+33 -2.01756e+34
15.2516 1.58545e+34 9.1379e+33
15.2986 5.01433e+32 2.25414e+32
15.3458 1.12985e+33 4.10976e+32
15.393 -1.88087e+33 -3.77773e+32
15.4404 -2.82601e+32 1.10714e+32
15.488 2.90983e+32 -2.70289e+32
15.5356 1.10311e+32 -4.13673e+31
15.5834 4.97032e+31 2.93845e+31
15.6313 -2.41353e+30 7.46681e+31
15.6794 -5.32366e+31 1.6736e+32
15.7276 4.67672e+31 1.64805e+32
15.7759 3.63183e+31 1.6931e+32
15.8243 -7.47799e+31 5.22778e+31
15.873 -2.13609e+32 -1.32352e+31
15.9217 -1.06459e+32 -5.83367e+30
15.9706 -1.68166e+31 -6.9778e+30
16.0197 5.65081e+30 -5.62993e+29
16.0689 1.92067e+31 -1.63434e+31
16.1182 2.93099e+31 -7.45895e+30
16.1677 2.36841e+31 -1.87809e+31
16.2174 1.61985e+31 -9.22259e+30
16.2672 1.87684e+31 -3.73179e+30
16.3172 1.47796e+31 2.62724e+31
16.3674 -8.42614e+31 2.44222e+32
16.4177 -2.30072e+32 4.10997e+32
16.4682 -3.24201e+32 1.7113e+32
16.5189 -2.06663e+32 9.97096e+31
16.5697 -6.5238e+31 8.51718e+31
16.6208 -1.61574e+31 6.57361e+31
16.672 2.37263e+30 8.70352e+30
16.7234 -5.67571e+31 -8.67212e+31
16.775 2.29095e+32 -5.01463e+32
16.8268 5.1135e+32 -3.23519e+32
16.8787 3.45901e+32 -3.26155e+32
16.9309 -2.16609e+32 1.93886e+32
16.9833 -9.84023e+32 1.62942e+33
17.0359 -8.10619e+32 1.93291e+33
17.0887 -3.74303e+32 1.31944e+33
17.1418 6.49461e+32 3.69974e+32
17.195 4.81954e+33 2.01154e+33
17.2485 7.32795e+33 1.67139e+33
17.3022 6.12413e+33 8.53591e+32
17.3562 1.08048e+33 -9.01602e+32
17.4104 2.14582e+33 -2.16068e+33
17.4648 2.51498e+33 -3.75963e+33
17.5195 1.9205e+33 -3.46372e+33
17.5744 1.05761e+32 -8.01631e+32
17.6296 -7.40368e+32 -4.2671e+32
17.6851 -1.31892e+33 8.84526e+31
17.7408 -9.51574e+32 2.66479e+32
17.7969 7.35264e+30 1.65529e+32
17.8532 2.36748e+32 1.78304e+32
17.9098 3.45945e+32 3.48184e+31
17.9667 -3.05798e+32 7.42438e+32
18.0239 -5.50965e+32 9.50708e+32
18.0815 -1.88392e+32 -4.11083e+33
18.1393 6.44234e+32 -2.40276e+34
18.1975 2.12465e+34 -1.36578e+34
18.256 -2.97303e+35 1.78959e+35
18.3149 -4.70353e+35 1.50605e+35
18.3742 -2.79597e+35 3.09643e+34
18.4338 -1.53793e+36 7.04865e+35
18.4938 5.31559e+35 2.78678e+35
18.5542 5.56182e+34 -3.54594e+34
18.615 -1.24087e+34 -6.22264e+34
18.6762 -1.92752e+36 7.85347e+33
18.7379 -4.0331e+36 -3.94977e+35
18.8 -2.75077e+36 -1.05004e+36
18.8625 -8.4549e+35 -8.29678e+34
18.9255 -1.90373e+35 8.88384e+34
18.9891 -7.9274e+35 -5.36136e+34
19.0531 -8.24627e+35 -1.83197e+35
19.1177 -4.04574e+35 -1.1921e+35
19.1828 -8.76769e+34 -2.32669e+34
19.2484 -1.28734e+34 -1.1395e+34
19.3147 -2.26628e+32 -3.57039e+33
19.3816 3.78801e+33 -5.73654e+33
19.4491 8.94615e+33 -2.00922e+34
19.5173 1.02928e+34 -2.33676e+34
19.5862 1.02853e+32 5.68163e+33
19.6558 1.60101e+34 2.09398e+34
19.7262 1.57799e+34 -4.60917e+33
19.7974 -1.99942e+33 4.28831e+33
19.8694 -1.68348e+33 4.05385e+34
19.9423 4.86739e+35 -3.63303e+35
20.0162 1.38209e+36 -2.37631e+36
20.091 1.01123e+36 -1.4999e+36
20.1669 1.75655e+35 -4.0673e+34
20.244 1.31334e+36 -4.41144e+35
20.3222 3.48378e+36 -1.11141e+36
20.4016 1.70564e+36 -2.73653e+34
20.4825 4.52176e+35 5.7405e+35
20.5648 6.71221e+36 -2.84835e+36
20.6487 6.98977e+36 -1.57791e+36
20.7344 7.3732e+35 3.56625e+35
20.8219 -5.33591e+35 4.10803e+36
20.9115 -1.58794e+36 4.70519e+36
21.0034 3.92422e+35 2.20427e+36
21.0979 1.79439e+35 4.37512e+35
21.1952 5.53248e+35 4.20967e+35
21.2959 -2.00712e+35 3.15563e+34
21.4004 1.23704e+36 -8.67879e+35
21.5093 1.25991e+37 -2.37497e+37
21.6237 7.69294e+38 2.89117e+38
21.7448 -2.46091e+38 8.82134e+38
21.8747 -1.46613e+37 1.09196e+37
22.0165 -2.78365e+36 -3.62968e+36
22.1768 -1.78087e+35 -2.09088e+35
22.3723 -3.2591e+35 1.8708e+35


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.125Nc1Quantum/vCLROffP_FRG.txt <==
-22.3723 -2.40406e+33 -2.28463e+35
-22.1768 7.61836e+34 -1.77454e+35
-22.0165 1.91482e+35 -4.21666e+36
-21.8747 -1.35347e+37 -1.56713e+37
-21.7448 -1.78692e+39 -6.43395e+39
-21.6237 -2.47077e+53 -6.94976e+52
-21.5093 2.42411e+37 -6.75212e+36
-21.4004 1.07348e+36 3.61835e+35
-21.2959 -1.84243e+34 -3.60562e+35
-21.1952 1.51828e+35 5.89029e+35
-21.0979 -1.17596e+35 1.03005e+35
-21.0034 -9.89579e+35 1.12243e+36
-20.9115 -4.20254e+36 2.30888e+36
-20.8219 -4.01401e+36 1.29268e+36
-20.7344 6.25836e+35 7.23311e+35
-20.6487 6.49442e+36 2.5561e+36
-20.5648 6.19795e+36 3.62459e+36
-20.4825 2.91641e+35 6.00714e+35
-20.4016 1.52323e+36 9.4875e+35
-20.3222 3.1354e+36 1.54274e+36
-20.244 1.57607e+36 9.50122e+35
-20.1669 4.22816e+35 1.95165e+35
-20.091 1.65333e+36 -5.98955e+35
-20.0162 2.65945e+36 -3.34465e+35
-19.9423 6.75413e+35 2.32739e+35
-19.8694 3.34304e+34 2.50277e+34
-19.7974 3.02893e+33 -4.70576e+33
-19.7262 6.66301e+32 -9.81019e+33
-19.6558 -9.46906e+33 1.52318e+33
-19.5862 -3.17396e+33 3.92861e+32
-19.5173 3.41564e+34 1.95498e+34
-19.4491 1.43937e+34 1.01327e+33
-19.3816 -1.41102e+32 2.43514e+33
-19.3147 -2.84132e+32 -4.76153e+32
-19.2484 4.68889e+33 -1.76422e+34
-19.1828 -6.03526e+33 -9.68748e+34
-19.1177 -2.16855e+35 -3.61151e+35
-19.0531 -4.74265e+35 -6.75959e+35
-18.9891 -3.04234e+35 -7.06505e+35
-18.9255 -1.21775e+35 -1.69583e+35
-18.8625 -4.01945e+35 -7.78609e+35
-18.8 -1.53314e+36 -2.44087e+36
-18.7379 -2.13765e+36 -3.35851e+36
-18.6762 -8.96735e+35 -1.76444e+36
-18.615 2.48415e+34 -5.28227e+34
-18.5542 6.01514e+34 1.5072e+34
-18.4938 4.11169e+35 8.07619e+34
-18.4338 3.66434e+35 1.21469e+36
-18.3742 -2.94212e+35 -1.34213e+35
-18.3149 -4.07737e+35 -2.51484e+35
-18.256 -2.91e+35 -1.94964e+35
-18.1975 1.29728e+34 3.56565e+33
-18.1393 2.07986e+34 -1.10231e+34
-18.0815 3.4681e+33 -1.89247e+33
-18.0239 -1.18701e+33 -1.00369e+32
-17.9667 1.4248e+32 -5.53036e+32
-17.9098 -9.76291e+31 -2.05745e+32
-17.8532 -1.28975e+32 -4.54066e+31
-17.7969 5.72347e+31 1.54441e+32
-17.7408 5.11626e+31 2.012e+32
-17.6851 2.69539e+32 -1.43012e+32
-17.6296 4.07183e+32 -1.24036e+32
-17.5744 4.1399e+31 -6.27231e+30
-17.5195 2.01155e+32 1.28988e+31
-17.4648 4.34931e+32 1.1035e+33
-17.4104 -2.49518e+32 1.16629e+33
-17.3562 3.21721e+31 -8.48307e+32
-17.3022 7.13741e+31 -1.08759e+33
-17.2485 -1.69674e+33 3.17717e+32
-17.195 -2.73367e+33 5.88094e+32
-17.1418 -1.23361e+32 7.87539e+31
-17.0887 2.54979e+32 1.04123e+32
-17.0359 3.02891e+31 -3.73533e+32
-16.9833 -1.0275e+32 -1.05945e+33
-16.9309 4.00794e+31 -2.71382e+32
-16.8787 1.96377e+32 5.8107e+31
-16.8268 1.52917e+32 9.59972e+31
-16.775 4.44897e+32 4.07723e+31
-16.7234 6.86788e+31 -1.17618e+31
-16.672 1.9397e+31 -2.6609e+30
-16.6208 -1.35962e+31 -1.59676e+31
-16.5697 -8.20736e+31 -3.97803e+31
-16.5189 -2.29247e+32 -8.76369e+31
-16.4682 -4.19752e+32 -1.03877e+32
-16.4177 -5.1041e+32 -7.23986e+31
-16.3674 -3.1247e+32 -4.76643e+31
-16.3172 -6.47004e+31 -3.48812e+31
-16.2672 -1.73629e+31 5.36926e+30
-16.2174 1.01729e+31 3.8985e+30
-16.1677 2.56256e+31 -4.09078e+29
-16.1182 3.60017e+31 2.75555e+30
-16.0689 -1.31523e+30 4.0847e+30
-16.0197 -1.23755e+30 3.59625e+30
-15.9706 -6.35145e+30 1.48158e+31
-15.9217 -5.69206e+31 -8.71502e+31
-15.873 -1.2479e+32 -1.57162e+32
-15.8243 6.99353e+31 3.95469e+31
-15.7759 -6.06896e+31 1.47151e+32
-15.7276 -1.14275e+32 1.31414e+32
-15.6794 1.25585e+32 -4.82434e+31
-15.6313 -3.17581e+31 3.08228e+31
-15.5834 6.26879e+30 4.81805e+31
-15.5356 1.31541e+32 1.40738e+31
-15.488 7.38542e+31 -9.81818e+31
-15.4404 -1.54269e+32 -2.86687e+32
-15.393 -1.24495e+33 -1.37112e+33
-15.3458 7.27178e+31 -5.75938e+31
-15.2986 -2.1372e+32 3.07873e+32
-15.2516 -3.78059e+32 -1.91206e+33
-15.2047 2.20556e+33 3.63093e+34
-15.1579 9.48592e+35 -9.42642e+35
-15.1112 -5.60915e+37 -2.48741e+38
-15.0647 -1.04575e+38 -7.19323e+37
-15.0182 -2.12954e+37 3.9325e+38
-14.9719 3.80181e+36 6.23275e+36
-14.9257 -9.72283e+32 7.66329e+33
-14.8796 1.82223e+32 -9.94976e+31
-14.8336 3.74831e+31 -2.64207e+31
-14.7877 7.44242e+30 -1.794e+30
-14.7419 3.47474e+29 4.74856e+30
-14.6962 5.46082e+30 2.91034e+30
-14.6506 3.17465e+30 -2.02887e+30
-14.6052 -1.9936e+31 -8.44859e+30
-14.5598 -1.51021e+31 -7.11806e+30
-14.5145 -3.44772e+30 1.24726e+31
-14.4693 -5.12858e+30 6.04303e+30
-14.4243 8.41384e+30 -2.02265e+30
-14.3793 3.67525e+30 2.11608e+30
-14.3344 7.5849e+30 5.18708e+30
-14.2896 -4.6207e+28 2.12119e+30
-14.2449 2.38065e+28 1.12203e+30
-14.2003 -4.76009e+29 1.35294e+29
-14.1558 1.62424e+29 -3.56635e+29
-14.1113 -4.2222e+28 -2.16223e+29
-14.067 -2.56339e+29 -1.89309e+29
-14.0227 -4.89327e+28 1.02988e+28
-13.9786 3.02758e+28 5.89807e+28
-13.9345 -1.34662e+28 8.07661e+28
-13.8905 1.57794e+28 7.38086e+28
-13.8466 4.79695e+28 1.86489e+28
-13.8028 5.36744e+28 1.80637e+28
-13.759 3.42632e+28 3.01695e+27
-13.7153 9.1322e+27 -1.80628e+28
-13.6718 7.58644e+28 -2.20271e+29
-13.6283 -1.94754e+28 -5.03099e+29
-13.5848 -1.07779e+29 -2.06108e+29
-13.5415 -2.0956e+28 -5.57151e+28
-13.4982 -3.62397e+28 1.89072e+28
-13.455 -4.67745e+28 2.36354e+28
-13.4119 -5.81601e+28 3.93032e+28
-13.3689 -5.20746e+28 8.58126e+28
-13.3259 -3.34563e+28 4.32548e+28
-13.283 -3.44559e+28 1.83319e+28
-13.2402 -3.13949e+28 4.23179e+28
-13.1974 -5.10215e+27 3.23569e+28
-13.1547 1.9878e+28 -3.51782e+27
-13.1121 2.07009e+28 -1.94664e+28
-13.0696 1.98822e+28 -2.89912e+28
-13.0271 -1.29308e+28 7.50175e+27
-12.9847 -2.72035e+27 4.48948e+28
-12.9424 -1.42241e+26 5.77892e+28
-12.9001 -1.21192e+28 2.55789e+28
-12.8579 -2.32149e+28 -8.06546e+27
-12.8158 -3.72003e+27 -4.04414e+28
-12.7737 1.62977e+27 -6.94937e+28
-12.7317 -3.78387e+28 -1.24214e+29
-12.6898 5.83128e+28 -4.6479e+29
-12.6479 -7.46962e+28 -5.58189e+29
-12.6061 -2.41306e+29 1.30124e+29
-12.5643 -9.66487e+29 -2.39101e+29
-12.5226 -5.00084e+30 1.25316e+29
-12.481 -9.15945e+29 -4.20605e+29
-12.4394 9.58636e+29 6.42511e+29
-12.3979 -1.75641e+29 -1.76964e+29
-12.3565 -2.97825e+29 1.02872e+29
-12.3151 -4.40344e+28 1.18374e+29
-12.2738 1.00601e+28 2.21655e+28
-12.2325 -7.07983e+28 -2.2373e+29
-12.1913 -5.14666e+29 -3.4687e+30
-12.1501 -2.57667e+29 -2.53127e+30
-12.109 1.09567e+30 -1.0854e+30
-12.068 1.20602e+30 -2.22803e+29
-12.027 1.12809e+30 4.32726e+28
-11.986 1.94137e+29 -6.75044e+26
-11.9452 -2.07844e+28 -1.58302e+28
-11.9043 -2.30818e+28 2.16798e+28
-11.8636 -2.28257e+28 -3.30167e+27
-11.8228 4.75998e+27 -7.66964e+27
-11.7822 1.19328e+30 -1.95506e+29
-11.7415 1.70513e+30 -3.04168e+29
-11.701 1.07633e+30 7.78992e+29
-11.6605 8.86843e+29 7.28976e+29
-11.62 8.10751e+27 3.80655e+28
-11.5796 1.66579e+28 3.36498e+28
-11.5392 3.07106e+27 3.68671e+28
-11.4989 3.27461e+28 5.90349e+28
-11.4587 4.76563e+28 7.50481e+28
-11.4184 -6.54909e+27 -2.07094e+28
-11.3783 1.61096e+28 -9.06574e+28
-11.3381 1.34625e+29 -1.25171e+29
-11.2981 1.4526e+29 -1.80055e+29
-11.2581 -4.54033e+28 -6.48334e+28
-11.2181 1.29819e+27 -5.08755e+28
-11.1781 2.72313e+28 -2.78538e+27
-11.1383 2.02176e+28 1.30498e+28
-11.0984 1.96859e+28 4.40096e+27
-11.0586 -2.81508e+27 -4.91617e+26
-11.0189 -1.07745e+28 -5.77098e+27
-10.9792 -1.99154e+28 -1.25662e+28
-10.9395 -2.205e+28 -1.13112e+28
-10.8999 -1.35268e+28 -1.56967e+28
-10.8603 -1.47965e+28 -1.05597e+28
-10.8208 -2.0009e+28 -1.14857e+28
-10.7813 -1.46169e+28 -6.79321e+27
-10.7418 -7.13335e+27 -1.341e+27
-10.7024 -1.82531e+27 3.39753e+27
-10.6631 -2.21964e+28 -6.36865e+27
-10.6238 -3.5191e+28 -2.01711e+28
-10.5845 -5.25474e+28 -2.29046e+28
-10.5452 -6.76469e+28 -5.04267e+28
-10.506 2.765e+29 -4.11842e+30
-10.4669 4.5773e+31 4.24304e+31
-10.4278 -1.03035e+31 -3.05336e+30
-10.3887 -1.74769e+29 -2.9102e+29
-10.3496 1.08456e+29 1.5079e+29
-10.3106 4.77628e+28 -2.12833e+28
-10.2717 2.38209e+28 -1.85495e+28
-10.2328 1.01675e+28 -3.23646e+27
-10.1939 -1.33749e+27 1.03537e+28
-10.155 -4.78969e+27 1.6857e+28
-10.1162 1.95992e+27 6.71511e+27
-10.0774 6.12469e+27 -6.4273e+27
-10.0387 -7.48824e+27 -9.53388e+27
-10 -8.40092e+27 -1.37519e+28
-9.96134 -2.92109e+26 -9.69054e+27
-9.92271 4.41015e+25 -5.56383e+27
-9.88412 -9.69737e+26 -3.40958e+27
-9.84557 -2.54527e+26 -3.98318e+26
-9.80704 -5.7393e+26 -7.02416e+26
-9.76856 -1.85297e+27 -1.76818e+27
-9.73011 -3.21447e+27 -2.82964e+27
-9.69169 -1.40493e+27 -5.45921e+27
-9.65331 -1.04455e+27 -7.12733e+27
-9.61496 -7.23609e+27 -2.26508e+28
-9.57664 -7.00898e+27 -1.53199e+28
-9.53836 -7.15524e+27 -8.08872e+27
-9.50011 -7.76133e+27 -3.29382e+27
-9.46189 -7.95098e+27 -4.95079e+26
-9.42371 -8.14959e+27 1.16361e+27
-9.38556 -7.62843e+27 3.31563e+27
-9.34744 -9.35678e+27 6.3428e+27
-9.30935 -1.49364e+28 2.33242e+27
-9.2713 -1.64591e+28 8.53674e+27
-9.23327 -1.05804e+28 1.75004e+28
-9.19528 -6.8964e+27 1.40265e+28
-9.15732 -2.26819e+27 8.0804e+27
-9.11939 6.98718e+26 6.07861e+27
-9.08149 1.71277e+27 4.01221e+27
-9.04362 2.10976e+27 3.31192e+27
-9.00578 3.27271e+27 4.5017e+27
-8.96797 4.53887e+27 6.29912e+27
-8.93019 6.57987e+27 3.10213e+27
-8.89244 -1.86062e+28 2.83282e+27
-8.85471 1.89821e+29 -3.44988e+29
-8.81702 -3.10577e+29 -2.55152e+29
-8.77936 -1.5575e+28 -5.54351e+27
-8.74172 -7.97607e+27 -1.75842e+27
-8.70412 -1.66459e+28 -9.41846e+26
-8.66654 -1.94545e+28 -3.89229e+27
-8.62899 -1.64256e+28 -1.35001e+28
-8.59146 -1.38799e+28 -1.00879e+28
-8.55397 -1.34662e+28 -1.06264e+28
-8.5165 -7.55809e+27 -5.38888e+27
-8.47906 -4.97514e+27 -2.83569e+27
-8.44165 -5.07536e+27 -2.11959e+27
-8.40426 -3.03773e+27 1.04622e+27
-8.3669 -1.53727e+27 5.03549e+27
-8.32956 -1.12156e+27 5.30118e+27
-8.29226 -8.25341e+26 5.34112e+27
-8.25497 -1.67827e+26 5.95167e+27
-8.21772 7.00927e+26 6.86305e+27
-8.18049 9.75272e+26 6.32121e+27
-8.14328 6.44925e+26 2.50647e+27
-8.1061 8.58399e+26 1.7879e+27
-8.06895 6.38501e+26 1.60644e+27
-8.03182 1.36164e+26 7.59419e+26
-7.99471 -1.99588e+27 3.07106e+26
-7.95763 -3.96571e+27 -1.59159e+27
-7.92058 -9.81343e+27 -1.36668e+27
-7.88355 -2.62779e+27 -5.33485e+27
-7.84654 -8.14298e+27 -4.19188e+27
-7.80955 -1.37257e+27 -6.03366e+27
-7.77259 -5.78143e+27 -6.11779e+27
-7.73566 -1.19646e+27 -1.78701e+27
-7.69874 1.20138e+26 -2.57538e+26
-7.66185 -1.18715e+25 1.15416e+26
-7.62498 -2.03588e+26 2.23968e+26
-7.58814 -1.44899e+26 3.40002e+26
-7.55132 -2.46305e+26 1.0503e+27
-7.51452 -7.73396e+25 1.50956e+27
-7.47774 6.78604e+25 7.16341e+26
-7.44099 1.66152e+26 3.53831e+26
-7.40425 5.73643e+26 -6.98276e+24
-7.36754 4.31025e+26 8.64729e+25
-7.33085 2.51529e+26 6.42697e+25
-7.29418 6.51259e+25 5.5172e+25
-7.25754 -7.05099e+25 4.8669e+25
-7.22091 -4.17804e+25 3.52189e+24
-7.18431 6.36263e+26 -2.41856e+26
-7.14772 2.19524e+27 -1.32757e+27
-7.11116 5.56329e+27 -4.53358e+27
-7.07462 1.18669e+28 -6.22496e+27
-7.0381 1.2985e+27 -5.52475e+26
-7.00159 -4.25188e+26 -4.14438e+25
-6.96511 -9.67338e+26 2.54878e+26
-6.92865 -9.39939e+26 3.3824e+26
-6.89221 -9.75325e+26 7.28918e+26
-6.85579 -8.26547e+26 -4.66628e+25
-6.81938 -6.89604e+26 -1.58563e+26
-6.783 -7.27384e+26 -1.97961e+26
-6.74664 -7.91882e+26 -2.93095e+26
-6.71029 -9.39247e+26 -4.826e+26
-6.67397 -1.16771e+27 -7.53026e+26
-6.63766 -1.2941e+27 -1.02359e+27
-6.60137 -1.40733e+27 -1.31989e+27
-6.5651 -1.61257e+27 -1.58209e+27
-6.52885 -1.46845e+27 -2.15849e+27
-6.49262 -3.18e+27 -1.6735e+27
-6.4564 -1.96699e+27 -1.01722e+27
-6.42021 -1.5455e+27 -1.61303e+26
-6.38403 -1.47813e+27 5.12619e+26
-6.34786 -1.01029e+27 8.48892e+26
-6.31172 -6.88516e+26 7.46084e+26
-6.27559 -5.68408e+26 1.50748e+26
-6.23949 -5.49507e+26 -7.02413e+26
-6.20339 -6.38144e+26 -1.47988e+27
-6.16732 -8.34619e+26 -1.98256e+27
-6.13126 -7.47284e+26 -3.04348e+27
-6.09522 -1.43247e+27 -4.17482e+27
-6.05919 -1.22167e+27 -5.5793e+27
-6.02319 -7.16637e+26 -8.88596e+27
-5.9872 3.87232e+26 -8.40929e+27
-5.95122 -1.00271e+26 -3.2253e+27
-5.91526 1.95338e+26 -1.03539e+27
-5.87932 -9.6541e+26 -7.81251e+26
-5.84339 -2.93006e+27 -3.86085e+27
-5.80748 -5.98009e+27 -5.43867e+27
-5.77158 -6.84195e+27 -5.39201e+27
-5.7357 -6.52833e+27 -6.45414e+27
-5.69984 -3.80236e+26 -3.55386e+27
-5.66399 4.44787e+27 -3.07381e+26
-5.62815 7.43079e+27 1.9008e+27
-5.59233 8.7096e+27 4.73188e+26
-5.55653 6.52617e+27 -1.3079e+26
-5.52074 3.87743e+27 1.43543e+27
-5.48497 2.19583e+27 1.4856e+27
-5.4492 1.67016e+27 1.24879e+27
-5.41346 1.86355e+27 1.28655e+27
-5.37773 2.58966e+27 1.11109e+27
-5.34201 2.81082e+27 1.02512e+27
-5.30631 2.89579e+27 -1.48614e+26
-5.27062 2.34482e+27 -6.85811e+26
-5.23494 1.66572e+27 -1.47809e+27
-5.19928 9.58004e+26 -1.60567e+27
-5.16363 6.8303e+26 -1.66506e+27
-5.128 4.34176e+26 -1.59321e+27
-5.09237 3.36435e+26 -1.54573e+27
-5.05677 3.45253e+26 -1.51603e+27
-5.02117 3.90294e+26 -1.37545e+27
-4.98559 2.75671e+26 -1.02121e+27
-4.95002 8.70165e+25 -5.43759e+26
-4.91446 5.17176e+26 -3.87278e+26
-4.87892 9.20093e+26 1.14077e+26
-4.84339 3.30348e+26 -2.19133e+26
-4.80787 2.78264e+26 -3.79129e+26
-4.77237 4.33685e+26 -3.96283e+26
-4.73687 4.00595e+26 -4.41203e+26
-4.70139 3.08688e+26 -5.77425e+26
-4.66592 2.5461e+26 -6.51968e+26
-4.63046 9.52764e+25 -8.49121e+26
-4.59502 -6.80744e+25 -7.6978e+26
-4.55958 -2.06966e+26 -8.98958e+26
-4.52416 -4.93259e+26 -5.34552e+26
-4.48875 4.81636e+25 -2.62557e+26
-4.45335 -1.12959e+25 1.73792e+25
-4.41797 -2.45249e+26 4.8992e+26
-4.38259 -4.14782e+26 5.18325e+26
-4.34722 -2.2721e+26 9.34027e+26
-4.31187 -3.69042e+26 8.48722e+26
-4.27653 -4.40775e+26 -3.1381e+25
-4.24119 -3.02409e+26 -6.30767e+25
-4.20587 -1.15731e+26 6.8693e+25
-4.17056 -3.68666e+25 7.38126e+25
-4.13526 2.56522e+25 9.28006e+25
-4.09997 -1.39614e+25 3.69566e+25
-4.06469 -1.89213e+26 3.73073e+24
-4.02942 -3.29274e+26 -1.18553e+26
-3.99416 -3.78038e+26 -1.62457e+26
-3.95891 -3.36905e+26 -8.92439e+25
-3.92367 -3.70332e+26 -3.52126e+25
-3.88844 -3.28835e+26 -6.4903e+25
-3.85322 -1.7018e+26 -3.40979e+25
-3.81801 -1.27182e+26 2.45707e+24
-3.7828 -5.6233e+25 -1.1955e+25
-3.74761 -6.08522e+25 -4.57397e+25
-3.71243 1.85799e+25 6.08585e+25
-3.67726 9.6997e+25 6.11509e+25
-3.64209 3.68818e+26 -1.36305e+26
-3.60694 -2.67736e+27 -3.41002e+26
-3.57179 -3.7872e+26 -1.41415e+27
-3.53665 -3.59788e+26 -6.41923e+25
-3.50152 1.69992e+26 -6.26369e+24
-3.4664 5.60566e+25 4.52697e+25
-3.43129 -3.17882e+25 4.83334e+25
-3.39619 -1.20875e+26 6.4833e+25
-3.36109 -1.5117e+26 6.15061e+25
-3.32601 -1.40518e+26 7.90678e+25
-3.29093 -9.20918e+25 9.59638e+25
-3.25586 -1.94901e+25 1.3694e+26
-3.2208 1.85444e+26 2.65337e+26
-3.18574 4.40919e+26 4.60992e+26
-3.1507 7.35258e+26 6.91296e+26
-3.11566 9.60462e+26 6.75052e+26
-3.08063 7.74119e+26 4.60886e+26
-3.0456 5.01507e+26 2.36714e+26
-3.01059 3.35676e+26 1.35142e+26
-2.97558 2.51053e+26 6.91441e+25
-2.94058 1.68026e+26 6.55225e+25
-2.90558 1.53854e+26 3.7515e+25
-2.87059 1.26518e+26 6.31826e+25
-2.83561 8.47528e+25 7.02922e+25
-2.80064 6.81477e+25 8.55145e+25
-2.76567 -8.07341e+24 8.3571e+25
-2.73071 -2.60589e+25 1.95833e+25
-2.69576 -1.26858e+26 -3.61557e+25
-2.66081 -1.69927e+26 -1.06154e+26
-2.62587 -2.10303e+26 -1.10595e+26
-2.59094 -2.44835e+26 -1.37446e+26
-2.55601 -2.0471e+26 -1.12651e+26
-2.52109 -2.0475e+26 -1.18197e+26
-2.48617 -1.39871e+26 -4.55232e+25
-2.45126 -7.51166e+25 -6.76083e+24
-2.41636 -4.05937e+25 3.80553e+25
-2.38146 3.09097e+24 3.80461e+25
-2.34657 -1.24921e+25 3.90347e+25
-2.31168 2.07649e+24 1.65206e+25
-2.2768 -3.36051e+25 -1.3727e+25
-2.24192 -4.37564e+25 -1.85453e+25
-2.20705 -8.97574e+25 -2.02592e+25
-2.17219 -2.26069e+26 -1.34477e+25
-2.13733 -1.14195e+26 -5.67552e+25
-2.10247 -5.06161e+25 -4.30342e+25
-2.06762 -3.15164e+25 7.54725e+25
-2.03278 7.51105e+25 3.27717e+26
-1.99794 -3.5686e+25 2.00401e+26
-1.9631 -1.25165e+25 5.8658e+25
-1.92827 8.97079e+24 7.63016e+25
-1.89345 1.84921e+25 9.82691e+25
-1.85862 -1.00409e+25 4.45873e+25
-1.82381 -1.22858e+25 1.16668e+25
-1.78899 -1.74261e+25 2.14309e+25
-1.75419 -2.94052e+25 3.37733e+25
-1.71938 -4.44278e+25 -1.24925e+26
-1.68458 -4.17577e+26 -6.64463e+26
-1.64979 -1.0103e+26 -3.22386e+26
-1.61499 2.73284e+26 -9.25419e+25
-1.58021 8.9474e+25 2.93814e+25
-1.54542 -6.61877e+25 4.71179e+25
-1.51064 -6.78772e+25 5.81487e+25
-1.47586 -2.41778e+25 7.9837e+25
-1.44109 -1.56752e+25 5.13139e+25
-1.40632 -6.22895e+25 2.18101e+25
-1.37155 -5.5382e+25 4.17698e+25
-1.33679 -1.23027e+25 5.71765e+25
-1.30203 9.5186e+25 1.07943e+26
-1.26727 4.6469e+26 -3.09168e+25
-1.23251 2.38966e+26 1.20105e+26
-1.19776 9.5359e+25 4.10696e+25
-1.16301 3.54207e+25 8.81414e+25
-1.12827 4.84764e+25 1.05088e+26
-1.09352 2.07324e+25 7.36414e+25
-1.05878 -7.14041e+25 5.22366e+24
-1.02405 -2.22414e+26 -8.08232e+25
-0.989309 -3.82864e+26 -1.89631e+26
-0.954576 -5.1177e+26 -1.78916e+26
-0.919844 -5.12762e+26 -1.19675e+26
-0.885115 -5.04799e+26 -1.36265e+26
-0.850388 -4.52604e+26 -2.13985e+26
-0.815663 -3.80472e+26 -2.50613e+26
-0.78094 -3.48274e+26 -2.99814e+26
-0.746219 -2.99996e+26 -2.76537e+26
-0.711499 -2.47528e+26 -2.15172e+26
-0.676781 -1.63897e+26 -1.76786e+26
-0.642065 -9.80001e+25 -1.43103e+26
-0.60735 -6.92915e+25 -1.24374e+26
-0.572637 -2.73269e+25 -2.11247e+26
-0.537925 -7.16951e+24 -1.80097e+26
-0.503214 -1.74693e+25 -6.7168e+25
-0.468504 -8.40609e+24 -1.28608e+26
-0.433796 3.39303e+25 -1.12943e+26
-0.399089 3.1868e+25 -8.48339e+25
-0.364382 4.46564e+25 -7.58947e+25
-0.329676 5.64311e+25 -7.36987e+25
-0.294972 6.00993e+25 -5.9062e+25
-0.260267 5.022e+25 -5.41697e+25
-0.225564 3.7443e+25 -3.31188e+25
-0.190861 2.58354e+25 -2.53508e+25
-0.156158 1.35967e+25 -2.05778e+25
-0.121456 7.65094e+24 -7.80275e+24
-0.0867541 1.35908e+25 -1.07248e+24
-0.0520524 1.9418e+25 -4.47601e+24
-0.0173508 2.18521e+25 -2.84379e+23
0.0173508 1.51554e+25 1.06938e+24
0.0520524 -5.75475e+24 -3.37013e+24
0.0867541 -4.83103e+24 -1.40684e+25
0.121456 -4.36764e+23 -1.42519e+25
0.156158 -2.64331e+24 -2.95183e+25
0.190861 -1.63018e+25 -6.132e+25
0.225564 -1.70229e+25 -9.32839e+25
0.260267 -1.65592e+25 -1.06191e+26
0.294972 -2.26783e+25 -1.10663e+26
0.329676 -2.77978e+25 -9.92723e+25
0.364382 -5.92778e+25 -8.48872e+25
0.399089 -7.82878e+25 -4.30914e+25
0.433796 -1.00667e+26 -2.40731e+25
0.468504 -1.15276e+26 -1.26229e+25
0.503214 -1.10446e+26 -6.90093e+24
0.537925 -1.19417e+26 -5.57543e+25
0.572637 -1.49969e+26 -5.29879e+25
0.60735 -1.71617e+26 -4.87033e+24
0.642065 -2.05145e+26 -1.98916e+25
0.676781 -2.47395e+26 -4.86699e+25
0.711499 -3.02994e+26 -2.43749e+25
0.746219 -3.66654e+26 1.13393e+25
0.78094 -4.37299e+26 6.15722e+25
0.815663 -4.89514e+26 1.36636e+26
0.850388 -4.75257e+26 1.90402e+26
0.885115 -4.37881e+26 2.22512e+26
0.919844 -4.05499e+26 2.19647e+26
0.954576 -3.13179e+26 1.93413e+26
0.989309 -2.29024e+26 1.82786e+26
1.02405 -1.73566e+26 1.39998e+26
1.05878 -6.03529e+25 8.52875e+25
1.09352 -8.18707e+24 3.38529e+25
1.12827 7.98094e+25 2.26615e+25
1.16301 6.56577e+25 -3.98122e+25
1.19776 3.66164e+25 -5.89795e+25
1.23251 2.13676e+26 -4.39616e+25
1.26727 4.68665e+26 6.23038e+25
1.30203 5.20934e+25 6.05134e+25
1.33679 -1.8587e+25 1.34905e+25
1.37155 1.37606e+23 1.85769e+25
1.40632 -1.01344e+24 3.22754e+25
1.44109 -5.68919e+25 1.52145e+25
1.47586 -5.15007e+25 2.20724e+25
1.51064 -3.30178e+24 5.7433e+25
1.54542 2.98863e+25 -1.289e+25
1.58021 9.29256e+25 8.09653e+25
1.61499 1.98532e+26 2.40496e+26
1.64979 -1.12559e+26 -2.93965e+26
1.68458 -1.78422e+26 -8.8023e+26
1.71938 2.11702e+25 -1.72924e+26
1.75419 -6.31894e+24 4.08579e+25
1.78899 2.72035e+24 3.25531e+25
1.82381 1.13544e+25 2.57444e+25
1.85862 2.6005e+24 2.93011e+25
1.89345 -1.12522e+25 4.8051e+25
1.92827 2.87153e+25 -5.54355e+24
1.9631 3.83275e+25 -6.27518e+24
1.99794 2.1948e+25 6.59982e+25
2.03278 9.18671e+24 1.82118e+26
2.06762 -2.64314e+25 -1.21205e+25
2.10247 -6.60316e+25 -4.55051e+25
2.13733 -1.22859e+26 -5.07182e+25
2.17219 -2.31032e+26 -8.29519e+25
2.20705 -1.11903e+26 -1.54487e+25
2.24192 -6.98302e+25 1.06575e+25
2.2768 -3.10941e+25 2.44478e+25
2.31168 1.9754e+25 2.88894e+25
2.34657 6.82094e+24 1.62299e+25
2.38146 1.67548e+25 3.05355e+25
2.41636 -4.45186e+25 3.1926e+25
2.45126 -1.14753e+26 6.20767e+25
2.48617 -1.32081e+26 9.22869e+25
2.52109 -2.14673e+26 1.31571e+26
2.55601 -2.02308e+26 1.27777e+26
2.59094 -2.42582e+26 1.111e+26
2.62587 -2.03924e+26 8.25561e+25
2.66081 -1.77992e+26 7.8919e+25
2.69576 -1.02507e+26 3.90011e+25
2.73071 -4.31307e+24 5.18147e+25
2.76567 6.94404e+25 5.0153e+23
2.80064 1.29687e+26 1.56304e+25
2.83561 1.32491e+26 -4.20948e+25
2.87059 1.65465e+26 -7.686e+25
2.90558 1.58309e+26 -9.23025e+25
2.94058 1.93156e+26 -1.17445e+26
2.97558 2.72475e+26 -1.24177e+26
3.01059 3.48496e+26 -1.36859e+26
3.0456 5.31995e+26 -1.81993e+26
3.08063 8.71728e+26 -2.46883e+26
3.11566 1.13186e+27 -2.13284e+26
3.1507 9.77349e+26 -2.17208e+26
3.18574 6.63779e+26 -2.08993e+26
3.2208 3.35224e+26 -1.5106e+26
3.25586 1.12447e+26 -4.87237e+25
3.29093 -1.55024e+25 2.58706e+25
3.32601 -1.72543e+25 6.62044e+25
3.36109 -5.20363e+25 9.56464e+25
3.39619 -1.46092e+25 5.30511e+25
3.43129 1.4985e+25 3.09731e+25
3.4664 8.78467e+25 -3.01973e+25
3.50152 1.3478e+26 -7.68651e+25
3.53665 -4.2556e+26 -7.28242e+26
3.57179 -7.97302e+26 1.34496e+26
3.60694 -1.9331e+27 -1.11584e+27
3.64209 2.37164e+26 -3.6454e+26
3.67726 -4.70371e+25 -2.76328e+26
3.71243 -9.12418e+24 -2.39048e+25
3.74761 -5.57137e+24 3.76225e+25
3.7828 -4.63249e+24 2.89137e+25
3.81801 -4.15437e+25 -1.11554e+25
3.85322 -1.01219e+26 1.6783e+25
3.88844 -1.03302e+26 8.8338e+25
3.92367 -2.56714e+26 1.87087e+26
3.95891 -3.87218e+26 2.09857e+25
3.99416 -3.64777e+26 -3.51619e+25
4.02942 -2.56594e+26 -3.37837e+25
4.06469 -1.40234e+26 -1.11429e+26
4.09997 -3.47692e+25 -1.04937e+26
4.13526 -2.13064e+25 -1.49716e+26
4.17056 -4.94692e+25 -1.11362e+26
4.20587 -1.4495e+26 -4.56432e+25
4.24119 -2.33196e+26 4.95631e+25
4.27653 -3.40321e+26 1.37835e+26
4.31187 -6.32475e+26 7.28888e+26
4.34722 -6.49531e+26 8.42545e+26
4.38259 -4.94276e+26 -3.53144e+26
4.41797 -4.54714e+26 -4.60894e+26
4.45335 3.54738e+25 -5.05297e+26
4.48875 3.52775e+26 -3.69771e+26
4.52416 9.52695e+25 -9.13004e+25
4.55958 4.49045e+26 -2.06564e+26
4.59502 4.07692e+26 -4.83982e+26
4.63046 4.9395e+26 -5.4395e+26
4.66592 2.52094e+26 -6.01087e+26
4.70139 1.48386e+26 -6.12499e+26
4.73687 2.20946e+25 -5.94811e+26
4.77237 -5.40478e+25 -6.1043e+26
4.80787 -5.89795e+25 -5.92047e+26
4.84339 -5.90706e+25 -3.84323e+26
4.87892 1.28181e+26 3.7126e+26
4.91446 -2.73773e+26 -1.6183e+26
4.95002 -9.16191e+26 -7.3393e+26
4.98559 -8.68829e+26 -1.04374e+27
5.02117 -6.98752e+26 -1.26145e+27
5.05677 -1.11566e+27 -1.08557e+27
5.09237 -9.35002e+26 -1.19766e+27
5.128 -9.11908e+26 -1.27999e+27
5.16363 -7.73028e+26 -1.40905e+27
5.19928 -3.88335e+26 -1.73901e+27
5.23494 2.16312e+26 -2.04046e+27
5.27062 3.78234e+26 -2.1562e+27
5.30631 1.19404e+27 -1.98492e+27
5.34201 1.17336e+27 -1.68619e+27
5.37773 1.67574e+27 -1.12996e+27
5.41346 1.98382e+27 -2.85725e+26
5.4492 1.98746e+27 -2.12224e+26
5.48497 2.48211e+27 -7.24578e+26
5.52074 3.70393e+27 -1.5779e+27
5.55653 5.12403e+27 -3.91751e+27
5.59233 6.04284e+27 -5.90169e+27
5.62815 4.19784e+27 -6.29067e+27
5.66399 1.0182e+27 -5.96029e+27
5.69984 -3.91371e+27 -4.0461e+27
5.7357 -8.35178e+27 -1.28946e+26
5.77158 -1.06488e+28 2.08552e+27
5.80748 -8.03673e+27 1.78653e+27
5.84339 -4.76688e+27 1.33767e+27
5.87932 -8.36341e+26 8.04308e+26
5.91526 1.50127e+26 -1.03244e+27
5.95122 -1.74795e+27 -2.70868e+27
5.9872 -3.46233e+26 -6.0182e+27
6.02319 -3.92134e+27 -4.45863e+27
6.05919 -4.69092e+27 -2.98897e+27
6.09522 -4.26514e+27 -1.56905e+27
6.13126 -3.21356e+27 -1.29231e+27
6.16732 -1.94406e+27 -2.90308e+26
6.20339 -1.58778e+27 -2.22005e+26
6.23949 -1.04142e+27 1.26107e+26
6.27559 -5.65445e+26 6.14173e+26
6.31172 -2.11035e+26 1.34542e+27
6.34786 -2.84268e+26 1.63942e+27
6.38403 -3.6203e+26 1.37278e+27
6.42021 -8.39268e+26 1.00291e+27
6.4564 -1.78454e+27 2.34426e+26
6.49262 -3.51479e+27 -4.19155e+26
6.52885 -1.92854e+27 5.30995e+26
6.5651 -2.0847e+27 4.27256e+26
6.60137 -1.85368e+27 3.61623e+26
6.63766 -1.59497e+27 4.37116e+26
6.67397 -1.2829e+27 3.37827e+26
6.71029 -9.78076e+26 2.72211e+26
6.74664 -7.44244e+26 1.53466e+26
6.783 -5.92371e+26 1.30207e+26
6.81938 -4.80918e+26 1.96089e+26
6.85579 -6.34793e+26 3.15494e+26
6.89221 -1.36037e+27 7.91575e+26
6.92865 -9.91289e+26 5.36589e+26
6.96511 -9.97871e+26 1.96274e+26
7.00159 -4.89872e+26 1.1563e+24
7.0381 1.11859e+25 -8.55319e+26
7.07462 -3.02327e+27 5.85768e+25
7.11116 -1.19091e+27 -1.1253e+27
7.14772 4.04816e+25 -9.55164e+26
7.18431 2.09702e+26 -6.40628e+26
7.22091 7.62147e+25 -2.08401e+26
7.25754 6.62969e+25 -1.22999e+26
7.29418 1.07354e+26 -1.47225e+26
7.33085 1.6511e+26 -2.00243e+26
7.36754 1.40837e+26 -1.59012e+26
7.40425 1.40236e+26 -3.92992e+26
7.44099 -3.99878e+26 -2.95041e+26
7.47774 -2.05738e+26 1.40373e+26
7.51452 -5.31158e+26 7.45451e+26
7.55132 -2.26769e+26 6.35316e+26
7.58814 2.94533e+26 2.43223e+26
7.62498 2.52213e+26 3.50239e+26
7.66185 5.25098e+26 3.33382e+26
7.69874 7.42591e+26 8.36633e+26
7.73566 -5.39023e+26 2.96622e+27
7.77259 -2.95564e+27 1.00997e+28
7.80955 3.34229e+26 1.15116e+28
7.84654 1.02077e+27 9.16423e+27
7.88355 1.76833e+27 2.92161e+27
7.92058 -3.38413e+26 -2.71399e+27
7.95763 -1.56405e+27 2.65865e+27
7.99471 8.96333e+25 1.41098e+27
8.03182 1.12364e+27 9.88331e+26
8.06895 1.66738e+27 8.64017e+25
8.1061 1.90743e+27 3.8706e+26
8.14328 2.0182e+27 6.77724e+26
8.18049 3.21859e+27 3.05956e+26
8.21772 3.58708e+27 8.90387e+26
8.25497 3.74973e+27 2.45435e+27
8.29226 3.43742e+27 3.2757e+27
8.32956 2.9853e+27 3.87354e+27
8.3669 2.25283e+27 3.79472e+27
8.40426 1.70253e+27 2.38166e+27
8.44165 -1.50341e+27 9.7967e+26
8.47906 -5.43129e+27 2.90962e+27
8.5165 -8.28886e+27 3.45545e+27
8.55397 -1.26644e+28 5.45897e+27
8.59146 -1.73716e+28 4.53343e+27
8.62899 -2.20772e+28 1.20721e+28
8.66654 -1.58322e+28 1.37476e+28
8.70412 -1.14174e+28 1.0163e+28
8.74172 -7.21577e+27 6.31093e+27
8.77936 -3.96465e+27 3.55141e+27
8.81702 -1.50516e+28 2.84652e+29
8.85471 -6.11777e+29 -7.93005e+29
8.89244 8.36329e+27 -7.08438e+27
8.93019 8.65864e+27 5.97559e+27
8.96797 6.49847e+27 1.94572e+27
9.00578 4.88124e+27 8.87459e+26
9.04362 3.46484e+27 6.4706e+26
9.08149 3.97936e+27 1.00989e+27
9.11939 4.01731e+27 2.89908e+27
9.15732 2.32921e+27 5.53879e+27
9.19528 -1.68532e+26 8.90542e+27
9.23327 -1.40007e+27 1.13323e+28
9.2713 -4.23516e+27 1.25219e+28
9.30935 -7.60272e+27 1.14557e+28
9.34744 -2.27411e+27 7.49836e+27
9.38556 -3.62032e+27 4.67368e+27
9.42371 -7.26961e+27 1.4461e+27
9.46189 -8.99428e+27 1.21142e+27
9.50011 -8.85241e+27 -1.50365e+27
9.53836 -5.13743e+27 -4.11812e+26
9.57664 -2.13259e+28 -2.61033e+27
9.61496 -2.5682e+28 -6.29821e+27
9.65331 -9.67661e+27 6.09158e+27
9.69169 -3.37948e+27 5.37593e+27
9.73011 6.18187e+25 5.23714e+27
9.76856 1.2665e+27 2.94464e+27
9.80704 2.35962e+26 3.71847e+26
9.84557 -4.01661e+26 -5.29288e+26
9.88412 -4.5658e+27 -3.65078e+27
9.92271 -4.33715e+27 -5.14667e+27
9.96134 -6.18997e+27 -4.45596e+27
10 -5.81192e+27 3.28409e+27
10.0387 2.20948e+27 5.95609e+27
10.0774 1.7949e+28 1.47998e+27
10.1162 2.53732e+28 8.33965e+27
10.155 2.08748e+28 7.58684e+27
10.1939 1.53611e+28 2.40726e+27
10.2328 9.95886e+27 -8.75549e+27
10.2717 7.00789e+27 -2.76168e+28
10.3106 1.57244e+28 -4.53469e+28
10.3496 7.47284e+28 -2.79915e+29
10.3887 6.72218e+29 -1.92516e+29
10.4278 -4.92268e+30 1.33808e+31
10.4669 5.99999e+31 -1.02443e+31
10.506 -2.52126e+30 9.20388e+30
10.5452 -2.09212e+28 1.11073e+29
10.5845 -2.02736e+28 -2.11721e+28
10.6238 1.58426e+28 2.17442e+28
10.6631 -1.40232e+28 -5.42271e+27
10.7024 3.41617e+27 -6.54768e+27
10.7418 -6.69397e+27 -2.93758e+27
10.7813 -1.35403e+28 1.49435e+27
10.8208 -1.49851e+28 3.05859e+27
10.8603 -1.59639e+28 6.0282e+27
10.8999 -1.59397e+28 5.42393e+27
10.9395 -1.92595e+28 1.14154e+28
10.9792 -1.04181e+28 6.60325e+27
11.0189 -1.07274e+28 2.75471e+27
11.0586 -1.27761e+28 -6.61862e+26
11.0984 2.37126e+27 1.11442e+28
11.1383 1.58129e+28 -6.19333e+27
11.1781 1.54002e+28 -6.97887e+27
11.2181 -3.92753e+28 2.81819e+28
11.2581 -2.85183e+29 1.72774e+29
11.2981 -1.14452e+29 2.57441e+29
11.3381 3.38563e+28 8.27482e+28
11.3783 -1.96105e+28 6.2712e+28
11.4184 -3.9488e+28 -1.23438e+28
11.4587 4.54648e+28 -2.29456e+28
11.4989 4.63133e+27 -3.58067e+28
11.5392 2.44559e+28 1.5143e+28
11.5796 3.84679e+28 -1.7559e+28
11.62 4.38758e+28 -3.11115e+27
11.6605 -4.65879e+29 9.00068e+29
11.701 -1.8158e+29 1.23919e+30
11.7415 9.11782e+29 -9.7114e+29
11.7822 4.83326e+29 -8.90713e+29
11.8228 -1.18467e+28 2.13257e+28
11.8636 -3.75401e+28 7.27727e+27
11.9043 -3.69581e+28 8.44971e+27
11.9452 -1.73259e+28 -6.29022e+27
11.986 3.92339e+27 1.47604e+29
12.027 9.99374e+28 1.07466e+30
12.068 1.30359e+30 8.96797e+29
12.109 3.87855e+30 9.78603e+29
12.1501 -5.5472e+29 -1.87179e+30
12.1913 -2.64394e+30 -1.34152e+30
12.2325 -8.32682e+28 -1.27247e+29
12.2738 -3.45547e+28 1.70405e+28
12.3151 -1.22977e+29 4.772e+28
12.3565 -2.05873e+29 7.69235e+28
12.3979 -1.28927e+29 3.60877e+29
12.4394 -1.07029e+30 1.34518e+30
12.481 -1.25892e+30 1.60333e+30
12.5226 -4.12901e+30 2.93733e+30
12.5643 -4.71746e+29 4.65865e+29
12.6061 -1.23962e+29 -3.0225e+29
12.6479 -2.84765e+29 -3.45603e+29
12.6898 -2.68641e+29 -2.3398e+29
12.7317 -6.94515e+28 -2.90413e+28
12.7737 -4.15981e+28 -5.42082e+28
12.8158 -2.14491e+28 -6.36315e+28
12.8579 -8.97488e+27 -4.3295e+28
12.9001 2.97055e+27 -4.37861e+28
12.9424 2.28201e+28 -3.05537e+28
12.9847 4.34657e+28 -3.10468e+28
13.0271 1.92739e+28 -1.83955e+28
13.0696 -6.03896e+27 2.99688e+28
13.1121 -5.57064e+27 1.47947e+28
13.1547 9.1911e+27 2.20451e+27
13.1974 4.72821e+28 -1.77852e+28
13.2402 6.04941e+28 -2.86956e+28
13.283 3.73563e+28 -4.49187e+28
13.3259 4.44043e+28 -4.69412e+28
13.3689 6.72818e+28 -5.34134e+28
13.4119 2.2532e+28 -6.70281e+28
13.455 -5.93586e+27 -4.94968e+28
13.4982 -3.88361e+27 -7.63385e+27
13.5415 -6.43114e+28 9.1807e+28
13.5848 -8.9551e+28 1.73887e+29
13.6283 -1.52661e+29 3.76843e+29
13.6718 1.99345e+27 1.69847e+29
13.7153 1.12329e+28 6.2711e+27
13.759 3.75939e+28 2.71992e+28
13.8028 5.61903e+28 2.73841e+28
13.8466 6.32817e+28 3.13074e+28
13.8905 9.39878e+27 -2.18539e+27
13.9345 -5.15144e+28 -2.13841e+28
13.9786 4.53938e+28 5.26171e+28
14.0227 4.37569e+28 1.04916e+28
14.067 3.38469e+29 -1.47018e+29
14.1113 -2.75004e+29 -2.51299e+29
14.1558 -2.30142e+29 -7.138e+29
14.2003 6.14235e+29 -1.73726e+30
14.2449 -1.52711e+30 -1.04708e+30
14.2896 -4.39361e+30 -1.82288e+30
14.3344 8.19694e+30 -2.53074e+30
14.3793 6.22784e+30 -3.36544e+30
14.4243 3.27873e+30 -7.03198e+29
14.4693 1.6004e+30 1.08503e+31
14.5145 -3.50209e+30 -4.31207e+30
14.5598 -1.241e+31 -5.14659e+30
14.6052 -1.94118e+31 -1.26238e+31
14.6506 -1.09541e+31 -1.53672e+31
14.6962 8.25821e+29 1.57427e+30
14.7419 -5.60081e+30 2.92468e+29
14.7877 5.78835e+29 -5.00912e+30
14.8336 1.12153e+31 -3.06007e+31
14.8796 -1.17831e+32 2.79883e+32
14.9257 1.29124e+34 9.34831e+33
14.9719 7.8719e+36 -7.1378e+35
15.0182 8.38522e+38 -8.79182e+38
15.0647 7.3675e+38 -6.90181e+38
15.1112 1.08092e+37 -1.26266e+38
15.1579 -1.08284e+36 -5.28548e+36
15.2047 -9.34743e+33 -2.01756e+34
15.2516 1.58545e+34 9.1379e+33
15.2986 5.01433e+32 2.25414e+32
15.3458 1.12985e+33 4.10976e+32
15.393 -1.88087e+33 -3.77773e+32
15.4404 -2.82601e+32 1.10714e+32
15.488 2.90983e+32 -2.70289e+32
15.5356 1.10311e+32 -4.13673e+31
15.5834 4.97032e+31 2.93845e+31
15.6313 -2.41353e+30 7.46681e+31
15.6794 -5.32366e+31 1.6736e+32
15.7276 4.67672e+31 1.64805e+32
15.7759 3.63183e+31 1.6931e+32
15.8243 -7.47799e+31 5.22778e+31
15.873 -2.13609e+32 -1.32352e+31
15.9217 -1.06459e+32 -5.83367e+30
15.9706 -1.68166e+31 -6.9778e+30
16.0197 5.65081e+30 -5.62993e+29
16.0689 1.92067e+31 -1.63434e+31
16.1182 2.93099e+31 -7.45895e+30
16.1677 2.36841e+31 -1.87809e+31
16.2174 1.61985e+31 -9.22259e+30
16.2672 1.87684e+31 -3.73179e+30
16.3172 1.47796e+31 2.62724e+31
16.3674 -8.42614e+31 2.44222e+32
16.4177 -2.30072e+32 4.10997e+32
16.4682 -3.24201e+32 1.7113e+32
16.5189 -2.06663e+32 9.97096e+31
16.5697 -6.5238e+31 8.51718e+31
16.6208 -1.61574e+31 6.57361e+31
16.672 2.37263e+30 8.70352e+30
16.7234 -5.67571e+31 -8.67212e+31
16.775 2.29095e+32 -5.01463e+32
16.8268 5.1135e+32 -3.23519e+32
16.8787 3.45901e+32 -3.26155e+32
16.9309 -2.16609e+32 1.93886e+32
16.9833 -9.84023e+32 1.62942e+33
17.0359 -8.10619e+32 1.93291e+33
17.0887 -3.74303e+32 1.31944e+33
17.1418 6.49461e+32 3.69974e+32
17.195 4.81954e+33 2.01154e+33
17.2485 7.32795e+33 1.67139e+33
17.3022 6.12413e+33 8.53591e+32
17.3562 1.08048e+33 -9.01602e+32
17.4104 2.14582e+33 -2.16068e+33
17.4648 2.51498e+33 -3.75963e+33
17.5195 1.9205e+33 -3.46372e+33
17.5744 1.05761e+32 -8.01631e+32
17.6296 -7.40368e+32 -4.2671e+32
17.6851 -1.31892e+33 8.84526e+31
17.7408 -9.51574e+32 2.66479e+32
17.7969 7.35264e+30 1.65529e+32
17.8532 2.36748e+32 1.78304e+32
17.9098 3.45945e+32 3.48184e+31
17.9667 -3.05798e+32 7.42438e+32
18.0239 -5.50965e+32 9.50708e+32
18.0815 -1.88392e+32 -4.11083e+33
18.1393 6.44234e+32 -2.40276e+34
18.1975 2.12465e+34 -1.36578e+34
18.256 -2.97303e+35 1.78959e+35
18.3149 -4.70353e+35 1.50605e+35
18.3742 -2.79597e+35 3.09643e+34
18.4338 -1.53793e+36 7.04865e+35
18.4938 5.31559e+35 2.78678e+35
18.5542 5.56182e+34 -3.54594e+34
18.615 -1.24087e+34 -6.22264e+34
18.6762 -1.92752e+36 7.85347e+33
18.7379 -4.0331e+36 -3.94977e+35
18.8 -2.75077e+36 -1.05004e+36
18.8625 -8.4549e+35 -8.29678e+34
18.9255 -1.90373e+35 8.88384e+34
18.9891 -7.9274e+35 -5.36136e+34
19.0531 -8.24627e+35 -1.83197e+35
19.1177 -4.04574e+35 -1.1921e+35
19.1828 -8.76769e+34 -2.32669e+34
19.2484 -1.28734e+34 -1.1395e+34
19.3147 -2.26628e+32 -3.57039e+33
19.3816 3.78801e+33 -5.73654e+33
19.4491 8.94615e+33 -2.00922e+34
19.5173 1.02928e+34 -2.33676e+34
19.5862 1.02853e+32 5.68163e+33
19.6558 1.60101e+34 2.09398e+34
19.7262 1.57799e+34 -4.60917e+33
19.7974 -1.99942e+33 4.28831e+33
19.8694 -1.68348e+33 4.05385e+34
19.9423 4.86739e+35 -3.63303e+35
20.0162 1.38209e+36 -2.37631e+36
20.091 1.01123e+36 -1.4999e+36
20.1669 1.75655e+35 -4.0673e+34
20.244 1.31334e+36 -4.41144e+35
20.3222 3.48378e+36 -1.11141e+36
20.4016 1.70564e+36 -2.73653e+34
20.4825 4.52176e+35 5.7405e+35
20.5648 6.71221e+36 -2.84835e+36
20.6487 6.98977e+36 -1.57791e+36
20.7344 7.3732e+35 3.56625e+35
20.8219 -5.33591e+35 4.10803e+36
20.9115 -1.58794e+36 4.70519e+36
21.0034 3.92422e+35 2.20427e+36
21.0979 1.79439e+35 4.37512e+35
21.1952 5.53248e+35 4.20967e+35
21.2959 -2.00712e+35 3.15563e+34
21.4004 1.23704e+36 -8.67879e+35
21.5093 1.25991e+37 -2.37497e+37
21.6237 7.69294e+38 2.89117e+38
21.7448 -2.46091e+38 8.82134e+38
21.8747 -1.46613e+37 1.09196e+37
22.0165 -2.78365e+36 -3.62968e+36
22.1768 -1.78087e+35 -2.09088e+35
22.3723 -3.2591e+35 1.8708e+35


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.125Nc1QuantumOneLoop/DeltaGammaFX_0_FRG.txt <==
9.995 -0.00465421 -0.00464407
9.99 -0.0343231 -0.0342398
9.985 -0.057623 -0.057482
9.98 -0.071673 -0.071497
9.975 -0.0766808 -0.0764922
9.97 -0.0747954 -0.0746114
9.965 -0.0686371 -0.0684683
9.96 -0.060386 -0.0602375
9.955 -0.0515063 -0.0513798
9.95 -0.0428294 -0.0427242
9.945 -0.0347422 -0.0346569
9.94 -0.0273597 -0.0272926
9.935 -0.0206476 -0.020597
9.93 -0.0144958 -0.0144603
9.925 -0.00876124 -0.00873983
9.92 -0.00328779 -0.00327983
9.915 0.00208411 0.00207886
9.91 0.00751457 0.00749594
9.905 0.0131633 0.0131307
9.9 0.0191876 0.0191402
9.895 0.025736 0.0256723
9.89 0.0329325 0.0328509
9.885 0.0408444 0.040743
9.88 0.0494234 0.0493006
9.875 0.0584073 0.0582621
9.87 0.0671742 0.0670072
9.865 0.0745627 0.0743777
9.86 0.0787316 0.0785374
9.855 0.0772325 0.0770444
9.85 0.067561 0.0674006
9.845 0.0483398 0.0482311
9.84 0.0207523 0.0207143
9.835 -0.0108854 -0.0108459
9.83 -0.040439 -0.0403305
9.825 -0.0626451 -0.0624873
9.82 -0.0751812 -0.0749971
9.815 -0.0787593 -0.0785693
9.81 -0.0757813 -0.0755996
9.805 -0.0688984 -0.0687335
9.8 -0.0602128 -0.0600686
9.795 -0.05109 -0.0509674
9.79 -0.0422798 -0.0421783
9.785 -0.0341137 -0.0340315
9.78 -0.0266721 -0.0266077
9.775 -0.0198999 -0.0198518
9.77 -0.0136753 -0.0136422
9.765 -0.00784736 -0.00782832
9.76 -0.00225474 -0.00224921
9.755 0.00326674 0.00325894
9.75 0.00888152 0.0088602
9.745 0.0147534 0.0147179
9.74 0.0210426 0.0209922
9.735 0.0278981 0.0278314
9.73 0.0354383 0.0353536
9.725 0.0437132 0.0436091
9.72 0.0526371 0.0525121
9.715 0.0618776 0.0617309
9.71 0.0706967 0.0705291
9.705 0.0777665 0.0775813
9.7 0.0810525 0.0808571
9.695 0.0779667 0.077774
9.69 0.0660642 0.0658929
9.685 0.0443641 0.0442373
9.68 0.0147467 0.0146868
9.675 -0.0178031 -0.0177828
9.67 -0.0469416 -0.0468435
9.665 -0.0677727 -0.0676148
9.66 -0.0786095 -0.0784177
9.655 -0.0806713 -0.0804699
9.65 -0.0765786 -0.0763855
9.645 -0.0689795 -0.0688051
9.64 -0.0598776 -0.0597262
9.635 -0.0505295 -0.0504021
9.63 -0.0416004 -0.0414957
9.625 -0.0333649 -0.0332812
9.62 -0.0258693 -0.0258046
9.615 -0.0190382 -0.0189907
9.61 -0.0127379 -0.0127061
9.605 -0.00681003 -0.00679304
9.6 -0.00108777 -0.00108503
9.595 0.00459776 0.00458634
9.59 0.0104155 0.0103895
9.585 0.0165332 0.0164919
9.58 0.0231138 0.0230561
9.575 0.0303055 0.0302296
9.57 0.0382181 0.0381222
9.565 0.0468792 0.0467611
9.56 0.0561556 0.0560138
9.555 0.0656292 0.0654632
9.55 0.0744246 0.0742365
9.545 0.0810244 0.0808209
9.54 0.0831891 0.0829831
9.535 0.0782133 0.0780257
9.53 0.063788 0.0636447
9.525 0.0394474 0.0393728
9.52 0.00786007 0.00786786
9.515 -0.0253393 -0.0252522
9.51 -0.0537244 -0.0535756
9.505 -0.0729036 -0.0727173
9.5 -0.0818839 -0.0816833
9.495 -0.0823736 -0.0821761
9.49 -0.0771675 -0.0769842
9.485 -0.0688749 -0.0687118
9.48 -0.0593818 -0.0592411
9.475 -0.0498291 -0.0497107
9.47 -0.0407952 -0.0406981
9.465 -0.032499 -0.0324215
9.46 -0.0249529 -0.0248932
9.455 -0.0180618 -0.0180186
9.45 -0.0116807 -0.0116527
9.445 -0.00564391 -0.00563039
9.44 0.000221017 0.000220443
9.435 0.00608778 0.0060731
9.43 0.0121299 0.0121007
9.425 0.0185192 0.0184747
9.42 0.0254208 0.0253599
9.415 0.0329801 0.0329013
9.41 0.0412952 0.0411967
9.405 0.0503639 0.0502442
9.4 0.0599939 0.0598516
9.395 0.0696628 0.0694977
9.39 0.0783334 0.0781474
9.385 0.084275 0.0840732
9.38 0.0850365 0.084829
9.375 0.0778338 0.0776365
9.37 0.0605932 0.0604283
9.365 0.0334969 0.0333894
9.36 7.91797e-05 4.98476e-05
9.355 -0.033433 -0.0333764
9.35 -0.0606908 -0.0605584
9.345 -0.0779457 -0.0777612
9.34 -0.0849374 -0.0847286
9.335 -0.083826 -0.0836161
9.33 -0.0775274 -0.0773317
9.325 -0.0685758 -0.0684025
9.32 -0.0587231 -0.0585748
9.315 -0.0489889 -0.0488654
9.31 -0.0398653 -0.0397651
9.305 -0.0315162 -0.0314372
9.3 -0.0239216 -0.0238618
9.295 -0.016968 -0.0169256
9.29 -0.0104991 -0.0104729
9.285 -0.0043421 -0.00433131
9.28 0.00168089 0.00167666
9.275 0.00774864 0.00772926
9.27 0.0140394 0.0140043
9.265 0.0207288 0.0206768
9.26 0.0279831 0.0279128
9.255 0.035943 0.0358525
9.25 0.0446899 0.044577
9.245 0.0541833 0.054046
9.24 0.0641572 0.0639941
9.235 0.0739633 0.0737753
9.23 0.0823762 0.0821677
9.225 0.0874299 0.0872113
9.22 0.0864669 0.0862566
9.215 0.0766829 0.0765068
9.21 0.0563636 0.0562498
9.205 0.0264755 0.0264449
9.2 -0.00853632 -0.00847907
9.195 -0.0419595 -0.0418276
9.19 -0.0677074 -0.067525
9.185 -0.0827978 -0.0825904
9.18 -0.0877113 -0.0875
9.175 -0.0850032 -0.0848023
9.17 -0.077653 -0.0774709
9.165 -0.0680868 -0.0679272
9.16 -0.057909 -0.057773
9.155 -0.0480163 -0.0479032
9.15 -0.0388161 -0.0387243
9.145 -0.0304197 -0.0303475
9.14 -0.0227762 -0.022722
9.135 -0.0157546 -0.015717
9.13 -0.00918819 -0.00916624
9.125 -0.00289702 -0.00289009
9.12 0.00330244 0.00329457
9.115 0.00959413 0.00957125
9.11 0.0161611 0.0161226
9.105 0.0231823 0.0231273
9.1 0.0308243 0.0307513
9.095 0.0392198 0.0391273
9.09 0.0484275 0.0483137
9.085 0.0583578 0.0582214
9.08 0.0686533 0.0684932
9.075 0.0785147 0.0783317
9.07 0.0864995 0.0862965
9.065 0.0903876 0.0901715
9.06 0.0873325 0.0871156
9.055 0.0745947 0.0743957
9.05 0.050966 0.0508099
9.045 0.0183339 0.0182473
9.04 -0.0179389 -0.0179366
9.035 -0.0508107 -0.0507176
9.03 -0.0746595 -0.0744931
9.025 -0.0873732 -0.0871624
9.02 -0.0901536 -0.0899278
9.015 -0.0858797 -0.085661
9.01 -0.0775348 -0.0773361
9.005 -0.0674059 -0.0672331
9 -0.0569408 -0.0567952
8.995 -0.0469134 -0.0467938
8.99 -0.0376489 -0.0375534
8.985 -0.0292091 -0.0291352
8.98 -0.0215144 -0.0214601
8.975 -0.0144173 -0.014381
8.97 -0.00774119 -0.00772165
8.965 -0.00129918 -0.0012958
8.96 0.00509799 0.00508533
8.955 0.0116396 0.0116105
8.95 0.0185133 0.018467
8.945 0.0259013 0.0258362
8.94 0.0339678 0.0338822
8.935 0.0428342 0.0427258
8.93 0.0525286 0.0523952
8.925 0.062899 0.0627387
8.92 0.0734754 0.0732877
8.915 0.0832794 0.0830668
8.91 0.0906221 0.0903925
8.905 0.0930181 0.0927869
8.9 0.0874702 0.0872614
8.895 0.0714163 0.0712598
8.89 0.0443206 0.0442438
8.885 0.00910632 0.00912326
8.88 -0.0279961 -0.0278908
8.875 -0.0598203 -0.0596479
8.87 -0.0814097 -0.0811982
8.865 -0.091589 -0.0913636
8.86 -0.092229 -0.0920084
8.855 -0.0864494 -0.0862454
8.85 -0.0771801 -0.0769988
8.845 -0.0665447 -0.0663883
8.84 -0.0558297 -0.0556982
8.835 -0.0456887 -0.0455807
8.83 -0.0363694 -0.0362832
8.825 -0.027887 -0.0278208
8.82 -0.0201356 -0.0200877
8.815 -0.0129523 -0.0129215
8.81 -0.00615108 -0.00613652
8.805 0.000461732 0.000460435
8.8 0.0070813 0.00706412
8.795 0.0139024 0.0138688
8.79 0.0211173 0.0210665
8.785 0.0289101 0.0288407
8.78 0.0374409 0.0373512
8.775 0.046814 0.0467022
8.77 0.0570174 0.0568817
8.765 0.0678201 0.0676591
8.76 0.0786146 0.0784281
8.755 0.0882116 0.088002
8.75 0.0946475 0.0944209
8.745 0.0951705 0.0949385
8.74 0.0866943 0.0864756
8.735 0.0669791 0.0667985
8.73 0.0363403 0.0362255
8.725 -0.00117737 -0.00120421
8.72 -0.0385874 -0.0385191
8.715 -0.0688432 -0.0686919
8.71 -0.0878434 -0.0876357
8.705 -0.0953777 -0.0951443
8.7 -0.0939074 -0.0936737
8.695 -0.0867038 -0.0864865
8.69 -0.0765903 -0.0763978
8.685 -0.0655077 -0.0653432
8.68 -0.05458 -0.0544432
8.675 -0.0443452 -0.0442342
8.67 -0.0349783 -0.0348909
8.665 -0.0264519 -0.0263859
8.66 -0.0186356 -0.0185892
8.655 -0.0113528 -0.0113245
8.65 -0.00440826 -0.00439721
8.645 0.0023984 0.00239256
8.64 0.00926838 0.00924551
8.635 0.016402 0.0163614
8.63 0.0239958 0.0239364
8.625 0.0322344 0.0321544
8.62 0.0412704 0.0411677
8.615 0.0511843 0.0510568
8.61 0.0619119 0.0617573
8.605 0.073123 0.0729402
8.6 0.0840439 0.0838337
8.595 0.0932405 0.093008
8.59 0.0984504 0.0982067
8.585 0.0966713 0.0964359
8.58 0.0848209 0.0846211
8.575 0.0611555 0.0610217
8.57 0.0270178 0.0269737
8.565 -0.0123949 -0.0123413
8.56 -0.0495217 -0.0493819
8.555 -0.0777036 -0.0775026
8.55 -0.0938477 -0.0936145
8.545 -0.0986904 -0.0984504
8.54 -0.0951813 -0.0949522
8.535 -0.0866546 -0.0864469
8.53 -0.0757823 -0.0756008
8.525 -0.0643109 -0.0641568
8.52 -0.0532042 -0.0530765
8.515 -0.0428913 -0.0427881
8.51 -0.0334801 -0.0333994
8.505 -0.0249043 -0.0248442
8.5 -0.0170117 -0.0169706
8.495 -0.00961236 -0.00958914
8.49 -0.00250274 -0.0024967
8.485 0.00452449 0.00451354
8.48 0.0116767 0.0116485
8.475 0.0191599 0.0191136
8.47 0.0271741 0.0271086
8.465 0.0359026 0.0358161
8.46 0.0454859 0.0453766
8.455 0.0559724 0.0558381
8.45 0.06723 0.067069
8.445 0.0788055 0.0786171
8.44 0.0897261 0.0895115
8.435 0.0982778 0.0980419
8.43 0.101882 0.101635
8.425 0.0973241 0.0970835
8.42 0.0816528 0.0814431
8.415 0.0538215 0.0536718
8.41 0.0163593 0.0162963
8.405 -0.0244174 -0.0243799
8.4 -0.0606199 -0.0604876
8.395 -0.0862501 -0.0860468
8.39 -0.0993334 -0.0990911
8.385 -0.101492 -0.10124
8.38 -0.0960464 -0.0958063
8.375 -0.08631 -0.0860937
8.37 -0.0747672 -0.0745799
8.365 -0.0629635 -0.062806
8.36 -0.0517086 -0.0515795
8.355 -0.04133 -0.041227
8.35 -0.0318746 -0.0317953
8.345 -0.0232411 -0.0231834
8.34 -0.0152574 -0.0152195
8.335 -0.00772161 -0.00770243
8.33 -0.000421764 -0.000420682
8.325 0.00685634 0.00683938
8.32 0.0143265 0.014291
8.315 0.0221999 0.0221449
8.31 0.0306794 0.0306032
8.305 0.0399441 0.0398446
8.3 0.0501165 0.0499915
8.295 0.0612017 0.0610488
8.29 0.0729814 0.0727987
8.285 0.084851 0.0846382
8.28 0.0956021 0.0953625
8.275 0.103207 0.102949
8.27 0.104768 0.104509
8.265 0.0969232 0.096689
8.26 0.0770184 0.0768406
8.255 0.0449186 0.0448267
8.25 0.00445864 0.00446946
8.245 -0.0370431 -0.036933
8.24 -0.0716688 -0.0714806
8.235 -0.0943341 -0.0940983
8.23 -0.104233 -0.103979
8.225 -0.103771 -0.103522
8.22 -0.0965196 -0.0962885
8.215 -0.0856944 -0.0854895
8.21 -0.0735671 -0.0733911
8.205 -0.0614827 -0.0613354
8.2 -0.0501048 -0.0499846
8.195 -0.039668 -0.0395726
8.19 -0.030164 -0.0300914
8.185 -0.0214604 -0.0214087
8.18 -0.013367 -0.0133349
8.175 -0.0056709 -0.00565734
8.17 0.00184819 0.00184355
8.165 0.00941151 0.00938855
8.16 0.0172393 0.0171974
8.155 0.0255479 0.0254858
8.15 0.034541 0.0344572
8.145 0.0443899 0.0442824
8.14 0.0551918 0.0550583
8.135 0.0668944 0.0667329
8.13 0.0791706 0.0789797
8.125 0.0912314 0.0910117
8.12 0.101594 0.101349
8.115 0.107887 0.107627
8.11 0.106908 0.106649
8.105 0.0952515 0.0950174
8.1 0.0707584 0.0705799
8.095 0.0344224 0.0343291
8.09 -0.00855654 -0.00854619
8.085 -0.0500592 -0.0499458
8.08 -0.0824713 -0.0822751
8.075 -0.101834 -0.101587
8.07 -0.108501 -0.108235
8.065 -0.10553 -0.10527
8.06 -0.0966199 -0.0963812
8.055 -0.0848291 -0.0846194
8.05 -0.0721996 -0.0720212
8.045 -0.0598805 -0.0597326
8.04 -0.0483998 -0.0482803
8.035 -0.0379076 -0.0378141
8.03 -0.0283468 -0.0282769
8.025 -0.019557 -0.0195087
8.02 -0.0113319 -0.0113038
8.015 -0.00344789 -0.00343918
8.01 0.00432329 0.00431295
8.005 0.0122102 0.0121805
8 0.0204395 0.0203897
7.995 0.0292318 0.0291605
7.99 0.0387897 0.0386952
7.985 0.0492717 0.0491516
7.98 0.0607396 0.0605916
7.975 0.0730669 0.0728889
7.97 0.0857904 0.0855814
7.965 0.0978998 0.0976611
7.96 0.107598 0.107335
7.955 0.11215 0.111875
7.95 0.108087 0.10782
7.945 0.0921022 0.0918717
7.94 0.0627625 0.062601
7.935 0.0223846 0.0223206
7.93 -0.0224891 -0.0224425
7.925 -0.0632208 -0.0630717
7.92 -0.0928383 -0.0926133
7.915 -0.108658 -0.108392
7.91 -0.112122 -0.111845
7.905 -0.106791 -0.106527
7.9 -0.096381 -0.0961426
7.895 -0.0837449 -0.0835379
7.89 -0.0706878 -0.0705132
7.885 -0.0581726 -0.058029
7.88 -0.0466026 -0.0464877
7.875 -0.0360526 -0.0359638
7.87 -0.026422 -0.026357
7.865 -0.0175258 -0.0174827
7.86 -0.00914276 -0.0091204
7.855 -0.00103936 -0.001037
7.85 0.0070209 0.00700334
7.845 0.015274 0.015236
7.84 0.0239528 0.0238933
7.835 0.0332812 0.0331984
7.83 0.0434577 0.0433494
7.825 0.054621 0.0544847
7.82 0.0667855 0.0666186
7.815 0.0797294 0.0795298
7.81 0.092822 0.0925894
7.805 0.104791 0.104528
7.8 0.113485 0.113203
7.795 0.115803 0.115518
7.79 0.108079 0.10782
7.785 0.0872887 0.0870898
7.78 0.0529724 0.0528666
7.775 0.00891991 0.00892635
7.77 -0.0371018 -0.0369856
7.765 -0.076283 -0.0760798
7.76 -0.102608 -0.10235
7.755 -0.114744 -0.114464
7.75 -0.1151 -0.114824
7.745 -0.107587 -0.10733
7.74 -0.0958394 -0.0956114
7.735 -0.0824714 -0.082275
7.73 -0.0690527 -0.068888
7.725 -0.0563719 -0.0562371
7.72 -0.0447198 -0.0446126
7.715 -0.0341042 -0.0340223
7.71 -0.0243865 -0.0243278
7.705 -0.0153594 -0.0153224
7.7 -0.00678838 -0.00677199
7.695 0.00156999 0.00156627
7.69 0.00996051 0.00993661
7.685 0.0186266 0.0185819
7.68 0.0278072 0.0277406
7.675 0.0377275 0.0376373
7.67 0.0485775 0.0484617
7.665 0.0604682 0.0603244
7.66 0.0733508 0.0731768
7.655 0.0868832 0.0866777
7.65 0.100231 0.0999937
7.645 0.111815 0.11155
7.64 0.119102 0.118817
7.635 0.118631 0.118342
7.63 0.106659 0.106388
7.625 0.0806583 0.0804372
7.62 0.0413929 0.0412563
7.615 -0.00579506 -0.00581991
7.61 -0.0521302 -0.0520353
7.605 -0.089017 -0.0888188
7.6 -0.111657 -0.11139
7.595 -0.120066 -0.119769
7.59 -0.117466 -0.117171
7.585 -0.107964 -0.107691
7.58 -0.0950372 -0.0947966
7.575 -0.0810404 -0.0808355
7.57 -0.0673157 -0.0671459
7.565 -0.0544912 -0.0543541
7.56 -0.0427574 -0.0426501
7.555 -0.0320631 -0.0319828
7.55 -0.0222361 -0.0221805
7.545 -0.0130496 -0.0130169
7.54 -0.00425631 -0.00424561
7.535 0.00439682 0.00438594
7.53 0.0131631 0.0131303
7.525 0.0222934 0.0222379
7.52 0.0320319 0.0319518
7.515 0.0426026 0.0424959
7.51 0.0541817 0.0540457
7.505 0.0668413 0.066673
7.5 0.0804508 0.0802476
7.495 0.0945182 0.094279
7.49 0.107964 0.107691
7.485 0.118863 0.118563
7.48 0.12427 0.123961
7.475 0.120416 0.120124
7.47 0.103624 0.103385
7.465 0.0721218 0.0719747
7.46 0.0281146 0.0280856
7.455 -0.0215142 -0.021421
7.45 -0.0672882 -0.0670923
7.445 -0.101215 -0.100951
7.44 -0.119899 -0.119602
7.435 -0.124632 -0.124331
7.43 -0.119268 -0.118984
7.425 -0.107978 -0.107722
7.42 -0.0940206 -0.093798
7.415 -0.079485 -0.0792966
7.41 -0.0654982 -0.0653426
7.405 -0.0525429 -0.0524178
7.4 -0.0407208 -0.0406236
7.395 -0.0299291 -0.0298575
7.39 -0.019966 -0.0199182
7.385 -0.010587 -0.0105617
7.38 -0.00153297 -0.00152939
7.375 0.007459 0.00744099
7.37 0.0166508 0.0166108
7.365 0.0263009 0.0262377
7.36 0.0366569 0.036569
7.355 0.0479388 0.0478241
7.35 0.0603013 0.0601576
7.345 0.0737645 0.0735891
7.34 0.0880931 0.0878842
7.335 0.102611 0.102368
7.33 0.115951 0.115676
7.325 0.125798 0.125498
7.32 0.128793 0.128481
7.315 0.12093 0.120627
7.31 0.0987962 0.0985338
7.305 0.0616416 0.0614561
7.3 0.0132829 0.013208
7.295 -0.0379685 -0.0379152
7.29 -0.0823124 -0.0821387
7.285 -0.11272 -0.112457
7.28 -0.127297 -0.126987
7.275 -0.128478 -0.128157
7.27 -0.120569 -0.120265
7.265 -0.107686 -0.107414
7.26 -0.0928336 -0.0925992
7.255 -0.0778352 -0.077639
7.25 -0.0636187 -0.0634588
7.245 -0.0505369 -0.0504102
7.24 -0.0386133 -0.0385167
7.235 -0.0277002 -0.027631
7.23 -0.0175696 -0.0175257
7.225 -0.00796101 -0.00794116
7.22 0.00139658 0.00139308
7.215 0.0107757 0.0107488
7.21 0.0204472 0.0203961
7.205 0.0306763 0.0305995
7.2 0.0417127 0.0416081
7.195 0.0537674 0.0536322
7.19 0.0669648 0.0667959
7.185 0.0812561 0.0810505
7.18 0.096275 0.0960308
7.175 0.111123 0.110841
7.17 0.124101 0.123787
7.165 0.132468 0.132136
7.16 0.132469 0.132144
7.155 0.119974 0.119694
7.15 0.0920669 0.0918725
7.145 0.0492797 0.0492052
7.14 -0.00286364 -0.00280527
7.135 -0.0548433 -0.0546656
7.13 -0.0969498 -0.0966857
7.125 -0.123414 -0.123103
7.12 -0.133853 -0.133529
7.115 -0.131667 -0.131355
7.11 -0.121445 -0.121159
7.105 -0.107156 -0.106904
7.1 -0.0915252 -0.0913099
7.095 -0.0761238 -0.0759443
7.09 -0.0616978 -0.0615518
7.085 -0.0484845 -0.0483693
7.08 -0.0364392 -0.0363524
7.075 -0.025375 -0.0253144
7.07 -0.0150408 -0.0150048
7.065 -0.00516083 -0.00514837
7.06 0.00454734 0.00453667
7.055 0.0143663 0.0143323
7.05 0.0245758 0.0245176
7.045 0.0354469 0.0353632
7.04 0.0472289 0.0471177
7.035 0.0601179 0.0599769
7.03 0.0741966 0.0740233
7.025 0.0893276 0.0891199
7.02 0.104983 0.10474
7.015 0.12 0.119722
7.01 0.132302 0.131993
7.005 0.138703 0.138373
7 0.13509 0.134755
6.995 0.117368 0.117055
6.99 0.0833713 0.0831171
6.985 0.0351493 0.0349949
6.98 -0.0200642 -0.020085
6.975 -0.0718506 -0.0717283
6.97 -0.111008 -0.110764
6.965 -0.133241 -0.132919
6.96 -0.139607 -0.139255
6.955 -0.134281 -0.133935
6.95 -0.121975 -0.121659
6.945 -0.106448 -0.106172
6.94 -0.0901382 -0.0899052
6.935 -0.0743786 -0.0741872
6.93 -0.0597516 -0.0595986
6.925 -0.0463936 -0.0462753
6.92 -0.0342004 -0.0341135
6.915 -0.0229505 -0.0228924
6.91 -0.012372 -0.0123408
6.905 -0.00217484 -0.00216955
6.9 0.0079351 0.0079147
6.895 0.0182506 0.0182039
6.89 0.02906 0.0289855
6.885 0.0406393 0.0405347
6.88 0.0532335 0.0530959
6.875 0.0670165 0.0668423
6.87 0.0820152 0.0818007
6.865 0.097981 0.0977233
6.86 0.11419 0.113888
6.855 0.129171 0.128831
6.85 0.140431 0.140065
6.845 0.144331 0.143967
6.84 0.136478 0.136156
6.835 0.113001 0.112769
6.83 0.0727513 0.0726527
6.825 0.0194726 0.0195247
6.82 -0.0379916 -0.0378048
6.815 -0.0886993 -0.0884177
6.81 -0.124334 -0.124002
6.805 -0.142193 -0.141848
6.8 -0.144638 -0.144304
6.795 -0.136421 -0.136114
6.79 -0.122251 -0.121978
6.785 -0.105632 -0.105395
6.78 -0.0887211 -0.0885211
6.775 -0.0726313 -0.0724664
6.77 -0.0578001 -0.0576679
6.765 -0.0442753 -0.0441734
6.76 -0.0319011 -0.0318273
6.755 -0.0204256 -0.0203782
6.75 -0.00955753 -0.0095352
6.745 0.00100717 0.001005
6.74 0.0115742 0.0115476
6.735 0.0224468 0.0223952
6.73 0.0339216 0.0338439
6.725 0.0462775 0.0461721
6.72 0.0597509 0.0596159
6.715 0.074484 0.0743173
6.71 0.090432 0.0902315
6.705 0.107208 0.106973
6.7 0.123855 0.123584
6.695 0.138552 0.138248
6.69 0.148354 0.14802
6.685 0.149185 0.148831
6.68 0.13648 0.136122
6.675 0.10681 0.106478
6.67 0.0603017 0.0600402
6.665 0.00249811 0.0023601
6.66 -0.056344 -0.05632
6.655 -0.105166 -0.104979
6.65 -0.136851 -0.136538
6.645 -0.150314 -0.149933
6.64 -0.149046 -0.14865
6.635 -0.138192 -0.137818
6.63 -0.122359 -0.122026
6.625 -0.104771 -0.104487
6.62 -0.0873157 -0.0870809
6.615 -0.0709089 -0.0707197
6.61 -0.0558595 -0.0557116
6.605 -0.0421383 -0.0420274
6.6 -0.0295444 -0.029467
6.595 -0.0177984 -0.0177519
6.59 -0.00659116 -0.00657396
6.585 0.00439517 0.00438373
6.58 0.0154783 0.0154379
6.575 0.026972 0.0269013
6.57 0.0391804 0.0390771
6.565 0.0523828 0.0522438
6.56 0.0668012 0.0666224
6.555 0.0825354 0.0823123
6.55 0.0994497 0.0991783
6.545 0.116991 0.116669
6.54 0.133929 0.13356
6.535 0.148052 0.147647
6.53 0.155944 0.155529
6.525 0.15313 0.15275
6.52 0.135012 0.134723
6.515 0.0988407 0.0986978
6.51 0.0462348 0.0462667
6.505 -0.0154446 -0.0152517
6.5 -0.0748041 -0.0744981
6.495 -0.121067 -0.120705
6.49 -0.14854 -0.148165
6.485 -0.157697 -0.157336
6.48 -0.152964 -0.152631
6.475 -0.139719 -0.13942
6.47 -0.122396 -0.122135
6.465 -0.103934 -0.103711
6.46 -0.0859709 -0.0857841
6.455 -0.0692443 -0.0690922
6.45 -0.0539515 -0.0538318
6.445 -0.039996 -0.0399067
6.44 -0.0271371 -0.0270762
6.435 -0.0150709 -0.015037
6.43 -0.00347055 -0.00346294
6.425 0.00799547 0.00797707
6.42 0.0196572 0.0196125
6.415 0.0318389 0.031767
6.41 0.044851 0.0447505
6.405 0.0589702 0.0588395
6.4 0.074397 0.074234
6.395 0.0911761 0.090979
6.39 0.10906 0.108827
6.385 0.127299 0.12703
6.38 0.14435 0.144045
6.375 0.157575 0.157237
6.37 0.163081 0.162715
6.365 0.156061 0.155675
6.36 0.132045 0.131661
6.355 0.089198 0.088856
6.35 0.0307994 0.0305581
6.345 -0.0340416 -0.0341224
6.34 -0.093121 -0.0930118
6.335 -0.136302 -0.136023
6.33 -0.159444 -0.159053
6.325 -0.164464 -0.164027
6.32 -0.15653 -0.156099
6.315 -0.14112 -0.140727
6.31 -0.122451 -0.122111
6.305 -0.103185 -0.102901
6.3 -0.0847304 -0.0844989
6.295 -0.0676674 -0.0674842
6.29 -0.052096 -0.051956
6.285 -0.0378613 -0.0377602
6.28 -0.024687 -0.0246212
6.275 -0.012246 -0.0122133
6.27 -0.000194965 -0.000193977
6.265 0.0118121 0.0117814
6.26 0.0241177 0.0240545
6.255 0.0370564 0.0369585
6.25 0.0509435 0.0508079
6.245 0.0660489 0.0658715
6.24 0.0825437 0.0823197
6.235 0.100403 0.100128
6.23 0.119247 0.118916
6.225 0.138094 0.137708
6.22 0.155056 0.154624
6.215 0.167041 0.166583
6.21 0.169691 0.169248
6.205 0.157951 0.15758
6.2 0.127663 0.127429
6.195 0.0781121 0.0780623
6.19 0.014338 0.0144777
6.185 -0.0529503 -0.0526607
6.18 -0.111078 -0.110701
6.175 -0.150834 -0.150426
6.17 -0.169668 -0.169266
6.165 -0.170781 -0.170406
6.16 -0.159909 -0.159568
6.155 -0.142531 -0.14223
6.15 -0.122629 -0.122369
6.145 -0.1026 -0.10238
6.14 -0.0836484 -0.0834669
6.135 -0.0662173 -0.0660721
6.13 -0.0503216 -0.0502103
6.125 -0.0357549 -0.0356753
6.12 -0.0222086 -0.0221591
6.115 -0.00933399 -0.00931347
6.11 0.0032293 0.00322142
6.105 0.0158417 0.0158053
6.1 0.0288587 0.0287932
6.095 0.0426247 0.0425287
6.09 0.0574577 0.0573296
6.085 0.0736164 0.0734541
6.08 0.0912336 0.091035
6.075 0.1102 0.109964
6.07 0.129978 0.129703
6.065 0.149328 0.149014
6.06 0.165984 0.165632
6.055 0.176382 0.175998
6.05 0.175732 0.175323
6.045 0.158836 0.158418
6.04 0.122021 0.121627
6.035 0.0658664 0.0655515
6.03 -0.00280255 -0.00297186
6.025 -0.0718792 -0.0718524
6.02 -0.128539 -0.128312
6.015 -0.164696 -0.164315
6.01 -0.179353 -0.17889
6.005 -0.176826 -0.176346
6 -0.163263 -0.162811
5.995 -0.144082 -0.143682
5.99 -0.123026 -0.122686
5.985 -0.10225 -0.10197
5.98 -0.0827773 -0.0825526
5.975 -0.0649333 -0.0647585
5.97 -0.0486582 -0.0485281
5.965 -0.0336998 -0.03361
5.96 -0.0197199 -0.0196673
5.955 -0.0063487 -0.00633145
5.95 0.00679131 0.00677398
5.945 0.0200756 0.0200233
5.94 0.0338728 0.0337838
5.935 0.0485364 0.0484078
5.93 0.0643851 0.0642131
5.925 0.081661 0.0814407
5.92 0.100449 0.100175
5.915 0.120541 0.120209
5.91 0.14122 0.140827
5.905 0.160959 0.16051
5.9 0.177091 0.176601
5.895 0.185582 0.185083
5.89 0.181251 0.180795
5.885 0.15887 0.158525
5.88 0.115409 0.11524
5.875 0.0528566 0.0528943
5.87 -0.0202234 -0.0199957
5.865 -0.0905553 -0.0901944
5.86 -0.145431 -0.145003
5.855 -0.177992 -0.17755
5.85 -0.188701 -0.188275
5.845 -0.182817 -0.182423
5.84 -0.166785 -0.166432
5.835 -0.145927 -0.145619
5.83 -0.123759 -0.123495
5.825 -0.102223 -0.102003
5.82 -0.0821861 -0.0820068
5.815 -0.0638696 -0.0637289
5.81 -0.0471493 -0.0470446
5.805 -0.0317316 -0.0316609
5.8 -0.0172508 -0.0172124
5.795 -0.00331598 -0.00330891
5.79 0.010468 0.010444
5.785 0.0244922 0.0244368
5.78 0.0391385 0.0390506
5.775 0.0547688 0.0546469
5.77 0.0716999 0.071542
5.765 0.0901519 0.0899559
5.76 0.110153 0.109917
5.755 0.131382 0.131104
5.75 0.15292 0.152601
5.745 0.172937 0.172577
5.74 0.188348 0.18795
5.735 0.19466 0.194228
5.73 0.186358 0.185904
5.725 0.158291 0.15784
5.72 0.108196 0.107792
5.715 0.0395175 0.0392309
5.71 -0.0375419 -0.0376392
5.705 -0.108763 -0.108633
5.7 -0.161743 -0.161407
5.695 -0.190871 -0.190395
5.69 -0.19793 -0.197397
5.685 -0.188972 -0.188445
5.68 -0.170662 -0.170182
5.675 -0.148216 -0.1478
5.67 -0.124946 -0.124598
5.665 -0.102613 -0.10233
5.66 -0.0819482 -0.0817245
5.655 -0.063086 -0.0629153
5.65 -0.0458447 -0.0457215
5.645 -0.0298934 -0.0298133
5.64 -0.0148392 -0.0147995
5.635 -0.000270199 -0.000269268
5.63 0.0142269 0.0141892
5.625 0.0290596 0.0289822
5.62 0.0446231 0.0445034
5.615 0.0612868 0.0611209
5.61 0.0793631 0.0791461
5.605 0.0990454 0.0987713
5.6 0.120297 0.11996
5.595 0.14267 0.142265
5.59 0.165033 0.164561
5.585 0.185235 0.184705
5.58 0.199774 0.199212
5.575 0.20372 0.203175
5.57 0.191286 0.190827
5.565 0.157485 0.157193
5.56 0.100888 0.10082
5.555 0.0263756 0.0265409
5.55 -0.0543528 -0.0540043
5.545 -0.126322 -0.12587
5.54 -0.177531 -0.177046
5.535 -0.203543 -0.203069
5.53 -0.207311 -0.20687
5.525 -0.195557 -0.195158
5.52 -0.175123 -0.174769
5.515 -0.151135 -0.150827
5.51 -0.126737 -0.126475
5.505 -0.103539 -0.103322
5.5 -0.0821622 -0.0819876
5.495 -0.0626651 -0.0625303
5.49 -0.0448156 -0.0447183
5.485 -0.0282474 -0.0281857
5.48 -0.0125417 -0.0125142
5.475 0.00273538 0.00272933
5.47 0.0180162 0.0179768
5.465 0.0337253 0.033652
5.46 0.0502715 0.0501632
5.455 0.0680308 0.0678862
5.45 0.0873092 0.0871266
5.445 0.108269 0.108047
5.44 0.130803 0.13054
5.435 0.154328 0.154024
5.43 0.177493 0.177148
5.425 0.197823 0.197436
5.42 0.21141 0.210981
5.415 0.212921 0.212449
5.41 0.196351 0.195842
5.405 0.156933 0.156413
5.4 0.0940736 0.0936022
5.395 0.0140026 0.0136763
5.39 -0.0702472 -0.0703348
5.385 -0.143075 -0.142885
5.38 -0.192871 -0.192443
5.375 -0.216234 -0.215661
5.37 -0.217124 -0.216502
5.365 -0.202844 -0.202246
5.36 -0.180406 -0.179871
5.355 -0.154881 -0.154425
5.35 -0.129294 -0.128918
5.345 -0.105137 -0.104835
5.34 -0.0829429 -0.0827078
5.335 -0.0627056 -0.0625298
5.33 -0.0441484 -0.0440256
5.325 -0.0268719 -0.0267976
5.32 -0.0104308 -0.010402
5.315 0.00563141 0.00561583
5.31 0.0217673 0.0217069
5.305 0.0384191 0.038312
5.3 0.0560097 0.055852
5.295 0.0749216 0.074708
5.29 0.0954528 0.0951764
5.285 0.117733 0.117386
5.28 0.141579 0.141155
5.275 0.166273 0.165767
5.27 0.190245 0.189661
5.265 0.210706 0.210063
5.26 0.223365 0.222708
5.255 0.222528 0.221929
5.25 0.20201 0.20157
5.245 0.157271 0.157083
5.24 0.0884823 0.0885916
5.235 0.00306722 0.00343806
5.23 -0.0847751 -0.084245
5.225 -0.15887 -0.158294
5.22 -0.207878 -0.20733
5.215 -0.229222 -0.22873
5.21 -0.227707 -0.227272
5.205 -0.211163 -0.210778
5.2 -0.186803 -0.186465
5.195 -0.159707 -0.159414
5.19 -0.132831 -0.132581
5.185 -0.107588 -0.107381
5.18 -0.0844445 -0.0842779
5.175 -0.0633415 -0.0632143
5.17 -0.0439623 -0.0438728
5.165 -0.0258753 -0.0258222
5.16 -0.00860807 -0.00859037
5.155 0.00831959 0.00830242
5.15 0.0253818 0.0253299
5.145 0.0430399 0.0429529
5.14 0.0617311 0.0616084
5.135 0.0818446 0.0816857
5.13 0.10367 0.103475
5.125 0.127305 0.127073
5.12 0.152495 0.152226
5.115 0.178388 0.178084
5.11 0.203209 0.202868
5.105 0.223881 0.223498
5.1 0.23577 0.235332
5.095 0.232856 0.232344
5.09 0.2088 0.208202
5.085 0.159237 0.158574
5.08 0.0849538 0.0843121
5.075 -0.00565704 -0.00613199
5.07 -0.0973964 -0.0975625
5.065 -0.173485 -0.173285
5.06 -0.222619 -0.222109
5.055 -0.242765 -0.242072
5.05 -0.239401 -0.238654
5.045 -0.220868 -0.220156
5.04 -0.194647 -0.194018
5.035 -0.165906 -0.165376
5.03 -0.137602 -0.13717
5.025 -0.111112 -0.11077
5.02 -0.086858 -0.0865948
5.015 -0.0647412 -0.0645479
5.01 -0.0444083 -0.044277
5.005 -0.0253961 -0.0253214
5 -0.00720413 -0.00718278
4.995 0.0106733 0.0106423
4.99 0.0287333 0.028649
4.985 0.0474574 0.0473166
4.98 0.0672988 0.0670961
4.975 0.0886543 0.0883822
4.97 0.111808 0.111457
4.965 0.136827 0.136387
4.96 0.163392 0.162854
4.955 0.190536 0.189896
4.95 0.216303 0.21557
4.945 0.237367 0.236574
4.94 0.248799 0.248016
4.935 0.244302 0.243638
4.93 0.217371 0.216964
4.925 0.16371 0.163672
4.92 0.0844856 0.0848405
4.915 -0.0112338 -0.0105835
4.91 -0.107424 -0.106653
4.905 -0.186593 -0.185861
4.9 -0.237115 -0.236499
4.895 -0.25713 -0.256631
4.89 -0.252603 -0.252192
4.885 -0.232393 -0.232042
4.88 -0.204353 -0.204046
4.875 -0.173856 -0.173587
4.87 -0.14394 -0.143708
4.865 -0.116 -0.115805
4.86 -0.090439 -0.0902813
4.855 -0.0671307 -0.0670103
4.85 -0.0456894 -0.045606
4.845 -0.0256208 -0.0255737
4.84 -0.00639457 -0.00638334
4.835 0.0125221 0.0124979
4.83 0.0316515 0.0315922
4.825 0.0514972 0.0514031
4.82 0.0725299 0.0724014
4.815 0.0951566 0.0949947
4.81 0.119659 0.119465
4.805 0.146084 0.145861
4.8 0.17406 0.17381
4.795 0.20253 0.202256
4.79 0.229397 0.229093
4.785 0.251142 0.250795
4.78 0.262609 0.262184
4.775 0.257264 0.256713
4.77 0.228413 0.227693
4.765 0.171662 0.170784
4.76 0.0882403 0.0873188
4.755 -0.0124897 -0.0132395
4.75 -0.113892 -0.114249
4.745 -0.197604 -0.197467
4.74 -0.251201 -0.250633
4.735 -0.272499 -0.271669
4.73 -0.267708 -0.266793
4.725 -0.246225 -0.24535
4.72 -0.216423 -0.215651
4.715 -0.184028 -0.183382
4.71 -0.152272 -0.151749
4.705 -0.122628 -0.122217
4.7 -0.0955193 -0.0952055
4.695 -0.070804 -0.0705753
4.69 -0.04807 -0.0479164
4.685 -0.0267914 -0.026706
4.68 -0.00640672 -0.00638529
4.675 0.0136469 0.0136056
4.67 0.0339192 0.0338136
4.665 0.0549382 0.054764
4.66 0.0771948 0.0769448
4.655 0.10111 0.100774
4.65 0.12697 0.126536
4.645 0.154813 0.154267
4.64 0.184237 0.183567
4.635 0.214131 0.213333
4.63 0.242311 0.241398
4.625 0.265141 0.264161
4.62 0.277315 0.276363
4.615 0.272117 0.271346
4.61 0.24262 0.242212
4.605 0.184133 0.184232
4.6 0.0975493 0.0981683
4.595 -0.00795747 -0.00697591
4.59 -0.115448 -0.114367
4.585 -0.205544 -0.204592
4.58 -0.264425 -0.263701
4.575 -0.288916 -0.288397
4.57 -0.28511 -0.284727
4.565 -0.262941 -0.262633
4.56 -0.231488 -0.231222
4.555 -0.197038 -0.1968
4.55 -0.163161 -0.16295
4.545 -0.131501 -0.131319
4.54 -0.102545 -0.102394
4.535 -0.0761561 -0.0760396
4.53 -0.0519036 -0.0518221
4.525 -0.0292302 -0.0291843
4.52 -0.00754068 -0.00753043
4.515 0.0137608 0.0137357
4.51 0.0352547 0.0351949
4.505 0.0574963 0.057403
4.5 0.0810006 0.0808755
4.495 0.106208 0.106054
4.49 0.133419 0.13324
4.485 0.162677 0.16248
4.48 0.193582 0.193371
4.475 0.225011 0.224791
4.47 0.254765 0.254528
4.465 0.27918 0.278903
4.46 0.2929 0.292526
4.455 0.289096 0.288541
4.45 0.260581 0.259756
4.445 0.202147 0.20103
4.44 0.1139 0.112612
4.435 0.00421823 0.00304019
4.43 -0.110142 -0.110877
4.425 -0.208763 -0.208851
4.42 -0.275772 -0.275239
4.415 -0.306089 -0.305141
4.41 -0.305094 -0.303975
4.405 -0.283173 -0.28207
4.4 -0.250329 -0.249344
4.395 -0.213683 -0.212854
4.39 -0.177358 -0.176687
4.385 -0.143297 -0.14277
4.38 -0.112116 -0.111714
4.375 -0.0837191 -0.083425
4.37 -0.0576642 -0.0574643
4.365 -0.0333654 -0.0332497
4.36 -0.010191 -0.0101536
4.355 0.0124915 0.0124529
4.35 0.0352972 0.0351812
4.345 0.058813 0.0586147
4.34 0.0835824 0.083293
4.335 0.110072 0.109679
4.33 0.138608 0.138096
4.325 0.169261 0.168611
4.32 0.201662 0.200859
4.315 0.234735 0.233771
4.31 0.266343 0.265229
4.305 0.292902 0.291692
4.3 0.309128 0.307936
4.295 0.308177 0.307191
4.29 0.28261 0.282066
4.285 0.226523 0.226625
4.28 0.138774 0.139578
4.275 0.0262208 0.0275492
4.27 -0.0953102 -0.0938091
4.265 -0.204648 -0.203325
4.26 -0.28329 -0.282326
4.255 -0.323068 -0.322453
4.25 -0.327648 -0.327266
4.245 -0.307543 -0.307281
4.24 -0.273885 -0.273673
4.235 -0.234999 -0.234807
4.23 -0.195871 -0.19569
4.225 -0.158938 -0.158774
4.22 -0.125057 -0.124915
4.215 -0.0942203 -0.0941049
4.21 -0.065996 -0.0659116
4.205 -0.0397733 -0.0397223
4.2 -0.0148821 -0.0148655
4.195 0.00935169 0.00933376
4.19 0.0335828 0.0335311
4.185 0.0584349 0.0583514
4.18 0.0844858 0.0843738
4.175 0.112237 0.112101
4.17 0.142052 0.1419
4.165 0.17405 0.173892
4.16 0.207934 0.207778
4.155 0.24273 0.242584
4.15 0.276449 0.27631
4.145 0.305709 0.30555
4.14 0.325442 0.325193
4.135 0.328932 0.328477
4.13 0.308564 0.307756
4.125 0.257651 0.25639
4.12 0.173421 0.171763
4.115 0.0604308 0.0586624
4.11 -0.0674827 -0.0689097
4.105 -0.18922 -0.189904
4.1 -0.283474 -0.283277
4.095 -0.337638 -0.336725
4.09 -0.352038 -0.35073
4.085 -0.336465 -0.335061
4.08 -0.303231 -0.301923
4.075 -0.262329 -0.261203
4.07 -0.22007 -0.219147
4.065 -0.17971 -0.178978
4.06 -0.142523 -0.14196
4.055 -0.108679 -0.108261
4.05 -0.0777958 -0.0775015
4.045 -0.0492477 -0.0490623
4.04 -0.0223253 -0.0222387
4.035 0.00369202 0.00368481
4.03 0.0295054 0.0294047
4.025 0.0557821 0.0555836
4.02 0.0831415 0.082836
4.015 0.112128 0.111702
4.01 0.143158 0.142592
4.005 0.176421 0.175693
4 0.211723 0.210811
3.995 0.248254 0.247141
3.99 0.284261 0.282949
3.985 0.316687 0.315216
3.98 0.34084 0.339319
3.975 0.350323 0.348948
3.97 0.33752 0.336574
3.965 0.295035 0.29482
3.96 0.218275 0.218977
3.955 0.108824 0.110369
3.95 -0.0227502 -0.0207289
3.945 -0.156971 -0.154987
3.94 -0.270496 -0.268952
3.935 -0.345238 -0.344263
3.93 -0.375859 -0.375345
3.925 -0.369554 -0.369307
3.92 -0.339327 -0.339191
3.915 -0.297298 -0.297188
3.91 -0.251787 -0.251674
3.905 -0.207397 -0.207277
3.9 -0.166145 -0.166025
3.895 -0.128543 -0.128435
3.89 -0.0943319 -0.094245
3.885 -0.0629 -0.0628396
3.88 -0.0335024 -0.0334723
3.875 -0.00536649 -0.00536818
3.87 0.0222636 0.0222303
3.865 0.0501075 0.0500446
3.86 0.0788348 0.0787466
3.855 0.109043 0.108936
3.85 0.141213 0.141097
3.845 0.175625 0.175513
3.84 0.212222 0.21213
3.835 0.250403 0.250345
3.83 0.288732 0.288717
3.825 0.324593 0.324604
3.82 0.35384 0.353818
3.815 0.370616 0.370439
3.81 0.367584 0.367061
3.805 0.336915 0.335831
3.8 0.272317 0.270554
3.795 0.172071 0.169754
3.79 0.0422952 0.0398601
3.785 -0.101319 -0.10325
3.78 -0.235637 -0.236546
3.775 -0.337454 -0.337193
3.77 -0.393295 -0.392112
3.765 -0.404328 -0.402657
3.76 -0.38235 -0.38058
3.755 -0.341639 -0.340008
3.75 -0.293416 -0.292028
3.745 -0.244516 -0.24339
3.74 -0.198294 -0.19741
3.735 -0.155937 -0.155263
3.73 -0.117467 -0.116973
3.725 -0.0823499 -0.0820088
3.72 -0.0498245 -0.0496176
3.715 -0.0190636 -0.0189789
3.71 0.0107532 0.0107211
3.705 0.0404094 0.0402599
3.7 0.0706365 0.0703627
3.695 0.102096 0.101685
3.69 0.135345 0.134777
3.685 0.170769 0.170018
3.68 0.20847 0.207508
3.675 0.248095 0.246893
3.67 0.288582 0.28712
3.665 0.327848 0.326135
3.66 0.362443 0.360544
3.655 0.387285 0.385356
3.65 0.395664 0.393976
3.645 0.379783 0.378713
3.64 0.332159 0.332089
3.635 0.248022 0.249172
3.63 0.128471 0.130719
3.625 -0.0166737 -0.0138288
3.62 -0.168102 -0.165352
3.615 -0.300639 -0.298548
3.61 -0.39211 -0.390874
3.605 -0.433119 -0.432585
3.6 -0.429591 -0.429466
3.595 -0.396182 -0.396216
3.59 -0.347659 -0.347712
3.585 -0.294458 -0.294477
3.58 -0.242396 -0.242375
3.575 -0.194023 -0.193974
3.57 -0.149997 -0.149939
3.565 -0.110024 -0.10997
3.56 -0.0733849 -0.073346
3.555 -0.0392085 -0.0391913
3.55 -0.00660144 -0.00660908
3.545 0.025299 0.0252666
3.54 0.0573015 0.0572477
3.535 0.0901451 0.0900767
3.53 0.124474 0.124402
3.525 0.160791 0.160731
3.52 0.19937 0.199343
3.515 0.24012 0.240149
3.51 0.282384 0.282492
3.505 0.324666 0.324866
3.5 0.364317 0.364589
3.495 0.397228 0.397495
3.49 0.417663 0.417758
3.485 0.418439 0.418095
3.48 0.391697 0.390598
3.475 0.330525 0.328442
3.47 0.231478 0.228462
3.465 0.0975813 0.0940916
3.46 -0.0591719 -0.0623429
3.455 -0.217487 -0.219526
3.45 -0.350949 -0.351409
3.445 -0.437677 -0.436672
3.44 -0.470346 -0.4684
3.435 -0.457648 -0.455351
3.43 -0.416166 -0.413941
3.425 -0.361303 -0.359363
3.42 -0.30332 -0.301727
3.415 -0.247597 -0.24634
3.41 -0.196283 -0.19532
3.405 -0.149737 -0.149024
3.4 -0.107462 -0.106961
3.395 -0.068603 -0.0682834
3.39 -0.0321968 -0.0320399
3.385 0.00271426 0.00271889
3.38 0.0370375 0.0368914
3.375 0.0716089 0.0713054
3.37 0.107176 0.1067
3.365 0.144364 0.143692
3.36 0.183623 0.182723
3.355 0.225122 0.223956
3.35 0.268604 0.267131
3.345 0.313165 0.311355
3.34 0.356992 0.35484
3.335 0.397057 0.394618
3.33 0.42887 0.426301
3.325 0.446397 0.443997
3.32 0.44234 0.440561
3.315 0.409003 0.408368
3.31 0.339924 0.340852
3.305 0.232263 0.234829
3.3 0.0895344 0.093326
3.295 -0.0760725 -0.071885
3.29 -0.243054 -0.239406
3.285 -0.384088 -0.38162
3.28 -0.475627 -0.474441
3.275 -0.509133 -0.508893
3.27 -0.49366 -0.493903
3.265 -0.447299 -0.447677
3.26 -0.38692 -0.387257
3.255 -0.323639 -0.323878
3.25 -0.26316 -0.263304
3.245 -0.207659 -0.207734
3.24 -0.157415 -0.157448
3.235 -0.111815 -0.111828
3.23 -0.0698985 -0.0699076
3.225 -0.0306114 -0.0306258
3.22 0.00707706 0.00705392
3.215 0.0441291 0.0440994
3.21 0.0814181 0.0813896
3.205 0.119709 0.119695
3.2 0.159622 0.159645
3.195 0.201575 0.201662
3.19 0.245673 0.245859
3.185 0.291562 0.291885
3.18 0.338218 0.338709
3.175 0.383692 0.384359
3.17 0.42485 0.425642
3.165 0.457159 0.457927
3.16 0.474657 0.475115
3.155 0.470246 0.469971
3.15 0.436489 0.435017
3.145 0.367074 0.364099
3.14 0.258876 0.254497
3.135 0.114313 0.109162
3.13 -0.0564651 -0.0613225
3.125 -0.234119 -0.237544
3.12 -0.391528 -0.392785
3.115 -0.501528 -0.500618
3.11 -0.549682 -0.547256
3.105 -0.541305 -0.538225
3.1 -0.494965 -0.491898
3.095 -0.430255 -0.427553
3.09 -0.36083 -0.358609
3.085 -0.293923 -0.292173
3.08 -0.232404 -0.231069
3.075 -0.176773 -0.175788
3.07 -0.126422 -0.125731
3.065 -0.0803097 -0.0798696
3.06 -0.037283 -0.0370658
3.055 0.00378215 0.00379154
3.05 0.043926 0.0437301
3.045 0.084081 0.0836703
3.04 0.125053 0.124406
3.035 0.167486 0.16657
3.03 0.211809 0.210579
3.025 0.258131 0.256535
3.02 0.306111 0.304091
3.015 0.354761 0.352273
3.01 0.40223 0.399266
3.005 0.445569 0.442198
3 0.480558 0.476981
2.995 0.501672 0.498279
2.99 0.502305 0.499688
2.985 0.475406 0.474273
2.98 0.414615 0.415579
2.975 0.315911 0.319202
2.97 0.179468 0.184729
2.965 0.0114894 0.0177828
2.96 -0.173881 -0.167824
2.955 -0.353293 -0.348647
2.95 -0.497206 -0.494584
2.945 -0.580945 -0.580201
2.94 -0.59829 -0.598757
2.935 -0.563381 -0.564346
2.93 -0.498756 -0.499754
2.925 -0.423209 -0.424035
2.92 -0.347865 -0.348477
2.915 -0.277711 -0.278135
2.91 -0.214149 -0.214431
2.905 -0.156847 -0.157032
2.9 -0.104764 -0.104885
2.895 -0.0566428 -0.0567209
2.89 -0.0112314 -0.011278
2.885 0.0326283 0.0326122
2.88 0.0759685 0.0759917
2.875 0.119677 0.119758
2.87 0.164469 0.164638
2.865 0.210843 0.211141
2.86 0.258998 0.259478
2.855 0.308721 0.309442
2.85 0.35923 0.36025
2.845 0.408989 0.410343
2.84 0.455513 0.457176
2.835 0.495209 0.497047
2.83 0.523324 0.525027
2.825 0.534071 0.53512
2.82 0.521031 0.520744
2.815 0.477928 0.475647
2.81 0.39982 0.3952
2.805 0.284478 0.277757
2.8 0.133647 0.12572
2.795 -0.0456211 -0.0533499
2.79 -0.23882 -0.244792
2.785 -0.421922 -0.424936
2.78 -0.564113 -0.563835
2.775 -0.640159 -0.637274
2.77 -0.645639 -0.641398
2.765 -0.598053 -0.593587
2.76 -0.52242 -0.518395
2.755 -0.438242 -0.434906
2.75 -0.356284 -0.353653
2.745 -0.280912 -0.278907
2.74 -0.212996 -0.211519
2.735 -0.151834 -0.150797
2.73 -0.0961401 -0.0954776
2.725 -0.0445082 -0.0441749
2.72 0.00440187 0.00442982
2.715 0.0517919 0.0515191
2.71 0.0986992 0.098112
2.705 0.145978 0.145045
2.7 0.194268 0.19294
2.695 0.243943 0.242155
2.69 0.295024 0.292698
2.685 0.347067 0.344121
2.68 0.399019 0.395386
2.675 0.449059 0.444722
2.67 0.494459 0.489504
2.665 0.531505 0.526197
2.66 0.555532 0.550388
2.655 0.561128 0.556941
2.65 0.542561 0.540304
2.645 0.494509 0.495078
2.64 0.413066 0.416936
2.635 0.29669 0.30367
2.63 0.146762 0.155967
2.625 -0.0316957 -0.0216925
2.62 -0.227924 -0.218802
2.615 -0.421967 -0.415245
2.61 -0.583828 -0.580334
2.605 -0.6825 -0.682012
2.6 -0.704229 -0.705694
2.595 -0.661738 -0.663972
2.59 -0.5822 -0.584412
2.585 -0.489671 -0.491517
2.58 -0.398241 -0.399654
2.575 -0.313858 -0.314889
2.57 -0.237909 -0.23864
2.565 -0.16973 -0.170233
2.56 -0.107908 -0.108241
2.555 -0.0508816 -0.0510781
2.55 0.00282471 0.00274889
2.545 0.0545121 0.0545595
2.54 0.105279 0.10547
2.535 0.156004 0.156376
2.53 0.207319 0.207931
2.525 0.259566 0.260492
2.52 0.312722 0.314053
2.515 0.366303 0.368137
2.51 0.41925 0.421674
2.505 0.469813 0.472864
2.5 0.515456 0.519066
2.495 0.552832 0.556743
2.49 0.57786 0.581541
2.485 0.585916 0.58853
2.48 0.572169 0.572682
2.475 0.532131 0.529597
2.47 0.462437 0.456361
2.465 0.361526 0.35212
2.46 0.229726 0.217921
2.455 0.0690631 0.0563558
2.45 -0.115905 -0.127668
2.445 -0.315054 -0.323961
2.44 -0.508121 -0.512656
2.435 -0.663515 -0.663193
2.43 -0.749081 -0.744815
2.425 -0.753121 -0.746755
2.42 -0.692973 -0.686261
2.415 -0.59915 -0.593134
2.41 -0.496234 -0.49129
2.405 -0.397346 -0.393483
2.4 -0.307305 -0.304393
2.395 -0.22668 -0.224568
2.39 -0.154307 -0.152863
2.385 -0.0884965 -0.0876249
2.38 -0.0275475 -0.0271887
2.375 0.0300632 0.0299358
2.37 0.0856203 0.0850029
2.365 0.140153 0.139012
2.36 0.194417 0.192693
2.355 0.248873 0.246479
2.35 0.303636 0.300461
2.345 0.358407 0.35433
2.34 0.412401 0.407302
2.335 0.464253 0.458057
2.33 0.511968 0.504696
2.325 0.552906 0.54477
2.32 0.58386 0.575369
2.315 0.601216 0.593258
2.31 0.601172 0.594987
2.305 0.58002 0.576969
2.3 0.534643 0.535807
2.295 0.463179 0.468992
2.29 0.365304 0.375431
2.285 0.241689 0.255152
2.28 0.0932997 0.108666
2.275 -0.0782654 -0.0627351
2.27 -0.268439 -0.254663
2.265 -0.465039 -0.45486
2.26 -0.64329 -0.637952
2.255 -0.767936 -0.767449
2.25 -0.810897 -0.813897
2.245 -0.773214 -0.777762
2.24 -0.682985 -0.687591
2.235 -0.572074 -0.576019
2.23 -0.460851 -0.46396
2.225 -0.358103 -0.360443
2.22 -0.265938 -0.267643
2.215 -0.183561 -0.184758
2.21 -0.109221 -0.110003
2.205 -0.0410382 -0.0414628
2.2 0.0226823 0.0225936
2.195 0.0833521 0.0836114
2.19 0.142076 0.142728
2.185 0.199645 0.200765
2.18 0.256522 0.258217
2.175 0.312811 0.315217
2.17 0.36822 0.371491
2.165 0.422003 0.426295
2.16 0.472918 0.478349
2.155 0.519207 0.525798
2.15 0.558641 0.566212
2.145 0.58865 0.596694
2.14 0.606503 0.614084
2.135 0.609476 0.615243
2.13 0.59495 0.597385
2.125 0.56067 0.558547
2.12 0.505348 0.498146
2.115 0.429063 0.417078
2.11 0.332771 0.316933
2.105 0.217265 0.19889
2.1 0.0825477 0.0631927
2.095 -0.0717841 -0.0903692
2.09 -0.244801 -0.260689
2.085 -0.430573 -0.441792
2.08 -0.612641 -0.617602
2.075 -0.760585 -0.758842
2.07 -0.838743 -0.8316
2.065 -0.830288 -0.820349
2.06 -0.752047 -0.741824
2.055 -0.638354 -0.629317
2.05 -0.517066 -0.509712
2.045 -0.402317 -0.396626
2.04 -0.298662 -0.294433
2.035 -0.206103 -0.203117
2.03 -0.123004 -0.121085
2.025 -0.0473921 -0.046423
2.02 0.0225477 0.0226282
2.015 0.0883113 0.0875112
2.01 0.151038 0.149317
2.005 0.21151 0.20878
2 0.270146 0.26628
1.995 0.326997 0.321834
1.99 0.381723 0.375079
1.985 0.433571 0.425267
1.98 0.481368 0.471281
1.975 0.523558 0.511698
1.97 0.558313 0.54495
1.965 0.583733 0.56955
1.96 0.598073 0.584285
1.955 0.599795 0.588109
1.95 0.587418 0.579699
1.945 0.559557 0.557266
1.94 0.51554 0.519298
1.935 0.455966 0.465525
1.93 0.382292 0.396814
1.925 0.295795 0.314167
1.92 0.196831 0.217837
1.915 0.0846681 0.107033
1.91 -0.0421921 -0.0198472
1.905 -0.185146 -0.164362
1.9 -0.343601 -0.326103
1.895 -0.511344 -0.498901
1.89 -0.671396 -0.665376
1.885 -0.793752 -0.79437
1.88 -0.845788 -0.851587
1.875 -0.815725 -0.824141
1.87 -0.723394 -0.732097
1.865 -0.602039 -0.609722
1.86 -0.47672 -0.48296
1.855 -0.359419 -0.364241
1.85 -0.253599 -0.257171
1.845 -0.158869 -0.161364
1.84 -0.0735566 -0.0750992
1.835 0.00418503 0.0035308
1.83 0.0759629 0.0761932
1.825 0.143021 0.144189
1.82 0.206216 0.208431
1.815 0.266027 0.269446
1.81 0.322558 0.327383
1.805 0.375545 0.382005
1.8 0.424358 0.432685
1.795 0.468028 0.478404
1.79 0.505329 0.517796
1.785 0.534944 0.549264
1.78 0.555746 0.57122
1.775 0.567044 0.582362
1.77 0.568543 0.581812
1.765 0.55986 0.568994
1.76 0.540204 0.543575
1.755 0.508985 0.505926
1.75 0.466728 0.457525
1.745 0.414997 0.400524
1.74 0.355502 0.336841
1.735 0.289355 0.267586
1.73 0.216834 0.192974
1.725 0.137427 0.11245
1.72 0.0499804 0.0248716
1.715 -0.0471072 -0.071287
1.71 -0.155534 -0.177579
1.705 -0.27631 -0.294826
1.7 -0.408076 -0.421521
1.695 -0.544098 -0.550996
1.69 -0.668559 -0.668015
1.685 -0.7562 -0.748612
1.68 -0.782116 -0.769506
1.675 -0.739488 -0.724791
1.67 -0.645743 -0.63149
1.665 -0.527998 -0.515613
1.66 -0.406926 -0.396892
1.655 -0.292872 -0.285178
1.65 -0.189167 -0.183632
1.645 -0.0958073 -0.092242
1.64 -0.011608 -0.00987748
1.635 0.0648135 0.0647707
1.63 0.134648 0.132818
1.625 0.198763 0.195065
1.62 0.257677 0.251967
1.615 0.311561 0.303643
1.61 0.360252 0.349902
1.605 0.403284 0.39028
1.6 0.439946 0.424135
1.595 0.469418 0.450815
1.59 0.49101 0.469957
1.585 0.504493 0.481857
1.58 0.510325 0.487647
1.575 0.509394 0.48881
1.57 0.502185 0.485961
1.565 0.488232 0.478061
1.56 0.466833 0.463366
1.555 0.438216 0.44115
1.55 0.403672 0.41217
1.545 0.364814 0.377886
1.54 0.322936 0.33965
1.535 0.278808 0.298349
1.53 0.232719 0.254385
1.525 0.184584 0.207761
1.52 0.134039 0.158162
1.515 0.0805018 0.10502
1.51 0.0232062 0.047553
1.505 -0.0387481 -0.0151903
1.5 -0.106309 -0.0842392
1.495 -0.180271 -0.160495
1.49 -0.260839 -0.24428
1.485 -0.346812 -0.334472
1.48 -0.434244 -0.427078
1.475 -0.514895 -0.513552
1.47 -0.575789 -0.580245
1.465 -0.60228 -0.61156
1.46 -0.585273 -0.597586
1.455 -0.527507 -0.540834
1.45 -0.441907 -0.454642
1.445 -0.343712 -0.3549
1.44 -0.244294 -0.253512
1.435 -0.149906 -0.157034
1.43 -0.0631089 -0.0681486
1.425 0.0155339 0.0125627
1.42 0.0863178 0.0854253
1.415 0.149784 0.15103
1.41 0.20643 0.209925
1.405 0.256584 0.262488
1.4 0.300369 0.308872
1.395 0.337705 0.349002
1.39 0.368362 0.382609
1.385 0.392071 0.409303
1.38 0.408707 0.428726
1.375 0.418544 0.440769
1.37 0.422447 0.445782
1.365 0.421765 0.444584
1.36 0.41774 0.438124
1.355 0.410775 0.426993
1.35 0.400413 0.411397
1.345 0.386151 0.391653
1.34 0.368167 0.368566
1.335 0.347283 0.343266
1.33 0.324524 0.316845
1.325 0.300781 0.290133
1.32 0.276685 0.263664
1.315 0.25263 0.237731
1.31 0.228826 0.212464
1.305 0.205363 0.187887
1.3 0.182246 0.16396
1.295 0.159434 0.140605
1.29 0.136847 0.117722
1.285 0.114389 0.0951988
1.28 0.0919462 0.0729151
1.275 0.0693972 0.0507477
1.27 0.0466159 0.0285741
1.265 0.0234779 0.0062777
1.26 -0.000129978 -0.0162436
1.255 -0.024295 -0.0390633
1.25 -0.0490545 -0.0622045
1.245 -0.0743594 -0.0856059
1.24 -0.10002 -0.109072
1.235 -0.125633 -0.132208
1.23 -0.150491 -0.154335
1.225 -0.173491 -0.174415
1.22 -0.193082 -0.191004
1.215 -0.207312 -0.202307
1.21 -0.21405 -0.206388
1.205 -0.211411 -0.201565
1.2 -0.198284 -0.1869
1.195 -0.174761 -0.16258
1.19 -0.142214 -0.129973
1.185 -0.102958 -0.0913123
1.18 -0.0596881 -0.049158
1.175 -0.0149416 -0.00590557
1.17 0.0292232 0.0365098
1.165 0.0713195 0.0766954
1.16 0.110374 0.113743
1.155 0.145808 0.147114
1.15 0.177312 0.17653
1.145 0.204754 0.201879
1.14 0.22811 0.223157
1.135 0.247429 0.240442
1.13 0.26282 0.25388
1.125 0.274458 0.263696
1.12 0.282592 0.27021
1.115 0.287562 0.273842
1.11 0.289796 0.275107
1.105 0.289783 0.274573
1.1 0.28802 0.272788
1.095 0.28495 0.270202
1.09 0.280905 0.2671
1.085 0.276095 0.2636
1.08 0.270642 0.259699
1.075 0.264628 0.255354
1.07 0.258139 0.25054
1.065 0.251285 0.245286
1.06 0.244197 0.239672
1.055 0.237014 0.233809
1.05 0.229863 0.227816
1.045 0.222856 0.22181
1.04 0.216083 0.21589
1.035 0.209611 0.210136
1.03 0.203487 0.20461
1.025 0.197742 0.199355
1.02 0.192391 0.194401
1.015 0.187441 0.189766
1.01 0.182891 0.185458
1.005 0.178733 0.181481
1 0.174956 0.177828
0.995 0.171543 0.174494
0.99 0.168477 0.171466
0.985 0.165741 0.168732
0.98 0.163312 0.166275
0.975 0.161171 0.16408
0.97 0.159296 0.162129
0.965 0.157664 0.160405
0.96 0.156255 0.158887
0.955 0.155046 0.157557
0.95 0.154014 0.156396
0.945 0.153138 0.155384
0.94 0.152396 0.154501
0.935 0.151766 0.153728
0.93 0.151228 0.153046
0.925 0.150761 0.152435
0.92 0.150345 0.151876
0.915 0.149959 0.151352
0.91 0.149585 0.150844
0.905 0.149206 0.150334
0.9 0.148802 0.149806
0.895 0.148359 0.149245
0.89 0.147859 0.148634
0.885 0.14729 0.147959
0.88 0.146636 0.147208
0.875 0.145885 0.146366
0.87 0.145025 0.145424
0.865 0.144047 0.144369
0.86 0.142941 0.143194
0.855 0.141698 0.141889
0.85 0.140311 0.140446
0.845 0.138775 0.13886
0.84 0.137083 0.137125
0.835 0.135233 0.135238
0.83 0.133221 0.133193
0.825 0.131045 0.13099
0.82 0.128704 0.128626
0.815 0.126198 0.126102
0.81 0.123527 0.123417
0.805 0.120693 0.120572
0.8 0.117698 0.11757
0.795 0.114546 0.114413
0.79 0.111239 0.111105
0.785 0.107782 0.107649
0.78 0.104181 0.10405
0.775 0.10044 0.100315
0.77 0.0965664 0.0964476
0.765 0.0925666 0.0924558
0.76 0.088448 0.0883463
0.755 0.0842181 0.0841267
0.75 0.0798854 0.079805
0.745 0.0754584 0.0753897
0.74 0.0709462 0.0708897
0.735 0.0663583 0.0663144
0.73 0.0617043 0.0616734
0.725 0.0569945 0.0569765
0.72 0.052239 0.0522341
0.715 0.0474484 0.0474565
0.71 0.0426334 0.0426545
0.705 0.037805 0.0378387
0.7 0.032974 0.0330202
0.695 0.0281515 0.0282099
0.69 0.0233486 0.0234186
0.685 0.0185761 0.0186575
0.68 0.013845 0.0139373
0.675 0.00916614 0.00926874
0.67 0.00455005 0.00466248
0.665 7.14823e-06 0.00012886
0.66 -0.00445242 -0.00432201
0.655 -0.00881883 -0.0086803
0.65 -0.0130826 -0.0129365
0.645 -0.0172345 -0.0170816
0.64 -0.0212659 -0.0211067
0.635 -0.0251684 -0.0250036
0.63 -0.0289344 -0.0287646
0.625 -0.0325563 -0.0323822
0.62 -0.0360275 -0.0358496
0.615 -0.0393417 -0.0391607
0.61 -0.0424932 -0.0423097
0.605 -0.0454767 -0.0452913
0.6 -0.0482879 -0.0481012
0.595 -0.0509227 -0.0507353
0.59 -0.0533777 -0.0531903
0.585 -0.0556503 -0.0554633
0.58 -0.0577383 -0.0575523
0.575 -0.0596401 -0.0594556
0.57 -0.0613549 -0.0611724
0.565 -0.0628823 -0.0627022
0.56 -0.0642225 -0.0640454
0.555 -0.0653765 -0.0652027
0.55 -0.0663455 -0.0661755
0.545 -0.0671317 -0.0669659
0.54 -0.0677375 -0.0675762
0.535 -0.068166 -0.0680096
0.53 -0.0684208 -0.0682695
0.525 -0.068506 -0.0683602
0.52 -0.0684262 -0.0682861
0.515 -0.0681865 -0.0680523
0.51 -0.0677924 -0.0676644
0.505 -0.0672499 -0.0671283
0.5 -0.0665655 -0.0664504
0.495 -0.065746 -0.0656375
0.49 -0.0647987 -0.0646969
0.485 -0.063731 -0.0636362
0.48 -0.0625512 -0.0624633
0.475 -0.0612673 -0.0611865
0.47 -0.059888 -0.0598144
0.465 -0.0584223 -0.0583558
0.46 -0.0568791 -0.0568198
0.455 -0.0552679 -0.0552158
0.45 -0.053598 -0.0535532
0.445 -0.0518791 -0.0518415
0.44 -0.0501208 -0.0500905
0.435 -0.0483327 -0.0483097
0.43 -0.0465245 -0.0465087
0.425 -0.0447057 -0.0446972
0.42 -0.0428856 -0.0428842
0.415 -0.0410731 -0.041079
0.41 -0.0392771 -0.0392901
0.405 -0.0375059 -0.037526
0.4 -0.0357673 -0.0357945
0.395 -0.0340686 -0.0341029
0.39 -0.0324166 -0.0324579
0.385 -0.0308172 -0.0308655
0.38 -0.0292759 -0.029331
0.375 -0.0277969 -0.0278589
0.37 -0.0263842 -0.026453
0.365 -0.0250405 -0.025116
0.36 -0.0237679 -0.02385
0.355 -0.0225674 -0.0226561
0.35 -0.0214394 -0.0215346
0.345 -0.0203833 -0.0204851
0.34 -0.019398 -0.0195061
0.335 -0.0184813 -0.0185957
0.33 -0.0176308 -0.0177514
0.325 -0.0168432 -0.0169699
0.32 -0.0161149 -0.0162476
0.315 -0.0154419 -0.0155806
0.31 -0.0148199 -0.0149644
0.305 -0.0142446 -0.0143948
0.3 -0.0137115 -0.0138673
0.295 -0.0132162 -0.0133774
0.29 -0.0127542 -0.0129207
0.285 -0.0123215 -0.0124932
0.28 -0.0119142 -0.0120909
0.275 -0.0115286 -0.0117102
0.27 -0.0111616 -0.0113479
0.265 -0.0108101 -0.011001
0.26 -0.0104717 -0.0106669
0.255 -0.0101441 -0.0103435
0.25 -0.00982545 -0.0100287
0.245 -0.0095141 -0.00972112
0.24 -0.00920878 -0.0094193
0.235 -0.00890844 -0.00912221
0.23 -0.00861224 -0.00882902
0.225 -0.00831954 -0.00853904
0.22 -0.00802983 -0.00825178
0.215 -0.00774278 -0.00796686
0.21 -0.00745812 -0.00768402
0.205 -0.00717571 -0.00740307
0.2 -0.00689545 -0.00712392
0.195 -0.00661735 -0.00684652
0.19 -0.00634142 -0.0065709
0.185 -0.00606776 -0.0062971
0.18 -0.00579649 -0.00602524
0.175 -0.00552776 -0.00575544
0.17 -0.00526178 -0.00548787
0.165 -0.00499875 -0.00522274
0.16 -0.00473894 -0.00496028
0.155 -0.00448262 -0.00470074
0.15 -0.0042301 -0.00444442
0.145 -0.00398171 -0.00419167
0.14 -0.00373782 -0.00394283
0.135 -0.00349885 -0.00369834
0.13 -0.00326525 -0.00345868
0.125 -0.00303753 -0.00322439
0.12 -0.00281631 -0.00299612
0.115 -0.0026023 -0.00277464
0.11 -0.00239638 -0.00256088
0.105 -0.00219962 -0.00235598
0.1 -0.00201335 -0.0021613
0.095 -0.00183907 -0.00197838
0.09 -0.0016784 -0.00180878
0.085 -0.0015326 -0.00165373
0.08 -0.00140202 -0.00151346
0.075 -0.00128508 -0.00138627
0.07 -0.00117725 -0.00126756
0.065 -0.00107049 -0.00114925
0.06 -0.000953823 -0.00102044
0.055 -0.000815952 -0.000869947
0.05 -0.0006496 -0.000690639
0.045 -0.000456208 -0.000484118
0.04 -0.000248469 -0.000263416
0.035 -5.02285e-05 -5.32348e-05
0.03 0.00010345 0.000109619
0.025 0.000169242 0.000179334
0.02 0.000124721 0.000132158
0.015 3.34362e-05 3.543e-05
0.01 8.18365e-07 8.67164e-07
0.005 4.5795e-12 4.85257e-12
-1.63468e-13 1.64153e-42 1.73941e-42


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.125Nc1QuantumOneLoop/DeltaGammaFX_0_OneLoopFRG.txt <==
9.995 -0.00465256 -0.00464117
9.99 -0.0342475 -0.0341637
9.985 -0.0573834 -0.057243
9.98 -0.0713135 -0.071139
9.975 -0.0763167 -0.07613
9.97 -0.0745229 -0.0743405
9.965 -0.0684955 -0.0683279
9.96 -0.0603684 -0.0602206
9.955 -0.0515843 -0.0514581
9.95 -0.0429715 -0.0428664
9.945 -0.0349224 -0.0348369
9.94 -0.02756 -0.0274926
9.935 -0.0208567 -0.0208057
9.93 -0.0147078 -0.0146718
9.925 -0.00897362 -0.00895167
9.92 -0.00350024 -0.00349168
9.915 0.00187081 0.00186623
9.91 0.00729942 0.00728156
9.905 0.0129459 0.0129142
9.9 0.0189691 0.0189227
9.895 0.0255204 0.025458
9.89 0.0327282 0.0326482
9.885 0.0406664 0.0405669
9.88 0.0492949 0.0491743
9.875 0.0583602 0.0582174
9.87 0.0672446 0.0670801
9.865 0.0747783 0.0745953
9.86 0.0790874 0.0788938
9.855 0.0776639 0.0774739
9.85 0.0679427 0.0677764
9.845 0.0485454 0.0484266
9.84 0.0207611 0.0207103
9.835 -0.0109422 -0.0109155
9.83 -0.0403798 -0.040281
9.825 -0.0623926 -0.0622399
9.82 -0.0748033 -0.0746203
9.815 -0.0783849 -0.0781931
9.81 -0.0755076 -0.0753228
9.805 -0.0687606 -0.0685924
9.8 -0.0602006 -0.0600532
9.795 -0.0511731 -0.0510479
9.79 -0.0424264 -0.0423226
9.785 -0.0342978 -0.0342139
9.78 -0.0268761 -0.0268103
9.775 -0.0201129 -0.0200637
9.77 -0.0138915 -0.0138575
9.765 -0.00806444 -0.0080447
9.76 -0.00247232 -0.00246627
9.755 0.00304802 0.00304057
9.75 0.00866097 0.00863977
9.745 0.0145311 0.0144955
9.74 0.0208207 0.0207697
9.735 0.0276819 0.0276142
9.73 0.0352382 0.035152
9.725 0.0435471 0.0434405
9.72 0.0525314 0.0524029
9.715 0.0618671 0.0617157
9.71 0.0708178 0.0706446
9.705 0.0780411 0.0778501
9.7 0.0814598 0.0812605
9.695 0.0784179 0.078226
9.69 0.0664134 0.0662509
9.685 0.0444908 0.044382
9.68 0.0146695 0.0146336
9.675 -0.0179088 -0.017865
9.67 -0.0468822 -0.0467675
9.665 -0.0674937 -0.0673286
9.66 -0.0782065 -0.0780151
9.655 -0.0802848 -0.0800883
9.65 -0.0763042 -0.0761175
9.645 -0.0688469 -0.0686785
9.64 -0.0598721 -0.0597256
9.635 -0.0506189 -0.050495
9.63 -0.0417522 -0.0416501
9.625 -0.0335537 -0.0334716
9.62 -0.0260777 -0.0260139
9.615 -0.0192556 -0.0192085
9.61 -0.0129588 -0.0129271
9.605 -0.0070321 -0.0070149
9.6 -0.00131065 -0.00130744
9.595 0.00437363 0.00436293
9.59 0.0101898 0.0101649
9.585 0.0163068 0.0162669
9.58 0.0228899 0.0228339
9.575 0.0300911 0.0300175
9.57 0.0380263 0.0379332
9.565 0.0467309 0.0466165
9.56 0.056081 0.0559437
9.555 0.0656657 0.065505
9.55 0.0746075 0.074425
9.545 0.0813658 0.0811667
9.54 0.0836467 0.083442
9.535 0.0786689 0.0784764
9.53 0.0640774 0.0639206
9.525 0.0394667 0.0393702
9.52 0.00768008 0.00766128
9.515 -0.0254951 -0.0254328
9.51 -0.0536583 -0.053527
9.505 -0.072592 -0.0724143
9.5 -0.0814524 -0.0812531
9.495 -0.0819735 -0.0817729
9.49 -0.0768914 -0.0767033
9.485 -0.0687464 -0.0685782
9.48 -0.0593819 -0.0592366
9.475 -0.0499236 -0.0498014
9.47 -0.0409515 -0.0408513
9.465 -0.0326918 -0.0326118
9.46 -0.0251651 -0.0251036
9.455 -0.0182834 -0.0182386
9.45 -0.0119062 -0.011877
9.445 -0.00587095 -0.00585659
9.44 -7.17277e-06 -7.15522e-06
9.435 0.00585827 0.00584394
9.43 0.0118993 0.0118702
9.425 0.0182892 0.0182444
9.42 0.0251959 0.0251343
9.415 0.0327696 0.0326894
9.41 0.0411148 0.0410142
9.405 0.0502384 0.0501154
9.4 0.0599571 0.0598104
9.395 0.0697543 0.0695836
9.39 0.078585 0.0783928
9.385 0.0846852 0.084478
9.38 0.0855367 0.0853274
9.375 0.0782747 0.0780832
9.37 0.060799 0.0606503
9.365 0.0333952 0.0333135
9.36 -0.000196818 -0.000196336
9.355 -0.0336175 -0.0335352
9.35 -0.0605968 -0.0604485
9.345 -0.0775899 -0.0774001
9.34 -0.084475 -0.0842683
9.335 -0.0834145 -0.0832104
9.33 -0.0772531 -0.0770641
9.325 -0.0684546 -0.0682871
9.32 -0.0587312 -0.0585874
9.315 -0.0490904 -0.0489702
9.31 -0.0400273 -0.0399293
9.305 -0.0317138 -0.0316362
9.3 -0.0241384 -0.0240793
9.295 -0.0171941 -0.017152
9.29 -0.0107293 -0.0107031
9.285 -0.00457427 -0.00456308
9.28 0.00144743 0.00144389
9.275 0.0075141 0.00749572
9.27 0.0138047 0.0137709
9.265 0.0204967 0.0204466
9.26 0.02776 0.0276921
9.255 0.0357406 0.0356532
9.25 0.0445276 0.0444186
9.245 0.0540899 0.0539575
9.24 0.0641703 0.0640133
9.235 0.0741233 0.073942
9.23 0.0827081 0.0825058
9.225 0.0879121 0.087697
9.22 0.0869968 0.086784
9.215 0.0770781 0.0768895
9.21 0.0564456 0.0563075
9.205 0.0262218 0.0261576
9.2 -0.00891793 -0.0088961
9.195 -0.0421659 -0.0420627
9.19 -0.0675755 -0.0674101
9.185 -0.0823918 -0.0821902
9.18 -0.0872154 -0.087002
9.175 -0.084579 -0.0843721
9.17 -0.0773791 -0.0771898
9.165 -0.0679711 -0.0678048
9.16 -0.0579234 -0.0577817
9.155 -0.0481234 -0.0480056
9.15 -0.0389828 -0.0388874
9.145 -0.0306214 -0.0305465
9.14 -0.0229971 -0.0229408
9.135 -0.015985 -0.0159459
9.13 -0.00942308 -0.00940003
9.125 -0.00313416 -0.00312649
9.12 0.00306392 0.00305643
9.115 0.00935496 0.00933207
9.11 0.015923 0.0158841
9.105 0.0229497 0.0228935
9.1 0.0306054 0.0305305
9.095 0.0390294 0.0389339
9.09 0.0482889 0.0481708
9.085 0.0583044 0.0581618
9.08 0.0687262 0.0685581
9.075 0.0787532 0.0785605
9.07 0.0869175 0.0867048
9.065 0.090937 0.0907144
9.06 0.087872 0.087657
9.055 0.0749116 0.0747283
9.05 0.0508961 0.0507716
9.045 0.0179238 0.0178799
9.04 -0.0184036 -0.0183585
9.035 -0.0510067 -0.0508819
9.03 -0.0744665 -0.0742843
9.025 -0.086908 -0.0866954
9.02 -0.0896247 -0.0894054
9.015 -0.0854466 -0.0852375
9.01 -0.0772653 -0.0770762
9.005 -0.067299 -0.0671343
9 -0.0569639 -0.0568245
8.995 -0.0470276 -0.0469126
8.99 -0.0378214 -0.0377289
8.985 -0.0294159 -0.0293439
8.98 -0.02174 -0.0216868
8.975 -0.0146525 -0.0146166
8.97 -0.00798102 -0.00796149
8.965 -0.00154135 -0.00153758
8.96 0.00485469 0.00484281
8.955 0.0113966 0.0113687
8.95 0.0182735 0.0182288
8.945 0.0256707 0.0256079
8.94 0.0337575 0.0336749
8.935 0.0426626 0.0425582
8.93 0.0524236 0.0522954
8.925 0.0628987 0.0627448
8.92 0.0736236 0.0734434
8.915 0.083611 0.0834064
8.91 0.0911334 0.0909104
8.905 0.0936254 0.0933963
8.9 0.0879867 0.0877714
8.895 0.0716049 0.0714297
8.89 0.044052 0.0439442
8.885 0.00851891 0.00849806
8.88 -0.0285367 -0.0284669
8.875 -0.0599881 -0.0598413
8.87 -0.0811426 -0.080944
8.865 -0.0910592 -0.0908364
8.86 -0.0916653 -0.091441
8.855 -0.0860061 -0.0857956
8.85 -0.0769131 -0.0767249
8.845 -0.0664446 -0.066282
8.84 -0.0558596 -0.0557229
8.835 -0.0458086 -0.0456966
8.83 -0.0365466 -0.0364571
8.825 -0.028098 -0.0280293
8.82 -0.0203653 -0.0203155
8.815 -0.0131918 -0.0131595
8.81 -0.00639547 -0.00637982
8.805 0.000214975 0.000214449
8.8 0.0068339 0.00681718
8.795 0.0136566 0.0136232
8.79 0.0208776 0.0208265
8.785 0.0286846 0.0286144
8.78 0.0372438 0.0371527
8.775 0.0466681 0.0465539
8.77 0.0569558 0.0568164
8.765 0.0678855 0.0677193
8.76 0.0788517 0.0786588
8.755 0.0886471 0.0884302
8.75 0.0952524 0.0950193
8.745 0.0958169 0.0955824
8.74 0.0871484 0.0869352
8.735 0.0669937 0.0668298
8.73 0.0358483 0.0357605
8.725 -0.00192906 -0.00192434
8.72 -0.0391657 -0.0390699
8.715 -0.0689469 -0.0687782
8.71 -0.0874836 -0.0872696
8.705 -0.0947801 -0.0945482
8.7 -0.0933124 -0.0930841
8.695 -0.086255 -0.0860439
8.69 -0.0763297 -0.0761429
8.685 -0.0654171 -0.065257
8.68 -0.0546186 -0.054485
8.675 -0.0444722 -0.0443633
8.67 -0.0351611 -0.0350751
8.665 -0.0266678 -0.0266025
8.66 -0.01887 -0.0188238
8.655 -0.0115969 -0.0115685
8.65 -0.00465728 -0.00464589
8.645 0.00214733 0.00214207
8.64 0.00901768 0.00899561
8.635 0.0161551 0.0161156
8.63 0.023759 0.0237009
8.625 0.0320186 0.0319403
8.62 0.0410937 0.0409931
8.615 0.0510746 0.0509496
8.61 0.0619077 0.0617563
8.605 0.0732713 0.073092
8.6 0.0843878 0.0841813
8.595 0.0937917 0.0935622
8.59 0.0991441 0.0989015
8.585 0.0973252 0.0970871
8.58 0.0851547 0.0849463
8.575 0.0609326 0.0607835
8.57 0.0262652 0.0262009
8.565 -0.0133069 -0.0132744
8.56 -0.0501096 -0.049987
8.555 -0.0777175 -0.0775273
8.55 -0.093383 -0.0931545
8.545 -0.0980218 -0.0977819
8.54 -0.0945546 -0.0943232
8.535 -0.0861992 -0.0859883
8.53 -0.0755264 -0.0753416
8.525 -0.0642277 -0.0640706
8.52 -0.0532497 -0.0531194
8.515 -0.0430238 -0.0429185
8.51 -0.0336675 -0.0335851
8.505 -0.0251243 -0.0250628
8.5 -0.01725 -0.0172078
8.495 -0.00986055 -0.00983642
8.49 -0.00275572 -0.00274898
8.485 0.00427008 0.00425963
8.48 0.0114242 0.0113963
8.475 0.0189143 0.018868
8.47 0.0269439 0.026878
8.465 0.0357022 0.0356148
8.46 0.045338 0.0452271
8.455 0.0559105 0.0557737
8.45 0.0672987 0.067134
8.445 0.0790546 0.0788611
8.44 0.0901929 0.0899722
8.435 0.0989507 0.0987085
8.43 0.102649 0.102398
8.425 0.0979416 0.0977019
8.42 0.0818027 0.0816025
8.415 0.0533086 0.0531782
8.41 0.0153377 0.0153002
8.405 -0.0254535 -0.0253912
8.4 -0.061168 -0.0610183
8.395 -0.0861413 -0.0859305
8.39 -0.0987531 -0.0985114
8.385 -0.100754 -0.100507
8.38 -0.0953927 -0.0951593
8.375 -0.0858523 -0.0856422
8.37 -0.0745186 -0.0743363
8.365 -0.0628894 -0.0627355
8.36 -0.051762 -0.0516354
8.355 -0.0414688 -0.0413674
8.35 -0.0320671 -0.0319887
8.345 -0.0234656 -0.0234082
8.34 -0.0155 -0.0154621
8.335 -0.00797382 -0.00795431
8.33 -0.000678281 -0.000676621
8.325 0.00659957 0.00658343
8.32 0.014074 0.0140396
8.315 0.0219587 0.021905
8.31 0.0304609 0.0303864
8.305 0.0397668 0.0396695
8.3 0.0500087 0.0498863
8.295 0.0612033 0.0610536
8.29 0.0731426 0.0729637
8.285 0.0852223 0.0850137
8.28 0.0962086 0.0959732
8.275 0.104003 0.103748
8.27 0.10558 0.105321
8.265 0.0974402 0.0972018
8.26 0.0769024 0.0767142
8.255 0.0440557 0.0439479
8.25 0.00316124 0.0031535
8.245 -0.0381654 -0.0380721
8.24 -0.0721322 -0.0719557
8.235 -0.0940762 -0.093846
8.23 -0.103529 -0.103275
8.225 -0.102964 -0.102712
8.22 -0.0958396 -0.0956051
8.215 -0.0852337 -0.0850252
8.21 -0.0733244 -0.0731449
8.205 -0.0614159 -0.0612657
8.2 -0.0501645 -0.0500418
8.195 -0.0398118 -0.0397144
8.19 -0.0303606 -0.0302864
8.185 -0.0216886 -0.0216355
8.18 -0.0136131 -0.0135798
8.175 -0.00592624 -0.00591174
8.17 0.00158938 0.00158549
8.165 0.00915427 0.00913187
8.16 0.0169898 0.0169482
8.155 0.0253155 0.0252536
8.15 0.0343409 0.0342569
8.145 0.0442456 0.0441373
8.14 0.0551379 0.055003
8.135 0.0669779 0.066814
8.13 0.0794464 0.079252
8.125 0.0917468 0.0915223
8.12 0.102353 0.102103
8.115 0.108796 0.10853
8.11 0.10772 0.107456
8.105 0.0955884 0.0953545
8.1 0.0702927 0.0701207
8.095 0.0331682 0.033087
8.09 -0.0101068 -0.0100821
8.085 -0.0512081 -0.0510828
8.08 -0.0827987 -0.0825961
8.075 -0.101404 -0.101156
8.07 -0.10767 -0.107406
8.065 -0.104657 -0.104401
8.06 -0.0959179 -0.0956831
8.055 -0.084368 -0.0841615
8.05 -0.0719637 -0.0717876
8.045 -0.0598214 -0.059675
8.04 -0.0484659 -0.0483473
8.035 -0.0380564 -0.0379633
8.03 -0.0285475 -0.0284776
8.025 -0.0197887 -0.0197403
8.02 -0.011581 -0.0115527
8.015 -0.00370558 -0.00369651
8.01 0.00406357 0.00405363
8.005 0.0119548 0.0119255
8 0.0201967 0.0201472
7.995 0.0290141 0.0289431
7.99 0.0386168 0.0385223
7.985 0.0491731 0.0490528
7.98 0.0607573 0.0606086
7.975 0.0732549 0.0730757
7.97 0.0862066 0.0859956
7.965 0.0985823 0.098341
7.96 0.108518 0.108252
7.955 0.113148 0.112872
7.95 0.108831 0.108565
7.945 0.0921598 0.0919343
7.94 0.061858 0.0617067
7.935 0.0207102 0.0206595
7.93 -0.0242525 -0.0241932
7.925 -0.0643302 -0.0641728
7.92 -0.0929817 -0.0927541
7.915 -0.108037 -0.107772
7.91 -0.111162 -0.11089
7.905 -0.105855 -0.105596
7.9 -0.0956585 -0.0954244
7.895 -0.0832829 -0.0830791
7.89 -0.0704575 -0.0702851
7.885 -0.0581196 -0.0579774
7.88 -0.0466737 -0.0465595
7.875 -0.0362053 -0.0361167
7.87 -0.0266258 -0.0265606
7.865 -0.01776 -0.0177165
7.86 -0.00939382 -0.00937083
7.855 -0.00129786 -0.00129468
7.85 0.00676256 0.00674601
7.845 0.0150239 0.0149871
7.84 0.023722 0.0236639
7.835 0.0330861 0.0330052
7.83 0.0433234 0.0432174
7.825 0.0545843 0.0544507
7.82 0.0668964 0.0667327
7.815 0.0800487 0.0798528
7.81 0.0934068 0.0931782
7.805 0.105661 0.105403
7.8 0.114565 0.114285
7.795 0.116848 0.116562
7.79 0.108665 0.108399
7.785 0.0869512 0.0867384
7.78 0.0515455 0.0514194
7.775 0.00681996 0.00680327
7.77 -0.0390169 -0.0389215
7.765 -0.0772806 -0.0770915
7.76 -0.102525 -0.102274
7.755 -0.113919 -0.11364
7.75 -0.114014 -0.113735
7.745 -0.106593 -0.106332
7.74 -0.0950985 -0.0948658
7.735 -0.0820087 -0.081808
7.73 -0.0688271 -0.0686587
7.725 -0.056324 -0.0561861
7.72 -0.0447949 -0.0446853
7.715 -0.0342599 -0.0341761
7.71 -0.0245925 -0.0245323
7.705 -0.0155952 -0.015557
7.7 -0.00704003 -0.0070228
7.695 0.00131269 0.00130948
7.69 0.00970659 0.00968284
7.685 0.0183865 0.0183415
7.68 0.0275953 0.0275278
7.675 0.0375652 0.0374733
7.67 0.0484966 0.0483779
7.665 0.0605136 0.0603656
7.66 0.0735813 0.0734013
7.655 0.0873647 0.0871509
7.65 0.101014 0.100767
7.645 0.112891 0.112615
7.64 0.120326 0.120031
7.635 0.119658 0.119365
7.63 0.10697 0.106708
7.625 0.0798019 0.0796066
7.62 0.0393776 0.0392813
7.615 -0.00829372 -0.00827343
7.61 -0.0541127 -0.0539803
7.605 -0.0898253 -0.0896055
7.6 -0.111308 -0.111036
7.595 -0.11903 -0.118739
7.59 -0.116258 -0.115973
7.585 -0.106915 -0.106654
7.58 -0.0942792 -0.0940485
7.575 -0.0805763 -0.0803791
7.57 -0.0670934 -0.0669292
7.565 -0.0544469 -0.0543137
7.56 -0.0428352 -0.0427304
7.555 -0.0322206 -0.0321418
7.55 -0.0224431 -0.0223882
7.545 -0.0132855 -0.013253
7.54 -0.00450659 -0.00449556
7.535 0.00414354 0.0041334
7.53 0.0129178 0.0128862
7.525 0.0220695 0.0220155
7.52 0.0318481 0.0317701
7.515 0.0424864 0.0423824
7.51 0.0541728 0.0540403
7.505 0.0669941 0.0668302
7.5 0.0808326 0.0806349
7.495 0.0951973 0.0949643
7.49 0.108977 0.108711
7.485 0.120153 0.119859
7.48 0.125602 0.125295
7.475 0.121325 0.121028
7.47 0.103515 0.103262
7.465 0.0706125 0.0704397
7.46 0.0254602 0.0253979
7.455 -0.0243623 -0.0243027
7.45 -0.0692451 -0.0690757
7.445 -0.101763 -0.101514
7.44 -0.119256 -0.118965
7.435 -0.123381 -0.123079
7.43 -0.117941 -0.117652
7.425 -0.106876 -0.106614
7.42 -0.0932443 -0.0930162
7.415 -0.0790171 -0.0788238
7.41 -0.0652765 -0.0651167
7.405 -0.0524998 -0.0523713
7.4 -0.0407992 -0.0406994
7.395 -0.0300865 -0.0300129
7.39 -0.0201722 -0.0201228
7.385 -0.0108209 -0.0107944
7.38 -0.00177903 -0.00177467
7.375 0.00721375 0.0071961
7.37 0.0164199 0.0163798
7.365 0.0261015 0.0260376
7.36 0.0365132 0.0364239
7.355 0.0478857 0.0477686
7.35 0.060388 0.0602403
7.345 0.0740555 0.0738743
7.34 0.0886635 0.0884465
7.335 0.103526 0.103273
7.33 0.117222 0.116935
7.325 0.127298 0.126987
7.32 0.130172 0.129854
7.315 0.121595 0.121297
7.31 0.0981069 0.0978668
7.305 0.0593612 0.059216
7.3 0.00998156 0.00995713
7.295 -0.0410759 -0.0409754
7.29 -0.0841331 -0.0839273
7.285 -0.112938 -0.112662
7.28 -0.126336 -0.126027
7.275 -0.127012 -0.126701
7.27 -0.119126 -0.118835
7.265 -0.106534 -0.106273
7.26 -0.0920388 -0.0918136
7.255 -0.0773618 -0.0771725
7.25 -0.0633955 -0.0632404
7.245 -0.0504929 -0.0503694
7.24 -0.0386906 -0.0385959
7.235 -0.0278557 -0.0277875
7.23 -0.0177729 -0.0177294
7.225 -0.00819016 -0.00817012
7.22 0.00115838 0.00115554
7.215 0.0105437 0.0105179
7.21 0.0202383 0.0201887
7.205 0.0305124 0.0304377
7.2 0.0416247 0.0415229
7.195 0.0537992 0.0536676
7.19 0.0671764 0.067012
7.185 0.0817228 0.0815228
7.18 0.0970772 0.0968397
7.175 0.112316 0.112041
7.17 0.12565 0.125342
7.165 0.134153 0.133825
7.16 0.133798 0.133471
7.155 0.120226 0.119931
7.15 0.0906095 0.0903878
7.145 0.0461149 0.046002
7.14 -0.00679711 -0.00678048
7.135 -0.0581067 -0.0579645
7.13 -0.0985299 -0.0982888
7.125 -0.123246 -0.122944
7.12 -0.132557 -0.132233
7.115 -0.129987 -0.129668
7.11 -0.119888 -0.119595
7.105 -0.10595 -0.105691
7.1 -0.0907075 -0.0904855
7.095 -0.0756401 -0.075455
7.09 -0.0614687 -0.0613183
7.085 -0.0484358 -0.0483173
7.08 -0.0365119 -0.0364226
7.075 -0.0255255 -0.0254631
7.07 -0.0152378 -0.0152005
7.065 -0.00538129 -0.00536812
7.06 0.00432224 0.00431166
7.055 0.0141547 0.0141201
7.05 0.0243988 0.0243391
7.045 0.0353327 0.0352462
7.04 0.0472166 0.0471011
7.035 0.060262 0.0601145
7.03 0.074569 0.0743865
7.025 0.0900142 0.089794
7.02 0.106065 0.105806
7.015 0.121511 0.121214
7.01 0.134141 0.133813
7.005 0.140525 0.140181
7 0.136238 0.135905
6.995 0.117011 0.116725
6.99 0.0809649 0.0807668
6.985 0.031031 0.0309551
6.98 -0.0245599 -0.0244998
6.975 -0.0751344 -0.0749506
6.97 -0.112239 -0.111964
6.965 -0.132636 -0.132312
6.96 -0.137967 -0.13763
6.955 -0.132388 -0.132064
6.95 -0.120306 -0.120012
6.945 -0.105188 -0.104931
6.94 -0.0892946 -0.0890761
6.935 -0.073881 -0.0737002
6.93 -0.0595133 -0.0593676
6.925 -0.0463372 -0.0462238
6.92 -0.0342656 -0.0341818
6.915 -0.0230929 -0.0230364
6.91 -0.0125591 -0.0125284
6.905 -0.0023818 -0.00237598
6.9 0.00772962 0.0077107
6.895 0.0180686 0.0180243
6.89 0.0289279 0.0288571
6.885 0.0405929 0.0404935
6.88 0.053322 0.0531915
6.875 0.0673067 0.067142
6.87 0.0825923 0.0823902
6.865 0.0989399 0.0986978
6.86 0.115606 0.115323
6.855 0.131039 0.130718
6.85 0.142554 0.142205
6.845 0.146205 0.145847
6.84 0.137267 0.136931
6.835 0.111801 0.111527
6.83 0.0692056 0.0690362
6.825 0.0143509 0.0143158
6.82 -0.0429611 -0.0428559
6.815 -0.0918707 -0.0916459
6.81 -0.125123 -0.124816
6.805 -0.141113 -0.140768
6.8 -0.142645 -0.142296
6.795 -0.134312 -0.133983
6.79 -0.120465 -0.12017
6.785 -0.104311 -0.104056
6.78 -0.0878437 -0.0876287
6.775 -0.0721124 -0.071936
6.77 -0.0575461 -0.0574053
6.765 -0.0442058 -0.0440976
6.76 -0.0319539 -0.0318757
6.755 -0.0205549 -0.0205046
6.75 -0.00972904 -0.00970524
6.745 0.000820603 0.000818595
6.74 0.0113974 0.0113695
6.735 0.0223066 0.022252
6.73 0.0338514 0.0337686
6.725 0.0463223 0.0462089
6.72 0.0599719 0.0598252
6.715 0.0749623 0.0747789
6.71 0.0912664 0.091043
6.705 0.1085 0.108234
6.7 0.125663 0.125355
6.695 0.140809 0.140464
6.69 0.150734 0.150365
6.685 0.15099 0.15062
6.68 0.136692 0.136357
6.675 0.104521 0.104265
6.67 0.0554598 0.0553241
6.665 -0.00361752 -0.00360867
6.66 -0.0616533 -0.0615024
6.655 -0.108079 -0.107815
6.65 -0.137111 -0.136776
6.645 -0.14873 -0.148366
6.64 -0.146694 -0.146335
6.635 -0.135867 -0.135534
6.63 -0.120452 -0.120157
6.625 -0.103382 -0.103129
6.62 -0.0863976 -0.0861862
6.615 -0.0703624 -0.0701902
6.61 -0.0555842 -0.0554482
6.605 -0.0420505 -0.0419476
6.6 -0.0295797 -0.0295073
6.595 -0.0179091 -0.0178653
6.59 -0.00674062 -0.00672413
6.585 0.00423736 0.00422699
6.58 0.0153414 0.0153038
6.575 0.026889 0.0268232
6.57 0.0391932 0.0390973
6.565 0.0525478 0.0524192
6.56 0.0671938 0.0670294
6.555 0.0832526 0.0830488
6.55 0.100603 0.100357
6.545 0.118682 0.118392
6.54 0.136186 0.135852
6.535 0.150716 0.150347
6.53 0.158519 0.158131
6.525 0.154693 0.154314
6.52 0.134378 0.134049
6.515 0.0951887 0.0949558
6.51 0.0399477 0.0398499
6.505 -0.0225239 -0.0224688
6.5 -0.0803152 -0.0801187
6.495 -0.123591 -0.123288
6.49 -0.148198 -0.147835
6.485 -0.155578 -0.155197
6.48 -0.150241 -0.149873
6.475 -0.137165 -0.13683
6.47 -0.120354 -0.120059
6.465 -0.102464 -0.102213
6.46 -0.0849994 -0.0847914
6.455 -0.0686593 -0.0684913
6.45 -0.0536457 -0.0535144
6.445 -0.0398818 -0.0397842
6.44 -0.0271473 -0.0270809
6.435 -0.0151549 -0.0151178
6.43 -0.00358864 -0.00357986
6.425 0.00787798 0.0078587
6.42 0.0195753 0.0195274
6.415 0.0318333 0.0317554
6.41 0.0449743 0.0448642
6.405 0.0592922 0.0591471
6.4 0.0750098 0.0748263
6.395 0.0921938 0.0919682
6.39 0.110606 0.110335
6.385 0.129465 0.129148
6.38 0.147113 0.146753
6.375 0.16065 0.160257
6.37 0.16576 0.165354
6.365 0.157167 0.156782
6.36 0.130269 0.12995
6.355 0.0839224 0.0837171
6.35 0.0229674 0.0229112
6.345 -0.0420039 -0.0419012
6.34 -0.0986751 -0.0984336
6.335 -0.138308 -0.13797
6.33 -0.158436 -0.158048
6.325 -0.161787 -0.161391
6.32 -0.153423 -0.153047
6.315 -0.138325 -0.137987
6.31 -0.120261 -0.119967
6.305 -0.10162 -0.101371
6.3 -0.0836933 -0.0834885
6.295 -0.0670334 -0.0668694
6.29 -0.0517507 -0.051624
6.285 -0.0377124 -0.0376201
6.28 -0.0246638 -0.0246034
6.275 -0.0122943 -0.0122643
6.27 -0.000270778 -0.000270116
6.265 0.0117488 0.0117201
6.26 0.0241091 0.0240501
6.255 0.037153 0.0370621
6.25 0.0512104 0.0510851
6.245 0.0665724 0.0664095
6.24 0.0834346 0.0832305
6.235 0.101794 0.101545
6.23 0.121267 0.12097
6.225 0.140816 0.140471
6.22 0.158377 0.157989
6.215 0.170506 0.170089
6.21 0.172332 0.17191
6.205 0.158327 0.15794
6.2 0.124402 0.124097
6.195 0.0709397 0.0707661
6.19 0.00487374 0.00486181
6.185 -0.0617082 -0.0615572
6.18 -0.116528 -0.116243
6.175 -0.15221 -0.151838
6.17 -0.167932 -0.167521
6.165 -0.167512 -0.167102
6.16 -0.15639 -0.156008
6.155 -0.139469 -0.139128
6.15 -0.120264 -0.11997
6.145 -0.100917 -0.10067
6.14 -0.0825262 -0.0823242
6.135 -0.0655182 -0.0653579
6.13 -0.049923 -0.0498008
6.125 -0.0355588 -0.0354718
6.12 -0.0221398 -0.0220857
6.115 -0.00933359 -0.00931075
6.11 0.00321086 0.003203
6.105 0.0158514 0.0158126
6.1 0.0289476 0.0288768
6.095 0.0428552 0.0427503
6.09 0.0579106 0.0577689
6.085 0.0743968 0.0742147
6.08 0.0924736 0.0922473
6.075 0.11205 0.111775
6.07 0.132569 0.132245
6.065 0.152695 0.152321
6.06 0.169909 0.169494
6.055 0.180196 0.179755
6.05 0.178158 0.177722
6.045 0.158172 0.157785
6.04 0.116922 0.116635
6.035 0.0565496 0.0564112
6.03 -0.0139473 -0.0139131
6.025 -0.0813265 -0.0811275
6.02 -0.133745 -0.133417
6.015 -0.165345 -0.16494
6.01 -0.176836 -0.176403
6.005 -0.17293 -0.172507
6 -0.159303 -0.158913
5.995 -0.140722 -0.140378
5.99 -0.120459 -0.120164
5.985 -0.100423 -0.100178
5.98 -0.0815498 -0.0813502
5.975 -0.0641522 -0.0639952
5.97 -0.0481917 -0.0480738
5.965 -0.0334432 -0.0333614
5.96 -0.0195921 -0.0195442
5.955 -0.00628476 -0.00626938
5.95 0.00684787 0.00683112
5.945 0.0201803 0.020131
5.94 0.0340879 0.0340045
5.935 0.0489387 0.048819
5.93 0.0650738 0.0649146
5.925 0.0827634 0.0825609
5.92 0.102121 0.101871
5.915 0.122948 0.122647
5.91 0.144486 0.144133
5.905 0.165059 0.164655
5.9 0.181655 0.181211
5.895 0.189666 0.189202
5.89 0.183233 0.182785
5.885 0.156804 0.15642
5.88 0.108086 0.107822
5.875 0.0411379 0.0410372
5.87 -0.0331039 -0.0330229
5.865 -0.100605 -0.100359
5.86 -0.150275 -0.149907
5.855 -0.177823 -0.177388
5.85 -0.185337 -0.184884
5.845 -0.178236 -0.1778
5.84 -0.162328 -0.16193
5.835 -0.142218 -0.14187
5.83 -0.120945 -0.120649
5.825 -0.100218 -0.0999723
5.82 -0.0808232 -0.0806254
5.815 -0.0629817 -0.0628276
5.81 -0.0465937 -0.0464797
5.805 -0.0313954 -0.0313186
5.8 -0.0170451 -0.0170034
5.795 -0.00316809 -0.00316033
5.79 0.0106232 0.0105972
5.785 0.0247211 0.0246606
5.78 0.0395169 0.0394202
5.775 0.055391 0.0552554
5.77 0.0726868 0.0725089
5.765 0.0916563 0.0914321
5.76 0.112355 0.11208
5.755 0.134461 0.134132
5.75 0.156983 0.156599
5.745 0.17787 0.177435
5.74 0.193581 0.193108
5.735 0.198921 0.198434
5.73 0.187641 0.187182
5.725 0.154442 0.154064
5.72 0.0982633 0.0980228
5.715 0.0251487 0.0250872
5.71 -0.052219 -0.0520912
5.705 -0.119358 -0.119065
5.7 -0.16614 -0.165733
5.695 -0.18981 -0.189345
5.69 -0.193653 -0.193179
5.685 -0.183643 -0.183193
5.68 -0.165644 -0.165239
5.675 -0.1441 -0.143747
5.67 -0.121835 -0.121537
5.665 -0.100386 -0.100141
5.66 -0.0804162 -0.0802195
5.655 -0.0620636 -0.0619117
5.65 -0.0451765 -0.0450659
5.645 -0.0294556 -0.0293836
5.64 -0.0145337 -0.0144982
5.635 -1.47595e-05 -1.47234e-05
5.63 0.0145084 0.0144729
5.625 0.0294464 0.0293744
5.62 0.0452077 0.0450971
5.615 0.0621842 0.0620321
5.61 0.0807198 0.0805223
5.605 0.101043 0.100796
5.6 0.123141 0.12284
5.595 0.14655 0.146191
5.59 0.170022 0.169606
5.585 0.191099 0.190632
5.58 0.205694 0.205191
5.575 0.208036 0.207527
5.57 0.19158 0.191111
5.565 0.151436 0.151066
5.56 0.0879278 0.0877127
5.555 0.00906966 0.00904747
5.55 -0.0709422 -0.0707687
5.545 -0.137459 -0.137123
5.54 -0.181426 -0.180982
5.535 -0.201513 -0.20102
5.53 -0.202029 -0.201535
5.525 -0.189379 -0.188915
5.52 -0.169448 -0.169033
5.515 -0.146524 -0.146165
5.51 -0.123256 -0.122954
5.505 -0.101032 -0.100785
5.5 -0.0804138 -0.0802171
5.495 -0.0614695 -0.0613191
5.49 -0.0440015 -0.0438938
5.485 -0.0276782 -0.0276105
5.48 -0.0121071 -0.0120774
5.475 0.0031297 0.00312204
5.47 0.0184597 0.0184145
5.465 0.0343132 0.0342293
5.46 0.0511161 0.050991
5.455 0.069272 0.0691025
5.45 0.0891229 0.0889049
5.445 0.110869 0.110598
5.44 0.134422 0.134093
5.435 0.15916 0.15877
5.43 0.18356 0.183111
5.425 0.204738 0.204237
5.42 0.21805 0.217516
5.415 0.217181 0.216649
5.41 0.195372 0.194894
5.405 0.148271 0.147908
5.4 0.0776556 0.0774655
5.395 -0.00657695 -0.00656086
5.39 -0.0889497 -0.088732
5.385 -0.154841 -0.154462
5.38 -0.196268 -0.195788
5.375 -0.213176 -0.212655
5.37 -0.210736 -0.21022
5.365 -0.195695 -0.195216
5.36 -0.173952 -0.173526
5.355 -0.14967 -0.149304
5.35 -0.125355 -0.125049
5.345 -0.10228 -0.10203
5.34 -0.0809213 -0.0807233
5.335 -0.0612904 -0.0611404
5.33 -0.0431491 -0.0430435
5.325 -0.0261356 -0.0260717
5.32 -0.00983232 -0.00980826
5.315 0.00620119 0.00618602
5.31 0.0224141 0.0223593
5.305 0.0392576 0.0391616
5.3 0.0571757 0.0570358
5.295 0.0765837 0.0763963
5.29 0.0978209 0.0975815
5.285 0.121056 0.12076
5.28 0.146119 0.145761
5.275 0.172222 0.1718
5.27 0.197556 0.197073
5.265 0.218802 0.218267
5.26 0.230768 0.230203
5.255 0.226628 0.226074
5.25 0.199479 0.198991
5.245 0.145571 0.145215
5.24 0.0681238 0.0679571
5.235 -0.0212296 -0.0211777
5.23 -0.105929 -0.10567
5.225 -0.171467 -0.171047
5.22 -0.210836 -0.21032
5.215 -0.225072 -0.224521
5.21 -0.220068 -0.21953
5.205 -0.202869 -0.202372
5.2 -0.179401 -0.178962
5.195 -0.153747 -0.153371
5.19 -0.128312 -0.127998
5.185 -0.104282 -0.104027
5.18 -0.0820714 -0.0818706
5.175 -0.0616433 -0.0614925
5.17 -0.0427245 -0.0426199
5.165 -0.0249243 -0.0248633
5.16 -0.00780024 -0.00778115
5.155 0.00911186 0.00908956
5.15 0.0262842 0.0262198
5.145 0.0441899 0.0440817
5.14 0.0632923 0.0631374
5.135 0.0840193 0.0838137
5.13 0.106707 0.106446
5.125 0.131494 0.131172
5.12 0.158124 0.157738
5.115 0.185646 0.185192
5.11 0.211964 0.211446
5.105 0.233335 0.232764
5.1 0.244035 0.243438
5.095 0.236764 0.236185
5.09 0.204508 0.204008
5.085 0.144109 0.143756
5.08 0.0601215 0.0599744
5.075 -0.0342662 -0.0341824
5.07 -0.12155 -0.121253
5.065 -0.187302 -0.186844
5.06 -0.225307 -0.224756
5.055 -0.23749 -0.236909
5.05 -0.230349 -0.229786
5.045 -0.211213 -0.210696
5.04 -0.186079 -0.185624
5.035 -0.159006 -0.158617
5.03 -0.132345 -0.132021
5.025 -0.107232 -0.106969
5.02 -0.0840337 -0.0838281
5.015 -0.0626796 -0.0625263
5.01 -0.0428649 -0.04276
5.005 -0.0241717 -0.0241125
5 -0.00613178 -0.00611678
4.995 0.0117436 0.0117149
4.99 0.0299512 0.0298779
4.985 0.0489878 0.0488679
4.98 0.0693375 0.0691679
4.975 0.0914423 0.0912186
4.97 0.115638 0.115355
4.965 0.142033 0.141686
4.96 0.170296 0.169879
4.955 0.199317 0.198829
4.95 0.226732 0.226178
4.945 0.248399 0.247791
4.94 0.258098 0.257467
4.935 0.248082 0.247475
4.93 0.211209 0.210692
4.925 0.144809 0.144454
4.92 0.0545745 0.054441
4.915 -0.0449602 -0.0448502
4.91 -0.135408 -0.135077
4.905 -0.202268 -0.201773
4.9 -0.239844 -0.239257
4.895 -0.250727 -0.250114
4.89 -0.241932 -0.24134
4.885 -0.221086 -0.220545
4.88 -0.194324 -0.193849
4.875 -0.165753 -0.165348
4.87 -0.13773 -0.137393
4.865 -0.111372 -0.1111
4.86 -0.0870268 -0.0868138
4.855 -0.0645962 -0.0644381
4.85 -0.0437502 -0.0436431
4.845 -0.024045 -0.0239862
4.84 -0.00498656 -0.00497436
4.835 0.0139402 0.0139061
4.83 0.0332581 0.0331767
4.825 0.0534893 0.0533584
4.82 0.075141 0.0749571
4.815 0.0986718 0.0984304
4.81 0.124422 0.124117
4.805 0.152478 0.152105
4.8 0.182445 0.181998
4.795 0.213078 0.212557
4.79 0.241783 0.241191
4.785 0.264061 0.263415
4.78 0.273248 0.272579
4.775 0.261161 0.260522
4.77 0.220461 0.219922
4.765 0.148761 0.148397
4.76 0.052588 0.0524593
4.755 -0.0524105 -0.0522822
4.75 -0.146949 -0.146589
4.745 -0.216172 -0.215643
4.74 -0.254544 -0.253921
4.735 -0.26507 -0.264421
4.73 -0.255198 -0.254574
4.725 -0.2329 -0.23233
4.72 -0.204544 -0.204043
4.715 -0.174373 -0.173946
4.71 -0.144816 -0.144462
4.705 -0.11702 -0.116734
4.7 -0.0913346 -0.0911111
4.695 -0.0676499 -0.0674844
4.69 -0.0456158 -0.0455042
4.685 -0.024764 -0.0247034
4.68 -0.00457382 -0.00456262
4.675 0.0154972 0.0154592
4.67 0.0359996 0.0359116
4.665 0.0574834 0.0573427
4.66 0.0804813 0.0802843
4.655 0.105473 0.105215
4.65 0.13281 0.132485
4.645 0.162572 0.162174
4.64 0.194321 0.193845
4.635 0.226717 0.226163
4.63 0.256988 0.256359
4.625 0.280356 0.27967
4.62 0.289772 0.289063
4.615 0.276628 0.275951
4.61 0.233254 0.232683
4.605 0.15723 0.156845
4.6 0.055505 0.0553692
4.595 -0.0554399 -0.0553042
4.59 -0.155346 -0.154966
4.585 -0.228608 -0.228049
4.58 -0.269375 -0.268716
4.575 -0.280755 -0.280068
4.57 -0.270549 -0.269887
4.565 -0.247136 -0.246531
4.56 -0.217237 -0.216705
4.555 -0.185347 -0.184894
4.55 -0.154053 -0.153676
4.545 -0.124586 -0.124281
4.54 -0.0973294 -0.0970913
4.535 -0.0721788 -0.0720022
4.53 -0.0487712 -0.0486518
4.525 -0.0266163 -0.0265512
4.52 -0.00516683 -0.00515418
4.515 0.0161486 0.0161091
4.51 0.0379106 0.0378178
4.505 0.0606987 0.0605502
4.5 0.0850751 0.0848669
4.495 0.111546 0.111274
4.49 0.140486 0.140142
4.485 0.171983 0.171562
4.48 0.205593 0.20509
4.475 0.239933 0.239346
4.47 0.272131 0.271465
4.465 0.297229 0.296502
4.46 0.307887 0.307134
4.455 0.295077 0.294355
4.45 0.250621 0.250008
4.445 0.171647 0.171227
4.44 0.0649722 0.0648133
4.435 -0.0524618 -0.0523335
4.43 -0.159341 -0.158951
4.425 -0.238797 -0.238212
4.42 -0.28405 -0.283355
4.415 -0.297903 -0.297174
4.41 -0.288379 -0.287673
4.405 -0.264341 -0.263694
4.4 -0.233013 -0.232443
4.395 -0.19929 -0.198802
4.39 -0.166026 -0.165619
4.385 -0.13461 -0.13428
4.38 -0.105503 -0.105245
4.375 -0.0786301 -0.0784377
4.37 -0.0536253 -0.0534941
4.365 -0.0299807 -0.0299073
4.36 -0.00712258 -0.00710515
4.355 0.0155504 0.0155124
4.35 0.0386506 0.038556
4.345 0.0627902 0.0626366
4.34 0.0885647 0.088348
4.335 0.116515 0.11623
4.33 0.147047 0.146688
4.325 0.180288 0.179847
4.32 0.215825 0.215297
4.315 0.2523 0.251682
4.31 0.286846 0.286144
4.305 0.314458 0.313689
4.3 0.327629 0.326827
4.295 0.316945 0.31617
4.29 0.27353 0.272861
4.285 0.193553 0.19308
4.28 0.0829862 0.0827832
4.275 -0.0413231 -0.041222
4.27 -0.157004 -0.15662
4.265 -0.245342 -0.244741
4.26 -0.297832 -0.297104
4.255 -0.31638 -0.315605
4.25 -0.309006 -0.30825
4.245 -0.285115 -0.284418
4.24 -0.252612 -0.251994
4.235 -0.216981 -0.21645
4.23 -0.181496 -0.181052
4.225 -0.147806 -0.147444
4.22 -0.116513 -0.116227
4.215 -0.0876015 -0.0873871
4.21 -0.0607231 -0.0605745
4.205 -0.0353584 -0.0352718
4.2 -0.0109094 -0.0108827
4.195 0.0132561 0.0132236
4.19 0.0377838 0.0376914
4.185 0.0633216 0.0631666
4.18 0.0905023 0.0902808
4.175 0.119908 0.119615
4.17 0.151996 0.151624
4.165 0.186953 0.186495
4.16 0.224447 0.223897
4.155 0.263227 0.262583
4.15 0.300557 0.299822
4.145 0.331548 0.330736
4.14 0.348703 0.34785
4.135 0.342321 0.341483
4.13 0.302679 0.301938
4.125 0.224447 0.223898
4.12 0.111863 0.111589
4.115 -0.0191598 -0.019113
4.11 -0.145442 -0.145086
4.105 -0.245861 -0.245259
4.1 -0.309183 -0.308426
4.095 -0.335538 -0.334717
4.09 -0.332518 -0.331704
4.085 -0.310043 -0.309285
4.08 -0.276899 -0.276221
4.075 -0.239405 -0.238819
4.07 -0.201463 -0.20097
4.065 -0.16513 -0.164726
4.06 -0.131242 -0.130921
4.055 -0.0999005 -0.099656
4.05 -0.0707988 -0.0706256
4.045 -0.0434202 -0.043314
4.04 -0.0171472 -0.0171052
4.035 0.00868267 0.00866142
4.03 0.0347502 0.0346652
4.025 0.0617411 0.06159
4.02 0.09033 0.090109
4.015 0.121148 0.120852
4.01 0.154716 0.154338
4.005 0.19131 0.190842
4 0.23073 0.230166
3.995 0.271918 0.271252
3.99 0.312402 0.311637
3.985 0.34761 0.34676
3.98 0.370299 0.369392
3.975 0.370675 0.369768
3.97 0.338156 0.337329
3.965 0.265441 0.264792
3.96 0.154022 0.153645
3.955 0.0176345 0.0175913
3.95 -0.120473 -0.120178
3.945 -0.236462 -0.235883
3.94 -0.315195 -0.314424
3.935 -0.353738 -0.352872
3.93 -0.358439 -0.357562
3.925 -0.339519 -0.338688
3.92 -0.306808 -0.306057
3.915 -0.267769 -0.267114
3.91 -0.227225 -0.226669
3.905 -0.187862 -0.187402
3.9 -0.150896 -0.150527
3.895 -0.116632 -0.116347
3.89 -0.0848567 -0.084649
3.885 -0.0550778 -0.054943
3.88 -0.026669 -0.0266037
3.875 0.00105906 0.00105647
3.87 0.0288227 0.0287521
3.865 0.0573473 0.057207
3.86 0.0873529 0.0871392
3.855 0.119526 0.119234
3.85 0.154463 0.154085
3.845 0.192553 0.192082
3.84 0.233772 0.2332
3.835 0.277337 0.276659
3.83 0.321181 0.320395
3.825 0.361266 0.360382
3.82 0.390899 0.389943
3.815 0.40054 0.39956
3.81 0.378954 0.378027
3.805 0.316654 0.315879
3.8 0.211405 0.210887
3.795 0.0731139 0.072935
3.79 -0.076446 -0.076259
3.785 -0.211095 -0.210578
3.78 -0.310701 -0.309941
3.775 -0.367473 -0.366574
3.77 -0.385059 -0.384117
3.765 -0.373318 -0.372404
3.76 -0.343135 -0.342296
3.755 -0.303457 -0.302715
3.75 -0.260432 -0.259795
3.745 -0.21771 -0.217177
3.74 -0.177124 -0.17669
3.735 -0.139331 -0.13899
3.73 -0.104294 -0.104038
3.725 -0.0715942 -0.071419
3.72 -0.0406177 -0.0405183
3.715 -0.0106565 -0.0106304
3.71 0.0190386 0.0189921
3.705 0.0492339 0.0491134
3.7 0.0806964 0.0804989
3.695 0.114172 0.113893
3.69 0.15034 0.149972
3.685 0.189718 0.189254
3.68 0.232492 0.231923
3.675 0.278217 0.277537
3.67 0.325351 0.324554
3.665 0.370595 0.369688
3.66 0.408147 0.407149
3.655 0.429194 0.428144
3.65 0.422379 0.421345
3.645 0.376269 0.375349
3.64 0.284316 0.283621
3.635 0.150771 0.150402
3.63 -0.00661424 -0.00659805
3.625 -0.161047 -0.160653
3.62 -0.287059 -0.286356
3.615 -0.369899 -0.368994
3.61 -0.408107 -0.407108
3.605 -0.409635 -0.408633
3.6 -0.385966 -0.385022
3.595 -0.347777 -0.346926
3.59 -0.303051 -0.302309
3.585 -0.256908 -0.256279
3.58 -0.212182 -0.211663
3.575 -0.170143 -0.169726
3.57 -0.131088 -0.130767
3.565 -0.0947597 -0.0945279
3.56 -0.0606027 -0.0604544
3.555 -0.0279121 -0.0278438
3.55 0.00408622 0.00407622
3.545 0.0361967 0.0361081
3.54 0.0692337 0.0690642
3.535 0.104003 0.103748
3.53 0.141267 0.140922
3.525 0.181679 0.181235
3.52 0.225646 0.225094
3.515 0.273095 0.272426
3.51 0.32308 0.322289
3.505 0.373205 0.372292
3.5 0.41887 0.417845
3.495 0.452539 0.451432
3.49 0.463558 0.462424
3.485 0.439442 0.438366
3.48 0.369603 0.368699
3.475 0.251319 0.250704
3.47 0.0950863 0.0948537
3.465 -0.0754075 -0.075223
3.46 -0.231048 -0.230483
3.455 -0.348656 -0.347803
3.45 -0.418318 -0.417294
3.445 -0.443025 -0.441941
3.44 -0.433246 -0.432185
3.435 -0.401138 -0.400157
3.43 -0.357022 -0.356149
3.425 -0.308187 -0.307433
3.42 -0.259093 -0.258459
3.415 -0.212079 -0.21156
3.41 -0.168078 -0.167667
3.405 -0.127171 -0.12686
3.4 -0.0889593 -0.0887416
3.395 -0.0527923 -0.0526631
3.39 -0.0178943 -0.0178505
3.385 0.0165682 0.0165277
3.38 0.0514532 0.0513273
3.375 0.0876227 0.0874083
3.37 0.12592 0.125612
3.365 0.167121 0.166712
3.36 0.211846 0.211327
3.355 0.260383 0.259746
3.35 0.312397 0.311633
3.345 0.366458 0.365562
3.34 0.419371 0.418345
3.335 0.465368 0.464229
3.33 0.495451 0.494239
3.325 0.497563 0.496346
3.32 0.458608 0.457486
3.315 0.369132 0.368228
3.31 0.229761 0.229198
3.305 0.0556949 0.0555587
3.3 -0.125525 -0.125218
3.295 -0.283751 -0.283056
3.29 -0.397643 -0.39667
3.285 -0.460353 -0.459227
3.28 -0.477448 -0.47628
3.275 -0.460797 -0.459669
3.27 -0.422986 -0.421951
3.265 -0.374244 -0.373328
3.26 -0.321598 -0.320811
3.255 -0.269252 -0.268593
3.25 -0.219342 -0.218805
3.245 -0.172657 -0.172234
3.24 -0.129173 -0.128857
3.235 -0.0884135 -0.0881972
3.23 -0.0496625 -0.049541
3.225 -0.0120862 -0.0120567
3.22 0.0252039 0.0251422
3.215 0.0631187 0.0629642
3.21 0.10257 0.102319
3.205 0.14444 0.144087
3.2 0.189528 0.189064
3.195 0.238437 0.237853
3.19 0.291377 0.290664
3.185 0.34783 0.346978
3.18 0.406022 0.405029
3.175 0.462205 0.461074
3.17 0.509813 0.508565
3.165 0.538862 0.537544
3.16 0.536335 0.535022
3.155 0.488616 0.48742
3.15 0.386668 0.385722
3.145 0.232699 0.23213
3.14 0.0442504 0.0441422
3.135 -0.148964 -0.1486
3.13 -0.315603 -0.314831
3.125 -0.434245 -0.433183
3.12 -0.498645 -0.497425
3.115 -0.515165 -0.513904
3.11 -0.496402 -0.495188
3.105 -0.455521 -0.454407
3.1 -0.40318 -0.402194
3.095 -0.34671 -0.345862
3.09 -0.290514 -0.289803
3.085 -0.236842 -0.236263
3.08 -0.186538 -0.186081
3.075 -0.13959 -0.139248
3.07 -0.0955048 -0.0952711
3.065 -0.0535332 -0.0534022
3.06 -0.0127967 -0.0127654
3.055 0.0276434 0.0275758
3.05 0.0687506 0.0685824
3.045 0.111489 0.111216
3.04 0.156791 0.156407
3.035 0.205497 0.204994
3.03 0.258243 0.257611
3.025 0.315249 0.314477
3.02 0.375977 0.375057
3.015 0.438594 0.437521
3.01 0.49923 0.498008
3.005 0.551115 0.549766
3 0.583947 0.582518
2.995 0.584209 0.582779
2.99 0.53752 0.536205
2.985 0.433763 0.432701
2.98 0.273918 0.273247
2.975 0.074734 0.0745512
2.97 -0.133632 -0.133305
2.965 -0.317813 -0.317035
2.96 -0.45342 -0.452311
2.955 -0.531567 -0.530266
2.95 -0.557222 -0.555859
2.945 -0.542943 -0.541614
2.94 -0.502721 -0.501491
2.935 -0.448343 -0.447246
2.93 -0.388188 -0.387238
2.925 -0.327461 -0.32666
2.92 -0.268958 -0.268299
2.915 -0.21385 -0.213326
2.91 -0.162303 -0.161906
2.905 -0.113901 -0.113622
2.9 -0.0679076 -0.0677414
2.895 -0.0234245 -0.0233672
2.89 0.0205268 0.0204766
2.885 0.0649597 0.0648008
2.88 0.110894 0.110622
2.875 0.159323 0.158933
2.87 0.21116 0.210644
2.865 0.267135 0.266481
2.86 0.3276 0.326798
2.855 0.392219 0.391259
2.85 0.459463 0.458338
2.845 0.525906 0.524619
2.84 0.585357 0.583924
2.835 0.6281 0.626563
2.83 0.640848 0.63928
2.825 0.60842 0.606931
2.82 0.518093 0.516825
2.815 0.366309 0.365413
2.81 0.164739 0.164336
2.805 -0.0592537 -0.0591087
2.8 -0.270504 -0.269842
2.795 -0.438699 -0.437625
2.79 -0.547908 -0.546567
2.785 -0.59802 -0.596557
2.78 -0.599648 -0.598181
2.775 -0.567358 -0.56597
2.77 -0.514757 -0.513497
2.765 -0.452259 -0.451152
2.76 -0.38679 -0.385843
2.755 -0.322391 -0.321602
2.75 -0.261046 -0.260408
2.745 -0.203403 -0.202905
2.74 -0.149302 -0.148937
2.735 -0.0981261 -0.097886
2.73 -0.0490091 -0.0488892
2.725 -0.000960615 -0.000958265
2.72 0.0470699 0.0469547
2.715 0.0961544 0.0959191
2.71 0.147355 0.146995
2.705 0.201682 0.201188
2.7 0.260008 0.259372
2.695 0.322927 0.322137
2.69 0.390499 0.389543
2.685 0.461843 0.460713
2.68 0.534533 0.533225
2.675 0.603789 0.602311
2.67 0.66161 0.659991
2.665 0.696223 0.69452
2.66 0.692652 0.690957
2.655 0.635444 0.633889
2.65 0.51417 0.512912
2.645 0.33044 0.329631
2.64 0.10251 0.102259
2.635 -0.137183 -0.136847
2.63 -0.35233 -0.351468
2.625 -0.515338 -0.514077
2.62 -0.61464 -0.613136
2.615 -0.65382 -0.65222
2.61 -0.645537 -0.643957
2.605 -0.604985 -0.603505
2.6 -0.545625 -0.54429
2.595 -0.477475 -0.476307
2.59 -0.407078 -0.406082
2.585 -0.338189 -0.337362
2.58 -0.272602 -0.271935
2.575 -0.210838 -0.210322
2.57 -0.152652 -0.152279
2.565 -0.0973603 -0.0971221
2.56 -0.0440391 -0.0439313
2.555 0.00835657 0.00833612
2.55 0.0609293 0.0607803
2.545 0.1148 0.114519
2.54 0.171071 0.170653
2.535 0.230775 0.230211
2.53 0.294781 0.294059
2.525 0.363627 0.362738
2.52 0.437251 0.436181
2.515 0.514546 0.513287
2.51 0.592732 0.591282
2.505 0.666539 0.664908
2.5 0.727351 0.725572
2.495 0.762738 0.760872
2.49 0.757145 0.755293
2.485 0.694762 0.693062
2.48 0.565066 0.563683
2.475 0.369765 0.368861
2.47 0.12735 0.127038
2.465 -0.12922 -0.128904
2.46 -0.362496 -0.361609
2.455 -0.543078 -0.541749
2.45 -0.657408 -0.655799
2.445 -0.707602 -0.70587
2.44 -0.705784 -0.704057
2.435 -0.667478 -0.665845
2.43 -0.606984 -0.605499
2.425 -0.53531 -0.534
2.42 -0.459893 -0.458768
2.415 -0.385187 -0.384245
2.41 -0.313475 -0.312708
2.405 -0.24559 -0.244989
2.4 -0.18147 -0.181026
2.395 -0.120518 -0.120223
2.39 -0.0618433 -0.061692
2.385 -0.00439426 -0.00438351
2.38 0.0529573 0.0528277
2.375 0.111369 0.111097
2.37 0.171989 0.171568
2.365 0.235903 0.235326
2.36 0.304055 0.303311
2.355 0.377096 0.376174
2.35 0.45515 0.454036
2.345 0.537422 0.536107
2.34 0.621645 0.620124
2.335 0.703325 0.701604
2.33 0.774904 0.773008
2.325 0.825118 0.823099
2.32 0.839167 0.837114
2.315 0.80059 0.798631
2.31 0.695611 0.693909
2.305 0.519591 0.518319
2.3 0.283027 0.282334
2.295 0.0128705 0.012839
2.29 -0.253712 -0.253092
2.285 -0.48106 -0.479882
2.28 -0.645772 -0.644192
2.275 -0.74094 -0.739127
2.27 -0.773317 -0.771424
2.265 -0.757035 -0.755182
2.26 -0.707736 -0.706004
2.255 -0.63897 -0.637407
2.25 -0.560832 -0.55946
2.245 -0.480005 -0.47883
2.24 -0.400424 -0.399444
2.235 -0.324048 -0.323255
2.23 -0.251525 -0.25091
2.225 -0.182683 -0.182236
2.22 -0.116862 -0.116576
2.215 -0.0531259 -0.0529959
2.21 0.00961068 0.00958716
2.205 0.0725046 0.0723271
2.2 0.136735 0.1364
2.195 0.203457 0.20296
2.19 0.273747 0.273077
2.185 0.348499 0.347646
2.18 0.428271 0.427224
2.175 0.513027 0.511771
2.17 0.601736 0.600264
2.165 0.691818 0.690125
2.16 0.778414 0.776509
2.155 0.853611 0.851522
2.15 0.905897 0.903681
2.145 0.920419 0.918167
2.14 0.880843 0.878688
2.135 0.773458 0.771565
2.13 0.593173 0.591721
2.125 0.349201 0.348347
2.12 0.066722 0.0665587
2.115 -0.218208 -0.217674
2.11 -0.46917 -0.468022
2.105 -0.659992 -0.658377
2.1 -0.780058 -0.77815
2.095 -0.832975 -0.830937
2.09 -0.831176 -0.829143
2.085 -0.790098 -0.788164
2.08 -0.724099 -0.722327
2.075 -0.644532 -0.642955
2.07 -0.559373 -0.558005
2.065 -0.47366 -0.472501
2.06 -0.390197 -0.389242
2.055 -0.310233 -0.309473
2.05 -0.233993 -0.233421
2.045 -0.161071 -0.160677
2.04 -0.0906791 -0.0904572
2.035 -0.0218168 -0.0217634
2.03 0.0466302 0.0465161
2.025 0.115824 0.115541
2.02 0.186926 0.186468
2.015 0.261039 0.2604
2.01 0.339137 0.338307
2.005 0.42194 0.420908
2 0.509725 0.508478
1.995 0.602031 0.600558
1.99 0.697233 0.695527
1.985 0.791975 0.790037
1.98 0.880488 0.878334
1.975 0.953949 0.951615
1.97 1.00019 0.997739
1.965 1.00429 1.00183
1.96 0.95077 0.948444
1.955 0.827675 0.82565
1.95 0.632012 0.630466
1.945 0.374422 0.373506
1.94 0.0800154 0.0798196
1.935 -0.216571 -0.216041
1.93 -0.480515 -0.479339
1.925 -0.686129 -0.68445
1.92 -0.821809 -0.819798
1.915 -0.889318 -0.887142
1.91 -0.899347 -0.897147
1.905 -0.866304 -0.864185
1.9 -0.804347 -0.802379
1.895 -0.725235 -0.72346
1.89 -0.637662 -0.636102
1.885 -0.547457 -0.546118
1.88 -0.458145 -0.457024
1.875 -0.371558 -0.370649
1.87 -0.288369 -0.287664
1.865 -0.208493 -0.207983
1.86 -0.13137 -0.131048
1.855 -0.056156 -0.0560186
1.85 0.0181521 0.0181077
1.845 0.0926365 0.0924098
1.84 0.168399 0.167987
1.835 0.24651 0.245906
1.83 0.327938 0.327136
1.825 0.413467 0.412456
1.82 0.503551 0.502318
1.815 0.598106 0.596643
1.81 0.696215 0.694512
1.805 0.795715 0.793768
1.8 0.892689 0.890505
1.795 0.98091 0.97851
1.79 1.0514 1.04882
1.785 1.09236 1.08969
1.78 1.09 1.08733
1.775 1.03056 1.02803
1.77 0.90384 0.901629
1.765 0.707633 0.705902
1.76 0.451334 0.450229
1.755 0.156672 0.156289
1.75 -0.14592 -0.145563
1.745 -0.424493 -0.423454
1.74 -0.653328 -0.65173
1.735 -0.817929 -0.815928
1.73 -0.915738 -0.913497
1.725 -0.953399 -0.951066
1.72 -0.942627 -0.940321
1.715 -0.896469 -0.894275
1.71 -0.826829 -0.824806
1.705 -0.743296 -0.741477
1.7 -0.652892 -0.651294
1.695 -0.560342 -0.558971
1.69 -0.468538 -0.467392
1.685 -0.379011 -0.378083
1.68 -0.292339 -0.291623
1.675 -0.208462 -0.207952
1.67 -0.12691 -0.126599
1.665 -0.0469569 -0.046842
1.66 0.0322658 0.0321868
1.655 0.111697 0.111424
1.65 0.192287 0.191817
1.645 0.274942 0.274269
1.64 0.360463 0.359581
1.635 0.44946 0.44836
1.63 0.542241 0.540914
1.625 0.638641 0.637079
1.62 0.737801 0.735995
1.615 0.83787 0.835819
1.61 0.935656 0.933366
1.605 1.02625 1.02374
1.6 1.1027 1.1
1.595 1.15596 1.15313
1.59 1.17523 1.17235
1.585 1.14907 1.14626
1.58 1.06746 1.06485
1.575 0.924505 0.922243
1.57 0.72142 0.719655
1.565 0.468436 0.46729
1.56 0.184543 0.184091
1.555 -0.105479 -0.105221
1.55 -0.37603 -0.37511
1.545 -0.605873 -0.604391
1.54 -0.781667 -0.779755
1.535 -0.898905 -0.896705
1.53 -0.960549 -0.958199
1.525 -0.974444 -0.972059
1.52 -0.950616 -0.94829
1.515 -0.899181 -0.89698
1.51 -0.829059 -0.82703
1.505 -0.74742 -0.745591
1.5 -0.659608 -0.657994
1.495 -0.56934 -0.567947
1.49 -0.479005 -0.477833
1.485 -0.389979 -0.389024
1.48 -0.302897 -0.302156
1.475 -0.217879 -0.217346
1.47 -0.13469 -0.13436
1.465 -0.0528728 -0.0527434
1.46 0.0281653 0.0280964
1.455 0.109084 0.108817
1.45 0.190558 0.190091
1.445 0.273224 0.272555
1.44 0.357637 0.356762
1.435 0.444209 0.443122
1.43 0.533138 0.531833
1.425 0.624312 0.622784
1.42 0.717192 0.715437
1.415 0.810665 0.808682
1.41 0.902873 0.900664
1.405 0.991029 0.988604
1.4 1.07126 1.06864
1.395 1.13851 1.13572
1.39 1.18657 1.18367
1.385 1.2084 1.20544
1.38 1.19667 1.19375
1.375 1.1448 1.142
1.37 1.04821 1.04564
1.365 0.905717 0.903501
1.36 0.720733 0.71897
1.355 0.501671 0.500443
1.35 0.261392 0.260752
1.345 0.0155683 0.0155302
1.34 -0.219666 -0.219129
1.335 -0.430136 -0.429084
1.33 -0.605465 -0.603983
1.325 -0.739931 -0.73812
1.32 -0.832319 -0.830283
1.315 -0.885034 -0.882868
1.31 -0.902875 -0.900665
1.305 -0.891833 -0.889651
1.3 -0.858119 -0.856019
1.295 -0.807505 -0.805529
1.29 -0.744965 -0.743142
1.285 -0.674536 -0.672886
1.28 -0.599334 -0.597867
1.275 -0.52165 -0.520373
1.27 -0.443085 -0.442001
1.265 -0.364688 -0.363795
1.26 -0.287079 -0.286377
1.255 -0.210565 -0.21005
1.25 -0.135224 -0.134893
1.245 -0.0609757 -0.0608265
1.24 0.012358 0.0123278
1.235 0.085012 0.084804
1.23 0.157241 0.156856
1.225 0.229287 0.228726
1.22 0.301358 0.30062
1.215 0.373593 0.372679
1.21 0.446044 0.444952
1.205 0.518641 0.517372
1.2 0.591167 0.589721
1.195 0.663222 0.661599
1.19 0.734189 0.732393
1.185 0.803206 0.80124
1.18 0.86913 0.867003
1.175 0.930524 0.928247
1.17 0.985651 0.98324
1.165 1.0325 1.02997
1.16 1.06882 1.06621
1.155 1.09225 1.08958
1.15 1.10044 1.09774
1.145 1.0912 1.08853
1.14 1.0628 1.0602
1.135 1.01414 1.01166
1.13 0.945009 0.942696
1.125 0.856225 0.85413
1.12 0.74975 0.747915
1.115 0.628632 0.627094
1.11 0.496847 0.495632
1.105 0.359017 0.358138
1.1 0.220043 0.219504
1.095 0.0847208 0.0845135
1.09 -0.0426215 -0.0425172
1.085 -0.158408 -0.158021
1.08 -0.259991 -0.259355
1.075 -0.345706 -0.34486
1.07 -0.414835 -0.41382
1.065 -0.467482 -0.466338
1.06 -0.504408 -0.503174
1.055 -0.526848 -0.525559
1.05 -0.536337 -0.535025
1.045 -0.534557 -0.533249
1.04 -0.523216 -0.521936
1.035 -0.503959 -0.502726
1.03 -0.478307 -0.477137
1.025 -0.447627 -0.446532
1.02 -0.413112 -0.412101
1.015 -0.375785 -0.374866
1.01 -0.336507 -0.335683
1.005 -0.295988 -0.295264
1 -0.254811 -0.254187
0.995 -0.213443 -0.212921
0.99 -0.172258 -0.171837
0.985 -0.131552 -0.13123
0.98 -0.0915568 -0.0913327
0.975 -0.0524524 -0.0523241
0.97 -0.0143803 -0.0143451
0.965 0.0225494 0.0224942
0.96 0.0582495 0.058107
0.955 0.0926501 0.0924234
0.95 0.125694 0.125386
0.945 0.157331 0.156946
0.94 0.18752 0.187061
0.935 0.21622 0.215691
0.93 0.243396 0.2428
0.925 0.269013 0.268355
0.92 0.293039 0.292322
0.915 0.315442 0.31467
0.91 0.336195 0.335372
0.905 0.355272 0.354402
0.9 0.372651 0.371739
0.895 0.388315 0.387365
0.89 0.402254 0.401269
0.885 0.414461 0.413447
0.88 0.424939 0.4239
0.875 0.433699 0.432638
0.87 0.440759 0.43968
0.865 0.446146 0.445054
0.86 0.449896 0.448795
0.855 0.452055 0.450949
0.85 0.452675 0.451568
0.845 0.451819 0.450714
0.84 0.449555 0.448455
0.835 0.445958 0.444867
0.83 0.441108 0.440029
0.825 0.43509 0.434025
0.82 0.42799 0.426943
0.815 0.4199 0.418872
0.81 0.410907 0.409902
0.805 0.401104 0.400122
0.8 0.390576 0.389621
0.795 0.379412 0.378483
0.79 0.367692 0.366793
0.785 0.355497 0.354628
0.78 0.342902 0.342063
0.775 0.329977 0.32917
0.77 0.316789 0.316014
0.765 0.303398 0.302655
0.76 0.289861 0.289152
0.755 0.276232 0.275556
0.75 0.262558 0.261915
0.745 0.248885 0.248276
0.74 0.235254 0.234678
0.735 0.221705 0.221163
0.73 0.208274 0.207764
0.725 0.194996 0.194519
0.72 0.181904 0.181459
0.715 0.169031 0.168617
0.71 0.156406 0.156023
0.705 0.14406 0.143707
0.7 0.132022 0.131699
0.695 0.120321 0.120026
0.69 0.108984 0.108717
0.685 0.0980384 0.0977985
0.68 0.0875096 0.0872955
0.675 0.0774215 0.0772321
0.67 0.0677966 0.0676307
0.665 0.0586548 0.0585113
0.66 0.0500138 0.0498914
0.655 0.0418883 0.0417858
0.65 0.0342895 0.0342056
0.645 0.0272253 0.0271587
0.64 0.0206994 0.0206487
0.635 0.0147114 0.0146754
0.63 0.00925677 0.00923412
0.625 0.00432637 0.00431579
0.62 -9.31988e-05 -9.29707e-05
0.615 -0.00401961 -0.00400978
0.61 -0.00747459 -0.0074563
0.605 -0.0104836 -0.0104579
0.6 -0.0130755 -0.0130435
0.595 -0.015282 -0.0152446
0.59 -0.0171372 -0.0170953
0.585 -0.0186771 -0.0186314
0.58 -0.0199386 -0.0198898
0.575 -0.0209595 -0.0209082
0.57 -0.0217771 -0.0217238
0.565 -0.0224282 -0.0223733
0.56 -0.022948 -0.0228919
0.555 -0.0233701 -0.0233129
0.55 -0.0237252 -0.0236671
0.545 -0.0240413 -0.0239825
0.54 -0.0243432 -0.0242836
0.535 -0.024652 -0.0245917
0.53 -0.0249851 -0.0249239
0.525 -0.0253559 -0.0252938
0.52 -0.025774 -0.0257109
0.515 -0.0262452 -0.026181
0.51 -0.0267714 -0.0267059
0.505 -0.0273513 -0.0272843
0.5 -0.02798 -0.0279116
0.495 -0.0286502 -0.0285801
0.49 -0.0293515 -0.0292797
0.485 -0.0300719 -0.0299984
0.48 -0.0307975 -0.0307221
0.475 -0.0315129 -0.0314358
0.47 -0.0322023 -0.0321235
0.465 -0.0328492 -0.0327688
0.46 -0.0334372 -0.0333554
0.455 -0.0339504 -0.0338673
0.45 -0.0343734 -0.0342893
0.445 -0.0346921 -0.0346073
0.44 -0.034894 -0.0348086
0.435 -0.0349679 -0.0348824
0.43 -0.0349049 -0.0348195
0.425 -0.0346979 -0.034613
0.42 -0.0343424 -0.0342583
0.415 -0.0338359 -0.0337531
0.41 -0.0331788 -0.0330976
0.405 -0.0323737 -0.0322944
0.4 -0.0314256 -0.0313487
0.395 -0.0303422 -0.0302679
0.39 -0.0291331 -0.0290618
0.385 -0.0278103 -0.0277423
0.38 -0.0263875 -0.026323
0.375 -0.0248801 -0.0248192
0.37 -0.0233047 -0.0232476
0.365 -0.0216789 -0.0216259
0.36 -0.020021 -0.019972
0.355 -0.0183495 -0.0183046
0.35 -0.0166826 -0.0166418
0.345 -0.0150379 -0.0150011
0.34 -0.0134322 -0.0133993
0.335 -0.0118807 -0.0118516
0.33 -0.0103972 -0.0103718
0.325 -0.00899342 -0.00897141
0.32 -0.0076789 -0.00766011
0.315 -0.006461 -0.00644519
0.31 -0.00534467 -0.00533159
0.305 -0.00433255 -0.00432194
0.3 -0.00342503 -0.00341665
0.295 -0.00262046 -0.00261405
0.29 -0.00191532 -0.00191063
0.285 -0.00130453 -0.00130134
0.28 -0.000781778 -0.000779866
0.275 -0.000339848 -0.000339017
0.27 2.90492e-05 2.89781e-05
0.265 0.000332943 0.000332128
0.26 0.000579813 0.000578394
0.255 0.000777337 0.000775435
0.25 0.0009327 0.000930418
0.245 0.00105244 0.00104987
0.24 0.00114239 0.0011396
0.235 0.00120761 0.00120466
0.23 0.00125243 0.00124936
0.225 0.00128046 0.00127733
0.22 0.00129471 0.00129155
0.215 0.00129765 0.00129447
0.21 0.00129126 0.0012881
0.205 0.00127717 0.00127405
0.2 0.00125671 0.00125364
0.195 0.00123097 0.00122796
0.19 0.00120086 0.00119792
0.185 0.00116712 0.00116426
0.18 0.0011304 0.00112764
0.175 0.00109126 0.00108859
0.17 0.00105017 0.0010476
0.165 0.00100756 0.00100509
0.16 0.000963778 0.00096142
0.155 0.000919159 0.00091691
0.15 0.000873987 0.000871848
0.145 0.000828518 0.00082649
0.14 0.000782981 0.000781065
0.135 0.000737586 0.000735781
0.13 0.000692524 0.000690829
0.125 0.000647977 0.000646392
0.12 0.000604124 0.000602646
0.115 0.000561148 0.000559775
0.11 0.000519254 0.000517984
0.105 0.000478697 0.000477526
0.1 0.000439823 0.000438747
0.095 0.000403117 0.000402131
0.09 0.000369234 0.000368331
0.085 0.000338942 0.000338113
0.08 0.000312902 0.000312136
0.075 0.000291245 0.000290532
0.07 0.000273001 0.000272333
0.065 0.000255658 0.000255032
0.06 0.000235258 0.000234683
0.055 0.000207409 0.000206901
0.05 0.000169111 0.000168697
0.045 0.00012063 0.000120335
0.04 6.62213e-05 6.60593e-05
0.035 1.34185e-05 1.33856e-05
0.03 -2.76825e-05 -2.76148e-05
0.025 -4.52831e-05 -4.51723e-05
0.02 -3.33681e-05 -3.32864e-05
0.015 -8.94517e-06 -8.92328e-06
0.01 -2.18935e-07 -2.18399e-07
0.005 -1.22514e-12 -1.22214e-12
-1.63468e-13 -4.39153e-43 -4.38079e-43


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.125Nc1QuantumOneLoop/GApOneLoop.txt <==
-31.4301 -0.00101356 3.22886e-06
-30.9905 -0.00104256 3.36847e-06
-30.6297 -0.0010673 3.48913e-06
-30.3101 -0.00108995 3.60087e-06
-30.0173 -0.00111135 3.70745e-06
-29.7441 -0.00113189 3.81077e-06
-29.4858 -0.00115183 3.91198e-06
-29.2396 -0.00117134 4.01182e-06
-29.0035 -0.00119052 4.11081e-06
-28.7758 -0.00120946 4.20936e-06
-28.5554 -0.00122823 4.30775e-06
-28.3415 -0.00124687 4.40624e-06
-28.1333 -0.00126542 4.505e-06
-27.9302 -0.00128392 4.60421e-06
-27.7317 -0.0013024 4.70401e-06
-27.5373 -0.00132087 4.80453e-06
-27.3468 -0.00133937 4.90586e-06
-27.1598 -0.00135791 5.00812e-06
-26.9761 -0.0013765 5.11139e-06
-26.7954 -0.00139517 5.21576e-06
-26.6174 -0.00141391 5.3213e-06
-26.4421 -0.00143275 5.42809e-06
-26.2693 -0.0014517 5.53619e-06
-26.0988 -0.00147077 5.64569e-06
-25.9304 -0.00148997 5.75664e-06
-25.7641 -0.0015093 5.8691e-06
-25.5998 -0.00152877 5.98315e-06
-25.4373 -0.00154841 6.09884e-06
-25.2766 -0.0015682 6.21623e-06
-25.1175 -0.00158816 6.33539e-06
-24.9601 -0.0016083 6.45637e-06
-24.8041 -0.00162863 6.57923e-06
-24.6496 -0.00164915 6.70404e-06
-24.4966 -0.00166987 6.83086e-06
-24.3448 -0.00169079 6.95975e-06
-24.1944 -0.00171193 7.09077e-06
-24.0451 -0.00173329 7.22399e-06
-23.8971 -0.00175488 7.35946e-06
-23.7502 -0.0017767 7.49726e-06
-23.6044 -0.00179876 7.63745e-06
-23.4597 -0.00182107 7.78009e-06
-23.316 -0.00184364 7.92526e-06
-23.1733 -0.00186647 8.07303e-06
-23.0316 -0.00188956 8.22346e-06
-22.8908 -0.00191294 8.37664e-06
-22.7509 -0.00193659 8.53262e-06
-22.6118 -0.00196054 8.6915e-06
-22.4736 -0.00198478 8.85335e-06
-22.3363 -0.00200933 9.01825e-06
-22.1997 -0.00203419 9.18628e-06
-22.0639 -0.00205937 9.35753e-06
-21.9288 -0.00208488 9.53208e-06
-21.7945 -0.00211073 9.71002e-06
-21.6609 -0.00213691 9.89145e-06
-21.528 -0.00216345 1.00764e-05
-21.3958 -0.00219035 1.02651e-05
-21.2642 -0.00221761 1.04576e-05
-21.1332 -0.00224526 1.06539e-05
-21.0029 -0.00227328 1.08542e-05
-20.8732 -0.00230171 1.10586e-05
-20.7441 -0.00233053 1.12672e-05
-20.6156 -0.00235977 1.14801e-05
-20.4876 -0.00238943 1.16974e-05
-20.3602 -0.00241952 1.19193e-05
-20.2333 -0.00245005 1.21458e-05
-20.1069 -0.00248104 1.23772e-05
-19.9811 -0.00251248 1.26135e-05
-19.8557 -0.0025444 1.28549e-05
-19.7309 -0.00257681 1.31015e-05
-19.6065 -0.0026097 1.33535e-05
-19.4826 -0.00264311 1.3611e-05
-19.3592 -0.00267703 1.38741e-05
-19.2362 -0.00271148 1.41431e-05
-19.1137 -0.00274648 1.44181e-05
-18.9916 -0.00278203 1.46993e-05
-18.8699 -0.00281815 1.49868e-05
-18.7487 -0.00285485 1.52809e-05
-18.6278 -0.00289214 1.55817e-05
-18.5074 -0.00293005 1.58894e-05
-18.3873 -0.00296858 1.62042e-05
-18.2676 -0.00300775 1.65264e-05
-18.1483 -0.00304757 1.68561e-05
-18.0294 -0.00308806 1.71936e-05
-17.9108 -0.00312924 1.7539e-05
-17.7926 -0.00317112 1.78928e-05
-17.6748 -0.00321372 1.8255e-05
-17.5572 -0.00325705 1.8626e-05
-17.4401 -0.00330115 1.90061e-05
-17.3232 -0.00334602 1.93954e-05
-17.2067 -0.00339168 1.97943e-05
-17.0905 -0.00343815 2.02032e-05
-16.9746 -0.00348546 2.06222e-05
-16.859 -0.00353362 2.10517e-05
-16.7437 -0.00358266 2.14921e-05
-16.6288 -0.0036326 2.19437e-05
-16.5141 -0.00368346 2.24069e-05
-16.3997 -0.00373526 2.2882e-05
-16.2856 -0.00378804 2.33694e-05
-16.1717 -0.00384181 2.38695e-05
-16.0582 -0.0038966 2.43828e-05
-15.9449 -0.00395244 2.49097e-05
-15.8319 -0.00400935 2.54506e-05
-15.7191 -0.00406737 2.6006e-05
-15.6066 -0.00412653 2.65763e-05
-15.4943 -0.00418685 2.71622e-05
-15.3823 -0.00424836 2.77641e-05
-15.2705 -0.00431111 2.83826e-05
-15.159 -0.00437512 2.90182e-05
-15.0477 -0.00444043 2.96716e-05
-14.9367 -0.00450707 3.03433e-05
-14.8258 -0.00457509 3.10341e-05
-14.7152 -0.00464452 3.17445e-05
-14.6049 -0.00471539 3.24754e-05
-14.4947 -0.00478776 3.32274e-05
-14.3848 -0.00486167 3.40012e-05
-14.275 -0.00493716 3.47978e-05
-14.1655 -0.00501427 3.5618e-05
-14.0562 -0.00509306 3.64625e-05
-13.9471 -0.00517357 3.73324e-05
-13.8382 -0.00525586 3.82286e-05
-13.7294 -0.00533998 3.91521e-05
-13.6209 -0.00542598 4.01038e-05
-13.5126 -0.00551392 4.1085e-05
-13.4044 -0.00560387 4.20968e-05
-13.2965 -0.00569588 4.31403e-05
-13.1887 -0.00579002 4.42168e-05
-13.0811 -0.00588636 4.53277e-05
-12.9737 -0.00598496 4.64742e-05
-12.8664 -0.0060859 4.76579e-05
-12.7593 -0.00618926 4.88802e-05
-12.6524 -0.00629511 5.01427e-05
-12.5457 -0.00640353 5.14472e-05
-12.4391 -0.00651461 5.27953e-05
-12.3327 -0.00662844 5.41889e-05
-12.2265 -0.00674511 5.56299e-05
-12.1204 -0.00686471 5.71203e-05
-12.0144 -0.00698735 5.86623e-05
-11.9086 -0.00711314 6.02581e-05
-11.803 -0.00724217 6.19102e-05
-11.6975 -0.00737457 6.36209e-05
-11.5922 -0.00751046 6.53929e-05
-11.487 -0.00764995 6.72289e-05
-11.3819 -0.00779318 6.9132e-05
-11.277 -0.00794029 7.11051e-05
-11.1722 -0.00809141 7.31515e-05
-11.0676 -0.0082467 7.52747e-05
-10.9631 -0.00840631 7.74782e-05
-10.8587 -0.0085704 7.9766e-05
-10.7545 -0.00873915 8.2142e-05
-10.6503 -0.00891273 8.46106e-05
-10.5463 -0.00909134 8.71762e-05
-10.4425 -0.00927517 8.98438e-05
-10.3387 -0.00946442 9.26184e-05
-10.2351 -0.00965932 9.55055e-05
-10.1316 -0.00986009 9.85108e-05
-10.0282 -0.010067 0.00010164
-9.92496 -0.0102802 0.000104901
-9.82181 -0.0105001 0.000108299
-9.71877 -0.0107269 0.000111842
-9.61583 -0.0109609 0.000115538
-9.51301 -0.0112024 0.000119396
-9.4103 -0.0114517 0.000123423
-9.30769 -0.0117093 0.00012763
-9.20518 -0.0119754 0.000132027
-9.10278 -0.0122504 0.000136625
-9.00048 -0.0125348 0.000141434
-8.89828 -0.0128289 0.000146469
-8.79618 -0.0131333 0.000151741
-8.69417 -0.0134485 0.000157265
-8.59226 -0.0137748 0.000163057
-8.49044 -0.0141129 0.000169133
-8.38872 -0.0144634 0.00017551
-8.28708 -0.0148269 0.000182207
-8.18554 -0.0152039 0.000189246
-8.08408 -0.0155953 0.000196648
-7.98271 -0.0160018 0.000204436
-7.88143 -0.0164241 0.000212637
-7.78023 -0.016863 0.000221278
-7.67911 -0.0173196 0.000230389
-7.57807 -0.0177947 0.000240004
-7.47712 -0.0182893 0.000250156
-7.37624 -0.0188047 0.000260885
-7.27544 -0.0193418 0.000272233
-7.17471 -0.0199021 0.000284244
-7.07406 -0.0204869 0.000296969
-6.97348 -0.0210975 0.000310461
-6.87298 -0.0217357 0.00032478
-6.77254 -0.022403 0.00033999
-6.67218 -0.0231014 0.000356162
-6.57188 -0.0238327 0.000373374
-6.47166 -0.0245992 0.000391711
-6.37149 -0.025403 0.000411268
-6.2714 -0.0262468 0.00043215
-6.17136 -0.0271332 0.00045447
-6.07139 -0.0280652 0.000478356
-5.97148 -0.029046 0.000503949
-5.87163 -0.0300792 0.000531405
-5.77184 -0.0311685 0.000560901
-5.67211 -0.0323181 0.000592629
-5.57243 -0.0335328 0.000626809
-5.47281 -0.0348174 0.000663683
-5.37325 -0.0361776 0.000703527
-5.27373 -0.0376196 0.00074665
-5.17427 -0.03915 0.000793399
-5.07487 -0.0407765 0.00084417
-4.97551 -0.0425073 0.000899412
-4.8762 -0.0443517 0.000959635
-4.77694 -0.0463202 0.00102542
-4.67772 -0.0484241 0.00109744
-4.57855 -0.0506766 0.00117646
-4.47943 -0.0530923 0.00126337
-4.38035 -0.0556876 0.0013592
-4.28131 -0.0584811 0.00146514
-4.18232 -0.0614941 0.0015826
-4.08336 -0.0647508 0.00171322
-3.98445 -0.0682788 0.00185892
-3.88557 -0.0721099 0.00202202
-3.78673 -0.0762808 0.00220525
-3.68793 -0.0808342 0.0024119
-3.58916 -0.0858198 0.00264594
-3.49043 -0.0912957 0.0029122
-3.39173 -0.0973309 0.0032166
-3.29307 -0.104007 0.00356644
-3.19443 -0.111421 0.00397082
-3.09583 -0.119692 0.00444121
-2.99725 -0.128961 0.00499215
-2.89871 -0.139404 0.00564239
-2.80019 -0.151237 0.00641634
-2.7017 -0.164734 0.00734624
-2.60323 -0.180237 0.00847543
-2.50479 -0.198191 0.00986315
-2.40638 -0.219176 0.0115921
-2.30798 -0.243962 0.0137804
-2.20961 -0.273601 0.0166015
-2.11126 -0.309555 0.0203181
-2.01293 -0.353924 0.0253436
-1.91462 -0.409828 0.0323582
-1.81632 -0.482107 0.0425449
-1.71804 -0.578668 0.0581099
-1.61978 -0.713342 0.0835547
-1.52154 -0.912567 0.129253
-1.42331 -1.23336 0.22363
-1.32509 -1.82105 0.468514
-1.22689 -3.11185 1.44384
-1.12869 -2.39397 8.15723
-1.03051 4.19743 2.41821
-0.932337 2.53187 0.635293
-0.834173 1.79293 0.274435
-0.736016 1.41472 0.148942
-0.637867 1.19214 0.0911839
-0.539723 1.04977 0.0596707
-0.441585 0.954481 0.0403016
-0.343451 0.889747 0.0272147
-0.24532 0.846632 0.0175918
-0.147191 0.820119 0.00990143
-0.0490634 0.807471 0.00319903
0.0490634 0.807471 -0.00319903
0.147191 0.820119 -0.00990143
0.24532 0.846632 -0.0175918
0.343451 0.889747 -0.0272147
0.441585 0.954481 -0.0403016
0.539723 1.04977 -0.0596707
0.637867 1.19214 -0.0911839
0.736016 1.41472 -0.148942
0.834173 1.79293 -0.274435
0.932337 2.53187 -0.635293
1.03051 4.19743 -2.41821
1.12869 -2.39397 -8.15723
1.22689 -3.11185 -1.44384
1.32509 -1.82105 -0.468514
1.42331 -1.23336 -0.22363
1.52154 -0.912567 -0.129253
1.61978 -0.713342 -0.0835547
1.71804 -0.578668 -0.0581099
1.81632 -0.482107 -0.0425449
1.91462 -0.409828 -0.0323582
2.01293 -0.353924 -0.0253436
2.11126 -0.309555 -0.0203181
2.20961 -0.273601 -0.0166015
2.30798 -0.243962 -0.0137804
2.40638 -0.219176 -0.0115921
2.50479 -0.198191 -0.00986315
2.60323 -0.180237 -0.00847543
2.7017 -0.164734 -0.00734624
2.80019 -0.151237 -0.00641634
2.89871 -0.139404 -0.00564239
2.99725 -0.128961 -0.00499215
3.09583 -0.119692 -0.00444121
3.19443 -0.111421 -0.00397082
3.29307 -0.104007 -0.00356644
3.39173 -0.0973309 -0.0032166
3.49043 -0.0912957 -0.0029122
3.58916 -0.0858198 -0.00264594
3.68793 -0.0808342 -0.0024119
3.78673 -0.0762808 -0.00220525
3.88557 -0.0721099 -0.00202202
3.98445 -0.0682788 -0.00185892
4.08336 -0.0647508 -0.00171322
4.18232 -0.0614941 -0.0015826
4.28131 -0.0584811 -0.00146514
4.38035 -0.0556876 -0.0013592
4.47943 -0.0530923 -0.00126337
4.57855 -0.0506766 -0.00117646
4.67772 -0.0484241 -0.00109744
4.77694 -0.0463202 -0.00102542
4.8762 -0.0443517 -0.000959635
4.97551 -0.0425073 -0.000899412
5.07487 -0.0407765 -0.00084417
5.17427 -0.03915 -0.000793399
5.27373 -0.0376196 -0.00074665
5.37325 -0.0361776 -0.000703527
5.47281 -0.0348174 -0.000663683
5.57243 -0.0335328 -0.000626809
5.67211 -0.0323181 -0.000592629
5.77184 -0.0311685 -0.000560901
5.87163 -0.0300792 -0.000531405
5.97148 -0.029046 -0.000503949
6.07139 -0.0280652 -0.000478356
6.17136 -0.0271332 -0.00045447
6.2714 -0.0262468 -0.00043215
6.37149 -0.025403 -0.000411268
6.47166 -0.0245992 -0.000391711
6.57188 -0.0238327 -0.000373374
6.67218 -0.0231014 -0.000356162
6.77254 -0.022403 -0.00033999
6.87298 -0.0217357 -0.00032478
6.97348 -0.0210975 -0.000310461
7.07406 -0.0204869 -0.000296969
7.17471 -0.0199021 -0.000284244
7.27544 -0.0193418 -0.000272233
7.37624 -0.0188047 -0.000260885
7.47712 -0.0182893 -0.000250156
7.57807 -0.0177947 -0.000240004
7.67911 -0.0173196 -0.000230389
7.78023 -0.016863 -0.000221278
7.88143 -0.0164241 -0.000212637
7.98271 -0.0160018 -0.000204436
8.08408 -0.0155953 -0.000196648
8.18554 -0.0152039 -0.000189246
8.28708 -0.0148269 -0.000182207
8.38872 -0.0144634 -0.00017551
8.49044 -0.0141129 -0.000169133
8.59226 -0.0137748 -0.000163057
8.69417 -0.0134485 -0.000157265
8.79618 -0.0131333 -0.000151741
8.89828 -0.0128289 -0.000146469
9.00048 -0.0125348 -0.000141434
9.10278 -0.0122504 -0.000136625
9.20518 -0.0119754 -0.000132027
9.30769 -0.0117093 -0.00012763
9.4103 -0.0114517 -0.000123423
9.51301 -0.0112024 -0.000119396
9.61583 -0.0109609 -0.000115538
9.71877 -0.0107269 -0.000111842
9.82181 -0.0105001 -0.000108299
9.92496 -0.0102802 -0.000104901
10.0282 -0.010067 -0.00010164
10.1316 -0.00986009 -9.85108e-05
10.2351 -0.00965932 -9.55055e-05
10.3387 -0.00946442 -9.26184e-05
10.4425 -0.00927517 -8.98438e-05
10.5463 -0.00909134 -8.71762e-05
10.6503 -0.00891273 -8.46106e-05
10.7545 -0.00873915 -8.2142e-05
10.8587 -0.0085704 -7.9766e-05
10.9631 -0.00840631 -7.74782e-05
11.0676 -0.0082467 -7.52747e-05
11.1722 -0.00809141 -7.31515e-05
11.277 -0.00794029 -7.11051e-05
11.3819 -0.00779318 -6.9132e-05
11.487 -0.00764995 -6.72289e-05
11.5922 -0.00751046 -6.53929e-05
11.6975 -0.00737457 -6.36209e-05
11.803 -0.00724217 -6.19102e-05
11.9086 -0.00711314 -6.02581e-05
12.0144 -0.00698735 -5.86623e-05
12.1204 -0.00686471 -5.71203e-05
12.2265 -0.00674511 -5.56299e-05
12.3327 -0.00662844 -5.41889e-05
12.4391 -0.00651461 -5.27953e-05
12.5457 -0.00640353 -5.14472e-05
12.6524 -0.00629511 -5.01427e-05
12.7593 -0.00618926 -4.88802e-05
12.8664 -0.0060859 -4.76579e-05
12.9737 -0.00598496 -4.64742e-05
13.0811 -0.00588636 -4.53277e-05
13.1887 -0.00579002 -4.42168e-05
13.2965 -0.00569588 -4.31403e-05
13.4044 -0.00560387 -4.20968e-05
13.5126 -0.00551392 -4.1085e-05
13.6209 -0.00542598 -4.01038e-05
13.7294 -0.00533998 -3.91521e-05
13.8382 -0.00525586 -3.82286e-05
13.9471 -0.00517357 -3.73324e-05
14.0562 -0.00509306 -3.64625e-05
14.1655 -0.00501427 -3.5618e-05
14.275 -0.00493716 -3.47978e-05
14.3848 -0.00486167 -3.40012e-05
14.4947 -0.00478776 -3.32274e-05
14.6049 -0.00471539 -3.24754e-05
14.7152 -0.00464452 -3.17445e-05
14.8258 -0.00457509 -3.10341e-05
14.9367 -0.00450707 -3.03433e-05
15.0477 -0.00444043 -2.96716e-05
15.159 -0.00437512 -2.90182e-05
15.2705 -0.00431111 -2.83826e-05
15.3823 -0.00424836 -2.77641e-05
15.4943 -0.00418685 -2.71622e-05
15.6066 -0.00412653 -2.65763e-05
15.7191 -0.00406737 -2.6006e-05
15.8319 -0.00400935 -2.54506e-05
15.9449 -0.00395244 -2.49097e-05
16.0582 -0.0038966 -2.43828e-05
16.1717 -0.00384181 -2.38695e-05
16.2856 -0.00378804 -2.33694e-05
16.3997 -0.00373526 -2.2882e-05
16.5141 -0.00368346 -2.24069e-05
16.6288 -0.0036326 -2.19437e-05
16.7437 -0.00358266 -2.14921e-05
16.859 -0.00353362 -2.10517e-05
16.9746 -0.00348546 -2.06222e-05
17.0905 -0.00343815 -2.02032e-05
17.2067 -0.00339168 -1.97943e-05
17.3232 -0.00334602 -1.93954e-05
17.4401 -0.00330115 -1.90061e-05
17.5572 -0.00325705 -1.8626e-05
17.6748 -0.00321372 -1.8255e-05
17.7926 -0.00317112 -1.78928e-05
17.9108 -0.00312924 -1.7539e-05
18.0294 -0.00308806 -1.71936e-05
18.1483 -0.00304757 -1.68561e-05
18.2676 -0.00300775 -1.65264e-05
18.3873 -0.00296858 -1.62042e-05
18.5074 -0.00293005 -1.58894e-05
18.6278 -0.00289214 -1.55817e-05
18.7487 -0.00285485 -1.52809e-05
18.8699 -0.00281815 -1.49868e-05
18.9916 -0.00278203 -1.46993e-05
19.1137 -0.00274648 -1.44181e-05
19.2362 -0.00271148 -1.41431e-05
19.3592 -0.00267703 -1.38741e-05
19.4826 -0.00264311 -1.3611e-05
19.6065 -0.0026097 -1.33535e-05
19.7309 -0.00257681 -1.31015e-05
19.8557 -0.0025444 -1.28549e-05
19.9811 -0.00251248 -1.26135e-05
20.1069 -0.00248104 -1.23772e-05
20.2333 -0.00245005 -1.21458e-05
20.3602 -0.00241952 -1.19193e-05
20.4876 -0.00238943 -1.16974e-05
20.6156 -0.00235977 -1.14801e-05
20.7441 -0.00233053 -1.12672e-05
20.8732 -0.00230171 -1.10586e-05
21.0029 -0.00227328 -1.08542e-05
21.1332 -0.00224526 -1.06539e-05
21.2642 -0.00221761 -1.04576e-05
21.3958 -0.00219035 -1.02651e-05
21.528 -0.00216345 -1.00764e-05
21.6609 -0.00213691 -9.89145e-06
21.7945 -0.00211073 -9.71002e-06
21.9288 -0.00208488 -9.53208e-06
22.0639 -0.00205937 -9.35753e-06
22.1997 -0.00203419 -9.18628e-06
22.3363 -0.00200933 -9.01825e-06
22.4736 -0.00198478 -8.85335e-06
22.6118 -0.00196054 -8.6915e-06
22.7509 -0.00193659 -8.53262e-06
22.8908 -0.00191294 -8.37664e-06
23.0316 -0.00188956 -8.22346e-06
23.1733 -0.00186647 -8.07303e-06
23.316 -0.00184364 -7.92526e-06
23.4597 -0.00182107 -7.78009e-06
23.6044 -0.00179876 -7.63745e-06
23.7502 -0.0017767 -7.49726e-06
23.8971 -0.00175488 -7.35946e-06
24.0451 -0.00173329 -7.22399e-06
24.1944 -0.00171193 -7.09077e-06
24.3448 -0.00169079 -6.95975e-06
24.4966 -0.00166987 -6.83086e-06
24.6496 -0.00164915 -6.70404e-06
24.8041 -0.00162863 -6.57923e-06
24.9601 -0.0016083 -6.45637e-06
25.1175 -0.00158816 -6.33539e-06
25.2766 -0.0015682 -6.21623e-06
25.4373 -0.00154841 -6.09884e-06
25.5998 -0.00152877 -5.98315e-06
25.7641 -0.0015093 -5.8691e-06
25.9304 -0.00148997 -5.75664e-06
26.0988 -0.00147077 -5.64569e-06
26.2693 -0.0014517 -5.53619e-06
26.4421 -0.00143275 -5.42809e-06
26.6174 -0.00141391 -5.3213e-06
26.7954 -0.00139517 -5.21576e-06
26.9761 -0.0013765 -5.11139e-06
27.1598 -0.00135791 -5.00812e-06
27.3468 -0.00133937 -4.90586e-06
27.5373 -0.00132087 -4.80453e-06
27.7317 -0.0013024 -4.70401e-06
27.9302 -0.00128392 -4.60421e-06
28.1333 -0.00126542 -4.505e-06
28.3415 -0.00124687 -4.40624e-06
28.5554 -0.00122823 -4.30775e-06
28.7758 -0.00120946 -4.20936e-06
29.0035 -0.00119052 -4.11081e-06
29.2396 -0.00117134 -4.01182e-06
29.4858 -0.00115183 -3.91198e-06
29.7441 -0.00113189 -3.81077e-06
30.0173 -0.00111135 -3.70745e-06
30.3101 -0.00108995 -3.60087e-06
30.6297 -0.0010673 -3.48913e-06
30.9905 -0.00104256 -3.36847e-06
31.4301 -0.00101356 -3.22886e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.125Nc1QuantumOneLoop/GApTwoLoop.txt <==
-31.4301 -0.00101363 3.22886e-06
-30.9905 -0.00104263 3.36922e-06
-30.6297 -0.00106738 3.48921e-06
-30.3101 -0.00109004 3.60141e-06
-30.0173 -0.00111143 3.70702e-06
-29.7441 -0.00113198 3.81081e-06
-29.4858 -0.00115192 3.91207e-06
-29.2396 -0.00117143 4.01325e-06
-29.0035 -0.00119062 4.11124e-06
-28.7758 -0.00120956 4.20996e-06
-28.5554 -0.00122833 4.30843e-06
-28.3415 -0.00124697 4.40742e-06
-28.1333 -0.00126553 4.50517e-06
-27.9302 -0.00128403 4.6056e-06
-27.7317 -0.00130252 4.70454e-06
-27.5373 -0.001321 4.80553e-06
-27.3468 -0.0013395 4.90675e-06
-27.1598 -0.00135804 5.00916e-06
-26.9761 -0.00137663 5.11213e-06
-26.7954 -0.0013953 5.21719e-06
-26.6174 -0.00141405 5.32181e-06
-26.4421 -0.0014329 5.42975e-06
-26.2693 -0.00145185 5.53679e-06
-26.0988 -0.00147092 5.64728e-06
-25.9304 -0.00149012 5.75754e-06
-25.7641 -0.00150946 5.87054e-06
-25.5998 -0.00152894 5.9843e-06
-25.4373 -0.00154857 6.10028e-06
-25.2766 -0.00156837 6.21743e-06
-25.1175 -0.00158834 6.33704e-06
-24.9601 -0.00160848 6.45747e-06
-24.8041 -0.00162881 6.58118e-06
-24.6496 -0.00164934 6.70506e-06
-24.4966 -0.00167006 6.83305e-06
-24.3448 -0.00169099 6.9608e-06
-24.1944 -0.00171213 7.09306e-06
-24.0451 -0.0017335 7.2252e-06
-23.8971 -0.00175509 7.36175e-06
-23.7502 -0.00177692 7.49872e-06
-23.6044 -0.00179899 7.6397e-06
-23.4597 -0.0018213 7.78181e-06
-23.316 -0.00184388 7.92754e-06
-23.1733 -0.00186671 8.07493e-06
-23.0316 -0.00188981 8.22586e-06
-22.8908 -0.00191319 8.37863e-06
-22.7509 -0.00193685 8.53525e-06
-22.6118 -0.00196081 8.69352e-06
-22.4736 -0.00198506 8.85627e-06
-22.3363 -0.00200961 9.02027e-06
-22.1997 -0.00203448 9.1895e-06
-22.0639 -0.00205967 9.35957e-06
-21.9288 -0.00208519 9.53558e-06
-21.7945 -0.00211104 9.71215e-06
-21.6609 -0.00213723 9.89517e-06
-21.528 -0.00216378 1.00788e-05
-21.3958 -0.00219068 1.0269e-05
-21.2642 -0.00221796 1.04601e-05
-21.1332 -0.00224561 1.06579e-05
-21.0029 -0.00227365 1.08571e-05
-20.8732 -0.00230208 1.10627e-05
-20.7441 -0.00233091 1.12704e-05
-20.6156 -0.00236016 1.14843e-05
-20.4876 -0.00238983 1.17009e-05
-20.3602 -0.00241993 1.19237e-05
-20.2333 -0.00245047 1.21496e-05
-20.1069 -0.00248147 1.23819e-05
-19.9811 -0.00251292 1.26176e-05
-19.8557 -0.00254486 1.28599e-05
-19.7309 -0.00257727 1.31058e-05
-19.6065 -0.00261018 1.33589e-05
-19.4826 -0.0026436 1.36154e-05
-19.3592 -0.00267753 1.388e-05
-19.2362 -0.002712 1.41478e-05
-19.1137 -0.00274701 1.44245e-05
-18.9916 -0.00278257 1.47042e-05
-18.8699 -0.0028187 1.49937e-05
-18.7487 -0.00285542 1.5286e-05
-18.6278 -0.00289273 1.55891e-05
-18.5074 -0.00293065 1.58948e-05
-18.3873 -0.0029692 1.62121e-05
-18.2676 -0.00300838 1.65321e-05
-18.1483 -0.00304822 1.68645e-05
-18.0294 -0.00308873 1.71998e-05
-17.9108 -0.00312992 1.7548e-05
-17.7926 -0.00317182 1.78995e-05
-17.6748 -0.00321444 1.82645e-05
-17.5572 -0.0032578 1.86334e-05
-17.4401 -0.00330191 1.9016e-05
-17.3232 -0.0033468 1.94035e-05
-17.2067 -0.00339248 1.98048e-05
-17.0905 -0.00343898 2.02119e-05
-16.9746 -0.00348631 2.06332e-05
-16.859 -0.0035345 2.10613e-05
-16.7437 -0.00358356 2.15038e-05
-16.6288 -0.00363352 2.19541e-05
-16.5141 -0.00368441 2.24193e-05
-16.3997 -0.00373624 2.28932e-05
-16.2856 -0.00378904 2.33827e-05
-16.1717 -0.00384284 2.38816e-05
-16.0582 -0.00389766 2.43971e-05
-15.9449 -0.00395353 2.49227e-05
-15.8319 -0.00401048 2.54659e-05
-15.7191 -0.00406853 2.60199e-05
-15.6066 -0.00412772 2.65929e-05
-15.4943 -0.00418808 2.71771e-05
-15.3823 -0.00424963 2.7782e-05
-15.2705 -0.00431242 2.83984e-05
-15.159 -0.00437647 2.90376e-05
-15.0477 -0.00444182 2.96885e-05
-14.9367 -0.0045085 3.03644e-05
-14.8258 -0.00457656 3.10522e-05
-14.7152 -0.00464603 3.17674e-05
-14.6049 -0.00471696 3.24948e-05
-14.4947 -0.00478937 3.32522e-05
-14.3848 -0.00486333 3.40221e-05
-14.275 -0.00493887 3.48248e-05
-14.1655 -0.00501604 3.56404e-05
-14.0562 -0.00509488 3.64918e-05
-13.9471 -0.00517545 3.73567e-05
-13.8382 -0.0052578 3.82602e-05
-13.7294 -0.00534198 3.91783e-05
-13.6209 -0.00542805 4.01381e-05
-13.5126 -0.00551606 4.11136e-05
-13.4044 -0.00560608 4.21338e-05
-13.2965 -0.00569817 4.31714e-05
-13.1887 -0.00579238 4.42569e-05
-13.0811 -0.0058888 4.53617e-05
-12.9737 -0.00598749 4.65175e-05
-12.8664 -0.00608851 4.76951e-05
-12.7593 -0.00619196 4.8927e-05
-12.6524 -0.0062979 5.01836e-05
-12.5457 -0.00640642 5.14978e-05
-12.4391 -0.0065176 5.28402e-05
-12.3327 -0.00663154 5.42437e-05
-12.2265 -0.00674832 5.56793e-05
-12.1204 -0.00686804 5.71798e-05
-12.0144 -0.0069908 5.87168e-05
-11.9086 -0.00711671 6.03228e-05
-11.803 -0.00724588 6.19702e-05
-11.6975 -0.00737841 6.36913e-05
-11.5922 -0.00751444 6.54592e-05
-11.487 -0.00765408 6.73058e-05
-11.3819 -0.00779747 6.92052e-05
-11.277 -0.00794474 7.11891e-05
-11.1722 -0.00809604 7.32324e-05
-11.0676 -0.00825151 7.53668e-05
-10.9631 -0.00841131 7.75677e-05
-10.8587 -0.0085756 7.98672e-05
-10.7545 -0.00874456 8.22409e-05
-10.6503 -0.00891836 8.47221e-05
-10.5463 -0.0090972 8.72858e-05
-10.4425 -0.00928127 8.9967e-05
-10.3387 -0.00947077 9.27399e-05
-10.2351 -0.00966594 9.5642e-05
-10.1316 -0.00986699 9.86455e-05
-10.0282 -0.0100742 0.000101792
-9.92496 -0.0102877 0.00010505
-9.82181 -0.0105079 0.000108468
-9.71877 -0.0107351 0.000112009
-9.61583 -0.0109694 0.000115727
-9.51301 -0.0112113 0.000119581
-9.4103 -0.0114611 0.000123634
-9.30769 -0.011719 0.000127838
-9.20518 -0.0119856 0.000132264
-9.10278 -0.0122611 0.000136857
-9.00048 -0.012546 0.000141701
-8.89828 -0.0128407 0.000146729
-8.79618 -0.0131457 0.000152042
-8.69417 -0.0134614 0.000157559
-8.59226 -0.0137884 0.000163398
-8.49044 -0.0141272 0.000169464
-8.38872 -0.0144784 0.000175897
-8.28708 -0.0148426 0.000182582
-8.18554 -0.0152205 0.000189687
-8.08408 -0.0156128 0.000197073
-7.98271 -0.0160202 0.000204939
-7.88143 -0.0164435 0.000213122
-7.78023 -0.0168835 0.000221855
-7.67911 -0.0173412 0.000230945
-7.57807 -0.0178175 0.000240667
-7.47712 -0.0183135 0.000250795
-7.37624 -0.0188302 0.000261651
-7.27544 -0.0193689 0.000272971
-7.17471 -0.0199308 0.000285131
-7.07406 -0.0205173 0.000297825
-6.97348 -0.0211298 0.000311493
-6.87298 -0.0217701 0.000325778
-6.77254 -0.0224396 0.000341196
-6.67218 -0.0231403 0.000357332
-6.57188 -0.0238742 0.00037479
-6.47166 -0.0246435 0.000393092
-6.37149 -0.0254503 0.000412942
-6.2714 -0.0262974 0.000433789
-6.17136 -0.0271874 0.000456459
-6.07139 -0.0281233 0.000480315
-5.97148 -0.0291084 0.000506329
-5.87163 -0.0301463 0.000533766
-5.77184 -0.0312407 0.000563769
-5.67211 -0.032396 0.000595496
-5.57243 -0.0336168 0.000630295
-5.47281 -0.0349084 0.0006672
-5.37325 -0.0362762 0.000707806
-5.27373 -0.0377266 0.000751008
-5.17427 -0.0392664 0.000798707
-5.07487 -0.0409034 0.000849639
-4.97551 -0.0426458 0.00090608
-4.8762 -0.0445035 0.000966596
-4.77694 -0.0464866 0.00103393
-4.67772 -0.0486074 0.00110646
-4.57855 -0.0508787 0.00118752
-4.47943 -0.0533162 0.00127531
-4.38035 -0.0559361 0.00137392
-4.28131 -0.0587585 0.00148139
-4.18232 -0.0618043 0.00160283
-4.08336 -0.0651001 0.00173621
-3.98445 -0.0686734 0.00188802
-3.88557 -0.0725594 0.00205647
-3.78673 -0.0767954 0.00225013
-3.68793 -0.08143 0.0024684
-3.58916 -0.0865151 0.00272379
-3.49043 -0.0921209 0.00302084
-3.39173 -0.0983238 0.00338431
-3.29307 -0.105231 0.0038489
-3.19443 -0.11294 0.00451721
-3.09583 -0.12144 0.00563042
-2.99725 -0.130202 0.00656141
-2.89871 -0.140073 0.00696895
-2.80019 -0.151882 0.00738974
-2.7017 -0.165658 0.00810264
-2.60323 -0.181553 0.00916473
-2.50479 -0.199987 0.010545
-2.40638 -0.221574 0.0123568
-2.30798 -0.247138 0.0146636
-2.20961 -0.277816 0.0177301
-2.11126 -0.315205 0.0217756
-2.01293 -0.361618 0.0274081
-1.91462 -0.420561 0.0353301
-1.81632 -0.497537 0.0472568
-1.71804 -0.601822 0.0659141
-1.61978 -0.750021 0.0981675
-1.52154 -0.975352 0.159785
-1.42331 -1.35192 0.302504
-1.32509 -2.06747 0.74333
-1.22689 -3.17166 2.92804
-1.12869 1.93094 5.06212
-1.03051 2.48699 1.67388
-0.932337 2.13037 0.832332
-0.834173 1.72494 0.374006
-0.736016 1.38185 0.179328
-0.637867 1.16375 0.101753
-0.539723 1.02355 0.0634127
-0.441585 0.929993 0.0419456
-0.343451 0.866716 0.0277169
-0.24532 0.824661 0.0179093
-0.147191 0.798859 0.00989175
-0.0490634 0.786554 0.0032987
0.0490634 0.786554 -0.0032987
0.147191 0.798859 -0.00989175
0.24532 0.824661 -0.0179093
0.343451 0.866716 -0.0277169
0.441585 0.929993 -0.0419456
0.539723 1.02355 -0.0634127
0.637867 1.16375 -0.101753
0.736016 1.38185 -0.179328
0.834173 1.72494 -0.374006
0.932337 2.13037 -0.832332
1.03051 2.48699 -1.67388
1.12869 1.93094 -5.06212
1.22689 -3.17166 -2.92804
1.32509 -2.06747 -0.74333
1.42331 -1.35192 -0.302504
1.52154 -0.975352 -0.159785
1.61978 -0.750021 -0.0981675
1.71804 -0.601822 -0.0659141
1.81632 -0.497537 -0.0472568
1.91462 -0.420561 -0.0353301
2.01293 -0.361618 -0.0274081
2.11126 -0.315205 -0.0217756
2.20961 -0.277816 -0.0177301
2.30798 -0.247138 -0.0146636
2.40638 -0.221574 -0.0123568
2.50479 -0.199987 -0.010545
2.60323 -0.181553 -0.00916473
2.7017 -0.165658 -0.00810264
2.80019 -0.151882 -0.00738974
2.89871 -0.140073 -0.00696895
2.99725 -0.130202 -0.00656141
3.09583 -0.12144 -0.00563042
3.19443 -0.11294 -0.00451721
3.29307 -0.105231 -0.0038489
3.39173 -0.0983238 -0.00338431
3.49043 -0.0921209 -0.00302084
3.58916 -0.0865151 -0.00272379
3.68793 -0.08143 -0.0024684
3.78673 -0.0767954 -0.00225013
3.88557 -0.0725594 -0.00205647
3.98445 -0.0686734 -0.00188802
4.08336 -0.0651001 -0.00173621
4.18232 -0.0618043 -0.00160283
4.28131 -0.0587585 -0.00148139
4.38035 -0.0559361 -0.00137392
4.47943 -0.0533162 -0.00127531
4.57855 -0.0508787 -0.00118752
4.67772 -0.0486074 -0.00110646
4.77694 -0.0464866 -0.00103393
4.8762 -0.0445035 -0.000966596
4.97551 -0.0426458 -0.00090608
5.07487 -0.0409034 -0.000849639
5.17427 -0.0392664 -0.000798707
5.27373 -0.0377266 -0.000751008
5.37325 -0.0362762 -0.000707806
5.47281 -0.0349084 -0.0006672
5.57243 -0.0336168 -0.000630295
5.67211 -0.032396 -0.000595496
5.77184 -0.0312407 -0.000563769
5.87163 -0.0301463 -0.000533766
5.97148 -0.0291084 -0.000506329
6.07139 -0.0281233 -0.000480315
6.17136 -0.0271874 -0.000456459
6.2714 -0.0262974 -0.000433789
6.37149 -0.0254503 -0.000412942
6.47166 -0.0246435 -0.000393092
6.57188 -0.0238742 -0.00037479
6.67218 -0.0231403 -0.000357332
6.77254 -0.0224396 -0.000341196
6.87298 -0.0217701 -0.000325778
6.97348 -0.0211298 -0.000311493
7.07406 -0.0205173 -0.000297825
7.17471 -0.0199308 -0.000285131
7.27544 -0.0193689 -0.000272971
7.37624 -0.0188302 -0.000261651
7.47712 -0.0183135 -0.000250795
7.57807 -0.0178175 -0.000240667
7.67911 -0.0173412 -0.000230945
7.78023 -0.0168835 -0.000221855
7.88143 -0.0164435 -0.000213122
7.98271 -0.0160202 -0.000204939
8.08408 -0.0156128 -0.000197073
8.18554 -0.0152205 -0.000189687
8.28708 -0.0148426 -0.000182582
8.38872 -0.0144784 -0.000175897
8.49044 -0.0141272 -0.000169464
8.59226 -0.0137884 -0.000163398
8.69417 -0.0134614 -0.000157559
8.79618 -0.0131457 -0.000152042
8.89828 -0.0128407 -0.000146729
9.00048 -0.012546 -0.000141701
9.10278 -0.0122611 -0.000136857
9.20518 -0.0119856 -0.000132264
9.30769 -0.011719 -0.000127838
9.4103 -0.0114611 -0.000123634
9.51301 -0.0112113 -0.000119581
9.61583 -0.0109694 -0.000115727
9.71877 -0.0107351 -0.000112009
9.82181 -0.0105079 -0.000108468
9.92496 -0.0102877 -0.00010505
10.0282 -0.0100742 -0.000101792
10.1316 -0.00986699 -9.86455e-05
10.2351 -0.00966594 -9.5642e-05
10.3387 -0.00947077 -9.27399e-05
10.4425 -0.00928127 -8.9967e-05
10.5463 -0.0090972 -8.72858e-05
10.6503 -0.00891836 -8.47221e-05
10.7545 -0.00874456 -8.22409e-05
10.8587 -0.0085756 -7.98672e-05
10.9631 -0.00841131 -7.75677e-05
11.0676 -0.00825151 -7.53668e-05
11.1722 -0.00809604 -7.32324e-05
11.277 -0.00794474 -7.11891e-05
11.3819 -0.00779747 -6.92052e-05
11.487 -0.00765408 -6.73058e-05
11.5922 -0.00751444 -6.54592e-05
11.6975 -0.00737841 -6.36913e-05
11.803 -0.00724588 -6.19702e-05
11.9086 -0.00711671 -6.03228e-05
12.0144 -0.0069908 -5.87168e-05
12.1204 -0.00686804 -5.71798e-05
12.2265 -0.00674832 -5.56793e-05
12.3327 -0.00663154 -5.42437e-05
12.4391 -0.0065176 -5.28402e-05
12.5457 -0.00640642 -5.14978e-05
12.6524 -0.0062979 -5.01836e-05
12.7593 -0.00619196 -4.8927e-05
12.8664 -0.00608851 -4.76951e-05
12.9737 -0.00598749 -4.65175e-05
13.0811 -0.0058888 -4.53617e-05
13.1887 -0.00579238 -4.42569e-05
13.2965 -0.00569817 -4.31714e-05
13.4044 -0.00560608 -4.21338e-05
13.5126 -0.00551606 -4.11136e-05
13.6209 -0.00542805 -4.01381e-05
13.7294 -0.00534198 -3.91783e-05
13.8382 -0.0052578 -3.82602e-05
13.9471 -0.00517545 -3.73567e-05
14.0562 -0.00509488 -3.64918e-05
14.1655 -0.00501604 -3.56404e-05
14.275 -0.00493887 -3.48248e-05
14.3848 -0.00486333 -3.40221e-05
14.4947 -0.00478937 -3.32522e-05
14.6049 -0.00471696 -3.24948e-05
14.7152 -0.00464603 -3.17674e-05
14.8258 -0.00457656 -3.10522e-05
14.9367 -0.0045085 -3.03644e-05
15.0477 -0.00444182 -2.96885e-05
15.159 -0.00437647 -2.90376e-05
15.2705 -0.00431242 -2.83984e-05
15.3823 -0.00424963 -2.7782e-05
15.4943 -0.00418808 -2.71771e-05
15.6066 -0.00412772 -2.65929e-05
15.7191 -0.00406853 -2.60199e-05
15.8319 -0.00401048 -2.54659e-05
15.9449 -0.00395353 -2.49227e-05
16.0582 -0.00389766 -2.43971e-05
16.1717 -0.00384284 -2.38816e-05
16.2856 -0.00378904 -2.33827e-05
16.3997 -0.00373624 -2.28932e-05
16.5141 -0.00368441 -2.24193e-05
16.6288 -0.00363352 -2.19541e-05
16.7437 -0.00358356 -2.15038e-05
16.859 -0.0035345 -2.10613e-05
16.9746 -0.00348631 -2.06332e-05
17.0905 -0.00343898 -2.02119e-05
17.2067 -0.00339248 -1.98048e-05
17.3232 -0.0033468 -1.94035e-05
17.4401 -0.00330191 -1.9016e-05
17.5572 -0.0032578 -1.86334e-05
17.6748 -0.00321444 -1.82645e-05
17.7926 -0.00317182 -1.78995e-05
17.9108 -0.00312992 -1.7548e-05
18.0294 -0.00308873 -1.71998e-05
18.1483 -0.00304822 -1.68645e-05
18.2676 -0.00300838 -1.65321e-05
18.3873 -0.0029692 -1.62121e-05
18.5074 -0.00293065 -1.58948e-05
18.6278 -0.00289273 -1.55891e-05
18.7487 -0.00285542 -1.5286e-05
18.8699 -0.0028187 -1.49937e-05
18.9916 -0.00278257 -1.47042e-05
19.1137 -0.00274701 -1.44245e-05
19.2362 -0.002712 -1.41478e-05
19.3592 -0.00267753 -1.388e-05
19.4826 -0.0026436 -1.36154e-05
19.6065 -0.00261018 -1.33589e-05
19.7309 -0.00257727 -1.31058e-05
19.8557 -0.00254486 -1.28599e-05
19.9811 -0.00251292 -1.26176e-05
20.1069 -0.00248147 -1.23819e-05
20.2333 -0.00245047 -1.21496e-05
20.3602 -0.00241993 -1.19237e-05
20.4876 -0.00238983 -1.17009e-05
20.6156 -0.00236016 -1.14843e-05
20.7441 -0.00233091 -1.12704e-05
20.8732 -0.00230208 -1.10627e-05
21.0029 -0.00227365 -1.08571e-05
21.1332 -0.00224561 -1.06579e-05
21.2642 -0.00221796 -1.04601e-05
21.3958 -0.00219068 -1.0269e-05
21.528 -0.00216378 -1.00788e-05
21.6609 -0.00213723 -9.89517e-06
21.7945 -0.00211104 -9.71215e-06
21.9288 -0.00208519 -9.53558e-06
22.0639 -0.00205967 -9.35957e-06
22.1997 -0.00203448 -9.1895e-06
22.3363 -0.00200961 -9.02027e-06
22.4736 -0.00198506 -8.85627e-06
22.6118 -0.00196081 -8.69352e-06
22.7509 -0.00193685 -8.53525e-06
22.8908 -0.00191319 -8.37863e-06
23.0316 -0.00188981 -8.22586e-06
23.1733 -0.00186671 -8.07493e-06
23.316 -0.00184388 -7.92754e-06
23.4597 -0.0018213 -7.78181e-06
23.6044 -0.00179899 -7.6397e-06
23.7502 -0.00177692 -7.49872e-06
23.8971 -0.00175509 -7.36175e-06
24.0451 -0.0017335 -7.2252e-06
24.1944 -0.00171213 -7.09306e-06
24.3448 -0.00169099 -6.9608e-06
24.4966 -0.00167006 -6.83305e-06
24.6496 -0.00164934 -6.70506e-06
24.8041 -0.00162881 -6.58118e-06
24.9601 -0.00160848 -6.45747e-06
25.1175 -0.00158834 -6.33704e-06
25.2766 -0.00156837 -6.21743e-06
25.4373 -0.00154857 -6.10028e-06
25.5998 -0.00152894 -5.9843e-06
25.7641 -0.00150946 -5.87054e-06
25.9304 -0.00149012 -5.75754e-06
26.0988 -0.00147092 -5.64728e-06
26.2693 -0.00145185 -5.53679e-06
26.4421 -0.0014329 -5.42975e-06
26.6174 -0.00141405 -5.32181e-06
26.7954 -0.0013953 -5.21719e-06
26.9761 -0.00137663 -5.11213e-06
27.1598 -0.00135804 -5.00916e-06
27.3468 -0.0013395 -4.90675e-06
27.5373 -0.001321 -4.80553e-06
27.7317 -0.00130252 -4.70454e-06
27.9302 -0.00128403 -4.6056e-06
28.1333 -0.00126553 -4.50517e-06
28.3415 -0.00124697 -4.40742e-06
28.5554 -0.00122833 -4.30843e-06
28.7758 -0.00120956 -4.20996e-06
29.0035 -0.00119062 -4.11124e-06
29.2396 -0.00117143 -4.01325e-06
29.4858 -0.00115192 -3.91207e-06
29.7441 -0.00113198 -3.81081e-06
30.0173 -0.00111143 -3.70702e-06
30.3101 -0.00109004 -3.60141e-06
30.6297 -0.00106738 -3.48921e-06
30.9905 -0.00104263 -3.36922e-06
31.4301 -0.00101363 -3.22886e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.125Nc1QuantumOneLoop/GAp_FRG.txt <==
-31.4301 -0.00101351 3.22834e-06
-30.9905 -0.0010425 3.36824e-06
-30.6297 -0.00106724 3.48856e-06
-30.3101 -0.00108989 3.6005e-06
-30.0173 -0.00111128 3.70655e-06
-29.7441 -0.00113182 3.80998e-06
-29.4858 -0.00115176 3.91114e-06
-29.2396 -0.00117126 4.01176e-06
-29.0035 -0.00119044 4.11023e-06
-28.7758 -0.00120938 4.20867e-06
-28.5554 -0.00122815 4.3072e-06
-28.3415 -0.00124678 4.40595e-06
-28.1333 -0.00126533 4.50393e-06
-27.9302 -0.00128383 4.604e-06
-27.7317 -0.00130231 4.70319e-06
-27.5373 -0.00132078 4.80377e-06
-27.3468 -0.00133928 4.90541e-06
-27.1598 -0.00135781 5.00723e-06
-26.9761 -0.0013764 5.11057e-06
-26.7954 -0.00139506 5.21541e-06
-26.6174 -0.00141381 5.31981e-06
-26.4421 -0.00143265 5.42804e-06
-26.2693 -0.00145159 5.53476e-06
-26.0988 -0.00147066 5.64501e-06
-25.9304 -0.00148985 5.756e-06
-25.7641 -0.00150918 5.86756e-06
-25.5998 -0.00152865 5.98288e-06
-25.4373 -0.00154828 6.0974e-06
-25.2766 -0.00156807 6.21515e-06
-25.1175 -0.00158803 6.33496e-06
-24.9601 -0.00160817 6.45417e-06
-24.8041 -0.00162849 6.57939e-06
-24.6496 -0.001649 6.70175e-06
-24.4966 -0.00166972 6.83037e-06
-24.3448 -0.00169064 6.95835e-06
-24.1944 -0.00171178 7.08917e-06
-24.0451 -0.00173313 7.22329e-06
-23.8971 -0.00175471 7.35742e-06
-23.7502 -0.00177653 7.49639e-06
-23.6044 -0.00179859 7.63572e-06
-23.4597 -0.0018209 7.7786e-06
-23.316 -0.00184346 7.92396e-06
-23.1733 -0.00186628 8.07102e-06
-23.0316 -0.00188937 8.22239e-06
-22.8908 -0.00191274 8.37428e-06
-22.7509 -0.00193639 8.53164e-06
-22.6118 -0.00196034 8.68894e-06
-22.4736 -0.00198457 8.85225e-06
-22.3363 -0.00200912 9.01568e-06
-22.1997 -0.00203397 9.18487e-06
-22.0639 -0.00205915 9.35508e-06
-21.9288 -0.00208465 9.5303e-06
-21.7945 -0.00211049 9.70768e-06
-21.6609 -0.00213667 9.88932e-06
-21.528 -0.0021632 1.00742e-05
-21.3958 -0.0021901 1.02627e-05
-21.2642 -0.00221736 1.04553e-05
-21.1332 -0.00224499 1.06512e-05
-21.0029 -0.00227301 1.08517e-05
-20.8732 -0.00230143 1.10558e-05
-20.7441 -0.00233025 1.12644e-05
-20.6156 -0.00235948 1.14773e-05
-20.4876 -0.00238913 1.16943e-05
-20.3602 -0.00241921 1.19165e-05
-20.2333 -0.00244974 1.21424e-05
-20.1069 -0.00248071 1.23745e-05
-19.9811 -0.00251215 1.26096e-05
-19.8557 -0.00254406 1.28521e-05
-19.7309 -0.00257646 1.30972e-05
-19.6065 -0.00260934 1.33506e-05
-19.4826 -0.00264274 1.36064e-05
-19.3592 -0.00267665 1.38711e-05
-19.2362 -0.0027111 1.41382e-05
-19.1137 -0.00274608 1.44147e-05
-18.9916 -0.00278162 1.46942e-05
-18.8699 -0.00281773 1.49832e-05
-18.7487 -0.00285442 1.52756e-05
-18.6278 -0.0028917 1.55777e-05
-18.5074 -0.0029296 1.58839e-05
-18.3873 -0.00296811 1.61997e-05
-18.2676 -0.00300727 1.65207e-05
-18.1483 -0.00304708 1.68511e-05
-18.0294 -0.00308756 1.71877e-05
-17.9108 -0.00312872 1.75336e-05
-17.7926 -0.00317059 1.78867e-05
-17.6748 -0.00321317 1.8249e-05
-17.5572 -0.0032565 1.86196e-05
-17.4401 -0.00330058 1.89996e-05
-17.3232 -0.00334543 1.93886e-05
-17.2067 -0.00339107 1.97873e-05
-17.0905 -0.00343753 2.01959e-05
-16.9746 -0.00348482 2.06147e-05
-16.859 -0.00353296 2.10439e-05
-16.7437 -0.00358199 2.14842e-05
-16.6288 -0.0036319 2.19352e-05
-16.5141 -0.00368274 2.23986e-05
-16.3997 -0.00373453 2.28727e-05
-16.2856 -0.00378728 2.33606e-05
-16.1717 -0.00384103 2.38594e-05
-16.0582 -0.0038958 2.43736e-05
-15.9449 -0.00395162 2.48986e-05
-15.8319 -0.00400851 2.54409e-05
-15.7191 -0.0040665 2.59938e-05
-15.6066 -0.00412563 2.65662e-05
-15.4943 -0.00418593 2.7149e-05
-15.3823 -0.00424742 2.77533e-05
-15.2705 -0.00431014 2.83683e-05
-15.159 -0.00437412 2.90067e-05
-15.0477 -0.0044394 2.96561e-05
-14.9367 -0.00450601 3.03311e-05
-14.8258 -0.00457399 3.10172e-05
-14.7152 -0.00464339 3.17314e-05
-14.6049 -0.00471423 3.24573e-05
-14.4947 -0.00478656 3.32131e-05
-14.3848 -0.00486043 3.39819e-05
-14.275 -0.00493588 3.47823e-05
-14.1655 -0.00501295 3.55972e-05
-14.0562 -0.0050917 3.64457e-05
-13.9471 -0.00517217 3.73101e-05
-13.8382 -0.00525441 3.82102e-05
-13.7294 -0.00533848 3.91283e-05
-13.6209 -0.00542444 4.00835e-05
-13.5126 -0.00551233 4.10597e-05
-13.4044 -0.00560223 4.20745e-05
-13.2965 -0.00569419 4.3113e-05
-13.1887 -0.00578827 4.41924e-05
-13.0811 -0.00588455 4.52984e-05
-12.9737 -0.00598309 4.64472e-05
-12.8664 -0.00608397 4.76267e-05
-12.7593 -0.00618726 4.88503e-05
-12.6524 -0.00629304 5.01092e-05
-12.5457 -0.00640139 5.14145e-05
-12.4391 -0.0065124 5.27589e-05
-12.3327 -0.00662615 5.4153e-05
-12.2265 -0.00674274 5.55908e-05
-12.1204 -0.00686226 5.70805e-05
-12.0144 -0.00698481 5.86202e-05
-11.9086 -0.00711051 6.02145e-05
-11.803 -0.00723945 6.18641e-05
-11.6975 -0.00737175 6.35735e-05
-11.5922 -0.00750753 6.53425e-05
-11.487 -0.00764691 6.71766e-05
-11.3819 -0.00779003 6.90776e-05
-11.277 -0.00793702 7.10473e-05
-11.1722 -0.00808801 7.30917e-05
-11.0676 -0.00824317 7.5212e-05
-10.9631 -0.00840265 7.74118e-05
-10.8587 -0.0085666 7.96973e-05
-10.7545 -0.0087352 8.20695e-05
-10.6503 -0.00890863 8.45342e-05
-10.5463 -0.00908707 8.70964e-05
-10.4425 -0.00927073 8.97609e-05
-10.3387 -0.0094598 9.25286e-05
-10.2351 -0.00965451 9.54153e-05
-10.1316 -0.00985508 9.84116e-05
-10.0282 -0.0100617 0.000101539
-9.92496 -0.0102748 0.000104792
-9.82181 -0.0104944 0.000108188
-9.71877 -0.010721 0.000111718
-9.61583 -0.0109547 0.000115419
-9.51301 -0.0111959 0.000119257
-9.4103 -0.011445 0.000123289
-9.30769 -0.0117023 0.000127479
-9.20518 -0.011968 0.000131878
-9.10278 -0.0122427 0.000136451
-9.00048 -0.0125268 0.000141274
-8.89828 -0.0128205 0.000146272
-8.79618 -0.0131245 0.00015156
-8.69417 -0.0134393 0.000157052
-8.59226 -0.0137652 0.000162851
-8.49044 -0.0141028 0.000168888
-8.38872 -0.0144528 0.000175291
-8.28708 -0.0148157 0.000181923
-8.18554 -0.0151922 0.000188998
-8.08408 -0.015583 0.000196343
-7.98271 -0.0159888 0.000204144
-7.88143 -0.0164105 0.00021229
-7.78023 -0.0168487 0.000220975
-7.67911 -0.0173045 0.000229972
-7.57807 -0.0177788 0.000239664
-7.47712 -0.0182726 0.000249719
-7.37624 -0.018787 0.000260461
-7.27544 -0.0193232 0.000271744
-7.17471 -0.0198824 0.000283819
-7.07406 -0.020466 0.000296344
-6.97348 -0.0210755 0.000310004
-6.87298 -0.0217124 0.00032415
-6.77254 -0.0223783 0.000339356
-6.67218 -0.0230752 0.000355501
-6.57188 -0.0238049 0.000372779
-6.47166 -0.0245696 0.000390761
-6.37149 -0.0253717 0.000410709
-6.2714 -0.0262134 0.000431259
-6.17136 -0.0270977 0.000453512
-6.07139 -0.0280275 0.000477599
-5.97148 -0.0290057 0.000503165
-5.87163 -0.0300362 0.000529969
-5.77184 -0.0311227 0.000560541
-5.67211 -0.0322689 0.000591481
-5.57243 -0.0334803 0.000625406
-5.47281 -0.0347615 0.000663454
-5.37325 -0.0361171 0.000702745
-5.27373 -0.0375551 0.000744619
-5.17427 -0.0390811 0.000794714
-5.07487 -0.0407013 0.000843199
-4.97551 -0.0424275 0.000897744
-4.8762 -0.0442662 0.000963011
-4.77694 -0.0462261 0.00102584
-4.67772 -0.0483249 0.00109555
-4.57855 -0.05057 0.00118618
-4.47943 -0.0529735 0.00126525
-4.38035 -0.0555642 0.00135996
-4.28131 -0.058348 0.00148625
-4.18232 -0.0613441 0.0015909
-4.08336 -0.0645997 0.00171921
-3.98445 -0.0681157 0.00190808
-3.88557 -0.0719242 0.00204464
-3.78673 -0.0761083 0.00223581
-3.68793 -0.0806505 0.00252986
-3.58916 -0.085613 0.00274066
-3.49043 -0.09113 0.00307597
-3.39173 -0.0971063 0.00362516
-3.29307 -0.103638 0.00402054
-3.19443 -0.110899 0.00462109
-3.09583 -0.118698 0.00535151
-2.99725 -0.12755 0.00557951
-2.89871 -0.137798 0.00596323
-2.80019 -0.149482 0.00660683
-2.7017 -0.162795 0.00744701
-2.60323 -0.178046 0.00853525
-2.50479 -0.195672 0.00986926
-2.40638 -0.216222 0.011576
-2.30798 -0.240449 0.0137108
-2.20961 -0.269343 0.0165171
-2.11126 -0.304315 0.0201757
-2.01293 -0.347339 0.0252181
-1.91462 -0.401391 0.0322253
-1.81632 -0.470984 0.0426461
-1.71804 -0.563538 0.0586988
-1.61978 -0.691668 0.0859017
-1.52154 -0.878991 0.136187
-1.42331 -1.17213 0.245003
-1.32509 -1.66835 0.52942
-1.22689 -2.47306 1.49757
-1.12869 -1.97693 4.50242
-1.03051 2.28052 4.48625
-0.932337 2.95302 1.49437
-0.834173 2.13535 0.513941
-0.736016 1.62846 0.232675
-0.637867 1.33612 0.128251
-0.539723 1.15615 0.0783191
-0.441585 1.03912 0.0510551
-0.343451 0.961313 0.0333895
-0.24532 0.9102 0.021419
-0.147191 0.879073 0.0117805
-0.0490634 0.864293 0.00391756
0.0490634 0.864293 -0.00391756
0.147191 0.879073 -0.0117805
0.24532 0.9102 -0.021419
0.343451 0.961313 -0.0333895
0.441585 1.03912 -0.0510551
0.539723 1.15615 -0.0783191
0.637867 1.33612 -0.128251
0.736016 1.62846 -0.232675
0.834173 2.13535 -0.513941
0.932337 2.95302 -1.49437
1.03051 2.28052 -4.48625
1.12869 -1.97693 -4.50242
1.22689 -2.47306 -1.49757
1.32509 -1.66835 -0.52942
1.42331 -1.17213 -0.245003
1.52154 -0.878991 -0.136187
1.61978 -0.691668 -0.0859017
1.71804 -0.563538 -0.0586988
1.81632 -0.470984 -0.0426461
1.91462 -0.401391 -0.0322253
2.01293 -0.347339 -0.0252181
2.11126 -0.304315 -0.0201757
2.20961 -0.269343 -0.0165171
2.30798 -0.240449 -0.0137108
2.40638 -0.216222 -0.011576
2.50479 -0.195672 -0.00986926
2.60323 -0.178046 -0.00853525
2.7017 -0.162795 -0.00744701
2.80019 -0.149482 -0.00660683
2.89871 -0.137798 -0.00596323
2.99725 -0.12755 -0.00557951
3.09583 -0.118698 -0.00535151
3.19443 -0.110899 -0.00462109
3.29307 -0.103638 -0.00402054
3.39173 -0.0971063 -0.00362516
3.49043 -0.09113 -0.00307597
3.58916 -0.085613 -0.00274066
3.68793 -0.0806505 -0.00252986
3.78673 -0.0761083 -0.00223581
3.88557 -0.0719242 -0.00204464
3.98445 -0.0681157 -0.00190808
4.08336 -0.0645997 -0.00171921
4.18232 -0.0613441 -0.0015909
4.28131 -0.058348 -0.00148625
4.38035 -0.0555642 -0.00135996
4.47943 -0.0529735 -0.00126525
4.57855 -0.05057 -0.00118618
4.67772 -0.0483249 -0.00109555
4.77694 -0.0462261 -0.00102584
4.8762 -0.0442662 -0.000963011
4.97551 -0.0424275 -0.000897744
5.07487 -0.0407013 -0.000843199
5.17427 -0.0390811 -0.000794714
5.27373 -0.0375551 -0.000744619
5.37325 -0.0361171 -0.000702745
5.47281 -0.0347615 -0.000663454
5.57243 -0.0334803 -0.000625406
5.67211 -0.0322689 -0.000591481
5.77184 -0.0311227 -0.000560541
5.87163 -0.0300362 -0.000529969
5.97148 -0.0290057 -0.000503165
6.07139 -0.0280275 -0.000477599
6.17136 -0.0270977 -0.000453512
6.2714 -0.0262134 -0.000431259
6.37149 -0.0253717 -0.000410709
6.47166 -0.0245696 -0.000390761
6.57188 -0.0238049 -0.000372779
6.67218 -0.0230752 -0.000355501
6.77254 -0.0223783 -0.000339356
6.87298 -0.0217124 -0.00032415
6.97348 -0.0210755 -0.000310004
7.07406 -0.020466 -0.000296344
7.17471 -0.0198824 -0.000283819
7.27544 -0.0193232 -0.000271744
7.37624 -0.018787 -0.000260461
7.47712 -0.0182726 -0.000249719
7.57807 -0.0177788 -0.000239664
7.67911 -0.0173045 -0.000229972
7.78023 -0.0168487 -0.000220975
7.88143 -0.0164105 -0.00021229
7.98271 -0.0159888 -0.000204144
8.08408 -0.015583 -0.000196343
8.18554 -0.0151922 -0.000188998
8.28708 -0.0148157 -0.000181923
8.38872 -0.0144528 -0.000175291
8.49044 -0.0141028 -0.000168888
8.59226 -0.0137652 -0.000162851
8.69417 -0.0134393 -0.000157052
8.79618 -0.0131245 -0.00015156
8.89828 -0.0128205 -0.000146272
9.00048 -0.0125268 -0.000141274
9.10278 -0.0122427 -0.000136451
9.20518 -0.011968 -0.000131878
9.30769 -0.0117023 -0.000127479
9.4103 -0.011445 -0.000123289
9.51301 -0.0111959 -0.000119257
9.61583 -0.0109547 -0.000115419
9.71877 -0.010721 -0.000111718
9.82181 -0.0104944 -0.000108188
9.92496 -0.0102748 -0.000104792
10.0282 -0.0100617 -0.000101539
10.1316 -0.00985508 -9.84116e-05
10.2351 -0.00965451 -9.54153e-05
10.3387 -0.0094598 -9.25286e-05
10.4425 -0.00927073 -8.97609e-05
10.5463 -0.00908707 -8.70964e-05
10.6503 -0.00890863 -8.45342e-05
10.7545 -0.0087352 -8.20695e-05
10.8587 -0.0085666 -7.96973e-05
10.9631 -0.00840265 -7.74118e-05
11.0676 -0.00824317 -7.5212e-05
11.1722 -0.00808801 -7.30917e-05
11.277 -0.00793702 -7.10473e-05
11.3819 -0.00779003 -6.90776e-05
11.487 -0.00764691 -6.71766e-05
11.5922 -0.00750753 -6.53425e-05
11.6975 -0.00737175 -6.35735e-05
11.803 -0.00723945 -6.18641e-05
11.9086 -0.00711051 -6.02145e-05
12.0144 -0.00698481 -5.86202e-05
12.1204 -0.00686226 -5.70805e-05
12.2265 -0.00674274 -5.55908e-05
12.3327 -0.00662615 -5.4153e-05
12.4391 -0.0065124 -5.27589e-05
12.5457 -0.00640139 -5.14145e-05
12.6524 -0.00629304 -5.01092e-05
12.7593 -0.00618726 -4.88503e-05
12.8664 -0.00608397 -4.76267e-05
12.9737 -0.00598309 -4.64472e-05
13.0811 -0.00588455 -4.52984e-05
13.1887 -0.00578827 -4.41924e-05
13.2965 -0.00569419 -4.3113e-05
13.4044 -0.00560223 -4.20745e-05
13.5126 -0.00551233 -4.10597e-05
13.6209 -0.00542444 -4.00835e-05
13.7294 -0.00533848 -3.91283e-05
13.8382 -0.00525441 -3.82102e-05
13.9471 -0.00517217 -3.73101e-05
14.0562 -0.0050917 -3.64457e-05
14.1655 -0.00501295 -3.55972e-05
14.275 -0.00493588 -3.47823e-05
14.3848 -0.00486043 -3.39819e-05
14.4947 -0.00478656 -3.32131e-05
14.6049 -0.00471423 -3.24573e-05
14.7152 -0.00464339 -3.17314e-05
14.8258 -0.00457399 -3.10172e-05
14.9367 -0.00450601 -3.03311e-05
15.0477 -0.0044394 -2.96561e-05
15.159 -0.00437412 -2.90067e-05
15.2705 -0.00431014 -2.83683e-05
15.3823 -0.00424742 -2.77533e-05
15.4943 -0.00418593 -2.7149e-05
15.6066 -0.00412563 -2.65662e-05
15.7191 -0.0040665 -2.59938e-05
15.8319 -0.00400851 -2.54409e-05
15.9449 -0.00395162 -2.48986e-05
16.0582 -0.0038958 -2.43736e-05
16.1717 -0.00384103 -2.38594e-05
16.2856 -0.00378728 -2.33606e-05
16.3997 -0.00373453 -2.28727e-05
16.5141 -0.00368274 -2.23986e-05
16.6288 -0.0036319 -2.19352e-05
16.7437 -0.00358199 -2.14842e-05
16.859 -0.00353296 -2.10439e-05
16.9746 -0.00348482 -2.06147e-05
17.0905 -0.00343753 -2.01959e-05
17.2067 -0.00339107 -1.97873e-05
17.3232 -0.00334543 -1.93886e-05
17.4401 -0.00330058 -1.89996e-05
17.5572 -0.0032565 -1.86196e-05
17.6748 -0.00321317 -1.8249e-05
17.7926 -0.00317059 -1.78867e-05
17.9108 -0.00312872 -1.75336e-05
18.0294 -0.00308756 -1.71877e-05
18.1483 -0.00304708 -1.68511e-05
18.2676 -0.00300727 -1.65207e-05
18.3873 -0.00296811 -1.61997e-05
18.5074 -0.0029296 -1.58839e-05
18.6278 -0.0028917 -1.55777e-05
18.7487 -0.00285442 -1.52756e-05
18.8699 -0.00281773 -1.49832e-05
18.9916 -0.00278162 -1.46942e-05
19.1137 -0.00274608 -1.44147e-05
19.2362 -0.0027111 -1.41382e-05
19.3592 -0.00267665 -1.38711e-05
19.4826 -0.00264274 -1.36064e-05
19.6065 -0.00260934 -1.33506e-05
19.7309 -0.00257646 -1.30972e-05
19.8557 -0.00254406 -1.28521e-05
19.9811 -0.00251215 -1.26096e-05
20.1069 -0.00248071 -1.23745e-05
20.2333 -0.00244974 -1.21424e-05
20.3602 -0.00241921 -1.19165e-05
20.4876 -0.00238913 -1.16943e-05
20.6156 -0.00235948 -1.14773e-05
20.7441 -0.00233025 -1.12644e-05
20.8732 -0.00230143 -1.10558e-05
21.0029 -0.00227301 -1.08517e-05
21.1332 -0.00224499 -1.06512e-05
21.2642 -0.00221736 -1.04553e-05
21.3958 -0.0021901 -1.02627e-05
21.528 -0.0021632 -1.00742e-05
21.6609 -0.00213667 -9.88932e-06
21.7945 -0.00211049 -9.70768e-06
21.9288 -0.00208465 -9.5303e-06
22.0639 -0.00205915 -9.35508e-06
22.1997 -0.00203397 -9.18487e-06
22.3363 -0.00200912 -9.01568e-06
22.4736 -0.00198457 -8.85225e-06
22.6118 -0.00196034 -8.68894e-06
22.7509 -0.00193639 -8.53164e-06
22.8908 -0.00191274 -8.37428e-06
23.0316 -0.00188937 -8.22239e-06
23.1733 -0.00186628 -8.07102e-06
23.316 -0.00184346 -7.92396e-06
23.4597 -0.0018209 -7.7786e-06
23.6044 -0.00179859 -7.63572e-06
23.7502 -0.00177653 -7.49639e-06
23.8971 -0.00175471 -7.35742e-06
24.0451 -0.00173313 -7.22329e-06
24.1944 -0.00171178 -7.08917e-06
24.3448 -0.00169064 -6.95835e-06
24.4966 -0.00166972 -6.83037e-06
24.6496 -0.001649 -6.70175e-06
24.8041 -0.00162849 -6.57939e-06
24.9601 -0.00160817 -6.45417e-06
25.1175 -0.00158803 -6.33496e-06
25.2766 -0.00156807 -6.21515e-06
25.4373 -0.00154828 -6.0974e-06
25.5998 -0.00152865 -5.98288e-06
25.7641 -0.00150918 -5.86756e-06
25.9304 -0.00148985 -5.756e-06
26.0988 -0.00147066 -5.64501e-06
26.2693 -0.00145159 -5.53476e-06
26.4421 -0.00143265 -5.42804e-06
26.6174 -0.00141381 -5.31981e-06
26.7954 -0.00139506 -5.21541e-06
26.9761 -0.0013764 -5.11057e-06
27.1598 -0.00135781 -5.00723e-06
27.3468 -0.00133928 -4.90541e-06
27.5373 -0.00132078 -4.80377e-06
27.7317 -0.00130231 -4.70319e-06
27.9302 -0.00128383 -4.604e-06
28.1333 -0.00126533 -4.50393e-06
28.3415 -0.00124678 -4.40595e-06
28.5554 -0.00122815 -4.3072e-06
28.7758 -0.00120938 -4.20867e-06
29.0035 -0.00119044 -4.11023e-06
29.2396 -0.00117126 -4.01176e-06
29.4858 -0.00115176 -3.91114e-06
29.7441 -0.00113182 -3.80998e-06
30.0173 -0.00111128 -3.70655e-06
30.3101 -0.00108989 -3.6005e-06
30.6297 -0.00106724 -3.48856e-06
30.9905 -0.0010425 -3.36824e-06
31.4301 -0.00101351 -3.22834e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.125Nc1QuantumOneLoop/GAp_OneLoopFRG.txt <==
-31.4301 -0.00101355 3.22882e-06
-30.9905 -0.00104255 3.36843e-06
-30.6297 -0.00106729 3.48909e-06
-30.3101 -0.00108995 3.60083e-06
-30.0173 -0.00111134 3.7074e-06
-29.7441 -0.00113188 3.81072e-06
-29.4858 -0.00115182 3.91193e-06
-29.2396 -0.00117133 4.01176e-06
-29.0035 -0.00119051 4.11076e-06
-28.7758 -0.00120945 4.2093e-06
-28.5554 -0.00122822 4.3077e-06
-28.3415 -0.00124686 4.40617e-06
-28.1333 -0.00126541 4.50494e-06
-27.9302 -0.00128391 4.60415e-06
-27.7317 -0.00130239 4.70394e-06
-27.5373 -0.00132086 4.80446e-06
-27.3468 -0.00133936 4.90579e-06
-27.1598 -0.0013579 5.00804e-06
-26.9761 -0.00137649 5.11131e-06
-26.7954 -0.00139515 5.21567e-06
-26.6174 -0.0014139 5.32121e-06
-26.4421 -0.00143274 5.428e-06
-26.2693 -0.00145169 5.5361e-06
-26.0988 -0.00147076 5.6456e-06
-25.9304 -0.00148995 5.75654e-06
-25.7641 -0.00150928 5.86901e-06
-25.5998 -0.00152876 5.98305e-06
-25.4373 -0.00154839 6.09873e-06
-25.2766 -0.00156818 6.21612e-06
-25.1175 -0.00158815 6.33527e-06
-24.9601 -0.00160829 6.45625e-06
-24.8041 -0.00162861 6.57911e-06
-24.6496 -0.00164913 6.70392e-06
-24.4966 -0.00166985 6.83074e-06
-24.3448 -0.00169078 6.95962e-06
-24.1944 -0.00171191 7.09064e-06
-24.0451 -0.00173327 7.22385e-06
-23.8971 -0.00175486 7.35932e-06
-23.7502 -0.00177668 7.49711e-06
-23.6044 -0.00179874 7.63729e-06
-23.4597 -0.00182105 7.77993e-06
-23.316 -0.00184362 7.9251e-06
-23.1733 -0.00186645 8.07286e-06
-23.0316 -0.00188954 8.22329e-06
-22.8908 -0.00191292 8.37646e-06
-22.7509 -0.00193657 8.53244e-06
-22.6118 -0.00196052 8.69131e-06
-22.4736 -0.00198476 8.85316e-06
-22.3363 -0.00200931 9.01805e-06
-22.1997 -0.00203417 9.18607e-06
-22.0639 -0.00205935 9.35732e-06
-21.9288 -0.00208486 9.53186e-06
-21.7945 -0.0021107 9.70979e-06
-21.6609 -0.00213689 9.89121e-06
-21.528 -0.00216342 1.00762e-05
-21.3958 -0.00219032 1.02649e-05
-21.2642 -0.00221759 1.04573e-05
-21.1332 -0.00224523 1.06536e-05
-21.0029 -0.00227326 1.08539e-05
-20.8732 -0.00230168 1.10583e-05
-20.7441 -0.0023305 1.12669e-05
-20.6156 -0.00235974 1.14798e-05
-20.4876 -0.0023894 1.16971e-05
-20.3602 -0.00241949 1.1919e-05
-20.2333 -0.00245002 1.21455e-05
-20.1069 -0.002481 1.23769e-05
-19.9811 -0.00251245 1.26132e-05
-19.8557 -0.00254437 1.28545e-05
-19.7309 -0.00257677 1.31011e-05
-19.6065 -0.00260967 1.33531e-05
-19.4826 -0.00264307 1.36106e-05
-19.3592 -0.00267699 1.38737e-05
-19.2362 -0.00271144 1.41427e-05
-19.1137 -0.00274644 1.44177e-05
-18.9916 -0.00278199 1.46988e-05
-18.8699 -0.0028181 1.49864e-05
-18.7487 -0.0028548 1.52804e-05
-18.6278 -0.0028921 1.55812e-05
-18.5074 -0.00293 1.58888e-05
-18.3873 -0.00296853 1.62037e-05
-18.2676 -0.00300769 1.65258e-05
-18.1483 -0.00304752 1.68555e-05
-18.0294 -0.00308801 1.7193e-05
-17.9108 -0.00312918 1.75384e-05
-17.7926 -0.00317106 1.78922e-05
-17.6748 -0.00321366 1.82544e-05
-17.5572 -0.003257 1.86254e-05
-17.4401 -0.00330109 1.90054e-05
-17.3232 -0.00334595 1.93947e-05
-17.2067 -0.00339161 1.97936e-05
-17.0905 -0.00343808 2.02024e-05
-16.9746 -0.00348539 2.06214e-05
-16.859 -0.00353355 2.10509e-05
-16.7437 -0.00358259 2.14913e-05
-16.6288 -0.00363252 2.19428e-05
-16.5141 -0.00368338 2.2406e-05
-16.3997 -0.00373518 2.2881e-05
-16.2856 -0.00378796 2.33684e-05
-16.1717 -0.00384172 2.38685e-05
-16.0582 -0.00389651 2.43818e-05
-15.9449 -0.00395235 2.49086e-05
-15.8319 -0.00400926 2.54494e-05
-15.7191 -0.00406728 2.60048e-05
-15.6066 -0.00412643 2.65751e-05
-15.4943 -0.00418675 2.71609e-05
-15.3823 -0.00424826 2.77628e-05
-15.2705 -0.00431101 2.83812e-05
-15.159 -0.00437501 2.90168e-05
-15.0477 -0.00444032 2.96701e-05
-14.9367 -0.00450696 3.03418e-05
-14.8258 -0.00457497 3.10325e-05
-14.7152 -0.00464439 3.17429e-05
-14.6049 -0.00471527 3.24736e-05
-14.4947 -0.00478764 3.32256e-05
-14.3848 -0.00486154 3.39994e-05
-14.275 -0.00493702 3.47959e-05
-14.1655 -0.00501413 3.5616e-05
-14.0562 -0.00509291 3.64605e-05
-13.9471 -0.00517342 3.73303e-05
-13.8382 -0.0052557 3.82264e-05
-13.7294 -0.00533982 3.91497e-05
-13.6209 -0.00542581 4.01014e-05
-13.5126 -0.00551375 4.10825e-05
-13.4044 -0.00560369 4.20942e-05
-13.2965 -0.0056957 4.31376e-05
-13.1887 -0.00578983 4.4214e-05
-13.0811 -0.00588617 4.53247e-05
-12.9737 -0.00598476 4.64711e-05
-12.8664 -0.0060857 4.76546e-05
-12.7593 -0.00618904 4.88768e-05
-12.6524 -0.00629488 5.01392e-05
-12.5457 -0.0064033 5.14435e-05
-12.4391 -0.00651437 5.27914e-05
-12.3327 -0.00662819 5.41848e-05
-12.2265 -0.00674485 5.56256e-05
-12.1204 -0.00686445 5.71159e-05
-12.0144 -0.00698708 5.86577e-05
-11.9086 -0.00711285 6.02533e-05
-11.803 -0.00724188 6.19051e-05
-11.6975 -0.00737427 6.36156e-05
-11.5922 -0.00751014 6.53874e-05
-11.487 -0.00764962 6.72232e-05
-11.3819 -0.00779284 6.9126e-05
-11.277 -0.00793993 7.10988e-05
-11.1722 -0.00809104 7.31449e-05
-11.0676 -0.00824632 7.52678e-05
-10.9631 -0.00840591 7.74709e-05
-10.8587 -0.00856999 7.97583e-05
-10.7545 -0.00873872 8.2134e-05
-10.6503 -0.00891229 8.46021e-05
-10.5463 -0.00909088 8.71673e-05
-10.4425 -0.00927469 8.98345e-05
-10.3387 -0.00946392 9.26086e-05
-10.2351 -0.0096588 9.54952e-05
-10.1316 -0.00985954 9.84999e-05
-10.0282 -0.0100664 0.000101629
-9.92496 -0.0102796 0.000104889
-9.82181 -0.0104995 0.000108286
-9.71877 -0.0107262 0.000111829
-9.61583 -0.0109602 0.000115524
-9.51301 -0.0112017 0.000119381
-9.4103 -0.011451 0.000123407
-9.30769 -0.0117085 0.000127613
-9.20518 -0.0119746 0.000132009
-9.10278 -0.0122496 0.000136606
-9.00048 -0.0125339 0.000141414
-8.89828 -0.012828 0.000146448
-8.79618 -0.0131324 0.000151719
-8.69417 -0.0134474 0.000157242
-8.59226 -0.0137737 0.000163032
-8.49044 -0.0141118 0.000169106
-8.38872 -0.0144622 0.000175481
-8.28708 -0.0148256 0.000182177
-8.18554 -0.0152026 0.000189214
-8.08408 -0.015594 0.000196613
-7.98271 -0.0160003 0.000204399
-7.88143 -0.0164225 0.000212598
-7.78023 -0.0168614 0.000221236
-7.67911 -0.0173179 0.000230345
-7.57807 -0.0177929 0.000239956
-7.47712 -0.0182875 0.000250105
-7.37624 -0.0188027 0.000260831
-7.27544 -0.0193397 0.000272174
-7.17471 -0.0198999 0.000284181
-7.07406 -0.0204845 0.000296901
-6.97348 -0.021095 0.000310388
-6.87298 -0.0217331 0.000324701
-6.77254 -0.0224002 0.000339904
-6.67218 -0.0230984 0.000356069
-6.57188 -0.0238295 0.000373274
-6.47166 -0.0245958 0.000391603
-6.37149 -0.0253994 0.000411151
-6.2714 -0.0262429 0.000432023
-6.17136 -0.0271291 0.000454332
-6.07139 -0.0280608 0.000478205
-5.97148 -0.0290413 0.000503785
-5.87163 -0.0300741 0.000531226
-5.77184 -0.031163 0.000560705
-5.67211 -0.0323123 0.000592415
-5.57243 -0.0335265 0.000626573
-5.47281 -0.0348106 0.000663425
-5.37325 -0.0361703 0.000703242
-5.27373 -0.0376116 0.000746335
-5.17427 -0.0391414 0.000793051
-5.07487 -0.0407672 0.000843785
-4.97551 -0.0424972 0.000898984
-4.8762 -0.0443407 0.000959158
-4.77694 -0.0463082 0.00102489
-4.67772 -0.048411 0.00109685
-4.57855 -0.0506623 0.00117579
-4.47943 -0.0530765 0.00126262
-4.38035 -0.0556702 0.00135835
-4.28131 -0.058462 0.00146419
-4.18232 -0.061473 0.00158151
-4.08336 -0.0647273 0.00171197
-3.98445 -0.0682527 0.0018575
-3.88557 -0.0720808 0.00202039
-3.78673 -0.0762483 0.00220337
-3.68793 -0.0807977 0.00240972
-3.58916 -0.0857786 0.0026434
-3.49043 -0.0912492 0.00290923
-3.39173 -0.097278 0.0032131
-3.29307 -0.103946 0.00356229
-3.19443 -0.111352 0.00396587
-3.09583 -0.119612 0.00443526
-2.99725 -0.128868 0.00498495
-2.89871 -0.139295 0.0056336
-2.80019 -0.15111 0.00640549
-2.7017 -0.164582 0.00733271
-2.60323 -0.180056 0.00845835
-2.50479 -0.197972 0.0098413
-2.40638 -0.218908 0.0115637
-2.30798 -0.243631 0.0137428
-2.20961 -0.273184 0.0165507
-2.11126 -0.309021 0.0202479
-2.01293 -0.353227 0.0252435
-1.91462 -0.408896 0.0322102
-1.81632 -0.480819 0.0423162
-1.71804 -0.576818 0.0577352
-1.61978 -0.710543 0.0828913
-1.52154 -0.908021 0.127942
-1.42331 -1.22518 0.220573
-1.32509 -1.80386 0.459102
-1.22689 -3.06965 1.39473
-1.12869 -2.71952 7.9268
-1.03051 4.26329 2.53551
-0.932337 2.56592 0.653685
-0.834173 1.81067 0.280028
-0.736016 1.42589 0.15133
-0.637867 1.2001 0.0924133
-0.539723 1.05596 0.0603783
-0.441585 0.9596 0.0407358
-0.343451 0.894197 0.0274879
-0.24532 0.850663 0.0177597
-0.147191 0.823902 0.00999298
-0.0490634 0.811138 0.00322815
0.0490634 0.811138 -0.00322815
0.147191 0.823902 -0.00999298
0.24532 0.850663 -0.0177597
0.343451 0.894197 -0.0274879
0.441585 0.9596 -0.0407358
0.539723 1.05596 -0.0603783
0.637867 1.2001 -0.0924133
0.736016 1.42589 -0.15133
0.834173 1.81067 -0.280028
0.932337 2.56592 -0.653685
1.03051 4.26329 -2.53551
1.12869 -2.71952 -7.9268
1.22689 -3.06965 -1.39473
1.32509 -1.80386 -0.459102
1.42331 -1.22518 -0.220573
1.52154 -0.908021 -0.127942
1.61978 -0.710543 -0.0828913
1.71804 -0.576818 -0.0577352
1.81632 -0.480819 -0.0423162
1.91462 -0.408896 -0.0322102
2.01293 -0.353227 -0.0252435
2.11126 -0.309021 -0.0202479
2.20961 -0.273184 -0.0165507
2.30798 -0.243631 -0.0137428
2.40638 -0.218908 -0.0115637
2.50479 -0.197972 -0.0098413
2.60323 -0.180056 -0.00845835
2.7017 -0.164582 -0.00733271
2.80019 -0.15111 -0.00640549
2.89871 -0.139295 -0.0056336
2.99725 -0.128868 -0.00498495
3.09583 -0.119612 -0.00443526
3.19443 -0.111352 -0.00396587
3.29307 -0.103946 -0.00356229
3.39173 -0.097278 -0.0032131
3.49043 -0.0912492 -0.00290923
3.58916 -0.0857786 -0.0026434
3.68793 -0.0807977 -0.00240972
3.78673 -0.0762483 -0.00220337
3.88557 -0.0720808 -0.00202039
3.98445 -0.0682527 -0.0018575
4.08336 -0.0647273 -0.00171197
4.18232 -0.061473 -0.00158151
4.28131 -0.058462 -0.00146419
4.38035 -0.0556702 -0.00135835
4.47943 -0.0530765 -0.00126262
4.57855 -0.0506623 -0.00117579
4.67772 -0.048411 -0.00109685
4.77694 -0.0463082 -0.00102489
4.8762 -0.0443407 -0.000959158
4.97551 -0.0424972 -0.000898984
5.07487 -0.0407672 -0.000843785
5.17427 -0.0391414 -0.000793051
5.27373 -0.0376116 -0.000746335
5.37325 -0.0361703 -0.000703242
5.47281 -0.0348106 -0.000663425
5.57243 -0.0335265 -0.000626573
5.67211 -0.0323123 -0.000592415
5.77184 -0.031163 -0.000560705
5.87163 -0.0300741 -0.000531226
5.97148 -0.0290413 -0.000503785
6.07139 -0.0280608 -0.000478205
6.17136 -0.0271291 -0.000454332
6.2714 -0.0262429 -0.000432023
6.37149 -0.0253994 -0.000411151
6.47166 -0.0245958 -0.000391603
6.57188 -0.0238295 -0.000373274
6.67218 -0.0230984 -0.000356069
6.77254 -0.0224002 -0.000339904
6.87298 -0.0217331 -0.000324701
6.97348 -0.021095 -0.000310388
7.07406 -0.0204845 -0.000296901
7.17471 -0.0198999 -0.000284181
7.27544 -0.0193397 -0.000272174
7.37624 -0.0188027 -0.000260831
7.47712 -0.0182875 -0.000250105
7.57807 -0.0177929 -0.000239956
7.67911 -0.0173179 -0.000230345
7.78023 -0.0168614 -0.000221236
7.88143 -0.0164225 -0.000212598
7.98271 -0.0160003 -0.000204399
8.08408 -0.015594 -0.000196613
8.18554 -0.0152026 -0.000189214
8.28708 -0.0148256 -0.000182177
8.38872 -0.0144622 -0.000175481
8.49044 -0.0141118 -0.000169106
8.59226 -0.0137737 -0.000163032
8.69417 -0.0134474 -0.000157242
8.79618 -0.0131324 -0.000151719
8.89828 -0.012828 -0.000146448
9.00048 -0.0125339 -0.000141414
9.10278 -0.0122496 -0.000136606
9.20518 -0.0119746 -0.000132009
9.30769 -0.0117085 -0.000127613
9.4103 -0.011451 -0.000123407
9.51301 -0.0112017 -0.000119381
9.61583 -0.0109602 -0.000115524
9.71877 -0.0107262 -0.000111829
9.82181 -0.0104995 -0.000108286
9.92496 -0.0102796 -0.000104889
10.0282 -0.0100664 -0.000101629
10.1316 -0.00985954 -9.84999e-05
10.2351 -0.0096588 -9.54952e-05
10.3387 -0.00946392 -9.26086e-05
10.4425 -0.00927469 -8.98345e-05
10.5463 -0.00909088 -8.71673e-05
10.6503 -0.00891229 -8.46021e-05
10.7545 -0.00873872 -8.2134e-05
10.8587 -0.00856999 -7.97583e-05
10.9631 -0.00840591 -7.74709e-05
11.0676 -0.00824632 -7.52678e-05
11.1722 -0.00809104 -7.31449e-05
11.277 -0.00793993 -7.10988e-05
11.3819 -0.00779284 -6.9126e-05
11.487 -0.00764962 -6.72232e-05
11.5922 -0.00751014 -6.53874e-05
11.6975 -0.00737427 -6.36156e-05
11.803 -0.00724188 -6.19051e-05
11.9086 -0.00711285 -6.02533e-05
12.0144 -0.00698708 -5.86577e-05
12.1204 -0.00686445 -5.71159e-05
12.2265 -0.00674485 -5.56256e-05
12.3327 -0.00662819 -5.41848e-05
12.4391 -0.00651437 -5.27914e-05
12.5457 -0.0064033 -5.14435e-05
12.6524 -0.00629488 -5.01392e-05
12.7593 -0.00618904 -4.88768e-05
12.8664 -0.0060857 -4.76546e-05
12.9737 -0.00598476 -4.64711e-05
13.0811 -0.00588617 -4.53247e-05
13.1887 -0.00578983 -4.4214e-05
13.2965 -0.0056957 -4.31376e-05
13.4044 -0.00560369 -4.20942e-05
13.5126 -0.00551375 -4.10825e-05
13.6209 -0.00542581 -4.01014e-05
13.7294 -0.00533982 -3.91497e-05
13.8382 -0.0052557 -3.82264e-05
13.9471 -0.00517342 -3.73303e-05
14.0562 -0.00509291 -3.64605e-05
14.1655 -0.00501413 -3.5616e-05
14.275 -0.00493702 -3.47959e-05
14.3848 -0.00486154 -3.39994e-05
14.4947 -0.00478764 -3.32256e-05
14.6049 -0.00471527 -3.24736e-05
14.7152 -0.00464439 -3.17429e-05
14.8258 -0.00457497 -3.10325e-05
14.9367 -0.00450696 -3.03418e-05
15.0477 -0.00444032 -2.96701e-05
15.159 -0.00437501 -2.90168e-05
15.2705 -0.00431101 -2.83812e-05
15.3823 -0.00424826 -2.77628e-05
15.4943 -0.00418675 -2.71609e-05
15.6066 -0.00412643 -2.65751e-05
15.7191 -0.00406728 -2.60048e-05
15.8319 -0.00400926 -2.54494e-05
15.9449 -0.00395235 -2.49086e-05
16.0582 -0.00389651 -2.43818e-05
16.1717 -0.00384172 -2.38685e-05
16.2856 -0.00378796 -2.33684e-05
16.3997 -0.00373518 -2.2881e-05
16.5141 -0.00368338 -2.2406e-05
16.6288 -0.00363252 -2.19428e-05
16.7437 -0.00358259 -2.14913e-05
16.859 -0.00353355 -2.10509e-05
16.9746 -0.00348539 -2.06214e-05
17.0905 -0.00343808 -2.02024e-05
17.2067 -0.00339161 -1.97936e-05
17.3232 -0.00334595 -1.93947e-05
17.4401 -0.00330109 -1.90054e-05
17.5572 -0.003257 -1.86254e-05
17.6748 -0.00321366 -1.82544e-05
17.7926 -0.00317106 -1.78922e-05
17.9108 -0.00312918 -1.75384e-05
18.0294 -0.00308801 -1.7193e-05
18.1483 -0.00304752 -1.68555e-05
18.2676 -0.00300769 -1.65258e-05
18.3873 -0.00296853 -1.62037e-05
18.5074 -0.00293 -1.58888e-05
18.6278 -0.0028921 -1.55812e-05
18.7487 -0.0028548 -1.52804e-05
18.8699 -0.0028181 -1.49864e-05
18.9916 -0.00278199 -1.46988e-05
19.1137 -0.00274644 -1.44177e-05
19.2362 -0.00271144 -1.41427e-05
19.3592 -0.00267699 -1.38737e-05
19.4826 -0.00264307 -1.36106e-05
19.6065 -0.00260967 -1.33531e-05
19.7309 -0.00257677 -1.31011e-05
19.8557 -0.00254437 -1.28545e-05
19.9811 -0.00251245 -1.26132e-05
20.1069 -0.002481 -1.23769e-05
20.2333 -0.00245002 -1.21455e-05
20.3602 -0.00241949 -1.1919e-05
20.4876 -0.0023894 -1.16971e-05
20.6156 -0.00235974 -1.14798e-05
20.7441 -0.0023305 -1.12669e-05
20.8732 -0.00230168 -1.10583e-05
21.0029 -0.00227326 -1.08539e-05
21.1332 -0.00224523 -1.06536e-05
21.2642 -0.00221759 -1.04573e-05
21.3958 -0.00219032 -1.02649e-05
21.528 -0.00216342 -1.00762e-05
21.6609 -0.00213689 -9.89121e-06
21.7945 -0.0021107 -9.70979e-06
21.9288 -0.00208486 -9.53186e-06
22.0639 -0.00205935 -9.35732e-06
22.1997 -0.00203417 -9.18607e-06
22.3363 -0.00200931 -9.01805e-06
22.4736 -0.00198476 -8.85316e-06
22.6118 -0.00196052 -8.69131e-06
22.7509 -0.00193657 -8.53244e-06
22.8908 -0.00191292 -8.37646e-06
23.0316 -0.00188954 -8.22329e-06
23.1733 -0.00186645 -8.07286e-06
23.316 -0.00184362 -7.9251e-06
23.4597 -0.00182105 -7.77993e-06
23.6044 -0.00179874 -7.63729e-06
23.7502 -0.00177668 -7.49711e-06
23.8971 -0.00175486 -7.35932e-06
24.0451 -0.00173327 -7.22385e-06
24.1944 -0.00171191 -7.09064e-06
24.3448 -0.00169078 -6.95962e-06
24.4966 -0.00166985 -6.83074e-06
24.6496 -0.00164913 -6.70392e-06
24.8041 -0.00162861 -6.57911e-06
24.9601 -0.00160829 -6.45625e-06
25.1175 -0.00158815 -6.33527e-06
25.2766 -0.00156818 -6.21612e-06
25.4373 -0.00154839 -6.09873e-06
25.5998 -0.00152876 -5.98305e-06
25.7641 -0.00150928 -5.86901e-06
25.9304 -0.00148995 -5.75654e-06
26.0988 -0.00147076 -5.6456e-06
26.2693 -0.00145169 -5.5361e-06
26.4421 -0.00143274 -5.428e-06
26.6174 -0.0014139 -5.32121e-06
26.7954 -0.00139515 -5.21567e-06
26.9761 -0.00137649 -5.11131e-06
27.1598 -0.0013579 -5.00804e-06
27.3468 -0.00133936 -4.90579e-06
27.5373 -0.00132086 -4.80446e-06
27.7317 -0.00130239 -4.70394e-06
27.9302 -0.00128391 -4.60415e-06
28.1333 -0.00126541 -4.50494e-06
28.3415 -0.00124686 -4.40617e-06
28.5554 -0.00122822 -4.3077e-06
28.7758 -0.00120945 -4.2093e-06
29.0035 -0.00119051 -4.11076e-06
29.2396 -0.00117133 -4.01176e-06
29.4858 -0.00115182 -3.91193e-06
29.7441 -0.00113188 -3.81072e-06
30.0173 -0.00111134 -3.7074e-06
30.3101 -0.00108995 -3.60083e-06
30.6297 -0.00106729 -3.48909e-06
30.9905 -0.00104255 -3.36843e-06
31.4301 -0.00101355 -3.22882e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.125Nc1QuantumOneLoop/GRpOneLoop.txt <==
-31.4301 -0.00101356 -3.22886e-06
-30.9905 -0.00104256 -3.36847e-06
-30.6297 -0.0010673 -3.48913e-06
-30.3101 -0.00108995 -3.60087e-06
-30.0173 -0.00111135 -3.70745e-06
-29.7441 -0.00113189 -3.81077e-06
-29.4858 -0.00115183 -3.91198e-06
-29.2396 -0.00117134 -4.01182e-06
-29.0035 -0.00119052 -4.11081e-06
-28.7758 -0.00120946 -4.20936e-06
-28.5554 -0.00122823 -4.30775e-06
-28.3415 -0.00124687 -4.40624e-06
-28.1333 -0.00126542 -4.505e-06
-27.9302 -0.00128392 -4.60421e-06
-27.7317 -0.0013024 -4.70401e-06
-27.5373 -0.00132087 -4.80453e-06
-27.3468 -0.00133937 -4.90586e-06
-27.1598 -0.00135791 -5.00812e-06
-26.9761 -0.0013765 -5.11139e-06
-26.7954 -0.00139517 -5.21576e-06
-26.6174 -0.00141391 -5.3213e-06
-26.4421 -0.00143275 -5.42809e-06
-26.2693 -0.0014517 -5.53619e-06
-26.0988 -0.00147077 -5.64569e-06
-25.9304 -0.00148997 -5.75664e-06
-25.7641 -0.0015093 -5.8691e-06
-25.5998 -0.00152877 -5.98315e-06
-25.4373 -0.00154841 -6.09884e-06
-25.2766 -0.0015682 -6.21623e-06
-25.1175 -0.00158816 -6.33539e-06
-24.9601 -0.0016083 -6.45637e-06
-24.8041 -0.00162863 -6.57923e-06
-24.6496 -0.00164915 -6.70404e-06
-24.4966 -0.00166987 -6.83086e-06
-24.3448 -0.00169079 -6.95975e-06
-24.1944 -0.00171193 -7.09077e-06
-24.0451 -0.00173329 -7.22399e-06
-23.8971 -0.00175488 -7.35946e-06
-23.7502 -0.0017767 -7.49726e-06
-23.6044 -0.00179876 -7.63745e-06
-23.4597 -0.00182107 -7.78009e-06
-23.316 -0.00184364 -7.92526e-06
-23.1733 -0.00186647 -8.07303e-06
-23.0316 -0.00188956 -8.22346e-06
-22.8908 -0.00191294 -8.37664e-06
-22.7509 -0.00193659 -8.53262e-06
-22.6118 -0.00196054 -8.6915e-06
-22.4736 -0.00198478 -8.85335e-06
-22.3363 -0.00200933 -9.01825e-06
-22.1997 -0.00203419 -9.18628e-06
-22.0639 -0.00205937 -9.35753e-06
-21.9288 -0.00208488 -9.53208e-06
-21.7945 -0.00211073 -9.71002e-06
-21.6609 -0.00213691 -9.89145e-06
-21.528 -0.00216345 -1.00764e-05
-21.3958 -0.00219035 -1.02651e-05
-21.2642 -0.00221761 -1.04576e-05
-21.1332 -0.00224526 -1.06539e-05
-21.0029 -0.00227328 -1.08542e-05
-20.8732 -0.00230171 -1.10586e-05
-20.7441 -0.00233053 -1.12672e-05
-20.6156 -0.00235977 -1.14801e-05
-20.4876 -0.00238943 -1.16974e-05
-20.3602 -0.00241952 -1.19193e-05
-20.2333 -0.00245005 -1.21458e-05
-20.1069 -0.00248104 -1.23772e-05
-19.9811 -0.00251248 -1.26135e-05
-19.8557 -0.0025444 -1.28549e-05
-19.7309 -0.00257681 -1.31015e-05
-19.6065 -0.0026097 -1.33535e-05
-19.4826 -0.00264311 -1.3611e-05
-19.3592 -0.00267703 -1.38741e-05
-19.2362 -0.00271148 -1.41431e-05
-19.1137 -0.00274648 -1.44181e-05
-18.9916 -0.00278203 -1.46993e-05
-18.8699 -0.00281815 -1.49868e-05
-18.7487 -0.00285485 -1.52809e-05
-18.6278 -0.00289214 -1.55817e-05
-18.5074 -0.00293005 -1.58894e-05
-18.3873 -0.00296858 -1.62042e-05
-18.2676 -0.00300775 -1.65264e-05
-18.1483 -0.00304757 -1.68561e-05
-18.0294 -0.00308806 -1.71936e-05
-17.9108 -0.00312924 -1.7539e-05
-17.7926 -0.00317112 -1.78928e-05
-17.6748 -0.00321372 -1.8255e-05
-17.5572 -0.00325705 -1.8626e-05
-17.4401 -0.00330115 -1.90061e-05
-17.3232 -0.00334602 -1.93954e-05
-17.2067 -0.00339168 -1.97943e-05
-17.0905 -0.00343815 -2.02032e-05
-16.9746 -0.00348546 -2.06222e-05
-16.859 -0.00353362 -2.10517e-05
-16.7437 -0.00358266 -2.14921e-05
-16.6288 -0.0036326 -2.19437e-05
-16.5141 -0.00368346 -2.24069e-05
-16.3997 -0.00373526 -2.2882e-05
-16.2856 -0.00378804 -2.33694e-05
-16.1717 -0.00384181 -2.38695e-05
-16.0582 -0.0038966 -2.43828e-05
-15.9449 -0.00395244 -2.49097e-05
-15.8319 -0.00400935 -2.54506e-05
-15.7191 -0.00406737 -2.6006e-05
-15.6066 -0.00412653 -2.65763e-05
-15.4943 -0.00418685 -2.71622e-05
-15.3823 -0.00424836 -2.77641e-05
-15.2705 -0.00431111 -2.83826e-05
-15.159 -0.00437512 -2.90182e-05
-15.0477 -0.00444043 -2.96716e-05
-14.9367 -0.00450707 -3.03433e-05
-14.8258 -0.00457509 -3.10341e-05
-14.7152 -0.00464452 -3.17445e-05
-14.6049 -0.00471539 -3.24754e-05
-14.4947 -0.00478776 -3.32274e-05
-14.3848 -0.00486167 -3.40012e-05
-14.275 -0.00493716 -3.47978e-05
-14.1655 -0.00501427 -3.5618e-05
-14.0562 -0.00509306 -3.64625e-05
-13.9471 -0.00517357 -3.73324e-05
-13.8382 -0.00525586 -3.82286e-05
-13.7294 -0.00533998 -3.91521e-05
-13.6209 -0.00542598 -4.01038e-05
-13.5126 -0.00551392 -4.1085e-05
-13.4044 -0.00560387 -4.20968e-05
-13.2965 -0.00569588 -4.31403e-05
-13.1887 -0.00579002 -4.42168e-05
-13.0811 -0.00588636 -4.53277e-05
-12.9737 -0.00598496 -4.64742e-05
-12.8664 -0.0060859 -4.76579e-05
-12.7593 -0.00618926 -4.88802e-05
-12.6524 -0.00629511 -5.01427e-05
-12.5457 -0.00640353 -5.14472e-05
-12.4391 -0.00651461 -5.27953e-05
-12.3327 -0.00662844 -5.41889e-05
-12.2265 -0.00674511 -5.56299e-05
-12.1204 -0.00686471 -5.71203e-05
-12.0144 -0.00698735 -5.86623e-05
-11.9086 -0.00711314 -6.02581e-05
-11.803 -0.00724217 -6.19102e-05
-11.6975 -0.00737457 -6.36209e-05
-11.5922 -0.00751046 -6.53929e-05
-11.487 -0.00764995 -6.72289e-05
-11.3819 -0.00779318 -6.9132e-05
-11.277 -0.00794029 -7.11051e-05
-11.1722 -0.00809141 -7.31515e-05
-11.0676 -0.0082467 -7.52747e-05
-10.9631 -0.00840631 -7.74782e-05
-10.8587 -0.0085704 -7.9766e-05
-10.7545 -0.00873915 -8.2142e-05
-10.6503 -0.00891273 -8.46106e-05
-10.5463 -0.00909134 -8.71762e-05
-10.4425 -0.00927517 -8.98438e-05
-10.3387 -0.00946442 -9.26184e-05
-10.2351 -0.00965932 -9.55055e-05
-10.1316 -0.00986009 -9.85108e-05
-10.0282 -0.010067 -0.00010164
-9.92496 -0.0102802 -0.000104901
-9.82181 -0.0105001 -0.000108299
-9.71877 -0.0107269 -0.000111842
-9.61583 -0.0109609 -0.000115538
-9.51301 -0.0112024 -0.000119396
-9.4103 -0.0114517 -0.000123423
-9.30769 -0.0117093 -0.00012763
-9.20518 -0.0119754 -0.000132027
-9.10278 -0.0122504 -0.000136625
-9.00048 -0.0125348 -0.000141434
-8.89828 -0.0128289 -0.000146469
-8.79618 -0.0131333 -0.000151741
-8.69417 -0.0134485 -0.000157265
-8.59226 -0.0137748 -0.000163057
-8.49044 -0.0141129 -0.000169133
-8.38872 -0.0144634 -0.00017551
-8.28708 -0.0148269 -0.000182207
-8.18554 -0.0152039 -0.000189246
-8.08408 -0.0155953 -0.000196648
-7.98271 -0.0160018 -0.000204436
-7.88143 -0.0164241 -0.000212637
-7.78023 -0.016863 -0.000221278
-7.67911 -0.0173196 -0.000230389
-7.57807 -0.0177947 -0.000240004
-7.47712 -0.0182893 -0.000250156
-7.37624 -0.0188047 -0.000260885
-7.27544 -0.0193418 -0.000272233
-7.17471 -0.0199021 -0.000284244
-7.07406 -0.0204869 -0.000296969
-6.97348 -0.0210975 -0.000310461
-6.87298 -0.0217357 -0.00032478
-6.77254 -0.022403 -0.00033999
-6.67218 -0.0231014 -0.000356162
-6.57188 -0.0238327 -0.000373374
-6.47166 -0.0245992 -0.000391711
-6.37149 -0.025403 -0.000411268
-6.2714 -0.0262468 -0.00043215
-6.17136 -0.0271332 -0.00045447
-6.07139 -0.0280652 -0.000478356
-5.97148 -0.029046 -0.000503949
-5.87163 -0.0300792 -0.000531405
-5.77184 -0.0311685 -0.000560901
-5.67211 -0.0323181 -0.000592629
-5.57243 -0.0335328 -0.000626809
-5.47281 -0.0348174 -0.000663683
-5.37325 -0.0361776 -0.000703527
-5.27373 -0.0376196 -0.00074665
-5.17427 -0.03915 -0.000793399
-5.07487 -0.0407765 -0.00084417
-4.97551 -0.0425073 -0.000899412
-4.8762 -0.0443517 -0.000959635
-4.77694 -0.0463202 -0.00102542
-4.67772 -0.0484241 -0.00109744
-4.57855 -0.0506766 -0.00117646
-4.47943 -0.0530923 -0.00126337
-4.38035 -0.0556876 -0.0013592
-4.28131 -0.0584811 -0.00146514
-4.18232 -0.0614941 -0.0015826
-4.08336 -0.0647508 -0.00171322
-3.98445 -0.0682788 -0.00185892
-3.88557 -0.0721099 -0.00202202
-3.78673 -0.0762808 -0.00220525
-3.68793 -0.0808342 -0.0024119
-3.58916 -0.0858198 -0.00264594
-3.49043 -0.0912957 -0.0029122
-3.39173 -0.0973309 -0.0032166
-3.29307 -0.104007 -0.00356644
-3.19443 -0.111421 -0.00397082
-3.09583 -0.119692 -0.00444121
-2.99725 -0.128961 -0.00499215
-2.89871 -0.139404 -0.00564239
-2.80019 -0.151237 -0.00641634
-2.7017 -0.164734 -0.00734624
-2.60323 -0.180237 -0.00847543
-2.50479 -0.198191 -0.00986315
-2.40638 -0.219176 -0.0115921
-2.30798 -0.243962 -0.0137804
-2.20961 -0.273601 -0.0166015
-2.11126 -0.309555 -0.0203181
-2.01293 -0.353924 -0.0253436
-1.91462 -0.409828 -0.0323582
-1.81632 -0.482107 -0.0425449
-1.71804 -0.578668 -0.0581099
-1.61978 -0.713342 -0.0835547
-1.52154 -0.912567 -0.129253
-1.42331 -1.23336 -0.22363
-1.32509 -1.82105 -0.468514
-1.22689 -3.11185 -1.44384
-1.12869 -2.39397 -8.15723
-1.03051 4.19743 -2.41821
-0.932337 2.53187 -0.635293
-0.834173 1.79293 -0.274435
-0.736016 1.41472 -0.148942
-0.637867 1.19214 -0.0911839
-0.539723 1.04977 -0.0596707
-0.441585 0.954481 -0.0403016
-0.343451 0.889747 -0.0272147
-0.24532 0.846632 -0.0175918
-0.147191 0.820119 -0.00990143
-0.0490634 0.807471 -0.00319903
0.0490634 0.807471 0.00319903
0.147191 0.820119 0.00990143
0.24532 0.846632 0.0175918
0.343451 0.889747 0.0272147
0.441585 0.954481 0.0403016
0.539723 1.04977 0.0596707
0.637867 1.19214 0.0911839
0.736016 1.41472 0.148942
0.834173 1.79293 0.274435
0.932337 2.53187 0.635293
1.03051 4.19743 2.41821
1.12869 -2.39397 8.15723
1.22689 -3.11185 1.44384
1.32509 -1.82105 0.468514
1.42331 -1.23336 0.22363
1.52154 -0.912567 0.129253
1.61978 -0.713342 0.0835547
1.71804 -0.578668 0.0581099
1.81632 -0.482107 0.0425449
1.91462 -0.409828 0.0323582
2.01293 -0.353924 0.0253436
2.11126 -0.309555 0.0203181
2.20961 -0.273601 0.0166015
2.30798 -0.243962 0.0137804
2.40638 -0.219176 0.0115921
2.50479 -0.198191 0.00986315
2.60323 -0.180237 0.00847543
2.7017 -0.164734 0.00734624
2.80019 -0.151237 0.00641634
2.89871 -0.139404 0.00564239
2.99725 -0.128961 0.00499215
3.09583 -0.119692 0.00444121
3.19443 -0.111421 0.00397082
3.29307 -0.104007 0.00356644
3.39173 -0.0973309 0.0032166
3.49043 -0.0912957 0.0029122
3.58916 -0.0858198 0.00264594
3.68793 -0.0808342 0.0024119
3.78673 -0.0762808 0.00220525
3.88557 -0.0721099 0.00202202
3.98445 -0.0682788 0.00185892
4.08336 -0.0647508 0.00171322
4.18232 -0.0614941 0.0015826
4.28131 -0.0584811 0.00146514
4.38035 -0.0556876 0.0013592
4.47943 -0.0530923 0.00126337
4.57855 -0.0506766 0.00117646
4.67772 -0.0484241 0.00109744
4.77694 -0.0463202 0.00102542
4.8762 -0.0443517 0.000959635
4.97551 -0.0425073 0.000899412
5.07487 -0.0407765 0.00084417
5.17427 -0.03915 0.000793399
5.27373 -0.0376196 0.00074665
5.37325 -0.0361776 0.000703527
5.47281 -0.0348174 0.000663683
5.57243 -0.0335328 0.000626809
5.67211 -0.0323181 0.000592629
5.77184 -0.0311685 0.000560901
5.87163 -0.0300792 0.000531405
5.97148 -0.029046 0.000503949
6.07139 -0.0280652 0.000478356
6.17136 -0.0271332 0.00045447
6.2714 -0.0262468 0.00043215
6.37149 -0.025403 0.000411268
6.47166 -0.0245992 0.000391711
6.57188 -0.0238327 0.000373374
6.67218 -0.0231014 0.000356162
6.77254 -0.022403 0.00033999
6.87298 -0.0217357 0.00032478
6.97348 -0.0210975 0.000310461
7.07406 -0.0204869 0.000296969
7.17471 -0.0199021 0.000284244
7.27544 -0.0193418 0.000272233
7.37624 -0.0188047 0.000260885
7.47712 -0.0182893 0.000250156
7.57807 -0.0177947 0.000240004
7.67911 -0.0173196 0.000230389
7.78023 -0.016863 0.000221278
7.88143 -0.0164241 0.000212637
7.98271 -0.0160018 0.000204436
8.08408 -0.0155953 0.000196648
8.18554 -0.0152039 0.000189246
8.28708 -0.0148269 0.000182207
8.38872 -0.0144634 0.00017551
8.49044 -0.0141129 0.000169133
8.59226 -0.0137748 0.000163057
8.69417 -0.0134485 0.000157265
8.79618 -0.0131333 0.000151741
8.89828 -0.0128289 0.000146469
9.00048 -0.0125348 0.000141434
9.10278 -0.0122504 0.000136625
9.20518 -0.0119754 0.000132027
9.30769 -0.0117093 0.00012763
9.4103 -0.0114517 0.000123423
9.51301 -0.0112024 0.000119396
9.61583 -0.0109609 0.000115538
9.71877 -0.0107269 0.000111842
9.82181 -0.0105001 0.000108299
9.92496 -0.0102802 0.000104901
10.0282 -0.010067 0.00010164
10.1316 -0.00986009 9.85108e-05
10.2351 -0.00965932 9.55055e-05
10.3387 -0.00946442 9.26184e-05
10.4425 -0.00927517 8.98438e-05
10.5463 -0.00909134 8.71762e-05
10.6503 -0.00891273 8.46106e-05
10.7545 -0.00873915 8.2142e-05
10.8587 -0.0085704 7.9766e-05
10.9631 -0.00840631 7.74782e-05
11.0676 -0.0082467 7.52747e-05
11.1722 -0.00809141 7.31515e-05
11.277 -0.00794029 7.11051e-05
11.3819 -0.00779318 6.9132e-05
11.487 -0.00764995 6.72289e-05
11.5922 -0.00751046 6.53929e-05
11.6975 -0.00737457 6.36209e-05
11.803 -0.00724217 6.19102e-05
11.9086 -0.00711314 6.02581e-05
12.0144 -0.00698735 5.86623e-05
12.1204 -0.00686471 5.71203e-05
12.2265 -0.00674511 5.56299e-05
12.3327 -0.00662844 5.41889e-05
12.4391 -0.00651461 5.27953e-05
12.5457 -0.00640353 5.14472e-05
12.6524 -0.00629511 5.01427e-05
12.7593 -0.00618926 4.88802e-05
12.8664 -0.0060859 4.76579e-05
12.9737 -0.00598496 4.64742e-05
13.0811 -0.00588636 4.53277e-05
13.1887 -0.00579002 4.42168e-05
13.2965 -0.00569588 4.31403e-05
13.4044 -0.00560387 4.20968e-05
13.5126 -0.00551392 4.1085e-05
13.6209 -0.00542598 4.01038e-05
13.7294 -0.00533998 3.91521e-05
13.8382 -0.00525586 3.82286e-05
13.9471 -0.00517357 3.73324e-05
14.0562 -0.00509306 3.64625e-05
14.1655 -0.00501427 3.5618e-05
14.275 -0.00493716 3.47978e-05
14.3848 -0.00486167 3.40012e-05
14.4947 -0.00478776 3.32274e-05
14.6049 -0.00471539 3.24754e-05
14.7152 -0.00464452 3.17445e-05
14.8258 -0.00457509 3.10341e-05
14.9367 -0.00450707 3.03433e-05
15.0477 -0.00444043 2.96716e-05
15.159 -0.00437512 2.90182e-05
15.2705 -0.00431111 2.83826e-05
15.3823 -0.00424836 2.77641e-05
15.4943 -0.00418685 2.71622e-05
15.6066 -0.00412653 2.65763e-05
15.7191 -0.00406737 2.6006e-05
15.8319 -0.00400935 2.54506e-05
15.9449 -0.00395244 2.49097e-05
16.0582 -0.0038966 2.43828e-05
16.1717 -0.00384181 2.38695e-05
16.2856 -0.00378804 2.33694e-05
16.3997 -0.00373526 2.2882e-05
16.5141 -0.00368346 2.24069e-05
16.6288 -0.0036326 2.19437e-05
16.7437 -0.00358266 2.14921e-05
16.859 -0.00353362 2.10517e-05
16.9746 -0.00348546 2.06222e-05
17.0905 -0.00343815 2.02032e-05
17.2067 -0.00339168 1.97943e-05
17.3232 -0.00334602 1.93954e-05
17.4401 -0.00330115 1.90061e-05
17.5572 -0.00325705 1.8626e-05
17.6748 -0.00321372 1.8255e-05
17.7926 -0.00317112 1.78928e-05
17.9108 -0.00312924 1.7539e-05
18.0294 -0.00308806 1.71936e-05
18.1483 -0.00304757 1.68561e-05
18.2676 -0.00300775 1.65264e-05
18.3873 -0.00296858 1.62042e-05
18.5074 -0.00293005 1.58894e-05
18.6278 -0.00289214 1.55817e-05
18.7487 -0.00285485 1.52809e-05
18.8699 -0.00281815 1.49868e-05
18.9916 -0.00278203 1.46993e-05
19.1137 -0.00274648 1.44181e-05
19.2362 -0.00271148 1.41431e-05
19.3592 -0.00267703 1.38741e-05
19.4826 -0.00264311 1.3611e-05
19.6065 -0.0026097 1.33535e-05
19.7309 -0.00257681 1.31015e-05
19.8557 -0.0025444 1.28549e-05
19.9811 -0.00251248 1.26135e-05
20.1069 -0.00248104 1.23772e-05
20.2333 -0.00245005 1.21458e-05
20.3602 -0.00241952 1.19193e-05
20.4876 -0.00238943 1.16974e-05
20.6156 -0.00235977 1.14801e-05
20.7441 -0.00233053 1.12672e-05
20.8732 -0.00230171 1.10586e-05
21.0029 -0.00227328 1.08542e-05
21.1332 -0.00224526 1.06539e-05
21.2642 -0.00221761 1.04576e-05
21.3958 -0.00219035 1.02651e-05
21.528 -0.00216345 1.00764e-05
21.6609 -0.00213691 9.89145e-06
21.7945 -0.00211073 9.71002e-06
21.9288 -0.00208488 9.53208e-06
22.0639 -0.00205937 9.35753e-06
22.1997 -0.00203419 9.18628e-06
22.3363 -0.00200933 9.01825e-06
22.4736 -0.00198478 8.85335e-06
22.6118 -0.00196054 8.6915e-06
22.7509 -0.00193659 8.53262e-06
22.8908 -0.00191294 8.37664e-06
23.0316 -0.00188956 8.22346e-06
23.1733 -0.00186647 8.07303e-06
23.316 -0.00184364 7.92526e-06
23.4597 -0.00182107 7.78009e-06
23.6044 -0.00179876 7.63745e-06
23.7502 -0.0017767 7.49726e-06
23.8971 -0.00175488 7.35946e-06
24.0451 -0.00173329 7.22399e-06
24.1944 -0.00171193 7.09077e-06
24.3448 -0.00169079 6.95975e-06
24.4966 -0.00166987 6.83086e-06
24.6496 -0.00164915 6.70404e-06
24.8041 -0.00162863 6.57923e-06
24.9601 -0.0016083 6.45637e-06
25.1175 -0.00158816 6.33539e-06
25.2766 -0.0015682 6.21623e-06
25.4373 -0.00154841 6.09884e-06
25.5998 -0.00152877 5.98315e-06
25.7641 -0.0015093 5.8691e-06
25.9304 -0.00148997 5.75664e-06
26.0988 -0.00147077 5.64569e-06
26.2693 -0.0014517 5.53619e-06
26.4421 -0.00143275 5.42809e-06
26.6174 -0.00141391 5.3213e-06
26.7954 -0.00139517 5.21576e-06
26.9761 -0.0013765 5.11139e-06
27.1598 -0.00135791 5.00812e-06
27.3468 -0.00133937 4.90586e-06
27.5373 -0.00132087 4.80453e-06
27.7317 -0.0013024 4.70401e-06
27.9302 -0.00128392 4.60421e-06
28.1333 -0.00126542 4.505e-06
28.3415 -0.00124687 4.40624e-06
28.5554 -0.00122823 4.30775e-06
28.7758 -0.00120946 4.20936e-06
29.0035 -0.00119052 4.11081e-06
29.2396 -0.00117134 4.01182e-06
29.4858 -0.00115183 3.91198e-06
29.7441 -0.00113189 3.81077e-06
30.0173 -0.00111135 3.70745e-06
30.3101 -0.00108995 3.60087e-06
30.6297 -0.0010673 3.48913e-06
30.9905 -0.00104256 3.36847e-06
31.4301 -0.00101356 3.22886e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.125Nc1QuantumOneLoop/GRpTwoLoop.txt <==
-31.4301 -0.00101363 -3.22886e-06
-30.9905 -0.00104263 -3.36922e-06
-30.6297 -0.00106738 -3.48921e-06
-30.3101 -0.00109004 -3.60141e-06
-30.0173 -0.00111143 -3.70702e-06
-29.7441 -0.00113198 -3.81081e-06
-29.4858 -0.00115192 -3.91207e-06
-29.2396 -0.00117143 -4.01325e-06
-29.0035 -0.00119062 -4.11124e-06
-28.7758 -0.00120956 -4.20996e-06
-28.5554 -0.00122833 -4.30843e-06
-28.3415 -0.00124697 -4.40742e-06
-28.1333 -0.00126553 -4.50517e-06
-27.9302 -0.00128403 -4.6056e-06
-27.7317 -0.00130252 -4.70454e-06
-27.5373 -0.001321 -4.80553e-06
-27.3468 -0.0013395 -4.90675e-06
-27.1598 -0.00135804 -5.00916e-06
-26.9761 -0.00137663 -5.11213e-06
-26.7954 -0.0013953 -5.21719e-06
-26.6174 -0.00141405 -5.32181e-06
-26.4421 -0.0014329 -5.42975e-06
-26.2693 -0.00145185 -5.53679e-06
-26.0988 -0.00147092 -5.64728e-06
-25.9304 -0.00149012 -5.75754e-06
-25.7641 -0.00150946 -5.87054e-06
-25.5998 -0.00152894 -5.9843e-06
-25.4373 -0.00154857 -6.10028e-06
-25.2766 -0.00156837 -6.21743e-06
-25.1175 -0.00158834 -6.33704e-06
-24.9601 -0.00160848 -6.45747e-06
-24.8041 -0.00162881 -6.58118e-06
-24.6496 -0.00164934 -6.70506e-06
-24.4966 -0.00167006 -6.83305e-06
-24.3448 -0.00169099 -6.9608e-06
-24.1944 -0.00171213 -7.09306e-06
-24.0451 -0.0017335 -7.2252e-06
-23.8971 -0.00175509 -7.36175e-06
-23.7502 -0.00177692 -7.49872e-06
-23.6044 -0.00179899 -7.6397e-06
-23.4597 -0.0018213 -7.78181e-06
-23.316 -0.00184388 -7.92754e-06
-23.1733 -0.00186671 -8.07493e-06
-23.0316 -0.00188981 -8.22586e-06
-22.8908 -0.00191319 -8.37863e-06
-22.7509 -0.00193685 -8.53525e-06
-22.6118 -0.00196081 -8.69352e-06
-22.4736 -0.00198506 -8.85627e-06
-22.3363 -0.00200961 -9.02027e-06
-22.1997 -0.00203448 -9.1895e-06
-22.0639 -0.00205967 -9.35957e-06
-21.9288 -0.00208519 -9.53558e-06
-21.7945 -0.00211104 -9.71215e-06
-21.6609 -0.00213723 -9.89517e-06
-21.528 -0.00216378 -1.00788e-05
-21.3958 -0.00219068 -1.0269e-05
-21.2642 -0.00221796 -1.04601e-05
-21.1332 -0.00224561 -1.06579e-05
-21.0029 -0.00227365 -1.08571e-05
-20.8732 -0.00230208 -1.10627e-05
-20.7441 -0.00233091 -1.12704e-05
-20.6156 -0.00236016 -1.14843e-05
-20.4876 -0.00238983 -1.17009e-05
-20.3602 -0.00241993 -1.19237e-05
-20.2333 -0.00245047 -1.21496e-05
-20.1069 -0.00248147 -1.23819e-05
-19.9811 -0.00251292 -1.26176e-05
-19.8557 -0.00254486 -1.28599e-05
-19.7309 -0.00257727 -1.31058e-05
-19.6065 -0.00261018 -1.33589e-05
-19.4826 -0.0026436 -1.36154e-05
-19.3592 -0.00267753 -1.388e-05
-19.2362 -0.002712 -1.41478e-05
-19.1137 -0.00274701 -1.44245e-05
-18.9916 -0.00278257 -1.47042e-05
-18.8699 -0.0028187 -1.49937e-05
-18.7487 -0.00285542 -1.5286e-05
-18.6278 -0.00289273 -1.55891e-05
-18.5074 -0.00293065 -1.58948e-05
-18.3873 -0.0029692 -1.62121e-05
-18.2676 -0.00300838 -1.65321e-05
-18.1483 -0.00304822 -1.68645e-05
-18.0294 -0.00308873 -1.71998e-05
-17.9108 -0.00312992 -1.7548e-05
-17.7926 -0.00317182 -1.78995e-05
-17.6748 -0.00321444 -1.82645e-05
-17.5572 -0.0032578 -1.86334e-05
-17.4401 -0.00330191 -1.9016e-05
-17.3232 -0.0033468 -1.94035e-05
-17.2067 -0.00339248 -1.98048e-05
-17.0905 -0.00343898 -2.02119e-05
-16.9746 -0.00348631 -2.06332e-05
-16.859 -0.0035345 -2.10613e-05
-16.7437 -0.00358356 -2.15038e-05
-16.6288 -0.00363352 -2.19541e-05
-16.5141 -0.00368441 -2.24193e-05
-16.3997 -0.00373624 -2.28932e-05
-16.2856 -0.00378904 -2.33827e-05
-16.1717 -0.00384284 -2.38816e-05
-16.0582 -0.00389766 -2.43971e-05
-15.9449 -0.00395353 -2.49227e-05
-15.8319 -0.00401048 -2.54659e-05
-15.7191 -0.00406853 -2.60199e-05
-15.6066 -0.00412772 -2.65929e-05
-15.4943 -0.00418808 -2.71771e-05
-15.3823 -0.00424963 -2.7782e-05
-15.2705 -0.00431242 -2.83984e-05
-15.159 -0.00437647 -2.90376e-05
-15.0477 -0.00444182 -2.96885e-05
-14.9367 -0.0045085 -3.03644e-05
-14.8258 -0.00457656 -3.10522e-05
-14.7152 -0.00464603 -3.17674e-05
-14.6049 -0.00471696 -3.24948e-05
-14.4947 -0.00478937 -3.32522e-05
-14.3848 -0.00486333 -3.40221e-05
-14.275 -0.00493887 -3.48248e-05
-14.1655 -0.00501604 -3.56404e-05
-14.0562 -0.00509488 -3.64918e-05
-13.9471 -0.00517545 -3.73567e-05
-13.8382 -0.0052578 -3.82602e-05
-13.7294 -0.00534198 -3.91783e-05
-13.6209 -0.00542805 -4.01381e-05
-13.5126 -0.00551606 -4.11136e-05
-13.4044 -0.00560608 -4.21338e-05
-13.2965 -0.00569817 -4.31714e-05
-13.1887 -0.00579238 -4.42569e-05
-13.0811 -0.0058888 -4.53617e-05
-12.9737 -0.00598749 -4.65175e-05
-12.8664 -0.00608851 -4.76951e-05
-12.7593 -0.00619196 -4.8927e-05
-12.6524 -0.0062979 -5.01836e-05
-12.5457 -0.00640642 -5.14978e-05
-12.4391 -0.0065176 -5.28402e-05
-12.3327 -0.00663154 -5.42437e-05
-12.2265 -0.00674832 -5.56793e-05
-12.1204 -0.00686804 -5.71798e-05
-12.0144 -0.0069908 -5.87168e-05
-11.9086 -0.00711671 -6.03228e-05
-11.803 -0.00724588 -6.19702e-05
-11.6975 -0.00737841 -6.36913e-05
-11.5922 -0.00751444 -6.54592e-05
-11.487 -0.00765408 -6.73058e-05
-11.3819 -0.00779747 -6.92052e-05
-11.277 -0.00794474 -7.11891e-05
-11.1722 -0.00809604 -7.32324e-05
-11.0676 -0.00825151 -7.53668e-05
-10.9631 -0.00841131 -7.75677e-05
-10.8587 -0.0085756 -7.98672e-05
-10.7545 -0.00874456 -8.22409e-05
-10.6503 -0.00891836 -8.47221e-05
-10.5463 -0.0090972 -8.72858e-05
-10.4425 -0.00928127 -8.9967e-05
-10.3387 -0.00947077 -9.27399e-05
-10.2351 -0.00966594 -9.5642e-05
-10.1316 -0.00986699 -9.86455e-05
-10.0282 -0.0100742 -0.000101792
-9.92496 -0.0102877 -0.00010505
-9.82181 -0.0105079 -0.000108468
-9.71877 -0.0107351 -0.000112009
-9.61583 -0.0109694 -0.000115727
-9.51301 -0.0112113 -0.000119581
-9.4103 -0.0114611 -0.000123634
-9.30769 -0.011719 -0.000127838
-9.20518 -0.0119856 -0.000132264
-9.10278 -0.0122611 -0.000136857
-9.00048 -0.012546 -0.000141701
-8.89828 -0.0128407 -0.000146729
-8.79618 -0.0131457 -0.000152042
-8.69417 -0.0134614 -0.000157559
-8.59226 -0.0137884 -0.000163398
-8.49044 -0.0141272 -0.000169464
-8.38872 -0.0144784 -0.000175897
-8.28708 -0.0148426 -0.000182582
-8.18554 -0.0152205 -0.000189687
-8.08408 -0.0156128 -0.000197073
-7.98271 -0.0160202 -0.000204939
-7.88143 -0.0164435 -0.000213122
-7.78023 -0.0168835 -0.000221855
-7.67911 -0.0173412 -0.000230945
-7.57807 -0.0178175 -0.000240667
-7.47712 -0.0183135 -0.000250795
-7.37624 -0.0188302 -0.000261651
-7.27544 -0.0193689 -0.000272971
-7.17471 -0.0199308 -0.000285131
-7.07406 -0.0205173 -0.000297825
-6.97348 -0.0211298 -0.000311493
-6.87298 -0.0217701 -0.000325778
-6.77254 -0.0224396 -0.000341196
-6.67218 -0.0231403 -0.000357332
-6.57188 -0.0238742 -0.00037479
-6.47166 -0.0246435 -0.000393092
-6.37149 -0.0254503 -0.000412942
-6.2714 -0.0262974 -0.000433789
-6.17136 -0.0271874 -0.000456459
-6.07139 -0.0281233 -0.000480315
-5.97148 -0.0291084 -0.000506329
-5.87163 -0.0301463 -0.000533766
-5.77184 -0.0312407 -0.000563769
-5.67211 -0.032396 -0.000595496
-5.57243 -0.0336168 -0.000630295
-5.47281 -0.0349084 -0.0006672
-5.37325 -0.0362762 -0.000707806
-5.27373 -0.0377266 -0.000751008
-5.17427 -0.0392664 -0.000798707
-5.07487 -0.0409034 -0.000849639
-4.97551 -0.0426458 -0.00090608
-4.8762 -0.0445035 -0.000966596
-4.77694 -0.0464866 -0.00103393
-4.67772 -0.0486074 -0.00110646
-4.57855 -0.0508787 -0.00118752
-4.47943 -0.0533162 -0.00127531
-4.38035 -0.0559361 -0.00137392
-4.28131 -0.0587585 -0.00148139
-4.18232 -0.0618043 -0.00160283
-4.08336 -0.0651001 -0.00173621
-3.98445 -0.0686734 -0.00188802
-3.88557 -0.0725594 -0.00205647
-3.78673 -0.0767954 -0.00225013
-3.68793 -0.08143 -0.0024684
-3.58916 -0.0865151 -0.00272379
-3.49043 -0.0921209 -0.00302084
-3.39173 -0.0983238 -0.00338431
-3.29307 -0.105231 -0.0038489
-3.19443 -0.11294 -0.00451721
-3.09583 -0.12144 -0.00563042
-2.99725 -0.130202 -0.00656141
-2.89871 -0.140073 -0.00696895
-2.80019 -0.151882 -0.00738974
-2.7017 -0.165658 -0.00810264
-2.60323 -0.181553 -0.00916473
-2.50479 -0.199987 -0.010545
-2.40638 -0.221574 -0.0123568
-2.30798 -0.247138 -0.0146636
-2.20961 -0.277816 -0.0177301
-2.11126 -0.315205 -0.0217756
-2.01293 -0.361618 -0.0274081
-1.91462 -0.420561 -0.0353301
-1.81632 -0.497537 -0.0472568
-1.71804 -0.601822 -0.0659141
-1.61978 -0.750021 -0.0981675
-1.52154 -0.975352 -0.159785
-1.42331 -1.35192 -0.302504
-1.32509 -2.06747 -0.74333
-1.22689 -3.17166 -2.92804
-1.12869 1.93094 -5.06212
-1.03051 2.48699 -1.67388
-0.932337 2.13037 -0.832332
-0.834173 1.72494 -0.374006
-0.736016 1.38185 -0.179328
-0.637867 1.16375 -0.101753
-0.539723 1.02355 -0.0634127
-0.441585 0.929993 -0.0419456
-0.343451 0.866716 -0.0277169
-0.24532 0.824661 -0.0179093
-0.147191 0.798859 -0.00989175
-0.0490634 0.786554 -0.0032987
0.0490634 0.786554 0.0032987
0.147191 0.798859 0.00989175
0.24532 0.824661 0.0179093
0.343451 0.866716 0.0277169
0.441585 0.929993 0.0419456
0.539723 1.02355 0.0634127
0.637867 1.16375 0.101753
0.736016 1.38185 0.179328
0.834173 1.72494 0.374006
0.932337 2.13037 0.832332
1.03051 2.48699 1.67388
1.12869 1.93094 5.06212
1.22689 -3.17166 2.92804
1.32509 -2.06747 0.74333
1.42331 -1.35192 0.302504
1.52154 -0.975352 0.159785
1.61978 -0.750021 0.0981675
1.71804 -0.601822 0.0659141
1.81632 -0.497537 0.0472568
1.91462 -0.420561 0.0353301
2.01293 -0.361618 0.0274081
2.11126 -0.315205 0.0217756
2.20961 -0.277816 0.0177301
2.30798 -0.247138 0.0146636
2.40638 -0.221574 0.0123568
2.50479 -0.199987 0.010545
2.60323 -0.181553 0.00916473
2.7017 -0.165658 0.00810264
2.80019 -0.151882 0.00738974
2.89871 -0.140073 0.00696895
2.99725 -0.130202 0.00656141
3.09583 -0.12144 0.00563042
3.19443 -0.11294 0.00451721
3.29307 -0.105231 0.0038489
3.39173 -0.0983238 0.00338431
3.49043 -0.0921209 0.00302084
3.58916 -0.0865151 0.00272379
3.68793 -0.08143 0.0024684
3.78673 -0.0767954 0.00225013
3.88557 -0.0725594 0.00205647
3.98445 -0.0686734 0.00188802
4.08336 -0.0651001 0.00173621
4.18232 -0.0618043 0.00160283
4.28131 -0.0587585 0.00148139
4.38035 -0.0559361 0.00137392
4.47943 -0.0533162 0.00127531
4.57855 -0.0508787 0.00118752
4.67772 -0.0486074 0.00110646
4.77694 -0.0464866 0.00103393
4.8762 -0.0445035 0.000966596
4.97551 -0.0426458 0.00090608
5.07487 -0.0409034 0.000849639
5.17427 -0.0392664 0.000798707
5.27373 -0.0377266 0.000751008
5.37325 -0.0362762 0.000707806
5.47281 -0.0349084 0.0006672
5.57243 -0.0336168 0.000630295
5.67211 -0.032396 0.000595496
5.77184 -0.0312407 0.000563769
5.87163 -0.0301463 0.000533766
5.97148 -0.0291084 0.000506329
6.07139 -0.0281233 0.000480315
6.17136 -0.0271874 0.000456459
6.2714 -0.0262974 0.000433789
6.37149 -0.0254503 0.000412942
6.47166 -0.0246435 0.000393092
6.57188 -0.0238742 0.00037479
6.67218 -0.0231403 0.000357332
6.77254 -0.0224396 0.000341196
6.87298 -0.0217701 0.000325778
6.97348 -0.0211298 0.000311493
7.07406 -0.0205173 0.000297825
7.17471 -0.0199308 0.000285131
7.27544 -0.0193689 0.000272971
7.37624 -0.0188302 0.000261651
7.47712 -0.0183135 0.000250795
7.57807 -0.0178175 0.000240667
7.67911 -0.0173412 0.000230945
7.78023 -0.0168835 0.000221855
7.88143 -0.0164435 0.000213122
7.98271 -0.0160202 0.000204939
8.08408 -0.0156128 0.000197073
8.18554 -0.0152205 0.000189687
8.28708 -0.0148426 0.000182582
8.38872 -0.0144784 0.000175897
8.49044 -0.0141272 0.000169464
8.59226 -0.0137884 0.000163398
8.69417 -0.0134614 0.000157559
8.79618 -0.0131457 0.000152042
8.89828 -0.0128407 0.000146729
9.00048 -0.012546 0.000141701
9.10278 -0.0122611 0.000136857
9.20518 -0.0119856 0.000132264
9.30769 -0.011719 0.000127838
9.4103 -0.0114611 0.000123634
9.51301 -0.0112113 0.000119581
9.61583 -0.0109694 0.000115727
9.71877 -0.0107351 0.000112009
9.82181 -0.0105079 0.000108468
9.92496 -0.0102877 0.00010505
10.0282 -0.0100742 0.000101792
10.1316 -0.00986699 9.86455e-05
10.2351 -0.00966594 9.5642e-05
10.3387 -0.00947077 9.27399e-05
10.4425 -0.00928127 8.9967e-05
10.5463 -0.0090972 8.72858e-05
10.6503 -0.00891836 8.47221e-05
10.7545 -0.00874456 8.22409e-05
10.8587 -0.0085756 7.98672e-05
10.9631 -0.00841131 7.75677e-05
11.0676 -0.00825151 7.53668e-05
11.1722 -0.00809604 7.32324e-05
11.277 -0.00794474 7.11891e-05
11.3819 -0.00779747 6.92052e-05
11.487 -0.00765408 6.73058e-05
11.5922 -0.00751444 6.54592e-05
11.6975 -0.00737841 6.36913e-05
11.803 -0.00724588 6.19702e-05
11.9086 -0.00711671 6.03228e-05
12.0144 -0.0069908 5.87168e-05
12.1204 -0.00686804 5.71798e-05
12.2265 -0.00674832 5.56793e-05
12.3327 -0.00663154 5.42437e-05
12.4391 -0.0065176 5.28402e-05
12.5457 -0.00640642 5.14978e-05
12.6524 -0.0062979 5.01836e-05
12.7593 -0.00619196 4.8927e-05
12.8664 -0.00608851 4.76951e-05
12.9737 -0.00598749 4.65175e-05
13.0811 -0.0058888 4.53617e-05
13.1887 -0.00579238 4.42569e-05
13.2965 -0.00569817 4.31714e-05
13.4044 -0.00560608 4.21338e-05
13.5126 -0.00551606 4.11136e-05
13.6209 -0.00542805 4.01381e-05
13.7294 -0.00534198 3.91783e-05
13.8382 -0.0052578 3.82602e-05
13.9471 -0.00517545 3.73567e-05
14.0562 -0.00509488 3.64918e-05
14.1655 -0.00501604 3.56404e-05
14.275 -0.00493887 3.48248e-05
14.3848 -0.00486333 3.40221e-05
14.4947 -0.00478937 3.32522e-05
14.6049 -0.00471696 3.24948e-05
14.7152 -0.00464603 3.17674e-05
14.8258 -0.00457656 3.10522e-05
14.9367 -0.0045085 3.03644e-05
15.0477 -0.00444182 2.96885e-05
15.159 -0.00437647 2.90376e-05
15.2705 -0.00431242 2.83984e-05
15.3823 -0.00424963 2.7782e-05
15.4943 -0.00418808 2.71771e-05
15.6066 -0.00412772 2.65929e-05
15.7191 -0.00406853 2.60199e-05
15.8319 -0.00401048 2.54659e-05
15.9449 -0.00395353 2.49227e-05
16.0582 -0.00389766 2.43971e-05
16.1717 -0.00384284 2.38816e-05
16.2856 -0.00378904 2.33827e-05
16.3997 -0.00373624 2.28932e-05
16.5141 -0.00368441 2.24193e-05
16.6288 -0.00363352 2.19541e-05
16.7437 -0.00358356 2.15038e-05
16.859 -0.0035345 2.10613e-05
16.9746 -0.00348631 2.06332e-05
17.0905 -0.00343898 2.02119e-05
17.2067 -0.00339248 1.98048e-05
17.3232 -0.0033468 1.94035e-05
17.4401 -0.00330191 1.9016e-05
17.5572 -0.0032578 1.86334e-05
17.6748 -0.00321444 1.82645e-05
17.7926 -0.00317182 1.78995e-05
17.9108 -0.00312992 1.7548e-05
18.0294 -0.00308873 1.71998e-05
18.1483 -0.00304822 1.68645e-05
18.2676 -0.00300838 1.65321e-05
18.3873 -0.0029692 1.62121e-05
18.5074 -0.00293065 1.58948e-05
18.6278 -0.00289273 1.55891e-05
18.7487 -0.00285542 1.5286e-05
18.8699 -0.0028187 1.49937e-05
18.9916 -0.00278257 1.47042e-05
19.1137 -0.00274701 1.44245e-05
19.2362 -0.002712 1.41478e-05
19.3592 -0.00267753 1.388e-05
19.4826 -0.0026436 1.36154e-05
19.6065 -0.00261018 1.33589e-05
19.7309 -0.00257727 1.31058e-05
19.8557 -0.00254486 1.28599e-05
19.9811 -0.00251292 1.26176e-05
20.1069 -0.00248147 1.23819e-05
20.2333 -0.00245047 1.21496e-05
20.3602 -0.00241993 1.19237e-05
20.4876 -0.00238983 1.17009e-05
20.6156 -0.00236016 1.14843e-05
20.7441 -0.00233091 1.12704e-05
20.8732 -0.00230208 1.10627e-05
21.0029 -0.00227365 1.08571e-05
21.1332 -0.00224561 1.06579e-05
21.2642 -0.00221796 1.04601e-05
21.3958 -0.00219068 1.0269e-05
21.528 -0.00216378 1.00788e-05
21.6609 -0.00213723 9.89517e-06
21.7945 -0.00211104 9.71215e-06
21.9288 -0.00208519 9.53558e-06
22.0639 -0.00205967 9.35957e-06
22.1997 -0.00203448 9.1895e-06
22.3363 -0.00200961 9.02027e-06
22.4736 -0.00198506 8.85627e-06
22.6118 -0.00196081 8.69352e-06
22.7509 -0.00193685 8.53525e-06
22.8908 -0.00191319 8.37863e-06
23.0316 -0.00188981 8.22586e-06
23.1733 -0.00186671 8.07493e-06
23.316 -0.00184388 7.92754e-06
23.4597 -0.0018213 7.78181e-06
23.6044 -0.00179899 7.6397e-06
23.7502 -0.00177692 7.49872e-06
23.8971 -0.00175509 7.36175e-06
24.0451 -0.0017335 7.2252e-06
24.1944 -0.00171213 7.09306e-06
24.3448 -0.00169099 6.9608e-06
24.4966 -0.00167006 6.83305e-06
24.6496 -0.00164934 6.70506e-06
24.8041 -0.00162881 6.58118e-06
24.9601 -0.00160848 6.45747e-06
25.1175 -0.00158834 6.33704e-06
25.2766 -0.00156837 6.21743e-06
25.4373 -0.00154857 6.10028e-06
25.5998 -0.00152894 5.9843e-06
25.7641 -0.00150946 5.87054e-06
25.9304 -0.00149012 5.75754e-06
26.0988 -0.00147092 5.64728e-06
26.2693 -0.00145185 5.53679e-06
26.4421 -0.0014329 5.42975e-06
26.6174 -0.00141405 5.32181e-06
26.7954 -0.0013953 5.21719e-06
26.9761 -0.00137663 5.11213e-06
27.1598 -0.00135804 5.00916e-06
27.3468 -0.0013395 4.90675e-06
27.5373 -0.001321 4.80553e-06
27.7317 -0.00130252 4.70454e-06
27.9302 -0.00128403 4.6056e-06
28.1333 -0.00126553 4.50517e-06
28.3415 -0.00124697 4.40742e-06
28.5554 -0.00122833 4.30843e-06
28.7758 -0.00120956 4.20996e-06
29.0035 -0.00119062 4.11124e-06
29.2396 -0.00117143 4.01325e-06
29.4858 -0.00115192 3.91207e-06
29.7441 -0.00113198 3.81081e-06
30.0173 -0.00111143 3.70702e-06
30.3101 -0.00109004 3.60141e-06
30.6297 -0.00106738 3.48921e-06
30.9905 -0.00104263 3.36922e-06
31.4301 -0.00101363 3.22886e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.125Nc1QuantumOneLoop/GRp_FRG.txt <==
-31.4301 -0.00101351 -3.22834e-06
-30.9905 -0.0010425 -3.36824e-06
-30.6297 -0.00106724 -3.48856e-06
-30.3101 -0.00108989 -3.6005e-06
-30.0173 -0.00111128 -3.70655e-06
-29.7441 -0.00113182 -3.80998e-06
-29.4858 -0.00115176 -3.91114e-06
-29.2396 -0.00117126 -4.01176e-06
-29.0035 -0.00119044 -4.11023e-06
-28.7758 -0.00120938 -4.20867e-06
-28.5554 -0.00122815 -4.3072e-06
-28.3415 -0.00124678 -4.40595e-06
-28.1333 -0.00126533 -4.50393e-06
-27.9302 -0.00128383 -4.604e-06
-27.7317 -0.00130231 -4.70319e-06
-27.5373 -0.00132078 -4.80377e-06
-27.3468 -0.00133928 -4.90541e-06
-27.1598 -0.00135781 -5.00723e-06
-26.9761 -0.0013764 -5.11057e-06
-26.7954 -0.00139506 -5.21541e-06
-26.6174 -0.00141381 -5.31981e-06
-26.4421 -0.00143265 -5.42804e-06
-26.2693 -0.00145159 -5.53476e-06
-26.0988 -0.00147066 -5.64501e-06
-25.9304 -0.00148985 -5.756e-06
-25.7641 -0.00150918 -5.86756e-06
-25.5998 -0.00152865 -5.98288e-06
-25.4373 -0.00154828 -6.0974e-06
-25.2766 -0.00156807 -6.21515e-06
-25.1175 -0.00158803 -6.33496e-06
-24.9601 -0.00160817 -6.45417e-06
-24.8041 -0.00162849 -6.57939e-06
-24.6496 -0.001649 -6.70175e-06
-24.4966 -0.00166972 -6.83037e-06
-24.3448 -0.00169064 -6.95835e-06
-24.1944 -0.00171178 -7.08917e-06
-24.0451 -0.00173313 -7.22329e-06
-23.8971 -0.00175471 -7.35742e-06
-23.7502 -0.00177653 -7.49639e-06
-23.6044 -0.00179859 -7.63572e-06
-23.4597 -0.0018209 -7.7786e-06
-23.316 -0.00184346 -7.92396e-06
-23.1733 -0.00186628 -8.07102e-06
-23.0316 -0.00188937 -8.22239e-06
-22.8908 -0.00191274 -8.37428e-06
-22.7509 -0.00193639 -8.53164e-06
-22.6118 -0.00196034 -8.68894e-06
-22.4736 -0.00198457 -8.85225e-06
-22.3363 -0.00200912 -9.01568e-06
-22.1997 -0.00203397 -9.18487e-06
-22.0639 -0.00205915 -9.35508e-06
-21.9288 -0.00208465 -9.5303e-06
-21.7945 -0.00211049 -9.70768e-06
-21.6609 -0.00213667 -9.88932e-06
-21.528 -0.0021632 -1.00742e-05
-21.3958 -0.0021901 -1.02627e-05
-21.2642 -0.00221736 -1.04553e-05
-21.1332 -0.00224499 -1.06512e-05
-21.0029 -0.00227301 -1.08517e-05
-20.8732 -0.00230143 -1.10558e-05
-20.7441 -0.00233025 -1.12644e-05
-20.6156 -0.00235948 -1.14773e-05
-20.4876 -0.00238913 -1.16943e-05
-20.3602 -0.00241921 -1.19165e-05
-20.2333 -0.00244974 -1.21424e-05
-20.1069 -0.00248071 -1.23745e-05
-19.9811 -0.00251215 -1.26096e-05
-19.8557 -0.00254406 -1.28521e-05
-19.7309 -0.00257646 -1.30972e-05
-19.6065 -0.00260934 -1.33506e-05
-19.4826 -0.00264274 -1.36064e-05
-19.3592 -0.00267665 -1.38711e-05
-19.2362 -0.0027111 -1.41382e-05
-19.1137 -0.00274608 -1.44147e-05
-18.9916 -0.00278162 -1.46942e-05
-18.8699 -0.00281773 -1.49832e-05
-18.7487 -0.00285442 -1.52756e-05
-18.6278 -0.0028917 -1.55777e-05
-18.5074 -0.0029296 -1.58839e-05
-18.3873 -0.00296811 -1.61997e-05
-18.2676 -0.00300727 -1.65207e-05
-18.1483 -0.00304708 -1.68511e-05
-18.0294 -0.00308756 -1.71877e-05
-17.9108 -0.00312872 -1.75336e-05
-17.7926 -0.00317059 -1.78867e-05
-17.6748 -0.00321317 -1.8249e-05
-17.5572 -0.0032565 -1.86196e-05
-17.4401 -0.00330058 -1.89996e-05
-17.3232 -0.00334543 -1.93886e-05
-17.2067 -0.00339107 -1.97873e-05
-17.0905 -0.00343753 -2.01959e-05
-16.9746 -0.00348482 -2.06147e-05
-16.859 -0.00353296 -2.10439e-05
-16.7437 -0.00358199 -2.14842e-05
-16.6288 -0.0036319 -2.19352e-05
-16.5141 -0.00368274 -2.23986e-05
-16.3997 -0.00373453 -2.28727e-05
-16.2856 -0.00378728 -2.33606e-05
-16.1717 -0.00384103 -2.38594e-05
-16.0582 -0.0038958 -2.43736e-05
-15.9449 -0.00395162 -2.48986e-05
-15.8319 -0.00400851 -2.54409e-05
-15.7191 -0.0040665 -2.59938e-05
-15.6066 -0.00412563 -2.65662e-05
-15.4943 -0.00418593 -2.7149e-05
-15.3823 -0.00424742 -2.77533e-05
-15.2705 -0.00431014 -2.83683e-05
-15.159 -0.00437412 -2.90067e-05
-15.0477 -0.0044394 -2.96561e-05
-14.9367 -0.00450601 -3.03311e-05
-14.8258 -0.00457399 -3.10172e-05
-14.7152 -0.00464339 -3.17314e-05
-14.6049 -0.00471423 -3.24573e-05
-14.4947 -0.00478656 -3.32131e-05
-14.3848 -0.00486043 -3.39819e-05
-14.275 -0.00493588 -3.47823e-05
-14.1655 -0.00501295 -3.55972e-05
-14.0562 -0.0050917 -3.64457e-05
-13.9471 -0.00517217 -3.73101e-05
-13.8382 -0.00525441 -3.82102e-05
-13.7294 -0.00533848 -3.91283e-05
-13.6209 -0.00542444 -4.00835e-05
-13.5126 -0.00551233 -4.10597e-05
-13.4044 -0.00560223 -4.20745e-05
-13.2965 -0.00569419 -4.3113e-05
-13.1887 -0.00578827 -4.41924e-05
-13.0811 -0.00588455 -4.52984e-05
-12.9737 -0.00598309 -4.64472e-05
-12.8664 -0.00608397 -4.76267e-05
-12.7593 -0.00618726 -4.88503e-05
-12.6524 -0.00629304 -5.01092e-05
-12.5457 -0.00640139 -5.14145e-05
-12.4391 -0.0065124 -5.27589e-05
-12.3327 -0.00662615 -5.4153e-05
-12.2265 -0.00674274 -5.55908e-05
-12.1204 -0.00686226 -5.70805e-05
-12.0144 -0.00698481 -5.86202e-05
-11.9086 -0.00711051 -6.02145e-05
-11.803 -0.00723945 -6.18641e-05
-11.6975 -0.00737175 -6.35735e-05
-11.5922 -0.00750753 -6.53425e-05
-11.487 -0.00764691 -6.71766e-05
-11.3819 -0.00779003 -6.90776e-05
-11.277 -0.00793702 -7.10473e-05
-11.1722 -0.00808801 -7.30917e-05
-11.0676 -0.00824317 -7.5212e-05
-10.9631 -0.00840265 -7.74118e-05
-10.8587 -0.0085666 -7.96973e-05
-10.7545 -0.0087352 -8.20695e-05
-10.6503 -0.00890863 -8.45342e-05
-10.5463 -0.00908707 -8.70964e-05
-10.4425 -0.00927073 -8.97609e-05
-10.3387 -0.0094598 -9.25286e-05
-10.2351 -0.00965451 -9.54153e-05
-10.1316 -0.00985508 -9.84116e-05
-10.0282 -0.0100617 -0.000101539
-9.92496 -0.0102748 -0.000104792
-9.82181 -0.0104944 -0.000108188
-9.71877 -0.010721 -0.000111718
-9.61583 -0.0109547 -0.000115419
-9.51301 -0.0111959 -0.000119257
-9.4103 -0.011445 -0.000123289
-9.30769 -0.0117023 -0.000127479
-9.20518 -0.011968 -0.000131878
-9.10278 -0.0122427 -0.000136451
-9.00048 -0.0125268 -0.000141274
-8.89828 -0.0128205 -0.000146272
-8.79618 -0.0131245 -0.00015156
-8.69417 -0.0134393 -0.000157052
-8.59226 -0.0137652 -0.000162851
-8.49044 -0.0141028 -0.000168888
-8.38872 -0.0144528 -0.000175291
-8.28708 -0.0148157 -0.000181923
-8.18554 -0.0151922 -0.000188998
-8.08408 -0.015583 -0.000196343
-7.98271 -0.0159888 -0.000204144
-7.88143 -0.0164105 -0.00021229
-7.78023 -0.0168487 -0.000220975
-7.67911 -0.0173045 -0.000229972
-7.57807 -0.0177788 -0.000239664
-7.47712 -0.0182726 -0.000249719
-7.37624 -0.018787 -0.000260461
-7.27544 -0.0193232 -0.000271744
-7.17471 -0.0198824 -0.000283819
-7.07406 -0.020466 -0.000296344
-6.97348 -0.0210755 -0.000310004
-6.87298 -0.0217124 -0.00032415
-6.77254 -0.0223783 -0.000339356
-6.67218 -0.0230752 -0.000355501
-6.57188 -0.0238049 -0.000372779
-6.47166 -0.0245696 -0.000390761
-6.37149 -0.0253717 -0.000410709
-6.2714 -0.0262134 -0.000431259
-6.17136 -0.0270977 -0.000453512
-6.07139 -0.0280275 -0.000477599
-5.97148 -0.0290057 -0.000503165
-5.87163 -0.0300362 -0.000529969
-5.77184 -0.0311227 -0.000560541
-5.67211 -0.0322689 -0.000591481
-5.57243 -0.0334803 -0.000625406
-5.47281 -0.0347615 -0.000663454
-5.37325 -0.0361171 -0.000702745
-5.27373 -0.0375551 -0.000744619
-5.17427 -0.0390811 -0.000794714
-5.07487 -0.0407013 -0.000843199
-4.97551 -0.0424275 -0.000897744
-4.8762 -0.0442662 -0.000963011
-4.77694 -0.0462261 -0.00102584
-4.67772 -0.0483249 -0.00109555
-4.57855 -0.05057 -0.00118618
-4.47943 -0.0529735 -0.00126525
-4.38035 -0.0555642 -0.00135996
-4.28131 -0.058348 -0.00148625
-4.18232 -0.0613441 -0.0015909
-4.08336 -0.0645997 -0.00171921
-3.98445 -0.0681157 -0.00190808
-3.88557 -0.0719242 -0.00204464
-3.78673 -0.0761083 -0.00223581
-3.68793 -0.0806505 -0.00252986
-3.58916 -0.085613 -0.00274066
-3.49043 -0.09113 -0.00307597
-3.39173 -0.0971063 -0.00362516
-3.29307 -0.103638 -0.00402054
-3.19443 -0.110899 -0.00462109
-3.09583 -0.118698 -0.00535151
-2.99725 -0.12755 -0.00557951
-2.89871 -0.137798 -0.00596323
-2.80019 -0.149482 -0.00660683
-2.7017 -0.162795 -0.00744701
-2.60323 -0.178046 -0.00853525
-2.50479 -0.195672 -0.00986926
-2.40638 -0.216222 -0.011576
-2.30798 -0.240449 -0.0137108
-2.20961 -0.269343 -0.0165171
-2.11126 -0.304315 -0.0201757
-2.01293 -0.347339 -0.0252181
-1.91462 -0.401391 -0.0322253
-1.81632 -0.470984 -0.0426461
-1.71804 -0.563538 -0.0586988
-1.61978 -0.691668 -0.0859017
-1.52154 -0.878991 -0.136187
-1.42331 -1.17213 -0.245003
-1.32509 -1.66835 -0.52942
-1.22689 -2.47306 -1.49757
-1.12869 -1.97693 -4.50242
-1.03051 2.28052 -4.48625
-0.932337 2.95302 -1.49437
-0.834173 2.13535 -0.513941
-0.736016 1.62846 -0.232675
-0.637867 1.33612 -0.128251
-0.539723 1.15615 -0.0783191
-0.441585 1.03912 -0.0510551
-0.343451 0.961313 -0.0333895
-0.24532 0.9102 -0.021419
-0.147191 0.879073 -0.0117805
-0.0490634 0.864293 -0.00391756
0.0490634 0.864293 0.00391756
0.147191 0.879073 0.0117805
0.24532 0.9102 0.021419
0.343451 0.961313 0.0333895
0.441585 1.03912 0.0510551
0.539723 1.15615 0.0783191
0.637867 1.33612 0.128251
0.736016 1.62846 0.232675
0.834173 2.13535 0.513941
0.932337 2.95302 1.49437
1.03051 2.28052 4.48625
1.12869 -1.97693 4.50242
1.22689 -2.47306 1.49757
1.32509 -1.66835 0.52942
1.42331 -1.17213 0.245003
1.52154 -0.878991 0.136187
1.61978 -0.691668 0.0859017
1.71804 -0.563538 0.0586988
1.81632 -0.470984 0.0426461
1.91462 -0.401391 0.0322253
2.01293 -0.347339 0.0252181
2.11126 -0.304315 0.0201757
2.20961 -0.269343 0.0165171
2.30798 -0.240449 0.0137108
2.40638 -0.216222 0.011576
2.50479 -0.195672 0.00986926
2.60323 -0.178046 0.00853525
2.7017 -0.162795 0.00744701
2.80019 -0.149482 0.00660683
2.89871 -0.137798 0.00596323
2.99725 -0.12755 0.00557951
3.09583 -0.118698 0.00535151
3.19443 -0.110899 0.00462109
3.29307 -0.103638 0.00402054
3.39173 -0.0971063 0.00362516
3.49043 -0.09113 0.00307597
3.58916 -0.085613 0.00274066
3.68793 -0.0806505 0.00252986
3.78673 -0.0761083 0.00223581
3.88557 -0.0719242 0.00204464
3.98445 -0.0681157 0.00190808
4.08336 -0.0645997 0.00171921
4.18232 -0.0613441 0.0015909
4.28131 -0.058348 0.00148625
4.38035 -0.0555642 0.00135996
4.47943 -0.0529735 0.00126525
4.57855 -0.05057 0.00118618
4.67772 -0.0483249 0.00109555
4.77694 -0.0462261 0.00102584
4.8762 -0.0442662 0.000963011
4.97551 -0.0424275 0.000897744
5.07487 -0.0407013 0.000843199
5.17427 -0.0390811 0.000794714
5.27373 -0.0375551 0.000744619
5.37325 -0.0361171 0.000702745
5.47281 -0.0347615 0.000663454
5.57243 -0.0334803 0.000625406
5.67211 -0.0322689 0.000591481
5.77184 -0.0311227 0.000560541
5.87163 -0.0300362 0.000529969
5.97148 -0.0290057 0.000503165
6.07139 -0.0280275 0.000477599
6.17136 -0.0270977 0.000453512
6.2714 -0.0262134 0.000431259
6.37149 -0.0253717 0.000410709
6.47166 -0.0245696 0.000390761
6.57188 -0.0238049 0.000372779
6.67218 -0.0230752 0.000355501
6.77254 -0.0223783 0.000339356
6.87298 -0.0217124 0.00032415
6.97348 -0.0210755 0.000310004
7.07406 -0.020466 0.000296344
7.17471 -0.0198824 0.000283819
7.27544 -0.0193232 0.000271744
7.37624 -0.018787 0.000260461
7.47712 -0.0182726 0.000249719
7.57807 -0.0177788 0.000239664
7.67911 -0.0173045 0.000229972
7.78023 -0.0168487 0.000220975
7.88143 -0.0164105 0.00021229
7.98271 -0.0159888 0.000204144
8.08408 -0.015583 0.000196343
8.18554 -0.0151922 0.000188998
8.28708 -0.0148157 0.000181923
8.38872 -0.0144528 0.000175291
8.49044 -0.0141028 0.000168888
8.59226 -0.0137652 0.000162851
8.69417 -0.0134393 0.000157052
8.79618 -0.0131245 0.00015156
8.89828 -0.0128205 0.000146272
9.00048 -0.0125268 0.000141274
9.10278 -0.0122427 0.000136451
9.20518 -0.011968 0.000131878
9.30769 -0.0117023 0.000127479
9.4103 -0.011445 0.000123289
9.51301 -0.0111959 0.000119257
9.61583 -0.0109547 0.000115419
9.71877 -0.010721 0.000111718
9.82181 -0.0104944 0.000108188
9.92496 -0.0102748 0.000104792
10.0282 -0.0100617 0.000101539
10.1316 -0.00985508 9.84116e-05
10.2351 -0.00965451 9.54153e-05
10.3387 -0.0094598 9.25286e-05
10.4425 -0.00927073 8.97609e-05
10.5463 -0.00908707 8.70964e-05
10.6503 -0.00890863 8.45342e-05
10.7545 -0.0087352 8.20695e-05
10.8587 -0.0085666 7.96973e-05
10.9631 -0.00840265 7.74118e-05
11.0676 -0.00824317 7.5212e-05
11.1722 -0.00808801 7.30917e-05
11.277 -0.00793702 7.10473e-05
11.3819 -0.00779003 6.90776e-05
11.487 -0.00764691 6.71766e-05
11.5922 -0.00750753 6.53425e-05
11.6975 -0.00737175 6.35735e-05
11.803 -0.00723945 6.18641e-05
11.9086 -0.00711051 6.02145e-05
12.0144 -0.00698481 5.86202e-05
12.1204 -0.00686226 5.70805e-05
12.2265 -0.00674274 5.55908e-05
12.3327 -0.00662615 5.4153e-05
12.4391 -0.0065124 5.27589e-05
12.5457 -0.00640139 5.14145e-05
12.6524 -0.00629304 5.01092e-05
12.7593 -0.00618726 4.88503e-05
12.8664 -0.00608397 4.76267e-05
12.9737 -0.00598309 4.64472e-05
13.0811 -0.00588455 4.52984e-05
13.1887 -0.00578827 4.41924e-05
13.2965 -0.00569419 4.3113e-05
13.4044 -0.00560223 4.20745e-05
13.5126 -0.00551233 4.10597e-05
13.6209 -0.00542444 4.00835e-05
13.7294 -0.00533848 3.91283e-05
13.8382 -0.00525441 3.82102e-05
13.9471 -0.00517217 3.73101e-05
14.0562 -0.0050917 3.64457e-05
14.1655 -0.00501295 3.55972e-05
14.275 -0.00493588 3.47823e-05
14.3848 -0.00486043 3.39819e-05
14.4947 -0.00478656 3.32131e-05
14.6049 -0.00471423 3.24573e-05
14.7152 -0.00464339 3.17314e-05
14.8258 -0.00457399 3.10172e-05
14.9367 -0.00450601 3.03311e-05
15.0477 -0.0044394 2.96561e-05
15.159 -0.00437412 2.90067e-05
15.2705 -0.00431014 2.83683e-05
15.3823 -0.00424742 2.77533e-05
15.4943 -0.00418593 2.7149e-05
15.6066 -0.00412563 2.65662e-05
15.7191 -0.0040665 2.59938e-05
15.8319 -0.00400851 2.54409e-05
15.9449 -0.00395162 2.48986e-05
16.0582 -0.0038958 2.43736e-05
16.1717 -0.00384103 2.38594e-05
16.2856 -0.00378728 2.33606e-05
16.3997 -0.00373453 2.28727e-05
16.5141 -0.00368274 2.23986e-05
16.6288 -0.0036319 2.19352e-05
16.7437 -0.00358199 2.14842e-05
16.859 -0.00353296 2.10439e-05
16.9746 -0.00348482 2.06147e-05
17.0905 -0.00343753 2.01959e-05
17.2067 -0.00339107 1.97873e-05
17.3232 -0.00334543 1.93886e-05
17.4401 -0.00330058 1.89996e-05
17.5572 -0.0032565 1.86196e-05
17.6748 -0.00321317 1.8249e-05
17.7926 -0.00317059 1.78867e-05
17.9108 -0.00312872 1.75336e-05
18.0294 -0.00308756 1.71877e-05
18.1483 -0.00304708 1.68511e-05
18.2676 -0.00300727 1.65207e-05
18.3873 -0.00296811 1.61997e-05
18.5074 -0.0029296 1.58839e-05
18.6278 -0.0028917 1.55777e-05
18.7487 -0.00285442 1.52756e-05
18.8699 -0.00281773 1.49832e-05
18.9916 -0.00278162 1.46942e-05
19.1137 -0.00274608 1.44147e-05
19.2362 -0.0027111 1.41382e-05
19.3592 -0.00267665 1.38711e-05
19.4826 -0.00264274 1.36064e-05
19.6065 -0.00260934 1.33506e-05
19.7309 -0.00257646 1.30972e-05
19.8557 -0.00254406 1.28521e-05
19.9811 -0.00251215 1.26096e-05
20.1069 -0.00248071 1.23745e-05
20.2333 -0.00244974 1.21424e-05
20.3602 -0.00241921 1.19165e-05
20.4876 -0.00238913 1.16943e-05
20.6156 -0.00235948 1.14773e-05
20.7441 -0.00233025 1.12644e-05
20.8732 -0.00230143 1.10558e-05
21.0029 -0.00227301 1.08517e-05
21.1332 -0.00224499 1.06512e-05
21.2642 -0.00221736 1.04553e-05
21.3958 -0.0021901 1.02627e-05
21.528 -0.0021632 1.00742e-05
21.6609 -0.00213667 9.88932e-06
21.7945 -0.00211049 9.70768e-06
21.9288 -0.00208465 9.5303e-06
22.0639 -0.00205915 9.35508e-06
22.1997 -0.00203397 9.18487e-06
22.3363 -0.00200912 9.01568e-06
22.4736 -0.00198457 8.85225e-06
22.6118 -0.00196034 8.68894e-06
22.7509 -0.00193639 8.53164e-06
22.8908 -0.00191274 8.37428e-06
23.0316 -0.00188937 8.22239e-06
23.1733 -0.00186628 8.07102e-06
23.316 -0.00184346 7.92396e-06
23.4597 -0.0018209 7.7786e-06
23.6044 -0.00179859 7.63572e-06
23.7502 -0.00177653 7.49639e-06
23.8971 -0.00175471 7.35742e-06
24.0451 -0.00173313 7.22329e-06
24.1944 -0.00171178 7.08917e-06
24.3448 -0.00169064 6.95835e-06
24.4966 -0.00166972 6.83037e-06
24.6496 -0.001649 6.70175e-06
24.8041 -0.00162849 6.57939e-06
24.9601 -0.00160817 6.45417e-06
25.1175 -0.00158803 6.33496e-06
25.2766 -0.00156807 6.21515e-06
25.4373 -0.00154828 6.0974e-06
25.5998 -0.00152865 5.98288e-06
25.7641 -0.00150918 5.86756e-06
25.9304 -0.00148985 5.756e-06
26.0988 -0.00147066 5.64501e-06
26.2693 -0.00145159 5.53476e-06
26.4421 -0.00143265 5.42804e-06
26.6174 -0.00141381 5.31981e-06
26.7954 -0.00139506 5.21541e-06
26.9761 -0.0013764 5.11057e-06
27.1598 -0.00135781 5.00723e-06
27.3468 -0.00133928 4.90541e-06
27.5373 -0.00132078 4.80377e-06
27.7317 -0.00130231 4.70319e-06
27.9302 -0.00128383 4.604e-06
28.1333 -0.00126533 4.50393e-06
28.3415 -0.00124678 4.40595e-06
28.5554 -0.00122815 4.3072e-06
28.7758 -0.00120938 4.20867e-06
29.0035 -0.00119044 4.11023e-06
29.2396 -0.00117126 4.01176e-06
29.4858 -0.00115176 3.91114e-06
29.7441 -0.00113182 3.80998e-06
30.0173 -0.00111128 3.70655e-06
30.3101 -0.00108989 3.6005e-06
30.6297 -0.00106724 3.48856e-06
30.9905 -0.0010425 3.36824e-06
31.4301 -0.00101351 3.22834e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.125Nc1QuantumOneLoop/GRp_OneLoopFRG.txt <==
-31.4301 -0.00101355 -3.22882e-06
-30.9905 -0.00104255 -3.36843e-06
-30.6297 -0.00106729 -3.48909e-06
-30.3101 -0.00108995 -3.60083e-06
-30.0173 -0.00111134 -3.7074e-06
-29.7441 -0.00113188 -3.81072e-06
-29.4858 -0.00115182 -3.91193e-06
-29.2396 -0.00117133 -4.01176e-06
-29.0035 -0.00119051 -4.11076e-06
-28.7758 -0.00120945 -4.2093e-06
-28.5554 -0.00122822 -4.3077e-06
-28.3415 -0.00124686 -4.40617e-06
-28.1333 -0.00126541 -4.50494e-06
-27.9302 -0.00128391 -4.60415e-06
-27.7317 -0.00130239 -4.70394e-06
-27.5373 -0.00132086 -4.80446e-06
-27.3468 -0.00133936 -4.90579e-06
-27.1598 -0.0013579 -5.00804e-06
-26.9761 -0.00137649 -5.11131e-06
-26.7954 -0.00139515 -5.21567e-06
-26.6174 -0.0014139 -5.32121e-06
-26.4421 -0.00143274 -5.428e-06
-26.2693 -0.00145169 -5.5361e-06
-26.0988 -0.00147076 -5.6456e-06
-25.9304 -0.00148995 -5.75654e-06
-25.7641 -0.00150928 -5.86901e-06
-25.5998 -0.00152876 -5.98305e-06
-25.4373 -0.00154839 -6.09873e-06
-25.2766 -0.00156818 -6.21612e-06
-25.1175 -0.00158815 -6.33527e-06
-24.9601 -0.00160829 -6.45625e-06
-24.8041 -0.00162861 -6.57911e-06
-24.6496 -0.00164913 -6.70392e-06
-24.4966 -0.00166985 -6.83074e-06
-24.3448 -0.00169078 -6.95962e-06
-24.1944 -0.00171191 -7.09064e-06
-24.0451 -0.00173327 -7.22385e-06
-23.8971 -0.00175486 -7.35932e-06
-23.7502 -0.00177668 -7.49711e-06
-23.6044 -0.00179874 -7.63729e-06
-23.4597 -0.00182105 -7.77993e-06
-23.316 -0.00184362 -7.9251e-06
-23.1733 -0.00186645 -8.07286e-06
-23.0316 -0.00188954 -8.22329e-06
-22.8908 -0.00191292 -8.37646e-06
-22.7509 -0.00193657 -8.53244e-06
-22.6118 -0.00196052 -8.69131e-06
-22.4736 -0.00198476 -8.85316e-06
-22.3363 -0.00200931 -9.01805e-06
-22.1997 -0.00203417 -9.18607e-06
-22.0639 -0.00205935 -9.35732e-06
-21.9288 -0.00208486 -9.53186e-06
-21.7945 -0.0021107 -9.70979e-06
-21.6609 -0.00213689 -9.89121e-06
-21.528 -0.00216342 -1.00762e-05
-21.3958 -0.00219032 -1.02649e-05
-21.2642 -0.00221759 -1.04573e-05
-21.1332 -0.00224523 -1.06536e-05
-21.0029 -0.00227326 -1.08539e-05
-20.8732 -0.00230168 -1.10583e-05
-20.7441 -0.0023305 -1.12669e-05
-20.6156 -0.00235974 -1.14798e-05
-20.4876 -0.0023894 -1.16971e-05
-20.3602 -0.00241949 -1.1919e-05
-20.2333 -0.00245002 -1.21455e-05
-20.1069 -0.002481 -1.23769e-05
-19.9811 -0.00251245 -1.26132e-05
-19.8557 -0.00254437 -1.28545e-05
-19.7309 -0.00257677 -1.31011e-05
-19.6065 -0.00260967 -1.33531e-05
-19.4826 -0.00264307 -1.36106e-05
-19.3592 -0.00267699 -1.38737e-05
-19.2362 -0.00271144 -1.41427e-05
-19.1137 -0.00274644 -1.44177e-05
-18.9916 -0.00278199 -1.46988e-05
-18.8699 -0.0028181 -1.49864e-05
-18.7487 -0.0028548 -1.52804e-05
-18.6278 -0.0028921 -1.55812e-05
-18.5074 -0.00293 -1.58888e-05
-18.3873 -0.00296853 -1.62037e-05
-18.2676 -0.00300769 -1.65258e-05
-18.1483 -0.00304752 -1.68555e-05
-18.0294 -0.00308801 -1.7193e-05
-17.9108 -0.00312918 -1.75384e-05
-17.7926 -0.00317106 -1.78922e-05
-17.6748 -0.00321366 -1.82544e-05
-17.5572 -0.003257 -1.86254e-05
-17.4401 -0.00330109 -1.90054e-05
-17.3232 -0.00334595 -1.93947e-05
-17.2067 -0.00339161 -1.97936e-05
-17.0905 -0.00343808 -2.02024e-05
-16.9746 -0.00348539 -2.06214e-05
-16.859 -0.00353355 -2.10509e-05
-16.7437 -0.00358259 -2.14913e-05
-16.6288 -0.00363252 -2.19428e-05
-16.5141 -0.00368338 -2.2406e-05
-16.3997 -0.00373518 -2.2881e-05
-16.2856 -0.00378796 -2.33684e-05
-16.1717 -0.00384172 -2.38685e-05
-16.0582 -0.00389651 -2.43818e-05
-15.9449 -0.00395235 -2.49086e-05
-15.8319 -0.00400926 -2.54494e-05
-15.7191 -0.00406728 -2.60048e-05
-15.6066 -0.00412643 -2.65751e-05
-15.4943 -0.00418675 -2.71609e-05
-15.3823 -0.00424826 -2.77628e-05
-15.2705 -0.00431101 -2.83812e-05
-15.159 -0.00437501 -2.90168e-05
-15.0477 -0.00444032 -2.96701e-05
-14.9367 -0.00450696 -3.03418e-05
-14.8258 -0.00457497 -3.10325e-05
-14.7152 -0.00464439 -3.17429e-05
-14.6049 -0.00471527 -3.24736e-05
-14.4947 -0.00478764 -3.32256e-05
-14.3848 -0.00486154 -3.39994e-05
-14.275 -0.00493702 -3.47959e-05
-14.1655 -0.00501413 -3.5616e-05
-14.0562 -0.00509291 -3.64605e-05
-13.9471 -0.00517342 -3.73303e-05
-13.8382 -0.0052557 -3.82264e-05
-13.7294 -0.00533982 -3.91497e-05
-13.6209 -0.00542581 -4.01014e-05
-13.5126 -0.00551375 -4.10825e-05
-13.4044 -0.00560369 -4.20942e-05
-13.2965 -0.0056957 -4.31376e-05
-13.1887 -0.00578983 -4.4214e-05
-13.0811 -0.00588617 -4.53247e-05
-12.9737 -0.00598476 -4.64711e-05
-12.8664 -0.0060857 -4.76546e-05
-12.7593 -0.00618904 -4.88768e-05
-12.6524 -0.00629488 -5.01392e-05
-12.5457 -0.0064033 -5.14435e-05
-12.4391 -0.00651437 -5.27914e-05
-12.3327 -0.00662819 -5.41848e-05
-12.2265 -0.00674485 -5.56256e-05
-12.1204 -0.00686445 -5.71159e-05
-12.0144 -0.00698708 -5.86577e-05
-11.9086 -0.00711285 -6.02533e-05
-11.803 -0.00724188 -6.19051e-05
-11.6975 -0.00737427 -6.36156e-05
-11.5922 -0.00751014 -6.53874e-05
-11.487 -0.00764962 -6.72232e-05
-11.3819 -0.00779284 -6.9126e-05
-11.277 -0.00793993 -7.10988e-05
-11.1722 -0.00809104 -7.31449e-05
-11.0676 -0.00824632 -7.52678e-05
-10.9631 -0.00840591 -7.74709e-05
-10.8587 -0.00856999 -7.97583e-05
-10.7545 -0.00873872 -8.2134e-05
-10.6503 -0.00891229 -8.46021e-05
-10.5463 -0.00909088 -8.71673e-05
-10.4425 -0.00927469 -8.98345e-05
-10.3387 -0.00946392 -9.26086e-05
-10.2351 -0.0096588 -9.54952e-05
-10.1316 -0.00985954 -9.84999e-05
-10.0282 -0.0100664 -0.000101629
-9.92496 -0.0102796 -0.000104889
-9.82181 -0.0104995 -0.000108286
-9.71877 -0.0107262 -0.000111829
-9.61583 -0.0109602 -0.000115524
-9.51301 -0.0112017 -0.000119381
-9.4103 -0.011451 -0.000123407
-9.30769 -0.0117085 -0.000127613
-9.20518 -0.0119746 -0.000132009
-9.10278 -0.0122496 -0.000136606
-9.00048 -0.0125339 -0.000141414
-8.89828 -0.012828 -0.000146448
-8.79618 -0.0131324 -0.000151719
-8.69417 -0.0134474 -0.000157242
-8.59226 -0.0137737 -0.000163032
-8.49044 -0.0141118 -0.000169106
-8.38872 -0.0144622 -0.000175481
-8.28708 -0.0148256 -0.000182177
-8.18554 -0.0152026 -0.000189214
-8.08408 -0.015594 -0.000196613
-7.98271 -0.0160003 -0.000204399
-7.88143 -0.0164225 -0.000212598
-7.78023 -0.0168614 -0.000221236
-7.67911 -0.0173179 -0.000230345
-7.57807 -0.0177929 -0.000239956
-7.47712 -0.0182875 -0.000250105
-7.37624 -0.0188027 -0.000260831
-7.27544 -0.0193397 -0.000272174
-7.17471 -0.0198999 -0.000284181
-7.07406 -0.0204845 -0.000296901
-6.97348 -0.021095 -0.000310388
-6.87298 -0.0217331 -0.000324701
-6.77254 -0.0224002 -0.000339904
-6.67218 -0.0230984 -0.000356069
-6.57188 -0.0238295 -0.000373274
-6.47166 -0.0245958 -0.000391603
-6.37149 -0.0253994 -0.000411151
-6.2714 -0.0262429 -0.000432023
-6.17136 -0.0271291 -0.000454332
-6.07139 -0.0280608 -0.000478205
-5.97148 -0.0290413 -0.000503785
-5.87163 -0.0300741 -0.000531226
-5.77184 -0.031163 -0.000560705
-5.67211 -0.0323123 -0.000592415
-5.57243 -0.0335265 -0.000626573
-5.47281 -0.0348106 -0.000663425
-5.37325 -0.0361703 -0.000703242
-5.27373 -0.0376116 -0.000746335
-5.17427 -0.0391414 -0.000793051
-5.07487 -0.0407672 -0.000843785
-4.97551 -0.0424972 -0.000898984
-4.8762 -0.0443407 -0.000959158
-4.77694 -0.0463082 -0.00102489
-4.67772 -0.048411 -0.00109685
-4.57855 -0.0506623 -0.00117579
-4.47943 -0.0530765 -0.00126262
-4.38035 -0.0556702 -0.00135835
-4.28131 -0.058462 -0.00146419
-4.18232 -0.061473 -0.00158151
-4.08336 -0.0647273 -0.00171197
-3.98445 -0.0682527 -0.0018575
-3.88557 -0.0720808 -0.00202039
-3.78673 -0.0762483 -0.00220337
-3.68793 -0.0807977 -0.00240972
-3.58916 -0.0857786 -0.0026434
-3.49043 -0.0912492 -0.00290923
-3.39173 -0.097278 -0.0032131
-3.29307 -0.103946 -0.00356229
-3.19443 -0.111352 -0.00396587
-3.09583 -0.119612 -0.00443526
-2.99725 -0.128868 -0.00498495
-2.89871 -0.139295 -0.0056336
-2.80019 -0.15111 -0.00640549
-2.7017 -0.164582 -0.00733271
-2.60323 -0.180056 -0.00845835
-2.50479 -0.197972 -0.0098413
-2.40638 -0.218908 -0.0115637
-2.30798 -0.243631 -0.0137428
-2.20961 -0.273184 -0.0165507
-2.11126 -0.309021 -0.0202479
-2.01293 -0.353227 -0.0252435
-1.91462 -0.408896 -0.0322102
-1.81632 -0.480819 -0.0423162
-1.71804 -0.576818 -0.0577352
-1.61978 -0.710543 -0.0828913
-1.52154 -0.908021 -0.127942
-1.42331 -1.22518 -0.220573
-1.32509 -1.80386 -0.459102
-1.22689 -3.06965 -1.39473
-1.12869 -2.71952 -7.9268
-1.03051 4.26329 -2.53551
-0.932337 2.56592 -0.653685
-0.834173 1.81067 -0.280028
-0.736016 1.42589 -0.15133
-0.637867 1.2001 -0.0924133
-0.539723 1.05596 -0.0603783
-0.441585 0.9596 -0.0407358
-0.343451 0.894197 -0.0274879
-0.24532 0.850663 -0.0177597
-0.147191 0.823902 -0.00999298
-0.0490634 0.811138 -0.00322815
0.0490634 0.811138 0.00322815
0.147191 0.823902 0.00999298
0.24532 0.850663 0.0177597
0.343451 0.894197 0.0274879
0.441585 0.9596 0.0407358
0.539723 1.05596 0.0603783
0.637867 1.2001 0.0924133
0.736016 1.42589 0.15133
0.834173 1.81067 0.280028
0.932337 2.56592 0.653685
1.03051 4.26329 2.53551
1.12869 -2.71952 7.9268
1.22689 -3.06965 1.39473
1.32509 -1.80386 0.459102
1.42331 -1.22518 0.220573
1.52154 -0.908021 0.127942
1.61978 -0.710543 0.0828913
1.71804 -0.576818 0.0577352
1.81632 -0.480819 0.0423162
1.91462 -0.408896 0.0322102
2.01293 -0.353227 0.0252435
2.11126 -0.309021 0.0202479
2.20961 -0.273184 0.0165507
2.30798 -0.243631 0.0137428
2.40638 -0.218908 0.0115637
2.50479 -0.197972 0.0098413
2.60323 -0.180056 0.00845835
2.7017 -0.164582 0.00733271
2.80019 -0.15111 0.00640549
2.89871 -0.139295 0.0056336
2.99725 -0.128868 0.00498495
3.09583 -0.119612 0.00443526
3.19443 -0.111352 0.00396587
3.29307 -0.103946 0.00356229
3.39173 -0.097278 0.0032131
3.49043 -0.0912492 0.00290923
3.58916 -0.0857786 0.0026434
3.68793 -0.0807977 0.00240972
3.78673 -0.0762483 0.00220337
3.88557 -0.0720808 0.00202039
3.98445 -0.0682527 0.0018575
4.08336 -0.0647273 0.00171197
4.18232 -0.061473 0.00158151
4.28131 -0.058462 0.00146419
4.38035 -0.0556702 0.00135835
4.47943 -0.0530765 0.00126262
4.57855 -0.0506623 0.00117579
4.67772 -0.048411 0.00109685
4.77694 -0.0463082 0.00102489
4.8762 -0.0443407 0.000959158
4.97551 -0.0424972 0.000898984
5.07487 -0.0407672 0.000843785
5.17427 -0.0391414 0.000793051
5.27373 -0.0376116 0.000746335
5.37325 -0.0361703 0.000703242
5.47281 -0.0348106 0.000663425
5.57243 -0.0335265 0.000626573
5.67211 -0.0323123 0.000592415
5.77184 -0.031163 0.000560705
5.87163 -0.0300741 0.000531226
5.97148 -0.0290413 0.000503785
6.07139 -0.0280608 0.000478205
6.17136 -0.0271291 0.000454332
6.2714 -0.0262429 0.000432023
6.37149 -0.0253994 0.000411151
6.47166 -0.0245958 0.000391603
6.57188 -0.0238295 0.000373274
6.67218 -0.0230984 0.000356069
6.77254 -0.0224002 0.000339904
6.87298 -0.0217331 0.000324701
6.97348 -0.021095 0.000310388
7.07406 -0.0204845 0.000296901
7.17471 -0.0198999 0.000284181
7.27544 -0.0193397 0.000272174
7.37624 -0.0188027 0.000260831
7.47712 -0.0182875 0.000250105
7.57807 -0.0177929 0.000239956
7.67911 -0.0173179 0.000230345
7.78023 -0.0168614 0.000221236
7.88143 -0.0164225 0.000212598
7.98271 -0.0160003 0.000204399
8.08408 -0.015594 0.000196613
8.18554 -0.0152026 0.000189214
8.28708 -0.0148256 0.000182177
8.38872 -0.0144622 0.000175481
8.49044 -0.0141118 0.000169106
8.59226 -0.0137737 0.000163032
8.69417 -0.0134474 0.000157242
8.79618 -0.0131324 0.000151719
8.89828 -0.012828 0.000146448
9.00048 -0.0125339 0.000141414
9.10278 -0.0122496 0.000136606
9.20518 -0.0119746 0.000132009
9.30769 -0.0117085 0.000127613
9.4103 -0.011451 0.000123407
9.51301 -0.0112017 0.000119381
9.61583 -0.0109602 0.000115524
9.71877 -0.0107262 0.000111829
9.82181 -0.0104995 0.000108286
9.92496 -0.0102796 0.000104889
10.0282 -0.0100664 0.000101629
10.1316 -0.00985954 9.84999e-05
10.2351 -0.0096588 9.54952e-05
10.3387 -0.00946392 9.26086e-05
10.4425 -0.00927469 8.98345e-05
10.5463 -0.00909088 8.71673e-05
10.6503 -0.00891229 8.46021e-05
10.7545 -0.00873872 8.2134e-05
10.8587 -0.00856999 7.97583e-05
10.9631 -0.00840591 7.74709e-05
11.0676 -0.00824632 7.52678e-05
11.1722 -0.00809104 7.31449e-05
11.277 -0.00793993 7.10988e-05
11.3819 -0.00779284 6.9126e-05
11.487 -0.00764962 6.72232e-05
11.5922 -0.00751014 6.53874e-05
11.6975 -0.00737427 6.36156e-05
11.803 -0.00724188 6.19051e-05
11.9086 -0.00711285 6.02533e-05
12.0144 -0.00698708 5.86577e-05
12.1204 -0.00686445 5.71159e-05
12.2265 -0.00674485 5.56256e-05
12.3327 -0.00662819 5.41848e-05
12.4391 -0.00651437 5.27914e-05
12.5457 -0.0064033 5.14435e-05
12.6524 -0.00629488 5.01392e-05
12.7593 -0.00618904 4.88768e-05
12.8664 -0.0060857 4.76546e-05
12.9737 -0.00598476 4.64711e-05
13.0811 -0.00588617 4.53247e-05
13.1887 -0.00578983 4.4214e-05
13.2965 -0.0056957 4.31376e-05
13.4044 -0.00560369 4.20942e-05
13.5126 -0.00551375 4.10825e-05
13.6209 -0.00542581 4.01014e-05
13.7294 -0.00533982 3.91497e-05
13.8382 -0.0052557 3.82264e-05
13.9471 -0.00517342 3.73303e-05
14.0562 -0.00509291 3.64605e-05
14.1655 -0.00501413 3.5616e-05
14.275 -0.00493702 3.47959e-05
14.3848 -0.00486154 3.39994e-05
14.4947 -0.00478764 3.32256e-05
14.6049 -0.00471527 3.24736e-05
14.7152 -0.00464439 3.17429e-05
14.8258 -0.00457497 3.10325e-05
14.9367 -0.00450696 3.03418e-05
15.0477 -0.00444032 2.96701e-05
15.159 -0.00437501 2.90168e-05
15.2705 -0.00431101 2.83812e-05
15.3823 -0.00424826 2.77628e-05
15.4943 -0.00418675 2.71609e-05
15.6066 -0.00412643 2.65751e-05
15.7191 -0.00406728 2.60048e-05
15.8319 -0.00400926 2.54494e-05
15.9449 -0.00395235 2.49086e-05
16.0582 -0.00389651 2.43818e-05
16.1717 -0.00384172 2.38685e-05
16.2856 -0.00378796 2.33684e-05
16.3997 -0.00373518 2.2881e-05
16.5141 -0.00368338 2.2406e-05
16.6288 -0.00363252 2.19428e-05
16.7437 -0.00358259 2.14913e-05
16.859 -0.00353355 2.10509e-05
16.9746 -0.00348539 2.06214e-05
17.0905 -0.00343808 2.02024e-05
17.2067 -0.00339161 1.97936e-05
17.3232 -0.00334595 1.93947e-05
17.4401 -0.00330109 1.90054e-05
17.5572 -0.003257 1.86254e-05
17.6748 -0.00321366 1.82544e-05
17.7926 -0.00317106 1.78922e-05
17.9108 -0.00312918 1.75384e-05
18.0294 -0.00308801 1.7193e-05
18.1483 -0.00304752 1.68555e-05
18.2676 -0.00300769 1.65258e-05
18.3873 -0.00296853 1.62037e-05
18.5074 -0.00293 1.58888e-05
18.6278 -0.0028921 1.55812e-05
18.7487 -0.0028548 1.52804e-05
18.8699 -0.0028181 1.49864e-05
18.9916 -0.00278199 1.46988e-05
19.1137 -0.00274644 1.44177e-05
19.2362 -0.00271144 1.41427e-05
19.3592 -0.00267699 1.38737e-05
19.4826 -0.00264307 1.36106e-05
19.6065 -0.00260967 1.33531e-05
19.7309 -0.00257677 1.31011e-05
19.8557 -0.00254437 1.28545e-05
19.9811 -0.00251245 1.26132e-05
20.1069 -0.002481 1.23769e-05
20.2333 -0.00245002 1.21455e-05
20.3602 -0.00241949 1.1919e-05
20.4876 -0.0023894 1.16971e-05
20.6156 -0.00235974 1.14798e-05
20.7441 -0.0023305 1.12669e-05
20.8732 -0.00230168 1.10583e-05
21.0029 -0.00227326 1.08539e-05
21.1332 -0.00224523 1.06536e-05
21.2642 -0.00221759 1.04573e-05
21.3958 -0.00219032 1.02649e-05
21.528 -0.00216342 1.00762e-05
21.6609 -0.00213689 9.89121e-06
21.7945 -0.0021107 9.70979e-06
21.9288 -0.00208486 9.53186e-06
22.0639 -0.00205935 9.35732e-06
22.1997 -0.00203417 9.18607e-06
22.3363 -0.00200931 9.01805e-06
22.4736 -0.00198476 8.85316e-06
22.6118 -0.00196052 8.69131e-06
22.7509 -0.00193657 8.53244e-06
22.8908 -0.00191292 8.37646e-06
23.0316 -0.00188954 8.22329e-06
23.1733 -0.00186645 8.07286e-06
23.316 -0.00184362 7.9251e-06
23.4597 -0.00182105 7.77993e-06
23.6044 -0.00179874 7.63729e-06
23.7502 -0.00177668 7.49711e-06
23.8971 -0.00175486 7.35932e-06
24.0451 -0.00173327 7.22385e-06
24.1944 -0.00171191 7.09064e-06
24.3448 -0.00169078 6.95962e-06
24.4966 -0.00166985 6.83074e-06
24.6496 -0.00164913 6.70392e-06
24.8041 -0.00162861 6.57911e-06
24.9601 -0.00160829 6.45625e-06
25.1175 -0.00158815 6.33527e-06
25.2766 -0.00156818 6.21612e-06
25.4373 -0.00154839 6.09873e-06
25.5998 -0.00152876 5.98305e-06
25.7641 -0.00150928 5.86901e-06
25.9304 -0.00148995 5.75654e-06
26.0988 -0.00147076 5.6456e-06
26.2693 -0.00145169 5.5361e-06
26.4421 -0.00143274 5.428e-06
26.6174 -0.0014139 5.32121e-06
26.7954 -0.00139515 5.21567e-06
26.9761 -0.00137649 5.11131e-06
27.1598 -0.0013579 5.00804e-06
27.3468 -0.00133936 4.90579e-06
27.5373 -0.00132086 4.80446e-06
27.7317 -0.00130239 4.70394e-06
27.9302 -0.00128391 4.60415e-06
28.1333 -0.00126541 4.50494e-06
28.3415 -0.00124686 4.40617e-06
28.5554 -0.00122822 4.3077e-06
28.7758 -0.00120945 4.2093e-06
29.0035 -0.00119051 4.11076e-06
29.2396 -0.00117133 4.01176e-06
29.4858 -0.00115182 3.91193e-06
29.7441 -0.00113188 3.81072e-06
30.0173 -0.00111134 3.7074e-06
30.3101 -0.00108995 3.60083e-06
30.6297 -0.00106729 3.48909e-06
30.9905 -0.00104255 3.36843e-06
31.4301 -0.00101355 3.22882e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.125Nc1QuantumOneLoop/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.025
#Lambda=0.125
#Beta=0.25
#Nc=1
#QUANTUM=1

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=512 aX=1 aP=1

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.125Nc1QuantumOneLoop/SigmaAOneLoop.txt <==
-31.4301 -0.240822 -4.79208e-18
-30.9905 -0.240822 -4.79208e-18
-30.6297 -0.240822 -4.79208e-18
-30.3101 -0.240822 -4.79208e-18
-30.0173 -0.240822 -4.79208e-18
-29.7441 -0.240822 -4.79208e-18
-29.4858 -0.240822 -4.79208e-18
-29.2396 -0.240822 -4.79208e-18
-29.0035 -0.240822 -4.79208e-18
-28.7758 -0.240822 -4.79208e-18
-28.5554 -0.240822 -4.79208e-18
-28.3415 -0.240822 -4.79208e-18
-28.1333 -0.240822 -4.79208e-18
-27.9302 -0.240822 -4.79208e-18
-27.7317 -0.240822 -4.79208e-18
-27.5373 -0.240822 -4.79208e-18
-27.3468 -0.240822 -4.79208e-18
-27.1598 -0.240822 -4.79208e-18
-26.9761 -0.240822 -4.79208e-18
-26.7954 -0.240822 -4.79208e-18
-26.6174 -0.240822 -4.79208e-18
-26.4421 -0.240822 -4.79208e-18
-26.2693 -0.240822 -4.79208e-18
-26.0988 -0.240822 -4.79208e-18
-25.9304 -0.240822 -4.79208e-18
-25.7641 -0.240822 -4.79208e-18
-25.5998 -0.240822 -4.79208e-18
-25.4373 -0.240822 -4.79208e-18
-25.2766 -0.240822 -4.79208e-18
-25.1175 -0.240822 -4.79208e-18
-24.9601 -0.240822 -4.79208e-18
-24.8041 -0.240822 -4.79208e-18
-24.6496 -0.240822 -4.79208e-18
-24.4966 -0.240822 -4.79208e-18
-24.3448 -0.240822 -4.79208e-18
-24.1944 -0.240822 -4.79208e-18
-24.0451 -0.240822 -4.79208e-18
-23.8971 -0.240822 -4.79208e-18
-23.7502 -0.240822 -4.79208e-18
-23.6044 -0.240822 -4.79208e-18
-23.4597 -0.240822 -4.79208e-18
-23.316 -0.240822 -4.79208e-18
-23.1733 -0.240822 -4.79208e-18
-23.0316 -0.240822 -4.79208e-18
-22.8908 -0.240822 -4.79208e-18
-22.7509 -0.240822 -4.79208e-18
-22.6118 -0.240822 -4.79208e-18
-22.4736 -0.240822 -4.79208e-18
-22.3363 -0.240822 -4.79208e-18
-22.1997 -0.240822 -4.79208e-18
-22.0639 -0.240822 -4.79208e-18
-21.9288 -0.240822 -4.79208e-18
-21.7945 -0.240822 -4.79208e-18
-21.6609 -0.240822 -4.79208e-18
-21.528 -0.240822 -4.79208e-18
-21.3958 -0.240822 -4.79208e-18
-21.2642 -0.240822 -4.79208e-18
-21.1332 -0.240822 -4.79208e-18
-21.0029 -0.240822 -4.79208e-18
-20.8732 -0.240822 -4.79208e-18
-20.7441 -0.240822 -4.79208e-18
-20.6156 -0.240822 -4.79208e-18
-20.4876 -0.240822 -4.79208e-18
-20.3602 -0.240822 -4.79208e-18
-20.2333 -0.240822 -4.79208e-18
-20.1069 -0.240822 -4.79208e-18
-19.9811 -0.240822 -4.79208e-18
-19.8557 -0.240822 -4.79208e-18
-19.7309 -0.240822 -4.79208e-18
-19.6065 -0.240822 -4.79208e-18
-19.4826 -0.240822 -4.79208e-18
-19.3592 -0.240822 -4.79208e-18
-19.2362 -0.240822 -4.79208e-18
-19.1137 -0.240822 -4.79208e-18
-18.9916 -0.240822 -4.79208e-18
-18.8699 -0.240822 -4.79208e-18
-18.7487 -0.240822 -4.79208e-18
-18.6278 -0.240822 -4.79208e-18
-18.5074 -0.240822 -4.79208e-18
-18.3873 -0.240822 -4.79208e-18
-18.2676 -0.240822 -4.79208e-18
-18.1483 -0.240822 -4.79208e-18
-18.0294 -0.240822 -4.79208e-18
-17.9108 -0.240822 -4.79208e-18
-17.7926 -0.240822 -4.79208e-18
-17.6748 -0.240822 -4.79208e-18
-17.5572 -0.240822 -4.79208e-18
-17.4401 -0.240822 -4.79208e-18
-17.3232 -0.240822 -4.79208e-18
-17.2067 -0.240822 -4.79208e-18
-17.0905 -0.240822 -4.79208e-18
-16.9746 -0.240822 -4.79208e-18
-16.859 -0.240822 -4.79208e-18
-16.7437 -0.240822 -4.79208e-18
-16.6288 -0.240822 -4.79208e-18
-16.5141 -0.240822 -4.79208e-18
-16.3997 -0.240822 -4.79208e-18
-16.2856 -0.240822 -4.79208e-18
-16.1717 -0.240822 -4.79208e-18
-16.0582 -0.240822 -4.79208e-18
-15.9449 -0.240822 -4.79208e-18
-15.8319 -0.240822 -4.79208e-18
-15.7191 -0.240822 -4.79208e-18
-15.6066 -0.240822 -4.79208e-18
-15.4943 -0.240822 -4.79208e-18
-15.3823 -0.240822 -4.79208e-18
-15.2705 -0.240822 -4.79208e-18
-15.159 -0.240822 -4.79208e-18
-15.0477 -0.240822 -4.79208e-18
-14.9367 -0.240822 -4.79208e-18
-14.8258 -0.240822 -4.79208e-18
-14.7152 -0.240822 -4.79208e-18
-14.6049 -0.240822 -4.79208e-18
-14.4947 -0.240822 -4.79208e-18
-14.3848 -0.240822 -4.79208e-18
-14.275 -0.240822 -4.79208e-18
-14.1655 -0.240822 -4.79208e-18
-14.0562 -0.240822 -4.79208e-18
-13.9471 -0.240822 -4.79208e-18
-13.8382 -0.240822 -4.79208e-18
-13.7294 -0.240822 -4.79208e-18
-13.6209 -0.240822 -4.79208e-18
-13.5126 -0.240822 -4.79208e-18
-13.4044 -0.240822 -4.79208e-18
-13.2965 -0.240822 -4.79208e-18
-13.1887 -0.240822 -4.79208e-18
-13.0811 -0.240822 -4.79208e-18
-12.9737 -0.240822 -4.79208e-18
-12.8664 -0.240822 -4.79208e-18
-12.7593 -0.240822 -4.79208e-18
-12.6524 -0.240822 -4.79208e-18
-12.5457 -0.240822 -4.79208e-18
-12.4391 -0.240822 -4.79208e-18
-12.3327 -0.240822 -4.79208e-18
-12.2265 -0.240822 -4.79208e-18
-12.1204 -0.240822 -4.79208e-18
-12.0144 -0.240822 -4.79208e-18
-11.9086 -0.240822 -4.79208e-18
-11.803 -0.240822 -4.79208e-18
-11.6975 -0.240822 -4.79208e-18
-11.5922 -0.240822 -4.79208e-18
-11.487 -0.240822 -4.79208e-18
-11.3819 -0.240822 -4.79208e-18
-11.277 -0.240822 -4.79208e-18
-11.1722 -0.240822 -4.79208e-18
-11.0676 -0.240822 -4.79208e-18
-10.9631 -0.240822 -4.79208e-18
-10.8587 -0.240822 -4.79208e-18
-10.7545 -0.240822 -4.79208e-18
-10.6503 -0.240822 -4.79208e-18
-10.5463 -0.240822 -4.79208e-18
-10.4425 -0.240822 -4.79208e-18
-10.3387 -0.240822 -4.79208e-18
-10.2351 -0.240822 -4.79208e-18
-10.1316 -0.240822 -4.79208e-18
-10.0282 -0.240822 -4.79208e-18
-9.92496 -0.240822 -4.79208e-18
-9.82181 -0.240822 -4.79208e-18
-9.71877 -0.240822 -4.79208e-18
-9.61583 -0.240822 -4.79208e-18
-9.51301 -0.240822 -4.79208e-18
-9.4103 -0.240822 -4.79208e-18
-9.30769 -0.240822 -4.79208e-18
-9.20518 -0.240822 -4.79208e-18
-9.10278 -0.240822 -4.79208e-18
-9.00048 -0.240822 -4.79208e-18
-8.89828 -0.240822 -4.79208e-18
-8.79618 -0.240822 -4.79208e-18
-8.69417 -0.240822 -4.79208e-18
-8.59226 -0.240822 -4.79208e-18
-8.49044 -0.240822 -4.79208e-18
-8.38872 -0.240822 -4.79208e-18
-8.28708 -0.240822 -4.79208e-18
-8.18554 -0.240822 -4.79208e-18
-8.08408 -0.240822 -4.79208e-18
-7.98271 -0.240822 -4.79208e-18
-7.88143 -0.240822 -4.79208e-18
-7.78023 -0.240822 -4.79208e-18
-7.67911 -0.240822 -4.79208e-18
-7.57807 -0.240822 -4.79208e-18
-7.47712 -0.240822 -4.79208e-18
-7.37624 -0.240822 -4.79208e-18
-7.27544 -0.240822 -4.79208e-18
-7.17471 -0.240822 -4.79208e-18
-7.07406 -0.240822 -4.79208e-18
-6.97348 -0.240822 -4.79208e-18
-6.87298 -0.240822 -4.79208e-18
-6.77254 -0.240822 -4.79208e-18
-6.67218 -0.240822 -4.79208e-18
-6.57188 -0.240822 -4.79208e-18
-6.47166 -0.240822 -4.79208e-18
-6.37149 -0.240822 -4.79208e-18
-6.2714 -0.240822 -4.79208e-18
-6.17136 -0.240822 -4.79208e-18
-6.07139 -0.240822 -4.79208e-18
-5.97148 -0.240822 -4.79208e-18
-5.87163 -0.240822 -4.79208e-18
-5.77184 -0.240822 -4.79208e-18
-5.67211 -0.240822 -4.79208e-18
-5.57243 -0.240822 -4.79208e-18
-5.47281 -0.240822 -4.79208e-18
-5.37325 -0.240822 -4.79208e-18
-5.27373 -0.240822 -4.79208e-18
-5.17427 -0.240822 -4.79208e-18
-5.07487 -0.240822 -4.79208e-18
-4.97551 -0.240822 -4.79208e-18
-4.8762 -0.240822 -4.79208e-18
-4.77694 -0.240822 -4.79208e-18
-4.67772 -0.240822 -4.79208e-18
-4.57855 -0.240822 -4.79208e-18
-4.47943 -0.240822 -4.79208e-18
-4.38035 -0.240822 -4.79208e-18
-4.28131 -0.240822 -4.79208e-18
-4.18232 -0.240822 -4.79208e-18
-4.08336 -0.240822 -4.79208e-18
-3.98445 -0.240822 -4.79208e-18
-3.88557 -0.240822 -4.79208e-18
-3.78673 -0.240822 -4.79208e-18
-3.68793 -0.240822 -4.79208e-18
-3.58916 -0.240822 -4.79208e-18
-3.49043 -0.240822 -4.79208e-18
-3.39173 -0.240822 -4.79208e-18
-3.29307 -0.240822 -4.79208e-18
-3.19443 -0.240822 -4.79208e-18
-3.09583 -0.240822 -4.79208e-18
-2.99725 -0.240822 -4.79208e-18
-2.89871 -0.240822 -4.79208e-18
-2.80019 -0.240822 -4.79208e-18
-2.7017 -0.240822 -4.79208e-18
-2.60323 -0.240822 -4.79208e-18
-2.50479 -0.240822 -4.79208e-18
-2.40638 -0.240822 -4.79208e-18
-2.30798 -0.240822 -4.79208e-18
-2.20961 -0.240822 -4.79208e-18
-2.11126 -0.240822 -4.79208e-18
-2.01293 -0.240822 -4.79208e-18
-1.91462 -0.240822 -4.79208e-18
-1.81632 -0.240822 -4.79208e-18
-1.71804 -0.240822 -4.79208e-18
-1.61978 -0.240822 -4.79208e-18
-1.52154 -0.240822 -4.79208e-18
-1.42331 -0.240822 -4.79208e-18
-1.32509 -0.240822 -4.79208e-18
-1.22689 -0.240822 -4.79208e-18
-1.12869 -0.240822 -4.79208e-18
-1.03051 -0.240822 -4.79208e-18
-0.932337 -0.240822 -4.79208e-18
-0.834173 -0.240822 -4.79208e-18
-0.736016 -0.240822 -4.79208e-18
-0.637867 -0.240822 -4.79208e-18
-0.539723 -0.240822 -4.79208e-18
-0.441585 -0.240822 -4.79208e-18
-0.343451 -0.240822 -4.79208e-18
-0.24532 -0.240822 -4.79208e-18
-0.147191 -0.240822 -4.79208e-18
-0.0490634 -0.240822 -4.79208e-18
0.0490634 -0.240822 -4.79208e-18
0.147191 -0.240822 -4.79208e-18
0.24532 -0.240822 -4.79208e-18
0.343451 -0.240822 -4.79208e-18
0.441585 -0.240822 -4.79208e-18
0.539723 -0.240822 -4.79208e-18
0.637867 -0.240822 -4.79208e-18
0.736016 -0.240822 -4.79208e-18
0.834173 -0.240822 -4.79208e-18
0.932337 -0.240822 -4.79208e-18
1.03051 -0.240822 -4.79208e-18
1.12869 -0.240822 -4.79208e-18
1.22689 -0.240822 -4.79208e-18
1.32509 -0.240822 -4.79208e-18
1.42331 -0.240822 -4.79208e-18
1.52154 -0.240822 -4.79208e-18
1.61978 -0.240822 -4.79208e-18
1.71804 -0.240822 -4.79208e-18
1.81632 -0.240822 -4.79208e-18
1.91462 -0.240822 -4.79208e-18
2.01293 -0.240822 -4.79208e-18
2.11126 -0.240822 -4.79208e-18
2.20961 -0.240822 -4.79208e-18
2.30798 -0.240822 -4.79208e-18
2.40638 -0.240822 -4.79208e-18
2.50479 -0.240822 -4.79208e-18
2.60323 -0.240822 -4.79208e-18
2.7017 -0.240822 -4.79208e-18
2.80019 -0.240822 -4.79208e-18
2.89871 -0.240822 -4.79208e-18
2.99725 -0.240822 -4.79208e-18
3.09583 -0.240822 -4.79208e-18
3.19443 -0.240822 -4.79208e-18
3.29307 -0.240822 -4.79208e-18
3.39173 -0.240822 -4.79208e-18
3.49043 -0.240822 -4.79208e-18
3.58916 -0.240822 -4.79208e-18
3.68793 -0.240822 -4.79208e-18
3.78673 -0.240822 -4.79208e-18
3.88557 -0.240822 -4.79208e-18
3.98445 -0.240822 -4.79208e-18
4.08336 -0.240822 -4.79208e-18
4.18232 -0.240822 -4.79208e-18
4.28131 -0.240822 -4.79208e-18
4.38035 -0.240822 -4.79208e-18
4.47943 -0.240822 -4.79208e-18
4.57855 -0.240822 -4.79208e-18
4.67772 -0.240822 -4.79208e-18
4.77694 -0.240822 -4.79208e-18
4.8762 -0.240822 -4.79208e-18
4.97551 -0.240822 -4.79208e-18
5.07487 -0.240822 -4.79208e-18
5.17427 -0.240822 -4.79208e-18
5.27373 -0.240822 -4.79208e-18
5.37325 -0.240822 -4.79208e-18
5.47281 -0.240822 -4.79208e-18
5.57243 -0.240822 -4.79208e-18
5.67211 -0.240822 -4.79208e-18
5.77184 -0.240822 -4.79208e-18
5.87163 -0.240822 -4.79208e-18
5.97148 -0.240822 -4.79208e-18
6.07139 -0.240822 -4.79208e-18
6.17136 -0.240822 -4.79208e-18
6.2714 -0.240822 -4.79208e-18
6.37149 -0.240822 -4.79208e-18
6.47166 -0.240822 -4.79208e-18
6.57188 -0.240822 -4.79208e-18
6.67218 -0.240822 -4.79208e-18
6.77254 -0.240822 -4.79208e-18
6.87298 -0.240822 -4.79208e-18
6.97348 -0.240822 -4.79208e-18
7.07406 -0.240822 -4.79208e-18
7.17471 -0.240822 -4.79208e-18
7.27544 -0.240822 -4.79208e-18
7.37624 -0.240822 -4.79208e-18
7.47712 -0.240822 -4.79208e-18
7.57807 -0.240822 -4.79208e-18
7.67911 -0.240822 -4.79208e-18
7.78023 -0.240822 -4.79208e-18
7.88143 -0.240822 -4.79208e-18
7.98271 -0.240822 -4.79208e-18
8.08408 -0.240822 -4.79208e-18
8.18554 -0.240822 -4.79208e-18
8.28708 -0.240822 -4.79208e-18
8.38872 -0.240822 -4.79208e-18
8.49044 -0.240822 -4.79208e-18
8.59226 -0.240822 -4.79208e-18
8.69417 -0.240822 -4.79208e-18
8.79618 -0.240822 -4.79208e-18
8.89828 -0.240822 -4.79208e-18
9.00048 -0.240822 -4.79208e-18
9.10278 -0.240822 -4.79208e-18
9.20518 -0.240822 -4.79208e-18
9.30769 -0.240822 -4.79208e-18
9.4103 -0.240822 -4.79208e-18
9.51301 -0.240822 -4.79208e-18
9.61583 -0.240822 -4.79208e-18
9.71877 -0.240822 -4.79208e-18
9.82181 -0.240822 -4.79208e-18
9.92496 -0.240822 -4.79208e-18
10.0282 -0.240822 -4.79208e-18
10.1316 -0.240822 -4.79208e-18
10.2351 -0.240822 -4.79208e-18
10.3387 -0.240822 -4.79208e-18
10.4425 -0.240822 -4.79208e-18
10.5463 -0.240822 -4.79208e-18
10.6503 -0.240822 -4.79208e-18
10.7545 -0.240822 -4.79208e-18
10.8587 -0.240822 -4.79208e-18
10.9631 -0.240822 -4.79208e-18
11.0676 -0.240822 -4.79208e-18
11.1722 -0.240822 -4.79208e-18
11.277 -0.240822 -4.79208e-18
11.3819 -0.240822 -4.79208e-18
11.487 -0.240822 -4.79208e-18
11.5922 -0.240822 -4.79208e-18
11.6975 -0.240822 -4.79208e-18
11.803 -0.240822 -4.79208e-18
11.9086 -0.240822 -4.79208e-18
12.0144 -0.240822 -4.79208e-18
12.1204 -0.240822 -4.79208e-18
12.2265 -0.240822 -4.79208e-18
12.3327 -0.240822 -4.79208e-18
12.4391 -0.240822 -4.79208e-18
12.5457 -0.240822 -4.79208e-18
12.6524 -0.240822 -4.79208e-18
12.7593 -0.240822 -4.79208e-18
12.8664 -0.240822 -4.79208e-18
12.9737 -0.240822 -4.79208e-18
13.0811 -0.240822 -4.79208e-18
13.1887 -0.240822 -4.79208e-18
13.2965 -0.240822 -4.79208e-18
13.4044 -0.240822 -4.79208e-18
13.5126 -0.240822 -4.79208e-18
13.6209 -0.240822 -4.79208e-18
13.7294 -0.240822 -4.79208e-18
13.8382 -0.240822 -4.79208e-18
13.9471 -0.240822 -4.79208e-18
14.0562 -0.240822 -4.79208e-18
14.1655 -0.240822 -4.79208e-18
14.275 -0.240822 -4.79208e-18
14.3848 -0.240822 -4.79208e-18
14.4947 -0.240822 -4.79208e-18
14.6049 -0.240822 -4.79208e-18
14.7152 -0.240822 -4.79208e-18
14.8258 -0.240822 -4.79208e-18
14.9367 -0.240822 -4.79208e-18
15.0477 -0.240822 -4.79208e-18
15.159 -0.240822 -4.79208e-18
15.2705 -0.240822 -4.79208e-18
15.3823 -0.240822 -4.79208e-18
15.4943 -0.240822 -4.79208e-18
15.6066 -0.240822 -4.79208e-18
15.7191 -0.240822 -4.79208e-18
15.8319 -0.240822 -4.79208e-18
15.9449 -0.240822 -4.79208e-18
16.0582 -0.240822 -4.79208e-18
16.1717 -0.240822 -4.79208e-18
16.2856 -0.240822 -4.79208e-18
16.3997 -0.240822 -4.79208e-18
16.5141 -0.240822 -4.79208e-18
16.6288 -0.240822 -4.79208e-18
16.7437 -0.240822 -4.79208e-18
16.859 -0.240822 -4.79208e-18
16.9746 -0.240822 -4.79208e-18
17.0905 -0.240822 -4.79208e-18
17.2067 -0.240822 -4.79208e-18
17.3232 -0.240822 -4.79208e-18
17.4401 -0.240822 -4.79208e-18
17.5572 -0.240822 -4.79208e-18
17.6748 -0.240822 -4.79208e-18
17.7926 -0.240822 -4.79208e-18
17.9108 -0.240822 -4.79208e-18
18.0294 -0.240822 -4.79208e-18
18.1483 -0.240822 -4.79208e-18
18.2676 -0.240822 -4.79208e-18
18.3873 -0.240822 -4.79208e-18
18.5074 -0.240822 -4.79208e-18
18.6278 -0.240822 -4.79208e-18
18.7487 -0.240822 -4.79208e-18
18.8699 -0.240822 -4.79208e-18
18.9916 -0.240822 -4.79208e-18
19.1137 -0.240822 -4.79208e-18
19.2362 -0.240822 -4.79208e-18
19.3592 -0.240822 -4.79208e-18
19.4826 -0.240822 -4.79208e-18
19.6065 -0.240822 -4.79208e-18
19.7309 -0.240822 -4.79208e-18
19.8557 -0.240822 -4.79208e-18
19.9811 -0.240822 -4.79208e-18
20.1069 -0.240822 -4.79208e-18
20.2333 -0.240822 -4.79208e-18
20.3602 -0.240822 -4.79208e-18
20.4876 -0.240822 -4.79208e-18
20.6156 -0.240822 -4.79208e-18
20.7441 -0.240822 -4.79208e-18
20.8732 -0.240822 -4.79208e-18
21.0029 -0.240822 -4.79208e-18
21.1332 -0.240822 -4.79208e-18
21.2642 -0.240822 -4.79208e-18
21.3958 -0.240822 -4.79208e-18
21.528 -0.240822 -4.79208e-18
21.6609 -0.240822 -4.79208e-18
21.7945 -0.240822 -4.79208e-18
21.9288 -0.240822 -4.79208e-18
22.0639 -0.240822 -4.79208e-18
22.1997 -0.240822 -4.79208e-18
22.3363 -0.240822 -4.79208e-18
22.4736 -0.240822 -4.79208e-18
22.6118 -0.240822 -4.79208e-18
22.7509 -0.240822 -4.79208e-18
22.8908 -0.240822 -4.79208e-18
23.0316 -0.240822 -4.79208e-18
23.1733 -0.240822 -4.79208e-18
23.316 -0.240822 -4.79208e-18
23.4597 -0.240822 -4.79208e-18
23.6044 -0.240822 -4.79208e-18
23.7502 -0.240822 -4.79208e-18
23.8971 -0.240822 -4.79208e-18
24.0451 -0.240822 -4.79208e-18
24.1944 -0.240822 -4.79208e-18
24.3448 -0.240822 -4.79208e-18
24.4966 -0.240822 -4.79208e-18
24.6496 -0.240822 -4.79208e-18
24.8041 -0.240822 -4.79208e-18
24.9601 -0.240822 -4.79208e-18
25.1175 -0.240822 -4.79208e-18
25.2766 -0.240822 -4.79208e-18
25.4373 -0.240822 -4.79208e-18
25.5998 -0.240822 -4.79208e-18
25.7641 -0.240822 -4.79208e-18
25.9304 -0.240822 -4.79208e-18
26.0988 -0.240822 -4.79208e-18
26.2693 -0.240822 -4.79208e-18
26.4421 -0.240822 -4.79208e-18
26.6174 -0.240822 -4.79208e-18
26.7954 -0.240822 -4.79208e-18
26.9761 -0.240822 -4.79208e-18
27.1598 -0.240822 -4.79208e-18
27.3468 -0.240822 -4.79208e-18
27.5373 -0.240822 -4.79208e-18
27.7317 -0.240822 -4.79208e-18
27.9302 -0.240822 -4.79208e-18
28.1333 -0.240822 -4.79208e-18
28.3415 -0.240822 -4.79208e-18
28.5554 -0.240822 -4.79208e-18
28.7758 -0.240822 -4.79208e-18
29.0035 -0.240822 -4.79208e-18
29.2396 -0.240822 -4.79208e-18
29.4858 -0.240822 -4.79208e-18
29.7441 -0.240822 -4.79208e-18
30.0173 -0.240822 -4.79208e-18
30.3101 -0.240822 -4.79208e-18
30.6297 -0.240822 -4.79208e-18
30.9905 -0.240822 -4.79208e-18
31.4301 -0.240822 -4.79208e-18


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.125Nc1QuantumOneLoop/SigmaATwoLoop.txt <==
-31.4301 -0.310556 -0.000443404
-30.9905 -0.310591 0.000237031
-30.6297 -0.310583 -0.00038571
-30.3101 -0.310607 -1.28069e-05
-30.0173 -0.310616 -0.000809246
-29.7441 -0.310657 -0.000437025
-29.4858 -0.31067 -0.000402412
-29.2396 -0.310673 0.000565829
-29.0035 -0.310655 -0.000178837
-28.7758 -0.310675 -7.56485e-05
-28.5554 -0.310673 -3.99474e-05
-28.3415 -0.310671 0.000268588
-28.1333 -0.310674 -0.000389737
-27.9302 -0.310683 0.000337982
-27.7317 -0.310672 -0.000196423
-27.5373 -0.310688 6.73954e-05
-27.3468 -0.31068 -1.57393e-05
-27.1598 -0.310687 4.6804e-05
-26.9761 -0.31069 -0.000126582
-26.7954 -0.310689 0.000212186
-26.6174 -0.310693 -0.000267372
-26.4421 -0.310697 0.00027977
-26.2693 -0.310694 -0.000249873
-26.0988 -0.310704 0.000196262
-25.9304 -0.310697 -0.000134463
-25.7641 -0.310709 8.5097e-05
-25.5998 -0.310703 -5.44965e-05
-25.4373 -0.310711 5.04536e-05
-25.2766 -0.31071 -6.55283e-05
-25.1175 -0.310713 9.77293e-05
-24.9601 -0.310716 -0.000133468
-24.8041 -0.310717 0.000169826
-24.6496 -0.310721 -0.000195039
-24.4966 -0.310723 0.000210919
-24.3448 -0.310724 -0.00021057
-24.1944 -0.31073 0.000201105
-24.0451 -0.310728 -0.000179252
-23.8971 -0.310736 0.00015503
-23.7502 -0.310732 -0.000125971
-23.6044 -0.310742 0.000102266
-23.4597 -0.310737 -7.99916e-05
-23.316 -0.310746 6.79081e-05
-23.1733 -0.310744 -5.97461e-05
-23.0316 -0.310751 6.2603e-05
-22.8908 -0.310751 -6.81497e-05
-22.7509 -0.310755 8.24809e-05
-22.6118 -0.310757 -9.60703e-05
-22.4736 -0.31076 0.000114951
-22.3363 -0.310764 -0.000129279
-22.1997 -0.310765 0.000145793
-22.0639 -0.31077 -0.000154912
-21.9288 -0.310772 0.000164479
-21.7945 -0.310775 -0.000165362
-21.6609 -0.310779 0.000166554
-21.528 -0.31078 -0.000159255
-21.3958 -0.310786 0.000153408
-21.2642 -0.310786 -0.000140257
-21.1332 -0.310793 0.000130401
-21.0029 -0.310792 -0.000114809
-20.8732 -0.3108 0.00010446
-20.7441 -0.310799 -8.97831e-05
-20.6156 -0.310807 8.19544e-05
-20.4876 -0.310806 -7.06969e-05
-20.3602 -0.310814 6.73072e-05
-20.2333 -0.310814 -6.07429e-05
-20.1069 -0.310821 6.24388e-05
-19.9811 -0.310822 -6.06072e-05
-19.8557 -0.310828 6.69069e-05
-19.7309 -0.31083 -6.88724e-05
-19.6065 -0.310835 7.85053e-05
-19.4826 -0.310839 -8.27447e-05
-19.3592 -0.310842 9.40588e-05
-19.2362 -0.310847 -9.88638e-05
-19.1137 -0.31085 0.000110202
-18.9916 -0.310856 -0.000114016
-18.8699 -0.310859 0.000124004
-18.7487 -0.310865 -0.000125651
-18.6278 -0.310868 0.000133365
-18.5074 -0.310874 -0.000132161
-18.3873 -0.310877 0.000137188
-18.2676 -0.310883 -0.000132952
-18.1483 -0.310887 0.000135354
-18.0294 -0.310892 -0.000128338
-17.9108 -0.310898 0.000128557
-17.7926 -0.310901 -0.00011933
-17.6748 -0.310908 0.000118063
-17.5572 -0.310911 -0.000107377
-17.4401 -0.310919 0.000105437
-17.3232 -0.310922 -9.4101e-05
-17.2067 -0.31093 9.23022e-05
-17.0905 -0.310933 -8.10699e-05
-16.9746 -0.310942 8.01289e-05
-16.859 -0.310944 -6.96222e-05
-16.7437 -0.310954 7.00967e-05
-16.6288 -0.310956 -6.07562e-05
-16.5141 -0.310966 6.30121e-05
-16.3997 -0.310969 -5.50791e-05
-16.2856 -0.310978 5.92853e-05
-16.1717 -0.310982 -5.28084e-05
-16.0582 -0.310991 5.89531e-05
-15.9449 -0.310996 -5.38124e-05
-15.8319 -0.311004 6.17347e-05
-15.7191 -0.31101 -5.76781e-05
-15.6066 -0.311018 6.71073e-05
-15.4943 -0.311025 -6.37919e-05
-15.3823 -0.311033 7.43902e-05
-15.2705 -0.311041 -7.14239e-05
-15.159 -0.311048 8.28262e-05
-15.0477 -0.311057 -7.98057e-05
-14.9367 -0.311063 9.16554e-05
-14.8258 -0.311074 -8.81975e-05
-14.7152 -0.31108 0.000100175
-14.6049 -0.311091 -9.59408e-05
-14.4947 -0.311097 0.000107782
-14.3848 -0.31111 -0.000102494
-14.275 -0.311116 0.000114007
-14.1655 -0.311128 -0.000107456
-14.0562 -0.311135 0.00011852
-13.9471 -0.311148 -0.000110569
-13.8382 -0.311155 0.000121142
-13.7294 -0.311169 -0.000111719
-13.6209 -0.311176 0.000121826
-13.5126 -0.31119 -0.000110922
-13.4044 -0.311199 0.000120648
-13.2965 -0.311212 -0.000108303
-13.1887 -0.311222 0.000117784
-13.0811 -0.311236 -0.000104074
-12.9737 -0.311246 0.000113486
-12.8664 -0.31126 -9.85122e-05
-12.7593 -0.311272 0.000108056
-12.6524 -0.311286 -9.1935e-05
-12.5457 -0.311299 0.000101827
-12.4391 -0.311314 -8.46775e-05
-12.3327 -0.311328 9.51432e-05
-12.2265 -0.311343 -7.70739e-05
-12.1204 -0.311358 8.8336e-05
-12.0144 -0.311373 -6.94416e-05
-11.9086 -0.311389 8.1716e-05
-11.803 -0.311405 -6.20687e-05
-11.6975 -0.311422 7.55599e-05
-11.5922 -0.311439 -5.52044e-05
-11.487 -0.311457 7.01034e-05
-11.3819 -0.311476 -4.90538e-05
-11.277 -0.311494 6.55368e-05
-11.1722 -0.311514 -4.37746e-05
-11.0676 -0.311533 6.20041e-05
-10.9631 -0.311555 -3.94766e-05
-10.8587 -0.311575 5.96035e-05
-10.7545 -0.311598 -3.62239e-05
-10.6503 -0.311619 5.83902e-05
-10.5463 -0.311644 -3.40373e-05
-10.4425 -0.311665 5.83803e-05
-10.3387 -0.311693 -3.28989e-05
-10.2351 -0.311715 5.9556e-05
-10.1316 -0.311746 -3.27575e-05
-10.0282 -0.311768 6.18712e-05
-9.92496 -0.311802 -3.3533e-05
-9.82181 -0.311824 6.52574e-05
-9.71877 -0.311861 -3.51227e-05
-9.61583 -0.311885 6.96293e-05
-9.51301 -0.311926 -3.74058e-05
-9.4103 -0.311949 7.48909e-05
-9.30769 -0.311994 -4.02483e-05
-9.20518 -0.312019 8.09408e-05
-9.10278 -0.312068 -4.35072e-05
-9.00048 -0.312094 8.76772e-05
-8.89828 -0.312148 -4.70339e-05
-8.79618 -0.312175 9.50023e-05
-8.69417 -0.312234 -5.06768e-05
-8.59226 -0.312262 0.000102827
-8.49044 -0.312327 -5.42833e-05
-8.38872 -0.312357 0.000111074
-8.28708 -0.312428 -5.77005e-05
-8.18554 -0.31246 0.000119681
-8.08408 -0.312537 -6.07752e-05
-7.98271 -0.312573 0.000128608
-7.88143 -0.312657 -6.33529e-05
-7.78023 -0.312696 0.000137835
-7.67911 -0.312787 -6.52753e-05
-7.57807 -0.31283 0.000147369
-7.47712 -0.31293 -6.63763e-05
-7.37624 -0.312979 0.000157252
-7.27544 -0.313088 -6.64765e-05
-7.17471 -0.313143 0.000167563
-7.07406 -0.313262 -6.53751e-05
-6.97348 -0.313324 0.000178426
-6.87298 -0.313455 -6.28388e-05
-6.77254 -0.313526 0.000190028
-6.67218 -0.313671 -5.85855e-05
-6.57188 -0.313753 0.00020263
-6.47166 -0.313912 -5.22618e-05
-6.37149 -0.314007 0.000216594
-6.2714 -0.314185 -4.34103e-05
-6.17136 -0.314296 0.000232422
-6.07139 -0.314494 -3.14211e-05
-5.97148 -0.314624 0.000250812
-5.87163 -0.314848 -1.54584e-05
-5.77184 -0.315002 0.000272742
-5.67211 -0.315255 5.6542e-06
-5.57243 -0.315439 0.000299616
-5.47281 -0.315729 3.36168e-05
-5.37325 -0.31595 0.000333491
-5.27373 -0.316287 7.0958e-05
-5.17427 -0.316555 0.00037747
-5.07487 -0.316952 0.000121561
-4.97551 -0.317282 0.000436388
-4.8762 -0.317756 0.000191612
-4.77694 -0.318169 0.000518101
-4.67772 -0.318747 0.000291402
-4.57855 -0.319275 0.000635988
-4.47943 -0.319997 0.000438975
-4.38035 -0.320688 0.000814227
-4.28131 -0.32162 0.000668081
-4.18232 -0.322554 0.00109981
-4.08336 -0.323807 0.00104724
-3.98445 -0.325128 0.00159307
-3.88557 -0.326905 0.00173136
-3.78673 -0.32889 0.0025367
-3.68793 -0.331608 0.00312596
-3.58916 -0.334856 0.00462998
-3.49043 -0.339466 0.00654253
-3.39173 -0.345402 0.0104808
-3.29307 -0.354059 0.0178058
-3.19443 -0.364274 0.0341309
-3.09583 -0.367278 0.071383
-2.99725 -0.32258 0.0863426
-2.89871 -0.280982 0.0644417
-2.80019 -0.272533 0.0395703
-2.7017 -0.277031 0.0243851
-2.60323 -0.282784 0.017014
-2.50479 -0.287522 0.0124482
-2.40638 -0.29147 0.0102737
-2.30798 -0.294658 0.00844138
-2.20961 -0.297473 0.00782537
-2.11126 -0.299942 0.0070048
-2.01293 -0.302325 0.00710363
-1.91462 -0.304637 0.00688879
-1.81632 -0.307093 0.00756459
-1.71804 -0.309751 0.00802626
-1.61978 -0.312862 0.00959255
-1.52154 -0.316607 0.0114193
-1.42331 -0.321385 0.0152901
-1.32509 -0.327549 0.0214865
-1.22689 -0.33503 0.0344557
-1.12869 -0.339729 0.059584
-1.03051 -0.338682 0.0832051
-0.932337 -0.276491 0.0658742
-0.834173 -0.249545 0.0366377
-0.736016 -0.253402 0.0187561
-0.637867 -0.259644 0.0107753
-0.539723 -0.264555 0.00632421
-0.441585 -0.268091 0.00424142
-0.343451 -0.27056 0.00251432
-0.24532 -0.272229 0.00179024
-0.147191 -0.273259 0.000778601
-0.0490634 -0.273753 0.000425503
0.0490634 -0.273753 -0.000425503
0.147191 -0.273259 -0.000778601
0.24532 -0.272229 -0.00179024
0.343451 -0.27056 -0.00251432
0.441585 -0.268091 -0.00424142
0.539723 -0.264555 -0.00632421
0.637867 -0.259644 -0.0107753
0.736016 -0.253402 -0.0187561
0.834173 -0.249545 -0.0366377
0.932337 -0.276491 -0.0658742
1.03051 -0.338682 -0.0832051
1.12869 -0.339729 -0.059584
1.22689 -0.33503 -0.0344557
1.32509 -0.327549 -0.0214865
1.42331 -0.321385 -0.0152901
1.52154 -0.316607 -0.0114193
1.61978 -0.312862 -0.00959255
1.71804 -0.309751 -0.00802626
1.81632 -0.307093 -0.00756459
1.91462 -0.304637 -0.00688879
2.01293 -0.302325 -0.00710363
2.11126 -0.299942 -0.0070048
2.20961 -0.297473 -0.00782537
2.30798 -0.294658 -0.00844138
2.40638 -0.29147 -0.0102737
2.50479 -0.287522 -0.0124482
2.60323 -0.282784 -0.017014
2.7017 -0.277031 -0.0243851
2.80019 -0.272533 -0.0395703
2.89871 -0.280982 -0.0644417
2.99725 -0.32258 -0.0863426
3.09583 -0.367278 -0.071383
3.19443 -0.364274 -0.0341309
3.29307 -0.354059 -0.0178058
3.39173 -0.345402 -0.0104808
3.49043 -0.339466 -0.00654253
3.58916 -0.334856 -0.00462998
3.68793 -0.331608 -0.00312596
3.78673 -0.32889 -0.0025367
3.88557 -0.326905 -0.00173136
3.98445 -0.325128 -0.00159307
4.08336 -0.323807 -0.00104724
4.18232 -0.322554 -0.00109981
4.28131 -0.32162 -0.000668081
4.38035 -0.320688 -0.000814227
4.47943 -0.319997 -0.000438975
4.57855 -0.319275 -0.000635988
4.67772 -0.318747 -0.000291402
4.77694 -0.318169 -0.000518101
4.8762 -0.317756 -0.000191612
4.97551 -0.317282 -0.000436388
5.07487 -0.316952 -0.000121561
5.17427 -0.316555 -0.00037747
5.27373 -0.316287 -7.0958e-05
5.37325 -0.31595 -0.000333491
5.47281 -0.315729 -3.36168e-05
5.57243 -0.315439 -0.000299616
5.67211 -0.315255 -5.6542e-06
5.77184 -0.315002 -0.000272742
5.87163 -0.314848 1.54584e-05
5.97148 -0.314624 -0.000250812
6.07139 -0.314494 3.14211e-05
6.17136 -0.314296 -0.000232422
6.2714 -0.314185 4.34103e-05
6.37149 -0.314007 -0.000216594
6.47166 -0.313912 5.22618e-05
6.57188 -0.313753 -0.00020263
6.67218 -0.313671 5.85855e-05
6.77254 -0.313526 -0.000190028
6.87298 -0.313455 6.28388e-05
6.97348 -0.313324 -0.000178426
7.07406 -0.313262 6.53751e-05
7.17471 -0.313143 -0.000167563
7.27544 -0.313088 6.64765e-05
7.37624 -0.312979 -0.000157252
7.47712 -0.31293 6.63763e-05
7.57807 -0.31283 -0.000147369
7.67911 -0.312787 6.52753e-05
7.78023 -0.312696 -0.000137835
7.88143 -0.312657 6.33529e-05
7.98271 -0.312573 -0.000128608
8.08408 -0.312537 6.07752e-05
8.18554 -0.31246 -0.000119681
8.28708 -0.312428 5.77005e-05
8.38872 -0.312357 -0.000111074
8.49044 -0.312327 5.42833e-05
8.59226 -0.312262 -0.000102827
8.69417 -0.312234 5.06768e-05
8.79618 -0.312175 -9.50023e-05
8.89828 -0.312148 4.70339e-05
9.00048 -0.312094 -8.76772e-05
9.10278 -0.312068 4.35072e-05
9.20518 -0.312019 -8.09408e-05
9.30769 -0.311994 4.02483e-05
9.4103 -0.311949 -7.48909e-05
9.51301 -0.311926 3.74058e-05
9.61583 -0.311885 -6.96293e-05
9.71877 -0.311861 3.51227e-05
9.82181 -0.311824 -6.52574e-05
9.92496 -0.311802 3.3533e-05
10.0282 -0.311768 -6.18712e-05
10.1316 -0.311746 3.27575e-05
10.2351 -0.311715 -5.9556e-05
10.3387 -0.311693 3.28989e-05
10.4425 -0.311665 -5.83803e-05
10.5463 -0.311644 3.40373e-05
10.6503 -0.311619 -5.83902e-05
10.7545 -0.311598 3.62239e-05
10.8587 -0.311575 -5.96035e-05
10.9631 -0.311555 3.94766e-05
11.0676 -0.311533 -6.20041e-05
11.1722 -0.311514 4.37746e-05
11.277 -0.311494 -6.55368e-05
11.3819 -0.311476 4.90538e-05
11.487 -0.311457 -7.01034e-05
11.5922 -0.311439 5.52044e-05
11.6975 -0.311422 -7.55599e-05
11.803 -0.311405 6.20687e-05
11.9086 -0.311389 -8.1716e-05
12.0144 -0.311373 6.94416e-05
12.1204 -0.311358 -8.8336e-05
12.2265 -0.311343 7.70739e-05
12.3327 -0.311328 -9.51432e-05
12.4391 -0.311314 8.46775e-05
12.5457 -0.311299 -0.000101827
12.6524 -0.311286 9.1935e-05
12.7593 -0.311272 -0.000108056
12.8664 -0.31126 9.85122e-05
12.9737 -0.311246 -0.000113486
13.0811 -0.311236 0.000104074
13.1887 -0.311222 -0.000117784
13.2965 -0.311212 0.000108303
13.4044 -0.311199 -0.000120648
13.5126 -0.31119 0.000110922
13.6209 -0.311176 -0.000121826
13.7294 -0.311169 0.000111719
13.8382 -0.311155 -0.000121142
13.9471 -0.311148 0.000110569
14.0562 -0.311135 -0.00011852
14.1655 -0.311128 0.000107456
14.275 -0.311116 -0.000114007
14.3848 -0.31111 0.000102494
14.4947 -0.311097 -0.000107782
14.6049 -0.311091 9.59408e-05
14.7152 -0.31108 -0.000100175
14.8258 -0.311074 8.81975e-05
14.9367 -0.311063 -9.16554e-05
15.0477 -0.311057 7.98057e-05
15.159 -0.311048 -8.28262e-05
15.2705 -0.311041 7.14239e-05
15.3823 -0.311033 -7.43902e-05
15.4943 -0.311025 6.37919e-05
15.6066 -0.311018 -6.71073e-05
15.7191 -0.31101 5.76781e-05
15.8319 -0.311004 -6.17347e-05
15.9449 -0.310996 5.38124e-05
16.0582 -0.310991 -5.89531e-05
16.1717 -0.310982 5.28084e-05
16.2856 -0.310978 -5.92853e-05
16.3997 -0.310969 5.50791e-05
16.5141 -0.310966 -6.30121e-05
16.6288 -0.310956 6.07562e-05
16.7437 -0.310954 -7.00967e-05
16.859 -0.310944 6.96222e-05
16.9746 -0.310942 -8.01289e-05
17.0905 -0.310933 8.10699e-05
17.2067 -0.31093 -9.23022e-05
17.3232 -0.310922 9.4101e-05
17.4401 -0.310919 -0.000105437
17.5572 -0.310911 0.000107377
17.6748 -0.310908 -0.000118063
17.7926 -0.310901 0.00011933
17.9108 -0.310898 -0.000128557
18.0294 -0.310892 0.000128338
18.1483 -0.310887 -0.000135354
18.2676 -0.310883 0.000132952
18.3873 -0.310877 -0.000137188
18.5074 -0.310874 0.000132161
18.6278 -0.310868 -0.000133365
18.7487 -0.310865 0.000125651
18.8699 -0.310859 -0.000124004
18.9916 -0.310856 0.000114016
19.1137 -0.31085 -0.000110202
19.2362 -0.310847 9.88638e-05
19.3592 -0.310842 -9.40588e-05
19.4826 -0.310839 8.27447e-05
19.6065 -0.310835 -7.85053e-05
19.7309 -0.31083 6.88724e-05
19.8557 -0.310828 -6.69069e-05
19.9811 -0.310822 6.06072e-05
20.1069 -0.310821 -6.24388e-05
20.2333 -0.310814 6.07429e-05
20.3602 -0.310814 -6.73072e-05
20.4876 -0.310806 7.06969e-05
20.6156 -0.310807 -8.19544e-05
20.7441 -0.310799 8.97831e-05
20.8732 -0.3108 -0.00010446
21.0029 -0.310792 0.000114809
21.1332 -0.310793 -0.000130401
21.2642 -0.310786 0.000140257
21.3958 -0.310786 -0.000153408
21.528 -0.31078 0.000159255
21.6609 -0.310779 -0.000166554
21.7945 -0.310775 0.000165362
21.9288 -0.310772 -0.000164479
22.0639 -0.31077 0.000154912
22.1997 -0.310765 -0.000145793
22.3363 -0.310764 0.000129279
22.4736 -0.31076 -0.000114951
22.6118 -0.310757 9.60703e-05
22.7509 -0.310755 -8.24809e-05
22.8908 -0.310751 6.81497e-05
23.0316 -0.310751 -6.2603e-05
23.1733 -0.310744 5.97461e-05
23.316 -0.310746 -6.79081e-05
23.4597 -0.310737 7.99916e-05
23.6044 -0.310742 -0.000102266
23.7502 -0.310732 0.000125971
23.8971 -0.310736 -0.00015503
24.0451 -0.310728 0.000179252
24.1944 -0.31073 -0.000201105
24.3448 -0.310724 0.00021057
24.4966 -0.310723 -0.000210919
24.6496 -0.310721 0.000195039
24.8041 -0.310717 -0.000169826
24.9601 -0.310716 0.000133468
25.1175 -0.310713 -9.77293e-05
25.2766 -0.31071 6.55283e-05
25.4373 -0.310711 -5.04536e-05
25.5998 -0.310703 5.44965e-05
25.7641 -0.310709 -8.5097e-05
25.9304 -0.310697 0.000134463
26.0988 -0.310704 -0.000196262
26.2693 -0.310694 0.000249873
26.4421 -0.310697 -0.00027977
26.6174 -0.310693 0.000267372
26.7954 -0.310689 -0.000212186
26.9761 -0.31069 0.000126582
27.1598 -0.310687 -4.6804e-05
27.3468 -0.31068 1.57393e-05
27.5373 -0.310688 -6.73954e-05
27.7317 -0.310672 0.000196423
27.9302 -0.310683 -0.000337982
28.1333 -0.310674 0.000389737
28.3415 -0.310671 -0.000268588
28.5554 -0.310673 3.99474e-05
28.7758 -0.310675 7.56485e-05
29.0035 -0.310655 0.000178837
29.2396 -0.310673 -0.000565829
29.4858 -0.31067 0.000402412
29.7441 -0.310657 0.000437025
30.0173 -0.310616 0.000809246
30.3101 -0.310607 1.28069e-05
30.6297 -0.310583 0.00038571
30.9905 -0.310591 -0.000237031
31.4301 -0.310556 0.000443404


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.125Nc1QuantumOneLoop/SigmaROneLoop.txt <==
-31.4301 -0.240822 -4.79208e-18
-30.9905 -0.240822 -4.79208e-18
-30.6297 -0.240822 -4.79208e-18
-30.3101 -0.240822 -4.79208e-18
-30.0173 -0.240822 -4.79208e-18
-29.7441 -0.240822 -4.79208e-18
-29.4858 -0.240822 -4.79208e-18
-29.2396 -0.240822 -4.79208e-18
-29.0035 -0.240822 -4.79208e-18
-28.7758 -0.240822 -4.79208e-18
-28.5554 -0.240822 -4.79208e-18
-28.3415 -0.240822 -4.79208e-18
-28.1333 -0.240822 -4.79208e-18
-27.9302 -0.240822 -4.79208e-18
-27.7317 -0.240822 -4.79208e-18
-27.5373 -0.240822 -4.79208e-18
-27.3468 -0.240822 -4.79208e-18
-27.1598 -0.240822 -4.79208e-18
-26.9761 -0.240822 -4.79208e-18
-26.7954 -0.240822 -4.79208e-18
-26.6174 -0.240822 -4.79208e-18
-26.4421 -0.240822 -4.79208e-18
-26.2693 -0.240822 -4.79208e-18
-26.0988 -0.240822 -4.79208e-18
-25.9304 -0.240822 -4.79208e-18
-25.7641 -0.240822 -4.79208e-18
-25.5998 -0.240822 -4.79208e-18
-25.4373 -0.240822 -4.79208e-18
-25.2766 -0.240822 -4.79208e-18
-25.1175 -0.240822 -4.79208e-18
-24.9601 -0.240822 -4.79208e-18
-24.8041 -0.240822 -4.79208e-18
-24.6496 -0.240822 -4.79208e-18
-24.4966 -0.240822 -4.79208e-18
-24.3448 -0.240822 -4.79208e-18
-24.1944 -0.240822 -4.79208e-18
-24.0451 -0.240822 -4.79208e-18
-23.8971 -0.240822 -4.79208e-18
-23.7502 -0.240822 -4.79208e-18
-23.6044 -0.240822 -4.79208e-18
-23.4597 -0.240822 -4.79208e-18
-23.316 -0.240822 -4.79208e-18
-23.1733 -0.240822 -4.79208e-18
-23.0316 -0.240822 -4.79208e-18
-22.8908 -0.240822 -4.79208e-18
-22.7509 -0.240822 -4.79208e-18
-22.6118 -0.240822 -4.79208e-18
-22.4736 -0.240822 -4.79208e-18
-22.3363 -0.240822 -4.79208e-18
-22.1997 -0.240822 -4.79208e-18
-22.0639 -0.240822 -4.79208e-18
-21.9288 -0.240822 -4.79208e-18
-21.7945 -0.240822 -4.79208e-18
-21.6609 -0.240822 -4.79208e-18
-21.528 -0.240822 -4.79208e-18
-21.3958 -0.240822 -4.79208e-18
-21.2642 -0.240822 -4.79208e-18
-21.1332 -0.240822 -4.79208e-18
-21.0029 -0.240822 -4.79208e-18
-20.8732 -0.240822 -4.79208e-18
-20.7441 -0.240822 -4.79208e-18
-20.6156 -0.240822 -4.79208e-18
-20.4876 -0.240822 -4.79208e-18
-20.3602 -0.240822 -4.79208e-18
-20.2333 -0.240822 -4.79208e-18
-20.1069 -0.240822 -4.79208e-18
-19.9811 -0.240822 -4.79208e-18
-19.8557 -0.240822 -4.79208e-18
-19.7309 -0.240822 -4.79208e-18
-19.6065 -0.240822 -4.79208e-18
-19.4826 -0.240822 -4.79208e-18
-19.3592 -0.240822 -4.79208e-18
-19.2362 -0.240822 -4.79208e-18
-19.1137 -0.240822 -4.79208e-18
-18.9916 -0.240822 -4.79208e-18
-18.8699 -0.240822 -4.79208e-18
-18.7487 -0.240822 -4.79208e-18
-18.6278 -0.240822 -4.79208e-18
-18.5074 -0.240822 -4.79208e-18
-18.3873 -0.240822 -4.79208e-18
-18.2676 -0.240822 -4.79208e-18
-18.1483 -0.240822 -4.79208e-18
-18.0294 -0.240822 -4.79208e-18
-17.9108 -0.240822 -4.79208e-18
-17.7926 -0.240822 -4.79208e-18
-17.6748 -0.240822 -4.79208e-18
-17.5572 -0.240822 -4.79208e-18
-17.4401 -0.240822 -4.79208e-18
-17.3232 -0.240822 -4.79208e-18
-17.2067 -0.240822 -4.79208e-18
-17.0905 -0.240822 -4.79208e-18
-16.9746 -0.240822 -4.79208e-18
-16.859 -0.240822 -4.79208e-18
-16.7437 -0.240822 -4.79208e-18
-16.6288 -0.240822 -4.79208e-18
-16.5141 -0.240822 -4.79208e-18
-16.3997 -0.240822 -4.79208e-18
-16.2856 -0.240822 -4.79208e-18
-16.1717 -0.240822 -4.79208e-18
-16.0582 -0.240822 -4.79208e-18
-15.9449 -0.240822 -4.79208e-18
-15.8319 -0.240822 -4.79208e-18
-15.7191 -0.240822 -4.79208e-18
-15.6066 -0.240822 -4.79208e-18
-15.4943 -0.240822 -4.79208e-18
-15.3823 -0.240822 -4.79208e-18
-15.2705 -0.240822 -4.79208e-18
-15.159 -0.240822 -4.79208e-18
-15.0477 -0.240822 -4.79208e-18
-14.9367 -0.240822 -4.79208e-18
-14.8258 -0.240822 -4.79208e-18
-14.7152 -0.240822 -4.79208e-18
-14.6049 -0.240822 -4.79208e-18
-14.4947 -0.240822 -4.79208e-18
-14.3848 -0.240822 -4.79208e-18
-14.275 -0.240822 -4.79208e-18
-14.1655 -0.240822 -4.79208e-18
-14.0562 -0.240822 -4.79208e-18
-13.9471 -0.240822 -4.79208e-18
-13.8382 -0.240822 -4.79208e-18
-13.7294 -0.240822 -4.79208e-18
-13.6209 -0.240822 -4.79208e-18
-13.5126 -0.240822 -4.79208e-18
-13.4044 -0.240822 -4.79208e-18
-13.2965 -0.240822 -4.79208e-18
-13.1887 -0.240822 -4.79208e-18
-13.0811 -0.240822 -4.79208e-18
-12.9737 -0.240822 -4.79208e-18
-12.8664 -0.240822 -4.79208e-18
-12.7593 -0.240822 -4.79208e-18
-12.6524 -0.240822 -4.79208e-18
-12.5457 -0.240822 -4.79208e-18
-12.4391 -0.240822 -4.79208e-18
-12.3327 -0.240822 -4.79208e-18
-12.2265 -0.240822 -4.79208e-18
-12.1204 -0.240822 -4.79208e-18
-12.0144 -0.240822 -4.79208e-18
-11.9086 -0.240822 -4.79208e-18
-11.803 -0.240822 -4.79208e-18
-11.6975 -0.240822 -4.79208e-18
-11.5922 -0.240822 -4.79208e-18
-11.487 -0.240822 -4.79208e-18
-11.3819 -0.240822 -4.79208e-18
-11.277 -0.240822 -4.79208e-18
-11.1722 -0.240822 -4.79208e-18
-11.0676 -0.240822 -4.79208e-18
-10.9631 -0.240822 -4.79208e-18
-10.8587 -0.240822 -4.79208e-18
-10.7545 -0.240822 -4.79208e-18
-10.6503 -0.240822 -4.79208e-18
-10.5463 -0.240822 -4.79208e-18
-10.4425 -0.240822 -4.79208e-18
-10.3387 -0.240822 -4.79208e-18
-10.2351 -0.240822 -4.79208e-18
-10.1316 -0.240822 -4.79208e-18
-10.0282 -0.240822 -4.79208e-18
-9.92496 -0.240822 -4.79208e-18
-9.82181 -0.240822 -4.79208e-18
-9.71877 -0.240822 -4.79208e-18
-9.61583 -0.240822 -4.79208e-18
-9.51301 -0.240822 -4.79208e-18
-9.4103 -0.240822 -4.79208e-18
-9.30769 -0.240822 -4.79208e-18
-9.20518 -0.240822 -4.79208e-18
-9.10278 -0.240822 -4.79208e-18
-9.00048 -0.240822 -4.79208e-18
-8.89828 -0.240822 -4.79208e-18
-8.79618 -0.240822 -4.79208e-18
-8.69417 -0.240822 -4.79208e-18
-8.59226 -0.240822 -4.79208e-18
-8.49044 -0.240822 -4.79208e-18
-8.38872 -0.240822 -4.79208e-18
-8.28708 -0.240822 -4.79208e-18
-8.18554 -0.240822 -4.79208e-18
-8.08408 -0.240822 -4.79208e-18
-7.98271 -0.240822 -4.79208e-18
-7.88143 -0.240822 -4.79208e-18
-7.78023 -0.240822 -4.79208e-18
-7.67911 -0.240822 -4.79208e-18
-7.57807 -0.240822 -4.79208e-18
-7.47712 -0.240822 -4.79208e-18
-7.37624 -0.240822 -4.79208e-18
-7.27544 -0.240822 -4.79208e-18
-7.17471 -0.240822 -4.79208e-18
-7.07406 -0.240822 -4.79208e-18
-6.97348 -0.240822 -4.79208e-18
-6.87298 -0.240822 -4.79208e-18
-6.77254 -0.240822 -4.79208e-18
-6.67218 -0.240822 -4.79208e-18
-6.57188 -0.240822 -4.79208e-18
-6.47166 -0.240822 -4.79208e-18
-6.37149 -0.240822 -4.79208e-18
-6.2714 -0.240822 -4.79208e-18
-6.17136 -0.240822 -4.79208e-18
-6.07139 -0.240822 -4.79208e-18
-5.97148 -0.240822 -4.79208e-18
-5.87163 -0.240822 -4.79208e-18
-5.77184 -0.240822 -4.79208e-18
-5.67211 -0.240822 -4.79208e-18
-5.57243 -0.240822 -4.79208e-18
-5.47281 -0.240822 -4.79208e-18
-5.37325 -0.240822 -4.79208e-18
-5.27373 -0.240822 -4.79208e-18
-5.17427 -0.240822 -4.79208e-18
-5.07487 -0.240822 -4.79208e-18
-4.97551 -0.240822 -4.79208e-18
-4.8762 -0.240822 -4.79208e-18
-4.77694 -0.240822 -4.79208e-18
-4.67772 -0.240822 -4.79208e-18
-4.57855 -0.240822 -4.79208e-18
-4.47943 -0.240822 -4.79208e-18
-4.38035 -0.240822 -4.79208e-18
-4.28131 -0.240822 -4.79208e-18
-4.18232 -0.240822 -4.79208e-18
-4.08336 -0.240822 -4.79208e-18
-3.98445 -0.240822 -4.79208e-18
-3.88557 -0.240822 -4.79208e-18
-3.78673 -0.240822 -4.79208e-18
-3.68793 -0.240822 -4.79208e-18
-3.58916 -0.240822 -4.79208e-18
-3.49043 -0.240822 -4.79208e-18
-3.39173 -0.240822 -4.79208e-18
-3.29307 -0.240822 -4.79208e-18
-3.19443 -0.240822 -4.79208e-18
-3.09583 -0.240822 -4.79208e-18
-2.99725 -0.240822 -4.79208e-18
-2.89871 -0.240822 -4.79208e-18
-2.80019 -0.240822 -4.79208e-18
-2.7017 -0.240822 -4.79208e-18
-2.60323 -0.240822 -4.79208e-18
-2.50479 -0.240822 -4.79208e-18
-2.40638 -0.240822 -4.79208e-18
-2.30798 -0.240822 -4.79208e-18
-2.20961 -0.240822 -4.79208e-18
-2.11126 -0.240822 -4.79208e-18
-2.01293 -0.240822 -4.79208e-18
-1.91462 -0.240822 -4.79208e-18
-1.81632 -0.240822 -4.79208e-18
-1.71804 -0.240822 -4.79208e-18
-1.61978 -0.240822 -4.79208e-18
-1.52154 -0.240822 -4.79208e-18
-1.42331 -0.240822 -4.79208e-18
-1.32509 -0.240822 -4.79208e-18
-1.22689 -0.240822 -4.79208e-18
-1.12869 -0.240822 -4.79208e-18
-1.03051 -0.240822 -4.79208e-18
-0.932337 -0.240822 -4.79208e-18
-0.834173 -0.240822 -4.79208e-18
-0.736016 -0.240822 -4.79208e-18
-0.637867 -0.240822 -4.79208e-18
-0.539723 -0.240822 -4.79208e-18
-0.441585 -0.240822 -4.79208e-18
-0.343451 -0.240822 -4.79208e-18
-0.24532 -0.240822 -4.79208e-18
-0.147191 -0.240822 -4.79208e-18
-0.0490634 -0.240822 -4.79208e-18
0.0490634 -0.240822 -4.79208e-18
0.147191 -0.240822 -4.79208e-18
0.24532 -0.240822 -4.79208e-18
0.343451 -0.240822 -4.79208e-18
0.441585 -0.240822 -4.79208e-18
0.539723 -0.240822 -4.79208e-18
0.637867 -0.240822 -4.79208e-18
0.736016 -0.240822 -4.79208e-18
0.834173 -0.240822 -4.79208e-18
0.932337 -0.240822 -4.79208e-18
1.03051 -0.240822 -4.79208e-18
1.12869 -0.240822 -4.79208e-18
1.22689 -0.240822 -4.79208e-18
1.32509 -0.240822 -4.79208e-18
1.42331 -0.240822 -4.79208e-18
1.52154 -0.240822 -4.79208e-18
1.61978 -0.240822 -4.79208e-18
1.71804 -0.240822 -4.79208e-18
1.81632 -0.240822 -4.79208e-18
1.91462 -0.240822 -4.79208e-18
2.01293 -0.240822 -4.79208e-18
2.11126 -0.240822 -4.79208e-18
2.20961 -0.240822 -4.79208e-18
2.30798 -0.240822 -4.79208e-18
2.40638 -0.240822 -4.79208e-18
2.50479 -0.240822 -4.79208e-18
2.60323 -0.240822 -4.79208e-18
2.7017 -0.240822 -4.79208e-18
2.80019 -0.240822 -4.79208e-18
2.89871 -0.240822 -4.79208e-18
2.99725 -0.240822 -4.79208e-18
3.09583 -0.240822 -4.79208e-18
3.19443 -0.240822 -4.79208e-18
3.29307 -0.240822 -4.79208e-18
3.39173 -0.240822 -4.79208e-18
3.49043 -0.240822 -4.79208e-18
3.58916 -0.240822 -4.79208e-18
3.68793 -0.240822 -4.79208e-18
3.78673 -0.240822 -4.79208e-18
3.88557 -0.240822 -4.79208e-18
3.98445 -0.240822 -4.79208e-18
4.08336 -0.240822 -4.79208e-18
4.18232 -0.240822 -4.79208e-18
4.28131 -0.240822 -4.79208e-18
4.38035 -0.240822 -4.79208e-18
4.47943 -0.240822 -4.79208e-18
4.57855 -0.240822 -4.79208e-18
4.67772 -0.240822 -4.79208e-18
4.77694 -0.240822 -4.79208e-18
4.8762 -0.240822 -4.79208e-18
4.97551 -0.240822 -4.79208e-18
5.07487 -0.240822 -4.79208e-18
5.17427 -0.240822 -4.79208e-18
5.27373 -0.240822 -4.79208e-18
5.37325 -0.240822 -4.79208e-18
5.47281 -0.240822 -4.79208e-18
5.57243 -0.240822 -4.79208e-18
5.67211 -0.240822 -4.79208e-18
5.77184 -0.240822 -4.79208e-18
5.87163 -0.240822 -4.79208e-18
5.97148 -0.240822 -4.79208e-18
6.07139 -0.240822 -4.79208e-18
6.17136 -0.240822 -4.79208e-18
6.2714 -0.240822 -4.79208e-18
6.37149 -0.240822 -4.79208e-18
6.47166 -0.240822 -4.79208e-18
6.57188 -0.240822 -4.79208e-18
6.67218 -0.240822 -4.79208e-18
6.77254 -0.240822 -4.79208e-18
6.87298 -0.240822 -4.79208e-18
6.97348 -0.240822 -4.79208e-18
7.07406 -0.240822 -4.79208e-18
7.17471 -0.240822 -4.79208e-18
7.27544 -0.240822 -4.79208e-18
7.37624 -0.240822 -4.79208e-18
7.47712 -0.240822 -4.79208e-18
7.57807 -0.240822 -4.79208e-18
7.67911 -0.240822 -4.79208e-18
7.78023 -0.240822 -4.79208e-18
7.88143 -0.240822 -4.79208e-18
7.98271 -0.240822 -4.79208e-18
8.08408 -0.240822 -4.79208e-18
8.18554 -0.240822 -4.79208e-18
8.28708 -0.240822 -4.79208e-18
8.38872 -0.240822 -4.79208e-18
8.49044 -0.240822 -4.79208e-18
8.59226 -0.240822 -4.79208e-18
8.69417 -0.240822 -4.79208e-18
8.79618 -0.240822 -4.79208e-18
8.89828 -0.240822 -4.79208e-18
9.00048 -0.240822 -4.79208e-18
9.10278 -0.240822 -4.79208e-18
9.20518 -0.240822 -4.79208e-18
9.30769 -0.240822 -4.79208e-18
9.4103 -0.240822 -4.79208e-18
9.51301 -0.240822 -4.79208e-18
9.61583 -0.240822 -4.79208e-18
9.71877 -0.240822 -4.79208e-18
9.82181 -0.240822 -4.79208e-18
9.92496 -0.240822 -4.79208e-18
10.0282 -0.240822 -4.79208e-18
10.1316 -0.240822 -4.79208e-18
10.2351 -0.240822 -4.79208e-18
10.3387 -0.240822 -4.79208e-18
10.4425 -0.240822 -4.79208e-18
10.5463 -0.240822 -4.79208e-18
10.6503 -0.240822 -4.79208e-18
10.7545 -0.240822 -4.79208e-18
10.8587 -0.240822 -4.79208e-18
10.9631 -0.240822 -4.79208e-18
11.0676 -0.240822 -4.79208e-18
11.1722 -0.240822 -4.79208e-18
11.277 -0.240822 -4.79208e-18
11.3819 -0.240822 -4.79208e-18
11.487 -0.240822 -4.79208e-18
11.5922 -0.240822 -4.79208e-18
11.6975 -0.240822 -4.79208e-18
11.803 -0.240822 -4.79208e-18
11.9086 -0.240822 -4.79208e-18
12.0144 -0.240822 -4.79208e-18
12.1204 -0.240822 -4.79208e-18
12.2265 -0.240822 -4.79208e-18
12.3327 -0.240822 -4.79208e-18
12.4391 -0.240822 -4.79208e-18
12.5457 -0.240822 -4.79208e-18
12.6524 -0.240822 -4.79208e-18
12.7593 -0.240822 -4.79208e-18
12.8664 -0.240822 -4.79208e-18
12.9737 -0.240822 -4.79208e-18
13.0811 -0.240822 -4.79208e-18
13.1887 -0.240822 -4.79208e-18
13.2965 -0.240822 -4.79208e-18
13.4044 -0.240822 -4.79208e-18
13.5126 -0.240822 -4.79208e-18
13.6209 -0.240822 -4.79208e-18
13.7294 -0.240822 -4.79208e-18
13.8382 -0.240822 -4.79208e-18
13.9471 -0.240822 -4.79208e-18
14.0562 -0.240822 -4.79208e-18
14.1655 -0.240822 -4.79208e-18
14.275 -0.240822 -4.79208e-18
14.3848 -0.240822 -4.79208e-18
14.4947 -0.240822 -4.79208e-18
14.6049 -0.240822 -4.79208e-18
14.7152 -0.240822 -4.79208e-18
14.8258 -0.240822 -4.79208e-18
14.9367 -0.240822 -4.79208e-18
15.0477 -0.240822 -4.79208e-18
15.159 -0.240822 -4.79208e-18
15.2705 -0.240822 -4.79208e-18
15.3823 -0.240822 -4.79208e-18
15.4943 -0.240822 -4.79208e-18
15.6066 -0.240822 -4.79208e-18
15.7191 -0.240822 -4.79208e-18
15.8319 -0.240822 -4.79208e-18
15.9449 -0.240822 -4.79208e-18
16.0582 -0.240822 -4.79208e-18
16.1717 -0.240822 -4.79208e-18
16.2856 -0.240822 -4.79208e-18
16.3997 -0.240822 -4.79208e-18
16.5141 -0.240822 -4.79208e-18
16.6288 -0.240822 -4.79208e-18
16.7437 -0.240822 -4.79208e-18
16.859 -0.240822 -4.79208e-18
16.9746 -0.240822 -4.79208e-18
17.0905 -0.240822 -4.79208e-18
17.2067 -0.240822 -4.79208e-18
17.3232 -0.240822 -4.79208e-18
17.4401 -0.240822 -4.79208e-18
17.5572 -0.240822 -4.79208e-18
17.6748 -0.240822 -4.79208e-18
17.7926 -0.240822 -4.79208e-18
17.9108 -0.240822 -4.79208e-18
18.0294 -0.240822 -4.79208e-18
18.1483 -0.240822 -4.79208e-18
18.2676 -0.240822 -4.79208e-18
18.3873 -0.240822 -4.79208e-18
18.5074 -0.240822 -4.79208e-18
18.6278 -0.240822 -4.79208e-18
18.7487 -0.240822 -4.79208e-18
18.8699 -0.240822 -4.79208e-18
18.9916 -0.240822 -4.79208e-18
19.1137 -0.240822 -4.79208e-18
19.2362 -0.240822 -4.79208e-18
19.3592 -0.240822 -4.79208e-18
19.4826 -0.240822 -4.79208e-18
19.6065 -0.240822 -4.79208e-18
19.7309 -0.240822 -4.79208e-18
19.8557 -0.240822 -4.79208e-18
19.9811 -0.240822 -4.79208e-18
20.1069 -0.240822 -4.79208e-18
20.2333 -0.240822 -4.79208e-18
20.3602 -0.240822 -4.79208e-18
20.4876 -0.240822 -4.79208e-18
20.6156 -0.240822 -4.79208e-18
20.7441 -0.240822 -4.79208e-18
20.8732 -0.240822 -4.79208e-18
21.0029 -0.240822 -4.79208e-18
21.1332 -0.240822 -4.79208e-18
21.2642 -0.240822 -4.79208e-18
21.3958 -0.240822 -4.79208e-18
21.528 -0.240822 -4.79208e-18
21.6609 -0.240822 -4.79208e-18
21.7945 -0.240822 -4.79208e-18
21.9288 -0.240822 -4.79208e-18
22.0639 -0.240822 -4.79208e-18
22.1997 -0.240822 -4.79208e-18
22.3363 -0.240822 -4.79208e-18
22.4736 -0.240822 -4.79208e-18
22.6118 -0.240822 -4.79208e-18
22.7509 -0.240822 -4.79208e-18
22.8908 -0.240822 -4.79208e-18
23.0316 -0.240822 -4.79208e-18
23.1733 -0.240822 -4.79208e-18
23.316 -0.240822 -4.79208e-18
23.4597 -0.240822 -4.79208e-18
23.6044 -0.240822 -4.79208e-18
23.7502 -0.240822 -4.79208e-18
23.8971 -0.240822 -4.79208e-18
24.0451 -0.240822 -4.79208e-18
24.1944 -0.240822 -4.79208e-18
24.3448 -0.240822 -4.79208e-18
24.4966 -0.240822 -4.79208e-18
24.6496 -0.240822 -4.79208e-18
24.8041 -0.240822 -4.79208e-18
24.9601 -0.240822 -4.79208e-18
25.1175 -0.240822 -4.79208e-18
25.2766 -0.240822 -4.79208e-18
25.4373 -0.240822 -4.79208e-18
25.5998 -0.240822 -4.79208e-18
25.7641 -0.240822 -4.79208e-18
25.9304 -0.240822 -4.79208e-18
26.0988 -0.240822 -4.79208e-18
26.2693 -0.240822 -4.79208e-18
26.4421 -0.240822 -4.79208e-18
26.6174 -0.240822 -4.79208e-18
26.7954 -0.240822 -4.79208e-18
26.9761 -0.240822 -4.79208e-18
27.1598 -0.240822 -4.79208e-18
27.3468 -0.240822 -4.79208e-18
27.5373 -0.240822 -4.79208e-18
27.7317 -0.240822 -4.79208e-18
27.9302 -0.240822 -4.79208e-18
28.1333 -0.240822 -4.79208e-18
28.3415 -0.240822 -4.79208e-18
28.5554 -0.240822 -4.79208e-18
28.7758 -0.240822 -4.79208e-18
29.0035 -0.240822 -4.79208e-18
29.2396 -0.240822 -4.79208e-18
29.4858 -0.240822 -4.79208e-18
29.7441 -0.240822 -4.79208e-18
30.0173 -0.240822 -4.79208e-18
30.3101 -0.240822 -4.79208e-18
30.6297 -0.240822 -4.79208e-18
30.9905 -0.240822 -4.79208e-18
31.4301 -0.240822 -4.79208e-18


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.125Nc1QuantumOneLoop/SigmaRTwoLoop.txt <==
-31.4301 -0.310556 0.000443404
-30.9905 -0.310591 -0.000237031
-30.6297 -0.310583 0.00038571
-30.3101 -0.310607 1.28069e-05
-30.0173 -0.310616 0.000809246
-29.7441 -0.310657 0.000437025
-29.4858 -0.31067 0.000402412
-29.2396 -0.310673 -0.000565829
-29.0035 -0.310655 0.000178837
-28.7758 -0.310675 7.56485e-05
-28.5554 -0.310673 3.99474e-05
-28.3415 -0.310671 -0.000268588
-28.1333 -0.310674 0.000389737
-27.9302 -0.310683 -0.000337982
-27.7317 -0.310672 0.000196423
-27.5373 -0.310688 -6.73954e-05
-27.3468 -0.31068 1.57393e-05
-27.1598 -0.310687 -4.6804e-05
-26.9761 -0.31069 0.000126582
-26.7954 -0.310689 -0.000212186
-26.6174 -0.310693 0.000267372
-26.4421 -0.310697 -0.00027977
-26.2693 -0.310694 0.000249873
-26.0988 -0.310704 -0.000196262
-25.9304 -0.310697 0.000134463
-25.7641 -0.310709 -8.5097e-05
-25.5998 -0.310703 5.44965e-05
-25.4373 -0.310711 -5.04536e-05
-25.2766 -0.31071 6.55283e-05
-25.1175 -0.310713 -9.77293e-05
-24.9601 -0.310716 0.000133468
-24.8041 -0.310717 -0.000169826
-24.6496 -0.310721 0.000195039
-24.4966 -0.310723 -0.000210919
-24.3448 -0.310724 0.00021057
-24.1944 -0.31073 -0.000201105
-24.0451 -0.310728 0.000179252
-23.8971 -0.310736 -0.00015503
-23.7502 -0.310732 0.000125971
-23.6044 -0.310742 -0.000102266
-23.4597 -0.310737 7.99916e-05
-23.316 -0.310746 -6.79081e-05
-23.1733 -0.310744 5.97461e-05
-23.0316 -0.310751 -6.2603e-05
-22.8908 -0.310751 6.81497e-05
-22.7509 -0.310755 -8.24809e-05
-22.6118 -0.310757 9.60703e-05
-22.4736 -0.31076 -0.000114951
-22.3363 -0.310764 0.000129279
-22.1997 -0.310765 -0.000145793
-22.0639 -0.31077 0.000154912
-21.9288 -0.310772 -0.000164479
-21.7945 -0.310775 0.000165362
-21.6609 -0.310779 -0.000166554
-21.528 -0.31078 0.000159255
-21.3958 -0.310786 -0.000153408
-21.2642 -0.310786 0.000140257
-21.1332 -0.310793 -0.000130401
-21.0029 -0.310792 0.000114809
-20.8732 -0.3108 -0.00010446
-20.7441 -0.310799 8.97831e-05
-20.6156 -0.310807 -8.19544e-05
-20.4876 -0.310806 7.06969e-05
-20.3602 -0.310814 -6.73072e-05
-20.2333 -0.310814 6.07429e-05
-20.1069 -0.310821 -6.24388e-05
-19.9811 -0.310822 6.06072e-05
-19.8557 -0.310828 -6.69069e-05
-19.7309 -0.31083 6.88724e-05
-19.6065 -0.310835 -7.85053e-05
-19.4826 -0.310839 8.27447e-05
-19.3592 -0.310842 -9.40588e-05
-19.2362 -0.310847 9.88638e-05
-19.1137 -0.31085 -0.000110202
-18.9916 -0.310856 0.000114016
-18.8699 -0.310859 -0.000124004
-18.7487 -0.310865 0.000125651
-18.6278 -0.310868 -0.000133365
-18.5074 -0.310874 0.000132161
-18.3873 -0.310877 -0.000137188
-18.2676 -0.310883 0.000132952
-18.1483 -0.310887 -0.000135354
-18.0294 -0.310892 0.000128338
-17.9108 -0.310898 -0.000128557
-17.7926 -0.310901 0.00011933
-17.6748 -0.310908 -0.000118063
-17.5572 -0.310911 0.000107377
-17.4401 -0.310919 -0.000105437
-17.3232 -0.310922 9.4101e-05
-17.2067 -0.31093 -9.23022e-05
-17.0905 -0.310933 8.10699e-05
-16.9746 -0.310942 -8.01289e-05
-16.859 -0.310944 6.96222e-05
-16.7437 -0.310954 -7.00967e-05
-16.6288 -0.310956 6.07562e-05
-16.5141 -0.310966 -6.30121e-05
-16.3997 -0.310969 5.50791e-05
-16.2856 -0.310978 -5.92853e-05
-16.1717 -0.310982 5.28084e-05
-16.0582 -0.310991 -5.89531e-05
-15.9449 -0.310996 5.38124e-05
-15.8319 -0.311004 -6.17347e-05
-15.7191 -0.31101 5.76781e-05
-15.6066 -0.311018 -6.71073e-05
-15.4943 -0.311025 6.37919e-05
-15.3823 -0.311033 -7.43902e-05
-15.2705 -0.311041 7.14239e-05
-15.159 -0.311048 -8.28262e-05
-15.0477 -0.311057 7.98057e-05
-14.9367 -0.311063 -9.16554e-05
-14.8258 -0.311074 8.81975e-05
-14.7152 -0.31108 -0.000100175
-14.6049 -0.311091 9.59408e-05
-14.4947 -0.311097 -0.000107782
-14.3848 -0.31111 0.000102494
-14.275 -0.311116 -0.000114007
-14.1655 -0.311128 0.000107456
-14.0562 -0.311135 -0.00011852
-13.9471 -0.311148 0.000110569
-13.8382 -0.311155 -0.000121142
-13.7294 -0.311169 0.000111719
-13.6209 -0.311176 -0.000121826
-13.5126 -0.31119 0.000110922
-13.4044 -0.311199 -0.000120648
-13.2965 -0.311212 0.000108303
-13.1887 -0.311222 -0.000117784
-13.0811 -0.311236 0.000104074
-12.9737 -0.311246 -0.000113486
-12.8664 -0.31126 9.85122e-05
-12.7593 -0.311272 -0.000108056
-12.6524 -0.311286 9.1935e-05
-12.5457 -0.311299 -0.000101827
-12.4391 -0.311314 8.46775e-05
-12.3327 -0.311328 -9.51432e-05
-12.2265 -0.311343 7.70739e-05
-12.1204 -0.311358 -8.8336e-05
-12.0144 -0.311373 6.94416e-05
-11.9086 -0.311389 -8.1716e-05
-11.803 -0.311405 6.20687e-05
-11.6975 -0.311422 -7.55599e-05
-11.5922 -0.311439 5.52044e-05
-11.487 -0.311457 -7.01034e-05
-11.3819 -0.311476 4.90538e-05
-11.277 -0.311494 -6.55368e-05
-11.1722 -0.311514 4.37746e-05
-11.0676 -0.311533 -6.20041e-05
-10.9631 -0.311555 3.94766e-05
-10.8587 -0.311575 -5.96035e-05
-10.7545 -0.311598 3.62239e-05
-10.6503 -0.311619 -5.83902e-05
-10.5463 -0.311644 3.40373e-05
-10.4425 -0.311665 -5.83803e-05
-10.3387 -0.311693 3.28989e-05
-10.2351 -0.311715 -5.9556e-05
-10.1316 -0.311746 3.27575e-05
-10.0282 -0.311768 -6.18712e-05
-9.92496 -0.311802 3.3533e-05
-9.82181 -0.311824 -6.52574e-05
-9.71877 -0.311861 3.51227e-05
-9.61583 -0.311885 -6.96293e-05
-9.51301 -0.311926 3.74058e-05
-9.4103 -0.311949 -7.48909e-05
-9.30769 -0.311994 4.02483e-05
-9.20518 -0.312019 -8.09408e-05
-9.10278 -0.312068 4.35072e-05
-9.00048 -0.312094 -8.76772e-05
-8.89828 -0.312148 4.70339e-05
-8.79618 -0.312175 -9.50023e-05
-8.69417 -0.312234 5.06768e-05
-8.59226 -0.312262 -0.000102827
-8.49044 -0.312327 5.42833e-05
-8.38872 -0.312357 -0.000111074
-8.28708 -0.312428 5.77005e-05
-8.18554 -0.31246 -0.000119681
-8.08408 -0.312537 6.07752e-05
-7.98271 -0.312573 -0.000128608
-7.88143 -0.312657 6.33529e-05
-7.78023 -0.312696 -0.000137835
-7.67911 -0.312787 6.52753e-05
-7.57807 -0.31283 -0.000147369
-7.47712 -0.31293 6.63763e-05
-7.37624 -0.312979 -0.000157252
-7.27544 -0.313088 6.64765e-05
-7.17471 -0.313143 -0.000167563
-7.07406 -0.313262 6.53751e-05
-6.97348 -0.313324 -0.000178426
-6.87298 -0.313455 6.28388e-05
-6.77254 -0.313526 -0.000190028
-6.67218 -0.313671 5.85855e-05
-6.57188 -0.313753 -0.00020263
-6.47166 -0.313912 5.22618e-05
-6.37149 -0.314007 -0.000216594
-6.2714 -0.314185 4.34103e-05
-6.17136 -0.314296 -0.000232422
-6.07139 -0.314494 3.14211e-05
-5.97148 -0.314624 -0.000250812
-5.87163 -0.314848 1.54584e-05
-5.77184 -0.315002 -0.000272742
-5.67211 -0.315255 -5.6542e-06
-5.57243 -0.315439 -0.000299616
-5.47281 -0.315729 -3.36168e-05
-5.37325 -0.31595 -0.000333491
-5.27373 -0.316287 -7.0958e-05
-5.17427 -0.316555 -0.00037747
-5.07487 -0.316952 -0.000121561
-4.97551 -0.317282 -0.000436388
-4.8762 -0.317756 -0.000191612
-4.77694 -0.318169 -0.000518101
-4.67772 -0.318747 -0.000291402
-4.57855 -0.319275 -0.000635988
-4.47943 -0.319997 -0.000438975
-4.38035 -0.320688 -0.000814227
-4.28131 -0.32162 -0.000668081
-4.18232 -0.322554 -0.00109981
-4.08336 -0.323807 -0.00104724
-3.98445 -0.325128 -0.00159307
-3.88557 -0.326905 -0.00173136
-3.78673 -0.32889 -0.0025367
-3.68793 -0.331608 -0.00312596
-3.58916 -0.334856 -0.00462998
-3.49043 -0.339466 -0.00654253
-3.39173 -0.345402 -0.0104808
-3.29307 -0.354059 -0.0178058
-3.19443 -0.364274 -0.0341309
-3.09583 -0.367278 -0.071383
-2.99725 -0.32258 -0.0863426
-2.89871 -0.280982 -0.0644417
-2.80019 -0.272533 -0.0395703
-2.7017 -0.277031 -0.0243851
-2.60323 -0.282784 -0.017014
-2.50479 -0.287522 -0.0124482
-2.40638 -0.29147 -0.0102737
-2.30798 -0.294658 -0.00844138
-2.20961 -0.297473 -0.00782537
-2.11126 -0.299942 -0.0070048
-2.01293 -0.302325 -0.00710363
-1.91462 -0.304637 -0.00688879
-1.81632 -0.307093 -0.00756459
-1.71804 -0.309751 -0.00802626
-1.61978 -0.312862 -0.00959255
-1.52154 -0.316607 -0.0114193
-1.42331 -0.321385 -0.0152901
-1.32509 -0.327549 -0.0214865
-1.22689 -0.33503 -0.0344557
-1.12869 -0.339729 -0.059584
-1.03051 -0.338682 -0.0832051
-0.932337 -0.276491 -0.0658742
-0.834173 -0.249545 -0.0366377
-0.736016 -0.253402 -0.0187561
-0.637867 -0.259644 -0.0107753
-0.539723 -0.264555 -0.00632421
-0.441585 -0.268091 -0.00424142
-0.343451 -0.27056 -0.00251432
-0.24532 -0.272229 -0.00179024
-0.147191 -0.273259 -0.000778601
-0.0490634 -0.273753 -0.000425503
0.0490634 -0.273753 0.000425503
0.147191 -0.273259 0.000778601
0.24532 -0.272229 0.00179024
0.343451 -0.27056 0.00251432
0.441585 -0.268091 0.00424142
0.539723 -0.264555 0.00632421
0.637867 -0.259644 0.0107753
0.736016 -0.253402 0.0187561
0.834173 -0.249545 0.0366377
0.932337 -0.276491 0.0658742
1.03051 -0.338682 0.0832051
1.12869 -0.339729 0.059584
1.22689 -0.33503 0.0344557
1.32509 -0.327549 0.0214865
1.42331 -0.321385 0.0152901
1.52154 -0.316607 0.0114193
1.61978 -0.312862 0.00959255
1.71804 -0.309751 0.00802626
1.81632 -0.307093 0.00756459
1.91462 -0.304637 0.00688879
2.01293 -0.302325 0.00710363
2.11126 -0.299942 0.0070048
2.20961 -0.297473 0.00782537
2.30798 -0.294658 0.00844138
2.40638 -0.29147 0.0102737
2.50479 -0.287522 0.0124482
2.60323 -0.282784 0.017014
2.7017 -0.277031 0.0243851
2.80019 -0.272533 0.0395703
2.89871 -0.280982 0.0644417
2.99725 -0.32258 0.0863426
3.09583 -0.367278 0.071383
3.19443 -0.364274 0.0341309
3.29307 -0.354059 0.0178058
3.39173 -0.345402 0.0104808
3.49043 -0.339466 0.00654253
3.58916 -0.334856 0.00462998
3.68793 -0.331608 0.00312596
3.78673 -0.32889 0.0025367
3.88557 -0.326905 0.00173136
3.98445 -0.325128 0.00159307
4.08336 -0.323807 0.00104724
4.18232 -0.322554 0.00109981
4.28131 -0.32162 0.000668081
4.38035 -0.320688 0.000814227
4.47943 -0.319997 0.000438975
4.57855 -0.319275 0.000635988
4.67772 -0.318747 0.000291402
4.77694 -0.318169 0.000518101
4.8762 -0.317756 0.000191612
4.97551 -0.317282 0.000436388
5.07487 -0.316952 0.000121561
5.17427 -0.316555 0.00037747
5.27373 -0.316287 7.0958e-05
5.37325 -0.31595 0.000333491
5.47281 -0.315729 3.36168e-05
5.57243 -0.315439 0.000299616
5.67211 -0.315255 5.6542e-06
5.77184 -0.315002 0.000272742
5.87163 -0.314848 -1.54584e-05
5.97148 -0.314624 0.000250812
6.07139 -0.314494 -3.14211e-05
6.17136 -0.314296 0.000232422
6.2714 -0.314185 -4.34103e-05
6.37149 -0.314007 0.000216594
6.47166 -0.313912 -5.22618e-05
6.57188 -0.313753 0.00020263
6.67218 -0.313671 -5.85855e-05
6.77254 -0.313526 0.000190028
6.87298 -0.313455 -6.28388e-05
6.97348 -0.313324 0.000178426
7.07406 -0.313262 -6.53751e-05
7.17471 -0.313143 0.000167563
7.27544 -0.313088 -6.64765e-05
7.37624 -0.312979 0.000157252
7.47712 -0.31293 -6.63763e-05
7.57807 -0.31283 0.000147369
7.67911 -0.312787 -6.52753e-05
7.78023 -0.312696 0.000137835
7.88143 -0.312657 -6.33529e-05
7.98271 -0.312573 0.000128608
8.08408 -0.312537 -6.07752e-05
8.18554 -0.31246 0.000119681
8.28708 -0.312428 -5.77005e-05
8.38872 -0.312357 0.000111074
8.49044 -0.312327 -5.42833e-05
8.59226 -0.312262 0.000102827
8.69417 -0.312234 -5.06768e-05
8.79618 -0.312175 9.50023e-05
8.89828 -0.312148 -4.70339e-05
9.00048 -0.312094 8.76772e-05
9.10278 -0.312068 -4.35072e-05
9.20518 -0.312019 8.09408e-05
9.30769 -0.311994 -4.02483e-05
9.4103 -0.311949 7.48909e-05
9.51301 -0.311926 -3.74058e-05
9.61583 -0.311885 6.96293e-05
9.71877 -0.311861 -3.51227e-05
9.82181 -0.311824 6.52574e-05
9.92496 -0.311802 -3.3533e-05
10.0282 -0.311768 6.18712e-05
10.1316 -0.311746 -3.27575e-05
10.2351 -0.311715 5.9556e-05
10.3387 -0.311693 -3.28989e-05
10.4425 -0.311665 5.83803e-05
10.5463 -0.311644 -3.40373e-05
10.6503 -0.311619 5.83902e-05
10.7545 -0.311598 -3.62239e-05
10.8587 -0.311575 5.96035e-05
10.9631 -0.311555 -3.94766e-05
11.0676 -0.311533 6.20041e-05
11.1722 -0.311514 -4.37746e-05
11.277 -0.311494 6.55368e-05
11.3819 -0.311476 -4.90538e-05
11.487 -0.311457 7.01034e-05
11.5922 -0.311439 -5.52044e-05
11.6975 -0.311422 7.55599e-05
11.803 -0.311405 -6.20687e-05
11.9086 -0.311389 8.1716e-05
12.0144 -0.311373 -6.94416e-05
12.1204 -0.311358 8.8336e-05
12.2265 -0.311343 -7.70739e-05
12.3327 -0.311328 9.51432e-05
12.4391 -0.311314 -8.46775e-05
12.5457 -0.311299 0.000101827
12.6524 -0.311286 -9.1935e-05
12.7593 -0.311272 0.000108056
12.8664 -0.31126 -9.85122e-05
12.9737 -0.311246 0.000113486
13.0811 -0.311236 -0.000104074
13.1887 -0.311222 0.000117784
13.2965 -0.311212 -0.000108303
13.4044 -0.311199 0.000120648
13.5126 -0.31119 -0.000110922
13.6209 -0.311176 0.000121826
13.7294 -0.311169 -0.000111719
13.8382 -0.311155 0.000121142
13.9471 -0.311148 -0.000110569
14.0562 -0.311135 0.00011852
14.1655 -0.311128 -0.000107456
14.275 -0.311116 0.000114007
14.3848 -0.31111 -0.000102494
14.4947 -0.311097 0.000107782
14.6049 -0.311091 -9.59408e-05
14.7152 -0.31108 0.000100175
14.8258 -0.311074 -8.81975e-05
14.9367 -0.311063 9.16554e-05
15.0477 -0.311057 -7.98057e-05
15.159 -0.311048 8.28262e-05
15.2705 -0.311041 -7.14239e-05
15.3823 -0.311033 7.43902e-05
15.4943 -0.311025 -6.37919e-05
15.6066 -0.311018 6.71073e-05
15.7191 -0.31101 -5.76781e-05
15.8319 -0.311004 6.17347e-05
15.9449 -0.310996 -5.38124e-05
16.0582 -0.310991 5.89531e-05
16.1717 -0.310982 -5.28084e-05
16.2856 -0.310978 5.92853e-05
16.3997 -0.310969 -5.50791e-05
16.5141 -0.310966 6.30121e-05
16.6288 -0.310956 -6.07562e-05
16.7437 -0.310954 7.00967e-05
16.859 -0.310944 -6.96222e-05
16.9746 -0.310942 8.01289e-05
17.0905 -0.310933 -8.10699e-05
17.2067 -0.31093 9.23022e-05
17.3232 -0.310922 -9.4101e-05
17.4401 -0.310919 0.000105437
17.5572 -0.310911 -0.000107377
17.6748 -0.310908 0.000118063
17.7926 -0.310901 -0.00011933
17.9108 -0.310898 0.000128557
18.0294 -0.310892 -0.000128338
18.1483 -0.310887 0.000135354
18.2676 -0.310883 -0.000132952
18.3873 -0.310877 0.000137188
18.5074 -0.310874 -0.000132161
18.6278 -0.310868 0.000133365
18.7487 -0.310865 -0.000125651
18.8699 -0.310859 0.000124004
18.9916 -0.310856 -0.000114016
19.1137 -0.31085 0.000110202
19.2362 -0.310847 -9.88638e-05
19.3592 -0.310842 9.40588e-05
19.4826 -0.310839 -8.27447e-05
19.6065 -0.310835 7.85053e-05
19.7309 -0.31083 -6.88724e-05
19.8557 -0.310828 6.69069e-05
19.9811 -0.310822 -6.06072e-05
20.1069 -0.310821 6.24388e-05
20.2333 -0.310814 -6.07429e-05
20.3602 -0.310814 6.73072e-05
20.4876 -0.310806 -7.06969e-05
20.6156 -0.310807 8.19544e-05
20.7441 -0.310799 -8.97831e-05
20.8732 -0.3108 0.00010446
21.0029 -0.310792 -0.000114809
21.1332 -0.310793 0.000130401
21.2642 -0.310786 -0.000140257
21.3958 -0.310786 0.000153408
21.528 -0.31078 -0.000159255
21.6609 -0.310779 0.000166554
21.7945 -0.310775 -0.000165362
21.9288 -0.310772 0.000164479
22.0639 -0.31077 -0.000154912
22.1997 -0.310765 0.000145793
22.3363 -0.310764 -0.000129279
22.4736 -0.31076 0.000114951
22.6118 -0.310757 -9.60703e-05
22.7509 -0.310755 8.24809e-05
22.8908 -0.310751 -6.81497e-05
23.0316 -0.310751 6.2603e-05
23.1733 -0.310744 -5.97461e-05
23.316 -0.310746 6.79081e-05
23.4597 -0.310737 -7.99916e-05
23.6044 -0.310742 0.000102266
23.7502 -0.310732 -0.000125971
23.8971 -0.310736 0.00015503
24.0451 -0.310728 -0.000179252
24.1944 -0.31073 0.000201105
24.3448 -0.310724 -0.00021057
24.4966 -0.310723 0.000210919
24.6496 -0.310721 -0.000195039
24.8041 -0.310717 0.000169826
24.9601 -0.310716 -0.000133468
25.1175 -0.310713 9.77293e-05
25.2766 -0.31071 -6.55283e-05
25.4373 -0.310711 5.04536e-05
25.5998 -0.310703 -5.44965e-05
25.7641 -0.310709 8.5097e-05
25.9304 -0.310697 -0.000134463
26.0988 -0.310704 0.000196262
26.2693 -0.310694 -0.000249873
26.4421 -0.310697 0.00027977
26.6174 -0.310693 -0.000267372
26.7954 -0.310689 0.000212186
26.9761 -0.31069 -0.000126582
27.1598 -0.310687 4.6804e-05
27.3468 -0.31068 -1.57393e-05
27.5373 -0.310688 6.73954e-05
27.7317 -0.310672 -0.000196423
27.9302 -0.310683 0.000337982
28.1333 -0.310674 -0.000389737
28.3415 -0.310671 0.000268588
28.5554 -0.310673 -3.99474e-05
28.7758 -0.310675 -7.56485e-05
29.0035 -0.310655 -0.000178837
29.2396 -0.310673 0.000565829
29.4858 -0.31067 -0.000402412
29.7441 -0.310657 -0.000437025
30.0173 -0.310616 -0.000809246
30.3101 -0.310607 -1.28069e-05
30.6297 -0.310583 -0.00038571
30.9905 -0.310591 0.000237031
31.4301 -0.310556 -0.000443404


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.125Nc1QuantumOneLoop/iFpOneLoop.txt <==
-31.4301 1.53882e-24 3.23136e-06
-30.9905 -5.99197e-25 3.37138e-06
-30.6297 1.0972e-24 3.49243e-06
-30.3101 -5.52146e-25 3.60456e-06
-30.0173 5.94186e-25 3.71153e-06
-29.7441 -3.39701e-25 3.81527e-06
-29.4858 -1.16504e-24 3.9169e-06
-29.2396 1.18861e-24 4.01719e-06
-29.0035 -5.71054e-25 4.11665e-06
-28.7758 2.62201e-25 4.21569e-06
-28.5554 -1.07004e-24 4.3146e-06
-28.3415 1.30354e-24 4.41362e-06
-28.1333 1.4893e-24 4.51295e-06
-27.9302 -1.05204e-24 4.61276e-06
-27.7317 -1.90844e-24 4.7132e-06
-27.5373 -2.39689e-24 4.81437e-06
-27.3468 9.70524e-25 4.91641e-06
-27.1598 1.09876e-24 5.0194e-06
-26.9761 -2.01013e-24 5.12345e-06
-26.7954 -1.13956e-24 5.22863e-06
-26.6174 -1.3489e-24 5.33503e-06
-26.4421 -1.68849e-24 5.44272e-06
-26.2693 3.10886e-25 5.55178e-06
-26.0988 1.86608e-25 5.66228e-06
-25.9304 -4.56136e-25 5.77428e-06
-25.7641 -1.94716e-24 5.88785e-06
-25.5998 1.50976e-24 6.00307e-06
-25.4373 5.50801e-24 6.11998e-06
-25.2766 -2.02733e-24 6.23867e-06
-25.1175 -8.39608e-25 6.35918e-06
-24.9601 5.4997e-24 6.48159e-06
-24.8041 1.79278e-25 6.60596e-06
-24.6496 5.37095e-25 6.73236e-06
-24.4966 2.2423e-24 6.86084e-06
-24.3448 1.5279e-24 6.99148e-06
-24.1944 4.26846e-24 7.12434e-06
-24.0451 -3.71732e-24 7.25949e-06
-23.8971 1.84986e-24 7.39699e-06
-23.7502 1.4768e-24 7.53693e-06
-23.6044 9.14282e-25 7.67936e-06
-23.4597 -1.23503e-23 7.82437e-06
-23.316 2.61409e-24 7.97202e-06
-23.1733 3.00177e-24 8.12239e-06
-23.0316 -3.67016e-24 8.27556e-06
-22.8908 -9.0191e-24 8.43161e-06
-22.7509 1.47764e-24 8.59063e-06
-22.6118 -5.01888e-25 8.75268e-06
-22.4736 -6.41544e-24 8.91787e-06
-22.3363 5.68856e-24 9.08628e-06
-22.1997 -5.29543e-24 9.25799e-06
-22.0639 3.60936e-24 9.43311e-06
-21.9288 3.16925e-25 9.61172e-06
-21.7945 -1.89799e-24 9.79393e-06
-21.6609 8.46475e-24 9.97984e-06
-21.528 -5.80564e-24 1.01696e-05
-21.3958 -9.71092e-25 1.03632e-05
-21.2642 3.66283e-24 1.05608e-05
-21.1332 -9.85643e-24 1.07626e-05
-21.0029 2.21834e-24 1.09686e-05
-20.8732 -3.29209e-24 1.1179e-05
-20.7441 2.21366e-24 1.13939e-05
-20.6156 2.26715e-23 1.16135e-05
-20.4876 -3.54312e-24 1.18378e-05
-20.3602 1.81153e-24 1.2067e-05
-20.2333 -7.22305e-24 1.23012e-05
-20.1069 1.0343e-23 1.25407e-05
-19.9811 7.58266e-24 1.27855e-05
-19.8557 -2.49652e-24 1.30358e-05
-19.7309 1.0074e-23 1.32917e-05
-19.6065 -4.55144e-24 1.35535e-05
-19.4826 3.19203e-24 1.38213e-05
-19.3592 9.32889e-24 1.40953e-05
-19.2362 9.13181e-24 1.43757e-05
-19.1137 4.70959e-24 1.46627e-05
-18.9916 -1.03396e-23 1.49564e-05
-18.8699 2.46643e-23 1.52571e-05
-18.7487 7.85143e-24 1.55651e-05
-18.6278 4.76061e-24 1.58804e-05
-18.5074 1.10018e-23 1.62034e-05
-18.3873 -4.67203e-24 1.65343e-05
-18.2676 -3.02131e-23 1.68734e-05
-18.1483 -2.46335e-25 1.72208e-05
-18.0294 5.22882e-24 1.7577e-05
-17.9108 1.27798e-23 1.79421e-05
-17.7926 3.92592e-24 1.83164e-05
-17.6748 -2.08015e-23 1.87004e-05
-17.5572 1.46146e-23 1.90941e-05
-17.4401 -5.99244e-27 1.94981e-05
-17.3232 2.79726e-24 1.99126e-05
-17.2067 7.45224e-25 2.0338e-05
-17.0905 1.0067e-23 2.07746e-05
-16.9746 1.92094e-23 2.12229e-05
-16.859 -5.34241e-24 2.16832e-05
-16.7437 -7.61048e-24 2.21559e-05
-16.6288 7.93875e-24 2.26415e-05
-16.5141 1.36872e-24 2.31405e-05
-16.3997 -9.42693e-24 2.36533e-05
-16.2856 -5.22344e-24 2.41803e-05
-16.1717 5.12092e-24 2.47221e-05
-16.0582 2.97547e-23 2.52793e-05
-15.9449 1.5145e-23 2.58523e-05
-15.8319 2.0536e-23 2.64418e-05
-15.7191 6.26544e-24 2.70484e-05
-15.6066 1.32634e-23 2.76726e-05
-15.4943 7.60368e-25 2.83152e-05
-15.3823 7.68957e-25 2.89769e-05
-15.2705 1.99143e-23 2.96583e-05
-15.159 -1.06205e-23 3.03602e-05
-15.0477 -9.84279e-24 3.10834e-05
-14.9367 3.60872e-24 3.18288e-05
-14.8258 -2.49245e-23 3.25971e-05
-14.7152 1.94852e-23 3.33893e-05
-14.6049 9.06507e-24 3.42064e-05
-14.4947 -3.86502e-23 3.50493e-05
-14.3848 -7.97059e-23 3.5919e-05
-14.275 1.9501e-23 3.68167e-05
-14.1655 -1.04272e-23 3.77435e-05
-14.0562 3.6094e-23 3.87006e-05
-13.9471 8.48996e-24 3.96893e-05
-13.8382 1.54208e-23 4.07108e-05
-13.7294 2.59977e-23 4.17666e-05
-13.6209 -1.84821e-23 4.28581e-05
-13.5126 -6.84107e-23 4.39869e-05
-13.4044 3.84872e-24 4.51546e-05
-13.2965 -4.60049e-23 4.63628e-05
-13.1887 3.34588e-23 4.76134e-05
-13.0811 -3.15787e-23 4.89083e-05
-12.9737 -3.13606e-23 5.02493e-05
-12.8664 3.37833e-23 5.16388e-05
-12.7593 -1.8612e-23 5.30787e-05
-12.6524 5.21094e-23 5.45715e-05
-12.5457 -1.4064e-22 5.61196e-05
-12.4391 -5.87476e-23 5.77257e-05
-12.3327 -1.10059e-22 5.93924e-05
-12.2265 1.40169e-23 6.11227e-05
-12.1204 8.13432e-23 6.29196e-05
-12.0144 1.96731e-24 6.47863e-05
-11.9086 -6.782e-23 6.67264e-05
-11.803 -8.95014e-24 6.87434e-05
-11.6975 -1.35879e-23 7.08412e-05
-11.5922 -3.56877e-23 7.30239e-05
-11.487 9.03768e-23 7.52959e-05
-11.3819 -1.54342e-22 7.76616e-05
-11.277 4.92746e-23 8.01261e-05
-11.1722 1.26171e-23 8.26946e-05
-11.0676 7.38762e-23 8.53725e-05
-10.9631 4.33406e-23 8.81657e-05
-10.8587 -1.35112e-22 9.10805e-05
-10.7545 -6.61901e-24 9.41237e-05
-10.6503 1.96337e-22 9.73022e-05
-10.5463 1.33343e-22 0.000100624
-10.4425 1.70619e-23 0.000104096
-10.3387 5.79705e-23 0.000107729
-10.2351 7.97975e-25 0.00011153
-10.1316 -4.32217e-23 0.00011551
-10.0282 9.1864e-23 0.00011968
-9.92496 -3.42869e-22 0.00012405
-9.82181 -4.98922e-23 0.000128633
-9.71877 1.41448e-22 0.000133443
-9.61583 3.71282e-22 0.000138492
-9.51301 3.71792e-23 0.000143797
-9.4103 3.66915e-22 0.000149372
-9.30769 1.6923e-22 0.000155237
-9.20518 -1.4152e-22 0.000161408
-9.10278 1.93131e-22 0.000167908
-9.00048 -1.59753e-22 0.000174757
-8.89828 -7.07239e-23 0.000181978
-8.79618 3.20538e-22 0.000189598
-8.69417 -2.6694e-23 0.000197645
-8.59226 -2.11197e-22 0.000206147
-8.49044 -8.2195e-24 0.000215137
-8.38872 -3.87947e-22 0.00022465
-8.28708 -4.10602e-22 0.000234725
-8.18554 -4.01907e-22 0.000245403
-8.08408 4.11576e-23 0.000256729
-7.98271 -3.98314e-23 0.000268752
-7.88143 -3.95217e-22 0.000281527
-7.78023 -9.97463e-24 0.000295111
-7.67911 -1.6358e-22 0.000309569
-7.57807 -3.45995e-22 0.000324971
-7.47712 4.18591e-22 0.000341394
-7.37624 1.23979e-21 0.000358923
-7.27544 2.0466e-22 0.000377651
-7.17471 -1.02968e-22 0.000397681
-7.07406 3.86408e-23 0.000419125
-6.97348 2.62284e-21 0.000442108
-6.87298 -2.12285e-22 0.000466768
-6.77254 2.4863e-22 0.000493259
-6.67218 -4.22767e-22 0.000521749
-6.57188 6.67433e-23 0.000552428
-6.47166 -1.72439e-23 0.000585505
-6.37149 -9.61004e-22 0.000621214
-6.2714 -1.43536e-22 0.000659817
-6.17136 7.83847e-22 0.000701608
-6.07139 5.60463e-22 0.000746914
-5.97148 -3.71413e-21 0.000796105
-5.87163 1.32137e-21 0.000849598
-5.77184 -2.8978e-21 0.000907863
-5.67211 2.59178e-21 0.000971431
-5.57243 -3.02209e-21 0.00104091
-5.47281 -1.60227e-23 0.00111697
-5.37325 -1.15486e-21 0.00120042
-5.27373 -5.72871e-21 0.00129213
-5.17427 5.6891e-21 0.00139315
-5.07487 -3.82364e-21 0.00150464
-4.97551 6.23029e-21 0.00162797
-4.8762 -8.76461e-21 0.00176471
-4.77694 1.2924e-20 0.00191669
-4.67772 7.57257e-23 0.00208606
-4.57855 -2.08649e-20 0.00227529
-4.47943 -1.42121e-20 0.00248732
-4.38035 1.60353e-20 0.00272561
-4.28131 2.5154e-20 0.00299426
-4.18232 1.73591e-20 0.00329812
-4.08336 5.49882e-21 0.00364303
-3.98445 -3.0666e-20 0.00403599
-3.88557 -1.82251e-20 0.00448546
-3.78673 4.22942e-20 0.00500176
-3.68793 8.58846e-20 0.00559746
-3.58916 2.79675e-21 0.00628811
-3.49043 -1.47646e-20 0.00709297
-3.39173 -7.58934e-21 0.00803614
-3.29307 -2.16447e-20 0.00914804
-3.19443 3.08462e-19 0.0104674
-3.09583 -1.81784e-19 0.0120439
-2.99725 -2.6579e-19 0.0139423
-2.89871 -2.43819e-19 0.0162478
-2.80019 -5.72396e-20 0.0190737
-2.7017 8.2453e-20 0.0225737
-2.60323 5.11288e-19 0.0269588
-2.50479 2.50581e-19 0.0325244
-2.40638 2.84096e-20 0.0396933
-2.30798 -3.36943e-19 0.0490839
-2.20961 -4.0795e-19 0.0616272
-2.11126 3.38911e-18 0.0787686
-2.01293 -7.11845e-19 0.10284
-1.91462 -3.52985e-18 0.137777
-1.81632 -8.18993e-18 0.190598
-1.71804 -1.80604e-17 0.274733
-1.61978 3.37864e-17 0.418295
-1.52154 9.40818e-18 0.687763
-1.42331 1.68996e-16 1.27019
-1.32509 -5.75461e-16 2.85439
-1.22689 -3.35887e-15 9.48833
-1.12869 2.25769e-14 58.2003
-1.03051 -1.59807e-14 18.8766
-0.932337 -1.74172e-15 5.47585
-0.834173 -1.07173e-17 2.64146
-0.736016 1.92277e-17 1.62347
-0.637867 3.94418e-17 1.14603
-0.539723 -5.66748e-18 0.885805
-0.441585 4.92662e-18 0.730868
-0.343451 1.3126e-17 0.634302
-0.24532 -2.87293e-17 0.573856
-0.147191 -4.28085e-19 0.538216
-0.0490634 -4.13577e-20 0.521622
0.0490634 2.15331e-19 0.521622
0.147191 1.93038e-19 0.538216
0.24532 -2.85336e-17 0.573856
0.343451 1.61491e-17 0.634302
0.441585 3.74821e-18 0.730868
0.539723 4.2103e-16 0.885805
0.637867 4.2548e-17 1.14603
0.736016 -3.90034e-18 1.62347
0.834173 5.25939e-17 2.64146
0.932337 1.12505e-15 5.47585
1.03051 1.95314e-14 18.8766
1.12869 -5.65087e-15 58.2003
1.22689 -3.47737e-16 9.48833
1.32509 6.79919e-18 2.85439
1.42331 1.45645e-16 1.27019
1.52154 1.00501e-17 0.687763
1.61978 -3.44584e-17 0.418295
1.71804 1.61829e-17 0.274733
1.81632 1.13456e-17 0.190598
1.91462 -1.82549e-18 0.137777
2.01293 2.80609e-19 0.10284
2.11126 -3.27608e-18 0.0787686
2.20961 4.96547e-19 0.0616272
2.30798 -3.67297e-20 0.0490839
2.40638 2.0359e-18 0.0396933
2.50479 -1.82591e-18 0.0325244
2.60323 -3.76098e-19 0.0269588
2.7017 -1.31234e-19 0.0225737
2.80019 1.27636e-19 0.0190737
2.89871 6.48118e-20 0.0162478
2.99725 7.50732e-20 0.0139423
3.09583 1.80034e-19 0.0120439
3.19443 -6.00524e-20 0.0104674
3.29307 -1.34734e-19 0.00914804
3.39173 9.73292e-20 0.00803614
3.49043 8.9507e-20 0.00709297
3.58916 1.24698e-20 0.00628811
3.68793 1.15084e-21 0.00559746
3.78673 -6.79815e-21 0.00500176
3.88557 1.06026e-21 0.00448546
3.98445 2.27383e-21 0.00403599
4.08336 -1.01726e-20 0.00364303
4.18232 2.83484e-20 0.00329812
4.28131 -1.08272e-20 0.00299426
4.38035 2.73335e-20 0.00272561
4.47943 4.59184e-21 0.00248732
4.57855 -1.10811e-20 0.00227529
4.67772 5.195e-21 0.00208606
4.77694 -5.54641e-21 0.00191669
4.8762 -4.8874e-21 0.00176471
4.97551 2.62555e-21 0.00162797
5.07487 5.91122e-21 0.00150464
5.17427 4.74152e-22 0.00139315
5.27373 7.56302e-21 0.00129213
5.37325 -1.96146e-21 0.00120042
5.47281 8.23715e-21 0.00111697
5.57243 1.41981e-21 0.00104091
5.67211 -1.73395e-21 0.000971431
5.77184 6.02515e-21 0.000907863
5.87163 1.65186e-21 0.000849598
5.97148 1.89484e-21 0.000796105
6.07139 -1.21106e-21 0.000746914
6.17136 1.68266e-21 0.000701608
6.2714 1.44142e-21 0.000659817
6.37149 5.22871e-21 0.000621214
6.47166 -1.3035e-21 0.000585505
6.57188 1.32028e-22 0.000552428
6.67218 -1.22281e-22 0.000521749
6.77254 -4.31238e-22 0.000493259
6.87298 -5.85687e-22 0.000466768
6.97348 -4.59264e-22 0.000442108
7.07406 -1.09868e-21 0.000419125
7.17471 -4.2232e-22 0.000397681
7.27544 -1.56143e-21 0.000377651
7.37624 -7.12661e-22 0.000358923
7.47712 8.96256e-22 0.000341394
7.57807 -1.07603e-21 0.000324971
7.67911 3.3227e-22 0.000309569
7.78023 1.02699e-21 0.000295111
7.88143 -5.84296e-22 0.000281527
7.98271 -2.88311e-22 0.000268752
8.08408 2.92013e-23 0.000256729
8.18554 4.30967e-24 0.000245403
8.28708 -4.75018e-22 0.000234725
8.38872 -9.69516e-23 0.00022465
8.49044 -2.2404e-22 0.000215137
8.59226 2.8001e-22 0.000206147
8.69417 1.46278e-22 0.000197645
8.79618 -6.90119e-23 0.000189598
8.89828 6.30628e-23 0.000181978
9.00048 -2.41332e-22 0.000174757
9.10278 -2.27263e-22 0.000167908
9.20518 1.02848e-22 0.000161408
9.30769 -1.99942e-22 0.000155237
9.4103 -1.1848e-22 0.000149372
9.51301 -2.06841e-22 0.000143797
9.61583 -1.51836e-22 0.000138492
9.71877 2.51064e-22 0.000133443
9.82181 -1.34526e-22 0.000128633
9.92496 -1.39704e-22 0.00012405
10.0282 5.45052e-23 0.00011968
10.1316 1.67122e-23 0.00011551
10.2351 -2.26514e-22 0.00011153
10.3387 1.67664e-22 0.000107729
10.4425 -2.04073e-22 0.000104096
10.5463 -2.40322e-23 0.000100624
10.6503 4.9396e-23 9.73022e-05
10.7545 -9.38723e-23 9.41237e-05
10.8587 6.3431e-23 9.10805e-05
10.9631 1.16566e-22 8.81657e-05
11.0676 6.50687e-23 8.53725e-05
11.1722 1.55403e-22 8.26946e-05
11.277 -7.29163e-23 8.01261e-05
11.3819 -7.12734e-23 7.76616e-05
11.487 -1.7547e-22 7.52959e-05
11.5922 1.281e-22 7.30239e-05
11.6975 -6.43224e-23 7.08412e-05
11.803 1.09829e-22 6.87434e-05
11.9086 -1.12815e-23 6.67264e-05
12.0144 -4.6385e-23 6.47863e-05
12.1204 3.35114e-23 6.29196e-05
12.2265 -1.39119e-22 6.11227e-05
12.3327 8.26152e-23 5.93924e-05
12.4391 -3.21693e-23 5.77257e-05
12.5457 2.34569e-23 5.61196e-05
12.6524 -5.94189e-23 5.45715e-05
12.7593 -1.77398e-23 5.30787e-05
12.8664 1.2075e-22 5.16388e-05
12.9737 6.6889e-24 5.02493e-05
13.0811 4.41738e-23 4.89083e-05
13.1887 5.09235e-23 4.76134e-05
13.2965 5.87059e-23 4.63628e-05
13.4044 3.08183e-23 4.51546e-05
13.5126 2.19131e-23 4.39869e-05
13.6209 -3.84434e-23 4.28581e-05
13.7294 2.0636e-23 4.17666e-05
13.8382 -3.30286e-25 4.07108e-05
13.9471 -3.03041e-23 3.96893e-05
14.0562 -1.67294e-23 3.87006e-05
14.1655 -5.25561e-23 3.77435e-05
14.275 4.554e-24 3.68167e-05
14.3848 -2.03408e-23 3.5919e-05
14.4947 -1.03613e-23 3.50493e-05
14.6049 -1.2113e-23 3.42064e-05
14.7152 1.90318e-25 3.33893e-05
14.8258 -1.63683e-23 3.25971e-05
14.9367 6.71463e-24 3.18288e-05
15.0477 1.61471e-23 3.10834e-05
15.159 8.45884e-24 3.03602e-05
15.2705 -1.82486e-23 2.96583e-05
15.3823 1.29903e-23 2.89769e-05
15.4943 3.16548e-23 2.83152e-05
15.6066 1.7359e-23 2.76726e-05
15.7191 1.11555e-24 2.70484e-05
15.8319 9.45491e-24 2.64418e-05
15.9449 -1.18406e-23 2.58523e-05
16.0582 -2.8133e-23 2.52793e-05
16.1717 2.12258e-23 2.47221e-05
16.2856 1.91692e-23 2.41803e-05
16.3997 1.38988e-23 2.36533e-05
16.5141 7.95693e-24 2.31405e-05
16.6288 2.38913e-23 2.26415e-05
16.7437 2.5113e-23 2.21559e-05
16.859 -1.05958e-23 2.16832e-05
16.9746 -1.56805e-23 2.12229e-05
17.0905 1.30211e-23 2.07746e-05
17.2067 -5.48755e-24 2.0338e-05
17.3232 6.53374e-24 1.99126e-05
17.4401 -1.8399e-24 1.94981e-05
17.5572 -5.754e-24 1.90941e-05
17.6748 -3.33265e-24 1.87004e-05
17.7926 -1.3925e-24 1.83164e-05
17.9108 5.65999e-25 1.79421e-05
18.0294 5.77602e-24 1.7577e-05
18.1483 1.46213e-24 1.72208e-05
18.2676 -1.42094e-23 1.68734e-05
18.3873 -7.19344e-24 1.65343e-05
18.5074 5.90055e-24 1.62034e-05
18.6278 -4.11833e-24 1.58804e-05
18.7487 1.27267e-23 1.55651e-05
18.8699 7.82298e-24 1.52571e-05
18.9916 -1.29726e-23 1.49564e-05
19.1137 4.71129e-24 1.46627e-05
19.2362 1.84238e-23 1.43757e-05
19.3592 1.20761e-23 1.40953e-05
19.4826 1.13309e-23 1.38213e-05
19.6065 1.13239e-23 1.35535e-05
19.7309 -1.33562e-24 1.32917e-05
19.8557 -4.00299e-24 1.30358e-05
19.9811 -7.80435e-24 1.27855e-05
20.1069 -4.44588e-24 1.25407e-05
20.2333 8.87234e-24 1.23012e-05
20.3602 -4.55308e-25 1.2067e-05
20.4876 1.17459e-24 1.18378e-05
20.6156 1.11815e-23 1.16135e-05
20.7441 -5.56714e-24 1.13939e-05
20.8732 -9.60701e-25 1.1179e-05
21.0029 2.11839e-25 1.09686e-05
21.1332 -1.25087e-25 1.07626e-05
21.2642 -7.36436e-24 1.05608e-05
21.3958 -7.54202e-25 1.03632e-05
21.528 -1.03956e-24 1.01696e-05
21.6609 7.6863e-24 9.97984e-06
21.7945 2.88139e-24 9.79393e-06
21.9288 -5.6678e-24 9.61172e-06
22.0639 4.42399e-24 9.43311e-06
22.1997 3.11627e-24 9.25799e-06
22.3363 1.81549e-24 9.08628e-06
22.4736 5.4535e-24 8.91787e-06
22.6118 2.47061e-24 8.75268e-06
22.7509 1.78429e-24 8.59063e-06
22.8908 -2.23086e-24 8.43161e-06
23.0316 -2.77177e-25 8.27556e-06
23.1733 -8.33458e-24 8.12239e-06
23.316 -2.58457e-24 7.97202e-06
23.4597 -4.46034e-24 7.82437e-06
23.6044 3.44018e-24 7.67936e-06
23.7502 9.81584e-25 7.53693e-06
23.8971 5.25694e-24 7.39699e-06
24.0451 1.60273e-24 7.25949e-06
24.1944 -2.90167e-25 7.12434e-06
24.3448 2.72804e-24 6.99148e-06
24.4966 4.55415e-25 6.86084e-06
24.6496 -3.0061e-24 6.73236e-06
24.8041 1.55343e-24 6.60596e-06
24.9601 1.48138e-24 6.48159e-06
25.1175 2.69964e-24 6.35918e-06
25.2766 -1.44512e-24 6.23867e-06
25.4373 2.29322e-24 6.11998e-06
25.5998 -8.8942e-25 6.00307e-06
25.7641 2.3995e-24 5.88785e-06
25.9304 4.31165e-25 5.77428e-06
26.0988 -6.07576e-25 5.66228e-06
26.2693 -1.28547e-24 5.55178e-06
26.4421 4.25232e-25 5.44272e-06
26.6174 -1.73695e-24 5.33503e-06
26.7954 4.74499e-25 5.22863e-06
26.9761 8.92584e-25 5.12345e-06
27.1598 5.87559e-25 5.0194e-06
27.3468 -1.04015e-25 4.91641e-06
27.5373 2.89703e-25 4.81437e-06
27.7317 1.2719e-25 4.7132e-06
27.9302 4.35417e-25 4.61276e-06
28.1333 -8.99445e-25 4.51295e-06
28.3415 1.37271e-24 4.41362e-06
28.5554 -4.85984e-25 4.3146e-06
28.7758 -2.65971e-25 4.21569e-06
29.0035 -8.93762e-25 4.11665e-06
29.2396 -1.99002e-24 4.01719e-06
29.4858 1.06976e-25 3.9169e-06
29.7441 -1.90064e-25 3.81527e-06
30.0173 -1.36538e-24 3.71153e-06
30.3101 4.77496e-26 3.60456e-06
30.6297 4.09489e-25 3.49243e-06
30.9905 3.72864e-25 3.37138e-06
31.4301 3.46909e-26 3.23136e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.125Nc1QuantumOneLoop/iFpTwoLoop.txt <==
-31.4301 -1.76205e-22 3.23136e-06
-30.9905 6.96453e-22 3.37213e-06
-30.6297 -7.03066e-22 3.49251e-06
-30.3101 -7.17879e-22 3.6051e-06
-30.0173 5.45602e-22 3.71111e-06
-29.7441 -6.99822e-22 3.81531e-06
-29.4858 1.51299e-21 3.917e-06
-29.2396 4.03502e-24 4.01862e-06
-29.0035 1.6128e-21 4.11708e-06
-28.7758 -3.25983e-22 4.21629e-06
-28.5554 -1.67697e-21 4.31528e-06
-28.3415 -1.19541e-21 4.41481e-06
-28.1333 1.22225e-21 4.51313e-06
-27.9302 7.43227e-23 4.61415e-06
-27.7317 1.03894e-21 4.71372e-06
-27.5373 4.73802e-22 4.81538e-06
-27.3468 -8.32702e-22 4.9173e-06
-27.1598 1.18269e-21 5.02044e-06
-26.9761 -1.1195e-21 5.12419e-06
-26.7954 -1.171e-21 5.23006e-06
-26.6174 3.96118e-22 5.33554e-06
-26.4421 1.81916e-21 5.44439e-06
-26.2693 1.52966e-21 5.55238e-06
-26.0988 -2.04363e-21 5.66387e-06
-25.9304 2.04108e-21 5.77518e-06
-25.7641 4.04851e-23 5.88929e-06
-25.5998 4.00902e-22 6.00422e-06
-25.4373 -5.54682e-22 6.12143e-06
-25.2766 -1.78008e-21 6.23987e-06
-25.1175 -3.15094e-21 6.36084e-06
-24.9601 -2.66143e-22 6.4827e-06
-24.8041 -7.25988e-22 6.60792e-06
-24.6496 2.54213e-21 6.73338e-06
-24.4966 4.16783e-21 6.86303e-06
-24.3448 5.23234e-21 6.99253e-06
-24.1944 -3.54726e-21 7.12663e-06
-24.0451 -4.26122e-21 7.2607e-06
-23.8971 1.07169e-22 7.39929e-06
-23.7502 2.4464e-21 7.5384e-06
-23.6044 -2.09021e-22 7.68162e-06
-23.4597 -1.74236e-21 7.82609e-06
-23.316 -3.78849e-21 7.9743e-06
-23.1733 -1.62688e-21 8.1243e-06
-23.0316 2.51748e-21 8.27797e-06
-22.8908 4.09496e-21 8.43362e-06
-22.7509 -1.61968e-21 8.59327e-06
-22.6118 -1.68142e-21 8.75471e-06
-22.4736 3.3257e-21 8.9208e-06
-22.3363 2.94919e-21 9.0883e-06
-22.1997 -1.91101e-21 9.26123e-06
-22.0639 -2.04645e-21 9.43516e-06
-21.9288 1.90594e-22 9.61525e-06
-21.7945 4.32028e-22 9.79608e-06
-21.6609 -4.05222e-22 9.98359e-06
-21.528 -6.32088e-21 1.01719e-05
-21.3958 -2.15391e-21 1.03671e-05
-21.2642 -1.10278e-21 1.05634e-05
-21.1332 3.86701e-21 1.07666e-05
-21.0029 4.89424e-21 1.09715e-05
-20.8732 -2.38978e-21 1.11832e-05
-20.7441 1.19249e-21 1.13972e-05
-20.6156 -3.09912e-21 1.16178e-05
-20.4876 4.86251e-23 1.18413e-05
-20.3602 -4.42811e-21 1.20715e-05
-20.2333 -6.63877e-22 1.23051e-05
-20.1069 6.68943e-21 1.25454e-05
-19.9811 7.22712e-21 1.27896e-05
-19.8557 4.46127e-21 1.30408e-05
-19.7309 -1.04529e-20 1.32961e-05
-19.6065 -6.49791e-21 1.3559e-05
-19.4826 -5.25187e-21 1.38259e-05
-19.3592 5.92533e-21 1.41013e-05
-19.2362 6.1444e-21 1.43804e-05
-19.1137 1.26595e-21 1.46692e-05
-18.9916 -3.21709e-21 1.49614e-05
-18.8699 -9.32868e-21 1.52642e-05
-18.7487 2.36958e-21 1.55702e-05
-18.6278 6.07225e-21 1.5888e-05
-18.5074 3.13901e-21 1.62089e-05
-18.3873 -4.79059e-21 1.65424e-05
-18.2676 -1.20938e-20 1.68793e-05
-18.1483 6.8733e-23 1.72295e-05
-18.0294 1.29275e-20 1.75833e-05
-17.9108 6.49219e-21 1.79513e-05
-17.7926 4.29099e-21 1.83234e-05
-17.6748 -5.15455e-21 1.871e-05
-17.5572 1.67791e-21 1.91017e-05
-17.4401 7.72689e-21 1.95083e-05
-17.3232 4.94067e-21 1.99208e-05
-17.2067 9.07718e-21 2.03487e-05
-17.0905 2.11654e-21 2.07836e-05
-16.9746 -3.80377e-21 2.12342e-05
-16.859 -5.73694e-21 2.1693e-05
-16.7437 -3.46833e-21 2.2168e-05
-16.6288 4.40554e-21 2.26523e-05
-16.5141 -3.51253e-21 2.31534e-05
-16.3997 1.74831e-21 2.36649e-05
-16.2856 -2.38551e-22 2.4194e-05
-16.1717 -5.55448e-23 2.47347e-05
-16.0582 7.90907e-21 2.5294e-05
-15.9449 -7.09233e-21 2.58658e-05
-15.8319 -1.32117e-20 2.64577e-05
-15.7191 1.13824e-20 2.70628e-05
-15.6066 5.84768e-21 2.76899e-05
-15.4943 6.61299e-21 2.83307e-05
-15.3823 1.3091e-20 2.89956e-05
-15.2705 1.09604e-21 2.96749e-05
-15.159 -4.90042e-22 3.03805e-05
-15.0477 8.44057e-21 3.11012e-05
-14.9367 -8.48312e-21 3.18509e-05
-14.8258 1.18134e-20 3.26161e-05
-14.7152 -2.60004e-21 3.34134e-05
-14.6049 3.05788e-21 3.42268e-05
-14.4947 -4.62221e-20 3.50755e-05
-14.3848 2.07601e-22 3.5941e-05
-14.275 3.85158e-20 3.68452e-05
-14.1655 3.775e-20 3.77673e-05
-14.0562 3.3339e-21 3.87316e-05
-13.9471 -3.51075e-20 3.9715e-05
-13.8382 -4.12186e-20 4.07445e-05
-13.7294 1.52329e-20 4.17946e-05
-13.6209 2.81984e-20 4.28947e-05
-13.5126 9.05692e-22 4.40174e-05
-13.4044 -9.28724e-21 4.51943e-05
-13.2965 -3.879e-20 4.63962e-05
-13.1887 -4.69575e-20 4.76565e-05
-13.0811 7.72484e-21 4.89449e-05
-12.9737 6.43208e-21 5.02961e-05
-12.8664 2.84507e-20 5.16791e-05
-12.7593 6.51641e-20 5.31295e-05
-12.6524 2.70318e-21 5.4616e-05
-12.5457 1.15668e-21 5.61749e-05
-12.4391 -5.40245e-20 5.77748e-05
-12.3327 8.92487e-21 5.94525e-05
-12.2265 1.90721e-20 6.1177e-05
-12.1204 3.79274e-20 6.29851e-05
-12.0144 -3.02199e-20 6.48465e-05
-11.9086 1.31789e-20 6.6798e-05
-11.803 3.54196e-21 6.88101e-05
-11.6975 1.7811e-20 7.09196e-05
-11.5922 4.06739e-20 7.3098e-05
-11.487 6.59681e-21 7.53819e-05
-11.3819 -4.35714e-20 7.77439e-05
-11.277 -9.61781e-20 8.02208e-05
-11.1722 -4.10845e-20 8.2786e-05
-11.0676 1.05796e-20 8.54769e-05
-10.9631 1.73412e-20 8.82675e-05
-10.8587 1.18533e-19 9.11961e-05
-10.7545 4.28335e-20 9.4237e-05
-10.6503 4.83171e-21 9.74304e-05
-10.5463 1.31575e-20 0.00010075
-10.4425 1.95196e-20 0.000104239
-10.3387 -8.49208e-20 0.00010787
-10.2351 -1.52326e-19 0.000111689
-10.1316 9.67108e-20 0.000115668
-10.0282 9.04982e-20 0.000119858
-9.92496 1.40429e-19 0.000124227
-9.82181 4.53834e-20 0.000128834
-9.71877 -5.22145e-20 0.000133642
-9.61583 -5.06545e-20 0.000138718
-9.51301 -1.89918e-20 0.00014402
-9.4103 -6.69972e-20 0.000149628
-9.30769 9.92324e-20 0.000155489
-9.20518 8.1944e-20 0.000161698
-9.10278 -2.09866e-20 0.000168193
-9.00048 -7.51495e-20 0.000175086
-8.89828 -4.17729e-21 0.000182302
-8.79618 4.62443e-20 0.000189975
-8.69417 -4.43502e-19 0.000198013
-8.59226 -3.4429e-20 0.000206578
-8.49044 -7.29978e-20 0.000215558
-8.38872 1.79759e-19 0.000225146
-8.28708 -1.16848e-19 0.000235208
-8.18554 3.14654e-19 0.000245975
-8.08408 3.69744e-19 0.000257285
-7.98271 1.98621e-19 0.000269414
-7.88143 -4.14333e-20 0.00028217
-7.78023 -2.28405e-19 0.00029588
-7.67911 -1.48736e-19 0.000310315
-7.57807 9.50215e-20 0.000325868
-7.47712 -3.42511e-19 0.000342266
-7.37624 4.48294e-20 0.000359976
-7.27544 4.47478e-19 0.000378675
-7.17471 4.97582e-19 0.000398921
-7.07406 -5.60331e-19 0.000420333
-6.97348 1.12783e-19 0.000443577
-6.87298 -2.71002e-19 0.000468203
-6.77254 -1.76665e-19 0.000495008
-6.67218 -6.4375e-19 0.000523464
-6.57188 4.27137e-19 0.000554524
-6.47166 -1.9211e-19 0.000587568
-6.37149 2.68035e-19 0.000623742
-6.2714 3.68438e-19 0.00066232
-6.17136 1.10627e-18 0.000704679
-6.07139 -7.53658e-19 0.000749973
-5.97148 -1.20815e-18 0.000799865
-5.87163 -9.11388e-19 0.000853372
-5.77184 8.62962e-19 0.000912506
-5.67211 -2.95737e-19 0.000976131
-5.57243 1.55107e-18 0.0010467
-5.47281 6.68413e-19 0.00112289
-5.37325 2.19839e-18 0.00120772
-5.27373 9.46367e-19 0.00129968
-5.17427 1.69242e-18 0.00140247
-5.07487 -1.56058e-18 0.00151438
-4.97551 -1.91072e-18 0.00164003
-4.8762 1.90333e-18 0.00177751
-4.77694 -1.50049e-18 0.00193259
-4.67772 4.90013e-18 0.0021032
-4.57855 4.80965e-18 0.00229667
-4.47943 -3.00122e-18 0.00251082
-4.38035 -2.18563e-18 0.00275513
-4.28131 -1.46046e-18 0.00302746
-4.18232 -4.04365e-18 0.00334027
-4.08336 -4.35031e-18 0.00369193
-3.98445 -4.00605e-18 0.00409915
-3.88557 -7.29925e-18 0.00456188
-3.78673 1.0406e-17 0.00510354
-3.68793 1.73521e-18 0.00572859
-3.58916 -3.04034e-18 0.00647312
-3.49043 1.23461e-17 0.00735756
-3.39173 4.14904e-17 0.00845514
-3.29307 -2.76928e-19 0.00987256
-3.19443 -1.80257e-17 0.0119077
-3.09583 -6.45258e-18 0.0152688
-2.99725 5.17561e-19 0.018325
-2.89871 -8.73339e-18 0.0200677
-2.80019 3.18157e-17 0.0219674
-2.7017 -1.20416e-17 0.024898
-2.60323 7.52651e-17 0.0291513
-2.50479 -5.79393e-17 0.0347728
-2.40638 1.55656e-16 0.0423118
-2.30798 1.0498e-16 0.0522297
-2.20961 -2.58326e-17 0.0658167
-2.11126 -3.60569e-16 0.0844191
-2.01293 3.69979e-17 0.111217
-1.91462 -5.8199e-16 0.15043
-1.81632 7.44448e-17 0.211707
-1.71804 -1.05082e-16 0.31163
-1.61978 -3.46332e-15 0.49145
-1.52154 9.45166e-16 0.85023
-1.42331 -2.52277e-14 1.71819
-1.32509 1.84561e-13 4.52869
-1.22689 -3.37978e-12 19.242
-1.12869 2.07469e-11 36.1173
-1.03051 1.24049e-12 13.0664
-0.932337 -2.24747e-13 7.17421
-0.834173 -9.18846e-14 3.59983
-0.736016 3.71257e-14 1.95467
-0.637867 -8.89016e-15 1.27887
-0.539723 -1.34737e-14 0.941355
-0.441585 2.03226e-14 0.760682
-0.343451 9.15476e-15 0.646008
-0.24532 6.3719e-15 0.584214
-0.147191 1.0763e-15 0.537689
-0.0490634 -1.33299e-13 0.537874
0.0490634 1.31599e-13 0.537874
0.147191 -2.59476e-15 0.537689
0.24532 -7.09634e-15 0.584214
0.343451 -7.45911e-15 0.646008
0.441585 -1.86895e-14 0.760682
0.539723 1.92158e-14 0.941355
0.637867 -3.85752e-15 1.27887
0.736016 -1.17242e-15 1.95467
0.834173 2.4689e-15 3.59983
0.932337 2.07628e-13 7.17421
1.03051 7.07148e-14 13.0664
1.12869 5.88907e-14 36.1173
1.22689 3.38679e-12 19.242
1.32509 2.12379e-13 4.52869
1.42331 -3.60836e-14 1.71819
1.52154 7.76052e-15 0.85023
1.61978 -1.71062e-15 0.49145
1.71804 1.11062e-15 0.31163
1.81632 -8.76392e-17 0.211707
1.91462 3.18684e-16 0.15043
2.01293 -1.46368e-16 0.111217
2.11126 5.83468e-16 0.0844191
2.20961 -6.90628e-17 0.0658167
2.30798 -6.24273e-17 0.0522297
2.40638 -1.19691e-16 0.0423118
2.50479 5.51007e-17 0.0347728
2.60323 -8.63754e-17 0.0291513
2.7017 2.92598e-17 0.024898
2.80019 -4.79974e-17 0.0219674
2.89871 7.91869e-18 0.0200677
2.99725 1.76398e-17 0.018325
3.09583 1.42319e-18 0.0152688
3.19443 2.13228e-17 0.0119077
3.29307 -5.19576e-19 0.00987256
3.39173 -4.11321e-17 0.00845514
3.49043 -1.17627e-17 0.00735756
3.58916 4.29104e-18 0.00647312
3.68793 -2.10498e-18 0.00572859
3.78673 -1.0167e-17 0.00510354
3.88557 7.3121e-18 0.00456188
3.98445 3.67611e-18 0.00409915
4.08336 4.51338e-18 0.00369193
4.18232 4.37499e-18 0.00334027
4.28131 1.59649e-18 0.00302746
4.38035 1.64142e-18 0.00275513
4.47943 3.09156e-18 0.00251082
4.57855 -4.78693e-18 0.00229667
4.67772 -4.87305e-18 0.0021032
4.77694 1.45316e-18 0.00193259
4.8762 -2.00712e-18 0.00177751
4.97551 2.07167e-18 0.00164003
5.07487 1.5727e-18 0.00151438
5.17427 -1.6197e-18 0.00140247
5.27373 -9.10763e-19 0.00129968
5.37325 -2.1852e-18 0.00120772
5.47281 -6.68462e-19 0.00112289
5.57243 -1.65354e-18 0.0010467
5.67211 3.38896e-19 0.000976131
5.77184 -9.01517e-19 0.000912506
5.87163 9.91929e-19 0.000853372
5.97148 1.19956e-18 0.000799865
6.07139 7.56665e-19 0.000749973
6.17136 -1.13016e-18 0.000704679
6.2714 -3.41856e-19 0.00066232
6.37149 -2.78554e-19 0.000623742
6.47166 1.36427e-19 0.000587568
6.57188 -4.22292e-19 0.000554524
6.67218 6.30052e-19 0.000523464
6.77254 1.78712e-19 0.000495008
6.87298 2.53371e-19 0.000468203
6.97348 -9.4939e-20 0.000443577
7.07406 5.50948e-19 0.000420333
7.17471 -4.84574e-19 0.000398921
7.27544 -4.40252e-19 0.000378675
7.37624 -5.13936e-20 0.000359976
7.47712 3.56226e-19 0.000342266
7.57807 -9.16078e-20 0.000325868
7.67911 1.36803e-19 0.000310315
7.78023 2.41207e-19 0.00029588
7.88143 3.19905e-20 0.00028217
7.98271 -1.93715e-19 0.000269414
8.08408 -3.76904e-19 0.000257285
8.18554 -3.02704e-19 0.000245975
8.28708 1.18773e-19 0.000235208
8.38872 -1.88523e-19 0.000225146
8.49044 7.51931e-20 0.000215558
8.59226 3.47267e-20 0.000206578
8.69417 4.39408e-19 0.000198013
8.79618 -4.88943e-20 0.000189975
8.89828 3.49242e-21 0.000182302
9.00048 7.22127e-20 0.000175086
9.10278 2.53925e-20 0.000168193
9.20518 -7.85819e-20 0.000161698
9.30769 -1.03982e-19 0.000155489
9.4103 6.12253e-20 0.000149628
9.51301 1.98784e-20 0.00014402
9.61583 4.57921e-20 0.000138718
9.71877 5.36945e-20 0.000133642
9.82181 -4.14012e-20 0.000128834
9.92496 -1.43076e-19 0.000124227
10.0282 -8.75478e-20 0.000119858
10.1316 -9.80988e-20 0.000115668
10.2351 1.52133e-19 0.000111689
10.3387 8.71268e-20 0.00010787
10.4425 -1.74788e-20 0.000104239
10.5463 -1.22437e-20 0.00010075
10.6503 -2.40138e-21 9.74304e-05
10.7545 -3.92279e-20 9.4237e-05
10.8587 -1.2101e-19 9.11961e-05
10.9631 -1.58941e-20 8.82675e-05
11.0676 -1.08112e-20 8.54769e-05
11.1722 4.40013e-20 8.2786e-05
11.277 9.84304e-20 8.02208e-05
11.3819 4.28667e-20 7.77439e-05
11.487 -7.37724e-21 7.53819e-05
11.5922 -4.06003e-20 7.3098e-05
11.6975 -1.53957e-20 7.09196e-05
11.803 -5.45983e-21 6.88101e-05
11.9086 -1.22243e-20 6.6798e-05
12.0144 3.11329e-20 6.48465e-05
12.1204 -3.83028e-20 6.29851e-05
12.2265 -1.96181e-20 6.1177e-05
12.3327 -8.29033e-21 5.94525e-05
12.4391 5.44392e-20 5.77748e-05
12.5457 -1.50559e-21 5.61749e-05
12.6524 -3.38565e-21 5.4616e-05
12.7593 -6.55444e-20 5.31295e-05
12.8664 -2.98876e-20 5.16791e-05
12.9737 -6.16873e-21 5.02961e-05
13.0811 -7.75782e-21 4.89449e-05
13.1887 4.71839e-20 4.76565e-05
13.2965 3.95324e-20 4.63962e-05
13.4044 9.94055e-21 4.51943e-05
13.5126 -1.01592e-21 4.40174e-05
13.6209 -2.75645e-20 4.28947e-05
13.7294 -1.60165e-20 4.17946e-05
13.8382 4.23514e-20 4.07445e-05
13.9471 3.48399e-20 3.9715e-05
14.0562 -2.7839e-21 3.87316e-05
14.1655 -3.77481e-20 3.77673e-05
14.275 -3.85937e-20 3.68452e-05
14.3848 -4.38188e-22 3.5941e-05
14.4947 4.61405e-20 3.50755e-05
14.6049 -3.19688e-21 3.42268e-05
14.7152 2.76755e-21 3.34134e-05
14.8258 -1.19634e-20 3.26161e-05
14.9367 7.85924e-21 3.18509e-05
15.0477 -8.85468e-21 3.11012e-05
15.159 4.79329e-22 3.03805e-05
15.2705 -1.74019e-21 2.96749e-05
15.3823 -1.25892e-20 2.89956e-05
15.4943 -7.27353e-21 2.83307e-05
15.6066 -6.1318e-21 2.76899e-05
15.7191 -1.09261e-20 2.70628e-05
15.8319 1.32264e-20 2.64577e-05
15.9449 6.84646e-21 2.58658e-05
16.0582 -7.77158e-21 2.5294e-05
16.1717 3.61071e-22 2.47347e-05
16.2856 1.11271e-22 2.4194e-05
16.3997 -1.58775e-21 2.36649e-05
16.5141 2.92186e-21 2.31534e-05
16.6288 -4.28955e-21 2.26523e-05
16.7437 3.58865e-21 2.2168e-05
16.859 5.58307e-21 2.1693e-05
16.9746 4.1758e-21 2.12342e-05
17.0905 -2.30367e-21 2.07836e-05
17.2067 -9.07545e-21 2.03487e-05
17.3232 -5.18881e-21 1.99208e-05
17.4401 -7.98493e-21 1.95083e-05
17.5572 -1.72066e-21 1.91017e-05
17.6748 5.41754e-21 1.871e-05
17.7926 -4.28652e-21 1.83234e-05
17.9108 -6.49923e-21 1.79513e-05
18.0294 -1.32168e-20 1.75833e-05
18.1483 -3.59837e-24 1.72295e-05
18.2676 1.20323e-20 1.68793e-05
18.3873 4.78897e-21 1.65424e-05
18.5074 -3.19874e-21 1.62089e-05
18.6278 -6.14833e-21 1.5888e-05
18.7487 -2.38527e-21 1.55702e-05
18.8699 9.43183e-21 1.52642e-05
18.9916 2.87745e-21 1.49614e-05
19.1137 -1.02644e-21 1.46692e-05
19.2362 -5.96076e-21 1.43804e-05
19.3592 -5.97729e-21 1.41013e-05
19.4826 5.25753e-21 1.38259e-05
19.6065 6.43482e-21 1.3559e-05
19.7309 1.04284e-20 1.32961e-05
19.8557 -4.51287e-21 1.30408e-05
19.9811 -7.23953e-21 1.27896e-05
20.1069 -6.7772e-21 1.25454e-05
20.2333 7.36866e-22 1.23051e-05
20.3602 4.39137e-21 1.20715e-05
20.4876 -6.12142e-23 1.18413e-05
20.6156 3.34309e-21 1.16178e-05
20.7441 -1.11861e-21 1.13972e-05
20.8732 2.49202e-21 1.11832e-05
21.0029 -4.91533e-21 1.09715e-05
21.1332 -3.91791e-21 1.07666e-05
21.2642 1.12545e-21 1.05634e-05
21.3958 2.00926e-21 1.03671e-05
21.528 6.30739e-21 1.01719e-05
21.6609 5.39139e-22 9.98359e-06
21.7945 -6.24971e-22 9.79608e-06
21.9288 -5.19879e-23 9.61525e-06
22.0639 2.06781e-21 9.43516e-06
22.1997 1.79407e-21 9.26123e-06
22.3363 -2.96045e-21 9.0883e-06
22.4736 -3.43986e-21 8.9208e-06
22.6118 1.64798e-21 8.75471e-06
22.7509 1.58386e-21 8.59327e-06
22.8908 -4.1496e-21 8.43362e-06
23.0316 -2.60614e-21 8.27797e-06
23.1733 1.61461e-21 8.1243e-06
23.316 3.69922e-21 7.9743e-06
23.4597 1.78304e-21 7.82609e-06
23.6044 1.11553e-22 7.68162e-06
23.7502 -2.35046e-21 7.5384e-06
23.8971 -3.43979e-23 7.39929e-06
24.0451 4.2567e-21 7.2607e-06
24.1944 3.4802e-21 7.12663e-06
24.3448 -5.2189e-21 6.99253e-06
24.4966 -4.11044e-21 6.86303e-06
24.6496 -2.54059e-21 6.73338e-06
24.8041 6.76041e-22 6.60792e-06
24.9601 2.71322e-22 6.4827e-06
25.1175 3.16008e-21 6.36084e-06
25.2766 1.78405e-21 6.23987e-06
25.4373 5.47881e-22 6.12143e-06
25.5998 -4.6113e-22 6.00422e-06
25.7641 2.53245e-23 5.88929e-06
25.9304 -1.99183e-21 5.77518e-06
26.0988 2.02535e-21 5.66387e-06
26.2693 -1.49206e-21 5.55238e-06
26.4421 -1.8941e-21 5.44439e-06
26.6174 -3.9551e-22 5.33554e-06
26.7954 1.1876e-21 5.23006e-06
26.9761 1.12592e-21 5.12419e-06
27.1598 -1.19145e-21 5.02044e-06
27.3468 7.91609e-22 4.9173e-06
27.5373 -4.8033e-22 4.81538e-06
27.7317 -1.04339e-21 4.71372e-06
27.9302 -1.34815e-22 4.61415e-06
28.1333 -1.21571e-21 4.51313e-06
28.3415 1.20296e-21 4.41481e-06
28.5554 1.68214e-21 4.31528e-06
28.7758 3.40694e-22 4.21629e-06
29.0035 -1.61843e-21 4.11708e-06
29.2396 2.3439e-24 4.01862e-06
29.4858 -1.55644e-21 3.917e-06
29.7441 7.06645e-22 3.81531e-06
30.0173 -5.43963e-22 3.71111e-06
30.3101 7.51944e-22 3.6051e-06
30.6297 7.00318e-22 3.49251e-06
30.9905 -6.99526e-22 3.37213e-06
31.4301 1.67788e-22 3.23136e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.125Nc1QuantumOneLoop/iFp_FRG.txt <==
-31.4301 -9.1749e-21 3.23102e-06
-30.9905 5.41094e-21 3.37101e-06
-30.6297 -9.51732e-21 3.49205e-06
-30.3101 4.5072e-21 3.60416e-06
-30.0173 -1.42436e-20 3.71114e-06
-29.7441 -9.03891e-21 3.81488e-06
-29.4858 -5.76814e-21 3.91646e-06
-29.2396 6.64661e-21 4.01666e-06
-29.0035 -4.18207e-22 4.11613e-06
-28.7758 3.80278e-22 4.21519e-06
-28.5554 -1.46604e-20 4.31402e-06
-28.3415 2.18707e-21 4.41302e-06
-28.1333 7.14476e-22 4.51239e-06
-27.9302 -2.54108e-21 4.61211e-06
-27.7317 3.81963e-21 4.71255e-06
-27.5373 -9.69537e-22 4.81373e-06
-27.3468 5.77451e-22 4.91566e-06
-27.1598 1.67336e-20 5.01873e-06
-26.9761 -7.12925e-21 5.12268e-06
-26.7954 3.14595e-21 5.22783e-06
-26.6174 -4.72682e-21 5.3343e-06
-26.4421 -1.26863e-20 5.44181e-06
-26.2693 -7.73329e-21 5.55099e-06
-26.0988 8.05402e-21 5.66138e-06
-25.9304 -6.33168e-21 5.77331e-06
-25.7641 4.16097e-22 5.88702e-06
-25.5998 5.50618e-21 6.00197e-06
-25.4373 9.5854e-21 6.11908e-06
-25.2766 -5.90969e-21 6.23761e-06
-25.1175 -5.18281e-22 6.35805e-06
-24.9601 5.69048e-21 6.48063e-06
-24.8041 5.26114e-22 6.60465e-06
-24.6496 1.23519e-20 6.73132e-06
-24.4966 -1.04672e-20 6.85955e-06
-24.3448 -1.18091e-20 6.99021e-06
-24.1944 -1.72186e-20 7.12314e-06
-24.0451 5.6688e-22 7.25801e-06
-23.8971 2.0216e-20 7.39575e-06
-23.7502 -3.9854e-21 7.5354e-06
-23.6044 3.81334e-21 7.67795e-06
-23.4597 -1.05444e-20 7.82285e-06
-23.316 5.19416e-21 7.97043e-06
-23.1733 9.56475e-22 8.12082e-06
-23.0316 -5.63505e-21 8.27385e-06
-22.8908 8.58694e-22 8.42996e-06
-22.7509 -2.45473e-20 8.5888e-06
-22.6118 2.29689e-20 8.75093e-06
-22.4736 1.52727e-20 8.91593e-06
-22.3363 1.21578e-20 9.08439e-06
-22.1997 -1.73283e-20 9.25596e-06
-22.0639 -3.31925e-20 9.43106e-06
-21.9288 2.27333e-22 9.6096e-06
-21.7945 -4.26309e-21 9.79172e-06
-21.6609 2.08904e-20 9.97761e-06
-21.528 -1.30215e-20 1.01672e-05
-21.3958 -1.46958e-21 1.03608e-05
-21.2642 -3.75899e-20 1.05583e-05
-21.1332 2.52292e-20 1.07601e-05
-21.0029 -2.42161e-20 1.09659e-05
-20.8732 3.12991e-20 1.11763e-05
-20.7441 -2.26082e-20 1.13911e-05
-20.6156 -6.73586e-21 1.16106e-05
-20.4876 1.54436e-20 1.18348e-05
-20.3602 1.33197e-20 1.20639e-05
-20.2333 2.82786e-20 1.2298e-05
-20.1069 -2.27007e-20 1.25373e-05
-19.9811 -8.35021e-21 1.27821e-05
-19.8557 -1.2966e-20 1.30322e-05
-19.7309 -5.14727e-20 1.32881e-05
-19.6065 2.15129e-20 1.35497e-05
-19.4826 -4.66035e-20 1.38175e-05
-19.3592 3.11928e-20 1.40913e-05
-19.2362 -6.66385e-20 1.43716e-05
-19.1137 8.21557e-21 1.46582e-05
-18.9916 -2.55428e-20 1.4952e-05
-18.8699 2.33911e-20 1.52525e-05
-18.7487 1.80521e-20 1.55604e-05
-18.6278 -2.29094e-20 1.58755e-05
-18.5074 2.09795e-20 1.61984e-05
-18.3873 -7.06501e-21 1.65291e-05
-18.2676 -1.37605e-20 1.6868e-05
-18.1483 5.6586e-20 1.72153e-05
-18.0294 -5.17979e-20 1.75712e-05
-17.9108 8.10852e-20 1.79362e-05
-17.7926 -2.66648e-20 1.83102e-05
-17.6748 -4.63885e-20 1.8694e-05
-17.5572 -8.93008e-21 1.90875e-05
-17.4401 -8.83043e-20 1.94913e-05
-17.3232 -4.30664e-21 1.99055e-05
-17.2067 7.96514e-21 2.03307e-05
-17.0905 -4.69519e-20 2.0767e-05
-16.9746 4.53618e-20 2.12151e-05
-16.859 -1.1899e-19 2.1675e-05
-16.7437 6.73172e-20 2.21476e-05
-16.6288 -3.41903e-20 2.26328e-05
-16.5141 5.85377e-20 2.31315e-05
-16.3997 1.57218e-20 2.36439e-05
-16.2856 -6.64961e-20 2.41706e-05
-16.1717 -7.43473e-20 2.47121e-05
-16.0582 1.0727e-19 2.52688e-05
-15.9449 -4.04673e-20 2.58415e-05
-15.8319 1.42247e-19 2.64306e-05
-15.7191 -7.33027e-20 2.70368e-05
-15.6066 -5.14417e-20 2.76605e-05
-15.4943 1.49383e-20 2.83028e-05
-15.3823 -3.43783e-20 2.89638e-05
-15.2705 -3.87469e-20 2.96449e-05
-15.159 6.71396e-20 3.03461e-05
-15.0477 -1.15943e-19 3.1069e-05
-14.9367 9.43535e-20 3.18135e-05
-14.8258 -1.53087e-19 3.25815e-05
-14.7152 -1.38847e-20 3.33728e-05
-14.6049 -2.03416e-20 3.41895e-05
-14.4947 -1.04291e-19 3.50314e-05
-14.3848 2.90877e-19 3.59008e-05
-14.275 -2.82058e-20 3.67974e-05
-14.1655 -7.0799e-20 3.77237e-05
-14.0562 -9.32367e-20 3.86797e-05
-13.9471 -8.60334e-20 3.96678e-05
-13.8382 2.84963e-20 4.06881e-05
-13.7294 2.32044e-19 4.17433e-05
-13.6209 -2.77018e-19 4.28335e-05
-13.5126 2.43702e-21 4.39615e-05
-13.4044 -1.56359e-19 4.51279e-05
-13.2965 -2.34438e-20 4.63351e-05
-13.1887 3.37305e-20 4.75844e-05
-13.0811 1.96497e-19 4.88781e-05
-12.9737 -7.73992e-20 5.02177e-05
-12.8664 1.01634e-19 5.16058e-05
-12.7593 -9.77351e-20 5.30442e-05
-12.6524 -1.34435e-19 5.45354e-05
-12.5457 -2.72623e-20 5.60821e-05
-12.4391 -3.18446e-19 5.76862e-05
-12.3327 3.41221e-19 5.93512e-05
-12.2265 2.42723e-20 6.10795e-05
-12.1204 1.96579e-19 6.28744e-05
-12.0144 -1.48772e-20 6.4739e-05
-11.9086 6.66125e-20 6.6677e-05
-11.803 -3.78374e-19 6.86912e-05
-11.6975 2.71467e-19 7.07869e-05
-11.5922 -2.81417e-19 7.29667e-05
-11.487 -2.43982e-20 7.52358e-05
-11.3819 -5.5955e-19 7.75987e-05
-11.277 -4.32523e-19 8.006e-05
-11.1722 -6.75149e-20 8.26249e-05
-11.0676 1.2217e-19 8.52997e-05
-10.9631 2.28654e-19 8.80887e-05
-10.8587 3.06621e-19 9.09995e-05
-10.7545 1.19174e-19 9.4039e-05
-10.6503 4.05496e-20 9.72121e-05
-10.5463 -1.76846e-19 0.000100529
-10.4425 -4.2962e-19 0.000103997
-10.3387 -4.85677e-19 0.000107623
-10.2351 7.28058e-19 0.000111419
-10.1316 -7.37555e-20 0.000115394
-10.0282 6.06276e-19 0.000119555
-9.92496 -2.07816e-19 0.000123921
-9.82181 -2.41828e-20 0.000128495
-9.71877 -3.76703e-19 0.000133297
-9.61583 4.73401e-19 0.000138338
-9.51301 -9.53585e-19 0.000143635
-9.4103 1.8863e-19 0.000149196
-9.30769 -9.30674e-19 0.000155057
-9.20518 -1.1998e-18 0.000161211
-9.10278 -5.53736e-19 0.000167701
-9.00048 -1.50769e-19 0.000174537
-8.89828 4.28158e-19 0.000181746
-8.79618 1.17854e-19 0.000189344
-8.69417 -6.89825e-20 0.000197389
-8.59226 2.89228e-19 0.000205858
-8.49044 -1.07359e-19 0.000214839
-8.38872 -4.64304e-19 0.000224334
-8.28708 -5.5102e-19 0.000234383
-8.18554 1.47127e-18 0.000245033
-8.08408 1.28159e-18 0.000256358
-7.98271 3.61053e-19 0.000268319
-7.88143 -7.32789e-20 0.000281092
-7.78023 -1.08716e-18 0.000294645
-7.67911 -7.75976e-19 0.000309049
-7.57807 -2.29907e-19 0.000324425
-7.47712 -1.73259e-18 0.000340846
-7.37624 -2.15516e-18 0.000358253
-7.27544 -5.24354e-19 0.000377014
-7.17471 -3.56357e-18 0.000396985
-7.07406 -1.10302e-18 0.00041831
-6.97348 2.15223e-19 0.000441312
-6.87298 -9.65302e-19 0.00046595
-6.77254 2.36358e-19 0.000492192
-6.67218 -1.11549e-18 0.000520845
-6.57188 -3.37208e-18 0.000551386
-6.47166 -9.45704e-19 0.000584191
-6.37149 -2.09858e-18 0.000620119
-6.2714 -1.36648e-19 0.000658607
-6.17136 -1.23149e-19 0.000699871
-6.07139 2.84454e-18 0.000745821
-5.97148 -4.6829e-19 0.000794602
-5.87163 3.47214e-18 0.00084746
-5.77184 -1.55346e-18 0.000906826
-5.67211 -1.21971e-18 0.000969805
-5.57243 -2.94948e-18 0.00103811
-5.47281 -4.40121e-18 0.00111668
-5.37325 -1.53961e-17 0.00119864
-5.27373 -1.66081e-18 0.00128884
-5.17427 -1.95334e-17 0.00139456
-5.07487 -1.78368e-17 0.00150336
-4.97551 -9.92867e-18 0.00162404
-4.8762 -7.64989e-18 0.00177088
-4.77694 -2.86116e-17 0.00191671
-4.67772 6.76416e-18 0.00208271
-4.57855 -5.44579e-17 0.00229213
-4.47943 -2.05856e-17 0.00249193
-4.38035 -5.37241e-17 0.00272521
-4.28131 -4.64113e-17 0.00303677
-4.18232 -5.90291e-17 0.00331412
-4.08336 -2.82815e-17 0.00365586
-3.98445 -1.91823e-16 0.00413806
-3.88557 -1.71551e-16 0.00453791
-3.78673 -2.99744e-16 0.00506663
-3.68793 -1.31759e-15 0.00586912
-3.58916 -1.34954e-15 0.0065116
-3.49043 -2.20959e-15 0.00749186
-3.39173 -5.85909e-15 0.00904676
-3.29307 -7.62366e-15 0.0103209
-3.19443 -6.55048e-15 0.0121736
-3.09583 -6.14923e-15 0.0145067
-2.99725 -3.04234e-15 0.0155768
-2.89871 -1.31289e-15 0.0171838
-2.80019 -1.63193e-15 0.0196331
-2.7017 -1.67189e-15 0.0228997
-2.60323 -2.00034e-15 0.0271374
-2.50479 -1.91232e-15 0.0325682
-2.40638 -2.6216e-15 0.0396188
-2.30798 -2.41686e-15 0.0488729
-2.20961 -3.61819e-15 0.0612806
-2.11126 -3.61885e-15 0.0782781
-2.01293 -5.55328e-15 0.102269
-1.91462 -5.88273e-15 0.137324
-1.81632 -1.26926e-14 0.190925
-1.71804 -2.04347e-14 0.277758
-1.61978 -2.4982e-14 0.42973
-1.52154 -8.4418e-14 0.725285
-1.42331 -2.73543e-13 1.39045
-1.32509 -1.1937e-12 3.22783
-1.22689 -1.16061e-11 9.83303
-1.12869 -1.44005e-10 32.1495
-1.03051 -1.8258e-10 34.9943
-0.932337 -1.09871e-11 12.8892
-0.834173 3.60831e-13 4.93808
-0.736016 -4.36013e-14 2.5387
-0.637867 1.24295e-13 1.60801
-0.539723 1.08763e-13 1.16457
-0.441585 5.01178e-14 0.922786
-0.343451 6.09248e-14 0.780567
-0.24532 3.34092e-14 0.694802
-0.147191 3.16037e-14 0.645412
-0.0490634 2.1752e-14 0.622709
0.0490634 3.65349e-14 0.622709
0.147191 2.61027e-14 0.645412
0.24532 3.07673e-14 0.694802
0.343451 7.40749e-14 0.780567
0.441585 5.20115e-14 0.922786
0.539723 6.82817e-14 1.16457
0.637867 1.20669e-13 1.60801
0.736016 6.67686e-13 2.5387
0.834173 1.57066e-12 4.93808
0.932337 1.70491e-11 12.8892
1.03051 1.71049e-10 34.9943
1.12869 9.59069e-11 32.1495
1.22689 1.05873e-11 9.83303
1.32509 2.93919e-13 3.22783
1.42331 -2.21861e-13 1.39045
1.52154 2.29133e-14 0.725285
1.61978 5.46131e-15 0.42973
1.71804 -4.61543e-15 0.277758
1.81632 3.8116e-15 0.190925
1.91462 1.704e-15 0.137324
2.01293 2.00042e-16 0.102269
2.11126 1.15744e-15 0.0782781
2.20961 2.19841e-15 0.0612806
2.30798 1.35056e-15 0.0488729
2.40638 1.9976e-15 0.0396188
2.50479 1.47568e-15 0.0325682
2.60323 1.7577e-15 0.0271374
2.7017 1.60527e-15 0.0228997
2.80019 1.88339e-15 0.0196331
2.89871 1.9333e-15 0.0171838
2.99725 4.02283e-15 0.0155768
3.09583 7.49924e-15 0.0145067
3.19443 6.72138e-15 0.0121736
3.29307 7.30928e-15 0.0103209
3.39173 5.49384e-15 0.00904676
3.49043 2.04871e-15 0.00749186
3.58916 1.15755e-15 0.0065116
3.68793 1.02829e-15 0.00586912
3.78673 2.15285e-16 0.00506663
3.88557 1.23912e-16 0.00453791
3.98445 1.31513e-16 0.00413806
4.08336 -7.16842e-18 0.00365586
4.18232 -1.06192e-18 0.00331412
4.28131 -1.03094e-16 0.00303677
4.38035 3.6171e-17 0.00272521
4.47943 -1.89822e-18 0.00249193
4.57855 4.97453e-17 0.00229213
4.67772 -2.01063e-17 0.00208271
4.77694 2.53186e-17 0.00191671
4.8762 7.60208e-18 0.00177088
4.97551 1.68651e-18 0.00162404
5.07487 9.49621e-18 0.00150336
5.17427 1.2297e-17 0.00139456
5.27373 -2.4313e-18 0.00128884
5.37325 1.102e-17 0.00119864
5.47281 1.00492e-18 0.00111668
5.57243 -8.46331e-19 0.00103811
5.67211 -9.31962e-19 0.000969805
5.77184 1.35157e-19 0.000906826
5.87163 -6.11629e-18 0.00084746
5.97148 -3.41339e-18 0.000794602
6.07139 -8.24804e-18 0.000745821
6.17136 -1.23388e-18 0.000699871
6.2714 -2.04526e-18 0.000658607
6.37149 8.35651e-19 0.000620119
6.47166 -7.23732e-19 0.000584191
6.57188 2.10877e-18 0.000551386
6.67218 -4.41463e-19 0.000520845
6.77254 -1.12986e-18 0.000492192
6.87298 -1.39528e-19 0.00046595
6.97348 -9.89098e-19 0.000441312
7.07406 1.67577e-19 0.00041831
7.17471 2.87657e-18 0.000396985
7.27544 -2.6803e-19 0.000377014
7.37624 1.5509e-18 0.000358253
7.47712 1.06121e-18 0.000340846
7.57807 -2.94547e-19 0.000324425
7.67911 2.12944e-19 0.000309049
7.78023 6.07473e-19 0.000294645
7.88143 -4.20795e-19 0.000281092
7.98271 -7.57781e-19 0.000268319
8.08408 -1.69877e-18 0.000256358
8.18554 -1.82138e-18 0.000245033
8.28708 1.97186e-19 0.000234383
8.38872 1.66342e-19 0.000224334
8.49044 -1.95764e-19 0.000214839
8.59226 -5.54835e-19 0.000205858
8.69417 -1.86677e-19 0.000197389
8.79618 -3.5299e-19 0.000189344
8.89828 -6.64128e-19 0.000181746
9.00048 -5.58584e-20 0.000174537
9.10278 3.47532e-19 0.000167701
9.20518 1.01854e-18 0.000161211
9.30769 7.46714e-19 0.000155057
9.4103 -3.53896e-19 0.000149196
9.51301 7.95148e-19 0.000143635
9.61583 -6.19497e-19 0.000138338
9.71877 2.31003e-19 0.000133297
9.82181 -1.05081e-19 0.000128495
9.92496 8.07818e-20 0.000123921
10.0282 -7.19602e-19 0.000119555
10.1316 -3.96835e-20 0.000115394
10.2351 -8.32936e-19 0.000111419
10.3387 3.86129e-19 0.000107623
10.4425 3.35799e-19 0.000103997
10.5463 8.58622e-20 0.000100529
10.6503 -1.21499e-19 9.72121e-05
10.7545 -2.02114e-19 9.4039e-05
10.8587 -3.80756e-19 9.09995e-05
10.9631 -3.03069e-19 8.80887e-05
11.0676 -1.89086e-19 8.52997e-05
11.1722 -1.45437e-21 8.26249e-05
11.277 3.74643e-19 8.006e-05
11.3819 4.96895e-19 7.75987e-05
11.487 -2.9442e-20 7.52358e-05
11.5922 2.25233e-19 7.29667e-05
11.6975 -3.20132e-19 7.07869e-05
11.803 3.2812e-19 6.86912e-05
11.9086 -1.1086e-19 6.6677e-05
12.0144 -3.12208e-20 6.4739e-05
12.1204 -2.36448e-19 6.28744e-05
12.2265 -6.68968e-20 6.10795e-05
12.3327 -3.78288e-19 5.93512e-05
12.4391 2.79417e-19 5.76862e-05
12.5457 -6.85506e-21 5.60821e-05
12.6524 1.00071e-19 5.45354e-05
12.7593 6.60799e-20 5.30442e-05
12.8664 -1.32809e-19 5.16058e-05
12.9737 4.86275e-20 5.02177e-05
13.0811 -2.25031e-19 4.88781e-05
13.1887 -6.05106e-20 4.75844e-05
13.2965 -1.81149e-21 4.63351e-05
13.4044 1.31116e-19 4.51279e-05
13.5126 -2.55219e-20 4.39615e-05
13.6209 2.53606e-19 4.28335e-05
13.7294 -2.53691e-19 4.17433e-05
13.8382 -5.01369e-20 4.06881e-05
13.9471 6.68921e-20 3.96678e-05
14.0562 7.3341e-20 3.86797e-05
14.1655 5.29249e-20 3.77237e-05
14.275 9.98021e-21 3.67974e-05
14.3848 -3.07482e-19 3.59008e-05
14.4947 8.76408e-20 3.50314e-05
14.6049 4.36992e-21 3.41895e-05
14.7152 -1.49453e-21 3.33728e-05
14.8258 1.38965e-19 3.25815e-05
14.9367 -1.08417e-19 3.18135e-05
15.0477 1.0231e-19 3.1069e-05
15.159 -8.00242e-20 3.03461e-05
15.2705 2.59719e-20 2.96449e-05
15.3823 2.27143e-20 2.89638e-05
15.4943 -2.69292e-20 2.83028e-05
15.6066 4.05441e-20 2.76605e-05
15.7191 6.20232e-20 2.70368e-05
15.8319 -1.52354e-19 2.64306e-05
15.9449 3.01009e-20 2.58415e-05
16.0582 -1.16627e-19 2.52688e-05
16.1717 6.46192e-20 2.47121e-05
16.2856 5.80388e-20 2.41706e-05
16.3997 -2.46885e-20 2.36439e-05
16.5141 -6.6627e-20 2.31315e-05
16.6288 2.60513e-20 2.26328e-05
16.7437 -7.51248e-20 2.21476e-05
16.859 1.11604e-19 2.1675e-05
16.9746 -5.2683e-20 2.12151e-05
17.0905 4.01194e-20 2.0767e-05
17.2067 -1.48682e-20 2.03307e-05
17.3232 -2.08107e-21 1.99055e-05
17.4401 8.19742e-20 1.94913e-05
17.5572 2.86929e-21 1.90875e-05
17.6748 4.05465e-20 1.8694e-05
17.7926 2.11508e-20 1.83102e-05
17.9108 -8.664e-20 1.79362e-05
18.0294 4.64343e-20 1.75712e-05
18.1483 -6.17032e-20 1.72153e-05
18.2676 8.96403e-21 1.6868e-05
18.3873 2.22294e-21 1.65291e-05
18.5074 -2.55662e-20 1.61984e-05
18.6278 1.84941e-20 1.58755e-05
18.7487 -2.2462e-20 1.55604e-05
18.8699 -2.76711e-20 1.52525e-05
18.9916 2.14463e-20 1.4952e-05
19.1137 -1.22281e-20 1.46582e-05
19.2362 6.27688e-20 1.43716e-05
19.3592 -3.48761e-20 1.40913e-05
19.4826 4.30879e-20 1.38175e-05
19.6065 -2.49893e-20 1.35497e-05
19.7309 4.81561e-20 1.32881e-05
19.8557 9.64469e-21 1.30322e-05
19.9811 5.23978e-21 1.27821e-05
20.1069 1.96172e-20 1.25373e-05
20.2333 -3.121e-20 1.2298e-05
20.3602 -1.62106e-20 1.20639e-05
20.4876 -1.82346e-20 1.18348e-05
20.6156 4.07625e-21 1.16106e-05
20.7441 1.99299e-20 1.13911e-05
20.8732 -3.37534e-20 1.11763e-05
21.0029 2.16917e-20 1.09659e-05
21.1332 -2.75649e-20 1.07601e-05
21.2642 3.51589e-20 1.05583e-05
21.3958 -7.8419e-22 1.03608e-05
21.528 1.08752e-20 1.01672e-05
21.6609 -2.30215e-20 9.97761e-06
21.7945 2.3431e-21 9.79172e-06
21.9288 -2.31979e-21 9.6096e-06
22.0639 3.13266e-20 9.43106e-06
22.1997 1.54762e-20 9.25596e-06
22.3363 -1.38519e-20 9.08439e-06
22.4736 -1.70692e-20 8.91593e-06
22.6118 -2.46243e-20 8.75093e-06
22.7509 2.29058e-20 8.5888e-06
22.8908 -2.46392e-21 8.42996e-06
23.0316 4.17418e-21 8.27385e-06
23.1733 -2.48875e-21 8.12082e-06
23.316 -6.5613e-21 7.97043e-06
23.4597 9.09375e-21 7.82285e-06
23.6044 -5.12887e-21 7.67795e-06
23.7502 2.64533e-21 7.5354e-06
23.8971 -2.15205e-20 7.39575e-06
24.0451 -1.74739e-21 7.25801e-06
24.1944 1.59545e-20 7.12314e-06
24.3448 1.06877e-20 6.99021e-06
24.4966 9.34297e-21 6.85955e-06
24.6496 -1.34525e-20 6.73132e-06
24.8041 -1.5772e-21 6.60465e-06
24.9601 -6.79089e-21 6.48063e-06
25.1175 -4.77841e-22 6.35805e-06
25.2766 4.96659e-21 6.23761e-06
25.4373 -1.05778e-20 6.11908e-06
25.5998 -6.37322e-21 6.00197e-06
25.7641 -1.30135e-21 5.88702e-06
25.9304 5.48225e-21 5.77331e-06
26.0988 -8.83555e-21 5.66138e-06
26.2693 6.93112e-21 5.55099e-06
26.4421 1.1947e-20 5.44181e-06
26.6174 3.99502e-21 5.3343e-06
26.7954 -3.91577e-21 5.22783e-06
26.9761 6.48955e-21 5.12268e-06
27.1598 -1.74313e-20 5.01873e-06
27.3468 -1.26716e-21 4.91566e-06
27.5373 3.71028e-22 4.81373e-06
27.7317 -4.44966e-21 4.71255e-06
27.9302 1.907e-21 4.61211e-06
28.1333 -1.26424e-21 4.51239e-06
28.3415 -2.72343e-21 4.41302e-06
28.5554 1.41626e-20 4.31402e-06
28.7758 -8.98814e-22 4.21519e-06
29.0035 -1.24099e-22 4.11613e-06
29.2396 -7.18511e-21 4.01666e-06
29.4858 5.33535e-21 3.91646e-06
29.7441 8.65784e-21 3.81488e-06
30.0173 1.38691e-20 3.71114e-06
30.3101 -4.88225e-21 3.60416e-06
30.6297 9.1586e-21 3.49205e-06
30.9905 -5.75693e-21 3.37101e-06
31.4301 8.85532e-21 3.23102e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.125Nc1QuantumOneLoop/iFp_OneLoopFRG.txt <==
-31.4301 3.48254e-25 3.23132e-06
-30.9905 4.21643e-25 3.37134e-06
-30.6297 -4.92245e-26 3.49239e-06
-30.3101 -1.02299e-24 3.60452e-06
-30.0173 2.41178e-25 3.71149e-06
-29.7441 -2.15377e-25 3.81522e-06
-29.4858 4.06478e-25 3.91685e-06
-29.2396 -3.09422e-25 4.01713e-06
-29.0035 5.8184e-25 4.1166e-06
-28.7758 1.13874e-24 4.21563e-06
-28.5554 1.92815e-24 4.31454e-06
-28.3415 5.54977e-25 4.41356e-06
-28.1333 4.666e-25 4.51289e-06
-27.9302 -8.00028e-26 4.6127e-06
-27.7317 -1.29525e-24 4.71313e-06
-27.5373 1.45831e-24 4.8143e-06
-27.3468 1.15209e-24 4.91633e-06
-27.1598 -9.41101e-25 5.01933e-06
-26.9761 1.71497e-24 5.12337e-06
-26.7954 -1.36635e-24 5.22855e-06
-26.6174 -1.16282e-24 5.33494e-06
-26.4421 1.56775e-24 5.44263e-06
-26.2693 -1.34974e-24 5.55169e-06
-26.0988 -2.70705e-24 5.66218e-06
-25.9304 -1.97686e-25 5.77418e-06
-25.7641 1.02561e-24 5.88775e-06
-25.5998 8.18353e-25 6.00297e-06
-25.4373 -4.97771e-25 6.11988e-06
-25.2766 -9.2052e-25 6.23856e-06
-25.1175 4.20391e-24 6.35907e-06
-24.9601 9.53293e-25 6.48148e-06
-24.8041 1.26792e-24 6.60584e-06
-24.6496 1.93445e-24 6.73223e-06
-24.4966 6.26961e-25 6.86071e-06
-24.3448 -9.13424e-25 6.99135e-06
-24.1944 4.64628e-24 7.1242e-06
-24.0451 1.87798e-24 7.25934e-06
-23.8971 -5.5655e-25 7.39685e-06
-23.7502 5.84746e-24 7.53678e-06
-23.6044 -5.19215e-24 7.67921e-06
-23.4597 -9.02474e-25 7.82421e-06
-23.316 2.3007e-24 7.97185e-06
-23.1733 -1.50048e-24 8.12222e-06
-23.0316 8.94141e-25 8.27539e-06
-22.8908 -2.30207e-24 8.43143e-06
-22.7509 2.16669e-24 8.59044e-06
-22.6118 -4.60265e-25 8.75249e-06
-22.4736 -4.52852e-25 8.91767e-06
-22.3363 2.23322e-24 9.08607e-06
-22.1997 -1.8703e-24 9.25778e-06
-22.0639 -1.00219e-24 9.43289e-06
-21.9288 -3.41062e-24 9.6115e-06
-21.7945 2.349e-24 9.7937e-06
-21.6609 8.5988e-25 9.9796e-06
-21.528 3.41636e-24 1.01693e-05
-21.3958 -3.74319e-25 1.03629e-05
-21.2642 1.18064e-24 1.05606e-05
-21.1332 -4.97004e-24 1.07623e-05
-21.0029 9.50294e-24 1.09683e-05
-20.8732 1.03686e-24 1.11787e-05
-20.7441 1.35461e-24 1.13936e-05
-20.6156 3.64889e-24 1.16132e-05
-20.4876 9.95563e-26 1.18375e-05
-20.3602 -8.99471e-25 1.20667e-05
-20.2333 -1.93016e-25 1.23009e-05
-20.1069 2.45903e-24 1.25403e-05
-19.9811 -1.3655e-24 1.27851e-05
-19.8557 4.81956e-24 1.30354e-05
-19.7309 -2.2146e-24 1.32913e-05
-19.6065 -2.17656e-24 1.35531e-05
-19.4826 -9.92546e-24 1.38209e-05
-19.3592 -1.22461e-23 1.40949e-05
-19.2362 -2.82814e-24 1.43753e-05
-19.1137 -5.66904e-24 1.46622e-05
-18.9916 6.31405e-24 1.4956e-05
-18.8699 3.06742e-24 1.52567e-05
-18.7487 3.09291e-24 1.55646e-05
-18.6278 9.6595e-24 1.58799e-05
-18.5074 1.69263e-24 1.62029e-05
-18.3873 -4.04161e-24 1.65338e-05
-18.2676 8.49953e-24 1.68728e-05
-18.1483 -2.14181e-24 1.72203e-05
-18.0294 -4.56887e-24 1.75764e-05
-17.9108 1.26026e-23 1.79415e-05
-17.7926 -9.76177e-24 1.83158e-05
-17.6748 6.87884e-25 1.86997e-05
-17.5572 -1.92121e-23 1.90934e-05
-17.4401 -8.89064e-25 1.94974e-05
-17.3232 -9.50021e-26 1.99118e-05
-17.2067 6.76266e-24 2.03372e-05
-17.0905 -6.14252e-24 2.07738e-05
-16.9746 -2.3137e-23 2.1222e-05
-16.859 4.27952e-24 2.16823e-05
-16.7437 1.43411e-23 2.2155e-05
-16.6288 2.16697e-24 2.26406e-05
-16.5141 -2.05309e-23 2.31396e-05
-16.3997 -1.32137e-24 2.36523e-05
-16.2856 6.62073e-24 2.41793e-05
-16.1717 9.36475e-25 2.47211e-05
-16.0582 -1.83025e-23 2.52782e-05
-15.9449 -3.29674e-24 2.58512e-05
-15.8319 1.11974e-23 2.64406e-05
-15.7191 4.23433e-25 2.70472e-05
-15.6066 1.68647e-23 2.76714e-05
-15.4943 -9.51822e-24 2.83139e-05
-15.3823 3.94383e-23 2.89755e-05
-15.2705 -2.09669e-23 2.96569e-05
-15.159 1.95931e-23 3.03587e-05
-15.0477 9.18112e-24 3.10819e-05
-14.9367 8.15715e-24 3.18272e-05
-14.8258 1.8608e-23 3.25954e-05
-14.7152 -1.02844e-23 3.33876e-05
-14.6049 -3.95381e-25 3.42046e-05
-14.4947 1.58245e-23 3.50474e-05
-14.3848 1.55734e-23 3.59171e-05
-14.275 -2.71675e-23 3.68147e-05
-14.1655 -1.80291e-23 3.77414e-05
-14.0562 8.00978e-24 3.86984e-05
-13.9471 -2.18274e-23 3.9687e-05
-13.8382 -1.48614e-23 4.07084e-05
-13.7294 -3.63208e-24 4.17641e-05
-13.6209 -1.60925e-23 4.28555e-05
-13.5126 -2.60999e-23 4.39842e-05
-13.4044 3.66873e-23 4.51517e-05
-13.2965 -3.09832e-23 4.63599e-05
-13.1887 1.13009e-23 4.76103e-05
-13.0811 -3.36794e-23 4.8905e-05
-12.9737 -7.497e-23 5.0246e-05
-12.8664 3.50271e-23 5.16352e-05
-12.7593 -2.94574e-23 5.3075e-05
-12.6524 2.29154e-23 5.45677e-05
-12.5457 3.90552e-23 5.61156e-05
-12.4391 -2.87361e-24 5.77215e-05
-12.3327 8.79269e-24 5.9388e-05
-12.2265 -6.97837e-23 6.1118e-05
-12.1204 -2.34675e-23 6.29147e-05
-12.0144 3.11139e-23 6.47813e-05
-11.9086 3.19445e-24 6.67211e-05
-11.803 -5.57097e-23 6.87378e-05
-11.6975 7.27129e-23 7.08354e-05
-11.5922 -3.5845e-24 7.30178e-05
-11.487 3.82311e-24 7.52894e-05
-11.3819 2.53171e-23 7.76549e-05
-11.277 1.2716e-22 8.0119e-05
-11.1722 4.42685e-23 8.26871e-05
-11.0676 -5.93991e-23 8.53646e-05
-10.9631 -9.38707e-23 8.81574e-05
-10.8587 -1.71159e-23 9.10718e-05
-10.7545 9.2775e-24 9.41145e-05
-10.6503 -2.35852e-23 9.72925e-05
-10.5463 -6.41097e-23 0.000100613
-10.4425 -4.63086e-23 0.000104085
-10.3387 -6.94422e-23 0.000107717
-10.2351 -9.26727e-23 0.000111518
-10.1316 1.40966e-22 0.000115497
-10.0282 -5.51499e-23 0.000119666
-9.92496 1.46686e-24 0.000124036
-9.82181 7.34674e-23 0.000128618
-9.71877 2.03384e-22 0.000133427
-9.61583 2.3755e-22 0.000138475
-9.51301 -2.46613e-22 0.000143779
-9.4103 1.02089e-22 0.000149353
-9.30769 -1.47762e-22 0.000155216
-9.20518 9.40204e-23 0.000161387
-9.10278 -1.18568e-22 0.000167885
-9.00048 5.36565e-22 0.000174732
-8.89828 -2.10273e-22 0.000181952
-8.79618 1.64022e-22 0.000189571
-8.69417 -3.17299e-22 0.000197615
-8.59226 -9.91477e-23 0.000206115
-8.49044 -1.26335e-22 0.000215103
-8.38872 3.95728e-23 0.000224614
-8.28708 1.61655e-22 0.000234686
-8.18554 -8.14083e-23 0.000245361
-8.08408 -2.40655e-22 0.000256684
-7.98271 -4.01606e-22 0.000268704
-7.88143 6.6511e-22 0.000281475
-7.78023 -5.08128e-22 0.000295055
-7.67911 -3.70896e-22 0.000309509
-7.57807 2.48703e-22 0.000324906
-7.47712 8.71079e-22 0.000341324
-7.37624 5.84626e-22 0.000358848
-7.27544 -1.06334e-21 0.000377569
-7.17471 4.59648e-22 0.000397592
-7.07406 -9.16809e-22 0.000419029
-6.97348 -1.17731e-22 0.000442003
-6.87298 -5.51009e-22 0.000466655
-6.77254 1.89472e-22 0.000493135
-6.67218 7.64428e-23 0.000521614
-6.57188 -1.00222e-21 0.00055228
-6.47166 2.24034e-21 0.000585343
-6.37149 1.42107e-21 0.000621037
-6.2714 9.8318e-23 0.000659623
-6.17136 1.05298e-21 0.000701395
-6.07139 3.74969e-21 0.000746679
-5.97148 -1.98156e-23 0.000795847
-5.87163 1.89055e-21 0.000849312
-5.77184 7.08277e-22 0.000907546
-5.67211 -3.31957e-22 0.00097108
-5.57243 4.72547e-22 0.00104052
-5.47281 -8.9034e-22 0.00111654
-5.37325 4.48008e-21 0.00119993
-5.27373 -3.81542e-21 0.00129159
-5.17427 7.9672e-21 0.00139254
-5.07487 5.42699e-21 0.00150395
-4.97551 4.55062e-21 0.00162719
-4.8762 4.84996e-22 0.00176383
-4.77694 -2.12281e-22 0.0019157
-4.67772 2.0585e-21 0.00208493
-4.57855 5.79815e-21 0.002274
-4.47943 2.52909e-21 0.00248585
-4.38035 4.43492e-21 0.00272392
-4.28131 2.97951e-20 0.0029923
-4.18232 -3.41424e-21 0.00329585
-4.08336 -1.22626e-20 0.00364039
-3.98445 1.82838e-21 0.0040329
-3.88557 -1.31432e-20 0.00448184
-3.78673 6.38443e-21 0.00499749
-3.68793 2.30075e-20 0.0055924
-3.58916 1.92166e-20 0.00628207
-3.49043 8.96088e-21 0.00708573
-3.39173 1.98919e-20 0.00802739
-3.29307 8.41247e-20 0.00913739
-3.19443 6.9765e-20 0.0104543
-3.09583 3.20502e-20 0.0120278
-2.99725 -4.5224e-20 0.0139222
-2.89871 7.44675e-20 0.0162224
-2.80019 -6.86424e-20 0.0190415
-2.7017 -2.80616e-20 0.0225321
-2.60323 -4.15431e-20 0.0269044
-2.50479 -2.26974e-19 0.0324524
-2.40638 -2.74918e-21 0.039596
-2.30798 1.98225e-19 0.0489501
-2.20961 2.23796e-20 0.0614388
-2.11126 9.03618e-19 0.0784963
-2.01293 2.09623e-20 0.102434
-1.91462 1.55596e-18 0.137147
-1.81632 5.57797e-18 0.189574
-1.71804 1.66362e-18 0.272962
-1.61978 6.80807e-18 0.414974
-1.52154 2.64059e-18 0.680789
-1.42331 8.54537e-17 1.25283
-1.32509 2.409e-16 2.79705
-1.22689 2.35099e-16 9.1656
-1.12869 -1.12507e-15 56.5562
-1.03051 6.89048e-16 19.7923
-0.932337 1.0644e-16 5.63437
-0.834173 -1.63365e-16 2.69529
-0.736016 -2.58922e-17 1.64949
-0.637867 -4.47306e-17 1.16149
-0.539723 -1.34669e-17 0.896309
-0.441585 -9.3967e-18 0.738742
-0.343451 -4.91367e-18 0.640669
-0.24532 -6.58717e-19 0.579335
-0.147191 -7.08208e-19 0.543192
-0.0490634 9.50522e-20 0.526371
0.0490634 1.32436e-19 0.526371
0.147191 -4.31081e-20 0.543192
0.24532 1.36236e-18 0.579335
0.343451 -2.57833e-18 0.640669
0.441585 -6.34332e-18 0.738742
0.539723 -9.80225e-18 0.896309
0.637867 -3.62093e-17 1.16149
0.736016 -3.77784e-18 1.64949
0.834173 -1.4682e-16 2.69529
0.932337 -5.88028e-18 5.63437
1.03051 3.50913e-16 19.7923
1.12869 -9.97172e-16 56.5562
1.22689 2.54799e-17 9.1656
1.32509 1.20504e-16 2.79705
1.42331 2.79973e-17 1.25283
1.52154 -4.57699e-18 0.680789
1.61978 7.53247e-18 0.414974
1.71804 9.58597e-19 0.272962
1.81632 2.18757e-18 0.189574
1.91462 2.87176e-18 0.137147
2.01293 -2.47452e-19 0.102434
2.11126 1.03631e-18 0.0784963
2.20961 1.45203e-19 0.0614388
2.30798 -3.0137e-19 0.0489501
2.40638 -5.62806e-20 0.039596
2.50479 1.03191e-19 0.0324524
2.60323 -2.73245e-20 0.0269044
2.7017 -3.28574e-20 0.0225321
2.80019 -7.18167e-21 0.0190415
2.89871 3.22833e-19 0.0162224
2.99725 1.41702e-19 0.0139222
3.09583 9.02418e-20 0.0120278
3.19443 1.62992e-20 0.0104543
3.29307 -1.26309e-20 0.00913739
3.39173 -9.12779e-21 0.00802739
3.49043 -1.93023e-20 0.00708573
3.58916 -1.19146e-20 0.00628207
3.68793 -1.8384e-20 0.0055924
3.78673 -1.92357e-21 0.00499749
3.88557 -8.06239e-21 0.00448184
3.98445 -6.61314e-22 0.0040329
4.08336 6.57151e-21 0.00364039
4.18232 -2.05235e-21 0.00329585
4.28131 1.63372e-20 0.0029923
4.38035 -1.16522e-20 0.00272392
4.47943 -3.52134e-21 0.00248585
4.57855 -4.50554e-21 0.002274
4.67772 1.49639e-21 0.00208493
4.77694 -8.43747e-22 0.0019157
4.8762 2.95871e-21 0.00176383
4.97551 7.60464e-21 0.00162719
5.07487 -2.20908e-21 0.00150395
5.17427 7.49255e-22 0.00139254
5.27373 2.06587e-21 0.00129159
5.37325 -1.23119e-21 0.00119993
5.47281 -2.7761e-21 0.00111654
5.57243 2.25955e-21 0.00104052
5.67211 4.24194e-21 0.00097108
5.77184 -1.62014e-21 0.000907546
5.87163 4.55755e-22 0.000849312
5.97148 1.61008e-21 0.000795847
6.07139 3.6717e-21 0.000746679
6.17136 -3.55731e-22 0.000701395
6.2714 1.5676e-21 0.000659623
6.37149 -2.44836e-22 0.000621037
6.47166 6.75653e-22 0.000585343
6.57188 -2.92221e-22 0.00055228
6.67218 -9.0187e-22 0.000521614
6.77254 4.28934e-22 0.000493135
6.87298 -3.64018e-22 0.000466655
6.97348 -6.46598e-22 0.000442003
7.07406 -5.50708e-22 0.000419029
7.17471 1.683e-21 0.000397592
7.27544 -9.78237e-22 0.000377569
7.37624 9.41888e-22 0.000358848
7.47712 1.19659e-21 0.000341324
7.57807 -1.30475e-22 0.000324906
7.67911 2.7269e-22 0.000309509
7.78023 1.3944e-22 0.000295055
7.88143 -8.69012e-23 0.000281475
7.98271 4.05356e-23 0.000268704
8.08408 -2.74059e-23 0.000256684
8.18554 1.68744e-22 0.000245361
8.28708 -4.96801e-22 0.000234686
8.38872 -2.74711e-23 0.000224614
8.49044 4.47006e-23 0.000215103
8.59226 2.22732e-22 0.000206115
8.69417 1.12496e-22 0.000197615
8.79618 1.26627e-22 0.000189571
8.89828 4.33495e-23 0.000181952
9.00048 -9.62887e-23 0.000174732
9.10278 2.89129e-22 0.000167885
9.20518 1.0962e-22 0.000161387
9.30769 -1.03e-22 0.000155216
9.4103 3.6875e-23 0.000149353
9.51301 -1.27536e-22 0.000143779
9.61583 2.15329e-23 0.000138475
9.71877 7.4717e-23 0.000133427
9.82181 -1.50162e-22 0.000128618
9.92496 1.39877e-22 0.000124036
10.0282 -1.43885e-23 0.000119666
10.1316 8.38159e-23 0.000115497
10.2351 -2.84493e-24 0.000111518
10.3387 -8.72904e-23 0.000107717
10.4425 -1.18181e-22 0.000104085
10.5463 1.41377e-23 0.000100613
10.6503 5.25271e-23 9.72925e-05
10.7545 -7.12897e-23 9.41145e-05
10.8587 4.94256e-23 9.10718e-05
10.9631 -2.93633e-23 8.81574e-05
11.0676 9.01311e-24 8.53646e-05
11.1722 1.67035e-23 8.26871e-05
11.277 1.37156e-22 8.0119e-05
11.3819 -5.67835e-23 7.76549e-05
11.487 -1.32087e-22 7.52894e-05
11.5922 -7.50605e-23 7.30178e-05
11.6975 5.87895e-23 7.08354e-05
11.803 1.46932e-23 6.87378e-05
11.9086 -8.43374e-23 6.67211e-05
12.0144 -1.08887e-24 6.47813e-05
12.1204 4.96749e-23 6.29147e-05
12.2265 -8.25394e-23 6.1118e-05
12.3327 -4.5073e-23 5.9388e-05
12.4391 1.13312e-23 5.77215e-05
12.5457 6.61059e-25 5.61156e-05
12.6524 -6.75717e-24 5.45677e-05
12.7593 2.55204e-23 5.3075e-05
12.8664 4.55749e-23 5.16352e-05
12.9737 4.09926e-23 5.0246e-05
13.0811 6.27271e-23 4.8905e-05
13.1887 1.05237e-23 4.76103e-05
13.2965 5.35256e-23 4.63599e-05
13.4044 6.0397e-24 4.51517e-05
13.5126 -3.98419e-23 4.39842e-05
13.6209 -1.15804e-24 4.28555e-05
13.7294 2.77636e-23 4.17641e-05
13.8382 -2.05575e-24 4.07084e-05
13.9471 -5.41647e-25 3.9687e-05
14.0562 -2.12945e-23 3.86984e-05
14.1655 -1.02784e-23 3.77414e-05
14.275 2.74994e-23 3.68147e-05
14.3848 3.69053e-25 3.59171e-05
14.4947 5.26876e-24 3.50474e-05
14.6049 6.18591e-24 3.42046e-05
14.7152 -1.74467e-23 3.33876e-05
14.8258 1.16038e-23 3.25954e-05
14.9367 -2.8931e-23 3.18272e-05
15.0477 -2.72766e-23 3.10819e-05
15.159 -5.03121e-24 3.03587e-05
15.2705 3.57062e-24 2.96569e-05
15.3823 3.58974e-23 2.89755e-05
15.4943 -4.67579e-24 2.83139e-05
15.6066 -1.70769e-23 2.76714e-05
15.7191 2.53849e-23 2.70472e-05
15.8319 3.95704e-24 2.64406e-05
15.9449 9.08495e-24 2.58512e-05
16.0582 2.45259e-23 2.52782e-05
16.1717 -1.63778e-23 2.47211e-05
16.2856 -2.08376e-24 2.41793e-05
16.3997 -1.45001e-23 2.36523e-05
16.5141 -3.35301e-24 2.31396e-05
16.6288 2.43865e-23 2.26406e-05
16.7437 4.8702e-24 2.2155e-05
16.859 6.76834e-24 2.16823e-05
16.9746 -2.51724e-24 2.1222e-05
17.0905 -1.12768e-23 2.07738e-05
17.2067 6.52587e-24 2.03372e-05
17.3232 1.42675e-23 1.99118e-05
17.4401 7.14734e-24 1.94974e-05
17.5572 -1.6061e-23 1.90934e-05
17.6748 -2.77969e-25 1.86997e-05
17.7926 -1.65541e-24 1.83158e-05
17.9108 2.12929e-24 1.79415e-05
18.0294 -1.20537e-23 1.75764e-05
18.1483 1.37015e-25 1.72203e-05
18.2676 -1.09569e-23 1.68728e-05
18.3873 2.41045e-24 1.65338e-05
18.5074 -8.39106e-24 1.62029e-05
18.6278 -1.8516e-24 1.58799e-05
18.7487 -2.65142e-24 1.55646e-05
18.8699 5.7617e-24 1.52567e-05
18.9916 5.39195e-24 1.4956e-05
19.1137 -3.58434e-24 1.46622e-05
19.2362 -9.2385e-24 1.43753e-05
19.3592 3.44749e-24 1.40949e-05
19.4826 -7.0017e-24 1.38209e-05
19.6065 9.49886e-25 1.35531e-05
19.7309 7.24353e-24 1.32913e-05
19.8557 -3.71856e-24 1.30354e-05
19.9811 -4.51539e-24 1.27851e-05
20.1069 8.9644e-24 1.25403e-05
20.2333 -1.10632e-24 1.23009e-05
20.3602 1.65001e-24 1.20667e-05
20.4876 2.78048e-24 1.18375e-05
20.6156 -5.27684e-24 1.16132e-05
20.7441 2.3198e-24 1.13936e-05
20.8732 8.14908e-24 1.11787e-05
21.0029 4.72657e-24 1.09683e-05
21.1332 1.11005e-24 1.07623e-05
21.2642 -6.74581e-25 1.05606e-05
21.3958 -2.30784e-24 1.03629e-05
21.528 7.34951e-24 1.01693e-05
21.6609 2.5624e-24 9.9796e-06
21.7945 -5.7676e-26 9.7937e-06
21.9288 -1.09157e-24 9.6115e-06
22.0639 -3.65964e-24 9.43289e-06
22.1997 5.02905e-24 9.25778e-06
22.3363 -5.42205e-24 9.08607e-06
22.4736 1.22105e-24 8.91767e-06
22.6118 2.4686e-24 8.75249e-06
22.7509 7.03538e-25 8.59044e-06
22.8908 1.78322e-24 8.43143e-06
23.0316 3.60533e-24 8.27539e-06
23.1733 -1.99971e-24 8.12222e-06
23.316 2.347e-24 7.97185e-06
23.4597 3.78365e-24 7.82421e-06
23.6044 3.70435e-24 7.67921e-06
23.7502 5.74464e-25 7.53678e-06
23.8971 -6.30621e-25 7.39685e-06
24.0451 5.82438e-24 7.25934e-06
24.1944 3.88788e-24 7.1242e-06
24.3448 3.44365e-24 6.99135e-06
24.4966 2.80992e-24 6.86071e-06
24.6496 -3.99326e-25 6.73223e-06
24.8041 -6.83045e-25 6.60584e-06
24.9601 -2.10769e-24 6.48148e-06
25.1175 -1.65818e-24 6.35907e-06
25.2766 -3.66235e-24 6.23856e-06
25.4373 -3.72122e-24 6.11988e-06
25.5998 -3.76221e-24 6.00297e-06
25.7641 1.77063e-24 5.88775e-06
25.9304 7.56573e-25 5.77418e-06
26.0988 -2.54276e-24 5.66218e-06
26.2693 2.19016e-24 5.55169e-06
26.4421 -4.77795e-25 5.44263e-06
26.6174 4.70419e-25 5.33494e-06
26.7954 -1.5124e-24 5.22855e-06
26.9761 2.4776e-24 5.12337e-06
27.1598 -1.08845e-24 5.01933e-06
27.3468 -3.10253e-25 4.91633e-06
27.5373 -5.02964e-25 4.8143e-06
27.7317 -1.33339e-24 4.71313e-06
27.9302 1.81868e-25 4.6127e-06
28.1333 7.8787e-25 4.51289e-06
28.3415 -3.21126e-25 4.41356e-06
28.5554 -9.68328e-25 4.31454e-06
28.7758 6.2263e-25 4.21563e-06
29.0035 7.90936e-25 4.1166e-06
29.2396 7.77447e-25 4.01713e-06
29.4858 -2.54195e-26 3.91685e-06
29.7441 -1.63645e-25 3.81522e-06
30.0173 -8.11454e-25 3.71149e-06
30.3101 -1.16741e-24 3.60452e-06
30.6297 2.21471e-25 3.49239e-06
30.9905 8.92682e-25 3.37134e-06
31.4301 1.11662e-24 3.23132e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.125Nc1QuantumOneLoop/vCLAx_FRG.txt <==
-31.4301 -4.59854e-08 -8.74997e-17
-30.9905 3.98567e-07 -8.40355e-17
-30.6297 1.56032e-06 -1.11102e-16
-30.3101 2.99723e-06 -2.86679e-17
-30.0173 4.00739e-06 -1.32605e-17
-29.7441 4.17207e-06 5.2288e-17
-29.4858 3.19555e-06 4.46286e-17
-29.2396 1.34911e-06 3.92057e-17
-29.0035 -1.03658e-06 -9.67174e-18
-28.7758 -3.25192e-06 -7.57911e-17
-28.5554 -4.79987e-06 -1.33993e-16
-28.3415 -5.13614e-06 -2.10858e-16
-28.1333 -4.11303e-06 -2.32404e-16
-27.9302 -1.74877e-06 -2.73629e-16
-27.7317 1.59495e-06 -2.35803e-16
-27.5373 5.37912e-06 -2.27417e-16
-27.3468 8.97646e-06 -1.44561e-16
-27.1598 1.17002e-05 -1.07102e-16
-26.9761 1.30855e-05 -1.9735e-17
-26.7954 1.27211e-05 9.99997e-18
-26.6174 1.06307e-05 5.90857e-17
-26.4421 6.89976e-06 5.178e-17
-26.2693 2.08445e-06 3.90993e-17
-26.0988 -3.31163e-06 -1.15554e-17
-25.9304 -8.44156e-06 -8.11267e-17
-25.7641 -1.269e-05 -1.56276e-16
-25.5998 -1.53082e-05 -2.53936e-16
-25.4373 -1.59283e-05 -3.19629e-16
-25.2766 -1.4242e-05 -4.06865e-16
-25.1175 -1.03603e-05 -4.30167e-16
-24.9601 -4.55616e-06 -4.75894e-16
-24.8041 2.58419e-06 -4.39894e-16
-24.6496 1.0321e-05 -4.33127e-16
-24.4966 1.7827e-05 -3.44535e-16
-24.3448 2.42072e-05 -2.97155e-16
-24.1944 2.87519e-05 -1.84226e-16
-24.0451 3.0781e-05 -1.24624e-16
-23.8971 3.00313e-05 -2.48631e-17
-23.7502 2.63121e-05 1.44041e-17
-23.6044 1.99694e-05 6.68516e-17
-23.4597 1.13725e-05 6.2701e-17
-23.316 1.40842e-06 4.95071e-17
-23.1733 -9.14743e-06 -3.04376e-18
-23.0316 -1.91414e-05 -7.85075e-17
-22.8908 -2.77076e-05 -1.65043e-16
-22.7509 -3.38058e-05 -2.80218e-16
-22.6118 -3.68374e-05 -3.72004e-16
-22.4736 -3.62298e-05 -4.93046e-16
-22.3363 -3.19214e-05 -5.57011e-16
-22.1997 -2.40138e-05 -6.49782e-16
-22.0639 -1.30655e-05 -6.60051e-16
-21.9288 1.61155e-07 -7.01233e-16
-21.7945 1.46265e-05 -6.47448e-16
-21.6609 2.91403e-05 -6.31657e-16
-21.528 4.25048e-05 -5.2357e-16
-21.3958 5.34792e-05 -4.64116e-16
-21.2642 6.11093e-05 -3.28567e-16
-21.1332 6.45022e-05 -2.52509e-16
-21.0029 6.32941e-05 -1.2507e-16
-20.8732 5.72285e-05 -6.41653e-17
-20.7441 4.67121e-05 2.05268e-17
-20.6156 3.22137e-05 4.06726e-17
-20.4876 1.48638e-05 5.93478e-17
-20.3602 -4.28108e-06 2.64247e-17
-20.2333 -2.36323e-05 -2.72212e-17
-20.1069 -4.1871e-05 -1.08203e-16
-19.9811 -5.73646e-05 -2.21299e-16
-19.8557 -6.89537e-05 -3.29062e-16
-19.7309 -7.54112e-05 -4.73587e-16
-19.6065 -7.61313e-05 -5.76854e-16
-19.4826 -7.06497e-05 -7.17932e-16
-19.3592 -5.91617e-05 -7.83977e-16
-19.2362 -4.21252e-05 -8.88695e-16
-19.1137 -2.05565e-05 -8.93682e-16
-18.9916 4.25404e-06 -9.40183e-16
-18.8699 3.0692e-05 -8.74557e-16
-18.7487 5.69566e-05 -8.57792e-16
-18.6278 8.12487e-05 -7.30706e-16
-18.5074 0.000101727 -6.62494e-16
-18.3873 0.000116904 -4.99265e-16
-18.2676 0.000125391 -4.06062e-16
-18.1483 0.000126458 -2.42295e-16
-18.0294 0.000119557 -1.55988e-16
-17.9108 0.000104987 -2.88146e-17
-17.7926 8.32109e-05 2.08213e-17
-17.6748 5.5579e-05 8.19768e-17
-17.5572 2.34712e-05 7.5822e-17
-17.4401 -1.09603e-05 5.63416e-17
-17.3232 -4.57604e-05 -9.22793e-18
-17.2067 -7.84432e-05 -1.06012e-16
-17.0905 -0.00010699 -2.17147e-16
-16.9746 -0.000129159 -3.69928e-16
-16.859 -0.000143423 -4.99036e-16
-16.7437 -0.000148335 -6.74569e-16
-16.6288 -0.000143318 -7.86793e-16
-16.5141 -0.000128103 -9.47607e-16
-16.3997 -0.000103303 -1.00969e-15
-16.2856 -6.99484e-05 -1.12245e-15
-16.1717 -2.97907e-05 -1.11132e-15
-16.0582 1.50295e-05 -1.1554e-15
-15.9449 6.19651e-05 -1.06375e-15
-15.8319 0.000108226 -1.03569e-15
-15.7191 0.000151039 -8.74411e-16
-15.6066 0.000187598 -7.87291e-16
-15.4943 0.000215569 -5.8327e-16
-15.3823 0.000232797 -4.65567e-16
-15.2705 0.000237992 -2.56423e-16
-15.159 0.000230187 -1.41909e-16
-15.0477 0.00020954 3.10556e-17
-14.9367 0.000176545 1.08879e-16
-14.8258 0.000132902 2.11835e-16
-14.7152 8.05047e-05 2.28814e-16
-14.6049 2.23397e-05 2.40655e-16
-14.4947 -3.86921e-05 1.87854e-16
-14.3848 -9.88853e-05 1.05903e-16
-14.275 -0.000154981 -9.26457e-18
-14.1655 -0.000203314 -1.69883e-16
-14.0562 -0.000241038 -3.23065e-16
-13.9471 -0.000265324 -5.32348e-16
-13.8382 -0.000274453 -6.89519e-16
-13.7294 -0.000267087 -9.07913e-16
-13.6209 -0.000243137 -1.03158e-15
-13.5126 -0.000203121 -1.22074e-15
-13.4044 -0.000148732 -1.27833e-15
-13.2965 -8.23246e-05 -1.40552e-15
-13.1887 -7.1399e-06 -1.37762e-15
-13.0811 7.30539e-05 -1.4266e-15
-12.9737 0.000154073 -1.30978e-15
-12.8664 0.000231479 -1.27993e-15
-12.7593 0.000301005 -1.08945e-15
-12.6524 0.000358469 -9.97699e-16
-12.5457 0.00040046 -7.65157e-16
-12.4391 0.000423962 -6.41121e-16
-12.3327 0.000427241 -4.0667e-16
-12.2265 0.000409153 -2.86319e-16
-12.1204 0.000370154 -9.21441e-17
-12.0144 0.0003113 -9.27709e-18
-11.9086 0.00023532 1.10214e-16
-11.803 0.000145345 1.30992e-16
-11.6975 4.59808e-05 1.53126e-16
-11.5922 -5.81503e-05 1.0184e-16
-11.487 -0.000161374 2.36946e-17
-11.3819 -0.00025851 -9.02658e-17
-11.277 -0.000343895 -2.54326e-16
-11.1722 -0.000412897 -4.08402e-16
-11.0676 -0.000461 -6.27514e-16
-10.9631 -0.000485172 -7.86906e-16
-10.8587 -0.000483012 -1.02227e-15
-10.7545 -0.000453859 -1.14825e-15
-10.6503 -0.00039802 -1.35785e-15
-10.5463 -0.000317527 -1.41642e-15
-10.4425 -0.000215471 -1.56558e-15
-10.3387 -9.63537e-05 -1.53358e-15
-10.2351 3.44304e-05 -1.60068e-15
-10.1316 0.000170657 -1.47051e-15
-10.0282 0.000305597 -1.45184e-15
-9.92496 0.000432459 -1.23567e-15
-9.82181 0.000544467 -1.14355e-15
-9.71877 0.000635614 -8.70736e-16
-9.61583 0.000700434 -7.32164e-16
-9.51301 0.000734989 -4.4275e-16
-9.4103 0.000736294 -2.96415e-16
-9.30769 0.000703431 -3.59681e-17
-9.20518 0.00063662 8.17697e-17
-9.10278 0.00053837 2.70154e-16
-9.00048 0.000412225 3.27941e-16
-8.89828 0.000263873 4.14156e-16
-8.79618 9.96281e-05 3.93898e-16
-8.69417 -7.25358e-05 3.63363e-16
-8.59226 -0.00024467 2.63746e-16
-8.49044 -0.000407916 1.21897e-16
-8.38872 -0.000554216 -3.99347e-17
-8.28708 -0.000675476 -2.68845e-16
-8.18554 -0.000765162 -4.62435e-16
-8.08408 -0.000817536 -7.40657e-16
-7.98271 -0.000829004 -9.23788e-16
-7.88143 -0.000797407 -1.20581e-15
-7.78023 -0.000723004 -1.33866e-15
-7.67911 -0.000607811 -1.58085e-15
-7.57807 -0.000456153 -1.62847e-15
-7.47712 -0.000274045 -1.79611e-15
-7.37624 -6.93041e-05 -1.73743e-15
-7.27544 0.000149001 -1.81199e-15
-7.17471 0.000370846 -1.64371e-15
-7.07406 0.000585694 -1.62429e-15
-6.97348 0.000783105 -1.36688e-15
-6.87298 0.000953025 -1.2702e-15
-6.77254 0.00108658 -9.5598e-16
-6.67218 0.00117616 -8.13868e-16
-6.57188 0.00121626 -4.89793e-16
-6.47166 0.00120333 -3.40976e-16
-6.37149 0.0011365 -5.68205e-17
-6.2714 0.00101719 5.69073e-17
-6.17136 0.000849605 2.5874e-16
-6.07139 0.000640171 3.08719e-16
-5.97148 0.000397651 3.97066e-16
-5.87163 0.000132528 3.64371e-16
-5.77184 -0.000143276 3.25618e-16
-5.67211 -0.000416997 2.14095e-16
-5.57243 -0.000675649 5.74607e-17
-5.47281 -0.000906483 -1.13991e-16
-5.37325 -0.00109787 -3.60949e-16
-5.27373 -0.00123947 -5.56378e-16
-5.17427 -0.0013233 -8.515e-16
-5.07487 -0.00134351 -1.02735e-15
-4.97551 -0.00129746 -1.32148e-15
-4.8762 -0.00118513 -1.43269e-15
-4.77694 -0.00100999 -1.68026e-15
-4.67772 -0.000778187 -1.69173e-15
-4.57855 -0.000498979 -1.85618e-15
-4.47943 -0.000183838 -1.7498e-15
-4.38035 0.000153601 -1.81296e-15
-4.28131 0.000498354 -1.58841e-15
-4.18232 0.000834763 -1.55315e-15
-4.08336 0.00114687 -1.23368e-15
-3.98445 0.00141987 -1.12268e-15
-3.88557 0.00163966 -7.4907e-16
-3.78673 0.00179519 -5.95925e-16
-3.68793 0.00187681 -2.22002e-16
-3.58916 0.00187964 -7.18632e-17
-3.49043 0.00180037 2.49337e-16
-3.39173 0.00164172 3.55508e-16
-3.29307 0.00140746 5.74685e-16
-3.19443 0.00110806 6.0242e-16
-3.09583 0.000753788 6.89526e-16
-2.99725 0.000361615 6.24194e-16
-2.89871 -5.359e-05 5.6559e-16
-2.80019 -0.00047085 4.13523e-16
-2.7017 -0.000873585 2.22254e-16
-2.60323 -0.00124014 7.57116e-18
-2.50479 -0.00155561 -2.81763e-16
-2.40638 -0.00180125 -5.15678e-16
-2.30798 -0.00196706 -8.54025e-16
-2.20961 -0.00204045 -1.05542e-15
-2.11126 -0.00201874 -1.38762e-15
-2.01293 -0.00189773 -1.5068e-15
-1.91462 -0.00168323 -1.77982e-15
-1.81632 -0.00138032 -1.77746e-15
-1.71804 -0.00100278 -1.95302e-15
-1.61978 -0.000564344 -1.80773e-15
-1.52154 -8.46496e-05 -1.86617e-15
-1.42331 0.000415948 -1.58327e-15
-1.32509 0.000915514 -1.52924e-15
-1.22689 0.00139007 -1.13704e-15
-1.12869 0.00181987 -9.97519e-16
-1.03051 0.00218067 -5.45489e-16
-0.932337 0.00245978 -3.63542e-16
-0.834173 0.00263554 8.52933e-17
-0.736016 0.00270701 2.56381e-16
-0.637867 0.00265655 6.37805e-16
-0.539723 0.00249924 7.48415e-16
-0.441585 0.00222008 1.00665e-15
-0.343451 0.00185487 1.02107e-15
-0.24532 0.00138415 1.11707e-15
-0.147191 0.000875255 1.01904e-15
-0.0490634 0.00027613 9.39491e-16
0.0490634 -1.80211e-05 8.05048e-16
0.147191 1.06882e-05 7.77844e-16
0.24532 -7.35176e-06 6.7271e-16
0.343451 3.73904e-06 6.12519e-16
0.441585 -5.50325e-06 4.88085e-16
0.539723 5.82876e-07 4.10808e-16
0.637867 -4.95701e-06 2.85248e-16
0.736016 -1.07978e-06 2.08019e-16
0.834173 -4.33533e-06 1.00481e-16
0.932337 -1.65674e-06 4.12958e-17
1.03051 -3.29814e-06 -3.14772e-17
1.12869 -1.40705e-06 -5.83533e-17
1.22689 -1.91724e-06 -8.41708e-17
1.32509 -6.8681e-07 -7.08029e-17
1.42331 -5.00172e-07 -4.47403e-17
1.52154 5.17984e-08 9.43016e-18
1.61978 5.34114e-07 8.41797e-17
1.71804 3.39331e-07 1.71979e-16
1.81632 7.79583e-07 2.84005e-16
1.91462 -2.0487e-07 3.91595e-16
2.01293 -3.86533e-08 5.22919e-16
2.11126 -1.77305e-06 6.31662e-16
2.20961 -1.97417e-06 7.62191e-16
2.30798 -4.30542e-06 8.52451e-16
2.40638 -4.81997e-06 9.61722e-16
2.50479 -7.48387e-06 1.01554e-15
2.60323 -8.13313e-06 1.08546e-15
2.7017 -1.07893e-05 1.09146e-15
2.80019 -1.13205e-05 1.11312e-15
2.89871 -1.36118e-05 1.06732e-15
2.99725 -1.37658e-05 1.03945e-15
3.09583 -1.53872e-05 9.45911e-16
3.19443 -1.49681e-05 8.74449e-16
3.29307 -1.57285e-05 7.47244e-16
3.39173 -1.46577e-05 6.47933e-16
3.49043 -1.45201e-05 5.06371e-16
3.58916 -1.28635e-05 3.98496e-16
3.68793 -1.19537e-05 2.65143e-16
3.78673 -9.91678e-06 1.70716e-16
3.88557 -8.49945e-06 6.7181e-17
3.98445 -6.39048e-06 5.97864e-18
4.08336 -4.81743e-06 -4.93151e-17
4.18232 -2.98846e-06 -6.46298e-17
4.28131 -1.6298e-06 -6.21306e-17
4.38035 -4.06884e-07 -2.62892e-17
4.47943 4.21094e-07 3.44516e-17
4.57855 8.0397e-07 1.16713e-16
4.67772 9.00318e-07 2.25977e-16
4.77694 3.50539e-07 3.41102e-16
4.8762 -3.31349e-07 4.81472e-16
4.97551 -1.74229e-06 6.09957e-16
5.07487 -3.08563e-06 7.58339e-16
5.17427 -5.13078e-06 8.77092e-16
5.27373 -6.87817e-06 1.00992e-15
5.37325 -9.21395e-06 1.09706e-15
5.47281 -1.10179e-05 1.19257e-15
5.57243 -1.32461e-05 1.23176e-15
5.67211 -1.47375e-05 1.27587e-15
5.77184 -1.6479e-05 1.25821e-15
5.87163 -1.7341e-05 1.245e-15
5.97148 -1.83066e-05 1.17045e-15
6.07139 -1.8338e-05 1.10538e-15
6.17136 -1.83832e-05 9.85732e-16
6.2714 -1.75406e-05 8.79842e-16
6.37149 -1.66919e-05 7.3388e-16
6.47166 -1.50999e-05 6.10292e-16
6.57188 -1.35493e-05 4.61466e-16
6.67218 -1.1478e-05 3.43306e-16
6.77254 -9.54418e-06 2.17019e-16
6.87298 -7.35793e-06 1.26117e-16
6.97348 -5.42393e-06 4.28887e-17
7.07406 -3.51095e-06 -3.23193e-18
7.17471 -1.94988e-06 -2.99027e-17
7.27544 -6.48083e-07 -2.29914e-17
7.37624 2.48572e-07 1.03171e-17
7.47712 7.15866e-07 6.83405e-17
7.57807 7.92775e-07 1.54491e-16
7.67911 3.58367e-07 2.51908e-16
7.78023 -3.76207e-07 3.74491e-16
7.88143 -1.61221e-06 4.92082e-16
7.98271 -2.99095e-06 6.28125e-16
8.08408 -4.78196e-06 7.4212e-16
8.18554 -6.51346e-06 8.66528e-16
8.28708 -8.51475e-06 9.53269e-16
8.38872 -1.02418e-05 1.04403e-15
8.49044 -1.20767e-05 1.08517e-15
8.59226 -1.34463e-05 1.12552e-15
8.69417 -1.47778e-05 1.11167e-15
8.79618 -1.55097e-05 1.09554e-15
8.89828 -1.61033e-05 1.02668e-15
9.00048 -1.60438e-05 9.59655e-16
9.10278 -1.58106e-05 8.46302e-16
9.20518 -1.49612e-05 7.41966e-16
9.30769 -1.39721e-05 6.05121e-16
9.4103 -1.24882e-05 4.85732e-16
9.51301 -1.0957e-05 3.49612e-16
9.61583 -9.11582e-06 2.39901e-16
9.71877 -7.35456e-06 1.29836e-16
9.82181 -5.49938e-06 5.28569e-17
9.92496 -3.85485e-06 -1.05717e-17
10.0282 -2.32646e-06 -3.87685e-17
10.1316 -1.11041e-06 -4.32716e-17
10.2351 -1.79853e-07 -1.58341e-17
10.3387 3.924e-07 3.97822e-17
10.4425 5.76358e-07 1.18722e-16
10.5463 4.26771e-07 2.24632e-16
10.6503 -1.35422e-07 3.40265e-16
10.7545 -9.35489e-07 4.77213e-16
10.8587 -2.09771e-06 6.07535e-16
10.9631 -3.346e-06 7.50376e-16
11.0676 -4.84928e-06 8.69518e-16
11.1722 -6.25733e-06 9.92052e-16
11.277 -7.78455e-06 1.07621e-15
11.3819 -9.03882e-06 1.15616e-15
11.487 -1.02798e-05 1.18824e-15
11.5922 -1.11065e-05 1.21158e-15
11.6975 -1.182e-05 1.18401e-15
11.803 -1.20403e-05 1.14868e-15
11.9086 -1.21008e-05 1.06577e-15
12.0144 -1.16657e-05 9.79808e-16
12.1204 -1.10854e-05 8.56708e-16
12.2265 -1.00834e-05 7.3896e-16
12.3327 -9.00553e-06 5.98016e-16
12.4391 -7.64146e-06 4.72689e-16
12.5457 -6.30722e-06 3.40182e-16
12.6524 -4.85724e-06 2.31975e-16
12.7593 -3.55176e-06 1.31715e-16
12.8664 -2.30364e-06 6.14315e-17
12.9737 -1.29404e-06 1.08278e-17
13.0811 -4.85607e-07 -8.92525e-18
13.1887 3.63758e-08 -2.53993e-18
13.2965 2.67425e-07 2.98347e-17
13.4044 2.25372e-07 8.90522e-17
13.5126 -1.31014e-07 1.64222e-16
13.6209 -6.84515e-07 2.619e-16
13.7294 -1.51185e-06 3.61425e-16
13.8382 -2.41074e-06 4.75157e-16
13.9471 -3.4953e-06 5.75581e-16
14.0562 -4.50095e-06 6.80807e-16
14.1655 -5.58228e-06 7.58567e-16
14.275 -6.43996e-06 8.32943e-16
14.3848 -7.27067e-06 8.69444e-16
14.4947 -7.76842e-06 8.9769e-16
14.6049 -8.16935e-06 8.83891e-16
14.7152 -8.18558e-06 8.61123e-16
14.8258 -8.08399e-06 7.98791e-16
14.9367 -7.61324e-06 7.31632e-16
15.0477 -7.05557e-06 6.33398e-16
15.159 -6.20685e-06 5.38461e-16
15.2705 -5.34367e-06 4.25224e-16
15.3823 -4.31225e-06 3.24726e-16
15.4943 -3.35936e-06 2.20668e-16
15.6066 -2.37868e-06 1.37775e-16
15.7191 -1.56333e-06 6.49165e-17
15.8319 -8.48345e-07 1.87462e-17
15.9449 -3.53544e-07 -7.70651e-18
16.0582 -4.88334e-08 -7.07819e-18
16.1717 3.11128e-08 1.76895e-17
16.2856 -1.14269e-07 6.4305e-17
16.3997 -4.32805e-07 1.33796e-16
16.5141 -9.55246e-07 2.14792e-16
16.6288 -1.55162e-06 3.12521e-16
16.7437 -2.28603e-06 4.08069e-16
16.859 -2.969e-06 5.1149e-16
16.9746 -3.70296e-06 5.98638e-16
17.0905 -4.26312e-06 6.8402e-16
17.2067 -4.79405e-06 7.4113e-16
17.3232 -5.06109e-06 7.89669e-16
17.4401 -5.25024e-06 8.02389e-16
17.5572 -5.13928e-06 8.03795e-16
17.6748 -4.94788e-06 7.68503e-16
17.7926 -4.48189e-06 7.23464e-16
17.9108 -3.97909e-06 6.47394e-16
18.0294 -3.28111e-06 5.68111e-16
18.1483 -2.62181e-06 4.68199e-16
18.2676 -1.87905e-06 3.74631e-16
18.3873 -1.25775e-06 2.7409e-16
18.5074 -6.6776e-07 1.89486e-16
18.6278 -2.61503e-07 1.11417e-16
18.7487 2.46814e-08 5.62789e-17
18.8699 1.0841e-07 1.79856e-17
18.9916 3.0418e-08 4.95603e-18
19.1137 -2.13811e-07 1.38711e-17
19.2362 -6.07029e-07 4.44405e-17
19.3592 -1.07957e-06 9.6064e-17
19.4826 -1.64295e-06 1.60196e-16
19.6065 -2.16804e-06 2.39197e-16
19.7309 -2.70369e-06 3.17808e-16
19.8557 -3.08409e-06 4.02099e-16
19.9811 -3.40385e-06 4.72362e-16
20.1069 -3.48605e-06 5.39118e-16
20.2333 -3.4745e-06 5.80648e-16
20.3602 -3.20335e-06 6.12066e-16
20.4876 -2.85951e-06 6.12401e-16
20.6156 -2.30163e-06 6.00912e-16
20.7441 -1.74209e-06 5.59116e-16
20.8732 -1.06692e-06 5.09384e-16
21.0029 -4.87014e-07 4.36392e-16
21.1332 8.93469e-08 3.63727e-16
21.2642 4.83041e-07 2.79415e-16
21.3958 7.71627e-07 2.05647e-16
21.528 8.34196e-07 1.33024e-16
21.6609 7.40165e-07 7.91785e-17
21.7945 4.43593e-07 3.68688e-17
21.9288 5.8298e-09 1.72861e-17
22.0639 -5.41584e-07 1.46413e-17
22.1997 -1.154e-06 3.24432e-17
22.3363 -1.73627e-06 6.65174e-17
22.4736 -2.27736e-06 1.1269e-16
22.6118 -2.64579e-06 1.69254e-16
22.7509 -2.88364e-06 2.25541e-16
22.8908 -2.85509e-06 2.83662e-16
23.0316 -2.66773e-06 3.28867e-16
23.1733 -2.20706e-06 3.68137e-16
23.316 -1.64257e-06 3.85015e-16
23.4597 -8.9189e-07 3.92583e-16
23.6044 -1.63011e-07 3.74517e-16
23.7502 6.00797e-07 3.49531e-16
23.8971 1.19278e-06 3.02696e-16
24.0451 1.66302e-06 2.56273e-16
24.1944 1.85178e-06 1.96854e-16
24.3448 1.82345e-06 1.4772e-16
24.4966 1.50222e-06 9.61177e-17
24.6496 9.76498e-07 6.3045e-17
24.8041 2.67901e-07 3.55374e-17
24.9601 -5.229e-07 2.94019e-17
25.1175 -1.29493e-06 3.17777e-17
25.2766 -1.96972e-06 5.15139e-17
25.4373 -2.41249e-06 7.72752e-17
25.5998 -2.61258e-06 1.10495e-16
25.7641 -2.45673e-06 1.43914e-16
25.9304 -2.03639e-06 1.72443e-16
26.0988 -1.29898e-06 1.96019e-16
26.2693 -4.36529e-07 2.04387e-16
26.4421 5.42455e-07 2.07251e-16
26.6174 1.39571e-06 1.90372e-16
26.7954 2.09703e-06 1.73924e-16
26.9761 2.44205e-06 1.39689e-16
27.1598 2.45282e-06 1.16459e-16
27.3468 2.05055e-06 8.07782e-17
27.5373 1.34988e-06 6.59332e-17
27.7317 4.32185e-07 4.27824e-17
27.9302 -5.18422e-07 4.38882e-17
28.1333 -1.31716e-06 3.68102e-17
28.3415 -1.81465e-06 4.85536e-17
28.5554 -1.8585e-06 4.98968e-17
28.7758 -1.47014e-06 5.81268e-17
29.0035 -6.61216e-07 5.77239e-17
29.2396 3.20857e-07 5.11346e-17
29.4858 1.30121e-06 4.81962e-17
29.7441 1.94778e-06 2.79709e-17
30.0173 2.13255e-06 3.5318e-17
30.3101 1.76107e-06 1.34862e-17
30.6297 1.03929e-06 4.57703e-17
30.9905 2.97068e-07 2.57289e-17
31.4301 -4.16114e-08 5.97843e-17


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1Classic/DeltaGammaFX_0_FRG.txt <==
9.995 -0.0218051 -0.0217786
9.99 -0.0083043 -0.0082961
9.985 0.00747146 0.00745847
9.98 0.0216016 0.0215699
9.975 0.0303944 0.0303514
9.97 0.0310126 0.0309698
9.965 0.0225426 0.0225126
9.96 0.00703717 0.00702964
9.955 -0.0105803 -0.0105628
9.95 -0.0243818 -0.0243449
9.945 -0.0300722 -0.0300272
9.94 -0.0265232 -0.0264831
9.935 -0.0154661 -0.0154412
9.93 -0.000246278 -0.000242475
9.925 0.0152371 0.0152194
9.92 0.0271041 0.0270696
9.915 0.0319785 0.0319367
9.91 0.0278504 0.0278132
9.905 0.0152484 0.0152274
9.9 -0.00215482 -0.0021531
9.895 -0.0185685 -0.0185454
9.89 -0.0285805 -0.0285446
9.885 -0.0294444 -0.029408
9.88 -0.0216368 -0.0216115
9.875 -0.00789781 -0.00789158
9.87 0.00802283 0.00800727
9.865 0.0221612 0.0221265
9.86 0.0308017 0.0307558
9.855 0.0311248 0.0310796
9.85 0.0222962 0.0222646
9.845 0.00649767 0.00648972
9.84 -0.0112283 -0.01121
9.835 -0.0249133 -0.0248748
9.83 -0.0303167 -0.0302698
9.825 -0.0264138 -0.0263718
9.82 -0.0150342 -0.0150078
9.815 0.000404237 0.000409048
9.81 0.0159506 0.0159333
9.805 0.0276917 0.0276573
9.8 0.032254 0.0322119
9.795 0.0276947 0.0276571
9.79 0.0146819 0.0146602
9.785 -0.00294985 -0.00294903
9.78 -0.0193157 -0.0192936
9.775 -0.0290319 -0.0289973
9.77 -0.0294709 -0.0294361
9.765 -0.0212427 -0.0212193
9.76 -0.00718801 -0.00718366
9.755 0.00887774 0.00886039
9.75 0.0229476 0.0229115
9.745 0.0312929 0.0312462
9.74 0.0311405 0.0310952
9.735 0.0217882 0.0217575
9.73 0.00561036 0.00560379
9.725 -0.0121928 -0.012173
9.72 -0.0256259 -0.0255859
9.715 -0.0305595 -0.0305115
9.71 -0.0261354 -0.0260927
9.705 -0.0143236 -0.0142967
9.7 0.00136814 0.00137345
9.695 0.0169337 0.0169173
9.69 0.0284326 0.0283994
9.685 0.0325134 0.0324731
9.68 0.0273434 0.027308
9.675 0.0137922 0.0137728
9.67 -0.00408962 -0.00408716
9.665 -0.020312 -0.0202896
9.66 -0.0295612 -0.0295276
9.655 -0.029394 -0.0293615
9.65 -0.0206067 -0.0205864
9.645 -0.00616795 -0.00616727
9.64 0.0100325 0.0100116
9.635 0.0239469 0.0239078
9.63 0.031846 0.0317975
9.625 0.0310359 0.0309904
9.62 0.0210028 0.0209733
9.615 0.00437516 0.0043708
9.61 -0.0134566 -0.0134343
9.605 -0.0264909 -0.026449
9.6 -0.0307699 -0.0307208
9.595 -0.0256637 -0.0256207
9.59 -0.0133205 -0.0132938
9.585 0.0026466 0.00265148
9.58 0.0181745 0.0181578
9.575 0.0293027 0.0292698
9.57 0.0327255 0.0326863
9.565 0.0267681 0.0267346
9.56 0.0125656 0.0125484
9.555 -0.00556578 -0.00556164
9.55 -0.0215302 -0.0215072
9.545 -0.0301331 -0.0301006
9.54 -0.0291818 -0.0291521
9.535 -0.0197083 -0.019692
9.53 -0.00483229 -0.00483622
9.525 0.0114765 0.011451
9.52 0.0251327 0.0250897
9.515 0.0324225 0.0323715
9.51 0.0307691 0.030723
9.505 0.0199077 0.0198797
9.5 0.0027823 0.0027812
9.495 -0.0150033 -0.0149769
9.49 -0.0274743 -0.0274283
9.485 -0.03091 -0.0308576
9.48 -0.0249686 -0.0249231
9.475 -0.0120094 -0.0119812
9.47 0.00423798 0.00424393
9.465 0.0196539 0.0196382
9.46 0.0302679 0.0302362
9.455 0.0328485 0.032811
9.45 0.0259321 0.0259007
9.445 0.010985 0.01097
9.44 -0.00736811 -0.00736241
9.435 -0.0229368 -0.0229137
9.43 -0.0307042 -0.0306735
9.425 -0.0287952 -0.028769
9.42 -0.0185216 -0.0185104
9.415 -0.00317238 -0.00318217
9.41 0.0131997 0.0131681
9.405 0.0264774 0.0264291
9.4 0.032983 0.0329282
9.395 0.0303006 0.0302529
9.39 0.0184797 0.0184525
9.385 0.000836898 0.000838616
9.38 -0.0168 -0.0167699
9.375 -0.0285275 -0.0284781
9.37 -0.0309326 -0.0308776
9.365 -0.024016 -0.0239693
9.36 -0.0103755 -0.0103469
9.355 0.00613614 0.00614197
9.35 0.0213452 0.0213293
9.345 0.0312843 0.0312533
9.34 0.0328312 0.0327954
9.335 0.0247933 0.0247649
9.33 0.00903536 0.00902404
9.325 -0.0094772 -0.00946803
9.32 -0.0244862 -0.0244611
9.315 -0.0312214 -0.0311906
9.31 -0.0281907 -0.0281666
9.305 -0.0170226 -0.0170151
9.3 -0.001187 -0.00120155
9.295 0.0151799 0.0151435
9.29 0.0279376 0.0278852
9.285 0.0334695 0.0334122
9.28 0.0295731 0.0295253
9.275 0.016682 0.0166571
9.27 -0.00146217 -0.00145674
9.265 -0.0188115 -0.0187774
9.26 -0.0295955 -0.0295429
9.255 -0.0307833 -0.0307265
9.25 -0.0227678 -0.0227208
9.245 -0.00840387 -0.00837625
9.24 0.00833043 0.00833462
9.235 0.0232126 0.0231952
9.23 0.0322971 0.0322651
9.225 0.0326127 0.0325771
9.22 0.0233058 0.0232787
9.215 0.00670452 0.00669539
9.21 -0.0118652 -0.0118538
9.205 -0.0261228 -0.0260963
9.2 -0.0316221 -0.0315914
9.195 -0.0273174 -0.0272947
9.19 -0.0151826 -0.0151777
9.185 0.0011259 0.00110805
9.18 0.0173922 0.0173525
9.175 0.0294652 0.0294104
9.17 0.0338219 0.0337637
9.165 0.0285341 0.0284869
9.16 0.0144926 0.0144697
9.155 -0.00409457 -0.00408654
9.15 -0.020983 -0.0209468
9.145 -0.0306105 -0.0305571
9.14 -0.0304029 -0.0303473
9.135 -0.0211869 -0.0211424
9.13 -0.00608485 -0.00606067
9.125 0.0108019 0.0108025
9.12 0.0252109 0.0251906
9.115 0.033242 0.0332088
9.11 0.032127 0.0320924
9.105 0.0214256 0.0214018
9.1 0.00399132 0.00398694
9.095 -0.014489 -0.0144727
9.09 -0.0277773 -0.0277471
9.085 -0.0318376 -0.0318051
9.08 -0.0261261 -0.0261037
9.075 -0.0129809 -0.0129778
9.07 0.00375607 0.00373575
9.065 0.0197962 0.0197542
9.06 0.0309944 0.0309383
9.055 0.0339625 0.0339048
9.05 0.0271174 0.0270728
9.045 0.0118825 0.0118635
9.04 -0.00703914 -0.0070273
9.035 -0.0232539 -0.0232154
9.03 -0.031498 -0.031445
9.025 -0.0297287 -0.029676
9.02 -0.0192364 -0.0191971
9.015 -0.00341339 -0.00339543
9.01 0.0135231 0.0135175
9.005 0.0272832 0.0272577
9 0.0340431 0.0340068
8.995 0.0313002 0.0312652
8.99 0.0191088 0.0190875
8.985 0.000901063 0.000901053
8.98 -0.0172962 -0.0172751
8.975 -0.0293732 -0.029339
8.97 -0.0317942 -0.0317594
8.965 -0.0245657 -0.0245427
8.96 -0.0103976 -0.0103953
8.955 0.00668992 0.00666826
8.95 0.0223464 0.0223033
8.945 0.0324557 0.0323997
8.94 0.033816 0.03376
8.935 0.0252698 0.0252285
8.93 0.00884559 0.00883071
8.925 -0.0102497 -0.0102342
8.92 -0.0255443 -0.0255041
8.915 -0.0321748 -0.0321226
8.91 -0.0286975 -0.028648
8.905 -0.0168857 -0.0168512
8.9 -0.000393746 -0.000381462
8.895 0.0164555 0.0164445
8.89 0.0293617 0.0293323
8.885 0.0346182 0.0345802
8.88 0.0300615 0.0300276
8.875 0.0163263 0.0163083
8.87 -0.002538 -0.00253345
8.865 -0.0202109 -0.0201856
8.86 -0.0308178 -0.0307813
8.855 -0.0314141 -0.0313793
8.85 -0.0225908 -0.0225699
8.845 -0.00742603 -0.00742707
8.84 0.00989516 0.00986979
8.835 0.0249748 0.0249288
8.83 0.0337563 0.0336992
8.825 0.0332885 0.0332339
8.82 0.0229293 0.0228919
8.815 0.00537885 0.00536917
8.81 -0.0136687 -0.0136485
8.805 -0.0277625 -0.0277198
8.8 -0.0325504 -0.0324986
8.795 -0.0272458 -0.0271995
8.79 -0.0141088 -0.0140794
8.785 0.00295886 0.00296557
8.78 0.0195442 0.0195283
8.775 0.0313597 0.0313272
8.77 0.0348671 0.0348289
8.765 0.02833 0.028299
8.76 0.0130494 0.0130366
8.755 -0.0062885 -0.00627806
8.75 -0.0231485 -0.0231186
8.745 -0.0320154 -0.0319766
8.74 -0.0306208 -0.0305866
8.735 -0.0201604 -0.0201425
8.73 -0.00406548 -0.00407091
8.725 0.0133323 0.0133024
8.72 0.0276068 0.0275574
8.715 0.0348013 0.034743
8.71 0.0322937 0.0322409
8.705 0.0200539 0.0200209
8.7 0.00150628 0.00150245
8.695 -0.0172159 -0.0171903
8.69 -0.0298059 -0.0297597
8.685 -0.0325358 -0.0324833
8.68 -0.0253191 -0.0252745
8.675 -0.0108934 -0.0108672
8.67 0.00661491 0.00661778
8.665 0.0227214 0.0227022
8.66 0.0331821 0.033148
8.655 0.0346937 0.0346558
8.65 0.0260448 0.026016
8.645 0.00928298 0.0092734
8.64 -0.0102786 -0.0102656
8.635 -0.0260007 -0.0259703
8.63 -0.0328618 -0.0328256
8.625 -0.029343 -0.0293141
8.62 -0.0172472 -0.0172364
8.615 -0.000333124 -0.000346225
8.61 0.0169423 0.0169055
8.605 0.0301494 0.0300954
8.6 0.0354841 0.0354247
8.595 0.0307461 0.0306962
8.59 0.0166171 0.0165904
8.585 -0.00272341 -0.00271931
8.58 -0.0207853 -0.0207524
8.575 -0.0315548 -0.0315038
8.57 -0.0320363 -0.0319819
8.565 -0.022867 -0.0228233
8.56 -0.00723736 -0.00721364
8.555 0.010529 0.0105291
8.55 0.0258996 0.0258786
8.545 0.034715 0.0346811
8.54 0.0339889 0.0339538
8.535 0.0231435 0.0231197
8.53 0.00504162 0.00503792
8.525 -0.014422 -0.0144043
8.52 -0.0286484 -0.0286161
8.515 -0.0332504 -0.0332158
8.51 -0.0275141 -0.0274901
8.505 -0.0138336 -0.0138298
8.5 0.0037389 0.00371794
8.495 0.0206469 0.0206031
8.49 0.03249 0.0324311
8.485 0.0356842 0.035623
8.48 0.0285592 0.0285111
8.475 0.0126053 0.0125834
8.47 -0.0072429 -0.00723266
8.465 -0.0242619 -0.0242235
8.46 -0.0328952 -0.0328408
8.455 -0.0309735 -0.0309184
8.45 -0.0198603 -0.019818
8.445 -0.00316182 -0.00314096
8.44 0.0146332 0.0146301
8.435 0.0289723 0.028949
8.43 0.0358352 0.0358005
8.425 0.0326515 0.0326176
8.42 0.0195915 0.0195704
8.415 0.000377505 0.000376699
8.41 -0.0186021 -0.0185827
8.405 -0.0309602 -0.0309288
8.4 -0.0330792 -0.0330485
8.395 -0.0250822 -0.0250645
8.39 -0.00992045 -0.00992438
8.385 0.00809971 0.00807118
8.38 0.024352 0.0243022
8.375 0.0345074 0.0344457
8.37 0.0352882 0.0352287
8.365 0.0256742 0.0256323
8.36 0.00804771 0.0080354
8.355 -0.0119428 -0.0119221
8.35 -0.0275029 -0.0274559
8.345 -0.0337034 -0.033644
8.34 -0.0292731 -0.0292171
8.335 -0.0162811 -0.0162414
8.33 0.001298 0.00131405
8.325 0.0188444 0.0188359
8.32 0.0318213 0.0317934
8.315 0.0364173 0.0363802
8.31 0.0305949 0.0305617
8.305 0.0153844 0.0153668
8.3 -0.00462158 -0.00461749
8.295 -0.022674 -0.0226505
8.29 -0.0327933 -0.0327601
8.285 -0.0322505 -0.032221
8.28 -0.0220095 -0.0219959
8.275 -0.00552938 -0.00553923
8.27 0.0126737 0.0126387
8.265 0.0279368 0.0278815
8.26 0.0360588 0.0359942
8.255 0.0341746 0.0341157
8.25 0.0220422 0.0220046
8.245 0.00299593 0.00299009
8.24 -0.0166929 -0.0166657
8.235 -0.0303579 -0.0303065
8.23 -0.0338632 -0.0338029
8.225 -0.0268784 -0.0268251
8.22 -0.0121346 -0.0121003
8.215 0.00607916 0.00608845
8.21 0.0230494 0.0230344
8.205 0.0343003 0.0342678
8.2 0.0363192 0.0362808
8.195 0.0277351 0.0277044
8.19 0.0105387 0.0105266
8.185 -0.00984347 -0.00983267
8.18 -0.0264839 -0.026455
8.175 -0.0340148 -0.0339794
8.17 -0.0306883 -0.0306602
8.165 -0.0182843 -0.018275
8.16 -0.000707486 -0.000723016
8.155 0.0173619 0.0173217
8.15 0.0312637 0.0312057
8.145 0.0369991 0.0369357
8.14 0.0322408 0.0321881
8.135 0.017654 0.0176267
8.13 -0.00245345 -0.00244737
8.125 -0.0213315 -0.0212943
8.12 -0.032668 -0.0326112
8.115 -0.0332683 -0.0332083
8.11 -0.0237513 -0.0237033
8.105 -0.00744745 -0.00742176
8.1 0.0110979 0.0110972
8.095 0.0271183 0.0270941
8.09 0.0362583 0.0362191
8.085 0.0354175 0.0353761
8.08 0.0240322 0.0240025
8.075 0.00512779 0.00511957
8.07 -0.0151279 -0.0151127
8.065 -0.0298538 -0.0298221
8.06 -0.0344917 -0.0344562
8.055 -0.0283306 -0.028305
8.05 -0.0139145 -0.0139092
8.045 0.00447616 0.00445649
8.04 0.0220435 0.0220008
8.035 0.0341807 0.0341231
8.03 0.0371847 0.0371256
8.025 0.0294114 0.0293665
8.02 0.0125481 0.0125304
8.015 -0.00815499 -0.00814023
8.01 -0.0256694 -0.0256271
8.005 -0.0342754 -0.0342188
8 -0.0318331 -0.0317782
7.995 -0.0198827 -0.0198432
7.99 -0.00227692 -0.00226115
7.985 0.0162408 0.016231
7.98 0.0308963 0.0308655
7.975 0.0375325 0.037491
7.97 0.0335967 0.0335579
7.965 0.0194766 0.0194535
7.96 -0.000736107 -0.000735789
7.955 -0.0202886 -0.0202658
7.95 -0.0326032 -0.0325673
7.945 -0.0341086 -0.0340732
7.94 -0.0251436 -0.0251218
7.935 -0.00894001 -0.00894066
7.93 0.00991884 0.00989292
7.925 0.026566 0.0265185
7.92 0.0365105 0.0364512
7.915 0.0364659 0.0364093
7.91 0.0256275 0.025589
7.905 0.00679364 0.00678453
7.9 -0.0139385 -0.0139156
7.895 -0.0295142 -0.0294668
7.89 -0.0350392 -0.0349818
7.885 -0.0294986 -0.0294473
7.88 -0.015293 -0.0152605
7.875 0.00328996 0.00329693
7.87 0.0213659 0.0213473
7.865 0.0342076 0.0341697
7.86 0.0379566 0.0379109
7.855 0.0307645 0.0307252
7.85 0.0141021 0.0140816
7.845 -0.00689863 -0.00689406
7.84 -0.0251191 -0.0250925
7.835 -0.0345606 -0.034523
7.83 -0.032776 -0.0327417
7.825 -0.0211239 -0.021106
7.82 -0.00343062 -0.00343669
7.815 0.0154902 0.0154589
7.81 0.0307551 0.0307041
7.805 0.0380725 0.0380136
7.8 0.0347184 0.0346672
7.795 0.0208858 0.0208574
7.79 0.00052517 0.000528729
7.785 -0.0195883 -0.0195536
7.78 -0.0326625 -0.0326074
7.775 -0.0348345 -0.0347752
7.77 -0.0262338 -0.026186
7.765 -0.0100314 -0.0100066
7.76 0.0091382 0.00913551
7.755 0.0263078 0.0262798
7.75 0.0368658 0.0368209
7.745 0.0373805 0.0373323
7.74 0.0268781 0.0268414
7.735 0.00801209 0.00799827
7.73 -0.0131459 -0.0131334
7.725 -0.0293905 -0.029358
7.72 -0.0355661 -0.0355268
7.715 -0.0304338 -0.0304026
7.71 -0.0163021 -0.0162907
7.705 0.00251251 0.00249801
7.7 0.0210344 0.020995
7.695 0.0344241 0.0343676
7.69 0.0386968 0.0386366
7.685 0.0318594 0.0318117
7.68 0.0152468 0.0152259
7.675 -0.00606325 -0.00605077
7.67 -0.024857 -0.0248151
7.665 -0.0349141 -0.0348557
7.66 -0.0335619 -0.0335036
7.655 -0.0220409 -0.0219974
7.65 -0.00418269 -0.00416351
7.645 0.0151183 0.0151105
7.64 0.0308719 0.0308413
7.635 0.0386714 0.0386281
7.63 0.0356688 0.0356265
7.625 0.0219366 0.021909
7.62 0.001359 0.00135484
7.615 -0.0192361 -0.0192165
7.61 -0.0328777 -0.0328435
7.605 -0.0354879 -0.0354529
7.6 -0.0270591 -0.0270372
7.595 -0.0107453 -0.0107459
7.59 0.00875105 0.00872451
7.585 0.0263597 0.0263107
7.58 0.03736 0.0372984
7.575 0.0382104 0.0381512
7.57 0.0278332 0.0277927
7.565 0.00881636 0.0088067
7.56 -0.0127428 -0.0127184
7.555 -0.0295001 -0.0294491
7.55 -0.0361049 -0.0360422
7.545 -0.0311718 -0.0311142
7.54 -0.0169709 -0.0169322
7.535 0.00212667 0.00213899
7.53 0.021047 0.0210323
7.525 0.0348441 0.0348082
7.52 0.0394313 0.0393855
7.515 0.0327253 0.032684
7.51 0.0160027 0.0159788
7.505 -0.00564654 -0.00564622
7.5 -0.0249006 -0.0248782
7.495 -0.0353677 -0.0353339
7.49 -0.0342279 -0.0341973
7.485 -0.0226673 -0.0226532
7.48 -0.00455791 -0.00456855
7.475 0.0151128 0.0150761
7.47 0.0312486 0.0311915
7.465 0.0393443 0.0392791
7.46 0.0364701 0.0364133
7.455 0.0226488 0.0226167
7.45 0.00177355 0.00177642
7.445 -0.0192393 -0.0192019
7.44 -0.033269 -0.033208
7.435 -0.0360956 -0.0360281
7.43 -0.0276469 -0.02759
7.425 -0.0111041 -0.0110703
7.42 0.0087429 0.00874818
7.415 0.0267182 0.0266966
7.41 0.038002 0.0379618
7.405 0.0389746 0.0389292
7.4 0.0285151 0.0284793
7.395 0.00922148 0.00920712
7.39 -0.0127293 -0.0127186
7.385 -0.0298586 -0.0298288
7.38 -0.0366806 -0.0366448
7.375 -0.0317394 -0.0317126
7.37 -0.0173227 -0.0173169
7.365 0.00211692 0.0020958
7.36 0.0213998 0.0213528
7.355 0.0354781 0.0354136
7.35 0.0401865 0.0401185
7.345 0.0334002 0.033346
7.34 0.0164089 0.0163836
7.335 -0.00562082 -0.0056098
7.33 -0.0252404 -0.025197
7.325 -0.035928 -0.0358655
7.32 -0.0347895 -0.0347253
7.315 -0.0230209 -0.0229707
7.31 -0.00457092 -0.00454495
7.305 0.0154668 0.0154654
7.3 0.0318908 0.0318659
7.295 0.0401124 0.0400738
7.29 0.0371589 0.0371204
7.285 0.0230668 0.0230418
7.28 0.00180727 0.00180438
7.275 -0.0195778 -0.0195583
7.27 -0.0338381 -0.0338052
7.265 -0.036676 -0.0366438
7.26 -0.0280234 -0.0280059
7.255 -0.0111348 -0.0111414
7.25 0.00909291 0.0090588
7.245 0.0273739 0.0273161
7.24 0.0387985 0.0387277
7.235 0.039698 0.0396303
7.23 0.0289632 0.0289159
7.225 0.00927212 0.00925864
7.22 -0.0130683 -0.0130441
7.215 -0.0304456 -0.0303914
7.21 -0.0372916 -0.0372233
7.205 -0.0321496 -0.0320854
7.2 -0.0173782 -0.017333
7.195 0.00246175 0.00247943
7.19 0.0220757 0.0220649
7.185 0.0363185 0.0362853
7.18 0.0409665 0.0409226
7.175 0.0339001 0.0338605
7.17 0.0164889 0.0164672
7.165 -0.00596262 -0.00595954
7.16 -0.0258618 -0.0258363
7.155 -0.0365948 -0.0365581
7.15 -0.0352612 -0.0352287
7.145 -0.0231268 -0.0231123
7.14 -0.00425148 -0.00426336
7.135 0.0161515 0.0161119
7.13 0.0327752 0.0327141
7.125 0.0409619 0.0408922
7.12 0.0377327 0.0376717
7.115 0.0231993 0.023164
7.11 0.00147716 0.00147776
7.105 -0.0202324 -0.0201967
7.1 -0.0345712 -0.0345121
7.095 -0.0372263 -0.0371613
7.09 -0.028198 -0.0281444
7.085 -0.0108556 -0.0108256
7.08 0.00977839 0.00977951
7.075 0.0283046 0.0282792
7.07 0.0397323 0.0396894
7.065 0.0403719 0.0403255
7.06 0.0291784 0.0291438
7.055 0.00897674 0.00896564
7.05 -0.0137491 -0.0137336
7.045 -0.0312557 -0.0312203
7.04 -0.037943 -0.0379016
7.035 -0.0324197 -0.0323878
7.03 -0.0171643 -0.0171541
7.025 0.00312879 0.00311113
7.02 0.0230431 0.0229986
7.015 0.0373404 0.0372774
7.01 0.0417594 0.0416919
7.005 0.0342291 0.0341739
7 0.0162614 0.0162335
6.995 -0.00664638 -0.0066395
6.99 -0.0267417 -0.0267036
6.985 -0.037355 -0.0372988
6.98 -0.0356427 -0.035586
6.975 -0.0229959 -0.0229542
6.97 -0.00361732 -0.00360074
6.965 0.0171482 0.0171371
6.96 0.0338891 0.0338553
6.955 0.0418931 0.0418478
6.95 0.0382092 0.0381678
6.945 0.0230798 0.0230573
6.94 0.000823131 0.000828624
6.935 -0.0211693 -0.0211366
6.93 -0.0354497 -0.0354005
6.925 -0.0377449 -0.0376955
6.92 -0.028183 -0.0281494
6.915 -0.0102874 -0.0102806
6.91 0.0107764 0.0107524
6.905 0.0294929 0.0294417
6.9 0.0407998 0.0407323
6.895 0.041013 0.0409455
6.89 0.0291994 0.0291496
6.885 0.00838792 0.0083692
6.88 -0.0147196 -0.0147038
6.875 -0.0322501 -0.0322075
6.87 -0.0386162 -0.0385624
6.865 -0.0325501 -0.0325031
6.86 -0.0166955 -0.0166693
6.855 0.00409719 0.00409519
6.85 0.0242826 0.024253
6.845 0.038535 0.0384857
6.84 0.0425752 0.04252
6.835 0.0344199 0.0343756
6.83 0.0157774 0.0157581
6.825 -0.00761598 -0.00760375
6.82 -0.0278361 -0.0277969
6.815 -0.0381881 -0.0381355
6.81 -0.0359395 -0.0358903
6.805 -0.0226545 -0.0226233
6.8 -0.00270708 -0.00270276
6.795 0.0184153 0.0183913
6.79 0.0351974 0.035151
6.785 0.042886 0.0428297
6.78 0.0385909 0.0385407
6.775 0.0227347 0.0227059
6.77 -0.000111617 -0.000110028
6.765 -0.0223433 -0.0223126
6.76 -0.0364427 -0.0363942
6.755 -0.0382256 -0.0381761
6.75 -0.0279971 -0.0279628
6.745 -0.00946734 -0.00945903
6.74 0.0120409 0.0120194
6.735 0.0308934 0.0308458
6.73 0.0419652 0.0419025
6.725 0.0416035 0.0415419
6.72 0.0290316 0.0289884
6.715 0.00753362 0.0075219
6.71 -0.0159393 -0.0159162
6.705 -0.0333924 -0.0333424
6.7 -0.0392924 -0.0392318
6.695 -0.0325457 -0.0324927
6.69 -0.0159966 -0.015966
6.685 0.00532958 0.00533041
6.68 0.0257531 0.0257246
6.675 0.0398649 0.0398153
6.67 0.0433872 0.0433305
6.665 0.0344631 0.0344164
6.66 0.0150475 0.015025
6.655 -0.00884453 -0.00883668
6.65 -0.029113 -0.0290798
6.645 -0.0390718 -0.0390271
6.64 -0.0361487 -0.0361096
6.635 -0.0221208 -0.0221016
6.63 -0.00155456 -0.00156362
6.625 0.0199118 0.0198741
6.62 0.0366609 0.036602
6.615 0.0439131 0.0438471
6.61 0.0388693 0.0388144
6.605 0.0221777 0.0221506
6.6 -0.0012956 -0.0012856
6.595 -0.0237178 -0.0236731
6.59 -0.0375232 -0.0374569
6.585 -0.0386602 -0.0385908
6.58 -0.0276527 -0.0275979
6.575 -0.00842305 -0.00839489
6.57 0.0135372 0.0135341
6.565 0.0324736 0.0324425
6.56 0.0432078 0.0431584
6.555 0.0421421 0.0420891
6.55 0.028695 0.0286541
6.545 0.00644893 0.00643162
6.54 -0.0173715 -0.0173623
6.535 -0.034659 -0.0346308
6.53 -0.0399713 -0.0399386
6.525 -0.03243 -0.0324087
6.52 -0.0151104 -0.0151124
6.515 0.00677356 0.00674301
6.51 0.027404 0.0273475
6.505 0.041295 0.041223
6.5 0.0441881 0.0441171
6.495 0.034385 0.034334
6.49 0.0141251 0.0141094
6.485 -0.0102698 -0.0102448
6.48 -0.0305224 -0.0304634
6.475 -0.0399809 -0.039905
6.47 -0.0362712 -0.0361986
6.465 -0.0214148 -0.0213628
6.46 -0.000189286 -0.000167826
6.455 0.0216099 0.0215989
6.45 0.0382653 0.038228
6.445 0.0449836 0.044933
6.44 0.039083 0.0390359
6.435 0.021472 0.0214442
6.43 -0.00265753 -0.00265687
6.425 -0.0252341 -0.0252071
6.42 -0.0386602 -0.0386183
6.415 -0.0390504 -0.03901
6.41 -0.0271789 -0.027156
6.405 -0.0072011 -0.00720608
6.4 0.015214 0.0151784
6.395 0.0341921 0.0341313
6.39 0.0445106 0.0444372
6.385 0.0426477 0.0425789
6.38 0.0282464 0.0282003
6.375 0.00521522 0.00520421
6.37 -0.0189344 -0.0189081
6.365 -0.0359905 -0.0359373
6.36 -0.0406273 -0.0405649
6.355 -0.0322097 -0.0321566
6.35 -0.0140647 -0.0140348
6.345 0.00839351 0.00839396
6.34 0.0292061 0.0291787
6.335 0.0428145 0.0427683
6.33 0.0449944 0.0449446
6.325 0.0342315 0.0341948
6.32 0.0130776 0.013067
6.315 -0.011822 -0.0118027
6.31 -0.0320148 -0.0319727
6.305 -0.0409034 -0.0408537
6.3 -0.0363366 -0.0362969
6.295 -0.0206 -0.0205847
6.29 0.00130649 0.00128988
6.285 0.0234252 0.0233772
6.28 0.0399416 0.0398709
6.275 0.0460588 0.0459808
6.27 0.0392332 0.0391673
6.265 0.0206583 0.0206225
6.26 -0.00413142 -0.0041275
6.255 -0.0268263 -0.0267848
6.25 -0.0398123 -0.0397471
6.245 -0.0393901 -0.0393212
6.24 -0.0266015 -0.0265478
6.235 -0.00584586 -0.00582009
6.23 0.0170237 0.0170173
6.225 0.0360111 0.0359768
6.22 0.0458556 0.045805
6.215 0.0431271 0.0430766
6.21 0.0277173 0.0276837
6.205 0.00388107 0.00387556
6.2 -0.0205782 -0.0205549
6.195 -0.0373554 -0.0373138
6.19 -0.0412604 -0.0412167
6.185 -0.0319184 -0.0318891
6.18 -0.0129182 -0.0129152
6.175 0.0101199 0.0100923
6.17 0.0310936 0.031039
6.165 0.0443751 0.0443047
6.16 0.0457868 0.0457176
6.155 0.034017 0.0339674
6.15 0.0119476 0.0119319
6.145 -0.0134458 -0.0134232
6.14 -0.0335431 -0.0334898
6.135 -0.0418161 -0.0417494
6.13 -0.0363494 -0.0362893
6.125 -0.0197015 -0.0196643
6.12 0.00289953 0.00290497
6.115 0.0253301 0.0253034
6.11 0.0416785 0.0416277
6.105 0.0471516 0.0470914
6.1 0.0393582 0.0393067
6.095 0.0197917 0.0197651
6.09 -0.00566357 -0.00565703
6.085 -0.0284622 -0.0284264
6.08 -0.0409832 -0.040932
6.075 -0.0397229 -0.0396744
6.07 -0.0259964 -0.0259674
6.065 -0.00445158 -0.00445244
6.06 0.0188712 0.0188383
6.055 0.0378536 0.037795
6.05 0.0472015 0.0471309
6.045 0.0435861 0.0435221
6.04 0.0271563 0.0271169
6.035 0.00251658 0.00251265
6.03 -0.0222419 -0.0222107
6.025 -0.0387258 -0.0386716
6.02 -0.0418837 -0.0418257
6.015 -0.0316019 -0.031559
6.01 -0.0117333 -0.0117189
6.005 0.011892 0.0118727
6 0.0330252 0.0329759
5.995 0.0459703 0.0459023
5.99 0.0466015 0.0465322
5.985 0.0338152 0.033764
5.98 0.0108267 0.0108091
5.975 -0.0150609 -0.0150394
5.97 -0.0350628 -0.0350096
5.965 -0.0427198 -0.042651
5.96 -0.0363506 -0.0362858
5.955 -0.018786 -0.0187412
5.95 0.00451599 0.00453174
5.945 0.0272633 0.0272494
5.94 0.0434471 0.043411
5.935 0.0482806 0.0482359
5.93 0.0395266 0.0394894
5.925 0.0189753 0.0189593
5.92 -0.00714661 -0.00713549
5.915 -0.0300619 -0.0300281
5.91 -0.0421379 -0.0420962
5.905 -0.0400564 -0.0400253
5.9 -0.025399 -0.0253945
5.895 -0.00306107 -0.00309199
5.89 0.0207268 0.0206603
5.885 0.0397217 0.0396286
5.88 0.0485955 0.0484933
5.875 0.0441185 0.0440299
5.87 0.0266887 0.0266356
5.865 0.00124673 0.00124215
5.86 -0.0238353 -0.0237935
5.855 -0.0400707 -0.0399966
5.85 -0.0425292 -0.0424439
5.845 -0.0313415 -0.0312663
5.84 -0.0106177 -0.010568
5.835 0.0136017 0.013619
5.83 0.0349186 0.0349054
5.825 0.0475667 0.0475323
5.82 0.0474682 0.0474266
5.815 0.033715 0.0336818
5.81 0.00983472 0.00982161
5.805 -0.0165596 -0.0165486
5.8 -0.0365166 -0.0364885
5.795 -0.0436236 -0.0435936
5.79 -0.0364063 -0.0363908
5.785 -0.0179516 -0.0179629
5.78 0.00605438 0.00601118
5.775 0.0291466 0.0290747
5.77 0.0452136 0.0451249
5.765 0.0494687 0.0493821
5.76 0.039816 0.0397533
5.755 0.0183214 0.0183011
5.75 -0.00846726 -0.00843725
5.745 -0.0315468 -0.0314732
5.74 -0.0432541 -0.0431552
5.735 -0.0404253 -0.0403248
5.73 -0.0248844 -0.0248035
5.725 -0.00176483 -0.00171748
5.72 0.0225102 0.0225194
5.715 0.0415673 0.0415426
5.71 0.0500374 0.0499905
5.705 0.0447763 0.0447236
5.7 0.0264071 0.0263649
5.695 0.000178236 0.000156977
5.69 -0.0252718 -0.0252712
5.685 -0.0413498 -0.0413365
5.68 -0.0432104 -0.0432007
5.675 -0.0311935 -0.0312033
5.67 -0.00964786 -0.00968754
5.665 0.0151775 0.0151062
5.66 0.0367297 0.0366347
5.655 0.0491645 0.0490623
5.65 0.0484374 0.0483504
5.645 0.033809 0.0337597
5.64 0.00908157 0.00908494
5.635 -0.0178498 -0.0177933
5.63 -0.0378628 -0.037768
5.625 -0.044552 -0.0444414
5.62 -0.0366018 -0.0364987
5.615 -0.0173233 -0.0172451
5.61 0.00737858 0.00742251
5.605 0.030862 0.0308707
5.6 0.0469045 0.0468845
5.595 0.0507044 0.0506683
5.59 0.0402787 0.0402416
5.585 0.0179251 0.0178999
5.58 -0.00952848 -0.00953511
5.575 -0.0328618 -0.0328523
5.57 -0.0443457 -0.0443325
5.565 -0.0409131 -0.0409131
5.56 -0.0245837 -0.0246118
5.555 -0.0007106 -0.000774831
5.55 0.0240892 0.0239899
5.545 0.043302 0.0431786
5.54 0.0515016 0.0513737
5.535 0.0456011 0.0454941
5.53 0.0264051 0.0263436
5.525 -0.000577275 -0.000577309
5.52 -0.0264633 -0.0264027
5.515 -0.0425285 -0.0424229
5.51 -0.0439537 -0.0438276
5.505 -0.031231 -0.0311092
5.5 -0.00891707 -0.0088181
5.495 0.0165358 0.0166031
5.49 0.0384119 0.038448
5.485 0.0507725 0.0507854
5.48 0.0495777 0.0495797
5.475 0.0342105 0.0342141
5.47 0.00869312 0.00870526
5.465 -0.0188325 -0.0188125
5.46 -0.0390593 -0.039041
5.455 -0.045529 -0.045528
5.45 -0.0370143 -0.0370448
5.445 -0.0170051 -0.0170763
5.44 0.00838924 0.00827585
5.435 0.0323455 0.0321976
5.43 0.0485153 0.0483497
5.425 0.0520544 0.0518959
5.42 0.0410426 0.040919
5.415 0.0179417 0.0178769
5.41 -0.0101965 -0.0101919
5.405 -0.0339392 -0.0338719
5.4 -0.0454319 -0.0453227
5.395 -0.0416165 -0.0414921
5.39 -0.0246426 -0.0245274
5.385 -5.53008e-05 3.4385e-05
5.38 0.025334 0.0253915
5.375 0.0448569 0.0448848
5.37 0.0530029 0.0530105
5.365 0.0466927 0.0466932
5.36 0.0268383 0.0268437
5.355 -0.000863626 -0.000847526
5.35 -0.0273131 -0.027289
5.345 -0.0436069 -0.0435859
5.34 -0.0448565 -0.0448547
5.335 -0.0316193 -0.0316507
5.33 -0.00861631 -0.00868861
5.325 0.0175036 0.0173914
5.32 0.0398488 0.0397074
5.315 0.0523602 0.0522092
5.31 0.050956 0.0508215
5.305 0.035068 0.0349778
5.3 0.00885404 0.00882937
5.295 -0.0193459 -0.0192992
5.29 -0.0400144 -0.0399084
5.285 -0.0465483 -0.0464071
5.28 -0.0377061 -0.0375583
5.275 -0.0170926 -0.0169622
5.27 0.0089973 0.00909543
5.265 0.0335509 0.0336118
5.26 0.0500705 0.0500975
5.255 0.0536256 0.0536281
5.25 0.0422853 0.0422749
5.245 0.018581 0.0185672
5.24 -0.0102843 -0.0102978
5.235 -0.0346645 -0.0346812
5.23 -0.0464942 -0.0465255
5.225 -0.0426051 -0.0426641
5.22 -0.0251865 -0.025283
5.215 6.12988e-05 -7.49301e-05
5.21 0.0261331 0.025964
5.205 0.0461876 0.046003
5.2 0.0545912 0.0544182
5.195 0.0482006 0.0480712
5.19 0.0279278 0.0278702
5.185 -0.000449042 -0.000420638
5.18 -0.0276507 -0.0275437
5.175 -0.0445267 -0.0443643
5.17 -0.045982 -0.0457958
5.165 -0.0325153 -0.0323357
5.16 -0.00894704 -0.00879643
5.155 0.017888 0.0179978
5.15 0.0409057 0.0409723
5.145 0.0538906 0.0539184
5.14 0.052652 0.0526499
5.135 0.0365636 0.0365428
5.13 0.00979517 0.00976573
5.125 -0.0191906 -0.0192223
5.12 -0.0406334 -0.0406696
5.115 -0.0476528 -0.0477031
5.11 -0.038842 -0.0389174
5.105 -0.0178242 -0.0179327
5.1 0.00894999 0.00880754
5.095 0.0342673 0.0340987
5.09 0.0514472 0.0512704
5.085 0.0554134 0.0552555
5.08 0.0441242 0.0440151
5.075 0.0200517 0.0200165
5.07 -0.00955533 -0.00950674
5.065 -0.0348482 -0.0347254
5.06 -0.0474439 -0.0472723
5.055 -0.0438997 -0.0437124
5.05 -0.0263152 -0.0261424
5.045 -0.000488833 -0.000350822
5.04 0.0263812 0.0264758
5.035 0.0472523 0.0473053
5.03 0.0563131 0.0563336
5.025 0.0502631 0.0502641
5.02 0.0298824 0.0298765
5.015 0.000899604 0.000893885
5.01 -0.0272815 -0.0272878
5.005 -0.0451884 -0.0452046
5 -0.0473502 -0.0473898
4.995 -0.0340417 -0.0341163
4.99 -0.0100897 -0.0102052
4.985 0.0175063 0.0173523
4.98 0.0414492 0.041269
4.975 0.0553209 0.055136
4.97 0.0547361 0.0545748
4.965 0.0388749 0.0387658
4.96 0.0117577 0.0117209
4.955 -0.0181369 -0.0180983
4.95 -0.040779 -0.0406806
4.945 -0.0488478 -0.0487166
4.94 -0.0405674 -0.0404328
4.935 -0.0194401 -0.0193254
4.93 0.00797689 0.0080581
4.925 0.0342587 0.0343024
4.92 0.0524986 0.05251
4.915 0.0573974 0.0573887
4.91 0.0466741 0.046661
4.905 0.0225714 0.0225682
4.9 -0.00776339 -0.00774885
4.895 -0.0343114 -0.0342807
4.89 -0.0482433 -0.0482087
4.885 -0.0456248 -0.045605
4.88 -0.0282807 -0.0282929
4.875 -0.00202051 -0.00207484
4.87 0.0257716 0.0256759
4.865 0.0478151 0.04769
4.86 0.0580523 0.0579185
4.855 0.0529104 0.0527944
4.85 0.0328722 0.0328003
4.845 0.00344326 0.00343289
4.84 -0.0259389 -0.0258866
4.835 -0.0454093 -0.0453119
4.83 -0.0489143 -0.0487974
4.825 -0.0362823 -0.0361724
4.82 -0.0122103 -0.0121272
4.815 0.0161738 0.0162202
4.81 0.0413361 0.0413456
4.805 0.056595 0.0565761
4.8 0.0572674 0.057235
4.795 0.0421807 0.0421501
4.79 0.0150123 0.0149943
4.785 -0.0158885 -0.0158917
4.78 -0.0402198 -0.0402151
4.775 -0.050041 -0.0500444
4.77 -0.0429523 -0.0429815
4.765 -0.0221398 -0.0222079
4.76 0.00581337 0.00570223
4.755 0.0332673 0.0331202
4.75 0.0530399 0.0528752
4.745 0.0595191 0.0593639
4.74 0.0500333 0.049919
4.735 0.0263858 0.0263391
4.73 -0.00458066 -0.0045475
4.725 -0.0327558 -0.0326514
4.72 -0.0487377 -0.0485866
4.715 -0.0478276 -0.0476606
4.71 -0.0313162 -0.0311619
4.705 -0.00488431 -0.00476271
4.7 0.0239239 0.0240034
4.695 0.0475504 0.0475879
4.69 0.0596107 0.0596136
4.685 0.0561247 0.0561051
4.68 0.0370756 0.0370468
4.675 0.00751154 0.00748345
4.67 -0.0232485 -0.0232717
4.665 -0.0449129 -0.0449366
4.66 -0.0506017 -0.0506399
4.655 -0.0393915 -0.0394587
4.65 -0.0156375 -0.0157439
4.645 0.0134767 0.0133297
4.64 0.0401596 0.0399813
4.635 0.0573971 0.0572072
4.63 0.060093 0.0599205
4.625 0.0465384 0.0464158
4.62 0.0198299 0.0197846
4.615 -0.0120291 -0.0119851
4.61 -0.0385285 -0.0384042
4.605 -0.0509369 -0.0507583
4.6 -0.0459109 -0.0457123
4.595 -0.0260369 -0.0258501
4.59 0.00221539 0.00236922
4.585 0.0310058 0.031118
4.58 0.0528224 0.0528953
4.575 0.0616414 0.0616851
4.57 0.0542368 0.0542642
4.565 0.0317334 0.0317548
4.56 0.000406543 0.000424113
4.555 -0.0297021 -0.0296948
4.55 -0.0485382 -0.0485555
4.545 -0.0503313 -0.0503894
4.54 -0.0354894 -0.0355996
4.535 -0.0093392 -0.00950534
4.53 0.0204789 0.0202622
4.525 0.0460975 0.0458457
4.52 0.0607198 0.0604585
4.515 0.0598131 0.0595757
4.51 0.0426312 0.0424534
4.505 0.0134676 0.013378
4.5 -0.0187231 -0.0187129
4.495 -0.0432576 -0.0431581
4.49 -0.0521796 -0.0520173
4.485 -0.0434181 -0.0432265
4.48 -0.0206711 -0.0204802
4.475 0.00895988 0.00913052
4.47 0.0374263 0.0375684
4.465 0.0573102 0.0574254
4.46 0.0629778 0.0630743
4.455 0.0519733 0.0520608
4.45 0.0265124 0.0265978
4.445 -0.0060581 -0.0059753
4.44 -0.0351743 -0.0351026
4.435 -0.0511688 -0.0511247
4.43 -0.0493642 -0.0493671
4.425 -0.0313474 -0.031412
4.42 -0.00324631 -0.00337872
4.415 0.0269509 0.0267552
4.41 0.0513541 0.0511109
4.405 0.0634154 0.0631512
4.4 0.0591773 0.0589267
4.395 0.0388116 0.0386111
4.39 0.00767906 0.00755782
4.385 -0.0245103 -0.0245416
4.38 -0.0470548 -0.0470064
4.375 -0.0527887 -0.0526848
4.37 -0.040777 -0.0406482
4.365 -0.0156471 -0.0155193
4.36 0.015 0.0151113
4.355 0.0429733 0.0430643
4.35 0.060977 0.0610533
4.345 0.063776 0.0638488
4.34 0.049645 0.0497246
4.335 0.0217653 0.0218558
4.33 -0.0116417 -0.0115459
4.325 -0.0396687 -0.0395822
4.32 -0.05308 -0.053025
4.315 -0.0481693 -0.0481671
4.31 -0.0275061 -0.0275707
4.305 0.00214259 0.0020076
4.3 0.0325158 0.0323179
4.295 0.0557246 0.055483
4.29 0.0654723 0.0652174
4.285 0.0583443 0.0581138
4.28 0.0353352 0.0351661
4.275 0.00270373 0.00262167
4.27 -0.0292661 -0.0292584
4.265 -0.049951 -0.049869
4.26 -0.0529084 -0.0527807
4.255 -0.0381543 -0.0380133
4.25 -0.011068 -0.0109401
4.245 0.0203508 0.0204507
4.24 0.0478018 0.0478704
4.235 0.0641089 0.064151
4.23 0.064408 0.064433
4.225 0.0476267 0.047646
4.22 0.0177725 0.0177951
4.215 -0.0162277 -0.0161971
4.21 -0.0432372 -0.0432038
4.205 -0.0544303 -0.0544101
4.2 -0.0469186 -0.0469297
4.195 -0.0240688 -0.0241248
4.19 0.00683765 0.006733
4.185 0.0373195 0.0371733
4.18 0.0594959 0.0593275
4.175 0.0672955 0.0671363
4.17 0.0577748 0.0576601
4.165 0.0326127 0.0325725
4.16 -0.0012193 -0.0011722
4.155 -0.0330041 -0.032882
4.15 -0.05221 -0.0520402
4.145 -0.0529722 -0.0527912
4.14 -0.0360451 -0.0358876
4.135 -0.00739639 -0.00728751
4.13 0.0246523 0.0247011
4.125 0.0517051 0.0516946
4.12 0.0666858 0.0666253
4.115 0.0650398 0.0649439
4.11 0.0462114 0.0460987
4.105 0.0148395 0.0147269
4.1 -0.0196342 -0.0197335
4.095 -0.0459119 -0.0459979
4.09 -0.0554644 -0.0555475
4.085 -0.0459925 -0.0460846
4.08 -0.0214512 -0.0215607
4.075 0.0104751 0.0103486
4.07 0.041113 0.0409786
4.065 0.0625732 0.0624509
4.06 0.0689501 0.0688695
4.055 0.0576602 0.0576514
4.05 0.0308875 0.0309722
4.045 -0.003886 -0.00370547
4.04 -0.0356297 -0.0353747
4.035 -0.0538537 -0.0535604
4.03 -0.0530688 -0.0527815
4.025 -0.0345357 -0.0342948
4.02 -0.00465609 -0.00449103
4.015 0.027983 0.0280574
4.01 0.0548838 0.0548659
4.005 0.0690232 0.068921
4 0.0660573 0.0658875
3.995 0.0457806 0.0455672
3.99 0.0132498 0.0130193
3.985 -0.0217458 -0.021969
3.98 -0.0477607 -0.0479654
3.975 -0.0563913 -0.0565803
3.97 -0.0456683 -0.0458503
3.965 -0.019925 -0.0201071
3.96 0.0128521 0.0126709
3.955 0.0438126 0.043645
3.95 0.0650237 0.0648942
3.945 0.0706633 0.0706039
3.94 0.0583465 0.0583871
3.935 0.0305277 0.0306841
3.93 -0.00503463 -0.00477043
3.925 -0.0370984 -0.0367599
3.92 -0.0550944 -0.0547285
3.915 -0.0536237 -0.0532789
3.91 -0.03417 -0.0338871
3.905 -0.00340332 -0.00320899
3.9 0.0298678 0.0299607
3.895 0.057016 0.0570067
3.89 0.0709951 0.0708936
3.885 0.0675333 0.0673588
3.88 0.04656 0.0463382
3.875 0.0132914 0.013049
3.87 -0.0223218 -0.0225613
3.865 -0.0486768 -0.0488999
3.86 -0.0572593 -0.0574682
3.855 -0.0461022 -0.0463064
3.85 -0.0196725 -0.0198807
3.845 0.0138393 0.0136261
3.84 0.0453954 0.0451898
3.835 0.0669479 0.0667739
3.83 0.0726385 0.0725274
3.825 0.060098 0.0600823
3.82 0.0318138 0.0319178
3.815 -0.00440476 -0.00417526
3.81 -0.0372024 -0.0368686
3.805 -0.0558019 -0.0554055
3.8 -0.0545825 -0.0541714
3.795 -0.0349335 -0.0345522
3.79 -0.00360878 -0.00328865
3.785 0.0304005 0.0306409
3.78 0.0582885 0.0584419
3.775 0.0728834 0.0729522
3.77 0.0698196 0.0698132
3.765 0.0489235 0.0488532
3.76 0.015294 0.0151699
3.755 -0.0211553 -0.0213245
3.75 -0.0486515 -0.048858
3.745 -0.0582958 -0.0585432
3.74 -0.0477325 -0.0480286
3.735 -0.0212635 -0.0216129
3.73 0.0128378 0.0124399
3.725 0.0453333 0.0449084
3.72 0.0679734 0.0675583
3.715 0.0747212 0.0743623
3.71 0.0629954 0.0627439
3.705 0.0350102 0.0349084
3.7 -0.00167584 -0.00161044
3.695 -0.0357325 -0.035519
3.69 -0.0560115 -0.0556956
3.685 -0.0562637 -0.0558943
3.68 -0.0373697 -0.0369894
3.675 -0.00592814 -0.00556476
3.67 0.0289287 0.0292584
3.665 0.0581453 0.0584316
3.66 0.0742923 0.0745308
3.655 0.0727206 0.0729092
3.65 0.052894 0.0530279
3.645 0.0194895 0.0195623
3.64 -0.0178528 -0.0178451
3.635 -0.0472148 -0.0472724
3.63 -0.0590451 -0.0591767
3.625 -0.0501716 -0.0503893
3.62 -0.0243788 -0.0246919
3.615 0.0101288 0.00971967
3.61 0.0438969 0.0434072
3.605 0.068365 0.0678274
3.6 0.0771677 0.0766293
3.595 0.0672892 0.0668121
3.59 0.0403914 0.0400442
3.585 0.00350056 0.00334095
3.58 -0.032247 -0.0321978
3.575 -0.0552449 -0.0550053
3.57 -0.0582561 -0.0578668
3.565 -0.0412127 -0.0407256
3.56 -0.0102526 -0.00971308
3.555 0.0254498 0.0260083
3.55 0.0565466 0.0571002
3.545 0.0752318 0.0757617
3.54 0.0763766 0.076863
3.535 0.058785 0.0592
3.53 0.026334 0.0266419
3.525 -0.0119468 -0.0117792
3.52 -0.0440977 -0.0440924
3.515 -0.0596555 -0.0598293
3.51 -0.0541057 -0.0544668
3.505 -0.0302081 -0.0307514
3.5 0.00417742 0.00347038
3.495 0.0394288 0.0385938
3.49 0.0666027 0.0656961
3.485 0.0788235 0.0779219
3.48 0.072382 0.0715768
3.475 0.0479915 0.0473725
3.47 0.0116692 0.0113036
3.465 -0.0259811 -0.0260749
3.46 -0.0528891 -0.0527341
3.455 -0.0604033 -0.0600418
3.45 -0.0468659 -0.0463527
3.445 -0.0174506 -0.0168369
3.44 0.018822 0.0194957
3.435 0.0522705 0.0529719
3.43 0.0745588 0.0752587
3.425 0.0798786 0.0805444
3.42 0.0660934 0.0666869
3.415 0.0359209 0.0364002
3.41 -0.00263432 -0.00230459
3.405 -0.0378824 -0.037723
3.4 -0.0583973 -0.058426
3.395 -0.0578316 -0.0580607
3.39 -0.0372768 -0.0377042
3.385 -0.00381869 -0.00442955
3.38 0.0328735 0.0321072
3.375 0.0633682 0.0624898
3.37 0.0801054 0.0791773
3.365 0.0784733 0.077578
3.36 0.0579933 0.0572279
3.355 0.0233159 0.0227788
3.35 -0.0159159 -0.016155
3.345 -0.0474992 -0.0474158
3.34 -0.0612183 -0.0608324
3.335 -0.0531926 -0.0525648
3.33 -0.0269261 -0.0261353
3.325 0.00913056 0.0100125
3.32 0.0450355 0.0459546
3.315 0.0718039 0.07272
3.31 0.0827611 0.0836358
3.305 0.0745715 0.0753584
3.3 0.0483945 0.0490348
3.295 0.0106551 0.0110812
3.29 -0.0278013 -0.0276392
3.285 -0.054789 -0.0549281
3.28 -0.0616891 -0.0621444
3.275 -0.0470237 -0.0477735
3.27 -0.0162847 -0.0172826
3.265 0.0211548 0.019972
3.26 0.0553635 0.0540728
3.255 0.077933 0.0766284
3.25 0.083134 0.0819266
3.245 0.0689546 0.0679621
3.24 0.0381641 0.0374909
3.235 -0.00127457 -0.0015697
3.23 -0.0376653 -0.0375893
3.225 -0.0593341 -0.058936
3.22 -0.0594938 -0.0588463
3.215 -0.0389204 -0.0381045
3.21 -0.00472656 -0.0038138
3.205 0.0331353 0.0340875
3.2 0.0649257 0.065869
3.195 0.0828889 0.0837764
3.19 0.0822964 0.0830771
3.185 0.0625219 0.0631429
3.18 0.0279276 0.0283395
3.175 -0.0121575 -0.0119806
3.17 -0.0455608 -0.0456202
3.165 -0.0615313 -0.0618199
3.16 -0.0552991 -0.0558006
3.155 -0.0297026 -0.0303895
3.15 0.00691953 0.00608137
3.145 0.0443328 0.0433838
3.14 0.0731698 0.0721613
3.135 0.0864208 0.0854208
3.13 0.0803958 0.0794946
3.125 0.055748 0.0550585
3.12 0.018226 0.0178673
3.115 -0.0218135 -0.0217643
3.11 -0.0520461 -0.0515758
3.105 -0.0627966 -0.0619561
3.1 -0.051159 -0.0500496
3.095 -0.0216744 -0.0204121
3.09 0.0164362 0.0177508
3.085 0.0528778 0.0541657
3.08 0.078738 0.0799366
3.075 0.0877693 0.0888201
3.07 0.0772182 0.078056
3.065 0.048809 0.0493558
3.06 0.00937788 0.00955706
3.055 -0.0299962 -0.030226
3.05 -0.0570353 -0.0576833
3.045 -0.0631197 -0.064163
3.04 -0.0469961 -0.0483715
3.035 -0.014578 -0.0162013
3.03 0.0243121 0.0225397
3.025 0.0594688 0.0576624
3.02 0.0824742 0.0807686
3.015 0.0877588 0.0863044
3.01 0.0734272 0.072369
3.005 0.0421587 0.0416041
3 0.00168842 0.00167053
2.995 -0.0363716 -0.0359047
2.99 -0.0599905 -0.0591336
2.985 -0.0616672 -0.0605268
2.98 -0.0415925 -0.0402807
2.975 -0.0067733 -0.00539072
2.97 0.0325578 0.0339236
2.965 0.0663189 0.0675875
2.96 0.0865268 0.0876192
2.955 0.0882443 0.0890837
2.95 0.0704173 0.070939
2.945 0.0366895 0.0368588
2.94 -0.0043729 -0.00454419
2.935 -0.0408361 -0.0412981
2.93 -0.0611601 -0.0618654
2.925 -0.059002 -0.0599138
2.92 -0.0357857 -0.0368577
2.915 0.000706173 -0.000476822
2.91 0.0400375 0.0388024
2.905 0.0723454 0.0711308
2.9 0.0900845 0.0889789
2.895 0.0888684 0.0879746
2.89 0.0682877 0.0677165
2.885 0.0326336 0.0324917
2.88 -0.00901387 -0.00865516
2.875 -0.0445482 -0.0436746
2.87 -0.0627782 -0.0614327
2.865 -0.0581403 -0.0564311
2.86 -0.0329016 -0.0309908
2.855 0.00463669 0.00659239
2.85 0.0439123 0.0457844
2.845 0.0752362 0.0769249
2.84 0.0914011 0.0928229
2.835 0.0884339 0.0895072
2.83 0.0663446 0.0669819
2.825 0.0297665 0.0298745
2.82 -0.0120379 -0.0125265
2.815 -0.0469751 -0.0480848
2.81 -0.064063 -0.0657781
2.805 -0.0581115 -0.0603551
2.8 -0.0317974 -0.0344267
2.795 0.00629029 0.00344662
2.79 0.0455106 0.0426404
2.785 0.0762773 0.0735834
2.78 0.0915983 0.0892953
2.775 0.0877673 0.086065
2.77 0.0650465 0.0641118
2.765 0.0282407 0.0281582
2.76 -0.0133393 -0.0126157
2.755 -0.0476323 -0.0462569
2.75 -0.0637404 -0.0618973
2.745 -0.05663 -0.0544961
2.74 -0.029207 -0.026942
2.735 0.00969883 0.0119635
2.73 0.0492631 0.0514078
2.725 0.0798213 0.0817236
2.72 0.0944323 0.0959624
2.715 0.0895849 0.0906178
2.71 0.0658585 0.0663013
2.705 0.0283758 0.0281892
2.7 -0.0133821 -0.0141427
2.695 -0.0474102 -0.0486143
2.69 -0.0629993 -0.0645091
2.685 -0.0552874 -0.056982
2.68 -0.027292 -0.0290743
2.675 0.012075 0.0102781
2.67 0.05195 0.0502014
2.665 0.0826868 0.0810548
2.66 0.0974024 0.0959742
2.655 0.092618 0.0915151
2.65 0.0688601 0.0682462
2.645 0.0310715 0.0311398
2.64 -0.0114955 -0.0106051
2.635 -0.0469422 -0.0452188
2.63 -0.0643463 -0.0619026
2.625 -0.0583345 -0.0553739
2.62 -0.0314275 -0.0281926
2.615 0.00767893 0.0109594
2.61 0.0481102 0.0512446
2.605 0.0801423 0.0829695
2.6 0.0967862 0.0991569
2.595 0.0942996 0.096056
2.59 0.0726655 0.073633
2.585 0.0360722 0.0360673
2.58 -0.00687664 -0.00797999
2.575 -0.0444001 -0.0466006
2.57 -0.0650249 -0.0682165
2.565 -0.0623893 -0.0663864
2.56 -0.0380541 -0.0426125
2.555 -0.000148386 -0.00500223
2.55 0.0405712 0.0356971
2.545 0.0742355 0.0696377
2.54 0.0936017 0.0896073
2.535 0.0945611 0.0915084
2.53 0.0764808 0.0746596
2.525 0.0426901 0.0422734
2.52 0.000876347 0.00184114
2.515 -0.0377666 -0.0356448
2.51 -0.061447 -0.0584639
2.505 -0.0625347 -0.0589693
2.5 -0.0411148 -0.0372315
2.495 -0.00443762 -0.000465784
2.49 0.0368708 0.0407242
2.485 0.0725403 0.0760672
2.48 0.0947807 0.0977544
2.475 0.0990035 0.101187
2.47 0.0841037 0.0852978
2.465 0.0528524 0.0529492
2.46 0.0122088 0.0112517
2.455 -0.0274129 -0.029213
2.45 -0.0544664 -0.0568809
2.445 -0.0603573 -0.0631922
2.44 -0.0434292 -0.0465038
2.435 -0.00941835 -0.0125793
2.43 0.031629 0.028518
2.425 0.0692527 0.0663222
2.42 0.0950945 0.0924955
2.415 0.103855 0.101771
2.41 0.0935273 0.0921702
2.405 0.0657611 0.0653496
2.4 0.0262152 0.026937
2.395 -0.0157068 -0.0137746
2.39 -0.0485161 -0.0453899
2.385 -0.0623057 -0.0581062
2.38 -0.052954 -0.0479511
2.375 -0.0239166 -0.0184913
2.37 0.0158277 0.021302
2.365 0.0556549 0.0608728
2.36 0.0864328 0.0911458
2.355 0.101895 0.105872
2.35 0.0989511 0.101947
2.345 0.0779287 0.0796863
2.34 0.0427599 0.0430198
2.335 0.00113818 -0.00028404
2.33 -0.0364759 -0.0396492
2.325 -0.0593883 -0.0642834
2.32 -0.0606402 -0.0670828
2.315 -0.0402407 -0.0478196
2.31 -0.0049468 -0.0131506
2.305 0.0351225 0.0268271
2.3 0.0701362 0.062279
2.295 0.0927105 0.0858227
2.29 0.0985779 0.0931826
2.285 0.0865972 0.0831354
2.28 0.0589207 0.0576626
2.275 0.0212069 0.0221549
2.27 -0.0176787 -0.0148119
2.265 -0.047039 -0.0426692
2.26 -0.0577827 -0.0523463
2.255 -0.0462646 -0.0401867
2.25 -0.0161505 -0.00982027
2.245 0.0235098 0.029763
2.24 0.0621008 0.0679805
2.235 0.0906905 0.0958851
2.23 0.103504 0.107672
2.225 0.0982371 0.101041
2.22 0.076158 0.0773514
2.215 0.0419117 0.0414187
2.21 0.00317868 0.00115252
2.205 -0.0304983 -0.0336893
2.2 -0.0496166 -0.0535414
2.195 -0.0479924 -0.0522693
2.19 -0.0257328 -0.0300438
2.185 0.0105546 0.00643738
2.18 0.0508116 0.0470215
2.175 0.0851559 0.0817544
2.17 0.106275 0.10331
2.165 0.110267 0.107846
2.16 0.0965483 0.0948822
2.155 0.0678001 0.0672258
2.15 0.0297858 0.0307403
2.145 -0.00937378 -0.00657106
2.14 -0.0401896 -0.0354733
2.135 -0.0540895 -0.0476603
2.13 -0.0466441 -0.0389172
2.125 -0.0200045 -0.0115286
2.12 0.0178874 0.0265462
2.115 0.056862 0.0652141
2.11 0.0880694 0.095716
2.105 0.10564 0.11223
2.1 0.106738 0.111901
2.095 0.0911075 0.0944333
2.09 0.0611209 0.0621479
2.085 0.022166 0.0204353
2.08 -0.0172425 -0.0218649
2.075 -0.0469845 -0.0543936
2.07 -0.0587413 -0.0685781
2.065 -0.0492372 -0.0609546
2.06 -0.0219886 -0.03489
2.055 0.0146223 0.001278
2.05 0.0510157 0.0379522
2.045 0.0794563 0.0674
2.04 0.0950985 0.0847898
2.035 0.0956672 0.0878227
2.03 0.0810274 0.0762181
2.025 0.0533856 0.0519277
2.02 0.017844 0.0196662
2.015 -0.017501 -0.0129068
2.01 -0.0432943 -0.0365306
2.005 -0.0515046 -0.0431822
2 -0.0393424 -0.0300284
1.995 -0.0107321 -0.000999421
1.99 0.025909 0.0355325
1.985 0.0612097 0.0702403
1.98 0.0877754 0.0957238
1.975 0.101185 0.107556
1.97 0.0997107 0.104043
1.965 0.083902 0.0858842
1.96 0.0566096 0.0561746
1.955 0.0232835 0.02075
1.95 -0.00861892 -0.012605
1.945 -0.0311456 -0.0360371
1.94 -0.0374661 -0.0428705
1.935 -0.0252813 -0.0308818
1.93 0.00205396 -0.00344296
1.925 0.036962 0.0318114
1.92 0.0707513 0.066141
1.915 0.0964104 0.0925339
1.91 0.109641 0.106697
1.905 0.108623 0.10685
1.9 0.0934644 0.0931096
1.895 0.0662604 0.0675719
1.89 0.031538 0.0347127
1.885 -0.00393922 0.00120857
1.88 -0.0321252 -0.0248392
1.875 -0.0458067 -0.0363203
1.87 -0.0412875 -0.0299586
1.865 -0.0199627 -0.00746968
1.86 0.0118679 0.0247252
1.855 0.0457983 0.0582974
1.85 0.0744589 0.0860338
1.845 0.0930743 0.103288
1.84 0.0994614 0.107913
1.835 0.0932755 0.0995457
1.83 0.0755896 0.0791987
1.825 0.0486518 0.0490769
1.82 0.0162905 0.0130323
1.815 -0.015796 -0.0231826
1.81 -0.0404643 -0.0523094
1.805 -0.0510989 -0.0671972
1.8 -0.0448604 -0.0644697
1.795 -0.0243363 -0.0462545
1.79 0.00406657 -0.0187622
1.785 0.0330084 0.0106648
1.78 0.0566395 0.0361007
1.775 0.0715004 0.0539641
1.77 0.0762581 0.0627678
1.765 0.0709372 0.0622409
1.76 0.0565451 0.0529646
1.755 0.0348348 0.036162
1.75 0.0092253 0.0147775
1.745 -0.0146397 -0.00575944
1.74 -0.0302311 -0.0189257
1.735 -0.0320516 -0.0192323
1.73 -0.0185502 -0.00496671
1.725 0.00654158 0.0201817
1.72 0.0359209 0.0489826
1.715 0.0617872 0.0736703
1.71 0.0783685 0.088453
1.705 0.0829744 0.0906583
1.7 0.0758317 0.0805898
1.695 0.0592079 0.0607225
1.69 0.036466 0.0347199
1.685 0.0110656 0.00634312
1.68 -0.0128056 -0.0198122
1.675 -0.0300065 -0.0383928
1.67 -0.0362691 -0.0451374
1.665 -0.0289217 -0.0374894
1.66 -0.00852793 -0.0162543
1.655 0.0205347 0.01402
1.65 0.0514994 0.046227
1.645 0.0773351 0.0730925
1.64 0.092793 0.0892828
1.635 0.0954486 0.0923665
1.63 0.0859872 0.083299
1.625 0.0668746 0.0648094
1.62 0.0417023 0.0407765
1.615 0.0139919 0.0148675
1.61 -0.0127988 -0.00952994
1.605 -0.0350903 -0.0291514
1.6 -0.0487837 -0.0397682
1.595 -0.0505033 -0.0382045
1.59 -0.0392012 -0.0238717
1.585 -0.0161138 0.00168333
1.58 0.0149888 0.0343167
1.575 0.0486708 0.0685057
1.57 0.0789453 0.0981743
1.565 0.100894 0.118396
1.56 0.111911 0.126596
1.555 0.111987 0.122779
1.55 0.10304 0.109016
1.545 0.0883479 0.0887743
1.54 0.0711714 0.0658951
1.535 0.0546561 0.04399
1.53 0.0425881 0.0275336
1.525 0.0362822 0.0180548
1.52 0.0347324 0.0150664
1.515 0.0379769 0.0184347
1.51 0.0449725 0.0268671
1.505 0.0543902 0.0386278
1.5 0.0650185 0.0521135
1.495 0.0758573 0.0661095
1.49 0.0862565 0.078508
1.485 0.0959071 0.067595
1.48 0.104572 -0.13707
1.475 0.110915 -1.35393
1.47 0.109562 -14.1942
1.465 -0.708415 -29541.3
1.46 -0.643249 -1597.05
1.455 531.666 -4.21979e+06
1.45 -0.364605 -371.408
1.445 -1.37668 -1770.86
1.44 17.1489 21205.8
1.435 -7399.18 -9.21727e+06
1.43 2.68551e+07 -2.5732e+10
1.425 2.11741e+16 4.16518e+16
1.42 -669031 665410
1.415 -666660 663150
1.41 -664288 660890
1.405 -661916 658631
1.4 -659544 656372
1.395 -657171 654113
1.39 -654798 651854
1.385 -652425 649596
1.38 -650052 647337
1.375 -647678 645079
1.37 -645304 642821
1.365 -642930 640563
1.36 -640555 638305
1.355 -638180 636047
1.35 -635805 633789
1.345 -633430 631531
1.34 -631054 629274
1.335 -628678 627016
1.33 -626301 624759
1.325 -623925 622501
1.32 -621547 620244
1.315 -619170 617987
1.31 -616792 615730
1.305 -614414 613472
1.3 -612036 611215
1.295 -609657 608958
1.29 -607277 606701
1.285 -604898 604443
1.28 -602518 602186
1.275 -600137 599929
1.27 -597756 597671
1.265 -595375 595414
1.26 -592993 593156
1.255 -590611 590898
1.25 -588228 588641
1.245 -585845 586383
1.24 -583462 584124
1.235 -581078 581866
1.23 -578693 579608
1.225 -576308 577349
1.22 -573923 575090
1.215 -571537 572831
1.21 -569151 570571
1.205 -566764 568311
1.2 -564376 566051
1.195 -561988 563791
1.19 -559599 561530
1.185 -557210 559268
1.18 -554820 557007
1.175 -552430 554744
1.17 -550039 552482
1.165 -547647 550219
1.16 -545255 547955
1.155 -542862 545691
1.15 -540469 543426
1.145 -538075 541160
1.14 -535680 538894
1.135 -533284 536627
1.13 -530888 534359
1.125 -528491 532091
1.12 -526093 529822
1.115 -523695 527552
1.11 -521295 525281
1.105 -518895 523009
1.1 -516495 520736
1.095 -514093 518462
1.09 -511690 516186
1.085 -509287 513910
1.08 -506883 511633
1.075 -504478 509354
1.07 -502071 507074
1.065 -499664 504793
1.06 -497256 502510
1.055 -494847 500226
1.05 -492437 497940
1.045 -490026 495653
1.04 -487614 493364
1.035 -485201 491073
1.03 -482787 488781
1.025 -480372 486486
1.02 -477955 484190
1.015 -475538 481892
1.01 -473119 479592
1.005 -470699 477289
1 -468278 474984
0.995 -465855 472677
0.99 -463431 470368
0.985 -461006 468056
0.98 -458579 465741
0.975 -456151 463424
0.97 -453722 461104
0.965 -451291 458781
0.96 -448858 456455
0.955 -446424 454126
0.95 -443989 451794
0.945 -441551 449458
0.94 -439112 447119
0.935 -436672 444776
0.93 -434230 442430
0.925 -431785 440080
0.92 -429339 437726
0.915 -426892 435368
0.91 -424442 433006
0.905 -421990 430639
0.9 -419536 428268
0.895 -417081 425893
0.89 -414623 423512
0.885 -412163 421127
0.88 -409700 418737
0.875 -407236 416341
0.87 -404768 413940
0.865 -402299 411534
0.86 -399827 409121
0.855 -397353 406703
0.85 -394876 404279
0.845 -392396 401848
0.84 -389913 399411
0.835 -387428 396968
0.83 -384940 394517
0.825 -382449 392060
0.82 -379955 389595
0.815 -377457 387123
0.81 -374957 384643
0.805 -372453 382156
0.8 -369946 379660
0.795 -367435 377156
0.79 -364920 374643
0.785 -362402 372122
0.78 -359881 369592
0.775 -357355 367052
0.77 -354825 364503
0.765 -352291 361945
0.76 -349753 359376
0.755 -347211 356797
0.75 -344664 354208
0.745 -342112 351608
0.74 -339556 348997
0.735 -336995 346375
0.73 -334429 343742
0.725 -331857 341097
0.72 -329281 338440
0.715 -326698 335771
0.71 -324111 333089
0.705 -321517 330395
0.7 -318917 327688
0.695 -316312 324967
0.69 -313700 322233
0.685 -311081 319486
0.68 -308456 316724
0.675 -305824 313949
0.67 -303184 311159
0.665 -300538 308354
0.66 -297883 305535
0.655 -295221 302700
0.65 -292551 299850
0.645 -289873 296985
0.64 -287186 294105
0.635 -284490 291208
0.63 -281785 288296
0.625 -279070 285367
0.62 -276346 282422
0.615 -273612 279461
0.61 -270868 276484
0.605 -268113 273490
0.6 -265347 270479
0.595 -262570 267452
0.59 -259781 264409
0.585 -256981 261348
0.58 -254167 258271
0.575 -251341 255178
0.57 -248502 252068
0.565 -245649 248942
0.56 -242782 245799
0.555 -239900 242641
0.55 -237003 239466
0.545 -234091 236276
0.54 -231163 233070
0.535 -228219 229850
0.53 -225257 226614
0.525 -222278 223364
0.52 -219280 220100
0.515 -216264 216822
0.51 -213229 213531
0.505 -210174 210226
0.5 -207098 206910
0.495 -204001 203581
0.49 -200882 200241
0.485 -197741 196890
0.48 -194576 193528
0.475 -191388 190157
0.47 -188175 186776
0.465 -184936 183386
0.46 -181672 179988
0.455 -178380 176582
0.45 -175061 173169
0.445 -171714 169749
0.44 -168337 166322
0.435 -164931 162889
0.43 -161493 159451
0.425 -158024 156006
0.42 -154523 152555
0.415 -150989 149099
0.41 -147421 145638
0.405 -143818 142170
0.4 -140181 138695
0.395 -136507 135214
0.39 -132797 131725
0.385 -129051 128228
0.38 -125266 124722
0.375 -121444 121205
0.37 -117584 117675
0.365 -113686 114133
0.36 -109750 110575
0.355 -105775 107000
0.35 -101763 103406
0.345 -97713.2 99791
0.34 -93627.1 96152.5
0.335 -89505.7 92488.2
0.33 -85350.2 88796
0.325 -81162.2 85073.5
0.32 -76944 81318.6
0.315 -72698.1 77529.6
0.31 -68427.4 73704.6
0.305 -64135.6 69842.5
0.3 -59826.8 65942.7
0.295 -55506.1 62005.1
0.29 -51179 58030.6
0.285 -46852 54020.8
0.28 -42532.7 49978.8
0.275 -38229.4 45908.7
0.27 -33951.7 41816.5
0.265 -29710.3 37709.6
0.26 -25517.3 33597.5
0.255 -21386 29491.8
0.25 -17331.1 25406.4
0.245 -13369.1 21357.5
0.24 -9517.66 17364.1
0.235 -5796.16 13447.5
0.23 -2225.47 9632.01
0.225 1172.13 5944.17
0.22 4373.08 2413.07
0.215 7352.72 -930.128
0.21 10085.7 -4052.57
0.205 12546.2 -6920.3
0.2 14708.9 -9499.01
0.195 16549.3 -11755
0.19 18044.8 -13656.4
0.185 19175.8 -15174.4
0.18 19926.9 -16284.9
0.175 20288.4 -16970.3
0.17 20257.8 -17221.5
0.165 19841.6 -17039.5
0.16 19056.6 -16437.5
0.155 17931.5 -15442.2
0.15 16507.9 -14095.2
0.145 14840.3 -12452.8
0.14 12995.6 -10585.6
0.135 11050.8 -8576.11
0.13 9089.73 -6514.63
0.125 7197.42 -4494.05
0.12 5453.66 -2602.58
0.115 3925.3 -915.863
0.11 2658.89 510.791
0.105 1675.06 1648.32
0.1 966.324 2496.42
0.095 499.614 3081.29
0.09 223.928 3448.24
0.085 81.5184 3650.82
0.08 19.5187 3739.38
0.075 -1.78756 3752.63
0.07 -6.53031 3714.61
0.065 -6.18584 3636.04
0.06 -4.84472 3517.49
0.055 -3.58142 3351.79
0.05 -2.66681 3126.7
0.045 -2.22323 2830.97
0.04 -2.25894 2466.02
0.035 -2.57519 2058.38
0.03 -2.78207 1656.36
0.025 -2.55874 1293.52
0.02 -1.93774 944.903
0.015 -1.11779 550.563
0.01 -0.214967 106.53
0.005 0.248172 -123.042
-1.63468e-13 0.000387571 -0.192155


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1Classic/GApOneLoop.txt <==
-22.3723 -0.00200297 8.97568e-06
-22.1768 -0.00203852 9.21595e-06
-22.0165 -0.00206839 9.41941e-06
-21.8747 -0.00209538 9.60451e-06
-21.7448 -0.00212054 9.7782e-06
-21.6237 -0.00214443 9.94403e-06
-21.5093 -0.00216736 1.01041e-05
-21.4004 -0.00218955 1.02598e-05
-21.2959 -0.00221115 1.04121e-05
-21.1952 -0.00223226 1.05618e-05
-21.0979 -0.00225297 1.07092e-05
-21.0034 -0.00227334 1.08549e-05
-20.9115 -0.00229342 1.09992e-05
-20.8219 -0.00231326 1.11424e-05
-20.7344 -0.00233289 1.12846e-05
-20.6487 -0.00235233 1.14262e-05
-20.5648 -0.00237163 1.15672e-05
-20.4825 -0.00239079 1.17078e-05
-20.4016 -0.00240983 1.18481e-05
-20.3222 -0.00242877 1.19882e-05
-20.244 -0.00244763 1.21283e-05
-20.1669 -0.00246642 1.22684e-05
-20.091 -0.00248515 1.24085e-05
-20.0162 -0.00250383 1.25488e-05
-19.9423 -0.00252247 1.26894e-05
-19.8694 -0.00254108 1.28302e-05
-19.7974 -0.00255967 1.29714e-05
-19.7262 -0.00257823 1.31129e-05
-19.6558 -0.00259679 1.32549e-05
-19.5862 -0.00261535 1.33974e-05
-19.5173 -0.0026339 1.35404e-05
-19.4491 -0.00265247 1.36839e-05
-19.3816 -0.00267104 1.38281e-05
-19.3147 -0.00268964 1.39729e-05
-19.2484 -0.00270825 1.41184e-05
-19.1828 -0.00272689 1.42646e-05
-19.1177 -0.00274556 1.44115e-05
-19.0531 -0.00276426 1.45592e-05
-18.9891 -0.002783 1.47076e-05
-18.9255 -0.00280178 1.48569e-05
-18.8625 -0.0028206 1.50071e-05
-18.8 -0.00283947 1.51581e-05
-18.7379 -0.00285839 1.531e-05
-18.6762 -0.00287736 1.54629e-05
-18.615 -0.00289639 1.56167e-05
-18.5542 -0.00291547 1.57715e-05
-18.4938 -0.00293462 1.59273e-05
-18.4338 -0.00295382 1.60841e-05
-18.3742 -0.00297309 1.62419e-05
-18.3149 -0.00299243 1.64009e-05
-18.256 -0.00301184 1.65609e-05
-18.1975 -0.00303132 1.6722e-05
-18.1393 -0.00305088 1.68843e-05
-18.0815 -0.00307051 1.70478e-05
-18.0239 -0.00309022 1.72124e-05
-17.9667 -0.00311001 1.73782e-05
-17.9098 -0.00312989 1.75453e-05
-17.8532 -0.00314984 1.77136e-05
-17.7969 -0.00316989 1.78832e-05
-17.7408 -0.00319002 1.80541e-05
-17.6851 -0.00321025 1.82263e-05
-17.6296 -0.00323056 1.83998e-05
-17.5744 -0.00325097 1.85747e-05
-17.5195 -0.00327148 1.8751e-05
-17.4648 -0.00329208 1.89286e-05
-17.4104 -0.00331279 1.91077e-05
-17.3562 -0.00333359 1.92883e-05
-17.3022 -0.0033545 1.94703e-05
-17.2485 -0.00337551 1.96538e-05
-17.195 -0.00339663 1.98388e-05
-17.1418 -0.00341786 2.00254e-05
-17.0887 -0.0034392 2.02135e-05
-17.0359 -0.00346065 2.04031e-05
-16.9833 -0.00348222 2.05944e-05
-16.9309 -0.0035039 2.07874e-05
-16.8787 -0.0035257 2.09819e-05
-16.8268 -0.00354761 2.11782e-05
-16.775 -0.00356965 2.13761e-05
-16.7234 -0.00359181 2.15758e-05
-16.672 -0.0036141 2.17772e-05
-16.6208 -0.00363651 2.19804e-05
-16.5697 -0.00365905 2.21854e-05
-16.5189 -0.00368171 2.23922e-05
-16.4682 -0.00370451 2.26008e-05
-16.4177 -0.00372744 2.28113e-05
-16.3674 -0.00375051 2.30237e-05
-16.3172 -0.00377371 2.32381e-05
-16.2672 -0.00379706 2.34544e-05
-16.2174 -0.00382054 2.36726e-05
-16.1677 -0.00384416 2.38929e-05
-16.1182 -0.00386793 2.41152e-05
-16.0689 -0.00389184 2.43395e-05
-16.0197 -0.0039159 2.4566e-05
-15.9706 -0.00394011 2.47945e-05
-15.9217 -0.00396447 2.50252e-05
-15.873 -0.00398898 2.5258e-05
-15.8243 -0.00401365 2.54931e-05
-15.7759 -0.00403848 2.57304e-05
-15.7276 -0.00406346 2.59699e-05
-15.6794 -0.0040886 2.62118e-05
-15.6313 -0.00411391 2.64559e-05
-15.5834 -0.00413938 2.67024e-05
-15.5356 -0.00416502 2.69513e-05
-15.488 -0.00419082 2.72026e-05
-15.4404 -0.0042168 2.74564e-05
-15.393 -0.00424295 2.77126e-05
-15.3458 -0.00426927 2.79714e-05
-15.2986 -0.00429577 2.82327e-05
-15.2516 -0.00432244 2.84966e-05
-15.2047 -0.0043493 2.87631e-05
-15.1579 -0.00437634 2.90322e-05
-15.1112 -0.00440356 2.9304e-05
-15.0647 -0.00443098 2.95786e-05
-15.0182 -0.00445858 2.98559e-05
-14.9719 -0.00448637 3.0136e-05
-14.9257 -0.00451435 3.0419e-05
-14.8796 -0.00454254 3.07048e-05
-14.8336 -0.00457091 3.09936e-05
-14.7877 -0.00459949 3.12853e-05
-14.7419 -0.00462827 3.158e-05
-14.6962 -0.00465726 3.18777e-05
-14.6506 -0.00468646 3.21785e-05
-14.6052 -0.00471586 3.24824e-05
-14.5598 -0.00474547 3.27895e-05
-14.5145 -0.0047753 3.30998e-05
-14.4693 -0.00480535 3.34133e-05
-14.4243 -0.00483562 3.37302e-05
-14.3793 -0.00486611 3.40503e-05
-14.3344 -0.00489682 3.43739e-05
-14.2896 -0.00492776 3.47008e-05
-14.2449 -0.00495893 3.50313e-05
-14.2003 -0.00499033 3.53653e-05
-14.1558 -0.00502197 3.57028e-05
-14.1113 -0.00505384 3.6044e-05
-14.067 -0.00508596 3.63889e-05
-14.0227 -0.00511832 3.67375e-05
-13.9786 -0.00515092 3.70898e-05
-13.9345 -0.00518377 3.7446e-05
-13.8905 -0.00521688 3.78061e-05
-13.8466 -0.00525024 3.81701e-05
-13.8028 -0.00528386 3.85381e-05
-13.759 -0.00531773 3.89102e-05
-13.7153 -0.00535188 3.92864e-05
-13.6718 -0.00538628 3.96667e-05
-13.6283 -0.00542096 4.00513e-05
-13.5848 -0.00545591 4.04402e-05
-13.5415 -0.00549114 4.08334e-05
-13.4982 -0.00552665 4.1231e-05
-13.455 -0.00556244 4.16331e-05
-13.4119 -0.00559851 4.20397e-05
-13.3689 -0.00563488 4.2451e-05
-13.3259 -0.00567154 4.28669e-05
-13.283 -0.00570849 4.32876e-05
-13.2402 -0.00574574 4.3713e-05
-13.1974 -0.0057833 4.41434e-05
-13.1547 -0.00582116 4.45787e-05
-13.1121 -0.00585934 4.5019e-05
-13.0696 -0.00589782 4.54644e-05
-13.0271 -0.00593663 4.5915e-05
-12.9847 -0.00597576 4.63708e-05
-12.9424 -0.00601521 4.6832e-05
-12.9001 -0.006055 4.72986e-05
-12.8579 -0.00609511 4.77706e-05
-12.8158 -0.00613557 4.82482e-05
-12.7737 -0.00617636 4.87315e-05
-12.7317 -0.0062175 4.92205e-05
-12.6898 -0.00625899 4.97153e-05
-12.6479 -0.00630084 5.0216e-05
-12.6061 -0.00634304 5.07228e-05
-12.5643 -0.00638561 5.12356e-05
-12.5226 -0.00642854 5.17546e-05
-12.481 -0.00647184 5.22798e-05
-12.4394 -0.00651553 5.28115e-05
-12.3979 -0.00655959 5.33496e-05
-12.3565 -0.00660403 5.38943e-05
-12.3151 -0.00664887 5.44456e-05
-12.2738 -0.00669411 5.50037e-05
-12.2325 -0.00673974 5.55688e-05
-12.1913 -0.00678578 5.61407e-05
-12.1501 -0.00683223 5.67198e-05
-12.109 -0.00687909 5.73061e-05
-12.068 -0.00692637 5.78997e-05
-12.027 -0.00697408 5.85007e-05
-11.986 -0.00702223 5.91093e-05
-11.9452 -0.0070708 5.97256e-05
-11.9043 -0.00711982 6.03496e-05
-11.8636 -0.00716929 6.09816e-05
-11.8228 -0.00721921 6.16216e-05
-11.7822 -0.0072696 6.22698e-05
-11.7415 -0.00732044 6.29263e-05
-11.701 -0.00737176 6.35912e-05
-11.6605 -0.00742355 6.42647e-05
-11.62 -0.00747583 6.49469e-05
-11.5796 -0.0075286 6.56379e-05
-11.5392 -0.00758187 6.6338e-05
-11.4989 -0.00763563 6.70472e-05
-11.4587 -0.00768991 6.77657e-05
-11.4184 -0.0077447 6.84936e-05
-11.3783 -0.00780002 6.92311e-05
-11.3381 -0.00785586 6.99785e-05
-11.2981 -0.00791224 7.07357e-05
-11.2581 -0.00796917 7.1503e-05
-11.2181 -0.00802665 7.22806e-05
-11.1781 -0.00808468 7.30686e-05
-11.1383 -0.00814328 7.38672e-05
-11.0984 -0.00820245 7.46766e-05
-11.0586 -0.00826221 7.5497e-05
-11.0189 -0.00832256 7.63286e-05
-10.9792 -0.0083835 7.71714e-05
-10.9395 -0.00844504 7.80259e-05
-10.8999 -0.00850721 7.8892e-05
-10.8603 -0.00856999 7.97702e-05
-10.8208 -0.0086334 8.06604e-05
-10.7813 -0.00869745 8.1563e-05
-10.7418 -0.00876216 8.24782e-05
-10.7024 -0.00882751 8.34062e-05
-10.6631 -0.00889354 8.43473e-05
-10.6238 -0.00896024 8.53015e-05
-10.5845 -0.00902762 8.62693e-05
-10.5452 -0.0090957 8.72507e-05
-10.506 -0.00916449 8.82462e-05
-10.4669 -0.00923399 8.92558e-05
-10.4278 -0.00930421 9.028e-05
-10.3887 -0.00937517 9.13188e-05
-10.3496 -0.00944687 9.23727e-05
-10.3106 -0.00951934 9.34418e-05
-10.2717 -0.00959256 9.45264e-05
-10.2328 -0.00966657 9.56269e-05
-10.1939 -0.00974137 9.67436e-05
-10.155 -0.00981697 9.78766e-05
-10.1162 -0.00989338 9.90263e-05
-10.0774 -0.00997061 0.000100193
-10.0387 -0.0100487 0.000101377
-10 -0.0101276 0.000102579
-9.96134 -0.0102074 0.000103799
-9.92271 -0.010288 0.000105037
-9.88412 -0.0103696 0.000106294
-9.84557 -0.010452 0.00010757
-9.80704 -0.0105354 0.000108865
-9.76856 -0.0106197 0.00011018
-9.73011 -0.0107049 0.000111515
-9.69169 -0.0107911 0.000112871
-9.65331 -0.0108783 0.000114247
-9.61496 -0.0109664 0.000115645
-9.57664 -0.0110556 0.000117065
-9.53836 -0.0111458 0.000118507
-9.50011 -0.011237 0.000119971
-9.46189 -0.0113292 0.000121459
-9.42371 -0.0114225 0.00012297
-9.38556 -0.0115169 0.000124505
-9.34744 -0.0116124 0.000126064
-9.30935 -0.0117091 0.000127648
-9.2713 -0.0118068 0.000129258
-9.23327 -0.0119057 0.000130894
-9.19528 -0.0120058 0.000132556
-9.15732 -0.0121071 0.000134245
-9.11939 -0.0122095 0.000135962
-9.08149 -0.0123133 0.000137707
-9.04362 -0.0124182 0.000139481
-9.00578 -0.0125244 0.000141284
-8.96797 -0.0126319 0.000143117
-8.93019 -0.0127408 0.00014498
-8.89244 -0.0128509 0.000146875
-8.85471 -0.0129625 0.000148801
-8.81702 -0.0130753 0.00015076
-8.77936 -0.0131896 0.000152752
-8.74172 -0.0133054 0.000154778
-8.70412 -0.0134225 0.000156839
-8.66654 -0.0135412 0.000158935
-8.62899 -0.0136613 0.000161067
-8.59146 -0.013783 0.000163236
-8.55397 -0.0139062 0.000165442
-8.5165 -0.014031 0.000167688
-8.47906 -0.0141574 0.000169972
-8.44165 -0.0142854 0.000172297
-8.40426 -0.0144151 0.000174663
-8.3669 -0.0145465 0.000177071
-8.32956 -0.0146796 0.000179522
-8.29226 -0.0148145 0.000182017
-8.25497 -0.0149511 0.000184557
-8.21772 -0.0150896 0.000187143
-8.18049 -0.0152299 0.000189776
-8.14328 -0.0153721 0.000192457
-8.1061 -0.0155162 0.000195187
-8.06895 -0.0156622 0.000197967
-8.03182 -0.0158103 0.000200799
-7.99471 -0.0159603 0.000203684
-7.95763 -0.0161124 0.000206622
-7.92058 -0.0162666 0.000209616
-7.88355 -0.016423 0.000212666
-7.84654 -0.0165815 0.000215775
-7.80955 -0.0167423 0.000218942
-7.77259 -0.0169053 0.00022217
-7.73566 -0.0170706 0.00022546
-7.69874 -0.0172382 0.000228813
-7.66185 -0.0174083 0.000232232
-7.62498 -0.0175808 0.000235718
-7.58814 -0.0177557 0.000239272
-7.55132 -0.0179332 0.000242896
-7.51452 -0.0181133 0.000246592
-7.47774 -0.0182961 0.000250361
-7.44099 -0.0184815 0.000254206
-7.40425 -0.0186696 0.000258128
-7.36754 -0.0188606 0.00026213
-7.33085 -0.0190544 0.000266213
-7.29418 -0.0192511 0.000270379
-7.25754 -0.0194508 0.000274631
-7.22091 -0.0196535 0.000278971
-7.18431 -0.0198593 0.000283401
-7.14772 -0.0200683 0.000287923
-7.11116 -0.0202804 0.00029254
-7.07462 -0.0204959 0.000297255
-7.0381 -0.0207147 0.000302069
-7.00159 -0.020937 0.000306987
-6.96511 -0.0211628 0.000312009
-6.92865 -0.0213921 0.00031714
-6.89221 -0.0216251 0.000322382
-6.85579 -0.0218618 0.000327739
-6.81938 -0.0221024 0.000333213
-6.783 -0.0223468 0.000338807
-6.74664 -0.0225952 0.000344526
-6.71029 -0.0228477 0.000350372
-6.67397 -0.0231044 0.000356349
-6.63766 -0.0233653 0.000362461
-6.60137 -0.0236305 0.000368711
-6.5651 -0.0239002 0.000375105
-6.52885 -0.0241745 0.000381645
-6.49262 -0.0244534 0.000388336
-6.4564 -0.0247371 0.000395182
-6.42021 -0.0250256 0.000402188
-6.38403 -0.0253191 0.00040936
-6.34786 -0.0256177 0.0004167
-6.31172 -0.0259216 0.000424216
-6.27559 -0.0262308 0.000431911
-6.23949 -0.0265454 0.000439792
-6.20339 -0.0268657 0.000447864
-6.16732 -0.0271917 0.000456133
-6.13126 -0.0275236 0.000464605
-6.09522 -0.0278615 0.000473286
-6.05919 -0.0282056 0.000482184
-6.02319 -0.028556 0.000491304
-5.9872 -0.0289129 0.000500654
-5.95122 -0.0292765 0.00051024
-5.91526 -0.0296468 0.000520072
-5.87932 -0.0300242 0.000530157
-5.84339 -0.0304087 0.000540502
-5.80748 -0.0308005 0.000551117
-5.77158 -0.0312 0.00056201
-5.7357 -0.0316071 0.000573191
-5.69984 -0.0320222 0.000584669
-5.66399 -0.0324455 0.000596455
-5.62815 -0.0328771 0.000608559
-5.59233 -0.0333174 0.000620991
-5.55653 -0.0337664 0.000633763
-5.52074 -0.0342246 0.000646888
-5.48497 -0.0346921 0.000660377
-5.4492 -0.0351691 0.000674242
-5.41346 -0.035656 0.000688499
-5.37773 -0.0361531 0.000703159
-5.34201 -0.0366606 0.000718239
-5.30631 -0.0371787 0.000733754
-5.27062 -0.0377079 0.000749719
-5.23494 -0.0382485 0.000766151
-5.19928 -0.0388007 0.000783067
-5.16363 -0.0393649 0.000800486
-5.128 -0.0399415 0.000818426
-5.09237 -0.0405309 0.000836908
-5.05677 -0.0411334 0.000855953
-5.02117 -0.0417494 0.000875581
-4.98559 -0.0423794 0.000895817
-4.95002 -0.0430237 0.000916685
-4.91446 -0.0436829 0.000938208
-4.87892 -0.0443573 0.000960414
-4.84339 -0.0450476 0.00098333
-4.80787 -0.0457541 0.00100699
-4.77237 -0.0464774 0.00103141
-4.73687 -0.0472181 0.00105664
-4.70139 -0.0479767 0.0010827
-4.66592 -0.0487539 0.00110964
-4.63046 -0.0495501 0.00113748
-4.59502 -0.0503662 0.00116627
-4.55958 -0.0512027 0.00119605
-4.52416 -0.0520604 0.00122686
-4.48875 -0.05294 0.00125875
-4.45335 -0.0538422 0.00129176
-4.41797 -0.0547679 0.00132596
-4.38259 -0.0557179 0.00136138
-4.34722 -0.0566931 0.0013981
-4.31187 -0.0576944 0.00143616
-4.27653 -0.0587228 0.00147563
-4.24119 -0.0597792 0.00151659
-4.20587 -0.0608648 0.0015591
-4.17056 -0.0619805 0.00160323
-4.13526 -0.0631277 0.00164907
-4.09997 -0.0643074 0.0016967
-4.06469 -0.0655211 0.00174621
-4.02942 -0.0667699 0.00179771
-3.99416 -0.0680554 0.00185128
-3.95891 -0.069379 0.00190704
-3.92367 -0.0707423 0.0019651
-3.88844 -0.0721469 0.00202559
-3.85322 -0.0735945 0.00208864
-3.81801 -0.0750871 0.00215439
-3.7828 -0.0766264 0.00222298
-3.74761 -0.0782146 0.00229458
-3.71243 -0.0798537 0.00236936
-3.67726 -0.0815461 0.00244749
-3.64209 -0.0832942 0.00252918
-3.60694 -0.0851004 0.00261464
-3.57179 -0.0869675 0.00270408
-3.53665 -0.0888984 0.00279776
-3.50152 -0.0908961 0.00289593
-3.4664 -0.0929637 0.00299887
-3.43129 -0.0951047 0.00310688
-3.39619 -0.0973227 0.0032203
-3.36109 -0.0996217 0.00333946
-3.32601 -0.102006 0.00346476
-3.29093 -0.104479 0.00359659
-3.25586 -0.107047 0.00373542
-3.2208 -0.109713 0.00388172
-3.18574 -0.112484 0.00403601
-3.1507 -0.115365 0.00419888
-3.11566 -0.118363 0.00437094
-3.08063 -0.121484 0.00455287
-3.0456 -0.124734 0.00474542
-3.01059 -0.128123 0.0049494
-2.97558 -0.131657 0.00516569
-2.94058 -0.135346 0.00539529
-2.90558 -0.1392 0.00563926
-2.87059 -0.143228 0.0058988
-2.83561 -0.147442 0.0061752
-2.80064 -0.151854 0.00646992
-2.76567 -0.156478 0.00678457
-2.73071 -0.161327 0.00712092
-2.69576 -0.166418 0.00748095
-2.66081 -0.171767 0.00786687
-2.62587 -0.177393 0.00828117
-2.59094 -0.183317 0.00872661
-2.55601 -0.189561 0.0092063
-2.52109 -0.196151 0.00972375
-2.48617 -0.203113 0.0102829
-2.45126 -0.210477 0.0108883
-2.41636 -0.218278 0.011545
-2.38146 -0.226553 0.0122589
-2.34657 -0.235343 0.0130366
-2.31168 -0.244695 0.0138859
-2.2768 -0.25466 0.0148154
-2.24192 -0.265298 0.0158356
-2.20705 -0.276675 0.0169582
-2.17219 -0.288865 0.0181973
-2.13733 -0.301954 0.0195692
-2.10247 -0.316039 0.0210932
-2.06762 -0.331232 0.0227922
-2.03278 -0.347661 0.0246937
-1.99794 -0.365475 0.0268306
-1.9631 -0.384847 0.0292429
-1.92827 -0.405981 0.0319791
-1.89345 -0.429116 0.0350993
-1.85862 -0.454536 0.0386777
-1.82381 -0.482579 0.0428075
-1.78899 -0.513655 0.0476066
-1.75419 -0.548261 0.0532261
-1.71938 -0.587007 0.0598621
-1.68458 -0.630649 0.0677726
-1.64979 -0.680137 0.0773026
-1.61499 -0.736677 0.0889216
-1.58021 -0.801827 0.103281
-1.54542 -0.877628 0.121307
-1.51064 -0.966804 0.144349
-1.47586 -1.07307 0.174432
-1.44109 -1.20158 0.214708
-1.40632 -1.35974 0.270287
-1.37155 -1.55837 0.349875
-1.33679 -1.81379 0.469214
-1.30203 -2.15096 0.658932
-1.26727 -2.60718 0.984154
-1.23251 -3.22698 1.59833
-1.19776 -3.97365 2.89534
-1.16301 -4.05515 5.727
-1.12827 -0.21488 8.85793
-1.09352 4.25422 6.24814
-1.05878 4.45732 3.16249
-1.02405 3.71873 1.71861
-0.989309 3.07605 1.0439
-0.954576 2.60135 0.691624
-0.919844 2.25181 0.48836
-0.885115 1.98841 0.361522
-0.850388 1.78473 0.277414
-0.815663 1.62353 0.218904
-0.78094 1.49339 0.176601
-0.746219 1.38655 0.145032
-0.711499 1.29761 0.120841
-0.676781 1.22271 0.101882
-0.642065 1.15901 0.0867311
-0.60735 1.1044 0.0744147
-0.572637 1.05729 0.0642487
-0.537925 1.01643 0.0557414
-0.503214 0.980857 0.0485317
-0.468504 0.949808 0.0423495
-0.433796 0.92267 0.0369892
-0.399089 0.898946 0.0322921
-0.364382 0.878237 0.0281337
-0.329676 0.860215 0.0244147
-0.294972 0.84461 0.0210553
-0.260267 0.831203 0.0179903
-0.225564 0.819814 0.0151652
-0.190861 0.810295 0.0125345
-0.156158 0.802528 0.010059
-0.121456 0.796421 0.00770451
-0.0867541 0.791901 0.00544066
-0.0520524 0.788915 0.00323973
-0.0173508 0.787431 0.00107583
0.0173508 0.787431 -0.00107583
0.0520524 0.788915 -0.00323973
0.0867541 0.791901 -0.00544066
0.121456 0.796421 -0.00770451
0.156158 0.802528 -0.010059
0.190861 0.810295 -0.0125345
0.225564 0.819814 -0.0151652
0.260267 0.831203 -0.0179903
0.294972 0.84461 -0.0210553
0.329676 0.860215 -0.0244147
0.364382 0.878237 -0.0281337
0.399089 0.898946 -0.0322921
0.433796 0.92267 -0.0369892
0.468504 0.949808 -0.0423495
0.503214 0.980857 -0.0485317
0.537925 1.01643 -0.0557414
0.572637 1.05729 -0.0642487
0.60735 1.1044 -0.0744147
0.642065 1.15901 -0.0867311
0.676781 1.22271 -0.101882
0.711499 1.29761 -0.120841
0.746219 1.38655 -0.145032
0.78094 1.49339 -0.176601
0.815663 1.62353 -0.218904
0.850388 1.78473 -0.277414
0.885115 1.98841 -0.361522
0.919844 2.25181 -0.48836
0.954576 2.60135 -0.691624
0.989309 3.07605 -1.0439
1.02405 3.71873 -1.71861
1.05878 4.45732 -3.16249
1.09352 4.25422 -6.24814
1.12827 -0.21488 -8.85793
1.16301 -4.05515 -5.727
1.19776 -3.97365 -2.89534
1.23251 -3.22698 -1.59833
1.26727 -2.60718 -0.984154
1.30203 -2.15096 -0.658932
1.33679 -1.81379 -0.469214
1.37155 -1.55837 -0.349875
1.40632 -1.35974 -0.270287
1.44109 -1.20158 -0.214708
1.47586 -1.07307 -0.174432
1.51064 -0.966804 -0.144349
1.54542 -0.877628 -0.121307
1.58021 -0.801827 -0.103281
1.61499 -0.736677 -0.0889216
1.64979 -0.680137 -0.0773026
1.68458 -0.630649 -0.0677726
1.71938 -0.587007 -0.0598621
1.75419 -0.548261 -0.0532261
1.78899 -0.513655 -0.0476066
1.82381 -0.482579 -0.0428075
1.85862 -0.454536 -0.0386777
1.89345 -0.429116 -0.0350993
1.92827 -0.405981 -0.0319791
1.9631 -0.384847 -0.0292429
1.99794 -0.365475 -0.0268306
2.03278 -0.347661 -0.0246937
2.06762 -0.331232 -0.0227922
2.10247 -0.316039 -0.0210932
2.13733 -0.301954 -0.0195692
2.17219 -0.288865 -0.0181973
2.20705 -0.276675 -0.0169582
2.24192 -0.265298 -0.0158356
2.2768 -0.25466 -0.0148154
2.31168 -0.244695 -0.0138859
2.34657 -0.235343 -0.0130366
2.38146 -0.226553 -0.0122589
2.41636 -0.218278 -0.011545
2.45126 -0.210477 -0.0108883
2.48617 -0.203113 -0.0102829
2.52109 -0.196151 -0.00972375
2.55601 -0.189561 -0.0092063
2.59094 -0.183317 -0.00872661
2.62587 -0.177393 -0.00828117
2.66081 -0.171767 -0.00786687
2.69576 -0.166418 -0.00748095
2.73071 -0.161327 -0.00712092
2.76567 -0.156478 -0.00678457
2.80064 -0.151854 -0.00646992
2.83561 -0.147442 -0.0061752
2.87059 -0.143228 -0.0058988
2.90558 -0.1392 -0.00563926
2.94058 -0.135346 -0.00539529
2.97558 -0.131657 -0.00516569
3.01059 -0.128123 -0.0049494
3.0456 -0.124734 -0.00474542
3.08063 -0.121484 -0.00455287
3.11566 -0.118363 -0.00437094
3.1507 -0.115365 -0.00419888
3.18574 -0.112484 -0.00403601
3.2208 -0.109713 -0.00388172
3.25586 -0.107047 -0.00373542
3.29093 -0.104479 -0.00359659
3.32601 -0.102006 -0.00346476
3.36109 -0.0996217 -0.00333946
3.39619 -0.0973227 -0.0032203
3.43129 -0.0951047 -0.00310688
3.4664 -0.0929637 -0.00299887
3.50152 -0.0908961 -0.00289593
3.53665 -0.0888984 -0.00279776
3.57179 -0.0869675 -0.00270408
3.60694 -0.0851004 -0.00261464
3.64209 -0.0832942 -0.00252918
3.67726 -0.0815461 -0.00244749
3.71243 -0.0798537 -0.00236936
3.74761 -0.0782146 -0.00229458
3.7828 -0.0766264 -0.00222298
3.81801 -0.0750871 -0.00215439
3.85322 -0.0735945 -0.00208864
3.88844 -0.0721469 -0.00202559
3.92367 -0.0707423 -0.0019651
3.95891 -0.069379 -0.00190704
3.99416 -0.0680554 -0.00185128
4.02942 -0.0667699 -0.00179771
4.06469 -0.0655211 -0.00174621
4.09997 -0.0643074 -0.0016967
4.13526 -0.0631277 -0.00164907
4.17056 -0.0619805 -0.00160323
4.20587 -0.0608648 -0.0015591
4.24119 -0.0597792 -0.00151659
4.27653 -0.0587228 -0.00147563
4.31187 -0.0576944 -0.00143616
4.34722 -0.0566931 -0.0013981
4.38259 -0.0557179 -0.00136138
4.41797 -0.0547679 -0.00132596
4.45335 -0.0538422 -0.00129176
4.48875 -0.05294 -0.00125875
4.52416 -0.0520604 -0.00122686
4.55958 -0.0512027 -0.00119605
4.59502 -0.0503662 -0.00116627
4.63046 -0.0495501 -0.00113748
4.66592 -0.0487539 -0.00110964
4.70139 -0.0479767 -0.0010827
4.73687 -0.0472181 -0.00105664
4.77237 -0.0464774 -0.00103141
4.80787 -0.0457541 -0.00100699
4.84339 -0.0450476 -0.00098333
4.87892 -0.0443573 -0.000960414
4.91446 -0.0436829 -0.000938208
4.95002 -0.0430237 -0.000916685
4.98559 -0.0423794 -0.000895817
5.02117 -0.0417494 -0.000875581
5.05677 -0.0411334 -0.000855953
5.09237 -0.0405309 -0.000836908
5.128 -0.0399415 -0.000818426
5.16363 -0.0393649 -0.000800486
5.19928 -0.0388007 -0.000783067
5.23494 -0.0382485 -0.000766151
5.27062 -0.0377079 -0.000749719
5.30631 -0.0371787 -0.000733754
5.34201 -0.0366606 -0.000718239
5.37773 -0.0361531 -0.000703159
5.41346 -0.035656 -0.000688499
5.4492 -0.0351691 -0.000674242
5.48497 -0.0346921 -0.000660377
5.52074 -0.0342246 -0.000646888
5.55653 -0.0337664 -0.000633763
5.59233 -0.0333174 -0.000620991
5.62815 -0.0328771 -0.000608559
5.66399 -0.0324455 -0.000596455
5.69984 -0.0320222 -0.000584669
5.7357 -0.0316071 -0.000573191
5.77158 -0.0312 -0.00056201
5.80748 -0.0308005 -0.000551117
5.84339 -0.0304087 -0.000540502
5.87932 -0.0300242 -0.000530157
5.91526 -0.0296468 -0.000520072
5.95122 -0.0292765 -0.00051024
5.9872 -0.0289129 -0.000500654
6.02319 -0.028556 -0.000491304
6.05919 -0.0282056 -0.000482184
6.09522 -0.0278615 -0.000473286
6.13126 -0.0275236 -0.000464605
6.16732 -0.0271917 -0.000456133
6.20339 -0.0268657 -0.000447864
6.23949 -0.0265454 -0.000439792
6.27559 -0.0262308 -0.000431911
6.31172 -0.0259216 -0.000424216
6.34786 -0.0256177 -0.0004167
6.38403 -0.0253191 -0.00040936
6.42021 -0.0250256 -0.000402188
6.4564 -0.0247371 -0.000395182
6.49262 -0.0244534 -0.000388336
6.52885 -0.0241745 -0.000381645
6.5651 -0.0239002 -0.000375105
6.60137 -0.0236305 -0.000368711
6.63766 -0.0233653 -0.000362461
6.67397 -0.0231044 -0.000356349
6.71029 -0.0228477 -0.000350372
6.74664 -0.0225952 -0.000344526
6.783 -0.0223468 -0.000338807
6.81938 -0.0221024 -0.000333213
6.85579 -0.0218618 -0.000327739
6.89221 -0.0216251 -0.000322382
6.92865 -0.0213921 -0.00031714
6.96511 -0.0211628 -0.000312009
7.00159 -0.020937 -0.000306987
7.0381 -0.0207147 -0.000302069
7.07462 -0.0204959 -0.000297255
7.11116 -0.0202804 -0.00029254
7.14772 -0.0200683 -0.000287923
7.18431 -0.0198593 -0.000283401
7.22091 -0.0196535 -0.000278971
7.25754 -0.0194508 -0.000274631
7.29418 -0.0192511 -0.000270379
7.33085 -0.0190544 -0.000266213
7.36754 -0.0188606 -0.00026213
7.40425 -0.0186696 -0.000258128
7.44099 -0.0184815 -0.000254206
7.47774 -0.0182961 -0.000250361
7.51452 -0.0181133 -0.000246592
7.55132 -0.0179332 -0.000242896
7.58814 -0.0177557 -0.000239272
7.62498 -0.0175808 -0.000235718
7.66185 -0.0174083 -0.000232232
7.69874 -0.0172382 -0.000228813
7.73566 -0.0170706 -0.00022546
7.77259 -0.0169053 -0.00022217
7.80955 -0.0167423 -0.000218942
7.84654 -0.0165815 -0.000215775
7.88355 -0.016423 -0.000212666
7.92058 -0.0162666 -0.000209616
7.95763 -0.0161124 -0.000206622
7.99471 -0.0159603 -0.000203684
8.03182 -0.0158103 -0.000200799
8.06895 -0.0156622 -0.000197967
8.1061 -0.0155162 -0.000195187
8.14328 -0.0153721 -0.000192457
8.18049 -0.0152299 -0.000189776
8.21772 -0.0150896 -0.000187143
8.25497 -0.0149511 -0.000184557
8.29226 -0.0148145 -0.000182017
8.32956 -0.0146796 -0.000179522
8.3669 -0.0145465 -0.000177071
8.40426 -0.0144151 -0.000174663
8.44165 -0.0142854 -0.000172297
8.47906 -0.0141574 -0.000169972
8.5165 -0.014031 -0.000167688
8.55397 -0.0139062 -0.000165442
8.59146 -0.013783 -0.000163236
8.62899 -0.0136613 -0.000161067
8.66654 -0.0135412 -0.000158935
8.70412 -0.0134225 -0.000156839
8.74172 -0.0133054 -0.000154778
8.77936 -0.0131896 -0.000152752
8.81702 -0.0130753 -0.00015076
8.85471 -0.0129625 -0.000148801
8.89244 -0.0128509 -0.000146875
8.93019 -0.0127408 -0.00014498
8.96797 -0.0126319 -0.000143117
9.00578 -0.0125244 -0.000141284
9.04362 -0.0124182 -0.000139481
9.08149 -0.0123133 -0.000137707
9.11939 -0.0122095 -0.000135962
9.15732 -0.0121071 -0.000134245
9.19528 -0.0120058 -0.000132556
9.23327 -0.0119057 -0.000130894
9.2713 -0.0118068 -0.000129258
9.30935 -0.0117091 -0.000127648
9.34744 -0.0116124 -0.000126064
9.38556 -0.0115169 -0.000124505
9.42371 -0.0114225 -0.00012297
9.46189 -0.0113292 -0.000121459
9.50011 -0.011237 -0.000119971
9.53836 -0.0111458 -0.000118507
9.57664 -0.0110556 -0.000117065
9.61496 -0.0109664 -0.000115645
9.65331 -0.0108783 -0.000114247
9.69169 -0.0107911 -0.000112871
9.73011 -0.0107049 -0.000111515
9.76856 -0.0106197 -0.00011018
9.80704 -0.0105354 -0.000108865
9.84557 -0.010452 -0.00010757
9.88412 -0.0103696 -0.000106294
9.92271 -0.010288 -0.000105037
9.96134 -0.0102074 -0.000103799
10 -0.0101276 -0.000102579
10.0387 -0.0100487 -0.000101377
10.0774 -0.00997061 -0.000100193
10.1162 -0.00989338 -9.90263e-05
10.155 -0.00981697 -9.78766e-05
10.1939 -0.00974137 -9.67436e-05
10.2328 -0.00966657 -9.56269e-05
10.2717 -0.00959256 -9.45264e-05
10.3106 -0.00951934 -9.34418e-05
10.3496 -0.00944687 -9.23727e-05
10.3887 -0.00937517 -9.13188e-05
10.4278 -0.00930421 -9.028e-05
10.4669 -0.00923399 -8.92558e-05
10.506 -0.00916449 -8.82462e-05
10.5452 -0.0090957 -8.72507e-05
10.5845 -0.00902762 -8.62693e-05
10.6238 -0.00896024 -8.53015e-05
10.6631 -0.00889354 -8.43473e-05
10.7024 -0.00882751 -8.34062e-05
10.7418 -0.00876216 -8.24782e-05
10.7813 -0.00869745 -8.1563e-05
10.8208 -0.0086334 -8.06604e-05
10.8603 -0.00856999 -7.97702e-05
10.8999 -0.00850721 -7.8892e-05
10.9395 -0.00844504 -7.80259e-05
10.9792 -0.0083835 -7.71714e-05
11.0189 -0.00832256 -7.63286e-05
11.0586 -0.00826221 -7.5497e-05
11.0984 -0.00820245 -7.46766e-05
11.1383 -0.00814328 -7.38672e-05
11.1781 -0.00808468 -7.30686e-05
11.2181 -0.00802665 -7.22806e-05
11.2581 -0.00796917 -7.1503e-05
11.2981 -0.00791224 -7.07357e-05
11.3381 -0.00785586 -6.99785e-05
11.3783 -0.00780002 -6.92311e-05
11.4184 -0.0077447 -6.84936e-05
11.4587 -0.00768991 -6.77657e-05
11.4989 -0.00763563 -6.70472e-05
11.5392 -0.00758187 -6.6338e-05
11.5796 -0.0075286 -6.56379e-05
11.62 -0.00747583 -6.49469e-05
11.6605 -0.00742355 -6.42647e-05
11.701 -0.00737176 -6.35912e-05
11.7415 -0.00732044 -6.29263e-05
11.7822 -0.0072696 -6.22698e-05
11.8228 -0.00721921 -6.16216e-05
11.8636 -0.00716929 -6.09816e-05
11.9043 -0.00711982 -6.03496e-05
11.9452 -0.0070708 -5.97256e-05
11.986 -0.00702223 -5.91093e-05
12.027 -0.00697408 -5.85007e-05
12.068 -0.00692637 -5.78997e-05
12.109 -0.00687909 -5.73061e-05
12.1501 -0.00683223 -5.67198e-05
12.1913 -0.00678578 -5.61407e-05
12.2325 -0.00673974 -5.55688e-05
12.2738 -0.00669411 -5.50037e-05
12.3151 -0.00664887 -5.44456e-05
12.3565 -0.00660403 -5.38943e-05
12.3979 -0.00655959 -5.33496e-05
12.4394 -0.00651553 -5.28115e-05
12.481 -0.00647184 -5.22798e-05
12.5226 -0.00642854 -5.17546e-05
12.5643 -0.00638561 -5.12356e-05
12.6061 -0.00634304 -5.07228e-05
12.6479 -0.00630084 -5.0216e-05
12.6898 -0.00625899 -4.97153e-05
12.7317 -0.0062175 -4.92205e-05
12.7737 -0.00617636 -4.87315e-05
12.8158 -0.00613557 -4.82482e-05
12.8579 -0.00609511 -4.77706e-05
12.9001 -0.006055 -4.72986e-05
12.9424 -0.00601521 -4.6832e-05
12.9847 -0.00597576 -4.63708e-05
13.0271 -0.00593663 -4.5915e-05
13.0696 -0.00589782 -4.54644e-05
13.1121 -0.00585934 -4.5019e-05
13.1547 -0.00582116 -4.45787e-05
13.1974 -0.0057833 -4.41434e-05
13.2402 -0.00574574 -4.3713e-05
13.283 -0.00570849 -4.32876e-05
13.3259 -0.00567154 -4.28669e-05
13.3689 -0.00563488 -4.2451e-05
13.4119 -0.00559851 -4.20397e-05
13.455 -0.00556244 -4.16331e-05
13.4982 -0.00552665 -4.1231e-05
13.5415 -0.00549114 -4.08334e-05
13.5848 -0.00545591 -4.04402e-05
13.6283 -0.00542096 -4.00513e-05
13.6718 -0.00538628 -3.96667e-05
13.7153 -0.00535188 -3.92864e-05
13.759 -0.00531773 -3.89102e-05
13.8028 -0.00528386 -3.85381e-05
13.8466 -0.00525024 -3.81701e-05
13.8905 -0.00521688 -3.78061e-05
13.9345 -0.00518377 -3.7446e-05
13.9786 -0.00515092 -3.70898e-05
14.0227 -0.00511832 -3.67375e-05
14.067 -0.00508596 -3.63889e-05
14.1113 -0.00505384 -3.6044e-05
14.1558 -0.00502197 -3.57028e-05
14.2003 -0.00499033 -3.53653e-05
14.2449 -0.00495893 -3.50313e-05
14.2896 -0.00492776 -3.47008e-05
14.3344 -0.00489682 -3.43739e-05
14.3793 -0.00486611 -3.40503e-05
14.4243 -0.00483562 -3.37302e-05
14.4693 -0.00480535 -3.34133e-05
14.5145 -0.0047753 -3.30998e-05
14.5598 -0.00474547 -3.27895e-05
14.6052 -0.00471586 -3.24824e-05
14.6506 -0.00468646 -3.21785e-05
14.6962 -0.00465726 -3.18777e-05
14.7419 -0.00462827 -3.158e-05
14.7877 -0.00459949 -3.12853e-05
14.8336 -0.00457091 -3.09936e-05
14.8796 -0.00454254 -3.07048e-05
14.9257 -0.00451435 -3.0419e-05
14.9719 -0.00448637 -3.0136e-05
15.0182 -0.00445858 -2.98559e-05
15.0647 -0.00443098 -2.95786e-05
15.1112 -0.00440356 -2.9304e-05
15.1579 -0.00437634 -2.90322e-05
15.2047 -0.0043493 -2.87631e-05
15.2516 -0.00432244 -2.84966e-05
15.2986 -0.00429577 -2.82327e-05
15.3458 -0.00426927 -2.79714e-05
15.393 -0.00424295 -2.77126e-05
15.4404 -0.0042168 -2.74564e-05
15.488 -0.00419082 -2.72026e-05
15.5356 -0.00416502 -2.69513e-05
15.5834 -0.00413938 -2.67024e-05
15.6313 -0.00411391 -2.64559e-05
15.6794 -0.0040886 -2.62118e-05
15.7276 -0.00406346 -2.59699e-05
15.7759 -0.00403848 -2.57304e-05
15.8243 -0.00401365 -2.54931e-05
15.873 -0.00398898 -2.5258e-05
15.9217 -0.00396447 -2.50252e-05
15.9706 -0.00394011 -2.47945e-05
16.0197 -0.0039159 -2.4566e-05
16.0689 -0.00389184 -2.43395e-05
16.1182 -0.00386793 -2.41152e-05
16.1677 -0.00384416 -2.38929e-05
16.2174 -0.00382054 -2.36726e-05
16.2672 -0.00379706 -2.34544e-05
16.3172 -0.00377371 -2.32381e-05
16.3674 -0.00375051 -2.30237e-05
16.4177 -0.00372744 -2.28113e-05
16.4682 -0.00370451 -2.26008e-05
16.5189 -0.00368171 -2.23922e-05
16.5697 -0.00365905 -2.21854e-05
16.6208 -0.00363651 -2.19804e-05
16.672 -0.0036141 -2.17772e-05
16.7234 -0.00359181 -2.15758e-05
16.775 -0.00356965 -2.13761e-05
16.8268 -0.00354761 -2.11782e-05
16.8787 -0.0035257 -2.09819e-05
16.9309 -0.0035039 -2.07874e-05
16.9833 -0.00348222 -2.05944e-05
17.0359 -0.00346065 -2.04031e-05
17.0887 -0.0034392 -2.02135e-05
17.1418 -0.00341786 -2.00254e-05
17.195 -0.00339663 -1.98388e-05
17.2485 -0.00337551 -1.96538e-05
17.3022 -0.0033545 -1.94703e-05
17.3562 -0.00333359 -1.92883e-05
17.4104 -0.00331279 -1.91077e-05
17.4648 -0.00329208 -1.89286e-05
17.5195 -0.00327148 -1.8751e-05
17.5744 -0.00325097 -1.85747e-05
17.6296 -0.00323056 -1.83998e-05
17.6851 -0.00321025 -1.82263e-05
17.7408 -0.00319002 -1.80541e-05
17.7969 -0.00316989 -1.78832e-05
17.8532 -0.00314984 -1.77136e-05
17.9098 -0.00312989 -1.75453e-05
17.9667 -0.00311001 -1.73782e-05
18.0239 -0.00309022 -1.72124e-05
18.0815 -0.00307051 -1.70478e-05
18.1393 -0.00305088 -1.68843e-05
18.1975 -0.00303132 -1.6722e-05
18.256 -0.00301184 -1.65609e-05
18.3149 -0.00299243 -1.64009e-05
18.3742 -0.00297309 -1.62419e-05
18.4338 -0.00295382 -1.60841e-05
18.4938 -0.00293462 -1.59273e-05
18.5542 -0.00291547 -1.57715e-05
18.615 -0.00289639 -1.56167e-05
18.6762 -0.00287736 -1.54629e-05
18.7379 -0.00285839 -1.531e-05
18.8 -0.00283947 -1.51581e-05
18.8625 -0.0028206 -1.50071e-05
18.9255 -0.00280178 -1.48569e-05
18.9891 -0.002783 -1.47076e-05
19.0531 -0.00276426 -1.45592e-05
19.1177 -0.00274556 -1.44115e-05
19.1828 -0.00272689 -1.42646e-05
19.2484 -0.00270825 -1.41184e-05
19.3147 -0.00268964 -1.39729e-05
19.3816 -0.00267104 -1.38281e-05
19.4491 -0.00265247 -1.36839e-05
19.5173 -0.0026339 -1.35404e-05
19.5862 -0.00261535 -1.33974e-05
19.6558 -0.00259679 -1.32549e-05
19.7262 -0.00257823 -1.31129e-05
19.7974 -0.00255967 -1.29714e-05
19.8694 -0.00254108 -1.28302e-05
19.9423 -0.00252247 -1.26894e-05
20.0162 -0.00250383 -1.25488e-05
20.091 -0.00248515 -1.24085e-05
20.1669 -0.00246642 -1.22684e-05
20.244 -0.00244763 -1.21283e-05
20.3222 -0.00242877 -1.19882e-05
20.4016 -0.00240983 -1.18481e-05
20.4825 -0.00239079 -1.17078e-05
20.5648 -0.00237163 -1.15672e-05
20.6487 -0.00235233 -1.14262e-05
20.7344 -0.00233289 -1.12846e-05
20.8219 -0.00231326 -1.11424e-05
20.9115 -0.00229342 -1.09992e-05
21.0034 -0.00227334 -1.08549e-05
21.0979 -0.00225297 -1.07092e-05
21.1952 -0.00223226 -1.05618e-05
21.2959 -0.00221115 -1.04121e-05
21.4004 -0.00218955 -1.02598e-05
21.5093 -0.00216736 -1.01041e-05
21.6237 -0.00214443 -9.94403e-06
21.7448 -0.00212054 -9.7782e-06
21.8747 -0.00209538 -9.60451e-06
22.0165 -0.00206839 -9.41941e-06
22.1768 -0.00203852 -9.21595e-06
22.3723 -0.00200297 -8.97568e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1Classic/GApTwoLoop.txt <==
-22.3723 -0.00200269 8.97333e-06
-22.1768 -0.00203824 9.21355e-06
-22.0165 -0.0020681 9.41681e-06
-21.8747 -0.00209507 9.60187e-06
-21.7448 -0.00212023 9.77538e-06
-21.6237 -0.00214411 9.94118e-06
-21.5093 -0.00216704 1.01011e-05
-21.4004 -0.00218922 1.02568e-05
-21.2959 -0.00221081 1.04089e-05
-21.1952 -0.00223191 1.05585e-05
-21.0979 -0.00225262 1.07058e-05
-21.0034 -0.00227298 1.08514e-05
-20.9115 -0.00229306 1.09955e-05
-20.8219 -0.00231289 1.11386e-05
-20.7344 -0.00233251 1.12806e-05
-20.6487 -0.00235195 1.14219e-05
-20.5648 -0.00237124 1.15627e-05
-20.4825 -0.00239039 1.17034e-05
-20.4016 -0.00240943 1.18438e-05
-20.3222 -0.00242837 1.19842e-05
-20.244 -0.00244722 1.21242e-05
-20.1669 -0.00246601 1.22641e-05
-20.091 -0.00248473 1.2404e-05
-20.0162 -0.0025034 1.25444e-05
-19.9423 -0.00252203 1.2685e-05
-19.8694 -0.00254064 1.28256e-05
-19.7974 -0.00255921 1.29666e-05
-19.7262 -0.00257778 1.31083e-05
-19.6558 -0.00259633 1.32501e-05
-19.5862 -0.00261488 1.33925e-05
-19.5173 -0.00263343 1.35354e-05
-19.4491 -0.00265198 1.3679e-05
-19.3816 -0.00267055 1.38229e-05
-19.3147 -0.00268914 1.39677e-05
-19.2484 -0.00270775 1.41131e-05
-19.1828 -0.00272638 1.42592e-05
-19.1177 -0.00274504 1.4406e-05
-19.0531 -0.00276374 1.45536e-05
-18.9891 -0.00278247 1.47019e-05
-18.9255 -0.00280124 1.48512e-05
-18.8625 -0.00282006 1.50012e-05
-18.8 -0.00283892 1.51522e-05
-18.7379 -0.00285783 1.5304e-05
-18.6762 -0.00287679 1.54568e-05
-18.615 -0.00289581 1.56104e-05
-18.5542 -0.00291489 1.57652e-05
-18.4938 -0.00293402 1.59208e-05
-18.4338 -0.00295322 1.60775e-05
-18.3742 -0.00297249 1.62353e-05
-18.3149 -0.00299182 1.63941e-05
-18.256 -0.00301122 1.6554e-05
-18.1975 -0.00303069 1.67151e-05
-18.1393 -0.00305024 1.68772e-05
-18.0815 -0.00306986 1.70406e-05
-18.0239 -0.00308956 1.72051e-05
-17.9667 -0.00310935 1.73708e-05
-17.9098 -0.00312921 1.75378e-05
-17.8532 -0.00314916 1.7706e-05
-17.7969 -0.0031692 1.78754e-05
-17.7408 -0.00318932 1.80462e-05
-17.6851 -0.00320954 1.82182e-05
-17.6296 -0.00322984 1.83917e-05
-17.5744 -0.00325025 1.85664e-05
-17.5195 -0.00327074 1.87426e-05
-17.4648 -0.00329134 1.89201e-05
-17.4104 -0.00331203 1.90991e-05
-17.3562 -0.00333283 1.92794e-05
-17.3022 -0.00335373 1.94613e-05
-17.2485 -0.00337473 1.96447e-05
-17.195 -0.00339584 1.98296e-05
-17.1418 -0.00341706 2.00159e-05
-17.0887 -0.00343839 2.0204e-05
-17.0359 -0.00345983 2.03934e-05
-16.9833 -0.00348139 2.05846e-05
-16.9309 -0.00350306 2.07774e-05
-16.8787 -0.00352484 2.09718e-05
-16.8268 -0.00354675 2.11679e-05
-16.775 -0.00356878 2.13657e-05
-16.7234 -0.00359093 2.15652e-05
-16.672 -0.0036132 2.17665e-05
-16.6208 -0.0036356 2.19694e-05
-16.5697 -0.00365813 2.21743e-05
-16.5189 -0.00368078 2.23809e-05
-16.4682 -0.00370357 2.25894e-05
-16.4177 -0.00372649 2.27997e-05
-16.3674 -0.00374955 2.3012e-05
-16.3172 -0.00377274 2.32261e-05
-16.2672 -0.00379607 2.34422e-05
-16.2174 -0.00381954 2.36602e-05
-16.1677 -0.00384315 2.38803e-05
-16.1182 -0.0038669 2.41024e-05
-16.0689 -0.0038908 2.43266e-05
-16.0197 -0.00391485 2.45528e-05
-15.9706 -0.00393905 2.47812e-05
-15.9217 -0.00396339 2.50116e-05
-15.873 -0.00398789 2.52443e-05
-15.8243 -0.00401255 2.54791e-05
-15.7759 -0.00403736 2.57162e-05
-15.7276 -0.00406233 2.59555e-05
-15.6794 -0.00408746 2.61972e-05
-15.6313 -0.00411275 2.6441e-05
-15.5834 -0.00413821 2.66874e-05
-15.5356 -0.00416383 2.6936e-05
-15.488 -0.00418962 2.71871e-05
-15.4404 -0.00421558 2.74406e-05
-15.393 -0.00424171 2.76966e-05
-15.3458 -0.00426802 2.79551e-05
-15.2986 -0.0042945 2.82162e-05
-15.2516 -0.00432116 2.84797e-05
-15.2047 -0.004348 2.8746e-05
-15.1579 -0.00437503 2.90148e-05
-15.1112 -0.00440224 2.92865e-05
-15.0647 -0.00442963 2.95607e-05
-15.0182 -0.00445722 2.98378e-05
-14.9719 -0.00448499 3.01176e-05
-14.9257 -0.00451296 3.04003e-05
-14.8796 -0.00454112 3.06858e-05
-14.8336 -0.00456948 3.09743e-05
-14.7877 -0.00459804 3.12656e-05
-14.7419 -0.00462681 3.15601e-05
-14.6962 -0.00465578 3.18575e-05
-14.6506 -0.00468495 3.2158e-05
-14.6052 -0.00471434 3.24615e-05
-14.5598 -0.00474393 3.27684e-05
-14.5145 -0.00477374 3.30782e-05
-14.4693 -0.00480377 3.33915e-05
-14.4243 -0.00483402 3.37079e-05
-14.3793 -0.00486449 3.40278e-05
-14.3344 -0.00489518 3.43509e-05
-14.2896 -0.0049261 3.46776e-05
-14.2449 -0.00495725 3.50076e-05
-14.2003 -0.00498863 3.53413e-05
-14.1558 -0.00502024 3.56784e-05
-14.1113 -0.00505209 3.60193e-05
-14.067 -0.00508419 3.63637e-05
-14.0227 -0.00511652 3.67119e-05
-13.9786 -0.00514911 3.70638e-05
-13.9345 -0.00518194 3.74197e-05
-13.8905 -0.00521502 3.77793e-05
-13.8466 -0.00524835 3.81429e-05
-13.8028 -0.00528195 3.85104e-05
-13.759 -0.0053158 3.88821e-05
-13.7153 -0.00534992 3.92578e-05
-13.6718 -0.0053843 3.96378e-05
-13.6283 -0.00541895 4.00218e-05
-13.5848 -0.00545388 4.04103e-05
-13.5415 -0.00548908 4.08029e-05
-13.4982 -0.00552456 4.12001e-05
-13.455 -0.00556032 4.16017e-05
-13.4119 -0.00559637 4.20079e-05
-13.3689 -0.00563271 4.24185e-05
-13.3259 -0.00566934 4.2834e-05
-13.283 -0.00570626 4.3254e-05
-13.2402 -0.00574349 4.3679e-05
-13.1974 -0.00578101 4.41087e-05
-13.1547 -0.00581885 4.45436e-05
-13.1121 -0.00585699 4.49832e-05
-13.0696 -0.00589545 4.54281e-05
-13.0271 -0.00593423 4.5878e-05
-12.9847 -0.00597332 4.63334e-05
-12.9424 -0.00601274 4.67938e-05
-12.9001 -0.00605249 4.72598e-05
-12.8579 -0.00609258 4.77312e-05
-12.8158 -0.006133 4.82082e-05
-12.7737 -0.00617376 4.86907e-05
-12.7317 -0.00621486 4.91791e-05
-12.6898 -0.00625632 4.96732e-05
-12.6479 -0.00629813 5.01733e-05
-12.6061 -0.0063403 5.06792e-05
-12.5643 -0.00638283 5.11914e-05
-12.5226 -0.00642572 5.17096e-05
-12.481 -0.00646899 5.22342e-05
-12.4394 -0.00651263 5.27649e-05
-12.3979 -0.00655665 5.33024e-05
-12.3565 -0.00660106 5.38462e-05
-12.3151 -0.00664586 5.43968e-05
-12.2738 -0.00669105 5.4954e-05
-12.2325 -0.00673664 5.55183e-05
-12.1913 -0.00678264 5.60893e-05
-12.1501 -0.00682905 5.66676e-05
-12.109 -0.00687587 5.72529e-05
-12.068 -0.00692311 5.78457e-05
-12.027 -0.00697077 5.84457e-05
-11.986 -0.00701887 5.90535e-05
-11.9452 -0.0070674 5.96686e-05
-11.9043 -0.00711637 6.02918e-05
-11.8636 -0.00716579 6.09227e-05
-11.8228 -0.00721567 6.15618e-05
-11.7822 -0.007266 6.22088e-05
-11.7415 -0.0073168 6.28643e-05
-11.701 -0.00736806 6.3528e-05
-11.6605 -0.00741981 6.42006e-05
-11.62 -0.00747203 6.48815e-05
-11.5796 -0.00752475 6.55716e-05
-11.5392 -0.00757796 6.62703e-05
-11.4989 -0.00763167 6.69784e-05
-11.4587 -0.00768589 6.76956e-05
-11.4184 -0.00774063 6.84224e-05
-11.3783 -0.00779588 6.91585e-05
-11.3381 -0.00785167 6.99047e-05
-11.2981 -0.00790799 7.06605e-05
-11.2581 -0.00796485 7.14266e-05
-11.2181 -0.00802227 7.22027e-05
-11.1781 -0.00808024 7.29895e-05
-11.1383 -0.00813878 7.37865e-05
-11.0984 -0.00819789 7.45946e-05
-11.0586 -0.00825758 7.54133e-05
-11.0189 -0.00831785 7.62435e-05
-10.9792 -0.00837873 7.70847e-05
-10.9395 -0.00844021 7.79377e-05
-10.8999 -0.0085023 7.88021e-05
-10.8603 -0.00856501 7.96788e-05
-10.8208 -0.00862835 8.05672e-05
-10.7813 -0.00869233 8.14683e-05
-10.7418 -0.00875695 8.23815e-05
-10.7024 -0.00882223 8.33079e-05
-10.6631 -0.00888818 8.42469e-05
-10.6238 -0.0089548 8.51995e-05
-10.5845 -0.0090221 8.61652e-05
-10.5452 -0.0090901 8.71449e-05
-10.506 -0.0091588 8.81382e-05
-10.4669 -0.00922821 8.9146e-05
-10.4278 -0.00929835 9.01678e-05
-10.3887 -0.00936922 9.12048e-05
-10.3496 -0.00944083 9.22563e-05
-10.3106 -0.0095132 9.33234e-05
-10.2717 -0.00958634 9.44056e-05
-10.2328 -0.00966025 9.5504e-05
-10.1939 -0.00973495 9.6618e-05
-10.155 -0.00981045 9.77489e-05
-10.1162 -0.00988676 9.88959e-05
-10.0774 -0.00996389 0.00010006
-10.0387 -0.0100419 0.000101242
-10 -0.0101207 0.000102441
-9.96134 -0.0102004 0.000103658
-9.92271 -0.0102809 0.000104894
-9.88412 -0.0103623 0.000106147
-9.84557 -0.0104447 0.000107421
-9.80704 -0.0105279 0.000108713
-9.76856 -0.0106121 0.000110025
-9.73011 -0.0106972 0.000111357
-9.69169 -0.0107833 0.000112709
-9.65331 -0.0108703 0.000114083
-9.61496 -0.0109583 0.000115477
-9.57664 -0.0110474 0.000116894
-9.53836 -0.0111374 0.000118332
-9.50011 -0.0112285 0.000119793
-9.46189 -0.0113206 0.000121277
-9.42371 -0.0114138 0.000122784
-9.38556 -0.011508 0.000124316
-9.34744 -0.0116034 0.000125871
-9.30935 -0.0116998 0.000127452
-9.2713 -0.0117974 0.000129057
-9.23327 -0.0118962 0.000130689
-9.19528 -0.0119961 0.000132347
-9.15732 -0.0120972 0.000134032
-9.11939 -0.0121995 0.000135744
-9.08149 -0.0123031 0.000137485
-9.04362 -0.0124079 0.000139253
-9.00578 -0.0125139 0.000141052
-8.96797 -0.0126212 0.00014288
-8.93019 -0.0127299 0.000144738
-8.89244 -0.0128399 0.000146627
-8.85471 -0.0129512 0.000148549
-8.81702 -0.0130639 0.000150502
-8.77936 -0.013178 0.000152489
-8.74172 -0.0132935 0.000154509
-8.70412 -0.0134105 0.000156564
-8.66654 -0.0135289 0.000158654
-8.62899 -0.0136488 0.00016078
-8.59146 -0.0137703 0.000162942
-8.55397 -0.0138933 0.000165143
-8.5165 -0.0140178 0.000167381
-8.47906 -0.014144 0.000169659
-8.44165 -0.0142718 0.000171977
-8.40426 -0.0144013 0.000174336
-8.3669 -0.0145324 0.000176737
-8.32956 -0.0146653 0.000179181
-8.29226 -0.0147999 0.000181667
-8.25497 -0.0149362 0.0001842
-8.21772 -0.0150744 0.000186777
-8.18049 -0.0152144 0.000189402
-8.14328 -0.0153563 0.000192074
-8.1061 -0.0155001 0.000194796
-8.06895 -0.0156459 0.000197567
-8.03182 -0.0157936 0.00020039
-7.99471 -0.0159434 0.000203265
-7.95763 -0.0160952 0.000206195
-7.92058 -0.0162491 0.000209178
-7.88355 -0.0164051 0.000212218
-7.84654 -0.0165633 0.000215315
-7.80955 -0.0167237 0.000218473
-7.77259 -0.0168863 0.000221689
-7.73566 -0.0170513 0.000224968
-7.69874 -0.0172185 0.000228309
-7.66185 -0.0173882 0.000231717
-7.62498 -0.0175603 0.000235189
-7.58814 -0.0177349 0.000238731
-7.55132 -0.017912 0.000242342
-7.51452 -0.0180917 0.000246025
-7.47774 -0.018274 0.00024978
-7.44099 -0.0184589 0.000253611
-7.40425 -0.0186466 0.000257518
-7.36754 -0.0188371 0.000261505
-7.33085 -0.0190305 0.000265572
-7.29418 -0.0192267 0.000269723
-7.25754 -0.0194259 0.000273958
-7.22091 -0.0196281 0.000278282
-7.18431 -0.0198334 0.000282694
-7.14772 -0.0200418 0.000287199
-7.11116 -0.0202534 0.000291797
-7.07462 -0.0204684 0.000296494
-7.0381 -0.0206866 0.000301288
-7.00159 -0.0209083 0.000306186
-6.96511 -0.0211334 0.000311187
-6.92865 -0.0213622 0.000316298
-6.89221 -0.0215945 0.000321517
-6.85579 -0.0218306 0.000326852
-6.81938 -0.0220705 0.000332302
-6.783 -0.0223142 0.000337874
-6.74664 -0.022562 0.000343567
-6.71029 -0.0228137 0.000349389
-6.67397 -0.0230696 0.000355339
-6.63766 -0.0233298 0.000361425
-6.60137 -0.0235943 0.000367647
-6.5651 -0.0238632 0.000374013
-6.52885 -0.0241366 0.000380522
-6.49262 -0.0244147 0.000387184
-6.4564 -0.0246975 0.000393998
-6.42021 -0.0249851 0.000400974
-6.38403 -0.0252777 0.000408111
-6.34786 -0.0255754 0.000415419
-6.31172 -0.0258783 0.000422898
-6.27559 -0.0261865 0.000430558
-6.23949 -0.0265001 0.0004384
-6.20339 -0.0268193 0.000446435
-6.16732 -0.0271443 0.000454663
-6.13126 -0.0274751 0.000463096
-6.09522 -0.0278118 0.000471733
-6.05919 -0.0281548 0.000480589
-6.02319 -0.028504 0.000489662
-5.9872 -0.0288596 0.000498967
-5.95122 -0.0292219 0.000508505
-5.91526 -0.0295909 0.000518289
-5.87932 -0.0299669 0.000528321
-5.84339 -0.0303501 0.000538616
-5.80748 -0.0307405 0.000549175
-5.77158 -0.0311384 0.000560015
-5.7357 -0.0315441 0.000571137
-5.69984 -0.0319576 0.000582558
-5.66399 -0.0323793 0.000594282
-5.62815 -0.0328093 0.000606325
-5.59233 -0.0332478 0.000618691
-5.55653 -0.0336951 0.0006314
-5.52074 -0.0341515 0.000644454
-5.48497 -0.0346171 0.000657875
-5.4492 -0.0350922 0.000671666
-5.41346 -0.0355772 0.000685851
-5.37773 -0.0360722 0.000700434
-5.34201 -0.0365775 0.000715439
-5.30631 -0.0370935 0.000730871
-5.27062 -0.0376205 0.000746757
-5.23494 -0.0381587 0.000763102
-5.19928 -0.0387086 0.000779936
-5.16363 -0.0392704 0.000797264
-5.128 -0.0398444 0.000815118
-5.09237 -0.0404312 0.000833507
-5.05677 -0.041031 0.000852462
-5.02117 -0.0416443 0.000871994
-4.98559 -0.0422714 0.000892138
-4.95002 -0.0429128 0.000912906
-4.91446 -0.0435689 0.000934337
-4.87892 -0.0442402 0.000956442
-4.84339 -0.0449273 0.000979266
-4.80787 -0.0456305 0.00100282
-4.77237 -0.0463504 0.00102716
-4.73687 -0.0470875 0.00105229
-4.70139 -0.0478425 0.00107826
-4.66592 -0.0486159 0.00110511
-4.63046 -0.0494083 0.00113287
-4.59502 -0.0502204 0.00116158
-4.55958 -0.0510528 0.00119129
-4.52416 -0.0519063 0.00122204
-4.48875 -0.0527816 0.00125389
-4.45335 -0.0536794 0.00128686
-4.41797 -0.0546006 0.00132104
-4.38259 -0.0555459 0.00135647
-4.34722 -0.0565163 0.00139321
-4.31187 -0.0575128 0.00143132
-4.27653 -0.0585361 0.0014709
-4.24119 -0.0595875 0.00151198
-4.20587 -0.0606678 0.00155467
-4.17056 -0.0617784 0.00159904
-4.13526 -0.0629202 0.0016452
-4.09997 -0.0640946 0.00169321
-4.06469 -0.0653028 0.00174323
-4.02942 -0.0665462 0.00179533
-3.99416 -0.0678263 0.00184967
-3.95891 -0.0691446 0.00190635
-3.92367 -0.0705027 0.00196556
-3.88844 -0.0719022 0.00202743
-3.85322 -0.073345 0.00209218
-3.81801 -0.074833 0.00215997
-3.7828 -0.0763683 0.00223109
-3.74761 -0.0779528 0.00230574
-3.71243 -0.0795891 0.00238428
-3.67726 -0.0812795 0.002467
-3.64209 -0.0830266 0.00255436
-3.60694 -0.0848332 0.0026468
-3.57179 -0.0867024 0.00274496
-3.53665 -0.0886374 0.0028495
-3.50152 -0.0906417 0.00296137
-3.4664 -0.092719 0.00308166
-3.43129 -0.0948735 0.00321193
-3.39619 -0.0971096 0.00335407
-3.36109 -0.0994319 0.00351082
-3.32601 -0.101845 0.00368579
-3.29093 -0.104355 0.00388422
-3.25586 -0.106964 0.00411329
-3.2208 -0.109677 0.00438333
-3.18574 -0.11249 0.00470812
-3.1507 -0.115394 0.00510475
-3.11566 -0.11836 0.00558807
-3.08063 -0.121339 0.00615475
-3.0456 -0.124267 0.00675172
-3.01059 -0.12713 0.00725918
-2.97558 -0.130025 0.00755303
-2.94058 -0.133125 0.00762098
-2.90558 -0.136542 0.00756733
-2.87059 -0.140284 0.00750468
-2.83561 -0.144315 0.00749298
-2.80064 -0.1486 0.00755015
-2.76567 -0.153121 0.00767432
-2.73071 -0.157873 0.00785865
-2.69576 -0.162862 0.00809599
-2.66081 -0.168098 0.00838146
-2.62587 -0.173597 0.00871161
-2.59094 -0.179376 0.00908517
-2.55601 -0.185457 0.00950175
-2.52109 -0.191862 0.00996264
-2.48617 -0.198617 0.0104695
-2.45126 -0.20575 0.0110257
-2.41636 -0.213292 0.0116345
-2.38146 -0.221279 0.0123011
-2.34657 -0.229748 0.0130306
-2.31168 -0.238742 0.0138301
-2.2768 -0.248309 0.0147069
-2.24192 -0.258503 0.0156707
-2.20705 -0.269384 0.0167316
-2.17219 -0.28102 0.0179028
-2.13733 -0.293488 0.0191985
-2.10247 -0.306874 0.0206367
-2.06762 -0.32128 0.0222376
-2.03278 -0.33682 0.0240265
-1.99794 -0.353625 0.0260321
-1.9631 -0.371848 0.0282913
-1.92827 -0.391668 0.0308463
-1.89345 -0.413292 0.0337516
-1.85862 -0.436967 0.0370713
-1.82381 -0.462983 0.040889
-1.78899 -0.49169 0.0453059
-1.75419 -0.523508 0.050455
-1.71938 -0.558946 0.0565029
-1.68458 -0.598631 0.0636726
-1.64979 -0.64334 0.0722531
-1.61499 -0.694047 0.0826408
-1.58021 -0.75199 0.0953711
-1.54542 -0.818761 0.111203
-1.51064 -0.896446 0.131215
-1.47586 -0.987809 0.157006
-1.44109 -1.0966 0.190987
-1.40632 -1.22796 0.236974
-1.37155 -1.38911 0.301189
-1.33679 -1.59026 0.394353
-1.30203 -1.84586 0.535876
-1.26727 -2.1751 0.763242
-1.23251 -2.59745 1.15323
-1.19776 -3.09983 1.8692
-1.16301 -3.47692 3.22481
-1.12827 -2.83883 5.4007
-1.09352 -0.108528 6.78321
-1.05878 2.48293 5.59744
-1.02405 3.32845 3.82655
-0.989309 3.34778 2.54905
-0.954576 3.10907 1.68954
-0.919844 2.78999 1.11963
-0.885115 2.47211 0.755701
-0.850388 2.19431 0.527818
-0.815663 1.96519 0.383273
-0.78094 1.77955 0.288589
-0.746219 1.62901 0.224088
-0.711499 1.50591 0.178465
-0.676781 1.40416 0.145054
-0.642065 1.31915 0.119854
-0.60735 1.24746 0.100335
-0.572637 1.18649 0.0848831
-0.537925 1.13428 0.0723961
-0.503214 1.08933 0.0621361
-0.468504 1.05048 0.0535633
-0.433796 1.0168 0.0463043
-0.399089 0.987583 0.0400671
-0.364382 0.962238 0.0346471
-0.329676 0.940304 0.0298724
-0.294972 0.921403 0.025623
-0.260267 0.905231 0.0217901
-0.225564 0.891541 0.0182985
-0.190861 0.880134 0.0150742
-0.156158 0.870849 0.0120671
-0.121456 0.863562 0.00922245
-0.0867541 0.858176 0.00650416
-0.0520524 0.854623 0.00386798
-0.0173508 0.852857 0.00128484
0.0173508 0.852857 -0.00128484
0.0520524 0.854623 -0.00386798
0.0867541 0.858176 -0.00650416
0.121456 0.863562 -0.00922245
0.156158 0.870849 -0.0120671
0.190861 0.880134 -0.0150742
0.225564 0.891541 -0.0182985
0.260267 0.905231 -0.0217901
0.294972 0.921403 -0.025623
0.329676 0.940304 -0.0298724
0.364382 0.962238 -0.0346471
0.399089 0.987583 -0.0400671
0.433796 1.0168 -0.0463043
0.468504 1.05048 -0.0535633
0.503214 1.08933 -0.0621361
0.537925 1.13428 -0.0723961
0.572637 1.18649 -0.0848831
0.60735 1.24746 -0.100335
0.642065 1.31915 -0.119854
0.676781 1.40416 -0.145054
0.711499 1.50591 -0.178465
0.746219 1.62901 -0.224088
0.78094 1.77955 -0.288589
0.815663 1.96519 -0.383273
0.850388 2.19431 -0.527818
0.885115 2.47211 -0.755701
0.919844 2.78999 -1.11963
0.954576 3.10907 -1.68954
0.989309 3.34778 -2.54905
1.02405 3.32845 -3.82655
1.05878 2.48293 -5.59744
1.09352 -0.108528 -6.78321
1.12827 -2.83883 -5.4007
1.16301 -3.47692 -3.22481
1.19776 -3.09983 -1.8692
1.23251 -2.59745 -1.15323
1.26727 -2.1751 -0.763242
1.30203 -1.84586 -0.535876
1.33679 -1.59026 -0.394353
1.37155 -1.38911 -0.301189
1.40632 -1.22796 -0.236974
1.44109 -1.0966 -0.190987
1.47586 -0.987809 -0.157006
1.51064 -0.896446 -0.131215
1.54542 -0.818761 -0.111203
1.58021 -0.75199 -0.0953711
1.61499 -0.694047 -0.0826408
1.64979 -0.64334 -0.0722531
1.68458 -0.598631 -0.0636726
1.71938 -0.558946 -0.0565029
1.75419 -0.523508 -0.050455
1.78899 -0.49169 -0.0453059
1.82381 -0.462983 -0.040889
1.85862 -0.436967 -0.0370713
1.89345 -0.413292 -0.0337516
1.92827 -0.391668 -0.0308463
1.9631 -0.371848 -0.0282913
1.99794 -0.353625 -0.0260321
2.03278 -0.33682 -0.0240265
2.06762 -0.32128 -0.0222376
2.10247 -0.306874 -0.0206367
2.13733 -0.293488 -0.0191985
2.17219 -0.28102 -0.0179028
2.20705 -0.269384 -0.0167316
2.24192 -0.258503 -0.0156707
2.2768 -0.248309 -0.0147069
2.31168 -0.238742 -0.0138301
2.34657 -0.229748 -0.0130306
2.38146 -0.221279 -0.0123011
2.41636 -0.213292 -0.0116345
2.45126 -0.20575 -0.0110257
2.48617 -0.198617 -0.0104695
2.52109 -0.191862 -0.00996264
2.55601 -0.185457 -0.00950175
2.59094 -0.179376 -0.00908517
2.62587 -0.173597 -0.00871161
2.66081 -0.168098 -0.00838146
2.69576 -0.162862 -0.00809599
2.73071 -0.157873 -0.00785865
2.76567 -0.153121 -0.00767432
2.80064 -0.1486 -0.00755015
2.83561 -0.144315 -0.00749298
2.87059 -0.140284 -0.00750468
2.90558 -0.136542 -0.00756733
2.94058 -0.133125 -0.00762098
2.97558 -0.130025 -0.00755303
3.01059 -0.12713 -0.00725918
3.0456 -0.124267 -0.00675172
3.08063 -0.121339 -0.00615475
3.11566 -0.11836 -0.00558807
3.1507 -0.115394 -0.00510475
3.18574 -0.11249 -0.00470812
3.2208 -0.109677 -0.00438333
3.25586 -0.106964 -0.00411329
3.29093 -0.104355 -0.00388422
3.32601 -0.101845 -0.00368579
3.36109 -0.0994319 -0.00351082
3.39619 -0.0971096 -0.00335407
3.43129 -0.0948735 -0.00321193
3.4664 -0.092719 -0.00308166
3.50152 -0.0906417 -0.00296137
3.53665 -0.0886374 -0.0028495
3.57179 -0.0867024 -0.00274496
3.60694 -0.0848332 -0.0026468
3.64209 -0.0830266 -0.00255436
3.67726 -0.0812795 -0.002467
3.71243 -0.0795891 -0.00238428
3.74761 -0.0779528 -0.00230574
3.7828 -0.0763683 -0.00223109
3.81801 -0.074833 -0.00215997
3.85322 -0.073345 -0.00209218
3.88844 -0.0719022 -0.00202743
3.92367 -0.0705027 -0.00196556
3.95891 -0.0691446 -0.00190635
3.99416 -0.0678263 -0.00184967
4.02942 -0.0665462 -0.00179533
4.06469 -0.0653028 -0.00174323
4.09997 -0.0640946 -0.00169321
4.13526 -0.0629202 -0.0016452
4.17056 -0.0617784 -0.00159904
4.20587 -0.0606678 -0.00155467
4.24119 -0.0595875 -0.00151198
4.27653 -0.0585361 -0.0014709
4.31187 -0.0575128 -0.00143132
4.34722 -0.0565163 -0.00139321
4.38259 -0.0555459 -0.00135647
4.41797 -0.0546006 -0.00132104
4.45335 -0.0536794 -0.00128686
4.48875 -0.0527816 -0.00125389
4.52416 -0.0519063 -0.00122204
4.55958 -0.0510528 -0.00119129
4.59502 -0.0502204 -0.00116158
4.63046 -0.0494083 -0.00113287
4.66592 -0.0486159 -0.00110511
4.70139 -0.0478425 -0.00107826
4.73687 -0.0470875 -0.00105229
4.77237 -0.0463504 -0.00102716
4.80787 -0.0456305 -0.00100282
4.84339 -0.0449273 -0.000979266
4.87892 -0.0442402 -0.000956442
4.91446 -0.0435689 -0.000934337
4.95002 -0.0429128 -0.000912906
4.98559 -0.0422714 -0.000892138
5.02117 -0.0416443 -0.000871994
5.05677 -0.041031 -0.000852462
5.09237 -0.0404312 -0.000833507
5.128 -0.0398444 -0.000815118
5.16363 -0.0392704 -0.000797264
5.19928 -0.0387086 -0.000779936
5.23494 -0.0381587 -0.000763102
5.27062 -0.0376205 -0.000746757
5.30631 -0.0370935 -0.000730871
5.34201 -0.0365775 -0.000715439
5.37773 -0.0360722 -0.000700434
5.41346 -0.0355772 -0.000685851
5.4492 -0.0350922 -0.000671666
5.48497 -0.0346171 -0.000657875
5.52074 -0.0341515 -0.000644454
5.55653 -0.0336951 -0.0006314
5.59233 -0.0332478 -0.000618691
5.62815 -0.0328093 -0.000606325
5.66399 -0.0323793 -0.000594282
5.69984 -0.0319576 -0.000582558
5.7357 -0.0315441 -0.000571137
5.77158 -0.0311384 -0.000560015
5.80748 -0.0307405 -0.000549175
5.84339 -0.0303501 -0.000538616
5.87932 -0.0299669 -0.000528321
5.91526 -0.0295909 -0.000518289
5.95122 -0.0292219 -0.000508505
5.9872 -0.0288596 -0.000498967
6.02319 -0.028504 -0.000489662
6.05919 -0.0281548 -0.000480589
6.09522 -0.0278118 -0.000471733
6.13126 -0.0274751 -0.000463096
6.16732 -0.0271443 -0.000454663
6.20339 -0.0268193 -0.000446435
6.23949 -0.0265001 -0.0004384
6.27559 -0.0261865 -0.000430558
6.31172 -0.0258783 -0.000422898
6.34786 -0.0255754 -0.000415419
6.38403 -0.0252777 -0.000408111
6.42021 -0.0249851 -0.000400974
6.4564 -0.0246975 -0.000393998
6.49262 -0.0244147 -0.000387184
6.52885 -0.0241366 -0.000380522
6.5651 -0.0238632 -0.000374013
6.60137 -0.0235943 -0.000367647
6.63766 -0.0233298 -0.000361425
6.67397 -0.0230696 -0.000355339
6.71029 -0.0228137 -0.000349389
6.74664 -0.022562 -0.000343567
6.783 -0.0223142 -0.000337874
6.81938 -0.0220705 -0.000332302
6.85579 -0.0218306 -0.000326852
6.89221 -0.0215945 -0.000321517
6.92865 -0.0213622 -0.000316298
6.96511 -0.0211334 -0.000311187
7.00159 -0.0209083 -0.000306186
7.0381 -0.0206866 -0.000301288
7.07462 -0.0204684 -0.000296494
7.11116 -0.0202534 -0.000291797
7.14772 -0.0200418 -0.000287199
7.18431 -0.0198334 -0.000282694
7.22091 -0.0196281 -0.000278282
7.25754 -0.0194259 -0.000273958
7.29418 -0.0192267 -0.000269723
7.33085 -0.0190305 -0.000265572
7.36754 -0.0188371 -0.000261505
7.40425 -0.0186466 -0.000257518
7.44099 -0.0184589 -0.000253611
7.47774 -0.018274 -0.00024978
7.51452 -0.0180917 -0.000246025
7.55132 -0.017912 -0.000242342
7.58814 -0.0177349 -0.000238731
7.62498 -0.0175603 -0.000235189
7.66185 -0.0173882 -0.000231717
7.69874 -0.0172185 -0.000228309
7.73566 -0.0170513 -0.000224968
7.77259 -0.0168863 -0.000221689
7.80955 -0.0167237 -0.000218473
7.84654 -0.0165633 -0.000215315
7.88355 -0.0164051 -0.000212218
7.92058 -0.0162491 -0.000209178
7.95763 -0.0160952 -0.000206195
7.99471 -0.0159434 -0.000203265
8.03182 -0.0157936 -0.00020039
8.06895 -0.0156459 -0.000197567
8.1061 -0.0155001 -0.000194796
8.14328 -0.0153563 -0.000192074
8.18049 -0.0152144 -0.000189402
8.21772 -0.0150744 -0.000186777
8.25497 -0.0149362 -0.0001842
8.29226 -0.0147999 -0.000181667
8.32956 -0.0146653 -0.000179181
8.3669 -0.0145324 -0.000176737
8.40426 -0.0144013 -0.000174336
8.44165 -0.0142718 -0.000171977
8.47906 -0.014144 -0.000169659
8.5165 -0.0140178 -0.000167381
8.55397 -0.0138933 -0.000165143
8.59146 -0.0137703 -0.000162942
8.62899 -0.0136488 -0.00016078
8.66654 -0.0135289 -0.000158654
8.70412 -0.0134105 -0.000156564
8.74172 -0.0132935 -0.000154509
8.77936 -0.013178 -0.000152489
8.81702 -0.0130639 -0.000150502
8.85471 -0.0129512 -0.000148549
8.89244 -0.0128399 -0.000146627
8.93019 -0.0127299 -0.000144738
8.96797 -0.0126212 -0.00014288
9.00578 -0.0125139 -0.000141052
9.04362 -0.0124079 -0.000139253
9.08149 -0.0123031 -0.000137485
9.11939 -0.0121995 -0.000135744
9.15732 -0.0120972 -0.000134032
9.19528 -0.0119961 -0.000132347
9.23327 -0.0118962 -0.000130689
9.2713 -0.0117974 -0.000129057
9.30935 -0.0116998 -0.000127452
9.34744 -0.0116034 -0.000125871
9.38556 -0.011508 -0.000124316
9.42371 -0.0114138 -0.000122784
9.46189 -0.0113206 -0.000121277
9.50011 -0.0112285 -0.000119793
9.53836 -0.0111374 -0.000118332
9.57664 -0.0110474 -0.000116894
9.61496 -0.0109583 -0.000115477
9.65331 -0.0108703 -0.000114083
9.69169 -0.0107833 -0.000112709
9.73011 -0.0106972 -0.000111357
9.76856 -0.0106121 -0.000110025
9.80704 -0.0105279 -0.000108713
9.84557 -0.0104447 -0.000107421
9.88412 -0.0103623 -0.000106147
9.92271 -0.0102809 -0.000104894
9.96134 -0.0102004 -0.000103658
10 -0.0101207 -0.000102441
10.0387 -0.0100419 -0.000101242
10.0774 -0.00996389 -0.00010006
10.1162 -0.00988676 -9.88959e-05
10.155 -0.00981045 -9.77489e-05
10.1939 -0.00973495 -9.6618e-05
10.2328 -0.00966025 -9.5504e-05
10.2717 -0.00958634 -9.44056e-05
10.3106 -0.0095132 -9.33234e-05
10.3496 -0.00944083 -9.22563e-05
10.3887 -0.00936922 -9.12048e-05
10.4278 -0.00929835 -9.01678e-05
10.4669 -0.00922821 -8.9146e-05
10.506 -0.0091588 -8.81382e-05
10.5452 -0.0090901 -8.71449e-05
10.5845 -0.0090221 -8.61652e-05
10.6238 -0.0089548 -8.51995e-05
10.6631 -0.00888818 -8.42469e-05
10.7024 -0.00882223 -8.33079e-05
10.7418 -0.00875695 -8.23815e-05
10.7813 -0.00869233 -8.14683e-05
10.8208 -0.00862835 -8.05672e-05
10.8603 -0.00856501 -7.96788e-05
10.8999 -0.0085023 -7.88021e-05
10.9395 -0.00844021 -7.79377e-05
10.9792 -0.00837873 -7.70847e-05
11.0189 -0.00831785 -7.62435e-05
11.0586 -0.00825758 -7.54133e-05
11.0984 -0.00819789 -7.45946e-05
11.1383 -0.00813878 -7.37865e-05
11.1781 -0.00808024 -7.29895e-05
11.2181 -0.00802227 -7.22027e-05
11.2581 -0.00796485 -7.14266e-05
11.2981 -0.00790799 -7.06605e-05
11.3381 -0.00785167 -6.99047e-05
11.3783 -0.00779588 -6.91585e-05
11.4184 -0.00774063 -6.84224e-05
11.4587 -0.00768589 -6.76956e-05
11.4989 -0.00763167 -6.69784e-05
11.5392 -0.00757796 -6.62703e-05
11.5796 -0.00752475 -6.55716e-05
11.62 -0.00747203 -6.48815e-05
11.6605 -0.00741981 -6.42006e-05
11.701 -0.00736806 -6.3528e-05
11.7415 -0.0073168 -6.28643e-05
11.7822 -0.007266 -6.22088e-05
11.8228 -0.00721567 -6.15618e-05
11.8636 -0.00716579 -6.09227e-05
11.9043 -0.00711637 -6.02918e-05
11.9452 -0.0070674 -5.96686e-05
11.986 -0.00701887 -5.90535e-05
12.027 -0.00697077 -5.84457e-05
12.068 -0.00692311 -5.78457e-05
12.109 -0.00687587 -5.72529e-05
12.1501 -0.00682905 -5.66676e-05
12.1913 -0.00678264 -5.60893e-05
12.2325 -0.00673664 -5.55183e-05
12.2738 -0.00669105 -5.4954e-05
12.3151 -0.00664586 -5.43968e-05
12.3565 -0.00660106 -5.38462e-05
12.3979 -0.00655665 -5.33024e-05
12.4394 -0.00651263 -5.27649e-05
12.481 -0.00646899 -5.22342e-05
12.5226 -0.00642572 -5.17096e-05
12.5643 -0.00638283 -5.11914e-05
12.6061 -0.0063403 -5.06792e-05
12.6479 -0.00629813 -5.01733e-05
12.6898 -0.00625632 -4.96732e-05
12.7317 -0.00621486 -4.91791e-05
12.7737 -0.00617376 -4.86907e-05
12.8158 -0.006133 -4.82082e-05
12.8579 -0.00609258 -4.77312e-05
12.9001 -0.00605249 -4.72598e-05
12.9424 -0.00601274 -4.67938e-05
12.9847 -0.00597332 -4.63334e-05
13.0271 -0.00593423 -4.5878e-05
13.0696 -0.00589545 -4.54281e-05
13.1121 -0.00585699 -4.49832e-05
13.1547 -0.00581885 -4.45436e-05
13.1974 -0.00578101 -4.41087e-05
13.2402 -0.00574349 -4.3679e-05
13.283 -0.00570626 -4.3254e-05
13.3259 -0.00566934 -4.2834e-05
13.3689 -0.00563271 -4.24185e-05
13.4119 -0.00559637 -4.20079e-05
13.455 -0.00556032 -4.16017e-05
13.4982 -0.00552456 -4.12001e-05
13.5415 -0.00548908 -4.08029e-05
13.5848 -0.00545388 -4.04103e-05
13.6283 -0.00541895 -4.00218e-05
13.6718 -0.0053843 -3.96378e-05
13.7153 -0.00534992 -3.92578e-05
13.759 -0.0053158 -3.88821e-05
13.8028 -0.00528195 -3.85104e-05
13.8466 -0.00524835 -3.81429e-05
13.8905 -0.00521502 -3.77793e-05
13.9345 -0.00518194 -3.74197e-05
13.9786 -0.00514911 -3.70638e-05
14.0227 -0.00511652 -3.67119e-05
14.067 -0.00508419 -3.63637e-05
14.1113 -0.00505209 -3.60193e-05
14.1558 -0.00502024 -3.56784e-05
14.2003 -0.00498863 -3.53413e-05
14.2449 -0.00495725 -3.50076e-05
14.2896 -0.0049261 -3.46776e-05
14.3344 -0.00489518 -3.43509e-05
14.3793 -0.00486449 -3.40278e-05
14.4243 -0.00483402 -3.37079e-05
14.4693 -0.00480377 -3.33915e-05
14.5145 -0.00477374 -3.30782e-05
14.5598 -0.00474393 -3.27684e-05
14.6052 -0.00471434 -3.24615e-05
14.6506 -0.00468495 -3.2158e-05
14.6962 -0.00465578 -3.18575e-05
14.7419 -0.00462681 -3.15601e-05
14.7877 -0.00459804 -3.12656e-05
14.8336 -0.00456948 -3.09743e-05
14.8796 -0.00454112 -3.06858e-05
14.9257 -0.00451296 -3.04003e-05
14.9719 -0.00448499 -3.01176e-05
15.0182 -0.00445722 -2.98378e-05
15.0647 -0.00442963 -2.95607e-05
15.1112 -0.00440224 -2.92865e-05
15.1579 -0.00437503 -2.90148e-05
15.2047 -0.004348 -2.8746e-05
15.2516 -0.00432116 -2.84797e-05
15.2986 -0.0042945 -2.82162e-05
15.3458 -0.00426802 -2.79551e-05
15.393 -0.00424171 -2.76966e-05
15.4404 -0.00421558 -2.74406e-05
15.488 -0.00418962 -2.71871e-05
15.5356 -0.00416383 -2.6936e-05
15.5834 -0.00413821 -2.66874e-05
15.6313 -0.00411275 -2.6441e-05
15.6794 -0.00408746 -2.61972e-05
15.7276 -0.00406233 -2.59555e-05
15.7759 -0.00403736 -2.57162e-05
15.8243 -0.00401255 -2.54791e-05
15.873 -0.00398789 -2.52443e-05
15.9217 -0.00396339 -2.50116e-05
15.9706 -0.00393905 -2.47812e-05
16.0197 -0.00391485 -2.45528e-05
16.0689 -0.0038908 -2.43266e-05
16.1182 -0.0038669 -2.41024e-05
16.1677 -0.00384315 -2.38803e-05
16.2174 -0.00381954 -2.36602e-05
16.2672 -0.00379607 -2.34422e-05
16.3172 -0.00377274 -2.32261e-05
16.3674 -0.00374955 -2.3012e-05
16.4177 -0.00372649 -2.27997e-05
16.4682 -0.00370357 -2.25894e-05
16.5189 -0.00368078 -2.23809e-05
16.5697 -0.00365813 -2.21743e-05
16.6208 -0.0036356 -2.19694e-05
16.672 -0.0036132 -2.17665e-05
16.7234 -0.00359093 -2.15652e-05
16.775 -0.00356878 -2.13657e-05
16.8268 -0.00354675 -2.11679e-05
16.8787 -0.00352484 -2.09718e-05
16.9309 -0.00350306 -2.07774e-05
16.9833 -0.00348139 -2.05846e-05
17.0359 -0.00345983 -2.03934e-05
17.0887 -0.00343839 -2.0204e-05
17.1418 -0.00341706 -2.00159e-05
17.195 -0.00339584 -1.98296e-05
17.2485 -0.00337473 -1.96447e-05
17.3022 -0.00335373 -1.94613e-05
17.3562 -0.00333283 -1.92794e-05
17.4104 -0.00331203 -1.90991e-05
17.4648 -0.00329134 -1.89201e-05
17.5195 -0.00327074 -1.87426e-05
17.5744 -0.00325025 -1.85664e-05
17.6296 -0.00322984 -1.83917e-05
17.6851 -0.00320954 -1.82182e-05
17.7408 -0.00318932 -1.80462e-05
17.7969 -0.0031692 -1.78754e-05
17.8532 -0.00314916 -1.7706e-05
17.9098 -0.00312921 -1.75378e-05
17.9667 -0.00310935 -1.73708e-05
18.0239 -0.00308956 -1.72051e-05
18.0815 -0.00306986 -1.70406e-05
18.1393 -0.00305024 -1.68772e-05
18.1975 -0.00303069 -1.67151e-05
18.256 -0.00301122 -1.6554e-05
18.3149 -0.00299182 -1.63941e-05
18.3742 -0.00297249 -1.62353e-05
18.4338 -0.00295322 -1.60775e-05
18.4938 -0.00293402 -1.59208e-05
18.5542 -0.00291489 -1.57652e-05
18.615 -0.00289581 -1.56104e-05
18.6762 -0.00287679 -1.54568e-05
18.7379 -0.00285783 -1.5304e-05
18.8 -0.00283892 -1.51522e-05
18.8625 -0.00282006 -1.50012e-05
18.9255 -0.00280124 -1.48512e-05
18.9891 -0.00278247 -1.47019e-05
19.0531 -0.00276374 -1.45536e-05
19.1177 -0.00274504 -1.4406e-05
19.1828 -0.00272638 -1.42592e-05
19.2484 -0.00270775 -1.41131e-05
19.3147 -0.00268914 -1.39677e-05
19.3816 -0.00267055 -1.38229e-05
19.4491 -0.00265198 -1.3679e-05
19.5173 -0.00263343 -1.35354e-05
19.5862 -0.00261488 -1.33925e-05
19.6558 -0.00259633 -1.32501e-05
19.7262 -0.00257778 -1.31083e-05
19.7974 -0.00255921 -1.29666e-05
19.8694 -0.00254064 -1.28256e-05
19.9423 -0.00252203 -1.2685e-05
20.0162 -0.0025034 -1.25444e-05
20.091 -0.00248473 -1.2404e-05
20.1669 -0.00246601 -1.22641e-05
20.244 -0.00244722 -1.21242e-05
20.3222 -0.00242837 -1.19842e-05
20.4016 -0.00240943 -1.18438e-05
20.4825 -0.00239039 -1.17034e-05
20.5648 -0.00237124 -1.15627e-05
20.6487 -0.00235195 -1.14219e-05
20.7344 -0.00233251 -1.12806e-05
20.8219 -0.00231289 -1.11386e-05
20.9115 -0.00229306 -1.09955e-05
21.0034 -0.00227298 -1.08514e-05
21.0979 -0.00225262 -1.07058e-05
21.1952 -0.00223191 -1.05585e-05
21.2959 -0.00221081 -1.04089e-05
21.4004 -0.00218922 -1.02568e-05
21.5093 -0.00216704 -1.01011e-05
21.6237 -0.00214411 -9.94118e-06
21.7448 -0.00212023 -9.77538e-06
21.8747 -0.00209507 -9.60187e-06
22.0165 -0.0020681 -9.41681e-06
22.1768 -0.00203824 -9.21355e-06
22.3723 -0.00200269 -8.97333e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1Classic/GAp_FRG.txt <==
-22.3723 -2.6105e-18 1.22572e-18
-22.1768 3.28265e-18 -1.84029e-18
-22.0165 -2.76814e-17 7.27478e-18
-21.8747 3.41867e-18 -2.05061e-18
-21.7448 -1.36497e-17 -3.27461e-17
-21.6237 7.76359e-18 -6.45526e-18
-21.5093 -1.26132e-17 5.54547e-18
-21.4004 -1.67824e-17 1.42987e-17
-21.2959 -8.11706e-18 3.90054e-18
-21.1952 1.10492e-17 -6.38252e-18
-21.0979 1.28041e-17 -1.59977e-17
-21.0034 5.04118e-18 -3.44233e-18
-20.9115 1.56442e-17 -2.33578e-17
-20.8219 1.34237e-17 -6.92653e-18
-20.7344 -3.6282e-17 3.33046e-17
-20.6487 1.54574e-17 -6.69441e-18
-20.5648 -6.72643e-17 1.8743e-17
-20.4825 2.68609e-17 -5.73051e-18
-20.4016 -1.12567e-17 8.55493e-18
-20.3222 6.52932e-17 3.51662e-17
-20.244 -2.05447e-17 1.347e-17
-20.1669 5.71046e-17 -9.931e-18
-20.091 -1.49344e-17 8.19215e-18
-20.0162 1.22677e-16 1.34325e-17
-19.9423 -1.58627e-17 8.98342e-18
-19.8694 1.23934e-16 -3.85058e-18
-19.7974 -2.09046e-17 1.01733e-17
-19.7262 3.78716e-17 -1.96214e-17
-19.6558 -2.75186e-17 1.16041e-17
-19.5862 3.87125e-17 -1.58092e-17
-19.5173 -3.28684e-17 1.46421e-17
-19.4491 2.68939e-17 -1.33423e-17
-19.3816 -6.03984e-17 1.72405e-17
-19.3147 2.16754e-17 -1.22558e-17
-19.2484 -8.73404e-17 1.03349e-17
-19.1828 1.91835e-17 -1.18005e-17
-19.1177 -9.35317e-17 -9.62485e-17
-19.0531 1.62777e-17 -1.08585e-17
-18.9891 -9.57843e-17 -8.9764e-17
-18.9255 2.37041e-17 -1.37242e-17
-18.8625 -3.08585e-17 2.0034e-17
-18.8 7.23344e-17 4.2855e-17
-18.7379 -1.48035e-17 1.28425e-17
-18.6762 1.92273e-17 6.97366e-17
-18.615 -1.6759e-17 1.41216e-17
-18.5542 9.03905e-17 2.41728e-17
-18.4938 -2.68935e-17 1.66619e-17
-18.4338 4.78961e-17 -2.09562e-17
-18.3742 -3.89205e-17 1.80861e-17
-18.3149 4.40964e-17 -1.81421e-17
-18.256 -3.65902e-17 2.04725e-17
-18.1975 4.2058e-17 -1.88275e-17
-18.1393 -5.16336e-17 1.85085e-17
-18.0815 3.21431e-17 -1.94677e-17
-18.0239 -5.48615e-17 1.80163e-17
-17.9667 3.78941e-17 -2.07803e-17
-17.9098 -4.91811e-17 1.86429e-17
-17.8532 3.71346e-17 -2.17219e-17
-17.7969 -5.24346e-17 1.72279e-17
-17.7408 3.90531e-17 -2.29241e-17
-17.6851 -4.95072e-17 1.53972e-17
-17.6296 3.81472e-17 -2.46025e-17
-17.5744 -5.41832e-17 1.24638e-17
-17.5195 3.7988e-17 -2.51274e-17
-17.4648 -5.16193e-17 1.68939e-17
-17.4104 4.53731e-17 -2.02274e-17
-17.3562 -4.28859e-17 2.77434e-17
-17.3022 5.24588e-17 -1.04289e-17
-17.2485 -3.68978e-17 3.02766e-17
-17.195 5.37868e-17 -1.02339e-17
-17.1418 -4.11315e-17 2.81642e-17
-17.0887 5.22468e-17 -1.95693e-17
-17.0359 -4.70517e-17 2.42647e-17
-16.9833 4.88213e-17 -2.44041e-17
-16.9309 -4.9733e-17 2.15624e-17
-16.8787 4.88268e-17 -2.46114e-17
-16.8268 -4.99834e-17 2.40646e-17
-16.775 5.06809e-17 -2.23622e-17
-16.7234 -5.01219e-17 2.41362e-17
-16.672 5.02429e-17 -2.4312e-17
-16.6208 -5.28427e-17 2.03351e-17
-16.5697 4.98274e-17 -2.65063e-17
-16.5189 -5.32585e-17 2.24684e-17
-16.4682 5.17162e-17 -2.42413e-17
-16.4177 -5.28283e-17 2.45297e-17
-16.3674 5.37111e-17 -2.47656e-17
-16.3172 -5.19093e-17 2.37481e-17
-16.2672 5.2328e-17 -2.50886e-17
-16.2174 -5.29924e-17 2.50943e-17
-16.1677 5.33621e-17 -2.50697e-17
-16.1182 -5.22619e-17 2.46184e-17
-16.0689 5.42999e-17 -2.55541e-17
-16.0197 -5.45707e-17 2.5159e-17
-15.9706 5.46293e-17 -2.56719e-17
-15.9217 -5.45275e-17 2.56823e-17
-15.873 5.77592e-17 -2.68696e-17
-15.8243 -5.53281e-17 2.59921e-17
-15.7759 5.59154e-17 -2.60796e-17
-15.7276 -5.64335e-17 2.60846e-17
-15.6794 5.73816e-17 -2.63595e-17
-15.6313 -5.44478e-17 2.54235e-17
-15.5834 5.6812e-17 -2.64926e-17
-15.5356 -5.74075e-17 2.66745e-17
-15.488 5.80955e-17 -2.68508e-17
-15.4404 -5.94766e-17 2.71052e-17
-15.393 6.74833e-17 -2.85035e-17
-15.3458 -5.02797e-17 2.54791e-17
-15.2986 5.48077e-17 -2.67819e-17
-15.2516 -5.59568e-17 2.72106e-17
-15.2047 5.65099e-17 -2.74754e-17
-15.1579 -5.63691e-17 2.74959e-17
-15.1112 6.5847e-17 -3.10161e-17
-15.0647 -5.61121e-17 2.72727e-17
-15.0182 5.75967e-17 -2.78894e-17
-14.9719 -5.81184e-17 2.8134e-17
-14.9257 5.85523e-17 -2.8381e-17
-14.8796 -5.91421e-17 2.87755e-17
-14.8336 5.77633e-17 -2.77819e-17
-14.7877 -5.94127e-17 2.87254e-17
-14.7419 5.95891e-17 -2.86879e-17
-14.6962 -5.99274e-17 2.87189e-17
-14.6506 6.03614e-17 -2.87807e-17
-14.6052 -6.12645e-17 2.90619e-17
-14.5598 5.80297e-17 -2.75338e-17
-14.5145 -6.02418e-17 2.84313e-17
-14.4693 6.07332e-17 -2.85664e-17
-14.4243 -6.11285e-17 2.87094e-17
-14.3793 6.14922e-17 -2.88419e-17
-14.3344 -6.20863e-17 2.91061e-17
-14.2896 5.89472e-17 -2.84414e-17
-14.2449 -6.15959e-17 2.89891e-17
-14.2003 6.19386e-17 -2.91282e-17
-14.1558 -6.21664e-17 2.92827e-17
-14.1113 6.21386e-17 -2.93635e-17
-14.067 -6.37e-17 3.00908e-17
-14.0227 6.29283e-17 -2.97056e-17
-13.9786 -6.31622e-17 2.98472e-17
-13.9345 6.33714e-17 -2.99221e-17
-13.8905 -6.3589e-17 2.99696e-17
-13.8466 6.32785e-17 -2.97271e-17
-13.8028 -6.45678e-17 3.02619e-17
-13.759 6.45084e-17 -3.01037e-17
-13.7153 -6.48102e-17 3.01472e-17
-13.6718 6.52713e-17 -3.02569e-17
-13.6283 -6.65253e-17 3.05221e-17
-13.5848 6.23146e-17 -2.99892e-17
-13.5415 -6.45693e-17 3.04513e-17
-13.4982 6.50623e-17 -3.0577e-17
-13.455 -6.53399e-17 3.06413e-17
-13.4119 6.54506e-17 -3.06314e-17
-13.3689 -6.61619e-17 3.08504e-17
-13.3259 6.60374e-17 -3.07497e-17
-13.283 -6.62452e-17 3.07927e-17
-13.2402 6.6425e-17 -3.0836e-17
-13.1974 -6.65979e-17 3.08872e-17
-13.1547 6.67611e-17 -3.09349e-17
-13.1121 -6.6909e-17 3.09887e-17
-13.0696 6.70854e-17 -3.10468e-17
-13.0271 -6.7272e-17 3.11028e-17
-12.9847 6.7461e-17 -3.11611e-17
-12.9424 -6.69122e-17 3.10786e-17
-12.9001 6.79042e-17 -3.12406e-17
-12.8579 -6.8029e-17 3.12918e-17
-12.8158 6.81595e-17 -3.13746e-17
-12.7737 -6.82048e-17 3.14542e-17
-12.7317 6.88522e-17 -3.18114e-17
-12.6898 -6.8612e-17 3.18776e-17
-12.6479 6.87628e-17 -3.20834e-17
-12.6061 -6.89384e-17 3.2284e-17
-12.5643 6.96329e-17 -3.26086e-17
-12.5226 -6.88351e-17 3.24642e-17
-12.481 6.90776e-17 -3.26071e-17
-12.4394 -6.92412e-17 3.26896e-17
-12.3979 6.9393e-17 -3.27544e-17
-12.3565 -6.93632e-17 3.27109e-17
-12.3151 6.98789e-17 -3.29539e-17
-12.2738 -7.00035e-17 3.30038e-17
-12.2325 7.01444e-17 -3.30747e-17
-12.1913 -7.02509e-17 3.31307e-17
-12.1501 7.05151e-17 -3.33071e-17
-12.109 -7.06154e-17 3.33647e-17
-12.068 7.07446e-17 -3.34392e-17
-12.027 -7.08794e-17 3.35011e-17
-11.986 7.10266e-17 -3.35653e-17
-11.9452 -7.11422e-17 3.35758e-17
-11.9043 7.12634e-17 -3.35894e-17
-11.8636 -7.13843e-17 3.3596e-17
-11.8228 7.15084e-17 -3.3612e-17
-11.7822 -7.16295e-17 3.36223e-17
-11.7415 7.17777e-17 -3.3675e-17
-11.701 -7.19383e-17 3.37423e-17
-11.6605 7.21101e-17 -3.38291e-17
-11.62 -7.22719e-17 3.39025e-17
-11.5796 7.2461e-17 -3.40075e-17
-11.5392 -7.26327e-17 3.40875e-17
-11.4989 7.28001e-17 -3.41589e-17
-11.4587 -7.2886e-17 3.41662e-17
-11.4184 7.30646e-17 -3.42357e-17
-11.3783 -7.3186e-17 3.42648e-17
-11.3381 7.32731e-17 -3.42985e-17
-11.2981 -7.24344e-17 3.44428e-17
-11.2581 7.36829e-17 -3.43511e-17
-11.2181 -7.37231e-17 3.44099e-17
-11.1781 7.37718e-17 -3.44813e-17
-11.1383 -7.36867e-17 3.45648e-17
-11.0984 7.42582e-17 -3.46486e-17
-11.0586 -7.41857e-17 3.47587e-17
-11.0189 7.42429e-17 -3.48726e-17
-10.9792 -7.42624e-17 3.49774e-17
-10.9395 7.44351e-17 -3.51039e-17
-10.8999 -7.45432e-17 3.52084e-17
-10.8603 7.46558e-17 -3.53007e-17
-10.8208 -7.47713e-17 3.53773e-17
-10.7813 7.48974e-17 -3.5444e-17
-10.7418 -7.5012e-17 3.54919e-17
-10.7024 7.51244e-17 -3.55301e-17
-10.6631 -7.52408e-17 3.55657e-17
-10.6238 7.53561e-17 -3.56027e-17
-10.5845 -7.54774e-17 3.5648e-17
-10.5452 7.55975e-17 -3.57023e-17
-10.506 -7.57232e-17 3.577e-17
-10.4669 7.5844e-17 -3.5846e-17
-10.4278 -7.59659e-17 3.59309e-17
-10.3887 7.60792e-17 -3.60167e-17
-10.3496 -7.61913e-17 3.61017e-17
-10.3106 7.62947e-17 -3.61778e-17
-10.2717 -7.63995e-17 3.62447e-17
-10.2328 7.65005e-17 -3.62968e-17
-10.1939 -7.66084e-17 3.63369e-17
-10.155 7.67172e-17 -3.63624e-17
-10.1162 -7.68357e-17 3.63785e-17
-10.0774 7.69556e-17 -3.6385e-17
-10.0387 -7.70831e-17 3.63882e-17
-10 7.72081e-17 -3.63889e-17
-9.96134 -7.73354e-17 3.63931e-17
-9.92271 7.74578e-17 -3.6403e-17
-9.88412 -7.75786e-17 3.6421e-17
-9.84557 7.76925e-17 -3.64456e-17
-9.80704 -7.76827e-17 3.66721e-17
-9.76856 7.79032e-17 -3.65455e-17
-9.73011 -7.80146e-17 3.66013e-17
-9.69169 7.81253e-17 -3.66632e-17
-9.65331 -7.82024e-17 3.67299e-17
-9.61496 7.83243e-17 -3.67937e-17
-9.57664 -7.84363e-17 3.68546e-17
-9.53836 7.85422e-17 -3.69063e-17
-9.50011 -7.86501e-17 3.69503e-17
-9.46189 7.87517e-17 -3.69828e-17
-9.42371 -7.88548e-17 3.7008e-17
-9.38556 7.89517e-17 -3.70246e-17
-9.34744 -7.90513e-17 3.70391e-17
-9.30935 7.91463e-17 -3.70517e-17
-9.2713 -7.9246e-17 3.70695e-17
-9.23327 7.93427e-17 -3.70922e-17
-9.19528 -7.9445e-17 3.71254e-17
-9.15732 7.95444e-17 -3.71673e-17
-9.11939 -7.96486e-17 3.72212e-17
-9.08149 7.97481e-17 -3.72828e-17
-9.04362 -7.98503e-17 3.73537e-17
-9.00578 7.99458e-17 -3.74283e-17
-8.96797 -8.00424e-17 3.75073e-17
-8.93019 8.01315e-17 -3.7585e-17
-8.89244 -8.02219e-17 3.76627e-17
-8.85471 8.03057e-17 -3.77353e-17
-8.81702 -8.03925e-17 3.78055e-17
-8.77936 8.04746e-17 -3.78692e-17
-8.74172 -8.05615e-17 3.79303e-17
-8.70412 8.06451e-17 -3.79859e-17
-8.66654 -8.07343e-17 3.80403e-17
-8.62899 8.08202e-17 -3.80909e-17
-8.59146 -8.09109e-17 3.81423e-17
-8.55397 8.0997e-17 -3.81918e-17
-8.5165 -8.10864e-17 3.82439e-17
-8.47906 8.11701e-17 -3.82958e-17
-8.44165 -8.12553e-17 3.83516e-17
-8.40426 8.13342e-17 -3.84083e-17
-8.3669 -8.14153e-17 3.84696e-17
-8.32956 8.14903e-17 -3.85322e-17
-8.29226 -8.15686e-17 3.85994e-17
-8.25497 8.16423e-17 -3.86673e-17
-8.21772 -8.17206e-17 3.87387e-17
-8.18049 8.17955e-17 -3.88093e-17
-8.14328 -8.18758e-17 3.88811e-17
-8.1061 8.19536e-17 -3.89498e-17
-8.06895 -8.20356e-17 3.90162e-17
-8.03182 8.21165e-17 -3.90777e-17
-7.99471 -8.21976e-17 3.9132e-17
-7.95763 8.22828e-17 -3.91833e-17
-7.92058 -8.23565e-17 3.92184e-17
-7.88355 8.24521e-17 -3.92619e-17
-7.84654 -8.25062e-17 3.92697e-17
-7.80955 8.26286e-17 -3.93176e-17
-7.77259 -8.26406e-17 3.92858e-17
-7.73566 8.28202e-17 -3.93619e-17
-7.69874 -8.27572e-17 3.92737e-17
-7.66185 8.30303e-17 -3.94072e-17
-7.62498 -8.28659e-17 3.9251e-17
-7.58814 8.32429e-17 -3.94537e-17
-7.55132 -8.29996e-17 3.92496e-17
-7.51452 8.34137e-17 -3.94818e-17
-7.47774 -8.32065e-17 3.93087e-17
-7.44099 8.34985e-17 -3.94682e-17
-7.40425 -8.34988e-17 3.94394e-17
-7.36754 8.35229e-17 -3.94313e-17
-7.33085 -8.37899e-17 3.95842e-17
-7.29418 8.36123e-17 -3.94502e-17
-7.25754 -8.39353e-17 3.96444e-17
-7.22091 8.38647e-17 -3.95836e-17
-7.18431 -8.39309e-17 3.96116e-17
-7.14772 8.41605e-17 -3.97478e-17
-7.11116 -8.40004e-17 3.9627e-17
-7.07462 8.42641e-17 -3.97836e-17
-7.0381 -8.42817e-17 3.97768e-17
-7.00159 8.4237e-17 -3.9729e-17
-6.96511 -8.45255e-17 3.98966e-17
-6.92865 8.44086e-17 -3.97991e-17
-6.89221 -8.45202e-17 3.9849e-17
-6.85579 8.4723e-17 -3.9959e-17
-6.81938 -8.45854e-17 3.98453e-17
-6.783 8.47887e-17 -3.99555e-17
-6.74664 -8.49031e-17 4.0007e-17
-6.71029 8.47851e-17 -3.99092e-17
-6.67397 -8.50323e-17 4.00493e-17
-6.63766 8.50752e-17 -4.00591e-17
-6.60137 -8.49919e-17 3.9987e-17
-6.5651 8.52414e-17 -4.01346e-17
-6.52885 -8.52558e-17 4.01297e-17
-6.49262 8.51837e-17 -4.00717e-17
-6.4564 -8.54342e-17 4.02241e-17
-6.42021 8.54396e-17 -4.02197e-17
-6.38403 -8.53717e-17 4.01678e-17
-6.34786 8.56094e-17 -4.03173e-17
-6.31172 -8.56414e-17 4.03325e-17
-6.27559 8.55542e-17 -4.02719e-17
-6.23949 -8.578e-17 4.04142e-17
-6.20339 8.58519e-17 -4.04575e-17
-6.16732 -8.57498e-17 4.03856e-17
-6.13126 8.59336e-17 -4.05008e-17
-6.09522 -8.60714e-17 4.05837e-17
-6.05919 8.5956e-17 -4.05015e-17
-6.02319 -8.60767e-17 4.05707e-17
-5.9872 8.62707e-17 -4.06875e-17
-5.95122 -8.61866e-17 4.062e-17
-5.91526 8.62064e-17 -4.06199e-17
-5.87932 -8.64369e-17 4.07547e-17
-5.84339 8.64258e-17 -4.07317e-17
-5.80748 -8.63562e-17 4.06682e-17
-5.77158 8.65484e-17 -4.07758e-17
-5.7357 -8.6659e-17 4.08284e-17
-5.69984 8.65465e-17 -4.07365e-17
-5.66399 -8.66343e-17 4.0774e-17
-5.62815 8.68354e-17 -4.08869e-17
-5.59233 -8.67935e-17 4.08409e-17
-5.55653 8.67411e-17 -4.07904e-17
-5.52074 -8.69396e-17 4.0903e-17
-5.48497 8.70388e-17 -4.09536e-17
-5.4492 -8.69373e-17 4.0874e-17
-5.41346 8.69986e-17 -4.09031e-17
-5.37773 -8.72087e-17 4.10293e-17
-5.34201 8.72012e-17 -4.10168e-17
-5.30631 -8.71217e-17 4.09579e-17
-5.27062 8.7267e-17 -4.10478e-17
-5.23494 -8.74303e-17 4.11494e-17
-5.19928 8.73575e-17 -4.10998e-17
-5.16363 -8.73288e-17 4.10784e-17
-5.128 8.75117e-17 -4.11968e-17
-5.09237 -8.76181e-17 4.12647e-17
-5.05677 8.75184e-17 -4.11999e-17
-5.02117 -8.75342e-17 4.12091e-17
-4.98559 8.77253e-17 -4.13339e-17
-4.95002 -8.77903e-17 4.13749e-17
-4.91446 8.76849e-17 -4.13058e-17
-4.87892 -8.7727e-17 4.13311e-17
-4.84339 8.7916e-17 -4.1453e-17
-4.80787 -8.79622e-17 4.14799e-17
-4.77237 8.78584e-17 -4.14094e-17
-4.73687 -8.79073e-17 4.14366e-17
-4.70139 8.80936e-17 -4.15542e-17
-4.66592 -8.81421e-17 4.15798e-17
-4.63046 8.8041e-17 -4.15082e-17
-4.59502 -8.80774e-17 4.15246e-17
-4.55958 8.82604e-17 -4.16373e-17
-4.52416 -8.83297e-17 4.16739e-17
-4.48875 8.82335e-17 -4.1603e-17
-4.45335 -8.82401e-17 4.15974e-17
-4.41797 8.84108e-17 -4.17001e-17
-4.38259 -8.85165e-17 4.17582e-17
-4.34722 8.84351e-17 -4.16955e-17
-4.31187 -8.83996e-17 4.16606e-17
-4.27653 8.85391e-17 -4.17416e-17
-4.24119 -8.86859e-17 4.18253e-17
-4.20587 8.86445e-17 -4.17877e-17
-4.17056 -8.85662e-17 4.17245e-17
-4.13526 8.86484e-17 -4.17673e-17
-4.09997 -8.88217e-17 4.18683e-17
-4.06469 8.88502e-17 -4.18761e-17
-4.02942 -8.87568e-17 4.18034e-17
-3.99416 8.87573e-17 -4.17931e-17
-3.95891 -8.89165e-17 4.18856e-17
-3.92367 8.903e-17 -4.19491e-17
-3.88844 -8.89732e-17 4.19019e-17
-3.85322 8.89034e-17 -4.18457e-17
-3.81801 -8.8984e-17 4.18892e-17
-3.7828 8.91546e-17 -4.19899e-17
-3.74761 -8.91921e-17 4.20057e-17
-3.71243 8.91051e-17 -4.19397e-17
-3.67726 -8.90827e-17 4.1916e-17
-3.64209 8.92116e-17 -4.19923e-17
-3.60694 -8.93591e-17 4.20787e-17
-3.57179 8.93429e-17 -4.20613e-17
-3.53665 -8.92568e-17 4.19961e-17
-3.50152 8.92714e-17 -4.19983e-17
-3.4664 -8.94223e-17 4.20885e-17
-3.43129 8.95373e-17 -4.21557e-17
-3.39619 -8.95021e-17 4.21244e-17
-3.36109 8.94105e-17 -4.20584e-17
-3.32601 -8.94591e-17 4.20797e-17
-3.29093 8.95957e-17 -4.21641e-17
-3.25586 -8.97125e-17 4.22287e-17
-3.2208 8.96521e-17 -4.21842e-17
-3.18574 -8.9577e-17 4.21254e-17
-3.1507 8.96097e-17 -4.21393e-17
-3.11566 -8.97573e-17 4.22269e-17
-3.08063 8.98566e-17 -4.22837e-17
-3.0456 -8.98227e-17 4.22519e-17
-3.01059 8.97218e-17 -4.21805e-17
-2.97558 -8.97554e-17 4.21905e-17
-2.94058 8.98735e-17 -4.22625e-17
-2.90558 -9.00021e-17 4.2335e-17
-2.87059 8.99782e-17 -4.23126e-17
-2.83561 -8.98864e-17 4.22444e-17
-2.80064 8.98704e-17 -4.22257e-17
-2.76567 -8.99802e-17 4.2289e-17
-2.73071 9.01102e-17 -4.23666e-17
-2.69576 -9.01453e-17 4.23797e-17
-2.66081 9.00486e-17 -4.23123e-17
-2.62587 -9.00035e-17 4.22727e-17
-2.59094 9.00544e-17 -4.23012e-17
-2.55601 -9.01984e-17 4.23869e-17
-2.52109 9.0284e-17 -4.24353e-17
-2.48617 -9.02321e-17 4.23968e-17
-2.45126 9.01492e-17 -4.23359e-17
-2.41636 -9.0144e-17 4.23262e-17
-2.38146 9.02408e-17 -4.23858e-17
-2.34657 -9.03834e-17 4.24701e-17
-2.31168 9.04033e-17 -4.24802e-17
-2.2768 -9.03294e-17 4.24271e-17
-2.24192 9.02622e-17 -4.23779e-17
-2.20705 -9.02838e-17 4.23891e-17
-2.17219 9.04102e-17 -4.24666e-17
-2.13733 -9.05239e-17 4.25353e-17
-2.10247 9.05083e-17 -4.25247e-17
-2.06762 -9.04431e-17 4.24749e-17
-2.03278 9.03649e-17 -4.24243e-17
-1.99794 -9.04122e-17 4.24512e-17
-1.9631 9.05517e-17 -4.2536e-17
-1.92827 -9.06167e-17 4.25813e-17
-1.89345 9.06403e-17 -4.25883e-17
-1.85862 -9.05429e-17 4.25243e-17
-1.82381 9.04494e-17 -4.24679e-17
-1.78899 -9.05712e-17 4.25279e-17
-1.75419 9.05476e-17 -4.25387e-17
-1.71938 -9.08452e-17 4.26905e-17
-1.68458 9.05868e-17 -4.25732e-17
-1.64979 -9.08498e-17 4.26734e-17
-1.61499 9.03057e-17 -4.24126e-17
-1.58021 -9.09818e-17 4.27172e-17
-1.54542 9.01514e-17 -4.23628e-17
-1.51064 -9.15326e-17 4.30049e-17
-1.47586 8.99254e-17 -4.22869e-17
-1.44109 -9.19128e-17 4.31669e-17
-1.40632 8.93577e-17 -4.20009e-17
-1.37155 -9.22853e-17 4.33062e-17
-1.33679 8.88686e-17 -4.17875e-17
-1.30203 -9.31151e-17 4.37127e-17
-1.26727 8.84287e-17 -4.16247e-17
-1.23251 -9.38271e-17 4.4041e-17
-1.19776 8.78544e-17 -4.13473e-17
-1.16301 -9.41264e-17 4.41346e-17
-1.12827 8.72604e-17 -4.10708e-17
-1.09352 -9.54161e-17 4.47232e-17
-1.05878 8.55472e-17 -4.03345e-17
-1.02405 -9.96435e-17 4.66451e-17
-0.989309 8.12611e-17 -3.83848e-17
-0.954576 -1.0783e-16 5.02628e-17
-0.919844 7.58884e-17 -3.59004e-17
-0.885115 -1.18168e-16 5.48281e-17
-0.850388 7.22378e-17 -3.42324e-17
-0.815663 -1.25504e-16 5.81266e-17
-0.78094 7.11956e-17 -3.37649e-17
-0.746219 -1.24163e-16 5.75451e-17
-0.711499 7.37523e-17 -3.49143e-17
-0.676781 -1.09216e-16 5.09156e-17
-0.642065 8.50288e-17 -4.00197e-17
-0.60735 -8.59583e-17 4.0523e-17
-0.572637 1.12108e-16 -5.21048e-17
-0.537925 -7.08491e-17 3.36602e-17
-0.503214 1.34215e-16 -6.16526e-17
-0.468504 -7.05203e-17 3.35101e-17
-0.433796 1.1781e-16 -5.4452e-17
-0.399089 -7.53277e-17 3.56867e-17
-0.364382 1.31326e-16 -6.03824e-17
-0.329676 -5.74509e-17 2.74053e-17
-0.294972 -1.7192e-15 3.32904e-15
-0.260267 -3.56519e-17 1.71632e-17
-0.225564 -8.82479e-17 4.49334e-17
-0.190861 -2.7433e-17 1.32503e-17
-0.156158 -6.82083e-17 3.44794e-17
-0.121456 -2.96009e-17 1.42758e-17
-0.0867541 -1.51107e-16 7.97941e-17
-0.0520524 -4.55463e-17 2.17531e-17
-0.0173508 1.3851e-16 -6.22038e-17
0.0173508 -1.40297e-16 5.36261e-17
0.0520524 4.389e-17 -2.57594e-17
0.0867541 1.01881e-16 -1.27741e-16
0.121456 2.80873e-17 -1.76138e-17
0.156158 5.5754e-17 -5.15732e-17
0.190861 2.59757e-17 -1.64289e-17
0.225564 6.91422e-17 -6.89931e-17
0.260267 3.4065e-17 -2.07939e-17
0.294972 -2.49803e-16 -5.17984e-16
0.329676 5.60328e-17 -3.10932e-17
0.364382 -1.33244e-16 5.13939e-17
0.399089 7.44802e-17 -3.81371e-17
0.433796 -1.19042e-16 4.92349e-17
0.468504 6.95071e-17 -3.63841e-17
0.503214 -1.36329e-16 5.16089e-17
0.537925 6.98644e-17 -3.64849e-17
0.572637 -1.1312e-16 4.82022e-17
0.60735 8.56058e-17 -4.16274e-17
0.642065 -8.46158e-17 4.12669e-17
0.676781 1.10051e-16 -4.7717e-17
0.711499 -7.28646e-17 3.7478e-17
0.746219 1.25848e-16 -5.04545e-17
0.78094 -7.02296e-17 3.65467e-17
0.815663 1.27264e-16 -5.06414e-17
0.850388 -7.12969e-17 3.69336e-17
0.885115 1.19481e-16 -4.94248e-17
0.919844 -7.50826e-17 3.82521e-17
0.954576 1.08608e-16 -4.73418e-17
0.989309 -8.07171e-17 4.00905e-17
1.02405 1.0002e-16 -4.53949e-17
1.05878 -8.52074e-17 4.14646e-17
1.09352 9.55405e-17 -4.4293e-17
1.12827 -8.69708e-17 4.1985e-17
1.16301 9.41701e-17 -4.39475e-17
1.19776 -8.76099e-17 4.21575e-17
1.23251 9.38954e-17 -4.38669e-17
1.26727 -8.82359e-17 4.23254e-17
1.30203 9.31393e-17 -4.36692e-17
1.33679 -8.86649e-17 4.24536e-17
1.37155 9.22341e-17 -4.34362e-17
1.40632 -8.91748e-17 4.25949e-17
1.44109 9.18722e-17 -4.33295e-17
1.47586 -8.9805e-17 4.2758e-17
1.51064 9.14834e-17 -4.32195e-17
1.54542 -9.00183e-17 4.28218e-17
1.58021 9.08664e-17 -4.30595e-17
1.61499 -9.01623e-17 4.28647e-17
1.64979 9.07457e-17 -4.30186e-17
1.68458 -9.04943e-17 4.2943e-17
1.71938 9.07624e-17 -4.30143e-17
1.75419 -9.04381e-17 4.29289e-17
1.78899 9.04367e-17 -4.29327e-17
1.82381 -9.03099e-17 4.28979e-17
1.85862 9.04185e-17 -4.2921e-17
1.89345 -9.05476e-17 4.29496e-17
1.92827 9.05226e-17 -4.29386e-17
1.9631 -9.04442e-17 4.29205e-17
1.99794 9.02712e-17 -4.28765e-17
2.03278 -9.02223e-17 4.28628e-17
2.06762 9.03158e-17 -4.28815e-17
2.10247 -9.04117e-17 4.28999e-17
2.13733 9.04273e-17 -4.29004e-17
2.17219 -9.02965e-17 4.28674e-17
2.20705 9.01383e-17 -4.28269e-17
2.24192 -9.01203e-17 4.28202e-17
2.2768 9.02056e-17 -4.28351e-17
2.31168 -9.03094e-17 4.28555e-17
2.34657 9.02824e-17 -4.28452e-17
2.38146 -9.01178e-17 4.28032e-17
2.41636 8.99945e-17 -4.27705e-17
2.45126 -9.00127e-17 4.27708e-17
2.48617 9.01181e-17 -4.27893e-17
2.52109 -9.01927e-17 4.28027e-17
2.55601 9.00865e-17 -4.27726e-17
2.59094 -8.99183e-17 4.27292e-17
2.62587 8.98525e-17 -4.27088e-17
2.66081 -8.99234e-17 4.27193e-17
2.69576 9.00421e-17 -4.27409e-17
2.73071 -9.00115e-17 4.2728e-17
2.76567 8.98481e-17 -4.26839e-17
2.80064 -8.97219e-17 4.26492e-17
2.83561 8.9743e-17 -4.26466e-17
2.87059 -8.98698e-17 4.26694e-17
2.90558 8.98992e-17 -4.26687e-17
2.94058 -8.97527e-17 4.26276e-17
2.97558 8.96024e-17 -4.25858e-17
3.01059 -8.95761e-17 4.25715e-17
3.0456 8.97017e-17 -4.25921e-17
3.08063 -8.97586e-17 4.25969e-17
3.11566 8.96362e-17 -4.25595e-17
3.1507 -8.9465e-17 4.25118e-17
3.18574 8.94265e-17 -4.24932e-17
3.2208 -8.95369e-17 4.2509e-17
3.25586 8.96137e-17 -4.25167e-17
3.29093 -8.9486e-17 4.24771e-17
3.32601 8.93164e-17 -4.2428e-17
3.36109 -8.92738e-17 4.24075e-17
3.39619 8.93928e-17 -4.24235e-17
3.43129 -8.9454e-17 4.24267e-17
3.4664 8.93159e-17 -4.23831e-17
3.50152 -8.91438e-17 4.23327e-17
3.53665 8.91313e-17 -4.23175e-17
3.57179 -8.92574e-17 4.23347e-17
3.60694 8.92829e-17 -4.2328e-17
3.64209 -8.91163e-17 4.2278e-17
3.67726 8.89601e-17 -4.22296e-17
3.71243 -8.90053e-17 4.2228e-17
3.74761 8.91206e-17 -4.2241e-17
3.7828 -8.90892e-17 4.22221e-17
3.81801 8.88817e-17 -4.21614e-17
3.85322 -8.87955e-17 4.213e-17
3.88844 8.88885e-17 -4.2138e-17
3.92367 -8.89748e-17 4.21459e-17
3.95891 8.88368e-17 -4.21016e-17
3.99416 -8.86524e-17 4.20479e-17
4.02942 8.86556e-17 -4.20361e-17
4.06469 -8.87879e-17 4.20547e-17
4.09997 8.87558e-17 -4.20352e-17
4.13526 -8.85539e-17 4.19783e-17
4.17056 8.84545e-17 -4.19438e-17
4.20587 -8.85684e-17 4.19591e-17
4.24119 8.86244e-17 -4.19605e-17
4.27653 -8.84566e-17 4.19122e-17
4.31187 8.82861e-17 -4.18627e-17
4.34722 -8.83474e-17 4.1867e-17
4.38259 8.84543e-17 -4.1881e-17
4.41797 -8.83388e-17 4.18456e-17
4.45335 8.81298e-17 -4.17883e-17
4.48875 -8.81384e-17 4.17817e-17
4.52416 8.82643e-17 -4.1801e-17
4.55958 -8.8194e-17 4.1777e-17
4.59502 8.79692e-17 -4.1717e-17
4.63046 -8.79393e-17 4.17026e-17
4.66592 8.807e-17 -4.17241e-17
4.70139 -8.80241e-17 4.17064e-17
4.73687 8.77933e-17 -4.16459e-17
4.77237 -8.77458e-17 4.16283e-17
4.80787 8.78778e-17 -4.16508e-17
4.84339 -8.78329e-17 4.16339e-17
4.87892 8.7597e-17 -4.15727e-17
4.91446 -8.75567e-17 4.15569e-17
4.95002 8.76894e-17 -4.15798e-17
4.98559 -8.76203e-17 4.15574e-17
5.02117 8.73818e-17 -4.14952e-17
5.05677 -8.73749e-17 4.14866e-17
5.09237 8.75016e-17 -4.15074e-17
5.128 -8.73822e-17 4.14725e-17
5.16363 8.71563e-17 -4.14117e-17
5.19928 -8.72076e-17 4.14147e-17
5.23494 8.73036e-17 -4.14263e-17
5.27062 -8.7116e-17 4.13732e-17
5.30631 8.69405e-17 -4.13209e-17
5.34201 -8.70582e-17 4.13358e-17
5.37773 8.70753e-17 -4.13256e-17
5.41346 -8.68317e-17 4.12554e-17
5.4492 8.67634e-17 -4.12232e-17
5.48497 -8.69106e-17 4.12399e-17
5.52074 8.67955e-17 -4.11943e-17
5.55653 -8.65675e-17 4.11223e-17
5.59233 8.66425e-17 -4.11174e-17
5.62815 -8.6716e-17 4.11115e-17
5.66399 8.64741e-17 -4.10315e-17
5.69984 -8.63857e-17 4.09862e-17
5.7357 8.65374e-17 -4.09935e-17
5.77158 -8.64216e-17 4.09398e-17
5.80748 8.61931e-17 -4.08587e-17
5.84339 -8.63046e-17 4.08551e-17
5.87932 8.63327e-17 -4.0831e-17
5.91526 -8.60702e-17 4.07418e-17
5.95122 8.60616e-17 -4.07091e-17
5.9872 -8.61951e-17 4.07092e-17
6.02319 8.59698e-17 -4.0628e-17
6.05919 -8.58479e-17 4.05714e-17
6.09522 8.6011e-17 -4.05785e-17
6.13126 -8.58679e-17 4.05185e-17
6.16732 8.56556e-17 -4.0443e-17
6.20339 -8.5812e-17 4.04519e-17
6.23949 8.57384e-17 -4.04095e-17
6.27559 -8.54817e-17 4.0328e-17
6.31172 8.56051e-17 -4.03315e-17
6.34786 -8.55888e-17 4.03056e-17
6.38403 8.53026e-17 -4.02196e-17
6.42021 -8.54093e-17 4.02227e-17
6.4564 8.54127e-17 -4.02025e-17
6.49262 -8.51193e-17 4.01176e-17
6.52885 8.52193e-17 -4.01196e-17
6.5651 -8.52223e-17 4.01008e-17
6.60137 8.49204e-17 -4.00135e-17
6.63766 -8.50474e-17 4.00219e-17
6.67397 8.50064e-17 -3.99917e-17
6.71029 -8.47214e-17 3.99075e-17
6.74664 8.48843e-17 -3.99211e-17
6.783 -8.47676e-17 3.98726e-17
6.81938 8.45294e-17 -3.97951e-17
6.85579 -8.47296e-17 3.98144e-17
6.89221 8.44924e-17 -3.97347e-17
6.92865 -8.438e-17 3.9682e-17
6.96511 8.45434e-17 -3.96876e-17
7.00159 -8.42088e-17 3.95826e-17
7.0381 8.42813e-17 -3.95645e-17
7.07462 -8.42866e-17 3.95304e-17
7.11116 8.39732e-17 -3.94235e-17
7.14772 -8.42032e-17 3.94342e-17
7.18431 8.39355e-17 -3.93329e-17
7.22091 -8.38856e-17 3.92776e-17
7.25754 8.39997e-17 -3.92543e-17
7.29418 -8.36333e-17 3.91254e-17
7.33085 8.38876e-17 -3.91273e-17
7.36754 -8.35973e-17 3.90105e-17
7.40425 8.3604e-17 -3.89545e-17
7.44099 -8.36529e-17 3.89064e-17
7.47774 8.3326e-17 -3.87763e-17
7.51452 -8.36373e-17 3.87813e-17
7.55132 8.31563e-17 -3.86182e-17
7.58814 -8.35113e-17 3.8632e-17
7.62498 8.30734e-17 -3.84805e-17
7.66185 -8.3325e-17 3.84754e-17
7.69874 8.30128e-17 -3.83554e-17
7.73566 -8.31314e-17 3.83289e-17
7.77259 8.29318e-17 -3.82403e-17
7.80955 -8.29512e-17 3.82025e-17
7.84654 8.28191e-17 -3.81384e-17
7.88355 -8.27814e-17 3.81002e-17
7.92058 8.26793e-17 -3.8054e-17
7.95763 -8.26128e-17 3.80217e-17
7.99471 8.25196e-17 -3.7989e-17
8.03182 -8.2439e-17 3.79649e-17
8.06895 8.23456e-17 -3.79422e-17
8.1061 -8.22576e-17 3.79253e-17
8.14328 8.21616e-17 -3.79091e-17
8.18049 -8.20693e-17 3.78967e-17
8.21772 8.1971e-17 -3.78835e-17
8.25497 -8.18765e-17 3.78721e-17
8.29226 8.17771e-17 -3.78583e-17
8.32956 -8.1682e-17 3.78449e-17
8.3669 8.15828e-17 -3.78277e-17
8.40426 -8.14885e-17 3.78098e-17
8.44165 8.13905e-17 -3.77874e-17
8.47906 -8.12977e-17 3.77639e-17
8.5165 8.12012e-17 -3.77359e-17
8.55397 -8.11099e-17 3.77069e-17
8.59146 8.10148e-17 -3.76738e-17
8.62899 -8.09246e-17 3.76404e-17
8.66654 8.08302e-17 -3.76037e-17
8.70412 -8.07403e-17 3.75675e-17
8.74172 8.06457e-17 -3.75289e-17
8.77936 -8.05551e-17 3.74916e-17
8.81702 8.04594e-17 -3.74526e-17
8.85471 -8.03672e-17 3.74156e-17
8.89244 8.02698e-17 -3.73774e-17
8.93019 -8.01754e-17 3.73415e-17
8.96797 8.00755e-17 -3.73046e-17
9.00578 -7.99785e-17 3.72702e-17
9.04362 7.9876e-17 -3.72347e-17
9.08149 -7.97763e-17 3.72015e-17
9.11939 7.96712e-17 -3.7167e-17
9.15732 -7.9569e-17 3.71344e-17
9.19528 7.94617e-17 -3.71001e-17
9.23327 -7.93577e-17 3.70672e-17
9.2713 7.92489e-17 -3.70318e-17
9.30935 -7.9144e-17 3.6997e-17
9.34744 7.90348e-17 -3.6959e-17
9.38556 -7.89301e-17 3.69208e-17
9.42371 7.8821e-17 -3.68755e-17
9.46189 -7.87178e-17 3.68327e-17
9.50011 7.8611e-17 -3.67833e-17
9.53836 -7.85096e-17 3.67313e-17
9.57664 7.84053e-17 -3.66732e-17
9.61496 -7.83067e-17 3.66122e-17
9.65331 7.82054e-17 -3.65447e-17
9.69169 -7.81101e-17 3.64747e-17
9.73011 7.80121e-17 -3.63987e-17
9.76856 -7.79195e-17 3.63207e-17
9.80704 7.78237e-17 -3.6238e-17
9.84557 -7.77334e-17 3.6156e-17
9.88412 7.7639e-17 -3.60714e-17
9.92271 -7.75483e-17 3.59893e-17
9.96134 7.74524e-17 -3.59074e-17
10 -7.73593e-17 3.5831e-17
10.0387 7.72597e-17 -3.57576e-17
10.0774 -7.71612e-17 3.56915e-17
10.1162 7.70553e-17 -3.56304e-17
10.155 -7.69497e-17 3.55777e-17
10.1939 7.68362e-17 -3.55306e-17
10.2328 -7.67229e-17 3.54916e-17
10.2717 7.66021e-17 -3.5457e-17
10.3106 -7.64822e-17 3.54287e-17
10.3496 7.63562e-17 -3.54024e-17
10.3887 -7.62326e-17 3.5379e-17
10.4278 7.61046e-17 -3.53548e-17
10.4669 -7.5981e-17 3.53308e-17
10.506 7.5855e-17 -3.53036e-17
10.5452 -7.57349e-17 3.52734e-17
10.5845 7.56136e-17 -3.52398e-17
10.6238 -7.54995e-17 3.52054e-17
10.6631 7.53475e-17 -3.51348e-17
10.7024 -7.52656e-17 3.51245e-17
10.7418 7.51536e-17 -3.50893e-17
10.7813 -7.50583e-17 3.50671e-17
10.8208 7.48801e-17 -3.50009e-17
10.8603 -7.47805e-17 3.49922e-17
10.8999 7.46566e-17 -3.49794e-17
10.9395 -7.45321e-17 3.49781e-17
10.9792 7.43461e-17 -3.49393e-17
11.0189 -7.42526e-17 3.49868e-17
11.0586 7.41116e-17 -3.5007e-17
11.0984 -7.39896e-17 3.50504e-17
11.1383 7.37568e-17 -3.49888e-17
11.1781 -7.36354e-17 3.50348e-17
11.2181 7.34872e-17 -3.505e-17
11.2581 -7.33444e-17 3.50587e-17
11.2981 7.30823e-17 -3.49423e-17
11.3381 -7.30299e-17 3.50083e-17
11.3783 7.28887e-17 -3.49758e-17
11.4184 -7.2751e-17 3.49287e-17
11.4587 7.25827e-17 -3.48329e-17
11.4989 -7.24917e-17 3.48112e-17
11.5392 7.23508e-17 -3.47257e-17
11.5796 -7.22185e-17 3.46419e-17
11.62 7.20685e-17 -3.45356e-17
11.6605 -7.19524e-17 3.44758e-17
11.701 7.1811e-17 -3.43923e-17
11.7415 -7.16725e-17 3.43193e-17
11.7822 7.15198e-17 -3.42432e-17
11.8228 -7.1394e-17 3.42174e-17
11.8636 7.12381e-17 -3.41655e-17
11.9043 -7.10897e-17 3.4133e-17
11.9452 7.09368e-17 -3.41076e-17
11.986 -7.08208e-17 3.41409e-17
12.027 7.06419e-17 -3.40746e-17
12.068 -7.05205e-17 3.40854e-17
12.109 7.04293e-17 -3.41215e-17
12.1501 -7.05722e-17 3.4391e-17
12.1913 6.95855e-17 -3.34523e-17
12.2325 -6.9766e-17 3.37185e-17
12.2738 6.97373e-17 -3.3746e-17
12.3151 -6.98129e-17 3.38272e-17
12.3565 6.84599e-17 -3.28277e-17
12.3979 -6.90797e-17 3.33169e-17
12.4394 6.90098e-17 -3.32858e-17
12.481 -6.88685e-17 3.32228e-17
12.5226 6.85679e-17 -3.30497e-17
12.5643 -6.95256e-17 3.3909e-17
12.6061 6.86328e-17 -3.33669e-17
12.6479 -6.8368e-17 3.33364e-17
12.6898 6.81213e-17 -3.33433e-17
12.7317 -6.84695e-17 3.38212e-17
12.7737 6.75341e-17 -3.32557e-17
12.8158 -6.74182e-17 3.33622e-17
12.8579 6.72141e-17 -3.33452e-17
12.9001 -6.70426e-17 3.33064e-17
12.9424 6.6228e-17 -3.27054e-17
12.9847 -6.66431e-17 3.30529e-17
13.0271 6.64993e-17 -3.28966e-17
13.0696 -6.63807e-17 3.27339e-17
13.1121 6.62674e-17 -3.25566e-17
13.1547 -6.61838e-17 3.23895e-17
13.1974 6.60748e-17 -3.22096e-17
13.2402 -6.59649e-17 3.20339e-17
13.283 6.58436e-17 -3.18712e-17
13.3259 -6.56865e-17 3.17075e-17
13.3689 6.59697e-17 -3.19389e-17
13.4119 -6.52158e-17 3.1351e-17
13.455 6.51114e-17 -3.13262e-17
13.4982 -6.48455e-17 3.11902e-17
13.5415 6.44027e-17 -3.09259e-17
13.5848 -6.25043e-17 2.96058e-17
13.6283 6.59859e-17 -3.20977e-17
13.6718 -6.49629e-17 3.13137e-17
13.7153 6.45939e-17 -3.09683e-17
13.759 -6.43788e-17 3.07102e-17
13.8028 6.48024e-17 -3.09858e-17
13.8466 -6.20465e-17 2.86842e-17
13.8905 6.34168e-17 -2.96116e-17
13.9345 -6.32658e-17 2.9417e-17
13.9786 6.30366e-17 -2.91769e-17
14.0227 -6.25722e-17 2.87217e-17
14.067 6.52e-17 -3.1223e-17
14.1113 -6.1895e-17 2.86744e-17
14.1558 6.20839e-17 -2.88142e-17
14.2003 -6.18837e-17 2.87336e-17
14.2449 6.15425e-17 -2.85411e-17
14.2896 -5.92443e-17 2.68516e-17
14.3344 6.19914e-17 -2.92829e-17
14.3793 -6.12073e-17 2.84257e-17
14.4243 6.0761e-17 -2.80556e-17
14.4693 -6.01776e-17 2.76093e-17
14.5145 5.90523e-17 -2.68803e-17
14.5598 -5.17108e-17 2.25949e-17
14.6052 6.56532e-17 -3.03604e-17
14.6506 -6.25489e-17 2.83997e-17
14.6962 6.16549e-17 -2.77847e-17
14.7419 -6.12131e-17 2.74577e-17
14.7877 6.1498e-17 -2.76452e-17
14.8336 -5.46955e-17 2.27543e-17
14.8796 6.13625e-17 -2.78375e-17
14.9257 -6.0094e-17 2.68387e-17
14.9719 5.96266e-17 -2.6518e-17
15.0182 -5.92596e-17 2.6279e-17
15.0647 5.8775e-17 -2.58719e-17
15.1112 -5.96541e-17 2.72096e-17
15.1579 5.84075e-17 -2.59443e-17
15.2047 -5.81789e-17 2.59048e-17
15.2516 5.78719e-17 -2.57921e-17
15.2986 -5.74854e-17 2.56218e-17
15.3458 5.65285e-17 -2.49328e-17
15.393 -5.87113e-17 2.71115e-17
15.4404 5.75282e-17 -2.6186e-17
15.488 -5.71072e-17 2.60211e-17
15.5356 5.67464e-17 -2.5894e-17
15.5834 -5.63324e-17 2.57408e-17
15.6313 5.49459e-17 -2.48597e-17
15.6794 -5.70198e-17 2.61081e-17
15.7276 5.62684e-17 -2.56856e-17
15.7759 -5.58997e-17 2.5477e-17
15.8243 5.55324e-17 -2.52487e-17
15.873 -5.59611e-17 2.57463e-17
15.9217 5.51576e-17 -2.50803e-17
15.9706 -5.49011e-17 2.51023e-17
16.0197 5.45909e-17 -2.51411e-17
16.0689 -5.43111e-17 2.52329e-17
16.1182 5.35412e-17 -2.47589e-17
16.1677 -5.35344e-17 2.50055e-17
16.2174 5.31861e-17 -2.4943e-17
16.2672 -5.27434e-17 2.47817e-17
16.3172 5.17786e-17 -2.44541e-17
16.3674 -5.35597e-17 2.57632e-17
16.4177 5.24496e-17 -2.53315e-17
16.4682 -5.19527e-17 2.52908e-17
16.5189 5.15036e-17 -2.53272e-17
16.5697 -5.12348e-17 2.54509e-17
16.6208 5.07302e-17 -2.51995e-17
16.672 -5.04451e-17 2.48675e-17
16.7234 5.02699e-17 -2.43e-17
16.775 -5.01563e-17 2.40123e-17
16.8268 4.9926e-17 -2.34279e-17
16.8787 -4.97066e-17 2.34487e-17
16.9309 4.93889e-17 -2.30343e-17
16.9833 -4.89321e-17 2.28699e-17
17.0359 4.90594e-17 -2.28303e-17
17.0887 -4.85798e-17 2.25175e-17
17.1418 4.84707e-17 -2.25863e-17
17.195 -4.78082e-17 2.21423e-17
17.2485 4.78782e-17 -2.25105e-17
17.3022 -4.71899e-17 2.23877e-17
17.3562 4.72667e-17 -2.2916e-17
17.4104 -4.56695e-17 2.20845e-17
17.4648 4.6678e-17 -2.30629e-17
17.5195 -4.47053e-17 2.15893e-17
17.5744 4.628e-17 -2.23144e-17
17.6296 -4.43991e-17 2.13129e-17
17.6851 4.51362e-17 -2.17773e-17
17.7408 -4.33764e-17 2.04761e-17
17.7969 4.5238e-17 -2.15036e-17
17.8532 -4.24525e-17 1.90148e-17
17.9098 4.45176e-17 -1.98935e-17
17.9667 -4.33244e-17 1.90505e-17
18.0239 4.24558e-17 -1.85925e-17
18.0815 -4.39201e-17 1.96314e-17
18.1393 3.98475e-17 -1.75744e-17
18.1975 -4.61205e-17 1.93215e-17
18.256 3.85054e-17 -1.63476e-17
18.3149 -4.43859e-17 1.86471e-17
18.3742 3.92829e-17 -1.70763e-17
18.4338 -4.20507e-17 1.87841e-17
18.4938 3.80698e-17 -1.51069e-17
18.5542 -4.27379e-17 1.8576e-17
18.615 3.81495e-17 -1.40071e-17
18.6762 -4.10254e-17 1.87072e-17
18.7379 3.60348e-17 -1.48773e-17
18.8 -3.80813e-17 1.80902e-17
18.8625 4.56319e-17 -1.83009e-17
18.9255 -2.88338e-17 1.20409e-17
18.9891 5.68194e-17 -2.92411e-17
19.0531 -2.58118e-17 1.22948e-17
19.1177 6.09183e-17 -2.59016e-17
19.1828 -2.60532e-17 1.23911e-17
19.2484 4.95404e-17 -2.5374e-17
19.3147 -2.59869e-17 1.1718e-17
19.3816 4.94284e-17 -2.32266e-17
19.4491 -3.00628e-17 1.86583e-17
19.5173 2.23347e-17 -8.23966e-18
19.5862 9.27767e-17 6.44805e-17
19.6558 1.31193e-17 -5.13127e-18
19.7262 6.40862e-17 -8.89288e-18
19.7974 1.27036e-17 -5.91896e-18
19.8694 2.03201e-16 -2.3248e-17
19.9423 1.8048e-17 -7.89465e-18
20.0162 -3.72917e-17 3.0222e-17
20.091 2.0723e-17 -7.78179e-18
20.1669 -2.44939e-17 1.8593e-17
20.244 3.76263e-17 -3.99464e-18
20.3222 -3.18876e-17 2.72675e-17
20.4016 1.85043e-17 -5.64348e-18
20.4825 -1.64858e-17 1.07595e-17
20.5648 4.21177e-17 -6.48999e-18
20.6487 -1.62893e-17 9.833e-18
20.7344 4.94078e-17 -8.24543e-18
20.8219 -1.97273e-17 1.00349e-17
20.9115 -4.38938e-17 2.3649e-17
21.0034 -5.55429e-18 2.64826e-18
21.0979 -3.50972e-17 1.85214e-17
21.1952 -6.6522e-18 2.78745e-18
21.2959 5.81496e-18 -5.43171e-18
21.4004 8.21594e-18 -1.29088e-17
21.5093 -1.78429e-17 -4.43572e-18
21.6237 1.28051e-17 -2.75832e-17
21.7448 7.07227e-18 -5.38503e-18
21.8747 -3.03103e-18 1.01288e-18
22.0165 -1.93763e-18 1.24258e-18
22.1768 -2.14414e-18 5.85556e-19
22.3723 1.82724e-18 -1.66724e-18


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1Classic/GRpOneLoop.txt <==
-22.3723 -0.00200297 -8.97568e-06
-22.1768 -0.00203852 -9.21595e-06
-22.0165 -0.00206839 -9.41941e-06
-21.8747 -0.00209538 -9.60451e-06
-21.7448 -0.00212054 -9.7782e-06
-21.6237 -0.00214443 -9.94403e-06
-21.5093 -0.00216736 -1.01041e-05
-21.4004 -0.00218955 -1.02598e-05
-21.2959 -0.00221115 -1.04121e-05
-21.1952 -0.00223226 -1.05618e-05
-21.0979 -0.00225297 -1.07092e-05
-21.0034 -0.00227334 -1.08549e-05
-20.9115 -0.00229342 -1.09992e-05
-20.8219 -0.00231326 -1.11424e-05
-20.7344 -0.00233289 -1.12846e-05
-20.6487 -0.00235233 -1.14262e-05
-20.5648 -0.00237163 -1.15672e-05
-20.4825 -0.00239079 -1.17078e-05
-20.4016 -0.00240983 -1.18481e-05
-20.3222 -0.00242877 -1.19882e-05
-20.244 -0.00244763 -1.21283e-05
-20.1669 -0.00246642 -1.22684e-05
-20.091 -0.00248515 -1.24085e-05
-20.0162 -0.00250383 -1.25488e-05
-19.9423 -0.00252247 -1.26894e-05
-19.8694 -0.00254108 -1.28302e-05
-19.7974 -0.00255967 -1.29714e-05
-19.7262 -0.00257823 -1.31129e-05
-19.6558 -0.00259679 -1.32549e-05
-19.5862 -0.00261535 -1.33974e-05
-19.5173 -0.0026339 -1.35404e-05
-19.4491 -0.00265247 -1.36839e-05
-19.3816 -0.00267104 -1.38281e-05
-19.3147 -0.00268964 -1.39729e-05
-19.2484 -0.00270825 -1.41184e-05
-19.1828 -0.00272689 -1.42646e-05
-19.1177 -0.00274556 -1.44115e-05
-19.0531 -0.00276426 -1.45592e-05
-18.9891 -0.002783 -1.47076e-05
-18.9255 -0.00280178 -1.48569e-05
-18.8625 -0.0028206 -1.50071e-05
-18.8 -0.00283947 -1.51581e-05
-18.7379 -0.00285839 -1.531e-05
-18.6762 -0.00287736 -1.54629e-05
-18.615 -0.00289639 -1.56167e-05
-18.5542 -0.00291547 -1.57715e-05
-18.4938 -0.00293462 -1.59273e-05
-18.4338 -0.00295382 -1.60841e-05
-18.3742 -0.00297309 -1.62419e-05
-18.3149 -0.00299243 -1.64009e-05
-18.256 -0.00301184 -1.65609e-05
-18.1975 -0.00303132 -1.6722e-05
-18.1393 -0.00305088 -1.68843e-05
-18.0815 -0.00307051 -1.70478e-05
-18.0239 -0.00309022 -1.72124e-05
-17.9667 -0.00311001 -1.73782e-05
-17.9098 -0.00312989 -1.75453e-05
-17.8532 -0.00314984 -1.77136e-05
-17.7969 -0.00316989 -1.78832e-05
-17.7408 -0.00319002 -1.80541e-05
-17.6851 -0.00321025 -1.82263e-05
-17.6296 -0.00323056 -1.83998e-05
-17.5744 -0.00325097 -1.85747e-05
-17.5195 -0.00327148 -1.8751e-05
-17.4648 -0.00329208 -1.89286e-05
-17.4104 -0.00331279 -1.91077e-05
-17.3562 -0.00333359 -1.92883e-05
-17.3022 -0.0033545 -1.94703e-05
-17.2485 -0.00337551 -1.96538e-05
-17.195 -0.00339663 -1.98388e-05
-17.1418 -0.00341786 -2.00254e-05
-17.0887 -0.0034392 -2.02135e-05
-17.0359 -0.00346065 -2.04031e-05
-16.9833 -0.00348222 -2.05944e-05
-16.9309 -0.0035039 -2.07874e-05
-16.8787 -0.0035257 -2.09819e-05
-16.8268 -0.00354761 -2.11782e-05
-16.775 -0.00356965 -2.13761e-05
-16.7234 -0.00359181 -2.15758e-05
-16.672 -0.0036141 -2.17772e-05
-16.6208 -0.00363651 -2.19804e-05
-16.5697 -0.00365905 -2.21854e-05
-16.5189 -0.00368171 -2.23922e-05
-16.4682 -0.00370451 -2.26008e-05
-16.4177 -0.00372744 -2.28113e-05
-16.3674 -0.00375051 -2.30237e-05
-16.3172 -0.00377371 -2.32381e-05
-16.2672 -0.00379706 -2.34544e-05
-16.2174 -0.00382054 -2.36726e-05
-16.1677 -0.00384416 -2.38929e-05
-16.1182 -0.00386793 -2.41152e-05
-16.0689 -0.00389184 -2.43395e-05
-16.0197 -0.0039159 -2.4566e-05
-15.9706 -0.00394011 -2.47945e-05
-15.9217 -0.00396447 -2.50252e-05
-15.873 -0.00398898 -2.5258e-05
-15.8243 -0.00401365 -2.54931e-05
-15.7759 -0.00403848 -2.57304e-05
-15.7276 -0.00406346 -2.59699e-05
-15.6794 -0.0040886 -2.62118e-05
-15.6313 -0.00411391 -2.64559e-05
-15.5834 -0.00413938 -2.67024e-05
-15.5356 -0.00416502 -2.69513e-05
-15.488 -0.00419082 -2.72026e-05
-15.4404 -0.0042168 -2.74564e-05
-15.393 -0.00424295 -2.77126e-05
-15.3458 -0.00426927 -2.79714e-05
-15.2986 -0.00429577 -2.82327e-05
-15.2516 -0.00432244 -2.84966e-05
-15.2047 -0.0043493 -2.87631e-05
-15.1579 -0.00437634 -2.90322e-05
-15.1112 -0.00440356 -2.9304e-05
-15.0647 -0.00443098 -2.95786e-05
-15.0182 -0.00445858 -2.98559e-05
-14.9719 -0.00448637 -3.0136e-05
-14.9257 -0.00451435 -3.0419e-05
-14.8796 -0.00454254 -3.07048e-05
-14.8336 -0.00457091 -3.09936e-05
-14.7877 -0.00459949 -3.12853e-05
-14.7419 -0.00462827 -3.158e-05
-14.6962 -0.00465726 -3.18777e-05
-14.6506 -0.00468646 -3.21785e-05
-14.6052 -0.00471586 -3.24824e-05
-14.5598 -0.00474547 -3.27895e-05
-14.5145 -0.0047753 -3.30998e-05
-14.4693 -0.00480535 -3.34133e-05
-14.4243 -0.00483562 -3.37302e-05
-14.3793 -0.00486611 -3.40503e-05
-14.3344 -0.00489682 -3.43739e-05
-14.2896 -0.00492776 -3.47008e-05
-14.2449 -0.00495893 -3.50313e-05
-14.2003 -0.00499033 -3.53653e-05
-14.1558 -0.00502197 -3.57028e-05
-14.1113 -0.00505384 -3.6044e-05
-14.067 -0.00508596 -3.63889e-05
-14.0227 -0.00511832 -3.67375e-05
-13.9786 -0.00515092 -3.70898e-05
-13.9345 -0.00518377 -3.7446e-05
-13.8905 -0.00521688 -3.78061e-05
-13.8466 -0.00525024 -3.81701e-05
-13.8028 -0.00528386 -3.85381e-05
-13.759 -0.00531773 -3.89102e-05
-13.7153 -0.00535188 -3.92864e-05
-13.6718 -0.00538628 -3.96667e-05
-13.6283 -0.00542096 -4.00513e-05
-13.5848 -0.00545591 -4.04402e-05
-13.5415 -0.00549114 -4.08334e-05
-13.4982 -0.00552665 -4.1231e-05
-13.455 -0.00556244 -4.16331e-05
-13.4119 -0.00559851 -4.20397e-05
-13.3689 -0.00563488 -4.2451e-05
-13.3259 -0.00567154 -4.28669e-05
-13.283 -0.00570849 -4.32876e-05
-13.2402 -0.00574574 -4.3713e-05
-13.1974 -0.0057833 -4.41434e-05
-13.1547 -0.00582116 -4.45787e-05
-13.1121 -0.00585934 -4.5019e-05
-13.0696 -0.00589782 -4.54644e-05
-13.0271 -0.00593663 -4.5915e-05
-12.9847 -0.00597576 -4.63708e-05
-12.9424 -0.00601521 -4.6832e-05
-12.9001 -0.006055 -4.72986e-05
-12.8579 -0.00609511 -4.77706e-05
-12.8158 -0.00613557 -4.82482e-05
-12.7737 -0.00617636 -4.87315e-05
-12.7317 -0.0062175 -4.92205e-05
-12.6898 -0.00625899 -4.97153e-05
-12.6479 -0.00630084 -5.0216e-05
-12.6061 -0.00634304 -5.07228e-05
-12.5643 -0.00638561 -5.12356e-05
-12.5226 -0.00642854 -5.17546e-05
-12.481 -0.00647184 -5.22798e-05
-12.4394 -0.00651553 -5.28115e-05
-12.3979 -0.00655959 -5.33496e-05
-12.3565 -0.00660403 -5.38943e-05
-12.3151 -0.00664887 -5.44456e-05
-12.2738 -0.00669411 -5.50037e-05
-12.2325 -0.00673974 -5.55688e-05
-12.1913 -0.00678578 -5.61407e-05
-12.1501 -0.00683223 -5.67198e-05
-12.109 -0.00687909 -5.73061e-05
-12.068 -0.00692637 -5.78997e-05
-12.027 -0.00697408 -5.85007e-05
-11.986 -0.00702223 -5.91093e-05
-11.9452 -0.0070708 -5.97256e-05
-11.9043 -0.00711982 -6.03496e-05
-11.8636 -0.00716929 -6.09816e-05
-11.8228 -0.00721921 -6.16216e-05
-11.7822 -0.0072696 -6.22698e-05
-11.7415 -0.00732044 -6.29263e-05
-11.701 -0.00737176 -6.35912e-05
-11.6605 -0.00742355 -6.42647e-05
-11.62 -0.00747583 -6.49469e-05
-11.5796 -0.0075286 -6.56379e-05
-11.5392 -0.00758187 -6.6338e-05
-11.4989 -0.00763563 -6.70472e-05
-11.4587 -0.00768991 -6.77657e-05
-11.4184 -0.0077447 -6.84936e-05
-11.3783 -0.00780002 -6.92311e-05
-11.3381 -0.00785586 -6.99785e-05
-11.2981 -0.00791224 -7.07357e-05
-11.2581 -0.00796917 -7.1503e-05
-11.2181 -0.00802665 -7.22806e-05
-11.1781 -0.00808468 -7.30686e-05
-11.1383 -0.00814328 -7.38672e-05
-11.0984 -0.00820245 -7.46766e-05
-11.0586 -0.00826221 -7.5497e-05
-11.0189 -0.00832256 -7.63286e-05
-10.9792 -0.0083835 -7.71714e-05
-10.9395 -0.00844504 -7.80259e-05
-10.8999 -0.00850721 -7.8892e-05
-10.8603 -0.00856999 -7.97702e-05
-10.8208 -0.0086334 -8.06604e-05
-10.7813 -0.00869745 -8.1563e-05
-10.7418 -0.00876216 -8.24782e-05
-10.7024 -0.00882751 -8.34062e-05
-10.6631 -0.00889354 -8.43473e-05
-10.6238 -0.00896024 -8.53015e-05
-10.5845 -0.00902762 -8.62693e-05
-10.5452 -0.0090957 -8.72507e-05
-10.506 -0.00916449 -8.82462e-05
-10.4669 -0.00923399 -8.92558e-05
-10.4278 -0.00930421 -9.028e-05
-10.3887 -0.00937517 -9.13188e-05
-10.3496 -0.00944687 -9.23727e-05
-10.3106 -0.00951934 -9.34418e-05
-10.2717 -0.00959256 -9.45264e-05
-10.2328 -0.00966657 -9.56269e-05
-10.1939 -0.00974137 -9.67436e-05
-10.155 -0.00981697 -9.78766e-05
-10.1162 -0.00989338 -9.90263e-05
-10.0774 -0.00997061 -0.000100193
-10.0387 -0.0100487 -0.000101377
-10 -0.0101276 -0.000102579
-9.96134 -0.0102074 -0.000103799
-9.92271 -0.010288 -0.000105037
-9.88412 -0.0103696 -0.000106294
-9.84557 -0.010452 -0.00010757
-9.80704 -0.0105354 -0.000108865
-9.76856 -0.0106197 -0.00011018
-9.73011 -0.0107049 -0.000111515
-9.69169 -0.0107911 -0.000112871
-9.65331 -0.0108783 -0.000114247
-9.61496 -0.0109664 -0.000115645
-9.57664 -0.0110556 -0.000117065
-9.53836 -0.0111458 -0.000118507
-9.50011 -0.011237 -0.000119971
-9.46189 -0.0113292 -0.000121459
-9.42371 -0.0114225 -0.00012297
-9.38556 -0.0115169 -0.000124505
-9.34744 -0.0116124 -0.000126064
-9.30935 -0.0117091 -0.000127648
-9.2713 -0.0118068 -0.000129258
-9.23327 -0.0119057 -0.000130894
-9.19528 -0.0120058 -0.000132556
-9.15732 -0.0121071 -0.000134245
-9.11939 -0.0122095 -0.000135962
-9.08149 -0.0123133 -0.000137707
-9.04362 -0.0124182 -0.000139481
-9.00578 -0.0125244 -0.000141284
-8.96797 -0.0126319 -0.000143117
-8.93019 -0.0127408 -0.00014498
-8.89244 -0.0128509 -0.000146875
-8.85471 -0.0129625 -0.000148801
-8.81702 -0.0130753 -0.00015076
-8.77936 -0.0131896 -0.000152752
-8.74172 -0.0133054 -0.000154778
-8.70412 -0.0134225 -0.000156839
-8.66654 -0.0135412 -0.000158935
-8.62899 -0.0136613 -0.000161067
-8.59146 -0.013783 -0.000163236
-8.55397 -0.0139062 -0.000165442
-8.5165 -0.014031 -0.000167688
-8.47906 -0.0141574 -0.000169972
-8.44165 -0.0142854 -0.000172297
-8.40426 -0.0144151 -0.000174663
-8.3669 -0.0145465 -0.000177071
-8.32956 -0.0146796 -0.000179522
-8.29226 -0.0148145 -0.000182017
-8.25497 -0.0149511 -0.000184557
-8.21772 -0.0150896 -0.000187143
-8.18049 -0.0152299 -0.000189776
-8.14328 -0.0153721 -0.000192457
-8.1061 -0.0155162 -0.000195187
-8.06895 -0.0156622 -0.000197967
-8.03182 -0.0158103 -0.000200799
-7.99471 -0.0159603 -0.000203684
-7.95763 -0.0161124 -0.000206622
-7.92058 -0.0162666 -0.000209616
-7.88355 -0.016423 -0.000212666
-7.84654 -0.0165815 -0.000215775
-7.80955 -0.0167423 -0.000218942
-7.77259 -0.0169053 -0.00022217
-7.73566 -0.0170706 -0.00022546
-7.69874 -0.0172382 -0.000228813
-7.66185 -0.0174083 -0.000232232
-7.62498 -0.0175808 -0.000235718
-7.58814 -0.0177557 -0.000239272
-7.55132 -0.0179332 -0.000242896
-7.51452 -0.0181133 -0.000246592
-7.47774 -0.0182961 -0.000250361
-7.44099 -0.0184815 -0.000254206
-7.40425 -0.0186696 -0.000258128
-7.36754 -0.0188606 -0.00026213
-7.33085 -0.0190544 -0.000266213
-7.29418 -0.0192511 -0.000270379
-7.25754 -0.0194508 -0.000274631
-7.22091 -0.0196535 -0.000278971
-7.18431 -0.0198593 -0.000283401
-7.14772 -0.0200683 -0.000287923
-7.11116 -0.0202804 -0.00029254
-7.07462 -0.0204959 -0.000297255
-7.0381 -0.0207147 -0.000302069
-7.00159 -0.020937 -0.000306987
-6.96511 -0.0211628 -0.000312009
-6.92865 -0.0213921 -0.00031714
-6.89221 -0.0216251 -0.000322382
-6.85579 -0.0218618 -0.000327739
-6.81938 -0.0221024 -0.000333213
-6.783 -0.0223468 -0.000338807
-6.74664 -0.0225952 -0.000344526
-6.71029 -0.0228477 -0.000350372
-6.67397 -0.0231044 -0.000356349
-6.63766 -0.0233653 -0.000362461
-6.60137 -0.0236305 -0.000368711
-6.5651 -0.0239002 -0.000375105
-6.52885 -0.0241745 -0.000381645
-6.49262 -0.0244534 -0.000388336
-6.4564 -0.0247371 -0.000395182
-6.42021 -0.0250256 -0.000402188
-6.38403 -0.0253191 -0.00040936
-6.34786 -0.0256177 -0.0004167
-6.31172 -0.0259216 -0.000424216
-6.27559 -0.0262308 -0.000431911
-6.23949 -0.0265454 -0.000439792
-6.20339 -0.0268657 -0.000447864
-6.16732 -0.0271917 -0.000456133
-6.13126 -0.0275236 -0.000464605
-6.09522 -0.0278615 -0.000473286
-6.05919 -0.0282056 -0.000482184
-6.02319 -0.028556 -0.000491304
-5.9872 -0.0289129 -0.000500654
-5.95122 -0.0292765 -0.00051024
-5.91526 -0.0296468 -0.000520072
-5.87932 -0.0300242 -0.000530157
-5.84339 -0.0304087 -0.000540502
-5.80748 -0.0308005 -0.000551117
-5.77158 -0.0312 -0.00056201
-5.7357 -0.0316071 -0.000573191
-5.69984 -0.0320222 -0.000584669
-5.66399 -0.0324455 -0.000596455
-5.62815 -0.0328771 -0.000608559
-5.59233 -0.0333174 -0.000620991
-5.55653 -0.0337664 -0.000633763
-5.52074 -0.0342246 -0.000646888
-5.48497 -0.0346921 -0.000660377
-5.4492 -0.0351691 -0.000674242
-5.41346 -0.035656 -0.000688499
-5.37773 -0.0361531 -0.000703159
-5.34201 -0.0366606 -0.000718239
-5.30631 -0.0371787 -0.000733754
-5.27062 -0.0377079 -0.000749719
-5.23494 -0.0382485 -0.000766151
-5.19928 -0.0388007 -0.000783067
-5.16363 -0.0393649 -0.000800486
-5.128 -0.0399415 -0.000818426
-5.09237 -0.0405309 -0.000836908
-5.05677 -0.0411334 -0.000855953
-5.02117 -0.0417494 -0.000875581
-4.98559 -0.0423794 -0.000895817
-4.95002 -0.0430237 -0.000916685
-4.91446 -0.0436829 -0.000938208
-4.87892 -0.0443573 -0.000960414
-4.84339 -0.0450476 -0.00098333
-4.80787 -0.0457541 -0.00100699
-4.77237 -0.0464774 -0.00103141
-4.73687 -0.0472181 -0.00105664
-4.70139 -0.0479767 -0.0010827
-4.66592 -0.0487539 -0.00110964
-4.63046 -0.0495501 -0.00113748
-4.59502 -0.0503662 -0.00116627
-4.55958 -0.0512027 -0.00119605
-4.52416 -0.0520604 -0.00122686
-4.48875 -0.05294 -0.00125875
-4.45335 -0.0538422 -0.00129176
-4.41797 -0.0547679 -0.00132596
-4.38259 -0.0557179 -0.00136138
-4.34722 -0.0566931 -0.0013981
-4.31187 -0.0576944 -0.00143616
-4.27653 -0.0587228 -0.00147563
-4.24119 -0.0597792 -0.00151659
-4.20587 -0.0608648 -0.0015591
-4.17056 -0.0619805 -0.00160323
-4.13526 -0.0631277 -0.00164907
-4.09997 -0.0643074 -0.0016967
-4.06469 -0.0655211 -0.00174621
-4.02942 -0.0667699 -0.00179771
-3.99416 -0.0680554 -0.00185128
-3.95891 -0.069379 -0.00190704
-3.92367 -0.0707423 -0.0019651
-3.88844 -0.0721469 -0.00202559
-3.85322 -0.0735945 -0.00208864
-3.81801 -0.0750871 -0.00215439
-3.7828 -0.0766264 -0.00222298
-3.74761 -0.0782146 -0.00229458
-3.71243 -0.0798537 -0.00236936
-3.67726 -0.0815461 -0.00244749
-3.64209 -0.0832942 -0.00252918
-3.60694 -0.0851004 -0.00261464
-3.57179 -0.0869675 -0.00270408
-3.53665 -0.0888984 -0.00279776
-3.50152 -0.0908961 -0.00289593
-3.4664 -0.0929637 -0.00299887
-3.43129 -0.0951047 -0.00310688
-3.39619 -0.0973227 -0.0032203
-3.36109 -0.0996217 -0.00333946
-3.32601 -0.102006 -0.00346476
-3.29093 -0.104479 -0.00359659
-3.25586 -0.107047 -0.00373542
-3.2208 -0.109713 -0.00388172
-3.18574 -0.112484 -0.00403601
-3.1507 -0.115365 -0.00419888
-3.11566 -0.118363 -0.00437094
-3.08063 -0.121484 -0.00455287
-3.0456 -0.124734 -0.00474542
-3.01059 -0.128123 -0.0049494
-2.97558 -0.131657 -0.00516569
-2.94058 -0.135346 -0.00539529
-2.90558 -0.1392 -0.00563926
-2.87059 -0.143228 -0.0058988
-2.83561 -0.147442 -0.0061752
-2.80064 -0.151854 -0.00646992
-2.76567 -0.156478 -0.00678457
-2.73071 -0.161327 -0.00712092
-2.69576 -0.166418 -0.00748095
-2.66081 -0.171767 -0.00786687
-2.62587 -0.177393 -0.00828117
-2.59094 -0.183317 -0.00872661
-2.55601 -0.189561 -0.0092063
-2.52109 -0.196151 -0.00972375
-2.48617 -0.203113 -0.0102829
-2.45126 -0.210477 -0.0108883
-2.41636 -0.218278 -0.011545
-2.38146 -0.226553 -0.0122589
-2.34657 -0.235343 -0.0130366
-2.31168 -0.244695 -0.0138859
-2.2768 -0.25466 -0.0148154
-2.24192 -0.265298 -0.0158356
-2.20705 -0.276675 -0.0169582
-2.17219 -0.288865 -0.0181973
-2.13733 -0.301954 -0.0195692
-2.10247 -0.316039 -0.0210932
-2.06762 -0.331232 -0.0227922
-2.03278 -0.347661 -0.0246937
-1.99794 -0.365475 -0.0268306
-1.9631 -0.384847 -0.0292429
-1.92827 -0.405981 -0.0319791
-1.89345 -0.429116 -0.0350993
-1.85862 -0.454536 -0.0386777
-1.82381 -0.482579 -0.0428075
-1.78899 -0.513655 -0.0476066
-1.75419 -0.548261 -0.0532261
-1.71938 -0.587007 -0.0598621
-1.68458 -0.630649 -0.0677726
-1.64979 -0.680137 -0.0773026
-1.61499 -0.736677 -0.0889216
-1.58021 -0.801827 -0.103281
-1.54542 -0.877628 -0.121307
-1.51064 -0.966804 -0.144349
-1.47586 -1.07307 -0.174432
-1.44109 -1.20158 -0.214708
-1.40632 -1.35974 -0.270287
-1.37155 -1.55837 -0.349875
-1.33679 -1.81379 -0.469214
-1.30203 -2.15096 -0.658932
-1.26727 -2.60718 -0.984154
-1.23251 -3.22698 -1.59833
-1.19776 -3.97365 -2.89534
-1.16301 -4.05515 -5.727
-1.12827 -0.21488 -8.85793
-1.09352 4.25422 -6.24814
-1.05878 4.45732 -3.16249
-1.02405 3.71873 -1.71861
-0.989309 3.07605 -1.0439
-0.954576 2.60135 -0.691624
-0.919844 2.25181 -0.48836
-0.885115 1.98841 -0.361522
-0.850388 1.78473 -0.277414
-0.815663 1.62353 -0.218904
-0.78094 1.49339 -0.176601
-0.746219 1.38655 -0.145032
-0.711499 1.29761 -0.120841
-0.676781 1.22271 -0.101882
-0.642065 1.15901 -0.0867311
-0.60735 1.1044 -0.0744147
-0.572637 1.05729 -0.0642487
-0.537925 1.01643 -0.0557414
-0.503214 0.980857 -0.0485317
-0.468504 0.949808 -0.0423495
-0.433796 0.92267 -0.0369892
-0.399089 0.898946 -0.0322921
-0.364382 0.878237 -0.0281337
-0.329676 0.860215 -0.0244147
-0.294972 0.84461 -0.0210553
-0.260267 0.831203 -0.0179903
-0.225564 0.819814 -0.0151652
-0.190861 0.810295 -0.0125345
-0.156158 0.802528 -0.010059
-0.121456 0.796421 -0.00770451
-0.0867541 0.791901 -0.00544066
-0.0520524 0.788915 -0.00323973
-0.0173508 0.787431 -0.00107583
0.0173508 0.787431 0.00107583
0.0520524 0.788915 0.00323973
0.0867541 0.791901 0.00544066
0.121456 0.796421 0.00770451
0.156158 0.802528 0.010059
0.190861 0.810295 0.0125345
0.225564 0.819814 0.0151652
0.260267 0.831203 0.0179903
0.294972 0.84461 0.0210553
0.329676 0.860215 0.0244147
0.364382 0.878237 0.0281337
0.399089 0.898946 0.0322921
0.433796 0.92267 0.0369892
0.468504 0.949808 0.0423495
0.503214 0.980857 0.0485317
0.537925 1.01643 0.0557414
0.572637 1.05729 0.0642487
0.60735 1.1044 0.0744147
0.642065 1.15901 0.0867311
0.676781 1.22271 0.101882
0.711499 1.29761 0.120841
0.746219 1.38655 0.145032
0.78094 1.49339 0.176601
0.815663 1.62353 0.218904
0.850388 1.78473 0.277414
0.885115 1.98841 0.361522
0.919844 2.25181 0.48836
0.954576 2.60135 0.691624
0.989309 3.07605 1.0439
1.02405 3.71873 1.71861
1.05878 4.45732 3.16249
1.09352 4.25422 6.24814
1.12827 -0.21488 8.85793
1.16301 -4.05515 5.727
1.19776 -3.97365 2.89534
1.23251 -3.22698 1.59833
1.26727 -2.60718 0.984154
1.30203 -2.15096 0.658932
1.33679 -1.81379 0.469214
1.37155 -1.55837 0.349875
1.40632 -1.35974 0.270287
1.44109 -1.20158 0.214708
1.47586 -1.07307 0.174432
1.51064 -0.966804 0.144349
1.54542 -0.877628 0.121307
1.58021 -0.801827 0.103281
1.61499 -0.736677 0.0889216
1.64979 -0.680137 0.0773026
1.68458 -0.630649 0.0677726
1.71938 -0.587007 0.0598621
1.75419 -0.548261 0.0532261
1.78899 -0.513655 0.0476066
1.82381 -0.482579 0.0428075
1.85862 -0.454536 0.0386777
1.89345 -0.429116 0.0350993
1.92827 -0.405981 0.0319791
1.9631 -0.384847 0.0292429
1.99794 -0.365475 0.0268306
2.03278 -0.347661 0.0246937
2.06762 -0.331232 0.0227922
2.10247 -0.316039 0.0210932
2.13733 -0.301954 0.0195692
2.17219 -0.288865 0.0181973
2.20705 -0.276675 0.0169582
2.24192 -0.265298 0.0158356
2.2768 -0.25466 0.0148154
2.31168 -0.244695 0.0138859
2.34657 -0.235343 0.0130366
2.38146 -0.226553 0.0122589
2.41636 -0.218278 0.011545
2.45126 -0.210477 0.0108883
2.48617 -0.203113 0.0102829
2.52109 -0.196151 0.00972375
2.55601 -0.189561 0.0092063
2.59094 -0.183317 0.00872661
2.62587 -0.177393 0.00828117
2.66081 -0.171767 0.00786687
2.69576 -0.166418 0.00748095
2.73071 -0.161327 0.00712092
2.76567 -0.156478 0.00678457
2.80064 -0.151854 0.00646992
2.83561 -0.147442 0.0061752
2.87059 -0.143228 0.0058988
2.90558 -0.1392 0.00563926
2.94058 -0.135346 0.00539529
2.97558 -0.131657 0.00516569
3.01059 -0.128123 0.0049494
3.0456 -0.124734 0.00474542
3.08063 -0.121484 0.00455287
3.11566 -0.118363 0.00437094
3.1507 -0.115365 0.00419888
3.18574 -0.112484 0.00403601
3.2208 -0.109713 0.00388172
3.25586 -0.107047 0.00373542
3.29093 -0.104479 0.00359659
3.32601 -0.102006 0.00346476
3.36109 -0.0996217 0.00333946
3.39619 -0.0973227 0.0032203
3.43129 -0.0951047 0.00310688
3.4664 -0.0929637 0.00299887
3.50152 -0.0908961 0.00289593
3.53665 -0.0888984 0.00279776
3.57179 -0.0869675 0.00270408
3.60694 -0.0851004 0.00261464
3.64209 -0.0832942 0.00252918
3.67726 -0.0815461 0.00244749
3.71243 -0.0798537 0.00236936
3.74761 -0.0782146 0.00229458
3.7828 -0.0766264 0.00222298
3.81801 -0.0750871 0.00215439
3.85322 -0.0735945 0.00208864
3.88844 -0.0721469 0.00202559
3.92367 -0.0707423 0.0019651
3.95891 -0.069379 0.00190704
3.99416 -0.0680554 0.00185128
4.02942 -0.0667699 0.00179771
4.06469 -0.0655211 0.00174621
4.09997 -0.0643074 0.0016967
4.13526 -0.0631277 0.00164907
4.17056 -0.0619805 0.00160323
4.20587 -0.0608648 0.0015591
4.24119 -0.0597792 0.00151659
4.27653 -0.0587228 0.00147563
4.31187 -0.0576944 0.00143616
4.34722 -0.0566931 0.0013981
4.38259 -0.0557179 0.00136138
4.41797 -0.0547679 0.00132596
4.45335 -0.0538422 0.00129176
4.48875 -0.05294 0.00125875
4.52416 -0.0520604 0.00122686
4.55958 -0.0512027 0.00119605
4.59502 -0.0503662 0.00116627
4.63046 -0.0495501 0.00113748
4.66592 -0.0487539 0.00110964
4.70139 -0.0479767 0.0010827
4.73687 -0.0472181 0.00105664
4.77237 -0.0464774 0.00103141
4.80787 -0.0457541 0.00100699
4.84339 -0.0450476 0.00098333
4.87892 -0.0443573 0.000960414
4.91446 -0.0436829 0.000938208
4.95002 -0.0430237 0.000916685
4.98559 -0.0423794 0.000895817
5.02117 -0.0417494 0.000875581
5.05677 -0.0411334 0.000855953
5.09237 -0.0405309 0.000836908
5.128 -0.0399415 0.000818426
5.16363 -0.0393649 0.000800486
5.19928 -0.0388007 0.000783067
5.23494 -0.0382485 0.000766151
5.27062 -0.0377079 0.000749719
5.30631 -0.0371787 0.000733754
5.34201 -0.0366606 0.000718239
5.37773 -0.0361531 0.000703159
5.41346 -0.035656 0.000688499
5.4492 -0.0351691 0.000674242
5.48497 -0.0346921 0.000660377
5.52074 -0.0342246 0.000646888
5.55653 -0.0337664 0.000633763
5.59233 -0.0333174 0.000620991
5.62815 -0.0328771 0.000608559
5.66399 -0.0324455 0.000596455
5.69984 -0.0320222 0.000584669
5.7357 -0.0316071 0.000573191
5.77158 -0.0312 0.00056201
5.80748 -0.0308005 0.000551117
5.84339 -0.0304087 0.000540502
5.87932 -0.0300242 0.000530157
5.91526 -0.0296468 0.000520072
5.95122 -0.0292765 0.00051024
5.9872 -0.0289129 0.000500654
6.02319 -0.028556 0.000491304
6.05919 -0.0282056 0.000482184
6.09522 -0.0278615 0.000473286
6.13126 -0.0275236 0.000464605
6.16732 -0.0271917 0.000456133
6.20339 -0.0268657 0.000447864
6.23949 -0.0265454 0.000439792
6.27559 -0.0262308 0.000431911
6.31172 -0.0259216 0.000424216
6.34786 -0.0256177 0.0004167
6.38403 -0.0253191 0.00040936
6.42021 -0.0250256 0.000402188
6.4564 -0.0247371 0.000395182
6.49262 -0.0244534 0.000388336
6.52885 -0.0241745 0.000381645
6.5651 -0.0239002 0.000375105
6.60137 -0.0236305 0.000368711
6.63766 -0.0233653 0.000362461
6.67397 -0.0231044 0.000356349
6.71029 -0.0228477 0.000350372
6.74664 -0.0225952 0.000344526
6.783 -0.0223468 0.000338807
6.81938 -0.0221024 0.000333213
6.85579 -0.0218618 0.000327739
6.89221 -0.0216251 0.000322382
6.92865 -0.0213921 0.00031714
6.96511 -0.0211628 0.000312009
7.00159 -0.020937 0.000306987
7.0381 -0.0207147 0.000302069
7.07462 -0.0204959 0.000297255
7.11116 -0.0202804 0.00029254
7.14772 -0.0200683 0.000287923
7.18431 -0.0198593 0.000283401
7.22091 -0.0196535 0.000278971
7.25754 -0.0194508 0.000274631
7.29418 -0.0192511 0.000270379
7.33085 -0.0190544 0.000266213
7.36754 -0.0188606 0.00026213
7.40425 -0.0186696 0.000258128
7.44099 -0.0184815 0.000254206
7.47774 -0.0182961 0.000250361
7.51452 -0.0181133 0.000246592
7.55132 -0.0179332 0.000242896
7.58814 -0.0177557 0.000239272
7.62498 -0.0175808 0.000235718
7.66185 -0.0174083 0.000232232
7.69874 -0.0172382 0.000228813
7.73566 -0.0170706 0.00022546
7.77259 -0.0169053 0.00022217
7.80955 -0.0167423 0.000218942
7.84654 -0.0165815 0.000215775
7.88355 -0.016423 0.000212666
7.92058 -0.0162666 0.000209616
7.95763 -0.0161124 0.000206622
7.99471 -0.0159603 0.000203684
8.03182 -0.0158103 0.000200799
8.06895 -0.0156622 0.000197967
8.1061 -0.0155162 0.000195187
8.14328 -0.0153721 0.000192457
8.18049 -0.0152299 0.000189776
8.21772 -0.0150896 0.000187143
8.25497 -0.0149511 0.000184557
8.29226 -0.0148145 0.000182017
8.32956 -0.0146796 0.000179522
8.3669 -0.0145465 0.000177071
8.40426 -0.0144151 0.000174663
8.44165 -0.0142854 0.000172297
8.47906 -0.0141574 0.000169972
8.5165 -0.014031 0.000167688
8.55397 -0.0139062 0.000165442
8.59146 -0.013783 0.000163236
8.62899 -0.0136613 0.000161067
8.66654 -0.0135412 0.000158935
8.70412 -0.0134225 0.000156839
8.74172 -0.0133054 0.000154778
8.77936 -0.0131896 0.000152752
8.81702 -0.0130753 0.00015076
8.85471 -0.0129625 0.000148801
8.89244 -0.0128509 0.000146875
8.93019 -0.0127408 0.00014498
8.96797 -0.0126319 0.000143117
9.00578 -0.0125244 0.000141284
9.04362 -0.0124182 0.000139481
9.08149 -0.0123133 0.000137707
9.11939 -0.0122095 0.000135962
9.15732 -0.0121071 0.000134245
9.19528 -0.0120058 0.000132556
9.23327 -0.0119057 0.000130894
9.2713 -0.0118068 0.000129258
9.30935 -0.0117091 0.000127648
9.34744 -0.0116124 0.000126064
9.38556 -0.0115169 0.000124505
9.42371 -0.0114225 0.00012297
9.46189 -0.0113292 0.000121459
9.50011 -0.011237 0.000119971
9.53836 -0.0111458 0.000118507
9.57664 -0.0110556 0.000117065
9.61496 -0.0109664 0.000115645
9.65331 -0.0108783 0.000114247
9.69169 -0.0107911 0.000112871
9.73011 -0.0107049 0.000111515
9.76856 -0.0106197 0.00011018
9.80704 -0.0105354 0.000108865
9.84557 -0.010452 0.00010757
9.88412 -0.0103696 0.000106294
9.92271 -0.010288 0.000105037
9.96134 -0.0102074 0.000103799
10 -0.0101276 0.000102579
10.0387 -0.0100487 0.000101377
10.0774 -0.00997061 0.000100193
10.1162 -0.00989338 9.90263e-05
10.155 -0.00981697 9.78766e-05
10.1939 -0.00974137 9.67436e-05
10.2328 -0.00966657 9.56269e-05
10.2717 -0.00959256 9.45264e-05
10.3106 -0.00951934 9.34418e-05
10.3496 -0.00944687 9.23727e-05
10.3887 -0.00937517 9.13188e-05
10.4278 -0.00930421 9.028e-05
10.4669 -0.00923399 8.92558e-05
10.506 -0.00916449 8.82462e-05
10.5452 -0.0090957 8.72507e-05
10.5845 -0.00902762 8.62693e-05
10.6238 -0.00896024 8.53015e-05
10.6631 -0.00889354 8.43473e-05
10.7024 -0.00882751 8.34062e-05
10.7418 -0.00876216 8.24782e-05
10.7813 -0.00869745 8.1563e-05
10.8208 -0.0086334 8.06604e-05
10.8603 -0.00856999 7.97702e-05
10.8999 -0.00850721 7.8892e-05
10.9395 -0.00844504 7.80259e-05
10.9792 -0.0083835 7.71714e-05
11.0189 -0.00832256 7.63286e-05
11.0586 -0.00826221 7.5497e-05
11.0984 -0.00820245 7.46766e-05
11.1383 -0.00814328 7.38672e-05
11.1781 -0.00808468 7.30686e-05
11.2181 -0.00802665 7.22806e-05
11.2581 -0.00796917 7.1503e-05
11.2981 -0.00791224 7.07357e-05
11.3381 -0.00785586 6.99785e-05
11.3783 -0.00780002 6.92311e-05
11.4184 -0.0077447 6.84936e-05
11.4587 -0.00768991 6.77657e-05
11.4989 -0.00763563 6.70472e-05
11.5392 -0.00758187 6.6338e-05
11.5796 -0.0075286 6.56379e-05
11.62 -0.00747583 6.49469e-05
11.6605 -0.00742355 6.42647e-05
11.701 -0.00737176 6.35912e-05
11.7415 -0.00732044 6.29263e-05
11.7822 -0.0072696 6.22698e-05
11.8228 -0.00721921 6.16216e-05
11.8636 -0.00716929 6.09816e-05
11.9043 -0.00711982 6.03496e-05
11.9452 -0.0070708 5.97256e-05
11.986 -0.00702223 5.91093e-05
12.027 -0.00697408 5.85007e-05
12.068 -0.00692637 5.78997e-05
12.109 -0.00687909 5.73061e-05
12.1501 -0.00683223 5.67198e-05
12.1913 -0.00678578 5.61407e-05
12.2325 -0.00673974 5.55688e-05
12.2738 -0.00669411 5.50037e-05
12.3151 -0.00664887 5.44456e-05
12.3565 -0.00660403 5.38943e-05
12.3979 -0.00655959 5.33496e-05
12.4394 -0.00651553 5.28115e-05
12.481 -0.00647184 5.22798e-05
12.5226 -0.00642854 5.17546e-05
12.5643 -0.00638561 5.12356e-05
12.6061 -0.00634304 5.07228e-05
12.6479 -0.00630084 5.0216e-05
12.6898 -0.00625899 4.97153e-05
12.7317 -0.0062175 4.92205e-05
12.7737 -0.00617636 4.87315e-05
12.8158 -0.00613557 4.82482e-05
12.8579 -0.00609511 4.77706e-05
12.9001 -0.006055 4.72986e-05
12.9424 -0.00601521 4.6832e-05
12.9847 -0.00597576 4.63708e-05
13.0271 -0.00593663 4.5915e-05
13.0696 -0.00589782 4.54644e-05
13.1121 -0.00585934 4.5019e-05
13.1547 -0.00582116 4.45787e-05
13.1974 -0.0057833 4.41434e-05
13.2402 -0.00574574 4.3713e-05
13.283 -0.00570849 4.32876e-05
13.3259 -0.00567154 4.28669e-05
13.3689 -0.00563488 4.2451e-05
13.4119 -0.00559851 4.20397e-05
13.455 -0.00556244 4.16331e-05
13.4982 -0.00552665 4.1231e-05
13.5415 -0.00549114 4.08334e-05
13.5848 -0.00545591 4.04402e-05
13.6283 -0.00542096 4.00513e-05
13.6718 -0.00538628 3.96667e-05
13.7153 -0.00535188 3.92864e-05
13.759 -0.00531773 3.89102e-05
13.8028 -0.00528386 3.85381e-05
13.8466 -0.00525024 3.81701e-05
13.8905 -0.00521688 3.78061e-05
13.9345 -0.00518377 3.7446e-05
13.9786 -0.00515092 3.70898e-05
14.0227 -0.00511832 3.67375e-05
14.067 -0.00508596 3.63889e-05
14.1113 -0.00505384 3.6044e-05
14.1558 -0.00502197 3.57028e-05
14.2003 -0.00499033 3.53653e-05
14.2449 -0.00495893 3.50313e-05
14.2896 -0.00492776 3.47008e-05
14.3344 -0.00489682 3.43739e-05
14.3793 -0.00486611 3.40503e-05
14.4243 -0.00483562 3.37302e-05
14.4693 -0.00480535 3.34133e-05
14.5145 -0.0047753 3.30998e-05
14.5598 -0.00474547 3.27895e-05
14.6052 -0.00471586 3.24824e-05
14.6506 -0.00468646 3.21785e-05
14.6962 -0.00465726 3.18777e-05
14.7419 -0.00462827 3.158e-05
14.7877 -0.00459949 3.12853e-05
14.8336 -0.00457091 3.09936e-05
14.8796 -0.00454254 3.07048e-05
14.9257 -0.00451435 3.0419e-05
14.9719 -0.00448637 3.0136e-05
15.0182 -0.00445858 2.98559e-05
15.0647 -0.00443098 2.95786e-05
15.1112 -0.00440356 2.9304e-05
15.1579 -0.00437634 2.90322e-05
15.2047 -0.0043493 2.87631e-05
15.2516 -0.00432244 2.84966e-05
15.2986 -0.00429577 2.82327e-05
15.3458 -0.00426927 2.79714e-05
15.393 -0.00424295 2.77126e-05
15.4404 -0.0042168 2.74564e-05
15.488 -0.00419082 2.72026e-05
15.5356 -0.00416502 2.69513e-05
15.5834 -0.00413938 2.67024e-05
15.6313 -0.00411391 2.64559e-05
15.6794 -0.0040886 2.62118e-05
15.7276 -0.00406346 2.59699e-05
15.7759 -0.00403848 2.57304e-05
15.8243 -0.00401365 2.54931e-05
15.873 -0.00398898 2.5258e-05
15.9217 -0.00396447 2.50252e-05
15.9706 -0.00394011 2.47945e-05
16.0197 -0.0039159 2.4566e-05
16.0689 -0.00389184 2.43395e-05
16.1182 -0.00386793 2.41152e-05
16.1677 -0.00384416 2.38929e-05
16.2174 -0.00382054 2.36726e-05
16.2672 -0.00379706 2.34544e-05
16.3172 -0.00377371 2.32381e-05
16.3674 -0.00375051 2.30237e-05
16.4177 -0.00372744 2.28113e-05
16.4682 -0.00370451 2.26008e-05
16.5189 -0.00368171 2.23922e-05
16.5697 -0.00365905 2.21854e-05
16.6208 -0.00363651 2.19804e-05
16.672 -0.0036141 2.17772e-05
16.7234 -0.00359181 2.15758e-05
16.775 -0.00356965 2.13761e-05
16.8268 -0.00354761 2.11782e-05
16.8787 -0.0035257 2.09819e-05
16.9309 -0.0035039 2.07874e-05
16.9833 -0.00348222 2.05944e-05
17.0359 -0.00346065 2.04031e-05
17.0887 -0.0034392 2.02135e-05
17.1418 -0.00341786 2.00254e-05
17.195 -0.00339663 1.98388e-05
17.2485 -0.00337551 1.96538e-05
17.3022 -0.0033545 1.94703e-05
17.3562 -0.00333359 1.92883e-05
17.4104 -0.00331279 1.91077e-05
17.4648 -0.00329208 1.89286e-05
17.5195 -0.00327148 1.8751e-05
17.5744 -0.00325097 1.85747e-05
17.6296 -0.00323056 1.83998e-05
17.6851 -0.00321025 1.82263e-05
17.7408 -0.00319002 1.80541e-05
17.7969 -0.00316989 1.78832e-05
17.8532 -0.00314984 1.77136e-05
17.9098 -0.00312989 1.75453e-05
17.9667 -0.00311001 1.73782e-05
18.0239 -0.00309022 1.72124e-05
18.0815 -0.00307051 1.70478e-05
18.1393 -0.00305088 1.68843e-05
18.1975 -0.00303132 1.6722e-05
18.256 -0.00301184 1.65609e-05
18.3149 -0.00299243 1.64009e-05
18.3742 -0.00297309 1.62419e-05
18.4338 -0.00295382 1.60841e-05
18.4938 -0.00293462 1.59273e-05
18.5542 -0.00291547 1.57715e-05
18.615 -0.00289639 1.56167e-05
18.6762 -0.00287736 1.54629e-05
18.7379 -0.00285839 1.531e-05
18.8 -0.00283947 1.51581e-05
18.8625 -0.0028206 1.50071e-05
18.9255 -0.00280178 1.48569e-05
18.9891 -0.002783 1.47076e-05
19.0531 -0.00276426 1.45592e-05
19.1177 -0.00274556 1.44115e-05
19.1828 -0.00272689 1.42646e-05
19.2484 -0.00270825 1.41184e-05
19.3147 -0.00268964 1.39729e-05
19.3816 -0.00267104 1.38281e-05
19.4491 -0.00265247 1.36839e-05
19.5173 -0.0026339 1.35404e-05
19.5862 -0.00261535 1.33974e-05
19.6558 -0.00259679 1.32549e-05
19.7262 -0.00257823 1.31129e-05
19.7974 -0.00255967 1.29714e-05
19.8694 -0.00254108 1.28302e-05
19.9423 -0.00252247 1.26894e-05
20.0162 -0.00250383 1.25488e-05
20.091 -0.00248515 1.24085e-05
20.1669 -0.00246642 1.22684e-05
20.244 -0.00244763 1.21283e-05
20.3222 -0.00242877 1.19882e-05
20.4016 -0.00240983 1.18481e-05
20.4825 -0.00239079 1.17078e-05
20.5648 -0.00237163 1.15672e-05
20.6487 -0.00235233 1.14262e-05
20.7344 -0.00233289 1.12846e-05
20.8219 -0.00231326 1.11424e-05
20.9115 -0.00229342 1.09992e-05
21.0034 -0.00227334 1.08549e-05
21.0979 -0.00225297 1.07092e-05
21.1952 -0.00223226 1.05618e-05
21.2959 -0.00221115 1.04121e-05
21.4004 -0.00218955 1.02598e-05
21.5093 -0.00216736 1.01041e-05
21.6237 -0.00214443 9.94403e-06
21.7448 -0.00212054 9.7782e-06
21.8747 -0.00209538 9.60451e-06
22.0165 -0.00206839 9.41941e-06
22.1768 -0.00203852 9.21595e-06
22.3723 -0.00200297 8.97568e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1Classic/GRpTwoLoop.txt <==
-22.3723 -0.00200269 -8.97333e-06
-22.1768 -0.00203824 -9.21355e-06
-22.0165 -0.0020681 -9.41681e-06
-21.8747 -0.00209507 -9.60187e-06
-21.7448 -0.00212023 -9.77538e-06
-21.6237 -0.00214411 -9.94118e-06
-21.5093 -0.00216704 -1.01011e-05
-21.4004 -0.00218922 -1.02568e-05
-21.2959 -0.00221081 -1.04089e-05
-21.1952 -0.00223191 -1.05585e-05
-21.0979 -0.00225262 -1.07058e-05
-21.0034 -0.00227298 -1.08514e-05
-20.9115 -0.00229306 -1.09955e-05
-20.8219 -0.00231289 -1.11386e-05
-20.7344 -0.00233251 -1.12806e-05
-20.6487 -0.00235195 -1.14219e-05
-20.5648 -0.00237124 -1.15627e-05
-20.4825 -0.00239039 -1.17034e-05
-20.4016 -0.00240943 -1.18438e-05
-20.3222 -0.00242837 -1.19842e-05
-20.244 -0.00244722 -1.21242e-05
-20.1669 -0.00246601 -1.22641e-05
-20.091 -0.00248473 -1.2404e-05
-20.0162 -0.0025034 -1.25444e-05
-19.9423 -0.00252203 -1.2685e-05
-19.8694 -0.00254064 -1.28256e-05
-19.7974 -0.00255921 -1.29666e-05
-19.7262 -0.00257778 -1.31083e-05
-19.6558 -0.00259633 -1.32501e-05
-19.5862 -0.00261488 -1.33925e-05
-19.5173 -0.00263343 -1.35354e-05
-19.4491 -0.00265198 -1.3679e-05
-19.3816 -0.00267055 -1.38229e-05
-19.3147 -0.00268914 -1.39677e-05
-19.2484 -0.00270775 -1.41131e-05
-19.1828 -0.00272638 -1.42592e-05
-19.1177 -0.00274504 -1.4406e-05
-19.0531 -0.00276374 -1.45536e-05
-18.9891 -0.00278247 -1.47019e-05
-18.9255 -0.00280124 -1.48512e-05
-18.8625 -0.00282006 -1.50012e-05
-18.8 -0.00283892 -1.51522e-05
-18.7379 -0.00285783 -1.5304e-05
-18.6762 -0.00287679 -1.54568e-05
-18.615 -0.00289581 -1.56104e-05
-18.5542 -0.00291489 -1.57652e-05
-18.4938 -0.00293402 -1.59208e-05
-18.4338 -0.00295322 -1.60775e-05
-18.3742 -0.00297249 -1.62353e-05
-18.3149 -0.00299182 -1.63941e-05
-18.256 -0.00301122 -1.6554e-05
-18.1975 -0.00303069 -1.67151e-05
-18.1393 -0.00305024 -1.68772e-05
-18.0815 -0.00306986 -1.70406e-05
-18.0239 -0.00308956 -1.72051e-05
-17.9667 -0.00310935 -1.73708e-05
-17.9098 -0.00312921 -1.75378e-05
-17.8532 -0.00314916 -1.7706e-05
-17.7969 -0.0031692 -1.78754e-05
-17.7408 -0.00318932 -1.80462e-05
-17.6851 -0.00320954 -1.82182e-05
-17.6296 -0.00322984 -1.83917e-05
-17.5744 -0.00325025 -1.85664e-05
-17.5195 -0.00327074 -1.87426e-05
-17.4648 -0.00329134 -1.89201e-05
-17.4104 -0.00331203 -1.90991e-05
-17.3562 -0.00333283 -1.92794e-05
-17.3022 -0.00335373 -1.94613e-05
-17.2485 -0.00337473 -1.96447e-05
-17.195 -0.00339584 -1.98296e-05
-17.1418 -0.00341706 -2.00159e-05
-17.0887 -0.00343839 -2.0204e-05
-17.0359 -0.00345983 -2.03934e-05
-16.9833 -0.00348139 -2.05846e-05
-16.9309 -0.00350306 -2.07774e-05
-16.8787 -0.00352484 -2.09718e-05
-16.8268 -0.00354675 -2.11679e-05
-16.775 -0.00356878 -2.13657e-05
-16.7234 -0.00359093 -2.15652e-05
-16.672 -0.0036132 -2.17665e-05
-16.6208 -0.0036356 -2.19694e-05
-16.5697 -0.00365813 -2.21743e-05
-16.5189 -0.00368078 -2.23809e-05
-16.4682 -0.00370357 -2.25894e-05
-16.4177 -0.00372649 -2.27997e-05
-16.3674 -0.00374955 -2.3012e-05
-16.3172 -0.00377274 -2.32261e-05
-16.2672 -0.00379607 -2.34422e-05
-16.2174 -0.00381954 -2.36602e-05
-16.1677 -0.00384315 -2.38803e-05
-16.1182 -0.0038669 -2.41024e-05
-16.0689 -0.0038908 -2.43266e-05
-16.0197 -0.00391485 -2.45528e-05
-15.9706 -0.00393905 -2.47812e-05
-15.9217 -0.00396339 -2.50116e-05
-15.873 -0.00398789 -2.52443e-05
-15.8243 -0.00401255 -2.54791e-05
-15.7759 -0.00403736 -2.57162e-05
-15.7276 -0.00406233 -2.59555e-05
-15.6794 -0.00408746 -2.61972e-05
-15.6313 -0.00411275 -2.6441e-05
-15.5834 -0.00413821 -2.66874e-05
-15.5356 -0.00416383 -2.6936e-05
-15.488 -0.00418962 -2.71871e-05
-15.4404 -0.00421558 -2.74406e-05
-15.393 -0.00424171 -2.76966e-05
-15.3458 -0.00426802 -2.79551e-05
-15.2986 -0.0042945 -2.82162e-05
-15.2516 -0.00432116 -2.84797e-05
-15.2047 -0.004348 -2.8746e-05
-15.1579 -0.00437503 -2.90148e-05
-15.1112 -0.00440224 -2.92865e-05
-15.0647 -0.00442963 -2.95607e-05
-15.0182 -0.00445722 -2.98378e-05
-14.9719 -0.00448499 -3.01176e-05
-14.9257 -0.00451296 -3.04003e-05
-14.8796 -0.00454112 -3.06858e-05
-14.8336 -0.00456948 -3.09743e-05
-14.7877 -0.00459804 -3.12656e-05
-14.7419 -0.00462681 -3.15601e-05
-14.6962 -0.00465578 -3.18575e-05
-14.6506 -0.00468495 -3.2158e-05
-14.6052 -0.00471434 -3.24615e-05
-14.5598 -0.00474393 -3.27684e-05
-14.5145 -0.00477374 -3.30782e-05
-14.4693 -0.00480377 -3.33915e-05
-14.4243 -0.00483402 -3.37079e-05
-14.3793 -0.00486449 -3.40278e-05
-14.3344 -0.00489518 -3.43509e-05
-14.2896 -0.0049261 -3.46776e-05
-14.2449 -0.00495725 -3.50076e-05
-14.2003 -0.00498863 -3.53413e-05
-14.1558 -0.00502024 -3.56784e-05
-14.1113 -0.00505209 -3.60193e-05
-14.067 -0.00508419 -3.63637e-05
-14.0227 -0.00511652 -3.67119e-05
-13.9786 -0.00514911 -3.70638e-05
-13.9345 -0.00518194 -3.74197e-05
-13.8905 -0.00521502 -3.77793e-05
-13.8466 -0.00524835 -3.81429e-05
-13.8028 -0.00528195 -3.85104e-05
-13.759 -0.0053158 -3.88821e-05
-13.7153 -0.00534992 -3.92578e-05
-13.6718 -0.0053843 -3.96378e-05
-13.6283 -0.00541895 -4.00218e-05
-13.5848 -0.00545388 -4.04103e-05
-13.5415 -0.00548908 -4.08029e-05
-13.4982 -0.00552456 -4.12001e-05
-13.455 -0.00556032 -4.16017e-05
-13.4119 -0.00559637 -4.20079e-05
-13.3689 -0.00563271 -4.24185e-05
-13.3259 -0.00566934 -4.2834e-05
-13.283 -0.00570626 -4.3254e-05
-13.2402 -0.00574349 -4.3679e-05
-13.1974 -0.00578101 -4.41087e-05
-13.1547 -0.00581885 -4.45436e-05
-13.1121 -0.00585699 -4.49832e-05
-13.0696 -0.00589545 -4.54281e-05
-13.0271 -0.00593423 -4.5878e-05
-12.9847 -0.00597332 -4.63334e-05
-12.9424 -0.00601274 -4.67938e-05
-12.9001 -0.00605249 -4.72598e-05
-12.8579 -0.00609258 -4.77312e-05
-12.8158 -0.006133 -4.82082e-05
-12.7737 -0.00617376 -4.86907e-05
-12.7317 -0.00621486 -4.91791e-05
-12.6898 -0.00625632 -4.96732e-05
-12.6479 -0.00629813 -5.01733e-05
-12.6061 -0.0063403 -5.06792e-05
-12.5643 -0.00638283 -5.11914e-05
-12.5226 -0.00642572 -5.17096e-05
-12.481 -0.00646899 -5.22342e-05
-12.4394 -0.00651263 -5.27649e-05
-12.3979 -0.00655665 -5.33024e-05
-12.3565 -0.00660106 -5.38462e-05
-12.3151 -0.00664586 -5.43968e-05
-12.2738 -0.00669105 -5.4954e-05
-12.2325 -0.00673664 -5.55183e-05
-12.1913 -0.00678264 -5.60893e-05
-12.1501 -0.00682905 -5.66676e-05
-12.109 -0.00687587 -5.72529e-05
-12.068 -0.00692311 -5.78457e-05
-12.027 -0.00697077 -5.84457e-05
-11.986 -0.00701887 -5.90535e-05
-11.9452 -0.0070674 -5.96686e-05
-11.9043 -0.00711637 -6.02918e-05
-11.8636 -0.00716579 -6.09227e-05
-11.8228 -0.00721567 -6.15618e-05
-11.7822 -0.007266 -6.22088e-05
-11.7415 -0.0073168 -6.28643e-05
-11.701 -0.00736806 -6.3528e-05
-11.6605 -0.00741981 -6.42006e-05
-11.62 -0.00747203 -6.48815e-05
-11.5796 -0.00752475 -6.55716e-05
-11.5392 -0.00757796 -6.62703e-05
-11.4989 -0.00763167 -6.69784e-05
-11.4587 -0.00768589 -6.76956e-05
-11.4184 -0.00774063 -6.84224e-05
-11.3783 -0.00779588 -6.91585e-05
-11.3381 -0.00785167 -6.99047e-05
-11.2981 -0.00790799 -7.06605e-05
-11.2581 -0.00796485 -7.14266e-05
-11.2181 -0.00802227 -7.22027e-05
-11.1781 -0.00808024 -7.29895e-05
-11.1383 -0.00813878 -7.37865e-05
-11.0984 -0.00819789 -7.45946e-05
-11.0586 -0.00825758 -7.54133e-05
-11.0189 -0.00831785 -7.62435e-05
-10.9792 -0.00837873 -7.70847e-05
-10.9395 -0.00844021 -7.79377e-05
-10.8999 -0.0085023 -7.88021e-05
-10.8603 -0.00856501 -7.96788e-05
-10.8208 -0.00862835 -8.05672e-05
-10.7813 -0.00869233 -8.14683e-05
-10.7418 -0.00875695 -8.23815e-05
-10.7024 -0.00882223 -8.33079e-05
-10.6631 -0.00888818 -8.42469e-05
-10.6238 -0.0089548 -8.51995e-05
-10.5845 -0.0090221 -8.61652e-05
-10.5452 -0.0090901 -8.71449e-05
-10.506 -0.0091588 -8.81382e-05
-10.4669 -0.00922821 -8.9146e-05
-10.4278 -0.00929835 -9.01678e-05
-10.3887 -0.00936922 -9.12048e-05
-10.3496 -0.00944083 -9.22563e-05
-10.3106 -0.0095132 -9.33234e-05
-10.2717 -0.00958634 -9.44056e-05
-10.2328 -0.00966025 -9.5504e-05
-10.1939 -0.00973495 -9.6618e-05
-10.155 -0.00981045 -9.77489e-05
-10.1162 -0.00988676 -9.88959e-05
-10.0774 -0.00996389 -0.00010006
-10.0387 -0.0100419 -0.000101242
-10 -0.0101207 -0.000102441
-9.96134 -0.0102004 -0.000103658
-9.92271 -0.0102809 -0.000104894
-9.88412 -0.0103623 -0.000106147
-9.84557 -0.0104447 -0.000107421
-9.80704 -0.0105279 -0.000108713
-9.76856 -0.0106121 -0.000110025
-9.73011 -0.0106972 -0.000111357
-9.69169 -0.0107833 -0.000112709
-9.65331 -0.0108703 -0.000114083
-9.61496 -0.0109583 -0.000115477
-9.57664 -0.0110474 -0.000116894
-9.53836 -0.0111374 -0.000118332
-9.50011 -0.0112285 -0.000119793
-9.46189 -0.0113206 -0.000121277
-9.42371 -0.0114138 -0.000122784
-9.38556 -0.011508 -0.000124316
-9.34744 -0.0116034 -0.000125871
-9.30935 -0.0116998 -0.000127452
-9.2713 -0.0117974 -0.000129057
-9.23327 -0.0118962 -0.000130689
-9.19528 -0.0119961 -0.000132347
-9.15732 -0.0120972 -0.000134032
-9.11939 -0.0121995 -0.000135744
-9.08149 -0.0123031 -0.000137485
-9.04362 -0.0124079 -0.000139253
-9.00578 -0.0125139 -0.000141052
-8.96797 -0.0126212 -0.00014288
-8.93019 -0.0127299 -0.000144738
-8.89244 -0.0128399 -0.000146627
-8.85471 -0.0129512 -0.000148549
-8.81702 -0.0130639 -0.000150502
-8.77936 -0.013178 -0.000152489
-8.74172 -0.0132935 -0.000154509
-8.70412 -0.0134105 -0.000156564
-8.66654 -0.0135289 -0.000158654
-8.62899 -0.0136488 -0.00016078
-8.59146 -0.0137703 -0.000162942
-8.55397 -0.0138933 -0.000165143
-8.5165 -0.0140178 -0.000167381
-8.47906 -0.014144 -0.000169659
-8.44165 -0.0142718 -0.000171977
-8.40426 -0.0144013 -0.000174336
-8.3669 -0.0145324 -0.000176737
-8.32956 -0.0146653 -0.000179181
-8.29226 -0.0147999 -0.000181667
-8.25497 -0.0149362 -0.0001842
-8.21772 -0.0150744 -0.000186777
-8.18049 -0.0152144 -0.000189402
-8.14328 -0.0153563 -0.000192074
-8.1061 -0.0155001 -0.000194796
-8.06895 -0.0156459 -0.000197567
-8.03182 -0.0157936 -0.00020039
-7.99471 -0.0159434 -0.000203265
-7.95763 -0.0160952 -0.000206195
-7.92058 -0.0162491 -0.000209178
-7.88355 -0.0164051 -0.000212218
-7.84654 -0.0165633 -0.000215315
-7.80955 -0.0167237 -0.000218473
-7.77259 -0.0168863 -0.000221689
-7.73566 -0.0170513 -0.000224968
-7.69874 -0.0172185 -0.000228309
-7.66185 -0.0173882 -0.000231717
-7.62498 -0.0175603 -0.000235189
-7.58814 -0.0177349 -0.000238731
-7.55132 -0.017912 -0.000242342
-7.51452 -0.0180917 -0.000246025
-7.47774 -0.018274 -0.00024978
-7.44099 -0.0184589 -0.000253611
-7.40425 -0.0186466 -0.000257518
-7.36754 -0.0188371 -0.000261505
-7.33085 -0.0190305 -0.000265572
-7.29418 -0.0192267 -0.000269723
-7.25754 -0.0194259 -0.000273958
-7.22091 -0.0196281 -0.000278282
-7.18431 -0.0198334 -0.000282694
-7.14772 -0.0200418 -0.000287199
-7.11116 -0.0202534 -0.000291797
-7.07462 -0.0204684 -0.000296494
-7.0381 -0.0206866 -0.000301288
-7.00159 -0.0209083 -0.000306186
-6.96511 -0.0211334 -0.000311187
-6.92865 -0.0213622 -0.000316298
-6.89221 -0.0215945 -0.000321517
-6.85579 -0.0218306 -0.000326852
-6.81938 -0.0220705 -0.000332302
-6.783 -0.0223142 -0.000337874
-6.74664 -0.022562 -0.000343567
-6.71029 -0.0228137 -0.000349389
-6.67397 -0.0230696 -0.000355339
-6.63766 -0.0233298 -0.000361425
-6.60137 -0.0235943 -0.000367647
-6.5651 -0.0238632 -0.000374013
-6.52885 -0.0241366 -0.000380522
-6.49262 -0.0244147 -0.000387184
-6.4564 -0.0246975 -0.000393998
-6.42021 -0.0249851 -0.000400974
-6.38403 -0.0252777 -0.000408111
-6.34786 -0.0255754 -0.000415419
-6.31172 -0.0258783 -0.000422898
-6.27559 -0.0261865 -0.000430558
-6.23949 -0.0265001 -0.0004384
-6.20339 -0.0268193 -0.000446435
-6.16732 -0.0271443 -0.000454663
-6.13126 -0.0274751 -0.000463096
-6.09522 -0.0278118 -0.000471733
-6.05919 -0.0281548 -0.000480589
-6.02319 -0.028504 -0.000489662
-5.9872 -0.0288596 -0.000498967
-5.95122 -0.0292219 -0.000508505
-5.91526 -0.0295909 -0.000518289
-5.87932 -0.0299669 -0.000528321
-5.84339 -0.0303501 -0.000538616
-5.80748 -0.0307405 -0.000549175
-5.77158 -0.0311384 -0.000560015
-5.7357 -0.0315441 -0.000571137
-5.69984 -0.0319576 -0.000582558
-5.66399 -0.0323793 -0.000594282
-5.62815 -0.0328093 -0.000606325
-5.59233 -0.0332478 -0.000618691
-5.55653 -0.0336951 -0.0006314
-5.52074 -0.0341515 -0.000644454
-5.48497 -0.0346171 -0.000657875
-5.4492 -0.0350922 -0.000671666
-5.41346 -0.0355772 -0.000685851
-5.37773 -0.0360722 -0.000700434
-5.34201 -0.0365775 -0.000715439
-5.30631 -0.0370935 -0.000730871
-5.27062 -0.0376205 -0.000746757
-5.23494 -0.0381587 -0.000763102
-5.19928 -0.0387086 -0.000779936
-5.16363 -0.0392704 -0.000797264
-5.128 -0.0398444 -0.000815118
-5.09237 -0.0404312 -0.000833507
-5.05677 -0.041031 -0.000852462
-5.02117 -0.0416443 -0.000871994
-4.98559 -0.0422714 -0.000892138
-4.95002 -0.0429128 -0.000912906
-4.91446 -0.0435689 -0.000934337
-4.87892 -0.0442402 -0.000956442
-4.84339 -0.0449273 -0.000979266
-4.80787 -0.0456305 -0.00100282
-4.77237 -0.0463504 -0.00102716
-4.73687 -0.0470875 -0.00105229
-4.70139 -0.0478425 -0.00107826
-4.66592 -0.0486159 -0.00110511
-4.63046 -0.0494083 -0.00113287
-4.59502 -0.0502204 -0.00116158
-4.55958 -0.0510528 -0.00119129
-4.52416 -0.0519063 -0.00122204
-4.48875 -0.0527816 -0.00125389
-4.45335 -0.0536794 -0.00128686
-4.41797 -0.0546006 -0.00132104
-4.38259 -0.0555459 -0.00135647
-4.34722 -0.0565163 -0.00139321
-4.31187 -0.0575128 -0.00143132
-4.27653 -0.0585361 -0.0014709
-4.24119 -0.0595875 -0.00151198
-4.20587 -0.0606678 -0.00155467
-4.17056 -0.0617784 -0.00159904
-4.13526 -0.0629202 -0.0016452
-4.09997 -0.0640946 -0.00169321
-4.06469 -0.0653028 -0.00174323
-4.02942 -0.0665462 -0.00179533
-3.99416 -0.0678263 -0.00184967
-3.95891 -0.0691446 -0.00190635
-3.92367 -0.0705027 -0.00196556
-3.88844 -0.0719022 -0.00202743
-3.85322 -0.073345 -0.00209218
-3.81801 -0.074833 -0.00215997
-3.7828 -0.0763683 -0.00223109
-3.74761 -0.0779528 -0.00230574
-3.71243 -0.0795891 -0.00238428
-3.67726 -0.0812795 -0.002467
-3.64209 -0.0830266 -0.00255436
-3.60694 -0.0848332 -0.0026468
-3.57179 -0.0867024 -0.00274496
-3.53665 -0.0886374 -0.0028495
-3.50152 -0.0906417 -0.00296137
-3.4664 -0.092719 -0.00308166
-3.43129 -0.0948735 -0.00321193
-3.39619 -0.0971096 -0.00335407
-3.36109 -0.0994319 -0.00351082
-3.32601 -0.101845 -0.00368579
-3.29093 -0.104355 -0.00388422
-3.25586 -0.106964 -0.00411329
-3.2208 -0.109677 -0.00438333
-3.18574 -0.11249 -0.00470812
-3.1507 -0.115394 -0.00510475
-3.11566 -0.11836 -0.00558807
-3.08063 -0.121339 -0.00615475
-3.0456 -0.124267 -0.00675172
-3.01059 -0.12713 -0.00725918
-2.97558 -0.130025 -0.00755303
-2.94058 -0.133125 -0.00762098
-2.90558 -0.136542 -0.00756733
-2.87059 -0.140284 -0.00750468
-2.83561 -0.144315 -0.00749298
-2.80064 -0.1486 -0.00755015
-2.76567 -0.153121 -0.00767432
-2.73071 -0.157873 -0.00785865
-2.69576 -0.162862 -0.00809599
-2.66081 -0.168098 -0.00838146
-2.62587 -0.173597 -0.00871161
-2.59094 -0.179376 -0.00908517
-2.55601 -0.185457 -0.00950175
-2.52109 -0.191862 -0.00996264
-2.48617 -0.198617 -0.0104695
-2.45126 -0.20575 -0.0110257
-2.41636 -0.213292 -0.0116345
-2.38146 -0.221279 -0.0123011
-2.34657 -0.229748 -0.0130306
-2.31168 -0.238742 -0.0138301
-2.2768 -0.248309 -0.0147069
-2.24192 -0.258503 -0.0156707
-2.20705 -0.269384 -0.0167316
-2.17219 -0.28102 -0.0179028
-2.13733 -0.293488 -0.0191985
-2.10247 -0.306874 -0.0206367
-2.06762 -0.32128 -0.0222376
-2.03278 -0.33682 -0.0240265
-1.99794 -0.353625 -0.0260321
-1.9631 -0.371848 -0.0282913
-1.92827 -0.391668 -0.0308463
-1.89345 -0.413292 -0.0337516
-1.85862 -0.436967 -0.0370713
-1.82381 -0.462983 -0.040889
-1.78899 -0.49169 -0.0453059
-1.75419 -0.523508 -0.050455
-1.71938 -0.558946 -0.0565029
-1.68458 -0.598631 -0.0636726
-1.64979 -0.64334 -0.0722531
-1.61499 -0.694047 -0.0826408
-1.58021 -0.75199 -0.0953711
-1.54542 -0.818761 -0.111203
-1.51064 -0.896446 -0.131215
-1.47586 -0.987809 -0.157006
-1.44109 -1.0966 -0.190987
-1.40632 -1.22796 -0.236974
-1.37155 -1.38911 -0.301189
-1.33679 -1.59026 -0.394353
-1.30203 -1.84586 -0.535876
-1.26727 -2.1751 -0.763242
-1.23251 -2.59745 -1.15323
-1.19776 -3.09983 -1.8692
-1.16301 -3.47692 -3.22481
-1.12827 -2.83883 -5.4007
-1.09352 -0.108528 -6.78321
-1.05878 2.48293 -5.59744
-1.02405 3.32845 -3.82655
-0.989309 3.34778 -2.54905
-0.954576 3.10907 -1.68954
-0.919844 2.78999 -1.11963
-0.885115 2.47211 -0.755701
-0.850388 2.19431 -0.527818
-0.815663 1.96519 -0.383273
-0.78094 1.77955 -0.288589
-0.746219 1.62901 -0.224088
-0.711499 1.50591 -0.178465
-0.676781 1.40416 -0.145054
-0.642065 1.31915 -0.119854
-0.60735 1.24746 -0.100335
-0.572637 1.18649 -0.0848831
-0.537925 1.13428 -0.0723961
-0.503214 1.08933 -0.0621361
-0.468504 1.05048 -0.0535633
-0.433796 1.0168 -0.0463043
-0.399089 0.987583 -0.0400671
-0.364382 0.962238 -0.0346471
-0.329676 0.940304 -0.0298724
-0.294972 0.921403 -0.025623
-0.260267 0.905231 -0.0217901
-0.225564 0.891541 -0.0182985
-0.190861 0.880134 -0.0150742
-0.156158 0.870849 -0.0120671
-0.121456 0.863562 -0.00922245
-0.0867541 0.858176 -0.00650416
-0.0520524 0.854623 -0.00386798
-0.0173508 0.852857 -0.00128484
0.0173508 0.852857 0.00128484
0.0520524 0.854623 0.00386798
0.0867541 0.858176 0.00650416
0.121456 0.863562 0.00922245
0.156158 0.870849 0.0120671
0.190861 0.880134 0.0150742
0.225564 0.891541 0.0182985
0.260267 0.905231 0.0217901
0.294972 0.921403 0.025623
0.329676 0.940304 0.0298724
0.364382 0.962238 0.0346471
0.399089 0.987583 0.0400671
0.433796 1.0168 0.0463043
0.468504 1.05048 0.0535633
0.503214 1.08933 0.0621361
0.537925 1.13428 0.0723961
0.572637 1.18649 0.0848831
0.60735 1.24746 0.100335
0.642065 1.31915 0.119854
0.676781 1.40416 0.145054
0.711499 1.50591 0.178465
0.746219 1.62901 0.224088
0.78094 1.77955 0.288589
0.815663 1.96519 0.383273
0.850388 2.19431 0.527818
0.885115 2.47211 0.755701
0.919844 2.78999 1.11963
0.954576 3.10907 1.68954
0.989309 3.34778 2.54905
1.02405 3.32845 3.82655
1.05878 2.48293 5.59744
1.09352 -0.108528 6.78321
1.12827 -2.83883 5.4007
1.16301 -3.47692 3.22481
1.19776 -3.09983 1.8692
1.23251 -2.59745 1.15323
1.26727 -2.1751 0.763242
1.30203 -1.84586 0.535876
1.33679 -1.59026 0.394353
1.37155 -1.38911 0.301189
1.40632 -1.22796 0.236974
1.44109 -1.0966 0.190987
1.47586 -0.987809 0.157006
1.51064 -0.896446 0.131215
1.54542 -0.818761 0.111203
1.58021 -0.75199 0.0953711
1.61499 -0.694047 0.0826408
1.64979 -0.64334 0.0722531
1.68458 -0.598631 0.0636726
1.71938 -0.558946 0.0565029
1.75419 -0.523508 0.050455
1.78899 -0.49169 0.0453059
1.82381 -0.462983 0.040889
1.85862 -0.436967 0.0370713
1.89345 -0.413292 0.0337516
1.92827 -0.391668 0.0308463
1.9631 -0.371848 0.0282913
1.99794 -0.353625 0.0260321
2.03278 -0.33682 0.0240265
2.06762 -0.32128 0.0222376
2.10247 -0.306874 0.0206367
2.13733 -0.293488 0.0191985
2.17219 -0.28102 0.0179028
2.20705 -0.269384 0.0167316
2.24192 -0.258503 0.0156707
2.2768 -0.248309 0.0147069
2.31168 -0.238742 0.0138301
2.34657 -0.229748 0.0130306
2.38146 -0.221279 0.0123011
2.41636 -0.213292 0.0116345
2.45126 -0.20575 0.0110257
2.48617 -0.198617 0.0104695
2.52109 -0.191862 0.00996264
2.55601 -0.185457 0.00950175
2.59094 -0.179376 0.00908517
2.62587 -0.173597 0.00871161
2.66081 -0.168098 0.00838146
2.69576 -0.162862 0.00809599
2.73071 -0.157873 0.00785865
2.76567 -0.153121 0.00767432
2.80064 -0.1486 0.00755015
2.83561 -0.144315 0.00749298
2.87059 -0.140284 0.00750468
2.90558 -0.136542 0.00756733
2.94058 -0.133125 0.00762098
2.97558 -0.130025 0.00755303
3.01059 -0.12713 0.00725918
3.0456 -0.124267 0.00675172
3.08063 -0.121339 0.00615475
3.11566 -0.11836 0.00558807
3.1507 -0.115394 0.00510475
3.18574 -0.11249 0.00470812
3.2208 -0.109677 0.00438333
3.25586 -0.106964 0.00411329
3.29093 -0.104355 0.00388422
3.32601 -0.101845 0.00368579
3.36109 -0.0994319 0.00351082
3.39619 -0.0971096 0.00335407
3.43129 -0.0948735 0.00321193
3.4664 -0.092719 0.00308166
3.50152 -0.0906417 0.00296137
3.53665 -0.0886374 0.0028495
3.57179 -0.0867024 0.00274496
3.60694 -0.0848332 0.0026468
3.64209 -0.0830266 0.00255436
3.67726 -0.0812795 0.002467
3.71243 -0.0795891 0.00238428
3.74761 -0.0779528 0.00230574
3.7828 -0.0763683 0.00223109
3.81801 -0.074833 0.00215997
3.85322 -0.073345 0.00209218
3.88844 -0.0719022 0.00202743
3.92367 -0.0705027 0.00196556
3.95891 -0.0691446 0.00190635
3.99416 -0.0678263 0.00184967
4.02942 -0.0665462 0.00179533
4.06469 -0.0653028 0.00174323
4.09997 -0.0640946 0.00169321
4.13526 -0.0629202 0.0016452
4.17056 -0.0617784 0.00159904
4.20587 -0.0606678 0.00155467
4.24119 -0.0595875 0.00151198
4.27653 -0.0585361 0.0014709
4.31187 -0.0575128 0.00143132
4.34722 -0.0565163 0.00139321
4.38259 -0.0555459 0.00135647
4.41797 -0.0546006 0.00132104
4.45335 -0.0536794 0.00128686
4.48875 -0.0527816 0.00125389
4.52416 -0.0519063 0.00122204
4.55958 -0.0510528 0.00119129
4.59502 -0.0502204 0.00116158
4.63046 -0.0494083 0.00113287
4.66592 -0.0486159 0.00110511
4.70139 -0.0478425 0.00107826
4.73687 -0.0470875 0.00105229
4.77237 -0.0463504 0.00102716
4.80787 -0.0456305 0.00100282
4.84339 -0.0449273 0.000979266
4.87892 -0.0442402 0.000956442
4.91446 -0.0435689 0.000934337
4.95002 -0.0429128 0.000912906
4.98559 -0.0422714 0.000892138
5.02117 -0.0416443 0.000871994
5.05677 -0.041031 0.000852462
5.09237 -0.0404312 0.000833507
5.128 -0.0398444 0.000815118
5.16363 -0.0392704 0.000797264
5.19928 -0.0387086 0.000779936
5.23494 -0.0381587 0.000763102
5.27062 -0.0376205 0.000746757
5.30631 -0.0370935 0.000730871
5.34201 -0.0365775 0.000715439
5.37773 -0.0360722 0.000700434
5.41346 -0.0355772 0.000685851
5.4492 -0.0350922 0.000671666
5.48497 -0.0346171 0.000657875
5.52074 -0.0341515 0.000644454
5.55653 -0.0336951 0.0006314
5.59233 -0.0332478 0.000618691
5.62815 -0.0328093 0.000606325
5.66399 -0.0323793 0.000594282
5.69984 -0.0319576 0.000582558
5.7357 -0.0315441 0.000571137
5.77158 -0.0311384 0.000560015
5.80748 -0.0307405 0.000549175
5.84339 -0.0303501 0.000538616
5.87932 -0.0299669 0.000528321
5.91526 -0.0295909 0.000518289
5.95122 -0.0292219 0.000508505
5.9872 -0.0288596 0.000498967
6.02319 -0.028504 0.000489662
6.05919 -0.0281548 0.000480589
6.09522 -0.0278118 0.000471733
6.13126 -0.0274751 0.000463096
6.16732 -0.0271443 0.000454663
6.20339 -0.0268193 0.000446435
6.23949 -0.0265001 0.0004384
6.27559 -0.0261865 0.000430558
6.31172 -0.0258783 0.000422898
6.34786 -0.0255754 0.000415419
6.38403 -0.0252777 0.000408111
6.42021 -0.0249851 0.000400974
6.4564 -0.0246975 0.000393998
6.49262 -0.0244147 0.000387184
6.52885 -0.0241366 0.000380522
6.5651 -0.0238632 0.000374013
6.60137 -0.0235943 0.000367647
6.63766 -0.0233298 0.000361425
6.67397 -0.0230696 0.000355339
6.71029 -0.0228137 0.000349389
6.74664 -0.022562 0.000343567
6.783 -0.0223142 0.000337874
6.81938 -0.0220705 0.000332302
6.85579 -0.0218306 0.000326852
6.89221 -0.0215945 0.000321517
6.92865 -0.0213622 0.000316298
6.96511 -0.0211334 0.000311187
7.00159 -0.0209083 0.000306186
7.0381 -0.0206866 0.000301288
7.07462 -0.0204684 0.000296494
7.11116 -0.0202534 0.000291797
7.14772 -0.0200418 0.000287199
7.18431 -0.0198334 0.000282694
7.22091 -0.0196281 0.000278282
7.25754 -0.0194259 0.000273958
7.29418 -0.0192267 0.000269723
7.33085 -0.0190305 0.000265572
7.36754 -0.0188371 0.000261505
7.40425 -0.0186466 0.000257518
7.44099 -0.0184589 0.000253611
7.47774 -0.018274 0.00024978
7.51452 -0.0180917 0.000246025
7.55132 -0.017912 0.000242342
7.58814 -0.0177349 0.000238731
7.62498 -0.0175603 0.000235189
7.66185 -0.0173882 0.000231717
7.69874 -0.0172185 0.000228309
7.73566 -0.0170513 0.000224968
7.77259 -0.0168863 0.000221689
7.80955 -0.0167237 0.000218473
7.84654 -0.0165633 0.000215315
7.88355 -0.0164051 0.000212218
7.92058 -0.0162491 0.000209178
7.95763 -0.0160952 0.000206195
7.99471 -0.0159434 0.000203265
8.03182 -0.0157936 0.00020039
8.06895 -0.0156459 0.000197567
8.1061 -0.0155001 0.000194796
8.14328 -0.0153563 0.000192074
8.18049 -0.0152144 0.000189402
8.21772 -0.0150744 0.000186777
8.25497 -0.0149362 0.0001842
8.29226 -0.0147999 0.000181667
8.32956 -0.0146653 0.000179181
8.3669 -0.0145324 0.000176737
8.40426 -0.0144013 0.000174336
8.44165 -0.0142718 0.000171977
8.47906 -0.014144 0.000169659
8.5165 -0.0140178 0.000167381
8.55397 -0.0138933 0.000165143
8.59146 -0.0137703 0.000162942
8.62899 -0.0136488 0.00016078
8.66654 -0.0135289 0.000158654
8.70412 -0.0134105 0.000156564
8.74172 -0.0132935 0.000154509
8.77936 -0.013178 0.000152489
8.81702 -0.0130639 0.000150502
8.85471 -0.0129512 0.000148549
8.89244 -0.0128399 0.000146627
8.93019 -0.0127299 0.000144738
8.96797 -0.0126212 0.00014288
9.00578 -0.0125139 0.000141052
9.04362 -0.0124079 0.000139253
9.08149 -0.0123031 0.000137485
9.11939 -0.0121995 0.000135744
9.15732 -0.0120972 0.000134032
9.19528 -0.0119961 0.000132347
9.23327 -0.0118962 0.000130689
9.2713 -0.0117974 0.000129057
9.30935 -0.0116998 0.000127452
9.34744 -0.0116034 0.000125871
9.38556 -0.011508 0.000124316
9.42371 -0.0114138 0.000122784
9.46189 -0.0113206 0.000121277
9.50011 -0.0112285 0.000119793
9.53836 -0.0111374 0.000118332
9.57664 -0.0110474 0.000116894
9.61496 -0.0109583 0.000115477
9.65331 -0.0108703 0.000114083
9.69169 -0.0107833 0.000112709
9.73011 -0.0106972 0.000111357
9.76856 -0.0106121 0.000110025
9.80704 -0.0105279 0.000108713
9.84557 -0.0104447 0.000107421
9.88412 -0.0103623 0.000106147
9.92271 -0.0102809 0.000104894
9.96134 -0.0102004 0.000103658
10 -0.0101207 0.000102441
10.0387 -0.0100419 0.000101242
10.0774 -0.00996389 0.00010006
10.1162 -0.00988676 9.88959e-05
10.155 -0.00981045 9.77489e-05
10.1939 -0.00973495 9.6618e-05
10.2328 -0.00966025 9.5504e-05
10.2717 -0.00958634 9.44056e-05
10.3106 -0.0095132 9.33234e-05
10.3496 -0.00944083 9.22563e-05
10.3887 -0.00936922 9.12048e-05
10.4278 -0.00929835 9.01678e-05
10.4669 -0.00922821 8.9146e-05
10.506 -0.0091588 8.81382e-05
10.5452 -0.0090901 8.71449e-05
10.5845 -0.0090221 8.61652e-05
10.6238 -0.0089548 8.51995e-05
10.6631 -0.00888818 8.42469e-05
10.7024 -0.00882223 8.33079e-05
10.7418 -0.00875695 8.23815e-05
10.7813 -0.00869233 8.14683e-05
10.8208 -0.00862835 8.05672e-05
10.8603 -0.00856501 7.96788e-05
10.8999 -0.0085023 7.88021e-05
10.9395 -0.00844021 7.79377e-05
10.9792 -0.00837873 7.70847e-05
11.0189 -0.00831785 7.62435e-05
11.0586 -0.00825758 7.54133e-05
11.0984 -0.00819789 7.45946e-05
11.1383 -0.00813878 7.37865e-05
11.1781 -0.00808024 7.29895e-05
11.2181 -0.00802227 7.22027e-05
11.2581 -0.00796485 7.14266e-05
11.2981 -0.00790799 7.06605e-05
11.3381 -0.00785167 6.99047e-05
11.3783 -0.00779588 6.91585e-05
11.4184 -0.00774063 6.84224e-05
11.4587 -0.00768589 6.76956e-05
11.4989 -0.00763167 6.69784e-05
11.5392 -0.00757796 6.62703e-05
11.5796 -0.00752475 6.55716e-05
11.62 -0.00747203 6.48815e-05
11.6605 -0.00741981 6.42006e-05
11.701 -0.00736806 6.3528e-05
11.7415 -0.0073168 6.28643e-05
11.7822 -0.007266 6.22088e-05
11.8228 -0.00721567 6.15618e-05
11.8636 -0.00716579 6.09227e-05
11.9043 -0.00711637 6.02918e-05
11.9452 -0.0070674 5.96686e-05
11.986 -0.00701887 5.90535e-05
12.027 -0.00697077 5.84457e-05
12.068 -0.00692311 5.78457e-05
12.109 -0.00687587 5.72529e-05
12.1501 -0.00682905 5.66676e-05
12.1913 -0.00678264 5.60893e-05
12.2325 -0.00673664 5.55183e-05
12.2738 -0.00669105 5.4954e-05
12.3151 -0.00664586 5.43968e-05
12.3565 -0.00660106 5.38462e-05
12.3979 -0.00655665 5.33024e-05
12.4394 -0.00651263 5.27649e-05
12.481 -0.00646899 5.22342e-05
12.5226 -0.00642572 5.17096e-05
12.5643 -0.00638283 5.11914e-05
12.6061 -0.0063403 5.06792e-05
12.6479 -0.00629813 5.01733e-05
12.6898 -0.00625632 4.96732e-05
12.7317 -0.00621486 4.91791e-05
12.7737 -0.00617376 4.86907e-05
12.8158 -0.006133 4.82082e-05
12.8579 -0.00609258 4.77312e-05
12.9001 -0.00605249 4.72598e-05
12.9424 -0.00601274 4.67938e-05
12.9847 -0.00597332 4.63334e-05
13.0271 -0.00593423 4.5878e-05
13.0696 -0.00589545 4.54281e-05
13.1121 -0.00585699 4.49832e-05
13.1547 -0.00581885 4.45436e-05
13.1974 -0.00578101 4.41087e-05
13.2402 -0.00574349 4.3679e-05
13.283 -0.00570626 4.3254e-05
13.3259 -0.00566934 4.2834e-05
13.3689 -0.00563271 4.24185e-05
13.4119 -0.00559637 4.20079e-05
13.455 -0.00556032 4.16017e-05
13.4982 -0.00552456 4.12001e-05
13.5415 -0.00548908 4.08029e-05
13.5848 -0.00545388 4.04103e-05
13.6283 -0.00541895 4.00218e-05
13.6718 -0.0053843 3.96378e-05
13.7153 -0.00534992 3.92578e-05
13.759 -0.0053158 3.88821e-05
13.8028 -0.00528195 3.85104e-05
13.8466 -0.00524835 3.81429e-05
13.8905 -0.00521502 3.77793e-05
13.9345 -0.00518194 3.74197e-05
13.9786 -0.00514911 3.70638e-05
14.0227 -0.00511652 3.67119e-05
14.067 -0.00508419 3.63637e-05
14.1113 -0.00505209 3.60193e-05
14.1558 -0.00502024 3.56784e-05
14.2003 -0.00498863 3.53413e-05
14.2449 -0.00495725 3.50076e-05
14.2896 -0.0049261 3.46776e-05
14.3344 -0.00489518 3.43509e-05
14.3793 -0.00486449 3.40278e-05
14.4243 -0.00483402 3.37079e-05
14.4693 -0.00480377 3.33915e-05
14.5145 -0.00477374 3.30782e-05
14.5598 -0.00474393 3.27684e-05
14.6052 -0.00471434 3.24615e-05
14.6506 -0.00468495 3.2158e-05
14.6962 -0.00465578 3.18575e-05
14.7419 -0.00462681 3.15601e-05
14.7877 -0.00459804 3.12656e-05
14.8336 -0.00456948 3.09743e-05
14.8796 -0.00454112 3.06858e-05
14.9257 -0.00451296 3.04003e-05
14.9719 -0.00448499 3.01176e-05
15.0182 -0.00445722 2.98378e-05
15.0647 -0.00442963 2.95607e-05
15.1112 -0.00440224 2.92865e-05
15.1579 -0.00437503 2.90148e-05
15.2047 -0.004348 2.8746e-05
15.2516 -0.00432116 2.84797e-05
15.2986 -0.0042945 2.82162e-05
15.3458 -0.00426802 2.79551e-05
15.393 -0.00424171 2.76966e-05
15.4404 -0.00421558 2.74406e-05
15.488 -0.00418962 2.71871e-05
15.5356 -0.00416383 2.6936e-05
15.5834 -0.00413821 2.66874e-05
15.6313 -0.00411275 2.6441e-05
15.6794 -0.00408746 2.61972e-05
15.7276 -0.00406233 2.59555e-05
15.7759 -0.00403736 2.57162e-05
15.8243 -0.00401255 2.54791e-05
15.873 -0.00398789 2.52443e-05
15.9217 -0.00396339 2.50116e-05
15.9706 -0.00393905 2.47812e-05
16.0197 -0.00391485 2.45528e-05
16.0689 -0.0038908 2.43266e-05
16.1182 -0.0038669 2.41024e-05
16.1677 -0.00384315 2.38803e-05
16.2174 -0.00381954 2.36602e-05
16.2672 -0.00379607 2.34422e-05
16.3172 -0.00377274 2.32261e-05
16.3674 -0.00374955 2.3012e-05
16.4177 -0.00372649 2.27997e-05
16.4682 -0.00370357 2.25894e-05
16.5189 -0.00368078 2.23809e-05
16.5697 -0.00365813 2.21743e-05
16.6208 -0.0036356 2.19694e-05
16.672 -0.0036132 2.17665e-05
16.7234 -0.00359093 2.15652e-05
16.775 -0.00356878 2.13657e-05
16.8268 -0.00354675 2.11679e-05
16.8787 -0.00352484 2.09718e-05
16.9309 -0.00350306 2.07774e-05
16.9833 -0.00348139 2.05846e-05
17.0359 -0.00345983 2.03934e-05
17.0887 -0.00343839 2.0204e-05
17.1418 -0.00341706 2.00159e-05
17.195 -0.00339584 1.98296e-05
17.2485 -0.00337473 1.96447e-05
17.3022 -0.00335373 1.94613e-05
17.3562 -0.00333283 1.92794e-05
17.4104 -0.00331203 1.90991e-05
17.4648 -0.00329134 1.89201e-05
17.5195 -0.00327074 1.87426e-05
17.5744 -0.00325025 1.85664e-05
17.6296 -0.00322984 1.83917e-05
17.6851 -0.00320954 1.82182e-05
17.7408 -0.00318932 1.80462e-05
17.7969 -0.0031692 1.78754e-05
17.8532 -0.00314916 1.7706e-05
17.9098 -0.00312921 1.75378e-05
17.9667 -0.00310935 1.73708e-05
18.0239 -0.00308956 1.72051e-05
18.0815 -0.00306986 1.70406e-05
18.1393 -0.00305024 1.68772e-05
18.1975 -0.00303069 1.67151e-05
18.256 -0.00301122 1.6554e-05
18.3149 -0.00299182 1.63941e-05
18.3742 -0.00297249 1.62353e-05
18.4338 -0.00295322 1.60775e-05
18.4938 -0.00293402 1.59208e-05
18.5542 -0.00291489 1.57652e-05
18.615 -0.00289581 1.56104e-05
18.6762 -0.00287679 1.54568e-05
18.7379 -0.00285783 1.5304e-05
18.8 -0.00283892 1.51522e-05
18.8625 -0.00282006 1.50012e-05
18.9255 -0.00280124 1.48512e-05
18.9891 -0.00278247 1.47019e-05
19.0531 -0.00276374 1.45536e-05
19.1177 -0.00274504 1.4406e-05
19.1828 -0.00272638 1.42592e-05
19.2484 -0.00270775 1.41131e-05
19.3147 -0.00268914 1.39677e-05
19.3816 -0.00267055 1.38229e-05
19.4491 -0.00265198 1.3679e-05
19.5173 -0.00263343 1.35354e-05
19.5862 -0.00261488 1.33925e-05
19.6558 -0.00259633 1.32501e-05
19.7262 -0.00257778 1.31083e-05
19.7974 -0.00255921 1.29666e-05
19.8694 -0.00254064 1.28256e-05
19.9423 -0.00252203 1.2685e-05
20.0162 -0.0025034 1.25444e-05
20.091 -0.00248473 1.2404e-05
20.1669 -0.00246601 1.22641e-05
20.244 -0.00244722 1.21242e-05
20.3222 -0.00242837 1.19842e-05
20.4016 -0.00240943 1.18438e-05
20.4825 -0.00239039 1.17034e-05
20.5648 -0.00237124 1.15627e-05
20.6487 -0.00235195 1.14219e-05
20.7344 -0.00233251 1.12806e-05
20.8219 -0.00231289 1.11386e-05
20.9115 -0.00229306 1.09955e-05
21.0034 -0.00227298 1.08514e-05
21.0979 -0.00225262 1.07058e-05
21.1952 -0.00223191 1.05585e-05
21.2959 -0.00221081 1.04089e-05
21.4004 -0.00218922 1.02568e-05
21.5093 -0.00216704 1.01011e-05
21.6237 -0.00214411 9.94118e-06
21.7448 -0.00212023 9.77538e-06
21.8747 -0.00209507 9.60187e-06
22.0165 -0.0020681 9.41681e-06
22.1768 -0.00203824 9.21355e-06
22.3723 -0.00200269 8.97333e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1Classic/GRp_FRG.txt <==
-22.3723 -2.62232e-18 1.13519e-18
-22.1768 3.54948e-18 -8.80679e-19
-22.0165 -1.93799e-17 2.15645e-17
-21.8747 3.774e-18 -1.10249e-18
-21.7448 -1.77205e-17 -5.57249e-17
-21.6237 9.43176e-18 -2.74294e-18
-21.5093 -1.07544e-17 8.51378e-18
-21.4004 -7.96223e-18 1.68842e-17
-21.2959 -7.27932e-18 5.48766e-18
-21.1952 1.17383e-17 -3.43283e-18
-21.0979 1.37417e-17 -1.58574e-17
-21.0034 5.35896e-18 -2.81613e-18
-20.9115 2.07882e-17 -1.94697e-17
-20.8219 1.38447e-17 -5.71638e-18
-20.7344 -4.20289e-17 1.35871e-18
-20.6487 1.5239e-17 -7.48975e-18
-20.5648 -5.8582e-17 -8.63816e-18
-20.4825 2.66499e-17 -1.02818e-17
-20.4016 -1.28986e-17 5.58983e-18
-20.3222 1.12876e-16 1.83761e-17
-20.244 -2.29579e-17 5.76337e-18
-20.1669 5.58691e-17 -2.04829e-17
-20.091 -1.58216e-17 6.27591e-18
-20.0162 1.18401e-16 2.77287e-18
-19.9423 -1.68443e-17 6.43141e-18
-19.8694 1.15289e-16 2.03936e-18
-19.7974 -2.17227e-17 7.82521e-18
-19.7262 3.86458e-17 -1.30508e-17
-19.6558 -2.8294e-17 1.02493e-17
-19.5862 3.8982e-17 -1.28749e-17
-19.5173 -3.37565e-17 1.16131e-17
-19.4491 2.76503e-17 -1.13899e-17
-19.3816 -5.77131e-17 5.55016e-18
-19.3147 2.24826e-17 -1.10546e-17
-19.2484 -6.53816e-17 -1.38292e-17
-19.1828 1.9694e-17 -1.18868e-17
-19.1177 -4.97504e-17 -5.34773e-17
-19.0531 1.62943e-17 -1.18568e-17
-18.9891 -4.55487e-17 -4.63041e-17
-18.9255 2.4376e-17 -1.48927e-17
-18.8625 -3.2961e-17 1.14945e-17
-18.8 6.97258e-17 4.85349e-17
-18.7379 -1.62559e-17 1.07528e-17
-18.6762 1.09773e-17 7.25975e-17
-18.615 -1.86183e-17 1.07201e-17
-18.5542 8.78928e-17 3.5698e-17
-18.4938 -2.85946e-17 1.2562e-17
-18.4338 4.85798e-17 -1.34141e-17
-18.3742 -4.0515e-17 1.34489e-17
-18.3149 4.54268e-17 -1.34843e-17
-18.256 -3.85089e-17 1.52473e-17
-18.1975 4.31418e-17 -1.26834e-17
-18.1393 -5.34434e-17 1.3229e-17
-18.0815 3.37852e-17 -1.48788e-17
-18.0239 -5.52017e-17 1.05238e-17
-17.9667 3.98225e-17 -1.55756e-17
-17.9098 -4.98084e-17 1.25894e-17
-17.8532 3.93882e-17 -1.68763e-17
-17.7969 -5.16124e-17 1.01327e-17
-17.7408 4.16137e-17 -1.90231e-17
-17.6851 -4.86502e-17 1.00062e-17
-17.6296 4.12346e-17 -2.16673e-17
-17.5744 -5.12087e-17 6.1974e-18
-17.5195 4.12341e-17 -2.25295e-17
-17.4648 -5.03348e-17 1.104e-17
-17.4104 4.75845e-17 -1.60258e-17
-17.3562 -4.51569e-17 2.18187e-17
-17.3022 5.14896e-17 -4.12641e-18
-17.2485 -3.9957e-17 2.55963e-17
-17.195 5.41178e-17 -3.76965e-18
-17.1418 -4.3133e-17 2.16654e-17
-17.0887 5.39813e-17 -1.19021e-17
-17.0359 -4.85642e-17 1.66736e-17
-16.9833 5.03866e-17 -1.72154e-17
-16.9309 -5.16686e-17 1.50004e-17
-16.8787 5.04562e-17 -1.77596e-17
-16.8268 -5.1373e-17 1.6971e-17
-16.775 5.2313e-17 -1.57753e-17
-16.7234 -5.16405e-17 1.82995e-17
-16.672 5.15805e-17 -1.90862e-17
-16.6208 -5.43148e-17 1.52351e-17
-16.5697 5.13526e-17 -2.10037e-17
-16.5189 -5.43803e-17 1.63467e-17
-16.4682 5.3174e-17 -1.81669e-17
-16.4177 -5.4451e-17 1.86535e-17
-16.3674 5.50855e-17 -1.89216e-17
-16.3172 -5.35893e-17 1.7259e-17
-16.2672 5.41328e-17 -1.8278e-17
-16.2174 -5.47312e-17 1.79873e-17
-16.1677 5.49572e-17 -1.79778e-17
-16.1182 -5.42196e-17 1.76128e-17
-16.0689 5.61112e-17 -1.90361e-17
-16.0197 -5.63782e-17 1.84649e-17
-15.9706 5.63533e-17 -1.86032e-17
-15.9217 -5.63685e-17 1.83597e-17
-15.873 5.91067e-17 -1.99445e-17
-15.8243 -5.71242e-17 1.90157e-17
-15.7759 5.76028e-17 -1.93489e-17
-15.7276 -5.81266e-17 1.95264e-17
-15.6794 5.90821e-17 -1.98936e-17
-15.6313 -5.65377e-17 1.86381e-17
-15.5834 5.84186e-17 -1.96392e-17
-15.5356 -5.89765e-17 1.97183e-17
-15.488 5.972e-17 -1.99817e-17
-15.4404 -6.1085e-17 2.03805e-17
-15.393 6.79238e-17 -2.2692e-17
-15.3458 -5.29978e-17 1.76527e-17
-15.2986 5.70455e-17 -1.88686e-17
-15.2516 -5.81538e-17 1.9091e-17
-15.2047 5.86861e-17 -1.91607e-17
-15.1579 -5.85832e-17 1.8962e-17
-15.1112 6.63591e-17 -2.30698e-17
-15.0647 -5.84425e-17 1.86409e-17
-15.0182 5.98218e-17 -1.93197e-17
-14.9719 -6.03356e-17 1.95099e-17
-14.9257 6.06889e-17 -1.96209e-17
-14.8796 -6.11935e-17 1.98595e-17
-14.8336 5.99154e-17 -1.89998e-17
-14.7877 -6.15355e-17 1.99284e-17
-14.7419 6.1735e-17 -2.00906e-17
-14.6962 -6.20415e-17 2.03165e-17
-14.6506 6.23975e-17 -2.05814e-17
-14.6052 -6.32212e-17 2.10592e-17
-14.5598 6.029e-17 -1.97597e-17
-14.5145 -6.23526e-17 2.07595e-17
-14.4693 6.27631e-17 -2.09539e-17
-14.4243 -6.30714e-17 2.10792e-17
-14.3793 6.33662e-17 -2.11968e-17
-14.3344 -6.39667e-17 2.14595e-17
-14.2896 6.12496e-17 -2.06196e-17
-14.2449 -6.36866e-17 2.13322e-17
-14.2003 6.40236e-17 -2.141e-17
-14.1558 -6.42273e-17 2.14241e-17
-14.1113 6.41894e-17 -2.13487e-17
-14.067 -6.56394e-17 2.19153e-17
-14.0227 6.49461e-17 -2.14992e-17
-13.9786 -6.52042e-17 2.15925e-17
-13.9345 6.53917e-17 -2.16801e-17
-13.8905 -6.55693e-17 2.17868e-17
-13.8466 6.52574e-17 -2.16801e-17
-13.8028 -6.6459e-17 2.2325e-17
-13.759 6.6428e-17 -2.23332e-17
-13.7153 -6.67394e-17 2.24679e-17
-13.6718 6.71582e-17 -2.25983e-17
-13.6283 -6.82509e-17 2.28779e-17
-13.5848 6.45303e-17 -2.18426e-17
-13.5415 -6.65272e-17 2.23733e-17
-13.4982 6.69981e-17 -2.25002e-17
-13.455 -6.73091e-17 2.26078e-17
-13.4119 6.74639e-17 -2.26787e-17
-13.3689 -6.8132e-17 2.29962e-17
-13.3259 6.80178e-17 -2.29785e-17
-13.283 -6.81879e-17 2.30935e-17
-13.2402 6.83363e-17 -2.31982e-17
-13.1974 -6.84954e-17 2.32977e-17
-13.1547 6.86541e-17 -2.33835e-17
-13.1121 -6.87964e-17 2.34578e-17
-13.0696 6.89496e-17 -2.35319e-17
-13.0271 -6.91015e-17 2.36073e-17
-12.9847 6.92628e-17 -2.3696e-17
-12.9424 -6.8797e-17 2.35865e-17
-12.9001 6.97137e-17 -2.3881e-17
-12.8579 -6.98914e-17 2.39415e-17
-12.8158 7.00789e-17 -2.39753e-17
-12.7737 -7.01721e-17 2.39311e-17
-12.7317 7.07824e-17 -2.41079e-17
-12.6898 -7.05838e-17 2.39132e-17
-12.6479 7.0732e-17 -2.3864e-17
-12.6061 -7.09119e-17 2.38359e-17
-12.5643 7.15715e-17 -2.39982e-17
-12.5226 -7.09148e-17 2.3697e-17
-12.481 7.11874e-17 -2.3762e-17
-12.4394 -7.13708e-17 2.38046e-17
-12.3979 7.15289e-17 -2.38477e-17
-12.3565 -7.15011e-17 2.3799e-17
-12.3151 7.19755e-17 -2.4013e-17
-12.2738 -7.20957e-17 2.40372e-17
-12.2325 7.22437e-17 -2.40681e-17
-12.1913 -7.23627e-17 2.40759e-17
-12.1501 7.26378e-17 -2.41785e-17
-12.109 -7.27389e-17 2.41836e-17
-12.068 7.28609e-17 -2.42151e-17
-12.027 -7.29786e-17 2.42619e-17
-11.986 7.31188e-17 -2.43403e-17
-11.9452 -7.32275e-17 2.44135e-17
-11.9043 7.33678e-17 -2.45112e-17
-11.8636 -7.35203e-17 2.46149e-17
-11.8228 7.36855e-17 -2.4718e-17
-11.7822 -7.38326e-17 2.47965e-17
-11.7415 7.40007e-17 -2.48722e-17
-11.701 -7.41586e-17 2.49251e-17
-11.6605 7.43142e-17 -2.49644e-17
-11.62 -7.44476e-17 2.49783e-17
-11.5796 7.46175e-17 -2.50151e-17
-11.5392 -7.47767e-17 2.50452e-17
-11.4989 7.49447e-17 -2.50907e-17
-11.4587 -7.50461e-17 2.51044e-17
-11.4184 7.52384e-17 -2.51976e-17
-11.3783 -7.53741e-17 2.52709e-17
-11.3381 7.54752e-17 -2.53512e-17
-11.2981 -7.47358e-17 2.54227e-17
-11.2581 7.58792e-17 -2.55042e-17
-11.2181 -7.59345e-17 2.55622e-17
-11.1781 7.60047e-17 -2.56048e-17
-11.1383 -7.59612e-17 2.56127e-17
-11.0984 7.65082e-17 -2.56698e-17
-11.0586 -7.64795e-17 2.56487e-17
-11.0189 7.65613e-17 -2.56305e-17
-10.9792 -7.66014e-17 2.55952e-17
-10.9395 7.67691e-17 -2.55985e-17
-10.8999 -7.68742e-17 2.55932e-17
-10.8603 7.69832e-17 -2.56037e-17
-10.8208 -7.70996e-17 2.56297e-17
-10.7813 7.72347e-17 -2.56766e-17
-10.7418 -7.73682e-17 2.573e-17
-10.7024 7.75063e-17 -2.579e-17
-10.6631 -7.76499e-17 2.58507e-17
-10.6238 7.77895e-17 -2.59054e-17
-10.5845 -7.79268e-17 2.59513e-17
-10.5452 7.80526e-17 -2.59853e-17
-10.506 -7.81746e-17 2.60096e-17
-10.4669 7.82858e-17 -2.60245e-17
-10.4278 -7.83967e-17 2.60362e-17
-10.3887 7.85022e-17 -2.60475e-17
-10.3496 -7.86126e-17 2.60641e-17
-10.3106 7.87213e-17 -2.60879e-17
-10.2717 -7.88369e-17 2.61224e-17
-10.2328 7.89509e-17 -2.61673e-17
-10.1939 -7.90703e-17 2.62234e-17
-10.155 7.9186e-17 -2.62877e-17
-10.1162 -7.93054e-17 2.63594e-17
-10.0774 7.94204e-17 -2.64348e-17
-10.0387 -7.9539e-17 2.65122e-17
-10 7.9654e-17 -2.65881e-17
-9.96134 -7.97732e-17 2.66607e-17
-9.92271 7.98913e-17 -2.67291e-17
-9.88412 -8.00125e-17 2.679e-17
-9.84557 8.01303e-17 -2.68417e-17
-9.80704 -8.01172e-17 2.70397e-17
-9.76856 8.03501e-17 -2.69389e-17
-9.73011 -8.04622e-17 2.69725e-17
-9.69169 8.05681e-17 -2.70039e-17
-9.65331 -8.06399e-17 2.70306e-17
-9.61496 8.07474e-17 -2.70637e-17
-9.57664 -8.08458e-17 2.70991e-17
-9.53836 8.09402e-17 -2.71389e-17
-9.50011 -8.10416e-17 2.71855e-17
-9.46189 8.11431e-17 -2.72379e-17
-9.42371 -8.12535e-17 2.72965e-17
-9.38556 8.13636e-17 -2.73586e-17
-9.34744 -8.14806e-17 2.74231e-17
-9.30935 8.15939e-17 -2.74862e-17
-9.2713 -8.17101e-17 2.75464e-17
-9.23327 8.1819e-17 -2.75999e-17
-9.19528 -8.19279e-17 2.76463e-17
-9.15732 8.20278e-17 -2.7683e-17
-9.11939 -8.21277e-17 2.77112e-17
-9.08149 8.222e-17 -2.77301e-17
-9.04362 -8.23145e-17 2.77423e-17
-9.00578 8.24041e-17 -2.77481e-17
-8.96797 -8.24985e-17 2.7751e-17
-8.93019 8.25899e-17 -2.77517e-17
-8.89244 -8.26872e-17 2.77535e-17
-8.85471 8.27816e-17 -2.77566e-17
-8.81702 -8.28813e-17 2.77634e-17
-8.77936 8.29768e-17 -2.7773e-17
-8.74172 -8.30762e-17 2.77873e-17
-8.70412 8.317e-17 -2.78045e-17
-8.66654 -8.32669e-17 2.78253e-17
-8.62899 8.33579e-17 -2.78475e-17
-8.59146 -8.34524e-17 2.78713e-17
-8.55397 8.35419e-17 -2.78944e-17
-8.5165 -8.36359e-17 2.79171e-17
-8.47906 8.37261e-17 -2.79371e-17
-8.44165 -8.38208e-17 2.79549e-17
-8.40426 8.3912e-17 -2.79686e-17
-8.3669 -8.40081e-17 2.79793e-17
-8.32956 8.40993e-17 -2.79856e-17
-8.29226 -8.41943e-17 2.79891e-17
-8.25497 8.42831e-17 -2.79891e-17
-8.21772 -8.43742e-17 2.79878e-17
-8.18049 8.44585e-17 -2.7985e-17
-8.14328 -8.45443e-17 2.79833e-17
-8.1061 8.46241e-17 -2.79828e-17
-8.06895 -8.47051e-17 2.79862e-17
-8.03182 8.47836e-17 -2.79935e-17
-7.99471 -8.48605e-17 2.80072e-17
-7.95763 8.49443e-17 -2.80262e-17
-7.92058 -8.50143e-17 2.80537e-17
-7.88355 8.51153e-17 -2.80858e-17
-7.84654 -8.51654e-17 2.81276e-17
-7.80955 8.53052e-17 -2.81704e-17
-7.77259 -8.53057e-17 2.82251e-17
-7.73566 8.55199e-17 -2.82728e-17
-7.69874 -8.5425e-17 2.83371e-17
-7.66185 8.57552e-17 -2.83825e-17
-7.62498 -8.55267e-17 2.84522e-17
-7.58814 8.59825e-17 -2.84897e-17
-7.55132 -8.56468e-17 2.85587e-17
-7.51452 8.61427e-17 -2.85885e-17
-7.47774 -8.5847e-17 2.86481e-17
-7.44099 8.61837e-17 -2.86769e-17
-7.40425 -8.61492e-17 2.87181e-17
-7.36754 8.61466e-17 -2.87537e-17
-7.33085 -8.64521e-17 2.8775e-17
-7.29418 8.61984e-17 -2.8816e-17
-7.25754 -8.65802e-17 2.88311e-17
-7.22091 8.64678e-17 -2.88645e-17
-7.18431 -8.65304e-17 2.88915e-17
-7.14772 8.68032e-17 -2.89097e-17
-7.11116 -8.65832e-17 2.89491e-17
-7.07462 8.69017e-17 -2.89672e-17
-7.0381 -8.69076e-17 2.89996e-17
-7.00159 8.68353e-17 -2.90351e-17
-6.96511 -8.71828e-17 2.90558e-17
-6.92865 8.70171e-17 -2.90967e-17
-6.89221 -8.71387e-17 2.91277e-17
-6.85579 8.7376e-17 -2.91535e-17
-6.81938 -8.7181e-17 2.91971e-17
-6.783 8.74188e-17 -2.92229e-17
-6.74664 -8.75438e-17 2.92535e-17
-6.71029 8.7377e-17 -2.92936e-17
-6.67397 -8.76728e-17 2.93162e-17
-6.63766 8.77131e-17 -2.93464e-17
-6.60137 -8.7594e-17 2.93821e-17
-6.5651 8.78989e-17 -2.93996e-17
-6.52885 -8.7906e-17 2.94275e-17
-6.49262 8.78055e-17 -2.94568e-17
-6.4564 -8.81123e-17 2.947e-17
-6.42021 8.81091e-17 -2.94922e-17
-6.38403 -8.80109e-17 2.95172e-17
-6.34786 8.82992e-17 -2.95252e-17
-6.31172 -8.83241e-17 2.95429e-17
-6.27559 8.81971e-17 -2.95644e-17
-6.23949 -8.84635e-17 2.95712e-17
-6.20339 8.85343e-17 -2.95843e-17
-6.16732 -8.83826e-17 2.96069e-17
-6.13126 8.85932e-17 -2.96152e-17
-6.09522 -8.8744e-17 2.96275e-17
-6.05919 8.85762e-17 -2.96524e-17
-6.02319 -8.87066e-17 2.96681e-17
-5.9872 8.89323e-17 -2.96806e-17
-5.95122 -8.88067e-17 2.97094e-17
-5.91526 8.88155e-17 -2.97337e-17
-5.87932 -8.90915e-17 2.97501e-17
-5.84339 8.90648e-17 -2.97788e-17
-5.80748 -8.89645e-17 2.98122e-17
-5.77158 8.91977e-17 -2.98329e-17
-5.7357 -8.93273e-17 2.98589e-17
-5.69984 8.91764e-17 -2.98948e-17
-5.66399 -8.92777e-17 2.99219e-17
-5.62815 8.95233e-17 -2.9942e-17
-5.59233 -8.94594e-17 2.99739e-17
-5.55653 8.93827e-17 -3.0004e-17
-5.52074 -8.96213e-17 3.00221e-17
-5.48497 8.97344e-17 -3.00422e-17
-5.4492 -8.95915e-17 3.00712e-17
-5.41346 8.96551e-17 -3.009e-17
-5.37773 -8.99053e-17 3.01011e-17
-5.34201 8.9881e-17 -3.01199e-17
-5.30631 -8.97646e-17 3.01416e-17
-5.27062 8.9934e-17 -3.01506e-17
-5.23494 -9.01257e-17 3.01584e-17
-5.19928 9.00206e-17 -3.01755e-17
-5.16363 -8.9971e-17 3.01907e-17
-5.128 9.01913e-17 -3.01944e-17
-5.09237 -9.03146e-17 3.02023e-17
-5.05677 9.01795e-17 -3.02187e-17
-5.02117 -9.019e-17 3.02306e-17
-4.98559 9.04242e-17 -3.02332e-17
-4.95002 -9.04981e-17 3.02429e-17
-4.91446 9.03581e-17 -3.026e-17
-4.87892 -9.04033e-17 3.02714e-17
-4.84339 9.06355e-17 -3.0275e-17
-4.80787 -9.06855e-17 3.02869e-17
-4.77237 9.05465e-17 -3.03056e-17
-4.73687 -9.05989e-17 3.03182e-17
-4.70139 9.08258e-17 -3.03236e-17
-4.66592 -9.08766e-17 3.03372e-17
-4.63046 9.07385e-17 -3.03576e-17
-4.59502 -9.07731e-17 3.03727e-17
-4.55958 9.09938e-17 -3.038e-17
-4.52416 -9.10693e-17 3.03944e-17
-4.48875 9.09364e-17 -3.04164e-17
-4.45335 -9.09325e-17 3.04347e-17
-4.41797 9.1138e-17 -3.04443e-17
-4.38259 -9.126e-17 3.04585e-17
-4.34722 9.11476e-17 -3.04812e-17
-4.31187 -9.1092e-17 3.05029e-17
-4.27653 9.12601e-17 -3.05153e-17
-4.24119 -9.14366e-17 3.05285e-17
-4.20587 9.1377e-17 -3.055e-17
-4.17056 -9.12698e-17 3.05743e-17
-4.13526 9.13675e-17 -3.05898e-17
-4.09997 -9.15796e-17 3.06018e-17
-4.06469 9.16098e-17 -3.06197e-17
-4.02942 -9.14846e-17 3.06442e-17
-3.99416 9.14793e-17 -3.06629e-17
-3.95891 -9.16737e-17 3.06747e-17
-3.92367 9.18105e-17 -3.06874e-17
-3.88844 -9.17313e-17 3.07086e-17
-3.85322 9.16344e-17 -3.07294e-17
-3.81801 -9.17287e-17 3.07429e-17
-3.7828 9.19345e-17 -3.07516e-17
-3.74761 -9.19728e-17 3.07663e-17
-3.71243 9.1852e-17 -3.07863e-17
-3.67726 -9.18123e-17 3.08033e-17
-3.64209 9.19649e-17 -3.08119e-17
-3.60694 -9.21384e-17 3.08205e-17
-3.57179 9.21071e-17 -3.08353e-17
-3.53665 -9.19847e-17 3.08544e-17
-3.50152 9.19914e-17 -3.08675e-17
-3.4664 -9.217e-17 3.08749e-17
-3.43129 9.23034e-17 -3.08831e-17
-3.39619 -9.22465e-17 3.08993e-17
-3.36109 9.21204e-17 -3.09167e-17
-3.32601 -9.21684e-17 3.09296e-17
-3.29093 9.2334e-17 -3.09358e-17
-3.25586 -9.24682e-17 3.09458e-17
-3.2208 9.23854e-17 -3.09616e-17
-3.18574 -9.22797e-17 3.09802e-17
-3.1507 9.23137e-17 -3.09923e-17
-3.11566 -9.24926e-17 3.10002e-17
-3.08063 9.26116e-17 -3.10095e-17
-3.0456 -9.25607e-17 3.10262e-17
-3.01059 9.24296e-17 -3.1044e-17
-2.97558 -9.24628e-17 3.10583e-17
-2.94058 9.26105e-17 -3.10657e-17
-2.90558 -9.27652e-17 3.10751e-17
-2.87059 9.27314e-17 -3.10895e-17
-2.83561 -9.26102e-17 3.1108e-17
-2.80064 9.25848e-17 -3.11222e-17
-2.76567 -9.2719e-17 3.11311e-17
-2.73071 9.28796e-17 -3.11377e-17
-2.69576 -9.29171e-17 3.11502e-17
-2.66081 9.27928e-17 -3.1166e-17
-2.62587 -9.27275e-17 3.11818e-17
-2.59094 9.27892e-17 -3.11905e-17
-2.55601 -9.29652e-17 3.11964e-17
-2.52109 9.30674e-17 -3.12039e-17
-2.48617 -9.29979e-17 3.12171e-17
-2.45126 9.28862e-17 -3.12317e-17
-2.41636 -9.28735e-17 3.12429e-17
-2.38146 9.29927e-17 -3.12476e-17
-2.34657 -9.31645e-17 3.12523e-17
-2.31168 9.31862e-17 -3.12598e-17
-2.2768 -9.30868e-17 3.12728e-17
-2.24192 9.29951e-17 -3.12848e-17
-2.20705 -9.30187e-17 3.12922e-17
-2.17219 9.3173e-17 -3.12948e-17
-2.13733 -9.33105e-17 3.12985e-17
-2.10247 9.32892e-17 -3.13056e-17
-2.06762 -9.31978e-17 3.13179e-17
-2.03278 9.30979e-17 -3.13273e-17
-1.99794 -9.3153e-17 3.13328e-17
-1.9631 9.33224e-17 -3.13344e-17
-1.92827 -9.34073e-17 3.13362e-17
-1.89345 9.34273e-17 -3.13437e-17
-1.85862 -9.33028e-17 3.13538e-17
-1.82381 9.3188e-17 -3.1362e-17
-1.78899 -9.33218e-17 3.13682e-17
-1.75419 9.33184e-17 -3.13657e-17
-1.71938 -9.36515e-17 3.13708e-17
-1.68458 9.33763e-17 -3.1371e-17
-1.64979 -9.36353e-17 3.13866e-17
-1.61499 9.30421e-17 -3.13856e-17
-1.58021 -9.37576e-17 3.14032e-17
-1.54542 9.28981e-17 -3.13845e-17
-1.51064 -9.43802e-17 3.14074e-17
-1.47586 9.26842e-17 -3.13794e-17
-1.44109 -9.47718e-17 3.14223e-17
-1.40632 9.20485e-17 -3.1383e-17
-1.37155 -9.51353e-17 3.1441e-17
-1.33679 9.1534e-17 -3.13749e-17
-1.30203 -9.60447e-17 3.14401e-17
-1.26727 9.11013e-17 -3.13572e-17
-1.23251 -9.68027e-17 3.14424e-17
-1.19776 9.04678e-17 -3.13506e-17
-1.16301 -9.70764e-17 3.14562e-17
-1.12827 8.98209e-17 -3.13409e-17
-1.09352 -9.8445e-17 3.14395e-17
-1.05878 8.80316e-17 -3.1255e-17
-1.02405 -1.02898e-16 3.132e-17
-0.989309 8.34486e-17 -3.09517e-17
-0.954576 -1.11323e-16 3.08072e-17
-0.919844 7.76554e-17 -3.03826e-17
-0.885115 -1.21752e-16 2.95701e-17
-0.850388 7.37411e-17 -2.98677e-17
-0.815663 -1.29038e-16 2.82848e-17
-0.78094 7.26343e-17 -2.97005e-17
-0.746219 -1.27729e-16 2.8562e-17
-0.711499 7.53603e-17 -3.00874e-17
-0.676781 -1.12738e-16 3.0761e-17
-0.642065 8.74159e-17 -3.12157e-17
-0.60735 -8.84434e-17 3.13331e-17
-0.572637 1.15657e-16 -3.03336e-17
-0.537925 -7.22693e-17 2.97151e-17
-0.503214 1.37241e-16 -2.62719e-17
-0.468504 -7.19019e-17 2.96871e-17
-0.433796 1.21286e-16 -2.95497e-17
-0.399089 -7.7049e-17 3.0404e-17
-0.364382 1.3449e-16 -2.70871e-17
-0.329676 -5.78364e-17 2.68543e-17
-0.294972 1.47594e-16 2.89897e-16
-0.260267 -3.48085e-17 1.93824e-17
-0.225564 -5.66575e-17 7.3574e-17
-0.190861 -2.63831e-17 1.56777e-17
-0.156158 -4.81976e-17 5.51882e-17
-0.121456 -2.85771e-17 1.67101e-17
-0.0867541 -6.81231e-17 1.30188e-16
-0.0520524 -4.5109e-17 2.32679e-17
-0.0173508 1.413e-16 -2.67194e-17
0.0173508 -1.42575e-16 3.47265e-17
0.0520524 4.631e-17 -1.91465e-17
0.0867541 1.24683e-16 -1.09872e-16
0.121456 2.98744e-17 -1.33071e-17
0.156158 6.3445e-17 -4.1809e-17
0.190861 2.76554e-17 -1.24434e-17
0.225564 8.01238e-17 -5.66357e-17
0.260267 3.60931e-17 -1.56647e-17
0.294972 -2.2891e-16 -6.25167e-16
0.329676 5.87009e-17 -2.30557e-17
0.364382 -1.35641e-16 3.55765e-17
0.399089 7.7396e-17 -2.78944e-17
0.433796 -1.21685e-16 3.45983e-17
0.468504 7.23695e-17 -2.6738e-17
0.503214 -1.38618e-16 3.57085e-17
0.537925 7.27152e-17 -2.68186e-17
0.572637 -1.1582e-16 3.41606e-17
0.60735 8.85335e-17 -3.02115e-17
0.642065 -8.75457e-17 2.99475e-17
0.676781 1.12829e-16 -3.39079e-17
0.711499 -7.57436e-17 2.74629e-17
0.746219 1.28353e-16 -3.53774e-17
0.78094 -7.30734e-17 2.68508e-17
0.815663 1.29739e-16 -3.54615e-17
0.850388 -7.4162e-17 2.71005e-17
0.885115 1.22121e-16 -3.48088e-17
0.919844 -7.7984e-17 2.79776e-17
0.954576 1.11381e-16 -3.36886e-17
0.989309 -8.36223e-17 2.92181e-17
1.02405 1.02851e-16 -3.25726e-17
1.05878 -8.81147e-17 3.01131e-17
1.09352 9.84239e-17 -3.18699e-17
1.12827 -8.98984e-17 3.04148e-17
1.16301 9.70721e-17 -3.16405e-17
1.19776 -9.0524e-17 3.05329e-17
1.23251 9.67723e-17 -3.16202e-17
1.26727 -9.11316e-17 3.06543e-17
1.30203 9.60249e-17 -3.14853e-17
1.33679 -9.15815e-17 3.07024e-17
1.37155 9.51461e-17 -3.13061e-17
1.40632 -9.20915e-17 3.07832e-17
1.44109 9.47651e-17 -3.12592e-17
1.47586 -9.26952e-17 3.09094e-17
1.51064 9.43698e-17 -3.11934e-17
1.54542 -9.29235e-17 3.09231e-17
1.58021 9.37806e-17 -3.1054e-17
1.61499 -9.30785e-17 3.09285e-17
1.64979 9.36471e-17 -3.10373e-17
1.68458 -9.3383e-17 3.10028e-17
1.71938 9.3648e-17 -3.10464e-17
1.75419 -9.33364e-17 3.09744e-17
1.78899 9.33487e-17 -3.0956e-17
1.82381 -9.32252e-17 3.09266e-17
1.85862 9.33219e-17 -3.09514e-17
1.89345 -9.34359e-17 3.09836e-17
1.92827 9.34068e-17 -3.09778e-17
1.9631 -9.33395e-17 3.0949e-17
1.99794 9.31813e-17 -3.08999e-17
2.03278 -9.31359e-17 3.08832e-17
2.06762 9.32173e-17 -3.09057e-17
2.10247 -9.3298e-17 3.09316e-17
2.13733 9.33103e-17 -3.09323e-17
2.17219 -9.31919e-17 3.08928e-17
2.20705 9.30481e-17 -3.08467e-17
2.24192 -9.30311e-17 3.08374e-17
2.2768 9.31024e-17 -3.08602e-17
2.31168 -9.31921e-17 3.08864e-17
2.34657 9.31658e-17 -3.08757e-17
2.38146 -9.30163e-17 3.0828e-17
2.41636 9.29048e-17 -3.07902e-17
2.45126 -9.29185e-17 3.07925e-17
2.48617 9.30074e-17 -3.08212e-17
2.52109 -9.30721e-17 3.08383e-17
2.55601 9.29739e-17 -3.08074e-17
2.59094 -9.28222e-17 3.07577e-17
2.62587 9.27615e-17 -3.07365e-17
2.66081 -9.282e-17 3.07555e-17
2.69576 9.29228e-17 -3.07861e-17
2.73071 -9.2892e-17 3.07761e-17
2.76567 9.27439e-17 -3.07287e-17
2.80064 -9.26295e-17 3.06909e-17
2.83561 9.26437e-17 -3.06963e-17
2.87059 -9.27531e-17 3.073e-17
2.90558 9.27756e-17 -3.0737e-17
2.94058 -9.26414e-17 3.06955e-17
2.97558 9.2506e-17 -3.06511e-17
3.01059 -9.24775e-17 3.06441e-17
3.0456 9.25855e-17 -3.0678e-17
3.08063 -9.26318e-17 3.06936e-17
3.11566 9.25188e-17 -3.06593e-17
3.1507 -9.23637e-17 3.06103e-17
3.18574 9.2325e-17 -3.05997e-17
3.2208 -9.24179e-17 3.06312e-17
3.25586 9.24823e-17 -3.06522e-17
3.29093 -9.23634e-17 3.06179e-17
3.32601 9.22096e-17 -3.05695e-17
3.36109 -9.21664e-17 3.05588e-17
3.39619 9.22669e-17 -3.05931e-17
3.43129 -9.23165e-17 3.06108e-17
3.4664 9.21884e-17 -3.05735e-17
3.50152 -9.20314e-17 3.05254e-17
3.53665 9.20146e-17 -3.05234e-17
3.57179 -9.2121e-17 3.056e-17
3.60694 9.2138e-17 -3.05684e-17
3.64209 -9.1985e-17 3.05227e-17
3.67726 9.18408e-17 -3.048e-17
3.71243 -9.18757e-17 3.04934e-17
3.74761 9.1971e-17 -3.05279e-17
3.7828 -9.19385e-17 3.0519e-17
3.81801 9.17476e-17 -3.04626e-17
3.85322 -9.16666e-17 3.04379e-17
3.88844 9.17418e-17 -3.04659e-17
3.92367 -9.18131e-17 3.049e-17
3.95891 9.16841e-17 -3.0452e-17
3.99416 -9.15154e-17 3.03995e-17
4.02942 9.15116e-17 -3.04007e-17
4.06469 -9.16231e-17 3.04374e-17
4.09997 9.15881e-17 -3.04282e-17
4.13526 -9.14037e-17 3.03699e-17
4.17056 9.13093e-17 -3.0341e-17
4.20587 -9.14045e-17 3.03715e-17
4.24119 9.14477e-17 -3.03859e-17
4.27653 -9.12935e-17 3.03362e-17
4.31187 9.11364e-17 -3.02858e-17
4.34722 -9.11852e-17 3.03003e-17
4.38259 9.12738e-17 -3.03278e-17
4.41797 -9.11663e-17 3.02916e-17
4.45335 9.09754e-17 -3.02291e-17
4.48875 -9.0978e-17 3.02273e-17
4.52416 9.10838e-17 -3.02591e-17
4.55958 -9.10168e-17 3.02343e-17
4.59502 9.08123e-17 -3.01663e-17
4.63046 -9.07814e-17 3.01524e-17
4.66592 9.08921e-17 -3.01843e-17
4.70139 -9.08472e-17 3.01653e-17
4.73687 9.06381e-17 -3.00946e-17
4.77237 -9.05922e-17 3.00748e-17
4.80787 9.07047e-17 -3.01061e-17
4.84339 -9.06614e-17 3.00866e-17
4.87892 9.04484e-17 -3.00138e-17
4.91446 -9.04094e-17 2.99954e-17
4.95002 9.05232e-17 -3.00265e-17
4.98559 -9.0459e-17 2.99999e-17
5.02117 9.02441e-17 -2.99263e-17
5.05677 -9.02352e-17 2.99174e-17
5.09237 9.0344e-17 -2.9947e-17
5.128 -9.02355e-17 2.99069e-17
5.16363 9.00317e-17 -2.98377e-17
5.19928 -9.00742e-17 2.98464e-17
5.23494 9.01554e-17 -2.98688e-17
5.27062 -8.99857e-17 2.98112e-17
5.30631 8.98257e-17 -2.97584e-17
5.34201 -8.9926e-17 2.97882e-17
5.37773 8.99358e-17 -2.97912e-17
5.41346 -8.97147e-17 2.9721e-17
5.4492 8.96477e-17 -2.97018e-17
5.48497 -8.97718e-17 2.97436e-17
5.52074 8.96619e-17 -2.97133e-17
5.55653 -8.94519e-17 2.96515e-17
5.59233 8.95091e-17 -2.96768e-17
5.62815 -8.95649e-17 2.97021e-17
5.66399 8.93395e-17 -2.964e-17
5.69984 -8.92502e-17 2.96215e-17
5.7357 8.93724e-17 -2.96724e-17
5.77158 -8.92575e-17 2.96477e-17
5.80748 8.90414e-17 -2.95923e-17
5.84339 -8.91269e-17 2.96331e-17
5.87932 8.91373e-17 -2.96512e-17
5.91526 -8.88905e-17 2.95863e-17
5.95122 8.88678e-17 -2.95942e-17
5.9872 -8.89716e-17 2.96416e-17
6.02319 8.87566e-17 -2.95872e-17
6.05919 -8.86341e-17 2.95611e-17
6.09522 8.87634e-17 -2.96163e-17
6.13126 -8.86224e-17 2.95827e-17
6.16732 8.84195e-17 -2.9529e-17
6.20339 -8.85444e-17 2.95793e-17
6.23949 8.84651e-17 -2.95635e-17
6.27559 -8.82246e-17 2.94935e-17
6.31172 8.83206e-17 -2.95323e-17
6.34786 -8.82939e-17 2.95294e-17
6.38403 8.80278e-17 -2.94489e-17
6.42021 -8.81108e-17 2.94798e-17
6.4564 8.81019e-17 -2.94811e-17
6.49262 -8.78311e-17 2.93962e-17
6.52885 8.79083e-17 -2.94245e-17
6.5651 -8.79004e-17 2.94241e-17
6.60137 8.7622e-17 -2.93369e-17
6.63766 -8.77241e-17 2.93724e-17
6.67397 8.76769e-17 -2.93606e-17
6.71029 -8.74141e-17 2.92784e-17
6.74664 8.75473e-17 -2.93264e-17
6.783 -8.74335e-17 2.9294e-17
6.81938 8.7211e-17 -2.92281e-17
6.85579 -8.73773e-17 2.92888e-17
6.89221 8.71551e-17 -2.92252e-17
6.92865 -8.70439e-17 2.91981e-17
6.96511 8.71756e-17 -2.92524e-17
7.00159 -8.68663e-17 2.91638e-17
7.0381 8.69162e-17 -2.91948e-17
7.07462 -8.69065e-17 2.92074e-17
7.11116 8.66128e-17 -2.91299e-17
7.14772 -8.68e-17 2.92112e-17
7.18431 8.65445e-17 -2.91505e-17
7.22091 -8.64813e-17 2.91543e-17
7.25754 8.6561e-17 -2.92086e-17
7.29418 -8.62146e-17 2.91238e-17
7.33085 8.64153e-17 -2.92232e-17
7.36754 -8.61332e-17 2.91641e-17
7.40425 8.61117e-17 -2.91944e-17
7.44099 -8.61268e-17 2.92379e-17
7.47774 8.58078e-17 -2.9172e-17
7.51452 -8.60529e-17 2.92949e-17
7.55132 8.55965e-17 -2.91834e-17
7.58814 -8.58795e-17 2.93193e-17
7.62498 8.54616e-17 -2.92183e-17
7.66185 -8.56543e-17 2.9321e-17
7.69874 8.53497e-17 -2.92528e-17
7.73566 -8.5428e-17 2.93103e-17
7.77259 8.52269e-17 -2.92688e-17
7.80955 -8.52223e-17 2.92885e-17
7.84654 8.50863e-17 -2.92584e-17
7.88355 -8.50373e-17 2.92512e-17
7.92058 8.4934e-17 -2.92201e-17
7.95763 -8.4866e-17 2.9194e-17
7.99471 8.47766e-17 -2.91555e-17
8.03182 -8.47021e-17 2.91156e-17
8.06895 8.4618e-17 -2.90684e-17
8.1061 -8.45414e-17 2.90187e-17
8.14328 8.44588e-17 -2.89645e-17
8.18049 -8.43812e-17 2.89087e-17
8.21772 8.42982e-17 -2.88506e-17
8.25497 -8.42193e-17 2.87925e-17
8.29226 8.4135e-17 -2.87339e-17
8.32956 -8.40542e-17 2.8677e-17
8.3669 8.39676e-17 -2.86209e-17
8.40426 -8.38845e-17 2.85677e-17
8.44165 8.37955e-17 -2.85161e-17
8.47906 -8.37097e-17 2.84678e-17
8.5165 8.36182e-17 -2.84214e-17
8.55397 -8.353e-17 2.83781e-17
8.59146 8.34362e-17 -2.83362e-17
8.62899 -8.3346e-17 2.82968e-17
8.66654 8.32505e-17 -2.8258e-17
8.70412 -8.31587e-17 2.82208e-17
8.74172 8.3062e-17 -2.81833e-17
8.77936 -8.29693e-17 2.81465e-17
8.81702 8.28718e-17 -2.81086e-17
8.85471 -8.27785e-17 2.80708e-17
8.89244 8.26807e-17 -2.80313e-17
8.93019 -8.25872e-17 2.79913e-17
8.96797 8.24892e-17 -2.79494e-17
9.00578 -8.23957e-17 2.7907e-17
9.04362 8.22978e-17 -2.78626e-17
9.08149 -8.22042e-17 2.78178e-17
9.11939 8.21062e-17 -2.77713e-17
9.15732 -8.20125e-17 2.77247e-17
9.19528 8.19141e-17 -2.76769e-17
9.23327 -8.18197e-17 2.76295e-17
9.2713 8.17205e-17 -2.75817e-17
9.30935 -8.16249e-17 2.75352e-17
9.34744 8.15241e-17 -2.74893e-17
9.38556 -8.14266e-17 2.74458e-17
9.42371 8.1322e-17 -2.74016e-17
9.46189 -8.12228e-17 2.7364e-17
9.50011 8.11169e-17 -2.73279e-17
9.53836 -8.10139e-17 2.72961e-17
9.57664 8.09048e-17 -2.72677e-17
9.61496 -8.07984e-17 2.72442e-17
9.65331 8.06861e-17 -2.72245e-17
9.69169 -8.05768e-17 2.72099e-17
9.73011 8.04614e-17 -2.71985e-17
9.76856 -8.03489e-17 2.71912e-17
9.80704 8.02305e-17 -2.71858e-17
9.84557 -8.01162e-17 2.71829e-17
9.88412 7.99965e-17 -2.71796e-17
9.92271 -7.98806e-17 2.71761e-17
9.96134 7.976e-17 -2.71692e-17
10 -7.96443e-17 2.71594e-17
10.0387 7.9525e-17 -2.71437e-17
10.0774 -7.94106e-17 2.71224e-17
10.1162 7.92933e-17 -2.70931e-17
10.155 -7.91812e-17 2.70569e-17
10.1939 7.90663e-17 -2.70123e-17
10.2328 -7.89564e-17 2.69609e-17
10.2717 7.88433e-17 -2.69022e-17
10.3106 -7.87344e-17 2.68387e-17
10.3496 7.86215e-17 -2.67705e-17
10.3887 -7.85114e-17 2.67001e-17
10.4278 7.83962e-17 -2.66285e-17
10.4669 -7.82828e-17 2.65581e-17
10.506 7.81636e-17 -2.64894e-17
10.5452 -7.80443e-17 2.64231e-17
10.5845 7.79196e-17 -2.63601e-17
10.6238 -7.77972e-17 2.63007e-17
10.6631 7.76206e-17 -2.62285e-17
10.7024 -7.75339e-17 2.61826e-17
10.7418 7.7407e-17 -2.61236e-17
10.7813 -7.73013e-17 2.60612e-17
10.8208 7.70984e-17 -2.59936e-17
10.8603 -7.69976e-17 2.59198e-17
10.8999 7.68752e-17 -2.58366e-17
10.9395 -7.67603e-17 2.57467e-17
10.9792 7.6573e-17 -2.5639e-17
11.0189 -7.65178e-17 2.5537e-17
11.0586 7.64077e-17 -2.54244e-17
11.0984 -7.63294e-17 2.53127e-17
11.1383 7.60955e-17 -2.51746e-17
11.1781 -7.60219e-17 2.50661e-17
11.2181 7.59088e-17 -2.49554e-17
11.2581 -7.57971e-17 2.48528e-17
11.2981 7.55108e-17 -2.47334e-17
11.3381 -7.55111e-17 2.4668e-17
11.3783 7.53779e-17 -2.45954e-17
11.4184 -7.52386e-17 2.45337e-17
11.4587 7.50483e-17 -2.44636e-17
11.4989 -7.49602e-17 2.4442e-17
11.5392 7.47962e-17 -2.44007e-17
11.5796 -7.46395e-17 2.43655e-17
11.62 7.44592e-17 -2.43169e-17
11.6605 -7.43258e-17 2.42972e-17
11.701 7.41648e-17 -2.42534e-17
11.7415 -7.40125e-17 2.42061e-17
11.7822 7.38527e-17 -2.41422e-17
11.8228 -7.37357e-17 2.41016e-17
11.8636 7.35929e-17 -2.40242e-17
11.9043 -7.34665e-17 2.39475e-17
11.9452 7.3345e-17 -2.38636e-17
11.986 -7.32774e-17 2.38152e-17
12.027 7.31205e-17 -2.36913e-17
12.068 -7.30446e-17 2.36199e-17
12.109 7.30101e-17 -2.35614e-17
12.1501 -7.33025e-17 2.3595e-17
12.1913 7.19487e-17 -2.32305e-17
12.2325 -7.22671e-17 2.32879e-17
12.2738 7.22722e-17 -2.32731e-17
12.3151 -7.23938e-17 2.32619e-17
12.3565 7.06655e-17 -2.31742e-17
12.3979 -7.14809e-17 2.32087e-17
12.4394 7.14104e-17 -2.31717e-17
12.481 -7.12559e-17 2.31209e-17
12.5226 7.09068e-17 -2.30161e-17
12.5643 -7.22296e-17 2.29625e-17
12.6061 7.11522e-17 -2.28171e-17
12.6479 -7.0912e-17 2.26621e-17
12.6898 7.07132e-17 -2.24897e-17
12.7317 -7.12944e-17 2.23323e-17
12.7737 7.01854e-17 -2.20977e-17
12.8158 -7.01592e-17 2.19707e-17
12.8579 6.99911e-17 -2.18434e-17
12.9001 -6.98373e-17 2.17495e-17
12.9424 6.88087e-17 -2.16931e-17
12.9847 -6.93811e-17 2.16849e-17
13.0271 6.91879e-17 -2.16854e-17
13.0696 -6.90122e-17 2.17204e-17
13.1121 6.8835e-17 -2.17732e-17
13.1547 -6.86905e-17 2.18346e-17
13.1974 6.85175e-17 -2.19026e-17
13.2402 -6.83476e-17 2.19567e-17
13.283 6.8175e-17 -2.19962e-17
13.3259 -6.79712e-17 2.20104e-17
13.3689 6.8361e-17 -2.20725e-17
13.4119 -6.74067e-17 2.19495e-17
13.455 6.73176e-17 -2.19146e-17
13.4982 -6.70274e-17 2.18531e-17
13.5415 6.65077e-17 -2.17953e-17
13.5848 -6.41356e-17 2.17255e-17
13.6283 6.85976e-17 -2.16405e-17
13.6718 -6.72923e-17 2.16661e-17
13.7153 6.68031e-17 -2.17065e-17
13.759 -6.65036e-17 2.17779e-17
13.8028 6.7043e-17 -2.20208e-17
13.8466 -6.34529e-17 2.15948e-17
13.8905 6.518e-17 -2.1909e-17
13.9345 -6.49897e-17 2.19466e-17
13.9786 6.47035e-17 -2.19249e-17
14.0227 -6.41069e-17 2.1747e-17
14.067 6.77686e-17 -2.26189e-17
14.1113 -6.34979e-17 2.19906e-17
14.1558 6.37658e-17 -2.18818e-17
14.2003 -6.35639e-17 2.17738e-17
14.2449 6.31683e-17 -2.16668e-17
14.2896 -6.01958e-17 2.14022e-17
14.3344 6.39765e-17 -2.19792e-17
14.3793 -6.28931e-17 2.1635e-17
14.4243 6.23324e-17 -2.16488e-17
14.4693 -6.16171e-17 2.17042e-17
14.5145 6.02509e-17 -2.18089e-17
14.5598 -5.14225e-17 2.12238e-17
14.6052 6.82939e-17 -2.15483e-17
14.6506 -6.4511e-17 2.17477e-17
14.6962 6.34331e-17 -2.1807e-17
14.7419 -6.29122e-17 2.18388e-17
14.7877 6.33011e-17 -2.19535e-17
14.8336 -5.46823e-17 2.03884e-17
14.8796 6.33791e-17 -2.21455e-17
14.9257 -6.17159e-17 2.17963e-17
14.9719 6.11436e-17 -2.16657e-17
15.0182 -6.07107e-17 2.15533e-17
15.0647 6.00602e-17 -2.13551e-17
15.1112 -6.17588e-17 2.1831e-17
15.1579 5.98385e-17 -2.13077e-17
15.2047 -5.9636e-17 2.11782e-17
15.2516 5.9295e-17 -2.10188e-17
15.2986 -5.88338e-17 2.08434e-17
15.3458 5.75182e-17 -2.05453e-17
15.393 -6.0827e-17 2.08358e-17
15.4404 5.91321e-17 -2.04919e-17
15.488 -5.86364e-17 2.03086e-17
15.5356 5.82286e-17 -2.01603e-17
15.5834 -5.77839e-17 2.0065e-17
15.6313 5.60118e-17 -1.99706e-17
15.6794 -5.86645e-17 1.97484e-17
15.7276 5.77605e-17 -1.97341e-17
15.7759 -5.73217e-17 1.96763e-17
15.8243 5.68571e-17 -1.96059e-17
15.873 -5.75634e-17 1.96017e-17
15.9217 5.63899e-17 -1.93736e-17
15.9706 -5.61788e-17 1.92061e-17
16.0197 5.59332e-17 -1.89748e-17
16.0689 -5.57618e-17 1.87428e-17
16.1182 5.47957e-17 -1.84732e-17
16.1677 -5.50204e-17 1.83505e-17
16.2174 5.46844e-17 -1.8268e-17
16.2672 -5.42327e-17 1.80492e-17
16.3172 5.31868e-17 -1.78898e-17
16.3674 -5.54816e-17 1.73096e-17
16.4177 5.42318e-17 -1.71421e-17
16.4682 -5.3764e-17 1.68869e-17
16.5189 5.33992e-17 -1.66277e-17
16.5697 -5.32885e-17 1.63338e-17
16.6208 5.27421e-17 -1.62164e-17
16.672 -5.23557e-17 1.62999e-17
16.7234 5.1924e-17 -1.64738e-17
16.775 -5.16556e-17 1.6859e-17
16.8268 5.12227e-17 -1.67845e-17
16.8787 -5.09954e-17 1.70127e-17
16.9309 5.06186e-17 -1.67741e-17
16.9833 -5.01243e-17 1.68753e-17
17.0359 5.02465e-17 -1.67545e-17
17.0887 -4.97252e-17 1.66411e-17
17.1418 4.95785e-17 -1.6706e-17
17.195 -4.88783e-17 1.63258e-17
17.2485 4.90475e-17 -1.62534e-17
17.3022 -4.84718e-17 1.58357e-17
17.3562 4.87881e-17 -1.55879e-17
17.4104 -4.71776e-17 1.49321e-17
17.4648 4.8481e-17 -1.51787e-17
17.5195 -4.61916e-17 1.4867e-17
17.5744 4.78233e-17 -1.51043e-17
17.6296 -4.58481e-17 1.4985e-17
17.6851 4.67652e-17 -1.4997e-17
17.7408 -4.48368e-17 1.46577e-17
17.7969 4.69625e-17 -1.54879e-17
17.8532 -4.34714e-17 1.51815e-17
17.9098 4.55496e-17 -1.60513e-17
17.9667 -4.41987e-17 1.58618e-17
18.0239 4.33222e-17 -1.54431e-17
18.0815 -4.50222e-17 1.58158e-17
18.1393 4.07005e-17 -1.48605e-17
18.1975 -4.6764e-17 1.64025e-17
18.256 3.86731e-17 -1.55083e-17
18.3149 -4.5109e-17 1.54069e-17
18.3742 3.97629e-17 -1.53545e-17
18.4338 -4.3225e-17 1.45484e-17
18.4938 3.80588e-17 -1.49708e-17
18.5542 -4.34241e-17 1.67086e-17
18.615 3.78563e-17 -1.53213e-17
18.6762 -4.24144e-17 1.48216e-17
18.7379 3.6395e-17 -1.35703e-17
18.8 -3.95226e-17 1.40129e-17
18.8625 4.59623e-17 -1.6602e-17
18.9255 -2.92312e-17 1.05558e-17
18.9891 6.03408e-17 -1.8512e-17
19.0531 -2.66115e-17 9.79389e-18
19.1177 6.11127e-17 -1.09205e-17
19.1828 -2.69468e-17 1.01551e-17
19.2484 5.2136e-17 -1.44506e-17
19.3147 -2.64272e-17 9.54764e-18
19.3816 5.00625e-17 -8.94887e-18
19.4491 -3.33785e-17 1.22741e-17
19.5173 2.1969e-17 -6.43517e-18
19.5862 1.08084e-16 -1.77308e-16
19.6558 1.30335e-17 -4.80088e-18
19.7262 4.1421e-17 -4.81072e-17
19.7974 1.23436e-17 -6.23218e-18
19.8694 -1.02588e-17 -6.30151e-17
19.9423 1.63455e-17 -1.04758e-17
20.0162 -3.73063e-17 -7.7595e-18
20.091 1.89445e-17 -1.14128e-17
20.1669 -2.83182e-17 1.66038e-18
20.244 3.32279e-17 -2.33149e-17
20.3222 -3.65326e-17 -1.76404e-18
20.4016 1.66079e-17 -1.10361e-17
20.4825 -1.86086e-17 4.42685e-18
20.5648 4.27385e-17 -9.63074e-18
20.6487 -1.80465e-17 5.24274e-18
20.7344 4.81704e-17 -2.89575e-17
20.8219 -2.0694e-17 8.08361e-18
20.9115 -1.52989e-17 3.84755e-17
21.0034 -5.42541e-18 2.96847e-18
21.0979 -9.97181e-18 2.79189e-17
21.1952 -6.48615e-18 3.30871e-18
21.2959 7.44139e-18 -3.69119e-18
21.4004 8.19667e-18 -1.3868e-17
21.5093 -8.89556e-18 1.88236e-17
21.6237 3.82592e-17 -1.00693e-17
21.7448 8.88867e-18 -2.53617e-18
21.8747 -2.4452e-18 2.09902e-18
22.0165 -1.59607e-18 1.56592e-18
22.1768 -1.93666e-18 1.18859e-18
22.3723 2.28634e-18 -9.79011e-19


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1Classic/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.1
#Lambda=0.5
#Beta=1
#Nc=1
#QUANTUM=1

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=1024 aX=2 aP=0.5

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1Classic/SigmaAOneLoop.txt <==
-22.3723 -0.270251 -1.60443e-19
-22.1768 -0.270251 -1.60443e-19
-22.0165 -0.270251 -1.60443e-19
-21.8747 -0.270251 -1.60443e-19
-21.7448 -0.270251 -1.60443e-19
-21.6237 -0.270251 -1.60443e-19
-21.5093 -0.270251 -1.60443e-19
-21.4004 -0.270251 -1.60443e-19
-21.2959 -0.270251 -1.60443e-19
-21.1952 -0.270251 -1.60443e-19
-21.0979 -0.270251 -1.60443e-19
-21.0034 -0.270251 -1.60443e-19
-20.9115 -0.270251 -1.60443e-19
-20.8219 -0.270251 -1.60443e-19
-20.7344 -0.270251 -1.60443e-19
-20.6487 -0.270251 -1.60443e-19
-20.5648 -0.270251 -1.60443e-19
-20.4825 -0.270251 -1.60443e-19
-20.4016 -0.270251 -1.60443e-19
-20.3222 -0.270251 -1.60443e-19
-20.244 -0.270251 -1.60443e-19
-20.1669 -0.270251 -1.60443e-19
-20.091 -0.270251 -1.60443e-19
-20.0162 -0.270251 -1.60443e-19
-19.9423 -0.270251 -1.60443e-19
-19.8694 -0.270251 -1.60443e-19
-19.7974 -0.270251 -1.60443e-19
-19.7262 -0.270251 -1.60443e-19
-19.6558 -0.270251 -1.60443e-19
-19.5862 -0.270251 -1.60443e-19
-19.5173 -0.270251 -1.60443e-19
-19.4491 -0.270251 -1.60443e-19
-19.3816 -0.270251 -1.60443e-19
-19.3147 -0.270251 -1.60443e-19
-19.2484 -0.270251 -1.60443e-19
-19.1828 -0.270251 -1.60443e-19
-19.1177 -0.270251 -1.60443e-19
-19.0531 -0.270251 -1.60443e-19
-18.9891 -0.270251 -1.60443e-19
-18.9255 -0.270251 -1.60443e-19
-18.8625 -0.270251 -1.60443e-19
-18.8 -0.270251 -1.60443e-19
-18.7379 -0.270251 -1.60443e-19
-18.6762 -0.270251 -1.60443e-19
-18.615 -0.270251 -1.60443e-19
-18.5542 -0.270251 -1.60443e-19
-18.4938 -0.270251 -1.60443e-19
-18.4338 -0.270251 -1.60443e-19
-18.3742 -0.270251 -1.60443e-19
-18.3149 -0.270251 -1.60443e-19
-18.256 -0.270251 -1.60443e-19
-18.1975 -0.270251 -1.60443e-19
-18.1393 -0.270251 -1.60443e-19
-18.0815 -0.270251 -1.60443e-19
-18.0239 -0.270251 -1.60443e-19
-17.9667 -0.270251 -1.60443e-19
-17.9098 -0.270251 -1.60443e-19
-17.8532 -0.270251 -1.60443e-19
-17.7969 -0.270251 -1.60443e-19
-17.7408 -0.270251 -1.60443e-19
-17.6851 -0.270251 -1.60443e-19
-17.6296 -0.270251 -1.60443e-19
-17.5744 -0.270251 -1.60443e-19
-17.5195 -0.270251 -1.60443e-19
-17.4648 -0.270251 -1.60443e-19
-17.4104 -0.270251 -1.60443e-19
-17.3562 -0.270251 -1.60443e-19
-17.3022 -0.270251 -1.60443e-19
-17.2485 -0.270251 -1.60443e-19
-17.195 -0.270251 -1.60443e-19
-17.1418 -0.270251 -1.60443e-19
-17.0887 -0.270251 -1.60443e-19
-17.0359 -0.270251 -1.60443e-19
-16.9833 -0.270251 -1.60443e-19
-16.9309 -0.270251 -1.60443e-19
-16.8787 -0.270251 -1.60443e-19
-16.8268 -0.270251 -1.60443e-19
-16.775 -0.270251 -1.60443e-19
-16.7234 -0.270251 -1.60443e-19
-16.672 -0.270251 -1.60443e-19
-16.6208 -0.270251 -1.60443e-19
-16.5697 -0.270251 -1.60443e-19
-16.5189 -0.270251 -1.60443e-19
-16.4682 -0.270251 -1.60443e-19
-16.4177 -0.270251 -1.60443e-19
-16.3674 -0.270251 -1.60443e-19
-16.3172 -0.270251 -1.60443e-19
-16.2672 -0.270251 -1.60443e-19
-16.2174 -0.270251 -1.60443e-19
-16.1677 -0.270251 -1.60443e-19
-16.1182 -0.270251 -1.60443e-19
-16.0689 -0.270251 -1.60443e-19
-16.0197 -0.270251 -1.60443e-19
-15.9706 -0.270251 -1.60443e-19
-15.9217 -0.270251 -1.60443e-19
-15.873 -0.270251 -1.60443e-19
-15.8243 -0.270251 -1.60443e-19
-15.7759 -0.270251 -1.60443e-19
-15.7276 -0.270251 -1.60443e-19
-15.6794 -0.270251 -1.60443e-19
-15.6313 -0.270251 -1.60443e-19
-15.5834 -0.270251 -1.60443e-19
-15.5356 -0.270251 -1.60443e-19
-15.488 -0.270251 -1.60443e-19
-15.4404 -0.270251 -1.60443e-19
-15.393 -0.270251 -1.60443e-19
-15.3458 -0.270251 -1.60443e-19
-15.2986 -0.270251 -1.60443e-19
-15.2516 -0.270251 -1.60443e-19
-15.2047 -0.270251 -1.60443e-19
-15.1579 -0.270251 -1.60443e-19
-15.1112 -0.270251 -1.60443e-19
-15.0647 -0.270251 -1.60443e-19
-15.0182 -0.270251 -1.60443e-19
-14.9719 -0.270251 -1.60443e-19
-14.9257 -0.270251 -1.60443e-19
-14.8796 -0.270251 -1.60443e-19
-14.8336 -0.270251 -1.60443e-19
-14.7877 -0.270251 -1.60443e-19
-14.7419 -0.270251 -1.60443e-19
-14.6962 -0.270251 -1.60443e-19
-14.6506 -0.270251 -1.60443e-19
-14.6052 -0.270251 -1.60443e-19
-14.5598 -0.270251 -1.60443e-19
-14.5145 -0.270251 -1.60443e-19
-14.4693 -0.270251 -1.60443e-19
-14.4243 -0.270251 -1.60443e-19
-14.3793 -0.270251 -1.60443e-19
-14.3344 -0.270251 -1.60443e-19
-14.2896 -0.270251 -1.60443e-19
-14.2449 -0.270251 -1.60443e-19
-14.2003 -0.270251 -1.60443e-19
-14.1558 -0.270251 -1.60443e-19
-14.1113 -0.270251 -1.60443e-19
-14.067 -0.270251 -1.60443e-19
-14.0227 -0.270251 -1.60443e-19
-13.9786 -0.270251 -1.60443e-19
-13.9345 -0.270251 -1.60443e-19
-13.8905 -0.270251 -1.60443e-19
-13.8466 -0.270251 -1.60443e-19
-13.8028 -0.270251 -1.60443e-19
-13.759 -0.270251 -1.60443e-19
-13.7153 -0.270251 -1.60443e-19
-13.6718 -0.270251 -1.60443e-19
-13.6283 -0.270251 -1.60443e-19
-13.5848 -0.270251 -1.60443e-19
-13.5415 -0.270251 -1.60443e-19
-13.4982 -0.270251 -1.60443e-19
-13.455 -0.270251 -1.60443e-19
-13.4119 -0.270251 -1.60443e-19
-13.3689 -0.270251 -1.60443e-19
-13.3259 -0.270251 -1.60443e-19
-13.283 -0.270251 -1.60443e-19
-13.2402 -0.270251 -1.60443e-19
-13.1974 -0.270251 -1.60443e-19
-13.1547 -0.270251 -1.60443e-19
-13.1121 -0.270251 -1.60443e-19
-13.0696 -0.270251 -1.60443e-19
-13.0271 -0.270251 -1.60443e-19
-12.9847 -0.270251 -1.60443e-19
-12.9424 -0.270251 -1.60443e-19
-12.9001 -0.270251 -1.60443e-19
-12.8579 -0.270251 -1.60443e-19
-12.8158 -0.270251 -1.60443e-19
-12.7737 -0.270251 -1.60443e-19
-12.7317 -0.270251 -1.60443e-19
-12.6898 -0.270251 -1.60443e-19
-12.6479 -0.270251 -1.60443e-19
-12.6061 -0.270251 -1.60443e-19
-12.5643 -0.270251 -1.60443e-19
-12.5226 -0.270251 -1.60443e-19
-12.481 -0.270251 -1.60443e-19
-12.4394 -0.270251 -1.60443e-19
-12.3979 -0.270251 -1.60443e-19
-12.3565 -0.270251 -1.60443e-19
-12.3151 -0.270251 -1.60443e-19
-12.2738 -0.270251 -1.60443e-19
-12.2325 -0.270251 -1.60443e-19
-12.1913 -0.270251 -1.60443e-19
-12.1501 -0.270251 -1.60443e-19
-12.109 -0.270251 -1.60443e-19
-12.068 -0.270251 -1.60443e-19
-12.027 -0.270251 -1.60443e-19
-11.986 -0.270251 -1.60443e-19
-11.9452 -0.270251 -1.60443e-19
-11.9043 -0.270251 -1.60443e-19
-11.8636 -0.270251 -1.60443e-19
-11.8228 -0.270251 -1.60443e-19
-11.7822 -0.270251 -1.60443e-19
-11.7415 -0.270251 -1.60443e-19
-11.701 -0.270251 -1.60443e-19
-11.6605 -0.270251 -1.60443e-19
-11.62 -0.270251 -1.60443e-19
-11.5796 -0.270251 -1.60443e-19
-11.5392 -0.270251 -1.60443e-19
-11.4989 -0.270251 -1.60443e-19
-11.4587 -0.270251 -1.60443e-19
-11.4184 -0.270251 -1.60443e-19
-11.3783 -0.270251 -1.60443e-19
-11.3381 -0.270251 -1.60443e-19
-11.2981 -0.270251 -1.60443e-19
-11.2581 -0.270251 -1.60443e-19
-11.2181 -0.270251 -1.60443e-19
-11.1781 -0.270251 -1.60443e-19
-11.1383 -0.270251 -1.60443e-19
-11.0984 -0.270251 -1.60443e-19
-11.0586 -0.270251 -1.60443e-19
-11.0189 -0.270251 -1.60443e-19
-10.9792 -0.270251 -1.60443e-19
-10.9395 -0.270251 -1.60443e-19
-10.8999 -0.270251 -1.60443e-19
-10.8603 -0.270251 -1.60443e-19
-10.8208 -0.270251 -1.60443e-19
-10.7813 -0.270251 -1.60443e-19
-10.7418 -0.270251 -1.60443e-19
-10.7024 -0.270251 -1.60443e-19
-10.6631 -0.270251 -1.60443e-19
-10.6238 -0.270251 -1.60443e-19
-10.5845 -0.270251 -1.60443e-19
-10.5452 -0.270251 -1.60443e-19
-10.506 -0.270251 -1.60443e-19
-10.4669 -0.270251 -1.60443e-19
-10.4278 -0.270251 -1.60443e-19
-10.3887 -0.270251 -1.60443e-19
-10.3496 -0.270251 -1.60443e-19
-10.3106 -0.270251 -1.60443e-19
-10.2717 -0.270251 -1.60443e-19
-10.2328 -0.270251 -1.60443e-19
-10.1939 -0.270251 -1.60443e-19
-10.155 -0.270251 -1.60443e-19
-10.1162 -0.270251 -1.60443e-19
-10.0774 -0.270251 -1.60443e-19
-10.0387 -0.270251 -1.60443e-19
-10 -0.270251 -1.60443e-19
-9.96134 -0.270251 -1.60443e-19
-9.92271 -0.270251 -1.60443e-19
-9.88412 -0.270251 -1.60443e-19
-9.84557 -0.270251 -1.60443e-19
-9.80704 -0.270251 -1.60443e-19
-9.76856 -0.270251 -1.60443e-19
-9.73011 -0.270251 -1.60443e-19
-9.69169 -0.270251 -1.60443e-19
-9.65331 -0.270251 -1.60443e-19
-9.61496 -0.270251 -1.60443e-19
-9.57664 -0.270251 -1.60443e-19
-9.53836 -0.270251 -1.60443e-19
-9.50011 -0.270251 -1.60443e-19
-9.46189 -0.270251 -1.60443e-19
-9.42371 -0.270251 -1.60443e-19
-9.38556 -0.270251 -1.60443e-19
-9.34744 -0.270251 -1.60443e-19
-9.30935 -0.270251 -1.60443e-19
-9.2713 -0.270251 -1.60443e-19
-9.23327 -0.270251 -1.60443e-19
-9.19528 -0.270251 -1.60443e-19
-9.15732 -0.270251 -1.60443e-19
-9.11939 -0.270251 -1.60443e-19
-9.08149 -0.270251 -1.60443e-19
-9.04362 -0.270251 -1.60443e-19
-9.00578 -0.270251 -1.60443e-19
-8.96797 -0.270251 -1.60443e-19
-8.93019 -0.270251 -1.60443e-19
-8.89244 -0.270251 -1.60443e-19
-8.85471 -0.270251 -1.60443e-19
-8.81702 -0.270251 -1.60443e-19
-8.77936 -0.270251 -1.60443e-19
-8.74172 -0.270251 -1.60443e-19
-8.70412 -0.270251 -1.60443e-19
-8.66654 -0.270251 -1.60443e-19
-8.62899 -0.270251 -1.60443e-19
-8.59146 -0.270251 -1.60443e-19
-8.55397 -0.270251 -1.60443e-19
-8.5165 -0.270251 -1.60443e-19
-8.47906 -0.270251 -1.60443e-19
-8.44165 -0.270251 -1.60443e-19
-8.40426 -0.270251 -1.60443e-19
-8.3669 -0.270251 -1.60443e-19
-8.32956 -0.270251 -1.60443e-19
-8.29226 -0.270251 -1.60443e-19
-8.25497 -0.270251 -1.60443e-19
-8.21772 -0.270251 -1.60443e-19
-8.18049 -0.270251 -1.60443e-19
-8.14328 -0.270251 -1.60443e-19
-8.1061 -0.270251 -1.60443e-19
-8.06895 -0.270251 -1.60443e-19
-8.03182 -0.270251 -1.60443e-19
-7.99471 -0.270251 -1.60443e-19
-7.95763 -0.270251 -1.60443e-19
-7.92058 -0.270251 -1.60443e-19
-7.88355 -0.270251 -1.60443e-19
-7.84654 -0.270251 -1.60443e-19
-7.80955 -0.270251 -1.60443e-19
-7.77259 -0.270251 -1.60443e-19
-7.73566 -0.270251 -1.60443e-19
-7.69874 -0.270251 -1.60443e-19
-7.66185 -0.270251 -1.60443e-19
-7.62498 -0.270251 -1.60443e-19
-7.58814 -0.270251 -1.60443e-19
-7.55132 -0.270251 -1.60443e-19
-7.51452 -0.270251 -1.60443e-19
-7.47774 -0.270251 -1.60443e-19
-7.44099 -0.270251 -1.60443e-19
-7.40425 -0.270251 -1.60443e-19
-7.36754 -0.270251 -1.60443e-19
-7.33085 -0.270251 -1.60443e-19
-7.29418 -0.270251 -1.60443e-19
-7.25754 -0.270251 -1.60443e-19
-7.22091 -0.270251 -1.60443e-19
-7.18431 -0.270251 -1.60443e-19
-7.14772 -0.270251 -1.60443e-19
-7.11116 -0.270251 -1.60443e-19
-7.07462 -0.270251 -1.60443e-19
-7.0381 -0.270251 -1.60443e-19
-7.00159 -0.270251 -1.60443e-19
-6.96511 -0.270251 -1.60443e-19
-6.92865 -0.270251 -1.60443e-19
-6.89221 -0.270251 -1.60443e-19
-6.85579 -0.270251 -1.60443e-19
-6.81938 -0.270251 -1.60443e-19
-6.783 -0.270251 -1.60443e-19
-6.74664 -0.270251 -1.60443e-19
-6.71029 -0.270251 -1.60443e-19
-6.67397 -0.270251 -1.60443e-19
-6.63766 -0.270251 -1.60443e-19
-6.60137 -0.270251 -1.60443e-19
-6.5651 -0.270251 -1.60443e-19
-6.52885 -0.270251 -1.60443e-19
-6.49262 -0.270251 -1.60443e-19
-6.4564 -0.270251 -1.60443e-19
-6.42021 -0.270251 -1.60443e-19
-6.38403 -0.270251 -1.60443e-19
-6.34786 -0.270251 -1.60443e-19
-6.31172 -0.270251 -1.60443e-19
-6.27559 -0.270251 -1.60443e-19
-6.23949 -0.270251 -1.60443e-19
-6.20339 -0.270251 -1.60443e-19
-6.16732 -0.270251 -1.60443e-19
-6.13126 -0.270251 -1.60443e-19
-6.09522 -0.270251 -1.60443e-19
-6.05919 -0.270251 -1.60443e-19
-6.02319 -0.270251 -1.60443e-19
-5.9872 -0.270251 -1.60443e-19
-5.95122 -0.270251 -1.60443e-19
-5.91526 -0.270251 -1.60443e-19
-5.87932 -0.270251 -1.60443e-19
-5.84339 -0.270251 -1.60443e-19
-5.80748 -0.270251 -1.60443e-19
-5.77158 -0.270251 -1.60443e-19
-5.7357 -0.270251 -1.60443e-19
-5.69984 -0.270251 -1.60443e-19
-5.66399 -0.270251 -1.60443e-19
-5.62815 -0.270251 -1.60443e-19
-5.59233 -0.270251 -1.60443e-19
-5.55653 -0.270251 -1.60443e-19
-5.52074 -0.270251 -1.60443e-19
-5.48497 -0.270251 -1.60443e-19
-5.4492 -0.270251 -1.60443e-19
-5.41346 -0.270251 -1.60443e-19
-5.37773 -0.270251 -1.60443e-19
-5.34201 -0.270251 -1.60443e-19
-5.30631 -0.270251 -1.60443e-19
-5.27062 -0.270251 -1.60443e-19
-5.23494 -0.270251 -1.60443e-19
-5.19928 -0.270251 -1.60443e-19
-5.16363 -0.270251 -1.60443e-19
-5.128 -0.270251 -1.60443e-19
-5.09237 -0.270251 -1.60443e-19
-5.05677 -0.270251 -1.60443e-19
-5.02117 -0.270251 -1.60443e-19
-4.98559 -0.270251 -1.60443e-19
-4.95002 -0.270251 -1.60443e-19
-4.91446 -0.270251 -1.60443e-19
-4.87892 -0.270251 -1.60443e-19
-4.84339 -0.270251 -1.60443e-19
-4.80787 -0.270251 -1.60443e-19
-4.77237 -0.270251 -1.60443e-19
-4.73687 -0.270251 -1.60443e-19
-4.70139 -0.270251 -1.60443e-19
-4.66592 -0.270251 -1.60443e-19
-4.63046 -0.270251 -1.60443e-19
-4.59502 -0.270251 -1.60443e-19
-4.55958 -0.270251 -1.60443e-19
-4.52416 -0.270251 -1.60443e-19
-4.48875 -0.270251 -1.60443e-19
-4.45335 -0.270251 -1.60443e-19
-4.41797 -0.270251 -1.60443e-19
-4.38259 -0.270251 -1.60443e-19
-4.34722 -0.270251 -1.60443e-19
-4.31187 -0.270251 -1.60443e-19
-4.27653 -0.270251 -1.60443e-19
-4.24119 -0.270251 -1.60443e-19
-4.20587 -0.270251 -1.60443e-19
-4.17056 -0.270251 -1.60443e-19
-4.13526 -0.270251 -1.60443e-19
-4.09997 -0.270251 -1.60443e-19
-4.06469 -0.270251 -1.60443e-19
-4.02942 -0.270251 -1.60443e-19
-3.99416 -0.270251 -1.60443e-19
-3.95891 -0.270251 -1.60443e-19
-3.92367 -0.270251 -1.60443e-19
-3.88844 -0.270251 -1.60443e-19
-3.85322 -0.270251 -1.60443e-19
-3.81801 -0.270251 -1.60443e-19
-3.7828 -0.270251 -1.60443e-19
-3.74761 -0.270251 -1.60443e-19
-3.71243 -0.270251 -1.60443e-19
-3.67726 -0.270251 -1.60443e-19
-3.64209 -0.270251 -1.60443e-19
-3.60694 -0.270251 -1.60443e-19
-3.57179 -0.270251 -1.60443e-19
-3.53665 -0.270251 -1.60443e-19
-3.50152 -0.270251 -1.60443e-19
-3.4664 -0.270251 -1.60443e-19
-3.43129 -0.270251 -1.60443e-19
-3.39619 -0.270251 -1.60443e-19
-3.36109 -0.270251 -1.60443e-19
-3.32601 -0.270251 -1.60443e-19
-3.29093 -0.270251 -1.60443e-19
-3.25586 -0.270251 -1.60443e-19
-3.2208 -0.270251 -1.60443e-19
-3.18574 -0.270251 -1.60443e-19
-3.1507 -0.270251 -1.60443e-19
-3.11566 -0.270251 -1.60443e-19
-3.08063 -0.270251 -1.60443e-19
-3.0456 -0.270251 -1.60443e-19
-3.01059 -0.270251 -1.60443e-19
-2.97558 -0.270251 -1.60443e-19
-2.94058 -0.270251 -1.60443e-19
-2.90558 -0.270251 -1.60443e-19
-2.87059 -0.270251 -1.60443e-19
-2.83561 -0.270251 -1.60443e-19
-2.80064 -0.270251 -1.60443e-19
-2.76567 -0.270251 -1.60443e-19
-2.73071 -0.270251 -1.60443e-19
-2.69576 -0.270251 -1.60443e-19
-2.66081 -0.270251 -1.60443e-19
-2.62587 -0.270251 -1.60443e-19
-2.59094 -0.270251 -1.60443e-19
-2.55601 -0.270251 -1.60443e-19
-2.52109 -0.270251 -1.60443e-19
-2.48617 -0.270251 -1.60443e-19
-2.45126 -0.270251 -1.60443e-19
-2.41636 -0.270251 -1.60443e-19
-2.38146 -0.270251 -1.60443e-19
-2.34657 -0.270251 -1.60443e-19
-2.31168 -0.270251 -1.60443e-19
-2.2768 -0.270251 -1.60443e-19
-2.24192 -0.270251 -1.60443e-19
-2.20705 -0.270251 -1.60443e-19
-2.17219 -0.270251 -1.60443e-19
-2.13733 -0.270251 -1.60443e-19
-2.10247 -0.270251 -1.60443e-19
-2.06762 -0.270251 -1.60443e-19
-2.03278 -0.270251 -1.60443e-19
-1.99794 -0.270251 -1.60443e-19
-1.9631 -0.270251 -1.60443e-19
-1.92827 -0.270251 -1.60443e-19
-1.89345 -0.270251 -1.60443e-19
-1.85862 -0.270251 -1.60443e-19
-1.82381 -0.270251 -1.60443e-19
-1.78899 -0.270251 -1.60443e-19
-1.75419 -0.270251 -1.60443e-19
-1.71938 -0.270251 -1.60443e-19
-1.68458 -0.270251 -1.60443e-19
-1.64979 -0.270251 -1.60443e-19
-1.61499 -0.270251 -1.60443e-19
-1.58021 -0.270251 -1.60443e-19
-1.54542 -0.270251 -1.60443e-19
-1.51064 -0.270251 -1.60443e-19
-1.47586 -0.270251 -1.60443e-19
-1.44109 -0.270251 -1.60443e-19
-1.40632 -0.270251 -1.60443e-19
-1.37155 -0.270251 -1.60443e-19
-1.33679 -0.270251 -1.60443e-19
-1.30203 -0.270251 -1.60443e-19
-1.26727 -0.270251 -1.60443e-19
-1.23251 -0.270251 -1.60443e-19
-1.19776 -0.270251 -1.60443e-19
-1.16301 -0.270251 -1.60443e-19
-1.12827 -0.270251 -1.60443e-19
-1.09352 -0.270251 -1.60443e-19
-1.05878 -0.270251 -1.60443e-19
-1.02405 -0.270251 -1.60443e-19
-0.989309 -0.270251 -1.60443e-19
-0.954576 -0.270251 -1.60443e-19
-0.919844 -0.270251 -1.60443e-19
-0.885115 -0.270251 -1.60443e-19
-0.850388 -0.270251 -1.60443e-19
-0.815663 -0.270251 -1.60443e-19
-0.78094 -0.270251 -1.60443e-19
-0.746219 -0.270251 -1.60443e-19
-0.711499 -0.270251 -1.60443e-19
-0.676781 -0.270251 -1.60443e-19
-0.642065 -0.270251 -1.60443e-19
-0.60735 -0.270251 -1.60443e-19
-0.572637 -0.270251 -1.60443e-19
-0.537925 -0.270251 -1.60443e-19
-0.503214 -0.270251 -1.60443e-19
-0.468504 -0.270251 -1.60443e-19
-0.433796 -0.270251 -1.60443e-19
-0.399089 -0.270251 -1.60443e-19
-0.364382 -0.270251 -1.60443e-19
-0.329676 -0.270251 -1.60443e-19
-0.294972 -0.270251 -1.60443e-19
-0.260267 -0.270251 -1.60443e-19
-0.225564 -0.270251 -1.60443e-19
-0.190861 -0.270251 -1.60443e-19
-0.156158 -0.270251 -1.60443e-19
-0.121456 -0.270251 -1.60443e-19
-0.0867541 -0.270251 -1.60443e-19
-0.0520524 -0.270251 -1.60443e-19
-0.0173508 -0.270251 -1.60443e-19
0.0173508 -0.270251 -1.60443e-19
0.0520524 -0.270251 -1.60443e-19
0.0867541 -0.270251 -1.60443e-19
0.121456 -0.270251 -1.60443e-19
0.156158 -0.270251 -1.60443e-19
0.190861 -0.270251 -1.60443e-19
0.225564 -0.270251 -1.60443e-19
0.260267 -0.270251 -1.60443e-19
0.294972 -0.270251 -1.60443e-19
0.329676 -0.270251 -1.60443e-19
0.364382 -0.270251 -1.60443e-19
0.399089 -0.270251 -1.60443e-19
0.433796 -0.270251 -1.60443e-19
0.468504 -0.270251 -1.60443e-19
0.503214 -0.270251 -1.60443e-19
0.537925 -0.270251 -1.60443e-19
0.572637 -0.270251 -1.60443e-19
0.60735 -0.270251 -1.60443e-19
0.642065 -0.270251 -1.60443e-19
0.676781 -0.270251 -1.60443e-19
0.711499 -0.270251 -1.60443e-19
0.746219 -0.270251 -1.60443e-19
0.78094 -0.270251 -1.60443e-19
0.815663 -0.270251 -1.60443e-19
0.850388 -0.270251 -1.60443e-19
0.885115 -0.270251 -1.60443e-19
0.919844 -0.270251 -1.60443e-19
0.954576 -0.270251 -1.60443e-19
0.989309 -0.270251 -1.60443e-19
1.02405 -0.270251 -1.60443e-19
1.05878 -0.270251 -1.60443e-19
1.09352 -0.270251 -1.60443e-19
1.12827 -0.270251 -1.60443e-19
1.16301 -0.270251 -1.60443e-19
1.19776 -0.270251 -1.60443e-19
1.23251 -0.270251 -1.60443e-19
1.26727 -0.270251 -1.60443e-19
1.30203 -0.270251 -1.60443e-19
1.33679 -0.270251 -1.60443e-19
1.37155 -0.270251 -1.60443e-19
1.40632 -0.270251 -1.60443e-19
1.44109 -0.270251 -1.60443e-19
1.47586 -0.270251 -1.60443e-19
1.51064 -0.270251 -1.60443e-19
1.54542 -0.270251 -1.60443e-19
1.58021 -0.270251 -1.60443e-19
1.61499 -0.270251 -1.60443e-19
1.64979 -0.270251 -1.60443e-19
1.68458 -0.270251 -1.60443e-19
1.71938 -0.270251 -1.60443e-19
1.75419 -0.270251 -1.60443e-19
1.78899 -0.270251 -1.60443e-19
1.82381 -0.270251 -1.60443e-19
1.85862 -0.270251 -1.60443e-19
1.89345 -0.270251 -1.60443e-19
1.92827 -0.270251 -1.60443e-19
1.9631 -0.270251 -1.60443e-19
1.99794 -0.270251 -1.60443e-19
2.03278 -0.270251 -1.60443e-19
2.06762 -0.270251 -1.60443e-19
2.10247 -0.270251 -1.60443e-19
2.13733 -0.270251 -1.60443e-19
2.17219 -0.270251 -1.60443e-19
2.20705 -0.270251 -1.60443e-19
2.24192 -0.270251 -1.60443e-19
2.2768 -0.270251 -1.60443e-19
2.31168 -0.270251 -1.60443e-19
2.34657 -0.270251 -1.60443e-19
2.38146 -0.270251 -1.60443e-19
2.41636 -0.270251 -1.60443e-19
2.45126 -0.270251 -1.60443e-19
2.48617 -0.270251 -1.60443e-19
2.52109 -0.270251 -1.60443e-19
2.55601 -0.270251 -1.60443e-19
2.59094 -0.270251 -1.60443e-19
2.62587 -0.270251 -1.60443e-19
2.66081 -0.270251 -1.60443e-19
2.69576 -0.270251 -1.60443e-19
2.73071 -0.270251 -1.60443e-19
2.76567 -0.270251 -1.60443e-19
2.80064 -0.270251 -1.60443e-19
2.83561 -0.270251 -1.60443e-19
2.87059 -0.270251 -1.60443e-19
2.90558 -0.270251 -1.60443e-19
2.94058 -0.270251 -1.60443e-19
2.97558 -0.270251 -1.60443e-19
3.01059 -0.270251 -1.60443e-19
3.0456 -0.270251 -1.60443e-19
3.08063 -0.270251 -1.60443e-19
3.11566 -0.270251 -1.60443e-19
3.1507 -0.270251 -1.60443e-19
3.18574 -0.270251 -1.60443e-19
3.2208 -0.270251 -1.60443e-19
3.25586 -0.270251 -1.60443e-19
3.29093 -0.270251 -1.60443e-19
3.32601 -0.270251 -1.60443e-19
3.36109 -0.270251 -1.60443e-19
3.39619 -0.270251 -1.60443e-19
3.43129 -0.270251 -1.60443e-19
3.4664 -0.270251 -1.60443e-19
3.50152 -0.270251 -1.60443e-19
3.53665 -0.270251 -1.60443e-19
3.57179 -0.270251 -1.60443e-19
3.60694 -0.270251 -1.60443e-19
3.64209 -0.270251 -1.60443e-19
3.67726 -0.270251 -1.60443e-19
3.71243 -0.270251 -1.60443e-19
3.74761 -0.270251 -1.60443e-19
3.7828 -0.270251 -1.60443e-19
3.81801 -0.270251 -1.60443e-19
3.85322 -0.270251 -1.60443e-19
3.88844 -0.270251 -1.60443e-19
3.92367 -0.270251 -1.60443e-19
3.95891 -0.270251 -1.60443e-19
3.99416 -0.270251 -1.60443e-19
4.02942 -0.270251 -1.60443e-19
4.06469 -0.270251 -1.60443e-19
4.09997 -0.270251 -1.60443e-19
4.13526 -0.270251 -1.60443e-19
4.17056 -0.270251 -1.60443e-19
4.20587 -0.270251 -1.60443e-19
4.24119 -0.270251 -1.60443e-19
4.27653 -0.270251 -1.60443e-19
4.31187 -0.270251 -1.60443e-19
4.34722 -0.270251 -1.60443e-19
4.38259 -0.270251 -1.60443e-19
4.41797 -0.270251 -1.60443e-19
4.45335 -0.270251 -1.60443e-19
4.48875 -0.270251 -1.60443e-19
4.52416 -0.270251 -1.60443e-19
4.55958 -0.270251 -1.60443e-19
4.59502 -0.270251 -1.60443e-19
4.63046 -0.270251 -1.60443e-19
4.66592 -0.270251 -1.60443e-19
4.70139 -0.270251 -1.60443e-19
4.73687 -0.270251 -1.60443e-19
4.77237 -0.270251 -1.60443e-19
4.80787 -0.270251 -1.60443e-19
4.84339 -0.270251 -1.60443e-19
4.87892 -0.270251 -1.60443e-19
4.91446 -0.270251 -1.60443e-19
4.95002 -0.270251 -1.60443e-19
4.98559 -0.270251 -1.60443e-19
5.02117 -0.270251 -1.60443e-19
5.05677 -0.270251 -1.60443e-19
5.09237 -0.270251 -1.60443e-19
5.128 -0.270251 -1.60443e-19
5.16363 -0.270251 -1.60443e-19
5.19928 -0.270251 -1.60443e-19
5.23494 -0.270251 -1.60443e-19
5.27062 -0.270251 -1.60443e-19
5.30631 -0.270251 -1.60443e-19
5.34201 -0.270251 -1.60443e-19
5.37773 -0.270251 -1.60443e-19
5.41346 -0.270251 -1.60443e-19
5.4492 -0.270251 -1.60443e-19
5.48497 -0.270251 -1.60443e-19
5.52074 -0.270251 -1.60443e-19
5.55653 -0.270251 -1.60443e-19
5.59233 -0.270251 -1.60443e-19
5.62815 -0.270251 -1.60443e-19
5.66399 -0.270251 -1.60443e-19
5.69984 -0.270251 -1.60443e-19
5.7357 -0.270251 -1.60443e-19
5.77158 -0.270251 -1.60443e-19
5.80748 -0.270251 -1.60443e-19
5.84339 -0.270251 -1.60443e-19
5.87932 -0.270251 -1.60443e-19
5.91526 -0.270251 -1.60443e-19
5.95122 -0.270251 -1.60443e-19
5.9872 -0.270251 -1.60443e-19
6.02319 -0.270251 -1.60443e-19
6.05919 -0.270251 -1.60443e-19
6.09522 -0.270251 -1.60443e-19
6.13126 -0.270251 -1.60443e-19
6.16732 -0.270251 -1.60443e-19
6.20339 -0.270251 -1.60443e-19
6.23949 -0.270251 -1.60443e-19
6.27559 -0.270251 -1.60443e-19
6.31172 -0.270251 -1.60443e-19
6.34786 -0.270251 -1.60443e-19
6.38403 -0.270251 -1.60443e-19
6.42021 -0.270251 -1.60443e-19
6.4564 -0.270251 -1.60443e-19
6.49262 -0.270251 -1.60443e-19
6.52885 -0.270251 -1.60443e-19
6.5651 -0.270251 -1.60443e-19
6.60137 -0.270251 -1.60443e-19
6.63766 -0.270251 -1.60443e-19
6.67397 -0.270251 -1.60443e-19
6.71029 -0.270251 -1.60443e-19
6.74664 -0.270251 -1.60443e-19
6.783 -0.270251 -1.60443e-19
6.81938 -0.270251 -1.60443e-19
6.85579 -0.270251 -1.60443e-19
6.89221 -0.270251 -1.60443e-19
6.92865 -0.270251 -1.60443e-19
6.96511 -0.270251 -1.60443e-19
7.00159 -0.270251 -1.60443e-19
7.0381 -0.270251 -1.60443e-19
7.07462 -0.270251 -1.60443e-19
7.11116 -0.270251 -1.60443e-19
7.14772 -0.270251 -1.60443e-19
7.18431 -0.270251 -1.60443e-19
7.22091 -0.270251 -1.60443e-19
7.25754 -0.270251 -1.60443e-19
7.29418 -0.270251 -1.60443e-19
7.33085 -0.270251 -1.60443e-19
7.36754 -0.270251 -1.60443e-19
7.40425 -0.270251 -1.60443e-19
7.44099 -0.270251 -1.60443e-19
7.47774 -0.270251 -1.60443e-19
7.51452 -0.270251 -1.60443e-19
7.55132 -0.270251 -1.60443e-19
7.58814 -0.270251 -1.60443e-19
7.62498 -0.270251 -1.60443e-19
7.66185 -0.270251 -1.60443e-19
7.69874 -0.270251 -1.60443e-19
7.73566 -0.270251 -1.60443e-19
7.77259 -0.270251 -1.60443e-19
7.80955 -0.270251 -1.60443e-19
7.84654 -0.270251 -1.60443e-19
7.88355 -0.270251 -1.60443e-19
7.92058 -0.270251 -1.60443e-19
7.95763 -0.270251 -1.60443e-19
7.99471 -0.270251 -1.60443e-19
8.03182 -0.270251 -1.60443e-19
8.06895 -0.270251 -1.60443e-19
8.1061 -0.270251 -1.60443e-19
8.14328 -0.270251 -1.60443e-19
8.18049 -0.270251 -1.60443e-19
8.21772 -0.270251 -1.60443e-19
8.25497 -0.270251 -1.60443e-19
8.29226 -0.270251 -1.60443e-19
8.32956 -0.270251 -1.60443e-19
8.3669 -0.270251 -1.60443e-19
8.40426 -0.270251 -1.60443e-19
8.44165 -0.270251 -1.60443e-19
8.47906 -0.270251 -1.60443e-19
8.5165 -0.270251 -1.60443e-19
8.55397 -0.270251 -1.60443e-19
8.59146 -0.270251 -1.60443e-19
8.62899 -0.270251 -1.60443e-19
8.66654 -0.270251 -1.60443e-19
8.70412 -0.270251 -1.60443e-19
8.74172 -0.270251 -1.60443e-19
8.77936 -0.270251 -1.60443e-19
8.81702 -0.270251 -1.60443e-19
8.85471 -0.270251 -1.60443e-19
8.89244 -0.270251 -1.60443e-19
8.93019 -0.270251 -1.60443e-19
8.96797 -0.270251 -1.60443e-19
9.00578 -0.270251 -1.60443e-19
9.04362 -0.270251 -1.60443e-19
9.08149 -0.270251 -1.60443e-19
9.11939 -0.270251 -1.60443e-19
9.15732 -0.270251 -1.60443e-19
9.19528 -0.270251 -1.60443e-19
9.23327 -0.270251 -1.60443e-19
9.2713 -0.270251 -1.60443e-19
9.30935 -0.270251 -1.60443e-19
9.34744 -0.270251 -1.60443e-19
9.38556 -0.270251 -1.60443e-19
9.42371 -0.270251 -1.60443e-19
9.46189 -0.270251 -1.60443e-19
9.50011 -0.270251 -1.60443e-19
9.53836 -0.270251 -1.60443e-19
9.57664 -0.270251 -1.60443e-19
9.61496 -0.270251 -1.60443e-19
9.65331 -0.270251 -1.60443e-19
9.69169 -0.270251 -1.60443e-19
9.73011 -0.270251 -1.60443e-19
9.76856 -0.270251 -1.60443e-19
9.80704 -0.270251 -1.60443e-19
9.84557 -0.270251 -1.60443e-19
9.88412 -0.270251 -1.60443e-19
9.92271 -0.270251 -1.60443e-19
9.96134 -0.270251 -1.60443e-19
10 -0.270251 -1.60443e-19
10.0387 -0.270251 -1.60443e-19
10.0774 -0.270251 -1.60443e-19
10.1162 -0.270251 -1.60443e-19
10.155 -0.270251 -1.60443e-19
10.1939 -0.270251 -1.60443e-19
10.2328 -0.270251 -1.60443e-19
10.2717 -0.270251 -1.60443e-19
10.3106 -0.270251 -1.60443e-19
10.3496 -0.270251 -1.60443e-19
10.3887 -0.270251 -1.60443e-19
10.4278 -0.270251 -1.60443e-19
10.4669 -0.270251 -1.60443e-19
10.506 -0.270251 -1.60443e-19
10.5452 -0.270251 -1.60443e-19
10.5845 -0.270251 -1.60443e-19
10.6238 -0.270251 -1.60443e-19
10.6631 -0.270251 -1.60443e-19
10.7024 -0.270251 -1.60443e-19
10.7418 -0.270251 -1.60443e-19
10.7813 -0.270251 -1.60443e-19
10.8208 -0.270251 -1.60443e-19
10.8603 -0.270251 -1.60443e-19
10.8999 -0.270251 -1.60443e-19
10.9395 -0.270251 -1.60443e-19
10.9792 -0.270251 -1.60443e-19
11.0189 -0.270251 -1.60443e-19
11.0586 -0.270251 -1.60443e-19
11.0984 -0.270251 -1.60443e-19
11.1383 -0.270251 -1.60443e-19
11.1781 -0.270251 -1.60443e-19
11.2181 -0.270251 -1.60443e-19
11.2581 -0.270251 -1.60443e-19
11.2981 -0.270251 -1.60443e-19
11.3381 -0.270251 -1.60443e-19
11.3783 -0.270251 -1.60443e-19
11.4184 -0.270251 -1.60443e-19
11.4587 -0.270251 -1.60443e-19
11.4989 -0.270251 -1.60443e-19
11.5392 -0.270251 -1.60443e-19
11.5796 -0.270251 -1.60443e-19
11.62 -0.270251 -1.60443e-19
11.6605 -0.270251 -1.60443e-19
11.701 -0.270251 -1.60443e-19
11.7415 -0.270251 -1.60443e-19
11.7822 -0.270251 -1.60443e-19
11.8228 -0.270251 -1.60443e-19
11.8636 -0.270251 -1.60443e-19
11.9043 -0.270251 -1.60443e-19
11.9452 -0.270251 -1.60443e-19
11.986 -0.270251 -1.60443e-19
12.027 -0.270251 -1.60443e-19
12.068 -0.270251 -1.60443e-19
12.109 -0.270251 -1.60443e-19
12.1501 -0.270251 -1.60443e-19
12.1913 -0.270251 -1.60443e-19
12.2325 -0.270251 -1.60443e-19
12.2738 -0.270251 -1.60443e-19
12.3151 -0.270251 -1.60443e-19
12.3565 -0.270251 -1.60443e-19
12.3979 -0.270251 -1.60443e-19
12.4394 -0.270251 -1.60443e-19
12.481 -0.270251 -1.60443e-19
12.5226 -0.270251 -1.60443e-19
12.5643 -0.270251 -1.60443e-19
12.6061 -0.270251 -1.60443e-19
12.6479 -0.270251 -1.60443e-19
12.6898 -0.270251 -1.60443e-19
12.7317 -0.270251 -1.60443e-19
12.7737 -0.270251 -1.60443e-19
12.8158 -0.270251 -1.60443e-19
12.8579 -0.270251 -1.60443e-19
12.9001 -0.270251 -1.60443e-19
12.9424 -0.270251 -1.60443e-19
12.9847 -0.270251 -1.60443e-19
13.0271 -0.270251 -1.60443e-19
13.0696 -0.270251 -1.60443e-19
13.1121 -0.270251 -1.60443e-19
13.1547 -0.270251 -1.60443e-19
13.1974 -0.270251 -1.60443e-19
13.2402 -0.270251 -1.60443e-19
13.283 -0.270251 -1.60443e-19
13.3259 -0.270251 -1.60443e-19
13.3689 -0.270251 -1.60443e-19
13.4119 -0.270251 -1.60443e-19
13.455 -0.270251 -1.60443e-19
13.4982 -0.270251 -1.60443e-19
13.5415 -0.270251 -1.60443e-19
13.5848 -0.270251 -1.60443e-19
13.6283 -0.270251 -1.60443e-19
13.6718 -0.270251 -1.60443e-19
13.7153 -0.270251 -1.60443e-19
13.759 -0.270251 -1.60443e-19
13.8028 -0.270251 -1.60443e-19
13.8466 -0.270251 -1.60443e-19
13.8905 -0.270251 -1.60443e-19
13.9345 -0.270251 -1.60443e-19
13.9786 -0.270251 -1.60443e-19
14.0227 -0.270251 -1.60443e-19
14.067 -0.270251 -1.60443e-19
14.1113 -0.270251 -1.60443e-19
14.1558 -0.270251 -1.60443e-19
14.2003 -0.270251 -1.60443e-19
14.2449 -0.270251 -1.60443e-19
14.2896 -0.270251 -1.60443e-19
14.3344 -0.270251 -1.60443e-19
14.3793 -0.270251 -1.60443e-19
14.4243 -0.270251 -1.60443e-19
14.4693 -0.270251 -1.60443e-19
14.5145 -0.270251 -1.60443e-19
14.5598 -0.270251 -1.60443e-19
14.6052 -0.270251 -1.60443e-19
14.6506 -0.270251 -1.60443e-19
14.6962 -0.270251 -1.60443e-19
14.7419 -0.270251 -1.60443e-19
14.7877 -0.270251 -1.60443e-19
14.8336 -0.270251 -1.60443e-19
14.8796 -0.270251 -1.60443e-19
14.9257 -0.270251 -1.60443e-19
14.9719 -0.270251 -1.60443e-19
15.0182 -0.270251 -1.60443e-19
15.0647 -0.270251 -1.60443e-19
15.1112 -0.270251 -1.60443e-19
15.1579 -0.270251 -1.60443e-19
15.2047 -0.270251 -1.60443e-19
15.2516 -0.270251 -1.60443e-19
15.2986 -0.270251 -1.60443e-19
15.3458 -0.270251 -1.60443e-19
15.393 -0.270251 -1.60443e-19
15.4404 -0.270251 -1.60443e-19
15.488 -0.270251 -1.60443e-19
15.5356 -0.270251 -1.60443e-19
15.5834 -0.270251 -1.60443e-19
15.6313 -0.270251 -1.60443e-19
15.6794 -0.270251 -1.60443e-19
15.7276 -0.270251 -1.60443e-19
15.7759 -0.270251 -1.60443e-19
15.8243 -0.270251 -1.60443e-19
15.873 -0.270251 -1.60443e-19
15.9217 -0.270251 -1.60443e-19
15.9706 -0.270251 -1.60443e-19
16.0197 -0.270251 -1.60443e-19
16.0689 -0.270251 -1.60443e-19
16.1182 -0.270251 -1.60443e-19
16.1677 -0.270251 -1.60443e-19
16.2174 -0.270251 -1.60443e-19
16.2672 -0.270251 -1.60443e-19
16.3172 -0.270251 -1.60443e-19
16.3674 -0.270251 -1.60443e-19
16.4177 -0.270251 -1.60443e-19
16.4682 -0.270251 -1.60443e-19
16.5189 -0.270251 -1.60443e-19
16.5697 -0.270251 -1.60443e-19
16.6208 -0.270251 -1.60443e-19
16.672 -0.270251 -1.60443e-19
16.7234 -0.270251 -1.60443e-19
16.775 -0.270251 -1.60443e-19
16.8268 -0.270251 -1.60443e-19
16.8787 -0.270251 -1.60443e-19
16.9309 -0.270251 -1.60443e-19
16.9833 -0.270251 -1.60443e-19
17.0359 -0.270251 -1.60443e-19
17.0887 -0.270251 -1.60443e-19
17.1418 -0.270251 -1.60443e-19
17.195 -0.270251 -1.60443e-19
17.2485 -0.270251 -1.60443e-19
17.3022 -0.270251 -1.60443e-19
17.3562 -0.270251 -1.60443e-19
17.4104 -0.270251 -1.60443e-19
17.4648 -0.270251 -1.60443e-19
17.5195 -0.270251 -1.60443e-19
17.5744 -0.270251 -1.60443e-19
17.6296 -0.270251 -1.60443e-19
17.6851 -0.270251 -1.60443e-19
17.7408 -0.270251 -1.60443e-19
17.7969 -0.270251 -1.60443e-19
17.8532 -0.270251 -1.60443e-19
17.9098 -0.270251 -1.60443e-19
17.9667 -0.270251 -1.60443e-19
18.0239 -0.270251 -1.60443e-19
18.0815 -0.270251 -1.60443e-19
18.1393 -0.270251 -1.60443e-19
18.1975 -0.270251 -1.60443e-19
18.256 -0.270251 -1.60443e-19
18.3149 -0.270251 -1.60443e-19
18.3742 -0.270251 -1.60443e-19
18.4338 -0.270251 -1.60443e-19
18.4938 -0.270251 -1.60443e-19
18.5542 -0.270251 -1.60443e-19
18.615 -0.270251 -1.60443e-19
18.6762 -0.270251 -1.60443e-19
18.7379 -0.270251 -1.60443e-19
18.8 -0.270251 -1.60443e-19
18.8625 -0.270251 -1.60443e-19
18.9255 -0.270251 -1.60443e-19
18.9891 -0.270251 -1.60443e-19
19.0531 -0.270251 -1.60443e-19
19.1177 -0.270251 -1.60443e-19
19.1828 -0.270251 -1.60443e-19
19.2484 -0.270251 -1.60443e-19
19.3147 -0.270251 -1.60443e-19
19.3816 -0.270251 -1.60443e-19
19.4491 -0.270251 -1.60443e-19
19.5173 -0.270251 -1.60443e-19
19.5862 -0.270251 -1.60443e-19
19.6558 -0.270251 -1.60443e-19
19.7262 -0.270251 -1.60443e-19
19.7974 -0.270251 -1.60443e-19
19.8694 -0.270251 -1.60443e-19
19.9423 -0.270251 -1.60443e-19
20.0162 -0.270251 -1.60443e-19
20.091 -0.270251 -1.60443e-19
20.1669 -0.270251 -1.60443e-19
20.244 -0.270251 -1.60443e-19
20.3222 -0.270251 -1.60443e-19
20.4016 -0.270251 -1.60443e-19
20.4825 -0.270251 -1.60443e-19
20.5648 -0.270251 -1.60443e-19
20.6487 -0.270251 -1.60443e-19
20.7344 -0.270251 -1.60443e-19
20.8219 -0.270251 -1.60443e-19
20.9115 -0.270251 -1.60443e-19
21.0034 -0.270251 -1.60443e-19
21.0979 -0.270251 -1.60443e-19
21.1952 -0.270251 -1.60443e-19
21.2959 -0.270251 -1.60443e-19
21.4004 -0.270251 -1.60443e-19
21.5093 -0.270251 -1.60443e-19
21.6237 -0.270251 -1.60443e-19
21.7448 -0.270251 -1.60443e-19
21.8747 -0.270251 -1.60443e-19
22.0165 -0.270251 -1.60443e-19
22.1768 -0.270251 -1.60443e-19
22.3723 -0.270251 -1.60443e-19


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1Classic/SigmaATwoLoop.txt <==
-22.3723 -0.201093 3.30727e-05
-22.1768 -0.20114 4.733e-05
-22.0165 -0.201141 1.99617e-05
-21.8747 -0.201158 3.18708e-05
-21.7448 -0.201159 1.031e-05
-21.6237 -0.201171 2.06306e-05
-21.5093 -0.201173 2.00863e-06
-21.4004 -0.201182 1.06418e-05
-21.2959 -0.201185 -6.63304e-06
-21.1952 -0.201193 -1.94382e-07
-21.0979 -0.201197 -1.80114e-05
-21.0034 -0.201208 -1.59873e-05
-20.9115 -0.201217 -3.90556e-05
-20.8219 -0.201234 -4.80381e-05
-20.7344 -0.201257 -8.33902e-05
-20.6487 -0.201291 -0.000101494
-20.5648 -0.20133 -0.000124763
-20.4825 -0.201371 -9.96093e-05
-20.4016 -0.201398 -5.99377e-05
-20.3222 -0.201407 -2.78499e-06
-20.244 -0.201403 -3.3118e-08
-20.1669 -0.201403 -1.69942e-05
-20.091 -0.201411 -3.73813e-05
-20.0162 -0.20142 -9.44415e-06
-19.9423 -0.201418 -1.47069e-06
-19.8694 -0.201419 -8.5319e-06
-19.7974 -0.201425 -2.28236e-05
-19.7262 -0.20143 -3.67712e-07
-19.6558 -0.201429 -4.73185e-06
-19.5862 -0.201433 -1.03233e-05
-19.5173 -0.201438 -1.05827e-05
-19.4491 -0.201439 3.57943e-06
-19.3816 -0.201441 -1.16819e-05
-19.3147 -0.201446 -4.32733e-06
-19.2484 -0.201448 -2.47597e-06
-19.1828 -0.20145 -3.18919e-06
-19.1177 -0.201454 -8.79805e-06
-19.0531 -0.201457 3.352e-06
-18.9891 -0.201459 -7.87435e-06
-18.9255 -0.201463 -1.34736e-06
-18.8625 -0.201465 -2.2083e-06
-18.8 -0.201468 -1.95548e-06
-18.7379 -0.201472 -4.81708e-06
-18.6762 -0.201474 2.78035e-06
-18.615 -0.201477 -6.72223e-06
-18.5542 -0.201481 2.19461e-06
-18.4938 -0.201482 -3.17625e-06
-18.4338 -0.201486 -5.80506e-07
-18.3742 -0.201489 -1.61558e-06
-18.3149 -0.201491 8.18611e-07
-18.256 -0.201495 -3.74812e-06
-18.1975 -0.201498 3.36082e-06
-18.1393 -0.2015 -4.34514e-06
-18.0815 -0.201504 2.83657e-06
-18.0239 -0.201506 -2.20501e-06
-17.9667 -0.20151 1.13564e-06
-17.9098 -0.201513 -8.38522e-07
-17.8532 -0.201516 1.46059e-06
-17.7969 -0.201519 -1.71334e-06
-17.7408 -0.201522 3.18688e-06
-17.6851 -0.201525 -2.71945e-06
-17.6296 -0.201528 3.85416e-06
-17.5744 -0.201531 -2.10273e-06
-17.5195 -0.201535 3.00723e-06
-17.4648 -0.201537 -6.76153e-07
-17.4104 -0.201541 2.23097e-06
-17.3562 -0.201544 -9.29722e-08
-17.3022 -0.201547 2.64923e-06
-17.2485 -0.201551 -6.29665e-07
-17.195 -0.201554 3.724e-06
-17.1418 -0.201557 -1.22585e-06
-17.0887 -0.20156 4.293e-06
-17.0359 -0.201563 -9.95768e-07
-16.9833 -0.201567 3.98456e-06
-16.9309 -0.20157 -1.20679e-07
-16.8787 -0.201574 3.40715e-06
-16.8268 -0.201577 5.98102e-07
-16.775 -0.20158 3.3065e-06
-16.7234 -0.201584 6.70027e-07
-16.672 -0.201587 3.82121e-06
-16.6208 -0.201591 3.01716e-07
-16.5697 -0.201594 4.49795e-06
-16.5189 -0.201598 4.99766e-08
-16.4682 -0.201601 4.82785e-06
-16.4177 -0.201605 2.60556e-07
-16.3674 -0.201608 4.69151e-06
-16.3172 -0.201612 8.2749e-07
-16.2672 -0.201616 4.37076e-06
-16.2174 -0.201619 1.37754e-06
-16.1677 -0.201623 4.23965e-06
-16.1182 -0.201626 1.61684e-06
-16.0689 -0.20163 4.46073e-06
-16.0197 -0.201634 1.5336e-06
-15.9706 -0.201638 4.91057e-06
-15.9217 -0.201641 1.34816e-06
-15.873 -0.201645 5.32616e-06
-15.8243 -0.201649 1.31254e-06
-15.7759 -0.201653 5.51306e-06
-15.7276 -0.201657 1.53512e-06
-15.6794 -0.201661 5.4601e-06
-15.6313 -0.201664 1.93895e-06
-15.5834 -0.201669 5.31062e-06
-15.5356 -0.201672 2.34628e-06
-15.488 -0.201677 5.2443e-06
-15.4404 -0.20168 2.60588e-06
-15.393 -0.201685 5.36315e-06
-15.3458 -0.201689 2.67689e-06
-15.2986 -0.201693 5.64726e-06
-15.2516 -0.201697 2.6316e-06
-15.2047 -0.201701 5.98858e-06
-15.1579 -0.201705 2.59505e-06
-15.1112 -0.20171 6.26555e-06
-15.0647 -0.201714 2.6689e-06
-15.0182 -0.201718 6.40939e-06
-14.9719 -0.201722 2.88323e-06
-14.9257 -0.201727 6.4298e-06
-14.8796 -0.201731 3.19413e-06
-14.8336 -0.201736 6.39655e-06
-14.7877 -0.20174 3.51796e-06
-14.7419 -0.201745 6.39581e-06
-14.6962 -0.201749 3.77762e-06
-14.6506 -0.201754 6.48743e-06
-14.6052 -0.201758 3.9368e-06
-14.5598 -0.201763 6.68247e-06
-14.5145 -0.201768 4.00937e-06
-14.4693 -0.201772 6.94648e-06
-14.4243 -0.201777 4.0452e-06
-14.3793 -0.201782 7.22164e-06
-14.3344 -0.201787 4.10349e-06
-14.2896 -0.201792 7.45447e-06
-14.2449 -0.201796 4.22731e-06
-14.2003 -0.201801 7.61662e-06
-14.1558 -0.201806 4.4291e-06
-14.1113 -0.201811 7.71203e-06
-14.067 -0.201816 4.69084e-06
-14.0227 -0.201822 7.77044e-06
-13.9786 -0.201827 4.9755e-06
-13.9345 -0.201832 7.83254e-06
-13.8905 -0.201837 5.2435e-06
-13.8466 -0.201842 7.93374e-06
-13.8028 -0.201848 5.46715e-06
-13.759 -0.201853 8.09267e-06
-13.7153 -0.201858 5.63844e-06
-13.6718 -0.201864 8.3074e-06
-13.6283 -0.201869 5.76889e-06
-13.5848 -0.201875 8.55917e-06
-13.5415 -0.20188 5.88299e-06
-13.4982 -0.201886 8.82091e-06
-13.455 -0.201892 6.00856e-06
-13.4119 -0.201897 9.06697e-06
-13.3689 -0.201903 6.1678e-06
-13.3259 -0.201909 9.28081e-06
-13.283 -0.201915 6.37139e-06
-13.2402 -0.201921 9.45866e-06
-13.1974 -0.201927 6.61707e-06
-13.1547 -0.201933 9.60891e-06
-13.1121 -0.201939 6.89211e-06
-13.0696 -0.201945 9.74807e-06
-13.0271 -0.201951 7.17838e-06
-12.9847 -0.201957 9.89521e-06
-12.9424 -0.201964 7.45805e-06
-12.9001 -0.20197 1.00665e-05
-12.8579 -0.201976 7.71832e-06
-12.8158 -0.201983 1.02716e-05
-12.7737 -0.201989 7.95415e-06
-12.7317 -0.201996 1.05117e-05
-12.6898 -0.202003 8.16848e-06
-12.6479 -0.202009 1.07809e-05
-12.6061 -0.202016 8.3706e-06
-12.5643 -0.202023 1.10683e-05
-12.5226 -0.20203 8.57311e-06
-12.481 -0.202037 1.13614e-05
-12.4394 -0.202044 8.78861e-06
-12.3979 -0.202051 1.16493e-05
-12.3565 -0.202058 9.0269e-06
-12.3151 -0.202065 1.19247e-05
-12.2738 -0.202073 9.29318e-06
-12.2325 -0.20208 1.21855e-05
-12.1913 -0.202087 9.58762e-06
-12.1501 -0.202095 1.24346e-05
-12.109 -0.202102 9.90595e-06
-12.068 -0.20211 1.26784e-05
-12.027 -0.202118 1.0241e-05
-11.986 -0.202126 1.29255e-05
-11.9452 -0.202133 1.05845e-05
-11.9043 -0.202141 1.31846e-05
-11.8636 -0.202149 1.0929e-05
-11.8228 -0.202158 1.34628e-05
-11.7822 -0.202166 1.12692e-05
-11.7415 -0.202174 1.37648e-05
-11.701 -0.202182 1.16029e-05
-11.6605 -0.202191 1.4092e-05
-11.62 -0.202199 1.19307e-05
-11.5796 -0.202208 1.44428e-05
-11.5392 -0.202217 1.22563e-05
-11.4989 -0.202225 1.48136e-05
-11.4587 -0.202234 1.2585e-05
-11.4184 -0.202243 1.51994e-05
-11.3783 -0.202252 1.29227e-05
-11.3381 -0.202261 1.55949e-05
-11.2981 -0.202271 1.32753e-05
-11.2581 -0.20228 1.59957e-05
-11.2181 -0.20229 1.36476e-05
-11.1781 -0.202299 1.63988e-05
-11.1383 -0.202309 1.40426e-05
-11.0984 -0.202318 1.68031e-05
-11.0586 -0.202328 1.44615e-05
-11.0189 -0.202338 1.72093e-05
-10.9792 -0.202348 1.49037e-05
-10.9395 -0.202359 1.76198e-05
-10.8999 -0.202369 1.53673e-05
-10.8603 -0.202379 1.80384e-05
-10.8208 -0.20239 1.58494e-05
-10.7813 -0.2024 1.84691e-05
-10.7418 -0.202411 1.63469e-05
-10.7024 -0.202422 1.89163e-05
-10.6631 -0.202433 1.68571e-05
-10.6238 -0.202444 1.93838e-05
-10.5845 -0.202455 1.73778e-05
-10.5452 -0.202467 1.98748e-05
-10.506 -0.202478 1.79079e-05
-10.4669 -0.20249 2.0391e-05
-10.4278 -0.202502 1.84474e-05
-10.3887 -0.202514 2.09335e-05
-10.3496 -0.202526 1.89977e-05
-10.3106 -0.202538 2.15022e-05
-10.2717 -0.20255 1.95609e-05
-10.2328 -0.202563 2.20963e-05
-10.1939 -0.202575 2.01397e-05
-10.155 -0.202588 2.27143e-05
-10.1162 -0.202601 2.07376e-05
-10.0774 -0.202614 2.33551e-05
-10.0387 -0.202627 2.13578e-05
-10 -0.202641 2.40171e-05
-9.96134 -0.202654 2.20036e-05
-9.92271 -0.202668 2.46996e-05
-9.88412 -0.202682 2.26777e-05
-9.84557 -0.202696 2.54022e-05
-9.80704 -0.20271 2.33825e-05
-9.76856 -0.202724 2.61253e-05
-9.73011 -0.202739 2.41197e-05
-9.69169 -0.202754 2.68701e-05
-9.65331 -0.202769 2.48904e-05
-9.61496 -0.202784 2.76383e-05
-9.57664 -0.202799 2.56954e-05
-9.53836 -0.202815 2.84322e-05
-9.50011 -0.202831 2.65349e-05
-9.46189 -0.202847 2.92547e-05
-9.42371 -0.202863 2.74091e-05
-9.38556 -0.202879 3.01087e-05
-9.34744 -0.202896 2.83181e-05
-9.30935 -0.202912 3.09976e-05
-9.2713 -0.202929 2.92622e-05
-9.23327 -0.202947 3.19246e-05
-9.19528 -0.202964 3.0242e-05
-9.15732 -0.202982 3.28926e-05
-9.11939 -0.203 3.12584e-05
-9.08149 -0.203018 3.39047e-05
-9.04362 -0.203036 3.23128e-05
-9.00578 -0.203055 3.49634e-05
-8.96797 -0.203074 3.34071e-05
-8.93019 -0.203093 3.60714e-05
-8.89244 -0.203113 3.45437e-05
-8.85471 -0.203133 3.72309e-05
-8.81702 -0.203153 3.57255e-05
-8.77936 -0.203173 3.8444e-05
-8.74172 -0.203194 3.69557e-05
-8.70412 -0.203215 3.97129e-05
-8.66654 -0.203236 3.82381e-05
-8.62899 -0.203257 4.10397e-05
-8.59146 -0.203279 3.95766e-05
-8.55397 -0.203301 4.24267e-05
-8.5165 -0.203324 4.09755e-05
-8.47906 -0.203347 4.38764e-05
-8.44165 -0.20337 4.24393e-05
-8.40426 -0.203393 4.53916e-05
-8.3669 -0.203417 4.39726e-05
-8.32956 -0.203442 4.69756e-05
-8.29226 -0.203466 4.558e-05
-8.25497 -0.203491 4.8632e-05
-8.21772 -0.203517 4.72666e-05
-8.18049 -0.203542 5.0365e-05
-8.14328 -0.203569 4.90372e-05
-8.1061 -0.203595 5.21792e-05
-8.06895 -0.203622 5.08972e-05
-8.03182 -0.20365 5.40799e-05
-7.99471 -0.203678 5.28518e-05
-7.95763 -0.203706 5.60731e-05
-7.92058 -0.203735 5.49067e-05
-7.88355 -0.203764 5.81649e-05
-7.84654 -0.203794 5.70679e-05
-7.80955 -0.203824 6.03626e-05
-7.77259 -0.203855 5.93419e-05
-7.73566 -0.203886 6.26738e-05
-7.69874 -0.203918 6.17356e-05
-7.66185 -0.20395 6.51066e-05
-7.62498 -0.203983 6.42564e-05
-7.58814 -0.204017 6.76701e-05
-7.55132 -0.204051 6.69126e-05
-7.51452 -0.204086 7.03739e-05
-7.47774 -0.204121 6.97131e-05
-7.44099 -0.204157 7.32283e-05
-7.40425 -0.204193 7.26678e-05
-7.36754 -0.204231 7.62444e-05
-7.33085 -0.204269 7.57875e-05
-7.29418 -0.204307 7.94343e-05
-7.25754 -0.204346 7.90841e-05
-7.22091 -0.204387 8.2811e-05
-7.18431 -0.204427 8.25708e-05
-7.14772 -0.204469 8.63885e-05
-7.11116 -0.204511 8.6262e-05
-7.07462 -0.204554 9.0182e-05
-7.0381 -0.204598 9.01738e-05
-7.00159 -0.204643 9.42083e-05
-6.96511 -0.204689 9.43235e-05
-6.92865 -0.204736 9.84855e-05
-6.89221 -0.204783 9.87307e-05
-6.85579 -0.204832 0.000103034
-6.81938 -0.204881 0.000103416
-6.783 -0.204932 0.000107874
-6.74664 -0.204984 0.000108404
-6.71029 -0.205036 0.000113032
-6.67397 -0.20509 0.00011372
-6.63766 -0.205145 0.000118533
-6.60137 -0.205201 0.000119393
-6.5651 -0.205258 0.000124407
-6.52885 -0.205317 0.000125454
-6.49262 -0.205377 0.000130686
-6.4564 -0.205438 0.000131938
-6.42021 -0.2055 0.000137408
-6.38403 -0.205564 0.000138885
-6.34786 -0.205629 0.000144612
-6.31172 -0.205696 0.000146338
-6.27559 -0.205765 0.000152345
-6.23949 -0.205835 0.000154344
-6.20339 -0.205906 0.000160656
-6.16732 -0.20598 0.000162959
-6.13126 -0.206055 0.000169603
-6.09522 -0.206132 0.000172243
-6.05919 -0.206211 0.00017925
-6.02319 -0.206292 0.000182264
-5.9872 -0.206375 0.000189669
-5.95122 -0.20646 0.000193099
-5.91526 -0.206547 0.000200941
-5.87932 -0.206636 0.000204834
-5.84339 -0.206728 0.00021316
-5.80748 -0.206822 0.000217569
-5.77158 -0.206919 0.000226429
-5.7357 -0.207018 0.000231414
-5.69984 -0.20712 0.000240869
-5.66399 -0.207225 0.000246498
-5.62815 -0.207333 0.000256616
-5.59233 -0.207444 0.000262967
-5.55653 -0.207559 0.000273828
-5.52074 -0.207676 0.000280989
-5.48497 -0.207797 0.000292685
-5.4492 -0.207922 0.000300758
-5.41346 -0.20805 0.000313395
-5.37773 -0.208182 0.000322497
-5.34201 -0.208319 0.000336201
-5.30631 -0.20846 0.000346468
-5.27062 -0.208605 0.000361383
-5.23494 -0.208755 0.000372974
-5.19928 -0.20891 0.000389272
-5.16363 -0.209071 0.000402372
-5.128 -0.209236 0.000420256
-5.09237 -0.209408 0.000435083
-5.05677 -0.209585 0.00045479
-5.02117 -0.209769 0.000471605
-4.98559 -0.209959 0.000493418
-4.95002 -0.210157 0.000512529
-4.91446 -0.210362 0.00053679
-4.87892 -0.210574 0.000558567
-4.84339 -0.210795 0.000585683
-4.80787 -0.211025 0.000610574
-4.77237 -0.211263 0.00064104
-4.73687 -0.211512 0.000669588
-4.70139 -0.211771 0.000704008
-4.66592 -0.21204 0.000736878
-4.63046 -0.212322 0.000775992
-4.59502 -0.212616 0.000814005
-4.55958 -0.212923 0.000858731
-4.52416 -0.213244 0.00090291
-4.48875 -0.213581 0.000954394
-4.45335 -0.213933 0.00100602
-4.41797 -0.214303 0.00106571
-4.38259 -0.214691 0.00112641
-4.34722 -0.215099 0.00119615
-4.31187 -0.215529 0.00126802
-4.27653 -0.215982 0.00135018
-4.24119 -0.21646 0.00143592
-4.20587 -0.216965 0.00153362
-4.17056 -0.217499 0.00163679
-4.13526 -0.218065 0.00175412
-4.09997 -0.218666 0.00187949
-4.06469 -0.219305 0.00202198
-4.02942 -0.219986 0.00217597
-3.99416 -0.220712 0.00235117
-3.95891 -0.221488 0.00254267
-3.92367 -0.22232 0.0027611
-3.88844 -0.223213 0.00300264
-3.85322 -0.224174 0.00327927
-3.81801 -0.22521 0.00358886
-3.7828 -0.226331 0.00394555
-3.74761 -0.227547 0.00434983
-3.71243 -0.228869 0.00481929
-3.67726 -0.230311 0.00535881
-3.64209 -0.23189 0.00599166
-3.60694 -0.233623 0.00673019
-3.57179 -0.235532 0.00760759
-3.53665 -0.237642 0.0086494
-3.50152 -0.239982 0.00990681
-3.4664 -0.242584 0.01143
-3.43129 -0.245486 0.0133042
-3.39619 -0.248726 0.0156278
-3.36109 -0.252342 0.0185541
-3.32601 -0.256359 0.0222786
-3.29093 -0.260778 0.0270941
-3.25586 -0.265527 0.0333927
-3.2208 -0.270392 0.0417344
-3.18574 -0.274863 0.0528374
-3.1507 -0.277859 0.0675418
-3.11566 -0.277334 0.0864338
-3.08063 -0.270006 0.108899
-3.0456 -0.252206 0.131374
-3.01059 -0.223237 0.146631
-2.97558 -0.189117 0.14769
-2.94058 -0.159792 0.134559
-2.90558 -0.141047 0.114093
-2.87059 -0.132232 0.0931974
-2.83561 -0.130022 0.0752488
-2.80064 -0.13142 0.0609717
-2.76567 -0.13451 0.0499322
-2.73071 -0.138238 0.0414554
-2.69576 -0.14207 0.034905
-2.66081 -0.145754 0.0297996
-2.62587 -0.149187 0.0257648
-2.59094 -0.152335 0.0225444
-2.55601 -0.155201 0.0199357
-2.52109 -0.157805 0.0178069
-2.48617 -0.160169 0.0160446
-2.45126 -0.16232 0.0145802
-2.41636 -0.164283 0.0133461
-2.38146 -0.166078 0.0123066
-2.34657 -0.167727 0.0114183
-2.31168 -0.169246 0.0106634
-2.2768 -0.170651 0.0100118
-2.24192 -0.171957 0.00945577
-2.20705 -0.173174 0.0089732
-2.17219 -0.174313 0.00856228
-2.13733 -0.175384 0.00820567
-2.10247 -0.176395 0.0079053
-2.06762 -0.177353 0.00764693
-2.03278 -0.178265 0.00743498
-1.99794 -0.179137 0.00725732
-1.9631 -0.179975 0.00712014
-1.92827 -0.180784 0.00701293
-1.89345 -0.181569 0.00694326
-1.85862 -0.182334 0.00690199
-1.82381 -0.183084 0.00689801
-1.78899 -0.183824 0.00692355
-1.75419 -0.184557 0.0069889
-1.71938 -0.185289 0.00708791
-1.68458 -0.186024 0.00723272
-1.64979 -0.186766 0.00741939
-1.61499 -0.187521 0.00766275
-1.58021 -0.188294 0.00796224
-1.54542 -0.18909 0.00833698
-1.51064 -0.189915 0.00879207
-1.47586 -0.190773 0.00935399
-1.44109 -0.19167 0.0100377
-1.40632 -0.192609 0.0108832
-1.37155 -0.193589 0.0119236
-1.33679 -0.194603 0.0132235
-1.30203 -0.19563 0.0148501
-1.26727 -0.196625 0.0169127
-1.23251 -0.197494 0.0195336
-1.19776 -0.198059 0.0228794
-1.16301 -0.197992 0.0270976
-1.12827 -0.19673 0.03225
-1.09352 -0.193438 0.0380326
-1.05878 -0.187241 0.0434014
-1.02405 -0.178074 0.0463664
-0.989309 -0.167816 0.0450404
-0.954576 -0.159526 0.03948
-0.919844 -0.154822 0.031901
-0.885115 -0.153372 0.0245768
-0.850388 -0.153958 0.0185851
-0.815663 -0.155517 0.0140401
-0.78094 -0.157408 0.0107006
-0.746219 -0.15931 0.00825421
-0.711499 -0.161085 0.00645702
-0.676781 -0.162685 0.00511473
-0.642065 -0.164102 0.00410454
-0.60735 -0.165349 0.00332671
-0.572637 -0.166442 0.00272582
-0.537925 -0.1674 0.00224859
-0.503214 -0.168239 0.0018714
-0.468504 -0.168974 0.00156277
-0.433796 -0.169617 0.00131415
-0.399089 -0.170181 0.00110464
-0.364382 -0.170673 0.000933143
-0.329676 -0.171101 0.000784118
-0.294972 -0.171471 0.000660346
-0.260267 -0.171789 0.000549138
-0.225564 -0.17206 0.000455372
-0.190861 -0.172285 0.000367924
-0.156158 -0.17247 0.000292835
-0.121456 -0.172614 0.000219857
-0.0867541 -0.172722 0.000155672
-0.0520524 -0.172792 9.05016e-05
-0.0173508 -0.172827 3.13511e-05
0.0173508 -0.172827 -3.13511e-05
0.0520524 -0.172792 -9.05016e-05
0.0867541 -0.172722 -0.000155672
0.121456 -0.172614 -0.000219857
0.156158 -0.17247 -0.000292835
0.190861 -0.172285 -0.000367924
0.225564 -0.17206 -0.000455372
0.260267 -0.171789 -0.000549138
0.294972 -0.171471 -0.000660346
0.329676 -0.171101 -0.000784118
0.364382 -0.170673 -0.000933143
0.399089 -0.170181 -0.00110464
0.433796 -0.169617 -0.00131415
0.468504 -0.168974 -0.00156277
0.503214 -0.168239 -0.0018714
0.537925 -0.1674 -0.00224859
0.572637 -0.166442 -0.00272582
0.60735 -0.165349 -0.00332671
0.642065 -0.164102 -0.00410454
0.676781 -0.162685 -0.00511473
0.711499 -0.161085 -0.00645702
0.746219 -0.15931 -0.00825421
0.78094 -0.157408 -0.0107006
0.815663 -0.155517 -0.0140401
0.850388 -0.153958 -0.0185851
0.885115 -0.153372 -0.0245768
0.919844 -0.154822 -0.031901
0.954576 -0.159526 -0.03948
0.989309 -0.167816 -0.0450404
1.02405 -0.178074 -0.0463664
1.05878 -0.187241 -0.0434014
1.09352 -0.193438 -0.0380326
1.12827 -0.19673 -0.03225
1.16301 -0.197992 -0.0270976
1.19776 -0.198059 -0.0228794
1.23251 -0.197494 -0.0195336
1.26727 -0.196625 -0.0169127
1.30203 -0.19563 -0.0148501
1.33679 -0.194603 -0.0132235
1.37155 -0.193589 -0.0119236
1.40632 -0.192609 -0.0108832
1.44109 -0.19167 -0.0100377
1.47586 -0.190773 -0.00935399
1.51064 -0.189915 -0.00879207
1.54542 -0.18909 -0.00833698
1.58021 -0.188294 -0.00796224
1.61499 -0.187521 -0.00766275
1.64979 -0.186766 -0.00741939
1.68458 -0.186024 -0.00723272
1.71938 -0.185289 -0.00708791
1.75419 -0.184557 -0.0069889
1.78899 -0.183824 -0.00692355
1.82381 -0.183084 -0.00689801
1.85862 -0.182334 -0.00690199
1.89345 -0.181569 -0.00694326
1.92827 -0.180784 -0.00701293
1.9631 -0.179975 -0.00712014
1.99794 -0.179137 -0.00725732
2.03278 -0.178265 -0.00743498
2.06762 -0.177353 -0.00764693
2.10247 -0.176395 -0.0079053
2.13733 -0.175384 -0.00820567
2.17219 -0.174313 -0.00856228
2.20705 -0.173174 -0.0089732
2.24192 -0.171957 -0.00945577
2.2768 -0.170651 -0.0100118
2.31168 -0.169246 -0.0106634
2.34657 -0.167727 -0.0114183
2.38146 -0.166078 -0.0123066
2.41636 -0.164283 -0.0133461
2.45126 -0.16232 -0.0145802
2.48617 -0.160169 -0.0160446
2.52109 -0.157805 -0.0178069
2.55601 -0.155201 -0.0199357
2.59094 -0.152335 -0.0225444
2.62587 -0.149187 -0.0257648
2.66081 -0.145754 -0.0297996
2.69576 -0.14207 -0.034905
2.73071 -0.138238 -0.0414554
2.76567 -0.13451 -0.0499322
2.80064 -0.13142 -0.0609717
2.83561 -0.130022 -0.0752488
2.87059 -0.132232 -0.0931974
2.90558 -0.141047 -0.114093
2.94058 -0.159792 -0.134559
2.97558 -0.189117 -0.14769
3.01059 -0.223237 -0.146631
3.0456 -0.252206 -0.131374
3.08063 -0.270006 -0.108899
3.11566 -0.277334 -0.0864338
3.1507 -0.277859 -0.0675418
3.18574 -0.274863 -0.0528374
3.2208 -0.270392 -0.0417344
3.25586 -0.265527 -0.0333927
3.29093 -0.260778 -0.0270941
3.32601 -0.256359 -0.0222786
3.36109 -0.252342 -0.0185541
3.39619 -0.248726 -0.0156278
3.43129 -0.245486 -0.0133042
3.4664 -0.242584 -0.01143
3.50152 -0.239982 -0.00990681
3.53665 -0.237642 -0.0086494
3.57179 -0.235532 -0.00760759
3.60694 -0.233623 -0.00673019
3.64209 -0.23189 -0.00599166
3.67726 -0.230311 -0.00535881
3.71243 -0.228869 -0.00481929
3.74761 -0.227547 -0.00434983
3.7828 -0.226331 -0.00394555
3.81801 -0.22521 -0.00358886
3.85322 -0.224174 -0.00327927
3.88844 -0.223213 -0.00300264
3.92367 -0.22232 -0.0027611
3.95891 -0.221488 -0.00254267
3.99416 -0.220712 -0.00235117
4.02942 -0.219986 -0.00217597
4.06469 -0.219305 -0.00202198
4.09997 -0.218666 -0.00187949
4.13526 -0.218065 -0.00175412
4.17056 -0.217499 -0.00163679
4.20587 -0.216965 -0.00153362
4.24119 -0.21646 -0.00143592
4.27653 -0.215982 -0.00135018
4.31187 -0.215529 -0.00126802
4.34722 -0.215099 -0.00119615
4.38259 -0.214691 -0.00112641
4.41797 -0.214303 -0.00106571
4.45335 -0.213933 -0.00100602
4.48875 -0.213581 -0.000954394
4.52416 -0.213244 -0.00090291
4.55958 -0.212923 -0.000858731
4.59502 -0.212616 -0.000814005
4.63046 -0.212322 -0.000775992
4.66592 -0.21204 -0.000736878
4.70139 -0.211771 -0.000704008
4.73687 -0.211512 -0.000669588
4.77237 -0.211263 -0.00064104
4.80787 -0.211025 -0.000610574
4.84339 -0.210795 -0.000585683
4.87892 -0.210574 -0.000558567
4.91446 -0.210362 -0.00053679
4.95002 -0.210157 -0.000512529
4.98559 -0.209959 -0.000493418
5.02117 -0.209769 -0.000471605
5.05677 -0.209585 -0.00045479
5.09237 -0.209408 -0.000435083
5.128 -0.209236 -0.000420256
5.16363 -0.209071 -0.000402372
5.19928 -0.20891 -0.000389272
5.23494 -0.208755 -0.000372974
5.27062 -0.208605 -0.000361383
5.30631 -0.20846 -0.000346468
5.34201 -0.208319 -0.000336201
5.37773 -0.208182 -0.000322497
5.41346 -0.20805 -0.000313395
5.4492 -0.207922 -0.000300758
5.48497 -0.207797 -0.000292685
5.52074 -0.207676 -0.000280989
5.55653 -0.207559 -0.000273828
5.59233 -0.207444 -0.000262967
5.62815 -0.207333 -0.000256616
5.66399 -0.207225 -0.000246498
5.69984 -0.20712 -0.000240869
5.7357 -0.207018 -0.000231414
5.77158 -0.206919 -0.000226429
5.80748 -0.206822 -0.000217569
5.84339 -0.206728 -0.00021316
5.87932 -0.206636 -0.000204834
5.91526 -0.206547 -0.000200941
5.95122 -0.20646 -0.000193099
5.9872 -0.206375 -0.000189669
6.02319 -0.206292 -0.000182264
6.05919 -0.206211 -0.00017925
6.09522 -0.206132 -0.000172243
6.13126 -0.206055 -0.000169603
6.16732 -0.20598 -0.000162959
6.20339 -0.205906 -0.000160656
6.23949 -0.205835 -0.000154344
6.27559 -0.205765 -0.000152345
6.31172 -0.205696 -0.000146338
6.34786 -0.205629 -0.000144612
6.38403 -0.205564 -0.000138885
6.42021 -0.2055 -0.000137408
6.4564 -0.205438 -0.000131938
6.49262 -0.205377 -0.000130686
6.52885 -0.205317 -0.000125454
6.5651 -0.205258 -0.000124407
6.60137 -0.205201 -0.000119393
6.63766 -0.205145 -0.000118533
6.67397 -0.20509 -0.00011372
6.71029 -0.205036 -0.000113032
6.74664 -0.204984 -0.000108404
6.783 -0.204932 -0.000107874
6.81938 -0.204881 -0.000103416
6.85579 -0.204832 -0.000103034
6.89221 -0.204783 -9.87307e-05
6.92865 -0.204736 -9.84855e-05
6.96511 -0.204689 -9.43235e-05
7.00159 -0.204643 -9.42083e-05
7.0381 -0.204598 -9.01738e-05
7.07462 -0.204554 -9.0182e-05
7.11116 -0.204511 -8.6262e-05
7.14772 -0.204469 -8.63885e-05
7.18431 -0.204427 -8.25708e-05
7.22091 -0.204387 -8.2811e-05
7.25754 -0.204346 -7.90841e-05
7.29418 -0.204307 -7.94343e-05
7.33085 -0.204269 -7.57875e-05
7.36754 -0.204231 -7.62444e-05
7.40425 -0.204193 -7.26678e-05
7.44099 -0.204157 -7.32283e-05
7.47774 -0.204121 -6.97131e-05
7.51452 -0.204086 -7.03739e-05
7.55132 -0.204051 -6.69126e-05
7.58814 -0.204017 -6.76701e-05
7.62498 -0.203983 -6.42564e-05
7.66185 -0.20395 -6.51066e-05
7.69874 -0.203918 -6.17356e-05
7.73566 -0.203886 -6.26738e-05
7.77259 -0.203855 -5.93419e-05
7.80955 -0.203824 -6.03626e-05
7.84654 -0.203794 -5.70679e-05
7.88355 -0.203764 -5.81649e-05
7.92058 -0.203735 -5.49067e-05
7.95763 -0.203706 -5.60731e-05
7.99471 -0.203678 -5.28518e-05
8.03182 -0.20365 -5.40799e-05
8.06895 -0.203622 -5.08972e-05
8.1061 -0.203595 -5.21792e-05
8.14328 -0.203569 -4.90372e-05
8.18049 -0.203542 -5.0365e-05
8.21772 -0.203517 -4.72666e-05
8.25497 -0.203491 -4.8632e-05
8.29226 -0.203466 -4.558e-05
8.32956 -0.203442 -4.69756e-05
8.3669 -0.203417 -4.39726e-05
8.40426 -0.203393 -4.53916e-05
8.44165 -0.20337 -4.24393e-05
8.47906 -0.203347 -4.38764e-05
8.5165 -0.203324 -4.09755e-05
8.55397 -0.203301 -4.24267e-05
8.59146 -0.203279 -3.95766e-05
8.62899 -0.203257 -4.10397e-05
8.66654 -0.203236 -3.82381e-05
8.70412 -0.203215 -3.97129e-05
8.74172 -0.203194 -3.69557e-05
8.77936 -0.203173 -3.8444e-05
8.81702 -0.203153 -3.57255e-05
8.85471 -0.203133 -3.72309e-05
8.89244 -0.203113 -3.45437e-05
8.93019 -0.203093 -3.60714e-05
8.96797 -0.203074 -3.34071e-05
9.00578 -0.203055 -3.49634e-05
9.04362 -0.203036 -3.23128e-05
9.08149 -0.203018 -3.39047e-05
9.11939 -0.203 -3.12584e-05
9.15732 -0.202982 -3.28926e-05
9.19528 -0.202964 -3.0242e-05
9.23327 -0.202947 -3.19246e-05
9.2713 -0.202929 -2.92622e-05
9.30935 -0.202912 -3.09976e-05
9.34744 -0.202896 -2.83181e-05
9.38556 -0.202879 -3.01087e-05
9.42371 -0.202863 -2.74091e-05
9.46189 -0.202847 -2.92547e-05
9.50011 -0.202831 -2.65349e-05
9.53836 -0.202815 -2.84322e-05
9.57664 -0.202799 -2.56954e-05
9.61496 -0.202784 -2.76383e-05
9.65331 -0.202769 -2.48904e-05
9.69169 -0.202754 -2.68701e-05
9.73011 -0.202739 -2.41197e-05
9.76856 -0.202724 -2.61253e-05
9.80704 -0.20271 -2.33825e-05
9.84557 -0.202696 -2.54022e-05
9.88412 -0.202682 -2.26777e-05
9.92271 -0.202668 -2.46996e-05
9.96134 -0.202654 -2.20036e-05
10 -0.202641 -2.40171e-05
10.0387 -0.202627 -2.13578e-05
10.0774 -0.202614 -2.33551e-05
10.1162 -0.202601 -2.07376e-05
10.155 -0.202588 -2.27143e-05
10.1939 -0.202575 -2.01397e-05
10.2328 -0.202563 -2.20963e-05
10.2717 -0.20255 -1.95609e-05
10.3106 -0.202538 -2.15022e-05
10.3496 -0.202526 -1.89977e-05
10.3887 -0.202514 -2.09335e-05
10.4278 -0.202502 -1.84474e-05
10.4669 -0.20249 -2.0391e-05
10.506 -0.202478 -1.79079e-05
10.5452 -0.202467 -1.98748e-05
10.5845 -0.202455 -1.73778e-05
10.6238 -0.202444 -1.93838e-05
10.6631 -0.202433 -1.68571e-05
10.7024 -0.202422 -1.89163e-05
10.7418 -0.202411 -1.63469e-05
10.7813 -0.2024 -1.84691e-05
10.8208 -0.20239 -1.58494e-05
10.8603 -0.202379 -1.80384e-05
10.8999 -0.202369 -1.53673e-05
10.9395 -0.202359 -1.76198e-05
10.9792 -0.202348 -1.49037e-05
11.0189 -0.202338 -1.72093e-05
11.0586 -0.202328 -1.44615e-05
11.0984 -0.202318 -1.68031e-05
11.1383 -0.202309 -1.40426e-05
11.1781 -0.202299 -1.63988e-05
11.2181 -0.20229 -1.36476e-05
11.2581 -0.20228 -1.59957e-05
11.2981 -0.202271 -1.32753e-05
11.3381 -0.202261 -1.55949e-05
11.3783 -0.202252 -1.29227e-05
11.4184 -0.202243 -1.51994e-05
11.4587 -0.202234 -1.2585e-05
11.4989 -0.202225 -1.48136e-05
11.5392 -0.202217 -1.22563e-05
11.5796 -0.202208 -1.44428e-05
11.62 -0.202199 -1.19307e-05
11.6605 -0.202191 -1.4092e-05
11.701 -0.202182 -1.16029e-05
11.7415 -0.202174 -1.37648e-05
11.7822 -0.202166 -1.12692e-05
11.8228 -0.202158 -1.34628e-05
11.8636 -0.202149 -1.0929e-05
11.9043 -0.202141 -1.31846e-05
11.9452 -0.202133 -1.05845e-05
11.986 -0.202126 -1.29255e-05
12.027 -0.202118 -1.0241e-05
12.068 -0.20211 -1.26784e-05
12.109 -0.202102 -9.90595e-06
12.1501 -0.202095 -1.24346e-05
12.1913 -0.202087 -9.58762e-06
12.2325 -0.20208 -1.21855e-05
12.2738 -0.202073 -9.29318e-06
12.3151 -0.202065 -1.19247e-05
12.3565 -0.202058 -9.0269e-06
12.3979 -0.202051 -1.16493e-05
12.4394 -0.202044 -8.78861e-06
12.481 -0.202037 -1.13614e-05
12.5226 -0.20203 -8.57311e-06
12.5643 -0.202023 -1.10683e-05
12.6061 -0.202016 -8.3706e-06
12.6479 -0.202009 -1.07809e-05
12.6898 -0.202003 -8.16848e-06
12.7317 -0.201996 -1.05117e-05
12.7737 -0.201989 -7.95415e-06
12.8158 -0.201983 -1.02716e-05
12.8579 -0.201976 -7.71832e-06
12.9001 -0.20197 -1.00665e-05
12.9424 -0.201964 -7.45805e-06
12.9847 -0.201957 -9.89521e-06
13.0271 -0.201951 -7.17838e-06
13.0696 -0.201945 -9.74807e-06
13.1121 -0.201939 -6.89211e-06
13.1547 -0.201933 -9.60891e-06
13.1974 -0.201927 -6.61707e-06
13.2402 -0.201921 -9.45866e-06
13.283 -0.201915 -6.37139e-06
13.3259 -0.201909 -9.28081e-06
13.3689 -0.201903 -6.1678e-06
13.4119 -0.201897 -9.06697e-06
13.455 -0.201892 -6.00856e-06
13.4982 -0.201886 -8.82091e-06
13.5415 -0.20188 -5.88299e-06
13.5848 -0.201875 -8.55917e-06
13.6283 -0.201869 -5.76889e-06
13.6718 -0.201864 -8.3074e-06
13.7153 -0.201858 -5.63844e-06
13.759 -0.201853 -8.09267e-06
13.8028 -0.201848 -5.46715e-06
13.8466 -0.201842 -7.93374e-06
13.8905 -0.201837 -5.2435e-06
13.9345 -0.201832 -7.83254e-06
13.9786 -0.201827 -4.9755e-06
14.0227 -0.201822 -7.77044e-06
14.067 -0.201816 -4.69084e-06
14.1113 -0.201811 -7.71203e-06
14.1558 -0.201806 -4.4291e-06
14.2003 -0.201801 -7.61662e-06
14.2449 -0.201796 -4.22731e-06
14.2896 -0.201792 -7.45447e-06
14.3344 -0.201787 -4.10349e-06
14.3793 -0.201782 -7.22164e-06
14.4243 -0.201777 -4.0452e-06
14.4693 -0.201772 -6.94648e-06
14.5145 -0.201768 -4.00937e-06
14.5598 -0.201763 -6.68247e-06
14.6052 -0.201758 -3.9368e-06
14.6506 -0.201754 -6.48743e-06
14.6962 -0.201749 -3.77762e-06
14.7419 -0.201745 -6.39581e-06
14.7877 -0.20174 -3.51796e-06
14.8336 -0.201736 -6.39655e-06
14.8796 -0.201731 -3.19413e-06
14.9257 -0.201727 -6.4298e-06
14.9719 -0.201722 -2.88323e-06
15.0182 -0.201718 -6.40939e-06
15.0647 -0.201714 -2.6689e-06
15.1112 -0.20171 -6.26555e-06
15.1579 -0.201705 -2.59505e-06
15.2047 -0.201701 -5.98858e-06
15.2516 -0.201697 -2.6316e-06
15.2986 -0.201693 -5.64726e-06
15.3458 -0.201689 -2.67689e-06
15.393 -0.201685 -5.36315e-06
15.4404 -0.20168 -2.60588e-06
15.488 -0.201677 -5.2443e-06
15.5356 -0.201672 -2.34628e-06
15.5834 -0.201669 -5.31062e-06
15.6313 -0.201664 -1.93895e-06
15.6794 -0.201661 -5.4601e-06
15.7276 -0.201657 -1.53512e-06
15.7759 -0.201653 -5.51306e-06
15.8243 -0.201649 -1.31254e-06
15.873 -0.201645 -5.32616e-06
15.9217 -0.201641 -1.34816e-06
15.9706 -0.201638 -4.91057e-06
16.0197 -0.201634 -1.5336e-06
16.0689 -0.20163 -4.46073e-06
16.1182 -0.201626 -1.61684e-06
16.1677 -0.201623 -4.23965e-06
16.2174 -0.201619 -1.37754e-06
16.2672 -0.201616 -4.37076e-06
16.3172 -0.201612 -8.2749e-07
16.3674 -0.201608 -4.69151e-06
16.4177 -0.201605 -2.60556e-07
16.4682 -0.201601 -4.82785e-06
16.5189 -0.201598 -4.99766e-08
16.5697 -0.201594 -4.49795e-06
16.6208 -0.201591 -3.01715e-07
16.672 -0.201587 -3.82121e-06
16.7234 -0.201584 -6.70027e-07
16.775 -0.20158 -3.3065e-06
16.8268 -0.201577 -5.98102e-07
16.8787 -0.201574 -3.40715e-06
16.9309 -0.20157 1.20679e-07
16.9833 -0.201567 -3.98456e-06
17.0359 -0.201563 9.95768e-07
17.0887 -0.20156 -4.293e-06
17.1418 -0.201557 1.22585e-06
17.195 -0.201554 -3.724e-06
17.2485 -0.201551 6.29665e-07
17.3022 -0.201547 -2.64923e-06
17.3562 -0.201544 9.29721e-08
17.4104 -0.201541 -2.23097e-06
17.4648 -0.201537 6.76153e-07
17.5195 -0.201535 -3.00723e-06
17.5744 -0.201531 2.10273e-06
17.6296 -0.201528 -3.85416e-06
17.6851 -0.201525 2.71945e-06
17.7408 -0.201522 -3.18688e-06
17.7969 -0.201519 1.71334e-06
17.8532 -0.201516 -1.46059e-06
17.9098 -0.201513 8.38522e-07
17.9667 -0.20151 -1.13564e-06
18.0239 -0.201506 2.20501e-06
18.0815 -0.201504 -2.83657e-06
18.1393 -0.2015 4.34514e-06
18.1975 -0.201498 -3.36082e-06
18.256 -0.201495 3.74812e-06
18.3149 -0.201491 -8.18611e-07
18.3742 -0.201489 1.61558e-06
18.4338 -0.201486 5.80506e-07
18.4938 -0.201482 3.17625e-06
18.5542 -0.201481 -2.19461e-06
18.615 -0.201477 6.72223e-06
18.6762 -0.201474 -2.78035e-06
18.7379 -0.201472 4.81708e-06
18.8 -0.201468 1.95548e-06
18.8625 -0.201465 2.2083e-06
18.9255 -0.201463 1.34736e-06
18.9891 -0.201459 7.87435e-06
19.0531 -0.201457 -3.352e-06
19.1177 -0.201454 8.79805e-06
19.1828 -0.20145 3.18919e-06
19.2484 -0.201448 2.47597e-06
19.3147 -0.201446 4.32733e-06
19.3816 -0.201441 1.16819e-05
19.4491 -0.201439 -3.57943e-06
19.5173 -0.201438 1.05827e-05
19.5862 -0.201433 1.03233e-05
19.6558 -0.201429 4.73185e-06
19.7262 -0.20143 3.67712e-07
19.7974 -0.201425 2.28236e-05
19.8694 -0.201419 8.5319e-06
19.9423 -0.201418 1.47069e-06
20.0162 -0.20142 9.44415e-06
20.091 -0.201411 3.73813e-05
20.1669 -0.201403 1.69942e-05
20.244 -0.201403 3.31179e-08
20.3222 -0.201407 2.78499e-06
20.4016 -0.201398 5.99377e-05
20.4825 -0.201371 9.96093e-05
20.5648 -0.20133 0.000124763
20.6487 -0.201291 0.000101494
20.7344 -0.201257 8.33902e-05
20.8219 -0.201234 4.80381e-05
20.9115 -0.201217 3.90556e-05
21.0034 -0.201208 1.59873e-05
21.0979 -0.201197 1.80114e-05
21.1952 -0.201193 1.94382e-07
21.2959 -0.201185 6.63304e-06
21.4004 -0.201182 -1.06418e-05
21.5093 -0.201173 -2.00863e-06
21.6237 -0.201171 -2.06306e-05
21.7448 -0.201159 -1.031e-05
21.8747 -0.201158 -3.18708e-05
22.0165 -0.201141 -1.99617e-05
22.1768 -0.20114 -4.733e-05
22.3723 -0.201093 -3.30727e-05


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1Classic/SigmaROneLoop.txt <==
-22.3723 -0.270251 -1.60443e-19
-22.1768 -0.270251 -1.60443e-19
-22.0165 -0.270251 -1.60443e-19
-21.8747 -0.270251 -1.60443e-19
-21.7448 -0.270251 -1.60443e-19
-21.6237 -0.270251 -1.60443e-19
-21.5093 -0.270251 -1.60443e-19
-21.4004 -0.270251 -1.60443e-19
-21.2959 -0.270251 -1.60443e-19
-21.1952 -0.270251 -1.60443e-19
-21.0979 -0.270251 -1.60443e-19
-21.0034 -0.270251 -1.60443e-19
-20.9115 -0.270251 -1.60443e-19
-20.8219 -0.270251 -1.60443e-19
-20.7344 -0.270251 -1.60443e-19
-20.6487 -0.270251 -1.60443e-19
-20.5648 -0.270251 -1.60443e-19
-20.4825 -0.270251 -1.60443e-19
-20.4016 -0.270251 -1.60443e-19
-20.3222 -0.270251 -1.60443e-19
-20.244 -0.270251 -1.60443e-19
-20.1669 -0.270251 -1.60443e-19
-20.091 -0.270251 -1.60443e-19
-20.0162 -0.270251 -1.60443e-19
-19.9423 -0.270251 -1.60443e-19
-19.8694 -0.270251 -1.60443e-19
-19.7974 -0.270251 -1.60443e-19
-19.7262 -0.270251 -1.60443e-19
-19.6558 -0.270251 -1.60443e-19
-19.5862 -0.270251 -1.60443e-19
-19.5173 -0.270251 -1.60443e-19
-19.4491 -0.270251 -1.60443e-19
-19.3816 -0.270251 -1.60443e-19
-19.3147 -0.270251 -1.60443e-19
-19.2484 -0.270251 -1.60443e-19
-19.1828 -0.270251 -1.60443e-19
-19.1177 -0.270251 -1.60443e-19
-19.0531 -0.270251 -1.60443e-19
-18.9891 -0.270251 -1.60443e-19
-18.9255 -0.270251 -1.60443e-19
-18.8625 -0.270251 -1.60443e-19
-18.8 -0.270251 -1.60443e-19
-18.7379 -0.270251 -1.60443e-19
-18.6762 -0.270251 -1.60443e-19
-18.615 -0.270251 -1.60443e-19
-18.5542 -0.270251 -1.60443e-19
-18.4938 -0.270251 -1.60443e-19
-18.4338 -0.270251 -1.60443e-19
-18.3742 -0.270251 -1.60443e-19
-18.3149 -0.270251 -1.60443e-19
-18.256 -0.270251 -1.60443e-19
-18.1975 -0.270251 -1.60443e-19
-18.1393 -0.270251 -1.60443e-19
-18.0815 -0.270251 -1.60443e-19
-18.0239 -0.270251 -1.60443e-19
-17.9667 -0.270251 -1.60443e-19
-17.9098 -0.270251 -1.60443e-19
-17.8532 -0.270251 -1.60443e-19
-17.7969 -0.270251 -1.60443e-19
-17.7408 -0.270251 -1.60443e-19
-17.6851 -0.270251 -1.60443e-19
-17.6296 -0.270251 -1.60443e-19
-17.5744 -0.270251 -1.60443e-19
-17.5195 -0.270251 -1.60443e-19
-17.4648 -0.270251 -1.60443e-19
-17.4104 -0.270251 -1.60443e-19
-17.3562 -0.270251 -1.60443e-19
-17.3022 -0.270251 -1.60443e-19
-17.2485 -0.270251 -1.60443e-19
-17.195 -0.270251 -1.60443e-19
-17.1418 -0.270251 -1.60443e-19
-17.0887 -0.270251 -1.60443e-19
-17.0359 -0.270251 -1.60443e-19
-16.9833 -0.270251 -1.60443e-19
-16.9309 -0.270251 -1.60443e-19
-16.8787 -0.270251 -1.60443e-19
-16.8268 -0.270251 -1.60443e-19
-16.775 -0.270251 -1.60443e-19
-16.7234 -0.270251 -1.60443e-19
-16.672 -0.270251 -1.60443e-19
-16.6208 -0.270251 -1.60443e-19
-16.5697 -0.270251 -1.60443e-19
-16.5189 -0.270251 -1.60443e-19
-16.4682 -0.270251 -1.60443e-19
-16.4177 -0.270251 -1.60443e-19
-16.3674 -0.270251 -1.60443e-19
-16.3172 -0.270251 -1.60443e-19
-16.2672 -0.270251 -1.60443e-19
-16.2174 -0.270251 -1.60443e-19
-16.1677 -0.270251 -1.60443e-19
-16.1182 -0.270251 -1.60443e-19
-16.0689 -0.270251 -1.60443e-19
-16.0197 -0.270251 -1.60443e-19
-15.9706 -0.270251 -1.60443e-19
-15.9217 -0.270251 -1.60443e-19
-15.873 -0.270251 -1.60443e-19
-15.8243 -0.270251 -1.60443e-19
-15.7759 -0.270251 -1.60443e-19
-15.7276 -0.270251 -1.60443e-19
-15.6794 -0.270251 -1.60443e-19
-15.6313 -0.270251 -1.60443e-19
-15.5834 -0.270251 -1.60443e-19
-15.5356 -0.270251 -1.60443e-19
-15.488 -0.270251 -1.60443e-19
-15.4404 -0.270251 -1.60443e-19
-15.393 -0.270251 -1.60443e-19
-15.3458 -0.270251 -1.60443e-19
-15.2986 -0.270251 -1.60443e-19
-15.2516 -0.270251 -1.60443e-19
-15.2047 -0.270251 -1.60443e-19
-15.1579 -0.270251 -1.60443e-19
-15.1112 -0.270251 -1.60443e-19
-15.0647 -0.270251 -1.60443e-19
-15.0182 -0.270251 -1.60443e-19
-14.9719 -0.270251 -1.60443e-19
-14.9257 -0.270251 -1.60443e-19
-14.8796 -0.270251 -1.60443e-19
-14.8336 -0.270251 -1.60443e-19
-14.7877 -0.270251 -1.60443e-19
-14.7419 -0.270251 -1.60443e-19
-14.6962 -0.270251 -1.60443e-19
-14.6506 -0.270251 -1.60443e-19
-14.6052 -0.270251 -1.60443e-19
-14.5598 -0.270251 -1.60443e-19
-14.5145 -0.270251 -1.60443e-19
-14.4693 -0.270251 -1.60443e-19
-14.4243 -0.270251 -1.60443e-19
-14.3793 -0.270251 -1.60443e-19
-14.3344 -0.270251 -1.60443e-19
-14.2896 -0.270251 -1.60443e-19
-14.2449 -0.270251 -1.60443e-19
-14.2003 -0.270251 -1.60443e-19
-14.1558 -0.270251 -1.60443e-19
-14.1113 -0.270251 -1.60443e-19
-14.067 -0.270251 -1.60443e-19
-14.0227 -0.270251 -1.60443e-19
-13.9786 -0.270251 -1.60443e-19
-13.9345 -0.270251 -1.60443e-19
-13.8905 -0.270251 -1.60443e-19
-13.8466 -0.270251 -1.60443e-19
-13.8028 -0.270251 -1.60443e-19
-13.759 -0.270251 -1.60443e-19
-13.7153 -0.270251 -1.60443e-19
-13.6718 -0.270251 -1.60443e-19
-13.6283 -0.270251 -1.60443e-19
-13.5848 -0.270251 -1.60443e-19
-13.5415 -0.270251 -1.60443e-19
-13.4982 -0.270251 -1.60443e-19
-13.455 -0.270251 -1.60443e-19
-13.4119 -0.270251 -1.60443e-19
-13.3689 -0.270251 -1.60443e-19
-13.3259 -0.270251 -1.60443e-19
-13.283 -0.270251 -1.60443e-19
-13.2402 -0.270251 -1.60443e-19
-13.1974 -0.270251 -1.60443e-19
-13.1547 -0.270251 -1.60443e-19
-13.1121 -0.270251 -1.60443e-19
-13.0696 -0.270251 -1.60443e-19
-13.0271 -0.270251 -1.60443e-19
-12.9847 -0.270251 -1.60443e-19
-12.9424 -0.270251 -1.60443e-19
-12.9001 -0.270251 -1.60443e-19
-12.8579 -0.270251 -1.60443e-19
-12.8158 -0.270251 -1.60443e-19
-12.7737 -0.270251 -1.60443e-19
-12.7317 -0.270251 -1.60443e-19
-12.6898 -0.270251 -1.60443e-19
-12.6479 -0.270251 -1.60443e-19
-12.6061 -0.270251 -1.60443e-19
-12.5643 -0.270251 -1.60443e-19
-12.5226 -0.270251 -1.60443e-19
-12.481 -0.270251 -1.60443e-19
-12.4394 -0.270251 -1.60443e-19
-12.3979 -0.270251 -1.60443e-19
-12.3565 -0.270251 -1.60443e-19
-12.3151 -0.270251 -1.60443e-19
-12.2738 -0.270251 -1.60443e-19
-12.2325 -0.270251 -1.60443e-19
-12.1913 -0.270251 -1.60443e-19
-12.1501 -0.270251 -1.60443e-19
-12.109 -0.270251 -1.60443e-19
-12.068 -0.270251 -1.60443e-19
-12.027 -0.270251 -1.60443e-19
-11.986 -0.270251 -1.60443e-19
-11.9452 -0.270251 -1.60443e-19
-11.9043 -0.270251 -1.60443e-19
-11.8636 -0.270251 -1.60443e-19
-11.8228 -0.270251 -1.60443e-19
-11.7822 -0.270251 -1.60443e-19
-11.7415 -0.270251 -1.60443e-19
-11.701 -0.270251 -1.60443e-19
-11.6605 -0.270251 -1.60443e-19
-11.62 -0.270251 -1.60443e-19
-11.5796 -0.270251 -1.60443e-19
-11.5392 -0.270251 -1.60443e-19
-11.4989 -0.270251 -1.60443e-19
-11.4587 -0.270251 -1.60443e-19
-11.4184 -0.270251 -1.60443e-19
-11.3783 -0.270251 -1.60443e-19
-11.3381 -0.270251 -1.60443e-19
-11.2981 -0.270251 -1.60443e-19
-11.2581 -0.270251 -1.60443e-19
-11.2181 -0.270251 -1.60443e-19
-11.1781 -0.270251 -1.60443e-19
-11.1383 -0.270251 -1.60443e-19
-11.0984 -0.270251 -1.60443e-19
-11.0586 -0.270251 -1.60443e-19
-11.0189 -0.270251 -1.60443e-19
-10.9792 -0.270251 -1.60443e-19
-10.9395 -0.270251 -1.60443e-19
-10.8999 -0.270251 -1.60443e-19
-10.8603 -0.270251 -1.60443e-19
-10.8208 -0.270251 -1.60443e-19
-10.7813 -0.270251 -1.60443e-19
-10.7418 -0.270251 -1.60443e-19
-10.7024 -0.270251 -1.60443e-19
-10.6631 -0.270251 -1.60443e-19
-10.6238 -0.270251 -1.60443e-19
-10.5845 -0.270251 -1.60443e-19
-10.5452 -0.270251 -1.60443e-19
-10.506 -0.270251 -1.60443e-19
-10.4669 -0.270251 -1.60443e-19
-10.4278 -0.270251 -1.60443e-19
-10.3887 -0.270251 -1.60443e-19
-10.3496 -0.270251 -1.60443e-19
-10.3106 -0.270251 -1.60443e-19
-10.2717 -0.270251 -1.60443e-19
-10.2328 -0.270251 -1.60443e-19
-10.1939 -0.270251 -1.60443e-19
-10.155 -0.270251 -1.60443e-19
-10.1162 -0.270251 -1.60443e-19
-10.0774 -0.270251 -1.60443e-19
-10.0387 -0.270251 -1.60443e-19
-10 -0.270251 -1.60443e-19
-9.96134 -0.270251 -1.60443e-19
-9.92271 -0.270251 -1.60443e-19
-9.88412 -0.270251 -1.60443e-19
-9.84557 -0.270251 -1.60443e-19
-9.80704 -0.270251 -1.60443e-19
-9.76856 -0.270251 -1.60443e-19
-9.73011 -0.270251 -1.60443e-19
-9.69169 -0.270251 -1.60443e-19
-9.65331 -0.270251 -1.60443e-19
-9.61496 -0.270251 -1.60443e-19
-9.57664 -0.270251 -1.60443e-19
-9.53836 -0.270251 -1.60443e-19
-9.50011 -0.270251 -1.60443e-19
-9.46189 -0.270251 -1.60443e-19
-9.42371 -0.270251 -1.60443e-19
-9.38556 -0.270251 -1.60443e-19
-9.34744 -0.270251 -1.60443e-19
-9.30935 -0.270251 -1.60443e-19
-9.2713 -0.270251 -1.60443e-19
-9.23327 -0.270251 -1.60443e-19
-9.19528 -0.270251 -1.60443e-19
-9.15732 -0.270251 -1.60443e-19
-9.11939 -0.270251 -1.60443e-19
-9.08149 -0.270251 -1.60443e-19
-9.04362 -0.270251 -1.60443e-19
-9.00578 -0.270251 -1.60443e-19
-8.96797 -0.270251 -1.60443e-19
-8.93019 -0.270251 -1.60443e-19
-8.89244 -0.270251 -1.60443e-19
-8.85471 -0.270251 -1.60443e-19
-8.81702 -0.270251 -1.60443e-19
-8.77936 -0.270251 -1.60443e-19
-8.74172 -0.270251 -1.60443e-19
-8.70412 -0.270251 -1.60443e-19
-8.66654 -0.270251 -1.60443e-19
-8.62899 -0.270251 -1.60443e-19
-8.59146 -0.270251 -1.60443e-19
-8.55397 -0.270251 -1.60443e-19
-8.5165 -0.270251 -1.60443e-19
-8.47906 -0.270251 -1.60443e-19
-8.44165 -0.270251 -1.60443e-19
-8.40426 -0.270251 -1.60443e-19
-8.3669 -0.270251 -1.60443e-19
-8.32956 -0.270251 -1.60443e-19
-8.29226 -0.270251 -1.60443e-19
-8.25497 -0.270251 -1.60443e-19
-8.21772 -0.270251 -1.60443e-19
-8.18049 -0.270251 -1.60443e-19
-8.14328 -0.270251 -1.60443e-19
-8.1061 -0.270251 -1.60443e-19
-8.06895 -0.270251 -1.60443e-19
-8.03182 -0.270251 -1.60443e-19
-7.99471 -0.270251 -1.60443e-19
-7.95763 -0.270251 -1.60443e-19
-7.92058 -0.270251 -1.60443e-19
-7.88355 -0.270251 -1.60443e-19
-7.84654 -0.270251 -1.60443e-19
-7.80955 -0.270251 -1.60443e-19
-7.77259 -0.270251 -1.60443e-19
-7.73566 -0.270251 -1.60443e-19
-7.69874 -0.270251 -1.60443e-19
-7.66185 -0.270251 -1.60443e-19
-7.62498 -0.270251 -1.60443e-19
-7.58814 -0.270251 -1.60443e-19
-7.55132 -0.270251 -1.60443e-19
-7.51452 -0.270251 -1.60443e-19
-7.47774 -0.270251 -1.60443e-19
-7.44099 -0.270251 -1.60443e-19
-7.40425 -0.270251 -1.60443e-19
-7.36754 -0.270251 -1.60443e-19
-7.33085 -0.270251 -1.60443e-19
-7.29418 -0.270251 -1.60443e-19
-7.25754 -0.270251 -1.60443e-19
-7.22091 -0.270251 -1.60443e-19
-7.18431 -0.270251 -1.60443e-19
-7.14772 -0.270251 -1.60443e-19
-7.11116 -0.270251 -1.60443e-19
-7.07462 -0.270251 -1.60443e-19
-7.0381 -0.270251 -1.60443e-19
-7.00159 -0.270251 -1.60443e-19
-6.96511 -0.270251 -1.60443e-19
-6.92865 -0.270251 -1.60443e-19
-6.89221 -0.270251 -1.60443e-19
-6.85579 -0.270251 -1.60443e-19
-6.81938 -0.270251 -1.60443e-19
-6.783 -0.270251 -1.60443e-19
-6.74664 -0.270251 -1.60443e-19
-6.71029 -0.270251 -1.60443e-19
-6.67397 -0.270251 -1.60443e-19
-6.63766 -0.270251 -1.60443e-19
-6.60137 -0.270251 -1.60443e-19
-6.5651 -0.270251 -1.60443e-19
-6.52885 -0.270251 -1.60443e-19
-6.49262 -0.270251 -1.60443e-19
-6.4564 -0.270251 -1.60443e-19
-6.42021 -0.270251 -1.60443e-19
-6.38403 -0.270251 -1.60443e-19
-6.34786 -0.270251 -1.60443e-19
-6.31172 -0.270251 -1.60443e-19
-6.27559 -0.270251 -1.60443e-19
-6.23949 -0.270251 -1.60443e-19
-6.20339 -0.270251 -1.60443e-19
-6.16732 -0.270251 -1.60443e-19
-6.13126 -0.270251 -1.60443e-19
-6.09522 -0.270251 -1.60443e-19
-6.05919 -0.270251 -1.60443e-19
-6.02319 -0.270251 -1.60443e-19
-5.9872 -0.270251 -1.60443e-19
-5.95122 -0.270251 -1.60443e-19
-5.91526 -0.270251 -1.60443e-19
-5.87932 -0.270251 -1.60443e-19
-5.84339 -0.270251 -1.60443e-19
-5.80748 -0.270251 -1.60443e-19
-5.77158 -0.270251 -1.60443e-19
-5.7357 -0.270251 -1.60443e-19
-5.69984 -0.270251 -1.60443e-19
-5.66399 -0.270251 -1.60443e-19
-5.62815 -0.270251 -1.60443e-19
-5.59233 -0.270251 -1.60443e-19
-5.55653 -0.270251 -1.60443e-19
-5.52074 -0.270251 -1.60443e-19
-5.48497 -0.270251 -1.60443e-19
-5.4492 -0.270251 -1.60443e-19
-5.41346 -0.270251 -1.60443e-19
-5.37773 -0.270251 -1.60443e-19
-5.34201 -0.270251 -1.60443e-19
-5.30631 -0.270251 -1.60443e-19
-5.27062 -0.270251 -1.60443e-19
-5.23494 -0.270251 -1.60443e-19
-5.19928 -0.270251 -1.60443e-19
-5.16363 -0.270251 -1.60443e-19
-5.128 -0.270251 -1.60443e-19
-5.09237 -0.270251 -1.60443e-19
-5.05677 -0.270251 -1.60443e-19
-5.02117 -0.270251 -1.60443e-19
-4.98559 -0.270251 -1.60443e-19
-4.95002 -0.270251 -1.60443e-19
-4.91446 -0.270251 -1.60443e-19
-4.87892 -0.270251 -1.60443e-19
-4.84339 -0.270251 -1.60443e-19
-4.80787 -0.270251 -1.60443e-19
-4.77237 -0.270251 -1.60443e-19
-4.73687 -0.270251 -1.60443e-19
-4.70139 -0.270251 -1.60443e-19
-4.66592 -0.270251 -1.60443e-19
-4.63046 -0.270251 -1.60443e-19
-4.59502 -0.270251 -1.60443e-19
-4.55958 -0.270251 -1.60443e-19
-4.52416 -0.270251 -1.60443e-19
-4.48875 -0.270251 -1.60443e-19
-4.45335 -0.270251 -1.60443e-19
-4.41797 -0.270251 -1.60443e-19
-4.38259 -0.270251 -1.60443e-19
-4.34722 -0.270251 -1.60443e-19
-4.31187 -0.270251 -1.60443e-19
-4.27653 -0.270251 -1.60443e-19
-4.24119 -0.270251 -1.60443e-19
-4.20587 -0.270251 -1.60443e-19
-4.17056 -0.270251 -1.60443e-19
-4.13526 -0.270251 -1.60443e-19
-4.09997 -0.270251 -1.60443e-19
-4.06469 -0.270251 -1.60443e-19
-4.02942 -0.270251 -1.60443e-19
-3.99416 -0.270251 -1.60443e-19
-3.95891 -0.270251 -1.60443e-19
-3.92367 -0.270251 -1.60443e-19
-3.88844 -0.270251 -1.60443e-19
-3.85322 -0.270251 -1.60443e-19
-3.81801 -0.270251 -1.60443e-19
-3.7828 -0.270251 -1.60443e-19
-3.74761 -0.270251 -1.60443e-19
-3.71243 -0.270251 -1.60443e-19
-3.67726 -0.270251 -1.60443e-19
-3.64209 -0.270251 -1.60443e-19
-3.60694 -0.270251 -1.60443e-19
-3.57179 -0.270251 -1.60443e-19
-3.53665 -0.270251 -1.60443e-19
-3.50152 -0.270251 -1.60443e-19
-3.4664 -0.270251 -1.60443e-19
-3.43129 -0.270251 -1.60443e-19
-3.39619 -0.270251 -1.60443e-19
-3.36109 -0.270251 -1.60443e-19
-3.32601 -0.270251 -1.60443e-19
-3.29093 -0.270251 -1.60443e-19
-3.25586 -0.270251 -1.60443e-19
-3.2208 -0.270251 -1.60443e-19
-3.18574 -0.270251 -1.60443e-19
-3.1507 -0.270251 -1.60443e-19
-3.11566 -0.270251 -1.60443e-19
-3.08063 -0.270251 -1.60443e-19
-3.0456 -0.270251 -1.60443e-19
-3.01059 -0.270251 -1.60443e-19
-2.97558 -0.270251 -1.60443e-19
-2.94058 -0.270251 -1.60443e-19
-2.90558 -0.270251 -1.60443e-19
-2.87059 -0.270251 -1.60443e-19
-2.83561 -0.270251 -1.60443e-19
-2.80064 -0.270251 -1.60443e-19
-2.76567 -0.270251 -1.60443e-19
-2.73071 -0.270251 -1.60443e-19
-2.69576 -0.270251 -1.60443e-19
-2.66081 -0.270251 -1.60443e-19
-2.62587 -0.270251 -1.60443e-19
-2.59094 -0.270251 -1.60443e-19
-2.55601 -0.270251 -1.60443e-19
-2.52109 -0.270251 -1.60443e-19
-2.48617 -0.270251 -1.60443e-19
-2.45126 -0.270251 -1.60443e-19
-2.41636 -0.270251 -1.60443e-19
-2.38146 -0.270251 -1.60443e-19
-2.34657 -0.270251 -1.60443e-19
-2.31168 -0.270251 -1.60443e-19
-2.2768 -0.270251 -1.60443e-19
-2.24192 -0.270251 -1.60443e-19
-2.20705 -0.270251 -1.60443e-19
-2.17219 -0.270251 -1.60443e-19
-2.13733 -0.270251 -1.60443e-19
-2.10247 -0.270251 -1.60443e-19
-2.06762 -0.270251 -1.60443e-19
-2.03278 -0.270251 -1.60443e-19
-1.99794 -0.270251 -1.60443e-19
-1.9631 -0.270251 -1.60443e-19
-1.92827 -0.270251 -1.60443e-19
-1.89345 -0.270251 -1.60443e-19
-1.85862 -0.270251 -1.60443e-19
-1.82381 -0.270251 -1.60443e-19
-1.78899 -0.270251 -1.60443e-19
-1.75419 -0.270251 -1.60443e-19
-1.71938 -0.270251 -1.60443e-19
-1.68458 -0.270251 -1.60443e-19
-1.64979 -0.270251 -1.60443e-19
-1.61499 -0.270251 -1.60443e-19
-1.58021 -0.270251 -1.60443e-19
-1.54542 -0.270251 -1.60443e-19
-1.51064 -0.270251 -1.60443e-19
-1.47586 -0.270251 -1.60443e-19
-1.44109 -0.270251 -1.60443e-19
-1.40632 -0.270251 -1.60443e-19
-1.37155 -0.270251 -1.60443e-19
-1.33679 -0.270251 -1.60443e-19
-1.30203 -0.270251 -1.60443e-19
-1.26727 -0.270251 -1.60443e-19
-1.23251 -0.270251 -1.60443e-19
-1.19776 -0.270251 -1.60443e-19
-1.16301 -0.270251 -1.60443e-19
-1.12827 -0.270251 -1.60443e-19
-1.09352 -0.270251 -1.60443e-19
-1.05878 -0.270251 -1.60443e-19
-1.02405 -0.270251 -1.60443e-19
-0.989309 -0.270251 -1.60443e-19
-0.954576 -0.270251 -1.60443e-19
-0.919844 -0.270251 -1.60443e-19
-0.885115 -0.270251 -1.60443e-19
-0.850388 -0.270251 -1.60443e-19
-0.815663 -0.270251 -1.60443e-19
-0.78094 -0.270251 -1.60443e-19
-0.746219 -0.270251 -1.60443e-19
-0.711499 -0.270251 -1.60443e-19
-0.676781 -0.270251 -1.60443e-19
-0.642065 -0.270251 -1.60443e-19
-0.60735 -0.270251 -1.60443e-19
-0.572637 -0.270251 -1.60443e-19
-0.537925 -0.270251 -1.60443e-19
-0.503214 -0.270251 -1.60443e-19
-0.468504 -0.270251 -1.60443e-19
-0.433796 -0.270251 -1.60443e-19
-0.399089 -0.270251 -1.60443e-19
-0.364382 -0.270251 -1.60443e-19
-0.329676 -0.270251 -1.60443e-19
-0.294972 -0.270251 -1.60443e-19
-0.260267 -0.270251 -1.60443e-19
-0.225564 -0.270251 -1.60443e-19
-0.190861 -0.270251 -1.60443e-19
-0.156158 -0.270251 -1.60443e-19
-0.121456 -0.270251 -1.60443e-19
-0.0867541 -0.270251 -1.60443e-19
-0.0520524 -0.270251 -1.60443e-19
-0.0173508 -0.270251 -1.60443e-19
0.0173508 -0.270251 -1.60443e-19
0.0520524 -0.270251 -1.60443e-19
0.0867541 -0.270251 -1.60443e-19
0.121456 -0.270251 -1.60443e-19
0.156158 -0.270251 -1.60443e-19
0.190861 -0.270251 -1.60443e-19
0.225564 -0.270251 -1.60443e-19
0.260267 -0.270251 -1.60443e-19
0.294972 -0.270251 -1.60443e-19
0.329676 -0.270251 -1.60443e-19
0.364382 -0.270251 -1.60443e-19
0.399089 -0.270251 -1.60443e-19
0.433796 -0.270251 -1.60443e-19
0.468504 -0.270251 -1.60443e-19
0.503214 -0.270251 -1.60443e-19
0.537925 -0.270251 -1.60443e-19
0.572637 -0.270251 -1.60443e-19
0.60735 -0.270251 -1.60443e-19
0.642065 -0.270251 -1.60443e-19
0.676781 -0.270251 -1.60443e-19
0.711499 -0.270251 -1.60443e-19
0.746219 -0.270251 -1.60443e-19
0.78094 -0.270251 -1.60443e-19
0.815663 -0.270251 -1.60443e-19
0.850388 -0.270251 -1.60443e-19
0.885115 -0.270251 -1.60443e-19
0.919844 -0.270251 -1.60443e-19
0.954576 -0.270251 -1.60443e-19
0.989309 -0.270251 -1.60443e-19
1.02405 -0.270251 -1.60443e-19
1.05878 -0.270251 -1.60443e-19
1.09352 -0.270251 -1.60443e-19
1.12827 -0.270251 -1.60443e-19
1.16301 -0.270251 -1.60443e-19
1.19776 -0.270251 -1.60443e-19
1.23251 -0.270251 -1.60443e-19
1.26727 -0.270251 -1.60443e-19
1.30203 -0.270251 -1.60443e-19
1.33679 -0.270251 -1.60443e-19
1.37155 -0.270251 -1.60443e-19
1.40632 -0.270251 -1.60443e-19
1.44109 -0.270251 -1.60443e-19
1.47586 -0.270251 -1.60443e-19
1.51064 -0.270251 -1.60443e-19
1.54542 -0.270251 -1.60443e-19
1.58021 -0.270251 -1.60443e-19
1.61499 -0.270251 -1.60443e-19
1.64979 -0.270251 -1.60443e-19
1.68458 -0.270251 -1.60443e-19
1.71938 -0.270251 -1.60443e-19
1.75419 -0.270251 -1.60443e-19
1.78899 -0.270251 -1.60443e-19
1.82381 -0.270251 -1.60443e-19
1.85862 -0.270251 -1.60443e-19
1.89345 -0.270251 -1.60443e-19
1.92827 -0.270251 -1.60443e-19
1.9631 -0.270251 -1.60443e-19
1.99794 -0.270251 -1.60443e-19
2.03278 -0.270251 -1.60443e-19
2.06762 -0.270251 -1.60443e-19
2.10247 -0.270251 -1.60443e-19
2.13733 -0.270251 -1.60443e-19
2.17219 -0.270251 -1.60443e-19
2.20705 -0.270251 -1.60443e-19
2.24192 -0.270251 -1.60443e-19
2.2768 -0.270251 -1.60443e-19
2.31168 -0.270251 -1.60443e-19
2.34657 -0.270251 -1.60443e-19
2.38146 -0.270251 -1.60443e-19
2.41636 -0.270251 -1.60443e-19
2.45126 -0.270251 -1.60443e-19
2.48617 -0.270251 -1.60443e-19
2.52109 -0.270251 -1.60443e-19
2.55601 -0.270251 -1.60443e-19
2.59094 -0.270251 -1.60443e-19
2.62587 -0.270251 -1.60443e-19
2.66081 -0.270251 -1.60443e-19
2.69576 -0.270251 -1.60443e-19
2.73071 -0.270251 -1.60443e-19
2.76567 -0.270251 -1.60443e-19
2.80064 -0.270251 -1.60443e-19
2.83561 -0.270251 -1.60443e-19
2.87059 -0.270251 -1.60443e-19
2.90558 -0.270251 -1.60443e-19
2.94058 -0.270251 -1.60443e-19
2.97558 -0.270251 -1.60443e-19
3.01059 -0.270251 -1.60443e-19
3.0456 -0.270251 -1.60443e-19
3.08063 -0.270251 -1.60443e-19
3.11566 -0.270251 -1.60443e-19
3.1507 -0.270251 -1.60443e-19
3.18574 -0.270251 -1.60443e-19
3.2208 -0.270251 -1.60443e-19
3.25586 -0.270251 -1.60443e-19
3.29093 -0.270251 -1.60443e-19
3.32601 -0.270251 -1.60443e-19
3.36109 -0.270251 -1.60443e-19
3.39619 -0.270251 -1.60443e-19
3.43129 -0.270251 -1.60443e-19
3.4664 -0.270251 -1.60443e-19
3.50152 -0.270251 -1.60443e-19
3.53665 -0.270251 -1.60443e-19
3.57179 -0.270251 -1.60443e-19
3.60694 -0.270251 -1.60443e-19
3.64209 -0.270251 -1.60443e-19
3.67726 -0.270251 -1.60443e-19
3.71243 -0.270251 -1.60443e-19
3.74761 -0.270251 -1.60443e-19
3.7828 -0.270251 -1.60443e-19
3.81801 -0.270251 -1.60443e-19
3.85322 -0.270251 -1.60443e-19
3.88844 -0.270251 -1.60443e-19
3.92367 -0.270251 -1.60443e-19
3.95891 -0.270251 -1.60443e-19
3.99416 -0.270251 -1.60443e-19
4.02942 -0.270251 -1.60443e-19
4.06469 -0.270251 -1.60443e-19
4.09997 -0.270251 -1.60443e-19
4.13526 -0.270251 -1.60443e-19
4.17056 -0.270251 -1.60443e-19
4.20587 -0.270251 -1.60443e-19
4.24119 -0.270251 -1.60443e-19
4.27653 -0.270251 -1.60443e-19
4.31187 -0.270251 -1.60443e-19
4.34722 -0.270251 -1.60443e-19
4.38259 -0.270251 -1.60443e-19
4.41797 -0.270251 -1.60443e-19
4.45335 -0.270251 -1.60443e-19
4.48875 -0.270251 -1.60443e-19
4.52416 -0.270251 -1.60443e-19
4.55958 -0.270251 -1.60443e-19
4.59502 -0.270251 -1.60443e-19
4.63046 -0.270251 -1.60443e-19
4.66592 -0.270251 -1.60443e-19
4.70139 -0.270251 -1.60443e-19
4.73687 -0.270251 -1.60443e-19
4.77237 -0.270251 -1.60443e-19
4.80787 -0.270251 -1.60443e-19
4.84339 -0.270251 -1.60443e-19
4.87892 -0.270251 -1.60443e-19
4.91446 -0.270251 -1.60443e-19
4.95002 -0.270251 -1.60443e-19
4.98559 -0.270251 -1.60443e-19
5.02117 -0.270251 -1.60443e-19
5.05677 -0.270251 -1.60443e-19
5.09237 -0.270251 -1.60443e-19
5.128 -0.270251 -1.60443e-19
5.16363 -0.270251 -1.60443e-19
5.19928 -0.270251 -1.60443e-19
5.23494 -0.270251 -1.60443e-19
5.27062 -0.270251 -1.60443e-19
5.30631 -0.270251 -1.60443e-19
5.34201 -0.270251 -1.60443e-19
5.37773 -0.270251 -1.60443e-19
5.41346 -0.270251 -1.60443e-19
5.4492 -0.270251 -1.60443e-19
5.48497 -0.270251 -1.60443e-19
5.52074 -0.270251 -1.60443e-19
5.55653 -0.270251 -1.60443e-19
5.59233 -0.270251 -1.60443e-19
5.62815 -0.270251 -1.60443e-19
5.66399 -0.270251 -1.60443e-19
5.69984 -0.270251 -1.60443e-19
5.7357 -0.270251 -1.60443e-19
5.77158 -0.270251 -1.60443e-19
5.80748 -0.270251 -1.60443e-19
5.84339 -0.270251 -1.60443e-19
5.87932 -0.270251 -1.60443e-19
5.91526 -0.270251 -1.60443e-19
5.95122 -0.270251 -1.60443e-19
5.9872 -0.270251 -1.60443e-19
6.02319 -0.270251 -1.60443e-19
6.05919 -0.270251 -1.60443e-19
6.09522 -0.270251 -1.60443e-19
6.13126 -0.270251 -1.60443e-19
6.16732 -0.270251 -1.60443e-19
6.20339 -0.270251 -1.60443e-19
6.23949 -0.270251 -1.60443e-19
6.27559 -0.270251 -1.60443e-19
6.31172 -0.270251 -1.60443e-19
6.34786 -0.270251 -1.60443e-19
6.38403 -0.270251 -1.60443e-19
6.42021 -0.270251 -1.60443e-19
6.4564 -0.270251 -1.60443e-19
6.49262 -0.270251 -1.60443e-19
6.52885 -0.270251 -1.60443e-19
6.5651 -0.270251 -1.60443e-19
6.60137 -0.270251 -1.60443e-19
6.63766 -0.270251 -1.60443e-19
6.67397 -0.270251 -1.60443e-19
6.71029 -0.270251 -1.60443e-19
6.74664 -0.270251 -1.60443e-19
6.783 -0.270251 -1.60443e-19
6.81938 -0.270251 -1.60443e-19
6.85579 -0.270251 -1.60443e-19
6.89221 -0.270251 -1.60443e-19
6.92865 -0.270251 -1.60443e-19
6.96511 -0.270251 -1.60443e-19
7.00159 -0.270251 -1.60443e-19
7.0381 -0.270251 -1.60443e-19
7.07462 -0.270251 -1.60443e-19
7.11116 -0.270251 -1.60443e-19
7.14772 -0.270251 -1.60443e-19
7.18431 -0.270251 -1.60443e-19
7.22091 -0.270251 -1.60443e-19
7.25754 -0.270251 -1.60443e-19
7.29418 -0.270251 -1.60443e-19
7.33085 -0.270251 -1.60443e-19
7.36754 -0.270251 -1.60443e-19
7.40425 -0.270251 -1.60443e-19
7.44099 -0.270251 -1.60443e-19
7.47774 -0.270251 -1.60443e-19
7.51452 -0.270251 -1.60443e-19
7.55132 -0.270251 -1.60443e-19
7.58814 -0.270251 -1.60443e-19
7.62498 -0.270251 -1.60443e-19
7.66185 -0.270251 -1.60443e-19
7.69874 -0.270251 -1.60443e-19
7.73566 -0.270251 -1.60443e-19
7.77259 -0.270251 -1.60443e-19
7.80955 -0.270251 -1.60443e-19
7.84654 -0.270251 -1.60443e-19
7.88355 -0.270251 -1.60443e-19
7.92058 -0.270251 -1.60443e-19
7.95763 -0.270251 -1.60443e-19
7.99471 -0.270251 -1.60443e-19
8.03182 -0.270251 -1.60443e-19
8.06895 -0.270251 -1.60443e-19
8.1061 -0.270251 -1.60443e-19
8.14328 -0.270251 -1.60443e-19
8.18049 -0.270251 -1.60443e-19
8.21772 -0.270251 -1.60443e-19
8.25497 -0.270251 -1.60443e-19
8.29226 -0.270251 -1.60443e-19
8.32956 -0.270251 -1.60443e-19
8.3669 -0.270251 -1.60443e-19
8.40426 -0.270251 -1.60443e-19
8.44165 -0.270251 -1.60443e-19
8.47906 -0.270251 -1.60443e-19
8.5165 -0.270251 -1.60443e-19
8.55397 -0.270251 -1.60443e-19
8.59146 -0.270251 -1.60443e-19
8.62899 -0.270251 -1.60443e-19
8.66654 -0.270251 -1.60443e-19
8.70412 -0.270251 -1.60443e-19
8.74172 -0.270251 -1.60443e-19
8.77936 -0.270251 -1.60443e-19
8.81702 -0.270251 -1.60443e-19
8.85471 -0.270251 -1.60443e-19
8.89244 -0.270251 -1.60443e-19
8.93019 -0.270251 -1.60443e-19
8.96797 -0.270251 -1.60443e-19
9.00578 -0.270251 -1.60443e-19
9.04362 -0.270251 -1.60443e-19
9.08149 -0.270251 -1.60443e-19
9.11939 -0.270251 -1.60443e-19
9.15732 -0.270251 -1.60443e-19
9.19528 -0.270251 -1.60443e-19
9.23327 -0.270251 -1.60443e-19
9.2713 -0.270251 -1.60443e-19
9.30935 -0.270251 -1.60443e-19
9.34744 -0.270251 -1.60443e-19
9.38556 -0.270251 -1.60443e-19
9.42371 -0.270251 -1.60443e-19
9.46189 -0.270251 -1.60443e-19
9.50011 -0.270251 -1.60443e-19
9.53836 -0.270251 -1.60443e-19
9.57664 -0.270251 -1.60443e-19
9.61496 -0.270251 -1.60443e-19
9.65331 -0.270251 -1.60443e-19
9.69169 -0.270251 -1.60443e-19
9.73011 -0.270251 -1.60443e-19
9.76856 -0.270251 -1.60443e-19
9.80704 -0.270251 -1.60443e-19
9.84557 -0.270251 -1.60443e-19
9.88412 -0.270251 -1.60443e-19
9.92271 -0.270251 -1.60443e-19
9.96134 -0.270251 -1.60443e-19
10 -0.270251 -1.60443e-19
10.0387 -0.270251 -1.60443e-19
10.0774 -0.270251 -1.60443e-19
10.1162 -0.270251 -1.60443e-19
10.155 -0.270251 -1.60443e-19
10.1939 -0.270251 -1.60443e-19
10.2328 -0.270251 -1.60443e-19
10.2717 -0.270251 -1.60443e-19
10.3106 -0.270251 -1.60443e-19
10.3496 -0.270251 -1.60443e-19
10.3887 -0.270251 -1.60443e-19
10.4278 -0.270251 -1.60443e-19
10.4669 -0.270251 -1.60443e-19
10.506 -0.270251 -1.60443e-19
10.5452 -0.270251 -1.60443e-19
10.5845 -0.270251 -1.60443e-19
10.6238 -0.270251 -1.60443e-19
10.6631 -0.270251 -1.60443e-19
10.7024 -0.270251 -1.60443e-19
10.7418 -0.270251 -1.60443e-19
10.7813 -0.270251 -1.60443e-19
10.8208 -0.270251 -1.60443e-19
10.8603 -0.270251 -1.60443e-19
10.8999 -0.270251 -1.60443e-19
10.9395 -0.270251 -1.60443e-19
10.9792 -0.270251 -1.60443e-19
11.0189 -0.270251 -1.60443e-19
11.0586 -0.270251 -1.60443e-19
11.0984 -0.270251 -1.60443e-19
11.1383 -0.270251 -1.60443e-19
11.1781 -0.270251 -1.60443e-19
11.2181 -0.270251 -1.60443e-19
11.2581 -0.270251 -1.60443e-19
11.2981 -0.270251 -1.60443e-19
11.3381 -0.270251 -1.60443e-19
11.3783 -0.270251 -1.60443e-19
11.4184 -0.270251 -1.60443e-19
11.4587 -0.270251 -1.60443e-19
11.4989 -0.270251 -1.60443e-19
11.5392 -0.270251 -1.60443e-19
11.5796 -0.270251 -1.60443e-19
11.62 -0.270251 -1.60443e-19
11.6605 -0.270251 -1.60443e-19
11.701 -0.270251 -1.60443e-19
11.7415 -0.270251 -1.60443e-19
11.7822 -0.270251 -1.60443e-19
11.8228 -0.270251 -1.60443e-19
11.8636 -0.270251 -1.60443e-19
11.9043 -0.270251 -1.60443e-19
11.9452 -0.270251 -1.60443e-19
11.986 -0.270251 -1.60443e-19
12.027 -0.270251 -1.60443e-19
12.068 -0.270251 -1.60443e-19
12.109 -0.270251 -1.60443e-19
12.1501 -0.270251 -1.60443e-19
12.1913 -0.270251 -1.60443e-19
12.2325 -0.270251 -1.60443e-19
12.2738 -0.270251 -1.60443e-19
12.3151 -0.270251 -1.60443e-19
12.3565 -0.270251 -1.60443e-19
12.3979 -0.270251 -1.60443e-19
12.4394 -0.270251 -1.60443e-19
12.481 -0.270251 -1.60443e-19
12.5226 -0.270251 -1.60443e-19
12.5643 -0.270251 -1.60443e-19
12.6061 -0.270251 -1.60443e-19
12.6479 -0.270251 -1.60443e-19
12.6898 -0.270251 -1.60443e-19
12.7317 -0.270251 -1.60443e-19
12.7737 -0.270251 -1.60443e-19
12.8158 -0.270251 -1.60443e-19
12.8579 -0.270251 -1.60443e-19
12.9001 -0.270251 -1.60443e-19
12.9424 -0.270251 -1.60443e-19
12.9847 -0.270251 -1.60443e-19
13.0271 -0.270251 -1.60443e-19
13.0696 -0.270251 -1.60443e-19
13.1121 -0.270251 -1.60443e-19
13.1547 -0.270251 -1.60443e-19
13.1974 -0.270251 -1.60443e-19
13.2402 -0.270251 -1.60443e-19
13.283 -0.270251 -1.60443e-19
13.3259 -0.270251 -1.60443e-19
13.3689 -0.270251 -1.60443e-19
13.4119 -0.270251 -1.60443e-19
13.455 -0.270251 -1.60443e-19
13.4982 -0.270251 -1.60443e-19
13.5415 -0.270251 -1.60443e-19
13.5848 -0.270251 -1.60443e-19
13.6283 -0.270251 -1.60443e-19
13.6718 -0.270251 -1.60443e-19
13.7153 -0.270251 -1.60443e-19
13.759 -0.270251 -1.60443e-19
13.8028 -0.270251 -1.60443e-19
13.8466 -0.270251 -1.60443e-19
13.8905 -0.270251 -1.60443e-19
13.9345 -0.270251 -1.60443e-19
13.9786 -0.270251 -1.60443e-19
14.0227 -0.270251 -1.60443e-19
14.067 -0.270251 -1.60443e-19
14.1113 -0.270251 -1.60443e-19
14.1558 -0.270251 -1.60443e-19
14.2003 -0.270251 -1.60443e-19
14.2449 -0.270251 -1.60443e-19
14.2896 -0.270251 -1.60443e-19
14.3344 -0.270251 -1.60443e-19
14.3793 -0.270251 -1.60443e-19
14.4243 -0.270251 -1.60443e-19
14.4693 -0.270251 -1.60443e-19
14.5145 -0.270251 -1.60443e-19
14.5598 -0.270251 -1.60443e-19
14.6052 -0.270251 -1.60443e-19
14.6506 -0.270251 -1.60443e-19
14.6962 -0.270251 -1.60443e-19
14.7419 -0.270251 -1.60443e-19
14.7877 -0.270251 -1.60443e-19
14.8336 -0.270251 -1.60443e-19
14.8796 -0.270251 -1.60443e-19
14.9257 -0.270251 -1.60443e-19
14.9719 -0.270251 -1.60443e-19
15.0182 -0.270251 -1.60443e-19
15.0647 -0.270251 -1.60443e-19
15.1112 -0.270251 -1.60443e-19
15.1579 -0.270251 -1.60443e-19
15.2047 -0.270251 -1.60443e-19
15.2516 -0.270251 -1.60443e-19
15.2986 -0.270251 -1.60443e-19
15.3458 -0.270251 -1.60443e-19
15.393 -0.270251 -1.60443e-19
15.4404 -0.270251 -1.60443e-19
15.488 -0.270251 -1.60443e-19
15.5356 -0.270251 -1.60443e-19
15.5834 -0.270251 -1.60443e-19
15.6313 -0.270251 -1.60443e-19
15.6794 -0.270251 -1.60443e-19
15.7276 -0.270251 -1.60443e-19
15.7759 -0.270251 -1.60443e-19
15.8243 -0.270251 -1.60443e-19
15.873 -0.270251 -1.60443e-19
15.9217 -0.270251 -1.60443e-19
15.9706 -0.270251 -1.60443e-19
16.0197 -0.270251 -1.60443e-19
16.0689 -0.270251 -1.60443e-19
16.1182 -0.270251 -1.60443e-19
16.1677 -0.270251 -1.60443e-19
16.2174 -0.270251 -1.60443e-19
16.2672 -0.270251 -1.60443e-19
16.3172 -0.270251 -1.60443e-19
16.3674 -0.270251 -1.60443e-19
16.4177 -0.270251 -1.60443e-19
16.4682 -0.270251 -1.60443e-19
16.5189 -0.270251 -1.60443e-19
16.5697 -0.270251 -1.60443e-19
16.6208 -0.270251 -1.60443e-19
16.672 -0.270251 -1.60443e-19
16.7234 -0.270251 -1.60443e-19
16.775 -0.270251 -1.60443e-19
16.8268 -0.270251 -1.60443e-19
16.8787 -0.270251 -1.60443e-19
16.9309 -0.270251 -1.60443e-19
16.9833 -0.270251 -1.60443e-19
17.0359 -0.270251 -1.60443e-19
17.0887 -0.270251 -1.60443e-19
17.1418 -0.270251 -1.60443e-19
17.195 -0.270251 -1.60443e-19
17.2485 -0.270251 -1.60443e-19
17.3022 -0.270251 -1.60443e-19
17.3562 -0.270251 -1.60443e-19
17.4104 -0.270251 -1.60443e-19
17.4648 -0.270251 -1.60443e-19
17.5195 -0.270251 -1.60443e-19
17.5744 -0.270251 -1.60443e-19
17.6296 -0.270251 -1.60443e-19
17.6851 -0.270251 -1.60443e-19
17.7408 -0.270251 -1.60443e-19
17.7969 -0.270251 -1.60443e-19
17.8532 -0.270251 -1.60443e-19
17.9098 -0.270251 -1.60443e-19
17.9667 -0.270251 -1.60443e-19
18.0239 -0.270251 -1.60443e-19
18.0815 -0.270251 -1.60443e-19
18.1393 -0.270251 -1.60443e-19
18.1975 -0.270251 -1.60443e-19
18.256 -0.270251 -1.60443e-19
18.3149 -0.270251 -1.60443e-19
18.3742 -0.270251 -1.60443e-19
18.4338 -0.270251 -1.60443e-19
18.4938 -0.270251 -1.60443e-19
18.5542 -0.270251 -1.60443e-19
18.615 -0.270251 -1.60443e-19
18.6762 -0.270251 -1.60443e-19
18.7379 -0.270251 -1.60443e-19
18.8 -0.270251 -1.60443e-19
18.8625 -0.270251 -1.60443e-19
18.9255 -0.270251 -1.60443e-19
18.9891 -0.270251 -1.60443e-19
19.0531 -0.270251 -1.60443e-19
19.1177 -0.270251 -1.60443e-19
19.1828 -0.270251 -1.60443e-19
19.2484 -0.270251 -1.60443e-19
19.3147 -0.270251 -1.60443e-19
19.3816 -0.270251 -1.60443e-19
19.4491 -0.270251 -1.60443e-19
19.5173 -0.270251 -1.60443e-19
19.5862 -0.270251 -1.60443e-19
19.6558 -0.270251 -1.60443e-19
19.7262 -0.270251 -1.60443e-19
19.7974 -0.270251 -1.60443e-19
19.8694 -0.270251 -1.60443e-19
19.9423 -0.270251 -1.60443e-19
20.0162 -0.270251 -1.60443e-19
20.091 -0.270251 -1.60443e-19
20.1669 -0.270251 -1.60443e-19
20.244 -0.270251 -1.60443e-19
20.3222 -0.270251 -1.60443e-19
20.4016 -0.270251 -1.60443e-19
20.4825 -0.270251 -1.60443e-19
20.5648 -0.270251 -1.60443e-19
20.6487 -0.270251 -1.60443e-19
20.7344 -0.270251 -1.60443e-19
20.8219 -0.270251 -1.60443e-19
20.9115 -0.270251 -1.60443e-19
21.0034 -0.270251 -1.60443e-19
21.0979 -0.270251 -1.60443e-19
21.1952 -0.270251 -1.60443e-19
21.2959 -0.270251 -1.60443e-19
21.4004 -0.270251 -1.60443e-19
21.5093 -0.270251 -1.60443e-19
21.6237 -0.270251 -1.60443e-19
21.7448 -0.270251 -1.60443e-19
21.8747 -0.270251 -1.60443e-19
22.0165 -0.270251 -1.60443e-19
22.1768 -0.270251 -1.60443e-19
22.3723 -0.270251 -1.60443e-19


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1Classic/SigmaRTwoLoop.txt <==
-22.3723 -0.201093 -3.30727e-05
-22.1768 -0.20114 -4.733e-05
-22.0165 -0.201141 -1.99617e-05
-21.8747 -0.201158 -3.18708e-05
-21.7448 -0.201159 -1.031e-05
-21.6237 -0.201171 -2.06306e-05
-21.5093 -0.201173 -2.00863e-06
-21.4004 -0.201182 -1.06418e-05
-21.2959 -0.201185 6.63304e-06
-21.1952 -0.201193 1.94382e-07
-21.0979 -0.201197 1.80114e-05
-21.0034 -0.201208 1.59873e-05
-20.9115 -0.201217 3.90556e-05
-20.8219 -0.201234 4.80381e-05
-20.7344 -0.201257 8.33902e-05
-20.6487 -0.201291 0.000101494
-20.5648 -0.20133 0.000124763
-20.4825 -0.201371 9.96093e-05
-20.4016 -0.201398 5.99377e-05
-20.3222 -0.201407 2.78499e-06
-20.244 -0.201403 3.3118e-08
-20.1669 -0.201403 1.69942e-05
-20.091 -0.201411 3.73813e-05
-20.0162 -0.20142 9.44415e-06
-19.9423 -0.201418 1.47069e-06
-19.8694 -0.201419 8.5319e-06
-19.7974 -0.201425 2.28236e-05
-19.7262 -0.20143 3.67712e-07
-19.6558 -0.201429 4.73185e-06
-19.5862 -0.201433 1.03233e-05
-19.5173 -0.201438 1.05827e-05
-19.4491 -0.201439 -3.57943e-06
-19.3816 -0.201441 1.16819e-05
-19.3147 -0.201446 4.32733e-06
-19.2484 -0.201448 2.47597e-06
-19.1828 -0.20145 3.18919e-06
-19.1177 -0.201454 8.79805e-06
-19.0531 -0.201457 -3.352e-06
-18.9891 -0.201459 7.87435e-06
-18.9255 -0.201463 1.34736e-06
-18.8625 -0.201465 2.2083e-06
-18.8 -0.201468 1.95548e-06
-18.7379 -0.201472 4.81708e-06
-18.6762 -0.201474 -2.78035e-06
-18.615 -0.201477 6.72223e-06
-18.5542 -0.201481 -2.19461e-06
-18.4938 -0.201482 3.17625e-06
-18.4338 -0.201486 5.80506e-07
-18.3742 -0.201489 1.61558e-06
-18.3149 -0.201491 -8.18611e-07
-18.256 -0.201495 3.74812e-06
-18.1975 -0.201498 -3.36082e-06
-18.1393 -0.2015 4.34514e-06
-18.0815 -0.201504 -2.83657e-06
-18.0239 -0.201506 2.20501e-06
-17.9667 -0.20151 -1.13564e-06
-17.9098 -0.201513 8.38522e-07
-17.8532 -0.201516 -1.46059e-06
-17.7969 -0.201519 1.71334e-06
-17.7408 -0.201522 -3.18688e-06
-17.6851 -0.201525 2.71945e-06
-17.6296 -0.201528 -3.85416e-06
-17.5744 -0.201531 2.10273e-06
-17.5195 -0.201535 -3.00723e-06
-17.4648 -0.201537 6.76153e-07
-17.4104 -0.201541 -2.23097e-06
-17.3562 -0.201544 9.29722e-08
-17.3022 -0.201547 -2.64923e-06
-17.2485 -0.201551 6.29665e-07
-17.195 -0.201554 -3.724e-06
-17.1418 -0.201557 1.22585e-06
-17.0887 -0.20156 -4.293e-06
-17.0359 -0.201563 9.95768e-07
-16.9833 -0.201567 -3.98456e-06
-16.9309 -0.20157 1.20679e-07
-16.8787 -0.201574 -3.40715e-06
-16.8268 -0.201577 -5.98102e-07
-16.775 -0.20158 -3.3065e-06
-16.7234 -0.201584 -6.70027e-07
-16.672 -0.201587 -3.82121e-06
-16.6208 -0.201591 -3.01716e-07
-16.5697 -0.201594 -4.49795e-06
-16.5189 -0.201598 -4.99766e-08
-16.4682 -0.201601 -4.82785e-06
-16.4177 -0.201605 -2.60556e-07
-16.3674 -0.201608 -4.69151e-06
-16.3172 -0.201612 -8.2749e-07
-16.2672 -0.201616 -4.37076e-06
-16.2174 -0.201619 -1.37754e-06
-16.1677 -0.201623 -4.23965e-06
-16.1182 -0.201626 -1.61684e-06
-16.0689 -0.20163 -4.46073e-06
-16.0197 -0.201634 -1.5336e-06
-15.9706 -0.201638 -4.91057e-06
-15.9217 -0.201641 -1.34816e-06
-15.873 -0.201645 -5.32616e-06
-15.8243 -0.201649 -1.31254e-06
-15.7759 -0.201653 -5.51306e-06
-15.7276 -0.201657 -1.53512e-06
-15.6794 -0.201661 -5.4601e-06
-15.6313 -0.201664 -1.93895e-06
-15.5834 -0.201669 -5.31062e-06
-15.5356 -0.201672 -2.34628e-06
-15.488 -0.201677 -5.2443e-06
-15.4404 -0.20168 -2.60588e-06
-15.393 -0.201685 -5.36315e-06
-15.3458 -0.201689 -2.67689e-06
-15.2986 -0.201693 -5.64726e-06
-15.2516 -0.201697 -2.6316e-06
-15.2047 -0.201701 -5.98858e-06
-15.1579 -0.201705 -2.59505e-06
-15.1112 -0.20171 -6.26555e-06
-15.0647 -0.201714 -2.6689e-06
-15.0182 -0.201718 -6.40939e-06
-14.9719 -0.201722 -2.88323e-06
-14.9257 -0.201727 -6.4298e-06
-14.8796 -0.201731 -3.19413e-06
-14.8336 -0.201736 -6.39655e-06
-14.7877 -0.20174 -3.51796e-06
-14.7419 -0.201745 -6.39581e-06
-14.6962 -0.201749 -3.77762e-06
-14.6506 -0.201754 -6.48743e-06
-14.6052 -0.201758 -3.9368e-06
-14.5598 -0.201763 -6.68247e-06
-14.5145 -0.201768 -4.00937e-06
-14.4693 -0.201772 -6.94648e-06
-14.4243 -0.201777 -4.0452e-06
-14.3793 -0.201782 -7.22164e-06
-14.3344 -0.201787 -4.10349e-06
-14.2896 -0.201792 -7.45447e-06
-14.2449 -0.201796 -4.22731e-06
-14.2003 -0.201801 -7.61662e-06
-14.1558 -0.201806 -4.4291e-06
-14.1113 -0.201811 -7.71203e-06
-14.067 -0.201816 -4.69084e-06
-14.0227 -0.201822 -7.77044e-06
-13.9786 -0.201827 -4.9755e-06
-13.9345 -0.201832 -7.83254e-06
-13.8905 -0.201837 -5.2435e-06
-13.8466 -0.201842 -7.93374e-06
-13.8028 -0.201848 -5.46715e-06
-13.759 -0.201853 -8.09267e-06
-13.7153 -0.201858 -5.63844e-06
-13.6718 -0.201864 -8.3074e-06
-13.6283 -0.201869 -5.76889e-06
-13.5848 -0.201875 -8.55917e-06
-13.5415 -0.20188 -5.88299e-06
-13.4982 -0.201886 -8.82091e-06
-13.455 -0.201892 -6.00856e-06
-13.4119 -0.201897 -9.06697e-06
-13.3689 -0.201903 -6.1678e-06
-13.3259 -0.201909 -9.28081e-06
-13.283 -0.201915 -6.37139e-06
-13.2402 -0.201921 -9.45866e-06
-13.1974 -0.201927 -6.61707e-06
-13.1547 -0.201933 -9.60891e-06
-13.1121 -0.201939 -6.89211e-06
-13.0696 -0.201945 -9.74807e-06
-13.0271 -0.201951 -7.17838e-06
-12.9847 -0.201957 -9.89521e-06
-12.9424 -0.201964 -7.45805e-06
-12.9001 -0.20197 -1.00665e-05
-12.8579 -0.201976 -7.71832e-06
-12.8158 -0.201983 -1.02716e-05
-12.7737 -0.201989 -7.95415e-06
-12.7317 -0.201996 -1.05117e-05
-12.6898 -0.202003 -8.16848e-06
-12.6479 -0.202009 -1.07809e-05
-12.6061 -0.202016 -8.3706e-06
-12.5643 -0.202023 -1.10683e-05
-12.5226 -0.20203 -8.57311e-06
-12.481 -0.202037 -1.13614e-05
-12.4394 -0.202044 -8.78861e-06
-12.3979 -0.202051 -1.16493e-05
-12.3565 -0.202058 -9.0269e-06
-12.3151 -0.202065 -1.19247e-05
-12.2738 -0.202073 -9.29318e-06
-12.2325 -0.20208 -1.21855e-05
-12.1913 -0.202087 -9.58762e-06
-12.1501 -0.202095 -1.24346e-05
-12.109 -0.202102 -9.90595e-06
-12.068 -0.20211 -1.26784e-05
-12.027 -0.202118 -1.0241e-05
-11.986 -0.202126 -1.29255e-05
-11.9452 -0.202133 -1.05845e-05
-11.9043 -0.202141 -1.31846e-05
-11.8636 -0.202149 -1.0929e-05
-11.8228 -0.202158 -1.34628e-05
-11.7822 -0.202166 -1.12692e-05
-11.7415 -0.202174 -1.37648e-05
-11.701 -0.202182 -1.16029e-05
-11.6605 -0.202191 -1.4092e-05
-11.62 -0.202199 -1.19307e-05
-11.5796 -0.202208 -1.44428e-05
-11.5392 -0.202217 -1.22563e-05
-11.4989 -0.202225 -1.48136e-05
-11.4587 -0.202234 -1.2585e-05
-11.4184 -0.202243 -1.51994e-05
-11.3783 -0.202252 -1.29227e-05
-11.3381 -0.202261 -1.55949e-05
-11.2981 -0.202271 -1.32753e-05
-11.2581 -0.20228 -1.59957e-05
-11.2181 -0.20229 -1.36476e-05
-11.1781 -0.202299 -1.63988e-05
-11.1383 -0.202309 -1.40426e-05
-11.0984 -0.202318 -1.68031e-05
-11.0586 -0.202328 -1.44615e-05
-11.0189 -0.202338 -1.72093e-05
-10.9792 -0.202348 -1.49037e-05
-10.9395 -0.202359 -1.76198e-05
-10.8999 -0.202369 -1.53673e-05
-10.8603 -0.202379 -1.80384e-05
-10.8208 -0.20239 -1.58494e-05
-10.7813 -0.2024 -1.84691e-05
-10.7418 -0.202411 -1.63469e-05
-10.7024 -0.202422 -1.89163e-05
-10.6631 -0.202433 -1.68571e-05
-10.6238 -0.202444 -1.93838e-05
-10.5845 -0.202455 -1.73778e-05
-10.5452 -0.202467 -1.98748e-05
-10.506 -0.202478 -1.79079e-05
-10.4669 -0.20249 -2.0391e-05
-10.4278 -0.202502 -1.84474e-05
-10.3887 -0.202514 -2.09335e-05
-10.3496 -0.202526 -1.89977e-05
-10.3106 -0.202538 -2.15022e-05
-10.2717 -0.20255 -1.95609e-05
-10.2328 -0.202563 -2.20963e-05
-10.1939 -0.202575 -2.01397e-05
-10.155 -0.202588 -2.27143e-05
-10.1162 -0.202601 -2.07376e-05
-10.0774 -0.202614 -2.33551e-05
-10.0387 -0.202627 -2.13578e-05
-10 -0.202641 -2.40171e-05
-9.96134 -0.202654 -2.20036e-05
-9.92271 -0.202668 -2.46996e-05
-9.88412 -0.202682 -2.26777e-05
-9.84557 -0.202696 -2.54022e-05
-9.80704 -0.20271 -2.33825e-05
-9.76856 -0.202724 -2.61253e-05
-9.73011 -0.202739 -2.41197e-05
-9.69169 -0.202754 -2.68701e-05
-9.65331 -0.202769 -2.48904e-05
-9.61496 -0.202784 -2.76383e-05
-9.57664 -0.202799 -2.56954e-05
-9.53836 -0.202815 -2.84322e-05
-9.50011 -0.202831 -2.65349e-05
-9.46189 -0.202847 -2.92547e-05
-9.42371 -0.202863 -2.74091e-05
-9.38556 -0.202879 -3.01087e-05
-9.34744 -0.202896 -2.83181e-05
-9.30935 -0.202912 -3.09976e-05
-9.2713 -0.202929 -2.92622e-05
-9.23327 -0.202947 -3.19246e-05
-9.19528 -0.202964 -3.0242e-05
-9.15732 -0.202982 -3.28926e-05
-9.11939 -0.203 -3.12584e-05
-9.08149 -0.203018 -3.39047e-05
-9.04362 -0.203036 -3.23128e-05
-9.00578 -0.203055 -3.49634e-05
-8.96797 -0.203074 -3.34071e-05
-8.93019 -0.203093 -3.60714e-05
-8.89244 -0.203113 -3.45437e-05
-8.85471 -0.203133 -3.72309e-05
-8.81702 -0.203153 -3.57255e-05
-8.77936 -0.203173 -3.8444e-05
-8.74172 -0.203194 -3.69557e-05
-8.70412 -0.203215 -3.97129e-05
-8.66654 -0.203236 -3.82381e-05
-8.62899 -0.203257 -4.10397e-05
-8.59146 -0.203279 -3.95766e-05
-8.55397 -0.203301 -4.24267e-05
-8.5165 -0.203324 -4.09755e-05
-8.47906 -0.203347 -4.38764e-05
-8.44165 -0.20337 -4.24393e-05
-8.40426 -0.203393 -4.53916e-05
-8.3669 -0.203417 -4.39726e-05
-8.32956 -0.203442 -4.69756e-05
-8.29226 -0.203466 -4.558e-05
-8.25497 -0.203491 -4.8632e-05
-8.21772 -0.203517 -4.72666e-05
-8.18049 -0.203542 -5.0365e-05
-8.14328 -0.203569 -4.90372e-05
-8.1061 -0.203595 -5.21792e-05
-8.06895 -0.203622 -5.08972e-05
-8.03182 -0.20365 -5.40799e-05
-7.99471 -0.203678 -5.28518e-05
-7.95763 -0.203706 -5.60731e-05
-7.92058 -0.203735 -5.49067e-05
-7.88355 -0.203764 -5.81649e-05
-7.84654 -0.203794 -5.70679e-05
-7.80955 -0.203824 -6.03626e-05
-7.77259 -0.203855 -5.93419e-05
-7.73566 -0.203886 -6.26738e-05
-7.69874 -0.203918 -6.17356e-05
-7.66185 -0.20395 -6.51066e-05
-7.62498 -0.203983 -6.42564e-05
-7.58814 -0.204017 -6.76701e-05
-7.55132 -0.204051 -6.69126e-05
-7.51452 -0.204086 -7.03739e-05
-7.47774 -0.204121 -6.97131e-05
-7.44099 -0.204157 -7.32283e-05
-7.40425 -0.204193 -7.26678e-05
-7.36754 -0.204231 -7.62444e-05
-7.33085 -0.204269 -7.57875e-05
-7.29418 -0.204307 -7.94343e-05
-7.25754 -0.204346 -7.90841e-05
-7.22091 -0.204387 -8.2811e-05
-7.18431 -0.204427 -8.25708e-05
-7.14772 -0.204469 -8.63885e-05
-7.11116 -0.204511 -8.6262e-05
-7.07462 -0.204554 -9.0182e-05
-7.0381 -0.204598 -9.01738e-05
-7.00159 -0.204643 -9.42083e-05
-6.96511 -0.204689 -9.43235e-05
-6.92865 -0.204736 -9.84855e-05
-6.89221 -0.204783 -9.87307e-05
-6.85579 -0.204832 -0.000103034
-6.81938 -0.204881 -0.000103416
-6.783 -0.204932 -0.000107874
-6.74664 -0.204984 -0.000108404
-6.71029 -0.205036 -0.000113032
-6.67397 -0.20509 -0.00011372
-6.63766 -0.205145 -0.000118533
-6.60137 -0.205201 -0.000119393
-6.5651 -0.205258 -0.000124407
-6.52885 -0.205317 -0.000125454
-6.49262 -0.205377 -0.000130686
-6.4564 -0.205438 -0.000131938
-6.42021 -0.2055 -0.000137408
-6.38403 -0.205564 -0.000138885
-6.34786 -0.205629 -0.000144612
-6.31172 -0.205696 -0.000146338
-6.27559 -0.205765 -0.000152345
-6.23949 -0.205835 -0.000154344
-6.20339 -0.205906 -0.000160656
-6.16732 -0.20598 -0.000162959
-6.13126 -0.206055 -0.000169603
-6.09522 -0.206132 -0.000172243
-6.05919 -0.206211 -0.00017925
-6.02319 -0.206292 -0.000182264
-5.9872 -0.206375 -0.000189669
-5.95122 -0.20646 -0.000193099
-5.91526 -0.206547 -0.000200941
-5.87932 -0.206636 -0.000204834
-5.84339 -0.206728 -0.00021316
-5.80748 -0.206822 -0.000217569
-5.77158 -0.206919 -0.000226429
-5.7357 -0.207018 -0.000231414
-5.69984 -0.20712 -0.000240869
-5.66399 -0.207225 -0.000246498
-5.62815 -0.207333 -0.000256616
-5.59233 -0.207444 -0.000262967
-5.55653 -0.207559 -0.000273828
-5.52074 -0.207676 -0.000280989
-5.48497 -0.207797 -0.000292685
-5.4492 -0.207922 -0.000300758
-5.41346 -0.20805 -0.000313395
-5.37773 -0.208182 -0.000322497
-5.34201 -0.208319 -0.000336201
-5.30631 -0.20846 -0.000346468
-5.27062 -0.208605 -0.000361383
-5.23494 -0.208755 -0.000372974
-5.19928 -0.20891 -0.000389272
-5.16363 -0.209071 -0.000402372
-5.128 -0.209236 -0.000420256
-5.09237 -0.209408 -0.000435083
-5.05677 -0.209585 -0.00045479
-5.02117 -0.209769 -0.000471605
-4.98559 -0.209959 -0.000493418
-4.95002 -0.210157 -0.000512529
-4.91446 -0.210362 -0.00053679
-4.87892 -0.210574 -0.000558567
-4.84339 -0.210795 -0.000585683
-4.80787 -0.211025 -0.000610574
-4.77237 -0.211263 -0.00064104
-4.73687 -0.211512 -0.000669588
-4.70139 -0.211771 -0.000704008
-4.66592 -0.21204 -0.000736878
-4.63046 -0.212322 -0.000775992
-4.59502 -0.212616 -0.000814005
-4.55958 -0.212923 -0.000858731
-4.52416 -0.213244 -0.00090291
-4.48875 -0.213581 -0.000954394
-4.45335 -0.213933 -0.00100602
-4.41797 -0.214303 -0.00106571
-4.38259 -0.214691 -0.00112641
-4.34722 -0.215099 -0.00119615
-4.31187 -0.215529 -0.00126802
-4.27653 -0.215982 -0.00135018
-4.24119 -0.21646 -0.00143592
-4.20587 -0.216965 -0.00153362
-4.17056 -0.217499 -0.00163679
-4.13526 -0.218065 -0.00175412
-4.09997 -0.218666 -0.00187949
-4.06469 -0.219305 -0.00202198
-4.02942 -0.219986 -0.00217597
-3.99416 -0.220712 -0.00235117
-3.95891 -0.221488 -0.00254267
-3.92367 -0.22232 -0.0027611
-3.88844 -0.223213 -0.00300264
-3.85322 -0.224174 -0.00327927
-3.81801 -0.22521 -0.00358886
-3.7828 -0.226331 -0.00394555
-3.74761 -0.227547 -0.00434983
-3.71243 -0.228869 -0.00481929
-3.67726 -0.230311 -0.00535881
-3.64209 -0.23189 -0.00599166
-3.60694 -0.233623 -0.00673019
-3.57179 -0.235532 -0.00760759
-3.53665 -0.237642 -0.0086494
-3.50152 -0.239982 -0.00990681
-3.4664 -0.242584 -0.01143
-3.43129 -0.245486 -0.0133042
-3.39619 -0.248726 -0.0156278
-3.36109 -0.252342 -0.0185541
-3.32601 -0.256359 -0.0222786
-3.29093 -0.260778 -0.0270941
-3.25586 -0.265527 -0.0333927
-3.2208 -0.270392 -0.0417344
-3.18574 -0.274863 -0.0528374
-3.1507 -0.277859 -0.0675418
-3.11566 -0.277334 -0.0864338
-3.08063 -0.270006 -0.108899
-3.0456 -0.252206 -0.131374
-3.01059 -0.223237 -0.146631
-2.97558 -0.189117 -0.14769
-2.94058 -0.159792 -0.134559
-2.90558 -0.141047 -0.114093
-2.87059 -0.132232 -0.0931974
-2.83561 -0.130022 -0.0752488
-2.80064 -0.13142 -0.0609717
-2.76567 -0.13451 -0.0499322
-2.73071 -0.138238 -0.0414554
-2.69576 -0.14207 -0.034905
-2.66081 -0.145754 -0.0297996
-2.62587 -0.149187 -0.0257648
-2.59094 -0.152335 -0.0225444
-2.55601 -0.155201 -0.0199357
-2.52109 -0.157805 -0.0178069
-2.48617 -0.160169 -0.0160446
-2.45126 -0.16232 -0.0145802
-2.41636 -0.164283 -0.0133461
-2.38146 -0.166078 -0.0123066
-2.34657 -0.167727 -0.0114183
-2.31168 -0.169246 -0.0106634
-2.2768 -0.170651 -0.0100118
-2.24192 -0.171957 -0.00945577
-2.20705 -0.173174 -0.0089732
-2.17219 -0.174313 -0.00856228
-2.13733 -0.175384 -0.00820567
-2.10247 -0.176395 -0.0079053
-2.06762 -0.177353 -0.00764693
-2.03278 -0.178265 -0.00743498
-1.99794 -0.179137 -0.00725732
-1.9631 -0.179975 -0.00712014
-1.92827 -0.180784 -0.00701293
-1.89345 -0.181569 -0.00694326
-1.85862 -0.182334 -0.00690199
-1.82381 -0.183084 -0.00689801
-1.78899 -0.183824 -0.00692355
-1.75419 -0.184557 -0.0069889
-1.71938 -0.185289 -0.00708791
-1.68458 -0.186024 -0.00723272
-1.64979 -0.186766 -0.00741939
-1.61499 -0.187521 -0.00766275
-1.58021 -0.188294 -0.00796224
-1.54542 -0.18909 -0.00833698
-1.51064 -0.189915 -0.00879207
-1.47586 -0.190773 -0.00935399
-1.44109 -0.19167 -0.0100377
-1.40632 -0.192609 -0.0108832
-1.37155 -0.193589 -0.0119236
-1.33679 -0.194603 -0.0132235
-1.30203 -0.19563 -0.0148501
-1.26727 -0.196625 -0.0169127
-1.23251 -0.197494 -0.0195336
-1.19776 -0.198059 -0.0228794
-1.16301 -0.197992 -0.0270976
-1.12827 -0.19673 -0.03225
-1.09352 -0.193438 -0.0380326
-1.05878 -0.187241 -0.0434014
-1.02405 -0.178074 -0.0463664
-0.989309 -0.167816 -0.0450404
-0.954576 -0.159526 -0.03948
-0.919844 -0.154822 -0.031901
-0.885115 -0.153372 -0.0245768
-0.850388 -0.153958 -0.0185851
-0.815663 -0.155517 -0.0140401
-0.78094 -0.157408 -0.0107006
-0.746219 -0.15931 -0.00825421
-0.711499 -0.161085 -0.00645702
-0.676781 -0.162685 -0.00511473
-0.642065 -0.164102 -0.00410454
-0.60735 -0.165349 -0.00332671
-0.572637 -0.166442 -0.00272582
-0.537925 -0.1674 -0.00224859
-0.503214 -0.168239 -0.0018714
-0.468504 -0.168974 -0.00156277
-0.433796 -0.169617 -0.00131415
-0.399089 -0.170181 -0.00110464
-0.364382 -0.170673 -0.000933143
-0.329676 -0.171101 -0.000784118
-0.294972 -0.171471 -0.000660346
-0.260267 -0.171789 -0.000549138
-0.225564 -0.17206 -0.000455372
-0.190861 -0.172285 -0.000367924
-0.156158 -0.17247 -0.000292835
-0.121456 -0.172614 -0.000219857
-0.0867541 -0.172722 -0.000155672
-0.0520524 -0.172792 -9.05016e-05
-0.0173508 -0.172827 -3.13511e-05
0.0173508 -0.172827 3.13511e-05
0.0520524 -0.172792 9.05016e-05
0.0867541 -0.172722 0.000155672
0.121456 -0.172614 0.000219857
0.156158 -0.17247 0.000292835
0.190861 -0.172285 0.000367924
0.225564 -0.17206 0.000455372
0.260267 -0.171789 0.000549138
0.294972 -0.171471 0.000660346
0.329676 -0.171101 0.000784118
0.364382 -0.170673 0.000933143
0.399089 -0.170181 0.00110464
0.433796 -0.169617 0.00131415
0.468504 -0.168974 0.00156277
0.503214 -0.168239 0.0018714
0.537925 -0.1674 0.00224859
0.572637 -0.166442 0.00272582
0.60735 -0.165349 0.00332671
0.642065 -0.164102 0.00410454
0.676781 -0.162685 0.00511473
0.711499 -0.161085 0.00645702
0.746219 -0.15931 0.00825421
0.78094 -0.157408 0.0107006
0.815663 -0.155517 0.0140401
0.850388 -0.153958 0.0185851
0.885115 -0.153372 0.0245768
0.919844 -0.154822 0.031901
0.954576 -0.159526 0.03948
0.989309 -0.167816 0.0450404
1.02405 -0.178074 0.0463664
1.05878 -0.187241 0.0434014
1.09352 -0.193438 0.0380326
1.12827 -0.19673 0.03225
1.16301 -0.197992 0.0270976
1.19776 -0.198059 0.0228794
1.23251 -0.197494 0.0195336
1.26727 -0.196625 0.0169127
1.30203 -0.19563 0.0148501
1.33679 -0.194603 0.0132235
1.37155 -0.193589 0.0119236
1.40632 -0.192609 0.0108832
1.44109 -0.19167 0.0100377
1.47586 -0.190773 0.00935399
1.51064 -0.189915 0.00879207
1.54542 -0.18909 0.00833698
1.58021 -0.188294 0.00796224
1.61499 -0.187521 0.00766275
1.64979 -0.186766 0.00741939
1.68458 -0.186024 0.00723272
1.71938 -0.185289 0.00708791
1.75419 -0.184557 0.0069889
1.78899 -0.183824 0.00692355
1.82381 -0.183084 0.00689801
1.85862 -0.182334 0.00690199
1.89345 -0.181569 0.00694326
1.92827 -0.180784 0.00701293
1.9631 -0.179975 0.00712014
1.99794 -0.179137 0.00725732
2.03278 -0.178265 0.00743498
2.06762 -0.177353 0.00764693
2.10247 -0.176395 0.0079053
2.13733 -0.175384 0.00820567
2.17219 -0.174313 0.00856228
2.20705 -0.173174 0.0089732
2.24192 -0.171957 0.00945577
2.2768 -0.170651 0.0100118
2.31168 -0.169246 0.0106634
2.34657 -0.167727 0.0114183
2.38146 -0.166078 0.0123066
2.41636 -0.164283 0.0133461
2.45126 -0.16232 0.0145802
2.48617 -0.160169 0.0160446
2.52109 -0.157805 0.0178069
2.55601 -0.155201 0.0199357
2.59094 -0.152335 0.0225444
2.62587 -0.149187 0.0257648
2.66081 -0.145754 0.0297996
2.69576 -0.14207 0.034905
2.73071 -0.138238 0.0414554
2.76567 -0.13451 0.0499322
2.80064 -0.13142 0.0609717
2.83561 -0.130022 0.0752488
2.87059 -0.132232 0.0931974
2.90558 -0.141047 0.114093
2.94058 -0.159792 0.134559
2.97558 -0.189117 0.14769
3.01059 -0.223237 0.146631
3.0456 -0.252206 0.131374
3.08063 -0.270006 0.108899
3.11566 -0.277334 0.0864338
3.1507 -0.277859 0.0675418
3.18574 -0.274863 0.0528374
3.2208 -0.270392 0.0417344
3.25586 -0.265527 0.0333927
3.29093 -0.260778 0.0270941
3.32601 -0.256359 0.0222786
3.36109 -0.252342 0.0185541
3.39619 -0.248726 0.0156278
3.43129 -0.245486 0.0133042
3.4664 -0.242584 0.01143
3.50152 -0.239982 0.00990681
3.53665 -0.237642 0.0086494
3.57179 -0.235532 0.00760759
3.60694 -0.233623 0.00673019
3.64209 -0.23189 0.00599166
3.67726 -0.230311 0.00535881
3.71243 -0.228869 0.00481929
3.74761 -0.227547 0.00434983
3.7828 -0.226331 0.00394555
3.81801 -0.22521 0.00358886
3.85322 -0.224174 0.00327927
3.88844 -0.223213 0.00300264
3.92367 -0.22232 0.0027611
3.95891 -0.221488 0.00254267
3.99416 -0.220712 0.00235117
4.02942 -0.219986 0.00217597
4.06469 -0.219305 0.00202198
4.09997 -0.218666 0.00187949
4.13526 -0.218065 0.00175412
4.17056 -0.217499 0.00163679
4.20587 -0.216965 0.00153362
4.24119 -0.21646 0.00143592
4.27653 -0.215982 0.00135018
4.31187 -0.215529 0.00126802
4.34722 -0.215099 0.00119615
4.38259 -0.214691 0.00112641
4.41797 -0.214303 0.00106571
4.45335 -0.213933 0.00100602
4.48875 -0.213581 0.000954394
4.52416 -0.213244 0.00090291
4.55958 -0.212923 0.000858731
4.59502 -0.212616 0.000814005
4.63046 -0.212322 0.000775992
4.66592 -0.21204 0.000736878
4.70139 -0.211771 0.000704008
4.73687 -0.211512 0.000669588
4.77237 -0.211263 0.00064104
4.80787 -0.211025 0.000610574
4.84339 -0.210795 0.000585683
4.87892 -0.210574 0.000558567
4.91446 -0.210362 0.00053679
4.95002 -0.210157 0.000512529
4.98559 -0.209959 0.000493418
5.02117 -0.209769 0.000471605
5.05677 -0.209585 0.00045479
5.09237 -0.209408 0.000435083
5.128 -0.209236 0.000420256
5.16363 -0.209071 0.000402372
5.19928 -0.20891 0.000389272
5.23494 -0.208755 0.000372974
5.27062 -0.208605 0.000361383
5.30631 -0.20846 0.000346468
5.34201 -0.208319 0.000336201
5.37773 -0.208182 0.000322497
5.41346 -0.20805 0.000313395
5.4492 -0.207922 0.000300758
5.48497 -0.207797 0.000292685
5.52074 -0.207676 0.000280989
5.55653 -0.207559 0.000273828
5.59233 -0.207444 0.000262967
5.62815 -0.207333 0.000256616
5.66399 -0.207225 0.000246498
5.69984 -0.20712 0.000240869
5.7357 -0.207018 0.000231414
5.77158 -0.206919 0.000226429
5.80748 -0.206822 0.000217569
5.84339 -0.206728 0.00021316
5.87932 -0.206636 0.000204834
5.91526 -0.206547 0.000200941
5.95122 -0.20646 0.000193099
5.9872 -0.206375 0.000189669
6.02319 -0.206292 0.000182264
6.05919 -0.206211 0.00017925
6.09522 -0.206132 0.000172243
6.13126 -0.206055 0.000169603
6.16732 -0.20598 0.000162959
6.20339 -0.205906 0.000160656
6.23949 -0.205835 0.000154344
6.27559 -0.205765 0.000152345
6.31172 -0.205696 0.000146338
6.34786 -0.205629 0.000144612
6.38403 -0.205564 0.000138885
6.42021 -0.2055 0.000137408
6.4564 -0.205438 0.000131938
6.49262 -0.205377 0.000130686
6.52885 -0.205317 0.000125454
6.5651 -0.205258 0.000124407
6.60137 -0.205201 0.000119393
6.63766 -0.205145 0.000118533
6.67397 -0.20509 0.00011372
6.71029 -0.205036 0.000113032
6.74664 -0.204984 0.000108404
6.783 -0.204932 0.000107874
6.81938 -0.204881 0.000103416
6.85579 -0.204832 0.000103034
6.89221 -0.204783 9.87307e-05
6.92865 -0.204736 9.84855e-05
6.96511 -0.204689 9.43235e-05
7.00159 -0.204643 9.42083e-05
7.0381 -0.204598 9.01738e-05
7.07462 -0.204554 9.0182e-05
7.11116 -0.204511 8.6262e-05
7.14772 -0.204469 8.63885e-05
7.18431 -0.204427 8.25708e-05
7.22091 -0.204387 8.2811e-05
7.25754 -0.204346 7.90841e-05
7.29418 -0.204307 7.94343e-05
7.33085 -0.204269 7.57875e-05
7.36754 -0.204231 7.62444e-05
7.40425 -0.204193 7.26678e-05
7.44099 -0.204157 7.32283e-05
7.47774 -0.204121 6.97131e-05
7.51452 -0.204086 7.03739e-05
7.55132 -0.204051 6.69126e-05
7.58814 -0.204017 6.76701e-05
7.62498 -0.203983 6.42564e-05
7.66185 -0.20395 6.51066e-05
7.69874 -0.203918 6.17356e-05
7.73566 -0.203886 6.26738e-05
7.77259 -0.203855 5.93419e-05
7.80955 -0.203824 6.03626e-05
7.84654 -0.203794 5.70679e-05
7.88355 -0.203764 5.81649e-05
7.92058 -0.203735 5.49067e-05
7.95763 -0.203706 5.60731e-05
7.99471 -0.203678 5.28518e-05
8.03182 -0.20365 5.40799e-05
8.06895 -0.203622 5.08972e-05
8.1061 -0.203595 5.21792e-05
8.14328 -0.203569 4.90372e-05
8.18049 -0.203542 5.0365e-05
8.21772 -0.203517 4.72666e-05
8.25497 -0.203491 4.8632e-05
8.29226 -0.203466 4.558e-05
8.32956 -0.203442 4.69756e-05
8.3669 -0.203417 4.39726e-05
8.40426 -0.203393 4.53916e-05
8.44165 -0.20337 4.24393e-05
8.47906 -0.203347 4.38764e-05
8.5165 -0.203324 4.09755e-05
8.55397 -0.203301 4.24267e-05
8.59146 -0.203279 3.95766e-05
8.62899 -0.203257 4.10397e-05
8.66654 -0.203236 3.82381e-05
8.70412 -0.203215 3.97129e-05
8.74172 -0.203194 3.69557e-05
8.77936 -0.203173 3.8444e-05
8.81702 -0.203153 3.57255e-05
8.85471 -0.203133 3.72309e-05
8.89244 -0.203113 3.45437e-05
8.93019 -0.203093 3.60714e-05
8.96797 -0.203074 3.34071e-05
9.00578 -0.203055 3.49634e-05
9.04362 -0.203036 3.23128e-05
9.08149 -0.203018 3.39047e-05
9.11939 -0.203 3.12584e-05
9.15732 -0.202982 3.28926e-05
9.19528 -0.202964 3.0242e-05
9.23327 -0.202947 3.19246e-05
9.2713 -0.202929 2.92622e-05
9.30935 -0.202912 3.09976e-05
9.34744 -0.202896 2.83181e-05
9.38556 -0.202879 3.01087e-05
9.42371 -0.202863 2.74091e-05
9.46189 -0.202847 2.92547e-05
9.50011 -0.202831 2.65349e-05
9.53836 -0.202815 2.84322e-05
9.57664 -0.202799 2.56954e-05
9.61496 -0.202784 2.76383e-05
9.65331 -0.202769 2.48904e-05
9.69169 -0.202754 2.68701e-05
9.73011 -0.202739 2.41197e-05
9.76856 -0.202724 2.61253e-05
9.80704 -0.20271 2.33825e-05
9.84557 -0.202696 2.54022e-05
9.88412 -0.202682 2.26777e-05
9.92271 -0.202668 2.46996e-05
9.96134 -0.202654 2.20036e-05
10 -0.202641 2.40171e-05
10.0387 -0.202627 2.13578e-05
10.0774 -0.202614 2.33551e-05
10.1162 -0.202601 2.07376e-05
10.155 -0.202588 2.27143e-05
10.1939 -0.202575 2.01397e-05
10.2328 -0.202563 2.20963e-05
10.2717 -0.20255 1.95609e-05
10.3106 -0.202538 2.15022e-05
10.3496 -0.202526 1.89977e-05
10.3887 -0.202514 2.09335e-05
10.4278 -0.202502 1.84474e-05
10.4669 -0.20249 2.0391e-05
10.506 -0.202478 1.79079e-05
10.5452 -0.202467 1.98748e-05
10.5845 -0.202455 1.73778e-05
10.6238 -0.202444 1.93838e-05
10.6631 -0.202433 1.68571e-05
10.7024 -0.202422 1.89163e-05
10.7418 -0.202411 1.63469e-05
10.7813 -0.2024 1.84691e-05
10.8208 -0.20239 1.58494e-05
10.8603 -0.202379 1.80384e-05
10.8999 -0.202369 1.53673e-05
10.9395 -0.202359 1.76198e-05
10.9792 -0.202348 1.49037e-05
11.0189 -0.202338 1.72093e-05
11.0586 -0.202328 1.44615e-05
11.0984 -0.202318 1.68031e-05
11.1383 -0.202309 1.40426e-05
11.1781 -0.202299 1.63988e-05
11.2181 -0.20229 1.36476e-05
11.2581 -0.20228 1.59957e-05
11.2981 -0.202271 1.32753e-05
11.3381 -0.202261 1.55949e-05
11.3783 -0.202252 1.29227e-05
11.4184 -0.202243 1.51994e-05
11.4587 -0.202234 1.2585e-05
11.4989 -0.202225 1.48136e-05
11.5392 -0.202217 1.22563e-05
11.5796 -0.202208 1.44428e-05
11.62 -0.202199 1.19307e-05
11.6605 -0.202191 1.4092e-05
11.701 -0.202182 1.16029e-05
11.7415 -0.202174 1.37648e-05
11.7822 -0.202166 1.12692e-05
11.8228 -0.202158 1.34628e-05
11.8636 -0.202149 1.0929e-05
11.9043 -0.202141 1.31846e-05
11.9452 -0.202133 1.05845e-05
11.986 -0.202126 1.29255e-05
12.027 -0.202118 1.0241e-05
12.068 -0.20211 1.26784e-05
12.109 -0.202102 9.90595e-06
12.1501 -0.202095 1.24346e-05
12.1913 -0.202087 9.58762e-06
12.2325 -0.20208 1.21855e-05
12.2738 -0.202073 9.29318e-06
12.3151 -0.202065 1.19247e-05
12.3565 -0.202058 9.0269e-06
12.3979 -0.202051 1.16493e-05
12.4394 -0.202044 8.78861e-06
12.481 -0.202037 1.13614e-05
12.5226 -0.20203 8.57311e-06
12.5643 -0.202023 1.10683e-05
12.6061 -0.202016 8.3706e-06
12.6479 -0.202009 1.07809e-05
12.6898 -0.202003 8.16848e-06
12.7317 -0.201996 1.05117e-05
12.7737 -0.201989 7.95415e-06
12.8158 -0.201983 1.02716e-05
12.8579 -0.201976 7.71832e-06
12.9001 -0.20197 1.00665e-05
12.9424 -0.201964 7.45805e-06
12.9847 -0.201957 9.89521e-06
13.0271 -0.201951 7.17838e-06
13.0696 -0.201945 9.74807e-06
13.1121 -0.201939 6.89211e-06
13.1547 -0.201933 9.60891e-06
13.1974 -0.201927 6.61707e-06
13.2402 -0.201921 9.45866e-06
13.283 -0.201915 6.37139e-06
13.3259 -0.201909 9.28081e-06
13.3689 -0.201903 6.1678e-06
13.4119 -0.201897 9.06697e-06
13.455 -0.201892 6.00856e-06
13.4982 -0.201886 8.82091e-06
13.5415 -0.20188 5.88299e-06
13.5848 -0.201875 8.55917e-06
13.6283 -0.201869 5.76889e-06
13.6718 -0.201864 8.3074e-06
13.7153 -0.201858 5.63844e-06
13.759 -0.201853 8.09267e-06
13.8028 -0.201848 5.46715e-06
13.8466 -0.201842 7.93374e-06
13.8905 -0.201837 5.2435e-06
13.9345 -0.201832 7.83254e-06
13.9786 -0.201827 4.9755e-06
14.0227 -0.201822 7.77044e-06
14.067 -0.201816 4.69084e-06
14.1113 -0.201811 7.71203e-06
14.1558 -0.201806 4.4291e-06
14.2003 -0.201801 7.61662e-06
14.2449 -0.201796 4.22731e-06
14.2896 -0.201792 7.45447e-06
14.3344 -0.201787 4.10349e-06
14.3793 -0.201782 7.22164e-06
14.4243 -0.201777 4.0452e-06
14.4693 -0.201772 6.94648e-06
14.5145 -0.201768 4.00937e-06
14.5598 -0.201763 6.68247e-06
14.6052 -0.201758 3.9368e-06
14.6506 -0.201754 6.48743e-06
14.6962 -0.201749 3.77762e-06
14.7419 -0.201745 6.39581e-06
14.7877 -0.20174 3.51796e-06
14.8336 -0.201736 6.39655e-06
14.8796 -0.201731 3.19413e-06
14.9257 -0.201727 6.4298e-06
14.9719 -0.201722 2.88323e-06
15.0182 -0.201718 6.40939e-06
15.0647 -0.201714 2.6689e-06
15.1112 -0.20171 6.26555e-06
15.1579 -0.201705 2.59505e-06
15.2047 -0.201701 5.98858e-06
15.2516 -0.201697 2.6316e-06
15.2986 -0.201693 5.64726e-06
15.3458 -0.201689 2.67689e-06
15.393 -0.201685 5.36315e-06
15.4404 -0.20168 2.60588e-06
15.488 -0.201677 5.2443e-06
15.5356 -0.201672 2.34628e-06
15.5834 -0.201669 5.31062e-06
15.6313 -0.201664 1.93895e-06
15.6794 -0.201661 5.4601e-06
15.7276 -0.201657 1.53512e-06
15.7759 -0.201653 5.51306e-06
15.8243 -0.201649 1.31254e-06
15.873 -0.201645 5.32616e-06
15.9217 -0.201641 1.34816e-06
15.9706 -0.201638 4.91057e-06
16.0197 -0.201634 1.5336e-06
16.0689 -0.20163 4.46073e-06
16.1182 -0.201626 1.61684e-06
16.1677 -0.201623 4.23965e-06
16.2174 -0.201619 1.37754e-06
16.2672 -0.201616 4.37076e-06
16.3172 -0.201612 8.2749e-07
16.3674 -0.201608 4.69151e-06
16.4177 -0.201605 2.60556e-07
16.4682 -0.201601 4.82785e-06
16.5189 -0.201598 4.99766e-08
16.5697 -0.201594 4.49795e-06
16.6208 -0.201591 3.01716e-07
16.672 -0.201587 3.82121e-06
16.7234 -0.201584 6.70027e-07
16.775 -0.20158 3.3065e-06
16.8268 -0.201577 5.98102e-07
16.8787 -0.201574 3.40715e-06
16.9309 -0.20157 -1.20679e-07
16.9833 -0.201567 3.98456e-06
17.0359 -0.201563 -9.95768e-07
17.0887 -0.20156 4.293e-06
17.1418 -0.201557 -1.22585e-06
17.195 -0.201554 3.724e-06
17.2485 -0.201551 -6.29665e-07
17.3022 -0.201547 2.64923e-06
17.3562 -0.201544 -9.29721e-08
17.4104 -0.201541 2.23097e-06
17.4648 -0.201537 -6.76153e-07
17.5195 -0.201535 3.00723e-06
17.5744 -0.201531 -2.10273e-06
17.6296 -0.201528 3.85416e-06
17.6851 -0.201525 -2.71945e-06
17.7408 -0.201522 3.18688e-06
17.7969 -0.201519 -1.71334e-06
17.8532 -0.201516 1.46059e-06
17.9098 -0.201513 -8.38522e-07
17.9667 -0.20151 1.13564e-06
18.0239 -0.201506 -2.20501e-06
18.0815 -0.201504 2.83657e-06
18.1393 -0.2015 -4.34514e-06
18.1975 -0.201498 3.36082e-06
18.256 -0.201495 -3.74812e-06
18.3149 -0.201491 8.18611e-07
18.3742 -0.201489 -1.61558e-06
18.4338 -0.201486 -5.80506e-07
18.4938 -0.201482 -3.17625e-06
18.5542 -0.201481 2.19461e-06
18.615 -0.201477 -6.72223e-06
18.6762 -0.201474 2.78035e-06
18.7379 -0.201472 -4.81708e-06
18.8 -0.201468 -1.95548e-06
18.8625 -0.201465 -2.2083e-06
18.9255 -0.201463 -1.34736e-06
18.9891 -0.201459 -7.87435e-06
19.0531 -0.201457 3.352e-06
19.1177 -0.201454 -8.79805e-06
19.1828 -0.20145 -3.18919e-06
19.2484 -0.201448 -2.47597e-06
19.3147 -0.201446 -4.32733e-06
19.3816 -0.201441 -1.16819e-05
19.4491 -0.201439 3.57943e-06
19.5173 -0.201438 -1.05827e-05
19.5862 -0.201433 -1.03233e-05
19.6558 -0.201429 -4.73185e-06
19.7262 -0.20143 -3.67712e-07
19.7974 -0.201425 -2.28236e-05
19.8694 -0.201419 -8.5319e-06
19.9423 -0.201418 -1.47069e-06
20.0162 -0.20142 -9.44415e-06
20.091 -0.201411 -3.73813e-05
20.1669 -0.201403 -1.69942e-05
20.244 -0.201403 -3.31179e-08
20.3222 -0.201407 -2.78499e-06
20.4016 -0.201398 -5.99377e-05
20.4825 -0.201371 -9.96093e-05
20.5648 -0.20133 -0.000124763
20.6487 -0.201291 -0.000101494
20.7344 -0.201257 -8.33902e-05
20.8219 -0.201234 -4.80381e-05
20.9115 -0.201217 -3.90556e-05
21.0034 -0.201208 -1.59873e-05
21.0979 -0.201197 -1.80114e-05
21.1952 -0.201193 -1.94382e-07
21.2959 -0.201185 -6.63304e-06
21.4004 -0.201182 1.06418e-05
21.5093 -0.201173 2.00863e-06
21.6237 -0.201171 2.06306e-05
21.7448 -0.201159 1.031e-05
21.8747 -0.201158 3.18708e-05
22.0165 -0.201141 1.99617e-05
22.1768 -0.20114 4.733e-05
22.3723 -0.201093 3.30727e-05


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1Classic/iFpOneLoop.txt <==
-22.3723 -2.82211e-24 8.97568e-06
-22.1768 6.30884e-24 9.21595e-06
-22.0165 -2.80678e-24 9.41941e-06
-21.8747 -3.73435e-24 9.60451e-06
-21.7448 -2.8864e-24 9.7782e-06
-21.6237 -8.51885e-24 9.94403e-06
-21.5093 7.93626e-24 1.01041e-05
-21.4004 -2.44705e-24 1.02598e-05
-21.2959 3.96006e-25 1.04121e-05
-21.1952 -3.10084e-25 1.05618e-05
-21.0979 8.89618e-25 1.07092e-05
-21.0034 -7.01881e-24 1.08549e-05
-20.9115 -7.38091e-24 1.09992e-05
-20.8219 2.14644e-24 1.11424e-05
-20.7344 -2.04456e-24 1.12846e-05
-20.6487 1.49531e-25 1.14262e-05
-20.5648 -4.18186e-24 1.15672e-05
-20.4825 7.26678e-24 1.17078e-05
-20.4016 7.92932e-24 1.18481e-05
-20.3222 1.54377e-24 1.19882e-05
-20.244 4.31482e-25 1.21283e-05
-20.1669 9.24372e-25 1.22684e-05
-20.091 6.87229e-24 1.24085e-05
-20.0162 -4.54168e-24 1.25488e-05
-19.9423 -7.17451e-24 1.26894e-05
-19.8694 3.35261e-24 1.28302e-05
-19.7974 -4.90943e-24 1.29714e-05
-19.7262 4.09881e-24 1.31129e-05
-19.6558 -1.61439e-24 1.32549e-05
-19.5862 -8.39354e-24 1.33974e-05
-19.5173 -4.59591e-25 1.35404e-05
-19.4491 9.24922e-24 1.36839e-05
-19.3816 -3.74181e-24 1.38281e-05
-19.3147 1.37931e-23 1.39729e-05
-19.2484 -3.55405e-24 1.41184e-05
-19.1828 -3.12723e-24 1.42646e-05
-19.1177 -6.42363e-24 1.44115e-05
-19.0531 -7.19518e-25 1.45592e-05
-18.9891 -6.71882e-24 1.47076e-05
-18.9255 4.67158e-24 1.48569e-05
-18.8625 -6.64542e-25 1.50071e-05
-18.8 3.30416e-24 1.51581e-05
-18.7379 -3.47281e-24 1.531e-05
-18.6762 2.94994e-24 1.54629e-05
-18.615 9.09833e-24 1.56167e-05
-18.5542 4.1931e-24 1.57715e-05
-18.4938 5.40642e-24 1.59273e-05
-18.4338 4.48567e-24 1.60841e-05
-18.3742 6.37176e-25 1.62419e-05
-18.3149 -3.0714e-25 1.64009e-05
-18.256 4.79141e-24 1.65609e-05
-18.1975 1.17849e-23 1.6722e-05
-18.1393 -1.14286e-23 1.68843e-05
-18.0815 -8.98202e-24 1.70478e-05
-18.0239 5.50295e-24 1.72124e-05
-17.9667 8.95194e-24 1.73782e-05
-17.9098 1.16604e-24 1.75453e-05
-17.8532 9.27485e-24 1.77136e-05
-17.7969 -6.21624e-24 1.78832e-05
-17.7408 6.27144e-24 1.80541e-05
-17.6851 8.70315e-24 1.82263e-05
-17.6296 -1.17451e-23 1.83998e-05
-17.5744 -1.07295e-23 1.85747e-05
-17.5195 6.86703e-24 1.8751e-05
-17.4648 -9.9196e-24 1.89286e-05
-17.4104 -1.09145e-23 1.91077e-05
-17.3562 6.19901e-24 1.92883e-05
-17.3022 6.84186e-24 1.94703e-05
-17.2485 1.11814e-23 1.96538e-05
-17.195 -8.75544e-24 1.98388e-05
-17.1418 -6.4008e-24 2.00254e-05
-17.0887 -9.39492e-24 2.02135e-05
-17.0359 5.11911e-25 2.04032e-05
-16.9833 1.06355e-23 2.05944e-05
-16.9309 1.51431e-23 2.07874e-05
-16.8787 5.04762e-24 2.09819e-05
-16.8268 -3.09722e-24 2.11782e-05
-16.775 -6.96477e-24 2.13761e-05
-16.7234 7.61006e-24 2.15758e-05
-16.672 -1.00513e-23 2.17772e-05
-16.6208 -1.51655e-24 2.19804e-05
-16.5697 -1.58788e-23 2.21854e-05
-16.5189 -1.33653e-24 2.23922e-05
-16.4682 4.98138e-24 2.26008e-05
-16.4177 7.38352e-24 2.28113e-05
-16.3674 -1.32796e-23 2.30237e-05
-16.3172 -2.19585e-24 2.32381e-05
-16.2672 -8.49573e-24 2.34544e-05
-16.2174 -8.33077e-24 2.36726e-05
-16.1677 9.34361e-24 2.38929e-05
-16.1182 -7.6926e-24 2.41152e-05
-16.0689 -6.06067e-24 2.43395e-05
-16.0197 -1.23267e-25 2.4566e-05
-15.9706 1.09329e-23 2.47945e-05
-15.9217 4.53867e-24 2.50252e-05
-15.873 2.00884e-23 2.52581e-05
-15.8243 -6.37112e-24 2.54931e-05
-15.7759 4.00743e-24 2.57304e-05
-15.7276 -2.86427e-23 2.59699e-05
-15.6794 -3.20254e-24 2.62118e-05
-15.6313 3.78202e-24 2.64559e-05
-15.5834 8.73479e-24 2.67025e-05
-15.5356 1.19784e-24 2.69513e-05
-15.488 5.37597e-24 2.72027e-05
-15.4404 -1.36455e-23 2.74564e-05
-15.393 6.11504e-24 2.77126e-05
-15.3458 -7.47889e-25 2.79714e-05
-15.2986 -6.83182e-24 2.82327e-05
-15.2516 -5.87974e-24 2.84966e-05
-15.2047 6.54913e-24 2.87631e-05
-15.1579 -5.45761e-24 2.90322e-05
-15.1112 1.05703e-23 2.93041e-05
-15.0647 1.62177e-23 2.95786e-05
-15.0182 -5.02128e-24 2.98559e-05
-14.9719 -3.49587e-24 3.01361e-05
-14.9257 -1.38002e-23 3.0419e-05
-14.8796 3.96958e-24 3.07049e-05
-14.8336 -1.76956e-23 3.09936e-05
-14.7877 -9.10518e-24 3.12853e-05
-14.7419 1.00084e-23 3.158e-05
-14.6962 6.6278e-25 3.18777e-05
-14.6506 1.93054e-23 3.21785e-05
-14.6052 1.52939e-23 3.24825e-05
-14.5598 -2.08936e-24 3.27895e-05
-14.5145 -1.45244e-23 3.30998e-05
-14.4693 -2.44724e-23 3.34134e-05
-14.4243 -8.63392e-24 3.37302e-05
-14.3793 1.07652e-23 3.40504e-05
-14.3344 6.51799e-24 3.43739e-05
-14.2896 -3.0411e-23 3.47009e-05
-14.2449 1.17106e-23 3.50313e-05
-14.2003 1.55077e-23 3.53653e-05
-14.1558 -2.62691e-23 3.57029e-05
-14.1113 1.01665e-23 3.60441e-05
-14.067 -3.14268e-24 3.63889e-05
-14.0227 7.1145e-24 3.67375e-05
-13.9786 -2.86764e-23 3.70899e-05
-13.9345 -7.00195e-24 3.74461e-05
-13.8905 -2.32076e-23 3.78062e-05
-13.8466 2.31399e-23 3.81702e-05
-13.8028 2.82062e-23 3.85382e-05
-13.759 -8.8349e-24 3.89103e-05
-13.7153 3.49735e-23 3.92865e-05
-13.6718 -2.27462e-23 3.96668e-05
-13.6283 -1.36737e-24 4.00514e-05
-13.5848 1.37826e-23 4.04403e-05
-13.5415 -9.41981e-24 4.08335e-05
-13.4982 -1.87115e-23 4.12311e-05
-13.455 4.08646e-23 4.16332e-05
-13.4119 2.12547e-23 4.20399e-05
-13.3689 -2.91531e-25 4.24511e-05
-13.3259 -6.46141e-24 4.28671e-05
-13.283 1.35525e-23 4.32877e-05
-13.2402 -1.71546e-23 4.37132e-05
-13.1974 2.4065e-23 4.41435e-05
-13.1547 2.78347e-24 4.45789e-05
-13.1121 4.14393e-24 4.50192e-05
-13.0696 -2.00677e-23 4.54646e-05
-13.0271 1.72001e-23 4.59152e-05
-12.9847 -1.05787e-23 4.6371e-05
-12.9424 -1.4144e-23 4.68322e-05
-12.9001 3.97274e-23 4.72988e-05
-12.8579 6.30926e-23 4.77708e-05
-12.8158 -8.60344e-24 4.82485e-05
-12.7737 4.5861e-23 4.87318e-05
-12.7317 1.02589e-23 4.92208e-05
-12.6898 9.05676e-23 4.97156e-05
-12.6479 -9.17859e-24 5.02163e-05
-12.6061 -3.95998e-23 5.07231e-05
-12.5643 -1.05436e-23 5.12359e-05
-12.5226 -4.92744e-23 5.17549e-05
-12.481 3.46705e-23 5.22802e-05
-12.4394 1.17401e-23 5.28119e-05
-12.3979 -1.23437e-23 5.335e-05
-12.3565 4.98212e-23 5.38947e-05
-12.3151 -7.42164e-25 5.44461e-05
-12.2738 1.17316e-23 5.50043e-05
-12.2325 6.02249e-23 5.55693e-05
-12.1913 -1.34714e-23 5.61413e-05
-12.1501 -4.59827e-23 5.67204e-05
-12.109 5.17121e-23 5.73067e-05
-12.068 3.4012e-23 5.79004e-05
-12.027 6.12282e-23 5.85014e-05
-11.986 -2.46507e-23 5.91101e-05
-11.9452 2.27656e-23 5.97264e-05
-11.9043 -3.47696e-23 6.03505e-05
-11.8636 -9.59287e-23 6.09825e-05
-11.8228 -8.1356e-23 6.16225e-05
-11.7822 3.49632e-24 6.22707e-05
-11.7415 -4.10474e-23 6.29273e-05
-11.701 7.55943e-23 6.35922e-05
-11.6605 3.06643e-23 6.42658e-05
-11.62 1.04436e-22 6.4948e-05
-11.5796 3.37041e-23 6.56392e-05
-11.5392 4.83783e-24 6.63393e-05
-11.4989 -6.58207e-23 6.70485e-05
-11.4587 1.84374e-23 6.77671e-05
-11.4184 1.22695e-23 6.84951e-05
-11.3783 4.78927e-23 6.92327e-05
-11.3381 6.92587e-23 6.99801e-05
-11.2981 -3.89343e-23 7.07374e-05
-11.2581 -6.26825e-23 7.15048e-05
-11.2181 7.69503e-23 7.22825e-05
-11.1781 -5.88141e-23 7.30706e-05
-11.1383 5.64219e-23 7.38694e-05
-11.0984 -3.85859e-23 7.46789e-05
-11.0586 -3.17063e-23 7.54994e-05
-11.0189 -4.69366e-24 7.63311e-05
-10.9792 -2.79444e-23 7.71741e-05
-10.9395 -3.52465e-23 7.80286e-05
-10.8999 -5.06344e-23 7.8895e-05
-10.8603 7.66814e-23 7.97732e-05
-10.8208 -6.98154e-23 8.06636e-05
-10.7813 1.0378e-22 8.15664e-05
-10.7418 4.51764e-23 8.24818e-05
-10.7024 -1.13019e-23 8.341e-05
-10.6631 -7.94789e-23 8.43512e-05
-10.6238 3.39735e-23 8.53057e-05
-10.5845 1.43304e-22 8.62736e-05
-10.5452 -7.82525e-24 8.72553e-05
-10.506 -4.01215e-24 8.8251e-05
-10.4669 -5.42703e-24 8.92609e-05
-10.4278 7.68567e-24 9.02853e-05
-10.3887 3.67518e-23 9.13244e-05
-10.3496 8.9709e-23 9.23786e-05
-10.3106 -1.07241e-23 9.3448e-05
-10.2717 -1.29616e-22 9.4533e-05
-10.2328 6.58985e-23 9.56338e-05
-10.1939 1.61423e-24 9.67508e-05
-10.155 -8.82064e-23 9.78842e-05
-10.1162 -1.21084e-22 9.90343e-05
-10.0774 7.64517e-23 0.000100202
-10.0387 -1.64343e-22 0.000101386
-10 -1.21983e-23 0.000102588
-9.96134 7.5083e-24 0.000103809
-9.92271 3.00875e-23 0.000105047
-9.88412 3.1139e-23 0.000106305
-9.84557 -4.48004e-23 0.000107581
-9.80704 -1.99734e-22 0.000108877
-9.76856 -3.68555e-24 0.000110192
-9.73011 -1.07298e-22 0.000111528
-9.69169 -2.53557e-23 0.000112885
-9.65331 4.03114e-24 0.000114262
-9.61496 -1.16997e-22 0.000115661
-9.57664 5.4197e-23 0.000117081
-9.53836 -7.27251e-23 0.000118524
-9.50011 1.33613e-23 0.000119989
-9.46189 8.1284e-23 0.000121477
-9.42371 -5.05989e-23 0.000122989
-9.38556 -8.03505e-23 0.000124525
-9.34744 8.25971e-23 0.000126086
-9.30935 2.97057e-23 0.000127672
-9.2713 -1.13569e-23 0.000129283
-9.23327 -1.62567e-22 0.00013092
-9.19528 3.80557e-23 0.000132583
-9.15732 -8.95958e-23 0.000134274
-9.11939 -9.48914e-23 0.000135992
-9.08149 2.26431e-22 0.000137739
-9.04362 1.1987e-22 0.000139514
-9.00578 2.17962e-23 0.000141319
-8.96797 9.01645e-23 0.000143153
-8.93019 -1.02634e-22 0.000145019
-8.89244 -6.38841e-23 0.000146915
-8.85471 -1.29028e-22 0.000148844
-8.81702 1.4484e-23 0.000150805
-8.77936 -1.33183e-22 0.000152799
-8.74172 -5.15284e-24 0.000154828
-8.70412 -5.42184e-23 0.000156891
-8.66654 8.41974e-23 0.000158989
-8.62899 -8.3439e-23 0.000161124
-8.59146 -6.10687e-24 0.000163296
-8.55397 1.85678e-22 0.000165506
-8.5165 -1.99855e-22 0.000167755
-8.47906 -2.39895e-23 0.000170043
-8.44165 1.45007e-23 0.000172371
-8.40426 -8.95084e-23 0.000174741
-8.3669 -4.32353e-23 0.000177153
-8.32956 7.75604e-23 0.000179609
-8.29226 1.21849e-22 0.000182108
-8.25497 1.8122e-22 0.000184653
-8.21772 -7.55509e-24 0.000187244
-8.18049 -9.14664e-23 0.000189882
-8.14328 -3.58731e-22 0.000192569
-8.1061 -8.03944e-23 0.000195305
-8.06895 6.02639e-23 0.000198091
-8.03182 8.09933e-23 0.00020093
-7.99471 -5.01191e-22 0.000203821
-7.95763 -1.457e-22 0.000206767
-7.92058 -5.92711e-23 0.000209768
-7.88355 2.11348e-22 0.000212827
-7.84654 2.06977e-22 0.000215943
-7.80955 -1.81675e-22 0.00021912
-7.77259 4.79087e-23 0.000222357
-7.73566 -3.94109e-22 0.000225657
-7.69874 2.43401e-22 0.000229021
-7.66185 -3.91757e-22 0.000232451
-7.62498 2.22953e-22 0.000235948
-7.58814 4.93684e-23 0.000239514
-7.55132 4.08763e-23 0.000243151
-7.51452 -1.3364e-22 0.000246861
-7.47774 2.9944e-23 0.000250644
-7.44099 -1.58729e-22 0.000254504
-7.40425 -4.5704e-22 0.000258443
-7.36754 3.14936e-22 0.000262461
-7.33085 1.12327e-22 0.000266562
-7.29418 -4.57932e-22 0.000270747
-7.25754 -2.17356e-22 0.000275018
-7.22091 4.0561e-22 0.000279379
-7.18431 -3.51878e-22 0.000283831
-7.14772 -1.60085e-23 0.000288376
-7.11116 -1.0874e-22 0.000293018
-7.07462 6.98939e-23 0.000297758
-7.0381 5.47658e-22 0.0003026
-7.00159 -1.84695e-23 0.000307546
-6.96511 -3.14198e-22 0.000312599
-6.92865 5.50381e-22 0.000317762
-6.89221 4.39509e-22 0.000323038
-6.85579 -2.98539e-26 0.00032843
-6.81938 1.9795e-23 0.000333941
-6.783 -1.96563e-22 0.000339576
-6.74664 2.04052e-22 0.000345336
-6.71029 2.49923e-22 0.000351226
-6.67397 5.0632e-23 0.00035725
-6.63766 -1.6391e-22 0.000363412
-6.60137 -3.18613e-22 0.000369714
-6.5651 1.42102e-21 0.000376163
-6.52885 1.19334e-21 0.000382761
-6.49262 -9.66802e-22 0.000389514
-6.4564 1.31883e-22 0.000396425
-6.42021 1.17473e-21 0.0004035
-6.38403 -4.26579e-22 0.000410744
-6.34786 1.36903e-22 0.000418162
-6.31172 5.62223e-22 0.000425759
-6.27559 -1.00318e-21 0.00043354
-6.23949 3.24976e-22 0.000441512
-6.20339 8.48376e-22 0.00044968
-6.16732 -1.25924e-21 0.00045805
-6.13126 4.27108e-22 0.00046663
-6.09522 5.20514e-22 0.000475425
-6.05919 -3.46466e-22 0.000484442
-6.02319 8.24827e-22 0.000493689
-5.9872 -8.48909e-22 0.000503174
-5.95122 2.29877e-22 0.000512903
-5.91526 -5.26466e-22 0.000522886
-5.87932 5.69799e-22 0.00053313
-5.84339 -1.59638e-21 0.000543645
-5.80748 1.23691e-21 0.000554439
-5.77158 -6.27012e-22 0.000565522
-5.7357 9.70043e-22 0.000576904
-5.69984 -1.49577e-21 0.000588596
-5.66399 8.67796e-22 0.000600607
-5.62815 8.64778e-22 0.00061295
-5.59233 1.80992e-22 0.000625636
-5.55653 -7.20156e-22 0.000638678
-5.52074 6.06088e-22 0.000652088
-5.48497 2.56577e-21 0.000665879
-5.4492 -6.56856e-22 0.000680065
-5.41346 1.48016e-22 0.000694662
-5.37773 -2.99662e-22 0.000709684
-5.34201 -2.18056e-21 0.000725148
-5.30631 -1.36285e-21 0.000741069
-5.27062 -8.30849e-22 0.000757466
-5.23494 7.176e-22 0.000774357
-5.19928 1.87809e-21 0.000791761
-5.16363 1.15227e-21 0.000809697
-5.128 -2.38503e-21 0.000828188
-5.09237 1.21594e-21 0.000847255
-5.05677 -9.10311e-23 0.000866921
-5.02117 1.9122e-22 0.00088721
-4.98559 -6.61462e-22 0.000908149
-4.95002 2.49344e-22 0.000929763
-4.91446 -3.89915e-22 0.000952082
-4.87892 3.12256e-21 0.000975134
-4.84339 -3.30168e-22 0.000998951
-4.80787 -4.25042e-21 0.00102357
-4.77237 -1.53211e-21 0.00104901
-4.73687 1.61327e-21 0.00107533
-4.70139 3.55056e-22 0.00110255
-4.66592 1.85087e-21 0.00113072
-4.63046 1.1003e-21 0.00115988
-4.59502 3.96305e-21 0.00119007
-4.55958 -2.44211e-22 0.00122135
-4.52416 -3.86312e-21 0.00125376
-4.48875 -1.5788e-21 0.00128735
-4.45335 4.12664e-21 0.00132219
-4.41797 2.56398e-21 0.00135833
-4.38259 -3.30343e-22 0.00139583
-4.34722 8.19819e-21 0.00143476
-4.31187 -5.8326e-21 0.0014752
-4.27653 4.80369e-21 0.00151721
-4.24119 6.73801e-22 0.00156087
-4.20587 -4.58473e-21 0.00160628
-4.17056 3.23042e-21 0.00165352
-4.13526 2.60427e-22 0.00170269
-4.09997 4.40732e-21 0.00175389
-4.06469 -2.91228e-21 0.00180722
-4.02942 -7.15676e-21 0.00186281
-3.99416 6.06983e-21 0.00192077
-3.95891 -3.5039e-21 0.00198124
-3.92367 1.21195e-21 0.00204436
-3.88844 -3.56463e-21 0.00211029
-3.85322 8.20713e-21 0.00217917
-3.81801 5.56338e-21 0.00225119
-3.7828 3.38718e-21 0.00232652
-3.74761 3.82716e-21 0.00240538
-3.71243 -5.36586e-21 0.00248796
-3.67726 -4.2884e-21 0.00257451
-3.64209 1.94122e-21 0.00266526
-3.60694 -1.28382e-20 0.00276049
-3.57179 3.40228e-21 0.00286048
-3.53665 -5.22446e-21 0.00296553
-3.50152 1.19802e-20 0.00307599
-3.4664 -2.43937e-20 0.00319221
-3.43129 -1.32971e-21 0.00331459
-3.39619 -5.03844e-21 0.00344354
-3.36109 7.50234e-21 0.00357953
-3.32601 -5.04889e-21 0.00372306
-3.29093 -1.20362e-20 0.00387467
-3.25586 -3.12419e-21 0.00403495
-3.2208 5.90354e-21 0.00420455
-3.18574 -9.90765e-22 0.00438417
-3.1507 1.5824e-20 0.00457458
-3.11566 1.1435e-20 0.00477663
-3.08063 -1.03286e-20 0.00499124
-3.0456 4.04812e-21 0.00521942
-3.01059 -1.29451e-20 0.00546231
-2.97558 8.00037e-21 0.00572112
-2.94058 8.35516e-21 0.00599722
-2.90558 7.70075e-21 0.00629211
-2.87059 -1.08282e-21 0.00660747
-2.83561 2.36338e-20 0.00694514
-2.80064 3.955e-21 0.00730718
-2.76567 -2.63301e-20 0.00769588
-2.73071 -2.13421e-20 0.00811381
-2.69576 3.14223e-20 0.00856383
-2.66081 -5.38568e-21 0.00904916
-2.62587 -2.12579e-20 0.00957343
-2.59094 2.8574e-20 0.0101407
-2.55601 -5.08416e-20 0.0107556
-2.52109 -3.76541e-21 0.0114234
-2.48617 -2.37637e-20 0.01215
-2.45126 -5.51805e-21 0.0129421
-2.41636 4.45966e-20 0.0138077
-2.38146 -1.73667e-20 0.0147555
-2.34657 -4.20702e-20 0.0157958
-2.31168 1.4123e-19 0.0169406
-2.2768 1.40753e-19 0.0182036
-2.24192 1.26029e-19 0.0196008
-2.20705 -1.4096e-20 0.0211512
-2.17219 6.06236e-20 0.0228768
-2.13733 -9.53657e-20 0.0248038
-2.10247 -1.78744e-19 0.0269635
-2.06762 2.7026e-19 0.0293929
-2.03278 -4.24898e-20 0.0321369
-1.99794 -3.15614e-19 0.0352496
-1.9631 -1.85293e-19 0.0387972
-1.92827 4.7141e-20 0.0428608
-1.89345 3.9706e-19 0.047541
-1.85862 1.27539e-19 0.0529634
-1.82381 1.75402e-20 0.0592865
-1.78899 -3.10164e-19 0.0667126
-1.75419 -1.70871e-19 0.0755023
-1.71938 1.00181e-18 0.0859967
-1.68458 1.05715e-18 0.0986472
-1.64979 -1.84508e-18 0.114062
-1.61499 2.5649e-18 0.133075
-1.58021 -1.66654e-18 0.156851
-1.54542 -6.41655e-19 0.187057
-1.51064 3.50457e-18 0.226141
-1.47586 -5.02632e-18 0.277804
-1.44109 -4.57058e-18 0.347848
-1.40632 -3.4793e-18 0.445747
-1.37155 1.706e-17 0.587767
-1.33679 -3.12552e-18 0.803555
-1.30203 5.83467e-19 1.15127
-1.26727 -7.90353e-18 1.75569
-1.23251 -4.65975e-17 2.91392
-1.19776 1.36218e-16 5.39921
-1.16301 4.8461e-16 10.9344
-1.12827 -2.02136e-18 17.3332
-1.09352 -3.63887e-16 12.5442
-1.05878 1.6269e-18 6.52173
-1.02405 -6.44192e-17 3.64484
-0.989309 -8.12027e-18 2.27974
-0.954576 -3.21193e-17 1.55747
-0.919844 2.21785e-17 1.13566
-0.885115 1.36207e-18 0.86954
-0.850388 2.87592e-18 0.691295
-0.815663 3.07091e-18 0.566186
-0.78094 -5.63009e-18 0.475033
-0.746219 3.68962e-19 0.406583
-0.711499 1.44384e-18 0.35389
-0.676781 -9.30603e-20 0.312483
-0.642065 -2.88473e-18 0.279381
-0.60735 -2.68096e-19 0.252534
-0.572637 -1.763e-19 0.230495
-0.537925 -3.73239e-19 0.21222
-0.503214 -1.36801e-18 0.19694
-0.468504 -4.3003e-19 0.184081
-0.433796 3.48074e-22 0.173203
-0.399089 4.12681e-19 0.163972
-0.364382 -4.82759e-19 0.156123
-0.329676 -3.90684e-19 0.149452
-0.294972 4.2997e-20 0.143795
-0.260267 -1.27683e-19 0.139024
-0.225564 1.7961e-19 0.135034
-0.190861 1.10149e-19 0.131745
-0.156158 1.9406e-19 0.129092
-0.121456 4.48908e-20 0.127025
-0.0867541 -6.5395e-20 0.125506
-0.0520524 2.69102e-21 0.124508
-0.0173508 5.90045e-21 0.124013
0.0173508 1.1562e-20 0.124013
0.0520524 5.81443e-20 0.124508
0.0867541 -2.46384e-20 0.125506
0.121456 1.01165e-19 0.127025
0.156158 -2.13932e-19 0.129092
0.190861 8.90409e-20 0.131745
0.225564 1.65405e-19 0.135034
0.260267 -2.81309e-19 0.139024
0.294972 -2.25626e-19 0.143795
0.329676 6.07986e-19 0.149452
0.364382 -5.26745e-19 0.156123
0.399089 -3.06651e-19 0.163972
0.433796 -3.81038e-19 0.173203
0.468504 4.02791e-19 0.184081
0.503214 7.4944e-20 0.19694
0.537925 -8.94118e-19 0.21222
0.572637 2.71072e-19 0.230495
0.60735 -3.62952e-19 0.252534
0.642065 2.74279e-18 0.279381
0.676781 -1.95404e-18 0.312483
0.711499 2.29495e-18 0.35389
0.746219 -2.6424e-18 0.406583
0.78094 5.68728e-19 0.475033
0.815663 3.52755e-19 0.566186
0.850388 1.417e-17 0.691295
0.885115 1.10213e-17 0.86954
0.919844 -6.9286e-18 1.13566
0.954576 -6.00542e-17 1.55747
0.989309 -7.13327e-17 2.27974
1.02405 1.67833e-16 3.64484
1.05878 1.62006e-17 6.52173
1.09352 2.28172e-16 12.5442
1.12827 1.32987e-17 17.3332
1.16301 -8.8683e-16 10.9344
1.19776 2.04515e-16 5.39921
1.23251 3.32481e-17 2.91392
1.26727 -1.64633e-17 1.75569
1.30203 1.59144e-17 1.15127
1.33679 -1.21688e-17 0.803555
1.37155 6.12424e-18 0.587767
1.40632 -1.62861e-17 0.445747
1.44109 3.3773e-19 0.347848
1.47586 1.74516e-19 0.277804
1.51064 4.2217e-18 0.226141
1.54542 -1.61492e-18 0.187057
1.58021 -7.76776e-19 0.156851
1.61499 2.319e-18 0.133075
1.64979 1.43775e-18 0.114062
1.68458 1.4549e-18 0.0986472
1.71938 1.638e-18 0.0859967
1.75419 -5.46845e-19 0.0755023
1.78899 6.47087e-19 0.0667126
1.82381 1.5686e-19 0.0592865
1.85862 -2.49641e-19 0.0529634
1.89345 -1.26004e-19 0.047541
1.92827 1.32523e-19 0.0428608
1.9631 -2.3901e-20 0.0387972
1.99794 8.5327e-20 0.0352496
2.03278 -6.83861e-20 0.0321369
2.06762 2.17306e-19 0.0293929
2.10247 -2.01462e-19 0.0269635
2.13733 -1.30443e-20 0.0248038
2.17219 6.66654e-20 0.0228768
2.20705 -1.22701e-19 0.0211512
2.24192 -2.35867e-20 0.0196008
2.2768 -2.05007e-19 0.0182036
2.31168 2.11153e-20 0.0169406
2.34657 2.40503e-20 0.0157958
2.38146 7.64061e-20 0.0147555
2.41636 3.96513e-21 0.0138077
2.45126 5.30039e-20 0.0129421
2.48617 1.91845e-20 0.01215
2.52109 2.81262e-21 0.0114234
2.55601 -2.47572e-20 0.0107556
2.59094 7.49911e-20 0.0101407
2.62587 -2.65746e-20 0.00957343
2.66081 -1.11348e-20 0.00904916
2.69576 8.34921e-21 0.00856383
2.73071 1.94936e-21 0.00811381
2.76567 9.46218e-21 0.00769588
2.80064 5.26923e-21 0.00730718
2.83561 -3.06359e-20 0.00694514
2.87059 4.8446e-20 0.00660747
2.90558 1.80803e-20 0.00629211
2.94058 2.10058e-21 0.00599722
2.97558 -2.84189e-21 0.00572112
3.01059 -5.4744e-21 0.00546231
3.0456 1.1219e-20 0.00521942
3.08063 1.99653e-20 0.00499124
3.11566 9.37872e-21 0.00477663
3.1507 3.33561e-21 0.00457458
3.18574 -6.91394e-21 0.00438417
3.2208 -7.69833e-21 0.00420455
3.25586 -1.59163e-20 0.00403495
3.29093 -9.00783e-21 0.00387467
3.32601 1.84169e-21 0.00372306
3.36109 -8.18189e-21 0.00357953
3.39619 -1.15908e-21 0.00344354
3.43129 1.55524e-20 0.00331459
3.4664 -5.78265e-21 0.00319221
3.50152 7.79836e-22 0.00307599
3.53665 -1.32466e-20 0.00296553
3.57179 1.28308e-20 0.00286048
3.60694 -1.00424e-20 0.00276049
3.64209 -7.61858e-21 0.00266526
3.67726 -2.10276e-21 0.00257451
3.71243 -9.87358e-21 0.00248796
3.74761 9.2516e-21 0.00240538
3.7828 -6.21058e-21 0.00232652
3.81801 1.58792e-21 0.00225119
3.85322 1.78674e-21 0.00217917
3.88844 1.19012e-21 0.00211029
3.92367 -2.3422e-21 0.00204436
3.95891 3.85201e-22 0.00198124
3.99416 2.15274e-21 0.00192077
4.02942 -3.09875e-21 0.00186281
4.06469 3.96138e-23 0.00180722
4.09997 9.41968e-22 0.00175389
4.13526 -9.85349e-22 0.00170269
4.17056 1.80407e-21 0.00165352
4.20587 -1.11174e-21 0.00160628
4.24119 3.35988e-21 0.00156087
4.27653 -1.20249e-22 0.00151721
4.31187 -9.20139e-22 0.0014752
4.34722 5.69923e-21 0.00143476
4.38259 -3.90879e-21 0.00139583
4.41797 -3.81899e-21 0.00135833
4.45335 1.8759e-21 0.00132219
4.48875 3.33716e-21 0.00128735
4.52416 -1.68218e-21 0.00125376
4.55958 -7.47353e-22 0.00122135
4.59502 -1.50172e-22 0.00119007
4.63046 3.18201e-21 0.00115988
4.66592 -9.9694e-23 0.00113072
4.70139 1.48265e-22 0.00110255
4.73687 5.82386e-22 0.00107533
4.77237 1.61385e-21 0.00104901
4.80787 -6.05005e-22 0.00102357
4.84339 7.16221e-22 0.000998951
4.87892 -1.66275e-21 0.000975134
4.91446 -1.13306e-22 0.000952082
4.95002 2.89699e-21 0.000929763
4.98559 -1.03313e-21 0.000908149
5.02117 -2.88588e-22 0.00088721
5.05677 1.1131e-22 0.000866921
5.09237 -2.66961e-22 0.000847255
5.128 1.22211e-21 0.000828188
5.16363 -4.33723e-22 0.000809697
5.19928 -3.16349e-22 0.000791761
5.23494 8.85514e-22 0.000774357
5.27062 2.21913e-21 0.000757466
5.30631 7.91571e-22 0.000741069
5.34201 -1.93995e-22 0.000725148
5.37773 -6.67438e-22 0.000709684
5.41346 -5.45848e-22 0.000694662
5.4492 -1.19332e-21 0.000680065
5.48497 -9.96343e-22 0.000665879
5.52074 5.39955e-22 0.000652088
5.55653 1.24368e-21 0.000638678
5.59233 -5.48709e-22 0.000625636
5.62815 -7.27835e-22 0.00061295
5.66399 -1.84107e-21 0.000600607
5.69984 -2.2438e-22 0.000588596
5.7357 -4.0978e-22 0.000576904
5.77158 -2.28035e-22 0.000565522
5.80748 1.06067e-21 0.000554439
5.84339 3.72248e-23 0.000543645
5.87932 -5.18143e-22 0.00053313
5.91526 2.94756e-22 0.000522886
5.95122 -4.76306e-22 0.000512903
5.9872 -7.07573e-22 0.000503174
6.02319 1.15065e-21 0.000493689
6.05919 -4.89597e-23 0.000484442
6.09522 -8.90755e-22 0.000475425
6.13126 2.86341e-22 0.00046663
6.16732 -8.36626e-22 0.00045805
6.20339 6.66655e-22 0.00044968
6.23949 -7.88545e-22 0.000441512
6.27559 2.21907e-22 0.00043354
6.31172 -2.14776e-23 0.000425759
6.34786 1.09533e-22 0.000418162
6.38403 2.52935e-22 0.000410744
6.42021 6.60752e-22 0.0004035
6.4564 5.21667e-22 0.000396425
6.49262 5.76838e-22 0.000389514
6.52885 1.27396e-21 0.000382761
6.5651 4.40567e-22 0.000376163
6.60137 -4.14041e-22 0.000369714
6.63766 -6.22442e-23 0.000363412
6.67397 1.61154e-22 0.00035725
6.71029 -6.19944e-23 0.000351226
6.74664 -2.4357e-22 0.000345336
6.783 -5.71951e-22 0.000339576
6.81938 4.14314e-22 0.000333941
6.85579 4.03073e-22 0.00032843
6.89221 -4.03523e-22 0.000323038
6.92865 -1.53592e-22 0.000317762
6.96511 2.00884e-22 0.000312599
7.00159 3.07999e-22 0.000307546
7.0381 3.30385e-22 0.0003026
7.07462 -3.64308e-22 0.000297758
7.11116 -2.5222e-22 0.000293018
7.14772 4.24343e-23 0.000288376
7.18431 3.89893e-22 0.000283831
7.22091 -2.4101e-22 0.000279379
7.25754 -1.85139e-22 0.000275018
7.29418 2.48013e-22 0.000270747
7.33085 5.93303e-22 0.000266562
7.36754 -1.46051e-23 0.000262461
7.40425 -2.50844e-22 0.000258443
7.44099 2.09195e-22 0.000254504
7.47774 2.98089e-23 0.000250644
7.51452 1.42077e-22 0.000246861
7.55132 -7.80432e-23 0.000243151
7.58814 -1.78266e-22 0.000239514
7.62498 -6.11045e-23 0.000235948
7.66185 -1.32362e-22 0.000232451
7.69874 3.57888e-22 0.000229021
7.73566 2.48244e-22 0.000225657
7.77259 -2.98371e-23 0.000222357
7.80955 -2.21241e-22 0.00021912
7.84654 -2.42412e-22 0.000215943
7.88355 3.38451e-22 0.000212827
7.92058 1.4082e-22 0.000209768
7.95763 -9.98491e-23 0.000206767
7.99471 2.846e-22 0.000203821
8.03182 2.33438e-23 0.00020093
8.06895 4.36504e-23 0.000198091
8.1061 1.61549e-22 0.000195305
8.14328 1.07405e-22 0.000192569
8.18049 4.8894e-23 0.000189882
8.21772 1.91513e-22 0.000187244
8.25497 -1.3881e-22 0.000184653
8.29226 2.09668e-22 0.000182108
8.32956 1.9406e-22 0.000179609
8.3669 -3.4613e-22 0.000177153
8.40426 -6.94681e-23 0.000174741
8.44165 1.17178e-22 0.000172371
8.47906 3.02323e-22 0.000170043
8.5165 -1.60002e-22 0.000167755
8.55397 -6.26583e-23 0.000165506
8.59146 -4.43145e-23 0.000163296
8.62899 1.9487e-22 0.000161124
8.66654 -2.08303e-22 0.000158989
8.70412 -1.59656e-22 0.000156891
8.74172 1.70822e-22 0.000154828
8.77936 -1.69337e-23 0.000152799
8.81702 -4.22918e-23 0.000150805
8.85471 4.65974e-25 0.000148844
8.89244 2.19511e-22 0.000146915
8.93019 2.06031e-22 0.000145019
8.96797 9.03315e-23 0.000143153
9.00578 2.81252e-23 0.000141319
9.04362 1.91187e-23 0.000139514
9.08149 -2.50398e-22 0.000137739
9.11939 1.05725e-22 0.000135992
9.15732 7.98099e-23 0.000134274
9.19528 -7.92065e-23 0.000132583
9.23327 5.75781e-23 0.00013092
9.2713 1.09175e-22 0.000129283
9.30935 1.25218e-22 0.000127672
9.34744 1.24831e-22 0.000126086
9.38556 -2.98845e-23 0.000124525
9.42371 3.23077e-23 0.000122989
9.46189 -1.63669e-23 0.000121477
9.50011 8.71336e-23 0.000119989
9.53836 6.67654e-23 0.000118524
9.57664 1.58234e-22 0.000117081
9.61496 -9.78489e-23 0.000115661
9.65331 -4.0112e-23 0.000114262
9.69169 1.93958e-23 0.000112885
9.73011 -2.42084e-23 0.000111528
9.76856 -5.02234e-23 0.000110192
9.80704 -1.00483e-23 0.000108877
9.84557 -5.2434e-23 0.000107581
9.88412 -4.67619e-24 0.000106305
9.92271 4.15319e-23 0.000105047
9.96134 1.25552e-22 0.000103809
10 -1.92229e-22 0.000102588
10.0387 -9.8596e-23 0.000101386
10.0774 8.84284e-23 0.000100202
10.1162 1.07418e-22 9.90343e-05
10.155 -5.49503e-23 9.78842e-05
10.1939 -8.64235e-23 9.67508e-05
10.2328 -9.8162e-23 9.56338e-05
10.2717 3.79303e-23 9.4533e-05
10.3106 -1.20566e-22 9.3448e-05
10.3496 -3.89253e-23 9.23786e-05
10.3887 4.34467e-23 9.13244e-05
10.4278 6.97205e-23 9.02853e-05
10.4669 -7.49373e-23 8.92609e-05
10.506 6.02455e-23 8.8251e-05
10.5452 -7.0814e-24 8.72553e-05
10.5845 -4.82212e-23 8.62736e-05
10.6238 -8.12001e-23 8.53057e-05
10.6631 -2.45045e-23 8.43512e-05
10.7024 5.50422e-23 8.341e-05
10.7418 1.54371e-24 8.24818e-05
10.7813 -1.85263e-23 8.15664e-05
10.8208 1.31266e-22 8.06636e-05
10.8603 6.71006e-23 7.97732e-05
10.8999 1.72948e-23 7.8895e-05
10.9395 -7.21247e-23 7.80286e-05
10.9792 -2.22569e-23 7.71741e-05
11.0189 -9.76936e-24 7.63311e-05
11.0586 4.98507e-23 7.54994e-05
11.0984 4.19965e-23 7.46789e-05
11.1383 -3.21349e-23 7.38694e-05
11.1781 5.81074e-23 7.30706e-05
11.2181 4.4809e-23 7.22825e-05
11.2581 8.26709e-23 7.15048e-05
11.2981 -3.45018e-23 7.07374e-05
11.3381 -2.73346e-23 6.99801e-05
11.3783 -3.58973e-24 6.92327e-05
11.4184 4.8966e-23 6.84951e-05
11.4587 5.11615e-23 6.77671e-05
11.4989 6.83534e-23 6.70485e-05
11.5392 -3.86635e-23 6.63393e-05
11.5796 2.62593e-23 6.56392e-05
11.62 7.72693e-24 6.4948e-05
11.6605 -2.18626e-23 6.42658e-05
11.701 -2.84968e-23 6.35922e-05
11.7415 1.19784e-22 6.29273e-05
11.7822 7.13337e-23 6.22707e-05
11.8228 -5.92031e-23 6.16225e-05
11.8636 -2.74464e-23 6.09825e-05
11.9043 6.9695e-23 6.03505e-05
11.9452 -1.42711e-23 5.97264e-05
11.986 1.92819e-23 5.91101e-05
12.027 1.73346e-23 5.85014e-05
12.068 8.59141e-23 5.79004e-05
12.109 -4.51659e-25 5.73067e-05
12.1501 -6.15723e-23 5.67204e-05
12.1913 -1.64125e-23 5.61413e-05
12.2325 2.67344e-23 5.55693e-05
12.2738 -6.01086e-23 5.50043e-05
12.3151 3.13731e-24 5.44461e-05
12.3565 -4.82169e-23 5.38947e-05
12.3979 3.52321e-23 5.335e-05
12.4394 2.48791e-25 5.28119e-05
12.481 -1.14725e-23 5.22802e-05
12.5226 4.70082e-24 5.17549e-05
12.5643 -1.96918e-23 5.12359e-05
12.6061 -3.29489e-23 5.07231e-05
12.6479 -3.99161e-23 5.02163e-05
12.6898 -3.05894e-23 4.97156e-05
12.7317 -5.35477e-23 4.92208e-05
12.7737 -1.29852e-23 4.87318e-05
12.8158 -3.03873e-23 4.82485e-05
12.8579 -5.18825e-23 4.77708e-05
12.9001 9.56774e-24 4.72988e-05
12.9424 5.98236e-24 4.68322e-05
12.9847 1.24658e-24 4.6371e-05
13.0271 2.93691e-23 4.59152e-05
13.0696 -1.73991e-23 4.54646e-05
13.1121 1.47844e-23 4.50192e-05
13.1547 3.2872e-23 4.45789e-05
13.1974 -1.7428e-23 4.41435e-05
13.2402 -9.93433e-24 4.37132e-05
13.283 2.53939e-23 4.32877e-05
13.3259 2.48276e-24 4.28671e-05
13.3689 8.16584e-24 4.24511e-05
13.4119 1.86682e-23 4.20399e-05
13.455 1.08044e-23 4.16332e-05
13.4982 -8.01997e-24 4.12311e-05
13.5415 2.75175e-23 4.08335e-05
13.5848 1.99089e-23 4.04403e-05
13.6283 1.59723e-23 4.00514e-05
13.6718 1.91788e-23 3.96668e-05
13.7153 3.53615e-23 3.92865e-05
13.759 -2.95509e-24 3.89103e-05
13.8028 -1.93154e-24 3.85382e-05
13.8466 1.74913e-23 3.81702e-05
13.8905 1.13279e-23 3.78062e-05
13.9345 2.57432e-23 3.74461e-05
13.9786 -3.38825e-23 3.70899e-05
14.0227 -2.25075e-23 3.67375e-05
14.067 2.29176e-23 3.63889e-05
14.1113 1.012e-23 3.60441e-05
14.1558 2.32536e-23 3.57029e-05
14.2003 -2.45641e-23 3.53653e-05
14.2449 2.81518e-23 3.50313e-05
14.2896 -7.48616e-24 3.47009e-05
14.3344 -1.85156e-23 3.43739e-05
14.3793 6.539e-24 3.40504e-05
14.4243 -1.31424e-24 3.37302e-05
14.4693 -7.80332e-24 3.34134e-05
14.5145 2.47762e-24 3.30998e-05
14.5598 1.89142e-23 3.27895e-05
14.6052 -1.9769e-23 3.24825e-05
14.6506 8.63208e-24 3.21785e-05
14.6962 2.11653e-24 3.18777e-05
14.7419 1.62493e-23 3.158e-05
14.7877 1.15659e-23 3.12853e-05
14.8336 3.06706e-23 3.09936e-05
14.8796 -2.42262e-23 3.07049e-05
14.9257 -1.84299e-23 3.0419e-05
14.9719 3.90892e-24 3.01361e-05
15.0182 7.69374e-25 2.98559e-05
15.0647 -9.04585e-24 2.95786e-05
15.1112 2.51602e-23 2.93041e-05
15.1579 6.00539e-24 2.90322e-05
15.2047 -7.18106e-24 2.87631e-05
15.2516 -2.40574e-23 2.84966e-05
15.2986 -4.84405e-24 2.82327e-05
15.3458 3.14658e-24 2.79714e-05
15.393 -1.17901e-23 2.77126e-05
15.4404 2.54755e-24 2.74564e-05
15.488 -1.31098e-23 2.72027e-05
15.5356 1.93383e-23 2.69513e-05
15.5834 -4.63817e-24 2.67025e-05
15.6313 -6.16711e-24 2.64559e-05
15.6794 -7.09023e-24 2.62118e-05
15.7276 -2.51018e-23 2.59699e-05
15.7759 9.89079e-24 2.57304e-05
15.8243 4.40005e-24 2.54931e-05
15.873 -6.44938e-24 2.52581e-05
15.9217 2.20198e-23 2.50252e-05
15.9706 -1.63174e-24 2.47945e-05
16.0197 -4.21399e-24 2.4566e-05
16.0689 -2.46615e-23 2.43395e-05
16.1182 -7.58777e-25 2.41152e-05
16.1677 1.28403e-23 2.38929e-05
16.2174 7.11332e-24 2.36726e-05
16.2672 -2.17446e-23 2.34544e-05
16.3172 -9.30265e-24 2.32381e-05
16.3674 -4.88162e-24 2.30237e-05
16.4177 -2.83832e-25 2.28113e-05
16.4682 -1.30847e-23 2.26008e-05
16.5189 2.10115e-24 2.23922e-05
16.5697 2.84477e-24 2.21854e-05
16.6208 -4.79594e-25 2.19804e-05
16.672 1.88292e-23 2.17772e-05
16.7234 9.77961e-24 2.15758e-05
16.775 7.37539e-24 2.13761e-05
16.8268 -1.15605e-23 2.11782e-05
16.8787 4.49057e-24 2.09819e-05
16.9309 9.04553e-24 2.07874e-05
16.9833 -2.0894e-24 2.05944e-05
17.0359 -3.09497e-24 2.04032e-05
17.0887 -1.41004e-23 2.02135e-05
17.1418 -9.72174e-24 2.00254e-05
17.195 -1.38428e-23 1.98388e-05
17.2485 8.86054e-25 1.96538e-05
17.3022 1.12294e-23 1.94703e-05
17.3562 -1.85691e-23 1.92883e-05
17.4104 -4.62066e-24 1.91077e-05
17.4648 6.52176e-24 1.89286e-05
17.5195 5.92303e-24 1.8751e-05
17.5744 1.05569e-23 1.85747e-05
17.6296 -1.54534e-23 1.83998e-05
17.6851 7.76973e-24 1.82263e-05
17.7408 -8.80929e-24 1.80541e-05
17.7969 1.77036e-24 1.78832e-05
17.8532 5.89115e-24 1.77136e-05
17.9098 3.74686e-24 1.75453e-05
17.9667 9.65625e-24 1.73782e-05
18.0239 2.23993e-24 1.72124e-05
18.0815 -5.96642e-24 1.70478e-05
18.1393 1.49921e-23 1.68843e-05
18.1975 5.91878e-24 1.6722e-05
18.256 -1.86289e-25 1.65609e-05
18.3149 2.29035e-24 1.64009e-05
18.3742 -7.26576e-24 1.62419e-05
18.4338 -1.65268e-24 1.60841e-05
18.4938 3.08938e-24 1.59273e-05
18.5542 -1.27405e-23 1.57715e-05
18.615 -1.29166e-24 1.56167e-05
18.6762 8.01505e-24 1.54629e-05
18.7379 4.90598e-24 1.531e-05
18.8 3.8238e-24 1.51581e-05
18.8625 -9.22171e-24 1.50071e-05
18.9255 -7.06918e-24 1.48569e-05
18.9891 1.30342e-24 1.47076e-05
19.0531 -5.36543e-24 1.45592e-05
19.1177 -1.02703e-23 1.44115e-05
19.1828 -7.19141e-24 1.42646e-05
19.2484 4.03932e-24 1.41184e-05
19.3147 -5.98198e-24 1.39729e-05
19.3816 -2.02914e-24 1.38281e-05
19.4491 -3.76984e-24 1.36839e-05
19.5173 -3.86428e-24 1.35404e-05
19.5862 5.4225e-24 1.33974e-05
19.6558 -5.98227e-24 1.32549e-05
19.7262 4.26424e-24 1.31129e-05
19.7974 -3.89981e-24 1.29714e-05
19.8694 -4.73961e-24 1.28302e-05
19.9423 6.22127e-24 1.26894e-05
20.0162 -6.65021e-24 1.25488e-05
20.091 6.14772e-24 1.24085e-05
20.1669 3.78636e-24 1.22684e-05
20.244 -9.98375e-24 1.21283e-05
20.3222 -6.35814e-24 1.19882e-05
20.4016 -1.9851e-24 1.18481e-05
20.4825 -3.12058e-24 1.17078e-05
20.5648 2.75131e-24 1.15672e-05
20.6487 -2.0107e-24 1.14262e-05
20.7344 8.43205e-24 1.12846e-05
20.8219 -3.20492e-24 1.11424e-05
20.9115 3.02306e-24 1.09992e-05
21.0034 -3.2866e-24 1.08549e-05
21.0979 8.6019e-24 1.07092e-05
21.1952 -5.4049e-24 1.05618e-05
21.2959 -7.81519e-25 1.04121e-05
21.4004 -1.93706e-24 1.02598e-05
21.5093 -6.66242e-24 1.01041e-05
21.6237 1.63384e-24 9.94403e-06
21.7448 4.3131e-24 9.7782e-06
21.8747 5.23102e-24 9.60451e-06
22.0165 -5.2599e-24 9.41941e-06
22.1768 3.40374e-24 9.21595e-06
22.3723 -6.97184e-25 8.97568e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1Classic/iFpTwoLoop.txt <==
-22.3723 3.48998e-21 8.97333e-06
-22.1768 3.69627e-21 9.21355e-06
-22.0165 -2.00012e-21 9.41681e-06
-21.8747 2.08357e-21 9.60187e-06
-21.7448 3.568e-22 9.77538e-06
-21.6237 1.21986e-21 9.94118e-06
-21.5093 -9.34377e-21 1.01011e-05
-21.4004 -4.39308e-22 1.02568e-05
-21.2959 9.51589e-21 1.04089e-05
-21.1952 6.01528e-21 1.05585e-05
-21.0979 -6.09933e-21 1.07058e-05
-21.0034 -1.40253e-20 1.08514e-05
-20.9115 -5.40199e-21 1.09955e-05
-20.8219 5.62564e-21 1.11386e-05
-20.7344 9.42252e-21 1.12806e-05
-20.6487 9.50055e-21 1.14219e-05
-20.5648 -6.64004e-22 1.15627e-05
-20.4825 -2.46219e-21 1.17034e-05
-20.4016 -7.90412e-21 1.18438e-05
-20.3222 -8.31699e-21 1.19842e-05
-20.244 -1.95236e-22 1.21242e-05
-20.1669 1.00633e-20 1.22641e-05
-20.091 1.60933e-20 1.2404e-05
-20.0162 1.26921e-20 1.25444e-05
-19.9423 6.47376e-21 1.2685e-05
-19.8694 -3.99236e-21 1.28256e-05
-19.7974 -1.11253e-20 1.29666e-05
-19.7262 -4.09223e-21 1.31083e-05
-19.6558 1.43007e-21 1.32501e-05
-19.5862 8.04851e-22 1.33925e-05
-19.5173 -4.01836e-21 1.35354e-05
-19.4491 7.48752e-21 1.3679e-05
-19.3816 1.62077e-20 1.38229e-05
-19.3147 7.3992e-21 1.39677e-05
-19.2484 -7.80686e-22 1.41131e-05
-19.1828 2.32744e-21 1.42592e-05
-19.1177 3.69804e-21 1.4406e-05
-19.0531 -2.18416e-21 1.45536e-05
-18.9891 -4.31521e-21 1.47019e-05
-18.9255 3.18715e-21 1.48512e-05
-18.8625 4.73124e-21 1.50012e-05
-18.8 3.36535e-21 1.51522e-05
-18.7379 8.48076e-21 1.5304e-05
-18.6762 9.53372e-21 1.54568e-05
-18.615 1.37842e-21 1.56104e-05
-18.5542 -1.69547e-22 1.57652e-05
-18.4938 1.56778e-22 1.59208e-05
-18.4338 -4.1344e-21 1.60775e-05
-18.3742 -9.06717e-21 1.62353e-05
-18.3149 -8.46973e-21 1.63941e-05
-18.256 -1.09205e-20 1.6554e-05
-18.1975 5.4466e-22 1.67151e-05
-18.1393 1.8407e-20 1.68772e-05
-18.0815 1.82503e-20 1.70406e-05
-18.0239 -1.05873e-21 1.72051e-05
-17.9667 -1.44436e-20 1.73708e-05
-17.9098 -2.16194e-20 1.75378e-05
-17.8532 -2.91431e-20 1.7706e-05
-17.7969 -2.41531e-20 1.78754e-05
-17.7408 -6.12246e-21 1.80462e-05
-17.6851 -8.44403e-22 1.82182e-05
-17.6296 -1.33719e-21 1.83917e-05
-17.5744 1.79985e-21 1.85664e-05
-17.5195 8.87258e-21 1.87426e-05
-17.4648 1.4892e-20 1.89201e-05
-17.4104 2.18916e-20 1.90991e-05
-17.3562 1.90619e-20 1.92794e-05
-17.3022 8.59795e-21 1.94613e-05
-17.2485 -2.71457e-21 1.96447e-05
-17.195 5.32349e-22 1.98296e-05
-17.1418 1.33015e-20 2.00159e-05
-17.0887 2.19343e-20 2.0204e-05
-17.0359 1.71483e-20 2.03934e-05
-16.9833 4.73818e-21 2.05846e-05
-16.9309 -8.21828e-21 2.07774e-05
-16.8787 -1.02231e-20 2.09718e-05
-16.8268 -7.74281e-21 2.11679e-05
-16.775 -3.5869e-21 2.13657e-05
-16.7234 -3.63279e-21 2.15652e-05
-16.672 -1.45919e-21 2.17665e-05
-16.6208 3.22912e-21 2.19694e-05
-16.5697 -4.51394e-22 2.21743e-05
-16.5189 -5.78483e-21 2.23809e-05
-16.4682 4.85227e-21 2.25894e-05
-16.4177 1.3166e-20 2.27997e-05
-16.3674 7.97765e-21 2.3012e-05
-16.3172 -4.42264e-21 2.32261e-05
-16.2672 -1.36773e-20 2.34422e-05
-16.2174 -1.27992e-20 2.36602e-05
-16.1677 -2.9003e-21 2.38803e-05
-16.1182 -1.39148e-21 2.41024e-05
-16.0689 -6.26267e-21 2.43266e-05
-16.0197 -1.52102e-20 2.45528e-05
-15.9706 -2.33101e-20 2.47812e-05
-15.9217 -2.35395e-20 2.50116e-05
-15.873 -1.61161e-20 2.52443e-05
-15.8243 -1.1192e-20 2.54791e-05
-15.7759 -1.9329e-21 2.57162e-05
-15.7276 4.1703e-22 2.59555e-05
-15.6794 -5.46531e-21 2.61972e-05
-15.6313 -1.02404e-20 2.64411e-05
-15.5834 1.85677e-21 2.66874e-05
-15.5356 2.01822e-20 2.6936e-05
-15.488 3.63781e-20 2.71871e-05
-15.4404 3.54333e-20 2.74406e-05
-15.393 2.36094e-20 2.76966e-05
-15.3458 4.7892e-21 2.79551e-05
-15.2986 -5.53628e-21 2.82162e-05
-15.2516 -1.14961e-20 2.84797e-05
-15.2047 -1.38741e-20 2.8746e-05
-15.1579 -1.06967e-20 2.90149e-05
-15.1112 1.81354e-22 2.92865e-05
-15.0647 9.06465e-21 2.95607e-05
-15.0182 1.2872e-20 2.98378e-05
-14.9719 9.76667e-21 3.01176e-05
-14.9257 8.06085e-21 3.04003e-05
-14.8796 2.29095e-21 3.06858e-05
-14.8336 1.94729e-22 3.09743e-05
-14.7877 5.1613e-21 3.12657e-05
-14.7419 1.59602e-20 3.15601e-05
-14.6962 1.97516e-20 3.18575e-05
-14.6506 2.07336e-20 3.2158e-05
-14.6052 8.56944e-21 3.24616e-05
-14.5598 -4.02621e-21 3.27684e-05
-14.5145 -1.59423e-20 3.30783e-05
-14.4693 -1.46331e-20 3.33915e-05
-14.4243 -8.30398e-21 3.3708e-05
-14.3793 6.25952e-21 3.40278e-05
-14.3344 1.57326e-20 3.4351e-05
-14.2896 1.84832e-20 3.46777e-05
-14.2449 3.21062e-21 3.50077e-05
-14.2003 -1.82207e-20 3.53414e-05
-14.1558 -4.01048e-20 3.56785e-05
-14.1113 -4.4428e-20 3.60193e-05
-14.067 -2.49884e-20 3.63637e-05
-14.0227 -7.24882e-22 3.6712e-05
-13.9786 1.05805e-20 3.70639e-05
-13.9345 1.84028e-20 3.74197e-05
-13.8905 3.00361e-20 3.77793e-05
-13.8466 3.16758e-20 3.8143e-05
-13.8028 1.17629e-20 3.85105e-05
-13.759 -1.40148e-20 3.88822e-05
-13.7153 -2.43062e-20 3.92579e-05
-13.6718 -1.50249e-20 3.96379e-05
-13.6283 -4.2569e-21 4.00219e-05
-13.5848 1.08116e-20 4.04104e-05
-13.5415 2.49529e-20 4.0803e-05
-13.4982 2.53705e-20 4.12003e-05
-13.455 6.95929e-21 4.16018e-05
-13.4119 -2.04464e-20 4.2008e-05
-13.3689 -4.06945e-20 4.24186e-05
-13.3259 -3.81343e-20 4.28341e-05
-13.283 -2.23889e-20 4.32542e-05
-13.2402 -1.22758e-20 4.36792e-05
-13.1974 -1.19678e-20 4.41089e-05
-13.1547 -1.50439e-20 4.45437e-05
-13.1121 -1.74667e-20 4.49834e-05
-13.0696 -6.27127e-21 4.54283e-05
-13.0271 -1.04467e-20 4.58782e-05
-12.9847 -3.14574e-20 4.63336e-05
-12.9424 -5.13058e-20 4.6794e-05
-12.9001 -5.97057e-20 4.72601e-05
-12.8579 -4.49595e-20 4.77314e-05
-12.8158 -1.41482e-20 4.82085e-05
-12.7737 1.06729e-20 4.8691e-05
-12.7317 2.97393e-20 4.91794e-05
-12.6898 4.32422e-20 4.96735e-05
-12.6479 5.49723e-20 5.01736e-05
-12.6061 4.67016e-20 5.06795e-05
-12.5643 2.65754e-20 5.11918e-05
-12.5226 -3.7171e-21 5.17099e-05
-12.481 -2.76725e-20 5.22346e-05
-12.4394 -3.54891e-20 5.27654e-05
-12.3979 -5.18632e-21 5.33028e-05
-12.3565 4.91673e-20 5.38466e-05
-12.3151 9.64786e-20 5.43973e-05
-12.2738 1.07503e-19 5.49545e-05
-12.2325 7.22965e-20 5.55188e-05
-12.1913 5.47865e-21 5.60898e-05
-12.1501 -4.10501e-20 5.66682e-05
-12.109 -5.18412e-20 5.72535e-05
-12.068 -2.88173e-20 5.78464e-05
-12.027 -1.21116e-21 5.84464e-05
-11.986 1.74998e-20 5.90542e-05
-11.9452 2.7007e-20 5.96694e-05
-11.9043 4.05449e-20 6.02926e-05
-11.8636 6.11983e-20 6.09235e-05
-11.8228 5.59294e-20 6.15627e-05
-11.7822 1.33616e-20 6.22097e-05
-11.7415 -2.34568e-20 6.28653e-05
-11.701 -3.00483e-20 6.35291e-05
-11.6605 -1.21035e-20 6.42017e-05
-11.62 1.80185e-20 6.48827e-05
-11.5796 4.14402e-20 6.55728e-05
-11.5392 4.01628e-20 6.62716e-05
-11.4989 1.62263e-20 6.69798e-05
-11.4587 -2.7713e-20 6.7697e-05
-11.4184 -6.64988e-20 6.84239e-05
-11.3783 -9.07365e-20 6.91601e-05
-11.3381 -7.46308e-20 6.99064e-05
-11.2981 -3.06959e-20 7.06622e-05
-11.2581 2.13951e-20 7.14285e-05
-11.2181 4.43839e-20 7.22046e-05
-11.1781 4.65751e-20 7.29915e-05
-11.1383 4.66545e-20 7.37886e-05
-11.0984 6.09614e-20 7.45969e-05
-11.0586 6.96963e-20 7.54157e-05
-11.0189 5.70999e-20 7.6246e-05
-10.9792 5.52151e-21 7.70873e-05
-10.9395 -7.13351e-20 7.79405e-05
-10.8999 -1.47214e-19 7.8805e-05
-10.8603 -1.63118e-19 7.96818e-05
-10.8208 -1.34197e-19 8.05704e-05
-10.7813 -7.44918e-20 8.14716e-05
-10.7418 -1.52777e-20 8.23851e-05
-10.7024 1.65097e-20 8.33117e-05
-10.6631 3.01988e-20 8.42509e-05
-10.6238 5.27883e-20 8.52037e-05
-10.5845 6.58429e-20 8.61695e-05
-10.5452 4.56217e-20 8.71495e-05
-10.506 -2.52866e-20 8.8143e-05
-10.4669 -9.91009e-20 8.9151e-05
-10.4278 -1.19434e-19 9.01732e-05
-10.3887 -8.28186e-20 9.12104e-05
-10.3496 5.01187e-21 9.22622e-05
-10.3106 6.72933e-20 9.33296e-05
-10.2717 8.50033e-20 9.44121e-05
-10.2328 4.23258e-20 9.55109e-05
-10.1939 -3.33505e-20 9.66253e-05
-10.155 -8.69027e-20 9.77565e-05
-10.1162 -9.46354e-20 9.89039e-05
-10.0774 -5.37322e-20 0.000100069
-10.0387 -2.71031e-20 0.000101251
-10 -1.96847e-20 0.00010245
-9.96134 -4.13279e-20 0.000103668
-9.92271 -7.39167e-20 0.000104904
-9.88412 -8.26858e-20 0.000106158
-9.84557 -4.27212e-20 0.000107432
-9.80704 -1.79547e-20 0.000108725
-9.76856 1.75148e-21 0.000110037
-9.73011 -1.59054e-20 0.00011137
-9.69169 -4.18894e-20 0.000112723
-9.65331 -7.23911e-20 0.000114097
-9.61496 -7.32351e-20 0.000115493
-9.57664 -7.28867e-20 0.00011691
-9.53836 -5.20733e-20 0.000118349
-9.50011 -1.28374e-20 0.000119811
-9.46189 3.76079e-20 0.000121296
-9.42371 5.90814e-20 0.000122804
-9.38556 4.23489e-20 0.000124336
-9.34744 1.65052e-22 0.000125893
-9.30935 -2.19417e-20 0.000127475
-9.2713 -3.33487e-20 0.000129081
-9.23327 -2.29893e-20 0.000130715
-9.19528 -2.56471e-20 0.000132374
-9.15732 -1.0827e-20 0.00013406
-9.11939 1.70942e-20 0.000135774
-9.08149 7.03195e-20 0.000137516
-9.04362 1.41125e-19 0.000139286
-9.00578 2.24008e-19 0.000141086
-8.96797 2.09774e-19 0.000142916
-8.93019 1.51986e-19 0.000144777
-8.89244 6.39876e-20 0.000146668
-8.85471 1.23842e-20 0.000148591
-8.81702 -8.09724e-20 0.000150547
-8.77936 -1.7594e-19 0.000152536
-8.74172 -2.46552e-19 0.000154558
-8.70412 -2.80233e-19 0.000156616
-8.66654 -3.03689e-19 0.000158708
-8.62899 -2.92633e-19 0.000160837
-8.59146 -2.57832e-19 0.000163003
-8.55397 -1.84715e-19 0.000165207
-8.5165 -9.95325e-20 0.000167448
-8.47906 -2.85087e-20 0.00016973
-8.44165 1.03589e-20 0.000172051
-8.40426 2.27391e-20 0.000174414
-8.3669 -1.5331e-20 0.000176819
-8.32956 -6.09424e-20 0.000179267
-8.29226 -6.73899e-20 0.000181758
-8.25497 -2.95294e-20 0.000184296
-8.21772 -1.75658e-20 0.000186878
-8.18049 1.61066e-21 0.000189508
-8.14328 2.57269e-20 0.000192186
-8.1061 -4.94385e-20 0.000194914
-8.06895 -1.53208e-19 0.000197691
-8.03182 -2.64113e-19 0.000200521
-7.99471 -3.01642e-19 0.000203402
-7.95763 -2.09059e-19 0.000206339
-7.92058 -1.16771e-19 0.00020933
-7.88355 -2.46752e-20 0.000212378
-7.84654 -2.98213e-20 0.000215484
-7.80955 -6.77868e-20 0.00021865
-7.77259 -8.44609e-20 0.000221876
-7.73566 1.92503e-20 0.000225165
-7.69874 1.2306e-19 0.000228516
-7.66185 1.65386e-19 0.000231935
-7.62498 1.08862e-19 0.000235419
-7.58814 4.5338e-20 0.000238973
-7.55132 -8.63189e-20 0.000242596
-7.51452 -1.97647e-19 0.000246293
-7.47774 -1.76465e-19 0.000250062
-7.44099 -2.94928e-20 0.000253909
-7.40425 1.3115e-19 0.000257832
-7.36754 2.80603e-19 0.000261836
-7.33085 3.06547e-19 0.00026592
-7.29418 2.02937e-19 0.00027009
-7.25754 8.30505e-20 0.000274345
-7.22091 -6.84414e-20 0.000278689
-7.18431 -2.79905e-19 0.000283123
-7.14772 -5.25035e-19 0.000287651
-7.11116 -6.27837e-19 0.000292274
-7.07462 -4.72266e-19 0.000296996
-7.0381 -1.06686e-19 0.000301817
-7.00159 3.13029e-19 0.000306744
-6.96511 5.61787e-19 0.000311776
-6.92865 5.61474e-19 0.000316918
-6.89221 4.30219e-19 0.000322171
-6.85579 2.50053e-19 0.000327542
-6.81938 8.36492e-20 0.000333029
-6.783 -1.70929e-19 0.00033864
-6.74664 -3.80366e-19 0.000344375
-6.71029 -4.3282e-19 0.000350241
-6.67397 -4.33627e-19 0.000356238
-6.63766 -3.51931e-19 0.000362373
-6.60137 -2.19072e-19 0.000368647
-6.5651 -1.00664e-19 0.000375068
-6.52885 5.20361e-21 0.000381636
-6.49262 8.66603e-20 0.000388359
-6.4564 1.50821e-19 0.000395238
-6.42021 8.94179e-20 0.000402282
-6.38403 -2.25274e-19 0.000409491
-6.34786 -5.63986e-19 0.000416876
-6.31172 -7.719e-19 0.000424436
-6.27559 -7.29372e-19 0.000432182
-6.23949 -4.76318e-19 0.000440114
-6.20339 2.47054e-20 0.000448245
-6.16732 5.19167e-19 0.000456574
-6.13126 7.61619e-19 0.000465113
-6.09522 7.2181e-19 0.000473864
-6.05919 5.01636e-19 0.000482839
-6.02319 3.77281e-19 0.00049204
-5.9872 3.57473e-19 0.000501479
-5.95122 5.29483e-19 0.000511159
-5.91526 5.65289e-19 0.000521093
-5.87932 3.95627e-19 0.000531284
-5.84339 1.1039e-20 0.000541748
-5.80748 -2.37897e-19 0.000552486
-5.77158 -1.48786e-19 0.000563515
-5.7357 8.49689e-20 0.000574837
-5.69984 1.41676e-19 0.000586471
-5.66399 2.00851e-19 0.000598419
-5.62815 1.90852e-19 0.0006107
-5.59233 2.80743e-19 0.000623319
-5.55653 2.74753e-19 0.000636296
-5.52074 1.29749e-19 0.000649634
-5.48497 -1.60061e-19 0.000663356
-5.4492 -1.68734e-19 0.000677467
-5.41346 -2.37066e-20 0.000691991
-5.37773 2.15125e-19 0.000706933
-5.34201 4.46448e-19 0.00072232
-5.30631 4.28206e-19 0.000738157
-5.27062 4.73298e-19 0.000754474
-5.23494 3.07446e-19 0.000771276
-5.19928 -1.61452e-19 0.000788595
-5.16363 -9.54676e-19 0.000806439
-5.128 -1.48638e-18 0.000824841
-5.09237 -1.68016e-18 0.000843811
-5.05677 -1.54043e-18 0.000863385
-5.02117 -1.03955e-18 0.000883575
-4.98559 -3.73345e-19 0.000904419
-4.95002 1.03194e-18 0.000925931
-4.91446 2.0135e-18 0.000948153
-4.87892 2.58428e-18 0.000971101
-4.84339 2.85877e-18 0.000994822
-4.80787 2.55769e-18 0.00101933
-4.77237 1.80235e-18 0.00104468
-4.73687 7.69172e-19 0.0010709
-4.70139 -4.66791e-19 0.00109803
-4.66592 -1.67207e-18 0.0011261
-4.63046 -1.28797e-18 0.00115518
-4.59502 -1.49198e-19 0.00118529
-4.55958 1.08969e-18 0.00121649
-4.52416 1.44437e-18 0.00124883
-4.48875 9.35058e-19 0.00128238
-4.45335 -4.7941e-21 0.00131717
-4.41797 -7.47696e-19 0.00135329
-4.38259 -8.70526e-19 0.00139079
-4.34722 -8.58223e-19 0.00142975
-4.31187 -8.21286e-19 0.00147023
-4.27653 -1.44358e-19 0.00151234
-4.24119 6.0054e-19 0.00155613
-4.20587 2.10808e-18 0.00160173
-4.17056 2.81482e-18 0.0016492
-4.13526 3.42452e-18 0.00169869
-4.09997 3.36001e-18 0.00175028
-4.06469 2.49304e-18 0.00180413
-4.02942 1.10946e-18 0.00186034
-3.99416 9.85209e-20 0.0019191
-3.95891 2.97701e-19 0.00198053
-3.92367 8.95776e-19 0.00204484
-3.88844 1.15939e-18 0.0021122
-3.85322 8.37056e-19 0.00218286
-3.81801 1.14994e-18 0.00225702
-3.7828 1.30904e-18 0.00233501
-3.74761 1.62591e-18 0.00241707
-3.71243 4.23698e-19 0.00250363
-3.67726 -3.65239e-19 0.00259503
-3.64209 1.4213e-18 0.0026918
-3.60694 1.57464e-18 0.00279445
-3.57179 2.08174e-18 0.00290372
-3.53665 1.08672e-18 0.00302037
-3.50152 -1.70975e-18 0.0031455
-3.4664 -1.8241e-18 0.00328034
-3.43129 -3.12024e-18 0.00342665
-3.39619 -3.71101e-18 0.00358658
-3.36109 -3.7981e-18 0.00376321
-3.32601 -5.64846e-19 0.00396058
-3.29093 3.22484e-18 0.00418453
-3.25586 6.9721e-18 0.00444312
-3.2208 8.62352e-18 0.00474787
-3.18574 1.33893e-17 0.00511425
-3.1507 1.54579e-17 0.0055615
-3.11566 1.44866e-17 0.00610673
-3.08063 3.22793e-18 0.00674735
-3.0456 -3.72893e-18 0.00742612
-3.01059 -1.35773e-17 0.00801145
-2.97558 -1.5294e-17 0.00836514
-2.94058 -2.04726e-17 0.00847121
-2.90558 -1.04652e-17 0.00844338
-2.87059 -9.89025e-18 0.00840628
-2.83561 -1.07914e-17 0.00842722
-2.80064 5.34192e-18 0.00852719
-2.76567 7.73192e-18 0.00870515
-2.73071 1.33616e-17 0.00895441
-2.69576 1.3581e-17 0.0092679
-2.66081 9.89865e-18 0.00964109
-2.62587 7.52242e-18 0.010071
-2.59094 -5.35704e-18 0.0105574
-2.55601 -1.89011e-17 0.0111008
-2.52109 -8.72928e-18 0.011704
-2.48617 -2.64683e-18 0.0123705
-2.45126 3.20099e-18 0.0131055
-2.41636 4.38704e-18 0.0139147
-2.38146 7.07411e-18 0.0148063
-2.34657 1.5276e-18 0.0157885
-2.31168 -7.84907e-18 0.0168726
-2.2768 -2.01601e-17 0.0180702
-2.24192 -3.52375e-17 0.0193967
-2.20705 6.16233e-20 0.0208685
-2.17219 -8.68996e-18 0.0225066
-2.13733 4.25182e-17 0.024334
-2.10247 5.83332e-17 0.02638
-2.06762 3.44671e-17 0.0286776
-2.03278 4.51676e-17 0.0312685
-1.99794 2.29619e-18 0.0342006
-1.9631 1.94313e-17 0.0375348
-1.92827 -2.24901e-16 0.0413425
-1.89345 -1.30268e-16 0.0457155
-1.85862 -1.11472e-16 0.0507637
-1.82381 3.16654e-17 0.0566295
-1.78899 8.98882e-17 0.0634885
-1.75419 2.08123e-16 0.0715714
-1.71938 2.06836e-16 0.0811709
-1.68458 1.86319e-16 0.0926793
-1.64979 -2.10529e-16 0.106611
-1.61499 4.48523e-16 0.123675
-1.58021 -5.98748e-16 0.144838
-1.54542 8.74447e-16 0.171477
-1.51064 -1.10265e-15 0.205566
-1.47586 8.44405e-16 0.250052
-1.44109 -9.83282e-16 0.309419
-1.40632 -2.63248e-15 0.390809
-1.37155 1.39547e-16 0.505977
-1.33679 -4.219e-15 0.675352
-1.30203 4.75085e-16 0.93627
-1.26727 2.66141e-14 1.3616
-1.23251 6.29932e-14 2.10246
-1.19776 -2.92521e-13 3.48566
-1.16301 5.62846e-13 6.15704
-1.12827 -1.82881e-14 10.5681
-1.09352 -1.32944e-12 13.6185
-1.05878 -1.4842e-14 11.5431
-1.02405 -4.38516e-13 8.11535
-0.989309 -1.76818e-14 5.5668
-0.954576 -1.89849e-13 3.80467
-0.919844 -1.29922e-13 2.60367
-0.885115 -7.76366e-14 1.81763
-0.850388 -1.49142e-14 1.31528
-0.815663 -1.33494e-14 0.991318
-0.78094 3.33787e-15 0.776266
-0.746219 -8.24769e-15 0.628212
-0.711499 2.00708e-15 0.522647
-0.676781 3.16117e-17 0.444896
-0.642065 3.07687e-16 0.386077
-0.60735 -3.57225e-15 0.340498
-0.572637 -7.63972e-16 0.304521
-0.537925 -9.78262e-16 0.275628
-0.503214 1.77365e-15 0.252146
-0.468504 1.63699e-15 0.232824
-0.433796 3.30554e-15 0.216821
-0.399089 2.14103e-15 0.203451
-0.364382 1.95503e-15 0.192268
-0.329676 1.24528e-15 0.182861
-0.294972 -3.71243e-16 0.17499
-0.260267 -1.36335e-15 0.168388
-0.225564 -2.58024e-15 0.162934
-0.190861 -3.33576e-15 0.158439
-0.156158 -6.83235e-15 0.154863
-0.121456 -1.02239e-14 0.152052
-0.0867541 -1.44188e-14 0.150039
-0.0520524 -2.29042e-14 0.148652
-0.0173508 -5.74642e-14 0.148106
0.0173508 5.70587e-14 0.148106
0.0520524 2.28581e-14 0.148652
0.0867541 1.35536e-14 0.150039
0.121456 9.62693e-15 0.152052
0.156158 7.94148e-15 0.154863
0.190861 3.38362e-15 0.158439
0.225564 2.51912e-15 0.162934
0.260267 1.39904e-15 0.168388
0.294972 -3.99382e-16 0.17499
0.329676 -6.05505e-16 0.182861
0.364382 -1.97148e-15 0.192268
0.399089 -3.07983e-15 0.203451
0.433796 -1.88996e-15 0.216821
0.468504 -1.26939e-15 0.232824
0.503214 -2.51956e-15 0.252146
0.537925 8.78936e-16 0.275628
0.572637 7.62834e-16 0.304521
0.60735 2.46922e-15 0.340498
0.642065 -3.7614e-18 0.386077
0.676781 3.96595e-15 0.444896
0.711499 1.01307e-14 0.522647
0.746219 3.99167e-15 0.628212
0.78094 7.87709e-15 0.776266
0.815663 -6.36369e-15 0.991318
0.850388 -3.7441e-14 1.31528
0.885115 -3.66908e-14 1.81763
0.919844 -1.9557e-13 2.60367
0.954576 -2.61013e-13 3.80467
0.989309 8.82089e-15 5.5668
1.02405 4.46203e-13 8.11535
1.05878 9.20631e-13 11.5431
1.09352 2.63883e-12 13.6185
1.12827 -7.47484e-13 10.5681
1.16301 5.40276e-13 6.15704
1.19776 -2.67725e-13 3.48566
1.23251 -5.29929e-14 2.10246
1.26727 1.57651e-14 1.3616
1.30203 -7.80546e-15 0.93627
1.33679 -4.83723e-16 0.675352
1.37155 -1.15774e-15 0.505977
1.40632 5.00991e-15 0.390809
1.44109 8.36889e-16 0.309419
1.47586 -9.28354e-16 0.250052
1.51064 1.16566e-15 0.205566
1.54542 6.57315e-17 0.171477
1.58021 -8.21538e-17 0.144838
1.61499 3.38435e-16 0.123675
1.64979 -1.21528e-16 0.106611
1.68458 -2.9597e-16 0.0926793
1.71938 -4.80673e-17 0.0811709
1.75419 -4.26953e-16 0.0715714
1.78899 -7.93161e-17 0.0634885
1.82381 4.80226e-17 0.0566295
1.85862 2.06667e-16 0.0507637
1.89345 1.29269e-16 0.0457155
1.92827 1.94321e-16 0.0413425
1.9631 4.4951e-17 0.0375348
1.99794 1.38968e-17 0.0342006
2.03278 -1.51777e-17 0.0312685
2.06762 -3.0451e-17 0.0286776
2.10247 -6.01155e-17 0.02638
2.13733 -4.72087e-17 0.024334
2.17219 -4.16759e-18 0.0225066
2.20705 1.24013e-17 0.0208685
2.24192 3.63252e-18 0.0193967
2.2768 2.73921e-17 0.0180702
2.31168 -2.14021e-18 0.0168726
2.34657 2.34321e-18 0.0157885
2.38146 -1.51369e-17 0.0148063
2.41636 -7.78534e-18 0.0139147
2.45126 -6.61588e-18 0.0131055
2.48617 -2.87422e-19 0.0123705
2.52109 1.54804e-17 0.011704
2.55601 1.76382e-17 0.0111008
2.59094 6.54525e-18 0.0105574
2.62587 -7.23374e-18 0.010071
2.66081 -1.53769e-17 0.00964109
2.69576 -1.07933e-17 0.0092679
2.73071 -1.23948e-17 0.00895441
2.76567 -1.03536e-17 0.00870515
2.80064 6.48274e-19 0.00852719
2.83561 4.06213e-18 0.00842722
2.87059 1.3739e-17 0.00840628
2.90558 1.39827e-17 0.00844338
2.94058 1.69213e-17 0.00847121
2.97558 1.65317e-17 0.00836514
3.01059 1.42122e-17 0.00801145
3.0456 4.46023e-18 0.00742612
3.08063 -7.31474e-18 0.00674735
3.11566 -1.28868e-17 0.00610673
3.1507 -1.77553e-17 0.0055615
3.18574 -1.35316e-17 0.00511425
3.2208 -1.00377e-17 0.00474787
3.25586 -7.22339e-18 0.00444312
3.29093 -2.93687e-18 0.00418453
3.32601 1.76528e-18 0.00396058
3.36109 2.30671e-18 0.00376321
3.39619 4.44036e-18 0.00358658
3.43129 2.74338e-18 0.00342665
3.4664 2.3539e-18 0.00328034
3.50152 1.19075e-18 0.0031455
3.53665 -2.5293e-19 0.00302037
3.57179 -2.42679e-18 0.00290372
3.60694 -1.74648e-18 0.00279445
3.64209 -9.20418e-19 0.0026918
3.67726 1.38096e-19 0.00259503
3.71243 -8.02673e-19 0.00250363
3.74761 -1.00351e-18 0.00241707
3.7828 -1.61327e-18 0.00233501
3.81801 -9.0794e-19 0.00225702
3.85322 -1.17702e-18 0.00218286
3.88844 -1.01736e-18 0.0021122
3.92367 -1.1193e-18 0.00204484
3.95891 -4.60932e-21 0.00198053
3.99416 7.19184e-20 0.0019191
4.02942 -9.90536e-19 0.00186034
4.06469 -2.36874e-18 0.00180413
4.09997 -3.52852e-18 0.00175028
4.13526 -3.72643e-18 0.00169869
4.17056 -2.77478e-18 0.0016492
4.20587 -1.88802e-18 0.00160173
4.24119 -7.76306e-19 0.00155613
4.27653 2.16386e-19 0.00151234
4.31187 7.45394e-19 0.00147023
4.34722 9.34378e-19 0.00142975
4.38259 8.39839e-19 0.00139079
4.41797 6.49029e-19 0.00135329
4.45335 1.29095e-19 0.00131717
4.48875 -9.2508e-19 0.00128238
4.52416 -1.57405e-18 0.00124883
4.55958 -1.04201e-18 0.00121649
4.59502 2.05758e-20 0.00118529
4.63046 1.37975e-18 0.00115518
4.66592 1.61784e-18 0.0011261
4.70139 4.44333e-19 0.00109803
4.73687 -7.59605e-19 0.0010709
4.77237 -1.77213e-18 0.00104468
4.80787 -2.55924e-18 0.00101933
4.84339 -2.81216e-18 0.000994822
4.87892 -2.61505e-18 0.000971101
4.91446 -2.01575e-18 0.000948153
4.95002 -9.95191e-19 0.000925931
4.98559 2.77605e-19 0.000904419
5.02117 1.19591e-18 0.000883575
5.05677 1.51976e-18 0.000863385
5.09237 1.71946e-18 0.000843811
5.128 1.50584e-18 0.000824841
5.16363 9.44254e-19 0.000806439
5.19928 1.48347e-19 0.000788595
5.23494 -2.7269e-19 0.000771276
5.27062 -4.69475e-19 0.000754474
5.30631 -4.03861e-19 0.000738157
5.34201 -4.47099e-19 0.00072232
5.37773 -2.02098e-19 0.000706933
5.41346 1.83506e-21 0.000691991
5.4492 1.82432e-19 0.000677467
5.48497 1.52155e-19 0.000663356
5.52074 -1.3322e-19 0.000649634
5.55653 -2.71399e-19 0.000636296
5.59233 -2.46703e-19 0.000623319
5.62815 -2.17358e-19 0.0006107
5.66399 -2.07397e-19 0.000598419
5.69984 -1.59954e-19 0.000586471
5.7357 -6.20397e-20 0.000574837
5.77158 1.44401e-19 0.000563515
5.80748 2.64391e-19 0.000552486
5.84339 -3.33209e-20 0.000541748
5.87932 -3.59279e-19 0.000531284
5.91526 -5.55222e-19 0.000521093
5.95122 -5.327e-19 0.000511159
5.9872 -3.71842e-19 0.000501479
6.02319 -3.65073e-19 0.00049204
6.05919 -5.27999e-19 0.000482839
6.09522 -7.28242e-19 0.000473864
6.13126 -7.81549e-19 0.000465113
6.16732 -5.08818e-19 0.000456574
6.20339 -2.09296e-20 0.000448245
6.23949 4.45249e-19 0.000440114
6.27559 7.23072e-19 0.000432182
6.31172 7.70782e-19 0.000424436
6.34786 5.62768e-19 0.000416876
6.38403 2.0548e-19 0.000409491
6.42021 -7.49188e-20 0.000402282
6.4564 -1.49468e-19 0.000395238
6.49262 -7.87834e-20 0.000388359
6.52885 -7.51781e-21 0.000381636
6.5651 9.22763e-20 0.000375068
6.60137 2.29449e-19 0.000368647
6.63766 3.50071e-19 0.000362373
6.67397 4.37345e-19 0.000356238
6.71029 4.50164e-19 0.000350241
6.74664 3.64417e-19 0.000344375
6.783 1.61166e-19 0.00033864
6.81938 -6.88201e-20 0.000333029
6.85579 -2.67048e-19 0.000327542
6.89221 -4.19595e-19 0.000322171
6.92865 -5.69563e-19 0.000316918
6.96511 -5.60103e-19 0.000311776
7.00159 -3.22493e-19 0.000306744
7.0381 1.15646e-19 0.000301817
7.07462 4.58723e-19 0.000296996
7.11116 6.29319e-19 0.000292274
7.14772 5.15069e-19 0.000287651
7.18431 2.7943e-19 0.000283123
7.22091 6.25523e-20 0.000278689
7.25754 -7.5173e-20 0.000274345
7.29418 -2.16771e-19 0.00027009
7.33085 -3.12928e-19 0.00026592
7.36754 -2.72552e-19 0.000261836
7.40425 -1.31666e-19 0.000257832
7.44099 2.56534e-20 0.000253909
7.47774 1.83034e-19 0.000250062
7.51452 1.83346e-19 0.000246293
7.55132 8.96093e-20 0.000242596
7.58814 -4.87371e-20 0.000238973
7.62498 -1.09165e-19 0.000235419
7.66185 -1.66619e-19 0.000231935
7.69874 -1.23202e-19 0.000228516
7.73566 -1.51933e-20 0.000225165
7.77259 8.25957e-20 0.000221876
7.80955 5.8503e-20 0.00021865
7.84654 3.33117e-20 0.000215484
7.88355 1.95917e-20 0.000212378
7.92058 1.16936e-19 0.00020933
7.95763 2.14721e-19 0.000206339
7.99471 3.02953e-19 0.000203402
8.03182 2.58699e-19 0.000200521
8.06895 1.64627e-19 0.000197691
8.1061 4.97078e-20 0.000194914
8.14328 -1.69003e-20 0.000192186
8.18049 -1.05931e-20 0.000189508
8.21772 1.93854e-20 0.000186878
8.25497 3.74441e-20 0.000184296
8.29226 6.63627e-20 0.000181758
8.32956 5.86582e-20 0.000179267
8.3669 1.11225e-20 0.000176819
8.40426 -1.82538e-20 0.000174414
8.44165 -1.24485e-20 0.000172051
8.47906 3.5306e-20 0.00016973
8.5165 9.99935e-20 0.000167448
8.55397 1.80871e-19 0.000165207
8.59146 2.49273e-19 0.000163003
8.62899 2.93524e-19 0.000160837
8.66654 3.05155e-19 0.000158708
8.70412 2.84452e-19 0.000156616
8.74172 2.4564e-19 0.000154558
8.77936 1.74793e-19 0.000152536
8.81702 8.18091e-20 0.000150547
8.85471 -5.5769e-21 0.000148591
8.89244 -6.68235e-20 0.000146668
8.93019 -1.48581e-19 0.000144777
8.96797 -2.09276e-19 0.000142916
9.00578 -2.24098e-19 0.000141086
9.04362 -1.45066e-19 0.000139286
9.08149 -6.52428e-20 0.000137516
9.11939 -1.76684e-20 0.000135774
9.15732 1.17579e-20 0.00013406
9.19528 2.36592e-20 0.000132374
9.23327 2.44995e-20 0.000130715
9.2713 3.77335e-20 0.000129081
9.30935 2.42142e-20 0.000127475
9.34744 -4.95919e-21 0.000125893
9.38556 -4.61206e-20 0.000124336
9.42371 -5.44574e-20 0.000122804
9.46189 -3.64934e-20 0.000121296
9.50011 1.46855e-20 0.000119811
9.53836 5.40504e-20 0.000118349
9.57664 7.2034e-20 0.00011691
9.61496 7.45815e-20 0.000115493
9.65331 7.18455e-20 0.000114097
9.69169 3.94603e-20 0.000112723
9.73011 1.67479e-20 0.00011137
9.76856 3.54931e-22 0.000110037
9.80704 1.68305e-20 0.000108725
9.84557 4.42355e-20 0.000107432
9.88412 8.06106e-20 0.000106158
9.92271 7.63346e-20 0.000104904
9.96134 4.36035e-20 0.000103668
10 1.89878e-20 0.00010245
10.0387 2.7418e-20 0.000101251
10.0774 5.41884e-20 0.000100069
10.1162 9.44609e-20 9.89039e-05
10.155 8.87321e-20 9.77565e-05
10.1939 3.56717e-20 9.66253e-05
10.2328 -4.17397e-20 9.55109e-05
10.2717 -8.4173e-20 9.44121e-05
10.3106 -6.90217e-20 9.33296e-05
10.3496 -3.5002e-21 9.22622e-05
10.3887 8.03006e-20 9.12104e-05
10.4278 1.19459e-19 9.01732e-05
10.4669 9.8021e-20 8.9151e-05
10.506 2.61644e-20 8.8143e-05
10.5452 -4.52461e-20 8.71495e-05
10.5845 -6.47097e-20 8.61695e-05
10.6238 -5.37727e-20 8.52037e-05
10.6631 -3.02858e-20 8.42509e-05
10.7024 -1.62256e-20 8.33117e-05
10.7418 1.66168e-20 8.23851e-05
10.7813 7.33501e-20 8.14716e-05
10.8208 1.34838e-19 8.05704e-05
10.8603 1.64818e-19 7.96818e-05
10.8999 1.46446e-19 7.8805e-05
10.9395 7.09474e-20 7.79405e-05
10.9792 -5.29684e-21 7.70873e-05
11.0189 -5.93147e-20 7.6246e-05
11.0586 -6.96301e-20 7.54157e-05
11.0984 -6.00639e-20 7.45969e-05
11.1383 -4.59361e-20 7.37886e-05
11.1781 -4.65565e-20 7.29915e-05
11.2181 -4.40997e-20 7.22046e-05
11.2581 -2.12799e-20 7.14285e-05
11.2981 3.03566e-20 7.06622e-05
11.3381 7.52867e-20 6.99064e-05
11.3783 9.10693e-20 6.91601e-05
11.4184 6.82841e-20 6.84239e-05
11.4587 2.83766e-20 6.7697e-05
11.4989 -1.69456e-20 6.69798e-05
11.5392 -3.85025e-20 6.62716e-05
11.5796 -4.04055e-20 6.55728e-05
11.62 -1.69997e-20 6.48827e-05
11.6605 1.27134e-20 6.42017e-05
11.701 2.88412e-20 6.35291e-05
11.7415 2.4307e-20 6.28653e-05
11.7822 -1.33545e-20 6.22097e-05
11.8228 -5.57696e-20 6.15627e-05
11.8636 -5.92385e-20 6.09235e-05
11.9043 -4.03295e-20 6.02926e-05
11.9452 -2.54466e-20 5.96694e-05
11.986 -1.76323e-20 5.90542e-05
12.027 7.98021e-22 5.84464e-05
12.068 2.84373e-20 5.78464e-05
12.109 5.16952e-20 5.72535e-05
12.1501 4.14412e-20 5.66682e-05
12.1913 -5.74062e-21 5.60898e-05
12.2325 -7.37947e-20 5.55188e-05
12.2738 -1.07056e-19 5.49545e-05
12.3151 -9.7144e-20 5.43973e-05
12.3565 -4.89221e-20 5.38466e-05
12.3979 5.09211e-21 5.33028e-05
12.4394 3.53457e-20 5.27654e-05
12.481 2.81381e-20 5.22346e-05
12.5226 3.42355e-21 5.17099e-05
12.5643 -2.68428e-20 5.11918e-05
12.6061 -4.65789e-20 5.06795e-05
12.6479 -5.47941e-20 5.01736e-05
12.6898 -4.24068e-20 4.96735e-05
12.7317 -2.90921e-20 4.91794e-05
12.7737 -1.10833e-20 4.8691e-05
12.8158 1.39603e-20 4.82085e-05
12.8579 4.551e-20 4.77314e-05
12.9001 5.89888e-20 4.72601e-05
12.9424 5.16831e-20 4.6794e-05
12.9847 3.01159e-20 4.63336e-05
13.0271 1.15891e-20 4.58782e-05
13.0696 5.89166e-21 4.54283e-05
13.1121 1.72447e-20 4.49834e-05
13.1547 1.59146e-20 4.45437e-05
13.1974 1.07588e-20 4.41089e-05
13.2402 1.33449e-20 4.36792e-05
13.283 2.30957e-20 4.32542e-05
13.3259 3.73305e-20 4.28341e-05
13.3689 4.09342e-20 4.24186e-05
13.4119 2.10813e-20 4.2008e-05
13.455 -6.85432e-21 4.16018e-05
13.4982 -2.53433e-20 4.12003e-05
13.5415 -2.55166e-20 4.0803e-05
13.5848 -1.10126e-20 4.04104e-05
13.6283 3.30213e-21 4.00219e-05
13.6718 1.53721e-20 3.96379e-05
13.7153 2.40027e-20 3.92579e-05
13.759 1.39432e-20 3.88822e-05
13.8028 -1.11024e-20 3.85105e-05
13.8466 -3.16839e-20 3.8143e-05
13.8905 -3.02785e-20 3.77793e-05
13.9345 -1.84499e-20 3.74197e-05
13.9786 -1.13116e-20 3.70639e-05
14.0227 9.46371e-22 3.6712e-05
14.067 2.48637e-20 3.63637e-05
14.1113 4.375e-20 3.60193e-05
14.1558 4.06012e-20 3.56785e-05
14.2003 1.83322e-20 3.53414e-05
14.2449 -2.85111e-21 3.50077e-05
14.2896 -1.80522e-20 3.46777e-05
14.3344 -1.58743e-20 3.4351e-05
14.3793 -6.35879e-21 3.40278e-05
14.4243 8.14109e-21 3.3708e-05
14.4693 1.46945e-20 3.33915e-05
14.5145 1.63355e-20 3.30783e-05
14.5598 4.5231e-21 3.27684e-05
14.6052 -8.81249e-21 3.24616e-05
14.6506 -2.07456e-20 3.2158e-05
14.6962 -2.02855e-20 3.18575e-05
14.7419 -1.59445e-20 3.15601e-05
14.7877 -5.54048e-21 3.12657e-05
14.8336 -1.96011e-22 3.09743e-05
14.8796 -2.22256e-21 3.06858e-05
14.9257 -7.99552e-21 3.04003e-05
14.9719 -1.01993e-20 3.01176e-05
15.0182 -1.28727e-20 2.98378e-05
15.0647 -8.77498e-21 2.95607e-05
15.1112 -2.49761e-22 2.92865e-05
15.1579 1.0945e-20 2.90149e-05
15.2047 1.37943e-20 2.8746e-05
15.2516 1.16597e-20 2.84797e-05
15.2986 5.55583e-21 2.82162e-05
15.3458 -4.89651e-21 2.79551e-05
15.393 -2.40911e-20 2.76966e-05
15.4404 -3.59165e-20 2.74406e-05
15.488 -3.66185e-20 2.71871e-05
15.5356 -2.03513e-20 2.6936e-05
15.5834 -1.75565e-21 2.66874e-05
15.6313 9.94115e-21 2.64411e-05
15.6794 5.51155e-21 2.61972e-05
15.7276 -3.51921e-22 2.59555e-05
15.7759 1.73108e-21 2.57162e-05
15.8243 1.13178e-20 2.54791e-05
15.873 1.60881e-20 2.52443e-05
15.9217 2.35529e-20 2.50116e-05
15.9706 2.29796e-20 2.47812e-05
16.0197 1.5151e-20 2.45528e-05
16.0689 6.18051e-21 2.43266e-05
16.1182 1.3953e-21 2.41024e-05
16.1677 3.06843e-21 2.38803e-05
16.2174 1.28516e-20 2.36602e-05
16.2672 1.3696e-20 2.34422e-05
16.3172 4.57539e-21 2.32261e-05
16.3674 -7.92709e-21 2.3012e-05
16.4177 -1.30522e-20 2.27997e-05
16.4682 -4.59421e-21 2.25894e-05
16.5189 5.80222e-21 2.23809e-05
16.5697 2.51836e-22 2.21743e-05
16.6208 -3.28454e-21 2.19694e-05
16.672 1.72304e-21 2.17665e-05
16.7234 3.47292e-21 2.15652e-05
16.775 3.50143e-21 2.13657e-05
16.8268 7.80699e-21 2.11679e-05
16.8787 1.01946e-20 2.09718e-05
16.9309 8.14515e-21 2.07774e-05
16.9833 -4.8152e-21 2.05846e-05
17.0359 -1.72177e-20 2.03934e-05
17.0887 -2.19519e-20 2.0204e-05
17.1418 -1.33625e-20 2.00159e-05
17.195 -5.56144e-22 1.98296e-05
17.2485 2.41722e-21 1.96447e-05
17.3022 -8.41898e-21 1.94613e-05
17.3562 -1.90392e-20 1.92794e-05
17.4104 -2.16683e-20 1.90991e-05
17.4648 -1.48454e-20 1.89201e-05
17.5195 -8.83775e-21 1.87426e-05
17.5744 -1.78574e-21 1.85664e-05
17.6296 1.37299e-21 1.83917e-05
17.6851 8.46131e-22 1.82182e-05
17.7408 6.2572e-21 1.80462e-05
17.7969 2.40825e-20 1.78754e-05
17.8532 2.90498e-20 1.7706e-05
17.9098 2.16641e-20 1.75378e-05
17.9667 1.45317e-20 1.73708e-05
18.0239 9.87957e-22 1.72051e-05
18.0815 -1.83104e-20 1.70406e-05
18.1393 -1.8391e-20 1.68772e-05
18.1975 -4.73101e-22 1.67151e-05
18.256 1.09349e-20 1.6554e-05
18.3149 8.52529e-21 1.63941e-05
18.3742 9.03357e-21 1.62353e-05
18.4338 3.98307e-21 1.60775e-05
18.4938 -4.75174e-23 1.59208e-05
18.5542 1.72888e-22 1.57652e-05
18.615 -1.41176e-21 1.56104e-05
18.6762 -9.69466e-21 1.54568e-05
18.7379 -8.45202e-21 1.5304e-05
18.8 -3.48701e-21 1.51522e-05
18.8625 -4.85376e-21 1.50012e-05
18.9255 -3.2752e-21 1.48512e-05
18.9891 4.17378e-21 1.47019e-05
19.0531 2.23031e-21 1.45536e-05
19.1177 -3.76979e-21 1.4406e-05
19.1828 -2.30054e-21 1.42592e-05
19.2484 7.79021e-22 1.41131e-05
19.3147 -7.37202e-21 1.39677e-05
19.3816 -1.62881e-20 1.38229e-05
19.4491 -7.41589e-21 1.3679e-05
19.5173 3.93412e-21 1.35354e-05
19.5862 -9.5569e-22 1.33925e-05
19.6558 -1.39607e-21 1.32501e-05
19.7262 4.06899e-21 1.31083e-05
19.7974 1.12527e-20 1.29666e-05
19.8694 3.99803e-21 1.28256e-05
19.9423 -6.53571e-21 1.2685e-05
20.0162 -1.27184e-20 1.25444e-05
20.091 -1.60703e-20 1.2404e-05
20.1669 -9.97802e-21 1.22641e-05
20.244 2.72952e-22 1.21242e-05
20.3222 8.38093e-21 1.19842e-05
20.4016 7.90294e-21 1.18438e-05
20.4825 2.49593e-21 1.17034e-05
20.5648 6.74414e-22 1.15627e-05
20.6487 -9.54863e-21 1.14219e-05
20.7344 -9.31813e-21 1.12806e-05
20.8219 -5.43956e-21 1.11386e-05
20.9115 5.43675e-21 1.09955e-05
21.0034 1.39242e-20 1.08514e-05
21.0979 6.08891e-21 1.07058e-05
21.1952 -5.96096e-21 1.05585e-05
21.2959 -9.537e-21 1.04089e-05
21.4004 4.01289e-22 1.02568e-05
21.5093 9.43214e-21 1.01011e-05
21.6237 -1.24137e-21 9.94118e-06
21.7448 -3.15022e-22 9.77538e-06
21.8747 -2.0333e-21 9.60187e-06
22.0165 1.97303e-21 9.41681e-06
22.1768 -3.7885e-21 9.21355e-06
22.3723 -3.5488e-21 8.97333e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1Classic/iFp_FRG.txt <==
-22.3723 3.67696e-20 1.62497e-19
-22.1768 2.63315e-20 -2.04871e-20
-22.0165 4.28415e-18 7.60096e-18
-21.8747 4.60834e-21 -1.54176e-19
-21.7448 1.53075e-18 2.01992e-17
-21.6237 -2.18298e-19 -7.78773e-19
-21.5093 5.40195e-19 1.32567e-18
-21.4004 4.76068e-18 1.47889e-18
-21.2959 4.01009e-19 8.38372e-19
-21.1952 -3.19787e-19 -7.98444e-19
-21.0979 -4.24638e-18 -1.58913e-18
-21.0034 -3.44522e-19 -5.8453e-19
-20.9115 -6.90457e-18 -2.33132e-18
-20.8219 -4.81198e-19 -1.16624e-18
-20.7344 -2.7292e-18 -1.57738e-18
-20.6487 -4.38323e-19 -1.23865e-18
-20.5648 1.99965e-18 -7.58713e-18
-20.4825 -2.58347e-19 -8.70941e-19
-20.4016 5.49372e-19 1.21503e-18
-20.3222 -2.08132e-17 8.70542e-18
-20.244 3.44019e-19 1.34996e-18
-20.1669 1.86677e-18 2.77858e-18
-20.091 5.16044e-19 1.23973e-18
-20.0162 -7.6223e-18 2.07207e-17
-19.9423 4.5813e-19 1.19338e-18
-19.8694 -3.08132e-18 1.75625e-17
-19.7974 3.40312e-19 1.18413e-18
-19.7262 1.26173e-20 -2.11503e-18
-19.6558 1.57025e-19 1.13337e-18
-19.5862 -1.05803e-19 -1.68302e-18
-19.5173 -1.05053e-19 1.17162e-18
-19.4491 -5.10178e-19 -1.78065e-18
-19.3816 -4.1872e-19 -1.54212e-18
-19.3147 -6.35461e-19 -1.66368e-18
-19.2484 3.29456e-18 -4.4993e-18
-19.1828 -7.21506e-19 -1.61737e-18
-19.1177 1.32798e-17 1.3028e-17
-19.0531 -7.97855e-19 -1.49856e-18
-18.9891 1.12655e-17 1.15454e-17
-18.9255 -6.38051e-19 -1.90857e-18
-18.8625 2.44587e-19 1.57529e-18
-18.8 -7.68998e-18 -4.30878e-18
-18.7379 8.04131e-19 1.41484e-18
-18.6762 5.3011e-18 -1.20589e-17
-18.615 7.98912e-19 1.576e-18
-18.5542 -9.86566e-18 1.62746e-18
-18.4938 5.82688e-19 1.98037e-18
-18.4338 2.135e-19 -1.15356e-18
-18.3742 2.32576e-19 1.89547e-18
-18.3149 1.69717e-21 -1.52658e-18
-18.256 2.53518e-19 1.96427e-18
-18.1975 -1.11228e-19 -1.71842e-18
-18.1393 -5.23319e-20 1.24863e-18
-18.0815 -4.66446e-19 -2.06562e-18
-18.0239 1.46931e-20 1.13381e-18
-17.9667 -2.96609e-19 -2.04726e-18
-17.9098 2.30044e-20 1.58641e-18
-17.8532 -3.67968e-19 -2.13272e-18
-17.7969 7.08309e-20 1.52579e-18
-17.7408 -3.43625e-19 -2.15898e-18
-17.6851 1.29026e-19 1.80079e-18
-17.6296 -3.94459e-19 -2.2372e-18
-17.5744 1.83692e-19 1.63511e-18
-17.5195 -4.31053e-19 -2.29377e-18
-17.4648 1.14237e-19 1.84351e-18
-17.4104 -2.03704e-19 -2.0644e-18
-17.3562 2.2118e-19 2.28971e-18
-17.3022 -2.51501e-19 -1.77104e-18
-17.2485 5.26803e-19 2.45208e-18
-17.195 -2.69722e-19 -1.74694e-18
-17.1418 3.64876e-19 2.34428e-18
-17.0887 -9.57051e-20 -1.90081e-18
-17.0359 1.83e-19 2.15428e-18
-16.9833 -1.41714e-19 -2.16129e-18
-16.9309 1.55969e-19 2.09505e-18
-16.8787 -1.62134e-19 -2.20748e-18
-16.8268 1.47213e-19 2.18603e-18
-16.775 -1.55462e-19 -2.15218e-18
-16.7234 1.64405e-19 2.25729e-18
-16.672 -1.74704e-19 -2.29545e-18
-16.6208 1.57691e-19 2.16597e-18
-16.5697 -1.85345e-19 -2.3887e-18
-16.5189 1.41808e-19 2.21587e-18
-16.4682 -1.65631e-19 -2.29566e-18
-16.4177 1.28747e-19 2.29804e-18
-16.3674 -8.00906e-20 -2.27737e-18
-16.3172 2.28169e-19 2.32624e-18
-16.2672 -1.83029e-19 -2.33595e-18
-16.2174 1.75691e-19 2.33462e-18
-16.1677 -1.66127e-19 -2.33161e-18
-16.1182 2.45971e-19 2.3888e-18
-16.0689 -1.23931e-19 -2.34228e-18
-16.0197 1.49923e-19 2.35455e-18
-15.9706 -1.46917e-19 -2.36664e-18
-15.9217 1.89905e-19 2.41607e-18
-15.873 3.59925e-20 -2.28219e-18
-15.8243 1.38782e-19 2.37272e-18
-15.7759 -1.18146e-19 -2.38191e-18
-15.7276 1.28608e-19 2.41417e-18
-15.6794 -8.2954e-20 -2.40442e-18
-15.6313 2.90694e-19 2.50799e-18
-15.5834 -1.13263e-19 -2.4098e-18
-15.5356 1.22498e-19 2.44202e-18
-15.488 -7.37221e-20 -2.41348e-18
-15.4404 1.69531e-20 2.39316e-18
-15.393 5.48914e-19 -1.92866e-18
-15.3458 5.93501e-19 2.724e-18
-15.2986 -3.3946e-19 -2.60769e-18
-15.2516 3.02748e-19 2.60746e-18
-15.2047 -2.62797e-19 -2.58426e-18
-15.1579 3.05748e-19 2.63205e-18
-15.1112 4.1823e-19 -2.22368e-18
-15.0647 3.52897e-19 2.64146e-18
-15.0182 -2.5368e-19 -2.60027e-18
-14.9719 2.5369e-19 2.62569e-18
-14.9257 -2.16986e-19 -2.60747e-18
-14.8796 1.97254e-19 2.63644e-18
-14.8336 -3.45475e-19 -2.61599e-18
-14.7877 2.15793e-19 2.63555e-18
-14.7419 -2.04731e-19 -2.62838e-18
-14.6962 2.19305e-19 2.66277e-18
-14.6506 -1.80667e-19 -2.64417e-18
-14.6052 1.32192e-19 2.65321e-18
-14.5598 -4.40966e-19 -2.76688e-18
-14.5145 2.76707e-19 2.73636e-18
-14.4693 -2.40283e-19 -2.71383e-18
-14.4243 2.5266e-19 2.74098e-18
-14.3793 -2.21329e-19 -2.71591e-18
-14.3344 2.03657e-19 2.72888e-18
-14.2896 -5.57926e-19 -3.15736e-18
-14.2449 2.89153e-19 2.82735e-18
-14.2003 -2.54603e-19 -2.7924e-18
-14.1558 2.76022e-19 2.82053e-18
-14.1113 -2.96293e-19 -2.84047e-18
-14.067 1.18819e-19 2.72568e-18
-14.0227 -2.31062e-19 -2.77163e-18
-13.9786 2.41206e-19 2.80246e-18
-13.9345 -2.25859e-19 -2.79599e-18
-13.8905 2.42776e-19 2.82458e-18
-13.8466 -3.10965e-19 -2.86816e-18
-13.8028 1.67243e-19 2.8069e-18
-13.759 -2.01284e-19 -2.81918e-18
-13.7153 2.03077e-19 2.82562e-18
-13.6718 -1.67033e-19 -2.78642e-18
-13.6283 6.52585e-20 2.65688e-18
-13.5848 -5.16722e-19 -3.23973e-18
-13.5415 3.10392e-19 2.9941e-18
-13.4982 -2.7263e-19 -2.9487e-18
-13.455 2.66806e-19 2.94337e-18
-13.4119 -2.72782e-19 -2.94722e-18
-13.3689 2.02365e-19 2.90096e-18
-13.3259 -2.46755e-19 -2.93905e-18
-13.283 2.47484e-19 2.94844e-18
-13.2402 -2.48072e-19 -2.95701e-18
-13.1974 2.51195e-19 2.96935e-18
-13.1547 -2.54493e-19 -2.97953e-18
-13.1121 2.59878e-19 2.9942e-18
-13.0696 -2.63418e-19 -3.00628e-18
-13.0271 2.65177e-19 3.01656e-18
-12.9847 -2.67034e-19 -3.0296e-18
-12.9424 3.44423e-19 3.12833e-18
-12.9001 -2.60778e-19 -3.02901e-18
-12.8579 2.62023e-19 3.03625e-18
-12.8158 -2.65466e-19 -3.04498e-18
-12.7737 2.76017e-19 3.05277e-18
-12.7317 -2.12891e-19 -3.0153e-18
-12.6898 2.57974e-19 3.05663e-18
-12.6479 -2.58559e-19 -3.06385e-18
-12.6061 2.50667e-19 3.06233e-18
-12.5643 -1.9115e-19 -3.01806e-18
-12.5226 2.8927e-19 3.10545e-18
-12.481 -2.80141e-19 -3.10824e-18
-12.4394 2.76015e-19 3.1099e-18
-12.3979 -2.80532e-19 -3.12041e-18
-12.3565 3.00477e-19 3.12859e-18
-12.3151 -2.6511e-19 -3.12464e-18
-12.2738 2.67384e-19 3.12817e-18
-12.2325 -2.72441e-19 -3.13715e-18
-12.1913 2.74117e-19 3.13843e-18
-12.1501 -2.64828e-19 -3.15014e-18
-12.109 2.66066e-19 3.15114e-18
-12.068 -2.70823e-19 -3.16132e-18
-12.027 2.69008e-19 3.16486e-18
-11.986 -2.73587e-19 -3.18053e-18
-11.9452 2.71353e-19 3.18033e-18
-11.9043 -2.75639e-19 -3.19177e-18
-11.8636 2.72978e-19 3.19533e-18
-11.8228 -2.76305e-19 -3.20641e-18
-11.7822 2.73026e-19 3.20463e-18
-11.7415 -2.75406e-19 -3.21438e-18
-11.701 2.70475e-19 3.2141e-18
-11.6605 -2.72119e-19 -3.22103e-18
-11.62 2.69685e-19 3.21739e-18
-11.5796 -2.69187e-19 -3.22401e-18
-11.5392 2.6372e-19 3.22129e-18
-11.4989 -2.65744e-19 -3.22791e-18
-11.4587 2.72849e-19 3.23038e-18
-11.4184 -2.68416e-19 -3.23769e-18
-11.3783 2.65138e-19 3.23998e-18
-11.3381 -2.73155e-19 -3.25756e-18
-11.2981 3.33742e-19 3.38869e-18
-11.2581 -2.61838e-19 -3.24869e-18
-11.2181 2.63267e-19 3.26129e-18
-11.1781 -2.72323e-19 -3.28078e-18
-11.1383 2.85294e-19 3.30918e-18
-11.0984 -2.49555e-19 -3.25181e-18
-11.0586 2.60347e-19 3.27692e-18
-11.0189 -2.68966e-19 -3.29231e-18
-10.9792 2.76911e-19 3.30664e-18
-10.9395 -2.71326e-19 -3.30444e-18
-10.8999 2.71653e-19 3.30908e-18
-10.8603 -2.74116e-19 -3.31616e-18
-10.8208 2.74464e-19 3.32114e-18
-10.7813 -2.73636e-19 -3.32566e-18
-10.7418 2.73694e-19 3.33056e-18
-10.7024 -2.74544e-19 -3.336e-18
-10.6631 2.74473e-19 3.34044e-18
-10.6238 -2.74788e-19 -3.34487e-18
-10.5845 2.74775e-19 3.3489e-18
-10.5452 -2.75253e-19 -3.35295e-18
-10.506 2.75326e-19 3.35691e-18
-10.4669 -2.75735e-19 -3.361e-18
-10.4278 2.75875e-19 3.36543e-18
-10.3887 -2.76188e-19 -3.37005e-18
-10.3496 2.7629e-19 3.37518e-18
-10.3106 -2.76585e-19 -3.38048e-18
-10.2717 2.76802e-19 3.38626e-18
-10.2328 -2.77203e-19 -3.39197e-18
-10.1939 2.77594e-19 3.39795e-18
-10.155 -2.78215e-19 -3.40363e-18
-10.1162 2.78904e-19 3.40943e-18
-10.0774 -2.79779e-19 -3.41477e-18
-10.0387 2.807e-19 3.42016e-18
-10 -2.81735e-19 -3.42509e-18
-9.96134 2.82847e-19 3.43019e-18
-9.92271 -2.83664e-19 -3.43493e-18
-9.88412 2.84624e-19 3.4399e-18
-9.84557 -2.85555e-19 -3.44432e-18
-9.80704 2.7725e-19 3.47631e-18
-9.76856 -2.86061e-19 -3.4562e-18
-9.73011 2.86428e-19 3.46111e-18
-9.69169 -2.86253e-19 -3.46549e-18
-9.65331 2.88995e-19 3.47432e-18
-9.61496 -2.87847e-19 -3.47762e-18
-9.57664 2.87807e-19 3.48269e-18
-9.53836 -2.87911e-19 -3.48744e-18
-9.50011 2.88077e-19 3.49245e-18
-9.46189 -2.88312e-19 -3.49698e-18
-9.42371 2.88572e-19 3.50175e-18
-9.38556 -2.88868e-19 -3.50606e-18
-9.34744 2.89145e-19 3.51063e-18
-9.30935 -2.8941e-19 -3.51479e-18
-9.2713 2.89614e-19 3.51925e-18
-9.23327 -2.89779e-19 -3.52332e-18
-9.19528 2.89874e-19 3.5277e-18
-9.15732 -2.89939e-19 -3.53168e-18
-9.11939 2.89963e-19 3.53597e-18
-9.08149 -2.89998e-19 -3.53983e-18
-9.04362 2.90038e-19 3.54398e-18
-9.00578 -2.90133e-19 -3.5477e-18
-8.96797 2.90268e-19 3.55172e-18
-8.93019 -2.90478e-19 -3.55531e-18
-8.89244 2.90734e-19 3.55923e-18
-8.85471 -2.91053e-19 -3.56277e-18
-8.81702 2.91388e-19 3.56668e-18
-8.77936 -2.91778e-19 -3.57023e-18
-8.74172 2.92141e-19 3.57419e-18
-8.70412 -2.92509e-19 -3.57782e-18
-8.66654 2.92836e-19 3.58184e-18
-8.62899 -2.93151e-19 -3.58551e-18
-8.59146 2.93417e-19 3.58953e-18
-8.55397 -2.93668e-19 -3.59313e-18
-8.5165 2.93873e-19 3.59703e-18
-8.47906 -2.94045e-19 -3.6004e-18
-8.44165 2.94219e-19 3.60408e-18
-8.40426 -2.94366e-19 -3.60719e-18
-8.3669 2.94478e-19 3.61051e-18
-8.32956 -2.94584e-19 -3.61329e-18
-8.29226 2.94656e-19 3.6163e-18
-8.25497 -2.9472e-19 -3.61882e-18
-8.21772 2.9476e-19 3.62163e-18
-8.18049 -2.94788e-19 -3.62402e-18
-8.14328 2.9483e-19 3.62682e-18
-8.1061 -2.94829e-19 -3.62924e-18
-8.06895 2.94963e-19 3.63225e-18
-8.03182 -2.9489e-19 -3.63481e-18
-7.99471 2.95332e-19 3.63829e-18
-7.95763 -2.94954e-19 -3.6409e-18
-7.92058 2.96227e-19 3.6453e-18
-7.88355 -2.9481e-19 -3.64744e-18
-7.84654 2.98114e-19 3.65365e-18
-7.80955 -2.93946e-19 -3.65399e-18
-7.77259 3.01635e-19 3.66373e-18
-7.73566 -2.91668e-19 -3.65992e-18
-7.69874 3.07227e-19 3.67573e-18
-7.66185 -2.87825e-19 -3.66497e-18
-7.62498 3.14064e-19 3.68885e-18
-7.58814 -2.84215e-19 -3.6703e-18
-7.55132 3.18793e-19 3.70041e-18
-7.51452 -2.85328e-19 -3.67913e-18
-7.47774 3.16291e-19 3.70644e-18
-7.44099 -2.95414e-19 -3.69448e-18
-7.40425 3.04905e-19 3.70556e-18
-7.36754 -3.11345e-19 -3.71384e-18
-7.33085 2.93113e-19 3.70397e-18
-7.29418 -3.19886e-19 -3.72724e-18
-7.25754 2.95503e-19 3.7126e-18
-7.22091 -3.1087e-19 -3.72717e-18
-7.18431 3.12445e-19 3.73174e-18
-7.14772 -2.96583e-19 -3.72279e-18
-7.11116 3.21089e-19 3.74437e-18
-7.07462 -3.01519e-19 -3.73257e-18
-7.0381 3.07623e-19 3.74033e-18
-7.00159 -3.19604e-19 -3.75203e-18
-6.96511 2.9783e-19 3.73892e-18
-6.92865 -3.17225e-19 -3.75617e-18
-6.89221 3.13597e-19 3.75662e-18
-6.85579 -3.0013e-19 -3.7493e-18
-6.81938 3.22021e-19 3.7688e-18
-6.783 -3.08431e-19 -3.7614e-18
-6.74664 3.04334e-19 3.76147e-18
-6.71029 -3.235e-19 -3.77847e-18
-6.67397 3.05595e-19 3.76821e-18
-6.63766 -3.08023e-19 -3.77266e-18
-6.60137 3.23779e-19 3.78743e-18
-6.5651 -3.04799e-19 -3.77583e-18
-6.52885 3.10356e-19 3.78293e-18
-6.49262 -3.24199e-19 -3.79573e-18
-6.4564 3.05408e-19 3.78458e-18
-6.42021 -3.11279e-19 -3.79138e-18
-6.38403 3.25127e-19 3.80453e-18
-6.34786 -3.07182e-19 -3.79351e-18
-6.31172 3.10863e-19 3.79906e-18
-6.27559 -3.26326e-19 -3.81295e-18
-6.23949 3.10204e-19 3.80372e-18
-6.20339 -3.09433e-19 -3.80552e-18
-6.16732 3.27001e-19 3.82144e-18
-6.13126 -3.14766e-19 -3.81472e-18
-6.09522 3.07714e-19 3.8123e-18
-6.05919 -3.26091e-19 -3.82844e-18
-6.02319 3.20709e-19 3.82731e-18
-5.9872 -3.07205e-19 -3.81968e-18
-5.95122 3.22646e-19 3.83411e-18
-5.91526 -3.2684e-19 -3.8397e-18
-5.87932 3.09795e-19 3.82988e-18
-5.84339 -3.16954e-19 -3.83769e-18
-5.80748 3.30498e-19 3.85066e-18
-5.77158 -3.16621e-19 -3.84276e-18
-5.7357 3.11525e-19 3.84181e-18
-5.69984 -3.28757e-19 -3.85705e-18
-5.66399 3.2589e-19 3.85772e-18
-5.62815 -3.10867e-19 -3.84885e-18
-5.59233 3.21257e-19 3.85935e-18
-5.55653 -3.32164e-19 -3.86972e-18
-5.52074 3.17855e-19 3.86174e-18
-5.48497 -3.13191e-19 -3.86044e-18
-5.4492 3.29581e-19 3.87524e-18
-5.41346 -3.28748e-19 -3.87671e-18
-5.37773 3.13111e-19 3.86755e-18
-5.34201 -3.19251e-19 -3.87413e-18
-5.30631 3.33181e-19 3.88689e-18
-5.27062 -3.2353e-19 -3.88162e-18
-5.23494 3.12426e-19 3.87563e-18
-5.19928 -3.24967e-19 -3.88679e-18
-5.16363 3.33386e-19 3.89526e-18
-5.128 -3.19533e-19 -3.88666e-18
-5.09237 3.13929e-19 3.8846e-18
-5.05677 -3.28881e-19 -3.89739e-18
-5.02117 3.3243e-19 3.90209e-18
-4.98559 -3.17422e-19 -3.89249e-18
-4.95002 3.15798e-19 3.89329e-18
-4.91446 -3.31102e-19 -3.90624e-18
-4.87892 3.3176e-19 3.90871e-18
-4.84339 -3.16804e-19 -3.89908e-18
-4.80787 3.16995e-19 3.90118e-18
-4.77237 -3.32063e-19 -3.91393e-18
-4.73687 3.31959e-19 3.91582e-18
-4.70139 -3.17243e-19 -3.90637e-18
-4.66592 3.17156e-19 3.90827e-18
-4.63046 -3.31952e-19 -3.92085e-18
-4.59502 3.33079e-19 3.92367e-18
-4.55958 -3.1869e-19 -3.91449e-18
-4.52416 3.1642e-19 3.9148e-18
-4.48875 -3.30646e-19 -3.92697e-18
-4.45335 3.34783e-19 3.93207e-18
-4.41797 -3.21477e-19 -3.9237e-18
-4.38259 3.15435e-19 3.92124e-18
-4.34722 -3.27871e-19 -3.93205e-18
-4.31187 3.36257e-19 3.94035e-18
-4.27653 -3.25911e-19 -3.93415e-18
-4.24119 3.15469e-19 3.92841e-18
-4.20587 -3.23643e-19 -3.93603e-18
-4.17056 3.36138e-19 3.94733e-18
-4.13526 -3.31588e-19 -3.94547e-18
-4.09997 3.18148e-19 3.93741e-18
-4.06469 -3.19063e-19 -3.9396e-18
-4.02942 3.32915e-19 3.95186e-18
-3.99416 -3.36668e-19 -3.95615e-18
-3.95891 3.2449e-19 3.94896e-18
-3.92367 -3.16766e-19 -3.94473e-18
-3.88844 3.26468e-19 3.95372e-18
-3.85322 -3.37847e-19 -3.96382e-18
-3.81801 3.33153e-19 3.96194e-18
-3.7828 -3.20006e-19 -3.95382e-18
-3.74761 3.19758e-19 3.95523e-18
-3.71243 -3.32756e-19 -3.96645e-18
-3.67726 3.39111e-19 3.97294e-18
-3.64209 -3.2939e-19 -3.96699e-18
-3.60694 3.18702e-19 3.96094e-18
-3.57179 -3.23647e-19 -3.9658e-18
-3.53665 3.36763e-19 3.97741e-18
-3.50152 -3.38836e-19 -3.98024e-18
-3.4664 3.27157e-19 3.97318e-18
-3.43129 -3.19059e-19 -3.96848e-18
-3.39619 3.26572e-19 3.97576e-18
-3.36109 -3.38982e-19 -3.98606e-18
-3.32601 3.38642e-19 3.9878e-18
-3.29093 -3.26719e-19 -3.97961e-18
-3.25586 3.19692e-19 3.9765e-18
-3.2208 -3.28043e-19 -3.98345e-18
-3.18574 3.39862e-19 3.99403e-18
-3.1507 -3.39477e-19 -3.99482e-18
-3.11566 3.2762e-19 3.98745e-18
-3.08063 -3.20428e-19 -3.98318e-18
-3.0456 3.27608e-19 3.99017e-18
-3.01059 -3.39876e-19 -3.99995e-18
-2.97558 3.40946e-19 4.00273e-18
-2.94058 -3.30232e-19 -3.99519e-18
-2.90558 3.21143e-19 3.99024e-18
-2.87059 -3.25843e-19 -3.99453e-18
-2.83561 3.38166e-19 4.00502e-18
-2.80064 -3.42735e-19 -4.00948e-18
-2.76567 3.34207e-19 4.00439e-18
-2.73071 -3.2318e-19 -3.99698e-18
-2.69576 3.23145e-19 3.99854e-18
-2.66081 -3.3444e-19 -4.00737e-18
-2.62587 3.43021e-19 4.01549e-18
-2.59094 -3.39326e-19 -4.01322e-18
-2.55601 3.27515e-19 4.00575e-18
-2.52109 -3.21572e-19 -4.00233e-18
-2.48617 3.28634e-19 4.0084e-18
-2.45126 -3.40123e-19 -4.01801e-18
-2.41636 3.43286e-19 4.02153e-18
-2.38146 -3.34717e-19 -4.01555e-18
-2.34657 3.2377e-19 4.009e-18
-2.31168 -3.23098e-19 -4.00888e-18
-2.2768 3.33092e-19 4.0174e-18
-2.24192 -3.42759e-19 -4.02555e-18
-2.20705 3.42047e-19 4.02571e-18
-2.17219 -3.31485e-19 -4.01867e-18
-2.13733 3.22513e-19 4.01317e-18
-2.10247 -3.24796e-19 -4.01496e-18
-2.06762 3.35331e-19 4.02447e-18
-2.03278 -3.43865e-19 -4.03083e-18
-1.99794 3.41274e-19 4.02991e-18
-1.9631 -3.30252e-19 -4.02289e-18
-1.92827 3.22715e-19 4.01698e-18
-1.89345 -3.249e-19 -4.02033e-18
-1.85862 3.3579e-19 4.02888e-18
-1.82381 -3.44393e-19 -4.03468e-18
-1.78899 3.40989e-19 4.03599e-18
-1.75419 -3.32772e-19 -4.02528e-18
-1.71938 3.21197e-19 4.02457e-18
-1.68458 -3.26491e-19 -4.01956e-18
-1.64979 3.31151e-19 4.03619e-18
-1.61499 -3.47432e-19 -4.03173e-18
-1.58021 3.37666e-19 4.04924e-18
-1.54542 -3.42798e-19 -4.0197e-18
-1.51064 3.13469e-19 4.04435e-18
-1.47586 -3.3664e-19 -4.00289e-18
-1.44109 3.12847e-19 4.05959e-18
-1.40632 -3.6067e-19 -4.00624e-18
-1.37155 3.20302e-19 4.08395e-18
-1.33679 -3.67188e-19 -3.99273e-18
-1.30203 2.9357e-19 4.08752e-18
-1.26727 -3.60093e-19 -3.96578e-18
-1.23251 2.79333e-19 4.10057e-18
-1.19776 -3.79204e-19 -3.96288e-18
-1.16301 2.91483e-19 4.12741e-18
-1.12827 -3.95426e-19 -3.95572e-18
-1.09352 2.64187e-19 4.14897e-18
-1.05878 -4.05722e-19 -3.8937e-18
-1.02405 1.80088e-19 4.22266e-18
-0.989309 -4.63528e-19 -3.77236e-18
-0.954576 4.89848e-20 4.39018e-18
-0.919844 -5.37679e-19 -3.61724e-18
-0.885115 -1.41718e-19 4.53977e-18
-0.850388 -5.68653e-19 -3.4891e-18
-0.815663 -3.13447e-19 4.56952e-18
-0.78094 -5.70958e-19 -3.44564e-18
-0.746219 -2.83632e-19 4.564e-18
-0.711499 -5.55099e-19 -3.54159e-18
-0.676781 3.30695e-20 4.42559e-18
-0.642065 -4.27675e-19 -3.8953e-18
-0.60735 4.10665e-19 3.91655e-18
-0.572637 4.16633e-20 -4.43907e-18
-0.537925 5.76419e-19 3.43555e-18
-0.503214 4.92549e-19 -4.60236e-18
-0.468504 5.86618e-19 3.43118e-18
-0.433796 1.33617e-19 -4.53402e-18
-0.399089 5.47447e-19 3.60236e-18
-0.364382 4.08782e-19 -4.63424e-18
-0.329676 6.6607e-19 2.93024e-18
-0.294972 1.06513e-16 -1.9359e-16
-0.260267 6.27325e-19 1.9362e-18
-0.225564 4.90127e-18 4.84995e-18
-0.190861 5.51067e-19 1.51943e-18
-0.156158 3.39307e-18 3.87687e-18
-0.121456 5.76621e-19 1.63262e-18
-0.0867541 1.05786e-17 6.90598e-18
-0.0520524 6.76301e-19 2.41174e-18
-0.0173508 5.66414e-19 -4.66826e-18
0.0173508 -4.83211e-19 5.04569e-18
0.0520524 -5.68342e-19 -2.25538e-18
0.0867541 -9.0479e-18 -6.28819e-18
0.121456 -4.78051e-19 -1.50948e-18
0.156158 -2.76857e-18 -3.52396e-18
0.190861 -4.56237e-19 -1.40316e-18
0.225564 -4.03508e-18 -4.42153e-18
0.260267 -5.23722e-19 -1.79918e-18
0.294972 8.12214e-18 4.4052e-17
0.329676 -5.74463e-19 -2.78126e-18
0.364382 -3.13788e-19 5.03031e-18
0.399089 -4.94422e-19 -3.49918e-18
0.433796 -6.6781e-20 4.76382e-18
0.468504 -5.22343e-19 -3.31131e-18
0.503214 -3.90474e-19 5.04434e-18
0.537925 -5.13826e-19 -3.31764e-18
0.572637 1.43193e-20 4.61049e-18
0.60735 -3.89218e-19 -3.86911e-18
0.642065 4.02438e-19 3.8424e-18
0.676781 -8.04425e-20 -4.56547e-18
0.711499 4.99028e-19 3.43447e-18
0.746219 1.96315e-19 -4.87565e-18
0.78094 5.09392e-19 3.32992e-18
0.815663 2.23154e-19 -4.8986e-18
0.850388 5.08946e-19 3.37657e-18
0.885115 7.0932e-20 -4.77726e-18
0.919844 4.86973e-19 3.51868e-18
0.954576 -9.3091e-20 -4.51784e-18
0.989309 4.29279e-19 3.70027e-18
1.02405 -2.01819e-19 -4.27677e-18
1.05878 3.84256e-19 3.84574e-18
1.09352 -2.71529e-19 -4.16748e-18
1.12827 3.77449e-19 3.91698e-18
1.16301 -2.94152e-19 -4.13541e-18
1.19776 3.63796e-19 3.9285e-18
1.23251 -2.83015e-19 -4.10782e-18
1.26727 3.47568e-19 3.93595e-18
1.30203 -2.94674e-19 -4.08909e-18
1.33679 3.54355e-19 3.96441e-18
1.37155 -3.17218e-19 -4.07806e-18
1.40632 3.49136e-19 3.98092e-18
1.44109 -3.1007e-19 -4.0521e-18
1.47586 3.28508e-19 3.98262e-18
1.51064 -3.1004e-19 -4.03447e-18
1.54542 3.34148e-19 3.99989e-18
1.58021 -3.30635e-19 -4.03385e-18
1.61499 3.38337e-19 4.01212e-18
1.64979 -3.24579e-19 -4.02047e-18
1.68458 3.20042e-19 4.00322e-18
1.71938 -3.1564e-19 -4.00954e-18
1.75419 3.25422e-19 4.00794e-18
1.78899 -3.3267e-19 -4.01744e-18
1.82381 3.35446e-19 4.01554e-18
1.85862 -3.27893e-19 -4.01047e-18
1.89345 3.18299e-19 4.00386e-18
1.92827 -3.16274e-19 -4.00003e-18
1.9631 3.2278e-19 4.00529e-18
1.99794 -3.32296e-19 -4.01e-18
2.03278 3.34446e-19 4.01085e-18
2.06762 -3.26936e-19 -4.00518e-18
2.10247 3.17612e-19 3.99745e-18
2.13733 -3.15559e-19 -3.99545e-18
2.17219 3.23277e-19 3.99998e-18
2.20705 -3.32415e-19 -4.00489e-18
2.24192 3.32948e-19 4.00504e-18
2.2768 -3.24436e-19 -3.9977e-18
2.31168 3.1562e-19 3.99105e-18
2.34657 -3.16161e-19 -3.99059e-18
2.38146 3.25618e-19 3.99592e-18
2.41636 -3.33062e-19 -4.00022e-18
2.45126 3.30232e-19 3.99762e-18
2.48617 -3.20164e-19 -3.98919e-18
2.52109 3.13956e-19 3.9847e-18
2.55601 -3.19122e-19 -3.98681e-18
2.59094 3.2939e-19 3.9931e-18
2.62587 -3.32627e-19 -3.9945e-18
2.66081 3.25103e-19 3.98815e-18
2.69576 -3.15278e-19 -3.98069e-18
2.73071 3.15297e-19 3.97971e-18
2.76567 -3.24964e-19 -3.98523e-18
2.80064 3.32427e-19 3.98976e-18
2.83561 -3.28491e-19 -3.98569e-18
2.87059 3.17772e-19 3.97769e-18
2.90558 -3.1375e-19 -3.9739e-18
2.94058 3.21722e-19 3.97822e-18
2.97558 -3.31179e-19 -3.98408e-18
3.01059 3.30296e-19 3.98216e-18
3.0456 -3.19705e-19 -3.97408e-18
3.08063 3.13514e-19 3.96892e-18
3.11566 -3.19909e-19 -3.97203e-18
3.1507 3.30351e-19 3.97849e-18
3.18574 -3.30815e-19 -3.97757e-18
3.2208 3.20597e-19 3.96953e-18
3.25586 -3.13461e-19 -3.9638e-18
3.29093 3.19688e-19 3.96668e-18
3.32601 -3.30252e-19 -3.97313e-18
3.36109 3.30657e-19 3.97216e-18
3.39619 -3.19985e-19 -3.96367e-18
3.43129 3.13554e-19 3.95838e-18
3.4664 -3.20776e-19 -3.96184e-18
3.50152 3.31098e-19 3.96806e-18
3.53665 -3.29451e-19 -3.9655e-18
3.57179 3.18138e-19 3.95669e-18
3.60694 -3.13995e-19 -3.95254e-18
3.64209 3.23451e-19 3.95787e-18
3.67726 -3.32099e-19 -3.96235e-18
3.71243 3.26693e-19 3.95766e-18
3.74761 -3.15518e-19 -3.94829e-18
3.7828 3.15875e-19 3.94772e-18
3.81801 -3.27498e-19 -3.9538e-18
3.85322 3.31729e-19 3.95586e-18
3.88844 -3.21954e-19 -3.94734e-18
3.92367 3.13617e-19 3.94064e-18
3.95891 -3.20499e-19 -3.94363e-18
3.99416 3.31231e-19 3.94983e-18
4.02942 -3.2809e-19 -3.946e-18
4.06469 3.16105e-19 3.9366e-18
4.09997 -3.15425e-19 -3.93443e-18
4.13526 3.27224e-19 3.94127e-18
4.17056 -3.3129e-19 -3.94231e-18
4.20587 3.20453e-19 3.93362e-18
4.24119 -3.13407e-19 -3.92706e-18
4.27653 3.22552e-19 3.93196e-18
4.31187 -3.31636e-19 -3.93642e-18
4.34722 3.24345e-19 3.93004e-18
4.38259 -3.13548e-19 -3.92086e-18
4.41797 3.18822e-19 3.92304e-18
4.45335 -3.30457e-19 -3.92913e-18
4.48875 3.26844e-19 3.92522e-18
4.52416 -3.1446e-19 -3.91483e-18
4.55958 3.16426e-19 3.9147e-18
4.59502 -3.28988e-19 -3.92132e-18
4.63046 3.27988e-19 3.91912e-18
4.66592 -3.15099e-19 -3.9083e-18
4.70139 3.15157e-19 3.90679e-18
4.73687 -3.28004e-19 -3.91353e-18
4.77237 3.28082e-19 3.91199e-18
4.80787 -3.14966e-19 -3.90097e-18
4.84339 3.14794e-19 3.89923e-18
4.87892 -3.27865e-19 -3.90608e-18
4.91446 3.27299e-19 3.90405e-18
4.95002 -3.14001e-19 -3.89286e-18
4.98559 3.15438e-19 3.89219e-18
5.02117 -3.28581e-19 -3.89906e-18
5.05677 3.25527e-19 3.89531e-18
5.09237 -3.12573e-19 -3.88434e-18
5.128 3.17517e-19 3.88605e-18
5.16363 -3.29692e-19 -3.89223e-18
5.19928 3.22438e-19 3.88561e-18
5.23494 -3.11635e-19 -3.8761e-18
5.27062 3.21422e-19 3.8811e-18
5.30631 -3.29986e-19 -3.88479e-18
5.34201 3.17987e-19 3.87491e-18
5.37773 -3.12822e-19 -3.86922e-18
5.41346 3.26616e-19 3.8769e-18
5.4492 -3.27556e-19 -3.87535e-18
5.48497 3.13478e-19 3.86397e-18
5.52074 -3.17786e-19 -3.86468e-18
5.55653 3.3048e-19 3.87149e-18
5.59233 -3.21249e-19 -3.86291e-18
5.62815 3.1245e-19 3.85501e-18
5.66399 -3.25825e-19 -3.86175e-18
5.69984 3.28589e-19 3.86165e-18
5.7357 -3.1388e-19 -3.84916e-18
5.77158 3.18587e-19 3.85029e-18
5.80748 -3.30964e-19 -3.85616e-18
5.84339 3.1943e-19 3.84613e-18
5.87932 -3.13474e-19 -3.8394e-18
5.91526 3.28548e-19 3.8474e-18
5.95122 -3.2514e-19 -3.84232e-18
5.9872 3.11891e-19 3.83091e-18
6.02319 -3.23846e-19 -3.83624e-18
6.05919 3.28673e-19 3.83708e-18
6.09522 -3.1282e-19 -3.82335e-18
6.13126 3.19043e-19 3.8251e-18
6.16732 -3.29774e-19 -3.82945e-18
6.20339 3.14509e-19 3.81649e-18
6.23949 -3.15205e-19 -3.81397e-18
6.27559 3.29204e-19 3.82093e-18
6.31172 -3.15717e-19 -3.80872e-18
6.34786 3.12433e-19 3.80387e-18
6.38403 -3.27977e-19 -3.81144e-18
6.42021 3.15805e-19 3.80053e-18
6.4564 -3.1059e-19 -3.79392e-18
6.49262 3.26801e-19 3.80238e-18
6.52885 -3.14626e-19 -3.79104e-18
6.5651 3.0963e-19 3.78501e-18
6.60137 -3.26021e-19 -3.79319e-18
6.63766 3.12149e-19 3.78113e-18
6.67397 -3.09915e-19 -3.77661e-18
6.71029 3.25364e-19 3.78459e-18
6.74664 -3.08585e-19 -3.77017e-18
6.783 3.1205e-19 3.77001e-18
6.81938 -3.23832e-19 -3.77511e-18
6.85579 3.04725e-19 3.75956e-18
6.89221 -3.16464e-19 -3.76468e-18
6.92865 3.19642e-19 3.76437e-18
6.96511 -3.02836e-19 -3.74996e-18
7.00159 3.21882e-19 3.76048e-18
7.0381 -3.11599e-19 -3.75053e-18
7.07462 3.06432e-19 3.74444e-18
7.11116 -3.23665e-19 -3.75319e-18
7.14772 3.02516e-19 3.73609e-18
7.18431 -3.16543e-19 -3.74256e-18
7.22091 3.15361e-19 3.73898e-18
7.25754 -3.02195e-19 -3.72671e-18
7.29418 3.23587e-19 3.73839e-18
7.33085 -3.00462e-19 -3.71918e-18
7.36754 3.16463e-19 3.72706e-18
7.40425 -3.10999e-19 -3.7198e-18
7.44099 3.02835e-19 3.71103e-18
7.47774 -3.2112e-19 -3.7199e-18
7.51452 2.94247e-19 3.69826e-18
7.55132 -3.23483e-19 -3.71462e-18
7.58814 2.93461e-19 3.69083e-18
7.62498 -3.19557e-19 -3.70509e-18
7.66185 2.96796e-19 3.68633e-18
7.69874 -3.13797e-19 -3.69445e-18
7.73566 3.00319e-19 3.68215e-18
7.77259 -3.09075e-19 -3.68475e-18
7.80955 3.02397e-19 3.67724e-18
7.84654 -3.0603e-19 -3.67646e-18
7.88355 3.03078e-19 3.67162e-18
7.92058 -3.04207e-19 -3.66922e-18
7.95763 3.02904e-19 3.66556e-18
7.99471 -3.03007e-19 -3.66247e-18
8.03182 3.02311e-19 3.65921e-18
8.06895 -3.02044e-19 -3.65579e-18
8.1061 3.01532e-19 3.65252e-18
8.14328 -3.01139e-19 -3.64884e-18
8.18049 3.00667e-19 3.64539e-18
8.21772 -3.0023e-19 -3.64144e-18
8.25497 2.99757e-19 3.63772e-18
8.29226 -2.99296e-19 -3.63347e-18
8.32956 2.98808e-19 3.62946e-18
8.3669 -2.98325e-19 -3.62493e-18
8.40426 2.97813e-19 3.62064e-18
8.44165 -2.97301e-19 -3.61584e-18
8.47906 2.96759e-19 3.6113e-18
8.5165 -2.96215e-19 -3.60626e-18
8.55397 2.95641e-19 3.60149e-18
8.59146 -2.95068e-19 -3.59624e-18
8.62899 2.9447e-19 3.59127e-18
8.66654 -2.93877e-19 -3.58584e-18
8.70412 2.93264e-19 3.58071e-18
8.74172 -2.92663e-19 -3.57516e-18
8.77936 2.9205e-19 3.56996e-18
8.81702 -2.91459e-19 -3.5644e-18
8.85471 2.90867e-19 3.55925e-18
8.89244 -2.90314e-19 -3.55384e-18
8.93019 2.89781e-19 3.54893e-18
8.96797 -2.89311e-19 -3.54385e-18
9.00578 2.88888e-19 3.53937e-18
9.04362 -2.88554e-19 -3.5348e-18
9.08149 2.88288e-19 3.53088e-18
9.11939 -2.88124e-19 -3.5269e-18
9.15732 2.8803e-19 3.52357e-18
9.19528 -2.88031e-19 -3.52013e-18
9.23327 2.88075e-19 3.51726e-18
9.2713 -2.88174e-19 -3.51418e-18
9.30935 2.88269e-19 3.51152e-18
9.34744 -2.88368e-19 -3.5085e-18
9.38556 2.88391e-19 3.50578e-18
9.42371 -2.88849e-19 -3.50201e-18
9.46189 2.88569e-19 3.49914e-18
9.50011 -2.88491e-19 -3.49536e-18
9.53836 2.88361e-19 3.49163e-18
9.57664 -2.88207e-19 -3.48723e-18
9.61496 2.87993e-19 3.4829e-18
9.65331 -2.87767e-19 -3.47798e-18
9.69169 2.87441e-19 3.47318e-18
9.73011 -2.87119e-19 -3.46789e-18
9.76856 2.86727e-19 3.46284e-18
9.80704 -2.86339e-19 -3.45739e-18
9.84557 2.85818e-19 3.45228e-18
9.88412 -2.8532e-19 -3.44688e-18
9.92271 2.84775e-19 3.44187e-18
9.96134 -2.84262e-19 -3.43663e-18
10 2.83718e-19 3.43186e-18
10.0387 -2.83239e-19 -3.42693e-18
10.0774 2.82774e-19 3.42248e-18
10.1162 -2.82401e-19 -3.41795e-18
10.155 2.82053e-19 3.41393e-18
10.1939 -2.81827e-19 -3.40987e-18
10.2328 2.81604e-19 3.40624e-18
10.2717 -2.81535e-19 -3.40258e-18
10.3106 2.81448e-19 3.39926e-18
10.3496 -2.81524e-19 -3.39577e-18
10.3887 2.81459e-19 3.39223e-18
10.4278 -2.81573e-19 -3.38843e-18
10.4669 2.81452e-19 3.38437e-18
10.506 -2.81489e-19 -3.37998e-18
10.5452 2.80884e-19 3.37433e-18
10.5845 -2.80582e-19 -3.36865e-18
10.6238 2.79608e-19 3.36211e-18
10.6631 -2.78441e-19 -3.35589e-18
10.7024 2.77159e-19 3.34769e-18
10.7418 -2.7619e-19 -3.34042e-18
10.7813 2.73082e-19 3.332e-18
10.8208 -2.75094e-19 -3.32454e-18
10.8603 2.71793e-19 3.31619e-18
10.8999 -2.71507e-19 -3.31032e-18
10.9395 2.68716e-19 3.30237e-18
10.9792 -2.71442e-19 -3.29689e-18
11.0189 2.65369e-19 3.28902e-18
11.0586 -2.68438e-19 -3.28835e-18
11.0984 2.6235e-19 3.2798e-18
11.1383 -2.70132e-19 -3.27778e-18
11.1781 2.65468e-19 3.27128e-18
11.2181 -2.6958e-19 -3.27226e-18
11.2581 2.65581e-19 3.26465e-18
11.2981 -2.75966e-19 -3.26259e-18
11.3381 2.66574e-19 3.25603e-18
11.3783 -2.71694e-19 -3.25731e-18
11.4184 2.67845e-19 3.2483e-18
11.4587 -2.70319e-19 -3.24441e-18
11.4989 2.66592e-19 3.23698e-18
11.5392 -2.70556e-19 -3.23477e-18
11.5796 2.6632e-19 3.22363e-18
11.62 -2.6874e-19 -3.22069e-18
11.6605 2.66174e-19 3.21007e-18
11.701 -2.689e-19 -3.20734e-18
11.7415 2.65418e-19 3.198e-18
11.7822 -2.68668e-19 -3.19804e-18
11.8228 2.65496e-19 3.18696e-18
11.8636 -2.69169e-19 -3.18894e-18
11.9043 2.66708e-19 3.18322e-18
11.9452 -2.70027e-19 -3.18528e-18
11.986 2.65135e-19 3.17364e-18
12.027 -2.6954e-19 -3.17964e-18
12.068 2.64593e-19 3.17208e-18
12.109 -2.62159e-19 -3.16945e-18
12.1501 2.37185e-19 3.15167e-18
12.1913 -3.02059e-19 -3.17283e-18
12.2325 2.74904e-19 3.15355e-18
12.2738 -2.68058e-19 -3.14569e-18
12.3151 2.49378e-19 3.12925e-18
12.3565 -3.34022e-19 -3.14128e-18
12.3979 2.79616e-19 3.11538e-18
12.4394 -2.75031e-19 -3.10656e-18
12.481 2.7097e-19 3.09254e-18
12.5226 -2.80461e-19 -3.08703e-18
12.5643 1.90941e-19 3.0469e-18
12.6061 -2.4772e-19 -3.05753e-18
12.6479 2.50085e-19 3.04713e-18
12.6898 -2.54361e-19 -3.04236e-18
12.7317 2.14404e-19 3.02724e-18
12.7737 -2.61392e-19 -3.02367e-18
12.8158 2.5497e-19 3.01684e-18
12.8579 -2.5614e-19 -3.01134e-18
12.9001 2.52309e-19 3.00014e-18
12.9424 -3.03612e-19 -3.01461e-18
12.9847 2.56454e-19 2.98562e-18
13.0271 -2.53993e-19 -2.97487e-18
13.0696 2.50264e-19 2.96336e-18
13.1121 -2.47945e-19 -2.95376e-18
13.1547 2.43756e-19 2.94388e-18
13.1974 -2.42013e-19 -2.93608e-18
13.2402 2.40781e-19 2.92998e-18
13.283 -2.38272e-19 -2.92254e-18
13.3259 2.4035e-19 2.91987e-18
13.3689 -2.16576e-19 -2.91566e-18
13.4119 2.4984e-19 2.91084e-18
13.455 -2.44903e-19 -2.9061e-18
13.4982 2.56736e-19 2.91138e-18
13.5415 -2.72644e-19 -2.9102e-18
13.5848 4.02124e-19 2.97261e-18
13.6283 -1.14888e-19 -2.80876e-18
13.6718 1.88643e-19 2.84779e-18
13.7153 -1.96494e-19 -2.83706e-18
13.759 2.1305e-19 2.84464e-18
13.8028 -1.86619e-19 -2.83634e-18
13.8466 3.27003e-19 2.85116e-18
13.8905 -2.42326e-19 -2.82266e-18
13.9345 2.57742e-19 2.83537e-18
13.9786 -2.49994e-19 -2.818e-18
14.0227 2.83807e-19 2.84446e-18
14.067 -7.98212e-20 -2.75084e-18
14.1113 2.79533e-19 2.77844e-18
14.1558 -2.53968e-19 -2.77186e-18
14.2003 2.78273e-19 2.79498e-18
14.2449 -2.75709e-19 -2.77766e-18
14.2896 4.51005e-19 2.86394e-18
14.3344 -1.81565e-19 -2.69563e-18
14.3793 2.63494e-19 2.75886e-18
14.4243 -2.70967e-19 -2.74544e-18
14.4693 3.27745e-19 2.78391e-18
14.5145 -3.91573e-19 -2.80355e-18
14.5598 8.4639e-19 2.9808e-18
14.6052 1.51165e-19 -2.44273e-18
14.6506 1.00901e-19 2.63355e-18
14.6962 -1.39236e-19 -2.64394e-18
14.7419 1.85188e-19 2.67973e-18
14.7877 -1.44536e-19 -2.6423e-18
14.8336 6.00382e-19 2.79893e-18
14.8796 -9.94259e-20 -2.64422e-18
14.9257 2.04512e-19 2.68065e-18
14.9719 -2.07879e-19 -2.65461e-18
15.0182 2.46774e-19 2.67303e-18
15.0647 -2.8436e-19 -2.65547e-18
15.1112 4.17017e-20 2.60348e-18
15.1579 -2.51072e-19 -2.64746e-18
15.2047 2.55848e-19 2.64828e-18
15.2516 -2.45083e-19 -2.6172e-18
15.2986 2.84073e-19 2.63494e-18
15.3458 -3.91519e-19 -2.66569e-18
15.393 -1.78577e-20 2.43467e-18
15.4404 -1.4877e-19 -2.49746e-18
15.488 1.88357e-19 2.52036e-18
15.5356 -1.85999e-19 -2.50483e-18
15.5834 2.20459e-19 2.54614e-18
15.6313 -3.9792e-19 -2.72081e-18
15.6794 4.00439e-20 2.25875e-18
15.7276 -1.1231e-19 -2.35066e-18
15.7759 1.51297e-19 2.39134e-18
15.8243 -1.68264e-19 -2.40037e-18
15.873 1.17642e-20 2.26736e-18
15.9217 -1.48142e-19 -2.34428e-18
15.9706 1.48264e-19 2.34606e-18
16.0197 -1.36425e-19 -2.32705e-18
16.0689 1.32043e-19 2.32596e-18
16.1182 -2.46784e-19 -2.40221e-18
16.1677 1.66768e-19 2.33923e-18
16.2174 -1.72682e-19 -2.35704e-18
16.2672 2.06552e-19 2.3745e-18
16.3172 -2.93041e-19 -2.47792e-18
16.3674 -2.8398e-22 2.08891e-18
16.4177 -1.10158e-19 -2.21493e-18
16.4682 1.35501e-19 2.23625e-18
16.5189 -1.4683e-19 -2.24729e-18
16.5697 1.14318e-19 2.20266e-18
16.6208 -1.52808e-19 -2.22504e-18
16.672 1.48847e-19 2.21121e-18
16.7234 -1.55333e-19 -2.17771e-18
16.775 1.42095e-19 2.20229e-18
16.8268 -1.67593e-19 -2.14453e-18
16.8787 1.33708e-19 2.19435e-18
16.9309 -1.70855e-19 -2.13849e-18
16.9833 1.72676e-19 2.18716e-18
17.0359 -1.20819e-19 -2.10824e-18
17.0887 1.46047e-19 2.08278e-18
17.1418 -1.32906e-19 -2.09828e-18
17.195 1.70067e-19 2.06177e-18
17.2485 -1.13461e-19 -2.05957e-18
17.3022 1.44463e-19 2.01749e-18
17.3562 -1.31417e-19 -2.03715e-18
17.4104 1.32335e-19 2.0272e-18
17.4648 -2.10537e-19 -2.08299e-18
17.5195 1.20629e-19 1.93019e-18
17.5744 -1.3632e-19 -2.04711e-18
17.6296 1.55972e-19 1.91508e-18
17.6851 -1.65058e-19 -2.0009e-18
17.7408 1.16242e-19 1.90394e-18
17.7969 -2.15721e-19 -2.06329e-18
17.8532 1.04715e-19 1.81898e-18
17.9098 -1.40248e-19 -1.95976e-18
17.9667 1.7774e-19 1.82648e-18
18.0239 -2.40555e-20 -1.87295e-18
18.0815 3.13007e-19 1.87132e-18
18.1393 3.78874e-20 -1.68464e-18
18.1975 2.83204e-19 2.07352e-18
18.256 -3.28425e-20 -1.43799e-18
18.3149 1.0644e-19 2.08334e-18
18.3742 -1.59255e-19 -1.49111e-18
18.4338 5.8107e-20 2.02721e-18
18.4938 -1.30399e-19 -1.47816e-18
18.5542 1.21659e-19 1.98986e-18
18.615 -1.16944e-19 -1.49921e-18
18.6762 1.60512e-19 2.09775e-18
18.7379 -8.07869e-20 -1.42694e-18
18.8 2.02853e-19 1.8028e-18
18.8625 -1.8418e-19 -2.02542e-18
18.9255 -9.13545e-21 1.16255e-18
18.9891 -7.63172e-19 -3.27109e-18
19.0531 -3.21364e-21 8.70606e-19
19.1177 -1.65101e-19 -4.37878e-18
19.1828 -1.9345e-20 8.49038e-19
19.2484 -6.70101e-19 -3.2117e-18
19.3147 -5.24339e-20 8.56808e-19
19.3816 -1.14684e-19 -3.2117e-18
19.4491 1.81771e-19 9.17063e-19
19.5173 1.67763e-19 -1.03275e-18
19.5862 1.16129e-17 3.12845e-20
19.6558 1.24333e-19 -4.53001e-19
19.7262 3.69398e-18 9.17394e-19
19.7974 8.78365e-20 -3.01669e-19
19.8694 2.04579e-17 -1.09598e-19
19.9423 5.1119e-20 -3.13744e-19
20.0162 -3.10834e-19 3.88844e-18
20.091 8.90339e-20 -3.45221e-19
20.1669 2.64711e-19 1.98866e-18
20.244 7.59577e-20 -9.1054e-19
20.3222 2.68753e-19 1.61335e-18
20.4016 -1.22305e-19 -8.39462e-19
20.4825 -1.16021e-20 5.66141e-19
20.5648 7.49051e-19 -2.33236e-18
20.6487 1.01343e-19 6.50345e-19
20.7344 -1.77983e-18 -5.86424e-18
20.8219 -1.32844e-19 3.6674e-19
20.9115 5.41404e-19 1.57006e-18
21.0034 5.40519e-21 2.17645e-19
21.0979 -2.23066e-18 6.54387e-19
21.1952 -5.77422e-20 2.25674e-19
21.2959 -2.13321e-19 -2.77406e-19
21.4004 -6.32542e-19 -9.32307e-20
21.5093 -5.17866e-19 2.24495e-19
21.6237 5.26516e-19 -1.50189e-18
21.7448 7.85721e-20 -2.68016e-19
21.8747 5.30034e-20 1.31089e-19
22.0165 2.87982e-20 7.82696e-20
22.1768 -4.56726e-22 7.62867e-20
22.3723 -3.63953e-20 -8.9467e-20


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1Classic/vANODiaP_FRG.txt <==
-22.3723 -2.80139e+32 8.43721e+33
-22.1768 -4.59947e+36 1.61823e+37
-22.0165 -1.59842e+38 1.58356e+38
-21.8747 -5.31404e+38 -2.57691e+38
-21.7448 -2.03452e+40 1.53361e+40
-21.6237 -5.79878e+35 2.77055e+36
-21.5093 -3.80553e+38 -2.65468e+38
-21.4004 -3.21129e+37 4.70633e+37
-21.2959 4.44587e+35 1.32123e+36
-21.1952 -2.20355e+38 1.03205e+38
-21.0979 5.62953e+35 -1.94641e+36
-21.0034 -9.88718e+33 -1.62181e+34
-20.9115 -1.05424e+36 -6.72461e+35
-20.8219 2.97859e+36 4.21843e+36
-20.7344 -4.17063e+33 -6.35645e+33
-20.6487 1.09426e+35 -2.69245e+35
-20.5648 1.23986e+35 -1.13341e+35
-20.4825 -4.95217e+33 -8.38563e+33
-20.4016 5.82728e+33 -1.09972e+34
-20.3222 1.33884e+35 -3.43486e+34
-20.244 -7.84242e+33 -3.03469e+33
-20.1669 8.61839e+32 1.72955e+33
-20.091 -3.60325e+32 -1.70593e+33
-20.0162 -9.74404e+32 -7.45354e+32
-19.9423 2.20358e+33 1.29272e+34
-19.8694 9.82226e+31 2.42375e+34
-19.7974 4.70697e+33 5.28921e+32
-19.7262 1.87418e+33 -2.46507e+33
-19.6558 -3.02634e+36 8.6432e+34
-19.5862 -4.4979e+36 1.29223e+35
-19.5173 3.01739e+33 -4.6293e+32
-19.4491 6.09911e+33 -2.46496e+33
-19.3816 -1.23419e+35 1.21707e+35
-19.3147 -5.49667e+35 5.42206e+35
-19.2484 -6.21163e+32 5.8208e+32
-19.1828 5.2958e+33 -1.26775e+34
-19.1177 -7.51391e+30 -1.51804e+33
-19.0531 -6.16918e+31 1.66922e+33
-18.9891 -8.22344e+32 -2.98022e+33
-18.9255 2.41896e+30 -1.74048e+31
-18.8625 -3.52139e+34 -2.10987e+34
-18.8 -3.66002e+34 -2.18658e+34
-18.7379 1.8323e+32 -1.81818e+32
-18.6762 1.93536e+34 -4.15694e+33
-18.615 2.94853e+30 -5.81755e+31
-18.5542 8.98061e+31 2.75843e+31
-18.4938 -1.19428e+32 -2.80514e+32
-18.4338 1.57581e+32 6.50713e+31
-18.3742 3.52488e+31 7.73973e+31
-18.3149 5.82814e+31 2.57887e+32
-18.256 1.68426e+30 5.68378e+30
-18.1975 2.10386e+31 -5.58119e+31
-18.1393 2.22336e+31 7.10125e+30
-18.0815 6.44251e+30 7.6264e+30
-18.0239 -8.86147e+29 -4.1615e+30
-17.9667 3.68614e+30 -2.14304e+30
-17.9098 7.58759e+29 -9.59512e+29
-17.8532 -4.5094e+30 -1.42839e+31
-17.7969 -4.30814e+30 -1.37168e+31
-17.7408 -9.40881e+28 -1.0818e+29
-17.6851 -3.14616e+31 -8.1859e+30
-17.6296 -3.261e+33 -8.09796e+32
-17.5744 -1.98491e+33 -4.9294e+32
-17.5195 -6.27311e+28 -1.25484e+29
-17.4648 1.03018e+31 9.12289e+30
-17.4104 5.37817e+32 4.65187e+32
-17.3562 2.83906e+32 2.4568e+32
-17.3022 6.10687e+28 2.74841e+29
-17.2485 -5.55075e+30 -4.96791e+30
-17.195 -3.11314e+32 -2.72875e+32
-17.1418 -1.90396e+32 -1.66977e+32
-17.0887 -7.92026e+28 -2.8664e+29
-17.0359 4.58283e+31 -1.5554e+31
-16.9833 5.89868e+33 -2.0064e+33
-16.9309 5.36382e+33 -1.82447e+33
-16.8787 2.25145e+31 -7.62409e+30
-16.8268 4.38827e+27 1.18221e+28
-16.775 3.66032e+30 -9.89035e+29
-16.7234 6.17946e+30 -1.67121e+30
-16.672 2.05056e+29 -1.39573e+28
-16.6208 -2.70996e+27 -5.34505e+27
-16.5697 -1.50946e+30 -1.68381e+30
-16.5189 -6.01042e+30 -6.676e+30
-16.4682 -7.88897e+29 -8.7931e+29
-16.4177 6.39432e+26 -9.66004e+26
-16.3674 7.22542e+28 1.19601e+29
-16.3172 9.16887e+29 1.57664e+30
-16.2672 4.07949e+29 7.01861e+29
-16.2174 -5.80603e+27 6.20976e+27
-16.1677 -9.55751e+27 -4.0749e+27
-16.1182 4.88938e+27 -7.92089e+27
-16.0689 1.23217e+28 -8.46374e+27
-16.0197 -3.52758e+29 3.08871e+29
-15.9706 -1.7689e+28 4.481e+28
-15.9217 1.75231e+28 1.60019e+28
-15.873 6.0076e+26 2.28885e+26
-15.8243 -3.82011e+27 2.49925e+27
-15.7759 -8.18339e+28 -2.75425e+28
-15.7276 -4.99796e+29 -2.4533e+29
-15.6794 -1.95076e+29 -2.74082e+28
-15.6313 -1.53885e+29 2.37084e+29
-15.5834 -5.41918e+26 1.72417e+27
-15.5356 1.22202e+25 7.07214e+26
-15.488 -5.16042e+25 4.63898e+26
-15.4404 -2.08685e+27 1.46066e+28
-15.393 1.048e+28 2.41384e+28
-15.3458 2.00746e+28 4.82063e+28
-15.2986 2.12616e+27 9.91653e+27
-15.2516 7.28151e+26 8.41351e+27
-15.2047 3.13388e+27 2.37839e+28
-15.1579 1.24402e+27 5.091e+27
-15.1112 6.38177e+26 6.81237e+26
-15.0647 -9.68954e+24 -2.23738e+26
-15.0182 5.50456e+26 -9.85184e+27
-14.9719 6.45766e+35 6.593e+35
-14.9257 5.41227e+25 -1.01462e+27
-14.8796 3.1097e+25 -3.08989e+26
-14.8336 7.92286e+25 -7.85777e+26
-14.7877 2.20777e+25 -1.02249e+26
-14.7419 3.19533e+26 3.08044e+26
-14.6962 1.39421e+27 1.31462e+27
-14.6506 4.31068e+26 3.98765e+26
-14.6052 5.85221e+25 7.84489e+25
-14.5598 4.34052e+26 7.47061e+26
-14.5145 2.57625e+26 4.34124e+26
-14.4693 6.58832e+24 -2.05944e+25
-14.4243 5.16396e+25 1.2831e+26
-14.3793 6.14076e+25 1.57885e+26
-14.3344 4.9013e+24 -8.79179e+24
-14.2896 8.20618e+23 3.37083e+24
-14.2449 9.47574e+23 3.20163e+25
-14.2003 2.53669e+24 4.84048e+24
-14.1558 2.15517e+24 -1.76629e+24
-14.1113 -2.36122e+24 -2.56696e+24
-14.067 -1.0422e+24 -7.99048e+23
-14.0227 3.43666e+23 9.93631e+23
-13.9786 7.27837e+23 1.81391e+24
-13.9345 6.15028e+23 1.4707e+24
-13.8905 -8.63501e+23 -2.32264e+24
-13.8466 -4.38705e+23 -1.02866e+24
-13.8028 1.18725e+23 7.34728e+23
-13.759 3.69499e+23 6.46748e+23
-13.7153 3.85771e+23 4.83155e+23
-13.6718 -6.36509e+23 -1.29689e+24
-13.6283 -2.34192e+23 -4.35902e+23
-13.5848 8.18115e+23 1.78432e+24
-13.5415 -7.9538e+22 -4.50462e+23
-13.4982 -6.51875e+23 -1.84758e+24
-13.455 3.16585e+23 1.59529e+24
-13.4119 5.02519e+23 1.42304e+24
-13.3689 5.45993e+23 -2.53505e+24
-13.3259 -3.0009e+23 -2.06383e+24
-13.283 -1.67581e+24 -2.04803e+24
-13.2402 -1.26303e+23 -2.36365e+24
-13.1974 1.76071e+25 6.24244e+25
-13.1547 2.08201e+26 7.95529e+26
-13.1121 1.90321e+26 7.21938e+26
-13.0696 1.57522e+25 4.63257e+25
-13.0271 2.32982e+24 2.12107e+24
-12.9847 -5.2629e+23 -8.18646e+23
-12.9424 -8.97473e+22 -1.06e+23
-12.9001 1.36457e+23 2.56403e+23
-12.8579 -2.08316e+22 -4.83532e+22
-12.8158 -4.23079e+22 -8.74823e+22
-12.7737 2.32943e+22 5.67373e+22
-12.7317 1.28504e+22 2.95796e+22
-12.6898 -1.77411e+22 -4.67335e+22
-12.6479 -2.46131e+21 -3.45202e+21
-12.6061 1.16353e+22 3.71884e+22
-12.5643 -1.01036e+21 -8.59914e+21
-12.5226 -5.98593e+21 -2.64144e+22
-12.481 -1.28832e+21 7.25696e+21
-12.4394 -2.65808e+20 1.1348e+22
-12.3979 5.46229e+20 1.4428e+21
-12.3565 9.49853e+20 1.9514e+21
-12.3151 2.37271e+21 6.43235e+21
-12.2738 1.75069e+21 3.07234e+21
-12.2325 1.83577e+21 5.21916e+20
-12.1913 -4.06845e+20 -1.03569e+21
-12.1501 -1.75127e+21 -2.12185e+21
-12.109 3.43075e+20 5.49411e+20
-12.068 8.61135e+20 1.2127e+21
-12.027 -3.44487e+20 -6.36885e+20
-11.986 -3.75266e+20 -6.47925e+20
-11.9452 3.32531e+20 5.89437e+20
-11.9043 1.70349e+20 2.80024e+20
-11.8636 -3.32351e+20 -6.70686e+20
-11.8228 -2.97264e+19 -6.74501e+19
-11.7822 4.27208e+20 8.4643e+20
-11.7415 -3.37675e+20 -6.9506e+20
-11.701 -6.41065e+20 -2.06166e+21
-11.6605 1.63157e+22 8.25125e+21
-11.62 2.91811e+22 1.59873e+22
-11.5796 6.41664e+21 9.73276e+21
-11.5392 3.22267e+20 8.78797e+21
-11.4989 -4.54116e+20 5.9567e+20
-11.4587 -5.33366e+20 -8.28071e+20
-11.4184 -1.08238e+19 5.62306e+18
-11.3783 4.06543e+19 8.05507e+19
-11.3381 -1.40409e+19 -3.10744e+19
-11.2981 -1.11082e+19 -2.39652e+19
-11.2581 4.84395e+18 1.1497e+19
-11.2181 2.08304e+18 3.57399e+18
-11.1781 -3.92629e+18 -1.42044e+19
-11.1383 -1.16066e+18 -4.79798e+18
-11.0984 2.40073e+18 6.47946e+18
-11.0586 7.07509e+16 -5.62156e+18
-11.0189 -2.31658e+18 -2.13099e+19
-10.9792 3.59885e+16 -4.2024e+18
-10.9395 1.90218e+18 6.97708e+18
-10.8999 5.05706e+17 1.69034e+18
-10.8603 -6.41145e+16 -5.6204e+17
-10.8208 1.38727e+18 4.01313e+18
-10.7813 2.4401e+18 7.12701e+18
-10.7418 1.32122e+18 2.54868e+18
-10.7024 1.19142e+18 1.39999e+18
-10.6631 -4.81397e+16 -2.5839e+17
-10.6238 -3.99699e+17 -7.08154e+17
-10.5845 1.96587e+16 3.50895e+15
-10.5452 1.02745e+17 1.52594e+17
-10.506 -4.46724e+16 -1.20165e+17
-10.4669 -7.16478e+16 -1.61447e+17
-10.4278 1.16767e+16 1.35091e+16
-10.3887 2.09106e+16 3.44703e+16
-10.3496 -1.83721e+16 -5.08081e+16
-10.3106 -1.9779e+16 -5.34244e+16
-10.2717 1.40919e+16 2.4321e+16
-10.2328 2.31326e+15 -1.80487e+16
-10.1939 -1.04039e+17 -3.60406e+17
-10.155 -7.50175e+16 -2.88699e+17
-10.1162 1.53416e+17 3.84077e+17
-10.0774 1.66833e+17 4.22398e+17
-10.0387 1.4156e+17 2.49909e+17
-10 8.26853e+16 1.43795e+17
-9.96134 -1.8461e+17 -3.07427e+17
-9.92271 -1.80496e+17 -3.01058e+17
-9.88412 -1.90822e+16 -3.13693e+16
-9.84557 8.67774e+14 1.73256e+15
-9.80704 -1.26175e+15 -2.72471e+15
-9.76856 -1.26362e+15 -2.72377e+15
-9.73011 -1.52066e+13 -2.65148e+13
-9.69169 1.57068e+13 -6.45142e+13
-9.65331 -1.0263e+15 -2.94193e+15
-9.61496 -1.12219e+15 -2.98723e+15
-9.57664 -1.50108e+14 -1.82272e+14
-9.53836 3.32248e+14 9.34189e+14
-9.50011 1.81684e+15 5.71025e+15
-9.46189 2.00204e+15 6.62317e+15
-9.42371 3.53825e+14 1.35399e+15
-9.38556 4.54926e+13 2.15391e+14
-9.34744 3.98314e+13 6.71328e+13
-9.30935 9.30959e+13 -9.35995e+13
-9.2713 7.41209e+13 -8.94914e+14
-9.23327 4.5763e+13 -1.24919e+15
-9.19528 1.33798e+13 -9.02492e+14
-9.15732 -3.06432e+13 2.18798e+13
-9.11939 -1.27229e+14 3.58503e+14
-9.08149 -3.29762e+14 5.16447e+14
-9.04362 -2.28999e+14 2.38346e+14
-9.00578 -8.91073e+13 -1.12607e+14
-8.96797 -1.64582e+15 -1.61188e+15
-8.93019 -2.7154e+15 -2.67841e+15
-8.89244 -8.25503e+14 -9.06563e+14
-8.85471 -7.00416e+12 -3.46543e+12
-8.81702 2.72232e+11 3.67157e+11
-8.77936 1.14872e+11 2.68737e+11
-8.74172 1.31121e+11 2.83106e+11
-8.70412 1.89984e+11 4.2767e+11
-8.66654 1.0615e+11 2.85708e+11
-8.62899 1.40084e+10 1.52663e+11
-8.59146 1.8686e+10 1.00265e+11
-8.55397 2.97059e+10 4.96379e+10
-8.5165 2.06405e+10 3.24018e+10
-8.47906 3.33572e+09 7.14355e+09
-8.44165 4.23632e+08 2.30008e+09
-8.40426 5.99229e+09 1.24786e+10
-8.3669 9.56107e+09 1.54658e+10
-8.32956 8.18872e+09 1.07959e+10
-8.29226 7.5061e+09 1.08077e+10
-8.25497 2.8253e+09 2.96587e+09
-8.21772 -5.18741e+07 6.21908e+07
-8.18049 -1.25523e+08 -1.18867e+07
-8.14328 -1.13081e+08 5.84609e+07
-8.1061 -9.71746e+08 5.03422e+08
-8.06895 -2.51683e+09 1.42182e+09
-8.03182 -4.19991e+09 2.89574e+09
-7.99471 -4.44244e+09 3.31513e+09
-7.95763 -1.98049e+09 1.29055e+09
-7.92058 -7.32882e+07 3.04693e+07
-7.88355 -1.9317e+07 -398235
-7.84654 -4.01998e+07 -1.06658e+07
-7.80955 2.09836e+06 -3.64384e+07
-7.77259 -7.84009e+07 3.8689e+07
-7.73566 -2.36226e+09 1.11907e+09
-7.69874 -1.42452e+10 6.10768e+09
-7.66185 -2.58492e+10 1.07641e+10
-7.62498 -1.03691e+10 4.29832e+09
-7.58814 -1.20817e+07 4.44548e+06
-7.55132 -607416 560995
-7.51452 23182.2 836978
-7.47774 89859.8 2.27332e+06
-7.44099 144886 3.07638e+06
-7.40425 79571.4 1.50221e+06
-7.36754 -128511 703586
-7.33085 -326106 1.10726e+06
-7.29418 -345789 1.47623e+06
-7.25754 -127096 714197
-7.22091 736.265 217313
-7.18431 51253.3 2340.34
-7.14772 172977 -159699
-7.11116 -1.16227e+06 1.29166e+07
-7.07462 -1.9117e+09 7.41237e+09
-7.0381 -6.86926e+09 2.99596e+10
-7.00159 -4.58043e+09 2.17656e+10
-6.96511 -3.99749e+08 2.18944e+09
-6.92865 27322 -27233.5
-6.89221 15601.9 -7167.43
-6.85579 14389.1 23230.9
-6.81938 34695 74774
-6.783 86768.6 179276
-6.74664 4.29915e+06 7.43361e+06
-6.71029 1.37974e+07 2.33413e+07
-6.67397 8.67585e+06 1.42029e+07
-6.63766 653988 1.06902e+06
-6.60137 6202.37 30108
-6.5651 1995.88 8283.07
-6.52885 619.251 7456.8
-6.49262 188.361 11087.2
-6.4564 326.919 6402.61
-6.42021 3212.65 5720.06
-6.38403 8894.08 14446.2
-6.34786 5822.28 10455.2
-6.31172 480.499 3090.76
-6.27559 297.33 1189.69
-6.23949 115.649 136.644
-6.20339 -26.6424 -151.773
-6.16732 -40.8833 -96.3586
-6.13126 -8.76175 89.6009
-6.09522 11.5102 179.249
-6.05919 50.432 277.592
-6.02319 145.781 406.389
-5.9872 442.084 930.87
-5.95122 371.832 813.276
-5.91526 52.9247 305.485
-5.87932 20.0039 457.699
-5.84339 33.3706 502.266
-5.80748 31.8784 323.857
-5.77158 12.8683 127.813
-5.7357 -5.54106 150.164
-5.69984 7.27275 367.967
-5.66399 65.1718 404.036
-5.62815 84.4591 413.777
-5.59233 103.887 3036.54
-5.55653 189.854 7169.86
-5.52074 141.087 5000.82
-5.48497 144.621 2473.06
-5.4492 129.227 808.681
-5.41346 23.9743 8.35924
-5.37773 -37.3675 -159.178
-5.34201 -22.626 1317.69
-5.30631 -145.361 8777.19
-5.27062 -528.671 29020.2
-5.23494 -796.218 54192.8
-5.19928 -438.198 39025.8
-5.16363 -12.1231 11269.1
-5.128 117.165 2750.66
-5.09237 34.516 75.0569
-5.05677 -0.569707 -9.29862
-5.02117 -1.33975 4.40824
-4.98559 1.07816 10.997
-4.95002 0.375718 1.43915
-4.91446 0.246867 0.293804
-4.87892 0.479504 3.81688
-4.84339 0.246432 4.37906
-4.80787 0.0739941 0.832862
-4.77237 -0.0720783 -0.825035
-4.73687 -0.141812 1.40757
-4.70139 -0.0473773 3.99465
-4.66592 0.0601476 3.69325
-4.63046 0.198904 3.45452
-4.59502 0.00808329 1.47148
-4.55958 -0.239498 1.45613
-4.52416 -0.156166 0.18422
-4.48875 0.0491931 -0.0426378
-4.45335 0.0678567 1.41229
-4.41797 -0.0271713 1.99419
-4.38259 -0.0634806 3.65731
-4.34722 0.0834394 1.78543
-4.31187 0.0459559 5.05681
-4.27653 -0.140714 3.931
-4.24119 -0.25121 16.2201
-4.20587 -0.28499 52.677
-4.17056 -0.217528 47.1615
-4.13526 -0.0899376 8.7123
-4.09997 0.00335222 -13.3735
-4.06469 0.144254 -4.53016
-4.02942 0.15858 -6.553
-3.99416 0.0711919 -4.97308
-3.95891 0.033165 -1.44377
-3.92367 -0.0647032 1.54164
-3.88844 -0.0543162 2.16598
-3.85322 -0.0252375 1.35128
-3.81801 0.0677565 0.382809
-3.7828 -1.12244 0.26099
-3.74761 -8.48818 -0.567259
-3.71243 -14.0821 -1.47641
-3.67726 -2.62932 0.332731
-3.64209 0.4612 0.873455
-3.60694 -0.00224162 0.334967
-3.57179 -0.0225785 0.0101904
-3.53665 -0.0110601 -0.0071745
-3.50152 -0.00134405 0.266306
-3.4664 0.000306715 0.689585
-3.43129 0.000172678 1.27362
-3.39619 2.27839e-06 1.95771
-3.36109 3.11837e-05 2.11752
-3.32601 5.23253e-05 0.814397
-3.29093 2.32004e-05 -1.04921
-3.25586 8.74812e-06 -1.54612
-3.2208 1.59983e-05 -1.05938
-3.18574 3.9686e-05 -0.240809
-3.1507 9.72681e-05 0.38889
-3.11566 0.000148591 0.294285
-3.08063 0.000106455 0.0750647
-3.0456 3.0415e-05 -0.00727094
-3.01059 6.98889e-06 0.092917
-2.97558 8.10317e-06 0.168735
-2.94058 3.81086e-05 0.00521275
-2.90558 3.50426e-05 -0.349655
-2.87059 3.78725e-05 -0.513323
-2.83561 3.69163e-05 -0.431735
-2.80064 3.82203e-05 -0.207735
-2.76567 1.05913e-05 0.0660308
-2.73071 -1.44895e-05 0.905285
-2.69576 -1.19397e-05 0.869606
-2.66081 -3.14379e-06 -0.364867
-2.62587 -2.01032e-06 -0.0149142
-2.59094 -4.63578e-06 1.22763
-2.55601 -4.35315e-06 0.423606
-2.52109 -3.17296e-06 0.733691
-2.48617 -1.29363e-06 0.15964
-2.45126 4.2899e-07 0.113792
-2.41636 5.5568e-08 0.192683
-2.38146 -1.12703e-06 0.24311
-2.34657 -7.93613e-07 0.264784
-2.31168 -1.99862e-06 0.176721
-2.2768 -4.41254e-06 0.189765
-2.24192 -3.5921e-06 0.26778
-2.20705 -3.10814e-06 0.179061
-2.17219 -7.52526e-07 -0.0112213
-2.13733 2.29595e-06 -0.0588767
-2.10247 1.98008e-06 -0.0470182
-2.06762 -3.16626e-06 0.0315635
-2.03278 -6.30528e-06 0.168354
-1.99794 -4.30944e-06 0.176897
-1.9631 -9.28866e-07 0.0949434
-1.92827 -3.01049e-07 -0.0192688
-1.89345 4.39535e-08 -0.0466549
-1.85862 2.10253e-07 -0.0123334
-1.82381 2.95699e-07 0.00632442
-1.78899 -1.20417e-06 -0.0205017
-1.75419 2.13086e-07 -0.0118137
-1.71938 -7.48441e-07 -0.0405438
-1.68458 -2.3711e-08 -0.0433078
-1.64979 -1.47473e-07 -0.0340716
-1.61499 -9.27963e-08 0.0143653
-1.58021 -1.6938e-07 0.0648581
-1.54542 -1.60968e-07 0.080622
-1.51064 -2.06346e-08 0.0509089
-1.47586 2.0455e-08 0.00637575
-1.44109 1.34061e-08 -0.0252249
-1.40632 1.33353e-08 -0.0307526
-1.37155 -1.17699e-08 -0.0147127
-1.33679 -1.48474e-08 0.00556329
-1.30203 -1.25075e-08 0.0100246
-1.26727 4.01244e-10 0.00415451
-1.23251 9.6618e-09 0.0006659
-1.19776 4.30033e-08 -4.77591e-05
-1.16301 1.65175e-08 -0.00135059
-1.12827 -9.3337e-09 -0.00250282
-1.09352 -1.9827e-08 -0.0028182
-1.05878 -2.84569e-08 -0.00191356
-1.02405 -5.09697e-08 -0.00158693
-0.989309 -5.79035e-08 -0.000848879
-0.954576 -9.5304e-08 -0.000508379
-0.919844 -3.82768e-09 0.000778019
-0.885115 2.65869e-08 0.00085381
-0.850388 2.81105e-09 -0.000542223
-0.815663 -4.92803e-08 -0.00262265
-0.78094 -1.42421e-08 -0.0028017
-0.746219 -1.13687e-07 -0.00241896
-0.711499 -5.70595e-08 0.00326536
-0.676781 -4.01035e-08 0.0111177
-0.642065 -1.99248e-08 0.0175327
-0.60735 6.96968e-09 0.0185158
-0.572637 1.99714e-08 0.0144762
-0.537925 2.29104e-08 0.00556553
-0.503214 1.24759e-08 -0.0047129
-0.468504 3.97356e-09 -0.0106097
-0.433796 1.68309e-09 -0.00946064
-0.399089 3.11757e-09 -0.00614372
-0.364382 2.33653e-08 -0.00245783
-0.329676 3.44496e-08 0.00207585
-0.294972 4.93e-08 0.00510305
-0.260267 3.75632e-08 0.010325
-0.225564 1.45121e-08 0.0127178
-0.190861 3.08845e-09 0.0204405
-0.156158 -3.10544e-09 0.0198717
-0.121456 7.60198e-10 0.0412644
-0.0867541 -2.87842e-08 0.0419427
-0.0520524 -1.40651e-08 0.200537
-0.0173508 2.25463e-08 0.192174
0.0173508 2.25463e-08 0.192174
0.0520524 -1.40651e-08 0.200537
0.0867541 -2.87842e-08 0.0419427
0.121456 7.60198e-10 0.0412644
0.156158 -3.10544e-09 0.0198717
0.190861 3.08845e-09 0.0204405
0.225564 1.45121e-08 0.0127178
0.260267 3.75632e-08 0.010325
0.294972 4.93e-08 0.00510305
0.329676 3.44496e-08 0.00207585
0.364382 2.33653e-08 -0.00245783
0.399089 3.11757e-09 -0.00614372
0.433796 1.68309e-09 -0.00946064
0.468504 3.97356e-09 -0.0106097
0.503214 1.24759e-08 -0.0047129
0.537925 2.29104e-08 0.00556553
0.572637 1.99714e-08 0.0144762
0.60735 6.96968e-09 0.0185158
0.642065 -1.99248e-08 0.0175327
0.676781 -4.01035e-08 0.0111177
0.711499 -5.70595e-08 0.00326536
0.746219 -1.13687e-07 -0.00241896
0.78094 -1.42421e-08 -0.0028017
0.815663 -4.92803e-08 -0.00262265
0.850388 2.81105e-09 -0.000542223
0.885115 2.65869e-08 0.00085381
0.919844 -3.82768e-09 0.000778019
0.954576 -9.5304e-08 -0.000508379
0.989309 -5.79035e-08 -0.000848879
1.02405 -5.09697e-08 -0.00158693
1.05878 -2.84569e-08 -0.00191356
1.09352 -1.9827e-08 -0.0028182
1.12827 -9.3337e-09 -0.00250282
1.16301 1.65175e-08 -0.00135059
1.19776 4.30033e-08 -4.77591e-05
1.23251 9.6618e-09 0.0006659
1.26727 4.01244e-10 0.00415451
1.30203 -1.25075e-08 0.0100246
1.33679 -1.48474e-08 0.00556329
1.37155 -1.17699e-08 -0.0147127
1.40632 1.33353e-08 -0.0307526
1.44109 1.34061e-08 -0.0252249
1.47586 2.0455e-08 0.00637575
1.51064 -2.06346e-08 0.0509089
1.54542 -1.60968e-07 0.080622
1.58021 -1.6938e-07 0.0648581
1.61499 -9.27963e-08 0.0143653
1.64979 -1.47473e-07 -0.0340716
1.68458 -2.3711e-08 -0.0433078
1.71938 -7.48441e-07 -0.0405438
1.75419 2.13086e-07 -0.0118137
1.78899 -1.20417e-06 -0.0205017
1.82381 2.95699e-07 0.00632442
1.85862 2.10253e-07 -0.0123334
1.89345 4.39535e-08 -0.0466549
1.92827 -3.01049e-07 -0.0192688
1.9631 -9.28866e-07 0.0949434
1.99794 -4.30944e-06 0.176897
2.03278 -6.30528e-06 0.168354
2.06762 -3.16626e-06 0.0315635
2.10247 1.98008e-06 -0.0470182
2.13733 2.29595e-06 -0.0588767
2.17219 -7.52526e-07 -0.0112213
2.20705 -3.10814e-06 0.179061
2.24192 -3.5921e-06 0.26778
2.2768 -4.41254e-06 0.189765
2.31168 -1.99862e-06 0.176721
2.34657 -7.93613e-07 0.264784
2.38146 -1.12703e-06 0.24311
2.41636 5.5568e-08 0.192683
2.45126 4.2899e-07 0.113792
2.48617 -1.29363e-06 0.15964
2.52109 -3.17296e-06 0.733691
2.55601 -4.35315e-06 0.423606
2.59094 -4.63578e-06 1.22763
2.62587 -2.01032e-06 -0.0149142
2.66081 -3.14379e-06 -0.364867
2.69576 -1.19397e-05 0.869606
2.73071 -1.44895e-05 0.905285
2.76567 1.05913e-05 0.0660308
2.80064 3.82203e-05 -0.207735
2.83561 3.69163e-05 -0.431735
2.87059 3.78725e-05 -0.513323
2.90558 3.50426e-05 -0.349655
2.94058 3.81086e-05 0.00521275
2.97558 8.10317e-06 0.168735
3.01059 6.98889e-06 0.092917
3.0456 3.0415e-05 -0.00727094
3.08063 0.000106455 0.0750647
3.11566 0.000148591 0.294285
3.1507 9.72681e-05 0.38889
3.18574 3.9686e-05 -0.240809
3.2208 1.59983e-05 -1.05938
3.25586 8.74812e-06 -1.54612
3.29093 2.32004e-05 -1.04921
3.32601 5.23253e-05 0.814397
3.36109 3.11837e-05 2.11752
3.39619 2.27839e-06 1.95771
3.43129 0.000172678 1.27362
3.4664 0.000306715 0.689585
3.50152 -0.00134405 0.266306
3.53665 -0.0110601 -0.0071745
3.57179 -0.0225785 0.0101904
3.60694 -0.00224162 0.334967
3.64209 0.4612 0.873455
3.67726 -2.62932 0.332731
3.71243 -14.0821 -1.47641
3.74761 -8.48818 -0.567259
3.7828 -1.12244 0.26099
3.81801 0.0677565 0.382809
3.85322 -0.0252375 1.35128
3.88844 -0.0543162 2.16598
3.92367 -0.0647032 1.54164
3.95891 0.033165 -1.44377
3.99416 0.0711919 -4.97308
4.02942 0.15858 -6.553
4.06469 0.144254 -4.53016
4.09997 0.00335222 -13.3735
4.13526 -0.0899376 8.7123
4.17056 -0.217528 47.1615
4.20587 -0.28499 52.677
4.24119 -0.25121 16.2201
4.27653 -0.140714 3.931
4.31187 0.0459559 5.05681
4.34722 0.0834394 1.78543
4.38259 -0.0634806 3.65731
4.41797 -0.0271713 1.99419
4.45335 0.0678567 1.41229
4.48875 0.0491931 -0.0426378
4.52416 -0.156166 0.18422
4.55958 -0.239498 1.45613
4.59502 0.00808329 1.47148
4.63046 0.198904 3.45452
4.66592 0.0601476 3.69325
4.70139 -0.0473773 3.99465
4.73687 -0.141812 1.40757
4.77237 -0.0720783 -0.825035
4.80787 0.0739941 0.832862
4.84339 0.246432 4.37906
4.87892 0.479504 3.81688
4.91446 0.246867 0.293804
4.95002 0.375718 1.43915
4.98559 1.07816 10.997
5.02117 -1.33975 4.40824
5.05677 -0.569707 -9.29862
5.09237 34.516 75.0569
5.128 117.165 2750.66
5.16363 -12.1231 11269.1
5.19928 -438.198 39025.8
5.23494 -796.218 54192.8
5.27062 -528.671 29020.2
5.30631 -145.361 8777.19
5.34201 -22.626 1317.69
5.37773 -37.3675 -159.178
5.41346 23.9743 8.35924
5.4492 129.227 808.681
5.48497 144.621 2473.06
5.52074 141.087 5000.82
5.55653 189.854 7169.86
5.59233 103.887 3036.54
5.62815 84.4591 413.777
5.66399 65.1718 404.036
5.69984 7.27275 367.967
5.7357 -5.54106 150.164
5.77158 12.8683 127.813
5.80748 31.8784 323.857
5.84339 33.3706 502.266
5.87932 20.0039 457.699
5.91526 52.9247 305.485
5.95122 371.832 813.276
5.9872 442.084 930.87
6.02319 145.781 406.389
6.05919 50.432 277.592
6.09522 11.5102 179.249
6.13126 -8.76175 89.6009
6.16732 -40.8833 -96.3586
6.20339 -26.6424 -151.773
6.23949 115.649 136.644
6.27559 297.33 1189.69
6.31172 480.499 3090.76
6.34786 5822.28 10455.2
6.38403 8894.08 14446.2
6.42021 3212.65 5720.06
6.4564 326.919 6402.61
6.49262 188.361 11087.2
6.52885 619.251 7456.8
6.5651 1995.88 8283.07
6.60137 6202.37 30108
6.63766 653988 1.06902e+06
6.67397 8.67585e+06 1.42029e+07
6.71029 1.37974e+07 2.33413e+07
6.74664 4.29915e+06 7.43361e+06
6.783 86768.6 179276
6.81938 34695 74774
6.85579 14389.1 23230.9
6.89221 15601.9 -7167.43
6.92865 27322 -27233.5
6.96511 -3.99749e+08 2.18944e+09
7.00159 -4.58043e+09 2.17656e+10
7.0381 -6.86926e+09 2.99596e+10
7.07462 -1.9117e+09 7.41237e+09
7.11116 -1.16227e+06 1.29166e+07
7.14772 172977 -159699
7.18431 51253.3 2340.34
7.22091 736.265 217313
7.25754 -127096 714197
7.29418 -345789 1.47623e+06
7.33085 -326106 1.10726e+06
7.36754 -128511 703586
7.40425 79571.4 1.50221e+06
7.44099 144886 3.07638e+06
7.47774 89859.8 2.27332e+06
7.51452 23182.2 836978
7.55132 -607416 560995
7.58814 -1.20817e+07 4.44548e+06
7.62498 -1.03691e+10 4.29832e+09
7.66185 -2.58492e+10 1.07641e+10
7.69874 -1.42452e+10 6.10768e+09
7.73566 -2.36226e+09 1.11907e+09
7.77259 -7.84009e+07 3.8689e+07
7.80955 2.09836e+06 -3.64384e+07
7.84654 -4.01998e+07 -1.06658e+07
7.88355 -1.9317e+07 -398235
7.92058 -7.32882e+07 3.04693e+07
7.95763 -1.98049e+09 1.29055e+09
7.99471 -4.44244e+09 3.31513e+09
8.03182 -4.19991e+09 2.89574e+09
8.06895 -2.51683e+09 1.42182e+09
8.1061 -9.71746e+08 5.03422e+08
8.14328 -1.13081e+08 5.84609e+07
8.18049 -1.25523e+08 -1.18867e+07
8.21772 -5.18741e+07 6.21908e+07
8.25497 2.8253e+09 2.96587e+09
8.29226 7.5061e+09 1.08077e+10
8.32956 8.18872e+09 1.07959e+10
8.3669 9.56107e+09 1.54658e+10
8.40426 5.99229e+09 1.24786e+10
8.44165 4.23632e+08 2.30008e+09
8.47906 3.33572e+09 7.14355e+09
8.5165 2.06405e+10 3.24018e+10
8.55397 2.97059e+10 4.96379e+10
8.59146 1.8686e+10 1.00265e+11
8.62899 1.40084e+10 1.52663e+11
8.66654 1.0615e+11 2.85708e+11
8.70412 1.89984e+11 4.2767e+11
8.74172 1.31121e+11 2.83106e+11
8.77936 1.14872e+11 2.68737e+11
8.81702 2.72232e+11 3.67157e+11
8.85471 -7.00416e+12 -3.46543e+12
8.89244 -8.25503e+14 -9.06563e+14
8.93019 -2.7154e+15 -2.67841e+15
8.96797 -1.64582e+15 -1.61188e+15
9.00578 -8.91073e+13 -1.12607e+14
9.04362 -2.28999e+14 2.38346e+14
9.08149 -3.29762e+14 5.16447e+14
9.11939 -1.27229e+14 3.58503e+14
9.15732 -3.06432e+13 2.18798e+13
9.19528 1.33798e+13 -9.02492e+14
9.23327 4.5763e+13 -1.24919e+15
9.2713 7.41209e+13 -8.94914e+14
9.30935 9.30959e+13 -9.35995e+13
9.34744 3.98314e+13 6.71328e+13
9.38556 4.54926e+13 2.15391e+14
9.42371 3.53825e+14 1.35399e+15
9.46189 2.00204e+15 6.62317e+15
9.50011 1.81684e+15 5.71025e+15
9.53836 3.32248e+14 9.34189e+14
9.57664 -1.50108e+14 -1.82272e+14
9.61496 -1.12219e+15 -2.98723e+15
9.65331 -1.0263e+15 -2.94193e+15
9.69169 1.57068e+13 -6.45142e+13
9.73011 -1.52066e+13 -2.65148e+13
9.76856 -1.26362e+15 -2.72377e+15
9.80704 -1.26175e+15 -2.72471e+15
9.84557 8.67774e+14 1.73256e+15
9.88412 -1.90822e+16 -3.13693e+16
9.92271 -1.80496e+17 -3.01058e+17
9.96134 -1.8461e+17 -3.07427e+17
10 8.26853e+16 1.43795e+17
10.0387 1.4156e+17 2.49909e+17
10.0774 1.66833e+17 4.22398e+17
10.1162 1.53416e+17 3.84077e+17
10.155 -7.50175e+16 -2.88699e+17
10.1939 -1.04039e+17 -3.60406e+17
10.2328 2.31326e+15 -1.80487e+16
10.2717 1.40919e+16 2.4321e+16
10.3106 -1.9779e+16 -5.34244e+16
10.3496 -1.83721e+16 -5.08081e+16
10.3887 2.09106e+16 3.44703e+16
10.4278 1.16767e+16 1.35091e+16
10.4669 -7.16478e+16 -1.61447e+17
10.506 -4.46724e+16 -1.20165e+17
10.5452 1.02745e+17 1.52594e+17
10.5845 1.96587e+16 3.50895e+15
10.6238 -3.99699e+17 -7.08154e+17
10.6631 -4.81397e+16 -2.5839e+17
10.7024 1.19142e+18 1.39999e+18
10.7418 1.32122e+18 2.54868e+18
10.7813 2.4401e+18 7.12701e+18
10.8208 1.38727e+18 4.01313e+18
10.8603 -6.41145e+16 -5.6204e+17
10.8999 5.05706e+17 1.69034e+18
10.9395 1.90218e+18 6.97708e+18
10.9792 3.59885e+16 -4.2024e+18
11.0189 -2.31658e+18 -2.13099e+19
11.0586 7.07509e+16 -5.62156e+18
11.0984 2.40073e+18 6.47946e+18
11.1383 -1.16066e+18 -4.79798e+18
11.1781 -3.92629e+18 -1.42044e+19
11.2181 2.08304e+18 3.57399e+18
11.2581 4.84395e+18 1.1497e+19
11.2981 -1.11082e+19 -2.39652e+19
11.3381 -1.40409e+19 -3.10744e+19
11.3783 4.06543e+19 8.05507e+19
11.4184 -1.08238e+19 5.62306e+18
11.4587 -5.33366e+20 -8.28071e+20
11.4989 -4.54116e+20 5.9567e+20
11.5392 3.22267e+20 8.78797e+21
11.5796 6.41664e+21 9.73276e+21
11.62 2.91811e+22 1.59873e+22
11.6605 1.63157e+22 8.25125e+21
11.701 -6.41065e+20 -2.06166e+21
11.7415 -3.37675e+20 -6.9506e+20
11.7822 4.27208e+20 8.4643e+20
11.8228 -2.97264e+19 -6.74501e+19
11.8636 -3.32351e+20 -6.70686e+20
11.9043 1.70349e+20 2.80024e+20
11.9452 3.32531e+20 5.89437e+20
11.986 -3.75266e+20 -6.47925e+20
12.027 -3.44487e+20 -6.36885e+20
12.068 8.61135e+20 1.2127e+21
12.109 3.43075e+20 5.49411e+20
12.1501 -1.75127e+21 -2.12185e+21
12.1913 -4.06845e+20 -1.03569e+21
12.2325 1.83577e+21 5.21916e+20
12.2738 1.75069e+21 3.07234e+21
12.3151 2.37271e+21 6.43235e+21
12.3565 9.49853e+20 1.9514e+21
12.3979 5.46229e+20 1.4428e+21
12.4394 -2.65808e+20 1.1348e+22
12.481 -1.28832e+21 7.25696e+21
12.5226 -5.98593e+21 -2.64144e+22
12.5643 -1.01036e+21 -8.59914e+21
12.6061 1.16353e+22 3.71884e+22
12.6479 -2.46131e+21 -3.45202e+21
12.6898 -1.77411e+22 -4.67335e+22
12.7317 1.28504e+22 2.95796e+22
12.7737 2.32943e+22 5.67373e+22
12.8158 -4.23079e+22 -8.74823e+22
12.8579 -2.08316e+22 -4.83532e+22
12.9001 1.36457e+23 2.56403e+23
12.9424 -8.97473e+22 -1.06e+23
12.9847 -5.2629e+23 -8.18646e+23
13.0271 2.32982e+24 2.12107e+24
13.0696 1.57522e+25 4.63257e+25
13.1121 1.90321e+26 7.21938e+26
13.1547 2.08201e+26 7.95529e+26
13.1974 1.76071e+25 6.24244e+25
13.2402 -1.26303e+23 -2.36365e+24
13.283 -1.67581e+24 -2.04803e+24
13.3259 -3.0009e+23 -2.06383e+24
13.3689 5.45993e+23 -2.53505e+24
13.4119 5.02519e+23 1.42304e+24
13.455 3.16585e+23 1.59529e+24
13.4982 -6.51875e+23 -1.84758e+24
13.5415 -7.9538e+22 -4.50462e+23
13.5848 8.18115e+23 1.78432e+24
13.6283 -2.34192e+23 -4.35902e+23
13.6718 -6.36509e+23 -1.29689e+24
13.7153 3.85771e+23 4.83155e+23
13.759 3.69499e+23 6.46748e+23
13.8028 1.18725e+23 7.34728e+23
13.8466 -4.38705e+23 -1.02866e+24
13.8905 -8.63501e+23 -2.32264e+24
13.9345 6.15028e+23 1.4707e+24
13.9786 7.27837e+23 1.81391e+24
14.0227 3.43666e+23 9.93631e+23
14.067 -1.0422e+24 -7.99048e+23
14.1113 -2.36122e+24 -2.56696e+24
14.1558 2.15517e+24 -1.76629e+24
14.2003 2.53669e+24 4.84048e+24
14.2449 9.47574e+23 3.20163e+25
14.2896 8.20618e+23 3.37083e+24
14.3344 4.9013e+24 -8.79179e+24
14.3793 6.14076e+25 1.57885e+26
14.4243 5.16396e+25 1.2831e+26
14.4693 6.58832e+24 -2.05944e+25
14.5145 2.57625e+26 4.34124e+26
14.5598 4.34052e+26 7.47061e+26
14.6052 5.85221e+25 7.84489e+25
14.6506 4.31068e+26 3.98765e+26
14.6962 1.39421e+27 1.31462e+27
14.7419 3.19533e+26 3.08044e+26
14.7877 2.20777e+25 -1.02249e+26
14.8336 7.92286e+25 -7.85777e+26
14.8796 3.1097e+25 -3.08989e+26
14.9257 5.41227e+25 -1.01462e+27
14.9719 6.45766e+35 6.593e+35
15.0182 5.50456e+26 -9.85184e+27
15.0647 -9.68954e+24 -2.23738e+26
15.1112 6.38177e+26 6.81237e+26
15.1579 1.24402e+27 5.091e+27
15.2047 3.13388e+27 2.37839e+28
15.2516 7.28151e+26 8.41351e+27
15.2986 2.12616e+27 9.91653e+27
15.3458 2.00746e+28 4.82063e+28
15.393 1.048e+28 2.41384e+28
15.4404 -2.08685e+27 1.46066e+28
15.488 -5.16042e+25 4.63898e+26
15.5356 1.22202e+25 7.07214e+26
15.5834 -5.41918e+26 1.72417e+27
15.6313 -1.53885e+29 2.37084e+29
15.6794 -1.95076e+29 -2.74082e+28
15.7276 -4.99796e+29 -2.4533e+29
15.7759 -8.18339e+28 -2.75425e+28
15.8243 -3.82011e+27 2.49925e+27
15.873 6.0076e+26 2.28885e+26
15.9217 1.75231e+28 1.60019e+28
15.9706 -1.7689e+28 4.481e+28
16.0197 -3.52758e+29 3.08871e+29
16.0689 1.23217e+28 -8.46374e+27
16.1182 4.88938e+27 -7.92089e+27
16.1677 -9.55751e+27 -4.0749e+27
16.2174 -5.80603e+27 6.20976e+27
16.2672 4.07949e+29 7.01861e+29
16.3172 9.16887e+29 1.57664e+30
16.3674 7.22542e+28 1.19601e+29
16.4177 6.39432e+26 -9.66004e+26
16.4682 -7.88897e+29 -8.7931e+29
16.5189 -6.01042e+30 -6.676e+30
16.5697 -1.50946e+30 -1.68381e+30
16.6208 -2.70996e+27 -5.34505e+27
16.672 2.05056e+29 -1.39573e+28
16.7234 6.17946e+30 -1.67121e+30
16.775 3.66032e+30 -9.89035e+29
16.8268 4.38827e+27 1.18221e+28
16.8787 2.25145e+31 -7.62409e+30
16.9309 5.36382e+33 -1.82447e+33
16.9833 5.89868e+33 -2.0064e+33
17.0359 4.58283e+31 -1.5554e+31
17.0887 -7.92026e+28 -2.8664e+29
17.1418 -1.90396e+32 -1.66977e+32
17.195 -3.11314e+32 -2.72875e+32
17.2485 -5.55075e+30 -4.96791e+30
17.3022 6.10687e+28 2.74841e+29
17.3562 2.83906e+32 2.4568e+32
17.4104 5.37817e+32 4.65187e+32
17.4648 1.03018e+31 9.12289e+30
17.5195 -6.27311e+28 -1.25484e+29
17.5744 -1.98491e+33 -4.9294e+32
17.6296 -3.261e+33 -8.09796e+32
17.6851 -3.14616e+31 -8.1859e+30
17.7408 -9.40881e+28 -1.0818e+29
17.7969 -4.30814e+30 -1.37168e+31
17.8532 -4.5094e+30 -1.42839e+31
17.9098 7.58759e+29 -9.59512e+29
17.9667 3.68614e+30 -2.14304e+30
18.0239 -8.86147e+29 -4.1615e+30
18.0815 6.44251e+30 7.6264e+30
18.1393 2.22336e+31 7.10125e+30
18.1975 2.10386e+31 -5.58119e+31
18.256 1.68426e+30 5.68378e+30
18.3149 5.82814e+31 2.57887e+32
18.3742 3.52488e+31 7.73973e+31
18.4338 1.57581e+32 6.50713e+31
18.4938 -1.19428e+32 -2.80514e+32
18.5542 8.98061e+31 2.75843e+31
18.615 2.94853e+30 -5.81755e+31
18.6762 1.93536e+34 -4.15694e+33
18.7379 1.8323e+32 -1.81818e+32
18.8 -3.66002e+34 -2.18658e+34
18.8625 -3.52139e+34 -2.10987e+34
18.9255 2.41896e+30 -1.74048e+31
18.9891 -8.22344e+32 -2.98022e+33
19.0531 -6.16918e+31 1.66922e+33
19.1177 -7.51391e+30 -1.51804e+33
19.1828 5.2958e+33 -1.26775e+34
19.2484 -6.21163e+32 5.8208e+32
19.3147 -5.49667e+35 5.42206e+35
19.3816 -1.23419e+35 1.21707e+35
19.4491 6.09911e+33 -2.46496e+33
19.5173 3.01739e+33 -4.6293e+32
19.5862 -4.4979e+36 1.29223e+35
19.6558 -3.02634e+36 8.6432e+34
19.7262 1.87418e+33 -2.46507e+33
19.7974 4.70697e+33 5.28921e+32
19.8694 9.82226e+31 2.42375e+34
19.9423 2.20358e+33 1.29272e+34
20.0162 -9.74404e+32 -7.45354e+32
20.091 -3.60325e+32 -1.70593e+33
20.1669 8.61839e+32 1.72955e+33
20.244 -7.84242e+33 -3.03469e+33
20.3222 1.33884e+35 -3.43486e+34
20.4016 5.82728e+33 -1.09972e+34
20.4825 -4.95217e+33 -8.38563e+33
20.5648 1.23986e+35 -1.13341e+35
20.6487 1.09426e+35 -2.69245e+35
20.7344 -4.17063e+33 -6.35645e+33
20.8219 2.97859e+36 4.21843e+36
20.9115 -1.05424e+36 -6.72461e+35
21.0034 -9.88718e+33 -1.62181e+34
21.0979 5.62953e+35 -1.94641e+36
21.1952 -2.20355e+38 1.03205e+38
21.2959 4.44587e+35 1.32123e+36
21.4004 -3.21129e+37 4.70633e+37
21.5093 -3.80553e+38 -2.65468e+38
21.6237 -5.79878e+35 2.77055e+36
21.7448 -2.03452e+40 1.53361e+40
21.8747 -5.31404e+38 -2.57691e+38
22.0165 -1.59842e+38 1.58356e+38
22.1768 -4.59947e+36 1.61823e+37
22.3723 -2.80139e+32 8.43721e+33


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1Classic/vANOOffP_FRG.txt <==
-22.3723 -2.80139e+32 8.43721e+33
-22.1768 -4.59947e+36 1.61823e+37
-22.0165 -1.59842e+38 1.58356e+38
-21.8747 -5.31404e+38 -2.57691e+38
-21.7448 -2.03452e+40 1.53361e+40
-21.6237 -5.79878e+35 2.77055e+36
-21.5093 -3.80553e+38 -2.65468e+38
-21.4004 -3.21129e+37 4.70633e+37
-21.2959 4.44587e+35 1.32123e+36
-21.1952 -2.20355e+38 1.03205e+38
-21.0979 5.62953e+35 -1.94641e+36
-21.0034 -9.88718e+33 -1.62181e+34
-20.9115 -1.05424e+36 -6.72461e+35
-20.8219 2.97859e+36 4.21843e+36
-20.7344 -4.17063e+33 -6.35645e+33
-20.6487 1.09426e+35 -2.69245e+35
-20.5648 1.23986e+35 -1.13341e+35
-20.4825 -4.95217e+33 -8.38563e+33
-20.4016 5.82728e+33 -1.09972e+34
-20.3222 1.33884e+35 -3.43486e+34
-20.244 -7.84242e+33 -3.03469e+33
-20.1669 8.61839e+32 1.72955e+33
-20.091 -3.60325e+32 -1.70593e+33
-20.0162 -9.74404e+32 -7.45354e+32
-19.9423 2.20358e+33 1.29272e+34
-19.8694 9.82226e+31 2.42375e+34
-19.7974 4.70697e+33 5.28921e+32
-19.7262 1.87418e+33 -2.46507e+33
-19.6558 -3.02634e+36 8.6432e+34
-19.5862 -4.4979e+36 1.29223e+35
-19.5173 3.01739e+33 -4.6293e+32
-19.4491 6.09911e+33 -2.46496e+33
-19.3816 -1.23419e+35 1.21707e+35
-19.3147 -5.49667e+35 5.42206e+35
-19.2484 -6.21163e+32 5.8208e+32
-19.1828 5.2958e+33 -1.26775e+34
-19.1177 -7.51391e+30 -1.51804e+33
-19.0531 -6.16918e+31 1.66922e+33
-18.9891 -8.22344e+32 -2.98022e+33
-18.9255 2.41896e+30 -1.74048e+31
-18.8625 -3.52139e+34 -2.10987e+34
-18.8 -3.66002e+34 -2.18658e+34
-18.7379 1.8323e+32 -1.81818e+32
-18.6762 1.93536e+34 -4.15694e+33
-18.615 2.94853e+30 -5.81755e+31
-18.5542 8.98061e+31 2.75843e+31
-18.4938 -1.19428e+32 -2.80514e+32
-18.4338 1.57581e+32 6.50713e+31
-18.3742 3.52488e+31 7.73973e+31
-18.3149 5.82814e+31 2.57887e+32
-18.256 1.68426e+30 5.68378e+30
-18.1975 2.10386e+31 -5.58119e+31
-18.1393 2.22336e+31 7.10125e+30
-18.0815 6.44251e+30 7.6264e+30
-18.0239 -8.86147e+29 -4.1615e+30
-17.9667 3.68614e+30 -2.14304e+30
-17.9098 7.58759e+29 -9.59512e+29
-17.8532 -4.5094e+30 -1.42839e+31
-17.7969 -4.30814e+30 -1.37168e+31
-17.7408 -9.40881e+28 -1.0818e+29
-17.6851 -3.14616e+31 -8.1859e+30
-17.6296 -3.261e+33 -8.09796e+32
-17.5744 -1.98491e+33 -4.9294e+32
-17.5195 -6.27311e+28 -1.25484e+29
-17.4648 1.03018e+31 9.12289e+30
-17.4104 5.37817e+32 4.65187e+32
-17.3562 2.83906e+32 2.4568e+32
-17.3022 6.10687e+28 2.74841e+29
-17.2485 -5.55075e+30 -4.96791e+30
-17.195 -3.11314e+32 -2.72875e+32
-17.1418 -1.90396e+32 -1.66977e+32
-17.0887 -7.92026e+28 -2.8664e+29
-17.0359 4.58283e+31 -1.5554e+31
-16.9833 5.89868e+33 -2.0064e+33
-16.9309 5.36382e+33 -1.82447e+33
-16.8787 2.25145e+31 -7.62409e+30
-16.8268 4.38827e+27 1.18221e+28
-16.775 3.66032e+30 -9.89035e+29
-16.7234 6.17946e+30 -1.67121e+30
-16.672 2.05056e+29 -1.39573e+28
-16.6208 -2.70996e+27 -5.34505e+27
-16.5697 -1.50946e+30 -1.68381e+30
-16.5189 -6.01042e+30 -6.676e+30
-16.4682 -7.88897e+29 -8.7931e+29
-16.4177 6.39432e+26 -9.66004e+26
-16.3674 7.22542e+28 1.19601e+29
-16.3172 9.16887e+29 1.57664e+30
-16.2672 4.07949e+29 7.01861e+29
-16.2174 -5.80603e+27 6.20976e+27
-16.1677 -9.55751e+27 -4.0749e+27
-16.1182 4.88938e+27 -7.92089e+27
-16.0689 1.23217e+28 -8.46374e+27
-16.0197 -3.52758e+29 3.08871e+29
-15.9706 -1.7689e+28 4.481e+28
-15.9217 1.75231e+28 1.60019e+28
-15.873 6.0076e+26 2.28885e+26
-15.8243 -3.82011e+27 2.49925e+27
-15.7759 -8.18339e+28 -2.75425e+28
-15.7276 -4.99796e+29 -2.4533e+29
-15.6794 -1.95076e+29 -2.74082e+28
-15.6313 -1.53885e+29 2.37084e+29
-15.5834 -5.41918e+26 1.72417e+27
-15.5356 1.22202e+25 7.07214e+26
-15.488 -5.16042e+25 4.63898e+26
-15.4404 -2.08685e+27 1.46066e+28
-15.393 1.048e+28 2.41384e+28
-15.3458 2.00746e+28 4.82063e+28
-15.2986 2.12616e+27 9.91653e+27
-15.2516 7.28151e+26 8.41351e+27
-15.2047 3.13388e+27 2.37839e+28
-15.1579 1.24402e+27 5.091e+27
-15.1112 6.38177e+26 6.81237e+26
-15.0647 -9.68954e+24 -2.23738e+26
-15.0182 5.50456e+26 -9.85184e+27
-14.9719 6.45766e+35 6.593e+35
-14.9257 5.41227e+25 -1.01462e+27
-14.8796 3.1097e+25 -3.08989e+26
-14.8336 7.92286e+25 -7.85777e+26
-14.7877 2.20777e+25 -1.02249e+26
-14.7419 3.19533e+26 3.08044e+26
-14.6962 1.39421e+27 1.31462e+27
-14.6506 4.31068e+26 3.98765e+26
-14.6052 5.85221e+25 7.84489e+25
-14.5598 4.34052e+26 7.47061e+26
-14.5145 2.57625e+26 4.34124e+26
-14.4693 6.58832e+24 -2.05944e+25
-14.4243 5.16396e+25 1.2831e+26
-14.3793 6.14076e+25 1.57885e+26
-14.3344 4.9013e+24 -8.79179e+24
-14.2896 8.20618e+23 3.37083e+24
-14.2449 9.47574e+23 3.20163e+25
-14.2003 2.53669e+24 4.84048e+24
-14.1558 2.15517e+24 -1.76629e+24
-14.1113 -2.36122e+24 -2.56696e+24
-14.067 -1.0422e+24 -7.99048e+23
-14.0227 3.43666e+23 9.93631e+23
-13.9786 7.27837e+23 1.81391e+24
-13.9345 6.15028e+23 1.4707e+24
-13.8905 -8.63501e+23 -2.32264e+24
-13.8466 -4.38705e+23 -1.02866e+24
-13.8028 1.18725e+23 7.34728e+23
-13.759 3.69499e+23 6.46748e+23
-13.7153 3.85771e+23 4.83155e+23
-13.6718 -6.36509e+23 -1.29689e+24
-13.6283 -2.34192e+23 -4.35902e+23
-13.5848 8.18115e+23 1.78432e+24
-13.5415 -7.9538e+22 -4.50462e+23
-13.4982 -6.51875e+23 -1.84758e+24
-13.455 3.16585e+23 1.59529e+24
-13.4119 5.02519e+23 1.42304e+24
-13.3689 5.45993e+23 -2.53505e+24
-13.3259 -3.0009e+23 -2.06383e+24
-13.283 -1.67581e+24 -2.04803e+24
-13.2402 -1.26303e+23 -2.36365e+24
-13.1974 1.76071e+25 6.24244e+25
-13.1547 2.08201e+26 7.95529e+26
-13.1121 1.90321e+26 7.21938e+26
-13.0696 1.57522e+25 4.63257e+25
-13.0271 2.32982e+24 2.12107e+24
-12.9847 -5.2629e+23 -8.18646e+23
-12.9424 -8.97473e+22 -1.06e+23
-12.9001 1.36457e+23 2.56403e+23
-12.8579 -2.08316e+22 -4.83532e+22
-12.8158 -4.23079e+22 -8.74823e+22
-12.7737 2.32943e+22 5.67373e+22
-12.7317 1.28504e+22 2.95796e+22
-12.6898 -1.77411e+22 -4.67335e+22
-12.6479 -2.46131e+21 -3.45202e+21
-12.6061 1.16353e+22 3.71884e+22
-12.5643 -1.01036e+21 -8.59914e+21
-12.5226 -5.98593e+21 -2.64144e+22
-12.481 -1.28832e+21 7.25696e+21
-12.4394 -2.65808e+20 1.1348e+22
-12.3979 5.46229e+20 1.4428e+21
-12.3565 9.49853e+20 1.9514e+21
-12.3151 2.37271e+21 6.43235e+21
-12.2738 1.75069e+21 3.07234e+21
-12.2325 1.83577e+21 5.21916e+20
-12.1913 -4.06845e+20 -1.03569e+21
-12.1501 -1.75127e+21 -2.12185e+21
-12.109 3.43075e+20 5.49411e+20
-12.068 8.61135e+20 1.2127e+21
-12.027 -3.44487e+20 -6.36885e+20
-11.986 -3.75266e+20 -6.47925e+20
-11.9452 3.32531e+20 5.89437e+20
-11.9043 1.70349e+20 2.80024e+20
-11.8636 -3.32351e+20 -6.70686e+20
-11.8228 -2.97264e+19 -6.74501e+19
-11.7822 4.27208e+20 8.4643e+20
-11.7415 -3.37675e+20 -6.9506e+20
-11.701 -6.41065e+20 -2.06166e+21
-11.6605 1.63157e+22 8.25125e+21
-11.62 2.91811e+22 1.59873e+22
-11.5796 6.41664e+21 9.73276e+21
-11.5392 3.22267e+20 8.78797e+21
-11.4989 -4.54116e+20 5.9567e+20
-11.4587 -5.33366e+20 -8.28071e+20
-11.4184 -1.08238e+19 5.62306e+18
-11.3783 4.06543e+19 8.05507e+19
-11.3381 -1.40409e+19 -3.10744e+19
-11.2981 -1.11082e+19 -2.39652e+19
-11.2581 4.84395e+18 1.1497e+19
-11.2181 2.08304e+18 3.57399e+18
-11.1781 -3.92629e+18 -1.42044e+19
-11.1383 -1.16066e+18 -4.79798e+18
-11.0984 2.40073e+18 6.47946e+18
-11.0586 7.07509e+16 -5.62156e+18
-11.0189 -2.31658e+18 -2.13099e+19
-10.9792 3.59885e+16 -4.2024e+18
-10.9395 1.90218e+18 6.97708e+18
-10.8999 5.05706e+17 1.69034e+18
-10.8603 -6.41145e+16 -5.6204e+17
-10.8208 1.38727e+18 4.01313e+18
-10.7813 2.4401e+18 7.12701e+18
-10.7418 1.32122e+18 2.54868e+18
-10.7024 1.19142e+18 1.39999e+18
-10.6631 -4.81397e+16 -2.5839e+17
-10.6238 -3.99699e+17 -7.08154e+17
-10.5845 1.96587e+16 3.50895e+15
-10.5452 1.02745e+17 1.52594e+17
-10.506 -4.46724e+16 -1.20165e+17
-10.4669 -7.16478e+16 -1.61447e+17
-10.4278 1.16767e+16 1.35091e+16
-10.3887 2.09106e+16 3.44703e+16
-10.3496 -1.83721e+16 -5.08081e+16
-10.3106 -1.9779e+16 -5.34244e+16
-10.2717 1.40919e+16 2.4321e+16
-10.2328 2.31326e+15 -1.80487e+16
-10.1939 -1.04039e+17 -3.60406e+17
-10.155 -7.50175e+16 -2.88699e+17
-10.1162 1.53416e+17 3.84077e+17
-10.0774 1.66833e+17 4.22398e+17
-10.0387 1.4156e+17 2.49909e+17
-10 8.26853e+16 1.43795e+17
-9.96134 -1.8461e+17 -3.07427e+17
-9.92271 -1.80496e+17 -3.01058e+17
-9.88412 -1.90822e+16 -3.13693e+16
-9.84557 8.67774e+14 1.73256e+15
-9.80704 -1.26175e+15 -2.72471e+15
-9.76856 -1.26362e+15 -2.72377e+15
-9.73011 -1.52066e+13 -2.65148e+13
-9.69169 1.57068e+13 -6.45142e+13
-9.65331 -1.0263e+15 -2.94193e+15
-9.61496 -1.12219e+15 -2.98723e+15
-9.57664 -1.50108e+14 -1.82272e+14
-9.53836 3.32248e+14 9.34189e+14
-9.50011 1.81684e+15 5.71025e+15
-9.46189 2.00204e+15 6.62317e+15
-9.42371 3.53825e+14 1.35399e+15
-9.38556 4.54926e+13 2.15391e+14
-9.34744 3.98314e+13 6.71328e+13
-9.30935 9.30959e+13 -9.35995e+13
-9.2713 7.41209e+13 -8.94914e+14
-9.23327 4.5763e+13 -1.24919e+15
-9.19528 1.33798e+13 -9.02492e+14
-9.15732 -3.06432e+13 2.18798e+13
-9.11939 -1.27229e+14 3.58503e+14
-9.08149 -3.29762e+14 5.16447e+14
-9.04362 -2.28999e+14 2.38346e+14
-9.00578 -8.91073e+13 -1.12607e+14
-8.96797 -1.64582e+15 -1.61188e+15
-8.93019 -2.7154e+15 -2.67841e+15
-8.89244 -8.25503e+14 -9.06563e+14
-8.85471 -7.00416e+12 -3.46543e+12
-8.81702 2.72232e+11 3.67157e+11
-8.77936 1.14872e+11 2.68737e+11
-8.74172 1.31121e+11 2.83106e+11
-8.70412 1.89984e+11 4.2767e+11
-8.66654 1.0615e+11 2.85708e+11
-8.62899 1.40084e+10 1.52663e+11
-8.59146 1.8686e+10 1.00265e+11
-8.55397 2.97059e+10 4.96379e+10
-8.5165 2.06405e+10 3.24018e+10
-8.47906 3.33572e+09 7.14355e+09
-8.44165 4.23632e+08 2.30008e+09
-8.40426 5.99229e+09 1.24786e+10
-8.3669 9.56107e+09 1.54658e+10
-8.32956 8.18872e+09 1.07959e+10
-8.29226 7.5061e+09 1.08077e+10
-8.25497 2.8253e+09 2.96587e+09
-8.21772 -5.18741e+07 6.21908e+07
-8.18049 -1.25523e+08 -1.18867e+07
-8.14328 -1.13081e+08 5.84609e+07
-8.1061 -9.71746e+08 5.03422e+08
-8.06895 -2.51683e+09 1.42182e+09
-8.03182 -4.19991e+09 2.89574e+09
-7.99471 -4.44244e+09 3.31513e+09
-7.95763 -1.98049e+09 1.29055e+09
-7.92058 -7.32882e+07 3.04693e+07
-7.88355 -1.9317e+07 -398235
-7.84654 -4.01998e+07 -1.06658e+07
-7.80955 2.09836e+06 -3.64384e+07
-7.77259 -7.84009e+07 3.8689e+07
-7.73566 -2.36226e+09 1.11907e+09
-7.69874 -1.42452e+10 6.10768e+09
-7.66185 -2.58492e+10 1.07641e+10
-7.62498 -1.03691e+10 4.29832e+09
-7.58814 -1.20817e+07 4.44548e+06
-7.55132 -607416 560995
-7.51452 23182.2 836978
-7.47774 89859.8 2.27332e+06
-7.44099 144886 3.07638e+06
-7.40425 79571.4 1.50221e+06
-7.36754 -128511 703586
-7.33085 -326106 1.10726e+06
-7.29418 -345789 1.47623e+06
-7.25754 -127096 714197
-7.22091 736.265 217313
-7.18431 51253.3 2340.34
-7.14772 172977 -159699
-7.11116 -1.16227e+06 1.29166e+07
-7.07462 -1.9117e+09 7.41237e+09
-7.0381 -6.86926e+09 2.99596e+10
-7.00159 -4.58043e+09 2.17656e+10
-6.96511 -3.99749e+08 2.18944e+09
-6.92865 27322 -27233.5
-6.89221 15601.9 -7167.43
-6.85579 14389.1 23230.9
-6.81938 34695 74774
-6.783 86768.6 179276
-6.74664 4.29915e+06 7.43361e+06
-6.71029 1.37974e+07 2.33413e+07
-6.67397 8.67585e+06 1.42029e+07
-6.63766 653988 1.06902e+06
-6.60137 6202.37 30108
-6.5651 1995.88 8283.07
-6.52885 619.251 7456.8
-6.49262 188.361 11087.2
-6.4564 326.919 6402.61
-6.42021 3212.65 5720.06
-6.38403 8894.08 14446.2
-6.34786 5822.28 10455.2
-6.31172 480.499 3090.76
-6.27559 297.33 1189.69
-6.23949 115.649 136.644
-6.20339 -26.6424 -151.773
-6.16732 -40.8833 -96.3586
-6.13126 -8.76175 89.6009
-6.09522 11.5102 179.249
-6.05919 50.432 277.592
-6.02319 145.781 406.389
-5.9872 442.084 930.87
-5.95122 371.832 813.276
-5.91526 52.9247 305.485
-5.87932 20.0039 457.699
-5.84339 33.3706 502.266
-5.80748 31.8784 323.857
-5.77158 12.8683 127.813
-5.7357 -5.54106 150.164
-5.69984 7.27275 367.967
-5.66399 65.1718 404.036
-5.62815 84.4591 413.777
-5.59233 103.887 3036.54
-5.55653 189.854 7169.86
-5.52074 141.087 5000.82
-5.48497 144.621 2473.06
-5.4492 129.227 808.681
-5.41346 23.9743 8.35924
-5.37773 -37.3675 -159.178
-5.34201 -22.626 1317.69
-5.30631 -145.361 8777.19
-5.27062 -528.671 29020.2
-5.23494 -796.218 54192.8
-5.19928 -438.198 39025.8
-5.16363 -12.1231 11269.1
-5.128 117.165 2750.66
-5.09237 34.516 75.0569
-5.05677 -0.569707 -9.29862
-5.02117 -1.33975 4.40824
-4.98559 1.07816 10.997
-4.95002 0.375718 1.43915
-4.91446 0.246867 0.293803
-4.87892 0.479504 3.81688
-4.84339 0.246432 4.37905
-4.80787 0.0739941 0.832864
-4.77237 -0.0720783 -0.825037
-4.73687 -0.141812 1.40757
-4.70139 -0.0473773 3.99465
-4.66592 0.0601476 3.69325
-4.63046 0.198904 3.45452
-4.59502 0.00808329 1.47148
-4.55958 -0.239498 1.45613
-4.52416 -0.156166 0.18422
-4.48875 0.0491931 -0.0426373
-4.45335 0.0678567 1.41229
-4.41797 -0.0271713 1.99419
-4.38259 -0.0634806 3.65731
-4.34722 0.0834394 1.78543
-4.31187 0.0459559 5.0568
-4.27653 -0.140714 3.931
-4.24119 -0.25121 16.2201
-4.20587 -0.28499 52.677
-4.17056 -0.217528 47.1615
-4.13526 -0.0899376 8.7123
-4.09997 0.00335222 -13.3735
-4.06469 0.144254 -4.53016
-4.02942 0.15858 -6.553
-3.99416 0.0711919 -4.97308
-3.95891 0.033165 -1.44377
-3.92367 -0.0647032 1.54164
-3.88844 -0.0543162 2.16598
-3.85322 -0.0252375 1.35128
-3.81801 0.0677565 0.38281
-3.7828 -1.12244 0.260989
-3.74761 -8.48818 -0.567258
-3.71243 -14.0821 -1.47641
-3.67726 -2.62932 0.332732
-3.64209 0.4612 0.873453
-3.60694 -0.00224162 0.334968
-3.57179 -0.0225785 0.010189
-3.53665 -0.0110601 -0.0071731
-3.50152 -0.00134405 0.266304
-3.4664 0.000306715 0.689586
-3.43129 0.000172678 1.27361
-3.39619 2.27839e-06 1.95771
-3.36109 3.11837e-05 2.11752
-3.32601 5.23253e-05 0.814398
-3.29093 2.32004e-05 -1.04921
-3.25586 8.74812e-06 -1.54612
-3.2208 1.59983e-05 -1.05938
-3.18574 3.9686e-05 -0.240809
-3.1507 9.72681e-05 0.388891
-3.11566 0.000148591 0.294284
-3.08063 0.000106455 0.0750658
-3.0456 3.0415e-05 -0.00727225
-3.01059 6.98889e-06 0.0929184
-2.97558 8.10317e-06 0.168733
-2.94058 3.81086e-05 0.00521427
-2.90558 3.50426e-05 -0.349657
-2.87059 3.78725e-05 -0.513322
-2.83561 3.69163e-05 -0.431736
-2.80064 3.82203e-05 -0.207734
-2.76567 1.05913e-05 0.0660303
-2.73071 -1.44895e-05 0.905285
-2.69576 -1.19397e-05 0.869606
-2.66081 -3.14379e-06 -0.364868
-2.62587 -2.01032e-06 -0.0149132
-2.59094 -4.63578e-06 1.22763
-2.55601 -4.35315e-06 0.423607
-2.52109 -3.17296e-06 0.733689
-2.48617 -1.29363e-06 0.159642
-2.45126 4.2899e-07 0.113789
-2.41636 5.5568e-08 0.192686
-2.38146 -1.12703e-06 0.243107
-2.34657 -7.93613e-07 0.264786
-2.31168 -1.99862e-06 0.176719
-2.2768 -4.41254e-06 0.189768
-2.24192 -3.5921e-06 0.267778
-2.20705 -3.10814e-06 0.179063
-2.17219 -7.52526e-07 -0.0112225
-2.13733 2.29595e-06 -0.0588759
-2.10247 1.98008e-06 -0.0470186
-2.06762 -3.16626e-06 0.0315635
-2.03278 -6.30528e-06 0.168355
-1.99794 -4.30944e-06 0.176897
-1.9631 -9.28866e-07 0.0949444
-1.92827 -3.01049e-07 -0.0192701
-1.89345 4.39535e-08 -0.0466535
-1.85862 2.10253e-07 -0.0123349
-1.82381 2.95699e-07 0.00632604
-1.78899 -1.20417e-06 -0.0205034
-1.75419 2.13086e-07 -0.0118122
-1.71938 -7.48441e-07 -0.0405452
-1.68458 -2.3711e-08 -0.0433066
-1.64979 -1.47473e-07 -0.0340727
-1.61499 -9.27963e-08 0.014366
-1.58021 -1.6938e-07 0.0648576
-1.54542 -1.60968e-07 0.0806221
-1.51064 -2.06346e-08 0.0509091
-1.47586 2.0455e-08 0.0063752
-1.44109 1.34061e-08 -0.025224
-1.40632 1.33353e-08 -0.0307538
-1.37155 -1.17699e-08 -0.0147113
-1.33679 -1.48474e-08 0.00556156
-1.30203 -1.25075e-08 0.0100265
-1.26727 4.01244e-10 0.0041524
-1.23251 9.6618e-09 0.000668108
-1.19776 4.30033e-08 -5.00839e-05
-1.16301 1.65175e-08 -0.00134826
-1.12827 -9.33369e-09 -0.00250517
-1.09352 -1.9827e-08 -0.00281595
-1.05878 -2.84569e-08 -0.00191575
-1.02405 -5.09697e-08 -0.00158492
-0.989309 -5.79035e-08 -0.000850777
-0.954576 -9.5304e-08 -0.000506724
-0.919844 -3.82768e-09 0.000776524
-0.885115 2.65869e-08 0.000855022
-0.850388 2.81105e-09 -0.000543263
-0.815663 -4.92803e-08 -0.00262191
-0.78094 -1.42421e-08 -0.00280229
-0.746219 -1.13687e-07 -0.00241866
-0.711499 -5.70595e-08 0.00326518
-0.676781 -4.01035e-08 0.0111176
-0.642065 -1.99248e-08 0.0175328
-0.60735 6.96968e-09 0.0185155
-0.572637 1.99714e-08 0.0144764
-0.537925 2.29104e-08 0.00556508
-0.503214 1.24759e-08 -0.00471262
-0.468504 3.97357e-09 -0.0106101
-0.433796 1.68309e-09 -0.00946058
-0.399089 3.11757e-09 -0.00614383
-0.364382 2.33653e-08 -0.00245823
-0.329676 3.44496e-08 0.00207624
-0.294972 4.93e-08 0.00510186
-0.260267 3.75632e-08 0.0103262
-0.225564 1.45121e-08 0.0127154
-0.190861 3.08848e-09 0.0204429
-0.156158 -3.10541e-09 0.0198669
-0.121456 7.60289e-10 0.0412689
-0.0867541 -2.87841e-08 0.0419322
-0.0520524 -1.40644e-08 0.200548
-0.0173508 2.25489e-08 0.192122
0.0173508 2.25489e-08 0.192122
0.0520524 -1.40644e-08 0.200548
0.0867541 -2.87841e-08 0.0419322
0.121456 7.60289e-10 0.0412689
0.156158 -3.10541e-09 0.0198669
0.190861 3.08848e-09 0.0204429
0.225564 1.45121e-08 0.0127154
0.260267 3.75632e-08 0.0103262
0.294972 4.93e-08 0.00510186
0.329676 3.44496e-08 0.00207624
0.364382 2.33653e-08 -0.00245823
0.399089 3.11757e-09 -0.00614383
0.433796 1.68309e-09 -0.00946058
0.468504 3.97357e-09 -0.0106101
0.503214 1.24759e-08 -0.00471262
0.537925 2.29104e-08 0.00556508
0.572637 1.99714e-08 0.0144764
0.60735 6.96968e-09 0.0185155
0.642065 -1.99248e-08 0.0175328
0.676781 -4.01035e-08 0.0111176
0.711499 -5.70595e-08 0.00326518
0.746219 -1.13687e-07 -0.00241866
0.78094 -1.42421e-08 -0.00280229
0.815663 -4.92803e-08 -0.00262191
0.850388 2.81105e-09 -0.000543263
0.885115 2.65869e-08 0.000855022
0.919844 -3.82768e-09 0.000776524
0.954576 -9.5304e-08 -0.000506724
0.989309 -5.79035e-08 -0.000850777
1.02405 -5.09697e-08 -0.00158492
1.05878 -2.84569e-08 -0.00191575
1.09352 -1.9827e-08 -0.00281595
1.12827 -9.33369e-09 -0.00250517
1.16301 1.65175e-08 -0.00134826
1.19776 4.30033e-08 -5.00839e-05
1.23251 9.6618e-09 0.000668108
1.26727 4.01244e-10 0.0041524
1.30203 -1.25075e-08 0.0100265
1.33679 -1.48474e-08 0.00556156
1.37155 -1.17699e-08 -0.0147113
1.40632 1.33353e-08 -0.0307538
1.44109 1.34061e-08 -0.025224
1.47586 2.0455e-08 0.0063752
1.51064 -2.06346e-08 0.0509091
1.54542 -1.60968e-07 0.0806221
1.58021 -1.6938e-07 0.0648576
1.61499 -9.27963e-08 0.014366
1.64979 -1.47473e-07 -0.0340727
1.68458 -2.3711e-08 -0.0433066
1.71938 -7.48441e-07 -0.0405452
1.75419 2.13086e-07 -0.0118122
1.78899 -1.20417e-06 -0.0205034
1.82381 2.95699e-07 0.00632604
1.85862 2.10253e-07 -0.0123349
1.89345 4.39535e-08 -0.0466535
1.92827 -3.01049e-07 -0.0192701
1.9631 -9.28866e-07 0.0949444
1.99794 -4.30944e-06 0.176897
2.03278 -6.30528e-06 0.168355
2.06762 -3.16626e-06 0.0315635
2.10247 1.98008e-06 -0.0470186
2.13733 2.29595e-06 -0.0588759
2.17219 -7.52526e-07 -0.0112225
2.20705 -3.10814e-06 0.179063
2.24192 -3.5921e-06 0.267778
2.2768 -4.41254e-06 0.189768
2.31168 -1.99862e-06 0.176719
2.34657 -7.93613e-07 0.264786
2.38146 -1.12703e-06 0.243107
2.41636 5.5568e-08 0.192686
2.45126 4.2899e-07 0.113789
2.48617 -1.29363e-06 0.159642
2.52109 -3.17296e-06 0.733689
2.55601 -4.35315e-06 0.423607
2.59094 -4.63578e-06 1.22763
2.62587 -2.01032e-06 -0.0149132
2.66081 -3.14379e-06 -0.364868
2.69576 -1.19397e-05 0.869606
2.73071 -1.44895e-05 0.905285
2.76567 1.05913e-05 0.0660303
2.80064 3.82203e-05 -0.207734
2.83561 3.69163e-05 -0.431736
2.87059 3.78725e-05 -0.513322
2.90558 3.50426e-05 -0.349657
2.94058 3.81086e-05 0.00521427
2.97558 8.10317e-06 0.168733
3.01059 6.98889e-06 0.0929184
3.0456 3.0415e-05 -0.00727225
3.08063 0.000106455 0.0750658
3.11566 0.000148591 0.294284
3.1507 9.72681e-05 0.388891
3.18574 3.9686e-05 -0.240809
3.2208 1.59983e-05 -1.05938
3.25586 8.74812e-06 -1.54612
3.29093 2.32004e-05 -1.04921
3.32601 5.23253e-05 0.814398
3.36109 3.11837e-05 2.11752
3.39619 2.27839e-06 1.95771
3.43129 0.000172678 1.27361
3.4664 0.000306715 0.689586
3.50152 -0.00134405 0.266304
3.53665 -0.0110601 -0.0071731
3.57179 -0.0225785 0.010189
3.60694 -0.00224162 0.334968
3.64209 0.4612 0.873453
3.67726 -2.62932 0.332732
3.71243 -14.0821 -1.47641
3.74761 -8.48818 -0.567258
3.7828 -1.12244 0.260989
3.81801 0.0677565 0.38281
3.85322 -0.0252375 1.35128
3.88844 -0.0543162 2.16598
3.92367 -0.0647032 1.54164
3.95891 0.033165 -1.44377
3.99416 0.0711919 -4.97308
4.02942 0.15858 -6.553
4.06469 0.144254 -4.53016
4.09997 0.00335222 -13.3735
4.13526 -0.0899376 8.7123
4.17056 -0.217528 47.1615
4.20587 -0.28499 52.677
4.24119 -0.25121 16.2201
4.27653 -0.140714 3.931
4.31187 0.0459559 5.0568
4.34722 0.0834394 1.78543
4.38259 -0.0634806 3.65731
4.41797 -0.0271713 1.99419
4.45335 0.0678567 1.41229
4.48875 0.0491931 -0.0426373
4.52416 -0.156166 0.18422
4.55958 -0.239498 1.45613
4.59502 0.00808329 1.47148
4.63046 0.198904 3.45452
4.66592 0.0601476 3.69325
4.70139 -0.0473773 3.99465
4.73687 -0.141812 1.40757
4.77237 -0.0720783 -0.825037
4.80787 0.0739941 0.832864
4.84339 0.246432 4.37905
4.87892 0.479504 3.81688
4.91446 0.246867 0.293803
4.95002 0.375718 1.43915
4.98559 1.07816 10.997
5.02117 -1.33975 4.40824
5.05677 -0.569707 -9.29862
5.09237 34.516 75.0569
5.128 117.165 2750.66
5.16363 -12.1231 11269.1
5.19928 -438.198 39025.8
5.23494 -796.218 54192.8
5.27062 -528.671 29020.2
5.30631 -145.361 8777.19
5.34201 -22.626 1317.69
5.37773 -37.3675 -159.178
5.41346 23.9743 8.35924
5.4492 129.227 808.681
5.48497 144.621 2473.06
5.52074 141.087 5000.82
5.55653 189.854 7169.86
5.59233 103.887 3036.54
5.62815 84.4591 413.777
5.66399 65.1718 404.036
5.69984 7.27275 367.967
5.7357 -5.54106 150.164
5.77158 12.8683 127.813
5.80748 31.8784 323.857
5.84339 33.3706 502.266
5.87932 20.0039 457.699
5.91526 52.9247 305.485
5.95122 371.832 813.276
5.9872 442.084 930.87
6.02319 145.781 406.389
6.05919 50.432 277.592
6.09522 11.5102 179.249
6.13126 -8.76175 89.6009
6.16732 -40.8833 -96.3586
6.20339 -26.6424 -151.773
6.23949 115.649 136.644
6.27559 297.33 1189.69
6.31172 480.499 3090.76
6.34786 5822.28 10455.2
6.38403 8894.08 14446.2
6.42021 3212.65 5720.06
6.4564 326.919 6402.61
6.49262 188.361 11087.2
6.52885 619.251 7456.8
6.5651 1995.88 8283.07
6.60137 6202.37 30108
6.63766 653988 1.06902e+06
6.67397 8.67585e+06 1.42029e+07
6.71029 1.37974e+07 2.33413e+07
6.74664 4.29915e+06 7.43361e+06
6.783 86768.6 179276
6.81938 34695 74774
6.85579 14389.1 23230.9
6.89221 15601.9 -7167.43
6.92865 27322 -27233.5
6.96511 -3.99749e+08 2.18944e+09
7.00159 -4.58043e+09 2.17656e+10
7.0381 -6.86926e+09 2.99596e+10
7.07462 -1.9117e+09 7.41237e+09
7.11116 -1.16227e+06 1.29166e+07
7.14772 172977 -159699
7.18431 51253.3 2340.34
7.22091 736.265 217313
7.25754 -127096 714197
7.29418 -345789 1.47623e+06
7.33085 -326106 1.10726e+06
7.36754 -128511 703586
7.40425 79571.4 1.50221e+06
7.44099 144886 3.07638e+06
7.47774 89859.8 2.27332e+06
7.51452 23182.2 836978
7.55132 -607416 560995
7.58814 -1.20817e+07 4.44548e+06
7.62498 -1.03691e+10 4.29832e+09
7.66185 -2.58492e+10 1.07641e+10
7.69874 -1.42452e+10 6.10768e+09
7.73566 -2.36226e+09 1.11907e+09
7.77259 -7.84009e+07 3.8689e+07
7.80955 2.09836e+06 -3.64384e+07
7.84654 -4.01998e+07 -1.06658e+07
7.88355 -1.9317e+07 -398235
7.92058 -7.32882e+07 3.04693e+07
7.95763 -1.98049e+09 1.29055e+09
7.99471 -4.44244e+09 3.31513e+09
8.03182 -4.19991e+09 2.89574e+09
8.06895 -2.51683e+09 1.42182e+09
8.1061 -9.71746e+08 5.03422e+08
8.14328 -1.13081e+08 5.84609e+07
8.18049 -1.25523e+08 -1.18867e+07
8.21772 -5.18741e+07 6.21908e+07
8.25497 2.8253e+09 2.96587e+09
8.29226 7.5061e+09 1.08077e+10
8.32956 8.18872e+09 1.07959e+10
8.3669 9.56107e+09 1.54658e+10
8.40426 5.99229e+09 1.24786e+10
8.44165 4.23632e+08 2.30008e+09
8.47906 3.33572e+09 7.14355e+09
8.5165 2.06405e+10 3.24018e+10
8.55397 2.97059e+10 4.96379e+10
8.59146 1.8686e+10 1.00265e+11
8.62899 1.40084e+10 1.52663e+11
8.66654 1.0615e+11 2.85708e+11
8.70412 1.89984e+11 4.2767e+11
8.74172 1.31121e+11 2.83106e+11
8.77936 1.14872e+11 2.68737e+11
8.81702 2.72232e+11 3.67157e+11
8.85471 -7.00416e+12 -3.46543e+12
8.89244 -8.25503e+14 -9.06563e+14
8.93019 -2.7154e+15 -2.67841e+15
8.96797 -1.64582e+15 -1.61188e+15
9.00578 -8.91073e+13 -1.12607e+14
9.04362 -2.28999e+14 2.38346e+14
9.08149 -3.29762e+14 5.16447e+14
9.11939 -1.27229e+14 3.58503e+14
9.15732 -3.06432e+13 2.18798e+13
9.19528 1.33798e+13 -9.02492e+14
9.23327 4.5763e+13 -1.24919e+15
9.2713 7.41209e+13 -8.94914e+14
9.30935 9.30959e+13 -9.35995e+13
9.34744 3.98314e+13 6.71328e+13
9.38556 4.54926e+13 2.15391e+14
9.42371 3.53825e+14 1.35399e+15
9.46189 2.00204e+15 6.62317e+15
9.50011 1.81684e+15 5.71025e+15
9.53836 3.32248e+14 9.34189e+14
9.57664 -1.50108e+14 -1.82272e+14
9.61496 -1.12219e+15 -2.98723e+15
9.65331 -1.0263e+15 -2.94193e+15
9.69169 1.57068e+13 -6.45142e+13
9.73011 -1.52066e+13 -2.65148e+13
9.76856 -1.26362e+15 -2.72377e+15
9.80704 -1.26175e+15 -2.72471e+15
9.84557 8.67774e+14 1.73256e+15
9.88412 -1.90822e+16 -3.13693e+16
9.92271 -1.80496e+17 -3.01058e+17
9.96134 -1.8461e+17 -3.07427e+17
10 8.26853e+16 1.43795e+17
10.0387 1.4156e+17 2.49909e+17
10.0774 1.66833e+17 4.22398e+17
10.1162 1.53416e+17 3.84077e+17
10.155 -7.50175e+16 -2.88699e+17
10.1939 -1.04039e+17 -3.60406e+17
10.2328 2.31326e+15 -1.80487e+16
10.2717 1.40919e+16 2.4321e+16
10.3106 -1.9779e+16 -5.34244e+16
10.3496 -1.83721e+16 -5.08081e+16
10.3887 2.09106e+16 3.44703e+16
10.4278 1.16767e+16 1.35091e+16
10.4669 -7.16478e+16 -1.61447e+17
10.506 -4.46724e+16 -1.20165e+17
10.5452 1.02745e+17 1.52594e+17
10.5845 1.96587e+16 3.50895e+15
10.6238 -3.99699e+17 -7.08154e+17
10.6631 -4.81397e+16 -2.5839e+17
10.7024 1.19142e+18 1.39999e+18
10.7418 1.32122e+18 2.54868e+18
10.7813 2.4401e+18 7.12701e+18
10.8208 1.38727e+18 4.01313e+18
10.8603 -6.41145e+16 -5.6204e+17
10.8999 5.05706e+17 1.69034e+18
10.9395 1.90218e+18 6.97708e+18
10.9792 3.59885e+16 -4.2024e+18
11.0189 -2.31658e+18 -2.13099e+19
11.0586 7.07509e+16 -5.62156e+18
11.0984 2.40073e+18 6.47946e+18
11.1383 -1.16066e+18 -4.79798e+18
11.1781 -3.92629e+18 -1.42044e+19
11.2181 2.08304e+18 3.57399e+18
11.2581 4.84395e+18 1.1497e+19
11.2981 -1.11082e+19 -2.39652e+19
11.3381 -1.40409e+19 -3.10744e+19
11.3783 4.06543e+19 8.05507e+19
11.4184 -1.08238e+19 5.62306e+18
11.4587 -5.33366e+20 -8.28071e+20
11.4989 -4.54116e+20 5.9567e+20
11.5392 3.22267e+20 8.78797e+21
11.5796 6.41664e+21 9.73276e+21
11.62 2.91811e+22 1.59873e+22
11.6605 1.63157e+22 8.25125e+21
11.701 -6.41065e+20 -2.06166e+21
11.7415 -3.37675e+20 -6.9506e+20
11.7822 4.27208e+20 8.4643e+20
11.8228 -2.97264e+19 -6.74501e+19
11.8636 -3.32351e+20 -6.70686e+20
11.9043 1.70349e+20 2.80024e+20
11.9452 3.32531e+20 5.89437e+20
11.986 -3.75266e+20 -6.47925e+20
12.027 -3.44487e+20 -6.36885e+20
12.068 8.61135e+20 1.2127e+21
12.109 3.43075e+20 5.49411e+20
12.1501 -1.75127e+21 -2.12185e+21
12.1913 -4.06845e+20 -1.03569e+21
12.2325 1.83577e+21 5.21916e+20
12.2738 1.75069e+21 3.07234e+21
12.3151 2.37271e+21 6.43235e+21
12.3565 9.49853e+20 1.9514e+21
12.3979 5.46229e+20 1.4428e+21
12.4394 -2.65808e+20 1.1348e+22
12.481 -1.28832e+21 7.25696e+21
12.5226 -5.98593e+21 -2.64144e+22
12.5643 -1.01036e+21 -8.59914e+21
12.6061 1.16353e+22 3.71884e+22
12.6479 -2.46131e+21 -3.45202e+21
12.6898 -1.77411e+22 -4.67335e+22
12.7317 1.28504e+22 2.95796e+22
12.7737 2.32943e+22 5.67373e+22
12.8158 -4.23079e+22 -8.74823e+22
12.8579 -2.08316e+22 -4.83532e+22
12.9001 1.36457e+23 2.56403e+23
12.9424 -8.97473e+22 -1.06e+23
12.9847 -5.2629e+23 -8.18646e+23
13.0271 2.32982e+24 2.12107e+24
13.0696 1.57522e+25 4.63257e+25
13.1121 1.90321e+26 7.21938e+26
13.1547 2.08201e+26 7.95529e+26
13.1974 1.76071e+25 6.24244e+25
13.2402 -1.26303e+23 -2.36365e+24
13.283 -1.67581e+24 -2.04803e+24
13.3259 -3.0009e+23 -2.06383e+24
13.3689 5.45993e+23 -2.53505e+24
13.4119 5.02519e+23 1.42304e+24
13.455 3.16585e+23 1.59529e+24
13.4982 -6.51875e+23 -1.84758e+24
13.5415 -7.9538e+22 -4.50462e+23
13.5848 8.18115e+23 1.78432e+24
13.6283 -2.34192e+23 -4.35902e+23
13.6718 -6.36509e+23 -1.29689e+24
13.7153 3.85771e+23 4.83155e+23
13.759 3.69499e+23 6.46748e+23
13.8028 1.18725e+23 7.34728e+23
13.8466 -4.38705e+23 -1.02866e+24
13.8905 -8.63501e+23 -2.32264e+24
13.9345 6.15028e+23 1.4707e+24
13.9786 7.27837e+23 1.81391e+24
14.0227 3.43666e+23 9.93631e+23
14.067 -1.0422e+24 -7.99048e+23
14.1113 -2.36122e+24 -2.56696e+24
14.1558 2.15517e+24 -1.76629e+24
14.2003 2.53669e+24 4.84048e+24
14.2449 9.47574e+23 3.20163e+25
14.2896 8.20618e+23 3.37083e+24
14.3344 4.9013e+24 -8.79179e+24
14.3793 6.14076e+25 1.57885e+26
14.4243 5.16396e+25 1.2831e+26
14.4693 6.58832e+24 -2.05944e+25
14.5145 2.57625e+26 4.34124e+26
14.5598 4.34052e+26 7.47061e+26
14.6052 5.85221e+25 7.84489e+25
14.6506 4.31068e+26 3.98765e+26
14.6962 1.39421e+27 1.31462e+27
14.7419 3.19533e+26 3.08044e+26
14.7877 2.20777e+25 -1.02249e+26
14.8336 7.92286e+25 -7.85777e+26
14.8796 3.1097e+25 -3.08989e+26
14.9257 5.41227e+25 -1.01462e+27
14.9719 6.45766e+35 6.593e+35
15.0182 5.50456e+26 -9.85184e+27
15.0647 -9.68954e+24 -2.23738e+26
15.1112 6.38177e+26 6.81237e+26
15.1579 1.24402e+27 5.091e+27
15.2047 3.13388e+27 2.37839e+28
15.2516 7.28151e+26 8.41351e+27
15.2986 2.12616e+27 9.91653e+27
15.3458 2.00746e+28 4.82063e+28
15.393 1.048e+28 2.41384e+28
15.4404 -2.08685e+27 1.46066e+28
15.488 -5.16042e+25 4.63898e+26
15.5356 1.22202e+25 7.07214e+26
15.5834 -5.41918e+26 1.72417e+27
15.6313 -1.53885e+29 2.37084e+29
15.6794 -1.95076e+29 -2.74082e+28
15.7276 -4.99796e+29 -2.4533e+29
15.7759 -8.18339e+28 -2.75425e+28
15.8243 -3.82011e+27 2.49925e+27
15.873 6.0076e+26 2.28885e+26
15.9217 1.75231e+28 1.60019e+28
15.9706 -1.7689e+28 4.481e+28
16.0197 -3.52758e+29 3.08871e+29
16.0689 1.23217e+28 -8.46374e+27
16.1182 4.88938e+27 -7.92089e+27
16.1677 -9.55751e+27 -4.0749e+27
16.2174 -5.80603e+27 6.20976e+27
16.2672 4.07949e+29 7.01861e+29
16.3172 9.16887e+29 1.57664e+30
16.3674 7.22542e+28 1.19601e+29
16.4177 6.39432e+26 -9.66004e+26
16.4682 -7.88897e+29 -8.7931e+29
16.5189 -6.01042e+30 -6.676e+30
16.5697 -1.50946e+30 -1.68381e+30
16.6208 -2.70996e+27 -5.34505e+27
16.672 2.05056e+29 -1.39573e+28
16.7234 6.17946e+30 -1.67121e+30
16.775 3.66032e+30 -9.89035e+29
16.8268 4.38827e+27 1.18221e+28
16.8787 2.25145e+31 -7.62409e+30
16.9309 5.36382e+33 -1.82447e+33
16.9833 5.89868e+33 -2.0064e+33
17.0359 4.58283e+31 -1.5554e+31
17.0887 -7.92026e+28 -2.8664e+29
17.1418 -1.90396e+32 -1.66977e+32
17.195 -3.11314e+32 -2.72875e+32
17.2485 -5.55075e+30 -4.96791e+30
17.3022 6.10687e+28 2.74841e+29
17.3562 2.83906e+32 2.4568e+32
17.4104 5.37817e+32 4.65187e+32
17.4648 1.03018e+31 9.12289e+30
17.5195 -6.27311e+28 -1.25484e+29
17.5744 -1.98491e+33 -4.9294e+32
17.6296 -3.261e+33 -8.09796e+32
17.6851 -3.14616e+31 -8.1859e+30
17.7408 -9.40881e+28 -1.0818e+29
17.7969 -4.30814e+30 -1.37168e+31
17.8532 -4.5094e+30 -1.42839e+31
17.9098 7.58759e+29 -9.59512e+29
17.9667 3.68614e+30 -2.14304e+30
18.0239 -8.86147e+29 -4.1615e+30
18.0815 6.44251e+30 7.6264e+30
18.1393 2.22336e+31 7.10125e+30
18.1975 2.10386e+31 -5.58119e+31
18.256 1.68426e+30 5.68378e+30
18.3149 5.82814e+31 2.57887e+32
18.3742 3.52488e+31 7.73973e+31
18.4338 1.57581e+32 6.50713e+31
18.4938 -1.19428e+32 -2.80514e+32
18.5542 8.98061e+31 2.75843e+31
18.615 2.94853e+30 -5.81755e+31
18.6762 1.93536e+34 -4.15694e+33
18.7379 1.8323e+32 -1.81818e+32
18.8 -3.66002e+34 -2.18658e+34
18.8625 -3.52139e+34 -2.10987e+34
18.9255 2.41896e+30 -1.74048e+31
18.9891 -8.22344e+32 -2.98022e+33
19.0531 -6.16918e+31 1.66922e+33
19.1177 -7.51391e+30 -1.51804e+33
19.1828 5.2958e+33 -1.26775e+34
19.2484 -6.21163e+32 5.8208e+32
19.3147 -5.49667e+35 5.42206e+35
19.3816 -1.23419e+35 1.21707e+35
19.4491 6.09911e+33 -2.46496e+33
19.5173 3.01739e+33 -4.6293e+32
19.5862 -4.4979e+36 1.29223e+35
19.6558 -3.02634e+36 8.6432e+34
19.7262 1.87418e+33 -2.46507e+33
19.7974 4.70697e+33 5.28921e+32
19.8694 9.82226e+31 2.42375e+34
19.9423 2.20358e+33 1.29272e+34
20.0162 -9.74404e+32 -7.45354e+32
20.091 -3.60325e+32 -1.70593e+33
20.1669 8.61839e+32 1.72955e+33
20.244 -7.84242e+33 -3.03469e+33
20.3222 1.33884e+35 -3.43486e+34
20.4016 5.82728e+33 -1.09972e+34
20.4825 -4.95217e+33 -8.38563e+33
20.5648 1.23986e+35 -1.13341e+35
20.6487 1.09426e+35 -2.69245e+35
20.7344 -4.17063e+33 -6.35645e+33
20.8219 2.97859e+36 4.21843e+36
20.9115 -1.05424e+36 -6.72461e+35
21.0034 -9.88718e+33 -1.62181e+34
21.0979 5.62953e+35 -1.94641e+36
21.1952 -2.20355e+38 1.03205e+38
21.2959 4.44587e+35 1.32123e+36
21.4004 -3.21129e+37 4.70633e+37
21.5093 -3.80553e+38 -2.65468e+38
21.6237 -5.79878e+35 2.77055e+36
21.7448 -2.03452e+40 1.53361e+40
21.8747 -5.31404e+38 -2.57691e+38
22.0165 -1.59842e+38 1.58356e+38
22.1768 -4.59947e+36 1.61823e+37
22.3723 -2.80139e+32 8.43721e+33


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1Classic/vCLADiaP_FRG_K.txt <==
-22.3723 4.50917e+34 1.97979e+34
-22.1768 2.55546e+36 3.71333e+36
-22.0165 6.26271e+37 5.82652e+37
-21.8747 1.06119e+38 -9.19957e+37
-21.7448 1.32842e+40 5.73835e+39
-21.6237 1.08913e+37 7.46456e+36
-21.5093 1.03611e+38 -4.07203e+37
-21.4004 -5.14984e+37 8.40982e+37
-21.2959 8.0585e+36 4.24562e+35
-21.1952 -3.88075e+38 2.65595e+38
-21.0979 -1.38204e+36 6.12627e+35
-21.0034 -1.09198e+35 1.94648e+34
-20.9115 -5.59773e+36 -1.71516e+36
-20.8219 -1.44315e+36 3.3743e+35
-20.7344 -3.32507e+34 3.6389e+33
-20.6487 -4.41286e+34 5.85669e+34
-20.5648 -3.796e+33 1.09015e+34
-20.4825 -1.38311e+34 2.28625e+33
-20.4016 1.19875e+34 -1.7931e+32
-20.3222 -1.36018e+33 1.59123e+34
-20.244 -6.6773e+33 -3.3368e+33
-20.1669 7.56629e+33 1.84425e+33
-20.091 -8.86786e+33 -2.37769e+33
-20.0162 7.75638e+31 2.69593e+32
-19.9423 9.07031e+34 3.29818e+34
-19.8694 1.26968e+35 5.36393e+34
-19.7974 -6.69456e+33 -5.04382e+32
-19.7262 3.46066e+33 -3.59363e+33
-19.6558 -6.20219e+36 1.61068e+37
-19.5862 -9.21781e+36 2.3935e+37
-19.5173 5.81262e+32 6.80188e+32
-19.4491 1.11352e+34 -3.23573e+33
-19.3816 3.68347e+35 9.16734e+35
-19.3147 1.6433e+36 4.08299e+36
-19.2484 1.73408e+33 4.55187e+33
-19.1828 1.16409e+34 -2.45666e+34
-19.1177 -7.30487e+33 -3.3141e+33
-19.0531 9.82933e+33 4.07402e+33
-18.9891 1.47979e+32 -2.12636e+33
-18.9255 -9.14327e+30 -3.06609e+31
-18.8625 -1.88224e+35 1.39182e+35
-18.8 -1.9545e+35 1.44426e+35
-18.7379 -8.37871e+31 -8.18196e+31
-18.6762 3.88488e+34 -7.66245e+33
-18.615 -2.56145e+32 2.62259e+31
-18.5542 3.87932e+32 -3.64206e+32
-18.4938 -2.28403e+32 -8.51309e+31
-18.4338 3.19237e+32 1.4012e+32
-18.3742 4.94568e+32 8.74183e+31
-18.3149 1.50099e+33 2.69366e+32
-18.256 3.43545e+31 4.03674e+30
-18.1975 4.59304e+30 -9.45468e+31
-18.1393 8.68241e+31 -1.70106e+31
-18.0815 5.43629e+31 -1.64848e+31
-18.0239 -2.0828e+31 -3.82299e+29
-17.9667 4.919e+30 2.29949e+30
-17.9098 -1.97155e+30 -7.89645e+29
-17.8532 -8.49543e+31 -7.64269e+30
-17.7969 -8.13979e+31 -7.32121e+30
-17.7408 -4.51448e+29 -1.03793e+29
-17.6851 -1.1226e+32 1.47437e+32
-17.6296 -1.14334e+34 1.53641e+34
-17.5744 -6.95949e+33 9.35174e+33
-17.5195 -7.9756e+29 4.84955e+28
-17.4648 7.06317e+31 -3.40938e+31
-17.4104 3.62931e+33 -1.80416e+33
-17.3562 1.91647e+33 -9.52143e+32
-17.3022 1.57944e+30 2.83637e+29
-17.2485 -3.83451e+31 1.82513e+31
-17.195 -2.11977e+33 1.03641e+33
-17.1418 -1.2969e+33 6.33658e+32
-17.0887 -1.68162e+30 -2.14361e+29
-17.0359 1.90518e+31 -2.75194e+32
-16.9833 2.43029e+33 -3.54295e+34
-16.9309 2.20993e+33 -3.22169e+34
-16.8787 9.45342e+30 -1.35162e+32
-16.8268 6.91499e+28 1.33492e+27
-16.775 2.85397e+30 -2.14225e+31
-16.7234 4.81051e+30 -3.61683e+31
-16.672 3.77744e+29 -1.10887e+30
-16.6208 -3.42977e+28 2.50002e+27
-16.5697 -1.21745e+31 4.23069e+30
-16.5189 -4.83271e+31 1.69118e+31
-16.4682 -6.35964e+30 2.21287e+30
-16.4177 -3.58162e+27 -5.75891e+27
-16.3674 7.87808e+29 -1.16798e+29
-16.3172 1.03073e+31 -1.35159e+30
-16.2672 4.58263e+30 -6.00079e+29
-16.2174 -4.57262e+27 1.13498e+28
-16.1677 -4.24575e+28 4.08444e+28
-16.1182 -3.08908e+28 -4.31376e+28
-16.0689 -2.61873e+28 -8.78551e+28
-16.0197 -7.12236e+29 5.58987e+29
-15.9706 2.71209e+28 8.94372e+27
-15.9217 1.22671e+29 -5.69273e+28
-15.873 2.45681e+27 -2.67126e+27
-15.8243 -1.09854e+27 4.00764e+27
-15.7759 -3.35345e+29 2.98927e+29
-15.7276 -2.38971e+30 2.08788e+30
-15.6794 -7.8572e+29 7.74683e+29
-15.6313 1.93178e+29 3.06154e+29
-15.5834 7.57966e+27 2.87597e+27
-15.5356 3.74551e+27 1.4919e+27
-15.488 1.78296e+27 9.80057e+26
-15.4404 7.92208e+27 1.59746e+28
-15.393 1.34028e+29 3.73604e+27
-15.3458 2.97543e+29 5.64907e+26
-15.2986 3.45979e+28 4.27197e+27
-15.2516 4.14549e+28 1.21748e+28
-15.2047 1.31947e+29 3.58576e+28
-15.1579 2.95049e+28 4.6616e+27
-15.1112 4.98734e+27 -1.85655e+27
-15.0647 -1.19017e+27 -4.43459e+26
-15.0182 -5.05865e+28 -2.4573e+28
-14.9719 2.3435e+36 -4.10619e+36
-14.9257 -5.12773e+27 -2.61208e+27
-14.8796 -1.54672e+27 -8.64182e+26
-14.8336 -3.95682e+27 -2.1457e+27
-14.7877 -4.82532e+26 -3.30288e+26
-14.7419 2.33638e+27 -9.78842e+26
-14.6962 9.99822e+27 -4.37005e+27
-14.6506 3.05185e+27 -1.36673e+27
-14.6052 5.4281e+26 -1.35404e+26
-14.5598 4.88011e+27 -6.57689e+26
-14.5145 2.84758e+27 -4.1217e+26
-14.4693 -9.30788e+25 -8.09539e+25
-14.4243 7.8778e+26 5.56875e+24
-14.3793 9.64784e+26 2.00561e+25
-14.3344 -3.52023e+25 -4.55305e+25
-14.2896 1.97773e+25 2.94152e+24
-14.2449 1.7065e+26 6.54154e+25
-14.2003 3.12054e+25 -2.2492e+24
-14.1558 -4.41868e+24 -1.46323e+25
-14.1113 -1.85921e+25 7.33284e+24
-14.067 -6.43421e+24 4.03802e+24
-14.0227 6.00094e+24 4.3783e+23
-13.9786 1.11287e+25 5.55614e+22
-13.9345 9.04965e+24 -1.28914e+23
-13.8905 -1.4159e+25 -6.56994e+23
-13.8466 -6.41039e+24 3.1571e+22
-13.8028 4.10146e+24 1.047e+24
-13.759 4.20207e+24 -4.26037e+23
-13.7153 3.3895e+24 -8.44375e+23
-13.6718 -8.20996e+24 6.39434e+23
-13.6283 -2.79325e+24 4.3531e+23
-13.5848 1.11985e+25 -2.03383e+23
-13.5415 -2.52675e+24 -4.00816e+23
-13.4982 -1.11343e+25 -4.76326e+23
-13.455 9.09303e+24 1.99427e+24
-13.4119 8.58199e+24 6.14351e+23
-13.3689 -1.215e+25 -8.35327e+24
-13.3259 -1.15333e+25 -2.94319e+24
-13.283 -1.44717e+25 4.24533e+24
-13.2402 -1.27442e+25 -4.51461e+24
-13.1974 3.66527e+26 4.79385e+25
-13.1547 4.636e+27 6.95031e+26
-13.1121 4.20951e+27 6.2814e+26
-13.0696 2.77802e+26 2.09866e+25
-13.0271 1.61934e+25 -7.74481e+24
-12.9847 -5.47372e+24 9.30494e+23
-12.9424 -7.59549e+23 2.22619e+23
-12.9001 1.64642e+24 -1.6048e+23
-12.8579 -3.01094e+23 -8.03768e+20
-12.8158 -5.53708e+23 2.73022e+22
-12.7737 3.49165e+23 5.30386e+20
-12.7317 1.8351e+23 -3.90644e+21
-12.6898 -2.84963e+23 -1.06763e+22
-12.6479 -2.3725e+22 4.37791e+21
-12.6061 2.21014e+23 1.98449e+22
-12.5643 -4.75174e+22 -1.42631e+22
-12.5226 -1.52088e+23 -2.70885e+22
-12.481 3.53512e+22 2.26593e+22
-12.4394 5.91442e+22 2.65901e+22
-12.3979 8.83352e+21 5.16041e+20
-12.3565 1.23429e+22 -7.26977e+20
-12.3151 3.89493e+22 1.45845e+21
-12.2738 1.99617e+22 -2.42864e+21
-12.2325 6.8025e+21 -8.2311e+21
-12.1913 -6.29797e+21 1.28316e+20
-12.1501 -1.49587e+22 4.78893e+21
-12.109 3.6828e+21 -3.94053e+20
-12.068 8.30213e+21 -1.72212e+21
-12.027 -4.08461e+21 5.12831e+20
-11.986 -4.21619e+21 6.28887e+20
-11.9452 3.8432e+21 -3.87315e+20
-11.9043 1.85799e+21 -2.22868e+20
-11.8636 -4.24727e+21 3.24833e+20
-11.8228 -4.09604e+20 6.11549e+19
-11.7822 5.40171e+21 -3.26569e+20
-11.7415 -4.37818e+21 3.30628e+20
-11.701 -1.22047e+22 -1.01812e+21
-11.6605 8.01716e+22 -6.68471e+22
-11.62 1.49813e+23 -1.17008e+23
-11.5796 6.59444e+22 -1.2213e+22
-11.5392 4.71143e+22 1.71648e+22
-11.4989 2.16077e+21 3.53109e+21
-11.4587 -5.54563e+21 9.413e+20
-11.4184 2.05267e+18 5.88638e+19
-11.3783 5.1131e+20 -4.05964e+19
-11.3381 -2.00886e+20 5.05132e+18
-11.2981 -1.54693e+20 5.61626e+18
-11.2581 7.20249e+19 -9.06531e+17
-11.2181 1.59715e+19 -2.08204e+18
-11.1781 -1.1322e+20 -5.09211e+18
-11.1383 -4.2042e+19 -1.98666e+18
-11.0984 3.92163e+19 1.26978e+18
-11.0586 -6.1906e+19 -7.64908e+18
-11.0189 -2.00903e+20 -2.10204e+19
-10.9792 -5.03558e+19 -5.1519e+18
-10.9395 4.20845e+19 4.64328e+18
-10.8999 1.00928e+19 9.59834e+17
-10.8603 -3.67601e+18 -7.95185e+17
-10.8208 2.38066e+19 6.43067e+17
-10.7813 4.24981e+19 1.35055e+18
-10.7418 1.62909e+19 -1.44006e+18
-10.7024 1.00907e+19 -2.60971e+18
-10.6631 -1.38937e+18 8.20523e+16
-10.6238 -4.55881e+18 8.15676e+17
-10.5845 8.70339e+16 4.3103e+16
-10.5452 1.04502e+18 -1.19264e+17
-10.506 -7.132e+17 5.78488e+16
-10.4669 -9.94455e+17 8.8264e+16
-10.4278 1.0177e+17 -1.15376e+15
-10.3887 2.30497e+17 -1.38656e+16
-10.3496 -3.02662e+17 9.17859e+15
-10.3106 -3.19202e+17 1.08868e+16
-10.2717 1.62234e+17 -2.37314e+15
-10.2328 -8.34717e+16 -2.36566e+16
-10.1939 -2.10605e+18 -1.49001e+17
-10.155 -1.6619e+18 -1.17992e+17
-10.1162 2.37616e+18 1.55148e+17
-10.0774 2.60218e+18 1.29893e+17
-10.0387 1.62754e+18 -1.90971e+17
-10 9.38131e+17 -1.45313e+17
-9.96134 -2.01412e+18 2.95589e+17
-9.92271 -1.96894e+18 2.8921e+17
-9.88412 -2.04496e+17 3.10652e+16
-9.84557 1.14524e+16 -7.45653e+14
-9.80704 -1.66922e+16 4.74113e+14
-9.76856 -1.67594e+16 5.19635e+14
-9.73011 5.60751e+13 -1.77131e+13
-9.69169 -9.41743e+13 -2.73276e+14
-9.65331 -1.73634e+16 -1.5441e+15
-9.61496 -1.78559e+16 -1.55342e+15
-9.57664 -1.10069e+15 -2.26595e+14
-9.53836 5.56907e+15 6.97919e+14
-9.50011 3.31813e+16 6.137e+15
-9.46189 3.76818e+16 7.13751e+15
-9.42371 7.22706e+15 1.25468e+15
-9.38556 1.20365e+15 2.63645e+12
-9.34744 5.0154e+14 -4.94113e+13
-9.30935 1.56461e+14 -8.34155e+13
-9.2713 -2.97715e+15 5.63277e+13
-9.23327 -4.38584e+15 9.16439e+13
-9.19528 -1.02962e+15 -8.34748e+13
-9.15732 5.38939e+13 1.43404e+12
-9.11939 2.9475e+14 1.0928e+14
-9.08149 6.79067e+14 1.16374e+14
-9.04362 4.49638e+14 3.15318e+13
-9.00578 3.57967e+13 -2.62525e+13
-8.96797 2.12292e+14 -2.03659e+14
-8.93019 1.24678e+14 -2.73445e+14
-8.89244 8.28136e+12 -9.52022e+13
-8.85471 6.16565e+12 -1.14785e+12
-8.81702 3.02768e+12 -2.90035e+11
-8.77936 1.68701e+12 -1.91981e+11
-8.74172 1.92089e+12 -1.77717e+11
-8.70412 2.9069e+12 -2.17506e+11
-8.66654 2.00552e+12 -1.45247e+11
-8.62899 1.16459e+12 -5.10969e+10
-8.59146 8.11995e+11 -4.18955e+10
-8.55397 3.5352e+11 -3.69982e+10
-8.5165 2.00196e+11 -2.22786e+10
-8.47906 3.61188e+10 -2.48573e+09
-8.44165 1.74234e+10 -2.36781e+09
-8.40426 8.49199e+10 -4.17199e+09
-8.3669 1.10312e+11 -4.50977e+09
-8.32956 8.17836e+10 -6.3059e+08
-8.29226 7.67466e+10 1.40948e+09
-8.25497 2.23603e+10 4.54901e+08
-8.21772 3.71177e+08 -1.20827e+08
-8.18049 -2.00652e+08 -6.43863e+07
-8.14328 -2.0099e+08 8.61361e+07
-8.1061 -2.06049e+09 5.97111e+08
-8.06895 -5.445e+09 1.54659e+09
-8.03182 -9.79212e+09 2.78451e+09
-7.99471 -1.11129e+10 3.20098e+09
-7.95763 -4.88011e+09 1.44128e+09
-7.92058 -1.82597e+08 6.67885e+07
-7.88355 -1.06629e+08 7.10647e+07
-7.84654 -2.91233e+08 2.02916e+08
-7.80955 -2.92607e+08 2.55389e+08
-7.77259 -2.08271e+08 1.98758e+08
-7.73566 -4.65812e+09 2.13959e+09
-7.69874 -2.95841e+10 1.16637e+10
-7.66185 -5.37992e+10 2.05474e+10
-7.62498 -2.14686e+10 8.17043e+09
-7.58814 -2.44567e+07 9.85707e+06
-7.55132 2.42717e+06 709058
-7.51452 9.68555e+06 308124
-7.47774 2.72271e+07 611041
-7.44099 3.68463e+07 352327
-7.40425 1.75517e+07 -376954
-7.36754 8.11113e+06 674532
-7.33085 1.31831e+07 3.34663e+06
-7.29418 1.76356e+07 4.75262e+06
-7.25754 8.47793e+06 1.92024e+06
-7.22091 2.55119e+06 97956.1
-7.18431 23509.5 -625604
-7.14772 -1.87936e+06 -2.12051e+06
-7.11116 6.06413e+07 3.23208e+07
-7.07462 2.83176e+10 2.01456e+10
-7.0381 1.21986e+11 8.23988e+10
-7.00159 9.22935e+10 6.0327e+10
-6.96511 9.77999e+09 6.12573e+09
-6.92865 -332675 -336842
-6.89221 -92008 -190271
-6.85579 276543 -160092
-6.81938 907286 -377327
-6.783 1.77532e+06 -588227
-6.74664 4.88517e+07 -3.94124e+06
-6.71029 1.52755e+08 -1.15263e+07
-6.67397 9.3675e+07 -7.0026e+06
-6.63766 7.41e+06 -593705
-6.60137 359669 -52691.8
-6.5651 99781.4 -18724.6
-6.52885 88955.6 -3388.51
-6.49262 132427 3530.54
-6.4564 76888.3 -3.18715
-6.42021 49004.6 -5192.82
-6.38403 112646 -3990.37
-6.34786 88780.1 2617.46
-6.31172 27360.4 2629.53
-6.27559 9592.37 -1197.44
-6.23949 765.03 -854.463
-6.20339 -2394.85 507.233
-6.16732 -1387.22 583.187
-6.13126 759.491 235.144
-6.09522 1543.01 115.959
-6.05919 2359.28 42.5027
-6.02319 3442.17 -166.328
-5.9872 6562.26 -547.52
-5.95122 5543.37 -389.943
-5.91526 2567.36 113.637
-5.87932 5095.53 131.504
-5.84339 5639.28 -40.7808
-5.80748 3347.12 -146.888
-5.77158 524.145 -14.9461
-5.7357 703.787 265.381
-5.69984 4148.94 361.161
-5.66399 5559.09 137.492
-5.62815 5455.99 -155.792
-5.59233 34254.7 579.459
-5.55653 84533.2 1444.83
-5.52074 59755.4 911.93
-5.48497 29508.5 -369.97
-5.4492 9743.33 -997.552
-5.41346 104.093 -247.021
-5.37773 -2019.92 361.507
-5.34201 15554.9 1157.67
-5.30631 104680 6718.38
-5.27062 346903 24093.4
-5.23494 648142 45702.2
-5.19928 466009 32230.6
-5.16363 133967 7527.26
-5.128 32528.4 750.176
-5.09237 843.133 -288.819
-5.05677 -139.496 -4.22226
-5.02117 27.9568 16.0013
-4.98559 106.355 -8.15468
-4.95002 -3.11061 -2.91951
-4.91446 -17.5431 2.32585
-4.87892 33.5296 1.47052
-4.84339 41.2274 0.480416
-4.80787 1.74936 -0.556927
-4.77237 -20.9314 -0.155186
-4.73687 -3.68037 1.99048
-4.70139 9.54703 3.95843
-4.66592 -5.56925 2.33962
-4.63046 -20.4548 1.42677
-4.59502 -9.09465 1.80402
-4.55958 4.22902 4.49152
-4.52416 2.05898 2.40149
-4.48875 1.55833 0.26089
-4.45335 10.4142 1.18745
-4.41797 14.516 1.60684
-4.38259 20.5921 2.87724
-4.34722 22.9462 0.538034
-4.31187 27.0914 3.95873
-4.27653 26.5078 4.01139
-4.24119 -77.9427 16.3911
-4.20587 -363.933 51.2575
-4.17056 -99.8445 45.504
-4.13526 113.401 8.33164
-4.09997 88.8107 -13.2467
-4.06469 -8.29202 -6.11645
-4.02942 -91.7559 -8.16835
-3.99416 -89.7207 -5.83043
-3.95891 -30.0209 -1.74718
-3.92367 15.6615 1.4193
-3.88844 26.3773 2.085
-3.85322 19.9356 1.27182
-3.81801 9.16254 -0.759307
-3.7828 6.70035 -4.29033
-3.74761 10.8524 -14.6918
-3.71243 12.0497 -19.7062
-3.67726 11.3846 -7.33683
-3.64209 10.2412 -0.387312
-3.60694 4.6582 0.471012
-3.57179 1.01963 0.31482
-3.53665 0.593703 0.148542
-3.50152 0.878773 0.275791
-3.4664 0.727189 0.646553
-3.43129 1.44626 1.19343
-3.39619 2.91076 1.83195
-3.36109 7.25045 1.97531
-3.32601 8.9735 0.757258
-3.29093 -1.80397 -0.973921
-3.25586 -12.4403 -1.43102
-3.2208 -12.386 -0.978035
-3.18574 -4.37253 -0.221922
-3.1507 1.81077 0.356713
-3.11566 2.60091 0.269142
-3.08063 2.07958 0.068495
-3.0456 1.69121 -0.006423
-3.01059 1.75655 0.0843535
-2.97558 1.74778 0.152389
-2.94058 1.66419 0.00460892
-2.90558 0.329632 -0.313687
-2.87059 -2.51381 -0.458717
-2.83561 -2.60351 -0.384355
-2.80064 -0.944866 -0.184417
-2.76567 -0.0440981 0.0580683
-2.73071 0.40787 0.794608
-2.69576 0.0540824 0.759722
-2.66081 -0.851317 -0.317195
-2.62587 -0.545821 -0.0129003
-2.59094 0.0598687 1.05647
-2.55601 -0.0719438 0.362626
-2.52109 0.0844078 0.624562
-2.48617 0.513547 0.135133
-2.45126 0.393081 0.0957406
-2.41636 0.40023 0.16111
-2.38146 0.264087 0.201984
-2.34657 0.0554908 0.218548
-2.31168 -0.107627 0.144885
-2.2768 -0.249436 0.154476
-2.24192 -0.485266 0.21636
-2.20705 -0.368688 0.143573
-2.17219 0.124508 -0.00893559
-2.13733 0.27117 -0.0464859
-2.10247 0.208223 -0.0368104
-2.06762 -0.0314351 0.0245091
-2.03278 -0.501479 0.129435
-1.99794 -0.810626 0.134688
-1.9631 -0.769445 0.0715731
-1.92827 -0.267536 -0.0143745
-1.89345 0.195723 -0.0344447
-1.85862 0.198887 -0.00900633
-1.82381 0.131792 0.00456672
-1.78899 0.145461 -0.0146302
-1.75419 0.226648 -0.00832801
-1.71938 0.303734 -0.0282225
-1.68458 0.344171 -0.0297533
-1.64979 0.324115 -0.0230911
-1.61499 0.193504 0.00959924
-1.58021 -0.0841433 0.0427074
-1.54542 -0.353431 0.052284
-1.51064 -0.562727 0.0324958
-1.47586 -0.512386 0.00400325
-1.44109 -0.222121 -0.01557
-1.40632 -0.0102136 -0.0186475
-1.37155 0.101428 -0.00875791
-1.33679 0.135077 0.00324856
-1.30203 0.0823908 0.0057376
-1.26727 0.0522304 0.00232876
-1.23251 0.0425173 0.000365159
-1.19776 0.0465599 -2.57274e-05
-1.16301 0.0313192 -0.000707487
-1.12827 0.0103448 -0.00127911
-1.09352 0.0144503 -0.00140377
-1.05878 0.0471751 -0.000927947
-1.02405 0.0455967 -0.000748265
-0.989309 0.0391177 -0.000388618
-0.954576 0.0317674 -0.000225541
-0.919844 0.0428303 0.000334802
-0.885115 0.038224 0.000355004
-0.850388 0.0402206 -0.000217658
-0.815663 0.0494657 -0.00101397
-0.78094 0.0874445 -0.00104133
-0.746219 0.0982048 -0.000862344
-0.711499 0.10673 0.00111542
-0.676781 0.0919454 0.00362501
-0.642065 0.0832792 0.00544285
-0.60735 0.0292705 0.00545603
-0.572637 -0.0278733 0.00403507
-0.537925 -0.0691213 0.00146181
-0.503214 -0.023578 -0.00116142
-0.468504 0.00489455 -0.0024409
-0.433796 0.0381959 -0.00202046
-0.399089 0.0333424 -0.00120998
-0.364382 0.0584035 -0.000442959
-0.329676 0.0345974 0.000339061
-0.294972 0.0270355 0.000747166
-0.260267 -0.00255263 0.00133604
-0.225564 0.0381994 0.00142823
-0.190861 0.0133517 0.00194469
-0.156158 0.0464406 0.00154835
-0.121456 0.00362703 0.00250276
-0.0867541 0.0619071 0.00181815
-0.0520524 -0.0228733 0.00521801
-0.0173508 -0.0225239 0.00166718
0.0173508 -0.0225239 -0.00166711
0.0520524 -0.0228733 -0.00521808
0.0867541 0.0619071 -0.00181827
0.121456 0.00362703 -0.00250289
0.156158 0.0464406 -0.00154848
0.190861 0.0133517 -0.00194481
0.225564 0.0381994 -0.00142835
0.260267 -0.00255264 -0.00133615
0.294972 0.0270355 -0.000747268
0.329676 0.0345974 -0.000339166
0.364382 0.0584035 0.000442849
0.399089 0.0333424 0.00120987
0.433796 0.0381959 0.00202036
0.468504 0.00489455 0.00244083
0.503214 -0.0235781 0.00116137
0.537925 -0.0691213 -0.00146186
0.572637 -0.0278733 -0.00403518
0.60735 0.0292705 -0.00545616
0.642065 0.0832792 -0.00544283
0.676781 0.0919454 -0.00362461
0.711499 0.10673 -0.00111458
0.746219 0.0982049 0.00086338
0.78094 0.0874445 0.00104182
0.815663 0.0494658 0.00101402
0.850388 0.0402206 0.000217527
0.885115 0.038224 -0.000354959
0.919844 0.0428303 -0.000334327
0.954576 0.0317674 0.000225969
0.989309 0.0391177 0.000388791
1.02405 0.0455968 0.000748277
1.05878 0.0471752 0.000927881
1.09352 0.0144503 0.00140367
1.12827 0.0103448 0.00127897
1.16301 0.0313192 0.000707279
1.19776 0.0465598 2.54945e-05
1.23251 0.0425173 -0.000365355
1.26727 0.0522304 -0.00232886
1.30203 0.0823908 -0.00573762
1.33679 0.135077 -0.0032485
1.37155 0.101428 0.00875791
1.40632 -0.0102136 0.0186474
1.44109 -0.222121 0.0155699
1.47586 -0.512386 -0.00400334
1.51064 -0.562726 -0.0324957
1.54542 -0.35343 -0.0522832
1.58021 -0.0841431 -0.0427064
1.61499 0.193504 -0.00959874
1.64979 0.324115 0.0230912
1.68458 0.344171 0.0297534
1.71938 0.303735 0.0282225
1.75419 0.226648 0.00832839
1.78899 0.145463 0.0146302
1.82381 0.131792 -0.00456631
1.85862 0.198886 0.0090071
1.89345 0.195723 0.0344456
1.92827 -0.267536 0.0143791
1.9631 -0.769444 -0.0715516
1.99794 -0.81062 -0.134606
2.03278 -0.501469 -0.12929
2.06762 -0.0314302 -0.0244416
2.10247 0.20822 0.036753
2.13733 0.271167 0.0464164
2.17219 0.124509 0.00891635
2.20705 -0.368683 -0.143556
2.24192 -0.48526 -0.21632
2.2768 -0.249429 -0.154415
2.31168 -0.107624 -0.144824
2.34657 0.0554921 -0.218515
2.38146 0.264088 -0.201969
2.41636 0.40023 -0.161107
2.45126 0.393081 -0.0957269
2.48617 0.513549 -0.135085
2.52109 0.0844132 -0.624493
2.55601 -0.0719363 -0.362546
2.59094 0.0598767 -1.05641
2.62587 -0.545817 0.0129017
2.66081 -0.851312 0.317198
2.69576 0.0541032 -0.75957
2.73071 0.407895 -0.794402
2.76567 -0.0441168 -0.0583552
2.80064 -0.944934 0.183449
2.83561 -2.60357 0.38339
2.87059 -2.51388 0.457819
2.90558 0.329569 0.313065
2.94058 1.66412 -0.00477019
2.97558 1.74776 -0.152318
3.01059 1.75654 -0.0840307
3.0456 1.69115 0.00679825
3.08063 2.07939 -0.0684491
3.11566 2.60064 -0.269439
3.1507 1.81059 -0.35719
3.18574 -4.3726 0.22145
3.2208 -12.386 0.978041
3.25586 -12.4403 1.43168
3.29093 -1.80401 0.973896
3.32601 8.97341 -0.758532
3.36109 7.25039 -1.97571
3.39619 2.91075 -1.82964
3.43129 1.44594 -1.19419
3.4664 0.726613 -0.649085
3.50152 0.881304 -0.225643
3.53665 0.614572 0.162079
3.57179 1.06232 0.295553
3.60694 4.66245 -0.163525
3.64209 9.36586 -2.04503
3.67726 16.3838 -7.96946
3.71243 38.8712 -16.8942
3.74761 27.0468 -13.6096
3.7828 8.84532 -4.78908
3.81801 9.03285 -1.492
3.85322 19.984 -1.31846
3.88844 26.4815 -2.07311
3.92367 15.7858 -1.54444
3.95891 -30.0848 1.0322
3.99416 -89.858 3.75588
4.02942 -92.062 4.47963
4.06469 -8.57079 2.63803
4.09997 88.8042 12.6282
4.13526 113.575 -8.54419
4.17056 -99.4226 -45.9499
4.20587 -363.38 -51.0015
4.24119 -77.4546 -15.1287
4.27653 26.7815 -3.63517
4.31187 27.002 -5.88725
4.34722 22.7836 -2.94157
4.38259 20.7159 -4.25688
4.41797 14.5691 -2.28649
4.45335 10.2816 -1.57213
4.48875 1.46213 0.344271
4.52416 2.36461 2.04095
4.55958 4.69809 1.63959
4.59502 -9.1105 -1.08008
4.63046 -20.8449 -5.34884
4.66592 -5.68731 -4.90915
4.70139 9.64008 -3.88706
4.73687 -3.40168 -0.775728
4.77237 -20.7896 1.4672
4.80787 1.60377 -2.19567
4.84339 40.7423 -8.14074
4.87892 32.585 -6.048
4.91446 -18.0296 1.74681
4.95002 -3.85148 -5.75732
4.98559 104.228 -29.85
5.02117 30.6012 7.30041
5.05677 -138.371 14.1397
5.09237 774.944 -437.1
5.128 32296.8 -4686.3
5.16363 133991 -14754.5
5.19928 466876 -44963.9
5.23494 649717 -61534.8
5.27062 347949 -33353.3
5.30631 104968 -10662.7
5.34201 15599.7 -1452.59
5.37773 -1945.87 676.937
5.41346 56.57 -263.591
5.4492 9487.09 -2601.06
5.48497 29221.6 -5275.21
5.52074 59475.5 -9009.96
5.55653 84156.4 -12784.5
5.59233 34048.5 -5448.53
5.62815 5288.28 -977.417
5.66399 5429.65 -664.994
5.69984 4134.49 -369.864
5.7357 714.798 -33.0144
5.77158 498.568 -268.986
5.80748 3283.75 -790.72
5.84339 5572.93 -1039.51
5.87932 5055.75 -778.788
5.91526 2462.08 -494.045
5.95122 4803.56 -2008.05
5.9872 5682.52 -2399.94
6.02319 3152.02 -975.179
6.05919 2258.89 -510.093
6.09522 1520.1 -240.926
6.13126 776.939 56.7196
6.16732 -1305.79 775.097
6.20339 -2341.78 809.554
6.23949 534.633 -1126.69
6.27559 8999.94 -3567.89
6.31172 26402.8 -3529.58
6.34786 77176.2 -18219.8
6.38403 94917.8 -32785.3
6.42021 42600.2 -16595.7
6.4564 76236.5 -12768.2
6.49262 132051 -18576.8
6.52885 87720.7 -18258.6
6.5651 95800.8 -35244.2
6.60137 347298 -112744
6.63766 6.10545e+06 -2.72615e+06
6.67397 7.63671e+07 -3.53367e+07
6.71029 1.25228e+08 -5.80953e+07
6.74664 4.02736e+07 -1.87736e+07
6.783 1.60218e+06 -945968
6.81938 838047 -526548
6.85579 247825 -206455
6.89221 -123149 -175965
6.92865 -387212 -282482
6.96511 1.0578e+10 1.75512e+09
7.00159 1.01438e+11 1.6875e+10
7.0381 1.35701e+11 2.25847e+10
7.07462 3.21345e+10 5.34592e+09
7.11116 6.2962e+07 6.52979e+06
7.14772 -2.22477e+06 -1.80161e+06
7.18431 -78841.8 -630278
7.22091 2.54972e+06 -336035
7.25754 8.73177e+06 493859
7.29418 1.83262e+07 1.80417e+06
7.33085 1.38345e+07 1.13501e+06
7.36754 8.36783e+06 -730864
7.40425 1.73928e+07 -3.37772e+06
7.44099 3.65569e+07 -5.79323e+06
7.47774 2.70475e+07 -3.93046e+06
7.51452 9.63924e+06 -1.36401e+06
7.55132 3.64073e+06 -411754
7.58814 -317832 975109
7.62498 -7.50618e+08 -4.17815e+08
7.66185 -2.14946e+09 -9.60561e+08
7.69874 -1.11964e+09 -5.40596e+08
7.73566 6.22663e+07 -9.66011e+07
7.77259 -5.16011e+07 1.21445e+08
7.80955 -2.968e+08 3.28206e+08
7.84654 -2.10897e+08 2.24231e+08
7.88355 -6.8024e+07 7.18606e+07
7.92058 -3.61272e+07 5.89423e+06
7.95763 -9.21894e+08 -1.13802e+09
7.99471 -2.23401e+09 -3.42481e+09
8.03182 -1.39775e+09 -3.0032e+09
8.06895 -4.14491e+08 -1.29527e+09
8.1061 -1.18167e+08 -4.09125e+08
8.14328 2.50411e+07 -3.07178e+07
8.18049 5.02542e+07 -4.06262e+07
8.21772 4.74869e+08 -2.45141e+08
8.25497 1.67126e+10 -5.47376e+09
8.29226 6.17419e+10 -2.0195e+10
8.32956 6.54141e+10 -2.2212e+10
8.3669 9.11984e+10 -3.5427e+10
8.40426 7.29407e+10 -2.91179e+10
8.44165 1.65765e+10 -6.96599e+09
8.47906 2.94502e+10 -1.67669e+10
8.5165 1.58931e+11 -8.70562e+10
8.55397 2.94131e+11 -1.36236e+11
8.59146 7.74637e+11 -2.4235e+11
8.62899 1.13658e+12 -3.56313e+11
8.66654 1.79329e+12 -7.16465e+11
8.70412 2.52706e+12 -1.07256e+12
8.74172 1.65874e+12 -7.43748e+11
8.77936 1.45734e+12 -7.29291e+11
8.81702 2.48338e+12 -1.02413e+12
8.85471 2.017e+13 5.78104e+12
8.89244 1.65883e+15 1.71743e+15
8.93019 5.55403e+15 5.08196e+15
8.96797 3.50309e+15 3.01928e+15
9.00578 2.13968e+14 1.98907e+14
9.04362 9.07527e+14 -4.45048e+14
9.08149 1.33844e+15 -9.16284e+14
9.11939 5.49153e+14 -6.07568e+14
9.15732 1.15167e+14 -4.23163e+13
9.19528 -1.05637e+15 1.72114e+15
9.23327 -4.47735e+15 2.58953e+15
9.2713 -3.12536e+15 1.84582e+15
9.30935 -2.96967e+13 1.0375e+14
9.34744 4.21892e+14 -1.83653e+14
9.38556 1.11268e+15 -4.28073e+14
9.42371 6.51952e+15 -1.45285e+15
9.46189 3.36783e+16 -6.10677e+15
9.50011 2.95482e+16 -5.28178e+15
9.53836 4.90467e+15 -1.17019e+15
9.57664 -8.00518e+14 1.379e+14
9.61496 -1.56118e+16 4.42024e+15
9.65331 -1.53111e+16 4.33901e+15
9.69169 -1.25584e+14 -1.44264e+14
9.73011 8.64847e+13 3.53102e+13
9.76856 -1.42325e+16 5.96656e+15
9.80704 -1.4169e+16 5.92294e+15
9.84557 9.717e+15 -4.2104e+15
9.88412 -1.66336e+17 9.37974e+16
9.92271 -1.60799e+18 8.91267e+17
9.96134 -1.64493e+18 9.10385e+17
10 7.72775e+17 -4.32878e+17
10.0387 1.34444e+18 -6.90746e+17
10.0774 2.26854e+18 -7.14831e+17
10.1162 2.06935e+18 -6.12943e+17
10.155 -1.51188e+18 4.5936e+17
10.1939 -1.89798e+18 5.71758e+17
10.2328 -8.80979e+16 1.24382e+16
10.2717 1.34052e+17 -5.10118e+16
10.3106 -2.79647e+17 1.17728e+17
10.3496 -2.65921e+17 1.10788e+17
10.3887 1.88679e+17 -8.2802e+16
10.4278 7.84183e+16 -2.81703e+16
10.4669 -8.51168e+17 4.1114e+17
10.506 -6.2386e+17 2.98165e+17
10.5452 8.39537e+17 -4.24436e+17
10.5845 4.77184e+16 3.60854e+16
10.6238 -3.75945e+18 2.23191e+18
10.6631 -1.29309e+18 5.98807e+17
10.7024 7.70794e+18 -5.40956e+18
10.7418 1.36486e+19 -6.53719e+18
10.7813 3.76181e+19 -1.29029e+19
10.8208 2.10322e+19 -7.38287e+18
10.8603 -3.54779e+18 3.28852e+17
10.8999 9.08145e+18 -2.42073e+18
10.9395 3.82803e+19 -9.31039e+18
10.9792 -5.04278e+19 3.2526e+18
11.0189 -1.96269e+20 2.1598e+19
11.0586 -6.20475e+19 3.59369e+18
11.0984 3.44149e+19 -1.16888e+19
11.1383 -3.97207e+19 7.60901e+18
11.1781 -1.05368e+20 2.33159e+19
11.2181 1.18055e+19 -9.22983e+18
11.2581 6.23372e+19 -2.38999e+19
11.2981 -1.32477e+20 5.35454e+19
11.3381 -1.72804e+20 6.71985e+19
11.3783 4.30003e+20 -2.01694e+20
11.4184 2.36998e+19 4.7618e+19
11.4587 -4.47892e+21 2.59741e+21
11.4989 3.06899e+21 2.33978e+21
11.5392 4.64698e+22 -4.10813e+20
11.5796 5.31114e+22 -3.16781e+22
11.62 9.14519e+22 -1.48982e+23
11.6605 4.75407e+22 -8.33493e+22
11.701 -1.09226e+22 3.10514e+21
11.7415 -3.70284e+21 1.72073e+21
11.7822 4.5473e+21 -2.0194e+21
11.8228 -3.50152e+20 1.96053e+20
11.8636 -3.58258e+21 1.66619e+21
11.9043 1.5173e+21 -7.82909e+20
11.9452 3.17815e+21 -1.56617e+21
11.986 -3.46567e+21 1.92472e+21
12.027 -3.39565e+21 1.78659e+21
12.068 6.57988e+21 -4.14749e+21
12.109 2.99666e+21 -1.49286e+21
12.1501 -1.14562e+22 9.03258e+21
12.1913 -5.48429e+21 2.19967e+21
12.2325 3.13099e+21 -9.27492e+21
12.2738 1.64604e+22 -8.57327e+21
12.3151 3.42039e+22 -1.14061e+22
12.3565 1.04432e+22 -4.62975e+21
12.3979 7.74107e+21 -2.36954e+21
12.4394 5.96758e+22 3.89434e+21
12.481 3.79278e+22 8.14551e+21
12.5226 -1.40117e+23 2.57399e+22
12.5643 -4.54967e+22 2.93504e+21
12.6061 1.97744e+23 -5.45314e+22
12.6479 -1.88024e+22 1.12819e+22
12.6898 -2.49481e+23 8.27902e+22
12.7317 1.57809e+23 -6.30653e+22
12.7737 3.02576e+23 -1.12944e+23
12.8158 -4.69092e+23 2.02266e+23
12.8579 -2.59431e+23 9.59021e+22
12.9001 1.37351e+24 -6.73284e+23
12.9424 -5.80056e+23 4.34617e+23
12.9847 -4.42115e+24 2.56778e+24
13.0271 1.15338e+25 -1.19869e+25
13.0696 2.46298e+26 -7.16643e+25
13.1121 3.82887e+27 -8.15731e+26
13.1547 4.2196e+27 -8.9602e+26
13.1974 3.31313e+26 -7.69099e+25
13.2402 -1.24916e+25 2.12687e+23
13.283 -1.11201e+25 8.34138e+24
13.3259 -1.09331e+25 1.18446e+24
13.3689 -1.3242e+25 -3.2832e+24
13.4119 7.57696e+24 -2.23173e+24
13.455 8.45986e+24 -1.1963e+24
13.4982 -9.83054e+24 3.21881e+24
13.5415 -2.36767e+24 5.00106e+23
13.5848 9.56227e+24 -3.77202e+24
13.6283 -2.32486e+24 1.30711e+24
13.6718 -6.93695e+24 3.23321e+24
13.7153 2.61796e+24 -1.81068e+24
13.759 3.46307e+24 -1.71953e+24
13.8028 3.86401e+24 -4.2245e+23
13.8466 -5.53298e+24 2.0889e+24
13.8905 -1.2432e+25 3.98827e+24
13.9345 7.8196e+24 -3.07032e+24
13.9786 9.67303e+24 -3.57225e+24
14.0227 5.31361e+24 -1.54943e+24
14.067 -4.34981e+24 5.63611e+24
14.1113 -1.38697e+25 1.24668e+25
14.1558 -8.72901e+24 -1.10997e+25
14.2003 2.61321e+25 -1.19301e+25
14.2449 1.68755e+26 1.3829e+24
14.2896 1.8136e+25 -3.80013e+24
14.3344 -4.50049e+25 -2.7947e+25
14.3793 8.41969e+26 -2.95713e+26
14.4243 6.84501e+26 -2.5105e+26
14.4693 -1.06255e+26 -3.9765e+25
14.5145 2.33233e+27 -1.28042e+27
14.5598 4.01201e+27 -2.15181e+27
14.6052 4.25766e+26 -2.92302e+26
14.6506 2.18971e+27 -2.16426e+27
14.6962 7.20981e+27 -6.9993e+27
14.7419 1.69732e+27 -1.59493e+27
14.7877 -5.26687e+26 -1.2579e+26
14.8336 -4.11528e+27 -5.74143e+26
14.8796 -1.60891e+27 -2.46206e+26
14.9257 -5.23597e+27 -5.82837e+26
14.9719 1.05197e+36 -5.42479e+36
15.0182 -5.16874e+28 -4.86936e+27
15.0647 -1.17079e+27 4.01667e+24
15.1112 3.71098e+27 -3.21902e+27
15.1579 2.70169e+28 -5.52039e+27
15.2047 1.25679e+29 -1.17101e+28
15.2516 3.99986e+28 -4.65216e+27
15.2986 3.03456e+28 -1.55611e+28
15.3458 2.57394e+29 -9.58476e+28
15.393 1.13068e+29 -4.45408e+28
15.4404 1.20958e+28 -1.32386e+28
15.488 1.88617e+27 5.22616e+25
15.5356 3.72107e+27 7.74693e+25
15.5834 8.6635e+27 -5.72362e+26
15.6313 5.00947e+29 -1.68015e+29
15.6794 -3.95568e+29 8.29499e+29
15.7276 -1.39012e+30 2.57854e+30
15.7759 -1.71677e+29 3.54012e+29
15.8243 6.54168e+27 -9.90848e+26
15.873 1.25529e+27 -3.12903e+27
15.9217 8.76245e+28 -8.89312e+28
15.9706 6.24989e+28 -8.06763e+28
16.0197 -6.72007e+27 -5.87555e+28
16.0689 -5.08307e+28 -7.09276e+28
16.1182 -4.06696e+28 -2.72959e+28
16.1677 -2.33425e+28 4.89942e+28
16.2174 7.03943e+27 -1.06974e+27
16.2672 3.76673e+30 -2.0038e+30
16.3172 8.47353e+30 -4.50487e+30
16.3674 6.433e+29 -3.56e+29
16.4177 -4.86049e+27 -3.8269e+27
16.4682 -4.78185e+30 3.97149e+30
16.5189 -3.63063e+31 3.02638e+31
16.5697 -9.15558e+30 7.59831e+30
16.6208 -2.88778e+28 1.31901e+28
16.672 -3.23683e+28 -1.08096e+30
16.7234 -7.54841e+30 -3.28259e+31
16.775 -4.46666e+30 -1.94445e+31
16.8268 6.03733e+28 -2.23093e+28
16.8787 -3.55756e+31 -1.19914e+32
16.9309 -8.51771e+33 -2.8568e+34
16.9833 -9.36708e+33 -3.14167e+34
17.0359 -7.26048e+31 -2.44086e+32
17.0887 -1.52321e+30 3.58918e+29
17.1418 -9.16107e+32 9.67612e+32
17.195 -1.49714e+33 1.58216e+33
17.2485 -2.72436e+31 2.81871e+31
17.3022 1.45731e+30 -2.66044e+29
17.3562 1.34866e+33 -1.4435e+33
17.4104 2.55368e+33 -2.73453e+33
17.4648 5.00282e+31 -5.23396e+31
17.5195 -6.72098e+29 2.99463e+29
17.5744 -2.98967e+33 1.03376e+34
17.6296 -4.91142e+33 1.69837e+34
17.6851 -4.93371e+31 1.63808e+32
17.7408 -2.63272e+29 1.12568e+29
17.7969 -7.27816e+31 2.01123e+31
17.8532 -7.59355e+31 2.09251e+31
17.9098 -3.48906e+30 1.12938e+30
17.9667 -2.45329e+30 6.58558e+30
18.0239 -1.90557e+31 7.94071e+30
18.0815 4.14779e+31 -3.17376e+31
18.1393 4.23569e+31 -3.12131e+31
18.1975 -3.74841e+31 1.7077e+31
18.256 3.0986e+31 -7.33082e+30
18.3149 1.38443e+33 -2.46408e+32
18.3742 4.24071e+32 -6.73763e+31
18.4338 4.07539e+30 9.97783e+30
18.4938 1.04533e+31 4.75898e+32
18.5542 2.0832e+32 -4.19374e+32
18.615 -2.62042e+32 1.42577e+32
18.6762 1.41677e+32 6.51418e+32
18.7379 -4.50248e+32 2.81817e+32
18.8 -1.22249e+35 1.88157e+35
18.8625 -1.17796e+35 1.8138e+35
18.9255 -1.39812e+31 4.14867e+30
18.9891 1.79267e+33 3.83408e+33
19.0531 9.95271e+33 7.3558e+32
19.1177 -7.28984e+33 -2.78016e+32
19.1828 1.04929e+33 7.88346e+32
19.2484 2.97641e+33 3.38771e+33
19.3147 2.74264e+36 2.99857e+36
19.3816 6.15186e+35 6.73319e+35
19.4491 -1.063e+33 1.69419e+33
19.5173 -5.45352e+33 1.60605e+33
19.5862 -2.22007e+35 2.36765e+37
19.6558 -1.49507e+35 1.59339e+37
19.7262 -2.87712e+32 1.33651e+33
19.7974 -1.61085e+34 -1.56222e+33
19.8694 1.26772e+35 5.16428e+33
19.9423 8.62959e+34 7.1275e+33
20.0162 2.02637e+33 1.7603e+33
20.091 -8.14721e+33 1.03417e+33
20.1669 5.84261e+33 -1.61484e+33
20.244 9.00754e+33 2.73258e+33
20.3222 -2.69128e+35 8.46094e+34
20.4016 3.32906e+32 2.18151e+34
20.4825 -3.92678e+33 1.90575e+34
20.5648 -2.51768e+35 2.37583e+35
20.6487 -2.6298e+35 5.97057e+35
20.7344 -2.49094e+34 1.63518e+34
20.8219 -7.40034e+36 -8.09943e+36
20.9115 -3.48924e+36 -3.70235e+35
21.0034 -8.94238e+34 5.19011e+34
21.0979 -2.50795e+36 4.50545e+36
21.1952 5.2635e+37 5.91847e+37
21.2959 7.16932e+36 -2.21789e+36
21.4004 1.27275e+37 -1.00285e+37
21.5093 8.64717e+38 4.90216e+38
21.6237 1.2051e+37 1.92346e+36
21.7448 5.39746e+40 -2.49339e+40
21.8747 1.16893e+39 4.23387e+38
22.0165 3.82311e+38 -2.58446e+38
22.1768 1.17544e+37 -2.86513e+37
22.3723 4.56519e+34 2.9235e+33


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1Classic/vCLAOffP_FRG_K.txt <==
-22.3723 4.50917e+34 1.97979e+34
-22.1768 2.55546e+36 3.71333e+36
-22.0165 6.26271e+37 5.82652e+37
-21.8747 1.06119e+38 -9.19957e+37
-21.7448 1.32842e+40 5.73835e+39
-21.6237 1.08913e+37 7.46456e+36
-21.5093 1.03611e+38 -4.07203e+37
-21.4004 -5.14984e+37 8.40982e+37
-21.2959 8.0585e+36 4.24562e+35
-21.1952 -3.88075e+38 2.65595e+38
-21.0979 -1.38204e+36 6.12627e+35
-21.0034 -1.09198e+35 1.94648e+34
-20.9115 -5.59773e+36 -1.71516e+36
-20.8219 -1.44315e+36 3.3743e+35
-20.7344 -3.32507e+34 3.6389e+33
-20.6487 -4.41286e+34 5.85669e+34
-20.5648 -3.796e+33 1.09015e+34
-20.4825 -1.38311e+34 2.28625e+33
-20.4016 1.19875e+34 -1.7931e+32
-20.3222 -1.36018e+33 1.59123e+34
-20.244 -6.6773e+33 -3.3368e+33
-20.1669 7.56629e+33 1.84425e+33
-20.091 -8.86786e+33 -2.37769e+33
-20.0162 7.75638e+31 2.69593e+32
-19.9423 9.07031e+34 3.29818e+34
-19.8694 1.26968e+35 5.36393e+34
-19.7974 -6.69456e+33 -5.04382e+32
-19.7262 3.46066e+33 -3.59363e+33
-19.6558 -6.20219e+36 1.61068e+37
-19.5862 -9.21781e+36 2.3935e+37
-19.5173 5.81262e+32 6.80188e+32
-19.4491 1.11352e+34 -3.23573e+33
-19.3816 3.68347e+35 9.16734e+35
-19.3147 1.6433e+36 4.08299e+36
-19.2484 1.73408e+33 4.55187e+33
-19.1828 1.16409e+34 -2.45666e+34
-19.1177 -7.30487e+33 -3.3141e+33
-19.0531 9.82933e+33 4.07402e+33
-18.9891 1.47979e+32 -2.12636e+33
-18.9255 -9.14327e+30 -3.06609e+31
-18.8625 -1.88224e+35 1.39182e+35
-18.8 -1.9545e+35 1.44426e+35
-18.7379 -8.37871e+31 -8.18196e+31
-18.6762 3.88488e+34 -7.66245e+33
-18.615 -2.56145e+32 2.62259e+31
-18.5542 3.87932e+32 -3.64206e+32
-18.4938 -2.28403e+32 -8.51309e+31
-18.4338 3.19237e+32 1.4012e+32
-18.3742 4.94568e+32 8.74183e+31
-18.3149 1.50099e+33 2.69366e+32
-18.256 3.43545e+31 4.03674e+30
-18.1975 4.59304e+30 -9.45468e+31
-18.1393 8.68241e+31 -1.70106e+31
-18.0815 5.43629e+31 -1.64848e+31
-18.0239 -2.0828e+31 -3.82299e+29
-17.9667 4.919e+30 2.29949e+30
-17.9098 -1.97155e+30 -7.89645e+29
-17.8532 -8.49543e+31 -7.64269e+30
-17.7969 -8.13979e+31 -7.32121e+30
-17.7408 -4.51448e+29 -1.03793e+29
-17.6851 -1.1226e+32 1.47437e+32
-17.6296 -1.14334e+34 1.53641e+34
-17.5744 -6.95949e+33 9.35174e+33
-17.5195 -7.9756e+29 4.84955e+28
-17.4648 7.06317e+31 -3.40938e+31
-17.4104 3.62931e+33 -1.80416e+33
-17.3562 1.91647e+33 -9.52143e+32
-17.3022 1.57944e+30 2.83637e+29
-17.2485 -3.83451e+31 1.82513e+31
-17.195 -2.11977e+33 1.03641e+33
-17.1418 -1.2969e+33 6.33658e+32
-17.0887 -1.68162e+30 -2.14361e+29
-17.0359 1.90518e+31 -2.75194e+32
-16.9833 2.43029e+33 -3.54295e+34
-16.9309 2.20993e+33 -3.22169e+34
-16.8787 9.45342e+30 -1.35162e+32
-16.8268 6.91499e+28 1.33492e+27
-16.775 2.85397e+30 -2.14225e+31
-16.7234 4.81051e+30 -3.61683e+31
-16.672 3.77744e+29 -1.10887e+30
-16.6208 -3.42977e+28 2.50002e+27
-16.5697 -1.21745e+31 4.23069e+30
-16.5189 -4.83271e+31 1.69118e+31
-16.4682 -6.35964e+30 2.21287e+30
-16.4177 -3.58162e+27 -5.75891e+27
-16.3674 7.87808e+29 -1.16798e+29
-16.3172 1.03073e+31 -1.35159e+30
-16.2672 4.58263e+30 -6.00079e+29
-16.2174 -4.57262e+27 1.13498e+28
-16.1677 -4.24575e+28 4.08444e+28
-16.1182 -3.08908e+28 -4.31376e+28
-16.0689 -2.61873e+28 -8.78551e+28
-16.0197 -7.12236e+29 5.58987e+29
-15.9706 2.71209e+28 8.94372e+27
-15.9217 1.22671e+29 -5.69273e+28
-15.873 2.45681e+27 -2.67126e+27
-15.8243 -1.09854e+27 4.00764e+27
-15.7759 -3.35345e+29 2.98927e+29
-15.7276 -2.38971e+30 2.08788e+30
-15.6794 -7.8572e+29 7.74683e+29
-15.6313 1.93178e+29 3.06154e+29
-15.5834 7.57966e+27 2.87597e+27
-15.5356 3.74551e+27 1.4919e+27
-15.488 1.78296e+27 9.80057e+26
-15.4404 7.92208e+27 1.59746e+28
-15.393 1.34028e+29 3.73604e+27
-15.3458 2.97543e+29 5.64907e+26
-15.2986 3.45979e+28 4.27197e+27
-15.2516 4.14549e+28 1.21748e+28
-15.2047 1.31947e+29 3.58576e+28
-15.1579 2.95049e+28 4.6616e+27
-15.1112 4.98734e+27 -1.85655e+27
-15.0647 -1.19017e+27 -4.43459e+26
-15.0182 -5.05865e+28 -2.4573e+28
-14.9719 2.3435e+36 -4.10619e+36
-14.9257 -5.12773e+27 -2.61208e+27
-14.8796 -1.54672e+27 -8.64182e+26
-14.8336 -3.95682e+27 -2.1457e+27
-14.7877 -4.82532e+26 -3.30288e+26
-14.7419 2.33638e+27 -9.78842e+26
-14.6962 9.99822e+27 -4.37005e+27
-14.6506 3.05185e+27 -1.36673e+27
-14.6052 5.4281e+26 -1.35404e+26
-14.5598 4.88011e+27 -6.57689e+26
-14.5145 2.84758e+27 -4.1217e+26
-14.4693 -9.30788e+25 -8.09539e+25
-14.4243 7.8778e+26 5.56875e+24
-14.3793 9.64784e+26 2.00561e+25
-14.3344 -3.52023e+25 -4.55305e+25
-14.2896 1.97773e+25 2.94152e+24
-14.2449 1.7065e+26 6.54154e+25
-14.2003 3.12054e+25 -2.2492e+24
-14.1558 -4.41868e+24 -1.46323e+25
-14.1113 -1.85921e+25 7.33284e+24
-14.067 -6.43421e+24 4.03802e+24
-14.0227 6.00094e+24 4.3783e+23
-13.9786 1.11287e+25 5.55614e+22
-13.9345 9.04965e+24 -1.28914e+23
-13.8905 -1.4159e+25 -6.56994e+23
-13.8466 -6.41039e+24 3.1571e+22
-13.8028 4.10146e+24 1.047e+24
-13.759 4.20207e+24 -4.26037e+23
-13.7153 3.3895e+24 -8.44375e+23
-13.6718 -8.20996e+24 6.39434e+23
-13.6283 -2.79325e+24 4.3531e+23
-13.5848 1.11985e+25 -2.03383e+23
-13.5415 -2.52675e+24 -4.00816e+23
-13.4982 -1.11343e+25 -4.76326e+23
-13.455 9.09303e+24 1.99427e+24
-13.4119 8.58199e+24 6.14351e+23
-13.3689 -1.215e+25 -8.35327e+24
-13.3259 -1.15333e+25 -2.94319e+24
-13.283 -1.44717e+25 4.24533e+24
-13.2402 -1.27442e+25 -4.51461e+24
-13.1974 3.66527e+26 4.79385e+25
-13.1547 4.636e+27 6.95031e+26
-13.1121 4.20951e+27 6.2814e+26
-13.0696 2.77802e+26 2.09866e+25
-13.0271 1.61934e+25 -7.74481e+24
-12.9847 -5.47372e+24 9.30494e+23
-12.9424 -7.59549e+23 2.22619e+23
-12.9001 1.64642e+24 -1.6048e+23
-12.8579 -3.01094e+23 -8.03768e+20
-12.8158 -5.53708e+23 2.73022e+22
-12.7737 3.49165e+23 5.30386e+20
-12.7317 1.8351e+23 -3.90644e+21
-12.6898 -2.84963e+23 -1.06763e+22
-12.6479 -2.3725e+22 4.37791e+21
-12.6061 2.21014e+23 1.98449e+22
-12.5643 -4.75174e+22 -1.42631e+22
-12.5226 -1.52088e+23 -2.70885e+22
-12.481 3.53512e+22 2.26593e+22
-12.4394 5.91442e+22 2.65901e+22
-12.3979 8.83352e+21 5.16041e+20
-12.3565 1.23429e+22 -7.26977e+20
-12.3151 3.89493e+22 1.45845e+21
-12.2738 1.99617e+22 -2.42864e+21
-12.2325 6.8025e+21 -8.2311e+21
-12.1913 -6.29797e+21 1.28316e+20
-12.1501 -1.49587e+22 4.78893e+21
-12.109 3.6828e+21 -3.94053e+20
-12.068 8.30213e+21 -1.72212e+21
-12.027 -4.08461e+21 5.12831e+20
-11.986 -4.21619e+21 6.28887e+20
-11.9452 3.8432e+21 -3.87315e+20
-11.9043 1.85799e+21 -2.22868e+20
-11.8636 -4.24727e+21 3.24833e+20
-11.8228 -4.09604e+20 6.11549e+19
-11.7822 5.40171e+21 -3.26569e+20
-11.7415 -4.37818e+21 3.30628e+20
-11.701 -1.22047e+22 -1.01812e+21
-11.6605 8.01716e+22 -6.68471e+22
-11.62 1.49813e+23 -1.17008e+23
-11.5796 6.59444e+22 -1.2213e+22
-11.5392 4.71143e+22 1.71648e+22
-11.4989 2.16077e+21 3.53109e+21
-11.4587 -5.54563e+21 9.413e+20
-11.4184 2.05267e+18 5.88638e+19
-11.3783 5.1131e+20 -4.05964e+19
-11.3381 -2.00886e+20 5.05132e+18
-11.2981 -1.54693e+20 5.61626e+18
-11.2581 7.20249e+19 -9.06531e+17
-11.2181 1.59715e+19 -2.08204e+18
-11.1781 -1.1322e+20 -5.09211e+18
-11.1383 -4.2042e+19 -1.98666e+18
-11.0984 3.92163e+19 1.26978e+18
-11.0586 -6.1906e+19 -7.64908e+18
-11.0189 -2.00903e+20 -2.10204e+19
-10.9792 -5.03558e+19 -5.1519e+18
-10.9395 4.20845e+19 4.64328e+18
-10.8999 1.00928e+19 9.59834e+17
-10.8603 -3.67601e+18 -7.95185e+17
-10.8208 2.38066e+19 6.43067e+17
-10.7813 4.24981e+19 1.35055e+18
-10.7418 1.62909e+19 -1.44006e+18
-10.7024 1.00907e+19 -2.60971e+18
-10.6631 -1.38937e+18 8.20523e+16
-10.6238 -4.55881e+18 8.15676e+17
-10.5845 8.70339e+16 4.3103e+16
-10.5452 1.04502e+18 -1.19264e+17
-10.506 -7.132e+17 5.78488e+16
-10.4669 -9.94455e+17 8.8264e+16
-10.4278 1.0177e+17 -1.15376e+15
-10.3887 2.30497e+17 -1.38656e+16
-10.3496 -3.02662e+17 9.17859e+15
-10.3106 -3.19202e+17 1.08868e+16
-10.2717 1.62234e+17 -2.37314e+15
-10.2328 -8.34717e+16 -2.36566e+16
-10.1939 -2.10605e+18 -1.49001e+17
-10.155 -1.6619e+18 -1.17992e+17
-10.1162 2.37616e+18 1.55148e+17
-10.0774 2.60218e+18 1.29893e+17
-10.0387 1.62754e+18 -1.90971e+17
-10 9.38131e+17 -1.45313e+17
-9.96134 -2.01412e+18 2.95589e+17
-9.92271 -1.96894e+18 2.8921e+17
-9.88412 -2.04496e+17 3.10652e+16
-9.84557 1.14524e+16 -7.45653e+14
-9.80704 -1.66922e+16 4.74113e+14
-9.76856 -1.67594e+16 5.19635e+14
-9.73011 5.60751e+13 -1.77131e+13
-9.69169 -9.41743e+13 -2.73276e+14
-9.65331 -1.73634e+16 -1.5441e+15
-9.61496 -1.78559e+16 -1.55342e+15
-9.57664 -1.10069e+15 -2.26595e+14
-9.53836 5.56907e+15 6.97919e+14
-9.50011 3.31813e+16 6.137e+15
-9.46189 3.76818e+16 7.13751e+15
-9.42371 7.22706e+15 1.25468e+15
-9.38556 1.20365e+15 2.63645e+12
-9.34744 5.0154e+14 -4.94113e+13
-9.30935 1.56461e+14 -8.34155e+13
-9.2713 -2.97715e+15 5.63277e+13
-9.23327 -4.38584e+15 9.16439e+13
-9.19528 -1.02962e+15 -8.34748e+13
-9.15732 5.38939e+13 1.43404e+12
-9.11939 2.9475e+14 1.0928e+14
-9.08149 6.79067e+14 1.16374e+14
-9.04362 4.49638e+14 3.15318e+13
-9.00578 3.57967e+13 -2.62525e+13
-8.96797 2.12292e+14 -2.03659e+14
-8.93019 1.24678e+14 -2.73445e+14
-8.89244 8.28136e+12 -9.52022e+13
-8.85471 6.16565e+12 -1.14785e+12
-8.81702 3.02768e+12 -2.90035e+11
-8.77936 1.68701e+12 -1.91981e+11
-8.74172 1.92089e+12 -1.77717e+11
-8.70412 2.9069e+12 -2.17506e+11
-8.66654 2.00552e+12 -1.45247e+11
-8.62899 1.16459e+12 -5.10969e+10
-8.59146 8.11995e+11 -4.18955e+10
-8.55397 3.5352e+11 -3.69982e+10
-8.5165 2.00196e+11 -2.22786e+10
-8.47906 3.61188e+10 -2.48573e+09
-8.44165 1.74234e+10 -2.36781e+09
-8.40426 8.49199e+10 -4.17199e+09
-8.3669 1.10312e+11 -4.50977e+09
-8.32956 8.17836e+10 -6.3059e+08
-8.29226 7.67466e+10 1.40948e+09
-8.25497 2.23603e+10 4.54901e+08
-8.21772 3.71177e+08 -1.20827e+08
-8.18049 -2.00652e+08 -6.43863e+07
-8.14328 -2.0099e+08 8.61361e+07
-8.1061 -2.06049e+09 5.97111e+08
-8.06895 -5.445e+09 1.54659e+09
-8.03182 -9.79212e+09 2.78451e+09
-7.99471 -1.11129e+10 3.20098e+09
-7.95763 -4.88011e+09 1.44128e+09
-7.92058 -1.82597e+08 6.67885e+07
-7.88355 -1.06629e+08 7.10647e+07
-7.84654 -2.91233e+08 2.02916e+08
-7.80955 -2.92607e+08 2.55389e+08
-7.77259 -2.08271e+08 1.98758e+08
-7.73566 -4.65812e+09 2.13959e+09
-7.69874 -2.95841e+10 1.16637e+10
-7.66185 -5.37992e+10 2.05474e+10
-7.62498 -2.14686e+10 8.17043e+09
-7.58814 -2.44567e+07 9.85707e+06
-7.55132 2.42717e+06 709058
-7.51452 9.68555e+06 308124
-7.47774 2.72271e+07 611041
-7.44099 3.68463e+07 352327
-7.40425 1.75517e+07 -376954
-7.36754 8.11113e+06 674532
-7.33085 1.31831e+07 3.34663e+06
-7.29418 1.76356e+07 4.75262e+06
-7.25754 8.47793e+06 1.92024e+06
-7.22091 2.55119e+06 97956.1
-7.18431 23509.5 -625604
-7.14772 -1.87936e+06 -2.12051e+06
-7.11116 6.06413e+07 3.23208e+07
-7.07462 2.83176e+10 2.01456e+10
-7.0381 1.21986e+11 8.23988e+10
-7.00159 9.22935e+10 6.0327e+10
-6.96511 9.77999e+09 6.12573e+09
-6.92865 -332675 -336842
-6.89221 -92008 -190271
-6.85579 276543 -160092
-6.81938 907286 -377327
-6.783 1.77532e+06 -588227
-6.74664 4.88517e+07 -3.94124e+06
-6.71029 1.52755e+08 -1.15263e+07
-6.67397 9.3675e+07 -7.0026e+06
-6.63766 7.41e+06 -593705
-6.60137 359669 -52691.8
-6.5651 99781.4 -18724.6
-6.52885 88955.6 -3388.51
-6.49262 132427 3530.54
-6.4564 76888.3 -3.18714
-6.42021 49004.6 -5192.82
-6.38403 112646 -3990.37
-6.34786 88780.1 2617.46
-6.31172 27360.4 2629.53
-6.27559 9592.37 -1197.44
-6.23949 765.03 -854.463
-6.20339 -2394.85 507.233
-6.16732 -1387.22 583.187
-6.13126 759.491 235.144
-6.09522 1543.01 115.959
-6.05919 2359.28 42.5027
-6.02319 3442.17 -166.328
-5.9872 6562.26 -547.52
-5.95122 5543.37 -389.943
-5.91526 2567.36 113.637
-5.87932 5095.53 131.504
-5.84339 5639.28 -40.7808
-5.80748 3347.12 -146.888
-5.77158 524.145 -14.9461
-5.7357 703.787 265.381
-5.69984 4148.94 361.161
-5.66399 5559.09 137.492
-5.62815 5455.99 -155.792
-5.59233 34254.7 579.459
-5.55653 84533.2 1444.83
-5.52074 59755.4 911.93
-5.48497 29508.5 -369.97
-5.4492 9743.33 -997.552
-5.41346 104.093 -247.021
-5.37773 -2019.92 361.507
-5.34201 15554.9 1157.67
-5.30631 104680 6718.38
-5.27062 346903 24093.4
-5.23494 648142 45702.2
-5.19928 466009 32230.6
-5.16363 133967 7527.26
-5.128 32528.4 750.176
-5.09237 843.133 -288.819
-5.05677 -139.496 -4.22226
-5.02117 27.9568 16.0013
-4.98559 106.355 -8.15468
-4.95002 -3.11061 -2.9195
-4.91446 -17.5431 2.32585
-4.87892 33.5295 1.47052
-4.84339 41.2274 0.480414
-4.80787 1.74935 -0.556925
-4.77237 -20.9314 -0.155188
-4.73687 -3.68038 1.99048
-4.70139 9.54702 3.95842
-4.66592 -5.56926 2.33962
-4.63046 -20.4548 1.42677
-4.59502 -9.09466 1.80402
-4.55958 4.22902 4.49152
-4.52416 2.05897 2.40149
-4.48875 1.55833 0.26089
-4.45335 10.4142 1.18745
-4.41797 14.516 1.60684
-4.38259 20.5921 2.87723
-4.34722 22.9462 0.538035
-4.31187 27.0914 3.95873
-4.27653 26.5078 4.0114
-4.24119 -77.9427 16.3911
-4.20587 -363.933 51.2575
-4.17056 -99.8445 45.504
-4.13526 113.401 8.33164
-4.09997 88.8107 -13.2467
-4.06469 -8.29202 -6.11645
-4.02942 -91.7559 -8.16835
-3.99416 -89.7207 -5.83043
-3.95891 -30.0209 -1.74718
-3.92367 15.6614 1.4193
-3.88844 26.3773 2.08501
-3.85322 19.9356 1.27182
-3.81801 9.16254 -0.759306
-3.7828 6.70034 -4.29033
-3.74761 10.8524 -14.6918
-3.71243 12.0497 -19.7062
-3.67726 11.3846 -7.33683
-3.64209 10.2412 -0.387313
-3.60694 4.6582 0.471013
-3.57179 1.01963 0.314818
-3.53665 0.593702 0.148543
-3.50152 0.878768 0.275789
-3.4664 0.727187 0.646554
-3.43129 1.44626 1.19343
-3.39619 2.91076 1.83195
-3.36109 7.25045 1.97531
-3.32601 8.9735 0.757258
-3.29093 -1.80397 -0.973921
-3.25586 -12.4403 -1.43102
-3.2208 -12.386 -0.978034
-3.18574 -4.37253 -0.221922
-3.1507 1.81077 0.356714
-3.11566 2.6009 0.269141
-3.08063 2.07958 0.068496
-3.0456 1.6912 -0.0064242
-3.01059 1.75655 0.0843548
-2.97558 1.74777 0.152388
-2.94058 1.66419 0.00461029
-2.90558 0.329626 -0.313688
-2.87059 -2.51382 -0.458715
-2.83561 -2.60351 -0.384356
-2.80064 -0.944869 -0.184416
-2.76567 -0.0441021 0.0580678
-2.73071 0.407866 0.794608
-2.69576 0.0540793 0.759722
-2.66081 -0.851322 -0.317196
-2.62587 -0.545823 -0.0128994
-2.59094 0.0598635 1.05647
-2.55601 -0.0719452 0.362627
-2.52109 0.0844021 0.62456
-2.48617 0.513546 0.135135
-2.45126 0.393075 0.0957385
-2.41636 0.40023 0.161112
-2.38146 0.264081 0.201982
-2.34657 0.05549 0.21855
-2.31168 -0.107633 0.144883
-2.2768 -0.249437 0.154477
-2.24192 -0.485271 0.216359
-2.20705 -0.36869 0.143574
-2.17219 0.124504 -0.00893651
-2.13733 0.271168 -0.0464853
-2.10247 0.208219 -0.0368107
-2.06762 -0.0314382 0.0245091
-2.03278 -0.501482 0.129435
-1.99794 -0.81063 0.134688
-1.9631 -0.769447 0.0715738
-1.92827 -0.267541 -0.0143754
-1.89345 0.195721 -0.0344436
-1.85862 0.198882 -0.00900748
-1.82381 0.131791 0.00456789
-1.78899 0.145456 -0.0146314
-1.75419 0.226647 -0.00832692
-1.71938 0.303728 -0.0282235
-1.68458 0.34417 -0.0297525
-1.64979 0.324109 -0.0230918
-1.61499 0.193503 0.00959974
-1.58021 -0.0841486 0.0427071
-1.54542 -0.353432 0.0522841
-1.51064 -0.562731 0.032496
-1.47586 -0.512388 0.00400291
-1.44109 -0.222126 -0.0155695
-1.40632 -0.0102157 -0.0186482
-1.37155 0.101424 -0.00875705
-1.33679 0.135074 0.00324755
-1.30203 0.0823876 0.00573869
-1.26727 0.0522271 0.00232757
-1.23251 0.0425147 0.00036637
-1.19776 0.046556 -2.69741e-05
-1.16301 0.0313172 -0.000706271
-1.12827 0.0103403 -0.00128031
-1.09352 0.014449 -0.00140265
-1.05878 0.0471701 -0.000929012
-1.02405 0.045596 -0.000747314
-0.989309 0.0391121 -0.000389487
-0.954576 0.0317671 -0.000224807
-0.919844 0.0428243 0.000334159
-0.885115 0.038224 0.000355508
-0.850388 0.0402144 -0.000218075
-0.815663 0.049466 -0.00101368
-0.78094 0.0874382 -0.00104155
-0.746219 0.0982051 -0.000862239
-0.711499 0.106724 0.00111536
-0.676781 0.0919455 0.00362499
-0.642065 0.0832732 0.00544289
-0.60735 0.0292701 0.00545593
-0.572637 -0.0278787 0.00403515
-0.537925 -0.0691223 0.00146169
-0.503214 -0.0235825 -0.00116135
-0.468504 0.0048924 -0.00244099
-0.433796 0.0381927 -0.00202045
-0.399089 0.0333387 -0.00121
-0.364382 0.0584022 -0.000443032
-0.329676 0.0345916 0.000339124
-0.294972 0.0270367 0.000746992
-0.260267 -0.00256147 0.00133619
-0.225564 0.0382043 0.00142796
-0.190861 0.0133381 0.00194492
-0.156158 0.0464518 0.00154798
-0.121456 0.0036044 0.00250304
-0.0867541 0.061933 0.0018177
-0.0520524 -0.0229262 0.00521829
-0.0173508 -0.022375 0.00166672
0.0173508 -0.022375 -0.00166666
0.0520524 -0.0229262 -0.00521836
0.0867541 0.061933 -0.00181781
0.121456 0.0036044 -0.00250317
0.156158 0.0464518 -0.00154811
0.190861 0.0133381 -0.00194504
0.225564 0.0382043 -0.00142807
0.260267 -0.00256148 -0.0013363
0.294972 0.0270367 -0.000747094
0.329676 0.0345916 -0.00033923
0.364382 0.0584022 0.000442922
0.399089 0.0333387 0.00120989
0.433796 0.0381927 0.00202034
0.468504 0.0048924 0.00244092
0.503214 -0.0235825 0.0011613
0.537925 -0.0691223 -0.00146174
0.572637 -0.0278787 -0.00403526
0.60735 0.0292701 -0.00545606
0.642065 0.0832733 -0.00544287
0.676781 0.0919455 -0.00362459
0.711499 0.106724 -0.00111452
0.746219 0.0982052 0.000863275
0.78094 0.0874382 0.00104204
0.815663 0.0494661 0.00101374
0.850388 0.0402144 0.000217945
0.885115 0.038224 -0.000355463
0.919844 0.0428243 -0.000333684
0.954576 0.0317672 0.000225234
0.989309 0.0391121 0.00038966
1.02405 0.045596 0.000747326
1.05878 0.0471701 0.000928946
1.09352 0.014449 0.00140255
1.12827 0.0103403 0.00128017
1.16301 0.0313172 0.000706063
1.19776 0.0465559 2.67412e-05
1.23251 0.0425147 -0.000366567
1.26727 0.0522271 -0.00232768
1.30203 0.0823876 -0.00573871
1.33679 0.135074 -0.00324749
1.37155 0.101424 0.00875706
1.40632 -0.0102157 0.0186481
1.44109 -0.222126 0.0155694
1.47586 -0.512388 -0.00400299
1.51064 -0.562731 -0.0324959
1.54542 -0.353432 -0.0522833
1.58021 -0.0841484 -0.0427061
1.61499 0.193503 -0.00959924
1.64979 0.32411 0.0230919
1.68458 0.344171 0.0297526
1.71938 0.303729 0.0282235
1.75419 0.226647 0.0083273
1.78899 0.145458 0.0146314
1.82381 0.131791 -0.00456748
1.85862 0.198881 0.00900825
1.89345 0.195721 0.0344445
1.92827 -0.26754 0.01438
1.9631 -0.769446 -0.0715523
1.99794 -0.810623 -0.134606
2.03278 -0.501472 -0.12929
2.06762 -0.0314333 -0.0244416
2.10247 0.208216 0.0367533
2.13733 0.271164 0.0464158
2.17219 0.124505 0.00891727
2.20705 -0.368685 -0.143557
2.24192 -0.485265 -0.216319
2.2768 -0.24943 -0.154416
2.31168 -0.107629 -0.144822
2.34657 0.0554913 -0.218517
2.38146 0.264082 -0.201967
2.41636 0.400229 -0.161109
2.45126 0.393075 -0.0957249
2.48617 0.513548 -0.135086
2.52109 0.0844075 -0.624491
2.55601 -0.0719377 -0.362548
2.59094 0.0598715 -1.05641
2.62587 -0.545819 0.0129009
2.66081 -0.851316 0.317199
2.69576 0.0541002 -0.75957
2.73071 0.407892 -0.794402
2.76567 -0.0441208 -0.0583547
2.80064 -0.944936 0.183448
2.83561 -2.60358 0.383391
2.87059 -2.51388 0.457818
2.90558 0.329563 0.313067
2.94058 1.66412 -0.00477156
2.97558 1.74775 -0.152316
3.01059 1.75654 -0.084032
3.0456 1.69114 0.00679945
3.08063 2.07939 -0.0684501
3.11566 2.60063 -0.269438
3.1507 1.81059 -0.357191
3.18574 -4.37261 0.22145
3.2208 -12.386 0.978041
3.25586 -12.4403 1.43168
3.29093 -1.80402 0.973897
3.32601 8.9734 -0.758533
3.36109 7.25039 -1.97571
3.39619 2.91075 -1.82964
3.43129 1.44593 -1.19418
3.4664 0.726611 -0.649086
3.50152 0.881298 -0.225641
3.53665 0.61457 0.162077
3.57179 1.06232 0.295554
3.60694 4.66245 -0.163526
3.64209 9.36585 -2.04503
3.67726 16.3838 -7.96946
3.71243 38.8712 -16.8942
3.74761 27.0468 -13.6096
3.7828 8.84532 -4.78908
3.81801 9.03285 -1.49201
3.85322 19.984 -1.31846
3.88844 26.4815 -2.07311
3.92367 15.7858 -1.54444
3.95891 -30.0848 1.0322
3.99416 -89.858 3.75589
4.02942 -92.062 4.47963
4.06469 -8.57079 2.63803
4.09997 88.8042 12.6282
4.13526 113.575 -8.54419
4.17056 -99.4226 -45.9499
4.20587 -363.38 -51.0015
4.24119 -77.4546 -15.1287
4.27653 26.7815 -3.63517
4.31187 27.002 -5.88725
4.34722 22.7836 -2.94157
4.38259 20.7159 -4.25688
4.41797 14.5691 -2.28649
4.45335 10.2816 -1.57213
4.48875 1.46213 0.34427
4.52416 2.3646 2.04095
4.55958 4.69809 1.63959
4.59502 -9.1105 -1.08008
4.63046 -20.845 -5.34884
4.66592 -5.68731 -4.90915
4.70139 9.64007 -3.88706
4.73687 -3.40168 -0.77573
4.77237 -20.7896 1.4672
4.80787 1.60376 -2.19567
4.84339 40.7422 -8.14074
4.87892 32.585 -6.048
4.91446 -18.0296 1.74681
4.95002 -3.85148 -5.75732
4.98559 104.228 -29.85
5.02117 30.6012 7.30041
5.05677 -138.371 14.1397
5.09237 774.944 -437.1
5.128 32296.8 -4686.3
5.16363 133991 -14754.5
5.19928 466876 -44963.9
5.23494 649717 -61534.8
5.27062 347949 -33353.3
5.30631 104968 -10662.7
5.34201 15599.7 -1452.59
5.37773 -1945.87 676.937
5.41346 56.57 -263.591
5.4492 9487.09 -2601.06
5.48497 29221.6 -5275.21
5.52074 59475.5 -9009.96
5.55653 84156.4 -12784.5
5.59233 34048.5 -5448.53
5.62815 5288.28 -977.417
5.66399 5429.65 -664.994
5.69984 4134.49 -369.864
5.7357 714.798 -33.0144
5.77158 498.568 -268.986
5.80748 3283.75 -790.72
5.84339 5572.93 -1039.51
5.87932 5055.75 -778.788
5.91526 2462.08 -494.045
5.95122 4803.56 -2008.05
5.9872 5682.52 -2399.94
6.02319 3152.02 -975.179
6.05919 2258.89 -510.093
6.09522 1520.1 -240.926
6.13126 776.939 56.7196
6.16732 -1305.79 775.097
6.20339 -2341.78 809.554
6.23949 534.633 -1126.69
6.27559 8999.94 -3567.89
6.31172 26402.8 -3529.58
6.34786 77176.2 -18219.8
6.38403 94917.8 -32785.3
6.42021 42600.2 -16595.7
6.4564 76236.5 -12768.2
6.49262 132051 -18576.8
6.52885 87720.7 -18258.6
6.5651 95800.8 -35244.2
6.60137 347298 -112744
6.63766 6.10545e+06 -2.72615e+06
6.67397 7.63671e+07 -3.53367e+07
6.71029 1.25228e+08 -5.80953e+07
6.74664 4.02736e+07 -1.87736e+07
6.783 1.60218e+06 -945968
6.81938 838047 -526548
6.85579 247825 -206455
6.89221 -123149 -175965
6.92865 -387212 -282482
6.96511 1.0578e+10 1.75512e+09
7.00159 1.01438e+11 1.6875e+10
7.0381 1.35701e+11 2.25847e+10
7.07462 3.21345e+10 5.34592e+09
7.11116 6.2962e+07 6.52979e+06
7.14772 -2.22477e+06 -1.80161e+06
7.18431 -78841.8 -630278
7.22091 2.54972e+06 -336035
7.25754 8.73177e+06 493859
7.29418 1.83262e+07 1.80417e+06
7.33085 1.38345e+07 1.13501e+06
7.36754 8.36783e+06 -730864
7.40425 1.73928e+07 -3.37772e+06
7.44099 3.65569e+07 -5.79323e+06
7.47774 2.70475e+07 -3.93046e+06
7.51452 9.63924e+06 -1.36401e+06
7.55132 3.64073e+06 -411754
7.58814 -317832 975109
7.62498 -7.50618e+08 -4.17815e+08
7.66185 -2.14946e+09 -9.60561e+08
7.69874 -1.11964e+09 -5.40596e+08
7.73566 6.22663e+07 -9.66011e+07
7.77259 -5.16011e+07 1.21445e+08
7.80955 -2.968e+08 3.28206e+08
7.84654 -2.10897e+08 2.24231e+08
7.88355 -6.8024e+07 7.18606e+07
7.92058 -3.61272e+07 5.89423e+06
7.95763 -9.21894e+08 -1.13802e+09
7.99471 -2.23401e+09 -3.42481e+09
8.03182 -1.39775e+09 -3.0032e+09
8.06895 -4.14491e+08 -1.29527e+09
8.1061 -1.18167e+08 -4.09125e+08
8.14328 2.50411e+07 -3.07178e+07
8.18049 5.02542e+07 -4.06262e+07
8.21772 4.74869e+08 -2.45141e+08
8.25497 1.67126e+10 -5.47376e+09
8.29226 6.17419e+10 -2.0195e+10
8.32956 6.54141e+10 -2.2212e+10
8.3669 9.11984e+10 -3.5427e+10
8.40426 7.29407e+10 -2.91179e+10
8.44165 1.65765e+10 -6.96599e+09
8.47906 2.94502e+10 -1.67669e+10
8.5165 1.58931e+11 -8.70562e+10
8.55397 2.94131e+11 -1.36236e+11
8.59146 7.74637e+11 -2.4235e+11
8.62899 1.13658e+12 -3.56313e+11
8.66654 1.79329e+12 -7.16465e+11
8.70412 2.52706e+12 -1.07256e+12
8.74172 1.65874e+12 -7.43748e+11
8.77936 1.45734e+12 -7.29291e+11
8.81702 2.48338e+12 -1.02413e+12
8.85471 2.017e+13 5.78104e+12
8.89244 1.65883e+15 1.71743e+15
8.93019 5.55403e+15 5.08196e+15
8.96797 3.50309e+15 3.01928e+15
9.00578 2.13968e+14 1.98907e+14
9.04362 9.07527e+14 -4.45048e+14
9.08149 1.33844e+15 -9.16284e+14
9.11939 5.49153e+14 -6.07568e+14
9.15732 1.15167e+14 -4.23163e+13
9.19528 -1.05637e+15 1.72114e+15
9.23327 -4.47735e+15 2.58953e+15
9.2713 -3.12536e+15 1.84582e+15
9.30935 -2.96967e+13 1.0375e+14
9.34744 4.21892e+14 -1.83653e+14
9.38556 1.11268e+15 -4.28073e+14
9.42371 6.51952e+15 -1.45285e+15
9.46189 3.36783e+16 -6.10677e+15
9.50011 2.95482e+16 -5.28178e+15
9.53836 4.90467e+15 -1.17019e+15
9.57664 -8.00518e+14 1.379e+14
9.61496 -1.56118e+16 4.42024e+15
9.65331 -1.53111e+16 4.33901e+15
9.69169 -1.25584e+14 -1.44264e+14
9.73011 8.64847e+13 3.53102e+13
9.76856 -1.42325e+16 5.96656e+15
9.80704 -1.4169e+16 5.92294e+15
9.84557 9.717e+15 -4.2104e+15
9.88412 -1.66336e+17 9.37974e+16
9.92271 -1.60799e+18 8.91267e+17
9.96134 -1.64493e+18 9.10385e+17
10 7.72775e+17 -4.32878e+17
10.0387 1.34444e+18 -6.90746e+17
10.0774 2.26854e+18 -7.14831e+17
10.1162 2.06935e+18 -6.12943e+17
10.155 -1.51188e+18 4.5936e+17
10.1939 -1.89798e+18 5.71758e+17
10.2328 -8.80979e+16 1.24382e+16
10.2717 1.34052e+17 -5.10118e+16
10.3106 -2.79647e+17 1.17728e+17
10.3496 -2.65921e+17 1.10788e+17
10.3887 1.88679e+17 -8.2802e+16
10.4278 7.84183e+16 -2.81703e+16
10.4669 -8.51168e+17 4.1114e+17
10.506 -6.2386e+17 2.98165e+17
10.5452 8.39537e+17 -4.24436e+17
10.5845 4.77184e+16 3.60854e+16
10.6238 -3.75945e+18 2.23191e+18
10.6631 -1.29309e+18 5.98807e+17
10.7024 7.70794e+18 -5.40956e+18
10.7418 1.36486e+19 -6.53719e+18
10.7813 3.76181e+19 -1.29029e+19
10.8208 2.10322e+19 -7.38287e+18
10.8603 -3.54779e+18 3.28852e+17
10.8999 9.08145e+18 -2.42073e+18
10.9395 3.82803e+19 -9.31039e+18
10.9792 -5.04278e+19 3.2526e+18
11.0189 -1.96269e+20 2.1598e+19
11.0586 -6.20475e+19 3.59369e+18
11.0984 3.44149e+19 -1.16888e+19
11.1383 -3.97207e+19 7.60901e+18
11.1781 -1.05368e+20 2.33159e+19
11.2181 1.18055e+19 -9.22983e+18
11.2581 6.23372e+19 -2.38999e+19
11.2981 -1.32477e+20 5.35454e+19
11.3381 -1.72804e+20 6.71985e+19
11.3783 4.30003e+20 -2.01694e+20
11.4184 2.36998e+19 4.7618e+19
11.4587 -4.47892e+21 2.59741e+21
11.4989 3.06899e+21 2.33978e+21
11.5392 4.64698e+22 -4.10813e+20
11.5796 5.31114e+22 -3.16781e+22
11.62 9.14519e+22 -1.48982e+23
11.6605 4.75407e+22 -8.33493e+22
11.701 -1.09226e+22 3.10514e+21
11.7415 -3.70284e+21 1.72073e+21
11.7822 4.5473e+21 -2.0194e+21
11.8228 -3.50152e+20 1.96053e+20
11.8636 -3.58258e+21 1.66619e+21
11.9043 1.5173e+21 -7.82909e+20
11.9452 3.17815e+21 -1.56617e+21
11.986 -3.46567e+21 1.92472e+21
12.027 -3.39565e+21 1.78659e+21
12.068 6.57988e+21 -4.14749e+21
12.109 2.99666e+21 -1.49286e+21
12.1501 -1.14562e+22 9.03258e+21
12.1913 -5.48429e+21 2.19967e+21
12.2325 3.13099e+21 -9.27492e+21
12.2738 1.64604e+22 -8.57327e+21
12.3151 3.42039e+22 -1.14061e+22
12.3565 1.04432e+22 -4.62975e+21
12.3979 7.74107e+21 -2.36954e+21
12.4394 5.96758e+22 3.89434e+21
12.481 3.79278e+22 8.14551e+21
12.5226 -1.40117e+23 2.57399e+22
12.5643 -4.54967e+22 2.93504e+21
12.6061 1.97744e+23 -5.45314e+22
12.6479 -1.88024e+22 1.12819e+22
12.6898 -2.49481e+23 8.27902e+22
12.7317 1.57809e+23 -6.30653e+22
12.7737 3.02576e+23 -1.12944e+23
12.8158 -4.69092e+23 2.02266e+23
12.8579 -2.59431e+23 9.59021e+22
12.9001 1.37351e+24 -6.73284e+23
12.9424 -5.80056e+23 4.34617e+23
12.9847 -4.42115e+24 2.56778e+24
13.0271 1.15338e+25 -1.19869e+25
13.0696 2.46298e+26 -7.16643e+25
13.1121 3.82887e+27 -8.15731e+26
13.1547 4.2196e+27 -8.9602e+26
13.1974 3.31313e+26 -7.69099e+25
13.2402 -1.24916e+25 2.12687e+23
13.283 -1.11201e+25 8.34138e+24
13.3259 -1.09331e+25 1.18446e+24
13.3689 -1.3242e+25 -3.2832e+24
13.4119 7.57696e+24 -2.23173e+24
13.455 8.45986e+24 -1.1963e+24
13.4982 -9.83054e+24 3.21881e+24
13.5415 -2.36767e+24 5.00106e+23
13.5848 9.56227e+24 -3.77202e+24
13.6283 -2.32486e+24 1.30711e+24
13.6718 -6.93695e+24 3.23321e+24
13.7153 2.61796e+24 -1.81068e+24
13.759 3.46307e+24 -1.71953e+24
13.8028 3.86401e+24 -4.2245e+23
13.8466 -5.53298e+24 2.0889e+24
13.8905 -1.2432e+25 3.98827e+24
13.9345 7.8196e+24 -3.07032e+24
13.9786 9.67303e+24 -3.57225e+24
14.0227 5.31361e+24 -1.54943e+24
14.067 -4.34981e+24 5.63611e+24
14.1113 -1.38697e+25 1.24668e+25
14.1558 -8.72901e+24 -1.10997e+25
14.2003 2.61321e+25 -1.19301e+25
14.2449 1.68755e+26 1.3829e+24
14.2896 1.8136e+25 -3.80013e+24
14.3344 -4.50049e+25 -2.7947e+25
14.3793 8.41969e+26 -2.95713e+26
14.4243 6.84501e+26 -2.5105e+26
14.4693 -1.06255e+26 -3.9765e+25
14.5145 2.33233e+27 -1.28042e+27
14.5598 4.01201e+27 -2.15181e+27
14.6052 4.25766e+26 -2.92302e+26
14.6506 2.18971e+27 -2.16426e+27
14.6962 7.20981e+27 -6.9993e+27
14.7419 1.69732e+27 -1.59493e+27
14.7877 -5.26687e+26 -1.2579e+26
14.8336 -4.11528e+27 -5.74143e+26
14.8796 -1.60891e+27 -2.46206e+26
14.9257 -5.23597e+27 -5.82837e+26
14.9719 1.05197e+36 -5.42479e+36
15.0182 -5.16874e+28 -4.86936e+27
15.0647 -1.17079e+27 4.01667e+24
15.1112 3.71098e+27 -3.21902e+27
15.1579 2.70169e+28 -5.52039e+27
15.2047 1.25679e+29 -1.17101e+28
15.2516 3.99986e+28 -4.65216e+27
15.2986 3.03456e+28 -1.55611e+28
15.3458 2.57394e+29 -9.58476e+28
15.393 1.13068e+29 -4.45408e+28
15.4404 1.20958e+28 -1.32386e+28
15.488 1.88617e+27 5.22616e+25
15.5356 3.72107e+27 7.74693e+25
15.5834 8.6635e+27 -5.72362e+26
15.6313 5.00947e+29 -1.68015e+29
15.6794 -3.95568e+29 8.29499e+29
15.7276 -1.39012e+30 2.57854e+30
15.7759 -1.71677e+29 3.54012e+29
15.8243 6.54168e+27 -9.90848e+26
15.873 1.25529e+27 -3.12903e+27
15.9217 8.76245e+28 -8.89312e+28
15.9706 6.24989e+28 -8.06763e+28
16.0197 -6.72007e+27 -5.87555e+28
16.0689 -5.08307e+28 -7.09276e+28
16.1182 -4.06696e+28 -2.72959e+28
16.1677 -2.33425e+28 4.89942e+28
16.2174 7.03943e+27 -1.06974e+27
16.2672 3.76673e+30 -2.0038e+30
16.3172 8.47353e+30 -4.50487e+30
16.3674 6.433e+29 -3.56e+29
16.4177 -4.86049e+27 -3.8269e+27
16.4682 -4.78185e+30 3.97149e+30
16.5189 -3.63063e+31 3.02638e+31
16.5697 -9.15558e+30 7.59831e+30
16.6208 -2.88778e+28 1.31901e+28
16.672 -3.23683e+28 -1.08096e+30
16.7234 -7.54841e+30 -3.28259e+31
16.775 -4.46666e+30 -1.94445e+31
16.8268 6.03733e+28 -2.23093e+28
16.8787 -3.55756e+31 -1.19914e+32
16.9309 -8.51771e+33 -2.8568e+34
16.9833 -9.36708e+33 -3.14167e+34
17.0359 -7.26048e+31 -2.44086e+32
17.0887 -1.52321e+30 3.58918e+29
17.1418 -9.16107e+32 9.67612e+32
17.195 -1.49714e+33 1.58216e+33
17.2485 -2.72436e+31 2.81871e+31
17.3022 1.45731e+30 -2.66044e+29
17.3562 1.34866e+33 -1.4435e+33
17.4104 2.55368e+33 -2.73453e+33
17.4648 5.00282e+31 -5.23396e+31
17.5195 -6.72098e+29 2.99463e+29
17.5744 -2.98967e+33 1.03376e+34
17.6296 -4.91142e+33 1.69837e+34
17.6851 -4.93371e+31 1.63808e+32
17.7408 -2.63272e+29 1.12568e+29
17.7969 -7.27816e+31 2.01123e+31
17.8532 -7.59355e+31 2.09251e+31
17.9098 -3.48906e+30 1.12938e+30
17.9667 -2.45329e+30 6.58558e+30
18.0239 -1.90557e+31 7.94071e+30
18.0815 4.14779e+31 -3.17376e+31
18.1393 4.23569e+31 -3.12131e+31
18.1975 -3.74841e+31 1.7077e+31
18.256 3.0986e+31 -7.33082e+30
18.3149 1.38443e+33 -2.46408e+32
18.3742 4.24071e+32 -6.73763e+31
18.4338 4.07539e+30 9.97783e+30
18.4938 1.04533e+31 4.75898e+32
18.5542 2.0832e+32 -4.19374e+32
18.615 -2.62042e+32 1.42577e+32
18.6762 1.41677e+32 6.51418e+32
18.7379 -4.50248e+32 2.81817e+32
18.8 -1.22249e+35 1.88157e+35
18.8625 -1.17796e+35 1.8138e+35
18.9255 -1.39812e+31 4.14867e+30
18.9891 1.79267e+33 3.83408e+33
19.0531 9.95271e+33 7.3558e+32
19.1177 -7.28984e+33 -2.78016e+32
19.1828 1.04929e+33 7.88346e+32
19.2484 2.97641e+33 3.38771e+33
19.3147 2.74264e+36 2.99857e+36
19.3816 6.15186e+35 6.73319e+35
19.4491 -1.063e+33 1.69419e+33
19.5173 -5.45352e+33 1.60605e+33
19.5862 -2.22007e+35 2.36765e+37
19.6558 -1.49507e+35 1.59339e+37
19.7262 -2.87712e+32 1.33651e+33
19.7974 -1.61085e+34 -1.56222e+33
19.8694 1.26772e+35 5.16428e+33
19.9423 8.62959e+34 7.1275e+33
20.0162 2.02637e+33 1.7603e+33
20.091 -8.14721e+33 1.03417e+33
20.1669 5.84261e+33 -1.61484e+33
20.244 9.00754e+33 2.73258e+33
20.3222 -2.69128e+35 8.46094e+34
20.4016 3.32906e+32 2.18151e+34
20.4825 -3.92678e+33 1.90575e+34
20.5648 -2.51768e+35 2.37583e+35
20.6487 -2.6298e+35 5.97057e+35
20.7344 -2.49094e+34 1.63518e+34
20.8219 -7.40034e+36 -8.09943e+36
20.9115 -3.48924e+36 -3.70235e+35
21.0034 -8.94238e+34 5.19011e+34
21.0979 -2.50795e+36 4.50545e+36
21.1952 5.2635e+37 5.91847e+37
21.2959 7.16932e+36 -2.21789e+36
21.4004 1.27275e+37 -1.00285e+37
21.5093 8.64717e+38 4.90216e+38
21.6237 1.2051e+37 1.92346e+36
21.7448 5.39746e+40 -2.49339e+40
21.8747 1.16893e+39 4.23387e+38
22.0165 3.82311e+38 -2.58446e+38
22.1768 1.17544e+37 -2.86513e+37
22.3723 4.56519e+34 2.9235e+33


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1Classic/vCLRDiaP_FRG.txt <==
-22.3723 4.56519e+34 2.9235e+33
-22.1768 1.17544e+37 -2.86513e+37
-22.0165 3.82311e+38 -2.58446e+38
-21.8747 1.16893e+39 4.23387e+38
-21.7448 5.39746e+40 -2.49339e+40
-21.6237 1.2051e+37 1.92346e+36
-21.5093 8.64717e+38 4.90216e+38
-21.4004 1.27275e+37 -1.00285e+37
-21.2959 7.16932e+36 -2.21789e+36
-21.1952 5.2635e+37 5.91847e+37
-21.0979 -2.50795e+36 4.50545e+36
-21.0034 -8.94238e+34 5.19011e+34
-20.9115 -3.48924e+36 -3.70235e+35
-20.8219 -7.40034e+36 -8.09943e+36
-20.7344 -2.49094e+34 1.63518e+34
-20.6487 -2.6298e+35 5.97057e+35
-20.5648 -2.51768e+35 2.37583e+35
-20.4825 -3.92678e+33 1.90575e+34
-20.4016 3.32906e+32 2.18151e+34
-20.3222 -2.69128e+35 8.46094e+34
-20.244 9.00754e+33 2.73258e+33
-20.1669 5.84261e+33 -1.61484e+33
-20.091 -8.14721e+33 1.03417e+33
-20.0162 2.02637e+33 1.7603e+33
-19.9423 8.62959e+34 7.1275e+33
-19.8694 1.26772e+35 5.16428e+33
-19.7974 -1.61085e+34 -1.56222e+33
-19.7262 -2.87712e+32 1.33651e+33
-19.6558 -1.49507e+35 1.59339e+37
-19.5862 -2.22007e+35 2.36765e+37
-19.5173 -5.45352e+33 1.60605e+33
-19.4491 -1.063e+33 1.69419e+33
-19.3816 6.15186e+35 6.73319e+35
-19.3147 2.74264e+36 2.99857e+36
-19.2484 2.97641e+33 3.38771e+33
-19.1828 1.04929e+33 7.88346e+32
-19.1177 -7.28984e+33 -2.78016e+32
-19.0531 9.95271e+33 7.3558e+32
-18.9891 1.79267e+33 3.83408e+33
-18.9255 -1.39812e+31 4.14867e+30
-18.8625 -1.17796e+35 1.8138e+35
-18.8 -1.22249e+35 1.88157e+35
-18.7379 -4.50248e+32 2.81817e+32
-18.6762 1.41677e+32 6.51418e+32
-18.615 -2.62042e+32 1.42577e+32
-18.5542 2.0832e+32 -4.19374e+32
-18.4938 1.04533e+31 4.75898e+32
-18.4338 4.07539e+30 9.97783e+30
-18.3742 4.24071e+32 -6.73763e+31
-18.3149 1.38443e+33 -2.46408e+32
-18.256 3.0986e+31 -7.33082e+30
-18.1975 -3.74841e+31 1.7077e+31
-18.1393 4.23569e+31 -3.12131e+31
-18.0815 4.14779e+31 -3.17376e+31
-18.0239 -1.90557e+31 7.94071e+30
-17.9667 -2.45329e+30 6.58558e+30
-17.9098 -3.48906e+30 1.12938e+30
-17.8532 -7.59355e+31 2.09251e+31
-17.7969 -7.27816e+31 2.01123e+31
-17.7408 -2.63272e+29 1.12568e+29
-17.6851 -4.93371e+31 1.63808e+32
-17.6296 -4.91142e+33 1.69837e+34
-17.5744 -2.98967e+33 1.03376e+34
-17.5195 -6.72098e+29 2.99463e+29
-17.4648 5.00282e+31 -5.23396e+31
-17.4104 2.55368e+33 -2.73453e+33
-17.3562 1.34866e+33 -1.4435e+33
-17.3022 1.45731e+30 -2.66044e+29
-17.2485 -2.72436e+31 2.81871e+31
-17.195 -1.49714e+33 1.58216e+33
-17.1418 -9.16107e+32 9.67612e+32
-17.0887 -1.52321e+30 3.58918e+29
-17.0359 -7.26048e+31 -2.44086e+32
-16.9833 -9.36708e+33 -3.14167e+34
-16.9309 -8.51771e+33 -2.8568e+34
-16.8787 -3.55756e+31 -1.19914e+32
-16.8268 6.03733e+28 -2.23093e+28
-16.775 -4.46666e+30 -1.94445e+31
-16.7234 -7.54841e+30 -3.28259e+31
-16.672 -3.23683e+28 -1.08096e+30
-16.6208 -2.88778e+28 1.31901e+28
-16.5697 -9.15558e+30 7.59831e+30
-16.5189 -3.63063e+31 3.02638e+31
-16.4682 -4.78185e+30 3.97149e+30
-16.4177 -4.86049e+27 -3.8269e+27
-16.3674 6.433e+29 -3.56e+29
-16.3172 8.47353e+30 -4.50487e+30
-16.2672 3.76673e+30 -2.0038e+30
-16.2174 7.03943e+27 -1.06974e+27
-16.1677 -2.33425e+28 4.89942e+28
-16.1182 -4.06696e+28 -2.72959e+28
-16.0689 -5.08307e+28 -7.09276e+28
-16.0197 -6.72007e+27 -5.87555e+28
-15.9706 6.24989e+28 -8.06763e+28
-15.9217 8.76245e+28 -8.89312e+28
-15.873 1.25529e+27 -3.12903e+27
-15.8243 6.54168e+27 -9.90848e+26
-15.7759 -1.71677e+29 3.54012e+29
-15.7276 -1.39012e+30 2.57854e+30
-15.6794 -3.95568e+29 8.29499e+29
-15.6313 5.00947e+29 -1.68015e+29
-15.5834 8.6635e+27 -5.72362e+26
-15.5356 3.72107e+27 7.74693e+25
-15.488 1.88617e+27 5.22616e+25
-15.4404 1.20958e+28 -1.32386e+28
-15.393 1.13068e+29 -4.45408e+28
-15.3458 2.57394e+29 -9.58476e+28
-15.2986 3.03456e+28 -1.55611e+28
-15.2516 3.99986e+28 -4.65216e+27
-15.2047 1.25679e+29 -1.17101e+28
-15.1579 2.70169e+28 -5.52039e+27
-15.1112 3.71098e+27 -3.21902e+27
-15.0647 -1.17079e+27 4.01667e+24
-15.0182 -5.16874e+28 -4.86936e+27
-14.9719 1.05197e+36 -5.42479e+36
-14.9257 -5.23597e+27 -5.82837e+26
-14.8796 -1.60891e+27 -2.46206e+26
-14.8336 -4.11528e+27 -5.74143e+26
-14.7877 -5.26687e+26 -1.2579e+26
-14.7419 1.69732e+27 -1.59493e+27
-14.6962 7.20981e+27 -6.9993e+27
-14.6506 2.18971e+27 -2.16426e+27
-14.6052 4.25766e+26 -2.92302e+26
-14.5598 4.01201e+27 -2.15181e+27
-14.5145 2.33233e+27 -1.28042e+27
-14.4693 -1.06255e+26 -3.9765e+25
-14.4243 6.84501e+26 -2.5105e+26
-14.3793 8.41969e+26 -2.95713e+26
-14.3344 -4.50049e+25 -2.7947e+25
-14.2896 1.8136e+25 -3.80013e+24
-14.2449 1.68755e+26 1.3829e+24
-14.2003 2.61321e+25 -1.19301e+25
-14.1558 -8.72901e+24 -1.10997e+25
-14.1113 -1.38697e+25 1.24668e+25
-14.067 -4.34981e+24 5.63611e+24
-14.0227 5.31361e+24 -1.54943e+24
-13.9786 9.67303e+24 -3.57225e+24
-13.9345 7.8196e+24 -3.07032e+24
-13.8905 -1.2432e+25 3.98827e+24
-13.8466 -5.53298e+24 2.0889e+24
-13.8028 3.86401e+24 -4.2245e+23
-13.759 3.46307e+24 -1.71953e+24
-13.7153 2.61796e+24 -1.81068e+24
-13.6718 -6.93695e+24 3.23321e+24
-13.6283 -2.32486e+24 1.30711e+24
-13.5848 9.56227e+24 -3.77202e+24
-13.5415 -2.36767e+24 5.00106e+23
-13.4982 -9.83054e+24 3.21881e+24
-13.455 8.45986e+24 -1.1963e+24
-13.4119 7.57696e+24 -2.23173e+24
-13.3689 -1.3242e+25 -3.2832e+24
-13.3259 -1.09331e+25 1.18446e+24
-13.283 -1.11201e+25 8.34138e+24
-13.2402 -1.24916e+25 2.12687e+23
-13.1974 3.31313e+26 -7.69099e+25
-13.1547 4.2196e+27 -8.9602e+26
-13.1121 3.82887e+27 -8.15731e+26
-13.0696 2.46298e+26 -7.16643e+25
-13.0271 1.15338e+25 -1.19869e+25
-12.9847 -4.42115e+24 2.56778e+24
-12.9424 -5.80056e+23 4.34617e+23
-12.9001 1.37351e+24 -6.73284e+23
-12.8579 -2.59431e+23 9.59021e+22
-12.8158 -4.69092e+23 2.02266e+23
-12.7737 3.02576e+23 -1.12944e+23
-12.7317 1.57809e+23 -6.30653e+22
-12.6898 -2.49481e+23 8.27902e+22
-12.6479 -1.88024e+22 1.12819e+22
-12.6061 1.97744e+23 -5.45314e+22
-12.5643 -4.54967e+22 2.93504e+21
-12.5226 -1.40117e+23 2.57399e+22
-12.481 3.79278e+22 8.14551e+21
-12.4394 5.96758e+22 3.89434e+21
-12.3979 7.74107e+21 -2.36954e+21
-12.3565 1.04432e+22 -4.62975e+21
-12.3151 3.42039e+22 -1.14061e+22
-12.2738 1.64604e+22 -8.57327e+21
-12.2325 3.13099e+21 -9.27492e+21
-12.1913 -5.48429e+21 2.19967e+21
-12.1501 -1.14562e+22 9.03258e+21
-12.109 2.99666e+21 -1.49286e+21
-12.068 6.57988e+21 -4.14749e+21
-12.027 -3.39565e+21 1.78659e+21
-11.986 -3.46567e+21 1.92472e+21
-11.9452 3.17815e+21 -1.56617e+21
-11.9043 1.5173e+21 -7.82909e+20
-11.8636 -3.58258e+21 1.66619e+21
-11.8228 -3.50152e+20 1.96053e+20
-11.7822 4.5473e+21 -2.0194e+21
-11.7415 -3.70284e+21 1.72073e+21
-11.701 -1.09226e+22 3.10514e+21
-11.6605 4.75407e+22 -8.33493e+22
-11.62 9.14519e+22 -1.48982e+23
-11.5796 5.31114e+22 -3.16781e+22
-11.5392 4.64698e+22 -4.10813e+20
-11.4989 3.06899e+21 2.33978e+21
-11.4587 -4.47892e+21 2.59741e+21
-11.4184 2.36998e+19 4.7618e+19
-11.3783 4.30003e+20 -2.01694e+20
-11.3381 -1.72804e+20 6.71985e+19
-11.2981 -1.32477e+20 5.35454e+19
-11.2581 6.23372e+19 -2.38999e+19
-11.2181 1.18055e+19 -9.22983e+18
-11.1781 -1.05368e+20 2.33159e+19
-11.1383 -3.97207e+19 7.60901e+18
-11.0984 3.44149e+19 -1.16888e+19
-11.0586 -6.20475e+19 3.59369e+18
-11.0189 -1.96269e+20 2.1598e+19
-10.9792 -5.04278e+19 3.2526e+18
-10.9395 3.82803e+19 -9.31039e+18
-10.8999 9.08145e+18 -2.42073e+18
-10.8603 -3.54779e+18 3.28852e+17
-10.8208 2.10322e+19 -7.38287e+18
-10.7813 3.76181e+19 -1.29029e+19
-10.7418 1.36486e+19 -6.53719e+18
-10.7024 7.70794e+18 -5.40956e+18
-10.6631 -1.29309e+18 5.98807e+17
-10.6238 -3.75945e+18 2.23191e+18
-10.5845 4.77184e+16 3.60854e+16
-10.5452 8.39537e+17 -4.24436e+17
-10.506 -6.2386e+17 2.98165e+17
-10.4669 -8.51168e+17 4.1114e+17
-10.4278 7.84183e+16 -2.81703e+16
-10.3887 1.88679e+17 -8.2802e+16
-10.3496 -2.65921e+17 1.10788e+17
-10.3106 -2.79647e+17 1.17728e+17
-10.2717 1.34052e+17 -5.10118e+16
-10.2328 -8.80979e+16 1.24382e+16
-10.1939 -1.89798e+18 5.71758e+17
-10.155 -1.51188e+18 4.5936e+17
-10.1162 2.06935e+18 -6.12943e+17
-10.0774 2.26854e+18 -7.14831e+17
-10.0387 1.34444e+18 -6.90746e+17
-10 7.72775e+17 -4.32878e+17
-9.96134 -1.64493e+18 9.10385e+17
-9.92271 -1.60799e+18 8.91267e+17
-9.88412 -1.66336e+17 9.37974e+16
-9.84557 9.717e+15 -4.2104e+15
-9.80704 -1.4169e+16 5.92294e+15
-9.76856 -1.42325e+16 5.96656e+15
-9.73011 8.64847e+13 3.53102e+13
-9.69169 -1.25584e+14 -1.44264e+14
-9.65331 -1.53111e+16 4.33901e+15
-9.61496 -1.56118e+16 4.42024e+15
-9.57664 -8.00518e+14 1.379e+14
-9.53836 4.90467e+15 -1.17019e+15
-9.50011 2.95482e+16 -5.28178e+15
-9.46189 3.36783e+16 -6.10677e+15
-9.42371 6.51952e+15 -1.45285e+15
-9.38556 1.11268e+15 -4.28073e+14
-9.34744 4.21892e+14 -1.83653e+14
-9.30935 -2.96967e+13 1.0375e+14
-9.2713 -3.12536e+15 1.84582e+15
-9.23327 -4.47735e+15 2.58953e+15
-9.19528 -1.05637e+15 1.72114e+15
-9.15732 1.15167e+14 -4.23163e+13
-9.11939 5.49153e+14 -6.07568e+14
-9.08149 1.33844e+15 -9.16284e+14
-9.04362 9.07527e+14 -4.45048e+14
-9.00578 2.13968e+14 1.98907e+14
-8.96797 3.50309e+15 3.01928e+15
-8.93019 5.55403e+15 5.08196e+15
-8.89244 1.65883e+15 1.71743e+15
-8.85471 2.017e+13 5.78104e+12
-8.81702 2.48338e+12 -1.02413e+12
-8.77936 1.45734e+12 -7.29291e+11
-8.74172 1.65874e+12 -7.43748e+11
-8.70412 2.52706e+12 -1.07256e+12
-8.66654 1.79329e+12 -7.16465e+11
-8.62899 1.13658e+12 -3.56313e+11
-8.59146 7.74637e+11 -2.4235e+11
-8.55397 2.94131e+11 -1.36236e+11
-8.5165 1.58931e+11 -8.70562e+10
-8.47906 2.94502e+10 -1.67669e+10
-8.44165 1.65765e+10 -6.96599e+09
-8.40426 7.29407e+10 -2.91179e+10
-8.3669 9.11984e+10 -3.5427e+10
-8.32956 6.54141e+10 -2.2212e+10
-8.29226 6.17419e+10 -2.0195e+10
-8.25497 1.67126e+10 -5.47376e+09
-8.21772 4.74869e+08 -2.45141e+08
-8.18049 5.02542e+07 -4.06262e+07
-8.14328 2.50411e+07 -3.07178e+07
-8.1061 -1.18167e+08 -4.09125e+08
-8.06895 -4.14491e+08 -1.29527e+09
-8.03182 -1.39775e+09 -3.0032e+09
-7.99471 -2.23401e+09 -3.42481e+09
-7.95763 -9.21894e+08 -1.13802e+09
-7.92058 -3.61272e+07 5.89423e+06
-7.88355 -6.8024e+07 7.18606e+07
-7.84654 -2.10897e+08 2.24231e+08
-7.80955 -2.968e+08 3.28206e+08
-7.77259 -5.16011e+07 1.21445e+08
-7.73566 6.22663e+07 -9.66011e+07
-7.69874 -1.11964e+09 -5.40596e+08
-7.66185 -2.14946e+09 -9.60561e+08
-7.62498 -7.50618e+08 -4.17815e+08
-7.58814 -317832 975109
-7.55132 3.64073e+06 -411754
-7.51452 9.63924e+06 -1.36401e+06
-7.47774 2.70475e+07 -3.93046e+06
-7.44099 3.65569e+07 -5.79323e+06
-7.40425 1.73928e+07 -3.37772e+06
-7.36754 8.36783e+06 -730864
-7.33085 1.38345e+07 1.13501e+06
-7.29418 1.83262e+07 1.80417e+06
-7.25754 8.73177e+06 493859
-7.22091 2.54972e+06 -336035
-7.18431 -78841.8 -630278
-7.14772 -2.22477e+06 -1.80161e+06
-7.11116 6.2962e+07 6.52979e+06
-7.07462 3.21345e+10 5.34592e+09
-7.0381 1.35701e+11 2.25847e+10
-7.00159 1.01438e+11 1.6875e+10
-6.96511 1.0578e+10 1.75512e+09
-6.92865 -387212 -282482
-6.89221 -123149 -175965
-6.85579 247825 -206455
-6.81938 838047 -526548
-6.783 1.60218e+06 -945968
-6.74664 4.02736e+07 -1.87736e+07
-6.71029 1.25228e+08 -5.80953e+07
-6.67397 7.63671e+07 -3.53367e+07
-6.63766 6.10545e+06 -2.72615e+06
-6.60137 347298 -112744
-6.5651 95800.8 -35244.2
-6.52885 87720.7 -18258.6
-6.49262 132051 -18576.8
-6.4564 76236.5 -12768.2
-6.42021 42600.2 -16595.7
-6.38403 94917.8 -32785.3
-6.34786 77176.2 -18219.8
-6.31172 26402.8 -3529.58
-6.27559 8999.94 -3567.89
-6.23949 534.633 -1126.69
-6.20339 -2341.78 809.554
-6.16732 -1305.79 775.097
-6.13126 776.939 56.7196
-6.09522 1520.1 -240.926
-6.05919 2258.89 -510.093
-6.02319 3152.02 -975.179
-5.9872 5682.52 -2399.94
-5.95122 4803.56 -2008.05
-5.91526 2462.08 -494.045
-5.87932 5055.75 -778.788
-5.84339 5572.93 -1039.51
-5.80748 3283.75 -790.72
-5.77158 498.568 -268.986
-5.7357 714.798 -33.0144
-5.69984 4134.49 -369.864
-5.66399 5429.65 -664.994
-5.62815 5288.28 -977.417
-5.59233 34048.5 -5448.53
-5.55653 84156.4 -12784.5
-5.52074 59475.5 -9009.96
-5.48497 29221.6 -5275.21
-5.4492 9487.09 -2601.06
-5.41346 56.57 -263.591
-5.37773 -1945.87 676.937
-5.34201 15599.7 -1452.59
-5.30631 104968 -10662.7
-5.27062 347949 -33353.3
-5.23494 649717 -61534.8
-5.19928 466876 -44963.9
-5.16363 133991 -14754.5
-5.128 32296.8 -4686.3
-5.09237 774.944 -437.1
-5.05677 -138.371 14.1397
-5.02117 30.6012 7.30041
-4.98559 104.228 -29.85
-4.95002 -3.85148 -5.75732
-4.91446 -18.0296 1.74681
-4.87892 32.585 -6.048
-4.84339 40.7423 -8.14074
-4.80787 1.60377 -2.19567
-4.77237 -20.7896 1.4672
-4.73687 -3.40168 -0.775728
-4.70139 9.64008 -3.88706
-4.66592 -5.68731 -4.90915
-4.63046 -20.8449 -5.34884
-4.59502 -9.1105 -1.08008
-4.55958 4.69809 1.63959
-4.52416 2.36461 2.04095
-4.48875 1.46213 0.344271
-4.45335 10.2816 -1.57213
-4.41797 14.5691 -2.28649
-4.38259 20.7159 -4.25688
-4.34722 22.7836 -2.94157
-4.31187 27.002 -5.88725
-4.27653 26.7815 -3.63517
-4.24119 -77.4546 -15.1287
-4.20587 -363.38 -51.0015
-4.17056 -99.4226 -45.9499
-4.13526 113.575 -8.54419
-4.09997 88.8042 12.6282
-4.06469 -8.57079 2.63803
-4.02942 -92.062 4.47963
-3.99416 -89.858 3.75588
-3.95891 -30.0848 1.0322
-3.92367 15.7858 -1.54444
-3.88844 26.4815 -2.07311
-3.85322 19.984 -1.31846
-3.81801 9.03285 -1.492
-3.7828 8.84532 -4.78908
-3.74761 27.0468 -13.6096
-3.71243 38.8712 -16.8942
-3.67726 16.3838 -7.96946
-3.64209 9.36586 -2.04503
-3.60694 4.66245 -0.163525
-3.57179 1.06232 0.295553
-3.53665 0.614572 0.162079
-3.50152 0.881304 -0.225643
-3.4664 0.726613 -0.649085
-3.43129 1.44594 -1.19419
-3.39619 2.91075 -1.82964
-3.36109 7.25039 -1.97571
-3.32601 8.97341 -0.758532
-3.29093 -1.80401 0.973896
-3.25586 -12.4403 1.43168
-3.2208 -12.386 0.978041
-3.18574 -4.3726 0.22145
-3.1507 1.81059 -0.35719
-3.11566 2.60064 -0.269439
-3.08063 2.07939 -0.0684491
-3.0456 1.69115 0.00679825
-3.01059 1.75654 -0.0840307
-2.97558 1.74776 -0.152318
-2.94058 1.66412 -0.00477019
-2.90558 0.329569 0.313065
-2.87059 -2.51388 0.457819
-2.83561 -2.60357 0.38339
-2.80064 -0.944934 0.183449
-2.76567 -0.0441168 -0.0583552
-2.73071 0.407895 -0.794402
-2.69576 0.0541032 -0.75957
-2.66081 -0.851312 0.317198
-2.62587 -0.545817 0.0129017
-2.59094 0.0598767 -1.05641
-2.55601 -0.0719363 -0.362546
-2.52109 0.0844132 -0.624493
-2.48617 0.513549 -0.135085
-2.45126 0.393081 -0.0957269
-2.41636 0.40023 -0.161107
-2.38146 0.264088 -0.201969
-2.34657 0.0554921 -0.218515
-2.31168 -0.107624 -0.144824
-2.2768 -0.249429 -0.154415
-2.24192 -0.48526 -0.21632
-2.20705 -0.368683 -0.143556
-2.17219 0.124509 0.00891635
-2.13733 0.271167 0.0464164
-2.10247 0.20822 0.036753
-2.06762 -0.0314302 -0.0244416
-2.03278 -0.501469 -0.12929
-1.99794 -0.81062 -0.134606
-1.9631 -0.769444 -0.0715516
-1.92827 -0.267536 0.0143791
-1.89345 0.195723 0.0344456
-1.85862 0.198886 0.0090071
-1.82381 0.131792 -0.00456631
-1.78899 0.145463 0.0146302
-1.75419 0.226648 0.00832839
-1.71938 0.303735 0.0282225
-1.68458 0.344171 0.0297534
-1.64979 0.324115 0.0230912
-1.61499 0.193504 -0.00959874
-1.58021 -0.0841431 -0.0427064
-1.54542 -0.35343 -0.0522832
-1.51064 -0.562726 -0.0324957
-1.47586 -0.512386 -0.00400334
-1.44109 -0.222121 0.0155699
-1.40632 -0.0102136 0.0186474
-1.37155 0.101428 0.00875791
-1.33679 0.135077 -0.0032485
-1.30203 0.0823908 -0.00573762
-1.26727 0.0522304 -0.00232886
-1.23251 0.0425173 -0.000365355
-1.19776 0.0465598 2.54945e-05
-1.16301 0.0313192 0.000707279
-1.12827 0.0103448 0.00127897
-1.09352 0.0144503 0.00140367
-1.05878 0.0471752 0.000927881
-1.02405 0.0455968 0.000748277
-0.989309 0.0391177 0.000388791
-0.954576 0.0317674 0.000225969
-0.919844 0.0428303 -0.000334327
-0.885115 0.038224 -0.000354959
-0.850388 0.0402206 0.000217527
-0.815663 0.0494658 0.00101402
-0.78094 0.0874445 0.00104182
-0.746219 0.0982049 0.00086338
-0.711499 0.10673 -0.00111458
-0.676781 0.0919454 -0.00362461
-0.642065 0.0832792 -0.00544283
-0.60735 0.0292705 -0.00545616
-0.572637 -0.0278733 -0.00403518
-0.537925 -0.0691213 -0.00146186
-0.503214 -0.0235781 0.00116137
-0.468504 0.00489455 0.00244083
-0.433796 0.0381959 0.00202036
-0.399089 0.0333424 0.00120987
-0.364382 0.0584035 0.000442849
-0.329676 0.0345974 -0.000339166
-0.294972 0.0270355 -0.000747268
-0.260267 -0.00255264 -0.00133615
-0.225564 0.0381994 -0.00142835
-0.190861 0.0133517 -0.00194481
-0.156158 0.0464406 -0.00154848
-0.121456 0.00362703 -0.00250289
-0.0867541 0.0619071 -0.00181827
-0.0520524 -0.0228733 -0.00521808
-0.0173508 -0.0225239 -0.00166711
0.0173508 -0.0225239 0.00166718
0.0520524 -0.0228733 0.00521801
0.0867541 0.0619071 0.00181815
0.121456 0.00362703 0.00250276
0.156158 0.0464406 0.00154835
0.190861 0.0133517 0.00194469
0.225564 0.0381994 0.00142823
0.260267 -0.00255263 0.00133604
0.294972 0.0270355 0.000747166
0.329676 0.0345974 0.000339061
0.364382 0.0584035 -0.000442959
0.399089 0.0333424 -0.00120998
0.433796 0.0381959 -0.00202046
0.468504 0.00489455 -0.0024409
0.503214 -0.023578 -0.00116142
0.537925 -0.0691213 0.00146181
0.572637 -0.0278733 0.00403507
0.60735 0.0292705 0.00545603
0.642065 0.0832792 0.00544285
0.676781 0.0919454 0.00362501
0.711499 0.10673 0.00111542
0.746219 0.0982048 -0.000862344
0.78094 0.0874445 -0.00104133
0.815663 0.0494657 -0.00101397
0.850388 0.0402206 -0.000217658
0.885115 0.038224 0.000355004
0.919844 0.0428303 0.000334802
0.954576 0.0317674 -0.000225541
0.989309 0.0391177 -0.000388618
1.02405 0.0455967 -0.000748265
1.05878 0.0471751 -0.000927947
1.09352 0.0144503 -0.00140377
1.12827 0.0103448 -0.00127911
1.16301 0.0313192 -0.000707487
1.19776 0.0465599 -2.57274e-05
1.23251 0.0425173 0.000365159
1.26727 0.0522304 0.00232876
1.30203 0.0823908 0.0057376
1.33679 0.135077 0.00324856
1.37155 0.101428 -0.00875791
1.40632 -0.0102136 -0.0186475
1.44109 -0.222121 -0.01557
1.47586 -0.512386 0.00400325
1.51064 -0.562727 0.0324958
1.54542 -0.353431 0.052284
1.58021 -0.0841433 0.0427074
1.61499 0.193504 0.00959924
1.64979 0.324115 -0.0230911
1.68458 0.344171 -0.0297533
1.71938 0.303734 -0.0282225
1.75419 0.226648 -0.00832801
1.78899 0.145461 -0.0146302
1.82381 0.131792 0.00456672
1.85862 0.198887 -0.00900633
1.89345 0.195723 -0.0344447
1.92827 -0.267536 -0.0143745
1.9631 -0.769445 0.0715731
1.99794 -0.810626 0.134688
2.03278 -0.501479 0.129435
2.06762 -0.0314351 0.0245091
2.10247 0.208223 -0.0368104
2.13733 0.27117 -0.0464859
2.17219 0.124508 -0.00893559
2.20705 -0.368688 0.143573
2.24192 -0.485266 0.21636
2.2768 -0.249436 0.154476
2.31168 -0.107627 0.144885
2.34657 0.0554908 0.218548
2.38146 0.264087 0.201984
2.41636 0.40023 0.16111
2.45126 0.393081 0.0957406
2.48617 0.513547 0.135133
2.52109 0.0844078 0.624562
2.55601 -0.0719438 0.362626
2.59094 0.0598687 1.05647
2.62587 -0.545821 -0.0129003
2.66081 -0.851317 -0.317195
2.69576 0.0540824 0.759722
2.73071 0.40787 0.794608
2.76567 -0.0440981 0.0580683
2.80064 -0.944866 -0.184417
2.83561 -2.60351 -0.384355
2.87059 -2.51381 -0.458717
2.90558 0.329632 -0.313687
2.94058 1.66419 0.00460892
2.97558 1.74778 0.152389
3.01059 1.75655 0.0843535
3.0456 1.69121 -0.006423
3.08063 2.07958 0.068495
3.11566 2.60091 0.269142
3.1507 1.81077 0.356713
3.18574 -4.37253 -0.221922
3.2208 -12.386 -0.978035
3.25586 -12.4403 -1.43102
3.29093 -1.80397 -0.973921
3.32601 8.9735 0.757258
3.36109 7.25045 1.97531
3.39619 2.91076 1.83195
3.43129 1.44626 1.19343
3.4664 0.727189 0.646553
3.50152 0.878773 0.275791
3.53665 0.593703 0.148542
3.57179 1.01963 0.31482
3.60694 4.6582 0.471012
3.64209 10.2412 -0.387312
3.67726 11.3846 -7.33683
3.71243 12.0497 -19.7062
3.74761 10.8524 -14.6918
3.7828 6.70035 -4.29033
3.81801 9.16254 -0.759307
3.85322 19.9356 1.27182
3.88844 26.3773 2.085
3.92367 15.6615 1.4193
3.95891 -30.0209 -1.74718
3.99416 -89.7207 -5.83043
4.02942 -91.7559 -8.16835
4.06469 -8.29202 -6.11645
4.09997 88.8107 -13.2467
4.13526 113.401 8.33164
4.17056 -99.8445 45.504
4.20587 -363.933 51.2575
4.24119 -77.9427 16.3911
4.27653 26.5078 4.01139
4.31187 27.0914 3.95873
4.34722 22.9462 0.538034
4.38259 20.5921 2.87724
4.41797 14.516 1.60684
4.45335 10.4142 1.18745
4.48875 1.55833 0.26089
4.52416 2.05898 2.40149
4.55958 4.22902 4.49152
4.59502 -9.09465 1.80402
4.63046 -20.4548 1.42677
4.66592 -5.56925 2.33962
4.70139 9.54703 3.95843
4.73687 -3.68037 1.99048
4.77237 -20.9314 -0.155186
4.80787 1.74936 -0.556927
4.84339 41.2274 0.480416
4.87892 33.5296 1.47052
4.91446 -17.5431 2.32585
4.95002 -3.11061 -2.91951
4.98559 106.355 -8.15468
5.02117 27.9568 16.0013
5.05677 -139.496 -4.22226
5.09237 843.133 -288.819
5.128 32528.4 750.176
5.16363 133967 7527.26
5.19928 466009 32230.6
5.23494 648142 45702.2
5.27062 346903 24093.4
5.30631 104680 6718.38
5.34201 15554.9 1157.67
5.37773 -2019.92 361.507
5.41346 104.093 -247.021
5.4492 9743.33 -997.552
5.48497 29508.5 -369.97
5.52074 59755.4 911.93
5.55653 84533.2 1444.83
5.59233 34254.7 579.459
5.62815 5455.99 -155.792
5.66399 5559.09 137.492
5.69984 4148.94 361.161
5.7357 703.787 265.381
5.77158 524.145 -14.9461
5.80748 3347.12 -146.888
5.84339 5639.28 -40.7808
5.87932 5095.53 131.504
5.91526 2567.36 113.637
5.95122 5543.37 -389.943
5.9872 6562.26 -547.52
6.02319 3442.17 -166.328
6.05919 2359.28 42.5027
6.09522 1543.01 115.959
6.13126 759.491 235.144
6.16732 -1387.22 583.187
6.20339 -2394.85 507.233
6.23949 765.03 -854.463
6.27559 9592.37 -1197.44
6.31172 27360.4 2629.53
6.34786 88780.1 2617.46
6.38403 112646 -3990.37
6.42021 49004.6 -5192.82
6.4564 76888.3 -3.18715
6.49262 132427 3530.54
6.52885 88955.6 -3388.51
6.5651 99781.4 -18724.6
6.60137 359669 -52691.8
6.63766 7.41e+06 -593705
6.67397 9.3675e+07 -7.0026e+06
6.71029 1.52755e+08 -1.15263e+07
6.74664 4.88517e+07 -3.94124e+06
6.783 1.77532e+06 -588227
6.81938 907286 -377327
6.85579 276543 -160092
6.89221 -92008 -190271
6.92865 -332675 -336842
6.96511 9.77999e+09 6.12573e+09
7.00159 9.22935e+10 6.0327e+10
7.0381 1.21986e+11 8.23988e+10
7.07462 2.83176e+10 2.01456e+10
7.11116 6.06413e+07 3.23208e+07
7.14772 -1.87936e+06 -2.12051e+06
7.18431 23509.5 -625604
7.22091 2.55119e+06 97956.1
7.25754 8.47793e+06 1.92024e+06
7.29418 1.76356e+07 4.75262e+06
7.33085 1.31831e+07 3.34663e+06
7.36754 8.11113e+06 674532
7.40425 1.75517e+07 -376954
7.44099 3.68463e+07 352327
7.47774 2.72271e+07 611041
7.51452 9.68555e+06 308124
7.55132 2.42717e+06 709058
7.58814 -2.44567e+07 9.85707e+06
7.62498 -2.14686e+10 8.17043e+09
7.66185 -5.37992e+10 2.05474e+10
7.69874 -2.95841e+10 1.16637e+10
7.73566 -4.65812e+09 2.13959e+09
7.77259 -2.08271e+08 1.98758e+08
7.80955 -2.92607e+08 2.55389e+08
7.84654 -2.91233e+08 2.02916e+08
7.88355 -1.06629e+08 7.10647e+07
7.92058 -1.82597e+08 6.67885e+07
7.95763 -4.88011e+09 1.44128e+09
7.99471 -1.11129e+10 3.20098e+09
8.03182 -9.79212e+09 2.78451e+09
8.06895 -5.445e+09 1.54659e+09
8.1061 -2.06049e+09 5.97111e+08
8.14328 -2.0099e+08 8.61361e+07
8.18049 -2.00652e+08 -6.43863e+07
8.21772 3.71177e+08 -1.20827e+08
8.25497 2.23603e+10 4.54901e+08
8.29226 7.67466e+10 1.40948e+09
8.32956 8.17836e+10 -6.3059e+08
8.3669 1.10312e+11 -4.50977e+09
8.40426 8.49199e+10 -4.17199e+09
8.44165 1.74234e+10 -2.36781e+09
8.47906 3.61188e+10 -2.48573e+09
8.5165 2.00196e+11 -2.22786e+10
8.55397 3.5352e+11 -3.69982e+10
8.59146 8.11995e+11 -4.18955e+10
8.62899 1.16459e+12 -5.10969e+10
8.66654 2.00552e+12 -1.45247e+11
8.70412 2.9069e+12 -2.17506e+11
8.74172 1.92089e+12 -1.77717e+11
8.77936 1.68701e+12 -1.91981e+11
8.81702 3.02768e+12 -2.90035e+11
8.85471 6.16565e+12 -1.14785e+12
8.89244 8.28136e+12 -9.52022e+13
8.93019 1.24678e+14 -2.73445e+14
8.96797 2.12292e+14 -2.03659e+14
9.00578 3.57967e+13 -2.62525e+13
9.04362 4.49638e+14 3.15318e+13
9.08149 6.79067e+14 1.16374e+14
9.11939 2.9475e+14 1.0928e+14
9.15732 5.38939e+13 1.43404e+12
9.19528 -1.02962e+15 -8.34748e+13
9.23327 -4.38584e+15 9.16439e+13
9.2713 -2.97715e+15 5.63277e+13
9.30935 1.56461e+14 -8.34155e+13
9.34744 5.0154e+14 -4.94113e+13
9.38556 1.20365e+15 2.63645e+12
9.42371 7.22706e+15 1.25468e+15
9.46189 3.76818e+16 7.13751e+15
9.50011 3.31813e+16 6.137e+15
9.53836 5.56907e+15 6.97919e+14
9.57664 -1.10069e+15 -2.26595e+14
9.61496 -1.78559e+16 -1.55342e+15
9.65331 -1.73634e+16 -1.5441e+15
9.69169 -9.41743e+13 -2.73276e+14
9.73011 5.60751e+13 -1.77131e+13
9.76856 -1.67594e+16 5.19635e+14
9.80704 -1.66922e+16 4.74113e+14
9.84557 1.14524e+16 -7.45653e+14
9.88412 -2.04496e+17 3.10652e+16
9.92271 -1.96894e+18 2.8921e+17
9.96134 -2.01412e+18 2.95589e+17
10 9.38131e+17 -1.45313e+17
10.0387 1.62754e+18 -1.90971e+17
10.0774 2.60218e+18 1.29893e+17
10.1162 2.37616e+18 1.55148e+17
10.155 -1.6619e+18 -1.17992e+17
10.1939 -2.10605e+18 -1.49001e+17
10.2328 -8.34717e+16 -2.36566e+16
10.2717 1.62234e+17 -2.37314e+15
10.3106 -3.19202e+17 1.08868e+16
10.3496 -3.02662e+17 9.17859e+15
10.3887 2.30497e+17 -1.38656e+16
10.4278 1.0177e+17 -1.15376e+15
10.4669 -9.94455e+17 8.8264e+16
10.506 -7.132e+17 5.78488e+16
10.5452 1.04502e+18 -1.19264e+17
10.5845 8.70339e+16 4.3103e+16
10.6238 -4.55881e+18 8.15676e+17
10.6631 -1.38937e+18 8.20523e+16
10.7024 1.00907e+19 -2.60971e+18
10.7418 1.62909e+19 -1.44006e+18
10.7813 4.24981e+19 1.35055e+18
10.8208 2.38066e+19 6.43067e+17
10.8603 -3.67601e+18 -7.95185e+17
10.8999 1.00928e+19 9.59834e+17
10.9395 4.20845e+19 4.64328e+18
10.9792 -5.03558e+19 -5.1519e+18
11.0189 -2.00903e+20 -2.10204e+19
11.0586 -6.1906e+19 -7.64908e+18
11.0984 3.92163e+19 1.26978e+18
11.1383 -4.2042e+19 -1.98666e+18
11.1781 -1.1322e+20 -5.09211e+18
11.2181 1.59715e+19 -2.08204e+18
11.2581 7.20249e+19 -9.06531e+17
11.2981 -1.54693e+20 5.61626e+18
11.3381 -2.00886e+20 5.05132e+18
11.3783 5.1131e+20 -4.05964e+19
11.4184 2.05267e+18 5.88638e+19
11.4587 -5.54563e+21 9.413e+20
11.4989 2.16077e+21 3.53109e+21
11.5392 4.71143e+22 1.71648e+22
11.5796 6.59444e+22 -1.2213e+22
11.62 1.49813e+23 -1.17008e+23
11.6605 8.01716e+22 -6.68471e+22
11.701 -1.22047e+22 -1.01812e+21
11.7415 -4.37818e+21 3.30628e+20
11.7822 5.40171e+21 -3.26569e+20
11.8228 -4.09604e+20 6.11549e+19
11.8636 -4.24727e+21 3.24833e+20
11.9043 1.85799e+21 -2.22868e+20
11.9452 3.8432e+21 -3.87315e+20
11.986 -4.21619e+21 6.28887e+20
12.027 -4.08461e+21 5.12831e+20
12.068 8.30213e+21 -1.72212e+21
12.109 3.6828e+21 -3.94053e+20
12.1501 -1.49587e+22 4.78893e+21
12.1913 -6.29797e+21 1.28316e+20
12.2325 6.8025e+21 -8.2311e+21
12.2738 1.99617e+22 -2.42864e+21
12.3151 3.89493e+22 1.45845e+21
12.3565 1.23429e+22 -7.26977e+20
12.3979 8.83352e+21 5.16041e+20
12.4394 5.91442e+22 2.65901e+22
12.481 3.53512e+22 2.26593e+22
12.5226 -1.52088e+23 -2.70885e+22
12.5643 -4.75174e+22 -1.42631e+22
12.6061 2.21014e+23 1.98449e+22
12.6479 -2.3725e+22 4.37791e+21
12.6898 -2.84963e+23 -1.06763e+22
12.7317 1.8351e+23 -3.90644e+21
12.7737 3.49165e+23 5.30386e+20
12.8158 -5.53708e+23 2.73022e+22
12.8579 -3.01094e+23 -8.03768e+20
12.9001 1.64642e+24 -1.6048e+23
12.9424 -7.59549e+23 2.22619e+23
12.9847 -5.47372e+24 9.30494e+23
13.0271 1.61934e+25 -7.74481e+24
13.0696 2.77802e+26 2.09866e+25
13.1121 4.20951e+27 6.2814e+26
13.1547 4.636e+27 6.95031e+26
13.1974 3.66527e+26 4.79385e+25
13.2402 -1.27442e+25 -4.51461e+24
13.283 -1.44717e+25 4.24533e+24
13.3259 -1.15333e+25 -2.94319e+24
13.3689 -1.215e+25 -8.35327e+24
13.4119 8.58199e+24 6.14351e+23
13.455 9.09303e+24 1.99427e+24
13.4982 -1.11343e+25 -4.76326e+23
13.5415 -2.52675e+24 -4.00816e+23
13.5848 1.11985e+25 -2.03383e+23
13.6283 -2.79325e+24 4.3531e+23
13.6718 -8.20996e+24 6.39434e+23
13.7153 3.3895e+24 -8.44375e+23
13.759 4.20207e+24 -4.26037e+23
13.8028 4.10146e+24 1.047e+24
13.8466 -6.41039e+24 3.1571e+22
13.8905 -1.4159e+25 -6.56994e+23
13.9345 9.04965e+24 -1.28914e+23
13.9786 1.11287e+25 5.55614e+22
14.0227 6.00094e+24 4.3783e+23
14.067 -6.43421e+24 4.03802e+24
14.1113 -1.85921e+25 7.33284e+24
14.1558 -4.41868e+24 -1.46323e+25
14.2003 3.12054e+25 -2.2492e+24
14.2449 1.7065e+26 6.54154e+25
14.2896 1.97773e+25 2.94152e+24
14.3344 -3.52023e+25 -4.55305e+25
14.3793 9.64784e+26 2.00561e+25
14.4243 7.8778e+26 5.56875e+24
14.4693 -9.30788e+25 -8.09539e+25
14.5145 2.84758e+27 -4.1217e+26
14.5598 4.88011e+27 -6.57689e+26
14.6052 5.4281e+26 -1.35404e+26
14.6506 3.05185e+27 -1.36673e+27
14.6962 9.99822e+27 -4.37005e+27
14.7419 2.33638e+27 -9.78842e+26
14.7877 -4.82532e+26 -3.30288e+26
14.8336 -3.95682e+27 -2.1457e+27
14.8796 -1.54672e+27 -8.64182e+26
14.9257 -5.12773e+27 -2.61208e+27
14.9719 2.3435e+36 -4.10619e+36
15.0182 -5.05865e+28 -2.4573e+28
15.0647 -1.19017e+27 -4.43459e+26
15.1112 4.98734e+27 -1.85655e+27
15.1579 2.95049e+28 4.6616e+27
15.2047 1.31947e+29 3.58576e+28
15.2516 4.14549e+28 1.21748e+28
15.2986 3.45979e+28 4.27197e+27
15.3458 2.97543e+29 5.64907e+26
15.393 1.34028e+29 3.73604e+27
15.4404 7.92208e+27 1.59746e+28
15.488 1.78296e+27 9.80057e+26
15.5356 3.74551e+27 1.4919e+27
15.5834 7.57966e+27 2.87597e+27
15.6313 1.93178e+29 3.06154e+29
15.6794 -7.8572e+29 7.74683e+29
15.7276 -2.38971e+30 2.08788e+30
15.7759 -3.35345e+29 2.98927e+29
15.8243 -1.09854e+27 4.00764e+27
15.873 2.45681e+27 -2.67126e+27
15.9217 1.22671e+29 -5.69273e+28
15.9706 2.71209e+28 8.94372e+27
16.0197 -7.12236e+29 5.58987e+29
16.0689 -2.61873e+28 -8.78551e+28
16.1182 -3.08908e+28 -4.31376e+28
16.1677 -4.24575e+28 4.08444e+28
16.2174 -4.57262e+27 1.13498e+28
16.2672 4.58263e+30 -6.00079e+29
16.3172 1.03073e+31 -1.35159e+30
16.3674 7.87808e+29 -1.16798e+29
16.4177 -3.58162e+27 -5.75891e+27
16.4682 -6.35964e+30 2.21287e+30
16.5189 -4.83271e+31 1.69118e+31
16.5697 -1.21745e+31 4.23069e+30
16.6208 -3.42977e+28 2.50002e+27
16.672 3.77744e+29 -1.10887e+30
16.7234 4.81051e+30 -3.61683e+31
16.775 2.85397e+30 -2.14225e+31
16.8268 6.91499e+28 1.33492e+27
16.8787 9.45342e+30 -1.35162e+32
16.9309 2.20993e+33 -3.22169e+34
16.9833 2.43029e+33 -3.54295e+34
17.0359 1.90518e+31 -2.75194e+32
17.0887 -1.68162e+30 -2.14361e+29
17.1418 -1.2969e+33 6.33658e+32
17.195 -2.11977e+33 1.03641e+33
17.2485 -3.83451e+31 1.82513e+31
17.3022 1.57944e+30 2.83637e+29
17.3562 1.91647e+33 -9.52143e+32
17.4104 3.62931e+33 -1.80416e+33
17.4648 7.06317e+31 -3.40938e+31
17.5195 -7.9756e+29 4.84955e+28
17.5744 -6.95949e+33 9.35174e+33
17.6296 -1.14334e+34 1.53641e+34
17.6851 -1.1226e+32 1.47437e+32
17.7408 -4.51448e+29 -1.03793e+29
17.7969 -8.13979e+31 -7.32121e+30
17.8532 -8.49543e+31 -7.64269e+30
17.9098 -1.97155e+30 -7.89645e+29
17.9667 4.919e+30 2.29949e+30
18.0239 -2.0828e+31 -3.82299e+29
18.0815 5.43629e+31 -1.64848e+31
18.1393 8.68241e+31 -1.70106e+31
18.1975 4.59304e+30 -9.45468e+31
18.256 3.43545e+31 4.03674e+30
18.3149 1.50099e+33 2.69366e+32
18.3742 4.94568e+32 8.74183e+31
18.4338 3.19237e+32 1.4012e+32
18.4938 -2.28403e+32 -8.51309e+31
18.5542 3.87932e+32 -3.64206e+32
18.615 -2.56145e+32 2.62259e+31
18.6762 3.88488e+34 -7.66245e+33
18.7379 -8.37871e+31 -8.18196e+31
18.8 -1.9545e+35 1.44426e+35
18.8625 -1.88224e+35 1.39182e+35
18.9255 -9.14327e+30 -3.06609e+31
18.9891 1.47979e+32 -2.12636e+33
19.0531 9.82933e+33 4.07402e+33
19.1177 -7.30487e+33 -3.3141e+33
19.1828 1.16409e+34 -2.45666e+34
19.2484 1.73408e+33 4.55187e+33
19.3147 1.6433e+36 4.08299e+36
19.3816 3.68347e+35 9.16734e+35
19.4491 1.11352e+34 -3.23573e+33
19.5173 5.81262e+32 6.80188e+32
19.5862 -9.21781e+36 2.3935e+37
19.6558 -6.20219e+36 1.61068e+37
19.7262 3.46066e+33 -3.59363e+33
19.7974 -6.69456e+33 -5.04382e+32
19.8694 1.26968e+35 5.36393e+34
19.9423 9.07031e+34 3.29818e+34
20.0162 7.75638e+31 2.69593e+32
20.091 -8.86786e+33 -2.37769e+33
20.1669 7.56629e+33 1.84425e+33
20.244 -6.6773e+33 -3.3368e+33
20.3222 -1.36018e+33 1.59123e+34
20.4016 1.19875e+34 -1.7931e+32
20.4825 -1.38311e+34 2.28625e+33
20.5648 -3.796e+33 1.09015e+34
20.6487 -4.41286e+34 5.85669e+34
20.7344 -3.32507e+34 3.6389e+33
20.8219 -1.44315e+36 3.3743e+35
20.9115 -5.59773e+36 -1.71516e+36
21.0034 -1.09198e+35 1.94648e+34
21.0979 -1.38204e+36 6.12627e+35
21.1952 -3.88075e+38 2.65595e+38
21.2959 8.0585e+36 4.24562e+35
21.4004 -5.14984e+37 8.40982e+37
21.5093 1.03611e+38 -4.07203e+37
21.6237 1.08913e+37 7.46456e+36
21.7448 1.32842e+40 5.73835e+39
21.8747 1.06119e+38 -9.19957e+37
22.0165 6.26271e+37 5.82652e+37
22.1768 2.55546e+36 3.71333e+36
22.3723 4.50917e+34 1.97979e+34


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1Classic/vCLROffP_FRG.txt <==
-22.3723 4.56519e+34 2.9235e+33
-22.1768 1.17544e+37 -2.86513e+37
-22.0165 3.82311e+38 -2.58446e+38
-21.8747 1.16893e+39 4.23387e+38
-21.7448 5.39746e+40 -2.49339e+40
-21.6237 1.2051e+37 1.92346e+36
-21.5093 8.64717e+38 4.90216e+38
-21.4004 1.27275e+37 -1.00285e+37
-21.2959 7.16932e+36 -2.21789e+36
-21.1952 5.2635e+37 5.91847e+37
-21.0979 -2.50795e+36 4.50545e+36
-21.0034 -8.94238e+34 5.19011e+34
-20.9115 -3.48924e+36 -3.70235e+35
-20.8219 -7.40034e+36 -8.09943e+36
-20.7344 -2.49094e+34 1.63518e+34
-20.6487 -2.6298e+35 5.97057e+35
-20.5648 -2.51768e+35 2.37583e+35
-20.4825 -3.92678e+33 1.90575e+34
-20.4016 3.32906e+32 2.18151e+34
-20.3222 -2.69128e+35 8.46094e+34
-20.244 9.00754e+33 2.73258e+33
-20.1669 5.84261e+33 -1.61484e+33
-20.091 -8.14721e+33 1.03417e+33
-20.0162 2.02637e+33 1.7603e+33
-19.9423 8.62959e+34 7.1275e+33
-19.8694 1.26772e+35 5.16428e+33
-19.7974 -1.61085e+34 -1.56222e+33
-19.7262 -2.87712e+32 1.33651e+33
-19.6558 -1.49507e+35 1.59339e+37
-19.5862 -2.22007e+35 2.36765e+37
-19.5173 -5.45352e+33 1.60605e+33
-19.4491 -1.063e+33 1.69419e+33
-19.3816 6.15186e+35 6.73319e+35
-19.3147 2.74264e+36 2.99857e+36
-19.2484 2.97641e+33 3.38771e+33
-19.1828 1.04929e+33 7.88346e+32
-19.1177 -7.28984e+33 -2.78016e+32
-19.0531 9.95271e+33 7.3558e+32
-18.9891 1.79267e+33 3.83408e+33
-18.9255 -1.39812e+31 4.14867e+30
-18.8625 -1.17796e+35 1.8138e+35
-18.8 -1.22249e+35 1.88157e+35
-18.7379 -4.50248e+32 2.81817e+32
-18.6762 1.41677e+32 6.51418e+32
-18.615 -2.62042e+32 1.42577e+32
-18.5542 2.0832e+32 -4.19374e+32
-18.4938 1.04533e+31 4.75898e+32
-18.4338 4.07539e+30 9.97783e+30
-18.3742 4.24071e+32 -6.73763e+31
-18.3149 1.38443e+33 -2.46408e+32
-18.256 3.0986e+31 -7.33082e+30
-18.1975 -3.74841e+31 1.7077e+31
-18.1393 4.23569e+31 -3.12131e+31
-18.0815 4.14779e+31 -3.17376e+31
-18.0239 -1.90557e+31 7.94071e+30
-17.9667 -2.45329e+30 6.58558e+30
-17.9098 -3.48906e+30 1.12938e+30
-17.8532 -7.59355e+31 2.09251e+31
-17.7969 -7.27816e+31 2.01123e+31
-17.7408 -2.63272e+29 1.12568e+29
-17.6851 -4.93371e+31 1.63808e+32
-17.6296 -4.91142e+33 1.69837e+34
-17.5744 -2.98967e+33 1.03376e+34
-17.5195 -6.72098e+29 2.99463e+29
-17.4648 5.00282e+31 -5.23396e+31
-17.4104 2.55368e+33 -2.73453e+33
-17.3562 1.34866e+33 -1.4435e+33
-17.3022 1.45731e+30 -2.66044e+29
-17.2485 -2.72436e+31 2.81871e+31
-17.195 -1.49714e+33 1.58216e+33
-17.1418 -9.16107e+32 9.67612e+32
-17.0887 -1.52321e+30 3.58918e+29
-17.0359 -7.26048e+31 -2.44086e+32
-16.9833 -9.36708e+33 -3.14167e+34
-16.9309 -8.51771e+33 -2.8568e+34
-16.8787 -3.55756e+31 -1.19914e+32
-16.8268 6.03733e+28 -2.23093e+28
-16.775 -4.46666e+30 -1.94445e+31
-16.7234 -7.54841e+30 -3.28259e+31
-16.672 -3.23683e+28 -1.08096e+30
-16.6208 -2.88778e+28 1.31901e+28
-16.5697 -9.15558e+30 7.59831e+30
-16.5189 -3.63063e+31 3.02638e+31
-16.4682 -4.78185e+30 3.97149e+30
-16.4177 -4.86049e+27 -3.8269e+27
-16.3674 6.433e+29 -3.56e+29
-16.3172 8.47353e+30 -4.50487e+30
-16.2672 3.76673e+30 -2.0038e+30
-16.2174 7.03943e+27 -1.06974e+27
-16.1677 -2.33425e+28 4.89942e+28
-16.1182 -4.06696e+28 -2.72959e+28
-16.0689 -5.08307e+28 -7.09276e+28
-16.0197 -6.72007e+27 -5.87555e+28
-15.9706 6.24989e+28 -8.06763e+28
-15.9217 8.76245e+28 -8.89312e+28
-15.873 1.25529e+27 -3.12903e+27
-15.8243 6.54168e+27 -9.90848e+26
-15.7759 -1.71677e+29 3.54012e+29
-15.7276 -1.39012e+30 2.57854e+30
-15.6794 -3.95568e+29 8.29499e+29
-15.6313 5.00947e+29 -1.68015e+29
-15.5834 8.6635e+27 -5.72362e+26
-15.5356 3.72107e+27 7.74693e+25
-15.488 1.88617e+27 5.22616e+25
-15.4404 1.20958e+28 -1.32386e+28
-15.393 1.13068e+29 -4.45408e+28
-15.3458 2.57394e+29 -9.58476e+28
-15.2986 3.03456e+28 -1.55611e+28
-15.2516 3.99986e+28 -4.65216e+27
-15.2047 1.25679e+29 -1.17101e+28
-15.1579 2.70169e+28 -5.52039e+27
-15.1112 3.71098e+27 -3.21902e+27
-15.0647 -1.17079e+27 4.01667e+24
-15.0182 -5.16874e+28 -4.86936e+27
-14.9719 1.05197e+36 -5.42479e+36
-14.9257 -5.23597e+27 -5.82837e+26
-14.8796 -1.60891e+27 -2.46206e+26
-14.8336 -4.11528e+27 -5.74143e+26
-14.7877 -5.26687e+26 -1.2579e+26
-14.7419 1.69732e+27 -1.59493e+27
-14.6962 7.20981e+27 -6.9993e+27
-14.6506 2.18971e+27 -2.16426e+27
-14.6052 4.25766e+26 -2.92302e+26
-14.5598 4.01201e+27 -2.15181e+27
-14.5145 2.33233e+27 -1.28042e+27
-14.4693 -1.06255e+26 -3.9765e+25
-14.4243 6.84501e+26 -2.5105e+26
-14.3793 8.41969e+26 -2.95713e+26
-14.3344 -4.50049e+25 -2.7947e+25
-14.2896 1.8136e+25 -3.80013e+24
-14.2449 1.68755e+26 1.3829e+24
-14.2003 2.61321e+25 -1.19301e+25
-14.1558 -8.72901e+24 -1.10997e+25
-14.1113 -1.38697e+25 1.24668e+25
-14.067 -4.34981e+24 5.63611e+24
-14.0227 5.31361e+24 -1.54943e+24
-13.9786 9.67303e+24 -3.57225e+24
-13.9345 7.8196e+24 -3.07032e+24
-13.8905 -1.2432e+25 3.98827e+24
-13.8466 -5.53298e+24 2.0889e+24
-13.8028 3.86401e+24 -4.2245e+23
-13.759 3.46307e+24 -1.71953e+24
-13.7153 2.61796e+24 -1.81068e+24
-13.6718 -6.93695e+24 3.23321e+24
-13.6283 -2.32486e+24 1.30711e+24
-13.5848 9.56227e+24 -3.77202e+24
-13.5415 -2.36767e+24 5.00106e+23
-13.4982 -9.83054e+24 3.21881e+24
-13.455 8.45986e+24 -1.1963e+24
-13.4119 7.57696e+24 -2.23173e+24
-13.3689 -1.3242e+25 -3.2832e+24
-13.3259 -1.09331e+25 1.18446e+24
-13.283 -1.11201e+25 8.34138e+24
-13.2402 -1.24916e+25 2.12687e+23
-13.1974 3.31313e+26 -7.69099e+25
-13.1547 4.2196e+27 -8.9602e+26
-13.1121 3.82887e+27 -8.15731e+26
-13.0696 2.46298e+26 -7.16643e+25
-13.0271 1.15338e+25 -1.19869e+25
-12.9847 -4.42115e+24 2.56778e+24
-12.9424 -5.80056e+23 4.34617e+23
-12.9001 1.37351e+24 -6.73284e+23
-12.8579 -2.59431e+23 9.59021e+22
-12.8158 -4.69092e+23 2.02266e+23
-12.7737 3.02576e+23 -1.12944e+23
-12.7317 1.57809e+23 -6.30653e+22
-12.6898 -2.49481e+23 8.27902e+22
-12.6479 -1.88024e+22 1.12819e+22
-12.6061 1.97744e+23 -5.45314e+22
-12.5643 -4.54967e+22 2.93504e+21
-12.5226 -1.40117e+23 2.57399e+22
-12.481 3.79278e+22 8.14551e+21
-12.4394 5.96758e+22 3.89434e+21
-12.3979 7.74107e+21 -2.36954e+21
-12.3565 1.04432e+22 -4.62975e+21
-12.3151 3.42039e+22 -1.14061e+22
-12.2738 1.64604e+22 -8.57327e+21
-12.2325 3.13099e+21 -9.27492e+21
-12.1913 -5.48429e+21 2.19967e+21
-12.1501 -1.14562e+22 9.03258e+21
-12.109 2.99666e+21 -1.49286e+21
-12.068 6.57988e+21 -4.14749e+21
-12.027 -3.39565e+21 1.78659e+21
-11.986 -3.46567e+21 1.92472e+21
-11.9452 3.17815e+21 -1.56617e+21
-11.9043 1.5173e+21 -7.82909e+20
-11.8636 -3.58258e+21 1.66619e+21
-11.8228 -3.50152e+20 1.96053e+20
-11.7822 4.5473e+21 -2.0194e+21
-11.7415 -3.70284e+21 1.72073e+21
-11.701 -1.09226e+22 3.10514e+21
-11.6605 4.75407e+22 -8.33493e+22
-11.62 9.14519e+22 -1.48982e+23
-11.5796 5.31114e+22 -3.16781e+22
-11.5392 4.64698e+22 -4.10813e+20
-11.4989 3.06899e+21 2.33978e+21
-11.4587 -4.47892e+21 2.59741e+21
-11.4184 2.36998e+19 4.7618e+19
-11.3783 4.30003e+20 -2.01694e+20
-11.3381 -1.72804e+20 6.71985e+19
-11.2981 -1.32477e+20 5.35454e+19
-11.2581 6.23372e+19 -2.38999e+19
-11.2181 1.18055e+19 -9.22983e+18
-11.1781 -1.05368e+20 2.33159e+19
-11.1383 -3.97207e+19 7.60901e+18
-11.0984 3.44149e+19 -1.16888e+19
-11.0586 -6.20475e+19 3.59369e+18
-11.0189 -1.96269e+20 2.1598e+19
-10.9792 -5.04278e+19 3.2526e+18
-10.9395 3.82803e+19 -9.31039e+18
-10.8999 9.08145e+18 -2.42073e+18
-10.8603 -3.54779e+18 3.28852e+17
-10.8208 2.10322e+19 -7.38287e+18
-10.7813 3.76181e+19 -1.29029e+19
-10.7418 1.36486e+19 -6.53719e+18
-10.7024 7.70794e+18 -5.40956e+18
-10.6631 -1.29309e+18 5.98807e+17
-10.6238 -3.75945e+18 2.23191e+18
-10.5845 4.77184e+16 3.60854e+16
-10.5452 8.39537e+17 -4.24436e+17
-10.506 -6.2386e+17 2.98165e+17
-10.4669 -8.51168e+17 4.1114e+17
-10.4278 7.84183e+16 -2.81703e+16
-10.3887 1.88679e+17 -8.2802e+16
-10.3496 -2.65921e+17 1.10788e+17
-10.3106 -2.79647e+17 1.17728e+17
-10.2717 1.34052e+17 -5.10118e+16
-10.2328 -8.80979e+16 1.24382e+16
-10.1939 -1.89798e+18 5.71758e+17
-10.155 -1.51188e+18 4.5936e+17
-10.1162 2.06935e+18 -6.12943e+17
-10.0774 2.26854e+18 -7.14831e+17
-10.0387 1.34444e+18 -6.90746e+17
-10 7.72775e+17 -4.32878e+17
-9.96134 -1.64493e+18 9.10385e+17
-9.92271 -1.60799e+18 8.91267e+17
-9.88412 -1.66336e+17 9.37974e+16
-9.84557 9.717e+15 -4.2104e+15
-9.80704 -1.4169e+16 5.92294e+15
-9.76856 -1.42325e+16 5.96656e+15
-9.73011 8.64847e+13 3.53102e+13
-9.69169 -1.25584e+14 -1.44264e+14
-9.65331 -1.53111e+16 4.33901e+15
-9.61496 -1.56118e+16 4.42024e+15
-9.57664 -8.00518e+14 1.379e+14
-9.53836 4.90467e+15 -1.17019e+15
-9.50011 2.95482e+16 -5.28178e+15
-9.46189 3.36783e+16 -6.10677e+15
-9.42371 6.51952e+15 -1.45285e+15
-9.38556 1.11268e+15 -4.28073e+14
-9.34744 4.21892e+14 -1.83653e+14
-9.30935 -2.96967e+13 1.0375e+14
-9.2713 -3.12536e+15 1.84582e+15
-9.23327 -4.47735e+15 2.58953e+15
-9.19528 -1.05637e+15 1.72114e+15
-9.15732 1.15167e+14 -4.23163e+13
-9.11939 5.49153e+14 -6.07568e+14
-9.08149 1.33844e+15 -9.16284e+14
-9.04362 9.07527e+14 -4.45048e+14
-9.00578 2.13968e+14 1.98907e+14
-8.96797 3.50309e+15 3.01928e+15
-8.93019 5.55403e+15 5.08196e+15
-8.89244 1.65883e+15 1.71743e+15
-8.85471 2.017e+13 5.78104e+12
-8.81702 2.48338e+12 -1.02413e+12
-8.77936 1.45734e+12 -7.29291e+11
-8.74172 1.65874e+12 -7.43748e+11
-8.70412 2.52706e+12 -1.07256e+12
-8.66654 1.79329e+12 -7.16465e+11
-8.62899 1.13658e+12 -3.56313e+11
-8.59146 7.74637e+11 -2.4235e+11
-8.55397 2.94131e+11 -1.36236e+11
-8.5165 1.58931e+11 -8.70562e+10
-8.47906 2.94502e+10 -1.67669e+10
-8.44165 1.65765e+10 -6.96599e+09
-8.40426 7.29407e+10 -2.91179e+10
-8.3669 9.11984e+10 -3.5427e+10
-8.32956 6.54141e+10 -2.2212e+10
-8.29226 6.17419e+10 -2.0195e+10
-8.25497 1.67126e+10 -5.47376e+09
-8.21772 4.74869e+08 -2.45141e+08
-8.18049 5.02542e+07 -4.06262e+07
-8.14328 2.50411e+07 -3.07178e+07
-8.1061 -1.18167e+08 -4.09125e+08
-8.06895 -4.14491e+08 -1.29527e+09
-8.03182 -1.39775e+09 -3.0032e+09
-7.99471 -2.23401e+09 -3.42481e+09
-7.95763 -9.21894e+08 -1.13802e+09
-7.92058 -3.61272e+07 5.89423e+06
-7.88355 -6.8024e+07 7.18606e+07
-7.84654 -2.10897e+08 2.24231e+08
-7.80955 -2.968e+08 3.28206e+08
-7.77259 -5.16011e+07 1.21445e+08
-7.73566 6.22663e+07 -9.66011e+07
-7.69874 -1.11964e+09 -5.40596e+08
-7.66185 -2.14946e+09 -9.60561e+08
-7.62498 -7.50618e+08 -4.17815e+08
-7.58814 -317832 975109
-7.55132 3.64073e+06 -411754
-7.51452 9.63924e+06 -1.36401e+06
-7.47774 2.70475e+07 -3.93046e+06
-7.44099 3.65569e+07 -5.79323e+06
-7.40425 1.73928e+07 -3.37772e+06
-7.36754 8.36783e+06 -730864
-7.33085 1.38345e+07 1.13501e+06
-7.29418 1.83262e+07 1.80417e+06
-7.25754 8.73177e+06 493859
-7.22091 2.54972e+06 -336035
-7.18431 -78841.8 -630278
-7.14772 -2.22477e+06 -1.80161e+06
-7.11116 6.2962e+07 6.52979e+06
-7.07462 3.21345e+10 5.34592e+09
-7.0381 1.35701e+11 2.25847e+10
-7.00159 1.01438e+11 1.6875e+10
-6.96511 1.0578e+10 1.75512e+09
-6.92865 -387212 -282482
-6.89221 -123149 -175965
-6.85579 247825 -206455
-6.81938 838047 -526548
-6.783 1.60218e+06 -945968
-6.74664 4.02736e+07 -1.87736e+07
-6.71029 1.25228e+08 -5.80953e+07
-6.67397 7.63671e+07 -3.53367e+07
-6.63766 6.10545e+06 -2.72615e+06
-6.60137 347298 -112744
-6.5651 95800.8 -35244.2
-6.52885 87720.7 -18258.6
-6.49262 132051 -18576.8
-6.4564 76236.5 -12768.2
-6.42021 42600.2 -16595.7
-6.38403 94917.8 -32785.3
-6.34786 77176.2 -18219.8
-6.31172 26402.8 -3529.58
-6.27559 8999.94 -3567.89
-6.23949 534.633 -1126.69
-6.20339 -2341.78 809.554
-6.16732 -1305.79 775.097
-6.13126 776.939 56.7196
-6.09522 1520.1 -240.926
-6.05919 2258.89 -510.093
-6.02319 3152.02 -975.179
-5.9872 5682.52 -2399.94
-5.95122 4803.56 -2008.05
-5.91526 2462.08 -494.045
-5.87932 5055.75 -778.788
-5.84339 5572.93 -1039.51
-5.80748 3283.75 -790.72
-5.77158 498.568 -268.986
-5.7357 714.798 -33.0144
-5.69984 4134.49 -369.864
-5.66399 5429.65 -664.994
-5.62815 5288.28 -977.417
-5.59233 34048.5 -5448.53
-5.55653 84156.4 -12784.5
-5.52074 59475.5 -9009.96
-5.48497 29221.6 -5275.21
-5.4492 9487.09 -2601.06
-5.41346 56.57 -263.591
-5.37773 -1945.87 676.937
-5.34201 15599.7 -1452.59
-5.30631 104968 -10662.7
-5.27062 347949 -33353.3
-5.23494 649717 -61534.8
-5.19928 466876 -44963.9
-5.16363 133991 -14754.5
-5.128 32296.8 -4686.3
-5.09237 774.944 -437.1
-5.05677 -138.371 14.1397
-5.02117 30.6012 7.30041
-4.98559 104.228 -29.85
-4.95002 -3.85148 -5.75732
-4.91446 -18.0296 1.74681
-4.87892 32.585 -6.048
-4.84339 40.7422 -8.14074
-4.80787 1.60376 -2.19567
-4.77237 -20.7896 1.4672
-4.73687 -3.40168 -0.77573
-4.70139 9.64007 -3.88706
-4.66592 -5.68731 -4.90915
-4.63046 -20.845 -5.34884
-4.59502 -9.1105 -1.08008
-4.55958 4.69809 1.63959
-4.52416 2.3646 2.04095
-4.48875 1.46213 0.34427
-4.45335 10.2816 -1.57213
-4.41797 14.5691 -2.28649
-4.38259 20.7159 -4.25688
-4.34722 22.7836 -2.94157
-4.31187 27.002 -5.88725
-4.27653 26.7815 -3.63517
-4.24119 -77.4546 -15.1287
-4.20587 -363.38 -51.0015
-4.17056 -99.4226 -45.9499
-4.13526 113.575 -8.54419
-4.09997 88.8042 12.6282
-4.06469 -8.57079 2.63803
-4.02942 -92.062 4.47963
-3.99416 -89.858 3.75589
-3.95891 -30.0848 1.0322
-3.92367 15.7858 -1.54444
-3.88844 26.4815 -2.07311
-3.85322 19.984 -1.31846
-3.81801 9.03285 -1.49201
-3.7828 8.84532 -4.78908
-3.74761 27.0468 -13.6096
-3.71243 38.8712 -16.8942
-3.67726 16.3838 -7.96946
-3.64209 9.36585 -2.04503
-3.60694 4.66245 -0.163526
-3.57179 1.06232 0.295554
-3.53665 0.61457 0.162077
-3.50152 0.881298 -0.225641
-3.4664 0.726611 -0.649086
-3.43129 1.44593 -1.19418
-3.39619 2.91075 -1.82964
-3.36109 7.25039 -1.97571
-3.32601 8.9734 -0.758533
-3.29093 -1.80402 0.973897
-3.25586 -12.4403 1.43168
-3.2208 -12.386 0.978041
-3.18574 -4.37261 0.22145
-3.1507 1.81059 -0.357191
-3.11566 2.60063 -0.269438
-3.08063 2.07939 -0.0684501
-3.0456 1.69114 0.00679945
-3.01059 1.75654 -0.084032
-2.97558 1.74775 -0.152316
-2.94058 1.66412 -0.00477156
-2.90558 0.329563 0.313067
-2.87059 -2.51388 0.457818
-2.83561 -2.60358 0.383391
-2.80064 -0.944936 0.183448
-2.76567 -0.0441208 -0.0583547
-2.73071 0.407892 -0.794402
-2.69576 0.0541002 -0.75957
-2.66081 -0.851316 0.317199
-2.62587 -0.545819 0.0129009
-2.59094 0.0598715 -1.05641
-2.55601 -0.0719377 -0.362548
-2.52109 0.0844075 -0.624491
-2.48617 0.513548 -0.135086
-2.45126 0.393075 -0.0957249
-2.41636 0.400229 -0.161109
-2.38146 0.264082 -0.201967
-2.34657 0.0554913 -0.218517
-2.31168 -0.107629 -0.144822
-2.2768 -0.24943 -0.154416
-2.24192 -0.485265 -0.216319
-2.20705 -0.368685 -0.143557
-2.17219 0.124505 0.00891727
-2.13733 0.271164 0.0464158
-2.10247 0.208216 0.0367533
-2.06762 -0.0314333 -0.0244416
-2.03278 -0.501472 -0.12929
-1.99794 -0.810623 -0.134606
-1.9631 -0.769446 -0.0715523
-1.92827 -0.26754 0.01438
-1.89345 0.195721 0.0344445
-1.85862 0.198881 0.00900825
-1.82381 0.131791 -0.00456748
-1.78899 0.145458 0.0146314
-1.75419 0.226647 0.0083273
-1.71938 0.303729 0.0282235
-1.68458 0.344171 0.0297526
-1.64979 0.32411 0.0230919
-1.61499 0.193503 -0.00959924
-1.58021 -0.0841484 -0.0427061
-1.54542 -0.353432 -0.0522833
-1.51064 -0.562731 -0.0324959
-1.47586 -0.512388 -0.00400299
-1.44109 -0.222126 0.0155694
-1.40632 -0.0102157 0.0186481
-1.37155 0.101424 0.00875706
-1.33679 0.135074 -0.00324749
-1.30203 0.0823876 -0.00573871
-1.26727 0.0522271 -0.00232768
-1.23251 0.0425147 -0.000366567
-1.19776 0.0465559 2.67412e-05
-1.16301 0.0313172 0.000706063
-1.12827 0.0103403 0.00128017
-1.09352 0.014449 0.00140255
-1.05878 0.0471701 0.000928946
-1.02405 0.045596 0.000747326
-0.989309 0.0391121 0.00038966
-0.954576 0.0317672 0.000225234
-0.919844 0.0428243 -0.000333684
-0.885115 0.038224 -0.000355463
-0.850388 0.0402144 0.000217945
-0.815663 0.0494661 0.00101374
-0.78094 0.0874382 0.00104204
-0.746219 0.0982052 0.000863275
-0.711499 0.106724 -0.00111452
-0.676781 0.0919455 -0.00362459
-0.642065 0.0832733 -0.00544287
-0.60735 0.0292701 -0.00545606
-0.572637 -0.0278787 -0.00403526
-0.537925 -0.0691223 -0.00146174
-0.503214 -0.0235825 0.0011613
-0.468504 0.0048924 0.00244092
-0.433796 0.0381927 0.00202034
-0.399089 0.0333387 0.00120989
-0.364382 0.0584022 0.000442922
-0.329676 0.0345916 -0.00033923
-0.294972 0.0270367 -0.000747094
-0.260267 -0.00256148 -0.0013363
-0.225564 0.0382043 -0.00142807
-0.190861 0.0133381 -0.00194504
-0.156158 0.0464518 -0.00154811
-0.121456 0.0036044 -0.00250317
-0.0867541 0.061933 -0.00181781
-0.0520524 -0.0229262 -0.00521836
-0.0173508 -0.022375 -0.00166666
0.0173508 -0.022375 0.00166672
0.0520524 -0.0229262 0.00521829
0.0867541 0.061933 0.0018177
0.121456 0.0036044 0.00250304
0.156158 0.0464518 0.00154798
0.190861 0.0133381 0.00194492
0.225564 0.0382043 0.00142796
0.260267 -0.00256147 0.00133619
0.294972 0.0270367 0.000746992
0.329676 0.0345916 0.000339124
0.364382 0.0584022 -0.000443032
0.399089 0.0333387 -0.00121
0.433796 0.0381927 -0.00202045
0.468504 0.0048924 -0.00244099
0.503214 -0.0235825 -0.00116135
0.537925 -0.0691223 0.00146169
0.572637 -0.0278787 0.00403515
0.60735 0.0292701 0.00545593
0.642065 0.0832732 0.00544289
0.676781 0.0919455 0.00362499
0.711499 0.106724 0.00111536
0.746219 0.0982051 -0.000862239
0.78094 0.0874382 -0.00104155
0.815663 0.049466 -0.00101368
0.850388 0.0402144 -0.000218075
0.885115 0.038224 0.000355508
0.919844 0.0428243 0.000334159
0.954576 0.0317671 -0.000224807
0.989309 0.0391121 -0.000389487
1.02405 0.045596 -0.000747314
1.05878 0.0471701 -0.000929012
1.09352 0.014449 -0.00140265
1.12827 0.0103403 -0.00128031
1.16301 0.0313172 -0.000706271
1.19776 0.046556 -2.69741e-05
1.23251 0.0425147 0.00036637
1.26727 0.0522271 0.00232757
1.30203 0.0823876 0.00573869
1.33679 0.135074 0.00324755
1.37155 0.101424 -0.00875705
1.40632 -0.0102157 -0.0186482
1.44109 -0.222126 -0.0155695
1.47586 -0.512388 0.00400291
1.51064 -0.562731 0.032496
1.54542 -0.353432 0.0522841
1.58021 -0.0841486 0.0427071
1.61499 0.193503 0.00959974
1.64979 0.324109 -0.0230918
1.68458 0.34417 -0.0297525
1.71938 0.303728 -0.0282235
1.75419 0.226647 -0.00832692
1.78899 0.145456 -0.0146314
1.82381 0.131791 0.00456789
1.85862 0.198882 -0.00900748
1.89345 0.195721 -0.0344436
1.92827 -0.267541 -0.0143754
1.9631 -0.769447 0.0715738
1.99794 -0.81063 0.134688
2.03278 -0.501482 0.129435
2.06762 -0.0314382 0.0245091
2.10247 0.208219 -0.0368107
2.13733 0.271168 -0.0464853
2.17219 0.124504 -0.00893651
2.20705 -0.36869 0.143574
2.24192 -0.485271 0.216359
2.2768 -0.249437 0.154477
2.31168 -0.107633 0.144883
2.34657 0.05549 0.21855
2.38146 0.264081 0.201982
2.41636 0.40023 0.161112
2.45126 0.393075 0.0957385
2.48617 0.513546 0.135135
2.52109 0.0844021 0.62456
2.55601 -0.0719452 0.362627
2.59094 0.0598635 1.05647
2.62587 -0.545823 -0.0128994
2.66081 -0.851322 -0.317196
2.69576 0.0540793 0.759722
2.73071 0.407866 0.794608
2.76567 -0.0441021 0.0580678
2.80064 -0.944869 -0.184416
2.83561 -2.60351 -0.384356
2.87059 -2.51382 -0.458715
2.90558 0.329626 -0.313688
2.94058 1.66419 0.00461029
2.97558 1.74777 0.152388
3.01059 1.75655 0.0843548
3.0456 1.6912 -0.0064242
3.08063 2.07958 0.068496
3.11566 2.6009 0.269141
3.1507 1.81077 0.356714
3.18574 -4.37253 -0.221922
3.2208 -12.386 -0.978034
3.25586 -12.4403 -1.43102
3.29093 -1.80397 -0.973921
3.32601 8.9735 0.757258
3.36109 7.25045 1.97531
3.39619 2.91076 1.83195
3.43129 1.44626 1.19343
3.4664 0.727187 0.646554
3.50152 0.878768 0.275789
3.53665 0.593702 0.148543
3.57179 1.01963 0.314818
3.60694 4.6582 0.471013
3.64209 10.2412 -0.387313
3.67726 11.3846 -7.33683
3.71243 12.0497 -19.7062
3.74761 10.8524 -14.6918
3.7828 6.70034 -4.29033
3.81801 9.16254 -0.759306
3.85322 19.9356 1.27182
3.88844 26.3773 2.08501
3.92367 15.6614 1.4193
3.95891 -30.0209 -1.74718
3.99416 -89.7207 -5.83043
4.02942 -91.7559 -8.16835
4.06469 -8.29202 -6.11645
4.09997 88.8107 -13.2467
4.13526 113.401 8.33164
4.17056 -99.8445 45.504
4.20587 -363.933 51.2575
4.24119 -77.9427 16.3911
4.27653 26.5078 4.0114
4.31187 27.0914 3.95873
4.34722 22.9462 0.538035
4.38259 20.5921 2.87723
4.41797 14.516 1.60684
4.45335 10.4142 1.18745
4.48875 1.55833 0.26089
4.52416 2.05897 2.40149
4.55958 4.22902 4.49152
4.59502 -9.09466 1.80402
4.63046 -20.4548 1.42677
4.66592 -5.56926 2.33962
4.70139 9.54702 3.95842
4.73687 -3.68038 1.99048
4.77237 -20.9314 -0.155188
4.80787 1.74935 -0.556925
4.84339 41.2274 0.480414
4.87892 33.5295 1.47052
4.91446 -17.5431 2.32585
4.95002 -3.11061 -2.9195
4.98559 106.355 -8.15468
5.02117 27.9568 16.0013
5.05677 -139.496 -4.22226
5.09237 843.133 -288.819
5.128 32528.4 750.176
5.16363 133967 7527.26
5.19928 466009 32230.6
5.23494 648142 45702.2
5.27062 346903 24093.4
5.30631 104680 6718.38
5.34201 15554.9 1157.67
5.37773 -2019.92 361.507
5.41346 104.093 -247.021
5.4492 9743.33 -997.552
5.48497 29508.5 -369.97
5.52074 59755.4 911.93
5.55653 84533.2 1444.83
5.59233 34254.7 579.459
5.62815 5455.99 -155.792
5.66399 5559.09 137.492
5.69984 4148.94 361.161
5.7357 703.787 265.381
5.77158 524.145 -14.9461
5.80748 3347.12 -146.888
5.84339 5639.28 -40.7808
5.87932 5095.53 131.504
5.91526 2567.36 113.637
5.95122 5543.37 -389.943
5.9872 6562.26 -547.52
6.02319 3442.17 -166.328
6.05919 2359.28 42.5027
6.09522 1543.01 115.959
6.13126 759.491 235.144
6.16732 -1387.22 583.187
6.20339 -2394.85 507.233
6.23949 765.03 -854.463
6.27559 9592.37 -1197.44
6.31172 27360.4 2629.53
6.34786 88780.1 2617.46
6.38403 112646 -3990.37
6.42021 49004.6 -5192.82
6.4564 76888.3 -3.18714
6.49262 132427 3530.54
6.52885 88955.6 -3388.51
6.5651 99781.4 -18724.6
6.60137 359669 -52691.8
6.63766 7.41e+06 -593705
6.67397 9.3675e+07 -7.0026e+06
6.71029 1.52755e+08 -1.15263e+07
6.74664 4.88517e+07 -3.94124e+06
6.783 1.77532e+06 -588227
6.81938 907286 -377327
6.85579 276543 -160092
6.89221 -92008 -190271
6.92865 -332675 -336842
6.96511 9.77999e+09 6.12573e+09
7.00159 9.22935e+10 6.0327e+10
7.0381 1.21986e+11 8.23988e+10
7.07462 2.83176e+10 2.01456e+10
7.11116 6.06413e+07 3.23208e+07
7.14772 -1.87936e+06 -2.12051e+06
7.18431 23509.5 -625604
7.22091 2.55119e+06 97956.1
7.25754 8.47793e+06 1.92024e+06
7.29418 1.76356e+07 4.75262e+06
7.33085 1.31831e+07 3.34663e+06
7.36754 8.11113e+06 674532
7.40425 1.75517e+07 -376954
7.44099 3.68463e+07 352327
7.47774 2.72271e+07 611041
7.51452 9.68555e+06 308124
7.55132 2.42717e+06 709058
7.58814 -2.44567e+07 9.85707e+06
7.62498 -2.14686e+10 8.17043e+09
7.66185 -5.37992e+10 2.05474e+10
7.69874 -2.95841e+10 1.16637e+10
7.73566 -4.65812e+09 2.13959e+09
7.77259 -2.08271e+08 1.98758e+08
7.80955 -2.92607e+08 2.55389e+08
7.84654 -2.91233e+08 2.02916e+08
7.88355 -1.06629e+08 7.10647e+07
7.92058 -1.82597e+08 6.67885e+07
7.95763 -4.88011e+09 1.44128e+09
7.99471 -1.11129e+10 3.20098e+09
8.03182 -9.79212e+09 2.78451e+09
8.06895 -5.445e+09 1.54659e+09
8.1061 -2.06049e+09 5.97111e+08
8.14328 -2.0099e+08 8.61361e+07
8.18049 -2.00652e+08 -6.43863e+07
8.21772 3.71177e+08 -1.20827e+08
8.25497 2.23603e+10 4.54901e+08
8.29226 7.67466e+10 1.40948e+09
8.32956 8.17836e+10 -6.3059e+08
8.3669 1.10312e+11 -4.50977e+09
8.40426 8.49199e+10 -4.17199e+09
8.44165 1.74234e+10 -2.36781e+09
8.47906 3.61188e+10 -2.48573e+09
8.5165 2.00196e+11 -2.22786e+10
8.55397 3.5352e+11 -3.69982e+10
8.59146 8.11995e+11 -4.18955e+10
8.62899 1.16459e+12 -5.10969e+10
8.66654 2.00552e+12 -1.45247e+11
8.70412 2.9069e+12 -2.17506e+11
8.74172 1.92089e+12 -1.77717e+11
8.77936 1.68701e+12 -1.91981e+11
8.81702 3.02768e+12 -2.90035e+11
8.85471 6.16565e+12 -1.14785e+12
8.89244 8.28136e+12 -9.52022e+13
8.93019 1.24678e+14 -2.73445e+14
8.96797 2.12292e+14 -2.03659e+14
9.00578 3.57967e+13 -2.62525e+13
9.04362 4.49638e+14 3.15318e+13
9.08149 6.79067e+14 1.16374e+14
9.11939 2.9475e+14 1.0928e+14
9.15732 5.38939e+13 1.43404e+12
9.19528 -1.02962e+15 -8.34748e+13
9.23327 -4.38584e+15 9.16439e+13
9.2713 -2.97715e+15 5.63277e+13
9.30935 1.56461e+14 -8.34155e+13
9.34744 5.0154e+14 -4.94113e+13
9.38556 1.20365e+15 2.63645e+12
9.42371 7.22706e+15 1.25468e+15
9.46189 3.76818e+16 7.13751e+15
9.50011 3.31813e+16 6.137e+15
9.53836 5.56907e+15 6.97919e+14
9.57664 -1.10069e+15 -2.26595e+14
9.61496 -1.78559e+16 -1.55342e+15
9.65331 -1.73634e+16 -1.5441e+15
9.69169 -9.41743e+13 -2.73276e+14
9.73011 5.60751e+13 -1.77131e+13
9.76856 -1.67594e+16 5.19635e+14
9.80704 -1.66922e+16 4.74113e+14
9.84557 1.14524e+16 -7.45653e+14
9.88412 -2.04496e+17 3.10652e+16
9.92271 -1.96894e+18 2.8921e+17
9.96134 -2.01412e+18 2.95589e+17
10 9.38131e+17 -1.45313e+17
10.0387 1.62754e+18 -1.90971e+17
10.0774 2.60218e+18 1.29893e+17
10.1162 2.37616e+18 1.55148e+17
10.155 -1.6619e+18 -1.17992e+17
10.1939 -2.10605e+18 -1.49001e+17
10.2328 -8.34717e+16 -2.36566e+16
10.2717 1.62234e+17 -2.37314e+15
10.3106 -3.19202e+17 1.08868e+16
10.3496 -3.02662e+17 9.17859e+15
10.3887 2.30497e+17 -1.38656e+16
10.4278 1.0177e+17 -1.15376e+15
10.4669 -9.94455e+17 8.8264e+16
10.506 -7.132e+17 5.78488e+16
10.5452 1.04502e+18 -1.19264e+17
10.5845 8.70339e+16 4.3103e+16
10.6238 -4.55881e+18 8.15676e+17
10.6631 -1.38937e+18 8.20523e+16
10.7024 1.00907e+19 -2.60971e+18
10.7418 1.62909e+19 -1.44006e+18
10.7813 4.24981e+19 1.35055e+18
10.8208 2.38066e+19 6.43067e+17
10.8603 -3.67601e+18 -7.95185e+17
10.8999 1.00928e+19 9.59834e+17
10.9395 4.20845e+19 4.64328e+18
10.9792 -5.03558e+19 -5.1519e+18
11.0189 -2.00903e+20 -2.10204e+19
11.0586 -6.1906e+19 -7.64908e+18
11.0984 3.92163e+19 1.26978e+18
11.1383 -4.2042e+19 -1.98666e+18
11.1781 -1.1322e+20 -5.09211e+18
11.2181 1.59715e+19 -2.08204e+18
11.2581 7.20249e+19 -9.06531e+17
11.2981 -1.54693e+20 5.61626e+18
11.3381 -2.00886e+20 5.05132e+18
11.3783 5.1131e+20 -4.05964e+19
11.4184 2.05267e+18 5.88638e+19
11.4587 -5.54563e+21 9.413e+20
11.4989 2.16077e+21 3.53109e+21
11.5392 4.71143e+22 1.71648e+22
11.5796 6.59444e+22 -1.2213e+22
11.62 1.49813e+23 -1.17008e+23
11.6605 8.01716e+22 -6.68471e+22
11.701 -1.22047e+22 -1.01812e+21
11.7415 -4.37818e+21 3.30628e+20
11.7822 5.40171e+21 -3.26569e+20
11.8228 -4.09604e+20 6.11549e+19
11.8636 -4.24727e+21 3.24833e+20
11.9043 1.85799e+21 -2.22868e+20
11.9452 3.8432e+21 -3.87315e+20
11.986 -4.21619e+21 6.28887e+20
12.027 -4.08461e+21 5.12831e+20
12.068 8.30213e+21 -1.72212e+21
12.109 3.6828e+21 -3.94053e+20
12.1501 -1.49587e+22 4.78893e+21
12.1913 -6.29797e+21 1.28316e+20
12.2325 6.8025e+21 -8.2311e+21
12.2738 1.99617e+22 -2.42864e+21
12.3151 3.89493e+22 1.45845e+21
12.3565 1.23429e+22 -7.26977e+20
12.3979 8.83352e+21 5.16041e+20
12.4394 5.91442e+22 2.65901e+22
12.481 3.53512e+22 2.26593e+22
12.5226 -1.52088e+23 -2.70885e+22
12.5643 -4.75174e+22 -1.42631e+22
12.6061 2.21014e+23 1.98449e+22
12.6479 -2.3725e+22 4.37791e+21
12.6898 -2.84963e+23 -1.06763e+22
12.7317 1.8351e+23 -3.90644e+21
12.7737 3.49165e+23 5.30386e+20
12.8158 -5.53708e+23 2.73022e+22
12.8579 -3.01094e+23 -8.03768e+20
12.9001 1.64642e+24 -1.6048e+23
12.9424 -7.59549e+23 2.22619e+23
12.9847 -5.47372e+24 9.30494e+23
13.0271 1.61934e+25 -7.74481e+24
13.0696 2.77802e+26 2.09866e+25
13.1121 4.20951e+27 6.2814e+26
13.1547 4.636e+27 6.95031e+26
13.1974 3.66527e+26 4.79385e+25
13.2402 -1.27442e+25 -4.51461e+24
13.283 -1.44717e+25 4.24533e+24
13.3259 -1.15333e+25 -2.94319e+24
13.3689 -1.215e+25 -8.35327e+24
13.4119 8.58199e+24 6.14351e+23
13.455 9.09303e+24 1.99427e+24
13.4982 -1.11343e+25 -4.76326e+23
13.5415 -2.52675e+24 -4.00816e+23
13.5848 1.11985e+25 -2.03383e+23
13.6283 -2.79325e+24 4.3531e+23
13.6718 -8.20996e+24 6.39434e+23
13.7153 3.3895e+24 -8.44375e+23
13.759 4.20207e+24 -4.26037e+23
13.8028 4.10146e+24 1.047e+24
13.8466 -6.41039e+24 3.1571e+22
13.8905 -1.4159e+25 -6.56994e+23
13.9345 9.04965e+24 -1.28914e+23
13.9786 1.11287e+25 5.55614e+22
14.0227 6.00094e+24 4.3783e+23
14.067 -6.43421e+24 4.03802e+24
14.1113 -1.85921e+25 7.33284e+24
14.1558 -4.41868e+24 -1.46323e+25
14.2003 3.12054e+25 -2.2492e+24
14.2449 1.7065e+26 6.54154e+25
14.2896 1.97773e+25 2.94152e+24
14.3344 -3.52023e+25 -4.55305e+25
14.3793 9.64784e+26 2.00561e+25
14.4243 7.8778e+26 5.56875e+24
14.4693 -9.30788e+25 -8.09539e+25
14.5145 2.84758e+27 -4.1217e+26
14.5598 4.88011e+27 -6.57689e+26
14.6052 5.4281e+26 -1.35404e+26
14.6506 3.05185e+27 -1.36673e+27
14.6962 9.99822e+27 -4.37005e+27
14.7419 2.33638e+27 -9.78842e+26
14.7877 -4.82532e+26 -3.30288e+26
14.8336 -3.95682e+27 -2.1457e+27
14.8796 -1.54672e+27 -8.64182e+26
14.9257 -5.12773e+27 -2.61208e+27
14.9719 2.3435e+36 -4.10619e+36
15.0182 -5.05865e+28 -2.4573e+28
15.0647 -1.19017e+27 -4.43459e+26
15.1112 4.98734e+27 -1.85655e+27
15.1579 2.95049e+28 4.6616e+27
15.2047 1.31947e+29 3.58576e+28
15.2516 4.14549e+28 1.21748e+28
15.2986 3.45979e+28 4.27197e+27
15.3458 2.97543e+29 5.64907e+26
15.393 1.34028e+29 3.73604e+27
15.4404 7.92208e+27 1.59746e+28
15.488 1.78296e+27 9.80057e+26
15.5356 3.74551e+27 1.4919e+27
15.5834 7.57966e+27 2.87597e+27
15.6313 1.93178e+29 3.06154e+29
15.6794 -7.8572e+29 7.74683e+29
15.7276 -2.38971e+30 2.08788e+30
15.7759 -3.35345e+29 2.98927e+29
15.8243 -1.09854e+27 4.00764e+27
15.873 2.45681e+27 -2.67126e+27
15.9217 1.22671e+29 -5.69273e+28
15.9706 2.71209e+28 8.94372e+27
16.0197 -7.12236e+29 5.58987e+29
16.0689 -2.61873e+28 -8.78551e+28
16.1182 -3.08908e+28 -4.31376e+28
16.1677 -4.24575e+28 4.08444e+28
16.2174 -4.57262e+27 1.13498e+28
16.2672 4.58263e+30 -6.00079e+29
16.3172 1.03073e+31 -1.35159e+30
16.3674 7.87808e+29 -1.16798e+29
16.4177 -3.58162e+27 -5.75891e+27
16.4682 -6.35964e+30 2.21287e+30
16.5189 -4.83271e+31 1.69118e+31
16.5697 -1.21745e+31 4.23069e+30
16.6208 -3.42977e+28 2.50002e+27
16.672 3.77744e+29 -1.10887e+30
16.7234 4.81051e+30 -3.61683e+31
16.775 2.85397e+30 -2.14225e+31
16.8268 6.91499e+28 1.33492e+27
16.8787 9.45342e+30 -1.35162e+32
16.9309 2.20993e+33 -3.22169e+34
16.9833 2.43029e+33 -3.54295e+34
17.0359 1.90518e+31 -2.75194e+32
17.0887 -1.68162e+30 -2.14361e+29
17.1418 -1.2969e+33 6.33658e+32
17.195 -2.11977e+33 1.03641e+33
17.2485 -3.83451e+31 1.82513e+31
17.3022 1.57944e+30 2.83637e+29
17.3562 1.91647e+33 -9.52143e+32
17.4104 3.62931e+33 -1.80416e+33
17.4648 7.06317e+31 -3.40938e+31
17.5195 -7.9756e+29 4.84955e+28
17.5744 -6.95949e+33 9.35174e+33
17.6296 -1.14334e+34 1.53641e+34
17.6851 -1.1226e+32 1.47437e+32
17.7408 -4.51448e+29 -1.03793e+29
17.7969 -8.13979e+31 -7.32121e+30
17.8532 -8.49543e+31 -7.64269e+30
17.9098 -1.97155e+30 -7.89645e+29
17.9667 4.919e+30 2.29949e+30
18.0239 -2.0828e+31 -3.82299e+29
18.0815 5.43629e+31 -1.64848e+31
18.1393 8.68241e+31 -1.70106e+31
18.1975 4.59304e+30 -9.45468e+31
18.256 3.43545e+31 4.03674e+30
18.3149 1.50099e+33 2.69366e+32
18.3742 4.94568e+32 8.74183e+31
18.4338 3.19237e+32 1.4012e+32
18.4938 -2.28403e+32 -8.51309e+31
18.5542 3.87932e+32 -3.64206e+32
18.615 -2.56145e+32 2.62259e+31
18.6762 3.88488e+34 -7.66245e+33
18.7379 -8.37871e+31 -8.18196e+31
18.8 -1.9545e+35 1.44426e+35
18.8625 -1.88224e+35 1.39182e+35
18.9255 -9.14327e+30 -3.06609e+31
18.9891 1.47979e+32 -2.12636e+33
19.0531 9.82933e+33 4.07402e+33
19.1177 -7.30487e+33 -3.3141e+33
19.1828 1.16409e+34 -2.45666e+34
19.2484 1.73408e+33 4.55187e+33
19.3147 1.6433e+36 4.08299e+36
19.3816 3.68347e+35 9.16734e+35
19.4491 1.11352e+34 -3.23573e+33
19.5173 5.81262e+32 6.80188e+32
19.5862 -9.21781e+36 2.3935e+37
19.6558 -6.20219e+36 1.61068e+37
19.7262 3.46066e+33 -3.59363e+33
19.7974 -6.69456e+33 -5.04382e+32
19.8694 1.26968e+35 5.36393e+34
19.9423 9.07031e+34 3.29818e+34
20.0162 7.75638e+31 2.69593e+32
20.091 -8.86786e+33 -2.37769e+33
20.1669 7.56629e+33 1.84425e+33
20.244 -6.6773e+33 -3.3368e+33
20.3222 -1.36018e+33 1.59123e+34
20.4016 1.19875e+34 -1.7931e+32
20.4825 -1.38311e+34 2.28625e+33
20.5648 -3.796e+33 1.09015e+34
20.6487 -4.41286e+34 5.85669e+34
20.7344 -3.32507e+34 3.6389e+33
20.8219 -1.44315e+36 3.3743e+35
20.9115 -5.59773e+36 -1.71516e+36
21.0034 -1.09198e+35 1.94648e+34
21.0979 -1.38204e+36 6.12627e+35
21.1952 -3.88075e+38 2.65595e+38
21.2959 8.0585e+36 4.24562e+35
21.4004 -5.14984e+37 8.40982e+37
21.5093 1.03611e+38 -4.07203e+37
21.6237 1.08913e+37 7.46456e+36
21.7448 1.32842e+40 5.73835e+39
21.8747 1.06119e+38 -9.19957e+37
22.0165 6.26271e+37 5.82652e+37
22.1768 2.55546e+36 3.71333e+36
22.3723 4.50917e+34 1.97979e+34


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1ClassicOneLoop/DeltaGammaFX_0_FRG.txt <==
9.995 -0.00650963 -0.00650099
9.99 -0.0022895 -0.00228646
9.985 0.00265037 0.00264687
9.98 0.00708699 0.00707757
9.975 0.00985306 0.00983985
9.97 0.0100412 0.0100275
9.965 0.00735692 0.00734662
9.96 0.00245919 0.0024554
9.955 -0.00308129 -0.00307746
9.95 -0.00739695 -0.00738694
9.945 -0.00915808 -0.00914538
9.94 -0.00802856 -0.00801731
9.935 -0.004551 -0.0045446
9.93 0.000237563 0.000237175
9.925 0.00512083 0.00511353
9.92 0.00887305 0.00886053
9.915 0.0104135 0.0103991
9.91 0.00909295 0.00908063
9.905 0.0050819 0.00507545
9.9 -0.000436168 -0.000434938
9.895 -0.00561339 -0.00560527
9.89 -0.00874949 -0.00873746
9.885 -0.00899988 -0.00898781
9.88 -0.00652432 -0.00651571
9.875 -0.00217868 -0.0021759
9.87 0.00286552 0.00286161
9.865 0.00735683 0.00734695
9.86 0.010106 0.0100924
9.855 0.0102004 0.0101865
9.85 0.007368 0.00735771
9.845 0.00231833 0.00231474
9.84 -0.0033208 -0.00331664
9.835 -0.00764798 -0.00763766
9.83 -0.00933665 -0.00932375
9.825 -0.00808013 -0.0080688
9.82 -0.00445824 -0.00445188
9.815 0.000457053 0.000456546
9.81 0.00541841 0.00541093
9.805 0.00917427 0.00916151
9.8 0.0106313 0.0106166
9.795 0.0091545 0.00914185
9.79 0.00496258 0.00495584
9.785 -0.000693636 -0.000692507
9.78 -0.00591464 -0.00590634
9.775 -0.00899086 -0.00897841
9.77 -0.0091068 -0.0090943
9.765 -0.00646651 -0.0064577
9.76 -0.00196753 -0.00196491
9.755 0.00318369 0.00317928
9.75 0.00770645 0.00769588
9.745 0.0103922 0.0103781
9.74 0.0103322 0.0103182
9.735 0.0072951 0.00728523
9.73 0.00206255 0.00205979
9.725 -0.00366681 -0.00366183
9.72 -0.00796188 -0.00795111
9.715 -0.00951775 -0.00950488
9.71 -0.00807776 -0.0080668
9.705 -0.0042729 -0.00426701
9.7 0.000783439 0.000782564
9.695 0.00581077 0.00580312
9.69 0.00953259 0.00951982
9.685 0.010849 0.0108343
9.68 0.00915365 0.00914089
9.675 0.00473539 0.00472842
9.67 -0.0010684 -0.00106744
9.665 -0.00630248 -0.0062941
9.66 -0.00926182 -0.00924907
9.655 -0.00918178 -0.00916893
9.65 -0.00632839 -0.00631947
9.645 -0.00165045 -0.00164812
9.64 0.00360699 0.00360189
9.635 0.00813349 0.00812206
9.63 0.0107047 0.0106899
9.625 0.0104266 0.0104124
9.62 0.00712826 0.00711901
9.615 0.00168611 0.00168447
9.61 -0.00411859 -0.00411249
9.605 -0.00833211 -0.0083207
9.6 -0.00969169 -0.00967881
9.595 -0.00801163 -0.00800115
9.59 -0.0039873 -0.00398212
9.585 0.00122069 0.00121912
9.58 0.00629699 0.00628881
9.575 0.00994168 0.00992861
9.57 0.0110558 0.0110409
9.565 0.00907829 0.00906566
9.56 0.0043915 0.00438479
9.555 -0.00156238 -0.00156105
9.55 -0.00677146 -0.00676267
9.545 -0.00955213 -0.00953903
9.54 -0.0092133 -0.00920033
9.535 -0.00610013 -0.00609141
9.53 -0.00122125 -0.00121946
9.525 0.00413653 0.00413067
9.52 0.0086331 0.00862087
9.515 0.0110329 0.0110175
9.51 0.0104698 0.0104555
9.505 0.00685529 0.00684647
9.5 0.00118331 0.00118251
9.495 -0.00467309 -0.00466607
9.49 -0.00874859 -0.00873649
9.485 -0.0098454 -0.00983226
9.48 -0.0078695 -0.00785924
9.475 -0.00359269 -0.00358815
9.47 0.00177229 0.0017698
9.465 0.00687412 0.00686497
9.46 0.0103919 0.0103781
9.455 0.011237 0.0112219
9.45 0.0089134 0.00890115
9.445 0.00392123 0.00391546
9.44 -0.00217587 -0.00217342
9.435 -0.00731279 -0.00730313
9.43 -0.00984779 -0.00983435
9.425 -0.00918689 -0.00917414
9.42 -0.00577027 -0.00576216
9.415 -0.000673736 -0.000672712
9.41 0.00477184 0.00476523
9.405 0.00919739 0.0091846
9.4 0.0113625 0.0113467
9.395 0.0104446 0.0104302
9.39 0.00646236 0.00645371
9.385 0.000549452 0.000549051
9.38 -0.00532417 -0.00531655
9.375 -0.00919739 -0.00918465
9.37 -0.00996242 -0.00994883
9.365 -0.00763702 -0.00762675
9.36 -0.00307978 -0.0030758
9.355 0.00244067 0.00243713
9.35 0.00753662 0.0075262
9.345 0.0108699 0.0108551
9.34 0.0113745 0.011359
9.335 0.00864143 0.00862983
9.33 0.00331488 0.00331057
9.325 -0.00290667 -0.00290258
9.32 -0.0079138 -0.00790301
9.315 -0.010131 -0.0101173
9.31 -0.00908537 -0.0090731
9.305 -0.00532622 -0.00531901
9.3 -2.20699e-06 -2.16556e-06
9.295 0.00551023 0.00550284
9.29 0.00981488 0.00980161
9.285 0.0116749 0.0116589
9.28 0.0103306 0.0103163
9.275 0.00593478 0.00592633
9.27 -0.000218219 -0.000218244
9.265 -0.0060618 -0.00605362
9.26 -0.00966041 -0.00964705
9.255 -0.0100232 -0.0100092
9.25 -0.00729822 -0.00728802
9.245 -0.00243935 -0.00243602
9.24 0.00322651 0.00322182
9.235 0.0082757 0.00826395
9.23 0.0113582 0.0113424
9.225 0.0114458 0.0114302
9.22 0.00824293 0.00823212
9.215 0.00256381 0.00256104
9.21 -0.00374907 -0.00374332
9.205 -0.00855744 -0.00854553
9.2 -0.0103804 -0.0103664
9.195 -0.00888932 -0.00887758
9.19 -0.00475484 -0.00474866
9.185 0.000797755 0.000796636
9.18 0.0063461 0.00633768
9.175 0.0104699 0.010456
9.17 0.0119472 0.0119311
9.165 0.0101045 0.0100904
9.16 0.00525796 0.00525016
9.155 -0.00111935 -0.00111849
9.15 -0.00687137 -0.00686232
9.145 -0.0101153 -0.0101013
9.14 -0.0100051 -0.00999103
9.135 -0.00683611 -0.00682636
9.13 -0.00166296 -0.00166056
9.125 0.00412796 0.00412207
9.12 0.00907854 0.00906564
9.115 0.0118347 0.0118181
9.11 0.0114252 0.0114095
9.105 0.00769752 0.00768744
9.1 0.00166173 0.00166024
9.095 -0.00469273 -0.00468563
9.09 -0.0092218 -0.00920892
9.085 -0.0105707 -0.0105565
9.08 -0.0085777 -0.00856637
9.075 -0.00404336 -0.00403816
9.07 0.00172845 0.00172598
9.065 0.00727006 0.00726027
9.06 0.0111421 0.0111271
9.055 0.0121523 0.0121358
9.05 0.00974104 0.00972761
9.045 0.00441875 0.00441233
9.04 -0.00214924 -0.00214674
9.035 -0.00773299 -0.00772267
9.03 -0.0105353 -0.0105209
9.025 -0.00988361 -0.00986985
9.02 -0.00623343 -0.00622465
9.015 -0.000743802 -0.000742666
9.01 0.00513972 0.00513261
9.005 0.00992752 0.00991371
9 0.0122722 0.0122551
8.995 0.0112835 0.0112679
8.99 0.00698508 0.00697561
8.985 0.000606335 0.000605782
8.98 -0.0057216 -0.00571345
8.975 -0.00987988 -0.00986614
8.97 -0.0106741 -0.0106594
8.965 -0.00812869 -0.00811766
8.96 -0.0031802 -0.00317603
8.955 0.00278906 0.00278503
8.95 0.00826808 0.00825659
8.945 0.0118055 0.0117893
8.94 0.0122586 0.0122419
8.935 0.00921384 0.00920147
8.93 0.003407 0.00340262
8.925 -0.0032975 -0.0032928
8.92 -0.00862097 -0.00860917
8.915 -0.01089 -0.0108753
8.91 -0.00963226 -0.00961926
8.905 -0.00547359 -0.00546619
8.9 0.000322202 0.00032183
8.895 0.00625201 0.00624366
8.89 0.0107994 0.0107848
8.885 0.0126383 0.012621
8.88 0.0109891 0.0109738
8.875 0.00608743 0.00607862
8.87 -0.000599112 -0.000598747
8.865 -0.00681299 -0.00680383
8.86 -0.0104997 -0.0104851
8.855 -0.0106599 -0.0106449
8.85 -0.0075206 -0.00751002
8.845 -0.00215611 -0.00215318
8.84 0.00397462 0.00396881
8.835 0.00932053 0.00930722
8.83 0.0124288 0.0124114
8.825 0.0122309 0.0122143
8.82 0.00849699 0.00848604
8.815 0.00221744 0.00221541
8.81 -0.00454666 -0.00453966
8.805 -0.00950346 -0.00949029
8.8 -0.0111453 -0.0111304
8.795 -0.00922416 -0.00921214
8.79 -0.00454181 -0.00453599
8.785 0.00153529 0.00153324
8.78 0.0074495 0.00743977
8.775 0.0116647 0.0116493
8.77 0.0128958 0.0128784
8.765 0.0105095 0.0104947
8.76 0.00499029 0.00498254
8.755 -0.00194408 -0.00194237
8.75 -0.00793702 -0.0079266
8.745 -0.0110445 -0.0110291
8.74 -0.0104964 -0.0104814
8.735 -0.00673305 -0.00672334
8.73 -0.000965333 -0.000963955
8.725 0.00527477 0.00526709
8.72 0.0104012 0.0103863
8.715 0.0129744 0.0129561
8.71 0.0120314 0.0120151
8.705 0.00756698 0.00755758
8.7 0.000851787 0.000851936
8.695 -0.00587104 -0.00586205
8.69 -0.0103425 -0.0103282
8.685 -0.0112645 -0.0112496
8.68 -0.00863302 -0.00862198
8.675 -0.00342642 -0.00342222
8.67 0.00289057 0.00288668
8.665 0.00871021 0.00869883
8.66 0.0124871 0.0124707
8.655 0.0130032 0.0129857
8.65 0.00981259 0.00979878
8.645 0.00368558 0.00367959
8.64 -0.00340918 -0.00340548
8.635 -0.00905626 -0.00904433
8.63 -0.0114738 -0.0114579
8.625 -0.0101513 -0.0101369
8.62 -0.00574823 -0.00573992
8.615 0.00039312 0.000392648
8.61 0.0066726 0.00666311
8.605 0.0114767 0.0114604
8.6 0.013399 0.0133803
8.595 0.0116207 0.011605
8.59 0.0064052 0.00639721
8.585 -0.00067914 -0.000677235
8.58 -0.00723595 -0.00722541
8.575 -0.0110948 -0.0110796
8.57 -0.0112097 -0.0111948
8.565 -0.0078346 -0.00782446
8.56 -0.00212023 -0.00211769
8.555 0.00437669 0.00437073
8.55 0.0100045 0.00999117
8.545 0.0132233 0.0132057
8.54 0.0129155 0.0128981
8.535 0.00886961 0.00885733
8.53 0.00217383 0.00217038
8.525 -0.00496491 -0.00495867
8.52 -0.0101261 -0.0101125
8.515 -0.0117443 -0.0117283
8.51 -0.00959386 -0.00958056
8.505 -0.00455237 -0.00454592
8.5 0.00191399 0.00191151
8.495 0.00814332 0.00813219
8.49 0.0125053 0.0124881
8.485 0.0136539 0.0136352
8.48 0.0109604 0.0109454
8.475 0.0050007 0.00499393
8.47 -0.00235351 -0.00235014
8.465 -0.00859751 -0.00858562
8.46 -0.0117123 -0.0116962
8.455 -0.0109432 -0.0109283
8.45 -0.00680823 -0.00679903
8.445 -0.000622056 -0.000621345
8.44 0.00597447 0.00596618
8.435 0.0112941 0.0112787
8.43 0.0138234 0.0138046
8.425 0.0125866 0.0125697
8.42 0.00765762 0.00764746
8.415 0.000466768 0.000466349
8.41 -0.00657081 -0.00656184
8.405 -0.0110953 -0.0110804
8.4 -0.0118117 -0.0117959
8.395 -0.00879599 -0.00878417
8.39 -0.00313735 -0.00313301
8.385 0.00358429 0.00357971
8.38 0.00965315 0.00964042
8.375 0.0134376 0.0134196
8.37 0.0136872 0.0136685
8.365 0.0100163 0.010002
8.36 0.00335326 0.00334787
8.355 -0.00413696 -0.00413196
8.35 -0.00990307 -0.00988969
8.345 -0.0121445 -0.0121276
8.34 -0.0104296 -0.0104149
8.335 -0.00553854 -0.00553062
8.33 0.00106177 0.00106029
8.325 0.00765555 0.00764471
8.32 0.0125317 0.0125141
8.315 0.0142315 0.0142118
8.31 0.0119717 0.0119556
8.305 0.00616315 0.0061555
8.3 -0.00141047 -0.00140771
8.295 -0.00817536 -0.00816377
8.29 -0.0119079 -0.0118918
8.285 -0.0116326 -0.0116172
8.28 -0.0077345 -0.00772436
8.275 -0.00150238 -0.00150037
8.27 0.00538179 0.00537486
8.265 0.0111584 0.0111438
8.26 0.014216 0.0141971
8.255 0.0134452 0.0134267
8.25 0.0087611 0.00874818
8.245 0.00147638 0.00147309
8.24 -0.00598186 -0.00597458
8.235 -0.0110926 -0.0110775
8.23 -0.01234 -0.0123226
8.225 -0.00963732 -0.00962335
8.22 -0.00401721 -0.00401125
8.215 0.00291572 0.00291161
8.21 0.00938116 0.0093677
8.205 0.0136606 0.0136411
8.2 0.0143875 0.0143675
8.195 0.0110305 0.0110158
8.19 0.00438571 0.00438079
8.185 -0.00341762 -0.00341183
8.18 -0.00971672 -0.00970287
8.175 -0.0125051 -0.0124881
8.17 -0.0111664 -0.0111517
8.165 -0.0063929 -0.00638468
8.16 0.000344228 0.000343615
8.155 0.00727355 0.00726391
8.15 0.0126046 0.0125879
8.145 0.0147766 0.0147568
8.14 0.0128762 0.0128584
8.135 0.00717943 0.00716885
8.13 -0.000600191 -0.000600326
8.125 -0.00782746 -0.00781735
8.12 -0.0121007 -0.0120841
8.115 -0.0122493 -0.0122321
8.11 -0.00854109 -0.00852886
8.105 -0.00224479 -0.00224147
8.1 0.00491351 0.00490659
8.095 0.0111011 0.0110854
8.09 0.0146151 0.0145945
8.085 0.0142302 0.0142106
8.08 0.00973212 0.00971926
8.075 0.00234144 0.00233909
8.07 -0.00549849 -0.00549016
8.065 -0.0111246 -0.011109
8.06 -0.0128277 -0.0128103
8.055 -0.0103785 -0.0103647
8.05 -0.00476342 -0.00475735
8.045 0.00238339 0.00237991
8.04 0.00921467 0.00920213
8.035 0.0139271 0.0139084
8.03 0.015051 0.0150307
8.025 0.0119345 0.0119184
8.02 0.00527155 0.00526423
8.015 -0.00282868 -0.00282509
8.01 -0.00960122 -0.00958838
8.005 -0.0128594 -0.012842
8 -0.0118273 -0.0118111
7.995 -0.00712409 -0.00711427
7.99 -0.000232571 -0.000232116
7.985 0.00701657 0.0070071
7.98 0.0127533 0.0127359
7.975 0.0153224 0.0153014
7.97 0.0137008 0.0136819
7.965 0.00805959 0.0080484
7.96 6.59664e-05 6.57535e-05
7.955 -0.00758155 -0.0075712
7.95 -0.0123231 -0.0123062
7.945 -0.01282 -0.0128023
7.94 -0.00924205 -0.00922936
7.935 -0.002849 -0.00284519
7.93 0.00458353 0.00457704
7.925 0.0111473 0.0111319
7.92 0.0150513 0.0150307
7.915 0.0149697 0.0149494
7.91 0.0105859 0.0105719
7.905 0.00305751 0.00305393
7.9 -0.00514273 -0.00513537
7.895 -0.0112214 -0.0112062
7.89 -0.0133017 -0.013284
7.885 -0.0110363 -0.0110216
7.88 -0.00538006 -0.00537284
7.875 0.00199562 0.00199322
7.87 0.0091727 0.00916084
7.865 0.0142637 0.0142448
7.86 0.0157052 0.0156838
7.855 0.0127483 0.0127303
7.85 0.00601494 0.00600546
7.845 -0.00238374 -0.00238167
7.84 -0.00958194 -0.00956933
7.835 -0.0132345 -0.013216
7.83 -0.0124322 -0.0124144
7.825 -0.00774082 -0.00772955
7.82 -0.000665171 -0.000664153
7.815 0.00689911 0.00688913
7.81 0.0130005 0.0129819
7.805 0.0158949 0.0158726
7.8 0.0144672 0.0144476
7.795 0.0088127 0.00880179
7.79 0.000580423 0.000581118
7.785 -0.00745845 -0.00744727
7.78 -0.0126005 -0.0125833
7.775 -0.0133654 -0.0133478
7.77 -0.00984874 -0.00983608
7.765 -0.00331542 -0.00331121
7.76 0.00440168 0.00439607
7.755 0.0113153 0.0113007
7.75 0.015548 0.0155275
7.745 0.0156857 0.0156643
7.74 0.0113357 0.0113191
7.735 0.00362383 0.00361707
7.73 -0.00492923 -0.00492394
7.725 -0.0114049 -0.0113897
7.72 -0.0137832 -0.0137636
7.715 -0.0116246 -0.0116075
7.71 -0.00587126 -0.00586252
7.705 0.0017581 0.0017555
7.7 0.0092694 0.00925568
7.695 0.0146902 0.0146688
7.69 0.0163713 0.0163483
7.685 0.0134877 0.01347
7.68 0.00662026 0.00661318
7.675 -0.00209186 -0.00208687
7.67 -0.00967728 -0.00966292
7.665 -0.0136505 -0.0136321
7.66 -0.0129965 -0.01298
7.655 -0.00824992 -0.00823981
7.65 -0.00095124 -0.00095034
7.645 0.00693176 0.00692286
7.64 0.0133631 0.013346
7.635 0.0165136 0.016492
7.63 0.0151918 0.015171
7.625 0.00944637 0.0094321
7.62 0.000938804 0.000935544
7.615 -0.00747243 -0.00746369
7.61 -0.0129509 -0.0129334
7.605 -0.0139008 -0.013881
7.6 -0.0103697 -0.0103544
7.595 -0.00364466 -0.0036391
7.59 0.00437479 0.00436855
7.585 0.0116178 0.011601
7.58 0.0161214 0.0160984
7.575 0.0163945 0.0163718
7.57 0.0119925 0.0119771
7.565 0.00404144 0.00403772
7.56 -0.00486711 -0.00485885
7.555 -0.0116906 -0.0116741
7.55 -0.0142873 -0.0142684
7.545 -0.0121537 -0.0121382
7.54 -0.00624023 -0.0062325
7.535 0.001675 0.00167272
7.53 0.00951522 0.00950303
7.525 0.0152212 0.0152015
7.52 0.0170644 0.0170417
7.515 0.0141638 0.0141439
7.51 0.00709045 0.0070792
7.505 -0.0019593 -0.00195845
7.5 -0.0098997 -0.00988725
7.495 -0.0141209 -0.0141015
7.49 -0.0135301 -0.0135107
7.485 -0.00865564 -0.00864281
7.48 -0.00108907 -0.00108709
7.475 0.00712143 0.00711144
7.47 0.0138519 0.0138322
7.465 0.017191 0.0171667
7.46 0.0158862 0.0158643
7.455 0.00996726 0.0099543
7.45 0.0011402 0.00113985
7.445 -0.00763153 -0.00762005
7.44 -0.0133858 -0.0133671
7.435 -0.0144369 -0.0144174
7.43 -0.0108111 -0.0107969
7.425 -0.0038373 -0.00383251
7.42 0.00450786 0.00450161
7.415 0.0120642 0.012048
7.41 0.0167832 0.0167607
7.405 0.0171067 0.0170836
7.4 0.0125627 0.0125453
7.395 0.00431036 0.00430388
7.39 -0.00496259 -0.00495642
7.385 -0.0120877 -0.0120715
7.38 -0.0148231 -0.0148027
7.375 -0.0126295 -0.0126119
7.37 -0.00648831 -0.00647914
7.365 0.00174909 0.00174678
7.36 0.00991627 0.00990254
7.355 0.015865 0.015843
7.35 0.0177937 0.0177691
7.345 0.0147841 0.0147639
7.34 0.00742926 0.00741939
7.335 -0.00198761 -0.00198444
7.33 -0.0102552 -0.0102409
7.325 -0.0146535 -0.0146333
7.32 -0.0140396 -0.0140205
7.315 -0.00896112 -0.00894913
7.31 -0.00107768 -0.0010765
7.305 0.00747287 0.00746244
7.3 0.0144743 0.0144544
7.295 0.0179356 0.0179113
7.29 0.0165573 0.016535
7.285 0.0103789 0.0103651
7.28 0.0011837 0.00118236
7.275 -0.00794027 -0.00792945
7.27 -0.0139112 -0.0138925
7.265 -0.0149786 -0.0149585
7.26 -0.0111757 -0.0111607
7.255 -0.00389308 -0.00388768
7.25 0.00480367 0.00479753
7.245 0.0126592 0.0126425
7.24 0.0175392 0.0175157
7.235 0.0178284 0.0178039
7.23 0.013051 0.0130324
7.225 0.00443269 0.00442552
7.22 -0.00521669 -0.00521041
7.215 -0.0125999 -0.0125828
7.21 -0.0153946 -0.015373
7.205 -0.0130549 -0.0130363
7.2 -0.00661655 -0.00660705
7.195 0.00198174 0.00197893
7.19 0.010476 0.0104611
7.185 0.0166264 0.0166029
7.18 0.018564 0.0185383
7.175 0.0153529 0.0153323
7.17 0.00763891 0.00762961
7.165 -0.00217679 -0.00217258
7.16 -0.0107457 -0.0107304
7.155 -0.0152508 -0.0152302
7.15 -0.014527 -0.0145078
7.145 -0.00916726 -0.00915534
7.14 -0.000916469 -0.000915304
7.135 0.007988 0.0079776
7.13 0.015233 0.015213
7.125 0.0187505 0.0187254
7.12 0.0172084 0.0171845
7.115 0.0106839 0.0106681
7.11 0.00107111 0.0010681
7.105 -0.00839813 -0.00838759
7.1 -0.0145277 -0.0145077
7.095 -0.015527 -0.0155049
7.09 -0.0114644 -0.0114478
7.085 -0.0038123 -0.00380679
7.08 0.00526279 0.00525502
7.075 0.0134041 0.0133846
7.07 0.0183913 0.0183651
7.065 0.0185617 0.0185364
7.06 0.0134601 0.0134431
7.055 0.00441125 0.00440741
7.05 -0.00562716 -0.00561766
7.045 -0.0132259 -0.0132073
7.04 -0.0160019 -0.0159809
7.035 -0.0134307 -0.0134137
7.03 -0.00662551 -0.00661737
7.025 0.0023729 0.00236978
7.02 0.0111949 0.0111807
7.015 0.0175062 0.0174837
7.01 0.0193766 0.0193508
7.005 0.0158716 0.0158491
7 0.00772174 0.0077091
6.995 -0.00252394 -0.00252279
6.99 -0.0113684 -0.0113541
6.985 -0.015911 -0.015889
6.98 -0.0149915 -0.0149698
6.975 -0.0092742 -0.0092603
6.97 -0.000606254 -0.000604997
6.965 0.00866565 0.00865321
6.96 0.016127 0.0161037
6.955 0.0196352 0.0196074
6.95 0.0178405 0.0178162
6.945 0.0108858 0.0108723
6.94 0.000807441 0.000808342
6.935 -0.00899996 -0.0089862
6.93 -0.0152317 -0.0152106
6.925 -0.016081 -0.0160598
6.92 -0.0116777 -0.0116628
6.915 -0.00359625 -0.00359188
6.91 0.00588374 0.00587602
6.905 0.0142976 0.014279
6.9 0.0193384 0.0193129
6.895 0.0193067 0.0192804
6.89 0.0137916 0.0137716
6.885 0.00424961 0.00424192
6.88 -0.00618884 -0.00618196
6.875 -0.0139605 -0.0139418
6.87 -0.0166412 -0.0166178
6.865 -0.0137554 -0.0137354
6.86 -0.00651596 -0.0065063
6.855 0.00292004 0.00291593
6.85 0.0120694 0.0120519
6.845 0.0185011 0.0184746
6.84 0.0202296 0.0202014
6.835 0.0163419 0.0163202
6.83 0.00768333 0.00767461
6.825 -0.00302098 -0.00301491
6.82 -0.0121154 -0.0120978
6.815 -0.016629 -0.0166065
6.81 -0.0154318 -0.0154118
6.805 -0.00928345 -0.00927182
6.8 -0.000150073 -0.000150283
6.795 0.00950233 0.00948977
6.79 0.017153 0.0171305
6.785 0.0205876 0.0205604
6.78 0.0184535 0.0184284
6.775 0.0109875 0.0109715
6.77 0.00039894 0.000396906
6.765 -0.00973788 -0.00972578
6.76 -0.0160162 -0.0159947
6.755 -0.0166362 -0.0166131
6.75 -0.011815 -0.0117981
6.745 -0.00324777 -0.00324272
6.74 0.00666149 0.00665255
6.735 0.0153339 0.0153126
6.73 0.0203759 0.0203476
6.725 0.020062 0.0200342
6.72 0.0140493 0.0140301
6.715 0.00395683 0.00395184
6.71 -0.00689053 -0.00688054
6.705 -0.0147943 -0.0147737
6.7 -0.0173078 -0.017284
6.695 -0.014029 -0.01401
6.69 -0.00629163 -0.00628327
6.685 0.0036177 0.00361253
6.68 0.0130939 0.0130758
6.675 0.0196064 0.0195795
6.67 0.0211211 0.0210924
6.665 0.0167658 0.016743
6.66 0.00753018 0.00752002
6.655 -0.00365798 -0.00365294
6.65 -0.0129765 -0.0129588
6.645 -0.0173974 -0.0173738
6.64 -0.0158454 -0.0158238
6.635 -0.00919728 -0.00918472
6.63 0.000446213 0.000445711
6.625 0.0104904 0.0104762
6.62 0.0183037 0.0182789
6.615 0.0216034 0.0215738
6.61 0.0190489 0.0190226
6.605 0.010997 0.0109816
6.6 -0.000141302 -0.000141477
6.595 -0.0105982 -0.0105838
6.59 -0.0168717 -0.0168484
6.585 -0.0171898 -0.0171659
6.58 -0.0118795 -0.011863
6.575 -0.00277369 -0.00277006
6.57 0.00758777 0.0075769
6.565 0.0165053 0.0164822
6.56 0.0214991 0.0214694
6.555 0.0208276 0.0207995
6.55 0.0142395 0.0142211
6.545 0.00354436 0.00354079
6.54 -0.00771853 -0.00770726
6.535 -0.0157159 -0.0156947
6.53 -0.0179959 -0.0179722
6.525 -0.0142526 -0.0142339
6.52 -0.00595876 -0.00595083
6.515 0.00445651 0.0044511
6.51 0.0142585 0.0142403
6.505 0.0208146 0.0207873
6.5 0.0220491 0.022019
6.495 0.0171489 0.0171239
6.49 0.0072755 0.00726304
6.485 -0.00441808 -0.00441418
6.48 -0.013937 -0.0139185
6.475 -0.0182085 -0.0181826
6.47 -0.0162325 -0.0162086
6.465 -0.00902267 -0.00900919
6.46 0.00117199 0.00117022
6.455 0.0116187 0.0116013
6.45 0.0195706 0.019542
6.445 0.0226793 0.0226473
6.44 0.0196308 0.0196049
6.435 0.0109267 0.0109147
6.43 -0.000796217 -0.000791832
6.425 -0.0115646 -0.011547
6.42 -0.0177877 -0.0177637
6.415 -0.0177398 -0.0177174
6.41 -0.011877 -0.0118626
6.405 -0.00218504 -0.00218266
6.4 0.0086499 0.00863909
6.395 0.0178012 0.0177789
6.39 0.0227023 0.0226729
6.385 0.0216061 0.0215764
6.38 0.0143739 0.0143518
6.375 0.00303091 0.00302315
6.37 -0.00865329 -0.00864416
6.365 -0.0167116 -0.0166892
6.36 -0.0187013 -0.0186742
6.355 -0.0144313 -0.0144095
6.35 -0.00552936 -0.0055207
6.345 0.00542183 0.0054138
6.34 0.01555 0.0155268
6.335 0.0221182 0.0220859
6.33 0.0230146 0.0229827
6.325 0.0175027 0.0174809
6.32 0.00693903 0.00693342
6.315 -0.00527922 -0.00526853
6.31 -0.0149799 -0.0149583
6.305 -0.0190555 -0.0190307
6.3 -0.0165974 -0.0165771
6.295 -0.00877193 -0.00876159
6.29 0.00201131 0.00200882
6.285 0.0128722 0.0128567
6.28 0.0209438 0.0209179
6.275 0.0238142 0.0237829
6.27 0.0202091 0.0201798
6.265 0.0107959 0.0107768
6.26 -0.00154209 -0.00154472
6.255 -0.0126168 -0.0126019
6.25 -0.0187538 -0.0187273
6.245 -0.0182879 -0.0182601
6.24 -0.0118194 -0.0118006
6.235 -0.00149947 -0.00149681
6.23 0.00982961 0.00981429
6.225 0.0192077 0.0191782
6.22 0.0239812 0.023946
6.215 0.0224062 0.0223761
6.21 0.0144734 0.0144577
6.205 0.00244396 0.00244638
6.2 -0.00966981 -0.00965246
6.195 -0.017767 -0.0177422
6.19 -0.0194239 -0.0194
6.185 -0.0145775 -0.0145609
6.18 -0.00502265 -0.00501757
6.175 0.00649338 0.0064854
6.17 0.0169528 0.0169327
6.165 0.0235106 0.0234816
6.16 0.0240237 0.0239917
6.155 0.0178461 0.0178188
6.15 0.00654799 0.00653348
6.145 -0.00621413 -0.00621076
6.14 -0.0160869 -0.0160668
6.135 -0.0199339 -0.019905
6.13 -0.0169496 -0.0169232
6.125 -0.00846449 -0.00845039
6.12 0.00294083 0.00293699
6.115 0.0142303 0.0142087
6.11 0.0224116 0.0223778
6.105 0.0250108 0.0249748
6.1 0.0208025 0.0207755
6.095 0.0106358 0.0106257
6.09 -0.00234507 -0.00233674
6.085 -0.0137297 -0.013708
6.08 -0.0197617 -0.0197352
6.075 -0.0188431 -0.01882
6.07 -0.0117278 -0.0117145
6.065 -0.000743013 -0.000742834
6.06 0.0111035 0.0110898
6.055 0.0207109 0.0206854
6.05 0.0253361 0.0253036
6.045 0.0232437 0.0232115
6.04 0.0145673 0.0145438
6.035 0.00181798 0.00181051
6.03 -0.0107395 -0.0107283
6.025 -0.0188683 -0.0188428
6.02 -0.0201679 -0.020138
6.015 -0.0147102 -0.0146873
6.01 -0.0044663 -0.00445884
6.005 0.00764283 0.00763139
6 0.0184459 0.0184179
5.995 0.0249855 0.0249487
5.99 0.0250896 0.0250549
5.985 0.0182106 0.0181886
5.98 0.00614385 0.00614052
5.975 -0.00718528 -0.00717108
5.97 -0.0172368 -0.0172119
5.965 -0.0208447 -0.0208179
5.96 -0.0173091 -0.0172885
5.955 -0.00813116 -0.00812216
5.95 0.00392846 0.00392328
5.945 0.0156686 0.0156495
5.94 0.0239645 0.0239348
5.935 0.0262789 0.0262445
5.93 0.02144 0.0214089
5.925 0.010487 0.0104681
5.92 -0.003165 -0.00316572
5.915 -0.0148767 -0.0148591
5.91 -0.0208058 -0.0207766
5.905 -0.0194206 -0.0193912
5.9 -0.0116325 -0.0116139
5.895 4.85015e-05 4.93124e-05
5.89 0.0124401 0.0124216
5.885 0.0222926 0.0222593
5.88 0.0267699 0.0267311
5.875 0.024146 0.0241132
5.87 0.0147013 0.0146844
5.865 0.001203 0.00120591
5.86 -0.0118249 -0.0118054
5.855 -0.0200025 -0.0199745
5.85 -0.0209461 -0.0209192
5.845 -0.0148616 -0.0148437
5.84 -0.0039006 -0.0038968
5.835 0.00883344 0.0088216
5.83 0.0200063 0.0199807
5.825 0.0265418 0.0265075
5.82 0.0262356 0.0262005
5.815 0.0186398 0.0186129
5.81 0.00577826 0.00576738
5.805 -0.0081495 -0.00814125
5.8 -0.0184086 -0.0183847
5.795 -0.0217936 -0.0217632
5.79 -0.0177045 -0.0176788
5.785 -0.00781375 -0.00780169
5.78 0.00493113 0.00492477
5.775 0.0171545 0.0171303
5.77 0.0255914 0.0255552
5.765 0.0276355 0.0275969
5.76 0.0221654 0.0221354
5.755 0.0104091 0.0103964
5.75 -0.00394636 -0.00393912
5.745 -0.0160249 -0.0160018
5.74 -0.0218845 -0.0218545
5.735 -0.0200478 -0.0200211
5.73 -0.0115787 -0.0115637
5.725 0.000825933 0.000824405
5.72 0.0137998 0.0137812
5.715 0.0239349 0.0239029
5.71 0.0282939 0.0282558
5.705 0.0251533 0.0251188
5.7 0.014935 0.0149138
5.695 0.000659995 0.000657903
5.69 -0.0128836 -0.0128669
5.685 -0.0211581 -0.0211294
5.68 -0.0217793 -0.021749
5.675 -0.0150755 -0.0150543
5.67 -0.00337908 -0.0033741
5.665 0.0100167 0.0100029
5.66 0.0216047 0.0215746
5.655 0.0281797 0.0281406
5.65 0.0274963 0.0274585
5.645 0.019196 0.0191702
5.64 0.0055228 0.00551612
5.635 -0.00904975 -0.00903654
5.63 -0.0195779 -0.0195507
5.625 -0.0227941 -0.0227632
5.62 -0.0181794 -0.0181551
5.615 -0.00757086 -0.00756098
5.61 0.00589199 0.00588372
5.605 0.0186489 0.0186235
5.6 0.0272832 0.0272463
5.595 0.0291079 0.0290685
5.59 0.0230385 0.0230072
5.585 0.0104778 0.0104634
5.58 -0.00462156 -0.00461564
5.575 -0.0171365 -0.0171135
5.57 -0.0230002 -0.0229691
5.565 -0.0207627 -0.0207344
5.56 -0.0116263 -0.0116102
5.555 0.00152477 0.00152324
5.55 0.0151314 0.0151113
5.545 0.0256152 0.0255805
5.54 0.0299239 0.0298828
5.535 0.0263207 0.0262838
5.53 0.0153494 0.0153272
5.525 0.000270207 0.000268787
5.52 -0.013861 -0.0138422
5.515 -0.0223234 -0.0222921
5.51 -0.0226983 -0.0226661
5.505 -0.0154129 -0.0153911
5.5 -0.00297362 -0.00296981
5.495 0.0111297 0.0111132
5.49 0.0232046 0.0231713
5.485 0.029903 0.0298612
5.48 0.0289194 0.0288805
5.475 0.0199608 0.0199359
5.47 0.00546859 0.00546416
5.465 -0.00981512 -0.0097997
5.46 -0.0207162 -0.020688
5.455 -0.0238659 -0.023835
5.45 -0.0187914 -0.0187677
5.445 -0.00747919 -0.0074698
5.44 0.00673689 0.00672863
5.435 0.0201005 0.0200754
5.43 0.0290282 0.0289908
5.425 0.0307323 0.0306907
5.42 0.0241377 0.0241024
5.415 0.0107923 0.0107732
5.41 -0.00510254 -0.00509956
5.405 -0.0181631 -0.0181398
5.4 -0.0241567 -0.0241223
5.395 -0.0216161 -0.0215838
5.39 -0.0118548 -0.0118365
5.385 0.00206012 0.00205737
5.38 0.0163676 0.0163431
5.375 0.0273038 0.0272634
5.37 0.0316814 0.0316362
5.365 0.0277202 0.0276834
5.36 0.0160491 0.0160314
5.355 0.000138353 0.000143256
5.35 -0.0146866 -0.0146634
5.345 -0.023483 -0.0234511
5.34 -0.0237432 -0.0237134
5.335 -0.0159528 -0.0159338
5.33 -0.00277771 -0.00277505
5.325 0.0120901 0.0120748
5.32 0.0247585 0.0247276
5.315 0.0317153 0.0316744
5.31 0.0305645 0.0305228
5.305 0.0210373 0.0210053
5.3 0.00573214 0.00571923
5.295 -0.0103534 -0.0103434
5.29 -0.0217845 -0.0217558
5.285 -0.0250316 -0.0249954
5.28 -0.0196131 -0.0195833
5.275 -0.00763775 -0.00762549
5.27 0.00736822 0.00735768
5.265 0.02144 0.0214082
5.26 0.0308072 0.0307623
5.255 0.0325514 0.0325059
5.25 0.0255622 0.0255295
5.245 0.0114809 0.01147
5.24 -0.00527284 -0.00526098
5.235 -0.0190381 -0.01901
5.23 -0.0253555 -0.025322
5.225 -0.0226713 -0.0226431
5.22 -0.0123661 -0.0123515
5.215 0.00232166 0.00231836
5.21 0.0174197 0.0173981
5.205 0.0289594 0.0289229
5.2 0.0335883 0.0335442
5.195 0.0294378 0.029396
5.19 0.0171633 0.0171351
5.185 0.00039788 0.000391796
5.18 -0.0152657 -0.0152481
5.175 -0.0246097 -0.0245755
5.17 -0.0249579 -0.0249207
5.165 -0.0167919 -0.0167659
5.16 -0.00291135 -0.00290646
5.155 0.0127878 0.0127683
5.15 0.0261966 0.0261571
5.145 0.033611 0.033562
5.14 0.0324999 0.0324559
5.135 0.0225545 0.0225284
5.13 0.00646622 0.00646424
5.125 -0.0105377 -0.0105181
5.12 -0.0227224 -0.0226905
5.115 -0.0263117 -0.0262788
5.11 -0.0207333 -0.0207091
5.105 -0.00817299 -0.00816409
5.1 0.00765822 0.00764893
5.095 0.0225729 0.0225461
5.09 0.0325873 0.0325471
5.085 0.034609 0.034563
5.08 0.0274273 0.027386
5.075 0.0127011 0.012676
5.07 -0.00498138 -0.00498206
5.065 -0.0196652 -0.0196415
5.06 -0.0265831 -0.0265447
5.055 -0.0239958 -0.0239582
5.05 -0.013284 -0.0132619
5.045 0.00216632 0.00216376
5.04 0.0181643 0.0181359
5.035 0.030513 0.030466
5.03 0.0356559 0.0356037
5.025 0.0315708 0.0315294
5.02 0.0188542 0.0188355
5.015 0.00122774 0.00123495
5.01 -0.0154612 -0.0154344
5.005 -0.0256509 -0.0256158
5 -0.026385 -0.0263533
4.995 -0.0180476 -0.0180279
4.99 -0.00352805 -0.00352549
4.985 0.0130758 0.0130598
4.98 0.0274183 0.0273857
4.975 0.0355665 0.0355225
4.97 0.0347933 0.0347464
4.965 0.0246608 0.0246221
4.96 0.00786014 0.00784089
4.955 -0.0101968 -0.0101902
4.95 -0.0234316 -0.0234019
4.945 -0.0277086 -0.027668
4.94 -0.0222471 -0.0222117
4.935 -0.00923929 -0.00922311
4.93 0.00743758 0.00742739
4.925 0.0233604 0.023325
4.92 0.0343001 0.0342485
4.915 0.0369342 0.0368813
4.91 0.0298628 0.0298242
4.905 0.0146524 0.0146388
4.9 -0.00401925 -0.0040065
4.895 -0.0198948 -0.0198635
4.89 -0.0277951 -0.0277577
4.885 -0.0256566 -0.0256253
4.88 -0.0147574 -0.014741
4.875 0.0014095 0.00140624
4.87 0.0184315 0.018408
4.865 0.0318553 0.0318154
4.86 0.0378691 0.0378202
4.855 0.034213 0.0341659
4.85 0.0213079 0.0212745
4.845 0.00285535 0.00284542
4.84 -0.0150763 -0.0150602
4.835 -0.0265038 -0.0264684
4.83 -0.0280431 -0.0280024
4.825 -0.0198455 -0.0198151
4.82 -0.00481796 -0.00480949
4.815 0.0127533 0.0127353
4.81 0.0282652 0.0282239
4.805 0.037512 0.0374579
4.8 0.0374929 0.0374408
4.795 0.0275224 0.0274872
4.79 0.0101577 0.0101485
4.785 -0.00908447 -0.00906766
4.78 -0.0237448 -0.0237106
4.775 -0.0291841 -0.0291455
4.77 -0.0242473 -0.0242169
4.765 -0.0110227 -0.0110096
4.76 0.00648403 0.00647513
4.755 0.0236034 0.0235731
4.75 0.0358222 0.0357759
4.745 0.0395192 0.0394665
4.74 0.0329913 0.0329447
4.735 0.0175664 0.0175382
4.73 -0.00211065 -0.0021123
4.725 -0.0194957 -0.0194714
4.72 -0.0288796 -0.0288395
4.715 -0.0276896 -0.0276491
4.71 -0.0169481 -0.0169225
4.705 -0.000182209 -0.000181354
4.7 0.0179805 0.0179543
4.695 0.0328009 0.0327532
4.69 0.0401519 0.0400948
4.685 0.0374319 0.0373813
4.68 0.0247335 0.0247033
4.675 0.0055797 0.00557717
4.67 -0.0138158 -0.0137933
4.665 -0.0269754 -0.026938
4.66 -0.0298982 -0.0298597
4.655 -0.022308 -0.0222805
4.65 -0.0070115 -0.00700346
4.645 0.0115503 0.0115354
4.64 0.0284978 0.0284617
4.635 0.0393013 0.0392506
4.63 0.0405941 0.0405393
4.625 0.0312954 0.0312498
4.62 0.0136477 0.0136237
4.615 -0.00686148 -0.00685716
4.61 -0.0233839 -0.0233539
4.605 -0.0306115 -0.0305682
4.6 -0.0267882 -0.0267483
4.595 -0.0137273 -0.0137059
4.59 0.00450997 0.00450409
4.585 0.023008 0.0229742
4.58 0.036929 0.036875
4.575 0.0422735 0.0422134
4.57 0.0368997 0.0368502
4.565 0.0217046 0.0216793
4.56 0.00111505 0.00111912
4.555 -0.0181066 -0.0180781
4.55 -0.0296059 -0.0295652
4.545 -0.0300609 -0.0300224
4.54 -0.0200121 -0.0199878
4.535 -0.00289447 -0.00289214
4.53 0.0164785 0.0164567
4.525 0.0330535 0.033011
4.52 0.0423218 0.0422667
4.515 0.0412206 0.041165
4.51 0.0293265 0.0292841
4.505 0.00976398 0.00974623
4.5 -0.0112553 -0.0112441
4.495 -0.0267221 -0.0266873
4.49 -0.0317989 -0.0317544
4.485 -0.0255082 -0.0254709
4.48 -0.0103647 -0.0103484
4.475 0.00910921 0.00909747
4.47 0.0277503 0.0277114
4.465 0.0406517 0.0405941
4.46 0.0439793 0.0439175
4.455 0.0360847 0.0360352
4.45 0.0186576 0.0186337
4.445 -0.00306153 -0.00305479
4.44 -0.0218957 -0.0218637
4.435 -0.0317037 -0.0316596
4.43 -0.0298299 -0.0297897
4.425 -0.0175487 -0.017526
4.42 0.00115938 0.00115645
4.415 0.021157 0.0211272
4.41 0.0372436 0.0371926
4.405 0.0449581 0.0448973
4.4 0.0415693 0.0415137
4.395 0.0273095 0.0272734
4.39 0.00611885 0.00611111
4.385 -0.0151866 -0.0151662
4.38 -0.0295376 -0.0294984
4.375 -0.0325791 -0.0325359
4.37 -0.0240404 -0.0240082
4.365 -0.00704739 -0.00703729
4.36 0.0134763 0.0134594
4.355 0.032148 0.032106
4.35 0.0440108 0.0439519
4.345 0.0454153 0.0453526
4.34 0.0352075 0.0351565
4.335 0.0158194 0.0157938
4.33 -0.00679933 -0.00679294
4.325 -0.0251626 -0.0251286
4.32 -0.0333751 -0.0333275
4.315 -0.0293895 -0.0293465
4.31 -0.0151189 -0.0150966
4.305 0.00498336 0.00497577
4.3 0.0254911 0.0254533
4.295 0.0410721 0.0410125
4.29 0.0473242 0.0472578
4.285 0.0418465 0.0417913
4.28 0.0254856 0.0254562
4.275 0.00290543 0.00290764
4.27 -0.0185806 -0.0185516
4.265 -0.0318936 -0.0318506
4.26 -0.033118 -0.0330764
4.255 -0.0225927 -0.0225655
4.25 -0.00396714 -0.00396295
4.245 0.0174799 0.0174582
4.24 0.0361631 0.0361181
4.235 0.0470809 0.0470203
4.23 0.0467628 0.046699
4.225 0.0345121 0.0344601
4.22 0.0134187 0.0133925
4.215 -0.0099666 -0.0099596
4.21 -0.0279155 -0.0278794
4.205 -0.0347532 -0.0347029
4.2 -0.0289431 -0.0288987
4.195 -0.0129341 -0.0129131
4.19 0.00841015 0.00839835
4.185 0.0293975 0.0293534
4.18 0.0445667 0.0445006
4.175 0.0495647 0.0494942
4.17 0.042285 0.0422296
4.165 0.0241083 0.0240826
4.16 0.000310768 0.00031875
4.155 -0.021381 -0.0213467
4.15 -0.0338742 -0.0338284
4.145 -0.0335998 -0.0335582
4.14 -0.0213863 -0.0213617
4.135 -0.00132354 -0.00132355
4.13 0.0209897 0.0209632
4.125 0.0397695 0.03972
4.12 0.0499577 0.0498936
4.115 0.048227 0.0481613
4.11 0.0342603 0.0342083
4.105 0.0116898 0.0116654
4.1 -0.0124373 -0.0124273
4.095 -0.0301739 -0.0301348
4.09 -0.0359836 -0.0359316
4.085 -0.0287069 -0.0286627
4.08 -0.0112178 -0.0111991
4.075 0.0112643 0.0112485
4.07 0.0327921 0.0327434
4.065 0.0477634 0.0476932
4.06 0.0518398 0.0517665
4.055 0.0431346 0.0430782
4.05 0.0234434 0.0234186
4.045 -0.00147151 -0.0014615
4.04 -0.0235293 -0.0234927
4.035 -0.0355653 -0.0355175
4.03 -0.0342146 -0.0341721
4.025 -0.0206542 -0.0206302
4.02 0.000669585 0.000667331
4.015 0.0238632 0.023833
4.01 0.0429357 0.0428817
4.005 0.0527397 0.0526714
4 0.0500223 0.0499534
3.995 0.0347269 0.0346736
3.99 0.0108821 0.0108588
3.985 -0.0140692 -0.0140565
3.98 -0.031943 -0.0319006
3.975 -0.0372054 -0.0371511
3.97 -0.0289019 -0.0288573
3.965 -0.0102088 -0.0101919
3.96 0.0133494 0.0133299
3.955 0.0355713 0.0355179
3.95 0.0506851 0.0506104
3.945 0.0543047 0.0542286
3.94 0.0446499 0.044593
3.935 0.0237733 0.0237498
3.93 -0.00222073 -0.0022085
3.925 -0.0249352 -0.0248967
3.92 -0.0370267 -0.0369781
3.915 -0.0351427 -0.0351004
3.91 -0.0206383 -0.020615
3.905 0.00177411 0.001771
3.9 0.0259262 0.025895
3.895 0.0455988 0.0455433
3.89 0.0555013 0.0554301
3.885 0.0523519 0.0522784
3.88 0.0361942 0.0361355
3.875 0.0112749 0.011247
3.87 -0.0146728 -0.0146618
3.865 -0.0331784 -0.0331341
3.86 -0.0385235 -0.0384649
3.855 -0.0297417 -0.0296934
3.85 -0.0101652 -0.0101474
3.845 0.0144311 0.0144086
3.84 0.0375843 0.0375247
3.835 0.0533083 0.0532268
3.83 0.0570799 0.0569993
3.825 0.0470739 0.047017
3.82 0.0254007 0.0253813
3.815 -0.00166245 -0.00164485
3.81 -0.0254362 -0.0253943
3.805 -0.0382532 -0.0382046
3.8 -0.0365289 -0.0364888
3.795 -0.0215831 -0.0215621
3.79 0.00171633 0.00171284
3.785 0.026947 0.0269176
3.78 0.0476292 0.047576
3.775 0.0582543 0.0581831
3.77 0.0553771 0.0552988
3.765 0.0389415 0.0388727
3.76 0.0131927 0.0131531
3.755 -0.0139728 -0.0139698
3.75 -0.0337381 -0.0336945
3.745 -0.0399679 -0.0399035
3.74 -0.0314102 -0.0313539
3.735 -0.0113641 -0.0113411
3.73 0.0142164 0.0141933
3.725 0.0385974 0.0385314
3.72 0.0555189 0.0554281
3.715 0.0602076 0.0601195
3.71 0.050608 0.0505494
3.705 0.0286462 0.0286315
3.7 0.00055971 0.000584917
3.695 -0.0247462 -0.0246987
3.69 -0.0391182 -0.0390687
3.685 -0.0384389 -0.0384019
3.68 -0.0237163 -0.0236986
3.675 0.000179482 0.000175336
3.67 0.0266055 0.0265791
3.665 0.0487829 0.0487346
3.66 0.0608933 0.0608248
3.655 0.0591693 0.0590873
3.65 0.0432171 0.0431368
3.645 0.0170125 0.0169566
3.64 -0.0115651 -0.011576
3.635 -0.0333162 -0.0332781
3.63 -0.0414278 -0.041359
3.625 -0.0340164 -0.0339498
3.62 -0.0140877 -0.014055
3.615 0.0123372 0.0123182
3.61 0.0382513 0.038182
3.605 0.0570522 0.0569523
3.6 0.0635866 0.0634882
3.595 0.0553581 0.0552931
3.59 0.0338235 0.033809
3.585 0.00490269 0.00493336
3.58 -0.0223956 -0.0223419
3.575 -0.0392915 -0.0392389
3.57 -0.0407852 -0.0407488
3.565 -0.0272034 -0.0271879
3.56 -0.00318849 -0.00319329
3.555 0.0244657 0.0244417
3.55 0.0486455 0.0486018
3.545 0.0631217 0.0630572
3.54 0.0636317 0.0635486
3.535 0.0491788 0.0490894
3.53 0.0231427 0.0230707
3.525 -0.00688291 -0.00691113
3.52 -0.0313617 -0.0313344
3.515 -0.0425505 -0.0424817
3.51 -0.0375094 -0.0374336
3.505 -0.0185769 -0.0185313
3.5 0.00835017 0.00834129
3.495 0.03602 0.0359536
3.49 0.0574193 0.0573142
3.485 0.0668794 0.0667695
3.48 0.0612412 0.0611632
3.475 0.041171 0.0411476
3.47 0.0119095 0.0119382
3.465 -0.0176759 -0.0176184
3.46 -0.038129 -0.0380709
3.455 -0.043201 -0.0431605
3.45 -0.0320503 -0.0320329
3.445 -0.00872916 -0.00873297
3.44 0.0199655 0.0199433
3.435 0.0465737 0.0465331
3.43 0.0643562 0.0642951
3.425 0.0683817 0.0682995
3.42 0.0567768 0.0566821
3.415 0.0319443 0.0318591
3.41 0.000798425 0.000752
3.405 -0.0269926 -0.0269812
3.4 -0.0425935 -0.0425311
3.395 -0.0415238 -0.0414424
3.39 -0.0249207 -0.0248611
3.385 0.00178187 0.00178881
3.38 0.031189 0.0311336
3.375 0.0558288 0.055725
3.37 0.0693879 0.0692685
3.365 0.0678325 0.067737
3.36 0.0507046 0.0506625
3.355 0.0221172 0.0221335
3.35 -0.00962764 -0.00957273
3.345 -0.0345462 -0.0344829
3.34 -0.0448457 -0.0447972
3.335 -0.0379143 -0.0378899
3.33 -0.0166468 -0.0166459
3.325 0.0124615 0.0124422
3.32 0.0416603 0.0416224
3.315 0.063621 0.0635628
3.31 0.072588 0.0725078
3.305 0.0655556 0.0654585
3.3 0.0435434 0.0434477
3.295 0.0122569 0.0121917
3.29 -0.0189577 -0.0189673
3.285 -0.0402421 -0.0401933
3.28 -0.0451259 -0.0450443
3.275 -0.0328253 -0.0327522
3.27 -0.00772562 -0.00769823
3.265 0.022899 0.0228624
3.26 0.0511325 0.0510381
3.255 0.0699124 0.0697881
3.25 0.0741502 0.0740361
3.245 0.0619566 0.0618888
3.24 0.0358186 0.0358124
3.235 0.00284251 0.00288633
3.23 -0.0269387 -0.0268739
3.225 -0.0441478 -0.0440901
3.22 -0.0437756 -0.0437406
3.215 -0.0267266 -0.026717
3.21 0.00139743 0.0013846
3.205 0.0327764 0.0327436
3.2 0.0594713 0.0594179
3.195 0.074781 0.0747049
3.19 0.0743645 0.0742672
3.185 0.057485 0.0573797
3.18 0.0280187 0.027932
3.175 -0.00576329 -0.00580092
3.17 -0.0334707 -0.0334449
3.165 -0.0464571 -0.0463825
3.16 -0.0411917 -0.0411067
3.155 -0.0200692 -0.020017
3.15 0.010345 0.0103354
3.145 0.0418686 0.0417925
3.14 0.0666442 0.0665217
3.135 0.0784001 0.0782694
3.13 0.0735859 0.0734888
3.125 0.0525992 0.0525629
3.12 0.0205708 0.0205954
3.115 -0.0133145 -0.0132535
3.11 -0.0385811 -0.038516
3.105 -0.047451 -0.0474045
3.1 -0.0377925 -0.0377722
3.095 -0.0132686 -0.0132723
3.09 0.0188105 0.0187866
3.085 0.0500374 0.049994
3.08 0.0727075 0.0726414
3.075 0.0810162 0.0809246
3.07 0.0722063 0.0720945
3.065 0.0477378 0.047627
3.06 0.0138241 0.0137478
3.055 -0.0196755 -0.0196886
3.05 -0.0423954 -0.0423421
3.045 -0.0474597 -0.0473692
3.04 -0.0339894 -0.0339088
3.035 -0.00669242 -0.00666436
3.03 0.0265551 0.02651
3.025 0.0572177 0.0571074
3.02 0.0777838 0.0776412
3.015 0.0829222 0.0827934
3.01 0.0706267 0.0705525
3.005 0.0433031 0.0432995
3 0.00805336 0.00810498
2.995 -0.0247959 -0.024724
2.99 -0.045101 -0.0450416
2.985 -0.0468322 -0.0468007
2.98 -0.0301714 -0.0301669
2.975 -0.00066125 -0.00067632
2.97 0.0333965 0.0333665
2.965 0.0633997 0.0633519
2.96 0.0820404 0.0819667
2.955 0.0844321 0.0843269
2.95 0.0692369 0.0691087
2.945 0.0396521 0.0395303
2.94 0.00346881 0.00339476
2.935 -0.0286828 -0.02868
2.93 -0.0469136 -0.0468398
2.925 -0.0459093 -0.045806
2.92 -0.0266942 -0.0266172
2.915 0.00454713 0.00455411
2.91 0.0391932 0.0391162
2.905 0.0686048 0.0684635
2.9 0.0856599 0.0855
2.895 0.085855 0.085731
2.89 0.0683992 0.0683501
2.885 0.0370995 0.0371293
2.88 0.000240131 0.000317485
2.875 -0.0313647 -0.0312852
2.87 -0.0480421 -0.0479926
2.865 -0.0450037 -0.0449909
2.86 -0.0238775 -0.0238897
2.855 0.00868614 0.00866296
2.85 0.043823 0.0437937
2.845 0.0728595 0.0728158
2.84 0.0888138 0.0887391
2.835 0.0874719 0.0873544
2.83 0.0684371 0.0682865
2.825 0.0359245 0.0357795
2.82 -0.0014785 -0.00156504
2.815 -0.0328554 -0.032849
2.81 -0.0486555 -0.0485664
2.805 -0.0443793 -0.0442605
2.8 -0.0220019 -0.0219206
2.795 0.0115281 0.0115228
2.79 0.0471601 0.0470571
2.785 0.0761649 0.075994
2.78 0.0916301 0.0914507
2.775 0.0895107 0.0893874
2.77 0.0696254 0.069598
2.765 0.0363813 0.0364436
2.76 -0.00151834 -0.00141377
2.755 -0.0331141 -0.0330248
2.75 -0.0488464 -0.0488063
2.745 -0.04423 -0.0442373
2.74 -0.0213058 -0.0213361
2.735 0.0128513 0.0128215
2.73 0.0490498 0.0490271
2.725 0.0784649 0.0784345
2.72 0.0941609 0.0940947
2.715 0.092119 0.0919942
2.71 0.0721769 0.072
2.705 0.0387047 0.0385219
2.7 0.00032858 0.000207809
2.695 -0.0320073 -0.0320173
2.69 -0.0485912 -0.0484962
2.685 -0.0446494 -0.0445103
2.68 -0.0219728 -0.0218719
2.675 0.0124336 0.0124339
2.67 0.0492861 0.0491698
2.665 0.079613 0.079415
2.66 0.096345 0.0961372
2.655 0.0953308 0.0951921
2.65 0.0762192 0.0761981
2.645 0.0431042 0.0431921
2.64 0.00432549 0.0044619
2.635 -0.0292725 -0.0291619
2.63 -0.0477024 -0.0476616
2.625 -0.0455867 -0.045611
2.62 -0.0241039 -0.0241562
2.615 0.0100572 0.0100153
2.61 0.0475962 0.047579
2.605 0.0793414 0.0793318
2.6 0.0979679 0.0979254
2.595 0.0990238 0.0989088
2.59 0.0817566 0.0815617
2.585 0.0497385 0.0495082
2.58 0.0107866 0.0106033
2.575 -0.0244932 -0.0245553
2.57 -0.0457757 -0.0457004
2.565 -0.046782 -0.0466255
2.56 -0.027663 -0.0275226
2.555 0.00553928 0.0055772
2.55 0.043641 0.0435401
2.545 0.0772369 0.0770239
2.54 0.0986198 0.0983728
2.535 0.102865 0.102681
2.53 0.0886093 0.0885589
2.525 0.0586565 0.0587468
2.52 0.0200367 0.0202058
2.515 -0.0171001 -0.0169459
2.51 -0.0421402 -0.0420706
2.505 -0.0476764 -0.0477012
2.5 -0.0323803 -0.0324565
2.495 -0.00119783 -0.00126733
2.49 0.0370478 0.0370202
2.485 0.072735 0.0727427
2.48 0.0976581 0.0976558
2.475 0.106248 0.106176
2.47 0.0963289 0.0961507
2.465 0.0697002 0.0694366
2.46 0.0323195 0.0320527
2.455 -0.00642393 -0.00659035
2.45 -0.0358371 -0.0358403
2.445 -0.047311 -0.047172
2.44 -0.0376067 -0.0374206
2.435 -0.00998951 -0.00987227
2.43 0.0275003 0.0274702
2.425 0.0651554 0.0649699
2.42 0.0941915 0.0939142
2.415 0.108229 0.107968
2.41 0.104094 0.103954
2.405 0.0823604 0.0823928
2.4 0.0476313 0.0478032
2.395 0.00815985 0.00837296
2.39 -0.0256761 -0.0255293
2.385 -0.0442463 -0.0442216
2.38 -0.0421183 -0.0421961
2.375 -0.0201983 -0.0203091
2.37 0.0149285 0.0148541
2.365 0.0538133 0.0538044
2.36 0.087112 0.087143
2.355 0.107494 0.107497
2.35 0.110604 0.110508
2.345 0.0956036 0.0953748
2.34 0.0654835 0.065164
2.335 0.0269647 0.0266604
2.33 -0.0104432 -0.0106151
2.325 -0.036598 -0.0365791
2.32 -0.0439314 -0.0437609
2.315 -0.030383 -0.0301773
2.31 -0.000149294 -3.82844e-05
2.305 0.0382785 0.0382156
2.3 0.075239 0.0750064
2.295 0.102383 0.102064
2.29 0.114011 0.11373
2.285 0.107695 0.107567
2.28 0.0846104 0.0846787
2.275 0.0495911 0.0498074
2.27 0.0106646 0.0109124
2.265 -0.0223292 -0.0221699
2.26 -0.0402721 -0.0402601
2.255 -0.0379298 -0.0380378
2.25 -0.0160908 -0.0162342
2.245 0.0188733 0.0187791
2.24 0.0576704 0.0576621
2.235 0.0910835 0.0911327
2.23 0.11195 0.111979
2.225 0.116093 0.116012
2.22 0.102701 0.102466
2.215 0.0744596 0.0741045
2.21 0.0373751 0.0370107
2.205 4.19443e-05 -0.000198324
2.2 -0.0279975 -0.028031
2.195 -0.0389151 -0.038761
2.19 -0.0294899 -0.0292615
2.185 -0.00249732 -0.00234116
2.18 0.0345125 0.0344906
2.175 0.0721307 0.0719119
2.17 0.101822 0.101479
2.165 0.117518 0.117182
2.16 0.116262 0.116068
2.155 0.0984122 0.0984297
2.15 0.0675863 0.0677918
2.145 0.030327 0.0306109
2.14 -0.00476418 -0.00454005
2.135 -0.0287337 -0.0286639
2.13 -0.0348719 -0.0349619
2.125 -0.0212964 -0.0214698
2.12 0.00815205 0.00800013
2.115 0.0454935 0.0454352
2.11 0.0815365 0.081575
2.105 0.108385 0.108455
2.1 0.120788 0.120787
2.095 0.116602 0.116447
2.09 0.0968422 0.0965196
2.085 0.065499 0.0650825
2.08 0.0291135 0.028738
2.075 -0.00408045 -0.00428469
2.07 -0.0257557 -0.0257328
2.065 -0.0298891 -0.0296926
2.06 -0.0151144 -0.0148812
2.055 0.0145328 0.0146523
2.05 0.0511945 0.0511094
2.045 0.0860123 0.0857292
2.04 0.111521 0.111137
2.035 0.122905 0.122566
2.03 0.118374 0.118207
2.025 0.0990983 0.0991585
2.02 0.0689437 0.0691863
2.015 0.034021 0.0343241
2.01 0.00193756 0.00216062
2.005 -0.0195495 -0.0194974
2 -0.0246215 -0.0247399
1.995 -0.0116044 -0.0118099
1.99 0.0161073 0.0159277
1.985 0.0512793 0.0512052
1.98 0.0854442 0.0854822
1.975 0.111299 0.111382
1.97 0.124038 0.124059
1.965 0.121747 0.121614
1.96 0.105295 0.10498
1.955 0.0780023 0.077566
1.95 0.0452084 0.0447776
1.945 0.0136648 0.0133771
1.94 -0.00946336 -0.0095264
1.935 -0.0182512 -0.018108
1.93 -0.0100428 -0.00980747
1.925 0.0132446 0.0134176
1.92 0.0456417 0.0456318
1.915 0.0792815 0.0790558
1.91 0.106832 0.106455
1.905 0.123085 0.122689
1.9 0.125535 0.125262
1.895 0.114322 0.114262
1.89 0.0918797 0.0920356
1.885 0.0624988 0.0627855
1.88 0.0318391 0.0321231
1.875 0.00626982 0.00642802
1.87 -0.00824489 -0.00827079
1.865 -0.00779324 -0.007973
1.86 0.0078932 0.00765735
1.855 0.0350041 0.0348226
1.85 0.0669109 0.0668494
1.845 0.0963924 0.0964415
1.84 0.117573 0.117655
1.835 0.12692 0.126928
1.83 0.123421 0.123271
1.825 0.108302 0.107974
1.82 0.0845812 0.0841351
1.815 0.0566174 0.05617
1.81 0.0296592 0.0293375
1.805 0.00922576 0.00911126
1.8 7.11407e-05 0.00016108
1.795 0.00476724 0.00497085
1.79 0.0225291 0.0227069
1.785 0.0491791 0.0492067
1.78 0.078498 0.0783209
1.775 0.104196 0.103851
1.77 0.12148 0.121073
1.765 0.127764 0.127428
1.76 0.122684 0.122523
1.755 0.10774 0.107786
1.75 0.0858283 0.0860369
1.745 0.0608229 0.0610922
1.74 0.0371961 0.0374079
1.735 0.0195369 0.0196029
1.73 0.0117523 0.0116493
1.725 0.0159631 0.01574
1.72 0.0315502 0.0313024
1.715 0.0550567 0.0548783
1.71 0.0812137 0.0811524
1.705 0.104566 0.104604
1.7 0.120863 0.120924
1.695 0.12774 0.127732
1.69 0.124771 0.124622
1.685 0.11313 0.112824
1.68 0.0951557 0.0947386
1.675 0.0739487 0.0735115
1.67 0.0530616 0.052708
1.665 0.0361812 0.0359884
1.66 0.0266392 0.0266268
1.655 0.0266691 0.0267879
1.65 0.0366054 0.0367548
1.645 0.0544994 0.0545683
1.64 0.0765433 0.0764567
1.635 0.0981931 0.0979413
1.63 0.115418 0.115058
1.625 0.125543 0.125173
1.62 0.127515 0.127233
1.615 0.121735 0.121606
1.61 0.109695 0.109728
1.605 0.0935912 0.0937403
1.6 0.0760232 0.0762099
1.595 0.059771 0.0599095
1.59 0.0475541 0.0475806
1.585 0.041665 0.041559
1.58 0.0434519 0.0432424
1.575 0.0528137 0.0525658
1.57 0.0680185 0.0678046
1.565 0.0860689 0.0859382
1.56 0.103517 0.103475
1.555 0.117354 0.117362
1.55 0.125609 0.125604
1.545 0.127541 0.127461
1.54 0.123499 0.123309
1.535 0.114633 0.114336
1.53 0.102582 0.102217
1.525 0.089236 0.0888643
1.52 0.0765643 0.0762511
1.515 0.0664695 0.0662622
1.51 0.0605925 0.0605056
1.505 0.0600365 0.0600457
1.5 0.0650613 0.0651108
1.495 0.0748928 0.0749143
1.49 0.0878053 0.0877426
1.485 0.101514 0.101343
1.48 0.113738 0.113473
1.475 0.122699 0.122387
1.47 0.127402 0.127102
1.465 0.127666 0.12743
1.46 0.123972 0.12383
1.455 0.117255 0.117207
1.45 0.108692 0.108712
1.445 0.0995518 0.0995983
1.44 0.0910898 0.0911177
1.435 0.084457 0.0844301
1.43 0.0806011 0.0805015
1.425 0.0801366 0.0799684
1.42 0.083208 0.0829951
1.415 0.0894045 0.0891814
1.41 0.0977896 0.0975895
1.405 0.107075 0.106918
1.4 0.115894 0.115782
1.395 0.12308 0.122995
1.39 0.127861 0.127777
1.385 0.129931 0.12982
1.38 0.129406 0.129249
1.375 0.12672 0.126511
1.37 0.122497 0.122244
1.365 0.117446 0.117169
1.36 0.11228 0.112005
1.355 0.107662 0.107411
1.35 0.10416 0.103951
1.345 0.10221 0.102048
1.34 0.102068 0.101947
1.335 0.103777 0.103682
1.33 0.107143 0.107052
1.325 0.111756 0.111649
1.32 0.117049 0.116909
1.315 0.122393 0.122215
1.31 0.127206 0.126995
1.305 0.131044 0.130812
1.3 0.133648 0.13341
1.295 0.134954 0.134726
1.29 0.135062 0.134856
1.285 0.134196 0.134017
1.28 0.132646 0.132492
1.275 0.130729 0.130594
1.27 0.12875 0.128625
1.265 0.126983 0.126857
1.26 0.125652 0.125516
1.255 0.124919 0.124768
1.25 0.124881 0.124712
1.245 0.125563 0.125377
1.24 0.126919 0.12672
1.235 0.12884 0.128634
1.23 0.131169 0.130961
1.225 0.133718 0.133514
1.22 0.136296 0.136098
1.215 0.138731 0.138539
1.21 0.140887 0.140699
1.205 0.142676 0.14249
1.2 0.144061 0.143874
1.195 0.145052 0.144861
1.19 0.145696 0.145498
1.185 0.146062 0.145857
1.18 0.146235 0.146023
1.175 0.146298 0.146081
1.17 0.146332 0.146111
1.165 0.146405 0.146182
1.16 0.14657 0.146348
1.155 0.146864 0.146644
1.15 0.147309 0.147091
1.145 0.14791 0.147695
1.14 0.148661 0.148448
1.135 0.149543 0.149331
1.13 0.150532 0.15032
1.125 0.151597 0.151385
1.12 0.152707 0.152493
1.115 0.153831 0.153615
1.11 0.154942 0.154723
1.105 0.156019 0.155797
1.1 0.157044 0.156819
1.095 0.158007 0.15778
1.09 0.158903 0.158674
1.085 0.159732 0.159501
1.08 0.160497 0.160265
1.075 0.161205 0.160971
1.07 0.161861 0.161627
1.065 0.162475 0.16224
1.06 0.163053 0.162818
1.055 0.163602 0.163366
1.05 0.164126 0.16389
1.045 0.16463 0.164392
1.04 0.165115 0.164876
1.035 0.165581 0.165342
1.03 0.166029 0.165789
1.025 0.166456 0.166215
1.02 0.16686 0.166618
1.015 0.167237 0.166995
1.01 0.167585 0.167341
1.005 0.167899 0.167654
1 0.168175 0.16793
0.995 0.16841 0.168164
0.99 0.1686 0.168354
0.985 0.168741 0.168494
0.98 0.168831 0.168583
0.975 0.168864 0.168616
0.97 0.168839 0.168591
0.965 0.168752 0.168503
0.96 0.1686 0.168351
0.955 0.16838 0.168132
0.95 0.16809 0.167841
0.945 0.167726 0.167477
0.94 0.167285 0.167037
0.935 0.166764 0.166516
0.93 0.166161 0.165914
0.925 0.165472 0.165225
0.92 0.164695 0.164448
0.915 0.163825 0.16358
0.91 0.162861 0.162616
0.905 0.161798 0.161555
0.9 0.160635 0.160393
0.895 0.159367 0.159127
0.89 0.157993 0.157754
0.885 0.156509 0.156272
0.88 0.154913 0.154677
0.875 0.153202 0.152968
0.87 0.151374 0.151142
0.865 0.149426 0.149196
0.86 0.147356 0.14713
0.855 0.145164 0.14494
0.85 0.142847 0.142626
0.845 0.140404 0.140186
0.84 0.137834 0.137619
0.835 0.135137 0.134926
0.83 0.132313 0.132105
0.825 0.129361 0.129157
0.82 0.126283 0.126083
0.815 0.123079 0.122883
0.81 0.119751 0.119559
0.805 0.1163 0.116113
0.8 0.112729 0.112547
0.795 0.109042 0.108864
0.79 0.10524 0.105067
0.785 0.101329 0.101161
0.78 0.0973115 0.0971495
0.775 0.0931937 0.0930371
0.77 0.0889802 0.0888294
0.765 0.0846771 0.0845321
0.76 0.0802905 0.0801515
0.755 0.0758272 0.0756942
0.75 0.0712942 0.0711674
0.745 0.0666992 0.0665787
0.74 0.0620502 0.0619361
0.735 0.0573554 0.0572477
0.73 0.0526235 0.0525223
0.725 0.0478634 0.0477689
0.72 0.0430844 0.0429965
0.715 0.0382959 0.0382147
0.71 0.0335076 0.033433
0.705 0.0287291 0.0286612
0.7 0.0239704 0.0239091
0.695 0.0192413 0.0191867
0.69 0.0145518 0.0145038
0.685 0.00991188 0.00987041
0.68 0.00533124 0.00529623
0.675 0.000819614 0.000791001
0.67 -0.00361345 -0.00363577
0.665 -0.00795863 -0.00797477
0.66 -0.0122068 -0.0122169
0.655 -0.0163493 -0.0163534
0.65 -0.0203774 -0.0203758
0.645 -0.0242832 -0.024276
0.64 -0.0280589 -0.0280463
0.635 -0.0316972 -0.0316794
0.63 -0.0351912 -0.0351683
0.625 -0.0385346 -0.0385069
0.62 -0.0417214 -0.041689
0.615 -0.0447463 -0.0447095
0.61 -0.0476045 -0.0475635
0.605 -0.0502916 -0.0502467
0.6 -0.0528039 -0.0527553
0.595 -0.0551384 -0.0550863
0.59 -0.0572923 -0.0572371
0.585 -0.0592638 -0.0592057
0.58 -0.0610515 -0.0609907
0.575 -0.0626545 -0.0625913
0.57 -0.0640726 -0.0640072
0.565 -0.0653062 -0.0652389
0.56 -0.0663561 -0.0662873
0.555 -0.067224 -0.0671538
0.55 -0.0679119 -0.0678406
0.545 -0.0684224 -0.0683503
0.54 -0.0687587 -0.068686
0.535 -0.0689245 -0.0688514
0.53 -0.068924 -0.0688508
0.525 -0.0687618 -0.0686888
0.52 -0.0684433 -0.0683706
0.515 -0.0679741 -0.067902
0.51 -0.0673603 -0.067289
0.505 -0.0666084 -0.0665382
0.5 -0.0657255 -0.0656565
0.495 -0.0647189 -0.0646513
0.49 -0.0635963 -0.0635303
0.485 -0.0623658 -0.0623015
0.48 -0.0610357 -0.0609734
0.475 -0.0596147 -0.0595544
0.47 -0.0581116 -0.0580535
0.465 -0.0565356 -0.0564798
0.46 -0.0548959 -0.0548426
0.455 -0.0532019 -0.0531511
0.45 -0.051463 -0.0514149
0.445 -0.0496888 -0.0496433
0.44 -0.0478887 -0.047846
0.435 -0.0460721 -0.0460321
0.43 -0.0442482 -0.044211
0.425 -0.042426 -0.0423917
0.42 -0.0406144 -0.0405828
0.415 -0.0388216 -0.0387929
0.41 -0.0370559 -0.0370299
0.405 -0.0353246 -0.0353014
0.4 -0.0336348 -0.0336144
0.395 -0.031993 -0.0319753
0.39 -0.030405 -0.0303898
0.385 -0.0288757 -0.0288631
0.38 -0.0274096 -0.0273995
0.375 -0.0260102 -0.0260024
0.37 -0.0246801 -0.0246747
0.365 -0.0234215 -0.0234182
0.36 -0.0222352 -0.022234
0.355 -0.0211217 -0.0211225
0.35 -0.0200803 -0.020083
0.345 -0.0191099 -0.0191145
0.34 -0.0182086 -0.0182148
0.335 -0.0173737 -0.0173815
0.33 -0.0166022 -0.0166116
0.325 -0.0158905 -0.0159013
0.32 -0.0152346 -0.0152467
0.315 -0.0146304 -0.0146437
0.31 -0.0140734 -0.0140879
0.305 -0.0135592 -0.0135748
0.3 -0.0130833 -0.0131
0.295 -0.0126414 -0.012659
0.29 -0.0122293 -0.0122478
0.285 -0.0118429 -0.0118624
0.28 -0.0114788 -0.011499
0.275 -0.0111334 -0.0111544
0.27 -0.0108039 -0.0108256
0.265 -0.0104874 -0.0105098
0.26 -0.0101818 -0.0102049
0.255 -0.00988495 -0.00990868
0.25 -0.00959528 -0.0096196
0.245 -0.00931137 -0.00933626
0.24 -0.0090321 -0.00905751
0.235 -0.00875653 -0.00878245
0.23 -0.00848397 -0.00851036
0.225 -0.00821384 -0.00824067
0.22 -0.00794574 -0.00797297
0.215 -0.00767935 -0.00770695
0.21 -0.00741445 -0.00744239
0.205 -0.0071509 -0.00717914
0.2 -0.00688863 -0.00691713
0.195 -0.00662762 -0.00665633
0.19 -0.00636788 -0.00639676
0.185 -0.00610949 -0.00613848
0.18 -0.00585252 -0.00588158
0.175 -0.00559712 -0.00562619
0.17 -0.00534344 -0.00537246
0.165 -0.00509167 -0.00512058
0.16 -0.00484202 -0.00487076
0.155 -0.00459472 -0.00462322
0.15 -0.00435005 -0.00437823
0.145 -0.00410829 -0.00413608
0.14 -0.00386973 -0.00389706
0.135 -0.00363473 -0.0036615
0.13 -0.00340363 -0.00342976
0.125 -0.0031768 -0.00320222
0.12 -0.00295463 -0.00297925
0.115 -0.00273754 -0.00276127
0.11 -0.00252596 -0.00254871
0.105 -0.00232031 -0.00234201
0.1 -0.00212105 -0.00214161
0.095 -0.00192863 -0.00194798
0.09 -0.0017435 -0.00176158
0.085 -0.00156611 -0.00158286
0.08 -0.0013969 -0.00141228
0.075 -0.00123629 -0.00125026
0.07 -0.00108467 -0.00109721
0.065 -0.000942393 -0.000953517
0.06 -0.000809781 -0.000819501
0.055 -0.00068709 -0.000695446
0.05 -0.000574522 -0.000581573
0.045 -0.000472211 -0.000478036
0.04 -0.000380253 -0.000384948
0.035 -0.00029891 -0.000302594
0.03 -0.000229708 -0.000232533
0.025 -0.000177255 -0.00017942
0.02 -0.000141868 -0.000143542
0.015 -9.67362e-05 -9.78216e-05
0.01 -2.00065e-05 -2.02266e-05
0.005 2.32173e-05 2.34724e-05
-1.63468e-13 3.62581e-08 3.66564e-08


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1ClassicOneLoop/DeltaGammaFX_0_OneLoopFRG.txt <==
9.995 -0.0065071 -0.0064982
9.99 -0.00229106 -0.00228793
9.985 0.0026482 0.00264458
9.98 0.00708866 0.00707897
9.975 0.00985914 0.00984565
9.97 0.0100467 0.0100329
9.965 0.00735539 0.00734534
9.96 0.00245024 0.00244689
9.955 -0.00309046 -0.00308624
9.95 -0.00739915 -0.00738904
9.945 -0.00915358 -0.00914106
9.94 -0.00802319 -0.00801221
9.935 -0.004549 -0.00454278
9.93 0.000237159 0.000236835
9.925 0.00512224 0.00511524
9.92 0.00887876 0.00886661
9.915 0.0104206 0.0104063
9.91 0.00909429 0.00908185
9.905 0.00507361 0.00506667
9.9 -0.000449258 -0.000448644
9.895 -0.00562166 -0.00561397
9.89 -0.00874847 -0.0087365
9.885 -0.00899346 -0.00898116
9.88 -0.0065188 -0.00650989
9.875 -0.00217624 -0.00217327
9.87 0.00286759 0.00286367
9.865 0.00736209 0.00735203
9.86 0.0101139 0.0101001
9.855 0.0102049 0.0101909
9.85 0.00736262 0.00735255
9.845 0.00230392 0.00230077
9.84 -0.00333483 -0.00333027
9.835 -0.00765276 -0.00764229
9.83 -0.00933203 -0.00931927
9.825 -0.00807245 -0.00806141
9.82 -0.00445255 -0.00444646
9.815 0.000460975 0.000460345
9.81 0.00542396 0.00541654
9.805 0.00918285 0.0091703
9.8 0.0106388 0.0106242
9.795 0.00915311 0.00914059
9.79 0.00494913 0.00494237
9.785 -0.000712251 -0.000711277
9.78 -0.00592668 -0.00591857
9.775 -0.00899087 -0.00897858
9.77 -0.00909891 -0.00908647
9.765 -0.00645774 -0.00644891
9.76 -0.0019608 -0.00195811
9.755 0.00319036 0.00318599
9.75 0.00771557 0.00770502
9.745 0.0104019 0.0103877
9.74 0.0103353 0.0103211
9.735 0.00728504 0.00727508
9.73 0.00204201 0.00203922
9.725 -0.00368591 -0.00368087
9.72 -0.00796899 -0.00795809
9.715 -0.00951254 -0.00949953
9.71 -0.00806727 -0.00805624
9.705 -0.00426304 -0.00425721
9.7 0.000792134 0.000791051
9.695 0.00582079 0.00581283
9.69 0.00954407 0.00953102
9.685 0.0108564 0.0108416
9.68 0.00914868 0.00913617
9.675 0.00471595 0.0047095
9.67 -0.00109294 -0.00109144
9.665 -0.00631815 -0.00630951
9.66 -0.00926244 -0.00924977
9.655 -0.00917192 -0.00915937
9.65 -0.00631588 -0.00630724
9.645 -0.00163893 -0.00163668
9.64 0.00361868 0.00361373
9.635 0.00814667 0.00813553
9.63 0.0107159 0.0107013
9.625 0.0104274 0.0104132
9.62 0.00711254 0.00710281
9.615 0.00165873 0.00165646
9.61 -0.00414286 -0.00413719
9.605 -0.00834116 -0.00832976
9.6 -0.00968533 -0.00967209
9.595 -0.00799778 -0.00798684
9.59 -0.00397272 -0.00396729
9.585 0.00123468 0.00123299
9.58 0.00631183 0.0063032
9.575 0.00995599 0.00994238
9.57 0.0110624 0.0110473
9.565 0.00906866 0.00905626
9.56 0.00436505 0.00435908
9.555 -0.00159327 -0.00159109
9.55 -0.00679053 -0.00678124
9.545 -0.00955271 -0.00953965
9.54 -0.00920077 -0.00918818
9.535 -0.00608322 -0.0060749
9.53 -0.00120437 -0.00120272
9.525 0.00415365 0.00414797
9.52 0.00865039 0.00863856
9.515 0.0110451 0.01103
9.51 0.0104673 0.010453
9.505 0.00683277 0.00682342
9.5 0.00114847 0.0011469
9.495 -0.00470242 -0.00469599
9.49 -0.00875899 -0.00874701
9.485 -0.00983716 -0.00982371
9.48 -0.00785161 -0.00784088
9.475 -0.00357277 -0.00356789
9.47 0.00179212 0.00178967
9.465 0.00689408 0.00688465
9.46 0.0104088 0.0103946
9.455 0.0112421 0.0112267
9.45 0.00889775 0.00888558
9.445 0.00388664 0.00388133
9.44 -0.00221346 -0.00221044
9.435 -0.00733479 -0.00732476
9.43 -0.0098475 -0.00983403
9.425 -0.00917079 -0.00915825
9.42 -0.00574817 -0.00574031
9.415 -0.000650834 -0.000649944
9.41 0.00479479 0.00478823
9.405 0.00921868 0.00920608
9.4 0.0113749 0.0113593
9.395 0.0104375 0.0104232
9.39 0.00643174 0.00642294
9.385 0.000506578 0.000505885
9.38 -0.0053582 -0.00535087
9.375 -0.00920826 -0.00919567
9.37 -0.00995137 -0.00993777
9.365 -0.00761427 -0.00760386
9.36 -0.00305382 -0.00304964
9.355 0.00246689 0.00246351
9.35 0.00756188 0.00755154
9.345 0.010889 0.0108741
9.34 0.0113767 0.0113611
9.335 0.00861816 0.00860637
9.33 0.00327104 0.00326657
9.325 -0.00295107 -0.00294703
9.32 -0.007938 -0.00792714
9.315 -0.0101288 -0.0101149
9.31 -0.00906467 -0.00905227
9.305 -0.00529803 -0.00529079
9.3 2.74096e-05 2.73721e-05
9.295 0.00553935 0.00553178
9.29 0.00983987 0.00982642
9.285 0.0116863 0.0116704
9.28 0.0103171 0.010303
9.275 0.00589458 0.00588652
9.27 -0.000269597 -0.000269229
9.265 -0.00609994 -0.0060916
9.26 -0.00967061 -0.00965738
9.255 -0.0100081 -0.00999443
9.25 -0.0072696 -0.00725966
9.245 -0.00240652 -0.00240323
9.24 0.00325964 0.00325519
9.235 0.00830622 0.00829486
9.23 0.0113785 0.0113629
9.225 0.0114434 0.0114278
9.22 0.00821022 0.00819899
9.215 0.00250971 0.00250628
9.21 -0.00380001 -0.00379482
9.205 -0.0085827 -0.00857097
9.2 -0.0103748 -0.0103606
9.195 -0.00886284 -0.00885072
9.19 -0.00471961 -0.00471316
9.185 0.000834798 0.000833656
9.18 0.00638162 0.00637289
9.175 0.010498 0.0104837
9.17 0.0119562 0.0119398
9.165 0.0100826 0.0100688
9.16 0.0052066 0.00519948
9.155 -0.00117953 -0.00117792
9.15 -0.0069127 -0.00690325
9.145 -0.0101233 -0.0101095
9.14 -0.00998468 -0.00997103
9.135 -0.00680044 -0.00679114
9.13 -0.00162235 -0.00162013
9.125 0.00416846 0.00416276
9.12 0.00911399 0.00910153
9.115 0.0118548 0.0118386
9.11 0.0114161 0.0114004
9.105 0.00765335 0.00764289
9.1 0.00159661 0.00159442
9.095 -0.00474951 -0.00474301
9.09 -0.00924661 -0.00923396
9.085 -0.0105603 -0.0105459
9.08 -0.00854413 -0.00853244
9.075 -0.00400005 -0.00399458
9.07 0.00177361 0.00177118
9.065 0.00731203 0.00730204
9.06 0.0111723 0.011157
9.055 0.0121567 0.01214
9.05 0.00970832 0.00969504
9.045 0.00435465 0.0043487
9.04 -0.00221816 -0.00221513
9.035 -0.00777615 -0.00776552
9.03 -0.0105395 -0.0105251
9.025 -0.00985612 -0.00984264
9.02 -0.00618939 -0.00618092
9.015 -0.000694497 -0.000693547
9.01 0.0051879 0.0051808
9.005 0.00996718 0.00995355
9 0.0122901 0.0122733
8.995 0.0112649 0.0112495
8.99 0.00692735 0.00691787
8.985 0.000529739 0.000529015
8.98 -0.005783 -0.0057751
8.975 -0.00990231 -0.00988877
8.97 -0.010657 -0.0106424
8.965 -0.00808656 -0.0080755
8.96 -0.0031277 -0.00312342
8.955 0.00284295 0.00283906
8.95 0.00831624 0.00830487
8.945 0.0118363 0.0118201
8.94 0.0122557 0.012239
8.935 0.00916752 0.00915498
8.93 0.00332881 0.00332426
8.925 -0.00337453 -0.00336992
8.92 -0.00866406 -0.00865221
8.915 -0.0108881 -0.0108732
8.91 -0.00959591 -0.00958279
8.905 -0.00541978 -0.00541237
8.9 0.000381095 0.000380574
8.895 0.00630793 0.00629931
8.89 0.0108421 0.0108273
8.885 0.0126516 0.0126343
8.88 0.0109581 0.0109431
8.875 0.00601404 0.00600582
8.87 -0.000687174 -0.000686235
8.865 -0.00687727 -0.00686787
8.86 -0.0105174 -0.010503
8.855 -0.0106341 -0.0106195
8.85 -0.00746829 -0.00745808
8.845 -0.00209328 -0.00209042
8.84 0.00403768 0.00403216
8.835 0.00937415 0.00936133
8.83 0.012458 0.0124409
8.825 0.0122175 0.0122008
8.82 0.00843416 0.00842262
8.815 0.00212427 0.00212137
8.81 -0.00463044 -0.00462411
8.805 -0.00954397 -0.00953092
8.8 -0.0111349 -0.0111197
8.795 -0.00917703 -0.00916448
8.79 -0.00447683 -0.00447071
8.785 0.00160455 0.00160235
8.78 0.00751288 0.00750261
8.775 0.0117085 0.0116925
8.77 0.0129012 0.0128835
8.765 0.0104624 0.0104481
8.76 0.00489935 0.00489265
8.755 -0.00204295 -0.00204016
8.75 -0.00800174 -0.0079908
8.745 -0.0110547 -0.0110396
8.74 -0.0104595 -0.0104451
8.735 -0.00666882 -0.0066597
8.73 -0.000891049 -0.000889831
8.725 0.00534717 0.00533985
8.72 0.0104589 0.0104446
8.715 0.0129988 0.012981
8.71 0.0120034 0.011987
8.705 0.00748479 0.00747455
8.7 0.000743452 0.000742435
8.695 -0.00595935 -0.0059512
8.69 -0.0103774 -0.0103632
8.685 -0.0112429 -0.0112275
8.68 -0.00857309 -0.00856137
8.675 -0.00334888 -0.0033443
8.67 0.00297077 0.0029667
8.665 0.00878026 0.00876826
8.66 0.0125295 0.0125124
8.655 0.0129965 0.0129787
8.65 0.00974567 0.00973234
8.645 0.00357565 0.00357077
8.64 -0.00351735 -0.00351254
8.635 -0.00911829 -0.00910582
8.63 -0.0114733 -0.0114576
8.625 -0.0101008 -0.010087
8.62 -0.0056703 -0.00566254
8.615 0.000479827 0.000479171
8.61 0.00675401 0.00674477
8.605 0.0115363 0.0115205
8.6 0.0134145 0.0133961
8.595 0.0115737 0.0115579
8.59 0.00630109 0.00629247
8.585 -0.000801898 -0.000800801
8.58 -0.00732564 -0.00731563
8.575 -0.0111204 -0.0111052
8.57 -0.011174 -0.0111587
8.565 -0.00775979 -0.00774918
8.56 -0.00202883 -0.00202605
8.555 0.00446805 0.00446194
8.55 0.0100797 0.0100659
8.545 0.0132606 0.0132425
8.54 0.0128919 0.0128743
8.535 0.00877901 0.00876701
8.53 0.00204433 0.00204153
8.525 -0.00507976 -0.00507281
8.52 -0.0101815 -0.0101675
8.515 -0.0117297 -0.0117136
8.51 -0.00952717 -0.00951414
8.505 -0.004459 -0.0044529
8.5 0.00201381 0.00201106
8.495 0.00823278 0.00822152
8.49 0.0125636 0.0125464
8.485 0.0136556 0.0136369
8.48 0.0108897 0.0108748
8.475 0.00487277 0.0048661
8.47 -0.00248877 -0.00248536
8.465 -0.00868447 -0.00867259
8.46 -0.0117246 -0.0117086
8.455 -0.0108904 -0.0108755
8.45 -0.00671644 -0.00670726
8.445 -0.000515636 -0.000514931
8.44 0.00607667 0.00606836
8.435 0.0113719 0.0113564
8.43 0.0138507 0.0138318
8.425 0.0125405 0.0125233
8.42 0.00753986 0.00752955
8.415 0.000318317 0.000317882
8.41 -0.00668843 -0.00667929
8.405 -0.0111394 -0.0111242
8.4 -0.0117792 -0.0117631
8.395 -0.00871052 -0.00869861
8.39 -0.00302697 -0.00302283
8.385 0.00369747 0.00369242
8.38 0.0097488 0.00973547
8.375 0.0134901 0.0134716
8.37 0.0136689 0.0136502
8.365 0.00991676 0.0099032
8.36 0.00320064 0.00319627
8.355 -0.00428141 -0.00427555
8.35 -0.00998225 -0.0099686
8.345 -0.012139 -0.0121224
8.34 -0.0103565 -0.0103423
8.335 -0.00542775 -0.00542033
8.33 0.001184 0.00118238
8.325 0.00776748 0.00775685
8.32 0.0126083 0.0125911
8.315 0.0142427 0.0142232
8.31 0.0118968 0.0118805
8.305 0.00601557 0.00600734
8.3 -0.00157561 -0.00157346
8.295 -0.0082905 -0.00827917
8.29 -0.0119355 -0.0119192
8.285 -0.0115782 -0.0115624
8.28 -0.00762776 -0.00761733
8.275 -0.00137372 -0.00137184
8.27 0.00550789 0.00550036
8.265 0.0112571 0.0112417
8.26 0.0142569 0.0142374
8.255 0.0134 0.0133817
8.25 0.0086284 0.0086166
8.245 0.00129971 0.00129794
8.24 -0.00613061 -0.00612223
8.235 -0.0111581 -0.0111428
8.23 -0.012312 -0.0122952
8.225 -0.00954067 -0.00952763
8.22 -0.00388559 -0.00388027
8.215 0.00305401 0.00304983
8.21 0.00950055 0.00948756
8.205 0.0137305 0.0137118
8.2 0.0143751 0.0143554
8.195 0.0109207 0.0109058
8.19 0.00420709 0.00420134
8.185 -0.00359526 -0.00359034
8.18 -0.00982287 -0.00980944
8.175 -0.0125104 -0.0124933
8.17 -0.0110864 -0.0110712
8.165 -0.00626257 -0.006254
8.16 0.000492021 0.000491348
8.155 0.00741117 0.00740104
8.15 0.012702 0.0126846
8.145 0.0147983 0.0147781
8.14 0.0127965 0.012779
8.135 0.00701006 0.00700047
8.13 -0.000798261 -0.000797169
8.125 -0.00797395 -0.00796304
8.12 -0.0121458 -0.0121291
8.115 -0.0121939 -0.0121773
8.11 -0.00841795 -0.00840644
8.105 -0.00209087 -0.00208801
8.1 0.00506724 0.00506031
8.095 0.0112242 0.0112089
8.09 0.0146712 0.0146511
8.085 0.0141855 0.0141661
8.08 0.00958186 0.00956876
8.075 0.00213259 0.00212967
8.07 -0.00568236 -0.00567459
8.065 -0.0112141 -0.0111988
8.06 -0.0128049 -0.0127874
8.055 -0.0102691 -0.0102551
8.05 -0.00460749 -0.00460119
8.045 0.00255044 0.00254696
8.04 0.00936106 0.00934826
8.035 0.0140166 0.0139974
8.03 0.0150445 0.0150239
8.025 0.0118127 0.0117965
8.02 0.00506376 0.00505684
8.015 -0.00304306 -0.0030389
8.01 -0.00973725 -0.00972393
8.005 -0.0128769 -0.0128593
8 -0.0117398 -0.0117238
7.995 -0.00697174 -0.00696221
7.99 -5.54929e-05 -5.5417e-05
7.985 0.00718388 0.00717405
7.98 0.0128744 0.0128568
7.975 0.0153555 0.0153346
7.97 0.0136146 0.013596
7.965 0.00786454 0.00785378
7.96 -0.000169708 -0.000169476
7.955 -0.00776325 -0.00775263
7.95 -0.0123876 -0.0123707
7.945 -0.0127631 -0.0127456
7.94 -0.00909987 -0.00908743
7.935 -0.00266594 -0.0026623
7.93 0.00476895 0.00476243
7.925 0.0112979 0.0112825
7.92 0.0151241 0.0151034
7.915 0.0149245 0.014904
7.91 0.0104148 0.0104005
7.905 0.0028122 0.00280835
7.9 -0.00536559 -0.00535826
7.895 -0.0113373 -0.0113218
7.89 -0.0132843 -0.0132661
7.885 -0.0109123 -0.0108973
7.88 -0.00519626 -0.00518915
7.875 0.00219578 0.00219278
7.87 0.00935007 0.00933728
7.865 0.0143749 0.0143552
7.86 0.0157043 0.0156828
7.855 0.0126112 0.012594
7.85 0.00577309 0.00576519
7.845 -0.00263976 -0.00263615
7.84 -0.00975109 -0.00973776
7.835 -0.0132649 -0.0132468
7.83 -0.0123356 -0.0123187
7.825 -0.00756278 -0.00755244
7.82 -0.000454215 -0.000453594
7.815 0.00710049 0.00709078
7.81 0.0131483 0.0131303
7.805 0.0159399 0.0159181
7.8 0.0143718 0.0143522
7.795 0.00858712 0.00857538
7.79 0.000301857 0.000301444
7.785 -0.00767922 -0.00766872
7.78 -0.0126857 -0.0126684
7.775 -0.0133056 -0.0132874
7.77 -0.00968413 -0.00967089
7.765 -0.00309863 -0.00309439
7.76 0.00462352 0.0046172
7.755 0.011497 0.0114812
7.75 0.0156386 0.0156172
7.745 0.015638 0.0156166
7.74 0.0111392 0.011124
7.735 0.00333641 0.00333185
7.73 -0.00519576 -0.00518865
7.725 -0.0115495 -0.0115337
7.72 -0.0137705 -0.0137517
7.715 -0.0114829 -0.0114672
7.71 -0.00565492 -0.00564719
7.705 0.00199659 0.00199386
7.7 0.00948223 0.00946927
7.695 0.0148255 0.0148052
7.69 0.0163749 0.0163525
7.685 0.0133308 0.0133126
7.68 0.00633788 0.00632921
7.675 -0.00239543 -0.00239216
7.67 -0.00988286 -0.00986935
7.665 -0.0136938 -0.0136751
7.66 -0.0128877 -0.0128701
7.655 -0.00804137 -0.00803038
7.65 -0.000700931 -0.000699972
7.645 0.00717205 0.00716224
7.64 0.0135405 0.013522
7.635 0.0165701 0.0165474
7.63 0.0150836 0.015063
7.625 0.00918426 0.0091717
7.62 0.000611267 0.000610431
7.615 -0.0077363 -0.00772572
7.61 -0.0130578 -0.0130399
7.605 -0.0138362 -0.0138173
7.6 -0.0101783 -0.0101644
7.595 -0.00338851 -0.00338388
7.59 0.00463877 0.00463243
7.585 0.0118348 0.0118186
7.58 0.016231 0.0162088
7.575 0.0163414 0.016319
7.57 0.0117641 0.011748
7.565 0.00370419 0.00369912
7.56 -0.00518319 -0.0051761
7.555 -0.011866 -0.0118497
7.55 -0.0142776 -0.0142581
7.545 -0.0119897 -0.0119733
7.54 -0.00598527 -0.00597708
7.535 0.00195791 0.00195523
7.53 0.00976816 0.00975481
7.525 0.0153823 0.0153612
7.52 0.0170705 0.0170472
7.515 0.0139815 0.0139624
7.51 0.00676025 0.00675101
7.505 -0.00231658 -0.00231341
7.5 -0.0101447 -0.0101308
7.495 -0.0141764 -0.014157
7.49 -0.0134055 -0.0133871
7.485 -0.00841088 -0.00839938
7.48 -0.000792887 -0.000791803
7.475 0.00740653 0.0073964
7.47 0.0140624 0.0140431
7.465 0.0172585 0.0172349
7.46 0.0157599 0.0157384
7.455 0.00966019 0.00964698
7.45 0.000755337 0.000754305
7.445 -0.00794356 -0.0079327
7.44 -0.0135148 -0.0134963
7.435 -0.0143637 -0.014344
7.43 -0.0105868 -0.0105723
7.425 -0.00353462 -0.00352978
7.42 0.00482043 0.00481384
7.415 0.0123207 0.0123038
7.41 0.0169121 0.016889
7.405 0.0170439 0.0170206
7.4 0.0122946 0.0122778
7.395 0.00391491 0.00390955
7.39 -0.00533402 -0.00532672
7.385 -0.0122954 -0.0122786
7.38 -0.0148138 -0.0147935
7.375 -0.0124376 -0.0124206
7.37 -0.00618762 -0.00617915
7.365 0.00208365 0.0020808
7.36 0.010215 0.010201
7.355 0.0160541 0.0160321
7.35 0.0177993 0.017775
7.345 0.0145687 0.0145488
7.34 0.00704132 0.00703169
7.335 -0.00240677 -0.00240348
7.33 -0.0105432 -0.0105288
7.325 -0.0147195 -0.0146994
7.32 -0.0138934 -0.0138744
7.315 -0.00867242 -0.00866056
7.31 -0.000727609 -0.000726614
7.305 0.00780929 0.00779861
7.3 0.0147209 0.0147008
7.295 0.0180123 0.0179877
7.29 0.0164061 0.0163836
7.285 0.0100169 0.0100032
7.28 0.000732478 0.000731476
7.275 -0.00830532 -0.00829396
7.27 -0.0140618 -0.0140426
7.265 -0.014892 -0.0148716
7.26 -0.0109109 -0.010896
7.255 -0.00353549 -0.00353065
7.25 0.00517239 0.00516532
7.245 0.0129599 0.0129422
7.24 0.0176873 0.0176632
7.235 0.0177501 0.0177259
7.23 0.012733 0.0127156
7.225 0.00396831 0.00396289
7.22 -0.00565059 -0.00564286
7.215 -0.0128412 -0.0128237
7.21 -0.0153817 -0.0153607
7.205 -0.0128276 -0.0128101
7.2 -0.00626109 -0.00625253
7.195 0.00237658 0.00237333
7.19 0.0108266 0.0108118
7.185 0.016845 0.016822
7.18 0.0185648 0.0185394
7.175 0.0150945 0.0150739
7.17 0.00718151 0.00717169
7.165 -0.00266684 -0.00266319
7.16 -0.0110798 -0.0110646
7.155 -0.0153245 -0.0153036
7.15 -0.0143521 -0.0143325
7.145 -0.00882528 -0.00881322
7.14 -0.000503114 -0.000502426
7.135 0.00838312 0.00837166
7.13 0.0155191 0.0154979
7.125 0.0188336 0.0188078
7.12 0.0170233 0.017
7.115 0.0102551 0.010241
7.11 0.000542852 0.00054211
7.105 -0.00882148 -0.00880942
7.1 -0.0146987 -0.0146786
7.095 -0.0154207 -0.0153996
7.09 -0.0111498 -0.0111345
7.085 -0.00338959 -0.00338495
7.08 0.00569658 0.00568879
7.075 0.0137543 0.0137355
7.07 0.0185579 0.0185325
7.065 0.0184604 0.0184351
7.06 0.0130796 0.0130618
7.055 0.00386503 0.00385974
7.05 -0.00613159 -0.0061232
7.045 -0.0135017 -0.0134832
7.04 -0.0159798 -0.0159579
7.035 -0.0131584 -0.0131404
7.03 -0.00620427 -0.00619578
7.025 0.00283799 0.00283411
7.02 0.0116039 0.0115881
7.015 0.0177552 0.0177309
7.01 0.0193663 0.0193398
7.005 0.0155584 0.0155371
7 0.00718141 0.00717159
6.995 -0.00309465 -0.00309042
6.99 -0.0117514 -0.0117353
6.985 -0.0159883 -0.0159665
6.98 -0.0147791 -0.0147589
6.975 -0.00886783 -0.00885571
6.97 -0.000118465 -0.000118303
6.965 0.0091282 0.00911572
6.96 0.016456 0.0164335
6.955 0.0197208 0.0196938
6.95 0.0176102 0.0175861
6.945 0.0103747 0.0103605
6.94 0.000188951 0.000188692
6.935 -0.00948775 -0.00947477
6.93 -0.015421 -0.0153999
6.925 -0.0159462 -0.0159244
6.92 -0.0113012 -0.0112857
6.915 -0.00309608 -0.00309184
6.91 0.00639261 0.00638387
6.905 0.0147023 0.0146822
6.9 0.0195213 0.0194946
6.895 0.0191722 0.019146
6.89 0.0133337 0.0133155
6.885 0.00360745 0.00360252
6.88 -0.00677186 -0.0067626
6.875 -0.0142706 -0.0142511
6.87 -0.0166029 -0.0165802
6.865 -0.0134268 -0.0134084
6.86 -0.00601614 -0.00600792
6.855 0.00346715 0.00346241
6.85 0.0125448 0.0125276
6.845 0.0187813 0.0187556
6.84 0.0202005 0.0201728
6.835 0.0159587 0.0159369
6.83 0.00704294 0.00703331
6.825 -0.0036846 -0.00367956
6.82 -0.0125506 -0.0125334
6.815 -0.0167043 -0.0166815
6.81 -0.0151703 -0.0151496
6.805 -0.00879863 -0.0087866
6.8 0.00042543 0.000424848
6.795 0.0100418 0.010028
6.79 0.0175277 0.0175037
6.785 0.0206697 0.0206414
6.78 0.0181642 0.0181394
6.775 0.0103769 0.0103627
6.77 -0.000323561 -0.000323119
6.765 -0.0102957 -0.0102816
6.76 -0.0162203 -0.0161981
6.755 -0.016463 -0.0164405
6.75 -0.0113631 -0.0113475
6.745 -0.00265585 -0.00265222
6.74 0.00725731 0.00724739
6.735 0.0157991 0.0157775
6.73 0.0205724 0.0205443
6.725 0.0198821 0.0198549
6.72 0.0134956 0.0134771
6.715 0.00320096 0.00319659
6.71 -0.00756219 -0.00755185
6.705 -0.0151384 -0.0151177
6.7 -0.017244 -0.0172204
6.695 -0.0136297 -0.0136111
6.69 -0.00569739 -0.0056896
6.685 0.00426054 0.00425472
6.68 0.0136437 0.0136251
6.675 0.0199173 0.0198901
6.67 0.0210626 0.0210338
6.665 0.0162946 0.0162724
6.66 0.00677093 0.00676167
6.655 -0.00442701 -0.00442095
6.65 -0.0134662 -0.0134478
6.645 -0.0174636 -0.0174397
6.64 -0.0155213 -0.0155001
6.635 -0.00861789 -0.00860611
6.63 0.00112483 0.00112329
6.625 0.0111178 0.0111026
6.62 0.0187272 0.0187016
6.615 0.0216745 0.0216449
6.61 0.0186833 0.0186577
6.605 0.0102659 0.0102518
6.6 -0.000984844 -0.000983498
6.595 -0.0112328 -0.0112174
6.59 -0.017086 -0.0170626
6.585 -0.0169651 -0.0169419
6.58 -0.0113349 -0.0113194
6.575 -0.00207275 -0.00206991
6.57 0.00828408 0.00827275
6.565 0.0170371 0.0170138
6.56 0.0217044 0.0216747
6.555 0.0205868 0.0205587
6.55 0.0135682 0.0135497
6.545 0.0026553 0.00265167
6.54 -0.00848905 -0.00847744
6.535 -0.0160924 -0.0160704
6.53 -0.0178954 -0.0178709
6.525 -0.0137657 -0.0137469
6.52 -0.00525179 -0.0052446
6.515 0.005211 0.00520388
6.51 0.0148923 0.0148719
6.505 0.0211555 0.0211266
6.5 0.0219485 0.0219184
6.495 0.0165683 0.0165456
6.49 0.00637477 0.00636605
6.485 -0.00530749 -0.00530023
6.48 -0.0144839 -0.0144641
6.475 -0.0182566 -0.0182316
6.47 -0.0158294 -0.0158077
6.465 -0.00832915 -0.00831776
6.46 0.00197202 0.00196933
6.455 0.0123468 0.0123299
6.45 0.0200457 0.0200183
6.445 0.0227298 0.0226987
6.44 0.0191684 0.0191422
6.435 0.0100504 0.0100366
6.43 -0.00177985 -0.00177741
6.425 -0.0122829 -0.0122661
6.42 -0.0180064 -0.0179817
6.415 -0.0174483 -0.0174244
6.41 -0.0112196 -0.0112043
6.405 -0.00135493 -0.00135308
6.4 0.00946234 0.0094494
6.395 0.018406 0.0183809
6.39 0.0229105 0.0228792
6.385 0.0212861 0.021257
6.38 0.0135599 0.0135413
6.375 0.001986 0.00198328
6.37 -0.0095345 -0.00952146
6.365 -0.0171187 -0.0170953
6.36 -0.0185509 -0.0185255
6.355 -0.013837 -0.0138181
6.35 -0.00468785 -0.00468144
6.345 0.00630683 0.00629821
6.34 0.0162786 0.0162564
6.335 0.0224875 0.0224567
6.33 0.0228563 0.0228251
6.325 0.016787 0.016764
6.32 0.00587027 0.00586225
6.315 -0.0063064 -0.00629778
6.31 -0.015587 -0.0155657
6.305 -0.0190749 -0.0190488
6.3 -0.0160956 -0.0160736
6.295 -0.00794107 -0.00793021
6.29 0.00295417 0.00295013
6.285 0.0137155 0.0136967
6.28 0.0214731 0.0214437
6.275 0.0238322 0.0237996
6.27 0.0196259 0.019599
6.265 0.0097464 0.00973307
6.26 -0.00268729 -0.00268362
6.255 -0.0134266 -0.0134083
6.25 -0.0189702 -0.0189442
6.245 -0.0179119 -0.0178874
6.24 -0.0110259 -0.0110108
6.235 -0.000516393 -0.000515687
6.23 0.0107769 0.0107622
6.225 0.0198938 0.0198666
6.22 0.0241855 0.0241524
6.215 0.021985 0.0219549
6.21 0.0134863 0.0134679
6.205 0.00121582 0.00121416
6.2 -0.0106762 -0.0106616
6.195 -0.0182027 -0.0181778
6.19 -0.0192078 -0.0191815
6.185 -0.0138517 -0.0138327
6.18 -0.00402058 -0.00401509
6.175 0.00753086 0.00752057
6.17 0.0177884 0.017764
6.165 0.0239057 0.0238731
6.16 0.0237895 0.023757
6.155 0.016966 0.0169428
6.15 0.00528157 0.00527435
6.145 -0.00739837 -0.00738826
6.14 -0.0167574 -0.0167345
6.135 -0.0199129 -0.0198856
6.13 -0.0163269 -0.0163046
6.125 -0.00746948 -0.00745926
6.12 0.00405198 0.00404644
6.115 0.0152065 0.0151857
6.11 0.0229991 0.0229676
6.105 0.024983 0.0249488
6.1 0.0200701 0.0200427
6.095 0.00937909 0.00936627
6.09 -0.00367873 -0.0036737
6.085 -0.0146418 -0.0146218
6.08 -0.0199684 -0.0199411
6.075 -0.0183615 -0.0183364
6.07 -0.01077 -0.0107553
6.065 0.000421461 0.000420885
6.06 0.0122075 0.0121909
6.055 0.0214869 0.0214575
6.05 0.0255279 0.025493
6.045 0.0226964 0.0226654
6.04 0.0133735 0.0133552
6.035 0.000376304 0.00037579
6.03 -0.0118875 -0.0118713
6.025 -0.0193311 -0.0193047
6.02 -0.019869 -0.0198418
6.015 -0.0138259 -0.013807
6.01 -0.00327342 -0.00326894
6.005 0.00885946 0.00884734
6 0.0194042 0.0193777
5.995 0.0254054 0.0253707
5.99 0.0247589 0.0247251
5.985 0.0171314 0.017108
5.98 0.00464307 0.00463672
5.975 -0.00855185 -0.00854016
5.97 -0.0179768 -0.0179522
5.965 -0.0207701 -0.0207417
5.96 -0.0165389 -0.0165163
5.955 -0.00693952 -0.00693003
5.95 0.00523835 0.00523119
5.945 0.0167984 0.0167755
5.94 0.0246147 0.024581
5.935 0.0261901 0.0261543
5.93 0.0205266 0.0204985
5.925 0.0089854 0.00897311
5.92 -0.00471747 -0.00471102
5.915 -0.0159042 -0.0158824
5.91 -0.0209961 -0.0209674
5.905 -0.0188106 -0.0187849
5.9 -0.0104783 -0.010464
5.895 0.00142802 0.00142607
5.89 0.0137279 0.0137092
5.885 0.0231714 0.0231397
5.88 0.0269418 0.0269049
5.875 0.0234445 0.0234124
5.87 0.0132602 0.013242
5.865 -0.000490705 -0.000490034
5.86 -0.0131374 -0.0131195
5.855 -0.0204933 -0.0204653
5.85 -0.0205453 -0.0205172
5.845 -0.0137866 -0.0137677
5.84 -0.00248028 -0.00247689
5.835 0.0102613 0.0102473
5.83 0.0211066 0.0210778
5.825 0.0269858 0.0269489
5.82 0.0257861 0.0257508
5.815 0.0173232 0.0172995
5.81 0.00400158 0.00399611
5.805 -0.00972847 -0.00971517
5.8 -0.0192274 -0.0192011
5.795 -0.021653 -0.0216234
5.79 -0.0167578 -0.0167348
5.785 -0.00638802 -0.00637928
5.78 0.00647664 0.00646779
5.775 0.0184652 0.01844
5.77 0.0263132 0.0262772
5.765 0.027471 0.0274334
5.76 0.0210351 0.0210064
5.755 0.00861656 0.00860478
5.75 -0.00575731 -0.00574944
5.745 -0.0171875 -0.017164
5.74 -0.0220537 -0.0220235
5.735 -0.0192837 -0.0192573
5.73 -0.0101897 -0.0101758
5.725 0.00246137 0.002458
5.72 0.015305 0.0152841
5.715 0.0249334 0.0248993
5.71 0.0284392 0.0284003
5.705 0.0242672 0.024234
5.7 0.0132011 0.013183
5.695 -0.00133103 -0.00132921
5.69 -0.0143901 -0.0143704
5.685 -0.021682 -0.0216524
5.68 -0.0212575 -0.0212284
5.675 -0.0137737 -0.0137549
5.67 -0.00168807 -0.00168576
5.665 0.0116958 0.0116798
5.66 0.0228732 0.0228419
5.655 0.0286517 0.0286125
5.65 0.0269054 0.0268686
5.645 0.017598 0.0175739
5.64 0.00341893 0.00341426
5.635 -0.0108817 -0.0108669
5.63 -0.0204922 -0.0204642
5.625 -0.0225767 -0.0225458
5.62 -0.0170232 -0.0169999
5.615 -0.0058662 -0.00585818
5.61 0.00771857 0.00770801
5.605 0.0201752 0.0201477
5.6 0.0280906 0.0280522
5.595 0.0288547 0.0288153
5.59 0.0216526 0.021623
5.585 0.00834117 0.00832977
5.58 -0.00674044 -0.00673122
5.575 -0.0184632 -0.0184379
5.57 -0.0231483 -0.0231166
5.565 -0.019818 -0.0197909
5.56 -0.0099588 -0.00994518
5.555 0.00346564 0.0034609
5.55 0.0168971 0.016874
5.545 0.0267586 0.026722
5.54 0.0300413 0.0300003
5.535 0.0252194 0.0251849
5.53 0.0132701 0.013252
5.525 -0.0020754 -0.00207256
5.52 -0.0156034 -0.0155821
5.515 -0.0228935 -0.0228622
5.51 -0.0220379 -0.0220077
5.505 -0.0138434 -0.0138245
5.5 -0.000959653 -0.000958341
5.495 0.0131106 0.0130927
5.49 0.0246778 0.0246441
5.485 0.0304142 0.0303726
5.48 0.0281669 0.0281284
5.475 0.0180328 0.0180081
5.47 0.0029753 0.00297123
5.465 -0.0119546 -0.0119382
5.46 -0.021754 -0.0217242
5.455 -0.0235657 -0.0235335
5.45 -0.0173905 -0.0173667
5.445 -0.00544284 -0.00543539
5.44 0.00890105 0.00888887
5.435 0.0218891 0.0218592
5.43 0.0299455 0.0299045
5.425 0.0303833 0.0303417
5.42 0.0224563 0.0224256
5.415 0.0082489 0.00823762
5.41 -0.00759398 -0.00758359
5.405 -0.0196977 -0.0196708
5.4 -0.0242931 -0.0242599
5.395 -0.0204654 -0.0204374
5.39 -0.0098584 -0.00984492
5.385 0.00436744 0.00436147
5.38 0.0184507 0.0184254
5.375 0.0286306 0.0285915
5.37 0.0317789 0.0317355
5.365 0.0263749 0.0263388
5.36 0.013564 0.0135455
5.355 -0.00263516 -0.00263155
5.35 -0.0167253 -0.0167024
5.345 -0.0241261 -0.0240931
5.34 -0.0229312 -0.0228998
5.335 -0.0140702 -0.014051
5.33 -0.000377714 -0.000377197
5.325 0.0144376 0.0144179
5.32 0.0264875 0.0264513
5.315 0.0322893 0.0322452
5.31 0.0296371 0.0295966
5.305 0.0187282 0.0187026
5.3 0.00277401 0.00277022
5.295 -0.0128745 -0.0128568
5.29 -0.0229923 -0.0229608
5.285 -0.0246533 -0.0246196
5.28 -0.0179327 -0.0179081
5.275 -0.00520806 -0.00520094
5.27 0.00994163 0.00992803
5.265 0.0235557 0.0235234
5.26 0.0318761 0.0318325
5.255 0.0321112 0.0320673
5.25 0.023546 0.0235138
5.245 0.00845539 0.00844383
5.24 -0.00822416 -0.00821291
5.235 -0.0208483 -0.0208198
5.23 -0.0255053 -0.0254704
5.225 -0.0212927 -0.0212636
5.22 -0.00998336 -0.00996971
5.215 0.00507083 0.00506389
5.21 0.0198953 0.0198681
5.205 0.0305272 0.0304854
5.2 0.0336901 0.033644
5.195 0.0278278 0.0277898
5.19 0.014207 0.0141876
5.185 -0.00289573 -0.00289177
5.18 -0.0176873 -0.0176631
5.175 -0.0253756 -0.0253409
5.17 -0.0239933 -0.0239605
5.165 -0.0145498 -0.0145299
5.16 -4.97685e-05 -4.97004e-05
5.155 0.015587 0.0155657
5.15 0.0282567 0.028218
5.145 0.0342943 0.0342475
5.14 0.0313982 0.0313553
5.135 0.0198116 0.0197845
5.13 0.00294834 0.00294431
5.125 -0.0135454 -0.0135269
5.12 -0.0241765 -0.0241434
5.115 -0.0258783 -0.0258429
5.11 -0.0187412 -0.0187155
5.105 -0.00527792 -0.0052707
5.1 0.0107317 0.010717
5.095 0.0251043 0.02507
5.09 0.0338743 0.033828
5.085 0.0341028 0.0340562
5.08 0.0250459 0.0250117
5.075 0.00910855 0.0090961
5.07 -0.00850696 -0.00849533
5.065 -0.0218531 -0.0218232
5.06 -0.0267997 -0.0267631
5.055 -0.0223811 -0.0223505
5.05 -0.0104539 -0.0104396
5.045 0.00545042 0.00544296
5.04 0.0211347 0.0211058
5.035 0.032411 0.0323667
5.03 0.0358147 0.0357658
5.025 0.0296914 0.0296508
5.02 0.0153556 0.0153346
5.015 -0.00270669 -0.00270299
5.01 -0.018393 -0.0183678
5.005 -0.0266261 -0.0265897
5 -0.0252872 -0.0252526
4.995 -0.0154005 -0.0153795
4.99 -0.000114573 -0.000114416
4.985 0.0164374 0.0164149
4.98 0.0299164 0.0298755
4.975 0.0364385 0.0363887
4.97 0.0335442 0.0334983
4.965 0.02144 0.0214106
4.96 0.00367093 0.00366591
4.955 -0.0138345 -0.0138156
4.95 -0.0252531 -0.0252186
4.945 -0.0272771 -0.0272398
4.94 -0.0199248 -0.0198975
4.935 -0.00579941 -0.00579148
4.93 0.0111266 0.0111114
4.925 0.0264329 0.0263968
4.92 0.0359136 0.0358645
4.915 0.036424 0.0363741
4.91 0.0271037 0.0270666
4.905 0.0103963 0.010382
4.9 -0.00827377 -0.00826245
4.895 -0.0226156 -0.0225847
4.89 -0.028177 -0.0281385
4.885 -0.0238204 -0.0237878
4.88 -0.011418 -0.0114024
4.875 0.00534216 0.00533486
4.87 0.0220336 0.0220034
4.865 0.0342156 0.0341688
4.86 0.0381819 0.0381297
4.855 0.0320927 0.0320488
4.85 0.0172029 0.0171793
4.845 -0.00186784 -0.00186528
4.84 -0.0186991 -0.0186735
4.835 -0.027833 -0.027795
4.83 -0.0268729 -0.0268361
4.825 -0.0167622 -0.0167392
4.82 -0.000749592 -0.000748567
4.815 0.0168219 0.0167989
4.81 0.0313573 0.0313144
4.805 0.0387067 0.0386538
4.8 0.0361695 0.0361201
4.795 0.0237993 0.0237667
4.79 0.00516561 0.00515855
4.785 -0.0135514 -0.0135329
4.78 -0.0261243 -0.0260886
4.775 -0.0288675 -0.028828
4.77 -0.0216034 -0.0215739
4.765 -0.00695482 -0.00694531
4.76 0.0109326 0.0109176
4.755 0.0273887 0.0273512
4.75 0.0379282 0.0378763
4.745 0.0391249 0.0390714
4.74 0.0298833 0.0298424
4.735 0.0125539 0.0125368
4.73 -0.00729099 -0.00728102
4.725 -0.0229785 -0.0229471
4.72 -0.0296005 -0.02956
4.715 -0.0256965 -0.0256614
4.71 -0.0130513 -0.0130335
4.705 0.00453239 0.0045262
4.7 0.0223975 0.0223669
4.695 0.0358204 0.0357714
4.69 0.0407871 0.0407313
4.685 0.0351578 0.0351098
4.68 0.0199799 0.0199526
4.675 -0.000111365 -0.000111212
4.67 -0.018387 -0.0183618
4.665 -0.0288936 -0.0288541
4.66 -0.0287865 -0.0287472
4.655 -0.018789 -0.0187633
4.65 -0.0021779 -0.00217492
4.645 0.0165098 0.0164872
4.64 0.0324025 0.0323582
4.635 0.0410303 0.0409742
4.63 0.0393467 0.0392929
4.625 0.0270969 0.0270598
4.62 0.00771966 0.00770911
4.615 -0.0124194 -0.0124024
4.61 -0.0266119 -0.0265755
4.605 -0.0306193 -0.0305774
4.6 -0.023892 -0.0238594
4.595 -0.00896228 -0.00895003
4.59 0.0098908 0.00987728
4.585 0.0277404 0.0277025
4.58 0.0397794 0.039725
4.575 0.0422091 0.0421514
4.57 0.0335471 0.0335013
4.565 0.0158678 0.0158461
4.56 -0.00523409 -0.00522693
4.555 -0.0226839 -0.0226529
4.55 -0.0309571 -0.0309147
4.545 -0.0280646 -0.0280262
4.54 -0.0155485 -0.0155272
4.535 0.00274744 0.00274369
4.53 0.0219469 0.0219169
4.525 0.0370138 0.0369632
4.52 0.0435523 0.0434927
4.515 0.0389822 0.0389289
4.51 0.0239465 0.0239137
4.505 0.00291667 0.00291268
4.5 -0.0171215 -0.0170981
4.495 -0.0295985 -0.029558
4.49 -0.0310009 -0.0309585
4.485 -0.0216289 -0.0215994
4.48 -0.00466985 -0.00466346
4.475 0.0151835 0.0151627
4.47 0.0327698 0.032725
4.465 0.0432409 0.0431817
4.46 0.0430832 0.0430242
4.455 0.0315372 0.0314941
4.45 0.0116899 0.0116739
4.445 -0.0100381 -0.0100243
4.44 -0.0264028 -0.0263667
4.435 -0.0324006 -0.0323563
4.43 -0.0268649 -0.0268282
4.425 -0.0120649 -0.0120484
4.42 0.00766275 0.00765228
4.415 0.0271422 0.0271051
4.41 0.0412042 0.0411479
4.405 0.0455788 0.0455165
4.4 0.0382142 0.038162
4.395 0.0206635 0.0206353
4.39 -0.00166084 -0.00165857
4.385 -0.0213166 -0.0212874
4.38 -0.0319913 -0.0319476
4.375 -0.0308954 -0.0308531
4.37 -0.0190955 -0.0190693
4.365 -0.000349012 -0.000348535
4.36 0.020286 0.0202582
4.355 0.0374408 0.0373896
4.35 0.0462617 0.0461984
4.345 0.0435708 0.0435112
4.34 0.0293579 0.0293177
4.335 0.00766548 0.00765499
4.33 -0.0143996 -0.0143799
4.325 -0.0295568 -0.0295164
4.32 -0.0333529 -0.0333073
4.315 -0.0253754 -0.0253407
4.31 -0.00852849 -0.00851683
4.305 0.0124194 0.0124024
4.3 0.0320214 0.0319776
4.295 0.0449995 0.044938
4.29 0.0472456 0.047181
4.285 0.0372639 0.0372129
4.28 0.0174865 0.0174626
4.275 -0.00584667 -0.00583868
4.27 -0.024971 -0.0249369
4.265 -0.033888 -0.0338417
4.26 -0.0304828 -0.0304411
4.255 -0.0164933 -0.0164708
4.25 0.00382733 0.00382209
4.245 0.0250923 0.025058
4.24 0.0417439 0.0416868
4.235 0.0489457 0.0488788
4.23 0.0438768 0.0438168
4.225 0.0272587 0.0272214
4.22 0.00400047 0.003995
4.215 -0.0182332 -0.0182083
4.21 -0.0322019 -0.0321579
4.205 -0.0339759 -0.0339294
4.2 -0.023803 -0.0237705
4.195 -0.00513444 -0.00512742
4.19 0.0168782 0.0168551
4.185 0.0365362 0.0364862
4.18 0.0484653 0.048399
4.175 0.0487317 0.0486651
4.17 0.0363817 0.036332
4.165 0.0146548 0.0146347
4.16 -0.00950063 -0.00948764
4.155 -0.0280885 -0.0280501
4.15 -0.0354195 -0.0353711
4.145 -0.0299657 -0.0299248
4.14 -0.0140355 -0.0140163
4.135 0.00768701 0.0076765
4.13 0.0295117 0.0294713
4.125 0.0457 0.0456375
4.12 0.051436 0.0513656
4.115 0.0442401 0.0441796
4.11 0.0255026 0.0254678
4.105 0.000888525 0.00088731
4.1 -0.0214812 -0.0214518
4.095 -0.0344235 -0.0343765
4.09 -0.0344545 -0.0344074
4.085 -0.02237 -0.0223394
4.08 -0.00208474 -0.00208189
4.075 0.0209045 0.0208759
4.07 0.0406563 0.0406008
4.065 0.051698 0.0516273
4.06 0.0502495 0.0501808
4.055 0.0358401 0.0357911
4.05 0.0124091 0.0123921
4.045 -0.0124981 -0.012481
4.04 -0.0306946 -0.0306526
4.035 -0.0367365 -0.0366863
4.03 -0.0295628 -0.0295224
4.025 -0.0119466 -0.0119302
4.02 0.011053 0.0110378
4.015 0.0334591 0.0334133
4.01 0.0493485 0.049281
4.005 0.0539025 0.0538288
4 0.0449239 0.0448624
3.995 0.0243647 0.0243313
3.99 -0.00147879 -0.00147677
3.985 -0.0240961 -0.0240632
3.98 -0.0363194 -0.0362697
3.975 -0.034986 -0.0349382
3.97 -0.0213116 -0.0212824
3.965 0.000406777 0.00040622
3.96 0.0243575 0.0243242
3.955 0.0443564 0.0442957
3.95 0.0548089 0.054734
3.945 0.0520316 0.0519605
3.94 0.0359284 0.0358793
3.935 0.0109997 0.0109847
3.93 -0.0147109 -0.0146908
3.925 -0.0328144 -0.0327695
3.92 -0.0379933 -0.0379414
3.915 -0.0295017 -0.0294614
3.91 -0.0104659 -0.0104516
3.905 0.0137324 0.0137136
3.9 0.0368394 0.036789
3.895 0.0527281 0.052656
3.89 0.0565239 0.0564466
3.885 0.0462058 0.0461427
3.88 0.0241359 0.0241029
3.875 -0.00289344 -0.00288949
3.87 -0.0260148 -0.0259792
3.865 -0.0379758 -0.0379239
3.86 -0.0357668 -0.0357179
3.855 -0.0208744 -0.0208459
3.85 0.00210542 0.00210254
3.845 0.0270732 0.0270362
3.84 0.0475922 0.0475271
3.835 0.0579009 0.0578217
3.83 0.0543135 0.0542392
3.825 0.0369502 0.0368997
3.82 0.0107018 0.0106872
3.815 -0.0159792 -0.0159573
3.81 -0.0344426 -0.0343955
3.805 -0.0393254 -0.0392716
3.8 -0.0300107 -0.0299697
3.795 -0.00985203 -0.00983856
3.79 0.0155009 0.0154797
3.785 0.0395221 0.0394681
3.78 0.0558477 0.0557714
3.775 0.059462 0.0593807
3.77 0.0483653 0.0482991
3.765 0.025131 0.0250966
3.76 -0.0031041 -0.00309986
3.755 -0.0271222 -0.0270851
3.75 -0.0394361 -0.0393822
3.745 -0.0369728 -0.0369222
3.74 -0.0213132 -0.021284
3.735 0.00274413 0.00274038
3.73 0.0288402 0.0288008
3.725 0.0502684 0.0501996
3.72 0.0610336 0.0609501
3.715 0.0573083 0.0572299
3.71 0.0392187 0.0391651
3.705 0.0118348 0.0118186
3.7 -0.0160736 -0.0160517
3.695 -0.0355018 -0.0354532
3.69 -0.0408174 -0.0407616
3.685 -0.0313025 -0.0312597
3.68 -0.0103853 -0.0103711
3.675 0.0160825 0.0160605
3.67 0.0413078 0.0412513
3.665 0.0586451 0.0585649
3.66 0.0628231 0.0627372
3.655 0.0516617 0.0515911
3.65 0.0276944 0.0276565
3.645 -0.00178341 -0.00178097
3.64 -0.0272039 -0.0271667
3.635 -0.040654 -0.0405984
3.63 -0.0387277 -0.0386747
3.625 -0.0228789 -0.0228476
3.62 0.00201299 0.00201024
3.615 0.029369 0.0293288
3.61 0.0521933 0.0521219
3.605 0.0641739 0.0640862
3.6 0.0611671 0.0610834
3.595 0.0430415 0.0429827
3.59 0.0147812 0.014761
3.585 -0.0146493 -0.0146293
3.58 -0.0357848 -0.0357358
3.575 -0.0424521 -0.042394
3.57 -0.0335432 -0.0334973
3.565 -0.0123622 -0.0123453
3.56 0.0151292 0.0151085
3.555 0.0418853 0.0418281
3.55 0.0609296 0.0608462
3.545 0.0666007 0.0665097
3.54 0.0562951 0.0562181
3.535 0.0321937 0.0321497
3.53 0.0015047 0.00150264
3.525 -0.0258853 -0.0258499
3.52 -0.0414253 -0.0413687
3.515 -0.0410472 -0.0409911
3.51 -0.0257898 -0.0257545
3.505 -0.000442295 -0.00044169
3.5 0.0282606 0.0282219
3.495 0.0530223 0.0529498
3.49 0.0671256 0.0670338
3.485 0.0659126 0.0658225
3.48 0.048682 0.0486154
3.475 0.019991 0.0199637
3.47 -0.0111964 -0.0111811
3.465 -0.0348772 -0.0348295
3.46 -0.0440302 -0.04397
3.455 -0.0367921 -0.0367418
3.45 -0.0160684 -0.0160465
3.445 0.0122111 0.0121944
3.44 0.0407864 0.0407306
3.435 0.0623089 0.0622237
3.43 0.0705892 0.0704927
3.425 0.06233 0.0622447
3.42 0.0389825 0.0389292
3.415 0.00732267 0.00731266
3.41 -0.0225619 -0.022531
3.405 -0.0412907 -0.0412342
3.4 -0.0437452 -0.0436854
3.395 -0.0301654 -0.0301242
3.39 -0.00499657 -0.00498974
3.385 0.0249848 0.0249506
3.38 0.0521948 0.0521234
3.375 0.0694343 0.0693394
3.37 0.0713334 0.0712359
3.365 0.0562715 0.0561946
3.36 0.0279464 0.0279082
3.355 -0.00500465 -0.0049978
3.35 -0.0320614 -0.0320176
3.345 -0.0450477 -0.0449861
3.34 -0.0408904 -0.0408345
3.335 -0.0217068 -0.0216771
3.33 0.00683531 0.00682596
3.325 0.0373498 0.0372987
3.32 0.0621034 0.0620184
3.315 0.0742611 0.0741596
3.31 0.0695631 0.0694679
3.305 0.048298 0.048232
3.3 0.0163297 0.0163074
3.295 -0.016339 -0.0163166
3.29 -0.0394049 -0.039351
3.285 -0.0462794 -0.0462161
3.28 -0.0358949 -0.0358458
3.275 -0.0119659 -0.0119496
3.27 0.0188948 0.018869
3.265 0.0488808 0.0488139
3.26 0.070273 0.0701769
3.255 0.0768236 0.0767185
3.25 0.0656425 0.0655527
3.245 0.0390429 0.0389895
3.24 0.00481721 0.00481063
3.235 -0.026222 -0.0261861
3.23 -0.044522 -0.0444611
3.225 -0.0452693 -0.0452074
3.22 -0.0292412 -0.0292012
3.215 -0.00146498 -0.00146298
3.21 0.0307294 0.0306874
3.205 0.0592699 0.0591889
3.2 0.0766124 0.0765076
3.195 0.0773128 0.0772071
3.19 0.0600487 0.0599666
3.185 0.0291438 0.0291039
3.18 -0.00603291 -0.00602466
3.175 -0.0343962 -0.0343491
3.17 -0.0475225 -0.0474575
3.165 -0.0423984 -0.0423404
3.16 -0.0214212 -0.0213919
3.155 0.00932685 0.00931409
3.15 0.0419803 0.0419229
3.145 0.0683336 0.0682401
3.14 0.081173 0.081062
3.135 0.0760484 0.0759444
3.13 0.0533184 0.0532455
3.125 0.0191839 0.0191576
3.12 -0.0158178 -0.0157962
3.115 -0.0407879 -0.0407321
3.11 -0.0486501 -0.0485836
3.105 -0.0380983 -0.0380462
3.1 -0.0129058 -0.0128881
3.095 0.0200094 0.0199821
3.09 0.0523895 0.0523179
3.085 0.076011 0.0759071
3.08 0.0841328 0.0840178
3.075 0.0734418 0.0733413
3.07 0.0459967 0.0459338
3.065 0.00965207 0.00963887
3.06 -0.0242946 -0.0242614
3.055 -0.0454752 -0.045413
3.05 -0.0482369 -0.0481709
3.045 -0.032815 -0.0327701
3.04 -0.00412429 -0.00411865
3.035 0.0302598 0.0302184
3.03 0.0618001 0.0617156
3.025 0.0823552 0.0822426
3.02 0.0857727 0.0856554
3.015 0.0699565 0.0698608
3.01 0.0385959 0.0385431
3.005 0.000922995 0.000921732
3 -0.0313654 -0.0313226
2.995 -0.0486498 -0.0485833
2.99 -0.0466639 -0.0466001
2.985 -0.0269833 -0.0269464
2.98 0.00454611 0.00453989
2.975 0.0398331 0.0397786
2.97 0.0701495 0.0700536
2.965 0.0875166 0.087397
2.96 0.0864472 0.086329
2.955 0.0660724 0.065982
2.95 0.0315687 0.0315255
2.945 -0.00674367 -0.00673445
2.94 -0.0370507 -0.037
2.935 -0.0505786 -0.0505094
2.93 -0.0443308 -0.0442702
2.925 -0.0210115 -0.0209828
2.92 0.0127832 0.0127658
2.915 0.0485564 0.04849
2.91 0.0774562 0.0773503
2.905 0.0917205 0.0915951
2.9 0.0865549 0.0864365
2.895 0.0622569 0.0621718
2.89 0.0252964 0.0252618
2.885 -0.0131882 -0.0131702
2.88 -0.0414551 -0.0413984
2.875 -0.0515689 -0.0514984
2.87 -0.0416333 -0.0415764
2.865 -0.0152737 -0.0152528
2.86 0.0203158 0.020288
2.855 0.056317 0.05624
2.85 0.0837999 0.0836853
2.845 0.0952408 0.0951105
2.84 0.0865099 0.0863916
2.835 0.0589472 0.0588666
2.83 0.0200926 0.0200652
2.825 -0.0183252 -0.0183001
2.82 -0.0447317 -0.0446706
2.815 -0.0519391 -0.0518681
2.81 -0.0389481 -0.0388948
2.805 -0.0101092 -0.0100954
2.8 0.0269131 0.0268763
2.795 0.0630434 0.0629572
2.79 0.0892966 0.0891745
2.785 0.0983715 0.098237
2.78 0.0867189 0.0866003
2.775 0.0565427 0.0564653
2.77 0.0162187 0.0161966
2.765 -0.0221102 -0.0220799
2.76 -0.0470466 -0.0469822
2.755 -0.0519925 -0.0519214
2.75 -0.0366226 -0.0365725
2.745 -0.00582676 -0.0058188
2.74 0.03237 0.0323258
2.735 0.0686816 0.0685877
2.73 0.0940686 0.09394
2.725 0.101398 0.101259
2.72 0.0875614 0.0874417
2.715 0.0554058 0.0553301
2.71 0.0139073 0.0138883
2.705 -0.0245028 -0.0244693
2.7 -0.0485422 -0.0484758
2.695 -0.051994 -0.0519229
2.69 -0.0349673 -0.0349195
2.685 -0.00271099 -0.00270728
2.68 0.0364879 0.0364381
2.675 0.0731667 0.0730666
2.67 0.098211 0.0980767
2.665 0.104563 0.10442
2.66 0.0893731 0.0892509
2.655 0.0558683 0.0557919
2.65 0.0133902 0.0133718
2.645 -0.0254273 -0.0253925
2.64 -0.0493006 -0.0492332
2.635 -0.0521452 -0.0520739
2.63 -0.0342465 -0.0341996
2.625 -0.001029 -0.00102759
2.62 0.0390542 0.0390008
2.615 0.0763903 0.0762859
2.61 0.101753 0.101614
2.605 0.108038 0.107891
2.6 0.0924264 0.0923
2.595 0.0582352 0.0581556
2.59 0.0149261 0.0149056
2.585 -0.0247317 -0.0246978
2.58 -0.049303 -0.0492356
2.575 -0.0525534 -0.0524815
2.57 -0.0346626 -0.0346152
2.565 -0.001032 -0.00103058
2.56 0.0398234 0.0397689
2.555 0.078168 0.0780611
2.55 0.104617 0.104474
2.545 0.111877 0.111724
2.54 0.0969033 0.0967708
2.535 0.0627813 0.0626955
2.53 0.0188216 0.0187959
2.525 -0.0221482 -0.0221179
2.52 -0.0483829 -0.0483167
2.515 -0.05319 -0.0531173
2.51 -0.0363283 -0.0362787
2.505 -0.00294574 -0.00294172
2.5 0.0385064 0.0384537
2.495 0.0782078 0.0781008
2.49 0.106571 0.106425
2.485 0.115965 0.115806
2.48 0.102852 0.102711
2.475 0.0697272 0.0696319
2.47 0.0254365 0.0254017
2.465 -0.0172599 -0.0172363
2.46 -0.046173 -0.0461099
2.455 -0.0538323 -0.0537587
2.45 -0.0392169 -0.0391632
2.445 -0.00694035 -0.00693085
2.44 0.0347754 0.0347279
2.435 0.0760897 0.0759857
2.43 0.107185 0.107039
2.425 0.119961 0.119797
2.42 0.110117 0.109967
2.415 0.0791836 0.0790754
2.41 0.0351581 0.03511
2.405 -0.00948414 -0.00947117
2.4 -0.0420503 -0.0419928
2.395 -0.0539849 -0.053911
2.39 -0.0430814 -0.0430225
2.385 -0.013066 -0.0130482
2.38 0.0283 0.0282613
2.375 0.0712663 0.0711688
2.37 0.105796 0.105651
2.365 0.123221 0.123052
2.36 0.118244 0.118083
2.355 0.0910476 0.0909231
2.35 0.0483238 0.0482577
2.345 0.00190483 0.00190222
2.34 -0.0350921 -0.0350441
2.335 -0.0527825 -0.0527103
2.33 -0.047334 -0.0472692
2.325 -0.021138 -0.0211091
2.32 0.0188335 0.0188077
2.315 0.0631068 0.0630205
2.31 0.101496 0.101357
2.305 0.124731 0.12456
2.3 0.126352 0.126179
2.295 0.104838 0.104695
2.29 0.0650612 0.0649722
2.285 0.017676 0.0176519
2.28 -0.0240775 -0.0240446
2.275 -0.048893 -0.0488262
2.27 -0.050882 -0.0508124
2.265 -0.0305522 -0.0305104
2.26 0.00637901 0.00637029
2.255 0.051017 0.0509473
2.25 0.0931877 0.0930603
2.245 0.123078 0.122909
2.24 0.133001 0.132819
2.235 0.119474 0.119311
2.23 0.0850199 0.0849037
2.225 0.0384104 0.0383579
2.22 -0.00759852 -0.00758813
2.215 -0.0404687 -0.0404134
2.21 -0.0519417 -0.0518706
2.205 -0.040021 -0.0399663
2.2 -0.00853367 -0.008522
2.195 0.0346791 0.0346317
2.19 0.0797519 0.0796428
2.185 0.116506 0.116347
2.18 0.136113 0.135926
2.175 0.133026 0.132844
2.17 0.106987 0.106841
2.165 0.0640764 0.0639888
2.16 0.0156182 0.0155968
2.155 -0.0252517 -0.0252172
2.15 -0.0479009 -0.0478354
2.145 -0.0472518 -0.0471872
2.14 -0.0244367 -0.0244033
2.135 0.0144665 0.0144468
2.13 0.0604007 0.0603181
2.125 0.103164 0.103023
2.12 0.133038 0.132856
2.115 0.142546 0.142351
2.11 0.128447 0.128271
2.105 0.0933888 0.0932611
2.1 0.0460556 0.0459926
2.095 -0.0010165 -0.00101511
2.09 -0.0354032 -0.0353548
2.085 -0.0486731 -0.0486065
2.08 -0.0384027 -0.0383502
2.075 -0.00792517 -0.00791433
2.07 0.0353058 0.0352575
2.065 0.0816381 0.0815265
2.06 0.120927 0.120762
2.055 0.144156 0.143959
2.05 0.145264 0.145066
2.045 0.123051 0.122882
2.04 0.0823549 0.0822423
2.035 0.0334169 0.0333712
2.03 -0.0109722 -0.0109572
2.025 -0.0394904 -0.0394364
2.02 -0.045577 -0.0455147
2.015 -0.0286673 -0.0286281
2.01 0.00656022 0.00655125
2.005 0.0519297 0.0518587
2 0.0975965 0.0974631
1.995 0.133672 0.133489
1.99 0.151849 0.151641
1.985 0.147229 0.147028
1.98 0.120055 0.119891
1.975 0.0764742 0.0763697
1.97 0.027394 0.0273566
1.965 -0.0146304 -0.0146104
1.96 -0.0392388 -0.0391852
1.955 -0.0410792 -0.0410231
1.95 -0.0205965 -0.0205683
1.945 0.0169188 0.0168956
1.94 0.063058 0.0629718
1.935 0.108035 0.107887
1.93 0.142256 0.142061
1.925 0.157925 0.157709
1.92 0.150808 0.150601
1.915 0.121801 0.121634
1.91 0.077458 0.0773521
1.905 0.0286793 0.02864
1.9 -0.0123628 -0.0123459
1.895 -0.0358324 -0.0357834
1.89 -0.0367872 -0.0367369
1.885 -0.0158429 -0.0158212
1.88 0.0217548 0.021725
1.875 0.067771 0.0676784
1.87 0.112649 0.112495
1.865 0.147032 0.146831
1.86 0.16331 0.163087
1.855 0.157286 0.157071
1.85 0.129645 0.129468
1.845 0.086469 0.0863508
1.84 0.0380771 0.038025
1.835 -0.0037672 -0.00376205
1.83 -0.0292402 -0.0292002
1.825 -0.032988 -0.0329429
1.82 -0.0149544 -0.014934
1.815 0.0203265 0.0202987
1.81 0.0652176 0.0651284
1.805 0.110575 0.110424
1.8 0.147222 0.147021
1.795 0.167409 0.16718
1.79 0.16636 0.166132
1.785 0.143702 0.143505
1.78 0.104155 0.104013
1.775 0.0568058 0.0567281
1.77 0.0128268 0.0128092
1.765 -0.0176228 -0.0175987
1.76 -0.0280458 -0.0280075
1.755 -0.0168517 -0.0168287
1.75 0.0129093 0.0128917
1.745 0.0547587 0.0546838
1.74 0.100283 0.100146
1.735 0.140563 0.14037
1.73 0.167536 0.167307
1.725 0.175411 0.175171
1.72 0.162051 0.16183
1.715 0.129925 0.129747
1.71 0.0860012 0.0858836
1.705 0.0402456 0.0401906
1.7 0.00302315 0.00301901
1.695 -0.0176189 -0.0175948
1.69 -0.0177624 -0.0177381
1.685 0.00194832 0.00194566
1.68 0.0370154 0.0369648
1.675 0.0803604 0.0802505
1.67 0.123688 0.123519
1.665 0.158776 0.158559
1.66 0.178743 0.178498
1.655 0.179339 0.179093
1.65 0.160071 0.159852
1.645 0.124739 0.124569
1.64 0.0808992 0.0807886
1.635 0.0381491 0.0380969
1.63 0.00570728 0.00569947
1.625 -0.00983521 -0.00982176
1.62 -0.00582019 -0.00581223
1.615 0.0163497 0.0163273
1.61 0.0519724 0.0519014
1.605 0.0942142 0.0940854
1.6 0.13533 0.135145
1.595 0.167827 0.167598
1.59 0.185608 0.185355
1.585 0.185096 0.184843
1.58 0.166156 0.165929
1.575 0.13246 0.132278
1.57 0.0909385 0.0908142
1.565 0.0502733 0.0502046
1.56 0.0188223 0.0187966
1.555 0.00269695 0.00269326
1.55 0.00459655 0.00459027
1.545 0.023617 0.0235847
1.54 0.0558337 0.0557573
1.535 0.0952811 0.0951508
1.53 0.135023 0.134838
1.525 0.168185 0.167955
1.52 0.188955 0.188697
1.515 0.193548 0.193283
1.51 0.181018 0.18077
1.505 0.153682 0.153471
1.5 0.116862 0.116702
1.495 0.0778481 0.0777416
1.49 0.0442926 0.044232
1.485 0.0225207 0.0224899
1.48 0.0162843 0.0162621
1.475 0.0262549 0.026219
1.47 0.0502307 0.050162
1.465 0.0838151 0.0837005
1.46 0.121291 0.121125
1.455 0.156515 0.156301
1.45 0.183775 0.183523
1.445 0.198609 0.198337
1.44 0.198545 0.198274
1.435 0.183645 0.183394
1.43 0.156646 0.156431
1.425 0.122562 0.122394
1.42 0.0877225 0.0876026
1.415 0.0584716 0.0583916
1.41 0.0398967 0.0398421
1.405 0.0349333 0.0348855
1.4 0.0440241 0.0439639
1.395 0.0653003 0.065211
1.39 0.0951118 0.0949817
1.385 0.128715 0.128539
1.38 0.16099 0.16077
1.375 0.187123 0.186868
1.37 0.203251 0.202973
1.365 0.207022 0.206739
1.36 0.198018 0.197747
1.355 0.177899 0.177656
1.35 0.150192 0.149986
1.345 0.119681 0.119518
1.34 0.09153 0.0914049
1.335 0.0703252 0.070229
1.33 0.0592991 0.059218
1.325 0.059888 0.0598061
1.32 0.0716712 0.0715732
1.315 0.0926202 0.0924936
1.31 0.11954 0.119376
1.305 0.148586 0.148383
1.3 0.175788 0.175548
1.295 0.19754 0.197269
1.29 0.21104 0.210751
1.285 0.214658 0.214365
1.28 0.208176 0.207891
1.275 0.192838 0.192574
1.27 0.171182 0.170948
1.265 0.146642 0.146441
1.26 0.122976 0.122808
1.255 0.103663 0.103521
1.25 0.0913753 0.0912503
1.245 0.0876355 0.0875157
1.24 0.0927012 0.0925744
1.235 0.105653 0.105509
1.23 0.124632 0.124461
1.225 0.147153 0.146952
1.22 0.170449 0.170216
1.215 0.1918 0.191537
1.21 0.208829 0.208544
1.205 0.21976 0.219459
1.2 0.223599 0.223293
1.195 0.220247 0.219946
1.19 0.210494 0.210206
1.185 0.195904 0.195636
1.18 0.178589 0.178345
1.175 0.160911 0.160691
1.17 0.145155 0.144956
1.165 0.133235 0.133053
1.16 0.126481 0.126308
1.155 0.125524 0.125352
1.15 0.130293 0.130115
1.145 0.140093 0.139901
1.14 0.153749 0.153539
1.135 0.169776 0.169544
1.13 0.18656 0.186305
1.125 0.202522 0.202245
1.12 0.216271 0.215975
1.115 0.226717 0.226407
1.11 0.233159 0.23284
1.105 0.235327 0.235005
1.1 0.233385 0.233066
1.095 0.227892 0.22758
1.09 0.219717 0.219417
1.085 0.209936 0.209648
1.08 0.199702 0.199429
1.075 0.190126 0.189866
1.07 0.182165 0.181916
1.065 0.176544 0.176303
1.06 0.173713 0.173475
1.055 0.17383 0.173592
1.05 0.176785 0.176543
1.045 0.182243 0.181994
1.04 0.189699 0.18944
1.035 0.198541 0.198269
1.03 0.208112 0.207828
1.025 0.21777 0.217472
1.02 0.22693 0.22662
1.015 0.235106 0.234784
1.01 0.24193 0.241599
1.005 0.24717 0.246832
1 0.250727 0.250384
0.995 0.25263 0.252285
0.99 0.253017 0.252671
0.985 0.252113 0.251769
0.98 0.250203 0.249861
0.975 0.247603 0.247265
0.97 0.244638 0.244303
0.965 0.241611 0.241281
0.96 0.238792 0.238466
0.955 0.236401 0.236077
0.95 0.234599 0.234278
0.945 0.233489 0.23317
0.94 0.233119 0.2328
0.935 0.233483 0.233163
0.93 0.234534 0.234214
0.925 0.236194 0.235871
0.92 0.238361 0.238035
0.915 0.240919 0.240589
0.91 0.243749 0.243416
0.905 0.246735 0.246398
0.9 0.24977 0.249428
0.895 0.252756 0.25241
0.89 0.255614 0.255265
0.885 0.258279 0.257926
0.88 0.260702 0.260346
0.875 0.26285 0.262491
0.87 0.264703 0.264341
0.865 0.266251 0.265887
0.86 0.267496 0.267131
0.855 0.268446 0.268079
0.85 0.269113 0.268745
0.845 0.269514 0.269146
0.84 0.269666 0.269297
0.835 0.269585 0.269217
0.83 0.269289 0.268921
0.825 0.268791 0.268424
0.82 0.268103 0.267736
0.815 0.267234 0.266868
0.81 0.266189 0.265825
0.805 0.264973 0.264611
0.8 0.263585 0.263225
0.795 0.262025 0.261667
0.79 0.260288 0.259932
0.785 0.258368 0.258015
0.78 0.25626 0.25591
0.775 0.253955 0.253608
0.77 0.251445 0.251101
0.765 0.24872 0.24838
0.76 0.245773 0.245437
0.755 0.242593 0.242261
0.75 0.239173 0.238846
0.745 0.235505 0.235183
0.74 0.231581 0.231264
0.735 0.227395 0.227084
0.73 0.222942 0.222637
0.725 0.218218 0.21792
0.72 0.21322 0.212928
0.715 0.207946 0.207662
0.71 0.202396 0.20212
0.705 0.196573 0.196304
0.7 0.190478 0.190217
0.695 0.184116 0.183864
0.69 0.177493 0.17725
0.685 0.170618 0.170384
0.68 0.163499 0.163276
0.675 0.156148 0.155935
0.67 0.148577 0.148374
0.665 0.140801 0.140609
0.66 0.132835 0.132654
0.655 0.124697 0.124526
0.65 0.116403 0.116244
0.645 0.107975 0.107828
0.64 0.0994334 0.0992975
0.635 0.0907994 0.0906753
0.63 0.0820962 0.0819839
0.625 0.0733476 0.0732473
0.62 0.0645784 0.0644901
0.615 0.0558138 0.0557375
0.61 0.0470801 0.0470157
0.605 0.0384038 0.0383513
0.6 0.0298121 0.0297714
0.595 0.0213326 0.0213035
0.59 0.012993 0.0129752
0.585 0.004821 0.00481441
0.58 -0.0031556 -0.00315128
0.575 -0.0109094 -0.0108945
0.57 -0.0184136 -0.0183884
0.565 -0.025642 -0.0256069
0.56 -0.0325694 -0.0325249
0.555 -0.0391722 -0.0391187
0.55 -0.0454279 -0.0453658
0.545 -0.0513161 -0.0512459
0.54 -0.056818 -0.0567403
0.535 -0.0619175 -0.0618328
0.53 -0.0666004 -0.0665094
0.525 -0.0708555 -0.0707586
0.52 -0.0746738 -0.0745717
0.515 -0.0780492 -0.0779425
0.51 -0.0809784 -0.0808677
0.505 -0.0834607 -0.0833466
0.5 -0.085498 -0.0853811
0.495 -0.087095 -0.0869759
0.49 -0.0882587 -0.088138
0.485 -0.0889985 -0.0888768
0.48 -0.0893263 -0.0892041
0.475 -0.0892556 -0.0891336
0.47 -0.0888023 -0.0886809
0.465 -0.0879837 -0.0878634
0.46 -0.086819 -0.0867003
0.455 -0.0853285 -0.0852119
0.45 -0.0835341 -0.0834199
0.445 -0.0814586 -0.0813473
0.44 -0.0791259 -0.0790177
0.435 -0.0765605 -0.0764559
0.43 -0.0737878 -0.0736869
0.425 -0.0708336 -0.0707367
0.42 -0.0677239 -0.0676313
0.415 -0.064485 -0.0643969
0.41 -0.0611435 -0.0610598
0.405 -0.0577253 -0.0576464
0.4 -0.0542565 -0.0541823
0.395 -0.0507625 -0.0506931
0.39 -0.0472681 -0.0472034
0.385 -0.0437971 -0.0437372
0.38 -0.0403724 -0.0403172
0.375 -0.0370156 -0.036965
0.37 -0.0337469 -0.0337008
0.365 -0.0305848 -0.030543
0.36 -0.0275461 -0.0275084
0.355 -0.0246454 -0.0246117
0.35 -0.0218954 -0.0218655
0.345 -0.0193065 -0.0192801
0.34 -0.0168865 -0.0168634
0.335 -0.0146411 -0.0146211
0.33 -0.0125735 -0.0125563
0.325 -0.0106845 -0.0106699
0.32 -0.00897241 -0.00896014
0.315 -0.00743366 -0.0074235
0.31 -0.00606252 -0.00605423
0.305 -0.00485152 -0.00484489
0.3 -0.00379169 -0.0037865
0.295 -0.00287283 -0.00286891
0.29 -0.00208387 -0.00208102
0.285 -0.00141314 -0.00141121
0.28 -0.000848724 -0.000847564
0.275 -0.00037876 -0.000378242
0.27 8.29184e-06 8.2805e-06
0.265 0.000323409 0.000322967
0.26 0.000576815 0.000576027
0.255 0.000777843 0.000776779
0.25 0.000934843 0.000933565
0.245 0.00105515 0.00105371
0.24 0.00114511 0.00114354
0.235 0.00121008 0.00120842
0.23 0.00125456 0.00125285
0.225 0.00128227 0.00128052
0.22 0.00129624 0.00129447
0.215 0.00129893 0.00129716
0.21 0.00129235 0.00129058
0.205 0.0012781 0.00127635
0.2 0.00125751 0.00125579
0.195 0.00123165 0.00122997
0.19 0.00120144 0.0011998
0.185 0.00116762 0.00116602
0.18 0.00113083 0.00112928
0.175 0.00109162 0.00109013
0.17 0.00105048 0.00104905
0.165 0.00100782 0.00100644
0.16 0.000964011 0.000962693
0.155 0.000919375 0.000918118
0.15 0.000874203 0.000873008
0.145 0.000828757 0.000827623
0.14 0.000783268 0.000782197
0.135 0.000737948 0.000736938
0.13 0.000692985 0.000692038
0.125 0.000648553 0.000647667
0.12 0.000604809 0.000603982
0.115 0.000561894 0.000561125
0.11 0.000519938 0.000519228
0.105 0.000479062 0.000478407
0.1 0.000439373 0.000438772
0.095 0.000400971 0.000400422
0.09 0.000363947 0.000363449
0.085 0.000328385 0.000327936
0.08 0.000294361 0.000293958
0.075 0.000261946 0.000261588
0.07 0.000231204 0.000230888
0.065 0.000202193 0.000201917
0.06 0.000174968 0.000174729
0.055 0.000149576 0.000149371
0.05 0.000126061 0.000125888
0.045 0.000104462 0.000104319
0.04 8.48166e-05 8.47006e-05
0.035 6.72029e-05 6.7111e-05
0.03 5.1985e-05 5.19139e-05
0.025 4.03734e-05 4.03182e-05
0.02 3.27872e-05 3.27423e-05
0.015 2.27691e-05 2.2738e-05
0.01 4.74099e-06 4.7345e-06
0.005 -5.50432e-06 -5.4968e-06
-1.63468e-13 -8.59588e-09 -8.58413e-09


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1ClassicOneLoop/GApOneLoop.txt <==
-22.3723 -0.00200289 8.97495e-06
-22.1768 -0.00203844 9.21519e-06
-22.0165 -0.00206831 9.41862e-06
-21.8747 -0.00209529 9.6037e-06
-21.7448 -0.00212045 9.77736e-06
-21.6237 -0.00214433 9.94317e-06
-21.5093 -0.00216726 1.01032e-05
-21.4004 -0.00218945 1.02589e-05
-21.2959 -0.00221105 1.04112e-05
-21.1952 -0.00223216 1.05608e-05
-21.0979 -0.00225286 1.07082e-05
-21.0034 -0.00227323 1.08539e-05
-20.9115 -0.00229331 1.09982e-05
-20.8219 -0.00231315 1.11413e-05
-20.7344 -0.00233278 1.12836e-05
-20.6487 -0.00235222 1.14251e-05
-20.5648 -0.00237151 1.15661e-05
-20.4825 -0.00239067 1.17067e-05
-20.4016 -0.00240971 1.18469e-05
-20.3222 -0.00242866 1.1987e-05
-20.244 -0.00244751 1.21271e-05
-20.1669 -0.0024663 1.22671e-05
-20.091 -0.00248503 1.24073e-05
-20.0162 -0.00250371 1.25476e-05
-19.9423 -0.00252234 1.26881e-05
-19.8694 -0.00254095 1.28289e-05
-19.7974 -0.00255953 1.297e-05
-19.7262 -0.0025781 1.31115e-05
-19.6558 -0.00259666 1.32535e-05
-19.5862 -0.00261521 1.3396e-05
-19.5173 -0.00263376 1.35389e-05
-19.4491 -0.00265232 1.36825e-05
-19.3816 -0.0026709 1.38266e-05
-19.3147 -0.00268949 1.39714e-05
-19.2484 -0.0027081 1.41168e-05
-19.1828 -0.00272674 1.4263e-05
-19.1177 -0.00274541 1.44099e-05
-19.0531 -0.00276411 1.45575e-05
-18.9891 -0.00278284 1.4706e-05
-18.9255 -0.00280162 1.48552e-05
-18.8625 -0.00282044 1.50054e-05
-18.8 -0.00283931 1.51563e-05
-18.7379 -0.00285823 1.53082e-05
-18.6762 -0.00287719 1.54611e-05
-18.615 -0.00289622 1.56149e-05
-18.5542 -0.0029153 1.57696e-05
-18.4938 -0.00293444 1.59254e-05
-18.4338 -0.00295364 1.60822e-05
-18.3742 -0.00297291 1.624e-05
-18.3149 -0.00299225 1.63989e-05
-18.256 -0.00301166 1.65589e-05
-18.1975 -0.00303114 1.672e-05
-18.1393 -0.00305069 1.68822e-05
-18.0815 -0.00307032 1.70457e-05
-18.0239 -0.00309003 1.72103e-05
-17.9667 -0.00310982 1.73761e-05
-17.9098 -0.00312969 1.75431e-05
-17.8532 -0.00314964 1.77114e-05
-17.7969 -0.00316969 1.78809e-05
-17.7408 -0.00318982 1.80518e-05
-17.6851 -0.00321004 1.82239e-05
-17.6296 -0.00323035 1.83974e-05
-17.5744 -0.00325076 1.85723e-05
-17.5195 -0.00327126 1.87485e-05
-17.4648 -0.00329186 1.89261e-05
-17.4104 -0.00331256 1.91052e-05
-17.3562 -0.00333337 1.92857e-05
-17.3022 -0.00335427 1.94676e-05
-17.2485 -0.00337528 1.96511e-05
-17.195 -0.0033964 1.98361e-05
-17.1418 -0.00341763 2.00226e-05
-17.0887 -0.00343896 2.02106e-05
-17.0359 -0.00346041 2.04003e-05
-16.9833 -0.00348197 2.05915e-05
-16.9309 -0.00350365 2.07844e-05
-16.8787 -0.00352545 2.09789e-05
-16.8268 -0.00354736 2.11751e-05
-16.775 -0.00356939 2.1373e-05
-16.7234 -0.00359155 2.15727e-05
-16.672 -0.00361383 2.1774e-05
-16.6208 -0.00363624 2.19772e-05
-16.5697 -0.00365877 2.21821e-05
-16.5189 -0.00368144 2.23888e-05
-16.4682 -0.00370423 2.25974e-05
-16.4177 -0.00372716 2.28079e-05
-16.3674 -0.00375023 2.30202e-05
-16.3172 -0.00377343 2.32345e-05
-16.2672 -0.00379676 2.34508e-05
-16.2174 -0.00382024 2.3669e-05
-16.1677 -0.00384386 2.38892e-05
-16.1182 -0.00386763 2.41114e-05
-16.0689 -0.00389153 2.43357e-05
-16.0197 -0.00391559 2.45621e-05
-15.9706 -0.0039398 2.47905e-05
-15.9217 -0.00396415 2.50212e-05
-15.873 -0.00398866 2.5254e-05
-15.8243 -0.00401333 2.5489e-05
-15.7759 -0.00403815 2.57262e-05
-15.7276 -0.00406313 2.59657e-05
-15.6794 -0.00408827 2.62074e-05
-15.6313 -0.00411357 2.64515e-05
-15.5834 -0.00413903 2.6698e-05
-15.5356 -0.00416467 2.69468e-05
-15.488 -0.00419047 2.7198e-05
-15.4404 -0.00421644 2.74517e-05
-15.393 -0.00424258 2.77079e-05
-15.3458 -0.0042689 2.79665e-05
-15.2986 -0.00429539 2.82278e-05
-15.2516 -0.00432206 2.84916e-05
-15.2047 -0.00434892 2.8758e-05
-15.1579 -0.00437595 2.90271e-05
-15.1112 -0.00440317 2.92988e-05
-15.0647 -0.00443058 2.95733e-05
-15.0182 -0.00445817 2.98505e-05
-14.9719 -0.00448596 3.01306e-05
-14.9257 -0.00451394 3.04134e-05
-14.8796 -0.00454212 3.06992e-05
-14.8336 -0.00457049 3.09878e-05
-14.7877 -0.00459906 3.12795e-05
-14.7419 -0.00462784 3.15741e-05
-14.6962 -0.00465682 3.18717e-05
-14.6506 -0.00468601 3.21724e-05
-14.6052 -0.00471541 3.24762e-05
-14.5598 -0.00474502 3.27832e-05
-14.5145 -0.00477484 3.30934e-05
-14.4693 -0.00480488 3.34068e-05
-14.4243 -0.00483514 3.37235e-05
-14.3793 -0.00486563 3.40436e-05
-14.3344 -0.00489633 3.4367e-05
-14.2896 -0.00492727 3.46939e-05
-14.2449 -0.00495843 3.50243e-05
-14.2003 -0.00498983 3.53581e-05
-14.1558 -0.00502146 3.56956e-05
-14.1113 -0.00505332 3.60366e-05
-14.067 -0.00508543 3.63814e-05
-14.0227 -0.00511778 3.67298e-05
-13.9786 -0.00515038 3.70821e-05
-13.9345 -0.00518323 3.74381e-05
-13.8905 -0.00521633 3.77981e-05
-13.8466 -0.00524968 3.8162e-05
-13.8028 -0.00528329 3.85299e-05
-13.759 -0.00531716 3.89018e-05
-13.7153 -0.0053513 3.92779e-05
-13.6718 -0.0053857 3.96581e-05
-13.6283 -0.00542037 4.00425e-05
-13.5848 -0.00545531 4.04312e-05
-13.5415 -0.00549053 4.08243e-05
-13.4982 -0.00552603 4.12218e-05
-13.455 -0.00556181 4.16237e-05
-13.4119 -0.00559788 4.20302e-05
-13.3689 -0.00563423 4.24413e-05
-13.3259 -0.00567088 4.28571e-05
-13.283 -0.00570783 4.32776e-05
-13.2402 -0.00574507 4.37029e-05
-13.1974 -0.00578262 4.4133e-05
-13.1547 -0.00582048 4.45682e-05
-13.1121 -0.00585864 4.50083e-05
-13.0696 -0.00589712 4.54535e-05
-13.0271 -0.00593592 4.5904e-05
-12.9847 -0.00597504 4.63596e-05
-12.9424 -0.00601448 4.68206e-05
-12.9001 -0.00605425 4.7287e-05
-12.8579 -0.00609436 4.77588e-05
-12.8158 -0.0061348 4.82362e-05
-12.7737 -0.00617559 4.87193e-05
-12.7317 -0.00621672 4.92081e-05
-12.6898 -0.0062582 4.97027e-05
-12.6479 -0.00630003 5.02032e-05
-12.6061 -0.00634223 5.07097e-05
-12.5643 -0.00638478 5.12223e-05
-12.5226 -0.0064277 5.17411e-05
-12.481 -0.006471 5.22661e-05
-12.4394 -0.00651467 5.27975e-05
-12.3979 -0.00655872 5.33354e-05
-12.3565 -0.00660315 5.38799e-05
-12.3151 -0.00664798 5.4431e-05
-12.2738 -0.0066932 5.49888e-05
-12.2325 -0.00673882 5.55536e-05
-12.1913 -0.00678484 5.61253e-05
-12.1501 -0.00683128 5.67041e-05
-12.109 -0.00687813 5.72901e-05
-12.068 -0.0069254 5.78835e-05
-12.027 -0.0069731 5.84842e-05
-11.986 -0.00702123 5.90925e-05
-11.9452 -0.00706979 5.97085e-05
-11.9043 -0.0071188 6.03322e-05
-11.8636 -0.00716825 6.09639e-05
-11.8228 -0.00721816 6.16036e-05
-11.7822 -0.00726853 6.22515e-05
-11.7415 -0.00731936 6.29076e-05
-11.701 -0.00737066 6.35722e-05
-11.6605 -0.00742244 6.42454e-05
-11.62 -0.0074747 6.49272e-05
-11.5796 -0.00752745 6.56179e-05
-11.5392 -0.0075807 6.63176e-05
-11.4989 -0.00763445 6.70264e-05
-11.4587 -0.00768871 6.77446e-05
-11.4184 -0.00774349 6.84721e-05
-11.3783 -0.00779879 6.92093e-05
-11.3381 -0.00785461 6.99562e-05
-11.2981 -0.00791098 7.0713e-05
-11.2581 -0.00796788 7.14799e-05
-11.2181 -0.00802534 7.22571e-05
-11.1781 -0.00808336 7.30447e-05
-11.1383 -0.00814194 7.38429e-05
-11.0984 -0.00820109 7.46518e-05
-11.0586 -0.00826083 7.54718e-05
-11.0189 -0.00832115 7.63028e-05
-10.9792 -0.00838207 7.71452e-05
-10.9395 -0.0084436 7.79992e-05
-10.8999 -0.00850574 7.88649e-05
-10.8603 -0.0085685 7.97425e-05
-10.8208 -0.00863189 8.06322e-05
-10.7813 -0.00869592 8.15343e-05
-10.7418 -0.0087606 8.2449e-05
-10.7024 -0.00882594 8.33764e-05
-10.6631 -0.00889194 8.43169e-05
-10.6238 -0.00895861 8.52706e-05
-10.5845 -0.00902597 8.62377e-05
-10.5452 -0.00909403 8.72186e-05
-10.506 -0.00916279 8.82134e-05
-10.4669 -0.00923226 8.92224e-05
-10.4278 -0.00930246 9.02459e-05
-10.3887 -0.00937339 9.12841e-05
-10.3496 -0.00944507 9.23373e-05
-10.3106 -0.0095175 9.34058e-05
-10.2717 -0.0095907 9.44897e-05
-10.2328 -0.00966468 9.55895e-05
-10.1939 -0.00973945 9.67054e-05
-10.155 -0.00981501 9.78377e-05
-10.1162 -0.00989139 9.89866e-05
-10.0774 -0.0099686 0.000100153
-10.0387 -0.0100466 0.000101336
-10 -0.0101255 0.000102537
-9.96134 -0.0102053 0.000103756
-9.92271 -0.0102859 0.000104993
-9.88412 -0.0103674 0.000106249
-9.84557 -0.0104498 0.000107524
-9.80704 -0.0105332 0.000108818
-9.76856 -0.0106174 0.000110132
-9.73011 -0.0107026 0.000111467
-9.69169 -0.0107888 0.000112821
-9.65331 -0.0108759 0.000114197
-9.61496 -0.010964 0.000115594
-9.57664 -0.0110531 0.000117012
-9.53836 -0.0111433 0.000118453
-9.50011 -0.0112344 0.000119916
-9.46189 -0.0113266 0.000121403
-9.42371 -0.0114199 0.000122913
-9.38556 -0.0115143 0.000124447
-9.34744 -0.0116097 0.000126005
-9.30935 -0.0117063 0.000127588
-9.2713 -0.011804 0.000129196
-9.23327 -0.0119029 0.000130831
-9.19528 -0.0120029 0.000132492
-9.15732 -0.0121041 0.00013418
-9.11939 -0.0122065 0.000135895
-9.08149 -0.0123102 0.000137639
-9.04362 -0.0124151 0.000139411
-9.00578 -0.0125213 0.000141212
-8.96797 -0.0126287 0.000143044
-8.93019 -0.0127375 0.000144905
-8.89244 -0.0128476 0.000146798
-8.85471 -0.0129591 0.000148723
-8.81702 -0.0130719 0.00015068
-8.77936 -0.0131861 0.000152671
-8.74172 -0.0133018 0.000154695
-8.70412 -0.0134189 0.000156753
-8.66654 -0.0135375 0.000158848
-8.62899 -0.0136575 0.000160978
-8.59146 -0.0137791 0.000163145
-8.55397 -0.0139023 0.000165349
-8.5165 -0.014027 0.000167592
-8.47906 -0.0141534 0.000169875
-8.44165 -0.0142813 0.000172197
-8.40426 -0.0144109 0.000174561
-8.3669 -0.0145422 0.000176967
-8.32956 -0.0146753 0.000179415
-8.29226 -0.0148101 0.000181908
-8.25497 -0.0149466 0.000184445
-8.21772 -0.015085 0.000187028
-8.18049 -0.0152252 0.000189659
-8.14328 -0.0153673 0.000192337
-8.1061 -0.0155113 0.000195064
-8.06895 -0.0156573 0.000197842
-8.03182 -0.0158052 0.000200671
-7.99471 -0.0159552 0.000203552
-7.95763 -0.0161072 0.000206488
-7.92058 -0.0162613 0.000209478
-7.88355 -0.0164175 0.000212525
-7.84654 -0.016576 0.00021563
-7.80955 -0.0167366 0.000218793
-7.77259 -0.0168995 0.000222018
-7.73566 -0.0170647 0.000225304
-7.69874 -0.0172322 0.000228654
-7.66185 -0.0174021 0.000232069
-7.62498 -0.0175745 0.00023555
-7.58814 -0.0177494 0.0002391
-7.55132 -0.0179267 0.000242719
-7.51452 -0.0181067 0.000246411
-7.47774 -0.0182893 0.000250176
-7.44099 -0.0184746 0.000254016
-7.40425 -0.0186626 0.000257933
-7.36754 -0.0188534 0.00026193
-7.33085 -0.019047 0.000266007
-7.29418 -0.0192436 0.000270168
-7.25754 -0.0194431 0.000274415
-7.22091 -0.0196457 0.000278749
-7.18431 -0.0198513 0.000283173
-7.14772 -0.0200601 0.000287689
-7.11116 -0.0202721 0.0002923
-7.07462 -0.0204874 0.000297008
-7.0381 -0.0207061 0.000301816
-7.00159 -0.0209281 0.000306726
-6.96511 -0.0211537 0.000311742
-6.92865 -0.0213828 0.000316865
-6.89221 -0.0216156 0.0003221
-6.85579 -0.0218521 0.000327449
-6.81938 -0.0220925 0.000332914
-6.783 -0.0223367 0.0003385
-6.74664 -0.0225849 0.00034421
-6.71029 -0.0228371 0.000350048
-6.67397 -0.0230936 0.000356015
-6.63766 -0.0233542 0.000362118
-6.60137 -0.0236192 0.000368359
-6.5651 -0.0238887 0.000374742
-6.52885 -0.0241626 0.000381271
-6.49262 -0.0244413 0.000387951
-6.4564 -0.0247247 0.000394786
-6.42021 -0.0250129 0.000401781
-6.38403 -0.0253061 0.00040894
-6.34786 -0.0256044 0.000416268
-6.31172 -0.025908 0.000423771
-6.27559 -0.0262168 0.000431453
-6.23949 -0.0265312 0.00043932
-6.20339 -0.0268511 0.000447377
-6.16732 -0.0271767 0.000455631
-6.13126 -0.0275083 0.000464088
-6.09522 -0.0278458 0.000472753
-6.05919 -0.0281895 0.000481633
-6.02319 -0.0285395 0.000490736
-5.9872 -0.028896 0.000500068
-5.95122 -0.0292591 0.000509636
-5.91526 -0.029629 0.000519448
-5.87932 -0.0300059 0.000529512
-5.84339 -0.03039 0.000539837
-5.80748 -0.0307814 0.00055043
-5.77158 -0.0311803 0.0005613
-5.7357 -0.0315869 0.000572458
-5.69984 -0.0320015 0.000583912
-5.66399 -0.0324242 0.000595672
-5.62815 -0.0328553 0.000607749
-5.59233 -0.0332949 0.000620154
-5.55653 -0.0337434 0.000632897
-5.52074 -0.0342009 0.000645992
-5.48497 -0.0346677 0.000659449
-5.4492 -0.0351441 0.000673283
-5.41346 -0.0356303 0.000687505
-5.37773 -0.0361266 0.000702131
-5.34201 -0.0366334 0.000717174
-5.30631 -0.0371508 0.00073265
-5.27062 -0.0376792 0.000748575
-5.23494 -0.0382189 0.000764965
-5.19928 -0.0387702 0.000781837
-5.16363 -0.0393336 0.00079921
-5.128 -0.0399093 0.000817103
-5.09237 -0.0404977 0.000835536
-5.05677 -0.0410992 0.000854528
-5.02117 -0.0417141 0.000874102
-4.98559 -0.042343 0.000894281
-4.95002 -0.0429863 0.000915089
-4.91446 -0.0436443 0.00093655
-4.87892 -0.0443175 0.00095869
-4.84339 -0.0450065 0.000981538
-4.80787 -0.0457118 0.00100512
-4.77237 -0.0464337 0.00102947
-4.73687 -0.047173 0.00105462
-4.70139 -0.0479302 0.0010806
-4.66592 -0.0487058 0.00110745
-4.63046 -0.0495005 0.0011352
-4.59502 -0.0503149 0.00116389
-4.55958 -0.0511497 0.00119357
-4.52416 -0.0520056 0.00122427
-4.48875 -0.0528833 0.00125605
-4.45335 -0.0537836 0.00128895
-4.41797 -0.0547073 0.00132302
-4.38259 -0.0556552 0.00135831
-4.34722 -0.0566281 0.00139489
-4.31187 -0.0576271 0.00143281
-4.27653 -0.0586531 0.00147213
-4.24119 -0.059707 0.00151292
-4.20587 -0.0607899 0.00155526
-4.17056 -0.0619029 0.00159921
-4.13526 -0.0630471 0.00164486
-4.09997 -0.0642238 0.00169229
-4.06469 -0.0654343 0.00174159
-4.02942 -0.0666798 0.00179285
-3.99416 -0.0679618 0.00184619
-3.95891 -0.0692817 0.00190169
-3.92367 -0.0706411 0.00195948
-3.88844 -0.0720417 0.00201969
-3.85322 -0.0734851 0.00208243
-3.81801 -0.0749731 0.00214785
-3.7828 -0.0765077 0.0022161
-3.74761 -0.0780909 0.00228733
-3.71243 -0.0797249 0.00236171
-3.67726 -0.0814117 0.00243943
-3.64209 -0.083154 0.00252067
-3.60694 -0.0849541 0.00260565
-3.57179 -0.0868147 0.00269458
-3.53665 -0.0887388 0.00278771
-3.50152 -0.0907292 0.00288529
-3.4664 -0.0927891 0.00298761
-3.43129 -0.094922 0.00309495
-3.39619 -0.0971315 0.00320764
-3.36109 -0.0994213 0.00332602
-3.32601 -0.101796 0.00345048
-3.29093 -0.104259 0.00358142
-3.25586 -0.106815 0.00371927
-3.2208 -0.10947 0.00386452
-3.18574 -0.112229 0.00401768
-3.1507 -0.115097 0.00417932
-3.11566 -0.11808 0.00435005
-3.08063 -0.121186 0.00453054
-3.0456 -0.124421 0.00472153
-3.01059 -0.127792 0.0049238
-2.97558 -0.131308 0.00513825
-2.94058 -0.134977 0.00536583
-2.90558 -0.138809 0.0056076
-2.87059 -0.142814 0.00586472
-2.83561 -0.147004 0.00613848
-2.80064 -0.15139 0.0064303
-2.76567 -0.155984 0.00674176
-2.73071 -0.160803 0.0070746
-2.69576 -0.16586 0.00743076
-2.66081 -0.171172 0.00781241
-2.62587 -0.176759 0.00822197
-2.59094 -0.18264 0.00866215
-2.55601 -0.188838 0.009136
-2.52109 -0.195376 0.00964693
-2.48617 -0.202283 0.0101988
-2.45126 -0.209586 0.0107961
-2.41636 -0.21732 0.0114436
-2.38146 -0.225521 0.0121472
-2.34657 -0.23423 0.0129132
-2.31168 -0.243492 0.0137492
-2.2768 -0.253358 0.0146637
-2.24192 -0.263885 0.0156667
-2.20705 -0.275139 0.0167697
-2.17219 -0.287191 0.0179862
-2.13733 -0.300126 0.0193319
-2.10247 -0.314037 0.0208256
-2.06762 -0.329034 0.0224894
-2.03278 -0.345241 0.0243495
-1.99794 -0.362803 0.0264377
-1.9631 -0.381887 0.0287922
-1.92827 -0.40269 0.0314595
-1.89345 -0.425442 0.0344969
-1.85862 -0.450418 0.0379752
-1.82381 -0.477943 0.0419826
-1.78899 -0.50841 0.0466311
-1.75419 -0.542295 0.0520632
-1.71938 -0.580179 0.0584634
-1.68458 -0.622784 0.0660735
-1.64979 -0.67101 0.0752156
-1.61499 -0.725999 0.0863256
-1.58021 -0.789217 0.100006
-1.54542 -0.862581 0.117106
-1.51064 -0.948631 0.138855
-1.47586 -1.05081 0.167087
-1.44109 -1.1739 0.204622
-1.40632 -1.32466 0.255984
-1.37155 -1.51294 0.328773
-1.33679 -1.75352 0.436509
-1.30203 -2.06889 0.604958
-1.26727 -2.4932 0.887574
-1.23251 -3.07174 1.40691
-1.19776 -3.81185 2.47274
-1.16301 -4.26566 4.83497
-1.12827 -1.73427 8.5097
-1.09352 3.63861 7.34133
-1.05878 4.63195 3.80257
-1.02405 3.94611 2.00719
-0.989309 3.2537 1.18665
-0.954576 2.73466 0.770541
-0.919844 2.35388 0.5361
-0.885115 2.06886 0.392482
-0.850388 1.84993 0.298606
-0.815663 1.67766 0.234041
-0.78094 1.53928 0.187788
-0.746219 1.42616 0.153534
-0.711499 1.33232 0.127452
-0.676781 1.25353 0.107122
-0.642065 1.18671 0.0909514
-0.60735 1.12955 0.0778592
-0.572637 1.08034 0.0670917
-0.537925 1.03773 0.0581096
-0.503214 1.00069 0.0505193
-0.468504 0.968403 0.0440274
-0.433796 0.940214 0.0384117
-0.399089 0.915597 0.0335011
-0.364382 0.894128 0.029162
-0.329676 0.875457 0.0252883
-0.294972 0.859303 0.0217947
-0.260267 0.845431 0.0186117
-0.225564 0.833653 0.0156817
-0.190861 0.823814 0.0129563
-0.156158 0.815788 0.0103942
-0.121456 0.809479 0.00795925
-0.0867541 0.80481 0.00561951
-0.0520524 0.801727 0.00334581
-0.0173508 0.800195 0.00111099
0.0173508 0.800195 -0.00111099
0.0520524 0.801727 -0.00334581
0.0867541 0.80481 -0.00561951
0.121456 0.809479 -0.00795925
0.156158 0.815788 -0.0103942
0.190861 0.823814 -0.0129563
0.225564 0.833653 -0.0156817
0.260267 0.845431 -0.0186117
0.294972 0.859303 -0.0217947
0.329676 0.875457 -0.0252883
0.364382 0.894128 -0.029162
0.399089 0.915597 -0.0335011
0.433796 0.940214 -0.0384117
0.468504 0.968403 -0.0440274
0.503214 1.00069 -0.0505193
0.537925 1.03773 -0.0581096
0.572637 1.08034 -0.0670917
0.60735 1.12955 -0.0778592
0.642065 1.18671 -0.0909514
0.676781 1.25353 -0.107122
0.711499 1.33232 -0.127452
0.746219 1.42616 -0.153534
0.78094 1.53928 -0.187788
0.815663 1.67766 -0.234041
0.850388 1.84993 -0.298606
0.885115 2.06886 -0.392482
0.919844 2.35388 -0.5361
0.954576 2.73466 -0.770541
0.989309 3.2537 -1.18665
1.02405 3.94611 -2.00719
1.05878 4.63195 -3.80257
1.09352 3.63861 -7.34133
1.12827 -1.73427 -8.5097
1.16301 -4.26566 -4.83497
1.19776 -3.81185 -2.47274
1.23251 -3.07174 -1.40691
1.26727 -2.4932 -0.887574
1.30203 -2.06889 -0.604958
1.33679 -1.75352 -0.436509
1.37155 -1.51294 -0.328773
1.40632 -1.32466 -0.255984
1.44109 -1.1739 -0.204622
1.47586 -1.05081 -0.167087
1.51064 -0.948631 -0.138855
1.54542 -0.862581 -0.117106
1.58021 -0.789217 -0.100006
1.61499 -0.725999 -0.0863256
1.64979 -0.67101 -0.0752156
1.68458 -0.622784 -0.0660735
1.71938 -0.580179 -0.0584634
1.75419 -0.542295 -0.0520632
1.78899 -0.50841 -0.0466311
1.82381 -0.477943 -0.0419826
1.85862 -0.450418 -0.0379752
1.89345 -0.425442 -0.0344969
1.92827 -0.40269 -0.0314595
1.9631 -0.381887 -0.0287922
1.99794 -0.362803 -0.0264377
2.03278 -0.345241 -0.0243495
2.06762 -0.329034 -0.0224894
2.10247 -0.314037 -0.0208256
2.13733 -0.300126 -0.0193319
2.17219 -0.287191 -0.0179862
2.20705 -0.275139 -0.0167697
2.24192 -0.263885 -0.0156667
2.2768 -0.253358 -0.0146637
2.31168 -0.243492 -0.0137492
2.34657 -0.23423 -0.0129132
2.38146 -0.225521 -0.0121472
2.41636 -0.21732 -0.0114436
2.45126 -0.209586 -0.0107961
2.48617 -0.202283 -0.0101988
2.52109 -0.195376 -0.00964693
2.55601 -0.188838 -0.009136
2.59094 -0.18264 -0.00866215
2.62587 -0.176759 -0.00822197
2.66081 -0.171172 -0.00781241
2.69576 -0.16586 -0.00743076
2.73071 -0.160803 -0.0070746
2.76567 -0.155984 -0.00674176
2.80064 -0.15139 -0.0064303
2.83561 -0.147004 -0.00613848
2.87059 -0.142814 -0.00586472
2.90558 -0.138809 -0.0056076
2.94058 -0.134977 -0.00536583
2.97558 -0.131308 -0.00513825
3.01059 -0.127792 -0.0049238
3.0456 -0.124421 -0.00472153
3.08063 -0.121186 -0.00453054
3.11566 -0.11808 -0.00435005
3.1507 -0.115097 -0.00417932
3.18574 -0.112229 -0.00401768
3.2208 -0.10947 -0.00386452
3.25586 -0.106815 -0.00371927
3.29093 -0.104259 -0.00358142
3.32601 -0.101796 -0.00345048
3.36109 -0.0994213 -0.00332602
3.39619 -0.0971315 -0.00320764
3.43129 -0.094922 -0.00309495
3.4664 -0.0927891 -0.00298761
3.50152 -0.0907292 -0.00288529
3.53665 -0.0887388 -0.00278771
3.57179 -0.0868147 -0.00269458
3.60694 -0.0849541 -0.00260565
3.64209 -0.083154 -0.00252067
3.67726 -0.0814117 -0.00243943
3.71243 -0.0797249 -0.00236171
3.74761 -0.0780909 -0.00228733
3.7828 -0.0765077 -0.0022161
3.81801 -0.0749731 -0.00214785
3.85322 -0.0734851 -0.00208243
3.88844 -0.0720417 -0.00201969
3.92367 -0.0706411 -0.00195948
3.95891 -0.0692817 -0.00190169
3.99416 -0.0679618 -0.00184619
4.02942 -0.0666798 -0.00179285
4.06469 -0.0654343 -0.00174159
4.09997 -0.0642238 -0.00169229
4.13526 -0.0630471 -0.00164486
4.17056 -0.0619029 -0.00159921
4.20587 -0.0607899 -0.00155526
4.24119 -0.059707 -0.00151292
4.27653 -0.0586531 -0.00147213
4.31187 -0.0576271 -0.00143281
4.34722 -0.0566281 -0.00139489
4.38259 -0.0556552 -0.00135831
4.41797 -0.0547073 -0.00132302
4.45335 -0.0537836 -0.00128895
4.48875 -0.0528833 -0.00125605
4.52416 -0.0520056 -0.00122427
4.55958 -0.0511497 -0.00119357
4.59502 -0.0503149 -0.00116389
4.63046 -0.0495005 -0.0011352
4.66592 -0.0487058 -0.00110745
4.70139 -0.0479302 -0.0010806
4.73687 -0.047173 -0.00105462
4.77237 -0.0464337 -0.00102947
4.80787 -0.0457118 -0.00100512
4.84339 -0.0450065 -0.000981538
4.87892 -0.0443175 -0.00095869
4.91446 -0.0436443 -0.00093655
4.95002 -0.0429863 -0.000915089
4.98559 -0.042343 -0.000894281
5.02117 -0.0417141 -0.000874102
5.05677 -0.0410992 -0.000854528
5.09237 -0.0404977 -0.000835536
5.128 -0.0399093 -0.000817103
5.16363 -0.0393336 -0.00079921
5.19928 -0.0387702 -0.000781837
5.23494 -0.0382189 -0.000764965
5.27062 -0.0376792 -0.000748575
5.30631 -0.0371508 -0.00073265
5.34201 -0.0366334 -0.000717174
5.37773 -0.0361266 -0.000702131
5.41346 -0.0356303 -0.000687505
5.4492 -0.0351441 -0.000673283
5.48497 -0.0346677 -0.000659449
5.52074 -0.0342009 -0.000645992
5.55653 -0.0337434 -0.000632897
5.59233 -0.0332949 -0.000620154
5.62815 -0.0328553 -0.000607749
5.66399 -0.0324242 -0.000595672
5.69984 -0.0320015 -0.000583912
5.7357 -0.0315869 -0.000572458
5.77158 -0.0311803 -0.0005613
5.80748 -0.0307814 -0.00055043
5.84339 -0.03039 -0.000539837
5.87932 -0.0300059 -0.000529512
5.91526 -0.029629 -0.000519448
5.95122 -0.0292591 -0.000509636
5.9872 -0.028896 -0.000500068
6.02319 -0.0285395 -0.000490736
6.05919 -0.0281895 -0.000481633
6.09522 -0.0278458 -0.000472753
6.13126 -0.0275083 -0.000464088
6.16732 -0.0271767 -0.000455631
6.20339 -0.0268511 -0.000447377
6.23949 -0.0265312 -0.00043932
6.27559 -0.0262168 -0.000431453
6.31172 -0.025908 -0.000423771
6.34786 -0.0256044 -0.000416268
6.38403 -0.0253061 -0.00040894
6.42021 -0.0250129 -0.000401781
6.4564 -0.0247247 -0.000394786
6.49262 -0.0244413 -0.000387951
6.52885 -0.0241626 -0.000381271
6.5651 -0.0238887 -0.000374742
6.60137 -0.0236192 -0.000368359
6.63766 -0.0233542 -0.000362118
6.67397 -0.0230936 -0.000356015
6.71029 -0.0228371 -0.000350048
6.74664 -0.0225849 -0.00034421
6.783 -0.0223367 -0.0003385
6.81938 -0.0220925 -0.000332914
6.85579 -0.0218521 -0.000327449
6.89221 -0.0216156 -0.0003221
6.92865 -0.0213828 -0.000316865
6.96511 -0.0211537 -0.000311742
7.00159 -0.0209281 -0.000306726
7.0381 -0.0207061 -0.000301816
7.07462 -0.0204874 -0.000297008
7.11116 -0.0202721 -0.0002923
7.14772 -0.0200601 -0.000287689
7.18431 -0.0198513 -0.000283173
7.22091 -0.0196457 -0.000278749
7.25754 -0.0194431 -0.000274415
7.29418 -0.0192436 -0.000270168
7.33085 -0.019047 -0.000266007
7.36754 -0.0188534 -0.00026193
7.40425 -0.0186626 -0.000257933
7.44099 -0.0184746 -0.000254016
7.47774 -0.0182893 -0.000250176
7.51452 -0.0181067 -0.000246411
7.55132 -0.0179267 -0.000242719
7.58814 -0.0177494 -0.0002391
7.62498 -0.0175745 -0.00023555
7.66185 -0.0174021 -0.000232069
7.69874 -0.0172322 -0.000228654
7.73566 -0.0170647 -0.000225304
7.77259 -0.0168995 -0.000222018
7.80955 -0.0167366 -0.000218793
7.84654 -0.016576 -0.00021563
7.88355 -0.0164175 -0.000212525
7.92058 -0.0162613 -0.000209478
7.95763 -0.0161072 -0.000206488
7.99471 -0.0159552 -0.000203552
8.03182 -0.0158052 -0.000200671
8.06895 -0.0156573 -0.000197842
8.1061 -0.0155113 -0.000195064
8.14328 -0.0153673 -0.000192337
8.18049 -0.0152252 -0.000189659
8.21772 -0.015085 -0.000187028
8.25497 -0.0149466 -0.000184445
8.29226 -0.0148101 -0.000181908
8.32956 -0.0146753 -0.000179415
8.3669 -0.0145422 -0.000176967
8.40426 -0.0144109 -0.000174561
8.44165 -0.0142813 -0.000172197
8.47906 -0.0141534 -0.000169875
8.5165 -0.014027 -0.000167592
8.55397 -0.0139023 -0.000165349
8.59146 -0.0137791 -0.000163145
8.62899 -0.0136575 -0.000160978
8.66654 -0.0135375 -0.000158848
8.70412 -0.0134189 -0.000156753
8.74172 -0.0133018 -0.000154695
8.77936 -0.0131861 -0.000152671
8.81702 -0.0130719 -0.00015068
8.85471 -0.0129591 -0.000148723
8.89244 -0.0128476 -0.000146798
8.93019 -0.0127375 -0.000144905
8.96797 -0.0126287 -0.000143044
9.00578 -0.0125213 -0.000141212
9.04362 -0.0124151 -0.000139411
9.08149 -0.0123102 -0.000137639
9.11939 -0.0122065 -0.000135895
9.15732 -0.0121041 -0.00013418
9.19528 -0.0120029 -0.000132492
9.23327 -0.0119029 -0.000130831
9.2713 -0.011804 -0.000129196
9.30935 -0.0117063 -0.000127588
9.34744 -0.0116097 -0.000126005
9.38556 -0.0115143 -0.000124447
9.42371 -0.0114199 -0.000122913
9.46189 -0.0113266 -0.000121403
9.50011 -0.0112344 -0.000119916
9.53836 -0.0111433 -0.000118453
9.57664 -0.0110531 -0.000117012
9.61496 -0.010964 -0.000115594
9.65331 -0.0108759 -0.000114197
9.69169 -0.0107888 -0.000112821
9.73011 -0.0107026 -0.000111467
9.76856 -0.0106174 -0.000110132
9.80704 -0.0105332 -0.000108818
9.84557 -0.0104498 -0.000107524
9.88412 -0.0103674 -0.000106249
9.92271 -0.0102859 -0.000104993
9.96134 -0.0102053 -0.000103756
10 -0.0101255 -0.000102537
10.0387 -0.0100466 -0.000101336
10.0774 -0.0099686 -0.000100153
10.1162 -0.00989139 -9.89866e-05
10.155 -0.00981501 -9.78377e-05
10.1939 -0.00973945 -9.67054e-05
10.2328 -0.00966468 -9.55895e-05
10.2717 -0.0095907 -9.44897e-05
10.3106 -0.0095175 -9.34058e-05
10.3496 -0.00944507 -9.23373e-05
10.3887 -0.00937339 -9.12841e-05
10.4278 -0.00930246 -9.02459e-05
10.4669 -0.00923226 -8.92224e-05
10.506 -0.00916279 -8.82134e-05
10.5452 -0.00909403 -8.72186e-05
10.5845 -0.00902597 -8.62377e-05
10.6238 -0.00895861 -8.52706e-05
10.6631 -0.00889194 -8.43169e-05
10.7024 -0.00882594 -8.33764e-05
10.7418 -0.0087606 -8.2449e-05
10.7813 -0.00869592 -8.15343e-05
10.8208 -0.00863189 -8.06322e-05
10.8603 -0.0085685 -7.97425e-05
10.8999 -0.00850574 -7.88649e-05
10.9395 -0.0084436 -7.79992e-05
10.9792 -0.00838207 -7.71452e-05
11.0189 -0.00832115 -7.63028e-05
11.0586 -0.00826083 -7.54718e-05
11.0984 -0.00820109 -7.46518e-05
11.1383 -0.00814194 -7.38429e-05
11.1781 -0.00808336 -7.30447e-05
11.2181 -0.00802534 -7.22571e-05
11.2581 -0.00796788 -7.14799e-05
11.2981 -0.00791098 -7.0713e-05
11.3381 -0.00785461 -6.99562e-05
11.3783 -0.00779879 -6.92093e-05
11.4184 -0.00774349 -6.84721e-05
11.4587 -0.00768871 -6.77446e-05
11.4989 -0.00763445 -6.70264e-05
11.5392 -0.0075807 -6.63176e-05
11.5796 -0.00752745 -6.56179e-05
11.62 -0.0074747 -6.49272e-05
11.6605 -0.00742244 -6.42454e-05
11.701 -0.00737066 -6.35722e-05
11.7415 -0.00731936 -6.29076e-05
11.7822 -0.00726853 -6.22515e-05
11.8228 -0.00721816 -6.16036e-05
11.8636 -0.00716825 -6.09639e-05
11.9043 -0.0071188 -6.03322e-05
11.9452 -0.00706979 -5.97085e-05
11.986 -0.00702123 -5.90925e-05
12.027 -0.0069731 -5.84842e-05
12.068 -0.0069254 -5.78835e-05
12.109 -0.00687813 -5.72901e-05
12.1501 -0.00683128 -5.67041e-05
12.1913 -0.00678484 -5.61253e-05
12.2325 -0.00673882 -5.55536e-05
12.2738 -0.0066932 -5.49888e-05
12.3151 -0.00664798 -5.4431e-05
12.3565 -0.00660315 -5.38799e-05
12.3979 -0.00655872 -5.33354e-05
12.4394 -0.00651467 -5.27975e-05
12.481 -0.006471 -5.22661e-05
12.5226 -0.0064277 -5.17411e-05
12.5643 -0.00638478 -5.12223e-05
12.6061 -0.00634223 -5.07097e-05
12.6479 -0.00630003 -5.02032e-05
12.6898 -0.0062582 -4.97027e-05
12.7317 -0.00621672 -4.92081e-05
12.7737 -0.00617559 -4.87193e-05
12.8158 -0.0061348 -4.82362e-05
12.8579 -0.00609436 -4.77588e-05
12.9001 -0.00605425 -4.7287e-05
12.9424 -0.00601448 -4.68206e-05
12.9847 -0.00597504 -4.63596e-05
13.0271 -0.00593592 -4.5904e-05
13.0696 -0.00589712 -4.54535e-05
13.1121 -0.00585864 -4.50083e-05
13.1547 -0.00582048 -4.45682e-05
13.1974 -0.00578262 -4.4133e-05
13.2402 -0.00574507 -4.37029e-05
13.283 -0.00570783 -4.32776e-05
13.3259 -0.00567088 -4.28571e-05
13.3689 -0.00563423 -4.24413e-05
13.4119 -0.00559788 -4.20302e-05
13.455 -0.00556181 -4.16237e-05
13.4982 -0.00552603 -4.12218e-05
13.5415 -0.00549053 -4.08243e-05
13.5848 -0.00545531 -4.04312e-05
13.6283 -0.00542037 -4.00425e-05
13.6718 -0.0053857 -3.96581e-05
13.7153 -0.0053513 -3.92779e-05
13.759 -0.00531716 -3.89018e-05
13.8028 -0.00528329 -3.85299e-05
13.8466 -0.00524968 -3.8162e-05
13.8905 -0.00521633 -3.77981e-05
13.9345 -0.00518323 -3.74381e-05
13.9786 -0.00515038 -3.70821e-05
14.0227 -0.00511778 -3.67298e-05
14.067 -0.00508543 -3.63814e-05
14.1113 -0.00505332 -3.60366e-05
14.1558 -0.00502146 -3.56956e-05
14.2003 -0.00498983 -3.53581e-05
14.2449 -0.00495843 -3.50243e-05
14.2896 -0.00492727 -3.46939e-05
14.3344 -0.00489633 -3.4367e-05
14.3793 -0.00486563 -3.40436e-05
14.4243 -0.00483514 -3.37235e-05
14.4693 -0.00480488 -3.34068e-05
14.5145 -0.00477484 -3.30934e-05
14.5598 -0.00474502 -3.27832e-05
14.6052 -0.00471541 -3.24762e-05
14.6506 -0.00468601 -3.21724e-05
14.6962 -0.00465682 -3.18717e-05
14.7419 -0.00462784 -3.15741e-05
14.7877 -0.00459906 -3.12795e-05
14.8336 -0.00457049 -3.09878e-05
14.8796 -0.00454212 -3.06992e-05
14.9257 -0.00451394 -3.04134e-05
14.9719 -0.00448596 -3.01306e-05
15.0182 -0.00445817 -2.98505e-05
15.0647 -0.00443058 -2.95733e-05
15.1112 -0.00440317 -2.92988e-05
15.1579 -0.00437595 -2.90271e-05
15.2047 -0.00434892 -2.8758e-05
15.2516 -0.00432206 -2.84916e-05
15.2986 -0.00429539 -2.82278e-05
15.3458 -0.0042689 -2.79665e-05
15.393 -0.00424258 -2.77079e-05
15.4404 -0.00421644 -2.74517e-05
15.488 -0.00419047 -2.7198e-05
15.5356 -0.00416467 -2.69468e-05
15.5834 -0.00413903 -2.6698e-05
15.6313 -0.00411357 -2.64515e-05
15.6794 -0.00408827 -2.62074e-05
15.7276 -0.00406313 -2.59657e-05
15.7759 -0.00403815 -2.57262e-05
15.8243 -0.00401333 -2.5489e-05
15.873 -0.00398866 -2.5254e-05
15.9217 -0.00396415 -2.50212e-05
15.9706 -0.0039398 -2.47905e-05
16.0197 -0.00391559 -2.45621e-05
16.0689 -0.00389153 -2.43357e-05
16.1182 -0.00386763 -2.41114e-05
16.1677 -0.00384386 -2.38892e-05
16.2174 -0.00382024 -2.3669e-05
16.2672 -0.00379676 -2.34508e-05
16.3172 -0.00377343 -2.32345e-05
16.3674 -0.00375023 -2.30202e-05
16.4177 -0.00372716 -2.28079e-05
16.4682 -0.00370423 -2.25974e-05
16.5189 -0.00368144 -2.23888e-05
16.5697 -0.00365877 -2.21821e-05
16.6208 -0.00363624 -2.19772e-05
16.672 -0.00361383 -2.1774e-05
16.7234 -0.00359155 -2.15727e-05
16.775 -0.00356939 -2.1373e-05
16.8268 -0.00354736 -2.11751e-05
16.8787 -0.00352545 -2.09789e-05
16.9309 -0.00350365 -2.07844e-05
16.9833 -0.00348197 -2.05915e-05
17.0359 -0.00346041 -2.04003e-05
17.0887 -0.00343896 -2.02106e-05
17.1418 -0.00341763 -2.00226e-05
17.195 -0.0033964 -1.98361e-05
17.2485 -0.00337528 -1.96511e-05
17.3022 -0.00335427 -1.94676e-05
17.3562 -0.00333337 -1.92857e-05
17.4104 -0.00331256 -1.91052e-05
17.4648 -0.00329186 -1.89261e-05
17.5195 -0.00327126 -1.87485e-05
17.5744 -0.00325076 -1.85723e-05
17.6296 -0.00323035 -1.83974e-05
17.6851 -0.00321004 -1.82239e-05
17.7408 -0.00318982 -1.80518e-05
17.7969 -0.00316969 -1.78809e-05
17.8532 -0.00314964 -1.77114e-05
17.9098 -0.00312969 -1.75431e-05
17.9667 -0.00310982 -1.73761e-05
18.0239 -0.00309003 -1.72103e-05
18.0815 -0.00307032 -1.70457e-05
18.1393 -0.00305069 -1.68822e-05
18.1975 -0.00303114 -1.672e-05
18.256 -0.00301166 -1.65589e-05
18.3149 -0.00299225 -1.63989e-05
18.3742 -0.00297291 -1.624e-05
18.4338 -0.00295364 -1.60822e-05
18.4938 -0.00293444 -1.59254e-05
18.5542 -0.0029153 -1.57696e-05
18.615 -0.00289622 -1.56149e-05
18.6762 -0.00287719 -1.54611e-05
18.7379 -0.00285823 -1.53082e-05
18.8 -0.00283931 -1.51563e-05
18.8625 -0.00282044 -1.50054e-05
18.9255 -0.00280162 -1.48552e-05
18.9891 -0.00278284 -1.4706e-05
19.0531 -0.00276411 -1.45575e-05
19.1177 -0.00274541 -1.44099e-05
19.1828 -0.00272674 -1.4263e-05
19.2484 -0.0027081 -1.41168e-05
19.3147 -0.00268949 -1.39714e-05
19.3816 -0.0026709 -1.38266e-05
19.4491 -0.00265232 -1.36825e-05
19.5173 -0.00263376 -1.35389e-05
19.5862 -0.00261521 -1.3396e-05
19.6558 -0.00259666 -1.32535e-05
19.7262 -0.0025781 -1.31115e-05
19.7974 -0.00255953 -1.297e-05
19.8694 -0.00254095 -1.28289e-05
19.9423 -0.00252234 -1.26881e-05
20.0162 -0.00250371 -1.25476e-05
20.091 -0.00248503 -1.24073e-05
20.1669 -0.0024663 -1.22671e-05
20.244 -0.00244751 -1.21271e-05
20.3222 -0.00242866 -1.1987e-05
20.4016 -0.00240971 -1.18469e-05
20.4825 -0.00239067 -1.17067e-05
20.5648 -0.00237151 -1.15661e-05
20.6487 -0.00235222 -1.14251e-05
20.7344 -0.00233278 -1.12836e-05
20.8219 -0.00231315 -1.11413e-05
20.9115 -0.00229331 -1.09982e-05
21.0034 -0.00227323 -1.08539e-05
21.0979 -0.00225286 -1.07082e-05
21.1952 -0.00223216 -1.05608e-05
21.2959 -0.00221105 -1.04112e-05
21.4004 -0.00218945 -1.02589e-05
21.5093 -0.00216726 -1.01032e-05
21.6237 -0.00214433 -9.94317e-06
21.7448 -0.00212045 -9.77736e-06
21.8747 -0.00209529 -9.6037e-06
22.0165 -0.00206831 -9.41862e-06
22.1768 -0.00203844 -9.21519e-06
22.3723 -0.00200289 -8.97495e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1ClassicOneLoop/GApTwoLoop.txt <==
-22.3723 -0.00200263 8.97242e-06
-22.1768 -0.00203818 9.2129e-06
-22.0165 -0.00206803 9.41601e-06
-21.8747 -0.00209501 9.60123e-06
-21.7448 -0.00212016 9.77461e-06
-21.6237 -0.00214404 9.94054e-06
-21.5093 -0.00216697 1.01003e-05
-21.4004 -0.00218915 1.02561e-05
-21.2959 -0.00221074 1.04082e-05
-21.1952 -0.00223184 1.05579e-05
-21.0979 -0.00225254 1.07051e-05
-21.0034 -0.0022729 1.08508e-05
-20.9115 -0.00229298 1.09948e-05
-20.8219 -0.00231281 1.1138e-05
-20.7344 -0.00233243 1.128e-05
-20.6487 -0.00235187 1.14215e-05
-20.5648 -0.00237116 1.15622e-05
-20.4825 -0.00239031 1.17029e-05
-20.4016 -0.00240934 1.18431e-05
-20.3222 -0.00242828 1.19835e-05
-20.244 -0.00244713 1.21233e-05
-20.1669 -0.00246591 1.22633e-05
-20.091 -0.00248464 1.24032e-05
-20.0162 -0.00250331 1.25436e-05
-19.9423 -0.00252194 1.2684e-05
-19.8694 -0.00254054 1.28248e-05
-19.7974 -0.00255912 1.29657e-05
-19.7262 -0.00257768 1.31073e-05
-19.6558 -0.00259623 1.32491e-05
-19.5862 -0.00261477 1.33915e-05
-19.5173 -0.00263332 1.35343e-05
-19.4491 -0.00265188 1.3678e-05
-19.3816 -0.00267045 1.38219e-05
-19.3147 -0.00268903 1.39667e-05
-19.2484 -0.00270764 1.4112e-05
-19.1828 -0.00272627 1.42581e-05
-19.1177 -0.00274493 1.44048e-05
-19.0531 -0.00276362 1.45525e-05
-18.9891 -0.00278235 1.47007e-05
-18.9255 -0.00280112 1.485e-05
-18.8625 -0.00281994 1.5e-05
-18.8 -0.0028388 1.5151e-05
-18.7379 -0.00285771 1.53027e-05
-18.6762 -0.00287667 1.54555e-05
-18.615 -0.00289569 1.56091e-05
-18.5542 -0.00291476 1.57639e-05
-18.4938 -0.00293389 1.59194e-05
-18.4338 -0.00295309 1.60762e-05
-18.3742 -0.00297235 1.62338e-05
-18.3149 -0.00299168 1.63927e-05
-18.256 -0.00301108 1.65525e-05
-18.1975 -0.00303055 1.67137e-05
-18.1393 -0.0030501 1.68757e-05
-18.0815 -0.00306972 1.70391e-05
-18.0239 -0.00308942 1.72035e-05
-17.9667 -0.0031092 1.73693e-05
-17.9098 -0.00312907 1.75361e-05
-17.8532 -0.00314901 1.77044e-05
-17.7969 -0.00316905 1.78737e-05
-17.7408 -0.00318917 1.80445e-05
-17.6851 -0.00320938 1.82164e-05
-17.6296 -0.00322969 1.839e-05
-17.5744 -0.00325009 1.85646e-05
-17.5195 -0.00327058 1.87408e-05
-17.4648 -0.00329118 1.89182e-05
-17.4104 -0.00331187 1.90972e-05
-17.3562 -0.00333266 1.92775e-05
-17.3022 -0.00335356 1.94595e-05
-17.2485 -0.00337456 1.96427e-05
-17.195 -0.00339567 1.98276e-05
-17.1418 -0.00341689 2.00139e-05
-17.0887 -0.00343821 2.02019e-05
-17.0359 -0.00345965 2.03913e-05
-16.9833 -0.0034812 2.05826e-05
-16.9309 -0.00350287 2.07752e-05
-16.8787 -0.00352466 2.09697e-05
-16.8268 -0.00354656 2.11656e-05
-16.775 -0.00356859 2.13635e-05
-16.7234 -0.00359073 2.15628e-05
-16.672 -0.003613 2.17642e-05
-16.6208 -0.0036354 2.1967e-05
-16.5697 -0.00365793 2.21719e-05
-16.5189 -0.00368058 2.23784e-05
-16.4682 -0.00370337 2.25869e-05
-16.4177 -0.00372628 2.27971e-05
-16.3674 -0.00374934 2.30094e-05
-16.3172 -0.00377252 2.32234e-05
-16.2672 -0.00379585 2.34396e-05
-16.2174 -0.00381932 2.36575e-05
-16.1677 -0.00384293 2.38777e-05
-16.1182 -0.00386668 2.40996e-05
-16.0689 -0.00389058 2.43238e-05
-16.0197 -0.00391462 2.45499e-05
-15.9706 -0.00393881 2.47783e-05
-15.9217 -0.00396316 2.50086e-05
-15.873 -0.00398766 2.52414e-05
-15.8243 -0.00401231 2.5476e-05
-15.7759 -0.00403712 2.57132e-05
-15.7276 -0.00406208 2.59523e-05
-15.6794 -0.00408721 2.6194e-05
-15.6313 -0.0041125 2.64377e-05
-15.5834 -0.00413795 2.66841e-05
-15.5356 -0.00416357 2.69326e-05
-15.488 -0.00418936 2.71837e-05
-15.4404 -0.00421531 2.7437e-05
-15.393 -0.00424144 2.76931e-05
-15.3458 -0.00426775 2.79514e-05
-15.2986 -0.00429423 2.82126e-05
-15.2516 -0.00432088 2.8476e-05
-15.2047 -0.00434772 2.87423e-05
-15.1579 -0.00437474 2.9011e-05
-15.1112 -0.00440195 2.92827e-05
-15.0647 -0.00442934 2.95567e-05
-15.0182 -0.00445692 2.98339e-05
-14.9719 -0.00448469 3.01135e-05
-14.9257 -0.00451265 3.03963e-05
-14.8796 -0.00454081 3.06815e-05
-14.8336 -0.00456917 3.09701e-05
-14.7877 -0.00459773 3.12613e-05
-14.7419 -0.00462649 3.15558e-05
-14.6962 -0.00465545 3.18529e-05
-14.6506 -0.00468462 3.21535e-05
-14.6052 -0.004714 3.24569e-05
-14.5598 -0.0047436 3.27637e-05
-14.5145 -0.0047734 3.30734e-05
-14.4693 -0.00480342 3.33867e-05
-14.4243 -0.00483367 3.37029e-05
-14.3793 -0.00486413 3.40229e-05
-14.3344 -0.00489482 3.43458e-05
-14.2896 -0.00492573 3.46725e-05
-14.2449 -0.00495688 3.50023e-05
-14.2003 -0.00498825 3.53361e-05
-14.1558 -0.00501986 3.56729e-05
-14.1113 -0.00505171 3.60139e-05
-14.067 -0.0050838 3.6358e-05
-14.0227 -0.00511613 3.67063e-05
-13.9786 -0.00514871 3.7058e-05
-13.9345 -0.00518153 3.74139e-05
-13.8905 -0.00521461 3.77732e-05
-13.8466 -0.00524794 3.8137e-05
-13.8028 -0.00528153 3.85042e-05
-13.759 -0.00531538 3.8876e-05
-13.7153 -0.00534949 3.92514e-05
-13.6718 -0.00538387 3.96314e-05
-13.6283 -0.00541851 4.00152e-05
-13.5848 -0.00545343 4.04037e-05
-13.5415 -0.00548863 4.07961e-05
-13.4982 -0.0055241 4.11933e-05
-13.455 -0.00555986 4.15946e-05
-13.4119 -0.0055959 4.20009e-05
-13.3689 -0.00563223 4.24112e-05
-13.3259 -0.00566886 4.28267e-05
-13.283 -0.00570577 4.32465e-05
-13.2402 -0.00574299 4.36715e-05
-13.1974 -0.00578051 4.41009e-05
-13.1547 -0.00581834 4.45358e-05
-13.1121 -0.00585648 4.49751e-05
-13.0696 -0.00589493 4.54201e-05
-13.0271 -0.0059337 4.58697e-05
-12.9847 -0.00597279 4.63251e-05
-12.9424 -0.0060122 4.67852e-05
-12.9001 -0.00605194 4.72513e-05
-12.8579 -0.00609202 4.77222e-05
-12.8158 -0.00613243 4.81993e-05
-12.7737 -0.00617319 4.86815e-05
-12.7317 -0.00621428 4.917e-05
-12.6898 -0.00625573 4.96636e-05
-12.6479 -0.00629753 5.01638e-05
-12.6061 -0.00633969 5.06693e-05
-12.5643 -0.00638221 5.11816e-05
-12.5226 -0.0064251 5.16994e-05
-12.481 -0.00646836 5.2224e-05
-12.4394 -0.00651199 5.27544e-05
-12.3979 -0.00655601 5.32919e-05
-12.3565 -0.00660041 5.38352e-05
-12.3151 -0.0066452 5.43859e-05
-12.2738 -0.00669038 5.49427e-05
-12.2325 -0.00673596 5.5507e-05
-12.1913 -0.00678195 5.60776e-05
-12.1501 -0.00682834 5.6656e-05
-12.109 -0.00687516 5.72408e-05
-12.068 -0.00692239 5.78336e-05
-12.027 -0.00697004 5.84332e-05
-11.986 -0.00701813 5.9041e-05
-11.9452 -0.00706665 5.96557e-05
-11.9043 -0.00711561 6.02789e-05
-11.8636 -0.00716502 6.09092e-05
-11.8228 -0.00721488 6.15484e-05
-11.7822 -0.0072652 6.21949e-05
-11.7415 -0.00731599 6.28504e-05
-11.701 -0.00736725 6.35136e-05
-11.6605 -0.00741898 6.41862e-05
-11.62 -0.00747119 6.48666e-05
-11.5796 -0.00752389 6.55566e-05
-11.5392 -0.00757709 6.62548e-05
-11.4989 -0.00763079 6.6963e-05
-11.4587 -0.007685 6.76795e-05
-11.4184 -0.00773972 6.84064e-05
-11.3783 -0.00779497 6.91419e-05
-11.3381 -0.00785074 6.98881e-05
-11.2981 -0.00790705 7.06432e-05
-11.2581 -0.0079639 7.14094e-05
-11.2181 -0.0080213 7.21848e-05
-11.1781 -0.00807926 7.29715e-05
-11.1383 -0.00813778 7.37679e-05
-11.0984 -0.00819687 7.4576e-05
-11.0586 -0.00825655 7.53941e-05
-11.0189 -0.00831681 7.62243e-05
-10.9792 -0.00837767 7.70647e-05
-10.9395 -0.00843913 7.79177e-05
-10.8999 -0.00850121 7.87814e-05
-10.8603 -0.0085639 7.9658e-05
-10.8208 -0.00862722 8.05456e-05
-10.7813 -0.00869119 8.14467e-05
-10.7418 -0.00875579 8.23592e-05
-10.7024 -0.00882106 8.32855e-05
-10.6631 -0.00888698 8.42237e-05
-10.6238 -0.00895359 8.51762e-05
-10.5845 -0.00902087 8.61411e-05
-10.5452 -0.00908885 8.71207e-05
-10.506 -0.00915753 8.81131e-05
-10.4669 -0.00922693 8.91208e-05
-10.4278 -0.00929704 9.01418e-05
-10.3887 -0.00936789 9.11786e-05
-10.3496 -0.00943949 9.22292e-05
-10.3106 -0.00951184 9.32962e-05
-10.2717 -0.00958495 9.43774e-05
-10.2328 -0.00965884 9.54757e-05
-10.1939 -0.00973352 9.65888e-05
-10.155 -0.00980899 9.77195e-05
-10.1162 -0.00988528 9.88655e-05
-10.0774 -0.00996239 0.00010003
-10.0387 -0.0100403 0.00010121
-10 -0.0101191 0.000102409
-9.96134 -0.0101988 0.000103625
-9.92271 -0.0102793 0.00010486
-9.88412 -0.0103607 0.000106113
-9.84557 -0.010443 0.000107386
-9.80704 -0.0105262 0.000108677
-9.76856 -0.0106104 0.000109989
-9.73011 -0.0106955 0.000111319
-9.69169 -0.0107815 0.000112672
-9.65331 -0.0108685 0.000114044
-9.61496 -0.0109565 0.000115438
-9.57664 -0.0110455 0.000116853
-9.53836 -0.0111355 0.000118291
-9.50011 -0.0112266 0.000119751
-9.46189 -0.0113186 0.000121235
-9.42371 -0.0114118 0.00012274
-9.38556 -0.011506 0.000124271
-9.34744 -0.0116013 0.000125825
-9.30935 -0.0116978 0.000127405
-9.2713 -0.0117953 0.000129009
-9.23327 -0.011894 0.000130641
-9.19528 -0.0119939 0.000132297
-9.15732 -0.012095 0.000133981
-9.11939 -0.0121973 0.000135692
-9.08149 -0.0123008 0.000137432
-9.04362 -0.0124055 0.000139199
-9.00578 -0.0125115 0.000140997
-8.96797 -0.0126188 0.000142823
-8.93019 -0.0127274 0.000144681
-8.89244 -0.0128374 0.000146568
-8.85471 -0.0129486 0.000148489
-8.81702 -0.0130613 0.00015044
-8.77936 -0.0131753 0.000152426
-8.74172 -0.0132908 0.000154444
-8.70412 -0.0134077 0.000156498
-8.66654 -0.0135261 0.000158585
-8.62899 -0.013646 0.000160711
-8.59146 -0.0137674 0.000162871
-8.55397 -0.0138903 0.000165071
-8.5165 -0.0140149 0.000167306
-8.47906 -0.014141 0.000169584
-8.44165 -0.0142687 0.000171899
-8.40426 -0.0143981 0.000174257
-8.3669 -0.0145292 0.000176655
-8.32956 -0.014662 0.000179098
-8.29226 -0.0147965 0.000181581
-8.25497 -0.0149328 0.000184113
-8.21772 -0.0150709 0.000186687
-8.18049 -0.0152109 0.000189311
-8.14328 -0.0153527 0.00019198
-8.1061 -0.0154965 0.0001947
-8.06895 -0.0156422 0.000197468
-8.03182 -0.0157898 0.00020029
-7.99471 -0.0159395 0.000203161
-7.95763 -0.0160912 0.000206089
-7.92058 -0.016245 0.000209068
-7.88355 -0.016401 0.000212107
-7.84654 -0.0165591 0.0002152
-7.80955 -0.0167194 0.000218355
-7.77259 -0.0168819 0.000221567
-7.73566 -0.0170468 0.000224845
-7.69874 -0.017214 0.000228182
-7.66185 -0.0173836 0.000231587
-7.62498 -0.0175556 0.000235055
-7.58814 -0.01773 0.000238595
-7.55132 -0.017907 0.0002422
-7.51452 -0.0180866 0.000245881
-7.47774 -0.0182688 0.00024963
-7.44099 -0.0184537 0.000253459
-7.40425 -0.0186413 0.00025736
-7.36754 -0.0188317 0.000261345
-7.33085 -0.0190249 0.000265406
-7.29418 -0.019221 0.000269554
-7.25754 -0.0194201 0.000273783
-7.22091 -0.0196221 0.000278103
-7.18431 -0.0198273 0.000282508
-7.14772 -0.0200356 0.00028701
-7.11116 -0.0202471 0.000291601
-7.07462 -0.0204619 0.000296294
-7.0381 -0.02068 0.00030108
-7.00159 -0.0209015 0.000305974
-6.96511 -0.0211265 0.000310968
-6.92865 -0.0213551 0.000316074
-6.89221 -0.0215873 0.000321285
-6.85579 -0.0218232 0.000326615
-6.81938 -0.0220629 0.000332055
-6.783 -0.0223065 0.000337622
-6.74664 -0.022554 0.000343305
-6.71029 -0.0228056 0.000349121
-6.67397 -0.0230614 0.000355061
-6.63766 -0.0233213 0.000361141
-6.60137 -0.0235856 0.000367351
-6.5651 -0.0238543 0.00037371
-6.52885 -0.0241275 0.000380208
-6.49262 -0.0244053 0.000386862
-6.4564 -0.0246879 0.000393664
-6.42021 -0.0249753 0.000400631
-6.38403 -0.0252677 0.000407754
-6.34786 -0.0255652 0.000415053
-6.31172 -0.0258678 0.000422517
-6.27559 -0.0261757 0.000430168
-6.23949 -0.0264891 0.000437994
-6.20339 -0.026808 0.000446019
-6.16732 -0.0271327 0.000454229
-6.13126 -0.0274632 0.00046265
-6.09522 -0.0277996 0.000471269
-6.05919 -0.0281422 0.000480112
-6.02319 -0.0284911 0.000489165
-5.9872 -0.0288465 0.000498456
-5.95122 -0.0292084 0.000507972
-5.91526 -0.0295771 0.000517741
-5.87932 -0.0299527 0.000527749
-5.84339 -0.0303354 0.000538027
-5.80748 -0.0307255 0.00054856
-5.77158 -0.031123 0.000559381
-5.7357 -0.0315282 0.000570475
-5.69984 -0.0319413 0.000581876
-5.66399 -0.0323625 0.000593568
-5.62815 -0.032792 0.000605589
-5.59233 -0.0332301 0.000617921
-5.55653 -0.0336769 0.000630604
-5.52074 -0.0341327 0.000643622
-5.48497 -0.0345978 0.000657014
-5.4492 -0.0350724 0.000670766
-5.41346 -0.0355567 0.000684919
-5.37773 -0.0360511 0.000699457
-5.34201 -0.0365558 0.000714426
-5.30631 -0.0370712 0.000729809
-5.27062 -0.0375975 0.000745655
-5.23494 -0.038135 0.000761947
-5.19928 -0.0386841 0.000778735
-5.16363 -0.0392451 0.000796004
-5.128 -0.0398184 0.000813808
-5.09237 -0.0404043 0.000832129
-5.05677 -0.0410033 0.000851027
-5.02117 -0.0416156 0.000870484
-4.98559 -0.0422418 0.000890564
-4.95002 -0.0428822 0.000911248
-4.91446 -0.0435373 0.000932605
-4.87892 -0.0442076 0.000954616
-4.84339 -0.0448934 0.000977355
-4.80787 -0.0455955 0.0010008
-4.77237 -0.0463142 0.00102504
-4.73687 -0.04705 0.00105005
-4.70139 -0.0478037 0.00107592
-4.66592 -0.0485756 0.00110262
-4.63046 -0.0493666 0.00113026
-4.59502 -0.0501771 0.0011588
-4.55958 -0.0510079 0.00118837
-4.52416 -0.0518597 0.00121893
-4.48875 -0.0527331 0.0012506
-4.45335 -0.0536291 0.00128336
-4.41797 -0.0545482 0.00131734
-4.38259 -0.0554915 0.00135251
-4.34722 -0.0564597 0.00138901
-4.31187 -0.0574537 0.00142683
-4.27653 -0.0584746 0.0014661
-4.24119 -0.0595233 0.00150683
-4.20587 -0.0606009 0.00154917
-4.17056 -0.0617084 0.00159311
-4.13526 -0.0628471 0.00163883
-4.09997 -0.0640181 0.00168634
-4.06469 -0.0652228 0.00173582
-4.02942 -0.0664624 0.00178728
-3.99416 -0.0677384 0.00184095
-3.95891 -0.0690523 0.00189684
-3.92367 -0.0704057 0.0019552
-3.88844 -0.0718002 0.00201606
-3.85322 -0.0732376 0.00207972
-3.81801 -0.0747197 0.00214622
-3.7828 -0.0762486 0.0022159
-3.74761 -0.0778263 0.00228885
-3.71243 -0.0794551 0.00236546
-3.67726 -0.0811373 0.00244589
-3.64209 -0.0828755 0.00253061
-3.60694 -0.0846723 0.00261986
-3.57179 -0.0865307 0.00271428
-3.53665 -0.0884538 0.00281426
-3.50152 -0.0904448 0.00292066
-3.4664 -0.0925074 0.00303417
-3.43129 -0.0946455 0.00315609
-3.39619 -0.0968631 0.00328767
-3.36109 -0.0991648 0.00343106
-3.32601 -0.101555 0.0035887
-3.29093 -0.104039 0.00376453
-3.25586 -0.106621 0.0039635
-3.2208 -0.109304 0.0041932
-3.18574 -0.112089 0.00446334
-3.1507 -0.114971 0.00478662
-3.11566 -0.117933 0.00517421
-3.08063 -0.12094 0.00562591
-3.0456 -0.123952 0.0061069
-3.01059 -0.126954 0.00653503
-2.97558 -0.130013 0.00682037
-2.94058 -0.133252 0.00694872
-2.90558 -0.136757 0.00699001
-2.87059 -0.14054 0.00702473
-2.83561 -0.144581 0.00709694
-2.80064 -0.148858 0.00722157
-2.76567 -0.153363 0.00739819
-2.73071 -0.158095 0.00762338
-2.69576 -0.163062 0.00789239
-2.66081 -0.168276 0.00820299
-2.62587 -0.173754 0.00855296
-2.59094 -0.179512 0.00894277
-2.55601 -0.185573 0.00937241
-2.52109 -0.191959 0.00984442
-2.48617 -0.198695 0.0103604
-2.45126 -0.20581 0.0109247
-2.41636 -0.213334 0.0115404
-2.38146 -0.221303 0.0122135
-2.34657 -0.229754 0.0129486
-2.31168 -0.238731 0.013754
-2.2768 -0.248281 0.0146362
-2.24192 -0.258458 0.015606
-2.20705 -0.269321 0.016673
-2.17219 -0.28094 0.0178516
-2.13733 -0.29339 0.0191551
-2.10247 -0.306761 0.0206035
-2.06762 -0.321151 0.0222158
-2.03278 -0.336676 0.0240198
-1.99794 -0.353468 0.0260434
-1.9631 -0.371681 0.0283265
-1.92827 -0.391495 0.0309108
-1.89345 -0.413118 0.0338553
-1.85862 -0.436799 0.0372246
-1.82381 -0.462832 0.0411091
-1.78899 -0.491569 0.0456125
-1.75419 -0.523435 0.0508794
-1.71938 -0.55895 0.0570839
-1.68458 -0.598746 0.0644699
-1.64979 -0.643618 0.0733459
-1.61499 -0.694556 0.084151
-1.58021 -0.752827 0.0974698
-1.54542 -0.820058 0.114159
-1.51064 -0.898385 0.135427
-1.47586 -0.990634 0.163119
-1.44109 -1.10063 0.200034
-1.40632 -1.23359 0.250703
-1.37155 -1.39668 0.322608
-1.33679 -1.59969 0.428914
-1.30203 -1.85521 0.593689
-1.26727 -2.17585 0.863509
-1.23251 -2.55834 1.3303
-1.19776 -2.91518 2.16347
-1.16301 -2.86913 3.53731
-1.12827 -1.68331 5.00909
-1.09352 0.299432 5.23786
-1.05878 1.59212 4.39509
-1.02405 2.13246 3.53837
-0.989309 2.41343 2.88281
-0.954576 2.60484 2.28219
-0.919844 2.64884 1.6836
-0.885115 2.52593 1.17161
-0.850388 2.31573 0.803722
-0.815663 2.09504 0.561895
-0.78094 1.89775 0.40583
-0.746219 1.73135 0.303165
-0.711499 1.59338 0.233473
-0.676781 1.47909 0.184439
-0.642065 1.38386 0.14882
-0.60735 1.30393 0.122128
-0.572637 1.23631 0.101622
-0.537925 1.17873 0.0854668
-0.503214 1.12939 0.0725021
-0.468504 1.08695 0.061877
-0.433796 1.05031 0.0530465
-0.399089 1.01863 0.04557
-0.364382 0.991241 0.0391698
-0.329676 0.967605 0.0335942
-0.294972 0.947286 0.0286924
-0.260267 0.929938 0.0243072
-0.225564 0.915278 0.0203523
-0.190861 0.903081 0.0167206
-0.156158 0.893165 0.0133604
-0.121456 0.88539 0.0101919
-0.0867541 0.879648 0.00718199
-0.0520524 0.875862 0.00426544
-0.0173508 0.873981 0.00141828
0.0173508 0.873981 -0.00141828
0.0520524 0.875862 -0.00426544
0.0867541 0.879648 -0.00718199
0.121456 0.88539 -0.0101919
0.156158 0.893165 -0.0133604
0.190861 0.903081 -0.0167206
0.225564 0.915278 -0.0203523
0.260267 0.929938 -0.0243072
0.294972 0.947286 -0.0286924
0.329676 0.967605 -0.0335942
0.364382 0.991241 -0.0391698
0.399089 1.01863 -0.04557
0.433796 1.05031 -0.0530465
0.468504 1.08695 -0.061877
0.503214 1.12939 -0.0725021
0.537925 1.17873 -0.0854668
0.572637 1.23631 -0.101622
0.60735 1.30393 -0.122128
0.642065 1.38386 -0.14882
0.676781 1.47909 -0.184439
0.711499 1.59338 -0.233473
0.746219 1.73135 -0.303165
0.78094 1.89775 -0.40583
0.815663 2.09504 -0.561895
0.850388 2.31573 -0.803722
0.885115 2.52593 -1.17161
0.919844 2.64884 -1.6836
0.954576 2.60484 -2.28219
0.989309 2.41343 -2.88281
1.02405 2.13246 -3.53837
1.05878 1.59212 -4.39509
1.09352 0.299432 -5.23786
1.12827 -1.68331 -5.00909
1.16301 -2.86913 -3.53731
1.19776 -2.91518 -2.16347
1.23251 -2.55834 -1.3303
1.26727 -2.17585 -0.863509
1.30203 -1.85521 -0.593689
1.33679 -1.59969 -0.428914
1.37155 -1.39668 -0.322608
1.40632 -1.23359 -0.250703
1.44109 -1.10063 -0.200034
1.47586 -0.990634 -0.163119
1.51064 -0.898385 -0.135427
1.54542 -0.820058 -0.114159
1.58021 -0.752827 -0.0974698
1.61499 -0.694556 -0.084151
1.64979 -0.643618 -0.0733459
1.68458 -0.598746 -0.0644699
1.71938 -0.55895 -0.0570839
1.75419 -0.523435 -0.0508794
1.78899 -0.491569 -0.0456125
1.82381 -0.462832 -0.0411091
1.85862 -0.436799 -0.0372246
1.89345 -0.413118 -0.0338553
1.92827 -0.391495 -0.0309108
1.9631 -0.371681 -0.0283265
1.99794 -0.353468 -0.0260434
2.03278 -0.336676 -0.0240198
2.06762 -0.321151 -0.0222158
2.10247 -0.306761 -0.0206035
2.13733 -0.29339 -0.0191551
2.17219 -0.28094 -0.0178516
2.20705 -0.269321 -0.016673
2.24192 -0.258458 -0.015606
2.2768 -0.248281 -0.0146362
2.31168 -0.238731 -0.013754
2.34657 -0.229754 -0.0129486
2.38146 -0.221303 -0.0122135
2.41636 -0.213334 -0.0115404
2.45126 -0.20581 -0.0109247
2.48617 -0.198695 -0.0103604
2.52109 -0.191959 -0.00984442
2.55601 -0.185573 -0.00937241
2.59094 -0.179512 -0.00894277
2.62587 -0.173754 -0.00855296
2.66081 -0.168276 -0.00820299
2.69576 -0.163062 -0.00789239
2.73071 -0.158095 -0.00762338
2.76567 -0.153363 -0.00739819
2.80064 -0.148858 -0.00722157
2.83561 -0.144581 -0.00709694
2.87059 -0.14054 -0.00702473
2.90558 -0.136757 -0.00699001
2.94058 -0.133252 -0.00694872
2.97558 -0.130013 -0.00682037
3.01059 -0.126954 -0.00653503
3.0456 -0.123952 -0.0061069
3.08063 -0.12094 -0.00562591
3.11566 -0.117933 -0.00517421
3.1507 -0.114971 -0.00478662
3.18574 -0.112089 -0.00446334
3.2208 -0.109304 -0.0041932
3.25586 -0.106621 -0.0039635
3.29093 -0.104039 -0.00376453
3.32601 -0.101555 -0.0035887
3.36109 -0.0991648 -0.00343106
3.39619 -0.0968631 -0.00328767
3.43129 -0.0946455 -0.00315609
3.4664 -0.0925074 -0.00303417
3.50152 -0.0904448 -0.00292066
3.53665 -0.0884538 -0.00281426
3.57179 -0.0865307 -0.00271428
3.60694 -0.0846723 -0.00261986
3.64209 -0.0828755 -0.00253061
3.67726 -0.0811373 -0.00244589
3.71243 -0.0794551 -0.00236546
3.74761 -0.0778263 -0.00228885
3.7828 -0.0762486 -0.0022159
3.81801 -0.0747197 -0.00214622
3.85322 -0.0732376 -0.00207972
3.88844 -0.0718002 -0.00201606
3.92367 -0.0704057 -0.0019552
3.95891 -0.0690523 -0.00189684
3.99416 -0.0677384 -0.00184095
4.02942 -0.0664624 -0.00178728
4.06469 -0.0652228 -0.00173582
4.09997 -0.0640181 -0.00168634
4.13526 -0.0628471 -0.00163883
4.17056 -0.0617084 -0.00159311
4.20587 -0.0606009 -0.00154917
4.24119 -0.0595233 -0.00150683
4.27653 -0.0584746 -0.0014661
4.31187 -0.0574537 -0.00142683
4.34722 -0.0564597 -0.00138901
4.38259 -0.0554915 -0.00135251
4.41797 -0.0545482 -0.00131734
4.45335 -0.0536291 -0.00128336
4.48875 -0.0527331 -0.0012506
4.52416 -0.0518597 -0.00121893
4.55958 -0.0510079 -0.00118837
4.59502 -0.0501771 -0.0011588
4.63046 -0.0493666 -0.00113026
4.66592 -0.0485756 -0.00110262
4.70139 -0.0478037 -0.00107592
4.73687 -0.04705 -0.00105005
4.77237 -0.0463142 -0.00102504
4.80787 -0.0455955 -0.0010008
4.84339 -0.0448934 -0.000977355
4.87892 -0.0442076 -0.000954616
4.91446 -0.0435373 -0.000932605
4.95002 -0.0428822 -0.000911248
4.98559 -0.0422418 -0.000890564
5.02117 -0.0416156 -0.000870484
5.05677 -0.0410033 -0.000851027
5.09237 -0.0404043 -0.000832129
5.128 -0.0398184 -0.000813808
5.16363 -0.0392451 -0.000796004
5.19928 -0.0386841 -0.000778735
5.23494 -0.038135 -0.000761947
5.27062 -0.0375975 -0.000745655
5.30631 -0.0370712 -0.000729809
5.34201 -0.0365558 -0.000714426
5.37773 -0.0360511 -0.000699457
5.41346 -0.0355567 -0.000684919
5.4492 -0.0350724 -0.000670766
5.48497 -0.0345978 -0.000657014
5.52074 -0.0341327 -0.000643622
5.55653 -0.0336769 -0.000630604
5.59233 -0.0332301 -0.000617921
5.62815 -0.032792 -0.000605589
5.66399 -0.0323625 -0.000593568
5.69984 -0.0319413 -0.000581876
5.7357 -0.0315282 -0.000570475
5.77158 -0.031123 -0.000559381
5.80748 -0.0307255 -0.00054856
5.84339 -0.0303354 -0.000538027
5.87932 -0.0299527 -0.000527749
5.91526 -0.0295771 -0.000517741
5.95122 -0.0292084 -0.000507972
5.9872 -0.0288465 -0.000498456
6.02319 -0.0284911 -0.000489165
6.05919 -0.0281422 -0.000480112
6.09522 -0.0277996 -0.000471269
6.13126 -0.0274632 -0.00046265
6.16732 -0.0271327 -0.000454229
6.20339 -0.026808 -0.000446019
6.23949 -0.0264891 -0.000437994
6.27559 -0.0261757 -0.000430168
6.31172 -0.0258678 -0.000422517
6.34786 -0.0255652 -0.000415053
6.38403 -0.0252677 -0.000407754
6.42021 -0.0249753 -0.000400631
6.4564 -0.0246879 -0.000393664
6.49262 -0.0244053 -0.000386862
6.52885 -0.0241275 -0.000380208
6.5651 -0.0238543 -0.00037371
6.60137 -0.0235856 -0.000367351
6.63766 -0.0233213 -0.000361141
6.67397 -0.0230614 -0.000355061
6.71029 -0.0228056 -0.000349121
6.74664 -0.022554 -0.000343305
6.783 -0.0223065 -0.000337622
6.81938 -0.0220629 -0.000332055
6.85579 -0.0218232 -0.000326615
6.89221 -0.0215873 -0.000321285
6.92865 -0.0213551 -0.000316074
6.96511 -0.0211265 -0.000310968
7.00159 -0.0209015 -0.000305974
7.0381 -0.02068 -0.00030108
7.07462 -0.0204619 -0.000296294
7.11116 -0.0202471 -0.000291601
7.14772 -0.0200356 -0.00028701
7.18431 -0.0198273 -0.000282508
7.22091 -0.0196221 -0.000278103
7.25754 -0.0194201 -0.000273783
7.29418 -0.019221 -0.000269554
7.33085 -0.0190249 -0.000265406
7.36754 -0.0188317 -0.000261345
7.40425 -0.0186413 -0.00025736
7.44099 -0.0184537 -0.000253459
7.47774 -0.0182688 -0.00024963
7.51452 -0.0180866 -0.000245881
7.55132 -0.017907 -0.0002422
7.58814 -0.01773 -0.000238595
7.62498 -0.0175556 -0.000235055
7.66185 -0.0173836 -0.000231587
7.69874 -0.017214 -0.000228182
7.73566 -0.0170468 -0.000224845
7.77259 -0.0168819 -0.000221567
7.80955 -0.0167194 -0.000218355
7.84654 -0.0165591 -0.0002152
7.88355 -0.016401 -0.000212107
7.92058 -0.016245 -0.000209068
7.95763 -0.0160912 -0.000206089
7.99471 -0.0159395 -0.000203161
8.03182 -0.0157898 -0.00020029
8.06895 -0.0156422 -0.000197468
8.1061 -0.0154965 -0.0001947
8.14328 -0.0153527 -0.00019198
8.18049 -0.0152109 -0.000189311
8.21772 -0.0150709 -0.000186687
8.25497 -0.0149328 -0.000184113
8.29226 -0.0147965 -0.000181581
8.32956 -0.014662 -0.000179098
8.3669 -0.0145292 -0.000176655
8.40426 -0.0143981 -0.000174257
8.44165 -0.0142687 -0.000171899
8.47906 -0.014141 -0.000169584
8.5165 -0.0140149 -0.000167306
8.55397 -0.0138903 -0.000165071
8.59146 -0.0137674 -0.000162871
8.62899 -0.013646 -0.000160711
8.66654 -0.0135261 -0.000158585
8.70412 -0.0134077 -0.000156498
8.74172 -0.0132908 -0.000154444
8.77936 -0.0131753 -0.000152426
8.81702 -0.0130613 -0.00015044
8.85471 -0.0129486 -0.000148489
8.89244 -0.0128374 -0.000146568
8.93019 -0.0127274 -0.000144681
8.96797 -0.0126188 -0.000142823
9.00578 -0.0125115 -0.000140997
9.04362 -0.0124055 -0.000139199
9.08149 -0.0123008 -0.000137432
9.11939 -0.0121973 -0.000135692
9.15732 -0.012095 -0.000133981
9.19528 -0.0119939 -0.000132297
9.23327 -0.011894 -0.000130641
9.2713 -0.0117953 -0.000129009
9.30935 -0.0116978 -0.000127405
9.34744 -0.0116013 -0.000125825
9.38556 -0.011506 -0.000124271
9.42371 -0.0114118 -0.00012274
9.46189 -0.0113186 -0.000121235
9.50011 -0.0112266 -0.000119751
9.53836 -0.0111355 -0.000118291
9.57664 -0.0110455 -0.000116853
9.61496 -0.0109565 -0.000115438
9.65331 -0.0108685 -0.000114044
9.69169 -0.0107815 -0.000112672
9.73011 -0.0106955 -0.000111319
9.76856 -0.0106104 -0.000109989
9.80704 -0.0105262 -0.000108677
9.84557 -0.010443 -0.000107386
9.88412 -0.0103607 -0.000106113
9.92271 -0.0102793 -0.00010486
9.96134 -0.0101988 -0.000103625
10 -0.0101191 -0.000102409
10.0387 -0.0100403 -0.00010121
10.0774 -0.00996239 -0.00010003
10.1162 -0.00988528 -9.88655e-05
10.155 -0.00980899 -9.77195e-05
10.1939 -0.00973352 -9.65888e-05
10.2328 -0.00965884 -9.54757e-05
10.2717 -0.00958495 -9.43774e-05
10.3106 -0.00951184 -9.32962e-05
10.3496 -0.00943949 -9.22292e-05
10.3887 -0.00936789 -9.11786e-05
10.4278 -0.00929704 -9.01418e-05
10.4669 -0.00922693 -8.91208e-05
10.506 -0.00915753 -8.81131e-05
10.5452 -0.00908885 -8.71207e-05
10.5845 -0.00902087 -8.61411e-05
10.6238 -0.00895359 -8.51762e-05
10.6631 -0.00888698 -8.42237e-05
10.7024 -0.00882106 -8.32855e-05
10.7418 -0.00875579 -8.23592e-05
10.7813 -0.00869119 -8.14467e-05
10.8208 -0.00862722 -8.05456e-05
10.8603 -0.0085639 -7.9658e-05
10.8999 -0.00850121 -7.87814e-05
10.9395 -0.00843913 -7.79177e-05
10.9792 -0.00837767 -7.70647e-05
11.0189 -0.00831681 -7.62243e-05
11.0586 -0.00825655 -7.53941e-05
11.0984 -0.00819687 -7.4576e-05
11.1383 -0.00813778 -7.37679e-05
11.1781 -0.00807926 -7.29715e-05
11.2181 -0.0080213 -7.21848e-05
11.2581 -0.0079639 -7.14094e-05
11.2981 -0.00790705 -7.06432e-05
11.3381 -0.00785074 -6.98881e-05
11.3783 -0.00779497 -6.91419e-05
11.4184 -0.00773972 -6.84064e-05
11.4587 -0.007685 -6.76795e-05
11.4989 -0.00763079 -6.6963e-05
11.5392 -0.00757709 -6.62548e-05
11.5796 -0.00752389 -6.55566e-05
11.62 -0.00747119 -6.48666e-05
11.6605 -0.00741898 -6.41862e-05
11.701 -0.00736725 -6.35136e-05
11.7415 -0.00731599 -6.28504e-05
11.7822 -0.0072652 -6.21949e-05
11.8228 -0.00721488 -6.15484e-05
11.8636 -0.00716502 -6.09092e-05
11.9043 -0.00711561 -6.02789e-05
11.9452 -0.00706665 -5.96557e-05
11.986 -0.00701813 -5.9041e-05
12.027 -0.00697004 -5.84332e-05
12.068 -0.00692239 -5.78336e-05
12.109 -0.00687516 -5.72408e-05
12.1501 -0.00682834 -5.6656e-05
12.1913 -0.00678195 -5.60776e-05
12.2325 -0.00673596 -5.5507e-05
12.2738 -0.00669038 -5.49427e-05
12.3151 -0.0066452 -5.43859e-05
12.3565 -0.00660041 -5.38352e-05
12.3979 -0.00655601 -5.32919e-05
12.4394 -0.00651199 -5.27544e-05
12.481 -0.00646836 -5.2224e-05
12.5226 -0.0064251 -5.16994e-05
12.5643 -0.00638221 -5.11816e-05
12.6061 -0.00633969 -5.06693e-05
12.6479 -0.00629753 -5.01638e-05
12.6898 -0.00625573 -4.96636e-05
12.7317 -0.00621428 -4.917e-05
12.7737 -0.00617319 -4.86815e-05
12.8158 -0.00613243 -4.81993e-05
12.8579 -0.00609202 -4.77222e-05
12.9001 -0.00605194 -4.72513e-05
12.9424 -0.0060122 -4.67852e-05
12.9847 -0.00597279 -4.63251e-05
13.0271 -0.0059337 -4.58697e-05
13.0696 -0.00589493 -4.54201e-05
13.1121 -0.00585648 -4.49751e-05
13.1547 -0.00581834 -4.45358e-05
13.1974 -0.00578051 -4.41009e-05
13.2402 -0.00574299 -4.36715e-05
13.283 -0.00570577 -4.32465e-05
13.3259 -0.00566886 -4.28267e-05
13.3689 -0.00563223 -4.24112e-05
13.4119 -0.0055959 -4.20009e-05
13.455 -0.00555986 -4.15946e-05
13.4982 -0.0055241 -4.11933e-05
13.5415 -0.00548863 -4.07961e-05
13.5848 -0.00545343 -4.04037e-05
13.6283 -0.00541851 -4.00152e-05
13.6718 -0.00538387 -3.96314e-05
13.7153 -0.00534949 -3.92514e-05
13.759 -0.00531538 -3.8876e-05
13.8028 -0.00528153 -3.85042e-05
13.8466 -0.00524794 -3.8137e-05
13.8905 -0.00521461 -3.77732e-05
13.9345 -0.00518153 -3.74139e-05
13.9786 -0.00514871 -3.7058e-05
14.0227 -0.00511613 -3.67063e-05
14.067 -0.0050838 -3.6358e-05
14.1113 -0.00505171 -3.60139e-05
14.1558 -0.00501986 -3.56729e-05
14.2003 -0.00498825 -3.53361e-05
14.2449 -0.00495688 -3.50023e-05
14.2896 -0.00492573 -3.46725e-05
14.3344 -0.00489482 -3.43458e-05
14.3793 -0.00486413 -3.40229e-05
14.4243 -0.00483367 -3.37029e-05
14.4693 -0.00480342 -3.33867e-05
14.5145 -0.0047734 -3.30734e-05
14.5598 -0.0047436 -3.27637e-05
14.6052 -0.004714 -3.24569e-05
14.6506 -0.00468462 -3.21535e-05
14.6962 -0.00465545 -3.18529e-05
14.7419 -0.00462649 -3.15558e-05
14.7877 -0.00459773 -3.12613e-05
14.8336 -0.00456917 -3.09701e-05
14.8796 -0.00454081 -3.06815e-05
14.9257 -0.00451265 -3.03963e-05
14.9719 -0.00448469 -3.01135e-05
15.0182 -0.00445692 -2.98339e-05
15.0647 -0.00442934 -2.95567e-05
15.1112 -0.00440195 -2.92827e-05
15.1579 -0.00437474 -2.9011e-05
15.2047 -0.00434772 -2.87423e-05
15.2516 -0.00432088 -2.8476e-05
15.2986 -0.00429423 -2.82126e-05
15.3458 -0.00426775 -2.79514e-05
15.393 -0.00424144 -2.76931e-05
15.4404 -0.00421531 -2.7437e-05
15.488 -0.00418936 -2.71837e-05
15.5356 -0.00416357 -2.69326e-05
15.5834 -0.00413795 -2.66841e-05
15.6313 -0.0041125 -2.64377e-05
15.6794 -0.00408721 -2.6194e-05
15.7276 -0.00406208 -2.59523e-05
15.7759 -0.00403712 -2.57132e-05
15.8243 -0.00401231 -2.5476e-05
15.873 -0.00398766 -2.52414e-05
15.9217 -0.00396316 -2.50086e-05
15.9706 -0.00393881 -2.47783e-05
16.0197 -0.00391462 -2.45499e-05
16.0689 -0.00389058 -2.43238e-05
16.1182 -0.00386668 -2.40996e-05
16.1677 -0.00384293 -2.38777e-05
16.2174 -0.00381932 -2.36575e-05
16.2672 -0.00379585 -2.34396e-05
16.3172 -0.00377252 -2.32234e-05
16.3674 -0.00374934 -2.30094e-05
16.4177 -0.00372628 -2.27971e-05
16.4682 -0.00370337 -2.25869e-05
16.5189 -0.00368058 -2.23784e-05
16.5697 -0.00365793 -2.21719e-05
16.6208 -0.0036354 -2.1967e-05
16.672 -0.003613 -2.17642e-05
16.7234 -0.00359073 -2.15628e-05
16.775 -0.00356859 -2.13635e-05
16.8268 -0.00354656 -2.11656e-05
16.8787 -0.00352466 -2.09697e-05
16.9309 -0.00350287 -2.07752e-05
16.9833 -0.0034812 -2.05826e-05
17.0359 -0.00345965 -2.03913e-05
17.0887 -0.00343821 -2.02019e-05
17.1418 -0.00341689 -2.00139e-05
17.195 -0.00339567 -1.98276e-05
17.2485 -0.00337456 -1.96427e-05
17.3022 -0.00335356 -1.94595e-05
17.3562 -0.00333266 -1.92775e-05
17.4104 -0.00331187 -1.90972e-05
17.4648 -0.00329118 -1.89182e-05
17.5195 -0.00327058 -1.87408e-05
17.5744 -0.00325009 -1.85646e-05
17.6296 -0.00322969 -1.839e-05
17.6851 -0.00320938 -1.82164e-05
17.7408 -0.00318917 -1.80445e-05
17.7969 -0.00316905 -1.78737e-05
17.8532 -0.00314901 -1.77044e-05
17.9098 -0.00312907 -1.75361e-05
17.9667 -0.0031092 -1.73693e-05
18.0239 -0.00308942 -1.72035e-05
18.0815 -0.00306972 -1.70391e-05
18.1393 -0.0030501 -1.68757e-05
18.1975 -0.00303055 -1.67137e-05
18.256 -0.00301108 -1.65525e-05
18.3149 -0.00299168 -1.63927e-05
18.3742 -0.00297235 -1.62338e-05
18.4338 -0.00295309 -1.60762e-05
18.4938 -0.00293389 -1.59194e-05
18.5542 -0.00291476 -1.57639e-05
18.615 -0.00289569 -1.56091e-05
18.6762 -0.00287667 -1.54555e-05
18.7379 -0.00285771 -1.53027e-05
18.8 -0.0028388 -1.5151e-05
18.8625 -0.00281994 -1.5e-05
18.9255 -0.00280112 -1.485e-05
18.9891 -0.00278235 -1.47007e-05
19.0531 -0.00276362 -1.45525e-05
19.1177 -0.00274493 -1.44048e-05
19.1828 -0.00272627 -1.42581e-05
19.2484 -0.00270764 -1.4112e-05
19.3147 -0.00268903 -1.39667e-05
19.3816 -0.00267045 -1.38219e-05
19.4491 -0.00265188 -1.3678e-05
19.5173 -0.00263332 -1.35343e-05
19.5862 -0.00261477 -1.33915e-05
19.6558 -0.00259623 -1.32491e-05
19.7262 -0.00257768 -1.31073e-05
19.7974 -0.00255912 -1.29657e-05
19.8694 -0.00254054 -1.28248e-05
19.9423 -0.00252194 -1.2684e-05
20.0162 -0.00250331 -1.25436e-05
20.091 -0.00248464 -1.24032e-05
20.1669 -0.00246591 -1.22633e-05
20.244 -0.00244713 -1.21233e-05
20.3222 -0.00242828 -1.19835e-05
20.4016 -0.00240934 -1.18431e-05
20.4825 -0.00239031 -1.17029e-05
20.5648 -0.00237116 -1.15622e-05
20.6487 -0.00235187 -1.14215e-05
20.7344 -0.00233243 -1.128e-05
20.8219 -0.00231281 -1.1138e-05
20.9115 -0.00229298 -1.09948e-05
21.0034 -0.0022729 -1.08508e-05
21.0979 -0.00225254 -1.07051e-05
21.1952 -0.00223184 -1.05579e-05
21.2959 -0.00221074 -1.04082e-05
21.4004 -0.00218915 -1.02561e-05
21.5093 -0.00216697 -1.01003e-05
21.6237 -0.00214404 -9.94054e-06
21.7448 -0.00212016 -9.77461e-06
21.8747 -0.00209501 -9.60123e-06
22.0165 -0.00206803 -9.41601e-06
22.1768 -0.00203818 -9.2129e-06
22.3723 -0.00200263 -8.97242e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1ClassicOneLoop/GAp_FRG.txt <==
-22.3723 -0.00200271 8.97335e-06
-22.1768 -0.00203826 9.21357e-06
-22.0165 -0.00206812 9.41691e-06
-21.8747 -0.0020951 9.60196e-06
-21.7448 -0.00212025 9.77554e-06
-21.6237 -0.00214413 9.94133e-06
-21.5093 -0.00216706 1.01013e-05
-21.4004 -0.00218924 1.0257e-05
-21.2959 -0.00221083 1.04092e-05
-21.1952 -0.00223194 1.05588e-05
-21.0979 -0.00225264 1.07061e-05
-21.0034 -0.00227301 1.08518e-05
-20.9115 -0.00229308 1.0996e-05
-20.8219 -0.00231292 1.11391e-05
-20.7344 -0.00233254 1.12813e-05
-20.6487 -0.00235198 1.14228e-05
-20.5648 -0.00237127 1.15636e-05
-20.4825 -0.00239042 1.17042e-05
-20.4016 -0.00240946 1.18444e-05
-20.3222 -0.0024284 1.19845e-05
-20.244 -0.00244725 1.21245e-05
-20.1669 -0.00246604 1.22645e-05
-20.091 -0.00248476 1.24046e-05
-20.0162 -0.00250343 1.25448e-05
-19.9423 -0.00252207 1.26853e-05
-19.8694 -0.00254067 1.28261e-05
-19.7974 -0.00255925 1.29671e-05
-19.7262 -0.00257781 1.31086e-05
-19.6558 -0.00259636 1.32505e-05
-19.5862 -0.00261491 1.33929e-05
-19.5173 -0.00263346 1.35358e-05
-19.4491 -0.00265202 1.36793e-05
-19.3816 -0.00267059 1.38234e-05
-19.3147 -0.00268917 1.39681e-05
-19.2484 -0.00270778 1.41135e-05
-19.1828 -0.00272642 1.42596e-05
-19.1177 -0.00274508 1.44064e-05
-19.0531 -0.00276378 1.4554e-05
-18.9891 -0.00278251 1.47024e-05
-18.9255 -0.00280128 1.48516e-05
-18.8625 -0.0028201 1.50017e-05
-18.8 -0.00283896 1.51526e-05
-18.7379 -0.00285787 1.53045e-05
-18.6762 -0.00287683 1.54572e-05
-18.615 -0.00289585 1.56109e-05
-18.5542 -0.00291493 1.57656e-05
-18.4938 -0.00293407 1.59213e-05
-18.4338 -0.00295327 1.60781e-05
-18.3742 -0.00297253 1.62358e-05
-18.3149 -0.00299186 1.63946e-05
-18.256 -0.00301126 1.65546e-05
-18.1975 -0.00303074 1.67156e-05
-18.1393 -0.00305029 1.68778e-05
-18.0815 -0.00306991 1.70411e-05
-18.0239 -0.00308961 1.72056e-05
-17.9667 -0.0031094 1.73714e-05
-17.9098 -0.00312926 1.75383e-05
-17.8532 -0.00314921 1.77065e-05
-17.7969 -0.00316925 1.7876e-05
-17.7408 -0.00318937 1.80468e-05
-17.6851 -0.00320959 1.82188e-05
-17.6296 -0.0032299 1.83923e-05
-17.5744 -0.0032503 1.8567e-05
-17.5195 -0.0032708 1.87432e-05
-17.4648 -0.00329139 1.89207e-05
-17.4104 -0.00331209 1.90997e-05
-17.3562 -0.00333288 1.92801e-05
-17.3022 -0.00335378 1.9462e-05
-17.2485 -0.00337479 1.96454e-05
-17.195 -0.0033959 1.98303e-05
-17.1418 -0.00341712 2.00166e-05
-17.0887 -0.00343845 2.02047e-05
-17.0359 -0.00345989 2.03942e-05
-16.9833 -0.00348145 2.05854e-05
-16.9309 -0.00350312 2.07781e-05
-16.8787 -0.00352491 2.09725e-05
-16.8268 -0.00354681 2.11687e-05
-16.775 -0.00356884 2.13664e-05
-16.7234 -0.00359099 2.15659e-05
-16.672 -0.00361327 2.17673e-05
-16.6208 -0.00363567 2.19702e-05
-16.5697 -0.00365819 2.21751e-05
-16.5189 -0.00368085 2.23817e-05
-16.4682 -0.00370364 2.25902e-05
-16.4177 -0.00372656 2.28006e-05
-16.3674 -0.00374962 2.30128e-05
-16.3172 -0.00377281 2.3227e-05
-16.2672 -0.00379614 2.34431e-05
-16.2174 -0.00381961 2.36611e-05
-16.1677 -0.00384322 2.38813e-05
-16.1182 -0.00386698 2.41033e-05
-16.0689 -0.00389088 2.43275e-05
-16.0197 -0.00391493 2.45538e-05
-15.9706 -0.00393912 2.47821e-05
-15.9217 -0.00396347 2.50126e-05
-15.873 -0.00398797 2.52453e-05
-15.8243 -0.00401263 2.54801e-05
-15.7759 -0.00403744 2.57172e-05
-15.7276 -0.00406241 2.59566e-05
-15.6794 -0.00408754 2.61982e-05
-15.6313 -0.00411283 2.64421e-05
-15.5834 -0.00413829 2.66885e-05
-15.5356 -0.00416392 2.69371e-05
-15.488 -0.00418971 2.71882e-05
-15.4404 -0.00421567 2.74417e-05
-15.393 -0.0042418 2.76978e-05
-15.3458 -0.00426811 2.79562e-05
-15.2986 -0.00429459 2.82173e-05
-15.2516 -0.00432126 2.84809e-05
-15.2047 -0.0043481 2.87472e-05
-15.1579 -0.00437512 2.90161e-05
-15.1112 -0.00440233 2.92877e-05
-15.0647 -0.00442973 2.9562e-05
-15.0182 -0.00445731 2.98391e-05
-14.9719 -0.00448509 3.01189e-05
-14.9257 -0.00451306 3.04016e-05
-14.8796 -0.00454122 3.06872e-05
-14.8336 -0.00456959 3.09757e-05
-14.7877 -0.00459815 3.12671e-05
-14.7419 -0.00462691 3.15615e-05
-14.6962 -0.00465588 3.18589e-05
-14.6506 -0.00468506 3.21594e-05
-14.6052 -0.00471445 3.2463e-05
-14.5598 -0.00474404 3.27698e-05
-14.5145 -0.00477386 3.30798e-05
-14.4693 -0.00480389 3.3393e-05
-14.4243 -0.00483413 3.37095e-05
-14.3793 -0.0048646 3.40294e-05
-14.3344 -0.0048953 3.43526e-05
-14.2896 -0.00492622 3.46792e-05
-14.2449 -0.00495737 3.50093e-05
-14.2003 -0.00498875 3.5343e-05
-14.1558 -0.00502037 3.56802e-05
-14.1113 -0.00505222 3.6021e-05
-14.067 -0.00508432 3.63655e-05
-14.0227 -0.00511665 3.67137e-05
-13.9786 -0.00514924 3.70657e-05
-13.9345 -0.00518207 3.74215e-05
-13.8905 -0.00521515 3.77812e-05
-13.8466 -0.00524849 3.81448e-05
-13.8028 -0.00528208 3.85124e-05
-13.759 -0.00531594 3.88841e-05
-13.7153 -0.00535006 3.92598e-05
-13.6718 -0.00538444 3.96398e-05
-13.6283 -0.0054191 4.00239e-05
-13.5848 -0.00545403 4.04123e-05
-13.5415 -0.00548923 4.08051e-05
-13.4982 -0.00552471 4.12023e-05
-13.455 -0.00556048 4.16039e-05
-13.4119 -0.00559653 4.20101e-05
-13.3689 -0.00563286 4.24208e-05
-13.3259 -0.0056695 4.28363e-05
-13.283 -0.00570642 4.32564e-05
-13.2402 -0.00574365 4.36814e-05
-13.1974 -0.00578118 4.41112e-05
-13.1547 -0.00581901 4.4546e-05
-13.1121 -0.00585716 4.49857e-05
-13.0696 -0.00589562 4.54306e-05
-13.0271 -0.0059344 4.58806e-05
-12.9847 -0.0059735 4.63359e-05
-12.9424 -0.00601292 4.67964e-05
-12.9001 -0.00605267 4.72625e-05
-12.8579 -0.00609276 4.77339e-05
-12.8158 -0.00613318 4.82109e-05
-12.7737 -0.00617394 4.86935e-05
-12.7317 -0.00621505 4.91819e-05
-12.6898 -0.00625651 4.96761e-05
-12.6479 -0.00629832 5.01762e-05
-12.6061 -0.00634049 5.06822e-05
-12.5643 -0.00638302 5.11944e-05
-12.5226 -0.00642592 5.17126e-05
-12.481 -0.00646919 5.22372e-05
-12.4394 -0.00651284 5.27681e-05
-12.3979 -0.00655686 5.33056e-05
-12.3565 -0.00660127 5.38494e-05
-12.3151 -0.00664607 5.44001e-05
-12.2738 -0.00669127 5.49574e-05
-12.2325 -0.00673686 5.55216e-05
-12.1913 -0.00678286 5.60928e-05
-12.1501 -0.00682927 5.66711e-05
-12.109 -0.0068761 5.72565e-05
-12.068 -0.00692334 5.78493e-05
-12.027 -0.00697101 5.84494e-05
-11.986 -0.00701911 5.90572e-05
-11.9452 -0.00706764 5.96725e-05
-11.9043 -0.00711662 6.02957e-05
-11.8636 -0.00716604 6.09266e-05
-11.8228 -0.00721592 6.15657e-05
-11.7822 -0.00726625 6.22129e-05
-11.7415 -0.00731705 6.28684e-05
-11.701 -0.00736832 6.35323e-05
-11.6605 -0.00742007 6.42048e-05
-11.62 -0.0074723 6.48859e-05
-11.5796 -0.00752502 6.55759e-05
-11.5392 -0.00757823 6.62748e-05
-11.4989 -0.00763195 6.69829e-05
-11.4587 -0.00768617 6.77002e-05
-11.4184 -0.00774091 6.84271e-05
-11.3783 -0.00779617 6.91634e-05
-11.3381 -0.00785196 6.99095e-05
-11.2981 -0.00790829 7.06654e-05
-11.2581 -0.00796516 7.14316e-05
-11.2181 -0.00802258 7.22078e-05
-11.1781 -0.00808055 7.29946e-05
-11.1383 -0.00813909 7.37918e-05
-11.0984 -0.00819821 7.45999e-05
-11.0586 -0.0082579 7.54188e-05
-11.0189 -0.00831818 7.6249e-05
-10.9792 -0.00837906 7.70904e-05
-10.9395 -0.00844054 7.79434e-05
-10.8999 -0.00850264 7.8808e-05
-10.8603 -0.00856535 7.96846e-05
-10.8208 -0.0086287 8.05732e-05
-10.7813 -0.00869268 8.14743e-05
-10.7418 -0.00875731 8.23878e-05
-10.7024 -0.0088226 8.33142e-05
-10.6631 -0.00888855 8.42534e-05
-10.6238 -0.00895518 8.5206e-05
-10.5845 -0.00902248 8.61719e-05
-10.5452 -0.00909049 8.71516e-05
-10.506 -0.00915919 8.81451e-05
-10.4669 -0.00922861 8.91529e-05
-10.4278 -0.00929876 9.0175e-05
-10.3887 -0.00936963 9.12119e-05
-10.3496 -0.00944125 9.22636e-05
-10.3106 -0.00951363 9.33308e-05
-10.2717 -0.00958677 9.44132e-05
-10.2328 -0.00966069 9.55116e-05
-10.1939 -0.00973539 9.66259e-05
-10.155 -0.0098109 9.77568e-05
-10.1162 -0.00988721 9.89041e-05
-10.0774 -0.00996435 0.000100069
-10.0387 -0.0100423 0.00010125
-10 -0.0101212 0.00010245
-9.96134 -0.0102008 0.000103667
-9.92271 -0.0102814 0.000104902
-9.88412 -0.0103628 0.000106156
-9.84557 -0.0104452 0.00010743
-9.80704 -0.0105284 0.000108722
-9.76856 -0.0106126 0.000110034
-9.73011 -0.0106977 0.000111366
-9.69169 -0.0107838 0.000112719
-9.65331 -0.0108709 0.000114093
-9.61496 -0.0109589 0.000115487
-9.57664 -0.0110479 0.000116904
-9.53836 -0.011138 0.000118343
-9.50011 -0.011229 0.000119804
-9.46189 -0.0113212 0.000121288
-9.42371 -0.0114144 0.000122795
-9.38556 -0.0115086 0.000124327
-9.34744 -0.011604 0.000125882
-9.30935 -0.0117005 0.000127463
-9.2713 -0.0117981 0.000129069
-9.23327 -0.0118968 0.000130701
-9.19528 -0.0119968 0.000132359
-9.15732 -0.0120979 0.000134044
-9.11939 -0.0122002 0.000135757
-9.08149 -0.0123037 0.000137497
-9.04362 -0.0124085 0.000139267
-9.00578 -0.0125146 0.000141065
-8.96797 -0.012622 0.000142893
-8.93019 -0.0127306 0.000144752
-8.89244 -0.0128406 0.000146641
-8.85471 -0.0129519 0.000148563
-8.81702 -0.0130646 0.000150517
-8.77936 -0.0131788 0.000152504
-8.74172 -0.0132943 0.000154524
-8.70412 -0.0134113 0.000156579
-8.66654 -0.0135297 0.000158669
-8.62899 -0.0136497 0.000160796
-8.59146 -0.0137711 0.000162959
-8.55397 -0.0138941 0.000165159
-8.5165 -0.0140187 0.000167398
-8.47906 -0.0141449 0.000169676
-8.44165 -0.0142727 0.000171994
-8.40426 -0.0144022 0.000174354
-8.3669 -0.0145333 0.000176755
-8.32956 -0.0146662 0.000179199
-8.29226 -0.0148008 0.000181686
-8.25497 -0.0149372 0.000184219
-8.21772 -0.0150754 0.000186796
-8.18049 -0.0152154 0.000189422
-8.14328 -0.0153574 0.000192094
-8.1061 -0.0155012 0.000194816
-8.06895 -0.0156469 0.000197588
-8.03182 -0.0157947 0.000200411
-7.99471 -0.0159445 0.000203286
-7.95763 -0.0160963 0.000206216
-7.92058 -0.0162502 0.0002092
-7.88355 -0.0164062 0.00021224
-7.84654 -0.0165644 0.000215338
-7.80955 -0.0167248 0.000218495
-7.77259 -0.0168875 0.000221712
-7.73566 -0.0170525 0.000224991
-7.69874 -0.0172198 0.000228333
-7.66185 -0.0173895 0.000231741
-7.62498 -0.0175616 0.000235214
-7.58814 -0.0177362 0.000238756
-7.55132 -0.0179133 0.000242367
-7.51452 -0.018093 0.00024605
-7.47774 -0.0182753 0.000249806
-7.44099 -0.0184603 0.000253637
-7.40425 -0.018648 0.000257545
-7.36754 -0.0188386 0.000261533
-7.33085 -0.0190319 0.0002656
-7.29418 -0.0192282 0.000269751
-7.25754 -0.0194274 0.000273987
-7.22091 -0.0196296 0.000278311
-7.18431 -0.0198349 0.000282723
-7.14772 -0.0200434 0.000287229
-7.11116 -0.0202551 0.000291827
-7.07462 -0.02047 0.000296523
-7.0381 -0.0206883 0.000301319
-7.00159 -0.02091 0.000306217
-6.96511 -0.0211352 0.000311219
-6.92865 -0.0213639 0.000316329
-6.89221 -0.0215963 0.000321549
-6.85579 -0.0218324 0.000326884
-6.81938 -0.0220723 0.000332335
-6.783 -0.0223161 0.000337906
-6.74664 -0.0225639 0.0003436
-6.71029 -0.0228157 0.000349421
-6.67397 -0.0230716 0.000355371
-6.63766 -0.0233318 0.000361458
-6.60137 -0.0235963 0.00036768
-6.5651 -0.0238653 0.000374045
-6.52885 -0.0241387 0.000380556
-6.49262 -0.0244168 0.000387217
-6.4564 -0.0246997 0.00039403
-6.42021 -0.0249873 0.000401006
-6.38403 -0.02528 0.000408142
-6.34786 -0.0255777 0.000415449
-6.31172 -0.0258806 0.00042293
-6.27559 -0.0261889 0.000430589
-6.23949 -0.0265026 0.000438431
-6.20339 -0.0268218 0.000446466
-6.16732 -0.0271468 0.000454692
-6.13126 -0.0274776 0.000463123
-6.09522 -0.0278144 0.000471763
-6.05919 -0.0281574 0.000480614
-6.02319 -0.0285066 0.000489687
-5.9872 -0.0288623 0.000498992
-5.95122 -0.0292247 0.000508526
-5.91526 -0.0295937 0.000518309
-5.87932 -0.0299698 0.000528342
-5.84339 -0.030353 0.00053863
-5.80748 -0.0307434 0.00054919
-5.77158 -0.0311414 0.000560028
-5.7357 -0.0315471 0.000571143
-5.69984 -0.0319607 0.000582565
-5.66399 -0.0323824 0.000594287
-5.62815 -0.0328124 0.000606319
-5.59233 -0.033251 0.000618688
-5.55653 -0.0336984 0.000631391
-5.52074 -0.0341547 0.000644435
-5.48497 -0.0346204 0.000657858
-5.4492 -0.0350956 0.000671643
-5.41346 -0.0355805 0.000685813
-5.37773 -0.0360756 0.0007004
-5.34201 -0.036581 0.000715391
-5.30631 -0.037097 0.000730808
-5.27062 -0.037624 0.000746695
-5.23494 -0.0381622 0.000763023
-5.19928 -0.0387121 0.000779835
-5.16363 -0.0392739 0.000797167
-5.128 -0.039848 0.000814993
-5.09237 -0.0404348 0.000833359
-5.05677 -0.0410346 0.000852313
-5.02117 -0.0416478 0.00087181
-4.98559 -0.042275 0.000891926
-4.95002 -0.0429164 0.000912694
-4.91446 -0.0435725 0.000934072
-4.87892 -0.0442438 0.00095615
-4.84339 -0.0449308 0.000978966
-4.80787 -0.0456339 0.00100246
-4.77237 -0.0463538 0.00102676
-4.73687 -0.0470909 0.00105188
-4.70139 -0.0478457 0.00107776
-4.66592 -0.0486191 0.00110457
-4.63046 -0.0494113 0.00113231
-4.59502 -0.0502233 0.00116091
-4.55958 -0.0510556 0.00119058
-4.52416 -0.0519089 0.00122129
-4.48875 -0.052784 0.00125299
-4.45335 -0.0536816 0.00128592
-4.41797 -0.0546025 0.00132004
-4.38259 -0.0555476 0.00135528
-4.34722 -0.0565178 0.00139197
-4.31187 -0.0575138 0.00143
-4.27653 -0.0585368 0.00146933
-4.24119 -0.0595878 0.00151036
-4.20587 -0.0606677 0.00155294
-4.17056 -0.0617777 0.00159703
-4.13526 -0.0629191 0.00164314
-4.09997 -0.0640928 0.00169102
-4.06469 -0.0653005 0.00174073
-4.02942 -0.0665434 0.00179284
-3.99416 -0.0678226 0.00184706
-3.95891 -0.0691402 0.0019035
-3.92367 -0.0704976 0.0019629
-3.88844 -0.0718962 0.00202485
-3.85322 -0.0733383 0.00208966
-3.81801 -0.0748256 0.00215821
-3.7828 -0.0763599 0.00223012
-3.74761 -0.0779438 0.00230594
-3.71243 -0.0795792 0.00238691
-3.67726 -0.0812684 0.00247274
-3.64209 -0.0830143 0.00256459
-3.60694 -0.0848189 0.0026642
-3.57179 -0.0866845 0.00277181
-3.53665 -0.0886135 0.00288926
-3.50152 -0.0906073 0.00301878
-3.4664 -0.0926669 0.00316038
-3.43129 -0.0947936 0.00331508
-3.39619 -0.0969878 0.00348302
-3.36109 -0.0992512 0.00366188
-3.32601 -0.101587 0.00385116
-3.29093 -0.103997 0.00405138
-3.25586 -0.106481 0.00426104
-3.2208 -0.109038 0.00447541
-3.18574 -0.111669 0.00468221
-3.1507 -0.114387 0.00486529
-3.11566 -0.117215 0.00501587
-3.08063 -0.12018 0.0051391
-3.0456 -0.123303 0.00525053
-3.01059 -0.126592 0.00536764
-2.97558 -0.130048 0.00550312
-2.94058 -0.133671 0.00566347
-2.90558 -0.137463 0.00585055
-2.87059 -0.141429 0.00606403
-2.83561 -0.145577 0.00630288
-2.80064 -0.149917 0.00656643
-2.76567 -0.154459 0.00685444
-2.73071 -0.159219 0.00716741
-2.69576 -0.164211 0.00750622
-2.66081 -0.169451 0.0078724
-2.62587 -0.174958 0.00826775
-2.59094 -0.18075 0.00869466
-2.55601 -0.18685 0.00915574
-2.52109 -0.193281 0.00965426
-2.48617 -0.200069 0.0101937
-2.45126 -0.207242 0.0107785
-2.41636 -0.214833 0.0114132
-2.38146 -0.222877 0.0121034
-2.34657 -0.231413 0.0128554
-2.31168 -0.240484 0.0136765
-2.2768 -0.250139 0.0145751
-2.24192 -0.260434 0.015561
-2.20705 -0.27143 0.0166453
-2.17219 -0.283197 0.0178416
-2.13733 -0.295815 0.0191653
-2.10247 -0.309372 0.020635
-2.06762 -0.323973 0.0222724
-2.03278 -0.339737 0.0241039
-1.99794 -0.3568 0.0261606
-1.9631 -0.375321 0.0284813
-1.92827 -0.395486 0.031112
-1.89345 -0.417513 0.0341109
-1.85862 -0.441659 0.0375487
-1.82381 -0.46823 0.0415159
-1.78899 -0.497595 0.0461258
-1.75419 -0.530197 0.0515257
-1.71938 -0.566579 0.0579055
-1.68458 -0.607407 0.0655185
-1.64979 -0.653511 0.0747022
-1.61499 -0.705934 0.0859209
-1.58021 -0.766004 0.0998186
-1.54542 -0.835431 0.117316
-1.51064 -0.916445 0.139753
-1.47586 -1.01199 0.169138
-1.44109 -1.126 0.208564
-1.40632 -1.26377 0.262955
-1.37155 -1.43245 0.340427
-1.33679 -1.6415 0.454925
-1.30203 -1.90257 0.631459
-1.26727 -2.22624 0.916855
-1.23251 -2.60572 1.40013
-1.19776 -2.9555 2.23622
-1.16301 -2.94967 3.58043
-1.12827 -1.95685 5.14845
-1.09352 0.0799864 5.85449
-1.05878 2.01194 5.18593
-1.02405 3.04228 3.85334
-0.989309 3.26689 2.59056
-0.954576 3.07067 1.67923
-0.919844 2.74596 1.09852
-0.885115 2.42737 0.742587
-0.850388 2.15537 0.522546
-0.815663 1.93322 0.382283
-0.78094 1.75349 0.28941
-0.746219 1.60746 0.225497
-0.711499 1.4877 0.179923
-0.676781 1.38845 0.146367
-0.642065 1.30535 0.120965
-0.60735 1.23513 0.101253
-0.572637 1.17531 0.0856283
-0.537925 1.12404 0.0730014
-0.503214 1.07985 0.0626247
-0.468504 1.04163 0.0539609
-0.433796 1.00848 0.0466263
-0.399089 0.979699 0.0403309
-0.364382 0.954728 0.0348614
-0.329676 0.93311 0.0300487
-0.294972 0.914477 0.025766
-0.260267 0.898531 0.0219074
-0.225564 0.88503 0.0183924
-0.190861 0.873778 0.0151499
-0.156158 0.864619 0.0121251
-0.121456 0.857429 0.00926666
-0.0867541 0.852116 0.00653401
-0.0520524 0.84861 0.00388628
-0.0173508 0.846868 0.00129027
0.0173508 0.846868 -0.00129027
0.0520524 0.84861 -0.00388628
0.0867541 0.852116 -0.00653401
0.121456 0.857429 -0.00926666
0.156158 0.864619 -0.0121251
0.190861 0.873778 -0.0151499
0.225564 0.88503 -0.0183924
0.260267 0.898531 -0.0219074
0.294972 0.914477 -0.025766
0.329676 0.93311 -0.0300487
0.364382 0.954728 -0.0348614
0.399089 0.979699 -0.0403309
0.433796 1.00848 -0.0466263
0.468504 1.04163 -0.0539609
0.503214 1.07985 -0.0626247
0.537925 1.12404 -0.0730014
0.572637 1.17531 -0.0856283
0.60735 1.23513 -0.101253
0.642065 1.30535 -0.120965
0.676781 1.38845 -0.146367
0.711499 1.4877 -0.179923
0.746219 1.60746 -0.225497
0.78094 1.75349 -0.28941
0.815663 1.93322 -0.382283
0.850388 2.15537 -0.522546
0.885115 2.42737 -0.742587
0.919844 2.74596 -1.09852
0.954576 3.07067 -1.67923
0.989309 3.26689 -2.59056
1.02405 3.04228 -3.85334
1.05878 2.01194 -5.18593
1.09352 0.0799864 -5.85449
1.12827 -1.95685 -5.14845
1.16301 -2.94967 -3.58043
1.19776 -2.9555 -2.23622
1.23251 -2.60572 -1.40013
1.26727 -2.22624 -0.916855
1.30203 -1.90257 -0.631459
1.33679 -1.6415 -0.454925
1.37155 -1.43245 -0.340427
1.40632 -1.26377 -0.262955
1.44109 -1.126 -0.208564
1.47586 -1.01199 -0.169138
1.51064 -0.916445 -0.139753
1.54542 -0.835431 -0.117316
1.58021 -0.766004 -0.0998186
1.61499 -0.705934 -0.0859209
1.64979 -0.653511 -0.0747022
1.68458 -0.607407 -0.0655185
1.71938 -0.566579 -0.0579055
1.75419 -0.530197 -0.0515257
1.78899 -0.497595 -0.0461258
1.82381 -0.46823 -0.0415159
1.85862 -0.441659 -0.0375487
1.89345 -0.417513 -0.0341109
1.92827 -0.395486 -0.031112
1.9631 -0.375321 -0.0284813
1.99794 -0.3568 -0.0261606
2.03278 -0.339737 -0.0241039
2.06762 -0.323973 -0.0222724
2.10247 -0.309372 -0.020635
2.13733 -0.295815 -0.0191653
2.17219 -0.283197 -0.0178416
2.20705 -0.27143 -0.0166453
2.24192 -0.260434 -0.015561
2.2768 -0.250139 -0.0145751
2.31168 -0.240484 -0.0136765
2.34657 -0.231413 -0.0128554
2.38146 -0.222877 -0.0121034
2.41636 -0.214833 -0.0114132
2.45126 -0.207242 -0.0107785
2.48617 -0.200069 -0.0101937
2.52109 -0.193281 -0.00965426
2.55601 -0.18685 -0.00915574
2.59094 -0.18075 -0.00869466
2.62587 -0.174958 -0.00826775
2.66081 -0.169451 -0.0078724
2.69576 -0.164211 -0.00750622
2.73071 -0.159219 -0.00716741
2.76567 -0.154459 -0.00685444
2.80064 -0.149917 -0.00656643
2.83561 -0.145577 -0.00630288
2.87059 -0.141429 -0.00606403
2.90558 -0.137463 -0.00585055
2.94058 -0.133671 -0.00566347
2.97558 -0.130048 -0.00550312
3.01059 -0.126592 -0.00536764
3.0456 -0.123303 -0.00525053
3.08063 -0.12018 -0.0051391
3.11566 -0.117215 -0.00501587
3.1507 -0.114387 -0.00486529
3.18574 -0.111669 -0.00468221
3.2208 -0.109038 -0.00447541
3.25586 -0.106481 -0.00426104
3.29093 -0.103997 -0.00405138
3.32601 -0.101587 -0.00385116
3.36109 -0.0992512 -0.00366188
3.39619 -0.0969878 -0.00348302
3.43129 -0.0947936 -0.00331508
3.4664 -0.0926669 -0.00316038
3.50152 -0.0906073 -0.00301878
3.53665 -0.0886135 -0.00288926
3.57179 -0.0866845 -0.00277181
3.60694 -0.0848189 -0.0026642
3.64209 -0.0830143 -0.00256459
3.67726 -0.0812684 -0.00247274
3.71243 -0.0795792 -0.00238691
3.74761 -0.0779438 -0.00230594
3.7828 -0.0763599 -0.00223012
3.81801 -0.0748256 -0.00215821
3.85322 -0.0733383 -0.00208966
3.88844 -0.0718962 -0.00202485
3.92367 -0.0704976 -0.0019629
3.95891 -0.0691402 -0.0019035
3.99416 -0.0678226 -0.00184706
4.02942 -0.0665434 -0.00179284
4.06469 -0.0653005 -0.00174073
4.09997 -0.0640928 -0.00169102
4.13526 -0.0629191 -0.00164314
4.17056 -0.0617777 -0.00159703
4.20587 -0.0606677 -0.00155294
4.24119 -0.0595878 -0.00151036
4.27653 -0.0585368 -0.00146933
4.31187 -0.0575138 -0.00143
4.34722 -0.0565178 -0.00139197
4.38259 -0.0555476 -0.00135528
4.41797 -0.0546025 -0.00132004
4.45335 -0.0536816 -0.00128592
4.48875 -0.052784 -0.00125299
4.52416 -0.0519089 -0.00122129
4.55958 -0.0510556 -0.00119058
4.59502 -0.0502233 -0.00116091
4.63046 -0.0494113 -0.00113231
4.66592 -0.0486191 -0.00110457
4.70139 -0.0478457 -0.00107776
4.73687 -0.0470909 -0.00105188
4.77237 -0.0463538 -0.00102676
4.80787 -0.0456339 -0.00100246
4.84339 -0.0449308 -0.000978966
4.87892 -0.0442438 -0.00095615
4.91446 -0.0435725 -0.000934072
4.95002 -0.0429164 -0.000912694
4.98559 -0.042275 -0.000891926
5.02117 -0.0416478 -0.00087181
5.05677 -0.0410346 -0.000852313
5.09237 -0.0404348 -0.000833359
5.128 -0.039848 -0.000814993
5.16363 -0.0392739 -0.000797167
5.19928 -0.0387121 -0.000779835
5.23494 -0.0381622 -0.000763023
5.27062 -0.037624 -0.000746695
5.30631 -0.037097 -0.000730808
5.34201 -0.036581 -0.000715391
5.37773 -0.0360756 -0.0007004
5.41346 -0.0355805 -0.000685813
5.4492 -0.0350956 -0.000671643
5.48497 -0.0346204 -0.000657858
5.52074 -0.0341547 -0.000644435
5.55653 -0.0336984 -0.000631391
5.59233 -0.033251 -0.000618688
5.62815 -0.0328124 -0.000606319
5.66399 -0.0323824 -0.000594287
5.69984 -0.0319607 -0.000582565
5.7357 -0.0315471 -0.000571143
5.77158 -0.0311414 -0.000560028
5.80748 -0.0307434 -0.00054919
5.84339 -0.030353 -0.00053863
5.87932 -0.0299698 -0.000528342
5.91526 -0.0295937 -0.000518309
5.95122 -0.0292247 -0.000508526
5.9872 -0.0288623 -0.000498992
6.02319 -0.0285066 -0.000489687
6.05919 -0.0281574 -0.000480614
6.09522 -0.0278144 -0.000471763
6.13126 -0.0274776 -0.000463123
6.16732 -0.0271468 -0.000454692
6.20339 -0.0268218 -0.000446466
6.23949 -0.0265026 -0.000438431
6.27559 -0.0261889 -0.000430589
6.31172 -0.0258806 -0.00042293
6.34786 -0.0255777 -0.000415449
6.38403 -0.02528 -0.000408142
6.42021 -0.0249873 -0.000401006
6.4564 -0.0246997 -0.00039403
6.49262 -0.0244168 -0.000387217
6.52885 -0.0241387 -0.000380556
6.5651 -0.0238653 -0.000374045
6.60137 -0.0235963 -0.00036768
6.63766 -0.0233318 -0.000361458
6.67397 -0.0230716 -0.000355371
6.71029 -0.0228157 -0.000349421
6.74664 -0.0225639 -0.0003436
6.783 -0.0223161 -0.000337906
6.81938 -0.0220723 -0.000332335
6.85579 -0.0218324 -0.000326884
6.89221 -0.0215963 -0.000321549
6.92865 -0.0213639 -0.000316329
6.96511 -0.0211352 -0.000311219
7.00159 -0.02091 -0.000306217
7.0381 -0.0206883 -0.000301319
7.07462 -0.02047 -0.000296523
7.11116 -0.0202551 -0.000291827
7.14772 -0.0200434 -0.000287229
7.18431 -0.0198349 -0.000282723
7.22091 -0.0196296 -0.000278311
7.25754 -0.0194274 -0.000273987
7.29418 -0.0192282 -0.000269751
7.33085 -0.0190319 -0.0002656
7.36754 -0.0188386 -0.000261533
7.40425 -0.018648 -0.000257545
7.44099 -0.0184603 -0.000253637
7.47774 -0.0182753 -0.000249806
7.51452 -0.018093 -0.00024605
7.55132 -0.0179133 -0.000242367
7.58814 -0.0177362 -0.000238756
7.62498 -0.0175616 -0.000235214
7.66185 -0.0173895 -0.000231741
7.69874 -0.0172198 -0.000228333
7.73566 -0.0170525 -0.000224991
7.77259 -0.0168875 -0.000221712
7.80955 -0.0167248 -0.000218495
7.84654 -0.0165644 -0.000215338
7.88355 -0.0164062 -0.00021224
7.92058 -0.0162502 -0.0002092
7.95763 -0.0160963 -0.000206216
7.99471 -0.0159445 -0.000203286
8.03182 -0.0157947 -0.000200411
8.06895 -0.0156469 -0.000197588
8.1061 -0.0155012 -0.000194816
8.14328 -0.0153574 -0.000192094
8.18049 -0.0152154 -0.000189422
8.21772 -0.0150754 -0.000186796
8.25497 -0.0149372 -0.000184219
8.29226 -0.0148008 -0.000181686
8.32956 -0.0146662 -0.000179199
8.3669 -0.0145333 -0.000176755
8.40426 -0.0144022 -0.000174354
8.44165 -0.0142727 -0.000171994
8.47906 -0.0141449 -0.000169676
8.5165 -0.0140187 -0.000167398
8.55397 -0.0138941 -0.000165159
8.59146 -0.0137711 -0.000162959
8.62899 -0.0136497 -0.000160796
8.66654 -0.0135297 -0.000158669
8.70412 -0.0134113 -0.000156579
8.74172 -0.0132943 -0.000154524
8.77936 -0.0131788 -0.000152504
8.81702 -0.0130646 -0.000150517
8.85471 -0.0129519 -0.000148563
8.89244 -0.0128406 -0.000146641
8.93019 -0.0127306 -0.000144752
8.96797 -0.012622 -0.000142893
9.00578 -0.0125146 -0.000141065
9.04362 -0.0124085 -0.000139267
9.08149 -0.0123037 -0.000137497
9.11939 -0.0122002 -0.000135757
9.15732 -0.0120979 -0.000134044
9.19528 -0.0119968 -0.000132359
9.23327 -0.0118968 -0.000130701
9.2713 -0.0117981 -0.000129069
9.30935 -0.0117005 -0.000127463
9.34744 -0.011604 -0.000125882
9.38556 -0.0115086 -0.000124327
9.42371 -0.0114144 -0.000122795
9.46189 -0.0113212 -0.000121288
9.50011 -0.011229 -0.000119804
9.53836 -0.011138 -0.000118343
9.57664 -0.0110479 -0.000116904
9.61496 -0.0109589 -0.000115487
9.65331 -0.0108709 -0.000114093
9.69169 -0.0107838 -0.000112719
9.73011 -0.0106977 -0.000111366
9.76856 -0.0106126 -0.000110034
9.80704 -0.0105284 -0.000108722
9.84557 -0.0104452 -0.00010743
9.88412 -0.0103628 -0.000106156
9.92271 -0.0102814 -0.000104902
9.96134 -0.0102008 -0.000103667
10 -0.0101212 -0.00010245
10.0387 -0.0100423 -0.00010125
10.0774 -0.00996435 -0.000100069
10.1162 -0.00988721 -9.89041e-05
10.155 -0.0098109 -9.77568e-05
10.1939 -0.00973539 -9.66259e-05
10.2328 -0.00966069 -9.55116e-05
10.2717 -0.00958677 -9.44132e-05
10.3106 -0.00951363 -9.33308e-05
10.3496 -0.00944125 -9.22636e-05
10.3887 -0.00936963 -9.12119e-05
10.4278 -0.00929876 -9.0175e-05
10.4669 -0.00922861 -8.91529e-05
10.506 -0.00915919 -8.81451e-05
10.5452 -0.00909049 -8.71516e-05
10.5845 -0.00902248 -8.61719e-05
10.6238 -0.00895518 -8.5206e-05
10.6631 -0.00888855 -8.42534e-05
10.7024 -0.0088226 -8.33142e-05
10.7418 -0.00875731 -8.23878e-05
10.7813 -0.00869268 -8.14743e-05
10.8208 -0.0086287 -8.05732e-05
10.8603 -0.00856535 -7.96846e-05
10.8999 -0.00850264 -7.8808e-05
10.9395 -0.00844054 -7.79434e-05
10.9792 -0.00837906 -7.70904e-05
11.0189 -0.00831818 -7.6249e-05
11.0586 -0.0082579 -7.54188e-05
11.0984 -0.00819821 -7.45999e-05
11.1383 -0.00813909 -7.37918e-05
11.1781 -0.00808055 -7.29946e-05
11.2181 -0.00802258 -7.22078e-05
11.2581 -0.00796516 -7.14316e-05
11.2981 -0.00790829 -7.06654e-05
11.3381 -0.00785196 -6.99095e-05
11.3783 -0.00779617 -6.91634e-05
11.4184 -0.00774091 -6.84271e-05
11.4587 -0.00768617 -6.77002e-05
11.4989 -0.00763195 -6.69829e-05
11.5392 -0.00757823 -6.62748e-05
11.5796 -0.00752502 -6.55759e-05
11.62 -0.0074723 -6.48859e-05
11.6605 -0.00742007 -6.42048e-05
11.701 -0.00736832 -6.35323e-05
11.7415 -0.00731705 -6.28684e-05
11.7822 -0.00726625 -6.22129e-05
11.8228 -0.00721592 -6.15657e-05
11.8636 -0.00716604 -6.09266e-05
11.9043 -0.00711662 -6.02957e-05
11.9452 -0.00706764 -5.96725e-05
11.986 -0.00701911 -5.90572e-05
12.027 -0.00697101 -5.84494e-05
12.068 -0.00692334 -5.78493e-05
12.109 -0.0068761 -5.72565e-05
12.1501 -0.00682927 -5.66711e-05
12.1913 -0.00678286 -5.60928e-05
12.2325 -0.00673686 -5.55216e-05
12.2738 -0.00669127 -5.49574e-05
12.3151 -0.00664607 -5.44001e-05
12.3565 -0.00660127 -5.38494e-05
12.3979 -0.00655686 -5.33056e-05
12.4394 -0.00651284 -5.27681e-05
12.481 -0.00646919 -5.22372e-05
12.5226 -0.00642592 -5.17126e-05
12.5643 -0.00638302 -5.11944e-05
12.6061 -0.00634049 -5.06822e-05
12.6479 -0.00629832 -5.01762e-05
12.6898 -0.00625651 -4.96761e-05
12.7317 -0.00621505 -4.91819e-05
12.7737 -0.00617394 -4.86935e-05
12.8158 -0.00613318 -4.82109e-05
12.8579 -0.00609276 -4.77339e-05
12.9001 -0.00605267 -4.72625e-05
12.9424 -0.00601292 -4.67964e-05
12.9847 -0.0059735 -4.63359e-05
13.0271 -0.0059344 -4.58806e-05
13.0696 -0.00589562 -4.54306e-05
13.1121 -0.00585716 -4.49857e-05
13.1547 -0.00581901 -4.4546e-05
13.1974 -0.00578118 -4.41112e-05
13.2402 -0.00574365 -4.36814e-05
13.283 -0.00570642 -4.32564e-05
13.3259 -0.0056695 -4.28363e-05
13.3689 -0.00563286 -4.24208e-05
13.4119 -0.00559653 -4.20101e-05
13.455 -0.00556048 -4.16039e-05
13.4982 -0.00552471 -4.12023e-05
13.5415 -0.00548923 -4.08051e-05
13.5848 -0.00545403 -4.04123e-05
13.6283 -0.0054191 -4.00239e-05
13.6718 -0.00538444 -3.96398e-05
13.7153 -0.00535006 -3.92598e-05
13.759 -0.00531594 -3.88841e-05
13.8028 -0.00528208 -3.85124e-05
13.8466 -0.00524849 -3.81448e-05
13.8905 -0.00521515 -3.77812e-05
13.9345 -0.00518207 -3.74215e-05
13.9786 -0.00514924 -3.70657e-05
14.0227 -0.00511665 -3.67137e-05
14.067 -0.00508432 -3.63655e-05
14.1113 -0.00505222 -3.6021e-05
14.1558 -0.00502037 -3.56802e-05
14.2003 -0.00498875 -3.5343e-05
14.2449 -0.00495737 -3.50093e-05
14.2896 -0.00492622 -3.46792e-05
14.3344 -0.0048953 -3.43526e-05
14.3793 -0.0048646 -3.40294e-05
14.4243 -0.00483413 -3.37095e-05
14.4693 -0.00480389 -3.3393e-05
14.5145 -0.00477386 -3.30798e-05
14.5598 -0.00474404 -3.27698e-05
14.6052 -0.00471445 -3.2463e-05
14.6506 -0.00468506 -3.21594e-05
14.6962 -0.00465588 -3.18589e-05
14.7419 -0.00462691 -3.15615e-05
14.7877 -0.00459815 -3.12671e-05
14.8336 -0.00456959 -3.09757e-05
14.8796 -0.00454122 -3.06872e-05
14.9257 -0.00451306 -3.04016e-05
14.9719 -0.00448509 -3.01189e-05
15.0182 -0.00445731 -2.98391e-05
15.0647 -0.00442973 -2.9562e-05
15.1112 -0.00440233 -2.92877e-05
15.1579 -0.00437512 -2.90161e-05
15.2047 -0.0043481 -2.87472e-05
15.2516 -0.00432126 -2.84809e-05
15.2986 -0.00429459 -2.82173e-05
15.3458 -0.00426811 -2.79562e-05
15.393 -0.0042418 -2.76978e-05
15.4404 -0.00421567 -2.74417e-05
15.488 -0.00418971 -2.71882e-05
15.5356 -0.00416392 -2.69371e-05
15.5834 -0.00413829 -2.66885e-05
15.6313 -0.00411283 -2.64421e-05
15.6794 -0.00408754 -2.61982e-05
15.7276 -0.00406241 -2.59566e-05
15.7759 -0.00403744 -2.57172e-05
15.8243 -0.00401263 -2.54801e-05
15.873 -0.00398797 -2.52453e-05
15.9217 -0.00396347 -2.50126e-05
15.9706 -0.00393912 -2.47821e-05
16.0197 -0.00391493 -2.45538e-05
16.0689 -0.00389088 -2.43275e-05
16.1182 -0.00386698 -2.41033e-05
16.1677 -0.00384322 -2.38813e-05
16.2174 -0.00381961 -2.36611e-05
16.2672 -0.00379614 -2.34431e-05
16.3172 -0.00377281 -2.3227e-05
16.3674 -0.00374962 -2.30128e-05
16.4177 -0.00372656 -2.28006e-05
16.4682 -0.00370364 -2.25902e-05
16.5189 -0.00368085 -2.23817e-05
16.5697 -0.00365819 -2.21751e-05
16.6208 -0.00363567 -2.19702e-05
16.672 -0.00361327 -2.17673e-05
16.7234 -0.00359099 -2.15659e-05
16.775 -0.00356884 -2.13664e-05
16.8268 -0.00354681 -2.11687e-05
16.8787 -0.00352491 -2.09725e-05
16.9309 -0.00350312 -2.07781e-05
16.9833 -0.00348145 -2.05854e-05
17.0359 -0.00345989 -2.03942e-05
17.0887 -0.00343845 -2.02047e-05
17.1418 -0.00341712 -2.00166e-05
17.195 -0.0033959 -1.98303e-05
17.2485 -0.00337479 -1.96454e-05
17.3022 -0.00335378 -1.9462e-05
17.3562 -0.00333288 -1.92801e-05
17.4104 -0.00331209 -1.90997e-05
17.4648 -0.00329139 -1.89207e-05
17.5195 -0.0032708 -1.87432e-05
17.5744 -0.0032503 -1.8567e-05
17.6296 -0.0032299 -1.83923e-05
17.6851 -0.00320959 -1.82188e-05
17.7408 -0.00318937 -1.80468e-05
17.7969 -0.00316925 -1.7876e-05
17.8532 -0.00314921 -1.77065e-05
17.9098 -0.00312926 -1.75383e-05
17.9667 -0.0031094 -1.73714e-05
18.0239 -0.00308961 -1.72056e-05
18.0815 -0.00306991 -1.70411e-05
18.1393 -0.00305029 -1.68778e-05
18.1975 -0.00303074 -1.67156e-05
18.256 -0.00301126 -1.65546e-05
18.3149 -0.00299186 -1.63946e-05
18.3742 -0.00297253 -1.62358e-05
18.4338 -0.00295327 -1.60781e-05
18.4938 -0.00293407 -1.59213e-05
18.5542 -0.00291493 -1.57656e-05
18.615 -0.00289585 -1.56109e-05
18.6762 -0.00287683 -1.54572e-05
18.7379 -0.00285787 -1.53045e-05
18.8 -0.00283896 -1.51526e-05
18.8625 -0.0028201 -1.50017e-05
18.9255 -0.00280128 -1.48516e-05
18.9891 -0.00278251 -1.47024e-05
19.0531 -0.00276378 -1.4554e-05
19.1177 -0.00274508 -1.44064e-05
19.1828 -0.00272642 -1.42596e-05
19.2484 -0.00270778 -1.41135e-05
19.3147 -0.00268917 -1.39681e-05
19.3816 -0.00267059 -1.38234e-05
19.4491 -0.00265202 -1.36793e-05
19.5173 -0.00263346 -1.35358e-05
19.5862 -0.00261491 -1.33929e-05
19.6558 -0.00259636 -1.32505e-05
19.7262 -0.00257781 -1.31086e-05
19.7974 -0.00255925 -1.29671e-05
19.8694 -0.00254067 -1.28261e-05
19.9423 -0.00252207 -1.26853e-05
20.0162 -0.00250343 -1.25448e-05
20.091 -0.00248476 -1.24046e-05
20.1669 -0.00246604 -1.22645e-05
20.244 -0.00244725 -1.21245e-05
20.3222 -0.0024284 -1.19845e-05
20.4016 -0.00240946 -1.18444e-05
20.4825 -0.00239042 -1.17042e-05
20.5648 -0.00237127 -1.15636e-05
20.6487 -0.00235198 -1.14228e-05
20.7344 -0.00233254 -1.12813e-05
20.8219 -0.00231292 -1.11391e-05
20.9115 -0.00229308 -1.0996e-05
21.0034 -0.00227301 -1.08518e-05
21.0979 -0.00225264 -1.07061e-05
21.1952 -0.00223194 -1.05588e-05
21.2959 -0.00221083 -1.04092e-05
21.4004 -0.00218924 -1.0257e-05
21.5093 -0.00216706 -1.01013e-05
21.6237 -0.00214413 -9.94133e-06
21.7448 -0.00212025 -9.77554e-06
21.8747 -0.0020951 -9.60196e-06
22.0165 -0.00206812 -9.41691e-06
22.1768 -0.00203826 -9.21357e-06
22.3723 -0.00200271 -8.97335e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1ClassicOneLoop/GAp_OneLoopFRG.txt <==
-22.3723 -0.00200288 8.97485e-06
-22.1768 -0.00203843 9.21508e-06
-22.0165 -0.00206829 9.41851e-06
-21.8747 -0.00209528 9.60358e-06
-21.7448 -0.00212044 9.77724e-06
-21.6237 -0.00214432 9.94304e-06
-21.5093 -0.00216725 1.01031e-05
-21.4004 -0.00218944 1.02588e-05
-21.2959 -0.00221103 1.04111e-05
-21.1952 -0.00223214 1.05607e-05
-21.0979 -0.00225285 1.07081e-05
-21.0034 -0.00227322 1.08538e-05
-20.9115 -0.0022933 1.09981e-05
-20.8219 -0.00231313 1.11412e-05
-20.7344 -0.00233276 1.12834e-05
-20.6487 -0.00235221 1.14249e-05
-20.5648 -0.0023715 1.15659e-05
-20.4825 -0.00239065 1.17065e-05
-20.4016 -0.00240969 1.18468e-05
-20.3222 -0.00242864 1.19869e-05
-20.244 -0.0024475 1.21269e-05
-20.1669 -0.00246628 1.22669e-05
-20.091 -0.00248501 1.24071e-05
-20.0162 -0.00250369 1.25474e-05
-19.9423 -0.00252233 1.26879e-05
-19.8694 -0.00254093 1.28287e-05
-19.7974 -0.00255951 1.29698e-05
-19.7262 -0.00257808 1.31113e-05
-19.6558 -0.00259664 1.32533e-05
-19.5862 -0.00261519 1.33957e-05
-19.5173 -0.00263374 1.35387e-05
-19.4491 -0.0026523 1.36823e-05
-19.3816 -0.00267088 1.38264e-05
-19.3147 -0.00268947 1.39712e-05
-19.2484 -0.00270808 1.41166e-05
-19.1828 -0.00272672 1.42628e-05
-19.1177 -0.00274538 1.44096e-05
-19.0531 -0.00276408 1.45573e-05
-18.9891 -0.00278282 1.47057e-05
-18.9255 -0.0028016 1.4855e-05
-18.8625 -0.00282042 1.50051e-05
-18.8 -0.00283929 1.51561e-05
-18.7379 -0.0028582 1.5308e-05
-18.6762 -0.00287717 1.54608e-05
-18.615 -0.00289619 1.56146e-05
-18.5542 -0.00291527 1.57693e-05
-18.4938 -0.00293442 1.59251e-05
-18.4338 -0.00295362 1.60819e-05
-18.3742 -0.00297289 1.62397e-05
-18.3149 -0.00299222 1.63986e-05
-18.256 -0.00301163 1.65586e-05
-18.1975 -0.00303111 1.67197e-05
-18.1393 -0.00305066 1.68819e-05
-18.0815 -0.00307029 1.70454e-05
-18.0239 -0.00309 1.72099e-05
-17.9667 -0.00310979 1.73757e-05
-17.9098 -0.00312966 1.75428e-05
-17.8532 -0.00314961 1.7711e-05
-17.7969 -0.00316966 1.78806e-05
-17.7408 -0.00318979 1.80514e-05
-17.6851 -0.00321001 1.82236e-05
-17.6296 -0.00323032 1.83971e-05
-17.5744 -0.00325073 1.85719e-05
-17.5195 -0.00327123 1.87481e-05
-17.4648 -0.00329183 1.89257e-05
-17.4104 -0.00331253 1.91048e-05
-17.3562 -0.00333333 1.92853e-05
-17.3022 -0.00335424 1.94673e-05
-17.2485 -0.00337525 1.96507e-05
-17.195 -0.00339637 1.98357e-05
-17.1418 -0.00341759 2.00222e-05
-17.0887 -0.00343893 2.02102e-05
-17.0359 -0.00346038 2.03999e-05
-16.9833 -0.00348194 2.05911e-05
-16.9309 -0.00350361 2.0784e-05
-16.8787 -0.00352541 2.09785e-05
-16.8268 -0.00354732 2.11747e-05
-16.775 -0.00356936 2.13726e-05
-16.7234 -0.00359151 2.15722e-05
-16.672 -0.00361379 2.17736e-05
-16.6208 -0.0036362 2.19767e-05
-16.5697 -0.00365873 2.21816e-05
-16.5189 -0.0036814 2.23883e-05
-16.4682 -0.00370419 2.25969e-05
-16.4177 -0.00372712 2.28074e-05
-16.3674 -0.00375018 2.30197e-05
-16.3172 -0.00377338 2.3234e-05
-16.2672 -0.00379672 2.34502e-05
-16.2174 -0.0038202 2.36684e-05
-16.1677 -0.00384382 2.38886e-05
-16.1182 -0.00386758 2.41108e-05
-16.0689 -0.00389149 2.43351e-05
-16.0197 -0.00391555 2.45615e-05
-15.9706 -0.00393975 2.479e-05
-15.9217 -0.00396411 2.50206e-05
-15.873 -0.00398862 2.52534e-05
-15.8243 -0.00401328 2.54884e-05
-15.7759 -0.0040381 2.57256e-05
-15.7276 -0.00406308 2.5965e-05
-15.6794 -0.00408822 2.62068e-05
-15.6313 -0.00411352 2.64509e-05
-15.5834 -0.00413898 2.66973e-05
-15.5356 -0.00416462 2.69461e-05
-15.488 -0.00419042 2.71974e-05
-15.4404 -0.00421639 2.7451e-05
-15.393 -0.00424253 2.77072e-05
-15.3458 -0.00426885 2.79658e-05
-15.2986 -0.00429534 2.82271e-05
-15.2516 -0.00432201 2.84908e-05
-15.2047 -0.00434886 2.87573e-05
-15.1579 -0.0043759 2.90263e-05
-15.1112 -0.00440311 2.92981e-05
-15.0647 -0.00443052 2.95725e-05
-15.0182 -0.00445812 2.98497e-05
-14.9719 -0.0044859 3.01298e-05
-14.9257 -0.00451388 3.04126e-05
-14.8796 -0.00454206 3.06984e-05
-14.8336 -0.00457043 3.0987e-05
-14.7877 -0.004599 3.12786e-05
-14.7419 -0.00462778 3.15732e-05
-14.6962 -0.00465676 3.18708e-05
-14.6506 -0.00468595 3.21715e-05
-14.6052 -0.00471534 3.24753e-05
-14.5598 -0.00474495 3.27823e-05
-14.5145 -0.00477478 3.30925e-05
-14.4693 -0.00480482 3.34059e-05
-14.4243 -0.00483508 3.37226e-05
-14.3793 -0.00486556 3.40426e-05
-14.3344 -0.00489626 3.43661e-05
-14.2896 -0.0049272 3.46929e-05
-14.2449 -0.00495836 3.50232e-05
-14.2003 -0.00498975 3.53571e-05
-14.1558 -0.00502138 3.56945e-05
-14.1113 -0.00505325 3.60356e-05
-14.067 -0.00508536 3.63803e-05
-14.0227 -0.00511771 3.67287e-05
-13.9786 -0.0051503 3.7081e-05
-13.9345 -0.00518315 3.7437e-05
-13.8905 -0.00521625 3.77969e-05
-13.8466 -0.0052496 3.81608e-05
-13.8028 -0.00528321 3.85287e-05
-13.759 -0.00531708 3.89006e-05
-13.7153 -0.00535121 3.92766e-05
-13.6718 -0.00538561 3.96568e-05
-13.6283 -0.00542028 4.00412e-05
-13.5848 -0.00545522 4.04299e-05
-13.5415 -0.00549044 4.0823e-05
-13.4982 -0.00552594 4.12204e-05
-13.455 -0.00556172 4.16224e-05
-13.4119 -0.00559779 4.20288e-05
-13.3689 -0.00563414 4.24399e-05
-13.3259 -0.00567079 4.28556e-05
-13.283 -0.00570773 4.32761e-05
-13.2402 -0.00574498 4.37014e-05
-13.1974 -0.00578252 4.41315e-05
-13.1547 -0.00582038 4.45666e-05
-13.1121 -0.00585854 4.50068e-05
-13.0696 -0.00589702 4.5452e-05
-13.0271 -0.00593581 4.59023e-05
-12.9847 -0.00597493 4.6358e-05
-12.9424 -0.00601437 4.68189e-05
-12.9001 -0.00605414 4.72853e-05
-12.8579 -0.00609425 4.77571e-05
-12.8158 -0.00613469 4.82345e-05
-12.7737 -0.00617548 4.87175e-05
-12.7317 -0.0062166 4.92063e-05
-12.6898 -0.00625808 4.97009e-05
-12.6479 -0.00629992 5.02013e-05
-12.6061 -0.00634211 5.07078e-05
-12.5643 -0.00638466 5.12204e-05
-12.5226 -0.00642758 5.17391e-05
-12.481 -0.00647087 5.22641e-05
-12.4394 -0.00651454 5.27955e-05
-12.3979 -0.00655859 5.33334e-05
-12.3565 -0.00660302 5.38778e-05
-12.3151 -0.00664785 5.44288e-05
-12.2738 -0.00669307 5.49867e-05
-12.2325 -0.00673869 5.55514e-05
-12.1913 -0.00678471 5.61231e-05
-12.1501 -0.00683114 5.67018e-05
-12.109 -0.00687799 5.72878e-05
-12.068 -0.00692526 5.78811e-05
-12.027 -0.00697296 5.84818e-05
-11.986 -0.00702108 5.90901e-05
-11.9452 -0.00706964 5.9706e-05
-11.9043 -0.00711865 6.03297e-05
-11.8636 -0.0071681 6.09613e-05
-11.8228 -0.00721801 6.1601e-05
-11.7822 -0.00726837 6.22488e-05
-11.7415 -0.0073192 6.29049e-05
-11.701 -0.0073705 6.35694e-05
-11.6605 -0.00742228 6.42425e-05
-11.62 -0.00747454 6.49244e-05
-11.5796 -0.00752729 6.5615e-05
-11.5392 -0.00758053 6.63146e-05
-11.4989 -0.00763428 6.70234e-05
-11.4587 -0.00768854 6.77415e-05
-11.4184 -0.00774331 6.8469e-05
-11.3783 -0.00779861 6.92061e-05
-11.3381 -0.00785443 6.99529e-05
-11.2981 -0.00791079 7.07097e-05
-11.2581 -0.0079677 7.14766e-05
-11.2181 -0.00802515 7.22537e-05
-11.1781 -0.00808316 7.30412e-05
-11.1383 -0.00814174 7.38393e-05
-11.0984 -0.00820089 7.46482e-05
-11.0586 -0.00826063 7.54681e-05
-11.0189 -0.00832095 7.62991e-05
-10.9792 -0.00838187 7.71414e-05
-10.9395 -0.00844339 7.79953e-05
-10.8999 -0.00850553 7.88609e-05
-10.8603 -0.00856828 7.97384e-05
-10.8208 -0.00863167 8.06281e-05
-10.7813 -0.0086957 8.15301e-05
-10.7418 -0.00876037 8.24447e-05
-10.7024 -0.00882571 8.33721e-05
-10.6631 -0.0088917 8.43125e-05
-10.6238 -0.00895838 8.52661e-05
-10.5845 -0.00902573 8.62331e-05
-10.5452 -0.00909378 8.72139e-05
-10.506 -0.00916254 8.82087e-05
-10.4669 -0.00923201 8.92176e-05
-10.4278 -0.0093022 9.0241e-05
-10.3887 -0.00937313 9.12791e-05
-10.3496 -0.0094448 9.23322e-05
-10.3106 -0.00951723 9.34005e-05
-10.2717 -0.00959043 9.44844e-05
-10.2328 -0.0096644 9.55841e-05
-10.1939 -0.00973917 9.66998e-05
-10.155 -0.00981473 9.7832e-05
-10.1162 -0.00989111 9.89809e-05
-10.0774 -0.00996831 0.000100147
-10.0387 -0.0100463 0.00010133
-10 -0.0101252 0.000102531
-9.96134 -0.010205 0.00010375
-9.92271 -0.0102856 0.000104987
-9.88412 -0.0103671 0.000106243
-9.84557 -0.0104495 0.000107517
-9.80704 -0.0105328 0.000108812
-9.76856 -0.0106171 0.000110125
-9.73011 -0.0107023 0.00011146
-9.69169 -0.0107884 0.000112814
-9.65331 -0.0108755 0.00011419
-9.61496 -0.0109637 0.000115586
-9.57664 -0.0110528 0.000117005
-9.53836 -0.0111429 0.000118445
-9.50011 -0.011234 0.000119909
-9.46189 -0.0113262 0.000121395
-9.42371 -0.0114195 0.000122904
-9.38556 -0.0115139 0.000124438
-9.34744 -0.0116093 0.000125996
-9.30935 -0.0117059 0.000127579
-9.2713 -0.0118036 0.000129187
-9.23327 -0.0119024 0.000130822
-9.19528 -0.0120025 0.000132482
-9.15732 -0.0121037 0.00013417
-9.11939 -0.0122061 0.000135885
-9.08149 -0.0123097 0.000137629
-9.04362 -0.0124146 0.000139401
-9.00578 -0.0125208 0.000141202
-8.96797 -0.0126282 0.000143033
-8.93019 -0.012737 0.000144894
-8.89244 -0.0128471 0.000146787
-8.85471 -0.0129586 0.000148712
-8.81702 -0.0130714 0.000150669
-8.77936 -0.0131856 0.000152659
-8.74172 -0.0133013 0.000154683
-8.70412 -0.0134184 0.000156741
-8.66654 -0.0135369 0.000158835
-8.62899 -0.013657 0.000160965
-8.59146 -0.0137786 0.000163131
-8.55397 -0.0139017 0.000165336
-8.5165 -0.0140264 0.000167579
-8.47906 -0.0141528 0.000169861
-8.44165 -0.0142807 0.000172183
-8.40426 -0.0144103 0.000174546
-8.3669 -0.0145416 0.000176952
-8.32956 -0.0146746 0.0001794
-8.29226 -0.0148094 0.000181892
-8.25497 -0.014946 0.000184429
-8.21772 -0.0150843 0.000187012
-8.18049 -0.0152245 0.000189642
-8.14328 -0.0153666 0.000192319
-8.1061 -0.0155106 0.000195046
-8.06895 -0.0156565 0.000197823
-8.03182 -0.0158045 0.000200652
-7.99471 -0.0159544 0.000203533
-7.95763 -0.0161064 0.000206468
-7.92058 -0.0162605 0.000209458
-7.88355 -0.0164167 0.000212504
-7.84654 -0.0165751 0.000215609
-7.80955 -0.0167358 0.000218772
-7.77259 -0.0168986 0.000221996
-7.73566 -0.0170638 0.000225281
-7.69874 -0.0172313 0.000228631
-7.66185 -0.0174012 0.000232045
-7.62498 -0.0175736 0.000235526
-7.58814 -0.0177484 0.000239075
-7.55132 -0.0179258 0.000242694
-7.51452 -0.0181057 0.000246384
-7.47774 -0.0182883 0.000250149
-7.44099 -0.0184736 0.000253988
-7.40425 -0.0186615 0.000257905
-7.36754 -0.0188523 0.000261901
-7.33085 -0.019046 0.000265977
-7.29418 -0.0192425 0.000270138
-7.25754 -0.019442 0.000274383
-7.22091 -0.0196445 0.000278717
-7.18431 -0.0198501 0.00028314
-7.14772 -0.0200589 0.000287655
-7.11116 -0.0202709 0.000292265
-7.07462 -0.0204862 0.000296972
-7.0381 -0.0207048 0.000301779
-7.00159 -0.0209268 0.000306688
-6.96511 -0.0211524 0.000311703
-6.92865 -0.0213815 0.000316825
-6.89221 -0.0216143 0.000322059
-6.85579 -0.0218507 0.000327406
-6.81938 -0.022091 0.000332871
-6.783 -0.0223352 0.000338456
-6.74664 -0.0225834 0.000344165
-6.71029 -0.0228356 0.00035
-6.67397 -0.023092 0.000355967
-6.63766 -0.0233526 0.000362068
-6.60137 -0.0236176 0.000368307
-6.5651 -0.023887 0.000374689
-6.52885 -0.0241609 0.000381217
-6.49262 -0.0244395 0.000387895
-6.4564 -0.0247229 0.000394729
-6.42021 -0.0250111 0.000401722
-6.38403 -0.0253042 0.000408879
-6.34786 -0.0256025 0.000416206
-6.31172 -0.025906 0.000423706
-6.27559 -0.0262148 0.000431386
-6.23949 -0.0265291 0.000439251
-6.20339 -0.026849 0.000447306
-6.16732 -0.0271746 0.000455558
-6.13126 -0.027506 0.000464012
-6.09522 -0.0278435 0.000472675
-6.05919 -0.0281872 0.000481553
-6.02319 -0.0285371 0.000490653
-5.9872 -0.0288935 0.000499982
-5.95122 -0.0292566 0.000509548
-5.91526 -0.0296264 0.000519357
-5.87932 -0.0300033 0.000529419
-5.84339 -0.0303872 0.00053974
-5.80748 -0.0307786 0.00055033
-5.77158 -0.0311774 0.000561197
-5.7357 -0.031584 0.000572351
-5.69984 -0.0319985 0.000583802
-5.66399 -0.0324211 0.000595558
-5.62815 -0.0328521 0.000607631
-5.59233 -0.0332916 0.000620032
-5.55653 -0.03374 0.000632772
-5.52074 -0.0341974 0.000645862
-5.48497 -0.0346642 0.000659315
-5.4492 -0.0351405 0.000673143
-5.41346 -0.0356266 0.000687361
-5.37773 -0.0361228 0.000701981
-5.34201 -0.0366294 0.000717019
-5.30631 -0.0371467 0.00073249
-5.27062 -0.037675 0.000748409
-5.23494 -0.0382146 0.000764792
-5.19928 -0.0387658 0.000781659
-5.16363 -0.039329 0.000799025
-5.128 -0.0399046 0.000816911
-5.09237 -0.0404928 0.000835336
-5.05677 -0.0410942 0.000854321
-5.02117 -0.041709 0.000873888
-4.98559 -0.0423378 0.000894058
-4.95002 -0.0429808 0.000914857
-4.91446 -0.0436387 0.000936309
-4.87892 -0.0443118 0.00095844
-4.84339 -0.0450006 0.000981278
-4.80787 -0.0457056 0.00100485
-4.77237 -0.0464274 0.00102919
-4.73687 -0.0471665 0.00105433
-4.70139 -0.0479234 0.0010803
-4.66592 -0.0486988 0.00110713
-4.63046 -0.0494933 0.00113487
-4.59502 -0.0503074 0.00116355
-4.55958 -0.051142 0.00119321
-4.52416 -0.0519976 0.0012239
-4.48875 -0.0528751 0.00125566
-4.45335 -0.0537751 0.00128854
-4.41797 -0.0546985 0.00132259
-4.38259 -0.055646 0.00135787
-4.34722 -0.0566187 0.00139443
-4.31187 -0.0576174 0.00143232
-4.27653 -0.0586429 0.00147162
-4.24119 -0.0596965 0.00151239
-4.20587 -0.060779 0.0015547
-4.17056 -0.0618916 0.00159863
-4.13526 -0.0630354 0.00164425
-4.09997 -0.0642117 0.00169165
-4.06469 -0.0654217 0.00174092
-4.02942 -0.0666667 0.00179215
-3.99416 -0.0679482 0.00184545
-3.95891 -0.0692676 0.00190091
-3.92367 -0.0706265 0.00195867
-3.88844 -0.0720264 0.00201883
-3.85322 -0.0734692 0.00208153
-3.81801 -0.0749566 0.0021469
-3.7828 -0.0764905 0.0022151
-3.74761 -0.078073 0.00228628
-3.71243 -0.0797061 0.0023606
-3.67726 -0.0813922 0.00243826
-3.64209 -0.0831336 0.00251944
-3.60694 -0.0849329 0.00260434
-3.57179 -0.0867926 0.0026932
-3.53665 -0.0887156 0.00278625
-3.50152 -0.0907049 0.00288375
-3.4664 -0.0927638 0.00298597
-3.43129 -0.0948955 0.00309322
-3.39619 -0.0971037 0.0032058
-3.36109 -0.0993922 0.00332408
-3.32601 -0.101765 0.00344841
-3.29093 -0.104227 0.00357922
-3.25586 -0.106782 0.00371693
-3.2208 -0.109435 0.00386203
-3.18574 -0.112192 0.00401503
-3.1507 -0.115058 0.00417649
-3.11566 -0.118039 0.00434703
-3.08063 -0.121143 0.00452731
-3.0456 -0.124375 0.00471807
-3.01059 -0.127744 0.0049201
-2.97558 -0.131257 0.00513428
-2.94058 -0.134923 0.00536156
-2.90558 -0.138752 0.00560301
-2.87059 -0.142754 0.00585979
-2.83561 -0.14694 0.00613317
-2.80064 -0.151322 0.00642457
-2.76567 -0.155913 0.00673557
-2.73071 -0.160727 0.0070679
-2.69576 -0.165779 0.00742351
-2.66081 -0.171086 0.00780454
-2.62587 -0.176667 0.00821342
-2.59094 -0.182542 0.00865284
-2.55601 -0.188733 0.00912584
-2.52109 -0.195264 0.00963584
-2.48617 -0.202162 0.0101867
-2.45126 -0.209457 0.0107827
-2.41636 -0.217182 0.011429
-2.38146 -0.225372 0.0121311
-2.34657 -0.234069 0.0128954
-2.31168 -0.243318 0.0137295
-2.2768 -0.253169 0.0146419
-2.24192 -0.263681 0.0156424
-2.20705 -0.274917 0.0167426
-2.17219 -0.286949 0.0179558
-2.13733 -0.299862 0.0192978
-2.10247 -0.313748 0.0207872
-2.06762 -0.328717 0.0224458
-2.03278 -0.344892 0.0243001
-1.99794 -0.362418 0.0263813
-1.9631 -0.38146 0.0287275
-1.92827 -0.402216 0.031385
-1.89345 -0.424913 0.0344106
-1.85862 -0.449826 0.0378746
-1.82381 -0.477277 0.0418647
-1.78899 -0.507656 0.0464918
-1.75419 -0.541438 0.0518973
-1.71938 -0.579199 0.0582641
-1.68458 -0.621656 0.0658318
-1.64979 -0.669702 0.0749191
-1.61499 -0.724471 0.0859575
-1.58021 -0.787416 0.0995423
-1.54542 -0.860435 0.116513
-1.51064 -0.946044 0.138083
-1.47586 -1.04765 0.166057
-1.44109 -1.16998 0.203214
-1.40632 -1.3197 0.253998
-1.37155 -1.50655 0.325862
-1.33679 -1.74506 0.432033
-1.30203 -2.05742 0.597649
-1.26727 -2.47729 0.874673
-1.23251 -3.04986 1.38177
-1.19776 -3.78694 2.418
-1.16301 -4.27904 4.71478
-1.12827 -1.9354 8.41818
-1.09352 3.51413 7.49769
-1.05878 4.65165 3.90799
-1.02405 3.98023 2.05461
-0.989309 3.28092 1.20971
-0.954576 2.75507 0.783103
-0.919844 2.36945 0.543611
-0.885115 2.08109 0.397309
-0.850388 1.8598 0.301887
-0.815663 1.68583 0.236371
-0.78094 1.54619 0.189503
-0.746219 1.4321 0.154832
-0.711499 1.33752 0.128459
-0.676781 1.25814 0.107918
-0.642065 1.19085 0.0915906
-0.60735 1.1333 0.07838
-0.572637 1.08377 0.0675208
-0.537925 1.0409 0.0584665
-0.503214 1.00364 0.0508184
-0.468504 0.971168 0.0442796
-0.433796 0.942821 0.0386253
-0.399089 0.91807 0.0336826
-0.364382 0.896486 0.0293163
-0.329676 0.877719 0.0254193
-0.294972 0.861482 0.0219055
-0.260267 0.847541 0.0187048
-0.225564 0.835705 0.015759
-0.190861 0.825817 0.0130194
-0.156158 0.817753 0.0104443
-0.121456 0.811414 0.00799735
-0.0867541 0.806723 0.00564625
-0.0520524 0.803625 0.00336167
-0.0173508 0.802085 0.00111625
0.0173508 0.802085 -0.00111625
0.0520524 0.803625 -0.00336167
0.0867541 0.806723 -0.00564625
0.121456 0.811414 -0.00799735
0.156158 0.817753 -0.0104443
0.190861 0.825817 -0.0130194
0.225564 0.835705 -0.015759
0.260267 0.847541 -0.0187048
0.294972 0.861482 -0.0219055
0.329676 0.877719 -0.0254193
0.364382 0.896486 -0.0293163
0.399089 0.91807 -0.0336826
0.433796 0.942821 -0.0386253
0.468504 0.971168 -0.0442796
0.503214 1.00364 -0.0508184
0.537925 1.0409 -0.0584665
0.572637 1.08377 -0.0675208
0.60735 1.1333 -0.07838
0.642065 1.19085 -0.0915906
0.676781 1.25814 -0.107918
0.711499 1.33752 -0.128459
0.746219 1.4321 -0.154832
0.78094 1.54619 -0.189503
0.815663 1.68583 -0.236371
0.850388 1.8598 -0.301887
0.885115 2.08109 -0.397309
0.919844 2.36945 -0.543611
0.954576 2.75507 -0.783103
0.989309 3.28092 -1.20971
1.02405 3.98023 -2.05461
1.05878 4.65165 -3.90799
1.09352 3.51413 -7.49769
1.12827 -1.9354 -8.41818
1.16301 -4.27904 -4.71478
1.19776 -3.78694 -2.418
1.23251 -3.04986 -1.38177
1.26727 -2.47729 -0.874673
1.30203 -2.05742 -0.597649
1.33679 -1.74506 -0.432033
1.37155 -1.50655 -0.325862
1.40632 -1.3197 -0.253998
1.44109 -1.16998 -0.203214
1.47586 -1.04765 -0.166057
1.51064 -0.946044 -0.138083
1.54542 -0.860435 -0.116513
1.58021 -0.787416 -0.0995423
1.61499 -0.724471 -0.0859575
1.64979 -0.669702 -0.0749191
1.68458 -0.621656 -0.0658318
1.71938 -0.579199 -0.0582641
1.75419 -0.541438 -0.0518973
1.78899 -0.507656 -0.0464918
1.82381 -0.477277 -0.0418647
1.85862 -0.449826 -0.0378746
1.89345 -0.424913 -0.0344106
1.92827 -0.402216 -0.031385
1.9631 -0.38146 -0.0287275
1.99794 -0.362418 -0.0263813
2.03278 -0.344892 -0.0243001
2.06762 -0.328717 -0.0224458
2.10247 -0.313748 -0.0207872
2.13733 -0.299862 -0.0192978
2.17219 -0.286949 -0.0179558
2.20705 -0.274917 -0.0167426
2.24192 -0.263681 -0.0156424
2.2768 -0.253169 -0.0146419
2.31168 -0.243318 -0.0137295
2.34657 -0.234069 -0.0128954
2.38146 -0.225372 -0.0121311
2.41636 -0.217182 -0.011429
2.45126 -0.209457 -0.0107827
2.48617 -0.202162 -0.0101867
2.52109 -0.195264 -0.00963584
2.55601 -0.188733 -0.00912584
2.59094 -0.182542 -0.00865284
2.62587 -0.176667 -0.00821342
2.66081 -0.171086 -0.00780454
2.69576 -0.165779 -0.00742351
2.73071 -0.160727 -0.0070679
2.76567 -0.155913 -0.00673557
2.80064 -0.151322 -0.00642457
2.83561 -0.14694 -0.00613317
2.87059 -0.142754 -0.00585979
2.90558 -0.138752 -0.00560301
2.94058 -0.134923 -0.00536156
2.97558 -0.131257 -0.00513428
3.01059 -0.127744 -0.0049201
3.0456 -0.124375 -0.00471807
3.08063 -0.121143 -0.00452731
3.11566 -0.118039 -0.00434703
3.1507 -0.115058 -0.00417649
3.18574 -0.112192 -0.00401503
3.2208 -0.109435 -0.00386203
3.25586 -0.106782 -0.00371693
3.29093 -0.104227 -0.00357922
3.32601 -0.101765 -0.00344841
3.36109 -0.0993922 -0.00332408
3.39619 -0.0971037 -0.0032058
3.43129 -0.0948955 -0.00309322
3.4664 -0.0927638 -0.00298597
3.50152 -0.0907049 -0.00288375
3.53665 -0.0887156 -0.00278625
3.57179 -0.0867926 -0.0026932
3.60694 -0.0849329 -0.00260434
3.64209 -0.0831336 -0.00251944
3.67726 -0.0813922 -0.00243826
3.71243 -0.0797061 -0.0023606
3.74761 -0.078073 -0.00228628
3.7828 -0.0764905 -0.0022151
3.81801 -0.0749566 -0.0021469
3.85322 -0.0734692 -0.00208153
3.88844 -0.0720264 -0.00201883
3.92367 -0.0706265 -0.00195867
3.95891 -0.0692676 -0.00190091
3.99416 -0.0679482 -0.00184545
4.02942 -0.0666667 -0.00179215
4.06469 -0.0654217 -0.00174092
4.09997 -0.0642117 -0.00169165
4.13526 -0.0630354 -0.00164425
4.17056 -0.0618916 -0.00159863
4.20587 -0.060779 -0.0015547
4.24119 -0.0596965 -0.00151239
4.27653 -0.0586429 -0.00147162
4.31187 -0.0576174 -0.00143232
4.34722 -0.0566187 -0.00139443
4.38259 -0.055646 -0.00135787
4.41797 -0.0546985 -0.00132259
4.45335 -0.0537751 -0.00128854
4.48875 -0.0528751 -0.00125566
4.52416 -0.0519976 -0.0012239
4.55958 -0.051142 -0.00119321
4.59502 -0.0503074 -0.00116355
4.63046 -0.0494933 -0.00113487
4.66592 -0.0486988 -0.00110713
4.70139 -0.0479234 -0.0010803
4.73687 -0.0471665 -0.00105433
4.77237 -0.0464274 -0.00102919
4.80787 -0.0457056 -0.00100485
4.84339 -0.0450006 -0.000981278
4.87892 -0.0443118 -0.00095844
4.91446 -0.0436387 -0.000936309
4.95002 -0.0429808 -0.000914857
4.98559 -0.0423378 -0.000894058
5.02117 -0.041709 -0.000873888
5.05677 -0.0410942 -0.000854321
5.09237 -0.0404928 -0.000835336
5.128 -0.0399046 -0.000816911
5.16363 -0.039329 -0.000799025
5.19928 -0.0387658 -0.000781659
5.23494 -0.0382146 -0.000764792
5.27062 -0.037675 -0.000748409
5.30631 -0.0371467 -0.00073249
5.34201 -0.0366294 -0.000717019
5.37773 -0.0361228 -0.000701981
5.41346 -0.0356266 -0.000687361
5.4492 -0.0351405 -0.000673143
5.48497 -0.0346642 -0.000659315
5.52074 -0.0341974 -0.000645862
5.55653 -0.03374 -0.000632772
5.59233 -0.0332916 -0.000620032
5.62815 -0.0328521 -0.000607631
5.66399 -0.0324211 -0.000595558
5.69984 -0.0319985 -0.000583802
5.7357 -0.031584 -0.000572351
5.77158 -0.0311774 -0.000561197
5.80748 -0.0307786 -0.00055033
5.84339 -0.0303872 -0.00053974
5.87932 -0.0300033 -0.000529419
5.91526 -0.0296264 -0.000519357
5.95122 -0.0292566 -0.000509548
5.9872 -0.0288935 -0.000499982
6.02319 -0.0285371 -0.000490653
6.05919 -0.0281872 -0.000481553
6.09522 -0.0278435 -0.000472675
6.13126 -0.027506 -0.000464012
6.16732 -0.0271746 -0.000455558
6.20339 -0.026849 -0.000447306
6.23949 -0.0265291 -0.000439251
6.27559 -0.0262148 -0.000431386
6.31172 -0.025906 -0.000423706
6.34786 -0.0256025 -0.000416206
6.38403 -0.0253042 -0.000408879
6.42021 -0.0250111 -0.000401722
6.4564 -0.0247229 -0.000394729
6.49262 -0.0244395 -0.000387895
6.52885 -0.0241609 -0.000381217
6.5651 -0.023887 -0.000374689
6.60137 -0.0236176 -0.000368307
6.63766 -0.0233526 -0.000362068
6.67397 -0.023092 -0.000355967
6.71029 -0.0228356 -0.00035
6.74664 -0.0225834 -0.000344165
6.783 -0.0223352 -0.000338456
6.81938 -0.022091 -0.000332871
6.85579 -0.0218507 -0.000327406
6.89221 -0.0216143 -0.000322059
6.92865 -0.0213815 -0.000316825
6.96511 -0.0211524 -0.000311703
7.00159 -0.0209268 -0.000306688
7.0381 -0.0207048 -0.000301779
7.07462 -0.0204862 -0.000296972
7.11116 -0.0202709 -0.000292265
7.14772 -0.0200589 -0.000287655
7.18431 -0.0198501 -0.00028314
7.22091 -0.0196445 -0.000278717
7.25754 -0.019442 -0.000274383
7.29418 -0.0192425 -0.000270138
7.33085 -0.019046 -0.000265977
7.36754 -0.0188523 -0.000261901
7.40425 -0.0186615 -0.000257905
7.44099 -0.0184736 -0.000253988
7.47774 -0.0182883 -0.000250149
7.51452 -0.0181057 -0.000246384
7.55132 -0.0179258 -0.000242694
7.58814 -0.0177484 -0.000239075
7.62498 -0.0175736 -0.000235526
7.66185 -0.0174012 -0.000232045
7.69874 -0.0172313 -0.000228631
7.73566 -0.0170638 -0.000225281
7.77259 -0.0168986 -0.000221996
7.80955 -0.0167358 -0.000218772
7.84654 -0.0165751 -0.000215609
7.88355 -0.0164167 -0.000212504
7.92058 -0.0162605 -0.000209458
7.95763 -0.0161064 -0.000206468
7.99471 -0.0159544 -0.000203533
8.03182 -0.0158045 -0.000200652
8.06895 -0.0156565 -0.000197823
8.1061 -0.0155106 -0.000195046
8.14328 -0.0153666 -0.000192319
8.18049 -0.0152245 -0.000189642
8.21772 -0.0150843 -0.000187012
8.25497 -0.014946 -0.000184429
8.29226 -0.0148094 -0.000181892
8.32956 -0.0146746 -0.0001794
8.3669 -0.0145416 -0.000176952
8.40426 -0.0144103 -0.000174546
8.44165 -0.0142807 -0.000172183
8.47906 -0.0141528 -0.000169861
8.5165 -0.0140264 -0.000167579
8.55397 -0.0139017 -0.000165336
8.59146 -0.0137786 -0.000163131
8.62899 -0.013657 -0.000160965
8.66654 -0.0135369 -0.000158835
8.70412 -0.0134184 -0.000156741
8.74172 -0.0133013 -0.000154683
8.77936 -0.0131856 -0.000152659
8.81702 -0.0130714 -0.000150669
8.85471 -0.0129586 -0.000148712
8.89244 -0.0128471 -0.000146787
8.93019 -0.012737 -0.000144894
8.96797 -0.0126282 -0.000143033
9.00578 -0.0125208 -0.000141202
9.04362 -0.0124146 -0.000139401
9.08149 -0.0123097 -0.000137629
9.11939 -0.0122061 -0.000135885
9.15732 -0.0121037 -0.00013417
9.19528 -0.0120025 -0.000132482
9.23327 -0.0119024 -0.000130822
9.2713 -0.0118036 -0.000129187
9.30935 -0.0117059 -0.000127579
9.34744 -0.0116093 -0.000125996
9.38556 -0.0115139 -0.000124438
9.42371 -0.0114195 -0.000122904
9.46189 -0.0113262 -0.000121395
9.50011 -0.011234 -0.000119909
9.53836 -0.0111429 -0.000118445
9.57664 -0.0110528 -0.000117005
9.61496 -0.0109637 -0.000115586
9.65331 -0.0108755 -0.00011419
9.69169 -0.0107884 -0.000112814
9.73011 -0.0107023 -0.00011146
9.76856 -0.0106171 -0.000110125
9.80704 -0.0105328 -0.000108812
9.84557 -0.0104495 -0.000107517
9.88412 -0.0103671 -0.000106243
9.92271 -0.0102856 -0.000104987
9.96134 -0.010205 -0.00010375
10 -0.0101252 -0.000102531
10.0387 -0.0100463 -0.00010133
10.0774 -0.00996831 -0.000100147
10.1162 -0.00989111 -9.89809e-05
10.155 -0.00981473 -9.7832e-05
10.1939 -0.00973917 -9.66998e-05
10.2328 -0.0096644 -9.55841e-05
10.2717 -0.00959043 -9.44844e-05
10.3106 -0.00951723 -9.34005e-05
10.3496 -0.0094448 -9.23322e-05
10.3887 -0.00937313 -9.12791e-05
10.4278 -0.0093022 -9.0241e-05
10.4669 -0.00923201 -8.92176e-05
10.506 -0.00916254 -8.82087e-05
10.5452 -0.00909378 -8.72139e-05
10.5845 -0.00902573 -8.62331e-05
10.6238 -0.00895838 -8.52661e-05
10.6631 -0.0088917 -8.43125e-05
10.7024 -0.00882571 -8.33721e-05
10.7418 -0.00876037 -8.24447e-05
10.7813 -0.0086957 -8.15301e-05
10.8208 -0.00863167 -8.06281e-05
10.8603 -0.00856828 -7.97384e-05
10.8999 -0.00850553 -7.88609e-05
10.9395 -0.00844339 -7.79953e-05
10.9792 -0.00838187 -7.71414e-05
11.0189 -0.00832095 -7.62991e-05
11.0586 -0.00826063 -7.54681e-05
11.0984 -0.00820089 -7.46482e-05
11.1383 -0.00814174 -7.38393e-05
11.1781 -0.00808316 -7.30412e-05
11.2181 -0.00802515 -7.22537e-05
11.2581 -0.0079677 -7.14766e-05
11.2981 -0.00791079 -7.07097e-05
11.3381 -0.00785443 -6.99529e-05
11.3783 -0.00779861 -6.92061e-05
11.4184 -0.00774331 -6.8469e-05
11.4587 -0.00768854 -6.77415e-05
11.4989 -0.00763428 -6.70234e-05
11.5392 -0.00758053 -6.63146e-05
11.5796 -0.00752729 -6.5615e-05
11.62 -0.00747454 -6.49244e-05
11.6605 -0.00742228 -6.42425e-05
11.701 -0.0073705 -6.35694e-05
11.7415 -0.0073192 -6.29049e-05
11.7822 -0.00726837 -6.22488e-05
11.8228 -0.00721801 -6.1601e-05
11.8636 -0.0071681 -6.09613e-05
11.9043 -0.00711865 -6.03297e-05
11.9452 -0.00706964 -5.9706e-05
11.986 -0.00702108 -5.90901e-05
12.027 -0.00697296 -5.84818e-05
12.068 -0.00692526 -5.78811e-05
12.109 -0.00687799 -5.72878e-05
12.1501 -0.00683114 -5.67018e-05
12.1913 -0.00678471 -5.61231e-05
12.2325 -0.00673869 -5.55514e-05
12.2738 -0.00669307 -5.49867e-05
12.3151 -0.00664785 -5.44288e-05
12.3565 -0.00660302 -5.38778e-05
12.3979 -0.00655859 -5.33334e-05
12.4394 -0.00651454 -5.27955e-05
12.481 -0.00647087 -5.22641e-05
12.5226 -0.00642758 -5.17391e-05
12.5643 -0.00638466 -5.12204e-05
12.6061 -0.00634211 -5.07078e-05
12.6479 -0.00629992 -5.02013e-05
12.6898 -0.00625808 -4.97009e-05
12.7317 -0.0062166 -4.92063e-05
12.7737 -0.00617548 -4.87175e-05
12.8158 -0.00613469 -4.82345e-05
12.8579 -0.00609425 -4.77571e-05
12.9001 -0.00605414 -4.72853e-05
12.9424 -0.00601437 -4.68189e-05
12.9847 -0.00597493 -4.6358e-05
13.0271 -0.00593581 -4.59023e-05
13.0696 -0.00589702 -4.5452e-05
13.1121 -0.00585854 -4.50068e-05
13.1547 -0.00582038 -4.45666e-05
13.1974 -0.00578252 -4.41315e-05
13.2402 -0.00574498 -4.37014e-05
13.283 -0.00570773 -4.32761e-05
13.3259 -0.00567079 -4.28556e-05
13.3689 -0.00563414 -4.24399e-05
13.4119 -0.00559779 -4.20288e-05
13.455 -0.00556172 -4.16224e-05
13.4982 -0.00552594 -4.12204e-05
13.5415 -0.00549044 -4.0823e-05
13.5848 -0.00545522 -4.04299e-05
13.6283 -0.00542028 -4.00412e-05
13.6718 -0.00538561 -3.96568e-05
13.7153 -0.00535121 -3.92766e-05
13.759 -0.00531708 -3.89006e-05
13.8028 -0.00528321 -3.85287e-05
13.8466 -0.0052496 -3.81608e-05
13.8905 -0.00521625 -3.77969e-05
13.9345 -0.00518315 -3.7437e-05
13.9786 -0.0051503 -3.7081e-05
14.0227 -0.00511771 -3.67287e-05
14.067 -0.00508536 -3.63803e-05
14.1113 -0.00505325 -3.60356e-05
14.1558 -0.00502138 -3.56945e-05
14.2003 -0.00498975 -3.53571e-05
14.2449 -0.00495836 -3.50232e-05
14.2896 -0.0049272 -3.46929e-05
14.3344 -0.00489626 -3.43661e-05
14.3793 -0.00486556 -3.40426e-05
14.4243 -0.00483508 -3.37226e-05
14.4693 -0.00480482 -3.34059e-05
14.5145 -0.00477478 -3.30925e-05
14.5598 -0.00474495 -3.27823e-05
14.6052 -0.00471534 -3.24753e-05
14.6506 -0.00468595 -3.21715e-05
14.6962 -0.00465676 -3.18708e-05
14.7419 -0.00462778 -3.15732e-05
14.7877 -0.004599 -3.12786e-05
14.8336 -0.00457043 -3.0987e-05
14.8796 -0.00454206 -3.06984e-05
14.9257 -0.00451388 -3.04126e-05
14.9719 -0.0044859 -3.01298e-05
15.0182 -0.00445812 -2.98497e-05
15.0647 -0.00443052 -2.95725e-05
15.1112 -0.00440311 -2.92981e-05
15.1579 -0.0043759 -2.90263e-05
15.2047 -0.00434886 -2.87573e-05
15.2516 -0.00432201 -2.84908e-05
15.2986 -0.00429534 -2.82271e-05
15.3458 -0.00426885 -2.79658e-05
15.393 -0.00424253 -2.77072e-05
15.4404 -0.00421639 -2.7451e-05
15.488 -0.00419042 -2.71974e-05
15.5356 -0.00416462 -2.69461e-05
15.5834 -0.00413898 -2.66973e-05
15.6313 -0.00411352 -2.64509e-05
15.6794 -0.00408822 -2.62068e-05
15.7276 -0.00406308 -2.5965e-05
15.7759 -0.0040381 -2.57256e-05
15.8243 -0.00401328 -2.54884e-05
15.873 -0.00398862 -2.52534e-05
15.9217 -0.00396411 -2.50206e-05
15.9706 -0.00393975 -2.479e-05
16.0197 -0.00391555 -2.45615e-05
16.0689 -0.00389149 -2.43351e-05
16.1182 -0.00386758 -2.41108e-05
16.1677 -0.00384382 -2.38886e-05
16.2174 -0.0038202 -2.36684e-05
16.2672 -0.00379672 -2.34502e-05
16.3172 -0.00377338 -2.3234e-05
16.3674 -0.00375018 -2.30197e-05
16.4177 -0.00372712 -2.28074e-05
16.4682 -0.00370419 -2.25969e-05
16.5189 -0.0036814 -2.23883e-05
16.5697 -0.00365873 -2.21816e-05
16.6208 -0.0036362 -2.19767e-05
16.672 -0.00361379 -2.17736e-05
16.7234 -0.00359151 -2.15722e-05
16.775 -0.00356936 -2.13726e-05
16.8268 -0.00354732 -2.11747e-05
16.8787 -0.00352541 -2.09785e-05
16.9309 -0.00350361 -2.0784e-05
16.9833 -0.00348194 -2.05911e-05
17.0359 -0.00346038 -2.03999e-05
17.0887 -0.00343893 -2.02102e-05
17.1418 -0.00341759 -2.00222e-05
17.195 -0.00339637 -1.98357e-05
17.2485 -0.00337525 -1.96507e-05
17.3022 -0.00335424 -1.94673e-05
17.3562 -0.00333333 -1.92853e-05
17.4104 -0.00331253 -1.91048e-05
17.4648 -0.00329183 -1.89257e-05
17.5195 -0.00327123 -1.87481e-05
17.5744 -0.00325073 -1.85719e-05
17.6296 -0.00323032 -1.83971e-05
17.6851 -0.00321001 -1.82236e-05
17.7408 -0.00318979 -1.80514e-05
17.7969 -0.00316966 -1.78806e-05
17.8532 -0.00314961 -1.7711e-05
17.9098 -0.00312966 -1.75428e-05
17.9667 -0.00310979 -1.73757e-05
18.0239 -0.00309 -1.72099e-05
18.0815 -0.00307029 -1.70454e-05
18.1393 -0.00305066 -1.68819e-05
18.1975 -0.00303111 -1.67197e-05
18.256 -0.00301163 -1.65586e-05
18.3149 -0.00299222 -1.63986e-05
18.3742 -0.00297289 -1.62397e-05
18.4338 -0.00295362 -1.60819e-05
18.4938 -0.00293442 -1.59251e-05
18.5542 -0.00291527 -1.57693e-05
18.615 -0.00289619 -1.56146e-05
18.6762 -0.00287717 -1.54608e-05
18.7379 -0.0028582 -1.5308e-05
18.8 -0.00283929 -1.51561e-05
18.8625 -0.00282042 -1.50051e-05
18.9255 -0.0028016 -1.4855e-05
18.9891 -0.00278282 -1.47057e-05
19.0531 -0.00276408 -1.45573e-05
19.1177 -0.00274538 -1.44096e-05
19.1828 -0.00272672 -1.42628e-05
19.2484 -0.00270808 -1.41166e-05
19.3147 -0.00268947 -1.39712e-05
19.3816 -0.00267088 -1.38264e-05
19.4491 -0.0026523 -1.36823e-05
19.5173 -0.00263374 -1.35387e-05
19.5862 -0.00261519 -1.33957e-05
19.6558 -0.00259664 -1.32533e-05
19.7262 -0.00257808 -1.31113e-05
19.7974 -0.00255951 -1.29698e-05
19.8694 -0.00254093 -1.28287e-05
19.9423 -0.00252233 -1.26879e-05
20.0162 -0.00250369 -1.25474e-05
20.091 -0.00248501 -1.24071e-05
20.1669 -0.00246628 -1.22669e-05
20.244 -0.0024475 -1.21269e-05
20.3222 -0.00242864 -1.19869e-05
20.4016 -0.00240969 -1.18468e-05
20.4825 -0.00239065 -1.17065e-05
20.5648 -0.0023715 -1.15659e-05
20.6487 -0.00235221 -1.14249e-05
20.7344 -0.00233276 -1.12834e-05
20.8219 -0.00231313 -1.11412e-05
20.9115 -0.0022933 -1.09981e-05
21.0034 -0.00227322 -1.08538e-05
21.0979 -0.00225285 -1.07081e-05
21.1952 -0.00223214 -1.05607e-05
21.2959 -0.00221103 -1.04111e-05
21.4004 -0.00218944 -1.02588e-05
21.5093 -0.00216725 -1.01031e-05
21.6237 -0.00214432 -9.94304e-06
21.7448 -0.00212044 -9.77724e-06
21.8747 -0.00209528 -9.60358e-06
22.0165 -0.00206829 -9.41851e-06
22.1768 -0.00203843 -9.21508e-06
22.3723 -0.00200288 -8.97485e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1ClassicOneLoop/GRpOneLoop.txt <==
-22.3723 -0.00200289 -8.97495e-06
-22.1768 -0.00203844 -9.21519e-06
-22.0165 -0.00206831 -9.41862e-06
-21.8747 -0.00209529 -9.6037e-06
-21.7448 -0.00212045 -9.77736e-06
-21.6237 -0.00214433 -9.94317e-06
-21.5093 -0.00216726 -1.01032e-05
-21.4004 -0.00218945 -1.02589e-05
-21.2959 -0.00221105 -1.04112e-05
-21.1952 -0.00223216 -1.05608e-05
-21.0979 -0.00225286 -1.07082e-05
-21.0034 -0.00227323 -1.08539e-05
-20.9115 -0.00229331 -1.09982e-05
-20.8219 -0.00231315 -1.11413e-05
-20.7344 -0.00233278 -1.12836e-05
-20.6487 -0.00235222 -1.14251e-05
-20.5648 -0.00237151 -1.15661e-05
-20.4825 -0.00239067 -1.17067e-05
-20.4016 -0.00240971 -1.18469e-05
-20.3222 -0.00242866 -1.1987e-05
-20.244 -0.00244751 -1.21271e-05
-20.1669 -0.0024663 -1.22671e-05
-20.091 -0.00248503 -1.24073e-05
-20.0162 -0.00250371 -1.25476e-05
-19.9423 -0.00252234 -1.26881e-05
-19.8694 -0.00254095 -1.28289e-05
-19.7974 -0.00255953 -1.297e-05
-19.7262 -0.0025781 -1.31115e-05
-19.6558 -0.00259666 -1.32535e-05
-19.5862 -0.00261521 -1.3396e-05
-19.5173 -0.00263376 -1.35389e-05
-19.4491 -0.00265232 -1.36825e-05
-19.3816 -0.0026709 -1.38266e-05
-19.3147 -0.00268949 -1.39714e-05
-19.2484 -0.0027081 -1.41168e-05
-19.1828 -0.00272674 -1.4263e-05
-19.1177 -0.00274541 -1.44099e-05
-19.0531 -0.00276411 -1.45575e-05
-18.9891 -0.00278284 -1.4706e-05
-18.9255 -0.00280162 -1.48552e-05
-18.8625 -0.00282044 -1.50054e-05
-18.8 -0.00283931 -1.51563e-05
-18.7379 -0.00285823 -1.53082e-05
-18.6762 -0.00287719 -1.54611e-05
-18.615 -0.00289622 -1.56149e-05
-18.5542 -0.0029153 -1.57696e-05
-18.4938 -0.00293444 -1.59254e-05
-18.4338 -0.00295364 -1.60822e-05
-18.3742 -0.00297291 -1.624e-05
-18.3149 -0.00299225 -1.63989e-05
-18.256 -0.00301166 -1.65589e-05
-18.1975 -0.00303114 -1.672e-05
-18.1393 -0.00305069 -1.68822e-05
-18.0815 -0.00307032 -1.70457e-05
-18.0239 -0.00309003 -1.72103e-05
-17.9667 -0.00310982 -1.73761e-05
-17.9098 -0.00312969 -1.75431e-05
-17.8532 -0.00314964 -1.77114e-05
-17.7969 -0.00316969 -1.78809e-05
-17.7408 -0.00318982 -1.80518e-05
-17.6851 -0.00321004 -1.82239e-05
-17.6296 -0.00323035 -1.83974e-05
-17.5744 -0.00325076 -1.85723e-05
-17.5195 -0.00327126 -1.87485e-05
-17.4648 -0.00329186 -1.89261e-05
-17.4104 -0.00331256 -1.91052e-05
-17.3562 -0.00333337 -1.92857e-05
-17.3022 -0.00335427 -1.94676e-05
-17.2485 -0.00337528 -1.96511e-05
-17.195 -0.0033964 -1.98361e-05
-17.1418 -0.00341763 -2.00226e-05
-17.0887 -0.00343896 -2.02106e-05
-17.0359 -0.00346041 -2.04003e-05
-16.9833 -0.00348197 -2.05915e-05
-16.9309 -0.00350365 -2.07844e-05
-16.8787 -0.00352545 -2.09789e-05
-16.8268 -0.00354736 -2.11751e-05
-16.775 -0.00356939 -2.1373e-05
-16.7234 -0.00359155 -2.15727e-05
-16.672 -0.00361383 -2.1774e-05
-16.6208 -0.00363624 -2.19772e-05
-16.5697 -0.00365877 -2.21821e-05
-16.5189 -0.00368144 -2.23888e-05
-16.4682 -0.00370423 -2.25974e-05
-16.4177 -0.00372716 -2.28079e-05
-16.3674 -0.00375023 -2.30202e-05
-16.3172 -0.00377343 -2.32345e-05
-16.2672 -0.00379676 -2.34508e-05
-16.2174 -0.00382024 -2.3669e-05
-16.1677 -0.00384386 -2.38892e-05
-16.1182 -0.00386763 -2.41114e-05
-16.0689 -0.00389153 -2.43357e-05
-16.0197 -0.00391559 -2.45621e-05
-15.9706 -0.0039398 -2.47905e-05
-15.9217 -0.00396415 -2.50212e-05
-15.873 -0.00398866 -2.5254e-05
-15.8243 -0.00401333 -2.5489e-05
-15.7759 -0.00403815 -2.57262e-05
-15.7276 -0.00406313 -2.59657e-05
-15.6794 -0.00408827 -2.62074e-05
-15.6313 -0.00411357 -2.64515e-05
-15.5834 -0.00413903 -2.6698e-05
-15.5356 -0.00416467 -2.69468e-05
-15.488 -0.00419047 -2.7198e-05
-15.4404 -0.00421644 -2.74517e-05
-15.393 -0.00424258 -2.77079e-05
-15.3458 -0.0042689 -2.79665e-05
-15.2986 -0.00429539 -2.82278e-05
-15.2516 -0.00432206 -2.84916e-05
-15.2047 -0.00434892 -2.8758e-05
-15.1579 -0.00437595 -2.90271e-05
-15.1112 -0.00440317 -2.92988e-05
-15.0647 -0.00443058 -2.95733e-05
-15.0182 -0.00445817 -2.98505e-05
-14.9719 -0.00448596 -3.01306e-05
-14.9257 -0.00451394 -3.04134e-05
-14.8796 -0.00454212 -3.06992e-05
-14.8336 -0.00457049 -3.09878e-05
-14.7877 -0.00459906 -3.12795e-05
-14.7419 -0.00462784 -3.15741e-05
-14.6962 -0.00465682 -3.18717e-05
-14.6506 -0.00468601 -3.21724e-05
-14.6052 -0.00471541 -3.24762e-05
-14.5598 -0.00474502 -3.27832e-05
-14.5145 -0.00477484 -3.30934e-05
-14.4693 -0.00480488 -3.34068e-05
-14.4243 -0.00483514 -3.37235e-05
-14.3793 -0.00486563 -3.40436e-05
-14.3344 -0.00489633 -3.4367e-05
-14.2896 -0.00492727 -3.46939e-05
-14.2449 -0.00495843 -3.50243e-05
-14.2003 -0.00498983 -3.53581e-05
-14.1558 -0.00502146 -3.56956e-05
-14.1113 -0.00505332 -3.60366e-05
-14.067 -0.00508543 -3.63814e-05
-14.0227 -0.00511778 -3.67298e-05
-13.9786 -0.00515038 -3.70821e-05
-13.9345 -0.00518323 -3.74381e-05
-13.8905 -0.00521633 -3.77981e-05
-13.8466 -0.00524968 -3.8162e-05
-13.8028 -0.00528329 -3.85299e-05
-13.759 -0.00531716 -3.89018e-05
-13.7153 -0.0053513 -3.92779e-05
-13.6718 -0.0053857 -3.96581e-05
-13.6283 -0.00542037 -4.00425e-05
-13.5848 -0.00545531 -4.04312e-05
-13.5415 -0.00549053 -4.08243e-05
-13.4982 -0.00552603 -4.12218e-05
-13.455 -0.00556181 -4.16237e-05
-13.4119 -0.00559788 -4.20302e-05
-13.3689 -0.00563423 -4.24413e-05
-13.3259 -0.00567088 -4.28571e-05
-13.283 -0.00570783 -4.32776e-05
-13.2402 -0.00574507 -4.37029e-05
-13.1974 -0.00578262 -4.4133e-05
-13.1547 -0.00582048 -4.45682e-05
-13.1121 -0.00585864 -4.50083e-05
-13.0696 -0.00589712 -4.54535e-05
-13.0271 -0.00593592 -4.5904e-05
-12.9847 -0.00597504 -4.63596e-05
-12.9424 -0.00601448 -4.68206e-05
-12.9001 -0.00605425 -4.7287e-05
-12.8579 -0.00609436 -4.77588e-05
-12.8158 -0.0061348 -4.82362e-05
-12.7737 -0.00617559 -4.87193e-05
-12.7317 -0.00621672 -4.92081e-05
-12.6898 -0.0062582 -4.97027e-05
-12.6479 -0.00630003 -5.02032e-05
-12.6061 -0.00634223 -5.07097e-05
-12.5643 -0.00638478 -5.12223e-05
-12.5226 -0.0064277 -5.17411e-05
-12.481 -0.006471 -5.22661e-05
-12.4394 -0.00651467 -5.27975e-05
-12.3979 -0.00655872 -5.33354e-05
-12.3565 -0.00660315 -5.38799e-05
-12.3151 -0.00664798 -5.4431e-05
-12.2738 -0.0066932 -5.49888e-05
-12.2325 -0.00673882 -5.55536e-05
-12.1913 -0.00678484 -5.61253e-05
-12.1501 -0.00683128 -5.67041e-05
-12.109 -0.00687813 -5.72901e-05
-12.068 -0.0069254 -5.78835e-05
-12.027 -0.0069731 -5.84842e-05
-11.986 -0.00702123 -5.90925e-05
-11.9452 -0.00706979 -5.97085e-05
-11.9043 -0.0071188 -6.03322e-05
-11.8636 -0.00716825 -6.09639e-05
-11.8228 -0.00721816 -6.16036e-05
-11.7822 -0.00726853 -6.22515e-05
-11.7415 -0.00731936 -6.29076e-05
-11.701 -0.00737066 -6.35722e-05
-11.6605 -0.00742244 -6.42454e-05
-11.62 -0.0074747 -6.49272e-05
-11.5796 -0.00752745 -6.56179e-05
-11.5392 -0.0075807 -6.63176e-05
-11.4989 -0.00763445 -6.70264e-05
-11.4587 -0.00768871 -6.77446e-05
-11.4184 -0.00774349 -6.84721e-05
-11.3783 -0.00779879 -6.92093e-05
-11.3381 -0.00785461 -6.99562e-05
-11.2981 -0.00791098 -7.0713e-05
-11.2581 -0.00796788 -7.14799e-05
-11.2181 -0.00802534 -7.22571e-05
-11.1781 -0.00808336 -7.30447e-05
-11.1383 -0.00814194 -7.38429e-05
-11.0984 -0.00820109 -7.46518e-05
-11.0586 -0.00826083 -7.54718e-05
-11.0189 -0.00832115 -7.63028e-05
-10.9792 -0.00838207 -7.71452e-05
-10.9395 -0.0084436 -7.79992e-05
-10.8999 -0.00850574 -7.88649e-05
-10.8603 -0.0085685 -7.97425e-05
-10.8208 -0.00863189 -8.06322e-05
-10.7813 -0.00869592 -8.15343e-05
-10.7418 -0.0087606 -8.2449e-05
-10.7024 -0.00882594 -8.33764e-05
-10.6631 -0.00889194 -8.43169e-05
-10.6238 -0.00895861 -8.52706e-05
-10.5845 -0.00902597 -8.62377e-05
-10.5452 -0.00909403 -8.72186e-05
-10.506 -0.00916279 -8.82134e-05
-10.4669 -0.00923226 -8.92224e-05
-10.4278 -0.00930246 -9.02459e-05
-10.3887 -0.00937339 -9.12841e-05
-10.3496 -0.00944507 -9.23373e-05
-10.3106 -0.0095175 -9.34058e-05
-10.2717 -0.0095907 -9.44897e-05
-10.2328 -0.00966468 -9.55895e-05
-10.1939 -0.00973945 -9.67054e-05
-10.155 -0.00981501 -9.78377e-05
-10.1162 -0.00989139 -9.89866e-05
-10.0774 -0.0099686 -0.000100153
-10.0387 -0.0100466 -0.000101336
-10 -0.0101255 -0.000102537
-9.96134 -0.0102053 -0.000103756
-9.92271 -0.0102859 -0.000104993
-9.88412 -0.0103674 -0.000106249
-9.84557 -0.0104498 -0.000107524
-9.80704 -0.0105332 -0.000108818
-9.76856 -0.0106174 -0.000110132
-9.73011 -0.0107026 -0.000111467
-9.69169 -0.0107888 -0.000112821
-9.65331 -0.0108759 -0.000114197
-9.61496 -0.010964 -0.000115594
-9.57664 -0.0110531 -0.000117012
-9.53836 -0.0111433 -0.000118453
-9.50011 -0.0112344 -0.000119916
-9.46189 -0.0113266 -0.000121403
-9.42371 -0.0114199 -0.000122913
-9.38556 -0.0115143 -0.000124447
-9.34744 -0.0116097 -0.000126005
-9.30935 -0.0117063 -0.000127588
-9.2713 -0.011804 -0.000129196
-9.23327 -0.0119029 -0.000130831
-9.19528 -0.0120029 -0.000132492
-9.15732 -0.0121041 -0.00013418
-9.11939 -0.0122065 -0.000135895
-9.08149 -0.0123102 -0.000137639
-9.04362 -0.0124151 -0.000139411
-9.00578 -0.0125213 -0.000141212
-8.96797 -0.0126287 -0.000143044
-8.93019 -0.0127375 -0.000144905
-8.89244 -0.0128476 -0.000146798
-8.85471 -0.0129591 -0.000148723
-8.81702 -0.0130719 -0.00015068
-8.77936 -0.0131861 -0.000152671
-8.74172 -0.0133018 -0.000154695
-8.70412 -0.0134189 -0.000156753
-8.66654 -0.0135375 -0.000158848
-8.62899 -0.0136575 -0.000160978
-8.59146 -0.0137791 -0.000163145
-8.55397 -0.0139023 -0.000165349
-8.5165 -0.014027 -0.000167592
-8.47906 -0.0141534 -0.000169875
-8.44165 -0.0142813 -0.000172197
-8.40426 -0.0144109 -0.000174561
-8.3669 -0.0145422 -0.000176967
-8.32956 -0.0146753 -0.000179415
-8.29226 -0.0148101 -0.000181908
-8.25497 -0.0149466 -0.000184445
-8.21772 -0.015085 -0.000187028
-8.18049 -0.0152252 -0.000189659
-8.14328 -0.0153673 -0.000192337
-8.1061 -0.0155113 -0.000195064
-8.06895 -0.0156573 -0.000197842
-8.03182 -0.0158052 -0.000200671
-7.99471 -0.0159552 -0.000203552
-7.95763 -0.0161072 -0.000206488
-7.92058 -0.0162613 -0.000209478
-7.88355 -0.0164175 -0.000212525
-7.84654 -0.016576 -0.00021563
-7.80955 -0.0167366 -0.000218793
-7.77259 -0.0168995 -0.000222018
-7.73566 -0.0170647 -0.000225304
-7.69874 -0.0172322 -0.000228654
-7.66185 -0.0174021 -0.000232069
-7.62498 -0.0175745 -0.00023555
-7.58814 -0.0177494 -0.0002391
-7.55132 -0.0179267 -0.000242719
-7.51452 -0.0181067 -0.000246411
-7.47774 -0.0182893 -0.000250176
-7.44099 -0.0184746 -0.000254016
-7.40425 -0.0186626 -0.000257933
-7.36754 -0.0188534 -0.00026193
-7.33085 -0.019047 -0.000266007
-7.29418 -0.0192436 -0.000270168
-7.25754 -0.0194431 -0.000274415
-7.22091 -0.0196457 -0.000278749
-7.18431 -0.0198513 -0.000283173
-7.14772 -0.0200601 -0.000287689
-7.11116 -0.0202721 -0.0002923
-7.07462 -0.0204874 -0.000297008
-7.0381 -0.0207061 -0.000301816
-7.00159 -0.0209281 -0.000306726
-6.96511 -0.0211537 -0.000311742
-6.92865 -0.0213828 -0.000316865
-6.89221 -0.0216156 -0.0003221
-6.85579 -0.0218521 -0.000327449
-6.81938 -0.0220925 -0.000332914
-6.783 -0.0223367 -0.0003385
-6.74664 -0.0225849 -0.00034421
-6.71029 -0.0228371 -0.000350048
-6.67397 -0.0230936 -0.000356015
-6.63766 -0.0233542 -0.000362118
-6.60137 -0.0236192 -0.000368359
-6.5651 -0.0238887 -0.000374742
-6.52885 -0.0241626 -0.000381271
-6.49262 -0.0244413 -0.000387951
-6.4564 -0.0247247 -0.000394786
-6.42021 -0.0250129 -0.000401781
-6.38403 -0.0253061 -0.00040894
-6.34786 -0.0256044 -0.000416268
-6.31172 -0.025908 -0.000423771
-6.27559 -0.0262168 -0.000431453
-6.23949 -0.0265312 -0.00043932
-6.20339 -0.0268511 -0.000447377
-6.16732 -0.0271767 -0.000455631
-6.13126 -0.0275083 -0.000464088
-6.09522 -0.0278458 -0.000472753
-6.05919 -0.0281895 -0.000481633
-6.02319 -0.0285395 -0.000490736
-5.9872 -0.028896 -0.000500068
-5.95122 -0.0292591 -0.000509636
-5.91526 -0.029629 -0.000519448
-5.87932 -0.0300059 -0.000529512
-5.84339 -0.03039 -0.000539837
-5.80748 -0.0307814 -0.00055043
-5.77158 -0.0311803 -0.0005613
-5.7357 -0.0315869 -0.000572458
-5.69984 -0.0320015 -0.000583912
-5.66399 -0.0324242 -0.000595672
-5.62815 -0.0328553 -0.000607749
-5.59233 -0.0332949 -0.000620154
-5.55653 -0.0337434 -0.000632897
-5.52074 -0.0342009 -0.000645992
-5.48497 -0.0346677 -0.000659449
-5.4492 -0.0351441 -0.000673283
-5.41346 -0.0356303 -0.000687505
-5.37773 -0.0361266 -0.000702131
-5.34201 -0.0366334 -0.000717174
-5.30631 -0.0371508 -0.00073265
-5.27062 -0.0376792 -0.000748575
-5.23494 -0.0382189 -0.000764965
-5.19928 -0.0387702 -0.000781837
-5.16363 -0.0393336 -0.00079921
-5.128 -0.0399093 -0.000817103
-5.09237 -0.0404977 -0.000835536
-5.05677 -0.0410992 -0.000854528
-5.02117 -0.0417141 -0.000874102
-4.98559 -0.042343 -0.000894281
-4.95002 -0.0429863 -0.000915089
-4.91446 -0.0436443 -0.00093655
-4.87892 -0.0443175 -0.00095869
-4.84339 -0.0450065 -0.000981538
-4.80787 -0.0457118 -0.00100512
-4.77237 -0.0464337 -0.00102947
-4.73687 -0.047173 -0.00105462
-4.70139 -0.0479302 -0.0010806
-4.66592 -0.0487058 -0.00110745
-4.63046 -0.0495005 -0.0011352
-4.59502 -0.0503149 -0.00116389
-4.55958 -0.0511497 -0.00119357
-4.52416 -0.0520056 -0.00122427
-4.48875 -0.0528833 -0.00125605
-4.45335 -0.0537836 -0.00128895
-4.41797 -0.0547073 -0.00132302
-4.38259 -0.0556552 -0.00135831
-4.34722 -0.0566281 -0.00139489
-4.31187 -0.0576271 -0.00143281
-4.27653 -0.0586531 -0.00147213
-4.24119 -0.059707 -0.00151292
-4.20587 -0.0607899 -0.00155526
-4.17056 -0.0619029 -0.00159921
-4.13526 -0.0630471 -0.00164486
-4.09997 -0.0642238 -0.00169229
-4.06469 -0.0654343 -0.00174159
-4.02942 -0.0666798 -0.00179285
-3.99416 -0.0679618 -0.00184619
-3.95891 -0.0692817 -0.00190169
-3.92367 -0.0706411 -0.00195948
-3.88844 -0.0720417 -0.00201969
-3.85322 -0.0734851 -0.00208243
-3.81801 -0.0749731 -0.00214785
-3.7828 -0.0765077 -0.0022161
-3.74761 -0.0780909 -0.00228733
-3.71243 -0.0797249 -0.00236171
-3.67726 -0.0814117 -0.00243943
-3.64209 -0.083154 -0.00252067
-3.60694 -0.0849541 -0.00260565
-3.57179 -0.0868147 -0.00269458
-3.53665 -0.0887388 -0.00278771
-3.50152 -0.0907292 -0.00288529
-3.4664 -0.0927891 -0.00298761
-3.43129 -0.094922 -0.00309495
-3.39619 -0.0971315 -0.00320764
-3.36109 -0.0994213 -0.00332602
-3.32601 -0.101796 -0.00345048
-3.29093 -0.104259 -0.00358142
-3.25586 -0.106815 -0.00371927
-3.2208 -0.10947 -0.00386452
-3.18574 -0.112229 -0.00401768
-3.1507 -0.115097 -0.00417932
-3.11566 -0.11808 -0.00435005
-3.08063 -0.121186 -0.00453054
-3.0456 -0.124421 -0.00472153
-3.01059 -0.127792 -0.0049238
-2.97558 -0.131308 -0.00513825
-2.94058 -0.134977 -0.00536583
-2.90558 -0.138809 -0.0056076
-2.87059 -0.142814 -0.00586472
-2.83561 -0.147004 -0.00613848
-2.80064 -0.15139 -0.0064303
-2.76567 -0.155984 -0.00674176
-2.73071 -0.160803 -0.0070746
-2.69576 -0.16586 -0.00743076
-2.66081 -0.171172 -0.00781241
-2.62587 -0.176759 -0.00822197
-2.59094 -0.18264 -0.00866215
-2.55601 -0.188838 -0.009136
-2.52109 -0.195376 -0.00964693
-2.48617 -0.202283 -0.0101988
-2.45126 -0.209586 -0.0107961
-2.41636 -0.21732 -0.0114436
-2.38146 -0.225521 -0.0121472
-2.34657 -0.23423 -0.0129132
-2.31168 -0.243492 -0.0137492
-2.2768 -0.253358 -0.0146637
-2.24192 -0.263885 -0.0156667
-2.20705 -0.275139 -0.0167697
-2.17219 -0.287191 -0.0179862
-2.13733 -0.300126 -0.0193319
-2.10247 -0.314037 -0.0208256
-2.06762 -0.329034 -0.0224894
-2.03278 -0.345241 -0.0243495
-1.99794 -0.362803 -0.0264377
-1.9631 -0.381887 -0.0287922
-1.92827 -0.40269 -0.0314595
-1.89345 -0.425442 -0.0344969
-1.85862 -0.450418 -0.0379752
-1.82381 -0.477943 -0.0419826
-1.78899 -0.50841 -0.0466311
-1.75419 -0.542295 -0.0520632
-1.71938 -0.580179 -0.0584634
-1.68458 -0.622784 -0.0660735
-1.64979 -0.67101 -0.0752156
-1.61499 -0.725999 -0.0863256
-1.58021 -0.789217 -0.100006
-1.54542 -0.862581 -0.117106
-1.51064 -0.948631 -0.138855
-1.47586 -1.05081 -0.167087
-1.44109 -1.1739 -0.204622
-1.40632 -1.32466 -0.255984
-1.37155 -1.51294 -0.328773
-1.33679 -1.75352 -0.436509
-1.30203 -2.06889 -0.604958
-1.26727 -2.4932 -0.887574
-1.23251 -3.07174 -1.40691
-1.19776 -3.81185 -2.47274
-1.16301 -4.26566 -4.83497
-1.12827 -1.73427 -8.5097
-1.09352 3.63861 -7.34133
-1.05878 4.63195 -3.80257
-1.02405 3.94611 -2.00719
-0.989309 3.2537 -1.18665
-0.954576 2.73466 -0.770541
-0.919844 2.35388 -0.5361
-0.885115 2.06886 -0.392482
-0.850388 1.84993 -0.298606
-0.815663 1.67766 -0.234041
-0.78094 1.53928 -0.187788
-0.746219 1.42616 -0.153534
-0.711499 1.33232 -0.127452
-0.676781 1.25353 -0.107122
-0.642065 1.18671 -0.0909514
-0.60735 1.12955 -0.0778592
-0.572637 1.08034 -0.0670917
-0.537925 1.03773 -0.0581096
-0.503214 1.00069 -0.0505193
-0.468504 0.968403 -0.0440274
-0.433796 0.940214 -0.0384117
-0.399089 0.915597 -0.0335011
-0.364382 0.894128 -0.029162
-0.329676 0.875457 -0.0252883
-0.294972 0.859303 -0.0217947
-0.260267 0.845431 -0.0186117
-0.225564 0.833653 -0.0156817
-0.190861 0.823814 -0.0129563
-0.156158 0.815788 -0.0103942
-0.121456 0.809479 -0.00795925
-0.0867541 0.80481 -0.00561951
-0.0520524 0.801727 -0.00334581
-0.0173508 0.800195 -0.00111099
0.0173508 0.800195 0.00111099
0.0520524 0.801727 0.00334581
0.0867541 0.80481 0.00561951
0.121456 0.809479 0.00795925
0.156158 0.815788 0.0103942
0.190861 0.823814 0.0129563
0.225564 0.833653 0.0156817
0.260267 0.845431 0.0186117
0.294972 0.859303 0.0217947
0.329676 0.875457 0.0252883
0.364382 0.894128 0.029162
0.399089 0.915597 0.0335011
0.433796 0.940214 0.0384117
0.468504 0.968403 0.0440274
0.503214 1.00069 0.0505193
0.537925 1.03773 0.0581096
0.572637 1.08034 0.0670917
0.60735 1.12955 0.0778592
0.642065 1.18671 0.0909514
0.676781 1.25353 0.107122
0.711499 1.33232 0.127452
0.746219 1.42616 0.153534
0.78094 1.53928 0.187788
0.815663 1.67766 0.234041
0.850388 1.84993 0.298606
0.885115 2.06886 0.392482
0.919844 2.35388 0.5361
0.954576 2.73466 0.770541
0.989309 3.2537 1.18665
1.02405 3.94611 2.00719
1.05878 4.63195 3.80257
1.09352 3.63861 7.34133
1.12827 -1.73427 8.5097
1.16301 -4.26566 4.83497
1.19776 -3.81185 2.47274
1.23251 -3.07174 1.40691
1.26727 -2.4932 0.887574
1.30203 -2.06889 0.604958
1.33679 -1.75352 0.436509
1.37155 -1.51294 0.328773
1.40632 -1.32466 0.255984
1.44109 -1.1739 0.204622
1.47586 -1.05081 0.167087
1.51064 -0.948631 0.138855
1.54542 -0.862581 0.117106
1.58021 -0.789217 0.100006
1.61499 -0.725999 0.0863256
1.64979 -0.67101 0.0752156
1.68458 -0.622784 0.0660735
1.71938 -0.580179 0.0584634
1.75419 -0.542295 0.0520632
1.78899 -0.50841 0.0466311
1.82381 -0.477943 0.0419826
1.85862 -0.450418 0.0379752
1.89345 -0.425442 0.0344969
1.92827 -0.40269 0.0314595
1.9631 -0.381887 0.0287922
1.99794 -0.362803 0.0264377
2.03278 -0.345241 0.0243495
2.06762 -0.329034 0.0224894
2.10247 -0.314037 0.0208256
2.13733 -0.300126 0.0193319
2.17219 -0.287191 0.0179862
2.20705 -0.275139 0.0167697
2.24192 -0.263885 0.0156667
2.2768 -0.253358 0.0146637
2.31168 -0.243492 0.0137492
2.34657 -0.23423 0.0129132
2.38146 -0.225521 0.0121472
2.41636 -0.21732 0.0114436
2.45126 -0.209586 0.0107961
2.48617 -0.202283 0.0101988
2.52109 -0.195376 0.00964693
2.55601 -0.188838 0.009136
2.59094 -0.18264 0.00866215
2.62587 -0.176759 0.00822197
2.66081 -0.171172 0.00781241
2.69576 -0.16586 0.00743076
2.73071 -0.160803 0.0070746
2.76567 -0.155984 0.00674176
2.80064 -0.15139 0.0064303
2.83561 -0.147004 0.00613848
2.87059 -0.142814 0.00586472
2.90558 -0.138809 0.0056076
2.94058 -0.134977 0.00536583
2.97558 -0.131308 0.00513825
3.01059 -0.127792 0.0049238
3.0456 -0.124421 0.00472153
3.08063 -0.121186 0.00453054
3.11566 -0.11808 0.00435005
3.1507 -0.115097 0.00417932
3.18574 -0.112229 0.00401768
3.2208 -0.10947 0.00386452
3.25586 -0.106815 0.00371927
3.29093 -0.104259 0.00358142
3.32601 -0.101796 0.00345048
3.36109 -0.0994213 0.00332602
3.39619 -0.0971315 0.00320764
3.43129 -0.094922 0.00309495
3.4664 -0.0927891 0.00298761
3.50152 -0.0907292 0.00288529
3.53665 -0.0887388 0.00278771
3.57179 -0.0868147 0.00269458
3.60694 -0.0849541 0.00260565
3.64209 -0.083154 0.00252067
3.67726 -0.0814117 0.00243943
3.71243 -0.0797249 0.00236171
3.74761 -0.0780909 0.00228733
3.7828 -0.0765077 0.0022161
3.81801 -0.0749731 0.00214785
3.85322 -0.0734851 0.00208243
3.88844 -0.0720417 0.00201969
3.92367 -0.0706411 0.00195948
3.95891 -0.0692817 0.00190169
3.99416 -0.0679618 0.00184619
4.02942 -0.0666798 0.00179285
4.06469 -0.0654343 0.00174159
4.09997 -0.0642238 0.00169229
4.13526 -0.0630471 0.00164486
4.17056 -0.0619029 0.00159921
4.20587 -0.0607899 0.00155526
4.24119 -0.059707 0.00151292
4.27653 -0.0586531 0.00147213
4.31187 -0.0576271 0.00143281
4.34722 -0.0566281 0.00139489
4.38259 -0.0556552 0.00135831
4.41797 -0.0547073 0.00132302
4.45335 -0.0537836 0.00128895
4.48875 -0.0528833 0.00125605
4.52416 -0.0520056 0.00122427
4.55958 -0.0511497 0.00119357
4.59502 -0.0503149 0.00116389
4.63046 -0.0495005 0.0011352
4.66592 -0.0487058 0.00110745
4.70139 -0.0479302 0.0010806
4.73687 -0.047173 0.00105462
4.77237 -0.0464337 0.00102947
4.80787 -0.0457118 0.00100512
4.84339 -0.0450065 0.000981538
4.87892 -0.0443175 0.00095869
4.91446 -0.0436443 0.00093655
4.95002 -0.0429863 0.000915089
4.98559 -0.042343 0.000894281
5.02117 -0.0417141 0.000874102
5.05677 -0.0410992 0.000854528
5.09237 -0.0404977 0.000835536
5.128 -0.0399093 0.000817103
5.16363 -0.0393336 0.00079921
5.19928 -0.0387702 0.000781837
5.23494 -0.0382189 0.000764965
5.27062 -0.0376792 0.000748575
5.30631 -0.0371508 0.00073265
5.34201 -0.0366334 0.000717174
5.37773 -0.0361266 0.000702131
5.41346 -0.0356303 0.000687505
5.4492 -0.0351441 0.000673283
5.48497 -0.0346677 0.000659449
5.52074 -0.0342009 0.000645992
5.55653 -0.0337434 0.000632897
5.59233 -0.0332949 0.000620154
5.62815 -0.0328553 0.000607749
5.66399 -0.0324242 0.000595672
5.69984 -0.0320015 0.000583912
5.7357 -0.0315869 0.000572458
5.77158 -0.0311803 0.0005613
5.80748 -0.0307814 0.00055043
5.84339 -0.03039 0.000539837
5.87932 -0.0300059 0.000529512
5.91526 -0.029629 0.000519448
5.95122 -0.0292591 0.000509636
5.9872 -0.028896 0.000500068
6.02319 -0.0285395 0.000490736
6.05919 -0.0281895 0.000481633
6.09522 -0.0278458 0.000472753
6.13126 -0.0275083 0.000464088
6.16732 -0.0271767 0.000455631
6.20339 -0.0268511 0.000447377
6.23949 -0.0265312 0.00043932
6.27559 -0.0262168 0.000431453
6.31172 -0.025908 0.000423771
6.34786 -0.0256044 0.000416268
6.38403 -0.0253061 0.00040894
6.42021 -0.0250129 0.000401781
6.4564 -0.0247247 0.000394786
6.49262 -0.0244413 0.000387951
6.52885 -0.0241626 0.000381271
6.5651 -0.0238887 0.000374742
6.60137 -0.0236192 0.000368359
6.63766 -0.0233542 0.000362118
6.67397 -0.0230936 0.000356015
6.71029 -0.0228371 0.000350048
6.74664 -0.0225849 0.00034421
6.783 -0.0223367 0.0003385
6.81938 -0.0220925 0.000332914
6.85579 -0.0218521 0.000327449
6.89221 -0.0216156 0.0003221
6.92865 -0.0213828 0.000316865
6.96511 -0.0211537 0.000311742
7.00159 -0.0209281 0.000306726
7.0381 -0.0207061 0.000301816
7.07462 -0.0204874 0.000297008
7.11116 -0.0202721 0.0002923
7.14772 -0.0200601 0.000287689
7.18431 -0.0198513 0.000283173
7.22091 -0.0196457 0.000278749
7.25754 -0.0194431 0.000274415
7.29418 -0.0192436 0.000270168
7.33085 -0.019047 0.000266007
7.36754 -0.0188534 0.00026193
7.40425 -0.0186626 0.000257933
7.44099 -0.0184746 0.000254016
7.47774 -0.0182893 0.000250176
7.51452 -0.0181067 0.000246411
7.55132 -0.0179267 0.000242719
7.58814 -0.0177494 0.0002391
7.62498 -0.0175745 0.00023555
7.66185 -0.0174021 0.000232069
7.69874 -0.0172322 0.000228654
7.73566 -0.0170647 0.000225304
7.77259 -0.0168995 0.000222018
7.80955 -0.0167366 0.000218793
7.84654 -0.016576 0.00021563
7.88355 -0.0164175 0.000212525
7.92058 -0.0162613 0.000209478
7.95763 -0.0161072 0.000206488
7.99471 -0.0159552 0.000203552
8.03182 -0.0158052 0.000200671
8.06895 -0.0156573 0.000197842
8.1061 -0.0155113 0.000195064
8.14328 -0.0153673 0.000192337
8.18049 -0.0152252 0.000189659
8.21772 -0.015085 0.000187028
8.25497 -0.0149466 0.000184445
8.29226 -0.0148101 0.000181908
8.32956 -0.0146753 0.000179415
8.3669 -0.0145422 0.000176967
8.40426 -0.0144109 0.000174561
8.44165 -0.0142813 0.000172197
8.47906 -0.0141534 0.000169875
8.5165 -0.014027 0.000167592
8.55397 -0.0139023 0.000165349
8.59146 -0.0137791 0.000163145
8.62899 -0.0136575 0.000160978
8.66654 -0.0135375 0.000158848
8.70412 -0.0134189 0.000156753
8.74172 -0.0133018 0.000154695
8.77936 -0.0131861 0.000152671
8.81702 -0.0130719 0.00015068
8.85471 -0.0129591 0.000148723
8.89244 -0.0128476 0.000146798
8.93019 -0.0127375 0.000144905
8.96797 -0.0126287 0.000143044
9.00578 -0.0125213 0.000141212
9.04362 -0.0124151 0.000139411
9.08149 -0.0123102 0.000137639
9.11939 -0.0122065 0.000135895
9.15732 -0.0121041 0.00013418
9.19528 -0.0120029 0.000132492
9.23327 -0.0119029 0.000130831
9.2713 -0.011804 0.000129196
9.30935 -0.0117063 0.000127588
9.34744 -0.0116097 0.000126005
9.38556 -0.0115143 0.000124447
9.42371 -0.0114199 0.000122913
9.46189 -0.0113266 0.000121403
9.50011 -0.0112344 0.000119916
9.53836 -0.0111433 0.000118453
9.57664 -0.0110531 0.000117012
9.61496 -0.010964 0.000115594
9.65331 -0.0108759 0.000114197
9.69169 -0.0107888 0.000112821
9.73011 -0.0107026 0.000111467
9.76856 -0.0106174 0.000110132
9.80704 -0.0105332 0.000108818
9.84557 -0.0104498 0.000107524
9.88412 -0.0103674 0.000106249
9.92271 -0.0102859 0.000104993
9.96134 -0.0102053 0.000103756
10 -0.0101255 0.000102537
10.0387 -0.0100466 0.000101336
10.0774 -0.0099686 0.000100153
10.1162 -0.00989139 9.89866e-05
10.155 -0.00981501 9.78377e-05
10.1939 -0.00973945 9.67054e-05
10.2328 -0.00966468 9.55895e-05
10.2717 -0.0095907 9.44897e-05
10.3106 -0.0095175 9.34058e-05
10.3496 -0.00944507 9.23373e-05
10.3887 -0.00937339 9.12841e-05
10.4278 -0.00930246 9.02459e-05
10.4669 -0.00923226 8.92224e-05
10.506 -0.00916279 8.82134e-05
10.5452 -0.00909403 8.72186e-05
10.5845 -0.00902597 8.62377e-05
10.6238 -0.00895861 8.52706e-05
10.6631 -0.00889194 8.43169e-05
10.7024 -0.00882594 8.33764e-05
10.7418 -0.0087606 8.2449e-05
10.7813 -0.00869592 8.15343e-05
10.8208 -0.00863189 8.06322e-05
10.8603 -0.0085685 7.97425e-05
10.8999 -0.00850574 7.88649e-05
10.9395 -0.0084436 7.79992e-05
10.9792 -0.00838207 7.71452e-05
11.0189 -0.00832115 7.63028e-05
11.0586 -0.00826083 7.54718e-05
11.0984 -0.00820109 7.46518e-05
11.1383 -0.00814194 7.38429e-05
11.1781 -0.00808336 7.30447e-05
11.2181 -0.00802534 7.22571e-05
11.2581 -0.00796788 7.14799e-05
11.2981 -0.00791098 7.0713e-05
11.3381 -0.00785461 6.99562e-05
11.3783 -0.00779879 6.92093e-05
11.4184 -0.00774349 6.84721e-05
11.4587 -0.00768871 6.77446e-05
11.4989 -0.00763445 6.70264e-05
11.5392 -0.0075807 6.63176e-05
11.5796 -0.00752745 6.56179e-05
11.62 -0.0074747 6.49272e-05
11.6605 -0.00742244 6.42454e-05
11.701 -0.00737066 6.35722e-05
11.7415 -0.00731936 6.29076e-05
11.7822 -0.00726853 6.22515e-05
11.8228 -0.00721816 6.16036e-05
11.8636 -0.00716825 6.09639e-05
11.9043 -0.0071188 6.03322e-05
11.9452 -0.00706979 5.97085e-05
11.986 -0.00702123 5.90925e-05
12.027 -0.0069731 5.84842e-05
12.068 -0.0069254 5.78835e-05
12.109 -0.00687813 5.72901e-05
12.1501 -0.00683128 5.67041e-05
12.1913 -0.00678484 5.61253e-05
12.2325 -0.00673882 5.55536e-05
12.2738 -0.0066932 5.49888e-05
12.3151 -0.00664798 5.4431e-05
12.3565 -0.00660315 5.38799e-05
12.3979 -0.00655872 5.33354e-05
12.4394 -0.00651467 5.27975e-05
12.481 -0.006471 5.22661e-05
12.5226 -0.0064277 5.17411e-05
12.5643 -0.00638478 5.12223e-05
12.6061 -0.00634223 5.07097e-05
12.6479 -0.00630003 5.02032e-05
12.6898 -0.0062582 4.97027e-05
12.7317 -0.00621672 4.92081e-05
12.7737 -0.00617559 4.87193e-05
12.8158 -0.0061348 4.82362e-05
12.8579 -0.00609436 4.77588e-05
12.9001 -0.00605425 4.7287e-05
12.9424 -0.00601448 4.68206e-05
12.9847 -0.00597504 4.63596e-05
13.0271 -0.00593592 4.5904e-05
13.0696 -0.00589712 4.54535e-05
13.1121 -0.00585864 4.50083e-05
13.1547 -0.00582048 4.45682e-05
13.1974 -0.00578262 4.4133e-05
13.2402 -0.00574507 4.37029e-05
13.283 -0.00570783 4.32776e-05
13.3259 -0.00567088 4.28571e-05
13.3689 -0.00563423 4.24413e-05
13.4119 -0.00559788 4.20302e-05
13.455 -0.00556181 4.16237e-05
13.4982 -0.00552603 4.12218e-05
13.5415 -0.00549053 4.08243e-05
13.5848 -0.00545531 4.04312e-05
13.6283 -0.00542037 4.00425e-05
13.6718 -0.0053857 3.96581e-05
13.7153 -0.0053513 3.92779e-05
13.759 -0.00531716 3.89018e-05
13.8028 -0.00528329 3.85299e-05
13.8466 -0.00524968 3.8162e-05
13.8905 -0.00521633 3.77981e-05
13.9345 -0.00518323 3.74381e-05
13.9786 -0.00515038 3.70821e-05
14.0227 -0.00511778 3.67298e-05
14.067 -0.00508543 3.63814e-05
14.1113 -0.00505332 3.60366e-05
14.1558 -0.00502146 3.56956e-05
14.2003 -0.00498983 3.53581e-05
14.2449 -0.00495843 3.50243e-05
14.2896 -0.00492727 3.46939e-05
14.3344 -0.00489633 3.4367e-05
14.3793 -0.00486563 3.40436e-05
14.4243 -0.00483514 3.37235e-05
14.4693 -0.00480488 3.34068e-05
14.5145 -0.00477484 3.30934e-05
14.5598 -0.00474502 3.27832e-05
14.6052 -0.00471541 3.24762e-05
14.6506 -0.00468601 3.21724e-05
14.6962 -0.00465682 3.18717e-05
14.7419 -0.00462784 3.15741e-05
14.7877 -0.00459906 3.12795e-05
14.8336 -0.00457049 3.09878e-05
14.8796 -0.00454212 3.06992e-05
14.9257 -0.00451394 3.04134e-05
14.9719 -0.00448596 3.01306e-05
15.0182 -0.00445817 2.98505e-05
15.0647 -0.00443058 2.95733e-05
15.1112 -0.00440317 2.92988e-05
15.1579 -0.00437595 2.90271e-05
15.2047 -0.00434892 2.8758e-05
15.2516 -0.00432206 2.84916e-05
15.2986 -0.00429539 2.82278e-05
15.3458 -0.0042689 2.79665e-05
15.393 -0.00424258 2.77079e-05
15.4404 -0.00421644 2.74517e-05
15.488 -0.00419047 2.7198e-05
15.5356 -0.00416467 2.69468e-05
15.5834 -0.00413903 2.6698e-05
15.6313 -0.00411357 2.64515e-05
15.6794 -0.00408827 2.62074e-05
15.7276 -0.00406313 2.59657e-05
15.7759 -0.00403815 2.57262e-05
15.8243 -0.00401333 2.5489e-05
15.873 -0.00398866 2.5254e-05
15.9217 -0.00396415 2.50212e-05
15.9706 -0.0039398 2.47905e-05
16.0197 -0.00391559 2.45621e-05
16.0689 -0.00389153 2.43357e-05
16.1182 -0.00386763 2.41114e-05
16.1677 -0.00384386 2.38892e-05
16.2174 -0.00382024 2.3669e-05
16.2672 -0.00379676 2.34508e-05
16.3172 -0.00377343 2.32345e-05
16.3674 -0.00375023 2.30202e-05
16.4177 -0.00372716 2.28079e-05
16.4682 -0.00370423 2.25974e-05
16.5189 -0.00368144 2.23888e-05
16.5697 -0.00365877 2.21821e-05
16.6208 -0.00363624 2.19772e-05
16.672 -0.00361383 2.1774e-05
16.7234 -0.00359155 2.15727e-05
16.775 -0.00356939 2.1373e-05
16.8268 -0.00354736 2.11751e-05
16.8787 -0.00352545 2.09789e-05
16.9309 -0.00350365 2.07844e-05
16.9833 -0.00348197 2.05915e-05
17.0359 -0.00346041 2.04003e-05
17.0887 -0.00343896 2.02106e-05
17.1418 -0.00341763 2.00226e-05
17.195 -0.0033964 1.98361e-05
17.2485 -0.00337528 1.96511e-05
17.3022 -0.00335427 1.94676e-05
17.3562 -0.00333337 1.92857e-05
17.4104 -0.00331256 1.91052e-05
17.4648 -0.00329186 1.89261e-05
17.5195 -0.00327126 1.87485e-05
17.5744 -0.00325076 1.85723e-05
17.6296 -0.00323035 1.83974e-05
17.6851 -0.00321004 1.82239e-05
17.7408 -0.00318982 1.80518e-05
17.7969 -0.00316969 1.78809e-05
17.8532 -0.00314964 1.77114e-05
17.9098 -0.00312969 1.75431e-05
17.9667 -0.00310982 1.73761e-05
18.0239 -0.00309003 1.72103e-05
18.0815 -0.00307032 1.70457e-05
18.1393 -0.00305069 1.68822e-05
18.1975 -0.00303114 1.672e-05
18.256 -0.00301166 1.65589e-05
18.3149 -0.00299225 1.63989e-05
18.3742 -0.00297291 1.624e-05
18.4338 -0.00295364 1.60822e-05
18.4938 -0.00293444 1.59254e-05
18.5542 -0.0029153 1.57696e-05
18.615 -0.00289622 1.56149e-05
18.6762 -0.00287719 1.54611e-05
18.7379 -0.00285823 1.53082e-05
18.8 -0.00283931 1.51563e-05
18.8625 -0.00282044 1.50054e-05
18.9255 -0.00280162 1.48552e-05
18.9891 -0.00278284 1.4706e-05
19.0531 -0.00276411 1.45575e-05
19.1177 -0.00274541 1.44099e-05
19.1828 -0.00272674 1.4263e-05
19.2484 -0.0027081 1.41168e-05
19.3147 -0.00268949 1.39714e-05
19.3816 -0.0026709 1.38266e-05
19.4491 -0.00265232 1.36825e-05
19.5173 -0.00263376 1.35389e-05
19.5862 -0.00261521 1.3396e-05
19.6558 -0.00259666 1.32535e-05
19.7262 -0.0025781 1.31115e-05
19.7974 -0.00255953 1.297e-05
19.8694 -0.00254095 1.28289e-05
19.9423 -0.00252234 1.26881e-05
20.0162 -0.00250371 1.25476e-05
20.091 -0.00248503 1.24073e-05
20.1669 -0.0024663 1.22671e-05
20.244 -0.00244751 1.21271e-05
20.3222 -0.00242866 1.1987e-05
20.4016 -0.00240971 1.18469e-05
20.4825 -0.00239067 1.17067e-05
20.5648 -0.00237151 1.15661e-05
20.6487 -0.00235222 1.14251e-05
20.7344 -0.00233278 1.12836e-05
20.8219 -0.00231315 1.11413e-05
20.9115 -0.00229331 1.09982e-05
21.0034 -0.00227323 1.08539e-05
21.0979 -0.00225286 1.07082e-05
21.1952 -0.00223216 1.05608e-05
21.2959 -0.00221105 1.04112e-05
21.4004 -0.00218945 1.02589e-05
21.5093 -0.00216726 1.01032e-05
21.6237 -0.00214433 9.94317e-06
21.7448 -0.00212045 9.77736e-06
21.8747 -0.00209529 9.6037e-06
22.0165 -0.00206831 9.41862e-06
22.1768 -0.00203844 9.21519e-06
22.3723 -0.00200289 8.97495e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1ClassicOneLoop/GRpTwoLoop.txt <==
-22.3723 -0.00200263 -8.97242e-06
-22.1768 -0.00203818 -9.2129e-06
-22.0165 -0.00206803 -9.41601e-06
-21.8747 -0.00209501 -9.60123e-06
-21.7448 -0.00212016 -9.77461e-06
-21.6237 -0.00214404 -9.94054e-06
-21.5093 -0.00216697 -1.01003e-05
-21.4004 -0.00218915 -1.02561e-05
-21.2959 -0.00221074 -1.04082e-05
-21.1952 -0.00223184 -1.05579e-05
-21.0979 -0.00225254 -1.07051e-05
-21.0034 -0.0022729 -1.08508e-05
-20.9115 -0.00229298 -1.09948e-05
-20.8219 -0.00231281 -1.1138e-05
-20.7344 -0.00233243 -1.128e-05
-20.6487 -0.00235187 -1.14215e-05
-20.5648 -0.00237116 -1.15622e-05
-20.4825 -0.00239031 -1.17029e-05
-20.4016 -0.00240934 -1.18431e-05
-20.3222 -0.00242828 -1.19835e-05
-20.244 -0.00244713 -1.21233e-05
-20.1669 -0.00246591 -1.22633e-05
-20.091 -0.00248464 -1.24032e-05
-20.0162 -0.00250331 -1.25436e-05
-19.9423 -0.00252194 -1.2684e-05
-19.8694 -0.00254054 -1.28248e-05
-19.7974 -0.00255912 -1.29657e-05
-19.7262 -0.00257768 -1.31073e-05
-19.6558 -0.00259623 -1.32491e-05
-19.5862 -0.00261477 -1.33915e-05
-19.5173 -0.00263332 -1.35343e-05
-19.4491 -0.00265188 -1.3678e-05
-19.3816 -0.00267045 -1.38219e-05
-19.3147 -0.00268903 -1.39667e-05
-19.2484 -0.00270764 -1.4112e-05
-19.1828 -0.00272627 -1.42581e-05
-19.1177 -0.00274493 -1.44048e-05
-19.0531 -0.00276362 -1.45525e-05
-18.9891 -0.00278235 -1.47007e-05
-18.9255 -0.00280112 -1.485e-05
-18.8625 -0.00281994 -1.5e-05
-18.8 -0.0028388 -1.5151e-05
-18.7379 -0.00285771 -1.53027e-05
-18.6762 -0.00287667 -1.54555e-05
-18.615 -0.00289569 -1.56091e-05
-18.5542 -0.00291476 -1.57639e-05
-18.4938 -0.00293389 -1.59194e-05
-18.4338 -0.00295309 -1.60762e-05
-18.3742 -0.00297235 -1.62338e-05
-18.3149 -0.00299168 -1.63927e-05
-18.256 -0.00301108 -1.65525e-05
-18.1975 -0.00303055 -1.67137e-05
-18.1393 -0.0030501 -1.68757e-05
-18.0815 -0.00306972 -1.70391e-05
-18.0239 -0.00308942 -1.72035e-05
-17.9667 -0.0031092 -1.73693e-05
-17.9098 -0.00312907 -1.75361e-05
-17.8532 -0.00314901 -1.77044e-05
-17.7969 -0.00316905 -1.78737e-05
-17.7408 -0.00318917 -1.80445e-05
-17.6851 -0.00320938 -1.82164e-05
-17.6296 -0.00322969 -1.839e-05
-17.5744 -0.00325009 -1.85646e-05
-17.5195 -0.00327058 -1.87408e-05
-17.4648 -0.00329118 -1.89182e-05
-17.4104 -0.00331187 -1.90972e-05
-17.3562 -0.00333266 -1.92775e-05
-17.3022 -0.00335356 -1.94595e-05
-17.2485 -0.00337456 -1.96427e-05
-17.195 -0.00339567 -1.98276e-05
-17.1418 -0.00341689 -2.00139e-05
-17.0887 -0.00343821 -2.02019e-05
-17.0359 -0.00345965 -2.03913e-05
-16.9833 -0.0034812 -2.05826e-05
-16.9309 -0.00350287 -2.07752e-05
-16.8787 -0.00352466 -2.09697e-05
-16.8268 -0.00354656 -2.11656e-05
-16.775 -0.00356859 -2.13635e-05
-16.7234 -0.00359073 -2.15628e-05
-16.672 -0.003613 -2.17642e-05
-16.6208 -0.0036354 -2.1967e-05
-16.5697 -0.00365793 -2.21719e-05
-16.5189 -0.00368058 -2.23784e-05
-16.4682 -0.00370337 -2.25869e-05
-16.4177 -0.00372628 -2.27971e-05
-16.3674 -0.00374934 -2.30094e-05
-16.3172 -0.00377252 -2.32234e-05
-16.2672 -0.00379585 -2.34396e-05
-16.2174 -0.00381932 -2.36575e-05
-16.1677 -0.00384293 -2.38777e-05
-16.1182 -0.00386668 -2.40996e-05
-16.0689 -0.00389058 -2.43238e-05
-16.0197 -0.00391462 -2.45499e-05
-15.9706 -0.00393881 -2.47783e-05
-15.9217 -0.00396316 -2.50086e-05
-15.873 -0.00398766 -2.52414e-05
-15.8243 -0.00401231 -2.5476e-05
-15.7759 -0.00403712 -2.57132e-05
-15.7276 -0.00406208 -2.59523e-05
-15.6794 -0.00408721 -2.6194e-05
-15.6313 -0.0041125 -2.64377e-05
-15.5834 -0.00413795 -2.66841e-05
-15.5356 -0.00416357 -2.69326e-05
-15.488 -0.00418936 -2.71837e-05
-15.4404 -0.00421531 -2.7437e-05
-15.393 -0.00424144 -2.76931e-05
-15.3458 -0.00426775 -2.79514e-05
-15.2986 -0.00429423 -2.82126e-05
-15.2516 -0.00432088 -2.8476e-05
-15.2047 -0.00434772 -2.87423e-05
-15.1579 -0.00437474 -2.9011e-05
-15.1112 -0.00440195 -2.92827e-05
-15.0647 -0.00442934 -2.95567e-05
-15.0182 -0.00445692 -2.98339e-05
-14.9719 -0.00448469 -3.01135e-05
-14.9257 -0.00451265 -3.03963e-05
-14.8796 -0.00454081 -3.06815e-05
-14.8336 -0.00456917 -3.09701e-05
-14.7877 -0.00459773 -3.12613e-05
-14.7419 -0.00462649 -3.15558e-05
-14.6962 -0.00465545 -3.18529e-05
-14.6506 -0.00468462 -3.21535e-05
-14.6052 -0.004714 -3.24569e-05
-14.5598 -0.0047436 -3.27637e-05
-14.5145 -0.0047734 -3.30734e-05
-14.4693 -0.00480342 -3.33867e-05
-14.4243 -0.00483367 -3.37029e-05
-14.3793 -0.00486413 -3.40229e-05
-14.3344 -0.00489482 -3.43458e-05
-14.2896 -0.00492573 -3.46725e-05
-14.2449 -0.00495688 -3.50023e-05
-14.2003 -0.00498825 -3.53361e-05
-14.1558 -0.00501986 -3.56729e-05
-14.1113 -0.00505171 -3.60139e-05
-14.067 -0.0050838 -3.6358e-05
-14.0227 -0.00511613 -3.67063e-05
-13.9786 -0.00514871 -3.7058e-05
-13.9345 -0.00518153 -3.74139e-05
-13.8905 -0.00521461 -3.77732e-05
-13.8466 -0.00524794 -3.8137e-05
-13.8028 -0.00528153 -3.85042e-05
-13.759 -0.00531538 -3.8876e-05
-13.7153 -0.00534949 -3.92514e-05
-13.6718 -0.00538387 -3.96314e-05
-13.6283 -0.00541851 -4.00152e-05
-13.5848 -0.00545343 -4.04037e-05
-13.5415 -0.00548863 -4.07961e-05
-13.4982 -0.0055241 -4.11933e-05
-13.455 -0.00555986 -4.15946e-05
-13.4119 -0.0055959 -4.20009e-05
-13.3689 -0.00563223 -4.24112e-05
-13.3259 -0.00566886 -4.28267e-05
-13.283 -0.00570577 -4.32465e-05
-13.2402 -0.00574299 -4.36715e-05
-13.1974 -0.00578051 -4.41009e-05
-13.1547 -0.00581834 -4.45358e-05
-13.1121 -0.00585648 -4.49751e-05
-13.0696 -0.00589493 -4.54201e-05
-13.0271 -0.0059337 -4.58697e-05
-12.9847 -0.00597279 -4.63251e-05
-12.9424 -0.0060122 -4.67852e-05
-12.9001 -0.00605194 -4.72513e-05
-12.8579 -0.00609202 -4.77222e-05
-12.8158 -0.00613243 -4.81993e-05
-12.7737 -0.00617319 -4.86815e-05
-12.7317 -0.00621428 -4.917e-05
-12.6898 -0.00625573 -4.96636e-05
-12.6479 -0.00629753 -5.01638e-05
-12.6061 -0.00633969 -5.06693e-05
-12.5643 -0.00638221 -5.11816e-05
-12.5226 -0.0064251 -5.16994e-05
-12.481 -0.00646836 -5.2224e-05
-12.4394 -0.00651199 -5.27544e-05
-12.3979 -0.00655601 -5.32919e-05
-12.3565 -0.00660041 -5.38352e-05
-12.3151 -0.0066452 -5.43859e-05
-12.2738 -0.00669038 -5.49427e-05
-12.2325 -0.00673596 -5.5507e-05
-12.1913 -0.00678195 -5.60776e-05
-12.1501 -0.00682834 -5.6656e-05
-12.109 -0.00687516 -5.72408e-05
-12.068 -0.00692239 -5.78336e-05
-12.027 -0.00697004 -5.84332e-05
-11.986 -0.00701813 -5.9041e-05
-11.9452 -0.00706665 -5.96557e-05
-11.9043 -0.00711561 -6.02789e-05
-11.8636 -0.00716502 -6.09092e-05
-11.8228 -0.00721488 -6.15484e-05
-11.7822 -0.0072652 -6.21949e-05
-11.7415 -0.00731599 -6.28504e-05
-11.701 -0.00736725 -6.35136e-05
-11.6605 -0.00741898 -6.41862e-05
-11.62 -0.00747119 -6.48666e-05
-11.5796 -0.00752389 -6.55566e-05
-11.5392 -0.00757709 -6.62548e-05
-11.4989 -0.00763079 -6.6963e-05
-11.4587 -0.007685 -6.76795e-05
-11.4184 -0.00773972 -6.84064e-05
-11.3783 -0.00779497 -6.91419e-05
-11.3381 -0.00785074 -6.98881e-05
-11.2981 -0.00790705 -7.06432e-05
-11.2581 -0.0079639 -7.14094e-05
-11.2181 -0.0080213 -7.21848e-05
-11.1781 -0.00807926 -7.29715e-05
-11.1383 -0.00813778 -7.37679e-05
-11.0984 -0.00819687 -7.4576e-05
-11.0586 -0.00825655 -7.53941e-05
-11.0189 -0.00831681 -7.62243e-05
-10.9792 -0.00837767 -7.70647e-05
-10.9395 -0.00843913 -7.79177e-05
-10.8999 -0.00850121 -7.87814e-05
-10.8603 -0.0085639 -7.9658e-05
-10.8208 -0.00862722 -8.05456e-05
-10.7813 -0.00869119 -8.14467e-05
-10.7418 -0.00875579 -8.23592e-05
-10.7024 -0.00882106 -8.32855e-05
-10.6631 -0.00888698 -8.42237e-05
-10.6238 -0.00895359 -8.51762e-05
-10.5845 -0.00902087 -8.61411e-05
-10.5452 -0.00908885 -8.71207e-05
-10.506 -0.00915753 -8.81131e-05
-10.4669 -0.00922693 -8.91208e-05
-10.4278 -0.00929704 -9.01418e-05
-10.3887 -0.00936789 -9.11786e-05
-10.3496 -0.00943949 -9.22292e-05
-10.3106 -0.00951184 -9.32962e-05
-10.2717 -0.00958495 -9.43774e-05
-10.2328 -0.00965884 -9.54757e-05
-10.1939 -0.00973352 -9.65888e-05
-10.155 -0.00980899 -9.77195e-05
-10.1162 -0.00988528 -9.88655e-05
-10.0774 -0.00996239 -0.00010003
-10.0387 -0.0100403 -0.00010121
-10 -0.0101191 -0.000102409
-9.96134 -0.0101988 -0.000103625
-9.92271 -0.0102793 -0.00010486
-9.88412 -0.0103607 -0.000106113
-9.84557 -0.010443 -0.000107386
-9.80704 -0.0105262 -0.000108677
-9.76856 -0.0106104 -0.000109989
-9.73011 -0.0106955 -0.000111319
-9.69169 -0.0107815 -0.000112672
-9.65331 -0.0108685 -0.000114044
-9.61496 -0.0109565 -0.000115438
-9.57664 -0.0110455 -0.000116853
-9.53836 -0.0111355 -0.000118291
-9.50011 -0.0112266 -0.000119751
-9.46189 -0.0113186 -0.000121235
-9.42371 -0.0114118 -0.00012274
-9.38556 -0.011506 -0.000124271
-9.34744 -0.0116013 -0.000125825
-9.30935 -0.0116978 -0.000127405
-9.2713 -0.0117953 -0.000129009
-9.23327 -0.011894 -0.000130641
-9.19528 -0.0119939 -0.000132297
-9.15732 -0.012095 -0.000133981
-9.11939 -0.0121973 -0.000135692
-9.08149 -0.0123008 -0.000137432
-9.04362 -0.0124055 -0.000139199
-9.00578 -0.0125115 -0.000140997
-8.96797 -0.0126188 -0.000142823
-8.93019 -0.0127274 -0.000144681
-8.89244 -0.0128374 -0.000146568
-8.85471 -0.0129486 -0.000148489
-8.81702 -0.0130613 -0.00015044
-8.77936 -0.0131753 -0.000152426
-8.74172 -0.0132908 -0.000154444
-8.70412 -0.0134077 -0.000156498
-8.66654 -0.0135261 -0.000158585
-8.62899 -0.013646 -0.000160711
-8.59146 -0.0137674 -0.000162871
-8.55397 -0.0138903 -0.000165071
-8.5165 -0.0140149 -0.000167306
-8.47906 -0.014141 -0.000169584
-8.44165 -0.0142687 -0.000171899
-8.40426 -0.0143981 -0.000174257
-8.3669 -0.0145292 -0.000176655
-8.32956 -0.014662 -0.000179098
-8.29226 -0.0147965 -0.000181581
-8.25497 -0.0149328 -0.000184113
-8.21772 -0.0150709 -0.000186687
-8.18049 -0.0152109 -0.000189311
-8.14328 -0.0153527 -0.00019198
-8.1061 -0.0154965 -0.0001947
-8.06895 -0.0156422 -0.000197468
-8.03182 -0.0157898 -0.00020029
-7.99471 -0.0159395 -0.000203161
-7.95763 -0.0160912 -0.000206089
-7.92058 -0.016245 -0.000209068
-7.88355 -0.016401 -0.000212107
-7.84654 -0.0165591 -0.0002152
-7.80955 -0.0167194 -0.000218355
-7.77259 -0.0168819 -0.000221567
-7.73566 -0.0170468 -0.000224845
-7.69874 -0.017214 -0.000228182
-7.66185 -0.0173836 -0.000231587
-7.62498 -0.0175556 -0.000235055
-7.58814 -0.01773 -0.000238595
-7.55132 -0.017907 -0.0002422
-7.51452 -0.0180866 -0.000245881
-7.47774 -0.0182688 -0.00024963
-7.44099 -0.0184537 -0.000253459
-7.40425 -0.0186413 -0.00025736
-7.36754 -0.0188317 -0.000261345
-7.33085 -0.0190249 -0.000265406
-7.29418 -0.019221 -0.000269554
-7.25754 -0.0194201 -0.000273783
-7.22091 -0.0196221 -0.000278103
-7.18431 -0.0198273 -0.000282508
-7.14772 -0.0200356 -0.00028701
-7.11116 -0.0202471 -0.000291601
-7.07462 -0.0204619 -0.000296294
-7.0381 -0.02068 -0.00030108
-7.00159 -0.0209015 -0.000305974
-6.96511 -0.0211265 -0.000310968
-6.92865 -0.0213551 -0.000316074
-6.89221 -0.0215873 -0.000321285
-6.85579 -0.0218232 -0.000326615
-6.81938 -0.0220629 -0.000332055
-6.783 -0.0223065 -0.000337622
-6.74664 -0.022554 -0.000343305
-6.71029 -0.0228056 -0.000349121
-6.67397 -0.0230614 -0.000355061
-6.63766 -0.0233213 -0.000361141
-6.60137 -0.0235856 -0.000367351
-6.5651 -0.0238543 -0.00037371
-6.52885 -0.0241275 -0.000380208
-6.49262 -0.0244053 -0.000386862
-6.4564 -0.0246879 -0.000393664
-6.42021 -0.0249753 -0.000400631
-6.38403 -0.0252677 -0.000407754
-6.34786 -0.0255652 -0.000415053
-6.31172 -0.0258678 -0.000422517
-6.27559 -0.0261757 -0.000430168
-6.23949 -0.0264891 -0.000437994
-6.20339 -0.026808 -0.000446019
-6.16732 -0.0271327 -0.000454229
-6.13126 -0.0274632 -0.00046265
-6.09522 -0.0277996 -0.000471269
-6.05919 -0.0281422 -0.000480112
-6.02319 -0.0284911 -0.000489165
-5.9872 -0.0288465 -0.000498456
-5.95122 -0.0292084 -0.000507972
-5.91526 -0.0295771 -0.000517741
-5.87932 -0.0299527 -0.000527749
-5.84339 -0.0303354 -0.000538027
-5.80748 -0.0307255 -0.00054856
-5.77158 -0.031123 -0.000559381
-5.7357 -0.0315282 -0.000570475
-5.69984 -0.0319413 -0.000581876
-5.66399 -0.0323625 -0.000593568
-5.62815 -0.032792 -0.000605589
-5.59233 -0.0332301 -0.000617921
-5.55653 -0.0336769 -0.000630604
-5.52074 -0.0341327 -0.000643622
-5.48497 -0.0345978 -0.000657014
-5.4492 -0.0350724 -0.000670766
-5.41346 -0.0355567 -0.000684919
-5.37773 -0.0360511 -0.000699457
-5.34201 -0.0365558 -0.000714426
-5.30631 -0.0370712 -0.000729809
-5.27062 -0.0375975 -0.000745655
-5.23494 -0.038135 -0.000761947
-5.19928 -0.0386841 -0.000778735
-5.16363 -0.0392451 -0.000796004
-5.128 -0.0398184 -0.000813808
-5.09237 -0.0404043 -0.000832129
-5.05677 -0.0410033 -0.000851027
-5.02117 -0.0416156 -0.000870484
-4.98559 -0.0422418 -0.000890564
-4.95002 -0.0428822 -0.000911248
-4.91446 -0.0435373 -0.000932605
-4.87892 -0.0442076 -0.000954616
-4.84339 -0.0448934 -0.000977355
-4.80787 -0.0455955 -0.0010008
-4.77237 -0.0463142 -0.00102504
-4.73687 -0.04705 -0.00105005
-4.70139 -0.0478037 -0.00107592
-4.66592 -0.0485756 -0.00110262
-4.63046 -0.0493666 -0.00113026
-4.59502 -0.0501771 -0.0011588
-4.55958 -0.0510079 -0.00118837
-4.52416 -0.0518597 -0.00121893
-4.48875 -0.0527331 -0.0012506
-4.45335 -0.0536291 -0.00128336
-4.41797 -0.0545482 -0.00131734
-4.38259 -0.0554915 -0.00135251
-4.34722 -0.0564597 -0.00138901
-4.31187 -0.0574537 -0.00142683
-4.27653 -0.0584746 -0.0014661
-4.24119 -0.0595233 -0.00150683
-4.20587 -0.0606009 -0.00154917
-4.17056 -0.0617084 -0.00159311
-4.13526 -0.0628471 -0.00163883
-4.09997 -0.0640181 -0.00168634
-4.06469 -0.0652228 -0.00173582
-4.02942 -0.0664624 -0.00178728
-3.99416 -0.0677384 -0.00184095
-3.95891 -0.0690523 -0.00189684
-3.92367 -0.0704057 -0.0019552
-3.88844 -0.0718002 -0.00201606
-3.85322 -0.0732376 -0.00207972
-3.81801 -0.0747197 -0.00214622
-3.7828 -0.0762486 -0.0022159
-3.74761 -0.0778263 -0.00228885
-3.71243 -0.0794551 -0.00236546
-3.67726 -0.0811373 -0.00244589
-3.64209 -0.0828755 -0.00253061
-3.60694 -0.0846723 -0.00261986
-3.57179 -0.0865307 -0.00271428
-3.53665 -0.0884538 -0.00281426
-3.50152 -0.0904448 -0.00292066
-3.4664 -0.0925074 -0.00303417
-3.43129 -0.0946455 -0.00315609
-3.39619 -0.0968631 -0.00328767
-3.36109 -0.0991648 -0.00343106
-3.32601 -0.101555 -0.0035887
-3.29093 -0.104039 -0.00376453
-3.25586 -0.106621 -0.0039635
-3.2208 -0.109304 -0.0041932
-3.18574 -0.112089 -0.00446334
-3.1507 -0.114971 -0.00478662
-3.11566 -0.117933 -0.00517421
-3.08063 -0.12094 -0.00562591
-3.0456 -0.123952 -0.0061069
-3.01059 -0.126954 -0.00653503
-2.97558 -0.130013 -0.00682037
-2.94058 -0.133252 -0.00694872
-2.90558 -0.136757 -0.00699001
-2.87059 -0.14054 -0.00702473
-2.83561 -0.144581 -0.00709694
-2.80064 -0.148858 -0.00722157
-2.76567 -0.153363 -0.00739819
-2.73071 -0.158095 -0.00762338
-2.69576 -0.163062 -0.00789239
-2.66081 -0.168276 -0.00820299
-2.62587 -0.173754 -0.00855296
-2.59094 -0.179512 -0.00894277
-2.55601 -0.185573 -0.00937241
-2.52109 -0.191959 -0.00984442
-2.48617 -0.198695 -0.0103604
-2.45126 -0.20581 -0.0109247
-2.41636 -0.213334 -0.0115404
-2.38146 -0.221303 -0.0122135
-2.34657 -0.229754 -0.0129486
-2.31168 -0.238731 -0.013754
-2.2768 -0.248281 -0.0146362
-2.24192 -0.258458 -0.015606
-2.20705 -0.269321 -0.016673
-2.17219 -0.28094 -0.0178516
-2.13733 -0.29339 -0.0191551
-2.10247 -0.306761 -0.0206035
-2.06762 -0.321151 -0.0222158
-2.03278 -0.336676 -0.0240198
-1.99794 -0.353468 -0.0260434
-1.9631 -0.371681 -0.0283265
-1.92827 -0.391495 -0.0309108
-1.89345 -0.413118 -0.0338553
-1.85862 -0.436799 -0.0372246
-1.82381 -0.462832 -0.0411091
-1.78899 -0.491569 -0.0456125
-1.75419 -0.523435 -0.0508794
-1.71938 -0.55895 -0.0570839
-1.68458 -0.598746 -0.0644699
-1.64979 -0.643618 -0.0733459
-1.61499 -0.694556 -0.084151
-1.58021 -0.752827 -0.0974698
-1.54542 -0.820058 -0.114159
-1.51064 -0.898385 -0.135427
-1.47586 -0.990634 -0.163119
-1.44109 -1.10063 -0.200034
-1.40632 -1.23359 -0.250703
-1.37155 -1.39668 -0.322608
-1.33679 -1.59969 -0.428914
-1.30203 -1.85521 -0.593689
-1.26727 -2.17585 -0.863509
-1.23251 -2.55834 -1.3303
-1.19776 -2.91518 -2.16347
-1.16301 -2.86913 -3.53731
-1.12827 -1.68331 -5.00909
-1.09352 0.299432 -5.23786
-1.05878 1.59212 -4.39509
-1.02405 2.13246 -3.53837
-0.989309 2.41343 -2.88281
-0.954576 2.60484 -2.28219
-0.919844 2.64884 -1.6836
-0.885115 2.52593 -1.17161
-0.850388 2.31573 -0.803722
-0.815663 2.09504 -0.561895
-0.78094 1.89775 -0.40583
-0.746219 1.73135 -0.303165
-0.711499 1.59338 -0.233473
-0.676781 1.47909 -0.184439
-0.642065 1.38386 -0.14882
-0.60735 1.30393 -0.122128
-0.572637 1.23631 -0.101622
-0.537925 1.17873 -0.0854668
-0.503214 1.12939 -0.0725021
-0.468504 1.08695 -0.061877
-0.433796 1.05031 -0.0530465
-0.399089 1.01863 -0.04557
-0.364382 0.991241 -0.0391698
-0.329676 0.967605 -0.0335942
-0.294972 0.947286 -0.0286924
-0.260267 0.929938 -0.0243072
-0.225564 0.915278 -0.0203523
-0.190861 0.903081 -0.0167206
-0.156158 0.893165 -0.0133604
-0.121456 0.88539 -0.0101919
-0.0867541 0.879648 -0.00718199
-0.0520524 0.875862 -0.00426544
-0.0173508 0.873981 -0.00141828
0.0173508 0.873981 0.00141828
0.0520524 0.875862 0.00426544
0.0867541 0.879648 0.00718199
0.121456 0.88539 0.0101919
0.156158 0.893165 0.0133604
0.190861 0.903081 0.0167206
0.225564 0.915278 0.0203523
0.260267 0.929938 0.0243072
0.294972 0.947286 0.0286924
0.329676 0.967605 0.0335942
0.364382 0.991241 0.0391698
0.399089 1.01863 0.04557
0.433796 1.05031 0.0530465
0.468504 1.08695 0.061877
0.503214 1.12939 0.0725021
0.537925 1.17873 0.0854668
0.572637 1.23631 0.101622
0.60735 1.30393 0.122128
0.642065 1.38386 0.14882
0.676781 1.47909 0.184439
0.711499 1.59338 0.233473
0.746219 1.73135 0.303165
0.78094 1.89775 0.40583
0.815663 2.09504 0.561895
0.850388 2.31573 0.803722
0.885115 2.52593 1.17161
0.919844 2.64884 1.6836
0.954576 2.60484 2.28219
0.989309 2.41343 2.88281
1.02405 2.13246 3.53837
1.05878 1.59212 4.39509
1.09352 0.299432 5.23786
1.12827 -1.68331 5.00909
1.16301 -2.86913 3.53731
1.19776 -2.91518 2.16347
1.23251 -2.55834 1.3303
1.26727 -2.17585 0.863509
1.30203 -1.85521 0.593689
1.33679 -1.59969 0.428914
1.37155 -1.39668 0.322608
1.40632 -1.23359 0.250703
1.44109 -1.10063 0.200034
1.47586 -0.990634 0.163119
1.51064 -0.898385 0.135427
1.54542 -0.820058 0.114159
1.58021 -0.752827 0.0974698
1.61499 -0.694556 0.084151
1.64979 -0.643618 0.0733459
1.68458 -0.598746 0.0644699
1.71938 -0.55895 0.0570839
1.75419 -0.523435 0.0508794
1.78899 -0.491569 0.0456125
1.82381 -0.462832 0.0411091
1.85862 -0.436799 0.0372246
1.89345 -0.413118 0.0338553
1.92827 -0.391495 0.0309108
1.9631 -0.371681 0.0283265
1.99794 -0.353468 0.0260434
2.03278 -0.336676 0.0240198
2.06762 -0.321151 0.0222158
2.10247 -0.306761 0.0206035
2.13733 -0.29339 0.0191551
2.17219 -0.28094 0.0178516
2.20705 -0.269321 0.016673
2.24192 -0.258458 0.015606
2.2768 -0.248281 0.0146362
2.31168 -0.238731 0.013754
2.34657 -0.229754 0.0129486
2.38146 -0.221303 0.0122135
2.41636 -0.213334 0.0115404
2.45126 -0.20581 0.0109247
2.48617 -0.198695 0.0103604
2.52109 -0.191959 0.00984442
2.55601 -0.185573 0.00937241
2.59094 -0.179512 0.00894277
2.62587 -0.173754 0.00855296
2.66081 -0.168276 0.00820299
2.69576 -0.163062 0.00789239
2.73071 -0.158095 0.00762338
2.76567 -0.153363 0.00739819
2.80064 -0.148858 0.00722157
2.83561 -0.144581 0.00709694
2.87059 -0.14054 0.00702473
2.90558 -0.136757 0.00699001
2.94058 -0.133252 0.00694872
2.97558 -0.130013 0.00682037
3.01059 -0.126954 0.00653503
3.0456 -0.123952 0.0061069
3.08063 -0.12094 0.00562591
3.11566 -0.117933 0.00517421
3.1507 -0.114971 0.00478662
3.18574 -0.112089 0.00446334
3.2208 -0.109304 0.0041932
3.25586 -0.106621 0.0039635
3.29093 -0.104039 0.00376453
3.32601 -0.101555 0.0035887
3.36109 -0.0991648 0.00343106
3.39619 -0.0968631 0.00328767
3.43129 -0.0946455 0.00315609
3.4664 -0.0925074 0.00303417
3.50152 -0.0904448 0.00292066
3.53665 -0.0884538 0.00281426
3.57179 -0.0865307 0.00271428
3.60694 -0.0846723 0.00261986
3.64209 -0.0828755 0.00253061
3.67726 -0.0811373 0.00244589
3.71243 -0.0794551 0.00236546
3.74761 -0.0778263 0.00228885
3.7828 -0.0762486 0.0022159
3.81801 -0.0747197 0.00214622
3.85322 -0.0732376 0.00207972
3.88844 -0.0718002 0.00201606
3.92367 -0.0704057 0.0019552
3.95891 -0.0690523 0.00189684
3.99416 -0.0677384 0.00184095
4.02942 -0.0664624 0.00178728
4.06469 -0.0652228 0.00173582
4.09997 -0.0640181 0.00168634
4.13526 -0.0628471 0.00163883
4.17056 -0.0617084 0.00159311
4.20587 -0.0606009 0.00154917
4.24119 -0.0595233 0.00150683
4.27653 -0.0584746 0.0014661
4.31187 -0.0574537 0.00142683
4.34722 -0.0564597 0.00138901
4.38259 -0.0554915 0.00135251
4.41797 -0.0545482 0.00131734
4.45335 -0.0536291 0.00128336
4.48875 -0.0527331 0.0012506
4.52416 -0.0518597 0.00121893
4.55958 -0.0510079 0.00118837
4.59502 -0.0501771 0.0011588
4.63046 -0.0493666 0.00113026
4.66592 -0.0485756 0.00110262
4.70139 -0.0478037 0.00107592
4.73687 -0.04705 0.00105005
4.77237 -0.0463142 0.00102504
4.80787 -0.0455955 0.0010008
4.84339 -0.0448934 0.000977355
4.87892 -0.0442076 0.000954616
4.91446 -0.0435373 0.000932605
4.95002 -0.0428822 0.000911248
4.98559 -0.0422418 0.000890564
5.02117 -0.0416156 0.000870484
5.05677 -0.0410033 0.000851027
5.09237 -0.0404043 0.000832129
5.128 -0.0398184 0.000813808
5.16363 -0.0392451 0.000796004
5.19928 -0.0386841 0.000778735
5.23494 -0.038135 0.000761947
5.27062 -0.0375975 0.000745655
5.30631 -0.0370712 0.000729809
5.34201 -0.0365558 0.000714426
5.37773 -0.0360511 0.000699457
5.41346 -0.0355567 0.000684919
5.4492 -0.0350724 0.000670766
5.48497 -0.0345978 0.000657014
5.52074 -0.0341327 0.000643622
5.55653 -0.0336769 0.000630604
5.59233 -0.0332301 0.000617921
5.62815 -0.032792 0.000605589
5.66399 -0.0323625 0.000593568
5.69984 -0.0319413 0.000581876
5.7357 -0.0315282 0.000570475
5.77158 -0.031123 0.000559381
5.80748 -0.0307255 0.00054856
5.84339 -0.0303354 0.000538027
5.87932 -0.0299527 0.000527749
5.91526 -0.0295771 0.000517741
5.95122 -0.0292084 0.000507972
5.9872 -0.0288465 0.000498456
6.02319 -0.0284911 0.000489165
6.05919 -0.0281422 0.000480112
6.09522 -0.0277996 0.000471269
6.13126 -0.0274632 0.00046265
6.16732 -0.0271327 0.000454229
6.20339 -0.026808 0.000446019
6.23949 -0.0264891 0.000437994
6.27559 -0.0261757 0.000430168
6.31172 -0.0258678 0.000422517
6.34786 -0.0255652 0.000415053
6.38403 -0.0252677 0.000407754
6.42021 -0.0249753 0.000400631
6.4564 -0.0246879 0.000393664
6.49262 -0.0244053 0.000386862
6.52885 -0.0241275 0.000380208
6.5651 -0.0238543 0.00037371
6.60137 -0.0235856 0.000367351
6.63766 -0.0233213 0.000361141
6.67397 -0.0230614 0.000355061
6.71029 -0.0228056 0.000349121
6.74664 -0.022554 0.000343305
6.783 -0.0223065 0.000337622
6.81938 -0.0220629 0.000332055
6.85579 -0.0218232 0.000326615
6.89221 -0.0215873 0.000321285
6.92865 -0.0213551 0.000316074
6.96511 -0.0211265 0.000310968
7.00159 -0.0209015 0.000305974
7.0381 -0.02068 0.00030108
7.07462 -0.0204619 0.000296294
7.11116 -0.0202471 0.000291601
7.14772 -0.0200356 0.00028701
7.18431 -0.0198273 0.000282508
7.22091 -0.0196221 0.000278103
7.25754 -0.0194201 0.000273783
7.29418 -0.019221 0.000269554
7.33085 -0.0190249 0.000265406
7.36754 -0.0188317 0.000261345
7.40425 -0.0186413 0.00025736
7.44099 -0.0184537 0.000253459
7.47774 -0.0182688 0.00024963
7.51452 -0.0180866 0.000245881
7.55132 -0.017907 0.0002422
7.58814 -0.01773 0.000238595
7.62498 -0.0175556 0.000235055
7.66185 -0.0173836 0.000231587
7.69874 -0.017214 0.000228182
7.73566 -0.0170468 0.000224845
7.77259 -0.0168819 0.000221567
7.80955 -0.0167194 0.000218355
7.84654 -0.0165591 0.0002152
7.88355 -0.016401 0.000212107
7.92058 -0.016245 0.000209068
7.95763 -0.0160912 0.000206089
7.99471 -0.0159395 0.000203161
8.03182 -0.0157898 0.00020029
8.06895 -0.0156422 0.000197468
8.1061 -0.0154965 0.0001947
8.14328 -0.0153527 0.00019198
8.18049 -0.0152109 0.000189311
8.21772 -0.0150709 0.000186687
8.25497 -0.0149328 0.000184113
8.29226 -0.0147965 0.000181581
8.32956 -0.014662 0.000179098
8.3669 -0.0145292 0.000176655
8.40426 -0.0143981 0.000174257
8.44165 -0.0142687 0.000171899
8.47906 -0.014141 0.000169584
8.5165 -0.0140149 0.000167306
8.55397 -0.0138903 0.000165071
8.59146 -0.0137674 0.000162871
8.62899 -0.013646 0.000160711
8.66654 -0.0135261 0.000158585
8.70412 -0.0134077 0.000156498
8.74172 -0.0132908 0.000154444
8.77936 -0.0131753 0.000152426
8.81702 -0.0130613 0.00015044
8.85471 -0.0129486 0.000148489
8.89244 -0.0128374 0.000146568
8.93019 -0.0127274 0.000144681
8.96797 -0.0126188 0.000142823
9.00578 -0.0125115 0.000140997
9.04362 -0.0124055 0.000139199
9.08149 -0.0123008 0.000137432
9.11939 -0.0121973 0.000135692
9.15732 -0.012095 0.000133981
9.19528 -0.0119939 0.000132297
9.23327 -0.011894 0.000130641
9.2713 -0.0117953 0.000129009
9.30935 -0.0116978 0.000127405
9.34744 -0.0116013 0.000125825
9.38556 -0.011506 0.000124271
9.42371 -0.0114118 0.00012274
9.46189 -0.0113186 0.000121235
9.50011 -0.0112266 0.000119751
9.53836 -0.0111355 0.000118291
9.57664 -0.0110455 0.000116853
9.61496 -0.0109565 0.000115438
9.65331 -0.0108685 0.000114044
9.69169 -0.0107815 0.000112672
9.73011 -0.0106955 0.000111319
9.76856 -0.0106104 0.000109989
9.80704 -0.0105262 0.000108677
9.84557 -0.010443 0.000107386
9.88412 -0.0103607 0.000106113
9.92271 -0.0102793 0.00010486
9.96134 -0.0101988 0.000103625
10 -0.0101191 0.000102409
10.0387 -0.0100403 0.00010121
10.0774 -0.00996239 0.00010003
10.1162 -0.00988528 9.88655e-05
10.155 -0.00980899 9.77195e-05
10.1939 -0.00973352 9.65888e-05
10.2328 -0.00965884 9.54757e-05
10.2717 -0.00958495 9.43774e-05
10.3106 -0.00951184 9.32962e-05
10.3496 -0.00943949 9.22292e-05
10.3887 -0.00936789 9.11786e-05
10.4278 -0.00929704 9.01418e-05
10.4669 -0.00922693 8.91208e-05
10.506 -0.00915753 8.81131e-05
10.5452 -0.00908885 8.71207e-05
10.5845 -0.00902087 8.61411e-05
10.6238 -0.00895359 8.51762e-05
10.6631 -0.00888698 8.42237e-05
10.7024 -0.00882106 8.32855e-05
10.7418 -0.00875579 8.23592e-05
10.7813 -0.00869119 8.14467e-05
10.8208 -0.00862722 8.05456e-05
10.8603 -0.0085639 7.9658e-05
10.8999 -0.00850121 7.87814e-05
10.9395 -0.00843913 7.79177e-05
10.9792 -0.00837767 7.70647e-05
11.0189 -0.00831681 7.62243e-05
11.0586 -0.00825655 7.53941e-05
11.0984 -0.00819687 7.4576e-05
11.1383 -0.00813778 7.37679e-05
11.1781 -0.00807926 7.29715e-05
11.2181 -0.0080213 7.21848e-05
11.2581 -0.0079639 7.14094e-05
11.2981 -0.00790705 7.06432e-05
11.3381 -0.00785074 6.98881e-05
11.3783 -0.00779497 6.91419e-05
11.4184 -0.00773972 6.84064e-05
11.4587 -0.007685 6.76795e-05
11.4989 -0.00763079 6.6963e-05
11.5392 -0.00757709 6.62548e-05
11.5796 -0.00752389 6.55566e-05
11.62 -0.00747119 6.48666e-05
11.6605 -0.00741898 6.41862e-05
11.701 -0.00736725 6.35136e-05
11.7415 -0.00731599 6.28504e-05
11.7822 -0.0072652 6.21949e-05
11.8228 -0.00721488 6.15484e-05
11.8636 -0.00716502 6.09092e-05
11.9043 -0.00711561 6.02789e-05
11.9452 -0.00706665 5.96557e-05
11.986 -0.00701813 5.9041e-05
12.027 -0.00697004 5.84332e-05
12.068 -0.00692239 5.78336e-05
12.109 -0.00687516 5.72408e-05
12.1501 -0.00682834 5.6656e-05
12.1913 -0.00678195 5.60776e-05
12.2325 -0.00673596 5.5507e-05
12.2738 -0.00669038 5.49427e-05
12.3151 -0.0066452 5.43859e-05
12.3565 -0.00660041 5.38352e-05
12.3979 -0.00655601 5.32919e-05
12.4394 -0.00651199 5.27544e-05
12.481 -0.00646836 5.2224e-05
12.5226 -0.0064251 5.16994e-05
12.5643 -0.00638221 5.11816e-05
12.6061 -0.00633969 5.06693e-05
12.6479 -0.00629753 5.01638e-05
12.6898 -0.00625573 4.96636e-05
12.7317 -0.00621428 4.917e-05
12.7737 -0.00617319 4.86815e-05
12.8158 -0.00613243 4.81993e-05
12.8579 -0.00609202 4.77222e-05
12.9001 -0.00605194 4.72513e-05
12.9424 -0.0060122 4.67852e-05
12.9847 -0.00597279 4.63251e-05
13.0271 -0.0059337 4.58697e-05
13.0696 -0.00589493 4.54201e-05
13.1121 -0.00585648 4.49751e-05
13.1547 -0.00581834 4.45358e-05
13.1974 -0.00578051 4.41009e-05
13.2402 -0.00574299 4.36715e-05
13.283 -0.00570577 4.32465e-05
13.3259 -0.00566886 4.28267e-05
13.3689 -0.00563223 4.24112e-05
13.4119 -0.0055959 4.20009e-05
13.455 -0.00555986 4.15946e-05
13.4982 -0.0055241 4.11933e-05
13.5415 -0.00548863 4.07961e-05
13.5848 -0.00545343 4.04037e-05
13.6283 -0.00541851 4.00152e-05
13.6718 -0.00538387 3.96314e-05
13.7153 -0.00534949 3.92514e-05
13.759 -0.00531538 3.8876e-05
13.8028 -0.00528153 3.85042e-05
13.8466 -0.00524794 3.8137e-05
13.8905 -0.00521461 3.77732e-05
13.9345 -0.00518153 3.74139e-05
13.9786 -0.00514871 3.7058e-05
14.0227 -0.00511613 3.67063e-05
14.067 -0.0050838 3.6358e-05
14.1113 -0.00505171 3.60139e-05
14.1558 -0.00501986 3.56729e-05
14.2003 -0.00498825 3.53361e-05
14.2449 -0.00495688 3.50023e-05
14.2896 -0.00492573 3.46725e-05
14.3344 -0.00489482 3.43458e-05
14.3793 -0.00486413 3.40229e-05
14.4243 -0.00483367 3.37029e-05
14.4693 -0.00480342 3.33867e-05
14.5145 -0.0047734 3.30734e-05
14.5598 -0.0047436 3.27637e-05
14.6052 -0.004714 3.24569e-05
14.6506 -0.00468462 3.21535e-05
14.6962 -0.00465545 3.18529e-05
14.7419 -0.00462649 3.15558e-05
14.7877 -0.00459773 3.12613e-05
14.8336 -0.00456917 3.09701e-05
14.8796 -0.00454081 3.06815e-05
14.9257 -0.00451265 3.03963e-05
14.9719 -0.00448469 3.01135e-05
15.0182 -0.00445692 2.98339e-05
15.0647 -0.00442934 2.95567e-05
15.1112 -0.00440195 2.92827e-05
15.1579 -0.00437474 2.9011e-05
15.2047 -0.00434772 2.87423e-05
15.2516 -0.00432088 2.8476e-05
15.2986 -0.00429423 2.82126e-05
15.3458 -0.00426775 2.79514e-05
15.393 -0.00424144 2.76931e-05
15.4404 -0.00421531 2.7437e-05
15.488 -0.00418936 2.71837e-05
15.5356 -0.00416357 2.69326e-05
15.5834 -0.00413795 2.66841e-05
15.6313 -0.0041125 2.64377e-05
15.6794 -0.00408721 2.6194e-05
15.7276 -0.00406208 2.59523e-05
15.7759 -0.00403712 2.57132e-05
15.8243 -0.00401231 2.5476e-05
15.873 -0.00398766 2.52414e-05
15.9217 -0.00396316 2.50086e-05
15.9706 -0.00393881 2.47783e-05
16.0197 -0.00391462 2.45499e-05
16.0689 -0.00389058 2.43238e-05
16.1182 -0.00386668 2.40996e-05
16.1677 -0.00384293 2.38777e-05
16.2174 -0.00381932 2.36575e-05
16.2672 -0.00379585 2.34396e-05
16.3172 -0.00377252 2.32234e-05
16.3674 -0.00374934 2.30094e-05
16.4177 -0.00372628 2.27971e-05
16.4682 -0.00370337 2.25869e-05
16.5189 -0.00368058 2.23784e-05
16.5697 -0.00365793 2.21719e-05
16.6208 -0.0036354 2.1967e-05
16.672 -0.003613 2.17642e-05
16.7234 -0.00359073 2.15628e-05
16.775 -0.00356859 2.13635e-05
16.8268 -0.00354656 2.11656e-05
16.8787 -0.00352466 2.09697e-05
16.9309 -0.00350287 2.07752e-05
16.9833 -0.0034812 2.05826e-05
17.0359 -0.00345965 2.03913e-05
17.0887 -0.00343821 2.02019e-05
17.1418 -0.00341689 2.00139e-05
17.195 -0.00339567 1.98276e-05
17.2485 -0.00337456 1.96427e-05
17.3022 -0.00335356 1.94595e-05
17.3562 -0.00333266 1.92775e-05
17.4104 -0.00331187 1.90972e-05
17.4648 -0.00329118 1.89182e-05
17.5195 -0.00327058 1.87408e-05
17.5744 -0.00325009 1.85646e-05
17.6296 -0.00322969 1.839e-05
17.6851 -0.00320938 1.82164e-05
17.7408 -0.00318917 1.80445e-05
17.7969 -0.00316905 1.78737e-05
17.8532 -0.00314901 1.77044e-05
17.9098 -0.00312907 1.75361e-05
17.9667 -0.0031092 1.73693e-05
18.0239 -0.00308942 1.72035e-05
18.0815 -0.00306972 1.70391e-05
18.1393 -0.0030501 1.68757e-05
18.1975 -0.00303055 1.67137e-05
18.256 -0.00301108 1.65525e-05
18.3149 -0.00299168 1.63927e-05
18.3742 -0.00297235 1.62338e-05
18.4338 -0.00295309 1.60762e-05
18.4938 -0.00293389 1.59194e-05
18.5542 -0.00291476 1.57639e-05
18.615 -0.00289569 1.56091e-05
18.6762 -0.00287667 1.54555e-05
18.7379 -0.00285771 1.53027e-05
18.8 -0.0028388 1.5151e-05
18.8625 -0.00281994 1.5e-05
18.9255 -0.00280112 1.485e-05
18.9891 -0.00278235 1.47007e-05
19.0531 -0.00276362 1.45525e-05
19.1177 -0.00274493 1.44048e-05
19.1828 -0.00272627 1.42581e-05
19.2484 -0.00270764 1.4112e-05
19.3147 -0.00268903 1.39667e-05
19.3816 -0.00267045 1.38219e-05
19.4491 -0.00265188 1.3678e-05
19.5173 -0.00263332 1.35343e-05
19.5862 -0.00261477 1.33915e-05
19.6558 -0.00259623 1.32491e-05
19.7262 -0.00257768 1.31073e-05
19.7974 -0.00255912 1.29657e-05
19.8694 -0.00254054 1.28248e-05
19.9423 -0.00252194 1.2684e-05
20.0162 -0.00250331 1.25436e-05
20.091 -0.00248464 1.24032e-05
20.1669 -0.00246591 1.22633e-05
20.244 -0.00244713 1.21233e-05
20.3222 -0.00242828 1.19835e-05
20.4016 -0.00240934 1.18431e-05
20.4825 -0.00239031 1.17029e-05
20.5648 -0.00237116 1.15622e-05
20.6487 -0.00235187 1.14215e-05
20.7344 -0.00233243 1.128e-05
20.8219 -0.00231281 1.1138e-05
20.9115 -0.00229298 1.09948e-05
21.0034 -0.0022729 1.08508e-05
21.0979 -0.00225254 1.07051e-05
21.1952 -0.00223184 1.05579e-05
21.2959 -0.00221074 1.04082e-05
21.4004 -0.00218915 1.02561e-05
21.5093 -0.00216697 1.01003e-05
21.6237 -0.00214404 9.94054e-06
21.7448 -0.00212016 9.77461e-06
21.8747 -0.00209501 9.60123e-06
22.0165 -0.00206803 9.41601e-06
22.1768 -0.00203818 9.2129e-06
22.3723 -0.00200263 8.97242e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1ClassicOneLoop/GRp_FRG.txt <==
-22.3723 -0.00200271 -8.97335e-06
-22.1768 -0.00203826 -9.21357e-06
-22.0165 -0.00206812 -9.41691e-06
-21.8747 -0.0020951 -9.60196e-06
-21.7448 -0.00212025 -9.77554e-06
-21.6237 -0.00214413 -9.94133e-06
-21.5093 -0.00216706 -1.01013e-05
-21.4004 -0.00218924 -1.0257e-05
-21.2959 -0.00221083 -1.04092e-05
-21.1952 -0.00223194 -1.05588e-05
-21.0979 -0.00225264 -1.07061e-05
-21.0034 -0.00227301 -1.08518e-05
-20.9115 -0.00229308 -1.0996e-05
-20.8219 -0.00231292 -1.11391e-05
-20.7344 -0.00233254 -1.12813e-05
-20.6487 -0.00235198 -1.14228e-05
-20.5648 -0.00237127 -1.15636e-05
-20.4825 -0.00239042 -1.17042e-05
-20.4016 -0.00240946 -1.18444e-05
-20.3222 -0.0024284 -1.19845e-05
-20.244 -0.00244725 -1.21245e-05
-20.1669 -0.00246604 -1.22645e-05
-20.091 -0.00248476 -1.24046e-05
-20.0162 -0.00250343 -1.25448e-05
-19.9423 -0.00252207 -1.26853e-05
-19.8694 -0.00254067 -1.28261e-05
-19.7974 -0.00255925 -1.29671e-05
-19.7262 -0.00257781 -1.31086e-05
-19.6558 -0.00259636 -1.32505e-05
-19.5862 -0.00261491 -1.33929e-05
-19.5173 -0.00263346 -1.35358e-05
-19.4491 -0.00265202 -1.36793e-05
-19.3816 -0.00267059 -1.38234e-05
-19.3147 -0.00268917 -1.39681e-05
-19.2484 -0.00270778 -1.41135e-05
-19.1828 -0.00272642 -1.42596e-05
-19.1177 -0.00274508 -1.44064e-05
-19.0531 -0.00276378 -1.4554e-05
-18.9891 -0.00278251 -1.47024e-05
-18.9255 -0.00280128 -1.48516e-05
-18.8625 -0.0028201 -1.50017e-05
-18.8 -0.00283896 -1.51526e-05
-18.7379 -0.00285787 -1.53045e-05
-18.6762 -0.00287683 -1.54572e-05
-18.615 -0.00289585 -1.56109e-05
-18.5542 -0.00291493 -1.57656e-05
-18.4938 -0.00293407 -1.59213e-05
-18.4338 -0.00295327 -1.60781e-05
-18.3742 -0.00297253 -1.62358e-05
-18.3149 -0.00299186 -1.63946e-05
-18.256 -0.00301126 -1.65546e-05
-18.1975 -0.00303074 -1.67156e-05
-18.1393 -0.00305029 -1.68778e-05
-18.0815 -0.00306991 -1.70411e-05
-18.0239 -0.00308961 -1.72056e-05
-17.9667 -0.0031094 -1.73714e-05
-17.9098 -0.00312926 -1.75383e-05
-17.8532 -0.00314921 -1.77065e-05
-17.7969 -0.00316925 -1.7876e-05
-17.7408 -0.00318937 -1.80468e-05
-17.6851 -0.00320959 -1.82188e-05
-17.6296 -0.0032299 -1.83923e-05
-17.5744 -0.0032503 -1.8567e-05
-17.5195 -0.0032708 -1.87432e-05
-17.4648 -0.00329139 -1.89207e-05
-17.4104 -0.00331209 -1.90997e-05
-17.3562 -0.00333288 -1.92801e-05
-17.3022 -0.00335378 -1.9462e-05
-17.2485 -0.00337479 -1.96454e-05
-17.195 -0.0033959 -1.98303e-05
-17.1418 -0.00341712 -2.00166e-05
-17.0887 -0.00343845 -2.02047e-05
-17.0359 -0.00345989 -2.03942e-05
-16.9833 -0.00348145 -2.05854e-05
-16.9309 -0.00350312 -2.07781e-05
-16.8787 -0.00352491 -2.09725e-05
-16.8268 -0.00354681 -2.11687e-05
-16.775 -0.00356884 -2.13664e-05
-16.7234 -0.00359099 -2.15659e-05
-16.672 -0.00361327 -2.17673e-05
-16.6208 -0.00363567 -2.19702e-05
-16.5697 -0.00365819 -2.21751e-05
-16.5189 -0.00368085 -2.23817e-05
-16.4682 -0.00370364 -2.25902e-05
-16.4177 -0.00372656 -2.28006e-05
-16.3674 -0.00374962 -2.30128e-05
-16.3172 -0.00377281 -2.3227e-05
-16.2672 -0.00379614 -2.34431e-05
-16.2174 -0.00381961 -2.36611e-05
-16.1677 -0.00384322 -2.38813e-05
-16.1182 -0.00386698 -2.41033e-05
-16.0689 -0.00389088 -2.43275e-05
-16.0197 -0.00391493 -2.45538e-05
-15.9706 -0.00393912 -2.47821e-05
-15.9217 -0.00396347 -2.50126e-05
-15.873 -0.00398797 -2.52453e-05
-15.8243 -0.00401263 -2.54801e-05
-15.7759 -0.00403744 -2.57172e-05
-15.7276 -0.00406241 -2.59566e-05
-15.6794 -0.00408754 -2.61982e-05
-15.6313 -0.00411283 -2.64421e-05
-15.5834 -0.00413829 -2.66885e-05
-15.5356 -0.00416392 -2.69371e-05
-15.488 -0.00418971 -2.71882e-05
-15.4404 -0.00421567 -2.74417e-05
-15.393 -0.0042418 -2.76978e-05
-15.3458 -0.00426811 -2.79562e-05
-15.2986 -0.00429459 -2.82173e-05
-15.2516 -0.00432126 -2.84809e-05
-15.2047 -0.0043481 -2.87472e-05
-15.1579 -0.00437512 -2.90161e-05
-15.1112 -0.00440233 -2.92877e-05
-15.0647 -0.00442973 -2.9562e-05
-15.0182 -0.00445731 -2.98391e-05
-14.9719 -0.00448509 -3.01189e-05
-14.9257 -0.00451306 -3.04016e-05
-14.8796 -0.00454122 -3.06872e-05
-14.8336 -0.00456959 -3.09757e-05
-14.7877 -0.00459815 -3.12671e-05
-14.7419 -0.00462691 -3.15615e-05
-14.6962 -0.00465588 -3.18589e-05
-14.6506 -0.00468506 -3.21594e-05
-14.6052 -0.00471445 -3.2463e-05
-14.5598 -0.00474404 -3.27698e-05
-14.5145 -0.00477386 -3.30798e-05
-14.4693 -0.00480389 -3.3393e-05
-14.4243 -0.00483413 -3.37095e-05
-14.3793 -0.0048646 -3.40294e-05
-14.3344 -0.0048953 -3.43526e-05
-14.2896 -0.00492622 -3.46792e-05
-14.2449 -0.00495737 -3.50093e-05
-14.2003 -0.00498875 -3.5343e-05
-14.1558 -0.00502037 -3.56802e-05
-14.1113 -0.00505222 -3.6021e-05
-14.067 -0.00508432 -3.63655e-05
-14.0227 -0.00511665 -3.67137e-05
-13.9786 -0.00514924 -3.70657e-05
-13.9345 -0.00518207 -3.74215e-05
-13.8905 -0.00521515 -3.77812e-05
-13.8466 -0.00524849 -3.81448e-05
-13.8028 -0.00528208 -3.85124e-05
-13.759 -0.00531594 -3.88841e-05
-13.7153 -0.00535006 -3.92598e-05
-13.6718 -0.00538444 -3.96398e-05
-13.6283 -0.0054191 -4.00239e-05
-13.5848 -0.00545403 -4.04123e-05
-13.5415 -0.00548923 -4.08051e-05
-13.4982 -0.00552471 -4.12023e-05
-13.455 -0.00556048 -4.16039e-05
-13.4119 -0.00559653 -4.20101e-05
-13.3689 -0.00563286 -4.24208e-05
-13.3259 -0.0056695 -4.28363e-05
-13.283 -0.00570642 -4.32564e-05
-13.2402 -0.00574365 -4.36814e-05
-13.1974 -0.00578118 -4.41112e-05
-13.1547 -0.00581901 -4.4546e-05
-13.1121 -0.00585716 -4.49857e-05
-13.0696 -0.00589562 -4.54306e-05
-13.0271 -0.0059344 -4.58806e-05
-12.9847 -0.0059735 -4.63359e-05
-12.9424 -0.00601292 -4.67964e-05
-12.9001 -0.00605267 -4.72625e-05
-12.8579 -0.00609276 -4.77339e-05
-12.8158 -0.00613318 -4.82109e-05
-12.7737 -0.00617394 -4.86935e-05
-12.7317 -0.00621505 -4.91819e-05
-12.6898 -0.00625651 -4.96761e-05
-12.6479 -0.00629832 -5.01762e-05
-12.6061 -0.00634049 -5.06822e-05
-12.5643 -0.00638302 -5.11944e-05
-12.5226 -0.00642592 -5.17126e-05
-12.481 -0.00646919 -5.22372e-05
-12.4394 -0.00651284 -5.27681e-05
-12.3979 -0.00655686 -5.33056e-05
-12.3565 -0.00660127 -5.38494e-05
-12.3151 -0.00664607 -5.44001e-05
-12.2738 -0.00669127 -5.49574e-05
-12.2325 -0.00673686 -5.55216e-05
-12.1913 -0.00678286 -5.60928e-05
-12.1501 -0.00682927 -5.66711e-05
-12.109 -0.0068761 -5.72565e-05
-12.068 -0.00692334 -5.78493e-05
-12.027 -0.00697101 -5.84494e-05
-11.986 -0.00701911 -5.90572e-05
-11.9452 -0.00706764 -5.96725e-05
-11.9043 -0.00711662 -6.02957e-05
-11.8636 -0.00716604 -6.09266e-05
-11.8228 -0.00721592 -6.15657e-05
-11.7822 -0.00726625 -6.22129e-05
-11.7415 -0.00731705 -6.28684e-05
-11.701 -0.00736832 -6.35323e-05
-11.6605 -0.00742007 -6.42048e-05
-11.62 -0.0074723 -6.48859e-05
-11.5796 -0.00752502 -6.55759e-05
-11.5392 -0.00757823 -6.62748e-05
-11.4989 -0.00763195 -6.69829e-05
-11.4587 -0.00768617 -6.77002e-05
-11.4184 -0.00774091 -6.84271e-05
-11.3783 -0.00779617 -6.91634e-05
-11.3381 -0.00785196 -6.99095e-05
-11.2981 -0.00790829 -7.06654e-05
-11.2581 -0.00796516 -7.14316e-05
-11.2181 -0.00802258 -7.22078e-05
-11.1781 -0.00808055 -7.29946e-05
-11.1383 -0.00813909 -7.37918e-05
-11.0984 -0.00819821 -7.45999e-05
-11.0586 -0.0082579 -7.54188e-05
-11.0189 -0.00831818 -7.6249e-05
-10.9792 -0.00837906 -7.70904e-05
-10.9395 -0.00844054 -7.79434e-05
-10.8999 -0.00850264 -7.8808e-05
-10.8603 -0.00856535 -7.96846e-05
-10.8208 -0.0086287 -8.05732e-05
-10.7813 -0.00869268 -8.14743e-05
-10.7418 -0.00875731 -8.23878e-05
-10.7024 -0.0088226 -8.33142e-05
-10.6631 -0.00888855 -8.42534e-05
-10.6238 -0.00895518 -8.5206e-05
-10.5845 -0.00902248 -8.61719e-05
-10.5452 -0.00909049 -8.71516e-05
-10.506 -0.00915919 -8.81451e-05
-10.4669 -0.00922861 -8.91529e-05
-10.4278 -0.00929876 -9.0175e-05
-10.3887 -0.00936963 -9.12119e-05
-10.3496 -0.00944125 -9.22636e-05
-10.3106 -0.00951363 -9.33308e-05
-10.2717 -0.00958677 -9.44132e-05
-10.2328 -0.00966069 -9.55116e-05
-10.1939 -0.00973539 -9.66259e-05
-10.155 -0.0098109 -9.77568e-05
-10.1162 -0.00988721 -9.89041e-05
-10.0774 -0.00996435 -0.000100069
-10.0387 -0.0100423 -0.00010125
-10 -0.0101212 -0.00010245
-9.96134 -0.0102008 -0.000103667
-9.92271 -0.0102814 -0.000104902
-9.88412 -0.0103628 -0.000106156
-9.84557 -0.0104452 -0.00010743
-9.80704 -0.0105284 -0.000108722
-9.76856 -0.0106126 -0.000110034
-9.73011 -0.0106977 -0.000111366
-9.69169 -0.0107838 -0.000112719
-9.65331 -0.0108709 -0.000114093
-9.61496 -0.0109589 -0.000115487
-9.57664 -0.0110479 -0.000116904
-9.53836 -0.011138 -0.000118343
-9.50011 -0.011229 -0.000119804
-9.46189 -0.0113212 -0.000121288
-9.42371 -0.0114144 -0.000122795
-9.38556 -0.0115086 -0.000124327
-9.34744 -0.011604 -0.000125882
-9.30935 -0.0117005 -0.000127463
-9.2713 -0.0117981 -0.000129069
-9.23327 -0.0118968 -0.000130701
-9.19528 -0.0119968 -0.000132359
-9.15732 -0.0120979 -0.000134044
-9.11939 -0.0122002 -0.000135757
-9.08149 -0.0123037 -0.000137497
-9.04362 -0.0124085 -0.000139267
-9.00578 -0.0125146 -0.000141065
-8.96797 -0.012622 -0.000142893
-8.93019 -0.0127306 -0.000144752
-8.89244 -0.0128406 -0.000146641
-8.85471 -0.0129519 -0.000148563
-8.81702 -0.0130646 -0.000150517
-8.77936 -0.0131788 -0.000152504
-8.74172 -0.0132943 -0.000154524
-8.70412 -0.0134113 -0.000156579
-8.66654 -0.0135297 -0.000158669
-8.62899 -0.0136497 -0.000160796
-8.59146 -0.0137711 -0.000162959
-8.55397 -0.0138941 -0.000165159
-8.5165 -0.0140187 -0.000167398
-8.47906 -0.0141449 -0.000169676
-8.44165 -0.0142727 -0.000171994
-8.40426 -0.0144022 -0.000174354
-8.3669 -0.0145333 -0.000176755
-8.32956 -0.0146662 -0.000179199
-8.29226 -0.0148008 -0.000181686
-8.25497 -0.0149372 -0.000184219
-8.21772 -0.0150754 -0.000186796
-8.18049 -0.0152154 -0.000189422
-8.14328 -0.0153574 -0.000192094
-8.1061 -0.0155012 -0.000194816
-8.06895 -0.0156469 -0.000197588
-8.03182 -0.0157947 -0.000200411
-7.99471 -0.0159445 -0.000203286
-7.95763 -0.0160963 -0.000206216
-7.92058 -0.0162502 -0.0002092
-7.88355 -0.0164062 -0.00021224
-7.84654 -0.0165644 -0.000215338
-7.80955 -0.0167248 -0.000218495
-7.77259 -0.0168875 -0.000221712
-7.73566 -0.0170525 -0.000224991
-7.69874 -0.0172198 -0.000228333
-7.66185 -0.0173895 -0.000231741
-7.62498 -0.0175616 -0.000235214
-7.58814 -0.0177362 -0.000238756
-7.55132 -0.0179133 -0.000242367
-7.51452 -0.018093 -0.00024605
-7.47774 -0.0182753 -0.000249806
-7.44099 -0.0184603 -0.000253637
-7.40425 -0.018648 -0.000257545
-7.36754 -0.0188386 -0.000261533
-7.33085 -0.0190319 -0.0002656
-7.29418 -0.0192282 -0.000269751
-7.25754 -0.0194274 -0.000273987
-7.22091 -0.0196296 -0.000278311
-7.18431 -0.0198349 -0.000282723
-7.14772 -0.0200434 -0.000287229
-7.11116 -0.0202551 -0.000291827
-7.07462 -0.02047 -0.000296523
-7.0381 -0.0206883 -0.000301319
-7.00159 -0.02091 -0.000306217
-6.96511 -0.0211352 -0.000311219
-6.92865 -0.0213639 -0.000316329
-6.89221 -0.0215963 -0.000321549
-6.85579 -0.0218324 -0.000326884
-6.81938 -0.0220723 -0.000332335
-6.783 -0.0223161 -0.000337906
-6.74664 -0.0225639 -0.0003436
-6.71029 -0.0228157 -0.000349421
-6.67397 -0.0230716 -0.000355371
-6.63766 -0.0233318 -0.000361458
-6.60137 -0.0235963 -0.00036768
-6.5651 -0.0238653 -0.000374045
-6.52885 -0.0241387 -0.000380556
-6.49262 -0.0244168 -0.000387217
-6.4564 -0.0246997 -0.00039403
-6.42021 -0.0249873 -0.000401006
-6.38403 -0.02528 -0.000408142
-6.34786 -0.0255777 -0.000415449
-6.31172 -0.0258806 -0.00042293
-6.27559 -0.0261889 -0.000430589
-6.23949 -0.0265026 -0.000438431
-6.20339 -0.0268218 -0.000446466
-6.16732 -0.0271468 -0.000454692
-6.13126 -0.0274776 -0.000463123
-6.09522 -0.0278144 -0.000471763
-6.05919 -0.0281574 -0.000480614
-6.02319 -0.0285066 -0.000489687
-5.9872 -0.0288623 -0.000498992
-5.95122 -0.0292247 -0.000508526
-5.91526 -0.0295937 -0.000518309
-5.87932 -0.0299698 -0.000528342
-5.84339 -0.030353 -0.00053863
-5.80748 -0.0307434 -0.00054919
-5.77158 -0.0311414 -0.000560028
-5.7357 -0.0315471 -0.000571143
-5.69984 -0.0319607 -0.000582565
-5.66399 -0.0323824 -0.000594287
-5.62815 -0.0328124 -0.000606319
-5.59233 -0.033251 -0.000618688
-5.55653 -0.0336984 -0.000631391
-5.52074 -0.0341547 -0.000644435
-5.48497 -0.0346204 -0.000657858
-5.4492 -0.0350956 -0.000671643
-5.41346 -0.0355805 -0.000685813
-5.37773 -0.0360756 -0.0007004
-5.34201 -0.036581 -0.000715391
-5.30631 -0.037097 -0.000730808
-5.27062 -0.037624 -0.000746695
-5.23494 -0.0381622 -0.000763023
-5.19928 -0.0387121 -0.000779835
-5.16363 -0.0392739 -0.000797167
-5.128 -0.039848 -0.000814993
-5.09237 -0.0404348 -0.000833359
-5.05677 -0.0410346 -0.000852313
-5.02117 -0.0416478 -0.00087181
-4.98559 -0.042275 -0.000891926
-4.95002 -0.0429164 -0.000912694
-4.91446 -0.0435725 -0.000934072
-4.87892 -0.0442438 -0.00095615
-4.84339 -0.0449308 -0.000978966
-4.80787 -0.0456339 -0.00100246
-4.77237 -0.0463538 -0.00102676
-4.73687 -0.0470909 -0.00105188
-4.70139 -0.0478457 -0.00107776
-4.66592 -0.0486191 -0.00110457
-4.63046 -0.0494113 -0.00113231
-4.59502 -0.0502233 -0.00116091
-4.55958 -0.0510556 -0.00119058
-4.52416 -0.0519089 -0.00122129
-4.48875 -0.052784 -0.00125299
-4.45335 -0.0536816 -0.00128592
-4.41797 -0.0546025 -0.00132004
-4.38259 -0.0555476 -0.00135528
-4.34722 -0.0565178 -0.00139197
-4.31187 -0.0575138 -0.00143
-4.27653 -0.0585368 -0.00146933
-4.24119 -0.0595878 -0.00151036
-4.20587 -0.0606677 -0.00155294
-4.17056 -0.0617777 -0.00159703
-4.13526 -0.0629191 -0.00164314
-4.09997 -0.0640928 -0.00169102
-4.06469 -0.0653005 -0.00174073
-4.02942 -0.0665434 -0.00179284
-3.99416 -0.0678226 -0.00184706
-3.95891 -0.0691402 -0.0019035
-3.92367 -0.0704976 -0.0019629
-3.88844 -0.0718962 -0.00202485
-3.85322 -0.0733383 -0.00208966
-3.81801 -0.0748256 -0.00215821
-3.7828 -0.0763599 -0.00223012
-3.74761 -0.0779438 -0.00230594
-3.71243 -0.0795792 -0.00238691
-3.67726 -0.0812684 -0.00247274
-3.64209 -0.0830143 -0.00256459
-3.60694 -0.0848189 -0.0026642
-3.57179 -0.0866845 -0.00277181
-3.53665 -0.0886135 -0.00288926
-3.50152 -0.0906073 -0.00301878
-3.4664 -0.0926669 -0.00316038
-3.43129 -0.0947936 -0.00331508
-3.39619 -0.0969878 -0.00348302
-3.36109 -0.0992512 -0.00366188
-3.32601 -0.101587 -0.00385116
-3.29093 -0.103997 -0.00405138
-3.25586 -0.106481 -0.00426104
-3.2208 -0.109038 -0.00447541
-3.18574 -0.111669 -0.00468221
-3.1507 -0.114387 -0.00486529
-3.11566 -0.117215 -0.00501587
-3.08063 -0.12018 -0.0051391
-3.0456 -0.123303 -0.00525053
-3.01059 -0.126592 -0.00536764
-2.97558 -0.130048 -0.00550312
-2.94058 -0.133671 -0.00566347
-2.90558 -0.137463 -0.00585055
-2.87059 -0.141429 -0.00606403
-2.83561 -0.145577 -0.00630288
-2.80064 -0.149917 -0.00656643
-2.76567 -0.154459 -0.00685444
-2.73071 -0.159219 -0.00716741
-2.69576 -0.164211 -0.00750622
-2.66081 -0.169451 -0.0078724
-2.62587 -0.174958 -0.00826775
-2.59094 -0.18075 -0.00869466
-2.55601 -0.18685 -0.00915574
-2.52109 -0.193281 -0.00965426
-2.48617 -0.200069 -0.0101937
-2.45126 -0.207242 -0.0107785
-2.41636 -0.214833 -0.0114132
-2.38146 -0.222877 -0.0121034
-2.34657 -0.231413 -0.0128554
-2.31168 -0.240484 -0.0136765
-2.2768 -0.250139 -0.0145751
-2.24192 -0.260434 -0.015561
-2.20705 -0.27143 -0.0166453
-2.17219 -0.283197 -0.0178416
-2.13733 -0.295815 -0.0191653
-2.10247 -0.309372 -0.020635
-2.06762 -0.323973 -0.0222724
-2.03278 -0.339737 -0.0241039
-1.99794 -0.3568 -0.0261606
-1.9631 -0.375321 -0.0284813
-1.92827 -0.395486 -0.031112
-1.89345 -0.417513 -0.0341109
-1.85862 -0.441659 -0.0375487
-1.82381 -0.46823 -0.0415159
-1.78899 -0.497595 -0.0461258
-1.75419 -0.530197 -0.0515257
-1.71938 -0.566579 -0.0579055
-1.68458 -0.607407 -0.0655185
-1.64979 -0.653511 -0.0747022
-1.61499 -0.705934 -0.0859209
-1.58021 -0.766004 -0.0998186
-1.54542 -0.835431 -0.117316
-1.51064 -0.916445 -0.139753
-1.47586 -1.01199 -0.169138
-1.44109 -1.126 -0.208564
-1.40632 -1.26377 -0.262955
-1.37155 -1.43245 -0.340427
-1.33679 -1.6415 -0.454925
-1.30203 -1.90257 -0.631459
-1.26727 -2.22624 -0.916855
-1.23251 -2.60572 -1.40013
-1.19776 -2.9555 -2.23622
-1.16301 -2.94967 -3.58043
-1.12827 -1.95685 -5.14845
-1.09352 0.0799864 -5.85449
-1.05878 2.01194 -5.18593
-1.02405 3.04228 -3.85334
-0.989309 3.26689 -2.59056
-0.954576 3.07067 -1.67923
-0.919844 2.74596 -1.09852
-0.885115 2.42737 -0.742587
-0.850388 2.15537 -0.522546
-0.815663 1.93322 -0.382283
-0.78094 1.75349 -0.28941
-0.746219 1.60746 -0.225497
-0.711499 1.4877 -0.179923
-0.676781 1.38845 -0.146367
-0.642065 1.30535 -0.120965
-0.60735 1.23513 -0.101253
-0.572637 1.17531 -0.0856283
-0.537925 1.12404 -0.0730014
-0.503214 1.07985 -0.0626247
-0.468504 1.04163 -0.0539609
-0.433796 1.00848 -0.0466263
-0.399089 0.979699 -0.0403309
-0.364382 0.954728 -0.0348614
-0.329676 0.93311 -0.0300487
-0.294972 0.914477 -0.025766
-0.260267 0.898531 -0.0219074
-0.225564 0.88503 -0.0183924
-0.190861 0.873778 -0.0151499
-0.156158 0.864619 -0.0121251
-0.121456 0.857429 -0.00926666
-0.0867541 0.852116 -0.00653401
-0.0520524 0.84861 -0.00388628
-0.0173508 0.846868 -0.00129027
0.0173508 0.846868 0.00129027
0.0520524 0.84861 0.00388628
0.0867541 0.852116 0.00653401
0.121456 0.857429 0.00926666
0.156158 0.864619 0.0121251
0.190861 0.873778 0.0151499
0.225564 0.88503 0.0183924
0.260267 0.898531 0.0219074
0.294972 0.914477 0.025766
0.329676 0.93311 0.0300487
0.364382 0.954728 0.0348614
0.399089 0.979699 0.0403309
0.433796 1.00848 0.0466263
0.468504 1.04163 0.0539609
0.503214 1.07985 0.0626247
0.537925 1.12404 0.0730014
0.572637 1.17531 0.0856283
0.60735 1.23513 0.101253
0.642065 1.30535 0.120965
0.676781 1.38845 0.146367
0.711499 1.4877 0.179923
0.746219 1.60746 0.225497
0.78094 1.75349 0.28941
0.815663 1.93322 0.382283
0.850388 2.15537 0.522546
0.885115 2.42737 0.742587
0.919844 2.74596 1.09852
0.954576 3.07067 1.67923
0.989309 3.26689 2.59056
1.02405 3.04228 3.85334
1.05878 2.01194 5.18593
1.09352 0.0799864 5.85449
1.12827 -1.95685 5.14845
1.16301 -2.94967 3.58043
1.19776 -2.9555 2.23622
1.23251 -2.60572 1.40013
1.26727 -2.22624 0.916855
1.30203 -1.90257 0.631459
1.33679 -1.6415 0.454925
1.37155 -1.43245 0.340427
1.40632 -1.26377 0.262955
1.44109 -1.126 0.208564
1.47586 -1.01199 0.169138
1.51064 -0.916445 0.139753
1.54542 -0.835431 0.117316
1.58021 -0.766004 0.0998186
1.61499 -0.705934 0.0859209
1.64979 -0.653511 0.0747022
1.68458 -0.607407 0.0655185
1.71938 -0.566579 0.0579055
1.75419 -0.530197 0.0515257
1.78899 -0.497595 0.0461258
1.82381 -0.46823 0.0415159
1.85862 -0.441659 0.0375487
1.89345 -0.417513 0.0341109
1.92827 -0.395486 0.031112
1.9631 -0.375321 0.0284813
1.99794 -0.3568 0.0261606
2.03278 -0.339737 0.0241039
2.06762 -0.323973 0.0222724
2.10247 -0.309372 0.020635
2.13733 -0.295815 0.0191653
2.17219 -0.283197 0.0178416
2.20705 -0.27143 0.0166453
2.24192 -0.260434 0.015561
2.2768 -0.250139 0.0145751
2.31168 -0.240484 0.0136765
2.34657 -0.231413 0.0128554
2.38146 -0.222877 0.0121034
2.41636 -0.214833 0.0114132
2.45126 -0.207242 0.0107785
2.48617 -0.200069 0.0101937
2.52109 -0.193281 0.00965426
2.55601 -0.18685 0.00915574
2.59094 -0.18075 0.00869466
2.62587 -0.174958 0.00826775
2.66081 -0.169451 0.0078724
2.69576 -0.164211 0.00750622
2.73071 -0.159219 0.00716741
2.76567 -0.154459 0.00685444
2.80064 -0.149917 0.00656643
2.83561 -0.145577 0.00630288
2.87059 -0.141429 0.00606403
2.90558 -0.137463 0.00585055
2.94058 -0.133671 0.00566347
2.97558 -0.130048 0.00550312
3.01059 -0.126592 0.00536764
3.0456 -0.123303 0.00525053
3.08063 -0.12018 0.0051391
3.11566 -0.117215 0.00501587
3.1507 -0.114387 0.00486529
3.18574 -0.111669 0.00468221
3.2208 -0.109038 0.00447541
3.25586 -0.106481 0.00426104
3.29093 -0.103997 0.00405138
3.32601 -0.101587 0.00385116
3.36109 -0.0992512 0.00366188
3.39619 -0.0969878 0.00348302
3.43129 -0.0947936 0.00331508
3.4664 -0.0926669 0.00316038
3.50152 -0.0906073 0.00301878
3.53665 -0.0886135 0.00288926
3.57179 -0.0866845 0.00277181
3.60694 -0.0848189 0.0026642
3.64209 -0.0830143 0.00256459
3.67726 -0.0812684 0.00247274
3.71243 -0.0795792 0.00238691
3.74761 -0.0779438 0.00230594
3.7828 -0.0763599 0.00223012
3.81801 -0.0748256 0.00215821
3.85322 -0.0733383 0.00208966
3.88844 -0.0718962 0.00202485
3.92367 -0.0704976 0.0019629
3.95891 -0.0691402 0.0019035
3.99416 -0.0678226 0.00184706
4.02942 -0.0665434 0.00179284
4.06469 -0.0653005 0.00174073
4.09997 -0.0640928 0.00169102
4.13526 -0.0629191 0.00164314
4.17056 -0.0617777 0.00159703
4.20587 -0.0606677 0.00155294
4.24119 -0.0595878 0.00151036
4.27653 -0.0585368 0.00146933
4.31187 -0.0575138 0.00143
4.34722 -0.0565178 0.00139197
4.38259 -0.0555476 0.00135528
4.41797 -0.0546025 0.00132004
4.45335 -0.0536816 0.00128592
4.48875 -0.052784 0.00125299
4.52416 -0.0519089 0.00122129
4.55958 -0.0510556 0.00119058
4.59502 -0.0502233 0.00116091
4.63046 -0.0494113 0.00113231
4.66592 -0.0486191 0.00110457
4.70139 -0.0478457 0.00107776
4.73687 -0.0470909 0.00105188
4.77237 -0.0463538 0.00102676
4.80787 -0.0456339 0.00100246
4.84339 -0.0449308 0.000978966
4.87892 -0.0442438 0.00095615
4.91446 -0.0435725 0.000934072
4.95002 -0.0429164 0.000912694
4.98559 -0.042275 0.000891926
5.02117 -0.0416478 0.00087181
5.05677 -0.0410346 0.000852313
5.09237 -0.0404348 0.000833359
5.128 -0.039848 0.000814993
5.16363 -0.0392739 0.000797167
5.19928 -0.0387121 0.000779835
5.23494 -0.0381622 0.000763023
5.27062 -0.037624 0.000746695
5.30631 -0.037097 0.000730808
5.34201 -0.036581 0.000715391
5.37773 -0.0360756 0.0007004
5.41346 -0.0355805 0.000685813
5.4492 -0.0350956 0.000671643
5.48497 -0.0346204 0.000657858
5.52074 -0.0341547 0.000644435
5.55653 -0.0336984 0.000631391
5.59233 -0.033251 0.000618688
5.62815 -0.0328124 0.000606319
5.66399 -0.0323824 0.000594287
5.69984 -0.0319607 0.000582565
5.7357 -0.0315471 0.000571143
5.77158 -0.0311414 0.000560028
5.80748 -0.0307434 0.00054919
5.84339 -0.030353 0.00053863
5.87932 -0.0299698 0.000528342
5.91526 -0.0295937 0.000518309
5.95122 -0.0292247 0.000508526
5.9872 -0.0288623 0.000498992
6.02319 -0.0285066 0.000489687
6.05919 -0.0281574 0.000480614
6.09522 -0.0278144 0.000471763
6.13126 -0.0274776 0.000463123
6.16732 -0.0271468 0.000454692
6.20339 -0.0268218 0.000446466
6.23949 -0.0265026 0.000438431
6.27559 -0.0261889 0.000430589
6.31172 -0.0258806 0.00042293
6.34786 -0.0255777 0.000415449
6.38403 -0.02528 0.000408142
6.42021 -0.0249873 0.000401006
6.4564 -0.0246997 0.00039403
6.49262 -0.0244168 0.000387217
6.52885 -0.0241387 0.000380556
6.5651 -0.0238653 0.000374045
6.60137 -0.0235963 0.00036768
6.63766 -0.0233318 0.000361458
6.67397 -0.0230716 0.000355371
6.71029 -0.0228157 0.000349421
6.74664 -0.0225639 0.0003436
6.783 -0.0223161 0.000337906
6.81938 -0.0220723 0.000332335
6.85579 -0.0218324 0.000326884
6.89221 -0.0215963 0.000321549
6.92865 -0.0213639 0.000316329
6.96511 -0.0211352 0.000311219
7.00159 -0.02091 0.000306217
7.0381 -0.0206883 0.000301319
7.07462 -0.02047 0.000296523
7.11116 -0.0202551 0.000291827
7.14772 -0.0200434 0.000287229
7.18431 -0.0198349 0.000282723
7.22091 -0.0196296 0.000278311
7.25754 -0.0194274 0.000273987
7.29418 -0.0192282 0.000269751
7.33085 -0.0190319 0.0002656
7.36754 -0.0188386 0.000261533
7.40425 -0.018648 0.000257545
7.44099 -0.0184603 0.000253637
7.47774 -0.0182753 0.000249806
7.51452 -0.018093 0.00024605
7.55132 -0.0179133 0.000242367
7.58814 -0.0177362 0.000238756
7.62498 -0.0175616 0.000235214
7.66185 -0.0173895 0.000231741
7.69874 -0.0172198 0.000228333
7.73566 -0.0170525 0.000224991
7.77259 -0.0168875 0.000221712
7.80955 -0.0167248 0.000218495
7.84654 -0.0165644 0.000215338
7.88355 -0.0164062 0.00021224
7.92058 -0.0162502 0.0002092
7.95763 -0.0160963 0.000206216
7.99471 -0.0159445 0.000203286
8.03182 -0.0157947 0.000200411
8.06895 -0.0156469 0.000197588
8.1061 -0.0155012 0.000194816
8.14328 -0.0153574 0.000192094
8.18049 -0.0152154 0.000189422
8.21772 -0.0150754 0.000186796
8.25497 -0.0149372 0.000184219
8.29226 -0.0148008 0.000181686
8.32956 -0.0146662 0.000179199
8.3669 -0.0145333 0.000176755
8.40426 -0.0144022 0.000174354
8.44165 -0.0142727 0.000171994
8.47906 -0.0141449 0.000169676
8.5165 -0.0140187 0.000167398
8.55397 -0.0138941 0.000165159
8.59146 -0.0137711 0.000162959
8.62899 -0.0136497 0.000160796
8.66654 -0.0135297 0.000158669
8.70412 -0.0134113 0.000156579
8.74172 -0.0132943 0.000154524
8.77936 -0.0131788 0.000152504
8.81702 -0.0130646 0.000150517
8.85471 -0.0129519 0.000148563
8.89244 -0.0128406 0.000146641
8.93019 -0.0127306 0.000144752
8.96797 -0.012622 0.000142893
9.00578 -0.0125146 0.000141065
9.04362 -0.0124085 0.000139267
9.08149 -0.0123037 0.000137497
9.11939 -0.0122002 0.000135757
9.15732 -0.0120979 0.000134044
9.19528 -0.0119968 0.000132359
9.23327 -0.0118968 0.000130701
9.2713 -0.0117981 0.000129069
9.30935 -0.0117005 0.000127463
9.34744 -0.011604 0.000125882
9.38556 -0.0115086 0.000124327
9.42371 -0.0114144 0.000122795
9.46189 -0.0113212 0.000121288
9.50011 -0.011229 0.000119804
9.53836 -0.011138 0.000118343
9.57664 -0.0110479 0.000116904
9.61496 -0.0109589 0.000115487
9.65331 -0.0108709 0.000114093
9.69169 -0.0107838 0.000112719
9.73011 -0.0106977 0.000111366
9.76856 -0.0106126 0.000110034
9.80704 -0.0105284 0.000108722
9.84557 -0.0104452 0.00010743
9.88412 -0.0103628 0.000106156
9.92271 -0.0102814 0.000104902
9.96134 -0.0102008 0.000103667
10 -0.0101212 0.00010245
10.0387 -0.0100423 0.00010125
10.0774 -0.00996435 0.000100069
10.1162 -0.00988721 9.89041e-05
10.155 -0.0098109 9.77568e-05
10.1939 -0.00973539 9.66259e-05
10.2328 -0.00966069 9.55116e-05
10.2717 -0.00958677 9.44132e-05
10.3106 -0.00951363 9.33308e-05
10.3496 -0.00944125 9.22636e-05
10.3887 -0.00936963 9.12119e-05
10.4278 -0.00929876 9.0175e-05
10.4669 -0.00922861 8.91529e-05
10.506 -0.00915919 8.81451e-05
10.5452 -0.00909049 8.71516e-05
10.5845 -0.00902248 8.61719e-05
10.6238 -0.00895518 8.5206e-05
10.6631 -0.00888855 8.42534e-05
10.7024 -0.0088226 8.33142e-05
10.7418 -0.00875731 8.23878e-05
10.7813 -0.00869268 8.14743e-05
10.8208 -0.0086287 8.05732e-05
10.8603 -0.00856535 7.96846e-05
10.8999 -0.00850264 7.8808e-05
10.9395 -0.00844054 7.79434e-05
10.9792 -0.00837906 7.70904e-05
11.0189 -0.00831818 7.6249e-05
11.0586 -0.0082579 7.54188e-05
11.0984 -0.00819821 7.45999e-05
11.1383 -0.00813909 7.37918e-05
11.1781 -0.00808055 7.29946e-05
11.2181 -0.00802258 7.22078e-05
11.2581 -0.00796516 7.14316e-05
11.2981 -0.00790829 7.06654e-05
11.3381 -0.00785196 6.99095e-05
11.3783 -0.00779617 6.91634e-05
11.4184 -0.00774091 6.84271e-05
11.4587 -0.00768617 6.77002e-05
11.4989 -0.00763195 6.69829e-05
11.5392 -0.00757823 6.62748e-05
11.5796 -0.00752502 6.55759e-05
11.62 -0.0074723 6.48859e-05
11.6605 -0.00742007 6.42048e-05
11.701 -0.00736832 6.35323e-05
11.7415 -0.00731705 6.28684e-05
11.7822 -0.00726625 6.22129e-05
11.8228 -0.00721592 6.15657e-05
11.8636 -0.00716604 6.09266e-05
11.9043 -0.00711662 6.02957e-05
11.9452 -0.00706764 5.96725e-05
11.986 -0.00701911 5.90572e-05
12.027 -0.00697101 5.84494e-05
12.068 -0.00692334 5.78493e-05
12.109 -0.0068761 5.72565e-05
12.1501 -0.00682927 5.66711e-05
12.1913 -0.00678286 5.60928e-05
12.2325 -0.00673686 5.55216e-05
12.2738 -0.00669127 5.49574e-05
12.3151 -0.00664607 5.44001e-05
12.3565 -0.00660127 5.38494e-05
12.3979 -0.00655686 5.33056e-05
12.4394 -0.00651284 5.27681e-05
12.481 -0.00646919 5.22372e-05
12.5226 -0.00642592 5.17126e-05
12.5643 -0.00638302 5.11944e-05
12.6061 -0.00634049 5.06822e-05
12.6479 -0.00629832 5.01762e-05
12.6898 -0.00625651 4.96761e-05
12.7317 -0.00621505 4.91819e-05
12.7737 -0.00617394 4.86935e-05
12.8158 -0.00613318 4.82109e-05
12.8579 -0.00609276 4.77339e-05
12.9001 -0.00605267 4.72625e-05
12.9424 -0.00601292 4.67964e-05
12.9847 -0.0059735 4.63359e-05
13.0271 -0.0059344 4.58806e-05
13.0696 -0.00589562 4.54306e-05
13.1121 -0.00585716 4.49857e-05
13.1547 -0.00581901 4.4546e-05
13.1974 -0.00578118 4.41112e-05
13.2402 -0.00574365 4.36814e-05
13.283 -0.00570642 4.32564e-05
13.3259 -0.0056695 4.28363e-05
13.3689 -0.00563286 4.24208e-05
13.4119 -0.00559653 4.20101e-05
13.455 -0.00556048 4.16039e-05
13.4982 -0.00552471 4.12023e-05
13.5415 -0.00548923 4.08051e-05
13.5848 -0.00545403 4.04123e-05
13.6283 -0.0054191 4.00239e-05
13.6718 -0.00538444 3.96398e-05
13.7153 -0.00535006 3.92598e-05
13.759 -0.00531594 3.88841e-05
13.8028 -0.00528208 3.85124e-05
13.8466 -0.00524849 3.81448e-05
13.8905 -0.00521515 3.77812e-05
13.9345 -0.00518207 3.74215e-05
13.9786 -0.00514924 3.70657e-05
14.0227 -0.00511665 3.67137e-05
14.067 -0.00508432 3.63655e-05
14.1113 -0.00505222 3.6021e-05
14.1558 -0.00502037 3.56802e-05
14.2003 -0.00498875 3.5343e-05
14.2449 -0.00495737 3.50093e-05
14.2896 -0.00492622 3.46792e-05
14.3344 -0.0048953 3.43526e-05
14.3793 -0.0048646 3.40294e-05
14.4243 -0.00483413 3.37095e-05
14.4693 -0.00480389 3.3393e-05
14.5145 -0.00477386 3.30798e-05
14.5598 -0.00474404 3.27698e-05
14.6052 -0.00471445 3.2463e-05
14.6506 -0.00468506 3.21594e-05
14.6962 -0.00465588 3.18589e-05
14.7419 -0.00462691 3.15615e-05
14.7877 -0.00459815 3.12671e-05
14.8336 -0.00456959 3.09757e-05
14.8796 -0.00454122 3.06872e-05
14.9257 -0.00451306 3.04016e-05
14.9719 -0.00448509 3.01189e-05
15.0182 -0.00445731 2.98391e-05
15.0647 -0.00442973 2.9562e-05
15.1112 -0.00440233 2.92877e-05
15.1579 -0.00437512 2.90161e-05
15.2047 -0.0043481 2.87472e-05
15.2516 -0.00432126 2.84809e-05
15.2986 -0.00429459 2.82173e-05
15.3458 -0.00426811 2.79562e-05
15.393 -0.0042418 2.76978e-05
15.4404 -0.00421567 2.74417e-05
15.488 -0.00418971 2.71882e-05
15.5356 -0.00416392 2.69371e-05
15.5834 -0.00413829 2.66885e-05
15.6313 -0.00411283 2.64421e-05
15.6794 -0.00408754 2.61982e-05
15.7276 -0.00406241 2.59566e-05
15.7759 -0.00403744 2.57172e-05
15.8243 -0.00401263 2.54801e-05
15.873 -0.00398797 2.52453e-05
15.9217 -0.00396347 2.50126e-05
15.9706 -0.00393912 2.47821e-05
16.0197 -0.00391493 2.45538e-05
16.0689 -0.00389088 2.43275e-05
16.1182 -0.00386698 2.41033e-05
16.1677 -0.00384322 2.38813e-05
16.2174 -0.00381961 2.36611e-05
16.2672 -0.00379614 2.34431e-05
16.3172 -0.00377281 2.3227e-05
16.3674 -0.00374962 2.30128e-05
16.4177 -0.00372656 2.28006e-05
16.4682 -0.00370364 2.25902e-05
16.5189 -0.00368085 2.23817e-05
16.5697 -0.00365819 2.21751e-05
16.6208 -0.00363567 2.19702e-05
16.672 -0.00361327 2.17673e-05
16.7234 -0.00359099 2.15659e-05
16.775 -0.00356884 2.13664e-05
16.8268 -0.00354681 2.11687e-05
16.8787 -0.00352491 2.09725e-05
16.9309 -0.00350312 2.07781e-05
16.9833 -0.00348145 2.05854e-05
17.0359 -0.00345989 2.03942e-05
17.0887 -0.00343845 2.02047e-05
17.1418 -0.00341712 2.00166e-05
17.195 -0.0033959 1.98303e-05
17.2485 -0.00337479 1.96454e-05
17.3022 -0.00335378 1.9462e-05
17.3562 -0.00333288 1.92801e-05
17.4104 -0.00331209 1.90997e-05
17.4648 -0.00329139 1.89207e-05
17.5195 -0.0032708 1.87432e-05
17.5744 -0.0032503 1.8567e-05
17.6296 -0.0032299 1.83923e-05
17.6851 -0.00320959 1.82188e-05
17.7408 -0.00318937 1.80468e-05
17.7969 -0.00316925 1.7876e-05
17.8532 -0.00314921 1.77065e-05
17.9098 -0.00312926 1.75383e-05
17.9667 -0.0031094 1.73714e-05
18.0239 -0.00308961 1.72056e-05
18.0815 -0.00306991 1.70411e-05
18.1393 -0.00305029 1.68778e-05
18.1975 -0.00303074 1.67156e-05
18.256 -0.00301126 1.65546e-05
18.3149 -0.00299186 1.63946e-05
18.3742 -0.00297253 1.62358e-05
18.4338 -0.00295327 1.60781e-05
18.4938 -0.00293407 1.59213e-05
18.5542 -0.00291493 1.57656e-05
18.615 -0.00289585 1.56109e-05
18.6762 -0.00287683 1.54572e-05
18.7379 -0.00285787 1.53045e-05
18.8 -0.00283896 1.51526e-05
18.8625 -0.0028201 1.50017e-05
18.9255 -0.00280128 1.48516e-05
18.9891 -0.00278251 1.47024e-05
19.0531 -0.00276378 1.4554e-05
19.1177 -0.00274508 1.44064e-05
19.1828 -0.00272642 1.42596e-05
19.2484 -0.00270778 1.41135e-05
19.3147 -0.00268917 1.39681e-05
19.3816 -0.00267059 1.38234e-05
19.4491 -0.00265202 1.36793e-05
19.5173 -0.00263346 1.35358e-05
19.5862 -0.00261491 1.33929e-05
19.6558 -0.00259636 1.32505e-05
19.7262 -0.00257781 1.31086e-05
19.7974 -0.00255925 1.29671e-05
19.8694 -0.00254067 1.28261e-05
19.9423 -0.00252207 1.26853e-05
20.0162 -0.00250343 1.25448e-05
20.091 -0.00248476 1.24046e-05
20.1669 -0.00246604 1.22645e-05
20.244 -0.00244725 1.21245e-05
20.3222 -0.0024284 1.19845e-05
20.4016 -0.00240946 1.18444e-05
20.4825 -0.00239042 1.17042e-05
20.5648 -0.00237127 1.15636e-05
20.6487 -0.00235198 1.14228e-05
20.7344 -0.00233254 1.12813e-05
20.8219 -0.00231292 1.11391e-05
20.9115 -0.00229308 1.0996e-05
21.0034 -0.00227301 1.08518e-05
21.0979 -0.00225264 1.07061e-05
21.1952 -0.00223194 1.05588e-05
21.2959 -0.00221083 1.04092e-05
21.4004 -0.00218924 1.0257e-05
21.5093 -0.00216706 1.01013e-05
21.6237 -0.00214413 9.94133e-06
21.7448 -0.00212025 9.77554e-06
21.8747 -0.0020951 9.60196e-06
22.0165 -0.00206812 9.41691e-06
22.1768 -0.00203826 9.21357e-06
22.3723 -0.00200271 8.97335e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1ClassicOneLoop/GRp_OneLoopFRG.txt <==
-22.3723 -0.00200288 -8.97485e-06
-22.1768 -0.00203843 -9.21508e-06
-22.0165 -0.00206829 -9.41851e-06
-21.8747 -0.00209528 -9.60358e-06
-21.7448 -0.00212044 -9.77724e-06
-21.6237 -0.00214432 -9.94304e-06
-21.5093 -0.00216725 -1.01031e-05
-21.4004 -0.00218944 -1.02588e-05
-21.2959 -0.00221103 -1.04111e-05
-21.1952 -0.00223214 -1.05607e-05
-21.0979 -0.00225285 -1.07081e-05
-21.0034 -0.00227322 -1.08538e-05
-20.9115 -0.0022933 -1.09981e-05
-20.8219 -0.00231313 -1.11412e-05
-20.7344 -0.00233276 -1.12834e-05
-20.6487 -0.00235221 -1.14249e-05
-20.5648 -0.0023715 -1.15659e-05
-20.4825 -0.00239065 -1.17065e-05
-20.4016 -0.00240969 -1.18468e-05
-20.3222 -0.00242864 -1.19869e-05
-20.244 -0.0024475 -1.21269e-05
-20.1669 -0.00246628 -1.22669e-05
-20.091 -0.00248501 -1.24071e-05
-20.0162 -0.00250369 -1.25474e-05
-19.9423 -0.00252233 -1.26879e-05
-19.8694 -0.00254093 -1.28287e-05
-19.7974 -0.00255951 -1.29698e-05
-19.7262 -0.00257808 -1.31113e-05
-19.6558 -0.00259664 -1.32533e-05
-19.5862 -0.00261519 -1.33957e-05
-19.5173 -0.00263374 -1.35387e-05
-19.4491 -0.0026523 -1.36823e-05
-19.3816 -0.00267088 -1.38264e-05
-19.3147 -0.00268947 -1.39712e-05
-19.2484 -0.00270808 -1.41166e-05
-19.1828 -0.00272672 -1.42628e-05
-19.1177 -0.00274538 -1.44096e-05
-19.0531 -0.00276408 -1.45573e-05
-18.9891 -0.00278282 -1.47057e-05
-18.9255 -0.0028016 -1.4855e-05
-18.8625 -0.00282042 -1.50051e-05
-18.8 -0.00283929 -1.51561e-05
-18.7379 -0.0028582 -1.5308e-05
-18.6762 -0.00287717 -1.54608e-05
-18.615 -0.00289619 -1.56146e-05
-18.5542 -0.00291527 -1.57693e-05
-18.4938 -0.00293442 -1.59251e-05
-18.4338 -0.00295362 -1.60819e-05
-18.3742 -0.00297289 -1.62397e-05
-18.3149 -0.00299222 -1.63986e-05
-18.256 -0.00301163 -1.65586e-05
-18.1975 -0.00303111 -1.67197e-05
-18.1393 -0.00305066 -1.68819e-05
-18.0815 -0.00307029 -1.70454e-05
-18.0239 -0.00309 -1.72099e-05
-17.9667 -0.00310979 -1.73757e-05
-17.9098 -0.00312966 -1.75428e-05
-17.8532 -0.00314961 -1.7711e-05
-17.7969 -0.00316966 -1.78806e-05
-17.7408 -0.00318979 -1.80514e-05
-17.6851 -0.00321001 -1.82236e-05
-17.6296 -0.00323032 -1.83971e-05
-17.5744 -0.00325073 -1.85719e-05
-17.5195 -0.00327123 -1.87481e-05
-17.4648 -0.00329183 -1.89257e-05
-17.4104 -0.00331253 -1.91048e-05
-17.3562 -0.00333333 -1.92853e-05
-17.3022 -0.00335424 -1.94673e-05
-17.2485 -0.00337525 -1.96507e-05
-17.195 -0.00339637 -1.98357e-05
-17.1418 -0.00341759 -2.00222e-05
-17.0887 -0.00343893 -2.02102e-05
-17.0359 -0.00346038 -2.03999e-05
-16.9833 -0.00348194 -2.05911e-05
-16.9309 -0.00350361 -2.0784e-05
-16.8787 -0.00352541 -2.09785e-05
-16.8268 -0.00354732 -2.11747e-05
-16.775 -0.00356936 -2.13726e-05
-16.7234 -0.00359151 -2.15722e-05
-16.672 -0.00361379 -2.17736e-05
-16.6208 -0.0036362 -2.19767e-05
-16.5697 -0.00365873 -2.21816e-05
-16.5189 -0.0036814 -2.23883e-05
-16.4682 -0.00370419 -2.25969e-05
-16.4177 -0.00372712 -2.28074e-05
-16.3674 -0.00375018 -2.30197e-05
-16.3172 -0.00377338 -2.3234e-05
-16.2672 -0.00379672 -2.34502e-05
-16.2174 -0.0038202 -2.36684e-05
-16.1677 -0.00384382 -2.38886e-05
-16.1182 -0.00386758 -2.41108e-05
-16.0689 -0.00389149 -2.43351e-05
-16.0197 -0.00391555 -2.45615e-05
-15.9706 -0.00393975 -2.479e-05
-15.9217 -0.00396411 -2.50206e-05
-15.873 -0.00398862 -2.52534e-05
-15.8243 -0.00401328 -2.54884e-05
-15.7759 -0.0040381 -2.57256e-05
-15.7276 -0.00406308 -2.5965e-05
-15.6794 -0.00408822 -2.62068e-05
-15.6313 -0.00411352 -2.64509e-05
-15.5834 -0.00413898 -2.66973e-05
-15.5356 -0.00416462 -2.69461e-05
-15.488 -0.00419042 -2.71974e-05
-15.4404 -0.00421639 -2.7451e-05
-15.393 -0.00424253 -2.77072e-05
-15.3458 -0.00426885 -2.79658e-05
-15.2986 -0.00429534 -2.82271e-05
-15.2516 -0.00432201 -2.84908e-05
-15.2047 -0.00434886 -2.87573e-05
-15.1579 -0.0043759 -2.90263e-05
-15.1112 -0.00440311 -2.92981e-05
-15.0647 -0.00443052 -2.95725e-05
-15.0182 -0.00445812 -2.98497e-05
-14.9719 -0.0044859 -3.01298e-05
-14.9257 -0.00451388 -3.04126e-05
-14.8796 -0.00454206 -3.06984e-05
-14.8336 -0.00457043 -3.0987e-05
-14.7877 -0.004599 -3.12786e-05
-14.7419 -0.00462778 -3.15732e-05
-14.6962 -0.00465676 -3.18708e-05
-14.6506 -0.00468595 -3.21715e-05
-14.6052 -0.00471534 -3.24753e-05
-14.5598 -0.00474495 -3.27823e-05
-14.5145 -0.00477478 -3.30925e-05
-14.4693 -0.00480482 -3.34059e-05
-14.4243 -0.00483508 -3.37226e-05
-14.3793 -0.00486556 -3.40426e-05
-14.3344 -0.00489626 -3.43661e-05
-14.2896 -0.0049272 -3.46929e-05
-14.2449 -0.00495836 -3.50232e-05
-14.2003 -0.00498975 -3.53571e-05
-14.1558 -0.00502138 -3.56945e-05
-14.1113 -0.00505325 -3.60356e-05
-14.067 -0.00508536 -3.63803e-05
-14.0227 -0.00511771 -3.67287e-05
-13.9786 -0.0051503 -3.7081e-05
-13.9345 -0.00518315 -3.7437e-05
-13.8905 -0.00521625 -3.77969e-05
-13.8466 -0.0052496 -3.81608e-05
-13.8028 -0.00528321 -3.85287e-05
-13.759 -0.00531708 -3.89006e-05
-13.7153 -0.00535121 -3.92766e-05
-13.6718 -0.00538561 -3.96568e-05
-13.6283 -0.00542028 -4.00412e-05
-13.5848 -0.00545522 -4.04299e-05
-13.5415 -0.00549044 -4.0823e-05
-13.4982 -0.00552594 -4.12204e-05
-13.455 -0.00556172 -4.16224e-05
-13.4119 -0.00559779 -4.20288e-05
-13.3689 -0.00563414 -4.24399e-05
-13.3259 -0.00567079 -4.28556e-05
-13.283 -0.00570773 -4.32761e-05
-13.2402 -0.00574498 -4.37014e-05
-13.1974 -0.00578252 -4.41315e-05
-13.1547 -0.00582038 -4.45666e-05
-13.1121 -0.00585854 -4.50068e-05
-13.0696 -0.00589702 -4.5452e-05
-13.0271 -0.00593581 -4.59023e-05
-12.9847 -0.00597493 -4.6358e-05
-12.9424 -0.00601437 -4.68189e-05
-12.9001 -0.00605414 -4.72853e-05
-12.8579 -0.00609425 -4.77571e-05
-12.8158 -0.00613469 -4.82345e-05
-12.7737 -0.00617548 -4.87175e-05
-12.7317 -0.0062166 -4.92063e-05
-12.6898 -0.00625808 -4.97009e-05
-12.6479 -0.00629992 -5.02013e-05
-12.6061 -0.00634211 -5.07078e-05
-12.5643 -0.00638466 -5.12204e-05
-12.5226 -0.00642758 -5.17391e-05
-12.481 -0.00647087 -5.22641e-05
-12.4394 -0.00651454 -5.27955e-05
-12.3979 -0.00655859 -5.33334e-05
-12.3565 -0.00660302 -5.38778e-05
-12.3151 -0.00664785 -5.44288e-05
-12.2738 -0.00669307 -5.49867e-05
-12.2325 -0.00673869 -5.55514e-05
-12.1913 -0.00678471 -5.61231e-05
-12.1501 -0.00683114 -5.67018e-05
-12.109 -0.00687799 -5.72878e-05
-12.068 -0.00692526 -5.78811e-05
-12.027 -0.00697296 -5.84818e-05
-11.986 -0.00702108 -5.90901e-05
-11.9452 -0.00706964 -5.9706e-05
-11.9043 -0.00711865 -6.03297e-05
-11.8636 -0.0071681 -6.09613e-05
-11.8228 -0.00721801 -6.1601e-05
-11.7822 -0.00726837 -6.22488e-05
-11.7415 -0.0073192 -6.29049e-05
-11.701 -0.0073705 -6.35694e-05
-11.6605 -0.00742228 -6.42425e-05
-11.62 -0.00747454 -6.49244e-05
-11.5796 -0.00752729 -6.5615e-05
-11.5392 -0.00758053 -6.63146e-05
-11.4989 -0.00763428 -6.70234e-05
-11.4587 -0.00768854 -6.77415e-05
-11.4184 -0.00774331 -6.8469e-05
-11.3783 -0.00779861 -6.92061e-05
-11.3381 -0.00785443 -6.99529e-05
-11.2981 -0.00791079 -7.07097e-05
-11.2581 -0.0079677 -7.14766e-05
-11.2181 -0.00802515 -7.22537e-05
-11.1781 -0.00808316 -7.30412e-05
-11.1383 -0.00814174 -7.38393e-05
-11.0984 -0.00820089 -7.46482e-05
-11.0586 -0.00826063 -7.54681e-05
-11.0189 -0.00832095 -7.62991e-05
-10.9792 -0.00838187 -7.71414e-05
-10.9395 -0.00844339 -7.79953e-05
-10.8999 -0.00850553 -7.88609e-05
-10.8603 -0.00856828 -7.97384e-05
-10.8208 -0.00863167 -8.06281e-05
-10.7813 -0.0086957 -8.15301e-05
-10.7418 -0.00876037 -8.24447e-05
-10.7024 -0.00882571 -8.33721e-05
-10.6631 -0.0088917 -8.43125e-05
-10.6238 -0.00895838 -8.52661e-05
-10.5845 -0.00902573 -8.62331e-05
-10.5452 -0.00909378 -8.72139e-05
-10.506 -0.00916254 -8.82087e-05
-10.4669 -0.00923201 -8.92176e-05
-10.4278 -0.0093022 -9.0241e-05
-10.3887 -0.00937313 -9.12791e-05
-10.3496 -0.0094448 -9.23322e-05
-10.3106 -0.00951723 -9.34005e-05
-10.2717 -0.00959043 -9.44844e-05
-10.2328 -0.0096644 -9.55841e-05
-10.1939 -0.00973917 -9.66998e-05
-10.155 -0.00981473 -9.7832e-05
-10.1162 -0.00989111 -9.89809e-05
-10.0774 -0.00996831 -0.000100147
-10.0387 -0.0100463 -0.00010133
-10 -0.0101252 -0.000102531
-9.96134 -0.010205 -0.00010375
-9.92271 -0.0102856 -0.000104987
-9.88412 -0.0103671 -0.000106243
-9.84557 -0.0104495 -0.000107517
-9.80704 -0.0105328 -0.000108812
-9.76856 -0.0106171 -0.000110125
-9.73011 -0.0107023 -0.00011146
-9.69169 -0.0107884 -0.000112814
-9.65331 -0.0108755 -0.00011419
-9.61496 -0.0109637 -0.000115586
-9.57664 -0.0110528 -0.000117005
-9.53836 -0.0111429 -0.000118445
-9.50011 -0.011234 -0.000119909
-9.46189 -0.0113262 -0.000121395
-9.42371 -0.0114195 -0.000122904
-9.38556 -0.0115139 -0.000124438
-9.34744 -0.0116093 -0.000125996
-9.30935 -0.0117059 -0.000127579
-9.2713 -0.0118036 -0.000129187
-9.23327 -0.0119024 -0.000130822
-9.19528 -0.0120025 -0.000132482
-9.15732 -0.0121037 -0.00013417
-9.11939 -0.0122061 -0.000135885
-9.08149 -0.0123097 -0.000137629
-9.04362 -0.0124146 -0.000139401
-9.00578 -0.0125208 -0.000141202
-8.96797 -0.0126282 -0.000143033
-8.93019 -0.012737 -0.000144894
-8.89244 -0.0128471 -0.000146787
-8.85471 -0.0129586 -0.000148712
-8.81702 -0.0130714 -0.000150669
-8.77936 -0.0131856 -0.000152659
-8.74172 -0.0133013 -0.000154683
-8.70412 -0.0134184 -0.000156741
-8.66654 -0.0135369 -0.000158835
-8.62899 -0.013657 -0.000160965
-8.59146 -0.0137786 -0.000163131
-8.55397 -0.0139017 -0.000165336
-8.5165 -0.0140264 -0.000167579
-8.47906 -0.0141528 -0.000169861
-8.44165 -0.0142807 -0.000172183
-8.40426 -0.0144103 -0.000174546
-8.3669 -0.0145416 -0.000176952
-8.32956 -0.0146746 -0.0001794
-8.29226 -0.0148094 -0.000181892
-8.25497 -0.014946 -0.000184429
-8.21772 -0.0150843 -0.000187012
-8.18049 -0.0152245 -0.000189642
-8.14328 -0.0153666 -0.000192319
-8.1061 -0.0155106 -0.000195046
-8.06895 -0.0156565 -0.000197823
-8.03182 -0.0158045 -0.000200652
-7.99471 -0.0159544 -0.000203533
-7.95763 -0.0161064 -0.000206468
-7.92058 -0.0162605 -0.000209458
-7.88355 -0.0164167 -0.000212504
-7.84654 -0.0165751 -0.000215609
-7.80955 -0.0167358 -0.000218772
-7.77259 -0.0168986 -0.000221996
-7.73566 -0.0170638 -0.000225281
-7.69874 -0.0172313 -0.000228631
-7.66185 -0.0174012 -0.000232045
-7.62498 -0.0175736 -0.000235526
-7.58814 -0.0177484 -0.000239075
-7.55132 -0.0179258 -0.000242694
-7.51452 -0.0181057 -0.000246384
-7.47774 -0.0182883 -0.000250149
-7.44099 -0.0184736 -0.000253988
-7.40425 -0.0186615 -0.000257905
-7.36754 -0.0188523 -0.000261901
-7.33085 -0.019046 -0.000265977
-7.29418 -0.0192425 -0.000270138
-7.25754 -0.019442 -0.000274383
-7.22091 -0.0196445 -0.000278717
-7.18431 -0.0198501 -0.00028314
-7.14772 -0.0200589 -0.000287655
-7.11116 -0.0202709 -0.000292265
-7.07462 -0.0204862 -0.000296972
-7.0381 -0.0207048 -0.000301779
-7.00159 -0.0209268 -0.000306688
-6.96511 -0.0211524 -0.000311703
-6.92865 -0.0213815 -0.000316825
-6.89221 -0.0216143 -0.000322059
-6.85579 -0.0218507 -0.000327406
-6.81938 -0.022091 -0.000332871
-6.783 -0.0223352 -0.000338456
-6.74664 -0.0225834 -0.000344165
-6.71029 -0.0228356 -0.00035
-6.67397 -0.023092 -0.000355967
-6.63766 -0.0233526 -0.000362068
-6.60137 -0.0236176 -0.000368307
-6.5651 -0.023887 -0.000374689
-6.52885 -0.0241609 -0.000381217
-6.49262 -0.0244395 -0.000387895
-6.4564 -0.0247229 -0.000394729
-6.42021 -0.0250111 -0.000401722
-6.38403 -0.0253042 -0.000408879
-6.34786 -0.0256025 -0.000416206
-6.31172 -0.025906 -0.000423706
-6.27559 -0.0262148 -0.000431386
-6.23949 -0.0265291 -0.000439251
-6.20339 -0.026849 -0.000447306
-6.16732 -0.0271746 -0.000455558
-6.13126 -0.027506 -0.000464012
-6.09522 -0.0278435 -0.000472675
-6.05919 -0.0281872 -0.000481553
-6.02319 -0.0285371 -0.000490653
-5.9872 -0.0288935 -0.000499982
-5.95122 -0.0292566 -0.000509548
-5.91526 -0.0296264 -0.000519357
-5.87932 -0.0300033 -0.000529419
-5.84339 -0.0303872 -0.00053974
-5.80748 -0.0307786 -0.00055033
-5.77158 -0.0311774 -0.000561197
-5.7357 -0.031584 -0.000572351
-5.69984 -0.0319985 -0.000583802
-5.66399 -0.0324211 -0.000595558
-5.62815 -0.0328521 -0.000607631
-5.59233 -0.0332916 -0.000620032
-5.55653 -0.03374 -0.000632772
-5.52074 -0.0341974 -0.000645862
-5.48497 -0.0346642 -0.000659315
-5.4492 -0.0351405 -0.000673143
-5.41346 -0.0356266 -0.000687361
-5.37773 -0.0361228 -0.000701981
-5.34201 -0.0366294 -0.000717019
-5.30631 -0.0371467 -0.00073249
-5.27062 -0.037675 -0.000748409
-5.23494 -0.0382146 -0.000764792
-5.19928 -0.0387658 -0.000781659
-5.16363 -0.039329 -0.000799025
-5.128 -0.0399046 -0.000816911
-5.09237 -0.0404928 -0.000835336
-5.05677 -0.0410942 -0.000854321
-5.02117 -0.041709 -0.000873888
-4.98559 -0.0423378 -0.000894058
-4.95002 -0.0429808 -0.000914857
-4.91446 -0.0436387 -0.000936309
-4.87892 -0.0443118 -0.00095844
-4.84339 -0.0450006 -0.000981278
-4.80787 -0.0457056 -0.00100485
-4.77237 -0.0464274 -0.00102919
-4.73687 -0.0471665 -0.00105433
-4.70139 -0.0479234 -0.0010803
-4.66592 -0.0486988 -0.00110713
-4.63046 -0.0494933 -0.00113487
-4.59502 -0.0503074 -0.00116355
-4.55958 -0.051142 -0.00119321
-4.52416 -0.0519976 -0.0012239
-4.48875 -0.0528751 -0.00125566
-4.45335 -0.0537751 -0.00128854
-4.41797 -0.0546985 -0.00132259
-4.38259 -0.055646 -0.00135787
-4.34722 -0.0566187 -0.00139443
-4.31187 -0.0576174 -0.00143232
-4.27653 -0.0586429 -0.00147162
-4.24119 -0.0596965 -0.00151239
-4.20587 -0.060779 -0.0015547
-4.17056 -0.0618916 -0.00159863
-4.13526 -0.0630354 -0.00164425
-4.09997 -0.0642117 -0.00169165
-4.06469 -0.0654217 -0.00174092
-4.02942 -0.0666667 -0.00179215
-3.99416 -0.0679482 -0.00184545
-3.95891 -0.0692676 -0.00190091
-3.92367 -0.0706265 -0.00195867
-3.88844 -0.0720264 -0.00201883
-3.85322 -0.0734692 -0.00208153
-3.81801 -0.0749566 -0.0021469
-3.7828 -0.0764905 -0.0022151
-3.74761 -0.078073 -0.00228628
-3.71243 -0.0797061 -0.0023606
-3.67726 -0.0813922 -0.00243826
-3.64209 -0.0831336 -0.00251944
-3.60694 -0.0849329 -0.00260434
-3.57179 -0.0867926 -0.0026932
-3.53665 -0.0887156 -0.00278625
-3.50152 -0.0907049 -0.00288375
-3.4664 -0.0927638 -0.00298597
-3.43129 -0.0948955 -0.00309322
-3.39619 -0.0971037 -0.0032058
-3.36109 -0.0993922 -0.00332408
-3.32601 -0.101765 -0.00344841
-3.29093 -0.104227 -0.00357922
-3.25586 -0.106782 -0.00371693
-3.2208 -0.109435 -0.00386203
-3.18574 -0.112192 -0.00401503
-3.1507 -0.115058 -0.00417649
-3.11566 -0.118039 -0.00434703
-3.08063 -0.121143 -0.00452731
-3.0456 -0.124375 -0.00471807
-3.01059 -0.127744 -0.0049201
-2.97558 -0.131257 -0.00513428
-2.94058 -0.134923 -0.00536156
-2.90558 -0.138752 -0.00560301
-2.87059 -0.142754 -0.00585979
-2.83561 -0.14694 -0.00613317
-2.80064 -0.151322 -0.00642457
-2.76567 -0.155913 -0.00673557
-2.73071 -0.160727 -0.0070679
-2.69576 -0.165779 -0.00742351
-2.66081 -0.171086 -0.00780454
-2.62587 -0.176667 -0.00821342
-2.59094 -0.182542 -0.00865284
-2.55601 -0.188733 -0.00912584
-2.52109 -0.195264 -0.00963584
-2.48617 -0.202162 -0.0101867
-2.45126 -0.209457 -0.0107827
-2.41636 -0.217182 -0.011429
-2.38146 -0.225372 -0.0121311
-2.34657 -0.234069 -0.0128954
-2.31168 -0.243318 -0.0137295
-2.2768 -0.253169 -0.0146419
-2.24192 -0.263681 -0.0156424
-2.20705 -0.274917 -0.0167426
-2.17219 -0.286949 -0.0179558
-2.13733 -0.299862 -0.0192978
-2.10247 -0.313748 -0.0207872
-2.06762 -0.328717 -0.0224458
-2.03278 -0.344892 -0.0243001
-1.99794 -0.362418 -0.0263813
-1.9631 -0.38146 -0.0287275
-1.92827 -0.402216 -0.031385
-1.89345 -0.424913 -0.0344106
-1.85862 -0.449826 -0.0378746
-1.82381 -0.477277 -0.0418647
-1.78899 -0.507656 -0.0464918
-1.75419 -0.541438 -0.0518973
-1.71938 -0.579199 -0.0582641
-1.68458 -0.621656 -0.0658318
-1.64979 -0.669702 -0.0749191
-1.61499 -0.724471 -0.0859575
-1.58021 -0.787416 -0.0995423
-1.54542 -0.860435 -0.116513
-1.51064 -0.946044 -0.138083
-1.47586 -1.04765 -0.166057
-1.44109 -1.16998 -0.203214
-1.40632 -1.3197 -0.253998
-1.37155 -1.50655 -0.325862
-1.33679 -1.74506 -0.432033
-1.30203 -2.05742 -0.597649
-1.26727 -2.47729 -0.874673
-1.23251 -3.04986 -1.38177
-1.19776 -3.78694 -2.418
-1.16301 -4.27904 -4.71478
-1.12827 -1.9354 -8.41818
-1.09352 3.51413 -7.49769
-1.05878 4.65165 -3.90799
-1.02405 3.98023 -2.05461
-0.989309 3.28092 -1.20971
-0.954576 2.75507 -0.783103
-0.919844 2.36945 -0.543611
-0.885115 2.08109 -0.397309
-0.850388 1.8598 -0.301887
-0.815663 1.68583 -0.236371
-0.78094 1.54619 -0.189503
-0.746219 1.4321 -0.154832
-0.711499 1.33752 -0.128459
-0.676781 1.25814 -0.107918
-0.642065 1.19085 -0.0915906
-0.60735 1.1333 -0.07838
-0.572637 1.08377 -0.0675208
-0.537925 1.0409 -0.0584665
-0.503214 1.00364 -0.0508184
-0.468504 0.971168 -0.0442796
-0.433796 0.942821 -0.0386253
-0.399089 0.91807 -0.0336826
-0.364382 0.896486 -0.0293163
-0.329676 0.877719 -0.0254193
-0.294972 0.861482 -0.0219055
-0.260267 0.847541 -0.0187048
-0.225564 0.835705 -0.015759
-0.190861 0.825817 -0.0130194
-0.156158 0.817753 -0.0104443
-0.121456 0.811414 -0.00799735
-0.0867541 0.806723 -0.00564625
-0.0520524 0.803625 -0.00336167
-0.0173508 0.802085 -0.00111625
0.0173508 0.802085 0.00111625
0.0520524 0.803625 0.00336167
0.0867541 0.806723 0.00564625
0.121456 0.811414 0.00799735
0.156158 0.817753 0.0104443
0.190861 0.825817 0.0130194
0.225564 0.835705 0.015759
0.260267 0.847541 0.0187048
0.294972 0.861482 0.0219055
0.329676 0.877719 0.0254193
0.364382 0.896486 0.0293163
0.399089 0.91807 0.0336826
0.433796 0.942821 0.0386253
0.468504 0.971168 0.0442796
0.503214 1.00364 0.0508184
0.537925 1.0409 0.0584665
0.572637 1.08377 0.0675208
0.60735 1.1333 0.07838
0.642065 1.19085 0.0915906
0.676781 1.25814 0.107918
0.711499 1.33752 0.128459
0.746219 1.4321 0.154832
0.78094 1.54619 0.189503
0.815663 1.68583 0.236371
0.850388 1.8598 0.301887
0.885115 2.08109 0.397309
0.919844 2.36945 0.543611
0.954576 2.75507 0.783103
0.989309 3.28092 1.20971
1.02405 3.98023 2.05461
1.05878 4.65165 3.90799
1.09352 3.51413 7.49769
1.12827 -1.9354 8.41818
1.16301 -4.27904 4.71478
1.19776 -3.78694 2.418
1.23251 -3.04986 1.38177
1.26727 -2.47729 0.874673
1.30203 -2.05742 0.597649
1.33679 -1.74506 0.432033
1.37155 -1.50655 0.325862
1.40632 -1.3197 0.253998
1.44109 -1.16998 0.203214
1.47586 -1.04765 0.166057
1.51064 -0.946044 0.138083
1.54542 -0.860435 0.116513
1.58021 -0.787416 0.0995423
1.61499 -0.724471 0.0859575
1.64979 -0.669702 0.0749191
1.68458 -0.621656 0.0658318
1.71938 -0.579199 0.0582641
1.75419 -0.541438 0.0518973
1.78899 -0.507656 0.0464918
1.82381 -0.477277 0.0418647
1.85862 -0.449826 0.0378746
1.89345 -0.424913 0.0344106
1.92827 -0.402216 0.031385
1.9631 -0.38146 0.0287275
1.99794 -0.362418 0.0263813
2.03278 -0.344892 0.0243001
2.06762 -0.328717 0.0224458
2.10247 -0.313748 0.0207872
2.13733 -0.299862 0.0192978
2.17219 -0.286949 0.0179558
2.20705 -0.274917 0.0167426
2.24192 -0.263681 0.0156424
2.2768 -0.253169 0.0146419
2.31168 -0.243318 0.0137295
2.34657 -0.234069 0.0128954
2.38146 -0.225372 0.0121311
2.41636 -0.217182 0.011429
2.45126 -0.209457 0.0107827
2.48617 -0.202162 0.0101867
2.52109 -0.195264 0.00963584
2.55601 -0.188733 0.00912584
2.59094 -0.182542 0.00865284
2.62587 -0.176667 0.00821342
2.66081 -0.171086 0.00780454
2.69576 -0.165779 0.00742351
2.73071 -0.160727 0.0070679
2.76567 -0.155913 0.00673557
2.80064 -0.151322 0.00642457
2.83561 -0.14694 0.00613317
2.87059 -0.142754 0.00585979
2.90558 -0.138752 0.00560301
2.94058 -0.134923 0.00536156
2.97558 -0.131257 0.00513428
3.01059 -0.127744 0.0049201
3.0456 -0.124375 0.00471807
3.08063 -0.121143 0.00452731
3.11566 -0.118039 0.00434703
3.1507 -0.115058 0.00417649
3.18574 -0.112192 0.00401503
3.2208 -0.109435 0.00386203
3.25586 -0.106782 0.00371693
3.29093 -0.104227 0.00357922
3.32601 -0.101765 0.00344841
3.36109 -0.0993922 0.00332408
3.39619 -0.0971037 0.0032058
3.43129 -0.0948955 0.00309322
3.4664 -0.0927638 0.00298597
3.50152 -0.0907049 0.00288375
3.53665 -0.0887156 0.00278625
3.57179 -0.0867926 0.0026932
3.60694 -0.0849329 0.00260434
3.64209 -0.0831336 0.00251944
3.67726 -0.0813922 0.00243826
3.71243 -0.0797061 0.0023606
3.74761 -0.078073 0.00228628
3.7828 -0.0764905 0.0022151
3.81801 -0.0749566 0.0021469
3.85322 -0.0734692 0.00208153
3.88844 -0.0720264 0.00201883
3.92367 -0.0706265 0.00195867
3.95891 -0.0692676 0.00190091
3.99416 -0.0679482 0.00184545
4.02942 -0.0666667 0.00179215
4.06469 -0.0654217 0.00174092
4.09997 -0.0642117 0.00169165
4.13526 -0.0630354 0.00164425
4.17056 -0.0618916 0.00159863
4.20587 -0.060779 0.0015547
4.24119 -0.0596965 0.00151239
4.27653 -0.0586429 0.00147162
4.31187 -0.0576174 0.00143232
4.34722 -0.0566187 0.00139443
4.38259 -0.055646 0.00135787
4.41797 -0.0546985 0.00132259
4.45335 -0.0537751 0.00128854
4.48875 -0.0528751 0.00125566
4.52416 -0.0519976 0.0012239
4.55958 -0.051142 0.00119321
4.59502 -0.0503074 0.00116355
4.63046 -0.0494933 0.00113487
4.66592 -0.0486988 0.00110713
4.70139 -0.0479234 0.0010803
4.73687 -0.0471665 0.00105433
4.77237 -0.0464274 0.00102919
4.80787 -0.0457056 0.00100485
4.84339 -0.0450006 0.000981278
4.87892 -0.0443118 0.00095844
4.91446 -0.0436387 0.000936309
4.95002 -0.0429808 0.000914857
4.98559 -0.0423378 0.000894058
5.02117 -0.041709 0.000873888
5.05677 -0.0410942 0.000854321
5.09237 -0.0404928 0.000835336
5.128 -0.0399046 0.000816911
5.16363 -0.039329 0.000799025
5.19928 -0.0387658 0.000781659
5.23494 -0.0382146 0.000764792
5.27062 -0.037675 0.000748409
5.30631 -0.0371467 0.00073249
5.34201 -0.0366294 0.000717019
5.37773 -0.0361228 0.000701981
5.41346 -0.0356266 0.000687361
5.4492 -0.0351405 0.000673143
5.48497 -0.0346642 0.000659315
5.52074 -0.0341974 0.000645862
5.55653 -0.03374 0.000632772
5.59233 -0.0332916 0.000620032
5.62815 -0.0328521 0.000607631
5.66399 -0.0324211 0.000595558
5.69984 -0.0319985 0.000583802
5.7357 -0.031584 0.000572351
5.77158 -0.0311774 0.000561197
5.80748 -0.0307786 0.00055033
5.84339 -0.0303872 0.00053974
5.87932 -0.0300033 0.000529419
5.91526 -0.0296264 0.000519357
5.95122 -0.0292566 0.000509548
5.9872 -0.0288935 0.000499982
6.02319 -0.0285371 0.000490653
6.05919 -0.0281872 0.000481553
6.09522 -0.0278435 0.000472675
6.13126 -0.027506 0.000464012
6.16732 -0.0271746 0.000455558
6.20339 -0.026849 0.000447306
6.23949 -0.0265291 0.000439251
6.27559 -0.0262148 0.000431386
6.31172 -0.025906 0.000423706
6.34786 -0.0256025 0.000416206
6.38403 -0.0253042 0.000408879
6.42021 -0.0250111 0.000401722
6.4564 -0.0247229 0.000394729
6.49262 -0.0244395 0.000387895
6.52885 -0.0241609 0.000381217
6.5651 -0.023887 0.000374689
6.60137 -0.0236176 0.000368307
6.63766 -0.0233526 0.000362068
6.67397 -0.023092 0.000355967
6.71029 -0.0228356 0.00035
6.74664 -0.0225834 0.000344165
6.783 -0.0223352 0.000338456
6.81938 -0.022091 0.000332871
6.85579 -0.0218507 0.000327406
6.89221 -0.0216143 0.000322059
6.92865 -0.0213815 0.000316825
6.96511 -0.0211524 0.000311703
7.00159 -0.0209268 0.000306688
7.0381 -0.0207048 0.000301779
7.07462 -0.0204862 0.000296972
7.11116 -0.0202709 0.000292265
7.14772 -0.0200589 0.000287655
7.18431 -0.0198501 0.00028314
7.22091 -0.0196445 0.000278717
7.25754 -0.019442 0.000274383
7.29418 -0.0192425 0.000270138
7.33085 -0.019046 0.000265977
7.36754 -0.0188523 0.000261901
7.40425 -0.0186615 0.000257905
7.44099 -0.0184736 0.000253988
7.47774 -0.0182883 0.000250149
7.51452 -0.0181057 0.000246384
7.55132 -0.0179258 0.000242694
7.58814 -0.0177484 0.000239075
7.62498 -0.0175736 0.000235526
7.66185 -0.0174012 0.000232045
7.69874 -0.0172313 0.000228631
7.73566 -0.0170638 0.000225281
7.77259 -0.0168986 0.000221996
7.80955 -0.0167358 0.000218772
7.84654 -0.0165751 0.000215609
7.88355 -0.0164167 0.000212504
7.92058 -0.0162605 0.000209458
7.95763 -0.0161064 0.000206468
7.99471 -0.0159544 0.000203533
8.03182 -0.0158045 0.000200652
8.06895 -0.0156565 0.000197823
8.1061 -0.0155106 0.000195046
8.14328 -0.0153666 0.000192319
8.18049 -0.0152245 0.000189642
8.21772 -0.0150843 0.000187012
8.25497 -0.014946 0.000184429
8.29226 -0.0148094 0.000181892
8.32956 -0.0146746 0.0001794
8.3669 -0.0145416 0.000176952
8.40426 -0.0144103 0.000174546
8.44165 -0.0142807 0.000172183
8.47906 -0.0141528 0.000169861
8.5165 -0.0140264 0.000167579
8.55397 -0.0139017 0.000165336
8.59146 -0.0137786 0.000163131
8.62899 -0.013657 0.000160965
8.66654 -0.0135369 0.000158835
8.70412 -0.0134184 0.000156741
8.74172 -0.0133013 0.000154683
8.77936 -0.0131856 0.000152659
8.81702 -0.0130714 0.000150669
8.85471 -0.0129586 0.000148712
8.89244 -0.0128471 0.000146787
8.93019 -0.012737 0.000144894
8.96797 -0.0126282 0.000143033
9.00578 -0.0125208 0.000141202
9.04362 -0.0124146 0.000139401
9.08149 -0.0123097 0.000137629
9.11939 -0.0122061 0.000135885
9.15732 -0.0121037 0.00013417
9.19528 -0.0120025 0.000132482
9.23327 -0.0119024 0.000130822
9.2713 -0.0118036 0.000129187
9.30935 -0.0117059 0.000127579
9.34744 -0.0116093 0.000125996
9.38556 -0.0115139 0.000124438
9.42371 -0.0114195 0.000122904
9.46189 -0.0113262 0.000121395
9.50011 -0.011234 0.000119909
9.53836 -0.0111429 0.000118445
9.57664 -0.0110528 0.000117005
9.61496 -0.0109637 0.000115586
9.65331 -0.0108755 0.00011419
9.69169 -0.0107884 0.000112814
9.73011 -0.0107023 0.00011146
9.76856 -0.0106171 0.000110125
9.80704 -0.0105328 0.000108812
9.84557 -0.0104495 0.000107517
9.88412 -0.0103671 0.000106243
9.92271 -0.0102856 0.000104987
9.96134 -0.010205 0.00010375
10 -0.0101252 0.000102531
10.0387 -0.0100463 0.00010133
10.0774 -0.00996831 0.000100147
10.1162 -0.00989111 9.89809e-05
10.155 -0.00981473 9.7832e-05
10.1939 -0.00973917 9.66998e-05
10.2328 -0.0096644 9.55841e-05
10.2717 -0.00959043 9.44844e-05
10.3106 -0.00951723 9.34005e-05
10.3496 -0.0094448 9.23322e-05
10.3887 -0.00937313 9.12791e-05
10.4278 -0.0093022 9.0241e-05
10.4669 -0.00923201 8.92176e-05
10.506 -0.00916254 8.82087e-05
10.5452 -0.00909378 8.72139e-05
10.5845 -0.00902573 8.62331e-05
10.6238 -0.00895838 8.52661e-05
10.6631 -0.0088917 8.43125e-05
10.7024 -0.00882571 8.33721e-05
10.7418 -0.00876037 8.24447e-05
10.7813 -0.0086957 8.15301e-05
10.8208 -0.00863167 8.06281e-05
10.8603 -0.00856828 7.97384e-05
10.8999 -0.00850553 7.88609e-05
10.9395 -0.00844339 7.79953e-05
10.9792 -0.00838187 7.71414e-05
11.0189 -0.00832095 7.62991e-05
11.0586 -0.00826063 7.54681e-05
11.0984 -0.00820089 7.46482e-05
11.1383 -0.00814174 7.38393e-05
11.1781 -0.00808316 7.30412e-05
11.2181 -0.00802515 7.22537e-05
11.2581 -0.0079677 7.14766e-05
11.2981 -0.00791079 7.07097e-05
11.3381 -0.00785443 6.99529e-05
11.3783 -0.00779861 6.92061e-05
11.4184 -0.00774331 6.8469e-05
11.4587 -0.00768854 6.77415e-05
11.4989 -0.00763428 6.70234e-05
11.5392 -0.00758053 6.63146e-05
11.5796 -0.00752729 6.5615e-05
11.62 -0.00747454 6.49244e-05
11.6605 -0.00742228 6.42425e-05
11.701 -0.0073705 6.35694e-05
11.7415 -0.0073192 6.29049e-05
11.7822 -0.00726837 6.22488e-05
11.8228 -0.00721801 6.1601e-05
11.8636 -0.0071681 6.09613e-05
11.9043 -0.00711865 6.03297e-05
11.9452 -0.00706964 5.9706e-05
11.986 -0.00702108 5.90901e-05
12.027 -0.00697296 5.84818e-05
12.068 -0.00692526 5.78811e-05
12.109 -0.00687799 5.72878e-05
12.1501 -0.00683114 5.67018e-05
12.1913 -0.00678471 5.61231e-05
12.2325 -0.00673869 5.55514e-05
12.2738 -0.00669307 5.49867e-05
12.3151 -0.00664785 5.44288e-05
12.3565 -0.00660302 5.38778e-05
12.3979 -0.00655859 5.33334e-05
12.4394 -0.00651454 5.27955e-05
12.481 -0.00647087 5.22641e-05
12.5226 -0.00642758 5.17391e-05
12.5643 -0.00638466 5.12204e-05
12.6061 -0.00634211 5.07078e-05
12.6479 -0.00629992 5.02013e-05
12.6898 -0.00625808 4.97009e-05
12.7317 -0.0062166 4.92063e-05
12.7737 -0.00617548 4.87175e-05
12.8158 -0.00613469 4.82345e-05
12.8579 -0.00609425 4.77571e-05
12.9001 -0.00605414 4.72853e-05
12.9424 -0.00601437 4.68189e-05
12.9847 -0.00597493 4.6358e-05
13.0271 -0.00593581 4.59023e-05
13.0696 -0.00589702 4.5452e-05
13.1121 -0.00585854 4.50068e-05
13.1547 -0.00582038 4.45666e-05
13.1974 -0.00578252 4.41315e-05
13.2402 -0.00574498 4.37014e-05
13.283 -0.00570773 4.32761e-05
13.3259 -0.00567079 4.28556e-05
13.3689 -0.00563414 4.24399e-05
13.4119 -0.00559779 4.20288e-05
13.455 -0.00556172 4.16224e-05
13.4982 -0.00552594 4.12204e-05
13.5415 -0.00549044 4.0823e-05
13.5848 -0.00545522 4.04299e-05
13.6283 -0.00542028 4.00412e-05
13.6718 -0.00538561 3.96568e-05
13.7153 -0.00535121 3.92766e-05
13.759 -0.00531708 3.89006e-05
13.8028 -0.00528321 3.85287e-05
13.8466 -0.0052496 3.81608e-05
13.8905 -0.00521625 3.77969e-05
13.9345 -0.00518315 3.7437e-05
13.9786 -0.0051503 3.7081e-05
14.0227 -0.00511771 3.67287e-05
14.067 -0.00508536 3.63803e-05
14.1113 -0.00505325 3.60356e-05
14.1558 -0.00502138 3.56945e-05
14.2003 -0.00498975 3.53571e-05
14.2449 -0.00495836 3.50232e-05
14.2896 -0.0049272 3.46929e-05
14.3344 -0.00489626 3.43661e-05
14.3793 -0.00486556 3.40426e-05
14.4243 -0.00483508 3.37226e-05
14.4693 -0.00480482 3.34059e-05
14.5145 -0.00477478 3.30925e-05
14.5598 -0.00474495 3.27823e-05
14.6052 -0.00471534 3.24753e-05
14.6506 -0.00468595 3.21715e-05
14.6962 -0.00465676 3.18708e-05
14.7419 -0.00462778 3.15732e-05
14.7877 -0.004599 3.12786e-05
14.8336 -0.00457043 3.0987e-05
14.8796 -0.00454206 3.06984e-05
14.9257 -0.00451388 3.04126e-05
14.9719 -0.0044859 3.01298e-05
15.0182 -0.00445812 2.98497e-05
15.0647 -0.00443052 2.95725e-05
15.1112 -0.00440311 2.92981e-05
15.1579 -0.0043759 2.90263e-05
15.2047 -0.00434886 2.87573e-05
15.2516 -0.00432201 2.84908e-05
15.2986 -0.00429534 2.82271e-05
15.3458 -0.00426885 2.79658e-05
15.393 -0.00424253 2.77072e-05
15.4404 -0.00421639 2.7451e-05
15.488 -0.00419042 2.71974e-05
15.5356 -0.00416462 2.69461e-05
15.5834 -0.00413898 2.66973e-05
15.6313 -0.00411352 2.64509e-05
15.6794 -0.00408822 2.62068e-05
15.7276 -0.00406308 2.5965e-05
15.7759 -0.0040381 2.57256e-05
15.8243 -0.00401328 2.54884e-05
15.873 -0.00398862 2.52534e-05
15.9217 -0.00396411 2.50206e-05
15.9706 -0.00393975 2.479e-05
16.0197 -0.00391555 2.45615e-05
16.0689 -0.00389149 2.43351e-05
16.1182 -0.00386758 2.41108e-05
16.1677 -0.00384382 2.38886e-05
16.2174 -0.0038202 2.36684e-05
16.2672 -0.00379672 2.34502e-05
16.3172 -0.00377338 2.3234e-05
16.3674 -0.00375018 2.30197e-05
16.4177 -0.00372712 2.28074e-05
16.4682 -0.00370419 2.25969e-05
16.5189 -0.0036814 2.23883e-05
16.5697 -0.00365873 2.21816e-05
16.6208 -0.0036362 2.19767e-05
16.672 -0.00361379 2.17736e-05
16.7234 -0.00359151 2.15722e-05
16.775 -0.00356936 2.13726e-05
16.8268 -0.00354732 2.11747e-05
16.8787 -0.00352541 2.09785e-05
16.9309 -0.00350361 2.0784e-05
16.9833 -0.00348194 2.05911e-05
17.0359 -0.00346038 2.03999e-05
17.0887 -0.00343893 2.02102e-05
17.1418 -0.00341759 2.00222e-05
17.195 -0.00339637 1.98357e-05
17.2485 -0.00337525 1.96507e-05
17.3022 -0.00335424 1.94673e-05
17.3562 -0.00333333 1.92853e-05
17.4104 -0.00331253 1.91048e-05
17.4648 -0.00329183 1.89257e-05
17.5195 -0.00327123 1.87481e-05
17.5744 -0.00325073 1.85719e-05
17.6296 -0.00323032 1.83971e-05
17.6851 -0.00321001 1.82236e-05
17.7408 -0.00318979 1.80514e-05
17.7969 -0.00316966 1.78806e-05
17.8532 -0.00314961 1.7711e-05
17.9098 -0.00312966 1.75428e-05
17.9667 -0.00310979 1.73757e-05
18.0239 -0.00309 1.72099e-05
18.0815 -0.00307029 1.70454e-05
18.1393 -0.00305066 1.68819e-05
18.1975 -0.00303111 1.67197e-05
18.256 -0.00301163 1.65586e-05
18.3149 -0.00299222 1.63986e-05
18.3742 -0.00297289 1.62397e-05
18.4338 -0.00295362 1.60819e-05
18.4938 -0.00293442 1.59251e-05
18.5542 -0.00291527 1.57693e-05
18.615 -0.00289619 1.56146e-05
18.6762 -0.00287717 1.54608e-05
18.7379 -0.0028582 1.5308e-05
18.8 -0.00283929 1.51561e-05
18.8625 -0.00282042 1.50051e-05
18.9255 -0.0028016 1.4855e-05
18.9891 -0.00278282 1.47057e-05
19.0531 -0.00276408 1.45573e-05
19.1177 -0.00274538 1.44096e-05
19.1828 -0.00272672 1.42628e-05
19.2484 -0.00270808 1.41166e-05
19.3147 -0.00268947 1.39712e-05
19.3816 -0.00267088 1.38264e-05
19.4491 -0.0026523 1.36823e-05
19.5173 -0.00263374 1.35387e-05
19.5862 -0.00261519 1.33957e-05
19.6558 -0.00259664 1.32533e-05
19.7262 -0.00257808 1.31113e-05
19.7974 -0.00255951 1.29698e-05
19.8694 -0.00254093 1.28287e-05
19.9423 -0.00252233 1.26879e-05
20.0162 -0.00250369 1.25474e-05
20.091 -0.00248501 1.24071e-05
20.1669 -0.00246628 1.22669e-05
20.244 -0.0024475 1.21269e-05
20.3222 -0.00242864 1.19869e-05
20.4016 -0.00240969 1.18468e-05
20.4825 -0.00239065 1.17065e-05
20.5648 -0.0023715 1.15659e-05
20.6487 -0.00235221 1.14249e-05
20.7344 -0.00233276 1.12834e-05
20.8219 -0.00231313 1.11412e-05
20.9115 -0.0022933 1.09981e-05
21.0034 -0.00227322 1.08538e-05
21.0979 -0.00225285 1.07081e-05
21.1952 -0.00223214 1.05607e-05
21.2959 -0.00221103 1.04111e-05
21.4004 -0.00218944 1.02588e-05
21.5093 -0.00216725 1.01031e-05
21.6237 -0.00214432 9.94304e-06
21.7448 -0.00212044 9.77724e-06
21.8747 -0.00209528 9.60358e-06
22.0165 -0.00206829 9.41851e-06
22.1768 -0.00203843 9.21508e-06
22.3723 -0.00200288 8.97485e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1ClassicOneLoop/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.1
#Lambda=0.5
#Beta=1
#Nc=1
#QUANTUM=0

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=1024 aX=2 aP=0.5

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1ClassicOneLoop/SigmaAOneLoop.txt <==
-22.3723 -0.249994 2.98797e-18
-22.1768 -0.249994 2.98797e-18
-22.0165 -0.249994 2.98797e-18
-21.8747 -0.249994 2.98797e-18
-21.7448 -0.249994 2.98797e-18
-21.6237 -0.249994 2.98797e-18
-21.5093 -0.249994 2.98797e-18
-21.4004 -0.249994 2.98797e-18
-21.2959 -0.249994 2.98797e-18
-21.1952 -0.249994 2.98797e-18
-21.0979 -0.249994 2.98797e-18
-21.0034 -0.249994 2.98797e-18
-20.9115 -0.249994 2.98797e-18
-20.8219 -0.249994 2.98797e-18
-20.7344 -0.249994 2.98797e-18
-20.6487 -0.249994 2.98797e-18
-20.5648 -0.249994 2.98797e-18
-20.4825 -0.249994 2.98797e-18
-20.4016 -0.249994 2.98797e-18
-20.3222 -0.249994 2.98797e-18
-20.244 -0.249994 2.98797e-18
-20.1669 -0.249994 2.98797e-18
-20.091 -0.249994 2.98797e-18
-20.0162 -0.249994 2.98797e-18
-19.9423 -0.249994 2.98797e-18
-19.8694 -0.249994 2.98797e-18
-19.7974 -0.249994 2.98797e-18
-19.7262 -0.249994 2.98797e-18
-19.6558 -0.249994 2.98797e-18
-19.5862 -0.249994 2.98797e-18
-19.5173 -0.249994 2.98797e-18
-19.4491 -0.249994 2.98797e-18
-19.3816 -0.249994 2.98797e-18
-19.3147 -0.249994 2.98797e-18
-19.2484 -0.249994 2.98797e-18
-19.1828 -0.249994 2.98797e-18
-19.1177 -0.249994 2.98797e-18
-19.0531 -0.249994 2.98797e-18
-18.9891 -0.249994 2.98797e-18
-18.9255 -0.249994 2.98797e-18
-18.8625 -0.249994 2.98797e-18
-18.8 -0.249994 2.98797e-18
-18.7379 -0.249994 2.98797e-18
-18.6762 -0.249994 2.98797e-18
-18.615 -0.249994 2.98797e-18
-18.5542 -0.249994 2.98797e-18
-18.4938 -0.249994 2.98797e-18
-18.4338 -0.249994 2.98797e-18
-18.3742 -0.249994 2.98797e-18
-18.3149 -0.249994 2.98797e-18
-18.256 -0.249994 2.98797e-18
-18.1975 -0.249994 2.98797e-18
-18.1393 -0.249994 2.98797e-18
-18.0815 -0.249994 2.98797e-18
-18.0239 -0.249994 2.98797e-18
-17.9667 -0.249994 2.98797e-18
-17.9098 -0.249994 2.98797e-18
-17.8532 -0.249994 2.98797e-18
-17.7969 -0.249994 2.98797e-18
-17.7408 -0.249994 2.98797e-18
-17.6851 -0.249994 2.98797e-18
-17.6296 -0.249994 2.98797e-18
-17.5744 -0.249994 2.98797e-18
-17.5195 -0.249994 2.98797e-18
-17.4648 -0.249994 2.98797e-18
-17.4104 -0.249994 2.98797e-18
-17.3562 -0.249994 2.98797e-18
-17.3022 -0.249994 2.98797e-18
-17.2485 -0.249994 2.98797e-18
-17.195 -0.249994 2.98797e-18
-17.1418 -0.249994 2.98797e-18
-17.0887 -0.249994 2.98797e-18
-17.0359 -0.249994 2.98797e-18
-16.9833 -0.249994 2.98797e-18
-16.9309 -0.249994 2.98797e-18
-16.8787 -0.249994 2.98797e-18
-16.8268 -0.249994 2.98797e-18
-16.775 -0.249994 2.98797e-18
-16.7234 -0.249994 2.98797e-18
-16.672 -0.249994 2.98797e-18
-16.6208 -0.249994 2.98797e-18
-16.5697 -0.249994 2.98797e-18
-16.5189 -0.249994 2.98797e-18
-16.4682 -0.249994 2.98797e-18
-16.4177 -0.249994 2.98797e-18
-16.3674 -0.249994 2.98797e-18
-16.3172 -0.249994 2.98797e-18
-16.2672 -0.249994 2.98797e-18
-16.2174 -0.249994 2.98797e-18
-16.1677 -0.249994 2.98797e-18
-16.1182 -0.249994 2.98797e-18
-16.0689 -0.249994 2.98797e-18
-16.0197 -0.249994 2.98797e-18
-15.9706 -0.249994 2.98797e-18
-15.9217 -0.249994 2.98797e-18
-15.873 -0.249994 2.98797e-18
-15.8243 -0.249994 2.98797e-18
-15.7759 -0.249994 2.98797e-18
-15.7276 -0.249994 2.98797e-18
-15.6794 -0.249994 2.98797e-18
-15.6313 -0.249994 2.98797e-18
-15.5834 -0.249994 2.98797e-18
-15.5356 -0.249994 2.98797e-18
-15.488 -0.249994 2.98797e-18
-15.4404 -0.249994 2.98797e-18
-15.393 -0.249994 2.98797e-18
-15.3458 -0.249994 2.98797e-18
-15.2986 -0.249994 2.98797e-18
-15.2516 -0.249994 2.98797e-18
-15.2047 -0.249994 2.98797e-18
-15.1579 -0.249994 2.98797e-18
-15.1112 -0.249994 2.98797e-18
-15.0647 -0.249994 2.98797e-18
-15.0182 -0.249994 2.98797e-18
-14.9719 -0.249994 2.98797e-18
-14.9257 -0.249994 2.98797e-18
-14.8796 -0.249994 2.98797e-18
-14.8336 -0.249994 2.98797e-18
-14.7877 -0.249994 2.98797e-18
-14.7419 -0.249994 2.98797e-18
-14.6962 -0.249994 2.98797e-18
-14.6506 -0.249994 2.98797e-18
-14.6052 -0.249994 2.98797e-18
-14.5598 -0.249994 2.98797e-18
-14.5145 -0.249994 2.98797e-18
-14.4693 -0.249994 2.98797e-18
-14.4243 -0.249994 2.98797e-18
-14.3793 -0.249994 2.98797e-18
-14.3344 -0.249994 2.98797e-18
-14.2896 -0.249994 2.98797e-18
-14.2449 -0.249994 2.98797e-18
-14.2003 -0.249994 2.98797e-18
-14.1558 -0.249994 2.98797e-18
-14.1113 -0.249994 2.98797e-18
-14.067 -0.249994 2.98797e-18
-14.0227 -0.249994 2.98797e-18
-13.9786 -0.249994 2.98797e-18
-13.9345 -0.249994 2.98797e-18
-13.8905 -0.249994 2.98797e-18
-13.8466 -0.249994 2.98797e-18
-13.8028 -0.249994 2.98797e-18
-13.759 -0.249994 2.98797e-18
-13.7153 -0.249994 2.98797e-18
-13.6718 -0.249994 2.98797e-18
-13.6283 -0.249994 2.98797e-18
-13.5848 -0.249994 2.98797e-18
-13.5415 -0.249994 2.98797e-18
-13.4982 -0.249994 2.98797e-18
-13.455 -0.249994 2.98797e-18
-13.4119 -0.249994 2.98797e-18
-13.3689 -0.249994 2.98797e-18
-13.3259 -0.249994 2.98797e-18
-13.283 -0.249994 2.98797e-18
-13.2402 -0.249994 2.98797e-18
-13.1974 -0.249994 2.98797e-18
-13.1547 -0.249994 2.98797e-18
-13.1121 -0.249994 2.98797e-18
-13.0696 -0.249994 2.98797e-18
-13.0271 -0.249994 2.98797e-18
-12.9847 -0.249994 2.98797e-18
-12.9424 -0.249994 2.98797e-18
-12.9001 -0.249994 2.98797e-18
-12.8579 -0.249994 2.98797e-18
-12.8158 -0.249994 2.98797e-18
-12.7737 -0.249994 2.98797e-18
-12.7317 -0.249994 2.98797e-18
-12.6898 -0.249994 2.98797e-18
-12.6479 -0.249994 2.98797e-18
-12.6061 -0.249994 2.98797e-18
-12.5643 -0.249994 2.98797e-18
-12.5226 -0.249994 2.98797e-18
-12.481 -0.249994 2.98797e-18
-12.4394 -0.249994 2.98797e-18
-12.3979 -0.249994 2.98797e-18
-12.3565 -0.249994 2.98797e-18
-12.3151 -0.249994 2.98797e-18
-12.2738 -0.249994 2.98797e-18
-12.2325 -0.249994 2.98797e-18
-12.1913 -0.249994 2.98797e-18
-12.1501 -0.249994 2.98797e-18
-12.109 -0.249994 2.98797e-18
-12.068 -0.249994 2.98797e-18
-12.027 -0.249994 2.98797e-18
-11.986 -0.249994 2.98797e-18
-11.9452 -0.249994 2.98797e-18
-11.9043 -0.249994 2.98797e-18
-11.8636 -0.249994 2.98797e-18
-11.8228 -0.249994 2.98797e-18
-11.7822 -0.249994 2.98797e-18
-11.7415 -0.249994 2.98797e-18
-11.701 -0.249994 2.98797e-18
-11.6605 -0.249994 2.98797e-18
-11.62 -0.249994 2.98797e-18
-11.5796 -0.249994 2.98797e-18
-11.5392 -0.249994 2.98797e-18
-11.4989 -0.249994 2.98797e-18
-11.4587 -0.249994 2.98797e-18
-11.4184 -0.249994 2.98797e-18
-11.3783 -0.249994 2.98797e-18
-11.3381 -0.249994 2.98797e-18
-11.2981 -0.249994 2.98797e-18
-11.2581 -0.249994 2.98797e-18
-11.2181 -0.249994 2.98797e-18
-11.1781 -0.249994 2.98797e-18
-11.1383 -0.249994 2.98797e-18
-11.0984 -0.249994 2.98797e-18
-11.0586 -0.249994 2.98797e-18
-11.0189 -0.249994 2.98797e-18
-10.9792 -0.249994 2.98797e-18
-10.9395 -0.249994 2.98797e-18
-10.8999 -0.249994 2.98797e-18
-10.8603 -0.249994 2.98797e-18
-10.8208 -0.249994 2.98797e-18
-10.7813 -0.249994 2.98797e-18
-10.7418 -0.249994 2.98797e-18
-10.7024 -0.249994 2.98797e-18
-10.6631 -0.249994 2.98797e-18
-10.6238 -0.249994 2.98797e-18
-10.5845 -0.249994 2.98797e-18
-10.5452 -0.249994 2.98797e-18
-10.506 -0.249994 2.98797e-18
-10.4669 -0.249994 2.98797e-18
-10.4278 -0.249994 2.98797e-18
-10.3887 -0.249994 2.98797e-18
-10.3496 -0.249994 2.98797e-18
-10.3106 -0.249994 2.98797e-18
-10.2717 -0.249994 2.98797e-18
-10.2328 -0.249994 2.98797e-18
-10.1939 -0.249994 2.98797e-18
-10.155 -0.249994 2.98797e-18
-10.1162 -0.249994 2.98797e-18
-10.0774 -0.249994 2.98797e-18
-10.0387 -0.249994 2.98797e-18
-10 -0.249994 2.98797e-18
-9.96134 -0.249994 2.98797e-18
-9.92271 -0.249994 2.98797e-18
-9.88412 -0.249994 2.98797e-18
-9.84557 -0.249994 2.98797e-18
-9.80704 -0.249994 2.98797e-18
-9.76856 -0.249994 2.98797e-18
-9.73011 -0.249994 2.98797e-18
-9.69169 -0.249994 2.98797e-18
-9.65331 -0.249994 2.98797e-18
-9.61496 -0.249994 2.98797e-18
-9.57664 -0.249994 2.98797e-18
-9.53836 -0.249994 2.98797e-18
-9.50011 -0.249994 2.98797e-18
-9.46189 -0.249994 2.98797e-18
-9.42371 -0.249994 2.98797e-18
-9.38556 -0.249994 2.98797e-18
-9.34744 -0.249994 2.98797e-18
-9.30935 -0.249994 2.98797e-18
-9.2713 -0.249994 2.98797e-18
-9.23327 -0.249994 2.98797e-18
-9.19528 -0.249994 2.98797e-18
-9.15732 -0.249994 2.98797e-18
-9.11939 -0.249994 2.98797e-18
-9.08149 -0.249994 2.98797e-18
-9.04362 -0.249994 2.98797e-18
-9.00578 -0.249994 2.98797e-18
-8.96797 -0.249994 2.98797e-18
-8.93019 -0.249994 2.98797e-18
-8.89244 -0.249994 2.98797e-18
-8.85471 -0.249994 2.98797e-18
-8.81702 -0.249994 2.98797e-18
-8.77936 -0.249994 2.98797e-18
-8.74172 -0.249994 2.98797e-18
-8.70412 -0.249994 2.98797e-18
-8.66654 -0.249994 2.98797e-18
-8.62899 -0.249994 2.98797e-18
-8.59146 -0.249994 2.98797e-18
-8.55397 -0.249994 2.98797e-18
-8.5165 -0.249994 2.98797e-18
-8.47906 -0.249994 2.98797e-18
-8.44165 -0.249994 2.98797e-18
-8.40426 -0.249994 2.98797e-18
-8.3669 -0.249994 2.98797e-18
-8.32956 -0.249994 2.98797e-18
-8.29226 -0.249994 2.98797e-18
-8.25497 -0.249994 2.98797e-18
-8.21772 -0.249994 2.98797e-18
-8.18049 -0.249994 2.98797e-18
-8.14328 -0.249994 2.98797e-18
-8.1061 -0.249994 2.98797e-18
-8.06895 -0.249994 2.98797e-18
-8.03182 -0.249994 2.98797e-18
-7.99471 -0.249994 2.98797e-18
-7.95763 -0.249994 2.98797e-18
-7.92058 -0.249994 2.98797e-18
-7.88355 -0.249994 2.98797e-18
-7.84654 -0.249994 2.98797e-18
-7.80955 -0.249994 2.98797e-18
-7.77259 -0.249994 2.98797e-18
-7.73566 -0.249994 2.98797e-18
-7.69874 -0.249994 2.98797e-18
-7.66185 -0.249994 2.98797e-18
-7.62498 -0.249994 2.98797e-18
-7.58814 -0.249994 2.98797e-18
-7.55132 -0.249994 2.98797e-18
-7.51452 -0.249994 2.98797e-18
-7.47774 -0.249994 2.98797e-18
-7.44099 -0.249994 2.98797e-18
-7.40425 -0.249994 2.98797e-18
-7.36754 -0.249994 2.98797e-18
-7.33085 -0.249994 2.98797e-18
-7.29418 -0.249994 2.98797e-18
-7.25754 -0.249994 2.98797e-18
-7.22091 -0.249994 2.98797e-18
-7.18431 -0.249994 2.98797e-18
-7.14772 -0.249994 2.98797e-18
-7.11116 -0.249994 2.98797e-18
-7.07462 -0.249994 2.98797e-18
-7.0381 -0.249994 2.98797e-18
-7.00159 -0.249994 2.98797e-18
-6.96511 -0.249994 2.98797e-18
-6.92865 -0.249994 2.98797e-18
-6.89221 -0.249994 2.98797e-18
-6.85579 -0.249994 2.98797e-18
-6.81938 -0.249994 2.98797e-18
-6.783 -0.249994 2.98797e-18
-6.74664 -0.249994 2.98797e-18
-6.71029 -0.249994 2.98797e-18
-6.67397 -0.249994 2.98797e-18
-6.63766 -0.249994 2.98797e-18
-6.60137 -0.249994 2.98797e-18
-6.5651 -0.249994 2.98797e-18
-6.52885 -0.249994 2.98797e-18
-6.49262 -0.249994 2.98797e-18
-6.4564 -0.249994 2.98797e-18
-6.42021 -0.249994 2.98797e-18
-6.38403 -0.249994 2.98797e-18
-6.34786 -0.249994 2.98797e-18
-6.31172 -0.249994 2.98797e-18
-6.27559 -0.249994 2.98797e-18
-6.23949 -0.249994 2.98797e-18
-6.20339 -0.249994 2.98797e-18
-6.16732 -0.249994 2.98797e-18
-6.13126 -0.249994 2.98797e-18
-6.09522 -0.249994 2.98797e-18
-6.05919 -0.249994 2.98797e-18
-6.02319 -0.249994 2.98797e-18
-5.9872 -0.249994 2.98797e-18
-5.95122 -0.249994 2.98797e-18
-5.91526 -0.249994 2.98797e-18
-5.87932 -0.249994 2.98797e-18
-5.84339 -0.249994 2.98797e-18
-5.80748 -0.249994 2.98797e-18
-5.77158 -0.249994 2.98797e-18
-5.7357 -0.249994 2.98797e-18
-5.69984 -0.249994 2.98797e-18
-5.66399 -0.249994 2.98797e-18
-5.62815 -0.249994 2.98797e-18
-5.59233 -0.249994 2.98797e-18
-5.55653 -0.249994 2.98797e-18
-5.52074 -0.249994 2.98797e-18
-5.48497 -0.249994 2.98797e-18
-5.4492 -0.249994 2.98797e-18
-5.41346 -0.249994 2.98797e-18
-5.37773 -0.249994 2.98797e-18
-5.34201 -0.249994 2.98797e-18
-5.30631 -0.249994 2.98797e-18
-5.27062 -0.249994 2.98797e-18
-5.23494 -0.249994 2.98797e-18
-5.19928 -0.249994 2.98797e-18
-5.16363 -0.249994 2.98797e-18
-5.128 -0.249994 2.98797e-18
-5.09237 -0.249994 2.98797e-18
-5.05677 -0.249994 2.98797e-18
-5.02117 -0.249994 2.98797e-18
-4.98559 -0.249994 2.98797e-18
-4.95002 -0.249994 2.98797e-18
-4.91446 -0.249994 2.98797e-18
-4.87892 -0.249994 2.98797e-18
-4.84339 -0.249994 2.98797e-18
-4.80787 -0.249994 2.98797e-18
-4.77237 -0.249994 2.98797e-18
-4.73687 -0.249994 2.98797e-18
-4.70139 -0.249994 2.98797e-18
-4.66592 -0.249994 2.98797e-18
-4.63046 -0.249994 2.98797e-18
-4.59502 -0.249994 2.98797e-18
-4.55958 -0.249994 2.98797e-18
-4.52416 -0.249994 2.98797e-18
-4.48875 -0.249994 2.98797e-18
-4.45335 -0.249994 2.98797e-18
-4.41797 -0.249994 2.98797e-18
-4.38259 -0.249994 2.98797e-18
-4.34722 -0.249994 2.98797e-18
-4.31187 -0.249994 2.98797e-18
-4.27653 -0.249994 2.98797e-18
-4.24119 -0.249994 2.98797e-18
-4.20587 -0.249994 2.98797e-18
-4.17056 -0.249994 2.98797e-18
-4.13526 -0.249994 2.98797e-18
-4.09997 -0.249994 2.98797e-18
-4.06469 -0.249994 2.98797e-18
-4.02942 -0.249994 2.98797e-18
-3.99416 -0.249994 2.98797e-18
-3.95891 -0.249994 2.98797e-18
-3.92367 -0.249994 2.98797e-18
-3.88844 -0.249994 2.98797e-18
-3.85322 -0.249994 2.98797e-18
-3.81801 -0.249994 2.98797e-18
-3.7828 -0.249994 2.98797e-18
-3.74761 -0.249994 2.98797e-18
-3.71243 -0.249994 2.98797e-18
-3.67726 -0.249994 2.98797e-18
-3.64209 -0.249994 2.98797e-18
-3.60694 -0.249994 2.98797e-18
-3.57179 -0.249994 2.98797e-18
-3.53665 -0.249994 2.98797e-18
-3.50152 -0.249994 2.98797e-18
-3.4664 -0.249994 2.98797e-18
-3.43129 -0.249994 2.98797e-18
-3.39619 -0.249994 2.98797e-18
-3.36109 -0.249994 2.98797e-18
-3.32601 -0.249994 2.98797e-18
-3.29093 -0.249994 2.98797e-18
-3.25586 -0.249994 2.98797e-18
-3.2208 -0.249994 2.98797e-18
-3.18574 -0.249994 2.98797e-18
-3.1507 -0.249994 2.98797e-18
-3.11566 -0.249994 2.98797e-18
-3.08063 -0.249994 2.98797e-18
-3.0456 -0.249994 2.98797e-18
-3.01059 -0.249994 2.98797e-18
-2.97558 -0.249994 2.98797e-18
-2.94058 -0.249994 2.98797e-18
-2.90558 -0.249994 2.98797e-18
-2.87059 -0.249994 2.98797e-18
-2.83561 -0.249994 2.98797e-18
-2.80064 -0.249994 2.98797e-18
-2.76567 -0.249994 2.98797e-18
-2.73071 -0.249994 2.98797e-18
-2.69576 -0.249994 2.98797e-18
-2.66081 -0.249994 2.98797e-18
-2.62587 -0.249994 2.98797e-18
-2.59094 -0.249994 2.98797e-18
-2.55601 -0.249994 2.98797e-18
-2.52109 -0.249994 2.98797e-18
-2.48617 -0.249994 2.98797e-18
-2.45126 -0.249994 2.98797e-18
-2.41636 -0.249994 2.98797e-18
-2.38146 -0.249994 2.98797e-18
-2.34657 -0.249994 2.98797e-18
-2.31168 -0.249994 2.98797e-18
-2.2768 -0.249994 2.98797e-18
-2.24192 -0.249994 2.98797e-18
-2.20705 -0.249994 2.98797e-18
-2.17219 -0.249994 2.98797e-18
-2.13733 -0.249994 2.98797e-18
-2.10247 -0.249994 2.98797e-18
-2.06762 -0.249994 2.98797e-18
-2.03278 -0.249994 2.98797e-18
-1.99794 -0.249994 2.98797e-18
-1.9631 -0.249994 2.98797e-18
-1.92827 -0.249994 2.98797e-18
-1.89345 -0.249994 2.98797e-18
-1.85862 -0.249994 2.98797e-18
-1.82381 -0.249994 2.98797e-18
-1.78899 -0.249994 2.98797e-18
-1.75419 -0.249994 2.98797e-18
-1.71938 -0.249994 2.98797e-18
-1.68458 -0.249994 2.98797e-18
-1.64979 -0.249994 2.98797e-18
-1.61499 -0.249994 2.98797e-18
-1.58021 -0.249994 2.98797e-18
-1.54542 -0.249994 2.98797e-18
-1.51064 -0.249994 2.98797e-18
-1.47586 -0.249994 2.98797e-18
-1.44109 -0.249994 2.98797e-18
-1.40632 -0.249994 2.98797e-18
-1.37155 -0.249994 2.98797e-18
-1.33679 -0.249994 2.98797e-18
-1.30203 -0.249994 2.98797e-18
-1.26727 -0.249994 2.98797e-18
-1.23251 -0.249994 2.98797e-18
-1.19776 -0.249994 2.98797e-18
-1.16301 -0.249994 2.98797e-18
-1.12827 -0.249994 2.98797e-18
-1.09352 -0.249994 2.98797e-18
-1.05878 -0.249994 2.98797e-18
-1.02405 -0.249994 2.98797e-18
-0.989309 -0.249994 2.98797e-18
-0.954576 -0.249994 2.98797e-18
-0.919844 -0.249994 2.98797e-18
-0.885115 -0.249994 2.98797e-18
-0.850388 -0.249994 2.98797e-18
-0.815663 -0.249994 2.98797e-18
-0.78094 -0.249994 2.98797e-18
-0.746219 -0.249994 2.98797e-18
-0.711499 -0.249994 2.98797e-18
-0.676781 -0.249994 2.98797e-18
-0.642065 -0.249994 2.98797e-18
-0.60735 -0.249994 2.98797e-18
-0.572637 -0.249994 2.98797e-18
-0.537925 -0.249994 2.98797e-18
-0.503214 -0.249994 2.98797e-18
-0.468504 -0.249994 2.98797e-18
-0.433796 -0.249994 2.98797e-18
-0.399089 -0.249994 2.98797e-18
-0.364382 -0.249994 2.98797e-18
-0.329676 -0.249994 2.98797e-18
-0.294972 -0.249994 2.98797e-18
-0.260267 -0.249994 2.98797e-18
-0.225564 -0.249994 2.98797e-18
-0.190861 -0.249994 2.98797e-18
-0.156158 -0.249994 2.98797e-18
-0.121456 -0.249994 2.98797e-18
-0.0867541 -0.249994 2.98797e-18
-0.0520524 -0.249994 2.98797e-18
-0.0173508 -0.249994 2.98797e-18
0.0173508 -0.249994 2.98797e-18
0.0520524 -0.249994 2.98797e-18
0.0867541 -0.249994 2.98797e-18
0.121456 -0.249994 2.98797e-18
0.156158 -0.249994 2.98797e-18
0.190861 -0.249994 2.98797e-18
0.225564 -0.249994 2.98797e-18
0.260267 -0.249994 2.98797e-18
0.294972 -0.249994 2.98797e-18
0.329676 -0.249994 2.98797e-18
0.364382 -0.249994 2.98797e-18
0.399089 -0.249994 2.98797e-18
0.433796 -0.249994 2.98797e-18
0.468504 -0.249994 2.98797e-18
0.503214 -0.249994 2.98797e-18
0.537925 -0.249994 2.98797e-18
0.572637 -0.249994 2.98797e-18
0.60735 -0.249994 2.98797e-18
0.642065 -0.249994 2.98797e-18
0.676781 -0.249994 2.98797e-18
0.711499 -0.249994 2.98797e-18
0.746219 -0.249994 2.98797e-18
0.78094 -0.249994 2.98797e-18
0.815663 -0.249994 2.98797e-18
0.850388 -0.249994 2.98797e-18
0.885115 -0.249994 2.98797e-18
0.919844 -0.249994 2.98797e-18
0.954576 -0.249994 2.98797e-18
0.989309 -0.249994 2.98797e-18
1.02405 -0.249994 2.98797e-18
1.05878 -0.249994 2.98797e-18
1.09352 -0.249994 2.98797e-18
1.12827 -0.249994 2.98797e-18
1.16301 -0.249994 2.98797e-18
1.19776 -0.249994 2.98797e-18
1.23251 -0.249994 2.98797e-18
1.26727 -0.249994 2.98797e-18
1.30203 -0.249994 2.98797e-18
1.33679 -0.249994 2.98797e-18
1.37155 -0.249994 2.98797e-18
1.40632 -0.249994 2.98797e-18
1.44109 -0.249994 2.98797e-18
1.47586 -0.249994 2.98797e-18
1.51064 -0.249994 2.98797e-18
1.54542 -0.249994 2.98797e-18
1.58021 -0.249994 2.98797e-18
1.61499 -0.249994 2.98797e-18
1.64979 -0.249994 2.98797e-18
1.68458 -0.249994 2.98797e-18
1.71938 -0.249994 2.98797e-18
1.75419 -0.249994 2.98797e-18
1.78899 -0.249994 2.98797e-18
1.82381 -0.249994 2.98797e-18
1.85862 -0.249994 2.98797e-18
1.89345 -0.249994 2.98797e-18
1.92827 -0.249994 2.98797e-18
1.9631 -0.249994 2.98797e-18
1.99794 -0.249994 2.98797e-18
2.03278 -0.249994 2.98797e-18
2.06762 -0.249994 2.98797e-18
2.10247 -0.249994 2.98797e-18
2.13733 -0.249994 2.98797e-18
2.17219 -0.249994 2.98797e-18
2.20705 -0.249994 2.98797e-18
2.24192 -0.249994 2.98797e-18
2.2768 -0.249994 2.98797e-18
2.31168 -0.249994 2.98797e-18
2.34657 -0.249994 2.98797e-18
2.38146 -0.249994 2.98797e-18
2.41636 -0.249994 2.98797e-18
2.45126 -0.249994 2.98797e-18
2.48617 -0.249994 2.98797e-18
2.52109 -0.249994 2.98797e-18
2.55601 -0.249994 2.98797e-18
2.59094 -0.249994 2.98797e-18
2.62587 -0.249994 2.98797e-18
2.66081 -0.249994 2.98797e-18
2.69576 -0.249994 2.98797e-18
2.73071 -0.249994 2.98797e-18
2.76567 -0.249994 2.98797e-18
2.80064 -0.249994 2.98797e-18
2.83561 -0.249994 2.98797e-18
2.87059 -0.249994 2.98797e-18
2.90558 -0.249994 2.98797e-18
2.94058 -0.249994 2.98797e-18
2.97558 -0.249994 2.98797e-18
3.01059 -0.249994 2.98797e-18
3.0456 -0.249994 2.98797e-18
3.08063 -0.249994 2.98797e-18
3.11566 -0.249994 2.98797e-18
3.1507 -0.249994 2.98797e-18
3.18574 -0.249994 2.98797e-18
3.2208 -0.249994 2.98797e-18
3.25586 -0.249994 2.98797e-18
3.29093 -0.249994 2.98797e-18
3.32601 -0.249994 2.98797e-18
3.36109 -0.249994 2.98797e-18
3.39619 -0.249994 2.98797e-18
3.43129 -0.249994 2.98797e-18
3.4664 -0.249994 2.98797e-18
3.50152 -0.249994 2.98797e-18
3.53665 -0.249994 2.98797e-18
3.57179 -0.249994 2.98797e-18
3.60694 -0.249994 2.98797e-18
3.64209 -0.249994 2.98797e-18
3.67726 -0.249994 2.98797e-18
3.71243 -0.249994 2.98797e-18
3.74761 -0.249994 2.98797e-18
3.7828 -0.249994 2.98797e-18
3.81801 -0.249994 2.98797e-18
3.85322 -0.249994 2.98797e-18
3.88844 -0.249994 2.98797e-18
3.92367 -0.249994 2.98797e-18
3.95891 -0.249994 2.98797e-18
3.99416 -0.249994 2.98797e-18
4.02942 -0.249994 2.98797e-18
4.06469 -0.249994 2.98797e-18
4.09997 -0.249994 2.98797e-18
4.13526 -0.249994 2.98797e-18
4.17056 -0.249994 2.98797e-18
4.20587 -0.249994 2.98797e-18
4.24119 -0.249994 2.98797e-18
4.27653 -0.249994 2.98797e-18
4.31187 -0.249994 2.98797e-18
4.34722 -0.249994 2.98797e-18
4.38259 -0.249994 2.98797e-18
4.41797 -0.249994 2.98797e-18
4.45335 -0.249994 2.98797e-18
4.48875 -0.249994 2.98797e-18
4.52416 -0.249994 2.98797e-18
4.55958 -0.249994 2.98797e-18
4.59502 -0.249994 2.98797e-18
4.63046 -0.249994 2.98797e-18
4.66592 -0.249994 2.98797e-18
4.70139 -0.249994 2.98797e-18
4.73687 -0.249994 2.98797e-18
4.77237 -0.249994 2.98797e-18
4.80787 -0.249994 2.98797e-18
4.84339 -0.249994 2.98797e-18
4.87892 -0.249994 2.98797e-18
4.91446 -0.249994 2.98797e-18
4.95002 -0.249994 2.98797e-18
4.98559 -0.249994 2.98797e-18
5.02117 -0.249994 2.98797e-18
5.05677 -0.249994 2.98797e-18
5.09237 -0.249994 2.98797e-18
5.128 -0.249994 2.98797e-18
5.16363 -0.249994 2.98797e-18
5.19928 -0.249994 2.98797e-18
5.23494 -0.249994 2.98797e-18
5.27062 -0.249994 2.98797e-18
5.30631 -0.249994 2.98797e-18
5.34201 -0.249994 2.98797e-18
5.37773 -0.249994 2.98797e-18
5.41346 -0.249994 2.98797e-18
5.4492 -0.249994 2.98797e-18
5.48497 -0.249994 2.98797e-18
5.52074 -0.249994 2.98797e-18
5.55653 -0.249994 2.98797e-18
5.59233 -0.249994 2.98797e-18
5.62815 -0.249994 2.98797e-18
5.66399 -0.249994 2.98797e-18
5.69984 -0.249994 2.98797e-18
5.7357 -0.249994 2.98797e-18
5.77158 -0.249994 2.98797e-18
5.80748 -0.249994 2.98797e-18
5.84339 -0.249994 2.98797e-18
5.87932 -0.249994 2.98797e-18
5.91526 -0.249994 2.98797e-18
5.95122 -0.249994 2.98797e-18
5.9872 -0.249994 2.98797e-18
6.02319 -0.249994 2.98797e-18
6.05919 -0.249994 2.98797e-18
6.09522 -0.249994 2.98797e-18
6.13126 -0.249994 2.98797e-18
6.16732 -0.249994 2.98797e-18
6.20339 -0.249994 2.98797e-18
6.23949 -0.249994 2.98797e-18
6.27559 -0.249994 2.98797e-18
6.31172 -0.249994 2.98797e-18
6.34786 -0.249994 2.98797e-18
6.38403 -0.249994 2.98797e-18
6.42021 -0.249994 2.98797e-18
6.4564 -0.249994 2.98797e-18
6.49262 -0.249994 2.98797e-18
6.52885 -0.249994 2.98797e-18
6.5651 -0.249994 2.98797e-18
6.60137 -0.249994 2.98797e-18
6.63766 -0.249994 2.98797e-18
6.67397 -0.249994 2.98797e-18
6.71029 -0.249994 2.98797e-18
6.74664 -0.249994 2.98797e-18
6.783 -0.249994 2.98797e-18
6.81938 -0.249994 2.98797e-18
6.85579 -0.249994 2.98797e-18
6.89221 -0.249994 2.98797e-18
6.92865 -0.249994 2.98797e-18
6.96511 -0.249994 2.98797e-18
7.00159 -0.249994 2.98797e-18
7.0381 -0.249994 2.98797e-18
7.07462 -0.249994 2.98797e-18
7.11116 -0.249994 2.98797e-18
7.14772 -0.249994 2.98797e-18
7.18431 -0.249994 2.98797e-18
7.22091 -0.249994 2.98797e-18
7.25754 -0.249994 2.98797e-18
7.29418 -0.249994 2.98797e-18
7.33085 -0.249994 2.98797e-18
7.36754 -0.249994 2.98797e-18
7.40425 -0.249994 2.98797e-18
7.44099 -0.249994 2.98797e-18
7.47774 -0.249994 2.98797e-18
7.51452 -0.249994 2.98797e-18
7.55132 -0.249994 2.98797e-18
7.58814 -0.249994 2.98797e-18
7.62498 -0.249994 2.98797e-18
7.66185 -0.249994 2.98797e-18
7.69874 -0.249994 2.98797e-18
7.73566 -0.249994 2.98797e-18
7.77259 -0.249994 2.98797e-18
7.80955 -0.249994 2.98797e-18
7.84654 -0.249994 2.98797e-18
7.88355 -0.249994 2.98797e-18
7.92058 -0.249994 2.98797e-18
7.95763 -0.249994 2.98797e-18
7.99471 -0.249994 2.98797e-18
8.03182 -0.249994 2.98797e-18
8.06895 -0.249994 2.98797e-18
8.1061 -0.249994 2.98797e-18
8.14328 -0.249994 2.98797e-18
8.18049 -0.249994 2.98797e-18
8.21772 -0.249994 2.98797e-18
8.25497 -0.249994 2.98797e-18
8.29226 -0.249994 2.98797e-18
8.32956 -0.249994 2.98797e-18
8.3669 -0.249994 2.98797e-18
8.40426 -0.249994 2.98797e-18
8.44165 -0.249994 2.98797e-18
8.47906 -0.249994 2.98797e-18
8.5165 -0.249994 2.98797e-18
8.55397 -0.249994 2.98797e-18
8.59146 -0.249994 2.98797e-18
8.62899 -0.249994 2.98797e-18
8.66654 -0.249994 2.98797e-18
8.70412 -0.249994 2.98797e-18
8.74172 -0.249994 2.98797e-18
8.77936 -0.249994 2.98797e-18
8.81702 -0.249994 2.98797e-18
8.85471 -0.249994 2.98797e-18
8.89244 -0.249994 2.98797e-18
8.93019 -0.249994 2.98797e-18
8.96797 -0.249994 2.98797e-18
9.00578 -0.249994 2.98797e-18
9.04362 -0.249994 2.98797e-18
9.08149 -0.249994 2.98797e-18
9.11939 -0.249994 2.98797e-18
9.15732 -0.249994 2.98797e-18
9.19528 -0.249994 2.98797e-18
9.23327 -0.249994 2.98797e-18
9.2713 -0.249994 2.98797e-18
9.30935 -0.249994 2.98797e-18
9.34744 -0.249994 2.98797e-18
9.38556 -0.249994 2.98797e-18
9.42371 -0.249994 2.98797e-18
9.46189 -0.249994 2.98797e-18
9.50011 -0.249994 2.98797e-18
9.53836 -0.249994 2.98797e-18
9.57664 -0.249994 2.98797e-18
9.61496 -0.249994 2.98797e-18
9.65331 -0.249994 2.98797e-18
9.69169 -0.249994 2.98797e-18
9.73011 -0.249994 2.98797e-18
9.76856 -0.249994 2.98797e-18
9.80704 -0.249994 2.98797e-18
9.84557 -0.249994 2.98797e-18
9.88412 -0.249994 2.98797e-18
9.92271 -0.249994 2.98797e-18
9.96134 -0.249994 2.98797e-18
10 -0.249994 2.98797e-18
10.0387 -0.249994 2.98797e-18
10.0774 -0.249994 2.98797e-18
10.1162 -0.249994 2.98797e-18
10.155 -0.249994 2.98797e-18
10.1939 -0.249994 2.98797e-18
10.2328 -0.249994 2.98797e-18
10.2717 -0.249994 2.98797e-18
10.3106 -0.249994 2.98797e-18
10.3496 -0.249994 2.98797e-18
10.3887 -0.249994 2.98797e-18
10.4278 -0.249994 2.98797e-18
10.4669 -0.249994 2.98797e-18
10.506 -0.249994 2.98797e-18
10.5452 -0.249994 2.98797e-18
10.5845 -0.249994 2.98797e-18
10.6238 -0.249994 2.98797e-18
10.6631 -0.249994 2.98797e-18
10.7024 -0.249994 2.98797e-18
10.7418 -0.249994 2.98797e-18
10.7813 -0.249994 2.98797e-18
10.8208 -0.249994 2.98797e-18
10.8603 -0.249994 2.98797e-18
10.8999 -0.249994 2.98797e-18
10.9395 -0.249994 2.98797e-18
10.9792 -0.249994 2.98797e-18
11.0189 -0.249994 2.98797e-18
11.0586 -0.249994 2.98797e-18
11.0984 -0.249994 2.98797e-18
11.1383 -0.249994 2.98797e-18
11.1781 -0.249994 2.98797e-18
11.2181 -0.249994 2.98797e-18
11.2581 -0.249994 2.98797e-18
11.2981 -0.249994 2.98797e-18
11.3381 -0.249994 2.98797e-18
11.3783 -0.249994 2.98797e-18
11.4184 -0.249994 2.98797e-18
11.4587 -0.249994 2.98797e-18
11.4989 -0.249994 2.98797e-18
11.5392 -0.249994 2.98797e-18
11.5796 -0.249994 2.98797e-18
11.62 -0.249994 2.98797e-18
11.6605 -0.249994 2.98797e-18
11.701 -0.249994 2.98797e-18
11.7415 -0.249994 2.98797e-18
11.7822 -0.249994 2.98797e-18
11.8228 -0.249994 2.98797e-18
11.8636 -0.249994 2.98797e-18
11.9043 -0.249994 2.98797e-18
11.9452 -0.249994 2.98797e-18
11.986 -0.249994 2.98797e-18
12.027 -0.249994 2.98797e-18
12.068 -0.249994 2.98797e-18
12.109 -0.249994 2.98797e-18
12.1501 -0.249994 2.98797e-18
12.1913 -0.249994 2.98797e-18
12.2325 -0.249994 2.98797e-18
12.2738 -0.249994 2.98797e-18
12.3151 -0.249994 2.98797e-18
12.3565 -0.249994 2.98797e-18
12.3979 -0.249994 2.98797e-18
12.4394 -0.249994 2.98797e-18
12.481 -0.249994 2.98797e-18
12.5226 -0.249994 2.98797e-18
12.5643 -0.249994 2.98797e-18
12.6061 -0.249994 2.98797e-18
12.6479 -0.249994 2.98797e-18
12.6898 -0.249994 2.98797e-18
12.7317 -0.249994 2.98797e-18
12.7737 -0.249994 2.98797e-18
12.8158 -0.249994 2.98797e-18
12.8579 -0.249994 2.98797e-18
12.9001 -0.249994 2.98797e-18
12.9424 -0.249994 2.98797e-18
12.9847 -0.249994 2.98797e-18
13.0271 -0.249994 2.98797e-18
13.0696 -0.249994 2.98797e-18
13.1121 -0.249994 2.98797e-18
13.1547 -0.249994 2.98797e-18
13.1974 -0.249994 2.98797e-18
13.2402 -0.249994 2.98797e-18
13.283 -0.249994 2.98797e-18
13.3259 -0.249994 2.98797e-18
13.3689 -0.249994 2.98797e-18
13.4119 -0.249994 2.98797e-18
13.455 -0.249994 2.98797e-18
13.4982 -0.249994 2.98797e-18
13.5415 -0.249994 2.98797e-18
13.5848 -0.249994 2.98797e-18
13.6283 -0.249994 2.98797e-18
13.6718 -0.249994 2.98797e-18
13.7153 -0.249994 2.98797e-18
13.759 -0.249994 2.98797e-18
13.8028 -0.249994 2.98797e-18
13.8466 -0.249994 2.98797e-18
13.8905 -0.249994 2.98797e-18
13.9345 -0.249994 2.98797e-18
13.9786 -0.249994 2.98797e-18
14.0227 -0.249994 2.98797e-18
14.067 -0.249994 2.98797e-18
14.1113 -0.249994 2.98797e-18
14.1558 -0.249994 2.98797e-18
14.2003 -0.249994 2.98797e-18
14.2449 -0.249994 2.98797e-18
14.2896 -0.249994 2.98797e-18
14.3344 -0.249994 2.98797e-18
14.3793 -0.249994 2.98797e-18
14.4243 -0.249994 2.98797e-18
14.4693 -0.249994 2.98797e-18
14.5145 -0.249994 2.98797e-18
14.5598 -0.249994 2.98797e-18
14.6052 -0.249994 2.98797e-18
14.6506 -0.249994 2.98797e-18
14.6962 -0.249994 2.98797e-18
14.7419 -0.249994 2.98797e-18
14.7877 -0.249994 2.98797e-18
14.8336 -0.249994 2.98797e-18
14.8796 -0.249994 2.98797e-18
14.9257 -0.249994 2.98797e-18
14.9719 -0.249994 2.98797e-18
15.0182 -0.249994 2.98797e-18
15.0647 -0.249994 2.98797e-18
15.1112 -0.249994 2.98797e-18
15.1579 -0.249994 2.98797e-18
15.2047 -0.249994 2.98797e-18
15.2516 -0.249994 2.98797e-18
15.2986 -0.249994 2.98797e-18
15.3458 -0.249994 2.98797e-18
15.393 -0.249994 2.98797e-18
15.4404 -0.249994 2.98797e-18
15.488 -0.249994 2.98797e-18
15.5356 -0.249994 2.98797e-18
15.5834 -0.249994 2.98797e-18
15.6313 -0.249994 2.98797e-18
15.6794 -0.249994 2.98797e-18
15.7276 -0.249994 2.98797e-18
15.7759 -0.249994 2.98797e-18
15.8243 -0.249994 2.98797e-18
15.873 -0.249994 2.98797e-18
15.9217 -0.249994 2.98797e-18
15.9706 -0.249994 2.98797e-18
16.0197 -0.249994 2.98797e-18
16.0689 -0.249994 2.98797e-18
16.1182 -0.249994 2.98797e-18
16.1677 -0.249994 2.98797e-18
16.2174 -0.249994 2.98797e-18
16.2672 -0.249994 2.98797e-18
16.3172 -0.249994 2.98797e-18
16.3674 -0.249994 2.98797e-18
16.4177 -0.249994 2.98797e-18
16.4682 -0.249994 2.98797e-18
16.5189 -0.249994 2.98797e-18
16.5697 -0.249994 2.98797e-18
16.6208 -0.249994 2.98797e-18
16.672 -0.249994 2.98797e-18
16.7234 -0.249994 2.98797e-18
16.775 -0.249994 2.98797e-18
16.8268 -0.249994 2.98797e-18
16.8787 -0.249994 2.98797e-18
16.9309 -0.249994 2.98797e-18
16.9833 -0.249994 2.98797e-18
17.0359 -0.249994 2.98797e-18
17.0887 -0.249994 2.98797e-18
17.1418 -0.249994 2.98797e-18
17.195 -0.249994 2.98797e-18
17.2485 -0.249994 2.98797e-18
17.3022 -0.249994 2.98797e-18
17.3562 -0.249994 2.98797e-18
17.4104 -0.249994 2.98797e-18
17.4648 -0.249994 2.98797e-18
17.5195 -0.249994 2.98797e-18
17.5744 -0.249994 2.98797e-18
17.6296 -0.249994 2.98797e-18
17.6851 -0.249994 2.98797e-18
17.7408 -0.249994 2.98797e-18
17.7969 -0.249994 2.98797e-18
17.8532 -0.249994 2.98797e-18
17.9098 -0.249994 2.98797e-18
17.9667 -0.249994 2.98797e-18
18.0239 -0.249994 2.98797e-18
18.0815 -0.249994 2.98797e-18
18.1393 -0.249994 2.98797e-18
18.1975 -0.249994 2.98797e-18
18.256 -0.249994 2.98797e-18
18.3149 -0.249994 2.98797e-18
18.3742 -0.249994 2.98797e-18
18.4338 -0.249994 2.98797e-18
18.4938 -0.249994 2.98797e-18
18.5542 -0.249994 2.98797e-18
18.615 -0.249994 2.98797e-18
18.6762 -0.249994 2.98797e-18
18.7379 -0.249994 2.98797e-18
18.8 -0.249994 2.98797e-18
18.8625 -0.249994 2.98797e-18
18.9255 -0.249994 2.98797e-18
18.9891 -0.249994 2.98797e-18
19.0531 -0.249994 2.98797e-18
19.1177 -0.249994 2.98797e-18
19.1828 -0.249994 2.98797e-18
19.2484 -0.249994 2.98797e-18
19.3147 -0.249994 2.98797e-18
19.3816 -0.249994 2.98797e-18
19.4491 -0.249994 2.98797e-18
19.5173 -0.249994 2.98797e-18
19.5862 -0.249994 2.98797e-18
19.6558 -0.249994 2.98797e-18
19.7262 -0.249994 2.98797e-18
19.7974 -0.249994 2.98797e-18
19.8694 -0.249994 2.98797e-18
19.9423 -0.249994 2.98797e-18
20.0162 -0.249994 2.98797e-18
20.091 -0.249994 2.98797e-18
20.1669 -0.249994 2.98797e-18
20.244 -0.249994 2.98797e-18
20.3222 -0.249994 2.98797e-18
20.4016 -0.249994 2.98797e-18
20.4825 -0.249994 2.98797e-18
20.5648 -0.249994 2.98797e-18
20.6487 -0.249994 2.98797e-18
20.7344 -0.249994 2.98797e-18
20.8219 -0.249994 2.98797e-18
20.9115 -0.249994 2.98797e-18
21.0034 -0.249994 2.98797e-18
21.0979 -0.249994 2.98797e-18
21.1952 -0.249994 2.98797e-18
21.2959 -0.249994 2.98797e-18
21.4004 -0.249994 2.98797e-18
21.5093 -0.249994 2.98797e-18
21.6237 -0.249994 2.98797e-18
21.7448 -0.249994 2.98797e-18
21.8747 -0.249994 2.98797e-18
22.0165 -0.249994 2.98797e-18
22.1768 -0.249994 2.98797e-18
22.3723 -0.249994 2.98797e-18


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1ClassicOneLoop/SigmaATwoLoop.txt <==
-22.3723 -0.186258 -6.12095e-05
-22.1768 -0.186285 2.63385e-05
-22.0165 -0.186292 -3.14389e-05
-21.8747 -0.186301 2.13304e-05
-21.7448 -0.186306 -2.40258e-05
-21.6237 -0.186312 1.78995e-05
-21.5093 -0.186317 -2.06194e-05
-21.4004 -0.186322 1.50913e-05
-21.2959 -0.186327 -1.91622e-05
-21.1952 -0.186332 1.1995e-05
-21.0979 -0.186338 -1.99352e-05
-21.0034 -0.186345 6.38343e-06
-20.9115 -0.186355 -2.66803e-05
-20.8219 -0.186367 -8.93812e-06
-20.7344 -0.186383 -4.84748e-05
-20.6487 -0.186403 -3.86567e-05
-20.5648 -0.186424 -7.06236e-05
-20.4825 -0.186443 -3.63546e-05
-20.4016 -0.186457 -2.96457e-05
-20.3222 -0.186465 2.14774e-05
-20.244 -0.18647 3.88018e-06
-20.1669 -0.186473 7.39264e-06
-20.091 -0.186476 -2.20247e-05
-20.0162 -0.186479 1.09564e-05
-19.9423 -0.186482 -1.51848e-07
-19.8694 -0.186484 9.19625e-06
-19.7974 -0.186487 -1.47421e-05
-19.7262 -0.18649 1.36899e-05
-19.6558 -0.186492 -3.88755e-06
-19.5862 -0.186495 5.94842e-06
-19.5173 -0.186497 -7.82858e-06
-19.4491 -0.1865 1.4165e-05
-19.3816 -0.186502 -9.16483e-06
-19.3147 -0.186505 8.49427e-06
-19.2484 -0.186507 -3.3622e-06
-19.1828 -0.18651 8.42617e-06
-19.1177 -0.186512 -7.58042e-06
-19.0531 -0.186515 1.22395e-05
-18.9891 -0.186517 -7.30774e-06
-18.9255 -0.186519 8.82265e-06
-18.8625 -0.186522 -3.71781e-06
-18.8 -0.186524 7.90768e-06
-18.7379 -0.186527 -5.42529e-06
-18.6762 -0.186529 1.06228e-05
-18.615 -0.186532 -6.82395e-06
-18.5542 -0.186534 1.00145e-05
-18.4938 -0.186537 -4.63729e-06
-18.4338 -0.186539 7.90169e-06
-18.3742 -0.186542 -3.61204e-06
-18.3149 -0.186544 8.47973e-06
-18.256 -0.186547 -5.01173e-06
-18.1975 -0.186549 9.9105e-06
-18.1393 -0.186552 -5.48752e-06
-18.0815 -0.186554 9.40468e-06
-18.0239 -0.186557 -4.15484e-06
-17.9667 -0.18656 8.09049e-06
-17.9098 -0.186562 -3.25318e-06
-17.8532 -0.186565 8.06953e-06
-17.7969 -0.186567 -3.80453e-06
-17.7408 -0.18657 9.00902e-06
-17.6851 -0.186573 -4.48725e-06
-17.6296 -0.186575 9.31467e-06
-17.5744 -0.186578 -4.12951e-06
-17.5195 -0.186581 8.63699e-06
-17.4648 -0.186583 -3.21119e-06
-17.4104 -0.186586 7.97728e-06
-17.3562 -0.186589 -2.80816e-06
-17.3022 -0.186591 8.09012e-06
-17.2485 -0.186594 -3.13767e-06
-17.195 -0.186597 8.65992e-06
-17.1418 -0.1866 -3.53221e-06
-17.0887 -0.186602 8.93321e-06
-17.0359 -0.186605 -3.40194e-06
-16.9833 -0.186608 8.6429e-06
-16.9309 -0.186611 -2.83843e-06
-16.8787 -0.186614 8.16387e-06
-16.8268 -0.186616 -2.35409e-06
-16.775 -0.186619 7.98413e-06
-16.7234 -0.186622 -2.28161e-06
-16.672 -0.186625 8.21203e-06
-16.6208 -0.186628 -2.5051e-06
-16.5697 -0.186631 8.56564e-06
-16.5189 -0.186634 -2.66802e-06
-16.4682 -0.186637 8.71083e-06
-16.4177 -0.18664 -2.53611e-06
-16.3674 -0.186643 8.5564e-06
-16.3172 -0.186646 -2.16494e-06
-16.2672 -0.186649 8.27478e-06
-16.2174 -0.186652 -1.79164e-06
-16.1677 -0.186655 8.1089e-06
-16.1182 -0.186658 -1.61245e-06
-16.0689 -0.186661 8.17278e-06
-16.0197 -0.186665 -1.64499e-06
-15.9706 -0.186668 8.39508e-06
-15.9217 -0.186671 -1.7527e-06
-15.873 -0.186674 8.60768e-06
-15.8243 -0.186677 -1.77103e-06
-15.7759 -0.186681 8.67996e-06
-15.7276 -0.186684 -1.62331e-06
-15.6794 -0.186687 8.59729e-06
-15.6313 -0.186691 -1.35284e-06
-15.5834 -0.186694 8.44756e-06
-15.5356 -0.186697 -1.07238e-06
-15.488 -0.186701 8.34718e-06
-15.4404 -0.186704 -8.82426e-07
-15.393 -0.186708 8.36634e-06
-15.3458 -0.186711 -8.14627e-07
-15.2986 -0.186714 8.49722e-06
-15.2516 -0.186718 -8.26585e-07
-15.2047 -0.186721 8.67275e-06
-15.1579 -0.186725 -8.38667e-07
-15.1112 -0.186729 8.81365e-06
-15.0647 -0.186732 -7.83031e-07
-15.0182 -0.186736 8.87213e-06
-14.9719 -0.18674 -6.36433e-07
-14.9257 -0.186743 8.85054e-06
-14.8796 -0.186747 -4.23946e-07
-14.8336 -0.186751 8.79147e-06
-14.7877 -0.186754 -1.98389e-07
-14.7419 -0.186758 8.75053e-06
-14.6962 -0.186762 -1.07041e-08
-14.6506 -0.186766 8.76834e-06
-14.6052 -0.18677 1.12996e-07
-14.5598 -0.186774 8.85487e-06
-14.5145 -0.186778 1.78897e-07
-14.4693 -0.186782 8.99013e-06
-14.4243 -0.186786 2.17553e-07
-14.3793 -0.18679 9.13755e-06
-14.3344 -0.186794 2.67216e-07
-14.2896 -0.186798 9.26174e-06
-14.2449 -0.186802 3.57129e-07
-14.2003 -0.186806 9.34243e-06
-14.1558 -0.18681 4.97469e-07
-14.1113 -0.186815 9.37999e-06
-14.067 -0.186819 6.78471e-07
-14.0227 -0.186823 9.39212e-06
-13.9786 -0.186827 8.77186e-07
-13.9345 -0.186832 9.40465e-06
-13.8905 -0.186836 1.06784e-06
-13.8466 -0.186841 9.44115e-06
-13.8028 -0.186845 1.2314e-06
-13.759 -0.18685 9.51506e-06
-13.7153 -0.186854 1.36107e-06
-13.6718 -0.186859 9.62671e-06
-13.6283 -0.186863 1.46286e-06
-13.5848 -0.186868 9.76511e-06
-13.5415 -0.186873 1.55175e-06
-13.4982 -0.186878 9.91317e-06
-13.455 -0.186882 1.64569e-06
-13.4119 -0.186887 1.00539e-05
-13.3689 -0.186892 1.75974e-06
-13.3259 -0.186897 1.01757e-05
-13.283 -0.186902 1.90192e-06
-13.2402 -0.186907 1.02748e-05
-13.1974 -0.186912 2.07197e-06
-13.1547 -0.186917 1.03555e-05
-13.1121 -0.186922 2.26254e-06
-13.0696 -0.186927 1.04279e-05
-13.0271 -0.186932 2.46228e-06
-12.9847 -0.186938 1.05042e-05
-12.9424 -0.186943 2.65945e-06
-12.9001 -0.186948 1.05952e-05
-12.8579 -0.186954 2.84513e-06
-12.8158 -0.186959 1.0708e-05
-12.7737 -0.186965 3.01514e-06
-12.7317 -0.18697 1.08443e-05
-12.6898 -0.186976 3.17051e-06
-12.6479 -0.186981 1.1001e-05
-12.6061 -0.186987 3.3166e-06
-12.5643 -0.186993 1.11715e-05
-12.5226 -0.186999 3.46128e-06
-12.481 -0.187004 1.13478e-05
-12.4394 -0.18701 3.61281e-06
-12.3979 -0.187016 1.15225e-05
-12.3565 -0.187022 3.77799e-06
-12.3151 -0.187028 1.16902e-05
-12.2738 -0.187034 3.96084e-06
-12.2325 -0.187041 1.18491e-05
-12.1913 -0.187047 4.16215e-06
-12.1501 -0.187053 1.2e-05
-12.109 -0.18706 4.37973e-06
-12.068 -0.187066 1.21469e-05
-12.027 -0.187072 4.60928e-06
-11.986 -0.187079 1.2295e-05
-11.9452 -0.187086 4.84552e-06
-11.9043 -0.187092 1.245e-05
-11.8636 -0.187099 5.08342e-06
-11.8228 -0.187106 1.26169e-05
-11.7822 -0.187113 5.31914e-06
-11.7415 -0.18712 1.2799e-05
-11.701 -0.187127 5.55067e-06
-11.6605 -0.187134 1.29978e-05
-11.62 -0.187141 5.77802e-06
-11.5796 -0.187148 1.32128e-05
-11.5392 -0.187155 6.003e-06
-11.4989 -0.187163 1.34419e-05
-11.4587 -0.18717 6.22878e-06
-11.4184 -0.187178 1.3682e-05
-11.3783 -0.187185 6.45924e-06
-11.3381 -0.187193 1.39297e-05
-11.2981 -0.187201 6.69824e-06
-11.2581 -0.187208 1.41819e-05
-11.2181 -0.187216 6.94911e-06
-11.1781 -0.187224 1.44364e-05
-11.1383 -0.187232 7.2142e-06
-11.0984 -0.187241 1.46919e-05
-11.0586 -0.187249 7.49466e-06
-11.0189 -0.187257 1.49485e-05
-10.9792 -0.187266 7.7905e-06
-10.9395 -0.187274 1.52075e-05
-10.8999 -0.187283 8.10069e-06
-10.8603 -0.187291 1.54709e-05
-10.8208 -0.1873 8.42355e-06
-10.7813 -0.187309 1.57415e-05
-10.7418 -0.187318 8.75707e-06
-10.7024 -0.187327 1.6022e-05
-10.6631 -0.187336 9.09927e-06
-10.6238 -0.187346 1.6315e-05
-10.5845 -0.187355 9.44857e-06
-10.5452 -0.187365 1.66228e-05
-10.506 -0.187374 9.80396e-06
-10.4669 -0.187384 1.69469e-05
-10.4278 -0.187394 1.01652e-05
-10.3887 -0.187404 1.72881e-05
-10.3496 -0.187414 1.05327e-05
-10.3106 -0.187424 1.76468e-05
-10.2717 -0.187434 1.09076e-05
-10.2328 -0.187444 1.80224e-05
-10.1939 -0.187455 1.12916e-05
-10.155 -0.187466 1.84142e-05
-10.1162 -0.187476 1.16869e-05
-10.0774 -0.187487 1.88212e-05
-10.0387 -0.187498 1.20954e-05
-10 -0.187509 1.92426e-05
-9.96134 -0.187521 1.25195e-05
-9.92271 -0.187532 1.96775e-05
-9.88412 -0.187544 1.29611e-05
-9.84557 -0.187555 2.01255e-05
-9.80704 -0.187567 1.34219e-05
-9.76856 -0.187579 2.05867e-05
-9.73011 -0.187591 1.39032e-05
-9.69169 -0.187604 2.10613e-05
-9.65331 -0.187616 1.44058e-05
-9.61496 -0.187629 2.15504e-05
-9.57664 -0.187641 1.49304e-05
-9.53836 -0.187654 2.20553e-05
-9.50011 -0.187667 1.54773e-05
-9.46189 -0.187681 2.25777e-05
-9.42371 -0.187694 1.60466e-05
-9.38556 -0.187708 2.31194e-05
-9.34744 -0.187721 1.66383e-05
-9.30935 -0.187735 2.36825e-05
-9.2713 -0.18775 1.72524e-05
-9.23327 -0.187764 2.42691e-05
-9.19528 -0.187778 1.78893e-05
-9.15732 -0.187793 2.48813e-05
-9.11939 -0.187808 1.85492e-05
-9.08149 -0.187823 2.55211e-05
-9.04362 -0.187838 1.92329e-05
-9.00578 -0.187854 2.61903e-05
-8.96797 -0.187869 1.99413e-05
-8.93019 -0.187885 2.68906e-05
-8.89244 -0.187901 2.06757e-05
-8.85471 -0.187918 2.76236e-05
-8.81702 -0.187934 2.14379e-05
-8.77936 -0.187951 2.83906e-05
-8.74172 -0.187968 2.22298e-05
-8.70412 -0.187986 2.91931e-05
-8.66654 -0.188003 2.30535e-05
-8.62899 -0.188021 3.00324e-05
-8.59146 -0.188039 2.39117e-05
-8.55397 -0.188057 3.09098e-05
-8.5165 -0.188076 2.48069e-05
-8.47906 -0.188095 3.18268e-05
-8.44165 -0.188114 2.57419e-05
-8.40426 -0.188133 3.27851e-05
-8.3669 -0.188153 2.67199e-05
-8.32956 -0.188173 3.37865e-05
-8.29226 -0.188193 2.77437e-05
-8.25497 -0.188214 3.48331e-05
-8.21772 -0.188235 2.88165e-05
-8.18049 -0.188256 3.59273e-05
-8.14328 -0.188277 2.99416e-05
-8.1061 -0.188299 3.70719e-05
-8.06895 -0.188321 3.11222e-05
-8.03182 -0.188344 3.827e-05
-7.99471 -0.188367 3.23618e-05
-7.95763 -0.18839 3.95252e-05
-7.92058 -0.188414 3.36639e-05
-7.88355 -0.188438 4.08413e-05
-7.84654 -0.188462 3.50323e-05
-7.80955 -0.188487 4.22225e-05
-7.77259 -0.188512 3.6471e-05
-7.73566 -0.188538 4.36737e-05
-7.69874 -0.188564 3.7984e-05
-7.66185 -0.188591 4.51999e-05
-7.62498 -0.188618 3.95762e-05
-7.58814 -0.188645 4.68066e-05
-7.55132 -0.188673 4.12523e-05
-7.51452 -0.188701 4.84999e-05
-7.47774 -0.18873 4.30179e-05
-7.44099 -0.188759 5.02862e-05
-7.40425 -0.188789 4.4879e-05
-7.36754 -0.18882 5.21724e-05
-7.33085 -0.18885 4.68421e-05
-7.29418 -0.188882 5.4166e-05
-7.25754 -0.188914 4.89145e-05
-7.22091 -0.188947 5.62752e-05
-7.18431 -0.18898 5.11041e-05
-7.14772 -0.189014 5.85086e-05
-7.11116 -0.189048 5.34199e-05
-7.07462 -0.189083 6.08759e-05
-7.0381 -0.189119 5.58716e-05
-7.00159 -0.189155 6.33872e-05
-6.96511 -0.189192 5.84699e-05
-6.92865 -0.18923 6.60538e-05
-6.89221 -0.189269 6.12267e-05
-6.85579 -0.189308 6.88881e-05
-6.81938 -0.189348 6.41552e-05
-6.783 -0.189389 7.19036e-05
-6.74664 -0.189431 6.72699e-05
-6.71029 -0.189474 7.51151e-05
-6.67397 -0.189517 7.05867e-05
-6.63766 -0.189561 7.85392e-05
-6.60137 -0.189607 7.41234e-05
-6.5651 -0.189653 8.21941e-05
-6.52885 -0.1897 7.78997e-05
-6.49262 -0.189748 8.60999e-05
-6.4564 -0.189797 8.19374e-05
-6.42021 -0.189848 9.02791e-05
-6.38403 -0.189899 8.62606e-05
-6.34786 -0.189952 9.4757e-05
-6.31172 -0.190005 9.08963e-05
-6.27559 -0.19006 9.95615e-05
-6.23949 -0.190116 9.58747e-05
-6.20339 -0.190174 0.000104724
-6.16732 -0.190233 0.000101229
-6.13126 -0.190293 0.00011028
-6.09522 -0.190354 0.000106998
-6.05919 -0.190417 0.00011627
-6.02319 -0.190482 0.000113223
-5.9872 -0.190548 0.000122737
-5.95122 -0.190616 0.000119953
-5.91526 -0.190685 0.000129734
-5.87932 -0.190756 0.000127242
-5.84339 -0.190829 0.000137318
-5.80748 -0.190904 0.000135151
-5.77158 -0.190981 0.000145554
-5.7357 -0.19106 0.00014375
-5.69984 -0.191141 0.000154517
-5.66399 -0.191224 0.00015312
-5.62815 -0.191309 0.000164294
-5.59233 -0.191397 0.000163352
-5.55653 -0.191487 0.000174983
-5.52074 -0.19158 0.000174552
-5.48497 -0.191676 0.000186697
-5.4492 -0.191774 0.000186843
-5.41346 -0.191875 0.000199568
-5.37773 -0.191979 0.000200364
-5.34201 -0.192086 0.000213748
-5.30631 -0.192197 0.000215282
-5.27062 -0.19231 0.000229418
-5.23494 -0.192428 0.000231788
-5.19928 -0.192549 0.000246784
-5.16363 -0.192674 0.000250111
-5.128 -0.192804 0.000266094
-5.09237 -0.192937 0.000270516
-5.05677 -0.193076 0.000287638
-5.02117 -0.193218 0.000293321
-4.98559 -0.193366 0.000311764
-4.95002 -0.193519 0.000318905
-4.91446 -0.193678 0.000338887
-4.87892 -0.193843 0.000347724
-4.84339 -0.194013 0.000369507
-4.80787 -0.194191 0.000380327
-4.77237 -0.194375 0.000404229
-4.73687 -0.194566 0.000417383
-4.70139 -0.194765 0.000443794
-4.66592 -0.194972 0.000459711
-4.63046 -0.195188 0.000489112
-4.59502 -0.195413 0.000508323
-4.55958 -0.195648 0.00054131
-4.52416 -0.195893 0.000564481
-4.48875 -0.19615 0.0006018
-4.45335 -0.196418 0.000629768
-4.41797 -0.196699 0.000672366
-4.38259 -0.196994 0.000706196
-4.34722 -0.197304 0.000755281
-4.31187 -0.197629 0.000796344
-4.27653 -0.197971 0.000853481
-4.24119 -0.198332 0.000903562
-4.20587 -0.198712 0.000970801
-4.17056 -0.199114 0.00103226
-4.13526 -0.199539 0.00111232
-4.09997 -0.19999 0.0011883
-4.06469 -0.200468 0.00128487
-4.02942 -0.200977 0.00137967
-3.99416 -0.201519 0.00149778
-3.95891 -0.202097 0.00161736
-3.92367 -0.202716 0.00176406
-3.88844 -0.203379 0.00191682
-3.85322 -0.204092 0.0021022
-3.81801 -0.204859 0.0023003
-3.7828 -0.205688 0.00253914
-3.74761 -0.206586 0.00280064
-3.71243 -0.207561 0.00311517
-3.67726 -0.208623 0.00346766
-3.64209 -0.209784 0.00389242
-3.60694 -0.211058 0.00437955
-3.57179 -0.212459 0.00497018
-3.53665 -0.214007 0.00566361
-3.50152 -0.215723 0.00651347
-3.4664 -0.21763 0.00753626
-3.43129 -0.219758 0.00880949
-3.39619 -0.222134 0.0103834
-3.36109 -0.224789 0.0123833
-3.32601 -0.227746 0.0149284
-3.29093 -0.231009 0.0182429
-3.25586 -0.234539 0.0225865
-3.2208 -0.238196 0.0283761
-3.18574 -0.241635 0.0361102
-3.1507 -0.244113 0.0464215
-3.11566 -0.244202 0.0597474
-3.08063 -0.239577 0.075743
-3.0456 -0.22758 0.0919566
-3.01059 -0.207567 0.103337
-2.97558 -0.183626 0.104827
-2.94058 -0.162766 0.096223
-2.90558 -0.149207 0.0822164
-2.87059 -0.142638 0.0677086
-2.83561 -0.140786 0.0551294
-2.80064 -0.141557 0.0450711
-2.76567 -0.143592 0.0372496
-2.73071 -0.146133 0.0312305
-2.69576 -0.148794 0.0265584
-2.66081 -0.151385 0.0229182
-2.62587 -0.153827 0.02003
-2.59094 -0.15609 0.0177325
-2.55601 -0.158174 0.0158647
-2.52109 -0.160088 0.014352
-2.48617 -0.161848 0.0130958
-2.45126 -0.163472 0.0120658
-2.41636 -0.164974 0.0111959
-2.38146 -0.166371 0.010479
-2.34657 -0.167677 0.00986611
-2.31168 -0.168903 0.00936306
-2.2768 -0.170061 0.00893043
-2.24192 -0.171162 0.0085813
-2.20705 -0.172214 0.008282
-2.17219 -0.173225 0.00805002
-2.13733 -0.174203 0.00785531
-2.10247 -0.175155 0.00771823
-2.06762 -0.176088 0.00761118
-2.03278 -0.177007 0.00755659
-1.99794 -0.177918 0.0075287
-1.9631 -0.178828 0.00755162
-1.92827 -0.179742 0.00760123
-1.89345 -0.180667 0.00770324
-1.85862 -0.181608 0.00783522
-1.82381 -0.182571 0.00802469
-1.78899 -0.183565 0.00825132
-1.75419 -0.184595 0.00854501
-1.71938 -0.185671 0.00888831
-1.68458 -0.186801 0.00931463
-1.64979 -0.187996 0.00981095
-1.61499 -0.189265 0.0104162
-1.58021 -0.190623 0.0111247
-1.54542 -0.192081 0.0119846
-1.51064 -0.193656 0.0130028
-1.47586 -0.195363 0.0142443
-1.44109 -0.197219 0.0157385
-1.40632 -0.19924 0.0175817
-1.37155 -0.201436 0.0198465
-1.33679 -0.203805 0.0226894
-1.30203 -0.206324 0.0262666
-1.26727 -0.208916 0.0308486
-1.23251 -0.211407 0.0367408
-1.19776 -0.213435 0.0443856
-1.16301 -0.214293 0.0542169
-1.12827 -0.212708 0.0665529
-1.09352 -0.206674 0.0809433
-1.05878 -0.193883 0.0952546
-1.02405 -0.173612 0.104912
-0.989309 -0.149472 0.105014
-0.954576 -0.128401 0.0948267
-0.919844 -0.115008 0.0789242
-0.885115 -0.10923 0.0626058
-0.850388 -0.108564 0.0487238
-0.815663 -0.110594 0.037861
-0.78094 -0.113764 0.0296634
-0.746219 -0.117244 0.0235065
-0.711499 -0.120636 0.018877
-0.676781 -0.123774 0.0153384
-0.642065 -0.126602 0.0126153
-0.60735 -0.129118 0.0104704
-0.572637 -0.131341 0.00877607
-0.537925 -0.133299 0.00739947
-0.503214 -0.135021 0.00628607
-0.468504 -0.136533 0.00535407
-0.433796 -0.13786 0.00458479
-0.399089 -0.139022 0.00392185
-0.364382 -0.140038 0.00336479
-0.329676 -0.140922 0.00287049
-0.294972 -0.141688 0.00244814
-0.260267 -0.142345 0.00206182
-0.225564 -0.142903 0.00172608
-0.190861 -0.143369 0.001409
-0.156158 -0.143749 0.00112818
-0.121456 -0.144048 0.000853975
-0.0867541 -0.144269 0.000605663
-0.0520524 -0.144415 0.000354854
-0.0173508 -0.144487 0.000121685
0.0173508 -0.144487 -0.000121685
0.0520524 -0.144415 -0.000354854
0.0867541 -0.144269 -0.000605663
0.121456 -0.144048 -0.000853975
0.156158 -0.143749 -0.00112818
0.190861 -0.143369 -0.001409
0.225564 -0.142903 -0.00172608
0.260267 -0.142345 -0.00206182
0.294972 -0.141688 -0.00244814
0.329676 -0.140922 -0.00287049
0.364382 -0.140038 -0.00336479
0.399089 -0.139022 -0.00392185
0.433796 -0.13786 -0.00458479
0.468504 -0.136533 -0.00535407
0.503214 -0.135021 -0.00628607
0.537925 -0.133299 -0.00739947
0.572637 -0.131341 -0.00877607
0.60735 -0.129118 -0.0104704
0.642065 -0.126602 -0.0126153
0.676781 -0.123774 -0.0153384
0.711499 -0.120636 -0.018877
0.746219 -0.117244 -0.0235065
0.78094 -0.113764 -0.0296634
0.815663 -0.110594 -0.037861
0.850388 -0.108564 -0.0487238
0.885115 -0.10923 -0.0626058
0.919844 -0.115008 -0.0789242
0.954576 -0.128401 -0.0948267
0.989309 -0.149472 -0.105014
1.02405 -0.173612 -0.104912
1.05878 -0.193883 -0.0952546
1.09352 -0.206674 -0.0809433
1.12827 -0.212708 -0.0665529
1.16301 -0.214293 -0.0542169
1.19776 -0.213435 -0.0443856
1.23251 -0.211407 -0.0367408
1.26727 -0.208916 -0.0308486
1.30203 -0.206324 -0.0262666
1.33679 -0.203805 -0.0226894
1.37155 -0.201436 -0.0198465
1.40632 -0.19924 -0.0175817
1.44109 -0.197219 -0.0157385
1.47586 -0.195363 -0.0142443
1.51064 -0.193656 -0.0130028
1.54542 -0.192081 -0.0119846
1.58021 -0.190623 -0.0111247
1.61499 -0.189265 -0.0104162
1.64979 -0.187996 -0.00981095
1.68458 -0.186801 -0.00931463
1.71938 -0.185671 -0.00888831
1.75419 -0.184595 -0.00854501
1.78899 -0.183565 -0.00825132
1.82381 -0.182571 -0.00802469
1.85862 -0.181608 -0.00783522
1.89345 -0.180667 -0.00770324
1.92827 -0.179742 -0.00760123
1.9631 -0.178828 -0.00755162
1.99794 -0.177918 -0.0075287
2.03278 -0.177007 -0.00755659
2.06762 -0.176088 -0.00761118
2.10247 -0.175155 -0.00771823
2.13733 -0.174203 -0.00785531
2.17219 -0.173225 -0.00805002
2.20705 -0.172214 -0.008282
2.24192 -0.171162 -0.0085813
2.2768 -0.170061 -0.00893043
2.31168 -0.168903 -0.00936306
2.34657 -0.167677 -0.00986611
2.38146 -0.166371 -0.010479
2.41636 -0.164974 -0.0111959
2.45126 -0.163472 -0.0120658
2.48617 -0.161848 -0.0130958
2.52109 -0.160088 -0.014352
2.55601 -0.158174 -0.0158647
2.59094 -0.15609 -0.0177325
2.62587 -0.153827 -0.02003
2.66081 -0.151385 -0.0229182
2.69576 -0.148794 -0.0265584
2.73071 -0.146133 -0.0312305
2.76567 -0.143592 -0.0372496
2.80064 -0.141557 -0.0450711
2.83561 -0.140786 -0.0551294
2.87059 -0.142638 -0.0677086
2.90558 -0.149207 -0.0822164
2.94058 -0.162766 -0.096223
2.97558 -0.183626 -0.104827
3.01059 -0.207567 -0.103337
3.0456 -0.22758 -0.0919566
3.08063 -0.239577 -0.075743
3.11566 -0.244202 -0.0597474
3.1507 -0.244113 -0.0464215
3.18574 -0.241635 -0.0361102
3.2208 -0.238196 -0.0283761
3.25586 -0.234539 -0.0225865
3.29093 -0.231009 -0.0182429
3.32601 -0.227746 -0.0149284
3.36109 -0.224789 -0.0123833
3.39619 -0.222134 -0.0103834
3.43129 -0.219758 -0.00880949
3.4664 -0.21763 -0.00753626
3.50152 -0.215723 -0.00651347
3.53665 -0.214007 -0.00566361
3.57179 -0.212459 -0.00497018
3.60694 -0.211058 -0.00437955
3.64209 -0.209784 -0.00389242
3.67726 -0.208623 -0.00346766
3.71243 -0.207561 -0.00311517
3.74761 -0.206586 -0.00280064
3.7828 -0.205688 -0.00253914
3.81801 -0.204859 -0.0023003
3.85322 -0.204092 -0.0021022
3.88844 -0.203379 -0.00191682
3.92367 -0.202716 -0.00176406
3.95891 -0.202097 -0.00161736
3.99416 -0.201519 -0.00149778
4.02942 -0.200977 -0.00137967
4.06469 -0.200468 -0.00128487
4.09997 -0.19999 -0.0011883
4.13526 -0.199539 -0.00111232
4.17056 -0.199114 -0.00103226
4.20587 -0.198712 -0.000970801
4.24119 -0.198332 -0.000903562
4.27653 -0.197971 -0.000853481
4.31187 -0.197629 -0.000796344
4.34722 -0.197304 -0.000755281
4.38259 -0.196994 -0.000706196
4.41797 -0.196699 -0.000672366
4.45335 -0.196418 -0.000629768
4.48875 -0.19615 -0.0006018
4.52416 -0.195893 -0.000564481
4.55958 -0.195648 -0.00054131
4.59502 -0.195413 -0.000508323
4.63046 -0.195188 -0.000489112
4.66592 -0.194972 -0.000459711
4.70139 -0.194765 -0.000443794
4.73687 -0.194566 -0.000417383
4.77237 -0.194375 -0.000404229
4.80787 -0.194191 -0.000380327
4.84339 -0.194013 -0.000369507
4.87892 -0.193843 -0.000347724
4.91446 -0.193678 -0.000338887
4.95002 -0.193519 -0.000318905
4.98559 -0.193366 -0.000311764
5.02117 -0.193218 -0.000293321
5.05677 -0.193076 -0.000287638
5.09237 -0.192937 -0.000270516
5.128 -0.192804 -0.000266094
5.16363 -0.192674 -0.000250111
5.19928 -0.192549 -0.000246784
5.23494 -0.192428 -0.000231788
5.27062 -0.19231 -0.000229418
5.30631 -0.192197 -0.000215282
5.34201 -0.192086 -0.000213748
5.37773 -0.191979 -0.000200364
5.41346 -0.191875 -0.000199568
5.4492 -0.191774 -0.000186843
5.48497 -0.191676 -0.000186697
5.52074 -0.19158 -0.000174552
5.55653 -0.191487 -0.000174983
5.59233 -0.191397 -0.000163352
5.62815 -0.191309 -0.000164294
5.66399 -0.191224 -0.00015312
5.69984 -0.191141 -0.000154517
5.7357 -0.19106 -0.00014375
5.77158 -0.190981 -0.000145554
5.80748 -0.190904 -0.000135151
5.84339 -0.190829 -0.000137318
5.87932 -0.190756 -0.000127242
5.91526 -0.190685 -0.000129734
5.95122 -0.190616 -0.000119953
5.9872 -0.190548 -0.000122737
6.02319 -0.190482 -0.000113223
6.05919 -0.190417 -0.00011627
6.09522 -0.190354 -0.000106998
6.13126 -0.190293 -0.00011028
6.16732 -0.190233 -0.000101229
6.20339 -0.190174 -0.000104724
6.23949 -0.190116 -9.58747e-05
6.27559 -0.19006 -9.95615e-05
6.31172 -0.190005 -9.08963e-05
6.34786 -0.189952 -9.4757e-05
6.38403 -0.189899 -8.62606e-05
6.42021 -0.189848 -9.02791e-05
6.4564 -0.189797 -8.19374e-05
6.49262 -0.189748 -8.60999e-05
6.52885 -0.1897 -7.78997e-05
6.5651 -0.189653 -8.21941e-05
6.60137 -0.189607 -7.41234e-05
6.63766 -0.189561 -7.85392e-05
6.67397 -0.189517 -7.05867e-05
6.71029 -0.189474 -7.51151e-05
6.74664 -0.189431 -6.72699e-05
6.783 -0.189389 -7.19036e-05
6.81938 -0.189348 -6.41552e-05
6.85579 -0.189308 -6.88881e-05
6.89221 -0.189269 -6.12267e-05
6.92865 -0.18923 -6.60538e-05
6.96511 -0.189192 -5.84699e-05
7.00159 -0.189155 -6.33872e-05
7.0381 -0.189119 -5.58716e-05
7.07462 -0.189083 -6.08759e-05
7.11116 -0.189048 -5.34199e-05
7.14772 -0.189014 -5.85086e-05
7.18431 -0.18898 -5.11041e-05
7.22091 -0.188947 -5.62752e-05
7.25754 -0.188914 -4.89145e-05
7.29418 -0.188882 -5.4166e-05
7.33085 -0.18885 -4.68421e-05
7.36754 -0.18882 -5.21724e-05
7.40425 -0.188789 -4.4879e-05
7.44099 -0.188759 -5.02862e-05
7.47774 -0.18873 -4.30179e-05
7.51452 -0.188701 -4.84999e-05
7.55132 -0.188673 -4.12523e-05
7.58814 -0.188645 -4.68066e-05
7.62498 -0.188618 -3.95762e-05
7.66185 -0.188591 -4.51999e-05
7.69874 -0.188564 -3.7984e-05
7.73566 -0.188538 -4.36737e-05
7.77259 -0.188512 -3.6471e-05
7.80955 -0.188487 -4.22225e-05
7.84654 -0.188462 -3.50323e-05
7.88355 -0.188438 -4.08413e-05
7.92058 -0.188414 -3.36639e-05
7.95763 -0.18839 -3.95252e-05
7.99471 -0.188367 -3.23618e-05
8.03182 -0.188344 -3.827e-05
8.06895 -0.188321 -3.11222e-05
8.1061 -0.188299 -3.70719e-05
8.14328 -0.188277 -2.99416e-05
8.18049 -0.188256 -3.59273e-05
8.21772 -0.188235 -2.88165e-05
8.25497 -0.188214 -3.48331e-05
8.29226 -0.188193 -2.77437e-05
8.32956 -0.188173 -3.37865e-05
8.3669 -0.188153 -2.67199e-05
8.40426 -0.188133 -3.27851e-05
8.44165 -0.188114 -2.57419e-05
8.47906 -0.188095 -3.18268e-05
8.5165 -0.188076 -2.48069e-05
8.55397 -0.188057 -3.09098e-05
8.59146 -0.188039 -2.39117e-05
8.62899 -0.188021 -3.00324e-05
8.66654 -0.188003 -2.30535e-05
8.70412 -0.187986 -2.91931e-05
8.74172 -0.187968 -2.22298e-05
8.77936 -0.187951 -2.83906e-05
8.81702 -0.187934 -2.14379e-05
8.85471 -0.187918 -2.76236e-05
8.89244 -0.187901 -2.06757e-05
8.93019 -0.187885 -2.68906e-05
8.96797 -0.187869 -1.99413e-05
9.00578 -0.187854 -2.61903e-05
9.04362 -0.187838 -1.92329e-05
9.08149 -0.187823 -2.55211e-05
9.11939 -0.187808 -1.85492e-05
9.15732 -0.187793 -2.48813e-05
9.19528 -0.187778 -1.78893e-05
9.23327 -0.187764 -2.42691e-05
9.2713 -0.18775 -1.72524e-05
9.30935 -0.187735 -2.36825e-05
9.34744 -0.187721 -1.66383e-05
9.38556 -0.187708 -2.31194e-05
9.42371 -0.187694 -1.60466e-05
9.46189 -0.187681 -2.25777e-05
9.50011 -0.187667 -1.54773e-05
9.53836 -0.187654 -2.20553e-05
9.57664 -0.187641 -1.49304e-05
9.61496 -0.187629 -2.15504e-05
9.65331 -0.187616 -1.44058e-05
9.69169 -0.187604 -2.10613e-05
9.73011 -0.187591 -1.39032e-05
9.76856 -0.187579 -2.05867e-05
9.80704 -0.187567 -1.34219e-05
9.84557 -0.187555 -2.01255e-05
9.88412 -0.187544 -1.29611e-05
9.92271 -0.187532 -1.96775e-05
9.96134 -0.187521 -1.25195e-05
10 -0.187509 -1.92426e-05
10.0387 -0.187498 -1.20954e-05
10.0774 -0.187487 -1.88212e-05
10.1162 -0.187476 -1.16869e-05
10.155 -0.187466 -1.84142e-05
10.1939 -0.187455 -1.12916e-05
10.2328 -0.187444 -1.80224e-05
10.2717 -0.187434 -1.09076e-05
10.3106 -0.187424 -1.76468e-05
10.3496 -0.187414 -1.05327e-05
10.3887 -0.187404 -1.72881e-05
10.4278 -0.187394 -1.01652e-05
10.4669 -0.187384 -1.69469e-05
10.506 -0.187374 -9.80396e-06
10.5452 -0.187365 -1.66228e-05
10.5845 -0.187355 -9.44857e-06
10.6238 -0.187346 -1.6315e-05
10.6631 -0.187336 -9.09927e-06
10.7024 -0.187327 -1.6022e-05
10.7418 -0.187318 -8.75707e-06
10.7813 -0.187309 -1.57415e-05
10.8208 -0.1873 -8.42355e-06
10.8603 -0.187291 -1.54709e-05
10.8999 -0.187283 -8.10069e-06
10.9395 -0.187274 -1.52075e-05
10.9792 -0.187266 -7.7905e-06
11.0189 -0.187257 -1.49485e-05
11.0586 -0.187249 -7.49466e-06
11.0984 -0.187241 -1.46919e-05
11.1383 -0.187232 -7.2142e-06
11.1781 -0.187224 -1.44364e-05
11.2181 -0.187216 -6.94911e-06
11.2581 -0.187208 -1.41819e-05
11.2981 -0.187201 -6.69824e-06
11.3381 -0.187193 -1.39297e-05
11.3783 -0.187185 -6.45924e-06
11.4184 -0.187178 -1.3682e-05
11.4587 -0.18717 -6.22878e-06
11.4989 -0.187163 -1.34419e-05
11.5392 -0.187155 -6.003e-06
11.5796 -0.187148 -1.32128e-05
11.62 -0.187141 -5.77802e-06
11.6605 -0.187134 -1.29978e-05
11.701 -0.187127 -5.55067e-06
11.7415 -0.18712 -1.2799e-05
11.7822 -0.187113 -5.31914e-06
11.8228 -0.187106 -1.26169e-05
11.8636 -0.187099 -5.08342e-06
11.9043 -0.187092 -1.245e-05
11.9452 -0.187086 -4.84552e-06
11.986 -0.187079 -1.2295e-05
12.027 -0.187072 -4.60928e-06
12.068 -0.187066 -1.21469e-05
12.109 -0.18706 -4.37973e-06
12.1501 -0.187053 -1.2e-05
12.1913 -0.187047 -4.16215e-06
12.2325 -0.187041 -1.18491e-05
12.2738 -0.187034 -3.96084e-06
12.3151 -0.187028 -1.16902e-05
12.3565 -0.187022 -3.77799e-06
12.3979 -0.187016 -1.15225e-05
12.4394 -0.18701 -3.61281e-06
12.481 -0.187004 -1.13478e-05
12.5226 -0.186999 -3.46128e-06
12.5643 -0.186993 -1.11715e-05
12.6061 -0.186987 -3.3166e-06
12.6479 -0.186981 -1.1001e-05
12.6898 -0.186976 -3.17051e-06
12.7317 -0.18697 -1.08443e-05
12.7737 -0.186965 -3.01514e-06
12.8158 -0.186959 -1.0708e-05
12.8579 -0.186954 -2.84513e-06
12.9001 -0.186948 -1.05952e-05
12.9424 -0.186943 -2.65945e-06
12.9847 -0.186938 -1.05042e-05
13.0271 -0.186932 -2.46228e-06
13.0696 -0.186927 -1.04279e-05
13.1121 -0.186922 -2.26254e-06
13.1547 -0.186917 -1.03555e-05
13.1974 -0.186912 -2.07197e-06
13.2402 -0.186907 -1.02748e-05
13.283 -0.186902 -1.90192e-06
13.3259 -0.186897 -1.01757e-05
13.3689 -0.186892 -1.75974e-06
13.4119 -0.186887 -1.00539e-05
13.455 -0.186882 -1.64569e-06
13.4982 -0.186878 -9.91317e-06
13.5415 -0.186873 -1.55175e-06
13.5848 -0.186868 -9.76511e-06
13.6283 -0.186863 -1.46286e-06
13.6718 -0.186859 -9.62671e-06
13.7153 -0.186854 -1.36107e-06
13.759 -0.18685 -9.51506e-06
13.8028 -0.186845 -1.2314e-06
13.8466 -0.186841 -9.44115e-06
13.8905 -0.186836 -1.06784e-06
13.9345 -0.186832 -9.40465e-06
13.9786 -0.186827 -8.77186e-07
14.0227 -0.186823 -9.39212e-06
14.067 -0.186819 -6.78471e-07
14.1113 -0.186815 -9.37999e-06
14.1558 -0.18681 -4.97469e-07
14.2003 -0.186806 -9.34243e-06
14.2449 -0.186802 -3.57129e-07
14.2896 -0.186798 -9.26174e-06
14.3344 -0.186794 -2.67216e-07
14.3793 -0.18679 -9.13755e-06
14.4243 -0.186786 -2.17553e-07
14.4693 -0.186782 -8.99013e-06
14.5145 -0.186778 -1.78897e-07
14.5598 -0.186774 -8.85487e-06
14.6052 -0.18677 -1.12996e-07
14.6506 -0.186766 -8.76834e-06
14.6962 -0.186762 1.07041e-08
14.7419 -0.186758 -8.75053e-06
14.7877 -0.186754 1.98389e-07
14.8336 -0.186751 -8.79147e-06
14.8796 -0.186747 4.23946e-07
14.9257 -0.186743 -8.85054e-06
14.9719 -0.18674 6.36433e-07
15.0182 -0.186736 -8.87213e-06
15.0647 -0.186732 7.83031e-07
15.1112 -0.186729 -8.81365e-06
15.1579 -0.186725 8.38667e-07
15.2047 -0.186721 -8.67275e-06
15.2516 -0.186718 8.26585e-07
15.2986 -0.186714 -8.49722e-06
15.3458 -0.186711 8.14627e-07
15.393 -0.186708 -8.36634e-06
15.4404 -0.186704 8.82426e-07
15.488 -0.186701 -8.34718e-06
15.5356 -0.186697 1.07238e-06
15.5834 -0.186694 -8.44756e-06
15.6313 -0.186691 1.35284e-06
15.6794 -0.186687 -8.59729e-06
15.7276 -0.186684 1.62331e-06
15.7759 -0.186681 -8.67996e-06
15.8243 -0.186677 1.77103e-06
15.873 -0.186674 -8.60768e-06
15.9217 -0.186671 1.7527e-06
15.9706 -0.186668 -8.39508e-06
16.0197 -0.186665 1.64499e-06
16.0689 -0.186661 -8.17278e-06
16.1182 -0.186658 1.61245e-06
16.1677 -0.186655 -8.1089e-06
16.2174 -0.186652 1.79164e-06
16.2672 -0.186649 -8.27478e-06
16.3172 -0.186646 2.16494e-06
16.3674 -0.186643 -8.5564e-06
16.4177 -0.18664 2.53611e-06
16.4682 -0.186637 -8.71083e-06
16.5189 -0.186634 2.66802e-06
16.5697 -0.186631 -8.56564e-06
16.6208 -0.186628 2.5051e-06
16.672 -0.186625 -8.21203e-06
16.7234 -0.186622 2.28161e-06
16.775 -0.186619 -7.98413e-06
16.8268 -0.186616 2.35409e-06
16.8787 -0.186614 -8.16387e-06
16.9309 -0.186611 2.83843e-06
16.9833 -0.186608 -8.6429e-06
17.0359 -0.186605 3.40194e-06
17.0887 -0.186602 -8.93321e-06
17.1418 -0.1866 3.53221e-06
17.195 -0.186597 -8.65992e-06
17.2485 -0.186594 3.13767e-06
17.3022 -0.186591 -8.09012e-06
17.3562 -0.186589 2.80816e-06
17.4104 -0.186586 -7.97728e-06
17.4648 -0.186583 3.21119e-06
17.5195 -0.186581 -8.63699e-06
17.5744 -0.186578 4.12951e-06
17.6296 -0.186575 -9.31467e-06
17.6851 -0.186573 4.48725e-06
17.7408 -0.18657 -9.00902e-06
17.7969 -0.186567 3.80453e-06
17.8532 -0.186565 -8.06953e-06
17.9098 -0.186562 3.25318e-06
17.9667 -0.18656 -8.09049e-06
18.0239 -0.186557 4.15484e-06
18.0815 -0.186554 -9.40468e-06
18.1393 -0.186552 5.48752e-06
18.1975 -0.186549 -9.9105e-06
18.256 -0.186547 5.01173e-06
18.3149 -0.186544 -8.47973e-06
18.3742 -0.186542 3.61204e-06
18.4338 -0.186539 -7.90169e-06
18.4938 -0.186537 4.63729e-06
18.5542 -0.186534 -1.00145e-05
18.615 -0.186532 6.82395e-06
18.6762 -0.186529 -1.06228e-05
18.7379 -0.186527 5.42529e-06
18.8 -0.186524 -7.90768e-06
18.8625 -0.186522 3.71781e-06
18.9255 -0.186519 -8.82265e-06
18.9891 -0.186517 7.30774e-06
19.0531 -0.186515 -1.22395e-05
19.1177 -0.186512 7.58042e-06
19.1828 -0.18651 -8.42617e-06
19.2484 -0.186507 3.3622e-06
19.3147 -0.186505 -8.49427e-06
19.3816 -0.186502 9.16483e-06
19.4491 -0.1865 -1.4165e-05
19.5173 -0.186497 7.82858e-06
19.5862 -0.186495 -5.94842e-06
19.6558 -0.186492 3.88755e-06
19.7262 -0.18649 -1.36899e-05
19.7974 -0.186487 1.47421e-05
19.8694 -0.186484 -9.19625e-06
19.9423 -0.186482 1.51848e-07
20.0162 -0.186479 -1.09564e-05
20.091 -0.186476 2.20247e-05
20.1669 -0.186473 -7.39264e-06
20.244 -0.18647 -3.88018e-06
20.3222 -0.186465 -2.14774e-05
20.4016 -0.186457 2.96457e-05
20.4825 -0.186443 3.63546e-05
20.5648 -0.186424 7.06236e-05
20.6487 -0.186403 3.86567e-05
20.7344 -0.186383 4.84748e-05
20.8219 -0.186367 8.93812e-06
20.9115 -0.186355 2.66803e-05
21.0034 -0.186345 -6.38343e-06
21.0979 -0.186338 1.99352e-05
21.1952 -0.186332 -1.1995e-05
21.2959 -0.186327 1.91622e-05
21.4004 -0.186322 -1.50913e-05
21.5093 -0.186317 2.06194e-05
21.6237 -0.186312 -1.78995e-05
21.7448 -0.186306 2.40258e-05
21.8747 -0.186301 -2.13304e-05
22.0165 -0.186292 3.14389e-05
22.1768 -0.186285 -2.63385e-05
22.3723 -0.186258 6.12095e-05


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1ClassicOneLoop/SigmaROneLoop.txt <==
-22.3723 -0.249994 2.98797e-18
-22.1768 -0.249994 2.98797e-18
-22.0165 -0.249994 2.98797e-18
-21.8747 -0.249994 2.98797e-18
-21.7448 -0.249994 2.98797e-18
-21.6237 -0.249994 2.98797e-18
-21.5093 -0.249994 2.98797e-18
-21.4004 -0.249994 2.98797e-18
-21.2959 -0.249994 2.98797e-18
-21.1952 -0.249994 2.98797e-18
-21.0979 -0.249994 2.98797e-18
-21.0034 -0.249994 2.98797e-18
-20.9115 -0.249994 2.98797e-18
-20.8219 -0.249994 2.98797e-18
-20.7344 -0.249994 2.98797e-18
-20.6487 -0.249994 2.98797e-18
-20.5648 -0.249994 2.98797e-18
-20.4825 -0.249994 2.98797e-18
-20.4016 -0.249994 2.98797e-18
-20.3222 -0.249994 2.98797e-18
-20.244 -0.249994 2.98797e-18
-20.1669 -0.249994 2.98797e-18
-20.091 -0.249994 2.98797e-18
-20.0162 -0.249994 2.98797e-18
-19.9423 -0.249994 2.98797e-18
-19.8694 -0.249994 2.98797e-18
-19.7974 -0.249994 2.98797e-18
-19.7262 -0.249994 2.98797e-18
-19.6558 -0.249994 2.98797e-18
-19.5862 -0.249994 2.98797e-18
-19.5173 -0.249994 2.98797e-18
-19.4491 -0.249994 2.98797e-18
-19.3816 -0.249994 2.98797e-18
-19.3147 -0.249994 2.98797e-18
-19.2484 -0.249994 2.98797e-18
-19.1828 -0.249994 2.98797e-18
-19.1177 -0.249994 2.98797e-18
-19.0531 -0.249994 2.98797e-18
-18.9891 -0.249994 2.98797e-18
-18.9255 -0.249994 2.98797e-18
-18.8625 -0.249994 2.98797e-18
-18.8 -0.249994 2.98797e-18
-18.7379 -0.249994 2.98797e-18
-18.6762 -0.249994 2.98797e-18
-18.615 -0.249994 2.98797e-18
-18.5542 -0.249994 2.98797e-18
-18.4938 -0.249994 2.98797e-18
-18.4338 -0.249994 2.98797e-18
-18.3742 -0.249994 2.98797e-18
-18.3149 -0.249994 2.98797e-18
-18.256 -0.249994 2.98797e-18
-18.1975 -0.249994 2.98797e-18
-18.1393 -0.249994 2.98797e-18
-18.0815 -0.249994 2.98797e-18
-18.0239 -0.249994 2.98797e-18
-17.9667 -0.249994 2.98797e-18
-17.9098 -0.249994 2.98797e-18
-17.8532 -0.249994 2.98797e-18
-17.7969 -0.249994 2.98797e-18
-17.7408 -0.249994 2.98797e-18
-17.6851 -0.249994 2.98797e-18
-17.6296 -0.249994 2.98797e-18
-17.5744 -0.249994 2.98797e-18
-17.5195 -0.249994 2.98797e-18
-17.4648 -0.249994 2.98797e-18
-17.4104 -0.249994 2.98797e-18
-17.3562 -0.249994 2.98797e-18
-17.3022 -0.249994 2.98797e-18
-17.2485 -0.249994 2.98797e-18
-17.195 -0.249994 2.98797e-18
-17.1418 -0.249994 2.98797e-18
-17.0887 -0.249994 2.98797e-18
-17.0359 -0.249994 2.98797e-18
-16.9833 -0.249994 2.98797e-18
-16.9309 -0.249994 2.98797e-18
-16.8787 -0.249994 2.98797e-18
-16.8268 -0.249994 2.98797e-18
-16.775 -0.249994 2.98797e-18
-16.7234 -0.249994 2.98797e-18
-16.672 -0.249994 2.98797e-18
-16.6208 -0.249994 2.98797e-18
-16.5697 -0.249994 2.98797e-18
-16.5189 -0.249994 2.98797e-18
-16.4682 -0.249994 2.98797e-18
-16.4177 -0.249994 2.98797e-18
-16.3674 -0.249994 2.98797e-18
-16.3172 -0.249994 2.98797e-18
-16.2672 -0.249994 2.98797e-18
-16.2174 -0.249994 2.98797e-18
-16.1677 -0.249994 2.98797e-18
-16.1182 -0.249994 2.98797e-18
-16.0689 -0.249994 2.98797e-18
-16.0197 -0.249994 2.98797e-18
-15.9706 -0.249994 2.98797e-18
-15.9217 -0.249994 2.98797e-18
-15.873 -0.249994 2.98797e-18
-15.8243 -0.249994 2.98797e-18
-15.7759 -0.249994 2.98797e-18
-15.7276 -0.249994 2.98797e-18
-15.6794 -0.249994 2.98797e-18
-15.6313 -0.249994 2.98797e-18
-15.5834 -0.249994 2.98797e-18
-15.5356 -0.249994 2.98797e-18
-15.488 -0.249994 2.98797e-18
-15.4404 -0.249994 2.98797e-18
-15.393 -0.249994 2.98797e-18
-15.3458 -0.249994 2.98797e-18
-15.2986 -0.249994 2.98797e-18
-15.2516 -0.249994 2.98797e-18
-15.2047 -0.249994 2.98797e-18
-15.1579 -0.249994 2.98797e-18
-15.1112 -0.249994 2.98797e-18
-15.0647 -0.249994 2.98797e-18
-15.0182 -0.249994 2.98797e-18
-14.9719 -0.249994 2.98797e-18
-14.9257 -0.249994 2.98797e-18
-14.8796 -0.249994 2.98797e-18
-14.8336 -0.249994 2.98797e-18
-14.7877 -0.249994 2.98797e-18
-14.7419 -0.249994 2.98797e-18
-14.6962 -0.249994 2.98797e-18
-14.6506 -0.249994 2.98797e-18
-14.6052 -0.249994 2.98797e-18
-14.5598 -0.249994 2.98797e-18
-14.5145 -0.249994 2.98797e-18
-14.4693 -0.249994 2.98797e-18
-14.4243 -0.249994 2.98797e-18
-14.3793 -0.249994 2.98797e-18
-14.3344 -0.249994 2.98797e-18
-14.2896 -0.249994 2.98797e-18
-14.2449 -0.249994 2.98797e-18
-14.2003 -0.249994 2.98797e-18
-14.1558 -0.249994 2.98797e-18
-14.1113 -0.249994 2.98797e-18
-14.067 -0.249994 2.98797e-18
-14.0227 -0.249994 2.98797e-18
-13.9786 -0.249994 2.98797e-18
-13.9345 -0.249994 2.98797e-18
-13.8905 -0.249994 2.98797e-18
-13.8466 -0.249994 2.98797e-18
-13.8028 -0.249994 2.98797e-18
-13.759 -0.249994 2.98797e-18
-13.7153 -0.249994 2.98797e-18
-13.6718 -0.249994 2.98797e-18
-13.6283 -0.249994 2.98797e-18
-13.5848 -0.249994 2.98797e-18
-13.5415 -0.249994 2.98797e-18
-13.4982 -0.249994 2.98797e-18
-13.455 -0.249994 2.98797e-18
-13.4119 -0.249994 2.98797e-18
-13.3689 -0.249994 2.98797e-18
-13.3259 -0.249994 2.98797e-18
-13.283 -0.249994 2.98797e-18
-13.2402 -0.249994 2.98797e-18
-13.1974 -0.249994 2.98797e-18
-13.1547 -0.249994 2.98797e-18
-13.1121 -0.249994 2.98797e-18
-13.0696 -0.249994 2.98797e-18
-13.0271 -0.249994 2.98797e-18
-12.9847 -0.249994 2.98797e-18
-12.9424 -0.249994 2.98797e-18
-12.9001 -0.249994 2.98797e-18
-12.8579 -0.249994 2.98797e-18
-12.8158 -0.249994 2.98797e-18
-12.7737 -0.249994 2.98797e-18
-12.7317 -0.249994 2.98797e-18
-12.6898 -0.249994 2.98797e-18
-12.6479 -0.249994 2.98797e-18
-12.6061 -0.249994 2.98797e-18
-12.5643 -0.249994 2.98797e-18
-12.5226 -0.249994 2.98797e-18
-12.481 -0.249994 2.98797e-18
-12.4394 -0.249994 2.98797e-18
-12.3979 -0.249994 2.98797e-18
-12.3565 -0.249994 2.98797e-18
-12.3151 -0.249994 2.98797e-18
-12.2738 -0.249994 2.98797e-18
-12.2325 -0.249994 2.98797e-18
-12.1913 -0.249994 2.98797e-18
-12.1501 -0.249994 2.98797e-18
-12.109 -0.249994 2.98797e-18
-12.068 -0.249994 2.98797e-18
-12.027 -0.249994 2.98797e-18
-11.986 -0.249994 2.98797e-18
-11.9452 -0.249994 2.98797e-18
-11.9043 -0.249994 2.98797e-18
-11.8636 -0.249994 2.98797e-18
-11.8228 -0.249994 2.98797e-18
-11.7822 -0.249994 2.98797e-18
-11.7415 -0.249994 2.98797e-18
-11.701 -0.249994 2.98797e-18
-11.6605 -0.249994 2.98797e-18
-11.62 -0.249994 2.98797e-18
-11.5796 -0.249994 2.98797e-18
-11.5392 -0.249994 2.98797e-18
-11.4989 -0.249994 2.98797e-18
-11.4587 -0.249994 2.98797e-18
-11.4184 -0.249994 2.98797e-18
-11.3783 -0.249994 2.98797e-18
-11.3381 -0.249994 2.98797e-18
-11.2981 -0.249994 2.98797e-18
-11.2581 -0.249994 2.98797e-18
-11.2181 -0.249994 2.98797e-18
-11.1781 -0.249994 2.98797e-18
-11.1383 -0.249994 2.98797e-18
-11.0984 -0.249994 2.98797e-18
-11.0586 -0.249994 2.98797e-18
-11.0189 -0.249994 2.98797e-18
-10.9792 -0.249994 2.98797e-18
-10.9395 -0.249994 2.98797e-18
-10.8999 -0.249994 2.98797e-18
-10.8603 -0.249994 2.98797e-18
-10.8208 -0.249994 2.98797e-18
-10.7813 -0.249994 2.98797e-18
-10.7418 -0.249994 2.98797e-18
-10.7024 -0.249994 2.98797e-18
-10.6631 -0.249994 2.98797e-18
-10.6238 -0.249994 2.98797e-18
-10.5845 -0.249994 2.98797e-18
-10.5452 -0.249994 2.98797e-18
-10.506 -0.249994 2.98797e-18
-10.4669 -0.249994 2.98797e-18
-10.4278 -0.249994 2.98797e-18
-10.3887 -0.249994 2.98797e-18
-10.3496 -0.249994 2.98797e-18
-10.3106 -0.249994 2.98797e-18
-10.2717 -0.249994 2.98797e-18
-10.2328 -0.249994 2.98797e-18
-10.1939 -0.249994 2.98797e-18
-10.155 -0.249994 2.98797e-18
-10.1162 -0.249994 2.98797e-18
-10.0774 -0.249994 2.98797e-18
-10.0387 -0.249994 2.98797e-18
-10 -0.249994 2.98797e-18
-9.96134 -0.249994 2.98797e-18
-9.92271 -0.249994 2.98797e-18
-9.88412 -0.249994 2.98797e-18
-9.84557 -0.249994 2.98797e-18
-9.80704 -0.249994 2.98797e-18
-9.76856 -0.249994 2.98797e-18
-9.73011 -0.249994 2.98797e-18
-9.69169 -0.249994 2.98797e-18
-9.65331 -0.249994 2.98797e-18
-9.61496 -0.249994 2.98797e-18
-9.57664 -0.249994 2.98797e-18
-9.53836 -0.249994 2.98797e-18
-9.50011 -0.249994 2.98797e-18
-9.46189 -0.249994 2.98797e-18
-9.42371 -0.249994 2.98797e-18
-9.38556 -0.249994 2.98797e-18
-9.34744 -0.249994 2.98797e-18
-9.30935 -0.249994 2.98797e-18
-9.2713 -0.249994 2.98797e-18
-9.23327 -0.249994 2.98797e-18
-9.19528 -0.249994 2.98797e-18
-9.15732 -0.249994 2.98797e-18
-9.11939 -0.249994 2.98797e-18
-9.08149 -0.249994 2.98797e-18
-9.04362 -0.249994 2.98797e-18
-9.00578 -0.249994 2.98797e-18
-8.96797 -0.249994 2.98797e-18
-8.93019 -0.249994 2.98797e-18
-8.89244 -0.249994 2.98797e-18
-8.85471 -0.249994 2.98797e-18
-8.81702 -0.249994 2.98797e-18
-8.77936 -0.249994 2.98797e-18
-8.74172 -0.249994 2.98797e-18
-8.70412 -0.249994 2.98797e-18
-8.66654 -0.249994 2.98797e-18
-8.62899 -0.249994 2.98797e-18
-8.59146 -0.249994 2.98797e-18
-8.55397 -0.249994 2.98797e-18
-8.5165 -0.249994 2.98797e-18
-8.47906 -0.249994 2.98797e-18
-8.44165 -0.249994 2.98797e-18
-8.40426 -0.249994 2.98797e-18
-8.3669 -0.249994 2.98797e-18
-8.32956 -0.249994 2.98797e-18
-8.29226 -0.249994 2.98797e-18
-8.25497 -0.249994 2.98797e-18
-8.21772 -0.249994 2.98797e-18
-8.18049 -0.249994 2.98797e-18
-8.14328 -0.249994 2.98797e-18
-8.1061 -0.249994 2.98797e-18
-8.06895 -0.249994 2.98797e-18
-8.03182 -0.249994 2.98797e-18
-7.99471 -0.249994 2.98797e-18
-7.95763 -0.249994 2.98797e-18
-7.92058 -0.249994 2.98797e-18
-7.88355 -0.249994 2.98797e-18
-7.84654 -0.249994 2.98797e-18
-7.80955 -0.249994 2.98797e-18
-7.77259 -0.249994 2.98797e-18
-7.73566 -0.249994 2.98797e-18
-7.69874 -0.249994 2.98797e-18
-7.66185 -0.249994 2.98797e-18
-7.62498 -0.249994 2.98797e-18
-7.58814 -0.249994 2.98797e-18
-7.55132 -0.249994 2.98797e-18
-7.51452 -0.249994 2.98797e-18
-7.47774 -0.249994 2.98797e-18
-7.44099 -0.249994 2.98797e-18
-7.40425 -0.249994 2.98797e-18
-7.36754 -0.249994 2.98797e-18
-7.33085 -0.249994 2.98797e-18
-7.29418 -0.249994 2.98797e-18
-7.25754 -0.249994 2.98797e-18
-7.22091 -0.249994 2.98797e-18
-7.18431 -0.249994 2.98797e-18
-7.14772 -0.249994 2.98797e-18
-7.11116 -0.249994 2.98797e-18
-7.07462 -0.249994 2.98797e-18
-7.0381 -0.249994 2.98797e-18
-7.00159 -0.249994 2.98797e-18
-6.96511 -0.249994 2.98797e-18
-6.92865 -0.249994 2.98797e-18
-6.89221 -0.249994 2.98797e-18
-6.85579 -0.249994 2.98797e-18
-6.81938 -0.249994 2.98797e-18
-6.783 -0.249994 2.98797e-18
-6.74664 -0.249994 2.98797e-18
-6.71029 -0.249994 2.98797e-18
-6.67397 -0.249994 2.98797e-18
-6.63766 -0.249994 2.98797e-18
-6.60137 -0.249994 2.98797e-18
-6.5651 -0.249994 2.98797e-18
-6.52885 -0.249994 2.98797e-18
-6.49262 -0.249994 2.98797e-18
-6.4564 -0.249994 2.98797e-18
-6.42021 -0.249994 2.98797e-18
-6.38403 -0.249994 2.98797e-18
-6.34786 -0.249994 2.98797e-18
-6.31172 -0.249994 2.98797e-18
-6.27559 -0.249994 2.98797e-18
-6.23949 -0.249994 2.98797e-18
-6.20339 -0.249994 2.98797e-18
-6.16732 -0.249994 2.98797e-18
-6.13126 -0.249994 2.98797e-18
-6.09522 -0.249994 2.98797e-18
-6.05919 -0.249994 2.98797e-18
-6.02319 -0.249994 2.98797e-18
-5.9872 -0.249994 2.98797e-18
-5.95122 -0.249994 2.98797e-18
-5.91526 -0.249994 2.98797e-18
-5.87932 -0.249994 2.98797e-18
-5.84339 -0.249994 2.98797e-18
-5.80748 -0.249994 2.98797e-18
-5.77158 -0.249994 2.98797e-18
-5.7357 -0.249994 2.98797e-18
-5.69984 -0.249994 2.98797e-18
-5.66399 -0.249994 2.98797e-18
-5.62815 -0.249994 2.98797e-18
-5.59233 -0.249994 2.98797e-18
-5.55653 -0.249994 2.98797e-18
-5.52074 -0.249994 2.98797e-18
-5.48497 -0.249994 2.98797e-18
-5.4492 -0.249994 2.98797e-18
-5.41346 -0.249994 2.98797e-18
-5.37773 -0.249994 2.98797e-18
-5.34201 -0.249994 2.98797e-18
-5.30631 -0.249994 2.98797e-18
-5.27062 -0.249994 2.98797e-18
-5.23494 -0.249994 2.98797e-18
-5.19928 -0.249994 2.98797e-18
-5.16363 -0.249994 2.98797e-18
-5.128 -0.249994 2.98797e-18
-5.09237 -0.249994 2.98797e-18
-5.05677 -0.249994 2.98797e-18
-5.02117 -0.249994 2.98797e-18
-4.98559 -0.249994 2.98797e-18
-4.95002 -0.249994 2.98797e-18
-4.91446 -0.249994 2.98797e-18
-4.87892 -0.249994 2.98797e-18
-4.84339 -0.249994 2.98797e-18
-4.80787 -0.249994 2.98797e-18
-4.77237 -0.249994 2.98797e-18
-4.73687 -0.249994 2.98797e-18
-4.70139 -0.249994 2.98797e-18
-4.66592 -0.249994 2.98797e-18
-4.63046 -0.249994 2.98797e-18
-4.59502 -0.249994 2.98797e-18
-4.55958 -0.249994 2.98797e-18
-4.52416 -0.249994 2.98797e-18
-4.48875 -0.249994 2.98797e-18
-4.45335 -0.249994 2.98797e-18
-4.41797 -0.249994 2.98797e-18
-4.38259 -0.249994 2.98797e-18
-4.34722 -0.249994 2.98797e-18
-4.31187 -0.249994 2.98797e-18
-4.27653 -0.249994 2.98797e-18
-4.24119 -0.249994 2.98797e-18
-4.20587 -0.249994 2.98797e-18
-4.17056 -0.249994 2.98797e-18
-4.13526 -0.249994 2.98797e-18
-4.09997 -0.249994 2.98797e-18
-4.06469 -0.249994 2.98797e-18
-4.02942 -0.249994 2.98797e-18
-3.99416 -0.249994 2.98797e-18
-3.95891 -0.249994 2.98797e-18
-3.92367 -0.249994 2.98797e-18
-3.88844 -0.249994 2.98797e-18
-3.85322 -0.249994 2.98797e-18
-3.81801 -0.249994 2.98797e-18
-3.7828 -0.249994 2.98797e-18
-3.74761 -0.249994 2.98797e-18
-3.71243 -0.249994 2.98797e-18
-3.67726 -0.249994 2.98797e-18
-3.64209 -0.249994 2.98797e-18
-3.60694 -0.249994 2.98797e-18
-3.57179 -0.249994 2.98797e-18
-3.53665 -0.249994 2.98797e-18
-3.50152 -0.249994 2.98797e-18
-3.4664 -0.249994 2.98797e-18
-3.43129 -0.249994 2.98797e-18
-3.39619 -0.249994 2.98797e-18
-3.36109 -0.249994 2.98797e-18
-3.32601 -0.249994 2.98797e-18
-3.29093 -0.249994 2.98797e-18
-3.25586 -0.249994 2.98797e-18
-3.2208 -0.249994 2.98797e-18
-3.18574 -0.249994 2.98797e-18
-3.1507 -0.249994 2.98797e-18
-3.11566 -0.249994 2.98797e-18
-3.08063 -0.249994 2.98797e-18
-3.0456 -0.249994 2.98797e-18
-3.01059 -0.249994 2.98797e-18
-2.97558 -0.249994 2.98797e-18
-2.94058 -0.249994 2.98797e-18
-2.90558 -0.249994 2.98797e-18
-2.87059 -0.249994 2.98797e-18
-2.83561 -0.249994 2.98797e-18
-2.80064 -0.249994 2.98797e-18
-2.76567 -0.249994 2.98797e-18
-2.73071 -0.249994 2.98797e-18
-2.69576 -0.249994 2.98797e-18
-2.66081 -0.249994 2.98797e-18
-2.62587 -0.249994 2.98797e-18
-2.59094 -0.249994 2.98797e-18
-2.55601 -0.249994 2.98797e-18
-2.52109 -0.249994 2.98797e-18
-2.48617 -0.249994 2.98797e-18
-2.45126 -0.249994 2.98797e-18
-2.41636 -0.249994 2.98797e-18
-2.38146 -0.249994 2.98797e-18
-2.34657 -0.249994 2.98797e-18
-2.31168 -0.249994 2.98797e-18
-2.2768 -0.249994 2.98797e-18
-2.24192 -0.249994 2.98797e-18
-2.20705 -0.249994 2.98797e-18
-2.17219 -0.249994 2.98797e-18
-2.13733 -0.249994 2.98797e-18
-2.10247 -0.249994 2.98797e-18
-2.06762 -0.249994 2.98797e-18
-2.03278 -0.249994 2.98797e-18
-1.99794 -0.249994 2.98797e-18
-1.9631 -0.249994 2.98797e-18
-1.92827 -0.249994 2.98797e-18
-1.89345 -0.249994 2.98797e-18
-1.85862 -0.249994 2.98797e-18
-1.82381 -0.249994 2.98797e-18
-1.78899 -0.249994 2.98797e-18
-1.75419 -0.249994 2.98797e-18
-1.71938 -0.249994 2.98797e-18
-1.68458 -0.249994 2.98797e-18
-1.64979 -0.249994 2.98797e-18
-1.61499 -0.249994 2.98797e-18
-1.58021 -0.249994 2.98797e-18
-1.54542 -0.249994 2.98797e-18
-1.51064 -0.249994 2.98797e-18
-1.47586 -0.249994 2.98797e-18
-1.44109 -0.249994 2.98797e-18
-1.40632 -0.249994 2.98797e-18
-1.37155 -0.249994 2.98797e-18
-1.33679 -0.249994 2.98797e-18
-1.30203 -0.249994 2.98797e-18
-1.26727 -0.249994 2.98797e-18
-1.23251 -0.249994 2.98797e-18
-1.19776 -0.249994 2.98797e-18
-1.16301 -0.249994 2.98797e-18
-1.12827 -0.249994 2.98797e-18
-1.09352 -0.249994 2.98797e-18
-1.05878 -0.249994 2.98797e-18
-1.02405 -0.249994 2.98797e-18
-0.989309 -0.249994 2.98797e-18
-0.954576 -0.249994 2.98797e-18
-0.919844 -0.249994 2.98797e-18
-0.885115 -0.249994 2.98797e-18
-0.850388 -0.249994 2.98797e-18
-0.815663 -0.249994 2.98797e-18
-0.78094 -0.249994 2.98797e-18
-0.746219 -0.249994 2.98797e-18
-0.711499 -0.249994 2.98797e-18
-0.676781 -0.249994 2.98797e-18
-0.642065 -0.249994 2.98797e-18
-0.60735 -0.249994 2.98797e-18
-0.572637 -0.249994 2.98797e-18
-0.537925 -0.249994 2.98797e-18
-0.503214 -0.249994 2.98797e-18
-0.468504 -0.249994 2.98797e-18
-0.433796 -0.249994 2.98797e-18
-0.399089 -0.249994 2.98797e-18
-0.364382 -0.249994 2.98797e-18
-0.329676 -0.249994 2.98797e-18
-0.294972 -0.249994 2.98797e-18
-0.260267 -0.249994 2.98797e-18
-0.225564 -0.249994 2.98797e-18
-0.190861 -0.249994 2.98797e-18
-0.156158 -0.249994 2.98797e-18
-0.121456 -0.249994 2.98797e-18
-0.0867541 -0.249994 2.98797e-18
-0.0520524 -0.249994 2.98797e-18
-0.0173508 -0.249994 2.98797e-18
0.0173508 -0.249994 2.98797e-18
0.0520524 -0.249994 2.98797e-18
0.0867541 -0.249994 2.98797e-18
0.121456 -0.249994 2.98797e-18
0.156158 -0.249994 2.98797e-18
0.190861 -0.249994 2.98797e-18
0.225564 -0.249994 2.98797e-18
0.260267 -0.249994 2.98797e-18
0.294972 -0.249994 2.98797e-18
0.329676 -0.249994 2.98797e-18
0.364382 -0.249994 2.98797e-18
0.399089 -0.249994 2.98797e-18
0.433796 -0.249994 2.98797e-18
0.468504 -0.249994 2.98797e-18
0.503214 -0.249994 2.98797e-18
0.537925 -0.249994 2.98797e-18
0.572637 -0.249994 2.98797e-18
0.60735 -0.249994 2.98797e-18
0.642065 -0.249994 2.98797e-18
0.676781 -0.249994 2.98797e-18
0.711499 -0.249994 2.98797e-18
0.746219 -0.249994 2.98797e-18
0.78094 -0.249994 2.98797e-18
0.815663 -0.249994 2.98797e-18
0.850388 -0.249994 2.98797e-18
0.885115 -0.249994 2.98797e-18
0.919844 -0.249994 2.98797e-18
0.954576 -0.249994 2.98797e-18
0.989309 -0.249994 2.98797e-18
1.02405 -0.249994 2.98797e-18
1.05878 -0.249994 2.98797e-18
1.09352 -0.249994 2.98797e-18
1.12827 -0.249994 2.98797e-18
1.16301 -0.249994 2.98797e-18
1.19776 -0.249994 2.98797e-18
1.23251 -0.249994 2.98797e-18
1.26727 -0.249994 2.98797e-18
1.30203 -0.249994 2.98797e-18
1.33679 -0.249994 2.98797e-18
1.37155 -0.249994 2.98797e-18
1.40632 -0.249994 2.98797e-18
1.44109 -0.249994 2.98797e-18
1.47586 -0.249994 2.98797e-18
1.51064 -0.249994 2.98797e-18
1.54542 -0.249994 2.98797e-18
1.58021 -0.249994 2.98797e-18
1.61499 -0.249994 2.98797e-18
1.64979 -0.249994 2.98797e-18
1.68458 -0.249994 2.98797e-18
1.71938 -0.249994 2.98797e-18
1.75419 -0.249994 2.98797e-18
1.78899 -0.249994 2.98797e-18
1.82381 -0.249994 2.98797e-18
1.85862 -0.249994 2.98797e-18
1.89345 -0.249994 2.98797e-18
1.92827 -0.249994 2.98797e-18
1.9631 -0.249994 2.98797e-18
1.99794 -0.249994 2.98797e-18
2.03278 -0.249994 2.98797e-18
2.06762 -0.249994 2.98797e-18
2.10247 -0.249994 2.98797e-18
2.13733 -0.249994 2.98797e-18
2.17219 -0.249994 2.98797e-18
2.20705 -0.249994 2.98797e-18
2.24192 -0.249994 2.98797e-18
2.2768 -0.249994 2.98797e-18
2.31168 -0.249994 2.98797e-18
2.34657 -0.249994 2.98797e-18
2.38146 -0.249994 2.98797e-18
2.41636 -0.249994 2.98797e-18
2.45126 -0.249994 2.98797e-18
2.48617 -0.249994 2.98797e-18
2.52109 -0.249994 2.98797e-18
2.55601 -0.249994 2.98797e-18
2.59094 -0.249994 2.98797e-18
2.62587 -0.249994 2.98797e-18
2.66081 -0.249994 2.98797e-18
2.69576 -0.249994 2.98797e-18
2.73071 -0.249994 2.98797e-18
2.76567 -0.249994 2.98797e-18
2.80064 -0.249994 2.98797e-18
2.83561 -0.249994 2.98797e-18
2.87059 -0.249994 2.98797e-18
2.90558 -0.249994 2.98797e-18
2.94058 -0.249994 2.98797e-18
2.97558 -0.249994 2.98797e-18
3.01059 -0.249994 2.98797e-18
3.0456 -0.249994 2.98797e-18
3.08063 -0.249994 2.98797e-18
3.11566 -0.249994 2.98797e-18
3.1507 -0.249994 2.98797e-18
3.18574 -0.249994 2.98797e-18
3.2208 -0.249994 2.98797e-18
3.25586 -0.249994 2.98797e-18
3.29093 -0.249994 2.98797e-18
3.32601 -0.249994 2.98797e-18
3.36109 -0.249994 2.98797e-18
3.39619 -0.249994 2.98797e-18
3.43129 -0.249994 2.98797e-18
3.4664 -0.249994 2.98797e-18
3.50152 -0.249994 2.98797e-18
3.53665 -0.249994 2.98797e-18
3.57179 -0.249994 2.98797e-18
3.60694 -0.249994 2.98797e-18
3.64209 -0.249994 2.98797e-18
3.67726 -0.249994 2.98797e-18
3.71243 -0.249994 2.98797e-18
3.74761 -0.249994 2.98797e-18
3.7828 -0.249994 2.98797e-18
3.81801 -0.249994 2.98797e-18
3.85322 -0.249994 2.98797e-18
3.88844 -0.249994 2.98797e-18
3.92367 -0.249994 2.98797e-18
3.95891 -0.249994 2.98797e-18
3.99416 -0.249994 2.98797e-18
4.02942 -0.249994 2.98797e-18
4.06469 -0.249994 2.98797e-18
4.09997 -0.249994 2.98797e-18
4.13526 -0.249994 2.98797e-18
4.17056 -0.249994 2.98797e-18
4.20587 -0.249994 2.98797e-18
4.24119 -0.249994 2.98797e-18
4.27653 -0.249994 2.98797e-18
4.31187 -0.249994 2.98797e-18
4.34722 -0.249994 2.98797e-18
4.38259 -0.249994 2.98797e-18
4.41797 -0.249994 2.98797e-18
4.45335 -0.249994 2.98797e-18
4.48875 -0.249994 2.98797e-18
4.52416 -0.249994 2.98797e-18
4.55958 -0.249994 2.98797e-18
4.59502 -0.249994 2.98797e-18
4.63046 -0.249994 2.98797e-18
4.66592 -0.249994 2.98797e-18
4.70139 -0.249994 2.98797e-18
4.73687 -0.249994 2.98797e-18
4.77237 -0.249994 2.98797e-18
4.80787 -0.249994 2.98797e-18
4.84339 -0.249994 2.98797e-18
4.87892 -0.249994 2.98797e-18
4.91446 -0.249994 2.98797e-18
4.95002 -0.249994 2.98797e-18
4.98559 -0.249994 2.98797e-18
5.02117 -0.249994 2.98797e-18
5.05677 -0.249994 2.98797e-18
5.09237 -0.249994 2.98797e-18
5.128 -0.249994 2.98797e-18
5.16363 -0.249994 2.98797e-18
5.19928 -0.249994 2.98797e-18
5.23494 -0.249994 2.98797e-18
5.27062 -0.249994 2.98797e-18
5.30631 -0.249994 2.98797e-18
5.34201 -0.249994 2.98797e-18
5.37773 -0.249994 2.98797e-18
5.41346 -0.249994 2.98797e-18
5.4492 -0.249994 2.98797e-18
5.48497 -0.249994 2.98797e-18
5.52074 -0.249994 2.98797e-18
5.55653 -0.249994 2.98797e-18
5.59233 -0.249994 2.98797e-18
5.62815 -0.249994 2.98797e-18
5.66399 -0.249994 2.98797e-18
5.69984 -0.249994 2.98797e-18
5.7357 -0.249994 2.98797e-18
5.77158 -0.249994 2.98797e-18
5.80748 -0.249994 2.98797e-18
5.84339 -0.249994 2.98797e-18
5.87932 -0.249994 2.98797e-18
5.91526 -0.249994 2.98797e-18
5.95122 -0.249994 2.98797e-18
5.9872 -0.249994 2.98797e-18
6.02319 -0.249994 2.98797e-18
6.05919 -0.249994 2.98797e-18
6.09522 -0.249994 2.98797e-18
6.13126 -0.249994 2.98797e-18
6.16732 -0.249994 2.98797e-18
6.20339 -0.249994 2.98797e-18
6.23949 -0.249994 2.98797e-18
6.27559 -0.249994 2.98797e-18
6.31172 -0.249994 2.98797e-18
6.34786 -0.249994 2.98797e-18
6.38403 -0.249994 2.98797e-18
6.42021 -0.249994 2.98797e-18
6.4564 -0.249994 2.98797e-18
6.49262 -0.249994 2.98797e-18
6.52885 -0.249994 2.98797e-18
6.5651 -0.249994 2.98797e-18
6.60137 -0.249994 2.98797e-18
6.63766 -0.249994 2.98797e-18
6.67397 -0.249994 2.98797e-18
6.71029 -0.249994 2.98797e-18
6.74664 -0.249994 2.98797e-18
6.783 -0.249994 2.98797e-18
6.81938 -0.249994 2.98797e-18
6.85579 -0.249994 2.98797e-18
6.89221 -0.249994 2.98797e-18
6.92865 -0.249994 2.98797e-18
6.96511 -0.249994 2.98797e-18
7.00159 -0.249994 2.98797e-18
7.0381 -0.249994 2.98797e-18
7.07462 -0.249994 2.98797e-18
7.11116 -0.249994 2.98797e-18
7.14772 -0.249994 2.98797e-18
7.18431 -0.249994 2.98797e-18
7.22091 -0.249994 2.98797e-18
7.25754 -0.249994 2.98797e-18
7.29418 -0.249994 2.98797e-18
7.33085 -0.249994 2.98797e-18
7.36754 -0.249994 2.98797e-18
7.40425 -0.249994 2.98797e-18
7.44099 -0.249994 2.98797e-18
7.47774 -0.249994 2.98797e-18
7.51452 -0.249994 2.98797e-18
7.55132 -0.249994 2.98797e-18
7.58814 -0.249994 2.98797e-18
7.62498 -0.249994 2.98797e-18
7.66185 -0.249994 2.98797e-18
7.69874 -0.249994 2.98797e-18
7.73566 -0.249994 2.98797e-18
7.77259 -0.249994 2.98797e-18
7.80955 -0.249994 2.98797e-18
7.84654 -0.249994 2.98797e-18
7.88355 -0.249994 2.98797e-18
7.92058 -0.249994 2.98797e-18
7.95763 -0.249994 2.98797e-18
7.99471 -0.249994 2.98797e-18
8.03182 -0.249994 2.98797e-18
8.06895 -0.249994 2.98797e-18
8.1061 -0.249994 2.98797e-18
8.14328 -0.249994 2.98797e-18
8.18049 -0.249994 2.98797e-18
8.21772 -0.249994 2.98797e-18
8.25497 -0.249994 2.98797e-18
8.29226 -0.249994 2.98797e-18
8.32956 -0.249994 2.98797e-18
8.3669 -0.249994 2.98797e-18
8.40426 -0.249994 2.98797e-18
8.44165 -0.249994 2.98797e-18
8.47906 -0.249994 2.98797e-18
8.5165 -0.249994 2.98797e-18
8.55397 -0.249994 2.98797e-18
8.59146 -0.249994 2.98797e-18
8.62899 -0.249994 2.98797e-18
8.66654 -0.249994 2.98797e-18
8.70412 -0.249994 2.98797e-18
8.74172 -0.249994 2.98797e-18
8.77936 -0.249994 2.98797e-18
8.81702 -0.249994 2.98797e-18
8.85471 -0.249994 2.98797e-18
8.89244 -0.249994 2.98797e-18
8.93019 -0.249994 2.98797e-18
8.96797 -0.249994 2.98797e-18
9.00578 -0.249994 2.98797e-18
9.04362 -0.249994 2.98797e-18
9.08149 -0.249994 2.98797e-18
9.11939 -0.249994 2.98797e-18
9.15732 -0.249994 2.98797e-18
9.19528 -0.249994 2.98797e-18
9.23327 -0.249994 2.98797e-18
9.2713 -0.249994 2.98797e-18
9.30935 -0.249994 2.98797e-18
9.34744 -0.249994 2.98797e-18
9.38556 -0.249994 2.98797e-18
9.42371 -0.249994 2.98797e-18
9.46189 -0.249994 2.98797e-18
9.50011 -0.249994 2.98797e-18
9.53836 -0.249994 2.98797e-18
9.57664 -0.249994 2.98797e-18
9.61496 -0.249994 2.98797e-18
9.65331 -0.249994 2.98797e-18
9.69169 -0.249994 2.98797e-18
9.73011 -0.249994 2.98797e-18
9.76856 -0.249994 2.98797e-18
9.80704 -0.249994 2.98797e-18
9.84557 -0.249994 2.98797e-18
9.88412 -0.249994 2.98797e-18
9.92271 -0.249994 2.98797e-18
9.96134 -0.249994 2.98797e-18
10 -0.249994 2.98797e-18
10.0387 -0.249994 2.98797e-18
10.0774 -0.249994 2.98797e-18
10.1162 -0.249994 2.98797e-18
10.155 -0.249994 2.98797e-18
10.1939 -0.249994 2.98797e-18
10.2328 -0.249994 2.98797e-18
10.2717 -0.249994 2.98797e-18
10.3106 -0.249994 2.98797e-18
10.3496 -0.249994 2.98797e-18
10.3887 -0.249994 2.98797e-18
10.4278 -0.249994 2.98797e-18
10.4669 -0.249994 2.98797e-18
10.506 -0.249994 2.98797e-18
10.5452 -0.249994 2.98797e-18
10.5845 -0.249994 2.98797e-18
10.6238 -0.249994 2.98797e-18
10.6631 -0.249994 2.98797e-18
10.7024 -0.249994 2.98797e-18
10.7418 -0.249994 2.98797e-18
10.7813 -0.249994 2.98797e-18
10.8208 -0.249994 2.98797e-18
10.8603 -0.249994 2.98797e-18
10.8999 -0.249994 2.98797e-18
10.9395 -0.249994 2.98797e-18
10.9792 -0.249994 2.98797e-18
11.0189 -0.249994 2.98797e-18
11.0586 -0.249994 2.98797e-18
11.0984 -0.249994 2.98797e-18
11.1383 -0.249994 2.98797e-18
11.1781 -0.249994 2.98797e-18
11.2181 -0.249994 2.98797e-18
11.2581 -0.249994 2.98797e-18
11.2981 -0.249994 2.98797e-18
11.3381 -0.249994 2.98797e-18
11.3783 -0.249994 2.98797e-18
11.4184 -0.249994 2.98797e-18
11.4587 -0.249994 2.98797e-18
11.4989 -0.249994 2.98797e-18
11.5392 -0.249994 2.98797e-18
11.5796 -0.249994 2.98797e-18
11.62 -0.249994 2.98797e-18
11.6605 -0.249994 2.98797e-18
11.701 -0.249994 2.98797e-18
11.7415 -0.249994 2.98797e-18
11.7822 -0.249994 2.98797e-18
11.8228 -0.249994 2.98797e-18
11.8636 -0.249994 2.98797e-18
11.9043 -0.249994 2.98797e-18
11.9452 -0.249994 2.98797e-18
11.986 -0.249994 2.98797e-18
12.027 -0.249994 2.98797e-18
12.068 -0.249994 2.98797e-18
12.109 -0.249994 2.98797e-18
12.1501 -0.249994 2.98797e-18
12.1913 -0.249994 2.98797e-18
12.2325 -0.249994 2.98797e-18
12.2738 -0.249994 2.98797e-18
12.3151 -0.249994 2.98797e-18
12.3565 -0.249994 2.98797e-18
12.3979 -0.249994 2.98797e-18
12.4394 -0.249994 2.98797e-18
12.481 -0.249994 2.98797e-18
12.5226 -0.249994 2.98797e-18
12.5643 -0.249994 2.98797e-18
12.6061 -0.249994 2.98797e-18
12.6479 -0.249994 2.98797e-18
12.6898 -0.249994 2.98797e-18
12.7317 -0.249994 2.98797e-18
12.7737 -0.249994 2.98797e-18
12.8158 -0.249994 2.98797e-18
12.8579 -0.249994 2.98797e-18
12.9001 -0.249994 2.98797e-18
12.9424 -0.249994 2.98797e-18
12.9847 -0.249994 2.98797e-18
13.0271 -0.249994 2.98797e-18
13.0696 -0.249994 2.98797e-18
13.1121 -0.249994 2.98797e-18
13.1547 -0.249994 2.98797e-18
13.1974 -0.249994 2.98797e-18
13.2402 -0.249994 2.98797e-18
13.283 -0.249994 2.98797e-18
13.3259 -0.249994 2.98797e-18
13.3689 -0.249994 2.98797e-18
13.4119 -0.249994 2.98797e-18
13.455 -0.249994 2.98797e-18
13.4982 -0.249994 2.98797e-18
13.5415 -0.249994 2.98797e-18
13.5848 -0.249994 2.98797e-18
13.6283 -0.249994 2.98797e-18
13.6718 -0.249994 2.98797e-18
13.7153 -0.249994 2.98797e-18
13.759 -0.249994 2.98797e-18
13.8028 -0.249994 2.98797e-18
13.8466 -0.249994 2.98797e-18
13.8905 -0.249994 2.98797e-18
13.9345 -0.249994 2.98797e-18
13.9786 -0.249994 2.98797e-18
14.0227 -0.249994 2.98797e-18
14.067 -0.249994 2.98797e-18
14.1113 -0.249994 2.98797e-18
14.1558 -0.249994 2.98797e-18
14.2003 -0.249994 2.98797e-18
14.2449 -0.249994 2.98797e-18
14.2896 -0.249994 2.98797e-18
14.3344 -0.249994 2.98797e-18
14.3793 -0.249994 2.98797e-18
14.4243 -0.249994 2.98797e-18
14.4693 -0.249994 2.98797e-18
14.5145 -0.249994 2.98797e-18
14.5598 -0.249994 2.98797e-18
14.6052 -0.249994 2.98797e-18
14.6506 -0.249994 2.98797e-18
14.6962 -0.249994 2.98797e-18
14.7419 -0.249994 2.98797e-18
14.7877 -0.249994 2.98797e-18
14.8336 -0.249994 2.98797e-18
14.8796 -0.249994 2.98797e-18
14.9257 -0.249994 2.98797e-18
14.9719 -0.249994 2.98797e-18
15.0182 -0.249994 2.98797e-18
15.0647 -0.249994 2.98797e-18
15.1112 -0.249994 2.98797e-18
15.1579 -0.249994 2.98797e-18
15.2047 -0.249994 2.98797e-18
15.2516 -0.249994 2.98797e-18
15.2986 -0.249994 2.98797e-18
15.3458 -0.249994 2.98797e-18
15.393 -0.249994 2.98797e-18
15.4404 -0.249994 2.98797e-18
15.488 -0.249994 2.98797e-18
15.5356 -0.249994 2.98797e-18
15.5834 -0.249994 2.98797e-18
15.6313 -0.249994 2.98797e-18
15.6794 -0.249994 2.98797e-18
15.7276 -0.249994 2.98797e-18
15.7759 -0.249994 2.98797e-18
15.8243 -0.249994 2.98797e-18
15.873 -0.249994 2.98797e-18
15.9217 -0.249994 2.98797e-18
15.9706 -0.249994 2.98797e-18
16.0197 -0.249994 2.98797e-18
16.0689 -0.249994 2.98797e-18
16.1182 -0.249994 2.98797e-18
16.1677 -0.249994 2.98797e-18
16.2174 -0.249994 2.98797e-18
16.2672 -0.249994 2.98797e-18
16.3172 -0.249994 2.98797e-18
16.3674 -0.249994 2.98797e-18
16.4177 -0.249994 2.98797e-18
16.4682 -0.249994 2.98797e-18
16.5189 -0.249994 2.98797e-18
16.5697 -0.249994 2.98797e-18
16.6208 -0.249994 2.98797e-18
16.672 -0.249994 2.98797e-18
16.7234 -0.249994 2.98797e-18
16.775 -0.249994 2.98797e-18
16.8268 -0.249994 2.98797e-18
16.8787 -0.249994 2.98797e-18
16.9309 -0.249994 2.98797e-18
16.9833 -0.249994 2.98797e-18
17.0359 -0.249994 2.98797e-18
17.0887 -0.249994 2.98797e-18
17.1418 -0.249994 2.98797e-18
17.195 -0.249994 2.98797e-18
17.2485 -0.249994 2.98797e-18
17.3022 -0.249994 2.98797e-18
17.3562 -0.249994 2.98797e-18
17.4104 -0.249994 2.98797e-18
17.4648 -0.249994 2.98797e-18
17.5195 -0.249994 2.98797e-18
17.5744 -0.249994 2.98797e-18
17.6296 -0.249994 2.98797e-18
17.6851 -0.249994 2.98797e-18
17.7408 -0.249994 2.98797e-18
17.7969 -0.249994 2.98797e-18
17.8532 -0.249994 2.98797e-18
17.9098 -0.249994 2.98797e-18
17.9667 -0.249994 2.98797e-18
18.0239 -0.249994 2.98797e-18
18.0815 -0.249994 2.98797e-18
18.1393 -0.249994 2.98797e-18
18.1975 -0.249994 2.98797e-18
18.256 -0.249994 2.98797e-18
18.3149 -0.249994 2.98797e-18
18.3742 -0.249994 2.98797e-18
18.4338 -0.249994 2.98797e-18
18.4938 -0.249994 2.98797e-18
18.5542 -0.249994 2.98797e-18
18.615 -0.249994 2.98797e-18
18.6762 -0.249994 2.98797e-18
18.7379 -0.249994 2.98797e-18
18.8 -0.249994 2.98797e-18
18.8625 -0.249994 2.98797e-18
18.9255 -0.249994 2.98797e-18
18.9891 -0.249994 2.98797e-18
19.0531 -0.249994 2.98797e-18
19.1177 -0.249994 2.98797e-18
19.1828 -0.249994 2.98797e-18
19.2484 -0.249994 2.98797e-18
19.3147 -0.249994 2.98797e-18
19.3816 -0.249994 2.98797e-18
19.4491 -0.249994 2.98797e-18
19.5173 -0.249994 2.98797e-18
19.5862 -0.249994 2.98797e-18
19.6558 -0.249994 2.98797e-18
19.7262 -0.249994 2.98797e-18
19.7974 -0.249994 2.98797e-18
19.8694 -0.249994 2.98797e-18
19.9423 -0.249994 2.98797e-18
20.0162 -0.249994 2.98797e-18
20.091 -0.249994 2.98797e-18
20.1669 -0.249994 2.98797e-18
20.244 -0.249994 2.98797e-18
20.3222 -0.249994 2.98797e-18
20.4016 -0.249994 2.98797e-18
20.4825 -0.249994 2.98797e-18
20.5648 -0.249994 2.98797e-18
20.6487 -0.249994 2.98797e-18
20.7344 -0.249994 2.98797e-18
20.8219 -0.249994 2.98797e-18
20.9115 -0.249994 2.98797e-18
21.0034 -0.249994 2.98797e-18
21.0979 -0.249994 2.98797e-18
21.1952 -0.249994 2.98797e-18
21.2959 -0.249994 2.98797e-18
21.4004 -0.249994 2.98797e-18
21.5093 -0.249994 2.98797e-18
21.6237 -0.249994 2.98797e-18
21.7448 -0.249994 2.98797e-18
21.8747 -0.249994 2.98797e-18
22.0165 -0.249994 2.98797e-18
22.1768 -0.249994 2.98797e-18
22.3723 -0.249994 2.98797e-18


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1ClassicOneLoop/SigmaRTwoLoop.txt <==
-22.3723 -0.186258 6.12095e-05
-22.1768 -0.186285 -2.63385e-05
-22.0165 -0.186292 3.14389e-05
-21.8747 -0.186301 -2.13304e-05
-21.7448 -0.186306 2.40258e-05
-21.6237 -0.186312 -1.78995e-05
-21.5093 -0.186317 2.06194e-05
-21.4004 -0.186322 -1.50913e-05
-21.2959 -0.186327 1.91622e-05
-21.1952 -0.186332 -1.1995e-05
-21.0979 -0.186338 1.99352e-05
-21.0034 -0.186345 -6.38343e-06
-20.9115 -0.186355 2.66803e-05
-20.8219 -0.186367 8.93812e-06
-20.7344 -0.186383 4.84748e-05
-20.6487 -0.186403 3.86567e-05
-20.5648 -0.186424 7.06236e-05
-20.4825 -0.186443 3.63546e-05
-20.4016 -0.186457 2.96457e-05
-20.3222 -0.186465 -2.14774e-05
-20.244 -0.18647 -3.88018e-06
-20.1669 -0.186473 -7.39264e-06
-20.091 -0.186476 2.20247e-05
-20.0162 -0.186479 -1.09564e-05
-19.9423 -0.186482 1.51848e-07
-19.8694 -0.186484 -9.19625e-06
-19.7974 -0.186487 1.47421e-05
-19.7262 -0.18649 -1.36899e-05
-19.6558 -0.186492 3.88755e-06
-19.5862 -0.186495 -5.94842e-06
-19.5173 -0.186497 7.82858e-06
-19.4491 -0.1865 -1.4165e-05
-19.3816 -0.186502 9.16483e-06
-19.3147 -0.186505 -8.49427e-06
-19.2484 -0.186507 3.3622e-06
-19.1828 -0.18651 -8.42617e-06
-19.1177 -0.186512 7.58042e-06
-19.0531 -0.186515 -1.22395e-05
-18.9891 -0.186517 7.30774e-06
-18.9255 -0.186519 -8.82265e-06
-18.8625 -0.186522 3.71781e-06
-18.8 -0.186524 -7.90768e-06
-18.7379 -0.186527 5.42529e-06
-18.6762 -0.186529 -1.06228e-05
-18.615 -0.186532 6.82395e-06
-18.5542 -0.186534 -1.00145e-05
-18.4938 -0.186537 4.63729e-06
-18.4338 -0.186539 -7.90169e-06
-18.3742 -0.186542 3.61204e-06
-18.3149 -0.186544 -8.47973e-06
-18.256 -0.186547 5.01173e-06
-18.1975 -0.186549 -9.9105e-06
-18.1393 -0.186552 5.48752e-06
-18.0815 -0.186554 -9.40468e-06
-18.0239 -0.186557 4.15484e-06
-17.9667 -0.18656 -8.09049e-06
-17.9098 -0.186562 3.25318e-06
-17.8532 -0.186565 -8.06953e-06
-17.7969 -0.186567 3.80453e-06
-17.7408 -0.18657 -9.00902e-06
-17.6851 -0.186573 4.48725e-06
-17.6296 -0.186575 -9.31467e-06
-17.5744 -0.186578 4.12951e-06
-17.5195 -0.186581 -8.63699e-06
-17.4648 -0.186583 3.21119e-06
-17.4104 -0.186586 -7.97728e-06
-17.3562 -0.186589 2.80816e-06
-17.3022 -0.186591 -8.09012e-06
-17.2485 -0.186594 3.13767e-06
-17.195 -0.186597 -8.65992e-06
-17.1418 -0.1866 3.53221e-06
-17.0887 -0.186602 -8.93321e-06
-17.0359 -0.186605 3.40194e-06
-16.9833 -0.186608 -8.6429e-06
-16.9309 -0.186611 2.83843e-06
-16.8787 -0.186614 -8.16387e-06
-16.8268 -0.186616 2.35409e-06
-16.775 -0.186619 -7.98413e-06
-16.7234 -0.186622 2.28161e-06
-16.672 -0.186625 -8.21203e-06
-16.6208 -0.186628 2.5051e-06
-16.5697 -0.186631 -8.56564e-06
-16.5189 -0.186634 2.66802e-06
-16.4682 -0.186637 -8.71083e-06
-16.4177 -0.18664 2.53611e-06
-16.3674 -0.186643 -8.5564e-06
-16.3172 -0.186646 2.16494e-06
-16.2672 -0.186649 -8.27478e-06
-16.2174 -0.186652 1.79164e-06
-16.1677 -0.186655 -8.1089e-06
-16.1182 -0.186658 1.61245e-06
-16.0689 -0.186661 -8.17278e-06
-16.0197 -0.186665 1.64499e-06
-15.9706 -0.186668 -8.39508e-06
-15.9217 -0.186671 1.7527e-06
-15.873 -0.186674 -8.60768e-06
-15.8243 -0.186677 1.77103e-06
-15.7759 -0.186681 -8.67996e-06
-15.7276 -0.186684 1.62331e-06
-15.6794 -0.186687 -8.59729e-06
-15.6313 -0.186691 1.35284e-06
-15.5834 -0.186694 -8.44756e-06
-15.5356 -0.186697 1.07238e-06
-15.488 -0.186701 -8.34718e-06
-15.4404 -0.186704 8.82426e-07
-15.393 -0.186708 -8.36634e-06
-15.3458 -0.186711 8.14627e-07
-15.2986 -0.186714 -8.49722e-06
-15.2516 -0.186718 8.26585e-07
-15.2047 -0.186721 -8.67275e-06
-15.1579 -0.186725 8.38667e-07
-15.1112 -0.186729 -8.81365e-06
-15.0647 -0.186732 7.83031e-07
-15.0182 -0.186736 -8.87213e-06
-14.9719 -0.18674 6.36433e-07
-14.9257 -0.186743 -8.85054e-06
-14.8796 -0.186747 4.23946e-07
-14.8336 -0.186751 -8.79147e-06
-14.7877 -0.186754 1.98389e-07
-14.7419 -0.186758 -8.75053e-06
-14.6962 -0.186762 1.07041e-08
-14.6506 -0.186766 -8.76834e-06
-14.6052 -0.18677 -1.12996e-07
-14.5598 -0.186774 -8.85487e-06
-14.5145 -0.186778 -1.78897e-07
-14.4693 -0.186782 -8.99013e-06
-14.4243 -0.186786 -2.17553e-07
-14.3793 -0.18679 -9.13755e-06
-14.3344 -0.186794 -2.67216e-07
-14.2896 -0.186798 -9.26174e-06
-14.2449 -0.186802 -3.57129e-07
-14.2003 -0.186806 -9.34243e-06
-14.1558 -0.18681 -4.97469e-07
-14.1113 -0.186815 -9.37999e-06
-14.067 -0.186819 -6.78471e-07
-14.0227 -0.186823 -9.39212e-06
-13.9786 -0.186827 -8.77186e-07
-13.9345 -0.186832 -9.40465e-06
-13.8905 -0.186836 -1.06784e-06
-13.8466 -0.186841 -9.44115e-06
-13.8028 -0.186845 -1.2314e-06
-13.759 -0.18685 -9.51506e-06
-13.7153 -0.186854 -1.36107e-06
-13.6718 -0.186859 -9.62671e-06
-13.6283 -0.186863 -1.46286e-06
-13.5848 -0.186868 -9.76511e-06
-13.5415 -0.186873 -1.55175e-06
-13.4982 -0.186878 -9.91317e-06
-13.455 -0.186882 -1.64569e-06
-13.4119 -0.186887 -1.00539e-05
-13.3689 -0.186892 -1.75974e-06
-13.3259 -0.186897 -1.01757e-05
-13.283 -0.186902 -1.90192e-06
-13.2402 -0.186907 -1.02748e-05
-13.1974 -0.186912 -2.07197e-06
-13.1547 -0.186917 -1.03555e-05
-13.1121 -0.186922 -2.26254e-06
-13.0696 -0.186927 -1.04279e-05
-13.0271 -0.186932 -2.46228e-06
-12.9847 -0.186938 -1.05042e-05
-12.9424 -0.186943 -2.65945e-06
-12.9001 -0.186948 -1.05952e-05
-12.8579 -0.186954 -2.84513e-06
-12.8158 -0.186959 -1.0708e-05
-12.7737 -0.186965 -3.01514e-06
-12.7317 -0.18697 -1.08443e-05
-12.6898 -0.186976 -3.17051e-06
-12.6479 -0.186981 -1.1001e-05
-12.6061 -0.186987 -3.3166e-06
-12.5643 -0.186993 -1.11715e-05
-12.5226 -0.186999 -3.46128e-06
-12.481 -0.187004 -1.13478e-05
-12.4394 -0.18701 -3.61281e-06
-12.3979 -0.187016 -1.15225e-05
-12.3565 -0.187022 -3.77799e-06
-12.3151 -0.187028 -1.16902e-05
-12.2738 -0.187034 -3.96084e-06
-12.2325 -0.187041 -1.18491e-05
-12.1913 -0.187047 -4.16215e-06
-12.1501 -0.187053 -1.2e-05
-12.109 -0.18706 -4.37973e-06
-12.068 -0.187066 -1.21469e-05
-12.027 -0.187072 -4.60928e-06
-11.986 -0.187079 -1.2295e-05
-11.9452 -0.187086 -4.84552e-06
-11.9043 -0.187092 -1.245e-05
-11.8636 -0.187099 -5.08342e-06
-11.8228 -0.187106 -1.26169e-05
-11.7822 -0.187113 -5.31914e-06
-11.7415 -0.18712 -1.2799e-05
-11.701 -0.187127 -5.55067e-06
-11.6605 -0.187134 -1.29978e-05
-11.62 -0.187141 -5.77802e-06
-11.5796 -0.187148 -1.32128e-05
-11.5392 -0.187155 -6.003e-06
-11.4989 -0.187163 -1.34419e-05
-11.4587 -0.18717 -6.22878e-06
-11.4184 -0.187178 -1.3682e-05
-11.3783 -0.187185 -6.45924e-06
-11.3381 -0.187193 -1.39297e-05
-11.2981 -0.187201 -6.69824e-06
-11.2581 -0.187208 -1.41819e-05
-11.2181 -0.187216 -6.94911e-06
-11.1781 -0.187224 -1.44364e-05
-11.1383 -0.187232 -7.2142e-06
-11.0984 -0.187241 -1.46919e-05
-11.0586 -0.187249 -7.49466e-06
-11.0189 -0.187257 -1.49485e-05
-10.9792 -0.187266 -7.7905e-06
-10.9395 -0.187274 -1.52075e-05
-10.8999 -0.187283 -8.10069e-06
-10.8603 -0.187291 -1.54709e-05
-10.8208 -0.1873 -8.42355e-06
-10.7813 -0.187309 -1.57415e-05
-10.7418 -0.187318 -8.75707e-06
-10.7024 -0.187327 -1.6022e-05
-10.6631 -0.187336 -9.09927e-06
-10.6238 -0.187346 -1.6315e-05
-10.5845 -0.187355 -9.44857e-06
-10.5452 -0.187365 -1.66228e-05
-10.506 -0.187374 -9.80396e-06
-10.4669 -0.187384 -1.69469e-05
-10.4278 -0.187394 -1.01652e-05
-10.3887 -0.187404 -1.72881e-05
-10.3496 -0.187414 -1.05327e-05
-10.3106 -0.187424 -1.76468e-05
-10.2717 -0.187434 -1.09076e-05
-10.2328 -0.187444 -1.80224e-05
-10.1939 -0.187455 -1.12916e-05
-10.155 -0.187466 -1.84142e-05
-10.1162 -0.187476 -1.16869e-05
-10.0774 -0.187487 -1.88212e-05
-10.0387 -0.187498 -1.20954e-05
-10 -0.187509 -1.92426e-05
-9.96134 -0.187521 -1.25195e-05
-9.92271 -0.187532 -1.96775e-05
-9.88412 -0.187544 -1.29611e-05
-9.84557 -0.187555 -2.01255e-05
-9.80704 -0.187567 -1.34219e-05
-9.76856 -0.187579 -2.05867e-05
-9.73011 -0.187591 -1.39032e-05
-9.69169 -0.187604 -2.10613e-05
-9.65331 -0.187616 -1.44058e-05
-9.61496 -0.187629 -2.15504e-05
-9.57664 -0.187641 -1.49304e-05
-9.53836 -0.187654 -2.20553e-05
-9.50011 -0.187667 -1.54773e-05
-9.46189 -0.187681 -2.25777e-05
-9.42371 -0.187694 -1.60466e-05
-9.38556 -0.187708 -2.31194e-05
-9.34744 -0.187721 -1.66383e-05
-9.30935 -0.187735 -2.36825e-05
-9.2713 -0.18775 -1.72524e-05
-9.23327 -0.187764 -2.42691e-05
-9.19528 -0.187778 -1.78893e-05
-9.15732 -0.187793 -2.48813e-05
-9.11939 -0.187808 -1.85492e-05
-9.08149 -0.187823 -2.55211e-05
-9.04362 -0.187838 -1.92329e-05
-9.00578 -0.187854 -2.61903e-05
-8.96797 -0.187869 -1.99413e-05
-8.93019 -0.187885 -2.68906e-05
-8.89244 -0.187901 -2.06757e-05
-8.85471 -0.187918 -2.76236e-05
-8.81702 -0.187934 -2.14379e-05
-8.77936 -0.187951 -2.83906e-05
-8.74172 -0.187968 -2.22298e-05
-8.70412 -0.187986 -2.91931e-05
-8.66654 -0.188003 -2.30535e-05
-8.62899 -0.188021 -3.00324e-05
-8.59146 -0.188039 -2.39117e-05
-8.55397 -0.188057 -3.09098e-05
-8.5165 -0.188076 -2.48069e-05
-8.47906 -0.188095 -3.18268e-05
-8.44165 -0.188114 -2.57419e-05
-8.40426 -0.188133 -3.27851e-05
-8.3669 -0.188153 -2.67199e-05
-8.32956 -0.188173 -3.37865e-05
-8.29226 -0.188193 -2.77437e-05
-8.25497 -0.188214 -3.48331e-05
-8.21772 -0.188235 -2.88165e-05
-8.18049 -0.188256 -3.59273e-05
-8.14328 -0.188277 -2.99416e-05
-8.1061 -0.188299 -3.70719e-05
-8.06895 -0.188321 -3.11222e-05
-8.03182 -0.188344 -3.827e-05
-7.99471 -0.188367 -3.23618e-05
-7.95763 -0.18839 -3.95252e-05
-7.92058 -0.188414 -3.36639e-05
-7.88355 -0.188438 -4.08413e-05
-7.84654 -0.188462 -3.50323e-05
-7.80955 -0.188487 -4.22225e-05
-7.77259 -0.188512 -3.6471e-05
-7.73566 -0.188538 -4.36737e-05
-7.69874 -0.188564 -3.7984e-05
-7.66185 -0.188591 -4.51999e-05
-7.62498 -0.188618 -3.95762e-05
-7.58814 -0.188645 -4.68066e-05
-7.55132 -0.188673 -4.12523e-05
-7.51452 -0.188701 -4.84999e-05
-7.47774 -0.18873 -4.30179e-05
-7.44099 -0.188759 -5.02862e-05
-7.40425 -0.188789 -4.4879e-05
-7.36754 -0.18882 -5.21724e-05
-7.33085 -0.18885 -4.68421e-05
-7.29418 -0.188882 -5.4166e-05
-7.25754 -0.188914 -4.89145e-05
-7.22091 -0.188947 -5.62752e-05
-7.18431 -0.18898 -5.11041e-05
-7.14772 -0.189014 -5.85086e-05
-7.11116 -0.189048 -5.34199e-05
-7.07462 -0.189083 -6.08759e-05
-7.0381 -0.189119 -5.58716e-05
-7.00159 -0.189155 -6.33872e-05
-6.96511 -0.189192 -5.84699e-05
-6.92865 -0.18923 -6.60538e-05
-6.89221 -0.189269 -6.12267e-05
-6.85579 -0.189308 -6.88881e-05
-6.81938 -0.189348 -6.41552e-05
-6.783 -0.189389 -7.19036e-05
-6.74664 -0.189431 -6.72699e-05
-6.71029 -0.189474 -7.51151e-05
-6.67397 -0.189517 -7.05867e-05
-6.63766 -0.189561 -7.85392e-05
-6.60137 -0.189607 -7.41234e-05
-6.5651 -0.189653 -8.21941e-05
-6.52885 -0.1897 -7.78997e-05
-6.49262 -0.189748 -8.60999e-05
-6.4564 -0.189797 -8.19374e-05
-6.42021 -0.189848 -9.02791e-05
-6.38403 -0.189899 -8.62606e-05
-6.34786 -0.189952 -9.4757e-05
-6.31172 -0.190005 -9.08963e-05
-6.27559 -0.19006 -9.95615e-05
-6.23949 -0.190116 -9.58747e-05
-6.20339 -0.190174 -0.000104724
-6.16732 -0.190233 -0.000101229
-6.13126 -0.190293 -0.00011028
-6.09522 -0.190354 -0.000106998
-6.05919 -0.190417 -0.00011627
-6.02319 -0.190482 -0.000113223
-5.9872 -0.190548 -0.000122737
-5.95122 -0.190616 -0.000119953
-5.91526 -0.190685 -0.000129734
-5.87932 -0.190756 -0.000127242
-5.84339 -0.190829 -0.000137318
-5.80748 -0.190904 -0.000135151
-5.77158 -0.190981 -0.000145554
-5.7357 -0.19106 -0.00014375
-5.69984 -0.191141 -0.000154517
-5.66399 -0.191224 -0.00015312
-5.62815 -0.191309 -0.000164294
-5.59233 -0.191397 -0.000163352
-5.55653 -0.191487 -0.000174983
-5.52074 -0.19158 -0.000174552
-5.48497 -0.191676 -0.000186697
-5.4492 -0.191774 -0.000186843
-5.41346 -0.191875 -0.000199568
-5.37773 -0.191979 -0.000200364
-5.34201 -0.192086 -0.000213748
-5.30631 -0.192197 -0.000215282
-5.27062 -0.19231 -0.000229418
-5.23494 -0.192428 -0.000231788
-5.19928 -0.192549 -0.000246784
-5.16363 -0.192674 -0.000250111
-5.128 -0.192804 -0.000266094
-5.09237 -0.192937 -0.000270516
-5.05677 -0.193076 -0.000287638
-5.02117 -0.193218 -0.000293321
-4.98559 -0.193366 -0.000311764
-4.95002 -0.193519 -0.000318905
-4.91446 -0.193678 -0.000338887
-4.87892 -0.193843 -0.000347724
-4.84339 -0.194013 -0.000369507
-4.80787 -0.194191 -0.000380327
-4.77237 -0.194375 -0.000404229
-4.73687 -0.194566 -0.000417383
-4.70139 -0.194765 -0.000443794
-4.66592 -0.194972 -0.000459711
-4.63046 -0.195188 -0.000489112
-4.59502 -0.195413 -0.000508323
-4.55958 -0.195648 -0.00054131
-4.52416 -0.195893 -0.000564481
-4.48875 -0.19615 -0.0006018
-4.45335 -0.196418 -0.000629768
-4.41797 -0.196699 -0.000672366
-4.38259 -0.196994 -0.000706196
-4.34722 -0.197304 -0.000755281
-4.31187 -0.197629 -0.000796344
-4.27653 -0.197971 -0.000853481
-4.24119 -0.198332 -0.000903562
-4.20587 -0.198712 -0.000970801
-4.17056 -0.199114 -0.00103226
-4.13526 -0.199539 -0.00111232
-4.09997 -0.19999 -0.0011883
-4.06469 -0.200468 -0.00128487
-4.02942 -0.200977 -0.00137967
-3.99416 -0.201519 -0.00149778
-3.95891 -0.202097 -0.00161736
-3.92367 -0.202716 -0.00176406
-3.88844 -0.203379 -0.00191682
-3.85322 -0.204092 -0.0021022
-3.81801 -0.204859 -0.0023003
-3.7828 -0.205688 -0.00253914
-3.74761 -0.206586 -0.00280064
-3.71243 -0.207561 -0.00311517
-3.67726 -0.208623 -0.00346766
-3.64209 -0.209784 -0.00389242
-3.60694 -0.211058 -0.00437955
-3.57179 -0.212459 -0.00497018
-3.53665 -0.214007 -0.00566361
-3.50152 -0.215723 -0.00651347
-3.4664 -0.21763 -0.00753626
-3.43129 -0.219758 -0.00880949
-3.39619 -0.222134 -0.0103834
-3.36109 -0.224789 -0.0123833
-3.32601 -0.227746 -0.0149284
-3.29093 -0.231009 -0.0182429
-3.25586 -0.234539 -0.0225865
-3.2208 -0.238196 -0.0283761
-3.18574 -0.241635 -0.0361102
-3.1507 -0.244113 -0.0464215
-3.11566 -0.244202 -0.0597474
-3.08063 -0.239577 -0.075743
-3.0456 -0.22758 -0.0919566
-3.01059 -0.207567 -0.103337
-2.97558 -0.183626 -0.104827
-2.94058 -0.162766 -0.096223
-2.90558 -0.149207 -0.0822164
-2.87059 -0.142638 -0.0677086
-2.83561 -0.140786 -0.0551294
-2.80064 -0.141557 -0.0450711
-2.76567 -0.143592 -0.0372496
-2.73071 -0.146133 -0.0312305
-2.69576 -0.148794 -0.0265584
-2.66081 -0.151385 -0.0229182
-2.62587 -0.153827 -0.02003
-2.59094 -0.15609 -0.0177325
-2.55601 -0.158174 -0.0158647
-2.52109 -0.160088 -0.014352
-2.48617 -0.161848 -0.0130958
-2.45126 -0.163472 -0.0120658
-2.41636 -0.164974 -0.0111959
-2.38146 -0.166371 -0.010479
-2.34657 -0.167677 -0.00986611
-2.31168 -0.168903 -0.00936306
-2.2768 -0.170061 -0.00893043
-2.24192 -0.171162 -0.0085813
-2.20705 -0.172214 -0.008282
-2.17219 -0.173225 -0.00805002
-2.13733 -0.174203 -0.00785531
-2.10247 -0.175155 -0.00771823
-2.06762 -0.176088 -0.00761118
-2.03278 -0.177007 -0.00755659
-1.99794 -0.177918 -0.0075287
-1.9631 -0.178828 -0.00755162
-1.92827 -0.179742 -0.00760123
-1.89345 -0.180667 -0.00770324
-1.85862 -0.181608 -0.00783522
-1.82381 -0.182571 -0.00802469
-1.78899 -0.183565 -0.00825132
-1.75419 -0.184595 -0.00854501
-1.71938 -0.185671 -0.00888831
-1.68458 -0.186801 -0.00931463
-1.64979 -0.187996 -0.00981095
-1.61499 -0.189265 -0.0104162
-1.58021 -0.190623 -0.0111247
-1.54542 -0.192081 -0.0119846
-1.51064 -0.193656 -0.0130028
-1.47586 -0.195363 -0.0142443
-1.44109 -0.197219 -0.0157385
-1.40632 -0.19924 -0.0175817
-1.37155 -0.201436 -0.0198465
-1.33679 -0.203805 -0.0226894
-1.30203 -0.206324 -0.0262666
-1.26727 -0.208916 -0.0308486
-1.23251 -0.211407 -0.0367408
-1.19776 -0.213435 -0.0443856
-1.16301 -0.214293 -0.0542169
-1.12827 -0.212708 -0.0665529
-1.09352 -0.206674 -0.0809433
-1.05878 -0.193883 -0.0952546
-1.02405 -0.173612 -0.104912
-0.989309 -0.149472 -0.105014
-0.954576 -0.128401 -0.0948267
-0.919844 -0.115008 -0.0789242
-0.885115 -0.10923 -0.0626058
-0.850388 -0.108564 -0.0487238
-0.815663 -0.110594 -0.037861
-0.78094 -0.113764 -0.0296634
-0.746219 -0.117244 -0.0235065
-0.711499 -0.120636 -0.018877
-0.676781 -0.123774 -0.0153384
-0.642065 -0.126602 -0.0126153
-0.60735 -0.129118 -0.0104704
-0.572637 -0.131341 -0.00877607
-0.537925 -0.133299 -0.00739947
-0.503214 -0.135021 -0.00628607
-0.468504 -0.136533 -0.00535407
-0.433796 -0.13786 -0.00458479
-0.399089 -0.139022 -0.00392185
-0.364382 -0.140038 -0.00336479
-0.329676 -0.140922 -0.00287049
-0.294972 -0.141688 -0.00244814
-0.260267 -0.142345 -0.00206182
-0.225564 -0.142903 -0.00172608
-0.190861 -0.143369 -0.001409
-0.156158 -0.143749 -0.00112818
-0.121456 -0.144048 -0.000853975
-0.0867541 -0.144269 -0.000605663
-0.0520524 -0.144415 -0.000354854
-0.0173508 -0.144487 -0.000121685
0.0173508 -0.144487 0.000121685
0.0520524 -0.144415 0.000354854
0.0867541 -0.144269 0.000605663
0.121456 -0.144048 0.000853975
0.156158 -0.143749 0.00112818
0.190861 -0.143369 0.001409
0.225564 -0.142903 0.00172608
0.260267 -0.142345 0.00206182
0.294972 -0.141688 0.00244814
0.329676 -0.140922 0.00287049
0.364382 -0.140038 0.00336479
0.399089 -0.139022 0.00392185
0.433796 -0.13786 0.00458479
0.468504 -0.136533 0.00535407
0.503214 -0.135021 0.00628607
0.537925 -0.133299 0.00739947
0.572637 -0.131341 0.00877607
0.60735 -0.129118 0.0104704
0.642065 -0.126602 0.0126153
0.676781 -0.123774 0.0153384
0.711499 -0.120636 0.018877
0.746219 -0.117244 0.0235065
0.78094 -0.113764 0.0296634
0.815663 -0.110594 0.037861
0.850388 -0.108564 0.0487238
0.885115 -0.10923 0.0626058
0.919844 -0.115008 0.0789242
0.954576 -0.128401 0.0948267
0.989309 -0.149472 0.105014
1.02405 -0.173612 0.104912
1.05878 -0.193883 0.0952546
1.09352 -0.206674 0.0809433
1.12827 -0.212708 0.0665529
1.16301 -0.214293 0.0542169
1.19776 -0.213435 0.0443856
1.23251 -0.211407 0.0367408
1.26727 -0.208916 0.0308486
1.30203 -0.206324 0.0262666
1.33679 -0.203805 0.0226894
1.37155 -0.201436 0.0198465
1.40632 -0.19924 0.0175817
1.44109 -0.197219 0.0157385
1.47586 -0.195363 0.0142443
1.51064 -0.193656 0.0130028
1.54542 -0.192081 0.0119846
1.58021 -0.190623 0.0111247
1.61499 -0.189265 0.0104162
1.64979 -0.187996 0.00981095
1.68458 -0.186801 0.00931463
1.71938 -0.185671 0.00888831
1.75419 -0.184595 0.00854501
1.78899 -0.183565 0.00825132
1.82381 -0.182571 0.00802469
1.85862 -0.181608 0.00783522
1.89345 -0.180667 0.00770324
1.92827 -0.179742 0.00760123
1.9631 -0.178828 0.00755162
1.99794 -0.177918 0.0075287
2.03278 -0.177007 0.00755659
2.06762 -0.176088 0.00761118
2.10247 -0.175155 0.00771823
2.13733 -0.174203 0.00785531
2.17219 -0.173225 0.00805002
2.20705 -0.172214 0.008282
2.24192 -0.171162 0.0085813
2.2768 -0.170061 0.00893043
2.31168 -0.168903 0.00936306
2.34657 -0.167677 0.00986611
2.38146 -0.166371 0.010479
2.41636 -0.164974 0.0111959
2.45126 -0.163472 0.0120658
2.48617 -0.161848 0.0130958
2.52109 -0.160088 0.014352
2.55601 -0.158174 0.0158647
2.59094 -0.15609 0.0177325
2.62587 -0.153827 0.02003
2.66081 -0.151385 0.0229182
2.69576 -0.148794 0.0265584
2.73071 -0.146133 0.0312305
2.76567 -0.143592 0.0372496
2.80064 -0.141557 0.0450711
2.83561 -0.140786 0.0551294
2.87059 -0.142638 0.0677086
2.90558 -0.149207 0.0822164
2.94058 -0.162766 0.096223
2.97558 -0.183626 0.104827
3.01059 -0.207567 0.103337
3.0456 -0.22758 0.0919566
3.08063 -0.239577 0.075743
3.11566 -0.244202 0.0597474
3.1507 -0.244113 0.0464215
3.18574 -0.241635 0.0361102
3.2208 -0.238196 0.0283761
3.25586 -0.234539 0.0225865
3.29093 -0.231009 0.0182429
3.32601 -0.227746 0.0149284
3.36109 -0.224789 0.0123833
3.39619 -0.222134 0.0103834
3.43129 -0.219758 0.00880949
3.4664 -0.21763 0.00753626
3.50152 -0.215723 0.00651347
3.53665 -0.214007 0.00566361
3.57179 -0.212459 0.00497018
3.60694 -0.211058 0.00437955
3.64209 -0.209784 0.00389242
3.67726 -0.208623 0.00346766
3.71243 -0.207561 0.00311517
3.74761 -0.206586 0.00280064
3.7828 -0.205688 0.00253914
3.81801 -0.204859 0.0023003
3.85322 -0.204092 0.0021022
3.88844 -0.203379 0.00191682
3.92367 -0.202716 0.00176406
3.95891 -0.202097 0.00161736
3.99416 -0.201519 0.00149778
4.02942 -0.200977 0.00137967
4.06469 -0.200468 0.00128487
4.09997 -0.19999 0.0011883
4.13526 -0.199539 0.00111232
4.17056 -0.199114 0.00103226
4.20587 -0.198712 0.000970801
4.24119 -0.198332 0.000903562
4.27653 -0.197971 0.000853481
4.31187 -0.197629 0.000796344
4.34722 -0.197304 0.000755281
4.38259 -0.196994 0.000706196
4.41797 -0.196699 0.000672366
4.45335 -0.196418 0.000629768
4.48875 -0.19615 0.0006018
4.52416 -0.195893 0.000564481
4.55958 -0.195648 0.00054131
4.59502 -0.195413 0.000508323
4.63046 -0.195188 0.000489112
4.66592 -0.194972 0.000459711
4.70139 -0.194765 0.000443794
4.73687 -0.194566 0.000417383
4.77237 -0.194375 0.000404229
4.80787 -0.194191 0.000380327
4.84339 -0.194013 0.000369507
4.87892 -0.193843 0.000347724
4.91446 -0.193678 0.000338887
4.95002 -0.193519 0.000318905
4.98559 -0.193366 0.000311764
5.02117 -0.193218 0.000293321
5.05677 -0.193076 0.000287638
5.09237 -0.192937 0.000270516
5.128 -0.192804 0.000266094
5.16363 -0.192674 0.000250111
5.19928 -0.192549 0.000246784
5.23494 -0.192428 0.000231788
5.27062 -0.19231 0.000229418
5.30631 -0.192197 0.000215282
5.34201 -0.192086 0.000213748
5.37773 -0.191979 0.000200364
5.41346 -0.191875 0.000199568
5.4492 -0.191774 0.000186843
5.48497 -0.191676 0.000186697
5.52074 -0.19158 0.000174552
5.55653 -0.191487 0.000174983
5.59233 -0.191397 0.000163352
5.62815 -0.191309 0.000164294
5.66399 -0.191224 0.00015312
5.69984 -0.191141 0.000154517
5.7357 -0.19106 0.00014375
5.77158 -0.190981 0.000145554
5.80748 -0.190904 0.000135151
5.84339 -0.190829 0.000137318
5.87932 -0.190756 0.000127242
5.91526 -0.190685 0.000129734
5.95122 -0.190616 0.000119953
5.9872 -0.190548 0.000122737
6.02319 -0.190482 0.000113223
6.05919 -0.190417 0.00011627
6.09522 -0.190354 0.000106998
6.13126 -0.190293 0.00011028
6.16732 -0.190233 0.000101229
6.20339 -0.190174 0.000104724
6.23949 -0.190116 9.58747e-05
6.27559 -0.19006 9.95615e-05
6.31172 -0.190005 9.08963e-05
6.34786 -0.189952 9.4757e-05
6.38403 -0.189899 8.62606e-05
6.42021 -0.189848 9.02791e-05
6.4564 -0.189797 8.19374e-05
6.49262 -0.189748 8.60999e-05
6.52885 -0.1897 7.78997e-05
6.5651 -0.189653 8.21941e-05
6.60137 -0.189607 7.41234e-05
6.63766 -0.189561 7.85392e-05
6.67397 -0.189517 7.05867e-05
6.71029 -0.189474 7.51151e-05
6.74664 -0.189431 6.72699e-05
6.783 -0.189389 7.19036e-05
6.81938 -0.189348 6.41552e-05
6.85579 -0.189308 6.88881e-05
6.89221 -0.189269 6.12267e-05
6.92865 -0.18923 6.60538e-05
6.96511 -0.189192 5.84699e-05
7.00159 -0.189155 6.33872e-05
7.0381 -0.189119 5.58716e-05
7.07462 -0.189083 6.08759e-05
7.11116 -0.189048 5.34199e-05
7.14772 -0.189014 5.85086e-05
7.18431 -0.18898 5.11041e-05
7.22091 -0.188947 5.62752e-05
7.25754 -0.188914 4.89145e-05
7.29418 -0.188882 5.4166e-05
7.33085 -0.18885 4.68421e-05
7.36754 -0.18882 5.21724e-05
7.40425 -0.188789 4.4879e-05
7.44099 -0.188759 5.02862e-05
7.47774 -0.18873 4.30179e-05
7.51452 -0.188701 4.84999e-05
7.55132 -0.188673 4.12523e-05
7.58814 -0.188645 4.68066e-05
7.62498 -0.188618 3.95762e-05
7.66185 -0.188591 4.51999e-05
7.69874 -0.188564 3.7984e-05
7.73566 -0.188538 4.36737e-05
7.77259 -0.188512 3.6471e-05
7.80955 -0.188487 4.22225e-05
7.84654 -0.188462 3.50323e-05
7.88355 -0.188438 4.08413e-05
7.92058 -0.188414 3.36639e-05
7.95763 -0.18839 3.95252e-05
7.99471 -0.188367 3.23618e-05
8.03182 -0.188344 3.827e-05
8.06895 -0.188321 3.11222e-05
8.1061 -0.188299 3.70719e-05
8.14328 -0.188277 2.99416e-05
8.18049 -0.188256 3.59273e-05
8.21772 -0.188235 2.88165e-05
8.25497 -0.188214 3.48331e-05
8.29226 -0.188193 2.77437e-05
8.32956 -0.188173 3.37865e-05
8.3669 -0.188153 2.67199e-05
8.40426 -0.188133 3.27851e-05
8.44165 -0.188114 2.57419e-05
8.47906 -0.188095 3.18268e-05
8.5165 -0.188076 2.48069e-05
8.55397 -0.188057 3.09098e-05
8.59146 -0.188039 2.39117e-05
8.62899 -0.188021 3.00324e-05
8.66654 -0.188003 2.30535e-05
8.70412 -0.187986 2.91931e-05
8.74172 -0.187968 2.22298e-05
8.77936 -0.187951 2.83906e-05
8.81702 -0.187934 2.14379e-05
8.85471 -0.187918 2.76236e-05
8.89244 -0.187901 2.06757e-05
8.93019 -0.187885 2.68906e-05
8.96797 -0.187869 1.99413e-05
9.00578 -0.187854 2.61903e-05
9.04362 -0.187838 1.92329e-05
9.08149 -0.187823 2.55211e-05
9.11939 -0.187808 1.85492e-05
9.15732 -0.187793 2.48813e-05
9.19528 -0.187778 1.78893e-05
9.23327 -0.187764 2.42691e-05
9.2713 -0.18775 1.72524e-05
9.30935 -0.187735 2.36825e-05
9.34744 -0.187721 1.66383e-05
9.38556 -0.187708 2.31194e-05
9.42371 -0.187694 1.60466e-05
9.46189 -0.187681 2.25777e-05
9.50011 -0.187667 1.54773e-05
9.53836 -0.187654 2.20553e-05
9.57664 -0.187641 1.49304e-05
9.61496 -0.187629 2.15504e-05
9.65331 -0.187616 1.44058e-05
9.69169 -0.187604 2.10613e-05
9.73011 -0.187591 1.39032e-05
9.76856 -0.187579 2.05867e-05
9.80704 -0.187567 1.34219e-05
9.84557 -0.187555 2.01255e-05
9.88412 -0.187544 1.29611e-05
9.92271 -0.187532 1.96775e-05
9.96134 -0.187521 1.25195e-05
10 -0.187509 1.92426e-05
10.0387 -0.187498 1.20954e-05
10.0774 -0.187487 1.88212e-05
10.1162 -0.187476 1.16869e-05
10.155 -0.187466 1.84142e-05
10.1939 -0.187455 1.12916e-05
10.2328 -0.187444 1.80224e-05
10.2717 -0.187434 1.09076e-05
10.3106 -0.187424 1.76468e-05
10.3496 -0.187414 1.05327e-05
10.3887 -0.187404 1.72881e-05
10.4278 -0.187394 1.01652e-05
10.4669 -0.187384 1.69469e-05
10.506 -0.187374 9.80396e-06
10.5452 -0.187365 1.66228e-05
10.5845 -0.187355 9.44857e-06
10.6238 -0.187346 1.6315e-05
10.6631 -0.187336 9.09927e-06
10.7024 -0.187327 1.6022e-05
10.7418 -0.187318 8.75707e-06
10.7813 -0.187309 1.57415e-05
10.8208 -0.1873 8.42355e-06
10.8603 -0.187291 1.54709e-05
10.8999 -0.187283 8.10069e-06
10.9395 -0.187274 1.52075e-05
10.9792 -0.187266 7.7905e-06
11.0189 -0.187257 1.49485e-05
11.0586 -0.187249 7.49466e-06
11.0984 -0.187241 1.46919e-05
11.1383 -0.187232 7.2142e-06
11.1781 -0.187224 1.44364e-05
11.2181 -0.187216 6.94911e-06
11.2581 -0.187208 1.41819e-05
11.2981 -0.187201 6.69824e-06
11.3381 -0.187193 1.39297e-05
11.3783 -0.187185 6.45924e-06
11.4184 -0.187178 1.3682e-05
11.4587 -0.18717 6.22878e-06
11.4989 -0.187163 1.34419e-05
11.5392 -0.187155 6.003e-06
11.5796 -0.187148 1.32128e-05
11.62 -0.187141 5.77802e-06
11.6605 -0.187134 1.29978e-05
11.701 -0.187127 5.55067e-06
11.7415 -0.18712 1.2799e-05
11.7822 -0.187113 5.31914e-06
11.8228 -0.187106 1.26169e-05
11.8636 -0.187099 5.08342e-06
11.9043 -0.187092 1.245e-05
11.9452 -0.187086 4.84552e-06
11.986 -0.187079 1.2295e-05
12.027 -0.187072 4.60928e-06
12.068 -0.187066 1.21469e-05
12.109 -0.18706 4.37973e-06
12.1501 -0.187053 1.2e-05
12.1913 -0.187047 4.16215e-06
12.2325 -0.187041 1.18491e-05
12.2738 -0.187034 3.96084e-06
12.3151 -0.187028 1.16902e-05
12.3565 -0.187022 3.77799e-06
12.3979 -0.187016 1.15225e-05
12.4394 -0.18701 3.61281e-06
12.481 -0.187004 1.13478e-05
12.5226 -0.186999 3.46128e-06
12.5643 -0.186993 1.11715e-05
12.6061 -0.186987 3.3166e-06
12.6479 -0.186981 1.1001e-05
12.6898 -0.186976 3.17051e-06
12.7317 -0.18697 1.08443e-05
12.7737 -0.186965 3.01514e-06
12.8158 -0.186959 1.0708e-05
12.8579 -0.186954 2.84513e-06
12.9001 -0.186948 1.05952e-05
12.9424 -0.186943 2.65945e-06
12.9847 -0.186938 1.05042e-05
13.0271 -0.186932 2.46228e-06
13.0696 -0.186927 1.04279e-05
13.1121 -0.186922 2.26254e-06
13.1547 -0.186917 1.03555e-05
13.1974 -0.186912 2.07197e-06
13.2402 -0.186907 1.02748e-05
13.283 -0.186902 1.90192e-06
13.3259 -0.186897 1.01757e-05
13.3689 -0.186892 1.75974e-06
13.4119 -0.186887 1.00539e-05
13.455 -0.186882 1.64569e-06
13.4982 -0.186878 9.91317e-06
13.5415 -0.186873 1.55175e-06
13.5848 -0.186868 9.76511e-06
13.6283 -0.186863 1.46286e-06
13.6718 -0.186859 9.62671e-06
13.7153 -0.186854 1.36107e-06
13.759 -0.18685 9.51506e-06
13.8028 -0.186845 1.2314e-06
13.8466 -0.186841 9.44115e-06
13.8905 -0.186836 1.06784e-06
13.9345 -0.186832 9.40465e-06
13.9786 -0.186827 8.77186e-07
14.0227 -0.186823 9.39212e-06
14.067 -0.186819 6.78471e-07
14.1113 -0.186815 9.37999e-06
14.1558 -0.18681 4.97469e-07
14.2003 -0.186806 9.34243e-06
14.2449 -0.186802 3.57129e-07
14.2896 -0.186798 9.26174e-06
14.3344 -0.186794 2.67216e-07
14.3793 -0.18679 9.13755e-06
14.4243 -0.186786 2.17553e-07
14.4693 -0.186782 8.99013e-06
14.5145 -0.186778 1.78897e-07
14.5598 -0.186774 8.85487e-06
14.6052 -0.18677 1.12996e-07
14.6506 -0.186766 8.76834e-06
14.6962 -0.186762 -1.07041e-08
14.7419 -0.186758 8.75053e-06
14.7877 -0.186754 -1.98389e-07
14.8336 -0.186751 8.79147e-06
14.8796 -0.186747 -4.23946e-07
14.9257 -0.186743 8.85054e-06
14.9719 -0.18674 -6.36433e-07
15.0182 -0.186736 8.87213e-06
15.0647 -0.186732 -7.83031e-07
15.1112 -0.186729 8.81365e-06
15.1579 -0.186725 -8.38667e-07
15.2047 -0.186721 8.67275e-06
15.2516 -0.186718 -8.26585e-07
15.2986 -0.186714 8.49722e-06
15.3458 -0.186711 -8.14627e-07
15.393 -0.186708 8.36634e-06
15.4404 -0.186704 -8.82426e-07
15.488 -0.186701 8.34718e-06
15.5356 -0.186697 -1.07238e-06
15.5834 -0.186694 8.44756e-06
15.6313 -0.186691 -1.35284e-06
15.6794 -0.186687 8.59729e-06
15.7276 -0.186684 -1.62331e-06
15.7759 -0.186681 8.67996e-06
15.8243 -0.186677 -1.77103e-06
15.873 -0.186674 8.60768e-06
15.9217 -0.186671 -1.7527e-06
15.9706 -0.186668 8.39508e-06
16.0197 -0.186665 -1.64499e-06
16.0689 -0.186661 8.17278e-06
16.1182 -0.186658 -1.61245e-06
16.1677 -0.186655 8.1089e-06
16.2174 -0.186652 -1.79164e-06
16.2672 -0.186649 8.27478e-06
16.3172 -0.186646 -2.16494e-06
16.3674 -0.186643 8.5564e-06
16.4177 -0.18664 -2.53611e-06
16.4682 -0.186637 8.71083e-06
16.5189 -0.186634 -2.66802e-06
16.5697 -0.186631 8.56564e-06
16.6208 -0.186628 -2.5051e-06
16.672 -0.186625 8.21203e-06
16.7234 -0.186622 -2.28161e-06
16.775 -0.186619 7.98413e-06
16.8268 -0.186616 -2.35409e-06
16.8787 -0.186614 8.16387e-06
16.9309 -0.186611 -2.83843e-06
16.9833 -0.186608 8.6429e-06
17.0359 -0.186605 -3.40194e-06
17.0887 -0.186602 8.93321e-06
17.1418 -0.1866 -3.53221e-06
17.195 -0.186597 8.65992e-06
17.2485 -0.186594 -3.13767e-06
17.3022 -0.186591 8.09012e-06
17.3562 -0.186589 -2.80816e-06
17.4104 -0.186586 7.97728e-06
17.4648 -0.186583 -3.21119e-06
17.5195 -0.186581 8.63699e-06
17.5744 -0.186578 -4.12951e-06
17.6296 -0.186575 9.31467e-06
17.6851 -0.186573 -4.48725e-06
17.7408 -0.18657 9.00902e-06
17.7969 -0.186567 -3.80453e-06
17.8532 -0.186565 8.06953e-06
17.9098 -0.186562 -3.25318e-06
17.9667 -0.18656 8.09049e-06
18.0239 -0.186557 -4.15484e-06
18.0815 -0.186554 9.40468e-06
18.1393 -0.186552 -5.48752e-06
18.1975 -0.186549 9.9105e-06
18.256 -0.186547 -5.01173e-06
18.3149 -0.186544 8.47973e-06
18.3742 -0.186542 -3.61204e-06
18.4338 -0.186539 7.90169e-06
18.4938 -0.186537 -4.63729e-06
18.5542 -0.186534 1.00145e-05
18.615 -0.186532 -6.82395e-06
18.6762 -0.186529 1.06228e-05
18.7379 -0.186527 -5.42529e-06
18.8 -0.186524 7.90768e-06
18.8625 -0.186522 -3.71781e-06
18.9255 -0.186519 8.82265e-06
18.9891 -0.186517 -7.30774e-06
19.0531 -0.186515 1.22395e-05
19.1177 -0.186512 -7.58042e-06
19.1828 -0.18651 8.42617e-06
19.2484 -0.186507 -3.3622e-06
19.3147 -0.186505 8.49427e-06
19.3816 -0.186502 -9.16483e-06
19.4491 -0.1865 1.4165e-05
19.5173 -0.186497 -7.82858e-06
19.5862 -0.186495 5.94842e-06
19.6558 -0.186492 -3.88755e-06
19.7262 -0.18649 1.36899e-05
19.7974 -0.186487 -1.47421e-05
19.8694 -0.186484 9.19625e-06
19.9423 -0.186482 -1.51848e-07
20.0162 -0.186479 1.09564e-05
20.091 -0.186476 -2.20247e-05
20.1669 -0.186473 7.39264e-06
20.244 -0.18647 3.88018e-06
20.3222 -0.186465 2.14774e-05
20.4016 -0.186457 -2.96457e-05
20.4825 -0.186443 -3.63546e-05
20.5648 -0.186424 -7.06236e-05
20.6487 -0.186403 -3.86567e-05
20.7344 -0.186383 -4.84748e-05
20.8219 -0.186367 -8.93812e-06
20.9115 -0.186355 -2.66803e-05
21.0034 -0.186345 6.38343e-06
21.0979 -0.186338 -1.99352e-05
21.1952 -0.186332 1.1995e-05
21.2959 -0.186327 -1.91622e-05
21.4004 -0.186322 1.50913e-05
21.5093 -0.186317 -2.06194e-05
21.6237 -0.186312 1.78995e-05
21.7448 -0.186306 -2.40258e-05
21.8747 -0.186301 2.13304e-05
22.0165 -0.186292 -3.14389e-05
22.1768 -0.186285 2.63385e-05
22.3723 -0.186258 -6.12095e-05


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1ClassicOneLoop/iFpOneLoop.txt <==
-22.3723 1.11609e-25 8.02328e-07
-22.1768 2.20991e-25 8.31065e-07
-22.0165 -1.14198e-24 8.55596e-07
-21.8747 -1.16509e-25 8.78066e-07
-21.7448 -7.00375e-26 8.99281e-07
-21.6237 7.71227e-25 9.19654e-07
-21.5093 -4.86754e-25 9.39428e-07
-21.4004 6.85808e-25 9.58762e-07
-21.2959 -1.27399e-24 9.77768e-07
-21.1952 -1.93592e-25 9.96527e-07
-21.0979 5.14715e-25 1.0151e-06
-21.0034 -3.48752e-25 1.03354e-06
-20.9115 -1.50134e-25 1.05188e-06
-20.8219 -2.20913e-25 1.07016e-06
-20.7344 2.27829e-25 1.08839e-06
-20.6487 1.35144e-24 1.10662e-06
-20.5648 -1.78915e-25 1.12484e-06
-20.4825 -6.60766e-25 1.14309e-06
-20.4016 -1.12608e-25 1.16137e-06
-20.3222 1.8321e-25 1.1797e-06
-20.244 -3.75708e-25 1.19809e-06
-20.1669 5.22334e-25 1.21656e-06
-20.091 -1.48615e-25 1.2351e-06
-20.0162 3.7286e-25 1.25374e-06
-19.9423 -4.22886e-25 1.27248e-06
-19.8694 -7.40402e-25 1.29132e-06
-19.7974 5.07369e-25 1.31028e-06
-19.7262 -1.26348e-24 1.32935e-06
-19.6558 4.5634e-25 1.34856e-06
-19.5862 -7.45794e-25 1.3679e-06
-19.5173 2.08773e-25 1.38738e-06
-19.4491 -4.43738e-26 1.407e-06
-19.3816 -7.44556e-25 1.42678e-06
-19.3147 -3.70466e-25 1.44671e-06
-19.2484 1.94366e-25 1.4668e-06
-19.1828 -5.64102e-25 1.48706e-06
-19.1177 -9.80835e-26 1.50749e-06
-19.0531 1.65183e-25 1.5281e-06
-18.9891 -1.37017e-24 1.54889e-06
-18.9255 -7.10102e-25 1.56986e-06
-18.8625 -5.06907e-25 1.59102e-06
-18.8 -1.53909e-24 1.61238e-06
-18.7379 -7.59959e-25 1.63394e-06
-18.6762 -8.86791e-25 1.6557e-06
-18.615 -1.37413e-24 1.67766e-06
-18.5542 4.70545e-25 1.69984e-06
-18.4938 -5.08072e-25 1.72224e-06
-18.4338 1.9736e-24 1.74486e-06
-18.3742 -2.20684e-25 1.7677e-06
-18.3149 2.73616e-25 1.79077e-06
-18.256 -1.29018e-24 1.81407e-06
-18.1975 7.49167e-25 1.83761e-06
-18.1393 -1.44726e-24 1.8614e-06
-18.0815 1.07563e-25 1.88543e-06
-18.0239 4.76372e-25 1.90971e-06
-17.9667 5.97603e-25 1.93425e-06
-17.9098 2.91427e-25 1.95905e-06
-17.8532 2.12566e-26 1.98411e-06
-17.7969 9.94955e-25 2.00944e-06
-17.7408 6.05819e-25 2.03505e-06
-17.6851 -1.2802e-24 2.06093e-06
-17.6296 -6.47138e-25 2.0871e-06
-17.5744 -1.13915e-24 2.11355e-06
-17.5195 2.66014e-25 2.1403e-06
-17.4648 2.28112e-25 2.16734e-06
-17.4104 6.29675e-25 2.19469e-06
-17.3562 1.52774e-24 2.22234e-06
-17.3022 -3.40496e-25 2.2503e-06
-17.2485 7.20278e-25 2.27858e-06
-17.195 -2.81624e-25 2.30719e-06
-17.1418 8.58164e-25 2.33611e-06
-17.0887 4.53759e-26 2.36537e-06
-17.0359 2.67205e-24 2.39497e-06
-16.9833 -4.68575e-25 2.42491e-06
-16.9309 -1.23731e-25 2.4552e-06
-16.8787 -1.19715e-24 2.48584e-06
-16.8268 -2.41758e-24 2.51684e-06
-16.775 -9.09891e-25 2.54821e-06
-16.7234 1.53234e-24 2.57994e-06
-16.672 -6.48636e-25 2.61205e-06
-16.6208 3.03525e-24 2.64454e-06
-16.5697 1.22185e-24 2.67742e-06
-16.5189 2.19814e-25 2.7107e-06
-16.4682 8.84206e-27 2.74437e-06
-16.4177 3.23548e-24 2.77845e-06
-16.3674 1.53625e-26 2.81295e-06
-16.3172 3.48267e-25 2.84786e-06
-16.2672 3.21945e-24 2.88319e-06
-16.2174 -1.20531e-24 2.91896e-06
-16.1677 9.36572e-25 2.95517e-06
-16.1182 3.12065e-24 2.99182e-06
-16.0689 1.35134e-24 3.02893e-06
-16.0197 9.87002e-25 3.06649e-06
-15.9706 -1.07479e-24 3.10452e-06
-15.9217 2.18993e-24 3.14303e-06
-15.873 -3.12991e-24 3.18201e-06
-15.8243 1.14e-24 3.22149e-06
-15.7759 6.3739e-25 3.26146e-06
-15.7276 -2.87212e-24 3.30193e-06
-15.6794 1.52398e-25 3.34292e-06
-15.6313 2.54386e-25 3.38443e-06
-15.5834 3.80078e-24 3.42646e-06
-15.5356 4.21162e-24 3.46903e-06
-15.488 -1.29857e-24 3.51215e-06
-15.4404 -1.55858e-24 3.55582e-06
-15.393 5.39591e-25 3.60005e-06
-15.3458 3.04094e-24 3.64486e-06
-15.2986 1.5765e-24 3.69024e-06
-15.2516 -2.36311e-25 3.73621e-06
-15.2047 7.41406e-25 3.78278e-06
-15.1579 7.02615e-25 3.82996e-06
-15.1112 5.6527e-24 3.87776e-06
-15.0647 6.86908e-25 3.92618e-06
-15.0182 -7.49552e-25 3.97524e-06
-14.9719 -3.16505e-24 4.02495e-06
-14.9257 -2.60136e-26 4.07532e-06
-14.8796 -1.84963e-25 4.12635e-06
-14.8336 5.30882e-24 4.17807e-06
-14.7877 2.67659e-25 4.23047e-06
-14.7419 9.54512e-25 4.28358e-06
-14.6962 -4.89121e-25 4.3374e-06
-14.6506 4.56464e-24 4.39195e-06
-14.6052 -2.11709e-24 4.44723e-06
-14.5598 -1.78991e-24 4.50325e-06
-14.5145 -1.5781e-24 4.56004e-06
-14.4693 -6.59534e-24 4.6176e-06
-14.4243 3.18846e-24 4.67595e-06
-14.3793 -2.06649e-24 4.7351e-06
-14.3344 1.08817e-24 4.79505e-06
-14.2896 -4.34902e-24 4.85583e-06
-14.2449 -2.22987e-24 4.91745e-06
-14.2003 -3.25484e-24 4.97992e-06
-14.1558 2.16859e-24 5.04326e-06
-14.1113 2.48925e-24 5.10748e-06
-14.067 -2.23455e-24 5.17259e-06
-14.0227 1.4528e-24 5.23861e-06
-13.9786 3.50189e-24 5.30556e-06
-13.9345 2.44076e-24 5.37345e-06
-13.8905 1.14181e-24 5.4423e-06
-13.8466 2.95752e-26 5.51212e-06
-13.8028 -8.44718e-24 5.58293e-06
-13.759 -2.0237e-24 5.65474e-06
-13.7153 -7.02705e-24 5.72758e-06
-13.6718 4.29124e-24 5.80146e-06
-13.6283 -2.25483e-24 5.8764e-06
-13.5848 4.13527e-24 5.95241e-06
-13.5415 3.22647e-24 6.02952e-06
-13.4982 2.06311e-24 6.10774e-06
-13.455 -1.76904e-23 6.18709e-06
-13.4119 2.51421e-24 6.2676e-06
-13.3689 6.97747e-24 6.34928e-06
-13.3259 -6.51057e-25 6.43215e-06
-13.283 -6.89775e-25 6.51624e-06
-13.2402 -1.63312e-25 6.60156e-06
-13.1974 6.11341e-24 6.68813e-06
-13.1547 -7.92589e-24 6.77599e-06
-13.1121 2.04706e-24 6.86514e-06
-13.0696 -4.09607e-24 6.95562e-06
-13.0271 6.80553e-24 7.04744e-06
-12.9847 -3.0376e-24 7.14064e-06
-12.9424 7.19459e-24 7.23523e-06
-12.9001 -4.25747e-25 7.33124e-06
-12.8579 -4.31024e-24 7.4287e-06
-12.8158 1.28365e-24 7.52763e-06
-12.7737 5.55223e-25 7.62805e-06
-12.7317 1.27336e-26 7.73e-06
-12.6898 -5.61552e-24 7.8335e-06
-12.6479 1.26171e-24 7.93859e-06
-12.6061 4.57191e-24 8.04528e-06
-12.5643 -1.46685e-23 8.15361e-06
-12.5226 5.44689e-24 8.26361e-06
-12.481 -1.62921e-24 8.3753e-06
-12.4394 1.0289e-23 8.48873e-06
-12.3979 -8.35798e-24 8.60392e-06
-12.3565 5.56939e-24 8.7209e-06
-12.3151 -8.06263e-24 8.83971e-06
-12.2738 -6.59154e-27 8.96039e-06
-12.2325 3.90507e-24 9.08295e-06
-12.1913 5.67754e-24 9.20745e-06
-12.1501 -4.27908e-25 9.33392e-06
-12.109 -3.39804e-24 9.46239e-06
-12.068 5.67679e-24 9.59291e-06
-12.027 -9.02858e-24 9.72551e-06
-11.986 -1.1411e-24 9.86022e-06
-11.9452 1.81017e-23 9.9971e-06
-11.9043 1.13371e-23 1.01362e-05
-11.8636 -7.64796e-24 1.02775e-05
-11.8228 2.81047e-25 1.04211e-05
-11.7822 -6.32616e-24 1.05671e-05
-11.7415 -6.94101e-24 1.07154e-05
-11.701 2.58857e-24 1.08661e-05
-11.6605 3.80832e-24 1.10193e-05
-11.62 -2.57441e-24 1.11751e-05
-11.5796 -4.38414e-24 1.13334e-05
-11.5392 3.15438e-23 1.14943e-05
-11.4989 3.29856e-24 1.16579e-05
-11.4587 1.46715e-23 1.18242e-05
-11.4184 7.88042e-24 1.19933e-05
-11.3783 -1.40654e-23 1.21652e-05
-11.3381 6.76837e-25 1.234e-05
-11.2981 4.16899e-24 1.25177e-05
-11.2581 -2.85654e-26 1.26985e-05
-11.2181 -9.9793e-24 1.28823e-05
-11.1781 5.31744e-24 1.30692e-05
-11.1383 4.86352e-24 1.32593e-05
-11.0984 -1.20997e-23 1.34527e-05
-11.0586 1.13198e-25 1.36494e-05
-11.0189 -9.55267e-24 1.38495e-05
-10.9792 -1.9908e-23 1.4053e-05
-10.9395 -5.81309e-24 1.42601e-05
-10.8999 -2.35701e-23 1.44708e-05
-10.8603 -9.28e-24 1.46851e-05
-10.8208 4.11342e-23 1.49032e-05
-10.7813 -9.25748e-24 1.51251e-05
-10.7418 2.9216e-23 1.5351e-05
-10.7024 5.05414e-23 1.55808e-05
-10.6631 -7.62404e-24 1.58147e-05
-10.6238 -9.78203e-24 1.60528e-05
-10.5845 -1.01701e-23 1.62951e-05
-10.5452 2.14005e-23 1.65418e-05
-10.506 -1.49894e-23 1.67929e-05
-10.4669 -2.08372e-23 1.70485e-05
-10.4278 -3.47916e-25 1.73088e-05
-10.3887 -6.41787e-24 1.75738e-05
-10.3496 1.55926e-24 1.78436e-05
-10.3106 3.42177e-24 1.81183e-05
-10.2717 2.4829e-23 1.83981e-05
-10.2328 7.82601e-24 1.8683e-05
-10.1939 1.74915e-23 1.89732e-05
-10.155 3.50082e-23 1.92688e-05
-10.1162 -3.4441e-24 1.95699e-05
-10.0774 4.04801e-23 1.98766e-05
-10.0387 -1.3735e-23 2.0189e-05
-10 2.89527e-24 2.05074e-05
-9.96134 -3.18283e-24 2.08317e-05
-9.92271 -1.75719e-23 2.11622e-05
-9.88412 9.61418e-24 2.14989e-05
-9.84557 2.04515e-23 2.18421e-05
-9.80704 -1.43297e-23 2.21919e-05
-9.76856 1.25987e-23 2.25483e-05
-9.73011 4.24445e-24 2.29117e-05
-9.69169 1.96139e-23 2.32821e-05
-9.65331 1.43893e-23 2.36596e-05
-9.61496 -8.01206e-24 2.40446e-05
-9.57664 -4.23828e-23 2.4437e-05
-9.53836 1.71092e-24 2.48372e-05
-9.50011 -3.26846e-24 2.52453e-05
-9.46189 3.76664e-23 2.56614e-05
-9.42371 -1.92455e-23 2.60858e-05
-9.38556 -4.52134e-24 2.65187e-05
-9.34744 9.81987e-23 2.69603e-05
-9.30935 4.42016e-23 2.74107e-05
-9.2713 5.24586e-23 2.78702e-05
-9.23327 3.12403e-23 2.8339e-05
-9.19528 3.36495e-23 2.88173e-05
-9.15732 6.58449e-23 2.93054e-05
-9.11939 -2.17804e-23 2.98036e-05
-9.08149 4.67458e-23 3.03119e-05
-9.04362 8.50846e-24 3.08308e-05
-9.00578 -1.24513e-23 3.13604e-05
-8.96797 4.88097e-24 3.1901e-05
-8.93019 -5.25815e-23 3.24529e-05
-8.89244 -7.57045e-23 3.30164e-05
-8.85471 -4.3496e-23 3.35918e-05
-8.81702 -1.61519e-23 3.41794e-05
-8.77936 3.65749e-23 3.47794e-05
-8.74172 -2.7747e-23 3.53923e-05
-8.70412 -1.23681e-23 3.60182e-05
-8.66654 5.84783e-23 3.66577e-05
-8.62899 -2.48026e-23 3.73109e-05
-8.59146 9.26697e-24 3.79783e-05
-8.55397 -3.25631e-23 3.86602e-05
-8.5165 -1.56696e-22 3.93571e-05
-8.47906 4.80411e-23 4.00693e-05
-8.44165 -1.77937e-23 4.07971e-05
-8.40426 7.14957e-23 4.15411e-05
-8.3669 -3.8301e-23 4.23016e-05
-8.32956 -2.42245e-23 4.30792e-05
-8.29226 9.82873e-24 4.38741e-05
-8.25497 6.63593e-23 4.4687e-05
-8.21772 -6.56411e-23 4.55183e-05
-8.18049 -6.65768e-23 4.63685e-05
-8.14328 -5.33136e-23 4.72382e-05
-8.1061 -7.96521e-24 4.81277e-05
-8.06895 -1.79447e-23 4.90378e-05
-8.03182 8.88162e-23 4.99689e-05
-7.99471 6.90999e-23 5.09217e-05
-7.95763 1.01328e-22 5.18967e-05
-7.92058 1.60903e-23 5.28947e-05
-7.88355 -3.69585e-24 5.39161e-05
-7.84654 -1.52326e-22 5.49617e-05
-7.80955 -2.13946e-23 5.60322e-05
-7.77259 -5.73255e-23 5.71283e-05
-7.73566 3.055e-23 5.82508e-05
-7.69874 2.9502e-23 5.94003e-05
-7.66185 2.82021e-23 6.05777e-05
-7.62498 9.15902e-23 6.17837e-05
-7.58814 -1.37501e-22 6.30193e-05
-7.55132 9.6122e-23 6.42853e-05
-7.51452 9.55412e-23 6.55826e-05
-7.47774 -1.95549e-22 6.69121e-05
-7.44099 -7.34554e-23 6.82747e-05
-7.40425 1.58542e-22 6.96716e-05
-7.36754 8.6749e-23 7.11037e-05
-7.33085 -7.46577e-23 7.2572e-05
-7.29418 -1.23298e-22 7.40778e-05
-7.25754 1.69903e-22 7.5622e-05
-7.22091 -1.74535e-22 7.7206e-05
-7.18431 -1.52821e-22 7.88309e-05
-7.14772 3.39987e-22 8.04981e-05
-7.11116 -1.56362e-22 8.22088e-05
-7.07462 1.9198e-22 8.39644e-05
-7.0381 -7.99111e-24 8.57664e-05
-7.00159 -5.68085e-23 8.76161e-05
-6.96511 1.74295e-22 8.95152e-05
-6.92865 -1.06919e-22 9.14653e-05
-6.89221 3.90483e-22 9.34679e-05
-6.85579 7.45335e-24 9.55247e-05
-6.81938 2.2285e-22 9.76377e-05
-6.783 -2.49553e-22 9.98085e-05
-6.74664 3.81677e-22 0.000102039
-6.71029 -2.58127e-22 0.000104332
-6.67397 -1.7363e-23 0.000106688
-6.63766 -7.16495e-23 0.00010911
-6.60137 -1.95327e-22 0.000111601
-6.5651 6.57997e-23 0.000114162
-6.52885 4.27626e-22 0.000116796
-6.49262 2.09525e-24 0.000119505
-6.4564 -4.30816e-22 0.000122293
-6.42021 4.38811e-22 0.000125161
-6.38403 -2.23576e-22 0.000128114
-6.34786 -1.40743e-24 0.000131152
-6.31172 -2.23883e-24 0.000134281
-6.27559 -2.45917e-22 0.000137502
-6.23949 -1.84164e-22 0.000140819
-6.20339 -6.75363e-22 0.000144236
-6.16732 2.57594e-22 0.000147757
-6.13126 -1.10893e-22 0.000151384
-6.09522 5.73396e-22 0.000155122
-6.05919 -1.1042e-22 0.000158976
-6.02319 2.15188e-22 0.000162949
-5.9872 -4.39692e-24 0.000167046
-5.95122 6.56069e-22 0.000171271
-5.91526 2.69209e-23 0.00017563
-5.87932 -1.31951e-22 0.000180127
-5.84339 4.43163e-22 0.000184768
-5.80748 5.94519e-23 0.000189559
-5.77158 2.02033e-22 0.000194505
-5.7357 7.41132e-22 0.000199612
-5.69984 1.93298e-21 0.000204887
-5.66399 4.40286e-24 0.000210337
-5.62815 -2.67947e-23 0.000215967
-5.59233 -1.70331e-21 0.000221787
-5.55653 2.54954e-22 0.000227803
-5.52074 -5.14486e-23 0.000234024
-5.48497 1.49092e-21 0.000240457
-5.4492 1.06379e-21 0.000247112
-5.41346 2.12192e-22 0.000253998
-5.37773 4.65774e-22 0.000261125
-5.34201 -1.96952e-21 0.000268503
-5.30631 4.338e-22 0.000276143
-5.27062 4.22376e-22 0.000284056
-5.23494 -1.74518e-21 0.000292253
-5.19928 5.49706e-22 0.000300748
-5.16363 1.01777e-21 0.000309554
-5.128 1.20358e-22 0.000318683
-5.09237 -9.90755e-22 0.000328152
-5.05677 -1.46507e-21 0.000337974
-5.02117 1.63358e-21 0.000348167
-4.98559 -3.91188e-22 0.000358747
-4.95002 2.60165e-22 0.000369731
-4.91446 1.1391e-21 0.00038114
-4.87892 1.10395e-21 0.000392993
-4.84339 -5.71647e-23 0.00040531
-4.80787 5.73087e-22 0.000418115
-4.77237 -2.56306e-21 0.000431431
-4.73687 -5.27167e-21 0.000445281
-4.70139 -2.92524e-21 0.000459694
-4.66592 3.53583e-22 0.000474696
-4.63046 1.15151e-21 0.000490317
-4.59502 4.95662e-22 0.000506589
-4.55958 8.2541e-22 0.000523543
-4.52416 6.12128e-21 0.000541216
-4.48875 4.06474e-24 0.000559644
-4.45335 2.05679e-22 0.000578867
-4.41797 6.22212e-22 0.000598927
-4.38259 4.15068e-21 0.000619868
-4.34722 -3.11254e-24 0.000641739
-4.31187 -2.81429e-21 0.000664588
-4.27653 2.5672e-21 0.00068847
-4.24119 -4.32811e-21 0.000713442
-4.20587 -2.76143e-21 0.000739565
-4.17056 2.52787e-22 0.000766904
-4.13526 6.35451e-21 0.000795529
-4.09997 4.65685e-21 0.000825513
-4.06469 7.6982e-22 0.000856936
-4.02942 5.47133e-21 0.000889882
-3.99416 -3.08043e-21 0.000924443
-3.95891 1.3101e-22 0.000960715
-3.92367 5.51636e-22 0.000998802
-3.88844 -7.45732e-21 0.00103882
-3.85322 1.43127e-20 0.00108088
-3.81801 -1.31246e-21 0.00112512
-3.7828 3.99554e-21 0.00117167
-3.74761 -3.04002e-21 0.00122069
-3.71243 -2.3457e-21 0.00127233
-3.67726 -1.74284e-20 0.00132676
-3.64209 -4.38731e-21 0.00138419
-3.60694 -3.75997e-22 0.0014448
-3.57179 -2.09528e-21 0.00150881
-3.53665 -1.01507e-20 0.00157647
-3.50152 8.27863e-21 0.00164802
-3.4664 -5.51117e-21 0.00172375
-3.43129 -2.08595e-20 0.00180395
-3.39619 -2.50483e-21 0.00188896
-3.36109 1.96105e-20 0.00197913
-3.32601 -2.95577e-21 0.00207485
-3.29093 7.72053e-21 0.00217654
-3.25586 -2.57252e-20 0.00228466
-3.2208 -1.32981e-21 0.00239973
-3.18574 -1.3887e-20 0.00252229
-3.1507 8.55271e-21 0.00265295
-3.11566 -3.9357e-21 0.00279238
-3.08063 -2.75011e-20 0.00294131
-3.0456 1.20077e-20 0.00310055
-3.01059 -1.25939e-20 0.00327099
-2.97558 -2.249e-21 0.00345362
-2.94058 -9.28925e-20 0.00364951
-2.90558 2.499e-20 0.00385988
-2.87059 -4.75186e-20 0.00408607
-2.83561 -4.30989e-20 0.00432956
-2.80064 -8.24195e-20 0.00459203
-2.76567 1.86803e-20 0.00487532
-2.73071 1.15466e-19 0.00518151
-2.69576 -3.28811e-20 0.00551293
-2.66081 -3.44071e-21 0.00587221
-2.62587 -2.04434e-21 0.00626229
-2.59094 2.93875e-20 0.00668651
-2.55601 2.2905e-20 0.00714865
-2.52109 -7.16582e-20 0.007653
-2.48617 3.63818e-20 0.00820445
-2.45126 -2.22051e-19 0.00880858
-2.41636 2.91021e-20 0.0094718
-2.38146 -1.05361e-20 0.0102015
-2.34657 -2.12881e-21 0.0110061
-2.31168 2.49656e-19 0.0118954
-2.2768 1.36264e-19 0.012881
-2.24192 2.05449e-19 0.0139762
-2.20705 3.26979e-19 0.0151965
-2.17219 1.81591e-19 0.0165604
-2.13733 -3.44428e-20 0.0180898
-2.10247 3.99404e-19 0.0198106
-2.06762 -1.62633e-19 0.0217539
-2.03278 -1.26995e-19 0.0239569
-1.99794 -1.33234e-19 0.026465
-1.9631 -2.81518e-19 0.0293333
-1.92827 9.32516e-19 0.0326298
-1.89345 2.52185e-19 0.0364383
-1.85862 6.75118e-19 0.0408637
-1.82381 2.55075e-21 0.0460385
-1.78899 4.47626e-19 0.0521311
-1.75419 1.12666e-18 0.0593588
-1.71938 1.6868e-20 0.0680051
-1.68458 -2.40069e-18 0.078445
-1.64979 -1.60859e-18 0.0911822
-1.61499 3.20386e-18 0.106905
-1.58021 1.64064e-18 0.126573
-1.54542 2.04843e-18 0.151552
-1.51064 3.87722e-18 0.183837
-1.47586 3.86402e-18 0.226426
-1.44109 1.21299e-18 0.283982
-1.40632 -6.41637e-17 0.364048
-1.37155 -7.90884e-17 0.479418
-1.33679 3.80419e-17 0.653071
-1.30203 2.53102e-16 0.929255
-1.26727 -1.05052e-16 1.40077
-1.23251 -4.49187e-16 2.28299
-1.19776 -1.06936e-15 4.12892
-1.16301 1.64482e-15 8.31455
-1.12827 1.22751e-15 15.0845
-1.09352 1.14012e-15 13.4269
-1.05878 6.3247e-16 7.18289
-1.02405 8.6815e-16 3.92013
-0.989309 -3.8186e-16 2.39894
-0.954576 -1.04292e-16 1.61442
-0.919844 3.03348e-16 1.16563
-0.885115 -6.36602e-17 0.886849
-0.850388 -1.45353e-17 0.702281
-0.815663 4.25659e-19 0.573866
-0.78094 -1.08203e-16 0.480929
-0.746219 9.59642e-17 0.411499
-0.711499 5.82688e-17 0.358265
-0.676781 -1.0444e-18 0.316564
-0.642065 1.74044e-18 0.283309
-0.60735 8.66208e-18 0.25639
-0.572637 3.54378e-17 0.234325
-0.537925 -5.78929e-18 0.216051
-0.503214 4.47472e-18 0.200787
-0.468504 -3.69516e-18 0.187949
-0.433796 7.5873e-18 0.177096
-0.399089 -2.58799e-18 0.167888
-0.364382 -2.58238e-18 0.160063
-0.329676 3.98832e-19 0.153413
-0.294972 -3.89193e-18 0.147775
-0.260267 2.83646e-17 0.14302
-0.225564 -3.5044e-18 0.139045
-0.190861 5.94356e-20 0.135767
-0.156158 -2.59914e-19 0.133124
-0.121456 1.09644e-19 0.131064
-0.0867541 1.06383e-19 0.12955
-0.0520524 1.13702e-19 0.128556
-0.0173508 1.00173e-20 0.128063
0.0173508 3.165e-21 0.128063
0.0520524 -5.54925e-20 0.128556
0.0867541 1.20221e-19 0.12955
0.121456 -2.33812e-17 0.131064
0.156158 -3.25975e-19 0.133124
0.190861 -2.52345e-17 0.135767
0.225564 -3.56612e-18 0.139045
0.260267 1.5982e-18 0.14302
0.294972 -3.77926e-18 0.147775
0.329676 4.17497e-19 0.153413
0.364382 2.99978e-17 0.160063
0.399089 -2.09769e-18 0.167888
0.433796 5.96453e-18 0.177096
0.468504 -3.65573e-18 0.187949
0.503214 5.81835e-18 0.200787
0.537925 -6.71395e-18 0.216051
0.572637 5.57433e-18 0.234325
0.60735 5.38982e-18 0.25639
0.642065 -3.64851e-17 0.283309
0.676781 3.92044e-17 0.316564
0.711499 3.14505e-18 0.358265
0.746219 2.51235e-17 0.411499
0.78094 -1.92809e-17 0.480929
0.815663 1.04617e-17 0.573866
0.850388 -1.59157e-16 0.702281
0.885115 7.05064e-18 0.886849
0.919844 3.05383e-16 1.16563
0.954576 -1.23096e-16 1.61442
0.989309 1.62551e-16 2.39894
1.02405 9.62478e-16 3.92013
1.05878 -8.05586e-16 7.18289
1.09352 1.20201e-15 13.4269
1.12827 3.42613e-16 15.0845
1.16301 -4.99179e-15 8.31455
1.19776 6.60039e-16 4.12892
1.23251 3.68226e-17 2.28299
1.26727 1.15494e-16 1.40077
1.30203 -5.11054e-18 0.929255
1.33679 6.31242e-17 0.653071
1.37155 1.80355e-17 0.479418
1.40632 1.34775e-17 0.364048
1.44109 -2.00558e-18 0.283982
1.47586 -2.5587e-18 0.226426
1.51064 1.68982e-19 0.183837
1.54542 -6.077e-18 0.151552
1.58021 -3.599e-18 0.126573
1.61499 1.29325e-18 0.106905
1.64979 3.5633e-18 0.0911822
1.68458 -2.89149e-18 0.078445
1.71938 -3.50469e-19 0.0680051
1.75419 -4.22959e-19 0.0593588
1.78899 -1.06823e-18 0.0521311
1.82381 5.57006e-19 0.0460385
1.85862 -1.46365e-19 0.0408637
1.89345 1.08274e-18 0.0364383
1.92827 9.20045e-19 0.0326298
1.9631 7.64727e-19 0.0293333
1.99794 2.4786e-19 0.026465
2.03278 3.06857e-19 0.0239569
2.06762 -2.44851e-19 0.0217539
2.10247 4.4973e-19 0.0198106
2.13733 -2.78816e-20 0.0180898
2.17219 2.36572e-19 0.0165604
2.20705 2.5494e-19 0.0151965
2.24192 6.91647e-20 0.0139762
2.2768 4.09929e-20 0.012881
2.31168 2.70605e-19 0.0118954
2.34657 -5.72745e-20 0.0110061
2.38146 -8.27697e-20 0.0102015
2.41636 -2.44126e-20 0.0094718
2.45126 -2.48038e-20 0.00880858
2.48617 2.59432e-21 0.00820445
2.52109 -4.35394e-20 0.007653
2.55601 6.74343e-20 0.00714865
2.59094 -3.67937e-20 0.00668651
2.62587 -1.02982e-19 0.00626229
2.66081 -8.05086e-20 0.00587221
2.69576 -6.91305e-20 0.00551293
2.73071 -3.16744e-20 0.00518151
2.76567 -5.3494e-20 0.00487532
2.80064 -1.88844e-20 0.00459203
2.83561 1.41922e-21 0.00432956
2.87059 -2.33566e-20 0.00408607
2.90558 -2.55349e-20 0.00385988
2.94058 2.69936e-21 0.00364951
2.97558 2.27121e-20 0.00345362
3.01059 2.04917e-20 0.00327099
3.0456 3.88575e-20 0.00310055
3.08063 1.25711e-20 0.00294131
3.11566 -6.26966e-21 0.00279238
3.1507 -2.77727e-20 0.00265295
3.18574 -1.24382e-20 0.00252229
3.2208 -3.36831e-21 0.00239973
3.25586 -2.31619e-20 0.00228466
3.29093 8.85935e-21 0.00217654
3.32601 -3.08338e-21 0.00207485
3.36109 -5.45788e-21 0.00197913
3.39619 -1.17238e-20 0.00188896
3.43129 1.09646e-20 0.00180395
3.4664 1.41195e-20 0.00172375
3.50152 3.66071e-21 0.00164802
3.53665 -7.68165e-21 0.00157647
3.57179 -5.10707e-21 0.00150881
3.60694 -8.80181e-21 0.0014448
3.64209 -1.25666e-21 0.00138419
3.67726 3.3484e-21 0.00132676
3.71243 -7.83858e-21 0.00127233
3.74761 1.49164e-21 0.00122069
3.7828 7.74343e-23 0.00117167
3.81801 5.46341e-21 0.00112512
3.85322 -4.19205e-21 0.00108088
3.88844 6.91611e-22 0.00103882
3.92367 -3.71506e-21 0.000998802
3.95891 -1.70191e-21 0.000960715
3.99416 3.50978e-21 0.000924443
4.02942 2.93575e-21 0.000889882
4.06469 -1.29846e-21 0.000856936
4.09997 -3.67537e-21 0.000825513
4.13526 -4.54536e-21 0.000795529
4.17056 4.25515e-21 0.000766904
4.20587 2.96508e-21 0.000739565
4.24119 -1.93894e-21 0.000713442
4.27653 1.59757e-21 0.00068847
4.31187 7.09268e-22 0.000664588
4.34722 1.94207e-21 0.000641739
4.38259 1.30124e-21 0.000619868
4.41797 1.78321e-21 0.000598927
4.45335 9.894e-22 0.000578867
4.48875 -5.61413e-22 0.000559644
4.52416 6.28629e-21 0.000541216
4.55958 5.04994e-22 0.000523543
4.59502 -4.24446e-22 0.000506589
4.63046 1.23052e-21 0.000490317
4.66592 -1.93625e-21 0.000474696
4.70139 -3.23151e-21 0.000459694
4.73687 -3.33311e-22 0.000445281
4.77237 -2.56738e-21 0.000431431
4.80787 -1.3439e-21 0.000418115
4.84339 -6.59641e-22 0.00040531
4.87892 1.20246e-22 0.000392993
4.91446 -7.1264e-22 0.00038114
4.95002 -1.03041e-21 0.000369731
4.98559 -1.01489e-21 0.000358747
5.02117 4.49887e-22 0.000348167
5.05677 -2.73915e-22 0.000337974
5.09237 -3.01281e-22 0.000328152
5.128 6.79673e-22 0.000318683
5.16363 -9.88609e-23 0.000309554
5.19928 -1.96157e-22 0.000300748
5.23494 1.98067e-22 0.000292253
5.27062 -4.38836e-22 0.000284056
5.30631 -1.0305e-22 0.000276143
5.34201 7.00454e-22 0.000268503
5.37773 2.80135e-22 0.000261125
5.41346 5.43281e-22 0.000253998
5.4492 -5.07411e-22 0.000247112
5.48497 -1.96588e-21 0.000240457
5.52074 4.08327e-22 0.000234024
5.55653 4.15024e-22 0.000227803
5.59233 -2.31562e-23 0.000221787
5.62815 2.87577e-22 0.000215967
5.66399 2.95457e-22 0.000210337
5.69984 4.64752e-23 0.000204887
5.7357 -3.61717e-22 0.000199612
5.77158 -7.94483e-22 0.000194505
5.80748 -4.11491e-23 0.000189559
5.84339 -4.08809e-22 0.000184768
5.87932 -5.2954e-22 0.000180127
5.91526 -1.57197e-22 0.00017563
5.95122 6.04527e-22 0.000171271
5.9872 -8.3364e-22 0.000167046
6.02319 7.8807e-22 0.000162949
6.05919 4.85848e-22 0.000158976
6.09522 4.32218e-22 0.000155122
6.13126 -1.10756e-23 0.000151384
6.16732 9.42495e-22 0.000147757
6.20339 1.77997e-22 0.000144236
6.23949 -4.86341e-22 0.000140819
6.27559 6.55106e-22 0.000137502
6.31172 1.69609e-22 0.000134281
6.34786 3.48047e-22 0.000131152
6.38403 2.33137e-24 0.000128114
6.42021 -1.82841e-22 0.000125161
6.4564 -1.65508e-23 0.000122293
6.49262 -5.54908e-22 0.000119505
6.52885 -1.80392e-22 0.000116796
6.5651 8.6838e-23 0.000114162
6.60137 -4.17891e-22 0.000111601
6.63766 2.8633e-22 0.00010911
6.67397 -1.7723e-22 0.000106688
6.71029 4.36705e-22 0.000104332
6.74664 1.24585e-22 0.000102039
6.783 -3.28249e-22 9.98085e-05
6.81938 3.66941e-22 9.76377e-05
6.85579 -1.87607e-23 9.55247e-05
6.89221 -2.10249e-22 9.34679e-05
6.92865 2.93836e-23 9.14653e-05
6.96511 2.19503e-22 8.95152e-05
7.00159 -1.52199e-22 8.76161e-05
7.0381 -1.20849e-22 8.57664e-05
7.07462 -6.10756e-24 8.39644e-05
7.11116 -3.70188e-22 8.22088e-05
7.14772 -2.72846e-23 8.04981e-05
7.18431 -1.86583e-22 7.88309e-05
7.22091 -5.38916e-22 7.7206e-05
7.25754 4.25847e-23 7.5622e-05
7.29418 -4.34399e-23 7.40778e-05
7.33085 3.44111e-23 7.2572e-05
7.36754 4.3796e-23 7.11037e-05
7.40425 3.1125e-23 6.96716e-05
7.44099 -6.89173e-23 6.82747e-05
7.47774 4.65397e-23 6.69121e-05
7.51452 1.7167e-23 6.55826e-05
7.55132 3.06763e-23 6.42853e-05
7.58814 -2.95787e-23 6.30193e-05
7.62498 -2.71011e-23 6.17837e-05
7.66185 -8.41077e-23 6.05777e-05
7.69874 -3.20538e-22 5.94003e-05
7.73566 -9.08e-23 5.82508e-05
7.77259 -1.42003e-23 5.71283e-05
7.80955 2.02007e-23 5.60322e-05
7.84654 9.64899e-23 5.49617e-05
7.88355 -1.06749e-22 5.39161e-05
7.92058 7.78591e-23 5.28947e-05
7.95763 -1.02483e-22 5.18967e-05
7.99471 4.60582e-23 5.09217e-05
8.03182 6.79384e-23 4.99689e-05
8.06895 3.51724e-23 4.90378e-05
8.1061 -8.52817e-23 4.81277e-05
8.14328 4.14386e-23 4.72382e-05
8.18049 -1.89223e-24 4.63685e-05
8.21772 1.49933e-22 4.55183e-05
8.25497 7.42457e-23 4.4687e-05
8.29226 -4.97758e-23 4.38741e-05
8.32956 -5.69066e-23 4.30792e-05
8.3669 -6.76419e-24 4.23016e-05
8.40426 3.14424e-23 4.15411e-05
8.44165 -7.30663e-23 4.07971e-05
8.47906 -1.44061e-23 4.00693e-05
8.5165 -2.59454e-23 3.93571e-05
8.55397 1.48644e-23 3.86602e-05
8.59146 4.11338e-23 3.79783e-05
8.62899 -7.37646e-23 3.73109e-05
8.66654 7.05893e-23 3.66577e-05
8.70412 1.99259e-23 3.60182e-05
8.74172 -2.19299e-23 3.53923e-05
8.77936 -7.9012e-24 3.47794e-05
8.81702 5.85563e-24 3.41794e-05
8.85471 3.46501e-23 3.35918e-05
8.89244 -1.61999e-23 3.30164e-05
8.93019 2.22331e-24 3.24529e-05
8.96797 -1.16637e-22 3.1901e-05
9.00578 1.1665e-23 3.13604e-05
9.04362 3.37545e-24 3.08308e-05
9.08149 -1.1895e-23 3.03119e-05
9.11939 7.97192e-23 2.98036e-05
9.15732 -6.93816e-24 2.93054e-05
9.19528 2.5572e-23 2.88173e-05
9.23327 -7.33063e-24 2.8339e-05
9.2713 2.1462e-23 2.78702e-05
9.30935 -2.04891e-23 2.74107e-05
9.34744 9.59848e-23 2.69603e-05
9.38556 5.77515e-24 2.65187e-05
9.42371 3.86434e-23 2.60858e-05
9.46189 2.72821e-23 2.56614e-05
9.50011 9.57991e-23 2.52453e-05
9.53836 -5.20934e-23 2.48372e-05
9.57664 -1.4317e-23 2.4437e-05
9.61496 9.38021e-24 2.40446e-05
9.65331 5.64217e-23 2.36596e-05
9.69169 2.95871e-23 2.32821e-05
9.73011 2.58548e-24 2.29117e-05
9.76856 -4.03567e-23 2.25483e-05
9.80704 3.57498e-24 2.21919e-05
9.84557 -3.64203e-23 2.18421e-05
9.88412 3.50389e-23 2.14989e-05
9.92271 -1.00807e-23 2.11622e-05
9.96134 1.145e-23 2.08317e-05
10 2.91632e-24 2.05074e-05
10.0387 6.91512e-24 2.0189e-05
10.0774 1.85091e-24 1.98766e-05
10.1162 -2.06153e-23 1.95699e-05
10.155 -7.1788e-25 1.92688e-05
10.1939 1.28265e-23 1.89732e-05
10.2328 5.71396e-24 1.8683e-05
10.2717 -2.24425e-23 1.83981e-05
10.3106 4.61695e-23 1.81183e-05
10.3496 1.31249e-23 1.78436e-05
10.3887 -2.14114e-23 1.75738e-05
10.4278 -1.08838e-24 1.73088e-05
10.4669 4.11918e-25 1.70485e-05
10.506 1.45959e-23 1.67929e-05
10.5452 -3.26651e-24 1.65418e-05
10.5845 -1.16194e-23 1.62951e-05
10.6238 1.96677e-23 1.60528e-05
10.6631 -1.94867e-23 1.58147e-05
10.7024 4.74654e-24 1.55808e-05
10.7418 -5.00143e-24 1.5351e-05
10.7813 1.49251e-23 1.51251e-05
10.8208 3.27172e-23 1.49032e-05
10.8603 6.11086e-24 1.46851e-05
10.8999 -5.88296e-24 1.44708e-05
10.9395 3.04946e-24 1.42601e-05
10.9792 2.41525e-23 1.4053e-05
11.0189 2.19814e-23 1.38495e-05
11.0586 -5.22363e-25 1.36494e-05
11.0984 2.24542e-24 1.34527e-05
11.1383 4.66192e-24 1.32593e-05
11.1781 1.71065e-23 1.30692e-05
11.2181 -2.61246e-24 1.28823e-05
11.2581 -1.52868e-24 1.26985e-05
11.2981 -3.4972e-24 1.25177e-05
11.3381 -8.82825e-24 1.234e-05
11.3783 -1.10742e-23 1.21652e-05
11.4184 -7.47733e-24 1.19933e-05
11.4587 3.32829e-24 1.18242e-05
11.4989 -4.98018e-24 1.16579e-05
11.5392 -6.78616e-24 1.14943e-05
11.5796 -1.873e-23 1.13334e-05
11.62 3.30648e-25 1.11751e-05
11.6605 5.83315e-24 1.10193e-05
11.701 8.40684e-24 1.08661e-05
11.7415 8.78803e-24 1.07154e-05
11.7822 1.87886e-24 1.05671e-05
11.8228 2.65346e-24 1.04211e-05
11.8636 4.5301e-24 1.02775e-05
11.9043 -1.13225e-24 1.01362e-05
11.9452 4.8579e-24 9.9971e-06
11.986 1.66626e-23 9.86022e-06
12.027 -1.52627e-24 9.72551e-06
12.068 -9.94608e-25 9.59291e-06
12.109 -1.09512e-23 9.46239e-06
12.1501 -8.54758e-24 9.33392e-06
12.1913 2.65491e-24 9.20745e-06
12.2325 2.71655e-23 9.08295e-06
12.2738 2.81115e-25 8.96039e-06
12.3151 -2.42563e-25 8.83971e-06
12.3565 -2.12336e-23 8.7209e-06
12.3979 -8.75695e-24 8.60392e-06
12.4394 -1.03161e-23 8.48873e-06
12.481 4.09855e-24 8.3753e-06
12.5226 3.59389e-24 8.26361e-06
12.5643 -3.81793e-24 8.15361e-06
12.6061 -9.8055e-24 8.04528e-06
12.6479 -5.41443e-24 7.93859e-06
12.6898 -4.29887e-24 7.8335e-06
12.7317 -5.22377e-24 7.73e-06
12.7737 3.75108e-24 7.62805e-06
12.8158 -1.98493e-24 7.52763e-06
12.8579 -7.26148e-24 7.4287e-06
12.9001 3.50137e-24 7.33124e-06
12.9424 3.9411e-24 7.23523e-06
12.9847 -6.71535e-25 7.14064e-06
13.0271 -1.11087e-24 7.04744e-06
13.0696 -2.34752e-24 6.95562e-06
13.1121 1.06928e-24 6.86514e-06
13.1547 3.41656e-24 6.77599e-06
13.1974 2.33172e-23 6.68813e-06
13.2402 2.81384e-24 6.60156e-06
13.283 6.95994e-24 6.51624e-06
13.3259 -6.00262e-24 6.43215e-06
13.3689 -4.63668e-24 6.34928e-06
13.4119 -2.03737e-26 6.2676e-06
13.455 -7.11968e-26 6.18709e-06
13.4982 -7.72044e-24 6.10774e-06
13.5415 1.59528e-23 6.02952e-06
13.5848 1.95224e-24 5.95241e-06
13.6283 -1.53407e-24 5.8764e-06
13.6718 1.96412e-24 5.80146e-06
13.7153 -1.19962e-24 5.72758e-06
13.759 8.52393e-24 5.65474e-06
13.8028 1.32018e-24 5.58293e-06
13.8466 -2.67664e-24 5.51212e-06
13.8905 1.73409e-24 5.4423e-06
13.9345 9.59132e-24 5.37345e-06
13.9786 3.03098e-24 5.30556e-06
14.0227 1.04008e-24 5.23861e-06
14.067 1.55447e-24 5.17259e-06
14.1113 4.24712e-24 5.10748e-06
14.1558 1.02409e-24 5.04326e-06
14.2003 -4.30245e-24 4.97992e-06
14.2449 6.43027e-24 4.91745e-06
14.2896 3.48148e-25 4.85583e-06
14.3344 5.95037e-25 4.79505e-06
14.3793 3.3297e-24 4.7351e-06
14.4243 -3.40591e-25 4.67595e-06
14.4693 -3.40978e-24 4.6176e-06
14.5145 4.26307e-25 4.56004e-06
14.5598 -5.1897e-24 4.50325e-06
14.6052 2.36312e-24 4.44723e-06
14.6506 1.1813e-24 4.39195e-06
14.6962 -2.81676e-24 4.3374e-06
14.7419 -9.48844e-25 4.28358e-06
14.7877 -2.97354e-24 4.23047e-06
14.8336 1.19091e-24 4.17807e-06
14.8796 -9.15907e-25 4.12635e-06
14.9257 -2.45321e-24 4.07532e-06
14.9719 -5.04097e-24 4.02495e-06
15.0182 6.05936e-24 3.97524e-06
15.0647 -6.25138e-25 3.92618e-06
15.1112 -7.78733e-25 3.87776e-06
15.1579 -1.36665e-24 3.82996e-06
15.2047 -6.44811e-25 3.78278e-06
15.2516 -1.86165e-24 3.73621e-06
15.2986 6.00144e-26 3.69024e-06
15.3458 1.95604e-24 3.64486e-06
15.393 2.17342e-25 3.60005e-06
15.4404 6.05626e-25 3.55582e-06
15.488 1.05656e-24 3.51215e-06
15.5356 5.44657e-25 3.46903e-06
15.5834 6.33748e-25 3.42646e-06
15.6313 -1.07026e-24 3.38443e-06
15.6794 3.41097e-24 3.34292e-06
15.7276 -1.33187e-24 3.30193e-06
15.7759 3.37323e-25 3.26146e-06
15.8243 -4.61153e-25 3.22149e-06
15.873 -9.64177e-25 3.18201e-06
15.9217 1.73813e-24 3.14303e-06
15.9706 -6.87283e-25 3.10452e-06
16.0197 7.80375e-25 3.06649e-06
16.0689 -4.46304e-25 3.02893e-06
16.1182 1.36029e-25 2.99182e-06
16.1677 -1.36781e-24 2.95517e-06
16.2174 4.69107e-25 2.91896e-06
16.2672 -1.71474e-24 2.88319e-06
16.3172 1.59597e-24 2.84786e-06
16.3674 -9.98553e-25 2.81295e-06
16.4177 2.94019e-24 2.77845e-06
16.4682 2.32508e-24 2.74437e-06
16.5189 2.47067e-24 2.7107e-06
16.5697 -1.32769e-24 2.67742e-06
16.6208 -7.95294e-25 2.64454e-06
16.672 8.33986e-25 2.61205e-06
16.7234 1.46053e-24 2.57994e-06
16.775 1.66399e-24 2.54821e-06
16.8268 -4.46533e-25 2.51684e-06
16.8787 -1.70785e-24 2.48584e-06
16.9309 -2.8356e-26 2.4552e-06
16.9833 1.54242e-24 2.42491e-06
17.0359 -8.89028e-25 2.39497e-06
17.0887 1.64446e-24 2.36537e-06
17.1418 1.23856e-24 2.33611e-06
17.195 2.02293e-25 2.30719e-06
17.2485 -9.18213e-26 2.27858e-06
17.3022 -2.44467e-24 2.2503e-06
17.3562 -2.05862e-24 2.22234e-06
17.4104 8.61997e-25 2.19469e-06
17.4648 -1.65076e-24 2.16734e-06
17.5195 -4.30691e-26 2.1403e-06
17.5744 1.55493e-24 2.11355e-06
17.6296 -3.21341e-25 2.0871e-06
17.6851 4.5251e-25 2.06093e-06
17.7408 -9.68349e-25 2.03505e-06
17.7969 6.83329e-25 2.00944e-06
17.8532 -1.12267e-24 1.98411e-06
17.9098 -1.30878e-24 1.95905e-06
17.9667 1.06831e-24 1.93425e-06
18.0239 -1.21343e-25 1.90971e-06
18.0815 -1.40596e-25 1.88543e-06
18.1393 -9.8391e-25 1.8614e-06
18.1975 -1.76628e-25 1.83761e-06
18.256 -4.54697e-26 1.81407e-06
18.3149 1.01755e-24 1.79077e-06
18.3742 -5.30376e-27 1.7677e-06
18.4338 -5.16394e-25 1.74486e-06
18.4938 2.4524e-25 1.72224e-06
18.5542 -2.83596e-24 1.69984e-06
18.615 2.81626e-25 1.67766e-06
18.6762 3.21275e-25 1.6557e-06
18.7379 -8.68349e-25 1.63394e-06
18.8 -1.36425e-25 1.61238e-06
18.8625 3.1465e-25 1.59102e-06
18.9255 2.80259e-25 1.56986e-06
18.9891 3.80275e-25 1.54889e-06
19.0531 -2.38449e-25 1.5281e-06
19.1177 1.5283e-25 1.50749e-06
19.1828 1.17762e-24 1.48706e-06
19.2484 -5.46887e-25 1.4668e-06
19.3147 -5.31507e-25 1.44671e-06
19.3816 -6.44517e-25 1.42678e-06
19.4491 -1.70993e-25 1.407e-06
19.5173 -9.04709e-26 1.38738e-06
19.5862 3.28147e-25 1.3679e-06
19.6558 -1.14954e-24 1.34856e-06
19.7262 6.8897e-25 1.32935e-06
19.7974 5.12288e-25 1.31028e-06
19.8694 1.75713e-25 1.29132e-06
19.9423 -1.53055e-25 1.27248e-06
20.0162 1.59169e-24 1.25374e-06
20.091 -4.38502e-25 1.2351e-06
20.1669 1.31773e-25 1.21656e-06
20.244 -5.69944e-25 1.19809e-06
20.3222 1.85004e-25 1.1797e-06
20.4016 1.1485e-25 1.16137e-06
20.4825 -3.25682e-25 1.14309e-06
20.5648 3.21426e-25 1.12484e-06
20.6487 -3.65601e-25 1.10662e-06
20.7344 -2.36035e-25 1.08839e-06
20.8219 -8.97391e-27 1.07016e-06
20.9115 -6.11571e-25 1.05188e-06
21.0034 6.41734e-25 1.03354e-06
21.0979 -7.27008e-25 1.0151e-06
21.1952 4.36111e-25 9.96527e-07
21.2959 -2.79101e-25 9.77768e-07
21.4004 1.22995e-25 9.58762e-07
21.5093 4.76514e-25 9.39428e-07
21.6237 7.6532e-25 9.19654e-07
21.7448 -1.74101e-25 8.99281e-07
21.8747 -8.01752e-25 8.78066e-07
22.0165 -1.08125e-25 8.55596e-07
22.1768 -3.27311e-25 8.31065e-07
22.3723 1.31426e-25 8.02328e-07


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1ClassicOneLoop/iFpTwoLoop.txt <==
-22.3723 1.76685e-22 8.02101e-07
-22.1768 6.66788e-23 8.30859e-07
-22.0165 2.97867e-23 8.55358e-07
-21.8747 4.04048e-22 8.7784e-07
-21.7448 -4.62279e-23 8.99029e-07
-21.6237 -1.44176e-22 9.19411e-07
-21.5093 -8.14646e-22 9.3916e-07
-21.4004 2.80818e-22 9.58502e-07
-21.2959 5.37699e-22 9.77484e-07
-21.1952 1.48796e-22 9.9625e-07
-21.0979 -7.71155e-22 1.0148e-06
-21.0034 -1.19564e-21 1.03324e-06
-20.9115 1.67314e-22 1.05156e-06
-20.8219 1.0469e-21 1.06984e-06
-20.7344 1.27466e-21 1.08805e-06
-20.6487 1.0526e-21 1.10626e-06
-20.5648 -3.53505e-22 1.12446e-06
-20.4825 -4.8518e-22 1.14272e-06
-20.4016 -9.28622e-22 1.161e-06
-20.3222 -5.53818e-22 1.17935e-06
-20.244 6.87359e-23 1.19772e-06
-20.1669 1.09987e-21 1.21618e-06
-20.091 1.86479e-21 1.2347e-06
-20.0162 1.11515e-21 1.25335e-06
-19.9423 3.74735e-22 1.27207e-06
-19.8694 -3.47638e-22 1.29091e-06
-19.7974 -1.27339e-21 1.30984e-06
-19.7262 -6.49273e-22 1.32893e-06
-19.6558 4.22806e-22 1.34811e-06
-19.5862 5.57063e-22 1.36745e-06
-19.5173 -4.17129e-22 1.38691e-06
-19.4491 5.97772e-23 1.40654e-06
-19.3816 9.81794e-22 1.42629e-06
-19.3147 8.27942e-22 1.44622e-06
-19.2484 2.85882e-22 1.4663e-06
-19.1828 5.24592e-22 1.48655e-06
-19.1177 4.3985e-22 1.50696e-06
-19.0531 -1.8181e-22 1.52757e-06
-18.9891 -5.74302e-22 1.54834e-06
-18.9255 -3.68881e-22 1.56931e-06
-18.8625 -3.4301e-22 1.59045e-06
-18.8 -2.67392e-22 1.61181e-06
-18.7379 6.50884e-23 1.63334e-06
-18.6762 3.87212e-22 1.6551e-06
-18.615 4.64008e-22 1.67704e-06
-18.5542 6.91503e-22 1.69922e-06
-18.4938 5.59575e-22 1.72159e-06
-18.4338 3.16082e-22 1.74421e-06
-18.3742 -3.04363e-22 1.76703e-06
-18.3149 -6.68546e-22 1.7901e-06
-18.256 -1.12914e-21 1.81337e-06
-18.1975 -2.9585e-23 1.83692e-06
-18.1393 1.77367e-21 1.86067e-06
-18.0815 1.62622e-21 1.88471e-06
-18.0239 -2.8483e-22 1.90896e-06
-17.9667 -1.5455e-21 1.9335e-06
-17.9098 -2.30077e-21 1.95827e-06
-17.8532 -2.99783e-21 1.98333e-06
-17.7969 -2.09577e-21 2.00863e-06
-17.7408 -7.91949e-23 2.03424e-06
-17.6851 -5.84094e-23 2.06009e-06
-17.6296 -6.38509e-22 2.08626e-06
-17.5744 -1.01227e-22 2.11268e-06
-17.5195 1.244e-21 2.13942e-06
-17.4648 2.23406e-21 2.16644e-06
-17.4104 2.87488e-21 2.19378e-06
-17.3562 2.06802e-21 2.2214e-06
-17.3022 5.07838e-22 2.24936e-06
-17.2485 -6.30691e-22 2.27761e-06
-17.195 -3.75965e-23 2.3062e-06
-17.1418 1.6317e-21 2.3351e-06
-17.0887 2.81798e-21 2.36436e-06
-17.0359 2.25239e-21 2.39392e-06
-16.9833 1.05534e-21 2.42385e-06
-16.9309 -3.69633e-22 2.45411e-06
-16.8787 -8.02558e-22 2.48474e-06
-16.8268 -9.32694e-22 2.51571e-06
-16.775 -2.88126e-22 2.54707e-06
-16.7234 -6.28082e-23 2.57876e-06
-16.672 -3.78629e-22 2.61087e-06
-16.6208 -6.02391e-22 2.64332e-06
-16.5697 -9.00924e-22 2.6762e-06
-16.5189 -1.11261e-21 2.70943e-06
-16.4682 -1.97796e-22 2.7431e-06
-16.4177 1.03958e-22 2.77714e-06
-16.3674 -4.0389e-22 2.81162e-06
-16.3172 -1.40403e-21 2.84649e-06
-16.2672 -1.92478e-21 2.88182e-06
-16.2174 -1.66575e-21 2.91755e-06
-16.1677 -9.95996e-22 2.95375e-06
-16.1182 -1.23931e-21 2.99035e-06
-16.0689 -1.40826e-21 3.02745e-06
-16.0197 -1.65622e-21 3.06497e-06
-15.9706 -2.33317e-21 3.10299e-06
-15.9217 -2.8716e-21 3.14145e-06
-15.873 -2.42446e-21 3.18042e-06
-15.8243 -1.86426e-21 3.21985e-06
-15.7759 -7.52985e-22 3.25981e-06
-15.7276 -4.63954e-22 3.30023e-06
-15.6794 -1.03367e-21 3.34121e-06
-15.6313 -1.54201e-21 3.38266e-06
-15.5834 -3.61074e-22 3.42469e-06
-15.5356 1.80908e-21 3.4672e-06
-15.488 3.71865e-21 3.51031e-06
-15.4404 3.97011e-21 3.55392e-06
-15.393 2.65127e-21 3.59814e-06
-15.3458 6.92274e-22 3.64289e-06
-15.2986 -6.73637e-22 3.68825e-06
-15.2516 -1.80445e-21 3.73417e-06
-15.2047 -2.31867e-21 3.78072e-06
-15.1579 -1.95945e-21 3.82784e-06
-15.1112 -4.08287e-22 3.87562e-06
-15.0647 8.456e-22 3.92398e-06
-15.0182 1.26948e-21 3.97302e-06
-14.9719 9.22139e-22 4.02267e-06
-14.9257 1.14164e-21 4.07302e-06
-14.8796 1.03969e-21 4.12398e-06
-14.8336 1.3189e-21 4.17568e-06
-14.7877 1.67645e-21 4.22801e-06
-14.7419 1.93425e-21 4.2811e-06
-14.6962 2.16661e-21 4.33485e-06
-14.6506 2.65248e-21 4.38937e-06
-14.6052 9.54479e-22 4.44458e-06
-14.5598 -2.00489e-21 4.50058e-06
-14.5145 -3.51807e-21 4.55729e-06
-14.4693 -1.83893e-21 4.61483e-06
-14.4243 7.89721e-22 4.67309e-06
-14.3793 3.14674e-21 4.73221e-06
-14.3344 3.65025e-21 4.79209e-06
-14.2896 3.04768e-21 4.85284e-06
-14.2449 1.1552e-21 4.91437e-06
-14.2003 -1.06529e-21 4.97682e-06
-14.1558 -2.96684e-21 5.04006e-06
-14.1113 -3.01757e-21 5.10425e-06
-14.067 -1.7124e-21 5.16927e-06
-14.0227 -3.29323e-22 5.23526e-06
-13.9786 5.22471e-22 5.30212e-06
-13.9345 2.68907e-21 5.36997e-06
-13.8905 5.76623e-21 5.43872e-06
-13.8466 6.34459e-21 5.5085e-06
-13.8028 2.79056e-21 5.57921e-06
-13.759 -1.04385e-21 5.65099e-06
-13.7153 -1.79384e-21 5.72372e-06
-13.6718 6.18025e-22 5.79756e-06
-13.6283 2.51217e-21 5.87238e-06
-13.5848 4.11327e-21 5.94835e-06
-13.5415 4.52832e-21 6.02535e-06
-13.4982 3.2076e-21 6.10353e-06
-13.455 -2.02279e-22 6.18276e-06
-13.4119 -3.82577e-21 6.26322e-06
-13.3689 -5.50489e-21 6.34478e-06
-13.3259 -4.09018e-21 6.4276e-06
-13.283 -1.22418e-21 6.51156e-06
-13.2402 6.58042e-22 6.59682e-06
-13.1974 -3.23159e-22 6.68327e-06
-13.1547 -2.66693e-21 6.77107e-06
-13.1121 -4.25995e-21 6.86008e-06
-13.0696 -3.05203e-21 6.9505e-06
-13.0271 -2.68991e-21 7.04218e-06
-12.9847 -3.99034e-21 7.13532e-06
-12.9424 -6.35865e-21 7.22976e-06
-12.9001 -8.03699e-21 7.32571e-06
-12.8579 -7.7947e-21 7.42301e-06
-12.8158 -3.74451e-21 7.52187e-06
-12.7737 7.13048e-22 7.62214e-06
-12.7317 4.75517e-21 7.72401e-06
-12.6898 7.87406e-21 7.82735e-06
-12.6479 1.02584e-20 7.93236e-06
-12.6061 1.10616e-20 8.03887e-06
-12.5643 9.77092e-21 8.14713e-06
-12.5226 4.92569e-21 8.25694e-06
-12.481 -8.02425e-22 8.36856e-06
-12.4394 -4.37253e-21 8.48179e-06
-12.3979 -1.48888e-21 8.5969e-06
-12.3565 6.07675e-21 8.71368e-06
-12.3151 1.36476e-20 8.8324e-06
-12.2738 1.50464e-20 8.95287e-06
-12.2325 9.58788e-21 9.07534e-06
-12.1913 -1.18909e-21 9.19963e-06
-12.1501 -9.32216e-21 9.32599e-06
-12.109 -1.01151e-20 9.45424e-06
-12.068 -4.23609e-21 9.58465e-06
-12.027 2.33655e-21 9.71702e-06
-11.986 7.14822e-21 9.85162e-06
-11.9452 7.5133e-21 9.98826e-06
-11.9043 7.49376e-21 1.01272e-05
-11.8636 8.34119e-21 1.02683e-05
-11.8228 7.40809e-21 1.04118e-05
-11.7822 1.94386e-21 1.05575e-05
-11.7415 -3.89415e-21 1.07056e-05
-11.701 -7.1606e-21 1.08561e-05
-11.6605 -5.84464e-21 1.10092e-05
-11.62 -1.9729e-21 1.11646e-05
-11.5796 3.60831e-21 1.13228e-05
-11.5392 6.62022e-21 1.14834e-05
-11.4989 5.27914e-21 1.16468e-05
-11.4587 -1.49253e-21 1.18128e-05
-11.4184 -9.27177e-21 1.19817e-05
-11.3783 -1.42751e-20 1.21533e-05
-11.3381 -1.39356e-20 1.2328e-05
-11.2981 -9.11396e-21 1.25054e-05
-11.2581 -1.00393e-21 1.26859e-05
-11.2181 5.63867e-21 1.28694e-05
-11.1781 1.0232e-20 1.30561e-05
-11.1383 1.26148e-20 1.32459e-05
-11.0984 1.55982e-20 1.3439e-05
-11.0586 1.49707e-20 1.36353e-05
-11.0189 1.01174e-20 1.38352e-05
-10.9792 -1.99546e-21 1.40384e-05
-10.9395 -1.53324e-20 1.42452e-05
-10.8999 -2.55669e-20 1.44554e-05
-10.8603 -2.5072e-20 1.46696e-05
-10.8208 -1.78722e-20 1.48872e-05
-10.7813 -6.94607e-21 1.51089e-05
-10.7418 9.94707e-22 1.53343e-05
-10.7024 3.64317e-21 1.55638e-05
-10.6631 1.28108e-21 1.57973e-05
-10.6238 1.3986e-21 1.6035e-05
-10.5845 2.5574e-21 1.62769e-05
-10.5452 1.38055e-21 1.65232e-05
-10.506 -7.95537e-21 1.67738e-05
-10.4669 -1.97128e-20 1.70291e-05
-10.4278 -2.35472e-20 1.72888e-05
-10.3887 -1.40997e-20 1.75534e-05
-10.3496 2.02482e-21 1.78227e-05
-10.3106 1.68916e-20 1.80971e-05
-10.2717 2.24059e-20 1.83762e-05
-10.2328 1.62202e-20 1.86608e-05
-10.1939 1.64875e-21 1.89503e-05
-10.155 -9.94056e-21 1.92455e-05
-10.1162 -1.35185e-20 1.95459e-05
-10.0774 -1.00715e-20 1.98522e-05
-10.0387 -8.82005e-21 2.0164e-05
-10 -1.19431e-20 2.04818e-05
-9.96134 -1.79869e-20 2.08054e-05
-9.92271 -2.24931e-20 2.11354e-05
-9.88412 -2.21693e-20 2.14714e-05
-9.84557 -1.24673e-20 2.18141e-05
-9.80704 -5.59238e-21 2.2163e-05
-9.76856 -1.87235e-21 2.2519e-05
-9.73011 -4.63578e-21 2.28814e-05
-9.69169 -6.56107e-21 2.32513e-05
-9.65331 -9.88298e-21 2.36279e-05
-9.61496 -9.19071e-21 2.40123e-05
-9.57664 -1.14564e-20 2.44038e-05
-9.53836 -1.34785e-20 2.48033e-05
-9.50011 -1.0407e-20 2.52104e-05
-9.46189 -2.44865e-21 2.56259e-05
-9.42371 4.45963e-21 2.60492e-05
-9.38556 7.55553e-21 2.64814e-05
-9.34744 4.09289e-21 2.69218e-05
-9.30935 3.19187e-21 2.73715e-05
-9.2713 2.82995e-21 2.78298e-05
-9.23327 2.34194e-21 2.82978e-05
-9.19528 -1.58814e-21 2.87749e-05
-9.15732 1.36339e-22 2.92622e-05
-9.11939 6.39229e-21 2.9759e-05
-9.08149 1.8842e-20 3.02664e-05
-9.04362 3.62347e-20 3.07839e-05
-9.00578 5.41305e-20 3.13125e-05
-8.96797 5.05537e-20 3.18517e-05
-8.93019 3.21229e-20 3.24026e-05
-8.89244 8.65419e-21 3.29646e-05
-8.85471 -1.1348e-20 3.35389e-05
-8.81702 -3.19762e-20 3.41248e-05
-8.77936 -5.19314e-20 3.47237e-05
-8.74172 -6.20237e-20 3.53348e-05
-8.70412 -6.04387e-20 3.59596e-05
-8.66654 -5.59916e-20 3.65972e-05
-8.62899 -4.95232e-20 3.72491e-05
-8.59146 -4.8195e-20 3.79146e-05
-8.55397 -4.13672e-20 3.85951e-05
-8.5165 -3.256e-20 3.929e-05
-8.47906 -1.32391e-20 4.00006e-05
-8.44165 2.81867e-21 4.07263e-05
-8.40426 8.4545e-21 4.14688e-05
-8.3669 -9.39805e-21 4.2227e-05
-8.32956 -2.96378e-20 4.30029e-05
-8.29226 -4.05994e-20 4.37954e-05
-8.25497 -3.79904e-20 4.46065e-05
-8.21772 -2.68921e-20 4.54352e-05
-8.18049 -4.79286e-21 4.62835e-05
-8.14328 9.85445e-21 4.71504e-05
-8.1061 5.33218e-21 4.80379e-05
-8.06895 -2.23122e-20 4.89451e-05
-8.03182 -5.11323e-20 4.98741e-05
-7.99471 -6.39795e-20 5.08238e-05
-7.95763 -4.4342e-20 5.17965e-05
-7.92058 -1.95376e-20 5.27911e-05
-7.88355 -2.63421e-21 5.38101e-05
-7.84654 -5.64696e-21 5.48522e-05
-7.80955 -1.09951e-20 5.59201e-05
-7.77259 -4.18957e-21 5.70125e-05
-7.73566 1.93186e-20 5.81321e-05
-7.69874 3.85785e-20 5.92776e-05
-7.66185 3.95826e-20 6.0452e-05
-7.62498 1.87611e-20 6.16539e-05
-7.58814 -1.25375e-20 6.28862e-05
-7.55132 -4.12811e-20 6.41477e-05
-7.51452 -4.85841e-20 6.54415e-05
-7.47774 -2.19179e-20 6.67662e-05
-7.44099 2.25257e-20 6.81251e-05
-7.40425 6.32516e-20 6.95169e-05
-7.36754 8.00973e-20 7.0945e-05
-7.33085 6.91692e-20 7.24079e-05
-7.29418 3.85404e-20 7.39093e-05
-7.25754 -1.80563e-21 7.54478e-05
-7.22091 -4.86464e-20 7.70271e-05
-7.18431 -1.09392e-19 7.86459e-05
-7.14772 -1.75411e-19 8.03081e-05
-7.11116 -2.0794e-19 8.20122e-05
-7.07462 -1.69753e-19 8.37625e-05
-7.0381 -6.24304e-20 8.55574e-05
-7.00159 7.04335e-20 8.74014e-05
-6.96511 1.57874e-19 8.92929e-05
-6.92865 1.88968e-19 9.12367e-05
-6.89221 1.65723e-19 9.32312e-05
-6.85579 1.16335e-19 9.52814e-05
-6.81938 3.22853e-20 9.73857e-05
-6.783 -6.78518e-20 9.95493e-05
-6.74664 -1.47715e-19 0.000101771
-6.71029 -1.77182e-19 0.000104055
-6.67397 -1.90727e-19 0.000106402
-6.63766 -1.65505e-19 0.000108816
-6.60137 -1.14149e-19 0.000111295
-6.5651 -1.8702e-20 0.000113848
-6.52885 4.83289e-20 0.00011647
-6.49262 8.68007e-20 0.00011917
-6.4564 8.94494e-20 0.000121945
-6.42021 5.39375e-20 0.000124803
-6.38403 -3.98582e-20 0.000127742
-6.34786 -1.32091e-19 0.000130769
-6.31172 -1.72216e-19 0.000133883
-6.27559 -1.58131e-19 0.000137092
-6.23949 -1.00431e-19 0.000140394
-6.20339 -2.05353e-21 0.000143798
-6.16732 8.16382e-20 0.000147302
-6.13126 9.64434e-20 0.000150915
-6.09522 8.93353e-20 0.000154636
-6.05919 7.50296e-20 0.000158474
-6.02319 9.36298e-20 0.000162427
-5.9872 1.50208e-19 0.000166507
-5.95122 2.27378e-19 0.000170712
-5.91526 2.62705e-19 0.000175053
-5.87932 1.98223e-19 0.000179527
-5.84339 8.49671e-20 0.000184149
-5.80748 -5.64005e-20 0.000188915
-5.77158 -8.20704e-20 0.00019384
-5.7357 -4.62202e-20 0.000198921
-5.69984 1.21167e-20 0.000204173
-5.66399 8.10337e-20 0.000209594
-5.62815 1.3983e-19 0.0002152
-5.59233 2.10209e-19 0.000220989
-5.55653 1.97894e-19 0.000226978
-5.52074 5.28275e-20 0.000233165
-5.48497 -1.13609e-19 0.000239569
-5.4492 -2.3912e-19 0.000246188
-5.41346 -1.8876e-19 0.000253043
-5.37773 -5.35083e-20 0.000260131
-5.34201 5.70273e-20 0.000267475
-5.30631 9.79408e-20 0.000275073
-5.27062 1.309e-19 0.000282948
-5.23494 1.22277e-19 0.0002911
-5.19928 6.84551e-21 0.000299555
-5.16363 -1.83958e-19 0.000308312
-5.128 -4.14481e-19 0.000317398
-5.09237 -5.41127e-19 0.000326814
-5.05677 -6.0474e-19 0.00033659
-5.02117 -5.7975e-19 0.000346726
-4.98559 -4.43121e-19 0.000357255
-4.95002 -1.12482e-19 0.00036818
-4.91446 2.17042e-19 0.000379535
-4.87892 5.25699e-19 0.000391323
-4.84339 8.03661e-19 0.000403583
-4.80787 1.00347e-18 0.000416319
-4.77237 9.08309e-19 0.000429574
-4.73687 6.90378e-19 0.000443352
-4.70139 2.00063e-19 0.000457701
-4.66592 -1.00192e-19 0.000472627
-4.63046 -2.03009e-19 0.000488182
-4.59502 1.72505e-19 0.000504374
-4.55958 3.25645e-19 0.000521262
-4.52416 2.8175e-19 0.000538854
-4.48875 -1.29496e-19 0.000557216
-4.45335 -4.60655e-19 0.000576359
-4.41797 -7.60043e-19 0.000596355
-4.38259 -6.90478e-19 0.00061722
-4.34722 -5.92901e-19 0.000639033
-4.31187 -3.86109e-19 0.000661813
-4.27653 -2.48154e-19 0.000685652
-4.24119 1.87952e-19 0.00071057
-4.20587 6.73865e-19 0.00073667
-4.17056 1.46265e-18 0.00076398
-4.13526 1.92621e-18 0.000792615
-4.09997 2.07068e-18 0.00082261
-4.06469 1.6127e-18 0.000854096
-4.02942 9.48417e-19 0.000887116
-3.99416 1.20137e-19 0.00092182
-3.95891 -1.71983e-19 0.000958263
-3.92367 -4.78168e-19 0.000996618
-3.88844 -4.14491e-19 0.00103695
-3.85322 -4.60137e-19 0.00107947
-3.81801 -4.21061e-20 0.00112426
-3.7828 4.12886e-19 0.00117156
-3.74761 4.15385e-19 0.0012215
-3.71243 -1.20566e-19 0.00127435
-3.67726 -5.39108e-19 0.00133028
-3.64209 -4.62829e-19 0.00138964
-3.60694 2.02755e-19 0.00145268
-3.57179 1.97672e-19 0.00151984
-3.53665 -5.0242e-20 0.00159148
-3.50152 -6.23889e-19 0.00166822
-3.4664 -1.79874e-19 0.00175062
-3.43129 -1.30078e-18 0.00183959
-3.39619 -7.99729e-19 0.00193609
-3.36109 -1.27081e-18 0.00204163
-3.32601 5.39797e-19 0.00215796
-3.29093 2.27349e-18 0.00228782
-3.25586 3.80018e-18 0.00243469
-3.2208 4.3811e-18 0.00260383
-3.18574 6.08727e-18 0.00280207
-3.1507 7.05182e-18 0.00303845
-3.11566 7.18612e-18 0.00332143
-3.08063 4.02928e-18 0.00365245
-3.0456 1.20827e-18 0.0040103
-3.01059 -4.04246e-18 0.00434137
-2.97558 -4.17733e-18 0.00458423
-2.94058 -2.86904e-18 0.0047261
-2.90558 3.98126e-19 0.00481144
-2.87059 -9.20243e-19 0.00489427
-2.83561 7.32852e-19 0.00500558
-2.80064 1.4101e-18 0.00515708
-2.76567 3.46048e-18 0.00535002
-2.73071 6.28936e-18 0.00558344
-2.69576 1.02195e-18 0.00585542
-2.66081 3.03633e-18 0.00616578
-2.62587 5.30667e-19 0.00651439
-2.59094 -4.1401e-18 0.00690312
-2.55601 -5.44594e-18 0.00733363
-2.52109 -4.99421e-18 0.00780966
-2.48617 1.22369e-18 0.00833446
-2.45126 5.41241e-18 0.00891357
-2.41636 7.62416e-18 0.00955192
-2.38146 5.87083e-19 0.0102572
-2.34657 2.14872e-18 0.0110362
-2.31168 -1.45629e-17 0.0118996
-2.2768 -2.02219e-17 0.0128568
-2.24192 -2.94297e-17 0.013922
-2.20705 -2.37919e-17 0.0151088
-2.17219 9.64369e-18 0.0164365
-2.13733 -2.13901e-18 0.0179244
-2.10247 2.22814e-17 0.0195993
-2.06762 -2.33775e-17 0.0214892
-2.03278 -2.66415e-17 0.0236325
-1.99794 -5.81221e-17 0.0260703
-1.9631 -4.82904e-17 0.0288589
-1.92827 -5.45421e-17 0.0320606
-1.89345 -1.05015e-16 0.0357605
-1.85862 -6.3865e-17 0.0400561
-1.82381 4.91693e-17 0.0450805
-1.78899 1.43923e-16 0.0509923
-1.75419 9.56326e-17 0.0580092
-1.71938 3.51122e-16 0.0664005
-1.68458 1.38811e-16 0.0765412
-1.64979 3.63995e-16 0.0889157
-1.61499 -3.59565e-16 0.104212
-1.58021 2.0763e-16 0.123364
-1.54542 -1.3207e-15 0.147738
-1.51064 3.33945e-16 0.179297
-1.47586 -1.35638e-15 0.22105
-1.44109 3.21145e-15 0.277615
-1.40632 -3.46288e-15 0.356538
-1.37155 7.4303e-15 0.470427
-1.33679 -2.3308e-15 0.641709
-1.30203 -3.67769e-14 0.911946
-1.26727 -2.0905e-15 1.36279
-1.23251 -1.62785e-13 2.15868
-1.19776 2.1891e-13 3.61252
-1.16301 -6.03936e-13 6.08301
-1.12827 8.28528e-15 8.87926
-1.09352 -2.84175e-12 9.57978
-1.05878 2.07368e-12 8.30215
-1.02405 -1.05178e-12 6.91058
-0.989309 7.24758e-13 5.82792
-0.954576 1.52217e-13 4.78158
-0.919844 1.63706e-13 3.66061
-0.885115 -1.32805e-13 2.64736
-0.850388 -5.3648e-14 1.89025
-0.815663 -3.6534e-16 1.37776
-0.78094 -1.42137e-14 1.03934
-0.746219 -1.10464e-14 0.812538
-0.711499 -8.02639e-15 0.656285
-0.676781 2.36304e-15 0.545047
-0.642065 -2.37902e-15 0.463568
-0.60735 5.65094e-15 0.402165
-0.572637 -4.55173e-15 0.354926
-0.537925 9.48864e-16 0.317765
-0.503214 4.18005e-16 0.288156
-0.468504 1.39309e-15 0.264147
-0.433796 3.4067e-15 0.244569
-0.399089 4.37231e-15 0.22837
-0.364382 1.69442e-15 0.214993
-0.329676 2.05983e-15 0.203801
-0.294972 1.50255e-15 0.194544
-0.260267 -1.09351e-15 0.186786
-0.225564 -6.59843e-16 0.180457
-0.190861 -1.88147e-15 0.175212
-0.156158 -4.14769e-15 0.171114
-0.121456 -7.07388e-15 0.167829
-0.0867541 -8.22334e-15 0.165571
-0.0520524 -5.03142e-15 0.16389
-0.0173508 1.27266e-14 0.163483
0.0173508 -1.03952e-14 0.163483
0.0520524 6.58233e-15 0.16389
0.0867541 8.40137e-15 0.165571
0.121456 7.50692e-15 0.167829
0.156158 4.59537e-15 0.171114
0.190861 2.0902e-15 0.175212
0.225564 8.94503e-16 0.180457
0.260267 9.68492e-16 0.186786
0.294972 -1.3492e-15 0.194544
0.329676 -2.75066e-15 0.203801
0.364382 -3.96552e-15 0.214993
0.399089 -1.80625e-15 0.22837
0.433796 -3.44304e-15 0.244569
0.468504 -3.99426e-15 0.264147
0.503214 1.59246e-15 0.288156
0.537925 -1.78857e-15 0.317765
0.572637 4.45525e-15 0.354926
0.60735 -1.76506e-16 0.402165
0.642065 9.77752e-16 0.463568
0.676781 3.25581e-15 0.545047
0.711499 1.20199e-14 0.656285
0.746219 1.32836e-14 0.812538
0.78094 8.11689e-15 1.03934
0.815663 9.20434e-15 1.37776
0.850388 -9.77658e-14 1.89025
0.885115 9.93727e-14 2.64736
0.919844 2.56664e-13 3.66061
0.954576 -1.06606e-12 4.78158
0.989309 7.06016e-13 5.82792
1.02405 1.38989e-12 6.91058
1.05878 -5.31335e-13 8.30215
1.09352 4.27299e-12 9.57978
1.12827 -3.79028e-12 8.87926
1.16301 9.2307e-13 6.08301
1.19776 -5.75138e-13 3.61252
1.23251 4.62294e-14 2.15868
1.26727 3.39704e-14 1.36279
1.30203 2.76559e-14 0.911946
1.33679 -7.93039e-15 0.641709
1.37155 6.93933e-15 0.470427
1.40632 2.50918e-15 0.356538
1.44109 -1.07751e-15 0.277615
1.47586 -1.15199e-15 0.22105
1.51064 6.38081e-16 0.179297
1.54542 -3.58494e-16 0.147738
1.58021 -7.83369e-17 0.123364
1.61499 1.19989e-16 0.104212
1.64979 -2.15237e-17 0.0889157
1.68458 2.69755e-17 0.0765412
1.71938 -2.02896e-16 0.0664005
1.75419 -3.21731e-16 0.0580092
1.78899 -9.05104e-17 0.0509923
1.82381 -7.92296e-17 0.0450805
1.85862 5.24257e-17 0.0400561
1.89345 2.32826e-17 0.0357605
1.92827 1.14416e-16 0.0320606
1.9631 2.32966e-17 0.0288589
1.99794 7.04497e-17 0.0260703
2.03278 2.22027e-17 0.0236325
2.06762 3.36049e-17 0.0214892
2.10247 -1.05412e-17 0.0195993
2.13733 3.51531e-18 0.0179244
2.17219 -1.19057e-18 0.0164365
2.20705 1.10471e-17 0.0151088
2.24192 2.49073e-17 0.013922
2.2768 2.008e-17 0.0128568
2.31168 2.10491e-17 0.0118996
2.34657 -3.79534e-19 0.0110362
2.38146 -2.52042e-18 0.0102572
2.41636 -6.81956e-18 0.00955192
2.45126 -7.64698e-18 0.00891357
2.48617 -3.27242e-20 0.00833446
2.52109 1.9421e-18 0.00780966
2.55601 7.01872e-18 0.00733363
2.59094 2.1835e-19 0.00690312
2.62587 1.07944e-18 0.00651439
2.66081 -2.71713e-18 0.00616578
2.69576 -3.22528e-18 0.00585542
2.73071 -5.89267e-18 0.00558344
2.76567 -3.77827e-18 0.00535002
2.80064 -2.82051e-18 0.00515708
2.83561 9.28918e-19 0.00500558
2.87059 -3.20876e-19 0.00489427
2.90558 2.6206e-18 0.00481144
2.94058 1.32757e-18 0.0047261
2.97558 5.43733e-18 0.00458423
3.01059 2.74125e-18 0.00434137
3.0456 -3.08562e-19 0.0040103
3.08063 -5.04684e-18 0.00365245
3.11566 -7.30896e-18 0.00332143
3.1507 -6.98287e-18 0.00303845
3.18574 -6.53941e-18 0.00280207
3.2208 -4.50247e-18 0.00260383
3.25586 -3.87175e-18 0.00243469
3.29093 -2.19613e-18 0.00228782
3.32601 3.91175e-20 0.00215796
3.36109 9.18156e-19 0.00204163
3.39619 1.21382e-18 0.00193609
3.43129 7.62075e-19 0.00183959
3.4664 6.25474e-19 0.00175062
3.50152 2.87581e-19 0.00166822
3.53665 2.06316e-19 0.00159148
3.57179 -5.14299e-19 0.00151984
3.60694 -5.44362e-20 0.00145268
3.64209 4.13248e-19 0.00138964
3.67726 4.75166e-19 0.00133028
3.71243 1.69604e-19 0.00127435
3.74761 -3.43387e-19 0.0012215
3.7828 -6.6069e-19 0.00117156
3.81801 1.965e-19 0.00112426
3.85322 3.43501e-19 0.00107947
3.88844 4.55513e-19 0.00103695
3.92367 2.92899e-19 0.000996618
3.95891 3.09035e-19 0.000958263
3.99416 -2.39468e-19 0.00092182
4.02942 -9.33673e-19 0.000887116
4.06469 -1.71649e-18 0.000854096
4.09997 -1.94896e-18 0.00082261
4.13526 -1.90951e-18 0.000792615
4.17056 -1.473e-18 0.00076398
4.20587 -7.88251e-19 0.00073667
4.24119 -2.01162e-19 0.00071057
4.27653 1.48056e-19 0.000685652
4.31187 4.63331e-19 0.000661813
4.34722 5.75283e-19 0.000639033
4.38259 7.26035e-19 0.00061722
4.41797 7.36884e-19 0.000596355
4.45335 5.17589e-19 0.000576359
4.48875 1.09426e-19 0.000557216
4.52416 -1.99997e-19 0.000538854
4.55958 -3.45604e-19 0.000521262
4.59502 -1.35095e-19 0.000504374
4.63046 1.47455e-19 0.000488182
4.66592 1.44329e-19 0.000472627
4.70139 -1.90174e-19 0.000457701
4.73687 -6.31412e-19 0.000443352
4.77237 -9.38661e-19 0.000429574
4.80787 -9.59646e-19 0.000416319
4.84339 -8.03371e-19 0.000403583
4.87892 -5.02774e-19 0.000391323
4.91446 -2.45911e-19 0.000379535
4.95002 1.43529e-19 0.00036818
4.98559 4.19502e-19 0.000357255
5.02117 6.0995e-19 0.000346726
5.05677 5.73365e-19 0.00033659
5.09237 5.33762e-19 0.000326814
5.128 4.34212e-19 0.000317398
5.16363 2.07128e-19 0.000308312
5.19928 -2.91763e-20 0.000299555
5.23494 -1.09057e-19 0.0002911
5.27062 -1.27852e-19 0.000282948
5.30631 -9.6713e-20 0.000275073
5.34201 -5.67234e-20 0.000267475
5.37773 6.28563e-20 0.000260131
5.41346 1.98309e-19 0.000253043
5.4492 2.4764e-19 0.000246188
5.48497 1.06123e-19 0.000239569
5.52074 -4.94538e-20 0.000233165
5.55653 -2.003e-19 0.000226978
5.59233 -2.07381e-19 0.000220989
5.62815 -1.38233e-19 0.0002152
5.66399 -7.4097e-20 0.000209594
5.69984 -1.77858e-20 0.000204173
5.7357 4.2646e-20 0.000198921
5.77158 7.37751e-20 0.00019384
5.80748 4.66748e-20 0.000188915
5.84339 -7.8621e-20 0.000184149
5.87932 -2.14723e-19 0.000179527
5.91526 -2.55285e-19 0.000175053
5.95122 -2.30647e-19 0.000170712
5.9872 -1.55831e-19 0.000166507
6.02319 -9.35642e-20 0.000162427
6.05919 -7.94257e-20 0.000158474
6.09522 -8.58923e-20 0.000154636
6.13126 -1.06863e-19 0.000150915
6.16732 -8.06823e-20 0.000147302
6.20339 3.04704e-22 0.000143798
6.23949 1.01224e-19 0.000140394
6.27559 1.56033e-19 0.000137092
6.31172 1.76771e-19 0.000133883
6.34786 1.25249e-19 0.000130769
6.38403 3.62012e-20 0.000127742
6.42021 -5.41475e-20 0.000124803
6.4564 -9.07712e-20 0.000121945
6.49262 -9.23583e-20 0.00011917
6.52885 -4.75552e-20 0.00011647
6.5651 1.94269e-20 0.000113848
6.60137 1.14976e-19 0.000111295
6.63766 1.66892e-19 0.000108816
6.67397 1.87787e-19 0.000106402
6.71029 1.80814e-19 0.000104055
6.74664 1.50301e-19 0.000101771
6.783 6.52282e-20 9.95493e-05
6.81938 -3.48255e-20 9.73857e-05
6.85579 -1.12376e-19 9.52814e-05
6.89221 -1.62727e-19 9.32312e-05
6.92865 -1.85555e-19 9.12367e-05
6.96511 -1.57604e-19 8.92929e-05
7.00159 -7.11472e-20 8.74014e-05
7.0381 6.53125e-20 8.55574e-05
7.07462 1.70653e-19 8.37625e-05
7.11116 2.09973e-19 8.20122e-05
7.14772 1.73867e-19 8.03081e-05
7.18431 1.10148e-19 7.86459e-05
7.22091 5.02187e-20 7.70271e-05
7.25754 1.88647e-21 7.54478e-05
7.29418 -4.02013e-20 7.39093e-05
7.33085 -6.66998e-20 7.24079e-05
7.36754 -8.21256e-20 7.0945e-05
7.40425 -6.25434e-20 6.95169e-05
7.44099 -2.27368e-20 6.81251e-05
7.47774 2.53049e-20 6.67662e-05
7.51452 4.62001e-20 6.54415e-05
7.55132 4.41381e-20 6.41477e-05
7.58814 1.22432e-20 6.28862e-05
7.62498 -1.74074e-20 6.16539e-05
7.66185 -3.96185e-20 6.0452e-05
7.69874 -3.77942e-20 5.92776e-05
7.73566 -2.19926e-20 5.81321e-05
7.77259 2.02156e-21 5.70125e-05
7.80955 1.12376e-20 5.59201e-05
7.84654 6.35186e-21 5.48522e-05
7.88355 2.3389e-21 5.38101e-05
7.92058 1.84998e-20 5.27911e-05
7.95763 4.36267e-20 5.17965e-05
7.99471 6.43222e-20 5.08238e-05
8.03182 5.18684e-20 4.98741e-05
8.06895 2.10405e-20 4.89451e-05
8.1061 -5.48098e-21 4.80379e-05
8.14328 -8.47077e-21 4.71504e-05
8.18049 4.53342e-21 4.62835e-05
8.21772 2.7194e-20 4.54352e-05
8.25497 3.82227e-20 4.46065e-05
8.29226 4.02815e-20 4.37954e-05
8.32956 2.7848e-20 4.30029e-05
8.3669 9.62763e-21 4.2227e-05
8.40426 -8.15509e-21 4.14688e-05
8.44165 -4.10165e-21 4.07263e-05
8.47906 1.33698e-20 4.00006e-05
8.5165 3.19212e-20 3.929e-05
8.55397 4.32348e-20 3.85951e-05
8.59146 4.79256e-20 3.79146e-05
8.62899 5.00967e-20 3.72491e-05
8.66654 5.56843e-20 3.65972e-05
8.70412 6.03676e-20 3.59596e-05
8.74172 6.0948e-20 3.53348e-05
8.77936 5.24202e-20 3.47237e-05
8.81702 3.231e-20 3.41248e-05
8.85471 1.14566e-20 3.35389e-05
8.89244 -9.30188e-21 3.29646e-05
8.93019 -3.27551e-20 3.24026e-05
8.96797 -5.06252e-20 3.18517e-05
9.00578 -5.38875e-20 3.13125e-05
9.04362 -3.69245e-20 3.07839e-05
9.08149 -1.76879e-20 3.02664e-05
9.11939 -6.92521e-21 2.9759e-05
9.15732 2.98517e-22 2.92622e-05
9.19528 1.55654e-21 2.87749e-05
9.23327 -2.12187e-21 2.82978e-05
9.2713 -1.83012e-21 2.78298e-05
9.30935 -2.91694e-21 2.73715e-05
9.34744 -3.51985e-21 2.69218e-05
9.38556 -7.2305e-21 2.64814e-05
9.42371 -4.33146e-21 2.60492e-05
9.46189 2.57195e-21 2.56259e-05
9.50011 1.00446e-20 2.52104e-05
9.53836 1.32041e-20 2.48033e-05
9.57664 1.19005e-20 2.44038e-05
9.61496 9.65836e-21 2.40123e-05
9.65331 9.56705e-21 2.36279e-05
9.69169 6.41321e-21 2.32513e-05
9.73011 4.31857e-21 2.28814e-05
9.76856 2.30382e-21 2.2519e-05
9.80704 5.91256e-21 2.2163e-05
9.84557 1.25965e-20 2.18141e-05
9.88412 2.19149e-20 2.14714e-05
9.92271 2.25645e-20 2.11354e-05
9.96134 1.80993e-20 2.08054e-05
10 1.2147e-20 2.04818e-05
10.0387 9.71999e-21 2.0164e-05
10.0774 9.84077e-21 1.98522e-05
10.1162 1.3459e-20 1.95459e-05
10.155 1.02247e-20 1.92455e-05
10.1939 -1.50742e-21 1.89503e-05
10.2328 -1.66237e-20 1.86608e-05
10.2717 -2.18065e-20 1.83762e-05
10.3106 -1.6603e-20 1.80971e-05
10.3496 -2.05049e-21 1.78227e-05
10.3887 1.46675e-20 1.75534e-05
10.4278 2.37592e-20 1.72888e-05
10.4669 1.99869e-20 1.70291e-05
10.506 7.56229e-21 1.67738e-05
10.5452 -7.3844e-22 1.65232e-05
10.5845 -2.7462e-21 1.62769e-05
10.6238 -1.27144e-21 1.6035e-05
10.6631 -1.68895e-21 1.57973e-05
10.7024 -3.36143e-21 1.55638e-05
10.7418 -1.22032e-21 1.53343e-05
10.7813 7.27134e-21 1.51089e-05
10.8208 1.77381e-20 1.48872e-05
10.8603 2.52125e-20 1.46696e-05
10.8999 2.54124e-20 1.44554e-05
10.9395 1.54699e-20 1.42452e-05
10.9792 1.93065e-21 1.40384e-05
11.0189 -9.8937e-21 1.38352e-05
11.0586 -1.49839e-20 1.36353e-05
11.0984 -1.5344e-20 1.3439e-05
11.1383 -1.24559e-20 1.32459e-05
11.1781 -1.02934e-20 1.30561e-05
11.2181 -5.62885e-21 1.28694e-05
11.2581 1.03888e-21 1.26859e-05
11.2981 8.96052e-21 1.25054e-05
11.3381 1.38437e-20 1.2328e-05
11.3783 1.45463e-20 1.21533e-05
11.4184 9.21099e-21 1.19817e-05
11.4587 1.85064e-21 1.18128e-05
11.4989 -5.14104e-21 1.16468e-05
11.5392 -6.64765e-21 1.14834e-05
11.5796 -3.57569e-21 1.13228e-05
11.62 1.7451e-21 1.11646e-05
11.6605 5.93152e-21 1.10092e-05
11.701 7.12108e-21 1.08561e-05
11.7415 3.65568e-21 1.07056e-05
11.7822 -1.98282e-21 1.05575e-05
11.8228 -7.51339e-21 1.04118e-05
11.8636 -8.14034e-21 1.02683e-05
11.9043 -7.4193e-21 1.01272e-05
11.9452 -7.50659e-21 9.98826e-06
11.986 -7.17051e-21 9.85162e-06
12.027 -2.50626e-21 9.71702e-06
12.068 4.35943e-21 9.58465e-06
12.109 1.01327e-20 9.45424e-06
12.1501 9.31649e-21 9.32599e-06
12.1913 1.20221e-21 9.19963e-06
12.2325 -9.38387e-21 9.07534e-06
12.2738 -1.50868e-20 8.95287e-06
12.3151 -1.34966e-20 8.8324e-06
12.3565 -6.20528e-21 8.71368e-06
12.3979 1.33149e-21 8.5969e-06
12.4394 4.46677e-21 8.48179e-06
12.481 7.67498e-22 8.36856e-06
12.5226 -5.09384e-21 8.25694e-06
12.5643 -9.67893e-21 8.14713e-06
12.6061 -1.08985e-20 8.03887e-06
12.6479 -1.03646e-20 7.93236e-06
12.6898 -7.90523e-21 7.82735e-06
12.7317 -4.89608e-21 7.72401e-06
12.7737 -6.50833e-22 7.62214e-06
12.8158 3.73921e-21 7.52187e-06
12.8579 7.82639e-21 7.42301e-06
12.9001 8.06558e-21 7.32571e-06
12.9424 6.29428e-21 7.22976e-06
12.9847 4.01534e-21 7.13532e-06
13.0271 2.73212e-21 7.04218e-06
13.0696 2.92096e-21 6.9505e-06
13.1121 4.24343e-21 6.86008e-06
13.1547 2.73766e-21 6.77107e-06
13.1974 2.22143e-22 6.68327e-06
13.2402 -7.12283e-22 6.59682e-06
13.283 1.17111e-21 6.51156e-06
13.3259 4.09219e-21 6.4276e-06
13.3689 5.51575e-21 6.34478e-06
13.4119 3.79509e-21 6.26322e-06
13.455 1.47859e-22 6.18276e-06
13.4982 -3.15301e-21 6.10353e-06
13.5415 -4.48669e-21 6.02535e-06
13.5848 -4.08693e-21 5.94835e-06
13.6283 -2.62561e-21 5.87238e-06
13.6718 -5.34e-22 5.79756e-06
13.7153 1.8054e-21 5.72372e-06
13.759 1.03197e-21 5.65099e-06
13.8028 -2.87348e-21 5.57921e-06
13.8466 -6.32905e-21 5.5085e-06
13.8905 -5.67211e-21 5.43872e-06
13.9345 -2.67298e-21 5.36997e-06
13.9786 -5.6147e-22 5.30212e-06
14.0227 2.95677e-22 5.23526e-06
14.067 1.74819e-21 5.16927e-06
14.1113 3.04273e-21 5.10425e-06
14.1558 2.89667e-21 5.04006e-06
14.2003 1.09674e-21 4.97682e-06
14.2449 -1.24183e-21 4.91437e-06
14.2896 -3.14883e-21 4.85284e-06
14.3344 -3.63792e-21 4.79209e-06
14.3793 -3.08966e-21 4.73221e-06
14.4243 -7.98014e-22 4.67309e-06
14.4693 1.84696e-21 4.61483e-06
14.5145 3.48069e-21 4.55729e-06
14.5598 2.01463e-21 4.50058e-06
14.6052 -8.8906e-22 4.44458e-06
14.6506 -2.6246e-21 4.38937e-06
14.6962 -2.12255e-21 4.33485e-06
14.7419 -1.94373e-21 4.2811e-06
14.7877 -1.67847e-21 4.22801e-06
14.8336 -1.30895e-21 4.17568e-06
14.8796 -1.07002e-21 4.12398e-06
14.9257 -1.09632e-21 4.07302e-06
14.9719 -8.99203e-22 4.02267e-06
15.0182 -1.2394e-21 3.97302e-06
15.0647 -8.77798e-22 3.92398e-06
15.1112 4.3488e-22 3.87562e-06
15.1579 1.98862e-21 3.82784e-06
15.2047 2.328e-21 3.78072e-06
15.2516 1.80096e-21 3.73417e-06
15.2986 7.16174e-22 3.68825e-06
15.3458 -6.92355e-22 3.64289e-06
15.393 -2.70888e-21 3.59814e-06
15.4404 -3.94221e-21 3.55392e-06
15.488 -3.77151e-21 3.51031e-06
15.5356 -1.81205e-21 3.4672e-06
15.5834 3.71272e-22 3.42469e-06
15.6313 1.50151e-21 3.38266e-06
15.6794 1.03534e-21 3.34121e-06
15.7276 4.7497e-22 3.30023e-06
15.7759 7.44827e-22 3.25981e-06
15.8243 1.87183e-21 3.21985e-06
15.873 2.4662e-21 3.18042e-06
15.9217 2.83815e-21 3.14145e-06
15.9706 2.34881e-21 3.10299e-06
16.0197 1.64945e-21 3.06497e-06
16.0689 1.39731e-21 3.02745e-06
16.1182 1.22819e-21 2.99035e-06
16.1677 1.02893e-21 2.95375e-06
16.2174 1.66491e-21 2.91755e-06
16.2672 1.91483e-21 2.88182e-06
16.3172 1.40266e-21 2.84649e-06
16.3674 4.06863e-22 2.81162e-06
16.4177 -9.04968e-23 2.77714e-06
16.4682 1.84132e-22 2.7431e-06
16.5189 1.13556e-21 2.70943e-06
16.5697 9.15679e-22 2.6762e-06
16.6208 6.0317e-22 2.64332e-06
16.672 3.99029e-22 2.61087e-06
16.7234 6.19619e-23 2.57876e-06
16.775 3.05206e-22 2.54707e-06
16.8268 9.25206e-22 2.51571e-06
16.8787 8.05152e-22 2.48474e-06
16.9309 3.4947e-22 2.45411e-06
16.9833 -1.05405e-21 2.42385e-06
17.0359 -2.24287e-21 2.39392e-06
17.0887 -2.83129e-21 2.36436e-06
17.1418 -1.65491e-21 2.3351e-06
17.195 6.52887e-23 2.3062e-06
17.2485 6.24707e-22 2.27761e-06
17.3022 -5.1967e-22 2.24936e-06
17.3562 -2.08923e-21 2.2214e-06
17.4104 -2.86934e-21 2.19378e-06
17.4648 -2.25682e-21 2.16644e-06
17.5195 -1.24436e-21 2.13942e-06
17.5744 1.05183e-22 2.11268e-06
17.6296 6.28028e-22 2.08626e-06
17.6851 5.10314e-23 2.06009e-06
17.7408 1.0881e-22 2.03424e-06
17.7969 2.1035e-21 2.00863e-06
17.8532 3.00483e-21 1.98333e-06
17.9098 2.30853e-21 1.95827e-06
17.9667 1.55219e-21 1.9335e-06
18.0239 3.06673e-22 1.90896e-06
18.0815 -1.63891e-21 1.88471e-06
18.1393 -1.77786e-21 1.86067e-06
18.1975 9.73105e-24 1.83692e-06
18.256 1.14049e-21 1.81337e-06
18.3149 6.73039e-22 1.7901e-06
18.3742 2.98985e-22 1.76703e-06
18.4338 -3.01732e-22 1.74421e-06
18.4938 -5.55714e-22 1.72159e-06
18.5542 -7.10882e-22 1.69922e-06
18.615 -4.66059e-22 1.67704e-06
18.6762 -3.7264e-22 1.6551e-06
18.7379 -4.57939e-23 1.63334e-06
18.8 2.69656e-22 1.61181e-06
18.8625 3.5727e-22 1.59045e-06
18.9255 3.59766e-22 1.56931e-06
18.9891 5.68375e-22 1.54834e-06
19.0531 2.0327e-22 1.52757e-06
19.1177 -4.33388e-22 1.50696e-06
19.1828 -5.27662e-22 1.48655e-06
19.2484 -2.93944e-22 1.4663e-06
19.3147 -8.21379e-22 1.44622e-06
19.3816 -9.76364e-22 1.42629e-06
19.4491 -5.87677e-23 1.40654e-06
19.5173 4.25943e-22 1.38691e-06
19.5862 -5.57536e-22 1.36745e-06
19.6558 -4.31963e-22 1.34811e-06
19.7262 6.52767e-22 1.32893e-06
19.7974 1.2673e-21 1.30984e-06
19.8694 3.50101e-22 1.29091e-06
19.9423 -3.78964e-22 1.27207e-06
20.0162 -1.11659e-21 1.25335e-06
20.091 -1.87924e-21 1.2347e-06
20.1669 -1.11464e-21 1.21618e-06
20.244 -6.78702e-23 1.19772e-06
20.3222 5.46005e-22 1.17935e-06
20.4016 9.32331e-22 1.161e-06
20.4825 4.89683e-22 1.14272e-06
20.5648 3.56484e-22 1.12446e-06
20.6487 -1.04871e-21 1.10626e-06
20.7344 -1.26613e-21 1.08805e-06
20.8219 -1.05093e-21 1.06984e-06
20.9115 -1.73173e-22 1.05156e-06
21.0034 1.19247e-21 1.03324e-06
21.0979 7.74372e-22 1.0148e-06
21.1952 -1.47037e-22 9.9625e-07
21.2959 -5.41612e-22 9.77484e-07
21.4004 -2.71376e-22 9.58502e-07
21.5093 8.15845e-22 9.3916e-07
21.6237 1.47059e-22 9.19411e-07
21.7448 4.86693e-23 8.99029e-07
21.8747 -4.04253e-22 8.7784e-07
22.0165 -2.73784e-23 8.55358e-07
22.1768 -6.32069e-23 8.30859e-07
22.3723 -1.768e-22 8.02101e-07


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1ClassicOneLoop/iFp_FRG.txt <==
-22.3723 5.64916e-21 8.02188e-07
-22.1768 -2.94273e-21 8.30917e-07
-22.0165 1.76759e-22 8.55442e-07
-21.8747 4.10543e-21 8.77905e-07
-21.7448 5.73615e-21 8.99115e-07
-21.6237 -2.01504e-21 9.19482e-07
-21.5093 -1.15895e-21 9.39251e-07
-21.4004 -4.2492e-21 9.58579e-07
-21.2959 -7.24187e-21 9.7758e-07
-21.1952 -3.97514e-21 9.96334e-07
-21.0979 -3.10657e-21 1.0149e-06
-21.0034 5.16845e-21 1.03334e-06
-20.9115 8.76719e-21 1.05167e-06
-20.8219 4.85887e-21 1.06994e-06
-20.7344 2.19197e-21 1.08817e-06
-20.6487 -5.09789e-21 1.10639e-06
-20.5648 -3.92891e-21 1.12461e-06
-20.4825 8.91228e-22 1.14285e-06
-20.4016 4.14978e-21 1.16113e-06
-20.3222 6.63786e-21 1.17945e-06
-20.244 5.95062e-21 1.19784e-06
-20.1669 5.10477e-21 1.2163e-06
-20.091 8.01297e-22 1.23484e-06
-20.0162 -2.32201e-22 1.25347e-06
-19.9423 7.45091e-21 1.2722e-06
-19.8694 7.89624e-21 1.29103e-06
-19.7974 5.4765e-21 1.30998e-06
-19.7262 9.34785e-21 1.32906e-06
-19.6558 5.71499e-21 1.34826e-06
-19.5862 -5.11759e-21 1.36759e-06
-19.5173 -1.07235e-20 1.38706e-06
-19.4491 -8.08185e-21 1.40668e-06
-19.3816 -1.81334e-21 1.42645e-06
-19.3147 -9.38215e-22 1.44637e-06
-19.2484 -2.72487e-21 1.46646e-06
-19.1828 -6.16622e-21 1.48671e-06
-19.1177 -9.43562e-21 1.50713e-06
-19.0531 -1.01692e-20 1.52773e-06
-18.9891 -5.96918e-21 1.54851e-06
-18.9255 1.7729e-21 1.56948e-06
-18.8625 9.98493e-21 1.59064e-06
-18.8 1.10185e-20 1.61199e-06
-18.7379 9.46458e-21 1.63353e-06
-18.6762 9.45183e-21 1.65528e-06
-18.615 7.37106e-21 1.67724e-06
-18.5542 8.23946e-22 1.69941e-06
-18.4938 -3.02825e-21 1.7218e-06
-18.4338 -3.65607e-21 1.74441e-06
-18.3742 -4.23318e-21 1.76724e-06
-18.3149 -2.69143e-21 1.7903e-06
-18.256 3.73834e-21 1.8136e-06
-18.1975 1.02898e-20 1.83713e-06
-18.1393 1.12605e-20 1.86091e-06
-18.0815 7.91867e-21 1.88493e-06
-18.0239 5.27936e-21 1.9092e-06
-17.9667 2.79597e-21 1.93373e-06
-17.9098 4.80252e-21 1.95852e-06
-17.8532 9.45098e-21 1.98357e-06
-17.7969 1.09468e-20 2.00889e-06
-17.7408 7.17441e-21 2.03449e-06
-17.6851 3.83537e-21 2.06036e-06
-17.6296 5.18523e-21 2.08652e-06
-17.5744 7.76582e-21 2.11296e-06
-17.5195 3.6865e-21 2.1397e-06
-17.4648 -4.321e-21 2.16673e-06
-17.4104 -1.09366e-20 2.19406e-06
-17.3562 -1.06293e-20 2.2217e-06
-17.3022 -4.22227e-21 2.24965e-06
-17.2485 5.4154e-21 2.27792e-06
-17.195 1.02837e-20 2.30651e-06
-17.1418 8.06258e-21 2.33542e-06
-17.0887 2.00509e-21 2.36467e-06
-17.0359 -3.4988e-21 2.39426e-06
-16.9833 -6.58261e-21 2.42418e-06
-16.9309 -6.77275e-21 2.45446e-06
-16.8787 -4.7465e-21 2.48508e-06
-16.8268 1.49682e-21 2.51607e-06
-16.775 4.9936e-21 2.54742e-06
-16.7234 2.13158e-21 2.57914e-06
-16.672 -3.91695e-22 2.61124e-06
-16.6208 4.87813e-21 2.64371e-06
-16.5697 1.23782e-20 2.67658e-06
-16.5189 1.35109e-20 2.70984e-06
-16.4682 5.74588e-21 2.74349e-06
-16.4177 -2.06606e-21 2.77756e-06
-16.3674 -5.88288e-21 2.81203e-06
-16.3172 -5.74372e-21 2.84693e-06
-16.2672 -4.04998e-21 2.88225e-06
-16.2174 -1.5046e-21 2.918e-06
-16.1677 1.96503e-21 2.95419e-06
-16.1182 9.01552e-21 2.99082e-06
-16.0689 1.48899e-20 3.02791e-06
-16.0197 1.24886e-20 3.06546e-06
-15.9706 1.65805e-21 3.10347e-06
-15.9217 -4.85533e-21 3.14195e-06
-15.873 -2.75178e-21 3.18092e-06
-15.8243 1.50555e-21 3.22037e-06
-15.7759 2.21753e-21 3.26032e-06
-15.7276 2.57956e-21 3.30078e-06
-15.6794 1.4292e-21 3.34174e-06
-15.6313 -1.08416e-22 3.38323e-06
-15.5834 9.78173e-23 3.42524e-06
-15.5356 5.61566e-21 3.46779e-06
-15.488 1.03624e-20 3.51088e-06
-15.4404 1.15415e-20 3.55453e-06
-15.393 6.38034e-21 3.59874e-06
-15.3458 -1.01633e-21 3.64352e-06
-15.2986 -6.82854e-21 3.68887e-06
-15.2516 -6.18187e-21 3.73482e-06
-15.2047 2.56415e-22 3.78136e-06
-15.1579 9.23891e-21 3.82852e-06
-15.1112 1.52996e-20 3.87629e-06
-15.0647 1.85183e-20 3.92468e-06
-15.0182 1.84287e-20 3.97372e-06
-14.9719 1.83426e-20 4.0234e-06
-14.9257 1.92984e-20 4.07373e-06
-14.8796 2.09037e-20 4.12474e-06
-14.8336 1.9123e-20 4.17643e-06
-14.7877 1.5659e-20 4.2288e-06
-14.7419 1.14253e-20 4.28188e-06
-14.6962 6.38669e-21 4.33566e-06
-14.6506 -4.70914e-21 4.39018e-06
-14.6052 -1.42512e-20 4.44542e-06
-14.5598 -1.20708e-20 4.50142e-06
-14.5145 2.64711e-21 4.55817e-06
-14.4693 1.42652e-20 4.6157e-06
-14.4243 1.30677e-20 4.67401e-06
-14.3793 1.64575e-22 4.73311e-06
-14.3344 -1.35744e-20 4.79303e-06
-14.2896 -1.82189e-20 4.85378e-06
-14.2449 -1.12671e-20 4.91536e-06
-14.2003 -8.2238e-22 4.97779e-06
-14.1558 7.30656e-21 5.04108e-06
-14.1113 9.48185e-21 5.10526e-06
-14.067 7.45397e-21 5.17033e-06
-14.0227 5.93236e-21 5.23631e-06
-13.9786 9.47349e-21 5.30322e-06
-13.9345 9.2327e-21 5.37106e-06
-13.8905 1.00671e-21 5.43986e-06
-13.8466 -1.23878e-20 5.50963e-06
-13.8028 -1.81954e-20 5.5804e-06
-13.759 -1.172e-20 5.65216e-06
-13.7153 1.52297e-21 5.72495e-06
-13.6718 7.85766e-21 5.79878e-06
-13.6283 4.19985e-21 5.87366e-06
-13.5848 -5.09185e-21 5.94962e-06
-13.5415 -1.02233e-20 6.02668e-06
-13.4982 -9.36049e-21 6.10484e-06
-13.455 -3.45416e-22 6.18414e-06
-13.4119 1.20512e-20 6.26459e-06
-13.3689 2.26797e-20 6.34621e-06
-13.3259 2.34773e-20 6.42903e-06
-13.283 1.44772e-20 6.51305e-06
-13.2402 -7.92545e-22 6.59831e-06
-13.1974 -1.58871e-20 6.68482e-06
-13.1547 -2.32563e-20 6.77261e-06
-13.1121 -1.74893e-20 6.8617e-06
-13.0696 -4.12588e-21 6.95211e-06
-13.0271 1.09949e-20 7.04386e-06
-12.9847 1.83086e-20 7.13699e-06
-12.9424 2.10695e-20 7.23151e-06
-12.9001 2.673e-20 7.32744e-06
-12.8579 4.10521e-20 7.42482e-06
-12.8158 5.59962e-20 7.52368e-06
-12.7737 6.53881e-20 7.62402e-06
-12.7317 6.72361e-20 7.72589e-06
-12.6898 6.18394e-20 7.82931e-06
-12.6479 4.84363e-20 7.93431e-06
-12.6061 3.19848e-20 8.04092e-06
-12.5643 1.29744e-20 8.14916e-06
-12.5226 -3.59633e-21 8.25907e-06
-12.481 -1.15334e-20 8.37067e-06
-12.4394 9.30637e-23 8.48401e-06
-12.3979 2.03359e-20 8.5991e-06
-12.3565 2.90402e-20 8.71598e-06
-12.3151 1.47566e-20 8.83469e-06
-12.2738 -1.08463e-20 8.95526e-06
-12.2325 -3.27491e-20 9.07773e-06
-12.1913 -3.40399e-20 9.20212e-06
-12.1501 -1.53663e-20 9.32848e-06
-12.109 1.67629e-20 9.45684e-06
-12.068 3.96841e-20 9.58724e-06
-12.027 4.38209e-20 9.71972e-06
-11.986 3.29814e-20 9.85432e-06
-11.9452 1.96512e-20 9.99108e-06
-11.9043 1.13043e-20 1.013e-05
-11.8636 8.29019e-21 1.02712e-05
-11.8228 2.54032e-21 1.04147e-05
-11.7822 -8.94626e-21 1.05605e-05
-11.7415 -2.14756e-20 1.07087e-05
-11.701 -2.1463e-20 1.08593e-05
-11.6605 -4.60281e-21 1.10124e-05
-11.62 2.40861e-20 1.1168e-05
-11.5796 3.92236e-20 1.13261e-05
-11.5392 3.51963e-20 1.14869e-05
-11.4989 1.54886e-20 1.16503e-05
-11.4587 -4.15554e-21 1.18164e-05
-11.4184 -1.55654e-20 1.19854e-05
-11.3783 -1.51955e-20 1.21571e-05
-11.3381 -4.94426e-21 1.23317e-05
-11.2981 1.429e-20 1.25093e-05
-11.2581 3.38048e-20 1.26899e-05
-11.2181 4.75925e-20 1.28735e-05
-11.1781 4.2625e-20 1.30602e-05
-11.1383 2.05738e-20 1.32502e-05
-11.0984 -1.76546e-20 1.34433e-05
-11.0586 -5.26295e-20 1.36398e-05
-11.0189 -7.30566e-20 1.38397e-05
-10.9792 -7.29306e-20 1.4043e-05
-10.9395 -5.48232e-20 1.42499e-05
-10.8999 -1.82254e-20 1.44603e-05
-10.8603 2.36834e-20 1.46745e-05
-10.8208 6.08797e-20 1.48923e-05
-10.7813 7.8926e-20 1.5114e-05
-10.7418 8.91471e-20 1.53396e-05
-10.7024 9.12883e-20 1.55692e-05
-10.6631 9.30869e-20 1.58028e-05
-10.6238 9.14335e-20 1.60406e-05
-10.5845 8.62222e-20 1.62827e-05
-10.5452 6.54566e-20 1.65291e-05
-10.506 3.90845e-20 1.67799e-05
-10.4669 2.09802e-20 1.70352e-05
-10.4278 3.0257e-20 1.72952e-05
-10.3887 5.61829e-20 1.75598e-05
-10.3496 8.31814e-20 1.78293e-05
-10.3106 8.77551e-20 1.81038e-05
-10.2717 6.61557e-20 1.83832e-05
-10.2328 2.1408e-20 1.86678e-05
-10.1939 -2.10593e-20 1.89577e-05
-10.155 -4.93234e-20 1.92529e-05
-10.1162 -5.0145e-20 1.95536e-05
-10.0774 -3.80801e-20 1.98599e-05
-10.0387 -1.76958e-20 2.0172e-05
-10 8.52642e-21 2.04899e-05
-9.96134 4.16802e-20 2.08138e-05
-9.92271 6.79009e-20 2.11439e-05
-9.88412 7.18492e-20 2.14802e-05
-9.84557 4.76346e-20 2.18229e-05
-9.80704 2.13196e-20 2.21722e-05
-9.76856 -2.57122e-21 2.25282e-05
-9.73011 -1.65691e-20 2.28911e-05
-9.69169 -2.52118e-20 2.3261e-05
-9.65331 -2.30417e-20 2.3638e-05
-9.61496 -1.12485e-20 2.40225e-05
-9.57664 1.17726e-20 2.44144e-05
-9.53836 3.19073e-20 2.4814e-05
-9.50011 4.83302e-20 2.52215e-05
-9.46189 4.79283e-20 2.56371e-05
-9.42371 3.52649e-20 2.60609e-05
-9.38556 6.13311e-21 2.64932e-05
-9.34744 -2.23344e-20 2.69341e-05
-9.30935 -4.25347e-20 2.73839e-05
-9.2713 -3.34941e-20 2.78427e-05
-9.23327 4.14495e-21 2.83108e-05
-9.19528 7.08163e-20 2.87885e-05
-9.15732 1.37978e-19 2.92759e-05
-9.11939 1.84395e-19 2.97732e-05
-9.08149 1.76483e-19 3.02808e-05
-9.04362 1.2267e-19 3.07989e-05
-9.00578 1.89707e-20 3.13277e-05
-8.96797 -9.90612e-20 3.18675e-05
-8.93019 -2.00035e-19 3.24186e-05
-8.89244 -2.34537e-19 3.29812e-05
-8.85471 -1.99759e-19 3.35557e-05
-8.81702 -1.1616e-19 3.41423e-05
-8.77936 -1.00512e-20 3.47414e-05
-8.74172 1.02171e-19 3.53532e-05
-8.70412 1.74661e-19 3.59782e-05
-8.66654 1.90564e-19 3.66165e-05
-8.62899 1.44611e-19 3.72687e-05
-8.59146 7.99818e-20 3.7935e-05
-8.55397 3.46958e-20 3.86158e-05
-8.5165 1.61794e-20 3.93115e-05
-8.47906 7.05271e-21 4.00224e-05
-8.44165 -3.96123e-21 4.0749e-05
-8.40426 -2.321e-20 4.14917e-05
-8.3669 -2.32802e-20 4.22509e-05
-8.32956 8.98134e-21 4.30271e-05
-8.29226 7.67564e-20 4.38207e-05
-8.25497 1.37837e-19 4.46321e-05
-8.21772 1.70488e-19 4.54619e-05
-8.18049 1.44113e-19 4.63106e-05
-8.14328 7.21658e-20 4.71786e-05
-8.1061 -2.80873e-20 4.80665e-05
-8.06895 -1.01545e-19 4.89749e-05
-8.03182 -1.28816e-19 4.99042e-05
-7.99471 -1.04378e-19 5.08552e-05
-7.95763 -7.34636e-20 5.18284e-05
-7.92058 -4.7469e-20 5.28244e-05
-7.88355 -4.31632e-20 5.38439e-05
-7.84654 -3.20185e-20 5.48874e-05
-7.80955 -5.25004e-21 5.59558e-05
-7.77259 2.44303e-20 5.70498e-05
-7.73566 4.19853e-21 5.81699e-05
-7.69874 -5.64127e-20 5.93171e-05
-7.66185 -1.2808e-19 6.04921e-05
-7.62498 -1.33621e-19 6.16957e-05
-7.58814 -8.35026e-20 6.29287e-05
-7.55132 1.77776e-20 6.41921e-05
-7.51452 1.14155e-19 6.54866e-05
-7.47774 1.54709e-19 6.68133e-05
-7.44099 1.2707e-19 6.8173e-05
-7.40425 6.51946e-20 6.95668e-05
-7.36754 -2.53632e-20 7.09958e-05
-7.33085 -1.17335e-19 7.24609e-05
-7.29418 -2.05323e-19 7.39633e-05
-7.25754 -2.38629e-19 7.55042e-05
-7.22091 -2.223e-19 7.70846e-05
-7.18431 -1.44873e-19 7.87057e-05
-7.14772 -3.63299e-21 8.03692e-05
-7.11116 2.11066e-19 8.20759e-05
-7.07462 4.31382e-19 8.38274e-05
-7.0381 5.9558e-19 8.56252e-05
-7.00159 6.33493e-19 8.74705e-05
-6.96511 5.26778e-19 8.9365e-05
-6.92865 2.88387e-19 9.13105e-05
-6.89221 -2.8633e-20 9.33081e-05
-6.85579 -3.26198e-19 9.536e-05
-6.81938 -5.24914e-19 9.74678e-05
-6.783 -5.56993e-19 9.9633e-05
-6.74664 -4.61246e-19 0.000101858
-6.71029 -3.0041e-19 0.000104145
-6.67397 -1.04433e-19 0.000106495
-6.63766 4.99041e-20 0.000108911
-6.60137 1.67727e-19 0.000111395
-6.5651 2.03533e-19 0.000113949
-6.52885 1.2595e-19 0.000116577
-6.49262 1.3187e-21 0.000119279
-6.4564 -1.22502e-19 0.000122059
-6.42021 -1.60123e-19 0.00012492
-6.38403 -7.35824e-20 0.000127864
-6.34786 -9.90161e-21 0.000130894
-6.31172 4.69305e-20 0.000134014
-6.27559 3.81779e-21 0.000137226
-6.23949 -4.30559e-20 0.000140534
-6.20339 -1.16181e-19 0.000143942
-6.16732 -1.64418e-19 0.000147452
-6.13126 -1.78567e-19 0.000151069
-6.09522 -1.40065e-19 0.000154798
-6.05919 -6.61558e-20 0.000158639
-6.02319 1.7649e-20 0.000162601
-5.9872 5.34307e-20 0.000166686
-5.95122 5.94299e-20 0.000170898
-5.91526 -7.05555e-20 0.000175245
-5.87932 -2.18581e-19 0.000179729
-5.84339 -3.62242e-19 0.000184355
-5.80748 -4.09846e-19 0.000189132
-5.77158 -3.13669e-19 0.000194064
-5.7357 -1.20034e-19 0.000199154
-5.69984 1.27285e-20 0.000204414
-5.66399 1.59074e-19 0.000209848
-5.62815 9.09171e-20 0.000215459
-5.59233 -4.68471e-20 0.000221263
-5.55653 -2.75341e-19 0.000227261
-5.52074 -3.40459e-19 0.00023346
-5.48497 -2.30459e-19 0.000239876
-5.4492 3.79723e-20 0.000246511
-5.41346 3.40957e-19 0.000253373
-5.37773 4.58894e-19 0.000260482
-5.34201 3.75374e-19 0.000267836
-5.30631 1.51136e-19 0.000275449
-5.27062 -1.31137e-19 0.000283342
-5.23494 -4.67789e-19 0.000291512
-5.19928 -7.86097e-19 0.000299978
-5.16363 -8.75683e-19 0.000308762
-5.128 -7.3478e-19 0.00031786
-5.09237 -5.10709e-19 0.000327297
-5.05677 -3.04132e-19 0.000337098
-5.02117 1.02046e-19 0.000347254
-4.98559 3.83003e-19 0.000357801
-4.95002 9.6672e-19 0.000368764
-4.91446 1.52933e-18 0.000380132
-4.87892 1.70569e-18 0.000391952
-4.84339 1.54645e-18 0.000404248
-4.80787 8.36514e-19 0.000417007
-4.77237 2.55574e-20 0.000430292
-4.73687 -4.5053e-19 0.000444123
-4.70139 -9.97119e-19 0.000458487
-4.66592 -1.35944e-18 0.000473464
-4.63046 -1.23597e-18 0.00048907
-4.59502 -1.42993e-18 0.00050529
-4.55958 -1.89312e-18 0.00052223
-4.52416 -2.11323e-18 0.000539898
-4.48875 -1.56535e-18 0.000558278
-4.45335 -1.30176e-18 0.000577506
-4.41797 -9.89836e-19 0.000597578
-4.38259 -5.14246e-19 0.000618483
-4.34722 -2.49227e-19 0.000640393
-4.31187 -3.53402e-20 0.000663286
-4.27653 4.8214e-19 0.000687162
-4.24119 2.72858e-19 0.000712236
-4.20587 -7.61144e-19 0.000738462
-4.17056 -8.97474e-20 0.000765859
-4.13526 7.80357e-19 0.000794697
-4.09997 4.37265e-19 0.000824897
-4.06469 -9.50738e-19 0.000856513
-4.02942 -1.9043e-18 0.000889879
-3.99416 -1.84788e-18 0.000924882
-3.95891 -9.35798e-19 0.00096163
-3.92367 -7.83891e-19 0.00100054
-3.88844 -1.41756e-18 0.00104147
-3.85322 -1.37064e-18 0.00108463
-3.81801 -2.91884e-18 0.00113055
-3.7828 -3.9152e-18 0.00117908
-3.74761 -2.54696e-18 0.00123062
-3.71243 -4.73199e-18 0.0012859
-3.67726 -4.11356e-18 0.00134489
-3.64209 1.31118e-18 0.0014083
-3.60694 7.17947e-18 0.00147727
-3.57179 9.36575e-18 0.00155205
-3.53665 1.11451e-17 0.0016339
-3.50152 9.08129e-18 0.00172427
-3.4664 1.16549e-17 0.00182343
-3.43129 2.03044e-17 0.00193226
-3.39619 3.29984e-17 0.00205114
-3.36109 4.56317e-17 0.00217898
-3.32601 5.28534e-17 0.00231579
-3.29093 5.78235e-17 0.00246215
-3.25586 6.10962e-17 0.00261746
-3.2208 6.99945e-17 0.00277907
-3.18574 7.55133e-17 0.00293948
-3.1507 8.16564e-17 0.00308839
-3.11566 8.37775e-17 0.00321979
-3.08063 7.29274e-17 0.0033364
-3.0456 5.90591e-17 0.00344795
-3.01059 4.52716e-17 0.00356584
-2.97558 3.29631e-17 0.00369886
-2.94058 2.90937e-17 0.00385194
-2.90558 2.45012e-17 0.00402712
-2.87059 2.33165e-17 0.00422493
-2.83561 2.31496e-17 0.00444552
-2.80064 1.9608e-17 0.00468923
-2.76567 2.11039e-17 0.00495681
-2.73071 1.63573e-17 0.00524948
-2.69576 1.86274e-17 0.00556892
-2.66081 1.55746e-17 0.00591729
-2.62587 1.46151e-17 0.00629716
-2.59094 7.21474e-18 0.00671159
-2.55601 4.8488e-18 0.0071641
-2.52109 -5.42419e-18 0.0076588
-2.48617 -1.39363e-17 0.00820037
-2.45126 -2.39204e-17 0.00879424
-2.41636 -2.56485e-17 0.00944662
-2.38146 -3.9256e-17 0.0101647
-2.34657 -2.54799e-17 0.0109568
-2.31168 -1.25023e-17 0.0118325
-2.2768 -1.68672e-17 0.0128032
-2.24192 2.33451e-17 0.0138818
-2.20705 2.82388e-17 0.0150838
-2.17219 2.1099e-17 0.0164273
-2.13733 3.90944e-17 0.017934
-2.10247 2.73482e-18 0.0196293
-2.06762 2.60956e-17 0.021544
-2.03278 -9.18229e-18 0.0237151
-1.99794 -2.89793e-17 0.0261877
-1.9631 -8.17804e-18 0.0290166
-1.92827 -4.88161e-18 0.0322694
-1.89345 4.48665e-17 0.0360304
-1.85862 4.09247e-17 0.0404049
-1.82381 1.37922e-17 0.0455265
-1.78899 -1.23131e-16 0.0515663
-1.75419 -7.53505e-18 0.0587458
-1.71938 -1.88476e-17 0.0673564
-1.68458 -2.74498e-16 0.0777859
-1.64979 -5.57452e-16 0.0905601
-1.61499 -2.80791e-16 0.106404
-1.58021 -8.89277e-16 0.126337
-1.54542 -1.05068e-15 0.151824
-1.51064 -1.4407e-15 0.185025
-1.47586 1.52358e-15 0.229206
-1.44109 -3.44399e-15 0.289454
-1.40632 2.95862e-15 0.373962
-1.37155 1.57476e-15 0.496413
-1.33679 -5.18461e-15 0.680623
-1.30203 -1.72056e-14 0.969965
-1.26727 1.41506e-13 1.44697
-1.23251 -1.13146e-13 2.272
-1.19776 5.63274e-13 3.734
-1.16301 1.82856e-12 6.15718
-1.12827 -3.25373e-12 9.12628
-1.09352 3.10065e-12 10.7076
-1.05878 -1.50706e-12 9.79602
-1.02405 3.41896e-12 7.52574
-0.989309 1.21501e-13 5.23709
-0.954576 -9.85651e-14 3.51828
-0.919844 1.65591e-13 2.38849
-0.885115 -3.80271e-14 1.67795
-0.850388 1.73419e-14 1.22895
-0.815663 4.6122e-15 0.937359
-0.78094 3.48451e-14 0.74118
-0.746219 1.00182e-14 0.604376
-0.711499 4.77579e-15 0.505755
-0.676781 1.07527e-14 0.432542
-0.642065 3.23644e-15 0.376797
-0.60735 5.77304e-15 0.333427
-0.572637 2.72474e-15 0.299065
-0.537925 3.25562e-15 0.271421
-0.503214 8.58844e-16 0.248897
-0.468504 3.23626e-15 0.230356
-0.433796 2.02551e-15 0.214967
-0.399089 1.67981e-15 0.202117
-0.364382 1.62746e-15 0.191343
-0.329676 7.51146e-16 0.182295
-0.294972 1.34542e-15 0.1747
-0.260267 9.63903e-16 0.168348
-0.225564 7.18611e-16 0.163076
-0.190861 9.89412e-16 0.158756
-0.156158 8.64433e-16 0.155289
-0.121456 9.641e-16 0.152598
-0.0867541 5.89238e-16 0.150626
-0.0520524 8.82114e-16 0.149333
-0.0173508 -2.29179e-16 0.148693
0.0173508 1.06194e-16 0.148693
0.0520524 6.50324e-16 0.149333
0.0867541 1.11155e-15 0.150626
0.121456 9.56391e-16 0.152598
0.156158 1.03674e-15 0.155289
0.190861 4.53312e-16 0.158756
0.225564 1.15488e-15 0.163076
0.260267 1.74283e-15 0.168348
0.294972 1.67976e-15 0.1747
0.329676 2.07867e-15 0.182295
0.364382 1.57633e-15 0.191343
0.399089 2.14095e-15 0.202117
0.433796 1.37915e-15 0.214967
0.468504 8.10231e-16 0.230356
0.503214 2.02213e-15 0.248897
0.537925 1.03933e-15 0.271421
0.572637 3.10852e-15 0.299065
0.60735 5.41674e-15 0.333427
0.642065 7.21189e-16 0.376797
0.676781 4.13399e-15 0.432542
0.711499 8.39108e-15 0.505755
0.746219 1.69245e-14 0.604376
0.78094 -1.50707e-14 0.74118
0.815663 1.77289e-14 0.937359
0.850388 6.7255e-14 1.22895
0.885115 5.58459e-14 1.67795
0.919844 -2.90388e-14 2.38849
0.954576 6.65374e-14 3.51828
0.989309 -1.99353e-13 5.23709
1.02405 -2.68077e-12 7.52574
1.05878 -2.04873e-12 9.79602
1.09352 9.59016e-13 10.7076
1.12827 2.14304e-12 9.12628
1.16301 -1.42422e-12 6.15718
1.19776 -1.76293e-13 3.734
1.23251 2.9116e-13 2.272
1.26727 -1.12571e-13 1.44697
1.30203 -8.06121e-15 0.969965
1.33679 -1.83651e-14 0.680623
1.37155 -7.42923e-15 0.496413
1.40632 -4.9708e-15 0.373962
1.44109 4.44825e-16 0.289454
1.47586 -1.89765e-15 0.229206
1.51064 -1.01223e-15 0.185025
1.54542 -2.20093e-17 0.151824
1.58021 -4.72209e-16 0.126337
1.61499 -9.90305e-17 0.106404
1.64979 -2.04774e-16 0.0905601
1.68458 -2.11472e-16 0.0777859
1.71938 -4.42688e-16 0.0673564
1.75419 -3.66238e-16 0.0587458
1.78899 -1.23286e-16 0.0515663
1.82381 -2.23054e-16 0.0455265
1.85862 -1.61347e-16 0.0404049
1.89345 -2.06661e-16 0.0360304
1.92827 -1.12539e-16 0.0322694
1.9631 -9.83271e-17 0.0290166
1.99794 -7.03427e-17 0.0261877
2.03278 -4.7368e-17 0.0237151
2.06762 -8.42116e-17 0.021544
2.10247 -4.67395e-17 0.0196293
2.13733 -7.80331e-17 0.017934
2.17219 -6.07619e-17 0.0164273
2.20705 -5.66122e-17 0.0150838
2.24192 -4.59704e-17 0.0138818
2.2768 -1.36245e-17 0.0128032
2.31168 -8.74596e-18 0.0118325
2.34657 1.01529e-17 0.0109568
2.38146 1.95445e-17 0.0101647
2.41636 8.82539e-18 0.00944662
2.45126 1.2112e-17 0.00879424
2.48617 6.07157e-18 0.00820037
2.52109 3.44243e-18 0.0076588
2.55601 -8.7065e-18 0.0071641
2.59094 -1.07092e-17 0.00671159
2.62587 -1.63345e-17 0.00629716
2.66081 -1.53834e-17 0.00591729
2.69576 -1.58299e-17 0.00556892
2.73071 -1.29748e-17 0.00524948
2.76567 -1.47149e-17 0.00495681
2.80064 -1.00308e-17 0.00468923
2.83561 -1.06671e-17 0.00444552
2.87059 -6.69244e-18 0.00422493
2.90558 -3.55112e-18 0.00402712
2.94058 -2.35093e-18 0.00385194
2.97558 5.86097e-19 0.00369886
3.01059 -4.18669e-18 0.00356584
3.0456 -1.14531e-17 0.00344795
3.08063 -2.13007e-17 0.0033364
3.11566 -3.32975e-17 0.00321979
3.1507 -3.4517e-17 0.00308839
3.18574 -3.55836e-17 0.00293948
3.2208 -4.16735e-17 0.00277907
3.25586 -3.91277e-17 0.00261746
3.29093 -3.44764e-17 0.00246215
3.32601 -2.98031e-17 0.00231579
3.36109 -2.96777e-17 0.00217898
3.39619 -2.50571e-17 0.00205114
3.43129 -1.33464e-17 0.00193226
3.4664 -6.19488e-18 0.00182343
3.50152 -5.89977e-18 0.00172427
3.53665 -7.70992e-18 0.0016339
3.57179 -6.30138e-18 0.00155205
3.60694 -5.25679e-18 0.00147727
3.64209 -3.03993e-18 0.0014083
3.67726 -1.09295e-18 0.00134489
3.71243 1.72912e-18 0.0012859
3.74761 2.32636e-18 0.00123062
3.7828 7.65222e-19 0.00117908
3.81801 -1.32548e-18 0.00113055
3.85322 -7.89712e-19 0.00108463
3.88844 -1.86e-18 0.00104147
3.92367 -3.57795e-18 0.00100054
3.95891 -1.69575e-18 0.00096163
3.99416 -1.06588e-18 0.000924882
4.02942 -9.41943e-19 0.000889879
4.06469 -4.71367e-19 0.000856513
4.09997 -7.87564e-19 0.000824897
4.13526 -1.62694e-18 0.000794697
4.17056 -1.95581e-18 0.000765859
4.20587 -1.9251e-18 0.000738462
4.24119 -1.56882e-18 0.000712236
4.27653 -1.1208e-18 0.000687162
4.31187 -1.17649e-18 0.000663286
4.34722 -6.9338e-19 0.000640393
4.38259 -2.51713e-19 0.000618483
4.41797 -3.92901e-19 0.000597578
4.45335 5.04314e-20 0.000577506
4.48875 9.15812e-19 0.000558278
4.52416 9.98032e-19 0.000539898
4.55958 9.63731e-19 0.00052223
4.59502 1.08692e-18 0.00050529
4.63046 1.06583e-18 0.00048907
4.66592 9.57266e-19 0.000473464
4.70139 6.11253e-19 0.000458487
4.73687 1.20227e-20 0.000444123
4.77237 -4.27934e-19 0.000430292
4.80787 -1.13865e-18 0.000417007
4.84339 -1.74317e-18 0.000404248
4.87892 -1.97384e-18 0.000391952
4.91446 -1.92884e-18 0.000380132
4.95002 -1.43803e-18 0.000368764
4.98559 -8.42718e-19 0.000357801
5.02117 -4.95607e-19 0.000347254
5.05677 -5.66404e-20 0.000337098
5.09237 2.78364e-19 0.000327297
5.128 4.71264e-19 0.00031786
5.16363 5.25356e-19 0.000308762
5.19928 5.43293e-19 0.000299978
5.23494 2.71083e-19 0.000291512
5.27062 -3.44225e-20 0.000283342
5.30631 -3.68171e-19 0.000275449
5.34201 -5.66679e-19 0.000267836
5.37773 -5.90482e-19 0.000260482
5.41346 -4.3587e-19 0.000253373
5.4492 -1.17162e-19 0.000246511
5.48497 1.85119e-19 0.000239876
5.52074 2.62724e-19 0.00023346
5.55653 2.04195e-19 0.000227261
5.59233 -2.2387e-20 0.000221263
5.62815 -1.66614e-19 0.000215459
5.66399 -2.43278e-19 0.000209848
5.69984 -8.99883e-20 0.000204414
5.7357 4.1872e-20 0.000199154
5.77158 2.29287e-19 0.000194064
5.80748 3.28092e-19 0.000189132
5.84339 2.98813e-19 0.000184355
5.87932 1.76969e-19 0.000179729
5.91526 1.75367e-20 0.000175245
5.95122 -1.00245e-19 0.000170898
5.9872 -1.20504e-19 0.000166686
6.02319 -7.72964e-20 0.000162601
6.05919 1.40708e-20 0.000158639
6.09522 8.58642e-20 0.000154798
6.13126 1.33978e-19 0.000151069
6.16732 1.2046e-19 0.000147452
6.20339 7.62423e-20 0.000143942
6.23949 6.87327e-21 0.000140534
6.27559 -4.19246e-20 0.000137226
6.31172 -7.20218e-20 0.000134014
6.34786 -2.08565e-20 0.000130894
6.38403 4.95216e-20 0.000127864
6.42021 1.34159e-19 0.00012492
6.4564 9.60177e-20 0.000122059
6.49262 -2.87294e-20 0.000119279
6.52885 -1.52777e-19 0.000116577
6.5651 -2.29461e-19 0.000113949
6.60137 -1.92525e-19 0.000111395
6.63766 -7.13404e-20 0.000108911
6.67397 7.91079e-20 0.000106495
6.71029 2.75682e-19 0.000104145
6.74664 4.353e-19 0.000101858
6.783 5.35187e-19 9.9633e-05
6.81938 5.04126e-19 9.74678e-05
6.85579 3.0635e-19 9.536e-05
6.89221 6.8279e-21 9.33081e-05
6.92865 -3.06757e-19 9.13105e-05
6.96511 -5.44405e-19 8.9365e-05
7.00159 -6.51229e-19 8.74705e-05
7.0381 -6.1285e-19 8.56252e-05
7.07462 -4.49949e-19 8.38274e-05
7.11116 -2.29482e-19 8.20759e-05
7.14772 -1.12009e-20 8.03692e-05
7.18431 1.26503e-19 7.87057e-05
7.22091 2.03723e-19 7.70846e-05
7.25754 2.23553e-19 7.55042e-05
7.29418 1.8993e-19 7.39633e-05
7.33085 1.04479e-19 7.24609e-05
7.36754 1.3361e-20 7.09958e-05
7.40425 -7.74117e-20 6.95668e-05
7.44099 -1.39713e-19 6.8173e-05
7.47774 -1.65837e-19 6.68133e-05
7.51452 -1.25265e-19 6.54866e-05
7.55132 -2.87812e-20 6.41921e-05
7.58814 7.31464e-20 6.29287e-05
7.62498 1.21941e-19 6.16957e-05
7.66185 1.17514e-19 6.04921e-05
7.69874 4.66862e-20 5.93171e-05
7.73566 -1.21095e-20 5.81699e-05
7.77259 -3.41344e-20 5.70498e-05
7.80955 -4.01166e-21 5.59558e-05
7.84654 2.18627e-20 5.48874e-05
7.88355 3.48123e-20 5.38439e-05
7.92058 3.65432e-20 5.28244e-05
7.95763 6.48761e-20 5.18284e-05
7.99471 9.57374e-20 5.08552e-05
8.03182 1.20782e-19 4.99042e-05
8.06895 9.41196e-20 4.89749e-05
8.1061 2.19678e-20 4.80665e-05
8.14328 -7.941e-20 4.71786e-05
8.18049 -1.51968e-19 4.63106e-05
8.21772 -1.77765e-19 4.54619e-05
8.25497 -1.44565e-19 4.46321e-05
8.29226 -8.35156e-20 4.38207e-05
8.32956 -1.5274e-20 4.30271e-05
8.3669 1.60993e-20 4.22509e-05
8.40426 1.64339e-20 4.14917e-05
8.44165 -2.152e-21 4.0749e-05
8.47906 -1.15423e-20 4.00224e-05
8.5165 -2.10043e-20 3.93115e-05
8.55397 -4.02249e-20 3.86158e-05
8.59146 -8.5711e-20 3.7935e-05
8.62899 -1.49517e-19 3.72687e-05
8.66654 -1.94971e-19 3.66165e-05
8.70412 -1.79849e-19 3.59782e-05
8.74172 -1.06942e-19 3.53532e-05
8.77936 5.68175e-21 3.47414e-05
8.81702 1.11899e-19 3.41423e-05
8.85471 1.95561e-19 3.35557e-05
8.89244 2.29984e-19 3.29812e-05
8.93019 1.95592e-19 3.24186e-05
8.96797 9.47449e-20 3.18675e-05
9.00578 -2.3101e-20 3.13277e-05
9.04362 -1.25869e-19 3.07989e-05
9.08149 -1.80843e-19 3.02808e-05
9.11939 -1.88361e-19 2.97732e-05
9.15732 -1.41518e-19 2.92759e-05
9.19528 -7.44734e-20 2.87885e-05
9.23327 -7.39981e-21 2.83108e-05
9.2713 3.05849e-20 2.78427e-05
9.30935 3.98324e-20 2.73839e-05
9.34744 1.91195e-20 2.69341e-05
9.38556 -9.12371e-21 2.64932e-05
9.42371 -3.80282e-20 2.60609e-05
9.46189 -5.07207e-20 2.56371e-05
9.50011 -5.16407e-20 2.52215e-05
9.53836 -3.4265e-20 2.4814e-05
9.57664 -1.43166e-20 2.44144e-05
9.61496 9.14354e-21 2.40225e-05
9.65331 2.08386e-20 2.3638e-05
9.69169 2.26876e-20 2.3261e-05
9.73011 1.38761e-20 2.28911e-05
9.76856 -2.86954e-22 2.25282e-05
9.80704 -2.36586e-20 2.21722e-05
9.84557 -4.95374e-20 2.18229e-05
9.88412 -7.38802e-20 2.14802e-05
9.92271 -6.9892e-20 2.11439e-05
9.96134 -4.42245e-20 2.08138e-05
10 -1.03753e-20 2.04899e-05
10.0387 1.59538e-20 2.0172e-05
10.0774 3.6084e-20 1.98599e-05
10.1162 4.79201e-20 1.95536e-05
10.155 4.75563e-20 1.92529e-05
10.1939 1.92781e-20 1.89577e-05
10.2328 -2.32399e-20 1.86678e-05
10.2717 -6.75683e-20 1.83832e-05
10.3106 -8.97971e-20 1.81038e-05
10.3496 -8.48708e-20 1.78293e-05
10.3887 -5.76419e-20 1.75598e-05
10.4278 -3.16639e-20 1.72952e-05
10.4669 -2.23216e-20 1.70352e-05
10.506 -4.06348e-20 1.67799e-05
10.5452 -6.70162e-20 1.65291e-05
10.5845 -8.75138e-20 1.62827e-05
10.6238 -9.29197e-20 1.60406e-05
10.6631 -9.4648e-20 1.58028e-05
10.7024 -9.25878e-20 1.55692e-05
10.7418 -9.0499e-20 1.53396e-05
10.7813 -8.02367e-20 1.5114e-05
10.8208 -6.19306e-20 1.48923e-05
10.8603 -2.48116e-20 1.46745e-05
10.8999 1.69163e-20 1.44603e-05
10.9395 5.36701e-20 1.42499e-05
10.9792 7.17116e-20 1.4043e-05
11.0189 7.19708e-20 1.38397e-05
11.0586 5.15281e-20 1.36398e-05
11.0984 1.61727e-20 1.34433e-05
11.1383 -2.15627e-20 1.32502e-05
11.1781 -4.40096e-20 1.30602e-05
11.2181 -4.84216e-20 1.28735e-05
11.2581 -3.49604e-20 1.26899e-05
11.2981 -1.49737e-20 1.25093e-05
11.3381 3.97357e-21 1.23317e-05
11.3783 1.41383e-20 1.21571e-05
11.4184 1.47075e-20 1.19854e-05
11.4587 3.32622e-21 1.18164e-05
11.4989 -1.63066e-20 1.16503e-05
11.5392 -3.60625e-20 1.14869e-05
11.5796 -4.00497e-20 1.13261e-05
11.62 -2.48899e-20 1.1168e-05
11.6605 3.9088e-21 1.10124e-05
11.701 2.04837e-20 1.08593e-05
11.7415 2.07933e-20 1.07087e-05
11.7822 8.10123e-21 1.05605e-05
11.8228 -3.36365e-21 1.04147e-05
11.8636 -9.09918e-21 1.02712e-05
11.9043 -1.20314e-20 1.013e-05
11.9452 -2.04332e-20 9.99108e-06
11.986 -3.36663e-20 9.85432e-06
12.027 -4.44924e-20 9.71972e-06
12.068 -4.01036e-20 9.58724e-06
12.109 -1.73572e-20 9.45684e-06
12.1501 1.4685e-20 9.32848e-06
12.1913 3.31968e-20 9.20212e-06
12.2325 3.21161e-20 9.07773e-06
12.2738 1.02416e-20 8.95526e-06
12.3151 -1.52422e-20 8.83469e-06
12.3565 -2.9577e-20 8.71598e-06
12.3979 -2.0827e-20 8.5991e-06
12.4394 -7.0805e-22 8.48401e-06
12.481 1.08954e-20 8.37067e-06
12.5226 2.99518e-21 8.25907e-06
12.5643 -1.35312e-20 8.14916e-06
12.6061 -3.25673e-20 8.04092e-06
12.6479 -4.89154e-20 7.93431e-06
12.6898 -6.2325e-20 7.82931e-06
12.7317 -6.76763e-20 7.72589e-06
12.7737 -6.58956e-20 7.62402e-06
12.8158 -5.64672e-20 7.52368e-06
12.8579 -4.15263e-20 7.42482e-06
12.9001 -2.72138e-20 7.32744e-06
12.9424 -2.15431e-20 7.23151e-06
12.9847 -1.87375e-20 7.13699e-06
13.0271 -1.13954e-20 7.04386e-06
13.0696 3.71256e-21 6.95211e-06
13.1121 1.6972e-20 6.8617e-06
13.1547 2.27719e-20 6.77261e-06
13.1974 1.549e-20 6.68482e-06
13.2402 3.50977e-22 6.59831e-06
13.283 -1.48643e-20 6.51305e-06
13.3259 -2.37133e-20 6.42903e-06
13.3689 -2.31288e-20 6.34621e-06
13.4119 -1.24364e-20 6.26459e-06
13.455 -5.20594e-23 6.18414e-06
13.4982 8.99923e-21 6.10484e-06
13.5415 9.87536e-21 6.02668e-06
13.5848 4.77683e-21 5.94962e-06
13.6283 -4.49263e-21 5.87366e-06
13.6718 -8.22443e-21 5.79878e-06
13.7153 -1.78143e-21 5.72495e-06
13.759 1.13935e-20 5.65216e-06
13.8028 1.7888e-20 5.5804e-06
13.8466 1.20855e-20 5.50963e-06
13.8905 -1.30517e-21 5.43986e-06
13.9345 -9.57564e-21 5.37106e-06
13.9786 -9.74735e-21 5.30322e-06
14.0227 -6.16366e-21 5.23631e-06
14.067 -7.74871e-21 5.17033e-06
14.1113 -9.77256e-21 5.10526e-06
14.1558 -7.66445e-21 5.04108e-06
14.2003 5.73473e-22 4.97779e-06
14.2449 1.10473e-20 4.91536e-06
14.2896 1.79754e-20 4.85378e-06
14.3344 1.3311e-20 4.79303e-06
14.3793 -4.11596e-22 4.73311e-06
14.4243 -1.33055e-20 4.67401e-06
14.4693 -1.44554e-20 4.6157e-06
14.5145 -2.84355e-21 4.55817e-06
14.5598 1.18667e-20 4.50142e-06
14.6052 1.40085e-20 4.44542e-06
14.6506 4.50828e-21 4.39018e-06
14.6962 -6.59732e-21 4.33566e-06
14.7419 -1.16099e-20 4.28188e-06
14.7877 -1.58592e-20 4.2288e-06
14.8336 -1.93064e-20 4.17643e-06
14.8796 -2.10956e-20 4.12474e-06
14.9257 -1.94989e-20 4.07373e-06
14.9719 -1.85357e-20 4.0234e-06
15.0182 -1.85765e-20 3.97372e-06
15.0647 -1.86954e-20 3.92468e-06
15.1112 -1.54817e-20 3.87629e-06
15.1579 -9.40224e-21 3.82852e-06
15.2047 -4.57461e-22 3.78136e-06
15.2516 6.02279e-21 3.73482e-06
15.2986 6.64838e-21 3.68887e-06
15.3458 8.66287e-22 3.64352e-06
15.393 -6.5186e-21 3.59874e-06
15.4404 -1.16721e-20 3.55453e-06
15.488 -1.05237e-20 3.51088e-06
15.5356 -5.72355e-21 3.46779e-06
15.5834 -2.57502e-22 3.42524e-06
15.6313 -1.9375e-23 3.38323e-06
15.6794 -1.57271e-21 3.34174e-06
15.7276 -2.7138e-21 3.30078e-06
15.7759 -2.31468e-21 3.26032e-06
15.8243 -1.64037e-21 3.22037e-06
15.873 2.65195e-21 3.18092e-06
15.9217 4.73688e-21 3.14195e-06
15.9706 -1.79448e-21 3.10347e-06
16.0197 -1.2588e-20 3.06546e-06
16.0689 -1.50235e-20 3.02791e-06
16.1182 -9.12957e-21 2.99082e-06
16.1677 -2.09605e-21 2.95419e-06
16.2174 1.36814e-21 2.918e-06
16.2672 3.94174e-21 2.88225e-06
16.3172 5.62075e-21 2.84693e-06
16.3674 5.79844e-21 2.81203e-06
16.4177 1.96575e-21 2.77756e-06
16.4682 -5.84223e-21 2.74349e-06
16.5189 -1.36008e-20 2.70984e-06
16.5697 -1.24881e-20 2.67658e-06
16.6208 -4.96673e-21 2.64371e-06
16.672 3.05781e-22 2.61124e-06
16.7234 -2.2343e-21 2.57914e-06
16.775 -5.08282e-21 2.54742e-06
16.8268 -1.57485e-21 2.51607e-06
16.8787 4.66339e-21 2.48508e-06
16.9309 6.68331e-21 2.45446e-06
16.9833 6.49662e-21 2.42418e-06
17.0359 3.43096e-21 2.39426e-06
17.0887 -2.09546e-21 2.36467e-06
17.1418 -8.1518e-21 2.33542e-06
17.195 -1.03651e-20 2.30651e-06
17.2485 -5.49038e-21 2.27792e-06
17.3022 4.16018e-21 2.24965e-06
17.3562 1.05447e-20 2.2217e-06
17.4104 1.08594e-20 2.19406e-06
17.4648 4.24287e-21 2.16673e-06
17.5195 -3.7615e-21 2.1397e-06
17.5744 -7.83727e-21 2.11296e-06
17.6296 -5.24653e-21 2.08652e-06
17.6851 -3.90024e-21 2.06036e-06
17.7408 -7.24404e-21 2.03449e-06
17.7969 -1.10101e-20 2.00889e-06
17.8532 -9.51506e-21 1.98357e-06
17.9098 -4.85678e-21 1.95852e-06
17.9667 -2.86593e-21 1.93373e-06
18.0239 -5.32645e-21 1.9092e-06
18.0815 -7.98131e-21 1.88493e-06
18.1393 -1.13169e-20 1.86091e-06
18.1975 -1.03424e-20 1.83713e-06
18.256 -3.79191e-21 1.8136e-06
18.3149 2.63365e-21 1.7903e-06
18.3742 4.18224e-21 1.76724e-06
18.4338 3.59945e-21 1.74441e-06
18.4938 2.97131e-21 1.7218e-06
18.5542 -8.76594e-22 1.69941e-06
18.615 -7.41772e-21 1.67724e-06
18.6762 -9.50141e-21 1.65528e-06
18.7379 -9.50772e-21 1.63353e-06
18.8 -1.10618e-20 1.61199e-06
18.8625 -1.00296e-20 1.59064e-06
18.9255 -1.8133e-21 1.56948e-06
18.9891 5.93517e-21 1.54851e-06
19.0531 1.01266e-20 1.52773e-06
19.1177 9.38887e-21 1.50713e-06
19.1828 6.12421e-21 1.48671e-06
19.2484 2.69258e-21 1.46646e-06
19.3147 8.97052e-22 1.44637e-06
19.3816 1.76784e-21 1.42645e-06
19.4491 8.04161e-21 1.40668e-06
19.5173 1.06957e-20 1.38706e-06
19.5862 5.08192e-21 1.36759e-06
19.6558 -5.74965e-21 1.34826e-06
19.7262 -9.38214e-21 1.32906e-06
19.7974 -5.51012e-21 1.30998e-06
19.8694 -7.92676e-21 1.29103e-06
19.9423 -7.48341e-21 1.2722e-06
20.0162 1.95815e-22 1.25347e-06
20.091 -8.33316e-22 1.23484e-06
20.1669 -5.13364e-21 1.2163e-06
20.244 -5.97954e-21 1.19784e-06
20.3222 -6.66822e-21 1.17945e-06
20.4016 -4.17641e-21 1.16113e-06
20.4825 -9.19625e-22 1.14285e-06
20.5648 3.90108e-21 1.12461e-06
20.6487 5.07132e-21 1.10639e-06
20.7344 -2.21514e-21 1.08817e-06
20.8219 -4.88682e-21 1.06994e-06
20.9115 -8.79368e-21 1.05167e-06
21.0034 -5.19305e-21 1.03334e-06
21.0979 3.08032e-21 1.0149e-06
21.1952 3.95129e-21 9.96334e-07
21.2959 7.21414e-21 9.7758e-07
21.4004 4.22602e-21 9.58579e-07
21.5093 1.14128e-21 9.39251e-07
21.6237 1.99503e-21 9.19482e-07
21.7448 -5.75406e-21 8.99115e-07
21.8747 -4.12424e-21 8.77905e-07
22.0165 -1.95585e-22 8.55442e-07
22.1768 2.92527e-21 8.30917e-07
22.3723 -5.66603e-21 8.02188e-07


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1ClassicOneLoop/iFp_OneLoopFRG.txt <==
-22.3723 -3.78987e-26 8.02318e-07
-22.1768 -1.85603e-25 8.31055e-07
-22.0165 6.99368e-26 8.55586e-07
-21.8747 6.56293e-26 8.78055e-07
-21.7448 -1.59027e-25 8.9927e-07
-21.6237 4.36515e-25 9.19642e-07
-21.5093 -2.97877e-25 9.39416e-07
-21.4004 -6.49561e-25 9.5875e-07
-21.2959 3.43075e-25 9.77755e-07
-21.1952 6.677e-25 9.96514e-07
-21.0979 -1.59349e-26 1.01509e-06
-21.0034 -3.94053e-25 1.03353e-06
-20.9115 8.60279e-25 1.05187e-06
-20.8219 7.59233e-25 1.07014e-06
-20.7344 9.81474e-25 1.08838e-06
-20.6487 -4.8893e-26 1.1066e-06
-20.5648 -9.34084e-25 1.12483e-06
-20.4825 -3.47514e-25 1.14307e-06
-20.4016 3.77696e-25 1.16135e-06
-20.3222 2.83187e-26 1.17968e-06
-20.244 7.36139e-25 1.19808e-06
-20.1669 6.69987e-25 1.21654e-06
-20.091 7.19936e-25 1.23509e-06
-20.0162 -1.12933e-24 1.25372e-06
-19.9423 -3.03627e-25 1.27246e-06
-19.8694 2.30233e-25 1.2913e-06
-19.7974 4.61377e-25 1.31026e-06
-19.7262 7.50075e-25 1.32933e-06
-19.6558 3.95404e-25 1.34854e-06
-19.5862 1.11481e-24 1.36788e-06
-19.5173 2.72377e-25 1.38736e-06
-19.4491 -1.01252e-24 1.40698e-06
-19.3816 3.91227e-25 1.42676e-06
-19.3147 1.29086e-24 1.44669e-06
-19.2484 -4.84136e-25 1.46678e-06
-19.1828 -5.21014e-25 1.48704e-06
-19.1177 4.03226e-25 1.50747e-06
-19.0531 -2.42937e-25 1.52808e-06
-18.9891 -2.37387e-26 1.54886e-06
-18.9255 -1.68354e-24 1.56984e-06
-18.8625 -1.68229e-24 1.591e-06
-18.8 -2.56048e-25 1.61235e-06
-18.7379 -1.90161e-25 1.63391e-06
-18.6762 -5.12953e-25 1.65567e-06
-18.615 2.85253e-25 1.67764e-06
-18.5542 1.01364e-24 1.69981e-06
-18.4938 -1.07082e-24 1.72221e-06
-18.4338 5.04933e-25 1.74483e-06
-18.3742 2.76558e-25 1.76767e-06
-18.3149 -2.91311e-25 1.79074e-06
-18.256 1.51273e-24 1.81404e-06
-18.1975 -1.01926e-25 1.83758e-06
-18.1393 -6.69232e-25 1.86137e-06
-18.0815 -8.58757e-26 1.8854e-06
-18.0239 1.02846e-24 1.90968e-06
-17.9667 -3.90837e-25 1.93422e-06
-17.9098 -2.55954e-24 1.95901e-06
-17.8532 1.07493e-24 1.98408e-06
-17.7969 9.46632e-25 2.00941e-06
-17.7408 -2.48804e-25 2.03501e-06
-17.6851 -3.39461e-26 2.06089e-06
-17.6296 -8.27288e-25 2.08706e-06
-17.5744 -3.7792e-25 2.11351e-06
-17.5195 -6.07649e-26 2.14026e-06
-17.4648 1.78316e-25 2.1673e-06
-17.4104 -6.30575e-25 2.19465e-06
-17.3562 -1.31621e-24 2.2223e-06
-17.3022 9.30174e-26 2.25026e-06
-17.2485 -2.17362e-25 2.27854e-06
-17.195 -5.8519e-25 2.30714e-06
-17.1418 -1.95514e-24 2.33607e-06
-17.0887 -2.56261e-25 2.36533e-06
-17.0359 -3.87233e-25 2.39492e-06
-16.9833 -9.50721e-25 2.42486e-06
-16.9309 6.13267e-25 2.45515e-06
-16.8787 7.80441e-25 2.48579e-06
-16.8268 -1.09427e-24 2.51679e-06
-16.775 2.43505e-25 2.54815e-06
-16.7234 -2.86269e-24 2.57989e-06
-16.672 -8.20288e-25 2.612e-06
-16.6208 1.48588e-24 2.64449e-06
-16.5697 -3.33209e-24 2.67737e-06
-16.5189 -4.44043e-25 2.71064e-06
-16.4682 2.50939e-24 2.74431e-06
-16.4177 1.61248e-24 2.77839e-06
-16.3674 -1.39703e-24 2.81288e-06
-16.3172 5.6511e-27 2.84779e-06
-16.2672 -4.32108e-25 2.88313e-06
-16.2174 2.75666e-24 2.9189e-06
-16.1677 -2.46768e-24 2.9551e-06
-16.1182 -9.50923e-26 2.99175e-06
-16.0689 6.26796e-25 3.02886e-06
-16.0197 -1.39736e-24 3.06642e-06
-15.9706 -1.55918e-24 3.10445e-06
-15.9217 2.19483e-24 3.14295e-06
-15.873 -1.14675e-25 3.18194e-06
-15.8243 -4.24688e-25 3.22141e-06
-15.7759 -1.1635e-24 3.26138e-06
-15.7276 -5.4394e-25 3.30185e-06
-15.6794 8.30438e-25 3.34284e-06
-15.6313 5.98292e-25 3.38435e-06
-15.5834 -1.96944e-24 3.42638e-06
-15.5356 1.89801e-25 3.46895e-06
-15.488 -1.00305e-24 3.51206e-06
-15.4404 2.31056e-24 3.55573e-06
-15.393 1.33259e-24 3.59996e-06
-15.3458 3.2182e-24 3.64476e-06
-15.2986 -2.85559e-24 3.69015e-06
-15.2516 -1.78242e-24 3.73612e-06
-15.2047 -1.15317e-24 3.78268e-06
-15.1579 -1.58188e-24 3.82986e-06
-15.1112 2.17771e-24 3.87766e-06
-15.0647 1.65592e-24 3.92608e-06
-15.0182 2.97186e-25 3.97514e-06
-14.9719 -7.78629e-26 4.02484e-06
-14.9257 -1.71019e-24 4.07521e-06
-14.8796 -4.48073e-25 4.12624e-06
-14.8336 -4.76559e-25 4.17796e-06
-14.7877 1.84291e-24 4.23036e-06
-14.7419 2.63979e-24 4.28347e-06
-14.6962 1.34396e-24 4.33728e-06
-14.6506 3.14096e-24 4.39182e-06
-14.6052 2.48126e-24 4.4471e-06
-14.5598 -3.50996e-24 4.50313e-06
-14.5145 -3.10401e-24 4.55991e-06
-14.4693 2.90666e-25 4.61747e-06
-14.4243 4.97967e-24 4.67582e-06
-14.3793 1.50613e-24 4.73496e-06
-14.3344 5.54212e-24 4.79491e-06
-14.2896 -1.60929e-25 4.85569e-06
-14.2449 4.79664e-24 4.91731e-06
-14.2003 -1.03442e-24 4.97978e-06
-14.1558 -4.58506e-24 5.04311e-06
-14.1113 -3.16498e-24 5.10733e-06
-14.067 -3.25046e-24 5.17244e-06
-14.0227 -3.32957e-24 5.23846e-06
-13.9786 4.32669e-25 5.3054e-06
-13.9345 3.48652e-24 5.37329e-06
-13.8905 -4.46887e-24 5.44213e-06
-13.8466 1.52464e-24 5.51195e-06
-13.8028 -1.02325e-24 5.58275e-06
-13.759 -8.43595e-24 5.65457e-06
-13.7153 3.53123e-24 5.7274e-06
-13.6718 1.51766e-24 5.80128e-06
-13.6283 -2.96088e-24 5.87621e-06
-13.5848 -6.79386e-24 5.95222e-06
-13.5415 2.52518e-24 6.02932e-06
-13.4982 2.18922e-24 6.10754e-06
-13.455 -5.48459e-24 6.18689e-06
-13.4119 3.63116e-24 6.26739e-06
-13.3689 9.96177e-24 6.34907e-06
-13.3259 2.24032e-24 6.43194e-06
-13.283 -9.55703e-25 6.51602e-06
-13.2402 -2.009e-24 6.60133e-06
-13.1974 -3.33126e-24 6.6879e-06
-13.1547 2.17664e-24 6.77575e-06
-13.1121 4.27247e-24 6.8649e-06
-13.0696 1.03111e-24 6.95538e-06
-13.0271 -6.87866e-24 7.0472e-06
-12.9847 1.0202e-23 7.14039e-06
-12.9424 -5.99472e-24 7.23497e-06
-12.9001 -7.1784e-24 7.33098e-06
-12.8579 -5.63132e-24 7.42843e-06
-12.8158 4.62767e-24 7.52735e-06
-12.7737 1.24783e-23 7.62777e-06
-12.7317 -5.92909e-24 7.72972e-06
-12.6898 1.2348e-24 7.83322e-06
-12.6479 -1.08851e-23 7.93829e-06
-12.6061 -6.23304e-24 8.04498e-06
-12.5643 -3.02072e-24 8.1533e-06
-12.5226 4.15972e-24 8.26329e-06
-12.481 -4.12974e-24 8.37498e-06
-12.4394 8.94952e-24 8.4884e-06
-12.3979 3.66677e-24 8.60359e-06
-12.3565 -1.69356e-24 8.72056e-06
-12.3151 3.491e-24 8.83937e-06
-12.2738 -1.14148e-23 8.96003e-06
-12.2325 -9.81223e-24 9.08259e-06
-12.1913 5.7461e-24 9.20709e-06
-12.1501 5.00695e-25 9.33355e-06
-12.109 3.4559e-25 9.46201e-06
-12.068 -7.42767e-24 9.59252e-06
-12.027 4.54378e-24 9.72511e-06
-11.986 4.67369e-24 9.85982e-06
-11.9452 6.90876e-24 9.99669e-06
-11.9043 7.13492e-24 1.01358e-05
-11.8636 4.22211e-24 1.02771e-05
-11.8228 -1.10052e-23 1.04207e-05
-11.7822 6.9811e-24 1.05666e-05
-11.7415 9.3839e-24 1.07149e-05
-11.701 1.01437e-23 1.08657e-05
-11.6605 -9.02846e-25 1.10189e-05
-11.62 -1.96961e-24 1.11746e-05
-11.5796 2.43253e-24 1.13329e-05
-11.5392 6.77202e-24 1.14938e-05
-11.4989 -2.81087e-24 1.16573e-05
-11.4587 -7.53444e-25 1.18236e-05
-11.4184 -9.56797e-24 1.19927e-05
-11.3783 -8.61902e-24 1.21646e-05
-11.3381 -4.99716e-24 1.23394e-05
-11.2981 1.21489e-23 1.25171e-05
-11.2581 -2.97473e-24 1.26979e-05
-11.2181 -1.05357e-24 1.28817e-05
-11.1781 1.36659e-23 1.30686e-05
-11.1383 1.66329e-23 1.32587e-05
-11.0984 -8.29284e-24 1.3452e-05
-11.0586 -1.9703e-25 1.36487e-05
-11.0189 -5.57153e-24 1.38488e-05
-10.9792 -1.28669e-23 1.40523e-05
-10.9395 -2.87843e-24 1.42594e-05
-10.8999 2.09992e-25 1.447e-05
-10.8603 -7.90237e-24 1.46844e-05
-10.8208 -6.60525e-25 1.49025e-05
-10.7813 1.54562e-23 1.51244e-05
-10.7418 8.42436e-24 1.53502e-05
-10.7024 -1.36745e-23 1.558e-05
-10.6631 -1.664e-24 1.58139e-05
-10.6238 7.78775e-24 1.6052e-05
-10.5845 1.01846e-23 1.62943e-05
-10.5452 2.47311e-23 1.65409e-05
-10.506 -1.12419e-23 1.6792e-05
-10.4669 1.88167e-24 1.70476e-05
-10.4278 -1.85232e-23 1.73078e-05
-10.3887 1.59538e-23 1.75728e-05
-10.3496 6.15279e-24 1.78426e-05
-10.3106 1.2952e-23 1.81173e-05
-10.2717 -3.09698e-23 1.83971e-05
-10.2328 -9.03121e-24 1.8682e-05
-10.1939 1.67742e-23 1.89721e-05
-10.155 -1.03278e-23 1.92677e-05
-10.1162 2.2031e-23 1.95688e-05
-10.0774 5.43591e-24 1.98754e-05
-10.0387 1.42602e-23 2.01879e-05
-10 -2.6454e-23 2.05061e-05
-9.96134 7.48256e-24 2.08305e-05
-9.92271 -1.54688e-23 2.11609e-05
-9.88412 1.58572e-23 2.14976e-05
-9.84557 3.935e-24 2.18408e-05
-9.80704 2.07811e-23 2.21905e-05
-9.76856 -4.85243e-24 2.25469e-05
-9.73011 -2.7338e-23 2.29102e-05
-9.69169 -3.84249e-23 2.32806e-05
-9.65331 1.43771e-23 2.36581e-05
-9.61496 3.97718e-23 2.4043e-05
-9.57664 1.1613e-23 2.44354e-05
-9.53836 1.99606e-23 2.48356e-05
-9.50011 1.49957e-23 2.52436e-05
-9.46189 -3.54466e-23 2.56597e-05
-9.42371 2.20406e-23 2.60841e-05
-9.38556 -1.38373e-23 2.65169e-05
-9.34744 -1.85151e-23 2.69584e-05
-9.30935 4.55991e-24 2.74088e-05
-9.2713 7.6831e-24 2.78683e-05
-9.23327 1.82613e-23 2.8337e-05
-9.19528 7.35569e-24 2.88153e-05
-9.15732 1.99033e-23 2.93034e-05
-9.11939 2.33669e-23 2.98014e-05
-9.08149 -4.47444e-23 3.03097e-05
-9.04362 2.93107e-23 3.08285e-05
-9.00578 3.78405e-23 3.13581e-05
-8.96797 2.65174e-23 3.18986e-05
-8.93019 4.74863e-24 3.24505e-05
-8.89244 -1.56425e-23 3.30139e-05
-8.85471 1.75393e-23 3.35893e-05
-8.81702 9.29856e-24 3.41768e-05
-8.77936 -2.65651e-23 3.47767e-05
-8.74172 2.75373e-23 3.53895e-05
-8.70412 -7.25771e-23 3.60154e-05
-8.66654 -5.70521e-24 3.66547e-05
-8.62899 -6.54599e-23 3.73079e-05
-8.59146 -9.25518e-24 3.79752e-05
-8.55397 -4.65403e-23 3.86571e-05
-8.5165 -3.20989e-24 3.93538e-05
-8.47906 5.03753e-23 4.00659e-05
-8.44165 -7.7905e-23 4.07937e-05
-8.40426 3.54789e-23 4.15376e-05
-8.3669 3.97677e-23 4.2298e-05
-8.32956 -4.25465e-23 4.30754e-05
-8.29226 7.84794e-23 4.38703e-05
-8.25497 1.43551e-23 4.46831e-05
-8.21772 1.19141e-23 4.55143e-05
-8.18049 2.96375e-23 4.63644e-05
-8.14328 6.29428e-23 4.72339e-05
-8.1061 3.46093e-23 4.81233e-05
-8.06895 -3.29433e-24 4.90333e-05
-8.03182 2.04907e-23 4.99643e-05
-7.99471 3.82062e-23 5.09169e-05
-7.95763 -3.59819e-23 5.18918e-05
-7.92058 -3.84413e-23 5.28896e-05
-7.88355 -5.67118e-23 5.39109e-05
-7.84654 5.39105e-23 5.49564e-05
-7.80955 3.16249e-23 5.60267e-05
-7.77259 -1.98283e-23 5.71227e-05
-7.73566 4.63333e-23 5.82449e-05
-7.69874 -9.03681e-23 5.93943e-05
-7.66185 -3.65801e-23 6.05715e-05
-7.62498 -1.40862e-22 6.17773e-05
-7.58814 5.98494e-23 6.30127e-05
-7.55132 -6.08581e-24 6.42785e-05
-7.51452 3.80181e-23 6.55756e-05
-7.47774 1.37081e-25 6.69049e-05
-7.44099 4.36292e-23 6.82673e-05
-7.40425 -2.90392e-24 6.96639e-05
-7.36754 -4.90091e-24 7.10958e-05
-7.33085 -2.10074e-24 7.25639e-05
-7.29418 -1.49794e-22 7.40694e-05
-7.25754 -6.01723e-23 7.56134e-05
-7.22091 7.11845e-23 7.71971e-05
-7.18431 -1.54962e-22 7.88217e-05
-7.14772 1.70605e-22 8.04886e-05
-7.11116 1.22427e-22 8.2199e-05
-7.07462 5.1789e-23 8.39543e-05
-7.0381 -1.38296e-22 8.57559e-05
-7.00159 -1.63696e-22 8.76053e-05
-6.96511 -2.02826e-22 8.95041e-05
-6.92865 9.4922e-23 9.14537e-05
-6.89221 -1.62905e-22 9.3456e-05
-6.85579 -5.2508e-23 9.55124e-05
-6.81938 -4.6563e-23 9.76249e-05
-6.783 8.70655e-23 9.97953e-05
-6.74664 1.11874e-22 0.000102026
-6.71029 -1.62033e-22 0.000104317
-6.67397 1.52023e-24 0.000106673
-6.63766 -2.34824e-22 0.000109095
-6.60137 7.58889e-24 0.000111585
-6.5651 2.37751e-23 0.000114146
-6.52885 -2.45619e-22 0.000116779
-6.49262 1.20907e-22 0.000119488
-6.4564 2.56181e-22 0.000122275
-6.42021 -8.32074e-23 0.000125143
-6.38403 6.31597e-23 0.000128094
-6.34786 3.93684e-22 0.000131132
-6.31172 -6.50741e-22 0.00013426
-6.27559 -6.67959e-23 0.000137481
-6.23949 -3.66127e-22 0.000140797
-6.20339 6.59656e-23 0.000144213
-6.16732 5.98558e-23 0.000147733
-6.13126 5.01845e-23 0.00015136
-6.09522 4.33409e-24 0.000155097
-6.05919 -2.25699e-23 0.00015895
-6.02319 5.14345e-23 0.000162922
-5.9872 4.04425e-22 0.000167017
-5.95122 -2.80021e-22 0.000171242
-5.91526 -9.90863e-23 0.000175599
-5.87932 -3.32506e-22 0.000180095
-5.84339 4.1444e-23 0.000184735
-5.80748 -3.61008e-22 0.000189525
-5.77158 -2.28029e-23 0.000194469
-5.7357 -3.21856e-22 0.000199575
-5.69984 -1.94503e-23 0.000204848
-5.66399 1.78826e-22 0.000210296
-5.62815 -2.53944e-22 0.000215926
-5.59233 2.31589e-22 0.000221744
-5.55653 5.88163e-22 0.000227758
-5.52074 -1.47705e-22 0.000233976
-5.48497 2.02154e-22 0.000240408
-5.4492 1.17986e-22 0.000247061
-5.41346 -9.59017e-23 0.000253945
-5.37773 -5.15444e-22 0.00026107
-5.34201 -4.8911e-22 0.000268445
-5.30631 -3.64516e-24 0.000276083
-5.27062 -1.03313e-21 0.000283993
-5.23494 -4.69586e-22 0.000292188
-5.19928 -3.88321e-22 0.00030068
-5.16363 -6.7218e-22 0.000309482
-5.128 3.11984e-22 0.000318608
-5.09237 -7.0502e-22 0.000328073
-5.05677 -1.36586e-21 0.000337892
-5.02117 -3.27792e-22 0.000348081
-4.98559 2.90409e-22 0.000358657
-4.95002 1.42858e-22 0.000369638
-4.91446 7.94241e-22 0.000381042
-4.87892 6.57105e-22 0.00039289
-4.84339 -1.54199e-21 0.000405203
-4.80787 -7.91148e-22 0.000418003
-4.77237 -1.99837e-22 0.000431313
-4.73687 2.94519e-22 0.000445158
-4.70139 1.43964e-22 0.000459564
-4.66592 1.28472e-22 0.00047456
-4.63046 1.31917e-21 0.000490174
-4.59502 -5.84418e-22 0.000506439
-4.55958 2.2246e-22 0.000523385
-4.52416 1.54101e-22 0.00054105
-4.48875 7.43363e-22 0.00055947
-4.45335 -1.06137e-21 0.000578684
-4.41797 -1.46092e-22 0.000598734
-4.38259 -2.78565e-21 0.000619665
-4.34722 6.26439e-22 0.000641525
-4.31187 -1.20853e-21 0.000664362
-4.27653 1.73515e-22 0.000688232
-4.24119 -2.54922e-21 0.000713191
-4.20587 -8.66191e-22 0.0007393
-4.17056 -7.09445e-22 0.000766625
-4.13526 -2.17486e-21 0.000795234
-4.09997 -7.98211e-22 0.000825201
-4.06469 2.5011e-21 0.000856606
-4.02942 2.01898e-21 0.000889533
-3.99416 1.06859e-21 0.000924073
-3.95891 4.06107e-21 0.000960323
-3.92367 -2.08104e-21 0.000998387
-3.88844 1.33005e-21 0.00103838
-3.85322 1.36157e-21 0.00108041
-3.81801 1.96371e-21 0.00112462
-3.7828 3.04814e-22 0.00117114
-3.74761 3.50614e-21 0.00122012
-3.71243 2.57784e-22 0.00127173
-3.67726 -5.49195e-21 0.00132613
-3.64209 2.93461e-21 0.00138351
-3.60694 9.98738e-21 0.00144407
-3.57179 1.43137e-21 0.00150804
-3.53665 -2.89095e-21 0.00157564
-3.50152 4.41284e-21 0.00164714
-3.4664 -5.45219e-21 0.00172281
-3.43129 4.44893e-22 0.00180295
-3.39619 1.42734e-21 0.00188788
-3.36109 8.83942e-21 0.00197797
-3.32601 9.46392e-21 0.0020736
-3.29093 -6.54091e-21 0.0021752
-3.25586 4.34581e-21 0.00228323
-3.2208 -6.097e-21 0.00239818
-3.18574 -2.64562e-22 0.00252062
-3.1507 1.49643e-21 0.00265115
-3.11566 -3.26816e-21 0.00279044
-3.08063 8.59036e-22 0.00293921
-3.0456 -1.72849e-21 0.00309828
-3.01059 1.51424e-20 0.00326853
-2.97558 2.0952e-20 0.00345095
-2.94058 -2.09474e-20 0.00364661
-2.90558 8.09583e-21 0.00385673
-2.87059 1.03995e-20 0.00408263
-2.83561 -1.32401e-20 0.00432582
-2.80064 2.42517e-20 0.00458793
-2.76567 -1.54174e-20 0.00487084
-2.73071 -4.63676e-21 0.0051766
-2.69576 6.12242e-21 0.00550755
-2.66081 -1.55159e-20 0.00586629
-2.62587 1.51733e-20 0.00625577
-2.59094 3.75088e-20 0.00667932
-2.55601 -6.43556e-20 0.0071407
-2.52109 -5.08699e-21 0.0076442
-2.48617 -4.72248e-20 0.00819468
-2.45126 2.58136e-20 0.00879772
-2.41636 1.98203e-20 0.00945969
-2.38146 -5.02464e-20 0.0101879
-2.34657 -4.46333e-20 0.0109909
-2.31168 3.981e-20 0.0118784
-2.2768 2.49845e-20 0.0128618
-2.24192 -7.86706e-21 0.0139545
-2.20705 2.35676e-20 0.0151719
-2.17219 -3.10609e-19 0.0165325
-2.13733 7.5669e-20 0.0180579
-2.10247 5.01661e-20 0.019774
-2.06762 -1.62172e-19 0.0217117
-2.03278 1.04359e-20 0.0239082
-1.99794 1.8502e-19 0.0264085
-1.9631 -3.44656e-20 0.0292675
-1.92827 -3.27821e-19 0.0325525
-1.89345 3.53243e-20 0.0363471
-1.85862 -2.84394e-20 0.0407555
-1.82381 -9.30839e-20 0.0459091
-1.78899 -1.07612e-19 0.0519753
-1.75419 -1.06144e-18 0.0591696
-1.71938 -1.6421e-21 0.0677733
-1.68458 1.24936e-18 0.078158
-1.64979 -2.65042e-18 0.0908228
-1.61499 -3.94393e-19 0.106449
-1.58021 -2.54044e-18 0.125987
-1.54542 -9.54942e-19 0.150785
-1.51064 -3.51304e-18 0.182813
-1.47586 -1.61705e-18 0.22503
-1.44109 6.7968e-18 0.282028
-1.40632 4.60024e-18 0.361223
-1.37155 4.77182e-18 0.475173
-1.33679 -2.21288e-17 0.646375
-1.30203 1.75675e-17 0.918028
-1.26727 5.50319e-17 1.38041
-1.23251 -4.59908e-17 2.24219
-1.19776 -5.12565e-17 4.03753
-1.16301 -8.18663e-18 8.10786
-1.12827 -5.68599e-16 14.9223
-1.09352 4.65802e-17 13.7129
-1.05878 -3.24361e-16 7.38204
-1.02405 -5.8418e-17 4.01274
-0.989309 -1.44398e-17 2.44557
-0.954576 4.9135e-17 1.64074
-0.919844 3.40619e-18 1.18196
-0.885115 3.10401e-17 0.897757
-0.850388 1.82641e-18 0.709998
-0.815663 -1.00785e-18 0.57958
-0.78094 8.81554e-19 0.48532
-0.746219 6.04402e-18 0.414978
-0.711499 -3.3353e-18 0.361093
-0.676781 -1.75338e-18 0.318915
-0.642065 2.4736e-19 0.2853
-0.60735 -1.40128e-18 0.258105
-0.572637 -4.90679e-19 0.235824
-0.537925 -2.51096e-20 0.217378
-0.503214 7.89298e-19 0.201976
-0.468504 3.30115e-19 0.189025
-0.433796 2.85794e-18 0.178081
-0.399089 3.74031e-19 0.168798
-0.364382 2.51029e-19 0.160909
-0.329676 2.98512e-19 0.154207
-0.294972 -5.04621e-19 0.148526
-0.260267 2.11116e-19 0.143735
-0.225564 1.97214e-20 0.13973
-0.190861 9.06538e-19 0.136429
-0.156158 7.23359e-20 0.133766
-0.121456 1.6383e-19 0.131691
-0.0867541 1.81252e-20 0.130167
-0.0520524 -1.07926e-21 0.129165
-0.0173508 -1.46931e-20 0.128668
0.0173508 -1.00437e-20 0.128668
0.0520524 -3.39377e-20 0.129165
0.0867541 3.51975e-20 0.130167
0.121456 1.63329e-19 0.131691
0.156158 -9.72972e-20 0.133766
0.190861 3.50606e-19 0.136429
0.225564 3.92744e-20 0.13973
0.260267 2.07627e-20 0.143735
0.294972 3.22453e-21 0.148526
0.329676 -1.74027e-19 0.154207
0.364382 6.35583e-19 0.160909
0.399089 5.75773e-20 0.168798
0.433796 3.00193e-18 0.178081
0.468504 -8.43496e-19 0.189025
0.503214 1.2877e-19 0.201976
0.537925 -7.53788e-19 0.217378
0.572637 -7.92272e-19 0.235824
0.60735 3.43138e-19 0.258105
0.642065 7.94795e-19 0.2853
0.676781 -3.69738e-18 0.318915
0.711499 -1.90594e-18 0.361093
0.746219 1.48537e-17 0.414978
0.78094 -2.47458e-18 0.48532
0.815663 -2.35966e-18 0.57958
0.850388 8.49423e-18 0.709998
0.885115 3.44674e-17 0.897757
0.919844 3.46344e-17 1.18196
0.954576 2.33062e-17 1.64074
0.989309 8.70445e-17 2.44557
1.02405 -6.87674e-17 4.01274
1.05878 3.57011e-20 7.38204
1.09352 -1.45504e-16 13.7129
1.12827 -1.20623e-15 14.9223
1.16301 5.27385e-17 8.10786
1.19776 2.07611e-16 4.03753
1.23251 -3.95557e-17 2.24219
1.26727 -1.43807e-17 1.38041
1.30203 -1.96089e-17 0.918028
1.33679 -7.35697e-18 0.646375
1.37155 -8.19855e-18 0.475173
1.40632 -5.62516e-19 0.361223
1.44109 -2.67309e-18 0.282028
1.47586 1.98918e-18 0.22503
1.51064 1.33166e-18 0.182813
1.54542 -1.27279e-18 0.150785
1.58021 -2.28432e-18 0.125987
1.61499 2.46659e-18 0.106449
1.64979 -1.9257e-18 0.0908228
1.68458 1.0585e-18 0.078158
1.71938 2.71283e-19 0.0677733
1.75419 -7.02597e-19 0.0591696
1.78899 6.63852e-20 0.0519753
1.82381 6.49716e-19 0.0459091
1.85862 -2.10366e-20 0.0407555
1.89345 1.0423e-19 0.0363471
1.92827 4.00174e-19 0.0325525
1.9631 -1.63165e-19 0.0292675
1.99794 -1.31289e-19 0.0264085
2.03278 1.29919e-19 0.0239082
2.06762 -2.96165e-20 0.0217117
2.10247 -1.18102e-19 0.019774
2.13733 1.65009e-20 0.0180579
2.17219 -1.60999e-19 0.0165325
2.20705 5.08038e-20 0.0151719
2.24192 -1.51193e-20 0.0139545
2.2768 4.60693e-20 0.0128618
2.31168 -4.45031e-20 0.0118784
2.34657 3.12841e-21 0.0109909
2.38146 3.94696e-20 0.0101879
2.41636 -5.53653e-21 0.00945969
2.45126 -1.65911e-20 0.00879772
2.48617 4.3484e-20 0.00819468
2.52109 5.08543e-21 0.0076442
2.55601 2.17222e-20 0.0071407
2.59094 -4.93264e-20 0.00667932
2.62587 -1.44311e-20 0.00625577
2.66081 3.21036e-22 0.00586629
2.69576 -3.22475e-20 0.00550755
2.73071 1.64726e-21 0.0051766
2.76567 8.12841e-21 0.00487084
2.80064 -9.68016e-21 0.00458793
2.83561 5.42091e-22 0.00432582
2.87059 -1.9824e-20 0.00408263
2.90558 8.52282e-21 0.00385673
2.94058 2.12663e-20 0.00364661
2.97558 2.86577e-21 0.00345095
3.01059 4.78701e-21 0.00326853
3.0456 -9.69471e-21 0.00309828
3.08063 6.60848e-21 0.00293921
3.11566 -4.67761e-21 0.00279044
3.1507 -9.8812e-21 0.00265115
3.18574 4.2903e-21 0.00252062
3.2208 -1.81667e-20 0.00239818
3.25586 8.36719e-21 0.00228323
3.29093 -2.37528e-20 0.0021752
3.32601 -2.94062e-21 0.0020736
3.36109 -8.05974e-21 0.00197797
3.39619 4.56964e-21 0.00188788
3.43129 3.38566e-22 0.00180295
3.4664 -2.28409e-21 0.00172281
3.50152 -3.97201e-22 0.00164714
3.53665 -1.36179e-21 0.00157564
3.57179 -1.33735e-21 0.00150804
3.60694 -4.97611e-21 0.00144407
3.64209 2.74684e-21 0.00138351
3.67726 -5.86125e-21 0.00132613
3.71243 -4.48958e-21 0.00127173
3.74761 2.04008e-21 0.00122012
3.7828 8.79143e-22 0.00117114
3.81801 -2.45947e-21 0.00112462
3.85322 1.12613e-21 0.00108041
3.88844 -7.05185e-22 0.00103838
3.92367 2.11611e-21 0.000998387
3.95891 3.69858e-21 0.000960323
3.99416 -2.20101e-21 0.000924073
4.02942 3.5842e-22 0.000889533
4.06469 -1.03111e-21 0.000856606
4.09997 -1.42319e-21 0.000825201
4.13526 -2.60903e-22 0.000795234
4.17056 -2.22188e-21 0.000766625
4.20587 7.31309e-22 0.0007393
4.24119 2.01979e-22 0.000713191
4.27653 2.99601e-22 0.000688232
4.31187 1.22768e-22 0.000664362
4.34722 1.7373e-21 0.000641525
4.38259 -1.82656e-21 0.000619665
4.41797 -2.38487e-21 0.000598734
4.45335 1.55395e-21 0.000578684
4.48875 8.63208e-22 0.00055947
4.52416 -1.81032e-21 0.00054105
4.55958 3.74654e-22 0.000523385
4.59502 -5.35492e-22 0.000506439
4.63046 1.44891e-21 0.000490174
4.66592 7.9992e-22 0.00047456
4.70139 3.63972e-22 0.000459564
4.73687 9.42878e-22 0.000445158
4.77237 3.48765e-22 0.000431313
4.80787 -1.88893e-22 0.000418003
4.84339 6.37972e-22 0.000405203
4.87892 -4.30756e-22 0.00039289
4.91446 -7.54811e-22 0.000381042
4.95002 -3.08211e-22 0.000369638
4.98559 -1.28198e-21 0.000358657
5.02117 9.85833e-22 0.000348081
5.05677 3.43175e-24 0.000337892
5.09237 -4.60501e-22 0.000328073
5.128 -6.75656e-22 0.000318608
5.16363 -6.4142e-22 0.000309482
5.19928 -2.08649e-22 0.00030068
5.23494 4.75549e-22 0.000292188
5.27062 7.74217e-23 0.000283993
5.30631 -7.26481e-22 0.000276083
5.34201 3.07724e-22 0.000268445
5.37773 1.14024e-22 0.00026107
5.41346 7.94857e-23 0.000253945
5.4492 -3.57516e-22 0.000247061
5.48497 -4.848e-22 0.000240408
5.52074 -2.57927e-23 0.000233976
5.55653 -4.27328e-22 0.000227758
5.59233 1.46735e-22 0.000221744
5.62815 1.56464e-22 0.000215926
5.66399 -5.57885e-22 0.000210296
5.69984 -7.63113e-22 0.000204848
5.7357 -2.79904e-22 0.000199575
5.77158 1.3092e-22 0.000194469
5.80748 3.13438e-22 0.000189525
5.84339 -3.46877e-23 0.000184735
5.87932 3.19877e-23 0.000180095
5.91526 1.6928e-22 0.000175599
5.95122 1.46563e-22 0.000171242
5.9872 -1.02444e-22 0.000167017
6.02319 3.64336e-22 0.000162922
6.05919 -6.07911e-23 0.00015895
6.09522 3.25381e-23 0.000155097
6.13126 -1.21827e-22 0.00015136
6.16732 7.71323e-23 0.000147733
6.20339 1.22978e-22 0.000144213
6.23949 6.25108e-23 0.000140797
6.27559 9.76516e-23 0.000137481
6.31172 -4.20441e-22 0.00013426
6.34786 -2.46881e-22 0.000131132
6.38403 5.59994e-23 0.000128094
6.42021 4.57384e-23 0.000125143
6.4564 2.92525e-22 0.000122275
6.49262 1.1297e-22 0.000119488
6.52885 -8.205e-23 0.000116779
6.5651 -1.65284e-23 0.000114146
6.60137 1.53107e-22 0.000111585
6.63766 -7.49393e-23 0.000109095
6.67397 -7.59941e-23 0.000106673
6.71029 -2.60431e-22 0.000104317
6.74664 -1.25751e-22 0.000102026
6.783 4.44422e-23 9.97953e-05
6.81938 1.23807e-22 9.76249e-05
6.85579 8.70539e-23 9.55124e-05
6.89221 -1.19153e-22 9.3456e-05
6.92865 -1.63826e-23 9.14537e-05
6.96511 2.06804e-23 8.95041e-05
7.00159 -1.84333e-22 8.76053e-05
7.0381 1.67781e-22 8.57559e-05
7.07462 -1.92219e-22 8.39543e-05
7.11116 7.76104e-24 8.2199e-05
7.14772 6.73625e-23 8.04886e-05
7.18431 2.60006e-23 7.88217e-05
7.22091 2.21409e-23 7.71971e-05
7.25754 -1.032e-22 7.56134e-05
7.29418 1.76022e-23 7.40694e-05
7.33085 9.07339e-23 7.25639e-05
7.36754 5.66768e-23 7.10958e-05
7.40425 1.01774e-22 6.96639e-05
7.44099 -1.78152e-23 6.82673e-05
7.47774 -2.8443e-23 6.69049e-05
7.51452 2.27492e-23 6.55756e-05
7.55132 2.77406e-23 6.42785e-05
7.58814 -2.49712e-22 6.30127e-05
7.62498 -4.98127e-23 6.17773e-05
7.66185 7.58647e-23 6.05715e-05
7.69874 6.60941e-23 5.93943e-05
7.73566 2.70283e-23 5.82449e-05
7.77259 3.21879e-24 5.71227e-05
7.80955 -8.46821e-23 5.60267e-05
7.84654 1.4589e-22 5.49564e-05
7.88355 1.4994e-23 5.39109e-05
7.92058 -4.01362e-23 5.28896e-05
7.95763 3.36841e-24 5.18918e-05
7.99471 1.02835e-23 5.09169e-05
8.03182 3.1548e-23 4.99643e-05
8.06895 -4.63455e-23 4.90333e-05
8.1061 -4.93139e-23 4.81233e-05
8.14328 -1.85887e-23 4.72339e-05
8.18049 4.24941e-23 4.63644e-05
8.21772 2.41286e-23 4.55143e-05
8.25497 -4.83757e-23 4.46831e-05
8.29226 3.72918e-23 4.38703e-05
8.32956 -2.28051e-23 4.30754e-05
8.3669 8.93622e-23 4.2298e-05
8.40426 -1.1223e-23 4.15376e-05
8.44165 3.38076e-23 4.07937e-05
8.47906 5.84922e-23 4.00659e-05
8.5165 -8.00358e-25 3.93538e-05
8.55397 -3.60365e-23 3.86571e-05
8.59146 -5.12758e-23 3.79752e-05
8.62899 3.00467e-23 3.73079e-05
8.66654 -8.96382e-24 3.66547e-05
8.70412 7.94355e-24 3.60154e-05
8.74172 -1.42647e-23 3.53895e-05
8.77936 6.42475e-23 3.47767e-05
8.81702 7.14419e-23 3.41768e-05
8.85471 -2.04811e-23 3.35893e-05
8.89244 -1.55792e-23 3.30139e-05
8.93019 -1.47105e-23 3.24505e-05
8.96797 1.58096e-23 3.18986e-05
9.00578 2.1842e-23 3.13581e-05
9.04362 2.32816e-23 3.08285e-05
9.08149 -5.07852e-23 3.03097e-05
9.11939 -3.10479e-23 2.98014e-05
9.15732 1.72678e-23 2.93034e-05
9.19528 -1.12585e-23 2.88153e-05
9.23327 -2.65448e-23 2.8337e-05
9.2713 -4.65802e-24 2.78683e-05
9.30935 1.63741e-23 2.74088e-05
9.34744 -7.01619e-24 2.69584e-05
9.38556 1.49732e-23 2.65169e-05
9.42371 -1.21036e-23 2.60841e-05
9.46189 -1.22435e-23 2.56597e-05
9.50011 1.09634e-23 2.52436e-05
9.53836 -2.79567e-23 2.48356e-05
9.57664 -3.78638e-24 2.44354e-05
9.61496 2.26772e-25 2.4043e-05
9.65331 -1.78116e-23 2.36581e-05
9.69169 -1.21516e-23 2.32806e-05
9.73011 -3.67844e-23 2.29102e-05
9.76856 1.1142e-23 2.25469e-05
9.80704 2.07065e-23 2.21905e-05
9.84557 1.85461e-23 2.18408e-05
9.88412 7.17395e-24 2.14976e-05
9.92271 1.94692e-26 2.11609e-05
9.96134 1.28287e-23 2.08305e-05
10 3.96569e-25 2.05061e-05
10.0387 -2.96411e-23 2.01879e-05
10.0774 -9.10466e-24 1.98754e-05
10.1162 -2.45531e-23 1.95688e-05
10.155 -1.64987e-23 1.92677e-05
10.1939 -1.76338e-23 1.89721e-05
10.2328 2.50606e-24 1.8682e-05
10.2717 -1.62585e-23 1.83971e-05
10.3106 7.26551e-24 1.81173e-05
10.3496 1.72305e-23 1.78426e-05
10.3887 -4.63511e-24 1.75728e-05
10.4278 1.02306e-23 1.73078e-05
10.4669 8.49551e-24 1.70476e-05
10.506 -5.38115e-24 1.6792e-05
10.5452 -2.07614e-25 1.65409e-05
10.5845 -1.99618e-24 1.62943e-05
10.6238 -1.25e-23 1.6052e-05
10.6631 2.00198e-23 1.58139e-05
10.7024 1.77123e-23 1.558e-05
10.7418 1.26656e-23 1.53502e-05
10.7813 9.29118e-25 1.51244e-05
10.8208 4.15282e-24 1.49025e-05
10.8603 -1.92434e-23 1.46844e-05
10.8999 1.53454e-24 1.447e-05
10.9395 -1.00052e-23 1.42594e-05
10.9792 8.91356e-24 1.40523e-05
11.0189 1.78309e-24 1.38488e-05
11.0586 -2.77421e-24 1.36487e-05
11.0984 -1.27812e-24 1.3452e-05
11.1383 -2.018e-23 1.32587e-05
11.1781 -2.70609e-24 1.30686e-05
11.2181 -1.12433e-23 1.28817e-05
11.2581 -9.10679e-24 1.26979e-05
11.2981 -1.09e-23 1.25171e-05
11.3381 2.95724e-24 1.23394e-05
11.3783 7.16447e-25 1.21646e-05
11.4184 8.33184e-24 1.19927e-05
11.4587 -2.35177e-24 1.18236e-05
11.4989 -2.38409e-24 1.16573e-05
11.5392 -3.73945e-24 1.14938e-05
11.5796 4.93895e-24 1.13329e-05
11.62 5.465e-24 1.11746e-05
11.6605 -6.53758e-24 1.10189e-05
11.701 -2.4563e-24 1.08657e-05
11.7415 -2.00216e-24 1.07149e-05
11.7822 -4.70174e-24 1.05666e-05
11.8228 -6.0149e-24 1.04207e-05
11.8636 6.10495e-24 1.02771e-05
11.9043 -5.80261e-25 1.01358e-05
11.9452 -6.82933e-24 9.99669e-06
11.986 -4.90311e-24 9.85982e-06
12.027 2.55911e-24 9.72511e-06
12.068 -1.70068e-24 9.59252e-06
12.109 1.24777e-23 9.46201e-06
12.1501 5.77727e-24 9.33355e-06
12.1913 1.54639e-24 9.20709e-06
12.2325 -7.14781e-25 9.08259e-06
12.2738 -1.49903e-23 8.96003e-06
12.3151 5.34849e-24 8.83937e-06
12.3565 1.66504e-24 8.72056e-06
12.3979 -5.31246e-24 8.60359e-06
12.4394 -2.65832e-24 8.4884e-06
12.481 3.62326e-24 8.37498e-06
12.5226 3.95885e-25 8.26329e-06
12.5643 -9.83138e-24 8.1533e-06
12.6061 -5.53268e-24 8.04498e-06
12.6479 2.75716e-24 7.93829e-06
12.6898 -8.20128e-25 7.83322e-06
12.7317 6.09746e-24 7.72972e-06
12.7737 -4.59823e-24 7.62777e-06
12.8158 4.45066e-24 7.52735e-06
12.8579 6.96587e-24 7.42843e-06
12.9001 -5.55114e-24 7.33098e-06
12.9424 1.63691e-24 7.23497e-06
12.9847 9.64095e-24 7.14039e-06
13.0271 9.30546e-24 7.0472e-06
13.0696 6.56891e-24 6.95538e-06
13.1121 -3.12204e-24 6.8649e-06
13.1547 -8.24255e-24 6.77575e-06
13.1974 -8.06693e-24 6.6879e-06
13.2402 -1.43847e-24 6.60133e-06
13.283 -7.26009e-25 6.51602e-06
13.3259 3.7191e-24 6.43194e-06
13.3689 -8.8025e-24 6.34907e-06
13.4119 1.67383e-24 6.26739e-06
13.455 -1.67667e-24 6.18689e-06
13.4982 -7.422e-24 6.10754e-06
13.5415 4.97616e-24 6.02932e-06
13.5848 -4.18404e-24 5.95222e-06
13.6283 6.04045e-24 5.87621e-06
13.6718 -4.74141e-25 5.80128e-06
13.7153 4.60957e-25 5.7274e-06
13.759 5.95608e-25 5.65457e-06
13.8028 -1.08233e-24 5.58275e-06
13.8466 -4.03607e-24 5.51195e-06
13.8905 2.72532e-25 5.44213e-06
13.9345 3.12823e-24 5.37329e-06
13.9786 -8.70114e-25 5.3054e-06
14.0227 3.19765e-24 5.23846e-06
14.067 -6.80001e-25 5.17244e-06
14.1113 -4.26471e-24 5.10733e-06
14.1558 4.36817e-25 5.04311e-06
14.2003 -6.22562e-24 4.97978e-06
14.2449 1.7763e-24 4.91731e-06
14.2896 1.174e-24 4.85569e-06
14.3344 7.71936e-25 4.79491e-06
14.3793 -3.27095e-25 4.73496e-06
14.4243 -3.40086e-24 4.67582e-06
14.4693 -3.11741e-24 4.61747e-06
14.5145 2.63775e-25 4.55991e-06
14.5598 -1.14545e-24 4.50313e-06
14.6052 3.50385e-25 4.4471e-06
14.6506 -1.47869e-24 4.39182e-06
14.6962 8.5595e-25 4.33728e-06
14.7419 -3.44257e-24 4.28347e-06
14.7877 -9.06351e-25 4.23036e-06
14.8336 -2.45343e-24 4.17796e-06
14.8796 -5.88647e-25 4.12624e-06
14.9257 -9.85935e-25 4.07521e-06
14.9719 9.04205e-25 4.02484e-06
15.0182 1.05171e-24 3.97514e-06
15.0647 -2.09313e-24 3.92608e-06
15.1112 1.71172e-25 3.87766e-06
15.1579 -2.30059e-24 3.82986e-06
15.2047 7.21625e-25 3.78268e-06
15.2516 -1.58612e-24 3.73612e-06
15.2986 1.17303e-24 3.69015e-06
15.3458 3.19613e-24 3.64476e-06
15.393 -3.60844e-26 3.59996e-06
15.4404 -5.00653e-25 3.55573e-06
15.488 -1.52427e-24 3.51206e-06
15.5356 2.23208e-25 3.46895e-06
15.5834 -1.10251e-24 3.42638e-06
15.6313 -3.89659e-24 3.38435e-06
15.6794 3.51948e-25 3.34284e-06
15.7276 5.62013e-25 3.30185e-06
15.7759 7.05111e-26 3.26138e-06
15.8243 5.23401e-25 3.22141e-06
15.873 -1.37152e-24 3.18194e-06
15.9217 1.19753e-24 3.14295e-06
15.9706 1.4615e-24 3.10445e-06
16.0197 -2.53082e-25 3.06642e-06
16.0689 -1.60347e-24 3.02886e-06
16.1182 -1.24166e-24 2.99175e-06
16.1677 3.95259e-25 2.9551e-06
16.2174 -7.2601e-25 2.9189e-06
16.2672 1.82969e-24 2.88313e-06
16.3172 -6.5316e-25 2.84779e-06
16.3674 2.66269e-24 2.81288e-06
16.4177 1.2979e-25 2.77839e-06
16.4682 -1.34779e-24 2.74431e-06
16.5189 -1.00439e-25 2.71064e-06
16.5697 6.18373e-25 2.67737e-06
16.6208 2.83598e-24 2.64449e-06
16.672 -1.29667e-24 2.612e-06
16.7234 -2.66004e-24 2.57989e-06
16.775 6.35891e-25 2.54815e-06
16.8268 5.54122e-25 2.51679e-06
16.8787 6.92675e-25 2.48579e-06
16.9309 7.26451e-25 2.45515e-06
16.9833 2.90816e-25 2.42486e-06
17.0359 -6.81255e-25 2.39492e-06
17.0887 2.92273e-25 2.36533e-06
17.1418 1.65351e-24 2.33607e-06
17.195 -2.23905e-25 2.30714e-06
17.2485 1.36274e-24 2.27854e-06
17.3022 8.74662e-25 2.25026e-06
17.3562 8.99687e-25 2.2223e-06
17.4104 6.86394e-25 2.19465e-06
17.4648 4.98571e-26 2.1673e-06
17.5195 -4.60595e-25 2.14026e-06
17.5744 1.27435e-24 2.11351e-06
17.6296 -1.00563e-24 2.08706e-06
17.6851 1.44516e-24 2.06089e-06
17.7408 1.67246e-25 2.03501e-06
17.7969 -1.11259e-24 2.00941e-06
17.8532 -5.55254e-25 1.98408e-06
17.9098 -1.74715e-24 1.95901e-06
17.9667 -7.24554e-25 1.93422e-06
18.0239 3.40035e-26 1.90968e-06
18.0815 1.71706e-24 1.8854e-06
18.1393 1.29834e-24 1.86137e-06
18.1975 1.56573e-25 1.83758e-06
18.256 1.75493e-25 1.81404e-06
18.3149 4.35051e-25 1.79074e-06
18.3742 9.67408e-25 1.76767e-06
18.4338 1.63496e-24 1.74483e-06
18.4938 -9.86267e-26 1.72221e-06
18.5542 1.07116e-25 1.69981e-06
18.615 3.88325e-25 1.67764e-06
18.6762 -2.06411e-26 1.65567e-06
18.7379 1.57785e-25 1.63391e-06
18.8 -4.84384e-26 1.61235e-06
18.8625 3.70126e-25 1.591e-06
18.9255 1.44663e-24 1.56984e-06
18.9891 5.78147e-26 1.54886e-06
19.0531 2.14655e-25 1.52808e-06
19.1177 -4.00852e-28 1.50747e-06
19.1828 1.21535e-24 1.48704e-06
19.2484 6.64464e-26 1.46678e-06
19.3147 -6.29618e-25 1.44669e-06
19.3816 1.22127e-25 1.42676e-06
19.4491 -6.60803e-25 1.40698e-06
19.5173 1.60474e-25 1.38736e-06
19.5862 -2.21782e-25 1.36788e-06
19.6558 2.6047e-25 1.34854e-06
19.7262 -2.42537e-25 1.32933e-06
19.7974 1.89419e-25 1.31026e-06
19.8694 -2.02064e-25 1.2913e-06
19.9423 -6.7367e-25 1.27246e-06
20.0162 8.15058e-25 1.25372e-06
20.091 -8.37622e-26 1.23509e-06
20.1669 -6.25834e-25 1.21654e-06
20.244 -3.14248e-25 1.19808e-06
20.3222 -7.0441e-26 1.17968e-06
20.4016 -4.60755e-25 1.16135e-06
20.4825 -3.76191e-25 1.14307e-06
20.5648 -3.70453e-25 1.12483e-06
20.6487 -6.59502e-25 1.1066e-06
20.7344 6.93203e-25 1.08838e-06
20.8219 4.23446e-25 1.07014e-06
20.9115 -7.19691e-25 1.05187e-06
21.0034 -6.33344e-25 1.03353e-06
21.0979 3.71948e-25 1.01509e-06
21.1952 2.03886e-25 9.96514e-07
21.2959 4.01876e-25 9.77755e-07
21.4004 -3.9424e-25 9.5875e-07
21.5093 2.13153e-26 9.39416e-07
21.6237 -5.82203e-25 9.19642e-07
21.7448 -2.55704e-26 8.9927e-07
21.8747 -4.57476e-25 8.78055e-07
22.0165 2.44755e-25 8.55586e-07
22.1768 1.96391e-25 8.31055e-07
22.3723 3.08976e-26 8.02318e-07


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1ClassicOneLoop/vCLAx_FRG.txt <==
-89.4891 2.79432e-11 6.82438e-17
-88.7073 2.04107e-10 2.38405e-17
-88.0661 1.83852e-10 5.46013e-19
-87.4987 -8.84959e-11 1.54721e-17
-86.9793 -2.65489e-10 8.73493e-17
-86.4949 -5.16211e-11 1.73703e-16
-86.0373 3.91372e-10 1.55597e-16
-85.6014 6.45745e-10 1.01551e-16
-85.1835 4.48159e-10 1.60485e-17
-84.7809 -1.12369e-10 3.26557e-18
-84.3914 -6.0951e-10 7.65061e-17
-84.0136 -6.63951e-10 1.82118e-16
-83.646 -1.58297e-10 2.935e-16
-83.2875 6.34322e-10 2.98178e-16
-82.9374 1.23784e-09 2.46799e-16
-82.5949 1.26872e-09 1.20368e-16
-82.2593 6.32207e-10 2.87278e-17
-81.93 -3.60006e-10 3.50588e-18
-81.6066 -1.21629e-09 6.7019e-17
-81.2887 -1.44422e-09 2.13164e-16
-80.9758 -8.70874e-10 3.43343e-16
-80.6678 3.14896e-10 4.50003e-16
-80.3642 1.60574e-09 4.30657e-16
-80.0648 2.40735e-09 3.511e-16
-79.7693 2.32427e-09 1.9372e-16
-79.4776 1.29702e-09 6.50136e-17
-79.1895 -2.91401e-10 -4.03625e-18
-78.9048 -1.83897e-09 2.35319e-17
-78.6232 -2.67512e-09 1.56779e-16
-78.3448 -2.41158e-09 3.17438e-16
-78.0692 -1.03463e-09 4.98344e-16
-77.7964 1.01889e-09 5.76698e-16
-77.5263 3.03508e-09 5.90431e-16
-77.2588 4.27366e-09 4.70028e-16
-76.9937 4.20791e-09 3.14681e-16
-76.731 2.77758e-09 1.30589e-16
-76.4706 3.54561e-10 1.05291e-17
-76.2124 -2.27085e-09 -1.50783e-17
-75.9562 -4.24034e-09 5.64445e-17
-75.7022 -4.80829e-09 2.35526e-16
-75.45 -3.6861e-09 4.22887e-16
-75.1998 -1.08069e-09 6.25596e-16
-74.9514 2.29304e-09 7.12303e-16
-74.7048 5.43755e-09 7.33801e-16
-74.46 7.37288e-09 6.08626e-16
-74.2168 7.40069e-09 4.40101e-16
-73.9752 5.39483e-09 2.20885e-16
-73.7352 1.77708e-09 5.16403e-17
-73.4967 -2.46943e-09 -3.74187e-17
-73.2597 -6.1778e-09 -2.3102e-17
-73.0242 -8.19913e-09 1.19135e-16
-72.79 -7.84628e-09 3.07517e-16
-72.5573 -5.00749e-09 5.59016e-16
-72.3258 -2.87457e-10 7.30999e-16
-72.0957 5.17302e-09 8.67055e-16
-71.8668 9.95888e-09 8.41835e-16
-71.6392 1.273e-08 7.48907e-16
-71.4127 1.26307e-08 5.31968e-16
-71.1875 9.45741e-09 3.09246e-16
-70.9634 3.85579e-09 8.94619e-17
-70.7404 -2.93159e-09 -4.91556e-17
-70.5185 -9.20562e-09 -7.15447e-17
-70.2977 -1.33639e-08 4.55727e-18
-70.0779 -1.41623e-08 2.1209e-16
-69.8592 -1.11719e-08 4.34203e-16
-69.6415 -4.82038e-09 7.08689e-16
-69.4247 3.58853e-09 8.72797e-16
-69.2089 1.21844e-08 9.96833e-16
-68.9941 1.89432e-08 9.44257e-16
-68.7802 2.21218e-08 8.28661e-16
-68.5671 2.07586e-08 5.84373e-16
-68.355 1.48284e-08 3.37862e-16
-68.1437 5.44037e-09 9.18593e-17
-67.9333 -5.5183e-09 -7.44274e-17
-67.7237 -1.55921e-08 -1.21977e-16
-67.515 -2.24621e-08 -6.98599e-17
-67.307 -2.42971e-08 1.30299e-16
-67.0999 -2.03472e-08 3.5524e-16
-66.8935 -1.1034e-08 6.62744e-16
-66.6879 1.97656e-09 8.70568e-16
-66.483 1.61291e-08 1.06512e-15
-66.2789 2.84651e-08 1.07449e-15
-66.0755 3.62056e-08 1.024e-15
-65.8728 3.74286e-08 8.06058e-16
-65.6708 3.14047e-08 5.63032e-16
-65.4694 1.89729e-08 2.6625e-16
-65.2688 2.26528e-09 2.28979e-17
-65.0688 -1.54539e-08 -1.36814e-16
-64.8695 -3.06197e-08 -1.95904e-16
-64.6709 -3.98568e-08 -9.42701e-17
-64.4728 -4.0889e-08 7.08226e-17
-64.2754 -3.28706e-08 3.7585e-16
-64.0786 -1.67939e-08 6.33317e-16
-63.8824 4.72288e-09 9.43054e-16
-63.6868 2.77952e-08 1.08829e-15
-63.4918 4.79837e-08 1.20341e-15
-63.2974 6.11733e-08 1.10922e-15
-63.1035 6.43003e-08 9.66956e-16
-62.9102 5.61525e-08 6.76931e-16
-62.7175 3.75156e-08 3.89956e-16
-62.5252 1.1366e-08 9.08358e-17
-62.3336 -1.7832e-08 -1.35444e-16
-62.1424 -4.4614e-08 -2.40806e-16
-61.9518 -6.37695e-08 -2.5192e-16
-61.7617 -7.10635e-08 -8.20904e-17
-61.5721 -6.43307e-08 1.20665e-16
-61.383 -4.37807e-08 4.70694e-16
-61.1944 -1.2264e-08 7.33729e-16
-61.0063 2.52159e-08 1.05478e-15
-60.8187 6.22394e-08 1.17864e-15
-60.6316 9.20473e-08 1.28287e-15
-60.4449 1.08824e-07 1.15835e-15
-60.2587 1.08658e-07 9.98019e-16
-60.0729 9.05573e-08 6.81589e-16
-59.8876 5.65353e-08 3.75089e-16
-59.7027 1.1727e-08 5.54112e-17
-59.5183 -3.66726e-08 -1.93535e-16
-59.3343 -8.02045e-08 -3.14644e-16
-59.1507 -1.10907e-07 -3.49592e-16
-58.9676 -1.22391e-07 -1.84544e-16
-58.7848 -1.11351e-07 4.71324e-18
-58.6025 -7.80508e-08 3.73779e-16
-58.4206 -2.66935e-08 6.47275e-16
-58.2391 3.52133e-08 1.01794e-15
-58.058 9.78727e-08 1.17693e-15
-57.8773 1.50725e-07 1.34858e-15
-57.697 1.84277e-07 1.26313e-15
-57.5171 1.91591e-07 1.15553e-15
-57.3375 1.69846e-07 8.48741e-16
-57.1583 1.20732e-07 5.45648e-16
-56.9795 5.08059e-08 1.83502e-16
-56.8011 -2.97266e-08 -1.22716e-16
-56.623 -1.08033e-07 -3.28793e-16
-56.4453 -1.71063e-07 -4.55787e-16
-56.2679 -2.07224e-07 -3.74156e-16
-56.0909 -2.08774e-07 -2.58888e-16
-55.9143 -1.7293e-07 8.39315e-17
-55.7379 -1.02925e-07 3.49822e-16
-55.562 -7.60252e-09 7.82912e-16
-55.3863 9.95202e-08 1.01095e-15
-55.211 2.02191e-07 1.3155e-15
-55.036 2.83896e-07 1.33551e-15
-54.8614 3.30312e-07 1.36701e-15
-54.687 3.31953e-07 1.13113e-15
-54.513 2.85605e-07 8.97061e-16
-54.3393 1.95629e-07 5.12278e-16
-54.1659 7.32303e-08 1.62483e-16
-53.9928 -6.43241e-08 -1.66667e-16
-53.8201 -1.96613e-07 -4.29429e-16
-53.6476 -3.0243e-07 -5.14593e-16
-53.4754 -3.63594e-07 -5.51212e-16
-53.3036 -3.67364e-07 -3.25879e-16
-53.132 -3.09212e-07 -1.38315e-16
-52.9607 -1.93583e-07 3.03521e-16
-52.7897 -3.40788e-08 5.7649e-16
-52.619 1.48264e-07 1.02935e-15
-52.4485 3.27618e-07 1.19414e-15
-52.2784 4.76921e-07 1.44958e-15
-52.1085 5.72032e-07 1.37067e-15
-51.9389 5.95213e-07 1.32576e-15
-51.7695 5.38582e-07 1.00618e-15
-51.6005 4.05331e-07 7.13366e-16
-51.4317 2.10566e-07 2.98432e-16
-51.2631 -2.09312e-08 -6.86223e-17
-51.0949 -2.56983e-07 -3.65988e-16
-50.9268 -4.6309e-07 -6.09874e-16
-50.7591 -6.06534e-07 -6.21521e-16
-50.5916 -6.62014e-07 -6.28262e-16
-50.4243 -6.15059e-07 -3.20934e-16
-50.2573 -4.65401e-07 -1.1932e-16
-50.0906 -2.27356e-07 3.85189e-16
-49.924 7.0974e-08 6.43013e-16
-49.7578 3.91122e-07 1.12786e-15
-49.5917 6.89076e-07 1.25276e-15
-49.4259 9.21095e-07 1.51386e-15
-49.2604 1.05024e-06 1.38634e-15
-49.0951 1.05157e-06 1.33216e-15
-48.93 9.16979e-07 9.71929e-16
-48.7651 6.56644e-07 6.63666e-16
-48.6005 2.99561e-07 2.25788e-16
-48.4361 -1.1035e-07 -1.60304e-16
-48.2719 -5.1842e-07 -4.60987e-16
-48.1079 -8.67278e-07 -7.28443e-16
-47.9442 -1.10357e-06 -7.25285e-16
-47.7806 -1.18664e-06 -7.59396e-16
-47.6173 -1.09395e-06 -4.19562e-16
-47.4542 -8.26123e-07 -2.44067e-16
-47.2913 -4.07594e-07 3.11513e-16
-47.1287 1.14798e-07 5.51269e-16
-46.9662 6.7713e-07 1.10377e-15
-46.8039 1.206e-06 1.22148e-15
-46.6419 1.62774e-06 1.55697e-15
-46.48 1.87883e-06 1.42736e-15
-46.3184 1.91439e-06 1.43536e-15
-46.1569 1.71631e-06 1.06556e-15
-45.9957 1.2962e-06 7.85813e-16
-45.8346 6.96908e-07 3.19578e-16
-45.6737 -1.26789e-08 -8.50744e-17
-45.5131 -7.43758e-07 -4.32855e-16
-45.3526 -1.39974e-06 -7.62189e-16
-45.1923 -1.88707e-06 -8.08483e-16
-45.0322 -2.12923e-06 -9.25423e-16
-44.8723 -2.07657e-06 -6.09128e-16
-44.7126 -1.71568e-06 -5.05294e-16
-44.553 -1.07232e-06 7.98978e-17
-44.3937 -2.11251e-07 2.85468e-16
-44.2345 7.70357e-07 9.30564e-16
-44.0755 1.75342e-06 1.05726e-15
-43.9167 2.61098e-06 1.53084e-15
-43.758 3.22462e-06 1.4339e-15
-43.5996 3.49957e-06 1.58364e-15
-43.4413 3.37948e-06 1.23443e-15
-43.2831 2.85464e-06 1.05025e-15
-43.1252 1.96772e-06 5.59866e-16
-42.9674 8.09651e-07 1.69151e-16
-42.8098 -4.86987e-07 -2.57119e-16
-42.6523 -1.76456e-06 -6.57395e-16
-42.495 -2.85663e-06 -8.13042e-16
-42.3379 -3.61085e-06 -1.05346e-15
-42.181 -3.90691e-06 -8.27206e-16
-42.0242 -3.67578e-06 -8.45711e-16
-41.8675 -2.90973e-06 -2.76635e-16
-41.7111 -1.66853e-06 -1.42623e-16
-41.5548 -7.49822e-08 5.91912e-16
-41.3986 1.69595e-06 7.18269e-16
-41.2426 3.43607e-06 1.37637e-15
-41.0867 4.92813e-06 1.33061e-15
-40.9311 5.9716e-06 1.70718e-15
-40.7755 6.40981e-06 1.40998e-15
-40.6201 6.15035e-06 1.41939e-15
-40.4649 5.18259e-06 9.25601e-16
-40.3098 3.58144e-06 6.29259e-16
-40.1548 1.50621e-06 1.13797e-16
-40 -8.16939e-07 -3.18426e-16
-39.8454 -3.11531e-06 -6.33569e-16
-39.6909 -5.10366e-06 -1.00796e-15
-39.5365 -6.51483e-06 -9.52136e-16
-39.3823 -7.1367e-06 -1.14243e-15
-39.2282 -6.83829e-06 -6.74775e-16
-39.0742 -5.5933e-06 -6.76357e-16
-38.9204 -3.4874e-06 9.01678e-17
-38.7668 -7.16412e-07 1.65659e-16
-38.6132 2.43174e-06 1.00617e-15
-38.4598 5.60562e-06 9.94246e-16
-38.3066 8.42842e-06 1.66112e-15
-38.1534 1.05426e-05 1.43341e-15
-38.0004 1.16519e-05 1.75289e-15
-37.8476 1.15633e-05 1.29089e-15
-37.6948 1.02129e-05 1.22578e-15
-37.5422 7.685e-06 6.442e-16
-37.3898 4.207e-06 2.96478e-16
-37.2374 1.3593e-07 -1.96104e-16
-37.0852 -4.08124e-06 -6.42983e-16
-36.9331 -7.94937e-06 -8.29108e-16
-36.7811 -1.09861e-05 -1.19794e-15
-36.6293 -1.2774e-05 -9.45434e-16
-36.4775 -1.30186e-05 -1.14525e-15
-36.3259 -1.15855e-05 -4.68132e-16
-36.1745 -8.53011e-06 -5.28664e-16
-36.0231 -4.09901e-06 4.10976e-16
-35.8719 1.2846e-06 3.64095e-16
-35.7207 7.06104e-06 1.31544e-15
-35.5697 1.25905e-05 1.13247e-15
-35.4189 1.72216e-05 1.84895e-15
-35.2681 2.0368e-05 1.44072e-15
-35.1174 2.15768e-05 1.76934e-15
-34.9669 2.0593e-05 1.16555e-15
-34.8165 1.73956e-05 1.09486e-15
-34.6661 1.22203e-05 4.49787e-16
-34.5159 5.54025e-06 9.63382e-17
-34.3659 -1.96494e-06 -3.65151e-16
-34.2159 -9.48393e-06 -8.19908e-16
-34.066 -1.61487e-05 -8.89956e-16
-33.9162 -2.11396e-05 -1.28581e-15
-33.7666 -2.37718e-05 -8.61728e-16
-33.617 -2.35903e-05 -1.12989e-15
-33.4676 -2.0427e-05 -2.62674e-16
-33.3183 -1.44435e-05 -4.46645e-16
-33.169 -6.12739e-06 6.70538e-16
-33.0199 3.73965e-06 4.49205e-16
-32.8709 1.41544e-05 1.54888e-15
-32.722 2.39916e-05 1.16393e-15
-32.5731 3.21206e-05 1.99715e-15
-32.4244 3.75363e-05 1.39536e-15
-32.2758 3.94721e-05 1.81476e-15
-32.1273 3.75084e-05 1.06385e-15
-31.9789 3.16292e-05 1.06134e-15
-31.8305 2.22602e-05 3.4216e-16
-31.6823 1.02338e-05 3.08999e-17
-31.5342 -3.26392e-06 -4.20984e-16
-31.3862 -1.682e-05 -8.72092e-16
-31.2382 -2.89203e-05 -8.55944e-16
-31.0904 -3.81277e-05 -1.30227e-15
-30.9426 -4.32286e-05 -7.33215e-16
-30.795 -4.33953e-05 -1.1164e-15
-30.6474 -3.82851e-05 -6.66719e-17
-30.4999 -2.81194e-05 -4.29111e-16
-30.3526 -1.36817e-05 8.89792e-16
-30.2053 3.72725e-06 4.42001e-16
-30.0581 2.24057e-05 1.74922e-15
-29.911 4.04124e-05 1.1179e-15
-29.7639 5.5761e-05 2.15526e-15
-29.617 6.66405e-05 1.32194e-15
-29.4702 7.16107e-05 1.93124e-15
-29.3234 6.97955e-05 9.94384e-16
-29.1767 6.09911e-05 1.15191e-15
-29.0301 4.57501e-05 3.13816e-16
-28.8836 2.53394e-05 1.11886e-16
-28.7372 1.67477e-06 -3.81725e-16
-28.5909 -2.28798e-05 -7.95304e-16
-28.4446 -4.57063e-05 -7.43251e-16
-28.2985 -6.42336e-05 -1.2398e-15
-28.1524 -7.61814e-05 -5.62294e-16
-28.0064 -7.98544e-05 -1.08795e-15
-27.8604 -7.43263e-05 1.34714e-16
-27.7146 -5.9611e-05 -4.53484e-16
-27.5688 -3.66915e-05 1.09394e-15
-27.4231 -7.48964e-06 3.61185e-16
-27.2775 2.52969e-05 1.94168e-15
-27.132 5.84315e-05 9.99284e-16
-26.9865 8.84484e-05 2.33937e-15
-26.8412 0.000112018 1.20431e-15
-26.6959 0.000126286 2.12226e-15
-26.5506 0.000129233 9.24514e-16
-26.4055 0.000119895 1.3639e-15
-26.2604 9.85717e-05 3.26975e-16
-26.1154 6.68143e-05 3.4289e-16
-25.9705 2.73927e-05 -2.74279e-16
-25.8256 -1.59917e-05 -5.69843e-16
-25.6808 -5.89701e-05 -5.58511e-16
-25.5361 -9.69994e-05 -1.06157e-15
-25.3915 -0.000125753 -3.35637e-16
-25.2469 -0.000141656 -9.99113e-16
-25.1024 -0.000142236 3.66053e-16
-24.9579 -0.000126501 -4.77704e-16
-24.8136 -9.50729e-05 1.3087e-15
-24.6693 -5.0261e-05 2.31094e-16
-24.525 4.11987e-06 2.1421e-15
-24.3809 6.30378e-05 8.05228e-16
-24.2368 0.000120704 2.55223e-15
-24.0927 0.00017114 1.01595e-15
-23.9488 0.000208755 2.38541e-15
-23.8049 0.000228994 8.16981e-16
-23.661 0.000228799 1.70667e-15
-23.5173 0.000207088 3.5854e-16
-23.3736 0.000164877 7.65277e-16
-23.2299 0.000105408 -8.76685e-17
-23.0863 3.3809e-05 -1.10175e-16
-22.9428 -4.31836e-05 -2.47488e-16
-22.7994 -0.000117982 -6.42748e-16
-22.656 -0.000182708 3.28695e-17
-22.5126 -0.000230154 -7.10763e-16
-22.3693 -0.000254384 7.16994e-16
-22.2261 -0.000251572 -3.90147e-16
-22.083 -0.000220359 1.58852e-15
-21.9399 -0.000162254 9.83597e-17
-21.7968 -8.15357e-05 2.34209e-15
-21.6538 1.49549e-05 4.94499e-16
-21.5109 0.000118414 2.70848e-15
-21.368 0.00021885 6.21561e-16
-21.2252 0.000306 2.5703e-15
-21.0825 0.000370426 4.6899e-16
-20.9398 0.000404395 1.99892e-15
-20.7971 0.000402918 1.77855e-16
-20.6545 0.000364185 1.21389e-15
-20.512 0.000290177 -2.28775e-17
-20.3695 0.000186371 4.84798e-16
-20.2271 6.17169e-05 6.37067e-17
-20.0847 -7.2449e-05 1.42254e-17
-19.9424 -0.000203013 5.15577e-16
-19.8001 -0.000316714 -1.29382e-16
-19.6579 -0.000401046 1.24714e-15
-19.5157 -0.000445957 -3.16123e-17
-19.3736 -0.00044459 2.04101e-15
-19.2315 -0.000394506 1.27336e-16
-19.0895 -0.000297829 2.63857e-15
-18.9475 -0.000161559 1.75277e-16
-18.8056 3.07896e-06 2.85279e-15
-18.6637 0.000181395 4.15137e-17
-18.5219 0.000356554 2.64906e-15
-18.3801 0.000511189 -1.9705e-16
-18.2383 0.000628931 2.15928e-15
-18.0967 0.000696368 -3.45317e-16
-17.955 0.000704124 1.61103e-15
-17.8134 0.000648515 -1.97954e-16
-17.6719 0.000531581 1.21215e-15
-17.5304 0.000361914 3.49795e-16
-17.3889 0.000153319 1.04666e-15
-17.2475 -7.53576e-05 1.22799e-15
-17.1061 -0.000302814 1.03806e-15
-16.9648 -0.000506221 2.20521e-15
-16.8235 -0.000664448 9.94669e-16
-16.6822 -0.000759162 2.97638e-15
-16.541 -0.0007778 7.16841e-16
-16.3999 -0.000714125 3.29354e-15
-16.2587 -0.000570039 1.19611e-16
-16.1177 -0.000355061 3.07648e-15
-15.9766 -8.63784e-05 -6.98713e-16
-15.8356 0.00021284 2.46377e-15
-15.6947 0.000515222 -1.44987e-15
-15.5537 0.000791584 1.7613e-15
-15.4129 0.00101402 -1.76544e-15
-15.272 0.00115807 1.32544e-15
-15.1312 0.00120618 -1.34632e-15
-14.9905 0.00114857 1.37492e-15
-14.8497 0.000986042 -1.38028e-16
-14.709 0.000728689 1.87343e-15
-14.5684 0.000397387 1.60342e-15
-14.4277 2.00403e-05 2.50218e-15
-14.2872 -0.000368305 3.36061e-15
-14.1466 -0.000731123 2.79327e-15
-14.0061 -0.00103116 4.55143e-15
-13.8656 -0.00123672 2.33634e-15
-13.7252 -0.00132234 4.76502e-15
-13.5848 -0.00127407 1.0023e-15
-13.4444 -0.00108906 3.94631e-15
-13.304 -0.000778441 -9.52059e-16
-13.1637 -0.0003652 2.44984e-15
-13.0234 0.000116154 -2.91155e-15
-12.8832 0.000623102 9.30743e-16
-12.743 0.00110867 -4.11164e-15
-12.6028 0.00152521 8.62212e-17
-12.4626 0.00183016 -3.9288e-15
-12.3225 0.00198845 3.67266e-16
-12.1824 0.00197888 -2.16173e-15
-12.0423 0.00179343 1.7417e-15
-11.9023 0.00144282 8.15083e-16
-11.7623 0.000951453 3.63925e-15
-11.6223 0.000361304 4.11484e-15
-11.4824 -0.000277383 5.13598e-15
-11.3424 -0.000904002 6.62938e-15
-11.2026 -0.00145969 5.31022e-15
-11.0627 -0.00188609 7.45948e-15
-10.9228 -0.00213785 3.66544e-15
-10.783 -0.00218083 6.28992e-15
-10.6432 -0.00200217 4.08706e-16
-10.5035 -0.0016068 3.56264e-15
-10.3637 -0.00102266 -3.53802e-15
-10.224 -0.000295251 3.59984e-16
-10.0843 0.000513232 -6.82186e-15
-9.94468 0.0013303 -2.00433e-15
-9.80504 0.00207984 -8.13852e-15
-9.66542 0.00268724 -2.4811e-15
-9.52583 0.00309024 -6.75746e-15
-9.38626 0.00323983 -7.45621e-16
-9.24671 0.00311303 -2.84479e-15
-9.10719 0.00270678 2.61485e-15
-8.96769 0.00205044 2.47949e-15
-8.82821 0.00119146 6.2337e-15
-8.68874 0.000206132 7.48953e-15
-8.54931 -0.000822026 8.44247e-15
-8.40989 -0.00179328 1.04431e-14
-8.27049 -0.00261763 7.93105e-15
-8.13111 -0.00320626 1.02557e-14
-7.99175 -0.00349724 4.32536e-15
-7.85241 -0.00344589 6.97197e-15
-7.71309 -0.00304518 -1.53976e-15
-7.57378 -0.00231416 1.81269e-15
-7.4345 -0.00130892 -7.8306e-15
-7.29523 -0.000109954 -3.23115e-15
-7.15598 0.00117863 -1.23396e-14
-7.01674 0.00243997 -6.15494e-15
-6.87753 0.00355677 -1.32935e-14
-6.73833 0.0044161 -5.70203e-15
-6.59914 0.00493091 -1.00556e-14
-6.45997 0.0050339 -1.91779e-15
-6.32082 0.00470486 -3.42979e-15
-6.18168 0.00394968 3.81375e-15
-6.04256 0.00283023 4.52148e-15
-5.90345 0.00142735 9.18085e-15
-5.76435 -0.000128828 1.11544e-14
-5.62527 -0.00170935 1.17896e-14
-5.4862 -0.00315615 1.41592e-14
-5.34715 -0.00433959 1.00701e-14
-5.20811 -0.00512747 1.24525e-14
-5.06908 -0.0054409 3.98367e-15
-4.93006 -0.00522195 6.63317e-15
-4.79105 -0.00447842 -4.82816e-15
-4.65206 -0.00325149 -1.15676e-15
-4.51307 -0.00164146 -1.35391e-14
-4.3741 0.000220624 -8.00774e-15
-4.23513 0.00217105 -1.91377e-14
-4.09618 0.00403083 -1.13222e-14
-3.95724 0.00562898 -1.95304e-14
-3.8183 0.00679994 -9.82129e-15
-3.67938 0.0074304 -1.43544e-14
-3.54046 0.00742774 -4.06423e-15
-3.40155 0.00678684 -5.16249e-15
-3.26265 0.00552326 3.72471e-15
-3.12376 0.00375612 5.0716e-15
-2.98487 0.00160484 1.04024e-14
-2.846 -0.000714838 1.29448e-14
-2.70712 -0.00302474 1.30599e-14
-2.56826 -0.00507708 1.583e-14
-2.4294 -0.00670633 1.01038e-14
-2.29055 -0.00771309 1.28141e-14
-2.1517 -0.00801605 1.94893e-15
-2.01286 -0.00753222 5.08173e-15
-1.87402 -0.00630825 -9.04505e-15
-1.73518 -0.00440858 -4.50441e-15
-1.59635 -0.00200442 -1.93428e-14
-1.45753 0.000710101 -1.24505e-14
-1.31871 0.00349317 -2.54951e-14
-1.17989 0.00608118 -1.59281e-14
-1.04107 0.0082529 -2.54015e-14
-0.902255 0.00975469 -1.385e-14
-0.763443 0.0104889 -1.90659e-14
-0.624633 0.0102753 -7.22211e-15
-0.485824 0.00922931 -8.58756e-15
-0.347016 0.00724687 1.22254e-15
-0.208209 0.00473928 2.59907e-15
-0.0694031 0.00151726 8.04394e-15
0.0694031 -0.000101707 1.06402e-14
0.208209 5.86837e-05 1.27363e-14
0.347016 -3.45265e-05 1.43414e-14
0.485824 2.63601e-05 1.49051e-14
0.624633 -1.64937e-05 1.47751e-14
0.763443 1.38284e-05 1.36262e-14
0.902255 -8.25492e-06 1.18593e-14
1.04107 6.7031e-06 9.38837e-15
1.17989 -3.45248e-06 6.60303e-15
1.31871 2.07372e-06 3.61042e-15
1.45753 -3.19293e-07 7.01081e-16
1.59635 -9.89234e-07 -1.88828e-15
1.73518 1.79553e-06 -4.04908e-15
1.87402 -2.91933e-06 -5.48842e-15
2.01286 3.15982e-06 -6.32511e-15
2.1517 -3.99879e-06 -6.26605e-15
2.29055 3.9001e-06 -5.66486e-15
2.4294 -4.44202e-06 -4.24762e-15
2.56826 4.10868e-06 -2.55062e-15
2.70712 -4.41208e-06 -3.18863e-16
2.846 3.88943e-06 1.80864e-15
2.98487 -4.02975e-06 4.09328e-15
3.12376 3.36391e-06 5.89523e-15
3.26265 -3.3902e-06 7.50214e-15
3.40155 2.65564e-06 8.36902e-15
3.54046 -2.58146e-06 8.81359e-15
3.67938 1.87097e-06 8.46098e-15
3.8183 -1.69449e-06 7.65419e-15
3.95724 1.08926e-06 6.20799e-15
4.09618 -8.20619e-07 4.4471e-15
4.23513 3.64717e-07 2.37536e-15
4.3741 -4.04404e-08 2.42204e-16
4.51307 -2.65552e-07 -1.80639e-15
4.65206 5.87586e-07 -3.65111e-15
4.79105 -7.7453e-07 -5.05999e-15
4.93006 1.03279e-06 -6.08702e-15
5.06908 -1.14268e-06 -6.46787e-15
5.20811 1.29101e-06 -6.43893e-15
5.34715 -1.35918e-06 -5.74212e-15
5.4862 1.37862e-06 -4.76668e-15
5.62527 -1.42421e-06 -3.27571e-15
5.76435 1.32499e-06 -1.76068e-15
5.90345 -1.35039e-06 9.71472e-18
6.04256 1.16539e-06 1.51737e-15
6.18168 -1.16217e-06 2.98935e-15
6.32082 9.3528e-07 3.96748e-15
6.45997 -8.93434e-07 4.68971e-15
6.59914 6.66539e-07 4.8167e-15
6.73833 -5.83262e-07 4.59386e-15
6.87753 3.85908e-07 3.83502e-15
7.01674 -2.70591e-07 2.77434e-15
7.15598 1.15235e-07 1.38909e-15
7.29523 1.12385e-08 -1.3695e-16
7.4345 -1.27402e-07 -1.69175e-15
7.57378 2.38611e-07 -3.18073e-15
7.71309 -3.26927e-07 -4.40384e-15
7.85241 3.99372e-07 -5.39e-15
7.99175 -4.7157e-07 -5.9019e-15
8.13111 4.91948e-07 -6.10392e-15
8.27049 -5.54154e-07 -5.76476e-15
8.40989 5.22589e-07 -5.17482e-15
8.54931 -5.73552e-07 -4.12355e-15
8.68874 5.01957e-07 -2.99128e-15
8.82821 -5.35392e-07 -1.59349e-15
8.96769 4.42192e-07 -3.3865e-16
9.10719 -4.51435e-07 9.43363e-16
9.24671 3.55069e-07 1.87735e-15
9.38626 -3.37636e-07 2.63067e-15
9.52583 2.51311e-07 2.92156e-15
9.66542 -2.11376e-07 2.92132e-15
9.80504 1.40662e-07 2.47557e-15
9.94468 -8.86205e-08 1.74937e-15
10.0843 3.22094e-08 7.26797e-16
10.224 1.82896e-08 -4.56793e-16
10.3637 -6.55484e-08 -1.70053e-15
10.5035 1.0176e-07 -2.93059e-15
10.6432 -1.45099e-07 -3.96873e-15
10.783 1.58875e-07 -4.83431e-15
10.9228 -2.00718e-07 -5.31708e-15
11.0627 1.90425e-07 -5.54862e-15
11.2026 -2.29362e-07 -5.32311e-15
11.3424 1.99491e-07 -4.87593e-15
11.4824 -2.31263e-07 -4.0321e-15
11.6223 1.90131e-07 -3.10055e-15
11.7623 -2.09912e-07 -1.93349e-15
11.9023 1.66482e-07 -8.67609e-16
12.0423 -1.71369e-07 2.23437e-16
12.1824 1.3242e-07 1.03552e-15
12.3225 -1.23045e-07 1.69172e-15
12.4626 9.16218e-08 1.96756e-15
12.6028 -7.23067e-08 1.9871e-15
12.743 4.77939e-08 1.63955e-15
12.8832 -2.52686e-08 1.04793e-15
13.0234 4.78122e-09 2.15389e-16
13.1637 1.39336e-08 -7.54969e-16
13.304 -3.35842e-08 -1.76366e-15
13.4444 4.32859e-08 -2.75623e-15
13.5848 -6.39055e-08 -3.57478e-15
13.7252 6.25374e-08 -4.2396e-15
13.8656 -8.37644e-08 -4.57577e-15
14.0061 7.25679e-08 -4.69398e-15
14.1466 -9.21725e-08 -4.43325e-15
14.2872 7.47462e-08 -3.98908e-15
14.4277 -8.97444e-08 -3.22902e-15
14.5684 7.04829e-08 -2.40509e-15
14.709 -7.85121e-08 -1.41489e-15
14.8497 6.10575e-08 -5.26652e-16
14.9905 -6.1431e-08 3.47635e-16
15.1312 4.76734e-08 9.73738e-16
15.272 -4.17294e-08 1.43771e-15
15.4129 3.16161e-08 1.57858e-15
15.5537 -2.22878e-08 1.48935e-15
15.6947 1.43741e-08 1.10518e-15
15.8356 -5.20903e-09 5.2098e-16
15.9766 -2.3754e-09 -2.34553e-16
16.1177 8.34163e-09 -1.08209e-15
16.2587 -1.69378e-08 -1.92148e-15
16.3999 1.80362e-08 -2.71477e-15
16.541 -2.78769e-08 -3.32354e-15
16.6822 2.41137e-08 -3.77562e-15
16.8235 -3.42939e-08 -3.92871e-15
16.9648 2.70661e-08 -3.88706e-15
17.1061 -3.6004e-08 -3.52828e-15
17.2475 2.73963e-08 -3.02642e-15
17.3889 -3.35415e-08 -2.28938e-15
17.5304 2.55103e-08 -1.5302e-15
17.6719 -2.79921e-08 -6.81856e-16
17.8134 2.17402e-08 4.24401e-17
17.955 -2.07087e-08 7.00876e-16
18.0967 1.64436e-08 1.11979e-15
18.2383 -1.3004e-08 1.36256e-15
18.3801 1.01008e-08 1.32663e-15
18.5219 -5.90811e-09 1.08726e-15
18.6637 3.35134e-09 6.22884e-16
18.8056 -4.54261e-11 1.19932e-17
18.9475 -3.05575e-09 -6.93242e-16
19.0895 4.35702e-09 -1.43043e-15
19.2315 -8.38449e-09 -2.09935e-15
19.3736 7.36184e-09 -2.67836e-15
19.5157 -1.2063e-08 -3.05044e-15
19.6579 9.17008e-09 -3.25394e-15
19.8001 -1.38081e-08 -3.18572e-15
19.9424 9.98746e-09 -2.94704e-15
20.0847 -1.3678e-08 -2.46135e-15
20.2271 9.95138e-09 -1.88245e-15
20.3695 -1.20336e-08 -1.1608e-15
20.512 9.13182e-09 -4.73226e-16
20.6545 -9.42434e-09 2.17864e-16
20.7971 7.58565e-09 7.48776e-16
20.9398 -6.43907e-09 1.15781e-15
21.0825 5.42456e-09 1.32911e-15
21.2252 -3.57218e-09 1.31581e-15
21.368 2.85839e-09 1.06871e-15
21.5109 -1.14181e-09 6.54027e-16
21.6538 1.91775e-10 9.11414e-17
21.7968 7.25323e-10 -5.52199e-16
21.9399 -2.22574e-09 -1.20556e-15
22.083 2.05183e-09 -1.82187e-15
22.2261 -4.07692e-09 -2.30705e-15
22.3693 2.936e-09 -2.6573e-15
22.5126 -5.15351e-09 -2.78246e-15
22.656 3.47743e-09 -2.73568e-15
22.7994 -5.40505e-09 -2.44966e-15
22.9428 3.72903e-09 -2.03154e-15
23.0863 -4.94211e-09 -1.44289e-15
23.2299 3.68958e-09 -8.25633e-16
23.3736 -3.9929e-09 -1.58981e-16
23.5173 3.33238e-09 4.12494e-16
23.661 -2.83005e-09 9.06033e-16
23.8049 2.65111e-09 1.20679e-15
23.9488 -1.69403e-09 1.34663e-15
24.0927 1.69792e-09 1.26314e-15
24.2368 -7.39895e-10 1.00802e-15
24.3809 5.94543e-10 5.79573e-16
24.525 -2.15654e-11 4.18431e-17
24.6693 -4.88293e-10 -5.55678e-16
24.8136 4.88294e-10 -1.1555e-15
24.9579 -1.37388e-09 -1.68022e-15
25.1024 8.56123e-10 -2.10134e-15
25.2469 -1.92866e-09 -2.34103e-15
25.3915 1.14173e-09 -2.41785e-15
25.5361 -2.09934e-09 -2.27409e-15
25.6808 1.36648e-09 -1.98009e-15
25.8256 -1.92484e-09 -1.50763e-15
25.9705 1.506e-09 -9.65894e-16
26.1154 -1.51855e-09 -3.48174e-16
26.2604 1.50857e-09 2.21207e-16
26.4055 -1.02683e-09 7.4322e-16
26.5506 1.32979e-09 1.11055e-15
26.6959 -5.79487e-10 1.33638e-15
26.8412 9.65857e-10 1.35619e-15
26.9865 -2.51776e-10 1.20537e-15
27.132 4.69375e-10 8.72987e-16
27.2775 -5.14322e-11 4.14356e-16
27.4231 -6.00305e-11 -1.32758e-16
27.5688 6.68724e-11 -7.08419e-16
27.7146 -5.06214e-10 -1.24623e-15
27.8604 1.68616e-10 -1.70399e-15
28.0064 -7.7507e-10 -2.01207e-15
28.1524 3.03376e-10 -2.16737e-15
28.2985 -8.25821e-10 -2.11925e-15
28.4446 4.79918e-10 -1.91198e-15
28.5909 -6.83627e-10 -1.52481e-15
28.7372 6.61425e-10 -1.04371e-15
28.8836 -4.28605e-10 -4.72611e-16
29.0301 7.82473e-10 8.25896e-17
29.1767 -1.64773e-10 6.09237e-16
29.3234 7.8059e-10 1.01015e-15
29.4702 1.94249e-11 1.2836e-15
29.617 6.28757e-10 1.3668e-15
29.7639 8.3405e-11 1.2821e-15
29.911 3.53903e-10 1.01546e-15
30.0581 4.58667e-11 6.14209e-16
30.2053 3.17752e-11 1.10147e-16
30.3526 -2.94108e-11 -4.37877e-16
30.4999 -2.40285e-10 -9.69322e-16
30.6474 -6.61521e-11 -1.43579e-15
30.795 -3.8068e-10 -1.77351e-15
30.9426 -1.17005e-11 -1.96626e-15
31.0904 -3.55201e-10 -1.96936e-15
31.2382 1.38619e-10 -1.81093e-15
31.3862 -1.90097e-10 -1.47715e-15
31.5342 3.38557e-10 -1.03698e-15
31.6823 3.84856e-11 -5.03462e-16
31.8305 5.10131e-10 3.16497e-17
31.9789 2.34671e-10 5.45046e-16
32.1273 5.77383e-10 9.49738e-16
32.2758 3.21441e-10 1.23277e-15
32.4244 5.01213e-10 1.33772e-15
32.5731 2.72214e-10 1.27729e-15
32.722 2.99887e-10 1.04013e-15
32.8709 1.214e-10 6.66935e-16
33.0199 4.49374e-11 1.89571e-16
33.169 -5.14438e-11 -3.3529e-16
33.3183 -1.66969e-10 -8.49725e-16
33.4676 -1.57415e-10 -1.30314e-15
33.617 -2.54397e-10 -1.63622e-15
33.7666 -1.38133e-10 -1.82704e-15
33.9162 -1.85759e-10 -1.83733e-15
34.066 8.1504e-12 -1.68752e-15
34.2159 6.9491e-12 -1.37105e-15
34.3659 2.25166e-10 -9.48198e-16
34.5159 2.40895e-10 -4.39412e-16
34.6661 4.22236e-10 7.28033e-17
34.8165 4.16454e-10 5.58013e-16
34.9669 5.13166e-10 9.38281e-16
35.1174 4.58914e-10 1.19494e-15
35.2681 4.54399e-10 1.27984e-15
35.4189 3.50723e-10 1.20185e-15
35.5697 2.66119e-10 9.56334e-16
35.7207 1.40162e-10 5.81805e-16
35.8719 2.60442e-11 1.13858e-16
36.0231 -7.87402e-11 -3.91998e-16
36.1745 -1.63065e-10 -8.78019e-16
36.3259 -2.07385e-10 -1.29456e-15
36.4775 -2.18447e-10 -1.58702e-15
36.6293 -1.86609e-10 -1.73427e-15
36.7811 -1.14522e-10 -1.70626e-15
36.9331 -2.34214e-11 -1.52297e-15
37.0852 1.04879e-10 -1.1878e-15
37.2374 2.11649e-10 -7.58164e-16
37.3898 3.44816e-10 -2.63453e-16
37.5422 4.15294e-10 2.20517e-16
37.6948 5.00008e-10 6.5769e-16
37.8476 4.96714e-10 9.80769e-16
38.0004 5.00622e-10 1.16981e-15
38.1534 4.18186e-10 1.18946e-15
38.3066 3.43738e-10 1.05015e-15
38.4598 2.13309e-10 7.59138e-16
38.6132 9.62561e-11 3.56982e-16
38.7668 -2.6205e-11 -1.13354e-16
38.9204 -1.33432e-10 -5.96722e-16
39.0742 -1.90797e-10 -1.0352e-15
39.2282 -2.43634e-10 -1.3833e-15
39.3823 -2.03039e-10 -1.59369e-15
39.5365 -1.85812e-10 -1.65231e-15
39.6909 -5.40985e-11 -1.54136e-15
39.8454 1.27234e-11 -1.28765e-15
40 1.91001e-10 -9.07252e-16
40.1548 2.60883e-10 -4.60071e-16
40.3098 4.22081e-10 1.62506e-17
40.4649 4.45057e-10 4.51008e-16
40.6201 5.33348e-10 8.07034e-16
40.7755 4.80749e-10 1.0299e-15
40.9311 4.71508e-10 1.10524e-15
41.0867 3.51476e-10 1.01491e-15
41.2426 2.6098e-10 7.77956e-16
41.3986 1.17394e-10 4.17435e-16
41.5548 -5.55864e-12 -2.00942e-17
41.7111 -1.1112e-10 -4.83291e-16
41.8675 -2.08362e-10 -9.18187e-16
42.0242 -2.24328e-10 -1.2696e-15
42.181 -2.55909e-10 -1.50137e-15
42.3379 -1.65446e-10 -1.57917e-15
42.495 -1.28414e-10 -1.50313e-15
42.6523 4.09861e-11 -1.2734e-15
42.8098 1.12064e-10 -9.2933e-16
42.9674 2.99393e-10 -5.02009e-16
43.1252 3.50606e-10 -5.52512e-17
43.2831 4.87763e-10 3.67549e-16
43.4413 4.73776e-10 7.04191e-16
43.5996 5.1524e-10 9.23537e-16
43.758 4.2333e-10 9.90541e-16
43.9167 3.65475e-10 9.04668e-16
44.0755 2.24203e-10 6.71387e-16
44.2345 1.05566e-10 3.23812e-16
44.3937 -2.64187e-11 -9.69893e-17
44.553 -1.44199e-10 -5.38481e-16
44.7126 -2.04821e-10 -9.44742e-16
44.8723 -2.66933e-10 -1.26872e-15
45.0322 -2.20818e-10 -1.46627e-15
45.1923 -2.05944e-10 -1.51939e-15
45.3526 -6.32981e-11 -1.41559e-15
45.5131 6.46535e-12 -1.17663e-15
45.6737 1.92462e-10 -8.25235e-16
45.8346 2.64002e-10 -4.14944e-16
45.9957 4.20878e-10 1.03535e-17
46.1569 4.38663e-10 3.88326e-16
46.3184 5.07952e-10 6.78657e-16
46.48 4.44122e-10 8.37768e-16
46.6419 4.07932e-10 8.51709e-16
46.8039 2.78591e-10 7.14434e-16
46.9662 1.66721e-10 4.4759e-16
47.1287 2.62136e-11 8.37701e-17
47.2913 -9.94642e-11 -3.29071e-16
47.4542 -1.83984e-10 -7.37007e-16
47.6173 -2.60588e-10 -1.0893e-15
47.7806 -2.42595e-10 -1.33768e-15
47.9442 -2.37946e-10 -1.4547e-15
48.1079 -1.16571e-10 -1.42102e-15
48.2719 -4.53741e-11 -1.24772e-15
48.4361 1.3161e-10 -9.52383e-16
48.6005 2.1633e-10 -5.8114e-16
48.7651 3.74479e-10 -1.77205e-16
48.93 4.1086e-10 1.99331e-16
49.0951 4.85269e-10 5.04136e-16
49.2604 4.37263e-10 6.91553e-16
49.4259 4.04136e-10 7.41315e-16
49.5917 2.82609e-10 6.43664e-16
49.7578 1.69927e-10 4.1474e-16
49.924 2.90485e-11 8.41862e-17
50.0906 -9.87884e-11 -3.02691e-16
50.2573 -1.88223e-10 -6.93012e-16
50.4243 -2.64054e-10 -1.03564e-15
50.5916 -2.51403e-10 -1.28209e-15
50.7591 -2.40622e-10 -1.40276e-15
50.9268 -1.23683e-10 -1.37825e-15
51.0949 -4.27345e-11 -1.21731e-15
51.2631 1.28302e-10 -9.38464e-16
51.4317 2.21327e-10 -5.85959e-16
51.6005 3.68285e-10 -2.04503e-16
51.7695 4.07014e-10 1.47817e-16
51.9389 4.64242e-10 4.26013e-16
52.1085 4.12767e-10 5.87589e-16
52.2784 3.61305e-10 6.1336e-16
52.4485 2.36078e-10 4.9783e-16
52.619 1.12633e-10 2.59403e-16
52.7897 -2.47495e-11 -6.84349e-17
52.9607 -1.48453e-10 -4.3897e-16
53.132 -2.23668e-10 -7.98447e-16
53.3036 -2.8008e-10 -1.09742e-15
53.4754 -2.46959e-10 -1.29124e-15
53.6476 -2.10143e-10 -1.35566e-15
53.8201 -7.83705e-11 -1.27909e-15
53.9928 2.09519e-11 -1.07719e-15
54.1659 1.88087e-10 -7.76657e-16
54.3393 2.80256e-10 -4.25765e-16
54.513 3.99388e-10 -7.30309e-17
54.687 4.17706e-10 2.26286e-16
54.8614 4.31886e-10 4.30779e-16
55.036 3.53699e-10 5.08226e-16
55.211 2.64056e-10 4.49216e-16
55.3863 1.25826e-10 2.62038e-16
55.562 -1.01035e-11 -2.44624e-17
55.7379 -1.32342e-10 -3.66651e-16
55.9143 -2.33872e-10 -7.13767e-16
56.0909 -2.6744e-10 -1.01203e-15
56.2679 -2.77215e-10 -1.21861e-15
56.4453 -1.96023e-10 -1.30043e-15
56.623 -1.14444e-10 -1.24858e-15
56.8011 4.22686e-11 -1.06925e-15
56.9795 1.56122e-10 -7.93895e-16
57.1583 3.03874e-10 -4.63245e-16
57.3375 3.68786e-10 -1.31728e-16
57.5171 4.27642e-10 1.50872e-16
57.697 3.92542e-10 3.38579e-16
57.8773 3.35243e-10 4.03556e-16
58.058 2.12708e-10 3.353e-16
58.2391 8.02242e-11 1.45561e-16
58.4206 -5.9723e-11 -1.34561e-16
58.6025 -1.83338e-10 -4.6057e-16
58.7848 -2.54305e-10 -7.78695e-16
58.9676 -2.92576e-10 -1.03937e-15
59.1507 -2.45075e-10 -1.19893e-15
59.3343 -1.77625e-10 -1.23427e-15
59.5183 -3.38851e-11 -1.13837e-15
59.7027 8.81707e-11 -9.30123e-16
59.8876 2.44251e-10 -6.42728e-16
60.0729 3.31558e-10 -3.2632e-16
60.2587 4.07515e-10 -3.23993e-17
60.4449 3.93231e-10 1.88711e-16
60.6316 3.47151e-10 3.00928e-16
60.8187 2.31926e-10 2.85665e-16
61.0063 9.8465e-11 1.46108e-16
61.1944 -4.75837e-11 -9.25039e-17
61.383 -1.78162e-10 -3.89669e-16
61.5721 -2.58116e-10 -6.92438e-16
61.7617 -2.98302e-10 -9.50036e-16
61.9518 -2.53679e-10 -1.11618e-15
62.1424 -1.79508e-10 -1.16439e-15
62.3336 -3.37789e-11 -1.08524e-15
62.5252 9.70136e-11 -8.95373e-16
62.7175 2.51297e-10 -6.27924e-16
62.9102 3.39249e-10 -3.32417e-16
63.1035 4.02148e-10 -6.13784e-17
63.2974 3.76255e-10 1.36105e-16
63.4918 3.08804e-10 2.24677e-16
63.6868 1.78961e-10 1.8965e-16
63.8824 3.1882e-11 3.75748e-17
64.0786 -1.13725e-10 -2.01058e-16
64.2754 -2.33538e-10 -4.82692e-16
64.4728 -2.88844e-10 -7.52386e-16
64.6709 -2.94824e-10 -9.61292e-16
64.8695 -2.14185e-10 -1.06841e-15
65.0688 -1.05239e-10 -1.05582e-15
65.2688 5.89204e-11 -9.25379e-16
65.4694 1.95314e-10 -7.04262e-16
65.6708 3.27135e-10 -4.35331e-16
65.8728 3.79557e-10 -1.71572e-16
66.0755 3.84326e-10 3.51464e-17
66.2789 3.03654e-10 1.45507e-16
66.483 1.80585e-10 1.3745e-16
66.6879 2.24041e-11 1.57303e-17
66.8935 -1.31419e-10 -1.95651e-16
67.0999 -2.44981e-10 -4.5029e-16
67.307 -3.07822e-10 -6.97581e-16
67.515 -2.82963e-10 -8.84077e-16
67.7237 -2.0575e-10 -9.73387e-16
67.9333 -5.55805e-11 -9.45901e-16
68.1437 9.50049e-11 -8.09577e-16
68.355 2.54898e-10 -5.93619e-16
68.5671 3.47622e-10 -3.44778e-16
68.7802 3.89583e-10 -1.17359e-16
68.9941 3.37862e-10 4.12403e-17
69.2089 2.28765e-10 9.571e-17
69.4247 6.87824e-11 3.83137e-17
69.6415 -9.7354e-11 -1.18917e-16
69.8592 -2.3046e-10 -3.35728e-16
70.0779 -3.08703e-10 -5.64584e-16
70.2977 -2.94943e-10 -7.49569e-16
70.5185 -2.1629e-10 -8.50496e-16
70.7404 -6.07069e-11 -8.42634e-16
70.9634 1.01284e-10 -7.30003e-16
71.1875 2.64616e-10 -5.39986e-16
71.4127 3.5485e-10 -3.18002e-16
71.6392 3.78973e-10 -1.19002e-16
71.8668 3.03992e-10 1.20369e-17
72.0957 1.6696e-10 4.17061e-17
72.3258 -9.5595e-12 -3.09294e-17
72.5573 -1.76311e-10 -1.88831e-16
72.79 -2.84764e-10 -3.85106e-16
73.0242 -3.17154e-10 -5.71496e-16
73.2597 -2.44939e-10 -6.95379e-16
73.4967 -1.10275e-10 -7.27119e-16
73.7352 7.78024e-11 -6.57744e-16
73.9752 2.38462e-10 -5.07478e-16
74.2168 3.53796e-10 -3.19064e-16
74.46 3.64144e-10 -1.41862e-16
74.7048 2.85928e-10 -2.74285e-17
74.9514 1.25209e-10 -5.53038e-19
75.1998 -6.27709e-11 -7.05795e-17
75.45 -2.22841e-10 -2.07311e-16
75.7022 -3.11189e-10 -3.72754e-16
75.9562 -2.86571e-10 -5.10087e-16
76.2124 -1.72763e-10 -5.81209e-16
76.4706 1.68273e-11 -5.62324e-16
76.731 1.97642e-10 -4.61788e-16
76.9937 3.33015e-10 -3.13944e-16
77.2588 3.54394e-10 -1.63437e-16
77.5263 2.7021e-10 -6.2865e-17
77.7964 9.51247e-11 -3.52085e-17
78.0692 -1.03559e-10 -9.22303e-17
78.3448 -2.53954e-10 -2.00215e-16
78.6232 -3.0584e-10 -3.24248e-16
78.9048 -2.25502e-10 -4.10285e-16
79.1895 -5.79915e-11 -4.31458e-16
79.4776 1.51219e-10 -3.79206e-16
79.7693 2.98474e-10 -2.74934e-16
80.0648 3.39823e-10 -1.6418e-16
80.3642 2.40417e-10 -8.21802e-17
80.6678 5.10396e-11 -6.67758e-17
80.9758 -1.49992e-10 -1.05255e-16
81.2887 -2.7185e-10 -1.84479e-16
81.6066 -2.48028e-10 -2.52129e-16
81.93 -9.8983e-11 -2.83237e-16
82.2593 1.17338e-10 -2.59805e-16
82.5949 2.73569e-10 -1.96083e-16
82.9374 2.98723e-10 -1.31238e-16
83.2875 1.64795e-10 -8.5056e-17
83.646 -4.52628e-11 -8.86452e-17
84.0136 -2.05592e-10 -1.10253e-16
84.3914 -2.15839e-10 -1.42597e-16
84.7809 -5.90501e-11 -1.46528e-16
85.1835 1.44623e-10 -1.27204e-16
85.6014 2.52658e-10 -1.04157e-16
86.0373 1.69063e-10 -8.08768e-17
86.4949 -2.52988e-11 -8.59803e-17
86.9793 -1.45555e-10 -6.89321e-17
87.4987 -6.91275e-11 -5.22272e-17
88.0661 1.07529e-10 -3.33697e-17
88.7073 1.42798e-10 -2.76885e-17
89.4891 2.46433e-11 -6.08275e-17


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1Quantum/DeltaGammaFX_0_FRG.txt <==
9.995 -0.0126627 -0.0126392
9.99 -0.0920452 -0.0918282
9.985 -0.155264 -0.154892
9.98 -0.193764 -0.193299
9.975 -0.207482 -0.206984
9.97 -0.202129 -0.201642
9.965 -0.185012 -0.184564
9.96 -0.162262 -0.161867
9.955 -0.137959 -0.137622
9.95 -0.114374 -0.114092
9.945 -0.092522 -0.0922929
9.94 -0.0726742 -0.0724928
9.935 -0.0547006 -0.0545626
9.93 -0.0382792 -0.038181
9.925 -0.0230076 -0.0229465
9.92 -0.00845772 -0.00843199
9.915 0.00580134 0.00579238
9.91 0.0201964 0.0201524
9.905 0.0351478 0.0350675
9.9 0.0510635 0.0509446
9.895 0.0683213 0.0681605
9.89 0.0872248 0.0870182
9.885 0.107918 0.107662
9.88 0.130232 0.129921
9.875 0.153432 0.153066
9.87 0.175859 0.175439
9.865 0.194501 0.194036
9.86 0.204679 0.20419
9.855 0.200262 0.199784
9.85 0.175001 0.174584
9.845 0.125329 0.125032
9.84 0.0538421 0.0537139
9.835 -0.0289815 -0.0289153
9.83 -0.107444 -0.107194
9.825 -0.167202 -0.166812
9.82 -0.201224 -0.200754
9.815 -0.21087 -0.210376
9.81 -0.202558 -0.202082
9.805 -0.183638 -0.183206
9.8 -0.159962 -0.159585
9.795 -0.135283 -0.134964
9.79 -0.111614 -0.111351
9.785 -0.0898048 -0.0895944
9.78 -0.0700283 -0.0698654
9.775 -0.052101 -0.0519814
9.77 -0.0356727 -0.0355929
9.765 -0.0203261 -0.0202837
9.76 -0.00562445 -0.00561794
9.755 0.00886972 0.00884072
9.75 0.0235889 0.0235238
9.745 0.0389582 0.0388554
9.74 0.0553875 0.0552445
9.735 0.0732485 0.0730619
9.73 0.092824 0.0925899
9.725 0.114208 0.113922
9.72 0.137132 0.136791
9.715 0.160686 0.16029
9.71 0.182937 0.18249
9.705 0.200495 0.200009
9.7 0.208268 0.207769
9.695 0.199867 0.199394
9.69 0.16925 0.168857
9.685 0.113812 0.11356
9.68 0.0377881 0.037725
9.675 -0.0467449 -0.0465988
9.67 -0.123542 -0.123207
9.665 -0.179177 -0.178706
9.66 -0.208324 -0.207784
9.655 -0.213757 -0.213208
9.65 -0.2025 -0.201983
9.645 -0.181846 -0.181384
9.64 -0.157314 -0.156915
9.635 -0.132312 -0.131978
9.63 -0.108597 -0.108323
9.625 -0.0868537 -0.086634
9.62 -0.0671598 -0.0669891
9.615 -0.0492809 -0.0491542
9.61 -0.03284 -0.0327536
9.605 -0.0174059 -0.017357
9.6 -0.00253295 -0.00252008
9.595 0.0122226 0.0121998
9.59 0.027299 0.0272398
9.585 0.0431254 0.0430277
9.58 0.0601117 0.0599724
9.575 0.0786201 0.0784351
9.57 0.0989043 0.0986685
9.565 0.120994 0.120702
9.56 0.144499 0.144146
9.555 0.1683 0.167883
9.55 0.190145 0.189665
9.545 0.206226 0.205694
9.54 0.211031 0.210473
9.535 0.19798 0.197438
9.53 0.161421 0.160954
9.525 0.0999754 0.0996473
9.52 0.0197063 0.0195709
9.515 -0.065761 -0.0656841
9.51 -0.139954 -0.139687
9.505 -0.190725 -0.190322
9.5 -0.214619 -0.214146
9.495 -0.215768 -0.215281
9.49 -0.201652 -0.201189
9.485 -0.179396 -0.17898
9.48 -0.15413 -0.153769
9.475 -0.128901 -0.128597
9.47 -0.105205 -0.104957
9.465 -0.0835707 -0.0833734
9.46 -0.0639847 -0.0638346
9.455 -0.0461653 -0.0460587
9.45 -0.0297114 -0.0296454
9.445 -0.0141783 -0.014151
9.44 0.000887242 0.000876671
9.435 0.0159355 0.015887
9.43 0.0314102 0.0313226
9.425 0.047744 0.0476153
9.42 0.0653453 0.0651727
9.415 0.0845623 0.0843422
9.41 0.105611 0.10534
9.405 0.128443 0.128117
9.4 0.152518 0.152136
9.395 0.176469 0.176036
9.39 0.197678 0.197203
9.385 0.211877 0.211382
9.38 0.21313 0.212653
9.375 0.19475 0.194345
9.37 0.15168 0.151409
9.365 0.0840241 0.0839441
9.36 -0.000160131 -1.93584e-05
9.355 -0.0858093 -0.0854595
9.35 -0.156564 -0.156055
9.345 -0.201883 -0.201286
9.34 -0.220281 -0.219664
9.335 -0.21715 -0.216562
9.33 -0.200283 -0.199752
9.325 -0.176542 -0.176082
9.32 -0.150633 -0.150244
9.315 -0.125235 -0.124914
9.31 -0.101593 -0.101334
9.305 -0.0800829 -0.0798777
9.3 -0.0606071 -0.0604503
9.295 -0.0428397 -0.0427263
9.29 -0.0263566 -0.0262829
9.285 -0.0107013 -0.0106649
9.28 0.00458744 0.00458765
9.275 0.0199662 0.0199301
9.27 0.0358836 0.0358099
9.265 0.052775 0.052661
9.26 0.0710436 0.0708857
9.255 0.0910178 0.0908108
9.25 0.112864 0.112602
9.245 0.136432 0.13611
9.24 0.161001 0.160613
9.235 0.184912 0.184456
9.23 0.205128 0.204608
9.225 0.216888 0.216319
9.22 0.213863 0.213275
9.215 0.18941 0.188851
9.21 0.139336 0.138866
9.205 0.0655259 0.0652092
9.2 -0.0218708 -0.0219904
9.195 -0.106599 -0.106512
9.19 -0.172882 -0.172619
9.185 -0.21213 -0.211746
9.18 -0.224861 -0.224417
9.175 -0.217552 -0.217099
9.17 -0.198128 -0.1977
9.165 -0.173085 -0.172702
9.16 -0.146671 -0.14634
9.155 -0.121196 -0.120919
9.15 -0.0976653 -0.0974407
9.145 -0.0763106 -0.0761352
9.14 -0.0569583 -0.0568286
9.135 -0.0392423 -0.0391555
9.13 -0.0227184 -0.0226724
9.125 -0.00691908 -0.00691262
9.12 0.00862419 0.00859152
9.115 0.0243741 0.0243017
9.11 0.0407841 0.0406705
9.105 0.0582905 0.0581334
9.1 0.0772883 0.0770848
9.095 0.0980783 0.0978251
9.09 0.120764 0.120458
9.085 0.145069 0.14471
9.08 0.170056 0.169645
9.075 0.193723 0.193269
9.07 0.212564 0.212084
9.065 0.2213 0.220826
9.06 0.213261 0.212841
9.055 0.182028 0.181721
9.05 0.124566 0.124435
9.045 0.0448142 0.0449017
9.04 -0.044978 -0.0446637
9.035 -0.127702 -0.127197
9.03 -0.188632 -0.188005
9.025 -0.221393 -0.220719
9.02 -0.228444 -0.227786
9.015 -0.217143 -0.216542
9.01 -0.19538 -0.194854
9.005 -0.169209 -0.168765
9 -0.142404 -0.142036
8.995 -0.11692 -0.116622
8.99 -0.0935325 -0.0932954
8.985 -0.0723434 -0.0721603
8.98 -0.0531093 -0.052974
8.975 -0.0354288 -0.0353364
8.97 -0.0188395 -0.0187867
8.965 -0.00286389 -0.00284885
8.96 0.0129737 0.0129514
8.955 0.0291416 0.0290811
8.95 0.0460973 0.0459963
8.945 0.0642756 0.0641302
8.94 0.0840578 0.0838629
8.935 0.105707 0.105456
8.93 0.129243 0.128929
8.925 0.154237 0.153851
8.92 0.179487 0.179025
8.915 0.202596 0.202055
8.91 0.219539 0.218925
8.905 0.224516 0.223851
8.9 0.210622 0.209946
8.895 0.17191 0.171285
8.89 0.106853 0.106352
8.885 0.0216795 0.0213698
8.88 -0.0693648 -0.0694453
8.875 -0.148791 -0.14865
8.87 -0.203444 -0.203129
8.865 -0.229359 -0.228937
8.86 -0.230799 -0.230334
8.855 -0.215757 -0.215297
8.85 -0.191914 -0.191489
8.845 -0.164815 -0.164439
8.84 -0.137751 -0.13743
8.835 -0.112334 -0.112068
8.83 -0.08913 -0.0889171
8.825 -0.0681221 -0.067959
8.82 -0.0490049 -0.0488886
8.815 -0.0313458 -0.0312737
8.81 -0.0146664 -0.0146369
8.805 0.00151987 0.0015076
8.8 0.0176955 0.0176414
8.795 0.0343346 0.0342377
8.79 0.0518974 0.0517558
8.785 0.070815 0.0706263
8.78 0.0914487 0.0912101
8.775 0.114012 0.113721
8.77 0.138422 0.138077
8.765 0.164061 0.163664
8.76 0.189417 0.188975
8.755 0.211638 0.211168
8.75 0.226139 0.22567
8.745 0.226616 0.226194
8.74 0.206061 0.205747
8.735 0.159284 0.159142
8.73 0.0865994 0.0866803
8.725 -0.00331087 -0.00298984
8.72 -0.0944245 -0.0938928
8.715 -0.169397 -0.168723
8.71 -0.217092 -0.216355
8.705 -0.236032 -0.235304
8.7 -0.232074 -0.231402
8.695 -0.2136 -0.213008
8.69 -0.187941 -0.187438
8.685 -0.160092 -0.159674
8.68 -0.132873 -0.132532
8.675 -0.107575 -0.107302
8.67 -0.0845704 -0.0843572
8.665 -0.0637384 -0.0635771
8.66 -0.0447186 -0.0446033
8.655 -0.0270512 -0.0269775
8.65 -0.0102439 -0.0102093
8.645 0.00619845 0.00619534
8.64 0.022765 0.0227238
8.635 0.0399346 0.0398536
8.63 0.0581688 0.0580448
8.625 0.0778901 0.0777182
8.62 0.0994315 0.0992054
8.615 0.12294 0.122652
8.61 0.148202 0.147843
8.605 0.174368 0.173931
8.6 0.19956 0.19904
8.595 0.220414 0.21981
8.59 0.231751 0.231076
8.585 0.226825 0.226106
8.58 0.198735 0.198024
8.575 0.143407 0.142771
8.57 0.0633538 0.0628692
8.565 -0.0302188 -0.0304913
8.56 -0.119902 -0.11994
8.555 -0.189141 -0.188966
8.55 -0.229237 -0.228906
8.545 -0.241174 -0.240756
8.54 -0.232115 -0.231669
8.535 -0.210565 -0.210132
8.53 -0.183378 -0.182983
8.525 -0.154971 -0.154625
8.52 -0.127707 -0.127416
8.515 -0.102584 -0.102346
8.51 -0.0798 -0.0796137
8.505 -0.0591422 -0.059005
8.5 -0.0402034 -0.0401127
8.495 -0.0225001 -0.0224542
8.49 -0.00552817 -0.00552589
8.485 0.0112159 0.0111748
8.48 0.0282274 0.0281423
8.475 0.0459896 0.0458591
8.47 0.0649632 0.0647851
8.465 0.0855567 0.0853287
8.46 0.108065 0.107785
8.455 0.132549 0.132215
8.45 0.158634 0.158248
8.445 0.185194 0.18476
8.44 0.209924 0.209458
8.435 0.228891 0.228417
8.43 0.236318 0.235876
8.425 0.225109 0.224753
8.42 0.188729 0.188526
8.415 0.124592 0.124601
8.41 0.0377039 0.0379619
8.405 -0.0582774 -0.0577785
8.4 -0.14507 -0.144384
8.395 -0.207529 -0.206739
8.39 -0.239676 -0.238867
8.385 -0.244799 -0.244036
8.38 -0.231043 -0.230363
8.375 -0.206803 -0.206221
8.37 -0.178368 -0.177883
8.365 -0.149573 -0.149177
8.36 -0.122355 -0.122038
8.355 -0.0974414 -0.0971924
8.35 -0.0748815 -0.0746912
8.345 -0.0543812 -0.0542419
8.34 -0.0354934 -0.0353997
8.335 -0.0177149 -0.017663
8.33 -0.00053068 -0.000518415
8.325 0.0165702 0.0165431
8.32 0.0340887 0.0340209
8.315 0.052511 0.0523995
8.31 0.0722932 0.0721334
8.305 0.0938229 0.0936081
8.3 0.117341 0.117063
8.295 0.1428 0.14245
8.29 0.169623 0.16919
8.285 0.196353 0.195828
8.28 0.220194 0.219575
8.275 0.236599 0.235892
8.27 0.23921 0.238437
8.265 0.220741 0.219951
8.26 0.175357 0.174619
8.255 0.102374 0.101772
8.25 0.00952346 0.00913034
8.245 -0.0873118 -0.0874592
8.24 -0.169629 -0.169542
8.235 -0.224318 -0.224048
8.23 -0.24829 -0.247904
8.225 -0.246879 -0.246441
8.22 -0.228866 -0.228423
8.215 -0.202323 -0.201907
8.21 -0.172906 -0.172533
8.205 -0.143881 -0.143559
8.2 -0.116788 -0.11652
8.195 -0.0921148 -0.0919004
8.19 -0.0697788 -0.0696156
8.185 -0.0494171 -0.0493029
8.18 -0.030549 -0.030482
8.175 -0.0126543 -0.0126333
8.17 0.00479198 0.00476754
8.165 0.0223078 0.0222375
8.16 0.0403995 0.0402823
8.155 0.0595547 0.0593888
8.15 0.0802207 0.080004
8.145 0.102756 0.102486
8.14 0.127331 0.127007
8.135 0.153761 0.153384
8.13 0.181227 0.180801
8.125 0.207879 0.207417
8.12 0.230373 0.229897
8.115 0.243511 0.243057
8.11 0.240408 0.240027
8.105 0.213797 0.21355
8.1 0.158903 0.158854
8.095 0.0773256 0.0775194
8.09 -0.0203689 -0.019922
8.085 -0.116454 -0.11579
8.08 -0.192909 -0.192101
8.075 -0.239167 -0.238306
8.07 -0.255026 -0.254188
8.065 -0.247528 -0.246765
8.06 -0.225755 -0.225094
8.055 -0.197296 -0.196741
8.05 -0.167143 -0.166687
8.045 -0.138019 -0.137652
8.04 -0.111107 -0.110817
8.035 -0.0866854 -0.086461
8.03 -0.0645561 -0.0643886
8.025 -0.0442996 -0.0441819
8.02 -0.0254068 -0.0253339
8.015 -0.00734292 -0.00731178
8.01 0.0104258 0.0104165
8.005 0.0284239 0.0283735
8 0.047162 0.0470683
7.995 0.0671262 0.0669852
7.99 0.0887487 0.0885546
7.985 0.112346 0.112091
7.98 0.137997 0.137672
7.975 0.165345 0.164939
7.97 0.193271 0.192775
7.965 0.219474 0.21888
7.96 0.239996 0.239307
7.955 0.248981 0.248209
7.95 0.239127 0.238308
7.945 0.203472 0.202664
7.94 0.138736 0.13802
7.935 0.0491694 0.0486278
7.93 -0.0518667 -0.0521716
7.925 -0.145377 -0.145428
7.92 -0.214597 -0.214425
7.915 -0.251921 -0.251589
7.91 -0.259876 -0.259455
7.905 -0.246805 -0.246354
7.9 -0.221778 -0.22134
7.895 -0.191768 -0.191368
7.89 -0.161099 -0.160749
7.885 -0.13199 -0.131694
7.88 -0.105303 -0.105062
7.875 -0.081134 -0.0809472
7.87 -0.05919 -0.0590548
7.865 -0.0390028 -0.0389171
7.86 -0.0200394 -0.0200018
7.855 -0.0017525 -0.00176233
7.85 0.0164 0.0163425
7.845 0.0349486 0.0348426
7.84 0.0544072 0.0542508
7.835 0.075257 0.0750477
7.83 0.0979078 0.097643
7.825 0.122619 0.122297
7.82 0.149355 0.148975
7.815 0.177544 0.177107
7.81 0.205718 0.205234
7.805 0.231053 0.230541
7.8 0.248935 0.248428
7.795 0.252869 0.252416
7.79 0.235295 0.234963
7.785 0.189894 0.189757
7.78 0.11531 0.11543
7.775 0.018695 0.0190964
7.77 -0.0840082 -0.0833535
7.765 -0.173228 -0.172397
7.76 -0.234169 -0.233259
7.755 -0.262396 -0.261497
7.75 -0.262878 -0.262051
7.745 -0.244836 -0.244112
7.74 -0.217067 -0.216454
7.735 -0.185849 -0.185344
7.73 -0.154859 -0.154449
7.725 -0.125854 -0.125528
7.72 -0.0994182 -0.0991635
7.715 -0.0754914 -0.0752985
7.71 -0.0536999 -0.053561
7.705 -0.0335359 -0.0334452
7.7 -0.0144466 -0.0144004
7.695 0.00412602 0.00412976
7.69 0.0227317 0.0226931
7.685 0.0419064 0.0418239
7.68 0.0621648 0.062035
7.675 0.0839779 0.0837959
7.67 0.107723 0.107482
7.665 0.133584 0.133276
7.66 0.161378 0.160992
7.655 0.190272 0.189799
7.65 0.218384 0.217817
7.645 0.242306 0.241642
7.64 0.256732 0.25598
7.635 0.25459 0.253775
7.63 0.228291 0.227463
7.625 0.172564 0.171794
7.62 0.0884024 0.0877776
7.615 -0.0139832 -0.0143858
7.61 -0.116468 -0.116607
7.605 -0.199707 -0.199593
7.6 -0.251512 -0.251201
7.595 -0.270669 -0.270238
7.59 -0.264198 -0.263716
7.585 -0.241786 -0.241307
7.58 -0.211743 -0.211299
7.575 -0.179614 -0.179223
7.57 -0.148459 -0.148126
7.565 -0.119625 -0.119351
7.56 -0.0934505 -0.0932346
7.555 -0.0697449 -0.0695842
7.55 -0.0480674 -0.0479594
7.545 -0.0278769 -0.0278196
7.54 -0.00860401 -0.00859637
7.535 0.0103193 0.0102775
7.53 0.0294498 0.0293577
7.525 0.0493279 0.0491839
7.52 0.0704666 0.0702679
7.515 0.0933208 0.0930645
7.51 0.118223 0.117906
7.505 0.145261 0.144881
7.5 0.174067 0.173624
7.495 0.203499 0.202999
7.49 0.231198 0.230654
7.485 0.253114 0.252553
7.48 0.263242 0.262707
7.475 0.254041 0.253593
7.47 0.218173 0.217887
7.465 0.151828 0.151774
7.46 0.0587189 0.0589446
7.455 -0.0479063 -0.0474012
7.45 -0.148299 -0.147567
7.445 -0.224155 -0.223286
7.44 -0.266355 -0.265445
7.435 -0.276764 -0.275891
7.43 -0.263995 -0.263207
7.425 -0.237838 -0.237155
7.42 -0.205965 -0.205392
7.415 -0.173187 -0.172717
7.41 -0.141995 -0.141615
7.405 -0.113373 -0.113073
7.4 -0.0874531 -0.0872213
7.395 -0.0639341 -0.0637623
7.39 -0.04232 -0.0422016
7.385 -0.0220427 -0.0219729
7.38 -0.00251875 -0.00249476
7.375 0.0168289 0.0168081
7.37 0.0365634 0.036497
7.365 0.0572281 0.0571136
7.36 0.0793298 0.0791632
7.355 0.103299 0.103074
7.35 0.129407 0.129117
7.345 0.157616 0.157253
7.34 0.187336 0.18689
7.335 0.217053 0.216518
7.33 0.243864 0.243239
7.325 0.263032 0.262325
7.32 0.267878 0.267113
7.315 0.250565 0.249786
7.31 0.204358 0.203632
7.305 0.127365 0.126774
7.3 0.0263094 0.0259283
7.295 -0.0827234 -0.0828495
7.29 -0.179095 -0.17897
7.285 -0.24635 -0.246023
7.28 -0.278734 -0.278278
7.275 -0.280877 -0.280365
7.27 -0.262502 -0.261991
7.265 -0.233188 -0.232711
7.26 -0.199874 -0.199451
7.255 -0.166658 -0.166297
7.25 -0.135519 -0.13522
7.245 -0.107127 -0.106889
7.24 -0.0814385 -0.0812586
7.235 -0.0580616 -0.0579366
7.23 -0.0364548 -0.0363821
7.225 -0.016027 -0.0160051
7.22 0.0038175 0.00378901
7.215 0.0236641 0.0235846
7.21 0.0440816 0.0439495
7.205 0.0656141 0.0654267
7.2 0.0887579 0.0885116
7.195 0.113908 0.113599
7.19 0.141256 0.14088
7.185 0.170611 0.170167
7.18 0.201111 0.200599
7.175 0.230813 0.230241
7.17 0.256213 0.255599
7.165 0.271858 0.271238
7.16 0.270465 0.269889
7.155 0.244118 0.243658
7.15 0.187072 0.186807
7.145 0.099761 0.0997598
7.14 -0.00793206 -0.00763801
7.135 -0.117462 -0.116895
7.13 -0.208101 -0.207335
7.125 -0.265922 -0.265054
7.12 -0.288601 -0.287724
7.115 -0.283126 -0.282305
7.11 -0.25987 -0.259141
7.105 -0.227953 -0.22733
7.1 -0.193544 -0.193024
7.095 -0.160068 -0.159643
7.09 -0.12905 -0.12871
7.085 -0.100892 -0.100626
7.08 -0.0754037 -0.0752028
7.075 -0.0521178 -0.0519751
7.07 -0.0304557 -0.0303659
7.065 -0.00980792 -0.0097676
7.06 0.0104324 0.0104248
7.055 0.0308582 0.0308027
7.05 0.052043 0.0519378
7.045 0.0745284 0.0743702
7.04 0.0987929 0.0985766
7.035 0.125184 0.124903
7.03 0.153791 0.153438
7.025 0.184232 0.1838
7.02 0.215322 0.214806
7.015 0.244631 0.244028
7.01 0.267998 0.267315
7.005 0.279252 0.27851
7 0.270613 0.269852
6.995 0.234369 0.233651
6.99 0.166174 0.165577
6.985 0.0691659 0.0687713
6.98 -0.0436054 -0.0437403
6.975 -0.15167 -0.151535
6.97 -0.235063 -0.234698
6.965 -0.28291 -0.282393
6.96 -0.296214 -0.295628
6.955 -0.283833 -0.283243
6.95 -0.256376 -0.255826
6.945 -0.22234 -0.221853
6.94 -0.187112 -0.186696
6.935 -0.153503 -0.153158
6.93 -0.122641 -0.122365
6.925 -0.0946996 -0.0944878
6.92 -0.0693667 -0.0692148
6.915 -0.046113 -0.0460173
6.91 -0.0243292 -0.0242873
6.905 -0.0033898 -0.00340065
6.9 0.0173221 0.0172584
6.895 0.0384065 0.0382884
6.89 0.0604399 0.0602648
6.885 0.0839578 0.0837217
6.88 0.109412 0.109111
6.875 0.137088 0.136716
6.87 0.166947 0.1665
6.865 0.198378 0.197855
6.86 0.229823 0.229226
6.855 0.258303 0.257646
6.85 0.278964 0.278275
6.845 0.284954 0.284277
6.84 0.268152 0.267555
6.835 0.221366 0.220932
6.83 0.142056 0.141866
6.825 0.0363257 0.0364334
6.82 -0.0797715 -0.0793625
6.815 -0.184518 -0.183861
6.81 -0.259502 -0.258687
6.805 -0.297224 -0.29635
6.8 -0.301721 -0.300867
6.795 -0.283216 -0.282433
6.79 -0.252218 -0.25153
6.785 -0.216494 -0.215908
6.78 -0.180677 -0.18019
6.775 -0.147029 -0.146632
6.77 -0.116336 -0.116019
6.765 -0.0885792 -0.0883335
6.76 -0.0633463 -0.0631643
6.755 -0.0400576 -0.0399333
6.75 -0.0180781 -0.0180075
6.745 0.00323126 0.00325063
6.74 0.0244966 0.0244656
6.735 0.0463243 0.0462421
6.73 0.0692912 0.0691556
6.725 0.0939216 0.0937289
6.72 0.120631 0.120376
6.715 0.149622 0.1493
6.71 0.180701 0.180305
6.705 0.212983 0.212508
6.7 0.244481 0.243927
6.695 0.271618 0.27099
6.69 0.28883 0.288144
6.685 0.288644 0.287933
6.68 0.262814 0.26213
6.675 0.205019 0.204433
6.67 0.114903 0.114491
6.665 0.00168643 0.00151445
6.66 -0.115912 -0.115814
6.655 -0.215679 -0.215332
6.65 -0.281437 -0.280909
6.645 -0.309173 -0.308552
6.64 -0.305554 -0.304916
6.635 -0.281685 -0.281085
6.63 -0.247719 -0.247186
6.625 -0.210646 -0.210191
6.62 -0.1744 -0.174024
6.615 -0.140755 -0.140455
6.61 -0.110209 -0.109979
6.605 -0.082583 -0.0824173
6.6 -0.0573806 -0.0572748
6.595 -0.0339806 -0.0339316
6.59 -0.0117268 -0.0117329
6.585 0.0100328 0.00997165
6.58 0.0319331 0.0318156
6.575 0.0545855 0.0544086
6.57 0.0785648 0.0783241
6.565 0.104377 0.104067
6.56 0.13239 0.132003
6.555 0.162704 0.162235
6.55 0.194937 0.19438
6.545 0.227889 0.227241
6.54 0.259095 0.258364
6.535 0.284342 0.283546
6.53 0.297361 0.29654
6.525 0.29017 0.289388
6.52 0.254634 0.253978
6.515 0.185651 0.185217
6.51 0.0853519 0.0852219
6.505 -0.0339177 -0.0337096
6.5 -0.151224 -0.150707
6.495 -0.24462 -0.243877
6.49 -0.300685 -0.299823
6.485 -0.318822 -0.317934
6.48 -0.307857 -0.307012
6.475 -0.27936 -0.278597
6.47 -0.242941 -0.242276
6.465 -0.204811 -0.204247
6.46 -0.168262 -0.167793
6.455 -0.13465 -0.134268
6.45 -0.104224 -0.103921
6.445 -0.0766731 -0.0764397
6.44 -0.0514324 -0.0512627
6.435 -0.0278459 -0.0277349
6.43 -0.00523908 -0.00518338
6.425 0.0170519 0.017054
6.42 0.0396701 0.0396189
6.415 0.0632304 0.0631248
6.41 0.088302 0.0881394
6.405 0.115365 0.115142
6.4 0.144727 0.144439
6.395 0.176363 0.176006
6.39 0.209669 0.209239
6.385 0.243085 0.242583
6.38 0.273625 0.273057
6.375 0.296409 0.295789
6.37 0.304498 0.303856
6.365 0.289531 0.288913
6.36 0.243748 0.243217
6.355 0.163597 0.163225
6.35 0.0539343 0.0537856
6.345 -0.0698813 -0.0697699
6.34 -0.185258 -0.184897
6.335 -0.271229 -0.270676
6.33 -0.317477 -0.316816
6.325 -0.326586 -0.325901
6.32 -0.309066 -0.308416
6.315 -0.276602 -0.276022
6.31 -0.238152 -0.237658
6.305 -0.199179 -0.19877
6.3 -0.162401 -0.162075
6.295 -0.128812 -0.128561
6.29 -0.0984559 -0.0982742
6.285 -0.0709097 -0.0707915
6.28 -0.0455531 -0.0454943
6.275 -0.0217003 -0.0216987
6.27 0.0013395 0.00128475
6.265 0.0242412 0.024129
6.26 0.0476551 0.0474828
6.255 0.0721976 0.071961
6.25 0.0984278 0.0981211
6.245 0.126791 0.126407
6.24 0.157517 0.157049
6.235 0.190435 0.189874
6.23 0.224685 0.224027
6.225 0.258308 0.257553
6.22 0.28776 0.286918
6.215 0.307494 0.306591
6.21 0.309965 0.309049
6.205 0.286606 0.28575
6.2 0.230303 0.229602
6.195 0.139331 0.13889
6.19 0.0213788 0.0212794
6.185 -0.10544 -0.105168
6.18 -0.217483 -0.216879
6.175 -0.295363 -0.294526
6.17 -0.331995 -0.331044
6.165 -0.332801 -0.331841
6.16 -0.309513 -0.308614
6.155 -0.273672 -0.272872
6.15 -0.233537 -0.232847
6.145 -0.193872 -0.193292
6.14 -0.156897 -0.156418
6.135 -0.123298 -0.12291
6.13 -0.0929445 -0.0926385
6.125 -0.0653234 -0.0650904
6.12 -0.0397667 -0.0395999
6.115 -0.0155638 -0.0154583
6.11 0.00799147 0.00803891
6.105 0.0315844 0.0315753
6.1 0.0558717 0.055806
6.095 0.081469 0.0813452
6.09 0.108919 0.108735
6.085 0.138625 0.138376
6.08 0.170723 0.170405
6.075 0.20487 0.204481
6.07 0.239922 0.23946
6.065 0.273489 0.27296
6.06 0.301449 0.300867
6.055 0.317605 0.317
6.05 0.313897 0.313313
6.045 0.281727 0.281229
6.04 0.214863 0.214523
6.035 0.113605 0.113488
6.03 -0.0115401 -0.0114037
6.025 -0.140037 -0.139662
6.02 -0.24775 -0.247196
6.015 -0.317296 -0.316643
6.01 -0.344773 -0.344098
6.005 -0.338051 -0.337411
6 -0.309699 -0.309125
5.995 -0.270947 -0.270455
5.99 -0.229361 -0.228953
5.985 -0.189076 -0.18875
5.98 -0.151881 -0.151631
5.975 -0.118202 -0.118021
5.97 -0.0877629 -0.0876465
5.965 -0.0599737 -0.059918
5.96 -0.0341258 -0.0341286
5.955 -0.00948578 -0.00954633
5.95 0.0146673 0.0145479
5.945 0.0390288 0.0388478
5.94 0.0642608 0.0640138
5.935 0.0909754 0.0906563
5.93 0.119694 0.119295
5.925 0.150766 0.150279
5.92 0.184219 0.183635
5.915 0.219517 0.218828
5.91 0.255204 0.254407
5.905 0.288436 0.287536
5.9 0.314511 0.313524
5.895 0.326621 0.325585
5.89 0.316297 0.315271
5.885 0.275089 0.27416
5.88 0.197847 0.19712
5.875 0.0870183 0.086596
5.87 -0.0441751 -0.0442201
5.865 -0.173159 -0.172813
5.86 -0.27582 -0.27514
5.855 -0.337053 -0.336151
5.85 -0.355983 -0.354984
5.845 -0.342519 -0.341527
5.84 -0.309749 -0.308829
5.835 -0.268488 -0.267674
5.83 -0.225638 -0.224939
5.825 -0.18478 -0.184193
5.82 -0.147332 -0.146849
5.815 -0.1135 -0.113111
5.81 -0.082889 -0.0825828
5.805 -0.0548419 -0.0546108
5.8 -0.0286153 -0.0284528
5.795 -0.00345483 -0.00335625
5.79 0.0213747 0.0214123
5.785 0.0465786 0.0465563
5.78 0.0728232 0.0727406
5.775 0.100714 0.10057
5.77 0.130746 0.130537
5.765 0.163205 0.162927
5.76 0.197996 0.197646
5.755 0.234372 0.233949
5.75 0.270543 0.27005
5.745 0.303201 0.302648
5.74 0.327068 0.326478
5.735 0.334782 0.334195
5.73 0.317573 0.317048
5.725 0.267302 0.266914
5.72 0.180053 0.179875
5.715 0.0604609 0.0605439
5.71 -0.0757229 -0.0753743
5.705 -0.204292 -0.203727
5.7 -0.301578 -0.30088
5.695 -0.354861 -0.35412
5.69 -0.366025 -0.365311
5.685 -0.346621 -0.345975
5.68 -0.310019 -0.309461
5.675 -0.266575 -0.266109
5.67 -0.222587 -0.22221
5.665 -0.181156 -0.180864
5.66 -0.143393 -0.143177
5.655 -0.109318 -0.109173
5.65 -0.0784353 -0.0783561
5.645 -0.0500346 -0.0500181
5.64 -0.0233401 -0.0233849
5.635 0.00242181 0.00231536
5.63 0.028 0.0278298
5.625 0.054109 0.0538711
5.62 0.0814177 0.0811065
5.615 0.110522 0.110131
5.61 0.141883 0.141403
5.605 0.175715 0.175136
5.6 0.211787 0.211101
5.595 0.249128 0.248329
5.59 0.285606 0.284693
5.585 0.317451 0.316431
5.58 0.338849 0.337746
5.575 0.34196 0.340819
5.57 0.317839 0.316733
5.565 0.258785 0.257813
5.56 0.162168 0.161454
5.555 0.0347063 0.0343734
5.55 -0.105602 -0.105475
5.545 -0.23329 -0.232709
5.54 -0.325362 -0.324422
5.535 -0.371388 -0.370242
5.53 -0.375658 -0.374455
5.525 -0.351038 -0.349889
5.52 -0.311048 -0.310011
5.515 -0.265608 -0.264709
5.51 -0.220498 -0.219736
5.505 -0.178422 -0.177788
5.5 -0.140227 -0.139708
5.495 -0.105784 -0.105367
5.49 -0.0745108 -0.0741838
5.485 -0.0456477 -0.045401
5.48 -0.0183903 -0.0182165
5.475 0.00805489 0.00816095
5.47 0.0344508 0.0344923
5.465 0.0615209 0.0614993
5.46 0.0899355 0.0898505
5.455 0.120278 0.120128
5.45 0.152971 0.152754
5.445 0.188152 0.187863
5.44 0.225448 0.225086
5.435 0.263658 0.263225
5.43 0.300319 0.299819
5.425 0.331222 0.330672
5.42 0.350076 0.349506
5.415 0.34865 0.348108
5.41 0.317917 0.317469
5.405 0.250652 0.25037
5.4 0.14544 0.145385
5.395 0.0108659 0.0110641
5.39 -0.133116 -0.132689
5.385 -0.259999 -0.259408
5.38 -0.347477 -0.346807
5.375 -0.387167 -0.386493
5.37 -0.385441 -0.384814
5.365 -0.356246 -0.355694
5.36 -0.3132 -0.312735
5.355 -0.265861 -0.265484
5.35 -0.219581 -0.219287
5.345 -0.176738 -0.176523
5.34 -0.137969 -0.137826
5.335 -0.103015 -0.10294
5.33 -0.0712194 -0.0712097
5.325 -0.0417785 -0.0418324
5.32 -0.0138593 -0.0139774
5.315 0.0133517 0.0131672
5.31 0.0406322 0.0403769
5.305 0.0687147 0.0683822
5.3 0.0982697 0.097852
5.295 0.129866 0.129353
5.29 0.163886 0.163266
5.285 0.200383 0.199645
5.28 0.238845 0.237978
5.275 0.277845 0.276844
5.27 0.314601 0.313469
5.265 0.34451 0.343265
5.26 0.360864 0.359549
5.255 0.355128 0.353816
5.25 0.318265 0.317059
5.245 0.243531 0.242559
5.24 0.130597 0.129984
5.235 -0.0103468 -0.0105073
5.23 -0.157717 -0.1574
5.225 -0.284169 -0.283431
5.22 -0.367996 -0.366956
5.215 -0.402498 -0.401303
5.21 -0.395746 -0.394527
5.205 -0.362585 -0.361432
5.2 -0.316751 -0.315712
5.195 -0.267542 -0.266635
5.19 -0.219992 -0.219218
5.185 -0.176229 -0.17558
5.18 -0.136718 -0.136181
5.175 -0.101096 -0.100659
5.17 -0.0686386 -0.0682907
5.165 -0.0385014 -0.0382335
5.16 -0.00982243 -0.00962705
5.155 0.0182334 0.0183618
5.15 0.0464597 0.0465248
5.145 0.0755989 0.0756033
5.14 0.106323 0.106268
5.135 0.139185 0.139071
5.13 0.174529 0.174356
5.125 0.21233 0.212097
5.12 0.251938 0.251648
5.115 0.291719 0.291378
5.11 0.328606 0.328222
5.105 0.357645 0.357235
5.1 0.371779 0.371368
5.095 0.362232 0.361855
5.09 0.319982 0.319686
5.085 0.23871 0.238547
5.08 0.118991 0.119011
5.075 -0.0277012 -0.0274627
5.07 -0.178478 -0.178022
5.065 -0.305286 -0.304659
5.06 -0.386774 -0.386059
5.055 -0.41747 -0.41675
5.05 -0.406762 -0.406101
5.045 -0.370265 -0.369698
5.04 -0.321901 -0.321439
5.035 -0.270839 -0.270481
5.03 -0.221909 -0.221647
5.025 -0.177066 -0.17689
5.02 -0.136643 -0.136547
5.015 -0.100193 -0.10017
5.01 -0.0669368 -0.066984
5.005 -0.0359901 -0.0361061
5 -0.0064627 -0.00664879
4.995 0.0225023 0.0222425
4.99 0.0517146 0.0513753
4.985 0.0819269 0.0814997
4.98 0.113811 0.113286
4.975 0.147906 0.14727
4.97 0.184518 0.183757
4.965 0.223547 0.222647
4.96 0.264224 0.263173
4.955 0.304737 0.303528
4.95 0.341783 0.340419
4.945 0.37014 0.368647
4.94 0.382502 0.380931
4.935 0.369939 0.368381
4.93 0.323461 0.322046
4.925 0.237012 0.235902
4.92 0.111698 0.111055
4.915 -0.040233 -0.0402902
4.91 -0.194967 -0.194416
4.905 -0.323672 -0.322602
4.9 -0.404808 -0.403395
4.895 -0.433452 -0.431891
4.89 -0.419916 -0.418369
4.885 -0.38058 -0.379146
4.88 -0.329738 -0.328462
4.875 -0.276636 -0.275531
4.87 -0.226046 -0.225104
4.865 -0.179824 -0.17903
4.86 -0.138216 -0.137554
4.855 -0.100705 -0.100158
4.85 -0.0664592 -0.0660135
4.845 -0.034554 -0.0341974
4.84 -0.00406756 -0.0037904
4.835 0.0258819 0.0260874
4.83 0.0561232 0.0562628
4.825 0.0874208 0.0874992
4.82 0.12045 0.120471
4.815 0.155738 0.155704
4.81 0.19356 0.193474
4.805 0.23376 0.233625
4.8 0.275473 0.275296
4.795 0.316757 0.316545
4.79 0.354146 0.353912
4.785 0.382245 0.382005
4.78 0.393599 0.393376
4.775 0.379186 0.379007
4.77 0.329996 0.329891
4.765 0.240003 0.239999
4.76 0.110392 0.110511
4.755 -0.0463777 -0.0461263
4.75 -0.205957 -0.205582
4.745 -0.338602 -0.338138
4.74 -0.421879 -0.421378
4.735 -0.450594 -0.45011
4.73 -0.435551 -0.435126
4.725 -0.393926 -0.393582
4.72 -0.340643 -0.340388
4.715 -0.285275 -0.285107
4.71 -0.232699 -0.232612
4.705 -0.184765 -0.184753
4.7 -0.141671 -0.14173
4.695 -0.102847 -0.102973
4.69 -0.0674087 -0.0676028
4.685 -0.0343897 -0.0346538
4.68 -0.00283296 -0.0031718
4.675 0.0281717 0.0277505
4.67 0.0594746 0.0589608
4.665 0.091855 0.0912353
4.66 0.125994 0.125252
4.655 0.162413 0.16153
4.65 0.201365 0.20032
4.645 0.242655 0.241425
4.64 0.285358 0.283926
4.635 0.327453 0.325807
4.63 0.365391 0.363539
4.625 0.393707 0.391686
4.62 0.404909 0.4028
4.615 0.38997 0.387906
4.61 0.339835 0.338002
4.605 0.248291 0.246896
4.6 0.116107 0.115333
4.595 -0.0447378 -0.0448006
4.59 -0.209943 -0.209326
4.585 -0.348837 -0.347681
4.58 -0.437294 -0.435797
4.575 -0.46879 -0.467144
4.57 -0.453979 -0.452332
4.565 -0.41083 -0.409277
4.56 -0.355204 -0.353794
4.555 -0.297319 -0.29607
4.55 -0.242375 -0.241288
4.545 -0.19233 -0.191393
4.54 -0.147387 -0.146588
4.535 -0.106941 -0.106263
4.53 -0.0700625 -0.0694918
4.525 -0.0357389 -0.0352624
4.52 -0.00297247 -0.00257866
4.515 0.0291807 0.0295021
4.51 0.0615986 0.0618567
4.505 0.0950808 0.0952842
4.5 0.130322 0.130479
4.495 0.16785 0.167969
4.49 0.207915 0.208007
4.485 0.250312 0.250388
4.48 0.294101 0.294175
4.475 0.337248 0.337336
4.47 0.376205 0.376322
4.465 0.405528 0.405688
4.46 0.417765 0.417975
4.455 0.403903 0.404159
4.45 0.354772 0.355062
4.445 0.263754 0.264063
4.44 0.130788 0.131117
4.435 -0.0332588 -0.0328849
4.43 -0.20479 -0.204335
4.425 -0.352408 -0.351858
4.42 -0.449591 -0.448981
4.415 -0.487259 -0.48666
4.41 -0.47502 -0.474499
4.405 -0.431499 -0.431095
4.4 -0.373828 -0.37355
4.395 -0.313256 -0.313099
4.39 -0.255577 -0.255526
4.385 -0.203012 -0.203053
4.38 -0.155841 -0.155963
4.375 -0.11345 -0.113648
4.37 -0.0748746 -0.0751463
4.365 -0.0390549 -0.0394011
4.36 -0.00495007 -0.00537554
4.355 0.0284214 0.0279086
4.35 0.061968 0.0613563
4.345 0.0965133 0.0957881
4.34 0.13277 0.131913
4.335 0.171279 0.17027
4.33 0.212304 0.21112
4.325 0.255657 0.254273
4.32 0.300433 0.298828
4.315 0.344659 0.342819
4.31 0.384898 0.382824
4.305 0.415875 0.413595
4.3 0.43034 0.427918
4.295 0.419425 0.416978
4.29 0.373865 0.371567
4.285 0.286411 0.284491
4.28 0.155573 0.154282
4.275 -0.00986274 -0.0103191
4.27 -0.188081 -0.187627
4.265 -0.347414 -0.346142
4.26 -0.458129 -0.456276
4.255 -0.506816 -0.504663
4.25 -0.500537 -0.498324
4.245 -0.458246 -0.456134
4.24 -0.398816 -0.396888
4.235 -0.335146 -0.333433
4.23 -0.274059 -0.272562
4.225 -0.218269 -0.216974
4.22 -0.168239 -0.167125
4.215 -0.123383 -0.122428
4.21 -0.0827036 -0.0818867
4.205 -0.0450881 -0.0443897
4.2 -0.00944146 -0.00884471
4.195 0.0252652 0.0257754
4.19 0.059979 0.0604163
4.185 0.0955551 0.0959321
4.18 0.132732 0.133061
4.175 0.172076 0.172369
4.17 0.213882 0.214153
4.165 0.25801 0.258275
4.16 0.303639 0.303914
4.155 0.348941 0.349244
4.15 0.390704 0.391056
4.145 0.42398 0.424401
4.14 0.44191 0.442416
4.135 0.435961 0.436562
4.13 0.396866 0.397554
4.125 0.316604 0.317351
4.12 0.191719 0.192472
4.115 0.0278873 0.028585
4.11 -0.156155 -0.155558
4.105 -0.329465 -0.328986
4.1 -0.458835 -0.458476
4.095 -0.524701 -0.524464
4.09 -0.529388 -0.529277
4.085 -0.491186 -0.491198
4.08 -0.430997 -0.431118
4.075 -0.364105 -0.36432
4.07 -0.298967 -0.299261
4.065 -0.239175 -0.239535
4.06 -0.18554 -0.185961
4.055 -0.137576 -0.138056
4.05 -0.094267 -0.0948098
4.045 -0.0544474 -0.0550595
4.04 -0.0169581 -0.0176499
4.035 0.0192887 0.0185028
4.03 0.0552903 0.0543918
4.025 0.0919439 0.0909102
4.02 0.130026 0.12883
4.015 0.170145 0.168754
4.01 0.212647 0.211025
4.005 0.257477 0.255583
4 0.303948 0.301743
3.995 0.350446 0.347897
3.99 0.39408 0.39117
3.985 0.430338 0.427085
3.98 0.452881 0.449355
3.975 0.453649 0.449992
3.97 0.423524 0.419967
3.965 0.353854 0.350703
3.96 0.239195 0.236787
3.955 0.0815151 0.0801289
3.95 -0.1051 -0.105338
3.945 -0.292642 -0.291807
3.94 -0.445597 -0.44393
3.935 -0.536555 -0.534368
3.93 -0.559899 -0.557484
3.925 -0.530799 -0.528371
3.92 -0.471987 -0.469679
3.915 -0.402101 -0.39998
3.91 -0.332227 -0.330318
3.905 -0.267432 -0.265736
3.9 -0.209192 -0.207695
3.895 -0.157239 -0.155922
3.89 -0.110583 -0.109424
3.885 -0.0680013 -0.0669764
3.88 -0.0282535 -0.0273419
3.875 0.00982458 0.0106438
3.87 0.0472991 0.0480465
3.865 0.0851274 0.0858238
3.86 0.124143 0.12481
3.855 0.165019 0.16568
3.85 0.208184 0.208867
3.845 0.253705 0.254439
3.84 0.301086 0.301906
3.835 0.349 0.349942
3.83 0.394958 0.396057
3.825 0.434982 0.436265
3.82 0.463347 0.464821
3.815 0.47256 0.474201
3.81 0.453785 0.455524
3.805 0.397943 0.399667
3.8 0.297859 0.299433
3.795 0.151811 0.153121
3.79 -0.031695 -0.0306864
3.785 -0.230072 -0.229319
3.78 -0.408578 -0.40801
3.775 -0.532542 -0.53212
3.77 -0.585008 -0.584741
3.765 -0.573583 -0.573488
3.76 -0.520971 -0.52105
3.755 -0.449798 -0.450033
3.75 -0.375102 -0.375466
3.745 -0.304458 -0.304924
3.74 -0.240572 -0.241122
3.735 -0.18365 -0.18427
3.73 -0.132811 -0.1335
3.725 -0.0868045 -0.0875632
3.72 -0.0443071 -0.0451436
3.715 -0.00406463 -0.00499126
3.71 0.0350712 0.0340373
3.705 0.0741296 0.0729667
3.7 0.11401 0.112692
3.695 0.155455 0.153951
3.69 0.19899 0.197266
3.685 0.244817 0.242834
3.68 0.292654 0.290373
3.675 0.341505 0.338889
3.67 0.38937 0.386389
3.665 0.432934 0.429581
3.66 0.4673 0.463599
3.655 0.485871 0.481893
3.65 0.480525 0.476413
3.645 0.442275 0.438252
3.64 0.36268 0.359054
3.635 0.236415 0.233553
3.63 0.0655129 0.0637804
3.625 -0.135585 -0.135914
3.62 -0.337423 -0.336264
3.615 -0.501497 -0.499026
3.61 -0.597153 -0.593783
3.605 -0.617865 -0.614094
3.6 -0.581021 -0.577263
3.595 -0.512654 -0.509154
3.59 -0.433636 -0.430496
3.585 -0.355934 -0.353172
3.58 -0.284647 -0.282237
3.575 -0.221001 -0.218903
3.57 -0.164453 -0.16262
3.565 -0.113773 -0.112164
3.56 -0.0675535 -0.0661273
3.555 -0.0244173 -0.0231396
3.55 0.0168986 0.0180596
3.545 0.0575257 0.0585999
3.54 0.0984568 0.0994724
3.535 0.14053 0.141515
3.53 0.184391 0.185374
3.525 0.2304 0.231412
3.52 0.278526 0.279599
3.515 0.328143 0.329312
3.51 0.377793 0.379095
3.505 0.424896 0.426363
3.5 0.465475 0.467137
3.495 0.493952 0.495823
3.49 0.503131 0.505204
3.485 0.484522 0.486755
3.48 0.429204 0.431507
3.475 0.329534 0.331767
3.47 0.182096 0.184075
3.465 -0.00780598 -0.00627868
3.46 -0.221142 -0.220226
3.455 -0.423578 -0.423368
3.45 -0.574596 -0.575063
3.445 -0.647892 -0.648888
3.44 -0.645135 -0.646448
3.435 -0.590303 -0.591757
3.43 -0.510842 -0.512328
3.425 -0.425944 -0.42741
3.42 -0.345428 -0.346857
3.415 -0.272838 -0.274233
3.41 -0.208491 -0.209867
3.405 -0.151367 -0.152744
3.4 -0.10001 -0.101412
3.395 -0.0529016 -0.0543551
3.39 -0.00862577 -0.0101602
3.385 0.034089 0.0324401
3.38 0.0763583 0.0745565
3.375 0.119136 0.117137
3.37 0.163191 0.160946
3.365 0.209058 0.206509
3.36 0.256937 0.254022
3.355 0.306567 0.303218
3.35 0.357021 0.353174
3.345 0.406477 0.402077
3.34 0.451965 0.446985
3.335 0.489146 0.483605
3.33 0.512178 0.506172
3.325 0.513774 0.50751
3.32 0.485561 0.479373
3.315 0.418933 0.413274
3.31 0.30671 0.302096
3.305 0.146154 0.14305
3.3 -0.05626 -0.0575767
3.295 -0.279204 -0.278752
3.29 -0.485092 -0.483146
3.285 -0.631222 -0.628205
3.28 -0.692805 -0.689184
3.275 -0.676133 -0.67232
3.27 -0.609259 -0.605533
3.265 -0.521087 -0.517599
3.26 -0.430415 -0.427229
3.255 -0.346091 -0.343218
3.25 -0.270806 -0.268227
3.245 -0.204366 -0.202049
3.24 -0.145453 -0.143361
3.235 -0.0924225 -0.0905163
3.23 -0.0436456 -0.0418878
3.225 0.00235421 0.00400151
3.22 0.046881 0.0484561
3.215 0.0910608 0.0926032
3.21 0.135837 0.137389
3.205 0.181947 0.183553
3.2 0.229861 0.231572
3.195 0.279688 0.281561
3.19 0.331037 0.333132
3.185 0.382819 0.385198
3.18 0.433026 0.43575
3.175 0.478484 0.481605
3.17 0.514648 0.518184
3.165 0.535476 0.539391
3.16 0.53351 0.537689
3.155 0.500292 0.504522
3.15 0.427324 0.431313
3.145 0.307787 0.311218
3.14 0.139426 0.142049
3.135 -0.0710553 -0.0693441
3.13 -0.302327 -0.301418
3.125 -0.516224 -0.515896
3.12 -0.668065 -0.668137
3.115 -0.730843 -0.731227
3.11 -0.710586 -0.711243
3.105 -0.637497 -0.638392
3.1 -0.542777 -0.543862
3.095 -0.446373 -0.447596
3.09 -0.357413 -0.35873
3.085 -0.278406 -0.279792
3.08 -0.208915 -0.210359
3.075 -0.147426 -0.148928
3.07 -0.0921491 -0.0937212
3.065 -0.0413547 -0.0430134
3.06 0.00649593 0.00472742
3.055 0.0527428 0.0508361
3.05 0.0985249 0.0964473
3.045 0.144778 0.142493
3.04 0.192214 0.189683
3.035 0.24126 0.238444
3.03 0.291975 0.288835
3.025 0.34392 0.340422
3.02 0.395982 0.392106
3.015 0.446178 0.441911
3.01 0.491454 0.4868
3.005 0.527503 0.522488
3 0.548651 0.543325
2.995 0.547897 0.542345
2.99 0.517219 0.511585
2.985 0.44834 0.442869
2.98 0.334085 0.329187
2.975 0.170702 0.166985
2.97 -0.0383163 -0.040117
2.965 -0.276315 -0.27564
2.96 -0.508276 -0.505032
2.955 -0.686289 -0.680935
2.95 -0.773265 -0.766629
2.945 -0.766375 -0.759335
2.94 -0.69466 -0.687857
2.935 -0.594042 -0.587805
2.93 -0.489319 -0.483756
2.925 -0.392132 -0.387227
2.92 -0.305961 -0.301648
2.915 -0.230551 -0.226746
2.91 -0.164274 -0.160891
2.905 -0.105149 -0.10211
2.9 -0.0512747 -0.0485101
2.895 -0.000977581 0.00157441
2.89 0.0471754 0.0495705
2.885 0.0943798 0.0966686
2.88 0.141599 0.143827
2.875 0.189549 0.191759
2.87 0.238655 0.240887
2.865 0.288975 0.291263
2.86 0.340098 0.342473
2.855 0.391016 0.393501
2.85 0.439981 0.442601
2.845 0.484379 0.487155
2.84 0.52063 0.523583
2.835 0.544135 0.547285
2.83 0.549249 0.552618
2.825 0.529291 0.532888
2.82 0.476642 0.480426
2.815 0.383189 0.387001
2.81 0.241696 0.245199
2.805 0.0493323 0.0519922
2.8 -0.185855 -0.184604
2.795 -0.43681 -0.437259
2.79 -0.6564 -0.658461
2.785 -0.794588 -0.797883
2.78 -0.828619 -0.832628
2.775 -0.77622 -0.780478
2.77 -0.676744 -0.680951
2.765 -0.563713 -0.567732
2.76 -0.455454 -0.459249
2.755 -0.358658 -0.362245
2.75 -0.274063 -0.277487
2.745 -0.200199 -0.203516
2.74 -0.134971 -0.138243
2.735 -0.0762689 -0.0795597
2.73 -0.0222175 -0.0255924
2.725 0.0287843 0.0252557
2.72 0.0780633 0.0743064
2.715 0.126686 0.12262
2.71 0.17546 0.170996
2.705 0.224913 0.219956
2.7 0.275219 0.269663
2.695 0.326153 0.319893
2.69 0.376982 0.36991
2.685 0.426362 0.418383
2.68 0.472217 0.463268
2.675 0.51171 0.501784
2.67 0.541152 0.530344
2.665 0.555972 0.544517
2.66 0.550653 0.53897
2.655 0.518687 0.507391
2.65 0.45263 0.442504
2.645 0.344491 0.336376
2.64 0.18723 0.181855
2.635 -0.021416 -0.0236362
2.63 -0.271372 -0.270541
2.625 -0.530998 -0.527702
2.62 -0.747379 -0.742372
2.615 -0.868968 -0.862949
2.61 -0.879287 -0.872869
2.605 -0.804949 -0.798571
2.6 -0.689918 -0.683834
2.595 -0.567545 -0.561867
2.59 -0.453793 -0.448546
2.585 -0.353463 -0.348628
2.58 -0.266371 -0.261903
2.575 -0.190521 -0.18636
2.57 -0.123508 -0.119589
2.565 -0.0630703 -0.0593269
2.56 -0.00726852 -0.0036308
2.555 0.0455196 0.0491252
2.55 0.0966149 0.100267
2.545 0.147058 0.150841
2.54 0.197613 0.201621
2.535 0.248754 0.253088
2.53 0.30059 0.305365
2.525 0.352838 0.358175
2.52 0.404714 0.410738
2.515 0.454836 0.461663
2.51 0.50112 0.508841
2.505 0.540668 0.549316
2.5 0.569635 0.579143
2.495 0.583123 0.593267
2.49 0.575134 0.585489
2.485 0.538785 0.54873
2.48 0.466903 0.475695
2.475 0.352694 0.359637
2.47 0.190713 0.195367
2.465 -0.0208967 -0.0185662
2.46 -0.274106 -0.273673
2.455 -0.541154 -0.542008
2.45 -0.770818 -0.772505
2.445 -0.907199 -0.909475
2.44 -0.926035 -0.928706
2.435 -0.850644 -0.853596
2.43 -0.728536 -0.73167
2.425 -0.597624 -0.60085
2.42 -0.476408 -0.479662
2.415 -0.370104 -0.373351
2.41 -0.2783 -0.281536
2.405 -0.198742 -0.201986
2.4 -0.128787 -0.132071
2.395 -0.0660084 -0.0693689
2.39 -0.0083628 -0.0118429
2.385 0.0458287 0.0421809
2.38 0.0979084 0.0940413
2.375 0.148914 0.144773
2.37 0.199594 0.195122
2.365 0.25041 0.245552
2.36 0.30146 0.296159
2.355 0.352495 0.346702
2.35 0.402835 0.396508
2.345 0.451306 0.444417
2.34 0.496157 0.488698
2.335 0.535016 0.527008
2.33 0.564756 0.556254
2.325 0.581374 0.572479
2.32 0.579897 0.57078
2.315 0.554441 0.54536
2.31 0.498579 0.489911
2.305 0.405796 0.398063
2.3 0.269774 0.263667
2.295 0.0851124 0.0814703
2.29 -0.14868 -0.148977
2.285 -0.417475 -0.413616
2.28 -0.682582 -0.673938
2.275 -0.88525 -0.872123
2.27 -0.976576 -0.960706
2.265 -0.950348 -0.934005
2.26 -0.844657 -0.829522
2.255 -0.708508 -0.695268
2.25 -0.573442 -0.56211
2.245 -0.452045 -0.442359
2.24 -0.346779 -0.338419
2.235 -0.256032 -0.248697
2.23 -0.177102 -0.17054
2.225 -0.107296 -0.101297
2.22 -0.0442843 -0.0386746
2.215 0.0138328 0.0191983
2.21 0.0685705 0.073815
2.205 0.121086 0.126317
2.2 0.172203 0.177516
2.195 0.22241 0.227893
2.19 0.271846 0.277576
2.185 0.320233 0.32628
2.18 0.366882 0.373304
2.175 0.410641 0.417484
2.17 0.449922 0.457215
2.165 0.482823 0.490573
2.16 0.507372 0.51556
2.155 0.521883 0.530458
2.15 0.525231 0.534106
2.145 0.516609 0.525639
2.14 0.494159 0.503117
2.135 0.452461 0.461012
2.13 0.380414 0.388073
2.125 0.262884 0.268979
2.12 0.0877277 0.0914027
2.115 -0.145306 -0.144974
2.11 -0.419032 -0.422966
2.105 -0.695463 -0.704549
2.1 -0.915811 -0.929781
2.095 -1.02708 -1.04432
2.09 -1.01442 -1.03267
2.085 -0.912347 -0.929791
2.08 -0.771564 -0.787354
2.075 -0.62799 -0.642001
2.07 -0.497688 -0.510139
2.065 -0.384165 -0.395369
2.06 -0.286247 -0.296515
2.055 -0.2014 -0.21101
2.05 -0.126863 -0.136056
2.045 -0.0601585 -0.0691514
2.04 0.000716047 -0.0082745
2.035 0.057364 0.0481881
2.03 0.111005 0.101459
2.025 0.162508 0.152405
2.02 0.212411 0.201557
2.015 0.260928 0.249116
2.01 0.307877 0.294882
2.005 0.352735 0.338326
2 0.394608 0.37855
1.995 0.432245 0.414321
1.99 0.464104 0.444149
1.985 0.488593 0.466548
1.98 0.50432 0.480312
1.975 0.510421 0.484866
1.97 0.506612 0.480312
1.965 0.492487 0.466682
1.96 0.465705 0.441987
1.955 0.419658 0.399689
1.95 0.342471 0.327573
1.945 0.220376 0.211209
1.94 0.0436081 0.0400698
1.935 -0.189051 -0.187769
1.93 -0.466304 -0.461419
1.925 -0.755872 -0.748502
1.92 -0.997766 -0.989077
1.915 -1.12646 -1.11721
1.91 -1.11943 -1.10996
1.905 -1.0099 -1.00034
1.9 -0.853497 -0.843995
1.895 -0.691719 -0.682432
1.89 -0.544019 -0.535044
1.885 -0.416113 -0.407482
1.88 -0.307032 -0.298721
1.875 -0.213664 -0.205612
1.87 -0.132641 -0.124761
1.865 -0.0609593 -0.0531439
1.86 0.00378622 0.0116555
1.855 0.0635301 0.0715788
1.85 0.119765 0.128126
1.845 0.173605 0.182419
1.84 0.225836 0.235252
1.835 0.276933 0.287106
1.83 0.327048 0.338136
1.825 0.37595 0.388111
1.82 0.423051 0.436434
1.815 0.467304 0.482035
1.81 0.507145 0.523303
1.805 0.540597 0.558196
1.8 0.565411 0.584364
1.795 0.579504 0.59958
1.79 0.58131 0.602075
1.785 0.569698 0.590472
1.78 0.54258 0.56244
1.775 0.494549 0.512393
1.77 0.416153 0.430847
1.765 0.298544 0.309075
1.76 0.140689 0.146409
1.755 -0.0505058 -0.0495056
1.75 -0.268017 -0.270486
1.745 -0.505266 -0.509432
1.74 -0.741711 -0.745744
1.735 -0.930659 -0.933572
1.73 -1.01973 -1.02158
1.725 -0.992995 -0.994598
1.72 -0.882233 -0.884395
1.715 -0.735873 -0.738873
1.71 -0.589088 -0.592887
1.705 -0.457752 -0.462198
1.7 -0.345461 -0.350391
1.695 -0.250557 -0.255847
1.69 -0.169905 -0.175481
1.685 -0.100373 -0.106196
1.68 -0.0392805 -0.0453381
1.675 0.0154991 0.00920324
1.67 0.0656338 0.0590853
1.665 0.112389 0.105572
1.66 0.156701 0.149605
1.655 0.199224 0.19185
1.65 0.240358 0.232727
1.645 0.28028 0.272436
1.64 0.31882 0.310832
1.635 0.355612 0.347583
1.63 0.38994 0.382001
1.625 0.42069 0.412995
1.62 0.446456 0.439151
1.615 0.465652 0.458846
1.61 0.476813 0.47052
1.605 0.478997 0.473082
1.6 0.471982 0.466129
1.595 0.45576 0.449505
1.59 0.429028 0.421906
1.585 0.387609 0.37944
1.58 0.324617 0.315834
1.575 0.234794 0.22667
1.57 0.118229 0.112818
1.565 -0.0209551 -0.0212527
1.56 -0.179914 -0.173023
1.555 -0.358601 -0.343231
1.55 -0.550915 -0.526627
1.545 -0.733531 -0.701227
1.54 -0.865833 -0.827719
1.535 -0.912888 -0.871844
1.53 -0.870756 -0.829479
1.525 -0.766413 -0.726897
1.52 -0.635879 -0.599187
1.515 -0.505872 -0.472341
1.51 -0.389621 -0.359206
1.505 -0.290848 -0.263352
1.5 -0.208628 -0.183781
1.495 -0.140391 -0.117867
1.49 -0.0833867 -0.0628781
1.485 -0.0352285 -0.0164681
1.48 0.00593868 0.0231699
1.475 0.0414992 0.0573673
1.47 0.0724201 0.0870269
1.465 0.0993136 0.112674
1.46 0.122481 0.134508
1.455 0.14197 0.15244
1.45 0.157614 0.166124
1.445 0.169075 0.174965
1.44 0.175864 0.178138
1.435 0.177487 0.174708
1.43 0.173523 0.163664
1.425 0.163747 0.144023
1.42 0.148264 0.114948
1.415 0.1276 0.0757963
1.41 0.102783 0.0261165
1.405 0.0754716 -0.0342517
1.4 0.0484206 -0.104821
1.395 0.027306 -0.182025
1.39 0.0274635 -0.249447
1.385 0.0999647 -0.236394
1.38 0.430332 0.142455
1.375 1.45428 1.5592
1.37 2.04933 2.37007
1.365 0.867122 1.05468
1.36 0.516344 0.8072
1.355 0.48811 0.616803
1.35 1.53339 -0.328545
1.345 -350339 1.01561e+07
1.34 -205.855 3923.77
1.335 -206.235 3959.01
1.33 -204.907 3993.18
1.325 -201.771 4026.24
1.32 -196.677 4058.08
1.315 -189.463 4088.62
1.31 -179.953 4117.77
1.305 -167.956 4145.42
1.3 -153.264 4171.46
1.295 -135.653 4195.77
1.29 -114.878 4218.23
1.285 -90.6745 4238.7
1.28 -62.7539 4257.03
1.275 -30.8038 4273.07
1.27 5.5153 4286.66
1.265 46.5723 4297.61
1.26 92.8007 4305.73
1.255 144.65 4310.82
1.25 202.599 4312.66
1.245 267.165 4311.04
1.24 338.91 4305.72
1.235 418.44 4296.45
1.23 506.416 4282.98
1.225 603.548 4265.03
1.22 710.607 4242.33
1.215 828.424 4214.58
1.21 957.897 4181.48
1.205 1100.01 4142.69
1.2 1255.8 4097.89
1.195 1426.38 4046.79
1.19 1612.93 3989.04
1.185 1816.76 3924.31
1.18 2039.24 3852.27
1.175 2281.9 3772.61
1.17 2546.38 3685.02
1.165 2834.38 3589.21
1.16 3147.71 3484.92
1.155 3488.29 3371.93
1.15 3858.14 3250.06
1.145 4259.4 3119.2
1.14 4694.34 2979.3
1.135 5165.3 2830.41
1.13 5674.75 2672.69
1.125 6225.27 2506.42
1.12 6819.52 2332.05
1.115 7460.23 2150.23
1.11 8150.19 1961.81
1.105 8892.25 1767.84
1.1 9689.27 1569.71
1.095 10544.1 1369.12
1.09 11459.7 1168.19
1.085 12438.8 969.477
1.08 13484.1 776.016
1.075 14598.2 591.439
1.07 15783.7 420.028
1.065 17042.9 266.803
1.06 18377.9 137.629
1.055 19790.5 39.3264
1.05 21282.4 -20.1819
1.045 22854.8 -31.713
1.04 24508.5 15.4106
1.035 26243.8 133.602
1.03 28060.3 337.366
1.025 29956.5 643.654
1.02 31928.9 1072.43
1.015 33972.4 1647.4
1.01 36078.8 2396.34
1.005 38235.1 3352.11
1 40421.6 4553.59
0.995 42608 6046.54
0.99 44749.7 7884.15
0.985 46781.2 10126.4
0.98 48607.8 12838.3
0.975 50095.6 16085.2
0.97 51060.4 19922.1
0.965 51259 24375.2
0.96 50390.4 29412.6
0.955 48114.9 34904.2
0.95 44104.9 40580.5
0.945 38139.1 45997
0.94 30234.8 50554.4
0.935 20763.4 53601
0.93 10469.3 54619.1
0.925 323.898 53421
0.92 -8750.07 50233.7
0.915 -16137.1 45605.5
0.91 -21627.4 40196.6
0.905 -25342.4 34586.5
0.9 -27582.3 29180.2
0.895 -28692.2 24206.8
0.89 -28985.3 19762.9
0.885 -28713.8 15862.2
0.88 -28066.8 12473.7
0.875 -27181 9546.57
0.87 -26152.1 7024.32
0.865 -25046.1 4852.23
0.86 -23908 2980.53
0.855 -22768.2 1367.65
0.85 -21646.8 -24.3788
0.845 -20556.7 -1228.26
0.84 -19505.4 -2271.68
0.835 -18497.2 -3177.96
0.83 -17534.1 -3966.71
0.825 -16616.3 -4654.47
0.82 -15743.2 -5255.15
0.815 -14913.5 -5780.53
0.81 -14125.5 -6240.64
0.805 -13377.2 -6643.99
0.8 -12666.6 -6997.86
0.795 -11990.7 -7309.07
0.79 -11347.8 -7582.67
0.785 -10735.9 -7823.14
0.78 -10153.5 -8034.36
0.775 -9598.7 -8219.72
0.77 -9070.1 -8382.17
0.765 -8566.11 -8524.36
0.76 -8085.34 -8648.56
0.755 -7626.48 -8756.78
0.75 -7188.3 -8850.78
0.745 -6769.64 -8932.1
0.74 -6369.44 -9002.11
0.735 -5986.69 -9062.06
0.73 -5620.47 -9113.04
0.725 -5270.04 -9155.95
0.72 -4934.64 -9191.66
0.715 -4613.67 -9220.98
0.71 -4306.4 -9244.67
0.705 -4012.11 -9263.41
0.7 -3730.14 -9277.84
0.695 -3459.91 -9288.78
0.69 -3200.82 -9296.68
0.685 -2952.32 -9301.94
0.68 -2713.9 -9304.95
0.675 -2485.11 -9306.04
0.67 -2265.5 -9305.52
0.665 -2054.65 -9303.65
0.66 -1852.19 -9300.68
0.655 -1657.74 -9296.81
0.65 -1470.98 -9292.24
0.645 -1291.59 -9287.12
0.64 -1119.25 -9281.38
0.635 -953.69 -9275.11
0.63 -794.688 -9268.41
0.625 -642.017 -9261.33
0.62 -495.47 -9253.94
0.615 -354.851 -9246.26
0.61 -219.979 -9238.32
0.605 -90.6811 -9230.13
0.6 33.204 -9221.67
0.595 151.828 -9212.92
0.59 265.335 -9203.86
0.585 373.859 -9194.42
0.58 477.528 -9184.54
0.575 576.464 -9174.15
0.57 670.782 -9163.16
0.565 760.59 -9151.46
0.56 845.994 -9138.92
0.555 927.09 -9125.41
0.55 1003.97 -9110.74
0.545 1076.74 -9094.82
0.54 1145.51 -9077.5
0.535 1210.38 -9058.58
0.53 1271.45 -9037.92
0.525 1328.83 -9015.4
0.52 1382.6 -8990.78
0.515 1432.83 -8963.83
0.51 1479.63 -8934.25
0.505 1523.08 -8901.77
0.5 1563.24 -8866.07
0.495 1600.21 -8826.83
0.49 1634.06 -8783.72
0.485 1664.83 -8736.38
0.48 1692.62 -8684.36
0.475 1717.47 -8627.21
0.47 1739.46 -8564.45
0.465 1758.66 -8495.57
0.46 1775.13 -8420.04
0.455 1788.92 -8337.32
0.45 1800.1 -8246.79
0.445 1808.71 -8147.9
0.44 1814.83 -8040.08
0.435 1818.5 -7922.69
0.43 1819.8 -7795.16
0.425 1818.77 -7656.95
0.42 1815.46 -7507.53
0.415 1809.91 -7346.41
0.41 1802.16 -7173.13
0.405 1792.24 -6987.28
0.4 1780.2 -6788.49
0.395 1766.03 -6576.45
0.39 1749.65 -6350.61
0.385 1731.11 -6110.94
0.38 1710.44 -5857.54
0.375 1687.68 -5590.6
0.37 1662.87 -5310.47
0.365 1636.05 -5017.67
0.36 1607.26 -4712.84
0.355 1576.54 -4396.83
0.35 1543.94 -4070.65
0.345 1509.51 -3735.5
0.34 1473.29 -3392.79
0.335 1435.39 -3044.19
0.33 1395.91 -2691.59
0.325 1354.93 -2336.89
0.32 1312.51 -1982.2
0.315 1268.74 -1629.78
0.31 1223.72 -1282.05
0.305 1177.56 -941.562
0.3 1130.38 -610.965
0.295 1082.3 -292.965
0.29 1033.46 9.70733
0.285 984.022 294.35
0.28 934.125 558.336
0.275 883.893 799.186
0.27 833.476 1014.58
0.265 783.039 1202.44
0.26 732.74 1361.05
0.255 682.723 1489.07
0.25 633.123 1585.61
0.245 584.083 1650.31
0.24 535.739 1683.33
0.235 488.215 1685.45
0.23 441.631 1658.04
0.225 396.104 1603.09
0.22 351.75 1523.15
0.215 308.691 1421.33
0.21 267.058 1301.17
0.205 226.999 1166.6
0.2 188.677 1021.77
0.195 152.275 870.952
0.19 117.997 718.356
0.185 86.06 567.979
0.18 56.6941 423.44
0.175 30.126 287.835
0.17 6.5693 163.612
0.165 -13.7881 52.4732
0.16 -30.7978 -44.649
0.155 -44.3651 -127.592
0.15 -54.4615 -196.895
0.145 -61.1342 -253.672
0.14 -64.5134 -299.435
0.135 -64.8168 -335.88
0.13 -62.3524 -364.679
0.125 -57.5193 -387.284
0.12 -50.805 -404.784
0.115 -42.7767 -417.834
0.11 -34.0623 -426.641
0.105 -25.3141 -431.024
0.1 -17.1554 -430.507
0.095 -10.1097 -424.441
0.09 -4.52597 -412.142
0.085 -0.521914 -393.047
0.08 2.02675 -366.904
0.075 3.43146 -333.961
0.07 4.07496 -295.144
0.065 4.27626 -252.104
0.06 4.2022 -207.057
0.055 3.87433 -162.309
0.05 3.25885 -119.562
0.045 2.36954 -79.4462
0.04 1.31296 -42.0087
0.035 0.266754 -8.41578
0.03 -0.551502 17.2195
0.025 -0.902309 28.176
0.02 -0.665043 20.767
0.015 -0.178303 5.56779
0.01 -0.0043641 0.136276
0.005 -2.44212e-08 7.62587e-07
-1.63468e-13 -8.75379e-39 2.7335e-37


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1Quantum/GApOneLoop.txt <==
-31.4301 -0.00101358 3.22898e-06
-30.9905 -0.00104258 3.3686e-06
-30.6297 -0.00106732 3.48927e-06
-30.3101 -0.00108998 3.60102e-06
-30.0173 -0.00111137 3.7076e-06
-29.7441 -0.00113191 3.81093e-06
-29.4858 -0.00115186 3.91214e-06
-29.2396 -0.00117136 4.01199e-06
-29.0035 -0.00119055 4.11099e-06
-28.7758 -0.00120949 4.20955e-06
-28.5554 -0.00122825 4.30795e-06
-28.3415 -0.00124689 4.40644e-06
-28.1333 -0.00126545 4.50521e-06
-27.9302 -0.00128395 4.60443e-06
-27.7317 -0.00130243 4.70424e-06
-27.5373 -0.00132091 4.80476e-06
-27.3468 -0.0013394 4.9061e-06
-27.1598 -0.00135794 5.00837e-06
-26.9761 -0.00137654 5.11165e-06
-26.7954 -0.0013952 5.21602e-06
-26.6174 -0.00141395 5.32157e-06
-26.4421 -0.00143279 5.42837e-06
-26.2693 -0.00145174 5.53649e-06
-26.0988 -0.00147081 5.64599e-06
-25.9304 -0.00149001 5.75695e-06
-25.7641 -0.00150934 5.86943e-06
-25.5998 -0.00152882 5.98349e-06
-25.4373 -0.00154845 6.09918e-06
-25.2766 -0.00156824 6.21659e-06
-25.1175 -0.00158821 6.33575e-06
-24.9601 -0.00160835 6.45675e-06
-24.8041 -0.00162868 6.57962e-06
-24.6496 -0.0016492 6.70445e-06
-24.4966 -0.00166992 6.83128e-06
-24.3448 -0.00169084 6.96018e-06
-24.1944 -0.00171198 7.09122e-06
-24.0451 -0.00173334 7.22445e-06
-23.8971 -0.00175493 7.35993e-06
-23.7502 -0.00177676 7.49775e-06
-23.6044 -0.00179882 7.63795e-06
-23.4597 -0.00182113 7.78061e-06
-23.316 -0.0018437 7.9258e-06
-23.1733 -0.00186653 8.07358e-06
-23.0316 -0.00188963 8.22403e-06
-22.8908 -0.001913 8.37722e-06
-22.7509 -0.00193666 8.53323e-06
-22.6118 -0.00196061 8.69213e-06
-22.4736 -0.00198485 8.854e-06
-22.3363 -0.00200941 9.01892e-06
-22.1997 -0.00203427 9.18697e-06
-22.0639 -0.00205945 9.35824e-06
-21.9288 -0.00208496 9.53281e-06
-21.7945 -0.00211081 9.71077e-06
-21.6609 -0.002137 9.89222e-06
-21.528 -0.00216354 1.00772e-05
-21.3958 -0.00219044 1.02659e-05
-21.2642 -0.0022177 1.04584e-05
-21.1332 -0.00224535 1.06548e-05
-21.0029 -0.00227338 1.08551e-05
-20.8732 -0.0023018 1.10595e-05
-20.7441 -0.00233063 1.12681e-05
-20.6156 -0.00235987 1.14811e-05
-20.4876 -0.00238953 1.16984e-05
-20.3602 -0.00241963 1.19203e-05
-20.2333 -0.00245016 1.21469e-05
-20.1069 -0.00248115 1.23783e-05
-19.9811 -0.0025126 1.26147e-05
-19.8557 -0.00254452 1.28561e-05
-19.7309 -0.00257693 1.31027e-05
-19.6065 -0.00260983 1.33548e-05
-19.4826 -0.00264324 1.36123e-05
-19.3592 -0.00267716 1.38755e-05
-19.2362 -0.00271162 1.41445e-05
-19.1137 -0.00274662 1.44196e-05
-18.9916 -0.00278217 1.47008e-05
-18.8699 -0.00281829 1.49884e-05
-18.7487 -0.002855 1.52825e-05
-18.6278 -0.0028923 1.55833e-05
-18.5074 -0.00293021 1.58911e-05
-18.3873 -0.00296874 1.6206e-05
-18.2676 -0.00300791 1.65282e-05
-18.1483 -0.00304774 1.68579e-05
-18.0294 -0.00308823 1.71955e-05
-17.9108 -0.00312942 1.75411e-05
-17.7926 -0.0031713 1.78949e-05
-17.6748 -0.00321391 1.82572e-05
-17.5572 -0.00325725 1.86283e-05
-17.4401 -0.00330135 1.90084e-05
-17.3232 -0.00334622 1.93978e-05
-17.2067 -0.00339189 1.97968e-05
-17.0905 -0.00343837 2.02057e-05
-16.9746 -0.00348568 2.06248e-05
-16.859 -0.00353385 2.10544e-05
-16.7437 -0.00358289 2.14949e-05
-16.6288 -0.00363284 2.19466e-05
-16.5141 -0.0036837 2.24099e-05
-16.3997 -0.00373552 2.28851e-05
-16.2856 -0.0037883 2.33726e-05
-16.1717 -0.00384208 2.38729e-05
-16.0582 -0.00389687 2.43863e-05
-15.9449 -0.00395272 2.49133e-05
-15.8319 -0.00400965 2.54543e-05
-15.7191 -0.00406768 2.60098e-05
-15.6066 -0.00412684 2.65804e-05
-15.4943 -0.00418717 2.71664e-05
-15.3823 -0.0042487 2.77684e-05
-15.2705 -0.00431145 2.83871e-05
-15.159 -0.00437547 2.90228e-05
-15.0477 -0.00444079 2.96764e-05
-14.9367 -0.00450745 3.03483e-05
-14.8258 -0.00457547 3.10393e-05
-14.7152 -0.00464491 3.17499e-05
-14.6049 -0.0047158 3.2481e-05
-14.4947 -0.00478818 3.32332e-05
-14.3848 -0.0048621 3.40073e-05
-14.275 -0.0049376 3.48041e-05
-14.1655 -0.00501473 3.56245e-05
-14.0562 -0.00509353 3.64693e-05
-13.9471 -0.00517406 3.73395e-05
-13.8382 -0.00525636 3.8236e-05
-13.7294 -0.0053405 3.91597e-05
-13.6209 -0.00542652 4.01118e-05
-13.5126 -0.00551448 4.10933e-05
-13.4044 -0.00560444 4.21054e-05
-13.2965 -0.00569648 4.31493e-05
-13.1887 -0.00579064 4.42262e-05
-13.0811 -0.00588699 4.53374e-05
-12.9737 -0.00598562 4.64844e-05
-12.8664 -0.00608658 4.76685e-05
-12.7593 -0.00618996 4.88913e-05
-12.6524 -0.00629583 5.01543e-05
-12.5457 -0.00640428 5.14592e-05
-12.4391 -0.00651538 5.28079e-05
-12.3327 -0.00662924 5.4202e-05
-12.2265 -0.00674594 5.56436e-05
-12.1204 -0.00686557 5.71346e-05
-12.0144 -0.00698825 5.86773e-05
-11.9086 -0.00711406 6.02738e-05
-11.803 -0.00724313 6.19266e-05
-11.6975 -0.00737557 6.3638e-05
-11.5922 -0.00751149 6.54108e-05
-11.487 -0.00765102 6.72478e-05
-11.3819 -0.00779429 6.91517e-05
-11.277 -0.00794144 7.11258e-05
-11.1722 -0.00809261 7.31732e-05
-11.0676 -0.00824794 7.52974e-05
-10.9631 -0.0084076 7.75021e-05
-10.8587 -0.00857174 7.9791e-05
-10.7545 -0.00874055 8.21683e-05
-10.6503 -0.00891419 8.46382e-05
-10.5463 -0.00909285 8.72052e-05
-10.4425 -0.00927674 8.98743e-05
-10.3387 -0.00946606 9.26505e-05
-10.2351 -0.00966103 9.55393e-05
-10.1316 -0.00986187 9.85463e-05
-10.0282 -0.0100688 0.000101678
-9.92496 -0.0102822 0.00010494
-9.82181 -0.0105021 0.000108341
-9.71877 -0.010729 0.000111886
-9.61583 -0.0109631 0.000115585
-9.51301 -0.0112047 0.000119445
-9.4103 -0.0114541 0.000123475
-9.30769 -0.0117118 0.000127685
-9.20518 -0.011978 0.000132085
-9.10278 -0.0122531 0.000136686
-9.00048 -0.0125377 0.000141499
-8.89828 -0.012832 0.000146537
-8.79618 -0.0131365 0.000151814
-8.69417 -0.0134518 0.000157343
-8.59226 -0.0137783 0.000163139
-8.49044 -0.0141166 0.00016922
-8.38872 -0.0144672 0.000175603
-8.28708 -0.0148309 0.000182306
-8.18554 -0.0152082 0.000189351
-8.08408 -0.0155998 0.00019676
-7.98271 -0.0160065 0.000204556
-7.88143 -0.016429 0.000212765
-7.78023 -0.0168682 0.000221415
-7.67911 -0.0173251 0.000230535
-7.57807 -0.0178005 0.00024016
-7.47712 -0.0182955 0.000250324
-7.37624 -0.0188111 0.000261065
-7.27544 -0.0193487 0.000272426
-7.17471 -0.0199094 0.000284451
-7.07406 -0.0204946 0.000297192
-6.97348 -0.0211057 0.000310701
-6.87298 -0.0217443 0.000325038
-6.77254 -0.0224122 0.000340269
-6.67218 -0.0231112 0.000356463
-6.57188 -0.0238431 0.000373699
-6.47166 -0.0246102 0.000392064
-6.37149 -0.0254148 0.000411651
-6.2714 -0.0262594 0.000432565
-6.17136 -0.0271467 0.000454921
-6.07139 -0.0280796 0.000478847
-5.97148 -0.0290615 0.000504485
-5.87163 -0.0300957 0.000531991
-5.77184 -0.0311863 0.000561541
-5.67211 -0.0323372 0.000593331
-5.57243 -0.0335533 0.000627578
-5.47281 -0.0348396 0.00066453
-5.37325 -0.0362016 0.00070446
-5.27373 -0.0376455 0.000747679
-5.17427 -0.0391781 0.000794537
-5.07487 -0.0408069 0.000845431
-4.97551 -0.0425404 0.000900813
-4.8762 -0.0443877 0.000961194
-4.77694 -0.0463594 0.00102716
-4.67772 -0.0484671 0.00109939
-4.57855 -0.0507237 0.00117865
-4.47943 -0.0531439 0.00126583
-4.38035 -0.0557443 0.00136198
-4.28131 -0.0585437 0.00146829
-4.18232 -0.0615634 0.00158617
-4.08336 -0.0648275 0.00171728
-3.98445 -0.0683641 0.00186358
-3.88557 -0.0722051 0.00202737
-3.78673 -0.0763873 0.00221142
-3.68793 -0.0809538 0.00241905
-3.58916 -0.0859546 0.00265427
-3.49043 -0.0914484 0.00292196
-3.39173 -0.0975044 0.00322809
-3.29307 -0.104205 0.00358005
-3.19443 -0.111649 0.00398706
-3.09583 -0.119954 0.00446072
-2.99725 -0.129265 0.0050158
-2.89871 -0.13976 0.00567129
-2.80019 -0.151656 0.006452
-2.7017 -0.165231 0.00739073
-2.60323 -0.180832 0.00853161
-2.50479 -0.198911 0.00993508
-2.40638 -0.220056 0.0116856
-2.30798 -0.245053 0.0139042
-2.20961 -0.274972 0.0167689
-2.11126 -0.31131 0.0205502
-2.01293 -0.356219 0.0256751
-1.91462 -0.412905 0.032849
-1.81632 -0.486363 0.0433056
-1.71804 -0.584796 0.0593602
-1.61978 -0.722643 0.0857791
-1.52154 -0.927742 0.133679
-1.42331 -1.26086 0.234071
-1.32509 -1.87937 0.50133
-1.22689 -3.25429 1.62217
-1.12869 -1.14414 8.70951
-1.03051 3.9836 2.08204
-0.932337 2.42622 0.580211
-0.834173 1.73723 0.257272
-0.736016 1.3794 0.14152
-0.637867 1.16683 0.0873322
-0.539723 1.03005 0.0574427
-0.441585 0.938126 0.0389299
-0.343451 0.875507 0.0263498
-0.24532 0.833722 0.0170591
-0.147191 0.807996 0.00961083
-0.0490634 0.795715 0.00310656
0.0490634 0.795715 -0.00310656
0.147191 0.807996 -0.00961083
0.24532 0.833722 -0.0170591
0.343451 0.875507 -0.0263498
0.441585 0.938126 -0.0389299
0.539723 1.03005 -0.0574427
0.637867 1.16683 -0.0873322
0.736016 1.3794 -0.14152
0.834173 1.73723 -0.257272
0.932337 2.42622 -0.580211
1.03051 3.9836 -2.08204
1.12869 -1.14414 -8.70951
1.22689 -3.25429 -1.62217
1.32509 -1.87937 -0.50133
1.42331 -1.26086 -0.234071
1.52154 -0.927742 -0.133679
1.61978 -0.722643 -0.0857791
1.71804 -0.584796 -0.0593602
1.81632 -0.486363 -0.0433056
1.91462 -0.412905 -0.032849
2.01293 -0.356219 -0.0256751
2.11126 -0.31131 -0.0205502
2.20961 -0.274972 -0.0167689
2.30798 -0.245053 -0.0139042
2.40638 -0.220056 -0.0116856
2.50479 -0.198911 -0.00993508
2.60323 -0.180832 -0.00853161
2.7017 -0.165231 -0.00739073
2.80019 -0.151656 -0.006452
2.89871 -0.13976 -0.00567129
2.99725 -0.129265 -0.0050158
3.09583 -0.119954 -0.00446072
3.19443 -0.111649 -0.00398706
3.29307 -0.104205 -0.00358005
3.39173 -0.0975044 -0.00322809
3.49043 -0.0914484 -0.00292196
3.58916 -0.0859546 -0.00265427
3.68793 -0.0809538 -0.00241905
3.78673 -0.0763873 -0.00221142
3.88557 -0.0722051 -0.00202737
3.98445 -0.0683641 -0.00186358
4.08336 -0.0648275 -0.00171728
4.18232 -0.0615634 -0.00158617
4.28131 -0.0585437 -0.00146829
4.38035 -0.0557443 -0.00136198
4.47943 -0.0531439 -0.00126583
4.57855 -0.0507237 -0.00117865
4.67772 -0.0484671 -0.00109939
4.77694 -0.0463594 -0.00102716
4.8762 -0.0443877 -0.000961194
4.97551 -0.0425404 -0.000900813
5.07487 -0.0408069 -0.000845431
5.17427 -0.0391781 -0.000794537
5.27373 -0.0376455 -0.000747679
5.37325 -0.0362016 -0.00070446
5.47281 -0.0348396 -0.00066453
5.57243 -0.0335533 -0.000627578
5.67211 -0.0323372 -0.000593331
5.77184 -0.0311863 -0.000561541
5.87163 -0.0300957 -0.000531991
5.97148 -0.0290615 -0.000504485
6.07139 -0.0280796 -0.000478847
6.17136 -0.0271467 -0.000454921
6.2714 -0.0262594 -0.000432565
6.37149 -0.0254148 -0.000411651
6.47166 -0.0246102 -0.000392064
6.57188 -0.0238431 -0.000373699
6.67218 -0.0231112 -0.000356463
6.77254 -0.0224122 -0.000340269
6.87298 -0.0217443 -0.000325038
6.97348 -0.0211057 -0.000310701
7.07406 -0.0204946 -0.000297192
7.17471 -0.0199094 -0.000284451
7.27544 -0.0193487 -0.000272426
7.37624 -0.0188111 -0.000261065
7.47712 -0.0182955 -0.000250324
7.57807 -0.0178005 -0.00024016
7.67911 -0.0173251 -0.000230535
7.78023 -0.0168682 -0.000221415
7.88143 -0.016429 -0.000212765
7.98271 -0.0160065 -0.000204556
8.08408 -0.0155998 -0.00019676
8.18554 -0.0152082 -0.000189351
8.28708 -0.0148309 -0.000182306
8.38872 -0.0144672 -0.000175603
8.49044 -0.0141166 -0.00016922
8.59226 -0.0137783 -0.000163139
8.69417 -0.0134518 -0.000157343
8.79618 -0.0131365 -0.000151814
8.89828 -0.012832 -0.000146537
9.00048 -0.0125377 -0.000141499
9.10278 -0.0122531 -0.000136686
9.20518 -0.011978 -0.000132085
9.30769 -0.0117118 -0.000127685
9.4103 -0.0114541 -0.000123475
9.51301 -0.0112047 -0.000119445
9.61583 -0.0109631 -0.000115585
9.71877 -0.010729 -0.000111886
9.82181 -0.0105021 -0.000108341
9.92496 -0.0102822 -0.00010494
10.0282 -0.0100688 -0.000101678
10.1316 -0.00986187 -9.85463e-05
10.2351 -0.00966103 -9.55393e-05
10.3387 -0.00946606 -9.26505e-05
10.4425 -0.00927674 -8.98743e-05
10.5463 -0.00909285 -8.72052e-05
10.6503 -0.00891419 -8.46382e-05
10.7545 -0.00874055 -8.21683e-05
10.8587 -0.00857174 -7.9791e-05
10.9631 -0.0084076 -7.75021e-05
11.0676 -0.00824794 -7.52974e-05
11.1722 -0.00809261 -7.31732e-05
11.277 -0.00794144 -7.11258e-05
11.3819 -0.00779429 -6.91517e-05
11.487 -0.00765102 -6.72478e-05
11.5922 -0.00751149 -6.54108e-05
11.6975 -0.00737557 -6.3638e-05
11.803 -0.00724313 -6.19266e-05
11.9086 -0.00711406 -6.02738e-05
12.0144 -0.00698825 -5.86773e-05
12.1204 -0.00686557 -5.71346e-05
12.2265 -0.00674594 -5.56436e-05
12.3327 -0.00662924 -5.4202e-05
12.4391 -0.00651538 -5.28079e-05
12.5457 -0.00640428 -5.14592e-05
12.6524 -0.00629583 -5.01543e-05
12.7593 -0.00618996 -4.88913e-05
12.8664 -0.00608658 -4.76685e-05
12.9737 -0.00598562 -4.64844e-05
13.0811 -0.00588699 -4.53374e-05
13.1887 -0.00579064 -4.42262e-05
13.2965 -0.00569648 -4.31493e-05
13.4044 -0.00560444 -4.21054e-05
13.5126 -0.00551448 -4.10933e-05
13.6209 -0.00542652 -4.01118e-05
13.7294 -0.0053405 -3.91597e-05
13.8382 -0.00525636 -3.8236e-05
13.9471 -0.00517406 -3.73395e-05
14.0562 -0.00509353 -3.64693e-05
14.1655 -0.00501473 -3.56245e-05
14.275 -0.0049376 -3.48041e-05
14.3848 -0.0048621 -3.40073e-05
14.4947 -0.00478818 -3.32332e-05
14.6049 -0.0047158 -3.2481e-05
14.7152 -0.00464491 -3.17499e-05
14.8258 -0.00457547 -3.10393e-05
14.9367 -0.00450745 -3.03483e-05
15.0477 -0.00444079 -2.96764e-05
15.159 -0.00437547 -2.90228e-05
15.2705 -0.00431145 -2.83871e-05
15.3823 -0.0042487 -2.77684e-05
15.4943 -0.00418717 -2.71664e-05
15.6066 -0.00412684 -2.65804e-05
15.7191 -0.00406768 -2.60098e-05
15.8319 -0.00400965 -2.54543e-05
15.9449 -0.00395272 -2.49133e-05
16.0582 -0.00389687 -2.43863e-05
16.1717 -0.00384208 -2.38729e-05
16.2856 -0.0037883 -2.33726e-05
16.3997 -0.00373552 -2.28851e-05
16.5141 -0.0036837 -2.24099e-05
16.6288 -0.00363284 -2.19466e-05
16.7437 -0.00358289 -2.14949e-05
16.859 -0.00353385 -2.10544e-05
16.9746 -0.00348568 -2.06248e-05
17.0905 -0.00343837 -2.02057e-05
17.2067 -0.00339189 -1.97968e-05
17.3232 -0.00334622 -1.93978e-05
17.4401 -0.00330135 -1.90084e-05
17.5572 -0.00325725 -1.86283e-05
17.6748 -0.00321391 -1.82572e-05
17.7926 -0.0031713 -1.78949e-05
17.9108 -0.00312942 -1.75411e-05
18.0294 -0.00308823 -1.71955e-05
18.1483 -0.00304774 -1.68579e-05
18.2676 -0.00300791 -1.65282e-05
18.3873 -0.00296874 -1.6206e-05
18.5074 -0.00293021 -1.58911e-05
18.6278 -0.0028923 -1.55833e-05
18.7487 -0.002855 -1.52825e-05
18.8699 -0.00281829 -1.49884e-05
18.9916 -0.00278217 -1.47008e-05
19.1137 -0.00274662 -1.44196e-05
19.2362 -0.00271162 -1.41445e-05
19.3592 -0.00267716 -1.38755e-05
19.4826 -0.00264324 -1.36123e-05
19.6065 -0.00260983 -1.33548e-05
19.7309 -0.00257693 -1.31027e-05
19.8557 -0.00254452 -1.28561e-05
19.9811 -0.0025126 -1.26147e-05
20.1069 -0.00248115 -1.23783e-05
20.2333 -0.00245016 -1.21469e-05
20.3602 -0.00241963 -1.19203e-05
20.4876 -0.00238953 -1.16984e-05
20.6156 -0.00235987 -1.14811e-05
20.7441 -0.00233063 -1.12681e-05
20.8732 -0.0023018 -1.10595e-05
21.0029 -0.00227338 -1.08551e-05
21.1332 -0.00224535 -1.06548e-05
21.2642 -0.0022177 -1.04584e-05
21.3958 -0.00219044 -1.02659e-05
21.528 -0.00216354 -1.00772e-05
21.6609 -0.002137 -9.89222e-06
21.7945 -0.00211081 -9.71077e-06
21.9288 -0.00208496 -9.53281e-06
22.0639 -0.00205945 -9.35824e-06
22.1997 -0.00203427 -9.18697e-06
22.3363 -0.00200941 -9.01892e-06
22.4736 -0.00198485 -8.854e-06
22.6118 -0.00196061 -8.69213e-06
22.7509 -0.00193666 -8.53323e-06
22.8908 -0.001913 -8.37722e-06
23.0316 -0.00188963 -8.22403e-06
23.1733 -0.00186653 -8.07358e-06
23.316 -0.0018437 -7.9258e-06
23.4597 -0.00182113 -7.78061e-06
23.6044 -0.00179882 -7.63795e-06
23.7502 -0.00177676 -7.49775e-06
23.8971 -0.00175493 -7.35993e-06
24.0451 -0.00173334 -7.22445e-06
24.1944 -0.00171198 -7.09122e-06
24.3448 -0.00169084 -6.96018e-06
24.4966 -0.00166992 -6.83128e-06
24.6496 -0.0016492 -6.70445e-06
24.8041 -0.00162868 -6.57962e-06
24.9601 -0.00160835 -6.45675e-06
25.1175 -0.00158821 -6.33575e-06
25.2766 -0.00156824 -6.21659e-06
25.4373 -0.00154845 -6.09918e-06
25.5998 -0.00152882 -5.98349e-06
25.7641 -0.00150934 -5.86943e-06
25.9304 -0.00149001 -5.75695e-06
26.0988 -0.00147081 -5.64599e-06
26.2693 -0.00145174 -5.53649e-06
26.4421 -0.00143279 -5.42837e-06
26.6174 -0.00141395 -5.32157e-06
26.7954 -0.0013952 -5.21602e-06
26.9761 -0.00137654 -5.11165e-06
27.1598 -0.00135794 -5.00837e-06
27.3468 -0.0013394 -4.9061e-06
27.5373 -0.00132091 -4.80476e-06
27.7317 -0.00130243 -4.70424e-06
27.9302 -0.00128395 -4.60443e-06
28.1333 -0.00126545 -4.50521e-06
28.3415 -0.00124689 -4.40644e-06
28.5554 -0.00122825 -4.30795e-06
28.7758 -0.00120949 -4.20955e-06
29.0035 -0.00119055 -4.11099e-06
29.2396 -0.00117136 -4.01199e-06
29.4858 -0.00115186 -3.91214e-06
29.7441 -0.00113191 -3.81093e-06
30.0173 -0.00111137 -3.7076e-06
30.3101 -0.00108998 -3.60102e-06
30.6297 -0.00106732 -3.48927e-06
30.9905 -0.00104258 -3.3686e-06
31.4301 -0.00101358 -3.22898e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1Quantum/GApTwoLoop.txt <==
-31.4301 -0.00101367 3.22918e-06
-30.9905 -0.00104267 3.36938e-06
-30.6297 -0.00106742 3.48949e-06
-30.3101 -0.00109008 3.60146e-06
-30.0173 -0.00111147 3.70701e-06
-29.7441 -0.00113202 3.81059e-06
-29.4858 -0.00115197 3.91231e-06
-29.2396 -0.00117148 4.01376e-06
-29.0035 -0.00119067 4.11165e-06
-28.7758 -0.00120961 4.21003e-06
-28.5554 -0.00122838 4.30899e-06
-28.3415 -0.00124703 4.40779e-06
-28.1333 -0.00126559 4.50545e-06
-27.9302 -0.00128409 4.60609e-06
-27.7317 -0.00130257 4.70499e-06
-27.5373 -0.00132106 4.80581e-06
-27.3468 -0.00133956 4.90742e-06
-27.1598 -0.0013581 5.00943e-06
-26.9761 -0.0013767 5.11274e-06
-26.7954 -0.00139537 5.21766e-06
-26.6174 -0.00141412 5.32229e-06
-26.4421 -0.00143297 5.43036e-06
-26.2693 -0.00145192 5.53729e-06
-26.0988 -0.001471 5.64785e-06
-25.9304 -0.0014902 5.7582e-06
-25.7641 -0.00150954 5.87102e-06
-25.5998 -0.00152902 5.98511e-06
-25.4373 -0.00154866 6.10073e-06
-25.2766 -0.00156846 6.2183e-06
-25.1175 -0.00158843 6.33758e-06
-24.9601 -0.00160857 6.4583e-06
-24.8041 -0.00162891 6.58186e-06
-24.6496 -0.00164943 6.70583e-06
-24.4966 -0.00167016 6.83386e-06
-24.3448 -0.00169109 6.96156e-06
-24.1944 -0.00171224 7.09395e-06
-24.0451 -0.0017336 7.22604e-06
-23.8971 -0.0017552 7.36263e-06
-23.7502 -0.00177703 7.49969e-06
-23.6044 -0.0017991 7.64056e-06
-23.4597 -0.00182142 7.78292e-06
-23.316 -0.00184399 7.92837e-06
-23.1733 -0.00186683 8.07617e-06
-23.0316 -0.00188994 8.22672e-06
-22.8908 -0.00191332 8.37996e-06
-22.7509 -0.00193698 8.53618e-06
-22.6118 -0.00196094 8.69489e-06
-22.4736 -0.00198519 8.85732e-06
-22.3363 -0.00200975 9.02164e-06
-22.1997 -0.00203463 9.19071e-06
-22.0639 -0.00205982 9.36096e-06
-21.9288 -0.00208534 9.53693e-06
-21.7945 -0.00211119 9.71357e-06
-21.6609 -0.00213739 9.89665e-06
-21.528 -0.00216394 1.00802e-05
-21.3958 -0.00219085 1.02706e-05
-21.2642 -0.00221813 1.04617e-05
-21.1332 -0.00224578 1.06596e-05
-21.0029 -0.00227383 1.08588e-05
-20.8732 -0.00230226 1.10644e-05
-20.7441 -0.0023311 1.12723e-05
-20.6156 -0.00236035 1.14861e-05
-20.4876 -0.00239003 1.1703e-05
-20.3602 -0.00242013 1.19255e-05
-20.2333 -0.00245068 1.21519e-05
-20.1069 -0.00248168 1.23838e-05
-19.9811 -0.00251314 1.262e-05
-19.8557 -0.00254508 1.28619e-05
-19.7309 -0.0025775 1.31084e-05
-19.6065 -0.00261042 1.3361e-05
-19.4826 -0.00264384 1.36182e-05
-19.3592 -0.00267778 1.38823e-05
-19.2362 -0.00271225 1.41507e-05
-19.1137 -0.00274727 1.4427e-05
-18.9916 -0.00278284 1.47072e-05
-18.8699 -0.00281898 1.49965e-05
-18.7487 -0.0028557 1.52892e-05
-18.6278 -0.00289302 1.55921e-05
-18.5074 -0.00293095 1.58981e-05
-18.3873 -0.0029695 1.62154e-05
-18.2676 -0.00300869 1.65356e-05
-18.1483 -0.00304854 1.68681e-05
-18.0294 -0.00308906 1.72035e-05
-17.9108 -0.00313026 1.75518e-05
-17.7926 -0.00317217 1.79035e-05
-17.6748 -0.0032148 1.82685e-05
-17.5572 -0.00325817 1.86376e-05
-17.4401 -0.00330229 1.90203e-05
-17.3232 -0.00334719 1.9408e-05
-17.2067 -0.00339288 1.98094e-05
-17.0905 -0.00343939 2.02168e-05
-16.9746 -0.00348673 2.06381e-05
-16.859 -0.00353493 2.10666e-05
-16.7437 -0.00358401 2.1509e-05
-16.6288 -0.00363398 2.19599e-05
-16.5141 -0.00368488 2.24248e-05
-16.3997 -0.00373672 2.28995e-05
-16.2856 -0.00378954 2.33884e-05
-16.1717 -0.00384335 2.38884e-05
-16.0582 -0.00389819 2.44032e-05
-15.9449 -0.00395407 2.493e-05
-15.8319 -0.00401104 2.54724e-05
-15.7191 -0.00406911 2.60278e-05
-15.6066 -0.00412831 2.65999e-05
-15.4943 -0.00418869 2.71856e-05
-15.3823 -0.00425026 2.77896e-05
-15.2705 -0.00431306 2.84076e-05
-15.159 -0.00437713 2.90458e-05
-15.0477 -0.0044425 2.96983e-05
-14.9367 -0.00450921 3.03732e-05
-14.8258 -0.00457729 3.10627e-05
-14.7152 -0.00464678 3.17769e-05
-14.6049 -0.00471773 3.25061e-05
-14.4947 -0.00479017 3.32626e-05
-14.3848 -0.00486415 3.40342e-05
-14.275 -0.00493972 3.48361e-05
-14.1655 -0.00501691 3.56534e-05
-14.0562 -0.00509578 3.65041e-05
-13.9471 -0.00517638 3.73706e-05
-13.8382 -0.00525876 3.82737e-05
-13.7294 -0.00534297 3.91933e-05
-13.6209 -0.00542907 4.01527e-05
-13.5126 -0.00551712 4.11297e-05
-13.4044 -0.00560717 4.21498e-05
-13.2965 -0.00569929 4.31888e-05
-13.1887 -0.00579355 4.42743e-05
-13.0811 -0.00589 4.53805e-05
-12.9737 -0.00598873 4.65365e-05
-12.8664 -0.0060898 4.77155e-05
-12.7593 -0.00619329 4.89477e-05
-12.6524 -0.00629928 5.02058e-05
-12.5457 -0.00640784 5.15205e-05
-12.4391 -0.00651908 5.28643e-05
-12.3327 -0.00663306 5.42685e-05
-12.2265 -0.0067499 5.57056e-05
-12.1204 -0.00686968 5.72068e-05
-12.0144 -0.0069925 5.87455e-05
-11.9086 -0.00711847 6.03523e-05
-11.803 -0.0072477 6.20017e-05
-11.6975 -0.00738031 6.37236e-05
-11.5922 -0.0075164 6.54937e-05
-11.487 -0.00765612 6.73411e-05
-11.3819 -0.00779959 6.92432e-05
-11.277 -0.00794694 7.12279e-05
-11.1722 -0.00809832 7.32742e-05
-11.0676 -0.00825388 7.54093e-05
-10.9631 -0.00841377 7.76138e-05
-10.8587 -0.00857816 7.99139e-05
-10.7545 -0.00874722 8.22919e-05
-10.6503 -0.00892113 8.47735e-05
-10.5463 -0.00910008 8.73422e-05
-10.4425 -0.00928427 9.00237e-05
-10.3387 -0.00947389 9.28025e-05
-10.2351 -0.00966919 9.57047e-05
-10.1316 -0.00987037 9.87151e-05
-10.0282 -0.0100777 0.000101861
-9.92496 -0.0102914 0.000105128
-9.82181 -0.0105118 0.000108545
-9.71877 -0.0107391 0.000112095
-9.61583 -0.0109736 0.000115812
-9.51301 -0.0112157 0.000119678
-9.4103 -0.0114656 0.00012373
-9.30769 -0.0117238 0.000127946
-9.20518 -0.0119906 0.000132371
-9.10278 -0.0122663 0.000136978
-9.00048 -0.0125515 0.000141821
-8.89828 -0.0128464 0.000146866
-8.79618 -0.0131517 0.000152176
-8.69417 -0.0134677 0.000157712
-8.59226 -0.013795 0.000163549
-8.49044 -0.0141342 0.000169638
-8.38872 -0.0144857 0.000176068
-8.28708 -0.0148503 0.00018278
-8.18554 -0.0152286 0.000189881
-8.08408 -0.0156213 0.000197298
-7.98271 -0.0160291 0.000205161
-7.88143 -0.0164529 0.000213378
-7.78023 -0.0168935 0.000222107
-7.67911 -0.0173517 0.000231238
-7.57807 -0.0178286 0.000240957
-7.47712 -0.0183253 0.000251131
-7.37624 -0.0188426 0.000261984
-7.27544 -0.0193821 0.000273358
-7.17471 -0.0199447 0.000285517
-7.07406 -0.0205321 0.000298274
-6.97348 -0.0211455 0.000311941
-6.87298 -0.0217867 0.0003263
-6.77254 -0.0224573 0.000341719
-6.67218 -0.0231592 0.000357942
-6.57188 -0.0238943 0.000375405
-6.47166 -0.0246649 0.000393808
-6.37149 -0.0254732 0.000413667
-6.2714 -0.0263219 0.000434635
-6.17136 -0.0272135 0.00045732
-6.07139 -0.0281514 0.000481321
-5.97148 -0.0291384 0.000507358
-5.87163 -0.0301786 0.000534971
-5.77184 -0.0312753 0.000565009
-5.67211 -0.0324334 0.00059695
-5.57243 -0.0336571 0.000631802
-5.47281 -0.034952 0.000668969
-5.37325 -0.0363232 0.000709652
-5.27373 -0.0377777 0.000753183
-5.17427 -0.0393217 0.000800995
-5.07487 -0.0409638 0.000852342
-4.97551 -0.0427115 0.000908952
-4.8762 -0.0445754 0.000970002
-4.77694 -0.0465651 0.00103759
-4.67772 -0.0486939 0.00111082
-4.57855 -0.0509737 0.00119226
-4.47943 -0.0534213 0.00128101
-4.38035 -0.0560521 0.00138022
-4.28131 -0.0588877 0.00148904
-4.18232 -0.0619482 0.00161147
-4.08336 -0.0652617 0.00174686
-3.98445 -0.0688549 0.0019004
-3.88557 -0.0727653 0.00207213
-3.78673 -0.0770296 0.00226916
-3.68793 -0.0816997 0.00249353
-3.58916 -0.0868273 0.00275661
-3.49043 -0.0924884 0.00306787
-3.39173 -0.098761 0.00345427
-3.29307 -0.105763 0.00396704
-3.19443 -0.113589 0.00473953
-3.09583 -0.122171 0.00609995
-2.99725 -0.130718 0.00723841
-2.89871 -0.140344 0.00752514
-2.80019 -0.152173 0.00776391
-2.7017 -0.166081 0.00838655
-2.60323 -0.182143 0.00940636
-2.50479 -0.200776 0.0107833
-2.40638 -0.222602 0.0126026
-2.30798 -0.24847 0.0149472
-2.20961 -0.279537 0.0180577
-2.11126 -0.317447 0.022193
-2.01293 -0.36457 0.0279308
-1.91462 -0.424522 0.0360497
-1.81632 -0.50297 0.0482269
-1.71804 -0.609527 0.0673573
-1.61978 -0.761426 0.100273
-1.52154 -0.993401 0.163197
-1.42331 -1.38391 0.307821
-1.32509 -2.14048 0.753652
-1.22689 -3.477 3.06852
-1.12869 2.80718 5.53885
-1.03051 2.75232 1.21812
-0.932337 2.03709 0.493537
-0.834173 1.58728 0.244186
-0.736016 1.2852 0.13143
-0.637867 1.09625 0.0802731
-0.539723 0.972757 0.0524383
-0.441585 0.889154 0.035623
-0.343451 0.831934 0.0240331
-0.24532 0.793637 0.0156556
-0.147191 0.770007 0.00875509
-0.0490634 0.758714 0.0028892
0.0490634 0.758714 -0.0028892
0.147191 0.770007 -0.00875509
0.24532 0.793637 -0.0156556
0.343451 0.831934 -0.0240331
0.441585 0.889154 -0.035623
0.539723 0.972757 -0.0524383
0.637867 1.09625 -0.0802731
0.736016 1.2852 -0.13143
0.834173 1.58728 -0.244186
0.932337 2.03709 -0.493537
1.03051 2.75232 -1.21812
1.12869 2.80718 -5.53885
1.22689 -3.477 -3.06852
1.32509 -2.14048 -0.753652
1.42331 -1.38391 -0.307821
1.52154 -0.993401 -0.163197
1.61978 -0.761426 -0.100273
1.71804 -0.609527 -0.0673573
1.81632 -0.50297 -0.0482269
1.91462 -0.424522 -0.0360497
2.01293 -0.36457 -0.0279308
2.11126 -0.317447 -0.022193
2.20961 -0.279537 -0.0180577
2.30798 -0.24847 -0.0149472
2.40638 -0.222602 -0.0126026
2.50479 -0.200776 -0.0107833
2.60323 -0.182143 -0.00940636
2.7017 -0.166081 -0.00838655
2.80019 -0.152173 -0.00776391
2.89871 -0.140344 -0.00752514
2.99725 -0.130718 -0.00723841
3.09583 -0.122171 -0.00609995
3.19443 -0.113589 -0.00473953
3.29307 -0.105763 -0.00396704
3.39173 -0.098761 -0.00345427
3.49043 -0.0924884 -0.00306787
3.58916 -0.0868273 -0.00275661
3.68793 -0.0816997 -0.00249353
3.78673 -0.0770296 -0.00226916
3.88557 -0.0727653 -0.00207213
3.98445 -0.0688549 -0.0019004
4.08336 -0.0652617 -0.00174686
4.18232 -0.0619482 -0.00161147
4.28131 -0.0588877 -0.00148904
4.38035 -0.0560521 -0.00138022
4.47943 -0.0534213 -0.00128101
4.57855 -0.0509737 -0.00119226
4.67772 -0.0486939 -0.00111082
4.77694 -0.0465651 -0.00103759
4.8762 -0.0445754 -0.000970002
4.97551 -0.0427115 -0.000908952
5.07487 -0.0409638 -0.000852342
5.17427 -0.0393217 -0.000800995
5.27373 -0.0377777 -0.000753183
5.37325 -0.0363232 -0.000709652
5.47281 -0.034952 -0.000668969
5.57243 -0.0336571 -0.000631802
5.67211 -0.0324334 -0.00059695
5.77184 -0.0312753 -0.000565009
5.87163 -0.0301786 -0.000534971
5.97148 -0.0291384 -0.000507358
6.07139 -0.0281514 -0.000481321
6.17136 -0.0272135 -0.00045732
6.2714 -0.0263219 -0.000434635
6.37149 -0.0254732 -0.000413667
6.47166 -0.0246649 -0.000393808
6.57188 -0.0238943 -0.000375405
6.67218 -0.0231592 -0.000357942
6.77254 -0.0224573 -0.000341719
6.87298 -0.0217867 -0.0003263
6.97348 -0.0211455 -0.000311941
7.07406 -0.0205321 -0.000298274
7.17471 -0.0199447 -0.000285517
7.27544 -0.0193821 -0.000273358
7.37624 -0.0188426 -0.000261984
7.47712 -0.0183253 -0.000251131
7.57807 -0.0178286 -0.000240957
7.67911 -0.0173517 -0.000231238
7.78023 -0.0168935 -0.000222107
7.88143 -0.0164529 -0.000213378
7.98271 -0.0160291 -0.000205161
8.08408 -0.0156213 -0.000197298
8.18554 -0.0152286 -0.000189881
8.28708 -0.0148503 -0.00018278
8.38872 -0.0144857 -0.000176068
8.49044 -0.0141342 -0.000169638
8.59226 -0.013795 -0.000163549
8.69417 -0.0134677 -0.000157712
8.79618 -0.0131517 -0.000152176
8.89828 -0.0128464 -0.000146866
9.00048 -0.0125515 -0.000141821
9.10278 -0.0122663 -0.000136978
9.20518 -0.0119906 -0.000132371
9.30769 -0.0117238 -0.000127946
9.4103 -0.0114656 -0.00012373
9.51301 -0.0112157 -0.000119678
9.61583 -0.0109736 -0.000115812
9.71877 -0.0107391 -0.000112095
9.82181 -0.0105118 -0.000108545
9.92496 -0.0102914 -0.000105128
10.0282 -0.0100777 -0.000101861
10.1316 -0.00987037 -9.87151e-05
10.2351 -0.00966919 -9.57047e-05
10.3387 -0.00947389 -9.28025e-05
10.4425 -0.00928427 -9.00237e-05
10.5463 -0.00910008 -8.73422e-05
10.6503 -0.00892113 -8.47735e-05
10.7545 -0.00874722 -8.22919e-05
10.8587 -0.00857816 -7.99139e-05
10.9631 -0.00841377 -7.76138e-05
11.0676 -0.00825388 -7.54093e-05
11.1722 -0.00809832 -7.32742e-05
11.277 -0.00794694 -7.12279e-05
11.3819 -0.00779959 -6.92432e-05
11.487 -0.00765612 -6.73411e-05
11.5922 -0.0075164 -6.54937e-05
11.6975 -0.00738031 -6.37236e-05
11.803 -0.0072477 -6.20017e-05
11.9086 -0.00711847 -6.03523e-05
12.0144 -0.0069925 -5.87455e-05
12.1204 -0.00686968 -5.72068e-05
12.2265 -0.0067499 -5.57056e-05
12.3327 -0.00663306 -5.42685e-05
12.4391 -0.00651908 -5.28643e-05
12.5457 -0.00640784 -5.15205e-05
12.6524 -0.00629928 -5.02058e-05
12.7593 -0.00619329 -4.89477e-05
12.8664 -0.0060898 -4.77155e-05
12.9737 -0.00598873 -4.65365e-05
13.0811 -0.00589 -4.53805e-05
13.1887 -0.00579355 -4.42743e-05
13.2965 -0.00569929 -4.31888e-05
13.4044 -0.00560717 -4.21498e-05
13.5126 -0.00551712 -4.11297e-05
13.6209 -0.00542907 -4.01527e-05
13.7294 -0.00534297 -3.91933e-05
13.8382 -0.00525876 -3.82737e-05
13.9471 -0.00517638 -3.73706e-05
14.0562 -0.00509578 -3.65041e-05
14.1655 -0.00501691 -3.56534e-05
14.275 -0.00493972 -3.48361e-05
14.3848 -0.00486415 -3.40342e-05
14.4947 -0.00479017 -3.32626e-05
14.6049 -0.00471773 -3.25061e-05
14.7152 -0.00464678 -3.17769e-05
14.8258 -0.00457729 -3.10627e-05
14.9367 -0.00450921 -3.03732e-05
15.0477 -0.0044425 -2.96983e-05
15.159 -0.00437713 -2.90458e-05
15.2705 -0.00431306 -2.84076e-05
15.3823 -0.00425026 -2.77896e-05
15.4943 -0.00418869 -2.71856e-05
15.6066 -0.00412831 -2.65999e-05
15.7191 -0.00406911 -2.60278e-05
15.8319 -0.00401104 -2.54724e-05
15.9449 -0.00395407 -2.493e-05
16.0582 -0.00389819 -2.44032e-05
16.1717 -0.00384335 -2.38884e-05
16.2856 -0.00378954 -2.33884e-05
16.3997 -0.00373672 -2.28995e-05
16.5141 -0.00368488 -2.24248e-05
16.6288 -0.00363398 -2.19599e-05
16.7437 -0.00358401 -2.1509e-05
16.859 -0.00353493 -2.10666e-05
16.9746 -0.00348673 -2.06381e-05
17.0905 -0.00343939 -2.02168e-05
17.2067 -0.00339288 -1.98094e-05
17.3232 -0.00334719 -1.9408e-05
17.4401 -0.00330229 -1.90203e-05
17.5572 -0.00325817 -1.86376e-05
17.6748 -0.0032148 -1.82685e-05
17.7926 -0.00317217 -1.79035e-05
17.9108 -0.00313026 -1.75518e-05
18.0294 -0.00308906 -1.72035e-05
18.1483 -0.00304854 -1.68681e-05
18.2676 -0.00300869 -1.65356e-05
18.3873 -0.0029695 -1.62154e-05
18.5074 -0.00293095 -1.58981e-05
18.6278 -0.00289302 -1.55921e-05
18.7487 -0.0028557 -1.52892e-05
18.8699 -0.00281898 -1.49965e-05
18.9916 -0.00278284 -1.47072e-05
19.1137 -0.00274727 -1.4427e-05
19.2362 -0.00271225 -1.41507e-05
19.3592 -0.00267778 -1.38823e-05
19.4826 -0.00264384 -1.36182e-05
19.6065 -0.00261042 -1.3361e-05
19.7309 -0.0025775 -1.31084e-05
19.8557 -0.00254508 -1.28619e-05
19.9811 -0.00251314 -1.262e-05
20.1069 -0.00248168 -1.23838e-05
20.2333 -0.00245068 -1.21519e-05
20.3602 -0.00242013 -1.19255e-05
20.4876 -0.00239003 -1.1703e-05
20.6156 -0.00236035 -1.14861e-05
20.7441 -0.0023311 -1.12723e-05
20.8732 -0.00230226 -1.10644e-05
21.0029 -0.00227383 -1.08588e-05
21.1332 -0.00224578 -1.06596e-05
21.2642 -0.00221813 -1.04617e-05
21.3958 -0.00219085 -1.02706e-05
21.528 -0.00216394 -1.00802e-05
21.6609 -0.00213739 -9.89665e-06
21.7945 -0.00211119 -9.71357e-06
21.9288 -0.00208534 -9.53693e-06
22.0639 -0.00205982 -9.36096e-06
22.1997 -0.00203463 -9.19071e-06
22.3363 -0.00200975 -9.02164e-06
22.4736 -0.00198519 -8.85732e-06
22.6118 -0.00196094 -8.69489e-06
22.7509 -0.00193698 -8.53618e-06
22.8908 -0.00191332 -8.37996e-06
23.0316 -0.00188994 -8.22672e-06
23.1733 -0.00186683 -8.07617e-06
23.316 -0.00184399 -7.92837e-06
23.4597 -0.00182142 -7.78292e-06
23.6044 -0.0017991 -7.64056e-06
23.7502 -0.00177703 -7.49969e-06
23.8971 -0.0017552 -7.36263e-06
24.0451 -0.0017336 -7.22604e-06
24.1944 -0.00171224 -7.09395e-06
24.3448 -0.00169109 -6.96156e-06
24.4966 -0.00167016 -6.83386e-06
24.6496 -0.00164943 -6.70583e-06
24.8041 -0.00162891 -6.58186e-06
24.9601 -0.00160857 -6.4583e-06
25.1175 -0.00158843 -6.33758e-06
25.2766 -0.00156846 -6.2183e-06
25.4373 -0.00154866 -6.10073e-06
25.5998 -0.00152902 -5.98511e-06
25.7641 -0.00150954 -5.87102e-06
25.9304 -0.0014902 -5.7582e-06
26.0988 -0.001471 -5.64785e-06
26.2693 -0.00145192 -5.53729e-06
26.4421 -0.00143297 -5.43036e-06
26.6174 -0.00141412 -5.32229e-06
26.7954 -0.00139537 -5.21766e-06
26.9761 -0.0013767 -5.11274e-06
27.1598 -0.0013581 -5.00943e-06
27.3468 -0.00133956 -4.90742e-06
27.5373 -0.00132106 -4.80581e-06
27.7317 -0.00130257 -4.70499e-06
27.9302 -0.00128409 -4.60609e-06
28.1333 -0.00126559 -4.50545e-06
28.3415 -0.00124703 -4.40779e-06
28.5554 -0.00122838 -4.30899e-06
28.7758 -0.00120961 -4.21003e-06
29.0035 -0.00119067 -4.11165e-06
29.2396 -0.00117148 -4.01376e-06
29.4858 -0.00115197 -3.91231e-06
29.7441 -0.00113202 -3.81059e-06
30.0173 -0.00111147 -3.70701e-06
30.3101 -0.00109008 -3.60146e-06
30.6297 -0.00106742 -3.48949e-06
30.9905 -0.00104267 -3.36938e-06
31.4301 -0.00101367 -3.22918e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1Quantum/GAp_FRG.txt <==
-31.4301 9.25066e-09 8.00675e-09
-30.9905 4.71381e-09 2.65969e-10
-30.6297 2.46851e-09 1.31546e-10
-30.3101 2.64946e-09 1.36131e-10
-30.0173 3.32283e-09 3.04211e-10
-29.7441 3.46319e-09 1.103e-10
-29.4858 3.43865e-09 2.93288e-10
-29.2396 3.92029e-09 1.47072e-10
-29.0035 3.96845e-09 2.80387e-10
-28.7758 4.55934e-09 2.00293e-10
-28.5554 4.78822e-09 3.02838e-10
-28.3415 5.296e-09 2.21278e-10
-28.1333 5.50711e-09 3.51914e-10
-27.9302 5.95538e-09 1.95225e-10
-27.7317 6.27375e-09 4.3472e-10
-27.5373 6.94897e-09 1.75959e-10
-27.3468 7.24067e-09 5.61105e-10
-27.1598 8.22969e-09 1.6019e-10
-26.9761 8.69493e-09 7.32393e-10
-26.7954 1.00809e-08 1.79179e-10
-26.6174 1.02946e-08 9.20696e-10
-26.4421 1.17432e-08 2.42606e-10
-26.2693 1.18714e-08 1.0794e-09
-26.0988 1.36197e-08 3.13165e-10
-25.9304 1.37524e-08 1.19608e-09
-25.7641 1.58808e-08 2.76138e-10
-25.5998 1.578e-08 1.22074e-09
-25.4373 1.78855e-08 1.37324e-10
-25.2766 1.78879e-08 1.24952e-09
-25.1175 2.07684e-08 1.68726e-10
-24.9601 2.05714e-08 1.85997e-09
-24.8041 2.40993e-08 6.84816e-10
-24.6496 2.41008e-08 2.34752e-09
-24.4966 2.84204e-08 -2.55356e-10
-24.3448 2.72841e-08 2.45524e-09
-24.1944 3.12118e-08 2.42323e-10
-24.0451 2.92244e-08 3.87741e-09
-23.8971 3.45649e-08 -2.44125e-09
-23.7502 3.54827e-08 5.19246e-10
-23.6044 4.06924e-08 -7.92585e-09
-23.4597 3.92522e-08 1.93572e-09
-23.316 4.8167e-08 -4.36668e-09
-23.1733 4.49539e-08 5.07514e-09
-23.0316 5.61707e-08 -6.55808e-09
-22.8908 4.97678e-08 7.55653e-09
-22.7509 6.23782e-08 -6.06567e-09
-22.6118 5.36791e-08 9.56208e-09
-22.4736 6.906e-08 -5.48249e-09
-22.3363 5.79663e-08 1.05473e-08
-22.1997 7.46314e-08 -6.70572e-09
-22.0639 5.9502e-08 1.13889e-08
-21.9288 7.51169e-08 -6.06195e-09
-21.7945 6.01828e-08 1.06312e-08
-21.6609 7.99152e-08 -6.75708e-09
-21.528 6.63807e-08 1.27112e-08
-21.3958 9.13841e-08 -9.01894e-09
-21.2642 7.11586e-08 1.37137e-08
-21.1332 9.49831e-08 -8.75239e-09
-21.0029 7.27302e-08 1.43626e-08
-20.8732 9.87105e-08 -9.03317e-09
-20.7441 7.76259e-08 1.55076e-08
-20.6156 1.07535e-07 -1.15107e-08
-20.4876 8.34137e-08 1.67706e-08
-20.3602 1.1641e-07 -1.4394e-08
-20.2333 8.85514e-08 1.84876e-08
-20.1069 1.24025e-07 -1.68061e-08
-19.9811 9.26102e-08 1.93704e-08
-19.8557 1.2941e-07 -1.87729e-08
-19.7309 9.66682e-08 2.07313e-08
-19.6065 1.38016e-07 -2.23184e-08
-19.4826 1.01951e-07 2.26256e-08
-19.3592 1.46621e-07 -2.62599e-08
-19.2362 1.06828e-07 2.44733e-08
-19.1137 1.55226e-07 -3.07091e-08
-18.9916 1.12196e-07 2.6644e-08
-18.8699 1.68535e-07 -3.81227e-08
-18.7487 1.22168e-07 3.1303e-08
-18.6278 1.92761e-07 -5.25057e-08
-18.5074 1.34191e-07 3.79034e-08
-18.3873 2.16245e-07 -6.92675e-08
-18.2676 1.44453e-07 4.40686e-08
-18.1483 2.36599e-07 -8.68835e-08
-18.0294 1.53135e-07 4.96251e-08
-17.9108 2.55763e-07 -1.06855e-07
-17.7926 1.62824e-07 5.60477e-08
-17.6748 2.75435e-07 -1.31581e-07
-17.5572 1.70834e-07 6.17156e-08
-17.4401 2.88633e-07 -1.50264e-07
-17.3232 1.7682e-07 6.6072e-08
-17.2067 2.99832e-07 -1.67999e-07
-17.0905 1.82774e-07 7.04303e-08
-16.9746 3.10814e-07 -1.87013e-07
-16.859 1.88694e-07 7.48191e-08
-16.7437 3.21163e-07 -2.05981e-07
-16.6288 1.92748e-07 7.77973e-08
-16.5141 3.26164e-07 -2.11253e-07
-16.3997 1.95242e-07 7.93494e-08
-16.2856 3.34796e-07 -2.26123e-07
-16.1717 2.01479e-07 8.39493e-08
-16.0582 3.45875e-07 -2.51965e-07
-15.9449 2.09091e-07 8.99242e-08
-15.8319 3.58503e-07 -2.90763e-07
-15.7191 2.18847e-07 9.85994e-08
-15.6066 3.68237e-07 -3.36151e-07
-15.4943 2.26624e-07 1.05039e-07
-15.3823 3.7191e-07 -3.70579e-07
-15.2705 2.35574e-07 1.12308e-07
-15.159 3.6817e-07 -4.265e-07
-15.0477 2.46858e-07 1.22136e-07
-14.9367 3.54738e-07 -4.82761e-07
-14.8258 2.57402e-07 1.31065e-07
-14.7152 3.34293e-07 -5.32546e-07
-14.6049 2.67281e-07 1.39427e-07
-14.4947 3.09241e-07 -5.75843e-07
-14.3848 2.78362e-07 1.49615e-07
-14.275 2.57776e-07 -6.36162e-07
-14.1655 2.9387e-07 1.67793e-07
-14.0562 1.70922e-07 -6.99796e-07
-13.9471 3.094e-07 1.89492e-07
-13.8382 8.53086e-08 -7.34862e-07
-13.7294 3.22177e-07 2.09648e-07
-13.6209 8.55713e-09 -7.4911e-07
-13.5126 3.33103e-07 2.28926e-07
-13.4044 -6.6166e-08 -7.47529e-07
-13.2965 3.44717e-07 2.53775e-07
-13.1887 -1.51121e-07 -7.25977e-07
-13.0811 3.55888e-07 2.84969e-07
-12.9737 -2.20566e-07 -6.91067e-07
-12.8664 3.6429e-07 3.15708e-07
-12.7593 -2.71337e-07 -6.52306e-07
-12.6524 3.70223e-07 3.46733e-07
-12.5457 -3.07721e-07 -6.14748e-07
-12.4391 3.73549e-07 3.75884e-07
-12.3327 -3.33451e-07 -5.81146e-07
-12.2265 3.74556e-07 4.03734e-07
-12.1204 -3.50081e-07 -5.55736e-07
-12.0144 3.74645e-07 4.21912e-07
-11.9086 -3.58321e-07 -5.43719e-07
-11.803 3.74865e-07 4.32832e-07
-11.6975 -3.63483e-07 -5.37075e-07
-11.5922 3.75034e-07 4.41926e-07
-11.487 -3.67694e-07 -5.31384e-07
-11.3819 3.75002e-07 4.50551e-07
-11.277 -3.71533e-07 -5.25724e-07
-11.1722 3.74731e-07 4.5852e-07
-11.0676 -3.74658e-07 -5.21523e-07
-10.9631 3.74519e-07 4.64841e-07
-10.8587 -3.7699e-07 -5.18795e-07
-10.7545 3.74367e-07 4.70576e-07
-10.6503 -3.79079e-07 -5.15913e-07
-10.5463 3.74199e-07 4.75695e-07
-10.4425 -3.8057e-07 -5.15044e-07
-10.3387 3.74158e-07 4.78816e-07
-10.2351 -3.81955e-07 -5.15033e-07
-10.1316 3.73925e-07 4.81914e-07
-10.0282 -3.83336e-07 -5.14699e-07
-9.92496 3.73775e-07 4.84911e-07
-9.82181 -3.84186e-07 -5.15204e-07
-9.71877 3.74319e-07 4.85944e-07
-9.61583 -3.83856e-07 -5.18923e-07
-9.51301 3.75662e-07 4.8333e-07
-9.4103 -3.83022e-07 -5.26076e-07
-9.30769 3.762e-07 4.79614e-07
-9.20518 -3.84306e-07 -5.309e-07
-9.10278 3.74465e-07 4.81352e-07
-9.00048 -3.88007e-07 -5.28129e-07
-8.89828 3.72782e-07 4.87268e-07
-8.79618 -3.89055e-07 -5.26772e-07
-8.69417 3.74408e-07 4.86094e-07
-8.59226 -3.87134e-07 -5.35232e-07
-8.49044 3.75144e-07 4.80842e-07
-8.38872 -3.89556e-07 -5.39078e-07
-8.28708 3.72592e-07 4.85228e-07
-8.18554 -3.92296e-07 -5.34494e-07
-8.08408 3.74382e-07 4.88004e-07
-7.98271 -3.87973e-07 -5.38661e-07
-7.88143 3.79362e-07 4.86803e-07
-7.78023 -3.83697e-07 -5.34483e-07
-7.67911 3.86343e-07 4.98657e-07
-7.57807 -3.73114e-07 -5.24994e-07
-7.47712 4.01049e-07 4.98188e-07
-7.37624 -3.61569e-07 -5.37215e-07
-7.27544 3.99517e-07 4.82602e-07
-7.17471 -3.76297e-07 -5.61388e-07
-7.07406 3.73087e-07 4.6177e-07
-6.97348 -4.13756e-07 -6.03599e-07
-6.87298 3.46749e-07 4.46659e-07
-6.77254 -4.37822e-07 -6.00884e-07
-6.67218 3.54578e-07 4.68412e-07
-6.57188 -3.97755e-07 -5.68008e-07
-6.47166 3.87936e-07 4.71406e-07
-6.37149 -3.81228e-07 -5.90177e-07
-6.2714 3.658e-07 4.47243e-07
-6.17136 -4.32357e-07 -6.35473e-07
-6.07139 3.44227e-07 4.40517e-07
-5.97148 -4.2314e-07 -6.14358e-07
-5.87163 3.74923e-07 4.60574e-07
-5.77184 -3.85959e-07 -6.09011e-07
-5.67211 3.64737e-07 4.3188e-07
-5.57243 -4.38243e-07 -6.78858e-07
-5.47281 3.41075e-07 4.29659e-07
-5.37325 -4.18804e-07 -6.40099e-07
-5.27373 3.75417e-07 4.36578e-07
-5.17427 -3.97807e-07 -6.72187e-07
-5.07487 3.4373e-07 4.12015e-07
-4.97551 -4.52985e-07 -7.12398e-07
-4.8762 3.53719e-07 4.20256e-07
-4.77694 -3.94018e-07 -6.7893e-07
-4.67772 3.56589e-07 4.06446e-07
-4.57855 -4.45855e-07 -7.70223e-07
-4.47943 3.33999e-07 3.95642e-07
-4.38035 -4.14667e-07 -7.3105e-07
-4.28131 3.57246e-07 3.94677e-07
-4.18232 -4.24575e-07 -8.21978e-07
-4.08336 3.22766e-07 3.73504e-07
-3.98445 -4.31894e-07 -8.17233e-07
-3.88557 3.47644e-07 3.74313e-07
-3.78673 -4.06304e-07 -8.96066e-07
-3.68793 3.13514e-07 3.52845e-07
-3.58916 -4.30679e-07 -9.30093e-07
-3.49043 3.35448e-07 3.53107e-07
-3.39173 -3.92543e-07 -9.85818e-07
-3.29307 3.05253e-07 3.36794e-07
-3.19443 -4.1352e-07 -1.0329e-06
-3.09583 3.25519e-07 3.38874e-07
-2.99725 -3.8465e-07 -1.08788e-06
-2.89871 2.97305e-07 3.23885e-07
-2.80019 -3.85357e-07 -1.11751e-06
-2.7017 3.15645e-07 3.25828e-07
-2.60323 -3.63548e-07 -1.24425e-06
-2.50479 2.90593e-07 3.12969e-07
-2.40638 -3.41525e-07 -1.18678e-06
-2.30798 3.03054e-07 3.10693e-07
-2.20961 -3.08399e-07 -1.45545e-06
-2.11126 2.88028e-07 3.02463e-07
-2.01293 -2.38264e-07 -1.3051e-06
-1.91462 2.85519e-07 2.91739e-07
-1.81632 -1.8138e-07 -1.64219e-06
-1.71804 2.90095e-07 2.91654e-07
-1.61978 -1.12896e-07 -1.4639e-06
-1.52154 2.73713e-07 2.8228e-07
-1.42331 -7.91758e-08 -1.60231e-06
-1.32509 2.89348e-07 2.8279e-07
-1.22689 2.94184e-08 -1.7164e-06
-1.12869 2.71417e-07 2.75625e-07
-1.03051 3.9963e-08 -1.54788e-06
-0.932337 2.74704e-07 2.72011e-07
-0.834173 2.95698e-07 -1.90532e-06
-0.736016 2.76927e-07 2.68572e-07
-0.637867 2.23967e-07 -1.68501e-06
-0.539723 2.63459e-07 2.65274e-07
-0.441585 8.40393e-08 -1.63593e-06
-0.343451 2.92691e-07 2.89737e-07
-0.24532 -3.56101e-07 -1.36099e-06
-0.147191 3.32363e-07 3.65572e-07
-0.0490634 -4.0232e-07 -6.1474e-07
0.0490634 4.16162e-07 6.22639e-07
0.147191 -3.10513e-07 -3.6454e-07
0.24532 5.3123e-07 1.50975e-06
0.343451 -2.65647e-07 -2.90398e-07
0.441585 -6.23779e-08 2.23218e-06
0.539723 -2.41717e-07 -2.68441e-07
0.637867 -3.43411e-07 2.40758e-06
0.736016 -2.5046e-07 -2.70043e-07
0.834173 -3.42335e-07 2.70608e-06
0.932337 -2.49868e-07 -2.74056e-07
1.03051 -1.9257e-08 2.11746e-06
1.12869 -2.49147e-07 -2.78182e-07
1.22689 9.35325e-08 2.29484e-06
1.32509 -2.61784e-07 -2.83477e-07
1.42331 2.28675e-07 2.07246e-06
1.52154 -2.5226e-07 -2.85065e-07
1.61978 2.43837e-07 1.89055e-06
1.71804 -2.64009e-07 -2.92204e-07
1.81632 4.09129e-07 2.0188e-06
1.91462 -2.61396e-07 -2.93404e-07
2.01293 3.93544e-07 1.60344e-06
2.11126 -2.65548e-07 -3.03663e-07
2.20961 5.22894e-07 1.68552e-06
2.30798 -2.76306e-07 -3.10693e-07
2.40638 4.90084e-07 1.36324e-06
2.50479 -2.70682e-07 -3.14898e-07
2.60323 5.30357e-07 1.39181e-06
2.7017 -2.887e-07 -3.2467e-07
2.80019 5.09643e-07 1.2285e-06
2.89871 -2.786e-07 -3.26138e-07
2.99725 5.09623e-07 1.18621e-06
3.09583 -2.99746e-07 -3.37083e-07
3.19443 5.11902e-07 1.09992e-06
3.29307 -2.87746e-07 -3.39024e-07
3.39173 4.88829e-07 1.05406e-06
3.49043 -3.106e-07 -3.50777e-07
3.58916 5.02292e-07 9.68179e-07
3.68793 -2.97875e-07 -3.54972e-07
3.78673 4.80352e-07 9.37514e-07
3.88557 -3.2345e-07 -3.71077e-07
3.98445 4.79255e-07 8.39453e-07
4.08336 -3.09501e-07 -3.75423e-07
4.18232 4.78941e-07 8.40325e-07
4.28131 -3.34221e-07 -3.90971e-07
4.38035 4.49127e-07 7.50068e-07
4.47943 -3.22323e-07 -3.96444e-07
4.57855 4.81552e-07 7.71008e-07
4.67772 -3.36875e-07 -4.04187e-07
4.77694 4.25078e-07 6.98446e-07
4.8762 -3.40438e-07 -4.17603e-07
4.97551 4.71074e-07 7.06836e-07
5.07487 -3.30869e-07 -4.13125e-07
5.17427 4.29025e-07 6.85256e-07
5.27373 -3.55932e-07 -4.30292e-07
5.37325 4.33291e-07 6.44948e-07
5.47281 -3.34416e-07 -4.31089e-07
5.57243 4.56323e-07 6.73006e-07
5.67211 -3.47222e-07 -4.298e-07
5.77184 4.08672e-07 6.21227e-07
5.87163 -3.61965e-07 -4.53956e-07
5.97148 4.29124e-07 6.1339e-07
6.07139 -3.38495e-07 -4.42748e-07
6.17136 4.4488e-07 6.28012e-07
6.2714 -3.51411e-07 -4.45414e-07
6.37149 4.01192e-07 5.99701e-07
6.47166 -3.71835e-07 -4.63067e-07
6.57188 4.04422e-07 5.72091e-07
6.67218 -3.52511e-07 -4.67913e-07
6.77254 4.36081e-07 5.90417e-07
6.87298 -3.4147e-07 -4.50349e-07
6.97348 4.26601e-07 5.97092e-07
7.07406 -3.59449e-07 -4.59928e-07
7.17471 3.9219e-07 5.6712e-07
7.27544 -3.82382e-07 -4.7375e-07
7.37624 3.74885e-07 5.47015e-07
7.47712 -3.88101e-07 -4.87925e-07
7.57807 3.7884e-07 5.30642e-07
7.67911 -3.81036e-07 -4.9202e-07
7.78023 3.8672e-07 5.35777e-07
7.88143 -3.74104e-07 -4.83429e-07
7.98271 3.92222e-07 5.37234e-07
8.08408 -3.70359e-07 -4.86429e-07
8.18554 3.94549e-07 5.31276e-07
8.28708 -3.69502e-07 -4.84486e-07
8.38872 3.9377e-07 5.35603e-07
8.49044 -3.70036e-07 -4.8021e-07
8.59226 3.92953e-07 5.31671e-07
8.69417 -3.70265e-07 -4.85837e-07
8.79618 3.92683e-07 5.22367e-07
8.89828 -3.7054e-07 -4.87714e-07
9.00048 3.91763e-07 5.23111e-07
9.10278 -3.71234e-07 -4.82257e-07
9.20518 3.90648e-07 5.2558e-07
9.30769 -3.71769e-07 -4.81085e-07
9.4103 3.90151e-07 5.20075e-07
9.51301 -3.71941e-07 -4.8569e-07
9.61583 3.8996e-07 5.11753e-07
9.71877 -3.7194e-07 -4.89582e-07
9.82181 3.8969e-07 5.06543e-07
9.92496 -3.71929e-07 -4.90315e-07
10.0282 3.89426e-07 5.03997e-07
10.1316 -3.71805e-07 -4.89607e-07
10.2351 3.89248e-07 5.0186e-07
10.3387 -3.71494e-07 -4.89178e-07
10.4425 3.8921e-07 4.98884e-07
10.5463 -3.70776e-07 -4.89703e-07
10.6503 3.89677e-07 4.94216e-07
10.7545 -3.69052e-07 -4.92632e-07
10.8587 3.90654e-07 4.87083e-07
10.9631 -3.66913e-07 -4.9662e-07
11.0676 3.91338e-07 4.79337e-07
11.1722 -3.64349e-07 -5.01892e-07
11.277 3.92006e-07 4.69665e-07
11.3819 -3.60814e-07 -5.09038e-07
11.487 3.92623e-07 4.58705e-07
11.5922 -3.56498e-07 -5.16899e-07
11.6975 3.92853e-07 4.4741e-07
11.803 -3.51152e-07 -5.2626e-07
11.9086 3.92717e-07 4.34019e-07
12.0144 -3.43382e-07 -5.39683e-07
12.1204 3.92378e-07 4.14254e-07
12.2265 -3.28251e-07 -5.64369e-07
12.3327 3.91019e-07 3.82815e-07
12.4391 -2.99219e-07 -6.03187e-07
12.5457 3.87019e-07 3.47287e-07
12.6524 -2.57511e-07 -6.43956e-07
12.7593 3.79907e-07 3.11202e-07
12.8664 -1.97334e-07 -6.84365e-07
12.9737 3.69668e-07 2.75821e-07
13.0811 -1.18963e-07 -7.15108e-07
13.1887 3.56493e-07 2.41964e-07
13.2965 -2.15584e-08 -7.26973e-07
13.4044 3.41784e-07 2.1198e-07
13.5126 6.63597e-08 -7.1342e-07
13.6209 3.2872e-07 1.90171e-07
13.7294 1.36867e-07 -6.83667e-07
13.8382 3.15343e-07 1.70651e-07
13.9471 2.04632e-07 -6.35786e-07
14.0562 3.00723e-07 1.514e-07
14.1655 2.63498e-07 -5.67881e-07
14.275 2.85247e-07 1.32478e-07
14.3848 2.95539e-07 -5.01631e-07
14.4947 2.74523e-07 1.20389e-07
14.6049 3.02849e-07 -4.62799e-07
14.7152 2.67645e-07 1.13494e-07
14.8258 3.05373e-07 -4.29912e-07
14.9367 2.59821e-07 1.0594e-07
15.0477 3.06497e-07 -3.93849e-07
15.159 2.50735e-07 9.76926e-08
15.2705 3.06118e-07 -3.54035e-07
15.3823 2.41211e-07 8.97824e-08
15.4943 3.02743e-07 -3.2566e-07
15.6066 2.34433e-07 8.50748e-08
15.7191 2.98918e-07 -2.98919e-07
15.8319 2.24087e-07 7.78815e-08
15.9449 2.93046e-07 -2.63007e-07
16.0582 2.14451e-07 7.1409e-08
16.1717 2.85646e-07 -2.38478e-07
16.2856 2.06973e-07 6.66439e-08
16.3997 2.78282e-07 -2.19027e-07
16.5141 2.01422e-07 6.36008e-08
16.6288 2.74503e-07 -2.11491e-07
16.7437 1.97622e-07 6.18604e-08
16.859 2.68246e-07 -1.96796e-07
16.9746 1.90249e-07 5.72211e-08
17.0905 2.59261e-07 -1.77693e-07
17.2067 1.82879e-07 5.25796e-08
17.3232 2.49866e-07 -1.59983e-07
17.4401 1.75674e-07 4.81255e-08
17.5572 2.39926e-07 -1.4301e-07
17.6748 1.67587e-07 4.32924e-08
17.7926 2.26201e-07 -1.22527e-07
17.9108 1.56902e-07 3.70564e-08
18.0294 2.09673e-07 -1.0171e-07
18.1483 1.46829e-07 3.17167e-08
18.2676 1.94355e-07 -8.47664e-08
18.3873 1.36199e-07 2.66508e-08
18.5074 1.76342e-07 -6.77015e-08
18.6278 1.24251e-07 2.15919e-08
18.7487 1.56052e-07 -5.16112e-08
18.8699 1.12175e-07 1.7e-08
18.9916 1.40705e-07 -4.17319e-08
19.1137 1.05519e-07 1.44575e-08
19.2362 1.33061e-07 -3.74523e-08
19.3592 1.00974e-07 1.28054e-08
19.4826 1.26126e-07 -3.38683e-08
19.6065 9.63065e-08 1.12542e-08
19.7309 1.18709e-07 -3.03367e-08
19.8557 9.18491e-08 9.87861e-09
19.9811 1.13372e-07 -2.81241e-08
20.1069 8.89657e-08 9.01148e-09
20.2333 1.08506e-07 -2.65773e-08
20.3602 8.48695e-08 8.01865e-09
20.4876 1.01555e-07 -2.38418e-08
20.6156 7.99094e-08 6.87491e-09
20.7441 9.38582e-08 -2.13723e-08
20.8732 7.45348e-08 5.79365e-09
21.0029 8.72044e-08 -1.9197e-08
21.1332 7.08534e-08 5.60612e-09
21.2642 8.18918e-08 -1.72554e-08
21.3958 6.63425e-08 5.00012e-09
21.528 7.57928e-08 -1.58021e-08
21.6609 6.2487e-08 4.46658e-09
21.7945 7.21007e-08 -1.51072e-08
21.9288 5.91906e-08 4.74805e-09
22.0639 6.81423e-08 -1.30507e-08
22.1997 5.71757e-08 4.89574e-09
22.3363 6.45096e-08 -1.1503e-08
22.4736 5.42597e-08 5.91826e-09
22.6118 6.11961e-08 -1.06954e-08
22.7509 5.0756e-08 4.00615e-09
22.8908 5.31708e-08 -1.03363e-08
23.0316 4.40697e-08 2.16022e-09
23.1733 4.51985e-08 -8.3091e-09
23.316 3.76899e-08 1.13618e-09
23.4597 3.88377e-08 -5.98708e-09
23.6044 3.3124e-08 1.56049e-09
23.7502 3.4243e-08 -4.15944e-09
23.8971 2.91127e-08 1.26763e-09
24.0451 2.9787e-08 -4.24484e-09
24.1944 2.59836e-08 2.82244e-10
24.3448 2.70788e-08 -3.29167e-09
24.4966 2.37538e-08 5.72196e-10
24.6496 2.4374e-08 -1.00808e-09
24.8041 2.05026e-08 -1.50929e-10
24.9601 2.03613e-08 -3.24045e-09
25.1175 1.76385e-08 -1.5258e-09
25.2766 1.72615e-08 -2.00049e-09
25.4373 1.53837e-08 -3.17173e-10
25.5998 1.52402e-08 -1.37489e-09
25.7641 1.36861e-08 -2.14891e-10
25.9304 1.32495e-08 -1.05241e-09
26.0988 1.18835e-08 -1.2782e-10
26.2693 1.14663e-08 -8.86237e-10
26.4421 1.02842e-08 -9.44431e-11
26.6174 9.86086e-09 -7.3826e-10
26.7954 8.82291e-09 -6.56862e-11
26.9761 8.23528e-09 -5.92727e-10
27.1598 7.24246e-09 -7.01582e-11
27.3468 6.84929e-09 -4.59479e-10
27.5373 6.17018e-09 -9.26947e-11
27.7317 5.94354e-09 -3.55214e-10
27.9302 5.33152e-09 -1.18867e-10
28.1333 5.24956e-09 -2.85989e-10
28.3415 4.77212e-09 -1.47805e-10
28.5554 4.58193e-09 -2.42042e-10
28.7758 4.13667e-09 -1.39219e-10
29.0035 3.8254e-09 -2.26774e-10
29.2396 3.61125e-09 -9.87486e-11
29.4858 3.34842e-09 -2.47519e-10
29.7441 3.23278e-09 -6.27903e-11
30.0173 3.24973e-09 -2.63748e-10
30.3101 2.46093e-09 -9.17051e-11
30.6297 2.5706e-09 -1.10553e-10
30.9905 5.55499e-09 -3.13737e-10
31.4301 -7.3051e-09 -1.49899e-08


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1Quantum/GRpOneLoop.txt <==
-31.4301 -0.00101358 -3.22898e-06
-30.9905 -0.00104258 -3.3686e-06
-30.6297 -0.00106732 -3.48927e-06
-30.3101 -0.00108998 -3.60102e-06
-30.0173 -0.00111137 -3.7076e-06
-29.7441 -0.00113191 -3.81093e-06
-29.4858 -0.00115186 -3.91214e-06
-29.2396 -0.00117136 -4.01199e-06
-29.0035 -0.00119055 -4.11099e-06
-28.7758 -0.00120949 -4.20955e-06
-28.5554 -0.00122825 -4.30795e-06
-28.3415 -0.00124689 -4.40644e-06
-28.1333 -0.00126545 -4.50521e-06
-27.9302 -0.00128395 -4.60443e-06
-27.7317 -0.00130243 -4.70424e-06
-27.5373 -0.00132091 -4.80476e-06
-27.3468 -0.0013394 -4.9061e-06
-27.1598 -0.00135794 -5.00837e-06
-26.9761 -0.00137654 -5.11165e-06
-26.7954 -0.0013952 -5.21602e-06
-26.6174 -0.00141395 -5.32157e-06
-26.4421 -0.00143279 -5.42837e-06
-26.2693 -0.00145174 -5.53649e-06
-26.0988 -0.00147081 -5.64599e-06
-25.9304 -0.00149001 -5.75695e-06
-25.7641 -0.00150934 -5.86943e-06
-25.5998 -0.00152882 -5.98349e-06
-25.4373 -0.00154845 -6.09918e-06
-25.2766 -0.00156824 -6.21659e-06
-25.1175 -0.00158821 -6.33575e-06
-24.9601 -0.00160835 -6.45675e-06
-24.8041 -0.00162868 -6.57962e-06
-24.6496 -0.0016492 -6.70445e-06
-24.4966 -0.00166992 -6.83128e-06
-24.3448 -0.00169084 -6.96018e-06
-24.1944 -0.00171198 -7.09122e-06
-24.0451 -0.00173334 -7.22445e-06
-23.8971 -0.00175493 -7.35993e-06
-23.7502 -0.00177676 -7.49775e-06
-23.6044 -0.00179882 -7.63795e-06
-23.4597 -0.00182113 -7.78061e-06
-23.316 -0.0018437 -7.9258e-06
-23.1733 -0.00186653 -8.07358e-06
-23.0316 -0.00188963 -8.22403e-06
-22.8908 -0.001913 -8.37722e-06
-22.7509 -0.00193666 -8.53323e-06
-22.6118 -0.00196061 -8.69213e-06
-22.4736 -0.00198485 -8.854e-06
-22.3363 -0.00200941 -9.01892e-06
-22.1997 -0.00203427 -9.18697e-06
-22.0639 -0.00205945 -9.35824e-06
-21.9288 -0.00208496 -9.53281e-06
-21.7945 -0.00211081 -9.71077e-06
-21.6609 -0.002137 -9.89222e-06
-21.528 -0.00216354 -1.00772e-05
-21.3958 -0.00219044 -1.02659e-05
-21.2642 -0.0022177 -1.04584e-05
-21.1332 -0.00224535 -1.06548e-05
-21.0029 -0.00227338 -1.08551e-05
-20.8732 -0.0023018 -1.10595e-05
-20.7441 -0.00233063 -1.12681e-05
-20.6156 -0.00235987 -1.14811e-05
-20.4876 -0.00238953 -1.16984e-05
-20.3602 -0.00241963 -1.19203e-05
-20.2333 -0.00245016 -1.21469e-05
-20.1069 -0.00248115 -1.23783e-05
-19.9811 -0.0025126 -1.26147e-05
-19.8557 -0.00254452 -1.28561e-05
-19.7309 -0.00257693 -1.31027e-05
-19.6065 -0.00260983 -1.33548e-05
-19.4826 -0.00264324 -1.36123e-05
-19.3592 -0.00267716 -1.38755e-05
-19.2362 -0.00271162 -1.41445e-05
-19.1137 -0.00274662 -1.44196e-05
-18.9916 -0.00278217 -1.47008e-05
-18.8699 -0.00281829 -1.49884e-05
-18.7487 -0.002855 -1.52825e-05
-18.6278 -0.0028923 -1.55833e-05
-18.5074 -0.00293021 -1.58911e-05
-18.3873 -0.00296874 -1.6206e-05
-18.2676 -0.00300791 -1.65282e-05
-18.1483 -0.00304774 -1.68579e-05
-18.0294 -0.00308823 -1.71955e-05
-17.9108 -0.00312942 -1.75411e-05
-17.7926 -0.0031713 -1.78949e-05
-17.6748 -0.00321391 -1.82572e-05
-17.5572 -0.00325725 -1.86283e-05
-17.4401 -0.00330135 -1.90084e-05
-17.3232 -0.00334622 -1.93978e-05
-17.2067 -0.00339189 -1.97968e-05
-17.0905 -0.00343837 -2.02057e-05
-16.9746 -0.00348568 -2.06248e-05
-16.859 -0.00353385 -2.10544e-05
-16.7437 -0.00358289 -2.14949e-05
-16.6288 -0.00363284 -2.19466e-05
-16.5141 -0.0036837 -2.24099e-05
-16.3997 -0.00373552 -2.28851e-05
-16.2856 -0.0037883 -2.33726e-05
-16.1717 -0.00384208 -2.38729e-05
-16.0582 -0.00389687 -2.43863e-05
-15.9449 -0.00395272 -2.49133e-05
-15.8319 -0.00400965 -2.54543e-05
-15.7191 -0.00406768 -2.60098e-05
-15.6066 -0.00412684 -2.65804e-05
-15.4943 -0.00418717 -2.71664e-05
-15.3823 -0.0042487 -2.77684e-05
-15.2705 -0.00431145 -2.83871e-05
-15.159 -0.00437547 -2.90228e-05
-15.0477 -0.00444079 -2.96764e-05
-14.9367 -0.00450745 -3.03483e-05
-14.8258 -0.00457547 -3.10393e-05
-14.7152 -0.00464491 -3.17499e-05
-14.6049 -0.0047158 -3.2481e-05
-14.4947 -0.00478818 -3.32332e-05
-14.3848 -0.0048621 -3.40073e-05
-14.275 -0.0049376 -3.48041e-05
-14.1655 -0.00501473 -3.56245e-05
-14.0562 -0.00509353 -3.64693e-05
-13.9471 -0.00517406 -3.73395e-05
-13.8382 -0.00525636 -3.8236e-05
-13.7294 -0.0053405 -3.91597e-05
-13.6209 -0.00542652 -4.01118e-05
-13.5126 -0.00551448 -4.10933e-05
-13.4044 -0.00560444 -4.21054e-05
-13.2965 -0.00569648 -4.31493e-05
-13.1887 -0.00579064 -4.42262e-05
-13.0811 -0.00588699 -4.53374e-05
-12.9737 -0.00598562 -4.64844e-05
-12.8664 -0.00608658 -4.76685e-05
-12.7593 -0.00618996 -4.88913e-05
-12.6524 -0.00629583 -5.01543e-05
-12.5457 -0.00640428 -5.14592e-05
-12.4391 -0.00651538 -5.28079e-05
-12.3327 -0.00662924 -5.4202e-05
-12.2265 -0.00674594 -5.56436e-05
-12.1204 -0.00686557 -5.71346e-05
-12.0144 -0.00698825 -5.86773e-05
-11.9086 -0.00711406 -6.02738e-05
-11.803 -0.00724313 -6.19266e-05
-11.6975 -0.00737557 -6.3638e-05
-11.5922 -0.00751149 -6.54108e-05
-11.487 -0.00765102 -6.72478e-05
-11.3819 -0.00779429 -6.91517e-05
-11.277 -0.00794144 -7.11258e-05
-11.1722 -0.00809261 -7.31732e-05
-11.0676 -0.00824794 -7.52974e-05
-10.9631 -0.0084076 -7.75021e-05
-10.8587 -0.00857174 -7.9791e-05
-10.7545 -0.00874055 -8.21683e-05
-10.6503 -0.00891419 -8.46382e-05
-10.5463 -0.00909285 -8.72052e-05
-10.4425 -0.00927674 -8.98743e-05
-10.3387 -0.00946606 -9.26505e-05
-10.2351 -0.00966103 -9.55393e-05
-10.1316 -0.00986187 -9.85463e-05
-10.0282 -0.0100688 -0.000101678
-9.92496 -0.0102822 -0.00010494
-9.82181 -0.0105021 -0.000108341
-9.71877 -0.010729 -0.000111886
-9.61583 -0.0109631 -0.000115585
-9.51301 -0.0112047 -0.000119445
-9.4103 -0.0114541 -0.000123475
-9.30769 -0.0117118 -0.000127685
-9.20518 -0.011978 -0.000132085
-9.10278 -0.0122531 -0.000136686
-9.00048 -0.0125377 -0.000141499
-8.89828 -0.012832 -0.000146537
-8.79618 -0.0131365 -0.000151814
-8.69417 -0.0134518 -0.000157343
-8.59226 -0.0137783 -0.000163139
-8.49044 -0.0141166 -0.00016922
-8.38872 -0.0144672 -0.000175603
-8.28708 -0.0148309 -0.000182306
-8.18554 -0.0152082 -0.000189351
-8.08408 -0.0155998 -0.00019676
-7.98271 -0.0160065 -0.000204556
-7.88143 -0.016429 -0.000212765
-7.78023 -0.0168682 -0.000221415
-7.67911 -0.0173251 -0.000230535
-7.57807 -0.0178005 -0.00024016
-7.47712 -0.0182955 -0.000250324
-7.37624 -0.0188111 -0.000261065
-7.27544 -0.0193487 -0.000272426
-7.17471 -0.0199094 -0.000284451
-7.07406 -0.0204946 -0.000297192
-6.97348 -0.0211057 -0.000310701
-6.87298 -0.0217443 -0.000325038
-6.77254 -0.0224122 -0.000340269
-6.67218 -0.0231112 -0.000356463
-6.57188 -0.0238431 -0.000373699
-6.47166 -0.0246102 -0.000392064
-6.37149 -0.0254148 -0.000411651
-6.2714 -0.0262594 -0.000432565
-6.17136 -0.0271467 -0.000454921
-6.07139 -0.0280796 -0.000478847
-5.97148 -0.0290615 -0.000504485
-5.87163 -0.0300957 -0.000531991
-5.77184 -0.0311863 -0.000561541
-5.67211 -0.0323372 -0.000593331
-5.57243 -0.0335533 -0.000627578
-5.47281 -0.0348396 -0.00066453
-5.37325 -0.0362016 -0.00070446
-5.27373 -0.0376455 -0.000747679
-5.17427 -0.0391781 -0.000794537
-5.07487 -0.0408069 -0.000845431
-4.97551 -0.0425404 -0.000900813
-4.8762 -0.0443877 -0.000961194
-4.77694 -0.0463594 -0.00102716
-4.67772 -0.0484671 -0.00109939
-4.57855 -0.0507237 -0.00117865
-4.47943 -0.0531439 -0.00126583
-4.38035 -0.0557443 -0.00136198
-4.28131 -0.0585437 -0.00146829
-4.18232 -0.0615634 -0.00158617
-4.08336 -0.0648275 -0.00171728
-3.98445 -0.0683641 -0.00186358
-3.88557 -0.0722051 -0.00202737
-3.78673 -0.0763873 -0.00221142
-3.68793 -0.0809538 -0.00241905
-3.58916 -0.0859546 -0.00265427
-3.49043 -0.0914484 -0.00292196
-3.39173 -0.0975044 -0.00322809
-3.29307 -0.104205 -0.00358005
-3.19443 -0.111649 -0.00398706
-3.09583 -0.119954 -0.00446072
-2.99725 -0.129265 -0.0050158
-2.89871 -0.13976 -0.00567129
-2.80019 -0.151656 -0.006452
-2.7017 -0.165231 -0.00739073
-2.60323 -0.180832 -0.00853161
-2.50479 -0.198911 -0.00993508
-2.40638 -0.220056 -0.0116856
-2.30798 -0.245053 -0.0139042
-2.20961 -0.274972 -0.0167689
-2.11126 -0.31131 -0.0205502
-2.01293 -0.356219 -0.0256751
-1.91462 -0.412905 -0.032849
-1.81632 -0.486363 -0.0433056
-1.71804 -0.584796 -0.0593602
-1.61978 -0.722643 -0.0857791
-1.52154 -0.927742 -0.133679
-1.42331 -1.26086 -0.234071
-1.32509 -1.87937 -0.50133
-1.22689 -3.25429 -1.62217
-1.12869 -1.14414 -8.70951
-1.03051 3.9836 -2.08204
-0.932337 2.42622 -0.580211
-0.834173 1.73723 -0.257272
-0.736016 1.3794 -0.14152
-0.637867 1.16683 -0.0873322
-0.539723 1.03005 -0.0574427
-0.441585 0.938126 -0.0389299
-0.343451 0.875507 -0.0263498
-0.24532 0.833722 -0.0170591
-0.147191 0.807996 -0.00961083
-0.0490634 0.795715 -0.00310656
0.0490634 0.795715 0.00310656
0.147191 0.807996 0.00961083
0.24532 0.833722 0.0170591
0.343451 0.875507 0.0263498
0.441585 0.938126 0.0389299
0.539723 1.03005 0.0574427
0.637867 1.16683 0.0873322
0.736016 1.3794 0.14152
0.834173 1.73723 0.257272
0.932337 2.42622 0.580211
1.03051 3.9836 2.08204
1.12869 -1.14414 8.70951
1.22689 -3.25429 1.62217
1.32509 -1.87937 0.50133
1.42331 -1.26086 0.234071
1.52154 -0.927742 0.133679
1.61978 -0.722643 0.0857791
1.71804 -0.584796 0.0593602
1.81632 -0.486363 0.0433056
1.91462 -0.412905 0.032849
2.01293 -0.356219 0.0256751
2.11126 -0.31131 0.0205502
2.20961 -0.274972 0.0167689
2.30798 -0.245053 0.0139042
2.40638 -0.220056 0.0116856
2.50479 -0.198911 0.00993508
2.60323 -0.180832 0.00853161
2.7017 -0.165231 0.00739073
2.80019 -0.151656 0.006452
2.89871 -0.13976 0.00567129
2.99725 -0.129265 0.0050158
3.09583 -0.119954 0.00446072
3.19443 -0.111649 0.00398706
3.29307 -0.104205 0.00358005
3.39173 -0.0975044 0.00322809
3.49043 -0.0914484 0.00292196
3.58916 -0.0859546 0.00265427
3.68793 -0.0809538 0.00241905
3.78673 -0.0763873 0.00221142
3.88557 -0.0722051 0.00202737
3.98445 -0.0683641 0.00186358
4.08336 -0.0648275 0.00171728
4.18232 -0.0615634 0.00158617
4.28131 -0.0585437 0.00146829
4.38035 -0.0557443 0.00136198
4.47943 -0.0531439 0.00126583
4.57855 -0.0507237 0.00117865
4.67772 -0.0484671 0.00109939
4.77694 -0.0463594 0.00102716
4.8762 -0.0443877 0.000961194
4.97551 -0.0425404 0.000900813
5.07487 -0.0408069 0.000845431
5.17427 -0.0391781 0.000794537
5.27373 -0.0376455 0.000747679
5.37325 -0.0362016 0.00070446
5.47281 -0.0348396 0.00066453
5.57243 -0.0335533 0.000627578
5.67211 -0.0323372 0.000593331
5.77184 -0.0311863 0.000561541
5.87163 -0.0300957 0.000531991
5.97148 -0.0290615 0.000504485
6.07139 -0.0280796 0.000478847
6.17136 -0.0271467 0.000454921
6.2714 -0.0262594 0.000432565
6.37149 -0.0254148 0.000411651
6.47166 -0.0246102 0.000392064
6.57188 -0.0238431 0.000373699
6.67218 -0.0231112 0.000356463
6.77254 -0.0224122 0.000340269
6.87298 -0.0217443 0.000325038
6.97348 -0.0211057 0.000310701
7.07406 -0.0204946 0.000297192
7.17471 -0.0199094 0.000284451
7.27544 -0.0193487 0.000272426
7.37624 -0.0188111 0.000261065
7.47712 -0.0182955 0.000250324
7.57807 -0.0178005 0.00024016
7.67911 -0.0173251 0.000230535
7.78023 -0.0168682 0.000221415
7.88143 -0.016429 0.000212765
7.98271 -0.0160065 0.000204556
8.08408 -0.0155998 0.00019676
8.18554 -0.0152082 0.000189351
8.28708 -0.0148309 0.000182306
8.38872 -0.0144672 0.000175603
8.49044 -0.0141166 0.00016922
8.59226 -0.0137783 0.000163139
8.69417 -0.0134518 0.000157343
8.79618 -0.0131365 0.000151814
8.89828 -0.012832 0.000146537
9.00048 -0.0125377 0.000141499
9.10278 -0.0122531 0.000136686
9.20518 -0.011978 0.000132085
9.30769 -0.0117118 0.000127685
9.4103 -0.0114541 0.000123475
9.51301 -0.0112047 0.000119445
9.61583 -0.0109631 0.000115585
9.71877 -0.010729 0.000111886
9.82181 -0.0105021 0.000108341
9.92496 -0.0102822 0.00010494
10.0282 -0.0100688 0.000101678
10.1316 -0.00986187 9.85463e-05
10.2351 -0.00966103 9.55393e-05
10.3387 -0.00946606 9.26505e-05
10.4425 -0.00927674 8.98743e-05
10.5463 -0.00909285 8.72052e-05
10.6503 -0.00891419 8.46382e-05
10.7545 -0.00874055 8.21683e-05
10.8587 -0.00857174 7.9791e-05
10.9631 -0.0084076 7.75021e-05
11.0676 -0.00824794 7.52974e-05
11.1722 -0.00809261 7.31732e-05
11.277 -0.00794144 7.11258e-05
11.3819 -0.00779429 6.91517e-05
11.487 -0.00765102 6.72478e-05
11.5922 -0.00751149 6.54108e-05
11.6975 -0.00737557 6.3638e-05
11.803 -0.00724313 6.19266e-05
11.9086 -0.00711406 6.02738e-05
12.0144 -0.00698825 5.86773e-05
12.1204 -0.00686557 5.71346e-05
12.2265 -0.00674594 5.56436e-05
12.3327 -0.00662924 5.4202e-05
12.4391 -0.00651538 5.28079e-05
12.5457 -0.00640428 5.14592e-05
12.6524 -0.00629583 5.01543e-05
12.7593 -0.00618996 4.88913e-05
12.8664 -0.00608658 4.76685e-05
12.9737 -0.00598562 4.64844e-05
13.0811 -0.00588699 4.53374e-05
13.1887 -0.00579064 4.42262e-05
13.2965 -0.00569648 4.31493e-05
13.4044 -0.00560444 4.21054e-05
13.5126 -0.00551448 4.10933e-05
13.6209 -0.00542652 4.01118e-05
13.7294 -0.0053405 3.91597e-05
13.8382 -0.00525636 3.8236e-05
13.9471 -0.00517406 3.73395e-05
14.0562 -0.00509353 3.64693e-05
14.1655 -0.00501473 3.56245e-05
14.275 -0.0049376 3.48041e-05
14.3848 -0.0048621 3.40073e-05
14.4947 -0.00478818 3.32332e-05
14.6049 -0.0047158 3.2481e-05
14.7152 -0.00464491 3.17499e-05
14.8258 -0.00457547 3.10393e-05
14.9367 -0.00450745 3.03483e-05
15.0477 -0.00444079 2.96764e-05
15.159 -0.00437547 2.90228e-05
15.2705 -0.00431145 2.83871e-05
15.3823 -0.0042487 2.77684e-05
15.4943 -0.00418717 2.71664e-05
15.6066 -0.00412684 2.65804e-05
15.7191 -0.00406768 2.60098e-05
15.8319 -0.00400965 2.54543e-05
15.9449 -0.00395272 2.49133e-05
16.0582 -0.00389687 2.43863e-05
16.1717 -0.00384208 2.38729e-05
16.2856 -0.0037883 2.33726e-05
16.3997 -0.00373552 2.28851e-05
16.5141 -0.0036837 2.24099e-05
16.6288 -0.00363284 2.19466e-05
16.7437 -0.00358289 2.14949e-05
16.859 -0.00353385 2.10544e-05
16.9746 -0.00348568 2.06248e-05
17.0905 -0.00343837 2.02057e-05
17.2067 -0.00339189 1.97968e-05
17.3232 -0.00334622 1.93978e-05
17.4401 -0.00330135 1.90084e-05
17.5572 -0.00325725 1.86283e-05
17.6748 -0.00321391 1.82572e-05
17.7926 -0.0031713 1.78949e-05
17.9108 -0.00312942 1.75411e-05
18.0294 -0.00308823 1.71955e-05
18.1483 -0.00304774 1.68579e-05
18.2676 -0.00300791 1.65282e-05
18.3873 -0.00296874 1.6206e-05
18.5074 -0.00293021 1.58911e-05
18.6278 -0.0028923 1.55833e-05
18.7487 -0.002855 1.52825e-05
18.8699 -0.00281829 1.49884e-05
18.9916 -0.00278217 1.47008e-05
19.1137 -0.00274662 1.44196e-05
19.2362 -0.00271162 1.41445e-05
19.3592 -0.00267716 1.38755e-05
19.4826 -0.00264324 1.36123e-05
19.6065 -0.00260983 1.33548e-05
19.7309 -0.00257693 1.31027e-05
19.8557 -0.00254452 1.28561e-05
19.9811 -0.0025126 1.26147e-05
20.1069 -0.00248115 1.23783e-05
20.2333 -0.00245016 1.21469e-05
20.3602 -0.00241963 1.19203e-05
20.4876 -0.00238953 1.16984e-05
20.6156 -0.00235987 1.14811e-05
20.7441 -0.00233063 1.12681e-05
20.8732 -0.0023018 1.10595e-05
21.0029 -0.00227338 1.08551e-05
21.1332 -0.00224535 1.06548e-05
21.2642 -0.0022177 1.04584e-05
21.3958 -0.00219044 1.02659e-05
21.528 -0.00216354 1.00772e-05
21.6609 -0.002137 9.89222e-06
21.7945 -0.00211081 9.71077e-06
21.9288 -0.00208496 9.53281e-06
22.0639 -0.00205945 9.35824e-06
22.1997 -0.00203427 9.18697e-06
22.3363 -0.00200941 9.01892e-06
22.4736 -0.00198485 8.854e-06
22.6118 -0.00196061 8.69213e-06
22.7509 -0.00193666 8.53323e-06
22.8908 -0.001913 8.37722e-06
23.0316 -0.00188963 8.22403e-06
23.1733 -0.00186653 8.07358e-06
23.316 -0.0018437 7.9258e-06
23.4597 -0.00182113 7.78061e-06
23.6044 -0.00179882 7.63795e-06
23.7502 -0.00177676 7.49775e-06
23.8971 -0.00175493 7.35993e-06
24.0451 -0.00173334 7.22445e-06
24.1944 -0.00171198 7.09122e-06
24.3448 -0.00169084 6.96018e-06
24.4966 -0.00166992 6.83128e-06
24.6496 -0.0016492 6.70445e-06
24.8041 -0.00162868 6.57962e-06
24.9601 -0.00160835 6.45675e-06
25.1175 -0.00158821 6.33575e-06
25.2766 -0.00156824 6.21659e-06
25.4373 -0.00154845 6.09918e-06
25.5998 -0.00152882 5.98349e-06
25.7641 -0.00150934 5.86943e-06
25.9304 -0.00149001 5.75695e-06
26.0988 -0.00147081 5.64599e-06
26.2693 -0.00145174 5.53649e-06
26.4421 -0.00143279 5.42837e-06
26.6174 -0.00141395 5.32157e-06
26.7954 -0.0013952 5.21602e-06
26.9761 -0.00137654 5.11165e-06
27.1598 -0.00135794 5.00837e-06
27.3468 -0.0013394 4.9061e-06
27.5373 -0.00132091 4.80476e-06
27.7317 -0.00130243 4.70424e-06
27.9302 -0.00128395 4.60443e-06
28.1333 -0.00126545 4.50521e-06
28.3415 -0.00124689 4.40644e-06
28.5554 -0.00122825 4.30795e-06
28.7758 -0.00120949 4.20955e-06
29.0035 -0.00119055 4.11099e-06
29.2396 -0.00117136 4.01199e-06
29.4858 -0.00115186 3.91214e-06
29.7441 -0.00113191 3.81093e-06
30.0173 -0.00111137 3.7076e-06
30.3101 -0.00108998 3.60102e-06
30.6297 -0.00106732 3.48927e-06
30.9905 -0.00104258 3.3686e-06
31.4301 -0.00101358 3.22898e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1Quantum/GRpTwoLoop.txt <==
-31.4301 -0.00101367 -3.22918e-06
-30.9905 -0.00104267 -3.36938e-06
-30.6297 -0.00106742 -3.48949e-06
-30.3101 -0.00109008 -3.60146e-06
-30.0173 -0.00111147 -3.70701e-06
-29.7441 -0.00113202 -3.81059e-06
-29.4858 -0.00115197 -3.91231e-06
-29.2396 -0.00117148 -4.01376e-06
-29.0035 -0.00119067 -4.11165e-06
-28.7758 -0.00120961 -4.21003e-06
-28.5554 -0.00122838 -4.30899e-06
-28.3415 -0.00124703 -4.40779e-06
-28.1333 -0.00126559 -4.50545e-06
-27.9302 -0.00128409 -4.60609e-06
-27.7317 -0.00130257 -4.70499e-06
-27.5373 -0.00132106 -4.80581e-06
-27.3468 -0.00133956 -4.90742e-06
-27.1598 -0.0013581 -5.00943e-06
-26.9761 -0.0013767 -5.11274e-06
-26.7954 -0.00139537 -5.21766e-06
-26.6174 -0.00141412 -5.32229e-06
-26.4421 -0.00143297 -5.43036e-06
-26.2693 -0.00145192 -5.53729e-06
-26.0988 -0.001471 -5.64785e-06
-25.9304 -0.0014902 -5.7582e-06
-25.7641 -0.00150954 -5.87102e-06
-25.5998 -0.00152902 -5.98511e-06
-25.4373 -0.00154866 -6.10073e-06
-25.2766 -0.00156846 -6.2183e-06
-25.1175 -0.00158843 -6.33758e-06
-24.9601 -0.00160857 -6.4583e-06
-24.8041 -0.00162891 -6.58186e-06
-24.6496 -0.00164943 -6.70583e-06
-24.4966 -0.00167016 -6.83386e-06
-24.3448 -0.00169109 -6.96156e-06
-24.1944 -0.00171224 -7.09395e-06
-24.0451 -0.0017336 -7.22604e-06
-23.8971 -0.0017552 -7.36263e-06
-23.7502 -0.00177703 -7.49969e-06
-23.6044 -0.0017991 -7.64056e-06
-23.4597 -0.00182142 -7.78292e-06
-23.316 -0.00184399 -7.92837e-06
-23.1733 -0.00186683 -8.07617e-06
-23.0316 -0.00188994 -8.22672e-06
-22.8908 -0.00191332 -8.37996e-06
-22.7509 -0.00193698 -8.53618e-06
-22.6118 -0.00196094 -8.69489e-06
-22.4736 -0.00198519 -8.85732e-06
-22.3363 -0.00200975 -9.02164e-06
-22.1997 -0.00203463 -9.19071e-06
-22.0639 -0.00205982 -9.36096e-06
-21.9288 -0.00208534 -9.53693e-06
-21.7945 -0.00211119 -9.71357e-06
-21.6609 -0.00213739 -9.89665e-06
-21.528 -0.00216394 -1.00802e-05
-21.3958 -0.00219085 -1.02706e-05
-21.2642 -0.00221813 -1.04617e-05
-21.1332 -0.00224578 -1.06596e-05
-21.0029 -0.00227383 -1.08588e-05
-20.8732 -0.00230226 -1.10644e-05
-20.7441 -0.0023311 -1.12723e-05
-20.6156 -0.00236035 -1.14861e-05
-20.4876 -0.00239003 -1.1703e-05
-20.3602 -0.00242013 -1.19255e-05
-20.2333 -0.00245068 -1.21519e-05
-20.1069 -0.00248168 -1.23838e-05
-19.9811 -0.00251314 -1.262e-05
-19.8557 -0.00254508 -1.28619e-05
-19.7309 -0.0025775 -1.31084e-05
-19.6065 -0.00261042 -1.3361e-05
-19.4826 -0.00264384 -1.36182e-05
-19.3592 -0.00267778 -1.38823e-05
-19.2362 -0.00271225 -1.41507e-05
-19.1137 -0.00274727 -1.4427e-05
-18.9916 -0.00278284 -1.47072e-05
-18.8699 -0.00281898 -1.49965e-05
-18.7487 -0.0028557 -1.52892e-05
-18.6278 -0.00289302 -1.55921e-05
-18.5074 -0.00293095 -1.58981e-05
-18.3873 -0.0029695 -1.62154e-05
-18.2676 -0.00300869 -1.65356e-05
-18.1483 -0.00304854 -1.68681e-05
-18.0294 -0.00308906 -1.72035e-05
-17.9108 -0.00313026 -1.75518e-05
-17.7926 -0.00317217 -1.79035e-05
-17.6748 -0.0032148 -1.82685e-05
-17.5572 -0.00325817 -1.86376e-05
-17.4401 -0.00330229 -1.90203e-05
-17.3232 -0.00334719 -1.9408e-05
-17.2067 -0.00339288 -1.98094e-05
-17.0905 -0.00343939 -2.02168e-05
-16.9746 -0.00348673 -2.06381e-05
-16.859 -0.00353493 -2.10666e-05
-16.7437 -0.00358401 -2.1509e-05
-16.6288 -0.00363398 -2.19599e-05
-16.5141 -0.00368488 -2.24248e-05
-16.3997 -0.00373672 -2.28995e-05
-16.2856 -0.00378954 -2.33884e-05
-16.1717 -0.00384335 -2.38884e-05
-16.0582 -0.00389819 -2.44032e-05
-15.9449 -0.00395407 -2.493e-05
-15.8319 -0.00401104 -2.54724e-05
-15.7191 -0.00406911 -2.60278e-05
-15.6066 -0.00412831 -2.65999e-05
-15.4943 -0.00418869 -2.71856e-05
-15.3823 -0.00425026 -2.77896e-05
-15.2705 -0.00431306 -2.84076e-05
-15.159 -0.00437713 -2.90458e-05
-15.0477 -0.0044425 -2.96983e-05
-14.9367 -0.00450921 -3.03732e-05
-14.8258 -0.00457729 -3.10627e-05
-14.7152 -0.00464678 -3.17769e-05
-14.6049 -0.00471773 -3.25061e-05
-14.4947 -0.00479017 -3.32626e-05
-14.3848 -0.00486415 -3.40342e-05
-14.275 -0.00493972 -3.48361e-05
-14.1655 -0.00501691 -3.56534e-05
-14.0562 -0.00509578 -3.65041e-05
-13.9471 -0.00517638 -3.73706e-05
-13.8382 -0.00525876 -3.82737e-05
-13.7294 -0.00534297 -3.91933e-05
-13.6209 -0.00542907 -4.01527e-05
-13.5126 -0.00551712 -4.11297e-05
-13.4044 -0.00560717 -4.21498e-05
-13.2965 -0.00569929 -4.31888e-05
-13.1887 -0.00579355 -4.42743e-05
-13.0811 -0.00589 -4.53805e-05
-12.9737 -0.00598873 -4.65365e-05
-12.8664 -0.0060898 -4.77155e-05
-12.7593 -0.00619329 -4.89477e-05
-12.6524 -0.00629928 -5.02058e-05
-12.5457 -0.00640784 -5.15205e-05
-12.4391 -0.00651908 -5.28643e-05
-12.3327 -0.00663306 -5.42685e-05
-12.2265 -0.0067499 -5.57056e-05
-12.1204 -0.00686968 -5.72068e-05
-12.0144 -0.0069925 -5.87455e-05
-11.9086 -0.00711847 -6.03523e-05
-11.803 -0.0072477 -6.20017e-05
-11.6975 -0.00738031 -6.37236e-05
-11.5922 -0.0075164 -6.54937e-05
-11.487 -0.00765612 -6.73411e-05
-11.3819 -0.00779959 -6.92432e-05
-11.277 -0.00794694 -7.12279e-05
-11.1722 -0.00809832 -7.32742e-05
-11.0676 -0.00825388 -7.54093e-05
-10.9631 -0.00841377 -7.76138e-05
-10.8587 -0.00857816 -7.99139e-05
-10.7545 -0.00874722 -8.22919e-05
-10.6503 -0.00892113 -8.47735e-05
-10.5463 -0.00910008 -8.73422e-05
-10.4425 -0.00928427 -9.00237e-05
-10.3387 -0.00947389 -9.28025e-05
-10.2351 -0.00966919 -9.57047e-05
-10.1316 -0.00987037 -9.87151e-05
-10.0282 -0.0100777 -0.000101861
-9.92496 -0.0102914 -0.000105128
-9.82181 -0.0105118 -0.000108545
-9.71877 -0.0107391 -0.000112095
-9.61583 -0.0109736 -0.000115812
-9.51301 -0.0112157 -0.000119678
-9.4103 -0.0114656 -0.00012373
-9.30769 -0.0117238 -0.000127946
-9.20518 -0.0119906 -0.000132371
-9.10278 -0.0122663 -0.000136978
-9.00048 -0.0125515 -0.000141821
-8.89828 -0.0128464 -0.000146866
-8.79618 -0.0131517 -0.000152176
-8.69417 -0.0134677 -0.000157712
-8.59226 -0.013795 -0.000163549
-8.49044 -0.0141342 -0.000169638
-8.38872 -0.0144857 -0.000176068
-8.28708 -0.0148503 -0.00018278
-8.18554 -0.0152286 -0.000189881
-8.08408 -0.0156213 -0.000197298
-7.98271 -0.0160291 -0.000205161
-7.88143 -0.0164529 -0.000213378
-7.78023 -0.0168935 -0.000222107
-7.67911 -0.0173517 -0.000231238
-7.57807 -0.0178286 -0.000240957
-7.47712 -0.0183253 -0.000251131
-7.37624 -0.0188426 -0.000261984
-7.27544 -0.0193821 -0.000273358
-7.17471 -0.0199447 -0.000285517
-7.07406 -0.0205321 -0.000298274
-6.97348 -0.0211455 -0.000311941
-6.87298 -0.0217867 -0.0003263
-6.77254 -0.0224573 -0.000341719
-6.67218 -0.0231592 -0.000357942
-6.57188 -0.0238943 -0.000375405
-6.47166 -0.0246649 -0.000393808
-6.37149 -0.0254732 -0.000413667
-6.2714 -0.0263219 -0.000434635
-6.17136 -0.0272135 -0.00045732
-6.07139 -0.0281514 -0.000481321
-5.97148 -0.0291384 -0.000507358
-5.87163 -0.0301786 -0.000534971
-5.77184 -0.0312753 -0.000565009
-5.67211 -0.0324334 -0.00059695
-5.57243 -0.0336571 -0.000631802
-5.47281 -0.034952 -0.000668969
-5.37325 -0.0363232 -0.000709652
-5.27373 -0.0377777 -0.000753183
-5.17427 -0.0393217 -0.000800995
-5.07487 -0.0409638 -0.000852342
-4.97551 -0.0427115 -0.000908952
-4.8762 -0.0445754 -0.000970002
-4.77694 -0.0465651 -0.00103759
-4.67772 -0.0486939 -0.00111082
-4.57855 -0.0509737 -0.00119226
-4.47943 -0.0534213 -0.00128101
-4.38035 -0.0560521 -0.00138022
-4.28131 -0.0588877 -0.00148904
-4.18232 -0.0619482 -0.00161147
-4.08336 -0.0652617 -0.00174686
-3.98445 -0.0688549 -0.0019004
-3.88557 -0.0727653 -0.00207213
-3.78673 -0.0770296 -0.00226916
-3.68793 -0.0816997 -0.00249353
-3.58916 -0.0868273 -0.00275661
-3.49043 -0.0924884 -0.00306787
-3.39173 -0.098761 -0.00345427
-3.29307 -0.105763 -0.00396704
-3.19443 -0.113589 -0.00473953
-3.09583 -0.122171 -0.00609995
-2.99725 -0.130718 -0.00723841
-2.89871 -0.140344 -0.00752514
-2.80019 -0.152173 -0.00776391
-2.7017 -0.166081 -0.00838655
-2.60323 -0.182143 -0.00940636
-2.50479 -0.200776 -0.0107833
-2.40638 -0.222602 -0.0126026
-2.30798 -0.24847 -0.0149472
-2.20961 -0.279537 -0.0180577
-2.11126 -0.317447 -0.022193
-2.01293 -0.36457 -0.0279308
-1.91462 -0.424522 -0.0360497
-1.81632 -0.50297 -0.0482269
-1.71804 -0.609527 -0.0673573
-1.61978 -0.761426 -0.100273
-1.52154 -0.993401 -0.163197
-1.42331 -1.38391 -0.307821
-1.32509 -2.14048 -0.753652
-1.22689 -3.477 -3.06852
-1.12869 2.80718 -5.53885
-1.03051 2.75232 -1.21812
-0.932337 2.03709 -0.493537
-0.834173 1.58728 -0.244186
-0.736016 1.2852 -0.13143
-0.637867 1.09625 -0.0802731
-0.539723 0.972757 -0.0524383
-0.441585 0.889154 -0.035623
-0.343451 0.831934 -0.0240331
-0.24532 0.793637 -0.0156556
-0.147191 0.770007 -0.00875509
-0.0490634 0.758714 -0.0028892
0.0490634 0.758714 0.0028892
0.147191 0.770007 0.00875509
0.24532 0.793637 0.0156556
0.343451 0.831934 0.0240331
0.441585 0.889154 0.035623
0.539723 0.972757 0.0524383
0.637867 1.09625 0.0802731
0.736016 1.2852 0.13143
0.834173 1.58728 0.244186
0.932337 2.03709 0.493537
1.03051 2.75232 1.21812
1.12869 2.80718 5.53885
1.22689 -3.477 3.06852
1.32509 -2.14048 0.753652
1.42331 -1.38391 0.307821
1.52154 -0.993401 0.163197
1.61978 -0.761426 0.100273
1.71804 -0.609527 0.0673573
1.81632 -0.50297 0.0482269
1.91462 -0.424522 0.0360497
2.01293 -0.36457 0.0279308
2.11126 -0.317447 0.022193
2.20961 -0.279537 0.0180577
2.30798 -0.24847 0.0149472
2.40638 -0.222602 0.0126026
2.50479 -0.200776 0.0107833
2.60323 -0.182143 0.00940636
2.7017 -0.166081 0.00838655
2.80019 -0.152173 0.00776391
2.89871 -0.140344 0.00752514
2.99725 -0.130718 0.00723841
3.09583 -0.122171 0.00609995
3.19443 -0.113589 0.00473953
3.29307 -0.105763 0.00396704
3.39173 -0.098761 0.00345427
3.49043 -0.0924884 0.00306787
3.58916 -0.0868273 0.00275661
3.68793 -0.0816997 0.00249353
3.78673 -0.0770296 0.00226916
3.88557 -0.0727653 0.00207213
3.98445 -0.0688549 0.0019004
4.08336 -0.0652617 0.00174686
4.18232 -0.0619482 0.00161147
4.28131 -0.0588877 0.00148904
4.38035 -0.0560521 0.00138022
4.47943 -0.0534213 0.00128101
4.57855 -0.0509737 0.00119226
4.67772 -0.0486939 0.00111082
4.77694 -0.0465651 0.00103759
4.8762 -0.0445754 0.000970002
4.97551 -0.0427115 0.000908952
5.07487 -0.0409638 0.000852342
5.17427 -0.0393217 0.000800995
5.27373 -0.0377777 0.000753183
5.37325 -0.0363232 0.000709652
5.47281 -0.034952 0.000668969
5.57243 -0.0336571 0.000631802
5.67211 -0.0324334 0.00059695
5.77184 -0.0312753 0.000565009
5.87163 -0.0301786 0.000534971
5.97148 -0.0291384 0.000507358
6.07139 -0.0281514 0.000481321
6.17136 -0.0272135 0.00045732
6.2714 -0.0263219 0.000434635
6.37149 -0.0254732 0.000413667
6.47166 -0.0246649 0.000393808
6.57188 -0.0238943 0.000375405
6.67218 -0.0231592 0.000357942
6.77254 -0.0224573 0.000341719
6.87298 -0.0217867 0.0003263
6.97348 -0.0211455 0.000311941
7.07406 -0.0205321 0.000298274
7.17471 -0.0199447 0.000285517
7.27544 -0.0193821 0.000273358
7.37624 -0.0188426 0.000261984
7.47712 -0.0183253 0.000251131
7.57807 -0.0178286 0.000240957
7.67911 -0.0173517 0.000231238
7.78023 -0.0168935 0.000222107
7.88143 -0.0164529 0.000213378
7.98271 -0.0160291 0.000205161
8.08408 -0.0156213 0.000197298
8.18554 -0.0152286 0.000189881
8.28708 -0.0148503 0.00018278
8.38872 -0.0144857 0.000176068
8.49044 -0.0141342 0.000169638
8.59226 -0.013795 0.000163549
8.69417 -0.0134677 0.000157712
8.79618 -0.0131517 0.000152176
8.89828 -0.0128464 0.000146866
9.00048 -0.0125515 0.000141821
9.10278 -0.0122663 0.000136978
9.20518 -0.0119906 0.000132371
9.30769 -0.0117238 0.000127946
9.4103 -0.0114656 0.00012373
9.51301 -0.0112157 0.000119678
9.61583 -0.0109736 0.000115812
9.71877 -0.0107391 0.000112095
9.82181 -0.0105118 0.000108545
9.92496 -0.0102914 0.000105128
10.0282 -0.0100777 0.000101861
10.1316 -0.00987037 9.87151e-05
10.2351 -0.00966919 9.57047e-05
10.3387 -0.00947389 9.28025e-05
10.4425 -0.00928427 9.00237e-05
10.5463 -0.00910008 8.73422e-05
10.6503 -0.00892113 8.47735e-05
10.7545 -0.00874722 8.22919e-05
10.8587 -0.00857816 7.99139e-05
10.9631 -0.00841377 7.76138e-05
11.0676 -0.00825388 7.54093e-05
11.1722 -0.00809832 7.32742e-05
11.277 -0.00794694 7.12279e-05
11.3819 -0.00779959 6.92432e-05
11.487 -0.00765612 6.73411e-05
11.5922 -0.0075164 6.54937e-05
11.6975 -0.00738031 6.37236e-05
11.803 -0.0072477 6.20017e-05
11.9086 -0.00711847 6.03523e-05
12.0144 -0.0069925 5.87455e-05
12.1204 -0.00686968 5.72068e-05
12.2265 -0.0067499 5.57056e-05
12.3327 -0.00663306 5.42685e-05
12.4391 -0.00651908 5.28643e-05
12.5457 -0.00640784 5.15205e-05
12.6524 -0.00629928 5.02058e-05
12.7593 -0.00619329 4.89477e-05
12.8664 -0.0060898 4.77155e-05
12.9737 -0.00598873 4.65365e-05
13.0811 -0.00589 4.53805e-05
13.1887 -0.00579355 4.42743e-05
13.2965 -0.00569929 4.31888e-05
13.4044 -0.00560717 4.21498e-05
13.5126 -0.00551712 4.11297e-05
13.6209 -0.00542907 4.01527e-05
13.7294 -0.00534297 3.91933e-05
13.8382 -0.00525876 3.82737e-05
13.9471 -0.00517638 3.73706e-05
14.0562 -0.00509578 3.65041e-05
14.1655 -0.00501691 3.56534e-05
14.275 -0.00493972 3.48361e-05
14.3848 -0.00486415 3.40342e-05
14.4947 -0.00479017 3.32626e-05
14.6049 -0.00471773 3.25061e-05
14.7152 -0.00464678 3.17769e-05
14.8258 -0.00457729 3.10627e-05
14.9367 -0.00450921 3.03732e-05
15.0477 -0.0044425 2.96983e-05
15.159 -0.00437713 2.90458e-05
15.2705 -0.00431306 2.84076e-05
15.3823 -0.00425026 2.77896e-05
15.4943 -0.00418869 2.71856e-05
15.6066 -0.00412831 2.65999e-05
15.7191 -0.00406911 2.60278e-05
15.8319 -0.00401104 2.54724e-05
15.9449 -0.00395407 2.493e-05
16.0582 -0.00389819 2.44032e-05
16.1717 -0.00384335 2.38884e-05
16.2856 -0.00378954 2.33884e-05
16.3997 -0.00373672 2.28995e-05
16.5141 -0.00368488 2.24248e-05
16.6288 -0.00363398 2.19599e-05
16.7437 -0.00358401 2.1509e-05
16.859 -0.00353493 2.10666e-05
16.9746 -0.00348673 2.06381e-05
17.0905 -0.00343939 2.02168e-05
17.2067 -0.00339288 1.98094e-05
17.3232 -0.00334719 1.9408e-05
17.4401 -0.00330229 1.90203e-05
17.5572 -0.00325817 1.86376e-05
17.6748 -0.0032148 1.82685e-05
17.7926 -0.00317217 1.79035e-05
17.9108 -0.00313026 1.75518e-05
18.0294 -0.00308906 1.72035e-05
18.1483 -0.00304854 1.68681e-05
18.2676 -0.00300869 1.65356e-05
18.3873 -0.0029695 1.62154e-05
18.5074 -0.00293095 1.58981e-05
18.6278 -0.00289302 1.55921e-05
18.7487 -0.0028557 1.52892e-05
18.8699 -0.00281898 1.49965e-05
18.9916 -0.00278284 1.47072e-05
19.1137 -0.00274727 1.4427e-05
19.2362 -0.00271225 1.41507e-05
19.3592 -0.00267778 1.38823e-05
19.4826 -0.00264384 1.36182e-05
19.6065 -0.00261042 1.3361e-05
19.7309 -0.0025775 1.31084e-05
19.8557 -0.00254508 1.28619e-05
19.9811 -0.00251314 1.262e-05
20.1069 -0.00248168 1.23838e-05
20.2333 -0.00245068 1.21519e-05
20.3602 -0.00242013 1.19255e-05
20.4876 -0.00239003 1.1703e-05
20.6156 -0.00236035 1.14861e-05
20.7441 -0.0023311 1.12723e-05
20.8732 -0.00230226 1.10644e-05
21.0029 -0.00227383 1.08588e-05
21.1332 -0.00224578 1.06596e-05
21.2642 -0.00221813 1.04617e-05
21.3958 -0.00219085 1.02706e-05
21.528 -0.00216394 1.00802e-05
21.6609 -0.00213739 9.89665e-06
21.7945 -0.00211119 9.71357e-06
21.9288 -0.00208534 9.53693e-06
22.0639 -0.00205982 9.36096e-06
22.1997 -0.00203463 9.19071e-06
22.3363 -0.00200975 9.02164e-06
22.4736 -0.00198519 8.85732e-06
22.6118 -0.00196094 8.69489e-06
22.7509 -0.00193698 8.53618e-06
22.8908 -0.00191332 8.37996e-06
23.0316 -0.00188994 8.22672e-06
23.1733 -0.00186683 8.07617e-06
23.316 -0.00184399 7.92837e-06
23.4597 -0.00182142 7.78292e-06
23.6044 -0.0017991 7.64056e-06
23.7502 -0.00177703 7.49969e-06
23.8971 -0.0017552 7.36263e-06
24.0451 -0.0017336 7.22604e-06
24.1944 -0.00171224 7.09395e-06
24.3448 -0.00169109 6.96156e-06
24.4966 -0.00167016 6.83386e-06
24.6496 -0.00164943 6.70583e-06
24.8041 -0.00162891 6.58186e-06
24.9601 -0.00160857 6.4583e-06
25.1175 -0.00158843 6.33758e-06
25.2766 -0.00156846 6.2183e-06
25.4373 -0.00154866 6.10073e-06
25.5998 -0.00152902 5.98511e-06
25.7641 -0.00150954 5.87102e-06
25.9304 -0.0014902 5.7582e-06
26.0988 -0.001471 5.64785e-06
26.2693 -0.00145192 5.53729e-06
26.4421 -0.00143297 5.43036e-06
26.6174 -0.00141412 5.32229e-06
26.7954 -0.00139537 5.21766e-06
26.9761 -0.0013767 5.11274e-06
27.1598 -0.0013581 5.00943e-06
27.3468 -0.00133956 4.90742e-06
27.5373 -0.00132106 4.80581e-06
27.7317 -0.00130257 4.70499e-06
27.9302 -0.00128409 4.60609e-06
28.1333 -0.00126559 4.50545e-06
28.3415 -0.00124703 4.40779e-06
28.5554 -0.00122838 4.30899e-06
28.7758 -0.00120961 4.21003e-06
29.0035 -0.00119067 4.11165e-06
29.2396 -0.00117148 4.01376e-06
29.4858 -0.00115197 3.91231e-06
29.7441 -0.00113202 3.81059e-06
30.0173 -0.00111147 3.70701e-06
30.3101 -0.00109008 3.60146e-06
30.6297 -0.00106742 3.48949e-06
30.9905 -0.00104267 3.36938e-06
31.4301 -0.00101367 3.22918e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1Quantum/GRp_FRG.txt <==
-31.4301 1.11386e-08 -7.50899e-09
-30.9905 4.71815e-09 -1.69202e-10
-30.6297 2.46577e-09 -1.18404e-10
-30.3101 2.64233e-09 -1.63227e-10
-30.0173 3.31712e-09 -3.14498e-10
-29.7441 3.45571e-09 -1.43169e-10
-29.4858 3.4321e-09 -3.06055e-10
-29.2396 3.91219e-09 -1.9175e-10
-29.0035 3.96061e-09 -3.00861e-10
-28.7758 4.54875e-09 -2.6224e-10
-28.5554 4.779e-09 -3.32734e-10
-28.3415 5.28318e-09 -2.98368e-10
-28.1333 5.49684e-09 -3.89654e-10
-27.9302 5.94171e-09 -2.87331e-10
-27.7317 6.26096e-09 -4.83583e-10
-27.5373 6.93347e-09 -2.90991e-10
-27.3468 7.22337e-09 -6.18832e-10
-27.1598 8.21096e-09 -3.03683e-10
-26.9761 8.66824e-09 -7.95218e-10
-26.7954 1.00506e-08 -3.45624e-10
-26.6174 1.02533e-08 -9.56766e-10
-26.4421 1.17013e-08 -3.86681e-10
-26.2693 1.18236e-08 -1.06548e-09
-26.0988 1.35777e-08 -4.70575e-10
-25.9304 1.3741e-08 -1.22772e-09
-25.7641 1.5867e-08 -6.32934e-10
-25.5998 1.57346e-08 -1.48821e-09
-25.4373 1.78261e-08 -9.18706e-10
-25.2766 1.77645e-08 -1.73523e-09
-25.1175 2.06212e-08 -4.63079e-10
-24.9601 2.03224e-08 -1.75047e-09
-24.8041 2.4102e-08 -4.31211e-10
-24.6496 2.36207e-08 -3.26663e-09
-24.4966 2.79533e-08 -1.17844e-09
-24.3448 2.67048e-08 -3.20048e-09
-24.1944 3.05315e-08 -3.12854e-12
-24.0451 2.9056e-08 -2.04787e-09
-23.8971 3.48498e-08 -9.28866e-11
-23.7502 3.343e-08 -7.57338e-09
-23.6044 4.14873e-08 -5.51981e-09
-23.4597 3.74226e-08 -8.3789e-09
-23.316 4.8181e-08 -1.9001e-09
-23.1733 4.4031e-08 -8.2337e-09
-23.0316 5.72191e-08 -5.04591e-10
-22.8908 4.97761e-08 -8.06983e-09
-22.7509 6.29265e-08 1.7495e-09
-22.6118 5.3713e-08 -8.36004e-09
-22.4736 6.85385e-08 2.5492e-09
-22.3363 5.78249e-08 -9.66241e-09
-22.1997 7.39476e-08 3.47248e-09
-22.0639 5.9658e-08 -9.09082e-09
-21.9288 7.44962e-08 2.71515e-09
-21.7945 6.03707e-08 -9.09833e-09
-21.6609 7.98662e-08 3.58423e-09
-21.528 6.67274e-08 -1.11626e-08
-21.3958 9.19375e-08 2.33712e-09
-21.2642 7.14071e-08 -1.26661e-08
-21.1332 9.51973e-08 2.75549e-09
-21.0029 7.33656e-08 -1.21309e-08
-20.8732 9.91404e-08 3.96389e-09
-20.7441 7.84657e-08 -1.29888e-08
-20.6156 1.08313e-07 5.40282e-09
-20.4876 8.42257e-08 -1.43334e-08
-20.3602 1.1752e-07 6.83389e-09
-20.2333 8.96484e-08 -1.53749e-08
-20.1069 1.25567e-07 8.64249e-09
-19.9811 9.35843e-08 -1.65785e-08
-19.8557 1.31124e-07 1.03132e-08
-19.7309 9.78149e-08 -1.76178e-08
-19.6065 1.40287e-07 1.27301e-08
-19.4826 1.03244e-07 -1.92852e-08
-19.3592 1.49477e-07 1.57583e-08
-19.2362 1.08286e-07 -2.08897e-08
-19.1137 1.58799e-07 1.91574e-08
-18.9916 1.13853e-07 -2.27946e-08
-18.8699 1.73395e-07 2.47693e-08
-18.7487 1.24302e-07 -2.6817e-08
-18.6278 2.0039e-07 3.56634e-08
-18.5074 1.37116e-07 -3.24657e-08
-18.3873 2.27398e-07 4.90157e-08
-18.2676 1.48215e-07 -3.77426e-08
-18.1483 2.51715e-07 6.37342e-08
-18.0294 1.5772e-07 -4.25201e-08
-17.9108 2.75727e-07 8.09936e-08
-17.7926 1.6841e-07 -4.80741e-08
-17.6748 3.01832e-07 1.03117e-07
-17.5572 1.77384e-07 -5.29681e-08
-17.4401 3.19859e-07 1.20522e-07
-17.3232 1.84154e-07 -5.67431e-08
-17.2067 3.35754e-07 1.37403e-07
-17.0905 1.90915e-07 -6.05248e-08
-16.9746 3.51919e-07 1.55805e-07
-16.859 1.97685e-07 -6.43123e-08
-16.7437 3.67475e-07 1.74477e-07
-16.6288 2.02361e-07 -6.684e-08
-16.5141 3.73418e-07 1.79591e-07
-16.3997 2.05167e-07 -6.81681e-08
-16.2856 3.86523e-07 1.94042e-07
-16.1717 2.12263e-07 -7.22158e-08
-16.0582 4.06069e-07 2.19963e-07
-15.9449 2.20976e-07 -7.75437e-08
-15.8319 4.3233e-07 2.60376e-07
-15.7191 2.3238e-07 -8.53801e-08
-15.6066 4.58616e-07 3.10411e-07
-15.4943 2.41393e-07 -9.11805e-08
-15.3823 4.75484e-07 3.50634e-07
-15.2705 2.51712e-07 -9.77778e-08
-15.159 4.92554e-07 4.21681e-07
-15.0477 2.64958e-07 -1.06699e-07
-14.9367 4.97968e-07 5.00604e-07
-14.8258 2.77318e-07 -1.14775e-07
-14.7152 4.90889e-07 5.77537e-07
-14.6049 2.88902e-07 -1.22346e-07
-14.4947 4.73175e-07 6.50524e-07
-14.3848 3.02114e-07 -1.31653e-07
-14.275 4.18757e-07 7.62736e-07
-14.1655 3.2179e-07 -1.48598e-07
-14.0562 2.96183e-07 8.93879e-07
-13.9471 3.42745e-07 -1.69113e-07
-13.8382 1.53509e-07 9.69319e-07
-13.7294 3.60932e-07 -1.88398e-07
-13.6209 1.76043e-08 9.96297e-07
-13.5126 3.7733e-07 -2.07107e-07
-13.4044 -1.14302e-07 9.85939e-07
-13.2965 3.96244e-07 -2.31961e-07
-13.1887 -2.55541e-07 9.30885e-07
-13.0811 4.16964e-07 -2.64259e-07
-12.9737 -3.58176e-07 8.52059e-07
-12.8664 4.35204e-07 -2.97158e-07
-12.7593 -4.22191e-07 7.72952e-07
-12.6524 4.51407e-07 -3.31586e-07
-12.5457 -4.60407e-07 7.02765e-07
-12.4391 4.6453e-07 -3.65193e-07
-12.3327 -4.82511e-07 6.4454e-07
-12.2265 4.74896e-07 -3.98575e-07
-12.1204 -4.93947e-07 6.02781e-07
-12.0144 4.81211e-07 -4.20877e-07
-11.9086 -4.98816e-07 5.8317e-07
-11.803 4.85185e-07 -4.34391e-07
-11.6975 -5.01846e-07 5.72216e-07
-11.5922 4.8824e-07 -4.4577e-07
-11.487 -5.0424e-07 5.63067e-07
-11.3819 4.90806e-07 -4.56715e-07
-11.277 -5.06241e-07 5.54214e-07
-11.1722 4.92865e-07 -4.66985e-07
-11.0676 -5.07818e-07 5.47619e-07
-10.9631 4.9445e-07 -4.7519e-07
-10.8587 -5.08965e-07 5.43298e-07
-10.7545 4.95819e-07 -4.82654e-07
-10.6503 -5.09904e-07 5.38927e-07
-10.5463 4.96873e-07 -4.89337e-07
-10.4425 -5.1088e-07 5.37433e-07
-10.3387 4.97278e-07 -4.93395e-07
-10.2351 -5.12281e-07 5.37144e-07
-10.1316 4.97125e-07 -4.97459e-07
-10.0282 -5.13946e-07 5.36448e-07
-9.92496 4.9688e-07 -5.01425e-07
-9.82181 -5.15025e-07 5.36816e-07
-9.71877 4.97604e-07 -5.02903e-07
-9.61583 -5.14201e-07 5.41296e-07
-9.51301 4.99941e-07 -4.99696e-07
-9.4103 -5.11921e-07 5.50155e-07
-9.30769 5.01688e-07 -4.94983e-07
-9.20518 -5.12473e-07 5.56078e-07
-9.10278 4.99679e-07 -4.97263e-07
-9.00048 -5.17822e-07 5.52363e-07
-8.89828 4.9646e-07 -5.04986e-07
-8.79618 -5.20213e-07 5.50266e-07
-8.69417 4.9832e-07 -5.03659e-07
-8.59226 -5.16899e-07 5.60745e-07
-8.49044 4.99994e-07 -4.96803e-07
-8.38872 -5.20175e-07 5.65833e-07
-8.28708 4.94597e-07 -5.01885e-07
-8.18554 -5.28524e-07 5.61058e-07
-8.08408 4.91079e-07 -5.03645e-07
-7.98271 -5.32181e-07 5.70419e-07
-7.88143 4.85735e-07 -4.97245e-07
-7.78023 -5.47866e-07 5.74266e-07
-7.67911 4.70769e-07 -5.02367e-07
-7.57807 -5.65364e-07 5.73751e-07
-7.47712 4.66959e-07 -4.94436e-07
-7.37624 -5.6125e-07 5.98301e-07
-7.27544 4.76735e-07 -4.81465e-07
-7.17471 -5.38474e-07 6.08487e-07
-7.07406 5.00659e-07 -4.76154e-07
-6.97348 -5.03955e-07 6.15273e-07
-6.87298 5.12672e-07 -4.72239e-07
-6.77254 -5.23055e-07 6.08814e-07
-6.67218 4.82186e-07 -4.87968e-07
-6.57188 -5.68668e-07 6.13142e-07
-6.47166 4.68983e-07 -4.71729e-07
-6.37149 -5.52476e-07 6.4743e-07
-6.2714 4.92863e-07 -4.59605e-07
-6.17136 -5.17452e-07 6.44762e-07
-6.07139 4.95972e-07 -4.6194e-07
-5.97148 -5.58237e-07 6.49245e-07
-5.87163 4.63744e-07 -4.63296e-07
-5.77184 -5.7003e-07 6.74968e-07
-5.67211 4.85928e-07 -4.39558e-07
-5.57243 -5.21105e-07 6.90585e-07
-5.47281 4.83294e-07 -4.46588e-07
-5.37325 -5.77733e-07 6.91648e-07
-5.27373 4.61099e-07 -4.35418e-07
-5.17427 -5.52833e-07 7.35523e-07
-5.07487 4.84104e-07 -4.22848e-07
-4.97551 -5.41301e-07 7.28578e-07
-4.8762 4.62338e-07 -4.24442e-07
-4.77694 -5.88175e-07 7.70137e-07
-4.67772 4.65197e-07 -4.08041e-07
-4.57855 -5.27437e-07 7.85726e-07
-4.47943 4.65009e-07 -4.02643e-07
-4.38035 -5.95205e-07 8.19845e-07
-4.28131 4.46973e-07 -3.91269e-07
-4.18232 -5.30409e-07 8.65014e-07
-4.08336 4.57722e-07 -3.77987e-07
-3.98445 -5.83439e-07 8.97826e-07
-3.88557 4.3221e-07 -3.68477e-07
-3.78673 -5.29536e-07 9.70464e-07
-3.68793 4.43213e-07 -3.53741e-07
-3.58916 -5.5928e-07 1.00861e-06
-3.49043 4.18529e-07 -3.45679e-07
-3.39173 -5.17683e-07 1.07881e-06
-3.29307 4.29575e-07 -3.35389e-07
-3.19443 -5.34772e-07 1.12201e-06
-3.09583 4.06869e-07 -3.31048e-07
-2.99725 -4.96626e-07 1.17216e-06
-2.89871 4.17023e-07 -3.21024e-07
-2.80019 -5.18606e-07 1.24646e-06
-2.7017 3.96385e-07 -3.18155e-07
-2.60323 -4.42746e-07 1.27655e-06
-2.50479 4.028e-07 -3.08931e-07
-2.40638 -4.97055e-07 1.39295e-06
-2.30798 3.88548e-07 -3.03038e-07
-2.20961 -3.57911e-07 1.38952e-06
-2.11126 3.86302e-07 -2.96388e-07
-2.01293 -3.62963e-07 1.588e-06
-1.91462 3.81272e-07 -2.83351e-07
-1.81632 -2.43796e-07 1.52713e-06
-1.71804 3.71617e-07 -2.82443e-07
-1.61978 -1.76223e-07 1.66718e-06
-1.52154 3.78958e-07 -2.73992e-07
-1.42331 -1.44718e-07 1.65836e-06
-1.32509 3.64384e-07 -2.71711e-07
-1.22689 -5.74105e-08 1.64864e-06
-1.12869 3.69989e-07 -2.66213e-07
-1.03051 3.82503e-08 1.81758e-06
-0.932337 3.62387e-07 -2.61379e-07
-0.834173 1.13928e-07 1.68431e-06
-0.736016 3.54269e-07 -2.56902e-07
-0.637867 2.05311e-07 1.8162e-06
-0.539723 3.64515e-07 -2.54572e-07
-0.441585 4.8457e-08 1.76271e-06
-0.343451 3.72848e-07 -2.7921e-07
-0.24532 -4.01196e-07 1.31004e-06
-0.147191 4.38714e-07 -3.62941e-07
-0.0490634 -5.86651e-07 6.73128e-07
0.0490634 6.10058e-07 -6.74373e-07
0.147191 -4.09821e-07 3.64637e-07
0.24532 4.70212e-07 -1.52271e-06
0.343451 -3.3886e-07 2.84696e-07
0.441585 -2.13308e-07 -2.45194e-06
0.539723 -3.34112e-07 2.57615e-07
0.637867 -5.75594e-07 -2.59304e-06
0.736016 -3.20901e-07 2.62836e-07
0.834173 -3.68791e-07 -2.19974e-06
0.932337 -3.29785e-07 2.65983e-07
1.03051 -1.7254e-07 -2.64482e-06
1.12869 -3.39448e-07 2.69141e-07
1.22689 -3.42828e-08 -2.18096e-06
1.32509 -3.30246e-07 2.77701e-07
1.42331 1.44992e-07 -2.2003e-06
1.52154 -3.48911e-07 2.75955e-07
1.61978 2.48412e-07 -2.27495e-06
1.71804 -3.38536e-07 2.87047e-07
1.81632 2.6679e-07 -1.91326e-06
1.91462 -3.49061e-07 2.8663e-07
2.01293 5.94204e-07 -2.07649e-06
2.11126 -3.56093e-07 2.98437e-07
2.20961 4.35311e-07 -1.67749e-06
2.30798 -3.545e-07 3.07045e-07
2.40638 7.1152e-07 -1.66346e-06
2.50479 -3.749e-07 3.0918e-07
2.60323 5.60532e-07 -1.49609e-06
2.7017 -3.62872e-07 3.22469e-07
2.80019 6.65677e-07 -1.41535e-06
2.89871 -3.90381e-07 3.20344e-07
2.99725 6.21971e-07 -1.32699e-06
3.09583 -3.74981e-07 3.35456e-07
3.19443 6.40687e-07 -1.23136e-06
3.29307 -4.04522e-07 3.33982e-07
3.39173 6.27462e-07 -1.18643e-06
3.49043 -3.87796e-07 3.49958e-07
3.58916 6.39895e-07 -1.07544e-06
3.68793 -4.20725e-07 3.51404e-07
3.78673 6.13596e-07 -1.04027e-06
3.88557 -4.02228e-07 3.72254e-07
3.98445 6.4569e-07 -9.32131e-07
4.08336 -4.38653e-07 3.74623e-07
4.18232 5.84702e-07 -9.09464e-07
4.28131 -4.1805e-07 3.94163e-07
4.38035 6.50644e-07 -8.35282e-07
4.47943 -4.4865e-07 3.99644e-07
4.57855 5.55229e-07 -8.15507e-07
4.67772 -4.39243e-07 4.08549e-07
4.77694 6.43769e-07 -7.77847e-07
4.8762 -4.44644e-07 4.24595e-07
4.97551 5.53692e-07 -7.45988e-07
5.07487 -4.65896e-07 4.18501e-07
5.17427 5.98048e-07 -7.49262e-07
5.27373 -4.36447e-07 4.38202e-07
5.37325 5.98796e-07 -6.94824e-07
5.47281 -4.74155e-07 4.41362e-07
5.57243 5.33884e-07 -7.07233e-07
5.67211 -4.62253e-07 4.37925e-07
5.77184 6.09032e-07 -6.75185e-07
5.87163 -4.46463e-07 4.65586e-07
5.97148 5.65053e-07 -6.51738e-07
6.07139 -4.88266e-07 4.55101e-07
6.17136 5.25735e-07 -6.57555e-07
6.2714 -4.73201e-07 4.56695e-07
6.37149 5.85332e-07 -6.47155e-07
6.47166 -4.4802e-07 4.74696e-07
6.57188 5.80254e-07 -6.08061e-07
6.67218 -4.79397e-07 4.85448e-07
6.77254 5.16457e-07 -6.15119e-07
6.87298 -5.05778e-07 4.63267e-07
6.97348 5.14207e-07 -6.25237e-07
7.07406 -4.82198e-07 4.73362e-07
7.17471 5.63476e-07 -6.05402e-07
7.27544 -4.54748e-07 4.85698e-07
7.37624 5.87247e-07 -5.84942e-07
7.47712 -4.49455e-07 5.00562e-07
7.57807 5.76732e-07 -5.5995e-07
7.67911 -4.62291e-07 5.07738e-07
7.78023 5.53218e-07 -5.64848e-07
7.88143 -4.78275e-07 4.99735e-07
7.98271 5.37797e-07 -5.64756e-07
8.08408 -4.85635e-07 5.04576e-07
8.18554 5.3076e-07 -5.56115e-07
8.28708 -4.9061e-07 5.02433e-07
8.38872 5.2481e-07 -5.61714e-07
8.49044 -4.93447e-07 4.96846e-07
8.59226 5.23545e-07 -5.5693e-07
8.69417 -4.9319e-07 5.04065e-07
8.79618 5.23851e-07 -5.45145e-07
8.89828 -4.94033e-07 5.06471e-07
9.00048 5.21472e-07 -5.46361e-07
9.10278 -4.96155e-07 4.99336e-07
9.20518 5.19343e-07 -5.49846e-07
9.30769 -4.96826e-07 4.97762e-07
9.4103 5.1961e-07 -5.43032e-07
9.51301 -4.96324e-07 5.03761e-07
9.61583 5.20241e-07 -5.3248e-07
9.71877 -4.96152e-07 5.08883e-07
9.82181 5.19834e-07 -5.2592e-07
9.92496 -4.96718e-07 5.09963e-07
10.0282 5.18873e-07 -5.228e-07
10.1316 -4.97402e-07 5.09238e-07
10.2351 5.17977e-07 -5.20188e-07
10.3387 -4.97778e-07 5.08933e-07
10.4425 5.17352e-07 -5.16455e-07
10.5463 -4.97635e-07 5.09995e-07
10.6503 5.1709e-07 -5.10381e-07
10.7545 -4.96831e-07 5.14522e-07
10.8587 5.16804e-07 -5.00964e-07
10.9631 -4.9574e-07 5.20591e-07
11.0676 5.16054e-07 -4.90851e-07
11.1722 -4.94399e-07 5.28516e-07
11.277 5.14718e-07 -4.78276e-07
11.3819 -4.92366e-07 5.39281e-07
11.487 5.12867e-07 -4.641e-07
11.5922 -4.89512e-07 5.51313e-07
11.6975 5.10459e-07 -4.49653e-07
11.803 -4.8556e-07 5.65746e-07
11.9086 5.07093e-07 -4.32687e-07
12.0144 -4.79208e-07 5.86517e-07
12.1204 5.01676e-07 -4.07852e-07
12.2265 -4.65667e-07 6.25229e-07
12.3327 4.91425e-07 -3.69169e-07
12.4391 -4.35712e-07 6.88611e-07
12.5457 4.76749e-07 -3.26996e-07
12.6524 -3.8539e-07 7.59193e-07
12.7593 4.58464e-07 -2.85858e-07
12.8664 -3.03158e-07 8.33439e-07
12.9737 4.37097e-07 -2.47206e-07
13.0811 -1.85534e-07 8.92963e-07
13.1887 4.13323e-07 -2.1174e-07
13.2965 -3.17361e-08 9.16933e-07
13.4044 3.89364e-07 -1.81567e-07
13.5126 1.06366e-07 8.91375e-07
13.6209 3.69773e-07 -1.60338e-07
13.7294 2.11252e-07 8.36365e-07
13.8382 3.50689e-07 -1.41864e-07
13.9471 3.03088e-07 7.52395e-07
14.0562 3.30564e-07 -1.24125e-07
14.1655 3.71212e-07 6.42593e-07
14.275 3.09782e-07 -1.07152e-07
14.3848 3.98913e-07 5.45541e-07
14.4947 2.95716e-07 -9.66127e-08
14.6049 4.00235e-07 4.93526e-07
14.7152 2.8692e-07 -9.07739e-08
14.8258 3.96626e-07 4.51054e-07
14.9367 2.77083e-07 -8.43996e-08
15.0477 3.90265e-07 4.05563e-07
15.159 2.65908e-07 -7.75052e-08
15.2705 3.80977e-07 3.56636e-07
15.3823 2.5446e-07 -7.10145e-08
15.4943 3.71064e-07 3.23084e-07
15.6066 2.46553e-07 -6.72791e-08
15.7191 3.60625e-07 2.92112e-07
15.8319 2.34679e-07 -6.14343e-08
15.9449 3.45631e-07 2.51499e-07
16.0582 2.23737e-07 -5.61913e-08
16.1717 3.31932e-07 2.24936e-07
16.2856 2.15369e-07 -5.22926e-08
16.3997 3.19497e-07 2.04448e-07
16.5141 2.09299e-07 -4.98016e-08
16.6288 3.13672e-07 1.9677e-07
16.7437 2.05289e-07 -4.82867e-08
16.859 3.0336e-07 1.8181e-07
16.9746 1.97204e-07 -4.42996e-08
17.0905 2.89426e-07 1.62593e-07
17.2067 1.89126e-07 -4.03244e-08
17.3232 2.75663e-07 1.4508e-07
17.4401 1.8126e-07 -3.65121e-08
17.5572 2.61702e-07 1.28586e-07
17.6748 1.72475e-07 -3.23963e-08
17.7926 2.43401e-07 1.09088e-07
17.9108 1.60877e-07 -2.72022e-08
18.0294 2.22629e-07 8.96595e-08
18.1483 1.5006e-07 -2.28119e-08
18.2676 2.0411e-07 7.41649e-08
18.3873 1.38766e-07 -1.87039e-08
18.5074 1.83186e-07 5.88494e-08
18.6278 1.26185e-07 -1.472e-08
18.7487 1.60511e-07 4.46231e-08
18.8699 1.13565e-07 -1.12215e-08
18.9916 1.43929e-07 3.59226e-08
19.1137 1.06623e-07 -9.27134e-09
19.2362 1.35815e-07 3.21135e-08
19.3592 1.01908e-07 -7.98103e-09
19.4826 1.28498e-07 2.89386e-08
19.6065 9.70817e-08 -6.78395e-09
19.7309 1.20724e-07 2.58796e-08
19.8557 9.24788e-08 -5.78524e-09
19.9811 1.15136e-07 2.39179e-08
20.1069 8.95445e-08 -5.05274e-09
20.2333 1.10245e-07 2.23984e-08
20.3602 8.53101e-08 -4.33217e-09
20.4876 1.02913e-07 2.0318e-08
20.6156 8.02681e-08 -3.60676e-09
20.7441 9.5054e-08 1.81257e-08
20.8732 7.47805e-08 -2.95784e-09
21.0029 8.81494e-08 1.63547e-08
21.1332 7.1066e-08 -2.73298e-09
21.2642 8.26051e-08 1.49027e-08
21.3958 6.64934e-08 -2.67612e-09
21.528 7.64803e-08 1.3367e-08
21.6609 6.24864e-08 -2.26663e-09
21.7945 7.25083e-08 1.3039e-08
21.9288 5.92081e-08 -1.94368e-09
22.0639 6.79227e-08 1.25858e-08
22.1997 5.72674e-08 -1.65366e-09
22.3363 6.4327e-08 1.16833e-08
22.4736 5.44649e-08 -2.16962e-09
22.6118 6.06264e-08 1.04238e-08
22.7509 5.0783e-08 -1.76246e-09
22.8908 5.37446e-08 8.80433e-09
23.0316 4.43012e-08 -1.5445e-09
23.1733 4.60561e-08 5.84998e-09
23.316 3.76149e-08 -1.86323e-09
23.4597 3.91514e-08 4.59751e-09
23.6044 3.3132e-08 -1.71303e-10
23.7502 3.40418e-08 4.50755e-09
23.8971 2.90815e-08 6.57394e-10
24.0451 2.99003e-08 2.66828e-09
24.1944 2.5751e-08 -2.04899e-10
24.3448 2.69021e-08 2.47153e-09
24.4966 2.35335e-08 3.49061e-10
24.6496 2.39136e-08 2.01359e-09
24.8041 2.04065e-08 -2.61834e-10
24.9601 2.01862e-08 6.14079e-10
25.1175 1.75511e-08 -1.85741e-10
25.2766 1.73382e-08 1.021e-09
25.4373 1.53229e-08 1.9972e-10
25.5998 1.53134e-08 1.0507e-09
25.7641 1.36947e-08 3.23788e-10
25.9304 1.32683e-08 1.06101e-09
26.0988 1.18392e-08 3.4674e-10
26.2693 1.13915e-08 9.42295e-10
26.4421 1.02398e-08 2.69544e-10
26.6174 9.81132e-09 8.13497e-10
26.7954 8.79673e-09 2.10569e-10
26.9761 8.2108e-09 6.58885e-10
27.1598 7.22925e-09 1.8484e-10
27.3468 6.83505e-09 5.12061e-10
27.5373 6.15975e-09 1.84035e-10
27.7317 5.93311e-09 3.9881e-10
27.9302 5.32218e-09 1.9283e-10
28.1333 5.24103e-09 3.19972e-10
28.3415 4.76312e-09 2.10465e-10
28.5554 4.57416e-09 2.69235e-10
28.7758 4.12908e-09 1.9025e-10
29.0035 3.81861e-09 2.45731e-10
29.2396 3.60517e-09 1.36691e-10
29.4858 3.34259e-09 2.59626e-10
29.7441 3.22692e-09 9.15118e-11
30.0173 3.24457e-09 2.73594e-10
30.3101 2.45549e-09 1.15152e-10
30.6297 2.5674e-09 9.63956e-11
30.9905 5.55973e-09 1.79787e-10
31.4301 -1.07049e-08 1.70783e-08


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1Quantum/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.1
#Lambda=0.5
#Beta=1
#Nc=1
#QUANTUM=1

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=512 aX=1 aP=1

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1Quantum/SigmaAOneLoop.txt <==
-31.4301 -0.25912 9.29858e-19
-30.9905 -0.25912 9.29858e-19
-30.6297 -0.25912 9.29858e-19
-30.3101 -0.25912 9.29858e-19
-30.0173 -0.25912 9.29858e-19
-29.7441 -0.25912 9.29858e-19
-29.4858 -0.25912 9.29858e-19
-29.2396 -0.25912 9.29858e-19
-29.0035 -0.25912 9.29858e-19
-28.7758 -0.25912 9.29858e-19
-28.5554 -0.25912 9.29858e-19
-28.3415 -0.25912 9.29858e-19
-28.1333 -0.25912 9.29858e-19
-27.9302 -0.25912 9.29858e-19
-27.7317 -0.25912 9.29858e-19
-27.5373 -0.25912 9.29858e-19
-27.3468 -0.25912 9.29858e-19
-27.1598 -0.25912 9.29858e-19
-26.9761 -0.25912 9.29858e-19
-26.7954 -0.25912 9.29858e-19
-26.6174 -0.25912 9.29858e-19
-26.4421 -0.25912 9.29858e-19
-26.2693 -0.25912 9.29858e-19
-26.0988 -0.25912 9.29858e-19
-25.9304 -0.25912 9.29858e-19
-25.7641 -0.25912 9.29858e-19
-25.5998 -0.25912 9.29858e-19
-25.4373 -0.25912 9.29858e-19
-25.2766 -0.25912 9.29858e-19
-25.1175 -0.25912 9.29858e-19
-24.9601 -0.25912 9.29858e-19
-24.8041 -0.25912 9.29858e-19
-24.6496 -0.25912 9.29858e-19
-24.4966 -0.25912 9.29858e-19
-24.3448 -0.25912 9.29858e-19
-24.1944 -0.25912 9.29858e-19
-24.0451 -0.25912 9.29858e-19
-23.8971 -0.25912 9.29858e-19
-23.7502 -0.25912 9.29858e-19
-23.6044 -0.25912 9.29858e-19
-23.4597 -0.25912 9.29858e-19
-23.316 -0.25912 9.29858e-19
-23.1733 -0.25912 9.29858e-19
-23.0316 -0.25912 9.29858e-19
-22.8908 -0.25912 9.29858e-19
-22.7509 -0.25912 9.29858e-19
-22.6118 -0.25912 9.29858e-19
-22.4736 -0.25912 9.29858e-19
-22.3363 -0.25912 9.29858e-19
-22.1997 -0.25912 9.29858e-19
-22.0639 -0.25912 9.29858e-19
-21.9288 -0.25912 9.29858e-19
-21.7945 -0.25912 9.29858e-19
-21.6609 -0.25912 9.29858e-19
-21.528 -0.25912 9.29858e-19
-21.3958 -0.25912 9.29858e-19
-21.2642 -0.25912 9.29858e-19
-21.1332 -0.25912 9.29858e-19
-21.0029 -0.25912 9.29858e-19
-20.8732 -0.25912 9.29858e-19
-20.7441 -0.25912 9.29858e-19
-20.6156 -0.25912 9.29858e-19
-20.4876 -0.25912 9.29858e-19
-20.3602 -0.25912 9.29858e-19
-20.2333 -0.25912 9.29858e-19
-20.1069 -0.25912 9.29858e-19
-19.9811 -0.25912 9.29858e-19
-19.8557 -0.25912 9.29858e-19
-19.7309 -0.25912 9.29858e-19
-19.6065 -0.25912 9.29858e-19
-19.4826 -0.25912 9.29858e-19
-19.3592 -0.25912 9.29858e-19
-19.2362 -0.25912 9.29858e-19
-19.1137 -0.25912 9.29858e-19
-18.9916 -0.25912 9.29858e-19
-18.8699 -0.25912 9.29858e-19
-18.7487 -0.25912 9.29858e-19
-18.6278 -0.25912 9.29858e-19
-18.5074 -0.25912 9.29858e-19
-18.3873 -0.25912 9.29858e-19
-18.2676 -0.25912 9.29858e-19
-18.1483 -0.25912 9.29858e-19
-18.0294 -0.25912 9.29858e-19
-17.9108 -0.25912 9.29858e-19
-17.7926 -0.25912 9.29858e-19
-17.6748 -0.25912 9.29858e-19
-17.5572 -0.25912 9.29858e-19
-17.4401 -0.25912 9.29858e-19
-17.3232 -0.25912 9.29858e-19
-17.2067 -0.25912 9.29858e-19
-17.0905 -0.25912 9.29858e-19
-16.9746 -0.25912 9.29858e-19
-16.859 -0.25912 9.29858e-19
-16.7437 -0.25912 9.29858e-19
-16.6288 -0.25912 9.29858e-19
-16.5141 -0.25912 9.29858e-19
-16.3997 -0.25912 9.29858e-19
-16.2856 -0.25912 9.29858e-19
-16.1717 -0.25912 9.29858e-19
-16.0582 -0.25912 9.29858e-19
-15.9449 -0.25912 9.29858e-19
-15.8319 -0.25912 9.29858e-19
-15.7191 -0.25912 9.29858e-19
-15.6066 -0.25912 9.29858e-19
-15.4943 -0.25912 9.29858e-19
-15.3823 -0.25912 9.29858e-19
-15.2705 -0.25912 9.29858e-19
-15.159 -0.25912 9.29858e-19
-15.0477 -0.25912 9.29858e-19
-14.9367 -0.25912 9.29858e-19
-14.8258 -0.25912 9.29858e-19
-14.7152 -0.25912 9.29858e-19
-14.6049 -0.25912 9.29858e-19
-14.4947 -0.25912 9.29858e-19
-14.3848 -0.25912 9.29858e-19
-14.275 -0.25912 9.29858e-19
-14.1655 -0.25912 9.29858e-19
-14.0562 -0.25912 9.29858e-19
-13.9471 -0.25912 9.29858e-19
-13.8382 -0.25912 9.29858e-19
-13.7294 -0.25912 9.29858e-19
-13.6209 -0.25912 9.29858e-19
-13.5126 -0.25912 9.29858e-19
-13.4044 -0.25912 9.29858e-19
-13.2965 -0.25912 9.29858e-19
-13.1887 -0.25912 9.29858e-19
-13.0811 -0.25912 9.29858e-19
-12.9737 -0.25912 9.29858e-19
-12.8664 -0.25912 9.29858e-19
-12.7593 -0.25912 9.29858e-19
-12.6524 -0.25912 9.29858e-19
-12.5457 -0.25912 9.29858e-19
-12.4391 -0.25912 9.29858e-19
-12.3327 -0.25912 9.29858e-19
-12.2265 -0.25912 9.29858e-19
-12.1204 -0.25912 9.29858e-19
-12.0144 -0.25912 9.29858e-19
-11.9086 -0.25912 9.29858e-19
-11.803 -0.25912 9.29858e-19
-11.6975 -0.25912 9.29858e-19
-11.5922 -0.25912 9.29858e-19
-11.487 -0.25912 9.29858e-19
-11.3819 -0.25912 9.29858e-19
-11.277 -0.25912 9.29858e-19
-11.1722 -0.25912 9.29858e-19
-11.0676 -0.25912 9.29858e-19
-10.9631 -0.25912 9.29858e-19
-10.8587 -0.25912 9.29858e-19
-10.7545 -0.25912 9.29858e-19
-10.6503 -0.25912 9.29858e-19
-10.5463 -0.25912 9.29858e-19
-10.4425 -0.25912 9.29858e-19
-10.3387 -0.25912 9.29858e-19
-10.2351 -0.25912 9.29858e-19
-10.1316 -0.25912 9.29858e-19
-10.0282 -0.25912 9.29858e-19
-9.92496 -0.25912 9.29858e-19
-9.82181 -0.25912 9.29858e-19
-9.71877 -0.25912 9.29858e-19
-9.61583 -0.25912 9.29858e-19
-9.51301 -0.25912 9.29858e-19
-9.4103 -0.25912 9.29858e-19
-9.30769 -0.25912 9.29858e-19
-9.20518 -0.25912 9.29858e-19
-9.10278 -0.25912 9.29858e-19
-9.00048 -0.25912 9.29858e-19
-8.89828 -0.25912 9.29858e-19
-8.79618 -0.25912 9.29858e-19
-8.69417 -0.25912 9.29858e-19
-8.59226 -0.25912 9.29858e-19
-8.49044 -0.25912 9.29858e-19
-8.38872 -0.25912 9.29858e-19
-8.28708 -0.25912 9.29858e-19
-8.18554 -0.25912 9.29858e-19
-8.08408 -0.25912 9.29858e-19
-7.98271 -0.25912 9.29858e-19
-7.88143 -0.25912 9.29858e-19
-7.78023 -0.25912 9.29858e-19
-7.67911 -0.25912 9.29858e-19
-7.57807 -0.25912 9.29858e-19
-7.47712 -0.25912 9.29858e-19
-7.37624 -0.25912 9.29858e-19
-7.27544 -0.25912 9.29858e-19
-7.17471 -0.25912 9.29858e-19
-7.07406 -0.25912 9.29858e-19
-6.97348 -0.25912 9.29858e-19
-6.87298 -0.25912 9.29858e-19
-6.77254 -0.25912 9.29858e-19
-6.67218 -0.25912 9.29858e-19
-6.57188 -0.25912 9.29858e-19
-6.47166 -0.25912 9.29858e-19
-6.37149 -0.25912 9.29858e-19
-6.2714 -0.25912 9.29858e-19
-6.17136 -0.25912 9.29858e-19
-6.07139 -0.25912 9.29858e-19
-5.97148 -0.25912 9.29858e-19
-5.87163 -0.25912 9.29858e-19
-5.77184 -0.25912 9.29858e-19
-5.67211 -0.25912 9.29858e-19
-5.57243 -0.25912 9.29858e-19
-5.47281 -0.25912 9.29858e-19
-5.37325 -0.25912 9.29858e-19
-5.27373 -0.25912 9.29858e-19
-5.17427 -0.25912 9.29858e-19
-5.07487 -0.25912 9.29858e-19
-4.97551 -0.25912 9.29858e-19
-4.8762 -0.25912 9.29858e-19
-4.77694 -0.25912 9.29858e-19
-4.67772 -0.25912 9.29858e-19
-4.57855 -0.25912 9.29858e-19
-4.47943 -0.25912 9.29858e-19
-4.38035 -0.25912 9.29858e-19
-4.28131 -0.25912 9.29858e-19
-4.18232 -0.25912 9.29858e-19
-4.08336 -0.25912 9.29858e-19
-3.98445 -0.25912 9.29858e-19
-3.88557 -0.25912 9.29858e-19
-3.78673 -0.25912 9.29858e-19
-3.68793 -0.25912 9.29858e-19
-3.58916 -0.25912 9.29858e-19
-3.49043 -0.25912 9.29858e-19
-3.39173 -0.25912 9.29858e-19
-3.29307 -0.25912 9.29858e-19
-3.19443 -0.25912 9.29858e-19
-3.09583 -0.25912 9.29858e-19
-2.99725 -0.25912 9.29858e-19
-2.89871 -0.25912 9.29858e-19
-2.80019 -0.25912 9.29858e-19
-2.7017 -0.25912 9.29858e-19
-2.60323 -0.25912 9.29858e-19
-2.50479 -0.25912 9.29858e-19
-2.40638 -0.25912 9.29858e-19
-2.30798 -0.25912 9.29858e-19
-2.20961 -0.25912 9.29858e-19
-2.11126 -0.25912 9.29858e-19
-2.01293 -0.25912 9.29858e-19
-1.91462 -0.25912 9.29858e-19
-1.81632 -0.25912 9.29858e-19
-1.71804 -0.25912 9.29858e-19
-1.61978 -0.25912 9.29858e-19
-1.52154 -0.25912 9.29858e-19
-1.42331 -0.25912 9.29858e-19
-1.32509 -0.25912 9.29858e-19
-1.22689 -0.25912 9.29858e-19
-1.12869 -0.25912 9.29858e-19
-1.03051 -0.25912 9.29858e-19
-0.932337 -0.25912 9.29858e-19
-0.834173 -0.25912 9.29858e-19
-0.736016 -0.25912 9.29858e-19
-0.637867 -0.25912 9.29858e-19
-0.539723 -0.25912 9.29858e-19
-0.441585 -0.25912 9.29858e-19
-0.343451 -0.25912 9.29858e-19
-0.24532 -0.25912 9.29858e-19
-0.147191 -0.25912 9.29858e-19
-0.0490634 -0.25912 9.29858e-19
0.0490634 -0.25912 9.29858e-19
0.147191 -0.25912 9.29858e-19
0.24532 -0.25912 9.29858e-19
0.343451 -0.25912 9.29858e-19
0.441585 -0.25912 9.29858e-19
0.539723 -0.25912 9.29858e-19
0.637867 -0.25912 9.29858e-19
0.736016 -0.25912 9.29858e-19
0.834173 -0.25912 9.29858e-19
0.932337 -0.25912 9.29858e-19
1.03051 -0.25912 9.29858e-19
1.12869 -0.25912 9.29858e-19
1.22689 -0.25912 9.29858e-19
1.32509 -0.25912 9.29858e-19
1.42331 -0.25912 9.29858e-19
1.52154 -0.25912 9.29858e-19
1.61978 -0.25912 9.29858e-19
1.71804 -0.25912 9.29858e-19
1.81632 -0.25912 9.29858e-19
1.91462 -0.25912 9.29858e-19
2.01293 -0.25912 9.29858e-19
2.11126 -0.25912 9.29858e-19
2.20961 -0.25912 9.29858e-19
2.30798 -0.25912 9.29858e-19
2.40638 -0.25912 9.29858e-19
2.50479 -0.25912 9.29858e-19
2.60323 -0.25912 9.29858e-19
2.7017 -0.25912 9.29858e-19
2.80019 -0.25912 9.29858e-19
2.89871 -0.25912 9.29858e-19
2.99725 -0.25912 9.29858e-19
3.09583 -0.25912 9.29858e-19
3.19443 -0.25912 9.29858e-19
3.29307 -0.25912 9.29858e-19
3.39173 -0.25912 9.29858e-19
3.49043 -0.25912 9.29858e-19
3.58916 -0.25912 9.29858e-19
3.68793 -0.25912 9.29858e-19
3.78673 -0.25912 9.29858e-19
3.88557 -0.25912 9.29858e-19
3.98445 -0.25912 9.29858e-19
4.08336 -0.25912 9.29858e-19
4.18232 -0.25912 9.29858e-19
4.28131 -0.25912 9.29858e-19
4.38035 -0.25912 9.29858e-19
4.47943 -0.25912 9.29858e-19
4.57855 -0.25912 9.29858e-19
4.67772 -0.25912 9.29858e-19
4.77694 -0.25912 9.29858e-19
4.8762 -0.25912 9.29858e-19
4.97551 -0.25912 9.29858e-19
5.07487 -0.25912 9.29858e-19
5.17427 -0.25912 9.29858e-19
5.27373 -0.25912 9.29858e-19
5.37325 -0.25912 9.29858e-19
5.47281 -0.25912 9.29858e-19
5.57243 -0.25912 9.29858e-19
5.67211 -0.25912 9.29858e-19
5.77184 -0.25912 9.29858e-19
5.87163 -0.25912 9.29858e-19
5.97148 -0.25912 9.29858e-19
6.07139 -0.25912 9.29858e-19
6.17136 -0.25912 9.29858e-19
6.2714 -0.25912 9.29858e-19
6.37149 -0.25912 9.29858e-19
6.47166 -0.25912 9.29858e-19
6.57188 -0.25912 9.29858e-19
6.67218 -0.25912 9.29858e-19
6.77254 -0.25912 9.29858e-19
6.87298 -0.25912 9.29858e-19
6.97348 -0.25912 9.29858e-19
7.07406 -0.25912 9.29858e-19
7.17471 -0.25912 9.29858e-19
7.27544 -0.25912 9.29858e-19
7.37624 -0.25912 9.29858e-19
7.47712 -0.25912 9.29858e-19
7.57807 -0.25912 9.29858e-19
7.67911 -0.25912 9.29858e-19
7.78023 -0.25912 9.29858e-19
7.88143 -0.25912 9.29858e-19
7.98271 -0.25912 9.29858e-19
8.08408 -0.25912 9.29858e-19
8.18554 -0.25912 9.29858e-19
8.28708 -0.25912 9.29858e-19
8.38872 -0.25912 9.29858e-19
8.49044 -0.25912 9.29858e-19
8.59226 -0.25912 9.29858e-19
8.69417 -0.25912 9.29858e-19
8.79618 -0.25912 9.29858e-19
8.89828 -0.25912 9.29858e-19
9.00048 -0.25912 9.29858e-19
9.10278 -0.25912 9.29858e-19
9.20518 -0.25912 9.29858e-19
9.30769 -0.25912 9.29858e-19
9.4103 -0.25912 9.29858e-19
9.51301 -0.25912 9.29858e-19
9.61583 -0.25912 9.29858e-19
9.71877 -0.25912 9.29858e-19
9.82181 -0.25912 9.29858e-19
9.92496 -0.25912 9.29858e-19
10.0282 -0.25912 9.29858e-19
10.1316 -0.25912 9.29858e-19
10.2351 -0.25912 9.29858e-19
10.3387 -0.25912 9.29858e-19
10.4425 -0.25912 9.29858e-19
10.5463 -0.25912 9.29858e-19
10.6503 -0.25912 9.29858e-19
10.7545 -0.25912 9.29858e-19
10.8587 -0.25912 9.29858e-19
10.9631 -0.25912 9.29858e-19
11.0676 -0.25912 9.29858e-19
11.1722 -0.25912 9.29858e-19
11.277 -0.25912 9.29858e-19
11.3819 -0.25912 9.29858e-19
11.487 -0.25912 9.29858e-19
11.5922 -0.25912 9.29858e-19
11.6975 -0.25912 9.29858e-19
11.803 -0.25912 9.29858e-19
11.9086 -0.25912 9.29858e-19
12.0144 -0.25912 9.29858e-19
12.1204 -0.25912 9.29858e-19
12.2265 -0.25912 9.29858e-19
12.3327 -0.25912 9.29858e-19
12.4391 -0.25912 9.29858e-19
12.5457 -0.25912 9.29858e-19
12.6524 -0.25912 9.29858e-19
12.7593 -0.25912 9.29858e-19
12.8664 -0.25912 9.29858e-19
12.9737 -0.25912 9.29858e-19
13.0811 -0.25912 9.29858e-19
13.1887 -0.25912 9.29858e-19
13.2965 -0.25912 9.29858e-19
13.4044 -0.25912 9.29858e-19
13.5126 -0.25912 9.29858e-19
13.6209 -0.25912 9.29858e-19
13.7294 -0.25912 9.29858e-19
13.8382 -0.25912 9.29858e-19
13.9471 -0.25912 9.29858e-19
14.0562 -0.25912 9.29858e-19
14.1655 -0.25912 9.29858e-19
14.275 -0.25912 9.29858e-19
14.3848 -0.25912 9.29858e-19
14.4947 -0.25912 9.29858e-19
14.6049 -0.25912 9.29858e-19
14.7152 -0.25912 9.29858e-19
14.8258 -0.25912 9.29858e-19
14.9367 -0.25912 9.29858e-19
15.0477 -0.25912 9.29858e-19
15.159 -0.25912 9.29858e-19
15.2705 -0.25912 9.29858e-19
15.3823 -0.25912 9.29858e-19
15.4943 -0.25912 9.29858e-19
15.6066 -0.25912 9.29858e-19
15.7191 -0.25912 9.29858e-19
15.8319 -0.25912 9.29858e-19
15.9449 -0.25912 9.29858e-19
16.0582 -0.25912 9.29858e-19
16.1717 -0.25912 9.29858e-19
16.2856 -0.25912 9.29858e-19
16.3997 -0.25912 9.29858e-19
16.5141 -0.25912 9.29858e-19
16.6288 -0.25912 9.29858e-19
16.7437 -0.25912 9.29858e-19
16.859 -0.25912 9.29858e-19
16.9746 -0.25912 9.29858e-19
17.0905 -0.25912 9.29858e-19
17.2067 -0.25912 9.29858e-19
17.3232 -0.25912 9.29858e-19
17.4401 -0.25912 9.29858e-19
17.5572 -0.25912 9.29858e-19
17.6748 -0.25912 9.29858e-19
17.7926 -0.25912 9.29858e-19
17.9108 -0.25912 9.29858e-19
18.0294 -0.25912 9.29858e-19
18.1483 -0.25912 9.29858e-19
18.2676 -0.25912 9.29858e-19
18.3873 -0.25912 9.29858e-19
18.5074 -0.25912 9.29858e-19
18.6278 -0.25912 9.29858e-19
18.7487 -0.25912 9.29858e-19
18.8699 -0.25912 9.29858e-19
18.9916 -0.25912 9.29858e-19
19.1137 -0.25912 9.29858e-19
19.2362 -0.25912 9.29858e-19
19.3592 -0.25912 9.29858e-19
19.4826 -0.25912 9.29858e-19
19.6065 -0.25912 9.29858e-19
19.7309 -0.25912 9.29858e-19
19.8557 -0.25912 9.29858e-19
19.9811 -0.25912 9.29858e-19
20.1069 -0.25912 9.29858e-19
20.2333 -0.25912 9.29858e-19
20.3602 -0.25912 9.29858e-19
20.4876 -0.25912 9.29858e-19
20.6156 -0.25912 9.29858e-19
20.7441 -0.25912 9.29858e-19
20.8732 -0.25912 9.29858e-19
21.0029 -0.25912 9.29858e-19
21.1332 -0.25912 9.29858e-19
21.2642 -0.25912 9.29858e-19
21.3958 -0.25912 9.29858e-19
21.528 -0.25912 9.29858e-19
21.6609 -0.25912 9.29858e-19
21.7945 -0.25912 9.29858e-19
21.9288 -0.25912 9.29858e-19
22.0639 -0.25912 9.29858e-19
22.1997 -0.25912 9.29858e-19
22.3363 -0.25912 9.29858e-19
22.4736 -0.25912 9.29858e-19
22.6118 -0.25912 9.29858e-19
22.7509 -0.25912 9.29858e-19
22.8908 -0.25912 9.29858e-19
23.0316 -0.25912 9.29858e-19
23.1733 -0.25912 9.29858e-19
23.316 -0.25912 9.29858e-19
23.4597 -0.25912 9.29858e-19
23.6044 -0.25912 9.29858e-19
23.7502 -0.25912 9.29858e-19
23.8971 -0.25912 9.29858e-19
24.0451 -0.25912 9.29858e-19
24.1944 -0.25912 9.29858e-19
24.3448 -0.25912 9.29858e-19
24.4966 -0.25912 9.29858e-19
24.6496 -0.25912 9.29858e-19
24.8041 -0.25912 9.29858e-19
24.9601 -0.25912 9.29858e-19
25.1175 -0.25912 9.29858e-19
25.2766 -0.25912 9.29858e-19
25.4373 -0.25912 9.29858e-19
25.5998 -0.25912 9.29858e-19
25.7641 -0.25912 9.29858e-19
25.9304 -0.25912 9.29858e-19
26.0988 -0.25912 9.29858e-19
26.2693 -0.25912 9.29858e-19
26.4421 -0.25912 9.29858e-19
26.6174 -0.25912 9.29858e-19
26.7954 -0.25912 9.29858e-19
26.9761 -0.25912 9.29858e-19
27.1598 -0.25912 9.29858e-19
27.3468 -0.25912 9.29858e-19
27.5373 -0.25912 9.29858e-19
27.7317 -0.25912 9.29858e-19
27.9302 -0.25912 9.29858e-19
28.1333 -0.25912 9.29858e-19
28.3415 -0.25912 9.29858e-19
28.5554 -0.25912 9.29858e-19
28.7758 -0.25912 9.29858e-19
29.0035 -0.25912 9.29858e-19
29.2396 -0.25912 9.29858e-19
29.4858 -0.25912 9.29858e-19
29.7441 -0.25912 9.29858e-19
30.0173 -0.25912 9.29858e-19
30.3101 -0.25912 9.29858e-19
30.6297 -0.25912 9.29858e-19
30.9905 -0.25912 9.29858e-19
31.4301 -0.25912 9.29858e-19


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1Quantum/SigmaATwoLoop.txt <==
-31.4301 -0.344782 -0.000350084
-30.9905 -0.345164 0.000168324
-30.6297 -0.344924 -0.000368778
-30.3101 -0.345127 -0.000196871
-30.0173 -0.345027 -0.00105305
-29.7441 -0.345406 -0.000843956
-29.4858 -0.345436 -0.000461542
-29.2396 -0.345421 0.000699898
-29.0035 -0.345116 -0.000127243
-28.7758 -0.345391 -0.000267517
-28.5554 -0.345321 8.42401e-05
-28.3415 -0.345259 0.000263172
-28.1333 -0.345281 -0.000461486
-27.9302 -0.345387 0.000386327
-27.7317 -0.345183 -0.000178288
-27.5373 -0.345405 -2.30615e-05
-27.3468 -0.345246 0.000102009
-27.1598 -0.345318 -6.04525e-05
-26.9761 -0.345325 -6.45012e-05
-26.7954 -0.34529 0.000196427
-26.6174 -0.345315 -0.000289978
-26.4421 -0.345342 0.000313944
-26.2693 -0.345262 -0.00027707
-26.0988 -0.345394 0.000196779
-25.9304 -0.345241 -0.000105518
-25.7641 -0.345398 2.62012e-05
-25.5998 -0.34527 2.18187e-05
-25.4373 -0.345365 -3.38815e-05
-25.2766 -0.345317 1.18608e-05
-25.1175 -0.345333 3.39222e-05
-24.9601 -0.345349 -9.11687e-05
-24.8041 -0.345327 0.000147498
-24.6496 -0.34535 -0.000192363
-24.4966 -0.345348 0.000220149
-24.3448 -0.345332 -0.000227242
-24.1944 -0.345381 0.000216153
-24.0451 -0.345312 -0.000188877
-23.8971 -0.345409 0.00015276
-23.7502 -0.345303 -0.000111403
-23.6044 -0.34542 7.28856e-05
-23.4597 -0.345312 -3.89803e-05
-23.316 -0.345416 1.58931e-05
-23.1733 -0.345335 -2.04667e-06
-23.0316 -0.345403 1.16016e-06
-22.8908 -0.345362 -8.54718e-06
-22.7509 -0.345389 2.62274e-05
-22.6118 -0.345386 -4.75919e-05
-22.4736 -0.345382 7.42692e-05
-22.3363 -0.345401 -9.90433e-05
-22.1997 -0.345385 0.000124299
-22.0639 -0.345407 -0.000143148
-21.9288 -0.345398 0.000159388
-21.7945 -0.345404 -0.000166855
-21.6609 -0.345418 0.000170894
-21.528 -0.345398 -0.000165995
-21.3958 -0.345439 0.000158817
-21.2642 -0.345391 -0.000144155
-21.1332 -0.345459 0.000129573
-21.0029 -0.345389 -0.000109733
-20.8732 -0.345474 9.2697e-05
-20.7441 -0.345393 -7.26127e-05
-20.6156 -0.345483 5.77266e-05
-20.4876 -0.345403 -4.14221e-05
-20.3602 -0.345486 3.19687e-05
-20.2333 -0.345419 -2.18738e-05
-20.1069 -0.345486 1.94065e-05
-19.9811 -0.345438 -1.62075e-05
-19.8557 -0.345484 2.06239e-05
-19.7309 -0.345458 -2.35167e-05
-19.6065 -0.345482 3.34482e-05
-19.4826 -0.345477 -4.06195e-05
-19.3592 -0.345482 5.39627e-05
-19.2362 -0.345495 -6.31357e-05
-19.1137 -0.345486 7.75819e-05
-18.9916 -0.345509 -8.6506e-05
-18.8699 -0.345494 9.99737e-05
-18.7487 -0.345519 -0.000106788
-18.6278 -0.345505 0.000117711
-18.5074 -0.345527 -0.000121154
-18.3873 -0.34552 0.000128617
-18.2676 -0.345532 -0.000128096
-18.1483 -0.345538 0.000131839
-18.0294 -0.345536 -0.000127379
-17.9108 -0.345557 0.00012771
-17.7926 -0.34554 -0.000119832
-17.6748 -0.345577 0.000117473
-17.5572 -0.345544 -0.000107029
-17.4401 -0.345596 0.000102951
-17.3232 -0.345551 -9.09543e-05
-17.2067 -0.345615 8.62126e-05
-17.0905 -0.345559 -7.3688e-05
-16.9746 -0.345631 6.92838e-05
-16.859 -0.34557 -5.71454e-05
-16.7437 -0.345646 5.39263e-05
-16.6288 -0.345585 -4.28967e-05
-16.5141 -0.345659 4.1494e-05
-16.3997 -0.345601 -3.20609e-05
-16.2856 -0.34567 3.28644e-05
-16.1717 -0.345621 -2.5271e-05
-16.0582 -0.345681 2.84337e-05
-15.9449 -0.345642 -2.26961e-05
-15.8319 -0.345691 2.81619e-05
-15.7191 -0.345664 -2.41043e-05
-15.6066 -0.345701 3.16499e-05
-15.4943 -0.345688 -2.89508e-05
-15.3823 -0.345712 3.8235e-05
-15.2705 -0.345712 -3.64777e-05
-15.159 -0.345724 4.70909e-05
-15.0477 -0.345737 -4.58108e-05
-14.9367 -0.345737 5.73215e-05
-14.8258 -0.345761 -5.60494e-05
-14.7152 -0.345753 6.80426e-05
-14.6049 -0.345785 -6.63388e-05
-14.4947 -0.34577 7.84469e-05
-14.3848 -0.345809 -7.59264e-05
-14.275 -0.34579 8.78501e-05
-14.1655 -0.345832 -8.41991e-05
-14.0562 -0.345812 9.57197e-05
-13.9471 -0.345854 -9.07036e-05
-13.8382 -0.345837 0.000101688
-13.7294 -0.345877 -9.5151e-05
-13.6209 -0.345864 0.000105548
-13.5126 -0.3459 -9.74104e-05
-13.4044 -0.345893 0.000107247
-13.2965 -0.345923 -9.74924e-05
-13.1887 -0.345924 0.000106861
-13.0811 -0.345946 -9.55273e-05
-12.9737 -0.345957 0.000104575
-12.8664 -0.345971 -9.17396e-05
-12.7593 -0.345992 0.000100655
-12.6524 -0.345997 -8.64215e-05
-12.5457 -0.346028 9.54228e-05
-12.4391 -0.346025 -7.99073e-05
-12.3327 -0.346066 8.92303e-05
-12.2265 -0.346054 -7.25502e-05
-12.1204 -0.346106 8.24385e-05
-12.0144 -0.346086 -6.47018e-05
-11.9086 -0.346147 7.53989e-05
-11.803 -0.346121 -5.66951e-05
-11.6975 -0.346189 6.84386e-05
-11.5922 -0.346158 -4.88321e-05
-11.487 -0.346233 6.18495e-05
-11.3819 -0.346199 -4.13743e-05
-11.277 -0.346278 5.5881e-05
-11.1722 -0.346243 -3.45369e-05
-11.0676 -0.346326 5.07359e-05
-10.9631 -0.34629 -2.84857e-05
-10.8587 -0.346375 4.65694e-05
-10.7545 -0.346341 -2.33375e-05
-10.6503 -0.346427 4.34898e-05
-10.5463 -0.346397 -1.91613e-05
-10.4425 -0.346481 4.1562e-05
-10.3387 -0.346456 -1.59822e-05
-10.2351 -0.346538 4.08118e-05
-10.1316 -0.34652 -1.37851e-05
-10.0282 -0.346599 4.1231e-05
-9.92496 -0.346589 -1.25205e-05
-9.82181 -0.346663 4.27834e-05
-9.71877 -0.346663 -1.21094e-05
-9.61583 -0.346732 4.54112e-05
-9.51301 -0.346743 -1.24487e-05
-9.4103 -0.346806 4.9041e-05
-9.30769 -0.346829 -1.34161e-05
-9.20518 -0.346885 5.35897e-05
-9.10278 -0.346921 -1.48746e-05
-9.00048 -0.346971 5.89705e-05
-8.89828 -0.34702 -1.66763e-05
-8.79618 -0.347063 6.50982e-05
-8.69417 -0.347127 -1.86654e-05
-8.59226 -0.347164 7.18942e-05
-8.49044 -0.347242 -2.06798e-05
-8.38872 -0.347274 7.92914e-05
-8.28708 -0.347367 -2.25525e-05
-8.18554 -0.347394 8.72391e-05
-8.08408 -0.347503 -2.41113e-05
-7.98271 -0.347526 9.57073e-05
-7.88143 -0.34765 -2.5177e-05
-7.78023 -0.34767 0.000104692
-7.67911 -0.347811 -2.55603e-05
-7.57807 -0.34783 0.000114223
-7.47712 -0.347988 -2.5057e-05
-7.37624 -0.348006 0.000124366
-7.27544 -0.348182 -2.34402e-05
-7.17471 -0.348202 0.000135238
-7.07406 -0.348396 -2.04492e-05
-6.97348 -0.348421 0.000147015
-6.87298 -0.348634 -1.5775e-05
-6.77254 -0.348666 0.000159952
-6.67218 -0.3489 -9.03747e-06
-6.57188 -0.348941 0.000174408
-6.47166 -0.349198 2.45008e-07
-6.37149 -0.349252 0.000190877
-6.2714 -0.349535 1.27017e-05
-6.17136 -0.349606 0.000210048
-6.07139 -0.349918 2.91768e-05
-5.97148 -0.350011 0.000232881
-5.87163 -0.350357 5.0833e-05
-5.77184 -0.350479 0.000260732
-5.67211 -0.350865 7.93119e-05
-5.57243 -0.351024 0.000295556
-5.47281 -0.351459 0.000116993
-5.37325 -0.351665 0.000340231
-5.27373 -0.352161 0.000167424
-5.17427 -0.352428 0.000399114
-5.07487 -0.353001 0.000236064
-4.97551 -0.35335 0.000479023
-4.8762 -0.354024 0.000331621
-4.77694 -0.354484 0.000591053
-4.67772 -0.355294 0.000468601
-4.57855 -0.355906 0.000754129
-4.47943 -0.356907 0.000672443
-4.38035 -0.357737 0.00100245
-4.28131 -0.359017 0.000990711
-4.18232 -0.360176 0.00140244
-4.08336 -0.361885 0.00151985
-3.98445 -0.363568 0.00209561
-3.88557 -0.365983 0.00247739
-3.78673 -0.368569 0.00342317
-3.68793 -0.372257 0.00443078
-3.58916 -0.376562 0.00636361
-3.49043 -0.382813 0.00920576
-3.39173 -0.390762 0.0145419
-3.29307 -0.402449 0.0248454
-3.19443 -0.416 0.0472555
-3.09583 -0.419273 0.098085
-2.99725 -0.356839 0.122598
-2.89871 -0.297597 0.0910881
-2.80019 -0.286636 0.0543906
-2.7017 -0.29333 0.0331058
-2.60323 -0.301218 0.0224527
-2.50479 -0.307634 0.0162537
-2.40638 -0.312675 0.0128819
-2.30798 -0.316662 0.0104387
-2.20961 -0.319891 0.00917115
-2.11126 -0.322606 0.00803124
-2.01293 -0.324923 0.00762715
-1.91462 -0.327026 0.00713887
-1.81632 -0.328944 0.00726754
-1.71804 -0.330855 0.00730857
-1.61978 -0.332764 0.00802649
-1.52154 -0.334892 0.00887214
-1.42331 -0.337279 0.010818
-1.32509 -0.340209 0.0138415
-1.22689 -0.343568 0.0199978
-1.12869 -0.346749 0.0307764
-1.03051 -0.36577 0.0314128
-0.932337 -0.332931 0.0191043
-0.834173 -0.311286 0.0112619
-0.736016 -0.311756 0.00514559
-0.637867 -0.314209 0.00265298
-0.539723 -0.316329 0.00128375
-0.441585 -0.31786 0.000827801
-0.343451 -0.318974 0.000350162
-0.24532 -0.319713 0.000313987
-0.147191 -0.320187 4.53099e-05
-0.0490634 -0.320408 0.00011263
0.0490634 -0.320408 -0.00011263
0.147191 -0.320187 -4.53099e-05
0.24532 -0.319713 -0.000313987
0.343451 -0.318974 -0.000350162
0.441585 -0.31786 -0.000827801
0.539723 -0.316329 -0.00128375
0.637867 -0.314209 -0.00265298
0.736016 -0.311756 -0.00514559
0.834173 -0.311286 -0.0112619
0.932337 -0.332931 -0.0191043
1.03051 -0.36577 -0.0314128
1.12869 -0.346749 -0.0307764
1.22689 -0.343568 -0.0199978
1.32509 -0.340209 -0.0138415
1.42331 -0.337279 -0.010818
1.52154 -0.334892 -0.00887214
1.61978 -0.332764 -0.00802649
1.71804 -0.330855 -0.00730857
1.81632 -0.328944 -0.00726754
1.91462 -0.327026 -0.00713887
2.01293 -0.324923 -0.00762715
2.11126 -0.322606 -0.00803124
2.20961 -0.319891 -0.00917115
2.30798 -0.316662 -0.0104387
2.40638 -0.312675 -0.0128819
2.50479 -0.307634 -0.0162537
2.60323 -0.301218 -0.0224527
2.7017 -0.29333 -0.0331058
2.80019 -0.286636 -0.0543906
2.89871 -0.297597 -0.0910881
2.99725 -0.356839 -0.122598
3.09583 -0.419273 -0.098085
3.19443 -0.416 -0.0472555
3.29307 -0.402449 -0.0248454
3.39173 -0.390762 -0.0145419
3.49043 -0.382813 -0.00920576
3.58916 -0.376562 -0.00636361
3.68793 -0.372257 -0.00443078
3.78673 -0.368569 -0.00342317
3.88557 -0.365983 -0.00247739
3.98445 -0.363568 -0.00209561
4.08336 -0.361885 -0.00151985
4.18232 -0.360176 -0.00140244
4.28131 -0.359017 -0.000990711
4.38035 -0.357737 -0.00100245
4.47943 -0.356907 -0.000672443
4.57855 -0.355906 -0.000754129
4.67772 -0.355294 -0.000468601
4.77694 -0.354484 -0.000591053
4.8762 -0.354024 -0.000331621
4.97551 -0.35335 -0.000479023
5.07487 -0.353001 -0.000236064
5.17427 -0.352428 -0.000399114
5.27373 -0.352161 -0.000167424
5.37325 -0.351665 -0.000340231
5.47281 -0.351459 -0.000116993
5.57243 -0.351024 -0.000295556
5.67211 -0.350865 -7.93119e-05
5.77184 -0.350479 -0.000260732
5.87163 -0.350357 -5.0833e-05
5.97148 -0.350011 -0.000232881
6.07139 -0.349918 -2.91768e-05
6.17136 -0.349606 -0.000210048
6.2714 -0.349535 -1.27017e-05
6.37149 -0.349252 -0.000190877
6.47166 -0.349198 -2.45008e-07
6.57188 -0.348941 -0.000174408
6.67218 -0.3489 9.03747e-06
6.77254 -0.348666 -0.000159952
6.87298 -0.348634 1.5775e-05
6.97348 -0.348421 -0.000147015
7.07406 -0.348396 2.04492e-05
7.17471 -0.348202 -0.000135238
7.27544 -0.348182 2.34402e-05
7.37624 -0.348006 -0.000124366
7.47712 -0.347988 2.5057e-05
7.57807 -0.34783 -0.000114223
7.67911 -0.347811 2.55603e-05
7.78023 -0.34767 -0.000104692
7.88143 -0.34765 2.5177e-05
7.98271 -0.347526 -9.57073e-05
8.08408 -0.347503 2.41113e-05
8.18554 -0.347394 -8.72391e-05
8.28708 -0.347367 2.25525e-05
8.38872 -0.347274 -7.92914e-05
8.49044 -0.347242 2.06798e-05
8.59226 -0.347164 -7.18942e-05
8.69417 -0.347127 1.86654e-05
8.79618 -0.347063 -6.50982e-05
8.89828 -0.34702 1.66763e-05
9.00048 -0.346971 -5.89705e-05
9.10278 -0.346921 1.48746e-05
9.20518 -0.346885 -5.35897e-05
9.30769 -0.346829 1.34161e-05
9.4103 -0.346806 -4.9041e-05
9.51301 -0.346743 1.24487e-05
9.61583 -0.346732 -4.54112e-05
9.71877 -0.346663 1.21094e-05
9.82181 -0.346663 -4.27834e-05
9.92496 -0.346589 1.25205e-05
10.0282 -0.346599 -4.1231e-05
10.1316 -0.34652 1.37851e-05
10.2351 -0.346538 -4.08118e-05
10.3387 -0.346456 1.59822e-05
10.4425 -0.346481 -4.1562e-05
10.5463 -0.346397 1.91613e-05
10.6503 -0.346427 -4.34898e-05
10.7545 -0.346341 2.33375e-05
10.8587 -0.346375 -4.65694e-05
10.9631 -0.34629 2.84857e-05
11.0676 -0.346326 -5.07359e-05
11.1722 -0.346243 3.45369e-05
11.277 -0.346278 -5.5881e-05
11.3819 -0.346199 4.13743e-05
11.487 -0.346233 -6.18495e-05
11.5922 -0.346158 4.88321e-05
11.6975 -0.346189 -6.84386e-05
11.803 -0.346121 5.66951e-05
11.9086 -0.346147 -7.53989e-05
12.0144 -0.346086 6.47018e-05
12.1204 -0.346106 -8.24385e-05
12.2265 -0.346054 7.25502e-05
12.3327 -0.346066 -8.92303e-05
12.4391 -0.346025 7.99073e-05
12.5457 -0.346028 -9.54228e-05
12.6524 -0.345997 8.64215e-05
12.7593 -0.345992 -0.000100655
12.8664 -0.345971 9.17396e-05
12.9737 -0.345957 -0.000104575
13.0811 -0.345946 9.55273e-05
13.1887 -0.345924 -0.000106861
13.2965 -0.345923 9.74924e-05
13.4044 -0.345893 -0.000107247
13.5126 -0.3459 9.74104e-05
13.6209 -0.345864 -0.000105548
13.7294 -0.345877 9.5151e-05
13.8382 -0.345837 -0.000101688
13.9471 -0.345854 9.07036e-05
14.0562 -0.345812 -9.57197e-05
14.1655 -0.345832 8.41991e-05
14.275 -0.34579 -8.78501e-05
14.3848 -0.345809 7.59264e-05
14.4947 -0.34577 -7.84469e-05
14.6049 -0.345785 6.63388e-05
14.7152 -0.345753 -6.80426e-05
14.8258 -0.345761 5.60494e-05
14.9367 -0.345737 -5.73215e-05
15.0477 -0.345737 4.58108e-05
15.159 -0.345724 -4.70909e-05
15.2705 -0.345712 3.64777e-05
15.3823 -0.345712 -3.8235e-05
15.4943 -0.345688 2.89508e-05
15.6066 -0.345701 -3.16499e-05
15.7191 -0.345664 2.41043e-05
15.8319 -0.345691 -2.81619e-05
15.9449 -0.345642 2.26961e-05
16.0582 -0.345681 -2.84337e-05
16.1717 -0.345621 2.5271e-05
16.2856 -0.34567 -3.28644e-05
16.3997 -0.345601 3.20609e-05
16.5141 -0.345659 -4.1494e-05
16.6288 -0.345585 4.28967e-05
16.7437 -0.345646 -5.39263e-05
16.859 -0.34557 5.71454e-05
16.9746 -0.345631 -6.92838e-05
17.0905 -0.345559 7.3688e-05
17.2067 -0.345615 -8.62126e-05
17.3232 -0.345551 9.09543e-05
17.4401 -0.345596 -0.000102951
17.5572 -0.345544 0.000107029
17.6748 -0.345577 -0.000117473
17.7926 -0.34554 0.000119832
17.9108 -0.345557 -0.00012771
18.0294 -0.345536 0.000127379
18.1483 -0.345538 -0.000131839
18.2676 -0.345532 0.000128096
18.3873 -0.34552 -0.000128617
18.5074 -0.345527 0.000121154
18.6278 -0.345505 -0.000117711
18.7487 -0.345519 0.000106788
18.8699 -0.345494 -9.99737e-05
18.9916 -0.345509 8.6506e-05
19.1137 -0.345486 -7.75819e-05
19.2362 -0.345495 6.31357e-05
19.3592 -0.345482 -5.39627e-05
19.4826 -0.345477 4.06195e-05
19.6065 -0.345482 -3.34482e-05
19.7309 -0.345458 2.35167e-05
19.8557 -0.345484 -2.06239e-05
19.9811 -0.345438 1.62075e-05
20.1069 -0.345486 -1.94065e-05
20.2333 -0.345419 2.18738e-05
20.3602 -0.345486 -3.19687e-05
20.4876 -0.345403 4.14221e-05
20.6156 -0.345483 -5.77266e-05
20.7441 -0.345393 7.26127e-05
20.8732 -0.345474 -9.2697e-05
21.0029 -0.345389 0.000109733
21.1332 -0.345459 -0.000129573
21.2642 -0.345391 0.000144155
21.3958 -0.345439 -0.000158817
21.528 -0.345398 0.000165995
21.6609 -0.345418 -0.000170894
21.7945 -0.345404 0.000166855
21.9288 -0.345398 -0.000159388
22.0639 -0.345407 0.000143148
22.1997 -0.345385 -0.000124299
22.3363 -0.345401 9.90433e-05
22.4736 -0.345382 -7.42692e-05
22.6118 -0.345386 4.75919e-05
22.7509 -0.345389 -2.62274e-05
22.8908 -0.345362 8.54718e-06
23.0316 -0.345403 -1.16016e-06
23.1733 -0.345335 2.04667e-06
23.316 -0.345416 -1.58931e-05
23.4597 -0.345312 3.89803e-05
23.6044 -0.34542 -7.28856e-05
23.7502 -0.345303 0.000111403
23.8971 -0.345409 -0.00015276
24.0451 -0.345312 0.000188877
24.1944 -0.345381 -0.000216153
24.3448 -0.345332 0.000227242
24.4966 -0.345348 -0.000220149
24.6496 -0.34535 0.000192363
24.8041 -0.345327 -0.000147498
24.9601 -0.345349 9.11687e-05
25.1175 -0.345333 -3.39222e-05
25.2766 -0.345317 -1.18608e-05
25.4373 -0.345365 3.38815e-05
25.5998 -0.34527 -2.18187e-05
25.7641 -0.345398 -2.62012e-05
25.9304 -0.345241 0.000105518
26.0988 -0.345394 -0.000196779
26.2693 -0.345262 0.00027707
26.4421 -0.345342 -0.000313944
26.6174 -0.345315 0.000289978
26.7954 -0.34529 -0.000196427
26.9761 -0.345325 6.45012e-05
27.1598 -0.345318 6.04525e-05
27.3468 -0.345246 -0.000102009
27.5373 -0.345405 2.30615e-05
27.7317 -0.345183 0.000178288
27.9302 -0.345387 -0.000386327
28.1333 -0.345281 0.000461486
28.3415 -0.345259 -0.000263172
28.5554 -0.345321 -8.42401e-05
28.7758 -0.345391 0.000267517
29.0035 -0.345116 0.000127243
29.2396 -0.345421 -0.000699898
29.4858 -0.345436 0.000461542
29.7441 -0.345406 0.000843956
30.0173 -0.345027 0.00105305
30.3101 -0.345127 0.000196871
30.6297 -0.344924 0.000368778
30.9905 -0.345164 -0.000168324
31.4301 -0.344782 0.000350084


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1Quantum/SigmaROneLoop.txt <==
-31.4301 -0.25912 9.29858e-19
-30.9905 -0.25912 9.29858e-19
-30.6297 -0.25912 9.29858e-19
-30.3101 -0.25912 9.29858e-19
-30.0173 -0.25912 9.29858e-19
-29.7441 -0.25912 9.29858e-19
-29.4858 -0.25912 9.29858e-19
-29.2396 -0.25912 9.29858e-19
-29.0035 -0.25912 9.29858e-19
-28.7758 -0.25912 9.29858e-19
-28.5554 -0.25912 9.29858e-19
-28.3415 -0.25912 9.29858e-19
-28.1333 -0.25912 9.29858e-19
-27.9302 -0.25912 9.29858e-19
-27.7317 -0.25912 9.29858e-19
-27.5373 -0.25912 9.29858e-19
-27.3468 -0.25912 9.29858e-19
-27.1598 -0.25912 9.29858e-19
-26.9761 -0.25912 9.29858e-19
-26.7954 -0.25912 9.29858e-19
-26.6174 -0.25912 9.29858e-19
-26.4421 -0.25912 9.29858e-19
-26.2693 -0.25912 9.29858e-19
-26.0988 -0.25912 9.29858e-19
-25.9304 -0.25912 9.29858e-19
-25.7641 -0.25912 9.29858e-19
-25.5998 -0.25912 9.29858e-19
-25.4373 -0.25912 9.29858e-19
-25.2766 -0.25912 9.29858e-19
-25.1175 -0.25912 9.29858e-19
-24.9601 -0.25912 9.29858e-19
-24.8041 -0.25912 9.29858e-19
-24.6496 -0.25912 9.29858e-19
-24.4966 -0.25912 9.29858e-19
-24.3448 -0.25912 9.29858e-19
-24.1944 -0.25912 9.29858e-19
-24.0451 -0.25912 9.29858e-19
-23.8971 -0.25912 9.29858e-19
-23.7502 -0.25912 9.29858e-19
-23.6044 -0.25912 9.29858e-19
-23.4597 -0.25912 9.29858e-19
-23.316 -0.25912 9.29858e-19
-23.1733 -0.25912 9.29858e-19
-23.0316 -0.25912 9.29858e-19
-22.8908 -0.25912 9.29858e-19
-22.7509 -0.25912 9.29858e-19
-22.6118 -0.25912 9.29858e-19
-22.4736 -0.25912 9.29858e-19
-22.3363 -0.25912 9.29858e-19
-22.1997 -0.25912 9.29858e-19
-22.0639 -0.25912 9.29858e-19
-21.9288 -0.25912 9.29858e-19
-21.7945 -0.25912 9.29858e-19
-21.6609 -0.25912 9.29858e-19
-21.528 -0.25912 9.29858e-19
-21.3958 -0.25912 9.29858e-19
-21.2642 -0.25912 9.29858e-19
-21.1332 -0.25912 9.29858e-19
-21.0029 -0.25912 9.29858e-19
-20.8732 -0.25912 9.29858e-19
-20.7441 -0.25912 9.29858e-19
-20.6156 -0.25912 9.29858e-19
-20.4876 -0.25912 9.29858e-19
-20.3602 -0.25912 9.29858e-19
-20.2333 -0.25912 9.29858e-19
-20.1069 -0.25912 9.29858e-19
-19.9811 -0.25912 9.29858e-19
-19.8557 -0.25912 9.29858e-19
-19.7309 -0.25912 9.29858e-19
-19.6065 -0.25912 9.29858e-19
-19.4826 -0.25912 9.29858e-19
-19.3592 -0.25912 9.29858e-19
-19.2362 -0.25912 9.29858e-19
-19.1137 -0.25912 9.29858e-19
-18.9916 -0.25912 9.29858e-19
-18.8699 -0.25912 9.29858e-19
-18.7487 -0.25912 9.29858e-19
-18.6278 -0.25912 9.29858e-19
-18.5074 -0.25912 9.29858e-19
-18.3873 -0.25912 9.29858e-19
-18.2676 -0.25912 9.29858e-19
-18.1483 -0.25912 9.29858e-19
-18.0294 -0.25912 9.29858e-19
-17.9108 -0.25912 9.29858e-19
-17.7926 -0.25912 9.29858e-19
-17.6748 -0.25912 9.29858e-19
-17.5572 -0.25912 9.29858e-19
-17.4401 -0.25912 9.29858e-19
-17.3232 -0.25912 9.29858e-19
-17.2067 -0.25912 9.29858e-19
-17.0905 -0.25912 9.29858e-19
-16.9746 -0.25912 9.29858e-19
-16.859 -0.25912 9.29858e-19
-16.7437 -0.25912 9.29858e-19
-16.6288 -0.25912 9.29858e-19
-16.5141 -0.25912 9.29858e-19
-16.3997 -0.25912 9.29858e-19
-16.2856 -0.25912 9.29858e-19
-16.1717 -0.25912 9.29858e-19
-16.0582 -0.25912 9.29858e-19
-15.9449 -0.25912 9.29858e-19
-15.8319 -0.25912 9.29858e-19
-15.7191 -0.25912 9.29858e-19
-15.6066 -0.25912 9.29858e-19
-15.4943 -0.25912 9.29858e-19
-15.3823 -0.25912 9.29858e-19
-15.2705 -0.25912 9.29858e-19
-15.159 -0.25912 9.29858e-19
-15.0477 -0.25912 9.29858e-19
-14.9367 -0.25912 9.29858e-19
-14.8258 -0.25912 9.29858e-19
-14.7152 -0.25912 9.29858e-19
-14.6049 -0.25912 9.29858e-19
-14.4947 -0.25912 9.29858e-19
-14.3848 -0.25912 9.29858e-19
-14.275 -0.25912 9.29858e-19
-14.1655 -0.25912 9.29858e-19
-14.0562 -0.25912 9.29858e-19
-13.9471 -0.25912 9.29858e-19
-13.8382 -0.25912 9.29858e-19
-13.7294 -0.25912 9.29858e-19
-13.6209 -0.25912 9.29858e-19
-13.5126 -0.25912 9.29858e-19
-13.4044 -0.25912 9.29858e-19
-13.2965 -0.25912 9.29858e-19
-13.1887 -0.25912 9.29858e-19
-13.0811 -0.25912 9.29858e-19
-12.9737 -0.25912 9.29858e-19
-12.8664 -0.25912 9.29858e-19
-12.7593 -0.25912 9.29858e-19
-12.6524 -0.25912 9.29858e-19
-12.5457 -0.25912 9.29858e-19
-12.4391 -0.25912 9.29858e-19
-12.3327 -0.25912 9.29858e-19
-12.2265 -0.25912 9.29858e-19
-12.1204 -0.25912 9.29858e-19
-12.0144 -0.25912 9.29858e-19
-11.9086 -0.25912 9.29858e-19
-11.803 -0.25912 9.29858e-19
-11.6975 -0.25912 9.29858e-19
-11.5922 -0.25912 9.29858e-19
-11.487 -0.25912 9.29858e-19
-11.3819 -0.25912 9.29858e-19
-11.277 -0.25912 9.29858e-19
-11.1722 -0.25912 9.29858e-19
-11.0676 -0.25912 9.29858e-19
-10.9631 -0.25912 9.29858e-19
-10.8587 -0.25912 9.29858e-19
-10.7545 -0.25912 9.29858e-19
-10.6503 -0.25912 9.29858e-19
-10.5463 -0.25912 9.29858e-19
-10.4425 -0.25912 9.29858e-19
-10.3387 -0.25912 9.29858e-19
-10.2351 -0.25912 9.29858e-19
-10.1316 -0.25912 9.29858e-19
-10.0282 -0.25912 9.29858e-19
-9.92496 -0.25912 9.29858e-19
-9.82181 -0.25912 9.29858e-19
-9.71877 -0.25912 9.29858e-19
-9.61583 -0.25912 9.29858e-19
-9.51301 -0.25912 9.29858e-19
-9.4103 -0.25912 9.29858e-19
-9.30769 -0.25912 9.29858e-19
-9.20518 -0.25912 9.29858e-19
-9.10278 -0.25912 9.29858e-19
-9.00048 -0.25912 9.29858e-19
-8.89828 -0.25912 9.29858e-19
-8.79618 -0.25912 9.29858e-19
-8.69417 -0.25912 9.29858e-19
-8.59226 -0.25912 9.29858e-19
-8.49044 -0.25912 9.29858e-19
-8.38872 -0.25912 9.29858e-19
-8.28708 -0.25912 9.29858e-19
-8.18554 -0.25912 9.29858e-19
-8.08408 -0.25912 9.29858e-19
-7.98271 -0.25912 9.29858e-19
-7.88143 -0.25912 9.29858e-19
-7.78023 -0.25912 9.29858e-19
-7.67911 -0.25912 9.29858e-19
-7.57807 -0.25912 9.29858e-19
-7.47712 -0.25912 9.29858e-19
-7.37624 -0.25912 9.29858e-19
-7.27544 -0.25912 9.29858e-19
-7.17471 -0.25912 9.29858e-19
-7.07406 -0.25912 9.29858e-19
-6.97348 -0.25912 9.29858e-19
-6.87298 -0.25912 9.29858e-19
-6.77254 -0.25912 9.29858e-19
-6.67218 -0.25912 9.29858e-19
-6.57188 -0.25912 9.29858e-19
-6.47166 -0.25912 9.29858e-19
-6.37149 -0.25912 9.29858e-19
-6.2714 -0.25912 9.29858e-19
-6.17136 -0.25912 9.29858e-19
-6.07139 -0.25912 9.29858e-19
-5.97148 -0.25912 9.29858e-19
-5.87163 -0.25912 9.29858e-19
-5.77184 -0.25912 9.29858e-19
-5.67211 -0.25912 9.29858e-19
-5.57243 -0.25912 9.29858e-19
-5.47281 -0.25912 9.29858e-19
-5.37325 -0.25912 9.29858e-19
-5.27373 -0.25912 9.29858e-19
-5.17427 -0.25912 9.29858e-19
-5.07487 -0.25912 9.29858e-19
-4.97551 -0.25912 9.29858e-19
-4.8762 -0.25912 9.29858e-19
-4.77694 -0.25912 9.29858e-19
-4.67772 -0.25912 9.29858e-19
-4.57855 -0.25912 9.29858e-19
-4.47943 -0.25912 9.29858e-19
-4.38035 -0.25912 9.29858e-19
-4.28131 -0.25912 9.29858e-19
-4.18232 -0.25912 9.29858e-19
-4.08336 -0.25912 9.29858e-19
-3.98445 -0.25912 9.29858e-19
-3.88557 -0.25912 9.29858e-19
-3.78673 -0.25912 9.29858e-19
-3.68793 -0.25912 9.29858e-19
-3.58916 -0.25912 9.29858e-19
-3.49043 -0.25912 9.29858e-19
-3.39173 -0.25912 9.29858e-19
-3.29307 -0.25912 9.29858e-19
-3.19443 -0.25912 9.29858e-19
-3.09583 -0.25912 9.29858e-19
-2.99725 -0.25912 9.29858e-19
-2.89871 -0.25912 9.29858e-19
-2.80019 -0.25912 9.29858e-19
-2.7017 -0.25912 9.29858e-19
-2.60323 -0.25912 9.29858e-19
-2.50479 -0.25912 9.29858e-19
-2.40638 -0.25912 9.29858e-19
-2.30798 -0.25912 9.29858e-19
-2.20961 -0.25912 9.29858e-19
-2.11126 -0.25912 9.29858e-19
-2.01293 -0.25912 9.29858e-19
-1.91462 -0.25912 9.29858e-19
-1.81632 -0.25912 9.29858e-19
-1.71804 -0.25912 9.29858e-19
-1.61978 -0.25912 9.29858e-19
-1.52154 -0.25912 9.29858e-19
-1.42331 -0.25912 9.29858e-19
-1.32509 -0.25912 9.29858e-19
-1.22689 -0.25912 9.29858e-19
-1.12869 -0.25912 9.29858e-19
-1.03051 -0.25912 9.29858e-19
-0.932337 -0.25912 9.29858e-19
-0.834173 -0.25912 9.29858e-19
-0.736016 -0.25912 9.29858e-19
-0.637867 -0.25912 9.29858e-19
-0.539723 -0.25912 9.29858e-19
-0.441585 -0.25912 9.29858e-19
-0.343451 -0.25912 9.29858e-19
-0.24532 -0.25912 9.29858e-19
-0.147191 -0.25912 9.29858e-19
-0.0490634 -0.25912 9.29858e-19
0.0490634 -0.25912 9.29858e-19
0.147191 -0.25912 9.29858e-19
0.24532 -0.25912 9.29858e-19
0.343451 -0.25912 9.29858e-19
0.441585 -0.25912 9.29858e-19
0.539723 -0.25912 9.29858e-19
0.637867 -0.25912 9.29858e-19
0.736016 -0.25912 9.29858e-19
0.834173 -0.25912 9.29858e-19
0.932337 -0.25912 9.29858e-19
1.03051 -0.25912 9.29858e-19
1.12869 -0.25912 9.29858e-19
1.22689 -0.25912 9.29858e-19
1.32509 -0.25912 9.29858e-19
1.42331 -0.25912 9.29858e-19
1.52154 -0.25912 9.29858e-19
1.61978 -0.25912 9.29858e-19
1.71804 -0.25912 9.29858e-19
1.81632 -0.25912 9.29858e-19
1.91462 -0.25912 9.29858e-19
2.01293 -0.25912 9.29858e-19
2.11126 -0.25912 9.29858e-19
2.20961 -0.25912 9.29858e-19
2.30798 -0.25912 9.29858e-19
2.40638 -0.25912 9.29858e-19
2.50479 -0.25912 9.29858e-19
2.60323 -0.25912 9.29858e-19
2.7017 -0.25912 9.29858e-19
2.80019 -0.25912 9.29858e-19
2.89871 -0.25912 9.29858e-19
2.99725 -0.25912 9.29858e-19
3.09583 -0.25912 9.29858e-19
3.19443 -0.25912 9.29858e-19
3.29307 -0.25912 9.29858e-19
3.39173 -0.25912 9.29858e-19
3.49043 -0.25912 9.29858e-19
3.58916 -0.25912 9.29858e-19
3.68793 -0.25912 9.29858e-19
3.78673 -0.25912 9.29858e-19
3.88557 -0.25912 9.29858e-19
3.98445 -0.25912 9.29858e-19
4.08336 -0.25912 9.29858e-19
4.18232 -0.25912 9.29858e-19
4.28131 -0.25912 9.29858e-19
4.38035 -0.25912 9.29858e-19
4.47943 -0.25912 9.29858e-19
4.57855 -0.25912 9.29858e-19
4.67772 -0.25912 9.29858e-19
4.77694 -0.25912 9.29858e-19
4.8762 -0.25912 9.29858e-19
4.97551 -0.25912 9.29858e-19
5.07487 -0.25912 9.29858e-19
5.17427 -0.25912 9.29858e-19
5.27373 -0.25912 9.29858e-19
5.37325 -0.25912 9.29858e-19
5.47281 -0.25912 9.29858e-19
5.57243 -0.25912 9.29858e-19
5.67211 -0.25912 9.29858e-19
5.77184 -0.25912 9.29858e-19
5.87163 -0.25912 9.29858e-19
5.97148 -0.25912 9.29858e-19
6.07139 -0.25912 9.29858e-19
6.17136 -0.25912 9.29858e-19
6.2714 -0.25912 9.29858e-19
6.37149 -0.25912 9.29858e-19
6.47166 -0.25912 9.29858e-19
6.57188 -0.25912 9.29858e-19
6.67218 -0.25912 9.29858e-19
6.77254 -0.25912 9.29858e-19
6.87298 -0.25912 9.29858e-19
6.97348 -0.25912 9.29858e-19
7.07406 -0.25912 9.29858e-19
7.17471 -0.25912 9.29858e-19
7.27544 -0.25912 9.29858e-19
7.37624 -0.25912 9.29858e-19
7.47712 -0.25912 9.29858e-19
7.57807 -0.25912 9.29858e-19
7.67911 -0.25912 9.29858e-19
7.78023 -0.25912 9.29858e-19
7.88143 -0.25912 9.29858e-19
7.98271 -0.25912 9.29858e-19
8.08408 -0.25912 9.29858e-19
8.18554 -0.25912 9.29858e-19
8.28708 -0.25912 9.29858e-19
8.38872 -0.25912 9.29858e-19
8.49044 -0.25912 9.29858e-19
8.59226 -0.25912 9.29858e-19
8.69417 -0.25912 9.29858e-19
8.79618 -0.25912 9.29858e-19
8.89828 -0.25912 9.29858e-19
9.00048 -0.25912 9.29858e-19
9.10278 -0.25912 9.29858e-19
9.20518 -0.25912 9.29858e-19
9.30769 -0.25912 9.29858e-19
9.4103 -0.25912 9.29858e-19
9.51301 -0.25912 9.29858e-19
9.61583 -0.25912 9.29858e-19
9.71877 -0.25912 9.29858e-19
9.82181 -0.25912 9.29858e-19
9.92496 -0.25912 9.29858e-19
10.0282 -0.25912 9.29858e-19
10.1316 -0.25912 9.29858e-19
10.2351 -0.25912 9.29858e-19
10.3387 -0.25912 9.29858e-19
10.4425 -0.25912 9.29858e-19
10.5463 -0.25912 9.29858e-19
10.6503 -0.25912 9.29858e-19
10.7545 -0.25912 9.29858e-19
10.8587 -0.25912 9.29858e-19
10.9631 -0.25912 9.29858e-19
11.0676 -0.25912 9.29858e-19
11.1722 -0.25912 9.29858e-19
11.277 -0.25912 9.29858e-19
11.3819 -0.25912 9.29858e-19
11.487 -0.25912 9.29858e-19
11.5922 -0.25912 9.29858e-19
11.6975 -0.25912 9.29858e-19
11.803 -0.25912 9.29858e-19
11.9086 -0.25912 9.29858e-19
12.0144 -0.25912 9.29858e-19
12.1204 -0.25912 9.29858e-19
12.2265 -0.25912 9.29858e-19
12.3327 -0.25912 9.29858e-19
12.4391 -0.25912 9.29858e-19
12.5457 -0.25912 9.29858e-19
12.6524 -0.25912 9.29858e-19
12.7593 -0.25912 9.29858e-19
12.8664 -0.25912 9.29858e-19
12.9737 -0.25912 9.29858e-19
13.0811 -0.25912 9.29858e-19
13.1887 -0.25912 9.29858e-19
13.2965 -0.25912 9.29858e-19
13.4044 -0.25912 9.29858e-19
13.5126 -0.25912 9.29858e-19
13.6209 -0.25912 9.29858e-19
13.7294 -0.25912 9.29858e-19
13.8382 -0.25912 9.29858e-19
13.9471 -0.25912 9.29858e-19
14.0562 -0.25912 9.29858e-19
14.1655 -0.25912 9.29858e-19
14.275 -0.25912 9.29858e-19
14.3848 -0.25912 9.29858e-19
14.4947 -0.25912 9.29858e-19
14.6049 -0.25912 9.29858e-19
14.7152 -0.25912 9.29858e-19
14.8258 -0.25912 9.29858e-19
14.9367 -0.25912 9.29858e-19
15.0477 -0.25912 9.29858e-19
15.159 -0.25912 9.29858e-19
15.2705 -0.25912 9.29858e-19
15.3823 -0.25912 9.29858e-19
15.4943 -0.25912 9.29858e-19
15.6066 -0.25912 9.29858e-19
15.7191 -0.25912 9.29858e-19
15.8319 -0.25912 9.29858e-19
15.9449 -0.25912 9.29858e-19
16.0582 -0.25912 9.29858e-19
16.1717 -0.25912 9.29858e-19
16.2856 -0.25912 9.29858e-19
16.3997 -0.25912 9.29858e-19
16.5141 -0.25912 9.29858e-19
16.6288 -0.25912 9.29858e-19
16.7437 -0.25912 9.29858e-19
16.859 -0.25912 9.29858e-19
16.9746 -0.25912 9.29858e-19
17.0905 -0.25912 9.29858e-19
17.2067 -0.25912 9.29858e-19
17.3232 -0.25912 9.29858e-19
17.4401 -0.25912 9.29858e-19
17.5572 -0.25912 9.29858e-19
17.6748 -0.25912 9.29858e-19
17.7926 -0.25912 9.29858e-19
17.9108 -0.25912 9.29858e-19
18.0294 -0.25912 9.29858e-19
18.1483 -0.25912 9.29858e-19
18.2676 -0.25912 9.29858e-19
18.3873 -0.25912 9.29858e-19
18.5074 -0.25912 9.29858e-19
18.6278 -0.25912 9.29858e-19
18.7487 -0.25912 9.29858e-19
18.8699 -0.25912 9.29858e-19
18.9916 -0.25912 9.29858e-19
19.1137 -0.25912 9.29858e-19
19.2362 -0.25912 9.29858e-19
19.3592 -0.25912 9.29858e-19
19.4826 -0.25912 9.29858e-19
19.6065 -0.25912 9.29858e-19
19.7309 -0.25912 9.29858e-19
19.8557 -0.25912 9.29858e-19
19.9811 -0.25912 9.29858e-19
20.1069 -0.25912 9.29858e-19
20.2333 -0.25912 9.29858e-19
20.3602 -0.25912 9.29858e-19
20.4876 -0.25912 9.29858e-19
20.6156 -0.25912 9.29858e-19
20.7441 -0.25912 9.29858e-19
20.8732 -0.25912 9.29858e-19
21.0029 -0.25912 9.29858e-19
21.1332 -0.25912 9.29858e-19
21.2642 -0.25912 9.29858e-19
21.3958 -0.25912 9.29858e-19
21.528 -0.25912 9.29858e-19
21.6609 -0.25912 9.29858e-19
21.7945 -0.25912 9.29858e-19
21.9288 -0.25912 9.29858e-19
22.0639 -0.25912 9.29858e-19
22.1997 -0.25912 9.29858e-19
22.3363 -0.25912 9.29858e-19
22.4736 -0.25912 9.29858e-19
22.6118 -0.25912 9.29858e-19
22.7509 -0.25912 9.29858e-19
22.8908 -0.25912 9.29858e-19
23.0316 -0.25912 9.29858e-19
23.1733 -0.25912 9.29858e-19
23.316 -0.25912 9.29858e-19
23.4597 -0.25912 9.29858e-19
23.6044 -0.25912 9.29858e-19
23.7502 -0.25912 9.29858e-19
23.8971 -0.25912 9.29858e-19
24.0451 -0.25912 9.29858e-19
24.1944 -0.25912 9.29858e-19
24.3448 -0.25912 9.29858e-19
24.4966 -0.25912 9.29858e-19
24.6496 -0.25912 9.29858e-19
24.8041 -0.25912 9.29858e-19
24.9601 -0.25912 9.29858e-19
25.1175 -0.25912 9.29858e-19
25.2766 -0.25912 9.29858e-19
25.4373 -0.25912 9.29858e-19
25.5998 -0.25912 9.29858e-19
25.7641 -0.25912 9.29858e-19
25.9304 -0.25912 9.29858e-19
26.0988 -0.25912 9.29858e-19
26.2693 -0.25912 9.29858e-19
26.4421 -0.25912 9.29858e-19
26.6174 -0.25912 9.29858e-19
26.7954 -0.25912 9.29858e-19
26.9761 -0.25912 9.29858e-19
27.1598 -0.25912 9.29858e-19
27.3468 -0.25912 9.29858e-19
27.5373 -0.25912 9.29858e-19
27.7317 -0.25912 9.29858e-19
27.9302 -0.25912 9.29858e-19
28.1333 -0.25912 9.29858e-19
28.3415 -0.25912 9.29858e-19
28.5554 -0.25912 9.29858e-19
28.7758 -0.25912 9.29858e-19
29.0035 -0.25912 9.29858e-19
29.2396 -0.25912 9.29858e-19
29.4858 -0.25912 9.29858e-19
29.7441 -0.25912 9.29858e-19
30.0173 -0.25912 9.29858e-19
30.3101 -0.25912 9.29858e-19
30.6297 -0.25912 9.29858e-19
30.9905 -0.25912 9.29858e-19
31.4301 -0.25912 9.29858e-19


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1Quantum/SigmaRTwoLoop.txt <==
-31.4301 -0.344782 0.000350084
-30.9905 -0.345164 -0.000168324
-30.6297 -0.344924 0.000368778
-30.3101 -0.345127 0.000196871
-30.0173 -0.345027 0.00105305
-29.7441 -0.345406 0.000843956
-29.4858 -0.345436 0.000461542
-29.2396 -0.345421 -0.000699898
-29.0035 -0.345116 0.000127243
-28.7758 -0.345391 0.000267517
-28.5554 -0.345321 -8.42401e-05
-28.3415 -0.345259 -0.000263172
-28.1333 -0.345281 0.000461486
-27.9302 -0.345387 -0.000386327
-27.7317 -0.345183 0.000178288
-27.5373 -0.345405 2.30615e-05
-27.3468 -0.345246 -0.000102009
-27.1598 -0.345318 6.04525e-05
-26.9761 -0.345325 6.45012e-05
-26.7954 -0.34529 -0.000196427
-26.6174 -0.345315 0.000289978
-26.4421 -0.345342 -0.000313944
-26.2693 -0.345262 0.00027707
-26.0988 -0.345394 -0.000196779
-25.9304 -0.345241 0.000105518
-25.7641 -0.345398 -2.62012e-05
-25.5998 -0.34527 -2.18187e-05
-25.4373 -0.345365 3.38815e-05
-25.2766 -0.345317 -1.18608e-05
-25.1175 -0.345333 -3.39222e-05
-24.9601 -0.345349 9.11687e-05
-24.8041 -0.345327 -0.000147498
-24.6496 -0.34535 0.000192363
-24.4966 -0.345348 -0.000220149
-24.3448 -0.345332 0.000227242
-24.1944 -0.345381 -0.000216153
-24.0451 -0.345312 0.000188877
-23.8971 -0.345409 -0.00015276
-23.7502 -0.345303 0.000111403
-23.6044 -0.34542 -7.28856e-05
-23.4597 -0.345312 3.89803e-05
-23.316 -0.345416 -1.58931e-05
-23.1733 -0.345335 2.04667e-06
-23.0316 -0.345403 -1.16016e-06
-22.8908 -0.345362 8.54718e-06
-22.7509 -0.345389 -2.62274e-05
-22.6118 -0.345386 4.75919e-05
-22.4736 -0.345382 -7.42692e-05
-22.3363 -0.345401 9.90433e-05
-22.1997 -0.345385 -0.000124299
-22.0639 -0.345407 0.000143148
-21.9288 -0.345398 -0.000159388
-21.7945 -0.345404 0.000166855
-21.6609 -0.345418 -0.000170894
-21.528 -0.345398 0.000165995
-21.3958 -0.345439 -0.000158817
-21.2642 -0.345391 0.000144155
-21.1332 -0.345459 -0.000129573
-21.0029 -0.345389 0.000109733
-20.8732 -0.345474 -9.2697e-05
-20.7441 -0.345393 7.26127e-05
-20.6156 -0.345483 -5.77266e-05
-20.4876 -0.345403 4.14221e-05
-20.3602 -0.345486 -3.19687e-05
-20.2333 -0.345419 2.18738e-05
-20.1069 -0.345486 -1.94065e-05
-19.9811 -0.345438 1.62075e-05
-19.8557 -0.345484 -2.06239e-05
-19.7309 -0.345458 2.35167e-05
-19.6065 -0.345482 -3.34482e-05
-19.4826 -0.345477 4.06195e-05
-19.3592 -0.345482 -5.39627e-05
-19.2362 -0.345495 6.31357e-05
-19.1137 -0.345486 -7.75819e-05
-18.9916 -0.345509 8.6506e-05
-18.8699 -0.345494 -9.99737e-05
-18.7487 -0.345519 0.000106788
-18.6278 -0.345505 -0.000117711
-18.5074 -0.345527 0.000121154
-18.3873 -0.34552 -0.000128617
-18.2676 -0.345532 0.000128096
-18.1483 -0.345538 -0.000131839
-18.0294 -0.345536 0.000127379
-17.9108 -0.345557 -0.00012771
-17.7926 -0.34554 0.000119832
-17.6748 -0.345577 -0.000117473
-17.5572 -0.345544 0.000107029
-17.4401 -0.345596 -0.000102951
-17.3232 -0.345551 9.09543e-05
-17.2067 -0.345615 -8.62126e-05
-17.0905 -0.345559 7.3688e-05
-16.9746 -0.345631 -6.92838e-05
-16.859 -0.34557 5.71454e-05
-16.7437 -0.345646 -5.39263e-05
-16.6288 -0.345585 4.28967e-05
-16.5141 -0.345659 -4.1494e-05
-16.3997 -0.345601 3.20609e-05
-16.2856 -0.34567 -3.28644e-05
-16.1717 -0.345621 2.5271e-05
-16.0582 -0.345681 -2.84337e-05
-15.9449 -0.345642 2.26961e-05
-15.8319 -0.345691 -2.81619e-05
-15.7191 -0.345664 2.41043e-05
-15.6066 -0.345701 -3.16499e-05
-15.4943 -0.345688 2.89508e-05
-15.3823 -0.345712 -3.8235e-05
-15.2705 -0.345712 3.64777e-05
-15.159 -0.345724 -4.70909e-05
-15.0477 -0.345737 4.58108e-05
-14.9367 -0.345737 -5.73215e-05
-14.8258 -0.345761 5.60494e-05
-14.7152 -0.345753 -6.80426e-05
-14.6049 -0.345785 6.63388e-05
-14.4947 -0.34577 -7.84469e-05
-14.3848 -0.345809 7.59264e-05
-14.275 -0.34579 -8.78501e-05
-14.1655 -0.345832 8.41991e-05
-14.0562 -0.345812 -9.57197e-05
-13.9471 -0.345854 9.07036e-05
-13.8382 -0.345837 -0.000101688
-13.7294 -0.345877 9.5151e-05
-13.6209 -0.345864 -0.000105548
-13.5126 -0.3459 9.74104e-05
-13.4044 -0.345893 -0.000107247
-13.2965 -0.345923 9.74924e-05
-13.1887 -0.345924 -0.000106861
-13.0811 -0.345946 9.55273e-05
-12.9737 -0.345957 -0.000104575
-12.8664 -0.345971 9.17396e-05
-12.7593 -0.345992 -0.000100655
-12.6524 -0.345997 8.64215e-05
-12.5457 -0.346028 -9.54228e-05
-12.4391 -0.346025 7.99073e-05
-12.3327 -0.346066 -8.92303e-05
-12.2265 -0.346054 7.25502e-05
-12.1204 -0.346106 -8.24385e-05
-12.0144 -0.346086 6.47018e-05
-11.9086 -0.346147 -7.53989e-05
-11.803 -0.346121 5.66951e-05
-11.6975 -0.346189 -6.84386e-05
-11.5922 -0.346158 4.88321e-05
-11.487 -0.346233 -6.18495e-05
-11.3819 -0.346199 4.13743e-05
-11.277 -0.346278 -5.5881e-05
-11.1722 -0.346243 3.45369e-05
-11.0676 -0.346326 -5.07359e-05
-10.9631 -0.34629 2.84857e-05
-10.8587 -0.346375 -4.65694e-05
-10.7545 -0.346341 2.33375e-05
-10.6503 -0.346427 -4.34898e-05
-10.5463 -0.346397 1.91613e-05
-10.4425 -0.346481 -4.1562e-05
-10.3387 -0.346456 1.59822e-05
-10.2351 -0.346538 -4.08118e-05
-10.1316 -0.34652 1.37851e-05
-10.0282 -0.346599 -4.1231e-05
-9.92496 -0.346589 1.25205e-05
-9.82181 -0.346663 -4.27834e-05
-9.71877 -0.346663 1.21094e-05
-9.61583 -0.346732 -4.54112e-05
-9.51301 -0.346743 1.24487e-05
-9.4103 -0.346806 -4.9041e-05
-9.30769 -0.346829 1.34161e-05
-9.20518 -0.346885 -5.35897e-05
-9.10278 -0.346921 1.48746e-05
-9.00048 -0.346971 -5.89705e-05
-8.89828 -0.34702 1.66763e-05
-8.79618 -0.347063 -6.50982e-05
-8.69417 -0.347127 1.86654e-05
-8.59226 -0.347164 -7.18942e-05
-8.49044 -0.347242 2.06798e-05
-8.38872 -0.347274 -7.92914e-05
-8.28708 -0.347367 2.25525e-05
-8.18554 -0.347394 -8.72391e-05
-8.08408 -0.347503 2.41113e-05
-7.98271 -0.347526 -9.57073e-05
-7.88143 -0.34765 2.5177e-05
-7.78023 -0.34767 -0.000104692
-7.67911 -0.347811 2.55603e-05
-7.57807 -0.34783 -0.000114223
-7.47712 -0.347988 2.5057e-05
-7.37624 -0.348006 -0.000124366
-7.27544 -0.348182 2.34402e-05
-7.17471 -0.348202 -0.000135238
-7.07406 -0.348396 2.04492e-05
-6.97348 -0.348421 -0.000147015
-6.87298 -0.348634 1.5775e-05
-6.77254 -0.348666 -0.000159952
-6.67218 -0.3489 9.03747e-06
-6.57188 -0.348941 -0.000174408
-6.47166 -0.349198 -2.45008e-07
-6.37149 -0.349252 -0.000190877
-6.2714 -0.349535 -1.27017e-05
-6.17136 -0.349606 -0.000210048
-6.07139 -0.349918 -2.91768e-05
-5.97148 -0.350011 -0.000232881
-5.87163 -0.350357 -5.0833e-05
-5.77184 -0.350479 -0.000260732
-5.67211 -0.350865 -7.93119e-05
-5.57243 -0.351024 -0.000295556
-5.47281 -0.351459 -0.000116993
-5.37325 -0.351665 -0.000340231
-5.27373 -0.352161 -0.000167424
-5.17427 -0.352428 -0.000399114
-5.07487 -0.353001 -0.000236064
-4.97551 -0.35335 -0.000479023
-4.8762 -0.354024 -0.000331621
-4.77694 -0.354484 -0.000591053
-4.67772 -0.355294 -0.000468601
-4.57855 -0.355906 -0.000754129
-4.47943 -0.356907 -0.000672443
-4.38035 -0.357737 -0.00100245
-4.28131 -0.359017 -0.000990711
-4.18232 -0.360176 -0.00140244
-4.08336 -0.361885 -0.00151985
-3.98445 -0.363568 -0.00209561
-3.88557 -0.365983 -0.00247739
-3.78673 -0.368569 -0.00342317
-3.68793 -0.372257 -0.00443078
-3.58916 -0.376562 -0.00636361
-3.49043 -0.382813 -0.00920576
-3.39173 -0.390762 -0.0145419
-3.29307 -0.402449 -0.0248454
-3.19443 -0.416 -0.0472555
-3.09583 -0.419273 -0.098085
-2.99725 -0.356839 -0.122598
-2.89871 -0.297597 -0.0910881
-2.80019 -0.286636 -0.0543906
-2.7017 -0.29333 -0.0331058
-2.60323 -0.301218 -0.0224527
-2.50479 -0.307634 -0.0162537
-2.40638 -0.312675 -0.0128819
-2.30798 -0.316662 -0.0104387
-2.20961 -0.319891 -0.00917115
-2.11126 -0.322606 -0.00803124
-2.01293 -0.324923 -0.00762715
-1.91462 -0.327026 -0.00713887
-1.81632 -0.328944 -0.00726754
-1.71804 -0.330855 -0.00730857
-1.61978 -0.332764 -0.00802649
-1.52154 -0.334892 -0.00887214
-1.42331 -0.337279 -0.010818
-1.32509 -0.340209 -0.0138415
-1.22689 -0.343568 -0.0199978
-1.12869 -0.346749 -0.0307764
-1.03051 -0.36577 -0.0314128
-0.932337 -0.332931 -0.0191043
-0.834173 -0.311286 -0.0112619
-0.736016 -0.311756 -0.00514559
-0.637867 -0.314209 -0.00265298
-0.539723 -0.316329 -0.00128375
-0.441585 -0.31786 -0.000827801
-0.343451 -0.318974 -0.000350162
-0.24532 -0.319713 -0.000313987
-0.147191 -0.320187 -4.53099e-05
-0.0490634 -0.320408 -0.00011263
0.0490634 -0.320408 0.00011263
0.147191 -0.320187 4.53099e-05
0.24532 -0.319713 0.000313987
0.343451 -0.318974 0.000350162
0.441585 -0.31786 0.000827801
0.539723 -0.316329 0.00128375
0.637867 -0.314209 0.00265298
0.736016 -0.311756 0.00514559
0.834173 -0.311286 0.0112619
0.932337 -0.332931 0.0191043
1.03051 -0.36577 0.0314128
1.12869 -0.346749 0.0307764
1.22689 -0.343568 0.0199978
1.32509 -0.340209 0.0138415
1.42331 -0.337279 0.010818
1.52154 -0.334892 0.00887214
1.61978 -0.332764 0.00802649
1.71804 -0.330855 0.00730857
1.81632 -0.328944 0.00726754
1.91462 -0.327026 0.00713887
2.01293 -0.324923 0.00762715
2.11126 -0.322606 0.00803124
2.20961 -0.319891 0.00917115
2.30798 -0.316662 0.0104387
2.40638 -0.312675 0.0128819
2.50479 -0.307634 0.0162537
2.60323 -0.301218 0.0224527
2.7017 -0.29333 0.0331058
2.80019 -0.286636 0.0543906
2.89871 -0.297597 0.0910881
2.99725 -0.356839 0.122598
3.09583 -0.419273 0.098085
3.19443 -0.416 0.0472555
3.29307 -0.402449 0.0248454
3.39173 -0.390762 0.0145419
3.49043 -0.382813 0.00920576
3.58916 -0.376562 0.00636361
3.68793 -0.372257 0.00443078
3.78673 -0.368569 0.00342317
3.88557 -0.365983 0.00247739
3.98445 -0.363568 0.00209561
4.08336 -0.361885 0.00151985
4.18232 -0.360176 0.00140244
4.28131 -0.359017 0.000990711
4.38035 -0.357737 0.00100245
4.47943 -0.356907 0.000672443
4.57855 -0.355906 0.000754129
4.67772 -0.355294 0.000468601
4.77694 -0.354484 0.000591053
4.8762 -0.354024 0.000331621
4.97551 -0.35335 0.000479023
5.07487 -0.353001 0.000236064
5.17427 -0.352428 0.000399114
5.27373 -0.352161 0.000167424
5.37325 -0.351665 0.000340231
5.47281 -0.351459 0.000116993
5.57243 -0.351024 0.000295556
5.67211 -0.350865 7.93119e-05
5.77184 -0.350479 0.000260732
5.87163 -0.350357 5.0833e-05
5.97148 -0.350011 0.000232881
6.07139 -0.349918 2.91768e-05
6.17136 -0.349606 0.000210048
6.2714 -0.349535 1.27017e-05
6.37149 -0.349252 0.000190877
6.47166 -0.349198 2.45008e-07
6.57188 -0.348941 0.000174408
6.67218 -0.3489 -9.03747e-06
6.77254 -0.348666 0.000159952
6.87298 -0.348634 -1.5775e-05
6.97348 -0.348421 0.000147015
7.07406 -0.348396 -2.04492e-05
7.17471 -0.348202 0.000135238
7.27544 -0.348182 -2.34402e-05
7.37624 -0.348006 0.000124366
7.47712 -0.347988 -2.5057e-05
7.57807 -0.34783 0.000114223
7.67911 -0.347811 -2.55603e-05
7.78023 -0.34767 0.000104692
7.88143 -0.34765 -2.5177e-05
7.98271 -0.347526 9.57073e-05
8.08408 -0.347503 -2.41113e-05
8.18554 -0.347394 8.72391e-05
8.28708 -0.347367 -2.25525e-05
8.38872 -0.347274 7.92914e-05
8.49044 -0.347242 -2.06798e-05
8.59226 -0.347164 7.18942e-05
8.69417 -0.347127 -1.86654e-05
8.79618 -0.347063 6.50982e-05
8.89828 -0.34702 -1.66763e-05
9.00048 -0.346971 5.89705e-05
9.10278 -0.346921 -1.48746e-05
9.20518 -0.346885 5.35897e-05
9.30769 -0.346829 -1.34161e-05
9.4103 -0.346806 4.9041e-05
9.51301 -0.346743 -1.24487e-05
9.61583 -0.346732 4.54112e-05
9.71877 -0.346663 -1.21094e-05
9.82181 -0.346663 4.27834e-05
9.92496 -0.346589 -1.25205e-05
10.0282 -0.346599 4.1231e-05
10.1316 -0.34652 -1.37851e-05
10.2351 -0.346538 4.08118e-05
10.3387 -0.346456 -1.59822e-05
10.4425 -0.346481 4.1562e-05
10.5463 -0.346397 -1.91613e-05
10.6503 -0.346427 4.34898e-05
10.7545 -0.346341 -2.33375e-05
10.8587 -0.346375 4.65694e-05
10.9631 -0.34629 -2.84857e-05
11.0676 -0.346326 5.07359e-05
11.1722 -0.346243 -3.45369e-05
11.277 -0.346278 5.5881e-05
11.3819 -0.346199 -4.13743e-05
11.487 -0.346233 6.18495e-05
11.5922 -0.346158 -4.88321e-05
11.6975 -0.346189 6.84386e-05
11.803 -0.346121 -5.66951e-05
11.9086 -0.346147 7.53989e-05
12.0144 -0.346086 -6.47018e-05
12.1204 -0.346106 8.24385e-05
12.2265 -0.346054 -7.25502e-05
12.3327 -0.346066 8.92303e-05
12.4391 -0.346025 -7.99073e-05
12.5457 -0.346028 9.54228e-05
12.6524 -0.345997 -8.64215e-05
12.7593 -0.345992 0.000100655
12.8664 -0.345971 -9.17396e-05
12.9737 -0.345957 0.000104575
13.0811 -0.345946 -9.55273e-05
13.1887 -0.345924 0.000106861
13.2965 -0.345923 -9.74924e-05
13.4044 -0.345893 0.000107247
13.5126 -0.3459 -9.74104e-05
13.6209 -0.345864 0.000105548
13.7294 -0.345877 -9.5151e-05
13.8382 -0.345837 0.000101688
13.9471 -0.345854 -9.07036e-05
14.0562 -0.345812 9.57197e-05
14.1655 -0.345832 -8.41991e-05
14.275 -0.34579 8.78501e-05
14.3848 -0.345809 -7.59264e-05
14.4947 -0.34577 7.84469e-05
14.6049 -0.345785 -6.63388e-05
14.7152 -0.345753 6.80426e-05
14.8258 -0.345761 -5.60494e-05
14.9367 -0.345737 5.73215e-05
15.0477 -0.345737 -4.58108e-05
15.159 -0.345724 4.70909e-05
15.2705 -0.345712 -3.64777e-05
15.3823 -0.345712 3.8235e-05
15.4943 -0.345688 -2.89508e-05
15.6066 -0.345701 3.16499e-05
15.7191 -0.345664 -2.41043e-05
15.8319 -0.345691 2.81619e-05
15.9449 -0.345642 -2.26961e-05
16.0582 -0.345681 2.84337e-05
16.1717 -0.345621 -2.5271e-05
16.2856 -0.34567 3.28644e-05
16.3997 -0.345601 -3.20609e-05
16.5141 -0.345659 4.1494e-05
16.6288 -0.345585 -4.28967e-05
16.7437 -0.345646 5.39263e-05
16.859 -0.34557 -5.71454e-05
16.9746 -0.345631 6.92838e-05
17.0905 -0.345559 -7.3688e-05
17.2067 -0.345615 8.62126e-05
17.3232 -0.345551 -9.09543e-05
17.4401 -0.345596 0.000102951
17.5572 -0.345544 -0.000107029
17.6748 -0.345577 0.000117473
17.7926 -0.34554 -0.000119832
17.9108 -0.345557 0.00012771
18.0294 -0.345536 -0.000127379
18.1483 -0.345538 0.000131839
18.2676 -0.345532 -0.000128096
18.3873 -0.34552 0.000128617
18.5074 -0.345527 -0.000121154
18.6278 -0.345505 0.000117711
18.7487 -0.345519 -0.000106788
18.8699 -0.345494 9.99737e-05
18.9916 -0.345509 -8.6506e-05
19.1137 -0.345486 7.75819e-05
19.2362 -0.345495 -6.31357e-05
19.3592 -0.345482 5.39627e-05
19.4826 -0.345477 -4.06195e-05
19.6065 -0.345482 3.34482e-05
19.7309 -0.345458 -2.35167e-05
19.8557 -0.345484 2.06239e-05
19.9811 -0.345438 -1.62075e-05
20.1069 -0.345486 1.94065e-05
20.2333 -0.345419 -2.18738e-05
20.3602 -0.345486 3.19687e-05
20.4876 -0.345403 -4.14221e-05
20.6156 -0.345483 5.77266e-05
20.7441 -0.345393 -7.26127e-05
20.8732 -0.345474 9.2697e-05
21.0029 -0.345389 -0.000109733
21.1332 -0.345459 0.000129573
21.2642 -0.345391 -0.000144155
21.3958 -0.345439 0.000158817
21.528 -0.345398 -0.000165995
21.6609 -0.345418 0.000170894
21.7945 -0.345404 -0.000166855
21.9288 -0.345398 0.000159388
22.0639 -0.345407 -0.000143148
22.1997 -0.345385 0.000124299
22.3363 -0.345401 -9.90433e-05
22.4736 -0.345382 7.42692e-05
22.6118 -0.345386 -4.75919e-05
22.7509 -0.345389 2.62274e-05
22.8908 -0.345362 -8.54718e-06
23.0316 -0.345403 1.16016e-06
23.1733 -0.345335 -2.04667e-06
23.316 -0.345416 1.58931e-05
23.4597 -0.345312 -3.89803e-05
23.6044 -0.34542 7.28856e-05
23.7502 -0.345303 -0.000111403
23.8971 -0.345409 0.00015276
24.0451 -0.345312 -0.000188877
24.1944 -0.345381 0.000216153
24.3448 -0.345332 -0.000227242
24.4966 -0.345348 0.000220149
24.6496 -0.34535 -0.000192363
24.8041 -0.345327 0.000147498
24.9601 -0.345349 -9.11687e-05
25.1175 -0.345333 3.39222e-05
25.2766 -0.345317 1.18608e-05
25.4373 -0.345365 -3.38815e-05
25.5998 -0.34527 2.18187e-05
25.7641 -0.345398 2.62012e-05
25.9304 -0.345241 -0.000105518
26.0988 -0.345394 0.000196779
26.2693 -0.345262 -0.00027707
26.4421 -0.345342 0.000313944
26.6174 -0.345315 -0.000289978
26.7954 -0.34529 0.000196427
26.9761 -0.345325 -6.45012e-05
27.1598 -0.345318 -6.04525e-05
27.3468 -0.345246 0.000102009
27.5373 -0.345405 -2.30615e-05
27.7317 -0.345183 -0.000178288
27.9302 -0.345387 0.000386327
28.1333 -0.345281 -0.000461486
28.3415 -0.345259 0.000263172
28.5554 -0.345321 8.42401e-05
28.7758 -0.345391 -0.000267517
29.0035 -0.345116 -0.000127243
29.2396 -0.345421 0.000699898
29.4858 -0.345436 -0.000461542
29.7441 -0.345406 -0.000843956
30.0173 -0.345027 -0.00105305
30.3101 -0.345127 -0.000196871
30.6297 -0.344924 -0.000368778
30.9905 -0.345164 0.000168324
31.4301 -0.344782 -0.000350084


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1Quantum/iFpOneLoop.txt <==
-31.4301 1.80634e-25 3.22898e-06
-30.9905 5.99076e-25 3.3686e-06
-30.6297 -2.05402e-26 3.48927e-06
-30.3101 -1.42279e-24 3.60102e-06
-30.0173 5.01315e-25 3.7076e-06
-29.7441 1.98451e-25 3.81093e-06
-29.4858 2.4405e-25 3.91214e-06
-29.2396 -7.06735e-25 4.01199e-06
-29.0035 1.30232e-24 4.11099e-06
-28.7758 1.11619e-25 4.20955e-06
-28.5554 -9.37332e-25 4.30795e-06
-28.3415 -9.34731e-25 4.40644e-06
-28.1333 5.19306e-25 4.50521e-06
-27.9302 9.8939e-25 4.60443e-06
-27.7317 2.49482e-24 4.70424e-06
-27.5373 5.50011e-25 4.80476e-06
-27.3468 -1.13945e-24 4.9061e-06
-27.1598 -5.27861e-25 5.00837e-06
-26.9761 2.79287e-25 5.11165e-06
-26.7954 2.93017e-25 5.21602e-06
-26.6174 1.15559e-24 5.32157e-06
-26.4421 -6.75158e-25 5.42837e-06
-26.2693 -2.45872e-24 5.53649e-06
-26.0988 -2.25124e-24 5.64599e-06
-25.9304 8.47668e-25 5.75695e-06
-25.7641 6.05888e-25 5.86943e-06
-25.5998 -8.06438e-25 5.98349e-06
-25.4373 -5.16086e-24 6.09918e-06
-25.2766 5.92004e-25 6.21659e-06
-25.1175 -2.26714e-24 6.33575e-06
-24.9601 2.25925e-25 6.45675e-06
-24.8041 2.68926e-24 6.57962e-06
-24.6496 1.26337e-25 6.70445e-06
-24.4966 -2.27841e-24 6.83128e-06
-24.3448 1.26634e-24 6.96018e-06
-24.1944 3.26871e-24 7.09122e-06
-24.0451 -2.66625e-24 7.22445e-06
-23.8971 -9.82834e-25 7.35993e-06
-23.7502 2.36418e-24 7.49775e-06
-23.6044 2.54225e-24 7.63795e-06
-23.4597 4.29475e-24 7.78061e-06
-23.316 -3.52928e-24 7.9258e-06
-23.1733 4.13296e-24 8.07358e-06
-23.0316 4.09136e-24 8.22403e-06
-22.8908 -4.21289e-25 8.37722e-06
-22.7509 8.97817e-25 8.53323e-06
-22.6118 6.65834e-25 8.69213e-06
-22.4736 3.67676e-24 8.854e-06
-22.3363 4.39413e-25 9.01892e-06
-22.1997 8.06318e-25 9.18697e-06
-22.0639 4.82359e-26 9.35824e-06
-21.9288 2.91791e-24 9.53281e-06
-21.7945 -7.67443e-24 9.71077e-06
-21.6609 6.272e-24 9.89222e-06
-21.528 -7.16903e-24 1.00772e-05
-21.3958 1.36086e-24 1.02659e-05
-21.2642 -1.07433e-25 1.04584e-05
-21.1332 -4.1192e-24 1.06548e-05
-21.0029 -2.96052e-24 1.08551e-05
-20.8732 6.83544e-24 1.10595e-05
-20.7441 -1.62086e-24 1.12681e-05
-20.6156 5.61783e-24 1.14811e-05
-20.4876 -6.35647e-24 1.16984e-05
-20.3602 6.35299e-24 1.19203e-05
-20.2333 -1.82494e-24 1.21469e-05
-20.1069 7.90883e-24 1.23783e-05
-19.9811 9.99283e-24 1.26147e-05
-19.8557 6.7126e-25 1.28561e-05
-19.7309 -4.52731e-25 1.31027e-05
-19.6065 5.60979e-24 1.33548e-05
-19.4826 -4.62125e-24 1.36123e-05
-19.3592 2.52419e-25 1.38755e-05
-19.2362 1.01217e-23 1.41445e-05
-19.1137 6.52565e-24 1.44196e-05
-18.9916 -4.30571e-24 1.47008e-05
-18.8699 5.02061e-24 1.49884e-05
-18.7487 5.64558e-24 1.52825e-05
-18.6278 -3.1582e-24 1.55833e-05
-18.5074 2.58228e-24 1.58911e-05
-18.3873 -1.22404e-23 1.6206e-05
-18.2676 1.5227e-24 1.65282e-05
-18.1483 1.16086e-23 1.68579e-05
-18.0294 1.20471e-23 1.71955e-05
-17.9108 -1.48133e-24 1.75411e-05
-17.7926 5.10471e-24 1.78949e-05
-17.6748 1.35027e-23 1.82572e-05
-17.5572 -1.5681e-23 1.86283e-05
-17.4401 4.56811e-24 1.90084e-05
-17.3232 -1.94132e-23 1.93978e-05
-17.2067 1.79799e-23 1.97968e-05
-17.0905 1.23818e-24 2.02057e-05
-16.9746 1.41462e-24 2.06248e-05
-16.859 -1.09237e-23 2.10544e-05
-16.7437 3.61088e-24 2.14949e-05
-16.6288 -9.63842e-24 2.19466e-05
-16.5141 6.23493e-24 2.24099e-05
-16.3997 8.06132e-24 2.28851e-05
-16.2856 6.23403e-24 2.33726e-05
-16.1717 -4.31748e-24 2.38729e-05
-16.0582 1.37649e-23 2.43863e-05
-15.9449 -1.00792e-23 2.49133e-05
-15.8319 -7.53681e-24 2.54543e-05
-15.7191 3.05335e-23 2.60098e-05
-15.6066 2.25302e-23 2.65804e-05
-15.4943 6.05667e-24 2.71664e-05
-15.3823 -8.5788e-24 2.77684e-05
-15.2705 -2.45373e-23 2.83871e-05
-15.159 -7.78992e-25 2.90229e-05
-15.0477 2.21344e-24 2.96764e-05
-14.9367 -1.00075e-23 3.03483e-05
-14.8258 -9.77549e-25 3.10393e-05
-14.7152 2.14163e-24 3.17499e-05
-14.6049 -1.87316e-23 3.2481e-05
-14.4947 -4.42479e-24 3.32332e-05
-14.3848 -2.91205e-23 3.40073e-05
-14.275 -6.92465e-24 3.48042e-05
-14.1655 2.53981e-24 3.56246e-05
-14.0562 2.18781e-23 3.64694e-05
-13.9471 1.53848e-23 3.73396e-05
-13.8382 2.86513e-23 3.8236e-05
-13.7294 -4.55143e-23 3.91598e-05
-13.6209 1.964e-23 4.01119e-05
-13.5126 2.75134e-23 4.10934e-05
-13.4044 7.39931e-24 4.21056e-05
-13.2965 1.60678e-23 4.31495e-05
-13.1887 9.8684e-24 4.42264e-05
-13.0811 -2.12895e-23 4.53376e-05
-12.9737 -2.01874e-23 4.64846e-05
-12.8664 4.04049e-23 4.76687e-05
-12.7593 4.51581e-23 4.88915e-05
-12.6524 3.17886e-23 5.01546e-05
-12.5457 -4.8032e-23 5.14596e-05
-12.4391 1.01996e-23 5.28083e-05
-12.3327 -5.92644e-23 5.42025e-05
-12.2265 -1.82422e-23 5.56441e-05
-12.1204 7.78963e-23 5.71353e-05
-12.0144 -6.28316e-25 5.8678e-05
-11.9086 -6.79614e-23 6.02746e-05
-11.803 1.53178e-23 6.19275e-05
-11.6975 -7.16975e-23 6.36391e-05
-11.5922 -2.24838e-23 6.54121e-05
-11.487 4.15064e-24 6.72491e-05
-11.3819 -1.39814e-22 6.91533e-05
-11.277 1.50471e-22 7.11276e-05
-11.1722 6.65096e-23 7.31753e-05
-11.0676 -4.0735e-23 7.52998e-05
-10.9631 -6.63489e-23 7.75048e-05
-10.8587 9.12902e-23 7.97941e-05
-10.7545 1.44216e-23 8.21718e-05
-10.6503 8.93396e-23 8.46422e-05
-10.5463 9.57776e-24 8.72098e-05
-10.4425 7.94784e-23 8.98796e-05
-10.3387 8.31168e-23 9.26565e-05
-10.2351 -7.00145e-23 9.55461e-05
-10.1316 2.71988e-23 9.85542e-05
-10.0282 -2.68021e-23 0.000101687
-9.92496 8.60992e-23 0.000104951
-9.82181 -1.43083e-22 0.000108352
-9.71877 4.27896e-23 0.000111899
-9.61583 5.00393e-23 0.0001156
-9.51301 -1.5506e-23 0.000119462
-9.4103 1.24533e-22 0.000123495
-9.30769 1.08525e-24 0.000127708
-9.20518 1.82255e-23 0.000132112
-9.10278 -1.31913e-22 0.000136716
-9.00048 7.97673e-23 0.000141534
-8.89828 -1.03011e-22 0.000146577
-8.79618 -7.4909e-23 0.00015186
-8.69417 1.20608e-22 0.000157395
-8.59226 -2.9707e-23 0.0001632
-8.49044 1.03321e-22 0.00016929
-8.38872 4.98856e-23 0.000175683
-8.28708 -8.39438e-23 0.000182398
-8.18554 -4.00562e-23 0.000189457
-8.08408 -1.41339e-22 0.000196881
-7.98271 9.29696e-24 0.000204695
-7.88143 2.33065e-22 0.000212926
-7.78023 -3.00861e-22 0.0002216
-7.67911 -7.39469e-23 0.000230749
-7.57807 5.0037e-22 0.000240406
-7.47712 -4.66711e-22 0.000250607
-7.37624 4.90436e-23 0.000261392
-7.27544 7.89967e-23 0.000272803
-7.17471 9.21574e-23 0.000284887
-7.07406 1.60209e-22 0.000297696
-6.97348 1.31367e-22 0.000311283
-6.87298 -3.0914e-22 0.000325712
-6.77254 -5.65494e-22 0.000341048
-6.67218 -2.15884e-22 0.000357366
-6.57188 -5.08484e-22 0.000374747
-6.47166 -3.8067e-22 0.000393279
-6.37149 5.54952e-22 0.000413061
-6.2714 -5.26747e-22 0.000434203
-6.17136 -2.72334e-22 0.000456825
-6.07139 1.43343e-21 0.000481063
-5.97148 -1.56387e-21 0.000507065
-5.87163 -5.12006e-22 0.000534998
-5.77184 -1.20047e-21 0.000565049
-5.67211 1.36577e-21 0.000597427
-5.57243 -4.58838e-22 0.000632368
-5.47281 4.14391e-22 0.000670134
-5.37325 5.76714e-22 0.000711026
-5.27373 -1.92014e-22 0.000755381
-5.17427 1.15946e-21 0.000803583
-5.07487 -9.32381e-22 0.000856069
-4.97551 -1.21354e-21 0.000913339
-4.8762 1.418e-21 0.000975967
-4.77694 -2.15125e-21 0.00104461
-4.67772 -5.26568e-22 0.00112003
-4.57855 -6.99962e-22 0.00120311
-4.47943 4.09381e-21 0.00129487
-4.38035 5.36954e-21 0.00139651
-4.28131 2.39559e-21 0.00150945
-4.18232 -6.55781e-21 0.00163534
-4.08336 9.74114e-21 0.00177615
-3.98445 -1.47305e-21 0.00193422
-3.88557 -2.10724e-22 0.00211238
-3.78673 9.6844e-22 0.00231401
-3.68793 -9.12889e-21 0.00254323
-3.58916 1.858e-21 0.00280507
-3.49043 1.21524e-20 0.00310573
-3.39173 -1.41765e-21 0.00345291
-3.29307 9.55229e-22 0.00385623
-3.19443 -1.36095e-20 0.00432789
-3.09583 -1.66447e-20 0.00488343
-2.99725 1.47251e-20 0.00554293
-2.89871 5.07445e-21 0.00633264
-2.80019 2.26852e-20 0.00728733
-2.7017 3.13454e-20 0.00845376
-2.60323 -3.79254e-20 0.00989587
-2.50479 6.2174e-20 0.0117027
-2.40638 6.02564e-20 0.0140011
-2.30798 -1.2308e-19 0.0169756
-2.20961 8.83436e-20 0.0209032
-2.11126 -1.57419e-19 0.0262125
-2.01293 -2.5688e-19 0.0335931
-1.91462 -6.17352e-20 0.0442069
-1.81632 -2.25416e-19 0.0601259
-1.71804 3.76796e-19 0.0853179
-1.61978 -2.20265e-19 0.128118
-1.52154 2.01719e-18 0.208375
-1.42331 3.41479e-19 0.382649
-1.32509 1.67964e-17 0.864279
-1.22689 -6.01889e-17 2.96805
-1.12869 3.07302e-16 17.0375
-1.03051 -7.41563e-17 4.39222
-0.932337 1.7062e-18 1.33352
-0.834173 6.82948e-18 0.652191
-0.736016 7.43132e-19 0.401762
-0.637867 1.0775e-18 0.283048
-0.539723 -5.54005e-19 0.218002
-0.441585 1.98771e-18 0.179175
-0.343451 -2.15166e-19 0.154947
-0.24532 -4.31497e-19 0.139774
-0.147191 -4.73512e-20 0.130826
-0.0490634 1.131e-19 0.12666
0.0490634 -5.34777e-20 0.12666
0.147191 1.29246e-19 0.130826
0.24532 3.56848e-19 0.139774
0.343451 -2.92218e-19 0.154947
0.441585 2.15341e-18 0.179175
0.539723 7.53927e-19 0.218002
0.637867 -1.7268e-18 0.283048
0.736016 -9.6395e-19 0.401762
0.834173 -7.18525e-18 0.652191
0.932337 -1.02472e-17 1.33352
1.03051 -1.66951e-16 4.39222
1.12869 2.22445e-16 17.0375
1.22689 -3.98938e-17 2.96805
1.32509 1.39195e-17 0.864279
1.42331 -4.02567e-19 0.382649
1.52154 1.26185e-18 0.208375
1.61978 1.25643e-19 0.128118
1.71804 -2.29055e-19 0.0853179
1.81632 1.95824e-19 0.0601259
1.91462 2.81197e-19 0.0442069
2.01293 -6.85009e-20 0.0335931
2.11126 7.04078e-20 0.0262125
2.20961 9.37595e-20 0.0209032
2.30798 6.90313e-20 0.0169756
2.40638 -5.53695e-20 0.0140011
2.50479 4.23214e-20 0.0117027
2.60323 -2.00315e-20 0.00989587
2.7017 -1.53175e-20 0.00845376
2.80019 3.99233e-20 0.00728733
2.89871 -9.11712e-21 0.00633264
2.99725 2.32129e-20 0.00554293
3.09583 2.85953e-21 0.00488343
3.19443 -1.23724e-20 0.00432789
3.29307 -3.59203e-21 0.00385623
3.39173 -3.96771e-21 0.00345291
3.49043 2.35224e-21 0.00310573
3.58916 -1.21913e-20 0.00280507
3.68793 9.28615e-21 0.00254323
3.78673 -2.10935e-21 0.00231401
3.88557 -2.95799e-21 0.00211238
3.98445 -5.2683e-21 0.00193422
4.08336 1.13073e-20 0.00177615
4.18232 3.59372e-21 0.00163534
4.28131 1.64456e-21 0.00150945
4.38035 4.60838e-21 0.00139651
4.47943 -1.31089e-21 0.00129487
4.57855 -1.13949e-21 0.00120311
4.67772 3.06715e-21 0.00112003
4.77694 1.1824e-21 0.00104461
4.8762 -3.57214e-22 0.000975967
4.97551 -3.59165e-22 0.000913339
5.07487 -2.73765e-21 0.000856069
5.17427 4.17305e-21 0.000803583
5.27373 1.04387e-21 0.000755381
5.37325 -1.09112e-21 0.000711026
5.47281 -4.01623e-23 0.000670134
5.57243 -1.20702e-22 0.000632368
5.67211 2.042e-21 0.000597427
5.77184 2.45194e-22 0.000565049
5.87163 -1.6356e-21 0.000534998
5.97148 5.80869e-22 0.000507065
6.07139 1.27572e-21 0.000481063
6.17136 7.65812e-22 0.000456825
6.2714 1.00073e-21 0.000434203
6.37149 -1.79716e-22 0.000413061
6.47166 1.6286e-22 0.000393279
6.57188 -1.27514e-22 0.000374747
6.67218 -2.73253e-22 0.000357366
6.77254 -4.38129e-22 0.000341048
6.87298 -1.09631e-23 0.000325712
6.97348 -3.13025e-22 0.000311283
7.07406 -8.15014e-23 0.000297696
7.17471 2.83236e-22 0.000284887
7.27544 1.57807e-22 0.000272803
7.37624 -1.89597e-22 0.000261392
7.47712 -5.3156e-23 0.000250607
7.57807 4.4477e-22 0.000240406
7.67911 -1.50981e-22 0.000230749
7.78023 -1.37402e-23 0.0002216
7.88143 6.64791e-23 0.000212926
7.98271 1.41985e-22 0.000204695
8.08408 2.71072e-22 0.000196881
8.18554 -3.07522e-23 0.000189457
8.28708 -1.24126e-22 0.000182398
8.38872 -1.75511e-22 0.000175683
8.49044 3.2056e-23 0.00016929
8.59226 1.8392e-23 0.0001632
8.69417 7.15472e-23 0.000157395
8.79618 2.65644e-22 0.00015186
8.89828 -2.18447e-22 0.000146577
9.00048 1.47159e-22 0.000141534
9.10278 -1.5107e-22 0.000136716
9.20518 1.62183e-23 0.000132112
9.30769 -8.6985e-23 0.000127708
9.4103 1.49671e-22 0.000123495
9.51301 8.87269e-23 0.000119462
9.61583 -2.01931e-22 0.0001156
9.71877 -1.14123e-22 0.000111899
9.82181 -1.14232e-22 0.000108352
9.92496 -4.98085e-23 0.000104951
10.0282 -1.44426e-22 0.000101687
10.1316 -2.00531e-22 9.85542e-05
10.2351 1.07538e-22 9.55461e-05
10.3387 3.62575e-23 9.26565e-05
10.4425 -4.09453e-23 8.98796e-05
10.5463 3.98222e-23 8.72098e-05
10.6503 6.9922e-23 8.46422e-05
10.7545 -1.63014e-23 8.21718e-05
10.8587 -9.64014e-23 7.97941e-05
10.9631 -4.104e-23 7.75048e-05
11.0676 -8.89283e-25 7.52998e-05
11.1722 -6.69357e-23 7.31753e-05
11.277 4.96934e-24 7.11276e-05
11.3819 -4.99639e-23 6.91533e-05
11.487 -1.39912e-22 6.72491e-05
11.5922 8.37364e-24 6.54121e-05
11.6975 -6.19363e-23 6.36391e-05
11.803 -8.57563e-23 6.19275e-05
11.9086 3.85351e-23 6.02746e-05
12.0144 -2.20576e-23 5.8678e-05
12.1204 3.01526e-23 5.71353e-05
12.2265 8.85732e-24 5.56441e-05
12.3327 -5.47519e-24 5.42025e-05
12.4391 4.45541e-24 5.28083e-05
12.5457 2.69314e-23 5.14596e-05
12.6524 -1.18127e-23 5.01546e-05
12.7593 -1.42017e-23 4.88915e-05
12.8664 3.44187e-24 4.76687e-05
12.9737 -1.53727e-23 4.64846e-05
13.0811 1.39442e-23 4.53376e-05
13.1887 2.84844e-23 4.42264e-05
13.2965 1.27501e-23 4.31495e-05
13.4044 1.15904e-23 4.21056e-05
13.5126 -7.12772e-24 4.10934e-05
13.6209 -6.98728e-24 4.01119e-05
13.7294 2.76817e-23 3.91598e-05
13.8382 4.79438e-23 3.8236e-05
13.9471 1.21722e-24 3.73396e-05
14.0562 -2.06886e-23 3.64694e-05
14.1655 -3.24845e-24 3.56246e-05
14.275 3.11378e-23 3.48042e-05
14.3848 9.21356e-24 3.40073e-05
14.4947 8.54785e-24 3.32332e-05
14.6049 4.56965e-24 3.2481e-05
14.7152 -1.69994e-23 3.17499e-05
14.8258 1.10292e-23 3.10393e-05
14.9367 -1.88769e-23 3.03483e-05
15.0477 -1.80517e-24 2.96764e-05
15.159 1.69013e-25 2.90229e-05
15.2705 -1.09598e-23 2.83871e-05
15.3823 -1.99196e-23 2.77684e-05
15.4943 9.45372e-24 2.71664e-05
15.6066 5.64108e-24 2.65804e-05
15.7191 1.13598e-23 2.60098e-05
15.8319 -1.89343e-23 2.54543e-05
15.9449 -1.03272e-23 2.49133e-05
16.0582 -4.63998e-25 2.43863e-05
16.1717 -8.90548e-24 2.38729e-05
16.2856 1.71973e-23 2.33726e-05
16.3997 -1.24446e-24 2.28851e-05
16.5141 5.88174e-24 2.24099e-05
16.6288 -1.87892e-23 2.19466e-05
16.7437 1.39112e-23 2.14949e-05
16.859 8.90507e-24 2.10544e-05
16.9746 7.29918e-24 2.06248e-05
17.0905 -1.31786e-23 2.02057e-05
17.2067 -1.83929e-23 1.97968e-05
17.3232 -3.22771e-24 1.93978e-05
17.4401 -1.43905e-23 1.90084e-05
17.5572 4.3446e-24 1.86283e-05
17.6748 1.53593e-23 1.82572e-05
17.7926 7.3384e-24 1.78949e-05
17.9108 -1.07971e-23 1.75411e-05
18.0294 1.6915e-28 1.71955e-05
18.1483 2.91486e-24 1.68579e-05
18.2676 -3.53239e-24 1.65282e-05
18.3873 -1.95428e-24 1.6206e-05
18.5074 5.77144e-24 1.58911e-05
18.6278 -1.08758e-24 1.55833e-05
18.7487 -5.15622e-24 1.52825e-05
18.8699 1.12718e-23 1.49884e-05
18.9916 1.59165e-23 1.47008e-05
19.1137 3.42339e-24 1.44196e-05
19.2362 6.04526e-25 1.41445e-05
19.3592 -1.33534e-23 1.38755e-05
19.4826 -2.10429e-24 1.36123e-05
19.6065 -1.12047e-24 1.33548e-05
19.7309 -2.82699e-24 1.31027e-05
19.8557 -1.65753e-26 1.28561e-05
19.9811 -7.56068e-25 1.26147e-05
20.1069 6.45669e-24 1.23783e-05
20.2333 -3.37369e-24 1.21469e-05
20.3602 4.82527e-24 1.19203e-05
20.4876 -2.00957e-24 1.16984e-05
20.6156 5.53562e-24 1.14811e-05
20.7441 -4.08345e-25 1.12681e-05
20.8732 1.14254e-24 1.10595e-05
21.0029 3.84409e-24 1.08551e-05
21.1332 4.61702e-25 1.06548e-05
21.2642 -1.85586e-24 1.04584e-05
21.3958 -4.18272e-24 1.02659e-05
21.528 2.92113e-24 1.00772e-05
21.6609 -6.17029e-25 9.89222e-06
21.7945 -2.90448e-24 9.71077e-06
21.9288 5.36581e-24 9.53281e-06
22.0639 6.31902e-24 9.35824e-06
22.1997 1.44221e-24 9.18697e-06
22.3363 -6.10362e-24 9.01892e-06
22.4736 4.41582e-24 8.854e-06
22.6118 -2.35035e-24 8.69213e-06
22.7509 -1.99458e-24 8.53323e-06
22.8908 -8.96171e-25 8.37722e-06
23.0316 6.48774e-24 8.22403e-06
23.1733 -2.88133e-24 8.07358e-06
23.316 -5.23317e-24 7.9258e-06
23.4597 4.96801e-25 7.78061e-06
23.6044 2.09463e-24 7.63795e-06
23.7502 -8.41535e-25 7.49775e-06
23.8971 -4.21281e-25 7.35993e-06
24.0451 8.29221e-25 7.22445e-06
24.1944 -5.25824e-24 7.09122e-06
24.3448 9.5701e-25 6.96018e-06
24.4966 4.63331e-24 6.83128e-06
24.6496 2.58457e-24 6.70445e-06
24.8041 1.1023e-24 6.57962e-06
24.9601 4.71758e-24 6.45675e-06
25.1175 8.17259e-25 6.33575e-06
25.2766 -1.47912e-24 6.21659e-06
25.4373 -1.39805e-24 6.09918e-06
25.5998 3.13387e-24 5.98349e-06
25.7641 1.11097e-24 5.86943e-06
25.9304 1.46857e-24 5.75695e-06
26.0988 -8.8893e-25 5.64599e-06
26.2693 2.60073e-24 5.53649e-06
26.4421 -1.62756e-24 5.42837e-06
26.6174 2.39784e-24 5.32157e-06
26.7954 4.37356e-25 5.21602e-06
26.9761 -1.16713e-24 5.11165e-06
27.1598 1.37234e-24 5.00837e-06
27.3468 -1.18407e-24 4.9061e-06
27.5373 1.15894e-24 4.80476e-06
27.7317 -9.34319e-25 4.70424e-06
27.9302 -1.17602e-24 4.60443e-06
28.1333 7.74354e-25 4.50521e-06
28.3415 7.77114e-25 4.40644e-06
28.5554 1.63917e-24 4.30795e-06
28.7758 -1.10686e-24 4.20955e-06
29.0035 -9.75358e-25 4.11099e-06
29.2396 -7.45144e-25 4.01199e-06
29.4858 -1.57482e-25 3.91214e-06
29.7441 1.5098e-24 3.81093e-06
30.0173 3.31797e-26 3.7076e-06
30.3101 9.50042e-25 3.60102e-06
30.6297 -9.91564e-25 3.48927e-06
30.9905 -7.14712e-25 3.3686e-06
31.4301 3.41183e-25 3.22898e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1Quantum/iFpTwoLoop.txt <==
-31.4301 -2.21407e-22 3.22918e-06
-30.9905 9.07239e-22 3.36938e-06
-30.6297 -1.16951e-21 3.48949e-06
-30.3101 -2.63432e-22 3.60146e-06
-30.0173 -2.07703e-22 3.70701e-06
-29.7441 4.704e-22 3.81059e-06
-29.4858 1.83897e-21 3.91231e-06
-29.2396 -1.25361e-21 4.01376e-06
-29.0035 1.96977e-21 4.11165e-06
-28.7758 -3.31143e-22 4.21003e-06
-28.5554 -2.0923e-21 4.30899e-06
-28.3415 -1.33055e-21 4.40779e-06
-28.1333 1.92769e-21 4.50545e-06
-27.9302 5.69325e-22 4.60609e-06
-27.7317 -1.17293e-21 4.70499e-06
-27.5373 9.81005e-23 4.80581e-06
-27.3468 1.00419e-21 4.90742e-06
-27.1598 9.80209e-22 5.00943e-06
-26.9761 -1.84401e-21 5.11274e-06
-26.7954 -9.27668e-22 5.21766e-06
-26.6174 1.28875e-21 5.32229e-06
-26.4421 2.34284e-21 5.43036e-06
-26.2693 9.6151e-22 5.53729e-06
-26.0988 -3.17201e-21 5.64785e-06
-25.9304 8.76951e-22 5.7582e-06
-25.7641 3.0894e-21 5.87102e-06
-25.5998 2.12315e-21 5.98511e-06
-25.4373 -2.69796e-21 6.10073e-06
-25.2766 -3.35928e-21 6.2183e-06
-25.1175 -1.65102e-21 6.33758e-06
-24.9601 9.65363e-22 6.4583e-06
-24.8041 -8.78899e-22 6.58186e-06
-24.6496 -1.67443e-22 6.70583e-06
-24.4966 3.63373e-21 6.83386e-06
-24.3448 6.10004e-21 6.96156e-06
-24.1944 -2.09034e-21 7.09395e-06
-24.0451 -3.7454e-21 7.22604e-06
-23.8971 8.57481e-22 7.36263e-06
-23.7502 -2.06432e-21 7.49969e-06
-23.6044 -6.86902e-22 7.64056e-06
-23.4597 -2.11843e-21 7.78292e-06
-23.316 -1.2691e-21 7.92837e-06
-23.1733 -5.31324e-21 8.07617e-06
-23.0316 3.09542e-21 8.22672e-06
-22.8908 2.50763e-22 8.37996e-06
-22.7509 1.52265e-21 8.53618e-06
-22.6118 7.0873e-22 8.69489e-06
-22.4736 4.58739e-21 8.85732e-06
-22.3363 2.10894e-21 9.02164e-06
-22.1997 -4.4311e-21 9.19071e-06
-22.0639 -2.37386e-21 9.36096e-06
-21.9288 8.04403e-22 9.53693e-06
-21.7945 3.65172e-21 9.71357e-06
-21.6609 -9.57159e-22 9.89665e-06
-21.528 -7.3875e-21 1.00802e-05
-21.3958 -4.05967e-21 1.02706e-05
-21.2642 -6.57992e-22 1.04617e-05
-21.1332 5.17534e-21 1.06596e-05
-21.0029 2.34369e-21 1.08588e-05
-20.8732 7.35946e-22 1.10644e-05
-20.7441 -2.09189e-21 1.12723e-05
-20.6156 -5.02844e-21 1.14861e-05
-20.4876 5.46701e-22 1.1703e-05
-20.3602 -4.52279e-21 1.19255e-05
-20.2333 1.06821e-21 1.21519e-05
-20.1069 6.26412e-21 1.23838e-05
-19.9811 5.35055e-21 1.262e-05
-19.8557 1.68595e-21 1.28619e-05
-19.7309 -9.14155e-21 1.31084e-05
-19.6065 -5.9734e-21 1.3361e-05
-19.4826 -3.11126e-21 1.36182e-05
-19.3592 2.47328e-21 1.38823e-05
-19.2362 3.51333e-21 1.41507e-05
-19.1137 1.70668e-21 1.4427e-05
-18.9916 1.2181e-21 1.47072e-05
-18.8699 -1.12672e-20 1.49965e-05
-18.7487 1.50108e-21 1.52892e-05
-18.6278 8.20819e-21 1.55921e-05
-18.5074 1.88701e-21 1.58981e-05
-18.3873 -1.64249e-21 1.62154e-05
-18.2676 -1.63577e-20 1.65356e-05
-18.1483 -1.94127e-21 1.68681e-05
-18.0294 1.44218e-20 1.72035e-05
-17.9108 1.47566e-20 1.75518e-05
-17.7926 1.17936e-22 1.79035e-05
-17.6748 -8.10986e-21 1.82685e-05
-17.5572 -4.24183e-21 1.86376e-05
-17.4401 7.85642e-21 1.90204e-05
-17.3232 1.62062e-20 1.9408e-05
-17.2067 9.10747e-21 1.98094e-05
-17.0905 2.70662e-21 2.02168e-05
-16.9746 -1.10425e-20 2.06381e-05
-16.859 -6.7169e-21 2.10666e-05
-16.7437 2.80663e-21 2.1509e-05
-16.6288 2.44472e-21 2.19599e-05
-16.5141 -6.0459e-21 2.24248e-05
-16.3997 -6.70188e-21 2.28995e-05
-16.2856 4.68516e-21 2.33885e-05
-16.1717 1.11734e-20 2.38884e-05
-16.0582 1.22339e-20 2.44032e-05
-15.9449 -2.21765e-20 2.493e-05
-15.8319 -2.20694e-20 2.54725e-05
-15.7191 1.56547e-20 2.60278e-05
-15.6066 7.16074e-21 2.65999e-05
-15.4943 1.23924e-20 2.71856e-05
-15.3823 -1.94714e-21 2.77896e-05
-15.2705 -8.49879e-21 2.84076e-05
-15.159 1.01114e-24 2.90458e-05
-15.0477 8.2573e-21 2.96983e-05
-14.9367 -7.76643e-22 3.03732e-05
-14.8258 7.97984e-21 3.10627e-05
-14.7152 -8.86104e-21 3.1777e-05
-14.6049 3.0096e-21 3.25061e-05
-14.4947 -3.62735e-20 3.32626e-05
-14.3848 -2.77065e-21 3.40342e-05
-14.275 2.67852e-20 3.48361e-05
-14.1655 8.83226e-21 3.56535e-05
-14.0562 1.98333e-21 3.65041e-05
-13.9471 -1.30442e-20 3.73707e-05
-13.8382 -1.46613e-20 3.82737e-05
-13.7294 2.61589e-21 3.91934e-05
-13.6209 3.18708e-20 4.01528e-05
-13.5126 -4.24107e-22 4.11298e-05
-13.4044 8.99369e-21 4.21499e-05
-13.2965 -3.13568e-20 4.3189e-05
-13.1887 -5.1884e-20 4.42744e-05
-13.0811 9.76842e-21 4.53807e-05
-12.9737 -2.65388e-21 4.65367e-05
-12.8664 2.63992e-20 4.77158e-05
-12.7593 6.59063e-20 4.8948e-05
-12.6524 2.26499e-20 5.02061e-05
-12.5457 -2.50496e-20 5.15209e-05
-12.4391 -4.84434e-20 5.28647e-05
-12.3327 4.03414e-21 5.42689e-05
-12.2265 2.36558e-20 5.57061e-05
-12.1204 6.27512e-20 5.72075e-05
-12.0144 -5.43005e-20 5.87462e-05
-11.9086 -3.92185e-20 6.03532e-05
-11.803 -2.24564e-20 6.20026e-05
-11.6975 3.95765e-20 6.37246e-05
-11.5922 1.94776e-20 6.54949e-05
-11.487 4.66968e-21 6.73425e-05
-11.3819 -7.22721e-20 6.92447e-05
-11.277 -6.92896e-20 7.12297e-05
-11.1722 -1.93936e-20 7.32763e-05
-11.0676 -1.36671e-22 7.54117e-05
-10.9631 4.89957e-21 7.76165e-05
-10.8587 1.19344e-19 7.9917e-05
-10.7545 4.24331e-21 8.22954e-05
-10.6503 -6.33002e-20 8.47775e-05
-10.5463 7.56171e-21 8.73468e-05
-10.4425 -1.12304e-20 9.0029e-05
-10.3387 -8.12352e-20 9.28085e-05
-10.2351 -8.59537e-20 9.57115e-05
-10.1316 6.03998e-20 9.8723e-05
-10.0282 1.47863e-19 0.00010187
-9.92496 1.8747e-19 0.000105138
-9.82181 6.32213e-20 0.000108557
-9.71877 -7.00124e-20 0.000112109
-9.61583 -7.04855e-21 0.000115828
-9.51301 -2.26677e-20 0.000119696
-9.4103 -5.85946e-20 0.00012375
-9.30769 7.49435e-20 0.000127969
-9.20518 -4.39407e-20 0.000132397
-9.10278 -2.98253e-20 0.000137009
-9.00048 -2.61292e-21 0.000141856
-8.89828 -2.11712e-20 0.000146906
-8.79618 2.37067e-20 0.000152222
-8.69417 -2.06272e-19 0.000157765
-8.59226 -2.92332e-20 0.00016361
-8.49044 -1.29966e-20 0.000169707
-8.38872 1.32174e-19 0.000176148
-8.28708 -1.13277e-19 0.000182872
-8.18554 1.50247e-19 0.000189987
-8.08408 2.60554e-19 0.000197419
-7.98271 -1.68882e-19 0.000205301
-7.88143 -6.86251e-20 0.000213539
-7.78023 -1.38389e-19 0.000222293
-7.67911 -1.25426e-19 0.000231452
-7.57807 5.13134e-20 0.000241203
-7.47712 -1.76241e-19 0.000251416
-7.37624 4.05095e-20 0.000262313
-7.27544 4.33196e-19 0.000273737
-7.17471 6.81589e-19 0.000285955
-7.07406 -4.13379e-19 0.000298779
-6.97348 -2.75884e-19 0.000312526
-6.87298 1.6673e-19 0.000326976
-6.77254 -3.40627e-19 0.000342502
-6.67218 -6.49108e-19 0.000358849
-6.57188 3.59939e-19 0.000376457
-6.47166 -2.42949e-19 0.000395028
-6.37149 -3.97209e-20 0.000415084
-6.2714 -9.32973e-20 0.000436281
-6.17136 7.46898e-19 0.000459234
-6.07139 -9.75276e-20 0.000483548
-5.97148 -2.74581e-19 0.000509953
-5.87163 -5.19543e-19 0.000537995
-5.77184 5.70829e-20 0.000568539
-5.67211 6.29123e-20 0.000601072
-5.57243 2.85897e-19 0.000636623
-5.47281 4.95539e-19 0.000674611
-5.37325 1.47916e-18 0.000716267
-5.27373 9.9248e-19 0.000760942
-5.17427 -4.27837e-19 0.000810114
-5.07487 -1.00493e-18 0.000863067
-4.97551 -4.03167e-19 0.000921592
-4.8762 -1.89571e-19 0.00098491
-4.77694 -9.1399e-19 0.00105521
-4.67772 3.38262e-18 0.00113168
-4.57855 2.26965e-18 0.00121701
-4.47943 -1.45853e-18 0.00131039
-4.38035 8.56245e-19 0.00141522
-4.28131 1.47794e-18 0.00153079
-4.18232 -1.72582e-18 0.00166142
-4.08336 -4.08356e-18 0.00180674
-3.98445 -3.54473e-18 0.00197245
-3.88557 -4.16591e-18 0.00215902
-3.78673 5.50404e-18 0.00237443
-3.68793 -7.43867e-20 0.00262152
-3.58916 -1.1106e-18 0.00291322
-3.49043 4.16563e-18 0.00326081
-3.39173 1.34542e-17 0.00369484
-3.29307 8.29823e-19 0.00427308
-3.19443 -6.91989e-18 0.00514468
-3.09583 1.71107e-18 0.00667799
-2.99725 -6.89236e-18 0.00799913
-2.89871 1.32481e-17 0.00840267
-2.80019 2.10496e-17 0.00876909
-2.7017 -8.50417e-18 0.00959282
-2.60323 1.19776e-17 0.0109105
-2.50479 -2.00511e-18 0.0127018
-2.40638 2.75579e-17 0.0150997
-2.30798 -3.34774e-17 0.018249
-2.20961 1.94629e-17 0.0225097
-2.11126 -1.51711e-16 0.028308
-2.01293 -9.91172e-17 0.0365445
-1.91462 -1.90322e-16 0.0485143
-1.81632 4.81575e-16 0.0669587
-1.71804 -8.75825e-16 0.096812
-1.61978 2.17353e-15 0.149766
-1.52154 7.31386e-16 0.254386
-1.42331 1.01616e-14 0.503212
-1.32509 -6.30118e-14 1.29928
-1.22689 9.68436e-13 5.61438
-1.12869 3.40416e-12 10.8351
-1.03051 3.42848e-13 2.56971
-0.932337 -3.81938e-14 1.13431
-0.834173 2.77262e-15 0.619019
-0.736016 -4.52596e-17 0.373117
-0.637867 -1.54144e-15 0.260169
-0.539723 -1.57635e-15 0.19901
-0.441585 1.98148e-15 0.163955
-0.343451 4.21541e-15 0.141324
-0.24532 1.45181e-15 0.128273
-0.147191 -1.89391e-15 0.119177
-0.0490634 -1.95431e-14 0.117798
0.0490634 1.9877e-14 0.117798
0.147191 2.81683e-15 0.119177
0.24532 -1.03859e-15 0.128273
0.343451 -3.7735e-15 0.141324
0.441585 -4.32109e-15 0.163955
0.539723 4.22626e-15 0.19901
0.637867 2.0551e-15 0.260169
0.736016 5.64374e-15 0.373117
0.834173 -1.32732e-14 0.619019
0.932337 -2.09033e-14 1.13431
1.03051 5.5083e-15 2.56971
1.12869 1.36869e-11 10.8351
1.22689 -2.87323e-12 5.61438
1.32509 -5.47794e-14 1.29928
1.42331 -4.53333e-14 0.503212
1.52154 -8.17477e-16 0.254386
1.61978 -5.58884e-17 0.149766
1.71804 6.42268e-16 0.096812
1.81632 -1.39002e-16 0.0669587
1.91462 8.79246e-17 0.0485143
2.01293 -1.31273e-17 0.0365445
2.11126 1.95645e-16 0.028308
2.20961 -2.83777e-17 0.0225097
2.30798 1.28033e-18 0.018249
2.40638 -2.05649e-17 0.0150997
2.50479 -7.09791e-18 0.0127018
2.60323 -1.13989e-17 0.0109105
2.7017 -4.19407e-19 0.00959282
2.80019 -1.98251e-17 0.00876909
2.89871 -1.88021e-17 0.00840267
2.99725 1.22167e-17 0.00799913
3.09583 -5.58053e-18 0.00667799
3.19443 8.53411e-18 0.00514468
3.29307 -1.33979e-19 0.00427308
3.39173 -1.30281e-17 0.00369484
3.49043 -5.28134e-18 0.00326081
3.58916 2.09368e-18 0.00291322
3.68793 3.32479e-19 0.00262152
3.78673 -5.40021e-18 0.00237443
3.88557 4.3277e-18 0.00215902
3.98445 3.78821e-18 0.00197245
4.08336 3.47593e-18 0.00180674
4.18232 1.89435e-18 0.00166142
4.28131 -1.61822e-18 0.00153079
4.38035 -8.40876e-19 0.00141522
4.47943 1.28141e-18 0.00131039
4.57855 -2.28154e-18 0.00121701
4.67772 -3.36694e-18 0.00113168
4.77694 8.16001e-19 0.00105521
4.8762 4.16682e-19 0.00098491
4.97551 4.07057e-19 0.000921592
5.07487 9.25653e-19 0.000863067
5.17427 5.06148e-19 0.000810114
5.27373 -1.09572e-18 0.000760942
5.37325 -1.46059e-18 0.000716267
5.47281 -4.90818e-19 0.000674611
5.57243 -2.96114e-19 0.000636623
5.67211 -9.39523e-20 0.000601072
5.77184 -5.13922e-20 0.000568539
5.87163 4.90146e-19 0.000537995
5.97148 2.75233e-19 0.000509953
6.07139 8.84608e-20 0.000483548
6.17136 -7.21344e-19 0.000459234
6.2714 4.91781e-20 0.000436281
6.37149 5.85781e-20 0.000415084
6.47166 2.48775e-19 0.000395028
6.57188 -3.35355e-19 0.000376457
6.67218 6.61579e-19 0.000358849
6.77254 3.42113e-19 0.000342502
6.87298 -1.78201e-19 0.000326976
6.97348 2.8218e-19 0.000312526
7.07406 3.97757e-19 0.000298779
7.17471 -6.84551e-19 0.000285955
7.27544 -4.30348e-19 0.000273737
7.37624 -3.12255e-20 0.000262313
7.47712 1.77755e-19 0.000251416
7.57807 -5.418e-20 0.000241203
7.67911 1.24759e-19 0.000231452
7.78023 1.39648e-19 0.000222293
7.88143 6.98384e-20 0.000213539
7.98271 1.58865e-19 0.000205301
8.08408 -2.6234e-19 0.000197419
8.18554 -1.53182e-19 0.000189987
8.28708 1.05075e-19 0.000182872
8.38872 -1.24352e-19 0.000176148
8.49044 1.4465e-20 0.000169707
8.59226 2.7392e-20 0.00016361
8.69417 2.0565e-19 0.000157765
8.79618 -3.31331e-20 0.000152222
8.89828 2.08752e-20 0.000146906
9.00048 -2.37567e-21 0.000141856
9.10278 3.04057e-20 0.000137009
9.20518 4.22892e-20 0.000132397
9.30769 -7.34295e-20 0.000127969
9.4103 6.00311e-20 0.00012375
9.51301 1.6914e-20 0.000119696
9.61583 1.85726e-21 0.000115828
9.71877 7.21828e-20 0.000112109
9.82181 -6.52135e-20 0.000108557
9.92496 -1.87566e-19 0.000105138
10.0282 -1.51233e-19 0.00010187
10.1316 -6.12167e-20 9.8723e-05
10.2351 8.42805e-20 9.57115e-05
10.3387 8.09185e-20 9.28085e-05
10.4425 1.09447e-20 9.0029e-05
10.5463 -7.52174e-21 8.73468e-05
10.6503 6.47362e-20 8.47775e-05
10.7545 -1.84558e-21 8.22954e-05
10.8587 -1.19774e-19 7.9917e-05
10.9631 -5.07191e-21 7.76165e-05
11.0676 7.95736e-22 7.54117e-05
11.1722 1.97883e-20 7.32763e-05
11.277 6.81892e-20 7.12297e-05
11.3819 7.27197e-20 6.92447e-05
11.487 -5.47333e-21 6.73425e-05
11.5922 -1.95908e-20 6.54949e-05
11.6975 -3.90086e-20 6.37246e-05
11.803 2.0486e-20 6.20026e-05
11.9086 3.92227e-20 6.03532e-05
12.0144 5.41924e-20 5.87462e-05
12.1204 -6.29397e-20 5.72075e-05
12.2265 -2.3352e-20 5.57061e-05
12.3327 -4.99485e-21 5.42689e-05
12.4391 5.01017e-20 5.28647e-05
12.5457 2.45333e-20 5.15209e-05
12.6524 -2.25493e-20 5.02061e-05
12.7593 -6.69957e-20 4.8948e-05
12.8664 -2.74165e-20 4.77158e-05
12.9737 1.43668e-21 4.65367e-05
13.0811 -9.43006e-21 4.53807e-05
13.1887 5.12463e-20 4.42744e-05
13.2965 3.11254e-20 4.3189e-05
13.4044 -9.61598e-21 4.21499e-05
13.5126 5.14226e-22 4.11298e-05
13.6209 -3.20945e-20 4.01528e-05
13.7294 -2.79835e-21 3.91934e-05
13.8382 1.4629e-20 3.82737e-05
13.9471 1.25446e-20 3.73707e-05
14.0562 -2.00794e-21 3.65041e-05
14.1655 -8.89448e-21 3.56535e-05
14.275 -2.6681e-20 3.48361e-05
14.3848 2.7673e-21 3.40342e-05
14.4947 3.60509e-20 3.32626e-05
14.6049 -2.85273e-21 3.25061e-05
14.7152 8.82292e-21 3.1777e-05
14.8258 -8.28493e-21 3.10627e-05
14.9367 5.89869e-22 3.03732e-05
15.0477 -8.77843e-21 2.96983e-05
15.159 -7.39958e-23 2.90458e-05
15.2705 8.50187e-21 2.84076e-05
15.3823 1.8801e-21 2.77896e-05
15.4943 -1.17832e-20 2.71856e-05
15.6066 -7.05189e-21 2.65999e-05
15.7191 -1.53526e-20 2.60278e-05
15.8319 2.19943e-20 2.54725e-05
15.9449 2.26925e-20 2.493e-05
16.0582 -1.20862e-20 2.44032e-05
16.1717 -1.08514e-20 2.38884e-05
16.2856 -4.69574e-21 2.33885e-05
16.3997 6.91816e-21 2.28995e-05
16.5141 5.50227e-21 2.24248e-05
16.6288 -2.5152e-21 2.19599e-05
16.7437 -2.84495e-21 2.1509e-05
16.859 6.73386e-21 2.10666e-05
16.9746 1.11334e-20 2.06381e-05
17.0905 -2.88867e-21 2.02168e-05
17.2067 -9.50745e-21 1.98094e-05
17.3232 -1.63117e-20 1.9408e-05
17.4401 -8.2044e-21 1.90204e-05
17.5572 3.94549e-21 1.86376e-05
17.6748 8.27213e-21 1.82685e-05
17.7926 -8.7657e-23 1.79035e-05
17.9108 -1.48373e-20 1.75518e-05
18.0294 -1.45641e-20 1.72035e-05
18.1483 2.02899e-21 1.68681e-05
18.2676 1.63991e-20 1.65356e-05
18.3873 1.73039e-21 1.62154e-05
18.5074 -2.00116e-21 1.58981e-05
18.6278 -8.33781e-21 1.55921e-05
18.7487 -1.71294e-21 1.52892e-05
18.8699 1.12097e-20 1.49965e-05
18.9916 -1.14568e-21 1.47072e-05
19.1137 -1.75469e-21 1.4427e-05
19.2362 -3.62722e-21 1.41507e-05
19.3592 -2.36563e-21 1.38823e-05
19.4826 3.31919e-21 1.36182e-05
19.6065 5.72322e-21 1.3361e-05
19.7309 9.15005e-21 1.31084e-05
19.8557 -1.6009e-21 1.28619e-05
19.9811 -5.63191e-21 1.262e-05
20.1069 -6.24119e-21 1.23838e-05
20.2333 -1.05633e-21 1.21519e-05
20.3602 4.34652e-21 1.19255e-05
20.4876 -5.00706e-22 1.1703e-05
20.6156 4.80817e-21 1.14861e-05
20.7441 2.15261e-21 1.12723e-05
20.8732 -7.87048e-22 1.10644e-05
21.0029 -2.52807e-21 1.08588e-05
21.1332 -5.3891e-21 1.06596e-05
21.2642 5.12561e-22 1.04617e-05
21.3958 3.95016e-21 1.02706e-05
21.528 7.43904e-21 1.00802e-05
21.6609 8.79899e-22 9.89665e-06
21.7945 -3.70729e-21 9.71357e-06
21.9288 -6.45611e-22 9.53693e-06
22.0639 2.36306e-21 9.36096e-06
22.1997 4.22043e-21 9.19071e-06
22.3363 -2.08933e-21 9.02164e-06
22.4736 -4.61799e-21 8.85732e-06
22.6118 -6.38061e-22 8.69489e-06
22.7509 -1.53221e-21 8.53618e-06
22.8908 -2.19035e-22 8.37996e-06
23.0316 -3.16506e-21 8.22672e-06
23.1733 5.29327e-21 8.07617e-06
23.316 1.23236e-21 7.92837e-06
23.4597 2.03611e-21 7.78292e-06
23.6044 7.1919e-22 7.64056e-06
23.7502 2.1269e-21 7.49969e-06
23.8971 -8.58838e-22 7.36263e-06
24.0451 3.72788e-21 7.22604e-06
24.1944 2.01662e-21 7.09395e-06
24.3448 -6.06273e-21 6.96156e-06
24.4966 -3.73777e-21 6.83386e-06
24.6496 1.21122e-22 6.70583e-06
24.8041 8.35809e-22 6.58186e-06
24.9601 -9.78647e-22 6.4583e-06
25.1175 1.6217e-21 6.33758e-06
25.2766 3.2597e-21 6.2183e-06
25.4373 2.7488e-21 6.10073e-06
25.5998 -2.12769e-21 5.98511e-06
25.7641 -3.15169e-21 5.87102e-06
25.9304 -8.87741e-22 5.7582e-06
26.0988 3.16908e-21 5.64785e-06
26.2693 -1.01927e-21 5.53729e-06
26.4421 -2.33231e-21 5.43036e-06
26.6174 -1.2308e-21 5.32229e-06
26.7954 8.97503e-22 5.21766e-06
26.9761 1.79456e-21 5.11274e-06
27.1598 -9.67305e-22 5.00943e-06
27.3468 -1.01254e-21 4.90742e-06
27.5373 -1.03454e-22 4.80581e-06
27.7317 1.1212e-21 4.70499e-06
27.9302 -5.65488e-22 4.60609e-06
28.1333 -1.92932e-21 4.50545e-06
28.3415 1.37061e-21 4.40779e-06
28.5554 2.10125e-21 4.30899e-06
28.7758 3.44278e-22 4.21003e-06
29.0035 -1.95438e-21 4.11165e-06
29.2396 1.25404e-21 4.01376e-06
29.4858 -1.83494e-21 3.91231e-06
29.7441 -4.66937e-22 3.81059e-06
30.0173 1.7713e-22 3.70701e-06
30.3101 2.81624e-22 3.60146e-06
30.6297 1.17021e-21 3.48949e-06
30.9905 -9.00896e-22 3.36938e-06
31.4301 1.98143e-22 3.22918e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1Quantum/iFp_FRG.txt <==
-31.4301 -1.60024e-09 1.46853e-08
-30.9905 7.98517e-12 5.9938e-11
-30.6297 1.22484e-11 -1.93708e-09
-30.3101 -4.03378e-11 -3.83021e-09
-30.0173 -1.52121e-11 -5.35825e-09
-29.7441 -4.81632e-11 -4.97452e-09
-29.4858 -1.79479e-11 -5.04087e-09
-29.2396 -6.90914e-11 -5.92646e-09
-29.0035 -2.90676e-11 -5.73268e-09
-28.7758 -9.97285e-11 -7.14284e-09
-28.5554 -4.40741e-11 -7.14946e-09
-28.3415 -1.24912e-10 -8.33175e-09
-28.1333 -5.60905e-11 -8.29709e-09
-27.9302 -1.49499e-10 -9.38523e-09
-27.7317 -7.61121e-11 -9.86734e-09
-27.5373 -1.92554e-10 -1.13165e-08
-27.3468 -9.17049e-11 -1.15737e-08
-27.1598 -2.4731e-10 -1.38232e-08
-26.9761 -1.05158e-10 -1.44339e-08
-26.7954 -2.97338e-10 -1.74303e-08
-26.6174 -6.79055e-11 -1.68576e-08
-26.4421 -2.78228e-10 -2.00223e-08
-26.2693 -1.96113e-11 -1.90512e-08
-26.0988 -3.70231e-10 -2.31125e-08
-25.9304 -1.58214e-10 -2.18903e-08
-25.7641 -7.70043e-10 -2.71974e-08
-25.5998 -5.01403e-10 -2.48918e-08
-25.4373 -1.26526e-09 -3.00316e-08
-25.2766 -4.49627e-10 -2.74467e-08
-25.1175 2.55306e-10 -3.44913e-08
-24.9601 1.29568e-09 -3.0723e-08
-24.8041 2.18866e-09 -4.02411e-08
-24.6496 -2.60684e-11 -3.66988e-08
-24.4966 -1.57238e-09 -4.88659e-08
-24.3448 -1.14802e-09 -4.19222e-08
-24.1944 1.68723e-09 -5.26229e-08
-24.0451 5.56474e-09 -4.39644e-08
-23.8971 3.21825e-09 -5.90753e-08
-23.7502 -4.87918e-09 -5.36158e-08
-23.6044 -1.60123e-08 -6.93832e-08
-23.4597 -6.52034e-09 -5.69851e-08
-23.316 -8.51194e-09 -8.51715e-08
-23.1733 -5.30356e-09 -7.03523e-08
-23.0316 -1.53207e-08 -1.05602e-07
-22.8908 -3.32103e-09 -7.85864e-08
-22.7509 -1.17342e-08 -1.1531e-07
-22.6118 -7.9232e-10 -8.14878e-08
-22.4736 -8.21634e-09 -1.23659e-07
-22.3363 -9.71858e-13 -8.61721e-08
-22.1997 -7.33065e-09 -1.3434e-07
-22.0639 2.28387e-09 -8.5679e-08
-21.9288 -5.76239e-09 -1.26854e-07
-21.7945 2.06523e-09 -7.95874e-08
-21.6609 -4.01636e-09 -1.30255e-07
-21.528 2.97446e-09 -8.81481e-08
-21.3958 -1.07868e-08 -1.6313e-07
-21.2642 1.76261e-09 -9.73773e-08
-21.1332 -1.05976e-08 -1.68323e-07
-21.0029 3.10804e-09 -9.56897e-08
-20.8732 -8.98602e-09 -1.69267e-07
-20.7441 3.30214e-09 -9.94682e-08
-20.6156 -1.09187e-08 -1.83996e-07
-20.4876 3.17762e-09 -1.04935e-07
-20.3602 -1.34324e-08 -2.00345e-07
-20.2333 3.92579e-09 -1.10001e-07
-20.1069 -1.43692e-08 -2.13396e-07
-19.9811 3.69391e-09 -1.13205e-07
-19.8557 -1.50428e-08 -2.2324e-07
-19.7309 4.15044e-09 -1.19283e-07
-19.6065 -1.74549e-08 -2.45628e-07
-19.4826 4.52294e-09 -1.2763e-07
-19.3592 -1.97187e-08 -2.67695e-07
-19.2362 4.92336e-09 -1.35272e-07
-19.1137 -2.23862e-08 -2.91201e-07
-18.9916 5.40075e-09 -1.44874e-07
-18.8699 -2.77168e-08 -3.36522e-07
-18.7487 6.66049e-09 -1.66077e-07
-18.6278 -3.84937e-08 -4.19126e-07
-18.5074 8.18327e-09 -1.82772e-07
-18.3873 -4.84664e-08 -4.84464e-07
-18.2676 9.40209e-09 -1.91799e-07
-18.1483 -5.74325e-08 -5.3864e-07
-18.0294 1.03477e-08 -1.96615e-07
-17.9108 -6.6917e-08 -5.91725e-07
-17.7926 1.15577e-08 -2.05015e-07
-17.6748 -7.98358e-08 -6.66042e-07
-17.5572 1.27314e-08 -2.1313e-07
-17.4401 -8.79106e-08 -7.1274e-07
-17.3232 1.34975e-08 -2.16741e-07
-17.2067 -9.55624e-08 -7.56967e-07
-17.0905 1.44419e-08 -2.23336e-07
-16.9746 -1.04887e-07 -8.12601e-07
-16.859 1.54867e-08 -2.30741e-07
-16.7437 -1.13947e-07 -8.66984e-07
-16.6288 1.60504e-08 -2.32385e-07
-16.5141 -1.13267e-07 -8.63942e-07
-16.3997 1.59405e-08 -2.27645e-07
-16.2856 -1.17411e-07 -8.77592e-07
-16.1717 1.61386e-08 -2.23693e-07
-16.0582 -1.25926e-07 -9.07766e-07
-15.9449 1.65048e-08 -2.21433e-07
-15.8319 -1.42065e-07 -9.75844e-07
-15.7191 1.72615e-08 -2.22043e-07
-15.6066 -1.58029e-07 -1.04069e-06
-15.4943 1.72495e-08 -2.15251e-07
-15.3823 -1.66387e-07 -1.0672e-06
-15.2705 1.76887e-08 -2.15191e-07
-15.159 -1.84826e-07 -1.16239e-06
-15.0477 1.86992e-08 -2.19948e-07
-14.9367 -1.98e-07 -1.25357e-06
-14.8258 1.9703e-08 -2.25486e-07
-14.7152 -2.0559e-07 -1.34281e-06
-14.6049 2.08417e-08 -2.33429e-07
-14.4947 -2.08218e-07 -1.433e-06
-14.3848 2.27933e-08 -2.49698e-07
-14.275 -2.02324e-07 -1.60464e-06
-14.1655 2.64608e-08 -2.77528e-07
-14.0562 -1.55773e-07 -1.74592e-06
-13.9471 2.9812e-08 -2.95511e-07
-13.8382 -8.76319e-08 -1.73179e-06
-13.7294 3.18875e-08 -2.99699e-07
-13.6209 -2.58429e-08 -1.617e-06
-13.5126 3.28935e-08 -2.9395e-07
-13.4044 2.42369e-08 -1.45523e-06
-13.2965 3.41851e-08 -2.89115e-07
-13.1887 6.31577e-08 -1.23265e-06
-13.0811 3.45159e-08 -2.73786e-07
-12.9737 7.47137e-08 -9.8236e-07
-12.8664 3.29343e-08 -2.44932e-07
-12.7593 6.94018e-08 -7.64108e-07
-12.6524 3.02856e-08 -2.10266e-07
-12.5457 5.79882e-08 -5.88729e-07
-12.4391 2.65342e-08 -1.70509e-07
-12.3327 4.55656e-08 -4.50945e-07
-12.2265 2.15013e-08 -1.23517e-07
-12.1204 3.33998e-08 -3.38173e-07
-12.0144 1.58729e-08 -7.54059e-08
-11.9086 2.50919e-08 -2.67341e-07
-11.803 1.16638e-08 -4.06767e-08
-11.6975 2.00746e-08 -2.25233e-07
-11.5922 8.79789e-09 -1.7098e-08
-11.487 1.66513e-08 -1.9641e-07
-11.3819 6.68394e-09 4.17885e-10
-11.277 1.38869e-08 -1.73145e-07
-11.1722 4.78891e-09 1.62208e-08
-11.0676 1.14879e-08 -1.53328e-07
-10.9631 3.13508e-09 3.00092e-08
-10.8587 9.57177e-09 -1.37726e-07
-10.7545 1.82477e-09 4.11855e-08
-10.6503 7.88914e-09 -1.23821e-07
-10.5463 5.66452e-10 5.22113e-08
-10.4425 6.54236e-09 -1.12432e-07
-10.3387 -1.68429e-10 5.9648e-08
-10.2351 5.82793e-09 -1.0492e-07
-10.1316 -4.44371e-10 6.50588e-08
-10.0282 5.52121e-09 -9.85437e-08
-9.92496 -4.34718e-10 6.99735e-08
-9.82181 5.38719e-09 -9.28147e-08
-9.71877 -4.16733e-10 7.34304e-08
-9.61583 5.03428e-09 -9.04187e-08
-9.51301 -8.12324e-10 7.22402e-08
-9.4103 4.06294e-09 -9.41596e-08
-9.30769 -1.64308e-09 6.65663e-08
-9.20518 2.97489e-09 -9.96771e-08
-9.10278 -1.95557e-09 6.40125e-08
-9.00048 3.20562e-09 -9.6681e-08
-8.89828 -1.11067e-09 6.96037e-08
-8.79618 4.18956e-09 -8.88307e-08
-8.69417 -6.405e-10 7.19032e-08
-8.59226 3.67203e-09 -9.24974e-08
-8.49044 -1.36888e-09 6.42955e-08
-8.38872 3.13955e-09 -9.89741e-08
-8.28708 -5.22942e-10 6.46013e-08
-8.18554 5.61398e-09 -9.12878e-08
-8.08408 2.23696e-09 7.0003e-08
-7.98271 9.22081e-09 -9.11154e-08
-7.88143 6.07277e-09 6.56315e-08
-7.78023 1.68825e-08 -9.06258e-08
-7.67911 1.55732e-08 7.50348e-08
-7.57807 2.90594e-08 -7.04686e-08
-7.47712 2.5017e-08 8.54521e-08
-7.37624 3.35196e-08 -6.92969e-08
-7.27544 1.98754e-08 7.85745e-08
-7.17471 1.85603e-08 -8.11476e-08
-7.07406 -1.06412e-09 6.41837e-08
-6.97348 -1.45539e-08 -1.17154e-07
-6.87298 -1.74707e-08 3.4614e-08
-6.77254 -2.07323e-08 -1.38514e-07
-6.67218 -3.35798e-09 4.81093e-08
-6.57188 2.00019e-08 -9.44912e-08
-6.47166 1.75956e-08 6.95013e-08
-6.37149 2.25482e-08 -9.29025e-08
-6.2714 -1.49387e-09 5.32466e-08
-6.17136 -1.84256e-08 -1.34015e-07
-6.07139 -1.22366e-08 3.27249e-08
-5.97148 2.65709e-09 -1.33234e-07
-5.87163 1.33694e-08 5.91627e-08
-5.77184 2.90373e-08 -9.15301e-08
-5.67211 8.4735e-10 4.86581e-08
-5.57243 -2.14024e-08 -1.61229e-07
-5.47281 -8.85358e-09 2.97778e-08
-5.37325 1.5565e-08 -1.27564e-07
-5.27373 1.48191e-08 5.5499e-08
-5.17427 1.72284e-08 -1.30473e-07
-5.07487 -7.44178e-09 3.12846e-08
-4.97551 -1.91526e-08 -1.76483e-07
-4.8762 4.2281e-09 3.7006e-08
-4.77694 3.59232e-08 -1.28977e-07
-4.67772 5.11384e-09 4.22231e-08
-4.57855 -2.12294e-08 -1.97328e-07
-4.47943 -4.92476e-09 2.03514e-08
-4.38035 3.02708e-08 -1.64235e-07
-4.28131 1.21227e-08 4.25579e-08
-4.18232 -5.47237e-09 -2.16132e-07
-4.08336 -6.63232e-09 1.28518e-08
-3.98445 1.86823e-08 -2.15999e-07
-3.88557 1.29498e-08 3.4514e-08
-3.78673 9.0946e-09 -2.55277e-07
-3.68793 -5.08468e-09 9.58953e-09
-3.58916 1.14453e-08 -2.84706e-07
-3.49043 1.21452e-08 2.53458e-08
-3.39173 1.7406e-08 -3.07169e-07
-3.29307 -3.56568e-09 6.60924e-09
-3.19443 1.26096e-08 -3.60627e-07
-3.09583 1.19981e-08 2.0243e-08
-2.99725 1.52308e-08 -3.73279e-07
-2.89871 -2.53205e-09 1.47398e-09
-2.80019 3.07557e-08 -4.28105e-07
-2.7017 1.17657e-08 1.72482e-08
-2.60323 -7.56647e-09 -5.0202e-07
-2.50479 -5.88909e-10 -2.05881e-09
-2.40638 7.0273e-08 -4.69891e-07
-2.30798 9.14891e-09 1.01878e-08
-2.20961 -4.50417e-08 -6.95188e-07
-2.11126 3.80521e-09 9.27353e-10
-2.01293 9.99503e-08 -5.63845e-07
-1.91462 4.19962e-09 -8.64685e-10
-1.81632 -4.13347e-08 -8.51401e-07
-1.71804 9.23617e-09 5.03513e-09
-1.61978 6.72781e-08 -7.20456e-07
-1.52154 5.53246e-10 -6.00304e-09
-1.42331 2.59749e-08 -8.30979e-07
-1.32509 1.09076e-08 4.28643e-09
-1.22689 1.54795e-09 -9.28057e-07
-1.12869 2.38183e-09 -5.69172e-09
-1.03051 9.33467e-08 -8.35898e-07
-0.932337 5.93841e-09 -1.76316e-09
-0.834173 -1.60499e-09 -1.16127e-06
-0.736016 9.07872e-09 -7.3733e-10
-0.637867 7.76007e-08 -9.59273e-07
-0.539723 1.00364e-09 -9.83897e-09
-0.441585 5.57662e-08 -8.99851e-07
-0.343451 9.88223e-09 6.31224e-09
-0.24532 -4.71464e-08 -5.94185e-07
-0.147191 4.42163e-09 1.86448e-08
-0.0490634 2.5554e-08 -8.76339e-08
0.0490634 -2.19055e-08 4.57335e-08
0.147191 6.32571e-09 -9.53478e-08
0.24532 9.43559e-08 -2.77995e-07
0.343451 2.31485e-09 -9.55175e-08
0.441585 -1.47815e-07 -1.3279e-06
0.539723 1.62407e-08 -8.22686e-08
0.637867 -2.6625e-07 -1.78808e-06
0.736016 3.89101e-09 -9.04345e-08
0.834173 1.56027e-07 -1.41952e-06
0.932337 8.5722e-09 -8.93406e-08
1.03051 -2.75369e-07 -1.43216e-06
1.12869 1.37615e-08 -8.59407e-08
1.22689 3.24664e-08 -1.09911e-06
1.32509 8.36028e-10 -9.35499e-08
1.42331 -3.28086e-08 -1.00303e-06
1.52154 1.61798e-08 -8.48484e-08
1.61978 -1.08075e-07 -9.47854e-07
1.71804 3.18614e-09 -9.50688e-08
1.81632 9.80224e-08 -7.20984e-07
1.91462 1.02551e-08 -8.84455e-08
2.01293 -1.0566e-07 -7.65154e-07
2.11126 1.06322e-08 -9.13244e-08
2.20961 9.90722e-08 -4.2606e-07
2.30798 2.65465e-09 -9.67317e-08
2.40638 -3.85645e-08 -4.44938e-07
2.50479 1.61514e-08 -8.57447e-08
2.60323 4.84225e-08 -2.91689e-07
2.7017 -1.64983e-09 -1.00307e-07
2.80019 3.72128e-09 -2.38754e-07
2.89871 1.79914e-08 -8.4971e-08
2.99725 1.82181e-08 -1.92686e-07
3.09583 -2.91551e-09 -9.88353e-08
3.19443 1.85731e-08 -1.29598e-07
3.29307 1.8351e-08 -8.56179e-08
3.39173 1.0912e-08 -1.03624e-07
3.49043 -3.97606e-09 -9.85986e-08
3.58916 1.47726e-08 -6.81045e-08
3.68793 1.9007e-08 -8.36082e-08
3.78673 1.47596e-08 -3.0501e-08
3.88557 -5.94339e-09 -1.01172e-07
3.98445 1.77765e-09 -2.22323e-08
4.08336 1.93278e-08 -8.08268e-08
4.18232 2.55586e-08 1.89195e-08
4.28131 -5.89719e-09 -1.01787e-07
4.38035 -1.54463e-08 4.18148e-10
4.47943 1.54132e-08 -8.24308e-08
4.57855 3.84672e-08 4.86092e-08
4.67772 1.90612e-09 -9.53329e-08
4.77694 -2.60691e-08 1.29022e-08
4.8762 2.12785e-09 -9.17468e-08
4.97551 3.26159e-08 5.81539e-08
5.07487 1.69504e-08 -8.21533e-08
5.17427 -7.77626e-09 3.91669e-08
5.27373 -1.16239e-08 -1.00649e-07
5.37325 -6.50809e-09 3.80194e-08
5.47281 1.78708e-08 -8.01471e-08
5.57243 3.35551e-08 7.64659e-08
5.67211 5.08119e-09 -8.82429e-08
5.77184 -2.37373e-08 2.78162e-08
5.87163 -1.13004e-08 -9.98796e-08
5.97148 4.69142e-09 6.45947e-08
6.07139 2.07035e-08 -7.44085e-08
6.17136 2.84322e-08 7.1773e-08
6.2714 6.78065e-09 -8.65949e-08
6.37149 -1.88689e-08 4.64424e-08
6.47166 -1.69129e-08 -9.94512e-08
6.57188 -1.58254e-08 4.50945e-08
6.67218 8.19693e-09 -8.52734e-08
6.77254 2.82469e-08 8.31694e-08
6.87298 2.54724e-08 -6.5461e-08
6.97348 2.27572e-08 7.54491e-08
7.07406 5.02102e-09 -8.70825e-08
7.17471 -1.60802e-08 4.90054e-08
7.27544 -2.04061e-08 -9.63437e-08
7.37624 -3.39258e-08 3.9522e-08
7.47712 -2.71526e-08 -1.03135e-07
7.57807 -2.82297e-08 3.85305e-08
7.67911 -1.68334e-08 -9.55463e-08
7.78023 -1.50659e-08 5.84125e-08
7.88143 -5.4368e-09 -8.34706e-08
7.98271 -6.48153e-09 6.10247e-08
8.08408 -8.35575e-10 -8.6223e-08
8.18554 -2.52525e-09 6.10136e-08
8.28708 2.10254e-09 -7.90279e-08
8.38872 1.54115e-11 7.02583e-08
8.49044 2.95773e-09 -7.51364e-08
8.59226 -4.03655e-10 6.49566e-08
8.69417 2.09942e-09 -8.18798e-08
8.79618 -9.01931e-10 5.94267e-08
8.89828 2.41399e-09 -7.97568e-08
9.00048 1.43714e-10 6.57072e-08
9.10278 3.25933e-09 -7.2683e-08
9.20518 6.1467e-10 6.81094e-08
9.30769 3.01262e-09 -7.4255e-08
9.4103 -1.40235e-10 6.05555e-08
9.51301 2.29019e-09 -8.12775e-08
9.61583 -6.73071e-10 5.25102e-08
9.71877 2.13018e-09 -8.56918e-08
9.82181 -4.05083e-10 4.89045e-08
9.92496 2.61444e-09 -8.65928e-08
10.0282 2.61111e-10 4.74356e-08
10.1316 3.2982e-09 -8.69671e-08
10.2351 9.798e-10 4.5028e-08
10.3387 4.03139e-09 -8.93537e-08
10.4425 1.8104e-09 3.9669e-08
10.5463 5.01138e-09 -9.55356e-08
10.6503 3.04481e-09 2.96093e-08
10.7545 6.45371e-09 -1.06735e-07
10.8587 4.45574e-09 1.74099e-08
10.9631 7.96051e-09 -1.19062e-07
11.0676 6.01332e-09 4.00762e-09
11.1722 9.88901e-09 -1.35289e-07
11.277 7.89142e-09 -1.19603e-08
11.3819 1.22006e-08 -1.55367e-07
11.487 9.94266e-09 -2.92004e-08
11.5922 1.48831e-08 -1.79167e-07
11.6975 1.24177e-08 -4.94867e-08
11.803 1.86225e-08 -2.13015e-07
11.9086 1.59062e-08 -7.74194e-08
12.0144 2.43607e-08 -2.67119e-07
12.1204 2.10886e-08 -1.18419e-07
12.2265 3.30299e-08 -3.58092e-07
12.3327 2.69432e-08 -1.65597e-07
12.4391 4.22775e-08 -4.86146e-07
12.5457 3.1157e-08 -2.01838e-07
12.6524 4.83244e-08 -6.38851e-07
12.7593 3.43309e-08 -2.32199e-07
12.8664 4.6846e-08 -8.25581e-07
12.9737 3.63414e-08 -2.56255e-07
13.0811 3.13881e-08 -1.03186e-06
13.1887 3.6874e-08 -2.71381e-07
13.2965 -4.03924e-09 -1.21131e-06
13.4044 3.55766e-08 -2.73231e-07
13.5126 -4.37737e-08 -1.30726e-06
13.6209 3.44108e-08 -2.73987e-07
13.7294 -7.68733e-08 -1.35667e-06
13.8382 3.29602e-08 -2.72474e-07
13.9471 -1.04238e-07 -1.33733e-06
14.0562 3.03439e-08 -2.61863e-07
14.1655 -1.17575e-07 -1.23008e-06
14.275 2.63892e-08 -2.39866e-07
14.3848 -1.13053e-07 -1.07465e-06
14.4947 2.33782e-08 -2.21473e-07
14.6049 -1.06667e-07 -9.85884e-07
14.7152 2.21563e-08 -2.16406e-07
14.8258 -1.02348e-07 -9.31985e-07
14.9367 2.10719e-08 -2.1341e-07
15.0477 -9.77869e-08 -8.8251e-07
15.159 2.00834e-08 -2.12392e-07
15.2705 -9.23537e-08 -8.3143e-07
15.3823 1.90913e-08 -2.11631e-07
15.4943 -8.95514e-08 -8.08359e-07
15.6066 1.91266e-08 -2.19445e-07
15.7191 -8.79266e-08 -8.03371e-07
15.8319 1.85167e-08 -2.22273e-07
15.9449 -8.11715e-08 -7.59905e-07
16.0582 1.77368e-08 -2.22349e-07
16.1717 -7.66577e-08 -7.36155e-07
16.2856 1.74767e-08 -2.26055e-07
16.3997 -7.29462e-08 -7.20222e-07
16.5141 1.73707e-08 -2.28624e-07
16.6288 -7.18225e-08 -7.20223e-07
16.7437 1.74034e-08 -2.29143e-07
16.859 -6.6144e-08 -6.86622e-07
16.9746 1.64156e-08 -2.1984e-07
17.0905 -5.82536e-08 -6.32491e-07
17.2067 1.54105e-08 -2.10423e-07
17.3232 -5.14354e-08 -5.84947e-07
17.4401 1.46246e-08 -2.03712e-07
17.5572 -4.56047e-08 -5.4648e-07
17.6748 1.37894e-08 -1.96649e-07
17.7926 -3.81117e-08 -4.92044e-07
17.9108 1.24633e-08 -1.85516e-07
18.0294 -3.11282e-08 -4.39206e-07
18.1483 1.15174e-08 -1.78907e-07
18.2676 -2.58012e-08 -3.99724e-07
18.3873 1.04951e-08 -1.70592e-07
18.5074 -2.01403e-08 -3.51811e-07
18.6278 9.19953e-09 -1.58643e-07
18.7487 -1.45518e-08 -2.9391e-07
18.8699 7.46256e-09 -1.38547e-07
18.9916 -1.09438e-08 -2.43864e-07
19.1137 6.48441e-09 -1.26318e-07
19.2362 -9.65417e-09 -2.23381e-07
19.3592 5.97828e-09 -1.19932e-07
19.4826 -8.64623e-09 -2.06862e-07
19.6065 5.49826e-09 -1.13577e-07
19.7309 -7.56478e-09 -1.89564e-07
19.8557 4.95188e-09 -1.07244e-07
19.9811 -6.99967e-09 -1.78291e-07
20.1069 4.83012e-09 -1.04949e-07
20.2333 -7.11613e-09 -1.72913e-07
20.3602 4.53249e-09 -1.02281e-07
20.4876 -6.04106e-09 -1.62473e-07
20.6156 4.05956e-09 -9.83022e-08
20.7441 -5.64138e-09 -1.51701e-07
20.8732 3.59943e-09 -9.43285e-08
21.0029 -5.00665e-09 -1.43944e-07
21.1332 3.7556e-09 -9.27063e-08
21.2642 -4.1916e-09 -1.35964e-07
21.3958 3.15395e-09 -8.56954e-08
21.528 -3.91888e-09 -1.22269e-07
21.6609 2.96305e-09 -7.94745e-08
21.7945 -3.57379e-09 -1.18248e-07
21.9288 3.47734e-09 -7.73823e-08
22.0639 -1.80634e-09 -1.13932e-07
22.1997 3.80811e-09 -7.68829e-08
22.3363 -3.85461e-10 -1.07593e-07
22.4736 4.51472e-09 -7.42323e-08
22.6118 -1.76633e-09 -1.05194e-07
22.7509 2.01866e-09 -7.33347e-08
22.8908 -4.36554e-09 -9.23766e-08
23.0316 1.88828e-10 -6.36846e-08
23.1733 -4.44463e-09 -7.66033e-08
23.316 -2.90831e-10 -5.2492e-08
23.4597 -5.38427e-10 -6.13872e-08
23.6044 3.98939e-09 -4.50686e-08
23.7502 3.67948e-09 -5.33967e-08
23.8971 5.30052e-09 -4.02583e-08
24.0451 -3.79689e-10 -4.66758e-08
24.1944 8.01673e-10 -3.63917e-08
24.3448 -1.33764e-09 -4.21211e-08
24.4966 1.94245e-09 -3.40345e-08
24.6496 3.5057e-09 -3.81447e-08
24.8041 2.03331e-09 -2.88722e-08
24.9601 -1.96578e-09 -3.01378e-08
25.1175 -1.23014e-09 -2.40388e-08
25.2766 -9.20184e-10 -2.54847e-08
25.4373 -1.62807e-11 -2.17966e-08
25.5998 -6.07126e-10 -2.32687e-08
25.7641 1.98115e-11 -1.99865e-08
25.9304 -1.63089e-10 -2.03633e-08
26.0988 2.04985e-10 -1.74405e-08
26.2693 -9.41062e-13 -1.77473e-08
26.4421 2.30154e-10 -1.52357e-08
26.6174 9.37551e-11 -1.54563e-08
26.7954 2.20319e-10 -1.32554e-08
26.9761 1.00364e-10 -1.29423e-08
27.1598 1.75184e-10 -1.06311e-08
27.3468 7.95126e-11 -1.03535e-08
27.5373 1.37193e-10 -8.86161e-09
27.7317 6.53879e-11 -8.8545e-09
27.9302 1.08526e-10 -7.47147e-09
28.1333 4.92249e-11 -7.53913e-09
28.3415 9.23371e-11 -6.72232e-09
28.5554 3.93609e-11 -6.54519e-09
28.7758 7.52706e-11 -5.8479e-09
29.0035 2.6791e-11 -5.32594e-09
29.2396 5.47659e-11 -5.00855e-09
29.4858 1.73616e-11 -4.78331e-09
29.7441 3.99928e-11 -4.31925e-09
30.0173 1.51635e-11 -5.13622e-09
30.3101 3.28227e-11 -3.28898e-09
30.6297 -1.33318e-11 -2.12734e-09
30.9905 -1.44464e-11 -1.01184e-10
31.4301 -3.0094e-09 2.48543e-08


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1Quantum/vANODiaP_FRG.txt <==
-31.4301 5.08501e+12 2.52655e+16
-30.9905 1.76035e+15 8.49362e+15
-30.6297 2.37626e+15 6.11946e+15
-30.3101 1.48393e+15 1.1373e+16
-30.0173 6.77147e+14 7.23855e+15
-29.7441 1.04299e+15 3.67266e+15
-29.4858 7.03977e+14 3.22372e+15
-29.2396 4.34816e+14 3.6348e+15
-29.0035 4.12874e+14 1.49807e+15
-28.7758 4.08252e+14 -1.19298e+15
-28.5554 3.62511e+14 -8.13143e+14
-28.3415 3.21161e+14 9.54983e+14
-28.1333 2.75419e+14 2.24179e+15
-27.9302 2.31687e+14 2.44909e+15
-27.7317 2.11329e+14 1.92682e+15
-27.5373 2.47387e+14 3.50063e+14
-27.3468 3.38896e+14 -1.77399e+15
-27.1598 4.06103e+14 -3.14237e+15
-26.9761 4.31879e+14 -3.73877e+15
-26.7954 3.89231e+14 -4.21828e+15
-26.6174 3.02667e+14 -5.45114e+15
-26.4421 2.50724e+14 -7.74091e+15
-26.2693 2.94267e+14 -1.00058e+16
-26.0988 4.11732e+14 -1.23779e+16
-25.9304 4.78951e+14 -1.58168e+16
-25.7641 5.08138e+14 -2.17662e+16
-25.5998 5.65516e+14 -2.89931e+16
-25.4373 7.78136e+14 -3.85402e+16
-25.2766 9.29008e+14 -4.59741e+16
-25.1175 8.68859e+14 -4.34335e+16
-24.9601 6.72213e+14 -2.10628e+16
-24.8041 4.88824e+14 5.91588e+16
-24.6496 7.26081e+14 3.35783e+17
-24.4966 -5.57433e+16 2.79296e+18
-24.3448 1.41607e+19 -1.62986e+19
-24.1944 1.50082e+17 -4.84478e+18
-24.0451 1.02908e+16 -7.36753e+17
-23.8971 4.33883e+15 -3.91469e+17
-23.7502 9.3989e+14 -2.01301e+17
-23.6044 -1.21354e+14 -6.08133e+16
-23.4597 -3.80325e+14 -2.55848e+16
-23.316 -4.83416e+14 -8.98918e+15
-23.1733 -5.74972e+14 7.69197e+15
-23.0316 -5.78326e+14 1.72998e+16
-22.8908 -6.62476e+14 2.43295e+16
-22.7509 -6.94664e+14 3.35211e+16
-22.6118 -1.00779e+15 5.13304e+16
-22.4736 -1.53897e+15 9.04069e+16
-22.3363 -3.00788e+15 2.00357e+17
-22.1997 -1.21642e+16 7.82422e+17
-22.0639 -4.65601e+17 -5.41589e+17
-21.9288 3.81602e+15 -1.43744e+18
-21.7945 -8.09766e+13 -1.02304e+17
-21.6609 1.08231e+15 -4.34315e+16
-21.528 7.03654e+14 -4.99577e+16
-21.3958 1.22973e+14 -1.85492e+16
-21.2642 2.2701e+14 -1.03842e+16
-21.1332 1.74735e+14 -9.91237e+15
-21.0029 8.29995e+13 -5.87526e+15
-20.8732 8.29021e+13 -3.97724e+15
-20.7441 4.25132e+13 -2.21325e+15
-20.6156 3.80095e+13 -1.30897e+15
-20.4876 3.4777e+13 -1.07344e+15
-20.3602 2.24328e+13 -7.98691e+14
-20.2333 2.38231e+13 -6.48113e+14
-20.1069 1.87857e+13 -7.08021e+14
-19.9811 1.63607e+13 -5.91461e+14
-19.8557 1.65704e+13 -5.32544e+14
-19.7309 9.93222e+12 -3.63594e+14
-19.6065 1.13724e+13 -2.15166e+14
-19.4826 8.38272e+12 -2.49887e+14
-19.3592 8.26928e+12 -2.04165e+14
-19.2362 8.60229e+12 -2.18769e+14
-19.1137 5.27234e+12 -2.32298e+14
-18.9916 7.14178e+12 -2.41408e+14
-18.8699 3.8058e+12 -2.46622e+14
-18.7487 4.41256e+12 -1.7494e+14
-18.6278 3.51621e+12 -1.58528e+14
-18.5074 2.54212e+12 -1.06586e+14
-18.3873 3.07327e+12 -8.19054e+13
-18.2676 1.67016e+12 -7.96506e+13
-18.1483 2.43439e+12 -6.23596e+13
-18.0294 1.48363e+12 -6.55965e+13
-17.9108 1.7393e+12 -4.79829e+13
-17.7926 1.66477e+12 -5.35543e+13
-17.6748 1.21225e+12 -5.10743e+13
-17.5572 1.58576e+12 -4.46065e+13
-17.4401 9.03951e+11 -4.00698e+13
-17.3232 1.3534e+12 -3.06675e+13
-17.2067 8.89086e+11 -3.72646e+13
-17.0905 1.13226e+12 -3.37898e+13
-16.9746 9.66705e+11 -3.68029e+13
-16.859 8.98858e+11 -3.60513e+13
-16.7437 9.76094e+11 -3.61484e+13
-16.6288 6.50503e+11 -3.59548e+13
-16.5141 8.41622e+11 -3.13205e+13
-16.3997 5.23388e+11 -3.36275e+13
-16.2856 7.09026e+11 -3.09088e+13
-16.1717 5.00438e+11 -3.11269e+13
-16.0582 6.21019e+11 -3.1002e+13
-15.9449 5.99951e+11 -3.12785e+13
-15.8319 6.02499e+11 -3.35983e+13
-15.7191 7.57657e+11 -3.51797e+13
-15.6066 6.95048e+11 -4.23766e+13
-15.4943 1.03546e+12 -5.04171e+13
-15.3823 8.39696e+11 -5.24018e+13
-15.2705 1.56284e+12 -5.39542e+13
-15.159 1.3564e+12 -7.16984e+13
-15.0477 2.5323e+12 -1.13416e+14
-14.9367 1.97787e+12 -1.31848e+14
-14.8258 3.14178e+12 -1.66081e+14
-14.7152 2.51699e+12 -1.75987e+14
-14.6049 3.16279e+12 -1.68957e+14
-14.4947 3.28118e+12 -1.20591e+14
-14.3848 3.60687e+12 -3.30549e+13
-14.275 5.59939e+12 1.21247e+13
-14.1655 5.48967e+12 -5.37039e+13
-14.0562 6.30096e+12 -2.65832e+14
-13.9471 6.52207e+12 -1.87327e+14
-13.8382 5.98819e+12 5.40391e+14
-13.7294 7.22636e+12 7.27641e+13
-13.6209 2.36796e+13 -2.27685e+15
-13.5126 4.2997e+13 -1.76696e+15
-13.4044 1.13603e+13 -7.4844e+14
-13.2965 2.56606e+12 -2.82082e+14
-13.1887 4.76296e+11 -6.98986e+13
-13.0811 2.08098e+11 -1.71177e+13
-12.9737 1.43412e+11 -4.61171e+12
-12.8664 1.36598e+11 -6.38655e+11
-12.7593 7.65957e+10 4.30174e+11
-12.6524 8.68629e+10 1.02241e+12
-12.5457 4.65959e+10 9.85839e+11
-12.4391 5.50927e+10 1.2155e+12
-12.3327 2.96834e+10 1.38484e+12
-12.2265 3.70265e+10 1.8255e+12
-12.1204 2.36579e+10 2.10949e+12
-12.0144 2.88806e+10 2.40181e+12
-11.9086 1.18634e+10 2.06936e+12
-11.803 1.35128e+10 1.64549e+12
-11.6975 6.33492e+09 1.37075e+12
-11.5922 1.11809e+09 2.20037e+12
-11.487 -2.35604e+10 2.16672e+12
-11.3819 1.24457e+10 -7.9778e+11
-11.277 6.20678e+10 -2.02636e+12
-11.1722 1.40635e+10 -9.77156e+11
-11.0676 4.22748e+09 -4.74436e+11
-10.9631 7.62341e+08 -1.53845e+11
-10.8587 4.21921e+08 -4.28755e+10
-10.7545 2.60727e+08 -1.75331e+10
-10.6503 2.96698e+08 -1.11158e+10
-10.5463 1.91956e+08 -7.93612e+09
-10.4425 2.11946e+08 -7.1656e+09
-10.3387 1.46406e+08 -6.13981e+09
-10.2351 1.36712e+08 -5.23686e+09
-10.1316 9.62131e+07 -4.27024e+09
-10.0282 7.71115e+07 -3.20754e+09
-9.92496 5.40834e+07 -2.07393e+09
-9.82181 3.89333e+07 -1.23797e+09
-9.71877 3.18804e+07 -8.00268e+08
-9.61583 2.51229e+07 -4.59168e+08
-9.51301 2.62844e+07 -3.89275e+08
-9.4103 2.32368e+07 -3.4091e+08
-9.30769 3.01093e+07 -6.49608e+08
-9.20518 2.44293e+07 -7.31785e+08
-9.10278 2.93305e+07 -8.73752e+08
-9.00048 2.27235e+07 -8.27287e+08
-8.89828 2.81347e+07 -9.69126e+08
-8.79618 1.86077e+07 -8.42486e+08
-8.69417 1.85161e+07 -5.62981e+08
-8.59226 1.1417e+07 -3.31864e+08
-8.49044 1.31053e+07 -2.76267e+08
-8.38872 7.53342e+06 -2.16418e+08
-8.28708 7.20569e+06 -1.70928e+08
-8.18554 3.45565e+06 -1.5135e+08
-8.08408 3.18632e+06 -1.30003e+08
-7.98271 1.39872e+06 -9.66788e+07
-7.88143 1.16012e+06 -6.70489e+07
-7.78023 433399 -3.80567e+07
-7.67911 298333 -1.89524e+07
-7.57807 121210 -8.3081e+06
-7.47712 94187.5 -3.72019e+06
-7.37624 42995.7 -1.58816e+06
-7.27544 32538.3 -513075
-7.17471 14993.5 -195631
-7.07406 11831.1 -112950
-6.97348 4960.37 -127790
-6.87298 3342.39 -66153.4
-6.77254 1367.72 -42144.2
-6.67218 1018.29 -27942.5
-6.57188 454.991 -22417.3
-6.47166 297.599 -12586.2
-6.37149 153.198 -5708.53
-6.2714 101.299 -2847.41
-6.17136 69.6899 -2452.79
-6.07139 38.5339 -1927.43
-5.97148 38.654 -1430.88
-5.87163 18.0679 -1005.83
-5.77184 35.6901 -700.298
-5.67211 15.8083 -495.61
-5.57243 38.4776 -326.412
-5.47281 16.7565 -158.883
-5.37325 33.9019 -54.9841
-5.27373 11.0263 10.3571
-5.17427 17.9003 27.7472
-5.07487 4.17034 55.7198
-4.97551 6.02495 69.3972
-4.8762 1.14967 66.3748
-4.77694 1.98387 56.7789
-4.67772 0.345966 44.6288
-4.57855 0.528914 33.4489
-4.47943 0.117091 24.0638
-4.38035 0.239548 18.256
-4.28131 0.122855 14.1234
-4.18232 0.24931 11.0219
-4.08336 0.182824 8.89373
-3.98445 0.418873 7.66479
-3.88557 0.345594 7.31601
-3.78673 0.623847 7.15676
-3.68793 0.38516 6.1995
-3.58916 0.399724 5.01965
-3.49043 0.190225 3.7588
-3.39173 0.142315 2.61088
-3.29307 0.0570564 1.68029
-3.19443 0.0338703 1.11923
-3.09583 0.0111885 0.827216
-2.99725 0.00779295 0.835577
-2.89871 0.00280082 0.939123
-2.80019 0.00221041 1.14485
-2.7017 0.00136828 1.915
-2.60323 0.00166174 3.48967
-2.50479 0.000727134 5.94841
-2.40638 -0.000528203 8.93523
-2.30798 -0.0478985 12.5449
-2.20961 -0.0746858 10.3633
-2.11126 -0.0108683 4.9691
-2.01293 -0.000833585 2.04008
-1.91462 -0.000643271 0.650507
-1.81632 -0.00120656 0.135943
-1.71804 -0.00197122 0.00462675
-1.61978 -0.00766557 -0.0463951
-1.52154 -0.0105855 -0.0866054
-1.42331 -0.0354384 -0.144877
-1.32509 -0.0479072 -0.153689
-1.22689 -0.177843 -0.103131
-1.12869 -0.226289 -0.0629097
-1.03051 -0.690113 0.187437
-0.932337 -0.827509 0.551495
-0.834173 -1.96922 1.20251
-0.736016 -1.9431 1.48635
-0.637867 -2.55344 1.6506
-0.539723 -1.70817 1.88373
-0.441585 -1.90758 2.22789
-0.343451 -1.39546 3.19129
-0.24532 -2.17388 5.05922
-0.147191 -2.91761 8.61169
-0.0490634 -5.9657 -1.4624
0.0490634 -5.9657 -1.4624
0.147191 -2.91761 8.61169
0.24532 -2.17388 5.05922
0.343451 -1.39546 3.19129
0.441585 -1.90758 2.22789
0.539723 -1.70817 1.88373
0.637867 -2.55344 1.6506
0.736016 -1.9431 1.48635
0.834173 -1.96922 1.20251
0.932337 -0.827509 0.551495
1.03051 -0.690113 0.187437
1.12869 -0.226289 -0.0629097
1.22689 -0.177843 -0.103131
1.32509 -0.0479072 -0.153689
1.42331 -0.0354384 -0.144877
1.52154 -0.0105855 -0.0866054
1.61978 -0.00766557 -0.0463951
1.71804 -0.00197122 0.00462675
1.81632 -0.00120656 0.135943
1.91462 -0.000643271 0.650507
2.01293 -0.000833585 2.04008
2.11126 -0.0108683 4.9691
2.20961 -0.0746858 10.3633
2.30798 -0.0478985 12.5449
2.40638 -0.000528203 8.93523
2.50479 0.000727134 5.94841
2.60323 0.00166174 3.48967
2.7017 0.00136828 1.915
2.80019 0.00221041 1.14485
2.89871 0.00280082 0.939123
2.99725 0.00779295 0.835577
3.09583 0.0111885 0.827216
3.19443 0.0338703 1.11923
3.29307 0.0570564 1.68029
3.39173 0.142315 2.61088
3.49043 0.190225 3.7588
3.58916 0.399724 5.01965
3.68793 0.38516 6.1995
3.78673 0.623847 7.15676
3.88557 0.345594 7.31601
3.98445 0.418873 7.66479
4.08336 0.182824 8.89373
4.18232 0.24931 11.0219
4.28131 0.122855 14.1234
4.38035 0.239548 18.256
4.47943 0.117091 24.0638
4.57855 0.528914 33.4489
4.67772 0.345966 44.6288
4.77694 1.98387 56.7789
4.8762 1.14967 66.3748
4.97551 6.02495 69.3972
5.07487 4.17034 55.7198
5.17427 17.9003 27.7472
5.27373 11.0263 10.3571
5.37325 33.9019 -54.9841
5.47281 16.7565 -158.883
5.57243 38.4776 -326.412
5.67211 15.8083 -495.61
5.77184 35.6901 -700.298
5.87163 18.0679 -1005.83
5.97148 38.654 -1430.88
6.07139 38.5339 -1927.43
6.17136 69.6899 -2452.79
6.2714 101.299 -2847.41
6.37149 153.198 -5708.53
6.47166 297.599 -12586.2
6.57188 454.991 -22417.3
6.67218 1018.29 -27942.5
6.77254 1367.72 -42144.2
6.87298 3342.39 -66153.4
6.97348 4960.37 -127790
7.07406 11831.1 -112950
7.17471 14993.5 -195631
7.27544 32538.3 -513075
7.37624 42995.7 -1.58816e+06
7.47712 94187.5 -3.72019e+06
7.57807 121210 -8.3081e+06
7.67911 298333 -1.89524e+07
7.78023 433399 -3.80567e+07
7.88143 1.16012e+06 -6.70489e+07
7.98271 1.39872e+06 -9.66788e+07
8.08408 3.18632e+06 -1.30003e+08
8.18554 3.45565e+06 -1.5135e+08
8.28708 7.20569e+06 -1.70928e+08
8.38872 7.53342e+06 -2.16418e+08
8.49044 1.31053e+07 -2.76267e+08
8.59226 1.1417e+07 -3.31864e+08
8.69417 1.85161e+07 -5.62981e+08
8.79618 1.86077e+07 -8.42486e+08
8.89828 2.81347e+07 -9.69126e+08
9.00048 2.27235e+07 -8.27287e+08
9.10278 2.93305e+07 -8.73752e+08
9.20518 2.44293e+07 -7.31785e+08
9.30769 3.01093e+07 -6.49608e+08
9.4103 2.32368e+07 -3.4091e+08
9.51301 2.62844e+07 -3.89275e+08
9.61583 2.51229e+07 -4.59168e+08
9.71877 3.18804e+07 -8.00268e+08
9.82181 3.89333e+07 -1.23797e+09
9.92496 5.40834e+07 -2.07393e+09
10.0282 7.71115e+07 -3.20754e+09
10.1316 9.62131e+07 -4.27024e+09
10.2351 1.36712e+08 -5.23686e+09
10.3387 1.46406e+08 -6.13981e+09
10.4425 2.11946e+08 -7.1656e+09
10.5463 1.91956e+08 -7.93612e+09
10.6503 2.96698e+08 -1.11158e+10
10.7545 2.60727e+08 -1.75331e+10
10.8587 4.21921e+08 -4.28755e+10
10.9631 7.62341e+08 -1.53845e+11
11.0676 4.22748e+09 -4.74436e+11
11.1722 1.40635e+10 -9.77156e+11
11.277 6.20678e+10 -2.02636e+12
11.3819 1.24457e+10 -7.9778e+11
11.487 -2.35604e+10 2.16672e+12
11.5922 1.11809e+09 2.20037e+12
11.6975 6.33492e+09 1.37075e+12
11.803 1.35128e+10 1.64549e+12
11.9086 1.18634e+10 2.06936e+12
12.0144 2.88806e+10 2.40181e+12
12.1204 2.36579e+10 2.10949e+12
12.2265 3.70265e+10 1.8255e+12
12.3327 2.96834e+10 1.38484e+12
12.4391 5.50927e+10 1.2155e+12
12.5457 4.65959e+10 9.85839e+11
12.6524 8.68629e+10 1.02241e+12
12.7593 7.65957e+10 4.30174e+11
12.8664 1.36598e+11 -6.38655e+11
12.9737 1.43412e+11 -4.61171e+12
13.0811 2.08098e+11 -1.71177e+13
13.1887 4.76296e+11 -6.98986e+13
13.2965 2.56606e+12 -2.82082e+14
13.4044 1.13603e+13 -7.4844e+14
13.5126 4.2997e+13 -1.76696e+15
13.6209 2.36796e+13 -2.27685e+15
13.7294 7.22636e+12 7.27641e+13
13.8382 5.98819e+12 5.40391e+14
13.9471 6.52207e+12 -1.87327e+14
14.0562 6.30096e+12 -2.65832e+14
14.1655 5.48967e+12 -5.37039e+13
14.275 5.59939e+12 1.21247e+13
14.3848 3.60687e+12 -3.30549e+13
14.4947 3.28118e+12 -1.20591e+14
14.6049 3.16279e+12 -1.68957e+14
14.7152 2.51699e+12 -1.75987e+14
14.8258 3.14178e+12 -1.66081e+14
14.9367 1.97787e+12 -1.31848e+14
15.0477 2.5323e+12 -1.13416e+14
15.159 1.3564e+12 -7.16984e+13
15.2705 1.56284e+12 -5.39542e+13
15.3823 8.39696e+11 -5.24018e+13
15.4943 1.03546e+12 -5.04171e+13
15.6066 6.95048e+11 -4.23766e+13
15.7191 7.57657e+11 -3.51797e+13
15.8319 6.02499e+11 -3.35983e+13
15.9449 5.99951e+11 -3.12785e+13
16.0582 6.21019e+11 -3.1002e+13
16.1717 5.00438e+11 -3.11269e+13
16.2856 7.09026e+11 -3.09088e+13
16.3997 5.23388e+11 -3.36275e+13
16.5141 8.41622e+11 -3.13205e+13
16.6288 6.50503e+11 -3.59548e+13
16.7437 9.76094e+11 -3.61484e+13
16.859 8.98858e+11 -3.60513e+13
16.9746 9.66705e+11 -3.68029e+13
17.0905 1.13226e+12 -3.37898e+13
17.2067 8.89086e+11 -3.72646e+13
17.3232 1.3534e+12 -3.06675e+13
17.4401 9.03951e+11 -4.00698e+13
17.5572 1.58576e+12 -4.46065e+13
17.6748 1.21225e+12 -5.10743e+13
17.7926 1.66477e+12 -5.35543e+13
17.9108 1.7393e+12 -4.79829e+13
18.0294 1.48363e+12 -6.55965e+13
18.1483 2.43439e+12 -6.23596e+13
18.2676 1.67016e+12 -7.96506e+13
18.3873 3.07327e+12 -8.19054e+13
18.5074 2.54212e+12 -1.06586e+14
18.6278 3.51621e+12 -1.58528e+14
18.7487 4.41256e+12 -1.7494e+14
18.8699 3.8058e+12 -2.46622e+14
18.9916 7.14178e+12 -2.41408e+14
19.1137 5.27234e+12 -2.32298e+14
19.2362 8.60229e+12 -2.18769e+14
19.3592 8.26928e+12 -2.04165e+14
19.4826 8.38272e+12 -2.49887e+14
19.6065 1.13724e+13 -2.15166e+14
19.7309 9.93222e+12 -3.63594e+14
19.8557 1.65704e+13 -5.32544e+14
19.9811 1.63607e+13 -5.91461e+14
20.1069 1.87857e+13 -7.08021e+14
20.2333 2.38231e+13 -6.48113e+14
20.3602 2.24328e+13 -7.98691e+14
20.4876 3.4777e+13 -1.07344e+15
20.6156 3.80095e+13 -1.30897e+15
20.7441 4.25132e+13 -2.21325e+15
20.8732 8.29021e+13 -3.97724e+15
21.0029 8.29995e+13 -5.87526e+15
21.1332 1.74735e+14 -9.91237e+15
21.2642 2.2701e+14 -1.03842e+16
21.3958 1.22973e+14 -1.85492e+16
21.528 7.03654e+14 -4.99577e+16
21.6609 1.08231e+15 -4.34315e+16
21.7945 -8.09766e+13 -1.02304e+17
21.9288 3.81602e+15 -1.43744e+18
22.0639 -4.65601e+17 -5.41589e+17
22.1997 -1.21642e+16 7.82422e+17
22.3363 -3.00788e+15 2.00357e+17
22.4736 -1.53897e+15 9.04069e+16
22.6118 -1.00779e+15 5.13304e+16
22.7509 -6.94664e+14 3.35211e+16
22.8908 -6.62476e+14 2.43295e+16
23.0316 -5.78326e+14 1.72998e+16
23.1733 -5.74972e+14 7.69197e+15
23.316 -4.83416e+14 -8.98918e+15
23.4597 -3.80325e+14 -2.55848e+16
23.6044 -1.21354e+14 -6.08133e+16
23.7502 9.3989e+14 -2.01301e+17
23.8971 4.33883e+15 -3.91469e+17
24.0451 1.02908e+16 -7.36753e+17
24.1944 1.50082e+17 -4.84478e+18
24.3448 1.41607e+19 -1.62986e+19
24.4966 -5.57433e+16 2.79296e+18
24.6496 7.26081e+14 3.35783e+17
24.8041 4.88824e+14 5.91588e+16
24.9601 6.72213e+14 -2.10628e+16
25.1175 8.68859e+14 -4.34335e+16
25.2766 9.29008e+14 -4.59741e+16
25.4373 7.78136e+14 -3.85402e+16
25.5998 5.65516e+14 -2.89931e+16
25.7641 5.08138e+14 -2.17662e+16
25.9304 4.78951e+14 -1.58168e+16
26.0988 4.11732e+14 -1.23779e+16
26.2693 2.94267e+14 -1.00058e+16
26.4421 2.50724e+14 -7.74091e+15
26.6174 3.02667e+14 -5.45114e+15
26.7954 3.89231e+14 -4.21828e+15
26.9761 4.31879e+14 -3.73877e+15
27.1598 4.06103e+14 -3.14237e+15
27.3468 3.38896e+14 -1.77399e+15
27.5373 2.47387e+14 3.50063e+14
27.7317 2.11329e+14 1.92682e+15
27.9302 2.31687e+14 2.44909e+15
28.1333 2.75419e+14 2.24179e+15
28.3415 3.21161e+14 9.54983e+14
28.5554 3.62511e+14 -8.13143e+14
28.7758 4.08252e+14 -1.19298e+15
29.0035 4.12874e+14 1.49807e+15
29.2396 4.34816e+14 3.6348e+15
29.4858 7.03977e+14 3.22372e+15
29.7441 1.04299e+15 3.67266e+15
30.0173 6.77147e+14 7.23855e+15
30.3101 1.48393e+15 1.1373e+16
30.6297 2.37626e+15 6.11946e+15
30.9905 1.76035e+15 8.49362e+15
31.4301 5.08501e+12 2.52655e+16


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1Quantum/vANOOffP_FRG.txt <==
-31.4301 5.08501e+12 2.52655e+16
-30.9905 1.76035e+15 8.49362e+15
-30.6297 2.37626e+15 6.11946e+15
-30.3101 1.48393e+15 1.1373e+16
-30.0173 6.77147e+14 7.23855e+15
-29.7441 1.04299e+15 3.67266e+15
-29.4858 7.03977e+14 3.22372e+15
-29.2396 4.34816e+14 3.6348e+15
-29.0035 4.12874e+14 1.49807e+15
-28.7758 4.08252e+14 -1.19298e+15
-28.5554 3.62511e+14 -8.13143e+14
-28.3415 3.21161e+14 9.54983e+14
-28.1333 2.75419e+14 2.24179e+15
-27.9302 2.31687e+14 2.44909e+15
-27.7317 2.11329e+14 1.92682e+15
-27.5373 2.47387e+14 3.50063e+14
-27.3468 3.38896e+14 -1.77399e+15
-27.1598 4.06103e+14 -3.14237e+15
-26.9761 4.31879e+14 -3.73877e+15
-26.7954 3.89231e+14 -4.21828e+15
-26.6174 3.02667e+14 -5.45114e+15
-26.4421 2.50724e+14 -7.74091e+15
-26.2693 2.94267e+14 -1.00058e+16
-26.0988 4.11732e+14 -1.23779e+16
-25.9304 4.78951e+14 -1.58168e+16
-25.7641 5.08138e+14 -2.17662e+16
-25.5998 5.65516e+14 -2.89931e+16
-25.4373 7.78136e+14 -3.85402e+16
-25.2766 9.29008e+14 -4.59741e+16
-25.1175 8.68859e+14 -4.34335e+16
-24.9601 6.72213e+14 -2.10628e+16
-24.8041 4.88824e+14 5.91588e+16
-24.6496 7.26081e+14 3.35783e+17
-24.4966 -5.57433e+16 2.79296e+18
-24.3448 1.41607e+19 -1.62986e+19
-24.1944 1.50082e+17 -4.84478e+18
-24.0451 1.02908e+16 -7.36753e+17
-23.8971 4.33883e+15 -3.91469e+17
-23.7502 9.3989e+14 -2.01301e+17
-23.6044 -1.21354e+14 -6.08133e+16
-23.4597 -3.80325e+14 -2.55848e+16
-23.316 -4.83416e+14 -8.98918e+15
-23.1733 -5.74972e+14 7.69197e+15
-23.0316 -5.78326e+14 1.72998e+16
-22.8908 -6.62476e+14 2.43295e+16
-22.7509 -6.94664e+14 3.35211e+16
-22.6118 -1.00779e+15 5.13304e+16
-22.4736 -1.53897e+15 9.04069e+16
-22.3363 -3.00788e+15 2.00357e+17
-22.1997 -1.21642e+16 7.82422e+17
-22.0639 -4.65601e+17 -5.41589e+17
-21.9288 3.81602e+15 -1.43744e+18
-21.7945 -8.09766e+13 -1.02304e+17
-21.6609 1.08231e+15 -4.34315e+16
-21.528 7.03654e+14 -4.99577e+16
-21.3958 1.22973e+14 -1.85492e+16
-21.2642 2.2701e+14 -1.03842e+16
-21.1332 1.74735e+14 -9.91237e+15
-21.0029 8.29995e+13 -5.87526e+15
-20.8732 8.29021e+13 -3.97724e+15
-20.7441 4.25132e+13 -2.21325e+15
-20.6156 3.80095e+13 -1.30897e+15
-20.4876 3.4777e+13 -1.07344e+15
-20.3602 2.24328e+13 -7.98691e+14
-20.2333 2.38231e+13 -6.48113e+14
-20.1069 1.87857e+13 -7.08021e+14
-19.9811 1.63607e+13 -5.91461e+14
-19.8557 1.65704e+13 -5.32544e+14
-19.7309 9.93222e+12 -3.63594e+14
-19.6065 1.13724e+13 -2.15166e+14
-19.4826 8.38272e+12 -2.49887e+14
-19.3592 8.26928e+12 -2.04165e+14
-19.2362 8.60229e+12 -2.18769e+14
-19.1137 5.27234e+12 -2.32298e+14
-18.9916 7.14178e+12 -2.41408e+14
-18.8699 3.8058e+12 -2.46622e+14
-18.7487 4.41256e+12 -1.7494e+14
-18.6278 3.51621e+12 -1.58528e+14
-18.5074 2.54212e+12 -1.06586e+14
-18.3873 3.07327e+12 -8.19054e+13
-18.2676 1.67016e+12 -7.96506e+13
-18.1483 2.43439e+12 -6.23596e+13
-18.0294 1.48363e+12 -6.55965e+13
-17.9108 1.7393e+12 -4.79829e+13
-17.7926 1.66477e+12 -5.35543e+13
-17.6748 1.21225e+12 -5.10743e+13
-17.5572 1.58576e+12 -4.46065e+13
-17.4401 9.03951e+11 -4.00698e+13
-17.3232 1.3534e+12 -3.06675e+13
-17.2067 8.89086e+11 -3.72646e+13
-17.0905 1.13226e+12 -3.37898e+13
-16.9746 9.66705e+11 -3.68029e+13
-16.859 8.98858e+11 -3.60513e+13
-16.7437 9.76094e+11 -3.61484e+13
-16.6288 6.50503e+11 -3.59548e+13
-16.5141 8.41622e+11 -3.13205e+13
-16.3997 5.23388e+11 -3.36275e+13
-16.2856 7.09026e+11 -3.09088e+13
-16.1717 5.00438e+11 -3.11269e+13
-16.0582 6.21019e+11 -3.1002e+13
-15.9449 5.99951e+11 -3.12785e+13
-15.8319 6.02499e+11 -3.35983e+13
-15.7191 7.57657e+11 -3.51797e+13
-15.6066 6.95048e+11 -4.23766e+13
-15.4943 1.03546e+12 -5.04171e+13
-15.3823 8.39696e+11 -5.24018e+13
-15.2705 1.56284e+12 -5.39542e+13
-15.159 1.3564e+12 -7.16984e+13
-15.0477 2.5323e+12 -1.13416e+14
-14.9367 1.97787e+12 -1.31848e+14
-14.8258 3.14178e+12 -1.66081e+14
-14.7152 2.51699e+12 -1.75987e+14
-14.6049 3.16279e+12 -1.68957e+14
-14.4947 3.28118e+12 -1.20591e+14
-14.3848 3.60687e+12 -3.30549e+13
-14.275 5.59939e+12 1.21247e+13
-14.1655 5.48967e+12 -5.37039e+13
-14.0562 6.30096e+12 -2.65832e+14
-13.9471 6.52207e+12 -1.87327e+14
-13.8382 5.98819e+12 5.40391e+14
-13.7294 7.22636e+12 7.27641e+13
-13.6209 2.36796e+13 -2.27685e+15
-13.5126 4.2997e+13 -1.76696e+15
-13.4044 1.13603e+13 -7.4844e+14
-13.2965 2.56606e+12 -2.82082e+14
-13.1887 4.76296e+11 -6.98986e+13
-13.0811 2.08098e+11 -1.71177e+13
-12.9737 1.43412e+11 -4.61171e+12
-12.8664 1.36598e+11 -6.38655e+11
-12.7593 7.65957e+10 4.30174e+11
-12.6524 8.68629e+10 1.02241e+12
-12.5457 4.65959e+10 9.85839e+11
-12.4391 5.50927e+10 1.2155e+12
-12.3327 2.96834e+10 1.38484e+12
-12.2265 3.70265e+10 1.8255e+12
-12.1204 2.36579e+10 2.10949e+12
-12.0144 2.88806e+10 2.40181e+12
-11.9086 1.18634e+10 2.06936e+12
-11.803 1.35128e+10 1.64549e+12
-11.6975 6.33492e+09 1.37075e+12
-11.5922 1.11809e+09 2.20037e+12
-11.487 -2.35604e+10 2.16672e+12
-11.3819 1.24457e+10 -7.9778e+11
-11.277 6.20678e+10 -2.02636e+12
-11.1722 1.40635e+10 -9.77156e+11
-11.0676 4.22748e+09 -4.74436e+11
-10.9631 7.62341e+08 -1.53845e+11
-10.8587 4.21921e+08 -4.28755e+10
-10.7545 2.60727e+08 -1.75331e+10
-10.6503 2.96698e+08 -1.11158e+10
-10.5463 1.91956e+08 -7.93612e+09
-10.4425 2.11946e+08 -7.1656e+09
-10.3387 1.46406e+08 -6.13981e+09
-10.2351 1.36712e+08 -5.23686e+09
-10.1316 9.62131e+07 -4.27024e+09
-10.0282 7.71115e+07 -3.20754e+09
-9.92496 5.40834e+07 -2.07393e+09
-9.82181 3.89333e+07 -1.23797e+09
-9.71877 3.18804e+07 -8.00268e+08
-9.61583 2.51229e+07 -4.59168e+08
-9.51301 2.62844e+07 -3.89275e+08
-9.4103 2.32368e+07 -3.4091e+08
-9.30769 3.01093e+07 -6.49608e+08
-9.20518 2.44293e+07 -7.31785e+08
-9.10278 2.93305e+07 -8.73752e+08
-9.00048 2.27235e+07 -8.27287e+08
-8.89828 2.81347e+07 -9.69126e+08
-8.79618 1.86077e+07 -8.42486e+08
-8.69417 1.85161e+07 -5.62981e+08
-8.59226 1.1417e+07 -3.31864e+08
-8.49044 1.31053e+07 -2.76267e+08
-8.38872 7.53342e+06 -2.16418e+08
-8.28708 7.20569e+06 -1.70928e+08
-8.18554 3.45565e+06 -1.5135e+08
-8.08408 3.18632e+06 -1.30003e+08
-7.98271 1.39872e+06 -9.66788e+07
-7.88143 1.16012e+06 -6.70489e+07
-7.78023 433399 -3.80567e+07
-7.67911 298333 -1.89524e+07
-7.57807 121210 -8.3081e+06
-7.47712 94187.5 -3.72019e+06
-7.37624 42995.7 -1.58816e+06
-7.27544 32538.3 -513075
-7.17471 14993.5 -195631
-7.07406 11831.1 -112950
-6.97348 4960.37 -127790
-6.87298 3342.39 -66153.4
-6.77254 1367.72 -42144.2
-6.67218 1018.29 -27942.5
-6.57188 454.991 -22417.3
-6.47166 297.599 -12586.2
-6.37149 153.198 -5708.53
-6.2714 101.299 -2847.41
-6.17136 69.6899 -2452.79
-6.07139 38.5339 -1927.43
-5.97148 38.654 -1430.88
-5.87163 18.0679 -1005.83
-5.77184 35.6901 -700.298
-5.67211 15.8083 -495.61
-5.57243 38.4776 -326.412
-5.47281 16.7565 -158.883
-5.37325 33.9019 -54.9842
-5.27373 11.0263 10.3572
-5.17427 17.9003 27.7471
-5.07487 4.17034 55.7199
-4.97551 6.02495 69.3971
-4.8762 1.14967 66.3749
-4.77694 1.98387 56.7788
-4.67772 0.345966 44.6289
-4.57855 0.528914 33.4488
-4.47943 0.117091 24.0638
-4.38035 0.239548 18.256
-4.28131 0.122855 14.1235
-4.18232 0.24931 11.0219
-4.08336 0.182824 8.89376
-3.98445 0.418873 7.66477
-3.88557 0.345594 7.31601
-3.78673 0.623847 7.15677
-3.68793 0.38516 6.19948
-3.58916 0.399724 5.01968
-3.49043 0.190225 3.75877
-3.39173 0.142315 2.61092
-3.29307 0.0570564 1.68024
-3.19443 0.0338703 1.11929
-3.09583 0.0111885 0.827151
-2.99725 0.00779295 0.835647
-2.89871 0.00280082 0.939049
-2.80019 0.00221041 1.14492
-2.7017 0.00136828 1.91492
-2.60323 0.00166174 3.48975
-2.50479 0.000727134 5.94833
-2.40638 -0.000528203 8.93531
-2.30798 -0.0478985 12.5449
-2.20961 -0.0746858 10.3634
-2.11126 -0.0108683 4.96902
-2.01293 -0.000833585 2.04015
-1.91462 -0.000643271 0.650438
-1.81632 -0.00120656 0.136009
-1.71804 -0.00197122 0.00456423
-1.61978 -0.00766557 -0.0463363
-1.52154 -0.0105855 -0.0866605
-1.42331 -0.0354384 -0.144826
-1.32509 -0.0479072 -0.153736
-1.22689 -0.177843 -0.103088
-1.12869 -0.226289 -0.0629489
-1.03051 -0.690113 0.187472
-0.932337 -0.827509 0.551463
-0.834173 -1.96922 1.20254
-0.736016 -1.9431 1.48633
-0.637867 -2.55344 1.65062
-0.539723 -1.70817 1.88372
-0.441585 -1.90758 2.2279
-0.343451 -1.39546 3.19128
-0.24532 -2.17388 5.05922
-0.147191 -2.91761 8.61169
-0.0490634 -5.9657 -1.46242
0.0490634 -5.9657 -1.46242
0.147191 -2.91761 8.61169
0.24532 -2.17388 5.05922
0.343451 -1.39546 3.19128
0.441585 -1.90758 2.2279
0.539723 -1.70817 1.88372
0.637867 -2.55344 1.65062
0.736016 -1.9431 1.48633
0.834173 -1.96922 1.20254
0.932337 -0.827509 0.551463
1.03051 -0.690113 0.187472
1.12869 -0.226289 -0.0629489
1.22689 -0.177843 -0.103088
1.32509 -0.0479072 -0.153736
1.42331 -0.0354384 -0.144826
1.52154 -0.0105855 -0.0866605
1.61978 -0.00766557 -0.0463363
1.71804 -0.00197122 0.00456423
1.81632 -0.00120656 0.136009
1.91462 -0.000643271 0.650438
2.01293 -0.000833585 2.04015
2.11126 -0.0108683 4.96902
2.20961 -0.0746858 10.3634
2.30798 -0.0478985 12.5449
2.40638 -0.000528203 8.93531
2.50479 0.000727134 5.94833
2.60323 0.00166174 3.48975
2.7017 0.00136828 1.91492
2.80019 0.00221041 1.14492
2.89871 0.00280082 0.939049
2.99725 0.00779295 0.835647
3.09583 0.0111885 0.827151
3.19443 0.0338703 1.11929
3.29307 0.0570564 1.68024
3.39173 0.142315 2.61092
3.49043 0.190225 3.75877
3.58916 0.399724 5.01968
3.68793 0.38516 6.19948
3.78673 0.623847 7.15677
3.88557 0.345594 7.31601
3.98445 0.418873 7.66477
4.08336 0.182824 8.89376
4.18232 0.24931 11.0219
4.28131 0.122855 14.1235
4.38035 0.239548 18.256
4.47943 0.117091 24.0638
4.57855 0.528914 33.4488
4.67772 0.345966 44.6289
4.77694 1.98387 56.7788
4.8762 1.14967 66.3749
4.97551 6.02495 69.3971
5.07487 4.17034 55.7199
5.17427 17.9003 27.7471
5.27373 11.0263 10.3572
5.37325 33.9019 -54.9842
5.47281 16.7565 -158.883
5.57243 38.4776 -326.412
5.67211 15.8083 -495.61
5.77184 35.6901 -700.298
5.87163 18.0679 -1005.83
5.97148 38.654 -1430.88
6.07139 38.5339 -1927.43
6.17136 69.6899 -2452.79
6.2714 101.299 -2847.41
6.37149 153.198 -5708.53
6.47166 297.599 -12586.2
6.57188 454.991 -22417.3
6.67218 1018.29 -27942.5
6.77254 1367.72 -42144.2
6.87298 3342.39 -66153.4
6.97348 4960.37 -127790
7.07406 11831.1 -112950
7.17471 14993.5 -195631
7.27544 32538.3 -513075
7.37624 42995.7 -1.58816e+06
7.47712 94187.5 -3.72019e+06
7.57807 121210 -8.3081e+06
7.67911 298333 -1.89524e+07
7.78023 433399 -3.80567e+07
7.88143 1.16012e+06 -6.70489e+07
7.98271 1.39872e+06 -9.66788e+07
8.08408 3.18632e+06 -1.30003e+08
8.18554 3.45565e+06 -1.5135e+08
8.28708 7.20569e+06 -1.70928e+08
8.38872 7.53342e+06 -2.16418e+08
8.49044 1.31053e+07 -2.76267e+08
8.59226 1.1417e+07 -3.31864e+08
8.69417 1.85161e+07 -5.62981e+08
8.79618 1.86077e+07 -8.42486e+08
8.89828 2.81347e+07 -9.69126e+08
9.00048 2.27235e+07 -8.27287e+08
9.10278 2.93305e+07 -8.73752e+08
9.20518 2.44293e+07 -7.31785e+08
9.30769 3.01093e+07 -6.49608e+08
9.4103 2.32368e+07 -3.4091e+08
9.51301 2.62844e+07 -3.89275e+08
9.61583 2.51229e+07 -4.59168e+08
9.71877 3.18804e+07 -8.00268e+08
9.82181 3.89333e+07 -1.23797e+09
9.92496 5.40834e+07 -2.07393e+09
10.0282 7.71115e+07 -3.20754e+09
10.1316 9.62131e+07 -4.27024e+09
10.2351 1.36712e+08 -5.23686e+09
10.3387 1.46406e+08 -6.13981e+09
10.4425 2.11946e+08 -7.1656e+09
10.5463 1.91956e+08 -7.93612e+09
10.6503 2.96698e+08 -1.11158e+10
10.7545 2.60727e+08 -1.75331e+10
10.8587 4.21921e+08 -4.28755e+10
10.9631 7.62341e+08 -1.53845e+11
11.0676 4.22748e+09 -4.74436e+11
11.1722 1.40635e+10 -9.77156e+11
11.277 6.20678e+10 -2.02636e+12
11.3819 1.24457e+10 -7.9778e+11
11.487 -2.35604e+10 2.16672e+12
11.5922 1.11809e+09 2.20037e+12
11.6975 6.33492e+09 1.37075e+12
11.803 1.35128e+10 1.64549e+12
11.9086 1.18634e+10 2.06936e+12
12.0144 2.88806e+10 2.40181e+12
12.1204 2.36579e+10 2.10949e+12
12.2265 3.70265e+10 1.8255e+12
12.3327 2.96834e+10 1.38484e+12
12.4391 5.50927e+10 1.2155e+12
12.5457 4.65959e+10 9.85839e+11
12.6524 8.68629e+10 1.02241e+12
12.7593 7.65957e+10 4.30174e+11
12.8664 1.36598e+11 -6.38655e+11
12.9737 1.43412e+11 -4.61171e+12
13.0811 2.08098e+11 -1.71177e+13
13.1887 4.76296e+11 -6.98986e+13
13.2965 2.56606e+12 -2.82082e+14
13.4044 1.13603e+13 -7.4844e+14
13.5126 4.2997e+13 -1.76696e+15
13.6209 2.36796e+13 -2.27685e+15
13.7294 7.22636e+12 7.27641e+13
13.8382 5.98819e+12 5.40391e+14
13.9471 6.52207e+12 -1.87327e+14
14.0562 6.30096e+12 -2.65832e+14
14.1655 5.48967e+12 -5.37039e+13
14.275 5.59939e+12 1.21247e+13
14.3848 3.60687e+12 -3.30549e+13
14.4947 3.28118e+12 -1.20591e+14
14.6049 3.16279e+12 -1.68957e+14
14.7152 2.51699e+12 -1.75987e+14
14.8258 3.14178e+12 -1.66081e+14
14.9367 1.97787e+12 -1.31848e+14
15.0477 2.5323e+12 -1.13416e+14
15.159 1.3564e+12 -7.16984e+13
15.2705 1.56284e+12 -5.39542e+13
15.3823 8.39696e+11 -5.24018e+13
15.4943 1.03546e+12 -5.04171e+13
15.6066 6.95048e+11 -4.23766e+13
15.7191 7.57657e+11 -3.51797e+13
15.8319 6.02499e+11 -3.35983e+13
15.9449 5.99951e+11 -3.12785e+13
16.0582 6.21019e+11 -3.1002e+13
16.1717 5.00438e+11 -3.11269e+13
16.2856 7.09026e+11 -3.09088e+13
16.3997 5.23388e+11 -3.36275e+13
16.5141 8.41622e+11 -3.13205e+13
16.6288 6.50503e+11 -3.59548e+13
16.7437 9.76094e+11 -3.61484e+13
16.859 8.98858e+11 -3.60513e+13
16.9746 9.66705e+11 -3.68029e+13
17.0905 1.13226e+12 -3.37898e+13
17.2067 8.89086e+11 -3.72646e+13
17.3232 1.3534e+12 -3.06675e+13
17.4401 9.03951e+11 -4.00698e+13
17.5572 1.58576e+12 -4.46065e+13
17.6748 1.21225e+12 -5.10743e+13
17.7926 1.66477e+12 -5.35543e+13
17.9108 1.7393e+12 -4.79829e+13
18.0294 1.48363e+12 -6.55965e+13
18.1483 2.43439e+12 -6.23596e+13
18.2676 1.67016e+12 -7.96506e+13
18.3873 3.07327e+12 -8.19054e+13
18.5074 2.54212e+12 -1.06586e+14
18.6278 3.51621e+12 -1.58528e+14
18.7487 4.41256e+12 -1.7494e+14
18.8699 3.8058e+12 -2.46622e+14
18.9916 7.14178e+12 -2.41408e+14
19.1137 5.27234e+12 -2.32298e+14
19.2362 8.60229e+12 -2.18769e+14
19.3592 8.26928e+12 -2.04165e+14
19.4826 8.38272e+12 -2.49887e+14
19.6065 1.13724e+13 -2.15166e+14
19.7309 9.93222e+12 -3.63594e+14
19.8557 1.65704e+13 -5.32544e+14
19.9811 1.63607e+13 -5.91461e+14
20.1069 1.87857e+13 -7.08021e+14
20.2333 2.38231e+13 -6.48113e+14
20.3602 2.24328e+13 -7.98691e+14
20.4876 3.4777e+13 -1.07344e+15
20.6156 3.80095e+13 -1.30897e+15
20.7441 4.25132e+13 -2.21325e+15
20.8732 8.29021e+13 -3.97724e+15
21.0029 8.29995e+13 -5.87526e+15
21.1332 1.74735e+14 -9.91237e+15
21.2642 2.2701e+14 -1.03842e+16
21.3958 1.22973e+14 -1.85492e+16
21.528 7.03654e+14 -4.99577e+16
21.6609 1.08231e+15 -4.34315e+16
21.7945 -8.09766e+13 -1.02304e+17
21.9288 3.81602e+15 -1.43744e+18
22.0639 -4.65601e+17 -5.41589e+17
22.1997 -1.21642e+16 7.82422e+17
22.3363 -3.00788e+15 2.00357e+17
22.4736 -1.53897e+15 9.04069e+16
22.6118 -1.00779e+15 5.13304e+16
22.7509 -6.94664e+14 3.35211e+16
22.8908 -6.62476e+14 2.43295e+16
23.0316 -5.78326e+14 1.72998e+16
23.1733 -5.74972e+14 7.69197e+15
23.316 -4.83416e+14 -8.98918e+15
23.4597 -3.80325e+14 -2.55848e+16
23.6044 -1.21354e+14 -6.08133e+16
23.7502 9.3989e+14 -2.01301e+17
23.8971 4.33883e+15 -3.91469e+17
24.0451 1.02908e+16 -7.36753e+17
24.1944 1.50082e+17 -4.84478e+18
24.3448 1.41607e+19 -1.62986e+19
24.4966 -5.57433e+16 2.79296e+18
24.6496 7.26081e+14 3.35783e+17
24.8041 4.88824e+14 5.91588e+16
24.9601 6.72213e+14 -2.10628e+16
25.1175 8.68859e+14 -4.34335e+16
25.2766 9.29008e+14 -4.59741e+16
25.4373 7.78136e+14 -3.85402e+16
25.5998 5.65516e+14 -2.89931e+16
25.7641 5.08138e+14 -2.17662e+16
25.9304 4.78951e+14 -1.58168e+16
26.0988 4.11732e+14 -1.23779e+16
26.2693 2.94267e+14 -1.00058e+16
26.4421 2.50724e+14 -7.74091e+15
26.6174 3.02667e+14 -5.45114e+15
26.7954 3.89231e+14 -4.21828e+15
26.9761 4.31879e+14 -3.73877e+15
27.1598 4.06103e+14 -3.14237e+15
27.3468 3.38896e+14 -1.77399e+15
27.5373 2.47387e+14 3.50063e+14
27.7317 2.11329e+14 1.92682e+15
27.9302 2.31687e+14 2.44909e+15
28.1333 2.75419e+14 2.24179e+15
28.3415 3.21161e+14 9.54983e+14
28.5554 3.62511e+14 -8.13143e+14
28.7758 4.08252e+14 -1.19298e+15
29.0035 4.12874e+14 1.49807e+15
29.2396 4.34816e+14 3.6348e+15
29.4858 7.03977e+14 3.22372e+15
29.7441 1.04299e+15 3.67266e+15
30.0173 6.77147e+14 7.23855e+15
30.3101 1.48393e+15 1.1373e+16
30.6297 2.37626e+15 6.11946e+15
30.9905 1.76035e+15 8.49362e+15
31.4301 5.08501e+12 2.52655e+16


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1Quantum/vCLADiaP_FRG_K.txt <==
-31.4301 -2.95981e+17 2.53243e+16
-30.9905 -2.02994e+17 9.21074e+15
-30.6297 -1.89122e+17 7.18197e+15
-30.3101 -1.77763e+17 1.19933e+16
-30.0173 -1.50447e+17 8.73924e+15
-29.7441 -1.25278e+17 5.19685e+15
-29.4858 -1.06299e+17 4.43749e+15
-29.2396 -9.69984e+16 4.71274e+15
-29.0035 -8.35248e+16 2.70456e+15
-28.7758 -7.68871e+16 5.6509e+13
-28.5554 -7.98165e+16 2.82568e+14
-28.3415 -7.95995e+16 1.88979e+15
-28.1333 -7.39283e+16 3.08839e+15
-27.9302 -6.47728e+16 3.25465e+15
-27.7317 -5.43577e+16 2.75861e+15
-27.5373 -4.17261e+16 1.28818e+15
-27.3468 -3.05282e+16 -6.76735e+14
-27.1598 -2.42613e+16 -1.9701e+15
-26.9761 -1.9778e+16 -2.65945e+15
-26.7954 -1.4352e+16 -3.30009e+15
-26.6174 -6.21692e+15 -4.67747e+15
-26.4421 4.53522e+15 -7.06456e+15
-26.2693 1.51249e+16 -9.36706e+15
-26.0988 2.56186e+16 -1.17487e+16
-25.9304 4.21029e+16 -1.52125e+16
-25.7641 6.52124e+16 -2.12213e+16
-25.5998 9.28795e+16 -2.84935e+16
-25.4373 1.25509e+17 -3.77556e+16
-25.2766 1.39192e+17 -4.48105e+16
-25.1175 1.35753e+17 -4.22238e+16
-24.9601 9.8069e+16 -1.98213e+16
-24.8041 1.08782e+16 6.18654e+16
-24.6496 -1.20952e+17 3.45284e+17
-24.4966 -9.56045e+17 2.89624e+18
-24.3448 -4.05455e+19 -3.38308e+19
-24.1944 -8.17679e+17 -4.64167e+18
-24.0451 -5.88141e+17 -7.15309e+17
-23.8971 1.90698e+17 -3.74782e+17
-23.7502 -1.08039e+17 -1.94814e+17
-23.6044 -1.51059e+17 -5.61206e+16
-23.4597 -1.11537e+17 -2.32852e+16
-23.316 -1.01282e+17 -7.82453e+15
-23.1733 -1.15185e+17 8.50997e+15
-23.0316 -1.13835e+17 1.7732e+16
-22.8908 -1.16084e+17 2.46054e+16
-22.7509 -1.28645e+17 3.39747e+16
-22.6118 -1.60603e+17 5.19272e+16
-22.4736 -2.13861e+17 9.1113e+16
-22.3363 -3.22451e+17 2.02738e+17
-22.1997 -5.4718e+17 7.89947e+17
-22.0639 1.46765e+19 -2.00793e+18
-21.9288 1.65761e+18 -1.40064e+18
-21.7945 1.15802e+17 -9.75646e+16
-21.6609 2.05587e+17 -3.84153e+16
-21.528 1.47915e+17 -4.58346e+16
-21.3958 5.51999e+16 -1.74617e+16
-21.2642 4.8415e+16 -9.18976e+15
-21.1332 3.99395e+16 -9.10153e+15
-21.0029 2.10243e+16 -5.51739e+15
-20.8732 1.48035e+16 -3.66076e+15
-20.7441 9.26044e+15 -2.07247e+15
-20.6156 7.13939e+15 -1.19825e+15
-20.4876 6.29596e+15 -9.50309e+14
-20.3602 4.90323e+15 -7.18057e+14
-20.2333 4.39856e+15 -5.60838e+14
-20.1069 4.07401e+15 -6.19967e+14
-19.9811 3.38297e+15 -5.20977e+14
-19.8557 3.03275e+15 -4.53204e+14
-19.7309 2.28432e+15 -3.08373e+14
-19.6065 2.05632e+15 -1.60871e+14
-19.4826 2.17868e+15 -1.954e+14
-19.3592 1.92025e+15 -1.56617e+14
-19.2362 1.98755e+15 -1.66324e+14
-19.1137 1.747e+15 -1.92426e+14
-18.9916 1.55981e+15 -1.99612e+14
-18.8699 1.18717e+15 -2.18011e+14
-18.7487 9.22886e+14 -1.49667e+14
-18.6278 8.51737e+14 -1.36809e+14
-18.5074 6.43001e+14 -8.96037e+13
-18.3873 6.18416e+14 -6.45622e+13
-18.2676 5.50617e+14 -6.63223e+13
-18.1483 4.91927e+14 -4.82023e+13
-18.0294 4.78648e+14 -5.443e+13
-17.9108 4.14998e+14 -3.66305e+13
-17.7926 4.37384e+14 -4.29842e+13
-17.6748 3.5556e+14 -4.19926e+13
-17.5572 3.31434e+14 -3.54838e+13
-17.4401 2.90807e+14 -3.30865e+13
-17.3232 2.71614e+14 -2.29484e+13
-17.2067 2.85871e+14 -3.11919e+13
-17.0905 2.53442e+14 -2.68201e+13
-16.9746 2.50872e+14 -3.11869e+13
-16.859 2.2629e+14 -3.00577e+13
-16.7437 2.18978e+14 -3.07616e+13
-16.6288 1.9371e+14 -3.12007e+13
-16.5141 1.84447e+14 -2.63115e+13
-16.3997 1.81209e+14 -2.97927e+13
-16.2856 1.68101e+14 -2.61692e+13
-16.1717 1.6857e+14 -2.77584e+13
-16.0582 1.69641e+14 -2.63101e+13
-15.9449 1.85614e+14 -2.73928e+13
-15.8319 2.00203e+14 -2.85424e+13
-15.7191 2.25584e+14 -3.00737e+13
-15.6066 2.69675e+14 -3.66457e+13
-15.4943 3.10446e+14 -4.31206e+13
-15.3823 3.54116e+14 -4.61875e+13
-15.2705 4.47295e+14 -4.31063e+13
-15.159 5.55839e+14 -6.26582e+13
-15.0477 6.8184e+14 -9.71457e+13
-14.9367 7.25764e+14 -1.19236e+14
-14.8258 8.04539e+14 -1.47404e+14
-14.7152 7.84432e+14 -1.60432e+14
-14.6049 7.71656e+14 -1.52108e+14
-14.4947 7.44309e+14 -1.02442e+14
-14.3848 7.55597e+14 -1.76516e+13
-14.275 1.19849e+15 4.50208e+13
-14.1655 1.64672e+15 -2.32917e+13
-14.0562 2.17774e+15 -2.03666e+14
-13.9471 1.98502e+15 -1.44629e+14
-13.8382 2.23951e+15 6.08323e+14
-13.7294 4.61221e+15 1.75259e+14
-13.6209 7.56108e+15 -2.07159e+15
-13.5126 3.32916e+15 -1.70467e+15
-13.4044 6.78017e+14 -7.23479e+14
-13.2965 4.49079e+13 -2.75362e+14
-13.1887 -1.4116e+14 -6.86405e+13
-13.0811 -6.63089e+13 -1.60908e+13
-12.9737 -3.23611e+13 -4.0919e+12
-12.8664 -1.935e+13 -1.24452e+11
-12.7593 -1.03434e+13 6.98649e+11
-12.6524 -6.87421e+12 1.34018e+12
-12.5457 -3.76397e+12 1.16323e+12
-12.4391 -3.23726e+12 1.42239e+12
-12.3327 -2.54745e+12 1.49778e+12
-12.2265 -2.44881e+12 1.95339e+12
-12.1204 -1.14864e+12 2.20124e+12
-12.0144 2.62445e+11 2.5265e+12
-11.9086 3.47209e+12 2.21186e+12
-11.803 3.78633e+12 1.80271e+12
-11.6975 3.61829e+12 1.50237e+12
-11.5922 2.96806e+12 2.29634e+12
-11.487 6.8466e+12 2.34777e+12
-11.3819 1.16072e+13 -5.552e+11
-11.277 7.62459e+12 -1.85277e+12
-11.1722 2.06876e+12 -9.25121e+11
-11.0676 8.48182e+11 -4.49945e+11
-10.9631 1.48667e+11 -1.4796e+11
-10.8587 7.48936e+10 -3.97509e+10
-10.7545 5.638e+10 -1.61358e+10
-10.6503 4.62817e+10 -9.73937e+09
-10.5463 3.63194e+10 -7.17904e+09
-10.4425 3.12708e+10 -6.33537e+09
-10.3387 2.44945e+10 -5.63125e+09
-10.2351 1.91145e+10 -4.72961e+09
-10.1316 1.41618e+10 -3.94936e+09
-10.0282 1.016e+10 -2.92159e+09
-9.92496 7.44028e+09 -1.88024e+09
-9.82181 5.83157e+09 -1.05944e+09
-9.71877 5.25528e+09 -6.56051e+08
-9.61583 4.98663e+09 -3.10412e+08
-9.51301 5.46302e+09 -2.46325e+08
-9.4103 5.82089e+09 -1.82974e+08
-9.30769 6.58688e+09 -4.83644e+08
-9.20518 6.46275e+09 -5.67167e+08
-9.10278 6.20127e+09 -7.11419e+08
-9.00048 5.73994e+09 -6.82272e+08
-8.89828 5.35161e+09 -8.22549e+08
-8.79618 4.38749e+09 -7.28819e+08
-8.69417 3.22145e+09 -4.61238e+08
-8.59226 2.7934e+09 -2.55415e+08
-8.49044 2.49014e+09 -2.00526e+08
-8.38872 2.08559e+09 -1.62428e+08
-8.28708 1.70547e+09 -1.20349e+08
-8.18554 1.33492e+09 -1.17763e+08
-8.08408 9.54737e+08 -1.02391e+08
-7.98271 6.01687e+08 -8.13903e+07
-7.88143 3.61239e+08 -5.64802e+07
-7.78023 1.73363e+08 -3.34521e+07
-7.67911 7.92276e+07 -1.64257e+07
-7.57807 3.59569e+07 -7.27525e+06
-7.47712 1.9612e+07 -3.03091e+06
-7.37624 1.11662e+07 -1.26721e+06
-7.27544 6.40781e+06 -278377
-7.17471 4.27011e+06 -82716.4
-7.07406 2.71594e+06 -23947
-6.97348 1.49973e+06 -91174.2
-6.87298 729388 -42541.6
-6.77254 392140 -32905.2
-6.67218 235360 -20703.5
-6.57188 131934 -19315.3
-6.47166 72892.2 -10196.1
-6.37149 42074.6 -4664.78
-6.2714 29643.2 -1871.4
-6.17136 21259.3 -1945.46
-6.07139 15088.2 -1426.94
-5.97148 9324.97 -1180.59
-5.87163 6795.6 -740.641
-5.77184 4535.2 -548.36
-5.67211 3197.75 -329.968
-5.57243 1677.88 -230.562
-5.47281 779.719 -57.127
-5.37325 24.3791 1.48962
-5.27373 -449.206 62.4584
-5.17427 -754.978 50.7628
-5.07487 -797.137 73.0912
-4.97551 -732.974 74.0123
-4.8762 -576.11 69.4634
-4.77694 -434.365 56.9527
-4.67772 -295.343 44.63
-4.57855 -186.989 32.9053
-4.47943 -118.385 23.6386
-4.38035 -95.4144 17.8099
-4.28131 -98.1977 13.7627
-4.18232 -112.838 10.685
-4.08336 -143.526 8.61499
-3.98445 -189.767 7.38769
-3.88557 -249.437 7.05476
-3.78673 -283.969 6.84867
-3.68793 -253.577 5.92091
-3.58916 -185.799 4.74257
-3.49043 -113.969 3.53393
-3.39173 -53.7971 2.42541
-3.29307 -11.4926 1.54523
-3.19443 15.1609 1.01265
-3.09583 28.3231 0.736854
-2.99725 32.4181 0.736373
-2.89871 33.7458 0.821664
-2.80019 34.1731 0.994433
-2.7017 32.5203 1.65627
-2.60323 29.072 2.99237
-2.50479 22.9497 5.03598
-2.40638 13.757 7.41903
-2.30798 6.19916 10.1935
-2.20961 15.0104 8.26982
-2.11126 24.4206 3.8827
-2.01293 31.0147 1.54024
-1.91462 34.4656 0.462284
-1.81632 35.6127 0.0759969
-1.71804 35.7274 -0.0189316
-1.61978 34.8335 -0.0534637
-1.52154 33.1755 -0.0778147
-1.42331 29.2361 -0.111394
-1.32509 17.5995 -0.109997
-1.22689 -5.9811 -0.0772963
-1.12869 -42.0162 -0.0456904
-1.03051 -92.579 0.0756795
-0.932337 -153.495 0.244952
-0.834173 -210.408 0.485041
-0.736016 -235.175 0.556142
-0.637867 -198.342 0.528343
-0.539723 -137.78 0.51355
-0.441585 -88.3986 0.488378
-0.343451 -52.1623 0.544549
-0.24532 -26.108 0.607245
-0.147191 -7.96948 0.635112
-0.0490634 -17.9875 -0.0248807
0.0490634 -17.6949 0.0468553
0.147191 -7.54081 -0.630165
0.24532 -25.5774 -0.627693
0.343451 -51.6877 -0.540852
0.441585 -87.5697 -0.479742
0.539723 -136.88 -0.479162
0.637867 -196.766 -0.490216
0.736016 -233.806 -0.490988
0.834173 -208.854 -0.463676
0.932337 -152.774 -0.234957
1.03051 -91.9247 -0.102022
1.12869 -41.7849 0.0186278
1.22689 -5.7867 0.0354353
1.32509 17.6551 0.0682989
1.42331 29.2794 0.0658517
1.52154 33.1891 0.0333052
1.61978 34.8438 0.00866216
1.71804 35.7301 -0.0253698
1.81632 35.6144 -0.119829
1.91462 34.4665 -0.504465
2.01293 31.016 -1.57822
2.11126 24.4376 -3.9087
2.20961 15.1302 -8.35748
2.30798 6.27762 -10.357
2.40638 13.7579 -7.49609
2.50479 22.9485 -5.06387
2.60323 29.0691 -3.02479
2.7017 32.5179 -1.69212
2.80019 34.1692 -1.0328
2.89871 33.7408 -0.860426
2.99725 32.4039 -0.775855
3.09583 28.3027 -0.774372
3.19443 15.0985 -1.04954
3.29307 -11.5985 -1.57467
3.39173 -54.0632 -2.45635
3.49043 -114.327 -3.53885
3.58916 -186.555 -4.75704
3.68793 -254.31 -5.8727
3.78673 -285.162 -6.83027
3.88557 -250.101 -6.98838
3.98445 -190.574 -7.38195
4.08336 -143.879 -8.58295
4.18232 -113.322 -10.6961
4.28131 -98.4368 -13.7139
4.38035 -95.8816 -17.7991
4.47943 -118.614 -23.4096
4.57855 -188.025 -32.6324
4.67772 -296.022 -42.9827
4.77694 -438.267 -54.7085
4.8762 -578.374 -61.2768
4.97551 -744.858 -62.8785
5.07487 -805.375 -36.9637
5.17427 -790.375 -4.10689
5.27373 -471.034 41.9554
5.37325 -42.7985 110.442
5.47281 746.486 257.981
5.57243 1601.51 417.317
5.67211 3166.36 654.454
5.77184 4464.26 843.54
5.87163 6759.67 1259.71
5.97148 9248.06 1666.6
6.07139 15011.4 2410.17
6.17136 21120.5 2939.67
6.2714 29441.3 3801.93
6.37149 41769.2 6713.31
6.47166 72298.8 14898.5
6.57188 131027 25394.1
6.67218 233328 35040.3
6.77254 389411 51190.4
6.87298 722717 89491.5
6.97348 1.48982e+06 163928
7.07406 2.69232e+06 201571
7.17471 4.24016e+06 307947
7.27544 6.34282e+06 746354
7.37624 1.10803e+07 1.90513e+06
7.47712 1.94238e+07 4.40106e+06
7.57807 3.57147e+07 9.32396e+06
7.67911 7.86315e+07 2.14442e+07
7.78023 1.72497e+08 4.25976e+07
7.88143 3.5892e+08 7.75163e+07
7.98271 5.98892e+08 1.11835e+08
8.08408 9.48368e+08 1.57454e+08
8.18554 1.32801e+09 1.84768e+08
8.28708 1.69107e+09 2.21335e+08
8.38872 2.07053e+09 2.70211e+08
8.49044 2.46394e+09 3.51781e+08
8.59226 2.77057e+09 4.08068e+08
8.69417 3.18443e+09 6.64348e+08
8.79618 4.35028e+09 9.55642e+08
8.89828 5.29535e+09 1.11517e+09
9.00048 5.6945e+09 9.71895e+08
9.10278 6.14262e+09 1.0357e+09
9.20518 6.4139e+09 8.96108e+08
9.30769 6.52667e+09 8.15337e+08
9.4103 5.77443e+09 4.98735e+08
9.51301 5.41046e+09 5.3211e+08
9.61583 4.93639e+09 6.07802e+08
9.71877 5.19153e+09 9.44292e+08
9.82181 5.75371e+09 1.41624e+09
9.92496 7.33213e+09 2.2672e+09
10.0282 1.00058e+10 3.49293e+09
10.1316 1.39694e+10 4.59043e+09
10.2351 1.88411e+10 5.74335e+09
10.3387 2.42017e+10 6.64757e+09
10.4425 3.08469e+10 7.995e+09
10.5463 3.59355e+10 8.69236e+09
10.6503 4.56883e+10 1.24913e+10
10.7545 5.58586e+10 1.89289e+10
10.8587 7.40498e+10 4.59968e+10
10.9631 1.47143e+11 1.59719e+11
11.0676 8.39727e+11 4.98897e+11
11.1722 2.04063e+12 1.02914e+12
11.277 7.50045e+12 2.19984e+12
11.3819 1.15823e+13 1.04032e+12
11.487 6.89372e+12 -1.98559e+12
11.5922 2.96583e+12 -2.10432e+12
11.6975 3.60562e+12 -1.23909e+12
11.803 3.7593e+12 -1.48821e+12
11.9086 3.44836e+12 -1.92681e+12
12.0144 2.04684e+11 -2.27706e+12
12.1204 -1.19596e+12 -2.01769e+12
12.2265 -2.52287e+12 -1.69758e+12
12.3327 -2.60681e+12 -1.27187e+12
12.4391 -3.34745e+12 -1.00859e+12
12.5457 -3.85716e+12 -8.08433e+11
12.6524 -7.04794e+12 -7.0464e+11
12.7593 -1.04966e+13 -1.61693e+11
12.8664 -1.96231e+13 1.15285e+12
12.9737 -3.2648e+13 5.13147e+12
13.0811 -6.67251e+13 1.81444e+13
13.1887 -1.42112e+14 7.11561e+13
13.2965 3.97758e+13 2.888e+14
13.4044 6.55296e+14 7.73397e+14
13.5126 3.24317e+15 1.82924e+15
13.6209 7.51372e+15 2.48211e+15
13.7294 4.59776e+15 2.97315e+13
13.8382 2.22753e+15 -4.72457e+14
13.9471 1.97197e+15 2.30024e+14
14.0562 2.16514e+15 3.27996e+14
14.1655 1.63575e+15 8.41159e+13
14.275 1.1873e+15 2.07714e+13
14.3848 7.48384e+14 4.84581e+13
14.4947 7.37747e+14 1.3874e+14
14.6049 7.65331e+14 1.85805e+14
14.7152 7.79398e+14 1.91541e+14
14.8258 7.98256e+14 1.84757e+14
14.9367 7.21808e+14 1.44459e+14
15.0477 6.76776e+14 1.29687e+14
15.159 5.53126e+14 8.07386e+13
15.2705 4.44169e+14 6.4802e+13
15.3823 3.52437e+14 5.8616e+13
15.4943 3.08375e+14 5.77135e+13
15.6066 2.68285e+14 4.81074e+13
15.7191 2.24069e+14 4.02856e+13
15.8319 1.98998e+14 3.86542e+13
15.9449 1.84414e+14 3.51641e+13
16.0582 1.68399e+14 3.56939e+13
16.1717 1.67569e+14 3.44953e+13
16.2856 1.66683e+14 3.56484e+13
16.3997 1.80163e+14 3.74623e+13
16.5141 1.82764e+14 3.63295e+13
16.6288 1.92409e+14 4.07089e+13
16.7437 2.17026e+14 4.15352e+13
16.859 2.24493e+14 4.20449e+13
16.9746 2.48938e+14 4.24189e+13
17.0905 2.51177e+14 4.07595e+13
17.2067 2.84093e+14 4.33373e+13
17.3232 2.68907e+14 3.83867e+13
17.4401 2.88999e+14 4.7053e+13
17.5572 3.28263e+14 5.37291e+13
17.6748 3.53136e+14 6.01559e+13
17.7926 4.34054e+14 6.41244e+13
17.9108 4.11519e+14 5.93353e+13
18.0294 4.75681e+14 7.6763e+13
18.1483 4.87058e+14 7.65169e+13
18.2676 5.47277e+14 9.29789e+13
18.3873 6.12269e+14 9.92487e+13
18.5074 6.37917e+14 1.23569e+14
18.6278 8.44705e+14 1.80248e+14
18.7487 9.14061e+14 2.00213e+14
18.8699 1.17956e+15 2.75234e+14
18.9916 1.54553e+15 2.83205e+14
19.1137 1.73645e+15 2.7217e+14
19.2362 1.97035e+15 2.71214e+14
19.3592 1.90371e+15 2.51712e+14
19.4826 2.16191e+15 3.04373e+14
19.6065 2.03357e+15 2.6946e+14
19.7309 2.26445e+15 4.18815e+14
19.8557 2.99961e+15 6.11885e+14
19.9811 3.35025e+15 6.61945e+14
20.1069 4.03644e+15 7.96076e+14
20.2333 4.35091e+15 7.35389e+14
20.3602 4.85836e+15 8.79325e+14
20.4876 6.22641e+15 1.19656e+15
20.6156 7.06338e+15 1.4197e+15
20.7441 9.17542e+15 2.35403e+15
20.8732 1.46377e+16 4.29372e+15
21.0029 2.08583e+16 6.23314e+15
21.1332 3.959e+16 1.07232e+16
21.2642 4.7961e+16 1.15787e+16
21.3958 5.4954e+16 1.96367e+16
21.528 1.46508e+17 5.40808e+16
21.6609 2.03422e+17 4.84476e+16
21.7945 1.15964e+17 1.07043e+17
21.9288 1.64998e+18 1.47424e+18
22.0639 1.56077e+19 -9.24755e+17
22.1997 -5.22852e+17 -7.74897e+17
22.3363 -3.16436e+17 -1.97976e+17
22.4736 -2.10783e+17 -8.97007e+16
22.6118 -1.58588e+17 -5.07336e+16
22.7509 -1.27255e+17 -3.30674e+16
22.8908 -1.14759e+17 -2.40536e+16
23.0316 -1.12678e+17 -1.68676e+16
23.1733 -1.14035e+17 -6.87397e+15
23.316 -1.00315e+17 1.01538e+16
23.4597 -1.10776e+17 2.78845e+16
23.6044 -1.50817e+17 6.55059e+16
23.7502 -1.09919e+17 2.07789e+17
23.8971 1.8202e+17 4.08156e+17
24.0451 -6.08722e+17 7.58197e+17
24.1944 -1.11784e+18 5.04788e+18
24.3448 -6.88668e+19 -1.23365e+18
24.4966 -8.44559e+17 -2.68967e+18
24.6496 -1.22404e+17 -3.26281e+17
24.8041 9.90059e+15 -5.64523e+16
24.9601 9.67246e+16 2.23043e+16
25.1175 1.34015e+17 4.46432e+16
25.2766 1.37334e+17 4.71376e+16
25.4373 1.23953e+17 3.93247e+16
25.5998 9.17484e+16 2.94927e+16
25.7641 6.41961e+16 2.23112e+16
25.9304 4.1145e+16 1.6421e+16
26.0988 2.47951e+16 1.30072e+16
26.2693 1.45364e+16 1.06446e+16
26.4421 4.03378e+15 8.41726e+15
26.6174 -6.82225e+15 6.2248e+15
26.7954 -1.51305e+16 5.13646e+15
26.9761 -2.06418e+16 4.81808e+15
27.1598 -2.50735e+16 4.31465e+15
27.3468 -3.1206e+16 2.87125e+15
27.5373 -4.22209e+16 5.88057e+14
27.7317 -5.47803e+16 -1.09502e+15
27.9302 -6.52361e+16 -1.64354e+15
28.1333 -7.44791e+16 -1.39519e+15
28.3415 -8.02418e+16 -2.0173e+13
28.5554 -8.05415e+16 1.90886e+15
28.7758 -7.77036e+16 2.44247e+15
29.0035 -8.43506e+16 -2.91588e+14
29.2396 -9.7868e+16 -2.55687e+15
29.4858 -1.07707e+17 -2.00994e+15
29.7441 -1.27364e+17 -2.14847e+15
30.0173 -1.51802e+17 -5.73787e+15
30.3101 -1.80731e+17 -1.07528e+16
30.6297 -1.93874e+17 -5.05695e+15
30.9905 -2.06515e+17 -7.7765e+15
31.4301 -2.95991e+17 -2.52068e+16


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1Quantum/vCLAOffP_FRG_K.txt <==
-31.4301 -2.95981e+17 2.53243e+16
-30.9905 -2.02994e+17 9.21074e+15
-30.6297 -1.89122e+17 7.18197e+15
-30.3101 -1.77763e+17 1.19933e+16
-30.0173 -1.50447e+17 8.73924e+15
-29.7441 -1.25278e+17 5.19685e+15
-29.4858 -1.06299e+17 4.43749e+15
-29.2396 -9.69984e+16 4.71274e+15
-29.0035 -8.35248e+16 2.70456e+15
-28.7758 -7.68871e+16 5.6509e+13
-28.5554 -7.98165e+16 2.82568e+14
-28.3415 -7.95995e+16 1.88979e+15
-28.1333 -7.39283e+16 3.08839e+15
-27.9302 -6.47728e+16 3.25465e+15
-27.7317 -5.43577e+16 2.75861e+15
-27.5373 -4.17261e+16 1.28818e+15
-27.3468 -3.05282e+16 -6.76735e+14
-27.1598 -2.42613e+16 -1.9701e+15
-26.9761 -1.9778e+16 -2.65945e+15
-26.7954 -1.4352e+16 -3.30009e+15
-26.6174 -6.21692e+15 -4.67747e+15
-26.4421 4.53522e+15 -7.06456e+15
-26.2693 1.51249e+16 -9.36706e+15
-26.0988 2.56186e+16 -1.17487e+16
-25.9304 4.21029e+16 -1.52125e+16
-25.7641 6.52124e+16 -2.12213e+16
-25.5998 9.28795e+16 -2.84935e+16
-25.4373 1.25509e+17 -3.77556e+16
-25.2766 1.39192e+17 -4.48105e+16
-25.1175 1.35753e+17 -4.22238e+16
-24.9601 9.8069e+16 -1.98213e+16
-24.8041 1.08782e+16 6.18654e+16
-24.6496 -1.20952e+17 3.45284e+17
-24.4966 -9.56045e+17 2.89624e+18
-24.3448 -4.05455e+19 -3.38308e+19
-24.1944 -8.17679e+17 -4.64167e+18
-24.0451 -5.88141e+17 -7.15309e+17
-23.8971 1.90698e+17 -3.74782e+17
-23.7502 -1.08039e+17 -1.94814e+17
-23.6044 -1.51059e+17 -5.61206e+16
-23.4597 -1.11537e+17 -2.32852e+16
-23.316 -1.01282e+17 -7.82453e+15
-23.1733 -1.15185e+17 8.50997e+15
-23.0316 -1.13835e+17 1.7732e+16
-22.8908 -1.16084e+17 2.46054e+16
-22.7509 -1.28645e+17 3.39747e+16
-22.6118 -1.60603e+17 5.19272e+16
-22.4736 -2.13861e+17 9.1113e+16
-22.3363 -3.22451e+17 2.02738e+17
-22.1997 -5.4718e+17 7.89947e+17
-22.0639 1.46765e+19 -2.00793e+18
-21.9288 1.65761e+18 -1.40064e+18
-21.7945 1.15802e+17 -9.75646e+16
-21.6609 2.05587e+17 -3.84153e+16
-21.528 1.47915e+17 -4.58346e+16
-21.3958 5.51999e+16 -1.74617e+16
-21.2642 4.8415e+16 -9.18976e+15
-21.1332 3.99395e+16 -9.10153e+15
-21.0029 2.10243e+16 -5.51739e+15
-20.8732 1.48035e+16 -3.66076e+15
-20.7441 9.26044e+15 -2.07247e+15
-20.6156 7.13939e+15 -1.19825e+15
-20.4876 6.29596e+15 -9.50309e+14
-20.3602 4.90323e+15 -7.18057e+14
-20.2333 4.39856e+15 -5.60838e+14
-20.1069 4.07401e+15 -6.19967e+14
-19.9811 3.38297e+15 -5.20977e+14
-19.8557 3.03275e+15 -4.53204e+14
-19.7309 2.28432e+15 -3.08373e+14
-19.6065 2.05632e+15 -1.60871e+14
-19.4826 2.17868e+15 -1.954e+14
-19.3592 1.92025e+15 -1.56617e+14
-19.2362 1.98755e+15 -1.66324e+14
-19.1137 1.747e+15 -1.92426e+14
-18.9916 1.55981e+15 -1.99612e+14
-18.8699 1.18717e+15 -2.18011e+14
-18.7487 9.22886e+14 -1.49667e+14
-18.6278 8.51737e+14 -1.36809e+14
-18.5074 6.43001e+14 -8.96037e+13
-18.3873 6.18416e+14 -6.45622e+13
-18.2676 5.50617e+14 -6.63223e+13
-18.1483 4.91927e+14 -4.82023e+13
-18.0294 4.78648e+14 -5.443e+13
-17.9108 4.14998e+14 -3.66305e+13
-17.7926 4.37384e+14 -4.29842e+13
-17.6748 3.5556e+14 -4.19926e+13
-17.5572 3.31434e+14 -3.54838e+13
-17.4401 2.90807e+14 -3.30865e+13
-17.3232 2.71614e+14 -2.29484e+13
-17.2067 2.85871e+14 -3.11919e+13
-17.0905 2.53442e+14 -2.68201e+13
-16.9746 2.50872e+14 -3.11869e+13
-16.859 2.2629e+14 -3.00577e+13
-16.7437 2.18978e+14 -3.07616e+13
-16.6288 1.9371e+14 -3.12007e+13
-16.5141 1.84447e+14 -2.63115e+13
-16.3997 1.81209e+14 -2.97927e+13
-16.2856 1.68101e+14 -2.61692e+13
-16.1717 1.6857e+14 -2.77584e+13
-16.0582 1.69641e+14 -2.63101e+13
-15.9449 1.85614e+14 -2.73928e+13
-15.8319 2.00203e+14 -2.85424e+13
-15.7191 2.25584e+14 -3.00737e+13
-15.6066 2.69675e+14 -3.66457e+13
-15.4943 3.10446e+14 -4.31206e+13
-15.3823 3.54116e+14 -4.61875e+13
-15.2705 4.47295e+14 -4.31063e+13
-15.159 5.55839e+14 -6.26582e+13
-15.0477 6.8184e+14 -9.71457e+13
-14.9367 7.25764e+14 -1.19236e+14
-14.8258 8.04539e+14 -1.47404e+14
-14.7152 7.84432e+14 -1.60432e+14
-14.6049 7.71656e+14 -1.52108e+14
-14.4947 7.44309e+14 -1.02442e+14
-14.3848 7.55597e+14 -1.76516e+13
-14.275 1.19849e+15 4.50208e+13
-14.1655 1.64672e+15 -2.32917e+13
-14.0562 2.17774e+15 -2.03666e+14
-13.9471 1.98502e+15 -1.44629e+14
-13.8382 2.23951e+15 6.08323e+14
-13.7294 4.61221e+15 1.75259e+14
-13.6209 7.56108e+15 -2.07159e+15
-13.5126 3.32916e+15 -1.70467e+15
-13.4044 6.78017e+14 -7.23479e+14
-13.2965 4.49079e+13 -2.75362e+14
-13.1887 -1.4116e+14 -6.86405e+13
-13.0811 -6.63089e+13 -1.60908e+13
-12.9737 -3.23611e+13 -4.0919e+12
-12.8664 -1.935e+13 -1.24452e+11
-12.7593 -1.03434e+13 6.98649e+11
-12.6524 -6.87421e+12 1.34018e+12
-12.5457 -3.76397e+12 1.16323e+12
-12.4391 -3.23726e+12 1.42239e+12
-12.3327 -2.54745e+12 1.49778e+12
-12.2265 -2.44881e+12 1.95339e+12
-12.1204 -1.14864e+12 2.20124e+12
-12.0144 2.62445e+11 2.5265e+12
-11.9086 3.47209e+12 2.21186e+12
-11.803 3.78633e+12 1.80271e+12
-11.6975 3.61829e+12 1.50237e+12
-11.5922 2.96806e+12 2.29634e+12
-11.487 6.8466e+12 2.34777e+12
-11.3819 1.16072e+13 -5.552e+11
-11.277 7.62459e+12 -1.85277e+12
-11.1722 2.06876e+12 -9.25121e+11
-11.0676 8.48182e+11 -4.49945e+11
-10.9631 1.48667e+11 -1.4796e+11
-10.8587 7.48936e+10 -3.97509e+10
-10.7545 5.638e+10 -1.61358e+10
-10.6503 4.62817e+10 -9.73937e+09
-10.5463 3.63194e+10 -7.17904e+09
-10.4425 3.12708e+10 -6.33537e+09
-10.3387 2.44945e+10 -5.63125e+09
-10.2351 1.91145e+10 -4.72961e+09
-10.1316 1.41618e+10 -3.94936e+09
-10.0282 1.016e+10 -2.92159e+09
-9.92496 7.44028e+09 -1.88024e+09
-9.82181 5.83157e+09 -1.05944e+09
-9.71877 5.25528e+09 -6.56051e+08
-9.61583 4.98663e+09 -3.10412e+08
-9.51301 5.46302e+09 -2.46325e+08
-9.4103 5.82089e+09 -1.82974e+08
-9.30769 6.58688e+09 -4.83644e+08
-9.20518 6.46275e+09 -5.67167e+08
-9.10278 6.20127e+09 -7.11419e+08
-9.00048 5.73994e+09 -6.82272e+08
-8.89828 5.35161e+09 -8.22549e+08
-8.79618 4.38749e+09 -7.28819e+08
-8.69417 3.22145e+09 -4.61238e+08
-8.59226 2.7934e+09 -2.55415e+08
-8.49044 2.49014e+09 -2.00526e+08
-8.38872 2.08559e+09 -1.62428e+08
-8.28708 1.70547e+09 -1.20349e+08
-8.18554 1.33492e+09 -1.17763e+08
-8.08408 9.54737e+08 -1.02391e+08
-7.98271 6.01687e+08 -8.13903e+07
-7.88143 3.61239e+08 -5.64802e+07
-7.78023 1.73363e+08 -3.34521e+07
-7.67911 7.92276e+07 -1.64257e+07
-7.57807 3.59569e+07 -7.27525e+06
-7.47712 1.9612e+07 -3.03091e+06
-7.37624 1.11662e+07 -1.26721e+06
-7.27544 6.40781e+06 -278377
-7.17471 4.27011e+06 -82716.4
-7.07406 2.71594e+06 -23947
-6.97348 1.49973e+06 -91174.2
-6.87298 729388 -42541.6
-6.77254 392140 -32905.2
-6.67218 235360 -20703.5
-6.57188 131934 -19315.3
-6.47166 72892.2 -10196.1
-6.37149 42074.6 -4664.78
-6.2714 29643.2 -1871.4
-6.17136 21259.3 -1945.46
-6.07139 15088.2 -1426.94
-5.97148 9324.97 -1180.59
-5.87163 6795.6 -740.641
-5.77184 4535.2 -548.36
-5.67211 3197.75 -329.968
-5.57243 1677.88 -230.562
-5.47281 779.719 -57.1269
-5.37325 24.3791 1.48952
-5.27373 -449.206 62.4585
-5.17427 -754.978 50.7627
-5.07487 -797.138 73.0913
-4.97551 -732.974 74.0122
-4.8762 -576.11 69.4635
-4.77694 -434.365 56.9526
-4.67772 -295.343 44.6301
-4.57855 -186.989 32.9053
-4.47943 -118.385 23.6387
-4.38035 -95.4144 17.8098
-4.28131 -98.1978 13.7627
-4.18232 -112.838 10.6849
-4.08336 -143.526 8.61501
-3.98445 -189.767 7.38768
-3.88557 -249.437 7.05476
-3.78673 -283.969 6.84868
-3.68793 -253.577 5.92089
-3.58916 -185.799 4.7426
-3.49043 -113.969 3.5339
-3.39173 -53.7972 2.42545
-3.29307 -11.4926 1.54518
-3.19443 15.1609 1.0127
-3.09583 28.3231 0.736795
-2.99725 32.418 0.736436
-2.89871 33.7458 0.821598
-2.80019 34.1731 0.994501
-2.7017 32.5203 1.6562
-2.60323 29.072 2.99244
-2.50479 22.9497 5.03592
-2.40638 13.757 7.4191
-2.30798 6.19915 10.1934
-2.20961 15.0104 8.26989
-2.11126 24.4206 3.88264
-2.01293 31.0147 1.54029
-1.91462 34.4656 0.462233
-1.81632 35.6127 0.0760444
-1.71804 35.7274 -0.0189751
-1.61978 34.8335 -0.0534244
-1.52154 33.1755 -0.07785
-1.42331 29.2361 -0.111363
-1.32509 17.5995 -0.110025
-1.22689 -5.9811 -0.0772727
-1.12869 -42.0162 -0.0457105
-1.03051 -92.579 0.0756962
-0.932337 -153.495 0.244938
-0.834173 -210.408 0.485051
-0.736016 -235.175 0.556134
-0.637867 -198.342 0.528349
-0.539723 -137.78 0.513546
-0.441585 -88.3986 0.48838
-0.343451 -52.1623 0.544547
-0.24532 -26.108 0.607245
-0.147191 -7.96951 0.635112
-0.0490634 -17.9874 -0.0248811
0.0490634 -17.6948 0.0468557
0.147191 -7.54084 -0.630165
0.24532 -25.5773 -0.627693
0.343451 -51.6877 -0.540851
0.441585 -87.5696 -0.479745
0.539723 -136.88 -0.479158
0.637867 -196.766 -0.490222
0.736016 -233.806 -0.490979
0.834173 -208.854 -0.463687
0.932337 -152.775 -0.234943
1.03051 -91.9247 -0.102038
1.12869 -41.7849 0.0186478
1.22689 -5.7867 0.0354117
1.32509 17.6551 0.0683263
1.42331 29.2794 0.0658205
1.52154 33.1891 0.0333406
1.61978 34.8438 0.00862277
1.71804 35.7301 -0.0253263
1.81632 35.6144 -0.119876
1.91462 34.4665 -0.504413
2.01293 31.016 -1.57827
2.11126 24.4376 -3.90864
2.20961 15.1302 -8.35754
2.30798 6.27762 -10.3569
2.40638 13.7579 -7.49616
2.50479 22.9485 -5.0638
2.60323 29.0691 -3.02486
2.7017 32.5179 -1.69205
2.80019 34.1692 -1.03286
2.89871 33.7407 -0.860361
2.99725 32.4039 -0.775918
3.09583 28.3027 -0.774312
3.19443 15.0985 -1.04959
3.29307 -11.5985 -1.57462
3.39173 -54.0632 -2.4564
3.49043 -114.327 -3.53881
3.58916 -186.555 -4.75707
3.68793 -254.31 -5.87268
3.78673 -285.162 -6.83028
3.88557 -250.101 -6.98838
3.98445 -190.574 -7.38194
4.08336 -143.879 -8.58297
4.18232 -113.322 -10.696
4.28131 -98.4368 -13.7139
4.38035 -95.8816 -17.7991
4.47943 -118.614 -23.4097
4.57855 -188.025 -32.6324
4.67772 -296.023 -42.9828
4.77694 -438.267 -54.7084
4.8762 -578.374 -61.2769
4.97551 -744.858 -62.8784
5.07487 -805.375 -36.9638
5.17427 -790.375 -4.10679
5.27373 -471.034 41.9553
5.37325 -42.7985 110.442
5.47281 746.486 257.981
5.57243 1601.51 417.317
5.67211 3166.36 654.454
5.77184 4464.26 843.54
5.87163 6759.67 1259.71
5.97148 9248.06 1666.6
6.07139 15011.4 2410.17
6.17136 21120.5 2939.67
6.2714 29441.3 3801.93
6.37149 41769.2 6713.31
6.47166 72298.8 14898.5
6.57188 131027 25394.1
6.67218 233328 35040.3
6.77254 389411 51190.4
6.87298 722717 89491.5
6.97348 1.48982e+06 163928
7.07406 2.69232e+06 201571
7.17471 4.24016e+06 307947
7.27544 6.34282e+06 746354
7.37624 1.10803e+07 1.90513e+06
7.47712 1.94238e+07 4.40106e+06
7.57807 3.57147e+07 9.32396e+06
7.67911 7.86315e+07 2.14442e+07
7.78023 1.72497e+08 4.25976e+07
7.88143 3.5892e+08 7.75163e+07
7.98271 5.98892e+08 1.11835e+08
8.08408 9.48368e+08 1.57454e+08
8.18554 1.32801e+09 1.84768e+08
8.28708 1.69107e+09 2.21335e+08
8.38872 2.07053e+09 2.70211e+08
8.49044 2.46394e+09 3.51781e+08
8.59226 2.77057e+09 4.08068e+08
8.69417 3.18443e+09 6.64348e+08
8.79618 4.35028e+09 9.55642e+08
8.89828 5.29535e+09 1.11517e+09
9.00048 5.6945e+09 9.71895e+08
9.10278 6.14262e+09 1.0357e+09
9.20518 6.4139e+09 8.96108e+08
9.30769 6.52667e+09 8.15337e+08
9.4103 5.77443e+09 4.98735e+08
9.51301 5.41046e+09 5.3211e+08
9.61583 4.93639e+09 6.07802e+08
9.71877 5.19153e+09 9.44292e+08
9.82181 5.75371e+09 1.41624e+09
9.92496 7.33213e+09 2.2672e+09
10.0282 1.00058e+10 3.49293e+09
10.1316 1.39694e+10 4.59043e+09
10.2351 1.88411e+10 5.74335e+09
10.3387 2.42017e+10 6.64757e+09
10.4425 3.08469e+10 7.995e+09
10.5463 3.59355e+10 8.69236e+09
10.6503 4.56883e+10 1.24913e+10
10.7545 5.58586e+10 1.89289e+10
10.8587 7.40498e+10 4.59968e+10
10.9631 1.47143e+11 1.59719e+11
11.0676 8.39727e+11 4.98897e+11
11.1722 2.04063e+12 1.02914e+12
11.277 7.50045e+12 2.19984e+12
11.3819 1.15823e+13 1.04032e+12
11.487 6.89372e+12 -1.98559e+12
11.5922 2.96583e+12 -2.10432e+12
11.6975 3.60562e+12 -1.23909e+12
11.803 3.7593e+12 -1.48821e+12
11.9086 3.44836e+12 -1.92681e+12
12.0144 2.04684e+11 -2.27706e+12
12.1204 -1.19596e+12 -2.01769e+12
12.2265 -2.52287e+12 -1.69758e+12
12.3327 -2.60681e+12 -1.27187e+12
12.4391 -3.34745e+12 -1.00859e+12
12.5457 -3.85716e+12 -8.08433e+11
12.6524 -7.04794e+12 -7.0464e+11
12.7593 -1.04966e+13 -1.61693e+11
12.8664 -1.96231e+13 1.15285e+12
12.9737 -3.2648e+13 5.13147e+12
13.0811 -6.67251e+13 1.81444e+13
13.1887 -1.42112e+14 7.11561e+13
13.2965 3.97758e+13 2.888e+14
13.4044 6.55296e+14 7.73397e+14
13.5126 3.24317e+15 1.82924e+15
13.6209 7.51372e+15 2.48211e+15
13.7294 4.59776e+15 2.97315e+13
13.8382 2.22753e+15 -4.72457e+14
13.9471 1.97197e+15 2.30024e+14
14.0562 2.16514e+15 3.27996e+14
14.1655 1.63575e+15 8.41159e+13
14.275 1.1873e+15 2.07714e+13
14.3848 7.48384e+14 4.84581e+13
14.4947 7.37747e+14 1.3874e+14
14.6049 7.65331e+14 1.85805e+14
14.7152 7.79398e+14 1.91541e+14
14.8258 7.98256e+14 1.84757e+14
14.9367 7.21808e+14 1.44459e+14
15.0477 6.76776e+14 1.29687e+14
15.159 5.53126e+14 8.07386e+13
15.2705 4.44169e+14 6.4802e+13
15.3823 3.52437e+14 5.8616e+13
15.4943 3.08375e+14 5.77135e+13
15.6066 2.68285e+14 4.81074e+13
15.7191 2.24069e+14 4.02856e+13
15.8319 1.98998e+14 3.86542e+13
15.9449 1.84414e+14 3.51641e+13
16.0582 1.68399e+14 3.56939e+13
16.1717 1.67569e+14 3.44953e+13
16.2856 1.66683e+14 3.56484e+13
16.3997 1.80163e+14 3.74623e+13
16.5141 1.82764e+14 3.63295e+13
16.6288 1.92409e+14 4.07089e+13
16.7437 2.17026e+14 4.15352e+13
16.859 2.24493e+14 4.20449e+13
16.9746 2.48938e+14 4.24189e+13
17.0905 2.51177e+14 4.07595e+13
17.2067 2.84093e+14 4.33373e+13
17.3232 2.68907e+14 3.83867e+13
17.4401 2.88999e+14 4.7053e+13
17.5572 3.28263e+14 5.37291e+13
17.6748 3.53136e+14 6.01559e+13
17.7926 4.34054e+14 6.41244e+13
17.9108 4.11519e+14 5.93353e+13
18.0294 4.75681e+14 7.6763e+13
18.1483 4.87058e+14 7.65169e+13
18.2676 5.47277e+14 9.29789e+13
18.3873 6.12269e+14 9.92487e+13
18.5074 6.37917e+14 1.23569e+14
18.6278 8.44705e+14 1.80248e+14
18.7487 9.14061e+14 2.00213e+14
18.8699 1.17956e+15 2.75234e+14
18.9916 1.54553e+15 2.83205e+14
19.1137 1.73645e+15 2.7217e+14
19.2362 1.97035e+15 2.71214e+14
19.3592 1.90371e+15 2.51712e+14
19.4826 2.16191e+15 3.04373e+14
19.6065 2.03357e+15 2.6946e+14
19.7309 2.26445e+15 4.18815e+14
19.8557 2.99961e+15 6.11885e+14
19.9811 3.35025e+15 6.61945e+14
20.1069 4.03644e+15 7.96076e+14
20.2333 4.35091e+15 7.35389e+14
20.3602 4.85836e+15 8.79325e+14
20.4876 6.22641e+15 1.19656e+15
20.6156 7.06338e+15 1.4197e+15
20.7441 9.17542e+15 2.35403e+15
20.8732 1.46377e+16 4.29372e+15
21.0029 2.08583e+16 6.23314e+15
21.1332 3.959e+16 1.07232e+16
21.2642 4.7961e+16 1.15787e+16
21.3958 5.4954e+16 1.96367e+16
21.528 1.46508e+17 5.40808e+16
21.6609 2.03422e+17 4.84476e+16
21.7945 1.15964e+17 1.07043e+17
21.9288 1.64998e+18 1.47424e+18
22.0639 1.56077e+19 -9.24755e+17
22.1997 -5.22852e+17 -7.74897e+17
22.3363 -3.16436e+17 -1.97976e+17
22.4736 -2.10783e+17 -8.97007e+16
22.6118 -1.58588e+17 -5.07336e+16
22.7509 -1.27255e+17 -3.30674e+16
22.8908 -1.14759e+17 -2.40536e+16
23.0316 -1.12678e+17 -1.68676e+16
23.1733 -1.14035e+17 -6.87397e+15
23.316 -1.00315e+17 1.01538e+16
23.4597 -1.10776e+17 2.78845e+16
23.6044 -1.50817e+17 6.55059e+16
23.7502 -1.09919e+17 2.07789e+17
23.8971 1.8202e+17 4.08156e+17
24.0451 -6.08722e+17 7.58197e+17
24.1944 -1.11784e+18 5.04788e+18
24.3448 -6.88668e+19 -1.23365e+18
24.4966 -8.44559e+17 -2.68967e+18
24.6496 -1.22404e+17 -3.26281e+17
24.8041 9.90059e+15 -5.64523e+16
24.9601 9.67246e+16 2.23043e+16
25.1175 1.34015e+17 4.46432e+16
25.2766 1.37334e+17 4.71376e+16
25.4373 1.23953e+17 3.93247e+16
25.5998 9.17484e+16 2.94927e+16
25.7641 6.41961e+16 2.23112e+16
25.9304 4.1145e+16 1.6421e+16
26.0988 2.47951e+16 1.30072e+16
26.2693 1.45364e+16 1.06446e+16
26.4421 4.03378e+15 8.41726e+15
26.6174 -6.82225e+15 6.2248e+15
26.7954 -1.51305e+16 5.13646e+15
26.9761 -2.06418e+16 4.81808e+15
27.1598 -2.50735e+16 4.31465e+15
27.3468 -3.1206e+16 2.87125e+15
27.5373 -4.22209e+16 5.88057e+14
27.7317 -5.47803e+16 -1.09502e+15
27.9302 -6.52361e+16 -1.64354e+15
28.1333 -7.44791e+16 -1.39519e+15
28.3415 -8.02418e+16 -2.0173e+13
28.5554 -8.05415e+16 1.90886e+15
28.7758 -7.77036e+16 2.44247e+15
29.0035 -8.43506e+16 -2.91588e+14
29.2396 -9.7868e+16 -2.55687e+15
29.4858 -1.07707e+17 -2.00994e+15
29.7441 -1.27364e+17 -2.14847e+15
30.0173 -1.51802e+17 -5.73787e+15
30.3101 -1.80731e+17 -1.07528e+16
30.6297 -1.93874e+17 -5.05695e+15
30.9905 -2.06515e+17 -7.7765e+15
31.4301 -2.95991e+17 -2.52068e+16


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1Quantum/vCLRDiaP_FRG.txt <==
-31.4301 -2.95991e+17 -2.52068e+16
-30.9905 -2.06515e+17 -7.7765e+15
-30.6297 -1.93874e+17 -5.05695e+15
-30.3101 -1.80731e+17 -1.07528e+16
-30.0173 -1.51802e+17 -5.73787e+15
-29.7441 -1.27364e+17 -2.14847e+15
-29.4858 -1.07707e+17 -2.00994e+15
-29.2396 -9.7868e+16 -2.55687e+15
-29.0035 -8.43506e+16 -2.91588e+14
-28.7758 -7.77036e+16 2.44247e+15
-28.5554 -8.05415e+16 1.90886e+15
-28.3415 -8.02418e+16 -2.0173e+13
-28.1333 -7.44791e+16 -1.39519e+15
-27.9302 -6.52361e+16 -1.64354e+15
-27.7317 -5.47803e+16 -1.09502e+15
-27.5373 -4.22209e+16 5.88057e+14
-27.3468 -3.1206e+16 2.87125e+15
-27.1598 -2.50735e+16 4.31465e+15
-26.9761 -2.06418e+16 4.81808e+15
-26.7954 -1.51305e+16 5.13646e+15
-26.6174 -6.82225e+15 6.2248e+15
-26.4421 4.03378e+15 8.41726e+15
-26.2693 1.45364e+16 1.06446e+16
-26.0988 2.47951e+16 1.30072e+16
-25.9304 4.1145e+16 1.6421e+16
-25.7641 6.41961e+16 2.23112e+16
-25.5998 9.17484e+16 2.94927e+16
-25.4373 1.23953e+17 3.93247e+16
-25.2766 1.37334e+17 4.71376e+16
-25.1175 1.34015e+17 4.46432e+16
-24.9601 9.67246e+16 2.23043e+16
-24.8041 9.90059e+15 -5.64523e+16
-24.6496 -1.22404e+17 -3.26281e+17
-24.4966 -8.44559e+17 -2.68967e+18
-24.3448 -6.88668e+19 -1.23365e+18
-24.1944 -1.11784e+18 5.04788e+18
-24.0451 -6.08722e+17 7.58197e+17
-23.8971 1.8202e+17 4.08156e+17
-23.7502 -1.09919e+17 2.07789e+17
-23.6044 -1.50817e+17 6.55059e+16
-23.4597 -1.10776e+17 2.78845e+16
-23.316 -1.00315e+17 1.01538e+16
-23.1733 -1.14035e+17 -6.87397e+15
-23.0316 -1.12678e+17 -1.68676e+16
-22.8908 -1.14759e+17 -2.40536e+16
-22.7509 -1.27255e+17 -3.30674e+16
-22.6118 -1.58588e+17 -5.07336e+16
-22.4736 -2.10783e+17 -8.97007e+16
-22.3363 -3.16436e+17 -1.97976e+17
-22.1997 -5.22852e+17 -7.74897e+17
-22.0639 1.56077e+19 -9.24755e+17
-21.9288 1.64998e+18 1.47424e+18
-21.7945 1.15964e+17 1.07043e+17
-21.6609 2.03422e+17 4.84476e+16
-21.528 1.46508e+17 5.40808e+16
-21.3958 5.4954e+16 1.96367e+16
-21.2642 4.7961e+16 1.15787e+16
-21.1332 3.959e+16 1.07232e+16
-21.0029 2.08583e+16 6.23314e+15
-20.8732 1.46377e+16 4.29372e+15
-20.7441 9.17542e+15 2.35403e+15
-20.6156 7.06338e+15 1.4197e+15
-20.4876 6.22641e+15 1.19656e+15
-20.3602 4.85836e+15 8.79325e+14
-20.2333 4.35091e+15 7.35389e+14
-20.1069 4.03644e+15 7.96076e+14
-19.9811 3.35025e+15 6.61945e+14
-19.8557 2.99961e+15 6.11885e+14
-19.7309 2.26445e+15 4.18815e+14
-19.6065 2.03357e+15 2.6946e+14
-19.4826 2.16191e+15 3.04373e+14
-19.3592 1.90371e+15 2.51712e+14
-19.2362 1.97035e+15 2.71214e+14
-19.1137 1.73645e+15 2.7217e+14
-18.9916 1.54553e+15 2.83205e+14
-18.8699 1.17956e+15 2.75234e+14
-18.7487 9.14061e+14 2.00213e+14
-18.6278 8.44705e+14 1.80248e+14
-18.5074 6.37917e+14 1.23569e+14
-18.3873 6.12269e+14 9.92487e+13
-18.2676 5.47277e+14 9.29789e+13
-18.1483 4.87058e+14 7.65169e+13
-18.0294 4.75681e+14 7.6763e+13
-17.9108 4.11519e+14 5.93353e+13
-17.7926 4.34054e+14 6.41244e+13
-17.6748 3.53136e+14 6.01559e+13
-17.5572 3.28263e+14 5.37291e+13
-17.4401 2.88999e+14 4.7053e+13
-17.3232 2.68907e+14 3.83867e+13
-17.2067 2.84093e+14 4.33373e+13
-17.0905 2.51177e+14 4.07595e+13
-16.9746 2.48938e+14 4.24189e+13
-16.859 2.24493e+14 4.20449e+13
-16.7437 2.17026e+14 4.15352e+13
-16.6288 1.92409e+14 4.07089e+13
-16.5141 1.82764e+14 3.63295e+13
-16.3997 1.80163e+14 3.74623e+13
-16.2856 1.66683e+14 3.56484e+13
-16.1717 1.67569e+14 3.44953e+13
-16.0582 1.68399e+14 3.56939e+13
-15.9449 1.84414e+14 3.51641e+13
-15.8319 1.98998e+14 3.86542e+13
-15.7191 2.24069e+14 4.02856e+13
-15.6066 2.68285e+14 4.81074e+13
-15.4943 3.08375e+14 5.77135e+13
-15.3823 3.52437e+14 5.8616e+13
-15.2705 4.44169e+14 6.4802e+13
-15.159 5.53126e+14 8.07386e+13
-15.0477 6.76776e+14 1.29687e+14
-14.9367 7.21808e+14 1.44459e+14
-14.8258 7.98256e+14 1.84757e+14
-14.7152 7.79398e+14 1.91541e+14
-14.6049 7.65331e+14 1.85805e+14
-14.4947 7.37747e+14 1.3874e+14
-14.3848 7.48384e+14 4.84581e+13
-14.275 1.1873e+15 2.07714e+13
-14.1655 1.63575e+15 8.41159e+13
-14.0562 2.16514e+15 3.27996e+14
-13.9471 1.97197e+15 2.30024e+14
-13.8382 2.22753e+15 -4.72457e+14
-13.7294 4.59776e+15 2.97315e+13
-13.6209 7.51372e+15 2.48211e+15
-13.5126 3.24317e+15 1.82924e+15
-13.4044 6.55296e+14 7.73397e+14
-13.2965 3.97758e+13 2.888e+14
-13.1887 -1.42112e+14 7.11561e+13
-13.0811 -6.67251e+13 1.81444e+13
-12.9737 -3.2648e+13 5.13147e+12
-12.8664 -1.96231e+13 1.15285e+12
-12.7593 -1.04966e+13 -1.61693e+11
-12.6524 -7.04794e+12 -7.0464e+11
-12.5457 -3.85716e+12 -8.08433e+11
-12.4391 -3.34745e+12 -1.00859e+12
-12.3327 -2.60681e+12 -1.27187e+12
-12.2265 -2.52287e+12 -1.69758e+12
-12.1204 -1.19596e+12 -2.01769e+12
-12.0144 2.04684e+11 -2.27706e+12
-11.9086 3.44836e+12 -1.92681e+12
-11.803 3.7593e+12 -1.48821e+12
-11.6975 3.60562e+12 -1.23909e+12
-11.5922 2.96583e+12 -2.10432e+12
-11.487 6.89372e+12 -1.98559e+12
-11.3819 1.15823e+13 1.04032e+12
-11.277 7.50045e+12 2.19984e+12
-11.1722 2.04063e+12 1.02914e+12
-11.0676 8.39727e+11 4.98897e+11
-10.9631 1.47143e+11 1.59719e+11
-10.8587 7.40498e+10 4.59968e+10
-10.7545 5.58586e+10 1.89289e+10
-10.6503 4.56883e+10 1.24913e+10
-10.5463 3.59355e+10 8.69236e+09
-10.4425 3.08469e+10 7.995e+09
-10.3387 2.42017e+10 6.64757e+09
-10.2351 1.88411e+10 5.74335e+09
-10.1316 1.39694e+10 4.59043e+09
-10.0282 1.00058e+10 3.49293e+09
-9.92496 7.33213e+09 2.2672e+09
-9.82181 5.75371e+09 1.41624e+09
-9.71877 5.19153e+09 9.44292e+08
-9.61583 4.93639e+09 6.07802e+08
-9.51301 5.41046e+09 5.3211e+08
-9.4103 5.77443e+09 4.98735e+08
-9.30769 6.52667e+09 8.15337e+08
-9.20518 6.4139e+09 8.96108e+08
-9.10278 6.14262e+09 1.0357e+09
-9.00048 5.6945e+09 9.71895e+08
-8.89828 5.29535e+09 1.11517e+09
-8.79618 4.35028e+09 9.55642e+08
-8.69417 3.18443e+09 6.64348e+08
-8.59226 2.77057e+09 4.08068e+08
-8.49044 2.46394e+09 3.51781e+08
-8.38872 2.07053e+09 2.70211e+08
-8.28708 1.69107e+09 2.21335e+08
-8.18554 1.32801e+09 1.84768e+08
-8.08408 9.48368e+08 1.57454e+08
-7.98271 5.98892e+08 1.11835e+08
-7.88143 3.5892e+08 7.75163e+07
-7.78023 1.72497e+08 4.25976e+07
-7.67911 7.86315e+07 2.14442e+07
-7.57807 3.57147e+07 9.32396e+06
-7.47712 1.94238e+07 4.40106e+06
-7.37624 1.10803e+07 1.90513e+06
-7.27544 6.34282e+06 746354
-7.17471 4.24016e+06 307947
-7.07406 2.69232e+06 201571
-6.97348 1.48982e+06 163928
-6.87298 722717 89491.5
-6.77254 389411 51190.4
-6.67218 233328 35040.3
-6.57188 131027 25394.1
-6.47166 72298.8 14898.5
-6.37149 41769.2 6713.31
-6.2714 29441.3 3801.93
-6.17136 21120.5 2939.67
-6.07139 15011.4 2410.17
-5.97148 9248.06 1666.6
-5.87163 6759.67 1259.71
-5.77184 4464.26 843.54
-5.67211 3166.36 654.454
-5.57243 1601.51 417.317
-5.47281 746.486 257.981
-5.37325 -42.7985 110.442
-5.27373 -471.034 41.9554
-5.17427 -790.375 -4.10689
-5.07487 -805.375 -36.9637
-4.97551 -744.858 -62.8785
-4.8762 -578.374 -61.2768
-4.77694 -438.267 -54.7085
-4.67772 -296.022 -42.9827
-4.57855 -188.025 -32.6324
-4.47943 -118.614 -23.4096
-4.38035 -95.8816 -17.7991
-4.28131 -98.4368 -13.7139
-4.18232 -113.322 -10.6961
-4.08336 -143.879 -8.58295
-3.98445 -190.574 -7.38195
-3.88557 -250.101 -6.98838
-3.78673 -285.162 -6.83027
-3.68793 -254.31 -5.8727
-3.58916 -186.555 -4.75704
-3.49043 -114.327 -3.53885
-3.39173 -54.0632 -2.45635
-3.29307 -11.5985 -1.57467
-3.19443 15.0985 -1.04954
-3.09583 28.3027 -0.774372
-2.99725 32.4039 -0.775855
-2.89871 33.7408 -0.860426
-2.80019 34.1692 -1.0328
-2.7017 32.5179 -1.69212
-2.60323 29.0691 -3.02479
-2.50479 22.9485 -5.06387
-2.40638 13.7579 -7.49609
-2.30798 6.27762 -10.357
-2.20961 15.1302 -8.35748
-2.11126 24.4376 -3.9087
-2.01293 31.016 -1.57822
-1.91462 34.4665 -0.504465
-1.81632 35.6144 -0.119829
-1.71804 35.7301 -0.0253698
-1.61978 34.8438 0.00866216
-1.52154 33.1891 0.0333052
-1.42331 29.2794 0.0658517
-1.32509 17.6551 0.0682989
-1.22689 -5.7867 0.0354353
-1.12869 -41.7849 0.0186278
-1.03051 -91.9247 -0.102022
-0.932337 -152.774 -0.234957
-0.834173 -208.854 -0.463676
-0.736016 -233.806 -0.490988
-0.637867 -196.766 -0.490216
-0.539723 -136.88 -0.479162
-0.441585 -87.5697 -0.479742
-0.343451 -51.6877 -0.540852
-0.24532 -25.5774 -0.627693
-0.147191 -7.54081 -0.630165
-0.0490634 -17.6949 0.0468553
0.0490634 -17.9875 -0.0248807
0.147191 -7.96948 0.635112
0.24532 -26.108 0.607245
0.343451 -52.1623 0.544549
0.441585 -88.3986 0.488378
0.539723 -137.78 0.51355
0.637867 -198.342 0.528343
0.736016 -235.175 0.556142
0.834173 -210.408 0.485041
0.932337 -153.495 0.244952
1.03051 -92.579 0.0756795
1.12869 -42.0162 -0.0456904
1.22689 -5.9811 -0.0772963
1.32509 17.5995 -0.109997
1.42331 29.2361 -0.111394
1.52154 33.1755 -0.0778147
1.61978 34.8335 -0.0534637
1.71804 35.7274 -0.0189316
1.81632 35.6127 0.0759969
1.91462 34.4656 0.462284
2.01293 31.0147 1.54024
2.11126 24.4206 3.8827
2.20961 15.0104 8.26982
2.30798 6.19916 10.1935
2.40638 13.757 7.41903
2.50479 22.9497 5.03598
2.60323 29.072 2.99237
2.7017 32.5203 1.65627
2.80019 34.1731 0.994433
2.89871 33.7458 0.821664
2.99725 32.4181 0.736373
3.09583 28.3231 0.736854
3.19443 15.1609 1.01265
3.29307 -11.4926 1.54523
3.39173 -53.7971 2.42541
3.49043 -113.969 3.53393
3.58916 -185.799 4.74257
3.68793 -253.577 5.92091
3.78673 -283.969 6.84867
3.88557 -249.437 7.05476
3.98445 -189.767 7.38769
4.08336 -143.526 8.61499
4.18232 -112.838 10.685
4.28131 -98.1977 13.7627
4.38035 -95.4144 17.8099
4.47943 -118.385 23.6386
4.57855 -186.989 32.9053
4.67772 -295.343 44.63
4.77694 -434.365 56.9527
4.8762 -576.11 69.4634
4.97551 -732.974 74.0123
5.07487 -797.137 73.0912
5.17427 -754.978 50.7628
5.27373 -449.206 62.4584
5.37325 24.3791 1.48962
5.47281 779.719 -57.127
5.57243 1677.88 -230.562
5.67211 3197.75 -329.968
5.77184 4535.2 -548.36
5.87163 6795.6 -740.641
5.97148 9324.97 -1180.59
6.07139 15088.2 -1426.94
6.17136 21259.3 -1945.46
6.2714 29643.2 -1871.4
6.37149 42074.6 -4664.78
6.47166 72892.2 -10196.1
6.57188 131934 -19315.3
6.67218 235360 -20703.5
6.77254 392140 -32905.2
6.87298 729388 -42541.6
6.97348 1.49973e+06 -91174.2
7.07406 2.71594e+06 -23947
7.17471 4.27011e+06 -82716.4
7.27544 6.40781e+06 -278377
7.37624 1.11662e+07 -1.26721e+06
7.47712 1.9612e+07 -3.03091e+06
7.57807 3.59569e+07 -7.27525e+06
7.67911 7.92276e+07 -1.64257e+07
7.78023 1.73363e+08 -3.34521e+07
7.88143 3.61239e+08 -5.64802e+07
7.98271 6.01687e+08 -8.13903e+07
8.08408 9.54737e+08 -1.02391e+08
8.18554 1.33492e+09 -1.17763e+08
8.28708 1.70547e+09 -1.20349e+08
8.38872 2.08559e+09 -1.62428e+08
8.49044 2.49014e+09 -2.00526e+08
8.59226 2.7934e+09 -2.55415e+08
8.69417 3.22145e+09 -4.61238e+08
8.79618 4.38749e+09 -7.28819e+08
8.89828 5.35161e+09 -8.22549e+08
9.00048 5.73994e+09 -6.82272e+08
9.10278 6.20127e+09 -7.11419e+08
9.20518 6.46275e+09 -5.67167e+08
9.30769 6.58688e+09 -4.83644e+08
9.4103 5.82089e+09 -1.82974e+08
9.51301 5.46302e+09 -2.46325e+08
9.61583 4.98663e+09 -3.10412e+08
9.71877 5.25528e+09 -6.56051e+08
9.82181 5.83157e+09 -1.05944e+09
9.92496 7.44028e+09 -1.88024e+09
10.0282 1.016e+10 -2.92159e+09
10.1316 1.41618e+10 -3.94936e+09
10.2351 1.91145e+10 -4.72961e+09
10.3387 2.44945e+10 -5.63125e+09
10.4425 3.12708e+10 -6.33537e+09
10.5463 3.63194e+10 -7.17904e+09
10.6503 4.62817e+10 -9.73937e+09
10.7545 5.638e+10 -1.61358e+10
10.8587 7.48936e+10 -3.97509e+10
10.9631 1.48667e+11 -1.4796e+11
11.0676 8.48182e+11 -4.49945e+11
11.1722 2.06876e+12 -9.25121e+11
11.277 7.62459e+12 -1.85277e+12
11.3819 1.16072e+13 -5.552e+11
11.487 6.8466e+12 2.34777e+12
11.5922 2.96806e+12 2.29634e+12
11.6975 3.61829e+12 1.50237e+12
11.803 3.78633e+12 1.80271e+12
11.9086 3.47209e+12 2.21186e+12
12.0144 2.62445e+11 2.5265e+12
12.1204 -1.14864e+12 2.20124e+12
12.2265 -2.44881e+12 1.95339e+12
12.3327 -2.54745e+12 1.49778e+12
12.4391 -3.23726e+12 1.42239e+12
12.5457 -3.76397e+12 1.16323e+12
12.6524 -6.87421e+12 1.34018e+12
12.7593 -1.03434e+13 6.98649e+11
12.8664 -1.935e+13 -1.24452e+11
12.9737 -3.23611e+13 -4.0919e+12
13.0811 -6.63089e+13 -1.60908e+13
13.1887 -1.4116e+14 -6.86405e+13
13.2965 4.49079e+13 -2.75362e+14
13.4044 6.78017e+14 -7.23479e+14
13.5126 3.32916e+15 -1.70467e+15
13.6209 7.56108e+15 -2.07159e+15
13.7294 4.61221e+15 1.75259e+14
13.8382 2.23951e+15 6.08323e+14
13.9471 1.98502e+15 -1.44629e+14
14.0562 2.17774e+15 -2.03666e+14
14.1655 1.64672e+15 -2.32917e+13
14.275 1.19849e+15 4.50208e+13
14.3848 7.55597e+14 -1.76516e+13
14.4947 7.44309e+14 -1.02442e+14
14.6049 7.71656e+14 -1.52108e+14
14.7152 7.84432e+14 -1.60432e+14
14.8258 8.04539e+14 -1.47404e+14
14.9367 7.25764e+14 -1.19236e+14
15.0477 6.8184e+14 -9.71457e+13
15.159 5.55839e+14 -6.26582e+13
15.2705 4.47295e+14 -4.31063e+13
15.3823 3.54116e+14 -4.61875e+13
15.4943 3.10446e+14 -4.31206e+13
15.6066 2.69675e+14 -3.66457e+13
15.7191 2.25584e+14 -3.00737e+13
15.8319 2.00203e+14 -2.85424e+13
15.9449 1.85614e+14 -2.73928e+13
16.0582 1.69641e+14 -2.63101e+13
16.1717 1.6857e+14 -2.77584e+13
16.2856 1.68101e+14 -2.61692e+13
16.3997 1.81209e+14 -2.97927e+13
16.5141 1.84447e+14 -2.63115e+13
16.6288 1.9371e+14 -3.12007e+13
16.7437 2.18978e+14 -3.07616e+13
16.859 2.2629e+14 -3.00577e+13
16.9746 2.50872e+14 -3.11869e+13
17.0905 2.53442e+14 -2.68201e+13
17.2067 2.85871e+14 -3.11919e+13
17.3232 2.71614e+14 -2.29484e+13
17.4401 2.90807e+14 -3.30865e+13
17.5572 3.31434e+14 -3.54838e+13
17.6748 3.5556e+14 -4.19926e+13
17.7926 4.37384e+14 -4.29842e+13
17.9108 4.14998e+14 -3.66305e+13
18.0294 4.78648e+14 -5.443e+13
18.1483 4.91927e+14 -4.82023e+13
18.2676 5.50617e+14 -6.63223e+13
18.3873 6.18416e+14 -6.45622e+13
18.5074 6.43001e+14 -8.96037e+13
18.6278 8.51737e+14 -1.36809e+14
18.7487 9.22886e+14 -1.49667e+14
18.8699 1.18717e+15 -2.18011e+14
18.9916 1.55981e+15 -1.99612e+14
19.1137 1.747e+15 -1.92426e+14
19.2362 1.98755e+15 -1.66324e+14
19.3592 1.92025e+15 -1.56617e+14
19.4826 2.17868e+15 -1.954e+14
19.6065 2.05632e+15 -1.60871e+14
19.7309 2.28432e+15 -3.08373e+14
19.8557 3.03275e+15 -4.53204e+14
19.9811 3.38297e+15 -5.20977e+14
20.1069 4.07401e+15 -6.19967e+14
20.2333 4.39856e+15 -5.60838e+14
20.3602 4.90323e+15 -7.18057e+14
20.4876 6.29596e+15 -9.50309e+14
20.6156 7.13939e+15 -1.19825e+15
20.7441 9.26044e+15 -2.07247e+15
20.8732 1.48035e+16 -3.66076e+15
21.0029 2.10243e+16 -5.51739e+15
21.1332 3.99395e+16 -9.10153e+15
21.2642 4.8415e+16 -9.18976e+15
21.3958 5.51999e+16 -1.74617e+16
21.528 1.47915e+17 -4.58346e+16
21.6609 2.05587e+17 -3.84153e+16
21.7945 1.15802e+17 -9.75646e+16
21.9288 1.65761e+18 -1.40064e+18
22.0639 1.46765e+19 -2.00793e+18
22.1997 -5.4718e+17 7.89947e+17
22.3363 -3.22451e+17 2.02738e+17
22.4736 -2.13861e+17 9.1113e+16
22.6118 -1.60603e+17 5.19272e+16
22.7509 -1.28645e+17 3.39747e+16
22.8908 -1.16084e+17 2.46054e+16
23.0316 -1.13835e+17 1.7732e+16
23.1733 -1.15185e+17 8.50997e+15
23.316 -1.01282e+17 -7.82453e+15
23.4597 -1.11537e+17 -2.32852e+16
23.6044 -1.51059e+17 -5.61206e+16
23.7502 -1.08039e+17 -1.94814e+17
23.8971 1.90698e+17 -3.74782e+17
24.0451 -5.88141e+17 -7.15309e+17
24.1944 -8.17679e+17 -4.64167e+18
24.3448 -4.05455e+19 -3.38308e+19
24.4966 -9.56045e+17 2.89624e+18
24.6496 -1.20952e+17 3.45284e+17
24.8041 1.08782e+16 6.18654e+16
24.9601 9.8069e+16 -1.98213e+16
25.1175 1.35753e+17 -4.22238e+16
25.2766 1.39192e+17 -4.48105e+16
25.4373 1.25509e+17 -3.77556e+16
25.5998 9.28795e+16 -2.84935e+16
25.7641 6.52124e+16 -2.12213e+16
25.9304 4.21029e+16 -1.52125e+16
26.0988 2.56186e+16 -1.17487e+16
26.2693 1.51249e+16 -9.36706e+15
26.4421 4.53522e+15 -7.06456e+15
26.6174 -6.21692e+15 -4.67747e+15
26.7954 -1.4352e+16 -3.30009e+15
26.9761 -1.9778e+16 -2.65945e+15
27.1598 -2.42613e+16 -1.9701e+15
27.3468 -3.05282e+16 -6.76735e+14
27.5373 -4.17261e+16 1.28818e+15
27.7317 -5.43577e+16 2.75861e+15
27.9302 -6.47728e+16 3.25465e+15
28.1333 -7.39283e+16 3.08839e+15
28.3415 -7.95995e+16 1.88979e+15
28.5554 -7.98165e+16 2.82568e+14
28.7758 -7.68871e+16 5.6509e+13
29.0035 -8.35248e+16 2.70456e+15
29.2396 -9.69984e+16 4.71274e+15
29.4858 -1.06299e+17 4.43749e+15
29.7441 -1.25278e+17 5.19685e+15
30.0173 -1.50447e+17 8.73924e+15
30.3101 -1.77763e+17 1.19933e+16
30.6297 -1.89122e+17 7.18197e+15
30.9905 -2.02994e+17 9.21074e+15
31.4301 -2.95981e+17 2.53243e+16


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1Quantum/vCLROffP_FRG.txt <==
-31.4301 -2.95991e+17 -2.52068e+16
-30.9905 -2.06515e+17 -7.7765e+15
-30.6297 -1.93874e+17 -5.05695e+15
-30.3101 -1.80731e+17 -1.07528e+16
-30.0173 -1.51802e+17 -5.73787e+15
-29.7441 -1.27364e+17 -2.14847e+15
-29.4858 -1.07707e+17 -2.00994e+15
-29.2396 -9.7868e+16 -2.55687e+15
-29.0035 -8.43506e+16 -2.91588e+14
-28.7758 -7.77036e+16 2.44247e+15
-28.5554 -8.05415e+16 1.90886e+15
-28.3415 -8.02418e+16 -2.0173e+13
-28.1333 -7.44791e+16 -1.39519e+15
-27.9302 -6.52361e+16 -1.64354e+15
-27.7317 -5.47803e+16 -1.09502e+15
-27.5373 -4.22209e+16 5.88057e+14
-27.3468 -3.1206e+16 2.87125e+15
-27.1598 -2.50735e+16 4.31465e+15
-26.9761 -2.06418e+16 4.81808e+15
-26.7954 -1.51305e+16 5.13646e+15
-26.6174 -6.82225e+15 6.2248e+15
-26.4421 4.03378e+15 8.41726e+15
-26.2693 1.45364e+16 1.06446e+16
-26.0988 2.47951e+16 1.30072e+16
-25.9304 4.1145e+16 1.6421e+16
-25.7641 6.41961e+16 2.23112e+16
-25.5998 9.17484e+16 2.94927e+16
-25.4373 1.23953e+17 3.93247e+16
-25.2766 1.37334e+17 4.71376e+16
-25.1175 1.34015e+17 4.46432e+16
-24.9601 9.67246e+16 2.23043e+16
-24.8041 9.90059e+15 -5.64523e+16
-24.6496 -1.22404e+17 -3.26281e+17
-24.4966 -8.44559e+17 -2.68967e+18
-24.3448 -6.88668e+19 -1.23365e+18
-24.1944 -1.11784e+18 5.04788e+18
-24.0451 -6.08722e+17 7.58197e+17
-23.8971 1.8202e+17 4.08156e+17
-23.7502 -1.09919e+17 2.07789e+17
-23.6044 -1.50817e+17 6.55059e+16
-23.4597 -1.10776e+17 2.78845e+16
-23.316 -1.00315e+17 1.01538e+16
-23.1733 -1.14035e+17 -6.87397e+15
-23.0316 -1.12678e+17 -1.68676e+16
-22.8908 -1.14759e+17 -2.40536e+16
-22.7509 -1.27255e+17 -3.30674e+16
-22.6118 -1.58588e+17 -5.07336e+16
-22.4736 -2.10783e+17 -8.97007e+16
-22.3363 -3.16436e+17 -1.97976e+17
-22.1997 -5.22852e+17 -7.74897e+17
-22.0639 1.56077e+19 -9.24755e+17
-21.9288 1.64998e+18 1.47424e+18
-21.7945 1.15964e+17 1.07043e+17
-21.6609 2.03422e+17 4.84476e+16
-21.528 1.46508e+17 5.40808e+16
-21.3958 5.4954e+16 1.96367e+16
-21.2642 4.7961e+16 1.15787e+16
-21.1332 3.959e+16 1.07232e+16
-21.0029 2.08583e+16 6.23314e+15
-20.8732 1.46377e+16 4.29372e+15
-20.7441 9.17542e+15 2.35403e+15
-20.6156 7.06338e+15 1.4197e+15
-20.4876 6.22641e+15 1.19656e+15
-20.3602 4.85836e+15 8.79325e+14
-20.2333 4.35091e+15 7.35389e+14
-20.1069 4.03644e+15 7.96076e+14
-19.9811 3.35025e+15 6.61945e+14
-19.8557 2.99961e+15 6.11885e+14
-19.7309 2.26445e+15 4.18815e+14
-19.6065 2.03357e+15 2.6946e+14
-19.4826 2.16191e+15 3.04373e+14
-19.3592 1.90371e+15 2.51712e+14
-19.2362 1.97035e+15 2.71214e+14
-19.1137 1.73645e+15 2.7217e+14
-18.9916 1.54553e+15 2.83205e+14
-18.8699 1.17956e+15 2.75234e+14
-18.7487 9.14061e+14 2.00213e+14
-18.6278 8.44705e+14 1.80248e+14
-18.5074 6.37917e+14 1.23569e+14
-18.3873 6.12269e+14 9.92487e+13
-18.2676 5.47277e+14 9.29789e+13
-18.1483 4.87058e+14 7.65169e+13
-18.0294 4.75681e+14 7.6763e+13
-17.9108 4.11519e+14 5.93353e+13
-17.7926 4.34054e+14 6.41244e+13
-17.6748 3.53136e+14 6.01559e+13
-17.5572 3.28263e+14 5.37291e+13
-17.4401 2.88999e+14 4.7053e+13
-17.3232 2.68907e+14 3.83867e+13
-17.2067 2.84093e+14 4.33373e+13
-17.0905 2.51177e+14 4.07595e+13
-16.9746 2.48938e+14 4.24189e+13
-16.859 2.24493e+14 4.20449e+13
-16.7437 2.17026e+14 4.15352e+13
-16.6288 1.92409e+14 4.07089e+13
-16.5141 1.82764e+14 3.63295e+13
-16.3997 1.80163e+14 3.74623e+13
-16.2856 1.66683e+14 3.56484e+13
-16.1717 1.67569e+14 3.44953e+13
-16.0582 1.68399e+14 3.56939e+13
-15.9449 1.84414e+14 3.51641e+13
-15.8319 1.98998e+14 3.86542e+13
-15.7191 2.24069e+14 4.02856e+13
-15.6066 2.68285e+14 4.81074e+13
-15.4943 3.08375e+14 5.77135e+13
-15.3823 3.52437e+14 5.8616e+13
-15.2705 4.44169e+14 6.4802e+13
-15.159 5.53126e+14 8.07386e+13
-15.0477 6.76776e+14 1.29687e+14
-14.9367 7.21808e+14 1.44459e+14
-14.8258 7.98256e+14 1.84757e+14
-14.7152 7.79398e+14 1.91541e+14
-14.6049 7.65331e+14 1.85805e+14
-14.4947 7.37747e+14 1.3874e+14
-14.3848 7.48384e+14 4.84581e+13
-14.275 1.1873e+15 2.07714e+13
-14.1655 1.63575e+15 8.41159e+13
-14.0562 2.16514e+15 3.27996e+14
-13.9471 1.97197e+15 2.30024e+14
-13.8382 2.22753e+15 -4.72457e+14
-13.7294 4.59776e+15 2.97315e+13
-13.6209 7.51372e+15 2.48211e+15
-13.5126 3.24317e+15 1.82924e+15
-13.4044 6.55296e+14 7.73397e+14
-13.2965 3.97758e+13 2.888e+14
-13.1887 -1.42112e+14 7.11561e+13
-13.0811 -6.67251e+13 1.81444e+13
-12.9737 -3.2648e+13 5.13147e+12
-12.8664 -1.96231e+13 1.15285e+12
-12.7593 -1.04966e+13 -1.61693e+11
-12.6524 -7.04794e+12 -7.0464e+11
-12.5457 -3.85716e+12 -8.08433e+11
-12.4391 -3.34745e+12 -1.00859e+12
-12.3327 -2.60681e+12 -1.27187e+12
-12.2265 -2.52287e+12 -1.69758e+12
-12.1204 -1.19596e+12 -2.01769e+12
-12.0144 2.04684e+11 -2.27706e+12
-11.9086 3.44836e+12 -1.92681e+12
-11.803 3.7593e+12 -1.48821e+12
-11.6975 3.60562e+12 -1.23909e+12
-11.5922 2.96583e+12 -2.10432e+12
-11.487 6.89372e+12 -1.98559e+12
-11.3819 1.15823e+13 1.04032e+12
-11.277 7.50045e+12 2.19984e+12
-11.1722 2.04063e+12 1.02914e+12
-11.0676 8.39727e+11 4.98897e+11
-10.9631 1.47143e+11 1.59719e+11
-10.8587 7.40498e+10 4.59968e+10
-10.7545 5.58586e+10 1.89289e+10
-10.6503 4.56883e+10 1.24913e+10
-10.5463 3.59355e+10 8.69236e+09
-10.4425 3.08469e+10 7.995e+09
-10.3387 2.42017e+10 6.64757e+09
-10.2351 1.88411e+10 5.74335e+09
-10.1316 1.39694e+10 4.59043e+09
-10.0282 1.00058e+10 3.49293e+09
-9.92496 7.33213e+09 2.2672e+09
-9.82181 5.75371e+09 1.41624e+09
-9.71877 5.19153e+09 9.44292e+08
-9.61583 4.93639e+09 6.07802e+08
-9.51301 5.41046e+09 5.3211e+08
-9.4103 5.77443e+09 4.98735e+08
-9.30769 6.52667e+09 8.15337e+08
-9.20518 6.4139e+09 8.96108e+08
-9.10278 6.14262e+09 1.0357e+09
-9.00048 5.6945e+09 9.71895e+08
-8.89828 5.29535e+09 1.11517e+09
-8.79618 4.35028e+09 9.55642e+08
-8.69417 3.18443e+09 6.64348e+08
-8.59226 2.77057e+09 4.08068e+08
-8.49044 2.46394e+09 3.51781e+08
-8.38872 2.07053e+09 2.70211e+08
-8.28708 1.69107e+09 2.21335e+08
-8.18554 1.32801e+09 1.84768e+08
-8.08408 9.48368e+08 1.57454e+08
-7.98271 5.98892e+08 1.11835e+08
-7.88143 3.5892e+08 7.75163e+07
-7.78023 1.72497e+08 4.25976e+07
-7.67911 7.86315e+07 2.14442e+07
-7.57807 3.57147e+07 9.32396e+06
-7.47712 1.94238e+07 4.40106e+06
-7.37624 1.10803e+07 1.90513e+06
-7.27544 6.34282e+06 746354
-7.17471 4.24016e+06 307947
-7.07406 2.69232e+06 201571
-6.97348 1.48982e+06 163928
-6.87298 722717 89491.5
-6.77254 389411 51190.4
-6.67218 233328 35040.3
-6.57188 131027 25394.1
-6.47166 72298.8 14898.5
-6.37149 41769.2 6713.31
-6.2714 29441.3 3801.93
-6.17136 21120.5 2939.67
-6.07139 15011.4 2410.17
-5.97148 9248.06 1666.6
-5.87163 6759.67 1259.71
-5.77184 4464.26 843.54
-5.67211 3166.36 654.454
-5.57243 1601.51 417.317
-5.47281 746.486 257.981
-5.37325 -42.7985 110.442
-5.27373 -471.034 41.9553
-5.17427 -790.375 -4.10679
-5.07487 -805.375 -36.9638
-4.97551 -744.858 -62.8784
-4.8762 -578.374 -61.2769
-4.77694 -438.267 -54.7084
-4.67772 -296.023 -42.9828
-4.57855 -188.025 -32.6324
-4.47943 -118.614 -23.4097
-4.38035 -95.8816 -17.7991
-4.28131 -98.4368 -13.7139
-4.18232 -113.322 -10.696
-4.08336 -143.879 -8.58297
-3.98445 -190.574 -7.38194
-3.88557 -250.101 -6.98838
-3.78673 -285.162 -6.83028
-3.68793 -254.31 -5.87268
-3.58916 -186.555 -4.75707
-3.49043 -114.327 -3.53881
-3.39173 -54.0632 -2.4564
-3.29307 -11.5985 -1.57462
-3.19443 15.0985 -1.04959
-3.09583 28.3027 -0.774312
-2.99725 32.4039 -0.775918
-2.89871 33.7407 -0.860361
-2.80019 34.1692 -1.03286
-2.7017 32.5179 -1.69205
-2.60323 29.0691 -3.02486
-2.50479 22.9485 -5.0638
-2.40638 13.7579 -7.49616
-2.30798 6.27762 -10.3569
-2.20961 15.1302 -8.35754
-2.11126 24.4376 -3.90864
-2.01293 31.016 -1.57827
-1.91462 34.4665 -0.504413
-1.81632 35.6144 -0.119876
-1.71804 35.7301 -0.0253263
-1.61978 34.8438 0.00862277
-1.52154 33.1891 0.0333406
-1.42331 29.2794 0.0658205
-1.32509 17.6551 0.0683263
-1.22689 -5.7867 0.0354117
-1.12869 -41.7849 0.0186478
-1.03051 -91.9247 -0.102038
-0.932337 -152.775 -0.234943
-0.834173 -208.854 -0.463687
-0.736016 -233.806 -0.490979
-0.637867 -196.766 -0.490222
-0.539723 -136.88 -0.479158
-0.441585 -87.5696 -0.479745
-0.343451 -51.6877 -0.540851
-0.24532 -25.5773 -0.627693
-0.147191 -7.54084 -0.630165
-0.0490634 -17.6948 0.0468557
0.0490634 -17.9874 -0.0248811
0.147191 -7.96951 0.635112
0.24532 -26.108 0.607245
0.343451 -52.1623 0.544547
0.441585 -88.3986 0.48838
0.539723 -137.78 0.513546
0.637867 -198.342 0.528349
0.736016 -235.175 0.556134
0.834173 -210.408 0.485051
0.932337 -153.495 0.244938
1.03051 -92.579 0.0756962
1.12869 -42.0162 -0.0457105
1.22689 -5.9811 -0.0772727
1.32509 17.5995 -0.110025
1.42331 29.2361 -0.111363
1.52154 33.1755 -0.07785
1.61978 34.8335 -0.0534244
1.71804 35.7274 -0.0189751
1.81632 35.6127 0.0760444
1.91462 34.4656 0.462233
2.01293 31.0147 1.54029
2.11126 24.4206 3.88264
2.20961 15.0104 8.26989
2.30798 6.19915 10.1934
2.40638 13.757 7.4191
2.50479 22.9497 5.03592
2.60323 29.072 2.99244
2.7017 32.5203 1.6562
2.80019 34.1731 0.994501
2.89871 33.7458 0.821598
2.99725 32.418 0.736436
3.09583 28.3231 0.736795
3.19443 15.1609 1.0127
3.29307 -11.4926 1.54518
3.39173 -53.7972 2.42545
3.49043 -113.969 3.5339
3.58916 -185.799 4.7426
3.68793 -253.577 5.92089
3.78673 -283.969 6.84868
3.88557 -249.437 7.05476
3.98445 -189.767 7.38768
4.08336 -143.526 8.61501
4.18232 -112.838 10.6849
4.28131 -98.1978 13.7627
4.38035 -95.4144 17.8098
4.47943 -118.385 23.6387
4.57855 -186.989 32.9053
4.67772 -295.343 44.6301
4.77694 -434.365 56.9526
4.8762 -576.11 69.4635
4.97551 -732.974 74.0122
5.07487 -797.138 73.0913
5.17427 -754.978 50.7627
5.27373 -449.206 62.4585
5.37325 24.3791 1.48952
5.47281 779.719 -57.1269
5.57243 1677.88 -230.562
5.67211 3197.75 -329.968
5.77184 4535.2 -548.36
5.87163 6795.6 -740.641
5.97148 9324.97 -1180.59
6.07139 15088.2 -1426.94
6.17136 21259.3 -1945.46
6.2714 29643.2 -1871.4
6.37149 42074.6 -4664.78
6.47166 72892.2 -10196.1
6.57188 131934 -19315.3
6.67218 235360 -20703.5
6.77254 392140 -32905.2
6.87298 729388 -42541.6
6.97348 1.49973e+06 -91174.2
7.07406 2.71594e+06 -23947
7.17471 4.27011e+06 -82716.4
7.27544 6.40781e+06 -278377
7.37624 1.11662e+07 -1.26721e+06
7.47712 1.9612e+07 -3.03091e+06
7.57807 3.59569e+07 -7.27525e+06
7.67911 7.92276e+07 -1.64257e+07
7.78023 1.73363e+08 -3.34521e+07
7.88143 3.61239e+08 -5.64802e+07
7.98271 6.01687e+08 -8.13903e+07
8.08408 9.54737e+08 -1.02391e+08
8.18554 1.33492e+09 -1.17763e+08
8.28708 1.70547e+09 -1.20349e+08
8.38872 2.08559e+09 -1.62428e+08
8.49044 2.49014e+09 -2.00526e+08
8.59226 2.7934e+09 -2.55415e+08
8.69417 3.22145e+09 -4.61238e+08
8.79618 4.38749e+09 -7.28819e+08
8.89828 5.35161e+09 -8.22549e+08
9.00048 5.73994e+09 -6.82272e+08
9.10278 6.20127e+09 -7.11419e+08
9.20518 6.46275e+09 -5.67167e+08
9.30769 6.58688e+09 -4.83644e+08
9.4103 5.82089e+09 -1.82974e+08
9.51301 5.46302e+09 -2.46325e+08
9.61583 4.98663e+09 -3.10412e+08
9.71877 5.25528e+09 -6.56051e+08
9.82181 5.83157e+09 -1.05944e+09
9.92496 7.44028e+09 -1.88024e+09
10.0282 1.016e+10 -2.92159e+09
10.1316 1.41618e+10 -3.94936e+09
10.2351 1.91145e+10 -4.72961e+09
10.3387 2.44945e+10 -5.63125e+09
10.4425 3.12708e+10 -6.33537e+09
10.5463 3.63194e+10 -7.17904e+09
10.6503 4.62817e+10 -9.73937e+09
10.7545 5.638e+10 -1.61358e+10
10.8587 7.48936e+10 -3.97509e+10
10.9631 1.48667e+11 -1.4796e+11
11.0676 8.48182e+11 -4.49945e+11
11.1722 2.06876e+12 -9.25121e+11
11.277 7.62459e+12 -1.85277e+12
11.3819 1.16072e+13 -5.552e+11
11.487 6.8466e+12 2.34777e+12
11.5922 2.96806e+12 2.29634e+12
11.6975 3.61829e+12 1.50237e+12
11.803 3.78633e+12 1.80271e+12
11.9086 3.47209e+12 2.21186e+12
12.0144 2.62445e+11 2.5265e+12
12.1204 -1.14864e+12 2.20124e+12
12.2265 -2.44881e+12 1.95339e+12
12.3327 -2.54745e+12 1.49778e+12
12.4391 -3.23726e+12 1.42239e+12
12.5457 -3.76397e+12 1.16323e+12
12.6524 -6.87421e+12 1.34018e+12
12.7593 -1.03434e+13 6.98649e+11
12.8664 -1.935e+13 -1.24452e+11
12.9737 -3.23611e+13 -4.0919e+12
13.0811 -6.63089e+13 -1.60908e+13
13.1887 -1.4116e+14 -6.86405e+13
13.2965 4.49079e+13 -2.75362e+14
13.4044 6.78017e+14 -7.23479e+14
13.5126 3.32916e+15 -1.70467e+15
13.6209 7.56108e+15 -2.07159e+15
13.7294 4.61221e+15 1.75259e+14
13.8382 2.23951e+15 6.08323e+14
13.9471 1.98502e+15 -1.44629e+14
14.0562 2.17774e+15 -2.03666e+14
14.1655 1.64672e+15 -2.32917e+13
14.275 1.19849e+15 4.50208e+13
14.3848 7.55597e+14 -1.76516e+13
14.4947 7.44309e+14 -1.02442e+14
14.6049 7.71656e+14 -1.52108e+14
14.7152 7.84432e+14 -1.60432e+14
14.8258 8.04539e+14 -1.47404e+14
14.9367 7.25764e+14 -1.19236e+14
15.0477 6.8184e+14 -9.71457e+13
15.159 5.55839e+14 -6.26582e+13
15.2705 4.47295e+14 -4.31063e+13
15.3823 3.54116e+14 -4.61875e+13
15.4943 3.10446e+14 -4.31206e+13
15.6066 2.69675e+14 -3.66457e+13
15.7191 2.25584e+14 -3.00737e+13
15.8319 2.00203e+14 -2.85424e+13
15.9449 1.85614e+14 -2.73928e+13
16.0582 1.69641e+14 -2.63101e+13
16.1717 1.6857e+14 -2.77584e+13
16.2856 1.68101e+14 -2.61692e+13
16.3997 1.81209e+14 -2.97927e+13
16.5141 1.84447e+14 -2.63115e+13
16.6288 1.9371e+14 -3.12007e+13
16.7437 2.18978e+14 -3.07616e+13
16.859 2.2629e+14 -3.00577e+13
16.9746 2.50872e+14 -3.11869e+13
17.0905 2.53442e+14 -2.68201e+13
17.2067 2.85871e+14 -3.11919e+13
17.3232 2.71614e+14 -2.29484e+13
17.4401 2.90807e+14 -3.30865e+13
17.5572 3.31434e+14 -3.54838e+13
17.6748 3.5556e+14 -4.19926e+13
17.7926 4.37384e+14 -4.29842e+13
17.9108 4.14998e+14 -3.66305e+13
18.0294 4.78648e+14 -5.443e+13
18.1483 4.91927e+14 -4.82023e+13
18.2676 5.50617e+14 -6.63223e+13
18.3873 6.18416e+14 -6.45622e+13
18.5074 6.43001e+14 -8.96037e+13
18.6278 8.51737e+14 -1.36809e+14
18.7487 9.22886e+14 -1.49667e+14
18.8699 1.18717e+15 -2.18011e+14
18.9916 1.55981e+15 -1.99612e+14
19.1137 1.747e+15 -1.92426e+14
19.2362 1.98755e+15 -1.66324e+14
19.3592 1.92025e+15 -1.56617e+14
19.4826 2.17868e+15 -1.954e+14
19.6065 2.05632e+15 -1.60871e+14
19.7309 2.28432e+15 -3.08373e+14
19.8557 3.03275e+15 -4.53204e+14
19.9811 3.38297e+15 -5.20977e+14
20.1069 4.07401e+15 -6.19967e+14
20.2333 4.39856e+15 -5.60838e+14
20.3602 4.90323e+15 -7.18057e+14
20.4876 6.29596e+15 -9.50309e+14
20.6156 7.13939e+15 -1.19825e+15
20.7441 9.26044e+15 -2.07247e+15
20.8732 1.48035e+16 -3.66076e+15
21.0029 2.10243e+16 -5.51739e+15
21.1332 3.99395e+16 -9.10153e+15
21.2642 4.8415e+16 -9.18976e+15
21.3958 5.51999e+16 -1.74617e+16
21.528 1.47915e+17 -4.58346e+16
21.6609 2.05587e+17 -3.84153e+16
21.7945 1.15802e+17 -9.75646e+16
21.9288 1.65761e+18 -1.40064e+18
22.0639 1.46765e+19 -2.00793e+18
22.1997 -5.4718e+17 7.89947e+17
22.3363 -3.22451e+17 2.02738e+17
22.4736 -2.13861e+17 9.1113e+16
22.6118 -1.60603e+17 5.19272e+16
22.7509 -1.28645e+17 3.39747e+16
22.8908 -1.16084e+17 2.46054e+16
23.0316 -1.13835e+17 1.7732e+16
23.1733 -1.15185e+17 8.50997e+15
23.316 -1.01282e+17 -7.82453e+15
23.4597 -1.11537e+17 -2.32852e+16
23.6044 -1.51059e+17 -5.61206e+16
23.7502 -1.08039e+17 -1.94814e+17
23.8971 1.90698e+17 -3.74782e+17
24.0451 -5.88141e+17 -7.15309e+17
24.1944 -8.17679e+17 -4.64167e+18
24.3448 -4.05455e+19 -3.38308e+19
24.4966 -9.56045e+17 2.89624e+18
24.6496 -1.20952e+17 3.45284e+17
24.8041 1.08782e+16 6.18654e+16
24.9601 9.8069e+16 -1.98213e+16
25.1175 1.35753e+17 -4.22238e+16
25.2766 1.39192e+17 -4.48105e+16
25.4373 1.25509e+17 -3.77556e+16
25.5998 9.28795e+16 -2.84935e+16
25.7641 6.52124e+16 -2.12213e+16
25.9304 4.21029e+16 -1.52125e+16
26.0988 2.56186e+16 -1.17487e+16
26.2693 1.51249e+16 -9.36706e+15
26.4421 4.53522e+15 -7.06456e+15
26.6174 -6.21692e+15 -4.67747e+15
26.7954 -1.4352e+16 -3.30009e+15
26.9761 -1.9778e+16 -2.65945e+15
27.1598 -2.42613e+16 -1.9701e+15
27.3468 -3.05282e+16 -6.76735e+14
27.5373 -4.17261e+16 1.28818e+15
27.7317 -5.43577e+16 2.75861e+15
27.9302 -6.47728e+16 3.25465e+15
28.1333 -7.39283e+16 3.08839e+15
28.3415 -7.95995e+16 1.88979e+15
28.5554 -7.98165e+16 2.82568e+14
28.7758 -7.68871e+16 5.6509e+13
29.0035 -8.35248e+16 2.70456e+15
29.2396 -9.69984e+16 4.71274e+15
29.4858 -1.06299e+17 4.43749e+15
29.7441 -1.25278e+17 5.19685e+15
30.0173 -1.50447e+17 8.73924e+15
30.3101 -1.77763e+17 1.19933e+16
30.6297 -1.89122e+17 7.18197e+15
30.9905 -2.02994e+17 9.21074e+15
31.4301 -2.95981e+17 2.53243e+16


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1QuantumOneLoop/DeltaGammaFX_0_FRG.txt <==
9.995 -0.0126627 -0.0126392
9.99 -0.0918116 -0.0915902
9.985 -0.154453 -0.154073
9.98 -0.192332 -0.191855
9.975 -0.20567 -0.205159
9.97 -0.200258 -0.19976
9.965 -0.18332 -0.182864
9.96 -0.160858 -0.160459
9.955 -0.136861 -0.136522
9.95 -0.113548 -0.113268
9.945 -0.0919223 -0.0916955
9.94 -0.0722538 -0.0720757
9.935 -0.0544203 -0.0542864
9.93 -0.0381081 -0.0380145
9.925 -0.0229223 -0.0228663
9.92 -0.00844077 -0.00842055
9.915 0.00576345 0.00574845
9.91 0.0201145 0.0200638
9.905 0.0350315 0.0349435
9.9 0.0509227 0.0507947
9.895 0.0681675 0.0679958
9.89 0.0870736 0.0868535
9.885 0.107791 0.107518
9.88 0.130158 0.129827
9.875 0.15345 0.153058
9.87 0.176013 0.175565
9.865 0.194831 0.194338
9.86 0.205196 0.204688
9.855 0.200915 0.200439
9.85 0.175653 0.175273
9.845 0.125801 0.125583
9.84 0.0540583 0.0540442
9.835 -0.0288468 -0.0286571
9.83 -0.10702 -0.106668
9.825 -0.166206 -0.165751
9.82 -0.199678 -0.19918
9.815 -0.209042 -0.208545
9.81 -0.200753 -0.200287
9.805 -0.182059 -0.181639
9.8 -0.158687 -0.158321
9.795 -0.134309 -0.133998
9.79 -0.1109 -0.110642
9.785 -0.089302 -0.0890927
9.78 -0.0696901 -0.0695259
9.775 -0.05189 -0.0517671
9.77 -0.0355601 -0.0354755
9.765 -0.0202905 -0.020242
9.76 -0.00564982 -0.00563598
9.755 0.00879555 0.00877524
9.75 0.0234759 0.0234211
9.745 0.0388155 0.0387249
9.74 0.0552248 0.0550964
9.735 0.0730782 0.0729093
9.73 0.0926627 0.0924502
9.725 0.114079 0.11382
9.72 0.137068 0.136758
9.715 0.160729 0.160367
9.71 0.183133 0.18272
9.705 0.200883 0.200422
9.7 0.208853 0.208351
9.695 0.200579 0.200053
9.69 0.16993 0.169412
9.685 0.114282 0.113827
9.68 0.0380117 0.0376957
9.675 -0.0465336 -0.0466381
9.67 -0.122954 -0.122816
9.665 -0.177976 -0.177628
9.66 -0.206604 -0.20612
9.655 -0.211827 -0.21129
9.65 -0.200661 -0.200134
9.645 -0.180277 -0.179798
9.64 -0.156072 -0.155657
9.635 -0.13138 -0.131033
9.63 -0.107925 -0.107642
9.625 -0.0863881 -0.0861631
9.62 -0.0668536 -0.0666806
9.615 -0.0490963 -0.0489699
9.61 -0.0327485 -0.0326644
9.605 -0.017386 -0.0173413
9.6 -0.00256861 -0.00256183
9.595 0.012144 0.0121132
9.59 0.027188 0.0271187
9.585 0.0429925 0.0428824
9.58 0.0599685 0.0598141
9.575 0.0784818 0.0782784
9.57 0.0987918 0.0985337
9.565 0.120937 0.120618
9.56 0.144535 0.144152
9.555 0.16848 0.168033
9.55 0.190523 0.19002
9.545 0.206842 0.206308
9.54 0.211878 0.211361
9.535 0.198962 0.198532
9.53 0.162343 0.162082
9.525 0.100635 0.100606
9.52 0.0200839 0.0202956
9.515 -0.0653996 -0.0649953
9.51 -0.139221 -0.138704
9.505 -0.18943 -0.188874
9.5 -0.212895 -0.21235
9.495 -0.213922 -0.213415
9.49 -0.199954 -0.199497
9.485 -0.177989 -0.177588
9.48 -0.153046 -0.152701
9.475 -0.128109 -0.12782
9.47 -0.104655 -0.104416
9.465 -0.0832076 -0.0830166
9.46 -0.0637644 -0.063617
9.455 -0.0460527 -0.0459457
9.45 -0.0296801 -0.029611
9.445 -0.0142092 -0.0141761
9.44 0.000808839 0.000806665
9.435 0.0158211 0.0157837
9.43 0.0312697 0.0311963
9.425 0.0475878 0.0474767
9.42 0.0651854 0.0650341
9.415 0.084415 0.0842205
9.41 0.105499 0.105258
9.405 0.128398 0.128107
9.4 0.152581 0.152237
9.395 0.176693 0.176295
9.39 0.198115 0.197662
9.385 0.212558 0.212054
9.38 0.214025 0.213479
9.375 0.195735 0.195166
9.37 0.152542 0.151991
9.365 0.0845935 0.0841308
9.36 0.000178668 -0.000109148
9.355 -0.0853608 -0.0854054
9.35 -0.155631 -0.155423
9.345 -0.200365 -0.199958
9.34 -0.218395 -0.217877
9.335 -0.215229 -0.214681
9.33 -0.198579 -0.198059
9.325 -0.175169 -0.174706
9.32 -0.1496 -0.149205
9.315 -0.124498 -0.124171
9.31 -0.101094 -0.10083
9.305 -0.079765 -0.079558
9.3 -0.0604255 -0.0602696
9.295 -0.0427595 -0.0426497
9.29 -0.0263521 -0.0262847
9.285 -0.0107535 -0.0107261
9.28 0.00449307 0.00448143
9.275 0.0198413 0.0197903
9.27 0.0357392 0.0356471
9.265 0.0526226 0.0524863
9.26 0.0708979 0.070713
9.255 0.0908983 0.0906594
9.25 0.112798 0.112499
9.245 0.136458 0.136094
9.24 0.16117 0.160737
9.235 0.185284 0.184788
9.23 0.205761 0.205221
9.225 0.21781 0.217266
9.22 0.215027 0.214546
9.215 0.190656 0.190325
9.21 0.140422 0.140324
9.205 0.0662899 0.0664593
9.2 -0.0213282 -0.0209255
9.195 -0.105918 -0.105369
9.19 -0.171731 -0.171129
9.185 -0.210481 -0.20989
9.18 -0.222964 -0.222416
9.175 -0.215719 -0.215226
9.17 -0.196568 -0.196133
9.165 -0.171873 -0.171496
9.16 -0.145791 -0.14547
9.155 -0.120595 -0.120327
9.15 -0.097281 -0.0970627
9.145 -0.076089 -0.0759166
9.14 -0.0568564 -0.0567266
9.135 -0.039228 -0.0391379
9.13 -0.0227682 -0.0227157
9.125 -0.00701572 -0.00699953
9.12 0.00849394 0.00847432
9.115 0.0242213 0.0241655
9.11 0.0406195 0.0405264
9.105 0.0581262 0.0579941
9.1 0.0771403 0.0769666
9.095 0.0979684 0.0977505
9.09 0.120723 0.120458
9.085 0.14514 0.144825
9.08 0.170295 0.169927
9.075 0.194193 0.193771
9.07 0.21332 0.212841
9.065 0.222353 0.221816
9.06 0.214531 0.213938
9.055 0.183316 0.182687
9.05 0.12562 0.125007
9.045 0.0455179 0.0450153
9.04 -0.0444328 -0.0447155
9.035 -0.126909 -0.126903
9.03 -0.18731 -0.187029
9.025 -0.219602 -0.219129
9.02 -0.226489 -0.225924
9.015 -0.215331 -0.21476
9.01 -0.193889 -0.193362
9.005 -0.168085 -0.167626
9 -0.141613 -0.141228
8.995 -0.116399 -0.116085
8.99 -0.0932168 -0.0929679
8.985 -0.0721791 -0.071988
8.98 -0.0530546 -0.052915
8.975 -0.0354524 -0.0353595
8.97 -0.0189189 -0.0188692
8.965 -0.00298236 -0.00297397
8.96 0.0128294 0.0127969
8.955 0.0289833 0.0289089
8.95 0.0459371 0.0458183
8.945 0.064128 0.0639609
8.94 0.0839424 0.0837218
8.935 0.105651 0.105371
8.93 0.129286 0.128939
8.925 0.154431 0.154014
8.92 0.179899 0.179412
8.915 0.203301 0.202755
8.91 0.220594 0.220019
8.905 0.225921 0.225375
8.9 0.212262 0.211827
8.895 0.173538 0.173308
8.89 0.108189 0.108229
8.885 0.0226253 0.0229376
8.88 -0.0685755 -0.0680597
8.875 -0.147757 -0.147138
8.87 -0.201947 -0.201311
8.865 -0.227519 -0.226917
8.86 -0.228922 -0.228374
8.855 -0.214108 -0.213622
8.85 -0.19062 -0.190196
8.845 -0.163887 -0.163523
8.84 -0.137137 -0.136831
8.835 -0.111966 -0.111715
8.83 -0.0889439 -0.0887424
8.825 -0.0680661 -0.0679108
8.82 -0.0490403 -0.0489278
8.815 -0.0314443 -0.0313721
8.81 -0.014808 -0.0147744
8.805 0.00135025 0.0013461
8.8 0.01751 0.017468
8.795 0.0341443 0.0340635
8.79 0.0517147 0.0515931
8.785 0.0706552 0.0704903
8.78 0.0913337 0.091122
8.775 0.113972 0.11371
8.77 0.138501 0.138184
8.765 0.164316 0.163943
8.76 0.18992 0.189488
8.755 0.212463 0.211974
8.75 0.227333 0.226791
8.745 0.228149 0.227567
8.74 0.207774 0.207175
8.735 0.160897 0.160327
8.73 0.0878558 0.0873867
8.725 -0.00241507 -0.00269542
8.72 -0.0935658 -0.093592
8.715 -0.168183 -0.16795
8.71 -0.215402 -0.214968
8.705 -0.23408 -0.233534
8.7 -0.230188 -0.229615
8.695 -0.212015 -0.211471
8.69 -0.186748 -0.186263
8.685 -0.159272 -0.158858
8.68 -0.132359 -0.132016
8.675 -0.107294 -0.107017
8.67 -0.084458 -0.0842412
8.665 -0.0637435 -0.0635806
8.66 -0.0448042 -0.04469
8.655 -0.0271907 -0.0271214
8.65 -0.0104183 -0.0103915
8.645 0.0060037 0.00598915
8.64 0.0225621 0.0225057
8.635 0.0397356 0.0396359
8.63 0.057988 0.0578418
8.625 0.077746 0.0775492
8.62 0.0993509 0.0990981
8.615 0.12296 0.122646
8.61 0.148376 0.147996
8.605 0.174768 0.174318
8.6 0.200269 0.199756
8.595 0.221515 0.220954
8.59 0.233287 0.232715
8.585 0.228738 0.228214
8.58 0.200817 0.20042
8.575 0.145332 0.145138
8.57 0.064865 0.0649201
8.565 -0.0290737 -0.0287788
8.56 -0.118768 -0.118292
8.555 -0.187672 -0.187093
8.55 -0.227398 -0.226786
8.545 -0.239219 -0.238623
8.54 -0.230345 -0.229795
8.535 -0.20916 -0.20867
8.53 -0.18238 -0.181955
8.525 -0.154334 -0.153974
8.52 -0.127355 -0.127057
8.515 -0.102439 -0.102199
8.51 -0.0798002 -0.0796122
8.505 -0.05924 -0.0590998
8.5 -0.0403647 -0.0402689
8.495 -0.022701 -0.0226471
8.49 -0.00575143 -0.00573785
8.485 0.0109836 0.0109573
8.48 0.0279977 0.027931
8.475 0.045775 0.0456663
8.47 0.064779 0.0646257
8.465 0.0854243 0.0852231
8.46 0.108015 0.107762
8.455 0.132625 0.132316
8.45 0.158897 0.158528
8.445 0.185722 0.185292
8.44 0.210809 0.210319
8.435 0.230213 0.229669
8.43 0.238099 0.237514
8.425 0.227245 0.226646
8.42 0.190954 0.190385
8.415 0.126554 0.12608
8.41 0.0391981 0.0388988
8.405 -0.0571015 -0.0571598
8.4 -0.143809 -0.143607
8.395 -0.205897 -0.205477
8.39 -0.237738 -0.237184
8.385 -0.242855 -0.242253
8.38 -0.229375 -0.22879
8.375 -0.205546 -0.205016
8.37 -0.177526 -0.177067
8.365 -0.149079 -0.148695
8.36 -0.122125 -0.121812
8.355 -0.097399 -0.0971504
8.35 -0.0749652 -0.0747746
8.345 -0.0545462 -0.054408
8.34 -0.0357082 -0.0356179
8.335 -0.0179575 -0.0179121
8.33 -0.000784867 -0.000782673
8.325 0.0163174 0.0162766
8.32 0.0338498 0.0337647
8.315 0.0523003 0.0521684
8.31 0.0721293 0.0719466
8.305 0.0937323 0.0934938
8.3 0.117362 0.117062
8.295 0.142987 0.14262
8.29 0.170051 0.169612
8.285 0.197116 0.196606
8.28 0.221398 0.220827
8.275 0.238325 0.237719
8.27 0.241457 0.240865
8.265 0.223351 0.222844
8.26 0.177994 0.177652
8.255 0.10465 0.10454
8.25 0.0112688 0.0114135
8.245 -0.0858832 -0.0855162
8.24 -0.168113 -0.167593
8.235 -0.222508 -0.221911
8.23 -0.246321 -0.24571
8.225 -0.24505 -0.244467
8.22 -0.227404 -0.226873
8.215 -0.201305 -0.200838
8.21 -0.172296 -0.171897
8.205 -0.143595 -0.14326
8.2 -0.116735 -0.116462
8.195 -0.09222 -0.0920033
8.19 -0.0699844 -0.0698194
8.185 -0.0496825 -0.0495651
8.18 -0.030846 -0.0307732
8.175 -0.0129633 -0.0129331
8.17 0.00448538 0.00447387
8.165 0.0220158 0.0219623
8.16 0.0401345 0.0400376
8.155 0.0593319 0.0591892
8.15 0.0800612 0.0798693
8.145 0.10269 0.102445
8.14 0.127403 0.1271
8.135 0.154034 0.153669
8.13 0.181785 0.181356
8.125 0.208826 0.208334
8.12 0.231817 0.23127
8.115 0.24552 0.244937
8.11 0.242941 0.242355
8.105 0.216633 0.216091
8.1 0.161653 0.16122
8.095 0.0796211 0.0793646
8.09 -0.018601 -0.0186267
8.085 -0.114913 -0.114694
8.08 -0.191213 -0.190785
8.075 -0.237222 -0.236658
8.07 -0.253048 -0.252429
8.065 -0.245812 -0.245201
8.06 -0.224477 -0.223916
8.055 -0.196482 -0.19599
8.05 -0.166725 -0.166307
8.045 -0.1379 -0.137555
8.04 -0.111194 -0.110917
8.035 -0.0869046 -0.0866881
8.03 -0.0648545 -0.064693
8.025 -0.04464 -0.0445288
8.02 -0.025764 -0.0256994
8.015 -0.00769934 -0.00767932
8.01 0.0100836 0.01006
8.005 0.0281081 0.0280403
8 0.0468862 0.0467727
7.995 0.0669083 0.0667461
7.99 0.0886147 0.0883998
7.985 0.112333 0.112061
7.98 0.138161 0.137827
7.975 0.165762 0.16536
7.97 0.194044 0.193574
7.965 0.220724 0.220186
7.96 0.24184 0.241246
7.955 0.251473 0.250846
7.95 0.242177 0.241556
7.945 0.206779 0.206223
7.94 0.141847 0.141428
7.935 0.0517211 0.0515099
7.93 -0.049869 -0.049827
7.925 -0.143584 -0.143292
7.92 -0.212682 -0.212194
7.915 -0.249881 -0.249278
7.91 -0.257963 -0.257326
7.905 -0.245274 -0.244662
7.9 -0.220739 -0.220187
7.895 -0.191198 -0.190719
7.89 -0.160902 -0.1605
7.885 -0.13206 -0.13173
7.88 -0.105547 -0.105284
7.875 -0.0814824 -0.0812801
7.87 -0.0595934 -0.0594458
7.865 -0.0394277 -0.0393303
7.86 -0.0204634 -0.0204133
7.855 -0.00216003 -0.00215547
7.85 0.0160214 0.0159806
7.845 0.0346115 0.034524
7.84 0.0541265 0.0539896
7.835 0.0750534 0.0748632
7.83 0.0978121 0.0975633
7.825 0.122677 0.122363
7.82 0.149631 0.149247
7.815 0.178129 0.177671
7.81 0.20673 0.206198
7.805 0.232625 0.23203
7.8 0.251181 0.250552
7.795 0.255812 0.2552
7.79 0.238777 0.238256
7.785 0.193528 0.193187
7.78 0.118602 0.11851
7.775 0.0213386 0.0215165
7.77 -0.0819031 -0.0814914
7.765 -0.17128 -0.170711
7.76 -0.23213 -0.231486
7.755 -0.260357 -0.259703
7.75 -0.26111 -0.260488
7.745 -0.243542 -0.242976
7.74 -0.216295 -0.215797
7.735 -0.185532 -0.185105
7.73 -0.154883 -0.154525
7.725 -0.126109 -0.125816
7.72 -0.0998134 -0.0995802
7.715 -0.075962 -0.0757837
7.71 -0.0542016 -0.0540739
7.705 -0.0340394 -0.0339589
7.7 -0.0149324 -0.014897
7.695 0.00367198 0.00366344
7.69 0.0223215 0.022269
7.685 0.0415533 0.0414558
7.68 0.0618863 0.0617416
7.675 0.0837996 0.0836047
7.67 0.107683 0.107434
7.665 0.133739 0.133432
7.66 0.161807 0.161439
7.655 0.191086 0.190653
7.65 0.219721 0.219223
7.645 0.244315 0.243752
7.64 0.25952 0.258899
7.635 0.258139 0.257475
7.63 0.232358 0.231679
7.625 0.176668 0.176029
7.62 0.0920202 0.0915064
7.615 -0.0110956 -0.0113846
7.61 -0.114116 -0.11411
7.605 -0.197522 -0.19722
7.6 -0.249343 -0.248818
7.595 -0.268678 -0.268034
7.59 -0.262633 -0.261966
7.585 -0.24078 -0.240153
7.58 -0.211278 -0.210723
7.575 -0.179583 -0.179112
7.57 -0.148733 -0.148344
7.565 -0.120089 -0.119777
7.56 -0.0940186 -0.0937759
7.555 -0.0703574 -0.0701766
7.55 -0.0486845 -0.0485599
7.545 -0.0284733 -0.0284004
7.54 -0.00916302 -0.00913932
7.535 0.00981016 0.00978564
7.53 0.0290023 0.0289289
7.525 0.0489564 0.0488319
7.52 0.0701912 0.0700117
7.515 0.0931717 0.0929321
7.51 0.118246 0.11794
7.505 0.145522 0.145143
7.5 0.174663 0.174205
7.495 0.204557 0.204019
7.49 0.232871 0.232263
7.485 0.255557 0.254902
7.48 0.266542 0.265891
7.475 0.258121 0.257551
7.47 0.222697 0.222306
7.465 0.156246 0.15612
7.46 0.0625213 0.0626995
7.455 -0.0448652 -0.044417
7.45 -0.145759 -0.145129
7.445 -0.2218 -0.221087
7.44 -0.264148 -0.263428
7.435 -0.274912 -0.274232
7.43 -0.262703 -0.262085
7.425 -0.237161 -0.236617
7.42 -0.205826 -0.205357
7.415 -0.173447 -0.173051
7.41 -0.142514 -0.142187
7.405 -0.11404 -0.113776
7.4 -0.0881866 -0.0879817
7.395 -0.0646807 -0.0645298
7.39 -0.0430456 -0.042945
7.385 -0.0227262 -0.0226731
7.38 -0.0031461 -0.00313913
7.375 0.0162688 0.01623
7.37 0.0360826 0.0359973
7.365 0.0568427 0.0567089
7.36 0.0790641 0.078879
7.355 0.10319 0.10295
7.35 0.129511 0.129212
7.345 0.158017 0.157654
7.34 0.188149 0.187719
7.335 0.218431 0.217931
7.33 0.245983 0.245414
7.325 0.266053 0.265419
7.32 0.271861 0.271171
7.315 0.255352 0.254628
7.31 0.209501 0.208788
7.305 0.132235 0.131609
7.3 0.0304142 0.0299814
7.295 -0.0794364 -0.0795822
7.29 -0.176325 -0.176149
7.285 -0.243846 -0.243396
7.28 -0.276541 -0.275919
7.275 -0.279212 -0.278527
7.27 -0.261507 -0.260839
7.265 -0.232843 -0.232238
7.26 -0.200051 -0.199529
7.255 -0.167195 -0.16676
7.25 -0.136271 -0.135918
7.245 -0.107985 -0.107707
7.24 -0.0823287 -0.0821177
7.235 -0.058935 -0.0587846
7.23 -0.0372817 -0.0371867
7.225 -0.0167895 -0.0167468
7.22 0.00313153 0.00312361
7.215 0.0230654 0.0230067
7.21 0.0435833 0.0434721
7.205 0.0652354 0.0650682
7.2 0.088528 0.0883
7.195 0.113873 0.113578
7.19 0.141485 0.141116
7.185 0.171205 0.170755
7.18 0.202207 0.201675
7.175 0.23259 0.231979
7.17 0.258865 0.258197
7.165 0.275544 0.274862
7.16 0.275197 0.274575
7.155 0.249642 0.24918
7.15 0.192822 0.192621
7.145 0.105049 0.105169
7.14 -0.0035522 -0.00312748
7.135 -0.113956 -0.113312
7.13 -0.205168 -0.204415
7.125 -0.26339 -0.262619
7.12 -0.286576 -0.285844
7.115 -0.281792 -0.281124
7.11 -0.259282 -0.25869
7.105 -0.22802 -0.227506
7.1 -0.194092 -0.193655
7.095 -0.160921 -0.160557
7.09 -0.130065 -0.129768
7.085 -0.101965 -0.101731
7.08 -0.0764688 -0.076292
7.075 -0.0531334 -0.0530099
7.07 -0.0313978 -0.0313244
7.065 -0.0106623 -0.0106371
7.06 0.00967566 0.00965365
7.055 0.0302095 0.03014
7.05 0.0515167 0.0513986
7.045 0.0741472 0.0739783
7.04 0.0985929 0.0983702
7.035 0.125221 0.124941
7.03 0.154151 0.15381
7.025 0.185036 0.184631
7.02 0.216737 0.216265
7.015 0.246861 0.246319
7.01 0.271255 0.27064
7.005 0.283683 0.282992
7 0.276169 0.275404
6.995 0.24068 0.239863
6.99 0.172562 0.171751
6.985 0.0749029 0.0742145
6.98 -0.038902 -0.039326
6.975 -0.147904 -0.147961
6.97 -0.231961 -0.231649
6.965 -0.280391 -0.279805
6.96 -0.294413 -0.293688
6.955 -0.282872 -0.282124
6.95 -0.256222 -0.255524
6.945 -0.22283 -0.222219
6.94 -0.188038 -0.187524
6.935 -0.154677 -0.154259
6.93 -0.123923 -0.123591
6.925 -0.0959932 -0.0957382
6.92 -0.0706119 -0.0704257
6.915 -0.0472749 -0.047151
6.91 -0.0253885 -0.0253225
6.905 -0.00433549 -0.00432473
6.9 0.0164987 0.0164547
6.895 0.037716 0.0376157
6.89 0.0598991 0.059739
6.885 0.0835941 0.0833687
6.88 0.10927 0.108972
6.875 0.137237 0.136858
6.87 0.16749 0.167021
6.865 0.199461 0.198897
6.86 0.231642 0.230984
6.855 0.261091 0.260357
6.85 0.282947 0.282184
6.845 0.29025 0.289543
6.84 0.27463 0.274101
6.835 0.22853 0.228312
6.83 0.149117 0.149298
6.825 0.0425389 0.0431026
6.82 -0.0747293 -0.0739071
6.815 -0.180521 -0.179607
6.81 -0.256332 -0.255455
6.805 -0.294868 -0.294084
6.8 -0.300296 -0.299613
6.795 -0.282752 -0.282159
6.79 -0.252584 -0.25207
6.785 -0.217464 -0.217022
6.78 -0.182018 -0.181644
6.775 -0.148551 -0.14824
6.77 -0.117904 -0.117653
6.765 -0.0901064 -0.0899118
6.76 -0.0647821 -0.0646406
6.755 -0.0413745 -0.0412833
6.75 -0.0192626 -0.0192199
6.745 0.00218683 0.00218228
6.74 0.0235995 0.023548
6.735 0.0455856 0.0454866
6.73 0.0687307 0.0685832
6.725 0.0935727 0.0933751
6.72 0.120549 0.120299
6.715 0.149892 0.149589
6.71 0.181449 0.181091
6.705 0.214386 0.213972
6.7 0.24677 0.246296
6.695 0.275058 0.274514
6.69 0.293652 0.293021
6.685 0.294927 0.294182
6.68 0.270317 0.269436
6.675 0.213098 0.2121
6.67 0.122665 0.121652
6.665 0.00839197 0.0075549
6.66 -0.11051 -0.110966
6.655 -0.211439 -0.211408
6.65 -0.278205 -0.277741
6.645 -0.306986 -0.306246
6.64 -0.304488 -0.303642
6.635 -0.281675 -0.280847
6.63 -0.248548 -0.247806
6.625 -0.212039 -0.211409
6.62 -0.176104 -0.175588
6.615 -0.142581 -0.14217
6.61 -0.112028 -0.11171
6.605 -0.0843162 -0.0840796
6.6 -0.0589845 -0.0588206
6.595 -0.0354332 -0.0353353
6.59 -0.0130181 -0.0129819
6.585 0.00890887 0.00888486
6.58 0.0309839 0.0308989
6.575 0.0538244 0.0536753
6.57 0.0780166 0.0777976
6.565 0.104084 0.103787
6.56 0.132421 0.132036
6.555 0.163166 0.162682
6.55 0.195983 0.19539
6.545 0.229732 0.229028
6.54 0.262006 0.261202
6.535 0.288613 0.287751
6.53 0.303223 0.302389
6.525 0.297637 0.296967
6.52 0.263335 0.262995
6.515 0.194784 0.19491
6.51 0.0939307 0.094543
6.505 -0.0266254 -0.0256582
6.5 -0.145429 -0.144329
6.495 -0.240205 -0.239166
6.49 -0.297558 -0.296672
6.485 -0.317016 -0.316284
6.48 -0.307354 -0.306744
6.475 -0.279974 -0.279454
6.47 -0.244368 -0.24392
6.465 -0.206733 -0.206348
6.46 -0.170417 -0.170092
6.455 -0.136851 -0.136583
6.45 -0.106354 -0.106141
6.445 -0.0786634 -0.0785025
6.44 -0.0532489 -0.0531388
6.435 -0.0294741 -0.0294131
6.43 -0.00667361 -0.00666072
6.425 0.0158142 0.0157794
6.42 0.0386358 0.0385532
6.415 0.0624146 0.0622837
6.41 0.0877343 0.0875541
6.405 0.115097 0.114867
6.4 0.144842 0.144561
6.395 0.176989 0.176657
6.39 0.210991 0.210608
6.385 0.245357 0.244921
6.38 0.277157 0.276662
6.375 0.301524 0.300952
6.37 0.311417 0.310735
6.365 0.298195 0.297361
6.36 0.253648 0.252644
6.355 0.173784 0.172668
6.35 0.0633407 0.0622848
6.345 -0.0619826 -0.0627323
6.34 -0.179072 -0.179321
6.335 -0.266691 -0.266407
6.33 -0.31454 -0.313855
6.325 -0.325247 -0.324357
6.32 -0.309186 -0.30826
6.315 -0.277874 -0.277017
6.31 -0.240195 -0.239453
6.305 -0.20164 -0.201025
6.3 -0.165013 -0.164518
6.295 -0.131395 -0.131008
6.29 -0.100902 -0.10061
6.285 -0.0731616 -0.0729522
6.28 -0.0475852 -0.0474498
6.275 -0.0235045 -0.023437
6.27 -0.000235331 -0.000232798
6.265 0.022897 0.0228351
6.26 0.0465488 0.0464203
6.255 0.071348 0.0711479
6.25 0.0978715 0.0975924
6.245 0.126593 0.126225
6.24 0.157781 0.157312
6.235 0.191317 0.190736
6.23 0.22641 0.225709
6.225 0.261177 0.26036
6.22 0.292134 0.291228
6.215 0.313724 0.312794
6.21 0.318251 0.317415
6.205 0.29679 0.29621
6.2 0.241704 0.241549
6.195 0.150832 0.151188
6.19 0.03181 0.0326188
6.185 -0.0968316 -0.095766
6.18 -0.210929 -0.209833
6.175 -0.290838 -0.289859
6.17 -0.329447 -0.328627
6.165 -0.332121 -0.331438
6.16 -0.310412 -0.309832
6.155 -0.275718 -0.275219
6.15 -0.23628 -0.235849
6.145 -0.196936 -0.196568
6.14 -0.160016 -0.159708
6.135 -0.126302 -0.126053
6.13 -0.0957402 -0.0955474
6.125 -0.0678655 -0.0677269
6.12 -0.0420393 -0.0419531
6.115 -0.0175656 -0.0175305
6.11 0.00625735 0.00624193
6.105 0.0301173 0.0300515
6.1 0.0546794 0.0545627
6.095 0.0805744 0.0804059
6.09 0.108368 0.108146
6.085 0.138496 0.138221
6.08 0.171142 0.170812
6.075 0.206027 0.205644
6.07 0.242086 0.241648
6.065 0.277011 0.276519
6.06 0.306737 0.30618
6.055 0.325029 0.324387
6.05 0.323615 0.322857
6.045 0.293459 0.292559
6.04 0.227757 0.226734
6.035 0.126395 0.125365
6.03 -8.74284e-05 -0.000912799
6.025 -0.130688 -0.131086
6.02 -0.240781 -0.240647
6.015 -0.312733 -0.312132
6.01 -0.342558 -0.341671
6.005 -0.337963 -0.336978
6 -0.311301 -0.310354
5.995 -0.273697 -0.272857
5.99 -0.232746 -0.232038
5.985 -0.192701 -0.192123
5.98 -0.155477 -0.15502
5.975 -0.121608 -0.121256
5.97 -0.0908959 -0.0906361
5.965 -0.0627974 -0.0626194
5.96 -0.0366317 -0.0365278
5.955 -0.0116775 -0.0116432
5.95 0.0127837 0.0127503
5.945 0.0374524 0.0373503
5.94 0.0630022 0.0628278
5.935 0.0900639 0.0898109
5.93 0.119187 0.118847
5.925 0.150762 0.150322
5.92 0.184873 0.184322
5.915 0.22106 0.220387
5.91 0.257957 0.257159
5.905 0.292812 0.2919
5.9 0.320968 0.319985
5.895 0.335546 0.334577
5.89 0.327793 0.326977
5.885 0.288738 0.288241
5.88 0.212602 0.212566
5.875 0.101438 0.101895
5.87 -0.0314367 -0.0306004
5.865 -0.162952 -0.161941
5.86 -0.268502 -0.267504
5.855 -0.332673 -0.331785
5.85 -0.354394 -0.353631
5.845 -0.343317 -0.34266
5.84 -0.312318 -0.311748
5.835 -0.272166 -0.271669
5.83 -0.229856 -0.229428
5.825 -0.189125 -0.188764
5.82 -0.151543 -0.151245
5.815 -0.117428 -0.117191
5.81 -0.0864626 -0.0862857
5.805 -0.0580388 -0.0579189
5.8 -0.0314369 -0.0313721
5.795 -0.00591228 -0.00590136
5.79 0.0192705 0.0192281
5.785 0.0448245 0.0447286
5.78 0.0714309 0.0712809
5.775 0.0997182 0.0995131
5.77 0.130215 0.129954
5.765 0.163256 0.162939
5.76 0.198815 0.198441
5.755 0.236232 0.235804
5.75 0.273825 0.273344
5.745 0.308383 0.307846
5.74 0.33467 0.334065
5.735 0.345214 0.344519
5.73 0.330893 0.330079
5.725 0.282953 0.282015
5.72 0.196794 0.195791
5.715 0.0766461 0.0757429
5.71 -0.0616091 -0.0621826
5.705 -0.193245 -0.193308
5.7 -0.294049 -0.29358
5.695 -0.350878 -0.350013
5.69 -0.365285 -0.364229
5.685 -0.348496 -0.347424
5.68 -0.313706 -0.312725
5.675 -0.271297 -0.270453
5.67 -0.227727 -0.22703
5.665 -0.186295 -0.185735
5.66 -0.148275 -0.147838
5.655 -0.113812 -0.113482
5.65 -0.082487 -0.0822506
5.645 -0.0536335 -0.0534809
5.64 -0.0264984 -0.0264228
5.635 -0.000314365 -0.000312345
5.63 0.0256707 0.0255997
5.625 0.0521825 0.0520358
5.62 0.0799088 0.079681
5.615 0.109474 0.109156
5.61 0.141381 0.140962
5.605 0.175902 0.175369
5.6 0.212889 0.212228
5.595 0.251475 0.250676
5.59 0.289652 0.288715
5.585 0.323754 0.322704
5.58 0.347996 0.346896
5.575 0.354378 0.353348
5.57 0.333514 0.332722
5.565 0.276984 0.276611
5.56 0.181407 0.181562
5.555 0.0530895 0.0537399
5.55 -0.089809 -0.0888453
5.545 -0.221258 -0.220213
5.54 -0.317623 -0.316663
5.535 -0.367891 -0.367072
5.53 -0.375887 -0.375194
5.525 -0.354112 -0.353514
5.52 -0.315964 -0.315439
5.515 -0.271476 -0.271016
5.51 -0.226656 -0.226258
5.505 -0.18444 -0.184103
5.5 -0.145861 -0.145585
5.495 -0.110917 -0.110702
5.49 -0.0791036 -0.0789472
5.485 -0.0497041 -0.0496048
5.48 -0.0219329 -0.0218892
5.475 0.00499993 0.00498893
5.47 0.0318638 0.0317987
5.465 0.059397 0.059278
5.46 0.0882933 0.0881206
5.455 0.11917 0.118944
5.45 0.152502 0.152224
5.445 0.188495 0.188167
5.44 0.226872 0.226498
5.435 0.266555 0.266139
5.43 0.305215 0.304757
5.425 0.338755 0.338246
5.42 0.360887 0.360302
5.415 0.363166 0.362459
5.41 0.336038 0.335156
5.405 0.27148 0.270416
5.4 0.167291 0.166146
5.395 0.0316472 0.0306586
5.39 -0.115354 -0.115894
5.385 -0.246668 -0.246574
5.38 -0.339268 -0.338568
5.375 -0.38399 -0.382891
5.37 -0.386554 -0.385301
5.365 -0.36049 -0.359271
5.36 -0.319356 -0.318272
5.355 -0.27291 -0.271999
5.35 -0.226805 -0.226065
5.345 -0.183691 -0.183107
5.34 -0.14441 -0.143962
5.335 -0.10884 -0.108509
5.33 -0.076404 -0.0761744
5.325 -0.0463385 -0.0462003
5.32 -0.0178276 -0.0177742
5.315 0.00994155 0.00991302
5.31 0.0377563 0.0376449
5.305 0.0663682 0.0661692
5.3 0.0964766 0.0961817
5.295 0.128692 0.128289
5.29 0.163457 0.16293
5.285 0.200908 0.20024
5.28 0.240647 0.23982
5.275 0.281387 0.280391
5.27 0.320499 0.319343
5.265 0.353494 0.352222
5.26 0.373646 0.372363
5.255 0.372146 0.37103
5.25 0.339338 0.338616
5.245 0.267587 0.267465
5.24 0.155717 0.156265
5.235 0.0134562 0.0145295
5.23 -0.137518 -0.136225
5.225 -0.269315 -0.268107
5.22 -0.359329 -0.358359
5.215 -0.39982 -0.399086
5.21 -0.398006 -0.397434
5.205 -0.368292 -0.367813
5.2 -0.324437 -0.324014
5.195 -0.276049 -0.275669
5.19 -0.228538 -0.228201
5.185 -0.184348 -0.184059
5.18 -0.144175 -0.143937
5.175 -0.107801 -0.107615
5.17 -0.0745836 -0.0744516
5.165 -0.0437184 -0.0436401
5.16 -0.0143578 -0.0143327
5.155 0.0143351 0.0143076
5.15 0.0431667 0.0430877
5.145 0.0729026 0.0727735
5.14 0.104248 0.104071
5.135 0.137806 0.137585
5.13 0.173989 0.173729
5.125 0.212869 0.212579
5.12 0.253928 0.253616
5.115 0.295697 0.29537
5.11 0.33528 0.334934
5.105 0.367854 0.367465
5.1 0.38634 0.385846
5.095 0.38165 0.380949
5.09 0.344067 0.343054
5.085 0.266268 0.264918
5.08 0.147848 0.146316
5.075 -0.000334542 -0.00168618
5.07 -0.155415 -0.156167
5.065 -0.288745 -0.288654
5.06 -0.377786 -0.376918
5.055 -0.415648 -0.414294
5.05 -0.410639 -0.409121
5.045 -0.377928 -0.376478
5.04 -0.331583 -0.330316
5.035 -0.281218 -0.280169
5.03 -0.232134 -0.231295
5.025 -0.186653 -0.186
5.02 -0.14537 -0.144876
5.015 -0.10799 -0.107632
5.01 -0.0738196 -0.0735783
5.005 -0.0420116 -0.0418749
5 -0.0116872 -0.0116477
4.995 0.0180164 0.017961
4.99 0.0479264 0.0477738
4.985 0.0788236 0.0785666
4.98 0.111421 0.111047
4.975 0.146314 0.145807
4.97 0.183892 0.18323
4.965 0.224169 0.223327
4.96 0.266528 0.265483
4.955 0.309344 0.308086
4.95 0.349511 0.34806
4.945 0.38195 0.38038
4.94 0.39932 0.397791
4.935 0.392331 0.391098
4.93 0.351214 0.350586
4.925 0.268808 0.269027
4.92 0.145113 0.146193
4.915 -0.00839512 -0.00673866
4.91 -0.168092 -0.166333
4.905 -0.304563 -0.303106
4.9 -0.394794 -0.393791
4.895 -0.432017 -0.431391
4.89 -0.425164 -0.424758
4.885 -0.390126 -0.389814
4.88 -0.341459 -0.341177
4.875 -0.288996 -0.288726
4.87 -0.238088 -0.237833
4.865 -0.191029 -0.190799
4.86 -0.148358 -0.148163
4.855 -0.10973 -0.109576
4.85 -0.0744023 -0.0742933
4.845 -0.0414878 -0.0414268
4.84 -0.010074 -0.0100618
4.835 0.02073 0.0206941
4.83 0.051775 0.0516927
4.825 0.0838591 0.0837339
4.82 0.117705 0.117542
4.815 0.153907 0.153715
4.81 0.192835 0.192626
4.805 0.234462 0.23425
4.8 0.278097 0.277898
4.795 0.322008 0.321833
4.79 0.362948 0.362787
4.785 0.395678 0.395481
4.78 0.412702 0.41236
4.775 0.404614 0.403954
4.77 0.361578 0.360419
4.765 0.276393 0.274675
4.76 0.149011 0.146942
4.755 -0.00910275 -0.0110216
4.75 -0.174085 -0.175258
4.745 -0.315749 -0.315819
4.74 -0.409925 -0.408958
4.735 -0.449021 -0.447398
4.73 -0.442018 -0.44017
4.725 -0.405473 -0.403706
4.72 -0.354679 -0.353143
4.715 -0.299963 -0.298701
4.71 -0.246922 -0.245922
4.705 -0.197935 -0.197164
4.7 -0.153548 -0.15297
4.695 -0.113384 -0.112968
4.69 -0.0766603 -0.076384
4.685 -0.0424516 -0.0422984
4.68 -0.00980813 -0.00976885
4.675 0.0221929 0.0221211
4.67 0.0544288 0.0542424
4.665 0.0877185 0.087408
4.66 0.122798 0.122347
4.655 0.160267 0.159654
4.65 0.200488 0.199684
4.645 0.243413 0.242385
4.64 0.288314 0.287033
4.635 0.333408 0.331862
4.63 0.375394 0.373607
4.625 0.40898 0.407054
4.62 0.426641 0.424786
4.615 0.41894 0.417489
4.61 0.375949 0.375298
4.605 0.290197 0.290649
4.6 0.161081 0.162635
4.595 -0.000679849 0.00157882
4.59 -0.171639 -0.169323
4.585 -0.320933 -0.319117
4.58 -0.42248 -0.421365
4.575 -0.466677 -0.466132
4.57 -0.461735 -0.461505
4.565 -0.42477 -0.424651
4.56 -0.372112 -0.371999
4.555 -0.314949 -0.314811
4.55 -0.259385 -0.259226
4.545 -0.208034 -0.20787
4.54 -0.161517 -0.161365
4.535 -0.11946 -0.119334
4.53 -0.0810493 -0.080959
4.525 -0.045319 -0.0452691
4.52 -0.0112788 -0.0112717
4.515 0.0220307 0.0219951
4.51 0.0555179 0.0554422
4.505 0.090027 0.0899167
4.5 0.126313 0.126177
4.495 0.164991 0.164842
4.49 0.206428 0.206286
4.485 0.250584 0.25047
4.48 0.296736 0.296675
4.475 0.343123 0.343129
4.47 0.386481 0.386545
4.465 0.421602 0.421658
4.46 0.441062 0.440962
4.455 0.435504 0.435007
4.45 0.394902 0.39374
4.445 0.311299 0.309329
4.44 0.183001 0.180413
4.435 0.0191529 0.0165368
4.43 -0.158109 -0.159964
4.425 -0.317622 -0.318143
4.42 -0.430716 -0.429854
4.415 -0.484287 -0.482464
4.41 -0.484532 -0.482311
4.405 -0.448792 -0.446608
4.4 -0.394771 -0.392852
4.395 -0.334999 -0.333419
4.39 -0.276454 -0.275203
4.385 -0.222196 -0.221234
4.38 -0.173033 -0.172312
4.375 -0.128633 -0.128114
4.37 -0.0881683 -0.0878188
4.365 -0.0506304 -0.050429
4.36 -0.0149841 -0.014918
4.355 0.0197727 0.0197082
4.35 0.0545857 0.0543877
4.345 0.0903309 0.0899885
4.34 0.12779 0.127285
4.335 0.167601 0.166906
4.33 0.21016 0.209239
4.325 0.255458 0.254272
4.32 0.302831 0.301342
4.315 0.350607 0.348792
4.31 0.395676 0.393555
4.305 0.433042 0.430716
4.3 0.455542 0.453243
4.295 0.45403 0.452138
4.29 0.418433 0.417431
4.285 0.340158 0.340463
4.28 0.215968 0.217678
4.275 0.0525693 0.0552959
4.27 -0.130354 -0.127387
4.265 -0.302238 -0.299816
4.26 -0.43157 -0.430091
4.255 -0.500084 -0.499466
4.25 -0.510052 -0.509952
4.245 -0.478189 -0.478283
4.24 -0.423814 -0.423912
4.235 -0.361423 -0.361458
4.23 -0.2994 -0.299367
4.225 -0.241579 -0.241502
4.22 -0.189116 -0.18902
4.215 -0.141797 -0.141704
4.21 -0.0988006 -0.0987274
4.205 -0.0590813 -0.0590376
4.2 -0.0215526 -0.0215438
4.195 0.0148388 0.0148113
4.19 0.0510842 0.0510231
4.185 0.0880993 0.0880111
4.18 0.126702 0.126598
4.175 0.167567 0.167465
4.17 0.211135 0.211058
4.165 0.257465 0.257444
4.16 0.305999 0.306067
4.155 0.355235 0.35542
4.15 0.40232 0.402623
4.145 0.442619 0.442983
4.14 0.469401 0.469671
4.135 0.473903 0.473804
4.13 0.446131 0.445305
4.125 0.376837 0.374994
4.12 0.260927 0.258088
4.115 0.101892 0.0985684
4.11 -0.084384 -0.0872772
4.105 -0.269518 -0.27107
4.1 -0.419809 -0.419604
4.095 -0.510383 -0.508681
4.09 -0.536813 -0.53428
4.085 -0.513302 -0.510587
4.08 -0.460625 -0.458136
4.075 -0.396011 -0.393915
4.07 -0.330044 -0.328368
4.065 -0.267865 -0.266566
4.06 -0.211255 -0.210276
4.055 -0.160248 -0.159532
4.05 -0.114074 -0.113576
4.045 -0.0716597 -0.0713488
4.04 -0.0318622 -0.031717
4.035 0.00643364 0.00642331
4.03 0.0442762 0.0441108
4.025 0.0826317 0.0823022
4.02 0.122365 0.121853
4.015 0.164202 0.163478
4.01 0.208649 0.207674
4.005 0.25586 0.254588
4 0.305431 0.303812
3.995 0.356102 0.354095
3.99 0.40538 0.402978
3.985 0.449127 0.446399
3.98 0.481225 0.478365
3.975 0.493506 0.490882
3.97 0.476277 0.474421
3.965 0.419806 0.41929
3.96 0.317122 0.318301
3.955 0.168031 0.170767
3.95 -0.0166704 -0.013083
3.945 -0.213014 -0.209592
3.94 -0.387306 -0.384879
3.935 -0.507916 -0.506743
3.93 -0.560435 -0.56023
3.925 -0.552879 -0.55316
3.92 -0.506112 -0.506504
3.915 -0.440725 -0.441042
3.91 -0.37067 -0.370862
3.905 -0.303275 -0.303357
3.9 -0.241459 -0.241467
3.895 -0.185741 -0.185711
3.89 -0.135504 -0.135463
3.885 -0.0896757 -0.0896437
3.88 -0.0470529 -0.0470417
3.875 -0.00644719 -0.00646224
3.87 0.0332619 0.0332208
3.865 0.073106 0.0730445
3.86 0.114012 0.113942
3.855 0.156769 0.15671
3.85 0.201969 0.201947
3.845 0.24989 0.249942
3.84 0.30032 0.300488
3.835 0.352298 0.352627
3.83 0.403779 0.404296
3.825 0.451251 0.451938
3.82 0.489374 0.490124
3.815 0.510814 0.511383
3.81 0.506484 0.506478
3.805 0.466532 0.465494
3.8 0.382432 0.380057
3.795 0.250317 0.246738
3.79 0.075092 0.0710375
3.785 -0.126027 -0.129411
3.78 -0.323149 -0.324802
3.775 -0.480526 -0.480029
3.77 -0.571629 -0.569373
3.765 -0.59254 -0.589369
3.76 -0.560083 -0.55678
3.755 -0.497796 -0.494823
3.75 -0.424467 -0.422001
3.745 -0.351128 -0.349177
3.74 -0.282799 -0.281303
3.735 -0.220979 -0.219862
3.73 -0.165419 -0.164612
3.725 -0.11512 -0.114569
3.72 -0.0688331 -0.068502
3.715 -0.0252835 -0.0251483
3.71 0.0167415 0.016691
3.705 0.058359 0.0581211
3.7 0.100575 0.100136
3.695 0.144263 0.143598
3.69 0.190115 0.189184
3.685 0.238551 0.237306
3.68 0.289581 0.287961
3.675 0.342582 0.340527
3.67 0.396018 0.393481
3.665 0.447088 0.444071
3.66 0.491379 0.487979
3.655 0.522611 0.519086
3.65 0.532656 0.529474
3.645 0.512072 0.509882
3.64 0.451465 0.45094
3.635 0.343961 0.345493
3.63 0.188712 0.19211
3.625 -0.00524973 -0.000832457
3.62 -0.216127 -0.211911
3.615 -0.410327 -0.40736
3.61 -0.551879 -0.550548
3.605 -0.619489 -0.619469
3.6 -0.617313 -0.617965
3.595 -0.567603 -0.568402
3.59 -0.494714 -0.495387
3.585 -0.415704 -0.416176
3.58 -0.33957 -0.339859
3.575 -0.269861 -0.270017
3.57 -0.207203 -0.207276
3.565 -0.150876 -0.150906
3.56 -0.0996449 -0.0996597
3.555 -0.0521453 -0.0521621
3.55 -0.00704962 -0.00707668
3.545 0.0368725 0.0368353
3.54 0.0807329 0.0806934
3.535 0.125508 0.125483
3.53 0.172009 0.172024
3.525 0.220816 0.220909
3.52 0.272171 0.272389
3.515 0.325808 0.326211
3.51 0.380723 0.381368
3.505 0.434875 0.435802
3.5 0.484863 0.486056
3.495 0.525634 0.526971
3.49 0.550345 0.551536
3.485 0.550535 0.5511
3.48 0.516857 0.516207
3.475 0.440638 0.43831
3.47 0.316456 0.312442
3.465 0.145481 0.140457
3.46 -0.0610184 -0.0657807
3.455 -0.278996 -0.282078
3.45 -0.472886 -0.473381
3.445 -0.606306 -0.604281
3.44 -0.660575 -0.65693
3.435 -0.644376 -0.640207
3.43 -0.583273 -0.579353
3.425 -0.502422 -0.499102
3.42 -0.418186 -0.415536
3.415 -0.33857 -0.336528
3.41 -0.266348 -0.264816
3.405 -0.201646 -0.200531
3.4 -0.143451 -0.142677
3.395 -0.0903571 -0.0898695
3.39 -0.0409055 -0.0406685
3.385 0.00628472 0.00628918
3.38 0.0524688 0.0522429
3.375 0.0987592 0.0982901
3.37 0.146108 0.145367
3.365 0.195267 0.194211
3.36 0.246714 0.245285
3.355 0.300536 0.298661
3.35 0.356246 0.353846
3.345 0.412552 0.409561
3.34 0.46708 0.463471
3.335 0.516082 0.511923
3.33 0.554217 0.549742
3.325 0.574493 0.570173
3.32 0.568532 0.565085
3.315 0.527353 0.525625
3.31 0.442937 0.443607
3.305 0.310637 0.31385
3.3 0.13212 0.137263
3.295 -0.081506 -0.0757088
3.29 -0.306718 -0.301773
3.285 -0.507662 -0.504675
3.28 -0.646015 -0.645199
3.275 -0.70089 -0.701622
3.27 -0.680907 -0.682299
3.265 -0.613616 -0.615026
3.26 -0.526202 -0.527341
3.255 -0.436059 -0.436875
3.25 -0.351433 -0.351974
3.245 -0.274992 -0.275334
3.24 -0.206672 -0.206882
3.235 -0.145279 -0.145409
3.23 -0.0892697 -0.0893537
3.225 -0.0370802 -0.0371385
3.22 0.0127409 0.0127012
3.215 0.0614926 0.0614761
3.21 0.110307 0.110329
3.205 0.160128 0.160219
3.2 0.211673 0.211876
3.195 0.265358 0.265731
3.19 0.321173 0.32179
3.185 0.378516 0.379457
3.18 0.435972 0.437312
3.175 0.491065 0.492838
3.17 0.540016 0.542166
3.165 0.577576 0.579879
3.16 0.597012 0.599012
3.155 0.590367 0.591373
3.15 0.549175 0.548411
3.145 0.465829 0.462753
3.14 0.335646 0.330327
3.135 0.159244 0.152558
3.13 -0.0548774 -0.0613792
3.125 -0.28707 -0.291618
3.12 -0.504159 -0.505466
3.115 -0.665159 -0.663063
3.11 -0.740671 -0.736187
3.105 -0.731855 -0.726458
3.1 -0.665697 -0.660524
3.095 -0.573307 -0.568902
3.09 -0.475897 -0.472384
3.085 -0.383849 -0.381152
3.08 -0.300676 -0.298662
3.075 -0.226509 -0.225049
3.07 -0.160098 -0.159088
3.065 -0.0997648 -0.0991303
3.06 -0.0438145 -0.0435076
3.055 0.00931616 0.00931946
3.05 0.0610087 0.0607113
3.045 0.11245 0.111834
3.04 0.164615 0.163643
3.035 0.218232 0.216847
3.03 0.273717 0.27184
3.025 0.331059 0.328596
3.02 0.389677 0.386527
3.015 0.448226 0.444298
3.01 0.504385 0.499642
3.005 0.554663 0.549182
3 0.594259 0.588324
2.995 0.617065 0.611246
2.99 0.615859 0.611044
2.985 0.58284 0.580096
2.98 0.510686 0.510928
2.975 0.394185 0.397758
2.97 0.232034 0.238441
2.965 0.028555 0.0364889
2.96 -0.203643 -0.195991
2.955 -0.439406 -0.433799
2.95 -0.639688 -0.637151
2.945 -0.763437 -0.763776
2.94 -0.792585 -0.794662
2.935 -0.74412 -0.746703
2.93 -0.652716 -0.655052
2.925 -0.547638 -0.549464
2.92 -0.445136 -0.446455
2.915 -0.351608 -0.35252
2.91 -0.268251 -0.268865
2.905 -0.19404 -0.194448
2.9 -0.127209 -0.127477
2.895 -0.0658848 -0.0660517
2.89 -0.00832494 -0.00841108
2.885 0.0470025 0.0469962
2.88 0.101403 0.101493
2.875 0.155943 0.156166
2.87 0.211432 0.211842
2.865 0.268366 0.269039
2.86 0.326844 0.327877
2.855 0.386449 0.387953
2.85 0.446091 0.448179
2.845 0.50384 0.506593
2.84 0.55676 0.560172
2.835 0.600802 0.604693
2.83 0.630785 0.634705
2.825 0.640519 0.643686
2.82 0.623125 0.6245
2.815 0.571702 0.570281
2.81 0.480513 0.475768
2.805 0.34639 0.338623
2.8 0.169713 0.160122
2.795 -0.0445313 -0.0540564
2.79 -0.283657 -0.290937
2.785 -0.521675 -0.524874
2.78 -0.717277 -0.715716
2.775 -0.827901 -0.822529
2.77 -0.838348 -0.831157
2.765 -0.771601 -0.764404
2.76 -0.666217 -0.659988
2.755 -0.551717 -0.546729
2.75 -0.443001 -0.439175
2.745 -0.345116 -0.342266
2.74 -0.258346 -0.256285
2.735 -0.181139 -0.179716
2.73 -0.111441 -0.110548
2.725 -0.0472357 -0.0468026
2.72 0.0132763 0.0132837
2.715 0.0716282 0.0712138
2.71 0.129081 0.12822
2.705 0.186616 0.185255
2.7 0.244909 0.242968
2.695 0.304275 0.301646
2.69 0.364585 0.361139
2.685 0.425155 0.420752
2.68 0.484611 0.479131
2.675 0.540764 0.534152
2.67 0.590509 0.58286
2.665 0.629799 0.621471
2.66 0.653713 0.645441
2.655 0.656621 0.649551
2.65 0.632489 0.628018
2.645 0.575537 0.57491
2.64 0.481345 0.485165
2.635 0.347824 0.355773
2.63 0.175325 0.186202
2.625 -0.0331606 -0.0212154
2.62 -0.269376 -0.258585
2.615 -0.513488 -0.50597
2.61 -0.728036 -0.725064
2.605 -0.865265 -0.866551
2.6 -0.896589 -0.900454
2.595 -0.836486 -0.841038
2.59 -0.726195 -0.730274
2.585 -0.60178 -0.604997
2.58 -0.482455 -0.484833
2.575 -0.374975 -0.376674
2.57 -0.279989 -0.281177
2.565 -0.195823 -0.196635
2.56 -0.120198 -0.120727
2.555 -0.0508885 -0.0511915
2.55 0.0140566 0.0139576
2.545 0.0762668 0.0763793
2.54 0.137048 0.137408
2.535 0.197385 0.198058
2.53 0.257922 0.259003
2.525 0.318924 0.320538
2.52 0.380206 0.382506
2.515 0.44105 0.444201
2.51 0.500101 0.504257
2.505 0.555287 0.560533
2.5 0.60377 0.610036
2.495 0.64198 0.648911
2.49 0.665725 0.672552
2.485 0.670345 0.675839
2.48 0.650888 0.65355
2.475 0.602577 0.601092
2.47 0.52177 0.51554
2.465 0.40679 0.396198
2.46 0.257602 0.243916
2.455 0.074909 0.0600395
2.45 -0.139224 -0.152941
2.445 -0.377288 -0.387346
2.44 -0.618348 -0.622602
2.435 -0.821429 -0.81905
2.43 -0.936235 -0.928508
2.425 -0.938628 -0.928387
2.42 -0.852569 -0.842437
2.415 -0.724567 -0.715913
2.41 -0.589766 -0.582918
2.405 -0.464481 -0.459285
2.4 -0.353201 -0.349374
2.395 -0.255283 -0.25256
2.39 -0.168419 -0.166597
2.385 -0.0900588 -0.088998
2.38 -0.0178971 -0.0175157
2.375 0.0499922 0.0497255
2.37 0.115145 0.114216
2.365 0.178722 0.177075
2.36 0.241512 0.23905
2.355 0.303919 0.300505
2.35 0.365922 0.361388
2.345 0.427023 0.421175
2.34 0.486179 0.478828
2.335 0.541745 0.532756
2.33 0.59146 0.580839
2.325 0.632501 0.62053
2.32 0.661624 0.649026
2.315 0.675334 0.663396
2.31 0.669947 0.660451
2.305 0.641666 0.636479
2.3 0.587148 0.587597
2.295 0.50457 0.51099
2.29 0.393893 0.40563
2.285 0.255669 0.271365
2.28 0.0897343 0.10759
2.275 -0.104565 -0.0866787
2.27 -0.325504 -0.309978
2.265 -0.56231 -0.551558
2.26 -0.785545 -0.7813
2.255 -0.945044 -0.947284
2.25 -0.995113 -1.00168
2.245 -0.935265 -0.943202
2.24 -0.80927 -0.816543
2.235 -0.663542 -0.6694
2.23 -0.523821 -0.528253
2.225 -0.39881 -0.402056
2.22 -0.289077 -0.291395
2.215 -0.192373 -0.193971
2.21 -0.105893 -0.106908
2.205 -0.0270587 -0.0275686
2.2 0.0462643 0.0462379
2.195 0.115743 0.116228
2.19 0.182605 0.183677
2.185 0.247658 0.249438
2.18 0.311299 0.313952
2.175 0.373494 0.377228
2.17 0.433753 0.438807
2.165 0.491091 0.497706
2.16 0.544011 0.552379
2.155 0.590533 0.600698
2.15 0.628317 0.64002
2.145 0.654886 0.667368
2.14 0.667828 0.679672
2.135 0.664753 0.673955
2.13 0.643039 0.647497
2.125 0.600167 0.598425
2.12 0.534933 0.526667
2.115 0.447999 0.43393
2.11 0.340722 0.322209
2.105 0.213523 0.192233
2.1 0.0651512 0.0429428
2.095 -0.10684 -0.127888
2.09 -0.304081 -0.321609
2.085 -0.522568 -0.534036
2.08 -0.743831 -0.747081
2.075 -0.926525 -0.920977
2.07 -1.0168 -1.00454
2.065 -0.989399 -0.974413
2.06 -0.873777 -0.859517
2.055 -0.722076 -0.710164
2.05 -0.570163 -0.560865
2.045 -0.432414 -0.425439
2.04 -0.311357 -0.306309
2.035 -0.205108 -0.201646
2.03 -0.110735 -0.108617
2.025 -0.0254613 -0.0245383
2.02 0.0529982 0.0527901
2.015 0.126389 0.12504
2.01 0.195951 0.193386
2.005 0.262462 0.258541
2 0.326257 0.320786
1.995 0.387237 0.379974
1.99 0.444865 0.435536
1.985 0.498154 0.486494
1.98 0.5457 0.531521
1.975 0.585776 0.569098
1.97 0.616568 0.597816
1.965 0.636512 0.616764
1.96 0.644495 0.625646
1.955 0.639501 0.62409
1.95 0.619929 0.610437
1.945 0.583912 0.581869
1.94 0.530926 0.536522
1.935 0.462409 0.474808
1.93 0.380454 0.398341
1.925 0.286264 0.308211
1.92 0.179508 0.204088
1.915 0.0583312 0.0840865
1.91 -0.080285 -0.0549415
1.905 -0.23965 -0.216558
1.9 -0.42114 -0.40245
1.895 -0.619063 -0.607082
1.89 -0.811928 -0.80845
1.885 -0.956601 -0.96167
1.88 -1.00458 -1.01567
1.875 -0.943242 -0.956439
1.87 -0.809474 -0.821778
1.865 -0.651863 -0.662019
1.86 -0.499679 -0.507562
1.855 -0.363198 -0.369091
1.85 -0.243305 -0.247542
1.845 -0.137718 -0.140561
1.84 -0.043612 -0.0452227
1.835 0.0415054 0.041061
1.83 0.119573 0.120315
1.825 0.191972 0.194
1.82 0.259574 0.26306
1.815 0.322784 0.327968
1.81 0.38157 0.38875
1.805 0.435478 0.444992
1.8 0.483654 0.495841
1.795 0.524915 0.540027
1.79 0.557915 0.575972
1.785 0.5815 0.602046
1.78 0.595176 0.616974
1.775 0.599293 0.620129
1.77 0.594294 0.611236
1.765 0.579396 0.5897
1.76 0.552816 0.554983
1.755 0.51395 0.508023
1.75 0.464359 0.451397
1.745 0.40648 0.387891
1.74 0.342172 0.319324
1.735 0.272185 0.246303
1.73 0.19623 0.168411
1.725 0.113148 0.0844395
1.72 0.0210441 -0.0074742
1.715 -0.0826025 -0.109722
1.71 -0.20066 -0.224946
1.705 -0.335505 -0.355227
1.7 -0.486838 -0.499995
1.695 -0.647089 -0.651713
1.69 -0.794809 -0.789781
1.685 -0.892962 -0.879181
1.68 -0.905903 -0.886714
1.675 -0.830039 -0.809728
1.67 -0.697975 -0.679631
1.665 -0.548367 -0.533267
1.66 -0.404377 -0.392653
1.655 -0.274451 -0.265803
1.65 -0.159554 -0.153623
1.645 -0.0580035 -0.0545114
1.64 0.0323852 0.0336029
1.635 0.113536 0.11253
1.63 0.186899 0.183617
1.625 0.253435 0.247729
1.62 0.313639 0.305281
1.615 0.36758 0.356274
1.61 0.414931 0.400343
1.605 0.45503 0.436841
1.6 0.487001 0.465014
1.595 0.510045 0.484369
1.59 0.523925 0.495268
1.585 0.529507 0.499505
1.58 0.528676 0.500027
1.575 0.522906 0.498898
1.57 0.511528 0.494911
1.565 0.492501 0.484484
1.56 0.465117 0.465365
1.555 0.430828 0.438165
1.55 0.391884 0.404953
1.545 0.350108 0.367687
1.54 0.306556 0.327631
1.535 0.26164 0.285379
1.53 0.215316 0.241018
1.525 0.167225 0.19427
1.52 0.116762 0.14457
1.515 0.0631051 0.0910946
1.51 0.00522189 0.032773
1.505 -0.0581291 -0.0317132
1.5 -0.128347 -0.103881
1.495 -0.206811 -0.185265
1.49 -0.294406 -0.276928
1.485 -0.39047 -0.378346
1.48 -0.490843 -0.485333
1.475 -0.585198 -0.58715
1.47 -0.655673 -0.664936
1.465 -0.681319 -0.696308
1.46 -0.650207 -0.668201
1.455 -0.569224 -0.587434
1.45 -0.458958 -0.475453
1.445 -0.339926 -0.353788
1.44 -0.224942 -0.235914
1.435 -0.119602 -0.127719
1.43 -0.0253245 -0.0306895
1.425 0.0582854 0.0556037
1.42 0.132175 0.132182
1.415 0.197281 0.200064
1.41 0.254311 0.260036
1.405 0.30367 0.312573
1.4 0.345466 0.357826
1.395 0.379551 0.395649
1.39 0.405638 0.425675
1.385 0.423523 0.447484
1.38 0.433464 0.460903
1.375 0.436596 0.466376
1.37 0.435003 0.46513
1.365 0.430863 0.458676
1.36 0.424916 0.447794
1.355 0.415996 0.432237
1.35 0.402612 0.411803
1.345 0.384592 0.387296
1.34 0.363033 0.360239
1.335 0.339389 0.332121
1.33 0.314859 0.304012
1.325 0.290231 0.276539
1.32 0.265956 0.250009
1.315 0.24225 0.224527
1.31 0.219185 0.200081
1.305 0.196745 0.1766
1.3 0.174865 0.153974
1.295 0.153448 0.132078
1.29 0.132376 0.110779
1.285 0.111518 0.0899349
1.28 0.0907338 0.0694011
1.275 0.0698706 0.0490288
1.27 0.0487698 0.0286656
1.265 0.0272667 0.00815847
1.26 0.00519695 -0.0126419
1.255 -0.0175927 -0.0338705
1.25 -0.0412244 -0.0556295
1.245 -0.065755 -0.0779573
1.24 -0.0911219 -0.100778
1.235 -0.11706 -0.123825
1.23 -0.142988 -0.146544
1.225 -0.167873 -0.167962
1.22 -0.190106 -0.186592
1.215 -0.207472 -0.200405
1.21 -0.217329 -0.207007
1.205 -0.217091 -0.204088
1.2 -0.204963 -0.1901
1.195 -0.180644 -0.164882
1.19 -0.145578 -0.12988
1.185 -0.102571 -0.0877776
1.18 -0.0549895 -0.0417477
1.175 -0.00598162 0.00526174
1.17 0.0419756 0.0509415
1.165 0.0871814 0.0937112
1.16 0.128601 0.132613
1.155 0.165681 0.167139
1.15 0.198182 0.197076
1.145 0.226048 0.222383
1.14 0.249328 0.24313
1.135 0.268136 0.259459
1.13 0.282646 0.271584
1.125 0.2931 0.279816
1.12 0.299838 0.284583
1.115 0.303317 0.286452
1.11 0.304102 0.286111
1.105 0.30282 0.284294
1.1 0.300069 0.281666
1.095 0.296316 0.278685
1.09 0.291836 0.275542
1.085 0.286732 0.27219
1.08 0.281022 0.268469
1.075 0.274726 0.264231
1.07 0.267921 0.259424
1.065 0.260741 0.254096
1.06 0.253351 0.24837
1.055 0.245921 0.242399
1.05 0.238601 0.236336
1.045 0.231509 0.230316
1.04 0.224737 0.224446
1.035 0.218345 0.218807
1.03 0.212372 0.213456
1.025 0.206839 0.208431
1.02 0.201753 0.203752
1.015 0.197109 0.199431
1.01 0.192897 0.195467
1.005 0.189102 0.191856
1 0.185705 0.188585
0.995 0.182684 0.185643
0.99 0.180016 0.183011
0.985 0.177677 0.180673
0.98 0.175643 0.178608
0.975 0.173888 0.176797
0.97 0.172388 0.175218
0.965 0.171118 0.173851
0.96 0.170053 0.172675
0.955 0.169169 0.171668
0.95 0.168443 0.170809
0.945 0.16785 0.170077
0.94 0.167368 0.169451
0.935 0.166974 0.16891
0.93 0.166646 0.168435
0.925 0.166363 0.168006
0.92 0.166104 0.167604
0.915 0.16585 0.167209
0.91 0.165581 0.166804
0.905 0.16528 0.166371
0.9 0.164928 0.165895
0.895 0.16451 0.165358
0.89 0.164011 0.164747
0.885 0.163416 0.164047
0.88 0.162711 0.163245
0.875 0.161885 0.162329
0.87 0.160926 0.161288
0.865 0.159825 0.160112
0.86 0.158573 0.158792
0.855 0.157162 0.157319
0.85 0.155585 0.155688
0.845 0.153837 0.153892
0.84 0.151912 0.151926
0.835 0.149809 0.149786
0.83 0.147523 0.14747
0.825 0.145055 0.144976
0.82 0.142402 0.142302
0.815 0.139566 0.13945
0.81 0.136548 0.136419
0.805 0.133349 0.133212
0.8 0.129974 0.129831
0.795 0.126425 0.12628
0.79 0.122708 0.122563
0.785 0.118828 0.118685
0.78 0.11479 0.114652
0.775 0.110603 0.11047
0.77 0.106272 0.106147
0.765 0.101806 0.101691
0.76 0.097214 0.0971089
0.755 0.0925049 0.0924111
0.75 0.0876886 0.0876067
0.745 0.0827753 0.0827059
0.74 0.0777755 0.0777191
0.735 0.0727005 0.0726572
0.73 0.0675615 0.0675316
0.725 0.0623702 0.0623539
0.72 0.0571387 0.0571358
0.715 0.0518791 0.0518895
0.71 0.0466037 0.0466272
0.705 0.0413247 0.041361
0.7 0.0360547 0.0361035
0.695 0.0308059 0.0308668
0.69 0.0255906 0.0256632
0.685 0.020421 0.0205048
0.68 0.015309 0.0154035
0.675 0.0102663 0.010371
0.67 0.00530423 0.00541857
0.665 0.000433981 0.000557318
0.66 -0.00433383 -0.0042021
0.655 -0.00898894 -0.00884944
0.65 -0.0135215 -0.0133749
0.645 -0.0179224 -0.0177692
0.64 -0.0221826 -0.0220236
0.635 -0.026294 -0.0261299
0.63 -0.030249 -0.0300803
0.625 -0.0340404 -0.0338678
0.62 -0.0376619 -0.0374861
0.615 -0.0411077 -0.0409292
0.61 -0.0443725 -0.044192
0.605 -0.0474518 -0.0472699
0.6 -0.0503417 -0.050159
0.595 -0.053039 -0.052856
0.59 -0.0555411 -0.0553584
0.585 -0.057846 -0.0576642
0.58 -0.0599524 -0.059772
0.575 -0.0618596 -0.0616811
0.57 -0.0635676 -0.0633913
0.565 -0.0650768 -0.0649033
0.56 -0.0663884 -0.0662181
0.555 -0.0675041 -0.0673374
0.55 -0.0684261 -0.0682633
0.545 -0.0691573 -0.0689988
0.54 -0.069701 -0.0695471
0.535 -0.070061 -0.0699119
0.53 -0.0702416 -0.0700977
0.525 -0.0702479 -0.0701093
0.52 -0.0700849 -0.0699519
0.515 -0.0697585 -0.0696312
0.51 -0.0692748 -0.0691535
0.505 -0.0686405 -0.0685252
0.5 -0.0678625 -0.0677534
0.495 -0.0669482 -0.0668454
0.49 -0.0659054 -0.0658089
0.485 -0.0647421 -0.064652
0.48 -0.0634668 -0.0633832
0.475 -0.0620882 -0.062011
0.47 -0.0606152 -0.0605446
0.465 -0.0590572 -0.0589931
0.46 -0.0574235 -0.057366
0.455 -0.0557238 -0.0556729
0.45 -0.0539678 -0.0539236
0.445 -0.0521655 -0.0521279
0.44 -0.0503268 -0.0502958
0.435 -0.0484614 -0.0484371
0.43 -0.0465793 -0.0465617
0.425 -0.0446902 -0.0446792
0.42 -0.0428035 -0.0427991
0.415 -0.0409284 -0.0409307
0.41 -0.0390737 -0.0390827
0.405 -0.037248 -0.0372637
0.4 -0.0354591 -0.0354815
0.395 -0.0337144 -0.0337435
0.39 -0.0320206 -0.0320563
0.385 -0.0303838 -0.0304261
0.38 -0.0288091 -0.0288581
0.375 -0.027301 -0.0273566
0.37 -0.0258631 -0.0259253
0.365 -0.0244982 -0.0245669
0.36 -0.023208 -0.0232833
0.355 -0.0219935 -0.0220753
0.35 -0.0208548 -0.020943
0.345 -0.0197912 -0.0198858
0.34 -0.0188011 -0.018902
0.335 -0.0178824 -0.0179895
0.33 -0.0170321 -0.0171454
0.325 -0.0162469 -0.0163662
0.32 -0.0155228 -0.015648
0.315 -0.0148557 -0.0149867
0.31 -0.0142409 -0.0143777
0.305 -0.013674 -0.0138164
0.3 -0.0131503 -0.0132982
0.295 -0.012665 -0.0128183
0.29 -0.0122139 -0.0123723
0.285 -0.0117924 -0.0119559
0.28 -0.0113968 -0.0115652
0.275 -0.0110232 -0.0111963
0.27 -0.0106683 -0.010846
0.265 -0.0103292 -0.0105113
0.26 -0.0100032 -0.0101895
0.255 -0.00968814 -0.00987842
0.25 -0.009382 -0.00957608
0.245 -0.00908323 -0.0092809
0.24 -0.0087905 -0.00899155
0.235 -0.00850276 -0.00870694
0.23 -0.00821916 -0.00842623
0.225 -0.00793905 -0.00814876
0.22 -0.00766193 -0.007874
0.215 -0.00738745 -0.00760159
0.21 -0.00711534 -0.00733124
0.205 -0.00684546 -0.00706278
0.2 -0.0065777 -0.0067961
0.195 -0.00631204 -0.00653115
0.19 -0.00604852 -0.00626794
0.185 -0.0057872 -0.00600651
0.18 -0.00552819 -0.00574695
0.175 -0.00527165 -0.00548938
0.17 -0.00501775 -0.00523397
0.165 -0.00476669 -0.00498089
0.16 -0.00451872 -0.00473036
0.155 -0.0042741 -0.00448262
0.15 -0.00403311 -0.00423796
0.145 -0.00379608 -0.00399667
0.14 -0.00356337 -0.00375913
0.135 -0.00333534 -0.00352572
0.13 -0.00311246 -0.0032969
0.125 -0.0028952 -0.0030732
0.12 -0.00268414 -0.00285525
0.115 -0.00247998 -0.00264378
0.11 -0.00228355 -0.0024397
0.105 -0.00209588 -0.0022441
0.1 -0.00191823 -0.0020583
0.095 -0.00175206 -0.00188377
0.09 -0.00159887 -0.00172202
0.085 -0.0014599 -0.00157422
0.08 -0.00133548 -0.0014406
0.075 -0.00122408 -0.00131953
0.07 -0.0011214 -0.0012066
0.065 -0.00101975 -0.00109409
0.06 -0.000908671 -0.000971587
0.055 -0.000777372 -0.000828407
0.05 -0.000618916 -0.000657731
0.045 -0.000434673 -0.000461083
0.04 -0.000236744 -0.000250891
0.035 -4.78584e-05 -5.07042e-05
0.03 9.85695e-05 0.000104409
0.025 0.000161257 0.00017081
0.02 0.000118837 0.000125877
0.015 3.18587e-05 3.37461e-05
0.01 7.79754e-07 8.2595e-07
0.005 4.36344e-12 4.62194e-12
-1.63468e-13 1.56408e-42 1.65674e-42


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1QuantumOneLoop/DeltaGammaFX_0_OneLoopFRG.txt <==
9.995 -0.0126526 -0.0126217
9.99 -0.0912952 -0.0910718
9.985 -0.152776 -0.152402
9.98 -0.189798 -0.189333
9.975 -0.2031 -0.202603
9.97 -0.198344 -0.197859
9.965 -0.182341 -0.181894
9.96 -0.16076 -0.160367
9.955 -0.137438 -0.137101
9.95 -0.114574 -0.114293
9.945 -0.0932117 -0.0929836
9.94 -0.0736794 -0.0734991
9.935 -0.0559039 -0.0557672
9.93 -0.0396086 -0.0395116
9.925 -0.024423 -0.0243632
9.92 -0.0099399 -0.00991558
9.915 0.00425995 0.00424953
9.91 0.0185993 0.0185538
9.905 0.0335016 0.0334196
9.9 0.0493863 0.0492654
9.895 0.0666525 0.0664895
9.89 0.0856393 0.0854298
9.885 0.106542 0.106281
9.88 0.129255 0.128939
9.875 0.153113 0.152739
9.87 0.176493 0.176061
9.865 0.196317 0.195836
9.86 0.207659 0.207151
9.855 0.203923 0.203424
9.85 0.178364 0.177928
9.845 0.127358 0.127047
9.84 0.0542945 0.0541617
9.835 -0.0290773 -0.0290061
9.83 -0.106493 -0.106232
9.825 -0.164385 -0.163983
9.82 -0.197028 -0.196546
9.815 -0.206456 -0.205951
9.81 -0.1989 -0.198413
9.805 -0.181171 -0.180728
9.8 -0.158677 -0.158289
9.795 -0.134958 -0.134627
9.79 -0.11198 -0.111706
9.785 -0.0906326 -0.0904109
9.78 -0.0711491 -0.070975
9.775 -0.0534034 -0.0532728
9.77 -0.0370898 -0.036999
9.765 -0.0218216 -0.0217682
9.76 -0.00718162 -0.00716405
9.755 0.00725744 0.00723969
9.75 0.0219255 0.0218718
9.745 0.0372527 0.0371615
9.74 0.0536628 0.0535315
9.735 0.0715531 0.071378
9.73 0.091246 0.0910228
9.725 0.112892 0.112615
9.72 0.136291 0.135957
9.715 0.1606 0.160207
9.71 0.183904 0.183454
9.705 0.202711 0.202215
9.7 0.211616 0.211098
9.695 0.203708 0.20321
9.69 0.17248 0.172058
9.685 0.115444 0.115161
9.68 0.0378536 0.037761
9.675 -0.0469115 -0.0467968
9.67 -0.122299 -0.122
9.665 -0.175933 -0.175502
9.66 -0.203813 -0.203314
9.655 -0.20923 -0.208718
9.65 -0.198885 -0.198399
9.645 -0.179498 -0.179059
9.64 -0.156165 -0.155782
9.635 -0.132111 -0.131788
9.63 -0.109067 -0.1088
9.625 -0.0877663 -0.0875515
9.62 -0.068351 -0.0681838
9.615 -0.0506439 -0.0505199
9.61 -0.0343111 -0.0342271
9.605 -0.0189507 -0.0189043
9.6 -0.00413538 -0.00412526
9.595 0.01057 0.0105442
9.59 0.0256028 0.0255402
9.585 0.0413997 0.0412984
9.58 0.058388 0.0582451
9.575 0.0769598 0.0767714
9.57 0.0974143 0.097176
9.565 0.119844 0.119551
9.56 0.143931 0.143578
9.555 0.168617 0.168204
9.55 0.191645 0.191176
9.545 0.209051 0.20854
9.54 0.214931 0.214405
9.535 0.202128 0.201633
9.53 0.16458 0.164177
9.525 0.101244 0.100996
9.52 0.0194378 0.0193903
9.515 -0.0659441 -0.0657827
9.51 -0.138429 -0.13809
9.505 -0.187163 -0.186705
9.5 -0.209974 -0.209461
9.495 -0.211326 -0.210809
9.49 -0.19826 -0.197775
9.485 -0.177314 -0.17688
9.48 -0.153233 -0.152858
9.475 -0.128915 -0.1286
9.47 -0.105852 -0.105593
9.465 -0.0846283 -0.0844212
9.46 -0.0652968 -0.0651371
9.455 -0.0476323 -0.0475157
9.45 -0.0312747 -0.0311982
9.445 -0.0158074 -0.0157688
9.44 -0.000793365 -0.000791423
9.435 0.0142107 0.0141759
9.43 0.0296496 0.029577
9.425 0.0459663 0.0458538
9.42 0.0635899 0.0634343
9.415 0.0829036 0.0827007
9.41 0.104175 0.10392
9.405 0.127422 0.12711
9.4 0.152179 0.151807
9.395 0.177132 0.176699
9.39 0.199622 0.199134
9.385 0.215159 0.214633
9.38 0.217336 0.216804
9.375 0.198861 0.198375
9.37 0.15439 0.154012
9.365 0.0846494 0.0844423
9.36 -0.000842824 -0.000840761
9.355 -0.0859011 -0.0856909
9.35 -0.154568 -0.15419
9.345 -0.197823 -0.197339
9.34 -0.215354 -0.214827
9.335 -0.212667 -0.212147
9.33 -0.197001 -0.196519
9.325 -0.174626 -0.174199
9.32 -0.149902 -0.149535
9.315 -0.125391 -0.125085
9.31 -0.102356 -0.102106
9.305 -0.0812345 -0.0810357
9.3 -0.0619976 -0.0618459
9.295 -0.0443747 -0.0442661
9.29 -0.0279815 -0.027913
9.285 -0.0123874 -0.0123571
9.28 0.00285422 0.00284724
9.275 0.0181947 0.0181502
9.27 0.0340865 0.0340031
9.265 0.0509784 0.0508536
9.26 0.069299 0.0691295
9.255 0.0894174 0.0891986
9.25 0.111558 0.111285
9.245 0.135645 0.135313
9.24 0.161031 0.160637
9.235 0.186092 0.185637
9.23 0.207707 0.207199
9.225 0.220813 0.220272
9.22 0.218519 0.217985
9.215 0.19357 0.193096
9.21 0.141662 0.141315
9.205 0.0656189 0.0654584
9.2 -0.0227949 -0.0227391
9.195 -0.106451 -0.106191
9.19 -0.170388 -0.169971
9.185 -0.207675 -0.207166
9.18 -0.219821 -0.219283
9.175 -0.213201 -0.212679
9.17 -0.195102 -0.194624
9.165 -0.17145 -0.17103
9.16 -0.146193 -0.145835
9.155 -0.121564 -0.121266
9.15 -0.0985986 -0.0983573
9.145 -0.0776004 -0.0774105
9.14 -0.0584635 -0.0583205
9.135 -0.0408757 -0.0407757
9.13 -0.0244305 -0.0243708
9.125 -0.00868418 -0.00866293
9.12 0.00681938 0.00680269
9.115 0.0225398 0.0224847
9.11 0.0389372 0.038842
9.105 0.0564649 0.0563267
9.1 0.0755484 0.0753636
9.095 0.0965354 0.0962992
9.09 0.119594 0.119301
9.085 0.144527 0.144173
9.08 0.170466 0.170049
9.075 0.195419 0.194941
9.07 0.215737 0.215209
9.065 0.225744 0.225192
9.06 0.218132 0.217598
9.055 0.185909 0.185454
9.05 0.126192 0.125884
9.045 0.0442001 0.0440919
9.04 -0.0461376 -0.0460247
9.035 -0.127217 -0.126905
9.03 -0.185561 -0.185107
9.025 -0.216508 -0.215979
9.02 -0.223275 -0.222729
9.015 -0.2129 -0.212379
9.01 -0.192573 -0.192102
9.005 -0.167811 -0.1674
9 -0.142136 -0.141788
8.995 -0.117457 -0.11717
8.99 -0.0946002 -0.0943688
8.985 -0.0737408 -0.0735604
8.98 -0.0547035 -0.0545697
8.975 -0.0371386 -0.0370477
8.97 -0.0206192 -0.0205687
8.965 -0.00468932 -0.00467785
8.96 0.0111165 0.0110893
8.955 0.0272665 0.0271997
8.95 0.0442279 0.0441197
8.945 0.0624573 0.0623045
8.94 0.0823729 0.0821714
8.935 0.104292 0.104037
8.93 0.128308 0.127994
8.925 0.154073 0.153696
8.92 0.180447 0.180006
8.915 0.205006 0.204504
8.91 0.223504 0.222957
8.905 0.229639 0.229077
8.9 0.215793 0.215265
8.895 0.175547 0.175118
8.89 0.107851 0.107587
8.885 0.0205438 0.0204935
8.88 -0.0705067 -0.0703342
8.875 -0.14779 -0.147428
8.87 -0.199775 -0.199286
8.865 -0.22415 -0.223602
8.86 -0.225652 -0.2251
8.855 -0.211763 -0.211245
8.85 -0.18944 -0.188977
8.845 -0.163742 -0.163341
8.84 -0.137762 -0.137425
8.835 -0.113099 -0.112823
8.83 -0.0903813 -0.0901601
8.825 -0.0696693 -0.0694988
8.82 -0.0507248 -0.0506007
8.815 -0.0331643 -0.0330831
8.81 -0.0165426 -0.0165021
8.805 -0.000391909 -0.00039095
8.8 0.0157626 0.015724
8.795 0.0323977 0.0323184
8.79 0.0499875 0.0498651
8.785 0.0689895 0.0688207
8.78 0.0898089 0.0895892
8.775 0.112721 0.112445
8.77 0.137722 0.137385
8.765 0.164276 0.163874
8.76 0.190914 0.190447
8.755 0.214707 0.214182
8.75 0.230753 0.230188
8.745 0.232134 0.231566
8.74 0.211104 0.210587
8.735 0.162192 0.161795
8.73 0.0866017 0.0863898
8.725 -0.00508698 -0.00507453
8.72 -0.095466 -0.0952324
8.715 -0.167753 -0.167342
8.71 -0.212751 -0.21223
8.705 -0.230471 -0.229907
8.7 -0.226923 -0.226368
8.695 -0.209812 -0.209298
8.69 -0.185744 -0.185289
8.685 -0.159284 -0.158894
8.68 -0.133106 -0.13278
8.675 -0.108516 -0.108251
8.67 -0.0859609 -0.0857505
8.665 -0.065398 -0.0652379
8.66 -0.0465327 -0.0464188
8.655 -0.0289519 -0.028881
8.65 -0.0121935 -0.0121637
8.645 0.00422145 0.00421112
8.64 0.0207773 0.0207265
8.635 0.0379594 0.0378665
8.63 0.0562476 0.05611
8.625 0.0760974 0.0759112
8.62 0.0978935 0.0976539
8.615 0.121853 0.121555
8.61 0.14785 0.147488
8.605 0.175112 0.174684
8.6 0.201778 0.201284
8.595 0.224334 0.223785
8.59 0.237177 0.236597
8.585 0.232828 0.232259
8.58 0.203666 0.203168
8.575 0.145617 0.14526
8.57 0.062529 0.062376
8.565 -0.0323168 -0.0322377
8.56 -0.120528 -0.120233
8.555 -0.186703 -0.186246
8.55 -0.224259 -0.22371
8.545 -0.23539 -0.234814
8.54 -0.227095 -0.22654
8.535 -0.207089 -0.206582
8.53 -0.181533 -0.181088
8.525 -0.154481 -0.154103
8.52 -0.128203 -0.127889
8.515 -0.103734 -0.10348
8.51 -0.0813566 -0.0811575
8.505 -0.0609367 -0.0607876
8.5 -0.0421304 -0.0420273
8.495 -0.024498 -0.0244381
8.49 -0.00756233 -0.00754382
8.485 0.00916674 0.00914431
8.48 0.026183 0.026119
8.475 0.0439802 0.0438725
8.47 0.0630424 0.0628881
8.465 0.0838186 0.0836135
8.46 0.106663 0.106402
8.455 0.131717 0.131394
8.45 0.158694 0.158306
8.445 0.186536 0.18608
8.44 0.212912 0.212391
8.435 0.233652 0.23308
8.43 0.242417 0.241824
8.425 0.231288 0.230722
8.42 0.193109 0.192636
8.415 0.125693 0.125385
8.41 0.0358499 0.0357622
8.405 -0.0606687 -0.0605202
8.4 -0.145178 -0.144823
8.395 -0.204276 -0.203776
8.39 -0.234127 -0.233554
8.385 -0.238875 -0.23829
8.38 -0.226208 -0.225654
8.375 -0.203656 -0.203157
8.37 -0.176865 -0.176432
8.365 -0.14938 -0.149014
8.36 -0.123088 -0.122787
8.355 -0.0987776 -0.0985359
8.35 -0.0765841 -0.0763967
8.345 -0.0562935 -0.0561557
8.34 -0.0375187 -0.0374269
8.335 -0.019797 -0.0197485
8.33 -0.00263681 -0.00263036
8.325 0.0144626 0.0144272
8.32 0.0320047 0.0319264
8.315 0.050491 0.0503675
8.31 0.0704078 0.0702355
8.305 0.0921913 0.0919657
8.3 0.116153 0.115868
8.295 0.142331 0.141983
8.29 0.170243 0.169826
8.285 0.198477 0.197991
8.28 0.224153 0.223605
8.275 0.242371 0.241778
8.27 0.246067 0.245465
8.265 0.227069 0.226514
8.26 0.179116 0.178678
8.255 0.102417 0.102166
8.25 0.00692142 0.00690448
8.245 -0.0895863 -0.0893671
8.24 -0.16891 -0.168497
8.235 -0.220162 -0.219624
8.23 -0.242248 -0.241655
8.225 -0.240944 -0.240354
8.22 -0.224328 -0.223779
8.215 -0.199585 -0.199097
8.21 -0.171803 -0.171383
8.205 -0.14403 -0.143677
8.2 -0.117797 -0.117508
8.195 -0.0936696 -0.0934404
8.19 -0.0716568 -0.0714814
8.185 -0.0514736 -0.0513477
8.18 -0.032696 -0.032616
8.175 -0.0148405 -0.0148041
8.17 0.0025977 0.00259135
8.165 0.0201301 0.0200808
8.16 0.0382699 0.0381762
8.155 0.0575253 0.0573845
8.15 0.0783813 0.0781895
8.145 0.101253 0.101006
8.14 0.126393 0.126083
8.135 0.153708 0.153332
8.13 0.182466 0.182019
8.125 0.21083 0.210315
8.12 0.235288 0.234712
8.115 0.250148 0.249536
8.11 0.247681 0.247075
8.105 0.219741 0.219203
8.1 0.161466 0.161071
8.095 0.0759365 0.0757506
8.09 -0.0237671 -0.0237089
8.085 -0.118466 -0.118176
8.08 -0.191255 -0.190787
8.075 -0.234131 -0.233558
8.07 -0.248581 -0.247973
8.065 -0.241657 -0.241066
8.06 -0.221545 -0.221003
8.055 -0.194961 -0.194484
8.05 -0.166414 -0.166007
8.045 -0.138477 -0.138138
8.04 -0.11236 -0.112085
8.035 -0.0884303 -0.088214
8.03 -0.0665854 -0.0664225
8.025 -0.0464801 -0.0463664
8.02 -0.0276582 -0.0275905
8.015 -0.00961787 -0.00959434
8.01 0.0081583 0.00813834
8.005 0.0261928 0.0261287
8 0.0450081 0.044898
7.995 0.0651179 0.0649585
7.99 0.0870007 0.0867878
7.985 0.111041 0.110769
7.98 0.137409 0.137072
7.975 0.165845 0.165439
7.97 0.195307 0.194829
7.965 0.223455 0.222908
7.96 0.246053 0.245451
7.955 0.256591 0.255963
7.95 0.246793 0.246189
7.945 0.208917 0.208406
7.94 0.140063 0.139721
7.935 0.04656 0.0464461
7.93 -0.055616 -0.0554799
7.925 -0.146694 -0.146335
7.92 -0.211811 -0.211292
7.915 -0.246034 -0.245432
7.91 -0.253152 -0.252532
7.905 -0.241112 -0.240522
7.9 -0.217965 -0.217432
7.895 -0.189872 -0.189407
7.89 -0.160763 -0.160369
7.885 -0.132768 -0.132443
7.88 -0.106807 -0.106546
7.875 -0.0830775 -0.0828742
7.87 -0.0613783 -0.0612281
7.865 -0.0413135 -0.0412124
7.86 -0.0223989 -0.0223441
7.855 -0.00411634 -0.00410627
7.85 0.0140643 0.0140298
7.845 0.0326762 0.0325962
7.84 0.0522509 0.052123
7.835 0.0733046 0.0731252
7.83 0.0963034 0.0960678
7.825 0.121586 0.121289
7.82 0.149216 0.148851
7.815 0.178722 0.178284
7.81 0.208682 0.208172
7.805 0.236165 0.235587
7.8 0.256134 0.255508
7.795 0.261265 0.260625
7.79 0.24294 0.242346
7.785 0.194296 0.193821
7.78 0.114969 0.114688
7.775 0.014756 0.0147199
7.77 -0.0879506 -0.0877354
7.765 -0.173692 -0.173267
7.76 -0.230264 -0.229701
7.755 -0.255808 -0.255182
7.75 -0.25604 -0.255413
7.745 -0.239433 -0.238847
7.74 -0.213705 -0.213183
7.735 -0.184409 -0.183957
7.73 -0.154912 -0.154533
7.725 -0.126944 -0.126633
7.72 -0.101166 -0.100919
7.715 -0.0776259 -0.077436
7.71 -0.0560411 -0.055904
7.705 -0.0359719 -0.0358838
7.7 -0.0169098 -0.0168684
7.695 0.00167902 0.00167491
7.69 0.0203366 0.0202869
7.685 0.0396073 0.0395104
7.68 0.0600304 0.0598835
7.675 0.0821213 0.0819203
7.67 0.106325 0.106064
7.665 0.132916 0.132591
7.66 0.16182 0.161424
7.655 0.192297 0.191827
7.65 0.222473 0.221929
7.645 0.248729 0.24812
7.64 0.265167 0.264518
7.635 0.263707 0.263061
7.63 0.235695 0.235118
7.625 0.175699 0.175269
7.62 0.0864206 0.0862091
7.615 -0.0188668 -0.0188207
7.61 -0.120067 -0.119773
7.605 -0.198949 -0.198463
7.6 -0.246408 -0.245805
7.595 -0.263478 -0.262833
7.59 -0.257375 -0.256745
7.585 -0.236766 -0.236186
7.58 -0.208888 -0.208377
7.575 -0.17866 -0.178223
7.57 -0.148925 -0.14856
7.565 -0.121045 -0.120748
7.56 -0.0954596 -0.095226
7.555 -0.0720876 -0.0719112
7.55 -0.0505774 -0.0504536
7.545 -0.0304515 -0.030377
7.54 -0.0111803 -0.011153
7.535 0.00778465 0.0077656
7.53 0.0269979 0.0269318
7.525 0.0470142 0.0468992
7.52 0.0683792 0.0682119
7.515 0.0916024 0.0913782
7.51 0.117095 0.116809
7.505 0.145049 0.144694
7.5 0.175208 0.174779
7.495 0.206505 0.206
7.49 0.236524 0.235945
7.485 0.260869 0.26023
7.48 0.272747 0.272079
7.475 0.263453 0.262808
7.47 0.224702 0.224152
7.465 0.153101 0.152726
7.46 0.0548363 0.0547021
7.455 -0.0535957 -0.0534645
7.45 -0.151281 -0.150911
7.445 -0.222061 -0.221517
7.44 -0.260145 -0.259508
7.435 -0.269139 -0.268481
7.43 -0.257321 -0.256691
7.425 -0.233269 -0.232698
7.42 -0.203635 -0.203137
7.415 -0.172712 -0.172289
7.41 -0.142855 -0.142506
7.405 -0.115105 -0.114824
7.4 -0.089708 -0.0894885
7.395 -0.0664723 -0.0663097
7.39 -0.0449884 -0.0448783
7.385 -0.024747 -0.0246864
7.38 -0.00519904 -0.00518632
7.375 0.014218 0.0141832
7.37 0.0340709 0.0339876
7.365 0.0549248 0.0547904
7.36 0.0773288 0.0771396
7.355 0.10178 0.10153
7.35 0.128641 0.128327
7.345 0.157992 0.157605
7.34 0.18935 0.188887
7.335 0.221249 0.220707
7.33 0.250637 0.250024
7.325 0.272262 0.271596
7.32 0.278442 0.27776
7.315 0.260066 0.25943
7.31 0.20972 0.209207
7.305 0.126661 0.126351
7.3 0.020799 0.0207481
7.295 -0.0886634 -0.0884464
7.29 -0.180978 -0.180536
7.285 -0.242743 -0.242149
7.28 -0.271482 -0.270818
7.275 -0.272951 -0.272283
7.27 -0.25607 -0.255443
7.265 -0.229105 -0.228544
7.26 -0.198067 -0.197582
7.255 -0.166646 -0.166238
7.25 -0.136757 -0.136422
7.245 -0.109158 -0.108891
7.24 -0.0839289 -0.0837236
7.235 -0.0607876 -0.0606388
7.23 -0.0392742 -0.0391781
7.225 -0.0188518 -0.0188056
7.22 0.00104633 0.00104377
7.215 0.0209967 0.0209454
7.21 0.0415786 0.0414769
7.205 0.063366 0.063211
7.2 0.0869081 0.0866954
7.195 0.11268 0.112404
7.19 0.140979 0.140634
7.185 0.171738 0.171318
7.18 0.204194 0.203695
7.175 0.2364 0.235821
7.17 0.264577 0.263929
7.165 0.282552 0.28186
7.16 0.281818 0.281128
7.155 0.253177 0.252557
7.15 0.19066 0.190194
7.145 0.0967284 0.0964917
7.14 -0.0149779 -0.0149412
7.135 -0.123305 -0.123004
7.13 -0.208654 -0.208143
7.125 -0.260846 -0.260208
7.12 -0.280523 -0.279836
7.115 -0.275117 -0.274444
7.11 -0.253826 -0.253205
7.105 -0.224435 -0.223886
7.1 -0.192296 -0.191826
7.095 -0.160536 -0.160143
7.09 -0.130676 -0.130356
7.085 -0.10323 -0.102977
7.08 -0.0781379 -0.0779467
7.075 -0.0550397 -0.054905
7.07 -0.0334339 -0.0333521
7.065 -0.0127592 -0.012728
7.06 0.00756784 0.00754932
7.055 0.0281378 0.028069
7.05 0.0495421 0.0494209
7.045 0.0723622 0.0721851
7.04 0.0971418 0.0969041
7.035 0.124323 0.124018
7.03 0.154115 0.153737
7.025 0.186263 0.185807
7.02 0.219662 0.219125
7.015 0.251796 0.25118
7.01 0.278072 0.277391
7.005 0.29136 0.290647
7 0.282468 0.281777
6.995 0.242519 0.241926
6.99 0.167611 0.167201
6.985 0.0638356 0.0636794
6.98 -0.0517011 -0.0515746
6.975 -0.156817 -0.156433
6.97 -0.233941 -0.233368
6.965 -0.276349 -0.275673
6.96 -0.287448 -0.286745
6.955 -0.275877 -0.275202
6.95 -0.2508 -0.250186
6.945 -0.219418 -0.218882
6.94 -0.186432 -0.185976
6.935 -0.154452 -0.154074
6.93 -0.124656 -0.124351
6.925 -0.0973478 -0.0971096
6.92 -0.0723489 -0.0721718
6.915 -0.0492344 -0.0491139
6.91 -0.0274669 -0.0273997
6.905 -0.0064632 -0.00644738
6.9 0.0143763 0.0143411
6.895 0.0356563 0.035569
6.89 0.0579798 0.0578379
6.885 0.0819333 0.0817329
6.88 0.108049 0.107784
6.875 0.136719 0.136385
6.87 0.16804 0.167629
6.865 0.201523 0.20103
6.86 0.23565 0.235073
6.855 0.267247 0.266593
6.85 0.290825 0.290114
6.845 0.298313 0.297583
6.84 0.280047 0.279362
6.835 0.227971 0.227414
6.83 0.140858 0.140513
6.825 0.0286648 0.0285946
6.82 -0.0885583 -0.0883416
6.815 -0.188601 -0.188139
6.81 -0.256623 -0.255995
6.805 -0.289347 -0.288639
6.8 -0.292501 -0.291785
6.795 -0.275487 -0.274813
6.79 -0.247201 -0.246596
6.785 -0.214204 -0.21368
6.78 -0.180573 -0.180131
6.775 -0.148458 -0.148095
6.77 -0.118737 -0.118446
6.765 -0.0915353 -0.0913113
6.76 -0.0665754 -0.0664125
6.755 -0.0433776 -0.0432715
6.75 -0.0213735 -0.0213212
6.745 4.04717e-05 4.03727e-05
6.74 0.0214799 0.0214273
6.735 0.0435636 0.043457
6.73 0.0669055 0.0667418
6.725 0.0920934 0.0918681
6.72 0.119638 0.119346
6.715 0.149869 0.149502
6.71 0.182731 0.182284
6.705 0.217454 0.216922
6.7 0.252028 0.251412
6.695 0.282535 0.281844
6.69 0.302532 0.301792
6.685 0.303067 0.302325
6.68 0.274311 0.27364
6.675 0.209587 0.209075
6.67 0.110874 0.110603
6.665 -0.00799883 -0.00797925
6.66 -0.12478 -0.124475
6.655 -0.218207 -0.217673
6.65 -0.276637 -0.275961
6.645 -0.300035 -0.299301
6.64 -0.295966 -0.295242
6.635 -0.274211 -0.27354
6.63 -0.243232 -0.242637
6.625 -0.208933 -0.208422
6.62 -0.174813 -0.174385
6.615 -0.142614 -0.142265
6.61 -0.112956 -0.11268
6.605 -0.0858163 -0.0856063
6.6 -0.060832 -0.0606832
6.595 -0.0374775 -0.0373858
6.59 -0.0151568 -0.0151197
6.585 0.00675271 0.00673619
6.58 0.0288827 0.0288121
6.575 0.0518662 0.0517393
6.57 0.0763264 0.0761396
6.565 0.102848 0.102596
6.56 0.13191 0.131587
6.555 0.163755 0.163355
6.55 0.198147 0.197662
6.545 0.233969 0.233397
6.54 0.268646 0.267988
6.535 0.297431 0.296703
6.53 0.312898 0.312132
6.525 0.305344 0.304597
6.52 0.265157 0.264508
6.515 0.187613 0.187154
6.51 0.0782994 0.0781078
6.505 -0.0453274 -0.0452165
6.5 -0.159697 -0.159307
6.495 -0.245347 -0.244747
6.49 -0.294059 -0.293339
6.485 -0.308687 -0.307931
6.48 -0.298154 -0.297424
6.475 -0.272314 -0.271648
6.47 -0.239089 -0.238504
6.465 -0.203738 -0.20324
6.46 -0.169239 -0.168825
6.455 -0.136977 -0.136641
6.45 -0.107352 -0.107089
6.445 -0.0802159 -0.0800196
6.44 -0.0551355 -0.0550006
6.435 -0.0315451 -0.0314679
6.43 -0.00882388 -0.00880229
6.425 0.0136694 0.013636
6.42 0.0365827 0.0364932
6.415 0.0605629 0.0604147
6.41 0.0862404 0.0860293
6.405 0.11419 0.113911
6.4 0.144849 0.144495
6.395 0.178348 0.177912
6.39 0.214226 0.213701
6.385 0.250963 0.250349
6.38 0.285337 0.284639
6.375 0.311706 0.310943
6.37 0.32167 0.320883
6.365 0.304969 0.304223
6.36 0.25265 0.252032
6.355 0.162487 0.162089
6.35 0.0438958 0.0437884
6.345 -0.082514 -0.0823121
6.34 -0.19278 -0.192309
6.335 -0.269904 -0.269243
6.33 -0.309083 -0.308326
6.325 -0.315629 -0.314856
6.32 -0.299388 -0.298655
6.315 -0.270054 -0.269393
6.31 -0.234956 -0.234381
6.305 -0.198746 -0.198259
6.3 -0.163935 -0.163534
6.295 -0.131603 -0.131281
6.29 -0.101963 -0.101714
6.285 -0.0747622 -0.0745793
6.28 -0.0495068 -0.0493857
6.275 -0.0255967 -0.0255341
6.27 -0.00238793 -0.00238209
6.265 0.0207793 0.0207285
6.26 0.0445695 0.0444605
6.255 0.0696427 0.0694723
6.25 0.0966338 0.0963973
6.245 0.126102 0.125793
6.24 0.158424 0.158037
6.235 0.193596 0.193123
6.23 0.230888 0.230323
6.225 0.268315 0.267659
6.22 0.301932 0.301193
6.215 0.325156 0.324361
6.21 0.32867 0.327866
6.205 0.301907 0.301169
6.2 0.237047 0.236467
6.195 0.134823 0.134493
6.19 0.00849236 0.00847158
6.185 -0.11883 -0.118539
6.18 -0.223667 -0.223119
6.175 -0.291915 -0.2912
6.17 -0.321999 -0.321211
6.165 -0.321226 -0.32044
6.16 -0.299995 -0.299261
6.155 -0.267681 -0.267026
6.15 -0.231011 -0.230446
6.145 -0.194077 -0.193602
6.14 -0.158985 -0.158596
6.135 -0.126551 -0.126241
6.13 -0.0968332 -0.0965963
6.125 -0.0694886 -0.0693185
6.12 -0.0439733 -0.0438657
6.115 -0.019656 -0.0196079
6.11 0.00412955 0.00411945
6.105 0.0280617 0.0279931
6.1 0.0528216 0.0526924
6.095 0.0790817 0.0788882
6.09 0.107478 0.107215
6.085 0.138545 0.138206
6.08 0.172586 0.172164
6.075 0.209431 0.208919
6.07 0.248039 0.247432
6.065 0.285895 0.285196
6.06 0.318275 0.317496
6.055 0.33763 0.336804
6.05 0.333824 0.333007
6.045 0.296291 0.295566
6.04 0.2188 0.218265
6.035 0.105378 0.10512
6.03 -0.027072 -0.0270057
6.025 -0.15367 -0.153294
6.02 -0.252166 -0.251549
6.015 -0.311555 -0.310792
6.01 -0.333169 -0.332354
6.005 -0.325863 -0.325066
6 -0.3003 -0.299565
5.995 -0.265439 -0.264789
5.99 -0.227426 -0.226869
5.985 -0.189853 -0.189388
5.98 -0.154475 -0.154097
5.975 -0.121884 -0.121586
5.97 -0.0920116 -0.0917864
5.965 -0.0644363 -0.0642786
5.96 -0.0385712 -0.0384768
5.955 -0.0137563 -0.0137227
5.95 0.010696 0.0106699
5.945 0.0354833 0.0353965
5.94 0.0613034 0.0611534
5.935 0.08884 0.0886226
5.93 0.118726 0.118436
5.925 0.151464 0.151093
5.92 0.187264 0.186806
5.915 0.225764 0.225212
5.91 0.265566 0.264916
5.905 0.303576 0.302833
5.9 0.334239 0.333421
5.895 0.349052 0.348198
5.89 0.337201 0.336376
5.885 0.288444 0.287738
5.88 0.19855 0.198064
5.875 0.0750069 0.0748234
5.87 -0.0620012 -0.0618495
5.865 -0.186577 -0.186121
5.86 -0.278251 -0.27757
5.855 -0.329111 -0.328305
5.85 -0.343005 -0.342166
5.845 -0.329937 -0.32913
5.84 -0.300623 -0.299887
5.835 -0.263566 -0.262921
5.83 -0.224372 -0.223823
5.825 -0.186197 -0.185741
5.82 -0.150496 -0.150128
5.815 -0.117676 -0.117388
5.81 -0.0875582 -0.0873439
5.805 -0.0596577 -0.0595117
5.8 -0.0333485 -0.0332669
5.795 -0.00794407 -0.00792463
5.79 0.0172649 0.0172226
5.785 0.0429952 0.04289
5.78 0.0699617 0.0697905
5.775 0.0988579 0.098616
5.77 0.13031 0.129991
5.765 0.164777 0.164374
5.76 0.202364 0.201868
5.755 0.242486 0.241892
5.75 0.283352 0.282659
5.745 0.321244 0.320458
5.74 0.349751 0.348895
5.735 0.359454 0.358575
5.73 0.339037 0.338207
5.725 0.278892 0.27821
5.72 0.177102 0.176669
5.715 0.0446171 0.0445079
5.71 -0.0955809 -0.095347
5.705 -0.217249 -0.216718
5.7 -0.302038 -0.301299
5.695 -0.344953 -0.344109
5.69 -0.351949 -0.351088
5.685 -0.333849 -0.333032
5.68 -0.301284 -0.300546
5.675 -0.262301 -0.26166
5.67 -0.222027 -0.221483
5.665 -0.183242 -0.182794
5.66 -0.147153 -0.146793
5.655 -0.114012 -0.113733
5.65 -0.0835468 -0.0833424
5.645 -0.0552195 -0.0550844
5.64 -0.0283686 -0.0282992
5.635 -0.002282 -0.00227641
5.63 0.0237715 0.0237134
5.625 0.0505289 0.0504052
5.62 0.0787216 0.078529
5.615 0.109052 0.108785
5.61 0.142134 0.141787
5.605 0.178379 0.177942
5.6 0.217766 0.217233
5.595 0.259471 0.258836
5.59 0.301277 0.30054
5.585 0.338814 0.337985
5.58 0.364811 0.363918
5.575 0.369005 0.368102
5.57 0.339753 0.338922
5.565 0.268361 0.267704
5.56 0.155401 0.155021
5.555 0.0151317 0.0150947
5.55 -0.127197 -0.126885
5.545 -0.245527 -0.244927
5.54 -0.323753 -0.322961
5.535 -0.35951 -0.35863
5.53 -0.360463 -0.359581
5.525 -0.338004 -0.337177
5.52 -0.302604 -0.301863
5.515 -0.261892 -0.261251
5.51 -0.220579 -0.220039
5.505 -0.181138 -0.180694
5.5 -0.144568 -0.144214
5.495 -0.110995 -0.110723
5.49 -0.0800699 -0.079874
5.485 -0.0512077 -0.0510824
5.48 -0.0237147 -0.0236567
5.475 0.00314651 0.00313881
5.47 0.0301295 0.0300558
5.465 0.0579919 0.05785
5.46 0.0874821 0.0872681
5.455 0.11931 0.119018
5.45 0.154075 0.153698
5.445 0.192131 0.191661
5.44 0.233325 0.232754
5.435 0.276575 0.275898
5.43 0.319223 0.318442
5.425 0.356236 0.355364
5.42 0.379509 0.378581
5.415 0.37802 0.377095
5.41 0.339971 0.339139
5.405 0.257764 0.257133
5.4 0.134504 0.134175
5.395 -0.0125325 -0.0125018
5.39 -0.15633 -0.155947
5.385 -0.271364 -0.2707
5.38 -0.343701 -0.34286
5.375 -0.373246 -0.372332
5.37 -0.369023 -0.36812
5.365 -0.342815 -0.341976
5.36 -0.304918 -0.304171
5.355 -0.2626 -0.261958
5.35 -0.220239 -0.2197
5.345 -0.180055 -0.179615
5.34 -0.142886 -0.142536
5.335 -0.108753 -0.108487
5.33 -0.0772441 -0.0770551
5.325 -0.0477326 -0.0476158
5.32 -0.0194945 -0.0194468
5.315 0.00823254 0.0082124
5.31 0.0362253 0.0361367
5.305 0.0652629 0.0651032
5.3 0.096111 0.0958758
5.295 0.129486 0.129169
5.29 0.165972 0.165566
5.285 0.205861 0.205358
5.28 0.248865 0.248256
5.275 0.293636 0.292918
5.27 0.337079 0.336254
5.265 0.373511 0.372597
5.26 0.394039 0.393075
5.255 0.386977 0.38603
5.25 0.340502 0.339669
5.245 0.248193 0.247586
5.24 0.115563 0.115281
5.235 -0.037463 -0.0373714
5.23 -0.182527 -0.18208
5.225 -0.294782 -0.29406
5.22 -0.362228 -0.361342
5.215 -0.386641 -0.385695
5.21 -0.378113 -0.377188
5.205 -0.348709 -0.347856
5.2 -0.308581 -0.307826
5.195 -0.264721 -0.264073
5.19 -0.221249 -0.220708
5.185 -0.180202 -0.179761
5.18 -0.142286 -0.141938
5.175 -0.107447 -0.107184
5.17 -0.0752177 -0.0750337
5.165 -0.0449351 -0.0448252
5.16 -0.0158466 -0.0158078
5.155 0.0128359 0.0128045
5.15 0.041913 0.0418104
5.145 0.0721861 0.0720095
5.14 0.104439 0.104184
5.135 0.139395 0.139054
5.13 0.177624 0.177189
5.125 0.219358 0.218821
5.12 0.264175 0.263528
5.115 0.310473 0.309714
5.11 0.354739 0.353871
5.105 0.390682 0.389726
5.1 0.408692 0.407692
5.095 0.396507 0.395537
5.09 0.342345 0.341508
5.085 0.240902 0.240312
5.08 0.0998287 0.0995844
5.075 -0.0587213 -0.0585776
5.07 -0.205346 -0.204844
5.065 -0.315811 -0.315039
5.06 -0.379676 -0.378747
5.055 -0.400176 -0.399196
5.05 -0.388226 -0.387276
5.045 -0.356138 -0.355266
5.04 -0.313986 -0.313217
5.035 -0.268589 -0.267932
5.03 -0.223901 -0.223353
5.025 -0.181829 -0.181384
5.02 -0.142994 -0.142644
5.015 -0.10728 -0.107018
5.01 -0.0741794 -0.0739979
5.005 -0.0429954 -0.0428902
5 -0.0129475 -0.0129158
4.995 0.016778 0.016737
4.99 0.0470071 0.0468921
4.985 0.0785648 0.0783726
4.98 0.112254 0.11198
4.975 0.148808 0.148444
4.97 0.188784 0.188322
4.965 0.232363 0.231794
4.96 0.279001 0.278319
4.955 0.326874 0.326074
4.95 0.37209 0.371179
4.945 0.407825 0.406827
4.94 0.423839 0.422802
4.935 0.407369 0.406372
4.93 0.346653 0.345805
4.925 0.237296 0.236715
4.92 0.0886719 0.0884549
4.915 -0.0752789 -0.0750947
4.91 -0.224271 -0.223722
4.905 -0.334417 -0.333599
4.9 -0.396339 -0.395369
4.895 -0.414304 -0.41329
4.89 -0.399865 -0.398887
4.885 -0.365587 -0.364693
4.88 -0.321579 -0.320792
4.875 -0.274604 -0.273932
4.87 -0.228547 -0.227987
4.865 -0.185252 -0.184798
4.86 -0.145292 -0.144936
4.855 -0.108511 -0.108246
4.85 -0.0743699 -0.0741879
4.845 -0.0421425 -0.0420394
4.84 -0.0110215 -0.0109945
4.835 0.0198339 0.0197853
4.83 0.0512757 0.0511502
4.825 0.0841542 0.0839483
4.82 0.119294 0.119002
4.815 0.157441 0.157056
4.81 0.199148 0.198661
4.805 0.24456 0.243961
4.8 0.293039 0.292322
4.795 0.34258 0.341742
4.79 0.388992 0.388041
4.785 0.425017 0.423977
4.78 0.43989 0.438814
4.775 0.420402 0.419374
4.77 0.3547 0.353833
4.765 0.238931 0.238346
4.76 0.0836355 0.0834308
4.755 -0.0859196 -0.0857094
4.75 -0.238592 -0.238008
4.745 -0.350395 -0.349538
4.74 -0.412389 -0.41138
4.735 -0.429426 -0.428376
4.73 -0.413537 -0.412525
4.725 -0.377593 -0.376669
4.72 -0.331879 -0.331067
4.715 -0.28325 -0.282557
4.71 -0.235628 -0.235052
4.705 -0.190871 -0.190403
4.7 -0.149542 -0.149176
4.695 -0.111472 -0.111199
4.69 -0.076097 -0.0759108
4.685 -0.0426684 -0.042564
4.68 -0.0103516 -0.0103263
4.675 0.0217212 0.0216681
4.67 0.0544302 0.054297
4.665 0.0886524 0.0884355
4.66 0.125238 0.124931
4.655 0.16495 0.164547
4.65 0.20835 0.20784
4.645 0.255567 0.254942
4.64 0.305912 0.305163
4.635 0.357265 0.356391
4.63 0.40524 0.404248
4.625 0.442277 0.441195
4.62 0.457221 0.456103
4.615 0.436448 0.43538
4.61 0.367818 0.366918
4.605 0.247503 0.246897
4.6 0.0865002 0.0862886
4.595 -0.0891037 -0.0888857
4.59 -0.247245 -0.24664
4.585 -0.363224 -0.362335
4.58 -0.42778 -0.426734
4.575 -0.445836 -0.444745
4.57 -0.429735 -0.428684
4.565 -0.392744 -0.391783
4.56 -0.345501 -0.344655
4.555 -0.295123 -0.294401
4.55 -0.245704 -0.245103
4.545 -0.199197 -0.19871
4.54 -0.156213 -0.155831
4.535 -0.116589 -0.116304
4.53 -0.0797569 -0.0795617
4.525 -0.0449456 -0.0448356
4.52 -0.0112961 -0.0112685
4.515 0.0220875 0.0220334
4.51 0.0561143 0.055977
4.505 0.091691 0.0914666
4.5 0.129696 0.129379
4.495 0.17092 0.170502
4.49 0.215947 0.215418
4.485 0.264919 0.264271
4.48 0.31715 0.316374
4.475 0.370495 0.369589
4.47 0.420504 0.419475
4.465 0.459489 0.458365
4.46 0.476063 0.474898
4.455 0.456226 0.45511
4.45 0.387293 0.386346
4.445 0.264811 0.264163
4.44 0.0993543 0.0991112
4.435 -0.0828004 -0.0825978
4.43 -0.248593 -0.247984
4.425 -0.371859 -0.370949
4.42 -0.442085 -0.441003
4.415 -0.463616 -0.462482
4.41 -0.448899 -0.447801
4.405 -0.411684 -0.410676
4.4 -0.363174 -0.362285
4.395 -0.310966 -0.310205
4.39 -0.259487 -0.258853
4.385 -0.210897 -0.210381
4.38 -0.165913 -0.165507
4.375 -0.124422 -0.124118
4.37 -0.0858624 -0.0856523
4.365 -0.0494522 -0.0493312
4.36 -0.014309 -0.014274
4.355 0.0204914 0.0204413
4.35 0.0558889 0.0557521
4.345 0.0928218 0.0925946
4.34 0.132202 0.131878
4.335 0.174856 0.174428
4.33 0.221409 0.220867
4.325 0.272054 0.271388
4.32 0.326168 0.325369
4.315 0.38169 0.380756
4.31 0.434266 0.433203
4.305 0.47629 0.475124
4.3 0.496352 0.495138
4.295 0.48015 0.478975
4.29 0.414193 0.413179
4.285 0.292658 0.291942
4.28 0.124623 0.124318
4.275 -0.0643072 -0.0641498
4.27 -0.240133 -0.239546
4.265 -0.374413 -0.373497
4.26 -0.454223 -0.453112
4.255 -0.482457 -0.481276
4.25 -0.471309 -0.470156
4.245 -0.43507 -0.434006
4.24 -0.385757 -0.384813
4.235 -0.331707 -0.330895
4.23 -0.277898 -0.277218
4.225 -0.226838 -0.226283
4.22 -0.179446 -0.179007
4.215 -0.135704 -0.135372
4.21 -0.0950853 -0.0948526
4.205 -0.0568082 -0.0566692
4.2 -0.0199709 -0.0199221
4.195 0.0163784 0.0163383
4.19 0.0532113 0.0530811
4.185 0.0915005 0.0912766
4.18 0.132196 0.131872
4.175 0.17617 0.175739
4.17 0.224108 0.22356
4.165 0.276293 0.275617
4.16 0.332234 0.331421
4.155 0.390073 0.389118
4.15 0.445734 0.444643
4.145 0.491942 0.490738
4.14 0.517536 0.516269
4.135 0.508071 0.506828
4.13 0.449074 0.447975
4.125 0.332605 0.331791
4.12 0.164978 0.164575
4.115 -0.0301139 -0.0300403
4.11 -0.218157 -0.217623
4.105 -0.367702 -0.366802
4.1 -0.462021 -0.46089
4.095 -0.501308 -0.500082
4.09 -0.49687 -0.495654
4.085 -0.463479 -0.462344
4.08 -0.414214 -0.4132
4.075 -0.358491 -0.357613
4.07 -0.302119 -0.30138
4.065 -0.248166 -0.247559
4.06 -0.197879 -0.197395
4.055 -0.151413 -0.151042
4.05 -0.108317 -0.108052
4.045 -0.0678281 -0.0676622
4.04 -0.029034 -0.028963
4.035 0.00904259 0.00902046
4.03 0.0474053 0.0472893
4.025 0.0870632 0.0868501
4.02 0.129008 0.128693
4.015 0.174168 0.173742
4.01 0.223307 0.22276
4.005 0.276832 0.276155
4 0.334456 0.333637
3.995 0.394638 0.393672
3.99 0.453775 0.452665
3.985 0.505202 0.503966
3.98 0.538353 0.537035
3.975 0.538946 0.537627
3.97 0.491544 0.490341
3.965 0.3855 0.384557
3.96 0.22299 0.222444
3.955 0.0240499 0.0239911
3.95 -0.17741 -0.176976
3.945 -0.346617 -0.345769
3.94 -0.461493 -0.460364
3.935 -0.517757 -0.51649
3.93 -0.524673 -0.523389
3.925 -0.497148 -0.495931
3.92 -0.449522 -0.448422
3.915 -0.392682 -0.391722
3.91 -0.333667 -0.332851
3.905 -0.276398 -0.275721
3.9 -0.22265 -0.222105
3.895 -0.172874 -0.172451
3.89 -0.126761 -0.126451
3.885 -0.0836031 -0.0833986
3.88 -0.0424919 -0.0423879
3.875 -0.00243097 -0.00242502
3.87 0.0376141 0.0375221
3.865 0.0786899 0.0784974
3.86 0.121834 0.121535
3.855 0.168033 0.167622
3.85 0.218147 0.217613
3.845 0.272736 0.272068
3.84 0.33177 0.330958
3.835 0.394134 0.393169
3.83 0.456877 0.455759
3.825 0.514231 0.512972
3.82 0.556636 0.555274
3.815 0.570461 0.569065
3.81 0.539656 0.538336
3.805 0.450664 0.449561
3.8 0.300294 0.299559
3.795 0.102702 0.102451
3.79 -0.111003 -0.110731
3.785 -0.303413 -0.302671
3.78 -0.445766 -0.444675
3.775 -0.526927 -0.525638
3.77 -0.552111 -0.55076
3.765 -0.535405 -0.534095
3.76 -0.492365 -0.49116
3.755 -0.435775 -0.434709
3.75 -0.374421 -0.373505
3.745 -0.313524 -0.312756
3.74 -0.255703 -0.255077
3.735 -0.201902 -0.201408
3.73 -0.152075 -0.151703
3.725 -0.105628 -0.10537
3.72 -0.0616906 -0.0615397
3.715 -0.0192602 -0.0192131
3.71 0.0227238 0.0226682
3.705 0.0653443 0.0651844
3.7 0.109685 0.109416
3.695 0.156797 0.156413
3.69 0.207637 0.207129
3.685 0.262938 0.262295
3.68 0.322964 0.322173
3.675 0.387095 0.386147
3.67 0.453174 0.452065
3.665 0.516591 0.515327
3.66 0.569225 0.567832
3.655 0.598742 0.597277
3.65 0.589248 0.587806
3.645 0.524744 0.52346
3.64 0.396063 0.395094
3.635 0.209156 0.208644
3.63 -0.0111289 -0.0111016
3.625 -0.227293 -0.226737
3.62 -0.403691 -0.402703
3.615 -0.519677 -0.518405
3.61 -0.573207 -0.571804
3.605 -0.575414 -0.574006
3.6 -0.542368 -0.541041
3.595 -0.489017 -0.48782
3.59 -0.426536 -0.425493
3.585 -0.362094 -0.361208
3.58 -0.29966 -0.298927
3.575 -0.241015 -0.240425
3.57 -0.186581 -0.186125
3.565 -0.136003 -0.13567
3.56 -0.0885096 -0.0882931
3.555 -0.0431227 -0.0430172
3.55 0.00123134 0.00122833
3.545 0.0456673 0.0455556
3.54 0.0913122 0.0910888
3.535 0.13928 0.138939
3.53 0.190624 0.190158
3.525 0.246246 0.245643
3.52 0.306709 0.305959
3.515 0.371917 0.371007
3.51 0.440579 0.4395
3.505 0.509411 0.508164
3.5 0.572109 0.570709
3.495 0.618343 0.61683
3.49 0.633507 0.631956
3.485 0.600482 0.599013
3.48 0.504756 0.503521
3.475 0.342595 0.341757
3.47 0.128392 0.128078
3.465 -0.105377 -0.105119
3.46 -0.318793 -0.318013
3.455 -0.480076 -0.478901
3.45 -0.575635 -0.574227
3.445 -0.609573 -0.608082
3.44 -0.596242 -0.594783
3.435 -0.552315 -0.550963
3.43 -0.491942 -0.490738
3.425 -0.425119 -0.424079
3.42 -0.357967 -0.357091
3.415 -0.293694 -0.292975
3.41 -0.233583 -0.233011
3.405 -0.177752 -0.177317
3.4 -0.12566 -0.125352
3.395 -0.0764224 -0.0762354
3.39 -0.028985 -0.0289141
3.385 0.0177846 0.0177411
3.38 0.0650505 0.0648913
3.375 0.113981 0.113702
3.37 0.165717 0.165312
3.365 0.221311 0.220769
3.36 0.281598 0.280909
3.355 0.346975 0.346126
3.35 0.416993 0.415973
3.345 0.489736 0.488538
3.34 0.560915 0.559543
3.335 0.622785 0.621261
3.33 0.663263 0.66164
3.325 0.666154 0.664524
3.32 0.613869 0.612367
3.315 0.493709 0.4925
3.31 0.306517 0.305767
3.305 0.0727106 0.0725327
3.3 -0.170719 -0.170301
3.295 -0.383274 -0.382337
3.29 -0.536294 -0.534982
3.285 -0.620582 -0.619064
3.28 -0.643613 -0.642038
3.275 -0.621334 -0.619813
3.27 -0.570651 -0.569255
3.265 -0.505305 -0.504068
3.26 -0.434738 -0.433674
3.255 -0.3646 -0.363708
3.25 -0.297765 -0.297037
3.245 -0.235296 -0.23472
3.24 -0.177167 -0.176733
3.235 -0.122744 -0.122444
3.23 -0.0710748 -0.0709009
3.225 -0.0210482 -0.0209967
3.22 0.0285178 0.028448
3.215 0.0788339 0.078641
3.21 0.13111 0.130789
3.205 0.186518 0.186061
3.2 0.246114 0.245512
3.195 0.310701 0.309941
3.19 0.380561 0.37963
3.185 0.455013 0.4539
3.18 0.531731 0.53043
3.175 0.605781 0.604299
3.17 0.668526 0.66689
3.165 0.706828 0.705098
3.16 0.703556 0.701834
3.155 0.640793 0.639225
3.15 0.506647 0.505407
3.145 0.304023 0.303279
3.14 0.0560073 0.0558702
3.135 -0.198295 -0.197809
3.13 -0.417634 -0.416612
3.125 -0.57382 -0.572416
3.12 -0.658635 -0.657023
3.115 -0.680451 -0.678786
3.11 -0.65585 -0.654246
3.105 -0.60216 -0.600686
3.1 -0.533408 -0.532103
3.095 -0.459247 -0.458123
3.09 -0.385472 -0.384529
3.085 -0.315053 -0.314282
3.08 -0.249101 -0.248492
3.075 -0.18761 -0.187151
3.07 -0.129935 -0.129617
3.065 -0.0751001 -0.0749163
3.06 -0.0219583 -0.0219046
3.055 0.0307138 0.0306387
3.05 0.0841712 0.0839653
3.045 0.139668 0.139326
3.04 0.198416 0.19793
3.035 0.261507 0.260867
3.03 0.329768 0.328961
3.025 0.403488 0.4025
3.02 0.481978 0.480799
3.015 0.562878 0.561501
3.01 0.641199 0.63963
3.005 0.708213 0.70648
3 0.750634 0.748797
2.995 0.75103 0.749193
2.99 0.690857 0.689166
2.985 0.557063 0.5557
2.98 0.350916 0.350057
2.975 0.0940176 0.0937876
2.97 -0.174738 -0.174311
2.965 -0.412314 -0.411305
2.96 -0.587259 -0.585822
2.955 -0.688108 -0.686425
2.95 -0.721275 -0.71951
2.945 -0.702953 -0.701233
2.94 -0.651193 -0.649599
2.935 -0.581197 -0.579774
2.93 -0.503774 -0.502541
2.925 -0.425642 -0.4246
2.92 -0.350409 -0.349552
2.915 -0.279594 -0.27891
2.91 -0.213415 -0.212892
2.905 -0.151341 -0.150971
2.9 -0.0924327 -0.0922065
2.895 -0.0355406 -0.0354537
2.89 0.0205857 0.0205353
2.885 0.07724 0.077051
2.88 0.135722 0.13539
2.875 0.1973 0.196817
2.87 0.263135 0.262491
2.865 0.334156 0.333338
2.86 0.410817 0.409811
2.855 0.492695 0.49149
2.85 0.577864 0.57645
2.845 0.661995 0.660375
2.84 0.737263 0.735459
2.835 0.791388 0.789451
2.83 0.807572 0.805596
2.825 0.766623 0.764748
2.82 0.652461 0.650864
2.815 0.460585 0.459458
2.81 0.20575 0.205247
2.805 -0.0774466 -0.0772571
2.8 -0.344548 -0.343705
2.795 -0.557233 -0.55587
2.79 -0.695361 -0.693659
2.785 -0.75879 -0.756933
2.78 -0.760942 -0.75908
2.775 -0.720232 -0.71847
2.77 -0.653866 -0.652266
2.765 -0.575012 -0.573605
2.76 -0.492431 -0.491226
2.755 -0.411234 -0.410228
2.75 -0.333934 -0.333117
2.745 -0.261357 -0.260717
2.74 -0.193306 -0.192833
2.735 -0.12901 -0.128694
2.73 -0.067383 -0.0672181
2.725 -0.00718387 -0.00716629
2.72 0.0529028 0.0527734
2.715 0.114218 0.113939
2.71 0.178091 0.177655
2.705 0.24578 0.245178
2.7 0.318377 0.317598
2.695 0.396625 0.395655
2.69 0.480605 0.479429
2.685 0.569228 0.567835
2.68 0.65949 0.657876
2.675 0.74547 0.743646
2.67 0.817252 0.815253
2.665 0.860244 0.858139
2.66 0.85588 0.853786
2.655 0.785007 0.783086
2.65 0.634697 0.633144
2.645 0.406944 0.405949
2.64 0.124384 0.12408
2.635 -0.172775 -0.172352
2.63 -0.439521 -0.438446
2.625 -0.641648 -0.640078
2.62 -0.764817 -0.762945
2.615 -0.813472 -0.811482
2.61 -0.80331 -0.801344
2.605 -0.753165 -0.751323
2.6 -0.679728 -0.678065
2.595 -0.595422 -0.593965
2.59 -0.50836 -0.507116
2.585 -0.423202 -0.422166
2.58 -0.342176 -0.341338
2.575 -0.265935 -0.265284
2.57 -0.194181 -0.193706
2.565 -0.126076 -0.125767
2.56 -0.0604838 -0.0603358
2.555 0.0038789 0.00386941
2.55 0.0683664 0.0681991
2.545 0.134353 0.134025
2.54 0.203192 0.202695
2.535 0.276146 0.27547
2.53 0.35428 0.353413
2.525 0.438258 0.437185
2.52 0.528006 0.526714
2.515 0.622185 0.620662
2.51 0.717418 0.715663
2.505 0.8073 0.805325
2.5 0.881357 0.8792
2.495 0.924474 0.922211
2.49 0.917738 0.915493
2.485 0.841926 0.839866
2.48 0.684242 0.682568
2.475 0.446765 0.445672
2.47 0.151978 0.151606
2.465 -0.160037 -0.159645
2.46 -0.443742 -0.442657
2.455 -0.663388 -0.661764
2.45 -0.802486 -0.800523
2.445 -0.863613 -0.8615
2.44 -0.861512 -0.859404
2.435 -0.815063 -0.813068
2.43 -0.741657 -0.739842
2.425 -0.654683 -0.653081
2.42 -0.563188 -0.56181
2.415 -0.472593 -0.471436
2.41 -0.385677 -0.384733
2.405 -0.303462 -0.302719
2.4 -0.225876 -0.225324
2.395 -0.152205 -0.151832
2.39 -0.0813719 -0.0811728
2.385 -0.0121109 -0.0120813
2.38 0.0569377 0.0567984
2.375 0.127168 0.126857
2.37 0.19996 0.199471
2.365 0.276621 0.275944
2.36 0.358284 0.357408
2.355 0.445736 0.444645
2.35 0.539127 0.537808
2.345 0.637517 0.635957
2.34 0.738202 0.736395
2.335 0.835824 0.833779
2.33 0.921367 0.919112
2.325 0.98139 0.978989
2.32 0.998234 0.995791
2.315 0.952254 0.949924
2.31 0.827015 0.824991
2.305 0.616977 0.615467
2.3 0.334671 0.333853
2.295 0.0122607 0.0122307
2.29 -0.305903 -0.305154
2.285 -0.577261 -0.575848
2.28 -0.77389 -0.771996
2.275 -0.887545 -0.885373
2.27 -0.926286 -0.924019
2.265 -0.906981 -0.904762
2.26 -0.848298 -0.846222
2.255 -0.76641 -0.764535
2.25 -0.673367 -0.671719
2.245 -0.577148 -0.575736
2.24 -0.482454 -0.481273
2.235 -0.391627 -0.390669
2.23 -0.305447 -0.3047
2.225 -0.223716 -0.223168
2.22 -0.145654 -0.145297
2.215 -0.0701537 -0.0699821
2.21 0.0040677 0.00405775
2.205 0.0783789 0.0781871
2.2 0.154173 0.153796
2.195 0.232816 0.232246
2.19 0.315575 0.314802
2.185 0.403508 0.402521
2.18 0.497277 0.49606
2.175 0.596842 0.595382
2.17 0.701004 0.699288
2.165 0.806741 0.804767
2.16 0.908365 0.906142
2.155 0.996606 0.994167
2.15 1.05798 1.05539
2.145 1.07507 1.07244
2.14 1.02876 1.02624
2.135 0.902971 0.900762
2.13 0.691742 0.690049
2.125 0.405868 0.404875
2.12 0.0748548 0.0746716
2.115 -0.259047 -0.258414
2.11 -0.553166 -0.551812
2.105 -0.776831 -0.77493
2.1 -0.917606 -0.915361
2.095 -0.979718 -0.977321
2.09 -0.977738 -0.975346
2.085 -0.929754 -0.927479
2.08 -0.852597 -0.85051
2.075 -0.75957 -0.757711
2.07 -0.660022 -0.658407
2.065 -0.559862 -0.558492
2.06 -0.46238 -0.461249
2.055 -0.369044 -0.368141
2.05 -0.280128 -0.279442
2.045 -0.195159 -0.194681
2.04 -0.113225 -0.112948
2.035 -0.0331645 -0.0330833
2.03 0.0463182 0.0462048
2.025 0.126572 0.126262
2.02 0.208944 0.208433
2.015 0.294715 0.293994
2.01 0.385013 0.384071
2.005 0.480676 0.4795
2 0.582028 0.580604
1.995 0.688544 0.686859
1.99 0.798358 0.796405
1.985 0.907611 0.90539
1.98 1.00966 1.00719
1.975 1.09436 1.09169
1.97 1.14769 1.14489
1.965 1.1525 1.14968
1.96 1.09094 1.08827
1.955 0.94927 0.946947
1.95 0.724032 0.722261
1.945 0.427483 0.426437
1.94 0.0885305 0.0883139
1.935 -0.25295 -0.252331
1.93 -0.556868 -0.555505
1.925 -0.793652 -0.79171
1.92 -0.949944 -0.947619
1.915 -1.02777 -1.02526
1.91 -1.03945 -1.03691
1.905 -1.00157 -0.999117
1.9 -0.930421 -0.928144
1.895 -0.839554 -0.837499
1.89 -0.738978 -0.73717
1.885 -0.635408 -0.633853
1.88 -0.532906 -0.531602
1.875 -0.433586 -0.432525
1.87 -0.338229 -0.337402
1.865 -0.246745 -0.246141
1.86 -0.158495 -0.158107
1.855 -0.0725172 -0.0723398
1.85 0.0123331 0.0123029
1.845 0.0972915 0.0970534
1.84 0.183615 0.183166
1.835 0.272524 0.271857
1.83 0.365125 0.364232
1.825 0.462311 0.46118
1.82 0.564602 0.563221
1.815 0.671912 0.670267
1.81 0.783204 0.781288
1.805 0.896037 0.893844
1.8 1.00598 1.00352
1.795 1.10598 1.10328
1.79 1.18589 1.18299
1.785 1.23236 1.22935
1.78 1.22977 1.22676
1.775 1.16254 1.1597
1.77 1.01916 1.01666
1.765 0.797096 0.795145
1.76 0.506998 0.505758
1.755 0.173462 0.173038
1.75 -0.169068 -0.168655
1.745 -0.48443 -0.483245
1.74 -0.743513 -0.741694
1.735 -0.929911 -0.927635
1.73 -1.04073 -1.03818
1.725 -1.08349 -1.08083
1.72 -1.07145 -1.06882
1.715 -1.01938 -1.01688
1.71 -0.940761 -0.938459
1.705 -0.846447 -0.844375
1.7 -0.744388 -0.742566
1.695 -0.639938 -0.638372
1.69 -0.536371 -0.535059
1.685 -0.435427 -0.434362
1.68 -0.337766 -0.336939
1.675 -0.243325 -0.242729
1.67 -0.151578 -0.151208
1.665 -0.0617139 -0.0615629
1.66 0.0272449 0.0271782
1.655 0.116352 0.116067
1.65 0.206673 0.206167
1.645 0.299226 0.298493
1.64 0.394909 0.393942
1.635 0.494411 0.493201
1.63 0.598078 0.596614
1.625 0.705732 0.704005
1.62 0.816421 0.814423
1.615 0.928089 0.925818
1.61 1.03718 1.03464
1.605 1.13824 1.13545
1.6 1.22352 1.22052
1.595 1.28294 1.27981
1.59 1.30449 1.3013
1.585 1.27544 1.27232
1.58 1.1846 1.1817
1.575 1.02543 1.02292
1.57 0.79927 0.797314
1.565 0.517524 0.516258
1.56 0.201339 0.200846
1.555 -0.12169 -0.121393
1.55 -0.423052 -0.422017
1.545 -0.679095 -0.677434
1.54 -0.874963 -0.872823
1.535 -1.00564 -1.00318
1.53 -1.07442 -1.07179
1.525 -1.09004 -1.08738
1.52 -1.06368 -1.06108
1.515 -1.00659 -1.00413
1.51 -0.928721 -0.926449
1.505 -0.838053 -0.836002
1.5 -0.740541 -0.738729
1.495 -0.640327 -0.63876
1.49 -0.540076 -0.538755
1.485 -0.441324 -0.440244
1.48 -0.344783 -0.34394
1.475 -0.250589 -0.249976
1.47 -0.158488 -0.1581
1.465 -0.0679738 -0.0678075
1.46 0.0216069 0.021554
1.455 0.110984 0.110712
1.45 0.200901 0.20041
1.445 0.292066 0.291351
1.44 0.385091 0.384148
1.435 0.480434 0.479258
1.43 0.578316 0.576901
1.425 0.678619 0.676959
1.42 0.780757 0.778847
1.415 0.883511 0.88135
1.41 0.984847 0.982438
1.405 1.08171 1.07907
1.4 1.16986 1.167
1.395 1.24375 1.2407
1.39 1.29658 1.2934
1.385 1.32061 1.31737
1.38 1.30782 1.30462
1.375 1.25099 1.24793
1.37 1.14509 1.14229
1.365 0.988848 0.986428
1.36 0.785984 0.78406
1.355 0.54573 0.544394
1.35 0.282192 0.281502
1.345 0.0125587 0.012528
1.34 -0.245476 -0.244876
1.335 -0.476367 -0.475201
1.33 -0.668733 -0.667097
1.325 -0.8163 -0.814303
1.32 -0.917737 -0.915491
1.315 -0.97568 -0.973292
1.31 -0.995394 -0.992958
1.305 -0.98345 -0.981044
1.3 -0.946661 -0.944345
1.295 -0.891359 -0.889178
1.29 -0.822998 -0.820985
1.285 -0.746009 -0.744183
1.28 -0.663809 -0.662184
1.275 -0.578913 -0.577497
1.27 -0.49308 -0.491873
1.265 -0.407459 -0.406462
1.26 -0.322736 -0.321946
1.255 -0.239247 -0.238661
1.25 -0.157079 -0.156694
1.245 -0.0761472 -0.0759608
1.24 0.00374184 0.00373269
1.235 0.0828442 0.0826415
1.23 0.161438 0.161043
1.225 0.239788 0.239201
1.22 0.318122 0.317343
1.215 0.396593 0.395623
1.21 0.475262 0.474099
1.205 0.554055 0.552699
1.2 0.63274 0.631191
1.195 0.710886 0.709147
1.19 0.787832 0.785904
1.185 0.862644 0.860533
1.18 0.934091 0.931806
1.175 1.00062 0.998173
1.17 1.06036 1.05776
1.165 1.11113 1.10841
1.16 1.1505 1.14769
1.155 1.17593 1.17305
1.15 1.18485 1.18195
1.145 1.17494 1.17206
1.14 1.14429 1.14149
1.135 1.09174 1.08907
1.13 1.01704 1.01455
1.125 0.921083 0.918829
1.12 0.805995 0.804023
1.115 0.675069 0.673417
1.11 0.532603 0.531299
1.105 0.383591 0.382653
1.1 0.233335 0.232764
1.095 0.087019 0.0868061
1.09 -0.0506798 -0.0505558
1.085 -0.175895 -0.175465
1.08 -0.285764 -0.285064
1.075 -0.378487 -0.377561
1.07 -0.453289 -0.45218
1.065 -0.510281 -0.509033
1.06 -0.550286 -0.54894
1.055 -0.574639 -0.573233
1.05 -0.584999 -0.583568
1.045 -0.583184 -0.581757
1.04 -0.57104 -0.569643
1.035 -0.550345 -0.548999
1.03 -0.522744 -0.521465
1.025 -0.489713 -0.488515
1.02 -0.452542 -0.451435
1.015 -0.412337 -0.411328
1.01 -0.370028 -0.369122
1.005 -0.326382 -0.325583
1 -0.282028 -0.281338
0.995 -0.237472 -0.236891
0.99 -0.193118 -0.192645
0.985 -0.149283 -0.148917
0.98 -0.106217 -0.105957
0.975 -0.0641162 -0.0639594
0.97 -0.0231312 -0.0230746
0.965 0.0166196 0.0165789
0.96 0.0550429 0.0549082
0.955 0.0920642 0.0918389
0.95 0.127622 0.12731
0.945 0.161665 0.16127
0.94 0.194148 0.193673
0.935 0.225029 0.224479
0.93 0.254271 0.253649
0.925 0.281838 0.281148
0.92 0.307695 0.306942
0.915 0.33181 0.330998
0.91 0.354155 0.353288
0.905 0.374702 0.373785
0.9 0.393429 0.392466
0.895 0.410318 0.409314
0.89 0.42536 0.424319
0.885 0.438547 0.437474
0.88 0.449884 0.448783
0.875 0.459382 0.458258
0.87 0.467061 0.465918
0.865 0.472951 0.471794
0.86 0.477091 0.475924
0.855 0.47953 0.478357
0.85 0.480325 0.479149
0.845 0.479542 0.478368
0.84 0.477254 0.476086
0.835 0.473542 0.472383
0.83 0.468492 0.467346
0.825 0.462194 0.461063
0.82 0.454743 0.45363
0.815 0.446232 0.44514
0.81 0.43676 0.435691
0.805 0.426422 0.425378
0.8 0.415311 0.414295
0.795 0.403521 0.402534
0.79 0.39114 0.390183
0.785 0.378252 0.377326
0.78 0.364938 0.364045
0.775 0.351272 0.350413
0.77 0.337326 0.336501
0.765 0.323165 0.322374
0.76 0.30885 0.308094
0.755 0.294437 0.293716
0.75 0.279977 0.279292
0.745 0.26552 0.26487
0.74 0.251108 0.250494
0.735 0.236785 0.236206
0.73 0.222589 0.222044
0.725 0.208556 0.208046
0.72 0.194723 0.194247
0.715 0.181123 0.18068
0.71 0.167789 0.167379
0.705 0.154753 0.154374
0.7 0.142045 0.141697
0.695 0.129696 0.129379
0.69 0.117736 0.117448
0.685 0.106192 0.105932
0.68 0.0950909 0.0948582
0.675 0.084459 0.0842523
0.67 0.0743192 0.0741374
0.665 0.0646928 0.0645345
0.66 0.055598 0.0554619
0.655 0.0470501 0.0469349
0.65 0.0390607 0.0389651
0.645 0.0316378 0.0315604
0.64 0.0247849 0.0247242
0.635 0.0185011 0.0184559
0.63 0.0127812 0.0127499
0.625 0.00761491 0.00759628
0.62 0.00298756 0.00298025
0.615 -0.00112014 -0.0011174
0.61 -0.00473178 -0.0047202
0.605 -0.00787492 -0.00785565
0.6 -0.0105807 -0.0105548
0.595 -0.0128833 -0.0128518
0.59 -0.0148195 -0.0147832
0.585 -0.0164278 -0.0163876
0.58 -0.0177479 -0.0177045
0.575 -0.0188203 -0.0187742
0.57 -0.0196849 -0.0196367
0.565 -0.0203811 -0.0203312
0.56 -0.0209465 -0.0208952
0.555 -0.0214166 -0.0213642
0.55 -0.0218244 -0.021771
0.545 -0.0221996 -0.0221453
0.54 -0.0225683 -0.0225131
0.535 -0.0229528 -0.0228966
0.53 -0.0233713 -0.0233141
0.525 -0.0238377 -0.0237793
0.52 -0.0243618 -0.0243022
0.515 -0.0249493 -0.0248882
0.51 -0.0256017 -0.0255391
0.505 -0.026317 -0.0262526
0.5 -0.0270895 -0.0270233
0.495 -0.0279106 -0.0278423
0.49 -0.0287688 -0.0286984
0.485 -0.0296505 -0.0295779
0.48 -0.03054 -0.0304653
0.475 -0.0314206 -0.0313437
0.47 -0.0322746 -0.0321956
0.465 -0.0330837 -0.0330027
0.46 -0.0338299 -0.0337471
0.455 -0.0344954 -0.034411
0.45 -0.0350635 -0.0349778
0.445 -0.0355186 -0.0354317
0.44 -0.0358467 -0.035759
0.435 -0.0360354 -0.0359472
0.43 -0.0360748 -0.0359865
0.425 -0.035957 -0.035869
0.42 -0.0356767 -0.0355894
0.415 -0.0352312 -0.035145
0.41 -0.0346205 -0.0345358
0.405 -0.0338471 -0.0337643
0.4 -0.0329165 -0.032836
0.395 -0.0318365 -0.0317586
0.39 -0.0306175 -0.0305426
0.385 -0.0292722 -0.0292005
0.38 -0.0278151 -0.0277471
0.375 -0.0262629 -0.0261987
0.37 -0.0246334 -0.0245731
0.365 -0.0229455 -0.0228894
0.36 -0.0212189 -0.021167
0.355 -0.0194735 -0.0194259
0.35 -0.0177289 -0.0176856
0.345 -0.0160043 -0.0159652
0.34 -0.0143177 -0.0142827
0.335 -0.0126857 -0.0126546
0.33 -0.0111231 -0.0110959
0.325 -0.00964288 -0.00961929
0.32 -0.00825538 -0.00823518
0.315 -0.0069687 -0.00695165
0.31 -0.00578837 -0.0057742
0.305 -0.00471742 -0.00470588
0.3 -0.0037565 -0.00374731
0.295 -0.00290401 -0.0028969
0.29 -0.00215637 -0.00215109
0.285 -0.00150832 -0.00150463
0.28 -0.000953258 -0.000950926
0.275 -0.000483599 -0.000482416
0.27 -9.11368e-05 -9.09138e-05
0.265 0.000232607 0.000232038
0.26 0.00049607 0.000494856
0.255 0.000707379 0.000705648
0.25 0.000874139 0.000872
0.245 0.00100328 0.00100083
0.24 0.00110098 0.00109828
0.235 0.00117259 0.00116972
0.23 0.00122269 0.0012197
0.225 0.00125512 0.00125205
0.22 0.00127305 0.00126993
0.215 0.00127907 0.00127594
0.21 0.0012753 0.00127218
0.205 0.00126344 0.00126035
0.2 0.00124489 0.00124184
0.195 0.00122078 0.00121779
0.19 0.00119207 0.00118915
0.185 0.00115955 0.00115671
0.18 0.00112389 0.00112114
0.175 0.00108566 0.001083
0.17 0.00104536 0.0010428
0.165 0.00100343 0.00100098
0.16 0.000960246 0.000957896
0.155 0.000916143 0.000913901
0.15 0.000871418 0.000869285
0.145 0.000826335 0.000824313
0.14 0.000781133 0.000779222
0.135 0.000736026 0.000734225
0.13 0.000691213 0.000689522
0.125 0.00064688 0.000645297
0.12 0.00060321 0.000601734
0.115 0.00056039 0.000559019
0.11 0.000518628 0.000517359
0.105 0.000478182 0.000477011
0.1 0.000439399 0.000438323
0.095 0.000402768 0.000401782
0.09 0.000368946 0.000368043
0.085 0.000338703 0.000337874
0.08 0.000312706 0.000311941
0.075 0.000291089 0.000290377
0.07 0.000272886 0.000272219
0.065 0.000255585 0.000254959
0.06 0.000235224 0.000234649
0.055 0.000207405 0.000206897
0.05 0.000169124 0.00016871
0.045 0.000120647 0.000120352
0.04 6.62327e-05 6.60707e-05
0.035 1.34209e-05 1.33881e-05
0.03 -2.76877e-05 -2.762e-05
0.025 -4.52916e-05 -4.51808e-05
0.02 -3.33743e-05 -3.32927e-05
0.015 -8.94685e-06 -8.92496e-06
0.01 -2.18976e-07 -2.1844e-07
0.005 -1.22537e-12 -1.22237e-12
-1.63468e-13 -4.39236e-43 -4.38161e-43


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1QuantumOneLoop/GApOneLoop.txt <==
-31.4301 -0.00101358 3.22898e-06
-30.9905 -0.00104258 3.3686e-06
-30.6297 -0.00106732 3.48927e-06
-30.3101 -0.00108998 3.60102e-06
-30.0173 -0.00111137 3.7076e-06
-29.7441 -0.00113191 3.81093e-06
-29.4858 -0.00115186 3.91214e-06
-29.2396 -0.00117136 4.01199e-06
-29.0035 -0.00119055 4.11099e-06
-28.7758 -0.00120949 4.20955e-06
-28.5554 -0.00122825 4.30795e-06
-28.3415 -0.00124689 4.40644e-06
-28.1333 -0.00126545 4.50521e-06
-27.9302 -0.00128395 4.60443e-06
-27.7317 -0.00130243 4.70424e-06
-27.5373 -0.00132091 4.80476e-06
-27.3468 -0.0013394 4.9061e-06
-27.1598 -0.00135794 5.00837e-06
-26.9761 -0.00137654 5.11165e-06
-26.7954 -0.0013952 5.21602e-06
-26.6174 -0.00141395 5.32157e-06
-26.4421 -0.00143279 5.42837e-06
-26.2693 -0.00145174 5.53649e-06
-26.0988 -0.00147081 5.64599e-06
-25.9304 -0.00149001 5.75695e-06
-25.7641 -0.00150934 5.86943e-06
-25.5998 -0.00152882 5.98349e-06
-25.4373 -0.00154845 6.09918e-06
-25.2766 -0.00156824 6.21659e-06
-25.1175 -0.00158821 6.33575e-06
-24.9601 -0.00160835 6.45675e-06
-24.8041 -0.00162868 6.57962e-06
-24.6496 -0.0016492 6.70445e-06
-24.4966 -0.00166992 6.83128e-06
-24.3448 -0.00169084 6.96018e-06
-24.1944 -0.00171198 7.09122e-06
-24.0451 -0.00173334 7.22445e-06
-23.8971 -0.00175493 7.35993e-06
-23.7502 -0.00177676 7.49775e-06
-23.6044 -0.00179882 7.63795e-06
-23.4597 -0.00182113 7.78061e-06
-23.316 -0.0018437 7.9258e-06
-23.1733 -0.00186653 8.07358e-06
-23.0316 -0.00188963 8.22403e-06
-22.8908 -0.001913 8.37722e-06
-22.7509 -0.00193666 8.53323e-06
-22.6118 -0.00196061 8.69213e-06
-22.4736 -0.00198485 8.854e-06
-22.3363 -0.00200941 9.01892e-06
-22.1997 -0.00203427 9.18697e-06
-22.0639 -0.00205945 9.35824e-06
-21.9288 -0.00208496 9.53281e-06
-21.7945 -0.00211081 9.71077e-06
-21.6609 -0.002137 9.89222e-06
-21.528 -0.00216354 1.00772e-05
-21.3958 -0.00219044 1.02659e-05
-21.2642 -0.0022177 1.04584e-05
-21.1332 -0.00224535 1.06548e-05
-21.0029 -0.00227338 1.08551e-05
-20.8732 -0.0023018 1.10595e-05
-20.7441 -0.00233063 1.12681e-05
-20.6156 -0.00235987 1.14811e-05
-20.4876 -0.00238953 1.16984e-05
-20.3602 -0.00241963 1.19203e-05
-20.2333 -0.00245016 1.21469e-05
-20.1069 -0.00248115 1.23783e-05
-19.9811 -0.0025126 1.26147e-05
-19.8557 -0.00254452 1.28561e-05
-19.7309 -0.00257693 1.31027e-05
-19.6065 -0.00260983 1.33548e-05
-19.4826 -0.00264324 1.36123e-05
-19.3592 -0.00267716 1.38755e-05
-19.2362 -0.00271162 1.41445e-05
-19.1137 -0.00274662 1.44196e-05
-18.9916 -0.00278217 1.47008e-05
-18.8699 -0.00281829 1.49884e-05
-18.7487 -0.002855 1.52825e-05
-18.6278 -0.0028923 1.55833e-05
-18.5074 -0.00293021 1.58911e-05
-18.3873 -0.00296874 1.6206e-05
-18.2676 -0.00300791 1.65282e-05
-18.1483 -0.00304774 1.68579e-05
-18.0294 -0.00308823 1.71955e-05
-17.9108 -0.00312942 1.75411e-05
-17.7926 -0.0031713 1.78949e-05
-17.6748 -0.00321391 1.82572e-05
-17.5572 -0.00325725 1.86283e-05
-17.4401 -0.00330135 1.90084e-05
-17.3232 -0.00334622 1.93978e-05
-17.2067 -0.00339189 1.97968e-05
-17.0905 -0.00343837 2.02057e-05
-16.9746 -0.00348568 2.06248e-05
-16.859 -0.00353385 2.10544e-05
-16.7437 -0.00358289 2.14949e-05
-16.6288 -0.00363284 2.19466e-05
-16.5141 -0.0036837 2.24099e-05
-16.3997 -0.00373552 2.28851e-05
-16.2856 -0.0037883 2.33726e-05
-16.1717 -0.00384208 2.38729e-05
-16.0582 -0.00389687 2.43863e-05
-15.9449 -0.00395272 2.49133e-05
-15.8319 -0.00400965 2.54543e-05
-15.7191 -0.00406768 2.60098e-05
-15.6066 -0.00412684 2.65804e-05
-15.4943 -0.00418717 2.71664e-05
-15.3823 -0.0042487 2.77684e-05
-15.2705 -0.00431145 2.83871e-05
-15.159 -0.00437547 2.90228e-05
-15.0477 -0.00444079 2.96764e-05
-14.9367 -0.00450745 3.03483e-05
-14.8258 -0.00457547 3.10393e-05
-14.7152 -0.00464491 3.17499e-05
-14.6049 -0.0047158 3.2481e-05
-14.4947 -0.00478818 3.32332e-05
-14.3848 -0.0048621 3.40073e-05
-14.275 -0.0049376 3.48041e-05
-14.1655 -0.00501473 3.56245e-05
-14.0562 -0.00509353 3.64693e-05
-13.9471 -0.00517406 3.73395e-05
-13.8382 -0.00525636 3.8236e-05
-13.7294 -0.0053405 3.91597e-05
-13.6209 -0.00542652 4.01118e-05
-13.5126 -0.00551448 4.10933e-05
-13.4044 -0.00560444 4.21054e-05
-13.2965 -0.00569648 4.31493e-05
-13.1887 -0.00579064 4.42262e-05
-13.0811 -0.00588699 4.53374e-05
-12.9737 -0.00598562 4.64844e-05
-12.8664 -0.00608658 4.76685e-05
-12.7593 -0.00618996 4.88913e-05
-12.6524 -0.00629583 5.01543e-05
-12.5457 -0.00640428 5.14592e-05
-12.4391 -0.00651538 5.28079e-05
-12.3327 -0.00662924 5.4202e-05
-12.2265 -0.00674594 5.56436e-05
-12.1204 -0.00686557 5.71346e-05
-12.0144 -0.00698825 5.86773e-05
-11.9086 -0.00711406 6.02738e-05
-11.803 -0.00724313 6.19266e-05
-11.6975 -0.00737557 6.3638e-05
-11.5922 -0.00751149 6.54108e-05
-11.487 -0.00765102 6.72478e-05
-11.3819 -0.00779429 6.91517e-05
-11.277 -0.00794144 7.11258e-05
-11.1722 -0.00809261 7.31732e-05
-11.0676 -0.00824794 7.52974e-05
-10.9631 -0.0084076 7.75021e-05
-10.8587 -0.00857174 7.9791e-05
-10.7545 -0.00874055 8.21683e-05
-10.6503 -0.00891419 8.46382e-05
-10.5463 -0.00909285 8.72052e-05
-10.4425 -0.00927674 8.98743e-05
-10.3387 -0.00946606 9.26505e-05
-10.2351 -0.00966103 9.55393e-05
-10.1316 -0.00986187 9.85463e-05
-10.0282 -0.0100688 0.000101678
-9.92496 -0.0102822 0.00010494
-9.82181 -0.0105021 0.000108341
-9.71877 -0.010729 0.000111886
-9.61583 -0.0109631 0.000115585
-9.51301 -0.0112047 0.000119445
-9.4103 -0.0114541 0.000123475
-9.30769 -0.0117118 0.000127685
-9.20518 -0.011978 0.000132085
-9.10278 -0.0122531 0.000136686
-9.00048 -0.0125377 0.000141499
-8.89828 -0.012832 0.000146537
-8.79618 -0.0131365 0.000151814
-8.69417 -0.0134518 0.000157343
-8.59226 -0.0137783 0.000163139
-8.49044 -0.0141166 0.00016922
-8.38872 -0.0144672 0.000175603
-8.28708 -0.0148309 0.000182306
-8.18554 -0.0152082 0.000189351
-8.08408 -0.0155998 0.00019676
-7.98271 -0.0160065 0.000204556
-7.88143 -0.016429 0.000212765
-7.78023 -0.0168682 0.000221415
-7.67911 -0.0173251 0.000230535
-7.57807 -0.0178005 0.00024016
-7.47712 -0.0182955 0.000250324
-7.37624 -0.0188111 0.000261065
-7.27544 -0.0193487 0.000272426
-7.17471 -0.0199094 0.000284451
-7.07406 -0.0204946 0.000297192
-6.97348 -0.0211057 0.000310701
-6.87298 -0.0217443 0.000325038
-6.77254 -0.0224122 0.000340269
-6.67218 -0.0231112 0.000356463
-6.57188 -0.0238431 0.000373699
-6.47166 -0.0246102 0.000392064
-6.37149 -0.0254148 0.000411651
-6.2714 -0.0262594 0.000432565
-6.17136 -0.0271467 0.000454921
-6.07139 -0.0280796 0.000478847
-5.97148 -0.0290615 0.000504485
-5.87163 -0.0300957 0.000531991
-5.77184 -0.0311863 0.000561541
-5.67211 -0.0323372 0.000593331
-5.57243 -0.0335533 0.000627578
-5.47281 -0.0348396 0.00066453
-5.37325 -0.0362016 0.00070446
-5.27373 -0.0376455 0.000747679
-5.17427 -0.0391781 0.000794537
-5.07487 -0.0408069 0.000845431
-4.97551 -0.0425404 0.000900813
-4.8762 -0.0443877 0.000961194
-4.77694 -0.0463594 0.00102716
-4.67772 -0.0484671 0.00109939
-4.57855 -0.0507237 0.00117865
-4.47943 -0.0531439 0.00126583
-4.38035 -0.0557443 0.00136198
-4.28131 -0.0585437 0.00146829
-4.18232 -0.0615634 0.00158617
-4.08336 -0.0648275 0.00171728
-3.98445 -0.0683641 0.00186358
-3.88557 -0.0722051 0.00202737
-3.78673 -0.0763873 0.00221142
-3.68793 -0.0809538 0.00241905
-3.58916 -0.0859546 0.00265427
-3.49043 -0.0914484 0.00292196
-3.39173 -0.0975044 0.00322809
-3.29307 -0.104205 0.00358005
-3.19443 -0.111649 0.00398706
-3.09583 -0.119954 0.00446072
-2.99725 -0.129265 0.0050158
-2.89871 -0.13976 0.00567129
-2.80019 -0.151656 0.006452
-2.7017 -0.165231 0.00739073
-2.60323 -0.180832 0.00853161
-2.50479 -0.198911 0.00993508
-2.40638 -0.220056 0.0116856
-2.30798 -0.245053 0.0139042
-2.20961 -0.274972 0.0167689
-2.11126 -0.31131 0.0205502
-2.01293 -0.356219 0.0256751
-1.91462 -0.412905 0.032849
-1.81632 -0.486363 0.0433056
-1.71804 -0.584796 0.0593602
-1.61978 -0.722643 0.0857791
-1.52154 -0.927742 0.133679
-1.42331 -1.26086 0.234071
-1.32509 -1.87937 0.50133
-1.22689 -3.25429 1.62217
-1.12869 -1.14414 8.70951
-1.03051 3.9836 2.08204
-0.932337 2.42622 0.580211
-0.834173 1.73723 0.257272
-0.736016 1.3794 0.14152
-0.637867 1.16683 0.0873322
-0.539723 1.03005 0.0574427
-0.441585 0.938126 0.0389299
-0.343451 0.875507 0.0263498
-0.24532 0.833722 0.0170591
-0.147191 0.807996 0.00961083
-0.0490634 0.795715 0.00310656
0.0490634 0.795715 -0.00310656
0.147191 0.807996 -0.00961083
0.24532 0.833722 -0.0170591
0.343451 0.875507 -0.0263498
0.441585 0.938126 -0.0389299
0.539723 1.03005 -0.0574427
0.637867 1.16683 -0.0873322
0.736016 1.3794 -0.14152
0.834173 1.73723 -0.257272
0.932337 2.42622 -0.580211
1.03051 3.9836 -2.08204
1.12869 -1.14414 -8.70951
1.22689 -3.25429 -1.62217
1.32509 -1.87937 -0.50133
1.42331 -1.26086 -0.234071
1.52154 -0.927742 -0.133679
1.61978 -0.722643 -0.0857791
1.71804 -0.584796 -0.0593602
1.81632 -0.486363 -0.0433056
1.91462 -0.412905 -0.032849
2.01293 -0.356219 -0.0256751
2.11126 -0.31131 -0.0205502
2.20961 -0.274972 -0.0167689
2.30798 -0.245053 -0.0139042
2.40638 -0.220056 -0.0116856
2.50479 -0.198911 -0.00993508
2.60323 -0.180832 -0.00853161
2.7017 -0.165231 -0.00739073
2.80019 -0.151656 -0.006452
2.89871 -0.13976 -0.00567129
2.99725 -0.129265 -0.0050158
3.09583 -0.119954 -0.00446072
3.19443 -0.111649 -0.00398706
3.29307 -0.104205 -0.00358005
3.39173 -0.0975044 -0.00322809
3.49043 -0.0914484 -0.00292196
3.58916 -0.0859546 -0.00265427
3.68793 -0.0809538 -0.00241905
3.78673 -0.0763873 -0.00221142
3.88557 -0.0722051 -0.00202737
3.98445 -0.0683641 -0.00186358
4.08336 -0.0648275 -0.00171728
4.18232 -0.0615634 -0.00158617
4.28131 -0.0585437 -0.00146829
4.38035 -0.0557443 -0.00136198
4.47943 -0.0531439 -0.00126583
4.57855 -0.0507237 -0.00117865
4.67772 -0.0484671 -0.00109939
4.77694 -0.0463594 -0.00102716
4.8762 -0.0443877 -0.000961194
4.97551 -0.0425404 -0.000900813
5.07487 -0.0408069 -0.000845431
5.17427 -0.0391781 -0.000794537
5.27373 -0.0376455 -0.000747679
5.37325 -0.0362016 -0.00070446
5.47281 -0.0348396 -0.00066453
5.57243 -0.0335533 -0.000627578
5.67211 -0.0323372 -0.000593331
5.77184 -0.0311863 -0.000561541
5.87163 -0.0300957 -0.000531991
5.97148 -0.0290615 -0.000504485
6.07139 -0.0280796 -0.000478847
6.17136 -0.0271467 -0.000454921
6.2714 -0.0262594 -0.000432565
6.37149 -0.0254148 -0.000411651
6.47166 -0.0246102 -0.000392064
6.57188 -0.0238431 -0.000373699
6.67218 -0.0231112 -0.000356463
6.77254 -0.0224122 -0.000340269
6.87298 -0.0217443 -0.000325038
6.97348 -0.0211057 -0.000310701
7.07406 -0.0204946 -0.000297192
7.17471 -0.0199094 -0.000284451
7.27544 -0.0193487 -0.000272426
7.37624 -0.0188111 -0.000261065
7.47712 -0.0182955 -0.000250324
7.57807 -0.0178005 -0.00024016
7.67911 -0.0173251 -0.000230535
7.78023 -0.0168682 -0.000221415
7.88143 -0.016429 -0.000212765
7.98271 -0.0160065 -0.000204556
8.08408 -0.0155998 -0.00019676
8.18554 -0.0152082 -0.000189351
8.28708 -0.0148309 -0.000182306
8.38872 -0.0144672 -0.000175603
8.49044 -0.0141166 -0.00016922
8.59226 -0.0137783 -0.000163139
8.69417 -0.0134518 -0.000157343
8.79618 -0.0131365 -0.000151814
8.89828 -0.012832 -0.000146537
9.00048 -0.0125377 -0.000141499
9.10278 -0.0122531 -0.000136686
9.20518 -0.011978 -0.000132085
9.30769 -0.0117118 -0.000127685
9.4103 -0.0114541 -0.000123475
9.51301 -0.0112047 -0.000119445
9.61583 -0.0109631 -0.000115585
9.71877 -0.010729 -0.000111886
9.82181 -0.0105021 -0.000108341
9.92496 -0.0102822 -0.00010494
10.0282 -0.0100688 -0.000101678
10.1316 -0.00986187 -9.85463e-05
10.2351 -0.00966103 -9.55393e-05
10.3387 -0.00946606 -9.26505e-05
10.4425 -0.00927674 -8.98743e-05
10.5463 -0.00909285 -8.72052e-05
10.6503 -0.00891419 -8.46382e-05
10.7545 -0.00874055 -8.21683e-05
10.8587 -0.00857174 -7.9791e-05
10.9631 -0.0084076 -7.75021e-05
11.0676 -0.00824794 -7.52974e-05
11.1722 -0.00809261 -7.31732e-05
11.277 -0.00794144 -7.11258e-05
11.3819 -0.00779429 -6.91517e-05
11.487 -0.00765102 -6.72478e-05
11.5922 -0.00751149 -6.54108e-05
11.6975 -0.00737557 -6.3638e-05
11.803 -0.00724313 -6.19266e-05
11.9086 -0.00711406 -6.02738e-05
12.0144 -0.00698825 -5.86773e-05
12.1204 -0.00686557 -5.71346e-05
12.2265 -0.00674594 -5.56436e-05
12.3327 -0.00662924 -5.4202e-05
12.4391 -0.00651538 -5.28079e-05
12.5457 -0.00640428 -5.14592e-05
12.6524 -0.00629583 -5.01543e-05
12.7593 -0.00618996 -4.88913e-05
12.8664 -0.00608658 -4.76685e-05
12.9737 -0.00598562 -4.64844e-05
13.0811 -0.00588699 -4.53374e-05
13.1887 -0.00579064 -4.42262e-05
13.2965 -0.00569648 -4.31493e-05
13.4044 -0.00560444 -4.21054e-05
13.5126 -0.00551448 -4.10933e-05
13.6209 -0.00542652 -4.01118e-05
13.7294 -0.0053405 -3.91597e-05
13.8382 -0.00525636 -3.8236e-05
13.9471 -0.00517406 -3.73395e-05
14.0562 -0.00509353 -3.64693e-05
14.1655 -0.00501473 -3.56245e-05
14.275 -0.0049376 -3.48041e-05
14.3848 -0.0048621 -3.40073e-05
14.4947 -0.00478818 -3.32332e-05
14.6049 -0.0047158 -3.2481e-05
14.7152 -0.00464491 -3.17499e-05
14.8258 -0.00457547 -3.10393e-05
14.9367 -0.00450745 -3.03483e-05
15.0477 -0.00444079 -2.96764e-05
15.159 -0.00437547 -2.90228e-05
15.2705 -0.00431145 -2.83871e-05
15.3823 -0.0042487 -2.77684e-05
15.4943 -0.00418717 -2.71664e-05
15.6066 -0.00412684 -2.65804e-05
15.7191 -0.00406768 -2.60098e-05
15.8319 -0.00400965 -2.54543e-05
15.9449 -0.00395272 -2.49133e-05
16.0582 -0.00389687 -2.43863e-05
16.1717 -0.00384208 -2.38729e-05
16.2856 -0.0037883 -2.33726e-05
16.3997 -0.00373552 -2.28851e-05
16.5141 -0.0036837 -2.24099e-05
16.6288 -0.00363284 -2.19466e-05
16.7437 -0.00358289 -2.14949e-05
16.859 -0.00353385 -2.10544e-05
16.9746 -0.00348568 -2.06248e-05
17.0905 -0.00343837 -2.02057e-05
17.2067 -0.00339189 -1.97968e-05
17.3232 -0.00334622 -1.93978e-05
17.4401 -0.00330135 -1.90084e-05
17.5572 -0.00325725 -1.86283e-05
17.6748 -0.00321391 -1.82572e-05
17.7926 -0.0031713 -1.78949e-05
17.9108 -0.00312942 -1.75411e-05
18.0294 -0.00308823 -1.71955e-05
18.1483 -0.00304774 -1.68579e-05
18.2676 -0.00300791 -1.65282e-05
18.3873 -0.00296874 -1.6206e-05
18.5074 -0.00293021 -1.58911e-05
18.6278 -0.0028923 -1.55833e-05
18.7487 -0.002855 -1.52825e-05
18.8699 -0.00281829 -1.49884e-05
18.9916 -0.00278217 -1.47008e-05
19.1137 -0.00274662 -1.44196e-05
19.2362 -0.00271162 -1.41445e-05
19.3592 -0.00267716 -1.38755e-05
19.4826 -0.00264324 -1.36123e-05
19.6065 -0.00260983 -1.33548e-05
19.7309 -0.00257693 -1.31027e-05
19.8557 -0.00254452 -1.28561e-05
19.9811 -0.0025126 -1.26147e-05
20.1069 -0.00248115 -1.23783e-05
20.2333 -0.00245016 -1.21469e-05
20.3602 -0.00241963 -1.19203e-05
20.4876 -0.00238953 -1.16984e-05
20.6156 -0.00235987 -1.14811e-05
20.7441 -0.00233063 -1.12681e-05
20.8732 -0.0023018 -1.10595e-05
21.0029 -0.00227338 -1.08551e-05
21.1332 -0.00224535 -1.06548e-05
21.2642 -0.0022177 -1.04584e-05
21.3958 -0.00219044 -1.02659e-05
21.528 -0.00216354 -1.00772e-05
21.6609 -0.002137 -9.89222e-06
21.7945 -0.00211081 -9.71077e-06
21.9288 -0.00208496 -9.53281e-06
22.0639 -0.00205945 -9.35824e-06
22.1997 -0.00203427 -9.18697e-06
22.3363 -0.00200941 -9.01892e-06
22.4736 -0.00198485 -8.854e-06
22.6118 -0.00196061 -8.69213e-06
22.7509 -0.00193666 -8.53323e-06
22.8908 -0.001913 -8.37722e-06
23.0316 -0.00188963 -8.22403e-06
23.1733 -0.00186653 -8.07358e-06
23.316 -0.0018437 -7.9258e-06
23.4597 -0.00182113 -7.78061e-06
23.6044 -0.00179882 -7.63795e-06
23.7502 -0.00177676 -7.49775e-06
23.8971 -0.00175493 -7.35993e-06
24.0451 -0.00173334 -7.22445e-06
24.1944 -0.00171198 -7.09122e-06
24.3448 -0.00169084 -6.96018e-06
24.4966 -0.00166992 -6.83128e-06
24.6496 -0.0016492 -6.70445e-06
24.8041 -0.00162868 -6.57962e-06
24.9601 -0.00160835 -6.45675e-06
25.1175 -0.00158821 -6.33575e-06
25.2766 -0.00156824 -6.21659e-06
25.4373 -0.00154845 -6.09918e-06
25.5998 -0.00152882 -5.98349e-06
25.7641 -0.00150934 -5.86943e-06
25.9304 -0.00149001 -5.75695e-06
26.0988 -0.00147081 -5.64599e-06
26.2693 -0.00145174 -5.53649e-06
26.4421 -0.00143279 -5.42837e-06
26.6174 -0.00141395 -5.32157e-06
26.7954 -0.0013952 -5.21602e-06
26.9761 -0.00137654 -5.11165e-06
27.1598 -0.00135794 -5.00837e-06
27.3468 -0.0013394 -4.9061e-06
27.5373 -0.00132091 -4.80476e-06
27.7317 -0.00130243 -4.70424e-06
27.9302 -0.00128395 -4.60443e-06
28.1333 -0.00126545 -4.50521e-06
28.3415 -0.00124689 -4.40644e-06
28.5554 -0.00122825 -4.30795e-06
28.7758 -0.00120949 -4.20955e-06
29.0035 -0.00119055 -4.11099e-06
29.2396 -0.00117136 -4.01199e-06
29.4858 -0.00115186 -3.91214e-06
29.7441 -0.00113191 -3.81093e-06
30.0173 -0.00111137 -3.7076e-06
30.3101 -0.00108998 -3.60102e-06
30.6297 -0.00106732 -3.48927e-06
30.9905 -0.00104258 -3.3686e-06
31.4301 -0.00101358 -3.22898e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1QuantumOneLoop/GApTwoLoop.txt <==
-31.4301 -0.00101367 3.22918e-06
-30.9905 -0.00104267 3.36938e-06
-30.6297 -0.00106742 3.48949e-06
-30.3101 -0.00109008 3.60146e-06
-30.0173 -0.00111147 3.70701e-06
-29.7441 -0.00113202 3.81059e-06
-29.4858 -0.00115197 3.91231e-06
-29.2396 -0.00117148 4.01376e-06
-29.0035 -0.00119067 4.11165e-06
-28.7758 -0.00120961 4.21003e-06
-28.5554 -0.00122838 4.30899e-06
-28.3415 -0.00124703 4.40779e-06
-28.1333 -0.00126559 4.50545e-06
-27.9302 -0.00128409 4.60609e-06
-27.7317 -0.00130257 4.70499e-06
-27.5373 -0.00132106 4.80581e-06
-27.3468 -0.00133956 4.90742e-06
-27.1598 -0.0013581 5.00943e-06
-26.9761 -0.0013767 5.11274e-06
-26.7954 -0.00139537 5.21766e-06
-26.6174 -0.00141412 5.32229e-06
-26.4421 -0.00143297 5.43036e-06
-26.2693 -0.00145192 5.53729e-06
-26.0988 -0.001471 5.64785e-06
-25.9304 -0.0014902 5.7582e-06
-25.7641 -0.00150954 5.87102e-06
-25.5998 -0.00152902 5.98511e-06
-25.4373 -0.00154866 6.10073e-06
-25.2766 -0.00156846 6.2183e-06
-25.1175 -0.00158843 6.33758e-06
-24.9601 -0.00160857 6.4583e-06
-24.8041 -0.00162891 6.58186e-06
-24.6496 -0.00164943 6.70583e-06
-24.4966 -0.00167016 6.83386e-06
-24.3448 -0.00169109 6.96156e-06
-24.1944 -0.00171224 7.09395e-06
-24.0451 -0.0017336 7.22604e-06
-23.8971 -0.0017552 7.36263e-06
-23.7502 -0.00177703 7.49969e-06
-23.6044 -0.0017991 7.64056e-06
-23.4597 -0.00182142 7.78292e-06
-23.316 -0.00184399 7.92837e-06
-23.1733 -0.00186683 8.07617e-06
-23.0316 -0.00188994 8.22672e-06
-22.8908 -0.00191332 8.37996e-06
-22.7509 -0.00193698 8.53618e-06
-22.6118 -0.00196094 8.69489e-06
-22.4736 -0.00198519 8.85732e-06
-22.3363 -0.00200975 9.02164e-06
-22.1997 -0.00203463 9.19071e-06
-22.0639 -0.00205982 9.36096e-06
-21.9288 -0.00208534 9.53693e-06
-21.7945 -0.00211119 9.71357e-06
-21.6609 -0.00213739 9.89665e-06
-21.528 -0.00216394 1.00802e-05
-21.3958 -0.00219085 1.02706e-05
-21.2642 -0.00221813 1.04617e-05
-21.1332 -0.00224578 1.06596e-05
-21.0029 -0.00227383 1.08588e-05
-20.8732 -0.00230226 1.10644e-05
-20.7441 -0.0023311 1.12723e-05
-20.6156 -0.00236035 1.14861e-05
-20.4876 -0.00239003 1.1703e-05
-20.3602 -0.00242013 1.19255e-05
-20.2333 -0.00245068 1.21519e-05
-20.1069 -0.00248168 1.23838e-05
-19.9811 -0.00251314 1.262e-05
-19.8557 -0.00254508 1.28619e-05
-19.7309 -0.0025775 1.31084e-05
-19.6065 -0.00261042 1.3361e-05
-19.4826 -0.00264384 1.36182e-05
-19.3592 -0.00267778 1.38823e-05
-19.2362 -0.00271225 1.41507e-05
-19.1137 -0.00274727 1.4427e-05
-18.9916 -0.00278284 1.47072e-05
-18.8699 -0.00281898 1.49965e-05
-18.7487 -0.0028557 1.52892e-05
-18.6278 -0.00289302 1.55921e-05
-18.5074 -0.00293095 1.58981e-05
-18.3873 -0.0029695 1.62154e-05
-18.2676 -0.00300869 1.65356e-05
-18.1483 -0.00304854 1.68681e-05
-18.0294 -0.00308906 1.72035e-05
-17.9108 -0.00313026 1.75518e-05
-17.7926 -0.00317217 1.79035e-05
-17.6748 -0.0032148 1.82685e-05
-17.5572 -0.00325817 1.86376e-05
-17.4401 -0.00330229 1.90203e-05
-17.3232 -0.00334719 1.9408e-05
-17.2067 -0.00339288 1.98094e-05
-17.0905 -0.00343939 2.02168e-05
-16.9746 -0.00348673 2.06381e-05
-16.859 -0.00353493 2.10666e-05
-16.7437 -0.00358401 2.1509e-05
-16.6288 -0.00363398 2.19599e-05
-16.5141 -0.00368488 2.24248e-05
-16.3997 -0.00373672 2.28995e-05
-16.2856 -0.00378954 2.33884e-05
-16.1717 -0.00384335 2.38884e-05
-16.0582 -0.00389819 2.44032e-05
-15.9449 -0.00395407 2.493e-05
-15.8319 -0.00401104 2.54724e-05
-15.7191 -0.00406911 2.60278e-05
-15.6066 -0.00412831 2.65999e-05
-15.4943 -0.00418869 2.71856e-05
-15.3823 -0.00425026 2.77896e-05
-15.2705 -0.00431306 2.84076e-05
-15.159 -0.00437713 2.90458e-05
-15.0477 -0.0044425 2.96983e-05
-14.9367 -0.00450921 3.03732e-05
-14.8258 -0.00457729 3.10627e-05
-14.7152 -0.00464678 3.17769e-05
-14.6049 -0.00471773 3.25061e-05
-14.4947 -0.00479017 3.32626e-05
-14.3848 -0.00486415 3.40342e-05
-14.275 -0.00493972 3.48361e-05
-14.1655 -0.00501691 3.56534e-05
-14.0562 -0.00509578 3.65041e-05
-13.9471 -0.00517638 3.73706e-05
-13.8382 -0.00525876 3.82737e-05
-13.7294 -0.00534297 3.91933e-05
-13.6209 -0.00542907 4.01527e-05
-13.5126 -0.00551712 4.11297e-05
-13.4044 -0.00560717 4.21498e-05
-13.2965 -0.00569929 4.31888e-05
-13.1887 -0.00579355 4.42743e-05
-13.0811 -0.00589 4.53805e-05
-12.9737 -0.00598873 4.65365e-05
-12.8664 -0.0060898 4.77155e-05
-12.7593 -0.00619329 4.89477e-05
-12.6524 -0.00629928 5.02058e-05
-12.5457 -0.00640784 5.15205e-05
-12.4391 -0.00651908 5.28643e-05
-12.3327 -0.00663306 5.42685e-05
-12.2265 -0.0067499 5.57056e-05
-12.1204 -0.00686968 5.72068e-05
-12.0144 -0.0069925 5.87455e-05
-11.9086 -0.00711847 6.03523e-05
-11.803 -0.0072477 6.20017e-05
-11.6975 -0.00738031 6.37236e-05
-11.5922 -0.0075164 6.54937e-05
-11.487 -0.00765612 6.73411e-05
-11.3819 -0.00779959 6.92432e-05
-11.277 -0.00794694 7.12279e-05
-11.1722 -0.00809832 7.32742e-05
-11.0676 -0.00825388 7.54093e-05
-10.9631 -0.00841377 7.76138e-05
-10.8587 -0.00857816 7.99139e-05
-10.7545 -0.00874722 8.22919e-05
-10.6503 -0.00892113 8.47735e-05
-10.5463 -0.00910008 8.73422e-05
-10.4425 -0.00928427 9.00237e-05
-10.3387 -0.00947389 9.28025e-05
-10.2351 -0.00966919 9.57047e-05
-10.1316 -0.00987037 9.87151e-05
-10.0282 -0.0100777 0.000101861
-9.92496 -0.0102914 0.000105128
-9.82181 -0.0105118 0.000108545
-9.71877 -0.0107391 0.000112095
-9.61583 -0.0109736 0.000115812
-9.51301 -0.0112157 0.000119678
-9.4103 -0.0114656 0.00012373
-9.30769 -0.0117238 0.000127946
-9.20518 -0.0119906 0.000132371
-9.10278 -0.0122663 0.000136978
-9.00048 -0.0125515 0.000141821
-8.89828 -0.0128464 0.000146866
-8.79618 -0.0131517 0.000152176
-8.69417 -0.0134677 0.000157712
-8.59226 -0.013795 0.000163549
-8.49044 -0.0141342 0.000169638
-8.38872 -0.0144857 0.000176068
-8.28708 -0.0148503 0.00018278
-8.18554 -0.0152286 0.000189881
-8.08408 -0.0156213 0.000197298
-7.98271 -0.0160291 0.000205161
-7.88143 -0.0164529 0.000213378
-7.78023 -0.0168935 0.000222107
-7.67911 -0.0173517 0.000231238
-7.57807 -0.0178286 0.000240957
-7.47712 -0.0183253 0.000251131
-7.37624 -0.0188426 0.000261984
-7.27544 -0.0193821 0.000273358
-7.17471 -0.0199447 0.000285517
-7.07406 -0.0205321 0.000298274
-6.97348 -0.0211455 0.000311941
-6.87298 -0.0217867 0.0003263
-6.77254 -0.0224573 0.000341719
-6.67218 -0.0231592 0.000357942
-6.57188 -0.0238943 0.000375405
-6.47166 -0.0246649 0.000393808
-6.37149 -0.0254732 0.000413667
-6.2714 -0.0263219 0.000434635
-6.17136 -0.0272135 0.00045732
-6.07139 -0.0281514 0.000481321
-5.97148 -0.0291384 0.000507358
-5.87163 -0.0301786 0.000534971
-5.77184 -0.0312753 0.000565009
-5.67211 -0.0324334 0.00059695
-5.57243 -0.0336571 0.000631802
-5.47281 -0.034952 0.000668969
-5.37325 -0.0363232 0.000709652
-5.27373 -0.0377777 0.000753183
-5.17427 -0.0393217 0.000800995
-5.07487 -0.0409638 0.000852342
-4.97551 -0.0427115 0.000908952
-4.8762 -0.0445754 0.000970002
-4.77694 -0.0465651 0.00103759
-4.67772 -0.0486939 0.00111082
-4.57855 -0.0509737 0.00119226
-4.47943 -0.0534213 0.00128101
-4.38035 -0.0560521 0.00138022
-4.28131 -0.0588877 0.00148904
-4.18232 -0.0619482 0.00161147
-4.08336 -0.0652617 0.00174686
-3.98445 -0.0688549 0.0019004
-3.88557 -0.0727653 0.00207213
-3.78673 -0.0770296 0.00226916
-3.68793 -0.0816997 0.00249353
-3.58916 -0.0868273 0.00275661
-3.49043 -0.0924884 0.00306787
-3.39173 -0.098761 0.00345427
-3.29307 -0.105763 0.00396704
-3.19443 -0.113589 0.00473953
-3.09583 -0.122171 0.00609995
-2.99725 -0.130718 0.00723841
-2.89871 -0.140344 0.00752514
-2.80019 -0.152173 0.00776391
-2.7017 -0.166081 0.00838655
-2.60323 -0.182143 0.00940636
-2.50479 -0.200776 0.0107833
-2.40638 -0.222602 0.0126026
-2.30798 -0.24847 0.0149472
-2.20961 -0.279537 0.0180577
-2.11126 -0.317447 0.022193
-2.01293 -0.36457 0.0279308
-1.91462 -0.424522 0.0360497
-1.81632 -0.50297 0.0482269
-1.71804 -0.609527 0.0673573
-1.61978 -0.761426 0.100273
-1.52154 -0.993401 0.163197
-1.42331 -1.38391 0.307821
-1.32509 -2.14048 0.753652
-1.22689 -3.477 3.06852
-1.12869 2.80718 5.53885
-1.03051 2.75232 1.21812
-0.932337 2.03709 0.493537
-0.834173 1.58728 0.244186
-0.736016 1.2852 0.13143
-0.637867 1.09625 0.0802731
-0.539723 0.972757 0.0524383
-0.441585 0.889154 0.035623
-0.343451 0.831934 0.0240331
-0.24532 0.793637 0.0156556
-0.147191 0.770007 0.00875509
-0.0490634 0.758714 0.0028892
0.0490634 0.758714 -0.0028892
0.147191 0.770007 -0.00875509
0.24532 0.793637 -0.0156556
0.343451 0.831934 -0.0240331
0.441585 0.889154 -0.035623
0.539723 0.972757 -0.0524383
0.637867 1.09625 -0.0802731
0.736016 1.2852 -0.13143
0.834173 1.58728 -0.244186
0.932337 2.03709 -0.493537
1.03051 2.75232 -1.21812
1.12869 2.80718 -5.53885
1.22689 -3.477 -3.06852
1.32509 -2.14048 -0.753652
1.42331 -1.38391 -0.307821
1.52154 -0.993401 -0.163197
1.61978 -0.761426 -0.100273
1.71804 -0.609527 -0.0673573
1.81632 -0.50297 -0.0482269
1.91462 -0.424522 -0.0360497
2.01293 -0.36457 -0.0279308
2.11126 -0.317447 -0.022193
2.20961 -0.279537 -0.0180577
2.30798 -0.24847 -0.0149472
2.40638 -0.222602 -0.0126026
2.50479 -0.200776 -0.0107833
2.60323 -0.182143 -0.00940636
2.7017 -0.166081 -0.00838655
2.80019 -0.152173 -0.00776391
2.89871 -0.140344 -0.00752514
2.99725 -0.130718 -0.00723841
3.09583 -0.122171 -0.00609995
3.19443 -0.113589 -0.00473953
3.29307 -0.105763 -0.00396704
3.39173 -0.098761 -0.00345427
3.49043 -0.0924884 -0.00306787
3.58916 -0.0868273 -0.00275661
3.68793 -0.0816997 -0.00249353
3.78673 -0.0770296 -0.00226916
3.88557 -0.0727653 -0.00207213
3.98445 -0.0688549 -0.0019004
4.08336 -0.0652617 -0.00174686
4.18232 -0.0619482 -0.00161147
4.28131 -0.0588877 -0.00148904
4.38035 -0.0560521 -0.00138022
4.47943 -0.0534213 -0.00128101
4.57855 -0.0509737 -0.00119226
4.67772 -0.0486939 -0.00111082
4.77694 -0.0465651 -0.00103759
4.8762 -0.0445754 -0.000970002
4.97551 -0.0427115 -0.000908952
5.07487 -0.0409638 -0.000852342
5.17427 -0.0393217 -0.000800995
5.27373 -0.0377777 -0.000753183
5.37325 -0.0363232 -0.000709652
5.47281 -0.034952 -0.000668969
5.57243 -0.0336571 -0.000631802
5.67211 -0.0324334 -0.00059695
5.77184 -0.0312753 -0.000565009
5.87163 -0.0301786 -0.000534971
5.97148 -0.0291384 -0.000507358
6.07139 -0.0281514 -0.000481321
6.17136 -0.0272135 -0.00045732
6.2714 -0.0263219 -0.000434635
6.37149 -0.0254732 -0.000413667
6.47166 -0.0246649 -0.000393808
6.57188 -0.0238943 -0.000375405
6.67218 -0.0231592 -0.000357942
6.77254 -0.0224573 -0.000341719
6.87298 -0.0217867 -0.0003263
6.97348 -0.0211455 -0.000311941
7.07406 -0.0205321 -0.000298274
7.17471 -0.0199447 -0.000285517
7.27544 -0.0193821 -0.000273358
7.37624 -0.0188426 -0.000261984
7.47712 -0.0183253 -0.000251131
7.57807 -0.0178286 -0.000240957
7.67911 -0.0173517 -0.000231238
7.78023 -0.0168935 -0.000222107
7.88143 -0.0164529 -0.000213378
7.98271 -0.0160291 -0.000205161
8.08408 -0.0156213 -0.000197298
8.18554 -0.0152286 -0.000189881
8.28708 -0.0148503 -0.00018278
8.38872 -0.0144857 -0.000176068
8.49044 -0.0141342 -0.000169638
8.59226 -0.013795 -0.000163549
8.69417 -0.0134677 -0.000157712
8.79618 -0.0131517 -0.000152176
8.89828 -0.0128464 -0.000146866
9.00048 -0.0125515 -0.000141821
9.10278 -0.0122663 -0.000136978
9.20518 -0.0119906 -0.000132371
9.30769 -0.0117238 -0.000127946
9.4103 -0.0114656 -0.00012373
9.51301 -0.0112157 -0.000119678
9.61583 -0.0109736 -0.000115812
9.71877 -0.0107391 -0.000112095
9.82181 -0.0105118 -0.000108545
9.92496 -0.0102914 -0.000105128
10.0282 -0.0100777 -0.000101861
10.1316 -0.00987037 -9.87151e-05
10.2351 -0.00966919 -9.57047e-05
10.3387 -0.00947389 -9.28025e-05
10.4425 -0.00928427 -9.00237e-05
10.5463 -0.00910008 -8.73422e-05
10.6503 -0.00892113 -8.47735e-05
10.7545 -0.00874722 -8.22919e-05
10.8587 -0.00857816 -7.99139e-05
10.9631 -0.00841377 -7.76138e-05
11.0676 -0.00825388 -7.54093e-05
11.1722 -0.00809832 -7.32742e-05
11.277 -0.00794694 -7.12279e-05
11.3819 -0.00779959 -6.92432e-05
11.487 -0.00765612 -6.73411e-05
11.5922 -0.0075164 -6.54937e-05
11.6975 -0.00738031 -6.37236e-05
11.803 -0.0072477 -6.20017e-05
11.9086 -0.00711847 -6.03523e-05
12.0144 -0.0069925 -5.87455e-05
12.1204 -0.00686968 -5.72068e-05
12.2265 -0.0067499 -5.57056e-05
12.3327 -0.00663306 -5.42685e-05
12.4391 -0.00651908 -5.28643e-05
12.5457 -0.00640784 -5.15205e-05
12.6524 -0.00629928 -5.02058e-05
12.7593 -0.00619329 -4.89477e-05
12.8664 -0.0060898 -4.77155e-05
12.9737 -0.00598873 -4.65365e-05
13.0811 -0.00589 -4.53805e-05
13.1887 -0.00579355 -4.42743e-05
13.2965 -0.00569929 -4.31888e-05
13.4044 -0.00560717 -4.21498e-05
13.5126 -0.00551712 -4.11297e-05
13.6209 -0.00542907 -4.01527e-05
13.7294 -0.00534297 -3.91933e-05
13.8382 -0.00525876 -3.82737e-05
13.9471 -0.00517638 -3.73706e-05
14.0562 -0.00509578 -3.65041e-05
14.1655 -0.00501691 -3.56534e-05
14.275 -0.00493972 -3.48361e-05
14.3848 -0.00486415 -3.40342e-05
14.4947 -0.00479017 -3.32626e-05
14.6049 -0.00471773 -3.25061e-05
14.7152 -0.00464678 -3.17769e-05
14.8258 -0.00457729 -3.10627e-05
14.9367 -0.00450921 -3.03732e-05
15.0477 -0.0044425 -2.96983e-05
15.159 -0.00437713 -2.90458e-05
15.2705 -0.00431306 -2.84076e-05
15.3823 -0.00425026 -2.77896e-05
15.4943 -0.00418869 -2.71856e-05
15.6066 -0.00412831 -2.65999e-05
15.7191 -0.00406911 -2.60278e-05
15.8319 -0.00401104 -2.54724e-05
15.9449 -0.00395407 -2.493e-05
16.0582 -0.00389819 -2.44032e-05
16.1717 -0.00384335 -2.38884e-05
16.2856 -0.00378954 -2.33884e-05
16.3997 -0.00373672 -2.28995e-05
16.5141 -0.00368488 -2.24248e-05
16.6288 -0.00363398 -2.19599e-05
16.7437 -0.00358401 -2.1509e-05
16.859 -0.00353493 -2.10666e-05
16.9746 -0.00348673 -2.06381e-05
17.0905 -0.00343939 -2.02168e-05
17.2067 -0.00339288 -1.98094e-05
17.3232 -0.00334719 -1.9408e-05
17.4401 -0.00330229 -1.90203e-05
17.5572 -0.00325817 -1.86376e-05
17.6748 -0.0032148 -1.82685e-05
17.7926 -0.00317217 -1.79035e-05
17.9108 -0.00313026 -1.75518e-05
18.0294 -0.00308906 -1.72035e-05
18.1483 -0.00304854 -1.68681e-05
18.2676 -0.00300869 -1.65356e-05
18.3873 -0.0029695 -1.62154e-05
18.5074 -0.00293095 -1.58981e-05
18.6278 -0.00289302 -1.55921e-05
18.7487 -0.0028557 -1.52892e-05
18.8699 -0.00281898 -1.49965e-05
18.9916 -0.00278284 -1.47072e-05
19.1137 -0.00274727 -1.4427e-05
19.2362 -0.00271225 -1.41507e-05
19.3592 -0.00267778 -1.38823e-05
19.4826 -0.00264384 -1.36182e-05
19.6065 -0.00261042 -1.3361e-05
19.7309 -0.0025775 -1.31084e-05
19.8557 -0.00254508 -1.28619e-05
19.9811 -0.00251314 -1.262e-05
20.1069 -0.00248168 -1.23838e-05
20.2333 -0.00245068 -1.21519e-05
20.3602 -0.00242013 -1.19255e-05
20.4876 -0.00239003 -1.1703e-05
20.6156 -0.00236035 -1.14861e-05
20.7441 -0.0023311 -1.12723e-05
20.8732 -0.00230226 -1.10644e-05
21.0029 -0.00227383 -1.08588e-05
21.1332 -0.00224578 -1.06596e-05
21.2642 -0.00221813 -1.04617e-05
21.3958 -0.00219085 -1.02706e-05
21.528 -0.00216394 -1.00802e-05
21.6609 -0.00213739 -9.89665e-06
21.7945 -0.00211119 -9.71357e-06
21.9288 -0.00208534 -9.53693e-06
22.0639 -0.00205982 -9.36096e-06
22.1997 -0.00203463 -9.19071e-06
22.3363 -0.00200975 -9.02164e-06
22.4736 -0.00198519 -8.85732e-06
22.6118 -0.00196094 -8.69489e-06
22.7509 -0.00193698 -8.53618e-06
22.8908 -0.00191332 -8.37996e-06
23.0316 -0.00188994 -8.22672e-06
23.1733 -0.00186683 -8.07617e-06
23.316 -0.00184399 -7.92837e-06
23.4597 -0.00182142 -7.78292e-06
23.6044 -0.0017991 -7.64056e-06
23.7502 -0.00177703 -7.49969e-06
23.8971 -0.0017552 -7.36263e-06
24.0451 -0.0017336 -7.22604e-06
24.1944 -0.00171224 -7.09395e-06
24.3448 -0.00169109 -6.96156e-06
24.4966 -0.00167016 -6.83386e-06
24.6496 -0.00164943 -6.70583e-06
24.8041 -0.00162891 -6.58186e-06
24.9601 -0.00160857 -6.4583e-06
25.1175 -0.00158843 -6.33758e-06
25.2766 -0.00156846 -6.2183e-06
25.4373 -0.00154866 -6.10073e-06
25.5998 -0.00152902 -5.98511e-06
25.7641 -0.00150954 -5.87102e-06
25.9304 -0.0014902 -5.7582e-06
26.0988 -0.001471 -5.64785e-06
26.2693 -0.00145192 -5.53729e-06
26.4421 -0.00143297 -5.43036e-06
26.6174 -0.00141412 -5.32229e-06
26.7954 -0.00139537 -5.21766e-06
26.9761 -0.0013767 -5.11274e-06
27.1598 -0.0013581 -5.00943e-06
27.3468 -0.00133956 -4.90742e-06
27.5373 -0.00132106 -4.80581e-06
27.7317 -0.00130257 -4.70499e-06
27.9302 -0.00128409 -4.60609e-06
28.1333 -0.00126559 -4.50545e-06
28.3415 -0.00124703 -4.40779e-06
28.5554 -0.00122838 -4.30899e-06
28.7758 -0.00120961 -4.21003e-06
29.0035 -0.00119067 -4.11165e-06
29.2396 -0.00117148 -4.01376e-06
29.4858 -0.00115197 -3.91231e-06
29.7441 -0.00113202 -3.81059e-06
30.0173 -0.00111147 -3.70701e-06
30.3101 -0.00109008 -3.60146e-06
30.6297 -0.00106742 -3.48949e-06
30.9905 -0.00104267 -3.36938e-06
31.4301 -0.00101367 -3.22918e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1QuantumOneLoop/GAp_FRG.txt <==
-31.4301 -0.00101351 3.22836e-06
-30.9905 -0.0010425 3.36825e-06
-30.6297 -0.00106724 3.48858e-06
-30.3101 -0.00108989 3.60048e-06
-30.0173 -0.00111128 3.70645e-06
-29.7441 -0.00113182 3.8098e-06
-29.4858 -0.00115176 3.91107e-06
-29.2396 -0.00117127 4.01191e-06
-29.0035 -0.00119044 4.1103e-06
-28.7758 -0.00120938 4.20854e-06
-28.5554 -0.00122815 4.30729e-06
-28.3415 -0.00124678 4.40605e-06
-28.1333 -0.00126533 4.5038e-06
-27.9302 -0.00128383 4.60413e-06
-27.7317 -0.00130231 4.70325e-06
-27.5373 -0.00132078 4.80363e-06
-27.3468 -0.00133928 4.90564e-06
-27.1598 -0.00135781 5.0071e-06
-26.9761 -0.0013764 5.11059e-06
-26.7954 -0.00139506 5.21561e-06
-26.6174 -0.00141381 5.31954e-06
-26.4421 -0.00143265 5.42835e-06
-26.2693 -0.00145159 5.53465e-06
-26.0988 -0.00147066 5.64493e-06
-25.9304 -0.00148985 5.75639e-06
-25.7641 -0.00150918 5.86709e-06
-25.5998 -0.00152865 5.98336e-06
-25.4373 -0.00154828 6.09723e-06
-25.2766 -0.00156807 6.21503e-06
-25.1175 -0.00158803 6.3355e-06
-24.9601 -0.00160817 6.45353e-06
-24.8041 -0.00162849 6.58002e-06
-24.6496 -0.00164901 6.7015e-06
-24.4966 -0.00166972 6.83026e-06
-24.3448 -0.00169064 6.9589e-06
-24.1944 -0.00171178 7.08855e-06
-24.0451 -0.00173313 7.2239e-06
-23.8971 -0.00175472 7.35718e-06
-23.7502 -0.00177653 7.49642e-06
-23.6044 -0.00179859 7.63598e-06
-23.4597 -0.0018209 7.77843e-06
-23.316 -0.00184346 7.92415e-06
-23.1733 -0.00186628 8.07104e-06
-23.0316 -0.00188938 8.22249e-06
-22.8908 -0.00191274 8.3742e-06
-22.7509 -0.0019364 8.53193e-06
-22.6118 -0.00196034 8.68876e-06
-22.4736 -0.00198458 8.85246e-06
-22.3363 -0.00200912 9.01577e-06
-22.1997 -0.00203398 9.18482e-06
-22.0639 -0.00205915 9.35528e-06
-21.9288 -0.00208465 9.5303e-06
-21.7945 -0.00211049 9.70779e-06
-21.6609 -0.00213667 9.88932e-06
-21.528 -0.00216321 1.00744e-05
-21.3958 -0.0021901 1.02625e-05
-21.2642 -0.00221736 1.04556e-05
-21.1332 -0.00224499 1.06512e-05
-21.0029 -0.00227301 1.08518e-05
-20.8732 -0.00230143 1.10559e-05
-20.7441 -0.00233025 1.12646e-05
-20.6156 -0.00235948 1.14773e-05
-20.4876 -0.00238913 1.16945e-05
-20.3602 -0.00241921 1.19167e-05
-20.2333 -0.00244974 1.21424e-05
-20.1069 -0.00248071 1.23747e-05
-19.9811 -0.00251215 1.26097e-05
-19.8557 -0.00254406 1.28524e-05
-19.7309 -0.00257646 1.30973e-05
-19.6065 -0.00260935 1.3351e-05
-19.4826 -0.00264274 1.36064e-05
-19.3592 -0.00267665 1.38714e-05
-19.2362 -0.0027111 1.41383e-05
-19.1137 -0.00274608 1.44142e-05
-18.9916 -0.00278162 1.46942e-05
-18.8699 -0.00281773 1.49837e-05
-18.7487 -0.00285442 1.52757e-05
-18.6278 -0.00289171 1.5578e-05
-18.5074 -0.0029296 1.58842e-05
-18.3873 -0.00296812 1.61999e-05
-18.2676 -0.00300727 1.65212e-05
-18.1483 -0.00304708 1.68511e-05
-18.0294 -0.00308756 1.71883e-05
-17.9108 -0.00312873 1.75337e-05
-17.7926 -0.00317059 1.7887e-05
-17.6748 -0.00321318 1.82495e-05
-17.5572 -0.0032565 1.86199e-05
-17.4401 -0.00330058 1.89999e-05
-17.3232 -0.00334543 1.93892e-05
-17.2067 -0.00339108 1.97874e-05
-17.0905 -0.00343753 2.01967e-05
-16.9746 -0.00348482 2.06148e-05
-16.859 -0.00353297 2.10445e-05
-16.7437 -0.00358199 2.14849e-05
-16.6288 -0.00363191 2.19353e-05
-16.5141 -0.00368275 2.23994e-05
-16.3997 -0.00373453 2.28732e-05
-16.2856 -0.00378729 2.3361e-05
-16.1717 -0.00384104 2.38603e-05
-16.0582 -0.0038958 2.43739e-05
-15.9449 -0.00395162 2.48994e-05
-15.8319 -0.00400851 2.54419e-05
-15.7191 -0.00406651 2.59939e-05
-15.6066 -0.00412564 2.65676e-05
-15.4943 -0.00418594 2.71493e-05
-15.3823 -0.00424742 2.77541e-05
-15.2705 -0.00431014 2.83695e-05
-15.159 -0.00437413 2.90071e-05
-15.0477 -0.0044394 2.96571e-05
-14.9367 -0.00450602 3.03324e-05
-14.8258 -0.004574 3.10174e-05
-14.7152 -0.00464339 3.17333e-05
-14.6049 -0.00471424 3.24579e-05
-14.4947 -0.00478657 3.32139e-05
-14.3848 -0.00486044 3.3984e-05
-14.275 -0.00493589 3.47827e-05
-14.1655 -0.00501296 3.55987e-05
-14.0562 -0.00509171 3.64477e-05
-13.9471 -0.00517218 3.73104e-05
-13.8382 -0.00525442 3.82125e-05
-13.7294 -0.0053385 3.913e-05
-13.6209 -0.00542445 4.00839e-05
-13.5126 -0.00551235 4.10631e-05
-13.4044 -0.00560225 4.20752e-05
-13.2965 -0.0056942 4.31147e-05
-13.1887 -0.00578829 4.41959e-05
-13.0811 -0.00588457 4.5299e-05
-12.9737 -0.00598311 4.64496e-05
-12.8664 -0.00608399 4.76307e-05
-12.7593 -0.00618728 4.88501e-05
-12.6524 -0.00629306 5.01138e-05
-12.5457 -0.00640142 5.14174e-05
-12.4391 -0.00651241 5.27597e-05
-12.3327 -0.00662617 5.41585e-05
-12.2265 -0.00674276 5.55934e-05
-12.1204 -0.00686228 5.70818e-05
-12.0144 -0.00698484 5.86278e-05
-11.9086 -0.00711054 6.02155e-05
-11.803 -0.00723947 6.18679e-05
-11.6975 -0.00737178 6.35811e-05
-11.5922 -0.00750756 6.53435e-05
-11.487 -0.00764694 6.71821e-05
-11.3819 -0.00779007 6.90867e-05
-11.277 -0.00793705 7.10467e-05
-11.1722 -0.00808805 7.31016e-05
-11.0676 -0.00824322 7.52196e-05
-10.9631 -0.00840268 7.74127e-05
-10.8587 -0.00856664 7.97096e-05
-10.7545 -0.00873526 8.20777e-05
-10.6503 -0.00890866 8.45349e-05
-10.5463 -0.00908712 8.71146e-05
-10.4425 -0.00927079 8.9766e-05
-10.3387 -0.00945984 9.25335e-05
-10.2351 -0.00965457 9.54362e-05
-10.1316 -0.00985516 9.84165e-05
-10.0282 -0.0100618 0.000101547
-9.92496 -0.0102749 0.000104819
-9.82181 -0.0104945 0.00010819
-9.71877 -0.010721 0.000111733
-9.61583 -0.0109548 0.000115449
-9.51301 -0.011196 0.000119257
-9.4103 -0.0114451 0.000123312
-9.30769 -0.0117024 0.000127514
-9.20518 -0.0119681 0.000131876
-9.10278 -0.0122428 0.000136486
-9.00048 -0.0125269 0.000141315
-8.89828 -0.0128207 0.000146268
-8.79618 -0.0131247 0.000151611
-8.69417 -0.0134395 0.000157095
-8.59226 -0.0137653 0.00016285
-8.49044 -0.014103 0.000168958
-8.38872 -0.0144531 0.000175342
-8.28708 -0.0148159 0.000181922
-8.18554 -0.0151925 0.000189099
-8.08408 -0.0155834 0.000196396
-7.98271 -0.015989 0.000204151
-7.88143 -0.0164108 0.000212424
-7.78023 -0.0168491 0.000221036
-7.67911 -0.0173047 0.000229985
-7.57807 -0.0177792 0.000239853
-7.47712 -0.0182731 0.000249782
-7.37624 -0.0187873 0.000260493
-7.27544 -0.0193238 0.000272
-7.17471 -0.0198831 0.000283892
-7.07406 -0.0204664 0.0002964
-6.97348 -0.0210763 0.000310362
-6.87298 -0.0217132 0.000324228
-6.77254 -0.0223788 0.000339457
-6.67218 -0.0230763 0.000355994
-6.57188 -0.023806 0.00037287
-6.47166 -0.0245702 0.000390916
-6.37149 -0.0253733 0.0004114
-6.2714 -0.0262147 0.000431356
-6.17136 -0.0270985 0.000453787
-6.07139 -0.0280296 0.000478621
-5.97148 -0.0290074 0.000503309
-5.87163 -0.0300372 0.000530415
-5.77184 -0.0311258 0.00056208
-5.67211 -0.0322711 0.00059166
-5.57243 -0.0334818 0.000626167
-5.47281 -0.0347659 0.00066576
-5.37325 -0.0361201 0.000703028
-5.27373 -0.0375572 0.000745846
-5.17427 -0.0390878 0.000798294
-5.07487 -0.0407053 0.00084358
-4.97551 -0.0424309 0.000899784
-4.8762 -0.0442763 0.000968583
-4.77694 -0.0462318 0.00102643
-4.67772 -0.0483302 0.00109893
-4.57855 -0.0505861 0.00119511
-4.47943 -0.0529818 0.00126621
-4.38035 -0.0555733 0.00136574
-4.28131 -0.0583743 0.00150088
-4.18232 -0.0613574 0.00159278
-4.08336 -0.0646161 0.0017295
-3.98445 -0.0681616 0.00193329
-3.88557 -0.0719477 0.00204983
-3.78673 -0.0761434 0.00225719
-3.68793 -0.0807345 0.00258065
-3.58916 -0.0856627 0.00276831
-3.49043 -0.0912036 0.00315118
-3.39173 -0.0972296 0.0037785
-3.29307 -0.103665 0.00416173
-3.19443 -0.110897 0.00483754
-3.09583 -0.118626 0.00562858
-2.99725 -0.127363 0.00575018
-2.89871 -0.137586 0.00605421
-2.80019 -0.149273 0.0066561
-2.7017 -0.162588 0.00747338
-2.60323 -0.177836 0.00854791
-2.50479 -0.19545 0.00987162
-2.40638 -0.215984 0.0115696
-2.30798 -0.240184 0.0136957
-2.20961 -0.269045 0.0164919
-2.11126 -0.30397 0.0201388
-2.01293 -0.346937 0.0251651
-1.91462 -0.400913 0.0321524
-1.81632 -0.470427 0.0425442
-1.71804 -0.56291 0.0585655
-1.61978 -0.691111 0.0857421
-1.52154 -0.878996 0.136139
-1.42331 -1.17468 0.245886
-1.32509 -1.6804 0.536951
-1.22689 -2.50741 1.55589
-1.12869 -1.83882 4.65949
-1.03051 2.3173 4.47795
-0.932337 2.95958 1.50099
-0.834173 2.13931 0.517977
-0.736016 1.6314 0.234908
-0.637867 1.33811 0.129465
-0.539723 1.15758 0.0791255
-0.441585 1.0402 0.0515387
-0.343451 0.962199 0.0337417
-0.24532 0.91096 0.0216097
-0.147191 0.879764 0.0119142
-0.0490634 0.86495 0.00393739
0.0490634 0.86495 -0.00393739
0.147191 0.879764 -0.0119142
0.24532 0.91096 -0.0216097
0.343451 0.962199 -0.0337417
0.441585 1.0402 -0.0515387
0.539723 1.15758 -0.0791255
0.637867 1.33811 -0.129465
0.736016 1.6314 -0.234908
0.834173 2.13931 -0.517977
0.932337 2.95958 -1.50099
1.03051 2.3173 -4.47795
1.12869 -1.83882 -4.65949
1.22689 -2.50741 -1.55589
1.32509 -1.6804 -0.536951
1.42331 -1.17468 -0.245886
1.52154 -0.878996 -0.136139
1.61978 -0.691111 -0.0857421
1.71804 -0.56291 -0.0585655
1.81632 -0.470427 -0.0425442
1.91462 -0.400913 -0.0321524
2.01293 -0.346937 -0.0251651
2.11126 -0.30397 -0.0201388
2.20961 -0.269045 -0.0164919
2.30798 -0.240184 -0.0136957
2.40638 -0.215984 -0.0115696
2.50479 -0.19545 -0.00987162
2.60323 -0.177836 -0.00854791
2.7017 -0.162588 -0.00747338
2.80019 -0.149273 -0.0066561
2.89871 -0.137586 -0.00605421
2.99725 -0.127363 -0.00575018
3.09583 -0.118626 -0.00562858
3.19443 -0.110897 -0.00483754
3.29307 -0.103665 -0.00416173
3.39173 -0.0972296 -0.0037785
3.49043 -0.0912036 -0.00315118
3.58916 -0.0856627 -0.00276831
3.68793 -0.0807345 -0.00258065
3.78673 -0.0761434 -0.00225719
3.88557 -0.0719477 -0.00204983
3.98445 -0.0681616 -0.00193329
4.08336 -0.0646161 -0.0017295
4.18232 -0.0613574 -0.00159278
4.28131 -0.0583743 -0.00150088
4.38035 -0.0555733 -0.00136574
4.47943 -0.0529818 -0.00126621
4.57855 -0.0505861 -0.00119511
4.67772 -0.0483302 -0.00109893
4.77694 -0.0462318 -0.00102643
4.8762 -0.0442763 -0.000968583
4.97551 -0.0424309 -0.000899784
5.07487 -0.0407053 -0.00084358
5.17427 -0.0390878 -0.000798294
5.27373 -0.0375572 -0.000745846
5.37325 -0.0361201 -0.000703028
5.47281 -0.0347659 -0.00066576
5.57243 -0.0334818 -0.000626167
5.67211 -0.0322711 -0.00059166
5.77184 -0.0311258 -0.00056208
5.87163 -0.0300372 -0.000530415
5.97148 -0.0290074 -0.000503309
6.07139 -0.0280296 -0.000478621
6.17136 -0.0270985 -0.000453787
6.2714 -0.0262147 -0.000431356
6.37149 -0.0253733 -0.0004114
6.47166 -0.0245702 -0.000390916
6.57188 -0.023806 -0.00037287
6.67218 -0.0230763 -0.000355994
6.77254 -0.0223788 -0.000339457
6.87298 -0.0217132 -0.000324228
6.97348 -0.0210763 -0.000310362
7.07406 -0.0204664 -0.0002964
7.17471 -0.0198831 -0.000283892
7.27544 -0.0193238 -0.000272
7.37624 -0.0187873 -0.000260493
7.47712 -0.0182731 -0.000249782
7.57807 -0.0177792 -0.000239853
7.67911 -0.0173047 -0.000229985
7.78023 -0.0168491 -0.000221036
7.88143 -0.0164108 -0.000212424
7.98271 -0.015989 -0.000204151
8.08408 -0.0155834 -0.000196396
8.18554 -0.0151925 -0.000189099
8.28708 -0.0148159 -0.000181922
8.38872 -0.0144531 -0.000175342
8.49044 -0.014103 -0.000168958
8.59226 -0.0137653 -0.00016285
8.69417 -0.0134395 -0.000157095
8.79618 -0.0131247 -0.000151611
8.89828 -0.0128207 -0.000146268
9.00048 -0.0125269 -0.000141315
9.10278 -0.0122428 -0.000136486
9.20518 -0.0119681 -0.000131876
9.30769 -0.0117024 -0.000127514
9.4103 -0.0114451 -0.000123312
9.51301 -0.011196 -0.000119257
9.61583 -0.0109548 -0.000115449
9.71877 -0.010721 -0.000111733
9.82181 -0.0104945 -0.00010819
9.92496 -0.0102749 -0.000104819
10.0282 -0.0100618 -0.000101547
10.1316 -0.00985516 -9.84165e-05
10.2351 -0.00965457 -9.54362e-05
10.3387 -0.00945984 -9.25335e-05
10.4425 -0.00927079 -8.9766e-05
10.5463 -0.00908712 -8.71146e-05
10.6503 -0.00890866 -8.45349e-05
10.7545 -0.00873526 -8.20777e-05
10.8587 -0.00856664 -7.97096e-05
10.9631 -0.00840268 -7.74127e-05
11.0676 -0.00824322 -7.52196e-05
11.1722 -0.00808805 -7.31016e-05
11.277 -0.00793705 -7.10467e-05
11.3819 -0.00779007 -6.90867e-05
11.487 -0.00764694 -6.71821e-05
11.5922 -0.00750756 -6.53435e-05
11.6975 -0.00737178 -6.35811e-05
11.803 -0.00723947 -6.18679e-05
11.9086 -0.00711054 -6.02155e-05
12.0144 -0.00698484 -5.86278e-05
12.1204 -0.00686228 -5.70818e-05
12.2265 -0.00674276 -5.55934e-05
12.3327 -0.00662617 -5.41585e-05
12.4391 -0.00651241 -5.27597e-05
12.5457 -0.00640142 -5.14174e-05
12.6524 -0.00629306 -5.01138e-05
12.7593 -0.00618728 -4.88501e-05
12.8664 -0.00608399 -4.76307e-05
12.9737 -0.00598311 -4.64496e-05
13.0811 -0.00588457 -4.5299e-05
13.1887 -0.00578829 -4.41959e-05
13.2965 -0.0056942 -4.31147e-05
13.4044 -0.00560225 -4.20752e-05
13.5126 -0.00551235 -4.10631e-05
13.6209 -0.00542445 -4.00839e-05
13.7294 -0.0053385 -3.913e-05
13.8382 -0.00525442 -3.82125e-05
13.9471 -0.00517218 -3.73104e-05
14.0562 -0.00509171 -3.64477e-05
14.1655 -0.00501296 -3.55987e-05
14.275 -0.00493589 -3.47827e-05
14.3848 -0.00486044 -3.3984e-05
14.4947 -0.00478657 -3.32139e-05
14.6049 -0.00471424 -3.24579e-05
14.7152 -0.00464339 -3.17333e-05
14.8258 -0.004574 -3.10174e-05
14.9367 -0.00450602 -3.03324e-05
15.0477 -0.0044394 -2.96571e-05
15.159 -0.00437413 -2.90071e-05
15.2705 -0.00431014 -2.83695e-05
15.3823 -0.00424742 -2.77541e-05
15.4943 -0.00418594 -2.71493e-05
15.6066 -0.00412564 -2.65676e-05
15.7191 -0.00406651 -2.59939e-05
15.8319 -0.00400851 -2.54419e-05
15.9449 -0.00395162 -2.48994e-05
16.0582 -0.0038958 -2.43739e-05
16.1717 -0.00384104 -2.38603e-05
16.2856 -0.00378729 -2.3361e-05
16.3997 -0.00373453 -2.28732e-05
16.5141 -0.00368275 -2.23994e-05
16.6288 -0.00363191 -2.19353e-05
16.7437 -0.00358199 -2.14849e-05
16.859 -0.00353297 -2.10445e-05
16.9746 -0.00348482 -2.06148e-05
17.0905 -0.00343753 -2.01967e-05
17.2067 -0.00339108 -1.97874e-05
17.3232 -0.00334543 -1.93892e-05
17.4401 -0.00330058 -1.89999e-05
17.5572 -0.0032565 -1.86199e-05
17.6748 -0.00321318 -1.82495e-05
17.7926 -0.00317059 -1.7887e-05
17.9108 -0.00312873 -1.75337e-05
18.0294 -0.00308756 -1.71883e-05
18.1483 -0.00304708 -1.68511e-05
18.2676 -0.00300727 -1.65212e-05
18.3873 -0.00296812 -1.61999e-05
18.5074 -0.0029296 -1.58842e-05
18.6278 -0.00289171 -1.5578e-05
18.7487 -0.00285442 -1.52757e-05
18.8699 -0.00281773 -1.49837e-05
18.9916 -0.00278162 -1.46942e-05
19.1137 -0.00274608 -1.44142e-05
19.2362 -0.0027111 -1.41383e-05
19.3592 -0.00267665 -1.38714e-05
19.4826 -0.00264274 -1.36064e-05
19.6065 -0.00260935 -1.3351e-05
19.7309 -0.00257646 -1.30973e-05
19.8557 -0.00254406 -1.28524e-05
19.9811 -0.00251215 -1.26097e-05
20.1069 -0.00248071 -1.23747e-05
20.2333 -0.00244974 -1.21424e-05
20.3602 -0.00241921 -1.19167e-05
20.4876 -0.00238913 -1.16945e-05
20.6156 -0.00235948 -1.14773e-05
20.7441 -0.00233025 -1.12646e-05
20.8732 -0.00230143 -1.10559e-05
21.0029 -0.00227301 -1.08518e-05
21.1332 -0.00224499 -1.06512e-05
21.2642 -0.00221736 -1.04556e-05
21.3958 -0.0021901 -1.02625e-05
21.528 -0.00216321 -1.00744e-05
21.6609 -0.00213667 -9.88932e-06
21.7945 -0.00211049 -9.70779e-06
21.9288 -0.00208465 -9.5303e-06
22.0639 -0.00205915 -9.35528e-06
22.1997 -0.00203398 -9.18482e-06
22.3363 -0.00200912 -9.01577e-06
22.4736 -0.00198458 -8.85246e-06
22.6118 -0.00196034 -8.68876e-06
22.7509 -0.0019364 -8.53193e-06
22.8908 -0.00191274 -8.3742e-06
23.0316 -0.00188938 -8.22249e-06
23.1733 -0.00186628 -8.07104e-06
23.316 -0.00184346 -7.92415e-06
23.4597 -0.0018209 -7.77843e-06
23.6044 -0.00179859 -7.63598e-06
23.7502 -0.00177653 -7.49642e-06
23.8971 -0.00175472 -7.35718e-06
24.0451 -0.00173313 -7.2239e-06
24.1944 -0.00171178 -7.08855e-06
24.3448 -0.00169064 -6.9589e-06
24.4966 -0.00166972 -6.83026e-06
24.6496 -0.00164901 -6.7015e-06
24.8041 -0.00162849 -6.58002e-06
24.9601 -0.00160817 -6.45353e-06
25.1175 -0.00158803 -6.3355e-06
25.2766 -0.00156807 -6.21503e-06
25.4373 -0.00154828 -6.09723e-06
25.5998 -0.00152865 -5.98336e-06
25.7641 -0.00150918 -5.86709e-06
25.9304 -0.00148985 -5.75639e-06
26.0988 -0.00147066 -5.64493e-06
26.2693 -0.00145159 -5.53465e-06
26.4421 -0.00143265 -5.42835e-06
26.6174 -0.00141381 -5.31954e-06
26.7954 -0.00139506 -5.21561e-06
26.9761 -0.0013764 -5.11059e-06
27.1598 -0.00135781 -5.0071e-06
27.3468 -0.00133928 -4.90564e-06
27.5373 -0.00132078 -4.80363e-06
27.7317 -0.00130231 -4.70325e-06
27.9302 -0.00128383 -4.60413e-06
28.1333 -0.00126533 -4.5038e-06
28.3415 -0.00124678 -4.40605e-06
28.5554 -0.00122815 -4.30729e-06
28.7758 -0.00120938 -4.20854e-06
29.0035 -0.00119044 -4.1103e-06
29.2396 -0.00117127 -4.01191e-06
29.4858 -0.00115176 -3.91107e-06
29.7441 -0.00113182 -3.8098e-06
30.0173 -0.00111128 -3.70645e-06
30.3101 -0.00108989 -3.60048e-06
30.6297 -0.00106724 -3.48858e-06
30.9905 -0.0010425 -3.36825e-06
31.4301 -0.00101351 -3.22836e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1QuantumOneLoop/GAp_OneLoopFRG.txt <==
-31.4301 -0.00101356 3.22888e-06
-30.9905 -0.00104256 3.36849e-06
-30.6297 -0.0010673 3.48916e-06
-30.3101 -0.00108996 3.6009e-06
-30.0173 -0.00111135 3.70748e-06
-29.7441 -0.00113189 3.8108e-06
-29.4858 -0.00115184 3.91201e-06
-29.2396 -0.00117134 4.01185e-06
-29.0035 -0.00119052 4.11085e-06
-28.7758 -0.00120947 4.2094e-06
-28.5554 -0.00122823 4.30779e-06
-28.3415 -0.00124687 4.40627e-06
-28.1333 -0.00126542 4.50504e-06
-27.9302 -0.00128393 4.60425e-06
-27.7317 -0.0013024 4.70405e-06
-27.5373 -0.00132088 4.80457e-06
-27.3468 -0.00133938 4.90591e-06
-27.1598 -0.00135792 5.00817e-06
-26.9761 -0.00137651 5.11144e-06
-26.7954 -0.00139517 5.21581e-06
-26.6174 -0.00141392 5.32135e-06
-26.4421 -0.00143276 5.42814e-06
-26.2693 -0.00145171 5.53625e-06
-26.0988 -0.00147078 5.64575e-06
-25.9304 -0.00148997 5.7567e-06
-25.7641 -0.00150931 5.86917e-06
-25.5998 -0.00152878 5.98321e-06
-25.4373 -0.00154841 6.0989e-06
-25.2766 -0.00156821 6.2163e-06
-25.1175 -0.00158817 6.33546e-06
-24.9601 -0.00160831 6.45644e-06
-24.8041 -0.00162864 6.57931e-06
-24.6496 -0.00164916 6.70412e-06
-24.4966 -0.00166988 6.83094e-06
-24.3448 -0.0016908 6.95983e-06
-24.1944 -0.00171194 7.09086e-06
-24.0451 -0.0017333 7.22407e-06
-23.8971 -0.00175489 7.35955e-06
-23.7502 -0.00177671 7.49735e-06
-23.6044 -0.00179877 7.63754e-06
-23.4597 -0.00182108 7.78019e-06
-23.316 -0.00184365 7.92536e-06
-23.1733 -0.00186648 8.07313e-06
-23.0316 -0.00188958 8.22357e-06
-22.8908 -0.00191295 8.37675e-06
-22.7509 -0.0019366 8.53274e-06
-22.6118 -0.00196055 8.69162e-06
-22.4736 -0.0019848 8.85347e-06
-22.3363 -0.00200935 9.01838e-06
-22.1997 -0.00203421 9.18641e-06
-22.0639 -0.00205939 9.35766e-06
-21.9288 -0.0020849 9.53222e-06
-21.7945 -0.00211074 9.71016e-06
-21.6609 -0.00213693 9.89159e-06
-21.528 -0.00216347 1.00766e-05
-21.3958 -0.00219037 1.02653e-05
-21.2642 -0.00221763 1.04577e-05
-21.1332 -0.00224527 1.06541e-05
-21.0029 -0.0022733 1.08544e-05
-20.8732 -0.00230172 1.10588e-05
-20.7441 -0.00233055 1.12673e-05
-20.6156 -0.00235979 1.14802e-05
-20.4876 -0.00238945 1.16976e-05
-20.3602 -0.00241954 1.19195e-05
-20.2333 -0.00245007 1.2146e-05
-20.1069 -0.00248106 1.23774e-05
-19.9811 -0.0025125 1.26137e-05
-19.8557 -0.00254442 1.28551e-05
-19.7309 -0.00257683 1.31017e-05
-19.6065 -0.00260973 1.33537e-05
-19.4826 -0.00264313 1.36112e-05
-19.3592 -0.00267706 1.38744e-05
-19.2362 -0.00271151 1.41434e-05
-19.1137 -0.0027465 1.44184e-05
-18.9916 -0.00278206 1.46996e-05
-18.8699 -0.00281817 1.49871e-05
-18.7487 -0.00285488 1.52812e-05
-18.6278 -0.00289217 1.5582e-05
-18.5074 -0.00293008 1.58897e-05
-18.3873 -0.00296861 1.62045e-05
-18.2676 -0.00300778 1.65267e-05
-18.1483 -0.0030476 1.68564e-05
-18.0294 -0.00308809 1.71939e-05
-17.9108 -0.00312927 1.75394e-05
-17.7926 -0.00317115 1.78932e-05
-17.6748 -0.00321375 1.82554e-05
-17.5572 -0.00325709 1.86265e-05
-17.4401 -0.00330119 1.90065e-05
-17.3232 -0.00334605 1.93959e-05
-17.2067 -0.00339172 1.97948e-05
-17.0905 -0.00343819 2.02036e-05
-16.9746 -0.0034855 2.06227e-05
-16.859 -0.00353366 2.10522e-05
-16.7437 -0.0035827 2.14926e-05
-16.6288 -0.00363264 2.19443e-05
-16.5141 -0.0036835 2.24075e-05
-16.3997 -0.00373531 2.28826e-05
-16.2856 -0.00378808 2.337e-05
-16.1717 -0.00384186 2.38702e-05
-16.0582 -0.00389665 2.43835e-05
-15.9449 -0.00395249 2.49104e-05
-15.8319 -0.00400941 2.54513e-05
-15.7191 -0.00406743 2.60067e-05
-15.6066 -0.00412659 2.65771e-05
-15.4943 -0.00418691 2.7163e-05
-15.3823 -0.00424843 2.77649e-05
-15.2705 -0.00431118 2.83834e-05
-15.159 -0.00437519 2.90191e-05
-15.0477 -0.0044405 2.96725e-05
-14.9367 -0.00450714 3.03442e-05
-14.8258 -0.00457516 3.1035e-05
-14.7152 -0.00464459 3.17455e-05
-14.6049 -0.00471547 3.24764e-05
-14.4947 -0.00478784 3.32284e-05
-14.3848 -0.00486175 3.40024e-05
-14.275 -0.00493724 3.4799e-05
-14.1655 -0.00501436 3.56192e-05
-14.0562 -0.00509315 3.64638e-05
-13.9471 -0.00517366 3.73338e-05
-13.8382 -0.00525595 3.823e-05
-13.7294 -0.00534007 3.91535e-05
-13.6209 -0.00542608 4.01053e-05
-13.5126 -0.00551403 4.10866e-05
-13.4044 -0.00560398 4.20984e-05
-13.2965 -0.00569599 4.3142e-05
-13.1887 -0.00579014 4.42186e-05
-13.0811 -0.00588648 4.53295e-05
-12.9737 -0.00598508 4.64761e-05
-12.8664 -0.00608603 4.76599e-05
-12.7593 -0.00618939 4.88823e-05
-12.6524 -0.00629524 5.01449e-05
-12.5457 -0.00640367 5.14494e-05
-12.4391 -0.00651475 5.27976e-05
-12.3327 -0.00662859 5.41913e-05
-12.2265 -0.00674526 5.56324e-05
-12.1204 -0.00686487 5.7123e-05
-12.0144 -0.00698752 5.86651e-05
-11.9086 -0.00711331 6.02611e-05
-11.803 -0.00724235 6.19132e-05
-11.6975 -0.00737476 6.36241e-05
-11.5922 -0.00751065 6.53962e-05
-11.487 -0.00765015 6.72325e-05
-11.3819 -0.00779339 6.91357e-05
-11.277 -0.0079405 7.1109e-05
-11.1722 -0.00809163 7.31556e-05
-11.0676 -0.00824693 7.5279e-05
-10.9631 -0.00840655 7.74827e-05
-10.8587 -0.00857065 7.97707e-05
-10.7545 -0.00873941 8.21469e-05
-10.6503 -0.00891301 8.46157e-05
-10.5463 -0.00909162 8.71816e-05
-10.4425 -0.00927546 8.98495e-05
-10.3387 -0.00946473 9.26244e-05
-10.2351 -0.00965964 9.55118e-05
-10.1316 -0.00986042 9.85174e-05
-10.0282 -0.0100673 0.000101647
-9.92496 -0.0102806 0.000104908
-9.82181 -0.0105005 0.000108307
-9.71877 -0.0107273 0.00011185
-9.61583 -0.0109613 0.000115547
-9.51301 -0.0112028 0.000119405
-9.4103 -0.0114522 0.000123433
-9.30769 -0.0117097 0.00012764
-9.20518 -0.0119759 0.000132038
-9.10278 -0.0122509 0.000136636
-9.00048 -0.0125353 0.000141446
-8.89828 -0.0128295 0.000146481
-8.79618 -0.0131339 0.000151754
-8.69417 -0.0134491 0.00015728
-8.59226 -0.0137755 0.000163072
-8.49044 -0.0141136 0.000169149
-8.38872 -0.0144641 0.000175527
-8.28708 -0.0148276 0.000182226
-8.18554 -0.0152047 0.000189266
-8.08408 -0.0155962 0.000196669
-7.98271 -0.0160026 0.000204458
-7.88143 -0.016425 0.000212661
-7.78023 -0.016864 0.000221304
-7.67911 -0.0173206 0.000230417
-7.57807 -0.0177958 0.000240033
-7.47712 -0.0182905 0.000250188
-7.37624 -0.0188059 0.000260919
-7.27544 -0.0193431 0.000272269
-7.17471 -0.0199035 0.000284283
-7.07406 -0.0204883 0.000297011
-6.97348 -0.0210991 0.000310506
-6.87298 -0.0217373 0.000324828
-6.77254 -0.0224048 0.000340042
-6.67218 -0.0231032 0.000356218
-6.57188 -0.0238347 0.000373434
-6.47166 -0.0246012 0.000391777
-6.37149 -0.0254052 0.00041134
-6.2714 -0.0262491 0.000432227
-6.17136 -0.0271357 0.000454554
-6.07139 -0.0280679 0.000478447
-5.97148 -0.0290489 0.000504049
-5.87163 -0.0300823 0.000531515
-5.77184 -0.0311718 0.00056102
-5.67211 -0.0323217 0.00059276
-5.57243 -0.0335366 0.000626952
-5.47281 -0.0348215 0.000663841
-5.37325 -0.0361821 0.000703701
-5.27373 -0.0376244 0.000746842
-5.17427 -0.0391553 0.000793612
-5.07487 -0.0407822 0.000844406
-4.97551 -0.0425135 0.000899674
-4.8762 -0.0443585 0.000959926
-4.77694 -0.0463275 0.00102575
-4.67772 -0.0484322 0.0010978
-4.57855 -0.0506854 0.00117687
-4.47943 -0.0531019 0.00126383
-4.38035 -0.0556982 0.00135972
-4.28131 -0.0584928 0.00146573
-4.18232 -0.0615071 0.00158327
-4.08336 -0.0647651 0.00171397
-3.98445 -0.0682947 0.00185979
-3.88557 -0.0721276 0.00202302
-3.78673 -0.0763007 0.0022064
-3.68793 -0.0808566 0.00241324
-3.58916 -0.085845 0.0026475
-3.49043 -0.0913243 0.00291402
-3.39173 -0.0973633 0.00321874
-3.29307 -0.104044 0.00356898
-3.19443 -0.111464 0.00397385
-3.09583 -0.119741 0.00444485
-2.99725 -0.129017 0.00499656
-2.89871 -0.13947 0.00564778
-2.80019 -0.151316 0.00642299
-2.7017 -0.164827 0.00735453
-2.60323 -0.180348 0.0084859
-2.50479 -0.198326 0.00987655
-2.40638 -0.21934 0.0116095
-2.30798 -0.244166 0.0138034
-2.20961 -0.273856 0.0166326
-2.11126 -0.309882 0.0203612
-2.01293 -0.354351 0.0254051
-1.91462 -0.4104 0.0324492
-1.81632 -0.482897 0.0426857
-1.71804 -0.579804 0.0583408
-1.61978 -0.715064 0.0839642
-1.52154 -0.915369 0.130064
-1.42331 -1.23842 0.225529
-1.32509 -1.8317 0.474408
-1.22689 -3.13799 1.47505
-1.12869 -2.1805 8.286
-1.03051 4.15716 2.35004
-0.932337 2.51147 0.624421
-0.834173 1.78225 0.271097
-0.736016 1.40798 0.14751
-0.637867 1.18732 0.0904443
-0.539723 1.04602 0.0592442
-0.441585 0.951379 0.0400396
-0.343451 0.887049 0.0270497
-0.24532 0.844187 0.0174902
-0.147191 0.817824 0.00984608
-0.0490634 0.805246 0.00318142
0.0490634 0.805246 -0.00318142
0.147191 0.817824 -0.00984608
0.24532 0.844187 -0.0174902
0.343451 0.887049 -0.0270497
0.441585 0.951379 -0.0400396
0.539723 1.04602 -0.0592442
0.637867 1.18732 -0.0904443
0.736016 1.40798 -0.14751
0.834173 1.78225 -0.271097
0.932337 2.51147 -0.624421
1.03051 4.15716 -2.35004
1.12869 -2.1805 -8.286
1.22689 -3.13799 -1.47505
1.32509 -1.8317 -0.474408
1.42331 -1.23842 -0.225529
1.52154 -0.915369 -0.130064
1.61978 -0.715064 -0.0839642
1.71804 -0.579804 -0.0583408
1.81632 -0.482897 -0.0426857
1.91462 -0.4104 -0.0324492
2.01293 -0.354351 -0.0254051
2.11126 -0.309882 -0.0203612
2.20961 -0.273856 -0.0166326
2.30798 -0.244166 -0.0138034
2.40638 -0.21934 -0.0116095
2.50479 -0.198326 -0.00987655
2.60323 -0.180348 -0.0084859
2.7017 -0.164827 -0.00735453
2.80019 -0.151316 -0.00642299
2.89871 -0.13947 -0.00564778
2.99725 -0.129017 -0.00499656
3.09583 -0.119741 -0.00444485
3.19443 -0.111464 -0.00397385
3.29307 -0.104044 -0.00356898
3.39173 -0.0973633 -0.00321874
3.49043 -0.0913243 -0.00291402
3.58916 -0.085845 -0.0026475
3.68793 -0.0808566 -0.00241324
3.78673 -0.0763007 -0.0022064
3.88557 -0.0721276 -0.00202302
3.98445 -0.0682947 -0.00185979
4.08336 -0.0647651 -0.00171397
4.18232 -0.0615071 -0.00158327
4.28131 -0.0584928 -0.00146573
4.38035 -0.0556982 -0.00135972
4.47943 -0.0531019 -0.00126383
4.57855 -0.0506854 -0.00117687
4.67772 -0.0484322 -0.0010978
4.77694 -0.0463275 -0.00102575
4.8762 -0.0443585 -0.000959926
4.97551 -0.0425135 -0.000899674
5.07487 -0.0407822 -0.000844406
5.17427 -0.0391553 -0.000793612
5.27373 -0.0376244 -0.000746842
5.37325 -0.0361821 -0.000703701
5.47281 -0.0348215 -0.000663841
5.57243 -0.0335366 -0.000626952
5.67211 -0.0323217 -0.00059276
5.77184 -0.0311718 -0.00056102
5.87163 -0.0300823 -0.000531515
5.97148 -0.0290489 -0.000504049
6.07139 -0.0280679 -0.000478447
6.17136 -0.0271357 -0.000454554
6.2714 -0.0262491 -0.000432227
6.37149 -0.0254052 -0.00041134
6.47166 -0.0246012 -0.000391777
6.57188 -0.0238347 -0.000373434
6.67218 -0.0231032 -0.000356218
6.77254 -0.0224048 -0.000340042
6.87298 -0.0217373 -0.000324828
6.97348 -0.0210991 -0.000310506
7.07406 -0.0204883 -0.000297011
7.17471 -0.0199035 -0.000284283
7.27544 -0.0193431 -0.000272269
7.37624 -0.0188059 -0.000260919
7.47712 -0.0182905 -0.000250188
7.57807 -0.0177958 -0.000240033
7.67911 -0.0173206 -0.000230417
7.78023 -0.016864 -0.000221304
7.88143 -0.016425 -0.000212661
7.98271 -0.0160026 -0.000204458
8.08408 -0.0155962 -0.000196669
8.18554 -0.0152047 -0.000189266
8.28708 -0.0148276 -0.000182226
8.38872 -0.0144641 -0.000175527
8.49044 -0.0141136 -0.000169149
8.59226 -0.0137755 -0.000163072
8.69417 -0.0134491 -0.00015728
8.79618 -0.0131339 -0.000151754
8.89828 -0.0128295 -0.000146481
9.00048 -0.0125353 -0.000141446
9.10278 -0.0122509 -0.000136636
9.20518 -0.0119759 -0.000132038
9.30769 -0.0117097 -0.00012764
9.4103 -0.0114522 -0.000123433
9.51301 -0.0112028 -0.000119405
9.61583 -0.0109613 -0.000115547
9.71877 -0.0107273 -0.00011185
9.82181 -0.0105005 -0.000108307
9.92496 -0.0102806 -0.000104908
10.0282 -0.0100673 -0.000101647
10.1316 -0.00986042 -9.85174e-05
10.2351 -0.00965964 -9.55118e-05
10.3387 -0.00946473 -9.26244e-05
10.4425 -0.00927546 -8.98495e-05
10.5463 -0.00909162 -8.71816e-05
10.6503 -0.00891301 -8.46157e-05
10.7545 -0.00873941 -8.21469e-05
10.8587 -0.00857065 -7.97707e-05
10.9631 -0.00840655 -7.74827e-05
11.0676 -0.00824693 -7.5279e-05
11.1722 -0.00809163 -7.31556e-05
11.277 -0.0079405 -7.1109e-05
11.3819 -0.00779339 -6.91357e-05
11.487 -0.00765015 -6.72325e-05
11.5922 -0.00751065 -6.53962e-05
11.6975 -0.00737476 -6.36241e-05
11.803 -0.00724235 -6.19132e-05
11.9086 -0.00711331 -6.02611e-05
12.0144 -0.00698752 -5.86651e-05
12.1204 -0.00686487 -5.7123e-05
12.2265 -0.00674526 -5.56324e-05
12.3327 -0.00662859 -5.41913e-05
12.4391 -0.00651475 -5.27976e-05
12.5457 -0.00640367 -5.14494e-05
12.6524 -0.00629524 -5.01449e-05
12.7593 -0.00618939 -4.88823e-05
12.8664 -0.00608603 -4.76599e-05
12.9737 -0.00598508 -4.64761e-05
13.0811 -0.00588648 -4.53295e-05
13.1887 -0.00579014 -4.42186e-05
13.2965 -0.00569599 -4.3142e-05
13.4044 -0.00560398 -4.20984e-05
13.5126 -0.00551403 -4.10866e-05
13.6209 -0.00542608 -4.01053e-05
13.7294 -0.00534007 -3.91535e-05
13.8382 -0.00525595 -3.823e-05
13.9471 -0.00517366 -3.73338e-05
14.0562 -0.00509315 -3.64638e-05
14.1655 -0.00501436 -3.56192e-05
14.275 -0.00493724 -3.4799e-05
14.3848 -0.00486175 -3.40024e-05
14.4947 -0.00478784 -3.32284e-05
14.6049 -0.00471547 -3.24764e-05
14.7152 -0.00464459 -3.17455e-05
14.8258 -0.00457516 -3.1035e-05
14.9367 -0.00450714 -3.03442e-05
15.0477 -0.0044405 -2.96725e-05
15.159 -0.00437519 -2.90191e-05
15.2705 -0.00431118 -2.83834e-05
15.3823 -0.00424843 -2.77649e-05
15.4943 -0.00418691 -2.7163e-05
15.6066 -0.00412659 -2.65771e-05
15.7191 -0.00406743 -2.60067e-05
15.8319 -0.00400941 -2.54513e-05
15.9449 -0.00395249 -2.49104e-05
16.0582 -0.00389665 -2.43835e-05
16.1717 -0.00384186 -2.38702e-05
16.2856 -0.00378808 -2.337e-05
16.3997 -0.00373531 -2.28826e-05
16.5141 -0.0036835 -2.24075e-05
16.6288 -0.00363264 -2.19443e-05
16.7437 -0.0035827 -2.14926e-05
16.859 -0.00353366 -2.10522e-05
16.9746 -0.0034855 -2.06227e-05
17.0905 -0.00343819 -2.02036e-05
17.2067 -0.00339172 -1.97948e-05
17.3232 -0.00334605 -1.93959e-05
17.4401 -0.00330119 -1.90065e-05
17.5572 -0.00325709 -1.86265e-05
17.6748 -0.00321375 -1.82554e-05
17.7926 -0.00317115 -1.78932e-05
17.9108 -0.00312927 -1.75394e-05
18.0294 -0.00308809 -1.71939e-05
18.1483 -0.0030476 -1.68564e-05
18.2676 -0.00300778 -1.65267e-05
18.3873 -0.00296861 -1.62045e-05
18.5074 -0.00293008 -1.58897e-05
18.6278 -0.00289217 -1.5582e-05
18.7487 -0.00285488 -1.52812e-05
18.8699 -0.00281817 -1.49871e-05
18.9916 -0.00278206 -1.46996e-05
19.1137 -0.0027465 -1.44184e-05
19.2362 -0.00271151 -1.41434e-05
19.3592 -0.00267706 -1.38744e-05
19.4826 -0.00264313 -1.36112e-05
19.6065 -0.00260973 -1.33537e-05
19.7309 -0.00257683 -1.31017e-05
19.8557 -0.00254442 -1.28551e-05
19.9811 -0.0025125 -1.26137e-05
20.1069 -0.00248106 -1.23774e-05
20.2333 -0.00245007 -1.2146e-05
20.3602 -0.00241954 -1.19195e-05
20.4876 -0.00238945 -1.16976e-05
20.6156 -0.00235979 -1.14802e-05
20.7441 -0.00233055 -1.12673e-05
20.8732 -0.00230172 -1.10588e-05
21.0029 -0.0022733 -1.08544e-05
21.1332 -0.00224527 -1.06541e-05
21.2642 -0.00221763 -1.04577e-05
21.3958 -0.00219037 -1.02653e-05
21.528 -0.00216347 -1.00766e-05
21.6609 -0.00213693 -9.89159e-06
21.7945 -0.00211074 -9.71016e-06
21.9288 -0.0020849 -9.53222e-06
22.0639 -0.00205939 -9.35766e-06
22.1997 -0.00203421 -9.18641e-06
22.3363 -0.00200935 -9.01838e-06
22.4736 -0.0019848 -8.85347e-06
22.6118 -0.00196055 -8.69162e-06
22.7509 -0.0019366 -8.53274e-06
22.8908 -0.00191295 -8.37675e-06
23.0316 -0.00188958 -8.22357e-06
23.1733 -0.00186648 -8.07313e-06
23.316 -0.00184365 -7.92536e-06
23.4597 -0.00182108 -7.78019e-06
23.6044 -0.00179877 -7.63754e-06
23.7502 -0.00177671 -7.49735e-06
23.8971 -0.00175489 -7.35955e-06
24.0451 -0.0017333 -7.22407e-06
24.1944 -0.00171194 -7.09086e-06
24.3448 -0.0016908 -6.95983e-06
24.4966 -0.00166988 -6.83094e-06
24.6496 -0.00164916 -6.70412e-06
24.8041 -0.00162864 -6.57931e-06
24.9601 -0.00160831 -6.45644e-06
25.1175 -0.00158817 -6.33546e-06
25.2766 -0.00156821 -6.2163e-06
25.4373 -0.00154841 -6.0989e-06
25.5998 -0.00152878 -5.98321e-06
25.7641 -0.00150931 -5.86917e-06
25.9304 -0.00148997 -5.7567e-06
26.0988 -0.00147078 -5.64575e-06
26.2693 -0.00145171 -5.53625e-06
26.4421 -0.00143276 -5.42814e-06
26.6174 -0.00141392 -5.32135e-06
26.7954 -0.00139517 -5.21581e-06
26.9761 -0.00137651 -5.11144e-06
27.1598 -0.00135792 -5.00817e-06
27.3468 -0.00133938 -4.90591e-06
27.5373 -0.00132088 -4.80457e-06
27.7317 -0.0013024 -4.70405e-06
27.9302 -0.00128393 -4.60425e-06
28.1333 -0.00126542 -4.50504e-06
28.3415 -0.00124687 -4.40627e-06
28.5554 -0.00122823 -4.30779e-06
28.7758 -0.00120947 -4.2094e-06
29.0035 -0.00119052 -4.11085e-06
29.2396 -0.00117134 -4.01185e-06
29.4858 -0.00115184 -3.91201e-06
29.7441 -0.00113189 -3.8108e-06
30.0173 -0.00111135 -3.70748e-06
30.3101 -0.00108996 -3.6009e-06
30.6297 -0.0010673 -3.48916e-06
30.9905 -0.00104256 -3.36849e-06
31.4301 -0.00101356 -3.22888e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1QuantumOneLoop/GRpOneLoop.txt <==
-31.4301 -0.00101358 -3.22898e-06
-30.9905 -0.00104258 -3.3686e-06
-30.6297 -0.00106732 -3.48927e-06
-30.3101 -0.00108998 -3.60102e-06
-30.0173 -0.00111137 -3.7076e-06
-29.7441 -0.00113191 -3.81093e-06
-29.4858 -0.00115186 -3.91214e-06
-29.2396 -0.00117136 -4.01199e-06
-29.0035 -0.00119055 -4.11099e-06
-28.7758 -0.00120949 -4.20955e-06
-28.5554 -0.00122825 -4.30795e-06
-28.3415 -0.00124689 -4.40644e-06
-28.1333 -0.00126545 -4.50521e-06
-27.9302 -0.00128395 -4.60443e-06
-27.7317 -0.00130243 -4.70424e-06
-27.5373 -0.00132091 -4.80476e-06
-27.3468 -0.0013394 -4.9061e-06
-27.1598 -0.00135794 -5.00837e-06
-26.9761 -0.00137654 -5.11165e-06
-26.7954 -0.0013952 -5.21602e-06
-26.6174 -0.00141395 -5.32157e-06
-26.4421 -0.00143279 -5.42837e-06
-26.2693 -0.00145174 -5.53649e-06
-26.0988 -0.00147081 -5.64599e-06
-25.9304 -0.00149001 -5.75695e-06
-25.7641 -0.00150934 -5.86943e-06
-25.5998 -0.00152882 -5.98349e-06
-25.4373 -0.00154845 -6.09918e-06
-25.2766 -0.00156824 -6.21659e-06
-25.1175 -0.00158821 -6.33575e-06
-24.9601 -0.00160835 -6.45675e-06
-24.8041 -0.00162868 -6.57962e-06
-24.6496 -0.0016492 -6.70445e-06
-24.4966 -0.00166992 -6.83128e-06
-24.3448 -0.00169084 -6.96018e-06
-24.1944 -0.00171198 -7.09122e-06
-24.0451 -0.00173334 -7.22445e-06
-23.8971 -0.00175493 -7.35993e-06
-23.7502 -0.00177676 -7.49775e-06
-23.6044 -0.00179882 -7.63795e-06
-23.4597 -0.00182113 -7.78061e-06
-23.316 -0.0018437 -7.9258e-06
-23.1733 -0.00186653 -8.07358e-06
-23.0316 -0.00188963 -8.22403e-06
-22.8908 -0.001913 -8.37722e-06
-22.7509 -0.00193666 -8.53323e-06
-22.6118 -0.00196061 -8.69213e-06
-22.4736 -0.00198485 -8.854e-06
-22.3363 -0.00200941 -9.01892e-06
-22.1997 -0.00203427 -9.18697e-06
-22.0639 -0.00205945 -9.35824e-06
-21.9288 -0.00208496 -9.53281e-06
-21.7945 -0.00211081 -9.71077e-06
-21.6609 -0.002137 -9.89222e-06
-21.528 -0.00216354 -1.00772e-05
-21.3958 -0.00219044 -1.02659e-05
-21.2642 -0.0022177 -1.04584e-05
-21.1332 -0.00224535 -1.06548e-05
-21.0029 -0.00227338 -1.08551e-05
-20.8732 -0.0023018 -1.10595e-05
-20.7441 -0.00233063 -1.12681e-05
-20.6156 -0.00235987 -1.14811e-05
-20.4876 -0.00238953 -1.16984e-05
-20.3602 -0.00241963 -1.19203e-05
-20.2333 -0.00245016 -1.21469e-05
-20.1069 -0.00248115 -1.23783e-05
-19.9811 -0.0025126 -1.26147e-05
-19.8557 -0.00254452 -1.28561e-05
-19.7309 -0.00257693 -1.31027e-05
-19.6065 -0.00260983 -1.33548e-05
-19.4826 -0.00264324 -1.36123e-05
-19.3592 -0.00267716 -1.38755e-05
-19.2362 -0.00271162 -1.41445e-05
-19.1137 -0.00274662 -1.44196e-05
-18.9916 -0.00278217 -1.47008e-05
-18.8699 -0.00281829 -1.49884e-05
-18.7487 -0.002855 -1.52825e-05
-18.6278 -0.0028923 -1.55833e-05
-18.5074 -0.00293021 -1.58911e-05
-18.3873 -0.00296874 -1.6206e-05
-18.2676 -0.00300791 -1.65282e-05
-18.1483 -0.00304774 -1.68579e-05
-18.0294 -0.00308823 -1.71955e-05
-17.9108 -0.00312942 -1.75411e-05
-17.7926 -0.0031713 -1.78949e-05
-17.6748 -0.00321391 -1.82572e-05
-17.5572 -0.00325725 -1.86283e-05
-17.4401 -0.00330135 -1.90084e-05
-17.3232 -0.00334622 -1.93978e-05
-17.2067 -0.00339189 -1.97968e-05
-17.0905 -0.00343837 -2.02057e-05
-16.9746 -0.00348568 -2.06248e-05
-16.859 -0.00353385 -2.10544e-05
-16.7437 -0.00358289 -2.14949e-05
-16.6288 -0.00363284 -2.19466e-05
-16.5141 -0.0036837 -2.24099e-05
-16.3997 -0.00373552 -2.28851e-05
-16.2856 -0.0037883 -2.33726e-05
-16.1717 -0.00384208 -2.38729e-05
-16.0582 -0.00389687 -2.43863e-05
-15.9449 -0.00395272 -2.49133e-05
-15.8319 -0.00400965 -2.54543e-05
-15.7191 -0.00406768 -2.60098e-05
-15.6066 -0.00412684 -2.65804e-05
-15.4943 -0.00418717 -2.71664e-05
-15.3823 -0.0042487 -2.77684e-05
-15.2705 -0.00431145 -2.83871e-05
-15.159 -0.00437547 -2.90228e-05
-15.0477 -0.00444079 -2.96764e-05
-14.9367 -0.00450745 -3.03483e-05
-14.8258 -0.00457547 -3.10393e-05
-14.7152 -0.00464491 -3.17499e-05
-14.6049 -0.0047158 -3.2481e-05
-14.4947 -0.00478818 -3.32332e-05
-14.3848 -0.0048621 -3.40073e-05
-14.275 -0.0049376 -3.48041e-05
-14.1655 -0.00501473 -3.56245e-05
-14.0562 -0.00509353 -3.64693e-05
-13.9471 -0.00517406 -3.73395e-05
-13.8382 -0.00525636 -3.8236e-05
-13.7294 -0.0053405 -3.91597e-05
-13.6209 -0.00542652 -4.01118e-05
-13.5126 -0.00551448 -4.10933e-05
-13.4044 -0.00560444 -4.21054e-05
-13.2965 -0.00569648 -4.31493e-05
-13.1887 -0.00579064 -4.42262e-05
-13.0811 -0.00588699 -4.53374e-05
-12.9737 -0.00598562 -4.64844e-05
-12.8664 -0.00608658 -4.76685e-05
-12.7593 -0.00618996 -4.88913e-05
-12.6524 -0.00629583 -5.01543e-05
-12.5457 -0.00640428 -5.14592e-05
-12.4391 -0.00651538 -5.28079e-05
-12.3327 -0.00662924 -5.4202e-05
-12.2265 -0.00674594 -5.56436e-05
-12.1204 -0.00686557 -5.71346e-05
-12.0144 -0.00698825 -5.86773e-05
-11.9086 -0.00711406 -6.02738e-05
-11.803 -0.00724313 -6.19266e-05
-11.6975 -0.00737557 -6.3638e-05
-11.5922 -0.00751149 -6.54108e-05
-11.487 -0.00765102 -6.72478e-05
-11.3819 -0.00779429 -6.91517e-05
-11.277 -0.00794144 -7.11258e-05
-11.1722 -0.00809261 -7.31732e-05
-11.0676 -0.00824794 -7.52974e-05
-10.9631 -0.0084076 -7.75021e-05
-10.8587 -0.00857174 -7.9791e-05
-10.7545 -0.00874055 -8.21683e-05
-10.6503 -0.00891419 -8.46382e-05
-10.5463 -0.00909285 -8.72052e-05
-10.4425 -0.00927674 -8.98743e-05
-10.3387 -0.00946606 -9.26505e-05
-10.2351 -0.00966103 -9.55393e-05
-10.1316 -0.00986187 -9.85463e-05
-10.0282 -0.0100688 -0.000101678
-9.92496 -0.0102822 -0.00010494
-9.82181 -0.0105021 -0.000108341
-9.71877 -0.010729 -0.000111886
-9.61583 -0.0109631 -0.000115585
-9.51301 -0.0112047 -0.000119445
-9.4103 -0.0114541 -0.000123475
-9.30769 -0.0117118 -0.000127685
-9.20518 -0.011978 -0.000132085
-9.10278 -0.0122531 -0.000136686
-9.00048 -0.0125377 -0.000141499
-8.89828 -0.012832 -0.000146537
-8.79618 -0.0131365 -0.000151814
-8.69417 -0.0134518 -0.000157343
-8.59226 -0.0137783 -0.000163139
-8.49044 -0.0141166 -0.00016922
-8.38872 -0.0144672 -0.000175603
-8.28708 -0.0148309 -0.000182306
-8.18554 -0.0152082 -0.000189351
-8.08408 -0.0155998 -0.00019676
-7.98271 -0.0160065 -0.000204556
-7.88143 -0.016429 -0.000212765
-7.78023 -0.0168682 -0.000221415
-7.67911 -0.0173251 -0.000230535
-7.57807 -0.0178005 -0.00024016
-7.47712 -0.0182955 -0.000250324
-7.37624 -0.0188111 -0.000261065
-7.27544 -0.0193487 -0.000272426
-7.17471 -0.0199094 -0.000284451
-7.07406 -0.0204946 -0.000297192
-6.97348 -0.0211057 -0.000310701
-6.87298 -0.0217443 -0.000325038
-6.77254 -0.0224122 -0.000340269
-6.67218 -0.0231112 -0.000356463
-6.57188 -0.0238431 -0.000373699
-6.47166 -0.0246102 -0.000392064
-6.37149 -0.0254148 -0.000411651
-6.2714 -0.0262594 -0.000432565
-6.17136 -0.0271467 -0.000454921
-6.07139 -0.0280796 -0.000478847
-5.97148 -0.0290615 -0.000504485
-5.87163 -0.0300957 -0.000531991
-5.77184 -0.0311863 -0.000561541
-5.67211 -0.0323372 -0.000593331
-5.57243 -0.0335533 -0.000627578
-5.47281 -0.0348396 -0.00066453
-5.37325 -0.0362016 -0.00070446
-5.27373 -0.0376455 -0.000747679
-5.17427 -0.0391781 -0.000794537
-5.07487 -0.0408069 -0.000845431
-4.97551 -0.0425404 -0.000900813
-4.8762 -0.0443877 -0.000961194
-4.77694 -0.0463594 -0.00102716
-4.67772 -0.0484671 -0.00109939
-4.57855 -0.0507237 -0.00117865
-4.47943 -0.0531439 -0.00126583
-4.38035 -0.0557443 -0.00136198
-4.28131 -0.0585437 -0.00146829
-4.18232 -0.0615634 -0.00158617
-4.08336 -0.0648275 -0.00171728
-3.98445 -0.0683641 -0.00186358
-3.88557 -0.0722051 -0.00202737
-3.78673 -0.0763873 -0.00221142
-3.68793 -0.0809538 -0.00241905
-3.58916 -0.0859546 -0.00265427
-3.49043 -0.0914484 -0.00292196
-3.39173 -0.0975044 -0.00322809
-3.29307 -0.104205 -0.00358005
-3.19443 -0.111649 -0.00398706
-3.09583 -0.119954 -0.00446072
-2.99725 -0.129265 -0.0050158
-2.89871 -0.13976 -0.00567129
-2.80019 -0.151656 -0.006452
-2.7017 -0.165231 -0.00739073
-2.60323 -0.180832 -0.00853161
-2.50479 -0.198911 -0.00993508
-2.40638 -0.220056 -0.0116856
-2.30798 -0.245053 -0.0139042
-2.20961 -0.274972 -0.0167689
-2.11126 -0.31131 -0.0205502
-2.01293 -0.356219 -0.0256751
-1.91462 -0.412905 -0.032849
-1.81632 -0.486363 -0.0433056
-1.71804 -0.584796 -0.0593602
-1.61978 -0.722643 -0.0857791
-1.52154 -0.927742 -0.133679
-1.42331 -1.26086 -0.234071
-1.32509 -1.87937 -0.50133
-1.22689 -3.25429 -1.62217
-1.12869 -1.14414 -8.70951
-1.03051 3.9836 -2.08204
-0.932337 2.42622 -0.580211
-0.834173 1.73723 -0.257272
-0.736016 1.3794 -0.14152
-0.637867 1.16683 -0.0873322
-0.539723 1.03005 -0.0574427
-0.441585 0.938126 -0.0389299
-0.343451 0.875507 -0.0263498
-0.24532 0.833722 -0.0170591
-0.147191 0.807996 -0.00961083
-0.0490634 0.795715 -0.00310656
0.0490634 0.795715 0.00310656
0.147191 0.807996 0.00961083
0.24532 0.833722 0.0170591
0.343451 0.875507 0.0263498
0.441585 0.938126 0.0389299
0.539723 1.03005 0.0574427
0.637867 1.16683 0.0873322
0.736016 1.3794 0.14152
0.834173 1.73723 0.257272
0.932337 2.42622 0.580211
1.03051 3.9836 2.08204
1.12869 -1.14414 8.70951
1.22689 -3.25429 1.62217
1.32509 -1.87937 0.50133
1.42331 -1.26086 0.234071
1.52154 -0.927742 0.133679
1.61978 -0.722643 0.0857791
1.71804 -0.584796 0.0593602
1.81632 -0.486363 0.0433056
1.91462 -0.412905 0.032849
2.01293 -0.356219 0.0256751
2.11126 -0.31131 0.0205502
2.20961 -0.274972 0.0167689
2.30798 -0.245053 0.0139042
2.40638 -0.220056 0.0116856
2.50479 -0.198911 0.00993508
2.60323 -0.180832 0.00853161
2.7017 -0.165231 0.00739073
2.80019 -0.151656 0.006452
2.89871 -0.13976 0.00567129
2.99725 -0.129265 0.0050158
3.09583 -0.119954 0.00446072
3.19443 -0.111649 0.00398706
3.29307 -0.104205 0.00358005
3.39173 -0.0975044 0.00322809
3.49043 -0.0914484 0.00292196
3.58916 -0.0859546 0.00265427
3.68793 -0.0809538 0.00241905
3.78673 -0.0763873 0.00221142
3.88557 -0.0722051 0.00202737
3.98445 -0.0683641 0.00186358
4.08336 -0.0648275 0.00171728
4.18232 -0.0615634 0.00158617
4.28131 -0.0585437 0.00146829
4.38035 -0.0557443 0.00136198
4.47943 -0.0531439 0.00126583
4.57855 -0.0507237 0.00117865
4.67772 -0.0484671 0.00109939
4.77694 -0.0463594 0.00102716
4.8762 -0.0443877 0.000961194
4.97551 -0.0425404 0.000900813
5.07487 -0.0408069 0.000845431
5.17427 -0.0391781 0.000794537
5.27373 -0.0376455 0.000747679
5.37325 -0.0362016 0.00070446
5.47281 -0.0348396 0.00066453
5.57243 -0.0335533 0.000627578
5.67211 -0.0323372 0.000593331
5.77184 -0.0311863 0.000561541
5.87163 -0.0300957 0.000531991
5.97148 -0.0290615 0.000504485
6.07139 -0.0280796 0.000478847
6.17136 -0.0271467 0.000454921
6.2714 -0.0262594 0.000432565
6.37149 -0.0254148 0.000411651
6.47166 -0.0246102 0.000392064
6.57188 -0.0238431 0.000373699
6.67218 -0.0231112 0.000356463
6.77254 -0.0224122 0.000340269
6.87298 -0.0217443 0.000325038
6.97348 -0.0211057 0.000310701
7.07406 -0.0204946 0.000297192
7.17471 -0.0199094 0.000284451
7.27544 -0.0193487 0.000272426
7.37624 -0.0188111 0.000261065
7.47712 -0.0182955 0.000250324
7.57807 -0.0178005 0.00024016
7.67911 -0.0173251 0.000230535
7.78023 -0.0168682 0.000221415
7.88143 -0.016429 0.000212765
7.98271 -0.0160065 0.000204556
8.08408 -0.0155998 0.00019676
8.18554 -0.0152082 0.000189351
8.28708 -0.0148309 0.000182306
8.38872 -0.0144672 0.000175603
8.49044 -0.0141166 0.00016922
8.59226 -0.0137783 0.000163139
8.69417 -0.0134518 0.000157343
8.79618 -0.0131365 0.000151814
8.89828 -0.012832 0.000146537
9.00048 -0.0125377 0.000141499
9.10278 -0.0122531 0.000136686
9.20518 -0.011978 0.000132085
9.30769 -0.0117118 0.000127685
9.4103 -0.0114541 0.000123475
9.51301 -0.0112047 0.000119445
9.61583 -0.0109631 0.000115585
9.71877 -0.010729 0.000111886
9.82181 -0.0105021 0.000108341
9.92496 -0.0102822 0.00010494
10.0282 -0.0100688 0.000101678
10.1316 -0.00986187 9.85463e-05
10.2351 -0.00966103 9.55393e-05
10.3387 -0.00946606 9.26505e-05
10.4425 -0.00927674 8.98743e-05
10.5463 -0.00909285 8.72052e-05
10.6503 -0.00891419 8.46382e-05
10.7545 -0.00874055 8.21683e-05
10.8587 -0.00857174 7.9791e-05
10.9631 -0.0084076 7.75021e-05
11.0676 -0.00824794 7.52974e-05
11.1722 -0.00809261 7.31732e-05
11.277 -0.00794144 7.11258e-05
11.3819 -0.00779429 6.91517e-05
11.487 -0.00765102 6.72478e-05
11.5922 -0.00751149 6.54108e-05
11.6975 -0.00737557 6.3638e-05
11.803 -0.00724313 6.19266e-05
11.9086 -0.00711406 6.02738e-05
12.0144 -0.00698825 5.86773e-05
12.1204 -0.00686557 5.71346e-05
12.2265 -0.00674594 5.56436e-05
12.3327 -0.00662924 5.4202e-05
12.4391 -0.00651538 5.28079e-05
12.5457 -0.00640428 5.14592e-05
12.6524 -0.00629583 5.01543e-05
12.7593 -0.00618996 4.88913e-05
12.8664 -0.00608658 4.76685e-05
12.9737 -0.00598562 4.64844e-05
13.0811 -0.00588699 4.53374e-05
13.1887 -0.00579064 4.42262e-05
13.2965 -0.00569648 4.31493e-05
13.4044 -0.00560444 4.21054e-05
13.5126 -0.00551448 4.10933e-05
13.6209 -0.00542652 4.01118e-05
13.7294 -0.0053405 3.91597e-05
13.8382 -0.00525636 3.8236e-05
13.9471 -0.00517406 3.73395e-05
14.0562 -0.00509353 3.64693e-05
14.1655 -0.00501473 3.56245e-05
14.275 -0.0049376 3.48041e-05
14.3848 -0.0048621 3.40073e-05
14.4947 -0.00478818 3.32332e-05
14.6049 -0.0047158 3.2481e-05
14.7152 -0.00464491 3.17499e-05
14.8258 -0.00457547 3.10393e-05
14.9367 -0.00450745 3.03483e-05
15.0477 -0.00444079 2.96764e-05
15.159 -0.00437547 2.90228e-05
15.2705 -0.00431145 2.83871e-05
15.3823 -0.0042487 2.77684e-05
15.4943 -0.00418717 2.71664e-05
15.6066 -0.00412684 2.65804e-05
15.7191 -0.00406768 2.60098e-05
15.8319 -0.00400965 2.54543e-05
15.9449 -0.00395272 2.49133e-05
16.0582 -0.00389687 2.43863e-05
16.1717 -0.00384208 2.38729e-05
16.2856 -0.0037883 2.33726e-05
16.3997 -0.00373552 2.28851e-05
16.5141 -0.0036837 2.24099e-05
16.6288 -0.00363284 2.19466e-05
16.7437 -0.00358289 2.14949e-05
16.859 -0.00353385 2.10544e-05
16.9746 -0.00348568 2.06248e-05
17.0905 -0.00343837 2.02057e-05
17.2067 -0.00339189 1.97968e-05
17.3232 -0.00334622 1.93978e-05
17.4401 -0.00330135 1.90084e-05
17.5572 -0.00325725 1.86283e-05
17.6748 -0.00321391 1.82572e-05
17.7926 -0.0031713 1.78949e-05
17.9108 -0.00312942 1.75411e-05
18.0294 -0.00308823 1.71955e-05
18.1483 -0.00304774 1.68579e-05
18.2676 -0.00300791 1.65282e-05
18.3873 -0.00296874 1.6206e-05
18.5074 -0.00293021 1.58911e-05
18.6278 -0.0028923 1.55833e-05
18.7487 -0.002855 1.52825e-05
18.8699 -0.00281829 1.49884e-05
18.9916 -0.00278217 1.47008e-05
19.1137 -0.00274662 1.44196e-05
19.2362 -0.00271162 1.41445e-05
19.3592 -0.00267716 1.38755e-05
19.4826 -0.00264324 1.36123e-05
19.6065 -0.00260983 1.33548e-05
19.7309 -0.00257693 1.31027e-05
19.8557 -0.00254452 1.28561e-05
19.9811 -0.0025126 1.26147e-05
20.1069 -0.00248115 1.23783e-05
20.2333 -0.00245016 1.21469e-05
20.3602 -0.00241963 1.19203e-05
20.4876 -0.00238953 1.16984e-05
20.6156 -0.00235987 1.14811e-05
20.7441 -0.00233063 1.12681e-05
20.8732 -0.0023018 1.10595e-05
21.0029 -0.00227338 1.08551e-05
21.1332 -0.00224535 1.06548e-05
21.2642 -0.0022177 1.04584e-05
21.3958 -0.00219044 1.02659e-05
21.528 -0.00216354 1.00772e-05
21.6609 -0.002137 9.89222e-06
21.7945 -0.00211081 9.71077e-06
21.9288 -0.00208496 9.53281e-06
22.0639 -0.00205945 9.35824e-06
22.1997 -0.00203427 9.18697e-06
22.3363 -0.00200941 9.01892e-06
22.4736 -0.00198485 8.854e-06
22.6118 -0.00196061 8.69213e-06
22.7509 -0.00193666 8.53323e-06
22.8908 -0.001913 8.37722e-06
23.0316 -0.00188963 8.22403e-06
23.1733 -0.00186653 8.07358e-06
23.316 -0.0018437 7.9258e-06
23.4597 -0.00182113 7.78061e-06
23.6044 -0.00179882 7.63795e-06
23.7502 -0.00177676 7.49775e-06
23.8971 -0.00175493 7.35993e-06
24.0451 -0.00173334 7.22445e-06
24.1944 -0.00171198 7.09122e-06
24.3448 -0.00169084 6.96018e-06
24.4966 -0.00166992 6.83128e-06
24.6496 -0.0016492 6.70445e-06
24.8041 -0.00162868 6.57962e-06
24.9601 -0.00160835 6.45675e-06
25.1175 -0.00158821 6.33575e-06
25.2766 -0.00156824 6.21659e-06
25.4373 -0.00154845 6.09918e-06
25.5998 -0.00152882 5.98349e-06
25.7641 -0.00150934 5.86943e-06
25.9304 -0.00149001 5.75695e-06
26.0988 -0.00147081 5.64599e-06
26.2693 -0.00145174 5.53649e-06
26.4421 -0.00143279 5.42837e-06
26.6174 -0.00141395 5.32157e-06
26.7954 -0.0013952 5.21602e-06
26.9761 -0.00137654 5.11165e-06
27.1598 -0.00135794 5.00837e-06
27.3468 -0.0013394 4.9061e-06
27.5373 -0.00132091 4.80476e-06
27.7317 -0.00130243 4.70424e-06
27.9302 -0.00128395 4.60443e-06
28.1333 -0.00126545 4.50521e-06
28.3415 -0.00124689 4.40644e-06
28.5554 -0.00122825 4.30795e-06
28.7758 -0.00120949 4.20955e-06
29.0035 -0.00119055 4.11099e-06
29.2396 -0.00117136 4.01199e-06
29.4858 -0.00115186 3.91214e-06
29.7441 -0.00113191 3.81093e-06
30.0173 -0.00111137 3.7076e-06
30.3101 -0.00108998 3.60102e-06
30.6297 -0.00106732 3.48927e-06
30.9905 -0.00104258 3.3686e-06
31.4301 -0.00101358 3.22898e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1QuantumOneLoop/GRpTwoLoop.txt <==
-31.4301 -0.00101367 -3.22918e-06
-30.9905 -0.00104267 -3.36938e-06
-30.6297 -0.00106742 -3.48949e-06
-30.3101 -0.00109008 -3.60146e-06
-30.0173 -0.00111147 -3.70701e-06
-29.7441 -0.00113202 -3.81059e-06
-29.4858 -0.00115197 -3.91231e-06
-29.2396 -0.00117148 -4.01376e-06
-29.0035 -0.00119067 -4.11165e-06
-28.7758 -0.00120961 -4.21003e-06
-28.5554 -0.00122838 -4.30899e-06
-28.3415 -0.00124703 -4.40779e-06
-28.1333 -0.00126559 -4.50545e-06
-27.9302 -0.00128409 -4.60609e-06
-27.7317 -0.00130257 -4.70499e-06
-27.5373 -0.00132106 -4.80581e-06
-27.3468 -0.00133956 -4.90742e-06
-27.1598 -0.0013581 -5.00943e-06
-26.9761 -0.0013767 -5.11274e-06
-26.7954 -0.00139537 -5.21766e-06
-26.6174 -0.00141412 -5.32229e-06
-26.4421 -0.00143297 -5.43036e-06
-26.2693 -0.00145192 -5.53729e-06
-26.0988 -0.001471 -5.64785e-06
-25.9304 -0.0014902 -5.7582e-06
-25.7641 -0.00150954 -5.87102e-06
-25.5998 -0.00152902 -5.98511e-06
-25.4373 -0.00154866 -6.10073e-06
-25.2766 -0.00156846 -6.2183e-06
-25.1175 -0.00158843 -6.33758e-06
-24.9601 -0.00160857 -6.4583e-06
-24.8041 -0.00162891 -6.58186e-06
-24.6496 -0.00164943 -6.70583e-06
-24.4966 -0.00167016 -6.83386e-06
-24.3448 -0.00169109 -6.96156e-06
-24.1944 -0.00171224 -7.09395e-06
-24.0451 -0.0017336 -7.22604e-06
-23.8971 -0.0017552 -7.36263e-06
-23.7502 -0.00177703 -7.49969e-06
-23.6044 -0.0017991 -7.64056e-06
-23.4597 -0.00182142 -7.78292e-06
-23.316 -0.00184399 -7.92837e-06
-23.1733 -0.00186683 -8.07617e-06
-23.0316 -0.00188994 -8.22672e-06
-22.8908 -0.00191332 -8.37996e-06
-22.7509 -0.00193698 -8.53618e-06
-22.6118 -0.00196094 -8.69489e-06
-22.4736 -0.00198519 -8.85732e-06
-22.3363 -0.00200975 -9.02164e-06
-22.1997 -0.00203463 -9.19071e-06
-22.0639 -0.00205982 -9.36096e-06
-21.9288 -0.00208534 -9.53693e-06
-21.7945 -0.00211119 -9.71357e-06
-21.6609 -0.00213739 -9.89665e-06
-21.528 -0.00216394 -1.00802e-05
-21.3958 -0.00219085 -1.02706e-05
-21.2642 -0.00221813 -1.04617e-05
-21.1332 -0.00224578 -1.06596e-05
-21.0029 -0.00227383 -1.08588e-05
-20.8732 -0.00230226 -1.10644e-05
-20.7441 -0.0023311 -1.12723e-05
-20.6156 -0.00236035 -1.14861e-05
-20.4876 -0.00239003 -1.1703e-05
-20.3602 -0.00242013 -1.19255e-05
-20.2333 -0.00245068 -1.21519e-05
-20.1069 -0.00248168 -1.23838e-05
-19.9811 -0.00251314 -1.262e-05
-19.8557 -0.00254508 -1.28619e-05
-19.7309 -0.0025775 -1.31084e-05
-19.6065 -0.00261042 -1.3361e-05
-19.4826 -0.00264384 -1.36182e-05
-19.3592 -0.00267778 -1.38823e-05
-19.2362 -0.00271225 -1.41507e-05
-19.1137 -0.00274727 -1.4427e-05
-18.9916 -0.00278284 -1.47072e-05
-18.8699 -0.00281898 -1.49965e-05
-18.7487 -0.0028557 -1.52892e-05
-18.6278 -0.00289302 -1.55921e-05
-18.5074 -0.00293095 -1.58981e-05
-18.3873 -0.0029695 -1.62154e-05
-18.2676 -0.00300869 -1.65356e-05
-18.1483 -0.00304854 -1.68681e-05
-18.0294 -0.00308906 -1.72035e-05
-17.9108 -0.00313026 -1.75518e-05
-17.7926 -0.00317217 -1.79035e-05
-17.6748 -0.0032148 -1.82685e-05
-17.5572 -0.00325817 -1.86376e-05
-17.4401 -0.00330229 -1.90203e-05
-17.3232 -0.00334719 -1.9408e-05
-17.2067 -0.00339288 -1.98094e-05
-17.0905 -0.00343939 -2.02168e-05
-16.9746 -0.00348673 -2.06381e-05
-16.859 -0.00353493 -2.10666e-05
-16.7437 -0.00358401 -2.1509e-05
-16.6288 -0.00363398 -2.19599e-05
-16.5141 -0.00368488 -2.24248e-05
-16.3997 -0.00373672 -2.28995e-05
-16.2856 -0.00378954 -2.33884e-05
-16.1717 -0.00384335 -2.38884e-05
-16.0582 -0.00389819 -2.44032e-05
-15.9449 -0.00395407 -2.493e-05
-15.8319 -0.00401104 -2.54724e-05
-15.7191 -0.00406911 -2.60278e-05
-15.6066 -0.00412831 -2.65999e-05
-15.4943 -0.00418869 -2.71856e-05
-15.3823 -0.00425026 -2.77896e-05
-15.2705 -0.00431306 -2.84076e-05
-15.159 -0.00437713 -2.90458e-05
-15.0477 -0.0044425 -2.96983e-05
-14.9367 -0.00450921 -3.03732e-05
-14.8258 -0.00457729 -3.10627e-05
-14.7152 -0.00464678 -3.17769e-05
-14.6049 -0.00471773 -3.25061e-05
-14.4947 -0.00479017 -3.32626e-05
-14.3848 -0.00486415 -3.40342e-05
-14.275 -0.00493972 -3.48361e-05
-14.1655 -0.00501691 -3.56534e-05
-14.0562 -0.00509578 -3.65041e-05
-13.9471 -0.00517638 -3.73706e-05
-13.8382 -0.00525876 -3.82737e-05
-13.7294 -0.00534297 -3.91933e-05
-13.6209 -0.00542907 -4.01527e-05
-13.5126 -0.00551712 -4.11297e-05
-13.4044 -0.00560717 -4.21498e-05
-13.2965 -0.00569929 -4.31888e-05
-13.1887 -0.00579355 -4.42743e-05
-13.0811 -0.00589 -4.53805e-05
-12.9737 -0.00598873 -4.65365e-05
-12.8664 -0.0060898 -4.77155e-05
-12.7593 -0.00619329 -4.89477e-05
-12.6524 -0.00629928 -5.02058e-05
-12.5457 -0.00640784 -5.15205e-05
-12.4391 -0.00651908 -5.28643e-05
-12.3327 -0.00663306 -5.42685e-05
-12.2265 -0.0067499 -5.57056e-05
-12.1204 -0.00686968 -5.72068e-05
-12.0144 -0.0069925 -5.87455e-05
-11.9086 -0.00711847 -6.03523e-05
-11.803 -0.0072477 -6.20017e-05
-11.6975 -0.00738031 -6.37236e-05
-11.5922 -0.0075164 -6.54937e-05
-11.487 -0.00765612 -6.73411e-05
-11.3819 -0.00779959 -6.92432e-05
-11.277 -0.00794694 -7.12279e-05
-11.1722 -0.00809832 -7.32742e-05
-11.0676 -0.00825388 -7.54093e-05
-10.9631 -0.00841377 -7.76138e-05
-10.8587 -0.00857816 -7.99139e-05
-10.7545 -0.00874722 -8.22919e-05
-10.6503 -0.00892113 -8.47735e-05
-10.5463 -0.00910008 -8.73422e-05
-10.4425 -0.00928427 -9.00237e-05
-10.3387 -0.00947389 -9.28025e-05
-10.2351 -0.00966919 -9.57047e-05
-10.1316 -0.00987037 -9.87151e-05
-10.0282 -0.0100777 -0.000101861
-9.92496 -0.0102914 -0.000105128
-9.82181 -0.0105118 -0.000108545
-9.71877 -0.0107391 -0.000112095
-9.61583 -0.0109736 -0.000115812
-9.51301 -0.0112157 -0.000119678
-9.4103 -0.0114656 -0.00012373
-9.30769 -0.0117238 -0.000127946
-9.20518 -0.0119906 -0.000132371
-9.10278 -0.0122663 -0.000136978
-9.00048 -0.0125515 -0.000141821
-8.89828 -0.0128464 -0.000146866
-8.79618 -0.0131517 -0.000152176
-8.69417 -0.0134677 -0.000157712
-8.59226 -0.013795 -0.000163549
-8.49044 -0.0141342 -0.000169638
-8.38872 -0.0144857 -0.000176068
-8.28708 -0.0148503 -0.00018278
-8.18554 -0.0152286 -0.000189881
-8.08408 -0.0156213 -0.000197298
-7.98271 -0.0160291 -0.000205161
-7.88143 -0.0164529 -0.000213378
-7.78023 -0.0168935 -0.000222107
-7.67911 -0.0173517 -0.000231238
-7.57807 -0.0178286 -0.000240957
-7.47712 -0.0183253 -0.000251131
-7.37624 -0.0188426 -0.000261984
-7.27544 -0.0193821 -0.000273358
-7.17471 -0.0199447 -0.000285517
-7.07406 -0.0205321 -0.000298274
-6.97348 -0.0211455 -0.000311941
-6.87298 -0.0217867 -0.0003263
-6.77254 -0.0224573 -0.000341719
-6.67218 -0.0231592 -0.000357942
-6.57188 -0.0238943 -0.000375405
-6.47166 -0.0246649 -0.000393808
-6.37149 -0.0254732 -0.000413667
-6.2714 -0.0263219 -0.000434635
-6.17136 -0.0272135 -0.00045732
-6.07139 -0.0281514 -0.000481321
-5.97148 -0.0291384 -0.000507358
-5.87163 -0.0301786 -0.000534971
-5.77184 -0.0312753 -0.000565009
-5.67211 -0.0324334 -0.00059695
-5.57243 -0.0336571 -0.000631802
-5.47281 -0.034952 -0.000668969
-5.37325 -0.0363232 -0.000709652
-5.27373 -0.0377777 -0.000753183
-5.17427 -0.0393217 -0.000800995
-5.07487 -0.0409638 -0.000852342
-4.97551 -0.0427115 -0.000908952
-4.8762 -0.0445754 -0.000970002
-4.77694 -0.0465651 -0.00103759
-4.67772 -0.0486939 -0.00111082
-4.57855 -0.0509737 -0.00119226
-4.47943 -0.0534213 -0.00128101
-4.38035 -0.0560521 -0.00138022
-4.28131 -0.0588877 -0.00148904
-4.18232 -0.0619482 -0.00161147
-4.08336 -0.0652617 -0.00174686
-3.98445 -0.0688549 -0.0019004
-3.88557 -0.0727653 -0.00207213
-3.78673 -0.0770296 -0.00226916
-3.68793 -0.0816997 -0.00249353
-3.58916 -0.0868273 -0.00275661
-3.49043 -0.0924884 -0.00306787
-3.39173 -0.098761 -0.00345427
-3.29307 -0.105763 -0.00396704
-3.19443 -0.113589 -0.00473953
-3.09583 -0.122171 -0.00609995
-2.99725 -0.130718 -0.00723841
-2.89871 -0.140344 -0.00752514
-2.80019 -0.152173 -0.00776391
-2.7017 -0.166081 -0.00838655
-2.60323 -0.182143 -0.00940636
-2.50479 -0.200776 -0.0107833
-2.40638 -0.222602 -0.0126026
-2.30798 -0.24847 -0.0149472
-2.20961 -0.279537 -0.0180577
-2.11126 -0.317447 -0.022193
-2.01293 -0.36457 -0.0279308
-1.91462 -0.424522 -0.0360497
-1.81632 -0.50297 -0.0482269
-1.71804 -0.609527 -0.0673573
-1.61978 -0.761426 -0.100273
-1.52154 -0.993401 -0.163197
-1.42331 -1.38391 -0.307821
-1.32509 -2.14048 -0.753652
-1.22689 -3.477 -3.06852
-1.12869 2.80718 -5.53885
-1.03051 2.75232 -1.21812
-0.932337 2.03709 -0.493537
-0.834173 1.58728 -0.244186
-0.736016 1.2852 -0.13143
-0.637867 1.09625 -0.0802731
-0.539723 0.972757 -0.0524383
-0.441585 0.889154 -0.035623
-0.343451 0.831934 -0.0240331
-0.24532 0.793637 -0.0156556
-0.147191 0.770007 -0.00875509
-0.0490634 0.758714 -0.0028892
0.0490634 0.758714 0.0028892
0.147191 0.770007 0.00875509
0.24532 0.793637 0.0156556
0.343451 0.831934 0.0240331
0.441585 0.889154 0.035623
0.539723 0.972757 0.0524383
0.637867 1.09625 0.0802731
0.736016 1.2852 0.13143
0.834173 1.58728 0.244186
0.932337 2.03709 0.493537
1.03051 2.75232 1.21812
1.12869 2.80718 5.53885
1.22689 -3.477 3.06852
1.32509 -2.14048 0.753652
1.42331 -1.38391 0.307821
1.52154 -0.993401 0.163197
1.61978 -0.761426 0.100273
1.71804 -0.609527 0.0673573
1.81632 -0.50297 0.0482269
1.91462 -0.424522 0.0360497
2.01293 -0.36457 0.0279308
2.11126 -0.317447 0.022193
2.20961 -0.279537 0.0180577
2.30798 -0.24847 0.0149472
2.40638 -0.222602 0.0126026
2.50479 -0.200776 0.0107833
2.60323 -0.182143 0.00940636
2.7017 -0.166081 0.00838655
2.80019 -0.152173 0.00776391
2.89871 -0.140344 0.00752514
2.99725 -0.130718 0.00723841
3.09583 -0.122171 0.00609995
3.19443 -0.113589 0.00473953
3.29307 -0.105763 0.00396704
3.39173 -0.098761 0.00345427
3.49043 -0.0924884 0.00306787
3.58916 -0.0868273 0.00275661
3.68793 -0.0816997 0.00249353
3.78673 -0.0770296 0.00226916
3.88557 -0.0727653 0.00207213
3.98445 -0.0688549 0.0019004
4.08336 -0.0652617 0.00174686
4.18232 -0.0619482 0.00161147
4.28131 -0.0588877 0.00148904
4.38035 -0.0560521 0.00138022
4.47943 -0.0534213 0.00128101
4.57855 -0.0509737 0.00119226
4.67772 -0.0486939 0.00111082
4.77694 -0.0465651 0.00103759
4.8762 -0.0445754 0.000970002
4.97551 -0.0427115 0.000908952
5.07487 -0.0409638 0.000852342
5.17427 -0.0393217 0.000800995
5.27373 -0.0377777 0.000753183
5.37325 -0.0363232 0.000709652
5.47281 -0.034952 0.000668969
5.57243 -0.0336571 0.000631802
5.67211 -0.0324334 0.00059695
5.77184 -0.0312753 0.000565009
5.87163 -0.0301786 0.000534971
5.97148 -0.0291384 0.000507358
6.07139 -0.0281514 0.000481321
6.17136 -0.0272135 0.00045732
6.2714 -0.0263219 0.000434635
6.37149 -0.0254732 0.000413667
6.47166 -0.0246649 0.000393808
6.57188 -0.0238943 0.000375405
6.67218 -0.0231592 0.000357942
6.77254 -0.0224573 0.000341719
6.87298 -0.0217867 0.0003263
6.97348 -0.0211455 0.000311941
7.07406 -0.0205321 0.000298274
7.17471 -0.0199447 0.000285517
7.27544 -0.0193821 0.000273358
7.37624 -0.0188426 0.000261984
7.47712 -0.0183253 0.000251131
7.57807 -0.0178286 0.000240957
7.67911 -0.0173517 0.000231238
7.78023 -0.0168935 0.000222107
7.88143 -0.0164529 0.000213378
7.98271 -0.0160291 0.000205161
8.08408 -0.0156213 0.000197298
8.18554 -0.0152286 0.000189881
8.28708 -0.0148503 0.00018278
8.38872 -0.0144857 0.000176068
8.49044 -0.0141342 0.000169638
8.59226 -0.013795 0.000163549
8.69417 -0.0134677 0.000157712
8.79618 -0.0131517 0.000152176
8.89828 -0.0128464 0.000146866
9.00048 -0.0125515 0.000141821
9.10278 -0.0122663 0.000136978
9.20518 -0.0119906 0.000132371
9.30769 -0.0117238 0.000127946
9.4103 -0.0114656 0.00012373
9.51301 -0.0112157 0.000119678
9.61583 -0.0109736 0.000115812
9.71877 -0.0107391 0.000112095
9.82181 -0.0105118 0.000108545
9.92496 -0.0102914 0.000105128
10.0282 -0.0100777 0.000101861
10.1316 -0.00987037 9.87151e-05
10.2351 -0.00966919 9.57047e-05
10.3387 -0.00947389 9.28025e-05
10.4425 -0.00928427 9.00237e-05
10.5463 -0.00910008 8.73422e-05
10.6503 -0.00892113 8.47735e-05
10.7545 -0.00874722 8.22919e-05
10.8587 -0.00857816 7.99139e-05
10.9631 -0.00841377 7.76138e-05
11.0676 -0.00825388 7.54093e-05
11.1722 -0.00809832 7.32742e-05
11.277 -0.00794694 7.12279e-05
11.3819 -0.00779959 6.92432e-05
11.487 -0.00765612 6.73411e-05
11.5922 -0.0075164 6.54937e-05
11.6975 -0.00738031 6.37236e-05
11.803 -0.0072477 6.20017e-05
11.9086 -0.00711847 6.03523e-05
12.0144 -0.0069925 5.87455e-05
12.1204 -0.00686968 5.72068e-05
12.2265 -0.0067499 5.57056e-05
12.3327 -0.00663306 5.42685e-05
12.4391 -0.00651908 5.28643e-05
12.5457 -0.00640784 5.15205e-05
12.6524 -0.00629928 5.02058e-05
12.7593 -0.00619329 4.89477e-05
12.8664 -0.0060898 4.77155e-05
12.9737 -0.00598873 4.65365e-05
13.0811 -0.00589 4.53805e-05
13.1887 -0.00579355 4.42743e-05
13.2965 -0.00569929 4.31888e-05
13.4044 -0.00560717 4.21498e-05
13.5126 -0.00551712 4.11297e-05
13.6209 -0.00542907 4.01527e-05
13.7294 -0.00534297 3.91933e-05
13.8382 -0.00525876 3.82737e-05
13.9471 -0.00517638 3.73706e-05
14.0562 -0.00509578 3.65041e-05
14.1655 -0.00501691 3.56534e-05
14.275 -0.00493972 3.48361e-05
14.3848 -0.00486415 3.40342e-05
14.4947 -0.00479017 3.32626e-05
14.6049 -0.00471773 3.25061e-05
14.7152 -0.00464678 3.17769e-05
14.8258 -0.00457729 3.10627e-05
14.9367 -0.00450921 3.03732e-05
15.0477 -0.0044425 2.96983e-05
15.159 -0.00437713 2.90458e-05
15.2705 -0.00431306 2.84076e-05
15.3823 -0.00425026 2.77896e-05
15.4943 -0.00418869 2.71856e-05
15.6066 -0.00412831 2.65999e-05
15.7191 -0.00406911 2.60278e-05
15.8319 -0.00401104 2.54724e-05
15.9449 -0.00395407 2.493e-05
16.0582 -0.00389819 2.44032e-05
16.1717 -0.00384335 2.38884e-05
16.2856 -0.00378954 2.33884e-05
16.3997 -0.00373672 2.28995e-05
16.5141 -0.00368488 2.24248e-05
16.6288 -0.00363398 2.19599e-05
16.7437 -0.00358401 2.1509e-05
16.859 -0.00353493 2.10666e-05
16.9746 -0.00348673 2.06381e-05
17.0905 -0.00343939 2.02168e-05
17.2067 -0.00339288 1.98094e-05
17.3232 -0.00334719 1.9408e-05
17.4401 -0.00330229 1.90203e-05
17.5572 -0.00325817 1.86376e-05
17.6748 -0.0032148 1.82685e-05
17.7926 -0.00317217 1.79035e-05
17.9108 -0.00313026 1.75518e-05
18.0294 -0.00308906 1.72035e-05
18.1483 -0.00304854 1.68681e-05
18.2676 -0.00300869 1.65356e-05
18.3873 -0.0029695 1.62154e-05
18.5074 -0.00293095 1.58981e-05
18.6278 -0.00289302 1.55921e-05
18.7487 -0.0028557 1.52892e-05
18.8699 -0.00281898 1.49965e-05
18.9916 -0.00278284 1.47072e-05
19.1137 -0.00274727 1.4427e-05
19.2362 -0.00271225 1.41507e-05
19.3592 -0.00267778 1.38823e-05
19.4826 -0.00264384 1.36182e-05
19.6065 -0.00261042 1.3361e-05
19.7309 -0.0025775 1.31084e-05
19.8557 -0.00254508 1.28619e-05
19.9811 -0.00251314 1.262e-05
20.1069 -0.00248168 1.23838e-05
20.2333 -0.00245068 1.21519e-05
20.3602 -0.00242013 1.19255e-05
20.4876 -0.00239003 1.1703e-05
20.6156 -0.00236035 1.14861e-05
20.7441 -0.0023311 1.12723e-05
20.8732 -0.00230226 1.10644e-05
21.0029 -0.00227383 1.08588e-05
21.1332 -0.00224578 1.06596e-05
21.2642 -0.00221813 1.04617e-05
21.3958 -0.00219085 1.02706e-05
21.528 -0.00216394 1.00802e-05
21.6609 -0.00213739 9.89665e-06
21.7945 -0.00211119 9.71357e-06
21.9288 -0.00208534 9.53693e-06
22.0639 -0.00205982 9.36096e-06
22.1997 -0.00203463 9.19071e-06
22.3363 -0.00200975 9.02164e-06
22.4736 -0.00198519 8.85732e-06
22.6118 -0.00196094 8.69489e-06
22.7509 -0.00193698 8.53618e-06
22.8908 -0.00191332 8.37996e-06
23.0316 -0.00188994 8.22672e-06
23.1733 -0.00186683 8.07617e-06
23.316 -0.00184399 7.92837e-06
23.4597 -0.00182142 7.78292e-06
23.6044 -0.0017991 7.64056e-06
23.7502 -0.00177703 7.49969e-06
23.8971 -0.0017552 7.36263e-06
24.0451 -0.0017336 7.22604e-06
24.1944 -0.00171224 7.09395e-06
24.3448 -0.00169109 6.96156e-06
24.4966 -0.00167016 6.83386e-06
24.6496 -0.00164943 6.70583e-06
24.8041 -0.00162891 6.58186e-06
24.9601 -0.00160857 6.4583e-06
25.1175 -0.00158843 6.33758e-06
25.2766 -0.00156846 6.2183e-06
25.4373 -0.00154866 6.10073e-06
25.5998 -0.00152902 5.98511e-06
25.7641 -0.00150954 5.87102e-06
25.9304 -0.0014902 5.7582e-06
26.0988 -0.001471 5.64785e-06
26.2693 -0.00145192 5.53729e-06
26.4421 -0.00143297 5.43036e-06
26.6174 -0.00141412 5.32229e-06
26.7954 -0.00139537 5.21766e-06
26.9761 -0.0013767 5.11274e-06
27.1598 -0.0013581 5.00943e-06
27.3468 -0.00133956 4.90742e-06
27.5373 -0.00132106 4.80581e-06
27.7317 -0.00130257 4.70499e-06
27.9302 -0.00128409 4.60609e-06
28.1333 -0.00126559 4.50545e-06
28.3415 -0.00124703 4.40779e-06
28.5554 -0.00122838 4.30899e-06
28.7758 -0.00120961 4.21003e-06
29.0035 -0.00119067 4.11165e-06
29.2396 -0.00117148 4.01376e-06
29.4858 -0.00115197 3.91231e-06
29.7441 -0.00113202 3.81059e-06
30.0173 -0.00111147 3.70701e-06
30.3101 -0.00109008 3.60146e-06
30.6297 -0.00106742 3.48949e-06
30.9905 -0.00104267 3.36938e-06
31.4301 -0.00101367 3.22918e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1QuantumOneLoop/GRp_FRG.txt <==
-31.4301 -0.00101351 -3.22836e-06
-30.9905 -0.0010425 -3.36825e-06
-30.6297 -0.00106724 -3.48858e-06
-30.3101 -0.00108989 -3.60048e-06
-30.0173 -0.00111128 -3.70645e-06
-29.7441 -0.00113182 -3.8098e-06
-29.4858 -0.00115176 -3.91107e-06
-29.2396 -0.00117127 -4.01191e-06
-29.0035 -0.00119044 -4.1103e-06
-28.7758 -0.00120938 -4.20854e-06
-28.5554 -0.00122815 -4.30729e-06
-28.3415 -0.00124678 -4.40605e-06
-28.1333 -0.00126533 -4.5038e-06
-27.9302 -0.00128383 -4.60413e-06
-27.7317 -0.00130231 -4.70325e-06
-27.5373 -0.00132078 -4.80363e-06
-27.3468 -0.00133928 -4.90564e-06
-27.1598 -0.00135781 -5.0071e-06
-26.9761 -0.0013764 -5.11059e-06
-26.7954 -0.00139506 -5.21561e-06
-26.6174 -0.00141381 -5.31954e-06
-26.4421 -0.00143265 -5.42835e-06
-26.2693 -0.00145159 -5.53465e-06
-26.0988 -0.00147066 -5.64493e-06
-25.9304 -0.00148985 -5.75639e-06
-25.7641 -0.00150918 -5.86709e-06
-25.5998 -0.00152865 -5.98336e-06
-25.4373 -0.00154828 -6.09723e-06
-25.2766 -0.00156807 -6.21503e-06
-25.1175 -0.00158803 -6.3355e-06
-24.9601 -0.00160817 -6.45353e-06
-24.8041 -0.00162849 -6.58002e-06
-24.6496 -0.00164901 -6.7015e-06
-24.4966 -0.00166972 -6.83026e-06
-24.3448 -0.00169064 -6.9589e-06
-24.1944 -0.00171178 -7.08855e-06
-24.0451 -0.00173313 -7.2239e-06
-23.8971 -0.00175472 -7.35718e-06
-23.7502 -0.00177653 -7.49642e-06
-23.6044 -0.00179859 -7.63598e-06
-23.4597 -0.0018209 -7.77843e-06
-23.316 -0.00184346 -7.92415e-06
-23.1733 -0.00186628 -8.07104e-06
-23.0316 -0.00188938 -8.22249e-06
-22.8908 -0.00191274 -8.3742e-06
-22.7509 -0.0019364 -8.53193e-06
-22.6118 -0.00196034 -8.68876e-06
-22.4736 -0.00198458 -8.85246e-06
-22.3363 -0.00200912 -9.01577e-06
-22.1997 -0.00203398 -9.18482e-06
-22.0639 -0.00205915 -9.35528e-06
-21.9288 -0.00208465 -9.5303e-06
-21.7945 -0.00211049 -9.70779e-06
-21.6609 -0.00213667 -9.88932e-06
-21.528 -0.00216321 -1.00744e-05
-21.3958 -0.0021901 -1.02625e-05
-21.2642 -0.00221736 -1.04556e-05
-21.1332 -0.00224499 -1.06512e-05
-21.0029 -0.00227301 -1.08518e-05
-20.8732 -0.00230143 -1.10559e-05
-20.7441 -0.00233025 -1.12646e-05
-20.6156 -0.00235948 -1.14773e-05
-20.4876 -0.00238913 -1.16945e-05
-20.3602 -0.00241921 -1.19167e-05
-20.2333 -0.00244974 -1.21424e-05
-20.1069 -0.00248071 -1.23747e-05
-19.9811 -0.00251215 -1.26097e-05
-19.8557 -0.00254406 -1.28524e-05
-19.7309 -0.00257646 -1.30973e-05
-19.6065 -0.00260935 -1.3351e-05
-19.4826 -0.00264274 -1.36064e-05
-19.3592 -0.00267665 -1.38714e-05
-19.2362 -0.0027111 -1.41383e-05
-19.1137 -0.00274608 -1.44142e-05
-18.9916 -0.00278162 -1.46942e-05
-18.8699 -0.00281773 -1.49837e-05
-18.7487 -0.00285442 -1.52757e-05
-18.6278 -0.00289171 -1.5578e-05
-18.5074 -0.0029296 -1.58842e-05
-18.3873 -0.00296812 -1.61999e-05
-18.2676 -0.00300727 -1.65212e-05
-18.1483 -0.00304708 -1.68511e-05
-18.0294 -0.00308756 -1.71883e-05
-17.9108 -0.00312873 -1.75337e-05
-17.7926 -0.00317059 -1.7887e-05
-17.6748 -0.00321318 -1.82495e-05
-17.5572 -0.0032565 -1.86199e-05
-17.4401 -0.00330058 -1.89999e-05
-17.3232 -0.00334543 -1.93892e-05
-17.2067 -0.00339108 -1.97874e-05
-17.0905 -0.00343753 -2.01967e-05
-16.9746 -0.00348482 -2.06148e-05
-16.859 -0.00353297 -2.10445e-05
-16.7437 -0.00358199 -2.14849e-05
-16.6288 -0.00363191 -2.19353e-05
-16.5141 -0.00368275 -2.23994e-05
-16.3997 -0.00373453 -2.28732e-05
-16.2856 -0.00378729 -2.3361e-05
-16.1717 -0.00384104 -2.38603e-05
-16.0582 -0.0038958 -2.43739e-05
-15.9449 -0.00395162 -2.48994e-05
-15.8319 -0.00400851 -2.54419e-05
-15.7191 -0.00406651 -2.59939e-05
-15.6066 -0.00412564 -2.65676e-05
-15.4943 -0.00418594 -2.71493e-05
-15.3823 -0.00424742 -2.77541e-05
-15.2705 -0.00431014 -2.83695e-05
-15.159 -0.00437413 -2.90071e-05
-15.0477 -0.0044394 -2.96571e-05
-14.9367 -0.00450602 -3.03324e-05
-14.8258 -0.004574 -3.10174e-05
-14.7152 -0.00464339 -3.17333e-05
-14.6049 -0.00471424 -3.24579e-05
-14.4947 -0.00478657 -3.32139e-05
-14.3848 -0.00486044 -3.3984e-05
-14.275 -0.00493589 -3.47827e-05
-14.1655 -0.00501296 -3.55987e-05
-14.0562 -0.00509171 -3.64477e-05
-13.9471 -0.00517218 -3.73104e-05
-13.8382 -0.00525442 -3.82125e-05
-13.7294 -0.0053385 -3.913e-05
-13.6209 -0.00542445 -4.00839e-05
-13.5126 -0.00551235 -4.10631e-05
-13.4044 -0.00560225 -4.20752e-05
-13.2965 -0.0056942 -4.31147e-05
-13.1887 -0.00578829 -4.41959e-05
-13.0811 -0.00588457 -4.5299e-05
-12.9737 -0.00598311 -4.64496e-05
-12.8664 -0.00608399 -4.76307e-05
-12.7593 -0.00618728 -4.88501e-05
-12.6524 -0.00629306 -5.01138e-05
-12.5457 -0.00640142 -5.14174e-05
-12.4391 -0.00651241 -5.27597e-05
-12.3327 -0.00662617 -5.41585e-05
-12.2265 -0.00674276 -5.55934e-05
-12.1204 -0.00686228 -5.70818e-05
-12.0144 -0.00698484 -5.86278e-05
-11.9086 -0.00711054 -6.02155e-05
-11.803 -0.00723947 -6.18679e-05
-11.6975 -0.00737178 -6.35811e-05
-11.5922 -0.00750756 -6.53435e-05
-11.487 -0.00764694 -6.71821e-05
-11.3819 -0.00779007 -6.90867e-05
-11.277 -0.00793705 -7.10467e-05
-11.1722 -0.00808805 -7.31016e-05
-11.0676 -0.00824322 -7.52196e-05
-10.9631 -0.00840268 -7.74127e-05
-10.8587 -0.00856664 -7.97096e-05
-10.7545 -0.00873526 -8.20777e-05
-10.6503 -0.00890866 -8.45349e-05
-10.5463 -0.00908712 -8.71146e-05
-10.4425 -0.00927079 -8.9766e-05
-10.3387 -0.00945984 -9.25335e-05
-10.2351 -0.00965457 -9.54362e-05
-10.1316 -0.00985516 -9.84165e-05
-10.0282 -0.0100618 -0.000101547
-9.92496 -0.0102749 -0.000104819
-9.82181 -0.0104945 -0.00010819
-9.71877 -0.010721 -0.000111733
-9.61583 -0.0109548 -0.000115449
-9.51301 -0.011196 -0.000119257
-9.4103 -0.0114451 -0.000123312
-9.30769 -0.0117024 -0.000127514
-9.20518 -0.0119681 -0.000131876
-9.10278 -0.0122428 -0.000136486
-9.00048 -0.0125269 -0.000141315
-8.89828 -0.0128207 -0.000146268
-8.79618 -0.0131247 -0.000151611
-8.69417 -0.0134395 -0.000157095
-8.59226 -0.0137653 -0.00016285
-8.49044 -0.014103 -0.000168958
-8.38872 -0.0144531 -0.000175342
-8.28708 -0.0148159 -0.000181922
-8.18554 -0.0151925 -0.000189099
-8.08408 -0.0155834 -0.000196396
-7.98271 -0.015989 -0.000204151
-7.88143 -0.0164108 -0.000212424
-7.78023 -0.0168491 -0.000221036
-7.67911 -0.0173047 -0.000229985
-7.57807 -0.0177792 -0.000239853
-7.47712 -0.0182731 -0.000249782
-7.37624 -0.0187873 -0.000260493
-7.27544 -0.0193238 -0.000272
-7.17471 -0.0198831 -0.000283892
-7.07406 -0.0204664 -0.0002964
-6.97348 -0.0210763 -0.000310362
-6.87298 -0.0217132 -0.000324228
-6.77254 -0.0223788 -0.000339457
-6.67218 -0.0230763 -0.000355994
-6.57188 -0.023806 -0.00037287
-6.47166 -0.0245702 -0.000390916
-6.37149 -0.0253733 -0.0004114
-6.2714 -0.0262147 -0.000431356
-6.17136 -0.0270985 -0.000453787
-6.07139 -0.0280296 -0.000478621
-5.97148 -0.0290074 -0.000503309
-5.87163 -0.0300372 -0.000530415
-5.77184 -0.0311258 -0.00056208
-5.67211 -0.0322711 -0.00059166
-5.57243 -0.0334818 -0.000626167
-5.47281 -0.0347659 -0.00066576
-5.37325 -0.0361201 -0.000703028
-5.27373 -0.0375572 -0.000745846
-5.17427 -0.0390878 -0.000798294
-5.07487 -0.0407053 -0.00084358
-4.97551 -0.0424309 -0.000899784
-4.8762 -0.0442763 -0.000968583
-4.77694 -0.0462318 -0.00102643
-4.67772 -0.0483302 -0.00109893
-4.57855 -0.0505861 -0.00119511
-4.47943 -0.0529818 -0.00126621
-4.38035 -0.0555733 -0.00136574
-4.28131 -0.0583743 -0.00150088
-4.18232 -0.0613574 -0.00159278
-4.08336 -0.0646161 -0.0017295
-3.98445 -0.0681616 -0.00193329
-3.88557 -0.0719477 -0.00204983
-3.78673 -0.0761434 -0.00225719
-3.68793 -0.0807345 -0.00258065
-3.58916 -0.0856627 -0.00276831
-3.49043 -0.0912036 -0.00315118
-3.39173 -0.0972296 -0.0037785
-3.29307 -0.103665 -0.00416173
-3.19443 -0.110897 -0.00483754
-3.09583 -0.118626 -0.00562858
-2.99725 -0.127363 -0.00575018
-2.89871 -0.137586 -0.00605421
-2.80019 -0.149273 -0.0066561
-2.7017 -0.162588 -0.00747338
-2.60323 -0.177836 -0.00854791
-2.50479 -0.19545 -0.00987162
-2.40638 -0.215984 -0.0115696
-2.30798 -0.240184 -0.0136957
-2.20961 -0.269045 -0.0164919
-2.11126 -0.30397 -0.0201388
-2.01293 -0.346937 -0.0251651
-1.91462 -0.400913 -0.0321524
-1.81632 -0.470427 -0.0425442
-1.71804 -0.56291 -0.0585655
-1.61978 -0.691111 -0.0857421
-1.52154 -0.878996 -0.136139
-1.42331 -1.17468 -0.245886
-1.32509 -1.6804 -0.536951
-1.22689 -2.50741 -1.55589
-1.12869 -1.83882 -4.65949
-1.03051 2.3173 -4.47795
-0.932337 2.95958 -1.50099
-0.834173 2.13931 -0.517977
-0.736016 1.6314 -0.234908
-0.637867 1.33811 -0.129465
-0.539723 1.15758 -0.0791255
-0.441585 1.0402 -0.0515387
-0.343451 0.962199 -0.0337417
-0.24532 0.91096 -0.0216097
-0.147191 0.879764 -0.0119142
-0.0490634 0.86495 -0.00393739
0.0490634 0.86495 0.00393739
0.147191 0.879764 0.0119142
0.24532 0.91096 0.0216097
0.343451 0.962199 0.0337417
0.441585 1.0402 0.0515387
0.539723 1.15758 0.0791255
0.637867 1.33811 0.129465
0.736016 1.6314 0.234908
0.834173 2.13931 0.517977
0.932337 2.95958 1.50099
1.03051 2.3173 4.47795
1.12869 -1.83882 4.65949
1.22689 -2.50741 1.55589
1.32509 -1.6804 0.536951
1.42331 -1.17468 0.245886
1.52154 -0.878996 0.136139
1.61978 -0.691111 0.0857421
1.71804 -0.56291 0.0585655
1.81632 -0.470427 0.0425442
1.91462 -0.400913 0.0321524
2.01293 -0.346937 0.0251651
2.11126 -0.30397 0.0201388
2.20961 -0.269045 0.0164919
2.30798 -0.240184 0.0136957
2.40638 -0.215984 0.0115696
2.50479 -0.19545 0.00987162
2.60323 -0.177836 0.00854791
2.7017 -0.162588 0.00747338
2.80019 -0.149273 0.0066561
2.89871 -0.137586 0.00605421
2.99725 -0.127363 0.00575018
3.09583 -0.118626 0.00562858
3.19443 -0.110897 0.00483754
3.29307 -0.103665 0.00416173
3.39173 -0.0972296 0.0037785
3.49043 -0.0912036 0.00315118
3.58916 -0.0856627 0.00276831
3.68793 -0.0807345 0.00258065
3.78673 -0.0761434 0.00225719
3.88557 -0.0719477 0.00204983
3.98445 -0.0681616 0.00193329
4.08336 -0.0646161 0.0017295
4.18232 -0.0613574 0.00159278
4.28131 -0.0583743 0.00150088
4.38035 -0.0555733 0.00136574
4.47943 -0.0529818 0.00126621
4.57855 -0.0505861 0.00119511
4.67772 -0.0483302 0.00109893
4.77694 -0.0462318 0.00102643
4.8762 -0.0442763 0.000968583
4.97551 -0.0424309 0.000899784
5.07487 -0.0407053 0.00084358
5.17427 -0.0390878 0.000798294
5.27373 -0.0375572 0.000745846
5.37325 -0.0361201 0.000703028
5.47281 -0.0347659 0.00066576
5.57243 -0.0334818 0.000626167
5.67211 -0.0322711 0.00059166
5.77184 -0.0311258 0.00056208
5.87163 -0.0300372 0.000530415
5.97148 -0.0290074 0.000503309
6.07139 -0.0280296 0.000478621
6.17136 -0.0270985 0.000453787
6.2714 -0.0262147 0.000431356
6.37149 -0.0253733 0.0004114
6.47166 -0.0245702 0.000390916
6.57188 -0.023806 0.00037287
6.67218 -0.0230763 0.000355994
6.77254 -0.0223788 0.000339457
6.87298 -0.0217132 0.000324228
6.97348 -0.0210763 0.000310362
7.07406 -0.0204664 0.0002964
7.17471 -0.0198831 0.000283892
7.27544 -0.0193238 0.000272
7.37624 -0.0187873 0.000260493
7.47712 -0.0182731 0.000249782
7.57807 -0.0177792 0.000239853
7.67911 -0.0173047 0.000229985
7.78023 -0.0168491 0.000221036
7.88143 -0.0164108 0.000212424
7.98271 -0.015989 0.000204151
8.08408 -0.0155834 0.000196396
8.18554 -0.0151925 0.000189099
8.28708 -0.0148159 0.000181922
8.38872 -0.0144531 0.000175342
8.49044 -0.014103 0.000168958
8.59226 -0.0137653 0.00016285
8.69417 -0.0134395 0.000157095
8.79618 -0.0131247 0.000151611
8.89828 -0.0128207 0.000146268
9.00048 -0.0125269 0.000141315
9.10278 -0.0122428 0.000136486
9.20518 -0.0119681 0.000131876
9.30769 -0.0117024 0.000127514
9.4103 -0.0114451 0.000123312
9.51301 -0.011196 0.000119257
9.61583 -0.0109548 0.000115449
9.71877 -0.010721 0.000111733
9.82181 -0.0104945 0.00010819
9.92496 -0.0102749 0.000104819
10.0282 -0.0100618 0.000101547
10.1316 -0.00985516 9.84165e-05
10.2351 -0.00965457 9.54362e-05
10.3387 -0.00945984 9.25335e-05
10.4425 -0.00927079 8.9766e-05
10.5463 -0.00908712 8.71146e-05
10.6503 -0.00890866 8.45349e-05
10.7545 -0.00873526 8.20777e-05
10.8587 -0.00856664 7.97096e-05
10.9631 -0.00840268 7.74127e-05
11.0676 -0.00824322 7.52196e-05
11.1722 -0.00808805 7.31016e-05
11.277 -0.00793705 7.10467e-05
11.3819 -0.00779007 6.90867e-05
11.487 -0.00764694 6.71821e-05
11.5922 -0.00750756 6.53435e-05
11.6975 -0.00737178 6.35811e-05
11.803 -0.00723947 6.18679e-05
11.9086 -0.00711054 6.02155e-05
12.0144 -0.00698484 5.86278e-05
12.1204 -0.00686228 5.70818e-05
12.2265 -0.00674276 5.55934e-05
12.3327 -0.00662617 5.41585e-05
12.4391 -0.00651241 5.27597e-05
12.5457 -0.00640142 5.14174e-05
12.6524 -0.00629306 5.01138e-05
12.7593 -0.00618728 4.88501e-05
12.8664 -0.00608399 4.76307e-05
12.9737 -0.00598311 4.64496e-05
13.0811 -0.00588457 4.5299e-05
13.1887 -0.00578829 4.41959e-05
13.2965 -0.0056942 4.31147e-05
13.4044 -0.00560225 4.20752e-05
13.5126 -0.00551235 4.10631e-05
13.6209 -0.00542445 4.00839e-05
13.7294 -0.0053385 3.913e-05
13.8382 -0.00525442 3.82125e-05
13.9471 -0.00517218 3.73104e-05
14.0562 -0.00509171 3.64477e-05
14.1655 -0.00501296 3.55987e-05
14.275 -0.00493589 3.47827e-05
14.3848 -0.00486044 3.3984e-05
14.4947 -0.00478657 3.32139e-05
14.6049 -0.00471424 3.24579e-05
14.7152 -0.00464339 3.17333e-05
14.8258 -0.004574 3.10174e-05
14.9367 -0.00450602 3.03324e-05
15.0477 -0.0044394 2.96571e-05
15.159 -0.00437413 2.90071e-05
15.2705 -0.00431014 2.83695e-05
15.3823 -0.00424742 2.77541e-05
15.4943 -0.00418594 2.71493e-05
15.6066 -0.00412564 2.65676e-05
15.7191 -0.00406651 2.59939e-05
15.8319 -0.00400851 2.54419e-05
15.9449 -0.00395162 2.48994e-05
16.0582 -0.0038958 2.43739e-05
16.1717 -0.00384104 2.38603e-05
16.2856 -0.00378729 2.3361e-05
16.3997 -0.00373453 2.28732e-05
16.5141 -0.00368275 2.23994e-05
16.6288 -0.00363191 2.19353e-05
16.7437 -0.00358199 2.14849e-05
16.859 -0.00353297 2.10445e-05
16.9746 -0.00348482 2.06148e-05
17.0905 -0.00343753 2.01967e-05
17.2067 -0.00339108 1.97874e-05
17.3232 -0.00334543 1.93892e-05
17.4401 -0.00330058 1.89999e-05
17.5572 -0.0032565 1.86199e-05
17.6748 -0.00321318 1.82495e-05
17.7926 -0.00317059 1.7887e-05
17.9108 -0.00312873 1.75337e-05
18.0294 -0.00308756 1.71883e-05
18.1483 -0.00304708 1.68511e-05
18.2676 -0.00300727 1.65212e-05
18.3873 -0.00296812 1.61999e-05
18.5074 -0.0029296 1.58842e-05
18.6278 -0.00289171 1.5578e-05
18.7487 -0.00285442 1.52757e-05
18.8699 -0.00281773 1.49837e-05
18.9916 -0.00278162 1.46942e-05
19.1137 -0.00274608 1.44142e-05
19.2362 -0.0027111 1.41383e-05
19.3592 -0.00267665 1.38714e-05
19.4826 -0.00264274 1.36064e-05
19.6065 -0.00260935 1.3351e-05
19.7309 -0.00257646 1.30973e-05
19.8557 -0.00254406 1.28524e-05
19.9811 -0.00251215 1.26097e-05
20.1069 -0.00248071 1.23747e-05
20.2333 -0.00244974 1.21424e-05
20.3602 -0.00241921 1.19167e-05
20.4876 -0.00238913 1.16945e-05
20.6156 -0.00235948 1.14773e-05
20.7441 -0.00233025 1.12646e-05
20.8732 -0.00230143 1.10559e-05
21.0029 -0.00227301 1.08518e-05
21.1332 -0.00224499 1.06512e-05
21.2642 -0.00221736 1.04556e-05
21.3958 -0.0021901 1.02625e-05
21.528 -0.00216321 1.00744e-05
21.6609 -0.00213667 9.88932e-06
21.7945 -0.00211049 9.70779e-06
21.9288 -0.00208465 9.5303e-06
22.0639 -0.00205915 9.35528e-06
22.1997 -0.00203398 9.18482e-06
22.3363 -0.00200912 9.01577e-06
22.4736 -0.00198458 8.85246e-06
22.6118 -0.00196034 8.68876e-06
22.7509 -0.0019364 8.53193e-06
22.8908 -0.00191274 8.3742e-06
23.0316 -0.00188938 8.22249e-06
23.1733 -0.00186628 8.07104e-06
23.316 -0.00184346 7.92415e-06
23.4597 -0.0018209 7.77843e-06
23.6044 -0.00179859 7.63598e-06
23.7502 -0.00177653 7.49642e-06
23.8971 -0.00175472 7.35718e-06
24.0451 -0.00173313 7.2239e-06
24.1944 -0.00171178 7.08855e-06
24.3448 -0.00169064 6.9589e-06
24.4966 -0.00166972 6.83026e-06
24.6496 -0.00164901 6.7015e-06
24.8041 -0.00162849 6.58002e-06
24.9601 -0.00160817 6.45353e-06
25.1175 -0.00158803 6.3355e-06
25.2766 -0.00156807 6.21503e-06
25.4373 -0.00154828 6.09723e-06
25.5998 -0.00152865 5.98336e-06
25.7641 -0.00150918 5.86709e-06
25.9304 -0.00148985 5.75639e-06
26.0988 -0.00147066 5.64493e-06
26.2693 -0.00145159 5.53465e-06
26.4421 -0.00143265 5.42835e-06
26.6174 -0.00141381 5.31954e-06
26.7954 -0.00139506 5.21561e-06
26.9761 -0.0013764 5.11059e-06
27.1598 -0.00135781 5.0071e-06
27.3468 -0.00133928 4.90564e-06
27.5373 -0.00132078 4.80363e-06
27.7317 -0.00130231 4.70325e-06
27.9302 -0.00128383 4.60413e-06
28.1333 -0.00126533 4.5038e-06
28.3415 -0.00124678 4.40605e-06
28.5554 -0.00122815 4.30729e-06
28.7758 -0.00120938 4.20854e-06
29.0035 -0.00119044 4.1103e-06
29.2396 -0.00117127 4.01191e-06
29.4858 -0.00115176 3.91107e-06
29.7441 -0.00113182 3.8098e-06
30.0173 -0.00111128 3.70645e-06
30.3101 -0.00108989 3.60048e-06
30.6297 -0.00106724 3.48858e-06
30.9905 -0.0010425 3.36825e-06
31.4301 -0.00101351 3.22836e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1QuantumOneLoop/GRp_OneLoopFRG.txt <==
-31.4301 -0.00101356 -3.22888e-06
-30.9905 -0.00104256 -3.36849e-06
-30.6297 -0.0010673 -3.48916e-06
-30.3101 -0.00108996 -3.6009e-06
-30.0173 -0.00111135 -3.70748e-06
-29.7441 -0.00113189 -3.8108e-06
-29.4858 -0.00115184 -3.91201e-06
-29.2396 -0.00117134 -4.01185e-06
-29.0035 -0.00119052 -4.11085e-06
-28.7758 -0.00120947 -4.2094e-06
-28.5554 -0.00122823 -4.30779e-06
-28.3415 -0.00124687 -4.40627e-06
-28.1333 -0.00126542 -4.50504e-06
-27.9302 -0.00128393 -4.60425e-06
-27.7317 -0.0013024 -4.70405e-06
-27.5373 -0.00132088 -4.80457e-06
-27.3468 -0.00133938 -4.90591e-06
-27.1598 -0.00135792 -5.00817e-06
-26.9761 -0.00137651 -5.11144e-06
-26.7954 -0.00139517 -5.21581e-06
-26.6174 -0.00141392 -5.32135e-06
-26.4421 -0.00143276 -5.42814e-06
-26.2693 -0.00145171 -5.53625e-06
-26.0988 -0.00147078 -5.64575e-06
-25.9304 -0.00148997 -5.7567e-06
-25.7641 -0.00150931 -5.86917e-06
-25.5998 -0.00152878 -5.98321e-06
-25.4373 -0.00154841 -6.0989e-06
-25.2766 -0.00156821 -6.2163e-06
-25.1175 -0.00158817 -6.33546e-06
-24.9601 -0.00160831 -6.45644e-06
-24.8041 -0.00162864 -6.57931e-06
-24.6496 -0.00164916 -6.70412e-06
-24.4966 -0.00166988 -6.83094e-06
-24.3448 -0.0016908 -6.95983e-06
-24.1944 -0.00171194 -7.09086e-06
-24.0451 -0.0017333 -7.22407e-06
-23.8971 -0.00175489 -7.35955e-06
-23.7502 -0.00177671 -7.49735e-06
-23.6044 -0.00179877 -7.63754e-06
-23.4597 -0.00182108 -7.78019e-06
-23.316 -0.00184365 -7.92536e-06
-23.1733 -0.00186648 -8.07313e-06
-23.0316 -0.00188958 -8.22357e-06
-22.8908 -0.00191295 -8.37675e-06
-22.7509 -0.0019366 -8.53274e-06
-22.6118 -0.00196055 -8.69162e-06
-22.4736 -0.0019848 -8.85347e-06
-22.3363 -0.00200935 -9.01838e-06
-22.1997 -0.00203421 -9.18641e-06
-22.0639 -0.00205939 -9.35766e-06
-21.9288 -0.0020849 -9.53222e-06
-21.7945 -0.00211074 -9.71016e-06
-21.6609 -0.00213693 -9.89159e-06
-21.528 -0.00216347 -1.00766e-05
-21.3958 -0.00219037 -1.02653e-05
-21.2642 -0.00221763 -1.04577e-05
-21.1332 -0.00224527 -1.06541e-05
-21.0029 -0.0022733 -1.08544e-05
-20.8732 -0.00230172 -1.10588e-05
-20.7441 -0.00233055 -1.12673e-05
-20.6156 -0.00235979 -1.14802e-05
-20.4876 -0.00238945 -1.16976e-05
-20.3602 -0.00241954 -1.19195e-05
-20.2333 -0.00245007 -1.2146e-05
-20.1069 -0.00248106 -1.23774e-05
-19.9811 -0.0025125 -1.26137e-05
-19.8557 -0.00254442 -1.28551e-05
-19.7309 -0.00257683 -1.31017e-05
-19.6065 -0.00260973 -1.33537e-05
-19.4826 -0.00264313 -1.36112e-05
-19.3592 -0.00267706 -1.38744e-05
-19.2362 -0.00271151 -1.41434e-05
-19.1137 -0.0027465 -1.44184e-05
-18.9916 -0.00278206 -1.46996e-05
-18.8699 -0.00281817 -1.49871e-05
-18.7487 -0.00285488 -1.52812e-05
-18.6278 -0.00289217 -1.5582e-05
-18.5074 -0.00293008 -1.58897e-05
-18.3873 -0.00296861 -1.62045e-05
-18.2676 -0.00300778 -1.65267e-05
-18.1483 -0.0030476 -1.68564e-05
-18.0294 -0.00308809 -1.71939e-05
-17.9108 -0.00312927 -1.75394e-05
-17.7926 -0.00317115 -1.78932e-05
-17.6748 -0.00321375 -1.82554e-05
-17.5572 -0.00325709 -1.86265e-05
-17.4401 -0.00330119 -1.90065e-05
-17.3232 -0.00334605 -1.93959e-05
-17.2067 -0.00339172 -1.97948e-05
-17.0905 -0.00343819 -2.02036e-05
-16.9746 -0.0034855 -2.06227e-05
-16.859 -0.00353366 -2.10522e-05
-16.7437 -0.0035827 -2.14926e-05
-16.6288 -0.00363264 -2.19443e-05
-16.5141 -0.0036835 -2.24075e-05
-16.3997 -0.00373531 -2.28826e-05
-16.2856 -0.00378808 -2.337e-05
-16.1717 -0.00384186 -2.38702e-05
-16.0582 -0.00389665 -2.43835e-05
-15.9449 -0.00395249 -2.49104e-05
-15.8319 -0.00400941 -2.54513e-05
-15.7191 -0.00406743 -2.60067e-05
-15.6066 -0.00412659 -2.65771e-05
-15.4943 -0.00418691 -2.7163e-05
-15.3823 -0.00424843 -2.77649e-05
-15.2705 -0.00431118 -2.83834e-05
-15.159 -0.00437519 -2.90191e-05
-15.0477 -0.0044405 -2.96725e-05
-14.9367 -0.00450714 -3.03442e-05
-14.8258 -0.00457516 -3.1035e-05
-14.7152 -0.00464459 -3.17455e-05
-14.6049 -0.00471547 -3.24764e-05
-14.4947 -0.00478784 -3.32284e-05
-14.3848 -0.00486175 -3.40024e-05
-14.275 -0.00493724 -3.4799e-05
-14.1655 -0.00501436 -3.56192e-05
-14.0562 -0.00509315 -3.64638e-05
-13.9471 -0.00517366 -3.73338e-05
-13.8382 -0.00525595 -3.823e-05
-13.7294 -0.00534007 -3.91535e-05
-13.6209 -0.00542608 -4.01053e-05
-13.5126 -0.00551403 -4.10866e-05
-13.4044 -0.00560398 -4.20984e-05
-13.2965 -0.00569599 -4.3142e-05
-13.1887 -0.00579014 -4.42186e-05
-13.0811 -0.00588648 -4.53295e-05
-12.9737 -0.00598508 -4.64761e-05
-12.8664 -0.00608603 -4.76599e-05
-12.7593 -0.00618939 -4.88823e-05
-12.6524 -0.00629524 -5.01449e-05
-12.5457 -0.00640367 -5.14494e-05
-12.4391 -0.00651475 -5.27976e-05
-12.3327 -0.00662859 -5.41913e-05
-12.2265 -0.00674526 -5.56324e-05
-12.1204 -0.00686487 -5.7123e-05
-12.0144 -0.00698752 -5.86651e-05
-11.9086 -0.00711331 -6.02611e-05
-11.803 -0.00724235 -6.19132e-05
-11.6975 -0.00737476 -6.36241e-05
-11.5922 -0.00751065 -6.53962e-05
-11.487 -0.00765015 -6.72325e-05
-11.3819 -0.00779339 -6.91357e-05
-11.277 -0.0079405 -7.1109e-05
-11.1722 -0.00809163 -7.31556e-05
-11.0676 -0.00824693 -7.5279e-05
-10.9631 -0.00840655 -7.74827e-05
-10.8587 -0.00857065 -7.97707e-05
-10.7545 -0.00873941 -8.21469e-05
-10.6503 -0.00891301 -8.46157e-05
-10.5463 -0.00909162 -8.71816e-05
-10.4425 -0.00927546 -8.98495e-05
-10.3387 -0.00946473 -9.26244e-05
-10.2351 -0.00965964 -9.55118e-05
-10.1316 -0.00986042 -9.85174e-05
-10.0282 -0.0100673 -0.000101647
-9.92496 -0.0102806 -0.000104908
-9.82181 -0.0105005 -0.000108307
-9.71877 -0.0107273 -0.00011185
-9.61583 -0.0109613 -0.000115547
-9.51301 -0.0112028 -0.000119405
-9.4103 -0.0114522 -0.000123433
-9.30769 -0.0117097 -0.00012764
-9.20518 -0.0119759 -0.000132038
-9.10278 -0.0122509 -0.000136636
-9.00048 -0.0125353 -0.000141446
-8.89828 -0.0128295 -0.000146481
-8.79618 -0.0131339 -0.000151754
-8.69417 -0.0134491 -0.00015728
-8.59226 -0.0137755 -0.000163072
-8.49044 -0.0141136 -0.000169149
-8.38872 -0.0144641 -0.000175527
-8.28708 -0.0148276 -0.000182226
-8.18554 -0.0152047 -0.000189266
-8.08408 -0.0155962 -0.000196669
-7.98271 -0.0160026 -0.000204458
-7.88143 -0.016425 -0.000212661
-7.78023 -0.016864 -0.000221304
-7.67911 -0.0173206 -0.000230417
-7.57807 -0.0177958 -0.000240033
-7.47712 -0.0182905 -0.000250188
-7.37624 -0.0188059 -0.000260919
-7.27544 -0.0193431 -0.000272269
-7.17471 -0.0199035 -0.000284283
-7.07406 -0.0204883 -0.000297011
-6.97348 -0.0210991 -0.000310506
-6.87298 -0.0217373 -0.000324828
-6.77254 -0.0224048 -0.000340042
-6.67218 -0.0231032 -0.000356218
-6.57188 -0.0238347 -0.000373434
-6.47166 -0.0246012 -0.000391777
-6.37149 -0.0254052 -0.00041134
-6.2714 -0.0262491 -0.000432227
-6.17136 -0.0271357 -0.000454554
-6.07139 -0.0280679 -0.000478447
-5.97148 -0.0290489 -0.000504049
-5.87163 -0.0300823 -0.000531515
-5.77184 -0.0311718 -0.00056102
-5.67211 -0.0323217 -0.00059276
-5.57243 -0.0335366 -0.000626952
-5.47281 -0.0348215 -0.000663841
-5.37325 -0.0361821 -0.000703701
-5.27373 -0.0376244 -0.000746842
-5.17427 -0.0391553 -0.000793612
-5.07487 -0.0407822 -0.000844406
-4.97551 -0.0425135 -0.000899674
-4.8762 -0.0443585 -0.000959926
-4.77694 -0.0463275 -0.00102575
-4.67772 -0.0484322 -0.0010978
-4.57855 -0.0506854 -0.00117687
-4.47943 -0.0531019 -0.00126383
-4.38035 -0.0556982 -0.00135972
-4.28131 -0.0584928 -0.00146573
-4.18232 -0.0615071 -0.00158327
-4.08336 -0.0647651 -0.00171397
-3.98445 -0.0682947 -0.00185979
-3.88557 -0.0721276 -0.00202302
-3.78673 -0.0763007 -0.0022064
-3.68793 -0.0808566 -0.00241324
-3.58916 -0.085845 -0.0026475
-3.49043 -0.0913243 -0.00291402
-3.39173 -0.0973633 -0.00321874
-3.29307 -0.104044 -0.00356898
-3.19443 -0.111464 -0.00397385
-3.09583 -0.119741 -0.00444485
-2.99725 -0.129017 -0.00499656
-2.89871 -0.13947 -0.00564778
-2.80019 -0.151316 -0.00642299
-2.7017 -0.164827 -0.00735453
-2.60323 -0.180348 -0.0084859
-2.50479 -0.198326 -0.00987655
-2.40638 -0.21934 -0.0116095
-2.30798 -0.244166 -0.0138034
-2.20961 -0.273856 -0.0166326
-2.11126 -0.309882 -0.0203612
-2.01293 -0.354351 -0.0254051
-1.91462 -0.4104 -0.0324492
-1.81632 -0.482897 -0.0426857
-1.71804 -0.579804 -0.0583408
-1.61978 -0.715064 -0.0839642
-1.52154 -0.915369 -0.130064
-1.42331 -1.23842 -0.225529
-1.32509 -1.8317 -0.474408
-1.22689 -3.13799 -1.47505
-1.12869 -2.1805 -8.286
-1.03051 4.15716 -2.35004
-0.932337 2.51147 -0.624421
-0.834173 1.78225 -0.271097
-0.736016 1.40798 -0.14751
-0.637867 1.18732 -0.0904443
-0.539723 1.04602 -0.0592442
-0.441585 0.951379 -0.0400396
-0.343451 0.887049 -0.0270497
-0.24532 0.844187 -0.0174902
-0.147191 0.817824 -0.00984608
-0.0490634 0.805246 -0.00318142
0.0490634 0.805246 0.00318142
0.147191 0.817824 0.00984608
0.24532 0.844187 0.0174902
0.343451 0.887049 0.0270497
0.441585 0.951379 0.0400396
0.539723 1.04602 0.0592442
0.637867 1.18732 0.0904443
0.736016 1.40798 0.14751
0.834173 1.78225 0.271097
0.932337 2.51147 0.624421
1.03051 4.15716 2.35004
1.12869 -2.1805 8.286
1.22689 -3.13799 1.47505
1.32509 -1.8317 0.474408
1.42331 -1.23842 0.225529
1.52154 -0.915369 0.130064
1.61978 -0.715064 0.0839642
1.71804 -0.579804 0.0583408
1.81632 -0.482897 0.0426857
1.91462 -0.4104 0.0324492
2.01293 -0.354351 0.0254051
2.11126 -0.309882 0.0203612
2.20961 -0.273856 0.0166326
2.30798 -0.244166 0.0138034
2.40638 -0.21934 0.0116095
2.50479 -0.198326 0.00987655
2.60323 -0.180348 0.0084859
2.7017 -0.164827 0.00735453
2.80019 -0.151316 0.00642299
2.89871 -0.13947 0.00564778
2.99725 -0.129017 0.00499656
3.09583 -0.119741 0.00444485
3.19443 -0.111464 0.00397385
3.29307 -0.104044 0.00356898
3.39173 -0.0973633 0.00321874
3.49043 -0.0913243 0.00291402
3.58916 -0.085845 0.0026475
3.68793 -0.0808566 0.00241324
3.78673 -0.0763007 0.0022064
3.88557 -0.0721276 0.00202302
3.98445 -0.0682947 0.00185979
4.08336 -0.0647651 0.00171397
4.18232 -0.0615071 0.00158327
4.28131 -0.0584928 0.00146573
4.38035 -0.0556982 0.00135972
4.47943 -0.0531019 0.00126383
4.57855 -0.0506854 0.00117687
4.67772 -0.0484322 0.0010978
4.77694 -0.0463275 0.00102575
4.8762 -0.0443585 0.000959926
4.97551 -0.0425135 0.000899674
5.07487 -0.0407822 0.000844406
5.17427 -0.0391553 0.000793612
5.27373 -0.0376244 0.000746842
5.37325 -0.0361821 0.000703701
5.47281 -0.0348215 0.000663841
5.57243 -0.0335366 0.000626952
5.67211 -0.0323217 0.00059276
5.77184 -0.0311718 0.00056102
5.87163 -0.0300823 0.000531515
5.97148 -0.0290489 0.000504049
6.07139 -0.0280679 0.000478447
6.17136 -0.0271357 0.000454554
6.2714 -0.0262491 0.000432227
6.37149 -0.0254052 0.00041134
6.47166 -0.0246012 0.000391777
6.57188 -0.0238347 0.000373434
6.67218 -0.0231032 0.000356218
6.77254 -0.0224048 0.000340042
6.87298 -0.0217373 0.000324828
6.97348 -0.0210991 0.000310506
7.07406 -0.0204883 0.000297011
7.17471 -0.0199035 0.000284283
7.27544 -0.0193431 0.000272269
7.37624 -0.0188059 0.000260919
7.47712 -0.0182905 0.000250188
7.57807 -0.0177958 0.000240033
7.67911 -0.0173206 0.000230417
7.78023 -0.016864 0.000221304
7.88143 -0.016425 0.000212661
7.98271 -0.0160026 0.000204458
8.08408 -0.0155962 0.000196669
8.18554 -0.0152047 0.000189266
8.28708 -0.0148276 0.000182226
8.38872 -0.0144641 0.000175527
8.49044 -0.0141136 0.000169149
8.59226 -0.0137755 0.000163072
8.69417 -0.0134491 0.00015728
8.79618 -0.0131339 0.000151754
8.89828 -0.0128295 0.000146481
9.00048 -0.0125353 0.000141446
9.10278 -0.0122509 0.000136636
9.20518 -0.0119759 0.000132038
9.30769 -0.0117097 0.00012764
9.4103 -0.0114522 0.000123433
9.51301 -0.0112028 0.000119405
9.61583 -0.0109613 0.000115547
9.71877 -0.0107273 0.00011185
9.82181 -0.0105005 0.000108307
9.92496 -0.0102806 0.000104908
10.0282 -0.0100673 0.000101647
10.1316 -0.00986042 9.85174e-05
10.2351 -0.00965964 9.55118e-05
10.3387 -0.00946473 9.26244e-05
10.4425 -0.00927546 8.98495e-05
10.5463 -0.00909162 8.71816e-05
10.6503 -0.00891301 8.46157e-05
10.7545 -0.00873941 8.21469e-05
10.8587 -0.00857065 7.97707e-05
10.9631 -0.00840655 7.74827e-05
11.0676 -0.00824693 7.5279e-05
11.1722 -0.00809163 7.31556e-05
11.277 -0.0079405 7.1109e-05
11.3819 -0.00779339 6.91357e-05
11.487 -0.00765015 6.72325e-05
11.5922 -0.00751065 6.53962e-05
11.6975 -0.00737476 6.36241e-05
11.803 -0.00724235 6.19132e-05
11.9086 -0.00711331 6.02611e-05
12.0144 -0.00698752 5.86651e-05
12.1204 -0.00686487 5.7123e-05
12.2265 -0.00674526 5.56324e-05
12.3327 -0.00662859 5.41913e-05
12.4391 -0.00651475 5.27976e-05
12.5457 -0.00640367 5.14494e-05
12.6524 -0.00629524 5.01449e-05
12.7593 -0.00618939 4.88823e-05
12.8664 -0.00608603 4.76599e-05
12.9737 -0.00598508 4.64761e-05
13.0811 -0.00588648 4.53295e-05
13.1887 -0.00579014 4.42186e-05
13.2965 -0.00569599 4.3142e-05
13.4044 -0.00560398 4.20984e-05
13.5126 -0.00551403 4.10866e-05
13.6209 -0.00542608 4.01053e-05
13.7294 -0.00534007 3.91535e-05
13.8382 -0.00525595 3.823e-05
13.9471 -0.00517366 3.73338e-05
14.0562 -0.00509315 3.64638e-05
14.1655 -0.00501436 3.56192e-05
14.275 -0.00493724 3.4799e-05
14.3848 -0.00486175 3.40024e-05
14.4947 -0.00478784 3.32284e-05
14.6049 -0.00471547 3.24764e-05
14.7152 -0.00464459 3.17455e-05
14.8258 -0.00457516 3.1035e-05
14.9367 -0.00450714 3.03442e-05
15.0477 -0.0044405 2.96725e-05
15.159 -0.00437519 2.90191e-05
15.2705 -0.00431118 2.83834e-05
15.3823 -0.00424843 2.77649e-05
15.4943 -0.00418691 2.7163e-05
15.6066 -0.00412659 2.65771e-05
15.7191 -0.00406743 2.60067e-05
15.8319 -0.00400941 2.54513e-05
15.9449 -0.00395249 2.49104e-05
16.0582 -0.00389665 2.43835e-05
16.1717 -0.00384186 2.38702e-05
16.2856 -0.00378808 2.337e-05
16.3997 -0.00373531 2.28826e-05
16.5141 -0.0036835 2.24075e-05
16.6288 -0.00363264 2.19443e-05
16.7437 -0.0035827 2.14926e-05
16.859 -0.00353366 2.10522e-05
16.9746 -0.0034855 2.06227e-05
17.0905 -0.00343819 2.02036e-05
17.2067 -0.00339172 1.97948e-05
17.3232 -0.00334605 1.93959e-05
17.4401 -0.00330119 1.90065e-05
17.5572 -0.00325709 1.86265e-05
17.6748 -0.00321375 1.82554e-05
17.7926 -0.00317115 1.78932e-05
17.9108 -0.00312927 1.75394e-05
18.0294 -0.00308809 1.71939e-05
18.1483 -0.0030476 1.68564e-05
18.2676 -0.00300778 1.65267e-05
18.3873 -0.00296861 1.62045e-05
18.5074 -0.00293008 1.58897e-05
18.6278 -0.00289217 1.5582e-05
18.7487 -0.00285488 1.52812e-05
18.8699 -0.00281817 1.49871e-05
18.9916 -0.00278206 1.46996e-05
19.1137 -0.0027465 1.44184e-05
19.2362 -0.00271151 1.41434e-05
19.3592 -0.00267706 1.38744e-05
19.4826 -0.00264313 1.36112e-05
19.6065 -0.00260973 1.33537e-05
19.7309 -0.00257683 1.31017e-05
19.8557 -0.00254442 1.28551e-05
19.9811 -0.0025125 1.26137e-05
20.1069 -0.00248106 1.23774e-05
20.2333 -0.00245007 1.2146e-05
20.3602 -0.00241954 1.19195e-05
20.4876 -0.00238945 1.16976e-05
20.6156 -0.00235979 1.14802e-05
20.7441 -0.00233055 1.12673e-05
20.8732 -0.00230172 1.10588e-05
21.0029 -0.0022733 1.08544e-05
21.1332 -0.00224527 1.06541e-05
21.2642 -0.00221763 1.04577e-05
21.3958 -0.00219037 1.02653e-05
21.528 -0.00216347 1.00766e-05
21.6609 -0.00213693 9.89159e-06
21.7945 -0.00211074 9.71016e-06
21.9288 -0.0020849 9.53222e-06
22.0639 -0.00205939 9.35766e-06
22.1997 -0.00203421 9.18641e-06
22.3363 -0.00200935 9.01838e-06
22.4736 -0.0019848 8.85347e-06
22.6118 -0.00196055 8.69162e-06
22.7509 -0.0019366 8.53274e-06
22.8908 -0.00191295 8.37675e-06
23.0316 -0.00188958 8.22357e-06
23.1733 -0.00186648 8.07313e-06
23.316 -0.00184365 7.92536e-06
23.4597 -0.00182108 7.78019e-06
23.6044 -0.00179877 7.63754e-06
23.7502 -0.00177671 7.49735e-06
23.8971 -0.00175489 7.35955e-06
24.0451 -0.0017333 7.22407e-06
24.1944 -0.00171194 7.09086e-06
24.3448 -0.0016908 6.95983e-06
24.4966 -0.00166988 6.83094e-06
24.6496 -0.00164916 6.70412e-06
24.8041 -0.00162864 6.57931e-06
24.9601 -0.00160831 6.45644e-06
25.1175 -0.00158817 6.33546e-06
25.2766 -0.00156821 6.2163e-06
25.4373 -0.00154841 6.0989e-06
25.5998 -0.00152878 5.98321e-06
25.7641 -0.00150931 5.86917e-06
25.9304 -0.00148997 5.7567e-06
26.0988 -0.00147078 5.64575e-06
26.2693 -0.00145171 5.53625e-06
26.4421 -0.00143276 5.42814e-06
26.6174 -0.00141392 5.32135e-06
26.7954 -0.00139517 5.21581e-06
26.9761 -0.00137651 5.11144e-06
27.1598 -0.00135792 5.00817e-06
27.3468 -0.00133938 4.90591e-06
27.5373 -0.00132088 4.80457e-06
27.7317 -0.0013024 4.70405e-06
27.9302 -0.00128393 4.60425e-06
28.1333 -0.00126542 4.50504e-06
28.3415 -0.00124687 4.40627e-06
28.5554 -0.00122823 4.30779e-06
28.7758 -0.00120947 4.2094e-06
29.0035 -0.00119052 4.11085e-06
29.2396 -0.00117134 4.01185e-06
29.4858 -0.00115184 3.91201e-06
29.7441 -0.00113189 3.8108e-06
30.0173 -0.00111135 3.70748e-06
30.3101 -0.00108996 3.6009e-06
30.6297 -0.0010673 3.48916e-06
30.9905 -0.00104256 3.36849e-06
31.4301 -0.00101356 3.22888e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1QuantumOneLoop/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.1
#Lambda=0.5
#Beta=1
#Nc=1
#QUANTUM=1

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=512 aX=1 aP=1

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1QuantumOneLoop/SigmaAOneLoop.txt <==
-31.4301 -0.25912 -3.84219e-18
-30.9905 -0.25912 -3.84219e-18
-30.6297 -0.25912 -3.84219e-18
-30.3101 -0.25912 -3.84219e-18
-30.0173 -0.25912 -3.84219e-18
-29.7441 -0.25912 -3.84219e-18
-29.4858 -0.25912 -3.84219e-18
-29.2396 -0.25912 -3.84219e-18
-29.0035 -0.25912 -3.84219e-18
-28.7758 -0.25912 -3.84219e-18
-28.5554 -0.25912 -3.84219e-18
-28.3415 -0.25912 -3.84219e-18
-28.1333 -0.25912 -3.84219e-18
-27.9302 -0.25912 -3.84219e-18
-27.7317 -0.25912 -3.84219e-18
-27.5373 -0.25912 -3.84219e-18
-27.3468 -0.25912 -3.84219e-18
-27.1598 -0.25912 -3.84219e-18
-26.9761 -0.25912 -3.84219e-18
-26.7954 -0.25912 -3.84219e-18
-26.6174 -0.25912 -3.84219e-18
-26.4421 -0.25912 -3.84219e-18
-26.2693 -0.25912 -3.84219e-18
-26.0988 -0.25912 -3.84219e-18
-25.9304 -0.25912 -3.84219e-18
-25.7641 -0.25912 -3.84219e-18
-25.5998 -0.25912 -3.84219e-18
-25.4373 -0.25912 -3.84219e-18
-25.2766 -0.25912 -3.84219e-18
-25.1175 -0.25912 -3.84219e-18
-24.9601 -0.25912 -3.84219e-18
-24.8041 -0.25912 -3.84219e-18
-24.6496 -0.25912 -3.84219e-18
-24.4966 -0.25912 -3.84219e-18
-24.3448 -0.25912 -3.84219e-18
-24.1944 -0.25912 -3.84219e-18
-24.0451 -0.25912 -3.84219e-18
-23.8971 -0.25912 -3.84219e-18
-23.7502 -0.25912 -3.84219e-18
-23.6044 -0.25912 -3.84219e-18
-23.4597 -0.25912 -3.84219e-18
-23.316 -0.25912 -3.84219e-18
-23.1733 -0.25912 -3.84219e-18
-23.0316 -0.25912 -3.84219e-18
-22.8908 -0.25912 -3.84219e-18
-22.7509 -0.25912 -3.84219e-18
-22.6118 -0.25912 -3.84219e-18
-22.4736 -0.25912 -3.84219e-18
-22.3363 -0.25912 -3.84219e-18
-22.1997 -0.25912 -3.84219e-18
-22.0639 -0.25912 -3.84219e-18
-21.9288 -0.25912 -3.84219e-18
-21.7945 -0.25912 -3.84219e-18
-21.6609 -0.25912 -3.84219e-18
-21.528 -0.25912 -3.84219e-18
-21.3958 -0.25912 -3.84219e-18
-21.2642 -0.25912 -3.84219e-18
-21.1332 -0.25912 -3.84219e-18
-21.0029 -0.25912 -3.84219e-18
-20.8732 -0.25912 -3.84219e-18
-20.7441 -0.25912 -3.84219e-18
-20.6156 -0.25912 -3.84219e-18
-20.4876 -0.25912 -3.84219e-18
-20.3602 -0.25912 -3.84219e-18
-20.2333 -0.25912 -3.84219e-18
-20.1069 -0.25912 -3.84219e-18
-19.9811 -0.25912 -3.84219e-18
-19.8557 -0.25912 -3.84219e-18
-19.7309 -0.25912 -3.84219e-18
-19.6065 -0.25912 -3.84219e-18
-19.4826 -0.25912 -3.84219e-18
-19.3592 -0.25912 -3.84219e-18
-19.2362 -0.25912 -3.84219e-18
-19.1137 -0.25912 -3.84219e-18
-18.9916 -0.25912 -3.84219e-18
-18.8699 -0.25912 -3.84219e-18
-18.7487 -0.25912 -3.84219e-18
-18.6278 -0.25912 -3.84219e-18
-18.5074 -0.25912 -3.84219e-18
-18.3873 -0.25912 -3.84219e-18
-18.2676 -0.25912 -3.84219e-18
-18.1483 -0.25912 -3.84219e-18
-18.0294 -0.25912 -3.84219e-18
-17.9108 -0.25912 -3.84219e-18
-17.7926 -0.25912 -3.84219e-18
-17.6748 -0.25912 -3.84219e-18
-17.5572 -0.25912 -3.84219e-18
-17.4401 -0.25912 -3.84219e-18
-17.3232 -0.25912 -3.84219e-18
-17.2067 -0.25912 -3.84219e-18
-17.0905 -0.25912 -3.84219e-18
-16.9746 -0.25912 -3.84219e-18
-16.859 -0.25912 -3.84219e-18
-16.7437 -0.25912 -3.84219e-18
-16.6288 -0.25912 -3.84219e-18
-16.5141 -0.25912 -3.84219e-18
-16.3997 -0.25912 -3.84219e-18
-16.2856 -0.25912 -3.84219e-18
-16.1717 -0.25912 -3.84219e-18
-16.0582 -0.25912 -3.84219e-18
-15.9449 -0.25912 -3.84219e-18
-15.8319 -0.25912 -3.84219e-18
-15.7191 -0.25912 -3.84219e-18
-15.6066 -0.25912 -3.84219e-18
-15.4943 -0.25912 -3.84219e-18
-15.3823 -0.25912 -3.84219e-18
-15.2705 -0.25912 -3.84219e-18
-15.159 -0.25912 -3.84219e-18
-15.0477 -0.25912 -3.84219e-18
-14.9367 -0.25912 -3.84219e-18
-14.8258 -0.25912 -3.84219e-18
-14.7152 -0.25912 -3.84219e-18
-14.6049 -0.25912 -3.84219e-18
-14.4947 -0.25912 -3.84219e-18
-14.3848 -0.25912 -3.84219e-18
-14.275 -0.25912 -3.84219e-18
-14.1655 -0.25912 -3.84219e-18
-14.0562 -0.25912 -3.84219e-18
-13.9471 -0.25912 -3.84219e-18
-13.8382 -0.25912 -3.84219e-18
-13.7294 -0.25912 -3.84219e-18
-13.6209 -0.25912 -3.84219e-18
-13.5126 -0.25912 -3.84219e-18
-13.4044 -0.25912 -3.84219e-18
-13.2965 -0.25912 -3.84219e-18
-13.1887 -0.25912 -3.84219e-18
-13.0811 -0.25912 -3.84219e-18
-12.9737 -0.25912 -3.84219e-18
-12.8664 -0.25912 -3.84219e-18
-12.7593 -0.25912 -3.84219e-18
-12.6524 -0.25912 -3.84219e-18
-12.5457 -0.25912 -3.84219e-18
-12.4391 -0.25912 -3.84219e-18
-12.3327 -0.25912 -3.84219e-18
-12.2265 -0.25912 -3.84219e-18
-12.1204 -0.25912 -3.84219e-18
-12.0144 -0.25912 -3.84219e-18
-11.9086 -0.25912 -3.84219e-18
-11.803 -0.25912 -3.84219e-18
-11.6975 -0.25912 -3.84219e-18
-11.5922 -0.25912 -3.84219e-18
-11.487 -0.25912 -3.84219e-18
-11.3819 -0.25912 -3.84219e-18
-11.277 -0.25912 -3.84219e-18
-11.1722 -0.25912 -3.84219e-18
-11.0676 -0.25912 -3.84219e-18
-10.9631 -0.25912 -3.84219e-18
-10.8587 -0.25912 -3.84219e-18
-10.7545 -0.25912 -3.84219e-18
-10.6503 -0.25912 -3.84219e-18
-10.5463 -0.25912 -3.84219e-18
-10.4425 -0.25912 -3.84219e-18
-10.3387 -0.25912 -3.84219e-18
-10.2351 -0.25912 -3.84219e-18
-10.1316 -0.25912 -3.84219e-18
-10.0282 -0.25912 -3.84219e-18
-9.92496 -0.25912 -3.84219e-18
-9.82181 -0.25912 -3.84219e-18
-9.71877 -0.25912 -3.84219e-18
-9.61583 -0.25912 -3.84219e-18
-9.51301 -0.25912 -3.84219e-18
-9.4103 -0.25912 -3.84219e-18
-9.30769 -0.25912 -3.84219e-18
-9.20518 -0.25912 -3.84219e-18
-9.10278 -0.25912 -3.84219e-18
-9.00048 -0.25912 -3.84219e-18
-8.89828 -0.25912 -3.84219e-18
-8.79618 -0.25912 -3.84219e-18
-8.69417 -0.25912 -3.84219e-18
-8.59226 -0.25912 -3.84219e-18
-8.49044 -0.25912 -3.84219e-18
-8.38872 -0.25912 -3.84219e-18
-8.28708 -0.25912 -3.84219e-18
-8.18554 -0.25912 -3.84219e-18
-8.08408 -0.25912 -3.84219e-18
-7.98271 -0.25912 -3.84219e-18
-7.88143 -0.25912 -3.84219e-18
-7.78023 -0.25912 -3.84219e-18
-7.67911 -0.25912 -3.84219e-18
-7.57807 -0.25912 -3.84219e-18
-7.47712 -0.25912 -3.84219e-18
-7.37624 -0.25912 -3.84219e-18
-7.27544 -0.25912 -3.84219e-18
-7.17471 -0.25912 -3.84219e-18
-7.07406 -0.25912 -3.84219e-18
-6.97348 -0.25912 -3.84219e-18
-6.87298 -0.25912 -3.84219e-18
-6.77254 -0.25912 -3.84219e-18
-6.67218 -0.25912 -3.84219e-18
-6.57188 -0.25912 -3.84219e-18
-6.47166 -0.25912 -3.84219e-18
-6.37149 -0.25912 -3.84219e-18
-6.2714 -0.25912 -3.84219e-18
-6.17136 -0.25912 -3.84219e-18
-6.07139 -0.25912 -3.84219e-18
-5.97148 -0.25912 -3.84219e-18
-5.87163 -0.25912 -3.84219e-18
-5.77184 -0.25912 -3.84219e-18
-5.67211 -0.25912 -3.84219e-18
-5.57243 -0.25912 -3.84219e-18
-5.47281 -0.25912 -3.84219e-18
-5.37325 -0.25912 -3.84219e-18
-5.27373 -0.25912 -3.84219e-18
-5.17427 -0.25912 -3.84219e-18
-5.07487 -0.25912 -3.84219e-18
-4.97551 -0.25912 -3.84219e-18
-4.8762 -0.25912 -3.84219e-18
-4.77694 -0.25912 -3.84219e-18
-4.67772 -0.25912 -3.84219e-18
-4.57855 -0.25912 -3.84219e-18
-4.47943 -0.25912 -3.84219e-18
-4.38035 -0.25912 -3.84219e-18
-4.28131 -0.25912 -3.84219e-18
-4.18232 -0.25912 -3.84219e-18
-4.08336 -0.25912 -3.84219e-18
-3.98445 -0.25912 -3.84219e-18
-3.88557 -0.25912 -3.84219e-18
-3.78673 -0.25912 -3.84219e-18
-3.68793 -0.25912 -3.84219e-18
-3.58916 -0.25912 -3.84219e-18
-3.49043 -0.25912 -3.84219e-18
-3.39173 -0.25912 -3.84219e-18
-3.29307 -0.25912 -3.84219e-18
-3.19443 -0.25912 -3.84219e-18
-3.09583 -0.25912 -3.84219e-18
-2.99725 -0.25912 -3.84219e-18
-2.89871 -0.25912 -3.84219e-18
-2.80019 -0.25912 -3.84219e-18
-2.7017 -0.25912 -3.84219e-18
-2.60323 -0.25912 -3.84219e-18
-2.50479 -0.25912 -3.84219e-18
-2.40638 -0.25912 -3.84219e-18
-2.30798 -0.25912 -3.84219e-18
-2.20961 -0.25912 -3.84219e-18
-2.11126 -0.25912 -3.84219e-18
-2.01293 -0.25912 -3.84219e-18
-1.91462 -0.25912 -3.84219e-18
-1.81632 -0.25912 -3.84219e-18
-1.71804 -0.25912 -3.84219e-18
-1.61978 -0.25912 -3.84219e-18
-1.52154 -0.25912 -3.84219e-18
-1.42331 -0.25912 -3.84219e-18
-1.32509 -0.25912 -3.84219e-18
-1.22689 -0.25912 -3.84219e-18
-1.12869 -0.25912 -3.84219e-18
-1.03051 -0.25912 -3.84219e-18
-0.932337 -0.25912 -3.84219e-18
-0.834173 -0.25912 -3.84219e-18
-0.736016 -0.25912 -3.84219e-18
-0.637867 -0.25912 -3.84219e-18
-0.539723 -0.25912 -3.84219e-18
-0.441585 -0.25912 -3.84219e-18
-0.343451 -0.25912 -3.84219e-18
-0.24532 -0.25912 -3.84219e-18
-0.147191 -0.25912 -3.84219e-18
-0.0490634 -0.25912 -3.84219e-18
0.0490634 -0.25912 -3.84219e-18
0.147191 -0.25912 -3.84219e-18
0.24532 -0.25912 -3.84219e-18
0.343451 -0.25912 -3.84219e-18
0.441585 -0.25912 -3.84219e-18
0.539723 -0.25912 -3.84219e-18
0.637867 -0.25912 -3.84219e-18
0.736016 -0.25912 -3.84219e-18
0.834173 -0.25912 -3.84219e-18
0.932337 -0.25912 -3.84219e-18
1.03051 -0.25912 -3.84219e-18
1.12869 -0.25912 -3.84219e-18
1.22689 -0.25912 -3.84219e-18
1.32509 -0.25912 -3.84219e-18
1.42331 -0.25912 -3.84219e-18
1.52154 -0.25912 -3.84219e-18
1.61978 -0.25912 -3.84219e-18
1.71804 -0.25912 -3.84219e-18
1.81632 -0.25912 -3.84219e-18
1.91462 -0.25912 -3.84219e-18
2.01293 -0.25912 -3.84219e-18
2.11126 -0.25912 -3.84219e-18
2.20961 -0.25912 -3.84219e-18
2.30798 -0.25912 -3.84219e-18
2.40638 -0.25912 -3.84219e-18
2.50479 -0.25912 -3.84219e-18
2.60323 -0.25912 -3.84219e-18
2.7017 -0.25912 -3.84219e-18
2.80019 -0.25912 -3.84219e-18
2.89871 -0.25912 -3.84219e-18
2.99725 -0.25912 -3.84219e-18
3.09583 -0.25912 -3.84219e-18
3.19443 -0.25912 -3.84219e-18
3.29307 -0.25912 -3.84219e-18
3.39173 -0.25912 -3.84219e-18
3.49043 -0.25912 -3.84219e-18
3.58916 -0.25912 -3.84219e-18
3.68793 -0.25912 -3.84219e-18
3.78673 -0.25912 -3.84219e-18
3.88557 -0.25912 -3.84219e-18
3.98445 -0.25912 -3.84219e-18
4.08336 -0.25912 -3.84219e-18
4.18232 -0.25912 -3.84219e-18
4.28131 -0.25912 -3.84219e-18
4.38035 -0.25912 -3.84219e-18
4.47943 -0.25912 -3.84219e-18
4.57855 -0.25912 -3.84219e-18
4.67772 -0.25912 -3.84219e-18
4.77694 -0.25912 -3.84219e-18
4.8762 -0.25912 -3.84219e-18
4.97551 -0.25912 -3.84219e-18
5.07487 -0.25912 -3.84219e-18
5.17427 -0.25912 -3.84219e-18
5.27373 -0.25912 -3.84219e-18
5.37325 -0.25912 -3.84219e-18
5.47281 -0.25912 -3.84219e-18
5.57243 -0.25912 -3.84219e-18
5.67211 -0.25912 -3.84219e-18
5.77184 -0.25912 -3.84219e-18
5.87163 -0.25912 -3.84219e-18
5.97148 -0.25912 -3.84219e-18
6.07139 -0.25912 -3.84219e-18
6.17136 -0.25912 -3.84219e-18
6.2714 -0.25912 -3.84219e-18
6.37149 -0.25912 -3.84219e-18
6.47166 -0.25912 -3.84219e-18
6.57188 -0.25912 -3.84219e-18
6.67218 -0.25912 -3.84219e-18
6.77254 -0.25912 -3.84219e-18
6.87298 -0.25912 -3.84219e-18
6.97348 -0.25912 -3.84219e-18
7.07406 -0.25912 -3.84219e-18
7.17471 -0.25912 -3.84219e-18
7.27544 -0.25912 -3.84219e-18
7.37624 -0.25912 -3.84219e-18
7.47712 -0.25912 -3.84219e-18
7.57807 -0.25912 -3.84219e-18
7.67911 -0.25912 -3.84219e-18
7.78023 -0.25912 -3.84219e-18
7.88143 -0.25912 -3.84219e-18
7.98271 -0.25912 -3.84219e-18
8.08408 -0.25912 -3.84219e-18
8.18554 -0.25912 -3.84219e-18
8.28708 -0.25912 -3.84219e-18
8.38872 -0.25912 -3.84219e-18
8.49044 -0.25912 -3.84219e-18
8.59226 -0.25912 -3.84219e-18
8.69417 -0.25912 -3.84219e-18
8.79618 -0.25912 -3.84219e-18
8.89828 -0.25912 -3.84219e-18
9.00048 -0.25912 -3.84219e-18
9.10278 -0.25912 -3.84219e-18
9.20518 -0.25912 -3.84219e-18
9.30769 -0.25912 -3.84219e-18
9.4103 -0.25912 -3.84219e-18
9.51301 -0.25912 -3.84219e-18
9.61583 -0.25912 -3.84219e-18
9.71877 -0.25912 -3.84219e-18
9.82181 -0.25912 -3.84219e-18
9.92496 -0.25912 -3.84219e-18
10.0282 -0.25912 -3.84219e-18
10.1316 -0.25912 -3.84219e-18
10.2351 -0.25912 -3.84219e-18
10.3387 -0.25912 -3.84219e-18
10.4425 -0.25912 -3.84219e-18
10.5463 -0.25912 -3.84219e-18
10.6503 -0.25912 -3.84219e-18
10.7545 -0.25912 -3.84219e-18
10.8587 -0.25912 -3.84219e-18
10.9631 -0.25912 -3.84219e-18
11.0676 -0.25912 -3.84219e-18
11.1722 -0.25912 -3.84219e-18
11.277 -0.25912 -3.84219e-18
11.3819 -0.25912 -3.84219e-18
11.487 -0.25912 -3.84219e-18
11.5922 -0.25912 -3.84219e-18
11.6975 -0.25912 -3.84219e-18
11.803 -0.25912 -3.84219e-18
11.9086 -0.25912 -3.84219e-18
12.0144 -0.25912 -3.84219e-18
12.1204 -0.25912 -3.84219e-18
12.2265 -0.25912 -3.84219e-18
12.3327 -0.25912 -3.84219e-18
12.4391 -0.25912 -3.84219e-18
12.5457 -0.25912 -3.84219e-18
12.6524 -0.25912 -3.84219e-18
12.7593 -0.25912 -3.84219e-18
12.8664 -0.25912 -3.84219e-18
12.9737 -0.25912 -3.84219e-18
13.0811 -0.25912 -3.84219e-18
13.1887 -0.25912 -3.84219e-18
13.2965 -0.25912 -3.84219e-18
13.4044 -0.25912 -3.84219e-18
13.5126 -0.25912 -3.84219e-18
13.6209 -0.25912 -3.84219e-18
13.7294 -0.25912 -3.84219e-18
13.8382 -0.25912 -3.84219e-18
13.9471 -0.25912 -3.84219e-18
14.0562 -0.25912 -3.84219e-18
14.1655 -0.25912 -3.84219e-18
14.275 -0.25912 -3.84219e-18
14.3848 -0.25912 -3.84219e-18
14.4947 -0.25912 -3.84219e-18
14.6049 -0.25912 -3.84219e-18
14.7152 -0.25912 -3.84219e-18
14.8258 -0.25912 -3.84219e-18
14.9367 -0.25912 -3.84219e-18
15.0477 -0.25912 -3.84219e-18
15.159 -0.25912 -3.84219e-18
15.2705 -0.25912 -3.84219e-18
15.3823 -0.25912 -3.84219e-18
15.4943 -0.25912 -3.84219e-18
15.6066 -0.25912 -3.84219e-18
15.7191 -0.25912 -3.84219e-18
15.8319 -0.25912 -3.84219e-18
15.9449 -0.25912 -3.84219e-18
16.0582 -0.25912 -3.84219e-18
16.1717 -0.25912 -3.84219e-18
16.2856 -0.25912 -3.84219e-18
16.3997 -0.25912 -3.84219e-18
16.5141 -0.25912 -3.84219e-18
16.6288 -0.25912 -3.84219e-18
16.7437 -0.25912 -3.84219e-18
16.859 -0.25912 -3.84219e-18
16.9746 -0.25912 -3.84219e-18
17.0905 -0.25912 -3.84219e-18
17.2067 -0.25912 -3.84219e-18
17.3232 -0.25912 -3.84219e-18
17.4401 -0.25912 -3.84219e-18
17.5572 -0.25912 -3.84219e-18
17.6748 -0.25912 -3.84219e-18
17.7926 -0.25912 -3.84219e-18
17.9108 -0.25912 -3.84219e-18
18.0294 -0.25912 -3.84219e-18
18.1483 -0.25912 -3.84219e-18
18.2676 -0.25912 -3.84219e-18
18.3873 -0.25912 -3.84219e-18
18.5074 -0.25912 -3.84219e-18
18.6278 -0.25912 -3.84219e-18
18.7487 -0.25912 -3.84219e-18
18.8699 -0.25912 -3.84219e-18
18.9916 -0.25912 -3.84219e-18
19.1137 -0.25912 -3.84219e-18
19.2362 -0.25912 -3.84219e-18
19.3592 -0.25912 -3.84219e-18
19.4826 -0.25912 -3.84219e-18
19.6065 -0.25912 -3.84219e-18
19.7309 -0.25912 -3.84219e-18
19.8557 -0.25912 -3.84219e-18
19.9811 -0.25912 -3.84219e-18
20.1069 -0.25912 -3.84219e-18
20.2333 -0.25912 -3.84219e-18
20.3602 -0.25912 -3.84219e-18
20.4876 -0.25912 -3.84219e-18
20.6156 -0.25912 -3.84219e-18
20.7441 -0.25912 -3.84219e-18
20.8732 -0.25912 -3.84219e-18
21.0029 -0.25912 -3.84219e-18
21.1332 -0.25912 -3.84219e-18
21.2642 -0.25912 -3.84219e-18
21.3958 -0.25912 -3.84219e-18
21.528 -0.25912 -3.84219e-18
21.6609 -0.25912 -3.84219e-18
21.7945 -0.25912 -3.84219e-18
21.9288 -0.25912 -3.84219e-18
22.0639 -0.25912 -3.84219e-18
22.1997 -0.25912 -3.84219e-18
22.3363 -0.25912 -3.84219e-18
22.4736 -0.25912 -3.84219e-18
22.6118 -0.25912 -3.84219e-18
22.7509 -0.25912 -3.84219e-18
22.8908 -0.25912 -3.84219e-18
23.0316 -0.25912 -3.84219e-18
23.1733 -0.25912 -3.84219e-18
23.316 -0.25912 -3.84219e-18
23.4597 -0.25912 -3.84219e-18
23.6044 -0.25912 -3.84219e-18
23.7502 -0.25912 -3.84219e-18
23.8971 -0.25912 -3.84219e-18
24.0451 -0.25912 -3.84219e-18
24.1944 -0.25912 -3.84219e-18
24.3448 -0.25912 -3.84219e-18
24.4966 -0.25912 -3.84219e-18
24.6496 -0.25912 -3.84219e-18
24.8041 -0.25912 -3.84219e-18
24.9601 -0.25912 -3.84219e-18
25.1175 -0.25912 -3.84219e-18
25.2766 -0.25912 -3.84219e-18
25.4373 -0.25912 -3.84219e-18
25.5998 -0.25912 -3.84219e-18
25.7641 -0.25912 -3.84219e-18
25.9304 -0.25912 -3.84219e-18
26.0988 -0.25912 -3.84219e-18
26.2693 -0.25912 -3.84219e-18
26.4421 -0.25912 -3.84219e-18
26.6174 -0.25912 -3.84219e-18
26.7954 -0.25912 -3.84219e-18
26.9761 -0.25912 -3.84219e-18
27.1598 -0.25912 -3.84219e-18
27.3468 -0.25912 -3.84219e-18
27.5373 -0.25912 -3.84219e-18
27.7317 -0.25912 -3.84219e-18
27.9302 -0.25912 -3.84219e-18
28.1333 -0.25912 -3.84219e-18
28.3415 -0.25912 -3.84219e-18
28.5554 -0.25912 -3.84219e-18
28.7758 -0.25912 -3.84219e-18
29.0035 -0.25912 -3.84219e-18
29.2396 -0.25912 -3.84219e-18
29.4858 -0.25912 -3.84219e-18
29.7441 -0.25912 -3.84219e-18
30.0173 -0.25912 -3.84219e-18
30.3101 -0.25912 -3.84219e-18
30.6297 -0.25912 -3.84219e-18
30.9905 -0.25912 -3.84219e-18
31.4301 -0.25912 -3.84219e-18


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1QuantumOneLoop/SigmaATwoLoop.txt <==
-31.4301 -0.344782 -0.000350084
-30.9905 -0.345164 0.000168324
-30.6297 -0.344924 -0.000368778
-30.3101 -0.345127 -0.000196871
-30.0173 -0.345027 -0.00105305
-29.7441 -0.345406 -0.000843956
-29.4858 -0.345436 -0.000461542
-29.2396 -0.345421 0.000699898
-29.0035 -0.345116 -0.000127243
-28.7758 -0.345391 -0.000267517
-28.5554 -0.345321 8.42401e-05
-28.3415 -0.345259 0.000263172
-28.1333 -0.345281 -0.000461486
-27.9302 -0.345387 0.000386327
-27.7317 -0.345183 -0.000178288
-27.5373 -0.345405 -2.30615e-05
-27.3468 -0.345246 0.000102009
-27.1598 -0.345318 -6.04525e-05
-26.9761 -0.345325 -6.45012e-05
-26.7954 -0.34529 0.000196427
-26.6174 -0.345315 -0.000289978
-26.4421 -0.345342 0.000313944
-26.2693 -0.345262 -0.00027707
-26.0988 -0.345394 0.000196779
-25.9304 -0.345241 -0.000105518
-25.7641 -0.345398 2.62012e-05
-25.5998 -0.34527 2.18187e-05
-25.4373 -0.345365 -3.38815e-05
-25.2766 -0.345317 1.18608e-05
-25.1175 -0.345333 3.39222e-05
-24.9601 -0.345349 -9.11687e-05
-24.8041 -0.345327 0.000147498
-24.6496 -0.34535 -0.000192363
-24.4966 -0.345348 0.000220149
-24.3448 -0.345332 -0.000227242
-24.1944 -0.345381 0.000216153
-24.0451 -0.345312 -0.000188877
-23.8971 -0.345409 0.00015276
-23.7502 -0.345303 -0.000111403
-23.6044 -0.34542 7.28856e-05
-23.4597 -0.345312 -3.89803e-05
-23.316 -0.345416 1.58931e-05
-23.1733 -0.345335 -2.04667e-06
-23.0316 -0.345403 1.16016e-06
-22.8908 -0.345362 -8.54718e-06
-22.7509 -0.345389 2.62274e-05
-22.6118 -0.345386 -4.75919e-05
-22.4736 -0.345382 7.42692e-05
-22.3363 -0.345401 -9.90433e-05
-22.1997 -0.345385 0.000124299
-22.0639 -0.345407 -0.000143148
-21.9288 -0.345398 0.000159388
-21.7945 -0.345404 -0.000166855
-21.6609 -0.345418 0.000170894
-21.528 -0.345398 -0.000165995
-21.3958 -0.345439 0.000158817
-21.2642 -0.345391 -0.000144155
-21.1332 -0.345459 0.000129573
-21.0029 -0.345389 -0.000109733
-20.8732 -0.345474 9.2697e-05
-20.7441 -0.345393 -7.26127e-05
-20.6156 -0.345483 5.77266e-05
-20.4876 -0.345403 -4.14221e-05
-20.3602 -0.345486 3.19687e-05
-20.2333 -0.345419 -2.18738e-05
-20.1069 -0.345486 1.94065e-05
-19.9811 -0.345438 -1.62075e-05
-19.8557 -0.345484 2.06239e-05
-19.7309 -0.345458 -2.35167e-05
-19.6065 -0.345482 3.34482e-05
-19.4826 -0.345477 -4.06195e-05
-19.3592 -0.345482 5.39627e-05
-19.2362 -0.345495 -6.31357e-05
-19.1137 -0.345486 7.75819e-05
-18.9916 -0.345509 -8.6506e-05
-18.8699 -0.345494 9.99737e-05
-18.7487 -0.345519 -0.000106788
-18.6278 -0.345505 0.000117711
-18.5074 -0.345527 -0.000121154
-18.3873 -0.34552 0.000128617
-18.2676 -0.345532 -0.000128096
-18.1483 -0.345538 0.000131839
-18.0294 -0.345536 -0.000127379
-17.9108 -0.345557 0.00012771
-17.7926 -0.34554 -0.000119832
-17.6748 -0.345577 0.000117473
-17.5572 -0.345544 -0.000107029
-17.4401 -0.345596 0.000102951
-17.3232 -0.345551 -9.09543e-05
-17.2067 -0.345615 8.62126e-05
-17.0905 -0.345559 -7.3688e-05
-16.9746 -0.345631 6.92838e-05
-16.859 -0.34557 -5.71454e-05
-16.7437 -0.345646 5.39263e-05
-16.6288 -0.345585 -4.28967e-05
-16.5141 -0.345659 4.1494e-05
-16.3997 -0.345601 -3.20609e-05
-16.2856 -0.34567 3.28644e-05
-16.1717 -0.345621 -2.5271e-05
-16.0582 -0.345681 2.84337e-05
-15.9449 -0.345642 -2.26961e-05
-15.8319 -0.345691 2.81619e-05
-15.7191 -0.345664 -2.41043e-05
-15.6066 -0.345701 3.16499e-05
-15.4943 -0.345688 -2.89508e-05
-15.3823 -0.345712 3.8235e-05
-15.2705 -0.345712 -3.64777e-05
-15.159 -0.345724 4.70909e-05
-15.0477 -0.345737 -4.58108e-05
-14.9367 -0.345737 5.73215e-05
-14.8258 -0.345761 -5.60494e-05
-14.7152 -0.345753 6.80426e-05
-14.6049 -0.345785 -6.63388e-05
-14.4947 -0.34577 7.84469e-05
-14.3848 -0.345809 -7.59264e-05
-14.275 -0.34579 8.78501e-05
-14.1655 -0.345832 -8.41991e-05
-14.0562 -0.345812 9.57197e-05
-13.9471 -0.345854 -9.07036e-05
-13.8382 -0.345837 0.000101688
-13.7294 -0.345877 -9.5151e-05
-13.6209 -0.345864 0.000105548
-13.5126 -0.3459 -9.74104e-05
-13.4044 -0.345893 0.000107247
-13.2965 -0.345923 -9.74924e-05
-13.1887 -0.345924 0.000106861
-13.0811 -0.345946 -9.55273e-05
-12.9737 -0.345957 0.000104575
-12.8664 -0.345971 -9.17396e-05
-12.7593 -0.345992 0.000100655
-12.6524 -0.345997 -8.64215e-05
-12.5457 -0.346028 9.54228e-05
-12.4391 -0.346025 -7.99073e-05
-12.3327 -0.346066 8.92303e-05
-12.2265 -0.346054 -7.25502e-05
-12.1204 -0.346106 8.24385e-05
-12.0144 -0.346086 -6.47018e-05
-11.9086 -0.346147 7.53989e-05
-11.803 -0.346121 -5.66951e-05
-11.6975 -0.346189 6.84386e-05
-11.5922 -0.346158 -4.88321e-05
-11.487 -0.346233 6.18495e-05
-11.3819 -0.346199 -4.13743e-05
-11.277 -0.346278 5.5881e-05
-11.1722 -0.346243 -3.45369e-05
-11.0676 -0.346326 5.07359e-05
-10.9631 -0.34629 -2.84857e-05
-10.8587 -0.346375 4.65694e-05
-10.7545 -0.346341 -2.33375e-05
-10.6503 -0.346427 4.34898e-05
-10.5463 -0.346397 -1.91613e-05
-10.4425 -0.346481 4.1562e-05
-10.3387 -0.346456 -1.59822e-05
-10.2351 -0.346538 4.08118e-05
-10.1316 -0.34652 -1.37851e-05
-10.0282 -0.346599 4.1231e-05
-9.92496 -0.346589 -1.25205e-05
-9.82181 -0.346663 4.27834e-05
-9.71877 -0.346663 -1.21094e-05
-9.61583 -0.346732 4.54112e-05
-9.51301 -0.346743 -1.24487e-05
-9.4103 -0.346806 4.9041e-05
-9.30769 -0.346829 -1.34161e-05
-9.20518 -0.346885 5.35897e-05
-9.10278 -0.346921 -1.48746e-05
-9.00048 -0.346971 5.89705e-05
-8.89828 -0.34702 -1.66763e-05
-8.79618 -0.347063 6.50982e-05
-8.69417 -0.347127 -1.86654e-05
-8.59226 -0.347164 7.18942e-05
-8.49044 -0.347242 -2.06798e-05
-8.38872 -0.347274 7.92914e-05
-8.28708 -0.347367 -2.25525e-05
-8.18554 -0.347394 8.72391e-05
-8.08408 -0.347503 -2.41113e-05
-7.98271 -0.347526 9.57073e-05
-7.88143 -0.34765 -2.5177e-05
-7.78023 -0.34767 0.000104692
-7.67911 -0.347811 -2.55603e-05
-7.57807 -0.34783 0.000114223
-7.47712 -0.347988 -2.5057e-05
-7.37624 -0.348006 0.000124366
-7.27544 -0.348182 -2.34402e-05
-7.17471 -0.348202 0.000135238
-7.07406 -0.348396 -2.04492e-05
-6.97348 -0.348421 0.000147015
-6.87298 -0.348634 -1.5775e-05
-6.77254 -0.348666 0.000159952
-6.67218 -0.3489 -9.03747e-06
-6.57188 -0.348941 0.000174408
-6.47166 -0.349198 2.45008e-07
-6.37149 -0.349252 0.000190877
-6.2714 -0.349535 1.27017e-05
-6.17136 -0.349606 0.000210048
-6.07139 -0.349918 2.91768e-05
-5.97148 -0.350011 0.000232881
-5.87163 -0.350357 5.0833e-05
-5.77184 -0.350479 0.000260732
-5.67211 -0.350865 7.93119e-05
-5.57243 -0.351024 0.000295556
-5.47281 -0.351459 0.000116993
-5.37325 -0.351665 0.000340231
-5.27373 -0.352161 0.000167424
-5.17427 -0.352428 0.000399114
-5.07487 -0.353001 0.000236064
-4.97551 -0.35335 0.000479023
-4.8762 -0.354024 0.000331621
-4.77694 -0.354484 0.000591053
-4.67772 -0.355294 0.000468601
-4.57855 -0.355906 0.000754129
-4.47943 -0.356907 0.000672443
-4.38035 -0.357737 0.00100245
-4.28131 -0.359017 0.000990711
-4.18232 -0.360176 0.00140244
-4.08336 -0.361885 0.00151985
-3.98445 -0.363568 0.00209561
-3.88557 -0.365983 0.00247739
-3.78673 -0.368569 0.00342317
-3.68793 -0.372257 0.00443078
-3.58916 -0.376562 0.00636361
-3.49043 -0.382813 0.00920576
-3.39173 -0.390762 0.0145419
-3.29307 -0.402449 0.0248454
-3.19443 -0.416 0.0472555
-3.09583 -0.419273 0.098085
-2.99725 -0.356839 0.122598
-2.89871 -0.297597 0.0910881
-2.80019 -0.286636 0.0543906
-2.7017 -0.29333 0.0331058
-2.60323 -0.301218 0.0224527
-2.50479 -0.307634 0.0162537
-2.40638 -0.312675 0.0128819
-2.30798 -0.316662 0.0104387
-2.20961 -0.319891 0.00917115
-2.11126 -0.322606 0.00803124
-2.01293 -0.324923 0.00762715
-1.91462 -0.327026 0.00713887
-1.81632 -0.328944 0.00726754
-1.71804 -0.330855 0.00730857
-1.61978 -0.332764 0.00802649
-1.52154 -0.334892 0.00887214
-1.42331 -0.337279 0.010818
-1.32509 -0.340209 0.0138415
-1.22689 -0.343568 0.0199978
-1.12869 -0.346749 0.0307764
-1.03051 -0.36577 0.0314128
-0.932337 -0.332931 0.0191043
-0.834173 -0.311286 0.0112619
-0.736016 -0.311756 0.00514559
-0.637867 -0.314209 0.00265298
-0.539723 -0.316329 0.00128375
-0.441585 -0.31786 0.000827801
-0.343451 -0.318974 0.000350162
-0.24532 -0.319713 0.000313987
-0.147191 -0.320187 4.53099e-05
-0.0490634 -0.320408 0.00011263
0.0490634 -0.320408 -0.00011263
0.147191 -0.320187 -4.53099e-05
0.24532 -0.319713 -0.000313987
0.343451 -0.318974 -0.000350162
0.441585 -0.31786 -0.000827801
0.539723 -0.316329 -0.00128375
0.637867 -0.314209 -0.00265298
0.736016 -0.311756 -0.00514559
0.834173 -0.311286 -0.0112619
0.932337 -0.332931 -0.0191043
1.03051 -0.36577 -0.0314128
1.12869 -0.346749 -0.0307764
1.22689 -0.343568 -0.0199978
1.32509 -0.340209 -0.0138415
1.42331 -0.337279 -0.010818
1.52154 -0.334892 -0.00887214
1.61978 -0.332764 -0.00802649
1.71804 -0.330855 -0.00730857
1.81632 -0.328944 -0.00726754
1.91462 -0.327026 -0.00713887
2.01293 -0.324923 -0.00762715
2.11126 -0.322606 -0.00803124
2.20961 -0.319891 -0.00917115
2.30798 -0.316662 -0.0104387
2.40638 -0.312675 -0.0128819
2.50479 -0.307634 -0.0162537
2.60323 -0.301218 -0.0224527
2.7017 -0.29333 -0.0331058
2.80019 -0.286636 -0.0543906
2.89871 -0.297597 -0.0910881
2.99725 -0.356839 -0.122598
3.09583 -0.419273 -0.098085
3.19443 -0.416 -0.0472555
3.29307 -0.402449 -0.0248454
3.39173 -0.390762 -0.0145419
3.49043 -0.382813 -0.00920576
3.58916 -0.376562 -0.00636361
3.68793 -0.372257 -0.00443078
3.78673 -0.368569 -0.00342317
3.88557 -0.365983 -0.00247739
3.98445 -0.363568 -0.00209561
4.08336 -0.361885 -0.00151985
4.18232 -0.360176 -0.00140244
4.28131 -0.359017 -0.000990711
4.38035 -0.357737 -0.00100245
4.47943 -0.356907 -0.000672443
4.57855 -0.355906 -0.000754129
4.67772 -0.355294 -0.000468601
4.77694 -0.354484 -0.000591053
4.8762 -0.354024 -0.000331621
4.97551 -0.35335 -0.000479023
5.07487 -0.353001 -0.000236064
5.17427 -0.352428 -0.000399114
5.27373 -0.352161 -0.000167424
5.37325 -0.351665 -0.000340231
5.47281 -0.351459 -0.000116993
5.57243 -0.351024 -0.000295556
5.67211 -0.350865 -7.93119e-05
5.77184 -0.350479 -0.000260732
5.87163 -0.350357 -5.0833e-05
5.97148 -0.350011 -0.000232881
6.07139 -0.349918 -2.91768e-05
6.17136 -0.349606 -0.000210048
6.2714 -0.349535 -1.27017e-05
6.37149 -0.349252 -0.000190877
6.47166 -0.349198 -2.45008e-07
6.57188 -0.348941 -0.000174408
6.67218 -0.3489 9.03747e-06
6.77254 -0.348666 -0.000159952
6.87298 -0.348634 1.5775e-05
6.97348 -0.348421 -0.000147015
7.07406 -0.348396 2.04492e-05
7.17471 -0.348202 -0.000135238
7.27544 -0.348182 2.34402e-05
7.37624 -0.348006 -0.000124366
7.47712 -0.347988 2.5057e-05
7.57807 -0.34783 -0.000114223
7.67911 -0.347811 2.55603e-05
7.78023 -0.34767 -0.000104692
7.88143 -0.34765 2.5177e-05
7.98271 -0.347526 -9.57073e-05
8.08408 -0.347503 2.41113e-05
8.18554 -0.347394 -8.72391e-05
8.28708 -0.347367 2.25525e-05
8.38872 -0.347274 -7.92914e-05
8.49044 -0.347242 2.06798e-05
8.59226 -0.347164 -7.18942e-05
8.69417 -0.347127 1.86654e-05
8.79618 -0.347063 -6.50982e-05
8.89828 -0.34702 1.66763e-05
9.00048 -0.346971 -5.89705e-05
9.10278 -0.346921 1.48746e-05
9.20518 -0.346885 -5.35897e-05
9.30769 -0.346829 1.34161e-05
9.4103 -0.346806 -4.9041e-05
9.51301 -0.346743 1.24487e-05
9.61583 -0.346732 -4.54112e-05
9.71877 -0.346663 1.21094e-05
9.82181 -0.346663 -4.27834e-05
9.92496 -0.346589 1.25205e-05
10.0282 -0.346599 -4.1231e-05
10.1316 -0.34652 1.37851e-05
10.2351 -0.346538 -4.08118e-05
10.3387 -0.346456 1.59822e-05
10.4425 -0.346481 -4.1562e-05
10.5463 -0.346397 1.91613e-05
10.6503 -0.346427 -4.34898e-05
10.7545 -0.346341 2.33375e-05
10.8587 -0.346375 -4.65694e-05
10.9631 -0.34629 2.84857e-05
11.0676 -0.346326 -5.07359e-05
11.1722 -0.346243 3.45369e-05
11.277 -0.346278 -5.5881e-05
11.3819 -0.346199 4.13743e-05
11.487 -0.346233 -6.18495e-05
11.5922 -0.346158 4.88321e-05
11.6975 -0.346189 -6.84386e-05
11.803 -0.346121 5.66951e-05
11.9086 -0.346147 -7.53989e-05
12.0144 -0.346086 6.47018e-05
12.1204 -0.346106 -8.24385e-05
12.2265 -0.346054 7.25502e-05
12.3327 -0.346066 -8.92303e-05
12.4391 -0.346025 7.99073e-05
12.5457 -0.346028 -9.54228e-05
12.6524 -0.345997 8.64215e-05
12.7593 -0.345992 -0.000100655
12.8664 -0.345971 9.17396e-05
12.9737 -0.345957 -0.000104575
13.0811 -0.345946 9.55273e-05
13.1887 -0.345924 -0.000106861
13.2965 -0.345923 9.74924e-05
13.4044 -0.345893 -0.000107247
13.5126 -0.3459 9.74104e-05
13.6209 -0.345864 -0.000105548
13.7294 -0.345877 9.5151e-05
13.8382 -0.345837 -0.000101688
13.9471 -0.345854 9.07036e-05
14.0562 -0.345812 -9.57197e-05
14.1655 -0.345832 8.41991e-05
14.275 -0.34579 -8.78501e-05
14.3848 -0.345809 7.59264e-05
14.4947 -0.34577 -7.84469e-05
14.6049 -0.345785 6.63388e-05
14.7152 -0.345753 -6.80426e-05
14.8258 -0.345761 5.60494e-05
14.9367 -0.345737 -5.73215e-05
15.0477 -0.345737 4.58108e-05
15.159 -0.345724 -4.70909e-05
15.2705 -0.345712 3.64777e-05
15.3823 -0.345712 -3.8235e-05
15.4943 -0.345688 2.89508e-05
15.6066 -0.345701 -3.16499e-05
15.7191 -0.345664 2.41043e-05
15.8319 -0.345691 -2.81619e-05
15.9449 -0.345642 2.26961e-05
16.0582 -0.345681 -2.84337e-05
16.1717 -0.345621 2.5271e-05
16.2856 -0.34567 -3.28644e-05
16.3997 -0.345601 3.20609e-05
16.5141 -0.345659 -4.1494e-05
16.6288 -0.345585 4.28967e-05
16.7437 -0.345646 -5.39263e-05
16.859 -0.34557 5.71454e-05
16.9746 -0.345631 -6.92838e-05
17.0905 -0.345559 7.3688e-05
17.2067 -0.345615 -8.62126e-05
17.3232 -0.345551 9.09543e-05
17.4401 -0.345596 -0.000102951
17.5572 -0.345544 0.000107029
17.6748 -0.345577 -0.000117473
17.7926 -0.34554 0.000119832
17.9108 -0.345557 -0.00012771
18.0294 -0.345536 0.000127379
18.1483 -0.345538 -0.000131839
18.2676 -0.345532 0.000128096
18.3873 -0.34552 -0.000128617
18.5074 -0.345527 0.000121154
18.6278 -0.345505 -0.000117711
18.7487 -0.345519 0.000106788
18.8699 -0.345494 -9.99737e-05
18.9916 -0.345509 8.6506e-05
19.1137 -0.345486 -7.75819e-05
19.2362 -0.345495 6.31357e-05
19.3592 -0.345482 -5.39627e-05
19.4826 -0.345477 4.06195e-05
19.6065 -0.345482 -3.34482e-05
19.7309 -0.345458 2.35167e-05
19.8557 -0.345484 -2.06239e-05
19.9811 -0.345438 1.62075e-05
20.1069 -0.345486 -1.94065e-05
20.2333 -0.345419 2.18738e-05
20.3602 -0.345486 -3.19687e-05
20.4876 -0.345403 4.14221e-05
20.6156 -0.345483 -5.77266e-05
20.7441 -0.345393 7.26127e-05
20.8732 -0.345474 -9.2697e-05
21.0029 -0.345389 0.000109733
21.1332 -0.345459 -0.000129573
21.2642 -0.345391 0.000144155
21.3958 -0.345439 -0.000158817
21.528 -0.345398 0.000165995
21.6609 -0.345418 -0.000170894
21.7945 -0.345404 0.000166855
21.9288 -0.345398 -0.000159388
22.0639 -0.345407 0.000143148
22.1997 -0.345385 -0.000124299
22.3363 -0.345401 9.90433e-05
22.4736 -0.345382 -7.42692e-05
22.6118 -0.345386 4.75919e-05
22.7509 -0.345389 -2.62274e-05
22.8908 -0.345362 8.54718e-06
23.0316 -0.345403 -1.16016e-06
23.1733 -0.345335 2.04667e-06
23.316 -0.345416 -1.58931e-05
23.4597 -0.345312 3.89803e-05
23.6044 -0.34542 -7.28856e-05
23.7502 -0.345303 0.000111403
23.8971 -0.345409 -0.00015276
24.0451 -0.345312 0.000188877
24.1944 -0.345381 -0.000216153
24.3448 -0.345332 0.000227242
24.4966 -0.345348 -0.000220149
24.6496 -0.34535 0.000192363
24.8041 -0.345327 -0.000147498
24.9601 -0.345349 9.11687e-05
25.1175 -0.345333 -3.39222e-05
25.2766 -0.345317 -1.18608e-05
25.4373 -0.345365 3.38815e-05
25.5998 -0.34527 -2.18187e-05
25.7641 -0.345398 -2.62012e-05
25.9304 -0.345241 0.000105518
26.0988 -0.345394 -0.000196779
26.2693 -0.345262 0.00027707
26.4421 -0.345342 -0.000313944
26.6174 -0.345315 0.000289978
26.7954 -0.34529 -0.000196427
26.9761 -0.345325 6.45012e-05
27.1598 -0.345318 6.04525e-05
27.3468 -0.345246 -0.000102009
27.5373 -0.345405 2.30615e-05
27.7317 -0.345183 0.000178288
27.9302 -0.345387 -0.000386327
28.1333 -0.345281 0.000461486
28.3415 -0.345259 -0.000263172
28.5554 -0.345321 -8.42401e-05
28.7758 -0.345391 0.000267517
29.0035 -0.345116 0.000127243
29.2396 -0.345421 -0.000699898
29.4858 -0.345436 0.000461542
29.7441 -0.345406 0.000843956
30.0173 -0.345027 0.00105305
30.3101 -0.345127 0.000196871
30.6297 -0.344924 0.000368778
30.9905 -0.345164 -0.000168324
31.4301 -0.344782 0.000350084


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1QuantumOneLoop/SigmaROneLoop.txt <==
-31.4301 -0.25912 -3.84219e-18
-30.9905 -0.25912 -3.84219e-18
-30.6297 -0.25912 -3.84219e-18
-30.3101 -0.25912 -3.84219e-18
-30.0173 -0.25912 -3.84219e-18
-29.7441 -0.25912 -3.84219e-18
-29.4858 -0.25912 -3.84219e-18
-29.2396 -0.25912 -3.84219e-18
-29.0035 -0.25912 -3.84219e-18
-28.7758 -0.25912 -3.84219e-18
-28.5554 -0.25912 -3.84219e-18
-28.3415 -0.25912 -3.84219e-18
-28.1333 -0.25912 -3.84219e-18
-27.9302 -0.25912 -3.84219e-18
-27.7317 -0.25912 -3.84219e-18
-27.5373 -0.25912 -3.84219e-18
-27.3468 -0.25912 -3.84219e-18
-27.1598 -0.25912 -3.84219e-18
-26.9761 -0.25912 -3.84219e-18
-26.7954 -0.25912 -3.84219e-18
-26.6174 -0.25912 -3.84219e-18
-26.4421 -0.25912 -3.84219e-18
-26.2693 -0.25912 -3.84219e-18
-26.0988 -0.25912 -3.84219e-18
-25.9304 -0.25912 -3.84219e-18
-25.7641 -0.25912 -3.84219e-18
-25.5998 -0.25912 -3.84219e-18
-25.4373 -0.25912 -3.84219e-18
-25.2766 -0.25912 -3.84219e-18
-25.1175 -0.25912 -3.84219e-18
-24.9601 -0.25912 -3.84219e-18
-24.8041 -0.25912 -3.84219e-18
-24.6496 -0.25912 -3.84219e-18
-24.4966 -0.25912 -3.84219e-18
-24.3448 -0.25912 -3.84219e-18
-24.1944 -0.25912 -3.84219e-18
-24.0451 -0.25912 -3.84219e-18
-23.8971 -0.25912 -3.84219e-18
-23.7502 -0.25912 -3.84219e-18
-23.6044 -0.25912 -3.84219e-18
-23.4597 -0.25912 -3.84219e-18
-23.316 -0.25912 -3.84219e-18
-23.1733 -0.25912 -3.84219e-18
-23.0316 -0.25912 -3.84219e-18
-22.8908 -0.25912 -3.84219e-18
-22.7509 -0.25912 -3.84219e-18
-22.6118 -0.25912 -3.84219e-18
-22.4736 -0.25912 -3.84219e-18
-22.3363 -0.25912 -3.84219e-18
-22.1997 -0.25912 -3.84219e-18
-22.0639 -0.25912 -3.84219e-18
-21.9288 -0.25912 -3.84219e-18
-21.7945 -0.25912 -3.84219e-18
-21.6609 -0.25912 -3.84219e-18
-21.528 -0.25912 -3.84219e-18
-21.3958 -0.25912 -3.84219e-18
-21.2642 -0.25912 -3.84219e-18
-21.1332 -0.25912 -3.84219e-18
-21.0029 -0.25912 -3.84219e-18
-20.8732 -0.25912 -3.84219e-18
-20.7441 -0.25912 -3.84219e-18
-20.6156 -0.25912 -3.84219e-18
-20.4876 -0.25912 -3.84219e-18
-20.3602 -0.25912 -3.84219e-18
-20.2333 -0.25912 -3.84219e-18
-20.1069 -0.25912 -3.84219e-18
-19.9811 -0.25912 -3.84219e-18
-19.8557 -0.25912 -3.84219e-18
-19.7309 -0.25912 -3.84219e-18
-19.6065 -0.25912 -3.84219e-18
-19.4826 -0.25912 -3.84219e-18
-19.3592 -0.25912 -3.84219e-18
-19.2362 -0.25912 -3.84219e-18
-19.1137 -0.25912 -3.84219e-18
-18.9916 -0.25912 -3.84219e-18
-18.8699 -0.25912 -3.84219e-18
-18.7487 -0.25912 -3.84219e-18
-18.6278 -0.25912 -3.84219e-18
-18.5074 -0.25912 -3.84219e-18
-18.3873 -0.25912 -3.84219e-18
-18.2676 -0.25912 -3.84219e-18
-18.1483 -0.25912 -3.84219e-18
-18.0294 -0.25912 -3.84219e-18
-17.9108 -0.25912 -3.84219e-18
-17.7926 -0.25912 -3.84219e-18
-17.6748 -0.25912 -3.84219e-18
-17.5572 -0.25912 -3.84219e-18
-17.4401 -0.25912 -3.84219e-18
-17.3232 -0.25912 -3.84219e-18
-17.2067 -0.25912 -3.84219e-18
-17.0905 -0.25912 -3.84219e-18
-16.9746 -0.25912 -3.84219e-18
-16.859 -0.25912 -3.84219e-18
-16.7437 -0.25912 -3.84219e-18
-16.6288 -0.25912 -3.84219e-18
-16.5141 -0.25912 -3.84219e-18
-16.3997 -0.25912 -3.84219e-18
-16.2856 -0.25912 -3.84219e-18
-16.1717 -0.25912 -3.84219e-18
-16.0582 -0.25912 -3.84219e-18
-15.9449 -0.25912 -3.84219e-18
-15.8319 -0.25912 -3.84219e-18
-15.7191 -0.25912 -3.84219e-18
-15.6066 -0.25912 -3.84219e-18
-15.4943 -0.25912 -3.84219e-18
-15.3823 -0.25912 -3.84219e-18
-15.2705 -0.25912 -3.84219e-18
-15.159 -0.25912 -3.84219e-18
-15.0477 -0.25912 -3.84219e-18
-14.9367 -0.25912 -3.84219e-18
-14.8258 -0.25912 -3.84219e-18
-14.7152 -0.25912 -3.84219e-18
-14.6049 -0.25912 -3.84219e-18
-14.4947 -0.25912 -3.84219e-18
-14.3848 -0.25912 -3.84219e-18
-14.275 -0.25912 -3.84219e-18
-14.1655 -0.25912 -3.84219e-18
-14.0562 -0.25912 -3.84219e-18
-13.9471 -0.25912 -3.84219e-18
-13.8382 -0.25912 -3.84219e-18
-13.7294 -0.25912 -3.84219e-18
-13.6209 -0.25912 -3.84219e-18
-13.5126 -0.25912 -3.84219e-18
-13.4044 -0.25912 -3.84219e-18
-13.2965 -0.25912 -3.84219e-18
-13.1887 -0.25912 -3.84219e-18
-13.0811 -0.25912 -3.84219e-18
-12.9737 -0.25912 -3.84219e-18
-12.8664 -0.25912 -3.84219e-18
-12.7593 -0.25912 -3.84219e-18
-12.6524 -0.25912 -3.84219e-18
-12.5457 -0.25912 -3.84219e-18
-12.4391 -0.25912 -3.84219e-18
-12.3327 -0.25912 -3.84219e-18
-12.2265 -0.25912 -3.84219e-18
-12.1204 -0.25912 -3.84219e-18
-12.0144 -0.25912 -3.84219e-18
-11.9086 -0.25912 -3.84219e-18
-11.803 -0.25912 -3.84219e-18
-11.6975 -0.25912 -3.84219e-18
-11.5922 -0.25912 -3.84219e-18
-11.487 -0.25912 -3.84219e-18
-11.3819 -0.25912 -3.84219e-18
-11.277 -0.25912 -3.84219e-18
-11.1722 -0.25912 -3.84219e-18
-11.0676 -0.25912 -3.84219e-18
-10.9631 -0.25912 -3.84219e-18
-10.8587 -0.25912 -3.84219e-18
-10.7545 -0.25912 -3.84219e-18
-10.6503 -0.25912 -3.84219e-18
-10.5463 -0.25912 -3.84219e-18
-10.4425 -0.25912 -3.84219e-18
-10.3387 -0.25912 -3.84219e-18
-10.2351 -0.25912 -3.84219e-18
-10.1316 -0.25912 -3.84219e-18
-10.0282 -0.25912 -3.84219e-18
-9.92496 -0.25912 -3.84219e-18
-9.82181 -0.25912 -3.84219e-18
-9.71877 -0.25912 -3.84219e-18
-9.61583 -0.25912 -3.84219e-18
-9.51301 -0.25912 -3.84219e-18
-9.4103 -0.25912 -3.84219e-18
-9.30769 -0.25912 -3.84219e-18
-9.20518 -0.25912 -3.84219e-18
-9.10278 -0.25912 -3.84219e-18
-9.00048 -0.25912 -3.84219e-18
-8.89828 -0.25912 -3.84219e-18
-8.79618 -0.25912 -3.84219e-18
-8.69417 -0.25912 -3.84219e-18
-8.59226 -0.25912 -3.84219e-18
-8.49044 -0.25912 -3.84219e-18
-8.38872 -0.25912 -3.84219e-18
-8.28708 -0.25912 -3.84219e-18
-8.18554 -0.25912 -3.84219e-18
-8.08408 -0.25912 -3.84219e-18
-7.98271 -0.25912 -3.84219e-18
-7.88143 -0.25912 -3.84219e-18
-7.78023 -0.25912 -3.84219e-18
-7.67911 -0.25912 -3.84219e-18
-7.57807 -0.25912 -3.84219e-18
-7.47712 -0.25912 -3.84219e-18
-7.37624 -0.25912 -3.84219e-18
-7.27544 -0.25912 -3.84219e-18
-7.17471 -0.25912 -3.84219e-18
-7.07406 -0.25912 -3.84219e-18
-6.97348 -0.25912 -3.84219e-18
-6.87298 -0.25912 -3.84219e-18
-6.77254 -0.25912 -3.84219e-18
-6.67218 -0.25912 -3.84219e-18
-6.57188 -0.25912 -3.84219e-18
-6.47166 -0.25912 -3.84219e-18
-6.37149 -0.25912 -3.84219e-18
-6.2714 -0.25912 -3.84219e-18
-6.17136 -0.25912 -3.84219e-18
-6.07139 -0.25912 -3.84219e-18
-5.97148 -0.25912 -3.84219e-18
-5.87163 -0.25912 -3.84219e-18
-5.77184 -0.25912 -3.84219e-18
-5.67211 -0.25912 -3.84219e-18
-5.57243 -0.25912 -3.84219e-18
-5.47281 -0.25912 -3.84219e-18
-5.37325 -0.25912 -3.84219e-18
-5.27373 -0.25912 -3.84219e-18
-5.17427 -0.25912 -3.84219e-18
-5.07487 -0.25912 -3.84219e-18
-4.97551 -0.25912 -3.84219e-18
-4.8762 -0.25912 -3.84219e-18
-4.77694 -0.25912 -3.84219e-18
-4.67772 -0.25912 -3.84219e-18
-4.57855 -0.25912 -3.84219e-18
-4.47943 -0.25912 -3.84219e-18
-4.38035 -0.25912 -3.84219e-18
-4.28131 -0.25912 -3.84219e-18
-4.18232 -0.25912 -3.84219e-18
-4.08336 -0.25912 -3.84219e-18
-3.98445 -0.25912 -3.84219e-18
-3.88557 -0.25912 -3.84219e-18
-3.78673 -0.25912 -3.84219e-18
-3.68793 -0.25912 -3.84219e-18
-3.58916 -0.25912 -3.84219e-18
-3.49043 -0.25912 -3.84219e-18
-3.39173 -0.25912 -3.84219e-18
-3.29307 -0.25912 -3.84219e-18
-3.19443 -0.25912 -3.84219e-18
-3.09583 -0.25912 -3.84219e-18
-2.99725 -0.25912 -3.84219e-18
-2.89871 -0.25912 -3.84219e-18
-2.80019 -0.25912 -3.84219e-18
-2.7017 -0.25912 -3.84219e-18
-2.60323 -0.25912 -3.84219e-18
-2.50479 -0.25912 -3.84219e-18
-2.40638 -0.25912 -3.84219e-18
-2.30798 -0.25912 -3.84219e-18
-2.20961 -0.25912 -3.84219e-18
-2.11126 -0.25912 -3.84219e-18
-2.01293 -0.25912 -3.84219e-18
-1.91462 -0.25912 -3.84219e-18
-1.81632 -0.25912 -3.84219e-18
-1.71804 -0.25912 -3.84219e-18
-1.61978 -0.25912 -3.84219e-18
-1.52154 -0.25912 -3.84219e-18
-1.42331 -0.25912 -3.84219e-18
-1.32509 -0.25912 -3.84219e-18
-1.22689 -0.25912 -3.84219e-18
-1.12869 -0.25912 -3.84219e-18
-1.03051 -0.25912 -3.84219e-18
-0.932337 -0.25912 -3.84219e-18
-0.834173 -0.25912 -3.84219e-18
-0.736016 -0.25912 -3.84219e-18
-0.637867 -0.25912 -3.84219e-18
-0.539723 -0.25912 -3.84219e-18
-0.441585 -0.25912 -3.84219e-18
-0.343451 -0.25912 -3.84219e-18
-0.24532 -0.25912 -3.84219e-18
-0.147191 -0.25912 -3.84219e-18
-0.0490634 -0.25912 -3.84219e-18
0.0490634 -0.25912 -3.84219e-18
0.147191 -0.25912 -3.84219e-18
0.24532 -0.25912 -3.84219e-18
0.343451 -0.25912 -3.84219e-18
0.441585 -0.25912 -3.84219e-18
0.539723 -0.25912 -3.84219e-18
0.637867 -0.25912 -3.84219e-18
0.736016 -0.25912 -3.84219e-18
0.834173 -0.25912 -3.84219e-18
0.932337 -0.25912 -3.84219e-18
1.03051 -0.25912 -3.84219e-18
1.12869 -0.25912 -3.84219e-18
1.22689 -0.25912 -3.84219e-18
1.32509 -0.25912 -3.84219e-18
1.42331 -0.25912 -3.84219e-18
1.52154 -0.25912 -3.84219e-18
1.61978 -0.25912 -3.84219e-18
1.71804 -0.25912 -3.84219e-18
1.81632 -0.25912 -3.84219e-18
1.91462 -0.25912 -3.84219e-18
2.01293 -0.25912 -3.84219e-18
2.11126 -0.25912 -3.84219e-18
2.20961 -0.25912 -3.84219e-18
2.30798 -0.25912 -3.84219e-18
2.40638 -0.25912 -3.84219e-18
2.50479 -0.25912 -3.84219e-18
2.60323 -0.25912 -3.84219e-18
2.7017 -0.25912 -3.84219e-18
2.80019 -0.25912 -3.84219e-18
2.89871 -0.25912 -3.84219e-18
2.99725 -0.25912 -3.84219e-18
3.09583 -0.25912 -3.84219e-18
3.19443 -0.25912 -3.84219e-18
3.29307 -0.25912 -3.84219e-18
3.39173 -0.25912 -3.84219e-18
3.49043 -0.25912 -3.84219e-18
3.58916 -0.25912 -3.84219e-18
3.68793 -0.25912 -3.84219e-18
3.78673 -0.25912 -3.84219e-18
3.88557 -0.25912 -3.84219e-18
3.98445 -0.25912 -3.84219e-18
4.08336 -0.25912 -3.84219e-18
4.18232 -0.25912 -3.84219e-18
4.28131 -0.25912 -3.84219e-18
4.38035 -0.25912 -3.84219e-18
4.47943 -0.25912 -3.84219e-18
4.57855 -0.25912 -3.84219e-18
4.67772 -0.25912 -3.84219e-18
4.77694 -0.25912 -3.84219e-18
4.8762 -0.25912 -3.84219e-18
4.97551 -0.25912 -3.84219e-18
5.07487 -0.25912 -3.84219e-18
5.17427 -0.25912 -3.84219e-18
5.27373 -0.25912 -3.84219e-18
5.37325 -0.25912 -3.84219e-18
5.47281 -0.25912 -3.84219e-18
5.57243 -0.25912 -3.84219e-18
5.67211 -0.25912 -3.84219e-18
5.77184 -0.25912 -3.84219e-18
5.87163 -0.25912 -3.84219e-18
5.97148 -0.25912 -3.84219e-18
6.07139 -0.25912 -3.84219e-18
6.17136 -0.25912 -3.84219e-18
6.2714 -0.25912 -3.84219e-18
6.37149 -0.25912 -3.84219e-18
6.47166 -0.25912 -3.84219e-18
6.57188 -0.25912 -3.84219e-18
6.67218 -0.25912 -3.84219e-18
6.77254 -0.25912 -3.84219e-18
6.87298 -0.25912 -3.84219e-18
6.97348 -0.25912 -3.84219e-18
7.07406 -0.25912 -3.84219e-18
7.17471 -0.25912 -3.84219e-18
7.27544 -0.25912 -3.84219e-18
7.37624 -0.25912 -3.84219e-18
7.47712 -0.25912 -3.84219e-18
7.57807 -0.25912 -3.84219e-18
7.67911 -0.25912 -3.84219e-18
7.78023 -0.25912 -3.84219e-18
7.88143 -0.25912 -3.84219e-18
7.98271 -0.25912 -3.84219e-18
8.08408 -0.25912 -3.84219e-18
8.18554 -0.25912 -3.84219e-18
8.28708 -0.25912 -3.84219e-18
8.38872 -0.25912 -3.84219e-18
8.49044 -0.25912 -3.84219e-18
8.59226 -0.25912 -3.84219e-18
8.69417 -0.25912 -3.84219e-18
8.79618 -0.25912 -3.84219e-18
8.89828 -0.25912 -3.84219e-18
9.00048 -0.25912 -3.84219e-18
9.10278 -0.25912 -3.84219e-18
9.20518 -0.25912 -3.84219e-18
9.30769 -0.25912 -3.84219e-18
9.4103 -0.25912 -3.84219e-18
9.51301 -0.25912 -3.84219e-18
9.61583 -0.25912 -3.84219e-18
9.71877 -0.25912 -3.84219e-18
9.82181 -0.25912 -3.84219e-18
9.92496 -0.25912 -3.84219e-18
10.0282 -0.25912 -3.84219e-18
10.1316 -0.25912 -3.84219e-18
10.2351 -0.25912 -3.84219e-18
10.3387 -0.25912 -3.84219e-18
10.4425 -0.25912 -3.84219e-18
10.5463 -0.25912 -3.84219e-18
10.6503 -0.25912 -3.84219e-18
10.7545 -0.25912 -3.84219e-18
10.8587 -0.25912 -3.84219e-18
10.9631 -0.25912 -3.84219e-18
11.0676 -0.25912 -3.84219e-18
11.1722 -0.25912 -3.84219e-18
11.277 -0.25912 -3.84219e-18
11.3819 -0.25912 -3.84219e-18
11.487 -0.25912 -3.84219e-18
11.5922 -0.25912 -3.84219e-18
11.6975 -0.25912 -3.84219e-18
11.803 -0.25912 -3.84219e-18
11.9086 -0.25912 -3.84219e-18
12.0144 -0.25912 -3.84219e-18
12.1204 -0.25912 -3.84219e-18
12.2265 -0.25912 -3.84219e-18
12.3327 -0.25912 -3.84219e-18
12.4391 -0.25912 -3.84219e-18
12.5457 -0.25912 -3.84219e-18
12.6524 -0.25912 -3.84219e-18
12.7593 -0.25912 -3.84219e-18
12.8664 -0.25912 -3.84219e-18
12.9737 -0.25912 -3.84219e-18
13.0811 -0.25912 -3.84219e-18
13.1887 -0.25912 -3.84219e-18
13.2965 -0.25912 -3.84219e-18
13.4044 -0.25912 -3.84219e-18
13.5126 -0.25912 -3.84219e-18
13.6209 -0.25912 -3.84219e-18
13.7294 -0.25912 -3.84219e-18
13.8382 -0.25912 -3.84219e-18
13.9471 -0.25912 -3.84219e-18
14.0562 -0.25912 -3.84219e-18
14.1655 -0.25912 -3.84219e-18
14.275 -0.25912 -3.84219e-18
14.3848 -0.25912 -3.84219e-18
14.4947 -0.25912 -3.84219e-18
14.6049 -0.25912 -3.84219e-18
14.7152 -0.25912 -3.84219e-18
14.8258 -0.25912 -3.84219e-18
14.9367 -0.25912 -3.84219e-18
15.0477 -0.25912 -3.84219e-18
15.159 -0.25912 -3.84219e-18
15.2705 -0.25912 -3.84219e-18
15.3823 -0.25912 -3.84219e-18
15.4943 -0.25912 -3.84219e-18
15.6066 -0.25912 -3.84219e-18
15.7191 -0.25912 -3.84219e-18
15.8319 -0.25912 -3.84219e-18
15.9449 -0.25912 -3.84219e-18
16.0582 -0.25912 -3.84219e-18
16.1717 -0.25912 -3.84219e-18
16.2856 -0.25912 -3.84219e-18
16.3997 -0.25912 -3.84219e-18
16.5141 -0.25912 -3.84219e-18
16.6288 -0.25912 -3.84219e-18
16.7437 -0.25912 -3.84219e-18
16.859 -0.25912 -3.84219e-18
16.9746 -0.25912 -3.84219e-18
17.0905 -0.25912 -3.84219e-18
17.2067 -0.25912 -3.84219e-18
17.3232 -0.25912 -3.84219e-18
17.4401 -0.25912 -3.84219e-18
17.5572 -0.25912 -3.84219e-18
17.6748 -0.25912 -3.84219e-18
17.7926 -0.25912 -3.84219e-18
17.9108 -0.25912 -3.84219e-18
18.0294 -0.25912 -3.84219e-18
18.1483 -0.25912 -3.84219e-18
18.2676 -0.25912 -3.84219e-18
18.3873 -0.25912 -3.84219e-18
18.5074 -0.25912 -3.84219e-18
18.6278 -0.25912 -3.84219e-18
18.7487 -0.25912 -3.84219e-18
18.8699 -0.25912 -3.84219e-18
18.9916 -0.25912 -3.84219e-18
19.1137 -0.25912 -3.84219e-18
19.2362 -0.25912 -3.84219e-18
19.3592 -0.25912 -3.84219e-18
19.4826 -0.25912 -3.84219e-18
19.6065 -0.25912 -3.84219e-18
19.7309 -0.25912 -3.84219e-18
19.8557 -0.25912 -3.84219e-18
19.9811 -0.25912 -3.84219e-18
20.1069 -0.25912 -3.84219e-18
20.2333 -0.25912 -3.84219e-18
20.3602 -0.25912 -3.84219e-18
20.4876 -0.25912 -3.84219e-18
20.6156 -0.25912 -3.84219e-18
20.7441 -0.25912 -3.84219e-18
20.8732 -0.25912 -3.84219e-18
21.0029 -0.25912 -3.84219e-18
21.1332 -0.25912 -3.84219e-18
21.2642 -0.25912 -3.84219e-18
21.3958 -0.25912 -3.84219e-18
21.528 -0.25912 -3.84219e-18
21.6609 -0.25912 -3.84219e-18
21.7945 -0.25912 -3.84219e-18
21.9288 -0.25912 -3.84219e-18
22.0639 -0.25912 -3.84219e-18
22.1997 -0.25912 -3.84219e-18
22.3363 -0.25912 -3.84219e-18
22.4736 -0.25912 -3.84219e-18
22.6118 -0.25912 -3.84219e-18
22.7509 -0.25912 -3.84219e-18
22.8908 -0.25912 -3.84219e-18
23.0316 -0.25912 -3.84219e-18
23.1733 -0.25912 -3.84219e-18
23.316 -0.25912 -3.84219e-18
23.4597 -0.25912 -3.84219e-18
23.6044 -0.25912 -3.84219e-18
23.7502 -0.25912 -3.84219e-18
23.8971 -0.25912 -3.84219e-18
24.0451 -0.25912 -3.84219e-18
24.1944 -0.25912 -3.84219e-18
24.3448 -0.25912 -3.84219e-18
24.4966 -0.25912 -3.84219e-18
24.6496 -0.25912 -3.84219e-18
24.8041 -0.25912 -3.84219e-18
24.9601 -0.25912 -3.84219e-18
25.1175 -0.25912 -3.84219e-18
25.2766 -0.25912 -3.84219e-18
25.4373 -0.25912 -3.84219e-18
25.5998 -0.25912 -3.84219e-18
25.7641 -0.25912 -3.84219e-18
25.9304 -0.25912 -3.84219e-18
26.0988 -0.25912 -3.84219e-18
26.2693 -0.25912 -3.84219e-18
26.4421 -0.25912 -3.84219e-18
26.6174 -0.25912 -3.84219e-18
26.7954 -0.25912 -3.84219e-18
26.9761 -0.25912 -3.84219e-18
27.1598 -0.25912 -3.84219e-18
27.3468 -0.25912 -3.84219e-18
27.5373 -0.25912 -3.84219e-18
27.7317 -0.25912 -3.84219e-18
27.9302 -0.25912 -3.84219e-18
28.1333 -0.25912 -3.84219e-18
28.3415 -0.25912 -3.84219e-18
28.5554 -0.25912 -3.84219e-18
28.7758 -0.25912 -3.84219e-18
29.0035 -0.25912 -3.84219e-18
29.2396 -0.25912 -3.84219e-18
29.4858 -0.25912 -3.84219e-18
29.7441 -0.25912 -3.84219e-18
30.0173 -0.25912 -3.84219e-18
30.3101 -0.25912 -3.84219e-18
30.6297 -0.25912 -3.84219e-18
30.9905 -0.25912 -3.84219e-18
31.4301 -0.25912 -3.84219e-18


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1QuantumOneLoop/SigmaRTwoLoop.txt <==
-31.4301 -0.344782 0.000350084
-30.9905 -0.345164 -0.000168324
-30.6297 -0.344924 0.000368778
-30.3101 -0.345127 0.000196871
-30.0173 -0.345027 0.00105305
-29.7441 -0.345406 0.000843956
-29.4858 -0.345436 0.000461542
-29.2396 -0.345421 -0.000699898
-29.0035 -0.345116 0.000127243
-28.7758 -0.345391 0.000267517
-28.5554 -0.345321 -8.42401e-05
-28.3415 -0.345259 -0.000263172
-28.1333 -0.345281 0.000461486
-27.9302 -0.345387 -0.000386327
-27.7317 -0.345183 0.000178288
-27.5373 -0.345405 2.30615e-05
-27.3468 -0.345246 -0.000102009
-27.1598 -0.345318 6.04525e-05
-26.9761 -0.345325 6.45012e-05
-26.7954 -0.34529 -0.000196427
-26.6174 -0.345315 0.000289978
-26.4421 -0.345342 -0.000313944
-26.2693 -0.345262 0.00027707
-26.0988 -0.345394 -0.000196779
-25.9304 -0.345241 0.000105518
-25.7641 -0.345398 -2.62012e-05
-25.5998 -0.34527 -2.18187e-05
-25.4373 -0.345365 3.38815e-05
-25.2766 -0.345317 -1.18608e-05
-25.1175 -0.345333 -3.39222e-05
-24.9601 -0.345349 9.11687e-05
-24.8041 -0.345327 -0.000147498
-24.6496 -0.34535 0.000192363
-24.4966 -0.345348 -0.000220149
-24.3448 -0.345332 0.000227242
-24.1944 -0.345381 -0.000216153
-24.0451 -0.345312 0.000188877
-23.8971 -0.345409 -0.00015276
-23.7502 -0.345303 0.000111403
-23.6044 -0.34542 -7.28856e-05
-23.4597 -0.345312 3.89803e-05
-23.316 -0.345416 -1.58931e-05
-23.1733 -0.345335 2.04667e-06
-23.0316 -0.345403 -1.16016e-06
-22.8908 -0.345362 8.54718e-06
-22.7509 -0.345389 -2.62274e-05
-22.6118 -0.345386 4.75919e-05
-22.4736 -0.345382 -7.42692e-05
-22.3363 -0.345401 9.90433e-05
-22.1997 -0.345385 -0.000124299
-22.0639 -0.345407 0.000143148
-21.9288 -0.345398 -0.000159388
-21.7945 -0.345404 0.000166855
-21.6609 -0.345418 -0.000170894
-21.528 -0.345398 0.000165995
-21.3958 -0.345439 -0.000158817
-21.2642 -0.345391 0.000144155
-21.1332 -0.345459 -0.000129573
-21.0029 -0.345389 0.000109733
-20.8732 -0.345474 -9.2697e-05
-20.7441 -0.345393 7.26127e-05
-20.6156 -0.345483 -5.77266e-05
-20.4876 -0.345403 4.14221e-05
-20.3602 -0.345486 -3.19687e-05
-20.2333 -0.345419 2.18738e-05
-20.1069 -0.345486 -1.94065e-05
-19.9811 -0.345438 1.62075e-05
-19.8557 -0.345484 -2.06239e-05
-19.7309 -0.345458 2.35167e-05
-19.6065 -0.345482 -3.34482e-05
-19.4826 -0.345477 4.06195e-05
-19.3592 -0.345482 -5.39627e-05
-19.2362 -0.345495 6.31357e-05
-19.1137 -0.345486 -7.75819e-05
-18.9916 -0.345509 8.6506e-05
-18.8699 -0.345494 -9.99737e-05
-18.7487 -0.345519 0.000106788
-18.6278 -0.345505 -0.000117711
-18.5074 -0.345527 0.000121154
-18.3873 -0.34552 -0.000128617
-18.2676 -0.345532 0.000128096
-18.1483 -0.345538 -0.000131839
-18.0294 -0.345536 0.000127379
-17.9108 -0.345557 -0.00012771
-17.7926 -0.34554 0.000119832
-17.6748 -0.345577 -0.000117473
-17.5572 -0.345544 0.000107029
-17.4401 -0.345596 -0.000102951
-17.3232 -0.345551 9.09543e-05
-17.2067 -0.345615 -8.62126e-05
-17.0905 -0.345559 7.3688e-05
-16.9746 -0.345631 -6.92838e-05
-16.859 -0.34557 5.71454e-05
-16.7437 -0.345646 -5.39263e-05
-16.6288 -0.345585 4.28967e-05
-16.5141 -0.345659 -4.1494e-05
-16.3997 -0.345601 3.20609e-05
-16.2856 -0.34567 -3.28644e-05
-16.1717 -0.345621 2.5271e-05
-16.0582 -0.345681 -2.84337e-05
-15.9449 -0.345642 2.26961e-05
-15.8319 -0.345691 -2.81619e-05
-15.7191 -0.345664 2.41043e-05
-15.6066 -0.345701 -3.16499e-05
-15.4943 -0.345688 2.89508e-05
-15.3823 -0.345712 -3.8235e-05
-15.2705 -0.345712 3.64777e-05
-15.159 -0.345724 -4.70909e-05
-15.0477 -0.345737 4.58108e-05
-14.9367 -0.345737 -5.73215e-05
-14.8258 -0.345761 5.60494e-05
-14.7152 -0.345753 -6.80426e-05
-14.6049 -0.345785 6.63388e-05
-14.4947 -0.34577 -7.84469e-05
-14.3848 -0.345809 7.59264e-05
-14.275 -0.34579 -8.78501e-05
-14.1655 -0.345832 8.41991e-05
-14.0562 -0.345812 -9.57197e-05
-13.9471 -0.345854 9.07036e-05
-13.8382 -0.345837 -0.000101688
-13.7294 -0.345877 9.5151e-05
-13.6209 -0.345864 -0.000105548
-13.5126 -0.3459 9.74104e-05
-13.4044 -0.345893 -0.000107247
-13.2965 -0.345923 9.74924e-05
-13.1887 -0.345924 -0.000106861
-13.0811 -0.345946 9.55273e-05
-12.9737 -0.345957 -0.000104575
-12.8664 -0.345971 9.17396e-05
-12.7593 -0.345992 -0.000100655
-12.6524 -0.345997 8.64215e-05
-12.5457 -0.346028 -9.54228e-05
-12.4391 -0.346025 7.99073e-05
-12.3327 -0.346066 -8.92303e-05
-12.2265 -0.346054 7.25502e-05
-12.1204 -0.346106 -8.24385e-05
-12.0144 -0.346086 6.47018e-05
-11.9086 -0.346147 -7.53989e-05
-11.803 -0.346121 5.66951e-05
-11.6975 -0.346189 -6.84386e-05
-11.5922 -0.346158 4.88321e-05
-11.487 -0.346233 -6.18495e-05
-11.3819 -0.346199 4.13743e-05
-11.277 -0.346278 -5.5881e-05
-11.1722 -0.346243 3.45369e-05
-11.0676 -0.346326 -5.07359e-05
-10.9631 -0.34629 2.84857e-05
-10.8587 -0.346375 -4.65694e-05
-10.7545 -0.346341 2.33375e-05
-10.6503 -0.346427 -4.34898e-05
-10.5463 -0.346397 1.91613e-05
-10.4425 -0.346481 -4.1562e-05
-10.3387 -0.346456 1.59822e-05
-10.2351 -0.346538 -4.08118e-05
-10.1316 -0.34652 1.37851e-05
-10.0282 -0.346599 -4.1231e-05
-9.92496 -0.346589 1.25205e-05
-9.82181 -0.346663 -4.27834e-05
-9.71877 -0.346663 1.21094e-05
-9.61583 -0.346732 -4.54112e-05
-9.51301 -0.346743 1.24487e-05
-9.4103 -0.346806 -4.9041e-05
-9.30769 -0.346829 1.34161e-05
-9.20518 -0.346885 -5.35897e-05
-9.10278 -0.346921 1.48746e-05
-9.00048 -0.346971 -5.89705e-05
-8.89828 -0.34702 1.66763e-05
-8.79618 -0.347063 -6.50982e-05
-8.69417 -0.347127 1.86654e-05
-8.59226 -0.347164 -7.18942e-05
-8.49044 -0.347242 2.06798e-05
-8.38872 -0.347274 -7.92914e-05
-8.28708 -0.347367 2.25525e-05
-8.18554 -0.347394 -8.72391e-05
-8.08408 -0.347503 2.41113e-05
-7.98271 -0.347526 -9.57073e-05
-7.88143 -0.34765 2.5177e-05
-7.78023 -0.34767 -0.000104692
-7.67911 -0.347811 2.55603e-05
-7.57807 -0.34783 -0.000114223
-7.47712 -0.347988 2.5057e-05
-7.37624 -0.348006 -0.000124366
-7.27544 -0.348182 2.34402e-05
-7.17471 -0.348202 -0.000135238
-7.07406 -0.348396 2.04492e-05
-6.97348 -0.348421 -0.000147015
-6.87298 -0.348634 1.5775e-05
-6.77254 -0.348666 -0.000159952
-6.67218 -0.3489 9.03747e-06
-6.57188 -0.348941 -0.000174408
-6.47166 -0.349198 -2.45008e-07
-6.37149 -0.349252 -0.000190877
-6.2714 -0.349535 -1.27017e-05
-6.17136 -0.349606 -0.000210048
-6.07139 -0.349918 -2.91768e-05
-5.97148 -0.350011 -0.000232881
-5.87163 -0.350357 -5.0833e-05
-5.77184 -0.350479 -0.000260732
-5.67211 -0.350865 -7.93119e-05
-5.57243 -0.351024 -0.000295556
-5.47281 -0.351459 -0.000116993
-5.37325 -0.351665 -0.000340231
-5.27373 -0.352161 -0.000167424
-5.17427 -0.352428 -0.000399114
-5.07487 -0.353001 -0.000236064
-4.97551 -0.35335 -0.000479023
-4.8762 -0.354024 -0.000331621
-4.77694 -0.354484 -0.000591053
-4.67772 -0.355294 -0.000468601
-4.57855 -0.355906 -0.000754129
-4.47943 -0.356907 -0.000672443
-4.38035 -0.357737 -0.00100245
-4.28131 -0.359017 -0.000990711
-4.18232 -0.360176 -0.00140244
-4.08336 -0.361885 -0.00151985
-3.98445 -0.363568 -0.00209561
-3.88557 -0.365983 -0.00247739
-3.78673 -0.368569 -0.00342317
-3.68793 -0.372257 -0.00443078
-3.58916 -0.376562 -0.00636361
-3.49043 -0.382813 -0.00920576
-3.39173 -0.390762 -0.0145419
-3.29307 -0.402449 -0.0248454
-3.19443 -0.416 -0.0472555
-3.09583 -0.419273 -0.098085
-2.99725 -0.356839 -0.122598
-2.89871 -0.297597 -0.0910881
-2.80019 -0.286636 -0.0543906
-2.7017 -0.29333 -0.0331058
-2.60323 -0.301218 -0.0224527
-2.50479 -0.307634 -0.0162537
-2.40638 -0.312675 -0.0128819
-2.30798 -0.316662 -0.0104387
-2.20961 -0.319891 -0.00917115
-2.11126 -0.322606 -0.00803124
-2.01293 -0.324923 -0.00762715
-1.91462 -0.327026 -0.00713887
-1.81632 -0.328944 -0.00726754
-1.71804 -0.330855 -0.00730857
-1.61978 -0.332764 -0.00802649
-1.52154 -0.334892 -0.00887214
-1.42331 -0.337279 -0.010818
-1.32509 -0.340209 -0.0138415
-1.22689 -0.343568 -0.0199978
-1.12869 -0.346749 -0.0307764
-1.03051 -0.36577 -0.0314128
-0.932337 -0.332931 -0.0191043
-0.834173 -0.311286 -0.0112619
-0.736016 -0.311756 -0.00514559
-0.637867 -0.314209 -0.00265298
-0.539723 -0.316329 -0.00128375
-0.441585 -0.31786 -0.000827801
-0.343451 -0.318974 -0.000350162
-0.24532 -0.319713 -0.000313987
-0.147191 -0.320187 -4.53099e-05
-0.0490634 -0.320408 -0.00011263
0.0490634 -0.320408 0.00011263
0.147191 -0.320187 4.53099e-05
0.24532 -0.319713 0.000313987
0.343451 -0.318974 0.000350162
0.441585 -0.31786 0.000827801
0.539723 -0.316329 0.00128375
0.637867 -0.314209 0.00265298
0.736016 -0.311756 0.00514559
0.834173 -0.311286 0.0112619
0.932337 -0.332931 0.0191043
1.03051 -0.36577 0.0314128
1.12869 -0.346749 0.0307764
1.22689 -0.343568 0.0199978
1.32509 -0.340209 0.0138415
1.42331 -0.337279 0.010818
1.52154 -0.334892 0.00887214
1.61978 -0.332764 0.00802649
1.71804 -0.330855 0.00730857
1.81632 -0.328944 0.00726754
1.91462 -0.327026 0.00713887
2.01293 -0.324923 0.00762715
2.11126 -0.322606 0.00803124
2.20961 -0.319891 0.00917115
2.30798 -0.316662 0.0104387
2.40638 -0.312675 0.0128819
2.50479 -0.307634 0.0162537
2.60323 -0.301218 0.0224527
2.7017 -0.29333 0.0331058
2.80019 -0.286636 0.0543906
2.89871 -0.297597 0.0910881
2.99725 -0.356839 0.122598
3.09583 -0.419273 0.098085
3.19443 -0.416 0.0472555
3.29307 -0.402449 0.0248454
3.39173 -0.390762 0.0145419
3.49043 -0.382813 0.00920576
3.58916 -0.376562 0.00636361
3.68793 -0.372257 0.00443078
3.78673 -0.368569 0.00342317
3.88557 -0.365983 0.00247739
3.98445 -0.363568 0.00209561
4.08336 -0.361885 0.00151985
4.18232 -0.360176 0.00140244
4.28131 -0.359017 0.000990711
4.38035 -0.357737 0.00100245
4.47943 -0.356907 0.000672443
4.57855 -0.355906 0.000754129
4.67772 -0.355294 0.000468601
4.77694 -0.354484 0.000591053
4.8762 -0.354024 0.000331621
4.97551 -0.35335 0.000479023
5.07487 -0.353001 0.000236064
5.17427 -0.352428 0.000399114
5.27373 -0.352161 0.000167424
5.37325 -0.351665 0.000340231
5.47281 -0.351459 0.000116993
5.57243 -0.351024 0.000295556
5.67211 -0.350865 7.93119e-05
5.77184 -0.350479 0.000260732
5.87163 -0.350357 5.0833e-05
5.97148 -0.350011 0.000232881
6.07139 -0.349918 2.91768e-05
6.17136 -0.349606 0.000210048
6.2714 -0.349535 1.27017e-05
6.37149 -0.349252 0.000190877
6.47166 -0.349198 2.45008e-07
6.57188 -0.348941 0.000174408
6.67218 -0.3489 -9.03747e-06
6.77254 -0.348666 0.000159952
6.87298 -0.348634 -1.5775e-05
6.97348 -0.348421 0.000147015
7.07406 -0.348396 -2.04492e-05
7.17471 -0.348202 0.000135238
7.27544 -0.348182 -2.34402e-05
7.37624 -0.348006 0.000124366
7.47712 -0.347988 -2.5057e-05
7.57807 -0.34783 0.000114223
7.67911 -0.347811 -2.55603e-05
7.78023 -0.34767 0.000104692
7.88143 -0.34765 -2.5177e-05
7.98271 -0.347526 9.57073e-05
8.08408 -0.347503 -2.41113e-05
8.18554 -0.347394 8.72391e-05
8.28708 -0.347367 -2.25525e-05
8.38872 -0.347274 7.92914e-05
8.49044 -0.347242 -2.06798e-05
8.59226 -0.347164 7.18942e-05
8.69417 -0.347127 -1.86654e-05
8.79618 -0.347063 6.50982e-05
8.89828 -0.34702 -1.66763e-05
9.00048 -0.346971 5.89705e-05
9.10278 -0.346921 -1.48746e-05
9.20518 -0.346885 5.35897e-05
9.30769 -0.346829 -1.34161e-05
9.4103 -0.346806 4.9041e-05
9.51301 -0.346743 -1.24487e-05
9.61583 -0.346732 4.54112e-05
9.71877 -0.346663 -1.21094e-05
9.82181 -0.346663 4.27834e-05
9.92496 -0.346589 -1.25205e-05
10.0282 -0.346599 4.1231e-05
10.1316 -0.34652 -1.37851e-05
10.2351 -0.346538 4.08118e-05
10.3387 -0.346456 -1.59822e-05
10.4425 -0.346481 4.1562e-05
10.5463 -0.346397 -1.91613e-05
10.6503 -0.346427 4.34898e-05
10.7545 -0.346341 -2.33375e-05
10.8587 -0.346375 4.65694e-05
10.9631 -0.34629 -2.84857e-05
11.0676 -0.346326 5.07359e-05
11.1722 -0.346243 -3.45369e-05
11.277 -0.346278 5.5881e-05
11.3819 -0.346199 -4.13743e-05
11.487 -0.346233 6.18495e-05
11.5922 -0.346158 -4.88321e-05
11.6975 -0.346189 6.84386e-05
11.803 -0.346121 -5.66951e-05
11.9086 -0.346147 7.53989e-05
12.0144 -0.346086 -6.47018e-05
12.1204 -0.346106 8.24385e-05
12.2265 -0.346054 -7.25502e-05
12.3327 -0.346066 8.92303e-05
12.4391 -0.346025 -7.99073e-05
12.5457 -0.346028 9.54228e-05
12.6524 -0.345997 -8.64215e-05
12.7593 -0.345992 0.000100655
12.8664 -0.345971 -9.17396e-05
12.9737 -0.345957 0.000104575
13.0811 -0.345946 -9.55273e-05
13.1887 -0.345924 0.000106861
13.2965 -0.345923 -9.74924e-05
13.4044 -0.345893 0.000107247
13.5126 -0.3459 -9.74104e-05
13.6209 -0.345864 0.000105548
13.7294 -0.345877 -9.5151e-05
13.8382 -0.345837 0.000101688
13.9471 -0.345854 -9.07036e-05
14.0562 -0.345812 9.57197e-05
14.1655 -0.345832 -8.41991e-05
14.275 -0.34579 8.78501e-05
14.3848 -0.345809 -7.59264e-05
14.4947 -0.34577 7.84469e-05
14.6049 -0.345785 -6.63388e-05
14.7152 -0.345753 6.80426e-05
14.8258 -0.345761 -5.60494e-05
14.9367 -0.345737 5.73215e-05
15.0477 -0.345737 -4.58108e-05
15.159 -0.345724 4.70909e-05
15.2705 -0.345712 -3.64777e-05
15.3823 -0.345712 3.8235e-05
15.4943 -0.345688 -2.89508e-05
15.6066 -0.345701 3.16499e-05
15.7191 -0.345664 -2.41043e-05
15.8319 -0.345691 2.81619e-05
15.9449 -0.345642 -2.26961e-05
16.0582 -0.345681 2.84337e-05
16.1717 -0.345621 -2.5271e-05
16.2856 -0.34567 3.28644e-05
16.3997 -0.345601 -3.20609e-05
16.5141 -0.345659 4.1494e-05
16.6288 -0.345585 -4.28967e-05
16.7437 -0.345646 5.39263e-05
16.859 -0.34557 -5.71454e-05
16.9746 -0.345631 6.92838e-05
17.0905 -0.345559 -7.3688e-05
17.2067 -0.345615 8.62126e-05
17.3232 -0.345551 -9.09543e-05
17.4401 -0.345596 0.000102951
17.5572 -0.345544 -0.000107029
17.6748 -0.345577 0.000117473
17.7926 -0.34554 -0.000119832
17.9108 -0.345557 0.00012771
18.0294 -0.345536 -0.000127379
18.1483 -0.345538 0.000131839
18.2676 -0.345532 -0.000128096
18.3873 -0.34552 0.000128617
18.5074 -0.345527 -0.000121154
18.6278 -0.345505 0.000117711
18.7487 -0.345519 -0.000106788
18.8699 -0.345494 9.99737e-05
18.9916 -0.345509 -8.6506e-05
19.1137 -0.345486 7.75819e-05
19.2362 -0.345495 -6.31357e-05
19.3592 -0.345482 5.39627e-05
19.4826 -0.345477 -4.06195e-05
19.6065 -0.345482 3.34482e-05
19.7309 -0.345458 -2.35167e-05
19.8557 -0.345484 2.06239e-05
19.9811 -0.345438 -1.62075e-05
20.1069 -0.345486 1.94065e-05
20.2333 -0.345419 -2.18738e-05
20.3602 -0.345486 3.19687e-05
20.4876 -0.345403 -4.14221e-05
20.6156 -0.345483 5.77266e-05
20.7441 -0.345393 -7.26127e-05
20.8732 -0.345474 9.2697e-05
21.0029 -0.345389 -0.000109733
21.1332 -0.345459 0.000129573
21.2642 -0.345391 -0.000144155
21.3958 -0.345439 0.000158817
21.528 -0.345398 -0.000165995
21.6609 -0.345418 0.000170894
21.7945 -0.345404 -0.000166855
21.9288 -0.345398 0.000159388
22.0639 -0.345407 -0.000143148
22.1997 -0.345385 0.000124299
22.3363 -0.345401 -9.90433e-05
22.4736 -0.345382 7.42692e-05
22.6118 -0.345386 -4.75919e-05
22.7509 -0.345389 2.62274e-05
22.8908 -0.345362 -8.54718e-06
23.0316 -0.345403 1.16016e-06
23.1733 -0.345335 -2.04667e-06
23.316 -0.345416 1.58931e-05
23.4597 -0.345312 -3.89803e-05
23.6044 -0.34542 7.28856e-05
23.7502 -0.345303 -0.000111403
23.8971 -0.345409 0.00015276
24.0451 -0.345312 -0.000188877
24.1944 -0.345381 0.000216153
24.3448 -0.345332 -0.000227242
24.4966 -0.345348 0.000220149
24.6496 -0.34535 -0.000192363
24.8041 -0.345327 0.000147498
24.9601 -0.345349 -9.11687e-05
25.1175 -0.345333 3.39222e-05
25.2766 -0.345317 1.18608e-05
25.4373 -0.345365 -3.38815e-05
25.5998 -0.34527 2.18187e-05
25.7641 -0.345398 2.62012e-05
25.9304 -0.345241 -0.000105518
26.0988 -0.345394 0.000196779
26.2693 -0.345262 -0.00027707
26.4421 -0.345342 0.000313944
26.6174 -0.345315 -0.000289978
26.7954 -0.34529 0.000196427
26.9761 -0.345325 -6.45012e-05
27.1598 -0.345318 -6.04525e-05
27.3468 -0.345246 0.000102009
27.5373 -0.345405 -2.30615e-05
27.7317 -0.345183 -0.000178288
27.9302 -0.345387 0.000386327
28.1333 -0.345281 -0.000461486
28.3415 -0.345259 0.000263172
28.5554 -0.345321 8.42401e-05
28.7758 -0.345391 -0.000267517
29.0035 -0.345116 -0.000127243
29.2396 -0.345421 0.000699898
29.4858 -0.345436 -0.000461542
29.7441 -0.345406 -0.000843956
30.0173 -0.345027 -0.00105305
30.3101 -0.345127 -0.000196871
30.6297 -0.344924 -0.000368778
30.9905 -0.345164 0.000168324
31.4301 -0.344782 -0.000350084


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1QuantumOneLoop/iFpOneLoop.txt <==
-31.4301 1.67745e-25 3.22898e-06
-30.9905 5.4875e-25 3.3686e-06
-30.6297 1.57877e-24 3.48927e-06
-30.3101 1.37988e-25 3.60102e-06
-30.0173 6.72114e-26 3.7076e-06
-29.7441 4.32531e-25 3.81093e-06
-29.4858 1.88789e-24 3.91214e-06
-29.2396 1.06129e-24 4.01199e-06
-29.0035 -1.79641e-24 4.11099e-06
-28.7758 -6.6659e-25 4.20955e-06
-28.5554 -3.56672e-25 4.30795e-06
-28.3415 -8.6528e-25 4.40644e-06
-28.1333 -1.81063e-24 4.50521e-06
-27.9302 1.15741e-24 4.60443e-06
-27.7317 3.95652e-25 4.70424e-06
-27.5373 -1.85306e-24 4.80476e-06
-27.3468 3.32511e-25 4.9061e-06
-27.1598 -7.67913e-25 5.00837e-06
-26.9761 -1.23624e-24 5.11165e-06
-26.7954 -1.34512e-24 5.21602e-06
-26.6174 1.36175e-24 5.32157e-06
-26.4421 1.69481e-24 5.42837e-06
-26.2693 2.11652e-24 5.53649e-06
-26.0988 2.27338e-24 5.64599e-06
-25.9304 4.69419e-25 5.75695e-06
-25.7641 -1.96869e-24 5.86943e-06
-25.5998 -2.2121e-24 5.98349e-06
-25.4373 -4.50443e-25 6.09918e-06
-25.2766 -4.94785e-24 6.21659e-06
-25.1175 -1.93658e-24 6.33575e-06
-24.9601 4.43604e-24 6.45675e-06
-24.8041 2.90067e-24 6.57962e-06
-24.6496 -1.80665e-24 6.70445e-06
-24.4966 -1.61817e-24 6.83128e-06
-24.3448 3.91185e-24 6.96018e-06
-24.1944 5.23776e-24 7.09122e-06
-24.0451 -1.45836e-25 7.22445e-06
-23.8971 -1.73454e-25 7.35993e-06
-23.7502 -3.19997e-24 7.49775e-06
-23.6044 -2.90876e-24 7.63795e-06
-23.4597 -2.49491e-24 7.78061e-06
-23.316 2.35041e-24 7.9258e-06
-23.1733 -1.33262e-24 8.07358e-06
-23.0316 3.84235e-24 8.22403e-06
-22.8908 4.98365e-24 8.37722e-06
-22.7509 -2.64116e-25 8.53323e-06
-22.6118 -2.81116e-24 8.69213e-06
-22.4736 -6.13301e-24 8.854e-06
-22.3363 1.15029e-24 9.01892e-06
-22.1997 -1.72266e-24 9.18697e-06
-22.0639 1.07037e-24 9.35824e-06
-21.9288 -3.66982e-24 9.53281e-06
-21.7945 -7.94808e-25 9.71077e-06
-21.6609 1.3503e-23 9.89222e-06
-21.528 -3.31948e-24 1.00772e-05
-21.3958 4.45297e-24 1.02659e-05
-21.2642 1.01101e-23 1.04584e-05
-21.1332 -9.06615e-24 1.06548e-05
-21.0029 -1.66406e-24 1.08551e-05
-20.8732 1.98089e-24 1.10595e-05
-20.7441 1.53643e-24 1.12681e-05
-20.6156 1.77478e-23 1.14811e-05
-20.4876 -5.02935e-25 1.16984e-05
-20.3602 4.7346e-26 1.19203e-05
-20.2333 -7.71375e-25 1.21469e-05
-20.1069 -4.20768e-24 1.23783e-05
-19.9811 8.83061e-24 1.26147e-05
-19.8557 7.62119e-24 1.28561e-05
-19.7309 1.02778e-23 1.31027e-05
-19.6065 -1.30267e-23 1.33548e-05
-19.4826 -3.24413e-24 1.36123e-05
-19.3592 6.83533e-24 1.38755e-05
-19.2362 1.0517e-23 1.41445e-05
-19.1137 1.83509e-23 1.44196e-05
-18.9916 -2.22032e-24 1.47008e-05
-18.8699 1.12454e-23 1.49884e-05
-18.7487 -1.60445e-23 1.52825e-05
-18.6278 1.17324e-24 1.55833e-05
-18.5074 9.21282e-24 1.58911e-05
-18.3873 -2.42554e-24 1.6206e-05
-18.2676 -1.86476e-23 1.65282e-05
-18.1483 -4.44148e-24 1.68579e-05
-18.0294 -5.05267e-24 1.71955e-05
-17.9108 -1.70039e-24 1.75411e-05
-17.7926 9.44016e-24 1.78949e-05
-17.6748 1.19806e-23 1.82572e-05
-17.5572 1.10653e-23 1.86283e-05
-17.4401 3.95576e-24 1.90084e-05
-17.3232 2.98942e-23 1.93978e-05
-17.2067 -9.66925e-24 1.97968e-05
-17.0905 2.05191e-25 2.02057e-05
-16.9746 -1.65895e-23 2.06248e-05
-16.859 -8.56025e-24 2.10544e-05
-16.7437 -1.05002e-23 2.14949e-05
-16.6288 6.38799e-24 2.19466e-05
-16.5141 -3.44899e-24 2.24099e-05
-16.3997 6.51791e-24 2.28851e-05
-16.2856 -1.61718e-24 2.33726e-05
-16.1717 -2.80607e-24 2.38729e-05
-16.0582 2.05935e-23 2.43863e-05
-15.9449 -1.25579e-23 2.49133e-05
-15.8319 9.93428e-25 2.54543e-05
-15.7191 2.86942e-24 2.60098e-05
-15.6066 -1.92172e-23 2.65804e-05
-15.4943 -3.17726e-23 2.71664e-05
-15.3823 -4.49014e-24 2.77684e-05
-15.2705 -5.56963e-24 2.83871e-05
-15.159 -6.70405e-24 2.90229e-05
-15.0477 -1.49849e-23 2.96764e-05
-14.9367 1.51221e-24 3.03483e-05
-14.8258 1.40509e-23 3.10393e-05
-14.7152 -4.7288e-24 3.17499e-05
-14.6049 -2.57027e-23 3.2481e-05
-14.4947 2.2414e-25 3.32332e-05
-14.3848 2.07266e-23 3.40073e-05
-14.275 -3.52693e-24 3.48042e-05
-14.1655 -7.11249e-23 3.56246e-05
-14.0562 1.31811e-23 3.64694e-05
-13.9471 -3.85098e-23 3.73396e-05
-13.8382 -1.3826e-23 3.8236e-05
-13.7294 3.17224e-24 3.91598e-05
-13.6209 1.02751e-24 4.01119e-05
-13.5126 -2.79245e-23 4.10934e-05
-13.4044 3.1174e-23 4.21056e-05
-13.2965 -3.02601e-23 4.31495e-05
-13.1887 7.33491e-24 4.42264e-05
-13.0811 1.13716e-23 4.53376e-05
-12.9737 -1.94335e-23 4.64846e-05
-12.8664 -7.87657e-23 4.76687e-05
-12.7593 -7.0043e-23 4.88915e-05
-12.6524 3.45729e-23 5.01546e-05
-12.5457 -2.24418e-22 5.14596e-05
-12.4391 4.06419e-23 5.28083e-05
-12.3327 -1.27303e-22 5.42025e-05
-12.2265 -1.76464e-23 5.56441e-05
-12.1204 1.74433e-23 5.71353e-05
-12.0144 4.38082e-23 5.8678e-05
-11.9086 -3.35669e-23 6.02746e-05
-11.803 2.76794e-23 6.19275e-05
-11.6975 -5.39394e-23 6.36391e-05
-11.5922 -2.20711e-23 6.54121e-05
-11.487 1.02041e-22 6.72491e-05
-11.3819 -8.40658e-23 6.91533e-05
-11.277 -2.82356e-23 7.11276e-05
-11.1722 -1.35442e-23 7.31753e-05
-11.0676 8.44731e-23 7.52998e-05
-10.9631 1.95137e-23 7.75048e-05
-10.8587 -1.72918e-22 7.97941e-05
-10.7545 2.50831e-22 8.21718e-05
-10.6503 2.28423e-22 8.46422e-05
-10.5463 2.02736e-22 8.72098e-05
-10.4425 -4.25079e-23 8.98796e-05
-10.3387 -1.21961e-22 9.26565e-05
-10.2351 -4.3385e-24 9.55461e-05
-10.1316 -5.09881e-23 9.85542e-05
-10.0282 7.10196e-23 0.000101687
-9.92496 -1.45835e-22 0.000104951
-9.82181 -2.51894e-22 0.000108352
-9.71877 -5.98482e-23 0.000111899
-9.61583 3.02501e-22 0.0001156
-9.51301 -4.79155e-23 0.000119462
-9.4103 4.59516e-22 0.000123495
-9.30769 2.15932e-22 0.000127708
-9.20518 -1.19801e-22 0.000132112
-9.10278 -5.64648e-22 0.000136716
-9.00048 -1.17658e-22 0.000141534
-8.89828 1.76955e-23 0.000146577
-8.79618 1.57045e-22 0.00015186
-8.69417 2.02766e-22 0.000157395
-8.59226 -2.93655e-23 0.0001632
-8.49044 2.94741e-22 0.00016929
-8.38872 -6.51115e-23 0.000175683
-8.28708 -8.01737e-22 0.000182398
-8.18554 1.76661e-22 0.000189457
-8.08408 -3.39918e-22 0.000196881
-7.98271 1.3361e-22 0.000204695
-7.88143 1.55357e-22 0.000212926
-7.78023 4.96296e-23 0.0002216
-7.67911 -2.19932e-22 0.000230749
-7.57807 1.96449e-22 0.000240406
-7.47712 -1.13888e-22 0.000250607
-7.37624 -3.18488e-22 0.000261392
-7.27544 -2.05237e-22 0.000272803
-7.17471 -2.97384e-22 0.000284887
-7.07406 2.86988e-22 0.000297696
-6.97348 1.84408e-21 0.000311283
-6.87298 -1.54027e-22 0.000325712
-6.77254 1.4689e-22 0.000341048
-6.67218 1.99089e-22 0.000357366
-6.57188 3.41662e-22 0.000374747
-6.47166 5.0641e-22 0.000393279
-6.37149 3.93824e-22 0.000413061
-6.2714 -6.17241e-22 0.000434203
-6.17136 4.94922e-23 0.000456825
-6.07139 4.01404e-22 0.000481063
-5.97148 -1.58878e-21 0.000507065
-5.87163 -1.62015e-21 0.000534998
-5.77184 -4.28267e-22 0.000565049
-5.67211 3.27451e-21 0.000597427
-5.57243 -1.81925e-21 0.000632368
-5.47281 8.75412e-22 0.000670134
-5.37325 -3.68693e-22 0.000711026
-5.27373 -1.27325e-21 0.000755381
-5.17427 4.93592e-22 0.000803583
-5.07487 3.66607e-21 0.000856069
-4.97551 3.73628e-21 0.000913339
-4.8762 -6.75754e-21 0.000975967
-4.77694 3.35793e-21 0.00104461
-4.67772 -1.67975e-21 0.00112003
-4.57855 4.08145e-21 0.00120311
-4.47943 -5.74813e-21 0.00129487
-4.38035 4.0716e-21 0.00139651
-4.28131 2.34373e-21 0.00150945
-4.18232 7.97137e-21 0.00163534
-4.08336 7.91692e-21 0.00177615
-3.98445 -5.80566e-21 0.00193422
-3.88557 -1.56927e-20 0.00211238
-3.78673 2.41847e-20 0.00231401
-3.68793 3.46919e-20 0.00254323
-3.58916 2.85399e-21 0.00280507
-3.49043 -9.01259e-21 0.00310573
-3.39173 -1.77754e-21 0.00345291
-3.29307 -5.38582e-21 0.00385623
-3.19443 1.06971e-19 0.00432789
-3.09583 -4.94635e-20 0.00488343
-2.99725 -1.26456e-19 0.00554293
-2.89871 -1.35703e-19 0.00633264
-2.80019 5.5967e-21 0.00728733
-2.7017 2.97242e-20 0.00845376
-2.60323 1.49711e-19 0.00989587
-2.50479 1.06054e-19 0.0117027
-2.40638 -1.05417e-19 0.0140011
-2.30798 -2.60416e-19 0.0169756
-2.20961 -3.14841e-19 0.0209032
-2.11126 1.09786e-18 0.0262125
-2.01293 2.47764e-19 0.0335931
-1.91462 -2.42687e-18 0.0442069
-1.81632 -1.98844e-18 0.0601259
-1.71804 -6.42095e-18 0.0853179
-1.61978 1.14641e-17 0.128118
-1.52154 2.99399e-18 0.208375
-1.42331 5.25569e-17 0.382649
-1.32509 -1.37254e-16 0.864279
-1.22689 -8.67783e-16 2.96805
-1.12869 3.97263e-15 17.0375
-1.03051 -3.91581e-15 4.39222
-0.932337 -4.55629e-16 1.33352
-0.834173 -5.98536e-19 0.652191
-0.736016 1.54091e-18 0.401762
-0.637867 9.31623e-18 0.283048
-0.539723 2.08143e-19 0.218002
-0.441585 1.15164e-18 0.179175
-0.343451 3.57487e-18 0.154947
-0.24532 -6.20086e-18 0.139774
-0.147191 1.80515e-19 0.130826
-0.0490634 -1.92388e-20 0.12666
0.0490634 -2.82706e-20 0.12666
0.147191 1.52268e-19 0.130826
0.24532 -7.17022e-18 0.139774
0.343451 4.73766e-18 0.154947
0.441585 2.97852e-18 0.179175
0.539723 9.93089e-17 0.218002
0.637867 1.24719e-17 0.283048
0.736016 -1.48802e-18 0.401762
0.834173 -7.08633e-18 0.652191
0.932337 2.43857e-16 1.33352
1.03051 4.03577e-15 4.39222
1.12869 -1.17027e-15 17.0375
1.22689 1.24745e-16 2.96805
1.32509 5.7609e-18 0.864279
1.42331 5.32276e-17 0.382649
1.52154 2.00321e-18 0.208375
1.61978 -1.06995e-17 0.128118
1.71804 5.84634e-18 0.0853179
1.81632 4.47713e-18 0.0601259
1.91462 -1.43839e-18 0.0442069
2.01293 -1.9361e-20 0.0335931
2.11126 -9.14659e-19 0.0262125
2.20961 -3.33736e-19 0.0209032
2.30798 -2.15587e-19 0.0169756
2.40638 7.45134e-19 0.0140011
2.50479 -6.21812e-19 0.0117027
2.60323 -1.51104e-19 0.00989587
2.7017 -9.04091e-20 0.00845376
2.80019 -4.02422e-20 0.00728733
2.89871 -5.82079e-21 0.00633264
2.99725 7.05694e-21 0.00554293
3.09583 6.19606e-20 0.00488343
3.19443 -7.46021e-20 0.00432789
3.29307 -5.00802e-20 0.00385623
3.39173 5.73822e-20 0.00345291
3.49043 2.39635e-20 0.00310573
3.58916 -2.74363e-21 0.00280507
3.68793 -5.62378e-21 0.00254323
3.78673 -5.5038e-21 0.00231401
3.88557 5.63299e-21 0.00211238
3.98445 -9.52541e-22 0.00193422
4.08336 -3.65588e-21 0.00177615
4.18232 7.30243e-21 0.00163534
4.28131 -2.19814e-21 0.00150945
4.38035 4.82448e-21 0.00139651
4.47943 -5.00143e-22 0.00129487
4.57855 -6.90067e-22 0.00120311
4.67772 6.21992e-21 0.00112003
4.77694 -2.26665e-21 0.00104461
4.8762 -9.28792e-22 0.000975967
4.97551 3.99323e-21 0.000913339
5.07487 -1.18877e-21 0.000856069
5.17427 -2.1937e-21 0.000803583
5.27373 5.59935e-21 0.000755381
5.37325 3.76688e-21 0.000711026
5.47281 5.28333e-21 0.000670134
5.57243 -1.12359e-22 0.000632368
5.67211 1.40749e-21 0.000597427
5.77184 3.17993e-21 0.000565049
5.87163 -1.4328e-21 0.000534998
5.97148 2.48731e-21 0.000507065
6.07139 -1.42469e-21 0.000481063
6.17136 -4.61958e-22 0.000456825
6.2714 1.09812e-21 0.000434203
6.37149 3.44822e-21 0.000413061
6.47166 -5.33264e-22 0.000393279
6.57188 2.55863e-23 0.000374747
6.67218 7.02047e-22 0.000357366
6.77254 -1.27494e-21 0.000341048
6.87298 -9.09939e-22 0.000325712
6.97348 2.40364e-22 0.000311283
7.07406 -3.05588e-22 0.000297696
7.17471 1.05333e-22 0.000284887
7.27544 -8.7909e-22 0.000272803
7.37624 -1.12704e-23 0.000261392
7.47712 -2.32152e-22 0.000250607
7.57807 -1.04379e-21 0.000240406
7.67911 1.05338e-22 0.000230749
7.78023 9.9925e-22 0.0002216
7.88143 -6.63626e-24 0.000212926
7.98271 1.12692e-22 0.000204695
8.08408 -8.77908e-23 0.000196881
8.18554 -3.92255e-22 0.000189457
8.28708 -6.70221e-22 0.000182398
8.38872 2.93319e-22 0.000175683
8.49044 -4.76925e-22 0.00016929
8.59226 1.63054e-22 0.0001632
8.69417 -2.23628e-22 0.000157395
8.79618 1.80678e-22 0.00015186
8.89828 -2.45381e-22 0.000146577
9.00048 -2.05493e-22 0.000141534
9.10278 -3.23654e-22 0.000136716
9.20518 -7.97394e-23 0.000132112
9.30769 -2.2925e-23 0.000127708
9.4103 -6.47127e-23 0.000123495
9.51301 -1.55057e-22 0.000119462
9.61583 -1.74804e-22 0.0001156
9.71877 2.19063e-23 0.000111899
9.82181 8.84203e-24 0.000108352
9.92496 1.18011e-22 0.000104951
10.0282 -5.21951e-23 0.000101687
10.1316 -8.90744e-23 9.85542e-05
10.2351 -2.68373e-22 9.55461e-05
10.3387 1.83191e-22 9.26565e-05
10.4425 -2.68397e-22 8.98796e-05
10.5463 9.14572e-23 8.72098e-05
10.6503 -1.12397e-22 8.46422e-05
10.7545 3.32286e-23 8.21718e-05
10.8587 5.60928e-23 7.97941e-05
10.9631 5.02089e-23 7.75048e-05
11.0676 1.33151e-22 7.52998e-05
11.1722 9.36138e-23 7.31753e-05
11.277 7.29329e-23 7.11276e-05
11.3819 3.93835e-23 6.91533e-05
11.487 -1.1381e-22 6.72491e-05
11.5922 1.34541e-22 6.54121e-05
11.6975 4.25621e-23 6.36391e-05
11.803 -4.37409e-23 6.19275e-05
11.9086 5.6287e-23 6.02746e-05
12.0144 5.09136e-23 5.8678e-05
12.1204 4.76769e-24 5.71353e-05
12.2265 -8.05639e-23 5.56441e-05
12.3327 7.71691e-23 5.42025e-05
12.4391 4.61729e-23 5.28083e-05
12.5457 -1.91836e-23 5.14596e-05
12.6524 2.42162e-23 5.01546e-05
12.7593 -1.23844e-23 4.88915e-05
12.8664 4.49117e-23 4.76687e-05
12.9737 -5.67805e-23 4.64846e-05
13.0811 -8.21638e-24 4.53376e-05
13.1887 7.6986e-24 4.42264e-05
13.2965 5.02893e-23 4.31495e-05
13.4044 -1.08621e-23 4.21056e-05
13.5126 1.8989e-23 4.10934e-05
13.6209 6.80496e-24 4.01119e-05
13.7294 3.72695e-23 3.91598e-05
13.8382 1.5939e-23 3.8236e-05
13.9471 -3.89984e-23 3.73396e-05
14.0562 -2.78585e-23 3.64694e-05
14.1655 -5.58992e-23 3.56246e-05
14.275 6.04658e-25 3.48042e-05
14.3848 1.09344e-24 3.40073e-05
14.4947 -1.16904e-23 3.32332e-05
14.6049 5.83767e-23 3.2481e-05
14.7152 -1.64134e-23 3.17499e-05
14.8258 -1.13596e-23 3.10393e-05
14.9367 1.62692e-23 3.03483e-05
15.0477 -4.38607e-24 2.96764e-05
15.159 1.16109e-23 2.90229e-05
15.2705 -6.30202e-24 2.83871e-05
15.3823 1.35505e-23 2.77684e-05
15.4943 2.79075e-23 2.71664e-05
15.6066 1.09795e-23 2.65804e-05
15.7191 -3.15593e-26 2.60098e-05
15.8319 -1.52227e-23 2.54543e-05
15.9449 1.53263e-23 2.49133e-05
16.0582 -1.24246e-23 2.43863e-05
16.1717 4.12185e-24 2.38729e-05
16.2856 1.48175e-23 2.33726e-05
16.3997 -1.05988e-23 2.28851e-05
16.5141 -1.1276e-23 2.24099e-05
16.6288 4.45406e-24 2.19466e-05
16.7437 -1.10408e-23 2.14949e-05
16.859 -9.56897e-24 2.10544e-05
16.9746 6.90971e-24 2.06248e-05
17.0905 -9.05897e-24 2.02057e-05
17.2067 -7.13968e-24 1.97968e-05
17.3232 1.94405e-23 1.93978e-05
17.4401 9.99989e-25 1.90084e-05
17.5572 8.39642e-26 1.86283e-05
17.6748 -1.0869e-23 1.82572e-05
17.7926 4.99699e-24 1.78949e-05
17.9108 1.60397e-23 1.75411e-05
18.0294 7.84156e-24 1.71955e-05
18.1483 -6.45473e-24 1.68579e-05
18.2676 -8.08834e-25 1.65282e-05
18.3873 -6.5164e-24 1.6206e-05
18.5074 -1.42429e-24 1.58911e-05
18.6278 -1.95702e-24 1.55833e-05
18.7487 4.45678e-24 1.52825e-05
18.8699 1.04614e-23 1.49884e-05
18.9916 4.09216e-24 1.47008e-05
19.1137 -1.11759e-23 1.44196e-05
19.2362 9.30392e-24 1.41445e-05
19.3592 4.22236e-24 1.38755e-05
19.4826 -4.93801e-24 1.36123e-05
19.6065 1.11909e-23 1.33548e-05
19.7309 5.98151e-24 1.31027e-05
19.8557 4.75869e-24 1.28561e-05
19.9811 4.60379e-24 1.26147e-05
20.1069 6.92744e-25 1.23783e-05
20.2333 -1.48793e-24 1.21469e-05
20.3602 4.33613e-24 1.19203e-05
20.4876 4.46066e-24 1.16984e-05
20.6156 1.40105e-23 1.14811e-05
20.7441 4.35545e-24 1.12681e-05
20.8732 -1.91684e-24 1.10595e-05
21.0029 -5.04813e-24 1.08551e-05
21.1332 -5.04391e-24 1.06548e-05
21.2642 -4.62104e-24 1.04584e-05
21.3958 -4.68397e-24 1.02659e-05
21.528 4.00286e-24 1.00772e-05
21.6609 7.38187e-25 9.89222e-06
21.7945 -1.08422e-24 9.71077e-06
21.9288 -2.64359e-24 9.53281e-06
22.0639 -1.74155e-24 9.35824e-06
22.1997 5.88375e-24 9.18697e-06
22.3363 3.54193e-24 9.01892e-06
22.4736 1.83573e-24 8.854e-06
22.6118 2.02816e-24 8.69213e-06
22.7509 1.78623e-24 8.53323e-06
22.8908 -4.16214e-24 8.37722e-06
23.0316 1.83316e-25 8.22403e-06
23.1733 -7.98121e-26 8.07358e-06
23.316 -3.13647e-24 7.9258e-06
23.4597 -2.08961e-24 7.78061e-06
23.6044 3.95522e-24 7.63795e-06
23.7502 3.69402e-24 7.49775e-06
23.8971 -2.51126e-24 7.35993e-06
24.0451 -1.19928e-24 7.22445e-06
24.1944 2.0158e-24 7.09122e-06
24.3448 -1.76885e-24 6.96018e-06
24.4966 2.23917e-24 6.83128e-06
24.6496 -2.91015e-24 6.70445e-06
24.8041 2.12587e-24 6.57962e-06
24.9601 -2.58175e-24 6.45675e-06
25.1175 5.70343e-24 6.33575e-06
25.2766 -8.55906e-25 6.21659e-06
25.4373 1.08835e-24 6.09918e-06
25.5998 1.88735e-24 5.98349e-06
25.7641 3.22903e-24 5.86943e-06
25.9304 -6.1507e-25 5.75695e-06
26.0988 1.74724e-24 5.64599e-06
26.2693 -6.50592e-25 5.53649e-06
26.4421 1.64229e-24 5.42837e-06
26.6174 1.13035e-24 5.32157e-06
26.7954 -8.40561e-25 5.21602e-06
26.9761 1.57466e-24 5.11165e-06
27.1598 1.50618e-24 5.00837e-06
27.3468 1.93298e-24 4.9061e-06
27.5373 -3.32686e-25 4.80476e-06
27.7317 4.57837e-25 4.70424e-06
27.9302 -1.35141e-24 4.60443e-06
28.1333 5.82642e-25 4.50521e-06
28.3415 -1.55627e-24 4.40644e-06
28.5554 4.79285e-25 4.30795e-06
28.7758 3.4793e-25 4.20955e-06
29.0035 3.8986e-25 4.11099e-06
29.2396 -8.15657e-25 4.01199e-06
29.4858 8.57287e-25 3.91214e-06
29.7441 -1.48547e-24 3.81093e-06
30.0173 -8.98959e-25 3.7076e-06
30.3101 -1.60863e-24 3.60102e-06
30.6297 1.6713e-25 3.48927e-06
30.9905 4.5378e-25 3.3686e-06
31.4301 -5.2019e-25 3.22898e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1QuantumOneLoop/iFpTwoLoop.txt <==
-31.4301 -1.73954e-22 3.22918e-06
-30.9905 9.65646e-22 3.36938e-06
-30.6297 -1.10947e-21 3.48949e-06
-30.3101 -2.64093e-22 3.60146e-06
-30.0173 -2.40959e-22 3.70701e-06
-29.7441 4.39014e-22 3.81059e-06
-29.4858 1.79349e-21 3.91231e-06
-29.2396 -1.29547e-21 4.01376e-06
-29.0035 2.04801e-21 4.11165e-06
-28.7758 -2.54881e-22 4.21003e-06
-28.5554 -2.06005e-21 4.30899e-06
-28.3415 -1.32642e-21 4.40779e-06
-28.1333 1.97497e-21 4.50545e-06
-27.9302 6.18687e-22 4.60609e-06
-27.7317 -1.07877e-21 4.70499e-06
-27.5373 1.52717e-22 4.80581e-06
-27.3468 9.88326e-22 4.90742e-06
-27.1598 9.61116e-22 5.00943e-06
-26.9761 -1.84013e-21 5.11274e-06
-26.7954 -9.62051e-22 5.21766e-06
-26.6174 1.21984e-21 5.32229e-06
-26.4421 2.27068e-21 5.43036e-06
-26.2693 9.60638e-22 5.53729e-06
-26.0988 -3.13292e-21 5.64785e-06
-25.9304 8.88993e-22 5.7582e-06
-25.7641 3.21053e-21 5.87102e-06
-25.5998 2.20365e-21 5.98511e-06
-25.4373 -2.69869e-21 6.10073e-06
-25.2766 -3.21653e-21 6.2183e-06
-25.1175 -1.58266e-21 6.33758e-06
-24.9601 9.3835e-22 6.4583e-06
-24.8041 -8.76599e-22 6.58186e-06
-24.6496 -1.69685e-22 6.70583e-06
-24.4966 3.58737e-21 6.83386e-06
-24.3448 6.03206e-21 6.96156e-06
-24.1944 -2.02195e-21 7.09395e-06
-24.0451 -3.56491e-21 7.22604e-06
-23.8971 9.41054e-22 7.36263e-06
-23.7502 -1.95951e-21 7.49969e-06
-23.6044 -6.25112e-22 7.64056e-06
-23.4597 -1.94655e-21 7.78292e-06
-23.316 -1.05959e-21 7.92837e-06
-23.1733 -5.06736e-21 8.07617e-06
-23.0316 3.2762e-21 8.22672e-06
-22.8908 3.13404e-22 8.37996e-06
-22.7509 1.5346e-21 8.53618e-06
-22.6118 6.62948e-22 8.69489e-06
-22.4736 4.59114e-21 8.85732e-06
-22.3363 1.8422e-21 9.02164e-06
-22.1997 -4.35087e-21 9.19071e-06
-22.0639 -2.27752e-21 9.36096e-06
-21.9288 7.54374e-22 9.53693e-06
-21.7945 3.83567e-21 9.71357e-06
-21.6609 -6.63198e-22 9.89665e-06
-21.528 -7.19462e-21 1.00802e-05
-21.3958 -3.51816e-21 1.02706e-05
-21.2642 -4.41231e-22 1.04617e-05
-21.1332 5.84138e-21 1.06596e-05
-21.0029 3.15633e-21 1.08588e-05
-20.8732 1.22805e-21 1.10644e-05
-20.7441 -1.81837e-21 1.12723e-05
-20.6156 -4.8248e-21 1.14861e-05
-20.4876 8.38465e-22 1.1703e-05
-20.3602 -3.91401e-21 1.19255e-05
-20.2333 1.64858e-21 1.21519e-05
-20.1069 6.84485e-21 1.23838e-05
-19.9811 5.81369e-21 1.262e-05
-19.8557 1.81734e-21 1.28619e-05
-19.7309 -8.85212e-21 1.31084e-05
-19.6065 -5.29568e-21 1.3361e-05
-19.4826 -3.05545e-21 1.36182e-05
-19.3592 3.33463e-21 1.38823e-05
-19.2362 3.77387e-21 1.41507e-05
-19.1137 2.14744e-21 1.4427e-05
-18.9916 1.21597e-21 1.47072e-05
-18.8699 -1.12011e-20 1.49965e-05
-18.7487 1.20423e-21 1.52892e-05
-18.6278 8.02041e-21 1.55921e-05
-18.5074 1.9524e-21 1.58981e-05
-18.3873 -2.05898e-21 1.62154e-05
-18.2676 -1.63188e-20 1.65356e-05
-18.1483 -2.05261e-21 1.68681e-05
-18.0294 1.42976e-20 1.72035e-05
-17.9108 1.45346e-20 1.75518e-05
-17.7926 2.37697e-23 1.79035e-05
-17.6748 -7.85861e-21 1.82685e-05
-17.5572 -3.94637e-21 1.86376e-05
-17.4401 7.55094e-21 1.90204e-05
-17.3232 1.57592e-20 1.9408e-05
-17.2067 8.89334e-21 1.98094e-05
-17.0905 2.35175e-21 2.02168e-05
-16.9746 -1.11222e-20 2.06381e-05
-16.859 -7.08654e-21 2.10666e-05
-16.7437 2.27803e-21 2.1509e-05
-16.6288 2.07796e-21 2.19599e-05
-16.5141 -6.0391e-21 2.24248e-05
-16.3997 -6.84669e-21 2.28995e-05
-16.2856 6.01371e-21 2.33885e-05
-16.1717 1.21909e-20 2.38884e-05
-16.0582 1.25696e-20 2.44032e-05
-15.9449 -2.14322e-20 2.493e-05
-15.8319 -2.11821e-20 2.54725e-05
-15.7191 1.59828e-20 2.60278e-05
-15.6066 7.93375e-21 2.65999e-05
-15.4943 1.2215e-20 2.71856e-05
-15.3823 -1.45362e-21 2.77896e-05
-15.2705 -8.30449e-21 2.84076e-05
-15.159 4.37357e-23 2.90458e-05
-15.0477 8.81658e-21 2.96983e-05
-14.9367 7.90772e-22 3.03732e-05
-14.8258 1.01017e-20 3.10627e-05
-14.7152 -6.92005e-21 3.1777e-05
-14.6049 4.69812e-21 3.25061e-05
-14.4947 -3.34377e-20 3.32626e-05
-14.3848 5.97446e-22 3.40342e-05
-14.275 3.08009e-20 3.48361e-05
-14.1655 1.20235e-20 3.56535e-05
-14.0562 4.81238e-21 3.65041e-05
-13.9471 -1.12556e-20 3.73707e-05
-13.8382 -1.41558e-20 3.82737e-05
-13.7294 3.62978e-21 3.91934e-05
-13.6209 3.30766e-20 4.01528e-05
-13.5126 1.07405e-21 4.11298e-05
-13.4044 1.04434e-20 4.21499e-05
-13.2965 -3.02574e-20 4.3189e-05
-13.1887 -5.00023e-20 4.42744e-05
-13.0811 9.53454e-21 4.53807e-05
-12.9737 -9.53932e-22 4.65367e-05
-12.8664 2.94196e-20 4.77158e-05
-12.7593 6.8493e-20 4.8948e-05
-12.6524 2.64708e-20 5.02061e-05
-12.5457 -2.06292e-20 5.15209e-05
-12.4391 -4.54944e-20 5.28647e-05
-12.3327 6.76528e-21 5.42689e-05
-12.2265 2.4968e-20 5.57061e-05
-12.1204 6.51964e-20 5.72075e-05
-12.0144 -5.15623e-20 5.87462e-05
-11.9086 -3.6158e-20 6.03532e-05
-11.803 -2.19762e-20 6.20026e-05
-11.6975 4.02095e-20 6.37246e-05
-11.5922 1.84455e-20 6.54949e-05
-11.487 6.05011e-21 6.73425e-05
-11.3819 -7.07828e-20 6.92447e-05
-11.277 -6.86499e-20 7.12297e-05
-11.1722 -1.63443e-20 7.32763e-05
-11.0676 2.13435e-21 7.54117e-05
-10.9631 8.75731e-21 7.76165e-05
-10.8587 1.20549e-19 7.9917e-05
-10.7545 1.16617e-20 8.22954e-05
-10.6503 -6.21985e-20 8.47775e-05
-10.5463 1.22469e-20 8.73468e-05
-10.4425 -1.21954e-20 9.0029e-05
-10.3387 -8.18545e-20 9.28085e-05
-10.2351 -8.73297e-20 9.57115e-05
-10.1316 5.62427e-20 9.8723e-05
-10.0282 1.44045e-19 0.00010187
-9.92496 1.86567e-19 0.000105138
-9.82181 5.85643e-20 0.000108557
-9.71877 -7.68078e-20 0.000112109
-9.61583 -1.32163e-20 0.000115828
-9.51301 -1.95956e-20 0.000119696
-9.4103 -6.22336e-20 0.00012375
-9.30769 7.0086e-20 0.000127969
-9.20518 -4.59731e-20 0.000132397
-9.10278 -3.01015e-20 0.000137009
-9.00048 3.09475e-21 0.000141856
-8.89828 -6.61593e-21 0.000146906
-8.79618 4.58832e-20 0.000152222
-8.69417 -1.88681e-19 0.000157765
-8.59226 -1.00319e-20 0.00016361
-8.49044 -3.27159e-21 0.000169707
-8.38872 1.57218e-19 0.000176148
-8.28708 -8.47135e-20 0.000182872
-8.18554 1.76273e-19 0.000189987
-8.08408 2.96142e-19 0.000197419
-7.98271 -1.37345e-19 0.000205301
-7.88143 -4.96099e-20 0.000213539
-7.78023 -1.14784e-19 0.000222293
-7.67911 -1.09162e-19 0.000231452
-7.57807 8.40797e-20 0.000241203
-7.47712 -1.57379e-19 0.000251416
-7.37624 2.80851e-20 0.000262313
-7.27544 4.12789e-19 0.000273737
-7.17471 6.79629e-19 0.000285955
-7.07406 -4.10762e-19 0.000298779
-6.97348 -2.59428e-19 0.000312526
-6.87298 1.62614e-19 0.000326976
-6.77254 -3.65071e-19 0.000342502
-6.67218 -6.74483e-19 0.000358849
-6.57188 3.68992e-19 0.000376457
-6.47166 -2.18127e-19 0.000395028
-6.37149 -6.49857e-20 0.000415084
-6.2714 3.38808e-20 0.000436281
-6.17136 7.36727e-19 0.000459234
-6.07139 -7.69404e-20 0.000483548
-5.97148 -2.40517e-19 0.000509953
-5.87163 -4.6448e-19 0.000537995
-5.77184 3.34919e-20 0.000568539
-5.67211 1.6293e-19 0.000601072
-5.57243 3.40874e-19 0.000636623
-5.47281 5.06272e-19 0.000674611
-5.37325 1.50059e-18 0.000716267
-5.27373 1.07465e-18 0.000760942
-5.17427 -5.32853e-19 0.000810114
-5.07487 -9.69141e-19 0.000863067
-4.97551 -4.59004e-19 0.000921592
-4.8762 -3.30537e-19 0.00098491
-4.77694 -8.60112e-19 0.00105521
-4.67772 3.19296e-18 0.00113168
-4.57855 2.34644e-18 0.00121701
-4.47943 -1.36498e-18 0.00131039
-4.38035 8.24538e-19 0.00141522
-4.28131 1.36781e-18 0.00153079
-4.18232 -1.42425e-18 0.00166142
-4.08336 -3.72345e-18 0.00180674
-3.98445 -3.38298e-18 0.00197245
-3.88557 -4.0929e-18 0.00215902
-3.78673 4.75836e-18 0.00237443
-3.68793 -2.1568e-19 0.00262152
-3.58916 -1.79408e-18 0.00291322
-3.49043 5.25044e-18 0.00326081
-3.39173 1.31393e-17 0.00369484
-3.29307 1.09101e-18 0.00427308
-3.19443 -7.07808e-18 0.00514468
-3.09583 3.91262e-18 0.00667799
-2.99725 -1.25404e-17 0.00799913
-2.89871 2.80156e-17 0.00840267
-2.80019 8.71655e-18 0.00876909
-2.7017 -5.18419e-18 0.00959282
-2.60323 2.32886e-18 0.0109105
-2.50479 1.98934e-17 0.0127018
-2.40638 1.49988e-17 0.0150997
-2.30798 -9.46118e-18 0.018249
-2.20961 4.83468e-18 0.0225097
-2.11126 -4.30128e-17 0.028308
-2.01293 -1.22752e-16 0.0365445
-1.91462 -3.24861e-16 0.0485143
-1.81632 4.03329e-16 0.0669587
-1.71804 -2.41241e-16 0.096812
-1.61978 6.31941e-16 0.149766
-1.52154 -2.57814e-15 0.254386
-1.42331 2.85081e-14 0.503212
-1.32509 -5.85934e-14 1.29928
-1.22689 -7.46085e-14 5.61438
-1.12869 -7.96263e-14 10.8351
-1.03051 -1.76177e-13 2.56971
-0.932337 5.70635e-14 1.13431
-0.834173 -4.57606e-15 0.619019
-0.736016 -1.19811e-14 0.373117
-0.637867 -4.09704e-15 0.260169
-0.539723 -5.10126e-15 0.19901
-0.441585 2.41706e-15 0.163955
-0.343451 3.96572e-15 0.141324
-0.24532 1.14796e-15 0.128273
-0.147191 -2.28741e-15 0.119177
-0.0490634 -2.11635e-14 0.117798
0.0490634 2.05285e-14 0.117798
0.147191 2.19969e-15 0.119177
0.24532 -1.44206e-15 0.128273
0.343451 -3.89683e-15 0.141324
0.441585 -3.44623e-15 0.163955
0.539723 2.86808e-15 0.19901
0.637867 3.898e-15 0.260169
0.736016 1.66478e-15 0.373117
0.834173 1.1923e-14 0.619019
0.932337 -8.50531e-14 1.13431
1.03051 -3.39773e-13 2.56971
1.12869 3.40604e-12 10.8351
1.22689 1.99643e-12 5.61438
1.32509 2.10539e-15 1.29928
1.42331 -1.9175e-14 0.503212
1.52154 1.57565e-15 0.254386
1.61978 4.4769e-16 0.149766
1.71804 4.89463e-16 0.096812
1.81632 -2.34657e-16 0.0669587
1.91462 3.57518e-17 0.0485143
2.01293 2.34323e-16 0.0365445
2.11126 4.27247e-17 0.028308
2.20961 -2.05789e-17 0.0225097
2.30798 -7.58693e-18 0.018249
2.40638 -2.3406e-17 0.0150997
2.50479 -1.03878e-17 0.0127018
2.60323 -3.07516e-18 0.0109105
2.7017 -1.90091e-18 0.00959282
2.80019 -1.88941e-17 0.00876909
2.89871 -1.53936e-17 0.00840267
2.99725 8.35896e-18 0.00799913
3.09583 -1.06464e-18 0.00667799
3.19443 4.92924e-18 0.00514468
3.29307 1.22095e-18 0.00427308
3.39173 -1.35821e-17 0.00369484
3.49043 -5.2291e-18 0.00326081
3.58916 1.68625e-18 0.00291322
3.68793 4.16457e-19 0.00262152
3.78673 -4.79572e-18 0.00237443
3.88557 4.08741e-18 0.00215902
3.98445 3.49339e-18 0.00197245
4.08336 3.38069e-18 0.00180674
4.18232 1.77772e-18 0.00166142
4.28131 -1.50413e-18 0.00153079
4.38035 -6.09632e-19 0.00141522
4.47943 1.27397e-18 0.00131039
4.57855 -2.18291e-18 0.00121701
4.67772 -3.2934e-18 0.00113168
4.77694 9.62693e-19 0.00105521
4.8762 2.92975e-19 0.00098491
4.97551 4.11208e-19 0.000921592
5.07487 1.03128e-18 0.000863067
5.17427 5.4621e-19 0.000810114
5.27373 -1.12132e-18 0.000760942
5.37325 -1.45074e-18 0.000716267
5.47281 -6.11809e-19 0.000674611
5.57243 -3.2189e-19 0.000636623
5.67211 -2.02426e-19 0.000601072
5.77184 -3.17642e-20 0.000568539
5.87163 4.79612e-19 0.000537995
5.97148 2.36175e-19 0.000509953
6.07139 8.82121e-20 0.000483548
6.17136 -7.52224e-19 0.000459234
6.2714 -5.32812e-21 0.000436281
6.37149 2.84398e-20 0.000415084
6.47166 2.42268e-19 0.000395028
6.57188 -3.56558e-19 0.000376457
6.67218 6.78353e-19 0.000358849
6.77254 3.55162e-19 0.000342502
6.87298 -1.46488e-19 0.000326976
6.97348 2.55613e-19 0.000312526
7.07406 4.1724e-19 0.000298779
7.17471 -6.75798e-19 0.000285955
7.27544 -4.05591e-19 0.000273737
7.37624 -3.81132e-20 0.000262313
7.47712 1.72435e-19 0.000251416
7.57807 -8.62744e-20 0.000241203
7.67911 1.09156e-19 0.000231452
7.78023 1.11997e-19 0.000222293
7.88143 5.59948e-20 0.000213539
7.98271 1.30876e-19 0.000205301
8.08408 -2.92127e-19 0.000197419
8.18554 -1.7958e-19 0.000189987
8.28708 8.27848e-20 0.000182872
8.38872 -1.44652e-19 0.000176148
8.49044 2.31816e-21 0.000169707
8.59226 1.64322e-20 0.00016361
8.69417 1.9001e-19 0.000157765
8.79618 -4.53535e-20 0.000152222
8.89828 2.29091e-21 0.000146906
9.00048 1.70328e-21 0.000141856
9.10278 2.95882e-20 0.000137009
9.20518 4.37734e-20 0.000132397
9.30769 -6.98321e-20 0.000127969
9.4103 6.0292e-20 0.00012375
9.51301 1.95065e-20 0.000119696
9.61583 1.10655e-20 0.000115828
9.71877 7.78963e-20 0.000112109
9.82181 -6.32416e-20 0.000108557
9.92496 -1.83742e-19 0.000105138
10.0282 -1.4137e-19 0.00010187
10.1316 -5.60824e-20 9.8723e-05
10.2351 8.73678e-20 9.57115e-05
10.3387 8.19595e-20 9.28085e-05
10.4425 9.47179e-21 9.0029e-05
10.5463 -1.09492e-20 8.73468e-05
10.6503 6.16043e-20 8.47775e-05
10.7545 -1.05628e-20 8.22954e-05
10.8587 -1.20535e-19 7.9917e-05
10.9631 -7.62331e-21 7.76165e-05
11.0676 -1.87622e-21 7.54117e-05
11.1722 1.56971e-20 7.32763e-05
11.277 6.82975e-20 7.12297e-05
11.3819 7.05942e-20 6.92447e-05
11.487 -5.51026e-21 6.73425e-05
11.5922 -1.79233e-20 6.54949e-05
11.6975 -4.13983e-20 6.37246e-05
11.803 2.17528e-20 6.20026e-05
11.9086 3.74218e-20 6.03532e-05
12.0144 5.17073e-20 5.87462e-05
12.1204 -6.45989e-20 5.72075e-05
12.2265 -2.58638e-20 5.57061e-05
12.3327 -6.60027e-21 5.42689e-05
12.4391 4.50003e-20 5.28647e-05
12.5457 2.08866e-20 5.15209e-05
12.6524 -2.69439e-20 5.02061e-05
12.7593 -6.87936e-20 4.8948e-05
12.8664 -2.9542e-20 4.77158e-05
12.9737 1.24512e-21 4.65367e-05
13.0811 -1.07958e-20 4.53807e-05
13.1887 5.05473e-20 4.42744e-05
13.2965 2.934e-20 4.3189e-05
13.4044 -1.06001e-20 4.21499e-05
13.5126 -1.67962e-21 4.11298e-05
13.6209 -3.28506e-20 4.01528e-05
13.7294 -3.50357e-21 3.91934e-05
13.8382 1.35366e-20 3.82737e-05
13.9471 1.13424e-20 3.73707e-05
14.0562 -4.90344e-21 3.65041e-05
14.1655 -1.25751e-20 3.56535e-05
14.275 -3.10436e-20 3.48361e-05
14.3848 -4.01502e-22 3.40342e-05
14.4947 3.31142e-20 3.32626e-05
14.6049 -5.10025e-21 3.25061e-05
14.7152 6.80047e-21 3.1777e-05
14.8258 -1.00578e-20 3.10627e-05
14.9367 3.13649e-23 3.03732e-05
15.0477 -8.69581e-21 2.96983e-05
15.159 5.38031e-22 2.90458e-05
15.2705 8.1383e-21 2.84076e-05
15.3823 1.77647e-21 2.77896e-05
15.4943 -1.25159e-20 2.71856e-05
15.6066 -7.8478e-21 2.65999e-05
15.7191 -1.64395e-20 2.60278e-05
15.8319 2.10371e-20 2.54725e-05
15.9449 2.20752e-20 2.493e-05
16.0582 -1.20053e-20 2.44032e-05
16.1717 -1.21274e-20 2.38884e-05
16.2856 -6.04587e-21 2.33885e-05
16.3997 6.67304e-21 2.28995e-05
16.5141 5.96404e-21 2.24248e-05
16.6288 -2.46466e-21 2.19599e-05
16.7437 -2.34674e-21 2.1509e-05
16.859 7.01866e-21 2.10666e-05
16.9746 1.13537e-20 2.06381e-05
17.0905 -2.3962e-21 2.02168e-05
17.2067 -8.92688e-21 1.98094e-05
17.3232 -1.57704e-20 1.9408e-05
17.4401 -7.57947e-21 1.90204e-05
17.5572 3.92612e-21 1.86376e-05
17.6748 7.82121e-21 1.82685e-05
17.7926 -2.14829e-22 1.79035e-05
17.9108 -1.47371e-20 1.75518e-05
18.0294 -1.42112e-20 1.72035e-05
18.1483 2.0537e-21 1.68681e-05
18.2676 1.63421e-20 1.65356e-05
18.3873 1.77874e-21 1.62154e-05
18.5074 -1.98493e-21 1.58981e-05
18.6278 -8.34954e-21 1.55921e-05
18.7487 -1.26816e-21 1.52892e-05
18.8699 1.11811e-20 1.49965e-05
18.9916 -1.48717e-21 1.47072e-05
19.1137 -2.04121e-21 1.4427e-05
19.2362 -3.84456e-21 1.41507e-05
19.3592 -3.27918e-21 1.38823e-05
19.4826 2.88933e-21 1.36182e-05
19.6065 5.37259e-21 1.3361e-05
19.7309 8.81161e-21 1.31084e-05
19.8557 -1.7744e-21 1.28619e-05
19.9811 -5.71342e-21 1.262e-05
20.1069 -6.85549e-21 1.23838e-05
20.2333 -1.66527e-21 1.21519e-05
20.3602 4.11511e-21 1.19255e-05
20.4876 -8.8922e-22 1.1703e-05
20.6156 4.99e-21 1.14861e-05
20.7441 2.06676e-21 1.12723e-05
20.8732 -1.24871e-21 1.10644e-05
21.0029 -3.12823e-21 1.08588e-05
21.1332 -5.85744e-21 1.06596e-05
21.2642 3.85512e-22 1.04617e-05
21.3958 3.55262e-21 1.02706e-05
21.528 7.16452e-21 1.00802e-05
21.6609 6.54638e-22 9.89665e-06
21.7945 -3.6223e-21 9.71357e-06
21.9288 -7.92491e-22 9.53693e-06
22.0639 2.3083e-21 9.36096e-06
22.1997 4.51065e-21 9.19071e-06
22.3363 -1.94304e-21 9.02164e-06
22.4736 -4.60294e-21 8.85732e-06
22.6118 -5.08295e-22 8.69489e-06
22.7509 -1.54595e-21 8.53618e-06
22.8908 -2.0764e-22 8.37996e-06
23.0316 -3.34337e-21 8.22672e-06
23.1733 5.0799e-21 8.07617e-06
23.316 1.04362e-21 7.92837e-06
23.4597 1.89965e-21 7.78292e-06
23.6044 5.32862e-22 7.64056e-06
23.7502 1.95696e-21 7.49969e-06
23.8971 -9.40444e-22 7.36263e-06
24.0451 3.66057e-21 7.22604e-06
24.1944 2.00518e-21 7.09395e-06
24.3448 -6.07521e-21 6.96156e-06
24.4966 -3.5784e-21 6.83386e-06
24.6496 1.04481e-22 6.70583e-06
24.8041 8.70679e-22 6.58186e-06
24.9601 -9.6974e-22 6.4583e-06
25.1175 1.59812e-21 6.33758e-06
25.2766 3.11461e-21 6.2183e-06
25.4373 2.70648e-21 6.10073e-06
25.5998 -2.27041e-21 5.98511e-06
25.7641 -3.19502e-21 5.87102e-06
25.9304 -8.90236e-22 5.7582e-06
26.0988 3.11049e-21 5.64785e-06
26.2693 -9.67383e-22 5.53729e-06
26.4421 -2.26562e-21 5.43036e-06
26.6174 -1.28812e-21 5.32229e-06
26.7954 9.01779e-22 5.21766e-06
26.9761 1.84947e-21 5.11274e-06
27.1598 -1.01189e-21 5.00943e-06
27.3468 -1.00671e-21 4.90742e-06
27.5373 -1.92709e-22 4.80581e-06
27.7317 1.08487e-21 4.70499e-06
27.9302 -6.19571e-22 4.60609e-06
28.1333 -1.97721e-21 4.50545e-06
28.3415 1.33267e-21 4.40779e-06
28.5554 2.05831e-21 4.30899e-06
28.7758 2.5533e-22 4.21003e-06
29.0035 -2.04636e-21 4.11165e-06
29.2396 1.29241e-21 4.01376e-06
29.4858 -1.76004e-21 3.91231e-06
29.7441 -4.76779e-22 3.81059e-06
30.0173 2.06206e-22 3.70701e-06
30.3101 2.84361e-22 3.60146e-06
30.6297 1.14823e-21 3.48949e-06
30.9905 -9.65501e-22 3.36938e-06
31.4301 1.68747e-22 3.22918e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1QuantumOneLoop/iFp_FRG.txt <==
-31.4301 -2.20834e-21 3.22852e-06
-30.9905 1.21971e-21 3.3681e-06
-30.6297 -2.91142e-21 3.48877e-06
-30.3101 8.74069e-22 3.60053e-06
-30.0173 -4.91933e-21 3.70721e-06
-29.7441 -4.23066e-21 3.81061e-06
-29.4858 -4.05906e-21 3.91164e-06
-29.2396 2.13441e-21 4.01117e-06
-29.0035 2.72849e-21 4.11027e-06
-28.7758 1.94096e-22 4.209e-06
-28.5554 -5.17195e-21 4.30711e-06
-28.3415 2.15911e-21 4.40559e-06
-28.1333 1.6399e-21 4.50457e-06
-27.9302 -2.10095e-21 4.60343e-06
-27.7317 2.37436e-21 4.70339e-06
-27.5373 5.94784e-22 4.80397e-06
-27.3468 -1.12663e-22 4.90493e-06
-27.1598 5.12081e-21 5.00761e-06
-26.9761 -2.46038e-21 5.11054e-06
-26.7954 1.46292e-21 5.21485e-06
-26.6174 8.39702e-22 5.32079e-06
-26.4421 -4.66459e-21 5.42684e-06
-26.2693 -1.01632e-21 5.53564e-06
-26.0988 1.50126e-21 5.64471e-06
-25.9304 -1.46411e-22 5.75546e-06
-25.7641 9.22821e-22 5.86866e-06
-25.5998 7.24502e-22 5.98152e-06
-25.4373 2.63622e-21 6.0983e-06
-25.2766 -7.35793e-22 6.21501e-06
-25.1175 8.02244e-22 6.33399e-06
-24.9601 3.76816e-21 6.45589e-06
-24.8041 -7.93705e-22 6.57722e-06
-24.6496 6.59693e-21 6.70355e-06
-24.4966 -4.30217e-21 6.82923e-06
-24.3448 -1.11877e-21 6.95837e-06
-24.1944 -8.38783e-21 7.08992e-06
-24.0451 2.54121e-21 7.22189e-06
-23.8971 4.12621e-21 7.35873e-06
-23.7502 9.69706e-22 7.49529e-06
-23.6044 1.0093e-21 7.63615e-06
-23.4597 -1.71829e-21 7.77853e-06
-23.316 1.75131e-21 7.9235e-06
-23.1733 1.94209e-21 8.07155e-06
-23.0316 -1.04209e-22 8.22152e-06
-22.8908 1.90821e-21 8.37509e-06
-22.7509 -6.52204e-21 8.5305e-06
-22.6118 7.63398e-21 8.68993e-06
-22.4736 4.02543e-21 8.85107e-06
-22.3363 2.48566e-21 9.01649e-06
-22.1997 -3.48448e-21 9.18405e-06
-22.0639 -8.73278e-21 9.35542e-06
-21.9288 3.56973e-21 9.5299e-06
-21.7945 -3.03411e-21 9.70764e-06
-21.6609 6.77972e-21 9.88921e-06
-21.528 -5.38005e-21 1.00738e-05
-21.3958 3.03316e-21 1.02628e-05
-21.2642 -1.0031e-20 1.04547e-05
-21.1332 1.0492e-20 1.06515e-05
-21.0029 -9.09677e-21 1.08512e-05
-20.8732 1.12731e-20 1.10559e-05
-20.7441 -8.79934e-21 1.1264e-05
-20.6156 3.13752e-21 1.14772e-05
-20.4876 3.59154e-21 1.16942e-05
-20.3602 8.01859e-21 1.19161e-05
-20.2333 8.98648e-21 1.21425e-05
-20.1069 -2.90699e-21 1.23736e-05
-19.9811 -3.8128e-21 1.26101e-05
-19.8557 -9.93839e-22 1.2851e-05
-19.7309 -1.68795e-20 1.30979e-05
-19.6065 1.1872e-20 1.33493e-05
-19.4826 -1.36123e-20 1.36072e-05
-19.3592 1.45879e-20 1.38696e-05
-19.2362 -2.05913e-20 1.41389e-05
-19.1137 5.70247e-21 1.44126e-05
-18.9916 -7.78177e-21 1.46948e-05
-18.8699 6.48388e-21 1.49818e-05
-18.7487 1.45105e-20 1.52761e-05
-18.6278 -1.24119e-20 1.55764e-05
-18.5074 1.61267e-20 1.58842e-05
-18.3873 -8.89691e-21 1.61987e-05
-18.2676 1.51428e-21 1.65207e-05
-18.1483 2.51854e-20 1.68503e-05
-18.0294 -1.87266e-20 1.71874e-05
-17.9108 3.47955e-20 1.7533e-05
-17.7926 -1.80608e-20 1.78862e-05
-17.6748 -4.12542e-21 1.82487e-05
-17.5572 4.63067e-22 1.86189e-05
-17.4401 -1.97381e-20 1.89992e-05
-17.3232 2.26504e-21 1.93878e-05
-17.2067 5.41233e-21 1.9787e-05
-17.0905 -2.28424e-20 2.0195e-05
-16.9746 2.89959e-20 2.06143e-05
-16.859 -4.71269e-20 2.1043e-05
-16.7437 3.74627e-20 2.14837e-05
-16.6288 -1.42999e-20 2.19345e-05
-16.5141 2.07869e-20 2.23977e-05
-16.3997 1.24061e-20 2.28722e-05
-16.2856 -1.19542e-20 2.33594e-05
-16.1717 -2.03497e-20 2.38592e-05
-16.0582 4.06728e-20 2.4372e-05
-15.9449 -2.53121e-20 2.48986e-05
-15.8319 5.46997e-20 2.54389e-05
-15.7191 -1.63759e-20 2.59941e-05
-15.6066 -2.09787e-20 2.65636e-05
-15.4943 2.14688e-20 2.71497e-05
-15.3823 -2.9033e-20 2.77502e-05
-15.2705 3.94525e-21 2.83692e-05
-15.159 2.48623e-20 2.90033e-05
-15.0477 -3.9691e-20 2.9657e-05
-14.9367 4.86106e-20 3.03273e-05
-14.8258 -4.94948e-20 3.10184e-05
-14.7152 -2.52253e-21 3.17271e-05
-14.6049 1.8136e-20 3.24586e-05
-14.4947 -5.14168e-20 3.32086e-05
-14.3848 1.19984e-19 3.3983e-05
-14.275 -8.11637e-21 3.47778e-05
-14.1655 -1.56981e-20 3.5598e-05
-14.0562 -3.32577e-21 3.64411e-05
-13.9471 -2.58085e-20 3.73108e-05
-13.8382 2.32133e-20 3.82053e-05
-13.7294 8.84861e-20 3.91288e-05
-13.6209 -8.03281e-20 4.00786e-05
-13.5126 -1.437e-21 4.10595e-05
-13.4044 -2.01692e-20 4.20701e-05
-13.2965 -4.63287e-20 4.31122e-05
-13.1887 5.22666e-20 4.41879e-05
-13.0811 5.54894e-20 4.52974e-05
-12.9737 2.48699e-21 4.64424e-05
-12.8664 5.0726e-20 4.76251e-05
-12.7593 6.29304e-22 4.88462e-05
-12.6524 -5.65043e-20 5.01063e-05
-12.5457 3.0664e-20 5.14109e-05
-12.4391 -9.60172e-20 5.27555e-05
-12.3327 1.27611e-19 5.41488e-05
-12.2265 1.60921e-20 5.55873e-05
-12.1204 6.14574e-20 5.70764e-05
-12.0144 1.98476e-21 5.86154e-05
-11.9086 4.77626e-20 6.02115e-05
-11.803 -1.00684e-19 6.1858e-05
-11.6975 1.28958e-19 6.35702e-05
-11.5922 -9.65104e-20 6.5337e-05
-11.487 3.01223e-20 6.71721e-05
-11.3819 -1.4384e-19 6.90717e-05
-11.277 -1.02598e-19 7.1044e-05
-11.1722 4.74463e-20 7.30836e-05
-11.0676 5.69163e-20 7.52096e-05
-10.9631 8.37694e-20 7.74042e-05
-10.8587 1.4482e-19 7.96925e-05
-10.7545 9.25516e-21 8.2064e-05
-10.6503 1.96885e-20 8.45292e-05
-10.5463 7.03001e-21 8.70889e-05
-10.4425 -1.30852e-19 8.97587e-05
-10.3387 -8.33935e-20 9.25208e-05
-10.2351 3.24241e-19 9.54106e-05
-10.1316 1.44747e-20 9.84096e-05
-10.0282 2.65914e-19 0.000101532
-9.92496 3.70659e-20 0.000104791
-9.82181 -1.00994e-19 0.000108186
-9.71877 -1.46692e-20 0.000111715
-9.61583 1.90115e-19 0.000115417
-9.51301 -3.49194e-19 0.000119264
-9.4103 1.58113e-19 0.000123279
-9.30769 -1.95296e-19 0.000127495
-9.20518 -4.20452e-19 0.000131876
-9.10278 4.88853e-20 0.000136464
-9.00048 -4.88123e-20 0.000141282
-8.89828 1.80951e-19 0.0001463
-8.79618 1.12036e-19 0.000151558
-8.69417 7.14266e-20 0.000157106
-8.59226 1.3032e-19 0.000162859
-8.49044 1.71482e-19 0.000168942
-8.38872 6.6719e-20 0.000175332
-8.28708 -2.09422e-19 0.000181998
-8.18554 8.22397e-19 0.000189034
-8.08408 3.24992e-19 0.000196479
-7.98271 1.00681e-19 0.000204194
-7.88143 4.63895e-19 0.000212443
-7.78023 -2.82774e-19 0.000221104
-7.67911 -7.01194e-20 0.000230156
-7.57807 2.51705e-19 0.000239815
-7.47712 -5.1104e-19 0.00025004
-7.37624 -5.33647e-19 0.000260637
-7.27544 5.71418e-19 0.000272138
-7.17471 -6.77286e-19 0.000284178
-7.07406 -5.19504e-19 0.000296795
-6.97348 7.86644e-19 0.000310476
-6.87298 -5.89863e-19 0.000324901
-6.77254 3.22402e-19 0.000339885
-6.67218 -9.94538e-20 0.00035649
-6.57188 -1.01017e-18 0.000373725
-6.47166 4.4769e-20 0.00039188
-6.37149 5.9854e-19 0.000412006
-6.2714 -1.11885e-19 0.000433055
-6.17136 4.4664e-19 0.000455002
-6.07139 7.5891e-19 0.000480088
-5.97148 -2.0049e-19 0.000505637
-5.87163 1.82352e-18 0.000532807
-5.77184 -1.81509e-18 0.000564123
-5.67211 -5.66463e-19 0.000595915
-5.57243 1.51946e-18 0.000629514
-5.47281 2.88109e-18 0.00066985
-5.37325 -1.92773e-18 0.000709287
-5.27373 -1.26355e-19 0.000752039
-5.17427 6.18917e-18 0.000804457
-5.07487 -7.74633e-19 0.000854634
-4.97551 -1.52757e-18 0.000909174
-4.8762 9.7143e-18 0.000980002
-4.77694 -1.16131e-18 0.00104374
-4.67772 7.84844e-18 0.00111577
-4.57855 -1.34597e-17 0.00121347
-4.47943 -1.89478e-19 0.00129666
-4.38035 -9.07037e-18 0.001393
-4.28131 2.82417e-17 0.00153449
-4.18232 2.66131e-18 0.00164347
-4.08336 1.72063e-17 0.0017789
-3.98445 1.82394e-17 0.00199165
-3.88557 -1.85352e-17 0.00214178
-3.78673 -7.5871e-17 0.00234427
-3.68793 1.40666e-16 0.002694
-3.58916 -2.73356e-16 0.00293634
-3.49043 -8.46575e-16 0.0033278
-3.39173 -3.24611e-15 0.00401361
-3.29307 -3.44821e-15 0.00451122
-3.19443 -2.57684e-15 0.00522997
-3.09583 -2.22577e-15 0.00611623
-2.99725 -6.61955e-16 0.00636363
-2.89871 -2.27672e-16 0.00678367
-2.80019 -2.73676e-16 0.00753121
-2.7017 -3.95436e-16 0.00857103
-2.60323 -3.31873e-16 0.00992513
-2.50479 -3.2253e-16 0.0116524
-2.40638 -3.08786e-16 0.013869
-2.30798 -1.12986e-16 0.0167487
-2.20961 -2.23713e-16 0.020558
-2.11126 2.85001e-17 0.0257191
-2.01293 9.8981e-16 0.0329088
-1.91462 5.70352e-18 0.0433011
-1.81632 2.1117e-15 0.0590002
-1.71804 5.34131e-15 0.0841797
-1.61978 1.08437e-14 0.127799
-1.52154 3.13113e-15 0.212015
-1.42331 7.92309e-14 0.400783
-1.32509 1.24158e-14 0.924723
-1.22689 -4.47579e-13 2.84374
-1.12869 -2.85895e-11 9.14427
-1.03051 -4.36868e-11 9.44161
-0.932337 -1.42711e-12 3.43236
-0.834173 -6.91342e-13 1.30242
-0.736016 -4.04454e-14 0.662829
-0.637867 -3.16657e-14 0.415582
-0.539723 -1.77967e-15 0.298375
-0.441585 -7.50887e-15 0.234652
-0.343451 1.63971e-16 0.197319
-0.24532 -2.59705e-15 0.174834
-0.147191 -6.34878e-15 0.161922
-0.0490634 -8.44812e-15 0.155986
0.0490634 -6.82777e-15 0.155986
0.147191 -8.87447e-15 0.161922
0.24532 -1.36229e-14 0.174834
0.343451 -1.9228e-14 0.197319
0.441585 -3.43759e-14 0.234652
0.539723 -4.01712e-14 0.298375
0.637867 -8.7376e-14 0.415582
0.736016 -1.224e-13 0.662829
0.834173 -9.47225e-14 1.30242
0.932337 -2.5679e-13 3.43236
1.03051 3.80842e-11 9.44161
1.12869 1.88991e-11 9.14427
1.22689 2.32377e-12 2.84374
1.32509 6.71893e-14 0.924723
1.42331 2.0848e-14 0.400783
1.52154 -1.5483e-15 0.212015
1.61978 2.26046e-16 0.127799
1.71804 1.69866e-15 0.0841797
1.81632 -5.99793e-16 0.0590002
1.91462 6.48998e-16 0.0433011
2.01293 -6.54075e-16 0.0329088
2.11126 3.82202e-16 0.0257191
2.20961 3.43602e-16 0.020558
2.30798 3.5266e-16 0.0167487
2.40638 4.63979e-16 0.013869
2.50479 4.09637e-16 0.0116524
2.60323 3.55038e-16 0.00992513
2.7017 3.87226e-16 0.00857103
2.80019 1.91254e-16 0.00753121
2.89871 -1.25711e-17 0.00678367
2.99725 1.58421e-16 0.00636363
3.09583 1.01715e-15 0.00611623
3.19443 1.02181e-15 0.00522997
3.29307 2.60303e-15 0.00451122
3.39173 2.4177e-15 0.00401361
3.49043 1.00083e-15 0.0033278
3.58916 4.43148e-16 0.00293634
3.68793 3.19852e-16 0.002694
3.78673 1.02117e-16 0.00234427
3.88557 7.60555e-17 0.00214178
3.98445 8.01414e-17 0.00199165
4.08336 7.05289e-18 0.0017789
4.18232 1.95464e-17 0.00164347
4.28131 4.58237e-17 0.00153449
4.38035 8.58413e-18 0.001393
4.47943 1.07745e-17 0.00129666
4.57855 -8.14221e-18 0.00121347
4.67772 1.69549e-18 0.00111577
4.77694 4.06442e-18 0.00104374
4.8762 1.6735e-17 0.000980002
4.97551 -3.82533e-19 0.000909174
5.07487 1.33137e-17 0.000854634
5.17427 3.52383e-18 0.000804457
5.27373 4.60822e-18 0.000752039
5.37325 1.36589e-18 0.000709287
5.47281 4.69124e-19 0.00066985
5.57243 -1.64749e-18 0.000629514
5.67211 3.15245e-18 0.000595915
5.77184 -1.66436e-18 0.000564123
5.87163 7.10436e-19 0.000532807
5.97148 -1.10813e-18 0.000505637
6.07139 5.49783e-19 0.000480088
6.17136 -1.24966e-18 0.000455002
6.2714 1.7698e-18 0.000433055
6.37149 -1.12695e-18 0.000412006
6.47166 1.4777e-18 0.00039188
6.57188 3.96618e-19 0.000373725
6.67218 7.21579e-19 0.00035649
6.77254 -5.59949e-19 0.000339885
6.87298 1.57757e-18 0.000324901
6.97348 -7.31408e-19 0.000310476
7.07406 1.12076e-18 0.000296795
7.17471 8.48556e-19 0.000284178
7.27544 2.19773e-19 0.000272138
7.37624 5.17445e-19 0.000260637
7.47712 9.21817e-19 0.00025004
7.57807 -2.44152e-19 0.000239815
7.67911 4.84794e-19 0.000230156
7.78023 3.43248e-19 0.000221104
7.88143 -1.48455e-19 0.000212443
7.98271 2.97339e-21 0.000204194
8.08408 -8.5195e-20 0.000196479
8.18554 -6.78803e-19 0.000189034
8.28708 4.01852e-19 0.000181998
8.38872 1.76605e-19 0.000175332
8.49044 -1.20129e-20 0.000168942
8.59226 1.73183e-20 0.000162859
8.69417 -2.80358e-20 0.000157106
8.79618 2.83415e-20 0.000151558
8.89828 -1.11614e-19 0.0001463
9.00048 2.23811e-19 0.000141282
9.10278 -4.8099e-21 0.000136464
9.20518 5.69167e-19 0.000131876
9.30769 2.13298e-19 0.000127495
9.4103 -1.02323e-20 0.000123279
9.51301 3.69905e-19 0.000119264
9.61583 -3.94804e-20 0.000115417
9.71877 2.22555e-20 0.000111715
9.82181 2.37305e-19 0.000108186
9.92496 -2.7632e-20 0.000104791
10.0282 -1.48428e-19 0.000101532
10.1316 -2.60162e-21 9.84096e-05
10.2351 -2.13112e-19 9.54106e-05
10.3387 8.46962e-20 9.25208e-05
10.4425 2.2549e-19 8.97587e-05
10.5463 -1.00692e-21 8.70889e-05
10.6503 6.4041e-20 8.45292e-05
10.7545 2.0231e-21 8.2064e-05
10.8587 -7.25291e-20 7.96925e-05
10.9631 -7.01711e-20 7.74042e-05
11.0676 1.31955e-21 7.52096e-05
11.1722 -2.93758e-20 7.30836e-05
11.277 1.49952e-19 7.1044e-05
11.3819 1.65737e-19 6.90717e-05
11.487 7.96029e-21 6.71721e-05
11.5922 1.22312e-19 6.5337e-05
11.6975 -1.00637e-19 6.35702e-05
11.803 1.29774e-19 6.1858e-05
11.9086 -2.52909e-20 6.02115e-05
12.0144 3.07404e-20 5.86154e-05
12.1204 -4.72527e-20 5.70764e-05
12.2265 1.78449e-20 5.55873e-05
12.3327 -1.19249e-19 5.41488e-05
12.4391 1.30404e-19 5.27555e-05
12.5457 -2.5856e-20 5.14109e-05
12.6524 9.00873e-20 5.01063e-05
12.7593 1.73854e-21 4.88462e-05
12.8664 -1.65959e-20 4.76251e-05
12.9737 -2.13877e-21 4.64424e-05
13.0811 -2.34819e-20 4.52974e-05
13.1887 -5.28819e-20 4.41879e-05
13.2965 7.65929e-20 4.31122e-05
13.4044 1.95686e-20 4.20701e-05
13.5126 2.88274e-20 4.10595e-05
13.6209 8.10928e-20 4.00786e-05
13.7294 -6.39115e-20 3.91288e-05
13.8382 -2.10321e-20 3.82053e-05
13.9471 4.69796e-20 3.73108e-05
14.0562 7.26056e-21 3.64411e-05
14.1655 3.26763e-20 3.5598e-05
14.275 1.37704e-20 3.47778e-05
14.3848 -1.06699e-19 3.3983e-05
14.4947 5.85077e-20 3.32086e-05
14.6049 -7.68637e-21 3.24586e-05
14.7152 1.19498e-20 3.17271e-05
14.8258 5.70362e-20 3.10184e-05
14.9367 -3.83926e-20 3.03273e-05
15.0477 4.51328e-20 2.9657e-05
15.159 -1.3504e-20 2.90033e-05
15.2705 -6.73872e-22 2.83692e-05
15.3823 4.12947e-20 2.77502e-05
15.4943 -1.98605e-20 2.71497e-05
15.6066 3.34314e-20 2.65636e-05
15.7191 1.66885e-20 2.59941e-05
15.8319 -4.20604e-20 2.54389e-05
15.9449 2.50303e-20 2.48986e-05
16.0582 -2.85563e-20 2.4372e-05
16.1717 1.95819e-20 2.38592e-05
16.2856 2.27647e-20 2.33594e-05
16.3997 -1.19495e-20 2.28722e-05
16.5141 -1.15596e-20 2.23977e-05
16.6288 1.61078e-20 2.19345e-05
16.7437 -3.05146e-20 2.14837e-05
16.859 5.05307e-20 2.1043e-05
16.9746 -2.43481e-20 2.06143e-05
17.0905 2.79391e-20 2.0195e-05
17.2067 -3.16438e-21 1.9787e-05
17.3232 4.38217e-21 1.93878e-05
17.4401 2.03646e-20 1.89992e-05
17.5572 7.19615e-21 1.86189e-05
17.6748 3.4943e-21 1.82487e-05
17.7926 2.57692e-20 1.78862e-05
17.9108 -3.56403e-20 1.7533e-05
18.0294 2.59419e-20 1.71874e-05
18.1483 -2.55899e-20 1.68503e-05
18.2676 4.49364e-21 1.65207e-05
18.3873 9.73252e-21 1.61987e-05
18.5074 -1.19474e-20 1.58842e-05
18.6278 1.4675e-20 1.55764e-05
18.7487 -1.22165e-20 1.52761e-05
18.8699 -2.73495e-21 1.49818e-05
18.9916 8.547e-21 1.46948e-05
19.1137 -9.99866e-22 1.44126e-05
19.2362 2.0436e-20 1.41389e-05
19.3592 -9.73303e-21 1.38696e-05
19.4826 1.32264e-20 1.36072e-05
19.6065 -7.33809e-21 1.33493e-05
19.7309 1.69782e-20 1.30979e-05
19.8557 4.61899e-21 1.2851e-05
19.9811 4.80531e-21 1.26101e-05
20.1069 5.29506e-21 1.23736e-05
20.2333 -7.22274e-21 1.21425e-05
20.3602 -6.67672e-21 1.19161e-05
20.4876 -1.20909e-21 1.16942e-05
20.6156 -2.37244e-21 1.14772e-05
20.7441 1.14894e-20 1.1264e-05
20.8732 -1.0744e-20 1.10559e-05
21.0029 1.16058e-20 1.08512e-05
21.1332 -9.9329e-21 1.06515e-05
21.2642 1.22155e-20 1.04547e-05
21.3958 -2.17247e-21 1.02628e-05
21.528 7.09219e-21 1.00738e-05
21.6609 -5.50695e-21 9.88921e-06
21.7945 4.07346e-21 9.70764e-06
21.9288 -1.93994e-21 9.5299e-06
22.0639 9.21695e-21 9.35542e-06
22.1997 5.41412e-21 9.18405e-06
22.3363 -2.17363e-21 9.01649e-06
22.4736 -2.26393e-21 8.85107e-06
22.6118 -7.05846e-21 8.68993e-06
22.7509 7.79801e-21 8.5305e-06
22.8908 -9.1844e-22 8.37509e-06
23.0316 8.12729e-22 8.22152e-06
23.1733 -7.23147e-22 8.07155e-06
23.316 -1.23194e-21 7.9235e-06
23.4597 2.80789e-21 7.77853e-06
23.6044 -2.00208e-22 7.63615e-06
23.7502 -2.94082e-22 7.49529e-06
23.8971 -3.05505e-21 7.35873e-06
24.0451 -2.08057e-21 7.22189e-06
24.1944 9.41779e-21 7.08992e-06
24.3448 1.70348e-21 6.95837e-06
24.4966 4.91592e-21 6.82923e-06
24.6496 -5.64391e-21 6.70355e-06
24.8041 1.13399e-21 6.57722e-06
24.9601 -2.84281e-21 6.45589e-06
25.1175 -1.63362e-22 6.33399e-06
25.2766 9.88231e-22 6.21501e-06
25.4373 -1.447e-21 6.0983e-06
25.5998 -7.78209e-22 5.98152e-06
25.7641 -5.20602e-23 5.86866e-06
25.9304 8.12908e-22 5.75546e-06
26.0988 -1.3842e-21 5.64471e-06
26.2693 1.99192e-21 5.53564e-06
26.4421 4.89825e-21 5.42684e-06
26.6174 -4.28912e-22 5.32079e-06
26.7954 -6.85635e-22 5.21485e-06
26.9761 2.44703e-21 5.11054e-06
27.1598 -4.26846e-21 5.00761e-06
27.3468 4.16724e-22 4.90493e-06
27.5373 -6.36683e-22 4.80397e-06
27.7317 -1.50201e-21 4.70339e-06
27.9302 2.607e-21 4.60343e-06
28.1333 -1.87989e-21 4.50457e-06
28.3415 -1.61418e-21 4.40559e-06
28.5554 5.85204e-21 4.30711e-06
28.7758 1.95791e-23 4.209e-06
29.0035 -2.55764e-21 4.11027e-06
29.2396 -1.3151e-21 4.01117e-06
29.4858 5.09416e-21 3.91164e-06
29.7441 5.11941e-21 3.81061e-06
30.0173 5.39772e-21 3.70721e-06
30.3101 -5.18375e-22 3.60053e-06
30.6297 3.13019e-21 3.48877e-06
30.9905 -9.59904e-22 3.3681e-06
31.4301 2.40121e-21 3.22852e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1QuantumOneLoop/iFp_OneLoopFRG.txt <==
-31.4301 -3.41842e-25 3.22888e-06
-30.9905 -1.2921e-24 3.36849e-06
-30.6297 1.21504e-25 3.48916e-06
-30.3101 -3.10283e-25 3.6009e-06
-30.0173 -5.89302e-25 3.70748e-06
-29.7441 -1.355e-25 3.8108e-06
-29.4858 -1.50005e-24 3.91201e-06
-29.2396 2.93746e-25 4.01185e-06
-29.0035 -5.06773e-26 4.11085e-06
-28.7758 4.23489e-25 4.2094e-06
-28.5554 4.76787e-25 4.30779e-06
-28.3415 5.73235e-25 4.40627e-06
-28.1333 4.04818e-25 4.50504e-06
-27.9302 1.81073e-25 4.60425e-06
-27.7317 2.42023e-24 4.70405e-06
-27.5373 1.45248e-25 4.80457e-06
-27.3468 2.21292e-24 4.90591e-06
-27.1598 1.89211e-25 5.00817e-06
-26.9761 -9.18022e-25 5.11144e-06
-26.7954 2.26534e-26 5.21581e-06
-26.6174 1.12213e-24 5.32135e-06
-26.4421 2.19484e-24 5.42814e-06
-26.2693 1.73458e-24 5.53625e-06
-26.0988 1.36357e-24 5.64575e-06
-25.9304 2.50034e-24 5.7567e-06
-25.7641 -1.67134e-24 5.86917e-06
-25.5998 7.97333e-25 5.98321e-06
-25.4373 -5.09182e-24 6.0989e-06
-25.2766 1.64463e-24 6.2163e-06
-25.1175 -1.25605e-25 6.33546e-06
-24.9601 4.49345e-24 6.45644e-06
-24.8041 -2.54216e-24 6.57931e-06
-24.6496 1.62191e-24 6.70412e-06
-24.4966 1.02128e-24 6.83094e-06
-24.3448 -2.09988e-24 6.95983e-06
-24.1944 -3.62501e-24 7.09086e-06
-24.0451 2.14105e-24 7.22407e-06
-23.8971 -6.48409e-24 7.35955e-06
-23.7502 -1.6581e-24 7.49735e-06
-23.6044 4.46332e-25 7.63754e-06
-23.4597 -9.58519e-25 7.78019e-06
-23.316 6.16783e-24 7.92536e-06
-23.1733 9.28493e-25 8.07313e-06
-23.0316 3.70658e-24 8.22357e-06
-22.8908 5.12373e-24 8.37675e-06
-22.7509 8.93644e-25 8.53274e-06
-22.6118 3.38464e-24 8.69162e-06
-22.4736 2.54631e-24 8.85347e-06
-22.3363 2.02763e-24 9.01838e-06
-22.1997 -1.07403e-24 9.18641e-06
-22.0639 -5.29315e-24 9.35766e-06
-21.9288 3.63034e-24 9.53222e-06
-21.7945 -1.64857e-24 9.71016e-06
-21.6609 -4.33744e-24 9.89159e-06
-21.528 -2.03777e-24 1.00766e-05
-21.3958 -3.32302e-25 1.02653e-05
-21.2642 3.10479e-24 1.04577e-05
-21.1332 8.28017e-25 1.06541e-05
-21.0029 3.47525e-25 1.08544e-05
-20.8732 -5.57659e-24 1.10588e-05
-20.7441 6.60381e-24 1.12673e-05
-20.6156 1.03796e-24 1.14802e-05
-20.4876 -1.20417e-24 1.16976e-05
-20.3602 8.64976e-24 1.19195e-05
-20.2333 -9.25999e-24 1.2146e-05
-20.1069 5.78197e-24 1.23774e-05
-19.9811 1.14595e-24 1.26137e-05
-19.8557 6.37952e-24 1.28551e-05
-19.7309 6.23599e-24 1.31017e-05
-19.6065 -8.39852e-24 1.33537e-05
-19.4826 -5.65721e-24 1.36112e-05
-19.3592 8.50206e-24 1.38744e-05
-19.2362 -4.31509e-24 1.41434e-05
-19.1137 -1.09024e-24 1.44184e-05
-18.9916 1.90478e-24 1.46996e-05
-18.8699 -1.08825e-23 1.49871e-05
-18.7487 1.0859e-24 1.52812e-05
-18.6278 3.79701e-24 1.5582e-05
-18.5074 -3.63579e-24 1.58897e-05
-18.3873 -5.25323e-25 1.62045e-05
-18.2676 -6.85718e-24 1.65267e-05
-18.1483 -2.7776e-25 1.68564e-05
-18.0294 6.05768e-24 1.71939e-05
-17.9108 -4.26834e-24 1.75394e-05
-17.7926 -1.27747e-23 1.78932e-05
-17.6748 -1.60827e-25 1.82554e-05
-17.5572 2.15491e-23 1.86265e-05
-17.4401 -6.52693e-24 1.90065e-05
-17.3232 2.69364e-24 1.93959e-05
-17.2067 -5.29351e-25 1.97948e-05
-17.0905 9.72947e-24 2.02036e-05
-16.9746 4.09806e-24 2.06227e-05
-16.859 -1.00694e-23 2.10522e-05
-16.7437 4.87069e-24 2.14927e-05
-16.6288 -2.10181e-24 2.19443e-05
-16.5141 -4.71605e-24 2.24075e-05
-16.3997 2.20778e-25 2.28826e-05
-16.2856 -3.06282e-24 2.337e-05
-16.1717 -1.09771e-23 2.38702e-05
-16.0582 -1.27353e-23 2.43835e-05
-15.9449 2.56202e-25 2.49104e-05
-15.8319 -9.02878e-25 2.54513e-05
-15.7191 -4.73372e-25 2.60067e-05
-15.6066 9.78999e-24 2.65771e-05
-15.4943 4.2422e-24 2.7163e-05
-15.3823 -1.0215e-23 2.77649e-05
-15.2705 1.57894e-23 2.83834e-05
-15.159 5.7807e-24 2.90191e-05
-15.0477 6.96238e-24 2.96725e-05
-14.9367 -1.90595e-23 3.03443e-05
-14.8258 -2.23524e-23 3.10351e-05
-14.7152 -2.91102e-25 3.17455e-05
-14.6049 2.79341e-24 3.24764e-05
-14.4947 3.41925e-24 3.32285e-05
-14.3848 -2.26752e-23 3.40024e-05
-14.275 4.23352e-23 3.47991e-05
-14.1655 -2.05625e-23 3.56193e-05
-14.0562 -1.01079e-23 3.64639e-05
-13.9471 -8.1341e-24 3.73338e-05
-13.8382 -1.61917e-23 3.82301e-05
-13.7294 -2.37485e-23 3.91536e-05
-13.6209 -5.13681e-24 4.01054e-05
-13.5126 -1.41286e-23 4.10867e-05
-13.4044 -3.40977e-23 4.20985e-05
-13.2965 4.56702e-23 4.31421e-05
-13.1887 -2.30191e-23 4.42188e-05
-13.0811 -2.39703e-23 4.53297e-05
-12.9737 -2.59897e-23 4.64763e-05
-12.8664 -5.54514e-24 4.76601e-05
-12.7593 4.68148e-23 4.88825e-05
-12.6524 2.18273e-23 5.01452e-05
-12.5457 -1.7899e-23 5.14498e-05
-12.4391 2.29077e-24 5.27981e-05
-12.3327 -2.28473e-23 5.41918e-05
-12.2265 -8.74724e-23 5.5633e-05
-12.1204 4.68969e-23 5.71236e-05
-12.0144 -4.79418e-23 5.86658e-05
-11.9086 5.33926e-23 6.02619e-05
-11.803 -8.75441e-23 6.19142e-05
-11.6975 3.04447e-23 6.36251e-05
-11.5922 8.68394e-23 6.53974e-05
-11.487 3.22793e-23 6.72338e-05
-11.3819 2.98986e-24 6.91373e-05
-11.277 2.12809e-23 7.11108e-05
-11.1722 4.82083e-23 7.31576e-05
-11.0676 7.63919e-23 7.52813e-05
-10.9631 -8.40558e-23 7.74854e-05
-10.8587 -2.08612e-24 7.97737e-05
-10.7545 -1.20737e-23 8.21504e-05
-10.6503 -3.14214e-23 8.46197e-05
-10.5463 -7.51909e-24 8.71862e-05
-10.4425 -6.15523e-23 8.98548e-05
-10.3387 -1.14868e-22 9.26304e-05
-10.2351 -2.82485e-23 9.55187e-05
-10.1316 9.22731e-23 9.85253e-05
-10.0282 1.13285e-22 0.000101656
-9.92496 -1.16563e-22 0.000104918
-9.82181 1.09268e-22 0.000108318
-9.71877 1.75449e-22 0.000111864
-9.61583 1.36864e-22 0.000115562
-9.51301 -1.259e-22 0.000119422
-9.4103 -8.81191e-23 0.000123453
-9.30769 1.35822e-22 0.000127664
-9.20518 -1.08256e-22 0.000132064
-9.10278 8.69132e-23 0.000136666
-9.00048 -2.21499e-22 0.000141481
-8.89828 3.78025e-23 0.000146522
-8.79618 1.74918e-22 0.0001518
-8.69417 3.35245e-23 0.000157332
-8.59226 -1.76992e-22 0.000163133
-8.49044 2.07159e-23 0.000169218
-8.38872 2.87878e-22 0.000175607
-8.28708 1.18347e-22 0.000182318
-8.18554 1.51401e-22 0.000189371
-8.08408 4.18522e-23 0.00019679
-7.98271 -2.86713e-22 0.000204598
-7.88143 1.56888e-22 0.000212821
-7.78023 -1.07419e-22 0.000221489
-7.67911 1.62799e-23 0.00023063
-7.57807 2.74206e-22 0.000240279
-7.47712 4.30233e-22 0.000250471
-7.37624 9.0459e-23 0.000261246
-7.27544 -5.24773e-22 0.000272646
-7.17471 9.26867e-23 0.000284719
-7.07406 -7.85882e-23 0.000297514
-6.97348 1.50961e-22 0.000311088
-6.87298 -1.84628e-22 0.000325501
-6.77254 5.24253e-24 0.000340821
-6.67218 -2.01721e-22 0.000357121
-6.57188 3.20664e-22 0.000374481
-6.47166 -9.90936e-22 0.000392991
-6.37149 -1.45496e-21 0.000412749
-6.2714 -1.50261e-22 0.000433864
-6.17136 -9.67558e-22 0.000456457
-6.07139 8.18681e-22 0.000480661
-5.97148 -2.70748e-22 0.000506626
-5.87163 -2.70493e-22 0.000534519
-5.77184 1.38363e-21 0.000564525
-5.67211 -1.15345e-21 0.000596853
-5.57243 -1.47946e-22 0.000631737
-5.47281 -3.40808e-22 0.00066944
-5.37325 3.95896e-22 0.000710261
-5.27373 1.04722e-21 0.000754536
-5.17427 -1.40772e-21 0.000802647
-5.07487 -3.44119e-21 0.000855031
-4.97551 -1.54218e-21 0.000912185
-4.8762 1.49147e-21 0.000974679
-4.77694 -1.86107e-21 0.00104317
-4.67772 8.09875e-22 0.00111842
-4.57855 -9.60738e-22 0.00120129
-4.47943 8.03614e-22 0.00129282
-4.38035 -2.98722e-21 0.0013942
-4.28131 -2.95385e-21 0.00150683
-4.18232 -1.98232e-21 0.00163235
-4.08336 3.90356e-21 0.00177273
-3.98445 5.86327e-21 0.0019303
-3.88557 7.4827e-21 0.00210785
-3.78673 -2.81939e-21 0.00230876
-3.68793 2.81069e-21 0.00253711
-3.58916 -6.46825e-21 0.00279791
-3.49043 -5.79539e-22 0.0030973
-3.39173 7.71551e-21 0.00344291
-3.29307 -1.18763e-20 0.00384431
-3.19443 1.75639e-20 0.00431355
-3.09583 -6.64072e-21 0.00486605
-2.99725 -6.92055e-21 0.00552168
-2.89871 8.05273e-21 0.00630639
-2.80019 -4.9026e-20 0.00725456
-2.7017 3.40904e-20 0.00841236
-2.60323 4.91546e-20 0.00984284
-2.50479 7.75273e-21 0.0116338
-2.40638 5.02616e-20 0.0139099
-2.30798 -7.74505e-20 0.0168525
-2.20961 -1.75303e-20 0.0207333
-2.11126 2.1613e-20 0.0259714
-2.01293 -7.56333e-20 0.0332399
-1.91462 -2.16103e-19 0.0436688
-1.81632 -5.45138e-19 0.0592653
-1.71804 2.32607e-19 0.0838526
-1.61978 -6.97213e-19 0.125408
-1.52154 7.06353e-19 0.20274
-1.42331 8.55286e-18 0.368685
-1.32509 -4.35913e-18 0.817868
-1.22689 5.58339e-17 2.69886
-1.12869 1.88246e-16 16.2091
-1.03051 3.26368e-16 4.95758
-0.932337 5.77525e-17 1.43513
-0.834173 -1.31776e-17 0.68724
-0.736016 -2.7852e-19 0.418768
-0.637867 1.45273e-18 0.293134
-0.539723 1.80286e-18 0.224839
-0.441585 -6.04663e-20 0.184282
-0.343451 4.14248e-19 0.159063
-0.24532 1.18645e-19 0.143306
-0.147191 -4.27809e-20 0.134028
-0.0490634 -7.0823e-22 0.129712
0.0490634 -2.10963e-20 0.129712
0.147191 1.79976e-19 0.134028
0.24532 3.12182e-19 0.143306
0.343451 -2.86588e-20 0.159063
0.441585 -1.12846e-19 0.184282
0.539723 -1.68363e-18 0.224839
0.637867 -3.79989e-19 0.293134
0.736016 4.30016e-18 0.418768
0.834173 6.91863e-18 0.68724
0.932337 9.85731e-18 1.43513
1.03051 -1.19623e-16 4.95758
1.12869 5.01721e-17 16.2091
1.22689 -1.20095e-16 2.69886
1.32509 1.07262e-17 0.817868
1.42331 -7.11084e-18 0.368685
1.52154 1.12883e-18 0.20274
1.61978 -5.8988e-19 0.125408
1.71804 -1.11049e-18 0.0838526
1.81632 -3.77036e-19 0.0592653
1.91462 -2.91521e-19 0.0436688
2.01293 2.54328e-19 0.0332399
2.11126 1.65958e-21 0.0259714
2.20961 9.3407e-20 0.0207333
2.30798 -4.29008e-20 0.0168525
2.40638 1.19706e-19 0.0139099
2.50479 -5.79381e-20 0.0116338
2.60323 2.04945e-20 0.00984284
2.7017 -1.37946e-20 0.00841236
2.80019 1.63379e-20 0.00725456
2.89871 -2.10682e-20 0.00630639
2.99725 -1.26219e-20 0.00552168
3.09583 -8.62753e-21 0.00486605
3.19443 8.68036e-22 0.00431355
3.29307 4.13649e-21 0.00384431
3.39173 1.13883e-20 0.00344291
3.49043 5.89679e-21 0.0030973
3.58916 9.88084e-21 0.00279791
3.68793 7.76859e-22 0.00253711
3.78673 -4.1908e-21 0.00230876
3.88557 1.0213e-21 0.00210785
3.98445 -4.95265e-23 0.0019303
4.08336 2.05993e-21 0.00177273
4.18232 -2.7545e-21 0.00163235
4.28131 7.30136e-21 0.00150683
4.38035 6.20335e-22 0.0013942
4.47943 -9.98523e-22 0.00129282
4.57855 -1.18143e-21 0.00120129
4.67772 1.04422e-21 0.00111842
4.77694 -1.11677e-21 0.00104317
4.8762 2.29261e-21 0.000974679
4.97551 2.96575e-22 0.000912185
5.07487 7.27482e-23 0.000855031
5.17427 -1.61817e-21 0.000802647
5.27373 -7.23206e-22 0.000754536
5.37325 -1.08506e-21 0.000710261
5.47281 -1.09782e-21 0.00066944
5.57243 -1.70592e-22 0.000631737
5.67211 -1.44972e-21 0.000596853
5.77184 3.3538e-22 0.000564525
5.87163 1.56909e-21 0.000534519
5.97148 6.10831e-22 0.000506626
6.07139 -6.23459e-22 0.000480661
6.17136 -2.40746e-22 0.000456457
6.2714 7.26862e-22 0.000433864
6.37149 -4.5665e-22 0.000412749
6.47166 -1.36223e-23 0.000392991
6.57188 2.23708e-22 0.000374481
6.67218 -5.03227e-22 0.000357121
6.77254 -3.08085e-22 0.000340821
6.87298 -2.04371e-22 0.000325501
6.97348 -8.8616e-22 0.000311088
7.07406 -3.81803e-22 0.000297514
7.17471 3.75233e-23 0.000284719
7.27544 3.74193e-23 0.000272646
7.37624 3.6161e-22 0.000261246
7.47712 3.0689e-22 0.000250471
7.57807 -4.40824e-22 0.000240279
7.67911 2.51517e-22 0.00023063
7.78023 -1.27536e-23 0.000221489
7.88143 -6.57087e-24 0.000212821
7.98271 7.9688e-23 0.000204598
8.08408 -8.82045e-23 0.00019679
8.18554 -2.0655e-22 0.000189371
8.28708 -9.56302e-23 0.000182318
8.38872 -1.78768e-22 0.000175607
8.49044 -2.95158e-22 0.000169218
8.59226 1.82368e-22 0.000163133
8.69417 -1.15206e-22 0.000157332
8.79618 -2.87983e-23 0.0001518
8.89828 -1.48221e-22 0.000146522
9.00048 -2.46971e-22 0.000141481
9.10278 -1.8944e-22 0.000136666
9.20518 -4.49028e-23 0.000132064
9.30769 1.48528e-22 0.000127664
9.4103 -1.96741e-23 0.000123453
9.51301 5.82089e-23 0.000119422
9.61583 -3.1032e-23 0.000115562
9.71877 -2.40861e-23 0.000111864
9.82181 4.88203e-23 0.000108318
9.92496 4.07726e-23 0.000104918
10.0282 -1.01458e-22 0.000101656
10.1316 -6.92762e-23 9.85253e-05
10.2351 -5.15249e-23 9.55187e-05
10.3387 6.23188e-23 9.26304e-05
10.4425 -8.55007e-24 8.98548e-05
10.5463 -5.58035e-23 8.71862e-05
10.6503 1.81058e-23 8.46197e-05
10.7545 -1.83549e-23 8.21504e-05
10.8587 -7.8781e-23 7.97737e-05
10.9631 6.61749e-23 7.74854e-05
11.0676 2.50244e-23 7.52813e-05
11.1722 1.94979e-23 7.31576e-05
11.277 2.04197e-23 7.11108e-05
11.3819 9.7757e-24 6.91373e-05
11.487 -9.21588e-23 6.72338e-05
11.5922 3.0495e-23 6.53974e-05
11.6975 -7.30396e-23 6.36251e-05
11.803 -5.12213e-23 6.19142e-05
11.9086 -4.09885e-23 6.02619e-05
12.0144 2.58412e-23 5.86658e-05
12.1204 1.7643e-23 5.71236e-05
12.2265 4.18396e-23 5.5633e-05
12.3327 5.68272e-23 5.41918e-05
12.4391 6.01192e-23 5.27981e-05
12.5457 -7.37928e-24 5.14498e-05
12.6524 -2.06671e-23 5.01452e-05
12.7593 5.23574e-23 4.88825e-05
12.8664 -6.62721e-23 4.76601e-05
12.9737 -5.65223e-24 4.64763e-05
13.0811 4.61044e-24 4.53297e-05
13.1887 -2.40433e-23 4.42188e-05
13.2965 3.1844e-23 4.31421e-05
13.4044 -1.97679e-23 4.20985e-05
13.5126 -1.15374e-24 4.10867e-05
13.6209 7.82923e-24 4.01054e-05
13.7294 -4.07383e-24 3.91536e-05
13.8382 8.35673e-24 3.82301e-05
13.9471 -2.28815e-23 3.73338e-05
14.0562 2.70769e-23 3.64639e-05
14.1655 -3.33906e-23 3.56193e-05
14.275 4.05109e-24 3.47991e-05
14.3848 2.31431e-23 3.40024e-05
14.4947 5.88452e-24 3.32285e-05
14.6049 -2.53924e-23 3.24764e-05
14.7152 8.45952e-24 3.17455e-05
14.8258 1.23017e-23 3.10351e-05
14.9367 2.3545e-23 3.03443e-05
15.0477 -2.45218e-24 2.96725e-05
15.159 6.35476e-24 2.90191e-05
15.2705 -1.32394e-23 2.83834e-05
15.3823 3.67639e-24 2.77649e-05
15.4943 6.3217e-25 2.7163e-05
15.6066 -1.58089e-23 2.65771e-05
15.7191 -1.73283e-23 2.60067e-05
15.8319 -3.05242e-24 2.54513e-05
15.9449 1.19658e-24 2.49104e-05
16.0582 1.23678e-23 2.43835e-05
16.1717 -4.64529e-24 2.38702e-05
16.2856 -5.57754e-24 2.337e-05
16.3997 2.34201e-23 2.28826e-05
16.5141 2.32957e-24 2.24075e-05
16.6288 -8.49007e-24 2.19443e-05
16.7437 -7.4642e-24 2.14927e-05
16.859 1.13192e-23 2.10522e-05
16.9746 1.08887e-23 2.06227e-05
17.0905 -1.08897e-23 2.02036e-05
17.2067 -1.41126e-23 1.97948e-05
17.3232 8.29148e-24 1.93959e-05
17.4401 6.36414e-24 1.90065e-05
17.5572 6.52341e-25 1.86265e-05
17.6748 5.52413e-28 1.82554e-05
17.7926 -1.9678e-23 1.78932e-05
17.9108 -1.45669e-23 1.75394e-05
18.0294 -1.31233e-23 1.71939e-05
18.1483 7.30693e-25 1.68564e-05
18.2676 1.11191e-23 1.65267e-05
18.3873 -7.01825e-24 1.62045e-05
18.5074 -2.79685e-24 1.58897e-05
18.6278 -5.85988e-24 1.5582e-05
18.7487 -5.86815e-24 1.52812e-05
18.8699 -1.81654e-24 1.49871e-05
18.9916 -4.66477e-24 1.46996e-05
19.1137 -7.24581e-26 1.44184e-05
19.2362 2.61178e-24 1.41434e-05
19.3592 -8.49883e-24 1.38744e-05
19.4826 -3.43599e-24 1.36112e-05
19.6065 -9.53789e-24 1.33537e-05
19.7309 3.37417e-24 1.31017e-05
19.8557 -2.48774e-24 1.28551e-05
19.9811 4.49939e-24 1.26137e-05
20.1069 -3.47734e-24 1.23774e-05
20.2333 1.10597e-23 1.2146e-05
20.3602 -1.1618e-24 1.19195e-05
20.4876 2.315e-24 1.16976e-05
20.6156 4.95898e-24 1.14802e-05
20.7441 -8.28277e-24 1.12673e-05
20.8732 2.26057e-24 1.10588e-05
21.0029 -2.09451e-24 1.08544e-05
21.1332 1.97944e-25 1.06541e-05
21.2642 1.00342e-24 1.04577e-05
21.3958 3.82786e-24 1.02653e-05
21.528 -8.33537e-25 1.00766e-05
21.6609 -9.18564e-25 9.89159e-06
21.7945 -5.41648e-24 9.71016e-06
21.9288 4.06897e-24 9.53222e-06
22.0639 -5.06247e-24 9.35766e-06
22.1997 -1.9395e-24 9.18641e-06
22.3363 -2.65416e-24 9.01838e-06
22.4736 1.70781e-24 8.85347e-06
22.6118 -1.1713e-24 8.69162e-06
22.7509 3.2245e-24 8.53274e-06
22.8908 1.25778e-24 8.37675e-06
23.0316 6.54192e-25 8.22357e-06
23.1733 -1.45448e-24 8.07313e-06
23.316 1.65729e-24 7.92536e-06
23.4597 -1.09523e-24 7.78019e-06
23.6044 2.14236e-24 7.63754e-06
23.7502 -3.03338e-24 7.49735e-06
23.8971 -3.57593e-24 7.35955e-06
24.0451 -7.39798e-24 7.22407e-06
24.1944 -1.19324e-24 7.09086e-06
24.3448 -1.32964e-24 6.95983e-06
24.4966 9.45331e-25 6.83094e-06
24.6496 -2.81715e-24 6.70412e-06
24.8041 -5.1141e-25 6.57931e-06
24.9601 -1.16355e-24 6.45644e-06
25.1175 6.16885e-25 6.33546e-06
25.2766 3.4884e-24 6.2163e-06
25.4373 4.5404e-24 6.0989e-06
25.5998 -1.45407e-24 5.98321e-06
25.7641 -4.8656e-25 5.86917e-06
25.9304 -1.22673e-24 5.7567e-06
26.0988 3.12728e-25 5.64575e-06
26.2693 -1.10296e-24 5.53625e-06
26.4421 5.2612e-25 5.42814e-06
26.6174 3.02378e-25 5.32135e-06
26.7954 7.63785e-26 5.21581e-06
26.9761 2.34567e-24 5.11144e-06
27.1598 3.81489e-25 5.00817e-06
27.3468 3.97286e-25 4.90591e-06
27.5373 1.90581e-24 4.80457e-06
27.7317 -1.75699e-24 4.70405e-06
27.9302 -1.14356e-24 4.60425e-06
28.1333 1.01112e-25 4.50504e-06
28.3415 1.38139e-24 4.40627e-06
28.5554 -9.61362e-25 4.30779e-06
28.7758 2.34973e-25 4.2094e-06
29.0035 9.22639e-25 4.11085e-06
29.2396 -1.57156e-24 4.01185e-06
29.4858 2.45793e-25 3.91201e-06
29.7441 -4.36635e-25 3.8108e-06
30.0173 3.97457e-25 3.70748e-06
30.3101 1.63965e-25 3.6009e-06
30.6297 -2.95467e-25 3.48916e-06
30.9905 9.29573e-25 3.36849e-06
31.4301 1.48635e-24 3.22888e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1QuantumOneLoop/vCLAx_FRG.txt <==
-31.4301 -2.0774e-06 -2.79925e-16
-30.9905 -5.26683e-06 -3.32738e-16
-30.6297 -2.91528e-06 -4.454e-16
-30.3101 2.83908e-06 -1.06631e-16
-30.0173 9.3437e-06 -4.57295e-17
-29.7441 1.40589e-05 2.59392e-16
-29.4858 1.3448e-05 2.25911e-16
-29.2396 9.01173e-06 2.43913e-16
-29.0035 -5.96921e-07 3.12509e-17
-28.7758 -1.04535e-05 -2.19126e-16
-28.5554 -2.04854e-05 -4.83531e-16
-28.3415 -2.55586e-05 -8.01932e-16
-28.1333 -2.61422e-05 -9.18961e-16
-27.9302 -1.97741e-05 -1.10309e-15
-27.7317 -8.40155e-06 -9.62671e-16
-27.5373 6.89446e-06 -9.38992e-16
-27.3468 2.34798e-05 -5.90129e-16
-27.1598 3.78607e-05 -4.36299e-16
-26.9761 4.85399e-05 -4.79247e-17
-26.7954 5.1619e-05 8.11136e-17
-26.6174 4.83253e-05 3.18347e-16
-26.4421 3.59458e-05 2.91504e-16
-26.2693 1.88067e-05 2.65026e-16
-26.0988 -4.19144e-06 4.69836e-17
-25.9304 -2.66838e-05 -2.3324e-16
-25.7641 -4.88535e-05 -5.65581e-16
-25.5998 -6.42905e-05 -9.80928e-16
-25.4373 -7.3473e-05 -1.27962e-15
-25.2766 -7.19934e-05 -1.66169e-15
-25.1175 -6.15602e-05 -1.77714e-15
-24.9601 -4.10431e-05 -1.98355e-15
-24.8041 -1.34628e-05 -1.83426e-15
-24.6496 1.89743e-05 -1.8102e-15
-24.4966 5.28307e-05 -1.42064e-15
-24.3448 8.36345e-05 -1.21459e-15
-24.1944 0.000109047 -7.06435e-16
-24.0451 0.000124003 -4.43145e-16
-23.8971 0.000128744 1.17531e-17
-23.7502 0.000119164 1.86041e-16
-23.6044 9.88846e-05 4.32811e-16
-23.4597 6.56132e-05 4.11283e-16
-23.316 2.60792e-05 3.63148e-16
-23.1733 -2.02874e-05 1.22256e-16
-23.0316 -6.49514e-05 -2.08136e-16
-22.8908 -0.000107649 -6.03457e-16
-22.7509 -0.000139986 -1.11663e-15
-22.6118 -0.000162112 -1.53562e-15
-22.4736 -0.000167775 -2.07826e-15
-22.3363 -0.000158589 -2.37141e-15
-22.1997 -0.000131898 -2.78973e-15
-22.0639 -9.11704e-05 -2.83835e-15
-21.9288 -3.78121e-05 -3.0278e-15
-21.7945 2.33761e-05 -2.78687e-15
-21.6609 8.75712e-05 -2.72311e-15
-21.528 0.000149984 -2.23827e-15
-21.3958 0.000203898 -1.98056e-15
-21.2642 0.000246288 -1.37223e-15
-21.1332 0.000270418 -1.04495e-15
-21.0029 0.000276592 -4.74961e-16
-20.8732 0.000259664 -2.17045e-16
-20.7441 0.000224111 1.61309e-16
-20.6156 0.000167258 2.38944e-16
-20.4876 9.75631e-05 3.22295e-16
-20.3602 1.47708e-05 1.68584e-16
-20.2333 -6.99336e-05 -6.67251e-17
-20.1069 -0.000155318 -4.25613e-16
-19.9811 -0.000229522 -9.21313e-16
-19.8557 -0.000291313 -1.38885e-15
-19.7309 -0.000330528 -2.01986e-15
-19.6065 -0.000347458 -2.45725e-15
-19.4826 -0.000335722 -3.0708e-15
-19.3592 -0.000298167 -3.33774e-15
-19.2362 -0.000233438 -3.79278e-15
-19.1137 -0.000147065 -3.78795e-15
-18.9916 -4.27952e-05 -3.99414e-15
-18.8699 7.20657e-05 -3.68334e-15
-18.7487 0.000189763 -3.61832e-15
-18.6278 0.000302991 -3.04633e-15
-18.5074 0.000401951 -2.76598e-15
-18.3873 0.00048152 -2.04421e-15
-18.2676 0.000532168 -1.65984e-15
-18.1483 0.000552962 -9.41988e-16
-18.0294 0.000536684 -5.86458e-16
-17.9108 0.000487859 -2.95704e-17
-17.7926 0.000402829 1.74044e-16
-17.6748 0.000291694 4.47467e-16
-17.5572 0.0001545 4.2341e-16
-17.4401 5.75637e-06 3.53079e-16
-17.3232 -0.000151762 8.75091e-17
-17.2067 -0.000301404 -3.11776e-16
-17.0905 -0.00043949 -7.61079e-16
-16.9746 -0.000550138 -1.40358e-15
-16.859 -0.00063092 -1.92599e-15
-16.7437 -0.000669642 -2.67843e-15
-16.6288 -0.000667011 -3.1364e-15
-16.5141 -0.000616791 -3.84864e-15
-16.3997 -0.000523857 -4.11306e-15
-16.2856 -0.000389025 -4.65453e-15
-16.1717 -0.000221166 -4.63458e-15
-16.0582 -2.77853e-05 -4.92278e-15
-15.9449 0.000179705 -4.59113e-15
-15.8319 0.000388848 -4.60296e-15
-15.7191 0.000588172 -4.00415e-15
-15.6066 0.000763004 -3.7851e-15
-15.4943 0.000904778 -3.01728e-15
-15.3823 0.000999707 -2.66505e-15
-15.2705 0.00104489 -1.8691e-15
-15.159 0.00103016 -1.50241e-15
-15.0477 0.000960139 -8.28722e-16
-14.9367 0.000830052 -5.63956e-16
-14.8258 0.000652469 -1.35983e-16
-14.7152 0.000428329 -5.54528e-17
-14.6049 0.00017696 5.01744e-17
-14.4947 -9.61441e-05 -8.44152e-17
-14.3848 -0.000367604 -3.14631e-16
-14.275 -0.000629758 -6.40613e-16
-14.1655 -0.000858904 -1.15955e-15
-14.0562 -0.00104826 -1.5977e-15
-13.9471 -0.00117783 -2.30276e-15
-13.8382 -0.00124467 -2.74367e-15
-13.7294 -0.00123603 -3.51075e-15
-13.6209 -0.00115493 -3.83377e-15
-13.5126 -0.000998106 -4.5324e-15
-13.4044 -0.000775265 -4.64097e-15
-13.2965 -0.000493121 -5.16487e-15
-13.1887 -0.00016707 -5.00035e-15
-13.0811 0.00018761 -5.29354e-15
-12.9737 0.000552485 -4.84807e-15
-12.8664 0.000906784 -4.89946e-15
-12.7593 0.00123285 -4.23077e-15
-12.6524 0.00150854 -4.08154e-15
-12.5457 0.0017212 -3.28287e-15
-12.4391 0.00185164 -3.01932e-15
-12.3327 0.00189593 -2.21902e-15
-12.2265 0.00184143 -1.93645e-15
-12.1204 0.00169532 -1.25979e-15
-12.0144 0.00145357 -1.05077e-15
-11.9086 0.00113483 -6.06079e-16
-11.803 0.000743814 -5.3808e-16
-11.6975 0.000308786 -3.89643e-16
-11.5922 -0.000158793 -4.84923e-16
-11.487 -0.000624886 -6.49452e-16
-11.3819 -0.00107489 -8.85879e-16
-11.277 -0.00147426 -1.32283e-15
-11.1722 -0.00180975 -1.6381e-15
-11.0676 -0.00205195 -2.26783e-15
-10.9631 -0.00219341 -2.57594e-15
-10.8587 -0.00221486 -3.29407e-15
-10.7545 -0.00211796 -3.49969e-15
-10.6503 -0.00189692 -4.19516e-15
-10.5463 -0.00156395 -4.21647e-15
-10.4425 -0.00112774 -4.79527e-15
-10.3387 -0.00061006 -4.5794e-15
-10.2351 -3.24933e-05 -4.98269e-15
-10.1316 0.000576928 -4.52239e-15
-10.0282 0.00118774 -4.73056e-15
-9.92496 0.00177081 -4.06776e-15
-9.82181 0.00229247 -4.09665e-15
-9.71877 0.00272856 -3.30659e-15
-9.61583 0.00304848 -3.2141e-15
-9.51301 0.00323886 -2.40018e-15
-9.4103 0.00327787 -2.25745e-15
-9.30769 0.00316726 -1.5321e-15
-9.20518 0.00289782 -1.41e-15
-9.10278 0.00248829 -8.71852e-16
-9.00048 0.00194332 -8.29557e-16
-8.89828 0.00129744 -5.46801e-16
-8.79618 0.000567463 -6.12257e-16
-8.69417 -0.000200554 -6.2001e-16
-8.59226 -0.000982092 -7.83917e-16
-8.49044 -0.00172622 -1.06751e-15
-8.38872 -0.00240699 -1.29495e-15
-8.28708 -0.00297661 -1.79996e-15
-8.18554 -0.00341457 -2.02046e-15
-8.08408 -0.00368407 -2.66583e-15
-7.98271 -0.00377615 -2.80628e-15
-7.88143 -0.00367124 -3.49511e-15
-7.78023 -0.00337587 -3.4805e-15
-7.67911 -0.00289115 -4.1297e-15
-7.57807 -0.00223997 -3.91231e-15
-7.47712 -0.00144405 -4.4551e-15
-7.37624 -0.000540078 -4.01549e-15
-7.27544 0.000433391 -4.409e-15
-7.17471 0.00143161 -3.77384e-15
-7.07406 0.00240599 -4.02184e-15
-6.97348 0.00331176 -3.24557e-15
-6.87298 0.00409904 -3.37879e-15
-6.77254 0.00473198 -2.54772e-15
-6.67218 0.00516848 -2.61658e-15
-6.57188 0.00538975 -1.83287e-15
-6.47166 0.00536925 -1.88793e-15
-6.37149 0.00511092 -1.2529e-15
-6.2714 0.00460863 -1.34454e-15
-6.17136 0.00389104 -9.29835e-16
-6.07139 0.00297329 -1.08521e-15
-5.97148 0.00190633 -9.33521e-16
-5.87163 0.000723135 -1.14759e-15
-5.77184 -0.000509766 -1.26318e-15
-5.67211 -0.00174874 -1.50459e-15
-5.57243 -0.00292166 -1.8486e-15
-5.47281 -0.00398393 -2.05832e-15
-5.37325 -0.00486937 -2.56282e-15
-5.27373 -0.00554275 -2.6643e-15
-5.17427 -0.0059549 -3.24222e-15
-5.07487 -0.00608887 -3.15681e-15
-4.97551 -0.00592101 -3.71841e-15
-4.8762 -0.00545837 -3.39327e-15
-4.77694 -0.00470715 -3.86382e-15
-4.67772 -0.00369962 -3.26479e-15
-4.57855 -0.00247109 -3.60156e-15
-4.47943 -0.00107533 -2.75002e-15
-4.38035 0.000429153 -2.94381e-15
-4.28131 0.00197528 -1.90606e-15
-4.18232 0.00349153 -1.98893e-15
-4.08336 0.00490893 -8.59498e-16
-3.98445 0.00615576 -8.96396e-16
-3.88557 0.00717386 1.96653e-16
-3.78673 0.00790458 1.30432e-16
-3.68793 0.00831223 1.05856e-15
-3.58916 0.0083626 8.91267e-16
-3.49043 0.00805084 1.54097e-15
-3.39173 0.0073744 1.22975e-15
-3.29307 0.00636249 1.51779e-15
-3.19443 0.00504575 1.04541e-15
-3.09583 0.00348455 9.56426e-16
-2.99725 0.001738 3.56679e-16
-2.89871 -0.000111352 -8.75257e-17
-2.80019 -0.00198626 -7.34659e-16
-2.7017 -0.00379566 -1.4429e-15
-2.60323 -0.0054584 -2.02343e-15
-2.50479 -0.00689087 -2.87681e-15
-2.40638 -0.00802354 -3.25311e-15
-2.30798 -0.0087957 -4.10838e-15
-2.20961 -0.00916327 -4.1558e-15
-2.11126 -0.00910027 -4.87865e-15
-2.01293 -0.00859774 -4.50465e-15
-1.91462 -0.00767031 -4.98298e-15
-1.81632 -0.00634767 -4.15089e-15
-1.71804 -0.00468364 -4.34044e-15
-1.61978 -0.00274342 -3.05952e-15
-1.52154 -0.000611009 -2.96422e-15
-1.42331 0.00162208 -1.35642e-15
-1.32509 0.00385713 -1.04562e-15
-1.22689 0.0059898 7.45453e-16
-1.12869 0.00792655 1.13611e-15
-1.03051 0.00956518 2.89407e-15
-0.932337 0.0108391 3.21935e-15
-0.834173 0.0116611 4.72413e-15
-0.736016 0.0120129 4.82637e-15
-0.637867 0.0118284 5.8825e-15
-0.539723 0.0111575 5.64958e-15
-0.441585 0.00994901 6.10309e-15
-0.343451 0.00834283 5.48721e-15
-0.24532 0.006271 5.28082e-15
-0.147191 0.00401206 4.3106e-15
-0.0490634 0.00135681 3.47108e-15
0.0490634 3.22753e-05 2.57105e-15
0.147191 0.000139827 2.15762e-15
0.24532 3.05693e-05 1.48682e-15
0.343451 5.92228e-05 9.87088e-16
0.441585 -9.45594e-06 3.23555e-16
0.539723 1.95091e-07 -1.40262e-16
0.637867 -4.61804e-05 -6.89741e-16
0.736016 -3.98549e-05 -1.02179e-15
0.834173 -6.71981e-05 -1.37219e-15
0.932337 -5.78303e-05 -1.49817e-15
1.03051 -6.77836e-05 -1.58218e-15
1.12869 -5.33642e-05 -1.45798e-15
1.22689 -4.85576e-05 -1.25592e-15
1.32509 -3.00154e-05 -8.89507e-16
1.42331 -1.44948e-05 -4.26769e-16
1.52154 5.26211e-06 1.38197e-16
1.61978 2.64395e-05 7.93795e-16
1.71804 4.35227e-05 1.47295e-15
1.81632 6.50861e-05 2.22088e-15
1.91462 7.56706e-05 2.9075e-15
2.01293 9.3044e-05 3.63251e-15
2.11126 9.43087e-05 4.20952e-15
2.20961 0.000104391 4.79947e-15
2.30798 9.51898e-05 5.16769e-15
2.40638 9.68224e-05 5.52933e-15
2.50479 7.7961e-05 5.62383e-15
2.60323 7.19882e-05 5.69964e-15
2.7017 4.60686e-05 5.4916e-15
2.80019 3.49895e-05 5.28202e-15
2.89871 5.88226e-06 4.80313e-15
2.99725 -6.80939e-06 4.34999e-15
3.09583 -3.47367e-05 3.6711e-15
3.19443 -4.5371e-05 3.06113e-15
3.29307 -6.80947e-05 2.29147e-15
3.39173 -7.36273e-05 1.63813e-15
3.49043 -8.82057e-05 8.95082e-16
3.58916 -8.68425e-05 3.20129e-16
3.68793 -9.19112e-05 -2.6329e-16
3.78673 -8.34456e-05 -6.54082e-16
3.88557 -7.93884e-05 -9.84204e-16
3.98445 -6.52001e-05 -1.10613e-15
4.08336 -5.39801e-05 -1.12298e-15
4.18232 -3.67162e-05 -9.485e-16
4.28131 -2.14179e-05 -6.43749e-16
4.38035 -4.43193e-06 -1.91036e-16
4.47943 1.13864e-05 3.88862e-16
4.57855 2.47184e-05 1.04893e-15
4.67772 3.77298e-05 1.81045e-15
4.77694 4.46798e-05 2.5701e-15
4.8762 5.24157e-05 3.3923e-15
4.97551 5.1432e-05 4.12308e-15
5.07487 5.27149e-05 4.87198e-15
5.17427 4.37105e-05 5.45023e-15
5.27373 3.8816e-05 6.00663e-15
5.37325 2.31676e-05 6.33514e-15
5.47281 1.3695e-05 6.60994e-15
5.57243 -6.04048e-06 6.62531e-15
5.67211 -1.75556e-05 6.586e-15
5.77184 -3.81455e-05 6.28551e-15
5.87163 -4.87922e-05 5.94393e-15
5.97148 -6.69497e-05 5.37136e-15
6.07139 -7.40591e-05 4.79772e-15
6.17136 -8.70583e-05 4.04724e-15
6.2714 -8.87531e-05 3.34605e-15
6.37149 -9.49162e-05 2.54134e-15
6.47166 -9.04839e-05 1.84408e-15
6.57188 -8.94499e-05 1.12295e-15
6.67218 -7.94706e-05 5.54383e-16
6.77254 -7.21998e-05 3.67403e-17
6.87298 -5.841e-05 -2.99572e-16
6.97348 -4.69341e-05 -5.27769e-16
7.07406 -3.18632e-05 -5.71507e-16
7.17471 -1.88393e-05 -4.76009e-16
7.27544 -5.29842e-06 -2.20429e-16
7.37624 6.53561e-06 1.77827e-16
7.47712 1.60068e-05 6.84915e-16
7.57807 2.43676e-05 1.31229e-15
7.67911 2.79871e-05 1.97696e-15
7.78023 3.14678e-05 2.72117e-15
7.88143 2.85393e-05 3.42045e-15
7.98271 2.68424e-05 4.15031e-15
8.08408 1.78677e-05 4.75361e-15
8.18554 1.18119e-05 5.33968e-15
8.28708 -1.62685e-06 5.7325e-15
8.38872 -1.03189e-05 6.06987e-15
8.49044 -2.5879e-05 6.17636e-15
8.59226 -3.49645e-05 6.21355e-15
8.69417 -4.9999e-05 6.01042e-15
8.79618 -5.71919e-05 5.74615e-15
8.89828 -6.92522e-05 5.26376e-15
9.00048 -7.2698e-05 4.75346e-15
9.10278 -7.99868e-05 4.07864e-15
9.20518 -7.86411e-05 3.42257e-15
9.30769 -8.0327e-05 2.67222e-15
9.4103 -7.41635e-05 1.99876e-15
9.51301 -7.04991e-05 1.30943e-15
9.61583 -6.0507e-05 7.46786e-16
9.71877 -5.27296e-05 2.42956e-16
9.82181 -4.07032e-05 -9.88132e-17
9.92496 -3.07436e-05 -3.27628e-16
10.0282 -1.89108e-05 -3.84805e-16
10.1316 -8.974e-06 -2.98994e-16
10.2351 4.58281e-07 -6.06428e-17
10.3387 8.35099e-06 3.21568e-16
10.4425 1.3638e-05 8.10009e-16
10.5463 1.80505e-05 1.4154e-15
10.6503 1.82485e-05 2.05926e-15
10.7545 1.85946e-05 2.77348e-15
10.8587 1.3731e-05 3.4471e-15
10.9631 1.0354e-05 4.13581e-15
11.0676 1.39972e-06 4.70715e-15
11.1722 -4.54256e-06 5.24031e-15
11.277 -1.58865e-05 5.59601e-15
11.3819 -2.27007e-05 5.87557e-15
11.487 -3.43544e-05 5.94368e-15
11.5922 -4.01921e-05 5.92035e-15
11.6975 -5.01125e-05 5.68289e-15
11.803 -5.33731e-05 5.36951e-15
11.9086 -5.99506e-05 4.87053e-15
12.0144 -5.96244e-05 4.33349e-15
12.1204 -6.19816e-05 3.66843e-15
12.2265 -5.78627e-05 3.0175e-15
12.3327 -5.59971e-05 2.31225e-15
12.4391 -4.87238e-05 1.67881e-15
12.5457 -4.34673e-05 1.06686e-15
12.6524 -3.43811e-05 5.77488e-16
12.7593 -2.71866e-05 1.75164e-16
12.8664 -1.80401e-05 -7.49182e-17
12.9737 -1.06418e-05 -1.95724e-16
13.0811 -3.21908e-06 -1.61203e-16
13.1887 2.75662e-06 1.64662e-17
13.2965 7.02403e-06 3.22031e-16
13.4044 1.04112e-05 7.54892e-16
13.5126 1.07463e-05 1.26191e-15
13.6209 1.10765e-05 1.85576e-15
13.7294 7.51072e-06 2.45275e-15
13.8382 5.084e-06 3.0807e-15
13.9471 -1.56903e-06 3.63768e-15
14.0562 -5.79089e-06 4.16867e-15
14.1655 -1.4131e-05 4.56303e-15
14.275 -1.87784e-05 4.88798e-15
14.3848 -2.71356e-05 5.03342e-15
14.4947 -3.07697e-05 5.08835e-15
14.6049 -3.75684e-05 4.9513e-15
14.7152 -3.90255e-05 4.72841e-15
14.8258 -4.31146e-05 4.33592e-15
14.9367 -4.17783e-05 3.88943e-15
15.0477 -4.26574e-05 3.32453e-15
15.159 -3.86003e-05 2.75478e-15
15.2705 -3.64941e-05 2.13575e-15
15.3823 -3.04581e-05 1.57009e-15
15.4943 -2.62263e-05 1.02554e-15
15.6066 -1.94458e-05 5.85119e-16
15.7191 -1.43495e-05 2.26979e-16
15.8319 -8.25826e-06 3.39255e-18
15.9449 -3.63828e-06 -1.0113e-16
16.0582 4.74007e-07 -6.78978e-17
16.1717 3.53077e-06 9.21122e-17
16.2856 4.82728e-06 3.62387e-16
16.3997 5.74998e-06 7.37677e-16
16.5141 4.04452e-06 1.17083e-15
16.6288 2.90135e-06 1.66413e-15
16.7437 -1.3079e-06 2.14867e-15
16.859 -3.85821e-06 2.63917e-15
16.9746 -9.5282e-06 3.05211e-15
17.0905 -1.2442e-05 3.4216e-15
17.2067 -1.82592e-05 3.66126e-15
17.3232 -2.04121e-05 3.82212e-15
17.4401 -2.5127e-05 3.82745e-15
17.5572 -2.56315e-05 3.74698e-15
17.6748 -2.8362e-05 3.51489e-15
17.7926 -2.68125e-05 3.21602e-15
17.9108 -2.72401e-05 2.80165e-15
18.0294 -2.38211e-05 2.36214e-15
18.1483 -2.22322e-05 1.86464e-15
18.2676 -1.76664e-05 1.39694e-15
18.3873 -1.48356e-05 9.36676e-16
18.5074 -1.0188e-05 5.57865e-16
18.6278 -7.13645e-06 2.43993e-16
18.7487 -3.52376e-06 4.63217e-17
18.8699 -1.21622e-06 -5.07015e-17
18.9916 5.02595e-07 -2.34508e-17
19.1137 1.44284e-06 1.10664e-16
19.2362 9.13335e-07 3.45955e-16
19.3592 3.88821e-07 6.65199e-16
19.4826 -2.13211e-06 1.03653e-15
19.6065 -3.67243e-06 1.44666e-15
19.7309 -7.39403e-06 1.84546e-15
19.8557 -9.11746e-06 2.23033e-15
19.9811 -1.29652e-05 2.54212e-15
20.1069 -1.39562e-05 2.79412e-15
20.2333 -1.6916e-05 2.92995e-15
20.3602 -1.65096e-05 2.98153e-15
20.4876 -1.79431e-05 2.90295e-15
20.6156 -1.59658e-05 2.74489e-15
20.7441 -1.57818e-05 2.4722e-15
20.8732 -1.26127e-05 2.15332e-15
21.0029 -1.12478e-05 1.76411e-15
21.1332 -7.69775e-06 1.37994e-15
21.2642 -5.9361e-06 9.8237e-16
21.3958 -2.99769e-06 6.44582e-16
21.528 -1.69381e-06 3.473e-16
21.6609 -2.24329e-07 1.49226e-16
21.7945 1.91344e-08 2.54525e-17
21.9288 -3.80738e-07 1.38833e-17
22.0639 -1.28056e-06 8.18394e-17
22.1997 -3.30877e-06 2.43575e-16
22.3363 -4.85255e-06 4.60924e-16
22.4736 -7.69854e-06 7.26849e-16
22.6118 -9.00402e-06 1.00513e-15
22.7509 -1.16004e-05 1.2744e-15
22.8908 -1.17822e-05 1.50896e-15
23.0316 -1.32273e-05 1.68203e-15
23.1733 -1.1798e-05 1.78872e-15
23.316 -1.17187e-05 1.80294e-15
23.4597 -8.84813e-06 1.74639e-15
23.6044 -7.55919e-06 1.59808e-15
23.7502 -4.07905e-06 1.40537e-15
23.8971 -2.4598e-06 1.14983e-15
24.0451 4.2131e-07 8.98122e-16
24.1944 1.31728e-06 6.28101e-16
24.3448 2.51317e-06 4.14664e-16
24.4966 1.98029e-06 2.23444e-16
24.6496 1.04719e-06 1.26059e-16
24.8041 -8.51231e-07 6.99476e-17
24.9601 -3.42774e-06 1.14979e-16
25.1175 -5.77966e-06 1.91112e-16
25.2766 -8.72498e-06 3.43368e-16
25.4373 -1.01434e-05 4.93157e-16
25.5998 -1.19704e-05 6.71651e-16
25.7641 -1.13095e-05 8.07967e-16
25.9304 -1.11019e-05 9.22729e-16
26.0988 -8.18329e-06 9.70587e-16
26.2693 -6.18505e-06 9.64272e-16
26.4421 -2.11019e-06 8.9931e-16
26.6174 2.75108e-07 7.76731e-16
26.7954 3.53073e-06 6.39896e-16
26.9761 4.48408e-06 4.66084e-16
27.1598 5.14639e-06 3.40941e-16
27.3468 3.6442e-06 2.01519e-16
27.5373 1.36974e-06 1.62145e-16
27.7317 -1.8519e-06 1.08906e-16
27.9302 -5.43373e-06 1.69979e-16
28.1333 -8.00141e-06 1.86281e-16
28.3415 -1.01285e-05 2.89098e-16
28.5554 -9.60723e-06 3.05377e-16
28.7758 -8.49289e-06 3.58971e-16
29.0035 -4.6845e-06 3.15886e-16
29.2396 -1.51946e-06 2.70205e-16
29.4858 2.46753e-06 1.86451e-16
29.7441 3.88745e-06 7.74529e-17
30.0173 3.96232e-06 5.93768e-17
30.3101 1.38361e-06 -2.41478e-17
30.6297 -1.95276e-06 1.2987e-16
30.9905 -4.05055e-06 8.00037e-17
31.4301 -3.03757e-06 3.1291e-16


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda2.0Nc1Quantum/DeltaGammaFX_0_FRG.txt <==
9.995 -0.0873544 -0.0872881
9.99 -0.0329866 -0.0329916
9.985 0.0299351 0.02985
9.98 0.0855761 0.0854238
9.975 0.119766 0.119579
9.97 0.122065 0.121891
9.965 0.0892038 0.0890948
9.96 0.0286623 0.0286561
9.955 -0.0411202 -0.0410152
9.95 -0.0968098 -0.0966198
9.945 -0.12035 -0.120124
9.94 -0.106343 -0.106136
9.935 -0.0618011 -0.061657
9.93 -0.000837596 -0.000780997
9.925 0.0604734 0.06044
9.92 0.106879 0.106774
9.915 0.125742 0.1256
9.91 0.109776 0.109641
9.905 0.0608902 0.0608056
9.9 -0.00743163 -0.00744032
9.895 -0.073035 -0.0729708
9.89 -0.113915 -0.113809
9.885 -0.117984 -0.117883
9.88 -0.0866967 -0.086646
9.875 -0.031528 -0.0315565
9.87 0.0318315 0.0317159
9.865 0.0874255 0.0872375
9.86 0.121047 0.120822
9.855 0.122351 0.122141
9.85 0.0883242 0.0881858
9.845 0.026839 0.0268154
9.84 -0.0432928 -0.0431898
9.835 -0.0985746 -0.0983711
9.83 -0.121099 -0.120848
9.825 -0.105834 -0.105597
9.82 -0.0601712 -0.0599967
9.815 0.00149777 0.00158108
9.81 0.0629302 0.0629171
9.805 0.108802 0.108709
9.8 0.126533 0.126392
9.795 0.109087 0.108942
9.79 0.0588276 0.058722
9.785 -0.0102419 -0.0102793
9.78 -0.07564 -0.075607
9.775 -0.115432 -0.115356
9.77 -0.117946 -0.117872
9.765 -0.0851485 -0.0851206
9.76 -0.0289061 -0.0289534
9.755 0.0348577 0.0347276
9.75 0.0900746 0.089877
9.745 0.122549 0.12232
9.74 0.122138 0.121929
9.735 0.0862873 0.0861552
9.73 0.023507 0.0234928
9.725 -0.0468492 -0.0467348
9.72 -0.101159 -0.100942
9.715 -0.121899 -0.121633
9.71 -0.104681 -0.104426
9.705 -0.0574605 -0.0572658
9.7 0.00503166 0.00513943
9.695 0.0663939 0.0664097
9.69 0.111273 0.111212
9.685 0.127226 0.127119
9.68 0.107619 0.107505
9.675 0.0554819 0.0553991
9.67 -0.0144543 -0.0144829
9.665 -0.0793024 -0.0792765
9.66 -0.117322 -0.117268
9.655 -0.117525 -0.117484
9.65 -0.0826317 -0.0826425
9.645 -0.0250324 -0.0251186
9.64 0.0390978 0.0389329
9.635 0.0936132 0.0933881
9.63 0.124398 0.124151
9.625 0.12163 0.121416
9.62 0.08339 0.0832636
9.615 0.0190248 0.0190242
9.61 -0.0514394 -0.0513086
9.605 -0.104281 -0.104049
9.6 -0.122559 -0.122281
9.595 -0.10277 -0.102506
9.59 -0.0536097 -0.0534047
9.585 0.00978439 0.00990386
9.58 0.0708512 0.0708814
9.575 0.114251 0.114207
9.57 0.127773 0.127685
9.565 0.10535 0.105256
9.56 0.0509033 0.0508352
9.555 -0.0199217 -0.0199462
9.55 -0.0838062 -0.0837918
9.545 -0.119378 -0.119353
9.54 -0.116597 -0.116598
9.535 -0.0791399 -0.0792025
9.53 -0.0200093 -0.0201516
9.525 0.0443536 0.0441336
9.52 0.0977495 0.0974762
9.515 0.126207 0.125926
9.51 0.120363 0.120132
9.505 0.0791512 0.0790284
9.5 0.0129951 0.0130193
9.495 -0.0572887 -0.0571171
9.49 -0.107983 -0.107702
9.485 -0.123 -0.12267
9.48 -0.0999998 -0.0996834
9.475 -0.0485584 -0.0483045
9.47 0.015747 0.0159119
9.465 0.0762247 0.0762967
9.46 0.117608 0.117601
9.455 0.128023 0.127965
9.45 0.102146 0.102073
9.445 0.045008 0.0449477
9.44 -0.0266598 -0.0266908
9.435 -0.0890938 -0.0891012
9.43 -0.121478 -0.121488
9.425 -0.114994 -0.115043
9.42 -0.074493 -0.0746116
9.415 -0.0136784 -0.0138813
9.41 0.0507483 0.0504671
9.405 0.102585 0.102255
9.4 0.128099 0.127771
9.395 0.118533 0.118271
9.39 0.0738736 0.073741
9.385 0.00580997 0.00584468
9.38 -0.0639875 -0.06379
9.375 -0.111916 -0.111601
9.37 -0.12299 -0.122625
9.365 -0.0962554 -0.0959086
9.36 -0.0422976 -0.0420178
9.355 0.0228397 0.0230269
9.35 0.0823585 0.0824506
9.345 0.121126 0.12114
9.34 0.127733 0.127698
9.335 0.0978024 0.0977547
9.33 0.0377084 0.0376752
9.325 -0.0345929 -0.0346017
9.32 -0.0949665 -0.0949638
9.315 -0.123409 -0.123427
9.31 -0.1126 -0.112674
9.305 -0.0687192 -0.0688756
9.3 -0.00620285 -0.00645193
9.295 0.0580008 0.0576712
9.29 0.107729 0.107355
9.285 0.129581 0.129219
9.28 0.115582 0.115303
9.275 0.0670245 0.0668931
9.27 -0.00292031 -0.00286708
9.265 -0.0716891 -0.0714618
9.26 -0.11602 -0.11567
9.255 -0.122355 -0.121958
9.25 -0.0913692 -0.0909941
9.245 -0.034734 -0.034432
9.24 0.0310595 0.0312631
9.235 0.0891603 0.0892642
9.23 0.124654 0.124675
9.225 0.12674 0.126709
9.22 0.0921992 0.0921505
9.215 0.0289772 0.0289399
9.21 -0.0436374 -0.0436521
9.205 -0.101242 -0.101246
9.2 -0.124926 -0.124949
9.195 -0.109153 -0.109233
9.19 -0.0615851 -0.0617484
9.185 0.00258641 0.00232925
9.18 0.0662113 0.0658732
9.175 0.11325 0.112868
9.17 0.130748 0.130381
9.165 0.11171 0.111428
9.16 0.0589498 0.0588172
9.155 -0.0127321 -0.0126811
9.15 -0.0799115 -0.0796893
9.145 -0.119895 -0.119556
9.14 -0.120841 -0.120458
9.135 -0.0852318 -0.0848766
9.13 -0.0258852 -0.0256056
9.125 0.0402824 0.0404645
9.12 0.0964209 0.0965081
9.115 0.127932 0.127946
9.11 0.124797 0.124771
9.105 0.085193 0.0851634
9.1 0.018851 0.0188442
9.095 -0.0535718 -0.0535511
9.09 -0.107606 -0.107579
9.085 -0.12577 -0.125771
9.08 -0.104549 -0.104618
9.075 -0.053165 -0.0533259
9.07 0.0124576 0.0121979
9.065 0.0750134 0.0746717
9.06 0.118654 0.118271
9.055 0.131012 0.130649
9.05 0.1063 0.10603
9.045 0.0491299 0.0490121
9.04 -0.0239193 -0.0238578
9.035 -0.0886804 -0.0884591
9.03 -0.123381 -0.123059
9.025 -0.118238 -0.117888
9.02 -0.0777025 -0.0773902
9.015 -0.0157282 -0.0154959
9.01 0.0504078 0.0505438
9.005 0.103929 0.103977
9 0.13067 0.130654
8.995 0.121589 0.121548
8.99 0.0765269 0.0764997
8.985 0.00721169 0.00722389
8.98 -0.0643382 -0.0642859
8.975 -0.113852 -0.113784
8.97 -0.125651 -0.125609
8.965 -0.0985004 -0.0985253
8.96 -0.0432348 -0.0433551
8.955 0.0235412 0.0233189
8.95 0.0844526 0.0841462
8.945 0.123949 0.1236
8.94 0.130422 0.130092
8.935 0.0995361 0.0992928
8.93 0.0379195 0.0378201
8.925 -0.036007 -0.0359404
8.92 -0.0975121 -0.0973018
8.915 -0.126089 -0.125793
8.91 -0.114305 -0.113993
8.905 -0.0686914 -0.0684248
8.9 -0.00430384 -0.00411957
8.895 0.0612894 0.0613808
8.89 0.111476 0.111488
8.885 0.132668 0.13263
8.88 0.117029 0.116981
8.875 0.0663155 0.0662945
8.87 -0.00560609 -0.0055793
8.865 -0.0754572 -0.0753895
8.86 -0.119521 -0.119444
8.855 -0.124288 -0.124248
8.85 -0.0909609 -0.0909972
8.845 -0.0319696 -0.0321068
8.84 0.0354828 0.0352427
8.835 0.0940294 0.093709
8.83 0.128528 0.128174
8.825 0.128339 0.128014
8.82 0.0908527 0.0906259
8.815 0.0249748 0.024898
8.81 -0.0490242 -0.0489374
8.805 -0.106168 -0.105949
8.8 -0.12768 -0.127389
8.795 -0.108773 -0.108479
8.79 -0.0580857 -0.0578429
8.785 0.00832447 0.00848605
8.78 0.0726947 0.0727701
8.775 0.11868 0.118686
8.77 0.133424 0.133394
8.765 0.110575 0.110548
8.76 0.0541126 0.0541222
8.755 -0.0198144 -0.0197537
8.75 -0.0868603 -0.086762
8.745 -0.124344 -0.124245
8.74 -0.121347 -0.121295
8.735 -0.0816548 -0.0816883
8.73 -0.0192148 -0.0193554
8.725 0.0483007 0.0480558
8.72 0.103649 0.103327
8.715 0.132247 0.1319
8.71 0.124659 0.124351
8.705 0.0802924 0.0800916
8.7 0.0105227 0.0104749
8.695 -0.0626193 -0.0625091
8.69 -0.114285 -0.114053
8.685 -0.127883 -0.127591
8.68 -0.101509 -0.101223
8.675 -0.0458986 -0.0456697
8.67 0.0220091 0.0221553
8.665 0.084383 0.0844452
8.66 0.125281 0.125279
8.655 0.132795 0.132758
8.65 0.102331 0.102297
8.645 0.0403253 0.0403226
8.64 -0.0347933 -0.034757
8.635 -0.0979149 -0.097857
8.63 -0.127857 -0.127815
8.625 -0.116617 -0.116631
8.62 -0.0706029 -0.0707064
8.615 -0.00516587 -0.00537154
8.61 0.0616762 0.0613784
8.605 0.112917 0.112561
8.6 0.134712 0.134354
8.595 0.119097 0.118805
8.59 0.0678084 0.0676472
8.585 -0.00517193 -0.00516412
8.58 -0.0762512 -0.0760795
8.575 -0.121223 -0.120934
8.57 -0.126162 -0.125824
8.565 -0.0921965 -0.0918735
8.56 -0.0320464 -0.0317849
8.555 0.0366308 0.0368096
8.55 0.0960575 0.0961551
8.545 0.130833 0.130869
8.54 0.130242 0.130247
8.535 0.0917844 0.0917885
8.53 0.0246329 0.0246576
8.525 -0.050551 -0.0505039
8.52 -0.108354 -0.108305
8.515 -0.1297 -0.129686
8.51 -0.109828 -0.109886
8.505 -0.0577289 -0.0578845
8.5 0.010046 0.00978578
8.495 0.0752883 0.0749405
8.49 0.121371 0.120976
8.485 0.135378 0.134997
8.48 0.111144 0.110847
8.475 0.0530555 0.0529053
8.47 -0.0222055 -0.0221771
8.465 -0.0898028 -0.0896074
8.46 -0.126803 -0.126492
8.455 -0.122422 -0.122065
8.45 -0.0809003 -0.0805625
8.445 -0.0167665 -0.0164937
8.44 0.0518036 0.051991
8.435 0.107237 0.107341
8.43 0.13486 0.134898
8.425 0.125437 0.125437
8.42 0.078894 0.0788828
8.415 0.00731881 0.00731599
8.41 -0.0665961 -0.0665874
8.405 -0.11767 -0.11767
8.4 -0.129503 -0.129545
8.395 -0.100796 -0.100912
8.39 -0.0430116 -0.043223
8.385 0.0263058 0.0259992
8.38 0.088932 0.0885532
8.375 0.128784 0.12838
8.37 0.134132 0.13377
8.365 0.100943 0.100694
8.36 0.0365169 0.0364389
8.355 -0.0398282 -0.0397142
8.35 -0.102467 -0.102187
8.345 -0.130365 -0.129984
8.34 -0.11625 -0.115846
8.335 -0.0674472 -0.0670858
8.33 -6.72632e-05 0.000210186
8.325 0.0673846 0.0675626
8.32 0.117697 0.117782
8.315 0.13714 0.137156
8.31 0.118287 0.118266
8.305 0.0638262 0.0637993
8.3 -0.0111402 -0.0111516
8.295 -0.0822116 -0.0822078
8.29 -0.125137 -0.12514
8.285 -0.126757 -0.126805
8.28 -0.0893293 -0.0894584
8.275 -0.0265645 -0.0267959
8.27 0.0432502 0.0429187
8.265 0.102047 0.101643
8.26 0.134472 0.134049
8.255 0.130291 0.12992
8.25 0.0879744 0.0877301
8.245 0.0179938 0.0179314
8.24 -0.0578746 -0.0577403
8.235 -0.113861 -0.113564
8.23 -0.131564 -0.131176
8.225 -0.107524 -0.107126
8.22 -0.0519939 -0.0516523
8.215 0.0176365 0.017884
8.21 0.0827479 0.0828913
8.205 0.12667 0.126722
8.2 0.136866 0.136859
8.195 0.108104 0.108075
8.19 0.0461822 0.0461649
8.185 -0.0307773 -0.0307666
8.18 -0.0971732 -0.0971452
8.175 -0.130494 -0.130481
8.17 -0.121342 -0.121386
8.165 -0.0755193 -0.0756543
8.16 -0.00867561 -0.00891644
8.155 0.0604392 0.0601028
8.15 0.114102 0.113707
8.145 0.137921 0.137529
8.14 0.123502 0.12319
8.135 0.0722045 0.0720438
8.13 -0.00218258 -0.00215048
8.125 -0.075767 -0.0755487
8.12 -0.12339 -0.123039
8.115 -0.129979 -0.129576
8.11 -0.0960608 -0.0956851
8.105 -0.0345657 -0.0342736
8.1 0.0361607 0.0363422
8.095 0.097622 0.0976935
8.09 0.133897 0.13388
8.085 0.133961 0.133894
8.08 0.0951524 0.0950771
8.075 0.0266318 0.0265831
8.07 -0.0506454 -0.0506552
8.065 -0.110536 -0.110522
8.06 -0.133047 -0.133043
8.055 -0.112907 -0.112954
8.05 -0.0593017 -0.0594328
8.045 0.0105313 0.0103049
8.04 0.0776368 0.0773305
8.035 0.124848 0.124502
8.03 0.138991 0.138666
8.025 0.113896 0.113659
8.02 0.0541497 0.05406
8.015 -0.023148 -0.023066
8.01 -0.0924997 -0.0922656
8.005 -0.130232 -0.129905
8 -0.125175 -0.124829
7.995 -0.0818172 -0.0815149
7.99 -0.0154115 -0.0151937
7.985 0.0550635 0.055183
7.98 0.111439 0.11147
7.975 0.138776 0.138746
7.97 0.127925 0.127871
7.965 0.0792053 0.0791641
7.96 0.00533296 0.00532784
7.955 -0.0702665 -0.0702358
7.95 -0.121743 -0.121703
7.945 -0.132444 -0.132435
7.94 -0.101425 -0.101483
7.935 -0.0409537 -0.0411014
7.93 0.0305356 0.0302964
7.925 0.0941392 0.0938299
7.92 0.133449 0.133113
7.915 0.136831 0.13653
7.91 0.100785 0.100583
7.905 0.0334736 0.0334217
7.9 -0.0448245 -0.04471
7.895 -0.107751 -0.107497
7.89 -0.134094 -0.133764
7.885 -0.117085 -0.116753
7.88 -0.0650063 -0.0647334
7.875 0.00502098 0.0051972
7.87 0.073714 0.0737833
7.865 0.123457 0.123432
7.86 0.140569 0.140481
7.855 0.118198 0.118086
7.85 0.0600663 0.0599729
7.845 -0.017484 -0.0175311
7.84 -0.0890816 -0.089079
7.835 -0.130213 -0.130187
7.83 -0.12833 -0.128325
7.825 -0.086862 -0.0869205
7.82 -0.0207363 -0.0208839
7.815 0.0508457 0.0506092
7.81 0.109312 0.109014
7.805 0.13928 0.138973
7.8 0.13105 0.130802
7.795 0.0842105 0.0840868
7.79 0.0107111 0.0107532
7.785 -0.066366 -0.06616
7.78 -0.1207 -0.120376
7.775 -0.134455 -0.134089
7.77 -0.105556 -0.105223
7.765 -0.0457623 -0.0455193
7.76 0.0264014 0.0265273
7.755 0.0916829 0.0916915
7.75 0.133282 0.133198
7.745 0.139112 0.138978
7.74 0.10506 0.104926
7.735 0.0385579 0.0384686
7.73 -0.040615 -0.0406406
7.725 -0.105909 -0.105882
7.72 -0.135146 -0.135105
7.715 -0.120411 -0.120407
7.71 -0.0693279 -0.0694035
7.705 0.00101352 0.000837951
7.7 0.071031 0.0707642
7.695 0.122744 0.122422
7.69 0.142093 0.141776
7.685 0.121731 0.121489
7.68 0.0647378 0.0646357
7.675 -0.0131163 -0.0130437
7.67 -0.0865227 -0.0862879
7.665 -0.13027 -0.129927
7.66 -0.130723 -0.130346
7.655 -0.0905188 -0.0901798
7.65 -0.0244087 -0.0241568
7.645 0.0481653 0.0483095
7.64 0.10828 0.108322
7.635 0.140209 0.140175
7.63 0.133857 0.133783
7.625 0.0882888 0.0882159
7.62 0.014901 0.014857
7.615 -0.0634603 -0.0634677
7.61 -0.120064 -0.120058
7.605 -0.136132 -0.136151
7.6 -0.10871 -0.108795
7.595 -0.0492247 -0.0493992
7.59 0.0236374 0.0233711
7.585 0.0902761 0.0899412
7.58 0.133556 0.1332
7.575 0.141067 0.140756
7.57 0.108297 0.1081
7.565 0.0422198 0.0421899
7.56 -0.0377029 -0.0375521
7.555 -0.104773 -0.104473
7.55 -0.136103 -0.13572
7.545 -0.122922 -0.122532
7.54 -0.0723784 -0.0720481
7.535 -0.00160844 -0.00137735
7.53 0.069491 0.0696094
7.525 0.122597 0.122612
7.52 0.143365 0.143303
7.515 0.124147 0.124043
7.51 0.0676811 0.0675741
7.505 -0.010565 -0.0106482
7.5 -0.085299 -0.085351
7.495 -0.130838 -0.13088
7.49 -0.132792 -0.132863
7.485 -0.0932545 -0.0933939
7.48 -0.0269055 -0.0271355
7.475 0.0465473 0.046229
7.47 0.107844 0.107468
7.465 0.140982 0.140602
7.46 0.13563 0.135322
7.455 0.0906086 0.090448
7.45 0.0170692 0.0171077
7.445 -0.0622197 -0.0619773
7.44 -0.120247 -0.119849
7.435 -0.137628 -0.137156
7.43 -0.110876 -0.110419
7.425 -0.0512665 -0.0508925
7.42 0.0223146 0.0225693
7.415 0.0899539 0.090081
7.41 0.134252 0.134269
7.405 0.142602 0.142544
7.4 0.110303 0.110216
7.395 0.0441319 0.0440561
7.39 -0.0365448 -0.0365873
7.385 -0.104841 -0.104855
7.38 -0.137368 -0.137385
7.375 -0.124842 -0.124908
7.37 -0.0742252 -0.0743786
7.365 -0.00281255 -0.00307113
7.36 0.0692011 0.0688488
7.355 0.123234 0.122829
7.35 0.144772 0.144376
7.345 0.126018 0.125708
7.34 0.0695452 0.0693923
7.335 -0.00929697 -0.00925211
7.33 -0.0851054 -0.0848732
7.325 -0.131772 -0.13141
7.32 -0.134403 -0.13399
7.315 -0.0948548 -0.0944657
7.31 -0.0279276 -0.0276152
7.305 0.046376 0.0465885
7.3 0.108529 0.108646
7.295 0.142358 0.142401
7.29 0.137419 0.13742
7.285 0.0924063 0.0923951
7.28 0.0183568 0.0183503
7.275 -0.0619111 -0.0619138
7.27 -0.121043 -0.121065
7.265 -0.139162 -0.139238
7.26 -0.112484 -0.112645
7.255 -0.0523503 -0.0526156
7.25 0.0220539 0.0216876
7.245 0.0905119 0.09007
7.24 0.135432 0.134965
7.235 0.144111 0.143693
7.23 0.111796 0.111506
7.225 0.0452163 0.0451205
7.22 -0.036228 -0.0361029
7.215 -0.105425 -0.105104
7.21 -0.138594 -0.138147
7.205 -0.126142 -0.125661
7.2 -0.0750294 -0.0745949
7.195 -0.0028169 -0.00248247
7.19 0.0699756 0.0701879
7.185 0.124534 0.124628
7.18 0.146241 0.146242
7.175 0.127297 0.127242
7.17 0.0703182 0.0702481
7.165 -0.00925664 -0.00930904
7.16 -0.0858506 -0.0858737
7.155 -0.133066 -0.133076
7.15 -0.135746 -0.135784
7.145 -0.09571 -0.095822
7.14 -0.0279837 -0.0281986
7.135 0.0470982 0.0467798
7.13 0.109741 0.10935
7.125 0.143645 0.143243
7.12 0.138384 0.138049
7.115 0.0927693 0.0925785
7.11 0.0180006 0.0180041
7.105 -0.0629281 -0.0627314
7.1 -0.122459 -0.122124
7.095 -0.140526 -0.140134
7.09 -0.113309 -0.112943
7.085 -0.0523382 -0.0520565
7.08 0.0228817 0.0230522
7.075 0.0918458 0.0919072
7.07 0.136807 0.136784
7.065 0.145069 0.145001
7.06 0.112015 0.111947
7.055 0.0445903 0.0445585
7.05 -0.0375809 -0.0375631
7.045 -0.107175 -0.107125
7.04 -0.140241 -0.140198
7.035 -0.127167 -0.127179
7.03 -0.0751111 -0.0752127
7.025 -0.00196876 -0.00217572
7.02 0.0714233 0.0711214
7.015 0.126066 0.125704
7.01 0.14733 0.146961
7.005 0.127559 0.127248
7 0.0696209 0.0694302
6.995 -0.0107607 -0.0107908
6.99 -0.0877505 -0.0876161
6.985 -0.134775 -0.134518
6.98 -0.136677 -0.136366
6.975 -0.0955118 -0.0952169
6.97 -0.0266775 -0.0264475
6.965 0.049147 0.0492895
6.96 0.11196 0.112019
6.955 0.145429 0.145433
6.95 0.139255 0.139245
6.945 0.0924959 0.092517
6.94 0.0166598 0.0167468
6.935 -0.0649405 -0.0647831
6.93 -0.124482 -0.124284
6.925 -0.14183 -0.141651
6.92 -0.113397 -0.113299
6.915 -0.0511415 -0.0511689
6.91 0.0250209 0.0248541
6.905 0.0943312 0.0940408
6.9 0.13898 0.138612
6.895 0.146378 0.146001
6.89 0.112139 0.111828
6.885 0.043505 0.0433213
6.88 -0.0395593 -0.0395896
6.875 -0.109399 -0.109294
6.87 -0.141907 -0.14172
6.865 -0.127643 -0.127447
6.86 -0.074202 -0.0740624
6.855 4.9528e-05 9.3797e-05
6.85 0.0739627 0.0739071
6.845 0.128439 0.128309
6.84 0.148929 0.148769
6.835 0.127991 0.127857
6.83 0.0687754 0.0687183
6.825 -0.0126623 -0.0126151
6.82 -0.09014 -0.0899995
6.815 -0.136839 -0.136651
6.81 -0.137668 -0.137491
6.805 -0.0950694 -0.0949543
6.8 -0.0249545 -0.0249323
6.795 0.0515988 0.0515228
6.79 0.114405 0.114251
6.785 0.147162 0.146974
6.78 0.139781 0.139612
6.775 0.09165 0.0915521
6.77 0.014672 0.0146786
6.765 -0.0674741 -0.067361
6.76 -0.126722 -0.126539
6.755 -0.142991 -0.142802
6.75 -0.113056 -0.112923
6.745 -0.0493837 -0.0493492
6.74 0.0276716 0.027593
6.735 0.0971074 0.096928
6.73 0.141089 0.140846
6.725 0.147205 0.146957
6.72 0.11143 0.11124
6.715 0.0414597 0.0413824
6.71 -0.0423178 -0.0422576
6.705 -0.111992 -0.111808
6.7 -0.143478 -0.143219
6.695 -0.127663 -0.127406
6.69 -0.0726431 -0.0724559
6.685 0.0027317 0.00280636
6.68 0.0769853 0.0769388
6.675 0.130911 0.130766
6.67 0.150082 0.149883
6.665 0.127413 0.12722
6.66 0.0665855 0.0664555
6.655 -0.0158042 -0.0158376
6.65 -0.0932461 -0.0931885
6.645 -0.138936 -0.138833
6.64 -0.138127 -0.13804
6.635 -0.0937885 -0.0937712
6.63 -0.0223503 -0.0224308
6.625 0.0547454 0.0545699
6.62 0.11716 0.116921
6.615 0.148669 0.148422
6.61 0.139496 0.139308
6.605 0.0895436 0.0894807
6.6 0.0112953 0.0113965
6.595 -0.0711458 -0.0708857
6.59 -0.129588 -0.129218
6.585 -0.144207 -0.143801
6.58 -0.112318 -0.111952
6.575 -0.0469936 -0.0467247
6.57 0.0309543 0.0310985
6.565 0.100295 0.100315
6.56 0.143208 0.143126
6.555 0.147543 0.147394
6.55 0.109767 0.109592
6.545 0.0381871 0.0380246
6.54 -0.0462583 -0.0463862
6.535 -0.115389 -0.11549
6.53 -0.145278 -0.145384
6.525 -0.127364 -0.127515
6.52 -0.0704319 -0.0706591
6.515 0.00612353 0.00581046
6.51 0.080553 0.0801695
6.505 0.133643 0.133233
6.5 0.151184 0.150816
6.495 0.126514 0.126267
6.49 0.0638579 0.0637991
6.485 -0.019627 -0.0194664
6.48 -0.0970079 -0.0966468
6.475 -0.141411 -0.140921
6.47 -0.138503 -0.137985
6.465 -0.0919823 -0.0915245
6.46 -0.0189603 -0.0186218
6.455 0.0587229 0.0589186
6.45 0.120636 0.120697
6.445 0.15072 0.150678
6.44 0.139565 0.139471
6.435 0.0875942 0.0875015
6.43 0.00787755 0.0078319
6.425 -0.0749706 -0.0749575
6.42 -0.132515 -0.132455
6.415 -0.14521 -0.145144
6.41 -0.111076 -0.11106
6.405 -0.0439435 -0.0440211
6.4 0.0348827 0.0346949
6.395 0.104018 0.103738
6.39 0.145763 0.145435
6.385 0.148286 0.14797
6.38 0.108512 0.108274
6.375 0.0352686 0.0351604
6.37 -0.0500007 -0.0499573
6.365 -0.118759 -0.11859
6.36 -0.147126 -0.146895
6.355 -0.127075 -0.126855
6.35 -0.0681544 -0.068
6.345 0.00962982 0.00969173
6.34 0.0842372 0.0842097
6.335 0.136474 0.136388
6.33 0.152388 0.152295
6.325 0.12575 0.125701
6.32 0.0613192 0.0613466
6.315 -0.0232156 -0.0231139
6.31 -0.100526 -0.100388
6.305 -0.143691 -0.143573
6.3 -0.138805 -0.138764
6.295 -0.0902675 -0.0903474
6.29 -0.0158479 -0.0160657
6.285 0.0622476 0.0619027
6.28 0.123528 0.123095
6.275 0.152135 0.151678
6.27 0.139062 0.138664
6.265 0.0852672 0.085011
6.26 0.00437336 0.00431853
6.255 -0.0786122 -0.0784507
6.25 -0.135115 -0.134772
6.245 -0.145894 -0.145455
6.24 -0.109589 -0.109148
6.235 -0.040713 -0.0403468
6.23 0.0389343 0.0391853
6.225 0.107763 0.107893
6.22 0.148152 0.148179
6.215 0.148617 0.148575
6.21 0.106662 0.1066
6.205 0.0318184 0.0317853
6.2 -0.0539177 -0.0538941
6.195 -0.121818 -0.121749
6.19 -0.148295 -0.148217
6.185 -0.125973 -0.125937
6.18 -0.0651147 -0.0651609
6.175 0.0137327 0.0135896
6.17 0.0882692 0.0880425
6.165 0.139327 0.139056
6.16 0.153239 0.152982
6.155 0.124307 0.124127
6.15 0.0579674 0.0579146
6.145 -0.0274807 -0.027387
6.14 -0.104405 -0.104184
6.135 -0.146019 -0.145732
6.13 -0.138947 -0.138675
6.125 -0.0883035 -0.0881152
6.12 -0.0124858 -0.0124201
6.115 0.0659335 0.0658724
6.11 0.126391 0.126232
6.105 0.153242 0.153036
6.1 0.137942 0.137754
6.095 0.0820845 0.0819697
6.09 -5.6569e-05 -6.97481e-05
6.085 -0.0830442 -0.0829769
6.08 -0.138287 -0.138191
6.075 -0.146984 -0.14692
6.07 -0.108495 -0.108516
6.065 -0.0380185 -0.0381513
6.06 0.0422179 0.0419732
6.055 0.110508 0.110176
6.05 0.149397 0.149029
6.045 0.147805 0.147469
6.04 0.103805 0.10357
6.035 0.0275414 0.0274584
6.03 -0.0585008 -0.0584156
6.025 -0.125399 -0.125173
6.02 -0.149826 -0.149531
6.015 -0.125083 -0.124803
6.01 -0.0622024 -0.0620064
6.005 0.0177071 0.0177812
6 0.0921117 0.0920622
5.995 0.141919 0.141772
5.99 0.153796 0.153597
5.985 0.122591 0.122405
5.98 0.0543993 0.0543014
5.975 -0.0318647 -0.0318125
5.97 -0.108214 -0.107994
5.965 -0.147989 -0.14763
5.96 -0.138452 -0.138018
5.955 -0.085564 -0.0851289
5.95 -0.00838381 -0.00800509
5.945 0.0702276 0.070523
5.94 0.129751 0.129963
5.935 0.154836 0.154985
5.93 0.137399 0.137509
5.925 0.0795654 0.079653
5.92 -0.00386305 -0.00379931
5.915 -0.0870354 -0.0870072
5.91 -0.141231 -0.141281
5.905 -0.147983 -0.148168
5.9 -0.107364 -0.107729
5.895 -0.0353059 -0.0358641
5.89 0.0455396 0.0448095
5.885 0.113402 0.112562
5.88 0.151045 0.150199
5.875 0.14777 0.14705
5.87 0.102076 0.101605
5.865 0.0245113 0.0243602
5.86 -0.0620848 -0.0619312
5.855 -0.128533 -0.12815
5.85 -0.151567 -0.151056
5.845 -0.124971 -0.124436
5.84 -0.0604496 -0.0599661
5.835 0.0203634 0.0207506
5.83 0.0947356 0.0950159
5.825 0.143681 0.14386
5.82 0.15417 0.154258
5.815 0.12145 0.121466
5.81 0.0520108 0.0519773
5.805 -0.0348963 -0.0349508
5.8 -0.111023 -0.111084
5.795 -0.14965 -0.149738
5.79 -0.138336 -0.138485
5.785 -0.0836203 -0.0838559
5.78 -0.00516152 -0.00548653
5.775 0.0738207 0.0734251
5.77 0.132753 0.13233
5.765 0.156502 0.156119
5.76 0.137375 0.137117
5.755 0.0779923 0.0779451
5.75 -0.00637478 -0.00614378
5.745 -0.0895713 -0.0890547
5.74 -0.142812 -0.142059
5.735 -0.147896 -0.147012
5.73 -0.105423 -0.104536
5.725 -0.0319254 -0.0311442
5.72 0.0495186 0.0501274
5.715 0.117015 0.117422
5.71 0.153483 0.153687
5.705 0.148574 0.148593
5.7 0.101229 0.101091
5.695 0.0224221 0.0221541
5.69 -0.064728 -0.0651031
5.685 -0.130917 -0.131389
5.68 -0.152952 -0.153538
5.675 -0.124946 -0.125658
5.67 -0.0591177 -0.059957
5.665 0.0224223 0.0214834
5.66 0.0967323 0.0957656
5.655 0.144928 0.144042
5.65 0.154286 0.153612
5.645 0.120416 0.120079
5.64 0.0500855 0.050156
5.635 -0.0373069 -0.036849
5.63 -0.113421 -0.112691
5.625 -0.151472 -0.150617
5.62 -0.139126 -0.138272
5.615 -0.0832785 -0.0825074
5.61 -0.00403563 -0.00338816
5.605 0.075088 0.075593
5.6 0.133503 0.133856
5.595 0.156312 0.156514
5.59 0.136167 0.136222
5.585 0.0759987 0.07592
5.58 -0.00873895 -0.00893098
5.575 -0.0918129 -0.0920798
5.57 -0.144409 -0.144726
5.565 -0.148413 -0.148794
5.56 -0.104702 -0.105181
5.555 -0.0302241 -0.0308304
5.55 0.0515953 0.050859
5.545 0.118741 0.117908
5.54 0.154265 0.153407
5.535 0.148138 0.147365
5.53 0.0997003 0.0991532
5.525 0.0202548 0.0200772
5.52 -0.0669245 -0.0666455
5.515 -0.132541 -0.131814
5.51 -0.153551 -0.152469
5.505 -0.124335 -0.123051
5.5 -0.05747 -0.0561299
5.495 0.0246048 0.025899
5.49 0.0987878 0.0999808
5.485 0.146267 0.147332
5.48 0.154567 0.155482
5.475 0.119617 0.120345
5.47 0.0484363 0.0489206
5.465 -0.0394582 -0.0392861
5.46 -0.11571 -0.115903
5.455 -0.153537 -0.154127
5.45 -0.140662 -0.141644
5.445 -0.0841707 -0.0854986
5.44 -0.00445152 -0.00605391
5.435 0.074782 0.0730079
5.43 0.132943 0.131136
5.425 0.15532 0.153653
5.42 0.134793 0.133454
5.415 0.0744024 0.0735428
5.41 -0.0104676 -0.0107762
5.405 -0.0937081 -0.0935085
5.4 -0.146444 -0.145852
5.395 -0.150358 -0.149511
5.39 -0.106263 -0.10529
5.385 -0.0312861 -0.0302846
5.38 0.0508786 0.0518428
5.375 0.118067 0.118947
5.37 0.153375 0.154136
5.365 0.146957 0.147569
5.36 0.0983395 0.0987827
5.355 0.0188732 0.0191439
5.35 -0.068258 -0.0681453
5.345 -0.133792 -0.133824
5.34 -0.154544 -0.154737
5.335 -0.124788 -0.125164
5.33 -0.0572218 -0.0577901
5.325 0.0254288 0.0246839
5.32 0.0998292 0.0989584
5.315 0.147118 0.146203
5.31 0.154959 0.154109
5.305 0.119507 0.118863
5.3 0.0479629 0.0476744
5.295 -0.0401296 -0.0399465
5.29 -0.116466 -0.115783
5.285 -0.1542 -0.153089
5.28 -0.140935 -0.139544
5.275 -0.0837967 -0.0823007
5.27 -0.00342539 -0.00197015
5.265 0.0762145 0.0775297
5.26 0.134458 0.135569
5.255 0.156687 0.157548
5.25 0.135922 0.136485
5.245 0.0752204 0.0754322
5.24 -0.010173 -0.0103655
5.235 -0.0942733 -0.0948907
5.23 -0.148034 -0.149078
5.225 -0.152724 -0.154166
5.22 -0.108885 -0.110659
5.215 -0.033721 -0.0357292
5.21 0.0488346 0.0467161
5.205 0.116503 0.114435
5.2 0.152454 0.150643
5.195 0.146914 0.145593
5.19 0.0992257 0.0985913
5.185 0.020234 0.0203794
5.18 -0.067356 -0.0664987
5.175 -0.134238 -0.132847
5.17 -0.15656 -0.154853
5.165 -0.127852 -0.126034
5.16 -0.0605477 -0.0587727
5.155 0.0224346 0.0240575
5.15 0.0974961 0.0988937
5.145 0.145676 0.146777
5.14 0.154653 0.155378
5.135 0.120479 0.120768
5.13 0.0499743 0.0498161
5.125 -0.0378518 -0.0383942
5.12 -0.114961 -0.115781
5.115 -0.154117 -0.155126
5.11 -0.142114 -0.143249
5.105 -0.085515 -0.0867383
5.1 -0.00496578 -0.0062424
5.095 0.075288 0.0739999
5.09 0.134365 0.133132
5.085 0.157583 0.156514
5.08 0.13792 0.137155
5.075 0.0782249 0.077914
5.07 -0.00670484 -0.00644151
5.065 -0.0913549 -0.0904905
5.06 -0.146632 -0.145232
5.055 -0.153097 -0.151341
5.05 -0.110459 -0.108569
5.045 -0.035586 -0.0337517
5.04 0.0474073 0.0490654
5.035 0.115988 0.117411
5.03 0.153217 0.154378
5.025 0.149226 0.150099
5.02 0.103045 0.103599
5.015 0.0248542 0.0250384
5.01 -0.0633612 -0.0635987
5.005 -0.132487 -0.133179
5 -0.157905 -0.159045
4.995 -0.131886 -0.133418
4.99 -0.0660453 -0.0678809
4.985 0.0167624 0.0147303
4.98 0.0926846 0.0905894
4.975 0.142589 0.140597
4.97 0.154041 0.152346
4.965 0.122691 0.121476
4.96 0.0544593 0.0538383
4.955 -0.0327646 -0.0327905
4.95 -0.111557 -0.1111
4.945 -0.154074 -0.153297
4.94 -0.145574 -0.144632
4.935 -0.0912797 -0.0902921
4.93 -0.0114137 -0.0104576
4.925 0.0695099 0.0703802
4.92 0.130272 0.131015
4.915 0.155958 0.156549
4.91 0.139231 0.139662
4.905 0.0822741 0.082567
4.9 -0.00112418 -0.000919006
4.895 -0.0863341 -0.0861559
4.89 -0.144187 -0.143979
4.885 -0.154047 -0.153835
4.88 -0.114089 -0.113938
4.875 -0.0403559 -0.0403317
4.87 0.0429683 0.042836
4.865 0.112959 0.112685
4.86 0.152361 0.151988
4.855 0.151023 0.150615
4.85 0.107478 0.10713
4.845 0.0310698 0.0308984
4.84 -0.0571315 -0.0570244
4.835 -0.128434 -0.128026
4.83 -0.157484 -0.156835
4.825 -0.134986 -0.134212
4.82 -0.0712679 -0.0704953
4.815 0.0111445 0.0118305
4.81 0.0881533 0.0887106
4.805 0.140304 0.140732
4.8 0.154876 0.155204
4.795 0.126945 0.127183
4.79 0.0613954 0.0615093
4.785 -0.0251978 -0.0252917
4.78 -0.106308 -0.106685
4.775 -0.15359 -0.154287
4.77 -0.150456 -0.151479
4.765 -0.100167 -0.101482
4.76 -0.0220095 -0.0235527
4.755 0.059421 0.0577548
4.75 0.12254 0.1209
4.745 0.152072 0.150643
4.74 0.140111 0.139089
4.735 0.0877361 0.0872841
4.73 0.00706785 0.00725342
4.725 -0.0787421 -0.0779881
4.72 -0.140757 -0.139607
4.715 -0.156607 -0.155244
4.71 -0.12196 -0.120544
4.705 -0.0511739 -0.0498184
4.7 0.0318454 0.0330666
4.695 0.103724 0.104756
4.69 0.146668 0.147457
4.685 0.149992 0.150483
4.68 0.111391 0.111543
4.675 0.0388867 0.0386962
4.67 -0.0480898 -0.0485575
4.665 -0.121873 -0.122508
4.66 -0.156264 -0.156985
4.655 -0.139518 -0.140305
4.65 -0.0796879 -0.0805562
4.645 0.00153773 0.000575652
4.64 0.079742 0.0787053
4.635 0.134789 0.13374
4.63 0.153374 0.152419
4.625 0.129963 0.129244
4.62 0.0685391 0.0682152
4.615 -0.0157397 -0.0155426
4.61 -0.0979184 -0.0971747
4.605 -0.149838 -0.148622
4.6 -0.153019 -0.151486
4.595 -0.108028 -0.106361
4.59 -0.0324761 -0.0308205
4.585 0.0491951 0.0507509
4.58 0.114834 0.116246
4.575 0.148517 0.149754
4.57 0.141642 0.14266
4.565 0.0942976 0.0950354
4.56 0.0169645 0.0173268
4.555 -0.0690383 -0.0691561
4.55 -0.135638 -0.136326
4.545 -0.15894 -0.160239
4.54 -0.131528 -0.133396
4.535 -0.065286 -0.067618
4.53 0.0166278 0.0139682
4.525 0.09043 0.0876092
4.52 0.137632 0.134852
4.515 0.146847 0.144341
4.51 0.114721 0.112726
4.505 0.0475928 0.0462921
4.5 -0.0372413 -0.0377637
4.495 -0.113651 -0.11343
4.49 -0.154726 -0.153868
4.485 -0.145829 -0.144471
4.48 -0.0919049 -0.0901894
4.475 -0.0130754 -0.0111215
4.47 0.06616 0.0682465
4.465 0.124947 0.127059
4.46 0.149138 0.151157
4.455 0.13222 0.13403
4.45 0.0767364 0.0782557
4.445 -0.0041787 -0.00297659
4.44 -0.0873932 -0.0864899
4.435 -0.144855 -0.144242
4.43 -0.155807 -0.155538
4.425 -0.117549 -0.117691
4.42 -0.0454568 -0.0460592
4.415 0.0364111 0.0353473
4.41 0.10524 0.103769
4.405 0.144229 0.142465
4.4 0.143857 0.141966
4.395 0.102859 0.10104
4.39 0.0298423 0.0283006
4.385 -0.055822 -0.0569217
4.38 -0.127037 -0.1276
4.375 -0.158495 -0.158504
4.37 -0.139487 -0.139013
4.365 -0.0788425 -0.0780091
4.36 0.00153851 0.00261864
4.355 0.0776318 0.0788964
4.35 0.130104 0.131532
4.345 0.146605 0.148186
4.34 0.122329 0.124019
4.335 0.061472 0.0631535
4.33 -0.0212049 -0.0197239
4.325 -0.101428 -0.100351
4.32 -0.151601 -0.151101
4.315 -0.153612 -0.153777
4.31 -0.108269 -0.109082
4.305 -0.0332642 -0.0346446
4.3 0.0470798 0.0452455
4.295 0.111016 0.108865
4.29 0.143241 0.140947
4.285 0.135791 0.133563
4.28 0.0891296 0.0871985
4.275 0.0136129 0.0121878
4.27 -0.0700924 -0.0708934
4.265 -0.134789 -0.134947
4.26 -0.157159 -0.156745
4.255 -0.129791 -0.128949
4.25 -0.0642448 -0.0631316
4.245 0.0166135 0.0178702
4.24 0.0892933 0.0906095
4.235 0.135682 0.136987
4.23 0.144836 0.146048
4.225 0.113633 0.114662
4.22 0.0481909 0.048955
4.215 -0.0349971 -0.0345214
4.21 -0.110924 -0.110699
4.205 -0.153221 -0.153214
4.2 -0.146678 -0.146867
4.195 -0.0951121 -0.0954847
4.19 -0.0179048 -0.0184385
4.185 0.0606166 0.0599656
4.18 0.119687 0.118988
4.175 0.145355 0.144717
4.17 0.131182 0.130742
4.165 0.0792978 0.0791981
4.16 0.00162834 0.00196852
4.155 -0.0803711 -0.0796382
4.15 -0.139854 -0.138859
4.145 -0.155429 -0.154373
4.14 -0.122256 -0.121349
4.135 -0.0538426 -0.0532142
4.13 0.0263439 0.0266301
4.125 0.0954062 0.0953528
4.12 0.136476 0.136106
4.115 0.14001 0.139347
4.11 0.104269 0.103342
4.105 0.0365352 0.0353787
4.1 -0.0458953 -0.0472294
4.095 -0.117862 -0.119318
4.09 -0.154076 -0.155608
4.085 -0.141459 -0.143
4.08 -0.0859542 -0.0874028
4.075 -0.0081678 -0.00940151
4.07 0.0677362 0.0668256
4.065 0.122027 0.121546
4.06 0.142172 0.142248
4.055 0.12314 0.123888
4.05 0.0682556 0.0697354
4.045 -0.00963694 -0.00748627
4.04 -0.0886816 -0.0860785
4.035 -0.142415 -0.139585
4.03 -0.151234 -0.14844
4.025 -0.11273 -0.110251
4.02 -0.0421542 -0.040206
4.015 0.0366958 0.0379568
4.01 0.101772 0.102237
4.005 0.137585 0.137174
4 0.135982 0.134659
3.995 0.0963608 0.0941972
3.99 0.0269255 0.0241364
3.985 -0.054363 -0.057421
3.98 -0.122333 -0.12532
3.975 -0.152902 -0.155588
3.97 -0.135187 -0.137444
3.965 -0.0771618 -0.0789396
3.96 -0.000101146 -0.00135121
3.955 0.0725269 0.0718834
3.95 0.122394 0.122474
3.945 0.138434 0.139365
3.94 0.116603 0.118454
3.935 0.0605775 0.06326
3.93 -0.0166751 -0.0134335
3.925 -0.0932881 -0.0898368
3.92 -0.143312 -0.139936
3.915 -0.148505 -0.14546
3.91 -0.108091 -0.105597
3.905 -0.0382036 -0.0364407
3.9 0.0377449 0.0386516
3.895 0.098916 0.0988978
3.89 0.131232 0.130283
3.885 0.127623 0.125808
3.88 0.0879641 0.0854271
3.875 0.0203127 0.0172743
3.87 -0.0579697 -0.0612484
3.865 -0.122471 -0.125757
3.86 -0.150119 -0.15323
3.855 -0.130988 -0.133798
3.85 -0.0736134 -0.0760502
3.845 0.000923313 -0.00107485
3.84 0.0700515 0.0686028
3.835 0.116566 0.115817
3.83 0.130387 0.130479
3.825 0.108133 0.109153
3.82 0.0537942 0.0557201
3.815 -0.0199234 -0.0172078
3.81 -0.0922826 -0.0889873
3.805 -0.138779 -0.135176
3.8 -0.142382 -0.13876
3.795 -0.102571 -0.099201
3.79 -0.0349562 -0.0320342
3.785 0.0378559 0.0402069
3.78 0.0958563 0.0975552
3.775 0.125666 0.12667
3.77 0.120824 0.121123
3.765 0.0817589 0.0813464
3.76 0.0166617 0.0155361
3.755 -0.0579674 -0.0597619
3.75 -0.119322 -0.121678
3.745 -0.145628 -0.148392
3.74 -0.127349 -0.130415
3.735 -0.0723182 -0.075579
3.73 -0.000672239 -0.00400275
3.725 0.0657217 0.0625099
3.72 0.110108 0.107251
3.715 0.122794 0.120538
3.71 0.100916 0.0995094
3.705 0.048849 0.0484935
3.7 -0.0212999 -0.0205011
3.695 -0.0904793 -0.0886538
3.69 -0.135732 -0.133256
3.685 -0.140345 -0.137599
3.68 -0.102916 -0.100104
3.675 -0.0380655 -0.0352468
3.67 0.0322057 0.0350273
3.665 0.0881252 0.0909159
3.66 0.116472 0.119147
3.655 0.111203 0.113626
3.65 0.0733843 0.0753619
3.645 0.0114426 0.0127317
3.64 -0.0590472 -0.0586433
3.635 -0.116862 -0.117346
3.63 -0.141359 -0.14262
3.625 -0.123074 -0.125001
3.62 -0.069291 -0.0718102
3.615 0.000399727 -0.00268701
3.61 0.0644695 0.0608399
3.605 0.106389 0.10227
3.6 0.116862 0.112386
3.595 0.0937281 0.0892205
3.59 0.0421865 0.0382299
3.585 -0.0255627 -0.0282493
3.58 -0.0914226 -0.0923273
3.575 -0.133953 -0.132992
3.57 -0.137475 -0.134812
3.565 -0.10077 -0.0966787
3.56 -0.0378854 -0.0326687
3.555 0.0299457 0.0360087
3.55 0.0836647 0.0902894
3.545 0.110711 0.11757
3.54 0.105457 0.112143
3.535 0.0687797 0.0747574
3.53 0.00843733 0.0130865
3.525 -0.0606817 -0.0578465
3.52 -0.118059 -0.117233
3.515 -0.143749 -0.144937
3.51 -0.128401 -0.131519
3.505 -0.0786917 -0.0835659
3.5 -0.0130731 -0.0194591
3.495 0.0481755 0.0406132
3.49 0.0896403 0.0813721
3.485 0.102659 0.094292
3.48 0.0845712 0.0767706
3.475 0.0388186 0.0321788
3.47 -0.0243459 -0.029464
3.465 -0.088014 -0.0915359
3.46 -0.130856 -0.132818
3.455 -0.137171 -0.13755
3.45 -0.105024 -0.103868
3.445 -0.0471276 -0.0445711
3.44 0.01665 0.0204305
3.435 0.0682612 0.0730574
3.43 0.095792 0.101342
3.425 0.0938777 0.0998349
3.42 0.0629379 0.0688761
3.415 0.00968041 0.0151486
3.41 -0.0525314 -0.0478672
3.405 -0.105108 -0.101501
3.4 -0.129492 -0.127208
3.395 -0.116451 -0.115708
3.39 -0.0711886 -0.072008
3.385 -0.0101787 -0.0125184
3.38 0.04752 0.0437785
3.375 0.087023 0.0820828
3.37 0.0998905 0.0940762
3.365 0.083712 0.0774961
3.36 0.0418201 0.0358167
3.355 -0.0161943 -0.0213062
3.35 -0.0751439 -0.0787425
3.345 -0.116102 -0.117642
3.34 -0.124506 -0.123674
3.335 -0.0975044 -0.094402
3.33 -0.0453587 -0.0403714
3.325 0.0140148 0.0204497
3.32 0.0633825 0.0708749
3.315 0.0909704 0.0991325
3.31 0.091457 0.0998017
3.305 0.0649487 0.0728422
3.3 0.0171477 0.0238565
3.295 -0.040687 -0.0358805
3.29 -0.0925452 -0.0902156
3.285 -0.121183 -0.121726
3.28 -0.116208 -0.119734
3.275 -0.0798824 -0.0861443
3.27 -0.0255843 -0.0339977
3.265 0.0288486 0.018977
3.26 0.0685707 0.0580079
3.255 0.0848501 0.0744494
3.25 0.0749717 0.0656315
3.245 0.0414322 0.0339371
3.24 -0.00820206 -0.0134072
3.235 -0.0614215 -0.0642979
3.23 -0.101784 -0.102656
3.225 -0.114608 -0.113848
3.22 -0.0942925 -0.09211
3.215 -0.048252 -0.0448429
3.21 0.00735507 0.0118475
3.205 0.055331 0.0607254
3.2 0.0831449 0.0891278
3.195 0.0850076 0.09112
3.19 0.0614337 0.0671701
3.185 0.0187248 0.0237001
3.18 -0.0321675 -0.0281598
3.175 -0.077466 -0.0743988
3.17 -0.102061 -0.0998056
3.165 -0.096345 -0.0948463
3.16 -0.0612621 -0.0605095
3.155 -0.00875769 -0.00879746
3.15 0.0440557 0.0431428
3.145 0.082031 0.0801267
3.14 0.0960263 0.0930497
3.135 0.0836936 0.0797635
3.13 0.04848 0.0440648
3.125 -0.000914688 -0.00494372
3.12 -0.0520143 -0.0546425
3.115 -0.0905611 -0.0912336
3.11 -0.103794 -0.102413
3.105 -0.0865278 -0.0833153
3.1 -0.0444249 -0.0397115
3.095 0.00781874 0.0136222
3.09 0.0541375 0.0605933
3.085 0.0827763 0.0894328
3.08 0.0881124 0.0944752
3.075 0.0694896 0.0749777
3.07 0.0303205 0.0342674
3.065 -0.0210229 -0.0192789
3.06 -0.0714752 -0.0722293
3.055 -0.104718 -0.107871
3.05 -0.109537 -0.114818
3.045 -0.0850005 -0.0920737
3.04 -0.0409964 -0.0494216
3.035 0.007026 -0.00219598
3.03 0.0454259 0.0361291
3.025 0.0660523 0.0575994
3.02 0.0658162 0.0591806
3.015 0.0448113 0.0407239
3.01 0.00675716 0.0054546
3.005 -0.0395061 -0.0384644
3 -0.0797751 -0.0772258
2.995 -0.099405 -0.0960155
2.99 -0.0910482 -0.087131
2.985 -0.0586796 -0.0544536
2.98 -0.0147648 -0.0104587
2.975 0.0263902 0.0304552
2.97 0.0543055 0.0576931
2.965 0.0638879 0.0661052
2.96 0.054267 0.0549263
2.955 0.027548 0.0265399
2.95 -0.00992724 -0.012272
2.945 -0.0476793 -0.0505652
2.94 -0.0728026 -0.0755219
2.935 -0.0759284 -0.0782086
2.93 -0.0557277 -0.0575058
2.925 -0.01979 -0.0211407
2.92 0.0195049 0.0185174
2.915 0.0508793 0.0503031
2.91 0.0675167 0.0675005
2.905 0.0670685 0.0677848
2.9 0.050168 0.0517369
2.895 0.0201358 0.0226268
2.89 -0.0161265 -0.012694
2.885 -0.0482198 -0.0437356
2.88 -0.0650396 -0.0592454
2.875 -0.0608277 -0.0537173
2.87 -0.0376558 -0.0295915
2.865 -0.00446764 0.00401467
2.86 0.027834 0.0361575
2.855 0.0509129 0.0585639
2.85 0.0607309 0.067281
2.845 0.0566943 0.0617817
2.84 0.0400055 0.043243
2.835 0.0136232 0.0146222
2.83 -0.0171566 -0.0187556
2.825 -0.0433277 -0.0477876
2.82 -0.0554252 -0.0627544
2.815 -0.0488802 -0.0586262
2.81 -0.0269464 -0.0383367
2.805 0.00132835 -0.0106841
2.8 0.0264898 0.0150322
2.795 0.0423246 0.0326204
2.79 0.0465824 0.0397146
2.785 0.0398297 0.0365856
2.78 0.0241056 0.0248243
2.775 0.00250959 0.00686814
2.77 -0.0195306 -0.0122749
2.765 -0.0336599 -0.0244761
2.76 -0.0331276 -0.0230595
2.755 -0.0168066 -0.00654648
2.75 0.00886671 0.0187769
2.745 0.0339126 0.0429447
2.74 0.0497931 0.0573453
2.735 0.0522389 0.0576823
2.73 0.041631 0.0444961
2.725 0.0218865 0.0220108
2.72 -0.00137627 -0.00363192
2.715 -0.0224596 -0.0263643
2.71 -0.03462 -0.0392799
2.705 -0.0327033 -0.0372683
2.7 -0.0159661 -0.0199333
2.695 0.0101442 0.00698038
2.69 0.0365903 0.0342422
2.685 0.0546431 0.0529746
2.68 0.0591846 0.0580073
2.675 0.0495581 0.0487772
2.67 0.0290833 0.028963
2.665 0.00349331 0.0045395
2.66 -0.0205423 -0.0178862
2.655 -0.0367719 -0.032719
2.65 -0.04027 -0.0354465
2.645 -0.0297771 -0.0249757
2.64 -0.00943838 -0.00541648
2.635 0.0134548 0.0161929
2.63 0.0319202 0.0330599
2.625 0.0414837 0.0408542
2.62 0.0410622 0.0385584
2.615 0.0322588 0.0276406
2.61 0.0188131 0.0116811
2.605 0.00585598 -0.00426994
2.6 -0.00173008 -0.0150681
2.595 -0.00199395 -0.0180298
2.59 0.00447386 -0.0129888
2.585 0.0149175 -0.0023971
2.58 0.0261152 0.010386
2.575 0.0361611 0.0230065
2.57 0.0447997 0.0349852
2.565 0.0526073 0.0468731
2.56 0.0598226 0.0596039
2.555 0.0576394 0.0707918
2.55 0.03745 0.0808654
2.545 0.0844115 0.166415
2.54 0.118753 0.263098
2.535 0.0979855 0.298567
2.53 0.0704685 0.290759
2.525 0.0434029 0.256137
2.52 0.0133293 0.189529
2.515 -0.00428254 -0.0373817
2.51 -0.00380726 -11.7219
2.505 0.545391 -4075.76
2.5 -32.897 -1878.75
2.495 -187191 9.24568e+09
2.49 -0.209136 -11.0033
2.485 -0.209329 -10.9875
2.48 -0.209498 -10.9717
2.475 -0.209642 -10.956
2.47 -0.209762 -10.9402
2.465 -0.209857 -10.9245
2.46 -0.209927 -10.9088
2.455 -0.209973 -10.8931
2.45 -0.209995 -10.8774
2.445 -0.209991 -10.8618
2.44 -0.209964 -10.8461
2.435 -0.209911 -10.8304
2.43 -0.209835 -10.8146
2.425 -0.209734 -10.7989
2.42 -0.209608 -10.7832
2.415 -0.209458 -10.7674
2.41 -0.209284 -10.7516
2.405 -0.209086 -10.7358
2.4 -0.208864 -10.7199
2.395 -0.208617 -10.704
2.39 -0.208346 -10.6881
2.385 -0.208052 -10.6721
2.38 -0.207733 -10.656
2.375 -0.207391 -10.6399
2.37 -0.207025 -10.6237
2.365 -0.206636 -10.6074
2.36 -0.206223 -10.5911
2.355 -0.205786 -10.5747
2.35 -0.205326 -10.5582
2.345 -0.204843 -10.5416
2.34 -0.204337 -10.5249
2.335 -0.203808 -10.5082
2.33 -0.203257 -10.4913
2.325 -0.202682 -10.4743
2.32 -0.202085 -10.4571
2.315 -0.201465 -10.4399
2.31 -0.200824 -10.4225
2.305 -0.20016 -10.405
2.3 -0.199474 -10.3873
2.295 -0.198766 -10.3695
2.29 -0.198037 -10.3516
2.285 -0.197286 -10.3335
2.28 -0.196514 -10.3152
2.275 -0.195721 -10.2967
2.27 -0.194907 -10.2781
2.265 -0.194072 -10.2592
2.26 -0.193217 -10.2402
2.255 -0.192341 -10.221
2.25 -0.191446 -10.2016
2.245 -0.19053 -10.1819
2.24 -0.189595 -10.1621
2.235 -0.18864 -10.142
2.23 -0.187666 -10.1217
2.225 -0.186673 -10.1011
2.22 -0.185662 -10.0803
2.215 -0.184631 -10.0592
2.21 -0.183583 -10.0379
2.205 -0.182516 -10.0163
2.2 -0.181432 -9.99439
2.195 -0.18033 -9.97222
2.19 -0.179212 -9.94976
2.185 -0.178076 -9.927
2.18 -0.176923 -9.90392
2.175 -0.175754 -9.88054
2.17 -0.174569 -9.85682
2.165 -0.173368 -9.83278
2.16 -0.172152 -9.80839
2.155 -0.170921 -9.78366
2.15 -0.169674 -9.75857
2.145 -0.168413 -9.73311
2.14 -0.167138 -9.70728
2.135 -0.165848 -9.68107
2.13 -0.164545 -9.65447
2.125 -0.163229 -9.62748
2.12 -0.1619 -9.60007
2.115 -0.160558 -9.57226
2.11 -0.159204 -9.54402
2.105 -0.157838 -9.51534
2.1 -0.15646 -9.48623
2.095 -0.155071 -9.45667
2.09 -0.153671 -9.42665
2.085 -0.15226 -9.39617
2.08 -0.15084 -9.36521
2.075 -0.149409 -9.33377
2.07 -0.147969 -9.30183
2.065 -0.14652 -9.2694
2.06 -0.145062 -9.23645
2.055 -0.143596 -9.20299
2.05 -0.142121 -9.169
2.045 -0.140639 -9.13447
2.04 -0.13915 -9.0994
2.035 -0.137654 -9.06378
2.03 -0.136152 -9.0276
2.025 -0.134644 -8.99084
2.02 -0.133129 -8.9535
2.015 -0.13161 -8.91558
2.01 -0.130086 -8.87706
2.005 -0.128557 -8.83793
2 -0.127024 -8.79819
1.995 -0.125488 -8.75782
1.99 -0.123948 -8.71683
1.985 -0.122405 -8.67519
1.98 -0.12086 -8.6329
1.975 -0.119312 -8.58996
1.97 -0.117763 -8.54635
1.965 -0.116213 -8.50207
1.96 -0.114662 -8.4571
1.955 -0.11311 -8.41144
1.95 -0.111558 -8.36509
1.945 -0.110006 -8.31802
1.94 -0.108456 -8.27025
1.935 -0.106906 -8.22174
1.93 -0.105358 -8.17251
1.925 -0.103811 -8.12254
1.92 -0.102267 -8.07182
1.915 -0.100726 -8.02035
1.91 -0.0991875 -7.96812
1.905 -0.0976526 -7.91512
1.9 -0.0961217 -7.86134
1.895 -0.0945949 -7.80679
1.89 -0.0930728 -7.75144
1.885 -0.0915556 -7.69529
1.88 -0.0900439 -7.63834
1.875 -0.0885378 -7.58059
1.87 -0.0870379 -7.52201
1.865 -0.0855445 -7.46262
1.86 -0.0840579 -7.4024
1.855 -0.0825786 -7.34134
1.85 -0.0811068 -7.27945
1.845 -0.0796429 -7.21671
1.84 -0.0781872 -7.15312
1.835 -0.0767402 -7.08868
1.83 -0.075302 -7.02338
1.825 -0.0738732 -6.95722
1.82 -0.0724539 -6.89019
1.815 -0.0710446 -6.82229
1.81 -0.0696454 -6.75351
1.805 -0.0682568 -6.68386
1.8 -0.0668791 -6.61332
1.795 -0.0655125 -6.5419
1.79 -0.0641573 -6.4696
1.785 -0.0628138 -6.3964
1.78 -0.0614823 -6.32231
1.775 -0.060163 -6.24734
1.77 -0.0588563 -6.17147
1.765 -0.0575623 -6.0947
1.76 -0.0562814 -6.01704
1.755 -0.0550137 -5.93849
1.75 -0.0537596 -5.85904
1.745 -0.0525192 -5.77869
1.74 -0.0512927 -5.69745
1.735 -0.0500804 -5.61532
1.73 -0.0488824 -5.5323
1.725 -0.047699 -5.4484
1.72 -0.0465304 -5.3636
1.715 -0.0453766 -5.27793
1.71 -0.044238 -5.19137
1.705 -0.0431146 -5.10394
1.7 -0.0420066 -5.01564
1.695 -0.0409142 -4.92647
1.69 -0.0398374 -4.83644
1.685 -0.0387764 -4.74556
1.68 -0.0377314 -4.65383
1.675 -0.0367023 -4.56126
1.67 -0.0356894 -4.46785
1.665 -0.0346927 -4.37362
1.66 -0.0337123 -4.27857
1.655 -0.0327483 -4.1827
1.65 -0.0318007 -4.08604
1.645 -0.0308695 -3.98859
1.64 -0.0299549 -3.89036
1.635 -0.0290568 -3.79137
1.63 -0.0281753 -3.69162
1.625 -0.0273104 -3.59112
1.62 -0.0264621 -3.48989
1.615 -0.0256304 -3.38795
1.61 -0.0248152 -3.2853
1.605 -0.0240166 -3.18197
1.6 -0.0232346 -3.07796
1.595 -0.022469 -2.9733
1.59 -0.0217198 -2.868
1.585 -0.0209871 -2.76207
1.58 -0.0202706 -2.65554
1.575 -0.0195704 -2.54843
1.57 -0.0188864 -2.44075
1.565 -0.0182184 -2.33253
1.56 -0.0175664 -2.22377
1.555 -0.0169302 -2.11452
1.55 -0.0163098 -2.00478
1.545 -0.0157051 -1.89459
1.54 -0.0151158 -1.78396
1.535 -0.0145419 -1.67292
1.53 -0.0139832 -1.56149
1.525 -0.0134396 -1.44971
1.52 -0.0129108 -1.33759
1.515 -0.0123969 -1.22516
1.51 -0.0118975 -1.11245
1.505 -0.0114125 -0.999488
1.5 -0.0109417 -0.886306
1.495 -0.0104849 -0.772931
1.49 -0.010042 -0.659394
1.485 -0.00961269 -0.545726
1.48 -0.00919683 -0.431959
1.475 -0.00879419 -0.318125
1.47 -0.00840456 -0.204257
1.465 -0.00802773 -0.0903898
1.46 -0.00766347 0.0234435
1.455 -0.00731156 0.137207
1.45 -0.00697178 0.250866
1.445 -0.00664388 0.364383
1.44 -0.00632765 0.477722
1.435 -0.00602284 0.590845
1.43 -0.00572921 0.703714
1.425 -0.00544653 0.81629
1.42 -0.00517455 0.928534
1.415 -0.00491303 1.04041
1.41 -0.00466172 1.15187
1.405 -0.00442039 1.26288
1.4 -0.00418878 1.37339
1.395 -0.00396665 1.48337
1.39 -0.00375375 1.59277
1.385 -0.00354984 1.70155
1.38 -0.00335466 1.80967
1.375 -0.00316798 1.91709
1.37 -0.00298955 2.02375
1.365 -0.00281913 2.12962
1.36 -0.00265648 2.23465
1.355 -0.00250135 2.3388
1.35 -0.00235351 2.44202
1.345 -0.00221273 2.54427
1.34 -0.00207876 2.6455
1.335 -0.00195139 2.74567
1.33 -0.00183038 2.84474
1.325 -0.0017155 2.94265
1.32 -0.00160654 3.03936
1.315 -0.00150327 3.13484
1.31 -0.00140549 3.22902
1.305 -0.00131297 3.32188
1.3 -0.00122551 3.41336
1.295 -0.00114292 3.50342
1.29 -0.00106498 3.59201
1.285 -0.000991504 3.6791
1.28 -0.0009223 3.76463
1.275 -0.00085718 3.84857
1.27 -0.000795963 3.93087
1.265 -0.000738471 4.0115
1.26 -0.00068453 4.0904
1.255 -0.000633972 4.16755
1.25 -0.000586634 4.24289
1.245 -0.000542356 4.3164
1.24 -0.000500985 4.38803
1.235 -0.000462372 4.45774
1.23 -0.000426372 4.52551
1.225 -0.000392845 4.59129
1.22 -0.000361658 4.65505
1.215 -0.00033268 4.71676
1.21 -0.000305787 4.77639
1.205 -0.000280858 4.8339
1.2 -0.000257778 4.88927
1.195 -0.000236436 4.94246
1.19 -0.000216727 4.99346
1.185 -0.000198547 5.04224
1.18 -0.000181802 5.08878
1.175 -0.000166397 5.13305
1.17 -0.000152245 5.17504
1.165 -0.000139262 5.21472
1.16 -0.000127368 5.25209
1.155 -0.000116486 5.28712
1.15 -0.000106546 5.31981
1.145 -9.74786e-05 5.35015
1.14 -8.922e-05 5.37812
1.135 -8.17096e-05 5.40373
1.13 -7.489e-05 5.42696
1.125 -6.87075e-05 5.44783
1.12 -6.31116e-05 5.46632
1.115 -5.80547e-05 5.48245
1.11 -5.34926e-05 5.49622
1.105 -4.93837e-05 5.50763
1.1 -4.56894e-05 5.5167
1.095 -4.23734e-05 5.52344
1.09 -3.94022e-05 5.52787
1.085 -3.67447e-05 5.53
1.08 -3.43721e-05 5.52985
1.075 -3.22575e-05 5.52746
1.07 -3.03763e-05 5.52283
1.065 -2.87059e-05 5.516
1.06 -2.72253e-05 5.50701
1.055 -2.59154e-05 5.49588
1.05 -2.47586e-05 5.48265
1.045 -2.37388e-05 5.46735
1.04 -2.28415e-05 5.45004
1.035 -2.20533e-05 5.43074
1.03 -2.13622e-05 5.4095
1.025 -2.07571e-05 5.38638
1.02 -2.02283e-05 5.36142
1.015 -1.97669e-05 5.33467
1.01 -1.93648e-05 5.30618
1.005 -1.90148e-05 5.27602
1 -1.87107e-05 5.24423
0.995 -1.84466e-05 5.21088
0.99 -1.82175e-05 5.17603
0.985 -1.80189e-05 5.13974
0.98 -1.78468e-05 5.10207
0.975 -1.76978e-05 5.06308
0.97 -1.75688e-05 5.02285
0.965 -1.74571e-05 4.98144
0.96 -1.73604e-05 4.93892
0.955 -1.72768e-05 4.89535
0.95 -1.72044e-05 4.85081
0.945 -1.71418e-05 4.80537
0.94 -1.70878e-05 4.75909
0.935 -1.70412e-05 4.71205
0.93 -1.70011e-05 4.66431
0.925 -1.69669e-05 4.61594
0.92 -1.69379e-05 4.56701
0.915 -1.69135e-05 4.5176
0.91 -1.68933e-05 4.46776
0.905 -1.68771e-05 4.41757
0.9 -1.68646e-05 4.36708
0.895 -1.68555e-05 4.31637
0.89 -1.68497e-05 4.26549
0.885 -1.6847e-05 4.2145
0.88 -1.68475e-05 4.16347
0.875 -1.68511e-05 4.11244
0.87 -1.68576e-05 4.06147
0.865 -1.68672e-05 4.01061
0.86 -1.68798e-05 3.95991
0.855 -1.68953e-05 3.90941
0.85 -1.69139e-05 3.85916
0.845 -1.69355e-05 3.80919
0.84 -1.69601e-05 3.75955
0.835 -1.69878e-05 3.71025
0.83 -1.70185e-05 3.66134
0.825 -1.70522e-05 3.61283
0.82 -1.70889e-05 3.56475
0.815 -1.71286e-05 3.51711
0.81 -1.71712e-05 3.46993
0.805 -1.72166e-05 3.42322
0.8 -1.72648e-05 3.37699
0.795 -1.73158e-05 3.33123
0.79 -1.73693e-05 3.28594
0.785 -1.74253e-05 3.24112
0.78 -1.74837e-05 3.19677
0.775 -1.75443e-05 3.15286
0.77 -1.76069e-05 3.10938
0.765 -1.76713e-05 3.06631
0.76 -1.77374e-05 3.02363
0.755 -1.78049e-05 2.98132
0.75 -1.78735e-05 2.93933
0.745 -1.7943e-05 2.89765
0.74 -1.80132e-05 2.85623
0.735 -1.80837e-05 2.81504
0.73 -1.81543e-05 2.77404
0.725 -1.82245e-05 2.7332
0.72 -1.82942e-05 2.69246
0.715 -1.83628e-05 2.65179
0.71 -1.84302e-05 2.61114
0.705 -1.84958e-05 2.57047
0.7 -1.85594e-05 2.52974
0.695 -1.86205e-05 2.4889
0.69 -1.86788e-05 2.4479
0.685 -1.87339e-05 2.40671
0.68 -1.87854e-05 2.36529
0.675 -1.8833e-05 2.32359
0.67 -1.88761e-05 2.28158
0.665 -1.89146e-05 2.23923
0.66 -1.89479e-05 2.1965
0.655 -1.89759e-05 2.15336
0.65 -1.8998e-05 2.1098
0.645 -1.90141e-05 2.06579
0.64 -1.90237e-05 2.02132
0.635 -1.90267e-05 1.97637
0.63 -1.90227e-05 1.93094
0.625 -1.90115e-05 1.88502
0.62 -1.8993e-05 1.83864
0.615 -1.89668e-05 1.79178
0.61 -1.89329e-05 1.74448
0.605 -1.88911e-05 1.69675
0.6 -1.88414e-05 1.64863
0.595 -1.87835e-05 1.60015
0.59 -1.87176e-05 1.55135
0.585 -1.86435e-05 1.50229
0.58 -1.85613e-05 1.45303
0.575 -1.84711e-05 1.40361
0.57 -1.83728e-05 1.35413
0.565 -1.82667e-05 1.30465
0.56 -1.81529e-05 1.25526
0.555 -1.80314e-05 1.20605
0.55 -1.79026e-05 1.15711
0.545 -1.77666e-05 1.10856
0.54 -1.76237e-05 1.06049
0.535 -1.74742e-05 1.01303
0.53 -1.73183e-05 0.966296
0.525 -1.71564e-05 0.920406
0.52 -1.69888e-05 0.875492
0.515 -1.68159e-05 0.831684
0.51 -1.6638e-05 0.789119
0.505 -1.64556e-05 0.747932
0.5 -1.62691e-05 0.708262
0.495 -1.60789e-05 0.670247
0.49 -1.58855e-05 0.634027
0.485 -1.56894e-05 0.599738
0.48 -1.5491e-05 0.567516
0.475 -1.52908e-05 0.537492
0.47 -1.50893e-05 0.509793
0.465 -1.48871e-05 0.484541
0.46 -1.46846e-05 0.461848
0.455 -1.44824e-05 0.441822
0.45 -1.4281e-05 0.424557
0.445 -1.40809e-05 0.410136
0.44 -1.38827e-05 0.39863
0.435 -1.36867e-05 0.390095
0.43 -1.34936e-05 0.38457
0.425 -1.33037e-05 0.382074
0.42 -1.31175e-05 0.38261
0.415 -1.29353e-05 0.386155
0.41 -1.27577e-05 0.392664
0.405 -1.25848e-05 0.40207
0.4 -1.24169e-05 0.414274
0.395 -1.22544e-05 0.429154
0.39 -1.20972e-05 0.446557
0.385 -1.19454e-05 0.466297
0.38 -1.17992e-05 0.488162
0.375 -1.16583e-05 0.511905
0.37 -1.15227e-05 0.537248
0.365 -1.1392e-05 0.563882
0.36 -1.1266e-05 0.591467
0.355 -1.1144e-05 0.619634
0.35 -1.10257e-05 0.647986
0.345 -1.09104e-05 0.6761
0.34 -1.07973e-05 0.70353
0.335 -1.06856e-05 0.729814
0.33 -1.05746e-05 0.754473
0.325 -1.04631e-05 0.777022
0.32 -1.03503e-05 0.796972
0.315 -1.02352e-05 0.813837
0.31 -1.01166e-05 0.827145
0.305 -9.99374e-06 0.836444
0.3 -9.86548e-06 0.841308
0.295 -9.73097e-06 0.841354
0.29 -9.58939e-06 0.836245
0.285 -9.44006e-06 0.825702
0.28 -9.28243e-06 0.809516
0.275 -9.11611e-06 0.787557
0.27 -8.94094e-06 0.75978
0.265 -8.75695e-06 0.726239
0.26 -8.56442e-06 0.68709
0.255 -8.36387e-06 0.642599
0.25 -8.15607e-06 0.593142
0.245 -7.94204e-06 0.539211
0.24 -7.72304e-06 0.481411
0.235 -7.50056e-06 0.420453
0.23 -7.2763e-06 0.357146
0.225 -7.05211e-06 0.29239
0.22 -6.82997e-06 0.227153
0.215 -6.61196e-06 0.162459
0.21 -6.40016e-06 0.099358
0.205 -6.19662e-06 0.0389052
0.2 -6.00329e-06 -0.0178724
0.195 -5.82195e-06 -0.0700049
0.19 -5.65414e-06 -0.116613
0.185 -5.50106e-06 -0.15694
0.18 -5.36356e-06 -0.190381
0.175 -5.24202e-06 -0.216513
0.17 -5.13631e-06 -0.235114
0.165 -5.04581e-06 -0.24618
0.16 -4.96928e-06 -0.249936
0.155 -4.90496e-06 -0.246827
0.15 -4.85055e-06 -0.237506
0.145 -4.8033e-06 -0.222804
0.14 -4.76018e-06 -0.203675
0.135 -4.71812e-06 -0.18111
0.13 -4.67449e-06 -0.156003
0.125 -4.62784e-06 -0.128951
0.12 -4.57901e-06 -0.0999689
0.115 -4.53261e-06 -0.0681248
0.11 -4.49861e-06 -0.0311544
0.105 -4.49339e-06 0.0147927
0.1 -4.53896e-06 0.0750055
0.095 -4.65893e-06 0.155287
0.09 -4.87006e-06 0.259914
0.085 -5.17066e-06 0.388408
0.08 -5.53128e-06 0.531695
0.075 -5.8977e-06 0.669073
0.07 -6.21247e-06 0.76818
0.065 -6.43937e-06 0.790095
0.06 -6.53872e-06 0.700256
0.055 -6.34153e-06 0.482856
0.05 -5.38902e-06 0.152725
0.045 -3.00788e-06 -0.242988
0.04 1.11261e-06 -0.636055
0.035 6.09995e-06 -0.950706
0.03 9.78771e-06 -1.1047
0.025 1.00687e-05 -1.0203
0.02 6.95068e-06 -0.703135
0.015 3.05984e-06 -0.328205
0.01 4.99695e-07 -0.0559362
0.005 -5.69217e-07 0.0639563
-1.63468e-13 -8.8895e-10 9.9881e-05


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda2.0Nc1Quantum/GApOneLoop.txt <==
-22.3723 -0.00200393 8.98431e-06
-22.1768 -0.00203952 9.22497e-06
-22.0165 -0.00206942 9.42877e-06
-21.8747 -0.00209643 9.61418e-06
-21.7448 -0.00212162 9.78816e-06
-21.6237 -0.00214553 9.95427e-06
-21.5093 -0.00216849 1.01146e-05
-21.4004 -0.0021907 1.02706e-05
-21.2959 -0.00221232 1.04232e-05
-21.1952 -0.00223345 1.05731e-05
-21.0979 -0.00225418 1.07208e-05
-21.0034 -0.00227458 1.08668e-05
-20.9115 -0.00229468 1.10113e-05
-20.8219 -0.00231454 1.11548e-05
-20.7344 -0.00233419 1.12973e-05
-20.6487 -0.00235366 1.14391e-05
-20.5648 -0.00237298 1.15804e-05
-20.4825 -0.00239216 1.17212e-05
-20.4016 -0.00241122 1.18618e-05
-20.3222 -0.00243019 1.20022e-05
-20.244 -0.00244907 1.21425e-05
-20.1669 -0.00246788 1.22829e-05
-20.091 -0.00248664 1.24233e-05
-20.0162 -0.00250534 1.25639e-05
-19.9423 -0.002524 1.27047e-05
-19.8694 -0.00254263 1.28458e-05
-19.7974 -0.00256124 1.29873e-05
-19.7262 -0.00257983 1.31291e-05
-19.6558 -0.00259841 1.32714e-05
-19.5862 -0.00261699 1.34142e-05
-19.5173 -0.00263557 1.35575e-05
-19.4491 -0.00265416 1.37014e-05
-19.3816 -0.00267276 1.38458e-05
-19.3147 -0.00269137 1.3991e-05
-19.2484 -0.00271001 1.41367e-05
-19.1828 -0.00272868 1.42832e-05
-19.1177 -0.00274737 1.44305e-05
-19.0531 -0.0027661 1.45785e-05
-18.9891 -0.00278486 1.47273e-05
-18.9255 -0.00280367 1.48769e-05
-18.8625 -0.00282251 1.50274e-05
-18.8 -0.00284141 1.51788e-05
-18.7379 -0.00286035 1.5331e-05
-18.6762 -0.00287935 1.54842e-05
-18.615 -0.0028984 1.56384e-05
-18.5542 -0.00291751 1.57936e-05
-18.4938 -0.00293668 1.59497e-05
-18.4338 -0.00295592 1.61069e-05
-18.3742 -0.00297522 1.62651e-05
-18.3149 -0.00299458 1.64244e-05
-18.256 -0.00301402 1.65849e-05
-18.1975 -0.00303353 1.67464e-05
-18.1393 -0.00305311 1.69091e-05
-18.0815 -0.00307277 1.70729e-05
-18.0239 -0.00309251 1.7238e-05
-17.9667 -0.00311233 1.74042e-05
-17.9098 -0.00313224 1.75717e-05
-17.8532 -0.00315223 1.77404e-05
-17.7969 -0.0031723 1.79104e-05
-17.7408 -0.00319246 1.80818e-05
-17.6851 -0.00321272 1.82544e-05
-17.6296 -0.00323307 1.84284e-05
-17.5744 -0.00325351 1.86037e-05
-17.5195 -0.00327405 1.87804e-05
-17.4648 -0.00329468 1.89586e-05
-17.4104 -0.00331542 1.91381e-05
-17.3562 -0.00333626 1.93192e-05
-17.3022 -0.0033572 1.95017e-05
-17.2485 -0.00337825 1.96857e-05
-17.195 -0.0033994 1.98712e-05
-17.1418 -0.00342067 2.00582e-05
-17.0887 -0.00344204 2.02469e-05
-17.0359 -0.00346353 2.04371e-05
-16.9833 -0.00348513 2.06289e-05
-16.9309 -0.00350685 2.08224e-05
-16.8787 -0.00352868 2.10175e-05
-16.8268 -0.00355064 2.12143e-05
-16.775 -0.00357271 2.14128e-05
-16.7234 -0.00359491 2.1613e-05
-16.672 -0.00361723 2.1815e-05
-16.6208 -0.00363968 2.20188e-05
-16.5697 -0.00366226 2.22244e-05
-16.5189 -0.00368497 2.24318e-05
-16.4682 -0.00370781 2.2641e-05
-16.4177 -0.00373078 2.28522e-05
-16.3674 -0.00375389 2.30652e-05
-16.3172 -0.00377713 2.32802e-05
-16.2672 -0.00380052 2.34972e-05
-16.2174 -0.00382404 2.37161e-05
-16.1677 -0.00384771 2.3937e-05
-16.1182 -0.00387152 2.416e-05
-16.0689 -0.00389548 2.4385e-05
-16.0197 -0.00391958 2.46122e-05
-15.9706 -0.00394384 2.48414e-05
-15.9217 -0.00396825 2.50729e-05
-15.873 -0.00399281 2.53065e-05
-15.8243 -0.00401752 2.55423e-05
-15.7759 -0.00404239 2.57803e-05
-15.7276 -0.00406743 2.60206e-05
-15.6794 -0.00409262 2.62633e-05
-15.6313 -0.00411797 2.65082e-05
-15.5834 -0.0041435 2.67556e-05
-15.5356 -0.00416918 2.70053e-05
-15.488 -0.00419504 2.72574e-05
-15.4404 -0.00422107 2.7512e-05
-15.393 -0.00424727 2.77691e-05
-15.3458 -0.00427364 2.80288e-05
-15.2986 -0.0043002 2.8291e-05
-15.2516 -0.00432693 2.85557e-05
-15.2047 -0.00435384 2.88232e-05
-15.1579 -0.00438094 2.90933e-05
-15.1112 -0.00440822 2.93661e-05
-15.0647 -0.00443569 2.96416e-05
-15.0182 -0.00446335 2.99199e-05
-14.9719 -0.0044912 3.0201e-05
-14.9257 -0.00451925 3.0485e-05
-14.8796 -0.00454749 3.07719e-05
-14.8336 -0.00457593 3.10617e-05
-14.7877 -0.00460457 3.13544e-05
-14.7419 -0.00463342 3.16502e-05
-14.6962 -0.00466247 3.19491e-05
-14.6506 -0.00469173 3.2251e-05
-14.6052 -0.0047212 3.2556e-05
-14.5598 -0.00475088 3.28643e-05
-14.5145 -0.00478078 3.31758e-05
-14.4693 -0.0048109 3.34905e-05
-14.4243 -0.00484123 3.38085e-05
-14.3793 -0.00487179 3.413e-05
-14.3344 -0.00490258 3.44548e-05
-14.2896 -0.00493359 3.4783e-05
-14.2449 -0.00496483 3.51148e-05
-14.2003 -0.00499631 3.54501e-05
-14.1558 -0.00502802 3.5789e-05
-14.1113 -0.00505998 3.61316e-05
-14.067 -0.00509217 3.64778e-05
-14.0227 -0.00512461 3.68278e-05
-13.9786 -0.00515729 3.71816e-05
-13.9345 -0.00519023 3.75393e-05
-13.8905 -0.00522342 3.79009e-05
-13.8466 -0.00525686 3.82664e-05
-13.8028 -0.00529056 3.8636e-05
-13.759 -0.00532453 3.90097e-05
-13.7153 -0.00535876 3.93875e-05
-13.6718 -0.00539325 3.97694e-05
-13.6283 -0.00542802 4.01557e-05
-13.5848 -0.00546306 4.05462e-05
-13.5415 -0.00549838 4.09412e-05
-13.4982 -0.00553398 4.13406e-05
-13.455 -0.00556987 4.17444e-05
-13.4119 -0.00560604 4.21529e-05
-13.3689 -0.0056425 4.2566e-05
-13.3259 -0.00567926 4.29838e-05
-13.283 -0.00571632 4.34064e-05
-13.2402 -0.00575367 4.38338e-05
-13.1974 -0.00579133 4.42661e-05
-13.1547 -0.0058293 4.47034e-05
-13.1121 -0.00586758 4.51458e-05
-13.0696 -0.00590618 4.55933e-05
-13.0271 -0.0059451 4.60461e-05
-12.9847 -0.00598434 4.65041e-05
-12.9424 -0.0060239 4.69674e-05
-12.9001 -0.0060638 4.74363e-05
-12.8579 -0.00610404 4.79106e-05
-12.8158 -0.00614461 4.83906e-05
-12.7737 -0.00618552 4.88762e-05
-12.7317 -0.00622679 4.93676e-05
-12.6898 -0.0062684 4.98649e-05
-12.6479 -0.00631037 5.03682e-05
-12.6061 -0.00635271 5.08775e-05
-12.5643 -0.0063954 5.13929e-05
-12.5226 -0.00643847 5.19146e-05
-12.481 -0.00648191 5.24425e-05
-12.4394 -0.00652572 5.2977e-05
-12.3979 -0.00656992 5.35179e-05
-12.3565 -0.00661451 5.40654e-05
-12.3151 -0.00665949 5.46197e-05
-12.2738 -0.00670487 5.51808e-05
-12.2325 -0.00675065 5.57489e-05
-12.1913 -0.00679684 5.6324e-05
-12.1501 -0.00684344 5.69062e-05
-12.109 -0.00689046 5.74957e-05
-12.068 -0.0069379 5.80926e-05
-12.027 -0.00698577 5.8697e-05
-11.986 -0.00703407 5.9309e-05
-11.9452 -0.00708282 5.99287e-05
-11.9043 -0.007132 6.05563e-05
-11.8636 -0.00718164 6.11919e-05
-11.8228 -0.00723174 6.18356e-05
-11.7822 -0.00728229 6.24876e-05
-11.7415 -0.00733332 6.31479e-05
-11.701 -0.00738482 6.38167e-05
-11.6605 -0.0074368 6.44942e-05
-11.62 -0.00748926 6.51805e-05
-11.5796 -0.00754222 6.58757e-05
-11.5392 -0.00759568 6.658e-05
-11.4989 -0.00764964 6.72935e-05
-11.4587 -0.00770412 6.80164e-05
-11.4184 -0.00775912 6.87488e-05
-11.3783 -0.00781464 6.9491e-05
-11.3381 -0.00787069 7.0243e-05
-11.2981 -0.00792729 7.1005e-05
-11.2581 -0.00798443 7.17772e-05
-11.2181 -0.00804213 7.25598e-05
-11.1781 -0.00810039 7.33529e-05
-11.1383 -0.00815922 7.41567e-05
-11.0984 -0.00821863 7.49714e-05
-11.0586 -0.00827862 7.57972e-05
-11.0189 -0.0083392 7.66343e-05
-10.9792 -0.00840039 7.74828e-05
-10.9395 -0.00846219 7.8343e-05
-10.8999 -0.0085246 7.9215e-05
-10.8603 -0.00858764 8.00992e-05
-10.8208 -0.00865132 8.09956e-05
-10.7813 -0.00871564 8.19045e-05
-10.7418 -0.00878061 8.28261e-05
-10.7024 -0.00884625 8.37606e-05
-10.6631 -0.00891255 8.47083e-05
-10.6238 -0.00897954 8.56694e-05
-10.5845 -0.00904721 8.66441e-05
-10.5452 -0.00911559 8.76327e-05
-10.506 -0.00918468 8.86355e-05
-10.4669 -0.00925449 8.96526e-05
-10.4278 -0.00932502 9.06843e-05
-10.3887 -0.0093963 9.1731e-05
-10.3496 -0.00946833 9.27928e-05
-10.3106 -0.00954112 9.387e-05
-10.2717 -0.00961469 9.4963e-05
-10.2328 -0.00968904 9.6072e-05
-10.1939 -0.00976418 9.71973e-05
-10.155 -0.00984014 9.83392e-05
-10.1162 -0.00991691 9.94981e-05
-10.0774 -0.00999451 0.000100674
-10.0387 -0.010073 0.000101868
-10 -0.0101523 0.000103079
-9.96134 -0.0102324 0.000104309
-9.92271 -0.0103135 0.000105557
-9.88412 -0.0103955 0.000106825
-9.84557 -0.0104783 0.000108111
-9.80704 -0.0105621 0.000109417
-9.76856 -0.0106468 0.000110743
-9.73011 -0.0107325 0.00011209
-9.69169 -0.0108191 0.000113457
-9.65331 -0.0109068 0.000114846
-9.61496 -0.0109954 0.000116256
-9.57664 -0.011085 0.000117688
-9.53836 -0.0111756 0.000119143
-9.50011 -0.0112673 0.000120621
-9.46189 -0.0113601 0.000122121
-9.42371 -0.0114539 0.000123646
-9.38556 -0.0115488 0.000125195
-9.34744 -0.0116449 0.000126769
-9.30935 -0.011742 0.000128369
-9.2713 -0.0118403 0.000129994
-9.23327 -0.0119398 0.000131645
-9.19528 -0.0120405 0.000133323
-9.15732 -0.0121423 0.000135029
-9.11939 -0.0122454 0.000136762
-9.08149 -0.0123497 0.000138524
-9.04362 -0.0124553 0.000140316
-9.00578 -0.0125622 0.000142137
-8.96797 -0.0126703 0.000143988
-8.93019 -0.0127798 0.00014587
-8.89244 -0.0128907 0.000147785
-8.85471 -0.0130029 0.000149731
-8.81702 -0.0131165 0.00015171
-8.77936 -0.0132315 0.000153723
-8.74172 -0.013348 0.000155771
-8.70412 -0.0134659 0.000157854
-8.66654 -0.0135853 0.000159972
-8.62899 -0.0137062 0.000162128
-8.59146 -0.0138287 0.000164321
-8.55397 -0.0139528 0.000166552
-8.5165 -0.0140784 0.000168822
-8.47906 -0.0142057 0.000171133
-8.44165 -0.0143346 0.000173484
-8.40426 -0.0144652 0.000175877
-8.3669 -0.0145975 0.000178313
-8.32956 -0.0147315 0.000180793
-8.29226 -0.0148673 0.000183318
-8.25497 -0.0150049 0.000185888
-8.21772 -0.0151444 0.000188505
-8.18049 -0.0152857 0.00019117
-8.14328 -0.015429 0.000193884
-8.1061 -0.0155741 0.000196648
-8.06895 -0.0157213 0.000199463
-8.03182 -0.0158704 0.000202331
-7.99471 -0.0160216 0.000205253
-7.95763 -0.0161749 0.000208229
-7.92058 -0.0163304 0.000211262
-7.88355 -0.0164879 0.000214352
-7.84654 -0.0166477 0.000217501
-7.80955 -0.0168098 0.000220711
-7.77259 -0.0169741 0.000223983
-7.73566 -0.0171408 0.000227318
-7.69874 -0.0173098 0.000230718
-7.66185 -0.0174813 0.000234184
-7.62498 -0.0176552 0.000237719
-7.58814 -0.0178317 0.000241323
-7.55132 -0.0180107 0.000244999
-7.51452 -0.0181924 0.000248749
-7.47774 -0.0183767 0.000252573
-7.44099 -0.0185638 0.000256475
-7.40425 -0.0187536 0.000260456
-7.36754 -0.0189463 0.000264518
-7.33085 -0.0191419 0.000268663
-7.29418 -0.0193404 0.000272894
-7.25754 -0.0195419 0.000277212
-7.22091 -0.0197466 0.00028162
-7.18431 -0.0199543 0.00028612
-7.14772 -0.0201653 0.000290715
-7.11116 -0.0203796 0.000295408
-7.07462 -0.0205972 0.0003002
-7.0381 -0.0208182 0.000305094
-7.00159 -0.0210427 0.000310094
-6.96511 -0.0212707 0.000315201
-6.92865 -0.0215024 0.00032042
-6.89221 -0.0217378 0.000325753
-6.85579 -0.0219771 0.000331204
-6.81938 -0.0222202 0.000336774
-6.783 -0.0224672 0.000342469
-6.74664 -0.0227183 0.000348291
-6.71029 -0.0229736 0.000354244
-6.67397 -0.0232331 0.000360332
-6.63766 -0.0234969 0.000366558
-6.60137 -0.0237652 0.000372927
-6.5651 -0.024038 0.000379443
-6.52885 -0.0243155 0.00038611
-6.49262 -0.0245976 0.000392932
-6.4564 -0.0248847 0.000399914
-6.42021 -0.0251767 0.000407061
-6.38403 -0.0254738 0.000414378
-6.34786 -0.0257761 0.00042187
-6.31172 -0.0260837 0.000429541
-6.27559 -0.0263968 0.000437399
-6.23949 -0.0267155 0.000445448
-6.20339 -0.0270399 0.000453693
-6.16732 -0.0273702 0.000462143
-6.13126 -0.0277065 0.000470802
-6.09522 -0.0280489 0.000479677
-6.05919 -0.0283977 0.000488776
-6.02319 -0.0287529 0.000498105
-5.9872 -0.0291148 0.000507672
-5.95122 -0.0294835 0.000517484
-5.91526 -0.0298591 0.000527549
-5.87932 -0.0302419 0.000537877
-5.84339 -0.0306321 0.000548475
-5.80748 -0.0310297 0.000559352
-5.77158 -0.0314352 0.000570518
-5.7357 -0.0318485 0.000581983
-5.69984 -0.03227 0.000593757
-5.66399 -0.0326999 0.00060585
-5.62815 -0.0331384 0.000618273
-5.59233 -0.0335857 0.000631038
-5.55653 -0.0340421 0.000644157
-5.52074 -0.0345078 0.000657642
-5.48497 -0.0349831 0.000671507
-5.4492 -0.0354683 0.000685765
-5.41346 -0.0359635 0.00070043
-5.37773 -0.0364693 0.000715517
-5.34201 -0.0369857 0.000731041
-5.30631 -0.0375132 0.00074702
-5.27062 -0.038052 0.000763469
-5.23494 -0.0386025 0.000780406
-5.19928 -0.0391651 0.00079785
-5.16363 -0.03974 0.000815821
-5.128 -0.0403278 0.000834338
-5.09237 -0.0409287 0.000853423
-5.05677 -0.0415431 0.000873098
-5.02117 -0.0421716 0.000893387
-4.98559 -0.0428144 0.000914314
-4.95002 -0.0434722 0.000935904
-4.91446 -0.0441453 0.000958185
-4.87892 -0.0448342 0.000981184
-4.84339 -0.0455395 0.00100493
-4.80787 -0.0462616 0.00102946
-4.77237 -0.0470012 0.0010548
-4.73687 -0.0477588 0.00108099
-4.70139 -0.0485351 0.00110806
-4.66592 -0.0493305 0.00113605
-4.63046 -0.0501459 0.00116501
-4.59502 -0.0509819 0.00119497
-4.55958 -0.0518391 0.00122598
-4.52416 -0.0527184 0.00125809
-4.48875 -0.0536206 0.00129134
-4.45335 -0.0545464 0.00132579
-4.41797 -0.0554966 0.0013615
-4.38259 -0.0564723 0.00139852
-4.34722 -0.0574743 0.00143692
-4.31187 -0.0585037 0.00147675
-4.27653 -0.0595613 0.0015181
-4.24119 -0.0606484 0.00156104
-4.20587 -0.061766 0.00160564
-4.17056 -0.0629154 0.00165199
-4.13526 -0.0640977 0.00170017
-4.09997 -0.0653143 0.00175029
-4.06469 -0.0665666 0.00180243
-4.02942 -0.067856 0.00185671
-3.99416 -0.0691841 0.00191324
-3.95891 -0.0705524 0.00197214
-3.92367 -0.0719626 0.00203354
-3.88844 -0.0734165 0.00209757
-3.85322 -0.0749161 0.00216439
-3.81801 -0.0764632 0.00223415
-3.7828 -0.0780601 0.00230702
-3.74761 -0.0797088 0.00238317
-3.71243 -0.0814119 0.00246281
-3.67726 -0.0831716 0.00254613
-3.64209 -0.0849908 0.00263337
-3.60694 -0.0868722 0.00272475
-3.57179 -0.0888187 0.00282054
-3.53665 -0.0908336 0.00292102
-3.50152 -0.0929201 0.00302647
-3.4664 -0.0950819 0.00313724
-3.43129 -0.0973227 0.00325365
-3.39619 -0.0996466 0.0033761
-3.36109 -0.102058 0.00350499
-3.32601 -0.104561 0.00364076
-3.29093 -0.107162 0.00378389
-3.25586 -0.109864 0.00393492
-3.2208 -0.112675 0.0040944
-3.18574 -0.115599 0.00426297
-3.1507 -0.118645 0.0044413
-3.11566 -0.121817 0.00463014
-3.08063 -0.125125 0.0048303
-3.0456 -0.128576 0.00504268
-3.01059 -0.132179 0.00526826
-2.97558 -0.135944 0.00550812
-2.94058 -0.139881 0.00576347
-2.90558 -0.144 0.00603562
-2.87059 -0.148315 0.00632604
-2.83561 -0.152838 0.00663635
-2.80064 -0.157584 0.00696836
-2.76567 -0.162568 0.00732409
-2.73071 -0.167808 0.0077058
-2.69576 -0.173323 0.00811601
-2.66081 -0.179132 0.00855756
-2.62587 -0.185259 0.00903364
-2.59094 -0.191729 0.00954786
-2.55601 -0.198569 0.0101043
-2.52109 -0.20581 0.0107077
-2.48617 -0.213487 0.0113632
-2.45126 -0.221637 0.012077
-2.41636 -0.230302 0.0128561
-2.38146 -0.239531 0.0137084
-2.34657 -0.249376 0.0146433
-2.31168 -0.259899 0.0156716
-2.2768 -0.271166 0.0168059
-2.24192 -0.283257 0.0180611
-2.20705 -0.296259 0.0194547
-2.17219 -0.310274 0.0210075
-2.13733 -0.325419 0.0227444
-2.10247 -0.34183 0.0246951
-2.06762 -0.359663 0.0268959
-2.03278 -0.379104 0.0293907
-1.99794 -0.400369 0.0322337
-1.9631 -0.423717 0.035492
-1.92827 -0.449453 0.0392498
-1.89345 -0.47795 0.0436133
-1.85862 -0.509657 0.0487189
-1.82381 -0.545125 0.054743
-1.78899 -0.585038 0.0619177
-1.75419 -0.630254 0.0705531
-1.71938 -0.681862 0.0810703
-1.68458 -0.741265 0.0940535
-1.64979 -0.810299 0.110331
-1.61499 -0.891415 0.131107
-1.58021 -0.987941 0.158187
-1.54542 -1.10451 0.194372
-1.51064 -1.24774 0.244191
-1.47586 -1.42728 0.315329
-1.44109 -1.6577 0.421626
-1.40632 -1.96124 0.589864
-1.37155 -2.37129 0.876624
-1.33679 -2.9291 1.41431
-1.30203 -3.61401 2.54176
-1.26727 -3.79624 5.02041
-1.23251 -0.585886 8.07096
-1.19776 3.76642 5.97448
-1.16301 4.10848 3.03295
-1.12827 3.43839 1.63581
-1.09352 2.83777 0.987173
-1.05878 2.39274 0.651053
-1.02405 2.06526 0.458294
-0.989309 1.81875 0.338589
-0.954576 1.62828 0.259516
-0.919844 1.4776 0.204683
-0.885115 1.35594 0.165149
-0.850388 1.25601 0.13572
-0.815663 1.17273 0.113223
-0.78094 1.10247 0.0956332
-0.746219 1.0426 0.0816115
-0.711499 0.991123 0.0702434
-0.676781 0.946552 0.0608879
-0.642065 0.907727 0.0530851
-0.60735 0.873742 0.0464979
-0.572637 0.843878 0.0408748
-0.537925 0.81756 0.0360249
-0.503214 0.794322 0.031801
-0.468504 0.773785 0.0280883
-0.433796 0.755635 0.0247958
-0.399089 0.739616 0.0218505
-0.364382 0.725513 0.0191934
-0.329676 0.713148 0.016776
-0.294972 0.702371 0.014558
-0.260267 0.693061 0.0125056
-0.225564 0.685112 0.01059
-0.190861 0.678443 0.0087865
-0.156158 0.672982 0.00707326
-0.121456 0.668676 0.005431
-0.0867541 0.665483 0.00384218
-0.0520524 0.66337 0.00229065
-0.0173508 0.662319 0.000761122
0.0173508 0.662319 -0.000761122
0.0520524 0.66337 -0.00229065
0.0867541 0.665483 -0.00384218
0.121456 0.668676 -0.005431
0.156158 0.672982 -0.00707326
0.190861 0.678443 -0.0087865
0.225564 0.685112 -0.01059
0.260267 0.693061 -0.0125056
0.294972 0.702371 -0.014558
0.329676 0.713148 -0.016776
0.364382 0.725513 -0.0191934
0.399089 0.739616 -0.0218505
0.433796 0.755635 -0.0247958
0.468504 0.773785 -0.0280883
0.503214 0.794322 -0.031801
0.537925 0.81756 -0.0360249
0.572637 0.843878 -0.0408748
0.60735 0.873742 -0.0464979
0.642065 0.907727 -0.0530851
0.676781 0.946552 -0.0608879
0.711499 0.991123 -0.0702434
0.746219 1.0426 -0.0816115
0.78094 1.10247 -0.0956332
0.815663 1.17273 -0.113223
0.850388 1.25601 -0.13572
0.885115 1.35594 -0.165149
0.919844 1.4776 -0.204683
0.954576 1.62828 -0.259516
0.989309 1.81875 -0.338589
1.02405 2.06526 -0.458294
1.05878 2.39274 -0.651053
1.09352 2.83777 -0.987173
1.12827 3.43839 -1.63581
1.16301 4.10848 -3.03295
1.19776 3.76642 -5.97448
1.23251 -0.585886 -8.07096
1.26727 -3.79624 -5.02041
1.30203 -3.61401 -2.54176
1.33679 -2.9291 -1.41431
1.37155 -2.37129 -0.876624
1.40632 -1.96124 -0.589864
1.44109 -1.6577 -0.421626
1.47586 -1.42728 -0.315329
1.51064 -1.24774 -0.244191
1.54542 -1.10451 -0.194372
1.58021 -0.987941 -0.158187
1.61499 -0.891415 -0.131107
1.64979 -0.810299 -0.110331
1.68458 -0.741265 -0.0940535
1.71938 -0.681862 -0.0810703
1.75419 -0.630254 -0.0705531
1.78899 -0.585038 -0.0619177
1.82381 -0.545125 -0.054743
1.85862 -0.509657 -0.0487189
1.89345 -0.47795 -0.0436133
1.92827 -0.449453 -0.0392498
1.9631 -0.423717 -0.035492
1.99794 -0.400369 -0.0322337
2.03278 -0.379104 -0.0293907
2.06762 -0.359663 -0.0268959
2.10247 -0.34183 -0.0246951
2.13733 -0.325419 -0.0227444
2.17219 -0.310274 -0.0210075
2.20705 -0.296259 -0.0194547
2.24192 -0.283257 -0.0180611
2.2768 -0.271166 -0.0168059
2.31168 -0.259899 -0.0156716
2.34657 -0.249376 -0.0146433
2.38146 -0.239531 -0.0137084
2.41636 -0.230302 -0.0128561
2.45126 -0.221637 -0.012077
2.48617 -0.213487 -0.0113632
2.52109 -0.20581 -0.0107077
2.55601 -0.198569 -0.0101043
2.59094 -0.191729 -0.00954786
2.62587 -0.185259 -0.00903364
2.66081 -0.179132 -0.00855756
2.69576 -0.173323 -0.00811601
2.73071 -0.167808 -0.0077058
2.76567 -0.162568 -0.00732409
2.80064 -0.157584 -0.00696836
2.83561 -0.152838 -0.00663635
2.87059 -0.148315 -0.00632604
2.90558 -0.144 -0.00603562
2.94058 -0.139881 -0.00576347
2.97558 -0.135944 -0.00550812
3.01059 -0.132179 -0.00526826
3.0456 -0.128576 -0.00504268
3.08063 -0.125125 -0.0048303
3.11566 -0.121817 -0.00463014
3.1507 -0.118645 -0.0044413
3.18574 -0.115599 -0.00426297
3.2208 -0.112675 -0.0040944
3.25586 -0.109864 -0.00393492
3.29093 -0.107162 -0.00378389
3.32601 -0.104561 -0.00364076
3.36109 -0.102058 -0.00350499
3.39619 -0.0996466 -0.0033761
3.43129 -0.0973227 -0.00325365
3.4664 -0.0950819 -0.00313724
3.50152 -0.0929201 -0.00302647
3.53665 -0.0908336 -0.00292102
3.57179 -0.0888187 -0.00282054
3.60694 -0.0868722 -0.00272475
3.64209 -0.0849908 -0.00263337
3.67726 -0.0831716 -0.00254613
3.71243 -0.0814119 -0.00246281
3.74761 -0.0797088 -0.00238317
3.7828 -0.0780601 -0.00230702
3.81801 -0.0764632 -0.00223415
3.85322 -0.0749161 -0.00216439
3.88844 -0.0734165 -0.00209757
3.92367 -0.0719626 -0.00203354
3.95891 -0.0705524 -0.00197214
3.99416 -0.0691841 -0.00191324
4.02942 -0.067856 -0.00185671
4.06469 -0.0665666 -0.00180243
4.09997 -0.0653143 -0.00175029
4.13526 -0.0640977 -0.00170017
4.17056 -0.0629154 -0.00165199
4.20587 -0.061766 -0.00160564
4.24119 -0.0606484 -0.00156104
4.27653 -0.0595613 -0.0015181
4.31187 -0.0585037 -0.00147675
4.34722 -0.0574743 -0.00143692
4.38259 -0.0564723 -0.00139852
4.41797 -0.0554966 -0.0013615
4.45335 -0.0545464 -0.00132579
4.48875 -0.0536206 -0.00129134
4.52416 -0.0527184 -0.00125809
4.55958 -0.0518391 -0.00122598
4.59502 -0.0509819 -0.00119497
4.63046 -0.0501459 -0.00116501
4.66592 -0.0493305 -0.00113605
4.70139 -0.0485351 -0.00110806
4.73687 -0.0477588 -0.00108099
4.77237 -0.0470012 -0.0010548
4.80787 -0.0462616 -0.00102946
4.84339 -0.0455395 -0.00100493
4.87892 -0.0448342 -0.000981184
4.91446 -0.0441453 -0.000958185
4.95002 -0.0434722 -0.000935904
4.98559 -0.0428144 -0.000914314
5.02117 -0.0421716 -0.000893387
5.05677 -0.0415431 -0.000873098
5.09237 -0.0409287 -0.000853423
5.128 -0.0403278 -0.000834338
5.16363 -0.03974 -0.000815821
5.19928 -0.0391651 -0.00079785
5.23494 -0.0386025 -0.000780406
5.27062 -0.038052 -0.000763469
5.30631 -0.0375132 -0.00074702
5.34201 -0.0369857 -0.000731041
5.37773 -0.0364693 -0.000715517
5.41346 -0.0359635 -0.00070043
5.4492 -0.0354683 -0.000685765
5.48497 -0.0349831 -0.000671507
5.52074 -0.0345078 -0.000657642
5.55653 -0.0340421 -0.000644157
5.59233 -0.0335857 -0.000631038
5.62815 -0.0331384 -0.000618273
5.66399 -0.0326999 -0.00060585
5.69984 -0.03227 -0.000593757
5.7357 -0.0318485 -0.000581983
5.77158 -0.0314352 -0.000570518
5.80748 -0.0310297 -0.000559352
5.84339 -0.0306321 -0.000548475
5.87932 -0.0302419 -0.000537877
5.91526 -0.0298591 -0.000527549
5.95122 -0.0294835 -0.000517484
5.9872 -0.0291148 -0.000507672
6.02319 -0.0287529 -0.000498105
6.05919 -0.0283977 -0.000488776
6.09522 -0.0280489 -0.000479677
6.13126 -0.0277065 -0.000470802
6.16732 -0.0273702 -0.000462143
6.20339 -0.0270399 -0.000453693
6.23949 -0.0267155 -0.000445448
6.27559 -0.0263968 -0.000437399
6.31172 -0.0260837 -0.000429541
6.34786 -0.0257761 -0.00042187
6.38403 -0.0254738 -0.000414378
6.42021 -0.0251767 -0.000407061
6.4564 -0.0248847 -0.000399914
6.49262 -0.0245976 -0.000392932
6.52885 -0.0243155 -0.00038611
6.5651 -0.024038 -0.000379443
6.60137 -0.0237652 -0.000372927
6.63766 -0.0234969 -0.000366558
6.67397 -0.0232331 -0.000360332
6.71029 -0.0229736 -0.000354244
6.74664 -0.0227183 -0.000348291
6.783 -0.0224672 -0.000342469
6.81938 -0.0222202 -0.000336774
6.85579 -0.0219771 -0.000331204
6.89221 -0.0217378 -0.000325753
6.92865 -0.0215024 -0.00032042
6.96511 -0.0212707 -0.000315201
7.00159 -0.0210427 -0.000310094
7.0381 -0.0208182 -0.000305094
7.07462 -0.0205972 -0.0003002
7.11116 -0.0203796 -0.000295408
7.14772 -0.0201653 -0.000290715
7.18431 -0.0199543 -0.00028612
7.22091 -0.0197466 -0.00028162
7.25754 -0.0195419 -0.000277212
7.29418 -0.0193404 -0.000272894
7.33085 -0.0191419 -0.000268663
7.36754 -0.0189463 -0.000264518
7.40425 -0.0187536 -0.000260456
7.44099 -0.0185638 -0.000256475
7.47774 -0.0183767 -0.000252573
7.51452 -0.0181924 -0.000248749
7.55132 -0.0180107 -0.000244999
7.58814 -0.0178317 -0.000241323
7.62498 -0.0176552 -0.000237719
7.66185 -0.0174813 -0.000234184
7.69874 -0.0173098 -0.000230718
7.73566 -0.0171408 -0.000227318
7.77259 -0.0169741 -0.000223983
7.80955 -0.0168098 -0.000220711
7.84654 -0.0166477 -0.000217501
7.88355 -0.0164879 -0.000214352
7.92058 -0.0163304 -0.000211262
7.95763 -0.0161749 -0.000208229
7.99471 -0.0160216 -0.000205253
8.03182 -0.0158704 -0.000202331
8.06895 -0.0157213 -0.000199463
8.1061 -0.0155741 -0.000196648
8.14328 -0.015429 -0.000193884
8.18049 -0.0152857 -0.00019117
8.21772 -0.0151444 -0.000188505
8.25497 -0.0150049 -0.000185888
8.29226 -0.0148673 -0.000183318
8.32956 -0.0147315 -0.000180793
8.3669 -0.0145975 -0.000178313
8.40426 -0.0144652 -0.000175877
8.44165 -0.0143346 -0.000173484
8.47906 -0.0142057 -0.000171133
8.5165 -0.0140784 -0.000168822
8.55397 -0.0139528 -0.000166552
8.59146 -0.0138287 -0.000164321
8.62899 -0.0137062 -0.000162128
8.66654 -0.0135853 -0.000159972
8.70412 -0.0134659 -0.000157854
8.74172 -0.013348 -0.000155771
8.77936 -0.0132315 -0.000153723
8.81702 -0.0131165 -0.00015171
8.85471 -0.0130029 -0.000149731
8.89244 -0.0128907 -0.000147785
8.93019 -0.0127798 -0.00014587
8.96797 -0.0126703 -0.000143988
9.00578 -0.0125622 -0.000142137
9.04362 -0.0124553 -0.000140316
9.08149 -0.0123497 -0.000138524
9.11939 -0.0122454 -0.000136762
9.15732 -0.0121423 -0.000135029
9.19528 -0.0120405 -0.000133323
9.23327 -0.0119398 -0.000131645
9.2713 -0.0118403 -0.000129994
9.30935 -0.011742 -0.000128369
9.34744 -0.0116449 -0.000126769
9.38556 -0.0115488 -0.000125195
9.42371 -0.0114539 -0.000123646
9.46189 -0.0113601 -0.000122121
9.50011 -0.0112673 -0.000120621
9.53836 -0.0111756 -0.000119143
9.57664 -0.011085 -0.000117688
9.61496 -0.0109954 -0.000116256
9.65331 -0.0109068 -0.000114846
9.69169 -0.0108191 -0.000113457
9.73011 -0.0107325 -0.00011209
9.76856 -0.0106468 -0.000110743
9.80704 -0.0105621 -0.000109417
9.84557 -0.0104783 -0.000108111
9.88412 -0.0103955 -0.000106825
9.92271 -0.0103135 -0.000105557
9.96134 -0.0102324 -0.000104309
10 -0.0101523 -0.000103079
10.0387 -0.010073 -0.000101868
10.0774 -0.00999451 -0.000100674
10.1162 -0.00991691 -9.94981e-05
10.155 -0.00984014 -9.83392e-05
10.1939 -0.00976418 -9.71973e-05
10.2328 -0.00968904 -9.6072e-05
10.2717 -0.00961469 -9.4963e-05
10.3106 -0.00954112 -9.387e-05
10.3496 -0.00946833 -9.27928e-05
10.3887 -0.0093963 -9.1731e-05
10.4278 -0.00932502 -9.06843e-05
10.4669 -0.00925449 -8.96526e-05
10.506 -0.00918468 -8.86355e-05
10.5452 -0.00911559 -8.76327e-05
10.5845 -0.00904721 -8.66441e-05
10.6238 -0.00897954 -8.56694e-05
10.6631 -0.00891255 -8.47083e-05
10.7024 -0.00884625 -8.37606e-05
10.7418 -0.00878061 -8.28261e-05
10.7813 -0.00871564 -8.19045e-05
10.8208 -0.00865132 -8.09956e-05
10.8603 -0.00858764 -8.00992e-05
10.8999 -0.0085246 -7.9215e-05
10.9395 -0.00846219 -7.8343e-05
10.9792 -0.00840039 -7.74828e-05
11.0189 -0.0083392 -7.66343e-05
11.0586 -0.00827862 -7.57972e-05
11.0984 -0.00821863 -7.49714e-05
11.1383 -0.00815922 -7.41567e-05
11.1781 -0.00810039 -7.33529e-05
11.2181 -0.00804213 -7.25598e-05
11.2581 -0.00798443 -7.17772e-05
11.2981 -0.00792729 -7.1005e-05
11.3381 -0.00787069 -7.0243e-05
11.3783 -0.00781464 -6.9491e-05
11.4184 -0.00775912 -6.87488e-05
11.4587 -0.00770412 -6.80164e-05
11.4989 -0.00764964 -6.72935e-05
11.5392 -0.00759568 -6.658e-05
11.5796 -0.00754222 -6.58757e-05
11.62 -0.00748926 -6.51805e-05
11.6605 -0.0074368 -6.44942e-05
11.701 -0.00738482 -6.38167e-05
11.7415 -0.00733332 -6.31479e-05
11.7822 -0.00728229 -6.24876e-05
11.8228 -0.00723174 -6.18356e-05
11.8636 -0.00718164 -6.11919e-05
11.9043 -0.007132 -6.05563e-05
11.9452 -0.00708282 -5.99287e-05
11.986 -0.00703407 -5.9309e-05
12.027 -0.00698577 -5.8697e-05
12.068 -0.0069379 -5.80926e-05
12.109 -0.00689046 -5.74957e-05
12.1501 -0.00684344 -5.69062e-05
12.1913 -0.00679684 -5.6324e-05
12.2325 -0.00675065 -5.57489e-05
12.2738 -0.00670487 -5.51808e-05
12.3151 -0.00665949 -5.46197e-05
12.3565 -0.00661451 -5.40654e-05
12.3979 -0.00656992 -5.35179e-05
12.4394 -0.00652572 -5.2977e-05
12.481 -0.00648191 -5.24425e-05
12.5226 -0.00643847 -5.19146e-05
12.5643 -0.0063954 -5.13929e-05
12.6061 -0.00635271 -5.08775e-05
12.6479 -0.00631037 -5.03682e-05
12.6898 -0.0062684 -4.98649e-05
12.7317 -0.00622679 -4.93676e-05
12.7737 -0.00618552 -4.88762e-05
12.8158 -0.00614461 -4.83906e-05
12.8579 -0.00610404 -4.79106e-05
12.9001 -0.0060638 -4.74363e-05
12.9424 -0.0060239 -4.69674e-05
12.9847 -0.00598434 -4.65041e-05
13.0271 -0.0059451 -4.60461e-05
13.0696 -0.00590618 -4.55933e-05
13.1121 -0.00586758 -4.51458e-05
13.1547 -0.0058293 -4.47034e-05
13.1974 -0.00579133 -4.42661e-05
13.2402 -0.00575367 -4.38338e-05
13.283 -0.00571632 -4.34064e-05
13.3259 -0.00567926 -4.29838e-05
13.3689 -0.0056425 -4.2566e-05
13.4119 -0.00560604 -4.21529e-05
13.455 -0.00556987 -4.17444e-05
13.4982 -0.00553398 -4.13406e-05
13.5415 -0.00549838 -4.09412e-05
13.5848 -0.00546306 -4.05462e-05
13.6283 -0.00542802 -4.01557e-05
13.6718 -0.00539325 -3.97694e-05
13.7153 -0.00535876 -3.93875e-05
13.759 -0.00532453 -3.90097e-05
13.8028 -0.00529056 -3.8636e-05
13.8466 -0.00525686 -3.82664e-05
13.8905 -0.00522342 -3.79009e-05
13.9345 -0.00519023 -3.75393e-05
13.9786 -0.00515729 -3.71816e-05
14.0227 -0.00512461 -3.68278e-05
14.067 -0.00509217 -3.64778e-05
14.1113 -0.00505998 -3.61316e-05
14.1558 -0.00502802 -3.5789e-05
14.2003 -0.00499631 -3.54501e-05
14.2449 -0.00496483 -3.51148e-05
14.2896 -0.00493359 -3.4783e-05
14.3344 -0.00490258 -3.44548e-05
14.3793 -0.00487179 -3.413e-05
14.4243 -0.00484123 -3.38085e-05
14.4693 -0.0048109 -3.34905e-05
14.5145 -0.00478078 -3.31758e-05
14.5598 -0.00475088 -3.28643e-05
14.6052 -0.0047212 -3.2556e-05
14.6506 -0.00469173 -3.2251e-05
14.6962 -0.00466247 -3.19491e-05
14.7419 -0.00463342 -3.16502e-05
14.7877 -0.00460457 -3.13544e-05
14.8336 -0.00457593 -3.10617e-05
14.8796 -0.00454749 -3.07719e-05
14.9257 -0.00451925 -3.0485e-05
14.9719 -0.0044912 -3.0201e-05
15.0182 -0.00446335 -2.99199e-05
15.0647 -0.00443569 -2.96416e-05
15.1112 -0.00440822 -2.93661e-05
15.1579 -0.00438094 -2.90933e-05
15.2047 -0.00435384 -2.88232e-05
15.2516 -0.00432693 -2.85557e-05
15.2986 -0.0043002 -2.8291e-05
15.3458 -0.00427364 -2.80288e-05
15.393 -0.00424727 -2.77691e-05
15.4404 -0.00422107 -2.7512e-05
15.488 -0.00419504 -2.72574e-05
15.5356 -0.00416918 -2.70053e-05
15.5834 -0.0041435 -2.67556e-05
15.6313 -0.00411797 -2.65082e-05
15.6794 -0.00409262 -2.62633e-05
15.7276 -0.00406743 -2.60206e-05
15.7759 -0.00404239 -2.57803e-05
15.8243 -0.00401752 -2.55423e-05
15.873 -0.00399281 -2.53065e-05
15.9217 -0.00396825 -2.50729e-05
15.9706 -0.00394384 -2.48414e-05
16.0197 -0.00391958 -2.46122e-05
16.0689 -0.00389548 -2.4385e-05
16.1182 -0.00387152 -2.416e-05
16.1677 -0.00384771 -2.3937e-05
16.2174 -0.00382404 -2.37161e-05
16.2672 -0.00380052 -2.34972e-05
16.3172 -0.00377713 -2.32802e-05
16.3674 -0.00375389 -2.30652e-05
16.4177 -0.00373078 -2.28522e-05
16.4682 -0.00370781 -2.2641e-05
16.5189 -0.00368497 -2.24318e-05
16.5697 -0.00366226 -2.22244e-05
16.6208 -0.00363968 -2.20188e-05
16.672 -0.00361723 -2.1815e-05
16.7234 -0.00359491 -2.1613e-05
16.775 -0.00357271 -2.14128e-05
16.8268 -0.00355064 -2.12143e-05
16.8787 -0.00352868 -2.10175e-05
16.9309 -0.00350685 -2.08224e-05
16.9833 -0.00348513 -2.06289e-05
17.0359 -0.00346353 -2.04371e-05
17.0887 -0.00344204 -2.02469e-05
17.1418 -0.00342067 -2.00582e-05
17.195 -0.0033994 -1.98712e-05
17.2485 -0.00337825 -1.96857e-05
17.3022 -0.0033572 -1.95017e-05
17.3562 -0.00333626 -1.93192e-05
17.4104 -0.00331542 -1.91381e-05
17.4648 -0.00329468 -1.89586e-05
17.5195 -0.00327405 -1.87804e-05
17.5744 -0.00325351 -1.86037e-05
17.6296 -0.00323307 -1.84284e-05
17.6851 -0.00321272 -1.82544e-05
17.7408 -0.00319246 -1.80818e-05
17.7969 -0.0031723 -1.79104e-05
17.8532 -0.00315223 -1.77404e-05
17.9098 -0.00313224 -1.75717e-05
17.9667 -0.00311233 -1.74042e-05
18.0239 -0.00309251 -1.7238e-05
18.0815 -0.00307277 -1.70729e-05
18.1393 -0.00305311 -1.69091e-05
18.1975 -0.00303353 -1.67464e-05
18.256 -0.00301402 -1.65849e-05
18.3149 -0.00299458 -1.64244e-05
18.3742 -0.00297522 -1.62651e-05
18.4338 -0.00295592 -1.61069e-05
18.4938 -0.00293668 -1.59497e-05
18.5542 -0.00291751 -1.57936e-05
18.615 -0.0028984 -1.56384e-05
18.6762 -0.00287935 -1.54842e-05
18.7379 -0.00286035 -1.5331e-05
18.8 -0.00284141 -1.51788e-05
18.8625 -0.00282251 -1.50274e-05
18.9255 -0.00280367 -1.48769e-05
18.9891 -0.00278486 -1.47273e-05
19.0531 -0.0027661 -1.45785e-05
19.1177 -0.00274737 -1.44305e-05
19.1828 -0.00272868 -1.42832e-05
19.2484 -0.00271001 -1.41367e-05
19.3147 -0.00269137 -1.3991e-05
19.3816 -0.00267276 -1.38458e-05
19.4491 -0.00265416 -1.37014e-05
19.5173 -0.00263557 -1.35575e-05
19.5862 -0.00261699 -1.34142e-05
19.6558 -0.00259841 -1.32714e-05
19.7262 -0.00257983 -1.31291e-05
19.7974 -0.00256124 -1.29873e-05
19.8694 -0.00254263 -1.28458e-05
19.9423 -0.002524 -1.27047e-05
20.0162 -0.00250534 -1.25639e-05
20.091 -0.00248664 -1.24233e-05
20.1669 -0.00246788 -1.22829e-05
20.244 -0.00244907 -1.21425e-05
20.3222 -0.00243019 -1.20022e-05
20.4016 -0.00241122 -1.18618e-05
20.4825 -0.00239216 -1.17212e-05
20.5648 -0.00237298 -1.15804e-05
20.6487 -0.00235366 -1.14391e-05
20.7344 -0.00233419 -1.12973e-05
20.8219 -0.00231454 -1.11548e-05
20.9115 -0.00229468 -1.10113e-05
21.0034 -0.00227458 -1.08668e-05
21.0979 -0.00225418 -1.07208e-05
21.1952 -0.00223345 -1.05731e-05
21.2959 -0.00221232 -1.04232e-05
21.4004 -0.0021907 -1.02706e-05
21.5093 -0.00216849 -1.01146e-05
21.6237 -0.00214553 -9.95427e-06
21.7448 -0.00212162 -9.78816e-06
21.8747 -0.00209643 -9.61418e-06
22.0165 -0.00206942 -9.42877e-06
22.1768 -0.00203952 -9.22497e-06
22.3723 -0.00200393 -8.98431e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda2.0Nc1Quantum/GApTwoLoop.txt <==
-22.3723 -0.00200331 8.98435e-06
-22.1768 -0.00203888 9.22067e-06
-22.0165 -0.00206875 9.42599e-06
-21.8747 -0.00209575 9.60879e-06
-21.7448 -0.00212092 9.78398e-06
-21.6237 -0.00214482 9.94795e-06
-21.5093 -0.00216776 1.01093e-05
-21.4004 -0.00218996 1.02634e-05
-21.2959 -0.00221156 1.04169e-05
-21.1952 -0.00223268 1.05649e-05
-21.0979 -0.0022534 1.07133e-05
-21.0034 -0.00227377 1.08573e-05
-20.9115 -0.00229386 1.10022e-05
-20.8219 -0.00231371 1.11433e-05
-20.7344 -0.00233335 1.12856e-05
-20.6487 -0.00235281 1.14249e-05
-20.5648 -0.00237211 1.15664e-05
-20.4825 -0.00239128 1.17064e-05
-20.4016 -0.00241033 1.18499e-05
-20.3222 -0.00242928 1.19911e-05
-20.244 -0.00244815 1.2133e-05
-20.1669 -0.00246695 1.22712e-05
-20.091 -0.00248568 1.24121e-05
-20.0162 -0.00250437 1.25523e-05
-19.9423 -0.00252302 1.26947e-05
-19.8694 -0.00254164 1.2834e-05
-19.7974 -0.00256023 1.2976e-05
-19.7262 -0.00257881 1.31174e-05
-19.6558 -0.00259737 1.32607e-05
-19.5862 -0.00261593 1.34017e-05
-19.5173 -0.0026345 1.35461e-05
-19.4491 -0.00265307 1.36891e-05
-19.3816 -0.00267166 1.3834e-05
-19.3147 -0.00269026 1.3978e-05
-19.2484 -0.00270888 1.4125e-05
-19.1828 -0.00272753 1.427e-05
-19.1177 -0.00274621 1.4418e-05
-19.0531 -0.00276492 1.45651e-05
-18.9891 -0.00278367 1.47145e-05
-18.9255 -0.00280246 1.48629e-05
-18.8625 -0.00282129 1.50145e-05
-18.8 -0.00284017 1.51643e-05
-18.7379 -0.00285909 1.53175e-05
-18.6762 -0.00287808 1.54696e-05
-18.615 -0.00289711 1.56244e-05
-18.5542 -0.0029162 1.57784e-05
-18.4938 -0.00293536 1.59354e-05
-18.4338 -0.00295457 1.60912e-05
-18.3742 -0.00297386 1.62505e-05
-18.3149 -0.0029932 1.64083e-05
-18.256 -0.00301262 1.65696e-05
-18.1975 -0.00303212 1.67299e-05
-18.1393 -0.00305168 1.68933e-05
-18.0815 -0.00307132 1.70559e-05
-18.0239 -0.00309104 1.72218e-05
-17.9667 -0.00311085 1.73866e-05
-17.9098 -0.00313073 1.75551e-05
-17.8532 -0.0031507 1.77223e-05
-17.7969 -0.00317076 1.78932e-05
-17.7408 -0.0031909 1.80632e-05
-17.6851 -0.00321114 1.82366e-05
-17.6296 -0.00323146 1.84093e-05
-17.5744 -0.00325188 1.85854e-05
-17.5195 -0.0032724 1.87607e-05
-17.4648 -0.00329302 1.89398e-05
-17.4104 -0.00331373 1.91178e-05
-17.3562 -0.00333455 1.92998e-05
-17.3022 -0.00335547 1.94807e-05
-17.2485 -0.0033765 1.96656e-05
-17.195 -0.00339763 1.98497e-05
-17.1418 -0.00341887 2.00375e-05
-17.0887 -0.00344022 2.02247e-05
-17.0359 -0.00346169 2.04157e-05
-16.9833 -0.00348327 2.06061e-05
-16.9309 -0.00350496 2.08004e-05
-16.8787 -0.00352677 2.09939e-05
-16.8268 -0.0035487 2.11917e-05
-16.775 -0.00357075 2.13885e-05
-16.7234 -0.00359293 2.15897e-05
-16.672 -0.00361523 2.179e-05
-16.6208 -0.00363765 2.19947e-05
-16.5697 -0.0036602 2.21987e-05
-16.5189 -0.00368289 2.24069e-05
-16.4682 -0.0037057 2.26146e-05
-16.4177 -0.00372865 2.28266e-05
-16.3674 -0.00375173 2.3038e-05
-16.3172 -0.00377495 2.32538e-05
-16.2672 -0.00379831 2.3469e-05
-16.2174 -0.0038218 2.36889e-05
-16.1677 -0.00384544 2.3908e-05
-16.1182 -0.00386923 2.4132e-05
-16.0689 -0.00389315 2.43552e-05
-16.0197 -0.00391723 2.45833e-05
-15.9706 -0.00394146 2.48107e-05
-15.9217 -0.00396583 2.50431e-05
-15.873 -0.00399037 2.52748e-05
-15.8243 -0.00401505 2.55115e-05
-15.7759 -0.00403989 2.57478e-05
-15.7276 -0.00406489 2.5989e-05
-15.6794 -0.00409006 2.62297e-05
-15.6313 -0.00411538 2.64756e-05
-15.5834 -0.00414087 2.67209e-05
-15.5356 -0.00416652 2.69717e-05
-15.488 -0.00419235 2.72217e-05
-15.4404 -0.00421834 2.74774e-05
-15.393 -0.00424451 2.77324e-05
-15.3458 -0.00427085 2.7993e-05
-15.2986 -0.00429737 2.82531e-05
-15.2516 -0.00432407 2.85189e-05
-15.2047 -0.00435095 2.87842e-05
-15.1579 -0.00437801 2.90552e-05
-15.1112 -0.00440525 2.93259e-05
-15.0647 -0.00443268 2.96024e-05
-15.0182 -0.00446031 2.98785e-05
-14.9719 -0.00448812 3.01606e-05
-14.9257 -0.00451613 3.04423e-05
-14.8796 -0.00454433 3.07302e-05
-14.8336 -0.00457273 3.10176e-05
-14.7877 -0.00460134 3.13115e-05
-14.7419 -0.00463014 3.16048e-05
-14.6962 -0.00465915 3.19048e-05
-14.6506 -0.00468837 3.22042e-05
-14.6052 -0.0047178 3.25104e-05
-14.5598 -0.00474744 3.2816e-05
-14.5145 -0.00477729 3.31286e-05
-14.4693 -0.00480737 3.34408e-05
-14.4243 -0.00483766 3.37599e-05
-14.3793 -0.00486817 3.40787e-05
-14.3344 -0.00489891 3.44046e-05
-14.2896 -0.00492988 3.47302e-05
-14.2449 -0.00496108 3.5063e-05
-14.2003 -0.00499251 3.53956e-05
-14.1558 -0.00502417 3.57356e-05
-14.1113 -0.00505607 3.60754e-05
-14.067 -0.00508822 3.64227e-05
-14.0227 -0.00512061 3.67699e-05
-13.9786 -0.00515324 3.71248e-05
-13.9345 -0.00518612 3.74795e-05
-13.8905 -0.00521926 3.78423e-05
-13.8466 -0.00525265 3.82047e-05
-13.8028 -0.0052863 3.85755e-05
-13.759 -0.00532021 3.8946e-05
-13.7153 -0.00535438 3.9325e-05
-13.6718 -0.00538882 3.97038e-05
-13.6283 -0.00542354 4.00912e-05
-13.5848 -0.00545852 4.04785e-05
-13.5415 -0.00549378 4.08746e-05
-13.4982 -0.00552933 4.12707e-05
-13.455 -0.00556515 4.16757e-05
-13.4119 -0.00560126 4.20808e-05
-13.3689 -0.00563766 4.2495e-05
-13.3259 -0.00567436 4.29094e-05
-13.283 -0.00571135 4.33331e-05
-13.2402 -0.00574864 4.3757e-05
-13.1974 -0.00578624 4.41905e-05
-13.1547 -0.00582414 4.46241e-05
-13.1121 -0.00586235 4.50677e-05
-13.0696 -0.00590088 4.55114e-05
-13.0271 -0.00593973 4.59654e-05
-12.9847 -0.0059789 4.64195e-05
-12.9424 -0.00601839 4.68841e-05
-12.9001 -0.00605822 4.73489e-05
-12.8579 -0.00609838 4.78246e-05
-12.8158 -0.00613888 4.83004e-05
-12.7737 -0.00617972 4.87873e-05
-12.7317 -0.00622091 4.92745e-05
-12.6898 -0.00626244 4.97731e-05
-12.6479 -0.00630434 5.0272e-05
-12.6061 -0.00634659 5.07825e-05
-12.5643 -0.0063892 5.12935e-05
-12.5226 -0.00643218 5.18164e-05
-12.481 -0.00647554 5.23399e-05
-12.4394 -0.00651927 5.28755e-05
-12.3979 -0.00656339 5.34118e-05
-12.3565 -0.00660789 5.39606e-05
-12.3151 -0.00665278 5.45101e-05
-12.2738 -0.00669807 5.50724e-05
-12.2325 -0.00674375 5.56356e-05
-12.1913 -0.00678985 5.62119e-05
-12.1501 -0.00683636 5.67891e-05
-12.109 -0.00688328 5.73798e-05
-12.068 -0.00693062 5.79715e-05
-12.027 -0.00697839 5.85772e-05
-11.986 -0.00702659 5.91837e-05
-11.9452 -0.00707523 5.98048e-05
-11.9043 -0.00712432 6.04268e-05
-11.8636 -0.00717385 6.10637e-05
-11.8228 -0.00722384 6.17016e-05
-11.7822 -0.00727428 6.23549e-05
-11.7415 -0.0073252 6.30093e-05
-11.701 -0.00737658 6.36795e-05
-11.6605 -0.00742845 6.43508e-05
-11.62 -0.0074808 6.50384e-05
-11.5796 -0.00753364 6.57273e-05
-11.5392 -0.00758698 6.64329e-05
-11.4989 -0.00764082 6.714e-05
-11.4587 -0.00769517 6.78642e-05
-11.4184 -0.00775004 6.859e-05
-11.3783 -0.00780544 6.93334e-05
-11.3381 -0.00786136 7.00785e-05
-11.2981 -0.00791782 7.08418e-05
-11.2581 -0.00797483 7.1607e-05
-11.2181 -0.00803239 7.23907e-05
-11.1781 -0.00809051 7.31766e-05
-11.1383 -0.0081492 7.39816e-05
-11.0984 -0.00820846 7.47888e-05
-11.0586 -0.00826831 7.56158e-05
-11.0189 -0.00832875 7.64452e-05
-10.9792 -0.00838978 7.72949e-05
-10.9395 -0.00845143 7.81471e-05
-10.8999 -0.00851368 7.90203e-05
-10.8603 -0.00857657 7.98962e-05
-10.8208 -0.00864008 8.07938e-05
-10.7813 -0.00870424 8.16941e-05
-10.7418 -0.00876904 8.26169e-05
-10.7024 -0.00883451 8.35426e-05
-10.6631 -0.00890064 8.44915e-05
-10.6238 -0.00896745 8.54434e-05
-10.5845 -0.00903495 8.64193e-05
-10.5452 -0.00910314 8.73984e-05
-10.506 -0.00917204 8.84023e-05
-10.4669 -0.00924166 8.94095e-05
-10.4278 -0.00931201 9.04424e-05
-10.3887 -0.00938309 9.14789e-05
-10.3496 -0.00945492 9.25418e-05
-10.3106 -0.00952751 9.36085e-05
-10.2717 -0.00960087 9.47025e-05
-10.2328 -0.00967501 9.58007e-05
-10.1939 -0.00974994 9.69269e-05
-10.155 -0.00982568 9.80576e-05
-10.1162 -0.00990223 9.92174e-05
-10.0774 -0.00997961 0.000100382
-10.0387 -0.0100578 0.000101576
-10 -0.0101369 0.000102776
-9.96134 -0.0102168 0.000104006
-9.92271 -0.0102976 0.000105242
-9.88412 -0.0103794 0.00010651
-9.84557 -0.010462 0.000107784
-9.80704 -0.0105455 0.000109091
-9.76856 -0.01063 0.000110403
-9.73011 -0.0107154 0.000111751
-9.69169 -0.0108017 0.000113104
-9.65331 -0.0108891 0.000114493
-9.61496 -0.0109774 0.000115889
-9.57664 -0.0110667 0.000117322
-9.53836 -0.0111571 0.000118761
-9.50011 -0.0112485 0.000120239
-9.46189 -0.011341 0.000121725
-9.42371 -0.0114345 0.00012325
-9.38556 -0.0115291 0.000124783
-9.34744 -0.0116248 0.000126357
-9.30935 -0.0117216 0.00012794
-9.2713 -0.0118196 0.000129565
-9.23327 -0.0119187 0.000131199
-9.19528 -0.012019 0.000132877
-9.15732 -0.0121205 0.000134565
-9.11939 -0.0122233 0.000136298
-9.08149 -0.0123272 0.000138041
-9.04362 -0.0124324 0.000139832
-9.00578 -0.0125389 0.000141634
-8.96797 -0.0126467 0.000143485
-8.93019 -0.0127558 0.000145347
-8.89244 -0.0128662 0.00014726
-8.85471 -0.012978 0.000149186
-8.81702 -0.0130912 0.000151164
-8.77936 -0.0132058 0.000153156
-8.74172 -0.0133218 0.000155202
-8.70412 -0.0134393 0.000157262
-8.66654 -0.0135582 0.000159379
-8.62899 -0.0136787 0.000161511
-8.59146 -0.0138007 0.000163703
-8.55397 -0.0139242 0.000165909
-8.5165 -0.0140494 0.000168178
-8.47906 -0.0141761 0.000170463
-8.44165 -0.0143045 0.000172812
-8.40426 -0.0144346 0.000175179
-8.3669 -0.0145664 0.000177613
-8.32956 -0.0146999 0.000180065
-8.29226 -0.0148351 0.000182587
-8.25497 -0.0149722 0.000185128
-8.21772 -0.015111 0.000187742
-8.18049 -0.0152518 0.000190377
-8.14328 -0.0153944 0.000193088
-8.1061 -0.0155389 0.00019582
-8.06895 -0.0156854 0.000198632
-8.03182 -0.0158339 0.000201467
-7.99471 -0.0159845 0.000204385
-7.95763 -0.0161371 0.000207327
-7.92058 -0.0162918 0.000210356
-7.88355 -0.0164487 0.00021341
-7.84654 -0.0166077 0.000216555
-7.80955 -0.016769 0.000219727
-7.77259 -0.0169326 0.000222994
-7.73566 -0.0170984 0.00022629
-7.69874 -0.0172667 0.000229684
-7.66185 -0.0174373 0.00023311
-7.62498 -0.0176105 0.000236639
-7.58814 -0.0177861 0.000240201
-7.55132 -0.0179642 0.000243871
-7.51452 -0.018145 0.000247575
-7.47774 -0.0183284 0.000251393
-7.44099 -0.0185145 0.000255248
-7.40425 -0.0187034 0.000259222
-7.36754 -0.0188951 0.000263235
-7.33085 -0.0190897 0.000267373
-7.29418 -0.0192872 0.000271553
-7.25754 -0.0194877 0.000275862
-7.22091 -0.0196912 0.000280217
-7.18431 -0.0198979 0.000284709
-7.14772 -0.0201078 0.000289248
-7.11116 -0.0203209 0.000293931
-7.07462 -0.0205373 0.000298665
-7.0381 -0.0207571 0.000303549
-7.00159 -0.0209803 0.000308488
-6.96511 -0.0212071 0.000313585
-6.92865 -0.0214375 0.00031874
-6.89221 -0.0216716 0.000324062
-6.85579 -0.0219095 0.000329446
-6.81938 -0.0221512 0.000335005
-6.783 -0.0223968 0.000340631
-6.74664 -0.0226464 0.00034644
-6.71029 -0.0229002 0.000352321
-6.67397 -0.0231582 0.000358396
-6.63766 -0.0234204 0.000364547
-6.60137 -0.0236871 0.000370903
-6.5651 -0.0239582 0.00037734
-6.52885 -0.024234 0.000383993
-6.49262 -0.0245144 0.000390733
-6.4564 -0.0247997 0.000397701
-6.42021 -0.0250898 0.000404763
-6.38403 -0.025385 0.000412066
-6.34786 -0.0256854 0.000419469
-6.31172 -0.0259911 0.000427126
-6.27559 -0.0263022 0.000434892
-6.23949 -0.0266188 0.000442927
-6.20339 -0.026941 0.000451078
-6.16732 -0.0272691 0.000459513
-6.13126 -0.0276032 0.000468074
-6.09522 -0.0279433 0.000476937
-6.05919 -0.0282897 0.000485935
-6.02319 -0.0286425 0.000495252
-5.9872 -0.0290019 0.000504715
-5.95122 -0.029368 0.000514518
-5.91526 -0.0297411 0.000524477
-5.87932 -0.0301212 0.000534798
-5.84339 -0.0305086 0.000545288
-5.80748 -0.0309035 0.000556162
-5.77158 -0.031306 0.000567219
-5.7357 -0.0317164 0.000578685
-5.69984 -0.0321349 0.000590349
-5.66399 -0.0325617 0.000602449
-5.62815 -0.0329969 0.000614763
-5.59233 -0.033441 0.000627543
-5.55653 -0.033894 0.000640556
-5.52074 -0.0343563 0.000654066
-5.48497 -0.0348281 0.000667828
-5.4492 -0.0353096 0.000682124
-5.41346 -0.0358012 0.000696692
-5.37773 -0.0363031 0.000711833
-5.34201 -0.0368157 0.000727271
-5.30631 -0.0373392 0.000743323
-5.27062 -0.037874 0.000759699
-5.23494 -0.0384204 0.000776734
-5.19928 -0.0389787 0.000794125
-5.16363 -0.0395493 0.000812225
-5.128 -0.0401326 0.000830713
-5.09237 -0.040729 0.000849967
-5.05677 -0.0413389 0.000869647
-5.02117 -0.0419626 0.000890154
-4.98559 -0.0426008 0.000911129
-4.95002 -0.0432536 0.000933
-4.91446 -0.0439218 0.000955387
-4.87892 -0.0446057 0.000978745
-4.84339 -0.045306 0.00100267
-4.80787 -0.046023 0.00102766
-4.77237 -0.0467575 0.00105328
-4.73687 -0.0475099 0.00108005
-4.70139 -0.0482809 0.00110752
-4.66592 -0.0490711 0.00113626
-4.63046 -0.0498813 0.00116578
-4.59502 -0.0507121 0.00119669
-4.55958 -0.0515642 0.00122848
-4.52416 -0.0524385 0.00126179
-4.48875 -0.0533357 0.0012961
-4.45335 -0.0542567 0.0013321
-4.41797 -0.0552024 0.00136922
-4.38259 -0.0561738 0.00140823
-4.34722 -0.0571718 0.00144852
-4.31187 -0.0581974 0.00149091
-4.27653 -0.0592519 0.00153479
-4.24119 -0.0603364 0.00158104
-4.20587 -0.061452 0.00162901
-4.17056 -0.0626002 0.00167968
-4.13526 -0.0637823 0.00173237
-4.09997 -0.0649997 0.00178816
-4.06469 -0.0662541 0.00184636
-4.02942 -0.0675472 0.00190816
-3.99416 -0.0688806 0.00197287
-3.95891 -0.0702564 0.00204183
-3.92367 -0.0716767 0.00211438
-3.88844 -0.0731435 0.00219206
-3.85322 -0.0746594 0.00227424
-3.81801 -0.0762269 0.00236274
-3.7828 -0.0778488 0.00245707
-3.74761 -0.0795283 0.00255942
-3.71243 -0.0812686 0.00266953
-3.67726 -0.0830735 0.00279017
-3.64209 -0.0849471 0.00292158
-3.60694 -0.0868939 0.00306742
-3.57179 -0.0889189 0.00322883
-3.53665 -0.0910278 0.00341105
-3.50152 -0.093227 0.00361701
-3.4664 -0.0955232 0.00385477
-3.43129 -0.0979243 0.00413089
-3.39619 -0.100439 0.004459
-3.36109 -0.103075 0.0048532
-3.32601 -0.10584 0.00533862
-3.29093 -0.108741 0.00594548
-3.25586 -0.111772 0.00672253
-3.2208 -0.114915 0.00773162
-3.18574 -0.118112 0.0090597
-3.1507 -0.121233 0.0107957
-3.11566 -0.124033 0.0129889
-3.08063 -0.12614 0.0155021
-3.0456 -0.12723 0.0178389
-3.01059 -0.127456 0.019194
-2.97558 -0.127651 0.0190763
-2.94058 -0.128722 0.0177949
-2.90558 -0.130978 0.0160868
-2.87059 -0.134228 0.0144852
-2.83561 -0.138167 0.0132033
-2.80064 -0.142566 0.012257
-2.76567 -0.147291 0.0116025
-2.73071 -0.152279 0.0111772
-2.69576 -0.157502 0.0109361
-2.66081 -0.162957 0.0108361
-2.62587 -0.168653 0.0108553
-2.59094 -0.174606 0.0109681
-2.55601 -0.180835 0.0111674
-2.52109 -0.187364 0.0114374
-2.48617 -0.194219 0.0117795
-2.45126 -0.201428 0.0121825
-2.41636 -0.209022 0.0126534
-2.38146 -0.217036 0.0131835
-2.34657 -0.225505 0.0137841
-2.31168 -0.234473 0.0144473
-2.2768 -0.243983 0.0151883
-2.24192 -0.254086 0.016
-2.20705 -0.264836 0.0169013
-2.17219 -0.276297 0.0178852
-2.13733 -0.288535 0.0189755
-2.10247 -0.301631 0.0201646
-2.06762 -0.31567 0.021482
-2.03278 -0.330752 0.0229195
-1.99794 -0.346986 0.0245132
-1.9631 -0.364504 0.0262536
-1.92827 -0.383445 0.0281846
-1.89345 -0.403981 0.0302941
-1.85862 -0.426297 0.0326342
-1.82381 -0.450621 0.0351873
-1.78899 -0.477199 0.0380123
-1.75419 -0.506337 0.0410781
-1.71938 -0.538374 0.0444438
-1.68458 -0.573724 0.0480457
-1.64979 -0.612854 0.0519207
-1.61499 -0.656343 0.0559246
-1.58021 -0.704843 0.0600072
-1.54542 -0.759166 0.0638213
-1.51064 -0.820231 0.0670465
-1.47586 -0.889176 0.0688043
-1.44109 -0.967276 0.067987
-1.40632 -1.05603 0.0622748
-1.37155 -1.15697 0.0482848
-1.33679 -1.27142 0.0196792
-1.30203 -1.39949 -0.0334042
-1.26727 -1.53764 -0.128054
-1.23251 -1.67266 -0.289559
-1.19776 -1.76783 -0.551508
-1.16301 -1.7431 -0.932617
-1.12827 -1.47805 -1.37536
-1.09352 -0.926026 -1.68819
-1.05878 -0.258332 -1.69012
-1.02405 0.278889 -1.43459
-0.989309 0.608653 -1.10095
-0.954576 0.781844 -0.802911
-0.919844 0.86355 -0.572855
-0.885115 0.897257 -0.405413
-0.850388 0.905906 -0.286346
-0.815663 0.901451 -0.202184
-0.78094 0.889935 -0.142826
-0.746219 0.87476 -0.10072
-0.711499 0.857778 -0.070845
-0.676781 0.840159 -0.0494376
-0.642065 0.822578 -0.0341502
-0.60735 0.805487 -0.0230952
-0.572637 0.789147 -0.0151968
-0.537925 0.773729 -0.00946207
-0.503214 0.759323 -0.00541402
-0.468504 0.74598 -0.00249277
-0.433796 0.733713 -0.000506997
-0.399089 0.72252 0.000887101
-0.364382 0.712385 0.00174173
-0.329676 0.703286 0.0022889
-0.294972 0.695195 0.00251173
-0.260267 0.688084 0.00258223
-0.225564 0.681929 0.00244874
-0.190861 0.676702 0.00225005
-0.156158 0.672382 0.00191691
-0.121456 0.668949 0.00156952
-0.0867541 0.666389 0.00112985
-0.0520524 0.664689 0.000708081
-0.0173508 0.663841 0.000222157
0.0173508 0.663841 -0.000222157
0.0520524 0.664689 -0.000708081
0.0867541 0.666389 -0.00112985
0.121456 0.668949 -0.00156952
0.156158 0.672382 -0.00191691
0.190861 0.676702 -0.00225005
0.225564 0.681929 -0.00244874
0.260267 0.688084 -0.00258223
0.294972 0.695195 -0.00251173
0.329676 0.703286 -0.0022889
0.364382 0.712385 -0.00174173
0.399089 0.72252 -0.000887101
0.433796 0.733713 0.000506997
0.468504 0.74598 0.00249277
0.503214 0.759323 0.00541402
0.537925 0.773729 0.00946207
0.572637 0.789147 0.0151968
0.60735 0.805487 0.0230952
0.642065 0.822578 0.0341502
0.676781 0.840159 0.0494376
0.711499 0.857778 0.070845
0.746219 0.87476 0.10072
0.78094 0.889935 0.142826
0.815663 0.901451 0.202184
0.850388 0.905906 0.286346
0.885115 0.897257 0.405413
0.919844 0.86355 0.572855
0.954576 0.781844 0.802911
0.989309 0.608653 1.10095
1.02405 0.278889 1.43459
1.05878 -0.258332 1.69012
1.09352 -0.926026 1.68819
1.12827 -1.47805 1.37536
1.16301 -1.7431 0.932617
1.19776 -1.76783 0.551508
1.23251 -1.67266 0.289559
1.26727 -1.53764 0.128054
1.30203 -1.39949 0.0334042
1.33679 -1.27142 -0.0196792
1.37155 -1.15697 -0.0482848
1.40632 -1.05603 -0.0622748
1.44109 -0.967276 -0.067987
1.47586 -0.889176 -0.0688043
1.51064 -0.820231 -0.0670465
1.54542 -0.759166 -0.0638213
1.58021 -0.704843 -0.0600072
1.61499 -0.656343 -0.0559246
1.64979 -0.612854 -0.0519207
1.68458 -0.573724 -0.0480457
1.71938 -0.538374 -0.0444438
1.75419 -0.506337 -0.0410781
1.78899 -0.477199 -0.0380123
1.82381 -0.450621 -0.0351873
1.85862 -0.426297 -0.0326342
1.89345 -0.403981 -0.0302941
1.92827 -0.383445 -0.0281846
1.9631 -0.364504 -0.0262536
1.99794 -0.346986 -0.0245132
2.03278 -0.330752 -0.0229195
2.06762 -0.31567 -0.021482
2.10247 -0.301631 -0.0201646
2.13733 -0.288535 -0.0189755
2.17219 -0.276297 -0.0178852
2.20705 -0.264836 -0.0169013
2.24192 -0.254086 -0.016
2.2768 -0.243983 -0.0151883
2.31168 -0.234473 -0.0144473
2.34657 -0.225505 -0.0137841
2.38146 -0.217036 -0.0131835
2.41636 -0.209022 -0.0126534
2.45126 -0.201428 -0.0121825
2.48617 -0.194219 -0.0117795
2.52109 -0.187364 -0.0114374
2.55601 -0.180835 -0.0111674
2.59094 -0.174606 -0.0109681
2.62587 -0.168653 -0.0108553
2.66081 -0.162957 -0.0108361
2.69576 -0.157502 -0.0109361
2.73071 -0.152279 -0.0111772
2.76567 -0.147291 -0.0116025
2.80064 -0.142566 -0.012257
2.83561 -0.138167 -0.0132033
2.87059 -0.134228 -0.0144852
2.90558 -0.130978 -0.0160868
2.94058 -0.128722 -0.0177949
2.97558 -0.127651 -0.0190763
3.01059 -0.127456 -0.019194
3.0456 -0.12723 -0.0178389
3.08063 -0.12614 -0.0155021
3.11566 -0.124033 -0.0129889
3.1507 -0.121233 -0.0107957
3.18574 -0.118112 -0.0090597
3.2208 -0.114915 -0.00773162
3.25586 -0.111772 -0.00672253
3.29093 -0.108741 -0.00594548
3.32601 -0.10584 -0.00533862
3.36109 -0.103075 -0.0048532
3.39619 -0.100439 -0.004459
3.43129 -0.0979243 -0.00413089
3.4664 -0.0955232 -0.00385477
3.50152 -0.093227 -0.00361701
3.53665 -0.0910278 -0.00341105
3.57179 -0.0889189 -0.00322883
3.60694 -0.0868939 -0.00306742
3.64209 -0.0849471 -0.00292158
3.67726 -0.0830735 -0.00279017
3.71243 -0.0812686 -0.00266953
3.74761 -0.0795283 -0.00255942
3.7828 -0.0778488 -0.00245707
3.81801 -0.0762269 -0.00236274
3.85322 -0.0746594 -0.00227424
3.88844 -0.0731435 -0.00219206
3.92367 -0.0716767 -0.00211438
3.95891 -0.0702564 -0.00204183
3.99416 -0.0688806 -0.00197287
4.02942 -0.0675472 -0.00190816
4.06469 -0.0662541 -0.00184636
4.09997 -0.0649997 -0.00178816
4.13526 -0.0637823 -0.00173237
4.17056 -0.0626002 -0.00167968
4.20587 -0.061452 -0.00162901
4.24119 -0.0603364 -0.00158104
4.27653 -0.0592519 -0.00153479
4.31187 -0.0581974 -0.00149091
4.34722 -0.0571718 -0.00144852
4.38259 -0.0561738 -0.00140823
4.41797 -0.0552024 -0.00136922
4.45335 -0.0542567 -0.0013321
4.48875 -0.0533357 -0.0012961
4.52416 -0.0524385 -0.00126179
4.55958 -0.0515642 -0.00122848
4.59502 -0.0507121 -0.00119669
4.63046 -0.0498813 -0.00116578
4.66592 -0.0490711 -0.00113626
4.70139 -0.0482809 -0.00110752
4.73687 -0.0475099 -0.00108005
4.77237 -0.0467575 -0.00105328
4.80787 -0.046023 -0.00102766
4.84339 -0.045306 -0.00100267
4.87892 -0.0446057 -0.000978745
4.91446 -0.0439218 -0.000955387
4.95002 -0.0432536 -0.000933
4.98559 -0.0426008 -0.000911129
5.02117 -0.0419626 -0.000890154
5.05677 -0.0413389 -0.000869647
5.09237 -0.040729 -0.000849967
5.128 -0.0401326 -0.000830713
5.16363 -0.0395493 -0.000812225
5.19928 -0.0389787 -0.000794125
5.23494 -0.0384204 -0.000776734
5.27062 -0.037874 -0.000759699
5.30631 -0.0373392 -0.000743323
5.34201 -0.0368157 -0.000727271
5.37773 -0.0363031 -0.000711833
5.41346 -0.0358012 -0.000696692
5.4492 -0.0353096 -0.000682124
5.48497 -0.0348281 -0.000667828
5.52074 -0.0343563 -0.000654066
5.55653 -0.033894 -0.000640556
5.59233 -0.033441 -0.000627543
5.62815 -0.0329969 -0.000614763
5.66399 -0.0325617 -0.000602449
5.69984 -0.0321349 -0.000590349
5.7357 -0.0317164 -0.000578685
5.77158 -0.031306 -0.000567219
5.80748 -0.0309035 -0.000556162
5.84339 -0.0305086 -0.000545288
5.87932 -0.0301212 -0.000534798
5.91526 -0.0297411 -0.000524477
5.95122 -0.029368 -0.000514518
5.9872 -0.0290019 -0.000504715
6.02319 -0.0286425 -0.000495252
6.05919 -0.0282897 -0.000485935
6.09522 -0.0279433 -0.000476937
6.13126 -0.0276032 -0.000468074
6.16732 -0.0272691 -0.000459513
6.20339 -0.026941 -0.000451078
6.23949 -0.0266188 -0.000442927
6.27559 -0.0263022 -0.000434892
6.31172 -0.0259911 -0.000427126
6.34786 -0.0256854 -0.000419469
6.38403 -0.025385 -0.000412066
6.42021 -0.0250898 -0.000404763
6.4564 -0.0247997 -0.000397701
6.49262 -0.0245144 -0.000390733
6.52885 -0.024234 -0.000383993
6.5651 -0.0239582 -0.00037734
6.60137 -0.0236871 -0.000370903
6.63766 -0.0234204 -0.000364547
6.67397 -0.0231582 -0.000358396
6.71029 -0.0229002 -0.000352321
6.74664 -0.0226464 -0.00034644
6.783 -0.0223968 -0.000340631
6.81938 -0.0221512 -0.000335005
6.85579 -0.0219095 -0.000329446
6.89221 -0.0216716 -0.000324062
6.92865 -0.0214375 -0.00031874
6.96511 -0.0212071 -0.000313585
7.00159 -0.0209803 -0.000308488
7.0381 -0.0207571 -0.000303549
7.07462 -0.0205373 -0.000298665
7.11116 -0.0203209 -0.000293931
7.14772 -0.0201078 -0.000289248
7.18431 -0.0198979 -0.000284709
7.22091 -0.0196912 -0.000280217
7.25754 -0.0194877 -0.000275862
7.29418 -0.0192872 -0.000271553
7.33085 -0.0190897 -0.000267373
7.36754 -0.0188951 -0.000263235
7.40425 -0.0187034 -0.000259222
7.44099 -0.0185145 -0.000255248
7.47774 -0.0183284 -0.000251393
7.51452 -0.018145 -0.000247575
7.55132 -0.0179642 -0.000243871
7.58814 -0.0177861 -0.000240201
7.62498 -0.0176105 -0.000236639
7.66185 -0.0174373 -0.00023311
7.69874 -0.0172667 -0.000229684
7.73566 -0.0170984 -0.00022629
7.77259 -0.0169326 -0.000222994
7.80955 -0.016769 -0.000219727
7.84654 -0.0166077 -0.000216555
7.88355 -0.0164487 -0.00021341
7.92058 -0.0162918 -0.000210356
7.95763 -0.0161371 -0.000207327
7.99471 -0.0159845 -0.000204385
8.03182 -0.0158339 -0.000201467
8.06895 -0.0156854 -0.000198632
8.1061 -0.0155389 -0.00019582
8.14328 -0.0153944 -0.000193088
8.18049 -0.0152518 -0.000190377
8.21772 -0.015111 -0.000187742
8.25497 -0.0149722 -0.000185128
8.29226 -0.0148351 -0.000182587
8.32956 -0.0146999 -0.000180065
8.3669 -0.0145664 -0.000177613
8.40426 -0.0144346 -0.000175179
8.44165 -0.0143045 -0.000172812
8.47906 -0.0141761 -0.000170463
8.5165 -0.0140494 -0.000168178
8.55397 -0.0139242 -0.000165909
8.59146 -0.0138007 -0.000163703
8.62899 -0.0136787 -0.000161511
8.66654 -0.0135582 -0.000159379
8.70412 -0.0134393 -0.000157262
8.74172 -0.0133218 -0.000155202
8.77936 -0.0132058 -0.000153156
8.81702 -0.0130912 -0.000151164
8.85471 -0.012978 -0.000149186
8.89244 -0.0128662 -0.00014726
8.93019 -0.0127558 -0.000145347
8.96797 -0.0126467 -0.000143485
9.00578 -0.0125389 -0.000141634
9.04362 -0.0124324 -0.000139832
9.08149 -0.0123272 -0.000138041
9.11939 -0.0122233 -0.000136298
9.15732 -0.0121205 -0.000134565
9.19528 -0.012019 -0.000132877
9.23327 -0.0119187 -0.000131199
9.2713 -0.0118196 -0.000129565
9.30935 -0.0117216 -0.00012794
9.34744 -0.0116248 -0.000126357
9.38556 -0.0115291 -0.000124783
9.42371 -0.0114345 -0.00012325
9.46189 -0.011341 -0.000121725
9.50011 -0.0112485 -0.000120239
9.53836 -0.0111571 -0.000118761
9.57664 -0.0110667 -0.000117322
9.61496 -0.0109774 -0.000115889
9.65331 -0.0108891 -0.000114493
9.69169 -0.0108017 -0.000113104
9.73011 -0.0107154 -0.000111751
9.76856 -0.01063 -0.000110403
9.80704 -0.0105455 -0.000109091
9.84557 -0.010462 -0.000107784
9.88412 -0.0103794 -0.00010651
9.92271 -0.0102976 -0.000105242
9.96134 -0.0102168 -0.000104006
10 -0.0101369 -0.000102776
10.0387 -0.0100578 -0.000101576
10.0774 -0.00997961 -0.000100382
10.1162 -0.00990223 -9.92174e-05
10.155 -0.00982568 -9.80576e-05
10.1939 -0.00974994 -9.69269e-05
10.2328 -0.00967501 -9.58007e-05
10.2717 -0.00960087 -9.47025e-05
10.3106 -0.00952751 -9.36085e-05
10.3496 -0.00945492 -9.25418e-05
10.3887 -0.00938309 -9.14789e-05
10.4278 -0.00931201 -9.04424e-05
10.4669 -0.00924166 -8.94095e-05
10.506 -0.00917204 -8.84023e-05
10.5452 -0.00910314 -8.73984e-05
10.5845 -0.00903495 -8.64193e-05
10.6238 -0.00896745 -8.54434e-05
10.6631 -0.00890064 -8.44915e-05
10.7024 -0.00883451 -8.35426e-05
10.7418 -0.00876904 -8.26169e-05
10.7813 -0.00870424 -8.16941e-05
10.8208 -0.00864008 -8.07938e-05
10.8603 -0.00857657 -7.98962e-05
10.8999 -0.00851368 -7.90203e-05
10.9395 -0.00845143 -7.81471e-05
10.9792 -0.00838978 -7.72949e-05
11.0189 -0.00832875 -7.64452e-05
11.0586 -0.00826831 -7.56158e-05
11.0984 -0.00820846 -7.47888e-05
11.1383 -0.0081492 -7.39816e-05
11.1781 -0.00809051 -7.31766e-05
11.2181 -0.00803239 -7.23907e-05
11.2581 -0.00797483 -7.1607e-05
11.2981 -0.00791782 -7.08418e-05
11.3381 -0.00786136 -7.00785e-05
11.3783 -0.00780544 -6.93334e-05
11.4184 -0.00775004 -6.859e-05
11.4587 -0.00769517 -6.78642e-05
11.4989 -0.00764082 -6.714e-05
11.5392 -0.00758698 -6.64329e-05
11.5796 -0.00753364 -6.57273e-05
11.62 -0.0074808 -6.50384e-05
11.6605 -0.00742845 -6.43508e-05
11.701 -0.00737658 -6.36795e-05
11.7415 -0.0073252 -6.30093e-05
11.7822 -0.00727428 -6.23549e-05
11.8228 -0.00722384 -6.17016e-05
11.8636 -0.00717385 -6.10637e-05
11.9043 -0.00712432 -6.04268e-05
11.9452 -0.00707523 -5.98048e-05
11.986 -0.00702659 -5.91837e-05
12.027 -0.00697839 -5.85772e-05
12.068 -0.00693062 -5.79715e-05
12.109 -0.00688328 -5.73798e-05
12.1501 -0.00683636 -5.67891e-05
12.1913 -0.00678985 -5.62119e-05
12.2325 -0.00674375 -5.56356e-05
12.2738 -0.00669807 -5.50724e-05
12.3151 -0.00665278 -5.45101e-05
12.3565 -0.00660789 -5.39606e-05
12.3979 -0.00656339 -5.34118e-05
12.4394 -0.00651927 -5.28755e-05
12.481 -0.00647554 -5.23399e-05
12.5226 -0.00643218 -5.18164e-05
12.5643 -0.0063892 -5.12935e-05
12.6061 -0.00634659 -5.07825e-05
12.6479 -0.00630434 -5.0272e-05
12.6898 -0.00626244 -4.97731e-05
12.7317 -0.00622091 -4.92745e-05
12.7737 -0.00617972 -4.87873e-05
12.8158 -0.00613888 -4.83004e-05
12.8579 -0.00609838 -4.78246e-05
12.9001 -0.00605822 -4.73489e-05
12.9424 -0.00601839 -4.68841e-05
12.9847 -0.0059789 -4.64195e-05
13.0271 -0.00593973 -4.59654e-05
13.0696 -0.00590088 -4.55114e-05
13.1121 -0.00586235 -4.50677e-05
13.1547 -0.00582414 -4.46241e-05
13.1974 -0.00578624 -4.41905e-05
13.2402 -0.00574864 -4.3757e-05
13.283 -0.00571135 -4.33331e-05
13.3259 -0.00567436 -4.29094e-05
13.3689 -0.00563766 -4.2495e-05
13.4119 -0.00560126 -4.20808e-05
13.455 -0.00556515 -4.16757e-05
13.4982 -0.00552933 -4.12707e-05
13.5415 -0.00549378 -4.08746e-05
13.5848 -0.00545852 -4.04785e-05
13.6283 -0.00542354 -4.00912e-05
13.6718 -0.00538882 -3.97038e-05
13.7153 -0.00535438 -3.9325e-05
13.759 -0.00532021 -3.8946e-05
13.8028 -0.0052863 -3.85755e-05
13.8466 -0.00525265 -3.82047e-05
13.8905 -0.00521926 -3.78423e-05
13.9345 -0.00518612 -3.74795e-05
13.9786 -0.00515324 -3.71248e-05
14.0227 -0.00512061 -3.67699e-05
14.067 -0.00508822 -3.64227e-05
14.1113 -0.00505607 -3.60754e-05
14.1558 -0.00502417 -3.57356e-05
14.2003 -0.00499251 -3.53956e-05
14.2449 -0.00496108 -3.5063e-05
14.2896 -0.00492988 -3.47302e-05
14.3344 -0.00489891 -3.44046e-05
14.3793 -0.00486817 -3.40787e-05
14.4243 -0.00483766 -3.37599e-05
14.4693 -0.00480737 -3.34408e-05
14.5145 -0.00477729 -3.31286e-05
14.5598 -0.00474744 -3.2816e-05
14.6052 -0.0047178 -3.25104e-05
14.6506 -0.00468837 -3.22042e-05
14.6962 -0.00465915 -3.19048e-05
14.7419 -0.00463014 -3.16048e-05
14.7877 -0.00460134 -3.13115e-05
14.8336 -0.00457273 -3.10176e-05
14.8796 -0.00454433 -3.07302e-05
14.9257 -0.00451613 -3.04423e-05
14.9719 -0.00448812 -3.01606e-05
15.0182 -0.00446031 -2.98785e-05
15.0647 -0.00443268 -2.96024e-05
15.1112 -0.00440525 -2.93259e-05
15.1579 -0.00437801 -2.90552e-05
15.2047 -0.00435095 -2.87842e-05
15.2516 -0.00432407 -2.85189e-05
15.2986 -0.00429737 -2.82531e-05
15.3458 -0.00427085 -2.7993e-05
15.393 -0.00424451 -2.77324e-05
15.4404 -0.00421834 -2.74774e-05
15.488 -0.00419235 -2.72217e-05
15.5356 -0.00416652 -2.69717e-05
15.5834 -0.00414087 -2.67209e-05
15.6313 -0.00411538 -2.64756e-05
15.6794 -0.00409006 -2.62297e-05
15.7276 -0.00406489 -2.5989e-05
15.7759 -0.00403989 -2.57478e-05
15.8243 -0.00401505 -2.55115e-05
15.873 -0.00399037 -2.52748e-05
15.9217 -0.00396583 -2.50431e-05
15.9706 -0.00394146 -2.48107e-05
16.0197 -0.00391723 -2.45833e-05
16.0689 -0.00389315 -2.43552e-05
16.1182 -0.00386923 -2.4132e-05
16.1677 -0.00384544 -2.3908e-05
16.2174 -0.0038218 -2.36889e-05
16.2672 -0.00379831 -2.3469e-05
16.3172 -0.00377495 -2.32538e-05
16.3674 -0.00375173 -2.3038e-05
16.4177 -0.00372865 -2.28266e-05
16.4682 -0.0037057 -2.26146e-05
16.5189 -0.00368289 -2.24069e-05
16.5697 -0.0036602 -2.21987e-05
16.6208 -0.00363765 -2.19947e-05
16.672 -0.00361523 -2.179e-05
16.7234 -0.00359293 -2.15897e-05
16.775 -0.00357075 -2.13885e-05
16.8268 -0.0035487 -2.11917e-05
16.8787 -0.00352677 -2.09939e-05
16.9309 -0.00350496 -2.08004e-05
16.9833 -0.00348327 -2.06061e-05
17.0359 -0.00346169 -2.04157e-05
17.0887 -0.00344022 -2.02247e-05
17.1418 -0.00341887 -2.00375e-05
17.195 -0.00339763 -1.98497e-05
17.2485 -0.0033765 -1.96656e-05
17.3022 -0.00335547 -1.94807e-05
17.3562 -0.00333455 -1.92998e-05
17.4104 -0.00331373 -1.91178e-05
17.4648 -0.00329302 -1.89398e-05
17.5195 -0.0032724 -1.87607e-05
17.5744 -0.00325188 -1.85854e-05
17.6296 -0.00323146 -1.84093e-05
17.6851 -0.00321114 -1.82366e-05
17.7408 -0.0031909 -1.80632e-05
17.7969 -0.00317076 -1.78932e-05
17.8532 -0.0031507 -1.77223e-05
17.9098 -0.00313073 -1.75551e-05
17.9667 -0.00311085 -1.73866e-05
18.0239 -0.00309104 -1.72218e-05
18.0815 -0.00307132 -1.70559e-05
18.1393 -0.00305168 -1.68933e-05
18.1975 -0.00303212 -1.67299e-05
18.256 -0.00301262 -1.65696e-05
18.3149 -0.0029932 -1.64083e-05
18.3742 -0.00297386 -1.62505e-05
18.4338 -0.00295457 -1.60912e-05
18.4938 -0.00293536 -1.59354e-05
18.5542 -0.0029162 -1.57784e-05
18.615 -0.00289711 -1.56244e-05
18.6762 -0.00287808 -1.54696e-05
18.7379 -0.00285909 -1.53175e-05
18.8 -0.00284017 -1.51643e-05
18.8625 -0.00282129 -1.50145e-05
18.9255 -0.00280246 -1.48629e-05
18.9891 -0.00278367 -1.47145e-05
19.0531 -0.00276492 -1.45651e-05
19.1177 -0.00274621 -1.4418e-05
19.1828 -0.00272753 -1.427e-05
19.2484 -0.00270888 -1.4125e-05
19.3147 -0.00269026 -1.3978e-05
19.3816 -0.00267166 -1.3834e-05
19.4491 -0.00265307 -1.36891e-05
19.5173 -0.0026345 -1.35461e-05
19.5862 -0.00261593 -1.34017e-05
19.6558 -0.00259737 -1.32607e-05
19.7262 -0.00257881 -1.31174e-05
19.7974 -0.00256023 -1.2976e-05
19.8694 -0.00254164 -1.2834e-05
19.9423 -0.00252302 -1.26947e-05
20.0162 -0.00250437 -1.25523e-05
20.091 -0.00248568 -1.24121e-05
20.1669 -0.00246695 -1.22712e-05
20.244 -0.00244815 -1.2133e-05
20.3222 -0.00242928 -1.19911e-05
20.4016 -0.00241033 -1.18499e-05
20.4825 -0.00239128 -1.17064e-05
20.5648 -0.00237211 -1.15664e-05
20.6487 -0.00235281 -1.14249e-05
20.7344 -0.00233335 -1.12856e-05
20.8219 -0.00231371 -1.11433e-05
20.9115 -0.00229386 -1.10022e-05
21.0034 -0.00227377 -1.08573e-05
21.0979 -0.0022534 -1.07133e-05
21.1952 -0.00223268 -1.05649e-05
21.2959 -0.00221156 -1.04169e-05
21.4004 -0.00218996 -1.02634e-05
21.5093 -0.00216776 -1.01093e-05
21.6237 -0.00214482 -9.94795e-06
21.7448 -0.00212092 -9.78398e-06
21.8747 -0.00209575 -9.60879e-06
22.0165 -0.00206875 -9.42599e-06
22.1768 -0.00203888 -9.22067e-06
22.3723 -0.00200331 -8.98435e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda2.0Nc1Quantum/GAp_FRG.txt <==
-22.3723 4.21393e-08 -1.17509e-07
-22.1768 4.51289e-08 4.04123e-08
-22.0165 4.75388e-08 -5.35218e-08
-21.8747 3.65624e-08 4.24555e-08
-21.7448 -1.29336e-08 -6.96368e-08
-21.6237 -1.3904e-08 6.49202e-08
-21.5093 -2.619e-08 -4.94671e-08
-21.4004 -2.40734e-08 4.69637e-08
-21.2959 -2.70703e-08 -3.84663e-08
-21.1952 -2.10907e-08 3.3495e-08
-21.0979 -1.23969e-08 -4.99117e-08
-21.0034 2.25292e-08 2.36417e-08
-20.9115 -2.18549e-08 -2.08598e-08
-20.8219 -2.68119e-09 6.90543e-08
-20.7344 -9.54341e-09 -1.90829e-08
-20.6487 -4.04373e-08 5.6227e-08
-20.5648 -1.43836e-08 -2.32108e-08
-20.4825 -9.85957e-09 1.61813e-08
-20.4016 -2.16594e-08 -1.25045e-08
-20.3222 -1.63259e-08 1.38331e-08
-20.244 -8.62936e-09 -3.78069e-09
-20.1669 -3.60027e-09 8.17177e-10
-20.091 -1.79688e-09 1.2064e-11
-20.0162 -9.77e-10 9.11306e-11
-19.9423 -5.90631e-10 2.00775e-11
-19.8694 -3.66049e-10 3.30939e-11
-19.7974 -2.66295e-10 1.5503e-11
-19.7262 -2.16887e-10 1.85034e-11
-19.6558 -1.95217e-10 1.40511e-11
-19.5862 -2.17029e-10 2.13862e-11
-19.5173 -4.2833e-10 2.74078e-11
-19.4491 -6.46512e-10 8.83765e-11
-19.3816 -1.78192e-09 -4.36322e-11
-19.3147 -3.59163e-10 2.5275e-11
-19.2484 -1.78031e-10 4.53775e-12
-19.1828 -7.12558e-11 3.31635e-12
-19.1177 -4.2785e-11 1.71876e-12
-19.0531 -2.28922e-11 1.11135e-12
-18.9891 -2.76909e-11 1.78093e-12
-18.9255 -1.96173e-10 4.30586e-11
-18.8625 -1.2898e-10 -6.46745e-13
-18.8 -1.67577e-11 1.61526e-12
-18.7379 -1.82622e-11 1.59785e-12
-18.6762 1.07819e-10 -5.53896e-12
-18.615 -1.30554e-10 7.112e-12
-18.5542 4.52044e-10 -1.03194e-11
-18.4938 -2.26116e-10 -9.4604e-12
-18.4338 2.49802e-10 -5.98196e-11
-18.3742 -3.05675e-10 1.97767e-11
-18.3149 3.99877e-10 7.32339e-13
-18.256 -4.28705e-10 4.73041e-12
-18.1975 5.16775e-10 -1.07731e-12
-18.1393 -5.26308e-10 4.51027e-13
-18.0815 8.85034e-10 1.18405e-11
-18.0239 -6.30036e-10 6.27021e-12
-17.9667 -1.524e-08 7.53715e-09
-17.9098 -9.45012e-10 5.10025e-11
-17.8532 -1.13817e-08 -1.63148e-09
-17.7969 4.0978e-09 6.54824e-10
-17.7408 -6.98745e-10 6.99907e-12
-17.6851 -2.77396e-09 1.47743e-09
-17.6296 -6.09404e-10 -7.19384e-12
-17.5744 5.61188e-10 1.02853e-11
-17.5195 -4.83536e-10 -7.30354e-12
-17.4648 4.65321e-10 9.3828e-12
-17.4104 -4.26084e-10 -1.03166e-11
-17.3562 4.29351e-10 1.03227e-11
-17.3022 -4.21853e-10 -1.35979e-11
-17.2485 4.67507e-10 2.18693e-11
-17.195 -4.83923e-10 -2.23737e-11
-17.1418 6.15023e-10 4.17632e-11
-17.0887 -6.93539e-10 -4.40227e-11
-17.0359 1.17651e-09 1.40102e-10
-16.9833 -1.88033e-09 -2.78585e-10
-16.9309 -6.17914e-09 7.51937e-09
-16.8787 1.99124e-09 -2.76402e-10
-16.8268 -1.00435e-09 7.21364e-11
-16.775 7.50956e-10 -3.93431e-11
-16.7234 -5.61666e-10 2.5851e-11
-16.672 5.77487e-10 -2.53122e-11
-16.6208 -4.3174e-10 1.89362e-11
-16.5697 6.98799e-10 -2.94768e-11
-16.5189 -3.73386e-10 1.73283e-11
-16.4682 3.82535e-09 3.31742e-12
-16.4177 -3.85106e-10 2.08439e-11
-16.3674 -2.41384e-09 3.63499e-10
-16.3172 -5.27496e-10 2.62031e-11
-16.2672 -3.80894e-10 2.65482e-11
-16.2174 -2.94457e-10 2.34935e-11
-16.1677 -1.79143e-10 1.24829e-11
-16.1182 -3.72617e-10 3.203e-11
-16.0689 -1.59383e-10 1.01962e-11
-16.0197 -2.85493e-10 2.90746e-11
-15.9706 -1.48189e-10 9.32532e-12
-15.9217 -3.90052e-10 5.10466e-11
-15.873 -2.6747e-10 1.29119e-11
-15.8243 -1.25119e-09 3.29891e-10
-15.7759 -7.11851e-10 7.58566e-12
-15.7276 -1.04429e-09 1.73295e-10
-15.6794 -7.12825e-10 -2.64731e-12
-15.6313 -1.9924e-10 1.049e-11
-15.5834 -1.5281e-10 4.44234e-12
-15.5356 -6.98475e-11 2.8024e-12
-15.488 -5.04653e-11 2.12478e-12
-15.4404 -3.0489e-11 1.26794e-12
-15.393 -2.27366e-11 1.07967e-12
-15.3458 -2.39991e-11 1.36715e-12
-15.2986 -1.07753e-10 1.84058e-11
-15.2516 -3.1928e-10 9.66798e-12
-15.2047 -7.47777e-11 2.92638e-12
-15.1579 -1.96488e-11 1.87752e-12
-15.1112 -1.27976e-11 1.05262e-12
-15.0647 -6.84796e-11 8.24838e-12
-15.0182 1.90941e-10 -2.31813e-11
-14.9719 -2.01336e-10 2.17297e-11
-14.9257 6.53723e-09 -1.83336e-09
-14.8796 -2.82937e-10 -9.39288e-13
-14.8336 7.54762e-10 -1.81339e-10
-14.7877 -3.72369e-10 -8.38329e-10
-14.7419 2.12233e-09 2.54571e-10
-14.6962 -1.49501e-09 4.5052e-10
-14.6506 5.59511e-09 -1.08459e-08
-14.6052 4.64572e-09 2.95058e-09
-14.5598 -3.64863e-09 -1.52336e-09
-14.5145 3.1136e-09 9.95733e-10
-14.4693 -2.89555e-09 -7.63276e-10
-14.4243 2.97284e-09 6.73958e-10
-14.3793 -3.41986e-09 -6.88314e-10
-14.3344 3.59921e-09 5.42356e-10
-14.2896 -5.22905e-09 -7.38116e-10
-14.2449 6.19181e-09 4.15744e-10
-14.2003 -1.4471e-08 -1.64644e-10
-14.1558 1.37042e-08 -1.93821e-09
-14.1113 3.22581e-08 1.8245e-08
-14.067 -2.44512e-08 -1.50169e-08
-14.0227 1.38605e-08 3.39446e-09
-13.9786 -1.32464e-08 -2.63569e-09
-13.9345 8.37418e-09 4.36534e-10
-13.8905 -2.30672e-08 -3.27533e-09
-13.8466 1.04853e-08 -6.81812e-10
-13.8028 -1.12085e-08 1.73291e-09
-13.759 1.44678e-08 -4.72922e-09
-13.7153 -1.40853e-08 6.6323e-09
-13.6718 1.54721e-08 -1.77606e-08
-13.6283 -1.22952e-08 1.88247e-08
-13.5848 2.88712e-10 -2.60606e-08
-13.5415 5.70868e-09 2.32641e-08
-13.4982 -1.15292e-08 -1.77215e-08
-13.455 1.09076e-08 2.01578e-08
-13.4119 -1.34723e-08 -8.06744e-09
-13.3689 1.50871e-08 2.14715e-08
-13.3259 -1.59653e-08 -7.95908e-09
-13.283 2.29261e-08 3.00323e-08
-13.2402 -1.68815e-08 -4.38995e-09
-13.1974 4.23096e-08 4.94365e-08
-13.1547 -3.92696e-08 -1.03329e-08
-13.1121 7.37936e-08 2.00798e-08
-13.0696 -6.60186e-08 -5.01181e-09
-13.0271 -4.73613e-08 3.39979e-09
-12.9847 -2.5923e-08 2.31552e-09
-12.9424 -3.92146e-08 1.62691e-09
-12.9001 6.8484e-08 -5.85988e-09
-12.8579 -5.80053e-08 1.11839e-08
-12.8158 5.86759e-08 -2.16072e-08
-12.7737 -4.54442e-08 2.19775e-08
-12.7317 4.0875e-08 -3.17065e-08
-12.6898 -3.35222e-08 3.2296e-08
-12.6479 2.5179e-08 -3.80288e-08
-12.6061 -2.0669e-08 3.57778e-08
-12.5643 1.33941e-08 -3.8754e-08
-12.5226 -9.33773e-09 3.78794e-08
-12.481 4.28317e-09 -3.78134e-08
-12.4394 -1.72735e-09 3.7178e-08
-12.3979 -2.87168e-09 -3.70375e-08
-12.3565 4.95672e-09 3.72619e-08
-12.3151 -9.51113e-09 -3.71357e-08
-12.2738 1.22553e-08 3.81196e-08
-12.2325 -1.64524e-08 -3.87862e-08
-12.1913 1.98686e-08 4.09449e-08
-12.1501 -2.41858e-08 -4.40016e-08
-12.109 2.89727e-08 4.88938e-08
-12.068 -3.58056e-08 -5.64466e-08
-12.027 4.24897e-08 6.50124e-08
-11.986 -5.28271e-08 -8.14746e-08
-11.9452 -3.50459e-08 1.18417e-07
-11.9043 -9.53815e-08 -8.04843e-08
-11.8636 2.9454e-08 1.87733e-07
-11.8228 -1.12533e-07 -1.05467e-07
-11.7822 -1.06015e-07 1.07868e-07
-11.7415 -1.00067e-07 -1.542e-07
-11.701 -8.67104e-08 1.09749e-07
-11.6605 7.87663e-08 -9.59695e-08
-11.62 -5.28173e-08 1.07744e-07
-11.5796 3.4834e-08 -1.01809e-07
-11.5392 -4.61277e-08 5.34726e-08
-11.4989 -2.64691e-08 -7.97735e-08
-11.4587 -3.36077e-08 4.90846e-08
-11.4184 2.18826e-08 -5.83729e-08
-11.3783 -1.28537e-08 5.80926e-08
-11.3381 7.08601e-09 -5.59754e-08
-11.2981 -1.22133e-08 5.00163e-08
-11.2581 -1.10107e-10 -5.12114e-08
-11.2181 -7.06489e-09 4.81455e-08
-11.1781 -5.38422e-09 -4.80009e-08
-11.1383 -8.17072e-09 4.65336e-08
-11.0984 -1.35268e-08 -4.55835e-08
-11.0586 -7.03304e-09 4.76769e-08
-11.0189 -8.4086e-09 -5.02845e-08
-10.9792 6.00779e-09 5.25826e-08
-10.9395 -1.24852e-08 -5.33947e-08
-10.8999 -2.36515e-10 5.85905e-08
-10.8603 -3.06389e-08 -4.63325e-08
-10.8208 -7.80147e-09 6.66763e-08
-10.7813 -1.93575e-08 -7.10469e-08
-10.7418 2.07521e-08 7.85597e-08
-10.7024 -2.55839e-08 -8.48784e-08
-10.6631 2.49496e-08 9.5478e-08
-10.6238 -2.91286e-08 -1.04719e-07
-10.5845 2.58388e-08 1.18661e-07
-10.5452 -2.27937e-08 -1.30288e-07
-10.506 1.96572e-08 1.43967e-07
-10.4669 -1.13029e-08 -1.51755e-07
-10.4278 2.46476e-09 1.55686e-07
-10.3887 6.17124e-09 -1.55474e-07
-10.3496 -1.33564e-08 1.50531e-07
-10.3106 1.98203e-08 -1.42101e-07
-10.2717 -2.22117e-08 1.3238e-07
-10.2328 2.3683e-08 -1.21864e-07
-10.1939 -2.22421e-08 1.1237e-07
-10.155 2.07666e-08 -1.03405e-07
-10.1162 -1.80809e-08 9.58054e-08
-10.0774 1.58615e-08 -8.90041e-08
-10.0387 -1.32519e-08 8.3322e-08
-10 1.1321e-08 -7.8339e-08
-9.96134 -9.23285e-09 7.42398e-08
-9.92271 7.79198e-09 -7.06934e-08
-9.88412 -6.09205e-09 6.78585e-08
-9.84557 4.97583e-09 -6.54855e-08
-9.80704 -3.58585e-09 6.36633e-08
-9.76856 2.60873e-09 -6.22554e-08
-9.73011 -1.41179e-09 6.1287e-08
-9.69169 5.34107e-10 -6.07018e-08
-9.65331 5.61148e-10 6.04904e-08
-9.61496 -1.35064e-09 -6.06562e-08
-9.57664 2.40799e-09 6.11664e-08
-9.53836 -3.14779e-09 -6.20444e-08
-9.50011 4.23817e-09 6.32357e-08
-9.46189 -5.00653e-09 -6.48749e-08
-9.42371 6.21822e-09 6.67838e-08
-9.38556 -7.44073e-09 -6.91378e-08
-9.34744 7.79384e-09 7.19328e-08
-9.30935 -9.01383e-09 -7.52149e-08
-9.2713 1.04582e-08 7.87409e-08
-9.23327 -1.14607e-08 -8.28842e-08
-9.19528 1.29899e-08 8.73038e-08
-9.15732 -1.38352e-08 -9.23739e-08
-9.11939 1.5282e-08 9.76107e-08
-9.08149 -1.58105e-08 -1.03428e-07
-9.04362 1.67988e-08 1.09203e-07
-9.00578 -1.67314e-08 -1.15277e-07
-8.96797 1.70314e-08 1.20937e-07
-8.93019 -1.59115e-08 -1.26477e-07
-8.89244 1.51818e-08 1.31089e-07
-8.85471 -1.30542e-08 -1.35023e-07
-8.81702 1.11231e-08 1.37567e-07
-8.77936 -8.43072e-09 -1.39004e-07
-8.74172 6.25753e-09 1.38877e-07
-8.70412 -2.93676e-09 -1.37601e-07
-8.66654 1.45871e-09 1.35018e-07
-8.62899 1.14719e-09 -1.31513e-07
-8.59146 -2.45749e-09 1.27288e-07
-8.55397 3.62074e-09 -1.2268e-07
-8.5165 -3.85362e-09 1.17807e-07
-8.47906 5.40672e-09 -1.12765e-07
-8.44165 -4.91881e-09 1.07501e-07
-8.40426 7.06253e-09 -1.05869e-07
-8.3669 -2.94186e-09 1.00017e-07
-8.32956 5.61585e-09 -9.7695e-08
-8.29226 -4.21807e-08 5.64746e-08
-8.25497 2.88581e-09 -9.45991e-08
-8.21772 -3.34022e-09 8.56035e-08
-8.18049 3.1279e-09 -8.32863e-08
-8.14328 -2.52361e-09 8.0651e-08
-8.1061 2.26654e-09 -7.87039e-08
-8.06895 -1.56747e-09 7.70418e-08
-8.03182 1.3785e-09 -7.56284e-08
-7.99471 -7.21262e-10 7.44907e-08
-7.95763 5.51141e-10 -7.35979e-08
-7.92058 8.23661e-11 7.29471e-08
-7.88355 -2.42219e-10 -7.25256e-08
-7.84654 8.57626e-10 7.23218e-08
-7.80955 -9.95303e-10 -7.23424e-08
-7.77259 1.60151e-09 7.25572e-08
-7.73566 -1.73028e-09 -7.29957e-08
-7.69874 2.33848e-09 7.36103e-08
-7.66185 -2.45498e-09 -7.44515e-08
-7.62498 3.07361e-09 7.54529e-08
-7.58814 -3.18013e-09 -7.6687e-08
-7.55132 3.81166e-09 7.80669e-08
-7.51452 -3.90039e-09 -7.96866e-08
-7.47774 4.54388e-09 8.1436e-08
-7.44099 -4.60049e-09 -8.343e-08
-7.40425 5.26014e-09 8.55309e-08
-7.36754 -5.25868e-09 -8.78787e-08
-7.33085 5.92256e-09 9.03023e-08
-7.29418 -5.84163e-09 -9.2966e-08
-7.25754 6.49022e-09 9.56631e-08
-7.22091 -6.27963e-09 -9.8582e-08
-7.18431 6.90373e-09 1.01475e-07
-7.14772 -6.53819e-09 -1.04549e-07
-7.11116 7.07268e-09 1.07526e-07
-7.07462 -6.44999e-09 -1.10625e-07
-7.0381 6.96192e-09 1.13531e-07
-7.00159 -6.13081e-09 -1.16475e-07
-6.96511 6.46184e-09 1.19127e-07
-6.92865 -5.39955e-09 -1.2172e-07
-6.89221 5.5543e-09 1.23923e-07
-6.85579 -4.29187e-09 -1.25964e-07
-6.81938 4.32712e-09 1.27547e-07
-6.783 -2.90887e-09 -1.28863e-07
-6.74664 2.86427e-09 1.29711e-07
-6.71029 -1.39719e-09 -1.30224e-07
-6.67397 1.33151e-09 1.30295e-07
-6.63766 9.26477e-11 -1.30014e-07
-6.60137 -1.12153e-10 1.29359e-07
-6.5651 1.39791e-09 -1.28382e-07
-6.52885 -1.31206e-09 1.27117e-07
-6.49262 2.47442e-09 -1.25584e-07
-6.4564 -2.24656e-09 1.23875e-07
-6.42021 3.22965e-09 -1.21958e-07
-6.38403 -2.8778e-09 1.19961e-07
-6.34786 3.68142e-09 -1.17837e-07
-6.31172 -3.24213e-09 1.15678e-07
-6.27559 3.85815e-09 -1.13535e-07
-6.23949 -3.38694e-09 1.11271e-07
-6.20339 3.82312e-09 -1.09317e-07
-6.16732 -3.39584e-09 1.06901e-07
-6.13126 3.55394e-09 -1.05409e-07
-6.09522 -3.3617e-09 1.02698e-07
-6.05919 3.01034e-09 -1.01919e-07
-6.02319 -3.39812e-09 9.87856e-08
-5.9872 2.507e-09 -9.87842e-08
-5.95122 -2.84794e-09 9.55785e-08
-5.91526 2.75662e-09 -9.53887e-08
-5.87932 -2.28859e-09 9.4015e-08
-5.84339 2.15722e-09 -9.04537e-08
-5.80748 -1.01573e-08 9.53633e-08
-5.77158 -1.39795e-08 -8.08828e-08
-5.7357 -1.37425e-08 9.90383e-08
-5.69984 -1.98775e-10 -7.70833e-08
-5.66399 -1.70131e-09 1.09367e-07
-5.62815 7.42546e-10 -7.10263e-08
-5.59233 -7.39243e-10 1.16169e-07
-5.55653 4.21636e-10 -6.91196e-08
-5.52074 -1.97609e-10 1.12286e-07
-5.48497 1.67051e-10 -7.22411e-08
-5.4492 2.21935e-10 9.96106e-08
-5.41346 -1.33002e-10 -7.95598e-08
-5.37773 5.27652e-10 8.85924e-08
-5.34201 -4.28808e-10 -8.61343e-08
-5.30631 9.23871e-10 8.5825e-08
-5.27062 -5.98746e-10 -8.50419e-08
-5.23494 1.50435e-09 9.23523e-08
-5.19928 -7.74191e-10 -7.93018e-08
-5.16363 1.93168e-09 9.98287e-08
-5.128 -1.22096e-09 -8.04873e-08
-5.09237 1.65692e-09 9.18812e-08
-5.05677 -2.07037e-09 -9.50602e-08
-5.02117 1.5597e-09 8.05025e-08
-4.98559 -2.28915e-09 -1.04296e-07
-4.95002 2.40352e-09 8.77258e-08
-4.91446 -1.53197e-09 -8.68472e-08
-4.87892 3.97167e-09 1.12312e-07
-4.84339 -1.78283e-09 -8.13881e-08
-4.80787 2.86431e-09 1.03089e-07
-4.77237 -3.23177e-09 -1.03347e-07
-4.73687 2.24522e-09 8.71432e-08
-4.70139 -3.23254e-09 -1.06558e-07
-4.66592 3.83458e-09 1.07949e-07
-4.63046 -1.91016e-09 -8.64797e-08
-4.59502 4.38927e-09 1.2111e-07
-4.55958 -3.2533e-09 -1.02655e-07
-4.52416 2.46345e-09 9.38966e-08
-4.48875 -3.81275e-09 -1.22198e-07
-4.45335 3.8365e-09 1.06792e-07
-4.41797 -2.07583e-09 -9.70568e-08
-4.38259 4.52386e-09 1.2623e-07
-4.34722 -3.29352e-09 -1.10396e-07
-4.31187 2.51213e-09 1.0091e-07
-4.27653 -3.42816e-09 -1.2694e-07
-4.24119 3.91992e-09 1.16493e-07
-4.20587 -1.95476e-09 -1.03582e-07
-4.17056 3.58906e-09 1.26765e-07
-4.13526 -3.2294e-09 -1.23034e-07
-4.09997 2.34919e-09 1.06545e-07
-4.06469 -2.18734e-09 -1.24731e-07
-4.02942 3.69774e-09 1.29397e-07
-3.99416 -1.74455e-09 -1.10348e-07
-3.95891 2.19697e-09 1.21357e-07
-3.92367 -2.39239e-09 -1.34019e-07
-3.88844 2.24571e-09 1.15605e-07
-3.85322 -1.03855e-09 -1.17749e-07
-3.81801 2.36301e-09 1.34874e-07
-3.7828 -1.4674e-09 -1.22551e-07
-3.74761 1.33639e-09 1.15401e-07
-3.71243 -6.74192e-10 -1.31013e-07
-3.67726 1.79557e-09 1.29921e-07
-3.64209 -5.77965e-10 -1.16084e-07
-3.60694 7.77899e-10 1.23835e-07
-3.57179 -2.87817e-10 -1.34101e-07
-3.53665 1.02849e-09 1.20948e-07
-3.50152 1.05335e-10 -1.1739e-07
-3.4664 2.79723e-10 1.30779e-07
-3.43129 8.46982e-11 -1.28495e-07
-3.39619 4.13996e-10 1.16062e-07
-3.36109 7.2916e-10 -1.21603e-07
-3.32601 -1.05962e-10 1.31791e-07
-3.29093 4.13232e-10 -1.21548e-07
-3.25586 -1.19923e-10 1.14791e-07
-3.2208 7.54289e-10 -1.24707e-07
-3.18574 -1.01243e-09 1.28516e-07
-3.1507 5.08329e-10 -1.16548e-07
-3.11566 -5.10553e-10 1.14808e-07
-3.08063 1.587e-09 -1.25245e-07
-3.0456 -5.85724e-10 1.24233e-07
-3.01059 8.46977e-10 -1.13418e-07
-2.97558 -7.85798e-10 1.14452e-07
-2.94058 1.80242e-09 -1.23771e-07
-2.90558 -6.78152e-10 1.20743e-07
-2.87059 9.79581e-10 -1.11283e-07
-2.83561 -9.48141e-10 1.13134e-07
-2.80064 1.92366e-09 -1.2142e-07
-2.76567 -7.25933e-10 1.18296e-07
-2.73071 1.03433e-09 -1.09643e-07
-2.69576 -1.02663e-09 1.11062e-07
-2.66081 1.92978e-09 -1.18702e-07
-2.62587 -7.95466e-10 1.1669e-07
-2.59094 9.88426e-10 -1.08493e-07
-2.55601 -1.05014e-09 1.08624e-07
-2.52109 1.84104e-09 -1.15639e-07
-2.48617 -9.73502e-10 1.15609e-07
-2.45126 6.75672e-10 -1.08007e-07
-2.41636 -1.36487e-09 1.0632e-07
-2.38146 1.12563e-09 -1.12136e-07
-2.34657 -1.8147e-09 1.1454e-07
-2.31168 3.86294e-10 -1.08409e-07
-2.2768 -9.25219e-10 1.04588e-07
-2.24192 1.76276e-09 -1.08493e-07
-2.20705 -1.22625e-09 1.12934e-07
-2.17219 -3.55216e-09 -1.0832e-07
-2.13733 -2.20208e-08 1.00899e-07
-2.10247 -1.82387e-08 -1.01153e-07
-2.06762 -6.91012e-09 1.09088e-07
-2.03278 -2.28337e-10 -1.1044e-07
-1.99794 -3.05207e-10 1.05195e-07
-1.9631 1.14984e-09 -1.03117e-07
-1.92827 -1.01229e-09 1.06278e-07
-1.89345 1.04868e-09 -1.09283e-07
-1.85862 -8.7253e-11 1.07017e-07
-1.82381 7.60882e-10 -1.03206e-07
-1.78899 -7.80865e-10 1.03324e-07
-1.75419 1.24251e-09 -1.0661e-07
-1.71938 -1.43572e-10 1.078e-07
-1.68458 4.4849e-10 -1.05002e-07
-1.64979 -3.97541e-10 1.02558e-07
-1.61499 1.22096e-09 -1.03575e-07
-1.58021 -4.28219e-10 1.0623e-07
-1.54542 3.86333e-10 -1.06463e-07
-1.51064 6.49274e-11 1.04074e-07
-1.47586 9.0149e-10 -1.02488e-07
-1.44109 -6.14992e-10 1.03579e-07
-1.40632 6.72546e-10 -1.0553e-07
-1.37155 2.85149e-10 1.05635e-07
-1.33679 3.84015e-10 -1.03867e-07
-1.30203 -3.95303e-10 1.02694e-07
-1.26727 9.61772e-10 -1.03352e-07
-1.23251 -7.65128e-12 1.04836e-07
-1.19776 1.00598e-10 -1.05175e-07
-1.16301 1.77778e-10 1.04131e-07
-1.12827 7.86953e-10 -1.03049e-07
-1.09352 -3.87999e-10 1.03162e-07
-1.05878 4.23373e-10 -1.04149e-07
-1.02405 4.75959e-10 1.04879e-07
-0.989309 1.82714e-10 -1.04574e-07
-0.954576 -1.75888e-10 1.03671e-07
-0.919844 8.18673e-10 -1.03162e-07
-0.885115 6.64375e-11 1.03566e-07
-0.850388 -1.30689e-11 -1.04477e-07
-0.815663 4.77981e-10 1.04947e-07
-0.78094 4.70595e-10 -1.04505e-07
-0.746219 -2.69278e-10 1.03608e-07
-0.711499 5.13428e-10 -1.03252e-07
-0.676781 4.4602e-10 1.03876e-07
-0.642065 -1.29534e-10 -1.04922e-07
-0.60735 2.88117e-10 1.05283e-07
-0.572637 6.3108e-10 -1.0455e-07
-0.537925 -1.49955e-10 1.03522e-07
-0.503214 2.17705e-10 -1.03354e-07
-0.468504 6.442e-10 1.04306e-07
-0.433796 -8.43336e-11 -1.05471e-07
-0.399089 1.33829e-10 1.05623e-07
-0.364382 6.55724e-10 -1.0456e-07
-0.329676 -3.1731e-13 1.03505e-07
-0.294972 2.90283e-11 -1.03518e-07
-0.260267 7.28294e-10 1.0474e-07
-0.225564 -3.22603e-11 -1.05908e-07
-0.190861 6.94905e-11 1.05902e-07
-0.156158 6.48985e-10 -1.04673e-07
-0.121456 7.9825e-11 1.03582e-07
-0.0867541 -5.5695e-11 -1.03674e-07
-0.0520524 7.66382e-10 1.0492e-07
-0.0173508 -5.49393e-11 -1.06136e-07
0.0173508 3.39006e-11 1.06136e-07
0.0520524 6.68673e-10 -1.0492e-07
0.0867541 5.05532e-11 1.03673e-07
0.121456 -2.65426e-11 -1.03582e-07
0.156158 7.46642e-10 1.04672e-07
0.190861 -1.92215e-11 -1.05902e-07
0.225564 5.67124e-11 1.05908e-07
0.260267 6.29489e-10 -1.04741e-07
0.294972 1.362e-10 1.03517e-07
0.329676 -1.06208e-10 -1.03505e-07
0.364382 7.51266e-10 1.04559e-07
0.399089 4.66249e-11 -1.05623e-07
0.433796 6.19559e-12 1.05471e-07
0.468504 5.41998e-10 -1.04307e-07
0.503214 3.26661e-10 1.03353e-07
0.537925 -2.53137e-10 -1.03522e-07
0.572637 7.21917e-10 1.0455e-07
0.60735 2.02117e-10 -1.05283e-07
0.642065 -3.41495e-11 1.04922e-07
0.676781 3.38156e-10 -1.03877e-07
0.711499 6.21928e-10 1.03251e-07
0.746219 -3.65373e-10 -1.03607e-07
0.78094 5.55682e-10 1.04505e-07
0.815663 3.88338e-10 -1.04948e-07
0.850388 9.19318e-11 1.04477e-07
0.885115 -4.50428e-11 -1.03566e-07
0.919844 9.19286e-10 1.03161e-07
0.954576 -2.61464e-10 -1.03671e-07
0.989309 2.68551e-10 1.04574e-07
1.02405 3.73537e-10 -1.0488e-07
1.05878 5.36649e-10 1.04148e-07
1.09352 -4.91442e-10 -1.03161e-07
1.12827 8.72506e-10 1.03049e-07
1.16301 9.41767e-11 -1.04131e-07
1.19776 2.02132e-10 1.05175e-07
1.23251 -1.22676e-10 -1.04836e-07
1.26727 1.06573e-09 1.03351e-07
1.30203 -4.79345e-10 -1.02693e-07
1.33679 4.66613e-10 1.03867e-07
1.37155 1.81657e-10 -1.05635e-07
1.40632 7.89235e-10 1.0553e-07
1.44109 -7.16595e-10 -1.03578e-07
1.47586 9.82089e-10 1.02487e-07
1.51064 -1.89793e-11 -1.04074e-07
1.54542 4.94919e-10 1.06463e-07
1.58021 -5.45357e-10 -1.0623e-07
1.61499 1.31598e-09 1.03573e-07
1.64979 -4.74344e-10 -1.02557e-07
1.68458 5.37868e-10 1.05002e-07
1.71938 -2.59667e-10 -1.07801e-07
1.75419 1.35522e-09 1.06609e-07
1.78899 -8.65459e-10 -1.03323e-07
1.82381 8.37166e-10 1.03205e-07
1.85862 -1.88368e-10 -1.07018e-07
1.89345 1.16977e-09 1.09283e-07
1.92827 -1.11214e-09 -1.06278e-07
1.9631 1.22437e-09 1.03116e-07
1.99794 -3.89975e-10 -1.05195e-07
2.03278 -1.11481e-10 1.10441e-07
2.06762 -7.02352e-09 -1.09082e-07
2.10247 -1.81582e-08 1.0116e-07
2.13733 -2.20956e-08 -1.0089e-07
2.17219 -3.44818e-09 1.08323e-07
2.20705 -1.34813e-09 -1.12934e-07
2.24192 1.85345e-09 1.08492e-07
2.2768 -9.95281e-10 -1.04587e-07
2.31168 4.79256e-10 1.08408e-07
2.34657 -1.93731e-09 -1.1454e-07
2.38146 1.22522e-09 1.12136e-07
2.41636 -1.43425e-09 -1.06319e-07
2.45126 7.59798e-10 1.08005e-07
2.48617 -1.09305e-09 -1.15609e-07
2.52109 1.94656e-09 1.15639e-07
2.55601 -1.11995e-09 -1.08622e-07
2.59094 1.06706e-09 1.08491e-07
2.62587 -9.11254e-10 -1.1669e-07
2.66081 2.03751e-09 1.18702e-07
2.69576 -1.09632e-09 -1.11061e-07
2.73071 1.11012e-09 1.09641e-07
2.76567 -8.3903e-10 -1.18297e-07
2.80064 2.0303e-09 1.21421e-07
2.83561 -1.01629e-09 -1.13134e-07
2.87059 1.05451e-09 1.11281e-07
2.90558 -7.90352e-10 -1.20744e-07
2.94058 1.90502e-09 1.23772e-07
2.97558 -8.50827e-10 -1.14451e-07
3.01059 9.2307e-10 1.13416e-07
3.0456 -6.99095e-10 -1.24234e-07
3.08063 1.68207e-09 1.25246e-07
3.11566 -5.71457e-10 -1.14807e-07
3.1507 5.88927e-10 1.16547e-07
3.18574 -1.12786e-09 -1.28516e-07
3.2208 8.36983e-10 1.24709e-07
3.25586 -1.78189e-10 -1.14789e-07
3.29093 5.03675e-10 1.21548e-07
3.32601 -2.18802e-10 -1.31794e-07
3.36109 7.96555e-10 1.21603e-07
3.39619 3.52839e-10 -1.1606e-07
3.43129 1.89958e-10 1.28496e-07
3.4664 1.80812e-10 -1.30782e-07
3.50152 1.60327e-10 1.17388e-07
3.53665 9.545e-10 -1.20947e-07
3.57179 -1.70702e-10 1.34105e-07
3.60694 7.03396e-10 -1.23835e-07
3.64209 -5.25975e-10 1.16081e-07
3.67726 1.69385e-09 -1.29924e-07
3.71243 -5.67272e-10 1.31016e-07
3.74761 1.28643e-09 -1.15398e-07
3.7828 -1.39545e-09 1.22551e-07
3.81801 2.23353e-09 -1.34881e-07
3.85322 -9.72966e-10 1.17748e-07
3.88844 2.19671e-09 -1.15603e-07
3.92367 -2.26322e-09 1.34025e-07
3.95891 2.10494e-09 -1.21358e-07
3.99416 -1.70599e-09 1.10345e-07
4.02942 3.58563e-09 -1.29403e-07
4.06469 -2.06651e-09 1.24735e-07
4.09997 2.31102e-09 -1.06541e-07
4.13526 -3.13797e-09 1.23037e-07
4.17056 3.44304e-09 -1.26773e-07
4.20587 -1.91248e-09 1.03578e-07
4.24119 3.84381e-09 -1.16495e-07
4.27653 -3.26429e-09 1.2695e-07
4.31187 2.46402e-09 -1.00906e-07
4.34722 -3.22834e-09 1.10396e-07
4.38259 4.34047e-09 -1.26244e-07
4.41797 -2.02999e-09 9.70532e-08
4.45335 3.76649e-09 -1.06793e-07
4.48875 -3.63053e-09 1.22211e-07
4.52416 2.41521e-09 -9.38933e-08
4.55958 -3.18559e-09 1.02655e-07
4.59502 4.17763e-09 -1.21128e-07
4.63046 -1.88557e-09 8.64747e-08
4.66592 3.71011e-09 -1.07955e-07
4.70139 -3.09224e-09 1.06566e-07
4.73687 2.20613e-09 -8.71395e-08
4.77237 -3.10796e-09 1.03354e-07
4.80787 2.72268e-09 -1.03096e-07
4.84339 -1.76012e-09 8.13834e-08
4.87892 3.75239e-09 -1.1233e-07
4.91446 -1.47291e-09 8.68458e-08
4.95002 2.33674e-09 -8.77255e-08
4.98559 -2.09948e-09 1.04307e-07
5.02117 1.52884e-09 -8.04991e-08
5.05677 -1.93077e-09 9.50658e-08
5.09237 1.55076e-09 -9.18842e-08
5.128 -1.17566e-09 8.0485e-08
5.16363 1.73841e-09 -9.98382e-08
5.19928 -7.4331e-10 7.92992e-08
5.23494 1.34942e-09 -9.23574e-08
5.27062 -5.37151e-10 8.50416e-08
5.30631 8.11501e-10 -8.58262e-08
5.34201 -3.56467e-10 8.61345e-08
5.37773 3.97039e-10 -8.85941e-08
5.41346 -9.13412e-11 7.95579e-08
5.4492 1.80497e-11 -9.9616e-08
5.48497 1.82737e-10 7.22374e-08
5.52074 -4.83289e-10 -1.12296e-07
5.55653 4.32047e-10 6.91155e-08
5.59233 -1.03063e-09 -1.16178e-07
5.62815 7.61791e-10 7.10224e-08
5.66399 -1.9255e-09 -1.09371e-07
5.69984 -1.62508e-10 7.708e-08
5.7357 -1.38983e-08 -9.9014e-08
5.77158 -1.39225e-08 8.08847e-08
5.80748 -1.02782e-08 -9.53503e-08
5.84339 2.22957e-09 9.0452e-08
5.87932 -2.39029e-09 -9.40127e-08
5.91526 2.83857e-09 9.53872e-08
5.95122 -2.94071e-09 -9.55759e-08
5.9872 2.59228e-09 9.8783e-08
6.02319 -3.48642e-09 -9.8783e-08
6.05919 3.0954e-09 1.01918e-07
6.09522 -3.44688e-09 -1.02696e-07
6.13126 3.63702e-09 1.05407e-07
6.16732 -3.47788e-09 -1.069e-07
6.20339 3.90319e-09 1.09316e-07
6.23949 -3.46533e-09 -1.1127e-07
6.27559 3.9344e-09 1.13535e-07
6.31172 -3.31627e-09 -1.15678e-07
6.34786 3.75322e-09 1.17837e-07
6.38403 -2.94718e-09 -1.19961e-07
6.42021 3.2966e-09 1.21958e-07
6.4564 -2.31104e-09 -1.23876e-07
6.49262 2.53657e-09 1.25585e-07
6.52885 -1.372e-09 -1.27117e-07
6.5651 1.45592e-09 1.28383e-07
6.60137 -1.68536e-10 -1.29359e-07
6.63766 1.47833e-10 1.30015e-07
6.67397 1.27704e-09 -1.30295e-07
6.71029 -1.34294e-09 1.30225e-07
6.74664 2.80965e-09 -1.29711e-07
6.783 -2.85341e-09 1.28863e-07
6.81938 4.27026e-09 -1.27547e-07
6.85579 -4.23325e-09 1.25964e-07
6.89221 5.49348e-09 -1.23923e-07
6.92865 -5.33637e-09 1.2172e-07
6.96511 6.39604e-09 -1.19127e-07
7.00159 -6.06241e-09 1.16476e-07
7.0381 6.8909e-09 -1.13533e-07
7.07462 -6.3765e-09 1.10626e-07
7.11116 6.99688e-09 -1.07528e-07
7.14772 -6.4603e-09 1.04551e-07
7.18431 6.824e-09 -1.01478e-07
7.22091 -6.1983e-09 9.85854e-08
7.25754 6.40758e-09 -9.56671e-08
7.29418 -5.7579e-09 9.297e-08
7.33085 5.83802e-09 -9.03068e-08
7.36754 -5.1735e-09 8.7883e-08
7.40425 5.17455e-09 -8.55355e-08
7.44099 -4.5146e-09 8.34342e-08
7.47774 4.45788e-09 -8.14404e-08
7.51452 -3.81434e-09 7.96905e-08
7.55132 3.7257e-09 -7.80709e-08
7.58814 -3.09426e-09 7.66903e-08
7.62498 2.98791e-09 -7.54562e-08
7.66185 -2.36942e-09 7.44541e-08
7.69874 2.25313e-09 -7.36128e-08
7.73566 -1.64509e-09 7.29975e-08
7.77259 1.51649e-09 -7.25589e-08
7.80955 -9.10407e-10 7.23433e-08
7.84654 7.7285e-10 -7.23225e-08
7.88355 -1.57531e-10 7.25255e-08
7.92058 -2.25164e-12 -7.29467e-08
7.95763 6.35689e-10 7.35968e-08
7.99471 -8.05742e-10 -7.44893e-08
8.03182 1.46288e-09 7.56264e-08
8.06895 -1.65171e-09 -7.70396e-08
8.1061 2.35052e-09 7.8701e-08
8.14328 -2.60718e-09 -8.0648e-08
8.18049 3.2111e-09 8.32829e-08
8.21772 -3.42248e-09 -8.56002e-08
8.25497 2.96931e-09 9.45958e-08
8.29226 -4.22501e-08 -5.64415e-08
8.32956 5.69366e-09 9.76918e-08
8.3669 -3.0163e-09 -1.00014e-07
8.40426 7.13336e-09 1.05868e-07
8.44165 -4.9855e-09 -1.075e-07
8.47906 5.46808e-09 1.12765e-07
8.5165 -3.90792e-09 -1.17802e-07
8.55397 3.66992e-09 1.22687e-07
8.59146 -2.49796e-09 -1.27285e-07
8.62899 1.18095e-09 1.31514e-07
8.66654 1.43157e-09 -1.35015e-07
8.70412 -2.91476e-09 1.37598e-07
8.74172 6.23857e-09 -1.38868e-07
8.77936 -8.41282e-09 1.39001e-07
8.81702 1.11021e-08 -1.37552e-07
8.85471 -1.30299e-08 1.35016e-07
8.89244 1.515e-08 -1.31076e-07
8.93019 -1.58734e-08 1.26469e-07
8.96797 1.69849e-08 -1.20929e-07
9.00578 -1.66782e-08 1.15273e-07
9.04362 1.67388e-08 -1.09202e-07
9.08149 -1.57453e-08 1.0343e-07
9.11939 1.52123e-08 -9.7615e-08
9.15732 -1.37623e-08 9.23802e-08
9.19528 1.29146e-08 -8.73114e-08
9.23327 -1.13837e-08 8.28926e-08
9.2713 1.03802e-08 -7.87496e-08
9.30935 -8.93521e-09 7.52234e-08
9.34744 7.71522e-09 -7.19402e-08
9.38556 -7.36242e-09 6.91474e-08
9.42371 6.14004e-09 -6.67915e-08
9.46189 -4.92857e-09 6.48815e-08
9.50011 4.16066e-09 -6.32412e-08
9.53836 -3.07058e-09 6.20488e-08
9.57664 2.3311e-09 -6.11697e-08
9.61496 -1.27398e-09 6.06583e-08
9.65331 4.84669e-10 -6.04912e-08
9.69169 6.10501e-10 6.07011e-08
9.73011 -1.48815e-09 -6.12849e-08
9.76856 2.68507e-09 6.22519e-08
9.80704 -3.66219e-09 -6.36587e-08
9.84557 5.05207e-09 6.54796e-08
9.88412 -6.1681e-09 -6.78519e-08
9.92271 7.86747e-09 7.06859e-08
9.96134 -9.3074e-09 -7.4232e-08
10 1.13939e-08 7.83312e-08
10.0387 -1.33221e-08 -8.33151e-08
10.0774 1.59278e-08 8.89991e-08
10.1162 -1.81413e-08 -9.58039e-08
10.155 2.08189e-08 1.03409e-07
10.1939 -2.22825e-08 -1.12381e-07
10.2328 2.37081e-08 1.21885e-07
10.2717 -2.22158e-08 -1.32407e-07
10.3106 1.98013e-08 1.42134e-07
10.3496 -1.33132e-08 -1.5056e-07
10.3887 6.1116e-09 1.55492e-07
10.4278 2.52775e-09 -1.55685e-07
10.4669 -1.13545e-08 1.51738e-07
10.506 1.96855e-08 -1.43938e-07
10.5452 -2.27962e-08 1.30262e-07
10.5845 2.58172e-08 -1.1864e-07
10.6238 -2.90912e-08 1.04714e-07
10.6631 2.48989e-08 -9.54769e-08
10.7024 -2.55284e-08 8.48909e-08
10.7418 2.06888e-08 -7.85712e-08
10.7813 -1.92938e-08 7.10648e-08
10.8208 -7.85678e-09 -6.6633e-08
10.8603 -3.06199e-08 4.63827e-08
10.8999 -3.02716e-10 -5.85718e-08
10.9395 -1.24234e-08 5.3418e-08
10.9792 5.94081e-09 -5.25899e-08
11.0189 -8.34428e-09 5.03027e-08
11.0586 -7.08912e-09 -4.76489e-08
11.0984 -1.34768e-08 4.56222e-08
11.1383 -8.22699e-09 -4.65068e-08
11.1781 -5.32239e-09 4.80207e-08
11.2181 -7.12572e-09 -4.81279e-08
11.2581 -4.33261e-11 5.12209e-08
11.2981 -1.22704e-08 -4.99917e-08
11.3381 7.15468e-09 5.59731e-08
11.3783 -1.29181e-08 -5.80788e-08
11.4184 2.19379e-08 5.83478e-08
11.4587 -3.36305e-08 -4.90506e-08
11.4989 -2.64638e-08 7.98652e-08
11.5392 -4.61453e-08 -5.34539e-08
11.5796 3.48863e-08 1.01855e-07
11.62 -5.28527e-08 -1.07808e-07
11.6605 7.8799e-08 9.60481e-08
11.701 -8.67102e-08 -1.09887e-07
11.7415 -1.00302e-07 1.54009e-07
11.7822 -1.0596e-07 -1.08072e-07
11.8228 -1.12533e-07 1.05262e-07
11.8636 2.96703e-08 -1.87501e-07
11.9043 -9.52861e-08 8.03953e-08
11.9452 -3.50496e-08 -1.18485e-07
11.986 -5.27761e-08 8.14552e-08
12.027 4.24323e-08 -6.50178e-08
12.068 -3.57521e-08 5.64657e-08
12.109 2.89228e-08 -4.89186e-08
12.1501 -2.41386e-08 4.40292e-08
12.1913 1.98213e-08 -4.09715e-08
12.2325 -1.6405e-08 3.88117e-08
12.2738 1.22042e-08 -3.81391e-08
12.3151 -9.45956e-09 3.71526e-08
12.3565 4.90213e-09 -3.72687e-08
12.3979 -2.81699e-09 3.70425e-08
12.4394 -1.78181e-09 -3.71726e-08
12.481 4.33805e-09 3.78059e-08
12.5226 -9.38972e-09 -3.78629e-08
12.5643 1.34457e-08 3.87348e-08
12.6061 -2.07087e-08 -3.57496e-08
12.6479 2.52264e-08 3.80035e-08
12.6898 -3.35571e-08 -3.22663e-08
12.7317 4.0919e-08 3.16784e-08
12.7737 -4.54814e-08 -2.19515e-08
12.8158 5.87455e-08 2.15713e-08
12.8579 -5.80676e-08 -1.11553e-08
12.9001 6.85777e-08 5.82063e-09
12.9424 -3.9248e-08 -1.63097e-09
12.9847 -2.59061e-08 -2.33037e-09
13.0271 -4.74066e-08 -3.4404e-09
13.0696 -6.59359e-08 5.02213e-09
13.1121 7.36767e-08 -2.01254e-08
13.1547 -3.92436e-08 1.03585e-08
13.1974 4.21478e-08 -4.94188e-08
13.2402 -1.68818e-08 4.39755e-09
13.283 2.28497e-08 -3.00447e-08
13.3259 -1.59631e-08 7.97425e-09
13.3689 1.50444e-08 -2.14877e-08
13.4119 -1.34734e-08 8.08202e-09
13.455 1.08741e-08 -2.0173e-08
13.4982 -1.15092e-08 1.77442e-08
13.5415 5.67236e-09 -2.32757e-08
13.5848 3.31776e-10 2.60624e-08
13.6283 -1.23132e-08 -1.88011e-08
13.6718 1.54985e-08 1.7737e-08
13.7153 -1.40893e-08 -6.6178e-09
13.759 1.44736e-08 4.71273e-09
13.8028 -1.12111e-08 -1.72275e-09
13.8466 1.0488e-08 6.71652e-10
13.8905 -2.30638e-08 3.34006e-09
13.9345 8.37661e-09 -4.43076e-10
13.9786 -1.3249e-08 2.65513e-09
14.0227 1.38653e-08 -3.4119e-09
14.067 -2.44439e-08 1.50774e-08
14.1113 3.23064e-08 -1.8307e-08
14.1558 1.36982e-08 1.92909e-09
14.2003 -1.44651e-08 1.87528e-10
14.2449 6.191e-09 -4.21435e-10
14.2896 -5.22811e-09 7.44333e-10
14.3344 3.59887e-09 -5.46235e-10
14.3793 -3.41946e-09 6.9221e-10
14.4243 2.97254e-09 -6.77314e-10
14.4693 -2.89519e-09 7.66685e-10
14.5145 3.11315e-09 -9.99503e-10
14.5598 -3.64769e-09 1.52816e-09
14.6052 4.64279e-09 -2.95781e-09
14.6506 5.61019e-09 1.08333e-08
14.6962 -1.49549e-09 -4.48407e-10
14.7419 2.12235e-09 -2.56691e-10
14.7877 -3.71384e-10 8.3941e-10
14.8336 7.54926e-10 1.8036e-10
14.8796 -2.82946e-10 1.27359e-12
14.9257 6.5412e-09 1.8214e-09
14.9719 -2.01349e-10 -2.15274e-11
15.0182 1.90963e-10 2.29585e-11
15.0647 -6.84873e-11 -8.17339e-12
15.1112 -1.27987e-11 -1.03857e-12
15.1579 -1.96507e-11 -1.85591e-12
15.2047 -7.47798e-11 -2.8425e-12
15.2516 -3.19282e-10 -9.25474e-12
15.2986 -1.07771e-10 -1.82831e-11
15.3458 -2.40003e-11 -1.34092e-12
15.393 -2.27376e-11 -1.0548e-12
15.4404 -3.04901e-11 -1.23453e-12
15.488 -5.04673e-11 -2.06939e-12
15.5356 -6.98497e-11 -2.72578e-12
15.5834 -1.52815e-10 -4.27448e-12
15.6313 -1.99247e-10 -1.02726e-11
15.6794 -7.12854e-10 3.4203e-12
15.7276 -1.04441e-09 -1.7214e-10
15.7759 -7.11874e-10 -6.80875e-12
15.8243 -1.25156e-09 -3.28436e-10
15.873 -2.67478e-10 -1.26208e-11
15.9217 -3.90111e-10 -5.06222e-11
15.9706 -1.48196e-10 -9.16593e-12
16.0197 -2.8553e-10 -2.8766e-11
16.0689 -1.5939e-10 -1.00262e-11
16.1182 -3.72668e-10 -3.15887e-11
16.1677 -1.79149e-10 -1.23534e-11
16.2174 -2.94473e-10 -2.34086e-11
16.2672 -3.80906e-10 -2.62426e-11
16.3172 -5.27518e-10 -2.56907e-11
16.3674 -2.41425e-09 -3.62035e-10
16.4177 -3.85112e-10 -2.06441e-11
16.4682 3.82275e-09 -3.2608e-11
16.5189 -3.73384e-10 -1.70934e-11
16.5697 6.98796e-10 2.83493e-11
16.6208 -4.31738e-10 -1.85571e-11
16.672 5.77489e-10 2.46147e-11
16.7234 -5.61669e-10 -2.52922e-11
16.775 7.50967e-10 3.85238e-11
16.8268 -1.00438e-09 -7.11186e-11
16.8787 1.99142e-09 2.74255e-10
16.9309 -6.1756e-09 -7.50992e-09
16.9833 -1.88017e-09 2.8038e-10
17.0359 1.17625e-09 -1.41691e-10
17.0887 -6.93504e-10 4.47093e-11
17.1418 6.14954e-10 -4.25163e-11
17.195 -4.83897e-10 2.28763e-11
17.2485 4.67468e-10 -2.24152e-11
17.3022 -4.2183e-10 1.40468e-11
17.3562 4.29327e-10 -1.08085e-11
17.4104 -4.26055e-10 1.0775e-11
17.4648 4.65286e-10 -9.91467e-12
17.5195 -4.83507e-10 7.80446e-12
17.5744 5.61148e-10 -1.08874e-11
17.6296 -6.09381e-10 7.72221e-12
17.6851 -2.75278e-09 -1.49312e-09
17.7408 -6.98767e-10 -6.93052e-12
17.7969 4.09474e-09 -6.6364e-10
17.8532 -1.13846e-08 1.62075e-09
17.9098 -9.45053e-10 -5.12443e-11
17.9667 -1.48518e-08 -7.81199e-09
18.0239 -6.30076e-10 -6.00385e-12
18.0815 8.85038e-10 -1.33147e-11
18.1393 -5.26326e-10 3.2337e-14
18.1975 5.16784e-10 4.57081e-13
18.256 -4.28715e-10 -4.27996e-12
18.3149 3.99882e-10 -1.16712e-12
18.3742 -3.05692e-10 -1.9428e-11
18.4338 2.49856e-10 5.94988e-11
18.4938 -2.26118e-10 9.70152e-12
18.5542 4.52044e-10 9.8109e-12
18.615 -1.30561e-10 -6.98068e-12
18.6762 1.07826e-10 5.41581e-12
18.7379 -1.82641e-11 -1.57787e-12
18.8 -1.67596e-11 -1.5969e-12
18.8625 -1.28978e-10 7.93835e-13
18.9255 -1.96227e-10 -4.28239e-11
18.9891 -2.7693e-11 -1.75071e-12
19.0531 -2.28936e-11 -1.08634e-12
19.1177 -4.27872e-11 -1.6719e-12
19.1828 -7.12601e-11 -3.23821e-12
19.2484 -1.78036e-10 -4.34266e-12
19.3147 -3.59198e-10 -2.4884e-11
19.3816 -1.78183e-09 4.55527e-11
19.4491 -6.46615e-10 -8.7674e-11
19.5173 -4.28363e-10 -2.69394e-11
19.5862 -2.17055e-10 -2.11492e-11
19.6558 -1.95233e-10 -1.3837e-11
19.7262 -2.1691e-10 -1.82662e-11
19.7974 -2.66313e-10 -1.52107e-11
19.8694 -3.66088e-10 -3.26927e-11
19.9423 -5.90656e-10 -1.94198e-11
20.0162 -9.77132e-10 -9.00085e-11
20.091 -1.79685e-09 -1.00844e-11
20.1669 -3.60127e-09 -8.13088e-10
20.244 -8.62324e-09 3.79233e-09
20.3222 -1.63591e-08 -1.38194e-08
20.4016 -2.16313e-08 1.25215e-08
20.4825 -9.87655e-09 -1.61677e-08
20.5648 -1.43564e-08 2.32224e-08
20.6487 -4.04891e-08 -5.6299e-08
20.7344 -9.5224e-09 1.91005e-08
20.8219 -2.67015e-09 -6.90298e-08
20.9115 -2.1889e-08 2.08854e-08
21.0034 2.24916e-08 -2.36589e-08
21.0979 -1.23849e-08 4.9985e-08
21.1952 -2.10764e-08 -3.3459e-08
21.2959 -2.70561e-08 3.84977e-08
21.4004 -2.41001e-08 -4.69328e-08
21.5093 -2.61331e-08 4.94832e-08
21.6237 -1.39582e-08 -6.49106e-08
21.7448 -1.28849e-08 6.96763e-08
21.8747 3.6515e-08 -4.24847e-08
22.0165 4.76183e-08 5.34857e-08
22.1768 4.50884e-08 -4.04523e-08
22.3723 4.22749e-08 1.17511e-07


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda2.0Nc1Quantum/GRpOneLoop.txt <==
-22.3723 -0.00200393 -8.98431e-06
-22.1768 -0.00203952 -9.22497e-06
-22.0165 -0.00206942 -9.42877e-06
-21.8747 -0.00209643 -9.61418e-06
-21.7448 -0.00212162 -9.78816e-06
-21.6237 -0.00214553 -9.95427e-06
-21.5093 -0.00216849 -1.01146e-05
-21.4004 -0.0021907 -1.02706e-05
-21.2959 -0.00221232 -1.04232e-05
-21.1952 -0.00223345 -1.05731e-05
-21.0979 -0.00225418 -1.07208e-05
-21.0034 -0.00227458 -1.08668e-05
-20.9115 -0.00229468 -1.10113e-05
-20.8219 -0.00231454 -1.11548e-05
-20.7344 -0.00233419 -1.12973e-05
-20.6487 -0.00235366 -1.14391e-05
-20.5648 -0.00237298 -1.15804e-05
-20.4825 -0.00239216 -1.17212e-05
-20.4016 -0.00241122 -1.18618e-05
-20.3222 -0.00243019 -1.20022e-05
-20.244 -0.00244907 -1.21425e-05
-20.1669 -0.00246788 -1.22829e-05
-20.091 -0.00248664 -1.24233e-05
-20.0162 -0.00250534 -1.25639e-05
-19.9423 -0.002524 -1.27047e-05
-19.8694 -0.00254263 -1.28458e-05
-19.7974 -0.00256124 -1.29873e-05
-19.7262 -0.00257983 -1.31291e-05
-19.6558 -0.00259841 -1.32714e-05
-19.5862 -0.00261699 -1.34142e-05
-19.5173 -0.00263557 -1.35575e-05
-19.4491 -0.00265416 -1.37014e-05
-19.3816 -0.00267276 -1.38458e-05
-19.3147 -0.00269137 -1.3991e-05
-19.2484 -0.00271001 -1.41367e-05
-19.1828 -0.00272868 -1.42832e-05
-19.1177 -0.00274737 -1.44305e-05
-19.0531 -0.0027661 -1.45785e-05
-18.9891 -0.00278486 -1.47273e-05
-18.9255 -0.00280367 -1.48769e-05
-18.8625 -0.00282251 -1.50274e-05
-18.8 -0.00284141 -1.51788e-05
-18.7379 -0.00286035 -1.5331e-05
-18.6762 -0.00287935 -1.54842e-05
-18.615 -0.0028984 -1.56384e-05
-18.5542 -0.00291751 -1.57936e-05
-18.4938 -0.00293668 -1.59497e-05
-18.4338 -0.00295592 -1.61069e-05
-18.3742 -0.00297522 -1.62651e-05
-18.3149 -0.00299458 -1.64244e-05
-18.256 -0.00301402 -1.65849e-05
-18.1975 -0.00303353 -1.67464e-05
-18.1393 -0.00305311 -1.69091e-05
-18.0815 -0.00307277 -1.70729e-05
-18.0239 -0.00309251 -1.7238e-05
-17.9667 -0.00311233 -1.74042e-05
-17.9098 -0.00313224 -1.75717e-05
-17.8532 -0.00315223 -1.77404e-05
-17.7969 -0.0031723 -1.79104e-05
-17.7408 -0.00319246 -1.80818e-05
-17.6851 -0.00321272 -1.82544e-05
-17.6296 -0.00323307 -1.84284e-05
-17.5744 -0.00325351 -1.86037e-05
-17.5195 -0.00327405 -1.87804e-05
-17.4648 -0.00329468 -1.89586e-05
-17.4104 -0.00331542 -1.91381e-05
-17.3562 -0.00333626 -1.93192e-05
-17.3022 -0.0033572 -1.95017e-05
-17.2485 -0.00337825 -1.96857e-05
-17.195 -0.0033994 -1.98712e-05
-17.1418 -0.00342067 -2.00582e-05
-17.0887 -0.00344204 -2.02469e-05
-17.0359 -0.00346353 -2.04371e-05
-16.9833 -0.00348513 -2.06289e-05
-16.9309 -0.00350685 -2.08224e-05
-16.8787 -0.00352868 -2.10175e-05
-16.8268 -0.00355064 -2.12143e-05
-16.775 -0.00357271 -2.14128e-05
-16.7234 -0.00359491 -2.1613e-05
-16.672 -0.00361723 -2.1815e-05
-16.6208 -0.00363968 -2.20188e-05
-16.5697 -0.00366226 -2.22244e-05
-16.5189 -0.00368497 -2.24318e-05
-16.4682 -0.00370781 -2.2641e-05
-16.4177 -0.00373078 -2.28522e-05
-16.3674 -0.00375389 -2.30652e-05
-16.3172 -0.00377713 -2.32802e-05
-16.2672 -0.00380052 -2.34972e-05
-16.2174 -0.00382404 -2.37161e-05
-16.1677 -0.00384771 -2.3937e-05
-16.1182 -0.00387152 -2.416e-05
-16.0689 -0.00389548 -2.4385e-05
-16.0197 -0.00391958 -2.46122e-05
-15.9706 -0.00394384 -2.48414e-05
-15.9217 -0.00396825 -2.50729e-05
-15.873 -0.00399281 -2.53065e-05
-15.8243 -0.00401752 -2.55423e-05
-15.7759 -0.00404239 -2.57803e-05
-15.7276 -0.00406743 -2.60206e-05
-15.6794 -0.00409262 -2.62633e-05
-15.6313 -0.00411797 -2.65082e-05
-15.5834 -0.0041435 -2.67556e-05
-15.5356 -0.00416918 -2.70053e-05
-15.488 -0.00419504 -2.72574e-05
-15.4404 -0.00422107 -2.7512e-05
-15.393 -0.00424727 -2.77691e-05
-15.3458 -0.00427364 -2.80288e-05
-15.2986 -0.0043002 -2.8291e-05
-15.2516 -0.00432693 -2.85557e-05
-15.2047 -0.00435384 -2.88232e-05
-15.1579 -0.00438094 -2.90933e-05
-15.1112 -0.00440822 -2.93661e-05
-15.0647 -0.00443569 -2.96416e-05
-15.0182 -0.00446335 -2.99199e-05
-14.9719 -0.0044912 -3.0201e-05
-14.9257 -0.00451925 -3.0485e-05
-14.8796 -0.00454749 -3.07719e-05
-14.8336 -0.00457593 -3.10617e-05
-14.7877 -0.00460457 -3.13544e-05
-14.7419 -0.00463342 -3.16502e-05
-14.6962 -0.00466247 -3.19491e-05
-14.6506 -0.00469173 -3.2251e-05
-14.6052 -0.0047212 -3.2556e-05
-14.5598 -0.00475088 -3.28643e-05
-14.5145 -0.00478078 -3.31758e-05
-14.4693 -0.0048109 -3.34905e-05
-14.4243 -0.00484123 -3.38085e-05
-14.3793 -0.00487179 -3.413e-05
-14.3344 -0.00490258 -3.44548e-05
-14.2896 -0.00493359 -3.4783e-05
-14.2449 -0.00496483 -3.51148e-05
-14.2003 -0.00499631 -3.54501e-05
-14.1558 -0.00502802 -3.5789e-05
-14.1113 -0.00505998 -3.61316e-05
-14.067 -0.00509217 -3.64778e-05
-14.0227 -0.00512461 -3.68278e-05
-13.9786 -0.00515729 -3.71816e-05
-13.9345 -0.00519023 -3.75393e-05
-13.8905 -0.00522342 -3.79009e-05
-13.8466 -0.00525686 -3.82664e-05
-13.8028 -0.00529056 -3.8636e-05
-13.759 -0.00532453 -3.90097e-05
-13.7153 -0.00535876 -3.93875e-05
-13.6718 -0.00539325 -3.97694e-05
-13.6283 -0.00542802 -4.01557e-05
-13.5848 -0.00546306 -4.05462e-05
-13.5415 -0.00549838 -4.09412e-05
-13.4982 -0.00553398 -4.13406e-05
-13.455 -0.00556987 -4.17444e-05
-13.4119 -0.00560604 -4.21529e-05
-13.3689 -0.0056425 -4.2566e-05
-13.3259 -0.00567926 -4.29838e-05
-13.283 -0.00571632 -4.34064e-05
-13.2402 -0.00575367 -4.38338e-05
-13.1974 -0.00579133 -4.42661e-05
-13.1547 -0.0058293 -4.47034e-05
-13.1121 -0.00586758 -4.51458e-05
-13.0696 -0.00590618 -4.55933e-05
-13.0271 -0.0059451 -4.60461e-05
-12.9847 -0.00598434 -4.65041e-05
-12.9424 -0.0060239 -4.69674e-05
-12.9001 -0.0060638 -4.74363e-05
-12.8579 -0.00610404 -4.79106e-05
-12.8158 -0.00614461 -4.83906e-05
-12.7737 -0.00618552 -4.88762e-05
-12.7317 -0.00622679 -4.93676e-05
-12.6898 -0.0062684 -4.98649e-05
-12.6479 -0.00631037 -5.03682e-05
-12.6061 -0.00635271 -5.08775e-05
-12.5643 -0.0063954 -5.13929e-05
-12.5226 -0.00643847 -5.19146e-05
-12.481 -0.00648191 -5.24425e-05
-12.4394 -0.00652572 -5.2977e-05
-12.3979 -0.00656992 -5.35179e-05
-12.3565 -0.00661451 -5.40654e-05
-12.3151 -0.00665949 -5.46197e-05
-12.2738 -0.00670487 -5.51808e-05
-12.2325 -0.00675065 -5.57489e-05
-12.1913 -0.00679684 -5.6324e-05
-12.1501 -0.00684344 -5.69062e-05
-12.109 -0.00689046 -5.74957e-05
-12.068 -0.0069379 -5.80926e-05
-12.027 -0.00698577 -5.8697e-05
-11.986 -0.00703407 -5.9309e-05
-11.9452 -0.00708282 -5.99287e-05
-11.9043 -0.007132 -6.05563e-05
-11.8636 -0.00718164 -6.11919e-05
-11.8228 -0.00723174 -6.18356e-05
-11.7822 -0.00728229 -6.24876e-05
-11.7415 -0.00733332 -6.31479e-05
-11.701 -0.00738482 -6.38167e-05
-11.6605 -0.0074368 -6.44942e-05
-11.62 -0.00748926 -6.51805e-05
-11.5796 -0.00754222 -6.58757e-05
-11.5392 -0.00759568 -6.658e-05
-11.4989 -0.00764964 -6.72935e-05
-11.4587 -0.00770412 -6.80164e-05
-11.4184 -0.00775912 -6.87488e-05
-11.3783 -0.00781464 -6.9491e-05
-11.3381 -0.00787069 -7.0243e-05
-11.2981 -0.00792729 -7.1005e-05
-11.2581 -0.00798443 -7.17772e-05
-11.2181 -0.00804213 -7.25598e-05
-11.1781 -0.00810039 -7.33529e-05
-11.1383 -0.00815922 -7.41567e-05
-11.0984 -0.00821863 -7.49714e-05
-11.0586 -0.00827862 -7.57972e-05
-11.0189 -0.0083392 -7.66343e-05
-10.9792 -0.00840039 -7.74828e-05
-10.9395 -0.00846219 -7.8343e-05
-10.8999 -0.0085246 -7.9215e-05
-10.8603 -0.00858764 -8.00992e-05
-10.8208 -0.00865132 -8.09956e-05
-10.7813 -0.00871564 -8.19045e-05
-10.7418 -0.00878061 -8.28261e-05
-10.7024 -0.00884625 -8.37606e-05
-10.6631 -0.00891255 -8.47083e-05
-10.6238 -0.00897954 -8.56694e-05
-10.5845 -0.00904721 -8.66441e-05
-10.5452 -0.00911559 -8.76327e-05
-10.506 -0.00918468 -8.86355e-05
-10.4669 -0.00925449 -8.96526e-05
-10.4278 -0.00932502 -9.06843e-05
-10.3887 -0.0093963 -9.1731e-05
-10.3496 -0.00946833 -9.27928e-05
-10.3106 -0.00954112 -9.387e-05
-10.2717 -0.00961469 -9.4963e-05
-10.2328 -0.00968904 -9.6072e-05
-10.1939 -0.00976418 -9.71973e-05
-10.155 -0.00984014 -9.83392e-05
-10.1162 -0.00991691 -9.94981e-05
-10.0774 -0.00999451 -0.000100674
-10.0387 -0.010073 -0.000101868
-10 -0.0101523 -0.000103079
-9.96134 -0.0102324 -0.000104309
-9.92271 -0.0103135 -0.000105557
-9.88412 -0.0103955 -0.000106825
-9.84557 -0.0104783 -0.000108111
-9.80704 -0.0105621 -0.000109417
-9.76856 -0.0106468 -0.000110743
-9.73011 -0.0107325 -0.00011209
-9.69169 -0.0108191 -0.000113457
-9.65331 -0.0109068 -0.000114846
-9.61496 -0.0109954 -0.000116256
-9.57664 -0.011085 -0.000117688
-9.53836 -0.0111756 -0.000119143
-9.50011 -0.0112673 -0.000120621
-9.46189 -0.0113601 -0.000122121
-9.42371 -0.0114539 -0.000123646
-9.38556 -0.0115488 -0.000125195
-9.34744 -0.0116449 -0.000126769
-9.30935 -0.011742 -0.000128369
-9.2713 -0.0118403 -0.000129994
-9.23327 -0.0119398 -0.000131645
-9.19528 -0.0120405 -0.000133323
-9.15732 -0.0121423 -0.000135029
-9.11939 -0.0122454 -0.000136762
-9.08149 -0.0123497 -0.000138524
-9.04362 -0.0124553 -0.000140316
-9.00578 -0.0125622 -0.000142137
-8.96797 -0.0126703 -0.000143988
-8.93019 -0.0127798 -0.00014587
-8.89244 -0.0128907 -0.000147785
-8.85471 -0.0130029 -0.000149731
-8.81702 -0.0131165 -0.00015171
-8.77936 -0.0132315 -0.000153723
-8.74172 -0.013348 -0.000155771
-8.70412 -0.0134659 -0.000157854
-8.66654 -0.0135853 -0.000159972
-8.62899 -0.0137062 -0.000162128
-8.59146 -0.0138287 -0.000164321
-8.55397 -0.0139528 -0.000166552
-8.5165 -0.0140784 -0.000168822
-8.47906 -0.0142057 -0.000171133
-8.44165 -0.0143346 -0.000173484
-8.40426 -0.0144652 -0.000175877
-8.3669 -0.0145975 -0.000178313
-8.32956 -0.0147315 -0.000180793
-8.29226 -0.0148673 -0.000183318
-8.25497 -0.0150049 -0.000185888
-8.21772 -0.0151444 -0.000188505
-8.18049 -0.0152857 -0.00019117
-8.14328 -0.015429 -0.000193884
-8.1061 -0.0155741 -0.000196648
-8.06895 -0.0157213 -0.000199463
-8.03182 -0.0158704 -0.000202331
-7.99471 -0.0160216 -0.000205253
-7.95763 -0.0161749 -0.000208229
-7.92058 -0.0163304 -0.000211262
-7.88355 -0.0164879 -0.000214352
-7.84654 -0.0166477 -0.000217501
-7.80955 -0.0168098 -0.000220711
-7.77259 -0.0169741 -0.000223983
-7.73566 -0.0171408 -0.000227318
-7.69874 -0.0173098 -0.000230718
-7.66185 -0.0174813 -0.000234184
-7.62498 -0.0176552 -0.000237719
-7.58814 -0.0178317 -0.000241323
-7.55132 -0.0180107 -0.000244999
-7.51452 -0.0181924 -0.000248749
-7.47774 -0.0183767 -0.000252573
-7.44099 -0.0185638 -0.000256475
-7.40425 -0.0187536 -0.000260456
-7.36754 -0.0189463 -0.000264518
-7.33085 -0.0191419 -0.000268663
-7.29418 -0.0193404 -0.000272894
-7.25754 -0.0195419 -0.000277212
-7.22091 -0.0197466 -0.00028162
-7.18431 -0.0199543 -0.00028612
-7.14772 -0.0201653 -0.000290715
-7.11116 -0.0203796 -0.000295408
-7.07462 -0.0205972 -0.0003002
-7.0381 -0.0208182 -0.000305094
-7.00159 -0.0210427 -0.000310094
-6.96511 -0.0212707 -0.000315201
-6.92865 -0.0215024 -0.00032042
-6.89221 -0.0217378 -0.000325753
-6.85579 -0.0219771 -0.000331204
-6.81938 -0.0222202 -0.000336774
-6.783 -0.0224672 -0.000342469
-6.74664 -0.0227183 -0.000348291
-6.71029 -0.0229736 -0.000354244
-6.67397 -0.0232331 -0.000360332
-6.63766 -0.0234969 -0.000366558
-6.60137 -0.0237652 -0.000372927
-6.5651 -0.024038 -0.000379443
-6.52885 -0.0243155 -0.00038611
-6.49262 -0.0245976 -0.000392932
-6.4564 -0.0248847 -0.000399914
-6.42021 -0.0251767 -0.000407061
-6.38403 -0.0254738 -0.000414378
-6.34786 -0.0257761 -0.00042187
-6.31172 -0.0260837 -0.000429541
-6.27559 -0.0263968 -0.000437399
-6.23949 -0.0267155 -0.000445448
-6.20339 -0.0270399 -0.000453693
-6.16732 -0.0273702 -0.000462143
-6.13126 -0.0277065 -0.000470802
-6.09522 -0.0280489 -0.000479677
-6.05919 -0.0283977 -0.000488776
-6.02319 -0.0287529 -0.000498105
-5.9872 -0.0291148 -0.000507672
-5.95122 -0.0294835 -0.000517484
-5.91526 -0.0298591 -0.000527549
-5.87932 -0.0302419 -0.000537877
-5.84339 -0.0306321 -0.000548475
-5.80748 -0.0310297 -0.000559352
-5.77158 -0.0314352 -0.000570518
-5.7357 -0.0318485 -0.000581983
-5.69984 -0.03227 -0.000593757
-5.66399 -0.0326999 -0.00060585
-5.62815 -0.0331384 -0.000618273
-5.59233 -0.0335857 -0.000631038
-5.55653 -0.0340421 -0.000644157
-5.52074 -0.0345078 -0.000657642
-5.48497 -0.0349831 -0.000671507
-5.4492 -0.0354683 -0.000685765
-5.41346 -0.0359635 -0.00070043
-5.37773 -0.0364693 -0.000715517
-5.34201 -0.0369857 -0.000731041
-5.30631 -0.0375132 -0.00074702
-5.27062 -0.038052 -0.000763469
-5.23494 -0.0386025 -0.000780406
-5.19928 -0.0391651 -0.00079785
-5.16363 -0.03974 -0.000815821
-5.128 -0.0403278 -0.000834338
-5.09237 -0.0409287 -0.000853423
-5.05677 -0.0415431 -0.000873098
-5.02117 -0.0421716 -0.000893387
-4.98559 -0.0428144 -0.000914314
-4.95002 -0.0434722 -0.000935904
-4.91446 -0.0441453 -0.000958185
-4.87892 -0.0448342 -0.000981184
-4.84339 -0.0455395 -0.00100493
-4.80787 -0.0462616 -0.00102946
-4.77237 -0.0470012 -0.0010548
-4.73687 -0.0477588 -0.00108099
-4.70139 -0.0485351 -0.00110806
-4.66592 -0.0493305 -0.00113605
-4.63046 -0.0501459 -0.00116501
-4.59502 -0.0509819 -0.00119497
-4.55958 -0.0518391 -0.00122598
-4.52416 -0.0527184 -0.00125809
-4.48875 -0.0536206 -0.00129134
-4.45335 -0.0545464 -0.00132579
-4.41797 -0.0554966 -0.0013615
-4.38259 -0.0564723 -0.00139852
-4.34722 -0.0574743 -0.00143692
-4.31187 -0.0585037 -0.00147675
-4.27653 -0.0595613 -0.0015181
-4.24119 -0.0606484 -0.00156104
-4.20587 -0.061766 -0.00160564
-4.17056 -0.0629154 -0.00165199
-4.13526 -0.0640977 -0.00170017
-4.09997 -0.0653143 -0.00175029
-4.06469 -0.0665666 -0.00180243
-4.02942 -0.067856 -0.00185671
-3.99416 -0.0691841 -0.00191324
-3.95891 -0.0705524 -0.00197214
-3.92367 -0.0719626 -0.00203354
-3.88844 -0.0734165 -0.00209757
-3.85322 -0.0749161 -0.00216439
-3.81801 -0.0764632 -0.00223415
-3.7828 -0.0780601 -0.00230702
-3.74761 -0.0797088 -0.00238317
-3.71243 -0.0814119 -0.00246281
-3.67726 -0.0831716 -0.00254613
-3.64209 -0.0849908 -0.00263337
-3.60694 -0.0868722 -0.00272475
-3.57179 -0.0888187 -0.00282054
-3.53665 -0.0908336 -0.00292102
-3.50152 -0.0929201 -0.00302647
-3.4664 -0.0950819 -0.00313724
-3.43129 -0.0973227 -0.00325365
-3.39619 -0.0996466 -0.0033761
-3.36109 -0.102058 -0.00350499
-3.32601 -0.104561 -0.00364076
-3.29093 -0.107162 -0.00378389
-3.25586 -0.109864 -0.00393492
-3.2208 -0.112675 -0.0040944
-3.18574 -0.115599 -0.00426297
-3.1507 -0.118645 -0.0044413
-3.11566 -0.121817 -0.00463014
-3.08063 -0.125125 -0.0048303
-3.0456 -0.128576 -0.00504268
-3.01059 -0.132179 -0.00526826
-2.97558 -0.135944 -0.00550812
-2.94058 -0.139881 -0.00576347
-2.90558 -0.144 -0.00603562
-2.87059 -0.148315 -0.00632604
-2.83561 -0.152838 -0.00663635
-2.80064 -0.157584 -0.00696836
-2.76567 -0.162568 -0.00732409
-2.73071 -0.167808 -0.0077058
-2.69576 -0.173323 -0.00811601
-2.66081 -0.179132 -0.00855756
-2.62587 -0.185259 -0.00903364
-2.59094 -0.191729 -0.00954786
-2.55601 -0.198569 -0.0101043
-2.52109 -0.20581 -0.0107077
-2.48617 -0.213487 -0.0113632
-2.45126 -0.221637 -0.012077
-2.41636 -0.230302 -0.0128561
-2.38146 -0.239531 -0.0137084
-2.34657 -0.249376 -0.0146433
-2.31168 -0.259899 -0.0156716
-2.2768 -0.271166 -0.0168059
-2.24192 -0.283257 -0.0180611
-2.20705 -0.296259 -0.0194547
-2.17219 -0.310274 -0.0210075
-2.13733 -0.325419 -0.0227444
-2.10247 -0.34183 -0.0246951
-2.06762 -0.359663 -0.0268959
-2.03278 -0.379104 -0.0293907
-1.99794 -0.400369 -0.0322337
-1.9631 -0.423717 -0.035492
-1.92827 -0.449453 -0.0392498
-1.89345 -0.47795 -0.0436133
-1.85862 -0.509657 -0.0487189
-1.82381 -0.545125 -0.054743
-1.78899 -0.585038 -0.0619177
-1.75419 -0.630254 -0.0705531
-1.71938 -0.681862 -0.0810703
-1.68458 -0.741265 -0.0940535
-1.64979 -0.810299 -0.110331
-1.61499 -0.891415 -0.131107
-1.58021 -0.987941 -0.158187
-1.54542 -1.10451 -0.194372
-1.51064 -1.24774 -0.244191
-1.47586 -1.42728 -0.315329
-1.44109 -1.6577 -0.421626
-1.40632 -1.96124 -0.589864
-1.37155 -2.37129 -0.876624
-1.33679 -2.9291 -1.41431
-1.30203 -3.61401 -2.54176
-1.26727 -3.79624 -5.02041
-1.23251 -0.585886 -8.07096
-1.19776 3.76642 -5.97448
-1.16301 4.10848 -3.03295
-1.12827 3.43839 -1.63581
-1.09352 2.83777 -0.987173
-1.05878 2.39274 -0.651053
-1.02405 2.06526 -0.458294
-0.989309 1.81875 -0.338589
-0.954576 1.62828 -0.259516
-0.919844 1.4776 -0.204683
-0.885115 1.35594 -0.165149
-0.850388 1.25601 -0.13572
-0.815663 1.17273 -0.113223
-0.78094 1.10247 -0.0956332
-0.746219 1.0426 -0.0816115
-0.711499 0.991123 -0.0702434
-0.676781 0.946552 -0.0608879
-0.642065 0.907727 -0.0530851
-0.60735 0.873742 -0.0464979
-0.572637 0.843878 -0.0408748
-0.537925 0.81756 -0.0360249
-0.503214 0.794322 -0.031801
-0.468504 0.773785 -0.0280883
-0.433796 0.755635 -0.0247958
-0.399089 0.739616 -0.0218505
-0.364382 0.725513 -0.0191934
-0.329676 0.713148 -0.016776
-0.294972 0.702371 -0.014558
-0.260267 0.693061 -0.0125056
-0.225564 0.685112 -0.01059
-0.190861 0.678443 -0.0087865
-0.156158 0.672982 -0.00707326
-0.121456 0.668676 -0.005431
-0.0867541 0.665483 -0.00384218
-0.0520524 0.66337 -0.00229065
-0.0173508 0.662319 -0.000761122
0.0173508 0.662319 0.000761122
0.0520524 0.66337 0.00229065
0.0867541 0.665483 0.00384218
0.121456 0.668676 0.005431
0.156158 0.672982 0.00707326
0.190861 0.678443 0.0087865
0.225564 0.685112 0.01059
0.260267 0.693061 0.0125056
0.294972 0.702371 0.014558
0.329676 0.713148 0.016776
0.364382 0.725513 0.0191934
0.399089 0.739616 0.0218505
0.433796 0.755635 0.0247958
0.468504 0.773785 0.0280883
0.503214 0.794322 0.031801
0.537925 0.81756 0.0360249
0.572637 0.843878 0.0408748
0.60735 0.873742 0.0464979
0.642065 0.907727 0.0530851
0.676781 0.946552 0.0608879
0.711499 0.991123 0.0702434
0.746219 1.0426 0.0816115
0.78094 1.10247 0.0956332
0.815663 1.17273 0.113223
0.850388 1.25601 0.13572
0.885115 1.35594 0.165149
0.919844 1.4776 0.204683
0.954576 1.62828 0.259516
0.989309 1.81875 0.338589
1.02405 2.06526 0.458294
1.05878 2.39274 0.651053
1.09352 2.83777 0.987173
1.12827 3.43839 1.63581
1.16301 4.10848 3.03295
1.19776 3.76642 5.97448
1.23251 -0.585886 8.07096
1.26727 -3.79624 5.02041
1.30203 -3.61401 2.54176
1.33679 -2.9291 1.41431
1.37155 -2.37129 0.876624
1.40632 -1.96124 0.589864
1.44109 -1.6577 0.421626
1.47586 -1.42728 0.315329
1.51064 -1.24774 0.244191
1.54542 -1.10451 0.194372
1.58021 -0.987941 0.158187
1.61499 -0.891415 0.131107
1.64979 -0.810299 0.110331
1.68458 -0.741265 0.0940535
1.71938 -0.681862 0.0810703
1.75419 -0.630254 0.0705531
1.78899 -0.585038 0.0619177
1.82381 -0.545125 0.054743
1.85862 -0.509657 0.0487189
1.89345 -0.47795 0.0436133
1.92827 -0.449453 0.0392498
1.9631 -0.423717 0.035492
1.99794 -0.400369 0.0322337
2.03278 -0.379104 0.0293907
2.06762 -0.359663 0.0268959
2.10247 -0.34183 0.0246951
2.13733 -0.325419 0.0227444
2.17219 -0.310274 0.0210075
2.20705 -0.296259 0.0194547
2.24192 -0.283257 0.0180611
2.2768 -0.271166 0.0168059
2.31168 -0.259899 0.0156716
2.34657 -0.249376 0.0146433
2.38146 -0.239531 0.0137084
2.41636 -0.230302 0.0128561
2.45126 -0.221637 0.012077
2.48617 -0.213487 0.0113632
2.52109 -0.20581 0.0107077
2.55601 -0.198569 0.0101043
2.59094 -0.191729 0.00954786
2.62587 -0.185259 0.00903364
2.66081 -0.179132 0.00855756
2.69576 -0.173323 0.00811601
2.73071 -0.167808 0.0077058
2.76567 -0.162568 0.00732409
2.80064 -0.157584 0.00696836
2.83561 -0.152838 0.00663635
2.87059 -0.148315 0.00632604
2.90558 -0.144 0.00603562
2.94058 -0.139881 0.00576347
2.97558 -0.135944 0.00550812
3.01059 -0.132179 0.00526826
3.0456 -0.128576 0.00504268
3.08063 -0.125125 0.0048303
3.11566 -0.121817 0.00463014
3.1507 -0.118645 0.0044413
3.18574 -0.115599 0.00426297
3.2208 -0.112675 0.0040944
3.25586 -0.109864 0.00393492
3.29093 -0.107162 0.00378389
3.32601 -0.104561 0.00364076
3.36109 -0.102058 0.00350499
3.39619 -0.0996466 0.0033761
3.43129 -0.0973227 0.00325365
3.4664 -0.0950819 0.00313724
3.50152 -0.0929201 0.00302647
3.53665 -0.0908336 0.00292102
3.57179 -0.0888187 0.00282054
3.60694 -0.0868722 0.00272475
3.64209 -0.0849908 0.00263337
3.67726 -0.0831716 0.00254613
3.71243 -0.0814119 0.00246281
3.74761 -0.0797088 0.00238317
3.7828 -0.0780601 0.00230702
3.81801 -0.0764632 0.00223415
3.85322 -0.0749161 0.00216439
3.88844 -0.0734165 0.00209757
3.92367 -0.0719626 0.00203354
3.95891 -0.0705524 0.00197214
3.99416 -0.0691841 0.00191324
4.02942 -0.067856 0.00185671
4.06469 -0.0665666 0.00180243
4.09997 -0.0653143 0.00175029
4.13526 -0.0640977 0.00170017
4.17056 -0.0629154 0.00165199
4.20587 -0.061766 0.00160564
4.24119 -0.0606484 0.00156104
4.27653 -0.0595613 0.0015181
4.31187 -0.0585037 0.00147675
4.34722 -0.0574743 0.00143692
4.38259 -0.0564723 0.00139852
4.41797 -0.0554966 0.0013615
4.45335 -0.0545464 0.00132579
4.48875 -0.0536206 0.00129134
4.52416 -0.0527184 0.00125809
4.55958 -0.0518391 0.00122598
4.59502 -0.0509819 0.00119497
4.63046 -0.0501459 0.00116501
4.66592 -0.0493305 0.00113605
4.70139 -0.0485351 0.00110806
4.73687 -0.0477588 0.00108099
4.77237 -0.0470012 0.0010548
4.80787 -0.0462616 0.00102946
4.84339 -0.0455395 0.00100493
4.87892 -0.0448342 0.000981184
4.91446 -0.0441453 0.000958185
4.95002 -0.0434722 0.000935904
4.98559 -0.0428144 0.000914314
5.02117 -0.0421716 0.000893387
5.05677 -0.0415431 0.000873098
5.09237 -0.0409287 0.000853423
5.128 -0.0403278 0.000834338
5.16363 -0.03974 0.000815821
5.19928 -0.0391651 0.00079785
5.23494 -0.0386025 0.000780406
5.27062 -0.038052 0.000763469
5.30631 -0.0375132 0.00074702
5.34201 -0.0369857 0.000731041
5.37773 -0.0364693 0.000715517
5.41346 -0.0359635 0.00070043
5.4492 -0.0354683 0.000685765
5.48497 -0.0349831 0.000671507
5.52074 -0.0345078 0.000657642
5.55653 -0.0340421 0.000644157
5.59233 -0.0335857 0.000631038
5.62815 -0.0331384 0.000618273
5.66399 -0.0326999 0.00060585
5.69984 -0.03227 0.000593757
5.7357 -0.0318485 0.000581983
5.77158 -0.0314352 0.000570518
5.80748 -0.0310297 0.000559352
5.84339 -0.0306321 0.000548475
5.87932 -0.0302419 0.000537877
5.91526 -0.0298591 0.000527549
5.95122 -0.0294835 0.000517484
5.9872 -0.0291148 0.000507672
6.02319 -0.0287529 0.000498105
6.05919 -0.0283977 0.000488776
6.09522 -0.0280489 0.000479677
6.13126 -0.0277065 0.000470802
6.16732 -0.0273702 0.000462143
6.20339 -0.0270399 0.000453693
6.23949 -0.0267155 0.000445448
6.27559 -0.0263968 0.000437399
6.31172 -0.0260837 0.000429541
6.34786 -0.0257761 0.00042187
6.38403 -0.0254738 0.000414378
6.42021 -0.0251767 0.000407061
6.4564 -0.0248847 0.000399914
6.49262 -0.0245976 0.000392932
6.52885 -0.0243155 0.00038611
6.5651 -0.024038 0.000379443
6.60137 -0.0237652 0.000372927
6.63766 -0.0234969 0.000366558
6.67397 -0.0232331 0.000360332
6.71029 -0.0229736 0.000354244
6.74664 -0.0227183 0.000348291
6.783 -0.0224672 0.000342469
6.81938 -0.0222202 0.000336774
6.85579 -0.0219771 0.000331204
6.89221 -0.0217378 0.000325753
6.92865 -0.0215024 0.00032042
6.96511 -0.0212707 0.000315201
7.00159 -0.0210427 0.000310094
7.0381 -0.0208182 0.000305094
7.07462 -0.0205972 0.0003002
7.11116 -0.0203796 0.000295408
7.14772 -0.0201653 0.000290715
7.18431 -0.0199543 0.00028612
7.22091 -0.0197466 0.00028162
7.25754 -0.0195419 0.000277212
7.29418 -0.0193404 0.000272894
7.33085 -0.0191419 0.000268663
7.36754 -0.0189463 0.000264518
7.40425 -0.0187536 0.000260456
7.44099 -0.0185638 0.000256475
7.47774 -0.0183767 0.000252573
7.51452 -0.0181924 0.000248749
7.55132 -0.0180107 0.000244999
7.58814 -0.0178317 0.000241323
7.62498 -0.0176552 0.000237719
7.66185 -0.0174813 0.000234184
7.69874 -0.0173098 0.000230718
7.73566 -0.0171408 0.000227318
7.77259 -0.0169741 0.000223983
7.80955 -0.0168098 0.000220711
7.84654 -0.0166477 0.000217501
7.88355 -0.0164879 0.000214352
7.92058 -0.0163304 0.000211262
7.95763 -0.0161749 0.000208229
7.99471 -0.0160216 0.000205253
8.03182 -0.0158704 0.000202331
8.06895 -0.0157213 0.000199463
8.1061 -0.0155741 0.000196648
8.14328 -0.015429 0.000193884
8.18049 -0.0152857 0.00019117
8.21772 -0.0151444 0.000188505
8.25497 -0.0150049 0.000185888
8.29226 -0.0148673 0.000183318
8.32956 -0.0147315 0.000180793
8.3669 -0.0145975 0.000178313
8.40426 -0.0144652 0.000175877
8.44165 -0.0143346 0.000173484
8.47906 -0.0142057 0.000171133
8.5165 -0.0140784 0.000168822
8.55397 -0.0139528 0.000166552
8.59146 -0.0138287 0.000164321
8.62899 -0.0137062 0.000162128
8.66654 -0.0135853 0.000159972
8.70412 -0.0134659 0.000157854
8.74172 -0.013348 0.000155771
8.77936 -0.0132315 0.000153723
8.81702 -0.0131165 0.00015171
8.85471 -0.0130029 0.000149731
8.89244 -0.0128907 0.000147785
8.93019 -0.0127798 0.00014587
8.96797 -0.0126703 0.000143988
9.00578 -0.0125622 0.000142137
9.04362 -0.0124553 0.000140316
9.08149 -0.0123497 0.000138524
9.11939 -0.0122454 0.000136762
9.15732 -0.0121423 0.000135029
9.19528 -0.0120405 0.000133323
9.23327 -0.0119398 0.000131645
9.2713 -0.0118403 0.000129994
9.30935 -0.011742 0.000128369
9.34744 -0.0116449 0.000126769
9.38556 -0.0115488 0.000125195
9.42371 -0.0114539 0.000123646
9.46189 -0.0113601 0.000122121
9.50011 -0.0112673 0.000120621
9.53836 -0.0111756 0.000119143
9.57664 -0.011085 0.000117688
9.61496 -0.0109954 0.000116256
9.65331 -0.0109068 0.000114846
9.69169 -0.0108191 0.000113457
9.73011 -0.0107325 0.00011209
9.76856 -0.0106468 0.000110743
9.80704 -0.0105621 0.000109417
9.84557 -0.0104783 0.000108111
9.88412 -0.0103955 0.000106825
9.92271 -0.0103135 0.000105557
9.96134 -0.0102324 0.000104309
10 -0.0101523 0.000103079
10.0387 -0.010073 0.000101868
10.0774 -0.00999451 0.000100674
10.1162 -0.00991691 9.94981e-05
10.155 -0.00984014 9.83392e-05
10.1939 -0.00976418 9.71973e-05
10.2328 -0.00968904 9.6072e-05
10.2717 -0.00961469 9.4963e-05
10.3106 -0.00954112 9.387e-05
10.3496 -0.00946833 9.27928e-05
10.3887 -0.0093963 9.1731e-05
10.4278 -0.00932502 9.06843e-05
10.4669 -0.00925449 8.96526e-05
10.506 -0.00918468 8.86355e-05
10.5452 -0.00911559 8.76327e-05
10.5845 -0.00904721 8.66441e-05
10.6238 -0.00897954 8.56694e-05
10.6631 -0.00891255 8.47083e-05
10.7024 -0.00884625 8.37606e-05
10.7418 -0.00878061 8.28261e-05
10.7813 -0.00871564 8.19045e-05
10.8208 -0.00865132 8.09956e-05
10.8603 -0.00858764 8.00992e-05
10.8999 -0.0085246 7.9215e-05
10.9395 -0.00846219 7.8343e-05
10.9792 -0.00840039 7.74828e-05
11.0189 -0.0083392 7.66343e-05
11.0586 -0.00827862 7.57972e-05
11.0984 -0.00821863 7.49714e-05
11.1383 -0.00815922 7.41567e-05
11.1781 -0.00810039 7.33529e-05
11.2181 -0.00804213 7.25598e-05
11.2581 -0.00798443 7.17772e-05
11.2981 -0.00792729 7.1005e-05
11.3381 -0.00787069 7.0243e-05
11.3783 -0.00781464 6.9491e-05
11.4184 -0.00775912 6.87488e-05
11.4587 -0.00770412 6.80164e-05
11.4989 -0.00764964 6.72935e-05
11.5392 -0.00759568 6.658e-05
11.5796 -0.00754222 6.58757e-05
11.62 -0.00748926 6.51805e-05
11.6605 -0.0074368 6.44942e-05
11.701 -0.00738482 6.38167e-05
11.7415 -0.00733332 6.31479e-05
11.7822 -0.00728229 6.24876e-05
11.8228 -0.00723174 6.18356e-05
11.8636 -0.00718164 6.11919e-05
11.9043 -0.007132 6.05563e-05
11.9452 -0.00708282 5.99287e-05
11.986 -0.00703407 5.9309e-05
12.027 -0.00698577 5.8697e-05
12.068 -0.0069379 5.80926e-05
12.109 -0.00689046 5.74957e-05
12.1501 -0.00684344 5.69062e-05
12.1913 -0.00679684 5.6324e-05
12.2325 -0.00675065 5.57489e-05
12.2738 -0.00670487 5.51808e-05
12.3151 -0.00665949 5.46197e-05
12.3565 -0.00661451 5.40654e-05
12.3979 -0.00656992 5.35179e-05
12.4394 -0.00652572 5.2977e-05
12.481 -0.00648191 5.24425e-05
12.5226 -0.00643847 5.19146e-05
12.5643 -0.0063954 5.13929e-05
12.6061 -0.00635271 5.08775e-05
12.6479 -0.00631037 5.03682e-05
12.6898 -0.0062684 4.98649e-05
12.7317 -0.00622679 4.93676e-05
12.7737 -0.00618552 4.88762e-05
12.8158 -0.00614461 4.83906e-05
12.8579 -0.00610404 4.79106e-05
12.9001 -0.0060638 4.74363e-05
12.9424 -0.0060239 4.69674e-05
12.9847 -0.00598434 4.65041e-05
13.0271 -0.0059451 4.60461e-05
13.0696 -0.00590618 4.55933e-05
13.1121 -0.00586758 4.51458e-05
13.1547 -0.0058293 4.47034e-05
13.1974 -0.00579133 4.42661e-05
13.2402 -0.00575367 4.38338e-05
13.283 -0.00571632 4.34064e-05
13.3259 -0.00567926 4.29838e-05
13.3689 -0.0056425 4.2566e-05
13.4119 -0.00560604 4.21529e-05
13.455 -0.00556987 4.17444e-05
13.4982 -0.00553398 4.13406e-05
13.5415 -0.00549838 4.09412e-05
13.5848 -0.00546306 4.05462e-05
13.6283 -0.00542802 4.01557e-05
13.6718 -0.00539325 3.97694e-05
13.7153 -0.00535876 3.93875e-05
13.759 -0.00532453 3.90097e-05
13.8028 -0.00529056 3.8636e-05
13.8466 -0.00525686 3.82664e-05
13.8905 -0.00522342 3.79009e-05
13.9345 -0.00519023 3.75393e-05
13.9786 -0.00515729 3.71816e-05
14.0227 -0.00512461 3.68278e-05
14.067 -0.00509217 3.64778e-05
14.1113 -0.00505998 3.61316e-05
14.1558 -0.00502802 3.5789e-05
14.2003 -0.00499631 3.54501e-05
14.2449 -0.00496483 3.51148e-05
14.2896 -0.00493359 3.4783e-05
14.3344 -0.00490258 3.44548e-05
14.3793 -0.00487179 3.413e-05
14.4243 -0.00484123 3.38085e-05
14.4693 -0.0048109 3.34905e-05
14.5145 -0.00478078 3.31758e-05
14.5598 -0.00475088 3.28643e-05
14.6052 -0.0047212 3.2556e-05
14.6506 -0.00469173 3.2251e-05
14.6962 -0.00466247 3.19491e-05
14.7419 -0.00463342 3.16502e-05
14.7877 -0.00460457 3.13544e-05
14.8336 -0.00457593 3.10617e-05
14.8796 -0.00454749 3.07719e-05
14.9257 -0.00451925 3.0485e-05
14.9719 -0.0044912 3.0201e-05
15.0182 -0.00446335 2.99199e-05
15.0647 -0.00443569 2.96416e-05
15.1112 -0.00440822 2.93661e-05
15.1579 -0.00438094 2.90933e-05
15.2047 -0.00435384 2.88232e-05
15.2516 -0.00432693 2.85557e-05
15.2986 -0.0043002 2.8291e-05
15.3458 -0.00427364 2.80288e-05
15.393 -0.00424727 2.77691e-05
15.4404 -0.00422107 2.7512e-05
15.488 -0.00419504 2.72574e-05
15.5356 -0.00416918 2.70053e-05
15.5834 -0.0041435 2.67556e-05
15.6313 -0.00411797 2.65082e-05
15.6794 -0.00409262 2.62633e-05
15.7276 -0.00406743 2.60206e-05
15.7759 -0.00404239 2.57803e-05
15.8243 -0.00401752 2.55423e-05
15.873 -0.00399281 2.53065e-05
15.9217 -0.00396825 2.50729e-05
15.9706 -0.00394384 2.48414e-05
16.0197 -0.00391958 2.46122e-05
16.0689 -0.00389548 2.4385e-05
16.1182 -0.00387152 2.416e-05
16.1677 -0.00384771 2.3937e-05
16.2174 -0.00382404 2.37161e-05
16.2672 -0.00380052 2.34972e-05
16.3172 -0.00377713 2.32802e-05
16.3674 -0.00375389 2.30652e-05
16.4177 -0.00373078 2.28522e-05
16.4682 -0.00370781 2.2641e-05
16.5189 -0.00368497 2.24318e-05
16.5697 -0.00366226 2.22244e-05
16.6208 -0.00363968 2.20188e-05
16.672 -0.00361723 2.1815e-05
16.7234 -0.00359491 2.1613e-05
16.775 -0.00357271 2.14128e-05
16.8268 -0.00355064 2.12143e-05
16.8787 -0.00352868 2.10175e-05
16.9309 -0.00350685 2.08224e-05
16.9833 -0.00348513 2.06289e-05
17.0359 -0.00346353 2.04371e-05
17.0887 -0.00344204 2.02469e-05
17.1418 -0.00342067 2.00582e-05
17.195 -0.0033994 1.98712e-05
17.2485 -0.00337825 1.96857e-05
17.3022 -0.0033572 1.95017e-05
17.3562 -0.00333626 1.93192e-05
17.4104 -0.00331542 1.91381e-05
17.4648 -0.00329468 1.89586e-05
17.5195 -0.00327405 1.87804e-05
17.5744 -0.00325351 1.86037e-05
17.6296 -0.00323307 1.84284e-05
17.6851 -0.00321272 1.82544e-05
17.7408 -0.00319246 1.80818e-05
17.7969 -0.0031723 1.79104e-05
17.8532 -0.00315223 1.77404e-05
17.9098 -0.00313224 1.75717e-05
17.9667 -0.00311233 1.74042e-05
18.0239 -0.00309251 1.7238e-05
18.0815 -0.00307277 1.70729e-05
18.1393 -0.00305311 1.69091e-05
18.1975 -0.00303353 1.67464e-05
18.256 -0.00301402 1.65849e-05
18.3149 -0.00299458 1.64244e-05
18.3742 -0.00297522 1.62651e-05
18.4338 -0.00295592 1.61069e-05
18.4938 -0.00293668 1.59497e-05
18.5542 -0.00291751 1.57936e-05
18.615 -0.0028984 1.56384e-05
18.6762 -0.00287935 1.54842e-05
18.7379 -0.00286035 1.5331e-05
18.8 -0.00284141 1.51788e-05
18.8625 -0.00282251 1.50274e-05
18.9255 -0.00280367 1.48769e-05
18.9891 -0.00278486 1.47273e-05
19.0531 -0.0027661 1.45785e-05
19.1177 -0.00274737 1.44305e-05
19.1828 -0.00272868 1.42832e-05
19.2484 -0.00271001 1.41367e-05
19.3147 -0.00269137 1.3991e-05
19.3816 -0.00267276 1.38458e-05
19.4491 -0.00265416 1.37014e-05
19.5173 -0.00263557 1.35575e-05
19.5862 -0.00261699 1.34142e-05
19.6558 -0.00259841 1.32714e-05
19.7262 -0.00257983 1.31291e-05
19.7974 -0.00256124 1.29873e-05
19.8694 -0.00254263 1.28458e-05
19.9423 -0.002524 1.27047e-05
20.0162 -0.00250534 1.25639e-05
20.091 -0.00248664 1.24233e-05
20.1669 -0.00246788 1.22829e-05
20.244 -0.00244907 1.21425e-05
20.3222 -0.00243019 1.20022e-05
20.4016 -0.00241122 1.18618e-05
20.4825 -0.00239216 1.17212e-05
20.5648 -0.00237298 1.15804e-05
20.6487 -0.00235366 1.14391e-05
20.7344 -0.00233419 1.12973e-05
20.8219 -0.00231454 1.11548e-05
20.9115 -0.00229468 1.10113e-05
21.0034 -0.00227458 1.08668e-05
21.0979 -0.00225418 1.07208e-05
21.1952 -0.00223345 1.05731e-05
21.2959 -0.00221232 1.04232e-05
21.4004 -0.0021907 1.02706e-05
21.5093 -0.00216849 1.01146e-05
21.6237 -0.00214553 9.95427e-06
21.7448 -0.00212162 9.78816e-06
21.8747 -0.00209643 9.61418e-06
22.0165 -0.00206942 9.42877e-06
22.1768 -0.00203952 9.22497e-06
22.3723 -0.00200393 8.98431e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda2.0Nc1Quantum/GRpTwoLoop.txt <==
-22.3723 -0.00200331 -8.98435e-06
-22.1768 -0.00203888 -9.22067e-06
-22.0165 -0.00206875 -9.42599e-06
-21.8747 -0.00209575 -9.60879e-06
-21.7448 -0.00212092 -9.78398e-06
-21.6237 -0.00214482 -9.94795e-06
-21.5093 -0.00216776 -1.01093e-05
-21.4004 -0.00218996 -1.02634e-05
-21.2959 -0.00221156 -1.04169e-05
-21.1952 -0.00223268 -1.05649e-05
-21.0979 -0.0022534 -1.07133e-05
-21.0034 -0.00227377 -1.08573e-05
-20.9115 -0.00229386 -1.10022e-05
-20.8219 -0.00231371 -1.11433e-05
-20.7344 -0.00233335 -1.12856e-05
-20.6487 -0.00235281 -1.14249e-05
-20.5648 -0.00237211 -1.15664e-05
-20.4825 -0.00239128 -1.17064e-05
-20.4016 -0.00241033 -1.18499e-05
-20.3222 -0.00242928 -1.19911e-05
-20.244 -0.00244815 -1.2133e-05
-20.1669 -0.00246695 -1.22712e-05
-20.091 -0.00248568 -1.24121e-05
-20.0162 -0.00250437 -1.25523e-05
-19.9423 -0.00252302 -1.26947e-05
-19.8694 -0.00254164 -1.2834e-05
-19.7974 -0.00256023 -1.2976e-05
-19.7262 -0.00257881 -1.31174e-05
-19.6558 -0.00259737 -1.32607e-05
-19.5862 -0.00261593 -1.34017e-05
-19.5173 -0.0026345 -1.35461e-05
-19.4491 -0.00265307 -1.36891e-05
-19.3816 -0.00267166 -1.3834e-05
-19.3147 -0.00269026 -1.3978e-05
-19.2484 -0.00270888 -1.4125e-05
-19.1828 -0.00272753 -1.427e-05
-19.1177 -0.00274621 -1.4418e-05
-19.0531 -0.00276492 -1.45651e-05
-18.9891 -0.00278367 -1.47145e-05
-18.9255 -0.00280246 -1.48629e-05
-18.8625 -0.00282129 -1.50145e-05
-18.8 -0.00284017 -1.51643e-05
-18.7379 -0.00285909 -1.53175e-05
-18.6762 -0.00287808 -1.54696e-05
-18.615 -0.00289711 -1.56244e-05
-18.5542 -0.0029162 -1.57784e-05
-18.4938 -0.00293536 -1.59354e-05
-18.4338 -0.00295457 -1.60912e-05
-18.3742 -0.00297386 -1.62505e-05
-18.3149 -0.0029932 -1.64083e-05
-18.256 -0.00301262 -1.65696e-05
-18.1975 -0.00303212 -1.67299e-05
-18.1393 -0.00305168 -1.68933e-05
-18.0815 -0.00307132 -1.70559e-05
-18.0239 -0.00309104 -1.72218e-05
-17.9667 -0.00311085 -1.73866e-05
-17.9098 -0.00313073 -1.75551e-05
-17.8532 -0.0031507 -1.77223e-05
-17.7969 -0.00317076 -1.78932e-05
-17.7408 -0.0031909 -1.80632e-05
-17.6851 -0.00321114 -1.82366e-05
-17.6296 -0.00323146 -1.84093e-05
-17.5744 -0.00325188 -1.85854e-05
-17.5195 -0.0032724 -1.87607e-05
-17.4648 -0.00329302 -1.89398e-05
-17.4104 -0.00331373 -1.91178e-05
-17.3562 -0.00333455 -1.92998e-05
-17.3022 -0.00335547 -1.94807e-05
-17.2485 -0.0033765 -1.96656e-05
-17.195 -0.00339763 -1.98497e-05
-17.1418 -0.00341887 -2.00375e-05
-17.0887 -0.00344022 -2.02247e-05
-17.0359 -0.00346169 -2.04157e-05
-16.9833 -0.00348327 -2.06061e-05
-16.9309 -0.00350496 -2.08004e-05
-16.8787 -0.00352677 -2.09939e-05
-16.8268 -0.0035487 -2.11917e-05
-16.775 -0.00357075 -2.13885e-05
-16.7234 -0.00359293 -2.15897e-05
-16.672 -0.00361523 -2.179e-05
-16.6208 -0.00363765 -2.19947e-05
-16.5697 -0.0036602 -2.21987e-05
-16.5189 -0.00368289 -2.24069e-05
-16.4682 -0.0037057 -2.26146e-05
-16.4177 -0.00372865 -2.28266e-05
-16.3674 -0.00375173 -2.3038e-05
-16.3172 -0.00377495 -2.32538e-05
-16.2672 -0.00379831 -2.3469e-05
-16.2174 -0.0038218 -2.36889e-05
-16.1677 -0.00384544 -2.3908e-05
-16.1182 -0.00386923 -2.4132e-05
-16.0689 -0.00389315 -2.43552e-05
-16.0197 -0.00391723 -2.45833e-05
-15.9706 -0.00394146 -2.48107e-05
-15.9217 -0.00396583 -2.50431e-05
-15.873 -0.00399037 -2.52748e-05
-15.8243 -0.00401505 -2.55115e-05
-15.7759 -0.00403989 -2.57478e-05
-15.7276 -0.00406489 -2.5989e-05
-15.6794 -0.00409006 -2.62297e-05
-15.6313 -0.00411538 -2.64756e-05
-15.5834 -0.00414087 -2.67209e-05
-15.5356 -0.00416652 -2.69717e-05
-15.488 -0.00419235 -2.72217e-05
-15.4404 -0.00421834 -2.74774e-05
-15.393 -0.00424451 -2.77324e-05
-15.3458 -0.00427085 -2.7993e-05
-15.2986 -0.00429737 -2.82531e-05
-15.2516 -0.00432407 -2.85189e-05
-15.2047 -0.00435095 -2.87842e-05
-15.1579 -0.00437801 -2.90552e-05
-15.1112 -0.00440525 -2.93259e-05
-15.0647 -0.00443268 -2.96024e-05
-15.0182 -0.00446031 -2.98785e-05
-14.9719 -0.00448812 -3.01606e-05
-14.9257 -0.00451613 -3.04423e-05
-14.8796 -0.00454433 -3.07302e-05
-14.8336 -0.00457273 -3.10176e-05
-14.7877 -0.00460134 -3.13115e-05
-14.7419 -0.00463014 -3.16048e-05
-14.6962 -0.00465915 -3.19048e-05
-14.6506 -0.00468837 -3.22042e-05
-14.6052 -0.0047178 -3.25104e-05
-14.5598 -0.00474744 -3.2816e-05
-14.5145 -0.00477729 -3.31286e-05
-14.4693 -0.00480737 -3.34408e-05
-14.4243 -0.00483766 -3.37599e-05
-14.3793 -0.00486817 -3.40787e-05
-14.3344 -0.00489891 -3.44046e-05
-14.2896 -0.00492988 -3.47302e-05
-14.2449 -0.00496108 -3.5063e-05
-14.2003 -0.00499251 -3.53956e-05
-14.1558 -0.00502417 -3.57356e-05
-14.1113 -0.00505607 -3.60754e-05
-14.067 -0.00508822 -3.64227e-05
-14.0227 -0.00512061 -3.67699e-05
-13.9786 -0.00515324 -3.71248e-05
-13.9345 -0.00518612 -3.74795e-05
-13.8905 -0.00521926 -3.78423e-05
-13.8466 -0.00525265 -3.82047e-05
-13.8028 -0.0052863 -3.85755e-05
-13.759 -0.00532021 -3.8946e-05
-13.7153 -0.00535438 -3.9325e-05
-13.6718 -0.00538882 -3.97038e-05
-13.6283 -0.00542354 -4.00912e-05
-13.5848 -0.00545852 -4.04785e-05
-13.5415 -0.00549378 -4.08746e-05
-13.4982 -0.00552933 -4.12707e-05
-13.455 -0.00556515 -4.16757e-05
-13.4119 -0.00560126 -4.20808e-05
-13.3689 -0.00563766 -4.2495e-05
-13.3259 -0.00567436 -4.29094e-05
-13.283 -0.00571135 -4.33331e-05
-13.2402 -0.00574864 -4.3757e-05
-13.1974 -0.00578624 -4.41905e-05
-13.1547 -0.00582414 -4.46241e-05
-13.1121 -0.00586235 -4.50677e-05
-13.0696 -0.00590088 -4.55114e-05
-13.0271 -0.00593973 -4.59654e-05
-12.9847 -0.0059789 -4.64195e-05
-12.9424 -0.00601839 -4.68841e-05
-12.9001 -0.00605822 -4.73489e-05
-12.8579 -0.00609838 -4.78246e-05
-12.8158 -0.00613888 -4.83004e-05
-12.7737 -0.00617972 -4.87873e-05
-12.7317 -0.00622091 -4.92745e-05
-12.6898 -0.00626244 -4.97731e-05
-12.6479 -0.00630434 -5.0272e-05
-12.6061 -0.00634659 -5.07825e-05
-12.5643 -0.0063892 -5.12935e-05
-12.5226 -0.00643218 -5.18164e-05
-12.481 -0.00647554 -5.23399e-05
-12.4394 -0.00651927 -5.28755e-05
-12.3979 -0.00656339 -5.34118e-05
-12.3565 -0.00660789 -5.39606e-05
-12.3151 -0.00665278 -5.45101e-05
-12.2738 -0.00669807 -5.50724e-05
-12.2325 -0.00674375 -5.56356e-05
-12.1913 -0.00678985 -5.62119e-05
-12.1501 -0.00683636 -5.67891e-05
-12.109 -0.00688328 -5.73798e-05
-12.068 -0.00693062 -5.79715e-05
-12.027 -0.00697839 -5.85772e-05
-11.986 -0.00702659 -5.91837e-05
-11.9452 -0.00707523 -5.98048e-05
-11.9043 -0.00712432 -6.04268e-05
-11.8636 -0.00717385 -6.10637e-05
-11.8228 -0.00722384 -6.17016e-05
-11.7822 -0.00727428 -6.23549e-05
-11.7415 -0.0073252 -6.30093e-05
-11.701 -0.00737658 -6.36795e-05
-11.6605 -0.00742845 -6.43508e-05
-11.62 -0.0074808 -6.50384e-05
-11.5796 -0.00753364 -6.57273e-05
-11.5392 -0.00758698 -6.64329e-05
-11.4989 -0.00764082 -6.714e-05
-11.4587 -0.00769517 -6.78642e-05
-11.4184 -0.00775004 -6.859e-05
-11.3783 -0.00780544 -6.93334e-05
-11.3381 -0.00786136 -7.00785e-05
-11.2981 -0.00791782 -7.08418e-05
-11.2581 -0.00797483 -7.1607e-05
-11.2181 -0.00803239 -7.23907e-05
-11.1781 -0.00809051 -7.31766e-05
-11.1383 -0.0081492 -7.39816e-05
-11.0984 -0.00820846 -7.47888e-05
-11.0586 -0.00826831 -7.56158e-05
-11.0189 -0.00832875 -7.64452e-05
-10.9792 -0.00838978 -7.72949e-05
-10.9395 -0.00845143 -7.81471e-05
-10.8999 -0.00851368 -7.90203e-05
-10.8603 -0.00857657 -7.98962e-05
-10.8208 -0.00864008 -8.07938e-05
-10.7813 -0.00870424 -8.16941e-05
-10.7418 -0.00876904 -8.26169e-05
-10.7024 -0.00883451 -8.35426e-05
-10.6631 -0.00890064 -8.44915e-05
-10.6238 -0.00896745 -8.54434e-05
-10.5845 -0.00903495 -8.64193e-05
-10.5452 -0.00910314 -8.73984e-05
-10.506 -0.00917204 -8.84023e-05
-10.4669 -0.00924166 -8.94095e-05
-10.4278 -0.00931201 -9.04424e-05
-10.3887 -0.00938309 -9.14789e-05
-10.3496 -0.00945492 -9.25418e-05
-10.3106 -0.00952751 -9.36085e-05
-10.2717 -0.00960087 -9.47025e-05
-10.2328 -0.00967501 -9.58007e-05
-10.1939 -0.00974994 -9.69269e-05
-10.155 -0.00982568 -9.80576e-05
-10.1162 -0.00990223 -9.92174e-05
-10.0774 -0.00997961 -0.000100382
-10.0387 -0.0100578 -0.000101576
-10 -0.0101369 -0.000102776
-9.96134 -0.0102168 -0.000104006
-9.92271 -0.0102976 -0.000105242
-9.88412 -0.0103794 -0.00010651
-9.84557 -0.010462 -0.000107784
-9.80704 -0.0105455 -0.000109091
-9.76856 -0.01063 -0.000110403
-9.73011 -0.0107154 -0.000111751
-9.69169 -0.0108017 -0.000113104
-9.65331 -0.0108891 -0.000114493
-9.61496 -0.0109774 -0.000115889
-9.57664 -0.0110667 -0.000117322
-9.53836 -0.0111571 -0.000118761
-9.50011 -0.0112485 -0.000120239
-9.46189 -0.011341 -0.000121725
-9.42371 -0.0114345 -0.00012325
-9.38556 -0.0115291 -0.000124783
-9.34744 -0.0116248 -0.000126357
-9.30935 -0.0117216 -0.00012794
-9.2713 -0.0118196 -0.000129565
-9.23327 -0.0119187 -0.000131199
-9.19528 -0.012019 -0.000132877
-9.15732 -0.0121205 -0.000134565
-9.11939 -0.0122233 -0.000136298
-9.08149 -0.0123272 -0.000138041
-9.04362 -0.0124324 -0.000139832
-9.00578 -0.0125389 -0.000141634
-8.96797 -0.0126467 -0.000143485
-8.93019 -0.0127558 -0.000145347
-8.89244 -0.0128662 -0.00014726
-8.85471 -0.012978 -0.000149186
-8.81702 -0.0130912 -0.000151164
-8.77936 -0.0132058 -0.000153156
-8.74172 -0.0133218 -0.000155202
-8.70412 -0.0134393 -0.000157262
-8.66654 -0.0135582 -0.000159379
-8.62899 -0.0136787 -0.000161511
-8.59146 -0.0138007 -0.000163703
-8.55397 -0.0139242 -0.000165909
-8.5165 -0.0140494 -0.000168178
-8.47906 -0.0141761 -0.000170463
-8.44165 -0.0143045 -0.000172812
-8.40426 -0.0144346 -0.000175179
-8.3669 -0.0145664 -0.000177613
-8.32956 -0.0146999 -0.000180065
-8.29226 -0.0148351 -0.000182587
-8.25497 -0.0149722 -0.000185128
-8.21772 -0.015111 -0.000187742
-8.18049 -0.0152518 -0.000190377
-8.14328 -0.0153944 -0.000193088
-8.1061 -0.0155389 -0.00019582
-8.06895 -0.0156854 -0.000198632
-8.03182 -0.0158339 -0.000201467
-7.99471 -0.0159845 -0.000204385
-7.95763 -0.0161371 -0.000207327
-7.92058 -0.0162918 -0.000210356
-7.88355 -0.0164487 -0.00021341
-7.84654 -0.0166077 -0.000216555
-7.80955 -0.016769 -0.000219727
-7.77259 -0.0169326 -0.000222994
-7.73566 -0.0170984 -0.00022629
-7.69874 -0.0172667 -0.000229684
-7.66185 -0.0174373 -0.00023311
-7.62498 -0.0176105 -0.000236639
-7.58814 -0.0177861 -0.000240201
-7.55132 -0.0179642 -0.000243871
-7.51452 -0.018145 -0.000247575
-7.47774 -0.0183284 -0.000251393
-7.44099 -0.0185145 -0.000255248
-7.40425 -0.0187034 -0.000259222
-7.36754 -0.0188951 -0.000263235
-7.33085 -0.0190897 -0.000267373
-7.29418 -0.0192872 -0.000271553
-7.25754 -0.0194877 -0.000275862
-7.22091 -0.0196912 -0.000280217
-7.18431 -0.0198979 -0.000284709
-7.14772 -0.0201078 -0.000289248
-7.11116 -0.0203209 -0.000293931
-7.07462 -0.0205373 -0.000298665
-7.0381 -0.0207571 -0.000303549
-7.00159 -0.0209803 -0.000308488
-6.96511 -0.0212071 -0.000313585
-6.92865 -0.0214375 -0.00031874
-6.89221 -0.0216716 -0.000324062
-6.85579 -0.0219095 -0.000329446
-6.81938 -0.0221512 -0.000335005
-6.783 -0.0223968 -0.000340631
-6.74664 -0.0226464 -0.00034644
-6.71029 -0.0229002 -0.000352321
-6.67397 -0.0231582 -0.000358396
-6.63766 -0.0234204 -0.000364547
-6.60137 -0.0236871 -0.000370903
-6.5651 -0.0239582 -0.00037734
-6.52885 -0.024234 -0.000383993
-6.49262 -0.0245144 -0.000390733
-6.4564 -0.0247997 -0.000397701
-6.42021 -0.0250898 -0.000404763
-6.38403 -0.025385 -0.000412066
-6.34786 -0.0256854 -0.000419469
-6.31172 -0.0259911 -0.000427126
-6.27559 -0.0263022 -0.000434892
-6.23949 -0.0266188 -0.000442927
-6.20339 -0.026941 -0.000451078
-6.16732 -0.0272691 -0.000459513
-6.13126 -0.0276032 -0.000468074
-6.09522 -0.0279433 -0.000476937
-6.05919 -0.0282897 -0.000485935
-6.02319 -0.0286425 -0.000495252
-5.9872 -0.0290019 -0.000504715
-5.95122 -0.029368 -0.000514518
-5.91526 -0.0297411 -0.000524477
-5.87932 -0.0301212 -0.000534798
-5.84339 -0.0305086 -0.000545288
-5.80748 -0.0309035 -0.000556162
-5.77158 -0.031306 -0.000567219
-5.7357 -0.0317164 -0.000578685
-5.69984 -0.0321349 -0.000590349
-5.66399 -0.0325617 -0.000602449
-5.62815 -0.0329969 -0.000614763
-5.59233 -0.033441 -0.000627543
-5.55653 -0.033894 -0.000640556
-5.52074 -0.0343563 -0.000654066
-5.48497 -0.0348281 -0.000667828
-5.4492 -0.0353096 -0.000682124
-5.41346 -0.0358012 -0.000696692
-5.37773 -0.0363031 -0.000711833
-5.34201 -0.0368157 -0.000727271
-5.30631 -0.0373392 -0.000743323
-5.27062 -0.037874 -0.000759699
-5.23494 -0.0384204 -0.000776734
-5.19928 -0.0389787 -0.000794125
-5.16363 -0.0395493 -0.000812225
-5.128 -0.0401326 -0.000830713
-5.09237 -0.040729 -0.000849967
-5.05677 -0.0413389 -0.000869647
-5.02117 -0.0419626 -0.000890154
-4.98559 -0.0426008 -0.000911129
-4.95002 -0.0432536 -0.000933
-4.91446 -0.0439218 -0.000955387
-4.87892 -0.0446057 -0.000978745
-4.84339 -0.045306 -0.00100267
-4.80787 -0.046023 -0.00102766
-4.77237 -0.0467575 -0.00105328
-4.73687 -0.0475099 -0.00108005
-4.70139 -0.0482809 -0.00110752
-4.66592 -0.0490711 -0.00113626
-4.63046 -0.0498813 -0.00116578
-4.59502 -0.0507121 -0.00119669
-4.55958 -0.0515642 -0.00122848
-4.52416 -0.0524385 -0.00126179
-4.48875 -0.0533357 -0.0012961
-4.45335 -0.0542567 -0.0013321
-4.41797 -0.0552024 -0.00136922
-4.38259 -0.0561738 -0.00140823
-4.34722 -0.0571718 -0.00144852
-4.31187 -0.0581974 -0.00149091
-4.27653 -0.0592519 -0.00153479
-4.24119 -0.0603364 -0.00158104
-4.20587 -0.061452 -0.00162901
-4.17056 -0.0626002 -0.00167968
-4.13526 -0.0637823 -0.00173237
-4.09997 -0.0649997 -0.00178816
-4.06469 -0.0662541 -0.00184636
-4.02942 -0.0675472 -0.00190816
-3.99416 -0.0688806 -0.00197287
-3.95891 -0.0702564 -0.00204183
-3.92367 -0.0716767 -0.00211438
-3.88844 -0.0731435 -0.00219206
-3.85322 -0.0746594 -0.00227424
-3.81801 -0.0762269 -0.00236274
-3.7828 -0.0778488 -0.00245707
-3.74761 -0.0795283 -0.00255942
-3.71243 -0.0812686 -0.00266953
-3.67726 -0.0830735 -0.00279017
-3.64209 -0.0849471 -0.00292158
-3.60694 -0.0868939 -0.00306742
-3.57179 -0.0889189 -0.00322883
-3.53665 -0.0910278 -0.00341105
-3.50152 -0.093227 -0.00361701
-3.4664 -0.0955232 -0.00385477
-3.43129 -0.0979243 -0.00413089
-3.39619 -0.100439 -0.004459
-3.36109 -0.103075 -0.0048532
-3.32601 -0.10584 -0.00533862
-3.29093 -0.108741 -0.00594548
-3.25586 -0.111772 -0.00672253
-3.2208 -0.114915 -0.00773162
-3.18574 -0.118112 -0.0090597
-3.1507 -0.121233 -0.0107957
-3.11566 -0.124033 -0.0129889
-3.08063 -0.12614 -0.0155021
-3.0456 -0.12723 -0.0178389
-3.01059 -0.127456 -0.019194
-2.97558 -0.127651 -0.0190763
-2.94058 -0.128722 -0.0177949
-2.90558 -0.130978 -0.0160868
-2.87059 -0.134228 -0.0144852
-2.83561 -0.138167 -0.0132033
-2.80064 -0.142566 -0.012257
-2.76567 -0.147291 -0.0116025
-2.73071 -0.152279 -0.0111772
-2.69576 -0.157502 -0.0109361
-2.66081 -0.162957 -0.0108361
-2.62587 -0.168653 -0.0108553
-2.59094 -0.174606 -0.0109681
-2.55601 -0.180835 -0.0111674
-2.52109 -0.187364 -0.0114374
-2.48617 -0.194219 -0.0117795
-2.45126 -0.201428 -0.0121825
-2.41636 -0.209022 -0.0126534
-2.38146 -0.217036 -0.0131835
-2.34657 -0.225505 -0.0137841
-2.31168 -0.234473 -0.0144473
-2.2768 -0.243983 -0.0151883
-2.24192 -0.254086 -0.016
-2.20705 -0.264836 -0.0169013
-2.17219 -0.276297 -0.0178852
-2.13733 -0.288535 -0.0189755
-2.10247 -0.301631 -0.0201646
-2.06762 -0.31567 -0.021482
-2.03278 -0.330752 -0.0229195
-1.99794 -0.346986 -0.0245132
-1.9631 -0.364504 -0.0262536
-1.92827 -0.383445 -0.0281846
-1.89345 -0.403981 -0.0302941
-1.85862 -0.426297 -0.0326342
-1.82381 -0.450621 -0.0351873
-1.78899 -0.477199 -0.0380123
-1.75419 -0.506337 -0.0410781
-1.71938 -0.538374 -0.0444438
-1.68458 -0.573724 -0.0480457
-1.64979 -0.612854 -0.0519207
-1.61499 -0.656343 -0.0559246
-1.58021 -0.704843 -0.0600072
-1.54542 -0.759166 -0.0638213
-1.51064 -0.820231 -0.0670465
-1.47586 -0.889176 -0.0688043
-1.44109 -0.967276 -0.067987
-1.40632 -1.05603 -0.0622748
-1.37155 -1.15697 -0.0482848
-1.33679 -1.27142 -0.0196792
-1.30203 -1.39949 0.0334042
-1.26727 -1.53764 0.128054
-1.23251 -1.67266 0.289559
-1.19776 -1.76783 0.551508
-1.16301 -1.7431 0.932617
-1.12827 -1.47805 1.37536
-1.09352 -0.926026 1.68819
-1.05878 -0.258332 1.69012
-1.02405 0.278889 1.43459
-0.989309 0.608653 1.10095
-0.954576 0.781844 0.802911
-0.919844 0.86355 0.572855
-0.885115 0.897257 0.405413
-0.850388 0.905906 0.286346
-0.815663 0.901451 0.202184
-0.78094 0.889935 0.142826
-0.746219 0.87476 0.10072
-0.711499 0.857778 0.070845
-0.676781 0.840159 0.0494376
-0.642065 0.822578 0.0341502
-0.60735 0.805487 0.0230952
-0.572637 0.789147 0.0151968
-0.537925 0.773729 0.00946207
-0.503214 0.759323 0.00541402
-0.468504 0.74598 0.00249277
-0.433796 0.733713 0.000506997
-0.399089 0.72252 -0.000887101
-0.364382 0.712385 -0.00174173
-0.329676 0.703286 -0.0022889
-0.294972 0.695195 -0.00251173
-0.260267 0.688084 -0.00258223
-0.225564 0.681929 -0.00244874
-0.190861 0.676702 -0.00225005
-0.156158 0.672382 -0.00191691
-0.121456 0.668949 -0.00156952
-0.0867541 0.666389 -0.00112985
-0.0520524 0.664689 -0.000708081
-0.0173508 0.663841 -0.000222157
0.0173508 0.663841 0.000222157
0.0520524 0.664689 0.000708081
0.0867541 0.666389 0.00112985
0.121456 0.668949 0.00156952
0.156158 0.672382 0.00191691
0.190861 0.676702 0.00225005
0.225564 0.681929 0.00244874
0.260267 0.688084 0.00258223
0.294972 0.695195 0.00251173
0.329676 0.703286 0.0022889
0.364382 0.712385 0.00174173
0.399089 0.72252 0.000887101
0.433796 0.733713 -0.000506997
0.468504 0.74598 -0.00249277
0.503214 0.759323 -0.00541402
0.537925 0.773729 -0.00946207
0.572637 0.789147 -0.0151968
0.60735 0.805487 -0.0230952
0.642065 0.822578 -0.0341502
0.676781 0.840159 -0.0494376
0.711499 0.857778 -0.070845
0.746219 0.87476 -0.10072
0.78094 0.889935 -0.142826
0.815663 0.901451 -0.202184
0.850388 0.905906 -0.286346
0.885115 0.897257 -0.405413
0.919844 0.86355 -0.572855
0.954576 0.781844 -0.802911
0.989309 0.608653 -1.10095
1.02405 0.278889 -1.43459
1.05878 -0.258332 -1.69012
1.09352 -0.926026 -1.68819
1.12827 -1.47805 -1.37536
1.16301 -1.7431 -0.932617
1.19776 -1.76783 -0.551508
1.23251 -1.67266 -0.289559
1.26727 -1.53764 -0.128054
1.30203 -1.39949 -0.0334042
1.33679 -1.27142 0.0196792
1.37155 -1.15697 0.0482848
1.40632 -1.05603 0.0622748
1.44109 -0.967276 0.067987
1.47586 -0.889176 0.0688043
1.51064 -0.820231 0.0670465
1.54542 -0.759166 0.0638213
1.58021 -0.704843 0.0600072
1.61499 -0.656343 0.0559246
1.64979 -0.612854 0.0519207
1.68458 -0.573724 0.0480457
1.71938 -0.538374 0.0444438
1.75419 -0.506337 0.0410781
1.78899 -0.477199 0.0380123
1.82381 -0.450621 0.0351873
1.85862 -0.426297 0.0326342
1.89345 -0.403981 0.0302941
1.92827 -0.383445 0.0281846
1.9631 -0.364504 0.0262536
1.99794 -0.346986 0.0245132
2.03278 -0.330752 0.0229195
2.06762 -0.31567 0.021482
2.10247 -0.301631 0.0201646
2.13733 -0.288535 0.0189755
2.17219 -0.276297 0.0178852
2.20705 -0.264836 0.0169013
2.24192 -0.254086 0.016
2.2768 -0.243983 0.0151883
2.31168 -0.234473 0.0144473
2.34657 -0.225505 0.0137841
2.38146 -0.217036 0.0131835
2.41636 -0.209022 0.0126534
2.45126 -0.201428 0.0121825
2.48617 -0.194219 0.0117795
2.52109 -0.187364 0.0114374
2.55601 -0.180835 0.0111674
2.59094 -0.174606 0.0109681
2.62587 -0.168653 0.0108553
2.66081 -0.162957 0.0108361
2.69576 -0.157502 0.0109361
2.73071 -0.152279 0.0111772
2.76567 -0.147291 0.0116025
2.80064 -0.142566 0.012257
2.83561 -0.138167 0.0132033
2.87059 -0.134228 0.0144852
2.90558 -0.130978 0.0160868
2.94058 -0.128722 0.0177949
2.97558 -0.127651 0.0190763
3.01059 -0.127456 0.019194
3.0456 -0.12723 0.0178389
3.08063 -0.12614 0.0155021
3.11566 -0.124033 0.0129889
3.1507 -0.121233 0.0107957
3.18574 -0.118112 0.0090597
3.2208 -0.114915 0.00773162
3.25586 -0.111772 0.00672253
3.29093 -0.108741 0.00594548
3.32601 -0.10584 0.00533862
3.36109 -0.103075 0.0048532
3.39619 -0.100439 0.004459
3.43129 -0.0979243 0.00413089
3.4664 -0.0955232 0.00385477
3.50152 -0.093227 0.00361701
3.53665 -0.0910278 0.00341105
3.57179 -0.0889189 0.00322883
3.60694 -0.0868939 0.00306742
3.64209 -0.0849471 0.00292158
3.67726 -0.0830735 0.00279017
3.71243 -0.0812686 0.00266953
3.74761 -0.0795283 0.00255942
3.7828 -0.0778488 0.00245707
3.81801 -0.0762269 0.00236274
3.85322 -0.0746594 0.00227424
3.88844 -0.0731435 0.00219206
3.92367 -0.0716767 0.00211438
3.95891 -0.0702564 0.00204183
3.99416 -0.0688806 0.00197287
4.02942 -0.0675472 0.00190816
4.06469 -0.0662541 0.00184636
4.09997 -0.0649997 0.00178816
4.13526 -0.0637823 0.00173237
4.17056 -0.0626002 0.00167968
4.20587 -0.061452 0.00162901
4.24119 -0.0603364 0.00158104
4.27653 -0.0592519 0.00153479
4.31187 -0.0581974 0.00149091
4.34722 -0.0571718 0.00144852
4.38259 -0.0561738 0.00140823
4.41797 -0.0552024 0.00136922
4.45335 -0.0542567 0.0013321
4.48875 -0.0533357 0.0012961
4.52416 -0.0524385 0.00126179
4.55958 -0.0515642 0.00122848
4.59502 -0.0507121 0.00119669
4.63046 -0.0498813 0.00116578
4.66592 -0.0490711 0.00113626
4.70139 -0.0482809 0.00110752
4.73687 -0.0475099 0.00108005
4.77237 -0.0467575 0.00105328
4.80787 -0.046023 0.00102766
4.84339 -0.045306 0.00100267
4.87892 -0.0446057 0.000978745
4.91446 -0.0439218 0.000955387
4.95002 -0.0432536 0.000933
4.98559 -0.0426008 0.000911129
5.02117 -0.0419626 0.000890154
5.05677 -0.0413389 0.000869647
5.09237 -0.040729 0.000849967
5.128 -0.0401326 0.000830713
5.16363 -0.0395493 0.000812225
5.19928 -0.0389787 0.000794125
5.23494 -0.0384204 0.000776734
5.27062 -0.037874 0.000759699
5.30631 -0.0373392 0.000743323
5.34201 -0.0368157 0.000727271
5.37773 -0.0363031 0.000711833
5.41346 -0.0358012 0.000696692
5.4492 -0.0353096 0.000682124
5.48497 -0.0348281 0.000667828
5.52074 -0.0343563 0.000654066
5.55653 -0.033894 0.000640556
5.59233 -0.033441 0.000627543
5.62815 -0.0329969 0.000614763
5.66399 -0.0325617 0.000602449
5.69984 -0.0321349 0.000590349
5.7357 -0.0317164 0.000578685
5.77158 -0.031306 0.000567219
5.80748 -0.0309035 0.000556162
5.84339 -0.0305086 0.000545288
5.87932 -0.0301212 0.000534798
5.91526 -0.0297411 0.000524477
5.95122 -0.029368 0.000514518
5.9872 -0.0290019 0.000504715
6.02319 -0.0286425 0.000495252
6.05919 -0.0282897 0.000485935
6.09522 -0.0279433 0.000476937
6.13126 -0.0276032 0.000468074
6.16732 -0.0272691 0.000459513
6.20339 -0.026941 0.000451078
6.23949 -0.0266188 0.000442927
6.27559 -0.0263022 0.000434892
6.31172 -0.0259911 0.000427126
6.34786 -0.0256854 0.000419469
6.38403 -0.025385 0.000412066
6.42021 -0.0250898 0.000404763
6.4564 -0.0247997 0.000397701
6.49262 -0.0245144 0.000390733
6.52885 -0.024234 0.000383993
6.5651 -0.0239582 0.00037734
6.60137 -0.0236871 0.000370903
6.63766 -0.0234204 0.000364547
6.67397 -0.0231582 0.000358396
6.71029 -0.0229002 0.000352321
6.74664 -0.0226464 0.00034644
6.783 -0.0223968 0.000340631
6.81938 -0.0221512 0.000335005
6.85579 -0.0219095 0.000329446
6.89221 -0.0216716 0.000324062
6.92865 -0.0214375 0.00031874
6.96511 -0.0212071 0.000313585
7.00159 -0.0209803 0.000308488
7.0381 -0.0207571 0.000303549
7.07462 -0.0205373 0.000298665
7.11116 -0.0203209 0.000293931
7.14772 -0.0201078 0.000289248
7.18431 -0.0198979 0.000284709
7.22091 -0.0196912 0.000280217
7.25754 -0.0194877 0.000275862
7.29418 -0.0192872 0.000271553
7.33085 -0.0190897 0.000267373
7.36754 -0.0188951 0.000263235
7.40425 -0.0187034 0.000259222
7.44099 -0.0185145 0.000255248
7.47774 -0.0183284 0.000251393
7.51452 -0.018145 0.000247575
7.55132 -0.0179642 0.000243871
7.58814 -0.0177861 0.000240201
7.62498 -0.0176105 0.000236639
7.66185 -0.0174373 0.00023311
7.69874 -0.0172667 0.000229684
7.73566 -0.0170984 0.00022629
7.77259 -0.0169326 0.000222994
7.80955 -0.016769 0.000219727
7.84654 -0.0166077 0.000216555
7.88355 -0.0164487 0.00021341
7.92058 -0.0162918 0.000210356
7.95763 -0.0161371 0.000207327
7.99471 -0.0159845 0.000204385
8.03182 -0.0158339 0.000201467
8.06895 -0.0156854 0.000198632
8.1061 -0.0155389 0.00019582
8.14328 -0.0153944 0.000193088
8.18049 -0.0152518 0.000190377
8.21772 -0.015111 0.000187742
8.25497 -0.0149722 0.000185128
8.29226 -0.0148351 0.000182587
8.32956 -0.0146999 0.000180065
8.3669 -0.0145664 0.000177613
8.40426 -0.0144346 0.000175179
8.44165 -0.0143045 0.000172812
8.47906 -0.0141761 0.000170463
8.5165 -0.0140494 0.000168178
8.55397 -0.0139242 0.000165909
8.59146 -0.0138007 0.000163703
8.62899 -0.0136787 0.000161511
8.66654 -0.0135582 0.000159379
8.70412 -0.0134393 0.000157262
8.74172 -0.0133218 0.000155202
8.77936 -0.0132058 0.000153156
8.81702 -0.0130912 0.000151164
8.85471 -0.012978 0.000149186
8.89244 -0.0128662 0.00014726
8.93019 -0.0127558 0.000145347
8.96797 -0.0126467 0.000143485
9.00578 -0.0125389 0.000141634
9.04362 -0.0124324 0.000139832
9.08149 -0.0123272 0.000138041
9.11939 -0.0122233 0.000136298
9.15732 -0.0121205 0.000134565
9.19528 -0.012019 0.000132877
9.23327 -0.0119187 0.000131199
9.2713 -0.0118196 0.000129565
9.30935 -0.0117216 0.00012794
9.34744 -0.0116248 0.000126357
9.38556 -0.0115291 0.000124783
9.42371 -0.0114345 0.00012325
9.46189 -0.011341 0.000121725
9.50011 -0.0112485 0.000120239
9.53836 -0.0111571 0.000118761
9.57664 -0.0110667 0.000117322
9.61496 -0.0109774 0.000115889
9.65331 -0.0108891 0.000114493
9.69169 -0.0108017 0.000113104
9.73011 -0.0107154 0.000111751
9.76856 -0.01063 0.000110403
9.80704 -0.0105455 0.000109091
9.84557 -0.010462 0.000107784
9.88412 -0.0103794 0.00010651
9.92271 -0.0102976 0.000105242
9.96134 -0.0102168 0.000104006
10 -0.0101369 0.000102776
10.0387 -0.0100578 0.000101576
10.0774 -0.00997961 0.000100382
10.1162 -0.00990223 9.92174e-05
10.155 -0.00982568 9.80576e-05
10.1939 -0.00974994 9.69269e-05
10.2328 -0.00967501 9.58007e-05
10.2717 -0.00960087 9.47025e-05
10.3106 -0.00952751 9.36085e-05
10.3496 -0.00945492 9.25418e-05
10.3887 -0.00938309 9.14789e-05
10.4278 -0.00931201 9.04424e-05
10.4669 -0.00924166 8.94095e-05
10.506 -0.00917204 8.84023e-05
10.5452 -0.00910314 8.73984e-05
10.5845 -0.00903495 8.64193e-05
10.6238 -0.00896745 8.54434e-05
10.6631 -0.00890064 8.44915e-05
10.7024 -0.00883451 8.35426e-05
10.7418 -0.00876904 8.26169e-05
10.7813 -0.00870424 8.16941e-05
10.8208 -0.00864008 8.07938e-05
10.8603 -0.00857657 7.98962e-05
10.8999 -0.00851368 7.90203e-05
10.9395 -0.00845143 7.81471e-05
10.9792 -0.00838978 7.72949e-05
11.0189 -0.00832875 7.64452e-05
11.0586 -0.00826831 7.56158e-05
11.0984 -0.00820846 7.47888e-05
11.1383 -0.0081492 7.39816e-05
11.1781 -0.00809051 7.31766e-05
11.2181 -0.00803239 7.23907e-05
11.2581 -0.00797483 7.1607e-05
11.2981 -0.00791782 7.08418e-05
11.3381 -0.00786136 7.00785e-05
11.3783 -0.00780544 6.93334e-05
11.4184 -0.00775004 6.859e-05
11.4587 -0.00769517 6.78642e-05
11.4989 -0.00764082 6.714e-05
11.5392 -0.00758698 6.64329e-05
11.5796 -0.00753364 6.57273e-05
11.62 -0.0074808 6.50384e-05
11.6605 -0.00742845 6.43508e-05
11.701 -0.00737658 6.36795e-05
11.7415 -0.0073252 6.30093e-05
11.7822 -0.00727428 6.23549e-05
11.8228 -0.00722384 6.17016e-05
11.8636 -0.00717385 6.10637e-05
11.9043 -0.00712432 6.04268e-05
11.9452 -0.00707523 5.98048e-05
11.986 -0.00702659 5.91837e-05
12.027 -0.00697839 5.85772e-05
12.068 -0.00693062 5.79715e-05
12.109 -0.00688328 5.73798e-05
12.1501 -0.00683636 5.67891e-05
12.1913 -0.00678985 5.62119e-05
12.2325 -0.00674375 5.56356e-05
12.2738 -0.00669807 5.50724e-05
12.3151 -0.00665278 5.45101e-05
12.3565 -0.00660789 5.39606e-05
12.3979 -0.00656339 5.34118e-05
12.4394 -0.00651927 5.28755e-05
12.481 -0.00647554 5.23399e-05
12.5226 -0.00643218 5.18164e-05
12.5643 -0.0063892 5.12935e-05
12.6061 -0.00634659 5.07825e-05
12.6479 -0.00630434 5.0272e-05
12.6898 -0.00626244 4.97731e-05
12.7317 -0.00622091 4.92745e-05
12.7737 -0.00617972 4.87873e-05
12.8158 -0.00613888 4.83004e-05
12.8579 -0.00609838 4.78246e-05
12.9001 -0.00605822 4.73489e-05
12.9424 -0.00601839 4.68841e-05
12.9847 -0.0059789 4.64195e-05
13.0271 -0.00593973 4.59654e-05
13.0696 -0.00590088 4.55114e-05
13.1121 -0.00586235 4.50677e-05
13.1547 -0.00582414 4.46241e-05
13.1974 -0.00578624 4.41905e-05
13.2402 -0.00574864 4.3757e-05
13.283 -0.00571135 4.33331e-05
13.3259 -0.00567436 4.29094e-05
13.3689 -0.00563766 4.2495e-05
13.4119 -0.00560126 4.20808e-05
13.455 -0.00556515 4.16757e-05
13.4982 -0.00552933 4.12707e-05
13.5415 -0.00549378 4.08746e-05
13.5848 -0.00545852 4.04785e-05
13.6283 -0.00542354 4.00912e-05
13.6718 -0.00538882 3.97038e-05
13.7153 -0.00535438 3.9325e-05
13.759 -0.00532021 3.8946e-05
13.8028 -0.0052863 3.85755e-05
13.8466 -0.00525265 3.82047e-05
13.8905 -0.00521926 3.78423e-05
13.9345 -0.00518612 3.74795e-05
13.9786 -0.00515324 3.71248e-05
14.0227 -0.00512061 3.67699e-05
14.067 -0.00508822 3.64227e-05
14.1113 -0.00505607 3.60754e-05
14.1558 -0.00502417 3.57356e-05
14.2003 -0.00499251 3.53956e-05
14.2449 -0.00496108 3.5063e-05
14.2896 -0.00492988 3.47302e-05
14.3344 -0.00489891 3.44046e-05
14.3793 -0.00486817 3.40787e-05
14.4243 -0.00483766 3.37599e-05
14.4693 -0.00480737 3.34408e-05
14.5145 -0.00477729 3.31286e-05
14.5598 -0.00474744 3.2816e-05
14.6052 -0.0047178 3.25104e-05
14.6506 -0.00468837 3.22042e-05
14.6962 -0.00465915 3.19048e-05
14.7419 -0.00463014 3.16048e-05
14.7877 -0.00460134 3.13115e-05
14.8336 -0.00457273 3.10176e-05
14.8796 -0.00454433 3.07302e-05
14.9257 -0.00451613 3.04423e-05
14.9719 -0.00448812 3.01606e-05
15.0182 -0.00446031 2.98785e-05
15.0647 -0.00443268 2.96024e-05
15.1112 -0.00440525 2.93259e-05
15.1579 -0.00437801 2.90552e-05
15.2047 -0.00435095 2.87842e-05
15.2516 -0.00432407 2.85189e-05
15.2986 -0.00429737 2.82531e-05
15.3458 -0.00427085 2.7993e-05
15.393 -0.00424451 2.77324e-05
15.4404 -0.00421834 2.74774e-05
15.488 -0.00419235 2.72217e-05
15.5356 -0.00416652 2.69717e-05
15.5834 -0.00414087 2.67209e-05
15.6313 -0.00411538 2.64756e-05
15.6794 -0.00409006 2.62297e-05
15.7276 -0.00406489 2.5989e-05
15.7759 -0.00403989 2.57478e-05
15.8243 -0.00401505 2.55115e-05
15.873 -0.00399037 2.52748e-05
15.9217 -0.00396583 2.50431e-05
15.9706 -0.00394146 2.48107e-05
16.0197 -0.00391723 2.45833e-05
16.0689 -0.00389315 2.43552e-05
16.1182 -0.00386923 2.4132e-05
16.1677 -0.00384544 2.3908e-05
16.2174 -0.0038218 2.36889e-05
16.2672 -0.00379831 2.3469e-05
16.3172 -0.00377495 2.32538e-05
16.3674 -0.00375173 2.3038e-05
16.4177 -0.00372865 2.28266e-05
16.4682 -0.0037057 2.26146e-05
16.5189 -0.00368289 2.24069e-05
16.5697 -0.0036602 2.21987e-05
16.6208 -0.00363765 2.19947e-05
16.672 -0.00361523 2.179e-05
16.7234 -0.00359293 2.15897e-05
16.775 -0.00357075 2.13885e-05
16.8268 -0.0035487 2.11917e-05
16.8787 -0.00352677 2.09939e-05
16.9309 -0.00350496 2.08004e-05
16.9833 -0.00348327 2.06061e-05
17.0359 -0.00346169 2.04157e-05
17.0887 -0.00344022 2.02247e-05
17.1418 -0.00341887 2.00375e-05
17.195 -0.00339763 1.98497e-05
17.2485 -0.0033765 1.96656e-05
17.3022 -0.00335547 1.94807e-05
17.3562 -0.00333455 1.92998e-05
17.4104 -0.00331373 1.91178e-05
17.4648 -0.00329302 1.89398e-05
17.5195 -0.0032724 1.87607e-05
17.5744 -0.00325188 1.85854e-05
17.6296 -0.00323146 1.84093e-05
17.6851 -0.00321114 1.82366e-05
17.7408 -0.0031909 1.80632e-05
17.7969 -0.00317076 1.78932e-05
17.8532 -0.0031507 1.77223e-05
17.9098 -0.00313073 1.75551e-05
17.9667 -0.00311085 1.73866e-05
18.0239 -0.00309104 1.72218e-05
18.0815 -0.00307132 1.70559e-05
18.1393 -0.00305168 1.68933e-05
18.1975 -0.00303212 1.67299e-05
18.256 -0.00301262 1.65696e-05
18.3149 -0.0029932 1.64083e-05
18.3742 -0.00297386 1.62505e-05
18.4338 -0.00295457 1.60912e-05
18.4938 -0.00293536 1.59354e-05
18.5542 -0.0029162 1.57784e-05
18.615 -0.00289711 1.56244e-05
18.6762 -0.00287808 1.54696e-05
18.7379 -0.00285909 1.53175e-05
18.8 -0.00284017 1.51643e-05
18.8625 -0.00282129 1.50145e-05
18.9255 -0.00280246 1.48629e-05
18.9891 -0.00278367 1.47145e-05
19.0531 -0.00276492 1.45651e-05
19.1177 -0.00274621 1.4418e-05
19.1828 -0.00272753 1.427e-05
19.2484 -0.00270888 1.4125e-05
19.3147 -0.00269026 1.3978e-05
19.3816 -0.00267166 1.3834e-05
19.4491 -0.00265307 1.36891e-05
19.5173 -0.0026345 1.35461e-05
19.5862 -0.00261593 1.34017e-05
19.6558 -0.00259737 1.32607e-05
19.7262 -0.00257881 1.31174e-05
19.7974 -0.00256023 1.2976e-05
19.8694 -0.00254164 1.2834e-05
19.9423 -0.00252302 1.26947e-05
20.0162 -0.00250437 1.25523e-05
20.091 -0.00248568 1.24121e-05
20.1669 -0.00246695 1.22712e-05
20.244 -0.00244815 1.2133e-05
20.3222 -0.00242928 1.19911e-05
20.4016 -0.00241033 1.18499e-05
20.4825 -0.00239128 1.17064e-05
20.5648 -0.00237211 1.15664e-05
20.6487 -0.00235281 1.14249e-05
20.7344 -0.00233335 1.12856e-05
20.8219 -0.00231371 1.11433e-05
20.9115 -0.00229386 1.10022e-05
21.0034 -0.00227377 1.08573e-05
21.0979 -0.0022534 1.07133e-05
21.1952 -0.00223268 1.05649e-05
21.2959 -0.00221156 1.04169e-05
21.4004 -0.00218996 1.02634e-05
21.5093 -0.00216776 1.01093e-05
21.6237 -0.00214482 9.94795e-06
21.7448 -0.00212092 9.78398e-06
21.8747 -0.00209575 9.60879e-06
22.0165 -0.00206875 9.42599e-06
22.1768 -0.00203888 9.22067e-06
22.3723 -0.00200331 8.98435e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda2.0Nc1Quantum/GRp_FRG.txt <==
-22.3723 4.22911e-08 1.17496e-07
-22.1768 4.50886e-08 -4.04589e-08
-22.0165 4.76188e-08 5.34759e-08
-21.8747 3.65135e-08 -4.24916e-08
-21.7448 -1.28735e-08 6.96798e-08
-21.6237 -1.39681e-08 -6.49052e-08
-21.5093 -2.61277e-08 4.94901e-08
-21.4004 -2.41044e-08 -4.69258e-08
-21.2959 -2.70533e-08 3.85041e-08
-21.1952 -2.10783e-08 -3.34543e-08
-21.0979 -1.23764e-08 4.99888e-08
-21.0034 2.24911e-08 -2.36631e-08
-20.9115 -2.1889e-08 2.08891e-08
-20.8219 -2.6901e-09 -6.90264e-08
-20.7344 -9.52109e-09 1.91021e-08
-20.6487 -4.04942e-08 -5.6277e-08
-20.5648 -1.43545e-08 2.32257e-08
-20.4825 -9.87733e-09 -1.6166e-08
-20.4016 -2.16328e-08 1.25246e-08
-20.3222 -1.63584e-08 -1.38165e-08
-20.244 -8.62354e-09 3.79268e-09
-20.1669 -3.60115e-09 -8.13044e-10
-20.091 -1.79685e-09 -1.00845e-11
-20.0162 -9.77116e-10 -9.00073e-11
-19.9423 -5.90654e-10 -1.94201e-11
-19.8694 -3.66084e-10 -3.26924e-11
-19.7974 -2.66312e-10 -1.52107e-11
-19.7262 -2.16908e-10 -1.82662e-11
-19.6558 -1.95232e-10 -1.38371e-11
-19.5862 -2.17053e-10 -2.11491e-11
-19.5173 -4.28362e-10 -2.69397e-11
-19.4491 -6.46605e-10 -8.76724e-11
-19.3816 -1.78186e-09 4.55549e-11
-19.3147 -3.59193e-10 -2.48838e-11
-19.2484 -1.78035e-10 -4.34273e-12
-19.1828 -7.12594e-11 -3.23822e-12
-19.1177 -4.27869e-11 -1.67191e-12
-19.0531 -2.28934e-11 -1.08635e-12
-18.9891 -2.76928e-11 -1.75072e-12
-18.9255 -1.96224e-10 -4.28234e-11
-18.8625 -1.28977e-10 7.93775e-13
-18.8 -1.67595e-11 -1.59689e-12
-18.7379 -1.8264e-11 -1.57787e-12
-18.6762 1.07825e-10 5.41585e-12
-18.615 -1.3056e-10 -6.98073e-12
-18.5542 4.52045e-10 9.8112e-12
-18.4938 -2.26117e-10 9.70145e-12
-18.4338 2.49855e-10 5.9499e-11
-18.3742 -3.05691e-10 -1.94281e-11
-18.3149 3.99882e-10 -1.16698e-12
-18.256 -4.28714e-10 -4.28016e-12
-18.1975 5.16783e-10 4.57388e-13
-18.1393 -5.26325e-10 3.20057e-14
-18.0815 8.85034e-10 -1.33136e-11
-18.0239 -6.30073e-10 -6.00431e-12
-17.9667 -1.48534e-08 -7.81383e-09
-17.9098 -9.45044e-10 -5.12445e-11
-17.8532 -1.13862e-08 1.62136e-09
-17.7969 4.09497e-09 -6.6374e-10
-17.7408 -6.98776e-10 -6.93003e-12
-17.6851 -2.75267e-09 -1.49298e-09
-17.6296 -6.09389e-10 7.72304e-12
-17.5744 5.61155e-10 -1.08883e-11
-17.5195 -4.83513e-10 7.80509e-12
-17.4648 4.65292e-10 -9.91532e-12
-17.4104 -4.2606e-10 1.07755e-11
-17.3562 4.29332e-10 -1.08091e-11
-17.3022 -4.21835e-10 1.40473e-11
-17.2485 4.67473e-10 -2.2416e-11
-17.195 -4.83903e-10 2.28771e-11
-17.1418 6.14962e-10 -4.25178e-11
-17.0887 -6.93513e-10 4.47108e-11
-17.0359 1.17627e-09 -1.41696e-10
-16.9833 -1.8802e-09 2.80392e-10
-16.9309 -6.17571e-09 -7.5093e-09
-16.8787 1.99141e-09 2.74252e-10
-16.8268 -1.00438e-09 -7.11185e-11
-16.775 7.50969e-10 3.85237e-11
-16.7234 -5.61671e-10 -2.52921e-11
-16.672 5.77492e-10 2.46146e-11
-16.6208 -4.3174e-10 -1.85571e-11
-16.5697 6.98801e-10 2.83492e-11
-16.5189 -3.73386e-10 -1.70933e-11
-16.4682 3.8228e-09 -3.26117e-11
-16.4177 -3.85113e-10 -2.06441e-11
-16.3674 -2.41429e-09 -3.62043e-10
-16.3172 -5.2752e-10 -2.56907e-11
-16.2672 -3.8091e-10 -2.62426e-11
-16.2174 -2.94474e-10 -2.34086e-11
-16.1677 -1.7915e-10 -1.23534e-11
-16.1182 -3.72671e-10 -3.15887e-11
-16.0689 -1.59391e-10 -1.00262e-11
-16.0197 -2.85532e-10 -2.87661e-11
-15.9706 -1.48197e-10 -9.16592e-12
-15.9217 -3.90113e-10 -5.06223e-11
-15.873 -2.67481e-10 -1.26208e-11
-15.8243 -1.25156e-09 -3.28435e-10
-15.7759 -7.11881e-10 -6.80821e-12
-15.7276 -1.04441e-09 -1.7214e-10
-15.6794 -7.12861e-10 3.42097e-12
-15.6313 -1.99248e-10 -1.02726e-11
-15.5834 -1.52816e-10 -4.27442e-12
-15.5356 -6.98502e-11 -2.72576e-12
-15.488 -5.04677e-11 -2.06938e-12
-15.4404 -3.04903e-11 -1.23452e-12
-15.393 -2.27377e-11 -1.0548e-12
-15.3458 -2.40005e-11 -1.34092e-12
-15.2986 -1.07772e-10 -1.82832e-11
-15.2516 -3.19285e-10 -9.25466e-12
-15.2047 -7.47804e-11 -2.84248e-12
-15.1579 -1.96509e-11 -1.85591e-12
-15.1112 -1.27988e-11 -1.03857e-12
-15.0647 -6.84879e-11 -8.17341e-12
-15.0182 1.90965e-10 2.29586e-11
-14.9719 -2.0135e-10 -2.15275e-11
-14.9257 6.5411e-09 1.82134e-09
-14.8796 -2.82948e-10 1.27372e-12
-14.8336 7.5493e-10 1.8036e-10
-14.7877 -3.71388e-10 8.39415e-10
-14.7419 2.12235e-09 -2.56688e-10
-14.6962 -1.4955e-09 -4.48406e-10
-14.6506 5.61049e-09 1.08329e-08
-14.6052 4.64286e-09 -2.95793e-09
-14.5598 -3.64775e-09 1.52821e-09
-14.5145 3.1132e-09 -9.99536e-10
-14.4693 -2.89524e-09 7.6671e-10
-14.4243 2.97258e-09 -6.77337e-10
-14.3793 -3.41952e-09 6.92237e-10
-14.3344 3.59893e-09 -5.46258e-10
-14.2896 -5.22823e-09 7.44377e-10
-14.2449 6.19116e-09 -4.21471e-10
-14.2003 -1.44659e-08 1.87637e-10
-14.1558 1.36988e-08 1.92918e-09
-14.1113 3.23047e-08 -1.8303e-08
-14.067 -2.44433e-08 1.50752e-08
-14.0227 1.38649e-08 -3.41158e-09
-13.9786 -1.32487e-08 2.65489e-09
-13.9345 8.37644e-09 -4.43032e-10
-13.8905 -2.30628e-08 3.33958e-09
-13.8466 1.04878e-08 6.71648e-10
-13.8028 -1.12109e-08 -1.72268e-09
-13.759 1.44731e-08 4.71243e-09
-13.7153 -1.40889e-08 -6.61735e-09
-13.6718 1.54987e-08 1.77355e-08
-13.6283 -1.23137e-08 -1.87998e-08
-13.5848 3.33703e-10 2.60624e-08
-13.5415 5.67086e-09 -2.32765e-08
-13.4982 -1.15087e-08 1.77454e-08
-13.455 1.08732e-08 -2.01743e-08
-13.4119 -1.34737e-08 8.08268e-09
-13.3689 1.50436e-08 -2.14897e-08
-13.3259 -1.59637e-08 7.97503e-09
-13.283 2.28483e-08 -3.00489e-08
-13.2402 -1.68825e-08 4.39803e-09
-13.1974 4.21448e-08 -4.94312e-08
-13.1547 -3.92474e-08 1.03612e-08
-13.1121 7.36899e-08 -2.01352e-08
-13.0696 -6.59473e-08 5.0252e-09
-13.0271 -4.74003e-08 -3.4402e-09
-12.9847 -2.59078e-08 -2.33046e-09
-12.9424 -3.92439e-08 -1.63111e-09
-12.9001 6.85656e-08 5.81995e-09
-12.8579 -5.80592e-08 -1.1153e-08
-12.8158 5.87376e-08 2.15658e-08
-12.7737 -4.54771e-08 -2.19469e-08
-12.7317 4.09169e-08 3.16722e-08
-12.6898 -3.35566e-08 -3.22611e-08
-12.6479 2.5228e-08 3.79988e-08
-12.6061 -2.07105e-08 -3.57459e-08
-12.5643 1.34488e-08 3.87321e-08
-12.5226 -9.39296e-09 -3.78611e-08
-12.481 4.34151e-09 3.7805e-08
-12.4394 -1.78523e-09 -3.71722e-08
-12.3979 -2.81358e-09 3.70429e-08
-12.3565 4.8987e-09 -3.72695e-08
-12.3151 -9.45627e-09 3.71542e-08
-12.2738 1.22009e-08 -3.81413e-08
-12.2325 -1.64018e-08 3.88147e-08
-12.1913 1.98179e-08 -4.09754e-08
-12.1501 -2.41349e-08 4.40343e-08
-12.109 2.89185e-08 -4.89253e-08
-12.068 -3.57468e-08 5.64752e-08
-12.027 4.24253e-08 -6.50308e-08
-11.986 -5.27651e-08 8.14752e-08
-11.9452 -3.50792e-08 -1.18462e-07
-11.9043 -9.52888e-08 8.04319e-08
-11.8636 2.9587e-08 -1.87519e-07
-11.8228 -1.12531e-07 1.05317e-07
-11.7822 -1.05956e-07 -1.08018e-07
-11.7415 -1.00264e-07 1.54076e-07
-11.701 -8.67164e-08 -1.09842e-07
-11.6605 7.88025e-08 9.60134e-08
-11.62 -5.28702e-08 -1.07781e-07
-11.5796 3.49053e-08 1.01838e-07
-11.5392 -4.6146e-08 -5.34427e-08
-11.4989 -2.64508e-08 7.98735e-08
-11.4587 -3.36329e-08 -4.9043e-08
-11.4184 2.1944e-08 5.83418e-08
-11.3783 -1.2925e-08 -5.80751e-08
-11.3381 7.16136e-09 5.5971e-08
-11.2981 -1.22754e-08 -4.99888e-08
-11.2581 -3.75661e-11 5.12206e-08
-11.2181 -7.13062e-09 -4.81262e-08
-11.1781 -5.31734e-09 4.80217e-08
-11.1383 -8.23151e-09 -4.65049e-08
-11.0984 -1.34725e-08 4.56247e-08
-11.0586 -7.0939e-09 -4.76472e-08
-11.0189 -8.33882e-09 5.03043e-08
-10.9792 5.93479e-09 -5.25909e-08
-10.9395 -1.24173e-08 5.34206e-08
-10.8999 -3.10146e-10 -5.85713e-08
-10.8603 -3.06169e-08 4.63887e-08
-10.8208 -7.86606e-09 -6.66301e-08
-10.7813 -1.92833e-08 7.107e-08
-10.7418 2.0676e-08 -7.85773e-08
-10.7024 -2.55137e-08 8.4899e-08
-10.6631 2.488e-08 -9.54855e-08
-10.6238 -2.90688e-08 1.04725e-07
-10.5845 2.57879e-08 -1.18651e-07
-10.5452 -2.27607e-08 1.30272e-07
-10.506 1.9642e-08 -1.43946e-07
-10.4669 -1.13063e-08 1.51741e-07
-10.4278 2.47752e-09 -1.55682e-07
-10.3887 6.16092e-09 1.55484e-07
-10.3496 -1.33585e-08 -1.50547e-07
-10.3106 1.98407e-08 1.42119e-07
-10.2717 -2.22495e-08 -1.32392e-07
-10.2328 2.37361e-08 1.2187e-07
-10.1939 -2.23062e-08 -1.12369e-07
-10.155 2.08389e-08 1.03399e-07
-10.1162 -1.81585e-08 -9.57956e-08
-10.0774 1.59428e-08 8.89923e-08
-10.0387 -1.33353e-08 -8.33097e-08
-10 1.14056e-08 7.83268e-08
-9.96134 -9.31803e-09 -7.42286e-08
-9.92271 7.87714e-09 7.06831e-08
-9.88412 -6.17706e-09 -6.78497e-08
-9.84557 5.06044e-09 6.54778e-08
-9.80704 -3.67013e-09 -6.36573e-08
-9.76856 2.69268e-09 6.22508e-08
-9.73011 -1.49553e-09 -6.12842e-08
-9.69169 6.17753e-10 6.07006e-08
-9.65331 4.77464e-10 -6.0491e-08
-9.61496 -1.26674e-09 6.06582e-08
-9.57664 2.32374e-09 -6.11699e-08
-9.53836 -3.06301e-09 6.20492e-08
-9.50011 4.15282e-09 -6.32418e-08
-9.46189 -4.92033e-09 6.48823e-08
-9.42371 6.13133e-09 -6.67926e-08
-9.38556 -7.35312e-09 6.91488e-08
-9.34744 7.70516e-09 -7.19418e-08
-9.30935 -8.92424e-09 7.52254e-08
-9.2713 1.03682e-08 -7.8752e-08
-9.23327 -1.13705e-08 8.28954e-08
-9.19528 1.28999e-08 -8.73148e-08
-9.15732 -1.3746e-08 9.23839e-08
-9.11939 1.51941e-08 -9.76194e-08
-9.08149 -1.57248e-08 1.03435e-07
-9.04362 1.67161e-08 -1.09207e-07
-9.00578 -1.66529e-08 1.15279e-07
-8.96797 1.69571e-08 -1.20934e-07
-8.93019 -1.5843e-08 1.26475e-07
-8.89244 1.51175e-08 -1.3108e-07
-8.85471 -1.29954e-08 1.3502e-07
-8.81702 1.10664e-08 -1.37555e-07
-8.77936 -8.37647e-09 1.39003e-07
-8.74172 6.20242e-09 -1.38868e-07
-8.70412 -2.87945e-09 1.37596e-07
-8.66654 1.3977e-09 -1.35013e-07
-8.62899 1.2129e-09 1.31511e-07
-8.59146 -2.52776e-09 -1.27281e-07
-8.55397 3.69748e-09 1.22683e-07
-8.5165 -3.93326e-09 -1.17798e-07
-8.47906 5.49117e-09 1.12761e-07
-8.44165 -5.00645e-09 -1.07496e-07
-8.40426 7.15353e-09 1.05863e-07
-8.3669 -3.03446e-09 -1.00012e-07
-8.32956 5.71082e-09 9.76885e-08
-8.29226 -4.22521e-08 -5.64329e-08
-8.25497 2.98547e-09 9.45936e-08
-8.21772 -3.43566e-09 -8.55983e-08
-8.18049 3.22357e-09 8.32811e-08
-8.14328 -2.61886e-09 -8.06465e-08
-8.1061 2.36163e-09 7.86997e-08
-8.06895 -1.66236e-09 -7.70385e-08
-8.03182 1.47314e-09 7.56254e-08
-7.99471 -8.15695e-10 -7.44886e-08
-7.95763 6.45394e-10 7.35961e-08
-7.92058 -1.17813e-11 -7.29462e-08
-7.88355 -1.48122e-10 7.2525e-08
-7.84654 7.63498e-10 -7.23221e-08
-7.80955 -9.01059e-10 7.2343e-08
-7.77259 1.50709e-09 -7.25587e-08
-7.73566 -1.63559e-09 7.29974e-08
-7.69874 2.24348e-09 -7.36129e-08
-7.66185 -2.35956e-09 7.44542e-08
-7.62498 2.9778e-09 -7.54564e-08
-7.58814 -3.08382e-09 7.66906e-08
-7.55132 3.7149e-09 -7.80713e-08
-7.51452 -3.8031e-09 7.96909e-08
-7.47774 4.44616e-09 -8.1441e-08
-7.44099 -4.50232e-09 8.34347e-08
-7.40425 5.16165e-09 -8.55363e-08
-7.36754 -5.1599e-09 8.78837e-08
-7.33085 5.82369e-09 -9.03077e-08
-7.29418 -5.74273e-09 9.29709e-08
-7.25754 6.39154e-09 -9.56681e-08
-7.22091 -6.18129e-09 9.85864e-08
-7.18431 6.806e-09 -1.01479e-07
-7.14772 -6.44123e-09 1.04552e-07
-7.11116 6.97674e-09 -1.07529e-07
-7.07462 -6.35522e-09 1.10627e-07
-7.0381 6.86852e-09 -1.13534e-07
-7.00159 -6.03889e-09 1.16476e-07
-6.96511 6.37148e-09 -1.19128e-07
-6.92865 -5.31077e-09 1.2172e-07
-6.89221 5.467e-09 -1.23923e-07
-6.85579 -4.20595e-09 1.25963e-07
-6.81938 4.24232e-09 -1.27546e-07
-6.783 -2.82496e-09 1.28862e-07
-6.74664 2.78088e-09 -1.2971e-07
-6.71029 -1.31402e-09 1.30223e-07
-6.67397 1.24814e-09 -1.30293e-07
-6.63766 1.76524e-10 1.30012e-07
-6.60137 -1.96891e-10 -1.29357e-07
-6.5651 1.48376e-09 1.2838e-07
-6.52885 -1.39925e-09 -1.27115e-07
-6.49262 2.56309e-09 1.25582e-07
-6.4564 -2.33682e-09 -1.23873e-07
-6.42021 3.32151e-09 1.21955e-07
-6.38403 -2.97126e-09 -1.19958e-07
-6.34786 3.7764e-09 1.17834e-07
-6.31172 -3.33856e-09 -1.15675e-07
-6.27559 3.95591e-09 1.13531e-07
-6.23949 -3.48583e-09 -1.11267e-07
-6.20339 3.92319e-09 1.09313e-07
-6.16732 -3.49656e-09 -1.06897e-07
-6.13126 3.65588e-09 1.05404e-07
-6.09522 -3.46363e-09 -1.02694e-07
-6.05919 3.11373e-09 1.01915e-07
-6.02319 -3.50078e-09 -9.87813e-08
-5.9872 2.61125e-09 9.87804e-08
-5.95122 -2.95154e-09 -9.55747e-08
-5.91526 2.86018e-09 9.53843e-08
-5.87932 -2.395e-09 -9.40121e-08
-5.84339 2.25669e-09 9.04494e-08
-5.80748 -1.02711e-08 -9.5351e-08
-5.77158 -1.38902e-08 8.08956e-08
-5.7357 -1.38691e-08 -9.90204e-08
-5.69984 -1.16604e-10 7.70805e-08
-5.66399 -1.85383e-09 -1.09369e-07
-5.62815 8.16136e-10 7.10219e-08
-5.59233 -9.1295e-10 -1.16175e-07
-5.55653 4.92717e-10 6.91151e-08
-5.52074 -3.6512e-10 -1.12294e-07
-5.48497 2.43939e-10 7.22367e-08
-5.4492 8.50853e-11 -9.96155e-08
-5.41346 -4.14753e-11 7.95565e-08
-5.37773 4.17195e-10 -8.85945e-08
-5.34201 -3.22805e-10 8.61326e-08
-5.30631 8.20341e-10 -8.58269e-08
-5.27062 -4.96176e-10 8.50399e-08
-5.23494 1.38645e-09 -9.23571e-08
-5.19928 -6.85575e-10 7.92988e-08
-5.16363 1.79755e-09 -9.98358e-08
-5.128 -1.13114e-09 8.04857e-08
-5.09237 1.54479e-09 -9.18831e-08
-5.05677 -1.95133e-09 9.50646e-08
-5.02117 1.47302e-09 -8.05003e-08
-4.98559 -2.15362e-09 1.04304e-07
-4.95002 2.30442e-09 -8.77264e-08
-4.91446 -1.43719e-09 8.68465e-08
-4.87892 3.8242e-09 -1.12323e-07
-4.84339 -1.6999e-09 8.13857e-08
-4.80787 2.74265e-09 -1.03094e-07
-4.77237 -3.11118e-09 1.03352e-07
-4.73687 2.15666e-09 -8.71418e-08
-4.70139 -3.11078e-09 1.06564e-07
-4.66592 3.71203e-09 -1.07953e-07
-4.63046 -1.82747e-09 8.64774e-08
-4.59502 4.24602e-09 -1.21121e-07
-4.55958 -3.14784e-09 1.02656e-07
-4.52416 2.37366e-09 -9.38959e-08
-4.48875 -3.67604e-09 1.22206e-07
-4.45335 3.73064e-09 -1.06793e-07
-4.41797 -1.98632e-09 9.70554e-08
-4.38259 4.38777e-09 -1.26238e-07
-4.34722 -3.18837e-09 1.10396e-07
-4.31187 2.42196e-09 -1.00909e-07
-4.27653 -3.29822e-09 1.26946e-07
-4.24119 3.81122e-09 -1.16494e-07
-4.20587 -1.8658e-09 1.0358e-07
-4.17056 3.46571e-09 -1.2677e-07
-4.13526 -3.11603e-09 1.23035e-07
-4.09997 2.26067e-09 -1.06543e-07
-4.06469 -2.07252e-09 1.24734e-07
-4.02942 3.57889e-09 -1.294e-07
-3.99416 -1.6548e-09 1.10346e-07
-3.95891 2.0915e-09 -1.21357e-07
-3.92367 -2.26965e-09 1.34021e-07
-3.88844 2.15159e-09 -1.15603e-07
-3.85322 -9.41461e-10 1.17748e-07
-3.81801 2.24124e-09 -1.34877e-07
-3.7828 -1.36521e-09 1.2255e-07
-3.74761 1.24434e-09 -1.15399e-07
-3.71243 -5.59905e-10 1.31013e-07
-3.67726 1.68311e-09 -1.29921e-07
-3.64209 -4.85399e-10 1.16081e-07
-3.60694 6.74618e-10 -1.23834e-07
-3.57179 -1.68946e-10 1.34102e-07
-3.53665 9.2835e-10 -1.20947e-07
-3.50152 2.00458e-10 1.17387e-07
-3.4664 1.65129e-10 -1.30778e-07
-3.43129 1.97128e-10 1.28494e-07
-3.39619 3.18677e-10 -1.1606e-07
-3.36109 8.32225e-10 1.21601e-07
-3.32601 -2.25001e-10 -1.31791e-07
-3.29093 5.18602e-10 1.21547e-07
-3.25586 -2.16327e-10 -1.14789e-07
-3.2208 8.65143e-10 1.24705e-07
-3.18574 -1.13046e-09 -1.28513e-07
-3.1507 6.10127e-10 1.16547e-07
-3.11566 -6.10473e-10 -1.14805e-07
-3.08063 1.70289e-09 1.25242e-07
-3.0456 -7.01518e-10 -1.24232e-07
-3.01059 9.481e-10 1.13416e-07
-2.97558 -8.89208e-10 -1.14449e-07
-2.94058 1.9206e-09 1.23769e-07
-2.90558 -7.92915e-10 -1.20742e-07
-2.87059 1.08148e-09 1.11281e-07
-2.83561 -1.05373e-09 -1.13131e-07
-2.80064 2.04272e-09 1.21417e-07
-2.76567 -8.41061e-10 -1.18295e-07
-2.73071 1.13753e-09 1.0964e-07
-2.69576 -1.13309e-09 -1.11058e-07
-2.66081 2.04888e-09 1.18699e-07
-2.62587 -9.11976e-10 -1.16689e-07
-2.59094 1.09331e-09 1.0849e-07
-2.55601 -1.15648e-09 -1.0862e-07
-2.52109 1.95923e-09 1.15636e-07
-2.48617 -1.09192e-09 -1.15608e-07
-2.45126 7.8286e-10 1.08004e-07
-2.41636 -1.4707e-09 -1.06317e-07
-2.38146 1.24174e-09 1.12134e-07
-2.34657 -1.93478e-09 -1.14539e-07
-2.31168 4.96769e-10 1.08407e-07
-2.2768 -1.03091e-09 -1.04585e-07
-2.24192 1.87586e-09 1.0849e-07
-2.20705 -1.34675e-09 -1.12933e-07
-2.17219 -3.43858e-09 1.08322e-07
-2.13733 -2.21241e-08 -1.00876e-07
-2.10247 -1.81317e-08 1.01169e-07
-2.06762 -7.02758e-09 -1.0908e-07
-2.03278 -1.09828e-10 1.1044e-07
-1.99794 -4.15383e-10 -1.05193e-07
-1.9631 1.25787e-09 1.03114e-07
-1.92827 -1.1267e-09 -1.06276e-07
-1.89345 1.16796e-09 1.09282e-07
-1.85862 -2.02021e-10 -1.07016e-07
-1.82381 8.69871e-10 1.03203e-07
-1.78899 -8.91476e-10 -1.03321e-07
-1.75419 1.35932e-09 1.06608e-07
-1.71938 -2.61649e-10 -1.078e-07
-1.68458 5.61261e-10 1.05e-07
-1.64979 -5.07124e-10 -1.02555e-07
-1.61499 1.3336e-09 1.03572e-07
-1.58021 -5.45592e-10 -1.06229e-07
-1.54542 5.0305e-10 1.06462e-07
-1.51064 -4.73135e-11 -1.04072e-07
-1.47586 1.01208e-09 1.02485e-07
-1.44109 -7.28707e-10 -1.03577e-07
-1.40632 7.89525e-10 1.05529e-07
-1.37155 1.69196e-10 -1.05634e-07
-1.33679 4.96525e-10 1.03865e-07
-1.30203 -5.06888e-10 -1.02692e-07
-1.26727 1.0757e-09 1.0335e-07
-1.23251 -1.23974e-10 -1.04835e-07
-1.19776 2.16225e-10 1.05174e-07
-1.16301 6.4515e-11 -1.04129e-07
-1.12827 8.99291e-10 1.03047e-07
-1.09352 -5.01807e-10 -1.03161e-07
-1.05878 5.3889e-10 1.04148e-07
-1.02405 3.6045e-10 -1.04879e-07
-0.989309 2.96783e-10 1.04571e-07
-0.954576 -2.89041e-10 -1.03669e-07
-0.919844 9.32283e-10 1.03161e-07
-0.885115 -4.82657e-11 -1.03566e-07
-0.850388 1.0214e-10 1.04476e-07
-0.815663 3.63204e-10 -1.04946e-07
-0.78094 5.84627e-10 1.04503e-07
-0.746219 -3.83027e-10 -1.03606e-07
-0.711499 6.27467e-10 1.03251e-07
-0.676781 3.31417e-10 -1.03876e-07
-0.642065 -1.45451e-11 1.04921e-07
-0.60735 1.73229e-10 -1.05281e-07
-0.572637 7.45426e-10 1.04548e-07
-0.537925 -2.63825e-10 -1.03522e-07
-0.503214 3.31607e-10 1.03353e-07
-0.468504 5.29673e-10 -1.04306e-07
-0.433796 3.08398e-11 1.05469e-07
-0.399089 1.86364e-11 -1.05621e-07
-0.364382 7.70138e-10 1.04558e-07
-0.329676 -1.14041e-10 -1.03505e-07
-0.294972 1.42745e-10 1.03517e-07
-0.260267 6.13682e-10 -1.0474e-07
-0.225564 8.31392e-11 1.05906e-07
-0.190861 -4.58973e-11 -1.059e-07
-0.156158 7.63407e-10 1.04671e-07
-0.121456 -3.377e-11 -1.03582e-07
-0.0867541 5.79353e-11 1.03673e-07
-0.0520524 6.51799e-10 -1.04919e-07
-0.0173508 6.05486e-11 1.06134e-07
0.0173508 -8.16183e-11 -1.06134e-07
0.0520524 7.8321e-10 1.04918e-07
0.0867541 -6.30128e-11 -1.03673e-07
0.121456 8.69875e-11 1.03581e-07
0.156158 6.32202e-10 -1.04672e-07
0.190861 9.6207e-11 1.059e-07
0.225564 -5.87322e-11 -1.05907e-07
0.260267 7.44066e-10 1.04739e-07
0.294972 2.25396e-11 -1.03517e-07
0.329676 7.46193e-12 1.03504e-07
0.364382 6.36823e-10 -1.04559e-07
0.399089 1.61853e-10 1.05621e-07
0.433796 -1.09012e-10 -1.0547e-07
0.468504 6.56492e-10 1.04305e-07
0.503214 2.12808e-10 -1.03353e-07
0.537925 -1.39305e-10 1.03521e-07
0.572637 6.07526e-10 -1.04549e-07
0.60735 3.17025e-10 1.05281e-07
0.642065 -1.49157e-10 -1.04921e-07
0.676781 4.5273e-10 1.03876e-07
0.711499 5.07928e-10 -1.03251e-07
0.746219 -2.51638e-10 1.03607e-07
0.78094 4.41598e-10 -1.04504e-07
0.815663 5.03118e-10 1.04946e-07
0.850388 -2.32903e-11 -1.04476e-07
0.885115 6.9633e-11 1.03566e-07
0.919844 8.0569e-10 -1.03161e-07
0.954576 -1.48315e-10 1.0367e-07
0.989309 1.54446e-10 -1.04572e-07
1.02405 4.89065e-10 1.04879e-07
1.05878 4.21128e-10 -1.04149e-07
1.09352 -3.77664e-10 1.03161e-07
1.12827 7.60155e-10 -1.03048e-07
1.16301 2.07429e-10 1.04129e-07
1.19776 8.64537e-11 -1.05174e-07
1.23251 -6.32312e-12 1.04836e-07
1.26727 9.51809e-10 -1.03351e-07
1.30203 -3.67795e-10 1.02692e-07
1.33679 3.54086e-10 -1.03865e-07
1.37155 2.97663e-10 1.05634e-07
1.40632 6.72204e-10 -1.05531e-07
1.44109 -6.02897e-10 1.03578e-07
1.47586 8.71506e-10 -1.02486e-07
1.51064 9.32377e-11 1.04072e-07
1.54542 3.7811e-10 -1.06463e-07
1.58021 -4.27918e-10 1.0623e-07
1.61499 1.20333e-09 -1.03573e-07
1.64979 -3.64828e-10 1.02555e-07
1.68458 4.2507e-10 -1.05001e-07
1.71938 -1.41473e-10 1.07801e-07
1.75419 1.23834e-09 -1.0661e-07
1.78899 -7.54888e-10 1.03322e-07
1.82381 7.28215e-10 -1.03204e-07
1.85862 -7.35437e-11 1.07017e-07
1.89345 1.05035e-09 -1.09284e-07
1.92827 -9.97697e-10 1.06278e-07
1.9631 1.11638e-09 -1.03115e-07
1.99794 -2.7984e-10 1.05193e-07
2.03278 -2.30134e-10 -1.10441e-07
2.06762 -6.90587e-09 1.09089e-07
2.10247 -1.82638e-08 -1.0114e-07
2.13733 -2.19906e-08 1.00909e-07
2.17219 -3.56173e-09 -1.08319e-07
2.20705 -1.22743e-09 1.12935e-07
2.24192 1.74025e-09 -1.08493e-07
2.2768 -8.89689e-10 1.04585e-07
2.31168 3.68802e-10 -1.08407e-07
2.34657 -1.81701e-09 1.14542e-07
2.38146 1.10896e-09 -1.12136e-07
2.41636 -1.32846e-09 1.06317e-07
2.45126 6.5269e-10 -1.08004e-07
2.48617 -9.74434e-10 1.1561e-07
2.52109 1.82813e-09 -1.1564e-07
2.55601 -1.01366e-09 1.08621e-07
2.59094 9.62289e-10 -1.0849e-07
2.62587 -7.94575e-10 1.16691e-07
2.66081 1.91813e-09 -1.18703e-07
2.69576 -9.89896e-10 1.11059e-07
2.73071 1.00705e-09 -1.0964e-07
2.76567 -7.23745e-10 1.18297e-07
2.80064 1.9109e-09 -1.21421e-07
2.83561 -9.10734e-10 1.13132e-07
2.87059 9.52766e-10 -1.1128e-07
2.90558 -6.75411e-10 1.20744e-07
2.94058 1.78647e-09 -1.23773e-07
2.97558 -7.47496e-10 1.14449e-07
3.01059 8.22109e-10 -1.13415e-07
3.0456 -5.83053e-10 1.24235e-07
3.08063 1.56582e-09 -1.25246e-07
3.11566 -4.71706e-10 1.14804e-07
3.1507 4.87268e-10 -1.16546e-07
3.18574 -1.00946e-09 1.28518e-07
3.2208 7.25924e-10 -1.24706e-07
3.25586 -8.20627e-11 1.14787e-07
3.29093 3.98313e-10 -1.21547e-07
3.32601 -9.93147e-11 1.31794e-07
3.36109 6.93481e-10 -1.21601e-07
3.39619 4.47834e-10 1.16057e-07
3.43129 7.72868e-11 -1.28496e-07
3.4664 2.95737e-10 1.30781e-07
3.50152 6.54585e-11 -1.17385e-07
3.53665 1.05446e-09 1.20945e-07
3.57179 -2.9006e-10 -1.34105e-07
3.60694 8.06622e-10 1.23833e-07
3.64209 -6.18162e-10 -1.16078e-07
3.67726 1.80655e-09 1.29922e-07
3.71243 -6.81889e-10 -1.31015e-07
3.74761 1.37801e-09 1.15395e-07
3.7828 -1.49751e-09 -1.22548e-07
3.81801 2.35591e-09 1.34879e-07
3.85322 -1.06977e-09 -1.17745e-07
3.88844 2.29032e-09 1.15598e-07
3.92367 -2.3866e-09 -1.34024e-07
3.95891 2.21036e-09 1.21355e-07
3.99416 -1.79511e-09 -1.1034e-07
4.02942 3.7049e-09 1.294e-07
4.06469 -2.18162e-09 -1.24734e-07
4.09997 2.39878e-09 1.06536e-07
4.13526 -3.25145e-09 -1.23033e-07
4.17056 3.56706e-09 1.26771e-07
4.20587 -2.00073e-09 -1.03574e-07
4.24119 3.95232e-09 1.1649e-07
4.27653 -3.39515e-09 -1.26949e-07
4.31187 2.55346e-09 1.00901e-07
4.34722 -3.33314e-09 -1.10391e-07
4.38259 4.47784e-09 1.26242e-07
4.41797 -2.11879e-09 -9.70486e-08
4.45335 3.87197e-09 1.06787e-07
4.48875 -3.76843e-09 -1.2221e-07
4.52416 2.50426e-09 9.38884e-08
4.55958 -3.29067e-09 -1.0265e-07
4.59502 4.32251e-09 1.21127e-07
4.63046 -1.96734e-09 -8.6469e-08
4.66592 3.83303e-09 1.07952e-07
4.70139 -3.2145e-09 -1.06563e-07
4.73687 2.29391e-09 8.71341e-08
4.77237 -3.22887e-09 -1.0335e-07
4.80787 2.84483e-09 1.03094e-07
4.84339 -1.84217e-09 -8.13776e-08
4.87892 3.90151e-09 1.12328e-07
4.91446 -1.56725e-09 -8.68416e-08
4.95002 2.43542e-09 8.77204e-08
4.98559 -2.23599e-09 -1.04307e-07
5.02117 1.61482e-09 8.04936e-08
5.05677 -2.05018e-09 -9.50642e-08
5.09237 1.66298e-09 9.18815e-08
5.128 -1.26497e-09 -8.04805e-08
5.16363 1.87342e-09 9.98391e-08
5.19928 -8.31436e-10 -7.92943e-08
5.23494 1.46772e-09 9.23578e-08
5.27062 -6.39564e-10 -8.50379e-08
5.30631 9.1502e-10 8.58256e-08
5.34201 -4.62416e-10 -8.61316e-08
5.37773 5.0763e-10 8.85947e-08
5.41346 -1.82574e-10 -7.95542e-08
5.4492 1.5561e-10 9.96203e-08
5.48497 1.06335e-10 -7.22333e-08
5.52074 -3.14385e-10 1.12304e-07
5.55653 3.61492e-10 -6.91116e-08
5.59233 -8.5545e-10 1.16187e-07
5.62815 6.88644e-10 -7.10194e-08
5.66399 -1.77214e-09 1.09378e-07
5.69984 -2.44177e-10 -7.70766e-08
5.7357 -1.37724e-08 9.9036e-08
5.77158 -1.40099e-08 -8.08675e-08
5.80748 -1.01645e-08 9.53636e-08
5.84339 2.13e-09 -9.04525e-08
5.87932 -2.28384e-09 9.4015e-08
5.91526 2.73481e-09 -9.53886e-08
5.95122 -2.83706e-09 9.55781e-08
5.9872 2.48786e-09 -9.87841e-08
6.02319 -3.38366e-09 9.87853e-08
6.05919 2.99182e-09 -1.01919e-07
6.09522 -3.34481e-09 1.02697e-07
6.13126 3.53488e-09 -1.05409e-07
6.16732 -3.37699e-09 1.06901e-07
6.20339 3.8029e-09 -1.09318e-07
6.23949 -3.36626e-09 1.11271e-07
6.27559 3.83642e-09 -1.13535e-07
6.31172 -3.21965e-09 1.15678e-07
6.34786 3.65801e-09 -1.17837e-07
6.38403 -2.85352e-09 1.1996e-07
6.42021 3.20453e-09 -1.21957e-07
6.4564 -2.22061e-09 1.23875e-07
6.49262 2.44772e-09 -1.25584e-07
6.52885 -1.28469e-09 1.27116e-07
6.5651 1.36994e-09 -1.28381e-07
6.60137 -8.37465e-11 1.29357e-07
6.63766 6.39045e-11 -1.30013e-07
6.67397 1.36038e-09 1.30292e-07
6.71029 -1.42607e-09 -1.30222e-07
6.74664 2.89291e-09 1.29708e-07
6.783 -2.93718e-09 -1.2886e-07
6.81938 4.35485e-09 1.27544e-07
6.85579 -4.31896e-09 -1.25961e-07
6.89221 5.5805e-09 1.23919e-07
6.92865 -5.42487e-09 -1.21716e-07
6.96511 6.48606e-09 1.19123e-07
7.00159 -6.15401e-09 -1.16471e-07
7.0381 6.98395e-09 1.13527e-07
7.07462 -6.47095e-09 -1.10621e-07
7.11116 7.09248e-09 1.07522e-07
7.14772 -6.55695e-09 -1.04545e-07
7.18431 6.9214e-09 1.01471e-07
7.22091 -6.29635e-09 -9.85787e-08
7.25754 6.50596e-09 9.56598e-08
7.29418 -5.85653e-09 -9.29631e-08
7.33085 5.93663e-09 9.02994e-08
7.36754 -5.27205e-09 -8.78761e-08
7.40425 5.27281e-09 8.55284e-08
7.44099 -4.61258e-09 -8.34277e-08
7.47774 4.5554e-09 8.14338e-08
7.51452 -3.91147e-09 -7.96846e-08
7.55132 3.82231e-09 7.8065e-08
7.58814 -3.19043e-09 -7.66853e-08
7.62498 3.0836e-09 7.54512e-08
7.66185 -2.46473e-09 -7.44501e-08
7.69874 2.34803e-09 7.36089e-08
7.73566 -1.7397e-09 -7.29945e-08
7.77259 1.61083e-09 7.2556e-08
7.80955 -1.0046e-09 -7.23414e-08
7.84654 8.66931e-10 7.23208e-08
7.88355 -2.51603e-10 -7.25248e-08
7.92058 9.18767e-11 7.29463e-08
7.95763 5.41432e-10 -7.35973e-08
7.99471 -7.11297e-10 7.44901e-08
8.03182 1.3682e-09 -7.5628e-08
8.06895 -1.55677e-09 7.70414e-08
8.1061 2.25535e-09 -7.87036e-08
8.14328 -2.51183e-09 8.06508e-08
8.18049 3.11531e-09 -8.32863e-08
8.21772 -3.3269e-09 8.56036e-08
8.25497 2.86951e-09 -9.4599e-08
8.29226 -4.21776e-08 5.64828e-08
8.32956 5.5984e-09 -9.76959e-08
8.3669 -2.92354e-09 1.00017e-07
8.40426 7.04197e-09 -1.05871e-07
8.44165 -4.89757e-09 1.07501e-07
8.47906 5.38329e-09 -1.12766e-07
8.5165 -3.82801e-09 1.17807e-07
8.55397 3.5929e-09 -1.2268e-07
8.59146 -2.42748e-09 1.27287e-07
8.62899 1.11509e-09 -1.31512e-07
8.66654 1.49255e-09 1.35015e-07
8.70412 -2.97194e-09 -1.37597e-07
8.74172 6.29332e-09 1.38872e-07
8.77936 -8.46655e-09 -1.38998e-07
8.81702 1.11581e-08 1.3756e-07
8.85471 -1.30878e-08 -1.35015e-07
8.89244 1.52134e-08 1.31079e-07
8.93019 -1.59409e-08 -1.26468e-07
8.96797 1.70582e-08 1.20927e-07
9.00578 -1.67557e-08 -1.15268e-07
9.04362 1.68206e-08 1.09195e-07
9.08149 -1.583e-08 -1.03421e-07
9.11939 1.52994e-08 9.76038e-08
9.15732 -1.38509e-08 -9.23679e-08
9.19528 1.30039e-08 8.72985e-08
9.23327 -1.14734e-08 -8.28797e-08
9.2713 1.04697e-08 7.87369e-08
9.30935 -9.02442e-09 -7.52114e-08
9.34744 7.80359e-09 7.19298e-08
9.38556 -7.44974e-09 -6.9135e-08
9.42371 6.22668e-09 6.67814e-08
9.46189 -5.01457e-09 -6.48729e-08
9.50011 4.24584e-09 6.32339e-08
9.53836 -3.15523e-09 -6.2043e-08
9.57664 2.41525e-09 6.11651e-08
9.61496 -1.35782e-09 -6.06553e-08
9.65331 5.68316e-10 6.04897e-08
9.69169 5.26855e-10 -6.07013e-08
9.73011 -1.40437e-09 6.12867e-08
9.76856 2.60105e-09 -6.22554e-08
9.80704 -3.5778e-09 6.36635e-08
9.84557 4.96729e-09 -6.54861e-08
9.88412 -6.08288e-09 6.78594e-08
9.92271 7.78201e-09 -7.06949e-08
9.96134 -9.22185e-09 7.42417e-08
10 1.13088e-08 -7.83417e-08
10.0387 -1.32381e-08 8.33255e-08
10.0774 1.58458e-08 -8.90087e-08
10.1162 -1.80626e-08 9.58113e-08
10.155 2.07454e-08 -1.03413e-07
10.1939 -2.2217e-08 1.12379e-07
10.2328 2.36534e-08 -1.21874e-07
10.2717 -2.21764e-08 1.3239e-07
10.3106 1.97792e-08 -1.42111e-07
10.3496 -1.33098e-08 1.50537e-07
10.3887 6.12124e-09 -1.55476e-07
10.4278 2.51493e-09 1.55682e-07
10.4669 -1.13502e-08 -1.51745e-07
10.506 1.96992e-08 1.43953e-07
10.5452 -2.28277e-08 -1.30274e-07
10.5845 2.58664e-08 1.18647e-07
10.6238 -2.91493e-08 -1.04705e-07
10.6631 2.4967e-08 9.54668e-08
10.7024 -2.55973e-08 -8.48682e-08
10.7418 2.0764e-08 7.85519e-08
10.7813 -1.93672e-08 -7.10403e-08
10.8208 -7.79188e-09 6.66779e-08
10.8603 -3.0641e-08 -4.63261e-08
10.8999 -2.29084e-10 5.85899e-08
10.9395 -1.24908e-08 -5.33913e-08
10.9792 6.0136e-09 5.25807e-08
11.0189 -8.41379e-09 -5.02821e-08
11.0586 -7.02806e-09 4.76779e-08
11.0984 -1.35307e-08 -4.55804e-08
11.1383 -8.16598e-09 4.65348e-08
11.1781 -5.38909e-09 -4.79993e-08
11.2181 -7.0598e-09 4.81465e-08
11.2581 -1.15844e-10 -5.12109e-08
11.2981 -1.22079e-08 5.00185e-08
11.3381 7.0791e-09 -5.59766e-08
11.3783 -1.28464e-08 5.80953e-08
11.4184 2.18757e-08 -5.8378e-08
11.4587 -3.36043e-08 4.90918e-08
11.4989 -2.64807e-08 -7.97635e-08
11.5392 -4.61255e-08 5.34836e-08
11.5796 3.48128e-08 -1.01823e-07
11.62 -5.27962e-08 1.07769e-07
11.6605 7.8758e-08 -9.60033e-08
11.701 -8.66983e-08 1.09793e-07
11.7415 -1.00095e-07 -1.54129e-07
11.7822 -1.06013e-07 1.07922e-07
11.8228 -1.12527e-07 -1.05412e-07
11.8636 2.95344e-08 1.87704e-07
11.9043 -9.53737e-08 -8.04485e-08
11.9452 -3.50134e-08 1.18436e-07
11.986 -5.28353e-08 -8.14533e-08
12.027 4.24948e-08 6.49986e-08
12.068 -3.58096e-08 -5.64364e-08
12.109 2.8976e-08 4.88865e-08
12.1501 -2.41887e-08 -4.3996e-08
12.1913 1.98715e-08 4.09406e-08
12.2325 -1.64552e-08 -3.87827e-08
12.2738 1.22583e-08 3.81169e-08
12.3151 -9.51416e-09 -3.71336e-08
12.3565 4.96002e-09 3.72607e-08
12.3979 -2.875e-09 -3.70366e-08
12.4394 -1.72391e-09 3.71779e-08
12.481 4.27962e-09 -3.78138e-08
12.5226 -9.33426e-09 3.78808e-08
12.5643 1.33906e-08 -3.87562e-08
12.6061 -2.06666e-08 3.57812e-08
12.6479 2.51767e-08 -3.80333e-08
12.6898 -3.35221e-08 3.23012e-08
12.7317 4.08763e-08 -3.17129e-08
12.7737 -4.54478e-08 2.19825e-08
12.8158 5.86829e-08 -2.16137e-08
12.8579 -5.80133e-08 1.11873e-08
12.9001 6.84958e-08 -5.86218e-09
12.9424 -3.92187e-08 1.6273e-09
12.9847 -2.59214e-08 2.31519e-09
13.0271 -4.73675e-08 3.40079e-09
13.0696 -6.60069e-08 -5.01035e-09
13.1121 7.37791e-08 2.0072e-08
13.1547 -3.92654e-08 -1.03308e-08
13.1974 4.23109e-08 4.94238e-08
13.2402 -1.68807e-08 -4.38958e-09
13.283 2.2927e-08 3.00279e-08
13.3259 -1.59646e-08 -7.95838e-09
13.3689 1.50876e-08 2.14694e-08
13.4119 -1.34719e-08 -8.06683e-09
13.455 1.09083e-08 2.01564e-08
13.4982 -1.15295e-08 -1.77203e-08
13.5415 5.71006e-09 2.32632e-08
13.5848 2.86796e-10 -2.60604e-08
13.6283 -1.22945e-08 1.88259e-08
13.6718 1.54717e-08 -1.7762e-08
13.7153 -1.40857e-08 6.63281e-09
13.759 1.44682e-08 -4.72958e-09
13.8028 -1.12088e-08 1.73302e-09
13.8466 1.04856e-08 -6.81851e-10
13.8905 -2.30683e-08 -3.27565e-09
13.9345 8.37435e-09 4.36556e-10
13.9786 -1.32468e-08 -2.63587e-09
14.0227 1.3861e-08 3.39472e-09
14.067 -2.44522e-08 -1.5019e-08
14.1113 3.22603e-08 1.82488e-08
14.1558 1.37036e-08 -1.93802e-09
14.2003 -1.44702e-08 -1.64648e-10
14.2449 6.19165e-09 4.15731e-10
14.2896 -5.22892e-09 -7.3809e-10
14.3344 3.59915e-09 5.42342e-10
14.3793 -3.4198e-09 -6.88296e-10
14.4243 2.97279e-09 6.73942e-10
14.4693 -2.8955e-09 -7.63257e-10
14.5145 3.11355e-09 9.95707e-10
14.5598 -3.64856e-09 -1.52331e-09
14.6052 4.64563e-09 2.95047e-09
14.6506 5.59477e-09 -1.08462e-08
14.6962 -1.495e-09 4.50521e-10
14.7419 2.12233e-09 2.54574e-10
14.7877 -3.72364e-10 -8.38325e-10
14.8336 7.54758e-10 -1.81338e-10
14.8796 -2.82935e-10 -9.39431e-13
14.9257 6.53732e-09 -1.83343e-09
14.9719 -2.01335e-10 2.17295e-11
15.0182 1.9094e-10 -2.3181e-11
15.0647 -6.84791e-11 8.24828e-12
15.1112 -1.27975e-11 1.05261e-12
15.1579 -1.96487e-11 1.8775e-12
15.2047 -7.47771e-11 2.92631e-12
15.2516 -3.19278e-10 9.66777e-12
15.2986 -1.07752e-10 1.84056e-11
15.3458 -2.39989e-11 1.36712e-12
15.393 -2.27364e-11 1.07965e-12
15.4404 -3.04888e-11 1.26791e-12
15.488 -5.04649e-11 2.12473e-12
15.5356 -6.9847e-11 2.80234e-12
15.5834 -1.52808e-10 4.44222e-12
15.6313 -1.99239e-10 1.04898e-11
15.6794 -7.12818e-10 -2.64771e-12
15.7276 -1.04429e-09 1.73295e-10
15.7759 -7.11843e-10 7.58511e-12
15.8243 -1.25119e-09 3.29892e-10
15.873 -2.67468e-10 1.29116e-11
15.9217 -3.9005e-10 5.10462e-11
15.9706 -1.48188e-10 9.32516e-12
16.0197 -2.85491e-10 2.90743e-11
16.0689 -1.59382e-10 1.01961e-11
16.1182 -3.72615e-10 3.20297e-11
16.1677 -1.79142e-10 1.24827e-11
16.2174 -2.94456e-10 2.34933e-11
16.2672 -3.8089e-10 2.65478e-11
16.3172 -5.27493e-10 2.62028e-11
16.3674 -2.4138e-09 3.63486e-10
16.4177 -3.85105e-10 2.08437e-11
16.4682 3.8253e-09 3.31714e-12
16.5189 -3.73385e-10 1.73281e-11
16.5697 6.98795e-10 -2.94764e-11
16.6208 -4.31738e-10 1.8936e-11
16.672 5.77484e-10 -2.53119e-11
16.7234 -5.61664e-10 2.58508e-11
16.775 7.50954e-10 -3.93428e-11
16.8268 -1.00435e-09 7.21364e-11
16.8787 1.99124e-09 -2.76406e-10
16.9309 -6.17896e-09 7.51996e-09
16.9833 -1.88029e-09 -2.78578e-10
17.0359 1.17649e-09 1.40099e-10
17.0887 -6.9353e-10 -4.40224e-11
17.1418 6.15015e-10 4.17628e-11
17.195 -4.83918e-10 -2.23736e-11
17.2485 4.67502e-10 2.18692e-11
17.3022 -4.21849e-10 -1.3598e-11
17.3562 4.29346e-10 1.03229e-11
17.4104 -4.26079e-10 -1.03167e-11
17.4648 4.65315e-10 9.38294e-12
17.5195 -4.8353e-10 -7.30372e-12
17.5744 5.61181e-10 1.02855e-11
17.6296 -6.09396e-10 -7.19411e-12
17.6851 -2.77405e-09 1.47759e-09
17.7408 -6.98737e-10 6.99851e-12
17.7969 4.09756e-09 6.54758e-10
17.8532 -1.13802e-08 -1.63108e-09
17.9098 -9.45021e-10 5.10038e-11
17.9667 -1.52384e-08 7.53518e-09
18.0239 -6.30039e-10 6.27015e-12
18.0815 8.85038e-10 1.18411e-11
18.1393 -5.26309e-10 4.50852e-13
18.1975 5.16776e-10 -1.07711e-12
18.256 -4.28705e-10 4.73027e-12
18.3149 3.99878e-10 7.32428e-13
18.3742 -3.05676e-10 1.97766e-11
18.4338 2.49802e-10 -5.98195e-11
18.4938 -2.26116e-10 -9.46038e-12
18.5542 4.52043e-10 -1.0319e-11
18.615 -1.30555e-10 7.11204e-12
18.6762 1.0782e-10 -5.53901e-12
18.7379 -1.82624e-11 1.59787e-12
18.8 -1.67578e-11 1.61529e-12
18.8625 -1.2898e-10 -6.4671e-13
18.9255 -1.96175e-10 4.30595e-11
18.9891 -2.76911e-11 1.78095e-12
19.0531 -2.28924e-11 1.11137e-12
19.1177 -4.27853e-11 1.71879e-12
19.1828 -7.12564e-11 3.31643e-12
19.2484 -1.78032e-10 4.53781e-12
19.3147 -3.59168e-10 2.52758e-11
19.3816 -1.78189e-09 -4.3634e-11
19.4491 -6.46522e-10 8.83796e-11
19.5173 -4.28331e-10 2.74077e-11
19.5862 -2.17031e-10 2.13866e-11
19.6558 -1.95218e-10 1.40512e-11
19.7262 -2.16889e-10 1.85037e-11
19.7974 -2.66296e-10 1.55031e-11
19.8694 -3.66053e-10 3.30948e-11
19.9423 -5.90633e-10 2.00774e-11
20.0162 -9.77015e-10 9.1134e-11
20.091 -1.79687e-09 1.20626e-11
20.1669 -3.60038e-09 8.17238e-10
20.244 -8.62902e-09 -3.78038e-09
20.3222 -1.63262e-08 1.3836e-08
20.4016 -2.16575e-08 -1.25016e-08
20.4825 -9.85856e-09 1.61829e-08
20.5648 -1.4385e-08 -2.32073e-08
20.6487 -4.04293e-08 5.6248e-08
20.7344 -9.54448e-09 -1.90811e-08
20.8219 -2.66095e-09 6.90548e-08
20.9115 -2.18544e-08 -2.08562e-08
21.0034 2.25291e-08 2.36375e-08
21.0979 -1.24048e-08 -4.99068e-08
21.1952 -2.10881e-08 3.34994e-08
21.2959 -2.70722e-08 -3.84595e-08
21.4004 -2.40682e-08 4.697e-08
21.5093 -2.61944e-08 -4.94595e-08
21.6237 -1.38935e-08 6.49242e-08
21.7448 -1.29444e-08 -6.96317e-08
21.8747 3.6563e-08 4.24485e-08
22.0165 4.7537e-08 -5.35314e-08
22.1768 4.51277e-08 4.04058e-08
22.3723 4.21212e-08 -1.17522e-07


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda2.0Nc1Quantum/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.4
#Lambda=2
#Beta=4
#Nc=1
#QUANTUM=1

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=1024 aX=2 aP=0.5

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda2.0Nc1Quantum/SigmaAOneLoop.txt <==
-22.3723 -0.510145 -4.39468e-18
-22.1768 -0.510145 -4.39468e-18
-22.0165 -0.510145 -4.39468e-18
-21.8747 -0.510145 -4.39468e-18
-21.7448 -0.510145 -4.39468e-18
-21.6237 -0.510145 -4.39468e-18
-21.5093 -0.510145 -4.39468e-18
-21.4004 -0.510145 -4.39468e-18
-21.2959 -0.510145 -4.39468e-18
-21.1952 -0.510145 -4.39468e-18
-21.0979 -0.510145 -4.39468e-18
-21.0034 -0.510145 -4.39468e-18
-20.9115 -0.510145 -4.39468e-18
-20.8219 -0.510145 -4.39468e-18
-20.7344 -0.510145 -4.39468e-18
-20.6487 -0.510145 -4.39468e-18
-20.5648 -0.510145 -4.39468e-18
-20.4825 -0.510145 -4.39468e-18
-20.4016 -0.510145 -4.39468e-18
-20.3222 -0.510145 -4.39468e-18
-20.244 -0.510145 -4.39468e-18
-20.1669 -0.510145 -4.39468e-18
-20.091 -0.510145 -4.39468e-18
-20.0162 -0.510145 -4.39468e-18
-19.9423 -0.510145 -4.39468e-18
-19.8694 -0.510145 -4.39468e-18
-19.7974 -0.510145 -4.39468e-18
-19.7262 -0.510145 -4.39468e-18
-19.6558 -0.510145 -4.39468e-18
-19.5862 -0.510145 -4.39468e-18
-19.5173 -0.510145 -4.39468e-18
-19.4491 -0.510145 -4.39468e-18
-19.3816 -0.510145 -4.39468e-18
-19.3147 -0.510145 -4.39468e-18
-19.2484 -0.510145 -4.39468e-18
-19.1828 -0.510145 -4.39468e-18
-19.1177 -0.510145 -4.39468e-18
-19.0531 -0.510145 -4.39468e-18
-18.9891 -0.510145 -4.39468e-18
-18.9255 -0.510145 -4.39468e-18
-18.8625 -0.510145 -4.39468e-18
-18.8 -0.510145 -4.39468e-18
-18.7379 -0.510145 -4.39468e-18
-18.6762 -0.510145 -4.39468e-18
-18.615 -0.510145 -4.39468e-18
-18.5542 -0.510145 -4.39468e-18
-18.4938 -0.510145 -4.39468e-18
-18.4338 -0.510145 -4.39468e-18
-18.3742 -0.510145 -4.39468e-18
-18.3149 -0.510145 -4.39468e-18
-18.256 -0.510145 -4.39468e-18
-18.1975 -0.510145 -4.39468e-18
-18.1393 -0.510145 -4.39468e-18
-18.0815 -0.510145 -4.39468e-18
-18.0239 -0.510145 -4.39468e-18
-17.9667 -0.510145 -4.39468e-18
-17.9098 -0.510145 -4.39468e-18
-17.8532 -0.510145 -4.39468e-18
-17.7969 -0.510145 -4.39468e-18
-17.7408 -0.510145 -4.39468e-18
-17.6851 -0.510145 -4.39468e-18
-17.6296 -0.510145 -4.39468e-18
-17.5744 -0.510145 -4.39468e-18
-17.5195 -0.510145 -4.39468e-18
-17.4648 -0.510145 -4.39468e-18
-17.4104 -0.510145 -4.39468e-18
-17.3562 -0.510145 -4.39468e-18
-17.3022 -0.510145 -4.39468e-18
-17.2485 -0.510145 -4.39468e-18
-17.195 -0.510145 -4.39468e-18
-17.1418 -0.510145 -4.39468e-18
-17.0887 -0.510145 -4.39468e-18
-17.0359 -0.510145 -4.39468e-18
-16.9833 -0.510145 -4.39468e-18
-16.9309 -0.510145 -4.39468e-18
-16.8787 -0.510145 -4.39468e-18
-16.8268 -0.510145 -4.39468e-18
-16.775 -0.510145 -4.39468e-18
-16.7234 -0.510145 -4.39468e-18
-16.672 -0.510145 -4.39468e-18
-16.6208 -0.510145 -4.39468e-18
-16.5697 -0.510145 -4.39468e-18
-16.5189 -0.510145 -4.39468e-18
-16.4682 -0.510145 -4.39468e-18
-16.4177 -0.510145 -4.39468e-18
-16.3674 -0.510145 -4.39468e-18
-16.3172 -0.510145 -4.39468e-18
-16.2672 -0.510145 -4.39468e-18
-16.2174 -0.510145 -4.39468e-18
-16.1677 -0.510145 -4.39468e-18
-16.1182 -0.510145 -4.39468e-18
-16.0689 -0.510145 -4.39468e-18
-16.0197 -0.510145 -4.39468e-18
-15.9706 -0.510145 -4.39468e-18
-15.9217 -0.510145 -4.39468e-18
-15.873 -0.510145 -4.39468e-18
-15.8243 -0.510145 -4.39468e-18
-15.7759 -0.510145 -4.39468e-18
-15.7276 -0.510145 -4.39468e-18
-15.6794 -0.510145 -4.39468e-18
-15.6313 -0.510145 -4.39468e-18
-15.5834 -0.510145 -4.39468e-18
-15.5356 -0.510145 -4.39468e-18
-15.488 -0.510145 -4.39468e-18
-15.4404 -0.510145 -4.39468e-18
-15.393 -0.510145 -4.39468e-18
-15.3458 -0.510145 -4.39468e-18
-15.2986 -0.510145 -4.39468e-18
-15.2516 -0.510145 -4.39468e-18
-15.2047 -0.510145 -4.39468e-18
-15.1579 -0.510145 -4.39468e-18
-15.1112 -0.510145 -4.39468e-18
-15.0647 -0.510145 -4.39468e-18
-15.0182 -0.510145 -4.39468e-18
-14.9719 -0.510145 -4.39468e-18
-14.9257 -0.510145 -4.39468e-18
-14.8796 -0.510145 -4.39468e-18
-14.8336 -0.510145 -4.39468e-18
-14.7877 -0.510145 -4.39468e-18
-14.7419 -0.510145 -4.39468e-18
-14.6962 -0.510145 -4.39468e-18
-14.6506 -0.510145 -4.39468e-18
-14.6052 -0.510145 -4.39468e-18
-14.5598 -0.510145 -4.39468e-18
-14.5145 -0.510145 -4.39468e-18
-14.4693 -0.510145 -4.39468e-18
-14.4243 -0.510145 -4.39468e-18
-14.3793 -0.510145 -4.39468e-18
-14.3344 -0.510145 -4.39468e-18
-14.2896 -0.510145 -4.39468e-18
-14.2449 -0.510145 -4.39468e-18
-14.2003 -0.510145 -4.39468e-18
-14.1558 -0.510145 -4.39468e-18
-14.1113 -0.510145 -4.39468e-18
-14.067 -0.510145 -4.39468e-18
-14.0227 -0.510145 -4.39468e-18
-13.9786 -0.510145 -4.39468e-18
-13.9345 -0.510145 -4.39468e-18
-13.8905 -0.510145 -4.39468e-18
-13.8466 -0.510145 -4.39468e-18
-13.8028 -0.510145 -4.39468e-18
-13.759 -0.510145 -4.39468e-18
-13.7153 -0.510145 -4.39468e-18
-13.6718 -0.510145 -4.39468e-18
-13.6283 -0.510145 -4.39468e-18
-13.5848 -0.510145 -4.39468e-18
-13.5415 -0.510145 -4.39468e-18
-13.4982 -0.510145 -4.39468e-18
-13.455 -0.510145 -4.39468e-18
-13.4119 -0.510145 -4.39468e-18
-13.3689 -0.510145 -4.39468e-18
-13.3259 -0.510145 -4.39468e-18
-13.283 -0.510145 -4.39468e-18
-13.2402 -0.510145 -4.39468e-18
-13.1974 -0.510145 -4.39468e-18
-13.1547 -0.510145 -4.39468e-18
-13.1121 -0.510145 -4.39468e-18
-13.0696 -0.510145 -4.39468e-18
-13.0271 -0.510145 -4.39468e-18
-12.9847 -0.510145 -4.39468e-18
-12.9424 -0.510145 -4.39468e-18
-12.9001 -0.510145 -4.39468e-18
-12.8579 -0.510145 -4.39468e-18
-12.8158 -0.510145 -4.39468e-18
-12.7737 -0.510145 -4.39468e-18
-12.7317 -0.510145 -4.39468e-18
-12.6898 -0.510145 -4.39468e-18
-12.6479 -0.510145 -4.39468e-18
-12.6061 -0.510145 -4.39468e-18
-12.5643 -0.510145 -4.39468e-18
-12.5226 -0.510145 -4.39468e-18
-12.481 -0.510145 -4.39468e-18
-12.4394 -0.510145 -4.39468e-18
-12.3979 -0.510145 -4.39468e-18
-12.3565 -0.510145 -4.39468e-18
-12.3151 -0.510145 -4.39468e-18
-12.2738 -0.510145 -4.39468e-18
-12.2325 -0.510145 -4.39468e-18
-12.1913 -0.510145 -4.39468e-18
-12.1501 -0.510145 -4.39468e-18
-12.109 -0.510145 -4.39468e-18
-12.068 -0.510145 -4.39468e-18
-12.027 -0.510145 -4.39468e-18
-11.986 -0.510145 -4.39468e-18
-11.9452 -0.510145 -4.39468e-18
-11.9043 -0.510145 -4.39468e-18
-11.8636 -0.510145 -4.39468e-18
-11.8228 -0.510145 -4.39468e-18
-11.7822 -0.510145 -4.39468e-18
-11.7415 -0.510145 -4.39468e-18
-11.701 -0.510145 -4.39468e-18
-11.6605 -0.510145 -4.39468e-18
-11.62 -0.510145 -4.39468e-18
-11.5796 -0.510145 -4.39468e-18
-11.5392 -0.510145 -4.39468e-18
-11.4989 -0.510145 -4.39468e-18
-11.4587 -0.510145 -4.39468e-18
-11.4184 -0.510145 -4.39468e-18
-11.3783 -0.510145 -4.39468e-18
-11.3381 -0.510145 -4.39468e-18
-11.2981 -0.510145 -4.39468e-18
-11.2581 -0.510145 -4.39468e-18
-11.2181 -0.510145 -4.39468e-18
-11.1781 -0.510145 -4.39468e-18
-11.1383 -0.510145 -4.39468e-18
-11.0984 -0.510145 -4.39468e-18
-11.0586 -0.510145 -4.39468e-18
-11.0189 -0.510145 -4.39468e-18
-10.9792 -0.510145 -4.39468e-18
-10.9395 -0.510145 -4.39468e-18
-10.8999 -0.510145 -4.39468e-18
-10.8603 -0.510145 -4.39468e-18
-10.8208 -0.510145 -4.39468e-18
-10.7813 -0.510145 -4.39468e-18
-10.7418 -0.510145 -4.39468e-18
-10.7024 -0.510145 -4.39468e-18
-10.6631 -0.510145 -4.39468e-18
-10.6238 -0.510145 -4.39468e-18
-10.5845 -0.510145 -4.39468e-18
-10.5452 -0.510145 -4.39468e-18
-10.506 -0.510145 -4.39468e-18
-10.4669 -0.510145 -4.39468e-18
-10.4278 -0.510145 -4.39468e-18
-10.3887 -0.510145 -4.39468e-18
-10.3496 -0.510145 -4.39468e-18
-10.3106 -0.510145 -4.39468e-18
-10.2717 -0.510145 -4.39468e-18
-10.2328 -0.510145 -4.39468e-18
-10.1939 -0.510145 -4.39468e-18
-10.155 -0.510145 -4.39468e-18
-10.1162 -0.510145 -4.39468e-18
-10.0774 -0.510145 -4.39468e-18
-10.0387 -0.510145 -4.39468e-18
-10 -0.510145 -4.39468e-18
-9.96134 -0.510145 -4.39468e-18
-9.92271 -0.510145 -4.39468e-18
-9.88412 -0.510145 -4.39468e-18
-9.84557 -0.510145 -4.39468e-18
-9.80704 -0.510145 -4.39468e-18
-9.76856 -0.510145 -4.39468e-18
-9.73011 -0.510145 -4.39468e-18
-9.69169 -0.510145 -4.39468e-18
-9.65331 -0.510145 -4.39468e-18
-9.61496 -0.510145 -4.39468e-18
-9.57664 -0.510145 -4.39468e-18
-9.53836 -0.510145 -4.39468e-18
-9.50011 -0.510145 -4.39468e-18
-9.46189 -0.510145 -4.39468e-18
-9.42371 -0.510145 -4.39468e-18
-9.38556 -0.510145 -4.39468e-18
-9.34744 -0.510145 -4.39468e-18
-9.30935 -0.510145 -4.39468e-18
-9.2713 -0.510145 -4.39468e-18
-9.23327 -0.510145 -4.39468e-18
-9.19528 -0.510145 -4.39468e-18
-9.15732 -0.510145 -4.39468e-18
-9.11939 -0.510145 -4.39468e-18
-9.08149 -0.510145 -4.39468e-18
-9.04362 -0.510145 -4.39468e-18
-9.00578 -0.510145 -4.39468e-18
-8.96797 -0.510145 -4.39468e-18
-8.93019 -0.510145 -4.39468e-18
-8.89244 -0.510145 -4.39468e-18
-8.85471 -0.510145 -4.39468e-18
-8.81702 -0.510145 -4.39468e-18
-8.77936 -0.510145 -4.39468e-18
-8.74172 -0.510145 -4.39468e-18
-8.70412 -0.510145 -4.39468e-18
-8.66654 -0.510145 -4.39468e-18
-8.62899 -0.510145 -4.39468e-18
-8.59146 -0.510145 -4.39468e-18
-8.55397 -0.510145 -4.39468e-18
-8.5165 -0.510145 -4.39468e-18
-8.47906 -0.510145 -4.39468e-18
-8.44165 -0.510145 -4.39468e-18
-8.40426 -0.510145 -4.39468e-18
-8.3669 -0.510145 -4.39468e-18
-8.32956 -0.510145 -4.39468e-18
-8.29226 -0.510145 -4.39468e-18
-8.25497 -0.510145 -4.39468e-18
-8.21772 -0.510145 -4.39468e-18
-8.18049 -0.510145 -4.39468e-18
-8.14328 -0.510145 -4.39468e-18
-8.1061 -0.510145 -4.39468e-18
-8.06895 -0.510145 -4.39468e-18
-8.03182 -0.510145 -4.39468e-18
-7.99471 -0.510145 -4.39468e-18
-7.95763 -0.510145 -4.39468e-18
-7.92058 -0.510145 -4.39468e-18
-7.88355 -0.510145 -4.39468e-18
-7.84654 -0.510145 -4.39468e-18
-7.80955 -0.510145 -4.39468e-18
-7.77259 -0.510145 -4.39468e-18
-7.73566 -0.510145 -4.39468e-18
-7.69874 -0.510145 -4.39468e-18
-7.66185 -0.510145 -4.39468e-18
-7.62498 -0.510145 -4.39468e-18
-7.58814 -0.510145 -4.39468e-18
-7.55132 -0.510145 -4.39468e-18
-7.51452 -0.510145 -4.39468e-18
-7.47774 -0.510145 -4.39468e-18
-7.44099 -0.510145 -4.39468e-18
-7.40425 -0.510145 -4.39468e-18
-7.36754 -0.510145 -4.39468e-18
-7.33085 -0.510145 -4.39468e-18
-7.29418 -0.510145 -4.39468e-18
-7.25754 -0.510145 -4.39468e-18
-7.22091 -0.510145 -4.39468e-18
-7.18431 -0.510145 -4.39468e-18
-7.14772 -0.510145 -4.39468e-18
-7.11116 -0.510145 -4.39468e-18
-7.07462 -0.510145 -4.39468e-18
-7.0381 -0.510145 -4.39468e-18
-7.00159 -0.510145 -4.39468e-18
-6.96511 -0.510145 -4.39468e-18
-6.92865 -0.510145 -4.39468e-18
-6.89221 -0.510145 -4.39468e-18
-6.85579 -0.510145 -4.39468e-18
-6.81938 -0.510145 -4.39468e-18
-6.783 -0.510145 -4.39468e-18
-6.74664 -0.510145 -4.39468e-18
-6.71029 -0.510145 -4.39468e-18
-6.67397 -0.510145 -4.39468e-18
-6.63766 -0.510145 -4.39468e-18
-6.60137 -0.510145 -4.39468e-18
-6.5651 -0.510145 -4.39468e-18
-6.52885 -0.510145 -4.39468e-18
-6.49262 -0.510145 -4.39468e-18
-6.4564 -0.510145 -4.39468e-18
-6.42021 -0.510145 -4.39468e-18
-6.38403 -0.510145 -4.39468e-18
-6.34786 -0.510145 -4.39468e-18
-6.31172 -0.510145 -4.39468e-18
-6.27559 -0.510145 -4.39468e-18
-6.23949 -0.510145 -4.39468e-18
-6.20339 -0.510145 -4.39468e-18
-6.16732 -0.510145 -4.39468e-18
-6.13126 -0.510145 -4.39468e-18
-6.09522 -0.510145 -4.39468e-18
-6.05919 -0.510145 -4.39468e-18
-6.02319 -0.510145 -4.39468e-18
-5.9872 -0.510145 -4.39468e-18
-5.95122 -0.510145 -4.39468e-18
-5.91526 -0.510145 -4.39468e-18
-5.87932 -0.510145 -4.39468e-18
-5.84339 -0.510145 -4.39468e-18
-5.80748 -0.510145 -4.39468e-18
-5.77158 -0.510145 -4.39468e-18
-5.7357 -0.510145 -4.39468e-18
-5.69984 -0.510145 -4.39468e-18
-5.66399 -0.510145 -4.39468e-18
-5.62815 -0.510145 -4.39468e-18
-5.59233 -0.510145 -4.39468e-18
-5.55653 -0.510145 -4.39468e-18
-5.52074 -0.510145 -4.39468e-18
-5.48497 -0.510145 -4.39468e-18
-5.4492 -0.510145 -4.39468e-18
-5.41346 -0.510145 -4.39468e-18
-5.37773 -0.510145 -4.39468e-18
-5.34201 -0.510145 -4.39468e-18
-5.30631 -0.510145 -4.39468e-18
-5.27062 -0.510145 -4.39468e-18
-5.23494 -0.510145 -4.39468e-18
-5.19928 -0.510145 -4.39468e-18
-5.16363 -0.510145 -4.39468e-18
-5.128 -0.510145 -4.39468e-18
-5.09237 -0.510145 -4.39468e-18
-5.05677 -0.510145 -4.39468e-18
-5.02117 -0.510145 -4.39468e-18
-4.98559 -0.510145 -4.39468e-18
-4.95002 -0.510145 -4.39468e-18
-4.91446 -0.510145 -4.39468e-18
-4.87892 -0.510145 -4.39468e-18
-4.84339 -0.510145 -4.39468e-18
-4.80787 -0.510145 -4.39468e-18
-4.77237 -0.510145 -4.39468e-18
-4.73687 -0.510145 -4.39468e-18
-4.70139 -0.510145 -4.39468e-18
-4.66592 -0.510145 -4.39468e-18
-4.63046 -0.510145 -4.39468e-18
-4.59502 -0.510145 -4.39468e-18
-4.55958 -0.510145 -4.39468e-18
-4.52416 -0.510145 -4.39468e-18
-4.48875 -0.510145 -4.39468e-18
-4.45335 -0.510145 -4.39468e-18
-4.41797 -0.510145 -4.39468e-18
-4.38259 -0.510145 -4.39468e-18
-4.34722 -0.510145 -4.39468e-18
-4.31187 -0.510145 -4.39468e-18
-4.27653 -0.510145 -4.39468e-18
-4.24119 -0.510145 -4.39468e-18
-4.20587 -0.510145 -4.39468e-18
-4.17056 -0.510145 -4.39468e-18
-4.13526 -0.510145 -4.39468e-18
-4.09997 -0.510145 -4.39468e-18
-4.06469 -0.510145 -4.39468e-18
-4.02942 -0.510145 -4.39468e-18
-3.99416 -0.510145 -4.39468e-18
-3.95891 -0.510145 -4.39468e-18
-3.92367 -0.510145 -4.39468e-18
-3.88844 -0.510145 -4.39468e-18
-3.85322 -0.510145 -4.39468e-18
-3.81801 -0.510145 -4.39468e-18
-3.7828 -0.510145 -4.39468e-18
-3.74761 -0.510145 -4.39468e-18
-3.71243 -0.510145 -4.39468e-18
-3.67726 -0.510145 -4.39468e-18
-3.64209 -0.510145 -4.39468e-18
-3.60694 -0.510145 -4.39468e-18
-3.57179 -0.510145 -4.39468e-18
-3.53665 -0.510145 -4.39468e-18
-3.50152 -0.510145 -4.39468e-18
-3.4664 -0.510145 -4.39468e-18
-3.43129 -0.510145 -4.39468e-18
-3.39619 -0.510145 -4.39468e-18
-3.36109 -0.510145 -4.39468e-18
-3.32601 -0.510145 -4.39468e-18
-3.29093 -0.510145 -4.39468e-18
-3.25586 -0.510145 -4.39468e-18
-3.2208 -0.510145 -4.39468e-18
-3.18574 -0.510145 -4.39468e-18
-3.1507 -0.510145 -4.39468e-18
-3.11566 -0.510145 -4.39468e-18
-3.08063 -0.510145 -4.39468e-18
-3.0456 -0.510145 -4.39468e-18
-3.01059 -0.510145 -4.39468e-18
-2.97558 -0.510145 -4.39468e-18
-2.94058 -0.510145 -4.39468e-18
-2.90558 -0.510145 -4.39468e-18
-2.87059 -0.510145 -4.39468e-18
-2.83561 -0.510145 -4.39468e-18
-2.80064 -0.510145 -4.39468e-18
-2.76567 -0.510145 -4.39468e-18
-2.73071 -0.510145 -4.39468e-18
-2.69576 -0.510145 -4.39468e-18
-2.66081 -0.510145 -4.39468e-18
-2.62587 -0.510145 -4.39468e-18
-2.59094 -0.510145 -4.39468e-18
-2.55601 -0.510145 -4.39468e-18
-2.52109 -0.510145 -4.39468e-18
-2.48617 -0.510145 -4.39468e-18
-2.45126 -0.510145 -4.39468e-18
-2.41636 -0.510145 -4.39468e-18
-2.38146 -0.510145 -4.39468e-18
-2.34657 -0.510145 -4.39468e-18
-2.31168 -0.510145 -4.39468e-18
-2.2768 -0.510145 -4.39468e-18
-2.24192 -0.510145 -4.39468e-18
-2.20705 -0.510145 -4.39468e-18
-2.17219 -0.510145 -4.39468e-18
-2.13733 -0.510145 -4.39468e-18
-2.10247 -0.510145 -4.39468e-18
-2.06762 -0.510145 -4.39468e-18
-2.03278 -0.510145 -4.39468e-18
-1.99794 -0.510145 -4.39468e-18
-1.9631 -0.510145 -4.39468e-18
-1.92827 -0.510145 -4.39468e-18
-1.89345 -0.510145 -4.39468e-18
-1.85862 -0.510145 -4.39468e-18
-1.82381 -0.510145 -4.39468e-18
-1.78899 -0.510145 -4.39468e-18
-1.75419 -0.510145 -4.39468e-18
-1.71938 -0.510145 -4.39468e-18
-1.68458 -0.510145 -4.39468e-18
-1.64979 -0.510145 -4.39468e-18
-1.61499 -0.510145 -4.39468e-18
-1.58021 -0.510145 -4.39468e-18
-1.54542 -0.510145 -4.39468e-18
-1.51064 -0.510145 -4.39468e-18
-1.47586 -0.510145 -4.39468e-18
-1.44109 -0.510145 -4.39468e-18
-1.40632 -0.510145 -4.39468e-18
-1.37155 -0.510145 -4.39468e-18
-1.33679 -0.510145 -4.39468e-18
-1.30203 -0.510145 -4.39468e-18
-1.26727 -0.510145 -4.39468e-18
-1.23251 -0.510145 -4.39468e-18
-1.19776 -0.510145 -4.39468e-18
-1.16301 -0.510145 -4.39468e-18
-1.12827 -0.510145 -4.39468e-18
-1.09352 -0.510145 -4.39468e-18
-1.05878 -0.510145 -4.39468e-18
-1.02405 -0.510145 -4.39468e-18
-0.989309 -0.510145 -4.39468e-18
-0.954576 -0.510145 -4.39468e-18
-0.919844 -0.510145 -4.39468e-18
-0.885115 -0.510145 -4.39468e-18
-0.850388 -0.510145 -4.39468e-18
-0.815663 -0.510145 -4.39468e-18
-0.78094 -0.510145 -4.39468e-18
-0.746219 -0.510145 -4.39468e-18
-0.711499 -0.510145 -4.39468e-18
-0.676781 -0.510145 -4.39468e-18
-0.642065 -0.510145 -4.39468e-18
-0.60735 -0.510145 -4.39468e-18
-0.572637 -0.510145 -4.39468e-18
-0.537925 -0.510145 -4.39468e-18
-0.503214 -0.510145 -4.39468e-18
-0.468504 -0.510145 -4.39468e-18
-0.433796 -0.510145 -4.39468e-18
-0.399089 -0.510145 -4.39468e-18
-0.364382 -0.510145 -4.39468e-18
-0.329676 -0.510145 -4.39468e-18
-0.294972 -0.510145 -4.39468e-18
-0.260267 -0.510145 -4.39468e-18
-0.225564 -0.510145 -4.39468e-18
-0.190861 -0.510145 -4.39468e-18
-0.156158 -0.510145 -4.39468e-18
-0.121456 -0.510145 -4.39468e-18
-0.0867541 -0.510145 -4.39468e-18
-0.0520524 -0.510145 -4.39468e-18
-0.0173508 -0.510145 -4.39468e-18
0.0173508 -0.510145 -4.39468e-18
0.0520524 -0.510145 -4.39468e-18
0.0867541 -0.510145 -4.39468e-18
0.121456 -0.510145 -4.39468e-18
0.156158 -0.510145 -4.39468e-18
0.190861 -0.510145 -4.39468e-18
0.225564 -0.510145 -4.39468e-18
0.260267 -0.510145 -4.39468e-18
0.294972 -0.510145 -4.39468e-18
0.329676 -0.510145 -4.39468e-18
0.364382 -0.510145 -4.39468e-18
0.399089 -0.510145 -4.39468e-18
0.433796 -0.510145 -4.39468e-18
0.468504 -0.510145 -4.39468e-18
0.503214 -0.510145 -4.39468e-18
0.537925 -0.510145 -4.39468e-18
0.572637 -0.510145 -4.39468e-18
0.60735 -0.510145 -4.39468e-18
0.642065 -0.510145 -4.39468e-18
0.676781 -0.510145 -4.39468e-18
0.711499 -0.510145 -4.39468e-18
0.746219 -0.510145 -4.39468e-18
0.78094 -0.510145 -4.39468e-18
0.815663 -0.510145 -4.39468e-18
0.850388 -0.510145 -4.39468e-18
0.885115 -0.510145 -4.39468e-18
0.919844 -0.510145 -4.39468e-18
0.954576 -0.510145 -4.39468e-18
0.989309 -0.510145 -4.39468e-18
1.02405 -0.510145 -4.39468e-18
1.05878 -0.510145 -4.39468e-18
1.09352 -0.510145 -4.39468e-18
1.12827 -0.510145 -4.39468e-18
1.16301 -0.510145 -4.39468e-18
1.19776 -0.510145 -4.39468e-18
1.23251 -0.510145 -4.39468e-18
1.26727 -0.510145 -4.39468e-18
1.30203 -0.510145 -4.39468e-18
1.33679 -0.510145 -4.39468e-18
1.37155 -0.510145 -4.39468e-18
1.40632 -0.510145 -4.39468e-18
1.44109 -0.510145 -4.39468e-18
1.47586 -0.510145 -4.39468e-18
1.51064 -0.510145 -4.39468e-18
1.54542 -0.510145 -4.39468e-18
1.58021 -0.510145 -4.39468e-18
1.61499 -0.510145 -4.39468e-18
1.64979 -0.510145 -4.39468e-18
1.68458 -0.510145 -4.39468e-18
1.71938 -0.510145 -4.39468e-18
1.75419 -0.510145 -4.39468e-18
1.78899 -0.510145 -4.39468e-18
1.82381 -0.510145 -4.39468e-18
1.85862 -0.510145 -4.39468e-18
1.89345 -0.510145 -4.39468e-18
1.92827 -0.510145 -4.39468e-18
1.9631 -0.510145 -4.39468e-18
1.99794 -0.510145 -4.39468e-18
2.03278 -0.510145 -4.39468e-18
2.06762 -0.510145 -4.39468e-18
2.10247 -0.510145 -4.39468e-18
2.13733 -0.510145 -4.39468e-18
2.17219 -0.510145 -4.39468e-18
2.20705 -0.510145 -4.39468e-18
2.24192 -0.510145 -4.39468e-18
2.2768 -0.510145 -4.39468e-18
2.31168 -0.510145 -4.39468e-18
2.34657 -0.510145 -4.39468e-18
2.38146 -0.510145 -4.39468e-18
2.41636 -0.510145 -4.39468e-18
2.45126 -0.510145 -4.39468e-18
2.48617 -0.510145 -4.39468e-18
2.52109 -0.510145 -4.39468e-18
2.55601 -0.510145 -4.39468e-18
2.59094 -0.510145 -4.39468e-18
2.62587 -0.510145 -4.39468e-18
2.66081 -0.510145 -4.39468e-18
2.69576 -0.510145 -4.39468e-18
2.73071 -0.510145 -4.39468e-18
2.76567 -0.510145 -4.39468e-18
2.80064 -0.510145 -4.39468e-18
2.83561 -0.510145 -4.39468e-18
2.87059 -0.510145 -4.39468e-18
2.90558 -0.510145 -4.39468e-18
2.94058 -0.510145 -4.39468e-18
2.97558 -0.510145 -4.39468e-18
3.01059 -0.510145 -4.39468e-18
3.0456 -0.510145 -4.39468e-18
3.08063 -0.510145 -4.39468e-18
3.11566 -0.510145 -4.39468e-18
3.1507 -0.510145 -4.39468e-18
3.18574 -0.510145 -4.39468e-18
3.2208 -0.510145 -4.39468e-18
3.25586 -0.510145 -4.39468e-18
3.29093 -0.510145 -4.39468e-18
3.32601 -0.510145 -4.39468e-18
3.36109 -0.510145 -4.39468e-18
3.39619 -0.510145 -4.39468e-18
3.43129 -0.510145 -4.39468e-18
3.4664 -0.510145 -4.39468e-18
3.50152 -0.510145 -4.39468e-18
3.53665 -0.510145 -4.39468e-18
3.57179 -0.510145 -4.39468e-18
3.60694 -0.510145 -4.39468e-18
3.64209 -0.510145 -4.39468e-18
3.67726 -0.510145 -4.39468e-18
3.71243 -0.510145 -4.39468e-18
3.74761 -0.510145 -4.39468e-18
3.7828 -0.510145 -4.39468e-18
3.81801 -0.510145 -4.39468e-18
3.85322 -0.510145 -4.39468e-18
3.88844 -0.510145 -4.39468e-18
3.92367 -0.510145 -4.39468e-18
3.95891 -0.510145 -4.39468e-18
3.99416 -0.510145 -4.39468e-18
4.02942 -0.510145 -4.39468e-18
4.06469 -0.510145 -4.39468e-18
4.09997 -0.510145 -4.39468e-18
4.13526 -0.510145 -4.39468e-18
4.17056 -0.510145 -4.39468e-18
4.20587 -0.510145 -4.39468e-18
4.24119 -0.510145 -4.39468e-18
4.27653 -0.510145 -4.39468e-18
4.31187 -0.510145 -4.39468e-18
4.34722 -0.510145 -4.39468e-18
4.38259 -0.510145 -4.39468e-18
4.41797 -0.510145 -4.39468e-18
4.45335 -0.510145 -4.39468e-18
4.48875 -0.510145 -4.39468e-18
4.52416 -0.510145 -4.39468e-18
4.55958 -0.510145 -4.39468e-18
4.59502 -0.510145 -4.39468e-18
4.63046 -0.510145 -4.39468e-18
4.66592 -0.510145 -4.39468e-18
4.70139 -0.510145 -4.39468e-18
4.73687 -0.510145 -4.39468e-18
4.77237 -0.510145 -4.39468e-18
4.80787 -0.510145 -4.39468e-18
4.84339 -0.510145 -4.39468e-18
4.87892 -0.510145 -4.39468e-18
4.91446 -0.510145 -4.39468e-18
4.95002 -0.510145 -4.39468e-18
4.98559 -0.510145 -4.39468e-18
5.02117 -0.510145 -4.39468e-18
5.05677 -0.510145 -4.39468e-18
5.09237 -0.510145 -4.39468e-18
5.128 -0.510145 -4.39468e-18
5.16363 -0.510145 -4.39468e-18
5.19928 -0.510145 -4.39468e-18
5.23494 -0.510145 -4.39468e-18
5.27062 -0.510145 -4.39468e-18
5.30631 -0.510145 -4.39468e-18
5.34201 -0.510145 -4.39468e-18
5.37773 -0.510145 -4.39468e-18
5.41346 -0.510145 -4.39468e-18
5.4492 -0.510145 -4.39468e-18
5.48497 -0.510145 -4.39468e-18
5.52074 -0.510145 -4.39468e-18
5.55653 -0.510145 -4.39468e-18
5.59233 -0.510145 -4.39468e-18
5.62815 -0.510145 -4.39468e-18
5.66399 -0.510145 -4.39468e-18
5.69984 -0.510145 -4.39468e-18
5.7357 -0.510145 -4.39468e-18
5.77158 -0.510145 -4.39468e-18
5.80748 -0.510145 -4.39468e-18
5.84339 -0.510145 -4.39468e-18
5.87932 -0.510145 -4.39468e-18
5.91526 -0.510145 -4.39468e-18
5.95122 -0.510145 -4.39468e-18
5.9872 -0.510145 -4.39468e-18
6.02319 -0.510145 -4.39468e-18
6.05919 -0.510145 -4.39468e-18
6.09522 -0.510145 -4.39468e-18
6.13126 -0.510145 -4.39468e-18
6.16732 -0.510145 -4.39468e-18
6.20339 -0.510145 -4.39468e-18
6.23949 -0.510145 -4.39468e-18
6.27559 -0.510145 -4.39468e-18
6.31172 -0.510145 -4.39468e-18
6.34786 -0.510145 -4.39468e-18
6.38403 -0.510145 -4.39468e-18
6.42021 -0.510145 -4.39468e-18
6.4564 -0.510145 -4.39468e-18
6.49262 -0.510145 -4.39468e-18
6.52885 -0.510145 -4.39468e-18
6.5651 -0.510145 -4.39468e-18
6.60137 -0.510145 -4.39468e-18
6.63766 -0.510145 -4.39468e-18
6.67397 -0.510145 -4.39468e-18
6.71029 -0.510145 -4.39468e-18
6.74664 -0.510145 -4.39468e-18
6.783 -0.510145 -4.39468e-18
6.81938 -0.510145 -4.39468e-18
6.85579 -0.510145 -4.39468e-18
6.89221 -0.510145 -4.39468e-18
6.92865 -0.510145 -4.39468e-18
6.96511 -0.510145 -4.39468e-18
7.00159 -0.510145 -4.39468e-18
7.0381 -0.510145 -4.39468e-18
7.07462 -0.510145 -4.39468e-18
7.11116 -0.510145 -4.39468e-18
7.14772 -0.510145 -4.39468e-18
7.18431 -0.510145 -4.39468e-18
7.22091 -0.510145 -4.39468e-18
7.25754 -0.510145 -4.39468e-18
7.29418 -0.510145 -4.39468e-18
7.33085 -0.510145 -4.39468e-18
7.36754 -0.510145 -4.39468e-18
7.40425 -0.510145 -4.39468e-18
7.44099 -0.510145 -4.39468e-18
7.47774 -0.510145 -4.39468e-18
7.51452 -0.510145 -4.39468e-18
7.55132 -0.510145 -4.39468e-18
7.58814 -0.510145 -4.39468e-18
7.62498 -0.510145 -4.39468e-18
7.66185 -0.510145 -4.39468e-18
7.69874 -0.510145 -4.39468e-18
7.73566 -0.510145 -4.39468e-18
7.77259 -0.510145 -4.39468e-18
7.80955 -0.510145 -4.39468e-18
7.84654 -0.510145 -4.39468e-18
7.88355 -0.510145 -4.39468e-18
7.92058 -0.510145 -4.39468e-18
7.95763 -0.510145 -4.39468e-18
7.99471 -0.510145 -4.39468e-18
8.03182 -0.510145 -4.39468e-18
8.06895 -0.510145 -4.39468e-18
8.1061 -0.510145 -4.39468e-18
8.14328 -0.510145 -4.39468e-18
8.18049 -0.510145 -4.39468e-18
8.21772 -0.510145 -4.39468e-18
8.25497 -0.510145 -4.39468e-18
8.29226 -0.510145 -4.39468e-18
8.32956 -0.510145 -4.39468e-18
8.3669 -0.510145 -4.39468e-18
8.40426 -0.510145 -4.39468e-18
8.44165 -0.510145 -4.39468e-18
8.47906 -0.510145 -4.39468e-18
8.5165 -0.510145 -4.39468e-18
8.55397 -0.510145 -4.39468e-18
8.59146 -0.510145 -4.39468e-18
8.62899 -0.510145 -4.39468e-18
8.66654 -0.510145 -4.39468e-18
8.70412 -0.510145 -4.39468e-18
8.74172 -0.510145 -4.39468e-18
8.77936 -0.510145 -4.39468e-18
8.81702 -0.510145 -4.39468e-18
8.85471 -0.510145 -4.39468e-18
8.89244 -0.510145 -4.39468e-18
8.93019 -0.510145 -4.39468e-18
8.96797 -0.510145 -4.39468e-18
9.00578 -0.510145 -4.39468e-18
9.04362 -0.510145 -4.39468e-18
9.08149 -0.510145 -4.39468e-18
9.11939 -0.510145 -4.39468e-18
9.15732 -0.510145 -4.39468e-18
9.19528 -0.510145 -4.39468e-18
9.23327 -0.510145 -4.39468e-18
9.2713 -0.510145 -4.39468e-18
9.30935 -0.510145 -4.39468e-18
9.34744 -0.510145 -4.39468e-18
9.38556 -0.510145 -4.39468e-18
9.42371 -0.510145 -4.39468e-18
9.46189 -0.510145 -4.39468e-18
9.50011 -0.510145 -4.39468e-18
9.53836 -0.510145 -4.39468e-18
9.57664 -0.510145 -4.39468e-18
9.61496 -0.510145 -4.39468e-18
9.65331 -0.510145 -4.39468e-18
9.69169 -0.510145 -4.39468e-18
9.73011 -0.510145 -4.39468e-18
9.76856 -0.510145 -4.39468e-18
9.80704 -0.510145 -4.39468e-18
9.84557 -0.510145 -4.39468e-18
9.88412 -0.510145 -4.39468e-18
9.92271 -0.510145 -4.39468e-18
9.96134 -0.510145 -4.39468e-18
10 -0.510145 -4.39468e-18
10.0387 -0.510145 -4.39468e-18
10.0774 -0.510145 -4.39468e-18
10.1162 -0.510145 -4.39468e-18
10.155 -0.510145 -4.39468e-18
10.1939 -0.510145 -4.39468e-18
10.2328 -0.510145 -4.39468e-18
10.2717 -0.510145 -4.39468e-18
10.3106 -0.510145 -4.39468e-18
10.3496 -0.510145 -4.39468e-18
10.3887 -0.510145 -4.39468e-18
10.4278 -0.510145 -4.39468e-18
10.4669 -0.510145 -4.39468e-18
10.506 -0.510145 -4.39468e-18
10.5452 -0.510145 -4.39468e-18
10.5845 -0.510145 -4.39468e-18
10.6238 -0.510145 -4.39468e-18
10.6631 -0.510145 -4.39468e-18
10.7024 -0.510145 -4.39468e-18
10.7418 -0.510145 -4.39468e-18
10.7813 -0.510145 -4.39468e-18
10.8208 -0.510145 -4.39468e-18
10.8603 -0.510145 -4.39468e-18
10.8999 -0.510145 -4.39468e-18
10.9395 -0.510145 -4.39468e-18
10.9792 -0.510145 -4.39468e-18
11.0189 -0.510145 -4.39468e-18
11.0586 -0.510145 -4.39468e-18
11.0984 -0.510145 -4.39468e-18
11.1383 -0.510145 -4.39468e-18
11.1781 -0.510145 -4.39468e-18
11.2181 -0.510145 -4.39468e-18
11.2581 -0.510145 -4.39468e-18
11.2981 -0.510145 -4.39468e-18
11.3381 -0.510145 -4.39468e-18
11.3783 -0.510145 -4.39468e-18
11.4184 -0.510145 -4.39468e-18
11.4587 -0.510145 -4.39468e-18
11.4989 -0.510145 -4.39468e-18
11.5392 -0.510145 -4.39468e-18
11.5796 -0.510145 -4.39468e-18
11.62 -0.510145 -4.39468e-18
11.6605 -0.510145 -4.39468e-18
11.701 -0.510145 -4.39468e-18
11.7415 -0.510145 -4.39468e-18
11.7822 -0.510145 -4.39468e-18
11.8228 -0.510145 -4.39468e-18
11.8636 -0.510145 -4.39468e-18
11.9043 -0.510145 -4.39468e-18
11.9452 -0.510145 -4.39468e-18
11.986 -0.510145 -4.39468e-18
12.027 -0.510145 -4.39468e-18
12.068 -0.510145 -4.39468e-18
12.109 -0.510145 -4.39468e-18
12.1501 -0.510145 -4.39468e-18
12.1913 -0.510145 -4.39468e-18
12.2325 -0.510145 -4.39468e-18
12.2738 -0.510145 -4.39468e-18
12.3151 -0.510145 -4.39468e-18
12.3565 -0.510145 -4.39468e-18
12.3979 -0.510145 -4.39468e-18
12.4394 -0.510145 -4.39468e-18
12.481 -0.510145 -4.39468e-18
12.5226 -0.510145 -4.39468e-18
12.5643 -0.510145 -4.39468e-18
12.6061 -0.510145 -4.39468e-18
12.6479 -0.510145 -4.39468e-18
12.6898 -0.510145 -4.39468e-18
12.7317 -0.510145 -4.39468e-18
12.7737 -0.510145 -4.39468e-18
12.8158 -0.510145 -4.39468e-18
12.8579 -0.510145 -4.39468e-18
12.9001 -0.510145 -4.39468e-18
12.9424 -0.510145 -4.39468e-18
12.9847 -0.510145 -4.39468e-18
13.0271 -0.510145 -4.39468e-18
13.0696 -0.510145 -4.39468e-18
13.1121 -0.510145 -4.39468e-18
13.1547 -0.510145 -4.39468e-18
13.1974 -0.510145 -4.39468e-18
13.2402 -0.510145 -4.39468e-18
13.283 -0.510145 -4.39468e-18
13.3259 -0.510145 -4.39468e-18
13.3689 -0.510145 -4.39468e-18
13.4119 -0.510145 -4.39468e-18
13.455 -0.510145 -4.39468e-18
13.4982 -0.510145 -4.39468e-18
13.5415 -0.510145 -4.39468e-18
13.5848 -0.510145 -4.39468e-18
13.6283 -0.510145 -4.39468e-18
13.6718 -0.510145 -4.39468e-18
13.7153 -0.510145 -4.39468e-18
13.759 -0.510145 -4.39468e-18
13.8028 -0.510145 -4.39468e-18
13.8466 -0.510145 -4.39468e-18
13.8905 -0.510145 -4.39468e-18
13.9345 -0.510145 -4.39468e-18
13.9786 -0.510145 -4.39468e-18
14.0227 -0.510145 -4.39468e-18
14.067 -0.510145 -4.39468e-18
14.1113 -0.510145 -4.39468e-18
14.1558 -0.510145 -4.39468e-18
14.2003 -0.510145 -4.39468e-18
14.2449 -0.510145 -4.39468e-18
14.2896 -0.510145 -4.39468e-18
14.3344 -0.510145 -4.39468e-18
14.3793 -0.510145 -4.39468e-18
14.4243 -0.510145 -4.39468e-18
14.4693 -0.510145 -4.39468e-18
14.5145 -0.510145 -4.39468e-18
14.5598 -0.510145 -4.39468e-18
14.6052 -0.510145 -4.39468e-18
14.6506 -0.510145 -4.39468e-18
14.6962 -0.510145 -4.39468e-18
14.7419 -0.510145 -4.39468e-18
14.7877 -0.510145 -4.39468e-18
14.8336 -0.510145 -4.39468e-18
14.8796 -0.510145 -4.39468e-18
14.9257 -0.510145 -4.39468e-18
14.9719 -0.510145 -4.39468e-18
15.0182 -0.510145 -4.39468e-18
15.0647 -0.510145 -4.39468e-18
15.1112 -0.510145 -4.39468e-18
15.1579 -0.510145 -4.39468e-18
15.2047 -0.510145 -4.39468e-18
15.2516 -0.510145 -4.39468e-18
15.2986 -0.510145 -4.39468e-18
15.3458 -0.510145 -4.39468e-18
15.393 -0.510145 -4.39468e-18
15.4404 -0.510145 -4.39468e-18
15.488 -0.510145 -4.39468e-18
15.5356 -0.510145 -4.39468e-18
15.5834 -0.510145 -4.39468e-18
15.6313 -0.510145 -4.39468e-18
15.6794 -0.510145 -4.39468e-18
15.7276 -0.510145 -4.39468e-18
15.7759 -0.510145 -4.39468e-18
15.8243 -0.510145 -4.39468e-18
15.873 -0.510145 -4.39468e-18
15.9217 -0.510145 -4.39468e-18
15.9706 -0.510145 -4.39468e-18
16.0197 -0.510145 -4.39468e-18
16.0689 -0.510145 -4.39468e-18
16.1182 -0.510145 -4.39468e-18
16.1677 -0.510145 -4.39468e-18
16.2174 -0.510145 -4.39468e-18
16.2672 -0.510145 -4.39468e-18
16.3172 -0.510145 -4.39468e-18
16.3674 -0.510145 -4.39468e-18
16.4177 -0.510145 -4.39468e-18
16.4682 -0.510145 -4.39468e-18
16.5189 -0.510145 -4.39468e-18
16.5697 -0.510145 -4.39468e-18
16.6208 -0.510145 -4.39468e-18
16.672 -0.510145 -4.39468e-18
16.7234 -0.510145 -4.39468e-18
16.775 -0.510145 -4.39468e-18
16.8268 -0.510145 -4.39468e-18
16.8787 -0.510145 -4.39468e-18
16.9309 -0.510145 -4.39468e-18
16.9833 -0.510145 -4.39468e-18
17.0359 -0.510145 -4.39468e-18
17.0887 -0.510145 -4.39468e-18
17.1418 -0.510145 -4.39468e-18
17.195 -0.510145 -4.39468e-18
17.2485 -0.510145 -4.39468e-18
17.3022 -0.510145 -4.39468e-18
17.3562 -0.510145 -4.39468e-18
17.4104 -0.510145 -4.39468e-18
17.4648 -0.510145 -4.39468e-18
17.5195 -0.510145 -4.39468e-18
17.5744 -0.510145 -4.39468e-18
17.6296 -0.510145 -4.39468e-18
17.6851 -0.510145 -4.39468e-18
17.7408 -0.510145 -4.39468e-18
17.7969 -0.510145 -4.39468e-18
17.8532 -0.510145 -4.39468e-18
17.9098 -0.510145 -4.39468e-18
17.9667 -0.510145 -4.39468e-18
18.0239 -0.510145 -4.39468e-18
18.0815 -0.510145 -4.39468e-18
18.1393 -0.510145 -4.39468e-18
18.1975 -0.510145 -4.39468e-18
18.256 -0.510145 -4.39468e-18
18.3149 -0.510145 -4.39468e-18
18.3742 -0.510145 -4.39468e-18
18.4338 -0.510145 -4.39468e-18
18.4938 -0.510145 -4.39468e-18
18.5542 -0.510145 -4.39468e-18
18.615 -0.510145 -4.39468e-18
18.6762 -0.510145 -4.39468e-18
18.7379 -0.510145 -4.39468e-18
18.8 -0.510145 -4.39468e-18
18.8625 -0.510145 -4.39468e-18
18.9255 -0.510145 -4.39468e-18
18.9891 -0.510145 -4.39468e-18
19.0531 -0.510145 -4.39468e-18
19.1177 -0.510145 -4.39468e-18
19.1828 -0.510145 -4.39468e-18
19.2484 -0.510145 -4.39468e-18
19.3147 -0.510145 -4.39468e-18
19.3816 -0.510145 -4.39468e-18
19.4491 -0.510145 -4.39468e-18
19.5173 -0.510145 -4.39468e-18
19.5862 -0.510145 -4.39468e-18
19.6558 -0.510145 -4.39468e-18
19.7262 -0.510145 -4.39468e-18
19.7974 -0.510145 -4.39468e-18
19.8694 -0.510145 -4.39468e-18
19.9423 -0.510145 -4.39468e-18
20.0162 -0.510145 -4.39468e-18
20.091 -0.510145 -4.39468e-18
20.1669 -0.510145 -4.39468e-18
20.244 -0.510145 -4.39468e-18
20.3222 -0.510145 -4.39468e-18
20.4016 -0.510145 -4.39468e-18
20.4825 -0.510145 -4.39468e-18
20.5648 -0.510145 -4.39468e-18
20.6487 -0.510145 -4.39468e-18
20.7344 -0.510145 -4.39468e-18
20.8219 -0.510145 -4.39468e-18
20.9115 -0.510145 -4.39468e-18
21.0034 -0.510145 -4.39468e-18
21.0979 -0.510145 -4.39468e-18
21.1952 -0.510145 -4.39468e-18
21.2959 -0.510145 -4.39468e-18
21.4004 -0.510145 -4.39468e-18
21.5093 -0.510145 -4.39468e-18
21.6237 -0.510145 -4.39468e-18
21.7448 -0.510145 -4.39468e-18
21.8747 -0.510145 -4.39468e-18
22.0165 -0.510145 -4.39468e-18
22.1768 -0.510145 -4.39468e-18
22.3723 -0.510145 -4.39468e-18


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda2.0Nc1Quantum/SigmaATwoLoop.txt <==
-22.3723 -0.354206 0.00140712
-22.1768 -0.35456 0.000374794
-22.0165 -0.354465 0.000768775
-21.8747 -0.354612 0.000199607
-21.7448 -0.354556 0.000507737
-21.6237 -0.354649 6.92765e-05
-21.5093 -0.354612 0.000326019
-21.4004 -0.35468 -4.99305e-05
-21.2959 -0.354654 0.000167014
-21.1952 -0.354709 -0.00017839
-21.0979 -0.354695 -3.41323e-06
-21.0034 -0.354751 -0.000349536
-20.9115 -0.354766 -0.000241917
-20.8219 -0.354868 -0.000640307
-20.7344 -0.35499 -0.000635986
-20.6487 -0.355251 -0.001067
-20.5648 -0.355572 -0.000980287
-20.4825 -0.355951 -0.00107355
-20.4016 -0.356175 -0.000537284
-20.3222 -0.356208 -0.000358623
-20.244 -0.356072 -5.90023e-05
-20.1669 -0.356035 -0.000379484
-20.091 -0.356117 -0.000282973
-20.0162 -0.356206 -0.000312001
-19.9423 -0.356145 -2.37552e-05
-19.8694 -0.356117 -0.000270336
-19.7974 -0.356174 -0.000155005
-19.7262 -0.356218 -0.000205663
-19.6558 -0.356164 -2.16191e-05
-19.5862 -0.356188 -0.000252571
-19.5173 -0.356233 -5.90878e-05
-19.4491 -0.356221 -0.000148853
-19.3816 -0.356208 -5.67558e-05
-19.3147 -0.356262 -0.000193915
-19.2484 -0.35625 6.50381e-06
-19.1828 -0.356249 -0.000174279
-19.1177 -0.356283 -3.4016e-05
-19.0531 -0.356287 -0.000124931
-18.9891 -0.356278 -2.28416e-05
-18.9255 -0.356318 -0.000151054
-18.8625 -0.35631 1.58326e-05
-18.8 -0.356319 -0.000147358
-18.7379 -0.356344 -1.52431e-06
-18.6762 -0.356343 -0.000110845
-18.615 -0.356352 -1.16927e-05
-18.5542 -0.356378 -0.000111714
-18.4938 -0.356368 1.35224e-05
-18.4338 -0.356394 -0.000125631
-18.3742 -0.356401 2.34775e-05
-18.3149 -0.356406 -0.000111508
-18.256 -0.356426 9.43688e-06
-18.1975 -0.356432 -9.16065e-05
-18.1393 -0.35644 6.80946e-06
-18.0815 -0.356462 -9.28866e-05
-18.0239 -0.356459 2.18105e-05
-17.9667 -0.356481 -0.000101185
-17.9098 -0.356487 3.05102e-05
-17.8532 -0.356497 -9.56593e-05
-17.7969 -0.356514 2.43334e-05
-17.7408 -0.356519 -8.16612e-05
-17.6851 -0.356533 1.80613e-05
-17.6296 -0.356547 -7.55471e-05
-17.5744 -0.356552 2.27671e-05
-17.5195 -0.356573 -7.94397e-05
-17.4648 -0.356575 3.22679e-05
-17.4104 -0.356593 -8.23819e-05
-17.3562 -0.356603 3.565e-05
-17.3022 -0.356613 -7.73423e-05
-17.2485 -0.356629 3.17057e-05
-17.195 -0.356637 -6.8445e-05
-17.1418 -0.356651 2.78058e-05
-17.0887 -0.356664 -6.34103e-05
-17.0359 -0.356672 2.95743e-05
-16.9833 -0.356691 -6.42773e-05
-16.9309 -0.356696 3.53797e-05
-16.8787 -0.356715 -6.66835e-05
-16.8268 -0.356723 3.97832e-05
-16.775 -0.356737 -6.57526e-05
-16.7234 -0.35675 3.97685e-05
-16.672 -0.356761 -6.08695e-05
-16.6208 -0.356776 3.70033e-05
-16.5697 -0.356787 -5.52409e-05
-16.5189 -0.3568 3.52577e-05
-16.4682 -0.356814 -5.21776e-05
-16.4177 -0.356825 3.66617e-05
-16.3674 -0.356842 -5.22476e-05
-16.3172 -0.35685 4.02969e-05
-16.2672 -0.356869 -5.34121e-05
-16.2174 -0.356878 4.36063e-05
-16.1677 -0.356894 -5.31957e-05
-16.1182 -0.356907 4.47311e-05
-16.0689 -0.35692 -5.06595e-05
-16.0197 -0.356935 4.37555e-05
-15.9706 -0.356947 -4.67649e-05
-15.9217 -0.356963 4.22441e-05
-15.873 -0.356976 -4.32972e-05
-15.8243 -0.35699 4.18516e-05
-15.7759 -0.357006 -4.14737e-05
-15.7276 -0.357017 4.31931e-05
-15.6794 -0.357035 -4.12498e-05
-15.6313 -0.357046 4.56516e-05
-15.5834 -0.357064 -4.15924e-05
-15.5356 -0.357076 4.80068e-05
-15.488 -0.357093 -4.13081e-05
-15.4404 -0.357107 4.92942e-05
-15.393 -0.357122 -3.97852e-05
-15.3458 -0.357138 4.93253e-05
-15.2986 -0.357152 -3.72376e-05
-15.2516 -0.357169 4.86518e-05
-15.2047 -0.357183 -3.44308e-05
-15.1579 -0.3572 4.81263e-05
-15.1112 -0.357215 -3.21645e-05
-15.0647 -0.357231 4.83927e-05
-15.0182 -0.357248 -3.08442e-05
-14.9719 -0.357262 4.95908e-05
-14.9257 -0.357281 -3.03429e-05
-14.8796 -0.357295 5.1375e-05
-14.8336 -0.357314 -3.01559e-05
-14.7877 -0.357328 5.31673e-05
-14.7419 -0.357347 -2.97069e-05
-14.6962 -0.357362 5.44714e-05
-14.6506 -0.35738 -2.8628e-05
-14.6052 -0.357397 5.5087e-05
-14.5598 -0.357414 -2.68902e-05
-14.5145 -0.357432 5.51502e-05
-14.4693 -0.357449 -2.47596e-05
-14.4243 -0.357467 5.50201e-05
-14.3793 -0.357484 -2.26346e-05
-14.3344 -0.357503 5.5092e-05
-14.2896 -0.357521 -2.0859e-05
-14.2449 -0.357539 5.56302e-05
-14.2003 -0.357558 -1.95913e-05
-14.1558 -0.357575 5.66844e-05
-14.1113 -0.357596 -1.87713e-05
-14.067 -0.357613 5.81044e-05
-14.0227 -0.357634 -1.81765e-05
-13.9786 -0.357651 5.96278e-05
-13.9345 -0.357672 -1.75289e-05
-13.8905 -0.35769 6.09935e-05
-13.8466 -0.357711 -1.66031e-05
-13.8028 -0.35773 6.20348e-05
-13.759 -0.357751 -1.52971e-05
-13.7153 -0.357771 6.27232e-05
-13.6718 -0.357791 -1.36481e-05
-13.6283 -0.357812 6.3158e-05
-13.5848 -0.357832 -1.17995e-05
-13.5415 -0.357854 6.35154e-05
-13.4982 -0.357874 -9.93827e-06
-13.455 -0.357896 6.39813e-05
-13.4119 -0.357918 -8.2294e-06
-13.3689 -0.357939 6.46927e-05
-13.3259 -0.357961 -6.76789e-06
-13.283 -0.357983 6.57028e-05
-13.2402 -0.358006 -5.55976e-06
-13.1974 -0.358027 6.69782e-05
-13.1547 -0.358051 -4.53226e-06
-13.1121 -0.358073 6.842e-05
-13.0696 -0.358097 -3.56507e-06
-13.0271 -0.358119 6.99017e-05
-12.9847 -0.358144 -2.52978e-06
-12.9424 -0.358167 7.13075e-05
-12.9001 -0.358191 -1.32528e-06
-12.8579 -0.358215 7.25621e-05
-12.8158 -0.35824 9.96388e-08
-12.7737 -0.358264 7.36456e-05
-12.7317 -0.358289 1.74013e-06
-12.6898 -0.358314 7.45909e-05
-12.6479 -0.358339 3.54432e-06
-12.6061 -0.358365 7.54698e-05
-12.5643 -0.358391 5.43257e-06
-12.5226 -0.358417 7.63703e-05
-12.481 -0.358443 7.32049e-06
-12.4394 -0.35847 7.73741e-05
-12.3979 -0.358497 9.1396e-06
-12.3565 -0.358524 7.85393e-05
-12.3151 -0.358552 1.08514e-05
-12.2738 -0.358579 7.98905e-05
-12.2325 -0.358607 1.24523e-05
-12.1913 -0.358635 8.14178e-05
-12.1501 -0.358664 1.39707e-05
-12.109 -0.358692 8.3084e-05
-12.068 -0.358722 1.54574e-05
-12.027 -0.35875 8.48359e-05
-11.986 -0.358781 1.69724e-05
-11.9452 -0.35881 8.66174e-05
-11.9043 -0.358841 1.85725e-05
-11.8636 -0.358871 8.83818e-05
-11.8228 -0.358903 2.03005e-05
-11.7822 -0.358933 9.01e-05
-11.7415 -0.358965 2.21796e-05
-11.701 -0.358997 9.17643e-05
-11.6605 -0.359029 2.42111e-05
-11.62 -0.359062 9.33878e-05
-11.5796 -0.359095 2.63779e-05
-11.5392 -0.359128 9.5e-05
-11.4989 -0.359161 2.86498e-05
-11.4587 -0.359196 9.66399e-05
-11.4184 -0.35923 3.09911e-05
-11.3783 -0.359265 9.83487e-05
-11.3381 -0.3593 3.33675e-05
-11.2981 -0.359335 0.000100163
-11.2581 -0.359371 3.57524e-05
-11.2181 -0.359407 0.00010211
-11.1781 -0.359444 3.81311e-05
-11.1383 -0.359481 0.000104204
-11.0984 -0.359519 4.05019e-05
-11.0586 -0.359556 0.000106446
-11.0189 -0.359595 4.28758e-05
-10.9792 -0.359633 0.000108827
-10.9395 -0.359673 4.52734e-05
-10.8999 -0.359712 0.00011133
-10.8603 -0.359753 4.7722e-05
-10.8208 -0.359793 0.000113934
-10.7813 -0.359835 5.02509e-05
-10.7418 -0.359875 0.000116617
-10.7024 -0.359918 5.28876e-05
-10.6631 -0.35996 0.000119362
-10.6238 -0.360004 5.5655e-05
-10.5845 -0.360047 0.000122158
-10.5452 -0.360091 5.85692e-05
-10.506 -0.360135 0.000125003
-10.4669 -0.360181 6.16388e-05
-10.4278 -0.360226 0.000127901
-10.3887 -0.360272 6.4865e-05
-10.3496 -0.360319 0.000130864
-10.3106 -0.360367 6.82436e-05
-10.2717 -0.360415 0.000133909
-10.2328 -0.360463 7.1766e-05
-10.1939 -0.360512 0.000137058
-10.155 -0.360562 7.54219e-05
-10.1162 -0.360612 0.000140333
-10.0774 -0.360663 7.92017e-05
-10.0387 -0.360715 0.000143756
-10 -0.360767 8.30979e-05
-9.96134 -0.36082 0.000147346
-9.92271 -0.360874 8.71068e-05
-9.88412 -0.360928 0.000151118
-9.84557 -0.360984 9.12293e-05
-9.80704 -0.361039 0.000155084
-9.76856 -0.361096 9.54713e-05
-9.73011 -0.361153 0.000159253
-9.69169 -0.361211 9.98434e-05
-9.65331 -0.36127 0.000163629
-9.61496 -0.36133 0.00010436
-9.57664 -0.36139 0.000168212
-9.53836 -0.361452 0.00010904
-9.50011 -0.361513 0.000173005
-9.46189 -0.361576 0.000113902
-9.42371 -0.36164 0.000178006
-9.38556 -0.361705 0.000118967
-9.34744 -0.36177 0.000183217
-9.30935 -0.361837 0.000124256
-9.2713 -0.361904 0.00018864
-9.23327 -0.361973 0.000129789
-9.19528 -0.362041 0.000194281
-9.15732 -0.362112 0.000135585
-9.11939 -0.362183 0.000200148
-9.08149 -0.362256 0.00014166
-9.04362 -0.362329 0.000206252
-9.00578 -0.362404 0.000148031
-8.96797 -0.362479 0.00021261
-8.93019 -0.362556 0.000154711
-8.89244 -0.362634 0.00021924
-8.85471 -0.362713 0.000161714
-8.81702 -0.362793 0.000226162
-8.77936 -0.362874 0.000169053
-8.74172 -0.362957 0.000233401
-8.70412 -0.363041 0.000176741
-8.66654 -0.363126 0.000240981
-8.62899 -0.363213 0.000184791
-8.59146 -0.363301 0.000248931
-8.55397 -0.36339 0.000193221
-8.5165 -0.363481 0.000257279
-8.47906 -0.363573 0.000202047
-8.44165 -0.363666 0.000266054
-8.40426 -0.363761 0.00021129
-8.3669 -0.363858 0.000275285
-8.32956 -0.363956 0.000220974
-8.29226 -0.364056 0.000285004
-8.25497 -0.364157 0.000231126
-8.21772 -0.36426 0.000295242
-8.18049 -0.364365 0.000241776
-8.14328 -0.364472 0.000306031
-8.1061 -0.364581 0.000252959
-8.06895 -0.36469 0.000317407
-8.03182 -0.364803 0.000264712
-7.99471 -0.364917 0.000329403
-7.95763 -0.365033 0.000277077
-7.92058 -0.365151 0.000342059
-7.88355 -0.365271 0.000290099
-7.84654 -0.365393 0.000355414
-7.80955 -0.365518 0.000303829
-7.77259 -0.365644 0.000369514
-7.73566 -0.365774 0.000318318
-7.69874 -0.365905 0.000384407
-7.66185 -0.366039 0.000333624
-7.62498 -0.366174 0.000400144
-7.58814 -0.366314 0.000349809
-7.55132 -0.366455 0.000416785
-7.51452 -0.366599 0.000366939
-7.47774 -0.366745 0.000434393
-7.44099 -0.366895 0.000385086
-7.40425 -0.367047 0.000453038
-7.36754 -0.367203 0.000404326
-7.33085 -0.367361 0.000472798
-7.29418 -0.367523 0.000424742
-7.25754 -0.367688 0.000493757
-7.22091 -0.367856 0.000446425
-7.18431 -0.368027 0.000516011
-7.14772 -0.368202 0.000469472
-7.11116 -0.368381 0.000539661
-7.07462 -0.368563 0.00049399
-7.0381 -0.368749 0.000564823
-7.00159 -0.368939 0.000520095
-6.96511 -0.369133 0.000591619
-6.92865 -0.369331 0.000547916
-6.89221 -0.369534 0.000620188
-6.85579 -0.36974 0.000577593
-6.81938 -0.369952 0.000650682
-6.783 -0.370168 0.000609281
-6.74664 -0.370389 0.000683266
-6.71029 -0.370614 0.000643151
-6.67397 -0.370845 0.000718124
-6.63766 -0.371081 0.000679394
-6.60137 -0.371323 0.00075546
-6.5651 -0.37157 0.000718218
-6.52885 -0.371823 0.000795498
-6.49262 -0.372082 0.000759859
-6.4564 -0.372348 0.000838487
-6.42021 -0.372619 0.000804575
-6.38403 -0.372898 0.000884703
-6.34786 -0.373183 0.000852657
-6.31172 -0.373475 0.000934456
-6.27559 -0.373775 0.000904428
-6.23949 -0.374082 0.000988088
-6.20339 -0.374397 0.000960252
-6.16732 -0.37472 0.00104598
-6.13126 -0.375053 0.00102054
-6.09522 -0.375393 0.00110858
-6.05919 -0.375743 0.00108574
-6.02319 -0.376101 0.00117635
-5.9872 -0.376471 0.00115637
-5.95122 -0.376849 0.00124985
-5.91526 -0.377239 0.00123301
-5.87932 -0.37764 0.00132969
-5.84339 -0.378052 0.00131632
-5.80748 -0.378476 0.00141657
-5.77158 -0.378912 0.00140706
-5.7357 -0.379361 0.00151129
-5.69984 -0.379824 0.00150606
-5.66399 -0.3803 0.00161476
-5.62815 -0.380792 0.0016143
-5.59233 -0.381298 0.00172801
-5.55653 -0.381821 0.00173289
-5.52074 -0.382359 0.00185223
-5.48497 -0.382916 0.00186311
-5.4492 -0.38349 0.00198879
-5.41346 -0.384083 0.00200643
-5.37773 -0.384696 0.00213927
-5.34201 -0.38533 0.00216455
-5.30631 -0.385985 0.00230552
-5.27062 -0.386664 0.00233947
-5.23494 -0.387366 0.00248966
-5.19928 -0.388094 0.00253349
-5.16363 -0.388848 0.0026942
-5.128 -0.38963 0.00274933
-5.09237 -0.390441 0.00292209
-5.05677 -0.391283 0.00299017
-5.02117 -0.392158 0.00317678
-4.98559 -0.393067 0.0032598
-4.95002 -0.394011 0.00346241
-4.91446 -0.394995 0.00356271
-4.87892 -0.396018 0.00378389
-4.84339 -0.397085 0.0039043
-4.80787 -0.398197 0.00414713
-4.77237 -0.399357 0.00429106
-4.73687 -0.400568 0.00455927
-4.70139 -0.401833 0.00473084
-4.66592 -0.403157 0.005029
-4.63046 -0.404541 0.00523326
-4.59502 -0.405992 0.00556695
-4.55958 -0.407513 0.00581013
-4.52416 -0.409109 0.00618628
-4.48875 -0.410785 0.00647614
-4.45335 -0.412547 0.00690341
-4.41797 -0.414402 0.00724965
-4.38259 -0.416356 0.00773896
-4.34722 -0.418417 0.00815392
-4.31187 -0.420595 0.00871919
-4.27653 -0.422896 0.00921865
-4.24119 -0.425334 0.00987784
-4.20587 -0.427917 0.0104823
-4.17056 -0.430661 0.0112589
-4.13526 -0.433577 0.0119953
-4.09997 -0.436683 0.0129204
-4.06469 -0.439996 0.0138248
-4.02942 -0.443536 0.0149401
-3.99416 -0.447326 0.0160614
-3.95891 -0.45139 0.0174245
-3.92367 -0.455758 0.0188302
-3.88844 -0.460461 0.020521
-3.85322 -0.465538 0.0223067
-3.81801 -0.47103 0.0244399
-3.7828 -0.476987 0.0267438
-3.74761 -0.483464 0.0294872
-3.71243 -0.490526 0.0325145
-3.67726 -0.498247 0.0361213
-3.64209 -0.506714 0.0401871
-3.60694 -0.516027 0.0450521
-3.57179 -0.526302 0.0506562
-3.53665 -0.53767 0.0574189
-3.50152 -0.550285 0.0653878
-3.4664 -0.564314 0.0751287
-3.43129 -0.579945 0.0868919
-3.39619 -0.597361 0.101525
-3.36109 -0.616728 0.119677
-3.32601 -0.638125 0.142758
-3.29093 -0.66144 0.172217
-3.25586 -0.686115 0.210575
-3.2208 -0.710698 0.260764
-3.18574 -0.731932 0.327048
-3.1507 -0.743217 0.413678
-3.11566 -0.732385 0.523585
-3.08063 -0.680498 0.651729
-3.0456 -0.567438 0.776211
-3.01059 -0.391793 0.854265
-2.97558 -0.191314 0.847572
-2.94058 -0.0239801 0.759771
-2.90558 0.0790021 0.633221
-2.87059 0.123921 0.507648
-2.83561 0.131422 0.401809
-2.80064 0.119262 0.31856
-2.76567 0.0984621 0.254941
-2.73071 0.0749352 0.206354
-2.69576 0.0515673 0.169159
-2.66081 0.0296524 0.140186
-2.62587 0.00967095 0.117476
-2.59094 -0.00827911 0.0992532
-2.55601 -0.0242819 0.0846002
-2.52109 -0.0384895 0.0724847
-2.48617 -0.051077 0.0625176
-2.45126 -0.0622139 0.0540387
-2.41636 -0.0720566 0.0469241
-2.38146 -0.0807431 0.040704
-2.34657 -0.0883935 0.0353931
-2.31168 -0.0951108 0.0306228
-2.2768 -0.100982 0.0264829
-2.24192 -0.106081 0.0226611
-2.20705 -0.110469 0.0192896
-2.17219 -0.114198 0.0160878
-2.13733 -0.117307 0.0132124
-2.10247 -0.119831 0.0104011
-2.06762 -0.121794 0.00782416
-2.03278 -0.123215 0.00522939
-1.99794 -0.124105 0.0027939
-1.9631 -0.12447 0.000269581
-1.92827 -0.124308 -0.00216462
-1.89345 -0.123613 -0.00475738
-1.85862 -0.12237 -0.00733265
-1.82381 -0.12056 -0.0101446
-1.78899 -0.118153 -0.0130254
-1.75419 -0.115115 -0.0162411
-1.71938 -0.1114 -0.0196401
-1.68458 -0.106955 -0.0235095
-1.64979 -0.101712 -0.0277262
-1.61499 -0.095593 -0.0326152
-1.58021 -0.0885027 -0.0381031
-1.54542 -0.0803335 -0.0445822
-1.51064 -0.0709558 -0.0520694
-1.47586 -0.0602277 -0.0610801
-1.44109 -0.0479877 -0.0718012
-1.40632 -0.0340731 -0.0849839
-1.37155 -0.0183299 -0.101146
-1.33679 -0.000666572 -0.121508
-1.30203 0.0188682 -0.147248
-1.26727 0.0398952 -0.180514
-1.23251 0.0613629 -0.223736
-1.19776 0.0808602 -0.280595
-1.16301 0.0934126 -0.354934
-1.12827 0.0896134 -0.450236
-1.09352 0.053974 -0.564695
-1.05878 -0.032651 -0.684044
-1.02405 -0.179245 -0.774083
-0.989309 -0.363334 -0.794611
-0.954576 -0.533729 -0.734745
-0.919844 -0.650253 -0.625428
-0.885115 -0.70898 -0.506709
-0.850388 -0.726756 -0.402264
-0.815663 -0.721498 -0.318457
-0.78094 -0.705329 -0.253905
-0.746219 -0.685056 -0.204525
-0.711499 -0.664135 -0.166783
-0.676781 -0.644176 -0.137474
-0.642065 -0.625846 -0.11459
-0.60735 -0.609339 -0.096302
-0.572637 -0.594635 -0.0816572
-0.537925 -0.581612 -0.0695956
-0.503214 -0.570119 -0.0597109
-0.468504 -0.56 -0.0513299
-0.433796 -0.551109 -0.0443214
-0.399089 -0.543314 -0.0382095
-0.364382 -0.536501 -0.0330062
-0.329676 -0.530569 -0.02834
-0.294972 -0.525436 -0.0243001
-0.260267 -0.521029 -0.0205729
-0.225564 -0.51729 -0.0172906
-0.190861 -0.514168 -0.0141726
-0.156158 -0.511624 -0.0113758
-0.121456 -0.509625 -0.00863827
-0.0867541 -0.508147 -0.00613114
-0.0520524 -0.507171 -0.00360256
-0.0173508 -0.506686 -0.00123096
0.0173508 -0.506686 0.00123096
0.0520524 -0.507171 0.00360256
0.0867541 -0.508147 0.00613114
0.121456 -0.509625 0.00863827
0.156158 -0.511624 0.0113758
0.190861 -0.514168 0.0141726
0.225564 -0.51729 0.0172906
0.260267 -0.521029 0.0205729
0.294972 -0.525436 0.0243001
0.329676 -0.530569 0.02834
0.364382 -0.536501 0.0330062
0.399089 -0.543314 0.0382095
0.433796 -0.551109 0.0443214
0.468504 -0.56 0.0513299
0.503214 -0.570119 0.0597109
0.537925 -0.581612 0.0695956
0.572637 -0.594635 0.0816572
0.60735 -0.609339 0.096302
0.642065 -0.625846 0.11459
0.676781 -0.644176 0.137474
0.711499 -0.664135 0.166783
0.746219 -0.685056 0.204525
0.78094 -0.705329 0.253905
0.815663 -0.721498 0.318457
0.850388 -0.726756 0.402264
0.885115 -0.70898 0.506709
0.919844 -0.650253 0.625428
0.954576 -0.533729 0.734745
0.989309 -0.363334 0.794611
1.02405 -0.179245 0.774083
1.05878 -0.032651 0.684044
1.09352 0.053974 0.564695
1.12827 0.0896134 0.450236
1.16301 0.0934126 0.354934
1.19776 0.0808602 0.280595
1.23251 0.0613629 0.223736
1.26727 0.0398952 0.180514
1.30203 0.0188682 0.147248
1.33679 -0.000666572 0.121508
1.37155 -0.0183299 0.101146
1.40632 -0.0340731 0.0849839
1.44109 -0.0479877 0.0718012
1.47586 -0.0602277 0.0610801
1.51064 -0.0709558 0.0520694
1.54542 -0.0803335 0.0445822
1.58021 -0.0885027 0.0381031
1.61499 -0.095593 0.0326152
1.64979 -0.101712 0.0277262
1.68458 -0.106955 0.0235095
1.71938 -0.1114 0.0196401
1.75419 -0.115115 0.0162411
1.78899 -0.118153 0.0130254
1.82381 -0.12056 0.0101446
1.85862 -0.12237 0.00733265
1.89345 -0.123613 0.00475738
1.92827 -0.124308 0.00216462
1.9631 -0.12447 -0.000269581
1.99794 -0.124105 -0.0027939
2.03278 -0.123215 -0.00522939
2.06762 -0.121794 -0.00782416
2.10247 -0.119831 -0.0104011
2.13733 -0.117307 -0.0132124
2.17219 -0.114198 -0.0160878
2.20705 -0.110469 -0.0192896
2.24192 -0.106081 -0.0226611
2.2768 -0.100982 -0.0264829
2.31168 -0.0951108 -0.0306228
2.34657 -0.0883935 -0.0353931
2.38146 -0.0807431 -0.040704
2.41636 -0.0720566 -0.0469241
2.45126 -0.0622139 -0.0540387
2.48617 -0.051077 -0.0625176
2.52109 -0.0384895 -0.0724847
2.55601 -0.0242819 -0.0846002
2.59094 -0.00827911 -0.0992532
2.62587 0.00967095 -0.117476
2.66081 0.0296524 -0.140186
2.69576 0.0515673 -0.169159
2.73071 0.0749352 -0.206354
2.76567 0.0984621 -0.254941
2.80064 0.119262 -0.31856
2.83561 0.131422 -0.401809
2.87059 0.123921 -0.507648
2.90558 0.0790021 -0.633221
2.94058 -0.0239801 -0.759771
2.97558 -0.191314 -0.847572
3.01059 -0.391793 -0.854265
3.0456 -0.567438 -0.776211
3.08063 -0.680498 -0.651729
3.11566 -0.732385 -0.523585
3.1507 -0.743217 -0.413678
3.18574 -0.731932 -0.327048
3.2208 -0.710698 -0.260764
3.25586 -0.686115 -0.210575
3.29093 -0.66144 -0.172217
3.32601 -0.638125 -0.142758
3.36109 -0.616728 -0.119677
3.39619 -0.597361 -0.101525
3.43129 -0.579945 -0.0868919
3.4664 -0.564314 -0.0751287
3.50152 -0.550285 -0.0653878
3.53665 -0.53767 -0.0574189
3.57179 -0.526302 -0.0506562
3.60694 -0.516027 -0.0450521
3.64209 -0.506714 -0.0401871
3.67726 -0.498247 -0.0361213
3.71243 -0.490526 -0.0325145
3.74761 -0.483464 -0.0294872
3.7828 -0.476987 -0.0267438
3.81801 -0.47103 -0.0244399
3.85322 -0.465538 -0.0223067
3.88844 -0.460461 -0.020521
3.92367 -0.455758 -0.0188302
3.95891 -0.45139 -0.0174245
3.99416 -0.447326 -0.0160614
4.02942 -0.443536 -0.0149401
4.06469 -0.439996 -0.0138248
4.09997 -0.436683 -0.0129204
4.13526 -0.433577 -0.0119953
4.17056 -0.430661 -0.0112589
4.20587 -0.427917 -0.0104823
4.24119 -0.425334 -0.00987784
4.27653 -0.422896 -0.00921865
4.31187 -0.420595 -0.00871919
4.34722 -0.418417 -0.00815392
4.38259 -0.416356 -0.00773896
4.41797 -0.414402 -0.00724965
4.45335 -0.412547 -0.00690341
4.48875 -0.410785 -0.00647614
4.52416 -0.409109 -0.00618628
4.55958 -0.407513 -0.00581013
4.59502 -0.405992 -0.00556695
4.63046 -0.404541 -0.00523326
4.66592 -0.403157 -0.005029
4.70139 -0.401833 -0.00473084
4.73687 -0.400568 -0.00455927
4.77237 -0.399357 -0.00429106
4.80787 -0.398197 -0.00414713
4.84339 -0.397085 -0.0039043
4.87892 -0.396018 -0.00378389
4.91446 -0.394995 -0.00356271
4.95002 -0.394011 -0.00346241
4.98559 -0.393067 -0.0032598
5.02117 -0.392158 -0.00317678
5.05677 -0.391283 -0.00299017
5.09237 -0.390441 -0.00292209
5.128 -0.38963 -0.00274933
5.16363 -0.388848 -0.0026942
5.19928 -0.388094 -0.00253349
5.23494 -0.387366 -0.00248966
5.27062 -0.386664 -0.00233947
5.30631 -0.385985 -0.00230552
5.34201 -0.38533 -0.00216455
5.37773 -0.384696 -0.00213927
5.41346 -0.384083 -0.00200643
5.4492 -0.38349 -0.00198879
5.48497 -0.382916 -0.00186311
5.52074 -0.382359 -0.00185223
5.55653 -0.381821 -0.00173289
5.59233 -0.381298 -0.00172801
5.62815 -0.380792 -0.0016143
5.66399 -0.3803 -0.00161476
5.69984 -0.379824 -0.00150606
5.7357 -0.379361 -0.00151129
5.77158 -0.378912 -0.00140706
5.80748 -0.378476 -0.00141657
5.84339 -0.378052 -0.00131632
5.87932 -0.37764 -0.00132969
5.91526 -0.377239 -0.00123301
5.95122 -0.376849 -0.00124985
5.9872 -0.376471 -0.00115637
6.02319 -0.376101 -0.00117635
6.05919 -0.375743 -0.00108574
6.09522 -0.375393 -0.00110858
6.13126 -0.375053 -0.00102054
6.16732 -0.37472 -0.00104598
6.20339 -0.374397 -0.000960252
6.23949 -0.374082 -0.000988088
6.27559 -0.373775 -0.000904428
6.31172 -0.373475 -0.000934456
6.34786 -0.373183 -0.000852657
6.38403 -0.372898 -0.000884703
6.42021 -0.372619 -0.000804575
6.4564 -0.372348 -0.000838487
6.49262 -0.372082 -0.000759859
6.52885 -0.371823 -0.000795498
6.5651 -0.37157 -0.000718218
6.60137 -0.371323 -0.00075546
6.63766 -0.371081 -0.000679394
6.67397 -0.370845 -0.000718124
6.71029 -0.370614 -0.000643151
6.74664 -0.370389 -0.000683266
6.783 -0.370168 -0.000609281
6.81938 -0.369952 -0.000650682
6.85579 -0.36974 -0.000577593
6.89221 -0.369534 -0.000620188
6.92865 -0.369331 -0.000547916
6.96511 -0.369133 -0.000591619
7.00159 -0.368939 -0.000520095
7.0381 -0.368749 -0.000564823
7.07462 -0.368563 -0.00049399
7.11116 -0.368381 -0.000539661
7.14772 -0.368202 -0.000469472
7.18431 -0.368027 -0.000516011
7.22091 -0.367856 -0.000446425
7.25754 -0.367688 -0.000493757
7.29418 -0.367523 -0.000424742
7.33085 -0.367361 -0.000472798
7.36754 -0.367203 -0.000404326
7.40425 -0.367047 -0.000453038
7.44099 -0.366895 -0.000385086
7.47774 -0.366745 -0.000434393
7.51452 -0.366599 -0.000366939
7.55132 -0.366455 -0.000416785
7.58814 -0.366314 -0.000349809
7.62498 -0.366174 -0.000400144
7.66185 -0.366039 -0.000333624
7.69874 -0.365905 -0.000384407
7.73566 -0.365774 -0.000318318
7.77259 -0.365644 -0.000369514
7.80955 -0.365518 -0.000303829
7.84654 -0.365393 -0.000355414
7.88355 -0.365271 -0.000290099
7.92058 -0.365151 -0.000342059
7.95763 -0.365033 -0.000277077
7.99471 -0.364917 -0.000329403
8.03182 -0.364803 -0.000264712
8.06895 -0.36469 -0.000317407
8.1061 -0.364581 -0.000252959
8.14328 -0.364472 -0.000306031
8.18049 -0.364365 -0.000241776
8.21772 -0.36426 -0.000295242
8.25497 -0.364157 -0.000231126
8.29226 -0.364056 -0.000285004
8.32956 -0.363956 -0.000220974
8.3669 -0.363858 -0.000275285
8.40426 -0.363761 -0.00021129
8.44165 -0.363666 -0.000266054
8.47906 -0.363573 -0.000202047
8.5165 -0.363481 -0.000257279
8.55397 -0.36339 -0.000193221
8.59146 -0.363301 -0.000248931
8.62899 -0.363213 -0.000184791
8.66654 -0.363126 -0.000240981
8.70412 -0.363041 -0.000176741
8.74172 -0.362957 -0.000233401
8.77936 -0.362874 -0.000169053
8.81702 -0.362793 -0.000226162
8.85471 -0.362713 -0.000161714
8.89244 -0.362634 -0.00021924
8.93019 -0.362556 -0.000154711
8.96797 -0.362479 -0.00021261
9.00578 -0.362404 -0.000148031
9.04362 -0.362329 -0.000206252
9.08149 -0.362256 -0.00014166
9.11939 -0.362183 -0.000200148
9.15732 -0.362112 -0.000135585
9.19528 -0.362041 -0.000194281
9.23327 -0.361973 -0.000129789
9.2713 -0.361904 -0.00018864
9.30935 -0.361837 -0.000124256
9.34744 -0.36177 -0.000183217
9.38556 -0.361705 -0.000118967
9.42371 -0.36164 -0.000178006
9.46189 -0.361576 -0.000113902
9.50011 -0.361513 -0.000173005
9.53836 -0.361452 -0.00010904
9.57664 -0.36139 -0.000168212
9.61496 -0.36133 -0.00010436
9.65331 -0.36127 -0.000163629
9.69169 -0.361211 -9.98434e-05
9.73011 -0.361153 -0.000159253
9.76856 -0.361096 -9.54713e-05
9.80704 -0.361039 -0.000155084
9.84557 -0.360984 -9.12293e-05
9.88412 -0.360928 -0.000151118
9.92271 -0.360874 -8.71068e-05
9.96134 -0.36082 -0.000147346
10 -0.360767 -8.30979e-05
10.0387 -0.360715 -0.000143756
10.0774 -0.360663 -7.92017e-05
10.1162 -0.360612 -0.000140333
10.155 -0.360562 -7.54219e-05
10.1939 -0.360512 -0.000137058
10.2328 -0.360463 -7.1766e-05
10.2717 -0.360415 -0.000133909
10.3106 -0.360367 -6.82436e-05
10.3496 -0.360319 -0.000130864
10.3887 -0.360272 -6.4865e-05
10.4278 -0.360226 -0.000127901
10.4669 -0.360181 -6.16388e-05
10.506 -0.360135 -0.000125003
10.5452 -0.360091 -5.85692e-05
10.5845 -0.360047 -0.000122158
10.6238 -0.360004 -5.5655e-05
10.6631 -0.35996 -0.000119362
10.7024 -0.359918 -5.28876e-05
10.7418 -0.359875 -0.000116617
10.7813 -0.359835 -5.02509e-05
10.8208 -0.359793 -0.000113934
10.8603 -0.359753 -4.7722e-05
10.8999 -0.359712 -0.00011133
10.9395 -0.359673 -4.52734e-05
10.9792 -0.359633 -0.000108827
11.0189 -0.359595 -4.28758e-05
11.0586 -0.359556 -0.000106446
11.0984 -0.359519 -4.05019e-05
11.1383 -0.359481 -0.000104204
11.1781 -0.359444 -3.81311e-05
11.2181 -0.359407 -0.00010211
11.2581 -0.359371 -3.57524e-05
11.2981 -0.359335 -0.000100163
11.3381 -0.3593 -3.33675e-05
11.3783 -0.359265 -9.83487e-05
11.4184 -0.35923 -3.09911e-05
11.4587 -0.359196 -9.66399e-05
11.4989 -0.359161 -2.86498e-05
11.5392 -0.359128 -9.5e-05
11.5796 -0.359095 -2.63779e-05
11.62 -0.359062 -9.33878e-05
11.6605 -0.359029 -2.42111e-05
11.701 -0.358997 -9.17643e-05
11.7415 -0.358965 -2.21796e-05
11.7822 -0.358933 -9.01e-05
11.8228 -0.358903 -2.03005e-05
11.8636 -0.358871 -8.83818e-05
11.9043 -0.358841 -1.85725e-05
11.9452 -0.35881 -8.66174e-05
11.986 -0.358781 -1.69724e-05
12.027 -0.35875 -8.48359e-05
12.068 -0.358722 -1.54574e-05
12.109 -0.358692 -8.3084e-05
12.1501 -0.358664 -1.39707e-05
12.1913 -0.358635 -8.14178e-05
12.2325 -0.358607 -1.24523e-05
12.2738 -0.358579 -7.98905e-05
12.3151 -0.358552 -1.08514e-05
12.3565 -0.358524 -7.85393e-05
12.3979 -0.358497 -9.1396e-06
12.4394 -0.35847 -7.73741e-05
12.481 -0.358443 -7.32049e-06
12.5226 -0.358417 -7.63703e-05
12.5643 -0.358391 -5.43257e-06
12.6061 -0.358365 -7.54698e-05
12.6479 -0.358339 -3.54432e-06
12.6898 -0.358314 -7.45909e-05
12.7317 -0.358289 -1.74013e-06
12.7737 -0.358264 -7.36456e-05
12.8158 -0.35824 -9.96388e-08
12.8579 -0.358215 -7.25621e-05
12.9001 -0.358191 1.32528e-06
12.9424 -0.358167 -7.13075e-05
12.9847 -0.358144 2.52978e-06
13.0271 -0.358119 -6.99017e-05
13.0696 -0.358097 3.56507e-06
13.1121 -0.358073 -6.842e-05
13.1547 -0.358051 4.53226e-06
13.1974 -0.358027 -6.69782e-05
13.2402 -0.358006 5.55976e-06
13.283 -0.357983 -6.57028e-05
13.3259 -0.357961 6.76789e-06
13.3689 -0.357939 -6.46927e-05
13.4119 -0.357918 8.2294e-06
13.455 -0.357896 -6.39813e-05
13.4982 -0.357874 9.93827e-06
13.5415 -0.357854 -6.35154e-05
13.5848 -0.357832 1.17995e-05
13.6283 -0.357812 -6.3158e-05
13.6718 -0.357791 1.36481e-05
13.7153 -0.357771 -6.27232e-05
13.759 -0.357751 1.52971e-05
13.8028 -0.35773 -6.20348e-05
13.8466 -0.357711 1.66031e-05
13.8905 -0.35769 -6.09935e-05
13.9345 -0.357672 1.75289e-05
13.9786 -0.357651 -5.96278e-05
14.0227 -0.357634 1.81765e-05
14.067 -0.357613 -5.81044e-05
14.1113 -0.357596 1.87713e-05
14.1558 -0.357575 -5.66844e-05
14.2003 -0.357558 1.95913e-05
14.2449 -0.357539 -5.56302e-05
14.2896 -0.357521 2.0859e-05
14.3344 -0.357503 -5.5092e-05
14.3793 -0.357484 2.26346e-05
14.4243 -0.357467 -5.50201e-05
14.4693 -0.357449 2.47596e-05
14.5145 -0.357432 -5.51502e-05
14.5598 -0.357414 2.68902e-05
14.6052 -0.357397 -5.5087e-05
14.6506 -0.35738 2.8628e-05
14.6962 -0.357362 -5.44714e-05
14.7419 -0.357347 2.97069e-05
14.7877 -0.357328 -5.31673e-05
14.8336 -0.357314 3.01559e-05
14.8796 -0.357295 -5.1375e-05
14.9257 -0.357281 3.03429e-05
14.9719 -0.357262 -4.95908e-05
15.0182 -0.357248 3.08442e-05
15.0647 -0.357231 -4.83927e-05
15.1112 -0.357215 3.21645e-05
15.1579 -0.3572 -4.81263e-05
15.2047 -0.357183 3.44308e-05
15.2516 -0.357169 -4.86518e-05
15.2986 -0.357152 3.72376e-05
15.3458 -0.357138 -4.93253e-05
15.393 -0.357122 3.97852e-05
15.4404 -0.357107 -4.92942e-05
15.488 -0.357093 4.13081e-05
15.5356 -0.357076 -4.80068e-05
15.5834 -0.357064 4.15924e-05
15.6313 -0.357046 -4.56516e-05
15.6794 -0.357035 4.12498e-05
15.7276 -0.357017 -4.31931e-05
15.7759 -0.357006 4.14737e-05
15.8243 -0.35699 -4.18516e-05
15.873 -0.356976 4.32972e-05
15.9217 -0.356963 -4.22441e-05
15.9706 -0.356947 4.67649e-05
16.0197 -0.356935 -4.37555e-05
16.0689 -0.35692 5.06595e-05
16.1182 -0.356907 -4.47311e-05
16.1677 -0.356894 5.31957e-05
16.2174 -0.356878 -4.36063e-05
16.2672 -0.356869 5.34121e-05
16.3172 -0.35685 -4.02969e-05
16.3674 -0.356842 5.22476e-05
16.4177 -0.356825 -3.66617e-05
16.4682 -0.356814 5.21776e-05
16.5189 -0.3568 -3.52577e-05
16.5697 -0.356787 5.52409e-05
16.6208 -0.356776 -3.70033e-05
16.672 -0.356761 6.08695e-05
16.7234 -0.35675 -3.97685e-05
16.775 -0.356737 6.57526e-05
16.8268 -0.356723 -3.97832e-05
16.8787 -0.356715 6.66835e-05
16.9309 -0.356696 -3.53797e-05
16.9833 -0.356691 6.42773e-05
17.0359 -0.356672 -2.95743e-05
17.0887 -0.356664 6.34103e-05
17.1418 -0.356651 -2.78058e-05
17.195 -0.356637 6.8445e-05
17.2485 -0.356629 -3.17057e-05
17.3022 -0.356613 7.73423e-05
17.3562 -0.356603 -3.565e-05
17.4104 -0.356593 8.23819e-05
17.4648 -0.356575 -3.22679e-05
17.5195 -0.356573 7.94397e-05
17.5744 -0.356552 -2.27671e-05
17.6296 -0.356547 7.55471e-05
17.6851 -0.356533 -1.80613e-05
17.7408 -0.356519 8.16612e-05
17.7969 -0.356514 -2.43334e-05
17.8532 -0.356497 9.56593e-05
17.9098 -0.356487 -3.05102e-05
17.9667 -0.356481 0.000101185
18.0239 -0.356459 -2.18105e-05
18.0815 -0.356462 9.28866e-05
18.1393 -0.35644 -6.80946e-06
18.1975 -0.356432 9.16065e-05
18.256 -0.356426 -9.43688e-06
18.3149 -0.356406 0.000111508
18.3742 -0.356401 -2.34775e-05
18.4338 -0.356394 0.000125631
18.4938 -0.356368 -1.35224e-05
18.5542 -0.356378 0.000111714
18.615 -0.356352 1.16927e-05
18.6762 -0.356343 0.000110845
18.7379 -0.356344 1.52431e-06
18.8 -0.356319 0.000147358
18.8625 -0.35631 -1.58326e-05
18.9255 -0.356318 0.000151054
18.9891 -0.356278 2.28416e-05
19.0531 -0.356287 0.000124931
19.1177 -0.356283 3.4016e-05
19.1828 -0.356249 0.000174279
19.2484 -0.35625 -6.50381e-06
19.3147 -0.356262 0.000193915
19.3816 -0.356208 5.67558e-05
19.4491 -0.356221 0.000148853
19.5173 -0.356233 5.90878e-05
19.5862 -0.356188 0.000252571
19.6558 -0.356164 2.16191e-05
19.7262 -0.356218 0.000205663
19.7974 -0.356174 0.000155005
19.8694 -0.356117 0.000270336
19.9423 -0.356145 2.37552e-05
20.0162 -0.356206 0.000312001
20.091 -0.356117 0.000282973
20.1669 -0.356035 0.000379484
20.244 -0.356072 5.90023e-05
20.3222 -0.356208 0.000358623
20.4016 -0.356175 0.000537284
20.4825 -0.355951 0.00107355
20.5648 -0.355572 0.000980287
20.6487 -0.355251 0.001067
20.7344 -0.35499 0.000635986
20.8219 -0.354868 0.000640307
20.9115 -0.354766 0.000241917
21.0034 -0.354751 0.000349536
21.0979 -0.354695 3.41323e-06
21.1952 -0.354709 0.00017839
21.2959 -0.354654 -0.000167014
21.4004 -0.35468 4.99305e-05
21.5093 -0.354612 -0.000326019
21.6237 -0.354649 -6.92765e-05
21.7448 -0.354556 -0.000507737
21.8747 -0.354612 -0.000199607
22.0165 -0.354465 -0.000768775
22.1768 -0.35456 -0.000374794
22.3723 -0.354206 -0.00140712


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda2.0Nc1Quantum/SigmaROneLoop.txt <==
-22.3723 -0.510145 -4.39468e-18
-22.1768 -0.510145 -4.39468e-18
-22.0165 -0.510145 -4.39468e-18
-21.8747 -0.510145 -4.39468e-18
-21.7448 -0.510145 -4.39468e-18
-21.6237 -0.510145 -4.39468e-18
-21.5093 -0.510145 -4.39468e-18
-21.4004 -0.510145 -4.39468e-18
-21.2959 -0.510145 -4.39468e-18
-21.1952 -0.510145 -4.39468e-18
-21.0979 -0.510145 -4.39468e-18
-21.0034 -0.510145 -4.39468e-18
-20.9115 -0.510145 -4.39468e-18
-20.8219 -0.510145 -4.39468e-18
-20.7344 -0.510145 -4.39468e-18
-20.6487 -0.510145 -4.39468e-18
-20.5648 -0.510145 -4.39468e-18
-20.4825 -0.510145 -4.39468e-18
-20.4016 -0.510145 -4.39468e-18
-20.3222 -0.510145 -4.39468e-18
-20.244 -0.510145 -4.39468e-18
-20.1669 -0.510145 -4.39468e-18
-20.091 -0.510145 -4.39468e-18
-20.0162 -0.510145 -4.39468e-18
-19.9423 -0.510145 -4.39468e-18
-19.8694 -0.510145 -4.39468e-18
-19.7974 -0.510145 -4.39468e-18
-19.7262 -0.510145 -4.39468e-18
-19.6558 -0.510145 -4.39468e-18
-19.5862 -0.510145 -4.39468e-18
-19.5173 -0.510145 -4.39468e-18
-19.4491 -0.510145 -4.39468e-18
-19.3816 -0.510145 -4.39468e-18
-19.3147 -0.510145 -4.39468e-18
-19.2484 -0.510145 -4.39468e-18
-19.1828 -0.510145 -4.39468e-18
-19.1177 -0.510145 -4.39468e-18
-19.0531 -0.510145 -4.39468e-18
-18.9891 -0.510145 -4.39468e-18
-18.9255 -0.510145 -4.39468e-18
-18.8625 -0.510145 -4.39468e-18
-18.8 -0.510145 -4.39468e-18
-18.7379 -0.510145 -4.39468e-18
-18.6762 -0.510145 -4.39468e-18
-18.615 -0.510145 -4.39468e-18
-18.5542 -0.510145 -4.39468e-18
-18.4938 -0.510145 -4.39468e-18
-18.4338 -0.510145 -4.39468e-18
-18.3742 -0.510145 -4.39468e-18
-18.3149 -0.510145 -4.39468e-18
-18.256 -0.510145 -4.39468e-18
-18.1975 -0.510145 -4.39468e-18
-18.1393 -0.510145 -4.39468e-18
-18.0815 -0.510145 -4.39468e-18
-18.0239 -0.510145 -4.39468e-18
-17.9667 -0.510145 -4.39468e-18
-17.9098 -0.510145 -4.39468e-18
-17.8532 -0.510145 -4.39468e-18
-17.7969 -0.510145 -4.39468e-18
-17.7408 -0.510145 -4.39468e-18
-17.6851 -0.510145 -4.39468e-18
-17.6296 -0.510145 -4.39468e-18
-17.5744 -0.510145 -4.39468e-18
-17.5195 -0.510145 -4.39468e-18
-17.4648 -0.510145 -4.39468e-18
-17.4104 -0.510145 -4.39468e-18
-17.3562 -0.510145 -4.39468e-18
-17.3022 -0.510145 -4.39468e-18
-17.2485 -0.510145 -4.39468e-18
-17.195 -0.510145 -4.39468e-18
-17.1418 -0.510145 -4.39468e-18
-17.0887 -0.510145 -4.39468e-18
-17.0359 -0.510145 -4.39468e-18
-16.9833 -0.510145 -4.39468e-18
-16.9309 -0.510145 -4.39468e-18
-16.8787 -0.510145 -4.39468e-18
-16.8268 -0.510145 -4.39468e-18
-16.775 -0.510145 -4.39468e-18
-16.7234 -0.510145 -4.39468e-18
-16.672 -0.510145 -4.39468e-18
-16.6208 -0.510145 -4.39468e-18
-16.5697 -0.510145 -4.39468e-18
-16.5189 -0.510145 -4.39468e-18
-16.4682 -0.510145 -4.39468e-18
-16.4177 -0.510145 -4.39468e-18
-16.3674 -0.510145 -4.39468e-18
-16.3172 -0.510145 -4.39468e-18
-16.2672 -0.510145 -4.39468e-18
-16.2174 -0.510145 -4.39468e-18
-16.1677 -0.510145 -4.39468e-18
-16.1182 -0.510145 -4.39468e-18
-16.0689 -0.510145 -4.39468e-18
-16.0197 -0.510145 -4.39468e-18
-15.9706 -0.510145 -4.39468e-18
-15.9217 -0.510145 -4.39468e-18
-15.873 -0.510145 -4.39468e-18
-15.8243 -0.510145 -4.39468e-18
-15.7759 -0.510145 -4.39468e-18
-15.7276 -0.510145 -4.39468e-18
-15.6794 -0.510145 -4.39468e-18
-15.6313 -0.510145 -4.39468e-18
-15.5834 -0.510145 -4.39468e-18
-15.5356 -0.510145 -4.39468e-18
-15.488 -0.510145 -4.39468e-18
-15.4404 -0.510145 -4.39468e-18
-15.393 -0.510145 -4.39468e-18
-15.3458 -0.510145 -4.39468e-18
-15.2986 -0.510145 -4.39468e-18
-15.2516 -0.510145 -4.39468e-18
-15.2047 -0.510145 -4.39468e-18
-15.1579 -0.510145 -4.39468e-18
-15.1112 -0.510145 -4.39468e-18
-15.0647 -0.510145 -4.39468e-18
-15.0182 -0.510145 -4.39468e-18
-14.9719 -0.510145 -4.39468e-18
-14.9257 -0.510145 -4.39468e-18
-14.8796 -0.510145 -4.39468e-18
-14.8336 -0.510145 -4.39468e-18
-14.7877 -0.510145 -4.39468e-18
-14.7419 -0.510145 -4.39468e-18
-14.6962 -0.510145 -4.39468e-18
-14.6506 -0.510145 -4.39468e-18
-14.6052 -0.510145 -4.39468e-18
-14.5598 -0.510145 -4.39468e-18
-14.5145 -0.510145 -4.39468e-18
-14.4693 -0.510145 -4.39468e-18
-14.4243 -0.510145 -4.39468e-18
-14.3793 -0.510145 -4.39468e-18
-14.3344 -0.510145 -4.39468e-18
-14.2896 -0.510145 -4.39468e-18
-14.2449 -0.510145 -4.39468e-18
-14.2003 -0.510145 -4.39468e-18
-14.1558 -0.510145 -4.39468e-18
-14.1113 -0.510145 -4.39468e-18
-14.067 -0.510145 -4.39468e-18
-14.0227 -0.510145 -4.39468e-18
-13.9786 -0.510145 -4.39468e-18
-13.9345 -0.510145 -4.39468e-18
-13.8905 -0.510145 -4.39468e-18
-13.8466 -0.510145 -4.39468e-18
-13.8028 -0.510145 -4.39468e-18
-13.759 -0.510145 -4.39468e-18
-13.7153 -0.510145 -4.39468e-18
-13.6718 -0.510145 -4.39468e-18
-13.6283 -0.510145 -4.39468e-18
-13.5848 -0.510145 -4.39468e-18
-13.5415 -0.510145 -4.39468e-18
-13.4982 -0.510145 -4.39468e-18
-13.455 -0.510145 -4.39468e-18
-13.4119 -0.510145 -4.39468e-18
-13.3689 -0.510145 -4.39468e-18
-13.3259 -0.510145 -4.39468e-18
-13.283 -0.510145 -4.39468e-18
-13.2402 -0.510145 -4.39468e-18
-13.1974 -0.510145 -4.39468e-18
-13.1547 -0.510145 -4.39468e-18
-13.1121 -0.510145 -4.39468e-18
-13.0696 -0.510145 -4.39468e-18
-13.0271 -0.510145 -4.39468e-18
-12.9847 -0.510145 -4.39468e-18
-12.9424 -0.510145 -4.39468e-18
-12.9001 -0.510145 -4.39468e-18
-12.8579 -0.510145 -4.39468e-18
-12.8158 -0.510145 -4.39468e-18
-12.7737 -0.510145 -4.39468e-18
-12.7317 -0.510145 -4.39468e-18
-12.6898 -0.510145 -4.39468e-18
-12.6479 -0.510145 -4.39468e-18
-12.6061 -0.510145 -4.39468e-18
-12.5643 -0.510145 -4.39468e-18
-12.5226 -0.510145 -4.39468e-18
-12.481 -0.510145 -4.39468e-18
-12.4394 -0.510145 -4.39468e-18
-12.3979 -0.510145 -4.39468e-18
-12.3565 -0.510145 -4.39468e-18
-12.3151 -0.510145 -4.39468e-18
-12.2738 -0.510145 -4.39468e-18
-12.2325 -0.510145 -4.39468e-18
-12.1913 -0.510145 -4.39468e-18
-12.1501 -0.510145 -4.39468e-18
-12.109 -0.510145 -4.39468e-18
-12.068 -0.510145 -4.39468e-18
-12.027 -0.510145 -4.39468e-18
-11.986 -0.510145 -4.39468e-18
-11.9452 -0.510145 -4.39468e-18
-11.9043 -0.510145 -4.39468e-18
-11.8636 -0.510145 -4.39468e-18
-11.8228 -0.510145 -4.39468e-18
-11.7822 -0.510145 -4.39468e-18
-11.7415 -0.510145 -4.39468e-18
-11.701 -0.510145 -4.39468e-18
-11.6605 -0.510145 -4.39468e-18
-11.62 -0.510145 -4.39468e-18
-11.5796 -0.510145 -4.39468e-18
-11.5392 -0.510145 -4.39468e-18
-11.4989 -0.510145 -4.39468e-18
-11.4587 -0.510145 -4.39468e-18
-11.4184 -0.510145 -4.39468e-18
-11.3783 -0.510145 -4.39468e-18
-11.3381 -0.510145 -4.39468e-18
-11.2981 -0.510145 -4.39468e-18
-11.2581 -0.510145 -4.39468e-18
-11.2181 -0.510145 -4.39468e-18
-11.1781 -0.510145 -4.39468e-18
-11.1383 -0.510145 -4.39468e-18
-11.0984 -0.510145 -4.39468e-18
-11.0586 -0.510145 -4.39468e-18
-11.0189 -0.510145 -4.39468e-18
-10.9792 -0.510145 -4.39468e-18
-10.9395 -0.510145 -4.39468e-18
-10.8999 -0.510145 -4.39468e-18
-10.8603 -0.510145 -4.39468e-18
-10.8208 -0.510145 -4.39468e-18
-10.7813 -0.510145 -4.39468e-18
-10.7418 -0.510145 -4.39468e-18
-10.7024 -0.510145 -4.39468e-18
-10.6631 -0.510145 -4.39468e-18
-10.6238 -0.510145 -4.39468e-18
-10.5845 -0.510145 -4.39468e-18
-10.5452 -0.510145 -4.39468e-18
-10.506 -0.510145 -4.39468e-18
-10.4669 -0.510145 -4.39468e-18
-10.4278 -0.510145 -4.39468e-18
-10.3887 -0.510145 -4.39468e-18
-10.3496 -0.510145 -4.39468e-18
-10.3106 -0.510145 -4.39468e-18
-10.2717 -0.510145 -4.39468e-18
-10.2328 -0.510145 -4.39468e-18
-10.1939 -0.510145 -4.39468e-18
-10.155 -0.510145 -4.39468e-18
-10.1162 -0.510145 -4.39468e-18
-10.0774 -0.510145 -4.39468e-18
-10.0387 -0.510145 -4.39468e-18
-10 -0.510145 -4.39468e-18
-9.96134 -0.510145 -4.39468e-18
-9.92271 -0.510145 -4.39468e-18
-9.88412 -0.510145 -4.39468e-18
-9.84557 -0.510145 -4.39468e-18
-9.80704 -0.510145 -4.39468e-18
-9.76856 -0.510145 -4.39468e-18
-9.73011 -0.510145 -4.39468e-18
-9.69169 -0.510145 -4.39468e-18
-9.65331 -0.510145 -4.39468e-18
-9.61496 -0.510145 -4.39468e-18
-9.57664 -0.510145 -4.39468e-18
-9.53836 -0.510145 -4.39468e-18
-9.50011 -0.510145 -4.39468e-18
-9.46189 -0.510145 -4.39468e-18
-9.42371 -0.510145 -4.39468e-18
-9.38556 -0.510145 -4.39468e-18
-9.34744 -0.510145 -4.39468e-18
-9.30935 -0.510145 -4.39468e-18
-9.2713 -0.510145 -4.39468e-18
-9.23327 -0.510145 -4.39468e-18
-9.19528 -0.510145 -4.39468e-18
-9.15732 -0.510145 -4.39468e-18
-9.11939 -0.510145 -4.39468e-18
-9.08149 -0.510145 -4.39468e-18
-9.04362 -0.510145 -4.39468e-18
-9.00578 -0.510145 -4.39468e-18
-8.96797 -0.510145 -4.39468e-18
-8.93019 -0.510145 -4.39468e-18
-8.89244 -0.510145 -4.39468e-18
-8.85471 -0.510145 -4.39468e-18
-8.81702 -0.510145 -4.39468e-18
-8.77936 -0.510145 -4.39468e-18
-8.74172 -0.510145 -4.39468e-18
-8.70412 -0.510145 -4.39468e-18
-8.66654 -0.510145 -4.39468e-18
-8.62899 -0.510145 -4.39468e-18
-8.59146 -0.510145 -4.39468e-18
-8.55397 -0.510145 -4.39468e-18
-8.5165 -0.510145 -4.39468e-18
-8.47906 -0.510145 -4.39468e-18
-8.44165 -0.510145 -4.39468e-18
-8.40426 -0.510145 -4.39468e-18
-8.3669 -0.510145 -4.39468e-18
-8.32956 -0.510145 -4.39468e-18
-8.29226 -0.510145 -4.39468e-18
-8.25497 -0.510145 -4.39468e-18
-8.21772 -0.510145 -4.39468e-18
-8.18049 -0.510145 -4.39468e-18
-8.14328 -0.510145 -4.39468e-18
-8.1061 -0.510145 -4.39468e-18
-8.06895 -0.510145 -4.39468e-18
-8.03182 -0.510145 -4.39468e-18
-7.99471 -0.510145 -4.39468e-18
-7.95763 -0.510145 -4.39468e-18
-7.92058 -0.510145 -4.39468e-18
-7.88355 -0.510145 -4.39468e-18
-7.84654 -0.510145 -4.39468e-18
-7.80955 -0.510145 -4.39468e-18
-7.77259 -0.510145 -4.39468e-18
-7.73566 -0.510145 -4.39468e-18
-7.69874 -0.510145 -4.39468e-18
-7.66185 -0.510145 -4.39468e-18
-7.62498 -0.510145 -4.39468e-18
-7.58814 -0.510145 -4.39468e-18
-7.55132 -0.510145 -4.39468e-18
-7.51452 -0.510145 -4.39468e-18
-7.47774 -0.510145 -4.39468e-18
-7.44099 -0.510145 -4.39468e-18
-7.40425 -0.510145 -4.39468e-18
-7.36754 -0.510145 -4.39468e-18
-7.33085 -0.510145 -4.39468e-18
-7.29418 -0.510145 -4.39468e-18
-7.25754 -0.510145 -4.39468e-18
-7.22091 -0.510145 -4.39468e-18
-7.18431 -0.510145 -4.39468e-18
-7.14772 -0.510145 -4.39468e-18
-7.11116 -0.510145 -4.39468e-18
-7.07462 -0.510145 -4.39468e-18
-7.0381 -0.510145 -4.39468e-18
-7.00159 -0.510145 -4.39468e-18
-6.96511 -0.510145 -4.39468e-18
-6.92865 -0.510145 -4.39468e-18
-6.89221 -0.510145 -4.39468e-18
-6.85579 -0.510145 -4.39468e-18
-6.81938 -0.510145 -4.39468e-18
-6.783 -0.510145 -4.39468e-18
-6.74664 -0.510145 -4.39468e-18
-6.71029 -0.510145 -4.39468e-18
-6.67397 -0.510145 -4.39468e-18
-6.63766 -0.510145 -4.39468e-18
-6.60137 -0.510145 -4.39468e-18
-6.5651 -0.510145 -4.39468e-18
-6.52885 -0.510145 -4.39468e-18
-6.49262 -0.510145 -4.39468e-18
-6.4564 -0.510145 -4.39468e-18
-6.42021 -0.510145 -4.39468e-18
-6.38403 -0.510145 -4.39468e-18
-6.34786 -0.510145 -4.39468e-18
-6.31172 -0.510145 -4.39468e-18
-6.27559 -0.510145 -4.39468e-18
-6.23949 -0.510145 -4.39468e-18
-6.20339 -0.510145 -4.39468e-18
-6.16732 -0.510145 -4.39468e-18
-6.13126 -0.510145 -4.39468e-18
-6.09522 -0.510145 -4.39468e-18
-6.05919 -0.510145 -4.39468e-18
-6.02319 -0.510145 -4.39468e-18
-5.9872 -0.510145 -4.39468e-18
-5.95122 -0.510145 -4.39468e-18
-5.91526 -0.510145 -4.39468e-18
-5.87932 -0.510145 -4.39468e-18
-5.84339 -0.510145 -4.39468e-18
-5.80748 -0.510145 -4.39468e-18
-5.77158 -0.510145 -4.39468e-18
-5.7357 -0.510145 -4.39468e-18
-5.69984 -0.510145 -4.39468e-18
-5.66399 -0.510145 -4.39468e-18
-5.62815 -0.510145 -4.39468e-18
-5.59233 -0.510145 -4.39468e-18
-5.55653 -0.510145 -4.39468e-18
-5.52074 -0.510145 -4.39468e-18
-5.48497 -0.510145 -4.39468e-18
-5.4492 -0.510145 -4.39468e-18
-5.41346 -0.510145 -4.39468e-18
-5.37773 -0.510145 -4.39468e-18
-5.34201 -0.510145 -4.39468e-18
-5.30631 -0.510145 -4.39468e-18
-5.27062 -0.510145 -4.39468e-18
-5.23494 -0.510145 -4.39468e-18
-5.19928 -0.510145 -4.39468e-18
-5.16363 -0.510145 -4.39468e-18
-5.128 -0.510145 -4.39468e-18
-5.09237 -0.510145 -4.39468e-18
-5.05677 -0.510145 -4.39468e-18
-5.02117 -0.510145 -4.39468e-18
-4.98559 -0.510145 -4.39468e-18
-4.95002 -0.510145 -4.39468e-18
-4.91446 -0.510145 -4.39468e-18
-4.87892 -0.510145 -4.39468e-18
-4.84339 -0.510145 -4.39468e-18
-4.80787 -0.510145 -4.39468e-18
-4.77237 -0.510145 -4.39468e-18
-4.73687 -0.510145 -4.39468e-18
-4.70139 -0.510145 -4.39468e-18
-4.66592 -0.510145 -4.39468e-18
-4.63046 -0.510145 -4.39468e-18
-4.59502 -0.510145 -4.39468e-18
-4.55958 -0.510145 -4.39468e-18
-4.52416 -0.510145 -4.39468e-18
-4.48875 -0.510145 -4.39468e-18
-4.45335 -0.510145 -4.39468e-18
-4.41797 -0.510145 -4.39468e-18
-4.38259 -0.510145 -4.39468e-18
-4.34722 -0.510145 -4.39468e-18
-4.31187 -0.510145 -4.39468e-18
-4.27653 -0.510145 -4.39468e-18
-4.24119 -0.510145 -4.39468e-18
-4.20587 -0.510145 -4.39468e-18
-4.17056 -0.510145 -4.39468e-18
-4.13526 -0.510145 -4.39468e-18
-4.09997 -0.510145 -4.39468e-18
-4.06469 -0.510145 -4.39468e-18
-4.02942 -0.510145 -4.39468e-18
-3.99416 -0.510145 -4.39468e-18
-3.95891 -0.510145 -4.39468e-18
-3.92367 -0.510145 -4.39468e-18
-3.88844 -0.510145 -4.39468e-18
-3.85322 -0.510145 -4.39468e-18
-3.81801 -0.510145 -4.39468e-18
-3.7828 -0.510145 -4.39468e-18
-3.74761 -0.510145 -4.39468e-18
-3.71243 -0.510145 -4.39468e-18
-3.67726 -0.510145 -4.39468e-18
-3.64209 -0.510145 -4.39468e-18
-3.60694 -0.510145 -4.39468e-18
-3.57179 -0.510145 -4.39468e-18
-3.53665 -0.510145 -4.39468e-18
-3.50152 -0.510145 -4.39468e-18
-3.4664 -0.510145 -4.39468e-18
-3.43129 -0.510145 -4.39468e-18
-3.39619 -0.510145 -4.39468e-18
-3.36109 -0.510145 -4.39468e-18
-3.32601 -0.510145 -4.39468e-18
-3.29093 -0.510145 -4.39468e-18
-3.25586 -0.510145 -4.39468e-18
-3.2208 -0.510145 -4.39468e-18
-3.18574 -0.510145 -4.39468e-18
-3.1507 -0.510145 -4.39468e-18
-3.11566 -0.510145 -4.39468e-18
-3.08063 -0.510145 -4.39468e-18
-3.0456 -0.510145 -4.39468e-18
-3.01059 -0.510145 -4.39468e-18
-2.97558 -0.510145 -4.39468e-18
-2.94058 -0.510145 -4.39468e-18
-2.90558 -0.510145 -4.39468e-18
-2.87059 -0.510145 -4.39468e-18
-2.83561 -0.510145 -4.39468e-18
-2.80064 -0.510145 -4.39468e-18
-2.76567 -0.510145 -4.39468e-18
-2.73071 -0.510145 -4.39468e-18
-2.69576 -0.510145 -4.39468e-18
-2.66081 -0.510145 -4.39468e-18
-2.62587 -0.510145 -4.39468e-18
-2.59094 -0.510145 -4.39468e-18
-2.55601 -0.510145 -4.39468e-18
-2.52109 -0.510145 -4.39468e-18
-2.48617 -0.510145 -4.39468e-18
-2.45126 -0.510145 -4.39468e-18
-2.41636 -0.510145 -4.39468e-18
-2.38146 -0.510145 -4.39468e-18
-2.34657 -0.510145 -4.39468e-18
-2.31168 -0.510145 -4.39468e-18
-2.2768 -0.510145 -4.39468e-18
-2.24192 -0.510145 -4.39468e-18
-2.20705 -0.510145 -4.39468e-18
-2.17219 -0.510145 -4.39468e-18
-2.13733 -0.510145 -4.39468e-18
-2.10247 -0.510145 -4.39468e-18
-2.06762 -0.510145 -4.39468e-18
-2.03278 -0.510145 -4.39468e-18
-1.99794 -0.510145 -4.39468e-18
-1.9631 -0.510145 -4.39468e-18
-1.92827 -0.510145 -4.39468e-18
-1.89345 -0.510145 -4.39468e-18
-1.85862 -0.510145 -4.39468e-18
-1.82381 -0.510145 -4.39468e-18
-1.78899 -0.510145 -4.39468e-18
-1.75419 -0.510145 -4.39468e-18
-1.71938 -0.510145 -4.39468e-18
-1.68458 -0.510145 -4.39468e-18
-1.64979 -0.510145 -4.39468e-18
-1.61499 -0.510145 -4.39468e-18
-1.58021 -0.510145 -4.39468e-18
-1.54542 -0.510145 -4.39468e-18
-1.51064 -0.510145 -4.39468e-18
-1.47586 -0.510145 -4.39468e-18
-1.44109 -0.510145 -4.39468e-18
-1.40632 -0.510145 -4.39468e-18
-1.37155 -0.510145 -4.39468e-18
-1.33679 -0.510145 -4.39468e-18
-1.30203 -0.510145 -4.39468e-18
-1.26727 -0.510145 -4.39468e-18
-1.23251 -0.510145 -4.39468e-18
-1.19776 -0.510145 -4.39468e-18
-1.16301 -0.510145 -4.39468e-18
-1.12827 -0.510145 -4.39468e-18
-1.09352 -0.510145 -4.39468e-18
-1.05878 -0.510145 -4.39468e-18
-1.02405 -0.510145 -4.39468e-18
-0.989309 -0.510145 -4.39468e-18
-0.954576 -0.510145 -4.39468e-18
-0.919844 -0.510145 -4.39468e-18
-0.885115 -0.510145 -4.39468e-18
-0.850388 -0.510145 -4.39468e-18
-0.815663 -0.510145 -4.39468e-18
-0.78094 -0.510145 -4.39468e-18
-0.746219 -0.510145 -4.39468e-18
-0.711499 -0.510145 -4.39468e-18
-0.676781 -0.510145 -4.39468e-18
-0.642065 -0.510145 -4.39468e-18
-0.60735 -0.510145 -4.39468e-18
-0.572637 -0.510145 -4.39468e-18
-0.537925 -0.510145 -4.39468e-18
-0.503214 -0.510145 -4.39468e-18
-0.468504 -0.510145 -4.39468e-18
-0.433796 -0.510145 -4.39468e-18
-0.399089 -0.510145 -4.39468e-18
-0.364382 -0.510145 -4.39468e-18
-0.329676 -0.510145 -4.39468e-18
-0.294972 -0.510145 -4.39468e-18
-0.260267 -0.510145 -4.39468e-18
-0.225564 -0.510145 -4.39468e-18
-0.190861 -0.510145 -4.39468e-18
-0.156158 -0.510145 -4.39468e-18
-0.121456 -0.510145 -4.39468e-18
-0.0867541 -0.510145 -4.39468e-18
-0.0520524 -0.510145 -4.39468e-18
-0.0173508 -0.510145 -4.39468e-18
0.0173508 -0.510145 -4.39468e-18
0.0520524 -0.510145 -4.39468e-18
0.0867541 -0.510145 -4.39468e-18
0.121456 -0.510145 -4.39468e-18
0.156158 -0.510145 -4.39468e-18
0.190861 -0.510145 -4.39468e-18
0.225564 -0.510145 -4.39468e-18
0.260267 -0.510145 -4.39468e-18
0.294972 -0.510145 -4.39468e-18
0.329676 -0.510145 -4.39468e-18
0.364382 -0.510145 -4.39468e-18
0.399089 -0.510145 -4.39468e-18
0.433796 -0.510145 -4.39468e-18
0.468504 -0.510145 -4.39468e-18
0.503214 -0.510145 -4.39468e-18
0.537925 -0.510145 -4.39468e-18
0.572637 -0.510145 -4.39468e-18
0.60735 -0.510145 -4.39468e-18
0.642065 -0.510145 -4.39468e-18
0.676781 -0.510145 -4.39468e-18
0.711499 -0.510145 -4.39468e-18
0.746219 -0.510145 -4.39468e-18
0.78094 -0.510145 -4.39468e-18
0.815663 -0.510145 -4.39468e-18
0.850388 -0.510145 -4.39468e-18
0.885115 -0.510145 -4.39468e-18
0.919844 -0.510145 -4.39468e-18
0.954576 -0.510145 -4.39468e-18
0.989309 -0.510145 -4.39468e-18
1.02405 -0.510145 -4.39468e-18
1.05878 -0.510145 -4.39468e-18
1.09352 -0.510145 -4.39468e-18
1.12827 -0.510145 -4.39468e-18
1.16301 -0.510145 -4.39468e-18
1.19776 -0.510145 -4.39468e-18
1.23251 -0.510145 -4.39468e-18
1.26727 -0.510145 -4.39468e-18
1.30203 -0.510145 -4.39468e-18
1.33679 -0.510145 -4.39468e-18
1.37155 -0.510145 -4.39468e-18
1.40632 -0.510145 -4.39468e-18
1.44109 -0.510145 -4.39468e-18
1.47586 -0.510145 -4.39468e-18
1.51064 -0.510145 -4.39468e-18
1.54542 -0.510145 -4.39468e-18
1.58021 -0.510145 -4.39468e-18
1.61499 -0.510145 -4.39468e-18
1.64979 -0.510145 -4.39468e-18
1.68458 -0.510145 -4.39468e-18
1.71938 -0.510145 -4.39468e-18
1.75419 -0.510145 -4.39468e-18
1.78899 -0.510145 -4.39468e-18
1.82381 -0.510145 -4.39468e-18
1.85862 -0.510145 -4.39468e-18
1.89345 -0.510145 -4.39468e-18
1.92827 -0.510145 -4.39468e-18
1.9631 -0.510145 -4.39468e-18
1.99794 -0.510145 -4.39468e-18
2.03278 -0.510145 -4.39468e-18
2.06762 -0.510145 -4.39468e-18
2.10247 -0.510145 -4.39468e-18
2.13733 -0.510145 -4.39468e-18
2.17219 -0.510145 -4.39468e-18
2.20705 -0.510145 -4.39468e-18
2.24192 -0.510145 -4.39468e-18
2.2768 -0.510145 -4.39468e-18
2.31168 -0.510145 -4.39468e-18
2.34657 -0.510145 -4.39468e-18
2.38146 -0.510145 -4.39468e-18
2.41636 -0.510145 -4.39468e-18
2.45126 -0.510145 -4.39468e-18
2.48617 -0.510145 -4.39468e-18
2.52109 -0.510145 -4.39468e-18
2.55601 -0.510145 -4.39468e-18
2.59094 -0.510145 -4.39468e-18
2.62587 -0.510145 -4.39468e-18
2.66081 -0.510145 -4.39468e-18
2.69576 -0.510145 -4.39468e-18
2.73071 -0.510145 -4.39468e-18
2.76567 -0.510145 -4.39468e-18
2.80064 -0.510145 -4.39468e-18
2.83561 -0.510145 -4.39468e-18
2.87059 -0.510145 -4.39468e-18
2.90558 -0.510145 -4.39468e-18
2.94058 -0.510145 -4.39468e-18
2.97558 -0.510145 -4.39468e-18
3.01059 -0.510145 -4.39468e-18
3.0456 -0.510145 -4.39468e-18
3.08063 -0.510145 -4.39468e-18
3.11566 -0.510145 -4.39468e-18
3.1507 -0.510145 -4.39468e-18
3.18574 -0.510145 -4.39468e-18
3.2208 -0.510145 -4.39468e-18
3.25586 -0.510145 -4.39468e-18
3.29093 -0.510145 -4.39468e-18
3.32601 -0.510145 -4.39468e-18
3.36109 -0.510145 -4.39468e-18
3.39619 -0.510145 -4.39468e-18
3.43129 -0.510145 -4.39468e-18
3.4664 -0.510145 -4.39468e-18
3.50152 -0.510145 -4.39468e-18
3.53665 -0.510145 -4.39468e-18
3.57179 -0.510145 -4.39468e-18
3.60694 -0.510145 -4.39468e-18
3.64209 -0.510145 -4.39468e-18
3.67726 -0.510145 -4.39468e-18
3.71243 -0.510145 -4.39468e-18
3.74761 -0.510145 -4.39468e-18
3.7828 -0.510145 -4.39468e-18
3.81801 -0.510145 -4.39468e-18
3.85322 -0.510145 -4.39468e-18
3.88844 -0.510145 -4.39468e-18
3.92367 -0.510145 -4.39468e-18
3.95891 -0.510145 -4.39468e-18
3.99416 -0.510145 -4.39468e-18
4.02942 -0.510145 -4.39468e-18
4.06469 -0.510145 -4.39468e-18
4.09997 -0.510145 -4.39468e-18
4.13526 -0.510145 -4.39468e-18
4.17056 -0.510145 -4.39468e-18
4.20587 -0.510145 -4.39468e-18
4.24119 -0.510145 -4.39468e-18
4.27653 -0.510145 -4.39468e-18
4.31187 -0.510145 -4.39468e-18
4.34722 -0.510145 -4.39468e-18
4.38259 -0.510145 -4.39468e-18
4.41797 -0.510145 -4.39468e-18
4.45335 -0.510145 -4.39468e-18
4.48875 -0.510145 -4.39468e-18
4.52416 -0.510145 -4.39468e-18
4.55958 -0.510145 -4.39468e-18
4.59502 -0.510145 -4.39468e-18
4.63046 -0.510145 -4.39468e-18
4.66592 -0.510145 -4.39468e-18
4.70139 -0.510145 -4.39468e-18
4.73687 -0.510145 -4.39468e-18
4.77237 -0.510145 -4.39468e-18
4.80787 -0.510145 -4.39468e-18
4.84339 -0.510145 -4.39468e-18
4.87892 -0.510145 -4.39468e-18
4.91446 -0.510145 -4.39468e-18
4.95002 -0.510145 -4.39468e-18
4.98559 -0.510145 -4.39468e-18
5.02117 -0.510145 -4.39468e-18
5.05677 -0.510145 -4.39468e-18
5.09237 -0.510145 -4.39468e-18
5.128 -0.510145 -4.39468e-18
5.16363 -0.510145 -4.39468e-18
5.19928 -0.510145 -4.39468e-18
5.23494 -0.510145 -4.39468e-18
5.27062 -0.510145 -4.39468e-18
5.30631 -0.510145 -4.39468e-18
5.34201 -0.510145 -4.39468e-18
5.37773 -0.510145 -4.39468e-18
5.41346 -0.510145 -4.39468e-18
5.4492 -0.510145 -4.39468e-18
5.48497 -0.510145 -4.39468e-18
5.52074 -0.510145 -4.39468e-18
5.55653 -0.510145 -4.39468e-18
5.59233 -0.510145 -4.39468e-18
5.62815 -0.510145 -4.39468e-18
5.66399 -0.510145 -4.39468e-18
5.69984 -0.510145 -4.39468e-18
5.7357 -0.510145 -4.39468e-18
5.77158 -0.510145 -4.39468e-18
5.80748 -0.510145 -4.39468e-18
5.84339 -0.510145 -4.39468e-18
5.87932 -0.510145 -4.39468e-18
5.91526 -0.510145 -4.39468e-18
5.95122 -0.510145 -4.39468e-18
5.9872 -0.510145 -4.39468e-18
6.02319 -0.510145 -4.39468e-18
6.05919 -0.510145 -4.39468e-18
6.09522 -0.510145 -4.39468e-18
6.13126 -0.510145 -4.39468e-18
6.16732 -0.510145 -4.39468e-18
6.20339 -0.510145 -4.39468e-18
6.23949 -0.510145 -4.39468e-18
6.27559 -0.510145 -4.39468e-18
6.31172 -0.510145 -4.39468e-18
6.34786 -0.510145 -4.39468e-18
6.38403 -0.510145 -4.39468e-18
6.42021 -0.510145 -4.39468e-18
6.4564 -0.510145 -4.39468e-18
6.49262 -0.510145 -4.39468e-18
6.52885 -0.510145 -4.39468e-18
6.5651 -0.510145 -4.39468e-18
6.60137 -0.510145 -4.39468e-18
6.63766 -0.510145 -4.39468e-18
6.67397 -0.510145 -4.39468e-18
6.71029 -0.510145 -4.39468e-18
6.74664 -0.510145 -4.39468e-18
6.783 -0.510145 -4.39468e-18
6.81938 -0.510145 -4.39468e-18
6.85579 -0.510145 -4.39468e-18
6.89221 -0.510145 -4.39468e-18
6.92865 -0.510145 -4.39468e-18
6.96511 -0.510145 -4.39468e-18
7.00159 -0.510145 -4.39468e-18
7.0381 -0.510145 -4.39468e-18
7.07462 -0.510145 -4.39468e-18
7.11116 -0.510145 -4.39468e-18
7.14772 -0.510145 -4.39468e-18
7.18431 -0.510145 -4.39468e-18
7.22091 -0.510145 -4.39468e-18
7.25754 -0.510145 -4.39468e-18
7.29418 -0.510145 -4.39468e-18
7.33085 -0.510145 -4.39468e-18
7.36754 -0.510145 -4.39468e-18
7.40425 -0.510145 -4.39468e-18
7.44099 -0.510145 -4.39468e-18
7.47774 -0.510145 -4.39468e-18
7.51452 -0.510145 -4.39468e-18
7.55132 -0.510145 -4.39468e-18
7.58814 -0.510145 -4.39468e-18
7.62498 -0.510145 -4.39468e-18
7.66185 -0.510145 -4.39468e-18
7.69874 -0.510145 -4.39468e-18
7.73566 -0.510145 -4.39468e-18
7.77259 -0.510145 -4.39468e-18
7.80955 -0.510145 -4.39468e-18
7.84654 -0.510145 -4.39468e-18
7.88355 -0.510145 -4.39468e-18
7.92058 -0.510145 -4.39468e-18
7.95763 -0.510145 -4.39468e-18
7.99471 -0.510145 -4.39468e-18
8.03182 -0.510145 -4.39468e-18
8.06895 -0.510145 -4.39468e-18
8.1061 -0.510145 -4.39468e-18
8.14328 -0.510145 -4.39468e-18
8.18049 -0.510145 -4.39468e-18
8.21772 -0.510145 -4.39468e-18
8.25497 -0.510145 -4.39468e-18
8.29226 -0.510145 -4.39468e-18
8.32956 -0.510145 -4.39468e-18
8.3669 -0.510145 -4.39468e-18
8.40426 -0.510145 -4.39468e-18
8.44165 -0.510145 -4.39468e-18
8.47906 -0.510145 -4.39468e-18
8.5165 -0.510145 -4.39468e-18
8.55397 -0.510145 -4.39468e-18
8.59146 -0.510145 -4.39468e-18
8.62899 -0.510145 -4.39468e-18
8.66654 -0.510145 -4.39468e-18
8.70412 -0.510145 -4.39468e-18
8.74172 -0.510145 -4.39468e-18
8.77936 -0.510145 -4.39468e-18
8.81702 -0.510145 -4.39468e-18
8.85471 -0.510145 -4.39468e-18
8.89244 -0.510145 -4.39468e-18
8.93019 -0.510145 -4.39468e-18
8.96797 -0.510145 -4.39468e-18
9.00578 -0.510145 -4.39468e-18
9.04362 -0.510145 -4.39468e-18
9.08149 -0.510145 -4.39468e-18
9.11939 -0.510145 -4.39468e-18
9.15732 -0.510145 -4.39468e-18
9.19528 -0.510145 -4.39468e-18
9.23327 -0.510145 -4.39468e-18
9.2713 -0.510145 -4.39468e-18
9.30935 -0.510145 -4.39468e-18
9.34744 -0.510145 -4.39468e-18
9.38556 -0.510145 -4.39468e-18
9.42371 -0.510145 -4.39468e-18
9.46189 -0.510145 -4.39468e-18
9.50011 -0.510145 -4.39468e-18
9.53836 -0.510145 -4.39468e-18
9.57664 -0.510145 -4.39468e-18
9.61496 -0.510145 -4.39468e-18
9.65331 -0.510145 -4.39468e-18
9.69169 -0.510145 -4.39468e-18
9.73011 -0.510145 -4.39468e-18
9.76856 -0.510145 -4.39468e-18
9.80704 -0.510145 -4.39468e-18
9.84557 -0.510145 -4.39468e-18
9.88412 -0.510145 -4.39468e-18
9.92271 -0.510145 -4.39468e-18
9.96134 -0.510145 -4.39468e-18
10 -0.510145 -4.39468e-18
10.0387 -0.510145 -4.39468e-18
10.0774 -0.510145 -4.39468e-18
10.1162 -0.510145 -4.39468e-18
10.155 -0.510145 -4.39468e-18
10.1939 -0.510145 -4.39468e-18
10.2328 -0.510145 -4.39468e-18
10.2717 -0.510145 -4.39468e-18
10.3106 -0.510145 -4.39468e-18
10.3496 -0.510145 -4.39468e-18
10.3887 -0.510145 -4.39468e-18
10.4278 -0.510145 -4.39468e-18
10.4669 -0.510145 -4.39468e-18
10.506 -0.510145 -4.39468e-18
10.5452 -0.510145 -4.39468e-18
10.5845 -0.510145 -4.39468e-18
10.6238 -0.510145 -4.39468e-18
10.6631 -0.510145 -4.39468e-18
10.7024 -0.510145 -4.39468e-18
10.7418 -0.510145 -4.39468e-18
10.7813 -0.510145 -4.39468e-18
10.8208 -0.510145 -4.39468e-18
10.8603 -0.510145 -4.39468e-18
10.8999 -0.510145 -4.39468e-18
10.9395 -0.510145 -4.39468e-18
10.9792 -0.510145 -4.39468e-18
11.0189 -0.510145 -4.39468e-18
11.0586 -0.510145 -4.39468e-18
11.0984 -0.510145 -4.39468e-18
11.1383 -0.510145 -4.39468e-18
11.1781 -0.510145 -4.39468e-18
11.2181 -0.510145 -4.39468e-18
11.2581 -0.510145 -4.39468e-18
11.2981 -0.510145 -4.39468e-18
11.3381 -0.510145 -4.39468e-18
11.3783 -0.510145 -4.39468e-18
11.4184 -0.510145 -4.39468e-18
11.4587 -0.510145 -4.39468e-18
11.4989 -0.510145 -4.39468e-18
11.5392 -0.510145 -4.39468e-18
11.5796 -0.510145 -4.39468e-18
11.62 -0.510145 -4.39468e-18
11.6605 -0.510145 -4.39468e-18
11.701 -0.510145 -4.39468e-18
11.7415 -0.510145 -4.39468e-18
11.7822 -0.510145 -4.39468e-18
11.8228 -0.510145 -4.39468e-18
11.8636 -0.510145 -4.39468e-18
11.9043 -0.510145 -4.39468e-18
11.9452 -0.510145 -4.39468e-18
11.986 -0.510145 -4.39468e-18
12.027 -0.510145 -4.39468e-18
12.068 -0.510145 -4.39468e-18
12.109 -0.510145 -4.39468e-18
12.1501 -0.510145 -4.39468e-18
12.1913 -0.510145 -4.39468e-18
12.2325 -0.510145 -4.39468e-18
12.2738 -0.510145 -4.39468e-18
12.3151 -0.510145 -4.39468e-18
12.3565 -0.510145 -4.39468e-18
12.3979 -0.510145 -4.39468e-18
12.4394 -0.510145 -4.39468e-18
12.481 -0.510145 -4.39468e-18
12.5226 -0.510145 -4.39468e-18
12.5643 -0.510145 -4.39468e-18
12.6061 -0.510145 -4.39468e-18
12.6479 -0.510145 -4.39468e-18
12.6898 -0.510145 -4.39468e-18
12.7317 -0.510145 -4.39468e-18
12.7737 -0.510145 -4.39468e-18
12.8158 -0.510145 -4.39468e-18
12.8579 -0.510145 -4.39468e-18
12.9001 -0.510145 -4.39468e-18
12.9424 -0.510145 -4.39468e-18
12.9847 -0.510145 -4.39468e-18
13.0271 -0.510145 -4.39468e-18
13.0696 -0.510145 -4.39468e-18
13.1121 -0.510145 -4.39468e-18
13.1547 -0.510145 -4.39468e-18
13.1974 -0.510145 -4.39468e-18
13.2402 -0.510145 -4.39468e-18
13.283 -0.510145 -4.39468e-18
13.3259 -0.510145 -4.39468e-18
13.3689 -0.510145 -4.39468e-18
13.4119 -0.510145 -4.39468e-18
13.455 -0.510145 -4.39468e-18
13.4982 -0.510145 -4.39468e-18
13.5415 -0.510145 -4.39468e-18
13.5848 -0.510145 -4.39468e-18
13.6283 -0.510145 -4.39468e-18
13.6718 -0.510145 -4.39468e-18
13.7153 -0.510145 -4.39468e-18
13.759 -0.510145 -4.39468e-18
13.8028 -0.510145 -4.39468e-18
13.8466 -0.510145 -4.39468e-18
13.8905 -0.510145 -4.39468e-18
13.9345 -0.510145 -4.39468e-18
13.9786 -0.510145 -4.39468e-18
14.0227 -0.510145 -4.39468e-18
14.067 -0.510145 -4.39468e-18
14.1113 -0.510145 -4.39468e-18
14.1558 -0.510145 -4.39468e-18
14.2003 -0.510145 -4.39468e-18
14.2449 -0.510145 -4.39468e-18
14.2896 -0.510145 -4.39468e-18
14.3344 -0.510145 -4.39468e-18
14.3793 -0.510145 -4.39468e-18
14.4243 -0.510145 -4.39468e-18
14.4693 -0.510145 -4.39468e-18
14.5145 -0.510145 -4.39468e-18
14.5598 -0.510145 -4.39468e-18
14.6052 -0.510145 -4.39468e-18
14.6506 -0.510145 -4.39468e-18
14.6962 -0.510145 -4.39468e-18
14.7419 -0.510145 -4.39468e-18
14.7877 -0.510145 -4.39468e-18
14.8336 -0.510145 -4.39468e-18
14.8796 -0.510145 -4.39468e-18
14.9257 -0.510145 -4.39468e-18
14.9719 -0.510145 -4.39468e-18
15.0182 -0.510145 -4.39468e-18
15.0647 -0.510145 -4.39468e-18
15.1112 -0.510145 -4.39468e-18
15.1579 -0.510145 -4.39468e-18
15.2047 -0.510145 -4.39468e-18
15.2516 -0.510145 -4.39468e-18
15.2986 -0.510145 -4.39468e-18
15.3458 -0.510145 -4.39468e-18
15.393 -0.510145 -4.39468e-18
15.4404 -0.510145 -4.39468e-18
15.488 -0.510145 -4.39468e-18
15.5356 -0.510145 -4.39468e-18
15.5834 -0.510145 -4.39468e-18
15.6313 -0.510145 -4.39468e-18
15.6794 -0.510145 -4.39468e-18
15.7276 -0.510145 -4.39468e-18
15.7759 -0.510145 -4.39468e-18
15.8243 -0.510145 -4.39468e-18
15.873 -0.510145 -4.39468e-18
15.9217 -0.510145 -4.39468e-18
15.9706 -0.510145 -4.39468e-18
16.0197 -0.510145 -4.39468e-18
16.0689 -0.510145 -4.39468e-18
16.1182 -0.510145 -4.39468e-18
16.1677 -0.510145 -4.39468e-18
16.2174 -0.510145 -4.39468e-18
16.2672 -0.510145 -4.39468e-18
16.3172 -0.510145 -4.39468e-18
16.3674 -0.510145 -4.39468e-18
16.4177 -0.510145 -4.39468e-18
16.4682 -0.510145 -4.39468e-18
16.5189 -0.510145 -4.39468e-18
16.5697 -0.510145 -4.39468e-18
16.6208 -0.510145 -4.39468e-18
16.672 -0.510145 -4.39468e-18
16.7234 -0.510145 -4.39468e-18
16.775 -0.510145 -4.39468e-18
16.8268 -0.510145 -4.39468e-18
16.8787 -0.510145 -4.39468e-18
16.9309 -0.510145 -4.39468e-18
16.9833 -0.510145 -4.39468e-18
17.0359 -0.510145 -4.39468e-18
17.0887 -0.510145 -4.39468e-18
17.1418 -0.510145 -4.39468e-18
17.195 -0.510145 -4.39468e-18
17.2485 -0.510145 -4.39468e-18
17.3022 -0.510145 -4.39468e-18
17.3562 -0.510145 -4.39468e-18
17.4104 -0.510145 -4.39468e-18
17.4648 -0.510145 -4.39468e-18
17.5195 -0.510145 -4.39468e-18
17.5744 -0.510145 -4.39468e-18
17.6296 -0.510145 -4.39468e-18
17.6851 -0.510145 -4.39468e-18
17.7408 -0.510145 -4.39468e-18
17.7969 -0.510145 -4.39468e-18
17.8532 -0.510145 -4.39468e-18
17.9098 -0.510145 -4.39468e-18
17.9667 -0.510145 -4.39468e-18
18.0239 -0.510145 -4.39468e-18
18.0815 -0.510145 -4.39468e-18
18.1393 -0.510145 -4.39468e-18
18.1975 -0.510145 -4.39468e-18
18.256 -0.510145 -4.39468e-18
18.3149 -0.510145 -4.39468e-18
18.3742 -0.510145 -4.39468e-18
18.4338 -0.510145 -4.39468e-18
18.4938 -0.510145 -4.39468e-18
18.5542 -0.510145 -4.39468e-18
18.615 -0.510145 -4.39468e-18
18.6762 -0.510145 -4.39468e-18
18.7379 -0.510145 -4.39468e-18
18.8 -0.510145 -4.39468e-18
18.8625 -0.510145 -4.39468e-18
18.9255 -0.510145 -4.39468e-18
18.9891 -0.510145 -4.39468e-18
19.0531 -0.510145 -4.39468e-18
19.1177 -0.510145 -4.39468e-18
19.1828 -0.510145 -4.39468e-18
19.2484 -0.510145 -4.39468e-18
19.3147 -0.510145 -4.39468e-18
19.3816 -0.510145 -4.39468e-18
19.4491 -0.510145 -4.39468e-18
19.5173 -0.510145 -4.39468e-18
19.5862 -0.510145 -4.39468e-18
19.6558 -0.510145 -4.39468e-18
19.7262 -0.510145 -4.39468e-18
19.7974 -0.510145 -4.39468e-18
19.8694 -0.510145 -4.39468e-18
19.9423 -0.510145 -4.39468e-18
20.0162 -0.510145 -4.39468e-18
20.091 -0.510145 -4.39468e-18
20.1669 -0.510145 -4.39468e-18
20.244 -0.510145 -4.39468e-18
20.3222 -0.510145 -4.39468e-18
20.4016 -0.510145 -4.39468e-18
20.4825 -0.510145 -4.39468e-18
20.5648 -0.510145 -4.39468e-18
20.6487 -0.510145 -4.39468e-18
20.7344 -0.510145 -4.39468e-18
20.8219 -0.510145 -4.39468e-18
20.9115 -0.510145 -4.39468e-18
21.0034 -0.510145 -4.39468e-18
21.0979 -0.510145 -4.39468e-18
21.1952 -0.510145 -4.39468e-18
21.2959 -0.510145 -4.39468e-18
21.4004 -0.510145 -4.39468e-18
21.5093 -0.510145 -4.39468e-18
21.6237 -0.510145 -4.39468e-18
21.7448 -0.510145 -4.39468e-18
21.8747 -0.510145 -4.39468e-18
22.0165 -0.510145 -4.39468e-18
22.1768 -0.510145 -4.39468e-18
22.3723 -0.510145 -4.39468e-18


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda2.0Nc1Quantum/SigmaRTwoLoop.txt <==
-22.3723 -0.354206 -0.00140712
-22.1768 -0.35456 -0.000374794
-22.0165 -0.354465 -0.000768775
-21.8747 -0.354612 -0.000199607
-21.7448 -0.354556 -0.000507737
-21.6237 -0.354649 -6.92765e-05
-21.5093 -0.354612 -0.000326019
-21.4004 -0.35468 4.99305e-05
-21.2959 -0.354654 -0.000167014
-21.1952 -0.354709 0.00017839
-21.0979 -0.354695 3.41323e-06
-21.0034 -0.354751 0.000349536
-20.9115 -0.354766 0.000241917
-20.8219 -0.354868 0.000640307
-20.7344 -0.35499 0.000635986
-20.6487 -0.355251 0.001067
-20.5648 -0.355572 0.000980287
-20.4825 -0.355951 0.00107355
-20.4016 -0.356175 0.000537284
-20.3222 -0.356208 0.000358623
-20.244 -0.356072 5.90023e-05
-20.1669 -0.356035 0.000379484
-20.091 -0.356117 0.000282973
-20.0162 -0.356206 0.000312001
-19.9423 -0.356145 2.37552e-05
-19.8694 -0.356117 0.000270336
-19.7974 -0.356174 0.000155005
-19.7262 -0.356218 0.000205663
-19.6558 -0.356164 2.16191e-05
-19.5862 -0.356188 0.000252571
-19.5173 -0.356233 5.90878e-05
-19.4491 -0.356221 0.000148853
-19.3816 -0.356208 5.67558e-05
-19.3147 -0.356262 0.000193915
-19.2484 -0.35625 -6.50381e-06
-19.1828 -0.356249 0.000174279
-19.1177 -0.356283 3.4016e-05
-19.0531 -0.356287 0.000124931
-18.9891 -0.356278 2.28416e-05
-18.9255 -0.356318 0.000151054
-18.8625 -0.35631 -1.58326e-05
-18.8 -0.356319 0.000147358
-18.7379 -0.356344 1.52431e-06
-18.6762 -0.356343 0.000110845
-18.615 -0.356352 1.16927e-05
-18.5542 -0.356378 0.000111714
-18.4938 -0.356368 -1.35224e-05
-18.4338 -0.356394 0.000125631
-18.3742 -0.356401 -2.34775e-05
-18.3149 -0.356406 0.000111508
-18.256 -0.356426 -9.43688e-06
-18.1975 -0.356432 9.16065e-05
-18.1393 -0.35644 -6.80946e-06
-18.0815 -0.356462 9.28866e-05
-18.0239 -0.356459 -2.18105e-05
-17.9667 -0.356481 0.000101185
-17.9098 -0.356487 -3.05102e-05
-17.8532 -0.356497 9.56593e-05
-17.7969 -0.356514 -2.43334e-05
-17.7408 -0.356519 8.16612e-05
-17.6851 -0.356533 -1.80613e-05
-17.6296 -0.356547 7.55471e-05
-17.5744 -0.356552 -2.27671e-05
-17.5195 -0.356573 7.94397e-05
-17.4648 -0.356575 -3.22679e-05
-17.4104 -0.356593 8.23819e-05
-17.3562 -0.356603 -3.565e-05
-17.3022 -0.356613 7.73423e-05
-17.2485 -0.356629 -3.17057e-05
-17.195 -0.356637 6.8445e-05
-17.1418 -0.356651 -2.78058e-05
-17.0887 -0.356664 6.34103e-05
-17.0359 -0.356672 -2.95743e-05
-16.9833 -0.356691 6.42773e-05
-16.9309 -0.356696 -3.53797e-05
-16.8787 -0.356715 6.66835e-05
-16.8268 -0.356723 -3.97832e-05
-16.775 -0.356737 6.57526e-05
-16.7234 -0.35675 -3.97685e-05
-16.672 -0.356761 6.08695e-05
-16.6208 -0.356776 -3.70033e-05
-16.5697 -0.356787 5.52409e-05
-16.5189 -0.3568 -3.52577e-05
-16.4682 -0.356814 5.21776e-05
-16.4177 -0.356825 -3.66617e-05
-16.3674 -0.356842 5.22476e-05
-16.3172 -0.35685 -4.02969e-05
-16.2672 -0.356869 5.34121e-05
-16.2174 -0.356878 -4.36063e-05
-16.1677 -0.356894 5.31957e-05
-16.1182 -0.356907 -4.47311e-05
-16.0689 -0.35692 5.06595e-05
-16.0197 -0.356935 -4.37555e-05
-15.9706 -0.356947 4.67649e-05
-15.9217 -0.356963 -4.22441e-05
-15.873 -0.356976 4.32972e-05
-15.8243 -0.35699 -4.18516e-05
-15.7759 -0.357006 4.14737e-05
-15.7276 -0.357017 -4.31931e-05
-15.6794 -0.357035 4.12498e-05
-15.6313 -0.357046 -4.56516e-05
-15.5834 -0.357064 4.15924e-05
-15.5356 -0.357076 -4.80068e-05
-15.488 -0.357093 4.13081e-05
-15.4404 -0.357107 -4.92942e-05
-15.393 -0.357122 3.97852e-05
-15.3458 -0.357138 -4.93253e-05
-15.2986 -0.357152 3.72376e-05
-15.2516 -0.357169 -4.86518e-05
-15.2047 -0.357183 3.44308e-05
-15.1579 -0.3572 -4.81263e-05
-15.1112 -0.357215 3.21645e-05
-15.0647 -0.357231 -4.83927e-05
-15.0182 -0.357248 3.08442e-05
-14.9719 -0.357262 -4.95908e-05
-14.9257 -0.357281 3.03429e-05
-14.8796 -0.357295 -5.1375e-05
-14.8336 -0.357314 3.01559e-05
-14.7877 -0.357328 -5.31673e-05
-14.7419 -0.357347 2.97069e-05
-14.6962 -0.357362 -5.44714e-05
-14.6506 -0.35738 2.8628e-05
-14.6052 -0.357397 -5.5087e-05
-14.5598 -0.357414 2.68902e-05
-14.5145 -0.357432 -5.51502e-05
-14.4693 -0.357449 2.47596e-05
-14.4243 -0.357467 -5.50201e-05
-14.3793 -0.357484 2.26346e-05
-14.3344 -0.357503 -5.5092e-05
-14.2896 -0.357521 2.0859e-05
-14.2449 -0.357539 -5.56302e-05
-14.2003 -0.357558 1.95913e-05
-14.1558 -0.357575 -5.66844e-05
-14.1113 -0.357596 1.87713e-05
-14.067 -0.357613 -5.81044e-05
-14.0227 -0.357634 1.81765e-05
-13.9786 -0.357651 -5.96278e-05
-13.9345 -0.357672 1.75289e-05
-13.8905 -0.35769 -6.09935e-05
-13.8466 -0.357711 1.66031e-05
-13.8028 -0.35773 -6.20348e-05
-13.759 -0.357751 1.52971e-05
-13.7153 -0.357771 -6.27232e-05
-13.6718 -0.357791 1.36481e-05
-13.6283 -0.357812 -6.3158e-05
-13.5848 -0.357832 1.17995e-05
-13.5415 -0.357854 -6.35154e-05
-13.4982 -0.357874 9.93827e-06
-13.455 -0.357896 -6.39813e-05
-13.4119 -0.357918 8.2294e-06
-13.3689 -0.357939 -6.46927e-05
-13.3259 -0.357961 6.76789e-06
-13.283 -0.357983 -6.57028e-05
-13.2402 -0.358006 5.55976e-06
-13.1974 -0.358027 -6.69782e-05
-13.1547 -0.358051 4.53226e-06
-13.1121 -0.358073 -6.842e-05
-13.0696 -0.358097 3.56507e-06
-13.0271 -0.358119 -6.99017e-05
-12.9847 -0.358144 2.52978e-06
-12.9424 -0.358167 -7.13075e-05
-12.9001 -0.358191 1.32528e-06
-12.8579 -0.358215 -7.25621e-05
-12.8158 -0.35824 -9.96388e-08
-12.7737 -0.358264 -7.36456e-05
-12.7317 -0.358289 -1.74013e-06
-12.6898 -0.358314 -7.45909e-05
-12.6479 -0.358339 -3.54432e-06
-12.6061 -0.358365 -7.54698e-05
-12.5643 -0.358391 -5.43257e-06
-12.5226 -0.358417 -7.63703e-05
-12.481 -0.358443 -7.32049e-06
-12.4394 -0.35847 -7.73741e-05
-12.3979 -0.358497 -9.1396e-06
-12.3565 -0.358524 -7.85393e-05
-12.3151 -0.358552 -1.08514e-05
-12.2738 -0.358579 -7.98905e-05
-12.2325 -0.358607 -1.24523e-05
-12.1913 -0.358635 -8.14178e-05
-12.1501 -0.358664 -1.39707e-05
-12.109 -0.358692 -8.3084e-05
-12.068 -0.358722 -1.54574e-05
-12.027 -0.35875 -8.48359e-05
-11.986 -0.358781 -1.69724e-05
-11.9452 -0.35881 -8.66174e-05
-11.9043 -0.358841 -1.85725e-05
-11.8636 -0.358871 -8.83818e-05
-11.8228 -0.358903 -2.03005e-05
-11.7822 -0.358933 -9.01e-05
-11.7415 -0.358965 -2.21796e-05
-11.701 -0.358997 -9.17643e-05
-11.6605 -0.359029 -2.42111e-05
-11.62 -0.359062 -9.33878e-05
-11.5796 -0.359095 -2.63779e-05
-11.5392 -0.359128 -9.5e-05
-11.4989 -0.359161 -2.86498e-05
-11.4587 -0.359196 -9.66399e-05
-11.4184 -0.35923 -3.09911e-05
-11.3783 -0.359265 -9.83487e-05
-11.3381 -0.3593 -3.33675e-05
-11.2981 -0.359335 -0.000100163
-11.2581 -0.359371 -3.57524e-05
-11.2181 -0.359407 -0.00010211
-11.1781 -0.359444 -3.81311e-05
-11.1383 -0.359481 -0.000104204
-11.0984 -0.359519 -4.05019e-05
-11.0586 -0.359556 -0.000106446
-11.0189 -0.359595 -4.28758e-05
-10.9792 -0.359633 -0.000108827
-10.9395 -0.359673 -4.52734e-05
-10.8999 -0.359712 -0.00011133
-10.8603 -0.359753 -4.7722e-05
-10.8208 -0.359793 -0.000113934
-10.7813 -0.359835 -5.02509e-05
-10.7418 -0.359875 -0.000116617
-10.7024 -0.359918 -5.28876e-05
-10.6631 -0.35996 -0.000119362
-10.6238 -0.360004 -5.5655e-05
-10.5845 -0.360047 -0.000122158
-10.5452 -0.360091 -5.85692e-05
-10.506 -0.360135 -0.000125003
-10.4669 -0.360181 -6.16388e-05
-10.4278 -0.360226 -0.000127901
-10.3887 -0.360272 -6.4865e-05
-10.3496 -0.360319 -0.000130864
-10.3106 -0.360367 -6.82436e-05
-10.2717 -0.360415 -0.000133909
-10.2328 -0.360463 -7.1766e-05
-10.1939 -0.360512 -0.000137058
-10.155 -0.360562 -7.54219e-05
-10.1162 -0.360612 -0.000140333
-10.0774 -0.360663 -7.92017e-05
-10.0387 -0.360715 -0.000143756
-10 -0.360767 -8.30979e-05
-9.96134 -0.36082 -0.000147346
-9.92271 -0.360874 -8.71068e-05
-9.88412 -0.360928 -0.000151118
-9.84557 -0.360984 -9.12293e-05
-9.80704 -0.361039 -0.000155084
-9.76856 -0.361096 -9.54713e-05
-9.73011 -0.361153 -0.000159253
-9.69169 -0.361211 -9.98434e-05
-9.65331 -0.36127 -0.000163629
-9.61496 -0.36133 -0.00010436
-9.57664 -0.36139 -0.000168212
-9.53836 -0.361452 -0.00010904
-9.50011 -0.361513 -0.000173005
-9.46189 -0.361576 -0.000113902
-9.42371 -0.36164 -0.000178006
-9.38556 -0.361705 -0.000118967
-9.34744 -0.36177 -0.000183217
-9.30935 -0.361837 -0.000124256
-9.2713 -0.361904 -0.00018864
-9.23327 -0.361973 -0.000129789
-9.19528 -0.362041 -0.000194281
-9.15732 -0.362112 -0.000135585
-9.11939 -0.362183 -0.000200148
-9.08149 -0.362256 -0.00014166
-9.04362 -0.362329 -0.000206252
-9.00578 -0.362404 -0.000148031
-8.96797 -0.362479 -0.00021261
-8.93019 -0.362556 -0.000154711
-8.89244 -0.362634 -0.00021924
-8.85471 -0.362713 -0.000161714
-8.81702 -0.362793 -0.000226162
-8.77936 -0.362874 -0.000169053
-8.74172 -0.362957 -0.000233401
-8.70412 -0.363041 -0.000176741
-8.66654 -0.363126 -0.000240981
-8.62899 -0.363213 -0.000184791
-8.59146 -0.363301 -0.000248931
-8.55397 -0.36339 -0.000193221
-8.5165 -0.363481 -0.000257279
-8.47906 -0.363573 -0.000202047
-8.44165 -0.363666 -0.000266054
-8.40426 -0.363761 -0.00021129
-8.3669 -0.363858 -0.000275285
-8.32956 -0.363956 -0.000220974
-8.29226 -0.364056 -0.000285004
-8.25497 -0.364157 -0.000231126
-8.21772 -0.36426 -0.000295242
-8.18049 -0.364365 -0.000241776
-8.14328 -0.364472 -0.000306031
-8.1061 -0.364581 -0.000252959
-8.06895 -0.36469 -0.000317407
-8.03182 -0.364803 -0.000264712
-7.99471 -0.364917 -0.000329403
-7.95763 -0.365033 -0.000277077
-7.92058 -0.365151 -0.000342059
-7.88355 -0.365271 -0.000290099
-7.84654 -0.365393 -0.000355414
-7.80955 -0.365518 -0.000303829
-7.77259 -0.365644 -0.000369514
-7.73566 -0.365774 -0.000318318
-7.69874 -0.365905 -0.000384407
-7.66185 -0.366039 -0.000333624
-7.62498 -0.366174 -0.000400144
-7.58814 -0.366314 -0.000349809
-7.55132 -0.366455 -0.000416785
-7.51452 -0.366599 -0.000366939
-7.47774 -0.366745 -0.000434393
-7.44099 -0.366895 -0.000385086
-7.40425 -0.367047 -0.000453038
-7.36754 -0.367203 -0.000404326
-7.33085 -0.367361 -0.000472798
-7.29418 -0.367523 -0.000424742
-7.25754 -0.367688 -0.000493757
-7.22091 -0.367856 -0.000446425
-7.18431 -0.368027 -0.000516011
-7.14772 -0.368202 -0.000469472
-7.11116 -0.368381 -0.000539661
-7.07462 -0.368563 -0.00049399
-7.0381 -0.368749 -0.000564823
-7.00159 -0.368939 -0.000520095
-6.96511 -0.369133 -0.000591619
-6.92865 -0.369331 -0.000547916
-6.89221 -0.369534 -0.000620188
-6.85579 -0.36974 -0.000577593
-6.81938 -0.369952 -0.000650682
-6.783 -0.370168 -0.000609281
-6.74664 -0.370389 -0.000683266
-6.71029 -0.370614 -0.000643151
-6.67397 -0.370845 -0.000718124
-6.63766 -0.371081 -0.000679394
-6.60137 -0.371323 -0.00075546
-6.5651 -0.37157 -0.000718218
-6.52885 -0.371823 -0.000795498
-6.49262 -0.372082 -0.000759859
-6.4564 -0.372348 -0.000838487
-6.42021 -0.372619 -0.000804575
-6.38403 -0.372898 -0.000884703
-6.34786 -0.373183 -0.000852657
-6.31172 -0.373475 -0.000934456
-6.27559 -0.373775 -0.000904428
-6.23949 -0.374082 -0.000988088
-6.20339 -0.374397 -0.000960252
-6.16732 -0.37472 -0.00104598
-6.13126 -0.375053 -0.00102054
-6.09522 -0.375393 -0.00110858
-6.05919 -0.375743 -0.00108574
-6.02319 -0.376101 -0.00117635
-5.9872 -0.376471 -0.00115637
-5.95122 -0.376849 -0.00124985
-5.91526 -0.377239 -0.00123301
-5.87932 -0.37764 -0.00132969
-5.84339 -0.378052 -0.00131632
-5.80748 -0.378476 -0.00141657
-5.77158 -0.378912 -0.00140706
-5.7357 -0.379361 -0.00151129
-5.69984 -0.379824 -0.00150606
-5.66399 -0.3803 -0.00161476
-5.62815 -0.380792 -0.0016143
-5.59233 -0.381298 -0.00172801
-5.55653 -0.381821 -0.00173289
-5.52074 -0.382359 -0.00185223
-5.48497 -0.382916 -0.00186311
-5.4492 -0.38349 -0.00198879
-5.41346 -0.384083 -0.00200643
-5.37773 -0.384696 -0.00213927
-5.34201 -0.38533 -0.00216455
-5.30631 -0.385985 -0.00230552
-5.27062 -0.386664 -0.00233947
-5.23494 -0.387366 -0.00248966
-5.19928 -0.388094 -0.00253349
-5.16363 -0.388848 -0.0026942
-5.128 -0.38963 -0.00274933
-5.09237 -0.390441 -0.00292209
-5.05677 -0.391283 -0.00299017
-5.02117 -0.392158 -0.00317678
-4.98559 -0.393067 -0.0032598
-4.95002 -0.394011 -0.00346241
-4.91446 -0.394995 -0.00356271
-4.87892 -0.396018 -0.00378389
-4.84339 -0.397085 -0.0039043
-4.80787 -0.398197 -0.00414713
-4.77237 -0.399357 -0.00429106
-4.73687 -0.400568 -0.00455927
-4.70139 -0.401833 -0.00473084
-4.66592 -0.403157 -0.005029
-4.63046 -0.404541 -0.00523326
-4.59502 -0.405992 -0.00556695
-4.55958 -0.407513 -0.00581013
-4.52416 -0.409109 -0.00618628
-4.48875 -0.410785 -0.00647614
-4.45335 -0.412547 -0.00690341
-4.41797 -0.414402 -0.00724965
-4.38259 -0.416356 -0.00773896
-4.34722 -0.418417 -0.00815392
-4.31187 -0.420595 -0.00871919
-4.27653 -0.422896 -0.00921865
-4.24119 -0.425334 -0.00987784
-4.20587 -0.427917 -0.0104823
-4.17056 -0.430661 -0.0112589
-4.13526 -0.433577 -0.0119953
-4.09997 -0.436683 -0.0129204
-4.06469 -0.439996 -0.0138248
-4.02942 -0.443536 -0.0149401
-3.99416 -0.447326 -0.0160614
-3.95891 -0.45139 -0.0174245
-3.92367 -0.455758 -0.0188302
-3.88844 -0.460461 -0.020521
-3.85322 -0.465538 -0.0223067
-3.81801 -0.47103 -0.0244399
-3.7828 -0.476987 -0.0267438
-3.74761 -0.483464 -0.0294872
-3.71243 -0.490526 -0.0325145
-3.67726 -0.498247 -0.0361213
-3.64209 -0.506714 -0.0401871
-3.60694 -0.516027 -0.0450521
-3.57179 -0.526302 -0.0506562
-3.53665 -0.53767 -0.0574189
-3.50152 -0.550285 -0.0653878
-3.4664 -0.564314 -0.0751287
-3.43129 -0.579945 -0.0868919
-3.39619 -0.597361 -0.101525
-3.36109 -0.616728 -0.119677
-3.32601 -0.638125 -0.142758
-3.29093 -0.66144 -0.172217
-3.25586 -0.686115 -0.210575
-3.2208 -0.710698 -0.260764
-3.18574 -0.731932 -0.327048
-3.1507 -0.743217 -0.413678
-3.11566 -0.732385 -0.523585
-3.08063 -0.680498 -0.651729
-3.0456 -0.567438 -0.776211
-3.01059 -0.391793 -0.854265
-2.97558 -0.191314 -0.847572
-2.94058 -0.0239801 -0.759771
-2.90558 0.0790021 -0.633221
-2.87059 0.123921 -0.507648
-2.83561 0.131422 -0.401809
-2.80064 0.119262 -0.31856
-2.76567 0.0984621 -0.254941
-2.73071 0.0749352 -0.206354
-2.69576 0.0515673 -0.169159
-2.66081 0.0296524 -0.140186
-2.62587 0.00967095 -0.117476
-2.59094 -0.00827911 -0.0992532
-2.55601 -0.0242819 -0.0846002
-2.52109 -0.0384895 -0.0724847
-2.48617 -0.051077 -0.0625176
-2.45126 -0.0622139 -0.0540387
-2.41636 -0.0720566 -0.0469241
-2.38146 -0.0807431 -0.040704
-2.34657 -0.0883935 -0.0353931
-2.31168 -0.0951108 -0.0306228
-2.2768 -0.100982 -0.0264829
-2.24192 -0.106081 -0.0226611
-2.20705 -0.110469 -0.0192896
-2.17219 -0.114198 -0.0160878
-2.13733 -0.117307 -0.0132124
-2.10247 -0.119831 -0.0104011
-2.06762 -0.121794 -0.00782416
-2.03278 -0.123215 -0.00522939
-1.99794 -0.124105 -0.0027939
-1.9631 -0.12447 -0.000269581
-1.92827 -0.124308 0.00216462
-1.89345 -0.123613 0.00475738
-1.85862 -0.12237 0.00733265
-1.82381 -0.12056 0.0101446
-1.78899 -0.118153 0.0130254
-1.75419 -0.115115 0.0162411
-1.71938 -0.1114 0.0196401
-1.68458 -0.106955 0.0235095
-1.64979 -0.101712 0.0277262
-1.61499 -0.095593 0.0326152
-1.58021 -0.0885027 0.0381031
-1.54542 -0.0803335 0.0445822
-1.51064 -0.0709558 0.0520694
-1.47586 -0.0602277 0.0610801
-1.44109 -0.0479877 0.0718012
-1.40632 -0.0340731 0.0849839
-1.37155 -0.0183299 0.101146
-1.33679 -0.000666572 0.121508
-1.30203 0.0188682 0.147248
-1.26727 0.0398952 0.180514
-1.23251 0.0613629 0.223736
-1.19776 0.0808602 0.280595
-1.16301 0.0934126 0.354934
-1.12827 0.0896134 0.450236
-1.09352 0.053974 0.564695
-1.05878 -0.032651 0.684044
-1.02405 -0.179245 0.774083
-0.989309 -0.363334 0.794611
-0.954576 -0.533729 0.734745
-0.919844 -0.650253 0.625428
-0.885115 -0.70898 0.506709
-0.850388 -0.726756 0.402264
-0.815663 -0.721498 0.318457
-0.78094 -0.705329 0.253905
-0.746219 -0.685056 0.204525
-0.711499 -0.664135 0.166783
-0.676781 -0.644176 0.137474
-0.642065 -0.625846 0.11459
-0.60735 -0.609339 0.096302
-0.572637 -0.594635 0.0816572
-0.537925 -0.581612 0.0695956
-0.503214 -0.570119 0.0597109
-0.468504 -0.56 0.0513299
-0.433796 -0.551109 0.0443214
-0.399089 -0.543314 0.0382095
-0.364382 -0.536501 0.0330062
-0.329676 -0.530569 0.02834
-0.294972 -0.525436 0.0243001
-0.260267 -0.521029 0.0205729
-0.225564 -0.51729 0.0172906
-0.190861 -0.514168 0.0141726
-0.156158 -0.511624 0.0113758
-0.121456 -0.509625 0.00863827
-0.0867541 -0.508147 0.00613114
-0.0520524 -0.507171 0.00360256
-0.0173508 -0.506686 0.00123096
0.0173508 -0.506686 -0.00123096
0.0520524 -0.507171 -0.00360256
0.0867541 -0.508147 -0.00613114
0.121456 -0.509625 -0.00863827
0.156158 -0.511624 -0.0113758
0.190861 -0.514168 -0.0141726
0.225564 -0.51729 -0.0172906
0.260267 -0.521029 -0.0205729
0.294972 -0.525436 -0.0243001
0.329676 -0.530569 -0.02834
0.364382 -0.536501 -0.0330062
0.399089 -0.543314 -0.0382095
0.433796 -0.551109 -0.0443214
0.468504 -0.56 -0.0513299
0.503214 -0.570119 -0.0597109
0.537925 -0.581612 -0.0695956
0.572637 -0.594635 -0.0816572
0.60735 -0.609339 -0.096302
0.642065 -0.625846 -0.11459
0.676781 -0.644176 -0.137474
0.711499 -0.664135 -0.166783
0.746219 -0.685056 -0.204525
0.78094 -0.705329 -0.253905
0.815663 -0.721498 -0.318457
0.850388 -0.726756 -0.402264
0.885115 -0.70898 -0.506709
0.919844 -0.650253 -0.625428
0.954576 -0.533729 -0.734745
0.989309 -0.363334 -0.794611
1.02405 -0.179245 -0.774083
1.05878 -0.032651 -0.684044
1.09352 0.053974 -0.564695
1.12827 0.0896134 -0.450236
1.16301 0.0934126 -0.354934
1.19776 0.0808602 -0.280595
1.23251 0.0613629 -0.223736
1.26727 0.0398952 -0.180514
1.30203 0.0188682 -0.147248
1.33679 -0.000666572 -0.121508
1.37155 -0.0183299 -0.101146
1.40632 -0.0340731 -0.0849839
1.44109 -0.0479877 -0.0718012
1.47586 -0.0602277 -0.0610801
1.51064 -0.0709558 -0.0520694
1.54542 -0.0803335 -0.0445822
1.58021 -0.0885027 -0.0381031
1.61499 -0.095593 -0.0326152
1.64979 -0.101712 -0.0277262
1.68458 -0.106955 -0.0235095
1.71938 -0.1114 -0.0196401
1.75419 -0.115115 -0.0162411
1.78899 -0.118153 -0.0130254
1.82381 -0.12056 -0.0101446
1.85862 -0.12237 -0.00733265
1.89345 -0.123613 -0.00475738
1.92827 -0.124308 -0.00216462
1.9631 -0.12447 0.000269581
1.99794 -0.124105 0.0027939
2.03278 -0.123215 0.00522939
2.06762 -0.121794 0.00782416
2.10247 -0.119831 0.0104011
2.13733 -0.117307 0.0132124
2.17219 -0.114198 0.0160878
2.20705 -0.110469 0.0192896
2.24192 -0.106081 0.0226611
2.2768 -0.100982 0.0264829
2.31168 -0.0951108 0.0306228
2.34657 -0.0883935 0.0353931
2.38146 -0.0807431 0.040704
2.41636 -0.0720566 0.0469241
2.45126 -0.0622139 0.0540387
2.48617 -0.051077 0.0625176
2.52109 -0.0384895 0.0724847
2.55601 -0.0242819 0.0846002
2.59094 -0.00827911 0.0992532
2.62587 0.00967095 0.117476
2.66081 0.0296524 0.140186
2.69576 0.0515673 0.169159
2.73071 0.0749352 0.206354
2.76567 0.0984621 0.254941
2.80064 0.119262 0.31856
2.83561 0.131422 0.401809
2.87059 0.123921 0.507648
2.90558 0.0790021 0.633221
2.94058 -0.0239801 0.759771
2.97558 -0.191314 0.847572
3.01059 -0.391793 0.854265
3.0456 -0.567438 0.776211
3.08063 -0.680498 0.651729
3.11566 -0.732385 0.523585
3.1507 -0.743217 0.413678
3.18574 -0.731932 0.327048
3.2208 -0.710698 0.260764
3.25586 -0.686115 0.210575
3.29093 -0.66144 0.172217
3.32601 -0.638125 0.142758
3.36109 -0.616728 0.119677
3.39619 -0.597361 0.101525
3.43129 -0.579945 0.0868919
3.4664 -0.564314 0.0751287
3.50152 -0.550285 0.0653878
3.53665 -0.53767 0.0574189
3.57179 -0.526302 0.0506562
3.60694 -0.516027 0.0450521
3.64209 -0.506714 0.0401871
3.67726 -0.498247 0.0361213
3.71243 -0.490526 0.0325145
3.74761 -0.483464 0.0294872
3.7828 -0.476987 0.0267438
3.81801 -0.47103 0.0244399
3.85322 -0.465538 0.0223067
3.88844 -0.460461 0.020521
3.92367 -0.455758 0.0188302
3.95891 -0.45139 0.0174245
3.99416 -0.447326 0.0160614
4.02942 -0.443536 0.0149401
4.06469 -0.439996 0.0138248
4.09997 -0.436683 0.0129204
4.13526 -0.433577 0.0119953
4.17056 -0.430661 0.0112589
4.20587 -0.427917 0.0104823
4.24119 -0.425334 0.00987784
4.27653 -0.422896 0.00921865
4.31187 -0.420595 0.00871919
4.34722 -0.418417 0.00815392
4.38259 -0.416356 0.00773896
4.41797 -0.414402 0.00724965
4.45335 -0.412547 0.00690341
4.48875 -0.410785 0.00647614
4.52416 -0.409109 0.00618628
4.55958 -0.407513 0.00581013
4.59502 -0.405992 0.00556695
4.63046 -0.404541 0.00523326
4.66592 -0.403157 0.005029
4.70139 -0.401833 0.00473084
4.73687 -0.400568 0.00455927
4.77237 -0.399357 0.00429106
4.80787 -0.398197 0.00414713
4.84339 -0.397085 0.0039043
4.87892 -0.396018 0.00378389
4.91446 -0.394995 0.00356271
4.95002 -0.394011 0.00346241
4.98559 -0.393067 0.0032598
5.02117 -0.392158 0.00317678
5.05677 -0.391283 0.00299017
5.09237 -0.390441 0.00292209
5.128 -0.38963 0.00274933
5.16363 -0.388848 0.0026942
5.19928 -0.388094 0.00253349
5.23494 -0.387366 0.00248966
5.27062 -0.386664 0.00233947
5.30631 -0.385985 0.00230552
5.34201 -0.38533 0.00216455
5.37773 -0.384696 0.00213927
5.41346 -0.384083 0.00200643
5.4492 -0.38349 0.00198879
5.48497 -0.382916 0.00186311
5.52074 -0.382359 0.00185223
5.55653 -0.381821 0.00173289
5.59233 -0.381298 0.00172801
5.62815 -0.380792 0.0016143
5.66399 -0.3803 0.00161476
5.69984 -0.379824 0.00150606
5.7357 -0.379361 0.00151129
5.77158 -0.378912 0.00140706
5.80748 -0.378476 0.00141657
5.84339 -0.378052 0.00131632
5.87932 -0.37764 0.00132969
5.91526 -0.377239 0.00123301
5.95122 -0.376849 0.00124985
5.9872 -0.376471 0.00115637
6.02319 -0.376101 0.00117635
6.05919 -0.375743 0.00108574
6.09522 -0.375393 0.00110858
6.13126 -0.375053 0.00102054
6.16732 -0.37472 0.00104598
6.20339 -0.374397 0.000960252
6.23949 -0.374082 0.000988088
6.27559 -0.373775 0.000904428
6.31172 -0.373475 0.000934456
6.34786 -0.373183 0.000852657
6.38403 -0.372898 0.000884703
6.42021 -0.372619 0.000804575
6.4564 -0.372348 0.000838487
6.49262 -0.372082 0.000759859
6.52885 -0.371823 0.000795498
6.5651 -0.37157 0.000718218
6.60137 -0.371323 0.00075546
6.63766 -0.371081 0.000679394
6.67397 -0.370845 0.000718124
6.71029 -0.370614 0.000643151
6.74664 -0.370389 0.000683266
6.783 -0.370168 0.000609281
6.81938 -0.369952 0.000650682
6.85579 -0.36974 0.000577593
6.89221 -0.369534 0.000620188
6.92865 -0.369331 0.000547916
6.96511 -0.369133 0.000591619
7.00159 -0.368939 0.000520095
7.0381 -0.368749 0.000564823
7.07462 -0.368563 0.00049399
7.11116 -0.368381 0.000539661
7.14772 -0.368202 0.000469472
7.18431 -0.368027 0.000516011
7.22091 -0.367856 0.000446425
7.25754 -0.367688 0.000493757
7.29418 -0.367523 0.000424742
7.33085 -0.367361 0.000472798
7.36754 -0.367203 0.000404326
7.40425 -0.367047 0.000453038
7.44099 -0.366895 0.000385086
7.47774 -0.366745 0.000434393
7.51452 -0.366599 0.000366939
7.55132 -0.366455 0.000416785
7.58814 -0.366314 0.000349809
7.62498 -0.366174 0.000400144
7.66185 -0.366039 0.000333624
7.69874 -0.365905 0.000384407
7.73566 -0.365774 0.000318318
7.77259 -0.365644 0.000369514
7.80955 -0.365518 0.000303829
7.84654 -0.365393 0.000355414
7.88355 -0.365271 0.000290099
7.92058 -0.365151 0.000342059
7.95763 -0.365033 0.000277077
7.99471 -0.364917 0.000329403
8.03182 -0.364803 0.000264712
8.06895 -0.36469 0.000317407
8.1061 -0.364581 0.000252959
8.14328 -0.364472 0.000306031
8.18049 -0.364365 0.000241776
8.21772 -0.36426 0.000295242
8.25497 -0.364157 0.000231126
8.29226 -0.364056 0.000285004
8.32956 -0.363956 0.000220974
8.3669 -0.363858 0.000275285
8.40426 -0.363761 0.00021129
8.44165 -0.363666 0.000266054
8.47906 -0.363573 0.000202047
8.5165 -0.363481 0.000257279
8.55397 -0.36339 0.000193221
8.59146 -0.363301 0.000248931
8.62899 -0.363213 0.000184791
8.66654 -0.363126 0.000240981
8.70412 -0.363041 0.000176741
8.74172 -0.362957 0.000233401
8.77936 -0.362874 0.000169053
8.81702 -0.362793 0.000226162
8.85471 -0.362713 0.000161714
8.89244 -0.362634 0.00021924
8.93019 -0.362556 0.000154711
8.96797 -0.362479 0.00021261
9.00578 -0.362404 0.000148031
9.04362 -0.362329 0.000206252
9.08149 -0.362256 0.00014166
9.11939 -0.362183 0.000200148
9.15732 -0.362112 0.000135585
9.19528 -0.362041 0.000194281
9.23327 -0.361973 0.000129789
9.2713 -0.361904 0.00018864
9.30935 -0.361837 0.000124256
9.34744 -0.36177 0.000183217
9.38556 -0.361705 0.000118967
9.42371 -0.36164 0.000178006
9.46189 -0.361576 0.000113902
9.50011 -0.361513 0.000173005
9.53836 -0.361452 0.00010904
9.57664 -0.36139 0.000168212
9.61496 -0.36133 0.00010436
9.65331 -0.36127 0.000163629
9.69169 -0.361211 9.98434e-05
9.73011 -0.361153 0.000159253
9.76856 -0.361096 9.54713e-05
9.80704 -0.361039 0.000155084
9.84557 -0.360984 9.12293e-05
9.88412 -0.360928 0.000151118
9.92271 -0.360874 8.71068e-05
9.96134 -0.36082 0.000147346
10 -0.360767 8.30979e-05
10.0387 -0.360715 0.000143756
10.0774 -0.360663 7.92017e-05
10.1162 -0.360612 0.000140333
10.155 -0.360562 7.54219e-05
10.1939 -0.360512 0.000137058
10.2328 -0.360463 7.1766e-05
10.2717 -0.360415 0.000133909
10.3106 -0.360367 6.82436e-05
10.3496 -0.360319 0.000130864
10.3887 -0.360272 6.4865e-05
10.4278 -0.360226 0.000127901
10.4669 -0.360181 6.16388e-05
10.506 -0.360135 0.000125003
10.5452 -0.360091 5.85692e-05
10.5845 -0.360047 0.000122158
10.6238 -0.360004 5.5655e-05
10.6631 -0.35996 0.000119362
10.7024 -0.359918 5.28876e-05
10.7418 -0.359875 0.000116617
10.7813 -0.359835 5.02509e-05
10.8208 -0.359793 0.000113934
10.8603 -0.359753 4.7722e-05
10.8999 -0.359712 0.00011133
10.9395 -0.359673 4.52734e-05
10.9792 -0.359633 0.000108827
11.0189 -0.359595 4.28758e-05
11.0586 -0.359556 0.000106446
11.0984 -0.359519 4.05019e-05
11.1383 -0.359481 0.000104204
11.1781 -0.359444 3.81311e-05
11.2181 -0.359407 0.00010211
11.2581 -0.359371 3.57524e-05
11.2981 -0.359335 0.000100163
11.3381 -0.3593 3.33675e-05
11.3783 -0.359265 9.83487e-05
11.4184 -0.35923 3.09911e-05
11.4587 -0.359196 9.66399e-05
11.4989 -0.359161 2.86498e-05
11.5392 -0.359128 9.5e-05
11.5796 -0.359095 2.63779e-05
11.62 -0.359062 9.33878e-05
11.6605 -0.359029 2.42111e-05
11.701 -0.358997 9.17643e-05
11.7415 -0.358965 2.21796e-05
11.7822 -0.358933 9.01e-05
11.8228 -0.358903 2.03005e-05
11.8636 -0.358871 8.83818e-05
11.9043 -0.358841 1.85725e-05
11.9452 -0.35881 8.66174e-05
11.986 -0.358781 1.69724e-05
12.027 -0.35875 8.48359e-05
12.068 -0.358722 1.54574e-05
12.109 -0.358692 8.3084e-05
12.1501 -0.358664 1.39707e-05
12.1913 -0.358635 8.14178e-05
12.2325 -0.358607 1.24523e-05
12.2738 -0.358579 7.98905e-05
12.3151 -0.358552 1.08514e-05
12.3565 -0.358524 7.85393e-05
12.3979 -0.358497 9.1396e-06
12.4394 -0.35847 7.73741e-05
12.481 -0.358443 7.32049e-06
12.5226 -0.358417 7.63703e-05
12.5643 -0.358391 5.43257e-06
12.6061 -0.358365 7.54698e-05
12.6479 -0.358339 3.54432e-06
12.6898 -0.358314 7.45909e-05
12.7317 -0.358289 1.74013e-06
12.7737 -0.358264 7.36456e-05
12.8158 -0.35824 9.96388e-08
12.8579 -0.358215 7.25621e-05
12.9001 -0.358191 -1.32528e-06
12.9424 -0.358167 7.13075e-05
12.9847 -0.358144 -2.52978e-06
13.0271 -0.358119 6.99017e-05
13.0696 -0.358097 -3.56507e-06
13.1121 -0.358073 6.842e-05
13.1547 -0.358051 -4.53226e-06
13.1974 -0.358027 6.69782e-05
13.2402 -0.358006 -5.55976e-06
13.283 -0.357983 6.57028e-05
13.3259 -0.357961 -6.76789e-06
13.3689 -0.357939 6.46927e-05
13.4119 -0.357918 -8.2294e-06
13.455 -0.357896 6.39813e-05
13.4982 -0.357874 -9.93827e-06
13.5415 -0.357854 6.35154e-05
13.5848 -0.357832 -1.17995e-05
13.6283 -0.357812 6.3158e-05
13.6718 -0.357791 -1.36481e-05
13.7153 -0.357771 6.27232e-05
13.759 -0.357751 -1.52971e-05
13.8028 -0.35773 6.20348e-05
13.8466 -0.357711 -1.66031e-05
13.8905 -0.35769 6.09935e-05
13.9345 -0.357672 -1.75289e-05
13.9786 -0.357651 5.96278e-05
14.0227 -0.357634 -1.81765e-05
14.067 -0.357613 5.81044e-05
14.1113 -0.357596 -1.87713e-05
14.1558 -0.357575 5.66844e-05
14.2003 -0.357558 -1.95913e-05
14.2449 -0.357539 5.56302e-05
14.2896 -0.357521 -2.0859e-05
14.3344 -0.357503 5.5092e-05
14.3793 -0.357484 -2.26346e-05
14.4243 -0.357467 5.50201e-05
14.4693 -0.357449 -2.47596e-05
14.5145 -0.357432 5.51502e-05
14.5598 -0.357414 -2.68902e-05
14.6052 -0.357397 5.5087e-05
14.6506 -0.35738 -2.8628e-05
14.6962 -0.357362 5.44714e-05
14.7419 -0.357347 -2.97069e-05
14.7877 -0.357328 5.31673e-05
14.8336 -0.357314 -3.01559e-05
14.8796 -0.357295 5.1375e-05
14.9257 -0.357281 -3.03429e-05
14.9719 -0.357262 4.95908e-05
15.0182 -0.357248 -3.08442e-05
15.0647 -0.357231 4.83927e-05
15.1112 -0.357215 -3.21645e-05
15.1579 -0.3572 4.81263e-05
15.2047 -0.357183 -3.44308e-05
15.2516 -0.357169 4.86518e-05
15.2986 -0.357152 -3.72376e-05
15.3458 -0.357138 4.93253e-05
15.393 -0.357122 -3.97852e-05
15.4404 -0.357107 4.92942e-05
15.488 -0.357093 -4.13081e-05
15.5356 -0.357076 4.80068e-05
15.5834 -0.357064 -4.15924e-05
15.6313 -0.357046 4.56516e-05
15.6794 -0.357035 -4.12498e-05
15.7276 -0.357017 4.31931e-05
15.7759 -0.357006 -4.14737e-05
15.8243 -0.35699 4.18516e-05
15.873 -0.356976 -4.32972e-05
15.9217 -0.356963 4.22441e-05
15.9706 -0.356947 -4.67649e-05
16.0197 -0.356935 4.37555e-05
16.0689 -0.35692 -5.06595e-05
16.1182 -0.356907 4.47311e-05
16.1677 -0.356894 -5.31957e-05
16.2174 -0.356878 4.36063e-05
16.2672 -0.356869 -5.34121e-05
16.3172 -0.35685 4.02969e-05
16.3674 -0.356842 -5.22476e-05
16.4177 -0.356825 3.66617e-05
16.4682 -0.356814 -5.21776e-05
16.5189 -0.3568 3.52577e-05
16.5697 -0.356787 -5.52409e-05
16.6208 -0.356776 3.70033e-05
16.672 -0.356761 -6.08695e-05
16.7234 -0.35675 3.97685e-05
16.775 -0.356737 -6.57526e-05
16.8268 -0.356723 3.97832e-05
16.8787 -0.356715 -6.66835e-05
16.9309 -0.356696 3.53797e-05
16.9833 -0.356691 -6.42773e-05
17.0359 -0.356672 2.95743e-05
17.0887 -0.356664 -6.34103e-05
17.1418 -0.356651 2.78058e-05
17.195 -0.356637 -6.8445e-05
17.2485 -0.356629 3.17057e-05
17.3022 -0.356613 -7.73423e-05
17.3562 -0.356603 3.565e-05
17.4104 -0.356593 -8.23819e-05
17.4648 -0.356575 3.22679e-05
17.5195 -0.356573 -7.94397e-05
17.5744 -0.356552 2.27671e-05
17.6296 -0.356547 -7.55471e-05
17.6851 -0.356533 1.80613e-05
17.7408 -0.356519 -8.16612e-05
17.7969 -0.356514 2.43334e-05
17.8532 -0.356497 -9.56593e-05
17.9098 -0.356487 3.05102e-05
17.9667 -0.356481 -0.000101185
18.0239 -0.356459 2.18105e-05
18.0815 -0.356462 -9.28866e-05
18.1393 -0.35644 6.80946e-06
18.1975 -0.356432 -9.16065e-05
18.256 -0.356426 9.43688e-06
18.3149 -0.356406 -0.000111508
18.3742 -0.356401 2.34775e-05
18.4338 -0.356394 -0.000125631
18.4938 -0.356368 1.35224e-05
18.5542 -0.356378 -0.000111714
18.615 -0.356352 -1.16927e-05
18.6762 -0.356343 -0.000110845
18.7379 -0.356344 -1.52431e-06
18.8 -0.356319 -0.000147358
18.8625 -0.35631 1.58326e-05
18.9255 -0.356318 -0.000151054
18.9891 -0.356278 -2.28416e-05
19.0531 -0.356287 -0.000124931
19.1177 -0.356283 -3.4016e-05
19.1828 -0.356249 -0.000174279
19.2484 -0.35625 6.50381e-06
19.3147 -0.356262 -0.000193915
19.3816 -0.356208 -5.67558e-05
19.4491 -0.356221 -0.000148853
19.5173 -0.356233 -5.90878e-05
19.5862 -0.356188 -0.000252571
19.6558 -0.356164 -2.16191e-05
19.7262 -0.356218 -0.000205663
19.7974 -0.356174 -0.000155005
19.8694 -0.356117 -0.000270336
19.9423 -0.356145 -2.37552e-05
20.0162 -0.356206 -0.000312001
20.091 -0.356117 -0.000282973
20.1669 -0.356035 -0.000379484
20.244 -0.356072 -5.90023e-05
20.3222 -0.356208 -0.000358623
20.4016 -0.356175 -0.000537284
20.4825 -0.355951 -0.00107355
20.5648 -0.355572 -0.000980287
20.6487 -0.355251 -0.001067
20.7344 -0.35499 -0.000635986
20.8219 -0.354868 -0.000640307
20.9115 -0.354766 -0.000241917
21.0034 -0.354751 -0.000349536
21.0979 -0.354695 -3.41323e-06
21.1952 -0.354709 -0.00017839
21.2959 -0.354654 0.000167014
21.4004 -0.35468 -4.99305e-05
21.5093 -0.354612 0.000326019
21.6237 -0.354649 6.92765e-05
21.7448 -0.354556 0.000507737
21.8747 -0.354612 0.000199607
22.0165 -0.354465 0.000768775
22.1768 -0.35456 0.000374794
22.3723 -0.354206 0.00140712


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda2.0Nc1Quantum/iFpOneLoop.txt <==
-22.3723 -3.07165e-25 8.98431e-06
-22.1768 -4.33841e-24 9.22497e-06
-22.0165 4.44455e-24 9.42877e-06
-21.8747 -1.98398e-24 9.61418e-06
-21.7448 -6.39071e-24 9.78816e-06
-21.6237 1.4916e-24 9.95427e-06
-21.5093 3.95543e-24 1.01146e-05
-21.4004 -4.11422e-24 1.02706e-05
-21.2959 -1.30881e-24 1.04232e-05
-21.1952 -6.39792e-24 1.05731e-05
-21.0979 -6.92661e-24 1.07208e-05
-21.0034 2.50959e-26 1.08668e-05
-20.9115 3.6944e-24 1.10113e-05
-20.8219 3.20472e-24 1.11548e-05
-20.7344 -1.0629e-24 1.12973e-05
-20.6487 2.13746e-25 1.14391e-05
-20.5648 9.77473e-24 1.15804e-05
-20.4825 3.17855e-24 1.17212e-05
-20.4016 -9.198e-24 1.18618e-05
-20.3222 6.32989e-24 1.20022e-05
-20.244 -5.74743e-24 1.21425e-05
-20.1669 -1.16947e-23 1.22829e-05
-20.091 -9.8341e-24 1.24233e-05
-20.0162 7.47359e-25 1.25639e-05
-19.9423 -8.76466e-24 1.27047e-05
-19.8694 -3.62636e-24 1.28458e-05
-19.7974 -3.56074e-24 1.29873e-05
-19.7262 -8.48582e-24 1.31291e-05
-19.6558 1.03877e-23 1.32714e-05
-19.5862 -4.44788e-24 1.34142e-05
-19.5173 -9.62814e-24 1.35575e-05
-19.4491 -3.72795e-24 1.37014e-05
-19.3816 6.6944e-24 1.38458e-05
-19.3147 -4.18285e-24 1.3991e-05
-19.2484 -4.9399e-25 1.41367e-05
-19.1828 -1.46138e-24 1.42832e-05
-19.1177 -8.79636e-25 1.44305e-05
-19.0531 1.53831e-24 1.45785e-05
-18.9891 7.94526e-24 1.47273e-05
-18.9255 -1.03999e-24 1.48769e-05
-18.8625 3.77419e-24 1.50274e-05
-18.8 -5.24531e-24 1.51788e-05
-18.7379 -3.17222e-24 1.5331e-05
-18.6762 7.22905e-24 1.54842e-05
-18.615 -8.30013e-24 1.56384e-05
-18.5542 -5.27677e-24 1.57936e-05
-18.4938 2.61743e-24 1.59497e-05
-18.4338 -1.5694e-24 1.61069e-05
-18.3742 1.35193e-24 1.62651e-05
-18.3149 -4.34363e-24 1.64244e-05
-18.256 5.87476e-24 1.65849e-05
-18.1975 5.42559e-24 1.67464e-05
-18.1393 -1.39362e-23 1.69091e-05
-18.0815 1.24544e-23 1.70729e-05
-18.0239 -1.48447e-23 1.7238e-05
-17.9667 -6.45954e-26 1.74042e-05
-17.9098 7.6432e-24 1.75717e-05
-17.8532 -8.13142e-24 1.77404e-05
-17.7969 6.35763e-24 1.79104e-05
-17.7408 -1.27202e-23 1.80818e-05
-17.6851 -2.38715e-23 1.82544e-05
-17.6296 2.39708e-24 1.84284e-05
-17.5744 -7.19065e-24 1.86037e-05
-17.5195 1.09006e-24 1.87804e-05
-17.4648 -5.45585e-24 1.89586e-05
-17.4104 -3.78493e-23 1.91381e-05
-17.3562 -8.42359e-24 1.93192e-05
-17.3022 7.42401e-24 1.95017e-05
-17.2485 6.19087e-24 1.96857e-05
-17.195 5.18254e-24 1.98712e-05
-17.1418 1.56669e-23 2.00582e-05
-17.0887 1.01394e-24 2.02469e-05
-17.0359 1.87276e-23 2.04371e-05
-16.9833 -4.74491e-24 2.06289e-05
-16.9309 2.97285e-23 2.08224e-05
-16.8787 1.40715e-23 2.10175e-05
-16.8268 -3.85808e-24 2.12143e-05
-16.775 -1.68599e-23 2.14128e-05
-16.7234 3.58347e-23 2.1613e-05
-16.672 -2.1019e-24 2.1815e-05
-16.6208 1.9154e-23 2.20188e-05
-16.5697 1.90104e-23 2.22244e-05
-16.5189 2.67121e-24 2.24318e-05
-16.4682 6.64161e-24 2.2641e-05
-16.4177 -4.36914e-23 2.28522e-05
-16.3674 2.92711e-23 2.30652e-05
-16.3172 -1.03623e-23 2.32802e-05
-16.2672 1.5509e-25 2.34972e-05
-16.2174 -4.37213e-24 2.37161e-05
-16.1677 5.13078e-23 2.3937e-05
-16.1182 -1.3299e-24 2.416e-05
-16.0689 9.5875e-24 2.4385e-05
-16.0197 -1.95872e-24 2.46122e-05
-15.9706 6.06322e-24 2.48414e-05
-15.9217 -8.14868e-24 2.50729e-05
-15.873 4.89785e-25 2.53065e-05
-15.8243 1.7629e-24 2.55423e-05
-15.7759 -2.6961e-23 2.57803e-05
-15.7276 3.66612e-23 2.60206e-05
-15.6794 -7.81302e-24 2.62633e-05
-15.6313 2.53137e-23 2.65082e-05
-15.5834 1.23267e-23 2.67556e-05
-15.5356 -2.94929e-24 2.70053e-05
-15.488 -1.73423e-24 2.72574e-05
-15.4404 8.88323e-24 2.7512e-05
-15.393 -1.67332e-23 2.77691e-05
-15.3458 2.99702e-23 2.80288e-05
-15.2986 -1.52896e-23 2.8291e-05
-15.2516 -9.75748e-24 2.85557e-05
-15.2047 -1.73648e-23 2.88232e-05
-15.1579 -2.82892e-24 2.90933e-05
-15.1112 6.52816e-24 2.93661e-05
-15.0647 8.43419e-24 2.96416e-05
-15.0182 -6.70291e-23 2.99199e-05
-14.9719 -3.96531e-24 3.0201e-05
-14.9257 3.2614e-25 3.0485e-05
-14.8796 -1.85349e-23 3.07719e-05
-14.8336 -3.17831e-25 3.10617e-05
-14.7877 -1.15238e-23 3.13544e-05
-14.7419 2.70048e-24 3.16502e-05
-14.6962 1.56251e-24 3.19491e-05
-14.6506 -2.28229e-23 3.2251e-05
-14.6052 -4.50261e-23 3.2556e-05
-14.5598 1.15499e-23 3.28643e-05
-14.5145 3.7241e-23 3.31758e-05
-14.4693 1.58037e-23 3.34905e-05
-14.4243 2.10271e-23 3.38085e-05
-14.3793 1.94336e-23 3.413e-05
-14.3344 -6.52677e-24 3.44548e-05
-14.2896 1.39767e-23 3.4783e-05
-14.2449 -1.93388e-23 3.51148e-05
-14.2003 1.40554e-23 3.54501e-05
-14.1558 -2.99652e-23 3.5789e-05
-14.1113 -3.29987e-23 3.61316e-05
-14.067 -5.20539e-23 3.64778e-05
-14.0227 3.57937e-23 3.68278e-05
-13.9786 -6.38432e-24 3.71816e-05
-13.9345 -3.52062e-23 3.75393e-05
-13.8905 -1.99423e-23 3.79009e-05
-13.8466 -2.80133e-23 3.82664e-05
-13.8028 2.5054e-23 3.8636e-05
-13.759 1.01482e-23 3.90097e-05
-13.7153 2.85688e-23 3.93875e-05
-13.6718 -7.38756e-24 3.97694e-05
-13.6283 -1.45567e-23 4.01557e-05
-13.5848 -2.68482e-24 4.05462e-05
-13.5415 -2.58559e-23 4.09412e-05
-13.4982 -2.70656e-23 4.13406e-05
-13.455 -6.09447e-24 4.17444e-05
-13.4119 -3.86851e-23 4.21529e-05
-13.3689 -4.58246e-23 4.2566e-05
-13.3259 7.32678e-24 4.29838e-05
-13.283 -4.71192e-24 4.34064e-05
-13.2402 -1.47763e-23 4.38338e-05
-13.1974 -1.27631e-24 4.42661e-05
-13.1547 -1.31083e-22 4.47034e-05
-13.1121 -2.12874e-24 4.51458e-05
-13.0696 -2.46575e-23 4.55933e-05
-13.0271 1.17699e-23 4.60461e-05
-12.9847 -1.13529e-23 4.65041e-05
-12.9424 9.4468e-23 4.69674e-05
-12.9001 3.13415e-23 4.74363e-05
-12.8579 -4.30059e-23 4.79106e-05
-12.8158 -1.6854e-23 4.83906e-05
-12.7737 5.79459e-24 4.88762e-05
-12.7317 8.68848e-23 4.93676e-05
-12.6898 1.67064e-23 4.98649e-05
-12.6479 1.29748e-23 5.03682e-05
-12.6061 -4.2885e-23 5.08775e-05
-12.5643 -5.07308e-23 5.13929e-05
-12.5226 -2.01605e-23 5.19146e-05
-12.481 2.60341e-23 5.24425e-05
-12.4394 3.53678e-23 5.2977e-05
-12.3979 3.62771e-24 5.35179e-05
-12.3565 1.39549e-22 5.40654e-05
-12.3151 -1.24829e-23 5.46197e-05
-12.2738 9.54295e-23 5.51808e-05
-12.2325 -1.86027e-23 5.57489e-05
-12.1913 3.61632e-23 5.6324e-05
-12.1501 6.21817e-23 5.69062e-05
-12.109 7.59147e-24 5.74957e-05
-12.068 -8.97256e-24 5.80926e-05
-12.027 -6.07267e-23 5.8697e-05
-11.986 -4.45882e-23 5.9309e-05
-11.9452 -1.68571e-22 5.99287e-05
-11.9043 -6.85485e-24 6.05563e-05
-11.8636 -8.06168e-24 6.11919e-05
-11.8228 -3.94705e-23 6.18356e-05
-11.7822 3.24729e-23 6.24876e-05
-11.7415 -1.2078e-22 6.31479e-05
-11.701 5.39656e-23 6.38167e-05
-11.6605 -9.24148e-24 6.44942e-05
-11.62 -4.11217e-23 6.51805e-05
-11.5796 5.36894e-23 6.58757e-05
-11.5392 -1.99688e-23 6.658e-05
-11.4989 2.56901e-23 6.72935e-05
-11.4587 2.5298e-22 6.80164e-05
-11.4184 4.58049e-23 6.87488e-05
-11.3783 -1.71352e-22 6.9491e-05
-11.3381 -1.19309e-23 7.0243e-05
-11.2981 1.41627e-22 7.1005e-05
-11.2581 1.10412e-22 7.17772e-05
-11.2181 -2.63924e-22 7.25598e-05
-11.1781 3.61996e-22 7.33529e-05
-11.1383 -1.02703e-22 7.41567e-05
-11.0984 -5.96331e-23 7.49714e-05
-11.0586 -8.31929e-23 7.57972e-05
-11.0189 -1.83089e-22 7.66343e-05
-10.9792 9.08069e-23 7.74828e-05
-10.9395 1.50684e-24 7.8343e-05
-10.8999 5.21185e-23 7.9215e-05
-10.8603 1.86803e-23 8.00992e-05
-10.8208 -1.14519e-22 8.09956e-05
-10.7813 -1.09444e-22 8.19045e-05
-10.7418 3.67961e-23 8.28261e-05
-10.7024 -4.39493e-23 8.37606e-05
-10.6631 -4.89211e-23 8.47083e-05
-10.6238 8.18164e-23 8.56694e-05
-10.5845 4.10758e-23 8.66441e-05
-10.5452 -8.3683e-23 8.76327e-05
-10.506 -3.09483e-23 8.86355e-05
-10.4669 1.18121e-23 8.96526e-05
-10.4278 -2.87449e-23 9.06843e-05
-10.3887 2.1443e-22 9.1731e-05
-10.3496 2.36216e-23 9.27928e-05
-10.3106 8.68279e-23 9.387e-05
-10.2717 3.69229e-22 9.4963e-05
-10.2328 -1.37894e-22 9.6072e-05
-10.1939 3.35616e-22 9.71973e-05
-10.155 3.78784e-23 9.83392e-05
-10.1162 -4.62623e-23 9.94981e-05
-10.0774 -1.7022e-22 0.000100674
-10.0387 3.85343e-23 0.000101868
-10 2.8222e-22 0.000103079
-9.96134 1.87878e-22 0.000104309
-9.92271 1.11891e-22 0.000105557
-9.88412 1.1942e-22 0.000106825
-9.84557 2.64086e-22 0.000108111
-9.80704 1.5304e-22 0.000109417
-9.76856 2.08236e-23 0.000110743
-9.73011 -1.79855e-23 0.00011209
-9.69169 6.76756e-23 0.000113457
-9.65331 1.0341e-22 0.000114846
-9.61496 1.74847e-22 0.000116256
-9.57664 -3.17883e-22 0.000117688
-9.53836 1.21044e-22 0.000119143
-9.50011 -1.74225e-22 0.000120621
-9.46189 -2.98618e-24 0.000122121
-9.42371 1.39368e-22 0.000123646
-9.38556 -2.70715e-22 0.000125195
-9.34744 1.75452e-22 0.000126769
-9.30935 -1.86934e-22 0.000128369
-9.2713 7.69797e-23 0.000129994
-9.23327 1.35692e-22 0.000131645
-9.19528 -2.3888e-22 0.000133323
-9.15732 1.28133e-22 0.000135029
-9.11939 -1.23814e-22 0.000136762
-9.08149 4.2919e-22 0.000138524
-9.04362 1.45412e-22 0.000140316
-9.00578 3.74616e-23 0.000142137
-8.96797 -2.3488e-22 0.000143988
-8.93019 1.47981e-22 0.00014587
-8.89244 2.98724e-23 0.000147785
-8.85471 -7.22512e-23 0.000149731
-8.81702 1.54773e-22 0.00015171
-8.77936 5.35835e-23 0.000153723
-8.74172 2.57338e-22 0.000155771
-8.70412 -7.84728e-23 0.000157854
-8.66654 4.32529e-22 0.000159972
-8.62899 -3.17822e-22 0.000162128
-8.59146 2.4987e-22 0.000164321
-8.55397 -2.06413e-22 0.000166552
-8.5165 -1.28117e-22 0.000168822
-8.47906 -5.755e-22 0.000171133
-8.44165 -1.33011e-22 0.000173484
-8.40426 2.16972e-22 0.000175877
-8.3669 1.69697e-22 0.000178313
-8.32956 1.08533e-22 0.000180793
-8.29226 -1.9287e-22 0.000183318
-8.25497 -5.31833e-22 0.000185888
-8.21772 -1.2939e-22 0.000188505
-8.18049 -1.79516e-22 0.00019117
-8.14328 -4.00786e-22 0.000193884
-8.1061 -4.38567e-22 0.000196648
-8.06895 -4.05262e-22 0.000199463
-8.03182 1.24344e-23 0.000202331
-7.99471 3.63801e-22 0.000205253
-7.95763 -9.46045e-23 0.000208229
-7.92058 -7.7866e-22 0.000211262
-7.88355 -3.01704e-22 0.000214352
-7.84654 -4.44717e-22 0.000217501
-7.80955 -5.25597e-22 0.000220711
-7.77259 -3.64211e-22 0.000223983
-7.73566 -1.18894e-21 0.000227318
-7.69874 1.80444e-22 0.000230718
-7.66185 9.78911e-23 0.000234184
-7.62498 1.27649e-21 0.000237719
-7.58814 -9.68192e-22 0.000241323
-7.55132 -2.20718e-22 0.000244999
-7.51452 9.25047e-22 0.000248749
-7.47774 -1.39467e-22 0.000252573
-7.44099 8.71661e-22 0.000256475
-7.40425 -2.79364e-22 0.000260456
-7.36754 -1.74651e-22 0.000264518
-7.33085 2.76103e-22 0.000268663
-7.29418 9.55881e-22 0.000272894
-7.25754 1.40268e-22 0.000277212
-7.22091 8.49878e-22 0.00028162
-7.18431 -1.44273e-22 0.00028612
-7.14772 1.14931e-21 0.000290715
-7.11116 1.04008e-22 0.000295408
-7.07462 3.00594e-22 0.0003002
-7.0381 8.05432e-22 0.000305094
-7.00159 1.4347e-21 0.000310094
-6.96511 -4.37135e-22 0.000315201
-6.92865 2.10724e-23 0.00032042
-6.89221 2.53701e-21 0.000325753
-6.85579 -5.80788e-22 0.000331204
-6.81938 -1.54553e-21 0.000336774
-6.783 -9.00871e-24 0.000342469
-6.74664 1.98079e-21 0.000348291
-6.71029 3.38062e-22 0.000354244
-6.67397 7.45256e-22 0.000360332
-6.63766 -4.63716e-22 0.000366558
-6.60137 -8.71477e-22 0.000372927
-6.5651 7.77299e-22 0.000379443
-6.52885 -7.97846e-22 0.00038611
-6.49262 1.63503e-21 0.000392932
-6.4564 -1.90982e-21 0.000399914
-6.42021 1.64778e-21 0.000407061
-6.38403 -5.06827e-22 0.000414378
-6.34786 -4.14489e-22 0.00042187
-6.31172 -4.31599e-22 0.000429541
-6.27559 -2.46432e-22 0.000437399
-6.23949 -4.35068e-22 0.000445448
-6.20339 -3.12792e-21 0.000453693
-6.16732 8.38006e-22 0.000462143
-6.13126 -1.57323e-21 0.000470802
-6.09522 1.40622e-21 0.000479677
-6.05919 -8.36442e-22 0.000488776
-6.02319 2.42483e-22 0.000498105
-5.9872 -3.34266e-21 0.000507672
-5.95122 9.99034e-22 0.000517484
-5.91526 -2.43516e-21 0.000527549
-5.87932 -5.48257e-21 0.000537877
-5.84339 -3.89512e-21 0.000548475
-5.80748 -2.10587e-21 0.000559352
-5.77158 -5.78596e-22 0.000570518
-5.7357 3.47561e-22 0.000581983
-5.69984 -1.28938e-21 0.000593757
-5.66399 -2.83907e-22 0.00060585
-5.62815 -1.76893e-22 0.000618273
-5.59233 3.54909e-21 0.000631038
-5.55653 1.11624e-22 0.000644157
-5.52074 -4.76476e-21 0.000657642
-5.48497 -2.52557e-22 0.000671507
-5.4492 2.04442e-21 0.000685765
-5.41346 -2.17501e-21 0.00070043
-5.37773 2.16241e-21 0.000715517
-5.34201 1.62661e-21 0.000731041
-5.30631 2.97186e-22 0.00074702
-5.27062 -1.06557e-22 0.000763469
-5.23494 -1.19164e-21 0.000780406
-5.19928 -7.46999e-22 0.00079785
-5.16363 4.14108e-22 0.000815821
-5.128 1.11599e-22 0.000834338
-5.09237 5.42713e-21 0.000853423
-5.05677 2.33392e-21 0.000873098
-5.02117 -5.70474e-21 0.000893387
-4.98559 -3.27597e-21 0.000914314
-4.95002 8.8647e-22 0.000935904
-4.91446 -2.66806e-21 0.000958185
-4.87892 6.85832e-21 0.000981184
-4.84339 5.17844e-21 0.00100493
-4.80787 1.58011e-22 0.00102946
-4.77237 5.41846e-21 0.0010548
-4.73687 3.17371e-21 0.00108099
-4.70139 2.44764e-21 0.00110806
-4.66592 9.07968e-23 0.00113605
-4.63046 2.13886e-21 0.00116501
-4.59502 -9.60646e-21 0.00119497
-4.55958 -5.06453e-21 0.00122598
-4.52416 -6.81049e-22 0.00125809
-4.48875 -1.04724e-20 0.00129134
-4.45335 1.38147e-20 0.00132579
-4.41797 1.32985e-20 0.0013615
-4.38259 -6.33456e-21 0.00139852
-4.34722 5.41696e-22 0.00143692
-4.31187 1.05509e-20 0.00147675
-4.27653 1.25426e-20 0.0015181
-4.24119 -5.29271e-21 0.00156104
-4.20587 5.19914e-21 0.00160564
-4.17056 -1.45117e-20 0.00165199
-4.13526 8.53262e-21 0.00170017
-4.09997 -1.78105e-20 0.00175029
-4.06469 -1.11e-20 0.00180243
-4.02942 -1.36948e-20 0.00185671
-3.99416 2.65262e-21 0.00191324
-3.95891 -2.47275e-20 0.00197214
-3.92367 1.07442e-21 0.00203354
-3.88844 -1.62045e-20 0.00209757
-3.85322 -3.22255e-21 0.00216439
-3.81801 1.23013e-20 0.00223415
-3.7828 2.30179e-20 0.00230702
-3.74761 -4.07599e-20 0.00238317
-3.71243 -2.50061e-20 0.00246281
-3.67726 1.65301e-20 0.00254614
-3.64209 2.82208e-20 0.00263337
-3.60694 -2.22235e-20 0.00272476
-3.57179 2.66446e-21 0.00282055
-3.53665 -7.94565e-21 0.00292102
-3.50152 5.73571e-21 0.00302648
-3.4664 -1.43413e-20 0.00313724
-3.43129 -2.50744e-20 0.00325366
-3.39619 -1.56114e-20 0.00337611
-3.36109 1.11397e-20 0.003505
-3.32601 1.58557e-21 0.00364077
-3.29093 2.15698e-20 0.00378391
-3.25586 -2.1587e-20 0.00393493
-3.2208 9.30014e-21 0.00409442
-3.18574 -1.38226e-21 0.004263
-3.1507 -2.16055e-20 0.00444133
-3.11566 -3.685e-20 0.00463018
-3.08063 1.75071e-20 0.00483035
-3.0456 -2.71595e-20 0.00504273
-3.01059 8.28334e-20 0.00526832
-2.97558 6.07189e-20 0.0055082
-2.94058 -2.14892e-20 0.00576356
-2.90558 4.90655e-20 0.00603573
-2.87059 -2.8726e-20 0.00632617
-2.83561 1.88548e-19 0.0066365
-2.80064 5.9634e-20 0.00696855
-2.76567 2.37295e-21 0.00732432
-2.73071 8.92487e-21 0.00770608
-2.69576 -4.99714e-20 0.00811635
-2.66081 3.15687e-20 0.00855796
-2.62587 4.64638e-20 0.00903413
-2.59094 -1.66644e-19 0.00954847
-2.55601 8.3475e-20 0.0101051
-2.52109 5.58477e-21 0.0107086
-2.48617 1.49479e-19 0.0113643
-2.45126 -5.17549e-19 0.0120784
-2.41636 -1.38553e-19 0.0128577
-2.38146 -2.89765e-19 0.0137104
-2.34657 -4.00594e-20 0.0146457
-2.31168 4.04266e-19 0.0156746
-2.2768 -2.6236e-19 0.0168096
-2.24192 2.89901e-19 0.0180657
-2.20705 -4.05598e-19 0.0194604
-2.17219 -6.74371e-19 0.0210146
-2.13733 1.82914e-19 0.0227532
-2.10247 3.36747e-19 0.0247061
-2.06762 -5.00223e-19 0.0269096
-2.03278 -1.36277e-18 0.029408
-1.99794 2.16362e-19 0.0322555
-1.9631 -6.31753e-19 0.0355196
-1.92827 1.9207e-19 0.0392849
-1.89345 -1.46691e-18 0.0436582
-1.85862 7.33207e-19 0.0487765
-1.82381 1.43562e-18 0.0548173
-1.78899 2.12616e-18 0.0620144
-1.75419 -4.24394e-18 0.0706797
-1.71938 -3.63784e-18 0.0812376
-1.68458 3.4393e-18 0.0942766
-1.64979 9.6209e-18 0.110632
-1.61499 -1.75556e-18 0.131518
-1.58021 3.24874e-19 0.158757
-1.54542 2.04612e-17 0.195177
-1.51064 -2.9911e-17 0.245354
-1.47586 -7.75547e-18 0.317055
-1.44109 -2.92283e-17 0.42428
-1.40632 7.6431e-17 0.594133
-1.37155 4.80547e-17 0.883919
-1.33679 5.74423e-16 1.42784
-1.30203 -4.73909e-16 2.56973
-1.26727 -2.4764e-15 5.08395
-1.23251 2.17929e-16 8.18846
-1.19776 5.31922e-16 6.07453
-1.16301 -7.4382e-16 3.09139
-1.12827 -1.51175e-16 1.67208
-1.09352 -2.90294e-16 1.01237
-1.05878 1.22364e-17 0.670182
-1.02405 1.07251e-17 0.473801
-0.989309 7.968e-18 0.351786
-0.954576 -7.01926e-17 0.271172
-0.919844 1.49063e-17 0.215283
-0.885115 -1.38227e-17 0.175013
-0.850388 -1.77104e-18 0.145076
-0.815663 2.84785e-18 0.122238
-0.78094 -3.23477e-19 0.104435
-0.746219 9.70317e-18 0.090301
-0.711499 2.10556e-18 0.0789054
-0.676781 5.18664e-19 0.0695948
-0.642065 -1.52099e-18 0.0619009
-0.60735 1.10707e-18 0.0554812
-0.572637 2.25844e-18 0.0500805
-0.537925 3.00884e-18 0.0455058
-0.503214 2.42424e-18 0.0416091
-0.468504 -3.27619e-18 0.0382756
-0.433796 7.8438e-19 0.035415
-0.399089 4.89381e-18 0.0329562
-0.364382 1.19905e-18 0.0308422
-0.329676 1.43385e-18 0.0290275
-0.294972 8.64184e-19 0.0274754
-0.260267 7.71056e-19 0.0261561
-0.225564 -5.56126e-20 0.0250458
-0.190861 -5.98812e-19 0.0241254
-0.156158 -3.78746e-19 0.0233794
-0.121456 -6.3287e-18 0.0227959
-0.0867541 1.03069e-20 0.0223659
-0.0520524 -3.21528e-21 0.0220827
-0.0173508 -1.40216e-21 0.0219422
0.0173508 -4.15103e-22 0.0219422
0.0520524 5.08133e-21 0.0220827
0.0867541 -3.29446e-18 0.0223659
0.121456 4.08063e-19 0.0227959
0.156158 5.51745e-19 0.0233794
0.190861 -6.01352e-19 0.0241254
0.225564 -3.57529e-20 0.0250458
0.260267 7.59659e-19 0.0261561
0.294972 8.70621e-19 0.0274754
0.329676 1.44922e-18 0.0290275
0.364382 6.30947e-18 0.0308422
0.399089 -8.68689e-18 0.0329562
0.433796 3.68132e-18 0.035415
0.468504 -1.55109e-20 0.0382756
0.503214 -1.10667e-18 0.0416091
0.537925 7.32165e-18 0.0455058
0.572637 2.45626e-18 0.0500805
0.60735 1.31116e-18 0.0554812
0.642065 -1.42653e-18 0.0619009
0.676781 5.00996e-19 0.0695948
0.711499 1.84494e-18 0.0789054
0.746219 -1.10257e-17 0.090301
0.78094 -1.47958e-17 0.104435
0.815663 -1.39515e-17 0.122238
0.850388 1.7169e-17 0.145076
0.885115 1.47003e-17 0.175013
0.919844 1.25694e-17 0.215283
0.954576 5.47129e-17 0.271172
0.989309 -2.03185e-18 0.351786
1.02405 -7.81172e-17 0.473801
1.05878 -1.35857e-16 0.670182
1.09352 4.26323e-17 1.01237
1.12827 -1.15263e-16 1.67208
1.16301 2.86126e-17 3.09139
1.19776 3.94107e-16 6.07453
1.23251 3.76365e-16 8.18846
1.26727 -1.15476e-15 5.08395
1.30203 9.7423e-16 2.56973
1.33679 -2.2747e-16 1.42784
1.37155 1.4529e-16 0.883919
1.40632 -4.29633e-18 0.594133
1.44109 -2.72157e-17 0.42428
1.47586 -3.02267e-18 0.317055
1.51064 1.14771e-19 0.245354
1.54542 1.04134e-17 0.195177
1.58021 -1.21322e-18 0.158757
1.61499 4.96756e-18 0.131518
1.64979 -3.19898e-18 0.110632
1.68458 2.01666e-18 0.0942766
1.71938 2.32386e-18 0.0812376
1.75419 3.40162e-18 0.0706797
1.78899 -4.59413e-18 0.0620144
1.82381 2.05641e-18 0.0548173
1.85862 -5.40195e-19 0.0487765
1.89345 2.21871e-18 0.0436582
1.92827 -2.15487e-19 0.0392849
1.9631 -2.61274e-19 0.0355196
1.99794 2.04912e-18 0.0322555
2.03278 6.55948e-19 0.029408
2.06762 5.291e-19 0.0269096
2.10247 -3.99841e-19 0.0247061
2.13733 4.55747e-19 0.0227532
2.17219 -6.86795e-19 0.0210146
2.20705 -1.12701e-19 0.0194604
2.24192 3.52059e-19 0.0180657
2.2768 1.48812e-19 0.0168096
2.31168 -2.64146e-19 0.0156746
2.34657 -1.24387e-19 0.0146457
2.38146 1.42653e-19 0.0137104
2.41636 -1.1486e-19 0.0128577
2.45126 -3.09845e-19 0.0120784
2.48617 5.42147e-20 0.0113643
2.52109 -8.49898e-20 0.0107086
2.55601 -1.67919e-19 0.0101051
2.59094 1.06073e-19 0.00954847
2.62587 -1.37897e-19 0.00903413
2.66081 -1.22091e-19 0.00855796
2.69576 -2.45037e-20 0.00811635
2.73071 1.18127e-19 0.00770608
2.76567 -1.36181e-19 0.00732432
2.80064 -7.37509e-20 0.00696855
2.83561 -1.24287e-19 0.0066365
2.87059 1.55976e-20 0.00632617
2.90558 2.44296e-20 0.00603573
2.94058 -8.14192e-20 0.00576356
2.97558 5.67306e-20 0.0055082
3.01059 1.41786e-20 0.00526832
3.0456 -3.24459e-20 0.00504273
3.08063 3.66172e-20 0.00483035
3.11566 9.56663e-20 0.00463018
3.1507 -1.46957e-20 0.00444133
3.18574 6.92289e-20 0.004263
3.2208 -4.80955e-20 0.00409442
3.25586 2.6174e-20 0.00393493
3.29093 -1.40931e-20 0.00378391
3.32601 -4.1824e-20 0.00364077
3.36109 -8.54109e-21 0.003505
3.39619 -1.86785e-20 0.00337611
3.43129 3.39709e-20 0.00325366
3.4664 2.3009e-20 0.00313724
3.50152 -1.50919e-20 0.00302648
3.53665 -1.55624e-20 0.00292102
3.57179 -2.17983e-20 0.00282055
3.60694 3.2502e-20 0.00272476
3.64209 -9.37758e-21 0.00263337
3.67726 2.17783e-20 0.00254614
3.71243 2.34345e-21 0.00246281
3.74761 1.08613e-21 0.00238317
3.7828 7.78514e-22 0.00230702
3.81801 8.20124e-21 0.00223415
3.85322 -1.31199e-20 0.00216439
3.88844 -1.56545e-21 0.00209757
3.92367 1.87473e-20 0.00203354
3.95891 -3.64636e-21 0.00197214
3.99416 -2.15553e-20 0.00191324
4.02942 -9.47322e-21 0.00185671
4.06469 -1.51156e-20 0.00180243
4.09997 -1.31208e-20 0.00175029
4.13526 1.51969e-21 0.00170017
4.17056 -3.96357e-21 0.00165199
4.20587 1.39367e-20 0.00160564
4.24119 1.83029e-20 0.00156104
4.27653 -1.24258e-20 0.0015181
4.31187 4.99645e-21 0.00147675
4.34722 1.19979e-20 0.00143692
4.38259 5.21618e-21 0.00139852
4.41797 -6.42579e-21 0.0013615
4.45335 7.39515e-21 0.00132579
4.48875 -1.04566e-20 0.00129134
4.52416 2.28096e-22 0.00125809
4.55958 -1.64356e-21 0.00122598
4.59502 -3.5823e-21 0.00119497
4.63046 5.47972e-22 0.00116501
4.66592 -5.31547e-21 0.00113605
4.70139 -3.43898e-21 0.00110806
4.73687 -5.01921e-21 0.00108099
4.77237 1.34156e-21 0.0010548
4.80787 4.44779e-21 0.00102946
4.84339 3.32653e-21 0.00100493
4.87892 -1.61718e-21 0.000981184
4.91446 2.81055e-21 0.000958185
4.95002 2.27034e-21 0.000935904
4.98559 -1.76149e-21 0.000914314
5.02117 -4.8505e-21 0.000893387
5.05677 4.69709e-21 0.000873098
5.09237 -2.98543e-22 0.000853423
5.128 -1.32419e-21 0.000834338
5.16363 2.96092e-21 0.000815821
5.19928 3.01198e-22 0.00079785
5.23494 -5.88295e-21 0.000780406
5.27062 5.27607e-21 0.000763469
5.30631 4.69466e-21 0.00074702
5.34201 -1.3431e-22 0.000731041
5.37773 -1.07069e-21 0.000715517
5.41346 -1.58025e-21 0.00070043
5.4492 6.91075e-21 0.000685765
5.48497 -2.64497e-21 0.000671507
5.52074 -2.94597e-21 0.000657642
5.55653 -4.5993e-22 0.000644157
5.59233 -2.60592e-21 0.000631038
5.62815 -5.96368e-21 0.000618273
5.66399 1.45684e-21 0.00060585
5.69984 -7.34039e-22 0.000593757
5.7357 1.57121e-21 0.000581983
5.77158 -8.06356e-22 0.000570518
5.80748 -4.06841e-21 0.000559352
5.84339 -2.65699e-21 0.000548475
5.87932 -4.48342e-21 0.000537877
5.91526 6.10935e-22 0.000527549
5.95122 -8.50872e-22 0.000517484
5.9872 5.41578e-21 0.000507672
6.02319 -3.38571e-22 0.000498105
6.05919 -2.1093e-22 0.000488776
6.09522 1.58554e-21 0.000479677
6.13126 1.27703e-21 0.000470802
6.16732 -1.32569e-21 0.000462143
6.20339 5.8155e-22 0.000453693
6.23949 -3.22244e-21 0.000445448
6.27559 -1.41357e-22 0.000437399
6.31172 -3.65421e-22 0.000429541
6.34786 -8.00918e-22 0.00042187
6.38403 7.29197e-22 0.000414378
6.42021 -1.20247e-21 0.000407061
6.4564 1.34692e-23 0.000399914
6.49262 1.63145e-21 0.000392932
6.52885 -3.61325e-22 0.00038611
6.5651 1.81036e-21 0.000379443
6.60137 -4.05298e-22 0.000372927
6.63766 -1.86257e-22 0.000366558
6.67397 8.86397e-23 0.000360332
6.71029 -4.35258e-22 0.000354244
6.74664 -7.81512e-23 0.000348291
6.783 -1.03332e-21 0.000342469
6.81938 1.19038e-21 0.000336774
6.85579 2.12789e-22 0.000331204
6.89221 -3.75422e-22 0.000325753
6.92865 -4.5173e-22 0.00032042
6.96511 -9.93998e-22 0.000315201
7.00159 4.75443e-23 0.000310094
7.0381 -4.43421e-22 0.000305094
7.07462 -6.84261e-23 0.0003002
7.11116 1.14487e-21 0.000295408
7.14772 -3.0666e-22 0.000290715
7.18431 -1.24679e-21 0.00028612
7.22091 -1.66988e-21 0.00028162
7.25754 1.15514e-22 0.000277212
7.29418 3.65862e-22 0.000272894
7.33085 7.08926e-22 0.000268663
7.36754 -8.49226e-23 0.000264518
7.40425 -2.81834e-22 0.000260456
7.44099 3.63756e-23 0.000256475
7.47774 2.20998e-22 0.000252573
7.51452 1.0839e-22 0.000248749
7.55132 3.64213e-22 0.000244999
7.58814 -2.90682e-23 0.000241323
7.62498 -2.0798e-23 0.000237719
7.66185 1.36006e-22 0.000234184
7.69874 1.35407e-21 0.000230718
7.73566 6.7697e-23 0.000227318
7.77259 3.82825e-23 0.000223983
7.80955 1.80703e-22 0.000220711
7.84654 1.64889e-23 0.000217501
7.88355 -5.70701e-23 0.000214352
7.92058 2.9973e-22 0.000211262
7.95763 1.00687e-21 0.000208229
7.99471 -2.79388e-24 0.000205253
8.03182 6.2633e-23 0.000202331
8.06895 -1.85057e-22 0.000199463
8.1061 2.91211e-22 0.000196648
8.14328 -9.09189e-23 0.000193884
8.18049 -3.02329e-22 0.00019117
8.21772 -3.49113e-22 0.000188505
8.25497 1.05891e-23 0.000185888
8.29226 1.95269e-22 0.000183318
8.32956 4.19856e-22 0.000180793
8.3669 -1.20715e-22 0.000178313
8.40426 -6.29392e-23 0.000175877
8.44165 -5.68814e-22 0.000173484
8.47906 5.5254e-22 0.000171133
8.5165 1.98093e-22 0.000168822
8.55397 3.0688e-22 0.000166552
8.59146 -2.06839e-23 0.000164321
8.62899 2.83669e-22 0.000162128
8.66654 -1.21204e-22 0.000159972
8.70412 2.26178e-22 0.000157854
8.74172 -4.3337e-23 0.000155771
8.77936 -9.94398e-23 0.000153723
8.81702 -5.63849e-22 0.00015171
8.85471 4.15465e-23 0.000149731
8.89244 -2.64434e-23 0.000147785
8.93019 -4.73901e-22 0.00014587
8.96797 -1.21853e-22 0.000143988
9.00578 1.0195e-22 0.000142137
9.04362 1.70464e-22 0.000140316
9.08149 -2.25112e-22 0.000138524
9.11939 -1.5858e-23 0.000136762
9.15732 -7.77372e-23 0.000135029
9.19528 -3.52668e-22 0.000133323
9.23327 -2.83951e-22 0.000131645
9.2713 1.36862e-22 0.000129994
9.30935 3.05806e-22 0.000128369
9.34744 8.2571e-23 0.000126769
9.38556 -2.38282e-22 0.000125195
9.42371 -4.42681e-22 0.000123646
9.46189 -9.26056e-23 0.000122121
9.50011 3.83833e-22 0.000120621
9.53836 -3.71482e-24 0.000119143
9.57664 -1.15041e-22 0.000117688
9.61496 -1.34254e-22 0.000116256
9.65331 1.69968e-22 0.000114846
9.69169 -9.09416e-23 0.000113457
9.73011 4.52019e-23 0.00011209
9.76856 1.52362e-22 0.000110743
9.80704 -1.52109e-22 0.000109417
9.84557 -8.72948e-23 0.000108111
9.88412 -1.46215e-22 0.000106825
9.92271 1.58613e-22 0.000105557
9.96134 -1.1097e-22 0.000104309
10 3.23543e-22 0.000103079
10.0387 1.95755e-22 0.000101868
10.0774 3.03686e-23 0.000100674
10.1162 -7.44714e-23 9.94981e-05
10.155 -1.54677e-22 9.83392e-05
10.1939 2.1931e-23 9.71973e-05
10.2328 -1.96901e-22 9.6072e-05
10.2717 -1.33472e-22 9.4963e-05
10.3106 -8.12171e-23 9.387e-05
10.3496 5.48021e-23 9.27928e-05
10.3887 -7.76979e-23 9.1731e-05
10.4278 -2.23952e-23 9.06843e-05
10.4669 -4.68458e-23 8.96526e-05
10.506 -4.05226e-23 8.86355e-05
10.5452 -7.88114e-23 8.76327e-05
10.5845 4.22591e-23 8.66441e-05
10.6238 1.24671e-22 8.56694e-05
10.6631 -1.27546e-22 8.47083e-05
10.7024 -1.27675e-23 8.37606e-05
10.7418 -5.44447e-23 8.28261e-05
10.7813 2.52563e-23 8.19045e-05
10.8208 3.95795e-23 8.09956e-05
10.8603 -7.61144e-23 8.00992e-05
10.8999 7.24578e-23 7.9215e-05
10.9395 -1.66666e-23 7.8343e-05
10.9792 -4.4663e-23 7.74828e-05
11.0189 -1.59997e-22 7.66343e-05
11.0586 1.66781e-22 7.57972e-05
11.0984 2.16629e-22 7.49714e-05
11.1383 1.9038e-22 7.41567e-05
11.1781 2.09486e-22 7.33529e-05
11.2181 -1.06992e-22 7.25598e-05
11.2581 -1.64361e-23 7.17772e-05
11.2981 2.96503e-23 7.1005e-05
11.3381 -8.45371e-24 7.0243e-05
11.3783 -9.065e-23 6.9491e-05
11.4184 -5.65629e-24 6.87488e-05
11.4587 7.76925e-23 6.80164e-05
11.4989 9.1508e-23 6.72935e-05
11.5392 -9.48472e-23 6.658e-05
11.5796 6.71377e-23 6.58757e-05
11.62 -3.8044e-23 6.51805e-05
11.6605 -1.17079e-22 6.44942e-05
11.701 3.31595e-23 6.38167e-05
11.7415 -6.4335e-23 6.31479e-05
11.7822 1.05365e-22 6.24876e-05
11.8228 5.98494e-23 6.18356e-05
11.8636 7.30441e-23 6.11919e-05
11.9043 -1.76661e-22 6.05563e-05
11.9452 6.13457e-23 5.99287e-05
11.986 5.4948e-23 5.9309e-05
12.027 -5.34581e-23 5.8697e-05
12.068 -2.2628e-23 5.80926e-05
12.109 -9.84742e-23 5.74957e-05
12.1501 -6.55969e-23 5.69062e-05
12.1913 9.80982e-23 5.6324e-05
12.2325 -1.76572e-22 5.57489e-05
12.2738 3.50315e-23 5.51808e-05
12.3151 2.49406e-23 5.46197e-05
12.3565 -1.2666e-23 5.40654e-05
12.3979 -1.78503e-23 5.35179e-05
12.4394 2.29997e-23 5.2977e-05
12.481 1.983e-23 5.24425e-05
12.5226 1.34862e-22 5.19146e-05
12.5643 -1.13995e-23 5.13929e-05
12.6061 -7.68668e-24 5.08775e-05
12.6479 -1.16358e-22 5.03682e-05
12.6898 -6.11011e-23 4.98649e-05
12.7317 -2.30046e-23 4.93676e-05
12.7737 -7.36472e-24 4.88762e-05
12.8158 2.68262e-23 4.83906e-05
12.8579 -4.55925e-23 4.79106e-05
12.9001 -8.96996e-23 4.74363e-05
12.9424 -2.4407e-23 4.69674e-05
12.9847 -1.71478e-23 4.65041e-05
13.0271 1.81406e-23 4.60461e-05
13.0696 1.67494e-23 4.55933e-05
13.1121 1.11899e-23 4.51458e-05
13.1547 -2.37711e-23 4.47034e-05
13.1974 -3.06816e-23 4.42661e-05
13.2402 1.02732e-24 4.38338e-05
13.283 2.0598e-23 4.34064e-05
13.3259 5.93202e-24 4.29838e-05
13.3689 2.26673e-23 4.2566e-05
13.4119 -2.25834e-23 4.21529e-05
13.455 9.16528e-24 4.17444e-05
13.4982 1.24446e-23 4.13406e-05
13.5415 2.7442e-23 4.09412e-05
13.5848 -2.20295e-23 4.05462e-05
13.6283 2.91588e-23 4.01557e-05
13.6718 -2.58996e-23 3.97694e-05
13.7153 1.40511e-24 3.93875e-05
13.759 3.79779e-23 3.90097e-05
13.8028 2.98304e-23 3.8636e-05
13.8466 7.18182e-26 3.82664e-05
13.8905 -9.66455e-24 3.79009e-05
13.9345 1.25799e-23 3.75393e-05
13.9786 5.38875e-24 3.71816e-05
14.0227 -1.28651e-23 3.68278e-05
14.067 2.94892e-23 3.64778e-05
14.1113 -3.44669e-23 3.61316e-05
14.1558 2.38601e-23 3.5789e-05
14.2003 -8.22824e-23 3.54501e-05
14.2449 1.15854e-23 3.51148e-05
14.2896 -7.49949e-23 3.4783e-05
14.3344 1.02052e-23 3.44548e-05
14.3793 1.47729e-23 3.413e-05
14.4243 9.07249e-24 3.38085e-05
14.4693 4.47154e-24 3.34905e-05
14.5145 7.88113e-23 3.31758e-05
14.5598 -5.71597e-24 3.28643e-05
14.6052 1.30398e-23 3.2556e-05
14.6506 -1.1162e-23 3.2251e-05
14.6962 7.37621e-24 3.19491e-05
14.7419 1.16086e-24 3.16502e-05
14.7877 -1.35627e-23 3.13544e-05
14.8336 -2.49497e-23 3.10617e-05
14.8796 -1.33944e-23 3.07719e-05
14.9257 -2.8842e-24 3.0485e-05
14.9719 6.00026e-23 3.0201e-05
15.0182 -9.2696e-24 2.99199e-05
15.0647 -3.63057e-24 2.96416e-05
15.1112 -9.68094e-24 2.93661e-05
15.1579 -8.51631e-24 2.90933e-05
15.2047 -3.06382e-24 2.88232e-05
15.2516 7.63189e-25 2.85557e-05
15.2986 -3.69858e-23 2.8291e-05
15.3458 -6.96424e-24 2.80288e-05
15.393 4.44628e-24 2.77691e-05
15.4404 -3.84882e-23 2.7512e-05
15.488 -2.35982e-23 2.72574e-05
15.5356 2.21379e-23 2.70053e-05
15.5834 -5.6458e-25 2.67556e-05
15.6313 -6.21038e-24 2.65082e-05
15.6794 -6.79962e-24 2.62633e-05
15.7276 -5.45564e-24 2.60206e-05
15.7759 2.98786e-24 2.57803e-05
15.8243 6.06348e-24 2.55423e-05
15.873 -3.52165e-24 2.53065e-05
15.9217 -1.8436e-23 2.50729e-05
15.9706 -2.71577e-23 2.48414e-05
16.0197 -6.67193e-24 2.46122e-05
16.0689 6.72928e-24 2.4385e-05
16.1182 -1.78131e-23 2.416e-05
16.1677 1.52534e-23 2.3937e-05
16.2174 1.60287e-24 2.37161e-05
16.2672 2.05538e-24 2.34972e-05
16.3172 -3.37295e-23 2.32802e-05
16.3674 9.66917e-24 2.30652e-05
16.4177 -2.4429e-23 2.28522e-05
16.4682 1.1914e-23 2.2641e-05
16.5189 9.48784e-25 2.24318e-05
16.5697 -1.67354e-23 2.22244e-05
16.6208 1.8755e-24 2.20188e-05
16.672 -2.5231e-24 2.1815e-05
16.7234 3.76945e-24 2.1613e-05
16.775 6.1928e-24 2.14128e-05
16.8268 -2.23609e-23 2.12143e-05
16.8787 1.09401e-23 2.10175e-05
16.9309 6.11216e-24 2.08224e-05
16.9833 8.19743e-25 2.06289e-05
17.0359 8.65064e-25 2.04371e-05
17.0887 -6.08712e-24 2.02469e-05
17.1418 1.07627e-23 2.00582e-05
17.195 1.30545e-23 1.98712e-05
17.2485 6.36781e-24 1.96857e-05
17.3022 7.86257e-24 1.95017e-05
17.3562 3.95105e-24 1.93192e-05
17.4104 -1.00368e-24 1.91381e-05
17.4648 -1.30665e-23 1.89586e-05
17.5195 1.71921e-23 1.87804e-05
17.5744 -2.27837e-23 1.86037e-05
17.6296 -1.45296e-23 1.84284e-05
17.6851 -2.01846e-25 1.82544e-05
17.7408 4.83374e-24 1.80818e-05
17.7969 -1.32139e-23 1.79104e-05
17.8532 -8.80376e-24 1.77404e-05
17.9098 1.37507e-24 1.75717e-05
17.9667 -3.35568e-24 1.74042e-05
18.0239 -6.28326e-24 1.7238e-05
18.0815 -4.18228e-24 1.70729e-05
18.1393 9.89442e-25 1.69091e-05
18.1975 -2.84475e-24 1.67464e-05
18.256 6.49746e-25 1.65849e-05
18.3149 1.14924e-23 1.64244e-05
18.3742 5.26224e-24 1.62651e-05
18.4338 -1.43277e-23 1.61069e-05
18.4938 2.28652e-23 1.59497e-05
18.5542 -5.78086e-24 1.57936e-05
18.615 -8.78324e-24 1.56384e-05
18.6762 -5.06113e-24 1.54842e-05
18.7379 7.91691e-24 1.5331e-05
18.8 -2.3702e-24 1.51788e-05
18.8625 1.78288e-23 1.50274e-05
18.9255 -2.57781e-23 1.48769e-05
18.9891 -3.0558e-24 1.47273e-05
19.0531 -1.09189e-23 1.45785e-05
19.1177 9.12014e-24 1.44305e-05
19.1828 -1.0109e-23 1.42832e-05
19.2484 -3.64925e-24 1.41367e-05
19.3147 2.98377e-24 1.3991e-05
19.3816 5.1394e-24 1.38458e-05
19.4491 1.771e-24 1.37014e-05
19.5173 7.16231e-24 1.35575e-05
19.5862 -4.72505e-24 1.34142e-05
19.6558 -1.21553e-23 1.32714e-05
19.7262 4.4088e-24 1.31291e-05
19.7974 3.85799e-24 1.29873e-05
19.8694 -2.08274e-24 1.28458e-05
19.9423 -6.93095e-24 1.27047e-05
20.0162 -7.76356e-25 1.25639e-05
20.091 1.11389e-23 1.24233e-05
20.1669 5.5596e-24 1.22829e-05
20.244 -3.93291e-25 1.21425e-05
20.3222 -3.64034e-24 1.20022e-05
20.4016 2.29987e-23 1.18618e-05
20.4825 -3.82566e-26 1.17212e-05
20.5648 8.72643e-24 1.15804e-05
20.6487 2.21059e-24 1.14391e-05
20.7344 -1.74167e-23 1.12973e-05
20.8219 -2.13228e-24 1.11548e-05
20.9115 -3.17611e-24 1.10113e-05
21.0034 2.91353e-24 1.08668e-05
21.0979 1.56063e-24 1.07208e-05
21.1952 3.41413e-24 1.05731e-05
21.2959 -2.43812e-24 1.04232e-05
21.4004 1.77618e-24 1.02706e-05
21.5093 3.21453e-24 1.01146e-05
21.6237 2.20537e-24 9.95427e-06
21.7448 5.10169e-24 9.78816e-06
21.8747 5.04481e-24 9.61418e-06
22.0165 -4.43944e-24 9.42877e-06
22.1768 4.43654e-24 9.22497e-06
22.3723 2.22446e-24 8.98431e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda2.0Nc1Quantum/iFpTwoLoop.txt <==
-22.3723 2.90547e-20 8.98435e-06
-22.1768 5.16605e-20 9.22067e-06
-22.0165 -3.62773e-20 9.42599e-06
-21.8747 -3.49171e-20 9.60879e-06
-21.7448 8.06524e-21 9.78398e-06
-21.6237 3.86248e-20 9.94795e-06
-21.5093 -2.48752e-20 1.01093e-05
-21.4004 -5.13192e-20 1.02634e-05
-21.2959 6.82572e-20 1.04169e-05
-21.1952 7.18091e-20 1.05649e-05
-21.0979 2.07124e-20 1.07133e-05
-21.0034 -3.61888e-20 1.08573e-05
-20.9115 -1.03521e-19 1.10022e-05
-20.8219 -6.04594e-20 1.11433e-05
-20.7344 -3.04873e-20 1.12856e-05
-20.6487 4.84224e-21 1.14249e-05
-20.5648 4.99946e-20 1.15664e-05
-20.4825 4.04306e-20 1.17064e-05
-20.4016 1.90094e-20 1.18499e-05
-20.3222 -4.72726e-20 1.19911e-05
-20.244 -9.75901e-21 1.2133e-05
-20.1669 1.21798e-21 1.22712e-05
-20.091 -1.92126e-20 1.24121e-05
-20.0162 3.22654e-20 1.25523e-05
-19.9423 4.14831e-20 1.26947e-05
-19.8694 -2.04281e-20 1.2834e-05
-19.7974 -3.87717e-21 1.2976e-05
-19.7262 1.62042e-20 1.31174e-05
-19.6558 -4.60333e-20 1.32607e-05
-19.5862 -7.04855e-20 1.34017e-05
-19.5173 -1.05124e-20 1.35461e-05
-19.4491 1.04965e-19 1.36891e-05
-19.3816 1.15362e-19 1.3834e-05
-19.3147 -3.15521e-21 1.3978e-05
-19.2484 -5.57928e-20 1.4125e-05
-19.1828 -3.65901e-20 1.427e-05
-19.1177 -2.62727e-21 1.4418e-05
-19.0531 -5.35257e-21 1.45651e-05
-18.9891 9.32679e-21 1.47145e-05
-18.9255 1.02109e-19 1.48629e-05
-18.8625 1.22793e-19 1.50145e-05
-18.8 9.17933e-20 1.51643e-05
-18.7379 1.26282e-19 1.53175e-05
-18.6762 1.01022e-19 1.54696e-05
-18.615 -4.36403e-20 1.56244e-05
-18.5542 -1.00151e-19 1.57784e-05
-18.4938 -7.7195e-20 1.59354e-05
-18.4338 -1.08688e-19 1.60912e-05
-18.3742 -1.05893e-19 1.62505e-05
-18.3149 -5.1182e-20 1.64083e-05
-18.256 -2.73252e-20 1.65696e-05
-18.1975 5.04135e-21 1.67299e-05
-18.1393 5.96741e-20 1.68933e-05
-18.0815 7.19066e-20 1.70559e-05
-18.0239 2.1775e-20 1.72218e-05
-17.9667 -2.83867e-20 1.73866e-05
-17.9098 -4.95858e-20 1.75551e-05
-17.8532 -8.18183e-20 1.77223e-05
-17.7969 -1.15492e-19 1.78932e-05
-17.7408 -9.29323e-20 1.80632e-05
-17.6851 -9.58544e-21 1.82366e-05
-17.6296 5.57398e-20 1.84093e-05
-17.5744 4.29626e-20 1.85854e-05
-17.5195 -2.00626e-20 1.87607e-05
-17.4648 -4.76855e-20 1.89398e-05
-17.4104 -2.05799e-20 1.91178e-05
-17.3562 3.43387e-20 1.92998e-05
-17.3022 5.81814e-20 1.94807e-05
-17.2485 1.90112e-20 1.96656e-05
-17.195 1.69209e-21 1.98497e-05
-17.1418 -3.23634e-21 2.00375e-05
-17.0887 -4.9238e-21 2.02247e-05
-17.0359 -1.33892e-20 2.04157e-05
-16.9833 -5.71534e-20 2.06061e-05
-16.9309 -1.00989e-19 2.08004e-05
-16.8787 -8.23261e-20 2.09939e-05
-16.8268 -2.95496e-20 2.11917e-05
-16.775 -3.71275e-20 2.13885e-05
-16.7234 -7.54836e-20 2.15897e-05
-16.672 -9.30583e-21 2.179e-05
-16.6208 9.45824e-20 2.19947e-05
-16.5697 7.27394e-20 2.21987e-05
-16.5189 6.34256e-21 2.24069e-05
-16.4682 7.23502e-20 2.26146e-05
-16.4177 1.70774e-19 2.28266e-05
-16.3674 1.65081e-19 2.3038e-05
-16.3172 7.44621e-20 2.32538e-05
-16.2672 -6.35238e-21 2.3469e-05
-16.2174 -1.78988e-20 2.36889e-05
-16.1677 6.42302e-20 2.3908e-05
-16.1182 1.15876e-19 2.4132e-05
-16.0689 6.03055e-20 2.43552e-05
-16.0197 -4.80625e-20 2.45833e-05
-15.9706 -9.51709e-20 2.48107e-05
-15.9217 -4.66693e-20 2.50431e-05
-15.873 1.49756e-20 2.52748e-05
-15.8243 3.44977e-20 2.55115e-05
-15.7759 5.11606e-20 2.57478e-05
-15.7276 6.9392e-20 2.5989e-05
-15.6794 4.91942e-20 2.62297e-05
-15.6313 2.5152e-20 2.64756e-05
-15.5834 7.08139e-20 2.67209e-05
-15.5356 1.34438e-19 2.69717e-05
-15.488 1.65478e-19 2.72217e-05
-15.4404 1.31275e-19 2.74774e-05
-15.393 8.27208e-20 2.77324e-05
-15.3458 1.03899e-20 2.7993e-05
-15.2986 -8.05188e-22 2.82531e-05
-15.2516 2.37201e-20 2.85189e-05
-15.2047 3.1278e-20 2.87842e-05
-15.1579 4.00699e-20 2.90552e-05
-15.1112 5.85598e-20 2.93259e-05
-15.0647 6.41924e-20 2.96024e-05
-15.0182 6.65994e-20 2.98785e-05
-14.9719 6.05775e-20 3.01606e-05
-14.9257 8.35e-21 3.04423e-05
-14.8796 -8.39007e-20 3.07302e-05
-14.8336 -1.42759e-19 3.10176e-05
-14.7877 -7.86374e-20 3.13115e-05
-14.7419 5.95829e-20 3.16048e-05
-14.6962 1.02299e-19 3.19048e-05
-14.6506 5.25379e-20 3.22042e-05
-14.6052 5.02571e-20 3.25104e-05
-14.5598 1.28494e-19 3.2816e-05
-14.5145 9.54821e-20 3.31286e-05
-14.4693 -4.84691e-20 3.34408e-05
-14.4243 -1.8869e-19 3.37599e-05
-14.3793 -2.04222e-19 3.40787e-05
-14.3344 -1.11126e-19 3.44046e-05
-14.2896 -3.11597e-20 3.47302e-05
-14.2449 -4.55593e-20 3.5063e-05
-14.2003 -1.59378e-19 3.53956e-05
-14.1558 -3.40184e-19 3.57356e-05
-14.1113 -3.74938e-19 3.60754e-05
-14.067 -2.14826e-19 3.64227e-05
-14.0227 1.86017e-20 3.67699e-05
-13.9786 1.14256e-19 3.71248e-05
-13.9345 2.31249e-20 3.74795e-05
-13.8905 -9.73649e-20 3.78423e-05
-13.8466 -1.24809e-19 3.82047e-05
-13.8028 -8.94564e-20 3.85755e-05
-13.759 -1.0523e-19 3.8946e-05
-13.7153 -1.9508e-19 3.9325e-05
-13.6718 -2.7003e-19 3.97038e-05
-13.6283 -2.77045e-19 4.00912e-05
-13.5848 -1.76302e-19 4.04785e-05
-13.5415 2.88734e-21 4.08746e-05
-13.4982 1.39661e-19 4.12707e-05
-13.455 1.59165e-19 4.16757e-05
-13.4119 5.20805e-20 4.20808e-05
-13.3689 -7.36393e-20 4.2495e-05
-13.3259 -1.7088e-19 4.29094e-05
-13.283 -2.35969e-19 4.33331e-05
-13.2402 -2.22265e-19 4.3757e-05
-13.1974 -1.1399e-19 4.41905e-05
-13.1547 2.86473e-20 4.46241e-05
-13.1121 1.52377e-19 4.50677e-05
-13.0696 2.07603e-19 4.55114e-05
-13.0271 1.06328e-19 4.59654e-05
-12.9847 -8.69135e-20 4.64195e-05
-12.9424 -1.92028e-19 4.68841e-05
-12.9001 -1.35874e-19 4.73489e-05
-12.8579 4.02573e-20 4.78246e-05
-12.8158 1.84619e-19 4.83004e-05
-12.7737 1.86777e-19 4.87873e-05
-12.7317 1.13426e-19 4.92745e-05
-12.6898 5.81264e-20 4.97731e-05
-12.6479 1.25909e-20 5.0272e-05
-12.6061 -1.63368e-19 5.07825e-05
-12.5643 -3.76742e-19 5.12935e-05
-12.5226 -4.11602e-19 5.18164e-05
-12.481 -2.65875e-19 5.23399e-05
-12.4394 -8.12945e-20 5.28755e-05
-12.3979 1.6333e-19 5.34118e-05
-12.3565 3.55562e-19 5.39606e-05
-12.3151 4.52587e-19 5.45101e-05
-12.2738 4.61709e-19 5.50724e-05
-12.2325 3.88421e-19 5.56356e-05
-12.1913 2.83242e-19 5.62119e-05
-12.1501 2.08422e-19 5.67891e-05
-12.109 1.40897e-19 5.73798e-05
-12.068 1.40119e-20 5.79715e-05
-12.027 -1.81404e-19 5.85772e-05
-11.986 -3.04069e-19 5.91837e-05
-11.9452 -2.07987e-19 5.98048e-05
-11.9043 7.96763e-20 6.04268e-05
-11.8636 2.94773e-19 6.10637e-05
-11.8228 2.85041e-19 6.17016e-05
-11.7822 8.42175e-20 6.23549e-05
-11.7415 -2.61919e-20 6.30093e-05
-11.701 1.17808e-19 6.36795e-05
-11.6605 3.21438e-19 6.43508e-05
-11.62 4.54617e-19 6.50384e-05
-11.5796 3.75559e-19 6.57273e-05
-11.5392 1.12251e-19 6.64329e-05
-11.4989 -1.31496e-19 6.714e-05
-11.4587 -3.19575e-19 6.78642e-05
-11.4184 -3.33989e-19 6.859e-05
-11.3783 -2.47214e-19 6.93334e-05
-11.3381 -2.36082e-20 7.00785e-05
-11.2981 2.46546e-19 7.08418e-05
-11.2581 3.93365e-19 7.1607e-05
-11.2181 2.5009e-19 7.23907e-05
-11.1781 -6.08818e-20 7.31766e-05
-11.1383 -2.6942e-19 7.39816e-05
-11.0984 -2.74523e-19 7.47888e-05
-11.0586 -6.19538e-20 7.56158e-05
-11.0189 2.18218e-19 7.64452e-05
-10.9792 3.13729e-19 7.72949e-05
-10.9395 9.39327e-20 7.81471e-05
-10.8999 -3.19481e-19 7.90203e-05
-10.8603 -6.45634e-19 7.98962e-05
-10.8208 -7.63115e-19 8.07938e-05
-10.7813 -6.12698e-19 8.16941e-05
-10.7418 -3.17681e-19 8.26169e-05
-10.7024 1.14604e-20 8.35426e-05
-10.6631 3.67215e-19 8.44915e-05
-10.6238 7.10558e-19 8.54434e-05
-10.5845 8.24707e-19 8.64193e-05
-10.5452 6.07554e-19 8.73984e-05
-10.506 1.89114e-19 8.84023e-05
-10.4669 -8.43545e-20 8.94095e-05
-10.4278 -1.5726e-19 9.04424e-05
-10.3887 -1.96151e-19 9.14789e-05
-10.3496 -1.77956e-19 9.25418e-05
-10.3106 -2.11643e-19 9.36085e-05
-10.2717 -2.86223e-19 9.47025e-05
-10.2328 -4.63322e-19 9.58007e-05
-10.1939 -6.6684e-19 9.69269e-05
-10.155 -7.01e-19 9.80576e-05
-10.1162 -5.03563e-19 9.92174e-05
-10.0774 -1.87359e-19 0.000100382
-10.0387 1.60591e-19 0.000101576
-10 4.11698e-19 0.000102776
-9.96134 4.80404e-19 0.000104006
-9.92271 3.24171e-19 0.000105242
-9.88412 1.26915e-19 0.00010651
-9.84557 3.40501e-20 0.000107784
-9.80704 6.31842e-20 0.000109091
-9.76856 1.10197e-19 0.000110403
-9.73011 -5.00227e-20 0.000111751
-9.69169 -2.83255e-19 0.000113104
-9.65331 -5.7827e-19 0.000114493
-9.61496 -6.91001e-19 0.000115889
-9.57664 -4.9442e-19 0.000117322
-9.53836 -4.2215e-20 0.000118761
-9.50011 3.39e-19 0.000120239
-9.46189 5.68703e-19 0.000121725
-9.42371 4.62691e-19 0.00012325
-9.38556 1.64666e-19 0.000124783
-9.34744 -2.87055e-19 0.000126357
-9.30935 -6.29152e-19 0.00012794
-9.2713 -7.01393e-19 0.000129565
-9.23327 -4.8686e-19 0.000131199
-9.19528 -2.60803e-19 0.000132877
-9.15732 -1.62712e-19 0.000134565
-9.11939 -1.28027e-19 0.000136298
-9.08149 -1.35517e-19 0.000138041
-9.04362 -8.53875e-20 0.000139832
-9.00578 1.61438e-20 0.000141634
-8.96797 1.55183e-19 0.000143485
-8.93019 2.07872e-19 0.000145347
-8.89244 3.964e-19 0.00014726
-8.85471 5.70626e-19 0.000149186
-8.81702 4.33908e-19 0.000151164
-8.77936 2.48222e-20 0.000153156
-8.74172 -4.23701e-19 0.000155202
-8.70412 -9.78097e-19 0.000157262
-8.66654 -1.58179e-18 0.000159379
-8.62899 -1.80239e-18 0.000161511
-8.59146 -1.46068e-18 0.000163703
-8.55397 -5.25084e-19 0.000165909
-8.5165 1.07585e-19 0.000168178
-8.47906 7.86334e-20 0.000170463
-8.44165 -2.79824e-19 0.000172812
-8.40426 -3.41958e-19 0.000175179
-8.3669 4.3697e-20 0.000177613
-8.32956 7.11207e-19 0.000180065
-8.29226 1.31172e-18 0.000182587
-8.25497 1.66896e-18 0.000185128
-8.21772 1.28347e-18 0.000187742
-8.18049 5.73702e-19 0.000190377
-8.14328 -2.83301e-19 0.000193088
-8.1061 -9.95806e-19 0.00019582
-8.06895 -1.23816e-18 0.000198632
-8.03182 -1.1566e-18 0.000201467
-7.99471 -1.00089e-18 0.000204385
-7.95763 -7.81636e-19 0.000207327
-7.92058 -5.06401e-19 0.000210356
-7.88355 -1.82115e-19 0.00021341
-7.84654 -2.90501e-20 0.000216555
-7.80955 -3.91267e-19 0.000219727
-7.77259 -8.9459e-19 0.000222994
-7.73566 -8.09677e-19 0.00022629
-7.69874 -2.69238e-19 0.000229684
-7.66185 5.16338e-19 0.00023311
-7.62498 1.14308e-18 0.000236639
-7.58814 1.29248e-18 0.000240201
-7.55132 4.74435e-19 0.000243871
-7.51452 -5.72287e-19 0.000247575
-7.47774 -1.57546e-18 0.000251393
-7.44099 -1.84591e-18 0.000255248
-7.40425 -1.34477e-18 0.000259222
-7.36754 -1.114e-19 0.000263235
-7.33085 8.78205e-19 0.000267373
-7.29418 1.1896e-18 0.000271553
-7.25754 1.41263e-18 0.000275862
-7.22091 1.20828e-18 0.000280217
-7.18431 8.52799e-19 0.000284709
-7.14772 5.49347e-19 0.000289248
-7.11116 7.84722e-19 0.000293931
-7.07462 1.03772e-18 0.000298665
-7.0381 1.31537e-18 0.000303549
-7.00159 1.26359e-18 0.000308488
-6.96511 5.61408e-19 0.000313585
-6.92865 -6.81374e-19 0.00031874
-6.89221 -1.84744e-18 0.000324062
-6.85579 -1.9409e-18 0.000329446
-6.81938 -1.072e-18 0.000335005
-6.783 -3.0503e-19 0.000340631
-6.74664 1.39794e-19 0.00034644
-6.71029 5.24337e-19 0.000352321
-6.67397 1.3714e-18 0.000358396
-6.63766 1.69152e-18 0.000364547
-6.60137 1.00479e-18 0.000370903
-6.5651 -7.20894e-19 0.00037734
-6.52885 -2.51741e-18 0.000383993
-6.49262 -3.00681e-18 0.000390733
-6.4564 -2.12548e-18 0.000397701
-6.42021 -1.24474e-18 0.000404763
-6.38403 -1.71728e-18 0.000412066
-6.34786 -3.28541e-18 0.000419469
-6.31172 -4.1313e-18 0.000427126
-6.27559 -4.31388e-18 0.000434892
-6.23949 -2.83339e-18 0.000442927
-6.20339 3.20158e-19 0.000451078
-6.16732 4.17453e-18 0.000459513
-6.13126 7.02527e-18 0.000468074
-6.09522 7.35411e-18 0.000476937
-6.05919 5.12827e-18 0.000485935
-6.02319 2.27534e-18 0.000495252
-5.9872 2.42177e-20 0.000504715
-5.95122 -6.97796e-19 0.000514518
-5.91526 -1.25097e-18 0.000524477
-5.87932 -1.92831e-18 0.000534798
-5.84339 -1.98673e-18 0.000545288
-5.80748 -5.84492e-19 0.000556162
-5.77158 2.25226e-18 0.000567219
-5.7357 3.21667e-18 0.000578685
-5.69984 2.28444e-18 0.000590349
-5.66399 -7.10468e-20 0.000602449
-5.62815 -2.76493e-18 0.000614763
-5.59233 -3.3131e-18 0.000627543
-5.55653 -3.238e-18 0.000640556
-5.52074 -9.43447e-19 0.000654066
-5.48497 2.39903e-18 0.000667828
-5.4492 5.60568e-18 0.000682124
-5.41346 6.91495e-18 0.000696693
-5.37773 5.84645e-18 0.000711833
-5.34201 4.33866e-18 0.000727271
-5.30631 1.97192e-18 0.000743323
-5.27062 8.5019e-19 0.000759699
-5.23494 -1.65588e-18 0.000776734
-5.19928 -5.55206e-18 0.000794125
-5.16363 -9.46989e-18 0.000812225
-5.128 -1.06154e-17 0.000830713
-5.09237 -9.92547e-18 0.000849967
-5.05677 -5.96439e-18 0.000869647
-5.02117 2.67343e-19 0.000890154
-4.98559 8.958e-18 0.000911129
-4.95002 1.75943e-17 0.000933
-4.91446 2.24e-17 0.000955387
-4.87892 2.19412e-17 0.000978745
-4.84339 1.51172e-17 0.00100267
-4.80787 5.04317e-18 0.00102766
-4.77237 -4.33936e-18 0.00105328
-4.73687 -9.9209e-18 0.00108005
-4.70139 -1.52869e-17 0.00110752
-4.66592 -1.93876e-17 0.00113626
-4.63046 -1.57568e-17 0.00116578
-4.59502 -5.36456e-18 0.00119669
-4.55958 5.31971e-18 0.00122848
-4.52416 1.33456e-17 0.00126179
-4.48875 1.78395e-17 0.0012961
-4.45335 1.64257e-17 0.0013321
-4.41797 9.85231e-18 0.00136922
-4.38259 4.43949e-18 0.00140823
-4.34722 -1.18125e-19 0.00144852
-4.31187 -4.65103e-18 0.00149091
-4.27653 -5.93736e-18 0.00153479
-4.24119 -6.12305e-18 0.00158104
-4.20587 -7.32645e-18 0.00162901
-4.17056 -1.03019e-17 0.00167968
-4.13526 -1.58914e-17 0.00173237
-4.09997 -1.78334e-17 0.00178816
-4.06469 -2.11338e-17 0.00184636
-4.02942 -2.01927e-17 0.00190816
-3.99416 -1.27655e-17 0.00197287
-3.95891 9.86086e-19 0.00204183
-3.92367 1.38873e-17 0.00211438
-3.88844 2.27327e-17 0.00219206
-3.85322 1.89762e-17 0.00227424
-3.81801 1.12987e-17 0.00236274
-3.7828 2.09295e-18 0.00245707
-3.74761 -5.38567e-19 0.00255942
-3.71243 2.34305e-18 0.00266953
-3.67726 8.72504e-18 0.00279018
-3.64209 1.82889e-17 0.00292158
-3.60694 1.96012e-17 0.00306742
-3.57179 1.59782e-17 0.00322884
-3.53665 1.73387e-19 0.00341106
-3.50152 -1.41683e-17 0.00361701
-3.4664 -2.34326e-17 0.00385478
-3.43129 -2.76504e-17 0.0041309
-3.39619 -2.90953e-17 0.00445901
-3.36109 -2.0827e-17 0.00485322
-3.32601 -1.50364e-17 0.00533864
-3.29093 -9.45624e-19 0.0059455
-3.25586 1.13667e-17 0.00672256
-3.2208 5.32392e-17 0.00773166
-3.18574 6.98069e-17 0.00905975
-3.1507 7.1509e-17 0.0107958
-3.11566 3.21807e-17 0.012989
-3.08063 -2.72742e-17 0.0155023
-3.0456 -9.79258e-17 0.017839
-3.01059 -1.27215e-16 0.0191943
-2.97558 -1.60579e-16 0.0190765
-2.94058 -1.60335e-16 0.0177952
-2.90558 -1.60415e-16 0.016087
-2.87059 -1.10019e-16 0.0144855
-2.83561 -6.04377e-17 0.0132036
-2.80064 2.2019e-17 0.0122573
-2.76567 5.37583e-17 0.0116028
-2.73071 9.20391e-17 0.0111776
-2.69576 1.38731e-16 0.0109365
-2.66081 1.39341e-16 0.0108367
-2.62587 7.01486e-17 0.0108559
-2.59094 -5.39623e-17 0.0109688
-2.55601 -1.05225e-16 0.0111683
-2.52109 -1.15841e-16 0.0114384
-2.48617 -1.02209e-16 0.0117806
-2.45126 -7.60687e-17 0.0121838
-2.41636 -2.88861e-17 0.012655
-2.38146 -3.30742e-17 0.0131855
-2.34657 2.78274e-17 0.0137864
-2.31168 4.77505e-17 0.0144501
-2.2768 8.43627e-17 0.0151917
-2.24192 6.8783e-17 0.016004
-2.20705 1.56962e-16 0.0169063
-2.17219 2.96256e-16 0.0178912
-2.13733 3.58323e-16 0.0189828
-2.10247 4.78222e-16 0.0201736
-2.06762 5.90431e-16 0.021493
-2.03278 7.36505e-16 0.022933
-1.99794 7.74234e-16 0.0245297
-1.9631 2.83229e-16 0.0262741
-1.92827 -3.39588e-16 0.0282098
-1.89345 -9.00869e-16 0.0303253
-1.85862 -8.51743e-16 0.0326728
-1.82381 -6.74829e-16 0.0352351
-1.78899 2.01439e-17 0.0380717
-1.75419 -2.1993e-16 0.0411519
-1.71938 2.49023e-16 0.0445356
-1.68458 -3.42225e-16 0.0481597
-1.64979 3.26483e-16 0.0520622
-1.61499 2.56068e-16 0.0560999
-1.58021 1.29122e-15 0.0602235
-1.54542 1.10795e-15 0.0640857
-1.51064 1.33727e-15 0.0673658
-1.47586 -6.56607e-16 0.069181
-1.44109 -1.38832e-15 0.0684149
-1.40632 -1.79604e-15 0.0627255
-1.37155 3.0718e-16 0.0486866
-1.33679 3.44325e-15 0.0198675
-1.30203 3.82231e-15 -0.0337718
-1.26727 8.7779e-16 -0.129674
-1.23251 -1.84619e-14 -0.293774
-1.19776 -9.63717e-15 -0.560744
-1.16301 -4.70066e-14 -0.950587
-1.12827 1.42177e-13 -1.40585
-1.09352 -1.89199e-14 -1.73128
-1.05878 -2.18458e-13 -1.73978
-1.02405 6.18924e-14 -1.48313
-0.989309 5.99857e-15 -1.14387
-0.954576 1.84904e-14 -0.838975
-0.919844 3.36439e-14 -0.60252
-0.885115 6.33052e-15 -0.429629
-0.850388 6.2943e-15 -0.306087
-0.815663 -1.01821e-15 -0.218282
-0.78094 -2.48588e-16 -0.15597
-0.746219 -2.05493e-15 -0.111445
-0.711499 -2.30257e-15 -0.0795812
-0.676781 -3.09659e-15 -0.0565071
-0.642065 -1.87514e-15 -0.0398215
-0.60735 4.22e-16 -0.0275571
-0.572637 1.79789e-15 -0.0186193
-0.537925 1.82351e-15 -0.0119523
-0.503214 1.22395e-15 -0.00708381
-0.468504 1.96378e-16 -0.00339686
-0.433796 -1.19721e-15 -0.000724128
-0.399089 -7.4111e-16 0.00133798
-0.364382 5.47331e-16 0.00279882
-0.329676 1.06045e-16 0.00396049
-0.294972 -3.33143e-16 0.00474042
-0.260267 4.49732e-16 0.00540088
-0.225564 5.17008e-16 0.00579137
-0.190861 4.61905e-16 0.00617803
-0.156158 -1.03838e-15 0.00633599
-0.121456 -2.34478e-15 0.00658784
-0.0867541 -7.27193e-15 0.00657701
-0.0520524 -2.62403e-14 0.00682618
-0.0173508 -1.15643e-13 0.0064045
0.0173508 1.12808e-13 0.0064045
0.0520524 2.61879e-14 0.00682618
0.0867541 7.28361e-15 0.00657701
0.121456 2.2551e-15 0.00658784
0.156158 1.12236e-15 0.00633599
0.190861 -4.50995e-16 0.00617803
0.225564 -3.87253e-16 0.00579137
0.260267 -2.8794e-16 0.00540088
0.294972 3.53395e-16 0.00474042
0.329676 -2.03643e-16 0.00396049
0.364382 -7.31231e-16 0.00279882
0.399089 7.83389e-16 0.00133798
0.433796 1.11206e-15 -0.000724128
0.468504 -7.179e-17 -0.00339686
0.503214 -1.26443e-15 -0.00708381
0.537925 -2.09077e-15 -0.0119523
0.572637 -1.60173e-15 -0.0186193
0.60735 -4.28205e-16 -0.0275571
0.642065 2.04598e-15 -0.0398215
0.676781 3.53548e-15 -0.0565071
0.711499 2.92667e-15 -0.0795812
0.746219 1.54078e-15 -0.111445
0.78094 1.25834e-15 -0.15597
0.815663 -3.23297e-15 -0.218282
0.850388 -7.43738e-15 -0.306087
0.885115 -9.69955e-15 -0.429629
0.919844 1.14193e-14 -0.60252
0.954576 3.85378e-14 -0.838975
0.989309 -2.41525e-14 -1.14387
1.02405 -2.12448e-13 -1.48313
1.05878 -3.24904e-13 -1.73978
1.09352 -2.44772e-14 -1.73128
1.12827 7.54437e-14 -1.40585
1.16301 -5.61477e-14 -0.950587
1.19776 4.55005e-14 -0.560744
1.23251 2.29422e-15 -0.293774
1.26727 -1.87611e-15 -0.129674
1.30203 -4.52731e-15 -0.0337718
1.33679 -3.60537e-15 0.0198675
1.37155 -5.01969e-16 0.0486866
1.40632 1.69398e-15 0.0627255
1.44109 1.39589e-15 0.0684149
1.47586 5.33816e-16 0.069181
1.51064 -1.38682e-15 0.0673658
1.54542 -1.02183e-15 0.0640857
1.58021 -1.19633e-15 0.0602235
1.61499 -4.31136e-17 0.0560999
1.64979 -1.20734e-16 0.0520622
1.68458 2.46116e-16 0.0481597
1.71938 -1.14546e-16 0.0445356
1.75419 -1.03068e-17 0.0411519
1.78899 1.40886e-16 0.0380717
1.82381 6.04752e-16 0.0352351
1.85862 8.83193e-16 0.0326728
1.89345 8.50667e-16 0.0303253
1.92827 3.91154e-16 0.0282098
1.9631 -2.90707e-16 0.0262741
1.99794 -7.64291e-16 0.0245297
2.03278 -6.83773e-16 0.022933
2.06762 -5.63129e-16 0.021493
2.10247 -5.0009e-16 0.0201736
2.13733 -3.45994e-16 0.0189828
2.17219 -3.03665e-16 0.0178912
2.20705 -1.85229e-16 0.0169063
2.24192 -7.4052e-17 0.016004
2.2768 -7.33341e-17 0.0151917
2.31168 -5.46381e-17 0.0144501
2.34657 -3.76512e-17 0.0137864
2.38146 2.02867e-17 0.0131855
2.41636 2.37187e-17 0.012655
2.45126 6.54846e-17 0.0121838
2.48617 9.30424e-17 0.0117806
2.52109 1.20242e-16 0.0114384
2.55601 1.14821e-16 0.0111683
2.59094 4.89913e-17 0.0109688
2.62587 -6.38576e-17 0.0108559
2.66081 -1.28709e-16 0.0108367
2.69576 -1.53174e-16 0.0109365
2.73071 -9.53822e-17 0.0111776
2.76567 -6.51119e-17 0.0116028
2.80064 -1.19881e-17 0.0122573
2.83561 4.35066e-17 0.0132036
2.87059 1.27792e-16 0.0144855
2.90558 1.37471e-16 0.016087
2.94058 1.90051e-16 0.0177952
2.97558 1.47027e-16 0.0190765
3.01059 1.12626e-16 0.0191943
3.0456 9.68155e-17 0.017839
3.08063 2.7954e-17 0.0155023
3.11566 -3.01471e-17 0.012989
3.1507 -6.90718e-17 0.0107958
3.18574 -7.40975e-17 0.00905975
3.2208 -5.41761e-17 0.00773166
3.25586 -1.57481e-17 0.00672256
3.29093 -2.34564e-18 0.0059455
3.32601 1.59214e-17 0.00533864
3.36109 2.13529e-17 0.00485322
3.39619 2.70964e-17 0.00445901
3.43129 2.95953e-17 0.0041309
3.4664 2.38116e-17 0.00385478
3.50152 1.45703e-17 0.00361701
3.53665 -6.1866e-19 0.00341106
3.57179 -1.34163e-17 0.00322884
3.60694 -1.96471e-17 0.00306742
3.64209 -1.83166e-17 0.00292158
3.67726 -8.59699e-18 0.00279018
3.71243 -3.62339e-18 0.00266953
3.74761 -6.49105e-19 0.00255942
3.7828 -1.55154e-18 0.00245707
3.81801 -1.11884e-17 0.00236274
3.85322 -1.85474e-17 0.00227424
3.88844 -2.26011e-17 0.00219206
3.92367 -1.34078e-17 0.00211438
3.95891 -2.32591e-19 0.00204183
3.99416 1.25193e-17 0.00197287
4.02942 2.06023e-17 0.00190816
4.06469 2.07719e-17 0.00184636
4.09997 1.73728e-17 0.00178816
4.13526 1.60412e-17 0.00173237
4.17056 1.01759e-17 0.00167968
4.20587 7.27305e-18 0.00162901
4.24119 6.22533e-18 0.00158104
4.27653 5.74456e-18 0.00153479
4.31187 4.74239e-18 0.00149091
4.34722 1.15755e-19 0.00144852
4.38259 -4.33582e-18 0.00140823
4.41797 -9.87221e-18 0.00136922
4.45335 -1.64329e-17 0.0013321
4.48875 -1.78882e-17 0.0012961
4.52416 -1.34413e-17 0.00126179
4.55958 -5.1121e-18 0.00122848
4.59502 5.14353e-18 0.00119669
4.63046 1.5926e-17 0.00116578
4.66592 1.93096e-17 0.00113626
4.70139 1.52378e-17 0.00110752
4.73687 9.82354e-18 0.00108005
4.77237 4.31529e-18 0.00105328
4.80787 -4.88179e-18 0.00102766
4.84339 -1.51621e-17 0.00100267
4.87892 -2.19266e-17 0.000978745
4.91446 -2.24802e-17 0.000955387
4.95002 -1.75518e-17 0.000933
4.98559 -8.96632e-18 0.000911129
5.02117 -1.97903e-19 0.000890154
5.05677 5.94364e-18 0.000869647
5.09237 9.86575e-18 0.000849967
5.128 1.07095e-17 0.000830713
5.16363 9.44285e-18 0.000812225
5.19928 5.50531e-18 0.000794125
5.23494 1.64908e-18 0.000776734
5.27062 -8.59558e-19 0.000759699
5.30631 -2.00637e-18 0.000743323
5.34201 -4.34878e-18 0.000727271
5.37773 -5.83766e-18 0.000711833
5.41346 -6.99191e-18 0.000696693
5.4492 -5.57347e-18 0.000682124
5.48497 -2.48725e-18 0.000667828
5.52074 9.10752e-19 0.000654066
5.55653 3.21061e-18 0.000640556
5.59233 3.32627e-18 0.000627543
5.62815 2.7858e-18 0.000614763
5.66399 5.05354e-20 0.000602449
5.69984 -2.36759e-18 0.000590349
5.7357 -3.22481e-18 0.000578685
5.77158 -2.23914e-18 0.000567219
5.80748 5.79731e-19 0.000556162
5.84339 1.93393e-18 0.000545288
5.87932 1.95167e-18 0.000534798
5.91526 1.1998e-18 0.000524477
5.95122 7.06677e-19 0.000514518
5.9872 8.23981e-21 0.000504715
6.02319 -2.2851e-18 0.000495252
6.05919 -5.15406e-18 0.000485935
6.09522 -7.32895e-18 0.000476937
6.13126 -7.02154e-18 0.000468074
6.16732 -4.18861e-18 0.000459513
6.20339 -3.26738e-19 0.000451078
6.23949 2.84548e-18 0.000442927
6.27559 4.29802e-18 0.000434892
6.31172 4.09861e-18 0.000427126
6.34786 3.29821e-18 0.000419469
6.38403 1.71049e-18 0.000412066
6.42021 1.2593e-18 0.000404763
6.4564 2.11562e-18 0.000397701
6.49262 3.00089e-18 0.000390733
6.52885 2.50932e-18 0.000383993
6.5651 7.18829e-19 0.00037734
6.60137 -1.01009e-18 0.000370903
6.63766 -1.71832e-18 0.000364547
6.67397 -1.366e-18 0.000358396
6.71029 -5.31848e-19 0.000352321
6.74664 -1.37588e-19 0.00034644
6.783 2.98359e-19 0.000340631
6.81938 1.06907e-18 0.000335005
6.85579 1.93979e-18 0.000329446
6.89221 1.85523e-18 0.000324062
6.92865 6.80276e-19 0.00031874
6.96511 -5.6999e-19 0.000313585
7.00159 -1.27321e-18 0.000308488
7.0381 -1.34491e-18 0.000303549
7.07462 -1.04009e-18 0.000298665
7.11116 -7.82884e-19 0.000293931
7.14772 -5.48006e-19 0.000289248
7.18431 -8.44089e-19 0.000284709
7.22091 -1.21285e-18 0.000280217
7.25754 -1.41029e-18 0.000275862
7.29418 -1.18981e-18 0.000271553
7.33085 -8.75556e-19 0.000267373
7.36754 9.36205e-20 0.000263235
7.40425 1.35574e-18 0.000259222
7.44099 1.83488e-18 0.000255248
7.47774 1.57808e-18 0.000251393
7.51452 5.86798e-19 0.000247575
7.55132 -4.74749e-19 0.000243871
7.58814 -1.28706e-18 0.000240201
7.62498 -1.13463e-18 0.000236639
7.66185 -5.09671e-19 0.00023311
7.69874 2.75516e-19 0.000229684
7.73566 8.00373e-19 0.00022629
7.77259 9.00079e-19 0.000222994
7.80955 4.00557e-19 0.000219727
7.84654 3.27121e-20 0.000216555
7.88355 1.83916e-19 0.00021341
7.92058 5.09845e-19 0.000210356
7.95763 7.79975e-19 0.000207327
7.99471 9.97119e-19 0.000204385
8.03182 1.15059e-18 0.000201467
8.06895 1.23104e-18 0.000198632
8.1061 1.00424e-18 0.00019582
8.14328 2.86392e-19 0.000193088
8.18049 -5.68507e-19 0.000190377
8.21772 -1.28462e-18 0.000187742
8.25497 -1.66637e-18 0.000185128
8.29226 -1.31339e-18 0.000182587
8.32956 -7.07278e-19 0.000180065
8.3669 -3.33703e-20 0.000177613
8.40426 3.437e-19 0.000175179
8.44165 2.81887e-19 0.000172812
8.47906 -8.25676e-20 0.000170463
8.5165 -1.08486e-19 0.000168178
8.55397 5.29186e-19 0.000165909
8.59146 1.45766e-18 0.000163703
8.62899 1.80661e-18 0.000161511
8.66654 1.57804e-18 0.000159379
8.70412 9.82296e-19 0.000157262
8.74172 4.23858e-19 0.000155202
8.77936 -2.6708e-20 0.000153156
8.81702 -4.27466e-19 0.000151164
8.85471 -5.68841e-19 0.000149186
8.89244 -3.90309e-19 0.00014726
8.93019 -2.0395e-19 0.000145347
8.96797 -1.56013e-19 0.000143485
9.00578 -1.72888e-20 0.000141634
9.04362 8.21812e-20 0.000139832
9.08149 1.35576e-19 0.000138041
9.11939 1.33573e-19 0.000136298
9.15732 1.59418e-19 0.000134565
9.19528 2.66171e-19 0.000132877
9.23327 4.79943e-19 0.000131199
9.2713 7.04715e-19 0.000129565
9.30935 6.28486e-19 0.00012794
9.34744 2.89914e-19 0.000126357
9.38556 -1.62149e-19 0.000124783
9.42371 -4.61432e-19 0.00012325
9.46189 -5.6948e-19 0.000121725
9.50011 -3.37514e-19 0.000120239
9.53836 4.59826e-20 0.000118761
9.57664 4.92984e-19 0.000117322
9.61496 6.89489e-19 0.000115889
9.65331 5.77342e-19 0.000114493
9.69169 2.85171e-19 0.000113104
9.73011 5.29277e-20 0.000111751
9.76856 -1.10522e-19 0.000110403
9.80704 -6.41885e-20 0.000109091
9.84557 -3.05058e-20 0.000107784
9.88412 -1.29092e-19 0.00010651
9.92271 -3.23719e-19 0.000105242
9.96134 -4.80454e-19 0.000104006
10 -4.08972e-19 0.000102776
10.0387 -1.66468e-19 0.000101576
10.0774 1.91153e-19 0.000100382
10.1162 5.03401e-19 9.92174e-05
10.155 7.00324e-19 9.80576e-05
10.1939 6.6582e-19 9.69269e-05
10.2328 4.63061e-19 9.58007e-05
10.2717 2.88312e-19 9.47025e-05
10.3106 2.12384e-19 9.36085e-05
10.3496 1.78091e-19 9.25418e-05
10.3887 1.9322e-19 9.14789e-05
10.4278 1.53645e-19 9.04424e-05
10.4669 8.28766e-20 8.94095e-05
10.506 -1.87137e-19 8.84023e-05
10.5452 -6.11337e-19 8.73984e-05
10.5845 -8.2367e-19 8.64193e-05
10.6238 -7.10974e-19 8.54434e-05
10.6631 -3.67523e-19 8.44915e-05
10.7024 -8.62403e-21 8.35426e-05
10.7418 3.1407e-19 8.26169e-05
10.7813 6.12243e-19 8.16941e-05
10.8208 7.59196e-19 8.07938e-05
10.8603 6.46114e-19 7.98962e-05
10.8999 3.18193e-19 7.90203e-05
10.9395 -9.40501e-20 7.81471e-05
10.9792 -3.11218e-19 7.72949e-05
11.0189 -2.1939e-19 7.64452e-05
11.0586 6.27633e-20 7.56158e-05
11.0984 2.74704e-19 7.47888e-05
11.1383 2.68489e-19 7.39816e-05
11.1781 6.13498e-20 7.31766e-05
11.2181 -2.48699e-19 7.23907e-05
11.2581 -3.95291e-19 7.1607e-05
11.2981 -2.46769e-19 7.08418e-05
11.3381 2.24508e-20 7.00785e-05
11.3783 2.48778e-19 6.93334e-05
11.4184 3.34023e-19 6.859e-05
11.4587 3.19273e-19 6.78642e-05
11.4989 1.32249e-19 6.714e-05
11.5392 -1.13446e-19 6.64329e-05
11.5796 -3.77597e-19 6.57273e-05
11.62 -4.53723e-19 6.50384e-05
11.6605 -3.2243e-19 6.43508e-05
11.701 -1.17678e-19 6.36795e-05
11.7415 2.69954e-20 6.30093e-05
11.7822 -8.46963e-20 6.23549e-05
11.8228 -2.85126e-19 6.17016e-05
11.8636 -2.96976e-19 6.10637e-05
11.9043 -8.05176e-20 6.04268e-05
11.9452 2.08077e-19 5.98048e-05
11.986 3.03664e-19 5.91837e-05
12.027 1.81656e-19 5.85772e-05
12.068 -1.5689e-20 5.79715e-05
12.109 -1.39864e-19 5.73798e-05
12.1501 -2.10519e-19 5.67891e-05
12.1913 -2.83825e-19 5.62119e-05
12.2325 -3.88576e-19 5.56356e-05
12.2738 -4.61795e-19 5.50724e-05
12.3151 -4.50346e-19 5.45101e-05
12.3565 -3.56416e-19 5.39606e-05
12.3979 -1.6224e-19 5.34118e-05
12.4394 8.14587e-20 5.28755e-05
12.481 2.65858e-19 5.23399e-05
12.5226 4.11564e-19 5.18164e-05
12.5643 3.77792e-19 5.12935e-05
12.6061 1.64724e-19 5.07825e-05
12.6479 -1.23703e-20 5.0272e-05
12.6898 -5.84861e-20 4.97731e-05
12.7317 -1.12036e-19 4.92745e-05
12.7737 -1.88623e-19 4.87873e-05
12.8158 -1.83347e-19 4.83004e-05
12.8579 -4.07999e-20 4.78246e-05
12.9001 1.3642e-19 4.73489e-05
12.9424 1.92711e-19 4.68841e-05
12.9847 8.65873e-20 4.64195e-05
13.0271 -1.06028e-19 4.59654e-05
13.0696 -2.06937e-19 4.55114e-05
13.1121 -1.51652e-19 4.50677e-05
13.1547 -2.7881e-20 4.46241e-05
13.1974 1.13801e-19 4.41905e-05
13.2402 2.21129e-19 4.3757e-05
13.283 2.35829e-19 4.33331e-05
13.3259 1.71129e-19 4.29094e-05
13.3689 7.38919e-20 4.2495e-05
13.4119 -5.16769e-20 4.20808e-05
13.455 -1.58842e-19 4.16757e-05
13.4982 -1.39399e-19 4.12707e-05
13.5415 -2.07406e-21 4.08746e-05
13.5848 1.77132e-19 4.04785e-05
13.6283 2.78238e-19 4.00912e-05
13.6718 2.69122e-19 3.97038e-05
13.7153 1.95084e-19 3.9325e-05
13.759 1.05636e-19 3.8946e-05
13.8028 9.00317e-20 3.85755e-05
13.8466 1.24525e-19 3.82047e-05
13.8905 9.6843e-20 3.78423e-05
13.9345 -2.34083e-20 3.74795e-05
13.9786 -1.14169e-19 3.71248e-05
14.0227 -1.83336e-20 3.67699e-05
14.067 2.15182e-19 3.64227e-05
14.1113 3.7488e-19 3.60754e-05
14.1558 3.3973e-19 3.57356e-05
14.2003 1.59172e-19 3.53956e-05
14.2449 4.52521e-20 3.5063e-05
14.2896 3.18314e-20 3.47302e-05
14.3344 1.11525e-19 3.44046e-05
14.3793 2.05205e-19 3.40787e-05
14.4243 1.88846e-19 3.37599e-05
14.4693 4.85211e-20 3.34408e-05
14.5145 -9.51085e-20 3.31286e-05
14.5598 -1.2916e-19 3.2816e-05
14.6052 -5.12315e-20 3.25104e-05
14.6506 -5.21677e-20 3.22042e-05
14.6962 -1.02605e-19 3.19048e-05
14.7419 -5.92285e-20 3.16048e-05
14.7877 7.88571e-20 3.13115e-05
14.8336 1.42631e-19 3.10176e-05
14.8796 8.36937e-20 3.07302e-05
14.9257 -7.66876e-21 3.04423e-05
14.9719 -6.07996e-20 3.01606e-05
15.0182 -6.67661e-20 2.98785e-05
15.0647 -6.43439e-20 2.96024e-05
15.1112 -5.84502e-20 2.93259e-05
15.1579 -3.98991e-20 2.90552e-05
15.2047 -3.12239e-20 2.87842e-05
15.2516 -2.41005e-20 2.85189e-05
15.2986 1.54182e-22 2.82531e-05
15.3458 -1.02451e-20 2.7993e-05
15.393 -8.27298e-20 2.77324e-05
15.4404 -1.31159e-19 2.74774e-05
15.488 -1.65731e-19 2.72217e-05
15.5356 -1.34594e-19 2.69717e-05
15.5834 -7.12187e-20 2.67209e-05
15.6313 -2.54498e-20 2.64756e-05
15.6794 -4.93716e-20 2.62297e-05
15.7276 -6.94934e-20 2.5989e-05
15.7759 -5.13082e-20 2.57478e-05
15.8243 -3.46107e-20 2.55115e-05
15.873 -1.48527e-20 2.52748e-05
15.9217 4.67246e-20 2.50431e-05
15.9706 9.49522e-20 2.48107e-05
16.0197 4.75882e-20 2.45833e-05
16.0689 -6.03281e-20 2.43552e-05
16.1182 -1.16151e-19 2.4132e-05
16.1677 -6.40977e-20 2.3908e-05
16.2174 1.76985e-20 2.36889e-05
16.2672 6.79786e-21 2.3469e-05
16.3172 -7.45918e-20 2.32538e-05
16.3674 -1.6503e-19 2.3038e-05
16.4177 -1.70986e-19 2.28266e-05
16.4682 -7.26202e-20 2.26146e-05
16.5189 -6.11193e-21 2.24069e-05
16.5697 -7.30673e-20 2.21987e-05
16.6208 -9.43088e-20 2.19947e-05
16.672 8.97194e-21 2.179e-05
16.7234 7.47819e-20 2.15897e-05
16.775 3.73452e-20 2.13885e-05
16.8268 2.9617e-20 2.11917e-05
16.8787 8.16819e-20 2.09939e-05
16.9309 1.00827e-19 2.08004e-05
16.9833 5.70212e-20 2.06061e-05
17.0359 1.30904e-20 2.04157e-05
17.0887 4.84013e-21 2.02247e-05
17.1418 3.16374e-21 2.00375e-05
17.195 -1.49003e-21 1.98497e-05
17.2485 -1.9289e-20 1.96656e-05
17.3022 -5.82484e-20 1.94807e-05
17.3562 -3.43325e-20 1.92998e-05
17.4104 2.04852e-20 1.91178e-05
17.4648 4.75301e-20 1.89398e-05
17.5195 2.00353e-20 1.87607e-05
17.5744 -4.30177e-20 1.85854e-05
17.6296 -5.59747e-20 1.84093e-05
17.6851 9.58852e-21 1.82366e-05
17.7408 9.28936e-20 1.80632e-05
17.7969 1.15418e-19 1.78932e-05
17.8532 8.18749e-20 1.77223e-05
17.9098 4.97929e-20 1.75551e-05
17.9667 2.82973e-20 1.73866e-05
18.0239 -2.17923e-20 1.72218e-05
18.0815 -7.19782e-20 1.70559e-05
18.1393 -5.951e-20 1.68933e-05
18.1975 -4.94418e-21 1.67299e-05
18.256 2.74911e-20 1.65696e-05
18.3149 5.12622e-20 1.64083e-05
18.3742 1.05923e-19 1.62505e-05
18.4338 1.08863e-19 1.60912e-05
18.4938 7.71143e-20 1.59354e-05
18.5542 1.00464e-19 1.57784e-05
18.615 4.3449e-20 1.56244e-05
18.6762 -1.00879e-19 1.54696e-05
18.7379 -1.25997e-19 1.53175e-05
18.8 -9.16675e-20 1.51643e-05
18.8625 -1.22526e-19 1.50145e-05
18.9255 -1.01957e-19 1.48629e-05
18.9891 -9.35401e-21 1.47145e-05
19.0531 5.43341e-21 1.45651e-05
19.1177 2.46442e-21 1.4418e-05
19.1828 3.69556e-20 1.427e-05
19.2484 5.58012e-20 1.4125e-05
19.3147 2.98378e-21 1.3978e-05
19.3816 -1.15518e-19 1.3834e-05
19.4491 -1.04716e-19 1.36891e-05
19.5173 1.06208e-20 1.35461e-05
19.5862 7.02773e-20 1.34017e-05
19.6558 4.59942e-20 1.32607e-05
19.7262 -1.62996e-20 1.31174e-05
19.7974 3.88096e-21 1.2976e-05
19.8694 2.04611e-20 1.2834e-05
19.9423 -4.15892e-20 1.26947e-05
20.0162 -3.23764e-20 1.25523e-05
20.091 1.91079e-20 1.24121e-05
20.1669 -1.05045e-21 1.22712e-05
20.244 9.67627e-21 1.2133e-05
20.3222 4.70438e-20 1.19911e-05
20.4016 -1.91573e-20 1.18499e-05
20.4825 -4.02252e-20 1.17064e-05
20.5648 -5.00836e-20 1.15664e-05
20.6487 -4.84364e-21 1.14249e-05
20.7344 3.05136e-20 1.12856e-05
20.8219 6.04802e-20 1.11433e-05
20.9115 1.0335e-19 1.10022e-05
21.0034 3.61883e-20 1.08573e-05
21.0979 -2.05836e-20 1.07133e-05
21.1952 -7.19645e-20 1.05649e-05
21.2959 -6.82651e-20 1.04169e-05
21.4004 5.13272e-20 1.02634e-05
21.5093 2.48464e-20 1.01093e-05
21.6237 -3.85988e-20 9.94795e-06
21.7448 -8.16539e-21 9.78398e-06
21.8747 3.49059e-20 9.60879e-06
22.0165 3.62699e-20 9.42599e-06
22.1768 -5.16216e-20 9.22067e-06
22.3723 -2.90909e-20 8.98435e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda2.0Nc1Quantum/iFp_FRG.txt <==
-22.3723 4.63068e-12 7.44821e-10
-22.1768 -3.01613e-12 -4.24464e-09
-22.0165 -4.18879e-12 -4.70089e-09
-21.8747 -2.04942e-12 -2.71559e-09
-21.7448 9.94414e-13 1.76433e-09
-21.6237 -2.21053e-12 -1.65348e-10
-21.5093 -3.36e-12 -5.74784e-10
-21.4004 7.67432e-13 1.05793e-09
-21.2959 -9.57308e-13 -3.32415e-10
-21.1952 1.3058e-12 1.35519e-09
-21.0979 4.16367e-12 2.67388e-09
-21.0034 -1.99827e-12 -2.36181e-09
-20.9115 1.06149e-12 3.30191e-09
-20.8219 -8.78015e-13 -1.7035e-09
-20.7344 -3.10119e-13 2.32499e-10
-20.6487 -4.06152e-12 1.67098e-10
-20.5648 -3.30077e-13 6.02623e-10
-20.4825 9.08418e-15 3.28261e-10
-20.4016 9.07116e-13 1.68336e-09
-20.3222 4.25621e-13 8.6284e-10
-20.244 4.40033e-13 5.57061e-10
-20.1669 1.31085e-13 2.01113e-10
-20.091 6.63298e-14 1.08706e-10
-20.0162 3.48584e-14 5.70166e-11
-19.9423 2.18501e-14 3.69837e-11
-19.8694 1.45121e-14 2.43098e-11
-19.7974 1.09579e-14 1.86664e-11
-19.7262 9.39685e-15 1.60038e-11
-19.6558 9.00735e-15 1.54659e-11
-19.5862 1.04792e-14 1.78864e-11
-19.5173 2.37409e-14 4.09827e-11
-19.4491 3.37099e-14 5.56181e-11
-19.3816 1.10609e-13 1.85291e-10
-19.3147 1.07689e-14 1.67546e-11
-19.2484 4.09812e-15 6.61339e-12
-19.1828 1.67243e-15 2.73002e-12
-19.1177 1.10211e-15 1.81758e-12
-19.0531 6.11038e-16 1.00594e-12
-18.9891 1.02908e-15 1.79505e-12
-18.9255 2.32584e-14 3.85897e-11
-18.8625 1.02714e-16 8.47233e-13
-18.8 8.92645e-16 1.54073e-12
-18.7379 8.94106e-16 1.58801e-12
-18.6762 -3.67454e-15 -6.63093e-12
-18.615 4.25758e-15 9.32559e-12
-18.5542 -8.26421e-15 -3.31345e-11
-18.4938 4.62046e-15 -2.66682e-12
-18.4338 -2.92473e-14 -6.51649e-11
-18.3742 1.44332e-14 3.01762e-11
-18.3149 -5.58175e-15 -1.26872e-11
-18.256 1.6139e-14 2.74325e-11
-18.1975 -1.02317e-14 -2.59368e-11
-18.1393 1.35195e-14 3.39417e-11
-18.0815 -1.17321e-14 -4.47534e-11
-18.0239 1.41945e-15 5.06437e-11
-17.9667 1.98096e-10 -6.96482e-09
-17.9098 -6.02915e-14 1.13046e-10
-17.8532 1.23056e-11 -3.17295e-09
-17.7969 1.38925e-12 1.03864e-09
-17.7408 4.39385e-14 1.73757e-11
-17.6851 -1.3076e-11 1.74542e-09
-17.6296 2.36327e-14 2.48231e-12
-17.5744 -8.44148e-15 4.42011e-12
-17.5195 1.22126e-14 2.31916e-12
-17.4648 -4.74716e-15 1.16112e-12
-17.4104 7.62009e-15 2.49819e-12
-17.3562 -9.2688e-15 -4.92682e-12
-17.3022 1.03185e-14 6.92934e-12
-17.2485 -3.54837e-15 -3.18163e-12
-17.195 1.15944e-14 1.0929e-11
-17.1418 -5.65171e-15 -9.79216e-12
-17.0887 2.16824e-14 2.86959e-11
-17.0359 -3.47463e-15 -3.93916e-11
-16.9833 8.4869e-14 2.1636e-10
-16.9309 3.32985e-12 -3.71026e-09
-16.8787 6.85262e-14 2.539e-10
-16.8268 2.14509e-14 -4.23025e-11
-16.775 1.12629e-15 3.37132e-11
-16.7234 9.75528e-15 -1.22008e-11
-16.672 5.79174e-15 2.19422e-11
-16.6208 1.00379e-14 -2.72974e-12
-16.5697 3.29469e-14 3.50929e-11
-16.5189 1.00118e-14 4.40626e-12
-16.4682 1.14e-11 1.52195e-09
-16.4177 1.12796e-14 1.56207e-11
-16.3674 2.27638e-13 5.20923e-10
-16.3172 1.52595e-14 3.40508e-11
-16.2672 1.48099e-14 2.06816e-11
-16.2174 3.07917e-15 3.26335e-11
-16.1677 6.52689e-15 9.70167e-12
-16.1182 2.84186e-14 4.91772e-11
-16.0689 5.83385e-15 7.80311e-12
-16.0197 1.96728e-14 3.80977e-11
-15.9706 5.20242e-15 7.78643e-12
-15.9217 3.01922e-14 5.88228e-11
-15.873 9.45095e-15 1.38804e-11
-15.8243 1.90353e-13 2.99803e-10
-15.7759 3.58029e-14 4.98803e-11
-15.7276 4.99658e-14 6.33588e-11
-15.6794 3.8271e-14 6.82688e-11
-15.6313 4.87233e-15 5.34985e-12
-15.5834 3.99828e-15 7.70498e-12
-15.5356 1.45693e-15 2.08388e-12
-15.488 1.32657e-15 2.37902e-12
-15.4404 7.34711e-16 1.1449e-12
-15.393 6.21865e-16 1.08687e-12
-15.3458 7.77545e-16 1.32141e-12
-15.2986 1.0246e-14 1.86199e-11
-15.2516 2.68552e-15 1.13452e-11
-15.2047 1.56509e-15 2.63553e-12
-15.1579 1.06365e-15 1.88423e-12
-15.1112 5.92352e-16 1.03302e-12
-15.0647 4.25558e-15 8.50014e-12
-15.0182 -1.1478e-14 -2.47386e-11
-14.9719 7.10996e-15 2.32148e-11
-14.9257 -1.75448e-12 -2.62793e-09
-14.8796 5.28291e-15 -1.03484e-12
-14.8336 -7.16461e-14 -1.68735e-10
-14.7877 -5.1774e-13 -8.75378e-10
-14.7419 3.92403e-14 4.94728e-10
-14.6962 1.85374e-13 3.09952e-10
-14.6506 1.35887e-13 -3.88486e-10
-14.6052 5.31835e-13 9.15684e-10
-14.5598 -7.75055e-14 -4.21198e-10
-14.5145 8.12392e-14 3.3882e-10
-14.4693 -1.28936e-14 -2.45154e-10
-14.4243 3.3233e-14 2.52216e-10
-14.3793 4.90531e-15 -2.38851e-10
-14.3344 1.85046e-14 2.38908e-10
-14.2896 -3.51498e-14 -3.56794e-10
-14.2449 -5.40542e-14 3.04307e-10
-14.2003 -7.52306e-13 -1.11554e-09
-14.1558 -3.41575e-13 -4.47286e-11
-14.1113 -1.96358e-12 5.25003e-11
-14.067 -2.19509e-12 -2.80748e-09
-14.0227 3.26896e-13 1.15875e-09
-13.9786 -3.90822e-13 -1.09071e-09
-13.9345 -3.54729e-13 1.66051e-10
-13.8905 -1.26258e-11 -5.67642e-09
-13.8466 -2.36044e-13 4.26956e-10
-13.8028 1.6891e-13 -5.37031e-10
-13.759 -8.46203e-14 7.53366e-10
-13.7153 -3.88059e-14 -8.203e-10
-13.6718 4.21368e-14 8.65448e-10
-13.6283 -5.73829e-13 -8.29306e-10
-13.5848 5.40614e-13 4.55848e-10
-13.5415 -1.24113e-13 1.77359e-10
-13.4982 -6.86453e-13 -8.24744e-10
-13.455 2.1612e-13 6.69248e-10
-13.4119 1.69523e-13 -4.26082e-10
-13.3689 1.63538e-12 1.71967e-09
-13.3259 5.22019e-13 -2.68119e-10
-13.283 5.83848e-12 4.37755e-09
-13.2402 6.26594e-13 -1.47989e-11
-13.1974 1.49356e-11 1.07739e-08
-13.1547 1.12314e-12 -1.07385e-09
-13.1121 -2.0075e-12 3.13545e-09
-13.0696 1.67859e-12 -1.26147e-09
-13.0271 -4.39416e-12 7.22143e-09
-12.9847 -1.5228e-12 3.43141e-09
-12.9424 1.11234e-12 2.29869e-09
-12.9001 -6.19506e-12 -2.39198e-09
-12.8579 -3.69231e-13 -4.30349e-09
-12.8158 -9.63849e-13 3.21116e-09
-12.7737 -3.22503e-13 -3.38131e-09
-12.7317 -6.43708e-13 2.17807e-09
-12.6898 -1.45793e-12 -3.23345e-09
-12.6479 -2.44115e-12 -2.75922e-10
-12.6061 -1.52139e-12 -2.05035e-09
-12.5643 -4.63851e-13 5.35904e-10
-12.5226 -9.98137e-13 -1.10695e-09
-12.481 3.40366e-13 5.40128e-10
-12.4394 -2.27775e-13 -3.13755e-10
-12.3979 6.69993e-14 8.72499e-11
-12.3565 4.9808e-14 1.03886e-10
-12.3151 -3.06859e-14 -2.22326e-10
-12.2738 -5.35711e-14 3.09661e-10
-12.2325 -2.80254e-14 -5.08556e-10
-12.1913 -2.3071e-13 5.32899e-10
-12.1501 -1.61776e-13 -1.03553e-09
-12.109 -4.02879e-13 9.51593e-10
-12.068 1.36941e-13 -1.05037e-09
-12.027 -3.83404e-13 2.51994e-09
-11.986 2.50188e-12 -4.96693e-10
-11.9452 -7.55113e-12 1.50902e-08
-11.9043 -1.0149e-12 1.1951e-08
-11.8636 -1.72939e-11 1.59915e-08
-11.8228 -7.89007e-13 5.47577e-09
-11.7822 -9.80465e-12 1.34463e-08
-11.7415 -3.04975e-11 2.74777e-08
-11.701 1.72237e-12 1.02431e-08
-11.6605 -2.4413e-12 5.63351e-09
-11.62 2.36859e-12 -2.69271e-09
-11.5796 -5.05716e-13 4.09949e-09
-11.5392 3.96162e-12 2.9748e-09
-11.4989 8.0036e-12 1.25916e-08
-11.4587 3.19301e-12 1.86465e-09
-11.4184 -1.51933e-12 9.14513e-13
-11.3783 -1.39741e-12 -1.79305e-09
-11.3381 4.5705e-13 9.83296e-10
-11.2981 -1.512e-14 -5.50499e-10
-11.2581 8.45497e-13 8.97358e-10
-11.2181 3.08502e-13 -1.34217e-10
-11.1781 5.86513e-13 5.30448e-10
-11.1383 8.471e-13 3.06152e-10
-11.0984 1.82551e-12 1.22524e-09
-11.0586 1.33873e-12 7.49829e-10
-11.0189 3.91155e-13 2.20677e-10
-10.9792 -6.1541e-13 -2.7271e-10
-10.9395 -1.60346e-13 -2.61706e-10
-10.8999 2.10782e-12 1.61807e-09
-10.8603 3.61409e-12 2.67903e-09
-10.8208 3.96353e-12 3.49226e-09
-10.7813 -5.35888e-13 -1.04276e-09
-10.7418 -1.97827e-12 -7.99216e-10
-10.7024 -2.99902e-13 -1.41333e-09
-10.6631 -1.45322e-12 8.42586e-11
-10.6238 -2.83902e-13 -2.48607e-09
-10.5845 -1.72089e-12 1.75416e-10
-10.5452 -1.33006e-14 -4.28453e-09
-10.506 -1.89099e-12 -1.82506e-09
-10.4669 5.118e-13 -2.72003e-09
-10.4278 -9.33666e-13 -6.00345e-10
-10.3887 -3.04676e-13 -1.80575e-09
-10.3496 9.04355e-14 -1.32863e-09
-10.3106 -1.1707e-12 -4.39175e-10
-10.2717 4.82884e-13 -1.52585e-09
-10.2328 -1.20679e-12 4.03398e-10
-10.1939 3.23702e-13 -1.45359e-09
-10.155 -8.02576e-13 7.12054e-10
-10.1162 3.45633e-14 -1.26345e-09
-10.0774 -4.04755e-13 7.4756e-10
-10.0387 -1.58701e-13 -1.03293e-09
-10 -1.26907e-13 6.81504e-10
-9.96134 -2.3684e-13 -8.32837e-10
-9.92271 3.03856e-14 5.87356e-10
-9.88412 -2.54435e-13 -6.55058e-10
-9.84557 9.49698e-14 4.81769e-10
-9.80704 -2.53535e-13 -5.2244e-10
-9.76856 1.15379e-13 3.83734e-10
-9.73011 -2.40893e-13 -4.13996e-10
-9.69169 1.19992e-13 2.97854e-10
-9.65331 -2.08377e-13 -3.11475e-10
-9.61496 1.0775e-13 2.13625e-10
-9.57664 -1.70092e-13 -2.22061e-10
-9.53836 7.39395e-14 1.18669e-10
-9.50011 -9.87261e-14 -1.04076e-10
-9.46189 4.78304e-14 2.74484e-11
-9.42371 -7.10313e-14 -7.36604e-12
-9.38556 6.85623e-14 -4.75786e-11
-9.34744 7.03116e-14 1.89977e-10
-9.30935 3.01528e-14 -1.97365e-10
-9.2713 -3.69076e-14 2.57098e-10
-9.23327 4.26812e-15 -3.69301e-10
-9.19528 -2.88709e-14 4.46333e-10
-9.15732 1.20745e-14 -5.78495e-10
-9.11939 -6.41635e-14 6.59215e-10
-9.08149 6.91165e-14 -8.14003e-10
-9.04362 -1.27411e-13 8.96957e-10
-9.00578 2.04642e-13 -1.0165e-09
-8.96797 -2.17385e-13 1.10988e-09
-8.93019 3.42791e-13 -1.1649e-09
-8.89244 -2.45098e-13 1.22073e-09
-8.85471 4.49023e-13 -1.15612e-09
-8.81702 -1.21405e-13 1.18258e-09
-8.77936 4.29509e-13 -1.00733e-09
-8.74172 1.28108e-14 9.34399e-10
-8.70412 9.29294e-14 -7.24324e-10
-8.66654 8.74666e-14 6.01735e-10
-8.62899 -1.31972e-13 -4.45479e-10
-8.59146 4.21743e-13 3.6068e-10
-8.55397 9.07708e-14 -1.7178e-10
-8.5165 5.50206e-13 1.56927e-10
-8.47906 -2.33525e-13 -1.16555e-10
-8.44165 3.05621e-13 6.07702e-10
-8.40426 1.44244e-13 2.68789e-09
-8.3669 7.8359e-14 -7.17779e-10
-8.32956 5.45462e-13 2.70663e-09
-8.29226 7.76815e-13 2.2618e-09
-8.25497 2.26687e-12 6.7759e-09
-8.21772 3.16501e-14 -2.82912e-10
-8.18049 1.13445e-13 5.9676e-10
-8.14328 3.71569e-14 -2.23711e-10
-8.1061 8.92108e-15 2.60126e-10
-8.06895 -2.68295e-14 -2.62449e-10
-8.03182 4.62157e-14 2.61139e-10
-7.99471 -5.20956e-14 -2.49794e-10
-7.95763 6.52305e-14 2.44545e-10
-7.92058 -6.92774e-14 -2.31499e-10
-7.88355 7.2772e-14 2.18777e-10
-7.84654 -7.24998e-14 -2.03086e-10
-7.80955 7.3629e-14 1.88761e-10
-7.77259 -6.92413e-14 -1.70415e-10
-7.73566 6.60419e-14 1.52925e-10
-7.69874 -5.97133e-14 -1.32782e-10
-7.66185 5.47605e-14 1.13547e-10
-7.62498 -4.83989e-14 -9.23186e-11
-7.58814 4.09229e-14 6.97569e-11
-7.55132 -3.29199e-14 -4.565e-11
-7.51452 2.55569e-14 2.06288e-11
-7.47774 -1.86622e-14 5.5327e-12
-7.44099 1.06463e-14 -3.4225e-11
-7.40425 -3.81151e-15 6.36034e-11
-7.36754 -1.98797e-15 -9.45123e-11
-7.33085 7.65693e-15 1.26871e-10
-7.29418 -1.14752e-14 -1.60658e-10
-7.25754 1.41203e-14 1.95214e-10
-7.22091 -1.43139e-14 -2.29603e-10
-7.18431 1.35613e-14 2.64253e-10
-7.14772 -1.21122e-14 -3.00327e-10
-7.11116 8.28605e-15 3.32984e-10
-7.07462 -7.33339e-15 -3.70495e-10
-7.0381 -4.46381e-15 3.90559e-10
-7.00159 4.82768e-15 -4.21037e-10
-6.96511 -7.81974e-15 4.44027e-10
-6.92865 9.57261e-15 -4.56297e-10
-6.89221 -9.40397e-15 4.73764e-10
-6.85579 7.43324e-15 -4.6414e-10
-6.81938 4.30889e-16 4.66044e-10
-6.783 -9.89395e-15 -4.50147e-10
-6.74664 2.3163e-14 4.31779e-10
-6.71029 -3.76228e-14 -3.99727e-10
-6.67397 5.6931e-14 3.70873e-10
-6.63766 -7.33506e-14 -3.26397e-10
-6.60137 9.26646e-14 2.8803e-10
-6.5651 -1.08181e-13 -2.38182e-10
-6.52885 1.25502e-13 1.96984e-10
-6.49262 -1.34149e-13 -1.44986e-10
-6.4564 1.4352e-13 1.01159e-10
-6.42021 -1.47e-13 -5.55307e-11
-6.38403 1.48103e-13 1.16584e-11
-6.34786 -1.45281e-13 2.26092e-11
-6.31172 1.37115e-13 -7.26546e-11
-6.27559 -1.36355e-13 7.51102e-11
-6.23949 1.08132e-13 -1.62829e-10
-6.20339 -1.35415e-13 8.02167e-11
-6.16732 5.49906e-14 -2.80426e-10
-6.13126 -1.54272e-13 1.49411e-11
-6.09522 -4.45055e-14 -4.71208e-10
-6.05919 -2.14209e-13 -1.47564e-10
-6.02319 -1.36462e-13 -6.58975e-10
-5.9872 -1.97226e-13 -2.30879e-10
-5.95122 -5.01126e-14 -6.17086e-10
-5.91526 1.41897e-13 7.07634e-11
-5.87932 5.35424e-13 -3.99197e-11
-5.84339 9.77285e-13 8.502e-10
-5.80748 1.77899e-12 7.9043e-10
-5.77158 2.25456e-12 2.04629e-09
-5.7357 6.83308e-12 5.76245e-09
-5.69984 4.72719e-12 5.61299e-09
-5.66399 1.61111e-11 1.31641e-08
-5.62815 5.65935e-12 6.81857e-09
-5.59233 2.54005e-11 1.91038e-08
-5.55653 5.96977e-12 7.10928e-09
-5.52074 2.23472e-11 1.65705e-08
-5.48497 5.32853e-12 5.95273e-09
-5.4492 9.66372e-12 7.65762e-09
-5.41346 2.98477e-12 3.11132e-09
-5.37773 1.33714e-12 1.16763e-09
-5.34201 -1.65454e-13 1.5375e-10
-5.30631 -4.82297e-13 -3.93725e-10
-5.27062 7.32495e-13 9.03583e-10
-5.23494 3.26691e-12 2.72217e-09
-5.19928 3.70693e-12 3.76763e-09
-5.16363 8.33542e-12 6.6551e-09
-5.128 3.56157e-12 3.7058e-09
-5.09237 1.45184e-12 1.37182e-09
-5.05677 -3.3101e-12 -2.71929e-09
-5.02117 -4.22229e-12 -4.49305e-09
-4.98559 -8.52451e-12 -7.36495e-09
-4.95002 -1.90532e-12 -2.14177e-09
-4.91446 2.84031e-12 2.91807e-09
-4.87892 1.28072e-11 1.09535e-08
-4.84339 4.94209e-12 5.84226e-09
-4.80787 3.79049e-12 3.8261e-09
-4.77237 -3.41315e-12 -3.35502e-09
-4.73687 -4.12145e-12 -4.89796e-09
-4.70139 -3.81004e-12 -3.98425e-09
-4.66592 3.91861e-12 4.07769e-09
-4.63046 5.03772e-12 6.42436e-09
-4.59502 1.10488e-11 1.092e-08
-4.55958 6.79867e-13 6.14136e-10
-4.52416 -3.85896e-12 -4.98712e-09
-4.48875 -8.69055e-12 -9.1897e-09
-4.45335 -5.05346e-13 -3.15852e-10
-4.41797 3.82909e-12 5.17216e-09
-4.38259 8.66748e-12 9.50456e-09
-4.34722 5.51353e-13 2.7952e-10
-4.31187 -3.59929e-12 -5.014e-09
-4.27653 -6.74223e-12 -7.75332e-09
-4.24119 5.16414e-13 1.17505e-09
-4.20587 3.67838e-12 5.24355e-09
-4.17056 4.86555e-12 5.79133e-09
-4.13526 -1.976e-12 -3.08184e-09
-4.09997 -3.62091e-12 -5.18247e-09
-4.06469 -2.53773e-12 -3.091e-09
-4.02942 3.79678e-12 5.29648e-09
-3.99416 3.26993e-12 4.59923e-09
-3.95891 2.30972e-13 1.96278e-10
-3.92367 -5.1751e-12 -6.83873e-09
-3.88844 -2.31109e-12 -3.09322e-09
-3.85322 1.62582e-12 2.32257e-09
-3.81801 4.986e-12 6.52552e-09
-3.7828 4.40751e-13 4.10846e-10
-3.74761 -2.64286e-12 -3.82754e-09
-3.71243 -2.76472e-12 -3.80985e-09
-3.67726 2.22615e-12 3.10412e-09
-3.64209 2.55807e-12 3.74776e-09
-3.60694 -1.97717e-13 -1.20521e-10
-3.57179 -4.0097e-12 -5.40041e-09
-3.53665 -1.01669e-12 -1.51334e-09
-3.50152 2.13524e-12 3.07618e-09
-3.4664 2.61025e-12 3.73307e-09
-3.43129 -1.92603e-12 -2.56594e-09
-3.39619 -2.23824e-12 -3.39985e-09
-3.36109 5.70654e-13 6.67703e-10
-3.32601 3.60939e-12 4.90399e-09
-3.29093 1.67079e-13 3.96189e-10
-3.25586 -2.26586e-12 -3.38032e-09
-3.2208 -1.16241e-12 -1.70213e-09
-3.18574 2.92223e-12 3.89857e-09
-3.1507 1.29419e-12 2.01097e-09
-3.11566 -1.72161e-12 -2.54522e-09
-3.08063 -2.11994e-12 -2.90535e-09
-3.0456 1.99087e-12 2.59638e-09
-3.01059 1.68676e-12 2.55379e-09
-2.97558 -1.22518e-12 -1.81349e-09
-2.94058 -2.43744e-12 -3.19196e-09
-2.90558 1.39968e-12 1.79909e-09
-2.87059 1.75547e-12 2.60066e-09
-2.83561 -9.64563e-13 -1.47354e-09
-2.80064 -2.38272e-12 -3.0116e-09
-2.76567 1.2302e-12 1.57208e-09
-2.73071 1.68014e-12 2.4298e-09
-2.69576 -9.82964e-13 -1.52054e-09
-2.66081 -2.14695e-12 -2.6045e-09
-2.62587 1.37782e-12 1.74937e-09
-2.59094 1.49127e-12 2.08633e-09
-2.55601 -1.18212e-12 -1.79438e-09
-2.52109 -1.71278e-12 -1.9533e-09
-2.48617 1.6949e-12 2.10528e-09
-2.45126 1.10827e-12 1.46173e-09
-2.41636 -1.45582e-12 -2.14472e-09
-2.38146 -1.03868e-12 -1.04194e-09
-2.34657 1.98496e-12 2.35636e-09
-2.31168 4.90767e-13 5.79344e-10
-2.2768 -1.55425e-12 -2.15149e-09
-2.24192 -1.04829e-13 2.09376e-10
-2.20705 1.90337e-12 2.05798e-09
-2.17219 -8.29883e-13 -1.50866e-09
-2.13733 -1.98259e-12 -3.27757e-09
-2.10247 4.33064e-13 4.40092e-10
-2.06762 1.5546e-12 1.67576e-09
-2.03278 -1.06973e-12 -1.16396e-09
-1.99794 -7.10411e-13 -7.77346e-10
-1.9631 1.21959e-12 1.69073e-09
-1.92827 2.71127e-13 -5.08713e-11
-1.89345 -1.49726e-12 -1.58557e-09
-1.85862 3.11499e-13 4.96024e-10
-1.82381 1.07109e-12 1.28877e-09
-1.78899 -6.94925e-13 -1.13426e-09
-1.75419 -8.03835e-13 -5.7512e-10
-1.71938 1.10949e-12 1.24761e-09
-1.68458 2.35473e-13 1.18514e-10
-1.64979 -9.84662e-13 -1.23853e-09
-1.61499 2.64086e-13 6.76005e-10
-1.58021 8.8824e-13 6.99897e-10
-1.54542 -7.07705e-13 -8.58312e-10
-1.51064 -4.0842e-13 -3.07459e-10
-1.47586 7.84861e-13 1.03053e-09
-1.44109 -5.43342e-14 -4.5827e-10
-1.40632 -7.44381e-13 -5.50829e-10
-1.37155 4.74131e-13 6.23319e-10
-1.33679 3.73957e-13 2.46231e-10
-1.30203 -5.91538e-13 -7.94294e-10
-1.26727 3.35998e-14 4.44296e-10
-1.23251 5.43384e-13 3.06753e-10
-1.19776 -3.62621e-13 -4.84476e-10
-1.16301 -2.25548e-13 -3.77893e-11
-1.12827 4.36729e-13 5.61196e-10
-1.09352 -9.46944e-14 -4.97914e-10
-1.05878 -3.144e-13 5.09357e-12
-1.02405 3.06961e-13 3.59101e-10
-0.989309 4.95692e-14 -1.93903e-10
-0.954576 -2.70754e-13 -2.62591e-10
-0.919844 1.62907e-13 5.1428e-10
-0.885115 9.17451e-14 -3.20227e-10
-0.850388 -2.12639e-13 -1.23372e-10
-0.815663 9.96122e-14 3.4392e-10
-0.78094 7.48223e-14 -1.02544e-10
-0.746219 -1.49458e-13 -3.58793e-10
-0.711499 8.63384e-14 5.41793e-10
-0.676781 4.44276e-14 -2.45747e-10
-0.642065 -1.38546e-13 -2.57565e-10
-0.60735 1.11219e-13 4.14414e-10
-0.572637 1.49275e-14 -2.26795e-11
-0.537925 -1.4138e-13 -5.05055e-10
-0.503214 1.38948e-13 5.98835e-10
-0.468504 9.26023e-15 -1.43569e-10
-0.433796 -1.71586e-13 -4.16579e-10
-0.399089 1.72834e-13 4.61295e-10
-0.364382 1.34381e-14 9.62785e-11
-0.329676 -1.92837e-13 -6.34968e-10
-0.294972 1.98173e-13 6.40428e-10
-0.260267 1.64669e-14 -5.25727e-11
-0.225564 -2.13632e-13 -5.05919e-10
-0.190861 2.07617e-13 4.68086e-10
-0.156158 3.06247e-14 1.77096e-10
-0.121456 -2.4543e-13 -7.36625e-10
-0.0867541 2.46094e-13 7.15219e-10
-0.0520524 -2.98995e-14 -1.4321e-10
-0.0173508 -1.66342e-13 -3.69226e-10
0.0173508 -1.14345e-13 -3.68779e-10
0.0520524 -9.89113e-14 -1.4401e-10
0.0867541 3.31603e-13 7.16362e-10
0.121456 -3.31647e-13 -7.37781e-10
0.156158 1.02091e-13 1.77933e-10
0.190861 1.54218e-13 4.67619e-10
0.225564 -1.60974e-13 -5.0546e-10
0.260267 -5.11956e-14 -5.33653e-11
0.294972 2.8191e-13 6.41555e-10
0.329676 -2.76765e-13 -6.36084e-10
0.364382 8.44033e-14 9.70858e-11
0.399089 1.17276e-13 4.6081e-10
0.433796 -1.16234e-13 -4.16061e-10
0.468504 -5.91971e-14 -1.44411e-10
0.503214 2.19455e-13 5.99932e-10
0.537925 -2.22438e-13 -5.06098e-10
0.572637 8.49742e-14 -2.19358e-11
0.60735 5.27212e-14 4.13897e-10
0.642065 -8.10523e-14 -2.56962e-10
0.676781 -2.29831e-14 -2.46634e-10
0.711499 1.64589e-13 5.42851e-10
0.746219 -2.30336e-13 -3.59758e-10
0.78094 1.46194e-13 -1.0184e-10
0.815663 4.1584e-14 3.43368e-10
0.850388 -1.58064e-13 -1.22709e-10
0.885115 2.47768e-14 -3.21146e-10
0.919844 2.46234e-13 5.15331e-10
0.954576 -3.56133e-13 -2.63514e-10
0.989309 1.16233e-13 -1.9326e-10
1.02405 2.60395e-13 3.58586e-10
1.05878 -2.61718e-13 5.81571e-12
1.09352 -1.75096e-13 -4.98951e-10
1.12827 5.33996e-13 5.62301e-10
1.16301 -3.03056e-13 -3.85744e-11
1.19776 -3.20968e-13 -4.84044e-10
1.23251 5.04913e-13 3.06227e-10
1.26727 1.11634e-13 4.45303e-10
1.30203 -6.99207e-13 -7.95542e-10
1.33679 4.6047e-13 2.47144e-10
1.37155 4.40022e-13 6.22979e-10
1.40632 -7.1722e-13 -5.50456e-10
1.44109 -1.3518e-13 -4.59295e-10
1.47586 9.04872e-13 1.03193e-09
1.51064 -4.96232e-13 -3.08408e-10
1.54542 -6.87555e-13 -8.58128e-10
1.58021 8.67072e-13 6.99611e-10
1.61499 3.59515e-13 6.77183e-10
1.64979 -1.11584e-12 -1.24007e-09
1.68458 3.1139e-13 1.19343e-10
1.71938 1.11119e-12 1.24767e-09
1.75419 -7.72885e-13 -5.74733e-10
1.78899 -8.1745e-13 -1.13574e-09
1.82381 1.20494e-12 1.29035e-09
1.85862 2.6956e-13 4.95584e-10
1.89345 -1.51599e-12 -1.58584e-09
1.92827 2.02551e-13 -5.16918e-11
1.9631 1.37244e-12 1.69257e-09
1.99794 -8.19183e-13 -7.78631e-10
2.03278 -1.08134e-12 -1.16417e-09
2.06762 1.55462e-12 1.67582e-09
2.10247 5.55492e-13 4.41553e-10
2.13733 -2.1649e-12 -3.27985e-09
2.17219 -7.93038e-13 -1.50825e-09
2.20705 1.94661e-12 2.05861e-09
2.24192 -2.05251e-14 2.1034e-10
2.2768 -1.73164e-12 -2.15367e-09
2.31168 5.86233e-13 5.80519e-10
2.34657 2.0363e-12 2.3571e-09
2.38146 -1.00771e-12 -1.04169e-09
2.41636 -1.6338e-12 -2.14689e-09
2.45126 1.2485e-12 1.4635e-09
2.48617 1.72994e-12 2.1058e-09
2.52109 -1.72569e-12 -1.95365e-09
2.55601 -1.35074e-12 -1.79642e-09
2.59094 1.66099e-12 2.08849e-09
2.62587 1.39154e-12 1.7496e-09
2.66081 -2.18824e-12 -2.60524e-09
2.69576 -1.14419e-12 -1.52246e-09
2.73071 1.8675e-12 2.43221e-09
2.76567 1.23152e-12 1.57215e-09
2.80064 -2.43843e-12 -3.01257e-09
2.83561 -1.12816e-12 -1.4755e-09
2.87059 1.95228e-12 2.6032e-09
2.90558 1.40677e-12 1.79925e-09
2.94058 -2.49435e-12 -3.19298e-09
2.97558 -1.4065e-12 -1.81569e-09
3.01059 1.88345e-12 2.55635e-09
3.0456 2.0297e-12 2.597e-09
3.08063 -2.15439e-12 -2.9061e-09
3.11566 -1.93537e-12 -2.54789e-09
3.1507 1.46966e-12 2.01327e-09
3.18574 3.01756e-12 3.90001e-09
3.2208 -1.12935e-12 -1.70198e-09
3.25586 -2.51151e-12 -3.38346e-09
3.29093 2.76126e-13 3.97589e-10
3.32601 3.74361e-12 4.90603e-09
3.36109 7.13861e-13 6.69376e-10
3.39619 -2.48344e-12 -3.40303e-09
3.43129 -1.94869e-12 -2.56638e-09
3.4664 2.6755e-12 3.73421e-09
3.50152 2.37761e-12 3.07925e-09
3.53665 -1.18538e-12 -1.51549e-09
3.57179 -4.16661e-12 -5.40274e-09
3.60694 -3.16533e-13 -1.21914e-10
3.64209 2.82427e-12 3.75118e-09
3.67726 2.2659e-12 3.10484e-09
3.71243 -2.83762e-12 -3.81101e-09
3.74761 -2.91296e-12 -3.83099e-09
3.7828 5.70165e-13 4.12377e-10
3.81801 5.20603e-12 6.52865e-09
3.85322 1.83304e-12 2.32522e-09
3.88844 -2.55383e-12 -3.09624e-09
3.92367 -5.41254e-12 -6.84213e-09
3.95891 1.40429e-13 1.95129e-10
3.99416 3.56744e-12 4.60298e-09
4.02942 3.94775e-12 5.29876e-09
4.06469 -2.59483e-12 -3.09179e-09
4.09997 -3.93121e-12 -5.18642e-09
4.13526 -2.01188e-12 -3.08262e-09
4.17056 5.07485e-12 5.79414e-09
4.20587 3.98472e-12 5.24748e-09
4.24119 4.62401e-13 1.17463e-09
4.27653 -7.07171e-12 -7.75775e-09
4.31187 -3.88854e-12 -5.01774e-09
4.34722 6.6663e-13 2.80744e-10
4.38259 9.1204e-12 9.51063e-09
4.41797 4.11965e-12 5.1759e-09
4.45335 -6.13089e-13 -3.17011e-10
4.48875 -9.13046e-12 -9.1956e-09
4.52416 -4.13505e-12 -4.99067e-09
4.55958 7.95648e-13 6.15393e-10
4.59502 1.1631e-11 1.09277e-08
4.63046 5.35892e-12 6.42839e-09
4.66592 4.05486e-12 4.07966e-09
4.70139 -3.95679e-12 -3.9862e-09
4.73687 -4.38784e-12 -4.90128e-09
4.77237 -3.52092e-12 -3.35656e-09
4.80787 3.93716e-12 3.82803e-09
4.84339 5.23754e-12 5.84589e-09
4.87892 1.34259e-11 1.09617e-08
4.91446 3.02837e-12 2.9204e-09
4.95002 -2.05853e-12 -2.14363e-09
4.98559 -8.90538e-12 -7.36988e-09
5.02117 -4.47187e-12 -4.49606e-09
5.05677 -3.41644e-12 -2.72062e-09
5.09237 1.46902e-12 1.37215e-09
5.128 3.77576e-12 3.70841e-09
5.16363 8.68956e-12 6.65959e-09
5.19928 3.93419e-12 3.77029e-09
5.23494 3.39302e-12 2.72361e-09
5.27062 8.39462e-13 9.04681e-10
5.30631 -5.23776e-13 -3.94403e-10
5.34201 -9.72823e-14 1.54366e-10
5.37773 1.37501e-12 1.16797e-09
5.41346 3.18237e-12 3.11363e-09
5.4492 1.00772e-11 7.66287e-09
5.48497 5.62657e-12 5.95639e-09
5.52074 2.33553e-11 1.65838e-08
5.55653 6.29898e-12 7.1134e-09
5.59233 2.65694e-11 1.91193e-08
5.62815 5.98055e-12 6.82264e-09
5.66399 1.68291e-11 1.31737e-08
5.69984 4.99493e-12 5.61637e-09
5.7357 7.08275e-12 5.76575e-09
5.77158 2.41745e-12 2.04828e-09
5.80748 1.83086e-12 7.91118e-10
5.84339 1.08431e-12 8.51441e-10
5.87932 4.91746e-13 -4.0488e-11
5.91526 2.01927e-13 7.13811e-11
5.95122 -1.26959e-13 -6.18069e-10
5.9872 -1.46626e-13 -2.30369e-10
6.02319 -2.20368e-13 -6.6002e-10
6.05919 -1.55359e-13 -1.46927e-10
6.09522 -1.2824e-13 -4.72223e-10
6.13126 -8.37492e-14 1.57403e-11
6.16732 -2.96133e-14 -2.81433e-10
6.20339 -5.46805e-14 8.11513e-11
6.23949 1.97488e-14 -1.6387e-10
6.27559 -4.7002e-14 7.61533e-11
6.31172 4.2907e-14 -7.37598e-11
6.34786 -4.81872e-14 2.37459e-11
6.38403 4.71638e-14 1.04752e-11
6.42021 -4.2781e-14 -5.43091e-11
6.4564 3.58978e-14 9.98975e-11
6.49262 -2.35411e-14 -1.43689e-10
6.52885 1.2066e-14 1.95653e-10
6.5651 7.58849e-15 -2.36824e-10
6.60137 -2.50423e-14 2.86649e-10
6.63766 4.56353e-14 -3.25e-10
6.67397 -6.28424e-14 3.69467e-10
6.71029 8.21518e-14 -3.98321e-10
6.74664 -9.60205e-14 4.3038e-10
6.783 1.07907e-13 -4.48764e-10
6.81938 -1.15426e-13 4.64684e-10
6.85579 1.20591e-13 -4.62812e-10
6.89221 -1.19401e-13 4.72473e-10
6.92865 1.15819e-13 -4.55051e-10
6.96511 -1.1002e-13 4.42829e-10
7.00159 1.02655e-13 -4.19891e-10
7.0381 -9.77741e-14 3.89466e-10
7.07462 8.13586e-14 -3.69457e-10
7.11116 -7.5802e-14 3.32e-10
7.14772 6.74409e-14 -2.99396e-10
7.18431 -6.15967e-14 2.63374e-10
7.22091 5.66679e-14 -2.28773e-10
7.25754 -5.2884e-14 1.94431e-10
7.29418 5.18491e-14 -1.59919e-10
7.33085 -5.22189e-14 1.26173e-10
7.36754 5.47396e-14 -9.3851e-11
7.40425 -5.76444e-14 6.29762e-11
7.44099 6.18996e-14 -3.36282e-11
7.47774 -6.75716e-14 4.96339e-12
7.51452 7.24327e-14 2.11742e-11
7.55132 -7.79781e-14 -4.6174e-11
7.58814 8.44418e-14 7.02629e-11
7.62498 -9.05816e-14 -9.28089e-11
7.66185 9.58747e-14 1.14025e-10
7.69874 -9.99695e-14 -1.3325e-10
7.73566 1.05693e-13 1.53386e-10
7.77259 -1.08478e-13 -1.70871e-10
7.80955 1.12705e-13 1.89215e-10
7.84654 -1.11614e-13 -2.0354e-10
7.88355 1.12199e-13 2.19236e-10
7.92058 -1.09251e-13 -2.31964e-10
7.95763 1.06035e-13 2.4502e-10
7.99471 -9.39731e-14 -2.50282e-10
8.03182 8.95042e-14 2.61643e-10
8.06895 -7.18327e-14 -2.62973e-10
8.1061 5.60126e-14 2.60676e-10
8.14328 -1.23476e-14 -2.24289e-10
8.18049 1.66816e-13 5.97384e-10
8.21772 -2.43963e-14 -2.83566e-10
8.25497 2.34377e-12 6.77682e-09
8.29226 7.6368e-13 2.26171e-09
8.32956 6.23846e-13 2.70756e-09
8.3669 1.06306e-15 -7.18686e-10
8.40426 2.36826e-13 2.68899e-09
8.44165 2.18403e-13 6.06684e-10
8.47906 -1.36343e-13 -1.15416e-10
8.5165 4.44128e-13 1.55683e-10
8.55397 2.05955e-13 -1.70428e-10
8.59146 2.97857e-13 3.59225e-10
8.62899 4.07324e-16 -4.43923e-10
8.66654 -5.24518e-14 6.00089e-10
8.70412 2.38728e-13 -7.22607e-10
8.74172 -1.36921e-13 9.32633e-10
8.77936 5.80611e-13 -1.00555e-09
8.81702 -2.71167e-13 1.18081e-09
8.85471 5.94602e-13 -1.1544e-09
8.89244 -3.84313e-13 1.21908e-09
8.93019 4.7345e-13 -1.16336e-09
8.96797 -3.38219e-13 1.10845e-09
9.00578 3.14926e-13 -1.0152e-09
9.04362 -2.2699e-13 8.95782e-10
9.08149 1.58625e-13 -8.12948e-10
9.11939 -1.43961e-13 6.58276e-10
9.15732 8.34193e-14 -5.77657e-10
9.19528 -9.2446e-14 4.45588e-10
9.23327 6.13437e-14 -3.68633e-10
9.2713 -8.82331e-14 2.56498e-10
9.30935 7.68176e-14 -1.96821e-10
9.34744 2.76566e-14 1.8948e-10
9.38556 1.07823e-13 -4.71225e-11
9.42371 -1.07569e-13 -7.79034e-12
9.46189 8.23226e-14 2.78488e-11
9.50011 -1.31463e-13 -1.04456e-10
9.53836 1.0551e-13 1.19035e-10
9.57664 -2.00776e-13 -2.22417e-10
9.61496 1.38066e-13 2.13977e-10
9.65331 -2.38605e-13 -3.11826e-10
9.69169 1.50608e-13 2.9821e-10
9.73011 -2.72274e-13 -4.14361e-10
9.76856 1.48001e-13 3.84114e-10
9.80704 -2.87982e-13 -5.22843e-10
9.84557 1.31722e-13 4.82199e-10
9.88412 -2.94441e-13 -6.55528e-10
9.92271 7.41862e-14 5.87871e-10
9.96134 -2.86164e-13 -8.3342e-10
10 -7.18003e-14 6.82155e-10
10.0387 -2.22832e-13 -1.0337e-09
10.0774 -3.32073e-13 7.48423e-10
10.1162 -5.27572e-14 -1.2645e-09
10.155 -7.03833e-13 7.13229e-10
10.1939 2.02721e-13 -1.45505e-09
10.2328 -1.07321e-12 4.04985e-10
10.2717 3.19528e-13 -1.52781e-09
10.3106 -9.98929e-13 -4.37148e-10
10.3496 -1.09559e-13 -1.33102e-09
10.3887 -1.03842e-13 -1.80338e-09
10.4278 -1.14052e-12 -6.02796e-10
10.4669 7.15711e-13 -2.71759e-09
10.506 -2.06306e-12 -1.82707e-09
10.5452 1.62595e-13 -4.28239e-09
10.5845 -1.84976e-12 1.73896e-10
10.6238 -1.61211e-13 -2.48458e-09
10.6631 -1.53872e-12 8.3255e-11
10.7024 -2.20749e-13 -1.41238e-09
10.7418 -2.03128e-12 -7.99825e-10
10.7813 -4.81932e-13 -1.04211e-09
10.8208 3.93111e-12 3.49191e-09
10.8603 3.61566e-12 2.67899e-09
10.8999 2.0764e-12 1.61771e-09
10.9395 -1.32113e-13 -2.61375e-10
10.9792 -6.40359e-13 -2.72998e-10
11.0189 4.14248e-13 2.20944e-10
11.0586 1.3187e-12 7.49601e-10
11.0984 1.8406e-12 1.2254e-09
11.1383 8.26958e-13 3.05922e-10
11.1781 6.06959e-13 5.30687e-10
11.2181 2.8612e-13 -1.34477e-10
11.2581 8.69695e-13 8.9764e-10
11.2981 -4.19415e-14 -5.50818e-10
11.3381 4.89132e-13 9.83673e-10
11.3783 -1.43777e-12 -1.79354e-09
11.4184 -1.48233e-12 1.34954e-12
11.4587 3.1793e-12 1.86452e-09
11.4989 7.96851e-12 1.25909e-08
11.5392 3.95786e-12 2.97485e-09
11.5796 -3.49745e-13 4.10146e-09
11.62 2.18693e-12 -2.69502e-09
11.6605 -2.15351e-12 5.63728e-09
11.701 1.82287e-12 1.02451e-08
11.7415 -3.09861e-11 2.74695e-08
11.7822 -9.56633e-12 1.34506e-08
11.8228 -7.51981e-13 5.47565e-09
11.8636 -1.77498e-11 1.59856e-08
11.9043 -1.2305e-12 1.19474e-08
11.9452 -7.51522e-12 1.50912e-08
11.986 2.6004e-12 -4.95522e-10
12.027 -4.77102e-13 2.51874e-09
12.068 1.92673e-13 -1.04969e-09
12.109 -4.4395e-13 9.51089e-10
12.1501 -1.28115e-13 -1.03511e-09
12.1913 -2.55174e-13 5.32606e-10
12.2325 -7.00824e-15 -5.08306e-10
12.2738 -7.14061e-14 3.09451e-10
12.3151 -1.46652e-14 -2.2214e-10
12.3565 3.49308e-14 1.03712e-10
12.3979 8.12265e-14 8.74131e-11
12.4394 -2.42327e-13 -3.13924e-10
12.481 3.56192e-13 5.40313e-10
12.5226 -1.01753e-12 -1.10718e-09
12.5643 -4.43366e-13 5.36147e-10
12.6061 -1.55417e-12 -2.05077e-09
12.6479 -2.42108e-12 -2.75676e-10
12.6898 -1.51868e-12 -3.23425e-09
12.7317 -5.84208e-13 2.17886e-09
12.7737 -4.02806e-13 -3.38241e-09
12.8158 -8.56439e-13 3.2126e-09
12.8579 -4.93797e-13 -4.3052e-09
12.9001 -6.20176e-12 -2.39218e-09
12.9424 1.1269e-12 2.29895e-09
12.9847 -1.54803e-12 3.43106e-09
13.0271 -4.29719e-12 7.22304e-09
13.0696 1.75644e-12 -1.26047e-09
13.1121 -2.15833e-12 3.13344e-09
13.1547 1.15729e-12 -1.07341e-09
13.1974 1.471e-11 1.07707e-08
13.2402 6.2993e-13 -1.4762e-11
13.283 5.7806e-12 4.37674e-09
13.3259 5.2721e-13 -2.68056e-10
13.3689 1.61656e-12 1.71942e-09
13.4119 1.74899e-13 -4.26018e-10
13.455 2.0702e-13 6.6913e-10
13.4982 -6.76926e-13 -8.24625e-10
13.5415 -1.31417e-13 1.77272e-10
13.5848 5.48647e-13 4.55937e-10
13.6283 -5.83546e-13 -8.29434e-10
13.6718 5.4207e-14 8.65598e-10
13.7153 -4.59334e-14 -8.20398e-10
13.759 -7.77395e-14 7.53457e-10
13.8028 1.6517e-13 -5.37083e-10
13.8466 -2.33034e-13 4.26997e-10
13.8905 -1.26755e-11 -5.67706e-09
13.9345 -3.53242e-13 1.66072e-10
13.9786 -3.98274e-13 -1.09081e-09
14.0227 3.35493e-13 1.15887e-09
14.067 -2.23237e-12 -2.80798e-09
14.1113 -1.94462e-12 5.27346e-11
14.1558 -3.43643e-13 -4.47517e-11
14.2003 -7.41169e-13 -1.11539e-09
14.2449 -5.55445e-14 3.04288e-10
14.2896 -3.36987e-14 -3.56775e-10
14.3344 1.77948e-14 2.38899e-10
14.3793 5.58208e-15 -2.38842e-10
14.4243 3.26084e-14 2.52207e-10
14.4693 -1.23018e-14 -2.45146e-10
14.5145 8.0393e-14 3.38808e-10
14.5598 -7.63383e-14 -4.21182e-10
14.6052 5.28872e-13 9.15644e-10
14.6506 1.36829e-13 -3.88478e-10
14.6962 1.85404e-13 3.09952e-10
14.7419 3.95174e-14 4.94732e-10
14.7877 -5.17404e-13 -8.75374e-10
14.8336 -7.16145e-14 -1.68735e-10
14.8796 5.28414e-15 -1.03484e-12
14.9257 -1.76118e-12 -2.62803e-09
14.9719 7.10059e-15 2.32147e-11
15.0182 -1.14679e-14 -2.47385e-11
15.0647 4.25171e-15 8.50008e-12
15.1112 5.91884e-16 1.03302e-12
15.1579 1.06278e-15 1.88422e-12
15.2047 1.56421e-15 2.63551e-12
15.2516 2.68191e-15 1.13452e-11
15.2986 1.02358e-14 1.86198e-11
15.3458 7.77017e-16 1.3214e-12
15.393 6.21443e-16 1.08686e-12
15.4404 7.34325e-16 1.14489e-12
15.488 1.32563e-15 2.379e-12
15.5356 1.45633e-15 2.08386e-12
15.5834 3.99491e-15 7.70491e-12
15.6313 4.8705e-15 5.34981e-12
15.6794 3.8216e-14 6.82679e-11
15.7276 4.99558e-14 6.33586e-11
15.7759 3.57651e-14 4.98797e-11
15.8243 1.90378e-13 2.99803e-10
15.873 9.44439e-15 1.38803e-11
15.9217 3.01741e-14 5.88225e-11
15.9706 5.19902e-15 7.78636e-12
16.0197 1.9659e-14 3.80975e-11
16.0689 5.83025e-15 7.80305e-12
16.1182 2.84017e-14 4.9177e-11
16.1677 6.52243e-15 9.70159e-12
16.2174 3.07349e-15 3.26335e-11
16.2672 1.47986e-14 2.06814e-11
16.3172 1.52525e-14 3.40507e-11
16.3674 2.26611e-13 5.20907e-10
16.4177 1.1275e-14 1.56206e-11
16.4682 1.13993e-11 1.52192e-09
16.5189 1.00091e-14 4.40619e-12
16.5697 3.29407e-14 3.50927e-11
16.6208 1.00354e-14 -2.72981e-12
16.672 5.79027e-15 2.19422e-11
16.7234 9.75095e-15 -1.22009e-11
16.775 1.13625e-15 3.37134e-11
16.8268 2.14116e-14 -4.23031e-11
16.8787 6.89118e-14 2.53906e-10
16.9309 3.30594e-12 -3.71061e-09
16.9833 8.44842e-14 2.16354e-10
17.0359 -3.46628e-15 -3.93913e-11
17.0887 2.16645e-14 2.86956e-11
17.1418 -5.65822e-15 -9.79217e-12
17.195 1.15932e-14 1.0929e-11
17.2485 -3.55739e-15 -3.1817e-12
17.3022 1.03196e-14 6.92931e-12
17.3562 -9.27179e-15 -4.92683e-12
17.4104 7.62731e-15 2.49824e-12
17.4648 -4.76129e-15 1.16097e-12
17.5195 1.22207e-14 2.31923e-12
17.5744 -8.46395e-15 4.41986e-12
17.6296 2.36416e-14 2.48239e-12
17.6851 -1.30636e-11 1.74559e-09
17.7408 4.3918e-14 1.73754e-11
17.7969 1.37983e-12 1.03851e-09
17.8532 1.23643e-11 -3.17204e-09
17.9098 -6.01526e-14 1.13048e-10
17.9667 1.98117e-10 -6.96288e-09
18.0239 1.44335e-15 5.06441e-11
18.0815 -1.17526e-14 -4.47538e-11
18.1393 1.35268e-14 3.39418e-11
18.1975 -1.02353e-14 -2.59368e-11
18.256 1.61409e-14 2.74326e-11
18.3149 -5.58437e-15 -1.26873e-11
18.3742 1.4431e-14 3.01762e-11
18.4338 -2.92401e-14 -6.51648e-11
18.4938 4.624e-15 -2.66676e-12
18.5542 -8.25054e-15 -3.31343e-11
18.615 4.25948e-15 9.32563e-12
18.6762 -3.67611e-15 -6.63096e-12
18.7379 8.94769e-16 1.58802e-12
18.8 8.93404e-16 1.54075e-12
18.8625 1.03228e-16 8.47248e-13
18.9255 2.32951e-14 3.85903e-11
18.9891 1.02977e-15 1.79506e-12
19.0531 6.11429e-16 1.00595e-12
19.1177 1.1027e-15 1.81759e-12
19.1828 1.67349e-15 2.73004e-12
19.2484 4.0998e-15 6.61343e-12
19.3147 1.07804e-14 1.67548e-11
19.3816 1.10249e-13 1.85286e-10
19.4491 3.37772e-14 5.56192e-11
19.5173 2.37399e-14 4.09827e-11
19.5862 1.04912e-14 1.78866e-11
19.6558 9.01148e-15 1.5466e-11
19.7262 9.4068e-15 1.6004e-11
19.7974 1.09623e-14 1.86665e-11
19.8694 1.45286e-14 2.43101e-11
19.9423 2.18525e-14 3.69837e-11
20.0162 3.49121e-14 5.70176e-11
20.091 6.62755e-14 1.08705e-10
20.1669 1.31481e-13 2.0112e-10
20.244 4.38241e-13 5.57031e-10
20.3222 4.26353e-13 8.62887e-10
20.4016 8.93204e-13 1.68312e-09
20.4825 3.55236e-15 3.28208e-10
20.5648 -3.20714e-13 6.02713e-10
20.6487 -4.14789e-12 1.66119e-10
20.7344 -3.03336e-13 2.32577e-10
20.8219 -9.65295e-13 -1.7045e-09
20.9115 1.03629e-12 3.3015e-09
21.0034 -1.98693e-12 -2.3616e-09
21.0979 4.18185e-12 2.67407e-09
21.1952 1.29747e-12 1.35512e-09
21.2959 -9.26398e-13 -3.32043e-10
21.4004 7.43703e-13 1.05768e-09
21.5093 -3.31885e-12 -5.74293e-10
21.6237 -2.25805e-12 -1.65905e-10
21.7448 1.03327e-12 1.76478e-09
21.8747 -2.04833e-12 -2.71549e-09
22.0165 -4.21128e-12 -4.70132e-09
22.1768 -2.99677e-12 -4.24429e-09
22.3723 4.71488e-12 7.45904e-10


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda2.0Nc1Quantum/vANODiaP_FRG.txt <==
-22.3723 -1.36786e+14 -2.33393e+17
-22.1768 -5.27527e+14 -8.6128e+17
-22.0165 -2.49776e+13 -4.34677e+16
-21.8747 -1.88238e+11 -3.061e+15
-21.7448 -1.39784e+15 -2.33754e+18
-21.6237 -7.14812e+14 -1.25305e+18
-21.5093 -9.06398e+12 -1.4143e+16
-21.4004 -2.65007e+12 -4.23479e+15
-21.2959 -2.61328e+12 -3.12296e+15
-21.1952 -7.48658e+11 -6.22268e+14
-21.0979 6.80263e+11 -9.21259e+14
-21.0034 -3.08707e+11 -2.15185e+15
-20.9115 -1.35021e+11 -6.19098e+14
-20.8219 -6.457e+10 -3.81629e+14
-20.7344 -4.91825e+11 -7.74873e+14
-20.6487 -5.95207e+10 -6.6445e+13
-20.5648 -1.15324e+11 -2.1486e+14
-20.4825 5.45327e+09 4.97015e+13
-20.4016 1.42517e+10 4.84631e+13
-20.3222 7.10309e+10 9.44205e+13
-20.244 -2.21338e+10 6.91707e+13
-20.1669 1.35668e+11 1.37256e+14
-20.091 -5.08921e+10 6.37269e+13
-20.0162 1.69281e+11 1.63495e+14
-19.9423 -5.97191e+10 5.12898e+13
-19.8694 1.48689e+11 1.38175e+14
-19.7974 -5.43207e+10 4.07918e+13
-19.7262 1.09295e+11 1.01231e+14
-19.6558 -4.12014e+10 2.55616e+13
-19.5862 7.4116e+10 7.58677e+13
-19.5173 -4.9672e+09 3.31155e+13
-19.4491 6.17822e+10 7.28982e+13
-19.3816 6.29522e+10 7.73081e+13
-19.3147 4.85862e+10 5.4961e+13
-19.2484 1.17077e+11 9.14905e+13
-19.1828 6.04516e+10 4.63414e+13
-19.1177 1.43472e+11 7.24656e+13
-19.0531 8.27007e+10 2.3662e+13
-18.9891 1.4395e+11 4.6987e+13
-18.9255 1.12562e+11 4.44812e+12
-18.8625 1.52972e+11 1.9467e+13
-18.8 1.70115e+11 3.69958e+13
-18.7379 1.4195e+11 3.31285e+13
-18.6762 1.37765e+11 6.90625e+13
-18.615 5.9553e+10 -2.28851e+13
-18.5542 -2.37256e+10 -1.49746e+14
-18.4938 -1.92462e+12 3.14041e+15
-18.4338 -1.78843e+12 3.58681e+15
-18.3742 -8.66055e+11 1.56575e+15
-18.3149 -2.1876e+12 5.67002e+15
-18.256 -9.96162e+12 4.26493e+16
-18.1975 3.1318e+12 3.75746e+16
-18.1393 1.15439e+15 -8.08379e+17
-18.0815 1.51245e+15 -1.22289e+18
-18.0239 2.59374e+14 -7.975e+15
-17.9667 -1.62544e+14 1.77555e+17
-17.9098 -7.56035e+15 1.38376e+19
-17.8532 -2.91003e+14 1.91069e+18
-17.7969 -8.93882e+14 3.61353e+18
-17.7408 4.97729e+13 1.6834e+18
-17.6851 6.08454e+14 -8.03811e+17
-17.6296 1.23115e+13 -6.39622e+16
-17.5744 1.11547e+14 -1.41777e+17
-17.5195 1.92296e+14 -2.06234e+17
-17.4648 9.67481e+14 -1.4437e+18
-17.4104 7.2427e+15 -1.31682e+19
-17.3562 -2.29505e+15 2.99654e+18
-17.3022 -1.32437e+15 -2.37228e+18
-17.2485 3.34841e+14 3.53602e+18
-17.195 2.4815e+15 4.5224e+18
-17.1418 -4.26348e+15 -7.95675e+18
-17.0887 3.03191e+13 -3.64757e+16
-17.0359 2.22101e+14 -2.307e+16
-16.9833 1.44171e+15 -1.94302e+18
-16.9309 1.87707e+16 1.81199e+19
-16.8787 5.00141e+13 -1.19538e+16
-16.8268 3.27377e+12 -6.79414e+14
-16.775 -4.795e+13 -1.36505e+17
-16.7234 5.56737e+13 -4.8697e+17
-16.672 1.62406e+12 1.9914e+15
-16.6208 6.2279e+12 -1.44476e+16
-16.5697 2.56832e+12 -2.22238e+15
-16.5189 -1.2239e+12 -7.21951e+14
-16.4682 1.81592e+10 9.50478e+13
-16.4177 4.9052e+10 -6.36973e+12
-16.3674 2.44925e+09 -2.83701e+11
-16.3172 2.63964e+09 8.18765e+11
-16.2672 3.42501e+09 9.93636e+10
-16.2174 1.57761e+08 -1.25224e+12
-16.1677 1.45493e+09 2.1863e+12
-16.1182 9.24637e+08 2.77386e+11
-16.0689 -4.15595e+09 -2.96296e+11
-16.0197 2.54114e+09 7.54563e+11
-15.9706 1.34282e+09 5.09698e+11
-15.9217 -3.1122e+09 -9.72239e+11
-15.873 1.48719e+09 6.35623e+11
-15.8243 1.78486e+09 7.23489e+11
-15.7759 -2.00163e+09 -3.09302e+11
-15.7276 6.98586e+08 5.12542e+11
-15.6794 1.53591e+09 6.32944e+11
-15.6313 -9.11258e+08 -6.23639e+11
-15.5834 1.93077e+07 -8.57673e+10
-15.5356 1.03931e+09 3.4311e+11
-15.488 -6.72575e+08 -7.50221e+10
-15.4404 -4.59377e+08 2.34681e+10
-15.393 7.94804e+08 5.14089e+11
-15.3458 4.93163e+08 1.00053e+12
-15.2986 7.3617e+08 1.60873e+12
-15.2516 1.66253e+09 2.00963e+12
-15.2047 8.38394e+08 1.07581e+12
-15.1579 -1.2352e+08 7.97716e+10
-15.1112 9.68028e+07 -1.17449e+11
-15.0647 1.16072e+08 -2.33066e+11
-15.0182 -8.997e+07 -2.65748e+11
-14.9719 9.544e+07 -9.76429e+10
-14.9257 2.84048e+08 2.2164e+11
-14.8796 2.88931e+08 5.37206e+11
-14.8336 4.49202e+08 7.7237e+11
-14.7877 6.95448e+08 9.36379e+11
-14.7419 8.6375e+08 7.00834e+11
-14.6962 1.03248e+09 4.64549e+11
-14.6506 8.3613e+08 2.9489e+11
-14.6052 3.11952e+08 7.19066e+10
-14.5598 -6.68779e+07 -6.52022e+09
-14.5145 -3.00766e+08 1.4951e+11
-14.4693 -4.63834e+08 4.81131e+11
-14.4243 -6.2779e+08 7.97303e+11
-14.3793 -8.15639e+08 1.34866e+12
-14.3344 -6.91296e+08 2.24527e+12
-14.2896 2.68406e+08 3.95526e+12
-14.2449 1.6165e+09 6.16764e+12
-14.2003 2.75499e+09 6.86202e+12
-14.1558 2.64093e+09 4.94146e+12
-14.1113 -3.30166e+07 1.99516e+12
-14.067 -6.70684e+08 3.35271e+11
-14.0227 -4.94687e+08 5.35602e+10
-13.9786 -3.64004e+08 -8.56721e+10
-13.9345 -6.87467e+08 -8.33619e+11
-13.8905 -1.70284e+09 -1.43132e+12
-13.8466 -3.8205e+09 2.47697e+12
-13.8028 -6.05124e+09 9.67449e+12
-13.759 -6.57311e+09 1.80325e+13
-13.7153 -5.68138e+09 2.43892e+13
-13.6718 -3.78197e+09 1.45743e+13
-13.6283 -1.44995e+09 1.67322e+12
-13.5848 -1.65756e+09 3.84493e+11
-13.5415 -1.83843e+09 4.93198e+11
-13.4982 -8.72511e+08 5.05134e+11
-13.455 -4.2825e+08 3.5198e+11
-13.4119 -3.57248e+08 1.03396e+10
-13.3689 -2.18251e+08 -3.53853e+10
-13.3259 1.77303e+07 4.15057e+10
-13.283 1.21003e+08 1.5877e+11
-13.2402 1.76834e+08 2.77873e+11
-13.1974 1.43969e+08 1.73062e+11
-13.1547 9.48105e+07 8.64242e+10
-13.1121 -4.13649e+07 1.44783e+11
-13.0696 -7.76318e+07 1.34994e+11
-13.0271 -2.79291e+07 -3.26047e+09
-12.9847 -1.75322e+07 -3.62096e+10
-12.9424 1.45071e+07 -1.30347e+09
-12.9001 -1.31961e+06 2.40831e+08
-12.8579 -5.34584e+07 -2.51991e+10
-12.8158 -2.10409e+07 -1.76185e+10
-12.7737 3.34639e+07 5.5831e+09
-12.7317 -7.79912e+06 -7.68587e+09
-12.6898 -5.26347e+07 -2.53878e+10
-12.6479 -5.72861e+06 -7.35647e+09
-12.6061 2.6531e+07 8.19143e+09
-12.5643 -4.44059e+06 4.83049e+09
-12.5226 -1.38276e+07 7.22603e+09
-12.481 2.00207e+07 1.89632e+10
-12.4394 2.41802e+07 1.95774e+10
-12.3979 -9.39953e+06 -5.73959e+08
-12.3565 -2.94563e+07 -7.30583e+10
-12.3151 -1.06207e+07 -2.23817e+11
-12.2738 -4.85706e+07 -1.44451e+11
-12.2325 -1.55256e+07 -1.37059e+10
-12.1913 -2.64576e+07 3.65284e+10
-12.1501 -4.73291e+07 6.98068e+10
-12.109 -9.23176e+07 1.09976e+11
-12.068 -1.16151e+08 1.31966e+11
-12.027 -1.45331e+08 1.77081e+11
-11.986 -1.22371e+08 7.35561e+10
-11.9452 -4.13633e+07 1.89185e+10
-11.9043 4.94291e+07 -5.18846e+10
-11.8636 3.00578e+07 -4.52597e+10
-11.8228 1.69997e+07 -4.04323e+10
-11.7822 535177 -2.63874e+10
-11.7415 -8.16996e+06 -1.62904e+10
-11.701 2.27745e+08 -1.61709e+11
-11.6605 -4.19996e+09 4.11388e+12
-11.62 -3.54878e+10 3.28169e+13
-11.5796 -1.43016e+11 1.49132e+14
-11.5392 -1.13467e+11 1.63862e+14
-11.4989 -5.92213e+10 7.50049e+13
-11.4587 -8.13858e+09 1.42731e+13
-11.4184 7.00291e+09 -1.16037e+13
-11.3783 2.28651e+09 -4.72493e+12
-11.3381 7.81677e+08 -1.24779e+12
-11.2981 1.94222e+07 -4.45553e+10
-11.2581 -1.6329e+06 1.26359e+09
-11.2181 -3.74724e+06 9.5056e+08
-11.1781 -1.6489e+07 -3.54988e+10
-11.1383 -3.52402e+07 -1.07738e+11
-11.0984 -5.69483e+07 -1.75959e+11
-11.0586 -7.47852e+07 -2.24224e+11
-11.0189 -7.6593e+07 -2.2207e+11
-10.9792 -2.58428e+07 -8.29093e+10
-10.9395 4.82258e+06 1.53489e+10
-10.8999 4.4764e+06 3.64653e+10
-10.8603 -6.9881e+06 2.49117e+10
-10.8208 -6.33573e+06 3.09259e+10
-10.7813 -1.07185e+07 2.20004e+10
-10.7418 -7.06672e+06 6.04005e+09
-10.7024 -1.11637e+06 -5.40351e+08
-10.6631 2.02105e+06 9.6581e+08
-10.6238 4.71881e+06 3.25581e+09
-10.5845 3.86578e+06 5.78853e+09
-10.5452 6.73904e+06 1.80521e+10
-10.506 1.88321e+07 3.03777e+10
-10.4669 9.39359e+06 2.06448e+10
-10.4278 2.80095e+06 8.00255e+09
-10.3887 1.46318e+06 2.5378e+09
-10.3496 -172744 1.26856e+09
-10.3106 -2.07381e+06 7.35488e+08
-10.2717 -753919 4.80506e+08
-10.2328 -2.09768e+08 -1.66818e+11
-10.1939 -1.514e+07 3.25357e+10
-10.155 1.66187e+07 2.04027e+10
-10.1162 5.1615e+10 -1.16408e+13
-10.0774 1.78471e+08 -2.93226e+11
-10.0387 533807 4.06514e+08
-10 -1.92245e+06 4.96674e+09
-9.96134 -779577 -4.05468e+08
-9.92271 -447763 -4.45588e+08
-9.88412 -119179 -1.89726e+07
-9.84557 -456854 1.08196e+07
-9.80704 -128298 3.91898e+08
-9.76856 781178 1.40658e+09
-9.73011 2.93769e+06 6.82383e+09
-9.69169 8.40282e+06 1.7745e+10
-9.65331 8.36627e+06 1.36649e+10
-9.61496 2.35227e+06 4.37842e+09
-9.57664 -851026 -1.04499e+09
-9.53836 -6.19857e+06 -6.3072e+09
-9.50011 -4.29558e+07 -4.45561e+10
-9.46189 -1.53165e+08 -1.55732e+11
-9.42371 -4.03584e+08 -3.96626e+11
-9.38556 -4.28773e+08 -3.64744e+11
-9.34744 -1.88435e+08 -1.99402e+11
-9.30935 -3.50363e+07 -6.39265e+10
-9.2713 -6.5506e+06 -1.52681e+10
-9.23327 -1.3998e+07 -2.33823e+10
-9.19528 -3.15416e+07 -3.26016e+10
-9.15732 -5.39889e+07 -5.53061e+10
-9.11939 -9.89673e+07 -1.0256e+11
-9.08149 -1.32971e+08 -1.39619e+11
-9.04362 -2.08694e+08 -2.23538e+11
-9.00578 -2.36486e+08 -2.53922e+11
-8.96797 -1.39114e+08 -1.57442e+11
-8.93019 -6.86733e+07 -8.1727e+10
-8.89244 -6.49658e+07 -5.4708e+10
-8.85471 -2.78138e+07 -2.91458e+10
-8.81702 -4.48912e+06 -6.26205e+09
-8.77936 651246 -9.34945e+08
-8.74172 1.60178e+06 5.5981e+08
-8.70412 2.13638e+06 2.9989e+09
-8.66654 -2.07254e+07 -1.78013e+10
-8.62899 -1.88663e+08 -2.00486e+11
-8.59146 -4.10507e+08 -4.38734e+11
-8.55397 -4.96134e+08 -5.16448e+11
-8.5165 -5.03316e+08 -5.13986e+11
-8.47906 -5.551e+08 -5.78187e+11
-8.44165 -3.44242e+08 -3.71193e+11
-8.40426 -4.39449e+07 -4.74835e+10
-8.3669 -2.93885e+06 -2.76457e+09
-8.32956 -17270.7 -2.03738e+08
-8.29226 -210243 4.8399e+08
-8.25497 -657973 1.83337e+09
-8.21772 -172085 -4.34777e+08
-8.18049 1.22045e+06 -4.80716e+09
-8.14328 2.99085e+06 -6.2143e+09
-8.1061 366515 -4.45117e+09
-8.06895 -4.03553e+06 -1.86567e+10
-8.03182 -6.79817e+06 -3.57651e+10
-7.99471 -8.6804e+06 -1.73342e+10
-7.95763 -222461 -1.03375e+09
-7.92058 514574 6.64519e+08
-7.88355 -1.18169e+06 -1.02305e+09
-7.84654 -1.21185e+06 -2.5471e+09
-7.80955 -100252 -1.49162e+09
-7.77259 -930342 -2.22279e+09
-7.73566 -1.13487e+06 -1.66676e+09
-7.69874 -905028 -1.36065e+09
-7.66185 108231 -5.3323e+07
-7.62498 178422 2.28703e+08
-7.58814 25630.3 1.80617e+08
-7.55132 -32322.4 -3.13416e+07
-7.51452 -18347.2 -1.5809e+08
-7.47774 75487.7 1.78708e+08
-7.44099 -65098.8 -3.58614e+07
-7.40425 351555 1.23131e+09
-7.36754 -61116.5 6.15054e+06
-7.33085 -3.15435e+06 -5.89742e+09
-7.29418 -1.21808e+06 -1.6764e+09
-7.25754 -1.65962e+06 -2.57675e+09
-7.22091 194976 1.04303e+08
-7.18431 -91449.6 -1.26958e+08
-7.14772 -6818.54 6.91752e+07
-7.11116 -54356.5 -8.66075e+06
-7.07462 -72339.3 -1.2292e+08
-7.0381 -43993 -9.54087e+07
-7.00159 -298532 -2.91196e+08
-6.96511 -279677 -2.42595e+08
-6.92865 -828389 -1.22542e+09
-6.89221 -857715 -1.03971e+09
-6.85579 -477984 -1.39305e+08
-6.81938 -288918 -3.29984e+08
-6.783 277645 4.00743e+08
-6.74664 -157815 -3.68869e+08
-6.71029 81111.2 9.33955e+07
-6.67397 66194.9 1.07791e+08
-6.63766 76935.3 4.27511e+07
-6.60137 129457 1.60774e+08
-6.5651 650821 1.32739e+09
-6.52885 1.10418e+07 2.25503e+10
-6.49262 -1.67358e+07 3.88825e+09
-6.4564 1.84537e+08 3.0256e+11
-6.42021 -1.34703e+08 -1.11063e+10
-6.38403 -1.96834e+08 -1.20597e+11
-6.34786 5.45326e+07 1.10055e+11
-6.31172 -8.81011e+07 -1.20528e+11
-6.27559 3.96737e+07 3.79176e+10
-6.23949 1.16172e+07 9.09035e+09
-6.20339 7.37748e+06 9.20139e+09
-6.16732 1.26164e+07 2.27322e+10
-6.13126 1.25636e+07 1.82756e+10
-6.09522 8.34403e+06 1.32304e+10
-6.05919 3.63552e+06 5.84571e+09
-6.02319 -753002 -1.56748e+09
-5.9872 -131099 -3.98527e+08
-5.95122 8448.05 -2.564e+08
-5.91526 157822 -1.82345e+08
-5.87932 149087 -2.36036e+08
-5.84339 95939.6 -3.21959e+08
-5.80748 786.973 -2.57397e+08
-5.77158 -381013 -9.42512e+08
-5.7357 -671160 -2.51428e+09
-5.69984 -5.07272e+06 -1.66442e+10
-5.66399 -3.39852e+06 -1.06561e+10
-5.62815 -8.21295e+06 -1.67652e+10
-5.59233 727896 3.27871e+08
-5.55653 2.09941e+06 4.07608e+09
-5.52074 758657 1.67187e+09
-5.48497 550783 8.98855e+08
-5.4492 245256 4.97285e+07
-5.41346 741796 6.84772e+08
-5.37773 3.93745e+06 5.60653e+09
-5.34201 6.15313e+06 1.21945e+10
-5.30631 3.06466e+07 4.01858e+10
-5.27062 1.33009e+07 1.69639e+10
-5.23494 9.58395e+06 1.38556e+10
-5.19928 2.00684e+06 3.19829e+09
-5.16363 -1.12561e+06 -1.36491e+09
-5.128 -1.27415e+06 -1.49782e+09
-5.09237 -669208 5.13756e+08
-5.05677 -1.37106e+06 1.49255e+09
-5.02117 -2.20747e+06 2.68838e+09
-4.98559 -7.03404e+06 3.20154e+09
-4.95002 -1.5742e+07 1.63588e+10
-4.91446 -3.13512e+07 3.9498e+10
-4.87892 -5.06296e+07 6.97402e+10
-4.84339 -8.33793e+07 1.21301e+11
-4.80787 -1.1055e+08 1.45406e+11
-4.77237 -1.35402e+08 1.97387e+11
-4.73687 -1.33388e+08 1.79517e+11
-4.70139 -1.45621e+08 2.34542e+11
-4.66592 -7.38021e+07 6.98969e+10
-4.63046 -1.23297e+07 3.39122e+10
-4.59502 2.82666e+07 -3.1629e+10
-4.55958 2.21912e+07 -2.17551e+10
-4.52416 1.1102e+07 -6.89434e+09
-4.48875 -561004 7.48924e+09
-4.45335 2.5152e+07 1.98008e+09
-4.41797 -2.95721e+08 2.05414e+11
-4.38259 -2.23113e+09 4.76e+12
-4.34722 -1.97772e+10 3.00694e+13
-4.31187 -7.99969e+10 8.95392e+13
-4.27653 -1.72929e+11 2.22184e+14
-4.24119 -1.10289e+11 1.46011e+14
-4.20587 -4.91785e+10 1.46121e+13
-4.17056 -2.80068e+09 -2.39491e+13
-4.13526 7.65695e+09 -1.11362e+13
-4.09997 2.55743e+09 -5.55633e+12
-4.06469 9.94039e+08 -1.1199e+12
-4.02942 2.25078e+08 -3.16228e+11
-3.99416 1.0672e+08 -3.36264e+11
-3.95891 6.25937e+09 -2.24632e+13
-3.92367 -5.87915e+09 2.05583e+13
-3.88844 -8.76085e+07 3.78027e+11
-3.85322 -2.84902e+06 1.08934e+10
-3.81801 300638 2.66717e+07
-3.7828 127434 -8.04289e+08
-3.74761 -5.54433e+06 -8.98028e+09
-3.71243 2.1332e+06 3.24517e+08
-3.67726 2.84356e+06 2.14726e+09
-3.64209 1.42686e+06 1.10315e+09
-3.60694 670709 8.24794e+08
-3.57179 49942.1 1.93344e+08
-3.53665 -6847.01 3.36778e+07
-3.50152 -26969.3 -1.73664e+07
-3.4664 110607 2.56459e+06
-3.43129 286708 2.94945e+07
-3.39619 231552 3.53446e+07
-3.36109 54706.5 -1.92687e+07
-3.32601 -80386.1 -3.5315e+08
-3.29093 -837418 -1.65138e+09
-3.25586 -580979 -1.12092e+09
-3.2208 -229246 -4.44992e+08
-3.18574 -200300 -3.09851e+08
-3.1507 247887 3.44334e+08
-3.11566 702347 1.34562e+09
-3.08063 1.8053e+06 3.07807e+09
-3.0456 3.57716e+06 7.07279e+09
-3.01059 -4.60493e+06 -7.70223e+09
-2.97558 -6.08361e+06 -1.18104e+10
-2.94058 -1.10618e+06 -2.51285e+09
-2.90558 -263587 -5.87307e+08
-2.87059 -98437.9 -2.47503e+08
-2.83561 72009.6 9.95744e+07
-2.80064 129473 1.31755e+08
-2.76567 101640 4.01763e+07
-2.73071 142612 1.59118e+08
-2.69576 746277 1.26906e+09
-2.66081 919528 1.51271e+09
-2.62587 280962 2.52741e+08
-2.59094 -2919.97 -1.16635e+08
-2.55601 128275 1.05124e+08
-2.52109 126766 4.08421e+07
-2.48617 91841.4 -3.25483e+07
-2.45126 66020.6 -2.81091e+07
-2.41636 23946.5 -2.49385e+07
-2.38146 51824.3 3.0045e+06
-2.34657 74253.8 3.13263e+07
-2.31168 23268.6 -2.74992e+07
-2.2768 289.933 -3.06159e+07
-2.24192 16553.3 -1.66857e+07
-2.20705 64506.8 4.99642e+07
-2.17219 132354 2.4392e+08
-2.13733 -90206 2.98805e+07
-2.10247 370686 5.41681e+08
-2.06762 1.16821e+06 2.21562e+09
-2.03278 771413 1.59668e+09
-1.99794 224244 4.60139e+08
-1.9631 -75756 -1.35766e+08
-1.92827 -193346 -3.91119e+08
-1.89345 -768767 -2.716e+09
-1.85862 -4.9842e+06 -2.04181e+10
-1.82381 -1.5668e+07 -3.98959e+10
-1.78899 -1.26257e+07 -2.9735e+10
-1.75419 -4.80465e+06 -1.37108e+10
-1.71938 1.83974e+06 3.33431e+09
-1.68458 979765 2.23903e+09
-1.64979 708777 1.1813e+09
-1.61499 91159 2.60163e+08
-1.58021 -41291.7 2.34517e+07
-1.54542 -73043.5 -4.32555e+07
-1.51064 -68974.8 -1.8955e+07
-1.47586 -33751.6 7.71054e+06
-1.44109 -58518.2 3.0241e+07
-1.40632 -37822.9 1.89163e+07
-1.37155 8010.14 127882
-1.33679 43020.1 3.17227e+06
-1.30203 64022 7.80287e+06
-1.26727 72729.1 1.59113e+07
-1.23251 83184.9 -1.28042e+07
-1.19776 81476 -1.66868e+07
-1.16301 55077.6 -5.12252e+06
-1.12827 18576.1 1.65476e+07
-1.09352 27929.8 3.11344e+06
-1.05878 9340 2.53482e+07
-1.02405 -9286.45 1.68392e+07
-0.989309 -31348.6 9.27707e+06
-0.954576 -94158.6 -9.58563e+07
-0.919844 59468.5 4.82473e+07
-0.885115 4.63799e+06 7.24168e+09
-0.850388 1.78465e+07 2.88524e+10
-0.815663 3.69782e+06 6.46496e+09
-0.78094 -1.22617e+07 -1.84692e+10
-0.746219 -4.92725e+06 -7.6036e+09
-0.711499 231708 3.15561e+08
-0.676781 118595 5.12306e+07
-0.642065 78588.3 3.30146e+07
-0.60735 76761.3 9.73552e+07
-0.572637 -56523.4 -9.67097e+07
-0.537925 -31850.4 8.33899e+07
-0.503214 481297 1.15171e+09
-0.468504 528435 1.25645e+09
-0.433796 294260 7.50998e+08
-0.399089 93665.6 2.30474e+08
-0.364382 -32408.3 -9.48742e+07
-0.329676 16526.8 -1.12739e+08
-0.294972 64862.6 -3.35509e+06
-0.260267 125465 6.98502e+07
-0.225564 238293 2.75256e+08
-0.190861 986379 1.73635e+09
-0.156158 3.69437e+06 6.52911e+09
-0.121456 8.98008e+06 1.72386e+10
-0.0867541 6.43096e+06 1.27528e+10
-0.0520524 -5.41786e+07 -1.00878e+11
-0.0173508 6.99884e+06 3.0567e+10
0.0173508 6.99884e+06 3.0567e+10
0.0520524 -5.41786e+07 -1.00878e+11
0.0867541 6.43096e+06 1.27528e+10
0.121456 8.98008e+06 1.72386e+10
0.156158 3.69437e+06 6.52911e+09
0.190861 986379 1.73635e+09
0.225564 238293 2.75256e+08
0.260267 125465 6.98502e+07
0.294972 64862.6 -3.35509e+06
0.329676 16526.8 -1.12739e+08
0.364382 -32408.3 -9.48742e+07
0.399089 93665.6 2.30474e+08
0.433796 294260 7.50998e+08
0.468504 528435 1.25645e+09
0.503214 481297 1.15171e+09
0.537925 -31850.4 8.33899e+07
0.572637 -56523.4 -9.67097e+07
0.60735 76761.3 9.73552e+07
0.642065 78588.3 3.30146e+07
0.676781 118595 5.12306e+07
0.711499 231708 3.15561e+08
0.746219 -4.92725e+06 -7.6036e+09
0.78094 -1.22617e+07 -1.84692e+10
0.815663 3.69782e+06 6.46496e+09
0.850388 1.78465e+07 2.88524e+10
0.885115 4.63799e+06 7.24168e+09
0.919844 59468.5 4.82473e+07
0.954576 -94158.6 -9.58563e+07
0.989309 -31348.6 9.27707e+06
1.02405 -9286.45 1.68392e+07
1.05878 9340 2.53482e+07
1.09352 27929.8 3.11344e+06
1.12827 18576.1 1.65476e+07
1.16301 55077.6 -5.12252e+06
1.19776 81476 -1.66868e+07
1.23251 83184.9 -1.28042e+07
1.26727 72729.1 1.59113e+07
1.30203 64022 7.80287e+06
1.33679 43020.1 3.17227e+06
1.37155 8010.14 127882
1.40632 -37822.9 1.89163e+07
1.44109 -58518.2 3.0241e+07
1.47586 -33751.6 7.71054e+06
1.51064 -68974.8 -1.8955e+07
1.54542 -73043.5 -4.32555e+07
1.58021 -41291.7 2.34517e+07
1.61499 91159 2.60163e+08
1.64979 708777 1.1813e+09
1.68458 979765 2.23903e+09
1.71938 1.83974e+06 3.33431e+09
1.75419 -4.80465e+06 -1.37108e+10
1.78899 -1.26257e+07 -2.9735e+10
1.82381 -1.5668e+07 -3.98959e+10
1.85862 -4.9842e+06 -2.04181e+10
1.89345 -768767 -2.716e+09
1.92827 -193346 -3.91119e+08
1.9631 -75756 -1.35766e+08
1.99794 224244 4.60139e+08
2.03278 771413 1.59668e+09
2.06762 1.16821e+06 2.21562e+09
2.10247 370686 5.41681e+08
2.13733 -90206 2.98805e+07
2.17219 132354 2.4392e+08
2.20705 64506.8 4.99642e+07
2.24192 16553.3 -1.66857e+07
2.2768 289.933 -3.06159e+07
2.31168 23268.6 -2.74992e+07
2.34657 74253.8 3.13263e+07
2.38146 51824.3 3.0045e+06
2.41636 23946.5 -2.49385e+07
2.45126 66020.6 -2.81091e+07
2.48617 91841.4 -3.25483e+07
2.52109 126766 4.08421e+07
2.55601 128275 1.05124e+08
2.59094 -2919.97 -1.16635e+08
2.62587 280962 2.52741e+08
2.66081 919528 1.51271e+09
2.69576 746277 1.26906e+09
2.73071 142612 1.59118e+08
2.76567 101640 4.01763e+07
2.80064 129473 1.31755e+08
2.83561 72009.6 9.95744e+07
2.87059 -98437.9 -2.47503e+08
2.90558 -263587 -5.87307e+08
2.94058 -1.10618e+06 -2.51285e+09
2.97558 -6.08361e+06 -1.18104e+10
3.01059 -4.60493e+06 -7.70223e+09
3.0456 3.57716e+06 7.07279e+09
3.08063 1.8053e+06 3.07807e+09
3.11566 702347 1.34562e+09
3.1507 247887 3.44334e+08
3.18574 -200300 -3.09851e+08
3.2208 -229246 -4.44992e+08
3.25586 -580979 -1.12092e+09
3.29093 -837418 -1.65138e+09
3.32601 -80386.1 -3.5315e+08
3.36109 54706.5 -1.92687e+07
3.39619 231552 3.53446e+07
3.43129 286708 2.94945e+07
3.4664 110607 2.56459e+06
3.50152 -26969.3 -1.73664e+07
3.53665 -6847.01 3.36778e+07
3.57179 49942.1 1.93344e+08
3.60694 670709 8.24794e+08
3.64209 1.42686e+06 1.10315e+09
3.67726 2.84356e+06 2.14726e+09
3.71243 2.1332e+06 3.24517e+08
3.74761 -5.54433e+06 -8.98028e+09
3.7828 127434 -8.04289e+08
3.81801 300638 2.66717e+07
3.85322 -2.84902e+06 1.08934e+10
3.88844 -8.76085e+07 3.78027e+11
3.92367 -5.87915e+09 2.05583e+13
3.95891 6.25937e+09 -2.24632e+13
3.99416 1.0672e+08 -3.36264e+11
4.02942 2.25078e+08 -3.16228e+11
4.06469 9.94039e+08 -1.1199e+12
4.09997 2.55743e+09 -5.55633e+12
4.13526 7.65695e+09 -1.11362e+13
4.17056 -2.80068e+09 -2.39491e+13
4.20587 -4.91785e+10 1.46121e+13
4.24119 -1.10289e+11 1.46011e+14
4.27653 -1.72929e+11 2.22184e+14
4.31187 -7.99969e+10 8.95392e+13
4.34722 -1.97772e+10 3.00694e+13
4.38259 -2.23113e+09 4.76e+12
4.41797 -2.95721e+08 2.05414e+11
4.45335 2.5152e+07 1.98008e+09
4.48875 -561004 7.48924e+09
4.52416 1.1102e+07 -6.89434e+09
4.55958 2.21912e+07 -2.17551e+10
4.59502 2.82666e+07 -3.1629e+10
4.63046 -1.23297e+07 3.39122e+10
4.66592 -7.38021e+07 6.98969e+10
4.70139 -1.45621e+08 2.34542e+11
4.73687 -1.33388e+08 1.79517e+11
4.77237 -1.35402e+08 1.97387e+11
4.80787 -1.1055e+08 1.45406e+11
4.84339 -8.33793e+07 1.21301e+11
4.87892 -5.06296e+07 6.97402e+10
4.91446 -3.13512e+07 3.9498e+10
4.95002 -1.5742e+07 1.63588e+10
4.98559 -7.03404e+06 3.20154e+09
5.02117 -2.20747e+06 2.68838e+09
5.05677 -1.37106e+06 1.49255e+09
5.09237 -669208 5.13756e+08
5.128 -1.27415e+06 -1.49782e+09
5.16363 -1.12561e+06 -1.36491e+09
5.19928 2.00684e+06 3.19829e+09
5.23494 9.58395e+06 1.38556e+10
5.27062 1.33009e+07 1.69639e+10
5.30631 3.06466e+07 4.01858e+10
5.34201 6.15313e+06 1.21945e+10
5.37773 3.93745e+06 5.60653e+09
5.41346 741796 6.84772e+08
5.4492 245256 4.97285e+07
5.48497 550783 8.98855e+08
5.52074 758657 1.67187e+09
5.55653 2.09941e+06 4.07608e+09
5.59233 727896 3.27871e+08
5.62815 -8.21295e+06 -1.67652e+10
5.66399 -3.39852e+06 -1.06561e+10
5.69984 -5.07272e+06 -1.66442e+10
5.7357 -671160 -2.51428e+09
5.77158 -381013 -9.42512e+08
5.80748 786.973 -2.57397e+08
5.84339 95939.6 -3.21959e+08
5.87932 149087 -2.36036e+08
5.91526 157822 -1.82345e+08
5.95122 8448.05 -2.564e+08
5.9872 -131099 -3.98527e+08
6.02319 -753002 -1.56748e+09
6.05919 3.63552e+06 5.84571e+09
6.09522 8.34403e+06 1.32304e+10
6.13126 1.25636e+07 1.82756e+10
6.16732 1.26164e+07 2.27322e+10
6.20339 7.37748e+06 9.20139e+09
6.23949 1.16172e+07 9.09035e+09
6.27559 3.96737e+07 3.79176e+10
6.31172 -8.81011e+07 -1.20528e+11
6.34786 5.45326e+07 1.10055e+11
6.38403 -1.96834e+08 -1.20597e+11
6.42021 -1.34703e+08 -1.11063e+10
6.4564 1.84537e+08 3.0256e+11
6.49262 -1.67358e+07 3.88825e+09
6.52885 1.10418e+07 2.25503e+10
6.5651 650821 1.32739e+09
6.60137 129457 1.60774e+08
6.63766 76935.3 4.27511e+07
6.67397 66194.9 1.07791e+08
6.71029 81111.2 9.33955e+07
6.74664 -157815 -3.68869e+08
6.783 277645 4.00743e+08
6.81938 -288918 -3.29984e+08
6.85579 -477984 -1.39305e+08
6.89221 -857715 -1.03971e+09
6.92865 -828389 -1.22542e+09
6.96511 -279677 -2.42595e+08
7.00159 -298532 -2.91196e+08
7.0381 -43993 -9.54087e+07
7.07462 -72339.3 -1.2292e+08
7.11116 -54356.5 -8.66075e+06
7.14772 -6818.54 6.91752e+07
7.18431 -91449.6 -1.26958e+08
7.22091 194976 1.04303e+08
7.25754 -1.65962e+06 -2.57675e+09
7.29418 -1.21808e+06 -1.6764e+09
7.33085 -3.15435e+06 -5.89742e+09
7.36754 -61116.5 6.15054e+06
7.40425 351555 1.23131e+09
7.44099 -65098.8 -3.58614e+07
7.47774 75487.7 1.78708e+08
7.51452 -18347.2 -1.5809e+08
7.55132 -32322.4 -3.13416e+07
7.58814 25630.3 1.80617e+08
7.62498 178422 2.28703e+08
7.66185 108231 -5.3323e+07
7.69874 -905028 -1.36065e+09
7.73566 -1.13487e+06 -1.66676e+09
7.77259 -930342 -2.22279e+09
7.80955 -100252 -1.49162e+09
7.84654 -1.21185e+06 -2.5471e+09
7.88355 -1.18169e+06 -1.02305e+09
7.92058 514574 6.64519e+08
7.95763 -222461 -1.03375e+09
7.99471 -8.6804e+06 -1.73342e+10
8.03182 -6.79817e+06 -3.57651e+10
8.06895 -4.03553e+06 -1.86567e+10
8.1061 366515 -4.45117e+09
8.14328 2.99085e+06 -6.2143e+09
8.18049 1.22045e+06 -4.80716e+09
8.21772 -172085 -4.34777e+08
8.25497 -657973 1.83337e+09
8.29226 -210243 4.8399e+08
8.32956 -17270.7 -2.03738e+08
8.3669 -2.93885e+06 -2.76457e+09
8.40426 -4.39449e+07 -4.74835e+10
8.44165 -3.44242e+08 -3.71193e+11
8.47906 -5.551e+08 -5.78187e+11
8.5165 -5.03316e+08 -5.13986e+11
8.55397 -4.96134e+08 -5.16448e+11
8.59146 -4.10507e+08 -4.38734e+11
8.62899 -1.88663e+08 -2.00486e+11
8.66654 -2.07254e+07 -1.78013e+10
8.70412 2.13638e+06 2.9989e+09
8.74172 1.60178e+06 5.5981e+08
8.77936 651246 -9.34945e+08
8.81702 -4.48912e+06 -6.26205e+09
8.85471 -2.78138e+07 -2.91458e+10
8.89244 -6.49658e+07 -5.4708e+10
8.93019 -6.86733e+07 -8.1727e+10
8.96797 -1.39114e+08 -1.57442e+11
9.00578 -2.36486e+08 -2.53922e+11
9.04362 -2.08694e+08 -2.23538e+11
9.08149 -1.32971e+08 -1.39619e+11
9.11939 -9.89673e+07 -1.0256e+11
9.15732 -5.39889e+07 -5.53061e+10
9.19528 -3.15416e+07 -3.26016e+10
9.23327 -1.3998e+07 -2.33823e+10
9.2713 -6.5506e+06 -1.52681e+10
9.30935 -3.50363e+07 -6.39265e+10
9.34744 -1.88435e+08 -1.99402e+11
9.38556 -4.28773e+08 -3.64744e+11
9.42371 -4.03584e+08 -3.96626e+11
9.46189 -1.53165e+08 -1.55732e+11
9.50011 -4.29558e+07 -4.45561e+10
9.53836 -6.19857e+06 -6.3072e+09
9.57664 -851026 -1.04499e+09
9.61496 2.35227e+06 4.37842e+09
9.65331 8.36627e+06 1.36649e+10
9.69169 8.40282e+06 1.7745e+10
9.73011 2.93769e+06 6.82383e+09
9.76856 781178 1.40658e+09
9.80704 -128298 3.91898e+08
9.84557 -456854 1.08196e+07
9.88412 -119179 -1.89726e+07
9.92271 -447763 -4.45588e+08
9.96134 -779577 -4.05468e+08
10 -1.92245e+06 4.96674e+09
10.0387 533807 4.06514e+08
10.0774 1.78471e+08 -2.93226e+11
10.1162 5.1615e+10 -1.16408e+13
10.155 1.66187e+07 2.04027e+10
10.1939 -1.514e+07 3.25357e+10
10.2328 -2.09768e+08 -1.66818e+11
10.2717 -753919 4.80506e+08
10.3106 -2.07381e+06 7.35488e+08
10.3496 -172744 1.26856e+09
10.3887 1.46318e+06 2.5378e+09
10.4278 2.80095e+06 8.00255e+09
10.4669 9.39359e+06 2.06448e+10
10.506 1.88321e+07 3.03777e+10
10.5452 6.73904e+06 1.80521e+10
10.5845 3.86578e+06 5.78853e+09
10.6238 4.71881e+06 3.25581e+09
10.6631 2.02105e+06 9.6581e+08
10.7024 -1.11637e+06 -5.40351e+08
10.7418 -7.06672e+06 6.04005e+09
10.7813 -1.07185e+07 2.20004e+10
10.8208 -6.33573e+06 3.09259e+10
10.8603 -6.9881e+06 2.49117e+10
10.8999 4.4764e+06 3.64653e+10
10.9395 4.82258e+06 1.53489e+10
10.9792 -2.58428e+07 -8.29093e+10
11.0189 -7.6593e+07 -2.2207e+11
11.0586 -7.47852e+07 -2.24224e+11
11.0984 -5.69483e+07 -1.75959e+11
11.1383 -3.52402e+07 -1.07738e+11
11.1781 -1.6489e+07 -3.54988e+10
11.2181 -3.74724e+06 9.5056e+08
11.2581 -1.6329e+06 1.26359e+09
11.2981 1.94222e+07 -4.45553e+10
11.3381 7.81677e+08 -1.24779e+12
11.3783 2.28651e+09 -4.72493e+12
11.4184 7.00291e+09 -1.16037e+13
11.4587 -8.13858e+09 1.42731e+13
11.4989 -5.92213e+10 7.50049e+13
11.5392 -1.13467e+11 1.63862e+14
11.5796 -1.43016e+11 1.49132e+14
11.62 -3.54878e+10 3.28169e+13
11.6605 -4.19996e+09 4.11388e+12
11.701 2.27745e+08 -1.61709e+11
11.7415 -8.16996e+06 -1.62904e+10
11.7822 535177 -2.63874e+10
11.8228 1.69997e+07 -4.04323e+10
11.8636 3.00578e+07 -4.52597e+10
11.9043 4.94291e+07 -5.18846e+10
11.9452 -4.13633e+07 1.89185e+10
11.986 -1.22371e+08 7.35561e+10
12.027 -1.45331e+08 1.77081e+11
12.068 -1.16151e+08 1.31966e+11
12.109 -9.23176e+07 1.09976e+11
12.1501 -4.73291e+07 6.98068e+10
12.1913 -2.64576e+07 3.65284e+10
12.2325 -1.55256e+07 -1.37059e+10
12.2738 -4.85706e+07 -1.44451e+11
12.3151 -1.06207e+07 -2.23817e+11
12.3565 -2.94563e+07 -7.30583e+10
12.3979 -9.39953e+06 -5.73959e+08
12.4394 2.41802e+07 1.95774e+10
12.481 2.00207e+07 1.89632e+10
12.5226 -1.38276e+07 7.22603e+09
12.5643 -4.44059e+06 4.83049e+09
12.6061 2.6531e+07 8.19143e+09
12.6479 -5.72861e+06 -7.35647e+09
12.6898 -5.26347e+07 -2.53878e+10
12.7317 -7.79912e+06 -7.68587e+09
12.7737 3.34639e+07 5.5831e+09
12.8158 -2.10409e+07 -1.76185e+10
12.8579 -5.34584e+07 -2.51991e+10
12.9001 -1.31961e+06 2.40831e+08
12.9424 1.45071e+07 -1.30347e+09
12.9847 -1.75322e+07 -3.62096e+10
13.0271 -2.79291e+07 -3.26047e+09
13.0696 -7.76318e+07 1.34994e+11
13.1121 -4.13649e+07 1.44783e+11
13.1547 9.48105e+07 8.64242e+10
13.1974 1.43969e+08 1.73062e+11
13.2402 1.76834e+08 2.77873e+11
13.283 1.21003e+08 1.5877e+11
13.3259 1.77303e+07 4.15057e+10
13.3689 -2.18251e+08 -3.53853e+10
13.4119 -3.57248e+08 1.03396e+10
13.455 -4.2825e+08 3.5198e+11
13.4982 -8.72511e+08 5.05134e+11
13.5415 -1.83843e+09 4.93198e+11
13.5848 -1.65756e+09 3.84493e+11
13.6283 -1.44995e+09 1.67322e+12
13.6718 -3.78197e+09 1.45743e+13
13.7153 -5.68138e+09 2.43892e+13
13.759 -6.57311e+09 1.80325e+13
13.8028 -6.05124e+09 9.67449e+12
13.8466 -3.8205e+09 2.47697e+12
13.8905 -1.70284e+09 -1.43132e+12
13.9345 -6.87467e+08 -8.33619e+11
13.9786 -3.64004e+08 -8.56721e+10
14.0227 -4.94687e+08 5.35602e+10
14.067 -6.70684e+08 3.35271e+11
14.1113 -3.30166e+07 1.99516e+12
14.1558 2.64093e+09 4.94146e+12
14.2003 2.75499e+09 6.86202e+12
14.2449 1.6165e+09 6.16764e+12
14.2896 2.68406e+08 3.95526e+12
14.3344 -6.91296e+08 2.24527e+12
14.3793 -8.15639e+08 1.34866e+12
14.4243 -6.2779e+08 7.97303e+11
14.4693 -4.63834e+08 4.81131e+11
14.5145 -3.00766e+08 1.4951e+11
14.5598 -6.68779e+07 -6.52022e+09
14.6052 3.11952e+08 7.19066e+10
14.6506 8.3613e+08 2.9489e+11
14.6962 1.03248e+09 4.64549e+11
14.7419 8.6375e+08 7.00834e+11
14.7877 6.95448e+08 9.36379e+11
14.8336 4.49202e+08 7.7237e+11
14.8796 2.88931e+08 5.37206e+11
14.9257 2.84048e+08 2.2164e+11
14.9719 9.544e+07 -9.76429e+10
15.0182 -8.997e+07 -2.65748e+11
15.0647 1.16072e+08 -2.33066e+11
15.1112 9.68028e+07 -1.17449e+11
15.1579 -1.2352e+08 7.97716e+10
15.2047 8.38394e+08 1.07581e+12
15.2516 1.66253e+09 2.00963e+12
15.2986 7.3617e+08 1.60873e+12
15.3458 4.93163e+08 1.00053e+12
15.393 7.94804e+08 5.14089e+11
15.4404 -4.59377e+08 2.34681e+10
15.488 -6.72575e+08 -7.50221e+10
15.5356 1.03931e+09 3.4311e+11
15.5834 1.93077e+07 -8.57673e+10
15.6313 -9.11258e+08 -6.23639e+11
15.6794 1.53591e+09 6.32944e+11
15.7276 6.98586e+08 5.12542e+11
15.7759 -2.00163e+09 -3.09302e+11
15.8243 1.78486e+09 7.23489e+11
15.873 1.48719e+09 6.35623e+11
15.9217 -3.1122e+09 -9.72239e+11
15.9706 1.34282e+09 5.09698e+11
16.0197 2.54114e+09 7.54563e+11
16.0689 -4.15595e+09 -2.96296e+11
16.1182 9.24637e+08 2.77386e+11
16.1677 1.45493e+09 2.1863e+12
16.2174 1.57761e+08 -1.25224e+12
16.2672 3.42501e+09 9.93636e+10
16.3172 2.63964e+09 8.18765e+11
16.3674 2.44925e+09 -2.83701e+11
16.4177 4.9052e+10 -6.36973e+12
16.4682 1.81592e+10 9.50478e+13
16.5189 -1.2239e+12 -7.21951e+14
16.5697 2.56832e+12 -2.22238e+15
16.6208 6.2279e+12 -1.44476e+16
16.672 1.62406e+12 1.9914e+15
16.7234 5.56737e+13 -4.8697e+17
16.775 -4.795e+13 -1.36505e+17
16.8268 3.27377e+12 -6.79414e+14
16.8787 5.00141e+13 -1.19538e+16
16.9309 1.87707e+16 1.81199e+19
16.9833 1.44171e+15 -1.94302e+18
17.0359 2.22101e+14 -2.307e+16
17.0887 3.03191e+13 -3.64757e+16
17.1418 -4.26348e+15 -7.95675e+18
17.195 2.4815e+15 4.5224e+18
17.2485 3.34841e+14 3.53602e+18
17.3022 -1.32437e+15 -2.37228e+18
17.3562 -2.29505e+15 2.99654e+18
17.4104 7.2427e+15 -1.31682e+19
17.4648 9.67481e+14 -1.4437e+18
17.5195 1.92296e+14 -2.06234e+17
17.5744 1.11547e+14 -1.41777e+17
17.6296 1.23115e+13 -6.39622e+16
17.6851 6.08454e+14 -8.03811e+17
17.7408 4.97729e+13 1.6834e+18
17.7969 -8.93882e+14 3.61353e+18
17.8532 -2.91003e+14 1.91069e+18
17.9098 -7.56035e+15 1.38376e+19
17.9667 -1.62544e+14 1.77555e+17
18.0239 2.59374e+14 -7.975e+15
18.0815 1.51245e+15 -1.22289e+18
18.1393 1.15439e+15 -8.08379e+17
18.1975 3.1318e+12 3.75746e+16
18.256 -9.96162e+12 4.26493e+16
18.3149 -2.1876e+12 5.67002e+15
18.3742 -8.66055e+11 1.56575e+15
18.4338 -1.78843e+12 3.58681e+15
18.4938 -1.92462e+12 3.14041e+15
18.5542 -2.37256e+10 -1.49746e+14
18.615 5.9553e+10 -2.28851e+13
18.6762 1.37765e+11 6.90625e+13
18.7379 1.4195e+11 3.31285e+13
18.8 1.70115e+11 3.69958e+13
18.8625 1.52972e+11 1.9467e+13
18.9255 1.12562e+11 4.44812e+12
18.9891 1.4395e+11 4.6987e+13
19.0531 8.27007e+10 2.3662e+13
19.1177 1.43472e+11 7.24656e+13
19.1828 6.04516e+10 4.63414e+13
19.2484 1.17077e+11 9.14905e+13
19.3147 4.85862e+10 5.4961e+13
19.3816 6.29522e+10 7.73081e+13
19.4491 6.17822e+10 7.28982e+13
19.5173 -4.9672e+09 3.31155e+13
19.5862 7.4116e+10 7.58677e+13
19.6558 -4.12014e+10 2.55616e+13
19.7262 1.09295e+11 1.01231e+14
19.7974 -5.43207e+10 4.07918e+13
19.8694 1.48689e+11 1.38175e+14
19.9423 -5.97191e+10 5.12898e+13
20.0162 1.69281e+11 1.63495e+14
20.091 -5.08921e+10 6.37269e+13
20.1669 1.35668e+11 1.37256e+14
20.244 -2.21338e+10 6.91707e+13
20.3222 7.10309e+10 9.44205e+13
20.4016 1.42517e+10 4.84631e+13
20.4825 5.45327e+09 4.97015e+13
20.5648 -1.15324e+11 -2.1486e+14
20.6487 -5.95207e+10 -6.6445e+13
20.7344 -4.91825e+11 -7.74873e+14
20.8219 -6.457e+10 -3.81629e+14
20.9115 -1.35021e+11 -6.19098e+14
21.0034 -3.08707e+11 -2.15185e+15
21.0979 6.80263e+11 -9.21259e+14
21.1952 -7.48658e+11 -6.22268e+14
21.2959 -2.61328e+12 -3.12296e+15
21.4004 -2.65007e+12 -4.23479e+15
21.5093 -9.06398e+12 -1.4143e+16
21.6237 -7.14812e+14 -1.25305e+18
21.7448 -1.39784e+15 -2.33754e+18
21.8747 -1.88238e+11 -3.061e+15
22.0165 -2.49776e+13 -4.34677e+16
22.1768 -5.27527e+14 -8.6128e+17
22.3723 -1.36786e+14 -2.33393e+17


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda2.0Nc1Quantum/vANOOffP_FRG.txt <==
-22.3723 -1.36786e+14 -2.33393e+17
-22.1768 -5.27527e+14 -8.6128e+17
-22.0165 -2.49776e+13 -4.34677e+16
-21.8747 -1.88238e+11 -3.061e+15
-21.7448 -1.39784e+15 -2.33754e+18
-21.6237 -7.14812e+14 -1.25305e+18
-21.5093 -9.06398e+12 -1.4143e+16
-21.4004 -2.65007e+12 -4.23479e+15
-21.2959 -2.61328e+12 -3.12296e+15
-21.1952 -7.48658e+11 -6.22268e+14
-21.0979 6.80263e+11 -9.21259e+14
-21.0034 -3.08707e+11 -2.15185e+15
-20.9115 -1.35021e+11 -6.19098e+14
-20.8219 -6.457e+10 -3.81629e+14
-20.7344 -4.91825e+11 -7.74873e+14
-20.6487 -5.95207e+10 -6.6445e+13
-20.5648 -1.15324e+11 -2.1486e+14
-20.4825 5.45327e+09 4.97015e+13
-20.4016 1.42517e+10 4.84631e+13
-20.3222 7.10309e+10 9.44205e+13
-20.244 -2.21338e+10 6.91707e+13
-20.1669 1.35668e+11 1.37256e+14
-20.091 -5.08921e+10 6.37269e+13
-20.0162 1.69281e+11 1.63495e+14
-19.9423 -5.97191e+10 5.12898e+13
-19.8694 1.48689e+11 1.38175e+14
-19.7974 -5.43207e+10 4.07918e+13
-19.7262 1.09295e+11 1.01231e+14
-19.6558 -4.12014e+10 2.55616e+13
-19.5862 7.4116e+10 7.58677e+13
-19.5173 -4.9672e+09 3.31155e+13
-19.4491 6.17822e+10 7.28982e+13
-19.3816 6.29522e+10 7.73081e+13
-19.3147 4.85862e+10 5.4961e+13
-19.2484 1.17077e+11 9.14905e+13
-19.1828 6.04516e+10 4.63414e+13
-19.1177 1.43472e+11 7.24656e+13
-19.0531 8.27007e+10 2.3662e+13
-18.9891 1.4395e+11 4.6987e+13
-18.9255 1.12562e+11 4.44812e+12
-18.8625 1.52972e+11 1.9467e+13
-18.8 1.70115e+11 3.69958e+13
-18.7379 1.4195e+11 3.31285e+13
-18.6762 1.37765e+11 6.90625e+13
-18.615 5.9553e+10 -2.28851e+13
-18.5542 -2.37256e+10 -1.49746e+14
-18.4938 -1.92462e+12 3.14041e+15
-18.4338 -1.78843e+12 3.58681e+15
-18.3742 -8.66055e+11 1.56575e+15
-18.3149 -2.1876e+12 5.67002e+15
-18.256 -9.96162e+12 4.26493e+16
-18.1975 3.1318e+12 3.75746e+16
-18.1393 1.15439e+15 -8.08379e+17
-18.0815 1.51245e+15 -1.22289e+18
-18.0239 2.59374e+14 -7.975e+15
-17.9667 -1.62544e+14 1.77555e+17
-17.9098 -7.56035e+15 1.38376e+19
-17.8532 -2.91003e+14 1.91069e+18
-17.7969 -8.93882e+14 3.61353e+18
-17.7408 4.97729e+13 1.6834e+18
-17.6851 6.08454e+14 -8.03811e+17
-17.6296 1.23115e+13 -6.39622e+16
-17.5744 1.11547e+14 -1.41777e+17
-17.5195 1.92296e+14 -2.06234e+17
-17.4648 9.67481e+14 -1.4437e+18
-17.4104 7.2427e+15 -1.31682e+19
-17.3562 -2.29505e+15 2.99654e+18
-17.3022 -1.32437e+15 -2.37228e+18
-17.2485 3.34841e+14 3.53602e+18
-17.195 2.4815e+15 4.5224e+18
-17.1418 -4.26348e+15 -7.95675e+18
-17.0887 3.03191e+13 -3.64757e+16
-17.0359 2.22101e+14 -2.307e+16
-16.9833 1.44171e+15 -1.94302e+18
-16.9309 1.87707e+16 1.81199e+19
-16.8787 5.00141e+13 -1.19538e+16
-16.8268 3.27377e+12 -6.79414e+14
-16.775 -4.795e+13 -1.36505e+17
-16.7234 5.56737e+13 -4.8697e+17
-16.672 1.62406e+12 1.9914e+15
-16.6208 6.2279e+12 -1.44476e+16
-16.5697 2.56832e+12 -2.22238e+15
-16.5189 -1.2239e+12 -7.21951e+14
-16.4682 1.81592e+10 9.50478e+13
-16.4177 4.9052e+10 -6.36973e+12
-16.3674 2.44925e+09 -2.83701e+11
-16.3172 2.63964e+09 8.18765e+11
-16.2672 3.42501e+09 9.93636e+10
-16.2174 1.57761e+08 -1.25224e+12
-16.1677 1.45493e+09 2.1863e+12
-16.1182 9.24637e+08 2.77386e+11
-16.0689 -4.15595e+09 -2.96296e+11
-16.0197 2.54114e+09 7.54563e+11
-15.9706 1.34282e+09 5.09698e+11
-15.9217 -3.1122e+09 -9.72239e+11
-15.873 1.48719e+09 6.35623e+11
-15.8243 1.78486e+09 7.23489e+11
-15.7759 -2.00163e+09 -3.09302e+11
-15.7276 6.98586e+08 5.12542e+11
-15.6794 1.53591e+09 6.32944e+11
-15.6313 -9.11258e+08 -6.23639e+11
-15.5834 1.93077e+07 -8.57673e+10
-15.5356 1.03931e+09 3.4311e+11
-15.488 -6.72575e+08 -7.50221e+10
-15.4404 -4.59377e+08 2.34681e+10
-15.393 7.94804e+08 5.14089e+11
-15.3458 4.93163e+08 1.00053e+12
-15.2986 7.3617e+08 1.60873e+12
-15.2516 1.66253e+09 2.00963e+12
-15.2047 8.38394e+08 1.07581e+12
-15.1579 -1.2352e+08 7.97716e+10
-15.1112 9.68028e+07 -1.17449e+11
-15.0647 1.16072e+08 -2.33066e+11
-15.0182 -8.997e+07 -2.65748e+11
-14.9719 9.544e+07 -9.76429e+10
-14.9257 2.84048e+08 2.2164e+11
-14.8796 2.88931e+08 5.37206e+11
-14.8336 4.49202e+08 7.7237e+11
-14.7877 6.95448e+08 9.36379e+11
-14.7419 8.6375e+08 7.00834e+11
-14.6962 1.03248e+09 4.64549e+11
-14.6506 8.3613e+08 2.9489e+11
-14.6052 3.11952e+08 7.19066e+10
-14.5598 -6.68779e+07 -6.52022e+09
-14.5145 -3.00766e+08 1.4951e+11
-14.4693 -4.63834e+08 4.81131e+11
-14.4243 -6.2779e+08 7.97303e+11
-14.3793 -8.15639e+08 1.34866e+12
-14.3344 -6.91296e+08 2.24527e+12
-14.2896 2.68406e+08 3.95526e+12
-14.2449 1.6165e+09 6.16764e+12
-14.2003 2.75499e+09 6.86202e+12
-14.1558 2.64093e+09 4.94146e+12
-14.1113 -3.30166e+07 1.99516e+12
-14.067 -6.70684e+08 3.35271e+11
-14.0227 -4.94687e+08 5.35602e+10
-13.9786 -3.64004e+08 -8.56721e+10
-13.9345 -6.87467e+08 -8.33619e+11
-13.8905 -1.70284e+09 -1.43132e+12
-13.8466 -3.8205e+09 2.47697e+12
-13.8028 -6.05124e+09 9.67449e+12
-13.759 -6.57311e+09 1.80325e+13
-13.7153 -5.68138e+09 2.43892e+13
-13.6718 -3.78197e+09 1.45743e+13
-13.6283 -1.44995e+09 1.67322e+12
-13.5848 -1.65756e+09 3.84493e+11
-13.5415 -1.83843e+09 4.93198e+11
-13.4982 -8.72511e+08 5.05134e+11
-13.455 -4.2825e+08 3.5198e+11
-13.4119 -3.57248e+08 1.03396e+10
-13.3689 -2.18251e+08 -3.53853e+10
-13.3259 1.77303e+07 4.15057e+10
-13.283 1.21003e+08 1.5877e+11
-13.2402 1.76834e+08 2.77873e+11
-13.1974 1.43969e+08 1.73062e+11
-13.1547 9.48105e+07 8.64242e+10
-13.1121 -4.13649e+07 1.44783e+11
-13.0696 -7.76318e+07 1.34994e+11
-13.0271 -2.79291e+07 -3.26047e+09
-12.9847 -1.75322e+07 -3.62096e+10
-12.9424 1.45071e+07 -1.30347e+09
-12.9001 -1.31961e+06 2.40831e+08
-12.8579 -5.34584e+07 -2.51991e+10
-12.8158 -2.10409e+07 -1.76185e+10
-12.7737 3.34639e+07 5.5831e+09
-12.7317 -7.79912e+06 -7.68587e+09
-12.6898 -5.26347e+07 -2.53878e+10
-12.6479 -5.72861e+06 -7.35647e+09
-12.6061 2.6531e+07 8.19143e+09
-12.5643 -4.44059e+06 4.83049e+09
-12.5226 -1.38276e+07 7.22603e+09
-12.481 2.00207e+07 1.89632e+10
-12.4394 2.41802e+07 1.95774e+10
-12.3979 -9.39953e+06 -5.73959e+08
-12.3565 -2.94563e+07 -7.30583e+10
-12.3151 -1.06207e+07 -2.23817e+11
-12.2738 -4.85706e+07 -1.44451e+11
-12.2325 -1.55256e+07 -1.37059e+10
-12.1913 -2.64576e+07 3.65284e+10
-12.1501 -4.73291e+07 6.98068e+10
-12.109 -9.23176e+07 1.09976e+11
-12.068 -1.16151e+08 1.31966e+11
-12.027 -1.45331e+08 1.77081e+11
-11.986 -1.22371e+08 7.35561e+10
-11.9452 -4.13633e+07 1.89185e+10
-11.9043 4.94291e+07 -5.18846e+10
-11.8636 3.00578e+07 -4.52597e+10
-11.8228 1.69997e+07 -4.04323e+10
-11.7822 535177 -2.63874e+10
-11.7415 -8.16996e+06 -1.62904e+10
-11.701 2.27745e+08 -1.61709e+11
-11.6605 -4.19996e+09 4.11388e+12
-11.62 -3.54878e+10 3.28169e+13
-11.5796 -1.43016e+11 1.49132e+14
-11.5392 -1.13467e+11 1.63862e+14
-11.4989 -5.92213e+10 7.50049e+13
-11.4587 -8.13858e+09 1.42731e+13
-11.4184 7.00291e+09 -1.16037e+13
-11.3783 2.28651e+09 -4.72493e+12
-11.3381 7.81677e+08 -1.24779e+12
-11.2981 1.94222e+07 -4.45553e+10
-11.2581 -1.6329e+06 1.26359e+09
-11.2181 -3.74724e+06 9.5056e+08
-11.1781 -1.6489e+07 -3.54988e+10
-11.1383 -3.52402e+07 -1.07738e+11
-11.0984 -5.69483e+07 -1.75959e+11
-11.0586 -7.47852e+07 -2.24224e+11
-11.0189 -7.6593e+07 -2.2207e+11
-10.9792 -2.58428e+07 -8.29093e+10
-10.9395 4.82258e+06 1.53489e+10
-10.8999 4.4764e+06 3.64653e+10
-10.8603 -6.9881e+06 2.49117e+10
-10.8208 -6.33573e+06 3.09259e+10
-10.7813 -1.07185e+07 2.20004e+10
-10.7418 -7.06672e+06 6.04005e+09
-10.7024 -1.11637e+06 -5.40351e+08
-10.6631 2.02105e+06 9.6581e+08
-10.6238 4.71881e+06 3.25581e+09
-10.5845 3.86578e+06 5.78853e+09
-10.5452 6.73904e+06 1.80521e+10
-10.506 1.88321e+07 3.03777e+10
-10.4669 9.39359e+06 2.06448e+10
-10.4278 2.80095e+06 8.00255e+09
-10.3887 1.46318e+06 2.5378e+09
-10.3496 -172744 1.26856e+09
-10.3106 -2.07381e+06 7.35488e+08
-10.2717 -753919 4.80506e+08
-10.2328 -2.09768e+08 -1.66818e+11
-10.1939 -1.514e+07 3.25357e+10
-10.155 1.66187e+07 2.04027e+10
-10.1162 5.1615e+10 -1.16408e+13
-10.0774 1.78471e+08 -2.93226e+11
-10.0387 533807 4.06514e+08
-10 -1.92245e+06 4.96674e+09
-9.96134 -779577 -4.05468e+08
-9.92271 -447763 -4.45588e+08
-9.88412 -119179 -1.89726e+07
-9.84557 -456854 1.08196e+07
-9.80704 -128298 3.91898e+08
-9.76856 781178 1.40658e+09
-9.73011 2.93769e+06 6.82383e+09
-9.69169 8.40282e+06 1.7745e+10
-9.65331 8.36627e+06 1.36649e+10
-9.61496 2.35227e+06 4.37842e+09
-9.57664 -851026 -1.04499e+09
-9.53836 -6.19857e+06 -6.3072e+09
-9.50011 -4.29558e+07 -4.45561e+10
-9.46189 -1.53165e+08 -1.55732e+11
-9.42371 -4.03584e+08 -3.96626e+11
-9.38556 -4.28773e+08 -3.64744e+11
-9.34744 -1.88435e+08 -1.99402e+11
-9.30935 -3.50363e+07 -6.39265e+10
-9.2713 -6.5506e+06 -1.52681e+10
-9.23327 -1.3998e+07 -2.33823e+10
-9.19528 -3.15416e+07 -3.26016e+10
-9.15732 -5.39889e+07 -5.53061e+10
-9.11939 -9.89673e+07 -1.0256e+11
-9.08149 -1.32971e+08 -1.39619e+11
-9.04362 -2.08694e+08 -2.23538e+11
-9.00578 -2.36486e+08 -2.53922e+11
-8.96797 -1.39114e+08 -1.57442e+11
-8.93019 -6.86733e+07 -8.1727e+10
-8.89244 -6.49658e+07 -5.4708e+10
-8.85471 -2.78138e+07 -2.91458e+10
-8.81702 -4.48912e+06 -6.26205e+09
-8.77936 651246 -9.34945e+08
-8.74172 1.60178e+06 5.5981e+08
-8.70412 2.13638e+06 2.9989e+09
-8.66654 -2.07254e+07 -1.78013e+10
-8.62899 -1.88663e+08 -2.00486e+11
-8.59146 -4.10507e+08 -4.38734e+11
-8.55397 -4.96134e+08 -5.16448e+11
-8.5165 -5.03316e+08 -5.13986e+11
-8.47906 -5.551e+08 -5.78187e+11
-8.44165 -3.44242e+08 -3.71193e+11
-8.40426 -4.39449e+07 -4.74835e+10
-8.3669 -2.93885e+06 -2.76457e+09
-8.32956 -17270.7 -2.03738e+08
-8.29226 -210243 4.8399e+08
-8.25497 -657973 1.83337e+09
-8.21772 -172085 -4.34777e+08
-8.18049 1.22045e+06 -4.80716e+09
-8.14328 2.99085e+06 -6.2143e+09
-8.1061 366515 -4.45117e+09
-8.06895 -4.03553e+06 -1.86567e+10
-8.03182 -6.79817e+06 -3.57651e+10
-7.99471 -8.6804e+06 -1.73342e+10
-7.95763 -222461 -1.03375e+09
-7.92058 514574 6.64519e+08
-7.88355 -1.18169e+06 -1.02305e+09
-7.84654 -1.21185e+06 -2.5471e+09
-7.80955 -100252 -1.49162e+09
-7.77259 -930342 -2.22279e+09
-7.73566 -1.13487e+06 -1.66676e+09
-7.69874 -905028 -1.36065e+09
-7.66185 108231 -5.3323e+07
-7.62498 178422 2.28703e+08
-7.58814 25630.3 1.80617e+08
-7.55132 -32322.4 -3.13416e+07
-7.51452 -18347.2 -1.5809e+08
-7.47774 75487.7 1.78708e+08
-7.44099 -65098.8 -3.58614e+07
-7.40425 351555 1.23131e+09
-7.36754 -61116.5 6.15054e+06
-7.33085 -3.15435e+06 -5.89742e+09
-7.29418 -1.21808e+06 -1.6764e+09
-7.25754 -1.65962e+06 -2.57675e+09
-7.22091 194976 1.04303e+08
-7.18431 -91449.6 -1.26958e+08
-7.14772 -6818.54 6.91752e+07
-7.11116 -54356.5 -8.66075e+06
-7.07462 -72339.3 -1.2292e+08
-7.0381 -43993 -9.54087e+07
-7.00159 -298532 -2.91196e+08
-6.96511 -279677 -2.42595e+08
-6.92865 -828389 -1.22542e+09
-6.89221 -857715 -1.03971e+09
-6.85579 -477984 -1.39305e+08
-6.81938 -288918 -3.29984e+08
-6.783 277645 4.00743e+08
-6.74664 -157815 -3.68869e+08
-6.71029 81111.2 9.33955e+07
-6.67397 66194.9 1.07791e+08
-6.63766 76935.3 4.27511e+07
-6.60137 129457 1.60774e+08
-6.5651 650821 1.32739e+09
-6.52885 1.10418e+07 2.25503e+10
-6.49262 -1.67358e+07 3.88825e+09
-6.4564 1.84537e+08 3.0256e+11
-6.42021 -1.34703e+08 -1.11063e+10
-6.38403 -1.96834e+08 -1.20597e+11
-6.34786 5.45326e+07 1.10055e+11
-6.31172 -8.81011e+07 -1.20528e+11
-6.27559 3.96737e+07 3.79176e+10
-6.23949 1.16172e+07 9.09035e+09
-6.20339 7.37748e+06 9.20139e+09
-6.16732 1.26164e+07 2.27322e+10
-6.13126 1.25636e+07 1.82756e+10
-6.09522 8.34403e+06 1.32304e+10
-6.05919 3.63552e+06 5.84571e+09
-6.02319 -753002 -1.56748e+09
-5.9872 -131099 -3.98527e+08
-5.95122 8448.05 -2.564e+08
-5.91526 157822 -1.82345e+08
-5.87932 149087 -2.36036e+08
-5.84339 95939.6 -3.21959e+08
-5.80748 786.973 -2.57397e+08
-5.77158 -381013 -9.42512e+08
-5.7357 -671160 -2.51428e+09
-5.69984 -5.07272e+06 -1.66442e+10
-5.66399 -3.39852e+06 -1.06561e+10
-5.62815 -8.21295e+06 -1.67652e+10
-5.59233 727896 3.27871e+08
-5.55653 2.09941e+06 4.07608e+09
-5.52074 758657 1.67187e+09
-5.48497 550783 8.98855e+08
-5.4492 245256 4.97285e+07
-5.41346 741796 6.84772e+08
-5.37773 3.93745e+06 5.60653e+09
-5.34201 6.15313e+06 1.21945e+10
-5.30631 3.06466e+07 4.01858e+10
-5.27062 1.33009e+07 1.69639e+10
-5.23494 9.58395e+06 1.38556e+10
-5.19928 2.00684e+06 3.19829e+09
-5.16363 -1.12561e+06 -1.36491e+09
-5.128 -1.27415e+06 -1.49782e+09
-5.09237 -669208 5.13756e+08
-5.05677 -1.37106e+06 1.49255e+09
-5.02117 -2.20747e+06 2.68838e+09
-4.98559 -7.03404e+06 3.20154e+09
-4.95002 -1.5742e+07 1.63588e+10
-4.91446 -3.13512e+07 3.9498e+10
-4.87892 -5.06296e+07 6.97402e+10
-4.84339 -8.33793e+07 1.21301e+11
-4.80787 -1.1055e+08 1.45406e+11
-4.77237 -1.35402e+08 1.97387e+11
-4.73687 -1.33388e+08 1.79517e+11
-4.70139 -1.45621e+08 2.34542e+11
-4.66592 -7.38021e+07 6.98969e+10
-4.63046 -1.23297e+07 3.39122e+10
-4.59502 2.82666e+07 -3.1629e+10
-4.55958 2.21912e+07 -2.17551e+10
-4.52416 1.1102e+07 -6.89434e+09
-4.48875 -561004 7.48924e+09
-4.45335 2.5152e+07 1.98008e+09
-4.41797 -2.95721e+08 2.05414e+11
-4.38259 -2.23113e+09 4.76e+12
-4.34722 -1.97772e+10 3.00694e+13
-4.31187 -7.99969e+10 8.95392e+13
-4.27653 -1.72929e+11 2.22184e+14
-4.24119 -1.10289e+11 1.46011e+14
-4.20587 -4.91785e+10 1.46121e+13
-4.17056 -2.80068e+09 -2.39491e+13
-4.13526 7.65695e+09 -1.11362e+13
-4.09997 2.55743e+09 -5.55633e+12
-4.06469 9.94039e+08 -1.1199e+12
-4.02942 2.25078e+08 -3.16228e+11
-3.99416 1.0672e+08 -3.36264e+11
-3.95891 6.25937e+09 -2.24632e+13
-3.92367 -5.87915e+09 2.05583e+13
-3.88844 -8.76085e+07 3.78027e+11
-3.85322 -2.84902e+06 1.08934e+10
-3.81801 300638 2.66717e+07
-3.7828 127434 -8.04289e+08
-3.74761 -5.54433e+06 -8.98028e+09
-3.71243 2.1332e+06 3.24517e+08
-3.67726 2.84356e+06 2.14726e+09
-3.64209 1.42686e+06 1.10315e+09
-3.60694 670709 8.24794e+08
-3.57179 49942.1 1.93344e+08
-3.53665 -6847.01 3.36778e+07
-3.50152 -26969.3 -1.73664e+07
-3.4664 110607 2.56459e+06
-3.43129 286708 2.94945e+07
-3.39619 231552 3.53446e+07
-3.36109 54706.5 -1.92687e+07
-3.32601 -80386.1 -3.5315e+08
-3.29093 -837418 -1.65138e+09
-3.25586 -580979 -1.12092e+09
-3.2208 -229246 -4.44992e+08
-3.18574 -200300 -3.09851e+08
-3.1507 247887 3.44334e+08
-3.11566 702347 1.34562e+09
-3.08063 1.8053e+06 3.07807e+09
-3.0456 3.57716e+06 7.07279e+09
-3.01059 -4.60493e+06 -7.70223e+09
-2.97558 -6.08361e+06 -1.18104e+10
-2.94058 -1.10618e+06 -2.51285e+09
-2.90558 -263587 -5.87307e+08
-2.87059 -98437.9 -2.47503e+08
-2.83561 72009.6 9.95744e+07
-2.80064 129473 1.31755e+08
-2.76567 101640 4.01763e+07
-2.73071 142612 1.59118e+08
-2.69576 746277 1.26906e+09
-2.66081 919528 1.51271e+09
-2.62587 280962 2.52741e+08
-2.59094 -2919.97 -1.16635e+08
-2.55601 128275 1.05124e+08
-2.52109 126766 4.08421e+07
-2.48617 91841.4 -3.25483e+07
-2.45126 66020.6 -2.81091e+07
-2.41636 23946.5 -2.49385e+07
-2.38146 51824.3 3.0045e+06
-2.34657 74253.8 3.13263e+07
-2.31168 23268.6 -2.74992e+07
-2.2768 289.933 -3.06159e+07
-2.24192 16553.3 -1.66857e+07
-2.20705 64506.8 4.99642e+07
-2.17219 132354 2.4392e+08
-2.13733 -90206 2.98805e+07
-2.10247 370686 5.41681e+08
-2.06762 1.16821e+06 2.21562e+09
-2.03278 771413 1.59668e+09
-1.99794 224244 4.60139e+08
-1.9631 -75756 -1.35766e+08
-1.92827 -193346 -3.91119e+08
-1.89345 -768767 -2.716e+09
-1.85862 -4.9842e+06 -2.04181e+10
-1.82381 -1.5668e+07 -3.98959e+10
-1.78899 -1.26257e+07 -2.9735e+10
-1.75419 -4.80465e+06 -1.37108e+10
-1.71938 1.83974e+06 3.33431e+09
-1.68458 979765 2.23903e+09
-1.64979 708777 1.1813e+09
-1.61499 91159 2.60163e+08
-1.58021 -41291.7 2.34517e+07
-1.54542 -73043.5 -4.32555e+07
-1.51064 -68974.8 -1.8955e+07
-1.47586 -33751.6 7.71054e+06
-1.44109 -58518.2 3.0241e+07
-1.40632 -37822.9 1.89163e+07
-1.37155 8010.14 127882
-1.33679 43020.1 3.17227e+06
-1.30203 64022 7.80287e+06
-1.26727 72729.1 1.59113e+07
-1.23251 83184.9 -1.28042e+07
-1.19776 81476 -1.66868e+07
-1.16301 55077.6 -5.12252e+06
-1.12827 18576.1 1.65476e+07
-1.09352 27929.8 3.11344e+06
-1.05878 9340 2.53482e+07
-1.02405 -9286.45 1.68392e+07
-0.989309 -31348.6 9.27707e+06
-0.954576 -94158.6 -9.58563e+07
-0.919844 59468.5 4.82473e+07
-0.885115 4.63799e+06 7.24168e+09
-0.850388 1.78465e+07 2.88524e+10
-0.815663 3.69782e+06 6.46496e+09
-0.78094 -1.22617e+07 -1.84692e+10
-0.746219 -4.92725e+06 -7.6036e+09
-0.711499 231708 3.15561e+08
-0.676781 118595 5.12306e+07
-0.642065 78588.3 3.30146e+07
-0.60735 76761.3 9.73552e+07
-0.572637 -56523.4 -9.67097e+07
-0.537925 -31850.4 8.33899e+07
-0.503214 481297 1.15171e+09
-0.468504 528435 1.25645e+09
-0.433796 294260 7.50998e+08
-0.399089 93665.6 2.30474e+08
-0.364382 -32408.3 -9.48742e+07
-0.329676 16526.8 -1.12739e+08
-0.294972 64862.6 -3.35509e+06
-0.260267 125465 6.98502e+07
-0.225564 238293 2.75256e+08
-0.190861 986379 1.73635e+09
-0.156158 3.69437e+06 6.52911e+09
-0.121456 8.98008e+06 1.72386e+10
-0.0867541 6.43096e+06 1.27528e+10
-0.0520524 -5.41786e+07 -1.00878e+11
-0.0173508 6.99884e+06 3.0567e+10
0.0173508 6.99884e+06 3.0567e+10
0.0520524 -5.41786e+07 -1.00878e+11
0.0867541 6.43096e+06 1.27528e+10
0.121456 8.98008e+06 1.72386e+10
0.156158 3.69437e+06 6.52911e+09
0.190861 986379 1.73635e+09
0.225564 238293 2.75256e+08
0.260267 125465 6.98502e+07
0.294972 64862.6 -3.35509e+06
0.329676 16526.8 -1.12739e+08
0.364382 -32408.3 -9.48742e+07
0.399089 93665.6 2.30474e+08
0.433796 294260 7.50998e+08
0.468504 528435 1.25645e+09
0.503214 481297 1.15171e+09
0.537925 -31850.4 8.33899e+07
0.572637 -56523.4 -9.67097e+07
0.60735 76761.3 9.73552e+07
0.642065 78588.3 3.30146e+07
0.676781 118595 5.12306e+07
0.711499 231708 3.15561e+08
0.746219 -4.92725e+06 -7.6036e+09
0.78094 -1.22617e+07 -1.84692e+10
0.815663 3.69782e+06 6.46496e+09
0.850388 1.78465e+07 2.88524e+10
0.885115 4.63799e+06 7.24168e+09
0.919844 59468.5 4.82473e+07
0.954576 -94158.6 -9.58563e+07
0.989309 -31348.6 9.27707e+06
1.02405 -9286.45 1.68392e+07
1.05878 9340 2.53482e+07
1.09352 27929.8 3.11344e+06
1.12827 18576.1 1.65476e+07
1.16301 55077.6 -5.12252e+06
1.19776 81476 -1.66868e+07
1.23251 83184.9 -1.28042e+07
1.26727 72729.1 1.59113e+07
1.30203 64022 7.80287e+06
1.33679 43020.1 3.17227e+06
1.37155 8010.14 127882
1.40632 -37822.9 1.89163e+07
1.44109 -58518.2 3.0241e+07
1.47586 -33751.6 7.71054e+06
1.51064 -68974.8 -1.8955e+07
1.54542 -73043.5 -4.32555e+07
1.58021 -41291.7 2.34517e+07
1.61499 91159 2.60163e+08
1.64979 708777 1.1813e+09
1.68458 979765 2.23903e+09
1.71938 1.83974e+06 3.33431e+09
1.75419 -4.80465e+06 -1.37108e+10
1.78899 -1.26257e+07 -2.9735e+10
1.82381 -1.5668e+07 -3.98959e+10
1.85862 -4.9842e+06 -2.04181e+10
1.89345 -768767 -2.716e+09
1.92827 -193346 -3.91119e+08
1.9631 -75756 -1.35766e+08
1.99794 224244 4.60139e+08
2.03278 771413 1.59668e+09
2.06762 1.16821e+06 2.21562e+09
2.10247 370686 5.41681e+08
2.13733 -90206 2.98805e+07
2.17219 132354 2.4392e+08
2.20705 64506.8 4.99642e+07
2.24192 16553.3 -1.66857e+07
2.2768 289.933 -3.06159e+07
2.31168 23268.6 -2.74992e+07
2.34657 74253.8 3.13263e+07
2.38146 51824.3 3.0045e+06
2.41636 23946.5 -2.49385e+07
2.45126 66020.6 -2.81091e+07
2.48617 91841.4 -3.25483e+07
2.52109 126766 4.08421e+07
2.55601 128275 1.05124e+08
2.59094 -2919.97 -1.16635e+08
2.62587 280962 2.52741e+08
2.66081 919528 1.51271e+09
2.69576 746277 1.26906e+09
2.73071 142612 1.59118e+08
2.76567 101640 4.01763e+07
2.80064 129473 1.31755e+08
2.83561 72009.6 9.95744e+07
2.87059 -98437.9 -2.47503e+08
2.90558 -263587 -5.87307e+08
2.94058 -1.10618e+06 -2.51285e+09
2.97558 -6.08361e+06 -1.18104e+10
3.01059 -4.60493e+06 -7.70223e+09
3.0456 3.57716e+06 7.07279e+09
3.08063 1.8053e+06 3.07807e+09
3.11566 702347 1.34562e+09
3.1507 247887 3.44334e+08
3.18574 -200300 -3.09851e+08
3.2208 -229246 -4.44992e+08
3.25586 -580979 -1.12092e+09
3.29093 -837418 -1.65138e+09
3.32601 -80386.1 -3.5315e+08
3.36109 54706.5 -1.92687e+07
3.39619 231552 3.53446e+07
3.43129 286708 2.94945e+07
3.4664 110607 2.56459e+06
3.50152 -26969.3 -1.73664e+07
3.53665 -6847.01 3.36778e+07
3.57179 49942.1 1.93344e+08
3.60694 670709 8.24794e+08
3.64209 1.42686e+06 1.10315e+09
3.67726 2.84356e+06 2.14726e+09
3.71243 2.1332e+06 3.24517e+08
3.74761 -5.54433e+06 -8.98028e+09
3.7828 127434 -8.04289e+08
3.81801 300638 2.66717e+07
3.85322 -2.84902e+06 1.08934e+10
3.88844 -8.76085e+07 3.78027e+11
3.92367 -5.87915e+09 2.05583e+13
3.95891 6.25937e+09 -2.24632e+13
3.99416 1.0672e+08 -3.36264e+11
4.02942 2.25078e+08 -3.16228e+11
4.06469 9.94039e+08 -1.1199e+12
4.09997 2.55743e+09 -5.55633e+12
4.13526 7.65695e+09 -1.11362e+13
4.17056 -2.80068e+09 -2.39491e+13
4.20587 -4.91785e+10 1.46121e+13
4.24119 -1.10289e+11 1.46011e+14
4.27653 -1.72929e+11 2.22184e+14
4.31187 -7.99969e+10 8.95392e+13
4.34722 -1.97772e+10 3.00694e+13
4.38259 -2.23113e+09 4.76e+12
4.41797 -2.95721e+08 2.05414e+11
4.45335 2.5152e+07 1.98008e+09
4.48875 -561004 7.48924e+09
4.52416 1.1102e+07 -6.89434e+09
4.55958 2.21912e+07 -2.17551e+10
4.59502 2.82666e+07 -3.1629e+10
4.63046 -1.23297e+07 3.39122e+10
4.66592 -7.38021e+07 6.98969e+10
4.70139 -1.45621e+08 2.34542e+11
4.73687 -1.33388e+08 1.79517e+11
4.77237 -1.35402e+08 1.97387e+11
4.80787 -1.1055e+08 1.45406e+11
4.84339 -8.33793e+07 1.21301e+11
4.87892 -5.06296e+07 6.97402e+10
4.91446 -3.13512e+07 3.9498e+10
4.95002 -1.5742e+07 1.63588e+10
4.98559 -7.03404e+06 3.20154e+09
5.02117 -2.20747e+06 2.68838e+09
5.05677 -1.37106e+06 1.49255e+09
5.09237 -669208 5.13756e+08
5.128 -1.27415e+06 -1.49782e+09
5.16363 -1.12561e+06 -1.36491e+09
5.19928 2.00684e+06 3.19829e+09
5.23494 9.58395e+06 1.38556e+10
5.27062 1.33009e+07 1.69639e+10
5.30631 3.06466e+07 4.01858e+10
5.34201 6.15313e+06 1.21945e+10
5.37773 3.93745e+06 5.60653e+09
5.41346 741796 6.84772e+08
5.4492 245256 4.97285e+07
5.48497 550783 8.98855e+08
5.52074 758657 1.67187e+09
5.55653 2.09941e+06 4.07608e+09
5.59233 727896 3.27871e+08
5.62815 -8.21295e+06 -1.67652e+10
5.66399 -3.39852e+06 -1.06561e+10
5.69984 -5.07272e+06 -1.66442e+10
5.7357 -671160 -2.51428e+09
5.77158 -381013 -9.42512e+08
5.80748 786.973 -2.57397e+08
5.84339 95939.6 -3.21959e+08
5.87932 149087 -2.36036e+08
5.91526 157822 -1.82345e+08
5.95122 8448.05 -2.564e+08
5.9872 -131099 -3.98527e+08
6.02319 -753002 -1.56748e+09
6.05919 3.63552e+06 5.84571e+09
6.09522 8.34403e+06 1.32304e+10
6.13126 1.25636e+07 1.82756e+10
6.16732 1.26164e+07 2.27322e+10
6.20339 7.37748e+06 9.20139e+09
6.23949 1.16172e+07 9.09035e+09
6.27559 3.96737e+07 3.79176e+10
6.31172 -8.81011e+07 -1.20528e+11
6.34786 5.45326e+07 1.10055e+11
6.38403 -1.96834e+08 -1.20597e+11
6.42021 -1.34703e+08 -1.11063e+10
6.4564 1.84537e+08 3.0256e+11
6.49262 -1.67358e+07 3.88825e+09
6.52885 1.10418e+07 2.25503e+10
6.5651 650821 1.32739e+09
6.60137 129457 1.60774e+08
6.63766 76935.3 4.27511e+07
6.67397 66194.9 1.07791e+08
6.71029 81111.2 9.33955e+07
6.74664 -157815 -3.68869e+08
6.783 277645 4.00743e+08
6.81938 -288918 -3.29984e+08
6.85579 -477984 -1.39305e+08
6.89221 -857715 -1.03971e+09
6.92865 -828389 -1.22542e+09
6.96511 -279677 -2.42595e+08
7.00159 -298532 -2.91196e+08
7.0381 -43993 -9.54087e+07
7.07462 -72339.3 -1.2292e+08
7.11116 -54356.5 -8.66075e+06
7.14772 -6818.54 6.91752e+07
7.18431 -91449.6 -1.26958e+08
7.22091 194976 1.04303e+08
7.25754 -1.65962e+06 -2.57675e+09
7.29418 -1.21808e+06 -1.6764e+09
7.33085 -3.15435e+06 -5.89742e+09
7.36754 -61116.5 6.15054e+06
7.40425 351555 1.23131e+09
7.44099 -65098.8 -3.58614e+07
7.47774 75487.7 1.78708e+08
7.51452 -18347.2 -1.5809e+08
7.55132 -32322.4 -3.13416e+07
7.58814 25630.3 1.80617e+08
7.62498 178422 2.28703e+08
7.66185 108231 -5.3323e+07
7.69874 -905028 -1.36065e+09
7.73566 -1.13487e+06 -1.66676e+09
7.77259 -930342 -2.22279e+09
7.80955 -100252 -1.49162e+09
7.84654 -1.21185e+06 -2.5471e+09
7.88355 -1.18169e+06 -1.02305e+09
7.92058 514574 6.64519e+08
7.95763 -222461 -1.03375e+09
7.99471 -8.6804e+06 -1.73342e+10
8.03182 -6.79817e+06 -3.57651e+10
8.06895 -4.03553e+06 -1.86567e+10
8.1061 366515 -4.45117e+09
8.14328 2.99085e+06 -6.2143e+09
8.18049 1.22045e+06 -4.80716e+09
8.21772 -172085 -4.34777e+08
8.25497 -657973 1.83337e+09
8.29226 -210243 4.8399e+08
8.32956 -17270.7 -2.03738e+08
8.3669 -2.93885e+06 -2.76457e+09
8.40426 -4.39449e+07 -4.74835e+10
8.44165 -3.44242e+08 -3.71193e+11
8.47906 -5.551e+08 -5.78187e+11
8.5165 -5.03316e+08 -5.13986e+11
8.55397 -4.96134e+08 -5.16448e+11
8.59146 -4.10507e+08 -4.38734e+11
8.62899 -1.88663e+08 -2.00486e+11
8.66654 -2.07254e+07 -1.78013e+10
8.70412 2.13638e+06 2.9989e+09
8.74172 1.60178e+06 5.5981e+08
8.77936 651246 -9.34945e+08
8.81702 -4.48912e+06 -6.26205e+09
8.85471 -2.78138e+07 -2.91458e+10
8.89244 -6.49658e+07 -5.4708e+10
8.93019 -6.86733e+07 -8.1727e+10
8.96797 -1.39114e+08 -1.57442e+11
9.00578 -2.36486e+08 -2.53922e+11
9.04362 -2.08694e+08 -2.23538e+11
9.08149 -1.32971e+08 -1.39619e+11
9.11939 -9.89673e+07 -1.0256e+11
9.15732 -5.39889e+07 -5.53061e+10
9.19528 -3.15416e+07 -3.26016e+10
9.23327 -1.3998e+07 -2.33823e+10
9.2713 -6.5506e+06 -1.52681e+10
9.30935 -3.50363e+07 -6.39265e+10
9.34744 -1.88435e+08 -1.99402e+11
9.38556 -4.28773e+08 -3.64744e+11
9.42371 -4.03584e+08 -3.96626e+11
9.46189 -1.53165e+08 -1.55732e+11
9.50011 -4.29558e+07 -4.45561e+10
9.53836 -6.19857e+06 -6.3072e+09
9.57664 -851026 -1.04499e+09
9.61496 2.35227e+06 4.37842e+09
9.65331 8.36627e+06 1.36649e+10
9.69169 8.40282e+06 1.7745e+10
9.73011 2.93769e+06 6.82383e+09
9.76856 781178 1.40658e+09
9.80704 -128298 3.91898e+08
9.84557 -456854 1.08196e+07
9.88412 -119179 -1.89726e+07
9.92271 -447763 -4.45588e+08
9.96134 -779577 -4.05468e+08
10 -1.92245e+06 4.96674e+09
10.0387 533807 4.06514e+08
10.0774 1.78471e+08 -2.93226e+11
10.1162 5.1615e+10 -1.16408e+13
10.155 1.66187e+07 2.04027e+10
10.1939 -1.514e+07 3.25357e+10
10.2328 -2.09768e+08 -1.66818e+11
10.2717 -753919 4.80506e+08
10.3106 -2.07381e+06 7.35488e+08
10.3496 -172744 1.26856e+09
10.3887 1.46318e+06 2.5378e+09
10.4278 2.80095e+06 8.00255e+09
10.4669 9.39359e+06 2.06448e+10
10.506 1.88321e+07 3.03777e+10
10.5452 6.73904e+06 1.80521e+10
10.5845 3.86578e+06 5.78853e+09
10.6238 4.71881e+06 3.25581e+09
10.6631 2.02105e+06 9.6581e+08
10.7024 -1.11637e+06 -5.40351e+08
10.7418 -7.06672e+06 6.04005e+09
10.7813 -1.07185e+07 2.20004e+10
10.8208 -6.33573e+06 3.09259e+10
10.8603 -6.9881e+06 2.49117e+10
10.8999 4.4764e+06 3.64653e+10
10.9395 4.82258e+06 1.53489e+10
10.9792 -2.58428e+07 -8.29093e+10
11.0189 -7.6593e+07 -2.2207e+11
11.0586 -7.47852e+07 -2.24224e+11
11.0984 -5.69483e+07 -1.75959e+11
11.1383 -3.52402e+07 -1.07738e+11
11.1781 -1.6489e+07 -3.54988e+10
11.2181 -3.74724e+06 9.5056e+08
11.2581 -1.6329e+06 1.26359e+09
11.2981 1.94222e+07 -4.45553e+10
11.3381 7.81677e+08 -1.24779e+12
11.3783 2.28651e+09 -4.72493e+12
11.4184 7.00291e+09 -1.16037e+13
11.4587 -8.13858e+09 1.42731e+13
11.4989 -5.92213e+10 7.50049e+13
11.5392 -1.13467e+11 1.63862e+14
11.5796 -1.43016e+11 1.49132e+14
11.62 -3.54878e+10 3.28169e+13
11.6605 -4.19996e+09 4.11388e+12
11.701 2.27745e+08 -1.61709e+11
11.7415 -8.16996e+06 -1.62904e+10
11.7822 535177 -2.63874e+10
11.8228 1.69997e+07 -4.04323e+10
11.8636 3.00578e+07 -4.52597e+10
11.9043 4.94291e+07 -5.18846e+10
11.9452 -4.13633e+07 1.89185e+10
11.986 -1.22371e+08 7.35561e+10
12.027 -1.45331e+08 1.77081e+11
12.068 -1.16151e+08 1.31966e+11
12.109 -9.23176e+07 1.09976e+11
12.1501 -4.73291e+07 6.98068e+10
12.1913 -2.64576e+07 3.65284e+10
12.2325 -1.55256e+07 -1.37059e+10
12.2738 -4.85706e+07 -1.44451e+11
12.3151 -1.06207e+07 -2.23817e+11
12.3565 -2.94563e+07 -7.30583e+10
12.3979 -9.39953e+06 -5.73959e+08
12.4394 2.41802e+07 1.95774e+10
12.481 2.00207e+07 1.89632e+10
12.5226 -1.38276e+07 7.22603e+09
12.5643 -4.44059e+06 4.83049e+09
12.6061 2.6531e+07 8.19143e+09
12.6479 -5.72861e+06 -7.35647e+09
12.6898 -5.26347e+07 -2.53878e+10
12.7317 -7.79912e+06 -7.68587e+09
12.7737 3.34639e+07 5.5831e+09
12.8158 -2.10409e+07 -1.76185e+10
12.8579 -5.34584e+07 -2.51991e+10
12.9001 -1.31961e+06 2.40831e+08
12.9424 1.45071e+07 -1.30347e+09
12.9847 -1.75322e+07 -3.62096e+10
13.0271 -2.79291e+07 -3.26047e+09
13.0696 -7.76318e+07 1.34994e+11
13.1121 -4.13649e+07 1.44783e+11
13.1547 9.48105e+07 8.64242e+10
13.1974 1.43969e+08 1.73062e+11
13.2402 1.76834e+08 2.77873e+11
13.283 1.21003e+08 1.5877e+11
13.3259 1.77303e+07 4.15057e+10
13.3689 -2.18251e+08 -3.53853e+10
13.4119 -3.57248e+08 1.03396e+10
13.455 -4.2825e+08 3.5198e+11
13.4982 -8.72511e+08 5.05134e+11
13.5415 -1.83843e+09 4.93198e+11
13.5848 -1.65756e+09 3.84493e+11
13.6283 -1.44995e+09 1.67322e+12
13.6718 -3.78197e+09 1.45743e+13
13.7153 -5.68138e+09 2.43892e+13
13.759 -6.57311e+09 1.80325e+13
13.8028 -6.05124e+09 9.67449e+12
13.8466 -3.8205e+09 2.47697e+12
13.8905 -1.70284e+09 -1.43132e+12
13.9345 -6.87467e+08 -8.33619e+11
13.9786 -3.64004e+08 -8.56721e+10
14.0227 -4.94687e+08 5.35602e+10
14.067 -6.70684e+08 3.35271e+11
14.1113 -3.30166e+07 1.99516e+12
14.1558 2.64093e+09 4.94146e+12
14.2003 2.75499e+09 6.86202e+12
14.2449 1.6165e+09 6.16764e+12
14.2896 2.68406e+08 3.95526e+12
14.3344 -6.91296e+08 2.24527e+12
14.3793 -8.15639e+08 1.34866e+12
14.4243 -6.2779e+08 7.97303e+11
14.4693 -4.63834e+08 4.81131e+11
14.5145 -3.00766e+08 1.4951e+11
14.5598 -6.68779e+07 -6.52022e+09
14.6052 3.11952e+08 7.19066e+10
14.6506 8.3613e+08 2.9489e+11
14.6962 1.03248e+09 4.64549e+11
14.7419 8.6375e+08 7.00834e+11
14.7877 6.95448e+08 9.36379e+11
14.8336 4.49202e+08 7.7237e+11
14.8796 2.88931e+08 5.37206e+11
14.9257 2.84048e+08 2.2164e+11
14.9719 9.544e+07 -9.76429e+10
15.0182 -8.997e+07 -2.65748e+11
15.0647 1.16072e+08 -2.33066e+11
15.1112 9.68028e+07 -1.17449e+11
15.1579 -1.2352e+08 7.97716e+10
15.2047 8.38394e+08 1.07581e+12
15.2516 1.66253e+09 2.00963e+12
15.2986 7.3617e+08 1.60873e+12
15.3458 4.93163e+08 1.00053e+12
15.393 7.94804e+08 5.14089e+11
15.4404 -4.59377e+08 2.34681e+10
15.488 -6.72575e+08 -7.50221e+10
15.5356 1.03931e+09 3.4311e+11
15.5834 1.93077e+07 -8.57673e+10
15.6313 -9.11258e+08 -6.23639e+11
15.6794 1.53591e+09 6.32944e+11
15.7276 6.98586e+08 5.12542e+11
15.7759 -2.00163e+09 -3.09302e+11
15.8243 1.78486e+09 7.23489e+11
15.873 1.48719e+09 6.35623e+11
15.9217 -3.1122e+09 -9.72239e+11
15.9706 1.34282e+09 5.09698e+11
16.0197 2.54114e+09 7.54563e+11
16.0689 -4.15595e+09 -2.96296e+11
16.1182 9.24637e+08 2.77386e+11
16.1677 1.45493e+09 2.1863e+12
16.2174 1.57761e+08 -1.25224e+12
16.2672 3.42501e+09 9.93636e+10
16.3172 2.63964e+09 8.18765e+11
16.3674 2.44925e+09 -2.83701e+11
16.4177 4.9052e+10 -6.36973e+12
16.4682 1.81592e+10 9.50478e+13
16.5189 -1.2239e+12 -7.21951e+14
16.5697 2.56832e+12 -2.22238e+15
16.6208 6.2279e+12 -1.44476e+16
16.672 1.62406e+12 1.9914e+15
16.7234 5.56737e+13 -4.8697e+17
16.775 -4.795e+13 -1.36505e+17
16.8268 3.27377e+12 -6.79414e+14
16.8787 5.00141e+13 -1.19538e+16
16.9309 1.87707e+16 1.81199e+19
16.9833 1.44171e+15 -1.94302e+18
17.0359 2.22101e+14 -2.307e+16
17.0887 3.03191e+13 -3.64757e+16
17.1418 -4.26348e+15 -7.95675e+18
17.195 2.4815e+15 4.5224e+18
17.2485 3.34841e+14 3.53602e+18
17.3022 -1.32437e+15 -2.37228e+18
17.3562 -2.29505e+15 2.99654e+18
17.4104 7.2427e+15 -1.31682e+19
17.4648 9.67481e+14 -1.4437e+18
17.5195 1.92296e+14 -2.06234e+17
17.5744 1.11547e+14 -1.41777e+17
17.6296 1.23115e+13 -6.39622e+16
17.6851 6.08454e+14 -8.03811e+17
17.7408 4.97729e+13 1.6834e+18
17.7969 -8.93882e+14 3.61353e+18
17.8532 -2.91003e+14 1.91069e+18
17.9098 -7.56035e+15 1.38376e+19
17.9667 -1.62544e+14 1.77555e+17
18.0239 2.59374e+14 -7.975e+15
18.0815 1.51245e+15 -1.22289e+18
18.1393 1.15439e+15 -8.08379e+17
18.1975 3.1318e+12 3.75746e+16
18.256 -9.96162e+12 4.26493e+16
18.3149 -2.1876e+12 5.67002e+15
18.3742 -8.66055e+11 1.56575e+15
18.4338 -1.78843e+12 3.58681e+15
18.4938 -1.92462e+12 3.14041e+15
18.5542 -2.37256e+10 -1.49746e+14
18.615 5.9553e+10 -2.28851e+13
18.6762 1.37765e+11 6.90625e+13
18.7379 1.4195e+11 3.31285e+13
18.8 1.70115e+11 3.69958e+13
18.8625 1.52972e+11 1.9467e+13
18.9255 1.12562e+11 4.44812e+12
18.9891 1.4395e+11 4.6987e+13
19.0531 8.27007e+10 2.3662e+13
19.1177 1.43472e+11 7.24656e+13
19.1828 6.04516e+10 4.63414e+13
19.2484 1.17077e+11 9.14905e+13
19.3147 4.85862e+10 5.4961e+13
19.3816 6.29522e+10 7.73081e+13
19.4491 6.17822e+10 7.28982e+13
19.5173 -4.9672e+09 3.31155e+13
19.5862 7.4116e+10 7.58677e+13
19.6558 -4.12014e+10 2.55616e+13
19.7262 1.09295e+11 1.01231e+14
19.7974 -5.43207e+10 4.07918e+13
19.8694 1.48689e+11 1.38175e+14
19.9423 -5.97191e+10 5.12898e+13
20.0162 1.69281e+11 1.63495e+14
20.091 -5.08921e+10 6.37269e+13
20.1669 1.35668e+11 1.37256e+14
20.244 -2.21338e+10 6.91707e+13
20.3222 7.10309e+10 9.44205e+13
20.4016 1.42517e+10 4.84631e+13
20.4825 5.45327e+09 4.97015e+13
20.5648 -1.15324e+11 -2.1486e+14
20.6487 -5.95207e+10 -6.6445e+13
20.7344 -4.91825e+11 -7.74873e+14
20.8219 -6.457e+10 -3.81629e+14
20.9115 -1.35021e+11 -6.19098e+14
21.0034 -3.08707e+11 -2.15185e+15
21.0979 6.80263e+11 -9.21259e+14
21.1952 -7.48658e+11 -6.22268e+14
21.2959 -2.61328e+12 -3.12296e+15
21.4004 -2.65007e+12 -4.23479e+15
21.5093 -9.06398e+12 -1.4143e+16
21.6237 -7.14812e+14 -1.25305e+18
21.7448 -1.39784e+15 -2.33754e+18
21.8747 -1.88238e+11 -3.061e+15
22.0165 -2.49776e+13 -4.34677e+16
22.1768 -5.27527e+14 -8.6128e+17
22.3723 -1.36786e+14 -2.33393e+17


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda2.0Nc1Quantum/vCLADiaP_FRG_K.txt <==
-22.3723 -5.38331e+18 -2.30184e+17
-22.1768 -1.57857e+19 -8.51697e+17
-22.0165 -3.25823e+17 -4.32892e+16
-21.8747 -9.399e+17 -2.51315e+15
-21.7448 -2.449e+19 -2.32281e+18
-21.6237 -1.45411e+19 -1.24446e+18
-21.5093 -1.8963e+17 -1.40288e+16
-21.4004 -3.06992e+16 -4.20797e+15
-21.2959 -7.49042e+16 -3.08221e+15
-21.1952 -2.50391e+16 -6.09439e+14
-21.0979 1.40098e+15 -9.23342e+14
-21.0034 -1.19352e+16 -2.14767e+15
-20.9115 -3.58379e+15 -6.18004e+14
-20.8219 -1.83156e+15 -3.81119e+14
-20.7344 -8.84898e+15 -7.69578e+14
-20.6487 1.61795e+14 -6.63517e+13
-20.5648 -2.48491e+15 -2.13466e+14
-20.4825 1.04272e+15 4.91513e+13
-20.4016 7.76266e+14 4.80105e+13
-20.3222 1.16986e+15 9.37916e+13
-20.244 1.16289e+15 6.85486e+13
-20.1669 1.40744e+15 1.36482e+14
-20.091 1.17848e+15 6.30691e+13
-20.0162 1.64333e+15 1.62562e+14
-19.9423 1.09567e+15 5.06279e+13
-19.8694 1.40974e+15 1.374e+14
-19.7974 8.56694e+14 4.0285e+13
-19.7262 1.04578e+15 1.00684e+14
-19.6558 5.05788e+14 2.52794e+13
-19.5862 8.11431e+14 7.54207e+13
-19.5173 4.50662e+14 3.28035e+13
-19.4491 8.0735e+14 7.22672e+13
-19.3816 8.92359e+14 7.65033e+13
-19.3147 7.40625e+14 5.40857e+13
-19.2484 1.13353e+15 9.02015e+13
-19.1828 7.08536e+14 4.50512e+13
-19.1177 9.832e+14 7.08673e+13
-19.0531 3.98346e+14 2.21944e+13
-18.9891 5.61288e+14 4.52944e+13
-18.9255 5.46891e+13 2.84095e+12
-18.8625 2.08099e+14 1.75498e+13
-18.8 3.07891e+14 3.49929e+13
-18.7379 2.59822e+14 3.14454e+13
-18.6762 5.99246e+14 6.76352e+13
-18.615 -8.53041e+13 -2.36037e+13
-18.5542 -3.60376e+13 -1.50373e+14
-18.4938 9.04215e+14 3.13912e+15
-18.4338 3.21997e+15 3.58686e+15
-18.3742 7.78106e+15 1.56942e+15
-18.3149 2.50141e+16 5.6827e+15
-18.256 8.31322e+16 4.26829e+16
-18.1975 1.57937e+17 3.76427e+16
-18.1393 1.56852e+18 -8.07834e+17
-18.0815 8.56857e+17 -1.22277e+18
-18.0239 -3.39962e+18 -9.2743e+15
-17.9667 -3.49894e+18 1.76154e+17
-17.9098 6.16795e+18 1.38375e+19
-17.8532 7.75256e+18 1.91455e+18
-17.7969 5.91723e+18 3.61628e+18
-17.7408 2.741e+18 1.6842e+18
-17.6851 -2.11558e+18 -8.05e+17
-17.6296 -8.15465e+17 -6.4709e+16
-17.5744 -3.32731e+17 -1.4214e+17
-17.5195 -2.97907e+17 -2.06519e+17
-17.4648 -1.12063e+18 -1.44534e+18
-17.4104 -1.42612e+19 -1.31808e+19
-17.3562 -1.71625e+19 2.99036e+18
-17.3022 -1.87778e+19 -2.38017e+18
-17.2485 -3.21694e+19 3.52268e+18
-17.195 -4.21806e+19 4.50119e+18
-17.1418 -8.46044e+18 -7.96399e+18
-17.0887 5.30114e+16 -3.68549e+16
-17.0359 1.83578e+18 -2.30214e+16
-16.9833 -2.33402e+19 -1.97037e+18
-16.9309 -2.37846e+19 1.80936e+19
-16.8787 -1.49742e+17 -1.20029e+16
-16.8268 2.22948e+15 -6.78442e+14
-16.775 1.10185e+17 -1.36546e+17
-16.7234 1.79152e+17 -4.86906e+17
-16.672 -2.20647e+15 1.99126e+15
-16.6208 -1.01515e+16 -1.44546e+16
-16.5697 -2.57297e+16 -2.24927e+15
-16.5189 3.73099e+15 -7.2205e+14
-16.4682 7.03861e+12 9.51262e+13
-16.4177 -8.19792e+12 -6.40152e+12
-16.3674 -2.47285e+12 -2.86038e+11
-16.3172 -9.62844e+11 8.18252e+11
-16.2672 1.09279e+12 9.26109e+10
-16.2174 1.89903e+12 -1.26056e+12
-16.1677 -3.80615e+12 2.18129e+12
-16.1182 1.70387e+12 2.75897e+11
-16.0689 1.01423e+11 -3.00063e+11
-16.0197 9.83155e+11 7.54451e+11
-15.9706 2.83785e+12 5.07295e+11
-15.9217 4.5808e+12 -9.75477e+11
-15.873 4.25066e+12 6.32924e+11
-15.8243 7.87316e+12 7.19194e+11
-15.7759 9.29e+12 -3.16712e+11
-15.7276 6.85782e+12 5.08036e+11
-15.6794 3.4932e+12 6.30761e+11
-15.6313 2.50961e+12 -6.2499e+11
-15.5834 1.25881e+12 -8.54825e+10
-15.5356 1.94304e+12 3.43886e+11
-15.488 2.8049e+12 -7.51674e+10
-15.4404 3.47085e+12 2.35285e+10
-15.393 5.97211e+12 5.12164e+11
-15.3458 1.36622e+13 9.93055e+11
-15.2986 2.04581e+13 1.59611e+12
-15.2516 2.29898e+13 1.99377e+12
-15.2047 1.33169e+13 1.06619e+12
-15.1579 2.19036e+12 7.77346e+10
-15.1112 -1.24665e+12 -1.17843e+11
-15.0647 -2.40991e+12 -2.3363e+11
-15.0182 -1.57099e+12 -2.67692e+11
-14.9719 4.8743e+11 -1.00697e+11
-14.9257 3.56259e+12 2.1689e+11
-14.8796 7.63739e+12 5.29424e+11
-14.8336 1.1113e+13 7.61507e+11
-14.7877 1.38093e+13 9.2225e+11
-14.7419 1.13724e+13 6.82792e+11
-14.6962 9.58849e+12 4.43485e+11
-14.6506 6.27348e+12 2.81334e+11
-14.6052 2.24718e+12 6.94183e+10
-14.5598 2.86906e+12 -3.41821e+09
-14.5145 7.09174e+12 1.55898e+11
-14.4693 1.37362e+13 4.90498e+11
-14.4243 2.33921e+13 8.10779e+11
-14.3793 3.62982e+13 1.36608e+12
-14.3344 5.33472e+13 2.2631e+12
-14.2896 8.01713e+13 3.96609e+12
-14.2449 1.17241e+14 6.16273e+12
-14.2003 1.16537e+14 6.83983e+12
-14.1558 6.91291e+13 4.90961e+12
-14.1113 2.15243e+13 1.99764e+12
-14.067 2.26206e+12 3.46756e+11
-14.0227 2.30008e+12 6.0318e+10
-13.9786 -1.47237e+11 -8.04119e+10
-13.9345 -7.41404e+12 -8.24597e+11
-13.8905 -3.5067e+12 -1.41273e+12
-13.8466 3.29518e+13 2.51764e+12
-13.8028 9.71517e+13 9.73989e+12
-13.759 1.88338e+14 1.81058e+13
-13.7153 2.84762e+14 2.44524e+13
-13.6718 1.77263e+14 1.46164e+13
-13.6283 1.49495e+13 1.68754e+12
-13.5848 4.53699e+12 4.01553e+11
-13.5415 6.45723e+12 5.13306e+11
-13.4982 5.92613e+12 5.15261e+11
-13.455 4.81079e+12 3.57568e+11
-13.4119 1.05865e+12 1.23079e+10
-13.3689 2.67006e+11 -3.41177e+10
-13.3259 6.26472e+11 4.24956e+10
-13.283 2.67961e+12 1.57581e+11
-13.2402 4.89324e+12 2.74373e+11
-13.1974 2.80735e+12 1.70998e+11
-13.1547 1.39849e+12 8.54663e+10
-13.1121 1.76169e+12 1.43792e+11
-13.0696 1.82231e+12 1.34059e+11
-13.0271 6.91757e+11 -3.65358e+09
-12.9847 3.76687e+11 -3.64583e+10
-12.9424 6.41065e+11 -1.67346e+09
-12.9001 6.90305e+11 -1.28178e+08
-12.8579 7.05977e+11 -2.55455e+10
-12.8158 6.30795e+11 -1.79421e+10
-12.7737 6.1966e+11 5.2654e+09
-12.7317 6.72968e+11 -7.99441e+09
-12.6898 7.06617e+11 -2.56744e+10
-12.6479 7.17437e+11 -7.6262e+09
-12.6061 7.51666e+11 7.89841e+09
-12.5643 8.81272e+11 4.41092e+09
-12.5226 9.70941e+11 6.72728e+09
-12.481 1.00443e+12 1.84421e+10
-12.4394 9.73588e+11 1.90602e+10
-12.3979 7.89016e+11 -9.98462e+08
-12.3565 2.14377e+09 -7.32767e+10
-12.3151 -2.91584e+12 -2.23374e+11
-12.2738 -2.22434e+11 -1.44466e+11
-12.2325 5.88223e+11 -1.42397e+10
-12.1913 4.1407e+11 3.58106e+10
-12.1501 1.26023e+11 6.88329e+10
-12.109 -2.95794e+11 1.08656e+11
-12.068 -9.21544e+11 1.30216e+11
-12.027 -1.6719e+12 1.7478e+11
-11.986 -2.1312e+12 7.09118e+10
-11.9452 -1.28301e+12 1.69574e+10
-11.9043 -2.95296e+11 -5.30367e+10
-11.8636 2.88196e+11 -4.5894e+10
-11.8228 5.3492e+11 -4.08128e+10
-11.7822 5.3798e+11 -2.66784e+10
-11.7415 4.31524e+11 -1.66742e+10
-11.701 4.52627e+11 -1.61754e+11
-11.6605 -1.87997e+13 4.09715e+12
-11.62 -2.50811e+14 3.2547e+13
-11.5796 -1.89739e+15 1.47118e+14
-11.5392 -2.59751e+15 1.62275e+14
-11.4989 -1.89914e+15 7.34861e+13
-11.4587 -6.16267e+14 1.37233e+13
-11.4184 -1.03031e+14 -1.16603e+13
-11.3783 -1.85665e+13 -4.73012e+12
-11.3381 -2.58573e+12 -1.25032e+12
-11.2981 7.56274e+11 -4.48989e+10
-11.2581 7.65848e+11 9.24454e+08
-11.2181 5.88169e+11 6.90404e+08
-11.1781 2.19222e+11 -3.56389e+10
-11.1383 -3.81227e+11 -1.07755e+11
-11.0984 -1.04355e+12 -1.75766e+11
-11.0586 -1.63151e+12 -2.23827e+11
-11.0189 -1.86313e+12 -2.21565e+11
-10.9792 -1.77006e+11 -8.29957e+10
-10.9395 9.97878e+11 1.48851e+10
-10.8999 1.24839e+12 3.59892e+10
-10.8603 1.26603e+12 2.44891e+10
-10.8208 1.1584e+12 3.05798e+10
-10.7813 1.02846e+12 2.1744e+10
-10.7418 8.85408e+11 5.7212e+09
-10.7024 7.97789e+11 -9.33767e+08
-10.6631 7.78361e+11 5.71385e+08
-10.6238 7.65405e+11 2.86504e+09
-10.5845 7.47408e+11 5.41703e+09
-10.5452 5.17989e+11 1.77936e+10
-10.506 3.22859e+11 3.0435e+10
-10.4669 4.27097e+11 2.05685e+10
-10.4278 6.49962e+11 7.73109e+09
-10.3887 7.90994e+11 2.1607e+09
-10.3496 7.98791e+11 8.87953e+08
-10.3106 7.7726e+11 3.58074e+08
-10.2717 7.72012e+11 9.86802e+07
-10.2328 6.24479e+11 -1.6637e+11
-10.1939 1.05014e+12 3.20557e+10
-10.155 1.13605e+12 1.98647e+10
-10.1162 -5.52066e+13 -1.16625e+13
-10.0774 1.52459e+12 -2.93447e+11
-10.0387 8.19923e+11 1.79724e+06
-10 8.05647e+11 4.55534e+09
-9.96134 8.1078e+11 -8.1333e+08
-9.92271 8.11832e+11 -8.5615e+08
-9.88412 8.12603e+11 -4.32221e+08
-9.84557 8.13842e+11 -4.04366e+08
-9.80704 8.14084e+11 -2.17982e+07
-9.76856 8.07312e+11 9.98589e+08
-9.73011 7.65605e+11 6.4305e+09
-9.69169 6.46172e+11 1.74422e+10
-9.65331 5.96986e+11 1.34339e+10
-9.61496 6.5618e+11 4.06967e+09
-9.57664 7.55006e+11 -1.41799e+09
-9.53836 7.87263e+11 -6.70198e+09
-9.50011 9.47066e+11 -4.51098e+10
-9.46189 1.89016e+12 -1.57113e+11
-9.42371 6.0089e+12 -4.01911e+11
-9.38556 7.06936e+12 -3.73509e+11
-9.34744 4.5491e+12 -2.0468e+11
-9.30935 1.67437e+12 -6.56057e+10
-9.2713 4.74956e+11 -1.54142e+10
-9.23327 1.30683e+11 -2.31686e+10
-9.19528 -1.25446e+11 -3.21111e+10
-9.15732 -4.86481e+11 -5.4461e+10
-9.11939 -9.24762e+11 -1.01282e+11
-9.08149 -1.35699e+12 -1.3793e+11
-9.04362 -1.95166e+12 -2.21276e+11
-9.00578 -2.43123e+12 -2.51226e+11
-8.96797 -1.60989e+12 -1.55576e+11
-8.93019 -3.50762e+11 -8.11793e+10
-8.89244 2.70005e+11 -5.47284e+10
-8.85471 6.05506e+11 -2.93935e+10
-8.81702 7.72881e+11 -6.64972e+09
-8.77936 8.02652e+11 -1.34976e+09
-8.74172 7.97033e+11 1.45478e+08
-8.70412 7.19575e+11 2.65009e+09
-8.66654 3.31629e+11 -1.77567e+10
-8.62899 -8.13255e+11 -1.99349e+11
-8.59146 -2.5125e+12 -4.35971e+11
-8.55397 -4.15745e+12 -5.12028e+11
-8.5165 -5.88805e+12 -5.07875e+11
-8.47906 -7.00233e+12 -5.71091e+11
-8.44165 -3.08953e+12 -3.67862e+11
-8.40426 4.57597e+11 -4.75381e+10
-8.3669 7.978e+11 -3.15803e+09
-8.32956 8.04809e+11 -6.1205e+08
-8.29226 8.02303e+11 7.14e+07
-8.25497 7.96477e+11 1.41642e+09
-8.21772 7.84315e+11 -8.5606e+08
-8.18049 7.72947e+11 -5.22942e+09
-8.14328 7.6802e+11 -6.63638e+09
-8.1061 7.96163e+11 -4.86718e+09
-8.06895 6.04577e+11 -1.90144e+10
-8.03182 4.62362e+11 -3.6052e+10
-7.99471 7.72016e+11 -1.77044e+10
-7.95763 8.13238e+11 -1.43111e+09
-7.92058 8.14689e+11 2.68957e+08
-7.88355 8.14922e+11 -1.41799e+09
-7.84654 8.08649e+11 -2.95125e+09
-7.80955 8.04808e+11 -1.90179e+09
-7.77259 8.16286e+11 -2.63488e+09
-7.73566 8.29225e+11 -2.08988e+09
-7.69874 8.23137e+11 -1.78054e+09
-7.66185 8.11869e+11 -4.6171e+08
-7.62498 8.05068e+11 -1.75682e+08
-7.58814 8.06478e+11 -2.26008e+08
-7.55132 8.08746e+11 -4.39192e+08
-7.51452 8.08862e+11 -5.65754e+08
-7.47774 8.08809e+11 -2.28924e+08
-7.44099 8.09201e+11 -4.43767e+08
-7.40425 8.12034e+11 8.22104e+08
-7.36754 8.22723e+11 -4.06361e+08
-7.33085 8.47908e+11 -6.32709e+09
-7.29418 8.45948e+11 -2.11549e+09
-7.25754 8.30289e+11 -2.99822e+09
-7.22091 8.12111e+11 -3.03626e+08
-7.18431 8.07017e+11 -5.33686e+08
-7.14772 8.08671e+11 -3.38818e+08
-7.11116 8.09396e+11 -4.16763e+08
-7.07462 8.09272e+11 -5.31091e+08
-7.0381 8.09601e+11 -5.04026e+08
-7.00159 8.09962e+11 -7.00393e+08
-6.96511 8.11531e+11 -6.52948e+08
-6.92865 8.19772e+11 -1.63961e+09
-6.89221 8.23455e+11 -1.46222e+09
-6.85579 8.11889e+11 -5.54944e+08
-6.81938 8.02451e+11 -7.33117e+08
-6.783 8.00851e+11 -3.00323e+06
-6.74664 8.0529e+11 -7.75612e+08
-6.71029 8.08832e+11 -3.14819e+08
-6.67397 8.08962e+11 -3.00035e+08
-6.63766 8.08656e+11 -3.64947e+08
-6.60137 8.08053e+11 -2.46641e+08
-6.5651 8.05214e+11 9.21765e+08
-6.52885 7.86239e+11 2.21436e+10
-6.49262 7.97619e+11 3.38317e+09
-6.4564 1.81036e+12 3.00882e+11
-6.42021 3.82171e+12 -1.64304e+10
-6.38403 4.1291e+12 -1.26306e+11
-6.34786 3.1438e+12 1.06484e+11
-6.31172 1.5731e+12 -1.21795e+11
-6.27559 1.0248e+12 3.72252e+10
-6.23949 8.62619e+11 8.60315e+09
-6.20339 7.93145e+11 8.79268e+09
-6.16732 6.41385e+11 2.23858e+10
-6.13126 5.51195e+11 1.80735e+10
-6.09522 5.99113e+11 1.29668e+10
-6.05919 7.03132e+11 5.49804e+09
-6.02319 7.88763e+11 -1.96993e+09
-5.9872 8.04196e+11 -8.0475e+08
-5.95122 8.0626e+11 -6.65569e+08
-5.91526 8.06684e+11 -5.91815e+08
-5.87932 8.07057e+11 -6.45371e+08
-5.84339 8.08444e+11 -7.31314e+08
-5.80748 8.11918e+11 -6.67876e+08
-5.77158 8.13858e+11 -1.35634e+09
-5.7357 8.24777e+11 -2.92983e+09
-5.69984 9.27728e+11 -1.70701e+10
-5.66399 1.1693e+12 -1.11992e+10
-5.62815 1.18462e+12 -1.74019e+10
-5.59233 1.06822e+12 -1.92022e+08
-5.55653 8.99155e+11 3.63731e+09
-5.52074 8.22419e+11 1.25761e+09
-5.48497 8.11571e+11 4.87733e+08
-5.4492 8.09131e+11 -3.58548e+08
-5.41346 8.05684e+11 2.80335e+08
-5.37773 7.81477e+11 5.21671e+09
-5.34201 5.7204e+11 1.18932e+10
-5.30631 3.18358e+11 4.01966e+10
-5.27062 3.58759e+11 1.69456e+10
-5.23494 5.27392e+11 1.36498e+10
-5.19928 7.2849e+11 2.82919e+09
-5.16363 7.87778e+11 -1.76859e+09
-5.128 7.93509e+11 -1.91452e+09
-5.09237 7.8779e+11 9.07024e+07
-5.05677 7.74916e+11 1.06295e+09
-5.02117 7.60444e+11 2.2506e+09
-4.98559 7.47487e+11 2.72158e+09
-4.95002 6.66235e+11 1.57624e+10
-4.91446 4.51443e+11 3.87652e+10
-4.87892 1.12949e+11 6.87914e+10
-4.84339 -3.25564e+11 1.20062e+11
-4.80787 -8.38999e+11 1.43774e+11
-4.77237 -1.42056e+12 1.95325e+11
-4.73687 -2.13487e+12 1.7695e+11
-4.70139 -2.62492e+12 2.31585e+11
-4.66592 -1.96942e+12 6.73466e+10
-4.63046 -8.01155e+11 3.2328e+10
-4.59502 -2.46797e+09 -3.25249e+10
-4.55958 5.39453e+11 -2.22899e+10
-4.52416 7.54139e+11 -7.30736e+09
-4.48875 8.05462e+11 7.08528e+09
-4.45335 8.05829e+11 1.57927e+09
-4.41797 5.5663e+11 2.04139e+11
-4.38259 -1.19564e+13 4.75875e+12
-4.34722 -1.22851e+14 2.9981e+13
-4.31187 -8.912e+14 8.86915e+13
-4.27653 -3.03731e+15 2.19719e+14
-4.24119 -3.1759e+15 1.44238e+14
-4.20587 -2.2213e+15 1.29447e+13
-4.17056 -8.6945e+14 -2.46814e+13
-4.13526 -1.27991e+14 -1.12602e+13
-4.09997 -2.19622e+13 -5.56194e+12
-4.06469 -2.04757e+12 -1.12329e+12
-4.02942 3.30732e+11 -3.17115e+11
-3.99416 5.66589e+11 -3.36736e+11
-3.95891 -4.94144e+12 -2.24647e+13
-3.92367 -7.10796e+12 2.05575e+13
-3.88844 7.32108e+11 3.77604e+11
-3.85322 7.97066e+11 1.04817e+10
-3.81801 8.01901e+11 -3.85301e+08
-3.7828 8.02669e+11 -1.21509e+09
-3.74761 8.16981e+11 -9.38661e+09
-3.71243 8.41078e+11 -8.66459e+07
-3.67726 8.3993e+11 1.73302e+09
-3.64209 8.25969e+11 6.97764e+08
-3.60694 8.11425e+11 4.21401e+08
-3.57179 8.06904e+11 -2.12345e+08
-3.53665 8.08086e+11 -3.73488e+08
-3.50152 8.08852e+11 -4.24918e+08
-3.4664 8.09087e+11 -4.06029e+08
-3.43129 8.09376e+11 -3.8261e+08
-3.39619 8.09028e+11 -3.74906e+08
-3.36109 8.08896e+11 -4.26977e+08
-3.32601 8.13562e+11 -7.6157e+08
-3.29093 8.22e+11 -2.06642e+09
-3.25586 8.26322e+11 -1.53914e+09
-3.2208 8.1945e+11 -8.58135e+08
-3.18574 8.11134e+11 -7.17761e+08
-3.1507 8.08835e+11 -6.29483e+07
-3.11566 7.99006e+11 9.41157e+08
-3.08063 7.81191e+11 2.68606e+09
-3.0456 7.54995e+11 6.69719e+09
-3.01059 7.54005e+11 -8.07326e+09
-2.97558 7.72219e+11 -1.22031e+10
-2.94058 8.00294e+11 -2.91919e+09
-2.90558 8.07952e+11 -9.94478e+08
-2.87059 8.08713e+11 -6.55133e+08
-2.83561 8.07782e+11 -3.08154e+08
-2.80064 8.06204e+11 -2.74535e+08
-2.76567 8.0665e+11 -3.66117e+08
-2.73071 8.09621e+11 -2.49121e+08
-2.69576 8.12869e+11 8.58936e+08
-2.66081 8.13598e+11 1.10183e+09
-2.62587 8.13079e+11 -1.57333e+08
-2.59094 8.10738e+11 -5.24924e+08
-2.55601 8.09332e+11 -3.02938e+08
-2.52109 8.09198e+11 -3.67124e+08
-2.48617 8.09319e+11 -4.40515e+08
-2.45126 8.09426e+11 -4.36181e+08
-2.41636 8.0904e+11 -4.32899e+08
-2.38146 8.08747e+11 -4.04616e+08
-2.34657 8.08937e+11 -3.76341e+08
-2.31168 8.09055e+11 -4.35276e+08
-2.2768 8.09368e+11 -4.3853e+08
-2.24192 8.09514e+11 -4.24629e+08
-2.20705 8.09232e+11 -3.57795e+08
-2.17219 8.07753e+11 -1.63354e+08
-2.13733 7.97878e+11 -3.75406e+08
-2.10247 7.84504e+11 1.48123e+08
-2.06762 7.85385e+11 1.82257e+09
-2.03278 7.93859e+11 1.19593e+09
-1.99794 8.04489e+11 5.39193e+07
-1.9631 8.08477e+11 -5.43128e+08
-1.92827 8.11296e+11 -8.00088e+08
-1.89345 8.27034e+11 -3.12691e+09
-1.85862 9.71199e+11 -2.08105e+10
-1.82381 1.20159e+12 -4.04136e+10
-1.78899 1.20429e+12 -3.03083e+10
-1.75419 1.07978e+12 -1.4195e+10
-1.71938 9.02891e+11 2.89453e+09
-1.68458 8.26837e+11 1.81831e+09
-1.64979 8.13394e+11 7.66281e+08
-1.61499 8.09879e+11 -1.48727e+08
-1.58021 8.09229e+11 -3.84464e+08
-1.54542 8.09198e+11 -4.50893e+08
-1.51064 8.09129e+11 -4.26656e+08
-1.47586 8.0909e+11 -4.00089e+08
-1.44109 8.08974e+11 -3.77699e+08
-1.40632 8.08901e+11 -3.88957e+08
-1.37155 8.08948e+11 -4.07641e+08
-1.33679 8.0901e+11 -4.04668e+08
-1.30203 8.09127e+11 -4.00162e+08
-1.26727 8.09245e+11 -3.92256e+08
-1.23251 8.09319e+11 -4.20604e+08
-1.19776 8.09351e+11 -4.24368e+08
-1.16301 8.09275e+11 -4.12946e+08
-1.12827 8.09187e+11 -3.9167e+08
-1.09352 8.09044e+11 -4.04766e+08
-1.05878 8.08886e+11 -3.83101e+08
-1.02405 8.08825e+11 -3.9137e+08
-0.989309 8.08791e+11 -3.98734e+08
-0.954576 8.08689e+11 -4.99301e+08
-0.919844 8.08699e+11 -3.61644e+08
-0.885115 8.12126e+11 6.42514e+09
-0.850388 8.26206e+11 2.65761e+10
-0.815663 8.25676e+11 5.56847e+09
-0.78094 8.26354e+11 -1.73303e+10
-0.746219 8.1784e+11 -7.28462e+09
-0.711499 8.11272e+11 -1.28226e+08
-0.676781 8.09848e+11 -3.63504e+08
-0.642065 8.09018e+11 -3.79466e+08
-0.60735 8.08891e+11 -3.26125e+08
-0.572637 8.08779e+11 -4.8657e+08
-0.537925 8.08412e+11 -3.41559e+08
-0.503214 8.06921e+11 4.73296e+08
-0.468504 8.06509e+11 5.16147e+08
-0.433796 8.06874e+11 1.19205e+08
-0.399089 8.07864e+11 -2.54422e+08
-0.364382 8.08731e+11 -4.66707e+08
-0.329676 8.08944e+11 -4.72882e+08
-0.294972 8.08998e+11 -4.09618e+08
-0.260267 8.09047e+11 -3.74437e+08
-0.225564 8.08891e+11 -2.91285e+08
-0.190861 8.07911e+11 2.25347e+08
-0.156158 8.02356e+11 1.57176e+09
-0.121456 7.75808e+11 3.71486e+09
-0.0867541 6.37971e+11 1.86822e+09
-0.0520524 3.74267e+11 -1.06519e+10
-0.0173508 -4.04514e+11 1.26419e+09
0.0173508 -4.04514e+11 -8.56405e+08
0.0520524 3.74279e+11 1.02763e+10
0.0867541 6.37969e+11 -2.51334e+09
0.121456 7.75803e+11 -4.49912e+09
0.156158 8.02354e+11 -2.37891e+09
0.190861 8.0791e+11 -1.03941e+09
0.225564 8.08891e+11 -5.24055e+08
0.260267 8.09047e+11 -4.41229e+08
0.294972 8.08997e+11 -4.06063e+08
0.329676 8.08944e+11 -3.42571e+08
0.364382 8.08731e+11 -3.48625e+08
0.399089 8.07864e+11 -5.60038e+08
0.433796 8.06874e+11 -9.32415e+08
0.468504 8.06508e+11 -1.32794e+09
0.503214 8.06921e+11 -1.28716e+09
0.537925 8.08412e+11 -4.73591e+08
0.572637 8.08779e+11 -3.28704e+08
0.60735 8.08891e+11 -4.89308e+08
0.642065 8.09018e+11 -4.36092e+08
0.676781 8.09848e+11 -4.53147e+08
0.711499 8.11272e+11 -6.90065e+08
0.746219 8.17849e+11 6.45922e+09
0.78094 8.26377e+11 1.6495e+10
0.815663 8.25669e+11 -6.40788e+09
0.850388 8.26172e+11 -2.74071e+10
0.885115 8.12117e+11 -7.24186e+09
0.919844 8.08699e+11 -4.53388e+08
0.954576 8.08689e+11 -3.15829e+08
0.989309 8.08791e+11 -4.16592e+08
1.02405 8.08825e+11 -4.23946e+08
1.05878 8.08886e+11 -4.32351e+08
1.09352 8.09044e+11 -4.10838e+08
1.12827 8.09187e+11 -4.24047e+08
1.16301 8.09275e+11 -4.02895e+08
1.19776 8.09351e+11 -3.91544e+08
1.23251 8.09318e+11 -3.95363e+08
1.26727 8.09245e+11 -4.23681e+08
1.30203 8.09127e+11 -4.15598e+08
1.33679 8.09009e+11 -4.10952e+08
1.37155 8.08947e+11 -4.07894e+08
1.40632 8.08901e+11 -4.26518e+08
1.44109 8.08974e+11 -4.37803e+08
1.47586 8.0909e+11 -4.15427e+08
1.51064 8.09129e+11 -3.88925e+08
1.54542 8.09198e+11 -3.64739e+08
1.58021 8.09229e+11 -4.31199e+08
1.61499 8.09878e+11 -6.67426e+08
1.64979 8.13393e+11 -1.5899e+09
1.68458 8.26835e+11 -2.64915e+09
1.71938 9.02887e+11 -3.76036e+09
1.75419 1.07979e+12 1.31776e+10
1.78899 1.20432e+12 2.9069e+10
1.82381 1.20163e+12 3.927e+10
1.85862 9.71209e+11 1.99775e+10
1.89345 8.27035e+11 2.29952e+09
1.92827 8.11297e+11 -1.85492e+07
1.9631 8.08478e+11 -2.71807e+08
1.99794 8.04489e+11 -8.65736e+08
2.03278 7.93857e+11 -1.99556e+09
2.06762 7.85382e+11 -2.60639e+09
2.10247 7.84503e+11 -9.34756e+08
2.13733 7.97878e+11 -4.35144e+08
2.17219 8.07753e+11 -6.5103e+08
2.20705 8.09231e+11 -4.57694e+08
2.24192 8.09514e+11 -3.91266e+08
2.2768 8.09368e+11 -3.77312e+08
2.31168 8.09055e+11 -3.80289e+08
2.34657 8.08937e+11 -4.38983e+08
2.38146 8.08747e+11 -4.10624e+08
2.41636 8.0904e+11 -3.83028e+08
2.45126 8.09426e+11 -3.79969e+08
2.48617 8.09319e+11 -3.75424e+08
2.52109 8.09198e+11 -4.48801e+08
2.55601 8.09332e+11 -5.13171e+08
2.59094 8.10738e+11 -2.91669e+08
2.62587 8.13078e+11 -6.62787e+08
2.66081 8.13596e+11 -1.92345e+09
2.69576 8.12867e+11 -1.67908e+09
2.73071 8.0962e+11 -5.67346e+08
2.76567 8.0665e+11 -4.46467e+08
2.80064 8.06204e+11 -5.38039e+08
2.83561 8.07782e+11 -5.07298e+08
2.87059 8.08713e+11 -1.60137e+08
2.90558 8.07953e+11 1.80116e+08
2.94058 8.00296e+11 2.10644e+09
2.97558 7.72231e+11 1.14174e+10
3.01059 7.54015e+11 7.33102e+09
3.0456 7.54987e+11 -7.44824e+09
3.08063 7.81187e+11 -3.47002e+09
3.11566 7.99005e+11 -1.75007e+09
3.1507 8.08835e+11 -7.51612e+08
3.18574 8.11134e+11 -9.80622e+07
3.2208 8.19451e+11 3.18449e+07
3.25586 8.26323e+11 7.02687e+08
3.29093 8.22001e+11 1.23633e+09
3.32601 8.13562e+11 -5.52719e+07
3.36109 8.08896e+11 -3.8844e+08
3.39619 8.09027e+11 -4.45595e+08
3.43129 8.09376e+11 -4.41599e+08
3.4664 8.09086e+11 -4.11158e+08
3.50152 8.08852e+11 -3.90185e+08
3.53665 8.08086e+11 -4.40843e+08
3.57179 8.06904e+11 -5.99033e+08
3.60694 8.11423e+11 -1.22818e+09
3.64209 8.25967e+11 -1.50853e+09
3.67726 8.39925e+11 -2.5615e+09
3.71243 8.41073e+11 -7.35679e+08
3.74761 8.16992e+11 8.57394e+09
3.7828 8.02669e+11 3.93486e+08
3.81801 8.019e+11 -4.38644e+08
3.85322 7.97072e+11 -1.1305e+10
3.88844 7.32283e+11 -3.7845e+11
3.92367 -7.0962e+12 -2.05591e+13
3.95891 -4.95396e+12 2.24617e+13
3.99416 5.66375e+11 3.35792e+11
4.02942 3.30281e+11 3.15341e+11
4.06469 -2.04956e+12 1.11651e+12
4.09997 -2.19673e+13 5.55071e+12
4.13526 -1.28006e+14 1.10123e+13
4.17056 -8.69445e+14 2.32167e+13
4.20587 -2.2212e+15 -1.62796e+13
4.24119 -3.17568e+15 -1.47784e+14
4.27653 -3.03697e+15 -2.24649e+14
4.31187 -8.9104e+14 -9.03869e+13
4.34722 -1.22811e+14 -3.01578e+13
4.38259 -1.19519e+13 -4.76126e+12
4.41797 5.57222e+11 -2.06688e+11
4.45335 8.05779e+11 -2.38089e+09
4.48875 8.05463e+11 -7.89319e+09
4.52416 7.54117e+11 6.48133e+09
4.55958 5.39408e+11 2.12204e+10
4.59502 -2.5245e+09 3.0733e+10
4.63046 -8.0113e+11 -3.54963e+10
4.66592 -1.96927e+12 -7.24472e+10
4.70139 -2.62463e+12 -2.37498e+11
4.73687 -2.1346e+12 -1.82085e+11
4.77237 -1.42028e+12 -1.99449e+11
4.80787 -8.38778e+11 -1.47037e+11
4.84339 -3.25398e+11 -1.2254e+11
4.87892 1.1305e+11 -7.0689e+10
4.91446 4.51506e+11 -4.02308e+10
4.95002 6.66266e+11 -1.69552e+10
4.98559 7.47501e+11 -3.6815e+09
5.02117 7.60448e+11 -3.12616e+09
5.05677 7.74918e+11 -1.92215e+09
5.09237 7.87791e+11 -9.36809e+08
5.128 7.93511e+11 1.08112e+09
5.16363 7.8778e+11 9.61228e+08
5.19928 7.28486e+11 -3.56739e+09
5.23494 5.27373e+11 -1.40614e+10
5.27062 3.58732e+11 -1.69821e+10
5.30631 3.18297e+11 -4.0175e+10
5.34201 5.72027e+11 -1.24957e+10
5.37773 7.81469e+11 -5.99635e+09
5.41346 8.05682e+11 -1.08921e+09
5.4492 8.0913e+11 -4.58005e+08
5.48497 8.1157e+11 -1.30998e+09
5.52074 8.22418e+11 -2.08613e+09
5.55653 8.9915e+11 -4.51485e+09
5.59233 1.06821e+12 -8.47764e+08
5.62815 1.18463e+12 1.61285e+10
5.66399 1.1693e+12 1.0113e+10
5.69984 9.27738e+11 1.62184e+10
5.7357 8.24779e+11 2.09873e+09
5.77158 8.13859e+11 5.28686e+08
5.80748 8.11918e+11 -1.53082e+08
5.84339 8.08443e+11 -8.73951e+07
5.87932 8.07057e+11 -1.73299e+08
5.91526 8.06684e+11 -2.27126e+08
5.95122 8.0626e+11 -1.52769e+08
5.9872 8.04197e+11 -7.69734e+06
6.02319 7.88764e+11 1.16503e+09
6.05919 7.03125e+11 -6.19338e+09
6.09522 5.99096e+11 -1.34941e+10
6.13126 5.5117e+11 -1.84777e+10
6.16732 6.4136e+11 -2.30786e+10
6.20339 7.9313e+11 -9.6101e+09
6.23949 8.62596e+11 -9.57755e+09
6.27559 1.02472e+12 -3.861e+10
6.31172 1.57328e+12 1.19261e+11
6.34786 3.14369e+12 -1.13627e+11
6.38403 4.1295e+12 1.14889e+11
6.42021 3.82198e+12 5.78208e+09
6.4564 1.80999e+12 -3.04239e+11
6.49262 7.97652e+11 -4.39334e+09
6.52885 7.86217e+11 -2.2957e+10
6.5651 8.05212e+11 -1.73302e+09
6.60137 8.08053e+11 -5.68189e+08
6.63766 8.08656e+11 -4.5045e+08
6.67397 8.08962e+11 -5.15617e+08
6.71029 8.08832e+11 -5.0161e+08
6.74664 8.0529e+11 -3.78733e+07
6.783 8.0085e+11 -8.04489e+08
6.81938 8.02452e+11 -7.31499e+07
6.85579 8.1189e+11 -2.76333e+08
6.89221 8.23456e+11 6.17195e+08
6.92865 8.19774e+11 8.11235e+08
6.96511 8.11532e+11 -1.67758e+08
7.00159 8.09962e+11 -1.18001e+08
7.0381 8.09601e+11 -3.13209e+08
7.07462 8.09272e+11 -2.8525e+08
7.11116 8.09396e+11 -3.99441e+08
7.14772 8.08672e+11 -4.77169e+08
7.18431 8.07017e+11 -2.79769e+08
7.22091 8.12111e+11 -5.12231e+08
7.25754 8.30292e+11 2.15528e+09
7.29418 8.45951e+11 1.2373e+09
7.33085 8.47914e+11 5.46775e+09
7.36754 8.22723e+11 -4.18662e+08
7.40425 8.12034e+11 -1.64051e+09
7.44099 8.09201e+11 -3.72044e+08
7.47774 8.08809e+11 -5.86339e+08
7.51452 8.08863e+11 -2.49575e+08
7.55132 8.08746e+11 -3.76509e+08
7.58814 8.06478e+11 -5.87243e+08
7.62498 8.05068e+11 -6.33087e+08
7.66185 8.11869e+11 -3.55065e+08
7.69874 8.23139e+11 9.40767e+08
7.73566 8.29228e+11 1.24364e+09
7.77259 8.16288e+11 1.8107e+09
7.80955 8.04808e+11 1.08145e+09
7.84654 8.08652e+11 2.14296e+09
7.88355 8.14924e+11 6.28119e+08
7.92058 8.14688e+11 -1.06008e+09
7.95763 8.13238e+11 6.36388e+08
7.99471 7.72033e+11 1.6964e+10
8.03182 4.62376e+11 3.54782e+10
8.06895 6.04585e+11 1.8299e+10
8.1061 7.96162e+11 4.03516e+09
8.14328 7.68014e+11 5.79222e+09
8.18049 7.72945e+11 4.38491e+09
8.21772 7.84315e+11 1.3494e+07
8.25497 7.96478e+11 -2.25031e+09
8.29226 8.02303e+11 -8.96581e+08
8.32956 8.04809e+11 -2.04575e+08
8.3669 7.97806e+11 2.37111e+09
8.40426 4.57685e+11 4.74289e+10
8.44165 -3.08884e+12 3.74523e+11
8.47906 -7.00122e+12 5.85283e+11
8.5165 -5.88705e+12 5.20097e+11
8.55397 -4.15646e+12 5.20868e+11
8.59146 -2.51168e+12 4.41496e+11
8.62899 -8.12878e+11 2.01624e+11
8.66654 3.3167e+11 1.78459e+10
8.70412 7.19571e+11 -3.34772e+09
8.74172 7.9703e+11 -9.74141e+08
8.77936 8.0265e+11 5.2013e+08
8.81702 7.7289e+11 5.87439e+09
8.85471 6.05561e+11 2.8898e+10
8.89244 2.70135e+11 5.46876e+10
8.93019 -3.50625e+11 8.22748e+10
8.96797 -1.60962e+12 1.59308e+11
9.00578 -2.43076e+12 2.56618e+11
9.04362 -1.95124e+12 2.258e+11
9.08149 -1.35672e+12 1.41308e+11
9.11939 -9.24564e+11 1.03839e+11
9.15732 -4.86373e+11 5.61511e+10
9.19528 -1.25383e+11 3.3092e+10
9.23327 1.30711e+11 2.3596e+10
9.2713 4.74969e+11 1.51221e+10
9.30935 1.67444e+12 6.22474e+10
9.34744 4.54947e+12 1.94125e+11
9.38556 7.07022e+12 3.55978e+11
9.42371 6.00971e+12 3.91342e+11
9.46189 1.89046e+12 1.5435e+11
9.50011 9.47152e+11 4.40024e+10
9.53836 7.87276e+11 5.91241e+09
9.57664 7.55008e+11 6.71984e+08
9.61496 6.56175e+11 -4.68716e+09
9.65331 5.96969e+11 -1.38959e+10
9.69169 6.46155e+11 -1.80478e+10
9.73011 7.65599e+11 -7.21715e+09
9.76856 8.07311e+11 -1.81458e+09
9.80704 8.14084e+11 -8.05594e+08
9.84557 8.13843e+11 -4.26005e+08
9.88412 8.12603e+11 -3.94276e+08
9.92271 8.11833e+11 3.50264e+07
9.96134 8.10782e+11 -2.39341e+06
10 8.05651e+11 -5.37813e+09
10.0387 8.19922e+11 -8.11231e+08
10.0774 1.52423e+12 2.93005e+11
10.1162 -5.53098e+13 1.16191e+13
10.155 1.13601e+12 -2.09407e+10
10.1939 1.05017e+12 -3.30157e+10
10.2328 6.24898e+11 1.67266e+11
10.2717 7.72013e+11 -8.62332e+08
10.3106 7.77264e+11 -1.1129e+09
10.3496 7.98791e+11 -1.64917e+09
10.3887 7.90992e+11 -2.9149e+09
10.4278 6.49956e+11 -8.274e+09
10.4669 4.27078e+11 -2.0721e+10
10.506 3.22821e+11 -3.03204e+10
10.5452 5.17976e+11 -1.83106e+10
10.5845 7.474e+11 -6.16003e+09
10.6238 7.65396e+11 -3.64658e+09
10.6631 7.78357e+11 -1.36023e+09
10.7024 7.97792e+11 1.46935e+08
10.7418 8.85422e+11 -6.3589e+09
10.7813 1.02848e+12 -2.22569e+10
10.8208 1.15842e+12 -3.1272e+10
10.8603 1.26604e+12 -2.53343e+10
10.8999 1.24838e+12 -3.69414e+10
10.9395 9.97869e+11 -1.58127e+10
10.9792 -1.76954e+11 8.2823e+10
11.0189 -1.86297e+12 2.22575e+11
11.0586 -1.63136e+12 2.24621e+11
11.0984 -1.04344e+12 1.76152e+11
11.1383 -3.81157e+11 1.0772e+11
11.1781 2.19255e+11 3.53586e+10
11.2181 5.88176e+11 -1.21072e+09
11.2581 7.65851e+11 -1.60273e+09
11.2981 7.56235e+11 4.42116e+10
11.3381 -2.58729e+12 1.24527e+12
11.3783 -1.85711e+13 4.71975e+12
11.4184 -1.03045e+14 1.1547e+13
11.4587 -6.16251e+14 -1.4823e+13
11.4989 -1.89902e+15 -7.65238e+13
11.5392 -2.59729e+15 -1.65448e+14
11.5796 -1.89711e+15 -1.51146e+14
11.62 -2.5074e+14 -3.30869e+13
11.6605 -1.87913e+13 -4.13061e+12
11.701 4.52172e+11 1.61664e+11
11.7415 4.3154e+11 1.59065e+10
11.7822 5.37979e+11 2.60964e+10
11.8228 5.34886e+11 4.00519e+10
11.8636 2.88136e+11 4.46254e+10
11.9043 -2.95395e+11 5.07324e+10
11.9452 -1.28292e+12 -2.08797e+10
11.986 -2.13095e+12 -7.62004e+10
12.027 -1.67161e+12 -1.79382e+11
12.068 -9.21312e+11 -1.33716e+11
12.109 -2.9561e+11 -1.11296e+11
12.1501 1.26118e+11 -7.07808e+10
12.1913 4.14123e+11 -3.72462e+10
12.2325 5.88254e+11 1.31722e+10
12.2738 -2.22337e+11 1.44435e+11
12.3151 -2.91582e+12 2.24259e+11
12.3565 2.20268e+09 7.28399e+10
12.3979 7.89035e+11 1.49456e+08
12.4394 9.7354e+11 -2.00945e+10
12.481 1.00439e+12 -1.94843e+10
12.5226 9.70969e+11 -7.72479e+09
12.5643 8.8128e+11 -5.25006e+09
12.6061 7.51613e+11 -8.48446e+09
12.6479 7.17448e+11 7.08675e+09
12.6898 7.06722e+11 2.51012e+10
12.7317 6.72984e+11 7.37732e+09
12.7737 6.19593e+11 -5.9008e+09
12.8158 6.30837e+11 1.72949e+10
12.8579 7.06084e+11 2.48527e+10
12.9001 6.90308e+11 -6.0984e+08
12.9424 6.41036e+11 9.33479e+08
12.9847 3.76722e+11 3.59609e+10
13.0271 6.91813e+11 2.86736e+09
13.0696 1.82247e+12 -1.3593e+11
13.1121 1.76177e+12 -1.45774e+11
13.1547 1.3983e+12 -8.73822e+10
13.1974 2.80706e+12 -1.75126e+11
13.2402 4.89289e+12 -2.81374e+11
13.283 2.67937e+12 -1.59958e+11
13.3259 6.26437e+11 -4.05159e+10
13.3689 2.67443e+11 3.66529e+10
13.4119 1.05937e+12 -8.37123e+09
13.455 4.81164e+12 -3.46392e+11
13.4982 5.92788e+12 -4.95006e+11
13.5415 6.46091e+12 -4.7309e+11
13.5848 4.54031e+12 -3.67433e+11
13.6283 1.49524e+13 -1.6589e+12
13.6718 1.77271e+14 -1.45322e+13
13.7153 2.84773e+14 -2.4326e+13
13.759 1.88351e+14 -1.79593e+13
13.8028 9.71638e+13 -9.60909e+12
13.8466 3.29594e+13 -2.4363e+12
13.8905 -3.5033e+12 1.44991e+12
13.9345 -7.41267e+12 8.42642e+11
13.9786 -1.46509e+11 9.09324e+10
14.0227 2.30107e+12 -4.68023e+10
14.067 2.2634e+12 -3.23786e+11
14.1113 2.15244e+13 -1.99268e+12
14.1558 6.91238e+13 -4.97332e+12
14.2003 1.16532e+14 -6.8842e+12
14.2449 1.17237e+14 -6.17255e+12
14.2896 8.01707e+13 -3.94444e+12
14.3344 5.33486e+13 -2.22744e+12
14.3793 3.62998e+13 -1.33123e+12
14.4243 2.33933e+13 -7.83827e+11
14.4693 1.37371e+13 -4.71763e+11
14.5145 7.09234e+12 -1.43123e+11
14.5598 2.86919e+12 9.62222e+09
14.6052 2.24656e+12 -7.43949e+10
14.6506 6.27181e+12 -3.08446e+11
14.6962 9.58643e+12 -4.85614e+11
14.7419 1.13706e+13 -7.18876e+11
14.7877 1.38079e+13 -9.50508e+11
14.8336 1.11121e+13 -7.83232e+11
14.8796 7.63681e+12 -5.44988e+11
14.9257 3.56202e+12 -2.26389e+11
14.9719 4.8724e+11 9.45887e+10
15.0182 -1.57081e+12 2.63804e+11
15.0647 -2.41014e+12 2.32502e+11
15.1112 -1.24685e+12 1.17055e+11
15.1579 2.19061e+12 -8.18087e+10
15.2047 1.33152e+13 -1.08542e+12
15.2516 2.29865e+13 -2.0255e+12
15.2986 2.04566e+13 -1.62135e+12
15.3458 1.36612e+13 -1.00801e+12
15.393 5.97052e+12 -5.16014e+11
15.4404 3.47177e+12 -2.34078e+10
15.488 2.80624e+12 7.48768e+10
15.5356 1.94096e+12 -3.42334e+11
15.5834 1.25877e+12 8.6052e+10
15.6313 2.51143e+12 6.22288e+11
15.6794 3.49013e+12 -6.35126e+11
15.7276 6.85642e+12 -5.17047e+11
15.7759 9.294e+12 3.01891e+11
15.8243 7.86959e+12 -7.27784e+11
15.873 4.24769e+12 -6.38322e+11
15.9217 4.58703e+12 9.69001e+11
15.9706 2.83516e+12 -5.121e+11
16.0197 9.78073e+11 -7.54675e+11
16.0689 1.09735e+11 2.92529e+11
16.1182 1.70202e+12 -2.78876e+11
16.1677 -3.80906e+12 -2.1913e+12
16.2174 1.89872e+12 1.24392e+12
16.2672 1.08594e+12 -1.06116e+11
16.3172 -9.68124e+11 -8.19277e+11
16.3674 -2.47775e+12 2.81364e+11
16.4177 -8.29603e+12 6.33794e+12
16.4682 7.00229e+12 -9.49694e+13
16.5189 3.73344e+15 7.21853e+14
16.5697 -2.57348e+16 2.19549e+15
16.6208 -1.0164e+16 1.44407e+16
16.672 -2.20972e+15 -1.99153e+15
16.7234 1.79041e+17 4.87033e+17
16.775 1.10281e+17 1.36464e+17
16.8268 2.22293e+15 6.80385e+14
16.8787 -1.49842e+17 1.19047e+16
16.9309 -2.38221e+19 -1.81462e+19
16.9833 -2.33431e+19 1.91567e+18
17.0359 1.83534e+18 2.31185e+16
17.0887 5.29508e+16 3.60966e+16
17.1418 -8.45191e+18 7.9495e+18
17.195 -4.21856e+19 -4.54362e+18
17.2485 -3.21701e+19 -3.54936e+18
17.3022 -1.87752e+19 2.36438e+18
17.3562 -1.71579e+19 -3.00272e+18
17.4104 -1.42757e+19 1.31557e+19
17.4648 -1.12257e+18 1.44207e+18
17.5195 -2.98292e+17 2.05949e+17
17.5744 -3.32955e+17 1.41414e+17
17.6296 -8.1549e+17 6.32154e+16
17.6851 -2.1168e+18 8.02622e+17
17.7408 2.7409e+18 -1.6826e+18
17.7969 5.91902e+18 -3.61077e+18
17.8532 7.75314e+18 -1.90683e+18
17.9098 6.18307e+18 -1.38377e+19
17.9667 -3.49861e+18 -1.78957e+17
18.0239 -3.40014e+18 6.6757e+15
18.0815 8.53832e+17 1.22301e+18
18.1393 1.56621e+18 8.08924e+17
18.1975 1.5793e+17 -3.75064e+16
18.256 8.31521e+16 -4.26156e+16
18.3149 2.50185e+16 -5.65734e+15
18.3742 7.78279e+15 -1.56209e+15
18.4338 3.22355e+15 -3.58675e+15
18.4938 9.08064e+14 -3.14171e+15
18.5542 -3.59901e+13 1.4912e+14
18.615 -8.54232e+13 2.21665e+13
18.6762 5.9897e+14 -7.04899e+13
18.7379 2.59538e+14 -3.48116e+13
18.8 3.07551e+14 -3.89986e+13
18.8625 2.07793e+14 -2.13843e+13
18.9255 5.4464e+13 -6.05529e+12
18.9891 5.61e+14 -4.86795e+13
19.0531 3.98181e+14 -2.51295e+13
19.1177 9.82914e+14 -7.40639e+13
19.1828 7.08415e+14 -4.76316e+13
19.2484 1.1333e+15 -9.27795e+13
19.3147 7.40528e+14 -5.58362e+13
19.3816 8.92233e+14 -7.81128e+13
19.4491 8.07226e+14 -7.35292e+13
19.5173 4.50672e+14 -3.34275e+13
19.5862 8.11283e+14 -7.63147e+13
19.6558 5.0587e+14 -2.58438e+13
19.7262 1.04556e+15 -1.01778e+14
19.7974 8.56803e+14 -4.12986e+13
19.8694 1.40944e+15 -1.38951e+14
19.9423 1.09579e+15 -5.19517e+13
20.0162 1.64299e+15 -1.64428e+14
20.091 1.17858e+15 -6.43847e+13
20.1669 1.40717e+15 -1.38031e+14
20.244 1.16293e+15 -6.97929e+13
20.3222 1.16972e+15 -9.50494e+13
20.4016 7.76237e+14 -4.89157e+13
20.4825 1.04271e+15 -5.02518e+13
20.5648 -2.48468e+15 2.16253e+14
20.6487 1.61914e+14 6.65383e+13
20.7344 -8.84799e+15 7.80169e+14
20.8219 -1.83143e+15 3.8214e+14
20.9115 -3.58352e+15 6.20192e+14
21.0034 -1.19346e+16 2.15602e+15
21.0979 1.39962e+15 9.19175e+14
21.1952 -2.50376e+16 6.35096e+14
21.2959 -7.4899e+16 3.1637e+15
21.4004 -3.06939e+16 4.26162e+15
21.5093 -1.89612e+17 1.42572e+16
21.6237 -1.45397e+19 1.26163e+18
21.7448 -2.44872e+19 2.35227e+18
21.8747 -9.399e+17 3.60885e+15
22.0165 -3.25773e+17 4.36462e+16
22.1768 -1.57847e+19 8.70862e+17
22.3723 -5.38303e+18 2.36603e+17


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda2.0Nc1Quantum/vCLAOffP_FRG_K.txt <==
-22.3723 -5.38331e+18 -2.30184e+17
-22.1768 -1.57857e+19 -8.51697e+17
-22.0165 -3.25823e+17 -4.32892e+16
-21.8747 -9.399e+17 -2.51315e+15
-21.7448 -2.449e+19 -2.32281e+18
-21.6237 -1.45411e+19 -1.24446e+18
-21.5093 -1.8963e+17 -1.40288e+16
-21.4004 -3.06992e+16 -4.20797e+15
-21.2959 -7.49042e+16 -3.08221e+15
-21.1952 -2.50391e+16 -6.09439e+14
-21.0979 1.40098e+15 -9.23342e+14
-21.0034 -1.19352e+16 -2.14767e+15
-20.9115 -3.58379e+15 -6.18004e+14
-20.8219 -1.83156e+15 -3.81119e+14
-20.7344 -8.84898e+15 -7.69578e+14
-20.6487 1.61795e+14 -6.63517e+13
-20.5648 -2.48491e+15 -2.13466e+14
-20.4825 1.04272e+15 4.91513e+13
-20.4016 7.76266e+14 4.80105e+13
-20.3222 1.16986e+15 9.37916e+13
-20.244 1.16289e+15 6.85486e+13
-20.1669 1.40744e+15 1.36482e+14
-20.091 1.17848e+15 6.30691e+13
-20.0162 1.64333e+15 1.62562e+14
-19.9423 1.09567e+15 5.06279e+13
-19.8694 1.40974e+15 1.374e+14
-19.7974 8.56694e+14 4.0285e+13
-19.7262 1.04578e+15 1.00684e+14
-19.6558 5.05788e+14 2.52794e+13
-19.5862 8.11431e+14 7.54207e+13
-19.5173 4.50662e+14 3.28035e+13
-19.4491 8.0735e+14 7.22672e+13
-19.3816 8.92359e+14 7.65033e+13
-19.3147 7.40625e+14 5.40857e+13
-19.2484 1.13353e+15 9.02015e+13
-19.1828 7.08536e+14 4.50512e+13
-19.1177 9.832e+14 7.08673e+13
-19.0531 3.98346e+14 2.21944e+13
-18.9891 5.61288e+14 4.52944e+13
-18.9255 5.46891e+13 2.84095e+12
-18.8625 2.08099e+14 1.75498e+13
-18.8 3.07891e+14 3.49929e+13
-18.7379 2.59822e+14 3.14454e+13
-18.6762 5.99246e+14 6.76352e+13
-18.615 -8.53041e+13 -2.36037e+13
-18.5542 -3.60376e+13 -1.50373e+14
-18.4938 9.04215e+14 3.13912e+15
-18.4338 3.21997e+15 3.58686e+15
-18.3742 7.78106e+15 1.56942e+15
-18.3149 2.50141e+16 5.6827e+15
-18.256 8.31322e+16 4.26829e+16
-18.1975 1.57937e+17 3.76427e+16
-18.1393 1.56852e+18 -8.07834e+17
-18.0815 8.56857e+17 -1.22277e+18
-18.0239 -3.39962e+18 -9.2743e+15
-17.9667 -3.49894e+18 1.76154e+17
-17.9098 6.16795e+18 1.38375e+19
-17.8532 7.75256e+18 1.91455e+18
-17.7969 5.91723e+18 3.61628e+18
-17.7408 2.741e+18 1.6842e+18
-17.6851 -2.11558e+18 -8.05e+17
-17.6296 -8.15465e+17 -6.4709e+16
-17.5744 -3.32731e+17 -1.4214e+17
-17.5195 -2.97907e+17 -2.06519e+17
-17.4648 -1.12063e+18 -1.44534e+18
-17.4104 -1.42612e+19 -1.31808e+19
-17.3562 -1.71625e+19 2.99036e+18
-17.3022 -1.87778e+19 -2.38017e+18
-17.2485 -3.21694e+19 3.52268e+18
-17.195 -4.21806e+19 4.50119e+18
-17.1418 -8.46044e+18 -7.96399e+18
-17.0887 5.30114e+16 -3.68549e+16
-17.0359 1.83578e+18 -2.30214e+16
-16.9833 -2.33402e+19 -1.97037e+18
-16.9309 -2.37846e+19 1.80936e+19
-16.8787 -1.49742e+17 -1.20029e+16
-16.8268 2.22948e+15 -6.78442e+14
-16.775 1.10185e+17 -1.36546e+17
-16.7234 1.79152e+17 -4.86906e+17
-16.672 -2.20647e+15 1.99126e+15
-16.6208 -1.01515e+16 -1.44546e+16
-16.5697 -2.57297e+16 -2.24927e+15
-16.5189 3.73099e+15 -7.2205e+14
-16.4682 7.03861e+12 9.51262e+13
-16.4177 -8.19792e+12 -6.40152e+12
-16.3674 -2.47285e+12 -2.86038e+11
-16.3172 -9.62844e+11 8.18252e+11
-16.2672 1.09279e+12 9.26109e+10
-16.2174 1.89903e+12 -1.26056e+12
-16.1677 -3.80615e+12 2.18129e+12
-16.1182 1.70387e+12 2.75897e+11
-16.0689 1.01423e+11 -3.00063e+11
-16.0197 9.83155e+11 7.54451e+11
-15.9706 2.83785e+12 5.07295e+11
-15.9217 4.5808e+12 -9.75477e+11
-15.873 4.25066e+12 6.32924e+11
-15.8243 7.87316e+12 7.19194e+11
-15.7759 9.29e+12 -3.16712e+11
-15.7276 6.85782e+12 5.08036e+11
-15.6794 3.4932e+12 6.30761e+11
-15.6313 2.50961e+12 -6.2499e+11
-15.5834 1.25881e+12 -8.54825e+10
-15.5356 1.94304e+12 3.43886e+11
-15.488 2.8049e+12 -7.51674e+10
-15.4404 3.47085e+12 2.35285e+10
-15.393 5.97211e+12 5.12164e+11
-15.3458 1.36622e+13 9.93055e+11
-15.2986 2.04581e+13 1.59611e+12
-15.2516 2.29898e+13 1.99377e+12
-15.2047 1.33169e+13 1.06619e+12
-15.1579 2.19036e+12 7.77346e+10
-15.1112 -1.24665e+12 -1.17843e+11
-15.0647 -2.40991e+12 -2.3363e+11
-15.0182 -1.57099e+12 -2.67692e+11
-14.9719 4.8743e+11 -1.00697e+11
-14.9257 3.56259e+12 2.1689e+11
-14.8796 7.63739e+12 5.29424e+11
-14.8336 1.1113e+13 7.61507e+11
-14.7877 1.38093e+13 9.2225e+11
-14.7419 1.13724e+13 6.82792e+11
-14.6962 9.58849e+12 4.43485e+11
-14.6506 6.27348e+12 2.81334e+11
-14.6052 2.24718e+12 6.94183e+10
-14.5598 2.86906e+12 -3.41821e+09
-14.5145 7.09174e+12 1.55898e+11
-14.4693 1.37362e+13 4.90498e+11
-14.4243 2.33921e+13 8.10779e+11
-14.3793 3.62982e+13 1.36608e+12
-14.3344 5.33472e+13 2.2631e+12
-14.2896 8.01713e+13 3.96609e+12
-14.2449 1.17241e+14 6.16273e+12
-14.2003 1.16537e+14 6.83983e+12
-14.1558 6.91291e+13 4.90961e+12
-14.1113 2.15243e+13 1.99764e+12
-14.067 2.26206e+12 3.46756e+11
-14.0227 2.30008e+12 6.0318e+10
-13.9786 -1.47237e+11 -8.04119e+10
-13.9345 -7.41404e+12 -8.24597e+11
-13.8905 -3.5067e+12 -1.41273e+12
-13.8466 3.29518e+13 2.51764e+12
-13.8028 9.71517e+13 9.73989e+12
-13.759 1.88338e+14 1.81058e+13
-13.7153 2.84762e+14 2.44524e+13
-13.6718 1.77263e+14 1.46164e+13
-13.6283 1.49495e+13 1.68754e+12
-13.5848 4.53699e+12 4.01553e+11
-13.5415 6.45723e+12 5.13306e+11
-13.4982 5.92613e+12 5.15261e+11
-13.455 4.81079e+12 3.57568e+11
-13.4119 1.05865e+12 1.23079e+10
-13.3689 2.67006e+11 -3.41177e+10
-13.3259 6.26472e+11 4.24956e+10
-13.283 2.67961e+12 1.57581e+11
-13.2402 4.89324e+12 2.74373e+11
-13.1974 2.80735e+12 1.70998e+11
-13.1547 1.39849e+12 8.54663e+10
-13.1121 1.76169e+12 1.43792e+11
-13.0696 1.82231e+12 1.34059e+11
-13.0271 6.91757e+11 -3.65358e+09
-12.9847 3.76687e+11 -3.64583e+10
-12.9424 6.41065e+11 -1.67346e+09
-12.9001 6.90305e+11 -1.28178e+08
-12.8579 7.05977e+11 -2.55455e+10
-12.8158 6.30795e+11 -1.79421e+10
-12.7737 6.1966e+11 5.2654e+09
-12.7317 6.72968e+11 -7.99441e+09
-12.6898 7.06617e+11 -2.56744e+10
-12.6479 7.17437e+11 -7.6262e+09
-12.6061 7.51666e+11 7.89841e+09
-12.5643 8.81272e+11 4.41092e+09
-12.5226 9.70941e+11 6.72728e+09
-12.481 1.00443e+12 1.84421e+10
-12.4394 9.73588e+11 1.90602e+10
-12.3979 7.89016e+11 -9.98462e+08
-12.3565 2.14377e+09 -7.32767e+10
-12.3151 -2.91584e+12 -2.23374e+11
-12.2738 -2.22434e+11 -1.44466e+11
-12.2325 5.88223e+11 -1.42397e+10
-12.1913 4.1407e+11 3.58106e+10
-12.1501 1.26023e+11 6.88329e+10
-12.109 -2.95794e+11 1.08656e+11
-12.068 -9.21544e+11 1.30216e+11
-12.027 -1.6719e+12 1.7478e+11
-11.986 -2.1312e+12 7.09118e+10
-11.9452 -1.28301e+12 1.69574e+10
-11.9043 -2.95296e+11 -5.30367e+10
-11.8636 2.88196e+11 -4.5894e+10
-11.8228 5.3492e+11 -4.08128e+10
-11.7822 5.3798e+11 -2.66784e+10
-11.7415 4.31524e+11 -1.66742e+10
-11.701 4.52627e+11 -1.61754e+11
-11.6605 -1.87997e+13 4.09715e+12
-11.62 -2.50811e+14 3.2547e+13
-11.5796 -1.89739e+15 1.47118e+14
-11.5392 -2.59751e+15 1.62275e+14
-11.4989 -1.89914e+15 7.34861e+13
-11.4587 -6.16267e+14 1.37233e+13
-11.4184 -1.03031e+14 -1.16603e+13
-11.3783 -1.85665e+13 -4.73012e+12
-11.3381 -2.58573e+12 -1.25032e+12
-11.2981 7.56274e+11 -4.48989e+10
-11.2581 7.65848e+11 9.24454e+08
-11.2181 5.88169e+11 6.90404e+08
-11.1781 2.19222e+11 -3.56389e+10
-11.1383 -3.81227e+11 -1.07755e+11
-11.0984 -1.04355e+12 -1.75766e+11
-11.0586 -1.63151e+12 -2.23827e+11
-11.0189 -1.86313e+12 -2.21565e+11
-10.9792 -1.77006e+11 -8.29957e+10
-10.9395 9.97878e+11 1.48851e+10
-10.8999 1.24839e+12 3.59892e+10
-10.8603 1.26603e+12 2.44891e+10
-10.8208 1.1584e+12 3.05798e+10
-10.7813 1.02846e+12 2.1744e+10
-10.7418 8.85408e+11 5.7212e+09
-10.7024 7.97789e+11 -9.33767e+08
-10.6631 7.78361e+11 5.71385e+08
-10.6238 7.65405e+11 2.86504e+09
-10.5845 7.47408e+11 5.41703e+09
-10.5452 5.17989e+11 1.77936e+10
-10.506 3.22859e+11 3.0435e+10
-10.4669 4.27097e+11 2.05685e+10
-10.4278 6.49962e+11 7.73109e+09
-10.3887 7.90994e+11 2.1607e+09
-10.3496 7.98791e+11 8.87953e+08
-10.3106 7.7726e+11 3.58074e+08
-10.2717 7.72012e+11 9.86802e+07
-10.2328 6.24479e+11 -1.6637e+11
-10.1939 1.05014e+12 3.20557e+10
-10.155 1.13605e+12 1.98647e+10
-10.1162 -5.52066e+13 -1.16625e+13
-10.0774 1.52459e+12 -2.93447e+11
-10.0387 8.19923e+11 1.79724e+06
-10 8.05647e+11 4.55534e+09
-9.96134 8.1078e+11 -8.1333e+08
-9.92271 8.11832e+11 -8.5615e+08
-9.88412 8.12603e+11 -4.32221e+08
-9.84557 8.13842e+11 -4.04366e+08
-9.80704 8.14084e+11 -2.17982e+07
-9.76856 8.07312e+11 9.98589e+08
-9.73011 7.65605e+11 6.4305e+09
-9.69169 6.46172e+11 1.74422e+10
-9.65331 5.96986e+11 1.34339e+10
-9.61496 6.5618e+11 4.06967e+09
-9.57664 7.55006e+11 -1.41799e+09
-9.53836 7.87263e+11 -6.70198e+09
-9.50011 9.47066e+11 -4.51098e+10
-9.46189 1.89016e+12 -1.57113e+11
-9.42371 6.0089e+12 -4.01911e+11
-9.38556 7.06936e+12 -3.73509e+11
-9.34744 4.5491e+12 -2.0468e+11
-9.30935 1.67437e+12 -6.56057e+10
-9.2713 4.74956e+11 -1.54142e+10
-9.23327 1.30683e+11 -2.31686e+10
-9.19528 -1.25446e+11 -3.21111e+10
-9.15732 -4.86481e+11 -5.4461e+10
-9.11939 -9.24762e+11 -1.01282e+11
-9.08149 -1.35699e+12 -1.3793e+11
-9.04362 -1.95166e+12 -2.21276e+11
-9.00578 -2.43123e+12 -2.51226e+11
-8.96797 -1.60989e+12 -1.55576e+11
-8.93019 -3.50762e+11 -8.11793e+10
-8.89244 2.70005e+11 -5.47284e+10
-8.85471 6.05506e+11 -2.93935e+10
-8.81702 7.72881e+11 -6.64972e+09
-8.77936 8.02652e+11 -1.34976e+09
-8.74172 7.97033e+11 1.45478e+08
-8.70412 7.19575e+11 2.65009e+09
-8.66654 3.31629e+11 -1.77567e+10
-8.62899 -8.13255e+11 -1.99349e+11
-8.59146 -2.5125e+12 -4.35971e+11
-8.55397 -4.15745e+12 -5.12028e+11
-8.5165 -5.88805e+12 -5.07875e+11
-8.47906 -7.00233e+12 -5.71091e+11
-8.44165 -3.08953e+12 -3.67862e+11
-8.40426 4.57597e+11 -4.75381e+10
-8.3669 7.978e+11 -3.15803e+09
-8.32956 8.04809e+11 -6.1205e+08
-8.29226 8.02303e+11 7.14e+07
-8.25497 7.96477e+11 1.41642e+09
-8.21772 7.84315e+11 -8.5606e+08
-8.18049 7.72947e+11 -5.22942e+09
-8.14328 7.6802e+11 -6.63638e+09
-8.1061 7.96163e+11 -4.86718e+09
-8.06895 6.04577e+11 -1.90144e+10
-8.03182 4.62362e+11 -3.6052e+10
-7.99471 7.72016e+11 -1.77044e+10
-7.95763 8.13238e+11 -1.43111e+09
-7.92058 8.14689e+11 2.68957e+08
-7.88355 8.14922e+11 -1.41799e+09
-7.84654 8.08649e+11 -2.95125e+09
-7.80955 8.04808e+11 -1.90179e+09
-7.77259 8.16286e+11 -2.63488e+09
-7.73566 8.29225e+11 -2.08988e+09
-7.69874 8.23137e+11 -1.78054e+09
-7.66185 8.11869e+11 -4.6171e+08
-7.62498 8.05068e+11 -1.75682e+08
-7.58814 8.06478e+11 -2.26008e+08
-7.55132 8.08746e+11 -4.39192e+08
-7.51452 8.08862e+11 -5.65754e+08
-7.47774 8.08809e+11 -2.28924e+08
-7.44099 8.09201e+11 -4.43767e+08
-7.40425 8.12034e+11 8.22104e+08
-7.36754 8.22723e+11 -4.06361e+08
-7.33085 8.47908e+11 -6.32709e+09
-7.29418 8.45948e+11 -2.11549e+09
-7.25754 8.30289e+11 -2.99822e+09
-7.22091 8.12111e+11 -3.03626e+08
-7.18431 8.07017e+11 -5.33686e+08
-7.14772 8.08671e+11 -3.38818e+08
-7.11116 8.09396e+11 -4.16763e+08
-7.07462 8.09272e+11 -5.31091e+08
-7.0381 8.09601e+11 -5.04026e+08
-7.00159 8.09962e+11 -7.00393e+08
-6.96511 8.11531e+11 -6.52948e+08
-6.92865 8.19772e+11 -1.63961e+09
-6.89221 8.23455e+11 -1.46222e+09
-6.85579 8.11889e+11 -5.54944e+08
-6.81938 8.02451e+11 -7.33117e+08
-6.783 8.00851e+11 -3.00323e+06
-6.74664 8.0529e+11 -7.75612e+08
-6.71029 8.08832e+11 -3.14819e+08
-6.67397 8.08962e+11 -3.00035e+08
-6.63766 8.08656e+11 -3.64947e+08
-6.60137 8.08053e+11 -2.46641e+08
-6.5651 8.05214e+11 9.21765e+08
-6.52885 7.86239e+11 2.21436e+10
-6.49262 7.97619e+11 3.38317e+09
-6.4564 1.81036e+12 3.00882e+11
-6.42021 3.82171e+12 -1.64304e+10
-6.38403 4.1291e+12 -1.26306e+11
-6.34786 3.1438e+12 1.06484e+11
-6.31172 1.5731e+12 -1.21795e+11
-6.27559 1.0248e+12 3.72252e+10
-6.23949 8.62619e+11 8.60315e+09
-6.20339 7.93145e+11 8.79268e+09
-6.16732 6.41385e+11 2.23858e+10
-6.13126 5.51195e+11 1.80735e+10
-6.09522 5.99113e+11 1.29668e+10
-6.05919 7.03132e+11 5.49804e+09
-6.02319 7.88763e+11 -1.96993e+09
-5.9872 8.04196e+11 -8.0475e+08
-5.95122 8.0626e+11 -6.65569e+08
-5.91526 8.06684e+11 -5.91815e+08
-5.87932 8.07057e+11 -6.45371e+08
-5.84339 8.08444e+11 -7.31314e+08
-5.80748 8.11918e+11 -6.67876e+08
-5.77158 8.13858e+11 -1.35634e+09
-5.7357 8.24777e+11 -2.92983e+09
-5.69984 9.27728e+11 -1.70701e+10
-5.66399 1.1693e+12 -1.11992e+10
-5.62815 1.18462e+12 -1.74019e+10
-5.59233 1.06822e+12 -1.92022e+08
-5.55653 8.99155e+11 3.63731e+09
-5.52074 8.22419e+11 1.25761e+09
-5.48497 8.11571e+11 4.87733e+08
-5.4492 8.09131e+11 -3.58548e+08
-5.41346 8.05684e+11 2.80335e+08
-5.37773 7.81477e+11 5.21671e+09
-5.34201 5.7204e+11 1.18932e+10
-5.30631 3.18358e+11 4.01966e+10
-5.27062 3.58759e+11 1.69456e+10
-5.23494 5.27392e+11 1.36498e+10
-5.19928 7.2849e+11 2.82919e+09
-5.16363 7.87778e+11 -1.76859e+09
-5.128 7.93509e+11 -1.91452e+09
-5.09237 7.8779e+11 9.07024e+07
-5.05677 7.74916e+11 1.06295e+09
-5.02117 7.60444e+11 2.2506e+09
-4.98559 7.47487e+11 2.72158e+09
-4.95002 6.66235e+11 1.57624e+10
-4.91446 4.51443e+11 3.87652e+10
-4.87892 1.12949e+11 6.87914e+10
-4.84339 -3.25564e+11 1.20062e+11
-4.80787 -8.38999e+11 1.43774e+11
-4.77237 -1.42056e+12 1.95325e+11
-4.73687 -2.13487e+12 1.7695e+11
-4.70139 -2.62492e+12 2.31585e+11
-4.66592 -1.96942e+12 6.73466e+10
-4.63046 -8.01155e+11 3.2328e+10
-4.59502 -2.46797e+09 -3.25249e+10
-4.55958 5.39453e+11 -2.22899e+10
-4.52416 7.54139e+11 -7.30736e+09
-4.48875 8.05462e+11 7.08528e+09
-4.45335 8.05829e+11 1.57927e+09
-4.41797 5.5663e+11 2.04139e+11
-4.38259 -1.19564e+13 4.75875e+12
-4.34722 -1.22851e+14 2.9981e+13
-4.31187 -8.912e+14 8.86915e+13
-4.27653 -3.03731e+15 2.19719e+14
-4.24119 -3.1759e+15 1.44238e+14
-4.20587 -2.2213e+15 1.29447e+13
-4.17056 -8.6945e+14 -2.46814e+13
-4.13526 -1.27991e+14 -1.12602e+13
-4.09997 -2.19622e+13 -5.56194e+12
-4.06469 -2.04757e+12 -1.12329e+12
-4.02942 3.30732e+11 -3.17115e+11
-3.99416 5.66589e+11 -3.36736e+11
-3.95891 -4.94144e+12 -2.24647e+13
-3.92367 -7.10796e+12 2.05575e+13
-3.88844 7.32108e+11 3.77604e+11
-3.85322 7.97066e+11 1.04817e+10
-3.81801 8.01901e+11 -3.85301e+08
-3.7828 8.02669e+11 -1.21509e+09
-3.74761 8.16981e+11 -9.38661e+09
-3.71243 8.41078e+11 -8.66459e+07
-3.67726 8.3993e+11 1.73302e+09
-3.64209 8.25969e+11 6.97764e+08
-3.60694 8.11425e+11 4.21401e+08
-3.57179 8.06904e+11 -2.12345e+08
-3.53665 8.08086e+11 -3.73488e+08
-3.50152 8.08852e+11 -4.24918e+08
-3.4664 8.09087e+11 -4.06029e+08
-3.43129 8.09376e+11 -3.8261e+08
-3.39619 8.09028e+11 -3.74906e+08
-3.36109 8.08896e+11 -4.26977e+08
-3.32601 8.13562e+11 -7.6157e+08
-3.29093 8.22e+11 -2.06642e+09
-3.25586 8.26322e+11 -1.53914e+09
-3.2208 8.1945e+11 -8.58135e+08
-3.18574 8.11134e+11 -7.17761e+08
-3.1507 8.08835e+11 -6.29483e+07
-3.11566 7.99006e+11 9.41157e+08
-3.08063 7.81191e+11 2.68606e+09
-3.0456 7.54995e+11 6.69719e+09
-3.01059 7.54005e+11 -8.07326e+09
-2.97558 7.72219e+11 -1.22031e+10
-2.94058 8.00294e+11 -2.91919e+09
-2.90558 8.07952e+11 -9.94478e+08
-2.87059 8.08713e+11 -6.55133e+08
-2.83561 8.07782e+11 -3.08154e+08
-2.80064 8.06204e+11 -2.74535e+08
-2.76567 8.0665e+11 -3.66117e+08
-2.73071 8.09621e+11 -2.49121e+08
-2.69576 8.12869e+11 8.58936e+08
-2.66081 8.13598e+11 1.10183e+09
-2.62587 8.13079e+11 -1.57333e+08
-2.59094 8.10738e+11 -5.24924e+08
-2.55601 8.09332e+11 -3.02938e+08
-2.52109 8.09198e+11 -3.67124e+08
-2.48617 8.09319e+11 -4.40515e+08
-2.45126 8.09426e+11 -4.36181e+08
-2.41636 8.0904e+11 -4.32899e+08
-2.38146 8.08747e+11 -4.04616e+08
-2.34657 8.08937e+11 -3.76341e+08
-2.31168 8.09055e+11 -4.35276e+08
-2.2768 8.09368e+11 -4.3853e+08
-2.24192 8.09514e+11 -4.24629e+08
-2.20705 8.09232e+11 -3.57795e+08
-2.17219 8.07753e+11 -1.63354e+08
-2.13733 7.97878e+11 -3.75406e+08
-2.10247 7.84504e+11 1.48123e+08
-2.06762 7.85385e+11 1.82257e+09
-2.03278 7.93859e+11 1.19593e+09
-1.99794 8.04489e+11 5.39193e+07
-1.9631 8.08477e+11 -5.43128e+08
-1.92827 8.11296e+11 -8.00088e+08
-1.89345 8.27034e+11 -3.12691e+09
-1.85862 9.71199e+11 -2.08105e+10
-1.82381 1.20159e+12 -4.04136e+10
-1.78899 1.20429e+12 -3.03083e+10
-1.75419 1.07978e+12 -1.4195e+10
-1.71938 9.02891e+11 2.89453e+09
-1.68458 8.26837e+11 1.81831e+09
-1.64979 8.13394e+11 7.66281e+08
-1.61499 8.09879e+11 -1.48727e+08
-1.58021 8.09229e+11 -3.84464e+08
-1.54542 8.09198e+11 -4.50893e+08
-1.51064 8.09129e+11 -4.26656e+08
-1.47586 8.0909e+11 -4.00089e+08
-1.44109 8.08974e+11 -3.77699e+08
-1.40632 8.08901e+11 -3.88957e+08
-1.37155 8.08948e+11 -4.07641e+08
-1.33679 8.0901e+11 -4.04668e+08
-1.30203 8.09127e+11 -4.00162e+08
-1.26727 8.09245e+11 -3.92256e+08
-1.23251 8.09319e+11 -4.20604e+08
-1.19776 8.09351e+11 -4.24368e+08
-1.16301 8.09275e+11 -4.12946e+08
-1.12827 8.09187e+11 -3.9167e+08
-1.09352 8.09044e+11 -4.04766e+08
-1.05878 8.08886e+11 -3.83101e+08
-1.02405 8.08825e+11 -3.9137e+08
-0.989309 8.08791e+11 -3.98734e+08
-0.954576 8.08689e+11 -4.99301e+08
-0.919844 8.08699e+11 -3.61644e+08
-0.885115 8.12126e+11 6.42514e+09
-0.850388 8.26206e+11 2.65761e+10
-0.815663 8.25676e+11 5.56847e+09
-0.78094 8.26354e+11 -1.73303e+10
-0.746219 8.1784e+11 -7.28462e+09
-0.711499 8.11272e+11 -1.28226e+08
-0.676781 8.09848e+11 -3.63504e+08
-0.642065 8.09018e+11 -3.79466e+08
-0.60735 8.08891e+11 -3.26125e+08
-0.572637 8.08779e+11 -4.8657e+08
-0.537925 8.08412e+11 -3.41559e+08
-0.503214 8.06921e+11 4.73296e+08
-0.468504 8.06509e+11 5.16147e+08
-0.433796 8.06874e+11 1.19205e+08
-0.399089 8.07864e+11 -2.54422e+08
-0.364382 8.08731e+11 -4.66707e+08
-0.329676 8.08944e+11 -4.72882e+08
-0.294972 8.08998e+11 -4.09618e+08
-0.260267 8.09047e+11 -3.74437e+08
-0.225564 8.08891e+11 -2.91285e+08
-0.190861 8.07911e+11 2.25347e+08
-0.156158 8.02356e+11 1.57176e+09
-0.121456 7.75808e+11 3.71486e+09
-0.0867541 6.37971e+11 1.86822e+09
-0.0520524 3.74267e+11 -1.06519e+10
-0.0173508 -4.04514e+11 1.26419e+09
0.0173508 -4.04514e+11 -8.56405e+08
0.0520524 3.74279e+11 1.02763e+10
0.0867541 6.37969e+11 -2.51334e+09
0.121456 7.75803e+11 -4.49912e+09
0.156158 8.02354e+11 -2.37891e+09
0.190861 8.0791e+11 -1.03941e+09
0.225564 8.08891e+11 -5.24055e+08
0.260267 8.09047e+11 -4.41229e+08
0.294972 8.08997e+11 -4.06063e+08
0.329676 8.08944e+11 -3.42571e+08
0.364382 8.08731e+11 -3.48625e+08
0.399089 8.07864e+11 -5.60038e+08
0.433796 8.06874e+11 -9.32415e+08
0.468504 8.06508e+11 -1.32794e+09
0.503214 8.06921e+11 -1.28716e+09
0.537925 8.08412e+11 -4.73591e+08
0.572637 8.08779e+11 -3.28704e+08
0.60735 8.08891e+11 -4.89308e+08
0.642065 8.09018e+11 -4.36092e+08
0.676781 8.09848e+11 -4.53147e+08
0.711499 8.11272e+11 -6.90065e+08
0.746219 8.17849e+11 6.45922e+09
0.78094 8.26377e+11 1.6495e+10
0.815663 8.25669e+11 -6.40788e+09
0.850388 8.26172e+11 -2.74071e+10
0.885115 8.12117e+11 -7.24186e+09
0.919844 8.08699e+11 -4.53388e+08
0.954576 8.08689e+11 -3.15829e+08
0.989309 8.08791e+11 -4.16592e+08
1.02405 8.08825e+11 -4.23946e+08
1.05878 8.08886e+11 -4.32351e+08
1.09352 8.09044e+11 -4.10838e+08
1.12827 8.09187e+11 -4.24047e+08
1.16301 8.09275e+11 -4.02895e+08
1.19776 8.09351e+11 -3.91544e+08
1.23251 8.09318e+11 -3.95363e+08
1.26727 8.09245e+11 -4.23681e+08
1.30203 8.09127e+11 -4.15598e+08
1.33679 8.09009e+11 -4.10952e+08
1.37155 8.08947e+11 -4.07894e+08
1.40632 8.08901e+11 -4.26518e+08
1.44109 8.08974e+11 -4.37803e+08
1.47586 8.0909e+11 -4.15427e+08
1.51064 8.09129e+11 -3.88925e+08
1.54542 8.09198e+11 -3.64739e+08
1.58021 8.09229e+11 -4.31199e+08
1.61499 8.09878e+11 -6.67426e+08
1.64979 8.13393e+11 -1.5899e+09
1.68458 8.26835e+11 -2.64915e+09
1.71938 9.02887e+11 -3.76036e+09
1.75419 1.07979e+12 1.31776e+10
1.78899 1.20432e+12 2.9069e+10
1.82381 1.20163e+12 3.927e+10
1.85862 9.71209e+11 1.99775e+10
1.89345 8.27035e+11 2.29952e+09
1.92827 8.11297e+11 -1.85492e+07
1.9631 8.08478e+11 -2.71807e+08
1.99794 8.04489e+11 -8.65736e+08
2.03278 7.93857e+11 -1.99556e+09
2.06762 7.85382e+11 -2.60639e+09
2.10247 7.84503e+11 -9.34756e+08
2.13733 7.97878e+11 -4.35144e+08
2.17219 8.07753e+11 -6.5103e+08
2.20705 8.09231e+11 -4.57694e+08
2.24192 8.09514e+11 -3.91266e+08
2.2768 8.09368e+11 -3.77312e+08
2.31168 8.09055e+11 -3.80289e+08
2.34657 8.08937e+11 -4.38983e+08
2.38146 8.08747e+11 -4.10624e+08
2.41636 8.0904e+11 -3.83028e+08
2.45126 8.09426e+11 -3.79969e+08
2.48617 8.09319e+11 -3.75424e+08
2.52109 8.09198e+11 -4.48801e+08
2.55601 8.09332e+11 -5.13171e+08
2.59094 8.10738e+11 -2.91669e+08
2.62587 8.13078e+11 -6.62787e+08
2.66081 8.13596e+11 -1.92345e+09
2.69576 8.12867e+11 -1.67908e+09
2.73071 8.0962e+11 -5.67346e+08
2.76567 8.0665e+11 -4.46467e+08
2.80064 8.06204e+11 -5.38039e+08
2.83561 8.07782e+11 -5.07298e+08
2.87059 8.08713e+11 -1.60137e+08
2.90558 8.07953e+11 1.80116e+08
2.94058 8.00296e+11 2.10644e+09
2.97558 7.72231e+11 1.14174e+10
3.01059 7.54015e+11 7.33102e+09
3.0456 7.54987e+11 -7.44824e+09
3.08063 7.81187e+11 -3.47002e+09
3.11566 7.99005e+11 -1.75007e+09
3.1507 8.08835e+11 -7.51612e+08
3.18574 8.11134e+11 -9.80622e+07
3.2208 8.19451e+11 3.18449e+07
3.25586 8.26323e+11 7.02687e+08
3.29093 8.22001e+11 1.23633e+09
3.32601 8.13562e+11 -5.52719e+07
3.36109 8.08896e+11 -3.8844e+08
3.39619 8.09027e+11 -4.45595e+08
3.43129 8.09376e+11 -4.41599e+08
3.4664 8.09086e+11 -4.11158e+08
3.50152 8.08852e+11 -3.90185e+08
3.53665 8.08086e+11 -4.40843e+08
3.57179 8.06904e+11 -5.99033e+08
3.60694 8.11423e+11 -1.22818e+09
3.64209 8.25967e+11 -1.50853e+09
3.67726 8.39925e+11 -2.5615e+09
3.71243 8.41073e+11 -7.35679e+08
3.74761 8.16992e+11 8.57394e+09
3.7828 8.02669e+11 3.93486e+08
3.81801 8.019e+11 -4.38644e+08
3.85322 7.97072e+11 -1.1305e+10
3.88844 7.32283e+11 -3.7845e+11
3.92367 -7.0962e+12 -2.05591e+13
3.95891 -4.95396e+12 2.24617e+13
3.99416 5.66375e+11 3.35792e+11
4.02942 3.30281e+11 3.15341e+11
4.06469 -2.04956e+12 1.11651e+12
4.09997 -2.19673e+13 5.55071e+12
4.13526 -1.28006e+14 1.10123e+13
4.17056 -8.69445e+14 2.32167e+13
4.20587 -2.2212e+15 -1.62796e+13
4.24119 -3.17568e+15 -1.47784e+14
4.27653 -3.03697e+15 -2.24649e+14
4.31187 -8.9104e+14 -9.03869e+13
4.34722 -1.22811e+14 -3.01578e+13
4.38259 -1.19519e+13 -4.76126e+12
4.41797 5.57222e+11 -2.06688e+11
4.45335 8.05779e+11 -2.38089e+09
4.48875 8.05463e+11 -7.89319e+09
4.52416 7.54117e+11 6.48133e+09
4.55958 5.39408e+11 2.12204e+10
4.59502 -2.5245e+09 3.0733e+10
4.63046 -8.0113e+11 -3.54963e+10
4.66592 -1.96927e+12 -7.24472e+10
4.70139 -2.62463e+12 -2.37498e+11
4.73687 -2.1346e+12 -1.82085e+11
4.77237 -1.42028e+12 -1.99449e+11
4.80787 -8.38778e+11 -1.47037e+11
4.84339 -3.25398e+11 -1.2254e+11
4.87892 1.1305e+11 -7.0689e+10
4.91446 4.51506e+11 -4.02308e+10
4.95002 6.66266e+11 -1.69552e+10
4.98559 7.47501e+11 -3.6815e+09
5.02117 7.60448e+11 -3.12616e+09
5.05677 7.74918e+11 -1.92215e+09
5.09237 7.87791e+11 -9.36809e+08
5.128 7.93511e+11 1.08112e+09
5.16363 7.8778e+11 9.61228e+08
5.19928 7.28486e+11 -3.56739e+09
5.23494 5.27373e+11 -1.40614e+10
5.27062 3.58732e+11 -1.69821e+10
5.30631 3.18297e+11 -4.0175e+10
5.34201 5.72027e+11 -1.24957e+10
5.37773 7.81469e+11 -5.99635e+09
5.41346 8.05682e+11 -1.08921e+09
5.4492 8.0913e+11 -4.58005e+08
5.48497 8.1157e+11 -1.30998e+09
5.52074 8.22418e+11 -2.08613e+09
5.55653 8.9915e+11 -4.51485e+09
5.59233 1.06821e+12 -8.47764e+08
5.62815 1.18463e+12 1.61285e+10
5.66399 1.1693e+12 1.0113e+10
5.69984 9.27738e+11 1.62184e+10
5.7357 8.24779e+11 2.09873e+09
5.77158 8.13859e+11 5.28686e+08
5.80748 8.11918e+11 -1.53082e+08
5.84339 8.08443e+11 -8.73951e+07
5.87932 8.07057e+11 -1.73299e+08
5.91526 8.06684e+11 -2.27126e+08
5.95122 8.0626e+11 -1.52769e+08
5.9872 8.04197e+11 -7.69734e+06
6.02319 7.88764e+11 1.16503e+09
6.05919 7.03125e+11 -6.19338e+09
6.09522 5.99096e+11 -1.34941e+10
6.13126 5.5117e+11 -1.84777e+10
6.16732 6.4136e+11 -2.30786e+10
6.20339 7.9313e+11 -9.6101e+09
6.23949 8.62596e+11 -9.57755e+09
6.27559 1.02472e+12 -3.861e+10
6.31172 1.57328e+12 1.19261e+11
6.34786 3.14369e+12 -1.13627e+11
6.38403 4.1295e+12 1.14889e+11
6.42021 3.82198e+12 5.78208e+09
6.4564 1.80999e+12 -3.04239e+11
6.49262 7.97652e+11 -4.39334e+09
6.52885 7.86217e+11 -2.2957e+10
6.5651 8.05212e+11 -1.73302e+09
6.60137 8.08053e+11 -5.68189e+08
6.63766 8.08656e+11 -4.5045e+08
6.67397 8.08962e+11 -5.15617e+08
6.71029 8.08832e+11 -5.0161e+08
6.74664 8.0529e+11 -3.78733e+07
6.783 8.0085e+11 -8.04489e+08
6.81938 8.02452e+11 -7.31499e+07
6.85579 8.1189e+11 -2.76333e+08
6.89221 8.23456e+11 6.17195e+08
6.92865 8.19774e+11 8.11235e+08
6.96511 8.11532e+11 -1.67758e+08
7.00159 8.09962e+11 -1.18001e+08
7.0381 8.09601e+11 -3.13209e+08
7.07462 8.09272e+11 -2.8525e+08
7.11116 8.09396e+11 -3.99441e+08
7.14772 8.08672e+11 -4.77169e+08
7.18431 8.07017e+11 -2.79769e+08
7.22091 8.12111e+11 -5.12231e+08
7.25754 8.30292e+11 2.15528e+09
7.29418 8.45951e+11 1.2373e+09
7.33085 8.47914e+11 5.46775e+09
7.36754 8.22723e+11 -4.18662e+08
7.40425 8.12034e+11 -1.64051e+09
7.44099 8.09201e+11 -3.72044e+08
7.47774 8.08809e+11 -5.86339e+08
7.51452 8.08863e+11 -2.49575e+08
7.55132 8.08746e+11 -3.76509e+08
7.58814 8.06478e+11 -5.87243e+08
7.62498 8.05068e+11 -6.33087e+08
7.66185 8.11869e+11 -3.55065e+08
7.69874 8.23139e+11 9.40767e+08
7.73566 8.29228e+11 1.24364e+09
7.77259 8.16288e+11 1.8107e+09
7.80955 8.04808e+11 1.08145e+09
7.84654 8.08652e+11 2.14296e+09
7.88355 8.14924e+11 6.28119e+08
7.92058 8.14688e+11 -1.06008e+09
7.95763 8.13238e+11 6.36388e+08
7.99471 7.72033e+11 1.6964e+10
8.03182 4.62376e+11 3.54782e+10
8.06895 6.04585e+11 1.8299e+10
8.1061 7.96162e+11 4.03516e+09
8.14328 7.68014e+11 5.79222e+09
8.18049 7.72945e+11 4.38491e+09
8.21772 7.84315e+11 1.3494e+07
8.25497 7.96478e+11 -2.25031e+09
8.29226 8.02303e+11 -8.96581e+08
8.32956 8.04809e+11 -2.04575e+08
8.3669 7.97806e+11 2.37111e+09
8.40426 4.57685e+11 4.74289e+10
8.44165 -3.08884e+12 3.74523e+11
8.47906 -7.00122e+12 5.85283e+11
8.5165 -5.88705e+12 5.20097e+11
8.55397 -4.15646e+12 5.20868e+11
8.59146 -2.51168e+12 4.41496e+11
8.62899 -8.12878e+11 2.01624e+11
8.66654 3.3167e+11 1.78459e+10
8.70412 7.19571e+11 -3.34772e+09
8.74172 7.9703e+11 -9.74141e+08
8.77936 8.0265e+11 5.2013e+08
8.81702 7.7289e+11 5.87439e+09
8.85471 6.05561e+11 2.8898e+10
8.89244 2.70135e+11 5.46876e+10
8.93019 -3.50625e+11 8.22748e+10
8.96797 -1.60962e+12 1.59308e+11
9.00578 -2.43076e+12 2.56618e+11
9.04362 -1.95124e+12 2.258e+11
9.08149 -1.35672e+12 1.41308e+11
9.11939 -9.24564e+11 1.03839e+11
9.15732 -4.86373e+11 5.61511e+10
9.19528 -1.25383e+11 3.3092e+10
9.23327 1.30711e+11 2.3596e+10
9.2713 4.74969e+11 1.51221e+10
9.30935 1.67444e+12 6.22474e+10
9.34744 4.54947e+12 1.94125e+11
9.38556 7.07022e+12 3.55978e+11
9.42371 6.00971e+12 3.91342e+11
9.46189 1.89046e+12 1.5435e+11
9.50011 9.47152e+11 4.40024e+10
9.53836 7.87276e+11 5.91241e+09
9.57664 7.55008e+11 6.71984e+08
9.61496 6.56175e+11 -4.68716e+09
9.65331 5.96969e+11 -1.38959e+10
9.69169 6.46155e+11 -1.80478e+10
9.73011 7.65599e+11 -7.21715e+09
9.76856 8.07311e+11 -1.81458e+09
9.80704 8.14084e+11 -8.05594e+08
9.84557 8.13843e+11 -4.26005e+08
9.88412 8.12603e+11 -3.94276e+08
9.92271 8.11833e+11 3.50264e+07
9.96134 8.10782e+11 -2.39341e+06
10 8.05651e+11 -5.37813e+09
10.0387 8.19922e+11 -8.11231e+08
10.0774 1.52423e+12 2.93005e+11
10.1162 -5.53098e+13 1.16191e+13
10.155 1.13601e+12 -2.09407e+10
10.1939 1.05017e+12 -3.30157e+10
10.2328 6.24898e+11 1.67266e+11
10.2717 7.72013e+11 -8.62332e+08
10.3106 7.77264e+11 -1.1129e+09
10.3496 7.98791e+11 -1.64917e+09
10.3887 7.90992e+11 -2.9149e+09
10.4278 6.49956e+11 -8.274e+09
10.4669 4.27078e+11 -2.0721e+10
10.506 3.22821e+11 -3.03204e+10
10.5452 5.17976e+11 -1.83106e+10
10.5845 7.474e+11 -6.16003e+09
10.6238 7.65396e+11 -3.64658e+09
10.6631 7.78357e+11 -1.36023e+09
10.7024 7.97792e+11 1.46935e+08
10.7418 8.85422e+11 -6.3589e+09
10.7813 1.02848e+12 -2.22569e+10
10.8208 1.15842e+12 -3.1272e+10
10.8603 1.26604e+12 -2.53343e+10
10.8999 1.24838e+12 -3.69414e+10
10.9395 9.97869e+11 -1.58127e+10
10.9792 -1.76954e+11 8.2823e+10
11.0189 -1.86297e+12 2.22575e+11
11.0586 -1.63136e+12 2.24621e+11
11.0984 -1.04344e+12 1.76152e+11
11.1383 -3.81157e+11 1.0772e+11
11.1781 2.19255e+11 3.53586e+10
11.2181 5.88176e+11 -1.21072e+09
11.2581 7.65851e+11 -1.60273e+09
11.2981 7.56235e+11 4.42116e+10
11.3381 -2.58729e+12 1.24527e+12
11.3783 -1.85711e+13 4.71975e+12
11.4184 -1.03045e+14 1.1547e+13
11.4587 -6.16251e+14 -1.4823e+13
11.4989 -1.89902e+15 -7.65238e+13
11.5392 -2.59729e+15 -1.65448e+14
11.5796 -1.89711e+15 -1.51146e+14
11.62 -2.5074e+14 -3.30869e+13
11.6605 -1.87913e+13 -4.13061e+12
11.701 4.52172e+11 1.61664e+11
11.7415 4.3154e+11 1.59065e+10
11.7822 5.37979e+11 2.60964e+10
11.8228 5.34886e+11 4.00519e+10
11.8636 2.88136e+11 4.46254e+10
11.9043 -2.95395e+11 5.07324e+10
11.9452 -1.28292e+12 -2.08797e+10
11.986 -2.13095e+12 -7.62004e+10
12.027 -1.67161e+12 -1.79382e+11
12.068 -9.21312e+11 -1.33716e+11
12.109 -2.9561e+11 -1.11296e+11
12.1501 1.26118e+11 -7.07808e+10
12.1913 4.14123e+11 -3.72462e+10
12.2325 5.88254e+11 1.31722e+10
12.2738 -2.22337e+11 1.44435e+11
12.3151 -2.91582e+12 2.24259e+11
12.3565 2.20268e+09 7.28399e+10
12.3979 7.89035e+11 1.49456e+08
12.4394 9.7354e+11 -2.00945e+10
12.481 1.00439e+12 -1.94843e+10
12.5226 9.70969e+11 -7.72479e+09
12.5643 8.8128e+11 -5.25006e+09
12.6061 7.51613e+11 -8.48446e+09
12.6479 7.17448e+11 7.08675e+09
12.6898 7.06722e+11 2.51012e+10
12.7317 6.72984e+11 7.37732e+09
12.7737 6.19593e+11 -5.9008e+09
12.8158 6.30837e+11 1.72949e+10
12.8579 7.06084e+11 2.48527e+10
12.9001 6.90308e+11 -6.0984e+08
12.9424 6.41036e+11 9.33479e+08
12.9847 3.76722e+11 3.59609e+10
13.0271 6.91813e+11 2.86736e+09
13.0696 1.82247e+12 -1.3593e+11
13.1121 1.76177e+12 -1.45774e+11
13.1547 1.3983e+12 -8.73822e+10
13.1974 2.80706e+12 -1.75126e+11
13.2402 4.89289e+12 -2.81374e+11
13.283 2.67937e+12 -1.59958e+11
13.3259 6.26437e+11 -4.05159e+10
13.3689 2.67443e+11 3.66529e+10
13.4119 1.05937e+12 -8.37123e+09
13.455 4.81164e+12 -3.46392e+11
13.4982 5.92788e+12 -4.95006e+11
13.5415 6.46091e+12 -4.7309e+11
13.5848 4.54031e+12 -3.67433e+11
13.6283 1.49524e+13 -1.6589e+12
13.6718 1.77271e+14 -1.45322e+13
13.7153 2.84773e+14 -2.4326e+13
13.759 1.88351e+14 -1.79593e+13
13.8028 9.71638e+13 -9.60909e+12
13.8466 3.29594e+13 -2.4363e+12
13.8905 -3.5033e+12 1.44991e+12
13.9345 -7.41267e+12 8.42642e+11
13.9786 -1.46509e+11 9.09324e+10
14.0227 2.30107e+12 -4.68023e+10
14.067 2.2634e+12 -3.23786e+11
14.1113 2.15244e+13 -1.99268e+12
14.1558 6.91238e+13 -4.97332e+12
14.2003 1.16532e+14 -6.8842e+12
14.2449 1.17237e+14 -6.17255e+12
14.2896 8.01707e+13 -3.94444e+12
14.3344 5.33486e+13 -2.22744e+12
14.3793 3.62998e+13 -1.33123e+12
14.4243 2.33933e+13 -7.83827e+11
14.4693 1.37371e+13 -4.71763e+11
14.5145 7.09234e+12 -1.43123e+11
14.5598 2.86919e+12 9.62222e+09
14.6052 2.24656e+12 -7.43949e+10
14.6506 6.27181e+12 -3.08446e+11
14.6962 9.58643e+12 -4.85614e+11
14.7419 1.13706e+13 -7.18876e+11
14.7877 1.38079e+13 -9.50508e+11
14.8336 1.11121e+13 -7.83232e+11
14.8796 7.63681e+12 -5.44988e+11
14.9257 3.56202e+12 -2.26389e+11
14.9719 4.8724e+11 9.45887e+10
15.0182 -1.57081e+12 2.63804e+11
15.0647 -2.41014e+12 2.32502e+11
15.1112 -1.24685e+12 1.17055e+11
15.1579 2.19061e+12 -8.18087e+10
15.2047 1.33152e+13 -1.08542e+12
15.2516 2.29865e+13 -2.0255e+12
15.2986 2.04566e+13 -1.62135e+12
15.3458 1.36612e+13 -1.00801e+12
15.393 5.97052e+12 -5.16014e+11
15.4404 3.47177e+12 -2.34078e+10
15.488 2.80624e+12 7.48768e+10
15.5356 1.94096e+12 -3.42334e+11
15.5834 1.25877e+12 8.6052e+10
15.6313 2.51143e+12 6.22288e+11
15.6794 3.49013e+12 -6.35126e+11
15.7276 6.85642e+12 -5.17047e+11
15.7759 9.294e+12 3.01891e+11
15.8243 7.86959e+12 -7.27784e+11
15.873 4.24769e+12 -6.38322e+11
15.9217 4.58703e+12 9.69001e+11
15.9706 2.83516e+12 -5.121e+11
16.0197 9.78073e+11 -7.54675e+11
16.0689 1.09735e+11 2.92529e+11
16.1182 1.70202e+12 -2.78876e+11
16.1677 -3.80906e+12 -2.1913e+12
16.2174 1.89872e+12 1.24392e+12
16.2672 1.08594e+12 -1.06116e+11
16.3172 -9.68124e+11 -8.19277e+11
16.3674 -2.47775e+12 2.81364e+11
16.4177 -8.29603e+12 6.33794e+12
16.4682 7.00229e+12 -9.49694e+13
16.5189 3.73344e+15 7.21853e+14
16.5697 -2.57348e+16 2.19549e+15
16.6208 -1.0164e+16 1.44407e+16
16.672 -2.20972e+15 -1.99153e+15
16.7234 1.79041e+17 4.87033e+17
16.775 1.10281e+17 1.36464e+17
16.8268 2.22293e+15 6.80385e+14
16.8787 -1.49842e+17 1.19047e+16
16.9309 -2.38221e+19 -1.81462e+19
16.9833 -2.33431e+19 1.91567e+18
17.0359 1.83534e+18 2.31185e+16
17.0887 5.29508e+16 3.60966e+16
17.1418 -8.45191e+18 7.9495e+18
17.195 -4.21856e+19 -4.54362e+18
17.2485 -3.21701e+19 -3.54936e+18
17.3022 -1.87752e+19 2.36438e+18
17.3562 -1.71579e+19 -3.00272e+18
17.4104 -1.42757e+19 1.31557e+19
17.4648 -1.12257e+18 1.44207e+18
17.5195 -2.98292e+17 2.05949e+17
17.5744 -3.32955e+17 1.41414e+17
17.6296 -8.1549e+17 6.32154e+16
17.6851 -2.1168e+18 8.02622e+17
17.7408 2.7409e+18 -1.6826e+18
17.7969 5.91902e+18 -3.61077e+18
17.8532 7.75314e+18 -1.90683e+18
17.9098 6.18307e+18 -1.38377e+19
17.9667 -3.49861e+18 -1.78957e+17
18.0239 -3.40014e+18 6.6757e+15
18.0815 8.53832e+17 1.22301e+18
18.1393 1.56621e+18 8.08924e+17
18.1975 1.5793e+17 -3.75064e+16
18.256 8.31521e+16 -4.26156e+16
18.3149 2.50185e+16 -5.65734e+15
18.3742 7.78279e+15 -1.56209e+15
18.4338 3.22355e+15 -3.58675e+15
18.4938 9.08064e+14 -3.14171e+15
18.5542 -3.59901e+13 1.4912e+14
18.615 -8.54232e+13 2.21665e+13
18.6762 5.9897e+14 -7.04899e+13
18.7379 2.59538e+14 -3.48116e+13
18.8 3.07551e+14 -3.89986e+13
18.8625 2.07793e+14 -2.13843e+13
18.9255 5.4464e+13 -6.05529e+12
18.9891 5.61e+14 -4.86795e+13
19.0531 3.98181e+14 -2.51295e+13
19.1177 9.82914e+14 -7.40639e+13
19.1828 7.08415e+14 -4.76316e+13
19.2484 1.1333e+15 -9.27795e+13
19.3147 7.40528e+14 -5.58362e+13
19.3816 8.92233e+14 -7.81128e+13
19.4491 8.07226e+14 -7.35292e+13
19.5173 4.50672e+14 -3.34275e+13
19.5862 8.11283e+14 -7.63147e+13
19.6558 5.0587e+14 -2.58438e+13
19.7262 1.04556e+15 -1.01778e+14
19.7974 8.56803e+14 -4.12986e+13
19.8694 1.40944e+15 -1.38951e+14
19.9423 1.09579e+15 -5.19517e+13
20.0162 1.64299e+15 -1.64428e+14
20.091 1.17858e+15 -6.43847e+13
20.1669 1.40717e+15 -1.38031e+14
20.244 1.16293e+15 -6.97929e+13
20.3222 1.16972e+15 -9.50494e+13
20.4016 7.76237e+14 -4.89157e+13
20.4825 1.04271e+15 -5.02518e+13
20.5648 -2.48468e+15 2.16253e+14
20.6487 1.61914e+14 6.65383e+13
20.7344 -8.84799e+15 7.80169e+14
20.8219 -1.83143e+15 3.8214e+14
20.9115 -3.58352e+15 6.20192e+14
21.0034 -1.19346e+16 2.15602e+15
21.0979 1.39962e+15 9.19175e+14
21.1952 -2.50376e+16 6.35096e+14
21.2959 -7.4899e+16 3.1637e+15
21.4004 -3.06939e+16 4.26162e+15
21.5093 -1.89612e+17 1.42572e+16
21.6237 -1.45397e+19 1.26163e+18
21.7448 -2.44872e+19 2.35227e+18
21.8747 -9.399e+17 3.60885e+15
22.0165 -3.25773e+17 4.36462e+16
22.1768 -1.57847e+19 8.70862e+17
22.3723 -5.38303e+18 2.36603e+17


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda2.0Nc1Quantum/vCLRDiaP_FRG.txt <==
-22.3723 -5.38303e+18 2.36603e+17
-22.1768 -1.57847e+19 8.70862e+17
-22.0165 -3.25773e+17 4.36462e+16
-21.8747 -9.399e+17 3.60885e+15
-21.7448 -2.44872e+19 2.35227e+18
-21.6237 -1.45397e+19 1.26163e+18
-21.5093 -1.89612e+17 1.42572e+16
-21.4004 -3.06939e+16 4.26162e+15
-21.2959 -7.4899e+16 3.1637e+15
-21.1952 -2.50376e+16 6.35096e+14
-21.0979 1.39962e+15 9.19175e+14
-21.0034 -1.19346e+16 2.15602e+15
-20.9115 -3.58352e+15 6.20192e+14
-20.8219 -1.83143e+15 3.8214e+14
-20.7344 -8.84799e+15 7.80169e+14
-20.6487 1.61914e+14 6.65383e+13
-20.5648 -2.48468e+15 2.16253e+14
-20.4825 1.04271e+15 -5.02518e+13
-20.4016 7.76237e+14 -4.89157e+13
-20.3222 1.16972e+15 -9.50494e+13
-20.244 1.16293e+15 -6.97929e+13
-20.1669 1.40717e+15 -1.38031e+14
-20.091 1.17858e+15 -6.43847e+13
-20.0162 1.64299e+15 -1.64428e+14
-19.9423 1.09579e+15 -5.19517e+13
-19.8694 1.40944e+15 -1.38951e+14
-19.7974 8.56803e+14 -4.12986e+13
-19.7262 1.04556e+15 -1.01778e+14
-19.6558 5.0587e+14 -2.58438e+13
-19.5862 8.11283e+14 -7.63147e+13
-19.5173 4.50672e+14 -3.34275e+13
-19.4491 8.07226e+14 -7.35292e+13
-19.3816 8.92233e+14 -7.81128e+13
-19.3147 7.40528e+14 -5.58362e+13
-19.2484 1.1333e+15 -9.27795e+13
-19.1828 7.08415e+14 -4.76316e+13
-19.1177 9.82914e+14 -7.40639e+13
-19.0531 3.98181e+14 -2.51295e+13
-18.9891 5.61e+14 -4.86795e+13
-18.9255 5.4464e+13 -6.05529e+12
-18.8625 2.07793e+14 -2.13843e+13
-18.8 3.07551e+14 -3.89986e+13
-18.7379 2.59538e+14 -3.48116e+13
-18.6762 5.9897e+14 -7.04899e+13
-18.615 -8.54232e+13 2.21665e+13
-18.5542 -3.59901e+13 1.4912e+14
-18.4938 9.08064e+14 -3.14171e+15
-18.4338 3.22355e+15 -3.58675e+15
-18.3742 7.78279e+15 -1.56209e+15
-18.3149 2.50185e+16 -5.65734e+15
-18.256 8.31521e+16 -4.26156e+16
-18.1975 1.5793e+17 -3.75064e+16
-18.1393 1.56621e+18 8.08924e+17
-18.0815 8.53832e+17 1.22301e+18
-18.0239 -3.40014e+18 6.6757e+15
-17.9667 -3.49861e+18 -1.78957e+17
-17.9098 6.18307e+18 -1.38377e+19
-17.8532 7.75314e+18 -1.90683e+18
-17.7969 5.91902e+18 -3.61077e+18
-17.7408 2.7409e+18 -1.6826e+18
-17.6851 -2.1168e+18 8.02622e+17
-17.6296 -8.1549e+17 6.32154e+16
-17.5744 -3.32955e+17 1.41414e+17
-17.5195 -2.98292e+17 2.05949e+17
-17.4648 -1.12257e+18 1.44207e+18
-17.4104 -1.42757e+19 1.31557e+19
-17.3562 -1.71579e+19 -3.00272e+18
-17.3022 -1.87752e+19 2.36438e+18
-17.2485 -3.21701e+19 -3.54936e+18
-17.195 -4.21856e+19 -4.54362e+18
-17.1418 -8.45191e+18 7.9495e+18
-17.0887 5.29508e+16 3.60966e+16
-17.0359 1.83534e+18 2.31185e+16
-16.9833 -2.33431e+19 1.91567e+18
-16.9309 -2.38221e+19 -1.81462e+19
-16.8787 -1.49842e+17 1.19047e+16
-16.8268 2.22293e+15 6.80385e+14
-16.775 1.10281e+17 1.36464e+17
-16.7234 1.79041e+17 4.87033e+17
-16.672 -2.20972e+15 -1.99153e+15
-16.6208 -1.0164e+16 1.44407e+16
-16.5697 -2.57348e+16 2.19549e+15
-16.5189 3.73344e+15 7.21853e+14
-16.4682 7.00229e+12 -9.49694e+13
-16.4177 -8.29603e+12 6.33794e+12
-16.3674 -2.47775e+12 2.81364e+11
-16.3172 -9.68124e+11 -8.19277e+11
-16.2672 1.08594e+12 -1.06116e+11
-16.2174 1.89872e+12 1.24392e+12
-16.1677 -3.80906e+12 -2.1913e+12
-16.1182 1.70202e+12 -2.78876e+11
-16.0689 1.09735e+11 2.92529e+11
-16.0197 9.78073e+11 -7.54675e+11
-15.9706 2.83516e+12 -5.121e+11
-15.9217 4.58703e+12 9.69001e+11
-15.873 4.24769e+12 -6.38322e+11
-15.8243 7.86959e+12 -7.27784e+11
-15.7759 9.294e+12 3.01891e+11
-15.7276 6.85642e+12 -5.17047e+11
-15.6794 3.49013e+12 -6.35126e+11
-15.6313 2.51143e+12 6.22288e+11
-15.5834 1.25877e+12 8.6052e+10
-15.5356 1.94096e+12 -3.42334e+11
-15.488 2.80624e+12 7.48768e+10
-15.4404 3.47177e+12 -2.34078e+10
-15.393 5.97052e+12 -5.16014e+11
-15.3458 1.36612e+13 -1.00801e+12
-15.2986 2.04566e+13 -1.62135e+12
-15.2516 2.29865e+13 -2.0255e+12
-15.2047 1.33152e+13 -1.08542e+12
-15.1579 2.19061e+12 -8.18087e+10
-15.1112 -1.24685e+12 1.17055e+11
-15.0647 -2.41014e+12 2.32502e+11
-15.0182 -1.57081e+12 2.63804e+11
-14.9719 4.8724e+11 9.45887e+10
-14.9257 3.56202e+12 -2.26389e+11
-14.8796 7.63681e+12 -5.44988e+11
-14.8336 1.11121e+13 -7.83232e+11
-14.7877 1.38079e+13 -9.50508e+11
-14.7419 1.13706e+13 -7.18876e+11
-14.6962 9.58643e+12 -4.85614e+11
-14.6506 6.27181e+12 -3.08446e+11
-14.6052 2.24656e+12 -7.43949e+10
-14.5598 2.86919e+12 9.62222e+09
-14.5145 7.09234e+12 -1.43123e+11
-14.4693 1.37371e+13 -4.71763e+11
-14.4243 2.33933e+13 -7.83827e+11
-14.3793 3.62998e+13 -1.33123e+12
-14.3344 5.33486e+13 -2.22744e+12
-14.2896 8.01707e+13 -3.94444e+12
-14.2449 1.17237e+14 -6.17255e+12
-14.2003 1.16532e+14 -6.8842e+12
-14.1558 6.91238e+13 -4.97332e+12
-14.1113 2.15244e+13 -1.99268e+12
-14.067 2.2634e+12 -3.23786e+11
-14.0227 2.30107e+12 -4.68023e+10
-13.9786 -1.46509e+11 9.09324e+10
-13.9345 -7.41267e+12 8.42642e+11
-13.8905 -3.5033e+12 1.44991e+12
-13.8466 3.29594e+13 -2.4363e+12
-13.8028 9.71638e+13 -9.60909e+12
-13.759 1.88351e+14 -1.79593e+13
-13.7153 2.84773e+14 -2.4326e+13
-13.6718 1.77271e+14 -1.45322e+13
-13.6283 1.49524e+13 -1.6589e+12
-13.5848 4.54031e+12 -3.67433e+11
-13.5415 6.46091e+12 -4.7309e+11
-13.4982 5.92788e+12 -4.95006e+11
-13.455 4.81164e+12 -3.46392e+11
-13.4119 1.05937e+12 -8.37123e+09
-13.3689 2.67443e+11 3.66529e+10
-13.3259 6.26437e+11 -4.05159e+10
-13.283 2.67937e+12 -1.59958e+11
-13.2402 4.89289e+12 -2.81374e+11
-13.1974 2.80706e+12 -1.75126e+11
-13.1547 1.3983e+12 -8.73822e+10
-13.1121 1.76177e+12 -1.45774e+11
-13.0696 1.82247e+12 -1.3593e+11
-13.0271 6.91813e+11 2.86736e+09
-12.9847 3.76722e+11 3.59609e+10
-12.9424 6.41036e+11 9.33479e+08
-12.9001 6.90308e+11 -6.0984e+08
-12.8579 7.06084e+11 2.48527e+10
-12.8158 6.30837e+11 1.72949e+10
-12.7737 6.19593e+11 -5.9008e+09
-12.7317 6.72984e+11 7.37732e+09
-12.6898 7.06722e+11 2.51012e+10
-12.6479 7.17448e+11 7.08675e+09
-12.6061 7.51613e+11 -8.48446e+09
-12.5643 8.8128e+11 -5.25006e+09
-12.5226 9.70969e+11 -7.72479e+09
-12.481 1.00439e+12 -1.94843e+10
-12.4394 9.7354e+11 -2.00945e+10
-12.3979 7.89035e+11 1.49456e+08
-12.3565 2.20268e+09 7.28399e+10
-12.3151 -2.91582e+12 2.24259e+11
-12.2738 -2.22337e+11 1.44435e+11
-12.2325 5.88254e+11 1.31722e+10
-12.1913 4.14123e+11 -3.72462e+10
-12.1501 1.26118e+11 -7.07808e+10
-12.109 -2.9561e+11 -1.11296e+11
-12.068 -9.21312e+11 -1.33716e+11
-12.027 -1.67161e+12 -1.79382e+11
-11.986 -2.13095e+12 -7.62004e+10
-11.9452 -1.28292e+12 -2.08797e+10
-11.9043 -2.95395e+11 5.07324e+10
-11.8636 2.88136e+11 4.46254e+10
-11.8228 5.34886e+11 4.00519e+10
-11.7822 5.37979e+11 2.60964e+10
-11.7415 4.3154e+11 1.59065e+10
-11.701 4.52172e+11 1.61664e+11
-11.6605 -1.87913e+13 -4.13061e+12
-11.62 -2.5074e+14 -3.30869e+13
-11.5796 -1.89711e+15 -1.51146e+14
-11.5392 -2.59729e+15 -1.65448e+14
-11.4989 -1.89902e+15 -7.65238e+13
-11.4587 -6.16251e+14 -1.4823e+13
-11.4184 -1.03045e+14 1.1547e+13
-11.3783 -1.85711e+13 4.71975e+12
-11.3381 -2.58729e+12 1.24527e+12
-11.2981 7.56235e+11 4.42116e+10
-11.2581 7.65851e+11 -1.60273e+09
-11.2181 5.88176e+11 -1.21072e+09
-11.1781 2.19255e+11 3.53586e+10
-11.1383 -3.81157e+11 1.0772e+11
-11.0984 -1.04344e+12 1.76152e+11
-11.0586 -1.63136e+12 2.24621e+11
-11.0189 -1.86297e+12 2.22575e+11
-10.9792 -1.76954e+11 8.2823e+10
-10.9395 9.97869e+11 -1.58127e+10
-10.8999 1.24838e+12 -3.69414e+10
-10.8603 1.26604e+12 -2.53343e+10
-10.8208 1.15842e+12 -3.1272e+10
-10.7813 1.02848e+12 -2.22569e+10
-10.7418 8.85422e+11 -6.3589e+09
-10.7024 7.97792e+11 1.46935e+08
-10.6631 7.78357e+11 -1.36023e+09
-10.6238 7.65396e+11 -3.64658e+09
-10.5845 7.474e+11 -6.16003e+09
-10.5452 5.17976e+11 -1.83106e+10
-10.506 3.22821e+11 -3.03204e+10
-10.4669 4.27078e+11 -2.0721e+10
-10.4278 6.49956e+11 -8.274e+09
-10.3887 7.90992e+11 -2.9149e+09
-10.3496 7.98791e+11 -1.64917e+09
-10.3106 7.77264e+11 -1.1129e+09
-10.2717 7.72013e+11 -8.62332e+08
-10.2328 6.24898e+11 1.67266e+11
-10.1939 1.05017e+12 -3.30157e+10
-10.155 1.13601e+12 -2.09407e+10
-10.1162 -5.53098e+13 1.16191e+13
-10.0774 1.52423e+12 2.93005e+11
-10.0387 8.19922e+11 -8.11231e+08
-10 8.05651e+11 -5.37813e+09
-9.96134 8.10782e+11 -2.39341e+06
-9.92271 8.11833e+11 3.50264e+07
-9.88412 8.12603e+11 -3.94276e+08
-9.84557 8.13843e+11 -4.26005e+08
-9.80704 8.14084e+11 -8.05594e+08
-9.76856 8.07311e+11 -1.81458e+09
-9.73011 7.65599e+11 -7.21715e+09
-9.69169 6.46155e+11 -1.80478e+10
-9.65331 5.96969e+11 -1.38959e+10
-9.61496 6.56175e+11 -4.68716e+09
-9.57664 7.55008e+11 6.71984e+08
-9.53836 7.87276e+11 5.91241e+09
-9.50011 9.47152e+11 4.40024e+10
-9.46189 1.89046e+12 1.5435e+11
-9.42371 6.00971e+12 3.91342e+11
-9.38556 7.07022e+12 3.55978e+11
-9.34744 4.54947e+12 1.94125e+11
-9.30935 1.67444e+12 6.22474e+10
-9.2713 4.74969e+11 1.51221e+10
-9.23327 1.30711e+11 2.3596e+10
-9.19528 -1.25383e+11 3.3092e+10
-9.15732 -4.86373e+11 5.61511e+10
-9.11939 -9.24564e+11 1.03839e+11
-9.08149 -1.35672e+12 1.41308e+11
-9.04362 -1.95124e+12 2.258e+11
-9.00578 -2.43076e+12 2.56618e+11
-8.96797 -1.60962e+12 1.59308e+11
-8.93019 -3.50625e+11 8.22748e+10
-8.89244 2.70135e+11 5.46876e+10
-8.85471 6.05561e+11 2.8898e+10
-8.81702 7.7289e+11 5.87439e+09
-8.77936 8.0265e+11 5.2013e+08
-8.74172 7.9703e+11 -9.74141e+08
-8.70412 7.19571e+11 -3.34772e+09
-8.66654 3.3167e+11 1.78459e+10
-8.62899 -8.12878e+11 2.01624e+11
-8.59146 -2.51168e+12 4.41496e+11
-8.55397 -4.15646e+12 5.20868e+11
-8.5165 -5.88705e+12 5.20097e+11
-8.47906 -7.00122e+12 5.85283e+11
-8.44165 -3.08884e+12 3.74523e+11
-8.40426 4.57685e+11 4.74289e+10
-8.3669 7.97806e+11 2.37111e+09
-8.32956 8.04809e+11 -2.04575e+08
-8.29226 8.02303e+11 -8.96581e+08
-8.25497 7.96478e+11 -2.25031e+09
-8.21772 7.84315e+11 1.3494e+07
-8.18049 7.72945e+11 4.38491e+09
-8.14328 7.68014e+11 5.79222e+09
-8.1061 7.96162e+11 4.03516e+09
-8.06895 6.04585e+11 1.8299e+10
-8.03182 4.62376e+11 3.54782e+10
-7.99471 7.72033e+11 1.6964e+10
-7.95763 8.13238e+11 6.36388e+08
-7.92058 8.14688e+11 -1.06008e+09
-7.88355 8.14924e+11 6.28119e+08
-7.84654 8.08652e+11 2.14296e+09
-7.80955 8.04808e+11 1.08145e+09
-7.77259 8.16288e+11 1.8107e+09
-7.73566 8.29228e+11 1.24364e+09
-7.69874 8.23139e+11 9.40767e+08
-7.66185 8.11869e+11 -3.55065e+08
-7.62498 8.05068e+11 -6.33087e+08
-7.58814 8.06478e+11 -5.87243e+08
-7.55132 8.08746e+11 -3.76509e+08
-7.51452 8.08863e+11 -2.49575e+08
-7.47774 8.08809e+11 -5.86339e+08
-7.44099 8.09201e+11 -3.72044e+08
-7.40425 8.12034e+11 -1.64051e+09
-7.36754 8.22723e+11 -4.18662e+08
-7.33085 8.47914e+11 5.46775e+09
-7.29418 8.45951e+11 1.2373e+09
-7.25754 8.30292e+11 2.15528e+09
-7.22091 8.12111e+11 -5.12231e+08
-7.18431 8.07017e+11 -2.79769e+08
-7.14772 8.08672e+11 -4.77169e+08
-7.11116 8.09396e+11 -3.99441e+08
-7.07462 8.09272e+11 -2.8525e+08
-7.0381 8.09601e+11 -3.13209e+08
-7.00159 8.09962e+11 -1.18001e+08
-6.96511 8.11532e+11 -1.67758e+08
-6.92865 8.19774e+11 8.11235e+08
-6.89221 8.23456e+11 6.17195e+08
-6.85579 8.1189e+11 -2.76333e+08
-6.81938 8.02452e+11 -7.31499e+07
-6.783 8.0085e+11 -8.04489e+08
-6.74664 8.0529e+11 -3.78733e+07
-6.71029 8.08832e+11 -5.0161e+08
-6.67397 8.08962e+11 -5.15617e+08
-6.63766 8.08656e+11 -4.5045e+08
-6.60137 8.08053e+11 -5.68189e+08
-6.5651 8.05212e+11 -1.73302e+09
-6.52885 7.86217e+11 -2.2957e+10
-6.49262 7.97652e+11 -4.39334e+09
-6.4564 1.80999e+12 -3.04239e+11
-6.42021 3.82198e+12 5.78208e+09
-6.38403 4.1295e+12 1.14889e+11
-6.34786 3.14369e+12 -1.13627e+11
-6.31172 1.57328e+12 1.19261e+11
-6.27559 1.02472e+12 -3.861e+10
-6.23949 8.62596e+11 -9.57755e+09
-6.20339 7.9313e+11 -9.6101e+09
-6.16732 6.4136e+11 -2.30786e+10
-6.13126 5.5117e+11 -1.84777e+10
-6.09522 5.99096e+11 -1.34941e+10
-6.05919 7.03125e+11 -6.19338e+09
-6.02319 7.88764e+11 1.16503e+09
-5.9872 8.04197e+11 -7.69734e+06
-5.95122 8.0626e+11 -1.52769e+08
-5.91526 8.06684e+11 -2.27126e+08
-5.87932 8.07057e+11 -1.73299e+08
-5.84339 8.08443e+11 -8.73951e+07
-5.80748 8.11918e+11 -1.53082e+08
-5.77158 8.13859e+11 5.28686e+08
-5.7357 8.24779e+11 2.09873e+09
-5.69984 9.27738e+11 1.62184e+10
-5.66399 1.1693e+12 1.0113e+10
-5.62815 1.18463e+12 1.61285e+10
-5.59233 1.06821e+12 -8.47764e+08
-5.55653 8.9915e+11 -4.51485e+09
-5.52074 8.22418e+11 -2.08613e+09
-5.48497 8.1157e+11 -1.30998e+09
-5.4492 8.0913e+11 -4.58005e+08
-5.41346 8.05682e+11 -1.08921e+09
-5.37773 7.81469e+11 -5.99635e+09
-5.34201 5.72027e+11 -1.24957e+10
-5.30631 3.18297e+11 -4.0175e+10
-5.27062 3.58732e+11 -1.69821e+10
-5.23494 5.27373e+11 -1.40614e+10
-5.19928 7.28486e+11 -3.56739e+09
-5.16363 7.8778e+11 9.61228e+08
-5.128 7.93511e+11 1.08112e+09
-5.09237 7.87791e+11 -9.36809e+08
-5.05677 7.74918e+11 -1.92215e+09
-5.02117 7.60448e+11 -3.12616e+09
-4.98559 7.47501e+11 -3.6815e+09
-4.95002 6.66266e+11 -1.69552e+10
-4.91446 4.51506e+11 -4.02308e+10
-4.87892 1.1305e+11 -7.0689e+10
-4.84339 -3.25398e+11 -1.2254e+11
-4.80787 -8.38778e+11 -1.47037e+11
-4.77237 -1.42028e+12 -1.99449e+11
-4.73687 -2.1346e+12 -1.82085e+11
-4.70139 -2.62463e+12 -2.37498e+11
-4.66592 -1.96927e+12 -7.24472e+10
-4.63046 -8.0113e+11 -3.54963e+10
-4.59502 -2.5245e+09 3.0733e+10
-4.55958 5.39408e+11 2.12204e+10
-4.52416 7.54117e+11 6.48133e+09
-4.48875 8.05463e+11 -7.89319e+09
-4.45335 8.05779e+11 -2.38089e+09
-4.41797 5.57222e+11 -2.06688e+11
-4.38259 -1.19519e+13 -4.76126e+12
-4.34722 -1.22811e+14 -3.01578e+13
-4.31187 -8.9104e+14 -9.03869e+13
-4.27653 -3.03697e+15 -2.24649e+14
-4.24119 -3.17568e+15 -1.47784e+14
-4.20587 -2.2212e+15 -1.62796e+13
-4.17056 -8.69445e+14 2.32167e+13
-4.13526 -1.28006e+14 1.10123e+13
-4.09997 -2.19673e+13 5.55071e+12
-4.06469 -2.04956e+12 1.11651e+12
-4.02942 3.30281e+11 3.15341e+11
-3.99416 5.66375e+11 3.35792e+11
-3.95891 -4.95396e+12 2.24617e+13
-3.92367 -7.0962e+12 -2.05591e+13
-3.88844 7.32283e+11 -3.7845e+11
-3.85322 7.97072e+11 -1.1305e+10
-3.81801 8.019e+11 -4.38644e+08
-3.7828 8.02669e+11 3.93486e+08
-3.74761 8.16992e+11 8.57394e+09
-3.71243 8.41073e+11 -7.35679e+08
-3.67726 8.39925e+11 -2.5615e+09
-3.64209 8.25967e+11 -1.50853e+09
-3.60694 8.11423e+11 -1.22818e+09
-3.57179 8.06904e+11 -5.99033e+08
-3.53665 8.08086e+11 -4.40843e+08
-3.50152 8.08852e+11 -3.90185e+08
-3.4664 8.09086e+11 -4.11158e+08
-3.43129 8.09376e+11 -4.41599e+08
-3.39619 8.09027e+11 -4.45595e+08
-3.36109 8.08896e+11 -3.8844e+08
-3.32601 8.13562e+11 -5.52719e+07
-3.29093 8.22001e+11 1.23633e+09
-3.25586 8.26323e+11 7.02687e+08
-3.2208 8.19451e+11 3.18449e+07
-3.18574 8.11134e+11 -9.80622e+07
-3.1507 8.08835e+11 -7.51612e+08
-3.11566 7.99005e+11 -1.75007e+09
-3.08063 7.81187e+11 -3.47002e+09
-3.0456 7.54987e+11 -7.44824e+09
-3.01059 7.54015e+11 7.33102e+09
-2.97558 7.72231e+11 1.14174e+10
-2.94058 8.00296e+11 2.10644e+09
-2.90558 8.07953e+11 1.80116e+08
-2.87059 8.08713e+11 -1.60137e+08
-2.83561 8.07782e+11 -5.07298e+08
-2.80064 8.06204e+11 -5.38039e+08
-2.76567 8.0665e+11 -4.46467e+08
-2.73071 8.0962e+11 -5.67346e+08
-2.69576 8.12867e+11 -1.67908e+09
-2.66081 8.13596e+11 -1.92345e+09
-2.62587 8.13078e+11 -6.62787e+08
-2.59094 8.10738e+11 -2.91669e+08
-2.55601 8.09332e+11 -5.13171e+08
-2.52109 8.09198e+11 -4.48801e+08
-2.48617 8.09319e+11 -3.75424e+08
-2.45126 8.09426e+11 -3.79969e+08
-2.41636 8.0904e+11 -3.83028e+08
-2.38146 8.08747e+11 -4.10624e+08
-2.34657 8.08937e+11 -4.38983e+08
-2.31168 8.09055e+11 -3.80289e+08
-2.2768 8.09368e+11 -3.77312e+08
-2.24192 8.09514e+11 -3.91266e+08
-2.20705 8.09231e+11 -4.57694e+08
-2.17219 8.07753e+11 -6.5103e+08
-2.13733 7.97878e+11 -4.35144e+08
-2.10247 7.84503e+11 -9.34756e+08
-2.06762 7.85382e+11 -2.60639e+09
-2.03278 7.93857e+11 -1.99556e+09
-1.99794 8.04489e+11 -8.65736e+08
-1.9631 8.08478e+11 -2.71807e+08
-1.92827 8.11297e+11 -1.85492e+07
-1.89345 8.27035e+11 2.29952e+09
-1.85862 9.71209e+11 1.99775e+10
-1.82381 1.20163e+12 3.927e+10
-1.78899 1.20432e+12 2.9069e+10
-1.75419 1.07979e+12 1.31776e+10
-1.71938 9.02887e+11 -3.76036e+09
-1.68458 8.26835e+11 -2.64915e+09
-1.64979 8.13393e+11 -1.5899e+09
-1.61499 8.09878e+11 -6.67426e+08
-1.58021 8.09229e+11 -4.31199e+08
-1.54542 8.09198e+11 -3.64739e+08
-1.51064 8.09129e+11 -3.88925e+08
-1.47586 8.0909e+11 -4.15427e+08
-1.44109 8.08974e+11 -4.37803e+08
-1.40632 8.08901e+11 -4.26518e+08
-1.37155 8.08947e+11 -4.07894e+08
-1.33679 8.09009e+11 -4.10952e+08
-1.30203 8.09127e+11 -4.15598e+08
-1.26727 8.09245e+11 -4.23681e+08
-1.23251 8.09318e+11 -3.95363e+08
-1.19776 8.09351e+11 -3.91544e+08
-1.16301 8.09275e+11 -4.02895e+08
-1.12827 8.09187e+11 -4.24047e+08
-1.09352 8.09044e+11 -4.10838e+08
-1.05878 8.08886e+11 -4.32351e+08
-1.02405 8.08825e+11 -4.23946e+08
-0.989309 8.08791e+11 -4.16592e+08
-0.954576 8.08689e+11 -3.15829e+08
-0.919844 8.08699e+11 -4.53388e+08
-0.885115 8.12117e+11 -7.24186e+09
-0.850388 8.26172e+11 -2.74071e+10
-0.815663 8.25669e+11 -6.40788e+09
-0.78094 8.26377e+11 1.6495e+10
-0.746219 8.17849e+11 6.45922e+09
-0.711499 8.11272e+11 -6.90065e+08
-0.676781 8.09848e+11 -4.53147e+08
-0.642065 8.09018e+11 -4.36092e+08
-0.60735 8.08891e+11 -4.89308e+08
-0.572637 8.08779e+11 -3.28704e+08
-0.537925 8.08412e+11 -4.73591e+08
-0.503214 8.06921e+11 -1.28716e+09
-0.468504 8.06508e+11 -1.32794e+09
-0.433796 8.06874e+11 -9.32415e+08
-0.399089 8.07864e+11 -5.60038e+08
-0.364382 8.08731e+11 -3.48625e+08
-0.329676 8.08944e+11 -3.42571e+08
-0.294972 8.08997e+11 -4.06063e+08
-0.260267 8.09047e+11 -4.41229e+08
-0.225564 8.08891e+11 -5.24055e+08
-0.190861 8.0791e+11 -1.03941e+09
-0.156158 8.02354e+11 -2.37891e+09
-0.121456 7.75803e+11 -4.49912e+09
-0.0867541 6.37969e+11 -2.51334e+09
-0.0520524 3.74279e+11 1.02763e+10
-0.0173508 -4.04514e+11 -8.56405e+08
0.0173508 -4.04514e+11 1.26419e+09
0.0520524 3.74267e+11 -1.06519e+10
0.0867541 6.37971e+11 1.86822e+09
0.121456 7.75808e+11 3.71486e+09
0.156158 8.02356e+11 1.57176e+09
0.190861 8.07911e+11 2.25347e+08
0.225564 8.08891e+11 -2.91285e+08
0.260267 8.09047e+11 -3.74437e+08
0.294972 8.08998e+11 -4.09618e+08
0.329676 8.08944e+11 -4.72882e+08
0.364382 8.08731e+11 -4.66707e+08
0.399089 8.07864e+11 -2.54422e+08
0.433796 8.06874e+11 1.19205e+08
0.468504 8.06509e+11 5.16147e+08
0.503214 8.06921e+11 4.73296e+08
0.537925 8.08412e+11 -3.41559e+08
0.572637 8.08779e+11 -4.8657e+08
0.60735 8.08891e+11 -3.26125e+08
0.642065 8.09018e+11 -3.79466e+08
0.676781 8.09848e+11 -3.63504e+08
0.711499 8.11272e+11 -1.28226e+08
0.746219 8.1784e+11 -7.28462e+09
0.78094 8.26354e+11 -1.73303e+10
0.815663 8.25676e+11 5.56847e+09
0.850388 8.26206e+11 2.65761e+10
0.885115 8.12126e+11 6.42514e+09
0.919844 8.08699e+11 -3.61644e+08
0.954576 8.08689e+11 -4.99301e+08
0.989309 8.08791e+11 -3.98734e+08
1.02405 8.08825e+11 -3.9137e+08
1.05878 8.08886e+11 -3.83101e+08
1.09352 8.09044e+11 -4.04766e+08
1.12827 8.09187e+11 -3.9167e+08
1.16301 8.09275e+11 -4.12946e+08
1.19776 8.09351e+11 -4.24368e+08
1.23251 8.09319e+11 -4.20604e+08
1.26727 8.09245e+11 -3.92256e+08
1.30203 8.09127e+11 -4.00162e+08
1.33679 8.0901e+11 -4.04668e+08
1.37155 8.08948e+11 -4.07641e+08
1.40632 8.08901e+11 -3.88957e+08
1.44109 8.08974e+11 -3.77699e+08
1.47586 8.0909e+11 -4.00089e+08
1.51064 8.09129e+11 -4.26656e+08
1.54542 8.09198e+11 -4.50893e+08
1.58021 8.09229e+11 -3.84464e+08
1.61499 8.09879e+11 -1.48727e+08
1.64979 8.13394e+11 7.66281e+08
1.68458 8.26837e+11 1.81831e+09
1.71938 9.02891e+11 2.89453e+09
1.75419 1.07978e+12 -1.4195e+10
1.78899 1.20429e+12 -3.03083e+10
1.82381 1.20159e+12 -4.04136e+10
1.85862 9.71199e+11 -2.08105e+10
1.89345 8.27034e+11 -3.12691e+09
1.92827 8.11296e+11 -8.00088e+08
1.9631 8.08477e+11 -5.43128e+08
1.99794 8.04489e+11 5.39193e+07
2.03278 7.93859e+11 1.19593e+09
2.06762 7.85385e+11 1.82257e+09
2.10247 7.84504e+11 1.48123e+08
2.13733 7.97878e+11 -3.75406e+08
2.17219 8.07753e+11 -1.63354e+08
2.20705 8.09232e+11 -3.57795e+08
2.24192 8.09514e+11 -4.24629e+08
2.2768 8.09368e+11 -4.3853e+08
2.31168 8.09055e+11 -4.35276e+08
2.34657 8.08937e+11 -3.76341e+08
2.38146 8.08747e+11 -4.04616e+08
2.41636 8.0904e+11 -4.32899e+08
2.45126 8.09426e+11 -4.36181e+08
2.48617 8.09319e+11 -4.40515e+08
2.52109 8.09198e+11 -3.67124e+08
2.55601 8.09332e+11 -3.02938e+08
2.59094 8.10738e+11 -5.24924e+08
2.62587 8.13079e+11 -1.57333e+08
2.66081 8.13598e+11 1.10183e+09
2.69576 8.12869e+11 8.58936e+08
2.73071 8.09621e+11 -2.49121e+08
2.76567 8.0665e+11 -3.66117e+08
2.80064 8.06204e+11 -2.74535e+08
2.83561 8.07782e+11 -3.08154e+08
2.87059 8.08713e+11 -6.55133e+08
2.90558 8.07952e+11 -9.94478e+08
2.94058 8.00294e+11 -2.91919e+09
2.97558 7.72219e+11 -1.22031e+10
3.01059 7.54005e+11 -8.07326e+09
3.0456 7.54995e+11 6.69719e+09
3.08063 7.81191e+11 2.68606e+09
3.11566 7.99006e+11 9.41157e+08
3.1507 8.08835e+11 -6.29483e+07
3.18574 8.11134e+11 -7.17761e+08
3.2208 8.1945e+11 -8.58135e+08
3.25586 8.26322e+11 -1.53914e+09
3.29093 8.22e+11 -2.06642e+09
3.32601 8.13562e+11 -7.6157e+08
3.36109 8.08896e+11 -4.26977e+08
3.39619 8.09028e+11 -3.74906e+08
3.43129 8.09376e+11 -3.8261e+08
3.4664 8.09087e+11 -4.06029e+08
3.50152 8.08852e+11 -4.24918e+08
3.53665 8.08086e+11 -3.73488e+08
3.57179 8.06904e+11 -2.12345e+08
3.60694 8.11425e+11 4.21401e+08
3.64209 8.25969e+11 6.97764e+08
3.67726 8.3993e+11 1.73302e+09
3.71243 8.41078e+11 -8.66459e+07
3.74761 8.16981e+11 -9.38661e+09
3.7828 8.02669e+11 -1.21509e+09
3.81801 8.01901e+11 -3.85301e+08
3.85322 7.97066e+11 1.04817e+10
3.88844 7.32108e+11 3.77604e+11
3.92367 -7.10796e+12 2.05575e+13
3.95891 -4.94144e+12 -2.24647e+13
3.99416 5.66589e+11 -3.36736e+11
4.02942 3.30732e+11 -3.17115e+11
4.06469 -2.04757e+12 -1.12329e+12
4.09997 -2.19622e+13 -5.56194e+12
4.13526 -1.27991e+14 -1.12602e+13
4.17056 -8.6945e+14 -2.46814e+13
4.20587 -2.2213e+15 1.29447e+13
4.24119 -3.1759e+15 1.44238e+14
4.27653 -3.03731e+15 2.19719e+14
4.31187 -8.912e+14 8.86915e+13
4.34722 -1.22851e+14 2.9981e+13
4.38259 -1.19564e+13 4.75875e+12
4.41797 5.5663e+11 2.04139e+11
4.45335 8.05829e+11 1.57927e+09
4.48875 8.05462e+11 7.08528e+09
4.52416 7.54139e+11 -7.30736e+09
4.55958 5.39453e+11 -2.22899e+10
4.59502 -2.46797e+09 -3.25249e+10
4.63046 -8.01155e+11 3.2328e+10
4.66592 -1.96942e+12 6.73466e+10
4.70139 -2.62492e+12 2.31585e+11
4.73687 -2.13487e+12 1.7695e+11
4.77237 -1.42056e+12 1.95325e+11
4.80787 -8.38999e+11 1.43774e+11
4.84339 -3.25564e+11 1.20062e+11
4.87892 1.12949e+11 6.87914e+10
4.91446 4.51443e+11 3.87652e+10
4.95002 6.66235e+11 1.57624e+10
4.98559 7.47487e+11 2.72158e+09
5.02117 7.60444e+11 2.2506e+09
5.05677 7.74916e+11 1.06295e+09
5.09237 7.8779e+11 9.07024e+07
5.128 7.93509e+11 -1.91452e+09
5.16363 7.87778e+11 -1.76859e+09
5.19928 7.2849e+11 2.82919e+09
5.23494 5.27392e+11 1.36498e+10
5.27062 3.58759e+11 1.69456e+10
5.30631 3.18358e+11 4.01966e+10
5.34201 5.7204e+11 1.18932e+10
5.37773 7.81477e+11 5.21671e+09
5.41346 8.05684e+11 2.80335e+08
5.4492 8.09131e+11 -3.58548e+08
5.48497 8.11571e+11 4.87733e+08
5.52074 8.22419e+11 1.25761e+09
5.55653 8.99155e+11 3.63731e+09
5.59233 1.06822e+12 -1.92022e+08
5.62815 1.18462e+12 -1.74019e+10
5.66399 1.1693e+12 -1.11992e+10
5.69984 9.27728e+11 -1.70701e+10
5.7357 8.24777e+11 -2.92983e+09
5.77158 8.13858e+11 -1.35634e+09
5.80748 8.11918e+11 -6.67876e+08
5.84339 8.08444e+11 -7.31314e+08
5.87932 8.07057e+11 -6.45371e+08
5.91526 8.06684e+11 -5.91815e+08
5.95122 8.0626e+11 -6.65569e+08
5.9872 8.04196e+11 -8.0475e+08
6.02319 7.88763e+11 -1.96993e+09
6.05919 7.03132e+11 5.49804e+09
6.09522 5.99113e+11 1.29668e+10
6.13126 5.51195e+11 1.80735e+10
6.16732 6.41385e+11 2.23858e+10
6.20339 7.93145e+11 8.79268e+09
6.23949 8.62619e+11 8.60315e+09
6.27559 1.0248e+12 3.72252e+10
6.31172 1.5731e+12 -1.21795e+11
6.34786 3.1438e+12 1.06484e+11
6.38403 4.1291e+12 -1.26306e+11
6.42021 3.82171e+12 -1.64304e+10
6.4564 1.81036e+12 3.00882e+11
6.49262 7.97619e+11 3.38317e+09
6.52885 7.86239e+11 2.21436e+10
6.5651 8.05214e+11 9.21765e+08
6.60137 8.08053e+11 -2.46641e+08
6.63766 8.08656e+11 -3.64947e+08
6.67397 8.08962e+11 -3.00035e+08
6.71029 8.08832e+11 -3.14819e+08
6.74664 8.0529e+11 -7.75612e+08
6.783 8.00851e+11 -3.00323e+06
6.81938 8.02451e+11 -7.33117e+08
6.85579 8.11889e+11 -5.54944e+08
6.89221 8.23455e+11 -1.46222e+09
6.92865 8.19772e+11 -1.63961e+09
6.96511 8.11531e+11 -6.52948e+08
7.00159 8.09962e+11 -7.00393e+08
7.0381 8.09601e+11 -5.04026e+08
7.07462 8.09272e+11 -5.31091e+08
7.11116 8.09396e+11 -4.16763e+08
7.14772 8.08671e+11 -3.38818e+08
7.18431 8.07017e+11 -5.33686e+08
7.22091 8.12111e+11 -3.03626e+08
7.25754 8.30289e+11 -2.99822e+09
7.29418 8.45948e+11 -2.11549e+09
7.33085 8.47908e+11 -6.32709e+09
7.36754 8.22723e+11 -4.06361e+08
7.40425 8.12034e+11 8.22104e+08
7.44099 8.09201e+11 -4.43767e+08
7.47774 8.08809e+11 -2.28924e+08
7.51452 8.08862e+11 -5.65754e+08
7.55132 8.08746e+11 -4.39192e+08
7.58814 8.06478e+11 -2.26008e+08
7.62498 8.05068e+11 -1.75682e+08
7.66185 8.11869e+11 -4.6171e+08
7.69874 8.23137e+11 -1.78054e+09
7.73566 8.29225e+11 -2.08988e+09
7.77259 8.16286e+11 -2.63488e+09
7.80955 8.04808e+11 -1.90179e+09
7.84654 8.08649e+11 -2.95125e+09
7.88355 8.14922e+11 -1.41799e+09
7.92058 8.14689e+11 2.68957e+08
7.95763 8.13238e+11 -1.43111e+09
7.99471 7.72016e+11 -1.77044e+10
8.03182 4.62362e+11 -3.6052e+10
8.06895 6.04577e+11 -1.90144e+10
8.1061 7.96163e+11 -4.86718e+09
8.14328 7.6802e+11 -6.63638e+09
8.18049 7.72947e+11 -5.22942e+09
8.21772 7.84315e+11 -8.5606e+08
8.25497 7.96477e+11 1.41642e+09
8.29226 8.02303e+11 7.14e+07
8.32956 8.04809e+11 -6.1205e+08
8.3669 7.978e+11 -3.15803e+09
8.40426 4.57597e+11 -4.75381e+10
8.44165 -3.08953e+12 -3.67862e+11
8.47906 -7.00233e+12 -5.71091e+11
8.5165 -5.88805e+12 -5.07875e+11
8.55397 -4.15745e+12 -5.12028e+11
8.59146 -2.5125e+12 -4.35971e+11
8.62899 -8.13255e+11 -1.99349e+11
8.66654 3.31629e+11 -1.77567e+10
8.70412 7.19575e+11 2.65009e+09
8.74172 7.97033e+11 1.45478e+08
8.77936 8.02652e+11 -1.34976e+09
8.81702 7.72881e+11 -6.64972e+09
8.85471 6.05506e+11 -2.93935e+10
8.89244 2.70005e+11 -5.47284e+10
8.93019 -3.50762e+11 -8.11793e+10
8.96797 -1.60989e+12 -1.55576e+11
9.00578 -2.43123e+12 -2.51226e+11
9.04362 -1.95166e+12 -2.21276e+11
9.08149 -1.35699e+12 -1.3793e+11
9.11939 -9.24762e+11 -1.01282e+11
9.15732 -4.86481e+11 -5.4461e+10
9.19528 -1.25446e+11 -3.21111e+10
9.23327 1.30683e+11 -2.31686e+10
9.2713 4.74956e+11 -1.54142e+10
9.30935 1.67437e+12 -6.56057e+10
9.34744 4.5491e+12 -2.0468e+11
9.38556 7.06936e+12 -3.73509e+11
9.42371 6.0089e+12 -4.01911e+11
9.46189 1.89016e+12 -1.57113e+11
9.50011 9.47066e+11 -4.51098e+10
9.53836 7.87263e+11 -6.70198e+09
9.57664 7.55006e+11 -1.41799e+09
9.61496 6.5618e+11 4.06967e+09
9.65331 5.96986e+11 1.34339e+10
9.69169 6.46172e+11 1.74422e+10
9.73011 7.65605e+11 6.4305e+09
9.76856 8.07312e+11 9.98589e+08
9.80704 8.14084e+11 -2.17982e+07
9.84557 8.13842e+11 -4.04366e+08
9.88412 8.12603e+11 -4.32221e+08
9.92271 8.11832e+11 -8.5615e+08
9.96134 8.1078e+11 -8.1333e+08
10 8.05647e+11 4.55534e+09
10.0387 8.19923e+11 1.79724e+06
10.0774 1.52459e+12 -2.93447e+11
10.1162 -5.52066e+13 -1.16625e+13
10.155 1.13605e+12 1.98647e+10
10.1939 1.05014e+12 3.20557e+10
10.2328 6.24479e+11 -1.6637e+11
10.2717 7.72012e+11 9.86802e+07
10.3106 7.7726e+11 3.58074e+08
10.3496 7.98791e+11 8.87953e+08
10.3887 7.90994e+11 2.1607e+09
10.4278 6.49962e+11 7.73109e+09
10.4669 4.27097e+11 2.05685e+10
10.506 3.22859e+11 3.0435e+10
10.5452 5.17989e+11 1.77936e+10
10.5845 7.47408e+11 5.41703e+09
10.6238 7.65405e+11 2.86504e+09
10.6631 7.78361e+11 5.71385e+08
10.7024 7.97789e+11 -9.33767e+08
10.7418 8.85408e+11 5.7212e+09
10.7813 1.02846e+12 2.1744e+10
10.8208 1.1584e+12 3.05798e+10
10.8603 1.26603e+12 2.44891e+10
10.8999 1.24839e+12 3.59892e+10
10.9395 9.97878e+11 1.48851e+10
10.9792 -1.77006e+11 -8.29957e+10
11.0189 -1.86313e+12 -2.21565e+11
11.0586 -1.63151e+12 -2.23827e+11
11.0984 -1.04355e+12 -1.75766e+11
11.1383 -3.81227e+11 -1.07755e+11
11.1781 2.19222e+11 -3.56389e+10
11.2181 5.88169e+11 6.90404e+08
11.2581 7.65848e+11 9.24454e+08
11.2981 7.56274e+11 -4.48989e+10
11.3381 -2.58573e+12 -1.25032e+12
11.3783 -1.85665e+13 -4.73012e+12
11.4184 -1.03031e+14 -1.16603e+13
11.4587 -6.16267e+14 1.37233e+13
11.4989 -1.89914e+15 7.34861e+13
11.5392 -2.59751e+15 1.62275e+14
11.5796 -1.89739e+15 1.47118e+14
11.62 -2.50811e+14 3.2547e+13
11.6605 -1.87997e+13 4.09715e+12
11.701 4.52627e+11 -1.61754e+11
11.7415 4.31524e+11 -1.66742e+10
11.7822 5.3798e+11 -2.66784e+10
11.8228 5.3492e+11 -4.08128e+10
11.8636 2.88196e+11 -4.5894e+10
11.9043 -2.95296e+11 -5.30367e+10
11.9452 -1.28301e+12 1.69574e+10
11.986 -2.1312e+12 7.09118e+10
12.027 -1.6719e+12 1.7478e+11
12.068 -9.21544e+11 1.30216e+11
12.109 -2.95794e+11 1.08656e+11
12.1501 1.26023e+11 6.88329e+10
12.1913 4.1407e+11 3.58106e+10
12.2325 5.88223e+11 -1.42397e+10
12.2738 -2.22434e+11 -1.44466e+11
12.3151 -2.91584e+12 -2.23374e+11
12.3565 2.14377e+09 -7.32767e+10
12.3979 7.89016e+11 -9.98462e+08
12.4394 9.73588e+11 1.90602e+10
12.481 1.00443e+12 1.84421e+10
12.5226 9.70941e+11 6.72728e+09
12.5643 8.81272e+11 4.41092e+09
12.6061 7.51666e+11 7.89841e+09
12.6479 7.17437e+11 -7.6262e+09
12.6898 7.06617e+11 -2.56744e+10
12.7317 6.72968e+11 -7.99441e+09
12.7737 6.1966e+11 5.2654e+09
12.8158 6.30795e+11 -1.79421e+10
12.8579 7.05977e+11 -2.55455e+10
12.9001 6.90305e+11 -1.28178e+08
12.9424 6.41065e+11 -1.67346e+09
12.9847 3.76687e+11 -3.64583e+10
13.0271 6.91757e+11 -3.65358e+09
13.0696 1.82231e+12 1.34059e+11
13.1121 1.76169e+12 1.43792e+11
13.1547 1.39849e+12 8.54663e+10
13.1974 2.80735e+12 1.70998e+11
13.2402 4.89324e+12 2.74373e+11
13.283 2.67961e+12 1.57581e+11
13.3259 6.26472e+11 4.24956e+10
13.3689 2.67006e+11 -3.41177e+10
13.4119 1.05865e+12 1.23079e+10
13.455 4.81079e+12 3.57568e+11
13.4982 5.92613e+12 5.15261e+11
13.5415 6.45723e+12 5.13306e+11
13.5848 4.53699e+12 4.01553e+11
13.6283 1.49495e+13 1.68754e+12
13.6718 1.77263e+14 1.46164e+13
13.7153 2.84762e+14 2.44524e+13
13.759 1.88338e+14 1.81058e+13
13.8028 9.71517e+13 9.73989e+12
13.8466 3.29518e+13 2.51764e+12
13.8905 -3.5067e+12 -1.41273e+12
13.9345 -7.41404e+12 -8.24597e+11
13.9786 -1.47237e+11 -8.04119e+10
14.0227 2.30008e+12 6.0318e+10
14.067 2.26206e+12 3.46756e+11
14.1113 2.15243e+13 1.99764e+12
14.1558 6.91291e+13 4.90961e+12
14.2003 1.16537e+14 6.83983e+12
14.2449 1.17241e+14 6.16273e+12
14.2896 8.01713e+13 3.96609e+12
14.3344 5.33472e+13 2.2631e+12
14.3793 3.62982e+13 1.36608e+12
14.4243 2.33921e+13 8.10779e+11
14.4693 1.37362e+13 4.90498e+11
14.5145 7.09174e+12 1.55898e+11
14.5598 2.86906e+12 -3.41821e+09
14.6052 2.24718e+12 6.94183e+10
14.6506 6.27348e+12 2.81334e+11
14.6962 9.58849e+12 4.43485e+11
14.7419 1.13724e+13 6.82792e+11
14.7877 1.38093e+13 9.2225e+11
14.8336 1.1113e+13 7.61507e+11
14.8796 7.63739e+12 5.29424e+11
14.9257 3.56259e+12 2.1689e+11
14.9719 4.8743e+11 -1.00697e+11
15.0182 -1.57099e+12 -2.67692e+11
15.0647 -2.40991e+12 -2.3363e+11
15.1112 -1.24665e+12 -1.17843e+11
15.1579 2.19036e+12 7.77346e+10
15.2047 1.33169e+13 1.06619e+12
15.2516 2.29898e+13 1.99377e+12
15.2986 2.04581e+13 1.59611e+12
15.3458 1.36622e+13 9.93055e+11
15.393 5.97211e+12 5.12164e+11
15.4404 3.47085e+12 2.35285e+10
15.488 2.8049e+12 -7.51674e+10
15.5356 1.94304e+12 3.43886e+11
15.5834 1.25881e+12 -8.54825e+10
15.6313 2.50961e+12 -6.2499e+11
15.6794 3.4932e+12 6.30761e+11
15.7276 6.85782e+12 5.08036e+11
15.7759 9.29e+12 -3.16712e+11
15.8243 7.87316e+12 7.19194e+11
15.873 4.25066e+12 6.32924e+11
15.9217 4.5808e+12 -9.75477e+11
15.9706 2.83785e+12 5.07295e+11
16.0197 9.83155e+11 7.54451e+11
16.0689 1.01423e+11 -3.00063e+11
16.1182 1.70387e+12 2.75897e+11
16.1677 -3.80615e+12 2.18129e+12
16.2174 1.89903e+12 -1.26056e+12
16.2672 1.09279e+12 9.26109e+10
16.3172 -9.62844e+11 8.18252e+11
16.3674 -2.47285e+12 -2.86038e+11
16.4177 -8.19792e+12 -6.40152e+12
16.4682 7.03861e+12 9.51262e+13
16.5189 3.73099e+15 -7.2205e+14
16.5697 -2.57297e+16 -2.24927e+15
16.6208 -1.01515e+16 -1.44546e+16
16.672 -2.20647e+15 1.99126e+15
16.7234 1.79152e+17 -4.86906e+17
16.775 1.10185e+17 -1.36546e+17
16.8268 2.22948e+15 -6.78442e+14
16.8787 -1.49742e+17 -1.20029e+16
16.9309 -2.37846e+19 1.80936e+19
16.9833 -2.33402e+19 -1.97037e+18
17.0359 1.83578e+18 -2.30214e+16
17.0887 5.30114e+16 -3.68549e+16
17.1418 -8.46044e+18 -7.96399e+18
17.195 -4.21806e+19 4.50119e+18
17.2485 -3.21694e+19 3.52268e+18
17.3022 -1.87778e+19 -2.38017e+18
17.3562 -1.71625e+19 2.99036e+18
17.4104 -1.42612e+19 -1.31808e+19
17.4648 -1.12063e+18 -1.44534e+18
17.5195 -2.97907e+17 -2.06519e+17
17.5744 -3.32731e+17 -1.4214e+17
17.6296 -8.15465e+17 -6.4709e+16
17.6851 -2.11558e+18 -8.05e+17
17.7408 2.741e+18 1.6842e+18
17.7969 5.91723e+18 3.61628e+18
17.8532 7.75256e+18 1.91455e+18
17.9098 6.16795e+18 1.38375e+19
17.9667 -3.49894e+18 1.76154e+17
18.0239 -3.39962e+18 -9.2743e+15
18.0815 8.56857e+17 -1.22277e+18
18.1393 1.56852e+18 -8.07834e+17
18.1975 1.57937e+17 3.76427e+16
18.256 8.31322e+16 4.26829e+16
18.3149 2.50141e+16 5.6827e+15
18.3742 7.78106e+15 1.56942e+15
18.4338 3.21997e+15 3.58686e+15
18.4938 9.04215e+14 3.13912e+15
18.5542 -3.60376e+13 -1.50373e+14
18.615 -8.53041e+13 -2.36037e+13
18.6762 5.99246e+14 6.76352e+13
18.7379 2.59822e+14 3.14454e+13
18.8 3.07891e+14 3.49929e+13
18.8625 2.08099e+14 1.75498e+13
18.9255 5.46891e+13 2.84095e+12
18.9891 5.61288e+14 4.52944e+13
19.0531 3.98346e+14 2.21944e+13
19.1177 9.832e+14 7.08673e+13
19.1828 7.08536e+14 4.50512e+13
19.2484 1.13353e+15 9.02015e+13
19.3147 7.40625e+14 5.40857e+13
19.3816 8.92359e+14 7.65033e+13
19.4491 8.0735e+14 7.22672e+13
19.5173 4.50662e+14 3.28035e+13
19.5862 8.11431e+14 7.54207e+13
19.6558 5.05788e+14 2.52794e+13
19.7262 1.04578e+15 1.00684e+14
19.7974 8.56694e+14 4.0285e+13
19.8694 1.40974e+15 1.374e+14
19.9423 1.09567e+15 5.06279e+13
20.0162 1.64333e+15 1.62562e+14
20.091 1.17848e+15 6.30691e+13
20.1669 1.40744e+15 1.36482e+14
20.244 1.16289e+15 6.85486e+13
20.3222 1.16986e+15 9.37916e+13
20.4016 7.76266e+14 4.80105e+13
20.4825 1.04272e+15 4.91513e+13
20.5648 -2.48491e+15 -2.13466e+14
20.6487 1.61795e+14 -6.63517e+13
20.7344 -8.84898e+15 -7.69578e+14
20.8219 -1.83156e+15 -3.81119e+14
20.9115 -3.58379e+15 -6.18004e+14
21.0034 -1.19352e+16 -2.14767e+15
21.0979 1.40098e+15 -9.23342e+14
21.1952 -2.50391e+16 -6.09439e+14
21.2959 -7.49042e+16 -3.08221e+15
21.4004 -3.06992e+16 -4.20797e+15
21.5093 -1.8963e+17 -1.40288e+16
21.6237 -1.45411e+19 -1.24446e+18
21.7448 -2.449e+19 -2.32281e+18
21.8747 -9.399e+17 -2.51315e+15
22.0165 -3.25823e+17 -4.32892e+16
22.1768 -1.57857e+19 -8.51697e+17
22.3723 -5.38331e+18 -2.30184e+17


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda2.0Nc1Quantum/vCLROffP_FRG.txt <==
-22.3723 -5.38303e+18 2.36603e+17
-22.1768 -1.57847e+19 8.70862e+17
-22.0165 -3.25773e+17 4.36462e+16
-21.8747 -9.399e+17 3.60885e+15
-21.7448 -2.44872e+19 2.35227e+18
-21.6237 -1.45397e+19 1.26163e+18
-21.5093 -1.89612e+17 1.42572e+16
-21.4004 -3.06939e+16 4.26162e+15
-21.2959 -7.4899e+16 3.1637e+15
-21.1952 -2.50376e+16 6.35096e+14
-21.0979 1.39962e+15 9.19175e+14
-21.0034 -1.19346e+16 2.15602e+15
-20.9115 -3.58352e+15 6.20192e+14
-20.8219 -1.83143e+15 3.8214e+14
-20.7344 -8.84799e+15 7.80169e+14
-20.6487 1.61914e+14 6.65383e+13
-20.5648 -2.48468e+15 2.16253e+14
-20.4825 1.04271e+15 -5.02518e+13
-20.4016 7.76237e+14 -4.89157e+13
-20.3222 1.16972e+15 -9.50494e+13
-20.244 1.16293e+15 -6.97929e+13
-20.1669 1.40717e+15 -1.38031e+14
-20.091 1.17858e+15 -6.43847e+13
-20.0162 1.64299e+15 -1.64428e+14
-19.9423 1.09579e+15 -5.19517e+13
-19.8694 1.40944e+15 -1.38951e+14
-19.7974 8.56803e+14 -4.12986e+13
-19.7262 1.04556e+15 -1.01778e+14
-19.6558 5.0587e+14 -2.58438e+13
-19.5862 8.11283e+14 -7.63147e+13
-19.5173 4.50672e+14 -3.34275e+13
-19.4491 8.07226e+14 -7.35292e+13
-19.3816 8.92233e+14 -7.81128e+13
-19.3147 7.40528e+14 -5.58362e+13
-19.2484 1.1333e+15 -9.27795e+13
-19.1828 7.08415e+14 -4.76316e+13
-19.1177 9.82914e+14 -7.40639e+13
-19.0531 3.98181e+14 -2.51295e+13
-18.9891 5.61e+14 -4.86795e+13
-18.9255 5.4464e+13 -6.05529e+12
-18.8625 2.07793e+14 -2.13843e+13
-18.8 3.07551e+14 -3.89986e+13
-18.7379 2.59538e+14 -3.48116e+13
-18.6762 5.9897e+14 -7.04899e+13
-18.615 -8.54232e+13 2.21665e+13
-18.5542 -3.59901e+13 1.4912e+14
-18.4938 9.08064e+14 -3.14171e+15
-18.4338 3.22355e+15 -3.58675e+15
-18.3742 7.78279e+15 -1.56209e+15
-18.3149 2.50185e+16 -5.65734e+15
-18.256 8.31521e+16 -4.26156e+16
-18.1975 1.5793e+17 -3.75064e+16
-18.1393 1.56621e+18 8.08924e+17
-18.0815 8.53832e+17 1.22301e+18
-18.0239 -3.40014e+18 6.6757e+15
-17.9667 -3.49861e+18 -1.78957e+17
-17.9098 6.18307e+18 -1.38377e+19
-17.8532 7.75314e+18 -1.90683e+18
-17.7969 5.91902e+18 -3.61077e+18
-17.7408 2.7409e+18 -1.6826e+18
-17.6851 -2.1168e+18 8.02622e+17
-17.6296 -8.1549e+17 6.32154e+16
-17.5744 -3.32955e+17 1.41414e+17
-17.5195 -2.98292e+17 2.05949e+17
-17.4648 -1.12257e+18 1.44207e+18
-17.4104 -1.42757e+19 1.31557e+19
-17.3562 -1.71579e+19 -3.00272e+18
-17.3022 -1.87752e+19 2.36438e+18
-17.2485 -3.21701e+19 -3.54936e+18
-17.195 -4.21856e+19 -4.54362e+18
-17.1418 -8.45191e+18 7.9495e+18
-17.0887 5.29508e+16 3.60966e+16
-17.0359 1.83534e+18 2.31185e+16
-16.9833 -2.33431e+19 1.91567e+18
-16.9309 -2.38221e+19 -1.81462e+19
-16.8787 -1.49842e+17 1.19047e+16
-16.8268 2.22293e+15 6.80385e+14
-16.775 1.10281e+17 1.36464e+17
-16.7234 1.79041e+17 4.87033e+17
-16.672 -2.20972e+15 -1.99153e+15
-16.6208 -1.0164e+16 1.44407e+16
-16.5697 -2.57348e+16 2.19549e+15
-16.5189 3.73344e+15 7.21853e+14
-16.4682 7.00229e+12 -9.49694e+13
-16.4177 -8.29603e+12 6.33794e+12
-16.3674 -2.47775e+12 2.81364e+11
-16.3172 -9.68124e+11 -8.19277e+11
-16.2672 1.08594e+12 -1.06116e+11
-16.2174 1.89872e+12 1.24392e+12
-16.1677 -3.80906e+12 -2.1913e+12
-16.1182 1.70202e+12 -2.78876e+11
-16.0689 1.09735e+11 2.92529e+11
-16.0197 9.78073e+11 -7.54675e+11
-15.9706 2.83516e+12 -5.121e+11
-15.9217 4.58703e+12 9.69001e+11
-15.873 4.24769e+12 -6.38322e+11
-15.8243 7.86959e+12 -7.27784e+11
-15.7759 9.294e+12 3.01891e+11
-15.7276 6.85642e+12 -5.17047e+11
-15.6794 3.49013e+12 -6.35126e+11
-15.6313 2.51143e+12 6.22288e+11
-15.5834 1.25877e+12 8.6052e+10
-15.5356 1.94096e+12 -3.42334e+11
-15.488 2.80624e+12 7.48768e+10
-15.4404 3.47177e+12 -2.34078e+10
-15.393 5.97052e+12 -5.16014e+11
-15.3458 1.36612e+13 -1.00801e+12
-15.2986 2.04566e+13 -1.62135e+12
-15.2516 2.29865e+13 -2.0255e+12
-15.2047 1.33152e+13 -1.08542e+12
-15.1579 2.19061e+12 -8.18087e+10
-15.1112 -1.24685e+12 1.17055e+11
-15.0647 -2.41014e+12 2.32502e+11
-15.0182 -1.57081e+12 2.63804e+11
-14.9719 4.8724e+11 9.45887e+10
-14.9257 3.56202e+12 -2.26389e+11
-14.8796 7.63681e+12 -5.44988e+11
-14.8336 1.11121e+13 -7.83232e+11
-14.7877 1.38079e+13 -9.50508e+11
-14.7419 1.13706e+13 -7.18876e+11
-14.6962 9.58643e+12 -4.85614e+11
-14.6506 6.27181e+12 -3.08446e+11
-14.6052 2.24656e+12 -7.43949e+10
-14.5598 2.86919e+12 9.62222e+09
-14.5145 7.09234e+12 -1.43123e+11
-14.4693 1.37371e+13 -4.71763e+11
-14.4243 2.33933e+13 -7.83827e+11
-14.3793 3.62998e+13 -1.33123e+12
-14.3344 5.33486e+13 -2.22744e+12
-14.2896 8.01707e+13 -3.94444e+12
-14.2449 1.17237e+14 -6.17255e+12
-14.2003 1.16532e+14 -6.8842e+12
-14.1558 6.91238e+13 -4.97332e+12
-14.1113 2.15244e+13 -1.99268e+12
-14.067 2.2634e+12 -3.23786e+11
-14.0227 2.30107e+12 -4.68023e+10
-13.9786 -1.46509e+11 9.09324e+10
-13.9345 -7.41267e+12 8.42642e+11
-13.8905 -3.5033e+12 1.44991e+12
-13.8466 3.29594e+13 -2.4363e+12
-13.8028 9.71638e+13 -9.60909e+12
-13.759 1.88351e+14 -1.79593e+13
-13.7153 2.84773e+14 -2.4326e+13
-13.6718 1.77271e+14 -1.45322e+13
-13.6283 1.49524e+13 -1.6589e+12
-13.5848 4.54031e+12 -3.67433e+11
-13.5415 6.46091e+12 -4.7309e+11
-13.4982 5.92788e+12 -4.95006e+11
-13.455 4.81164e+12 -3.46392e+11
-13.4119 1.05937e+12 -8.37123e+09
-13.3689 2.67443e+11 3.66529e+10
-13.3259 6.26437e+11 -4.05159e+10
-13.283 2.67937e+12 -1.59958e+11
-13.2402 4.89289e+12 -2.81374e+11
-13.1974 2.80706e+12 -1.75126e+11
-13.1547 1.3983e+12 -8.73822e+10
-13.1121 1.76177e+12 -1.45774e+11
-13.0696 1.82247e+12 -1.3593e+11
-13.0271 6.91813e+11 2.86736e+09
-12.9847 3.76722e+11 3.59609e+10
-12.9424 6.41036e+11 9.33479e+08
-12.9001 6.90308e+11 -6.0984e+08
-12.8579 7.06084e+11 2.48527e+10
-12.8158 6.30837e+11 1.72949e+10
-12.7737 6.19593e+11 -5.9008e+09
-12.7317 6.72984e+11 7.37732e+09
-12.6898 7.06722e+11 2.51012e+10
-12.6479 7.17448e+11 7.08675e+09
-12.6061 7.51613e+11 -8.48446e+09
-12.5643 8.8128e+11 -5.25006e+09
-12.5226 9.70969e+11 -7.72479e+09
-12.481 1.00439e+12 -1.94843e+10
-12.4394 9.7354e+11 -2.00945e+10
-12.3979 7.89035e+11 1.49456e+08
-12.3565 2.20268e+09 7.28399e+10
-12.3151 -2.91582e+12 2.24259e+11
-12.2738 -2.22337e+11 1.44435e+11
-12.2325 5.88254e+11 1.31722e+10
-12.1913 4.14123e+11 -3.72462e+10
-12.1501 1.26118e+11 -7.07808e+10
-12.109 -2.9561e+11 -1.11296e+11
-12.068 -9.21312e+11 -1.33716e+11
-12.027 -1.67161e+12 -1.79382e+11
-11.986 -2.13095e+12 -7.62004e+10
-11.9452 -1.28292e+12 -2.08797e+10
-11.9043 -2.95395e+11 5.07324e+10
-11.8636 2.88136e+11 4.46254e+10
-11.8228 5.34886e+11 4.00519e+10
-11.7822 5.37979e+11 2.60964e+10
-11.7415 4.3154e+11 1.59065e+10
-11.701 4.52172e+11 1.61664e+11
-11.6605 -1.87913e+13 -4.13061e+12
-11.62 -2.5074e+14 -3.30869e+13
-11.5796 -1.89711e+15 -1.51146e+14
-11.5392 -2.59729e+15 -1.65448e+14
-11.4989 -1.89902e+15 -7.65238e+13
-11.4587 -6.16251e+14 -1.4823e+13
-11.4184 -1.03045e+14 1.1547e+13
-11.3783 -1.85711e+13 4.71975e+12
-11.3381 -2.58729e+12 1.24527e+12
-11.2981 7.56235e+11 4.42116e+10
-11.2581 7.65851e+11 -1.60273e+09
-11.2181 5.88176e+11 -1.21072e+09
-11.1781 2.19255e+11 3.53586e+10
-11.1383 -3.81157e+11 1.0772e+11
-11.0984 -1.04344e+12 1.76152e+11
-11.0586 -1.63136e+12 2.24621e+11
-11.0189 -1.86297e+12 2.22575e+11
-10.9792 -1.76954e+11 8.2823e+10
-10.9395 9.97869e+11 -1.58127e+10
-10.8999 1.24838e+12 -3.69414e+10
-10.8603 1.26604e+12 -2.53343e+10
-10.8208 1.15842e+12 -3.1272e+10
-10.7813 1.02848e+12 -2.22569e+10
-10.7418 8.85422e+11 -6.3589e+09
-10.7024 7.97792e+11 1.46935e+08
-10.6631 7.78357e+11 -1.36023e+09
-10.6238 7.65396e+11 -3.64658e+09
-10.5845 7.474e+11 -6.16003e+09
-10.5452 5.17976e+11 -1.83106e+10
-10.506 3.22821e+11 -3.03204e+10
-10.4669 4.27078e+11 -2.0721e+10
-10.4278 6.49956e+11 -8.274e+09
-10.3887 7.90992e+11 -2.9149e+09
-10.3496 7.98791e+11 -1.64917e+09
-10.3106 7.77264e+11 -1.1129e+09
-10.2717 7.72013e+11 -8.62332e+08
-10.2328 6.24898e+11 1.67266e+11
-10.1939 1.05017e+12 -3.30157e+10
-10.155 1.13601e+12 -2.09407e+10
-10.1162 -5.53098e+13 1.16191e+13
-10.0774 1.52423e+12 2.93005e+11
-10.0387 8.19922e+11 -8.11231e+08
-10 8.05651e+11 -5.37813e+09
-9.96134 8.10782e+11 -2.39341e+06
-9.92271 8.11833e+11 3.50264e+07
-9.88412 8.12603e+11 -3.94276e+08
-9.84557 8.13843e+11 -4.26005e+08
-9.80704 8.14084e+11 -8.05594e+08
-9.76856 8.07311e+11 -1.81458e+09
-9.73011 7.65599e+11 -7.21715e+09
-9.69169 6.46155e+11 -1.80478e+10
-9.65331 5.96969e+11 -1.38959e+10
-9.61496 6.56175e+11 -4.68716e+09
-9.57664 7.55008e+11 6.71984e+08
-9.53836 7.87276e+11 5.91241e+09
-9.50011 9.47152e+11 4.40024e+10
-9.46189 1.89046e+12 1.5435e+11
-9.42371 6.00971e+12 3.91342e+11
-9.38556 7.07022e+12 3.55978e+11
-9.34744 4.54947e+12 1.94125e+11
-9.30935 1.67444e+12 6.22474e+10
-9.2713 4.74969e+11 1.51221e+10
-9.23327 1.30711e+11 2.3596e+10
-9.19528 -1.25383e+11 3.3092e+10
-9.15732 -4.86373e+11 5.61511e+10
-9.11939 -9.24564e+11 1.03839e+11
-9.08149 -1.35672e+12 1.41308e+11
-9.04362 -1.95124e+12 2.258e+11
-9.00578 -2.43076e+12 2.56618e+11
-8.96797 -1.60962e+12 1.59308e+11
-8.93019 -3.50625e+11 8.22748e+10
-8.89244 2.70135e+11 5.46876e+10
-8.85471 6.05561e+11 2.8898e+10
-8.81702 7.7289e+11 5.87439e+09
-8.77936 8.0265e+11 5.2013e+08
-8.74172 7.9703e+11 -9.74141e+08
-8.70412 7.19571e+11 -3.34772e+09
-8.66654 3.3167e+11 1.78459e+10
-8.62899 -8.12878e+11 2.01624e+11
-8.59146 -2.51168e+12 4.41496e+11
-8.55397 -4.15646e+12 5.20868e+11
-8.5165 -5.88705e+12 5.20097e+11
-8.47906 -7.00122e+12 5.85283e+11
-8.44165 -3.08884e+12 3.74523e+11
-8.40426 4.57685e+11 4.74289e+10
-8.3669 7.97806e+11 2.37111e+09
-8.32956 8.04809e+11 -2.04575e+08
-8.29226 8.02303e+11 -8.96581e+08
-8.25497 7.96478e+11 -2.25031e+09
-8.21772 7.84315e+11 1.3494e+07
-8.18049 7.72945e+11 4.38491e+09
-8.14328 7.68014e+11 5.79222e+09
-8.1061 7.96162e+11 4.03516e+09
-8.06895 6.04585e+11 1.8299e+10
-8.03182 4.62376e+11 3.54782e+10
-7.99471 7.72033e+11 1.6964e+10
-7.95763 8.13238e+11 6.36388e+08
-7.92058 8.14688e+11 -1.06008e+09
-7.88355 8.14924e+11 6.28119e+08
-7.84654 8.08652e+11 2.14296e+09
-7.80955 8.04808e+11 1.08145e+09
-7.77259 8.16288e+11 1.8107e+09
-7.73566 8.29228e+11 1.24364e+09
-7.69874 8.23139e+11 9.40767e+08
-7.66185 8.11869e+11 -3.55065e+08
-7.62498 8.05068e+11 -6.33087e+08
-7.58814 8.06478e+11 -5.87243e+08
-7.55132 8.08746e+11 -3.76509e+08
-7.51452 8.08863e+11 -2.49575e+08
-7.47774 8.08809e+11 -5.86339e+08
-7.44099 8.09201e+11 -3.72044e+08
-7.40425 8.12034e+11 -1.64051e+09
-7.36754 8.22723e+11 -4.18662e+08
-7.33085 8.47914e+11 5.46775e+09
-7.29418 8.45951e+11 1.2373e+09
-7.25754 8.30292e+11 2.15528e+09
-7.22091 8.12111e+11 -5.12231e+08
-7.18431 8.07017e+11 -2.79769e+08
-7.14772 8.08672e+11 -4.77169e+08
-7.11116 8.09396e+11 -3.99441e+08
-7.07462 8.09272e+11 -2.8525e+08
-7.0381 8.09601e+11 -3.13209e+08
-7.00159 8.09962e+11 -1.18001e+08
-6.96511 8.11532e+11 -1.67758e+08
-6.92865 8.19774e+11 8.11235e+08
-6.89221 8.23456e+11 6.17195e+08
-6.85579 8.1189e+11 -2.76333e+08
-6.81938 8.02452e+11 -7.31499e+07
-6.783 8.0085e+11 -8.04489e+08
-6.74664 8.0529e+11 -3.78733e+07
-6.71029 8.08832e+11 -5.0161e+08
-6.67397 8.08962e+11 -5.15617e+08
-6.63766 8.08656e+11 -4.5045e+08
-6.60137 8.08053e+11 -5.68189e+08
-6.5651 8.05212e+11 -1.73302e+09
-6.52885 7.86217e+11 -2.2957e+10
-6.49262 7.97652e+11 -4.39334e+09
-6.4564 1.80999e+12 -3.04239e+11
-6.42021 3.82198e+12 5.78208e+09
-6.38403 4.1295e+12 1.14889e+11
-6.34786 3.14369e+12 -1.13627e+11
-6.31172 1.57328e+12 1.19261e+11
-6.27559 1.02472e+12 -3.861e+10
-6.23949 8.62596e+11 -9.57755e+09
-6.20339 7.9313e+11 -9.6101e+09
-6.16732 6.4136e+11 -2.30786e+10
-6.13126 5.5117e+11 -1.84777e+10
-6.09522 5.99096e+11 -1.34941e+10
-6.05919 7.03125e+11 -6.19338e+09
-6.02319 7.88764e+11 1.16503e+09
-5.9872 8.04197e+11 -7.69734e+06
-5.95122 8.0626e+11 -1.52769e+08
-5.91526 8.06684e+11 -2.27126e+08
-5.87932 8.07057e+11 -1.73299e+08
-5.84339 8.08443e+11 -8.73951e+07
-5.80748 8.11918e+11 -1.53082e+08
-5.77158 8.13859e+11 5.28686e+08
-5.7357 8.24779e+11 2.09873e+09
-5.69984 9.27738e+11 1.62184e+10
-5.66399 1.1693e+12 1.0113e+10
-5.62815 1.18463e+12 1.61285e+10
-5.59233 1.06821e+12 -8.47764e+08
-5.55653 8.9915e+11 -4.51485e+09
-5.52074 8.22418e+11 -2.08613e+09
-5.48497 8.1157e+11 -1.30998e+09
-5.4492 8.0913e+11 -4.58005e+08
-5.41346 8.05682e+11 -1.08921e+09
-5.37773 7.81469e+11 -5.99635e+09
-5.34201 5.72027e+11 -1.24957e+10
-5.30631 3.18297e+11 -4.0175e+10
-5.27062 3.58732e+11 -1.69821e+10
-5.23494 5.27373e+11 -1.40614e+10
-5.19928 7.28486e+11 -3.56739e+09
-5.16363 7.8778e+11 9.61228e+08
-5.128 7.93511e+11 1.08112e+09
-5.09237 7.87791e+11 -9.36809e+08
-5.05677 7.74918e+11 -1.92215e+09
-5.02117 7.60448e+11 -3.12616e+09
-4.98559 7.47501e+11 -3.6815e+09
-4.95002 6.66266e+11 -1.69552e+10
-4.91446 4.51506e+11 -4.02308e+10
-4.87892 1.1305e+11 -7.0689e+10
-4.84339 -3.25398e+11 -1.2254e+11
-4.80787 -8.38778e+11 -1.47037e+11
-4.77237 -1.42028e+12 -1.99449e+11
-4.73687 -2.1346e+12 -1.82085e+11
-4.70139 -2.62463e+12 -2.37498e+11
-4.66592 -1.96927e+12 -7.24472e+10
-4.63046 -8.0113e+11 -3.54963e+10
-4.59502 -2.5245e+09 3.0733e+10
-4.55958 5.39408e+11 2.12204e+10
-4.52416 7.54117e+11 6.48133e+09
-4.48875 8.05463e+11 -7.89319e+09
-4.45335 8.05779e+11 -2.38089e+09
-4.41797 5.57222e+11 -2.06688e+11
-4.38259 -1.19519e+13 -4.76126e+12
-4.34722 -1.22811e+14 -3.01578e+13
-4.31187 -8.9104e+14 -9.03869e+13
-4.27653 -3.03697e+15 -2.24649e+14
-4.24119 -3.17568e+15 -1.47784e+14
-4.20587 -2.2212e+15 -1.62796e+13
-4.17056 -8.69445e+14 2.32167e+13
-4.13526 -1.28006e+14 1.10123e+13
-4.09997 -2.19673e+13 5.55071e+12
-4.06469 -2.04956e+12 1.11651e+12
-4.02942 3.30281e+11 3.15341e+11
-3.99416 5.66375e+11 3.35792e+11
-3.95891 -4.95396e+12 2.24617e+13
-3.92367 -7.0962e+12 -2.05591e+13
-3.88844 7.32283e+11 -3.7845e+11
-3.85322 7.97072e+11 -1.1305e+10
-3.81801 8.019e+11 -4.38644e+08
-3.7828 8.02669e+11 3.93486e+08
-3.74761 8.16992e+11 8.57394e+09
-3.71243 8.41073e+11 -7.35679e+08
-3.67726 8.39925e+11 -2.5615e+09
-3.64209 8.25967e+11 -1.50853e+09
-3.60694 8.11423e+11 -1.22818e+09
-3.57179 8.06904e+11 -5.99033e+08
-3.53665 8.08086e+11 -4.40843e+08
-3.50152 8.08852e+11 -3.90185e+08
-3.4664 8.09086e+11 -4.11158e+08
-3.43129 8.09376e+11 -4.41599e+08
-3.39619 8.09027e+11 -4.45595e+08
-3.36109 8.08896e+11 -3.8844e+08
-3.32601 8.13562e+11 -5.52719e+07
-3.29093 8.22001e+11 1.23633e+09
-3.25586 8.26323e+11 7.02687e+08
-3.2208 8.19451e+11 3.18449e+07
-3.18574 8.11134e+11 -9.80622e+07
-3.1507 8.08835e+11 -7.51612e+08
-3.11566 7.99005e+11 -1.75007e+09
-3.08063 7.81187e+11 -3.47002e+09
-3.0456 7.54987e+11 -7.44824e+09
-3.01059 7.54015e+11 7.33102e+09
-2.97558 7.72231e+11 1.14174e+10
-2.94058 8.00296e+11 2.10644e+09
-2.90558 8.07953e+11 1.80116e+08
-2.87059 8.08713e+11 -1.60137e+08
-2.83561 8.07782e+11 -5.07298e+08
-2.80064 8.06204e+11 -5.38039e+08
-2.76567 8.0665e+11 -4.46467e+08
-2.73071 8.0962e+11 -5.67346e+08
-2.69576 8.12867e+11 -1.67908e+09
-2.66081 8.13596e+11 -1.92345e+09
-2.62587 8.13078e+11 -6.62787e+08
-2.59094 8.10738e+11 -2.91669e+08
-2.55601 8.09332e+11 -5.13171e+08
-2.52109 8.09198e+11 -4.48801e+08
-2.48617 8.09319e+11 -3.75424e+08
-2.45126 8.09426e+11 -3.79969e+08
-2.41636 8.0904e+11 -3.83028e+08
-2.38146 8.08747e+11 -4.10624e+08
-2.34657 8.08937e+11 -4.38983e+08
-2.31168 8.09055e+11 -3.80289e+08
-2.2768 8.09368e+11 -3.77312e+08
-2.24192 8.09514e+11 -3.91266e+08
-2.20705 8.09231e+11 -4.57694e+08
-2.17219 8.07753e+11 -6.5103e+08
-2.13733 7.97878e+11 -4.35144e+08
-2.10247 7.84503e+11 -9.34756e+08
-2.06762 7.85382e+11 -2.60639e+09
-2.03278 7.93857e+11 -1.99556e+09
-1.99794 8.04489e+11 -8.65736e+08
-1.9631 8.08478e+11 -2.71807e+08
-1.92827 8.11297e+11 -1.85492e+07
-1.89345 8.27035e+11 2.29952e+09
-1.85862 9.71209e+11 1.99775e+10
-1.82381 1.20163e+12 3.927e+10
-1.78899 1.20432e+12 2.9069e+10
-1.75419 1.07979e+12 1.31776e+10
-1.71938 9.02887e+11 -3.76036e+09
-1.68458 8.26835e+11 -2.64915e+09
-1.64979 8.13393e+11 -1.5899e+09
-1.61499 8.09878e+11 -6.67426e+08
-1.58021 8.09229e+11 -4.31199e+08
-1.54542 8.09198e+11 -3.64739e+08
-1.51064 8.09129e+11 -3.88925e+08
-1.47586 8.0909e+11 -4.15427e+08
-1.44109 8.08974e+11 -4.37803e+08
-1.40632 8.08901e+11 -4.26518e+08
-1.37155 8.08947e+11 -4.07894e+08
-1.33679 8.09009e+11 -4.10952e+08
-1.30203 8.09127e+11 -4.15598e+08
-1.26727 8.09245e+11 -4.23681e+08
-1.23251 8.09318e+11 -3.95363e+08
-1.19776 8.09351e+11 -3.91544e+08
-1.16301 8.09275e+11 -4.02895e+08
-1.12827 8.09187e+11 -4.24047e+08
-1.09352 8.09044e+11 -4.10838e+08
-1.05878 8.08886e+11 -4.32351e+08
-1.02405 8.08825e+11 -4.23946e+08
-0.989309 8.08791e+11 -4.16592e+08
-0.954576 8.08689e+11 -3.15829e+08
-0.919844 8.08699e+11 -4.53388e+08
-0.885115 8.12117e+11 -7.24186e+09
-0.850388 8.26172e+11 -2.74071e+10
-0.815663 8.25669e+11 -6.40788e+09
-0.78094 8.26377e+11 1.6495e+10
-0.746219 8.17849e+11 6.45922e+09
-0.711499 8.11272e+11 -6.90065e+08
-0.676781 8.09848e+11 -4.53147e+08
-0.642065 8.09018e+11 -4.36092e+08
-0.60735 8.08891e+11 -4.89308e+08
-0.572637 8.08779e+11 -3.28704e+08
-0.537925 8.08412e+11 -4.73591e+08
-0.503214 8.06921e+11 -1.28716e+09
-0.468504 8.06508e+11 -1.32794e+09
-0.433796 8.06874e+11 -9.32415e+08
-0.399089 8.07864e+11 -5.60038e+08
-0.364382 8.08731e+11 -3.48625e+08
-0.329676 8.08944e+11 -3.42571e+08
-0.294972 8.08997e+11 -4.06063e+08
-0.260267 8.09047e+11 -4.41229e+08
-0.225564 8.08891e+11 -5.24055e+08
-0.190861 8.0791e+11 -1.03941e+09
-0.156158 8.02354e+11 -2.37891e+09
-0.121456 7.75803e+11 -4.49912e+09
-0.0867541 6.37969e+11 -2.51334e+09
-0.0520524 3.74279e+11 1.02763e+10
-0.0173508 -4.04514e+11 -8.56405e+08
0.0173508 -4.04514e+11 1.26419e+09
0.0520524 3.74267e+11 -1.06519e+10
0.0867541 6.37971e+11 1.86822e+09
0.121456 7.75808e+11 3.71486e+09
0.156158 8.02356e+11 1.57176e+09
0.190861 8.07911e+11 2.25347e+08
0.225564 8.08891e+11 -2.91285e+08
0.260267 8.09047e+11 -3.74437e+08
0.294972 8.08998e+11 -4.09618e+08
0.329676 8.08944e+11 -4.72882e+08
0.364382 8.08731e+11 -4.66707e+08
0.399089 8.07864e+11 -2.54422e+08
0.433796 8.06874e+11 1.19205e+08
0.468504 8.06509e+11 5.16147e+08
0.503214 8.06921e+11 4.73296e+08
0.537925 8.08412e+11 -3.41559e+08
0.572637 8.08779e+11 -4.8657e+08
0.60735 8.08891e+11 -3.26125e+08
0.642065 8.09018e+11 -3.79466e+08
0.676781 8.09848e+11 -3.63504e+08
0.711499 8.11272e+11 -1.28226e+08
0.746219 8.1784e+11 -7.28462e+09
0.78094 8.26354e+11 -1.73303e+10
0.815663 8.25676e+11 5.56847e+09
0.850388 8.26206e+11 2.65761e+10
0.885115 8.12126e+11 6.42514e+09
0.919844 8.08699e+11 -3.61644e+08
0.954576 8.08689e+11 -4.99301e+08
0.989309 8.08791e+11 -3.98734e+08
1.02405 8.08825e+11 -3.9137e+08
1.05878 8.08886e+11 -3.83101e+08
1.09352 8.09044e+11 -4.04766e+08
1.12827 8.09187e+11 -3.9167e+08
1.16301 8.09275e+11 -4.12946e+08
1.19776 8.09351e+11 -4.24368e+08
1.23251 8.09319e+11 -4.20604e+08
1.26727 8.09245e+11 -3.92256e+08
1.30203 8.09127e+11 -4.00162e+08
1.33679 8.0901e+11 -4.04668e+08
1.37155 8.08948e+11 -4.07641e+08
1.40632 8.08901e+11 -3.88957e+08
1.44109 8.08974e+11 -3.77699e+08
1.47586 8.0909e+11 -4.00089e+08
1.51064 8.09129e+11 -4.26656e+08
1.54542 8.09198e+11 -4.50893e+08
1.58021 8.09229e+11 -3.84464e+08
1.61499 8.09879e+11 -1.48727e+08
1.64979 8.13394e+11 7.66281e+08
1.68458 8.26837e+11 1.81831e+09
1.71938 9.02891e+11 2.89453e+09
1.75419 1.07978e+12 -1.4195e+10
1.78899 1.20429e+12 -3.03083e+10
1.82381 1.20159e+12 -4.04136e+10
1.85862 9.71199e+11 -2.08105e+10
1.89345 8.27034e+11 -3.12691e+09
1.92827 8.11296e+11 -8.00088e+08
1.9631 8.08477e+11 -5.43128e+08
1.99794 8.04489e+11 5.39193e+07
2.03278 7.93859e+11 1.19593e+09
2.06762 7.85385e+11 1.82257e+09
2.10247 7.84504e+11 1.48123e+08
2.13733 7.97878e+11 -3.75406e+08
2.17219 8.07753e+11 -1.63354e+08
2.20705 8.09232e+11 -3.57795e+08
2.24192 8.09514e+11 -4.24629e+08
2.2768 8.09368e+11 -4.3853e+08
2.31168 8.09055e+11 -4.35276e+08
2.34657 8.08937e+11 -3.76341e+08
2.38146 8.08747e+11 -4.04616e+08
2.41636 8.0904e+11 -4.32899e+08
2.45126 8.09426e+11 -4.36181e+08
2.48617 8.09319e+11 -4.40515e+08
2.52109 8.09198e+11 -3.67124e+08
2.55601 8.09332e+11 -3.02938e+08
2.59094 8.10738e+11 -5.24924e+08
2.62587 8.13079e+11 -1.57333e+08
2.66081 8.13598e+11 1.10183e+09
2.69576 8.12869e+11 8.58936e+08
2.73071 8.09621e+11 -2.49121e+08
2.76567 8.0665e+11 -3.66117e+08
2.80064 8.06204e+11 -2.74535e+08
2.83561 8.07782e+11 -3.08154e+08
2.87059 8.08713e+11 -6.55133e+08
2.90558 8.07952e+11 -9.94478e+08
2.94058 8.00294e+11 -2.91919e+09
2.97558 7.72219e+11 -1.22031e+10
3.01059 7.54005e+11 -8.07326e+09
3.0456 7.54995e+11 6.69719e+09
3.08063 7.81191e+11 2.68606e+09
3.11566 7.99006e+11 9.41157e+08
3.1507 8.08835e+11 -6.29483e+07
3.18574 8.11134e+11 -7.17761e+08
3.2208 8.1945e+11 -8.58135e+08
3.25586 8.26322e+11 -1.53914e+09
3.29093 8.22e+11 -2.06642e+09
3.32601 8.13562e+11 -7.6157e+08
3.36109 8.08896e+11 -4.26977e+08
3.39619 8.09028e+11 -3.74906e+08
3.43129 8.09376e+11 -3.8261e+08
3.4664 8.09087e+11 -4.06029e+08
3.50152 8.08852e+11 -4.24918e+08
3.53665 8.08086e+11 -3.73488e+08
3.57179 8.06904e+11 -2.12345e+08
3.60694 8.11425e+11 4.21401e+08
3.64209 8.25969e+11 6.97764e+08
3.67726 8.3993e+11 1.73302e+09
3.71243 8.41078e+11 -8.66459e+07
3.74761 8.16981e+11 -9.38661e+09
3.7828 8.02669e+11 -1.21509e+09
3.81801 8.01901e+11 -3.85301e+08
3.85322 7.97066e+11 1.04817e+10
3.88844 7.32108e+11 3.77604e+11
3.92367 -7.10796e+12 2.05575e+13
3.95891 -4.94144e+12 -2.24647e+13
3.99416 5.66589e+11 -3.36736e+11
4.02942 3.30732e+11 -3.17115e+11
4.06469 -2.04757e+12 -1.12329e+12
4.09997 -2.19622e+13 -5.56194e+12
4.13526 -1.27991e+14 -1.12602e+13
4.17056 -8.6945e+14 -2.46814e+13
4.20587 -2.2213e+15 1.29447e+13
4.24119 -3.1759e+15 1.44238e+14
4.27653 -3.03731e+15 2.19719e+14
4.31187 -8.912e+14 8.86915e+13
4.34722 -1.22851e+14 2.9981e+13
4.38259 -1.19564e+13 4.75875e+12
4.41797 5.5663e+11 2.04139e+11
4.45335 8.05829e+11 1.57927e+09
4.48875 8.05462e+11 7.08528e+09
4.52416 7.54139e+11 -7.30736e+09
4.55958 5.39453e+11 -2.22899e+10
4.59502 -2.46797e+09 -3.25249e+10
4.63046 -8.01155e+11 3.2328e+10
4.66592 -1.96942e+12 6.73466e+10
4.70139 -2.62492e+12 2.31585e+11
4.73687 -2.13487e+12 1.7695e+11
4.77237 -1.42056e+12 1.95325e+11
4.80787 -8.38999e+11 1.43774e+11
4.84339 -3.25564e+11 1.20062e+11
4.87892 1.12949e+11 6.87914e+10
4.91446 4.51443e+11 3.87652e+10
4.95002 6.66235e+11 1.57624e+10
4.98559 7.47487e+11 2.72158e+09
5.02117 7.60444e+11 2.2506e+09
5.05677 7.74916e+11 1.06295e+09
5.09237 7.8779e+11 9.07024e+07
5.128 7.93509e+11 -1.91452e+09
5.16363 7.87778e+11 -1.76859e+09
5.19928 7.2849e+11 2.82919e+09
5.23494 5.27392e+11 1.36498e+10
5.27062 3.58759e+11 1.69456e+10
5.30631 3.18358e+11 4.01966e+10
5.34201 5.7204e+11 1.18932e+10
5.37773 7.81477e+11 5.21671e+09
5.41346 8.05684e+11 2.80335e+08
5.4492 8.09131e+11 -3.58548e+08
5.48497 8.11571e+11 4.87733e+08
5.52074 8.22419e+11 1.25761e+09
5.55653 8.99155e+11 3.63731e+09
5.59233 1.06822e+12 -1.92022e+08
5.62815 1.18462e+12 -1.74019e+10
5.66399 1.1693e+12 -1.11992e+10
5.69984 9.27728e+11 -1.70701e+10
5.7357 8.24777e+11 -2.92983e+09
5.77158 8.13858e+11 -1.35634e+09
5.80748 8.11918e+11 -6.67876e+08
5.84339 8.08444e+11 -7.31314e+08
5.87932 8.07057e+11 -6.45371e+08
5.91526 8.06684e+11 -5.91815e+08
5.95122 8.0626e+11 -6.65569e+08
5.9872 8.04196e+11 -8.0475e+08
6.02319 7.88763e+11 -1.96993e+09
6.05919 7.03132e+11 5.49804e+09
6.09522 5.99113e+11 1.29668e+10
6.13126 5.51195e+11 1.80735e+10
6.16732 6.41385e+11 2.23858e+10
6.20339 7.93145e+11 8.79268e+09
6.23949 8.62619e+11 8.60315e+09
6.27559 1.0248e+12 3.72252e+10
6.31172 1.5731e+12 -1.21795e+11
6.34786 3.1438e+12 1.06484e+11
6.38403 4.1291e+12 -1.26306e+11
6.42021 3.82171e+12 -1.64304e+10
6.4564 1.81036e+12 3.00882e+11
6.49262 7.97619e+11 3.38317e+09
6.52885 7.86239e+11 2.21436e+10
6.5651 8.05214e+11 9.21765e+08
6.60137 8.08053e+11 -2.46641e+08
6.63766 8.08656e+11 -3.64947e+08
6.67397 8.08962e+11 -3.00035e+08
6.71029 8.08832e+11 -3.14819e+08
6.74664 8.0529e+11 -7.75612e+08
6.783 8.00851e+11 -3.00323e+06
6.81938 8.02451e+11 -7.33117e+08
6.85579 8.11889e+11 -5.54944e+08
6.89221 8.23455e+11 -1.46222e+09
6.92865 8.19772e+11 -1.63961e+09
6.96511 8.11531e+11 -6.52948e+08
7.00159 8.09962e+11 -7.00393e+08
7.0381 8.09601e+11 -5.04026e+08
7.07462 8.09272e+11 -5.31091e+08
7.11116 8.09396e+11 -4.16763e+08
7.14772 8.08671e+11 -3.38818e+08
7.18431 8.07017e+11 -5.33686e+08
7.22091 8.12111e+11 -3.03626e+08
7.25754 8.30289e+11 -2.99822e+09
7.29418 8.45948e+11 -2.11549e+09
7.33085 8.47908e+11 -6.32709e+09
7.36754 8.22723e+11 -4.06361e+08
7.40425 8.12034e+11 8.22104e+08
7.44099 8.09201e+11 -4.43767e+08
7.47774 8.08809e+11 -2.28924e+08
7.51452 8.08862e+11 -5.65754e+08
7.55132 8.08746e+11 -4.39192e+08
7.58814 8.06478e+11 -2.26008e+08
7.62498 8.05068e+11 -1.75682e+08
7.66185 8.11869e+11 -4.6171e+08
7.69874 8.23137e+11 -1.78054e+09
7.73566 8.29225e+11 -2.08988e+09
7.77259 8.16286e+11 -2.63488e+09
7.80955 8.04808e+11 -1.90179e+09
7.84654 8.08649e+11 -2.95125e+09
7.88355 8.14922e+11 -1.41799e+09
7.92058 8.14689e+11 2.68957e+08
7.95763 8.13238e+11 -1.43111e+09
7.99471 7.72016e+11 -1.77044e+10
8.03182 4.62362e+11 -3.6052e+10
8.06895 6.04577e+11 -1.90144e+10
8.1061 7.96163e+11 -4.86718e+09
8.14328 7.6802e+11 -6.63638e+09
8.18049 7.72947e+11 -5.22942e+09
8.21772 7.84315e+11 -8.5606e+08
8.25497 7.96477e+11 1.41642e+09
8.29226 8.02303e+11 7.14e+07
8.32956 8.04809e+11 -6.1205e+08
8.3669 7.978e+11 -3.15803e+09
8.40426 4.57597e+11 -4.75381e+10
8.44165 -3.08953e+12 -3.67862e+11
8.47906 -7.00233e+12 -5.71091e+11
8.5165 -5.88805e+12 -5.07875e+11
8.55397 -4.15745e+12 -5.12028e+11
8.59146 -2.5125e+12 -4.35971e+11
8.62899 -8.13255e+11 -1.99349e+11
8.66654 3.31629e+11 -1.77567e+10
8.70412 7.19575e+11 2.65009e+09
8.74172 7.97033e+11 1.45478e+08
8.77936 8.02652e+11 -1.34976e+09
8.81702 7.72881e+11 -6.64972e+09
8.85471 6.05506e+11 -2.93935e+10
8.89244 2.70005e+11 -5.47284e+10
8.93019 -3.50762e+11 -8.11793e+10
8.96797 -1.60989e+12 -1.55576e+11
9.00578 -2.43123e+12 -2.51226e+11
9.04362 -1.95166e+12 -2.21276e+11
9.08149 -1.35699e+12 -1.3793e+11
9.11939 -9.24762e+11 -1.01282e+11
9.15732 -4.86481e+11 -5.4461e+10
9.19528 -1.25446e+11 -3.21111e+10
9.23327 1.30683e+11 -2.31686e+10
9.2713 4.74956e+11 -1.54142e+10
9.30935 1.67437e+12 -6.56057e+10
9.34744 4.5491e+12 -2.0468e+11
9.38556 7.06936e+12 -3.73509e+11
9.42371 6.0089e+12 -4.01911e+11
9.46189 1.89016e+12 -1.57113e+11
9.50011 9.47066e+11 -4.51098e+10
9.53836 7.87263e+11 -6.70198e+09
9.57664 7.55006e+11 -1.41799e+09
9.61496 6.5618e+11 4.06967e+09
9.65331 5.96986e+11 1.34339e+10
9.69169 6.46172e+11 1.74422e+10
9.73011 7.65605e+11 6.4305e+09
9.76856 8.07312e+11 9.98589e+08
9.80704 8.14084e+11 -2.17982e+07
9.84557 8.13842e+11 -4.04366e+08
9.88412 8.12603e+11 -4.32221e+08
9.92271 8.11832e+11 -8.5615e+08
9.96134 8.1078e+11 -8.1333e+08
10 8.05647e+11 4.55534e+09
10.0387 8.19923e+11 1.79724e+06
10.0774 1.52459e+12 -2.93447e+11
10.1162 -5.52066e+13 -1.16625e+13
10.155 1.13605e+12 1.98647e+10
10.1939 1.05014e+12 3.20557e+10
10.2328 6.24479e+11 -1.6637e+11
10.2717 7.72012e+11 9.86802e+07
10.3106 7.7726e+11 3.58074e+08
10.3496 7.98791e+11 8.87953e+08
10.3887 7.90994e+11 2.1607e+09
10.4278 6.49962e+11 7.73109e+09
10.4669 4.27097e+11 2.05685e+10
10.506 3.22859e+11 3.0435e+10
10.5452 5.17989e+11 1.77936e+10
10.5845 7.47408e+11 5.41703e+09
10.6238 7.65405e+11 2.86504e+09
10.6631 7.78361e+11 5.71385e+08
10.7024 7.97789e+11 -9.33767e+08
10.7418 8.85408e+11 5.7212e+09
10.7813 1.02846e+12 2.1744e+10
10.8208 1.1584e+12 3.05798e+10
10.8603 1.26603e+12 2.44891e+10
10.8999 1.24839e+12 3.59892e+10
10.9395 9.97878e+11 1.48851e+10
10.9792 -1.77006e+11 -8.29957e+10
11.0189 -1.86313e+12 -2.21565e+11
11.0586 -1.63151e+12 -2.23827e+11
11.0984 -1.04355e+12 -1.75766e+11
11.1383 -3.81227e+11 -1.07755e+11
11.1781 2.19222e+11 -3.56389e+10
11.2181 5.88169e+11 6.90404e+08
11.2581 7.65848e+11 9.24454e+08
11.2981 7.56274e+11 -4.48989e+10
11.3381 -2.58573e+12 -1.25032e+12
11.3783 -1.85665e+13 -4.73012e+12
11.4184 -1.03031e+14 -1.16603e+13
11.4587 -6.16267e+14 1.37233e+13
11.4989 -1.89914e+15 7.34861e+13
11.5392 -2.59751e+15 1.62275e+14
11.5796 -1.89739e+15 1.47118e+14
11.62 -2.50811e+14 3.2547e+13
11.6605 -1.87997e+13 4.09715e+12
11.701 4.52627e+11 -1.61754e+11
11.7415 4.31524e+11 -1.66742e+10
11.7822 5.3798e+11 -2.66784e+10
11.8228 5.3492e+11 -4.08128e+10
11.8636 2.88196e+11 -4.5894e+10
11.9043 -2.95296e+11 -5.30367e+10
11.9452 -1.28301e+12 1.69574e+10
11.986 -2.1312e+12 7.09118e+10
12.027 -1.6719e+12 1.7478e+11
12.068 -9.21544e+11 1.30216e+11
12.109 -2.95794e+11 1.08656e+11
12.1501 1.26023e+11 6.88329e+10
12.1913 4.1407e+11 3.58106e+10
12.2325 5.88223e+11 -1.42397e+10
12.2738 -2.22434e+11 -1.44466e+11
12.3151 -2.91584e+12 -2.23374e+11
12.3565 2.14377e+09 -7.32767e+10
12.3979 7.89016e+11 -9.98462e+08
12.4394 9.73588e+11 1.90602e+10
12.481 1.00443e+12 1.84421e+10
12.5226 9.70941e+11 6.72728e+09
12.5643 8.81272e+11 4.41092e+09
12.6061 7.51666e+11 7.89841e+09
12.6479 7.17437e+11 -7.6262e+09
12.6898 7.06617e+11 -2.56744e+10
12.7317 6.72968e+11 -7.99441e+09
12.7737 6.1966e+11 5.2654e+09
12.8158 6.30795e+11 -1.79421e+10
12.8579 7.05977e+11 -2.55455e+10
12.9001 6.90305e+11 -1.28178e+08
12.9424 6.41065e+11 -1.67346e+09
12.9847 3.76687e+11 -3.64583e+10
13.0271 6.91757e+11 -3.65358e+09
13.0696 1.82231e+12 1.34059e+11
13.1121 1.76169e+12 1.43792e+11
13.1547 1.39849e+12 8.54663e+10
13.1974 2.80735e+12 1.70998e+11
13.2402 4.89324e+12 2.74373e+11
13.283 2.67961e+12 1.57581e+11
13.3259 6.26472e+11 4.24956e+10
13.3689 2.67006e+11 -3.41177e+10
13.4119 1.05865e+12 1.23079e+10
13.455 4.81079e+12 3.57568e+11
13.4982 5.92613e+12 5.15261e+11
13.5415 6.45723e+12 5.13306e+11
13.5848 4.53699e+12 4.01553e+11
13.6283 1.49495e+13 1.68754e+12
13.6718 1.77263e+14 1.46164e+13
13.7153 2.84762e+14 2.44524e+13
13.759 1.88338e+14 1.81058e+13
13.8028 9.71517e+13 9.73989e+12
13.8466 3.29518e+13 2.51764e+12
13.8905 -3.5067e+12 -1.41273e+12
13.9345 -7.41404e+12 -8.24597e+11
13.9786 -1.47237e+11 -8.04119e+10
14.0227 2.30008e+12 6.0318e+10
14.067 2.26206e+12 3.46756e+11
14.1113 2.15243e+13 1.99764e+12
14.1558 6.91291e+13 4.90961e+12
14.2003 1.16537e+14 6.83983e+12
14.2449 1.17241e+14 6.16273e+12
14.2896 8.01713e+13 3.96609e+12
14.3344 5.33472e+13 2.2631e+12
14.3793 3.62982e+13 1.36608e+12
14.4243 2.33921e+13 8.10779e+11
14.4693 1.37362e+13 4.90498e+11
14.5145 7.09174e+12 1.55898e+11
14.5598 2.86906e+12 -3.41821e+09
14.6052 2.24718e+12 6.94183e+10
14.6506 6.27348e+12 2.81334e+11
14.6962 9.58849e+12 4.43485e+11
14.7419 1.13724e+13 6.82792e+11
14.7877 1.38093e+13 9.2225e+11
14.8336 1.1113e+13 7.61507e+11
14.8796 7.63739e+12 5.29424e+11
14.9257 3.56259e+12 2.1689e+11
14.9719 4.8743e+11 -1.00697e+11
15.0182 -1.57099e+12 -2.67692e+11
15.0647 -2.40991e+12 -2.3363e+11
15.1112 -1.24665e+12 -1.17843e+11
15.1579 2.19036e+12 7.77346e+10
15.2047 1.33169e+13 1.06619e+12
15.2516 2.29898e+13 1.99377e+12
15.2986 2.04581e+13 1.59611e+12
15.3458 1.36622e+13 9.93055e+11
15.393 5.97211e+12 5.12164e+11
15.4404 3.47085e+12 2.35285e+10
15.488 2.8049e+12 -7.51674e+10
15.5356 1.94304e+12 3.43886e+11
15.5834 1.25881e+12 -8.54825e+10
15.6313 2.50961e+12 -6.2499e+11
15.6794 3.4932e+12 6.30761e+11
15.7276 6.85782e+12 5.08036e+11
15.7759 9.29e+12 -3.16712e+11
15.8243 7.87316e+12 7.19194e+11
15.873 4.25066e+12 6.32924e+11
15.9217 4.5808e+12 -9.75477e+11
15.9706 2.83785e+12 5.07295e+11
16.0197 9.83155e+11 7.54451e+11
16.0689 1.01423e+11 -3.00063e+11
16.1182 1.70387e+12 2.75897e+11
16.1677 -3.80615e+12 2.18129e+12
16.2174 1.89903e+12 -1.26056e+12
16.2672 1.09279e+12 9.26109e+10
16.3172 -9.62844e+11 8.18252e+11
16.3674 -2.47285e+12 -2.86038e+11
16.4177 -8.19792e+12 -6.40152e+12
16.4682 7.03861e+12 9.51262e+13
16.5189 3.73099e+15 -7.2205e+14
16.5697 -2.57297e+16 -2.24927e+15
16.6208 -1.01515e+16 -1.44546e+16
16.672 -2.20647e+15 1.99126e+15
16.7234 1.79152e+17 -4.86906e+17
16.775 1.10185e+17 -1.36546e+17
16.8268 2.22948e+15 -6.78442e+14
16.8787 -1.49742e+17 -1.20029e+16
16.9309 -2.37846e+19 1.80936e+19
16.9833 -2.33402e+19 -1.97037e+18
17.0359 1.83578e+18 -2.30214e+16
17.0887 5.30114e+16 -3.68549e+16
17.1418 -8.46044e+18 -7.96399e+18
17.195 -4.21806e+19 4.50119e+18
17.2485 -3.21694e+19 3.52268e+18
17.3022 -1.87778e+19 -2.38017e+18
17.3562 -1.71625e+19 2.99036e+18
17.4104 -1.42612e+19 -1.31808e+19
17.4648 -1.12063e+18 -1.44534e+18
17.5195 -2.97907e+17 -2.06519e+17
17.5744 -3.32731e+17 -1.4214e+17
17.6296 -8.15465e+17 -6.4709e+16
17.6851 -2.11558e+18 -8.05e+17
17.7408 2.741e+18 1.6842e+18
17.7969 5.91723e+18 3.61628e+18
17.8532 7.75256e+18 1.91455e+18
17.9098 6.16795e+18 1.38375e+19
17.9667 -3.49894e+18 1.76154e+17
18.0239 -3.39962e+18 -9.2743e+15
18.0815 8.56857e+17 -1.22277e+18
18.1393 1.56852e+18 -8.07834e+17
18.1975 1.57937e+17 3.76427e+16
18.256 8.31322e+16 4.26829e+16
18.3149 2.50141e+16 5.6827e+15
18.3742 7.78106e+15 1.56942e+15
18.4338 3.21997e+15 3.58686e+15
18.4938 9.04215e+14 3.13912e+15
18.5542 -3.60376e+13 -1.50373e+14
18.615 -8.53041e+13 -2.36037e+13
18.6762 5.99246e+14 6.76352e+13
18.7379 2.59822e+14 3.14454e+13
18.8 3.07891e+14 3.49929e+13
18.8625 2.08099e+14 1.75498e+13
18.9255 5.46891e+13 2.84095e+12
18.9891 5.61288e+14 4.52944e+13
19.0531 3.98346e+14 2.21944e+13
19.1177 9.832e+14 7.08673e+13
19.1828 7.08536e+14 4.50512e+13
19.2484 1.13353e+15 9.02015e+13
19.3147 7.40625e+14 5.40857e+13
19.3816 8.92359e+14 7.65033e+13
19.4491 8.0735e+14 7.22672e+13
19.5173 4.50662e+14 3.28035e+13
19.5862 8.11431e+14 7.54207e+13
19.6558 5.05788e+14 2.52794e+13
19.7262 1.04578e+15 1.00684e+14
19.7974 8.56694e+14 4.0285e+13
19.8694 1.40974e+15 1.374e+14
19.9423 1.09567e+15 5.06279e+13
20.0162 1.64333e+15 1.62562e+14
20.091 1.17848e+15 6.30691e+13
20.1669 1.40744e+15 1.36482e+14
20.244 1.16289e+15 6.85486e+13
20.3222 1.16986e+15 9.37916e+13
20.4016 7.76266e+14 4.80105e+13
20.4825 1.04272e+15 4.91513e+13
20.5648 -2.48491e+15 -2.13466e+14
20.6487 1.61795e+14 -6.63517e+13
20.7344 -8.84898e+15 -7.69578e+14
20.8219 -1.83156e+15 -3.81119e+14
20.9115 -3.58379e+15 -6.18004e+14
21.0034 -1.19352e+16 -2.14767e+15
21.0979 1.40098e+15 -9.23342e+14
21.1952 -2.50391e+16 -6.09439e+14
21.2959 -7.49042e+16 -3.08221e+15
21.4004 -3.06992e+16 -4.20797e+15
21.5093 -1.8963e+17 -1.40288e+16
21.6237 -1.45411e+19 -1.24446e+18
21.7448 -2.449e+19 -2.32281e+18
21.8747 -9.399e+17 -2.51315e+15
22.0165 -3.25823e+17 -4.32892e+16
22.1768 -1.57857e+19 -8.51697e+17
22.3723 -5.38331e+18 -2.30184e+17


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda2.0Nc1QuantumOneLoop/DeltaGammaFX_0_FRG.txt <==
9.995 -0.0506427 -0.0506374
9.99 -0.370553 -0.369697
9.985 -0.633997 -0.632412
9.98 -0.796336 -0.794288
9.975 -0.850466 -0.848257
9.97 -0.820603 -0.818469
9.965 -0.741178 -0.739259
9.96 -0.640712 -0.639063
9.955 -0.537018 -0.535645
9.95 -0.439015 -0.437899
9.945 -0.350016 -0.349132
9.94 -0.270326 -0.269647
9.935 -0.198822 -0.198326
9.93 -0.133814 -0.133483
9.925 -0.073447 -0.0732699
9.92 -0.0158802 -0.0158504
9.915 0.040656 0.0405396
9.91 0.0978476 0.0975811
9.905 0.157291 0.156865
9.9 0.220457 0.219857
9.895 0.288604 0.287811
9.89 0.362575 0.361566
9.885 0.442453 0.441205
9.88 0.526979 0.525474
9.875 0.612709 0.610948
9.87 0.692907 0.690932
9.865 0.7564 0.754319
9.86 0.78691 0.784932
9.855 0.763895 0.762332
9.85 0.666276 0.665493
9.845 0.480205 0.480482
9.84 0.210025 0.211391
9.835 -0.112613 -0.110445
9.83 -0.430715 -0.428212
9.825 -0.681552 -0.679122
9.82 -0.825713 -0.823556
9.815 -0.862655 -0.860794
9.81 -0.820439 -0.818832
9.805 -0.73388 -0.732487
9.8 -0.630109 -0.628905
9.795 -0.52535 -0.524324
9.79 -0.427364 -0.426506
9.785 -0.338769 -0.338072
9.78 -0.259495 -0.258949
9.775 -0.188236 -0.187833
9.77 -0.123215 -0.122946
9.765 -0.0625377 -0.0623972
9.76 -0.00434532 -0.00432878
9.755 0.0531435 0.0530389
9.75 0.111622 0.111398
9.745 0.172685 0.172342
9.74 0.237785 0.237323
9.735 0.30812 0.307541
9.73 0.384409 0.383716
9.725 0.466491 0.465686
9.72 0.552694 0.551778
9.715 0.638924 0.637886
9.71 0.717528 0.716328
9.705 0.776196 0.77474
9.7 0.797512 0.795633
9.695 0.760268 0.757758
9.69 0.643949 0.640675
9.685 0.437303 0.433419
9.68 0.149544 0.145638
9.675 -0.181779 -0.184808
9.67 -0.49579 -0.497189
9.665 -0.731101 -0.730697
9.66 -0.854726 -0.852952
9.655 -0.87322 -0.870758
9.65 -0.818272 -0.815695
9.645 -0.724635 -0.722275
9.64 -0.617747 -0.61574
9.635 -0.512117 -0.510482
9.63 -0.414306 -0.413014
9.625 -0.326232 -0.325238
9.62 -0.247452 -0.246713
9.615 -0.176481 -0.175962
9.61 -0.111458 -0.111133
9.605 -0.0504531 -0.050305
9.6 0.00841109 0.00839067
9.595 0.0669252 0.0667367
9.59 0.126786 0.126423
9.585 0.189583 0.189029
9.58 0.256737 0.255971
9.575 0.329369 0.328361
9.57 0.408037 0.406755
9.565 0.492288 0.490701
9.56 0.579965 0.578057
9.555 0.666236 0.664032
9.55 0.74244 0.74005
9.545 0.795073 0.79274
9.54 0.805619 0.80376
9.535 0.752409 0.751582
9.53 0.615893 0.616628
9.525 0.387977 0.390485
9.52 0.0832635 0.0871943
9.515 -0.254678 -0.250162
9.51 -0.561705 -0.557502
9.505 -0.77895 -0.775578
9.5 -0.880751 -0.878243
9.495 -0.880725 -0.87886
9.49 -0.813565 -0.812107
9.485 -0.713442 -0.71224
9.48 -0.60389 -0.602871
9.475 -0.49768 -0.496814
9.47 -0.400214 -0.399491
9.465 -0.312746 -0.31216
9.46 -0.23449 -0.234038
9.455 -0.163796 -0.163473
9.45 -0.0987265 -0.0985307
9.445 -0.0373199 -0.037248
9.44 0.0223175 0.0222675
9.435 0.0819852 0.0818142
9.43 0.143383 0.143091
9.425 0.208086 0.207674
9.42 0.277475 0.276943
9.415 0.352573 0.351922
9.41 0.433738 0.432971
9.405 0.520164 0.519283
9.4 0.609114 0.60811
9.395 0.694896 0.693736
9.39 0.7677 0.766302
9.385 0.81271 0.810913
9.38 0.810296 0.807857
9.375 0.738543 0.735215
9.37 0.579446 0.575167
9.365 0.328992 0.324132
9.36 0.00808286 0.00351168
9.355 -0.333493 -0.336725
9.35 -0.629351 -0.630582
9.345 -0.824944 -0.824253
9.34 -0.90312 -0.901144
9.335 -0.884392 -0.881875
9.33 -0.80562 -0.803098
9.325 -0.699737 -0.697488
9.32 -0.588109 -0.586227
9.315 -0.481724 -0.48021
9.31 -0.384858 -0.383675
9.305 -0.298142 -0.297245
9.3 -0.22048 -0.219829
9.295 -0.150075 -0.149639
9.29 -0.0849306 -0.0846866
9.285 -0.0230567 -0.0229921
9.28 0.0374512 0.0373404
9.275 0.0983971 0.098107
9.27 0.161477 0.160995
9.265 0.228247 0.227552
9.26 0.300027 0.299091
9.255 0.37771 0.376499
9.25 0.461414 0.45989
9.245 0.549907 0.548046
9.24 0.639787 0.637596
9.235 0.724398 0.721958
9.23 0.792701 0.790224
9.225 0.828562 0.826448
9.22 0.811375 0.810224
9.215 0.719321 0.719817
9.21 0.536483 0.539088
9.205 0.263538 0.268127
9.2 -0.0719515 -0.0662208
9.195 -0.414247 -0.408586
9.19 -0.695791 -0.691148
9.185 -0.867679 -0.864345
9.18 -0.92178 -0.919513
9.175 -0.884961 -0.883369
9.17 -0.79545 -0.794231
9.165 -0.684509 -0.683501
9.16 -0.571244 -0.570381
9.155 -0.46492 -0.46418
9.15 -0.368755 -0.368136
9.145 -0.282814 -0.282316
9.14 -0.205718 -0.205342
9.135 -0.135543 -0.135289
9.13 -0.070235 -0.0701017
9.125 -0.00778279 -0.00776817
9.12 0.0537286 0.0536267
9.115 0.116106 0.115891
9.11 0.181039 0.180713
9.105 0.25005 0.249619
9.1 0.324382 0.323854
9.095 0.404765 0.404152
9.09 0.491015 0.490326
9.085 0.581394 0.580634
9.08 0.671716 0.670863
9.075 0.754228 0.753202
9.07 0.816533 0.815149
9.065 0.841126 0.839061
9.06 0.806552 0.803375
9.055 0.691521 0.686886
9.05 0.483011 0.476992
9.045 0.187403 0.18079
9.04 -0.160376 -0.166193
9.035 -0.498985 -0.502671
9.03 -0.761372 -0.762389
9.025 -0.90627 -0.905063
9.02 -0.935293 -0.932815
9.015 -0.880922 -0.878046
9.01 -0.781704 -0.77897
9.005 -0.666638 -0.664283
9 -0.552406 -0.550486
8.995 -0.446567 -0.445056
8.99 -0.351353 -0.350197
8.985 -0.266313 -0.265458
8.98 -0.189826 -0.189228
8.975 -0.119863 -0.119487
8.97 -0.0543273 -0.0541532
8.965 0.00880685 0.00879124
8.96 0.0714595 0.0712557
8.955 0.135436 0.135036
8.95 0.202408 0.201795
8.945 0.273854 0.273001
8.94 0.350912 0.349786
8.935 0.43411 0.432671
8.93 0.522897 0.52111
8.925 0.614945 0.612793
8.92 0.705178 0.7027
8.915 0.784645 0.781983
8.91 0.839543 0.837009
8.905 0.851057 0.849183
8.9 0.79713 0.796617
8.895 0.657471 0.658976
8.89 0.422575 0.426335
8.885 0.10511 0.110637
8.88 -0.252473 -0.246306
8.875 -0.583908 -0.578316
8.87 -0.824127 -0.819808
8.865 -0.940769 -0.937743
8.86 -0.945133 -0.943044
8.855 -0.874332 -0.872802
8.85 -0.766431 -0.765219
8.845 -0.647898 -0.646885
8.84 -0.533033 -0.532174
8.835 -0.427806 -0.427085
8.83 -0.333548 -0.332961
8.825 -0.249351 -0.248898
8.82 -0.17338 -0.173059
8.815 -0.103513 -0.103323
8.81 -0.0376182 -0.0375579
8.805 0.0263451 0.0262762
8.8 0.0902998 0.0901015
8.795 0.156045 0.155716
8.79 0.225228 0.224768
8.785 0.299264 0.298672
8.78 0.379155 0.378433
8.775 0.465173 0.464322
8.77 0.556326 0.555346
8.765 0.649581 0.648464
8.76 0.738842 0.737556
8.755 0.813822 0.81229
8.75 0.859226 0.857296
8.745 0.854996 0.852442
8.74 0.778807 0.775404
8.735 0.612097 0.607798
8.73 0.349977 0.345143
8.725 0.0124405 0.00790273
8.72 -0.350352 -0.353584
8.715 -0.668592 -0.669862
8.71 -0.881728 -0.881089
8.705 -0.96805 -0.966115
8.7 -0.948203 -0.945708
8.695 -0.862486 -0.859969
8.69 -0.747401 -0.745144
8.685 -0.626504 -0.624608
8.68 -0.511711 -0.51018
8.675 -0.407507 -0.406307
8.67 -0.314423 -0.313511
8.665 -0.231161 -0.2305
8.66 -0.155714 -0.155272
8.655 -0.0858905 -0.0856446
8.65 -0.0195345 -0.0194719
8.645 0.0453994 0.0452841
8.64 0.110832 0.110536
8.635 0.178548 0.178064
8.63 0.25016 0.24947
8.625 0.326996 0.326079
8.62 0.409888 0.408718
8.615 0.498793 0.497343
8.61 0.592194 0.590448
8.605 0.686248 0.684215
8.6 0.77372 0.771464
8.595 0.842898 0.840574
8.59 0.876987 0.874882
8.585 0.85484 0.853382
8.58 0.754269 0.753944
8.575 0.559096 0.560268
8.57 0.269813 0.272495
8.565 -0.085752 -0.0820006
8.56 -0.450018 -0.445915
8.555 -0.751041 -0.747233
8.55 -0.934659 -0.931462
8.545 -0.990551 -0.98797
8.54 -0.947816 -0.945722
8.535 -0.848681 -0.84695
8.53 -0.727467 -0.72602
8.525 -0.604767 -0.603558
8.52 -0.490264 -0.489268
8.515 -0.387107 -0.386305
8.51 -0.295121 -0.294499
8.505 -0.212672 -0.212217
8.5 -0.137601 -0.137305
8.495 -0.0676602 -0.0675143
8.49 -0.000673421 -0.000673709
8.485 0.0654088 0.0652644
8.48 0.132501 0.132213
8.475 0.202369 0.201935
8.47 0.276571 0.275988
8.465 0.356323 0.355588
8.46 0.442238 0.441349
8.455 0.53389 0.532843
8.45 0.629136 0.627928
8.445 0.7232 0.721818
8.44 0.80758 0.80599
8.435 0.869047 0.86718
8.43 0.889333 0.887071
8.425 0.846451 0.843661
8.42 0.718925 0.715554
8.415 0.493904 0.490146
8.41 0.178344 0.174738
8.405 -0.191472 -0.194151
8.4 -0.55118 -0.552284
8.395 -0.828934 -0.828318
8.39 -0.979527 -0.977601
8.385 -1.00474 -1.00216
8.38 -0.940783 -0.938106
8.375 -0.830219 -0.827772
8.37 -0.704421 -0.702336
8.365 -0.58091 -0.579208
8.36 -0.467267 -0.465918
8.355 -0.365448 -0.364409
8.35 -0.274681 -0.27391
8.345 -0.193055 -0.192519
8.34 -0.118302 -0.117975
8.335 -0.0481331 -0.0479986
8.33 0.0196361 0.0195861
8.325 0.0870522 0.086818
8.32 0.156018 0.155592
8.315 0.228265 0.227635
8.31 0.305282 0.304426
8.305 0.388139 0.38703
8.3 0.477177 0.475788
8.295 0.571508 0.569811
8.29 0.668262 0.666247
8.285 0.76161 0.759302
8.28 0.841672 0.839165
8.275 0.893661 0.891155
8.27 0.897923 0.895751
8.265 0.831932 0.830534
8.26 0.675489 0.675294
8.255 0.419848 0.421076
8.25 0.0791734 0.0816674
8.245 -0.301548 -0.298294
8.24 -0.652001 -0.648604
8.235 -0.90247 -0.899371
8.23 -1.01854 -1.0159
8.225 -1.01399 -1.01178
8.22 -0.930655 -0.928783
8.215 -0.810232 -0.808644
8.21 -0.680803 -0.679463
8.205 -0.556925 -0.555809
8.2 -0.444269 -0.443361
8.195 -0.343749 -0.343033
8.19 -0.254077 -0.253541
8.185 -0.173114 -0.172747
8.18 -0.0984976 -0.0982915
8.175 -0.0279093 -0.0278591
8.17 0.040841 0.0407375
8.165 0.109794 0.109536
8.16 0.180834 0.180418
8.155 0.255648 0.255068
8.15 0.335628 0.334878
8.145 0.421656 0.420728
8.14 0.513741 0.512631
8.135 0.610441 0.609146
8.13 0.708046 0.70657
8.125 0.799551 0.797901
8.12 0.873606 0.871794
8.115 0.913854 0.911893
8.11 0.899423 0.897334
8.105 0.807685 0.805522
8.1 0.620493 0.618397
8.095 0.33423 0.332475
8.09 -0.0288543 -0.0298908
8.085 -0.415032 -0.415014
8.08 -0.749612 -0.748444
8.075 -0.967868 -0.965784
8.07 -1.04809 -1.04552
8.065 -1.01534 -1.01271
8.06 -0.915062 -0.912638
8.055 -0.786822 -0.784727
8.05 -0.655084 -0.653343
8.045 -0.531573 -0.530169
8.04 -0.42026 -0.419157
8.035 -0.321168 -0.320329
8.03 -0.232592 -0.231984
8.025 -0.152213 -0.151813
8.02 -0.0776061 -0.0773951
8.015 -0.0064345 -0.00640151
8.01 0.0634893 0.0633498
8.005 0.134193 0.133882
8 0.207532 0.207044
7.995 0.285132 0.284459
7.99 0.368256 0.367388
7.985 0.457554 0.456477
7.98 0.552625 0.551326
7.975 0.651377 0.649844
7.97 0.749136 0.747361
7.965 0.8376 0.83558
7.96 0.903867 0.901607
7.955 0.930038 0.92756
7.95 0.894246 0.891606
7.945 0.774271 0.771596
7.94 0.554853 0.552383
7.935 0.23849 0.236589
7.93 -0.14381 -0.144739
7.925 -0.529957 -0.529649
7.92 -0.842854 -0.841352
7.915 -1.02551 -1.02317
7.91 -1.06998 -1.06728
7.905 -1.01119 -1.00854
7.9 -0.89633 -0.893947
7.895 -0.761911 -0.759885
7.89 -0.628753 -0.627091
7.885 -0.505992 -0.504666
7.88 -0.396113 -0.395083
7.875 -0.29839 -0.29762
7.87 -0.210773 -0.210235
7.865 -0.130806 -0.130477
7.86 -0.0560146 -0.0558803
7.855 0.0159472 0.0158925
7.85 0.08726 0.0870154
7.845 0.159933 0.159491
7.84 0.235781 0.235126
7.835 0.316347 0.315458
7.83 0.402733 0.401585
7.825 0.495295 0.49386
7.82 0.593149 0.591402
7.815 0.693444 0.691381
7.81 0.790428 0.788084
7.805 0.874401 0.871886
7.8 0.93087 0.928411
7.795 0.940499 0.938464
7.79 0.880757 0.879629
7.785 0.730477 0.73072
7.78 0.478221 0.480061
7.775 0.133551 0.136791
7.77 -0.263384 -0.259346
7.765 -0.643046 -0.638951
7.76 -0.928468 -0.924852
7.755 -1.07307 -1.0701
7.75 -1.08296 -1.08056
7.745 -1.00094 -0.998963
7.74 -0.87406 -0.8724
7.735 -0.735149 -0.733751
7.73 -0.60148 -0.600314
7.725 -0.47987 -0.478916
7.72 -0.371538 -0.370781
7.715 -0.275143 -0.274572
7.71 -0.188367 -0.18797
7.705 -0.108648 -0.108417
7.7 -0.0334826 -0.0334097
7.695 0.0394761 0.0393948
7.69 0.112396 0.112163
7.685 0.187258 0.186875
7.68 0.265822 0.26529
7.675 0.34952 0.348841
7.67 0.439249 0.438426
7.665 0.535009 0.534045
7.66 0.635333 0.63423
7.655 0.736506 0.735253
7.65 0.831572 0.830133
7.645 0.909341 0.907622
7.64 0.953727 0.951555
7.635 0.944114 0.941238
7.63 0.857735 0.853917
7.625 0.675238 0.67045
7.62 0.390012 0.384674
7.615 0.019556 0.0145881
7.61 -0.386719 -0.390202
7.605 -0.753182 -0.754433
7.6 -1.00585 -1.00491
7.595 -1.11091 -1.10849
7.59 -1.08804 -1.08502
7.585 -0.985689 -0.982694
7.58 -0.849142 -0.846496
7.575 -0.707173 -0.704977
7.57 -0.573704 -0.57195
7.565 -0.453512 -0.452151
7.56 -0.346753 -0.345731
7.555 -0.251588 -0.250857
7.55 -0.165491 -0.165014
7.545 -0.0858261 -0.0855774
7.54 -0.010072 -0.0100373
7.535 0.0641105 0.0639359
7.53 0.13887 0.138481
7.525 0.21615 0.215534
7.52 0.297636 0.296772
7.515 0.384621 0.383479
7.51 0.477748 0.476296
7.505 0.576589 0.574795
7.5 0.67901 0.676859
7.495 0.780322 0.777838
7.49 0.872282 0.869567
7.485 0.942168 0.939458
7.48 0.972374 0.970081
7.475 0.941256 0.939962
7.47 0.826285 0.82662
7.465 0.610631 0.613005
7.46 0.293288 0.297605
7.455 -0.0998019 -0.0942397
7.45 -0.510201 -0.504437
7.445 -0.857734 -0.852668
7.44 -1.07408 -1.0701
7.435 -1.13971 -1.13672
7.43 -1.08671 -1.08443
7.425 -0.966925 -0.9651
7.42 -0.822747 -0.821243
7.415 -0.678809 -0.677558
7.41 -0.545983 -0.544953
7.405 -0.427292 -0.426464
7.4 -0.322009 -0.32137
7.395 -0.227895 -0.227435
7.39 -0.142261 -0.141973
7.385 -0.0624196 -0.0622957
7.38 0.0141576 0.014121
7.375 0.0897975 0.0896029
7.37 0.166622 0.16627
7.365 0.246523 0.246016
7.36 0.331091 0.330428
7.355 0.421438 0.42062
7.35 0.517895 0.516924
7.345 0.619527 0.618404
7.34 0.723431 0.722146
7.335 0.823839 0.82236
7.33 0.911133 0.909379
7.325 0.971046 0.968859
7.32 0.984568 0.981699
7.315 0.929341 0.925506
7.31 0.783669 0.77872
7.305 0.53409 0.528262
7.3 0.186088 0.180157
7.295 -0.225447 -0.230316
7.29 -0.633514 -0.636272
7.285 -0.955539 -0.955818
7.28 -1.13197 -1.13025
7.275 -1.15877 -1.15597
7.27 -1.07857 -1.07551
7.265 -0.944307 -0.941471
7.26 -0.794509 -0.792094
7.255 -0.649691 -0.647731
7.25 -0.517985 -0.516446
7.245 -0.400922 -0.399751
7.24 -0.297059 -0.296204
7.235 -0.203846 -0.203267
7.23 -0.118481 -0.118146
7.225 -0.0382426 -0.0381344
7.22 0.0393915 0.0392811
7.215 0.116729 0.116398
7.21 0.195855 0.195293
7.205 0.278597 0.277784
7.2 0.36642 0.365328
7.195 0.460217 0.458812
7.19 0.559948 0.558197
7.185 0.664092 0.661974
7.18 0.768891 0.766418
7.175 0.867419 0.864675
7.17 0.948649 0.945843
7.165 0.996823 0.994346
7.16 0.991709 0.99015
7.155 0.910586 0.910648
7.15 0.733112 0.735363
7.145 0.449809 0.454344
7.14 0.0731609 0.0793933
7.135 -0.352837 -0.346034
7.13 -0.753295 -0.747099
7.125 -1.04532 -1.04043
7.12 -1.18058 -1.17701
7.115 -1.1706 -1.16802
7.11 -1.06639 -1.06441
7.105 -0.920169 -0.918579
7.1 -0.76617 -0.76485
7.095 -0.621059 -0.61996
7.09 -0.490584 -0.489685
7.085 -0.375027 -0.374317
7.08 -0.272362 -0.271832
7.075 -0.179796 -0.179438
7.07 -0.0944352 -0.0942427
7.065 -0.013543 -0.0135099
7.06 0.0653949 0.065274
7.055 0.14466 0.14439
7.05 0.22629 0.225878
7.045 0.312027 0.31148
7.04 0.403179 0.402507
7.035 0.500367 0.499585
7.03 0.603113 0.602233
7.025 0.709225 0.70825
7.02 0.813992 0.812895
7.015 0.909258 0.907945
7.01 0.982559 0.980819
7.005 1.01672 1.01418
7 0.990513 0.986682
6.995 0.881303 0.875736
6.99 0.670811 0.663471
6.985 0.354399 0.346004
6.98 -0.0477616 -0.0557236
6.975 -0.482484 -0.488274
6.97 -0.868255 -0.870742
6.965 -1.12488 -1.12416
6.96 -1.21786 -1.21501
6.955 -1.17364 -1.16996
6.95 -1.0489 -1.04528
6.945 -0.893418 -0.890267
6.94 -0.736782 -0.734214
6.935 -0.59212 -0.590107
6.93 -0.463132 -0.461601
6.925 -0.349082 -0.347958
6.92 -0.247487 -0.246708
6.915 -0.155376 -0.154896
6.91 -0.0698013 -0.0695915
6.905 0.0119787 0.0119323
6.9 0.0924588 0.0921561
6.895 0.173885 0.173313
6.89 0.258236 0.257367
6.885 0.347144 0.345937
6.88 0.441726 0.440131
6.875 0.542285 0.540245
6.87 0.647837 0.645301
6.865 0.755447 0.752397
6.86 0.859386 0.855891
6.855 0.95023 0.946518
6.85 1.01412 1.01067
6.845 1.03259 1.03022
6.84 0.983683 0.983446
6.835 0.845269 0.848171
6.83 0.601652 0.608102
6.825 0.253519 0.262861
6.82 -0.171042 -0.160521
6.815 -0.609908 -0.600319
6.81 -0.976243 -0.969089
6.805 -1.195 -1.19054
6.8 -1.24685 -1.24437
6.795 -1.17169 -1.17026
6.79 -1.02952 -1.02854
6.785 -0.866657 -0.865855
6.78 -0.708221 -0.707499
6.775 -0.564207 -0.563558
6.77 -0.436589 -0.43603
6.765 -0.323797 -0.323346
6.76 -0.222984 -0.222655
6.755 -0.131037 -0.130836
6.75 -0.0449717 -0.0448996
6.745 0.037951 0.0378976
6.74 0.120202 0.120032
6.735 0.203984 0.203711
6.73 0.291198 0.290842
6.725 0.38334 0.382932
6.72 0.481296 0.480874
6.715 0.584992 0.5846
6.71 0.692867 0.692544
6.705 0.801165 0.800912
6.7 0.903077 0.902807
6.695 0.987889 0.987339
6.69 1.04039 1.03903
6.685 1.041 1.03801
6.68 0.967377 0.961806
6.675 0.798449 0.789706
6.67 0.521865 0.510342
6.665 0.144304 0.13173
6.66 -0.297973 -0.308925
6.655 -0.734472 -0.741334
6.65 -1.07514 -1.07695
6.645 -1.25315 -1.25087
6.64 -1.26539 -1.26097
6.635 -1.16293 -1.15805
6.63 -1.00665 -1.00222
6.625 -0.838527 -0.834875
6.62 -0.679355 -0.676494
6.615 -0.536403 -0.534234
6.61 -0.410222 -0.408627
6.605 -0.298582 -0.297458
6.6 -0.198363 -0.197633
6.595 -0.10636 -0.105971
6.59 -0.0195694 -0.0194924
6.585 0.0647326 0.0645062
6.58 0.148984 0.148444
6.575 0.235333 0.234448
6.57 0.325584 0.324307
6.565 0.421071 0.419336
6.56 0.52241 0.520134
6.555 0.629098 0.626199
6.55 0.738944 0.735361
6.545 0.847317 0.84307
6.54 0.946308 0.94158
6.535 1.02394 1.01921
6.53 1.06376 1.05992
6.525 1.0453 1.04365
6.52 0.946104 0.948103
6.515 0.746586 0.7532
6.51 0.438087 0.449062
6.505 0.0333849 0.0469345
6.5 -0.423276 -0.409961
6.495 -0.853616 -0.843143
6.49 -1.16587 -1.15937
6.485 -1.30328 -1.30015
6.48 -1.27873 -1.27756
6.475 -1.15232 -1.15194
6.47 -0.984217 -0.983998
6.465 -0.811881 -0.81162
6.46 -0.65223 -0.651903
6.455 -0.510195 -0.509844
6.45 -0.385142 -0.384814
6.445 -0.274303 -0.274037
6.44 -0.174339 -0.17416
6.435 -0.0819694 -0.0818907
6.43 0.00581936 0.00579338
6.425 0.0917323 0.0916063
6.42 0.178168 0.177956
6.415 0.267207 0.266932
6.41 0.360538 0.360236
6.405 0.459297 0.459019
6.4 0.563784 0.56359
6.395 0.673016 0.672969
6.39 0.78411 0.784253
6.385 0.891526 0.891825
6.38 0.986243 0.986504
6.375 1.05508 1.05484
6.37 1.0805 1.07892
6.365 1.04138 1.03733
6.36 0.915603 0.90809
6.355 0.685606 0.674403
6.35 0.346929 0.333234
6.345 -0.0813685 -0.0949483
6.34 -0.547279 -0.557608
6.335 -0.965712 -0.970618
6.33 -1.24548 -1.24494
6.325 -1.34212 -1.33797
6.32 -1.28386 -1.27835
6.315 -1.13721 -1.13184
6.31 -0.959938 -0.955381
6.305 -0.784854 -0.781237
6.3 -0.625352 -0.62259
6.295 -0.484397 -0.482348
6.29 -0.360403 -0.358934
6.285 -0.250187 -0.249193
6.28 -0.150255 -0.149661
6.275 -0.0572826 -0.0570413
6.27 0.0317405 0.0316504
6.265 0.119491 0.119069
6.26 0.208319 0.207544
6.255 0.300223 0.299052
6.25 0.396754 0.395124
6.245 0.498825 0.496655
6.24 0.606384 0.603581
6.235 0.717926 0.714407
6.23 0.829853 0.825582
6.225 0.935702 0.930764
6.22 1.02538 1.0201
6.215 1.08462 1.07968
6.21 1.09496 1.09149
6.205 1.03483 1.03429
6.2 0.882723 0.886426
6.195 0.623263 0.631637
6.19 0.256121 0.268171
6.185 -0.193725 -0.180334
6.18 -0.666866 -0.654969
6.175 -1.07183 -1.06347
6.17 -1.31905 -1.31451
6.165 -1.37703 -1.37516
6.16 -1.28818 -1.2876
6.155 -1.12369 -1.12349
6.15 -0.938419 -0.938213
6.145 -0.760802 -0.760513
6.14 -0.601184 -0.600841
6.135 -0.460864 -0.46052
6.13 -0.337456 -0.337159
6.125 -0.22743 -0.227212
6.12 -0.127153 -0.127036
6.115 -0.0332644 -0.0332556
6.11 0.057242 0.0571419
6.105 0.147012 0.146812
6.1 0.238339 0.238057
6.095 0.333122 0.332788
6.09 0.432752 0.432409
6.085 0.537882 0.537588
6.08 0.648071 0.647891
6.075 0.761258 0.761254
6.07 0.873104 0.8733
6.065 0.976248 0.976564
6.06 1.05961 1.05977
6.055 1.10796 1.10738
6.05 1.10213 1.09991
6.045 1.02046 1.01558
6.04 0.842385 0.834216
6.035 0.555068 0.544003
6.03 0.162361 0.150133
6.025 -0.305089 -0.31578
6.02 -0.780901 -0.78745
6.015 -1.16829 -1.16952
6.01 -1.38129 -1.37812
6.005 -1.40241 -1.39697
6 -1.28661 -1.2808
5.995 -1.1075 -1.10235
5.99 -0.916194 -0.912011
5.985 -0.736992 -0.733754
5.98 -0.577589 -0.575158
5.975 -0.437911 -0.436138
5.97 -0.314944 -0.313706
5.965 -0.204897 -0.204102
5.96 -0.104046 -0.103634
5.955 -0.00900998 -0.00894774
5.95 0.083199 0.0829228
5.945 0.175188 0.174563
5.94 0.269183 0.268177
5.935 0.366971 0.365532
5.93 0.469762 0.467819
5.925 0.57793 0.575396
5.92 0.690619 0.687402
5.915 0.805202 0.801231
5.91 0.916612 0.91189
5.905 1.01664 1.01132
5.9 1.0933 1.08782
5.895 1.13058 1.12574
5.89 1.10879 1.10579
5.885 1.00628 1.00645
5.88 0.803527 0.807778
5.875 0.490074 0.498292
5.87 0.0734375 0.0842364
5.865 -0.410725 -0.399647
5.86 -0.889384 -0.880351
5.855 -1.26044 -1.25469
5.85 -1.44159 -1.43881
5.845 -1.4289 -1.42786
5.84 -1.28861 -1.28824
5.835 -1.09603 -1.09576
5.83 -0.898765 -0.898421
5.825 -0.717488 -0.717081
5.82 -0.557621 -0.557203
5.815 -0.417914 -0.417538
5.81 -0.294798 -0.294502
5.805 -0.184242 -0.18405
5.8 -0.08243 -0.0823531
5.795 0.0140432 0.0140023
5.79 0.108153 0.108001
5.785 0.202464 0.202216
5.78 0.299124 0.298808
5.775 0.399795 0.399449
5.77 0.50548 0.50516
5.765 0.616249 0.616023
5.76 0.730816 0.73076
5.755 0.845984 0.846159
5.75 0.955994 0.956404
5.745 1.05187 1.05238
5.74 1.12089 1.12114
5.735 1.14645 1.14575
5.73 1.10858 1.10598
5.725 0.985935 0.980563
5.72 0.760277 0.751898
5.715 0.423572 0.413093
5.71 -0.013353 -0.0238569
5.705 -0.510405 -0.518289
5.7 -0.988542 -0.991722
5.695 -1.34136 -1.33949
5.69 -1.49144 -1.48611
5.685 -1.44812 -1.44157
5.68 -1.28695 -1.28076
5.675 -1.08346 -1.07829
5.67 -0.881588 -0.877535
5.665 -0.698786 -0.695717
5.66 -0.538566 -0.536303
5.655 -0.398727 -0.397112
5.65 -0.275271 -0.274184
5.645 -0.163986 -0.163344
5.64 -0.0609915 -0.0607438
5.635 0.0371251 0.0370018
5.63 0.133318 0.132822
5.625 0.230102 0.229209
5.62 0.32954 0.328202
5.615 0.433152 0.431297
5.61 0.541728 0.539264
5.605 0.655025 0.651845
5.6 0.771326 0.767325
5.595 0.886889 0.882002
5.59 0.995318 0.989591
5.585 1.08697 1.08067
5.58 1.14853 1.14226
5.575 1.16295 1.15778
5.57 1.1101 1.10743
5.565 0.969017 0.970167
5.56 0.722636 0.728206
5.555 0.364915 0.374251
5.55 -0.0908822 -0.0796827
5.545 -0.601225 -0.590741
5.54 -1.08152 -1.07396
5.535 -1.42042 -1.41653
5.53 -1.54394 -1.54281
5.525 -1.47325 -1.47338
5.52 -1.2926 -1.29295
5.515 -1.07813 -1.07831
5.51 -0.870856 -0.870807
5.505 -0.685509 -0.68531
5.5 -0.523966 -0.523704
5.495 -0.383171 -0.382917
5.49 -0.258712 -0.258513
5.485 -0.146189 -0.146072
5.48 -0.0416416 -0.041617
5.475 0.0583649 0.0582999
5.47 0.156769 0.15663
5.465 0.256035 0.255854
5.46 0.358133 0.357957
5.455 0.464432 0.464328
5.45 0.575495 0.575553
5.445 0.690762 0.691087
5.44 0.808098 0.808801
5.435 0.923259 0.924412
5.43 1.0293 1.03087
5.425 1.11607 1.11778
5.42 1.16982 1.17107
5.415 1.17332 1.17304
5.41 1.10651 1.10344
5.405 0.949005 0.942182
5.4 0.685036 0.674549
5.395 0.310305 0.297725
5.39 -0.1602 -0.172043
5.385 -0.680559 -0.688449
5.38 -1.16169 -1.16346
5.375 -1.48797 -1.48382
5.37 -1.58843 -1.5808
5.365 -1.49448 -1.48615
5.36 -1.29748 -1.2901
5.355 -1.07378 -1.06786
5.35 -0.8618 -0.857283
5.345 -0.674038 -0.670692
5.34 -0.511033 -0.508619
5.335 -0.369043 -0.367366
5.33 -0.243322 -0.242243
5.325 -0.129315 -0.128745
5.32 -0.0230019 -0.0228887
5.315 0.0790685 0.0787393
5.31 0.179813 0.179025
5.305 0.281644 0.280348
5.3 0.38643 0.384547
5.295 0.495388 0.492806
5.29 0.608856 0.605437
5.285 0.725968 0.721556
5.28 0.844205 0.83866
5.275 0.958878 0.952139
5.27 1.06259 1.05479
5.265 1.14479 1.13641
5.26 1.1915 1.18356
5.255 1.1854 1.17951
5.25 1.10662 1.10472
5.245 0.935346 0.938952
5.24 0.65692 0.666272
5.235 0.268194 0.281802
5.23 -0.215319 -0.200409
5.225 -0.746898 -0.734223
5.22 -1.234 -1.22623
5.215 -1.55534 -1.55287
5.21 -1.63945 -1.64041
5.205 -1.52562 -1.52772
5.2 -1.31274 -1.31463
5.195 -1.07876 -1.08006
5.19 -0.860608 -0.861354
5.185 -0.669021 -0.669381
5.18 -0.503371 -0.503503
5.175 -0.359251 -0.359273
5.17 -0.231559 -0.231546
5.165 -0.115555 -0.115551
5.16 -0.00712752 -0.00714728
5.155 0.0972072 0.0971724
5.15 0.200357 0.200339
5.145 0.30468 0.304737
5.14 0.411952 0.41217
5.135 0.523233 0.52373
5.13 0.638647 0.639574
5.125 0.757042 0.758571
5.12 0.875565 0.877857
5.115 0.989168 0.992303
5.11 1.09013 1.09398
5.105 1.16769 1.17172
5.1 1.20782 1.21091
5.095 1.19336 1.19379
5.09 1.10481 1.10068
5.085 0.92308 0.913213
5.08 0.634577 0.619496
5.075 0.236859 0.219097
5.07 -0.255061 -0.271444
5.065 -0.795384 -0.80598
5.06 -1.29 -1.29196
5.055 -1.61213 -1.60605
5.05 -1.68683 -1.67637
5.045 -1.55811 -1.54714
5.04 -1.33173 -1.3223
5.035 -1.08814 -1.08077
5.03 -0.863635 -0.858133
5.025 -0.667752 -0.663755
5.02 -0.498932 -0.496103
5.015 -0.352201 -0.350282
5.01 -0.222136 -0.220949
5.005 -0.103819 -0.103254
5 0.00695453 0.00695334
4.995 0.113704 0.113144
4.99 0.219331 0.218175
4.985 0.326147 0.324316
4.98 0.435832 0.4332
4.975 0.549305 0.545703
4.97 0.66649 0.661712
4.965 0.785993 0.779814
4.96 0.90468 0.896913
4.955 1.01724 1.00783
4.95 1.11574 1.10496
4.945 1.18935 1.17802
4.94 1.22418 1.21392
4.935 1.20336 1.19656
4.93 1.10783 1.10714
4.925 0.919232 0.926378
4.92 0.62486 0.639611
4.915 0.222401 0.24226
4.91 -0.274929 -0.254195
4.905 -0.82453 -0.807772
4.9 -1.33309 -1.32391
4.895 -1.66728 -1.66594
4.89 -1.74272 -1.74618
4.885 -1.60374 -1.60845
4.88 -1.36398 -1.36801
4.875 -1.10906 -1.11193
4.87 -0.876185 -0.878041
4.865 -0.674229 -0.67536
4.86 -0.500827 -0.501491
4.855 -0.350416 -0.350796
4.85 -0.217195 -0.217411
4.845 -0.0960171 -0.0961345
4.84 0.0174538 0.0174126
4.835 0.126801 0.126852
4.83 0.234938 0.235133
4.825 0.344142 0.344573
4.82 0.456013 0.456817
4.815 0.571343 0.572704
4.81 0.689892 0.692037
4.805 0.810067 0.813249
4.8 0.928539 0.93298
4.795 1.03983 1.04561
4.79 1.13598 1.14284
4.785 1.20625 1.21332
4.78 1.23709 1.24264
4.775 1.21212 1.21361
4.77 1.11289 1.10771
4.765 0.921791 0.908546
4.76 0.626895 0.606542
4.755 0.225608 0.201577
4.75 -0.271659 -0.294138
4.745 -0.827816 -0.842984
4.74 -1.35393 -1.35771
4.735 -1.71121 -1.70393
4.73 -1.80004 -1.78654
4.725 -1.6582 -1.64392
4.72 -1.40699 -1.39484
4.715 -1.14 -1.13064
4.71 -0.897305 -0.890414
4.705 -0.687849 -0.682907
4.7 -0.508678 -0.505223
4.695 -0.353664 -0.351352
4.69 -0.2166 -0.215199
4.685 -0.0920743 -0.0914425
4.68 0.0244112 0.0243401
4.675 0.136528 0.135757
4.67 0.247219 0.245692
4.665 0.358743 0.356347
4.66 0.47264 0.469201
4.655 0.589602 0.584889
4.65 0.709262 0.702992
4.645 0.829887 0.821763
4.64 0.948033 0.937808
4.635 1.05817 1.0458
4.63 1.15241 1.13826
4.625 1.2203 1.20553
4.62 1.24877 1.23559
4.615 1.22211 1.21371
4.61 1.12255 1.12226
4.605 0.933236 0.943018
4.6 0.642932 0.662216
4.595 0.248542 0.274141
4.59 -0.243082 -0.216286
4.585 -0.802684 -0.780688
4.58 -1.35026 -1.33802
4.575 -1.74437 -1.74298
4.57 -1.8634 -1.8691
4.565 -1.72831 -1.73595
4.56 -1.4672 -1.47378
4.555 -1.1861 -1.19088
4.55 -0.930865 -0.934068
4.545 -0.711533 -0.713592
4.54 -0.524744 -0.526036
4.535 -0.363752 -0.36455
4.53 -0.221856 -0.222333
4.525 -0.0932979 -0.0935501
4.52 0.0266427 0.0265811
4.515 0.141769 0.141917
4.51 0.255088 0.255517
4.505 0.368868 0.369704
4.5 0.484616 0.486044
4.495 0.602962 0.605229
4.49 0.723461 0.726871
4.485 0.844313 0.849204
4.48 0.962047 0.968718
4.475 1.0712 1.07977
4.47 1.16411 1.17425
4.465 1.23075 1.24134
4.46 1.25877 1.26756
4.455 1.23327 1.23699
4.45 1.1373 1.13263
4.445 0.954681 0.939908
4.44 0.674761 0.650945
4.435 0.293932 0.264862
4.43 -0.184742 -0.213312
4.425 -0.741636 -0.762985
4.42 -1.31112 -1.31945
4.415 -1.7559 -1.74972
4.41 -1.92795 -1.91213
4.405 -1.81565 -1.79759
4.4 -1.54876 -1.53308
4.395 -1.25156 -1.23948
4.39 -0.980388 -0.971556
4.385 -0.748112 -0.741823
4.38 -0.551312 -0.546937
4.375 -0.382579 -0.379655
4.37 -0.23459 -0.232805
4.365 -0.10113 -0.100295
4.36 0.0228263 0.0228024
4.355 0.141276 0.140403
4.35 0.257335 0.255547
4.345 0.37332 0.370479
4.34 0.490743 0.486638
4.335 0.610215 0.604562
4.33 0.731269 0.723718
4.325 0.852109 0.842283
4.32 0.96933 0.9569
4.315 1.07764 1.06249
4.31 1.1697 1.15221
4.305 1.23609 1.21754
4.3 1.26527 1.24825
4.295 1.24342 1.23172
4.29 1.15447 1.15212
4.285 0.982917 0.992322
4.28 0.718671 0.73937
4.275 0.357946 0.386715
4.27 -0.0993735 -0.06774
4.265 -0.643637 -0.615574
4.26 -1.22829 -1.2102
4.255 -1.73133 -1.72672
4.25 -1.98212 -1.98845
4.245 -1.91733 -1.92793
4.24 -1.65395 -1.66374
4.235 -1.3397 -1.34703
4.23 -1.04876 -1.05378
4.225 -0.799812 -0.803118
4.22 -0.590059 -0.592192
4.215 -0.411409 -0.412765
4.21 -0.255763 -0.256596
4.205 -0.116307 -0.116763
4.2 0.0124042 0.0122654
4.195 0.134641 0.134831
4.19 0.253691 0.254288
4.185 0.371968 0.373119
4.18 0.49104 0.492964
4.175 0.611552 0.614547
4.17 0.733075 0.737515
4.165 0.853895 0.860201
4.16 0.970758 0.979332
4.155 1.07864 1.08972
4.15 1.17066 1.184
4.145 1.23806 1.25255
4.14 1.27035 1.28355
4.135 1.25495 1.26305
4.13 1.17684 1.17576
4.125 1.02103 1.00835
4.12 0.777817 0.754147
4.115 0.44367 0.412467
4.11 0.0164699 -0.0168577
4.105 -0.503071 -0.531808
4.1 -1.09029 -1.10728
4.095 -1.65225 -1.65252
4.09 -2.01141 -1.9965
4.085 -2.0346 -2.01283
4.08 -1.79444 -1.77381
4.075 -1.46351 -1.44719
4.07 -1.14681 -1.13484
4.065 -0.875019 -0.866518
4.06 -0.647453 -0.641537
4.055 -0.455337 -0.451346
4.05 -0.289518 -0.287002
4.045 -0.142315 -0.140997
4.04 -0.00766869 -0.00740319
4.035 0.119104 0.118357
4.03 0.241561 0.239749
4.025 0.362295 0.359276
4.02 0.48299 0.478536
4.015 0.604391 0.598182
4.01 0.726178 0.717816
4.005 0.846792 0.835818
4 0.963214 0.949186
3.995 1.07078 1.05342
3.99 1.16311 1.1426
3.985 1.23223 1.20967
3.98 1.26878 1.2467
3.975 1.26162 1.24417
3.97 1.19706 1.18902
3.965 1.06059 1.06529
3.96 0.842672 0.860373
3.955 0.540473 0.568528
3.95 0.151677 0.185536
3.945 -0.328671 -0.294833
3.94 -0.895463 -0.868425
3.935 -1.49449 -1.48066
3.93 -1.97312 -1.97477
3.925 -2.13629 -2.1483
3.92 -1.96211 -1.97616
3.915 -1.62572 -1.63718
3.91 -1.27923 -1.28735
3.905 -0.977748 -0.983199
3.9 -0.72648 -0.730058
3.895 -0.516491 -0.518811
3.89 -0.337326 -0.338795
3.885 -0.180126 -0.180989
3.88 -0.0379647 -0.0383426
3.875 0.0944365 0.094521
3.87 0.221037 0.221646
3.865 0.344702 0.345982
3.86 0.467319 0.469502
3.855 0.589801 0.593211
3.85 0.71201 0.717069
3.845 0.832613 0.839821
3.84 0.9489 0.958787
3.835 1.05663 1.06962
3.83 1.14997 1.16615
3.825 1.22176 1.24035
3.82 1.2638 1.28263
3.815 1.26668 1.2818
3.81 1.2184 1.22486
3.805 1.10487 1.09893
3.8 0.916148 0.897274
3.795 0.650234 0.620996
3.79 0.306364 0.271249
3.785 -0.12216 -0.157502
3.78 -0.643807 -0.672643
3.775 -1.24341 -1.25839
3.77 -1.82585 -1.82179
3.765 -2.18344 -2.16283
3.76 -2.15659 -2.12989
3.755 -1.84928 -1.82555
3.75 -1.47075 -1.45275
3.745 -1.1279 -1.11504
3.74 -0.842149 -0.833169
3.735 -0.606188 -0.600047
3.73 -0.407916 -0.403881
3.725 -0.236676 -0.234276
3.72 -0.0841811 -0.0831431
3.715 0.0557906 0.0555887
3.71 0.187839 0.186397
3.705 0.315275 0.312484
3.7 0.44031 0.435955
3.695 0.564128 0.557888
3.69 0.686859 0.678308
3.685 0.80748 0.796097
3.68 0.923665 0.908879
3.675 1.03165 1.01295
3.67 1.1262 1.10338
3.665 1.2009 1.1745
3.66 1.24865 1.22061
3.655 1.26186 1.23613
3.65 1.23075 1.21286
3.645 1.14215 1.13703
3.64 0.985088 0.994605
3.635 0.757744 0.780301
3.63 0.462064 0.494006
3.625 0.0936535 0.130362
3.62 -0.360461 -0.32444
3.615 -0.910737 -0.881943
3.61 -1.52767 -1.51303
3.605 -2.07131 -2.07444
3.6 -2.29761 -2.31353
3.595 -2.11878 -2.13714
3.59 -1.73381 -1.74851
3.585 -1.34085 -1.35112
3.58 -1.00666 -1.01351
3.575 -0.733247 -0.737759
3.57 -0.507527 -0.510463
3.565 -0.316343 -0.318192
3.56 -0.149335 -0.150376
3.555 0.00118465 0.000828943
3.55 0.140819 0.141146
3.545 0.27357 0.274685
3.54 0.402151 0.404262
3.535 0.528147 0.531574
3.53 0.65206 0.657238
3.525 0.773256 0.780737
3.52 0.889861 0.900293
3.515 0.998637 1.01269
3.51 1.09495 1.11313
3.505 1.17303 1.19529
3.5 1.22673 1.25176
3.495 1.25018 1.27463
3.49 1.23651 1.25486
3.485 1.17437 1.18083
3.48 1.0512 1.04288
3.475 0.863829 0.841818
3.47 0.617084 0.584951
3.465 0.31162 0.273801
3.46 -0.0627389 -0.101301
3.455 -0.525061 -0.558496
3.45 -1.08917 -1.11028
3.445 -1.71764 -1.71915
3.44 -2.23768 -2.21768
3.435 -2.37735 -2.34528
3.43 -2.1019 -2.07124
3.425 -1.66838 -1.64491
3.42 -1.26304 -1.24644
3.415 -0.929537 -0.918089
3.41 -0.659483 -0.651729
3.405 -0.436504 -0.431448
3.4 -0.246718 -0.243737
3.395 -0.079838 -0.0785806
3.39 0.0715047 0.0711933
3.385 0.212511 0.210628
3.38 0.346737 0.343141
3.375 0.476407 0.470826
3.37 0.602562 0.594591
3.365 0.725089 0.714189
3.36 0.842664 0.828176
3.355 0.952655 0.933846
3.35 1.05106 1.02726
3.345 1.1327 1.10363
3.34 1.19202 1.15842
3.335 1.22438 1.18897
3.33 1.22594 1.19417
3.325 1.18912 1.16804
3.32 1.10061 1.0953
3.315 0.953354 0.964345
3.31 0.753283 0.777739
3.305 0.507065 0.541079
3.3 0.211567 0.251126
3.295 -0.147888 -0.107065
3.29 -0.594952 -0.558045
3.285 -1.14998 -1.12365
3.28 -1.78396 -1.77549
3.275 -2.32074 -2.33284
3.27 -2.45519 -2.47928
3.265 -2.14081 -2.16393
3.26 -1.6703 -1.68728
3.255 -1.24369 -1.25514
3.25 -0.898881 -0.906438
3.245 -0.622023 -0.626974
3.24 -0.394099 -0.397261
3.235 -0.20013 -0.201973
3.23 -0.0294532 -0.030203
3.225 0.125339 0.125638
3.22 0.269302 0.270755
3.215 0.405729 0.408584
3.21 0.536494 0.541138
3.205 0.662205 0.669177
3.2 0.782236 0.792233
3.195 0.89466 0.908523
3.19 0.996176 1.01482
3.185 1.08218 1.10638
3.18 1.14741 1.17728
3.175 1.18762 1.22166
3.17 1.20133 1.23507
3.165 1.18666 1.21257
3.16 1.13284 1.14359
3.155 1.02673 1.0198
3.15 0.871085 0.848847
3.145 0.677913 0.644511
3.14 0.45247 0.411937
3.135 0.189108 0.145178
3.13 -0.127864 -0.171262
3.125 -0.523486 -0.561475
3.12 -1.02713 -1.05308
3.115 -1.6432 -1.64886
3.11 -2.25838 -2.23816
3.105 -2.55494 -2.51583
3.1 -2.3213 -2.28141
3.095 -1.81998 -1.78949
3.09 -1.34095 -1.31981
3.085 -0.95564 -0.941357
3.08 -0.650673 -0.641211
3.075 -0.40296 -0.397005
3.07 -0.194529 -0.191303
3.065 -0.0129603 -0.0120608
3.06 0.150099 0.148808
3.055 0.30016 0.296602
3.05 0.440669 0.434581
3.045 0.573452 0.564388
3.04 0.69892 0.686249
3.035 0.816116 0.799021
3.03 0.922657 0.90016
3.025 1.01469 0.985762
3.02 1.0872 1.0511
3.015 1.13545 1.09252
3.01 1.15805 1.11118
3.005 1.15822 1.11442
3 1.1343 1.1034
2.995 1.07031 1.05899
2.99 0.95807 0.966121
2.985 0.810408 0.833759
2.98 0.640826 0.675185
2.975 0.452626 0.494497
2.97 0.240433 0.286894
2.965 -0.00806508 0.0401561
2.96 -0.312714 -0.266053
2.955 -0.702155 -0.661595
2.95 -1.20868 -1.18077
2.945 -1.831 -1.82397
2.94 -2.41761 -2.43599
2.935 -2.59598 -2.63006
2.93 -2.22558 -2.25745
2.925 -1.66944 -1.6922
2.92 -1.18576 -1.20086
2.915 -0.807155 -0.817032
2.91 -0.508296 -0.514625
2.905 -0.264061 -0.267811
2.9 -0.0568979 -0.0585515
2.895 0.124701 0.124998
2.89 0.288117 0.290477
2.885 0.437883 0.442645
2.88 0.576425 0.584148
2.875 0.704429 0.715904
2.87 0.820949 0.837218
2.865 0.923367 0.945702
2.86 1.00738 1.03716
2.855 1.06764 1.1059
2.85 1.1004 1.14668
2.845 1.10878 1.15883
2.84 1.10281 1.14671
2.835 1.07907 1.1049
2.83 1.01497 1.01787
2.825 0.909972 0.893333
2.82 0.783871 0.753154
2.815 0.64925 0.608812
2.81 0.508478 0.461433
2.805 0.358364 0.307082
2.8 0.192367 0.138913
2.795 0.000509169 -0.0529702
2.79 -0.232128 -0.282994
2.785 -0.527921 -0.572474
2.78 -0.918365 -0.951043
2.775 -1.43482 -1.4475
2.77 -2.05149 -2.03523
2.765 -2.53642 -2.49118
2.76 -2.48678 -2.43217
2.755 -1.95908 -1.91525
2.75 -1.38108 -1.35107
2.745 -0.917029 -0.89738
2.74 -0.557978 -0.545633
2.735 -0.272143 -0.265242
2.73 -0.0357163 -0.0332788
2.725 0.166589 0.164951
2.72 0.344189 0.338431
2.715 0.502565 0.492284
2.71 0.64435 0.628807
2.705 0.769825 0.747942
2.7 0.877036 0.847394
2.695 0.961801 0.922745
2.69 1.01842 0.968504
2.685 1.04313 0.982499
2.68 1.04246 0.97585
2.675 1.03556 0.975413
2.67 1.02207 0.983665
2.665 0.970738 0.959173
2.66 0.882603 0.892701
2.655 0.781673 0.806983
2.65 0.680404 0.716383
2.645 0.581163 0.624846
2.64 0.482504 0.531853
2.635 0.381667 0.435143
2.63 0.275137 0.331436
2.625 0.15844 0.216308
2.62 0.0255214 0.0835957
2.615 -0.132327 -0.075722
2.61 -0.328166 -0.27531
2.605 -0.58175 -0.535986
2.6 -0.920993 -0.887413
2.595 -1.37372 -1.35973
2.59 -1.91704 -1.93075
2.585 -2.34247 -2.3839
2.58 -2.27316 -2.32414
2.575 -1.74169 -1.78278
2.57 -1.15678 -1.18464
2.565 -0.685603 -0.703309
2.56 -0.320675 -0.330906
2.555 -0.0307612 -0.0349551
2.55 0.20714 0.208486
2.545 0.407149 0.414229
2.54 0.577078 0.59066
2.535 0.720135 0.741536
2.53 0.835684 0.866772
2.525 0.919651 0.962707
2.52 0.966176 1.0232
2.515 0.974463 1.04483
2.51 0.962726 1.03815
2.505 0.959675 1.02148
2.5 0.944472 0.977064
2.495 0.884162 0.889051
2.49 0.800818 0.786346
2.485 0.716775 0.68918
2.48 0.638309 0.601367
2.475 0.565408 0.52148
2.47 0.496553 0.447251
2.465 0.430014 0.376556
2.46 0.364089 0.307487
2.455 0.297047 0.238214
2.45 0.226978 0.166813
2.445 0.151586 0.0910318
2.44 0.067876 0.00800135
2.435 -0.0282928 -0.0862026
2.43 -0.142917 -0.197216
2.425 -0.284912 -0.333375
2.42 -0.467542 -0.507021
2.415 -0.709412 -0.735359
2.41 -1.03069 -1.03677
2.405 -1.42872 -1.40774
2.4 -1.80281 -1.75237
2.395 -1.89124 -1.82411
2.39 -1.54185 -1.48122
2.385 -1.00244 -0.959518
2.38 -0.517206 -0.491019
2.375 -0.134144 -0.121616
2.37 0.165401 0.166158
2.365 0.402667 0.392188
2.36 0.590897 0.568584
2.355 0.735706 0.700013
2.35 0.836574 0.785268
2.345 0.889868 0.820995
2.34 0.898386 0.813323
2.335 0.887502 0.797139
2.33 0.884614 0.810591
2.325 0.856583 0.812954
2.32 0.784301 0.767072
2.315 0.698489 0.699576
2.31 0.617394 0.631429
2.305 0.54476 0.568582
2.3 0.479952 0.51157
2.295 0.421497 0.459522
2.29 0.36793 0.411283
2.285 0.317929 0.365693
2.28 0.270287 0.321621
2.275 0.22384 0.277936
2.27 0.17739 0.233433
2.265 0.129611 0.186746
2.26 0.0789145 0.136219
2.255 0.0232764 0.0797126
2.25 -0.0400323 0.0143272
2.245 -0.114835 -0.0640168
2.24 -0.206616 -0.161184
2.235 -0.323241 -0.285607
2.23 -0.47551 -0.448895
2.225 -0.675922 -0.664574
2.22 -0.930115 -0.939041
2.215 -1.20786 -1.24073
2.21 -1.39175 -1.44531
2.205 -1.30621 -1.366
2.2 -0.943467 -0.993193
2.195 -0.499705 -0.533
2.19 -0.111196 -0.128492
2.185 0.196445 0.193827
2.18 0.433435 0.445226
2.175 0.610825 0.638013
2.17 0.733388 0.777924
2.165 0.801436 0.865201
2.16 0.820108 0.901781
2.155 0.813954 0.902946
2.15 0.807266 0.88279
2.145 0.771956 0.820405
2.14 0.695132 0.719626
2.135 0.606579 0.614239
2.13 0.523938 0.519514
2.125 0.451194 0.437427
2.12 0.388036 0.366593
2.115 0.333259 0.305272
2.11 0.285615 0.251957
2.105 0.243975 0.205398
2.1 0.207323 0.164535
2.095 0.174728 0.128433
2.09 0.145303 0.0962274
2.085 0.118175 0.0670803
2.08 0.0924402 0.0401363
2.075 0.067114 0.0144714
2.07 0.0410607 -0.0109743
2.065 0.0128955 -0.0374885
2.06 -0.019153 -0.0667146
2.055 -0.057432 -0.100829
2.05 -0.105119 -0.142774
2.045 -0.16652 -0.196538
2.04 -0.247288 -0.267348
2.035 -0.354047 -0.361321
2.03 -0.491864 -0.483125
2.025 -0.65576 -0.628134
2.02 -0.811507 -0.764729
2.015 -0.877439 -0.817543
2.01 -0.765392 -0.705418
2.005 -0.489846 -0.442597
2 -0.162227 -0.13352
1.995 0.132142 0.141609
1.99 0.366601 0.357246
1.985 0.540092 0.511732
1.98 0.655614 0.607494
1.975 0.716599 0.648829
1.97 0.734023 0.651062
1.965 0.730343 0.645004
1.96 0.711861 0.641045
1.955 0.658533 0.609612
1.95 0.577384 0.547191
1.945 0.491736 0.47535
1.94 0.413153 0.407175
1.935 0.34444 0.346807
1.93 0.285444 0.294869
1.925 0.235297 0.25091
1.92 0.193064 0.214207
1.915 0.157884 0.183991
1.91 0.128977 0.159506
1.905 0.10561 0.140006
1.9 0.0870808 0.124748
1.895 0.0726877 0.112983
1.89 0.0617175 0.103945
1.885 0.0534281 0.0968356
1.88 0.0470302 0.0908152
1.875 0.0416635 0.084973
1.87 0.0363647 0.0782963
1.865 0.0300249 0.0696255
1.86 0.0213356 0.0575964
1.855 0.00872221 0.0405693
1.85 -0.0097275 0.0165522
1.845 -0.0363143 -0.016854
1.84 -0.0736793 -0.0624036
1.835 -0.124445 -0.122818
1.83 -0.19005 -0.199524
1.825 -0.267848 -0.289517
1.82 -0.345548 -0.379352
1.815 -0.395111 -0.438558
1.81 -0.377 -0.424226
1.805 -0.267447 -0.310383
1.8 -0.0867271 -0.118339
1.795 0.115896 0.0995515
1.79 0.299773 0.300208
1.785 0.44535 0.463024
1.78 0.546756 0.581534
1.775 0.605344 0.655687
1.77 0.628773 0.689949
1.765 0.628118 0.691212
1.76 0.606953 0.662039
1.755 0.561676 0.603577
1.75 0.498066 0.527162
1.745 0.428969 0.447724
1.74 0.363233 0.373931
1.735 0.304423 0.308689
1.73 0.253336 0.252256
1.725 0.20972 0.204026
1.72 0.173017 0.163228
1.715 0.142636 0.129151
1.71 0.118025 0.101183
1.705 0.0986776 0.0788033
1.7 0.0841162 0.0615442
1.695 0.0738694 0.0489645
1.69 0.067455 0.0406227
1.685 0.0643664 0.0360579
1.68 0.0640649 0.0347773
1.675 0.0659753 0.0362489
1.67 0.0694857 0.0398972
1.665 0.0739477 0.0451032
1.66 0.0786788 0.0512053
1.655 0.0829638 0.057501
1.65 0.0860586 0.0632509
1.645 0.0871948 0.0676844
1.64 0.085592 0.0700123
1.635 0.0804884 0.069456
1.63 0.0712072 0.0653099
1.625 0.0573002 0.0570718
1.62 0.0388253 0.0446962
1.615 0.016835 0.0290352
1.61 -0.00589359 0.0125002
1.605 -0.0240655 -0.000222275
1.6 -0.0296853 -0.00200835
1.595 -0.0136761 0.015227
1.59 0.0300815 0.0568509
1.585 0.100287 0.12145
1.58 0.187436 0.200138
1.575 0.277976 0.280402
1.57 0.359701 0.35113
1.565 0.424661 0.405413
1.56 0.469504 0.441005
1.555 0.494601 0.459517
1.55 0.502462 0.464548
1.545 0.495751 0.459059
1.54 0.476486 0.444178
1.535 0.447199 0.420833
1.53 0.411705 0.39144
1.525 0.374083 0.359329
1.52 0.337439 0.327384
1.515 0.303598 0.29747
1.51 0.273397 0.270545
1.505 0.247074 0.246978
1.5 0.22456 0.226802
1.495 0.205639 0.209883
1.49 0.190046 0.196011
1.485 0.177499 0.184945
1.48 0.167724 0.176434
1.475 0.160458 0.170229
1.47 0.155447 0.166083
1.465 0.152443 0.163752
1.46 0.151206 0.162992
1.455 0.151497 0.163563
1.45 0.153082 0.165224
1.445 0.155726 0.167742
1.44 0.159203 0.170886
1.435 0.163291 0.174438
1.43 0.167779 0.178194
1.425 0.172474 0.181965
1.42 0.1772 0.185589
1.415 0.181804 0.188932
1.41 0.186168 0.191892
1.405 0.190206 0.194409
1.4 0.193879 0.196472
1.395 0.197197 0.198124
1.39 0.200229 0.199472
1.385 0.203113 0.200696
1.38 0.20606 0.202056
1.375 0.209354 0.203892
1.37 0.21335 0.206617
1.365 0.218449 0.210699
1.36 0.225062 0.21661
1.355 0.23355 0.224772
1.35 0.244153 0.235468
1.345 0.256914 0.248767
1.34 0.271632 0.264458
1.335 0.287838 0.282035
1.33 0.304843 0.300731
1.325 0.321819 0.319613
1.32 0.337913 0.337699
1.315 0.352362 0.354092
1.31 0.364579 0.368072
1.305 0.374202 0.379161
1.3 0.381096 0.387142
1.295 0.385324 0.392037
1.29 0.387103 0.394063
1.285 0.386753 0.393583
1.28 0.384656 0.391047
1.275 0.381215 0.386943
1.27 0.376832 0.381756
1.265 0.371879 0.375934
1.26 0.366683 0.369862
1.255 0.361518 0.363857
1.25 0.356599 0.358161
1.245 0.352084 0.352948
1.24 0.348082 0.348333
1.235 0.344657 0.344383
1.23 0.341843 0.341125
1.225 0.339645 0.338561
1.22 0.338049 0.336669
1.215 0.33703 0.335417
1.21 0.336552 0.334762
1.205 0.336572 0.334653
1.2 0.337046 0.335041
1.195 0.337928 0.335873
1.19 0.339172 0.337097
1.185 0.340732 0.338663
1.18 0.342565 0.340522
1.175 0.344629 0.342629
1.17 0.346884 0.344939
1.165 0.349292 0.347412
1.16 0.351817 0.350009
1.155 0.354425 0.352693
1.15 0.357086 0.355432
1.145 0.359768 0.358192
1.14 0.362444 0.360944
1.135 0.365087 0.363661
1.13 0.367673 0.366316
1.125 0.370176 0.368885
1.12 0.372575 0.371345
1.115 0.374849 0.373674
1.11 0.376977 0.375851
1.105 0.378939 0.377857
1.1 0.380717 0.379674
1.095 0.382294 0.381284
1.09 0.383654 0.382672
1.085 0.384779 0.383822
1.08 0.385656 0.384719
1.075 0.386269 0.38535
1.07 0.386607 0.385701
1.065 0.386655 0.385761
1.06 0.386402 0.385517
1.055 0.385837 0.384961
1.05 0.38495 0.384081
1.045 0.383731 0.382869
1.04 0.382171 0.381316
1.035 0.380264 0.379415
1.03 0.378 0.377159
1.025 0.375376 0.374543
1.02 0.372385 0.371561
1.015 0.369023 0.368209
1.01 0.365288 0.364485
1.005 0.361177 0.360387
1 0.356688 0.355913
0.995 0.351823 0.351064
0.99 0.346583 0.345841
0.985 0.340969 0.340247
0.98 0.334986 0.334285
0.975 0.32864 0.327961
0.97 0.321936 0.32128
0.965 0.314882 0.314251
0.96 0.307487 0.306884
0.955 0.299763 0.299187
0.95 0.29172 0.291173
0.945 0.283372 0.282855
0.94 0.274734 0.274248
0.935 0.265821 0.265367
0.93 0.256649 0.256228
0.925 0.247238 0.24685
0.92 0.237605 0.237251
0.915 0.227769 0.227451
0.91 0.217753 0.217469
0.905 0.207575 0.207328
0.9 0.197258 0.197046
0.895 0.186824 0.186648
0.89 0.176293 0.176153
0.885 0.165689 0.165585
0.88 0.155031 0.154964
0.875 0.144343 0.144311
0.87 0.133646 0.133649
0.865 0.122959 0.122997
0.86 0.112303 0.112375
0.855 0.101697 0.101804
0.85 0.0911615 0.0913013
0.845 0.0807133 0.0808856
0.84 0.0703702 0.0705742
0.835 0.0601487 0.0603835
0.83 0.0500647 0.0503293
0.825 0.0401332 0.0404266
0.82 0.0303682 0.0306893
0.815 0.0207833 0.0211309
0.81 0.0113909 0.0117639
0.805 0.00220289 0.00259992
0.8 -0.0067697 -0.00634996
0.795 -0.0155166 -0.0150755
0.79 -0.0240281 -0.0235671
0.785 -0.0322955 -0.031816
0.78 -0.0403104 -0.0398139
0.775 -0.0480652 -0.0475533
0.77 -0.0555531 -0.0550273
0.765 -0.0627676 -0.0622295
0.76 -0.069703 -0.0691543
0.755 -0.0763541 -0.0757963
0.75 -0.0827163 -0.0821512
0.745 -0.0887856 -0.0882147
0.74 -0.0945585 -0.0939835
0.735 -0.100032 -0.0994546
0.73 -0.105204 -0.104626
0.725 -0.110072 -0.109495
0.72 -0.114636 -0.114061
0.715 -0.118894 -0.118323
0.71 -0.122846 -0.122281
0.705 -0.126494 -0.125935
0.7 -0.129837 -0.129287
0.695 -0.132878 -0.132338
0.69 -0.135618 -0.13509
0.685 -0.138062 -0.137547
0.68 -0.140212 -0.139711
0.675 -0.142072 -0.141587
0.67 -0.143648 -0.143179
0.665 -0.144944 -0.144493
0.66 -0.145967 -0.145535
0.655 -0.146724 -0.146311
0.65 -0.147221 -0.146829
0.645 -0.147468 -0.147097
0.64 -0.147471 -0.147122
0.635 -0.147241 -0.146915
0.63 -0.146787 -0.146483
0.625 -0.146118 -0.145838
0.62 -0.145246 -0.144989
0.615 -0.144181 -0.143947
0.61 -0.142934 -0.142724
0.605 -0.141516 -0.14133
0.6 -0.139939 -0.139777
0.595 -0.138215 -0.138076
0.59 -0.136355 -0.136239
0.585 -0.134372 -0.134278
0.58 -0.132275 -0.132203
0.575 -0.130078 -0.130027
0.57 -0.12779 -0.127761
0.565 -0.125423 -0.125414
0.56 -0.122988 -0.122998
0.555 -0.120495 -0.120523
0.55 -0.117952 -0.117999
0.545 -0.115371 -0.115435
0.54 -0.112759 -0.112839
0.535 -0.110124 -0.11022
0.53 -0.107476 -0.107586
0.525 -0.10482 -0.104944
0.52 -0.102165 -0.102302
0.515 -0.0995156 -0.099665
0.51 -0.0968788 -0.0970398
0.505 -0.0942599 -0.0944317
0.5 -0.091664 -0.0918461
0.495 -0.0890958 -0.0892875
0.49 -0.0865596 -0.0867605
0.485 -0.0840596 -0.084269
0.48 -0.0815993 -0.0818169
0.475 -0.0791821 -0.0794075
0.47 -0.0768112 -0.077044
0.465 -0.0744893 -0.0747293
0.46 -0.072219 -0.0724659
0.455 -0.0700024 -0.0702561
0.45 -0.0678417 -0.068102
0.445 -0.0657385 -0.0660053
0.44 -0.0636942 -0.0639674
0.435 -0.0617101 -0.0619897
0.43 -0.059787 -0.0600729
0.425 -0.0579254 -0.0582177
0.42 -0.0561257 -0.0564243
0.415 -0.0543879 -0.0546928
0.41 -0.0527115 -0.0530227
0.405 -0.051096 -0.0514136
0.4 -0.0495404 -0.0498643
0.395 -0.0480436 -0.0483737
0.39 -0.0466039 -0.0469402
0.385 -0.0452196 -0.045562
0.38 -0.0438887 -0.0442371
0.375 -0.042609 -0.0429632
0.37 -0.0413781 -0.0417379
0.365 -0.0401934 -0.0405585
0.36 -0.0390521 -0.0394223
0.355 -0.0379516 -0.0383265
0.35 -0.0368889 -0.0372682
0.345 -0.0358614 -0.0362445
0.34 -0.034866 -0.0352527
0.335 -0.0339002 -0.0342898
0.33 -0.0329612 -0.0333533
0.325 -0.0320466 -0.0324405
0.32 -0.0311539 -0.0315491
0.315 -0.0302808 -0.0306767
0.31 -0.0294255 -0.0298214
0.305 -0.0285859 -0.0289813
0.3 -0.0277606 -0.0281548
0.295 -0.026948 -0.0273403
0.29 -0.0261469 -0.0265368
0.285 -0.0253563 -0.0257431
0.28 -0.0245753 -0.0249584
0.275 -0.0238034 -0.0241822
0.27 -0.0230399 -0.0234138
0.265 -0.0222846 -0.0226531
0.26 -0.0215373 -0.0218998
0.255 -0.0207979 -0.0211539
0.25 -0.0200663 -0.0204154
0.245 -0.0193429 -0.0196845
0.24 -0.0186277 -0.0189614
0.235 -0.017921 -0.0182465
0.23 -0.0172231 -0.0175399
0.225 -0.0165344 -0.0168423
0.22 -0.0158552 -0.0161538
0.215 -0.0151861 -0.0154751
0.21 -0.0145273 -0.0148066
0.205 -0.0138793 -0.0141486
0.2 -0.0132427 -0.0135017
0.195 -0.0126176 -0.0128664
0.19 -0.0120047 -0.0122431
0.185 -0.0114044 -0.0116322
0.18 -0.0108169 -0.0110343
0.175 -0.0102428 -0.0104497
0.17 -0.00968241 -0.00987883
0.165 -0.00913605 -0.00932211
0.16 -0.00860407 -0.00877988
0.155 -0.00808677 -0.00825249
0.15 -0.00758445 -0.00774025
0.145 -0.00709735 -0.00724345
0.14 -0.00662574 -0.00676237
0.135 -0.00616983 -0.00629725
0.13 -0.00572987 -0.00584836
0.125 -0.00530611 -0.00541599
0.12 -0.0048989 -0.00500047
0.115 -0.00450871 -0.00460232
0.11 -0.00413628 -0.00422229
0.105 -0.00378282 -0.00386163
0.1 -0.0034502 -0.00352223
0.095 -0.00314115 -0.00320687
0.09 -0.00285922 -0.00291914
0.085 -0.00260814 -0.00266279
0.08 -0.00239035 -0.00244024
0.075 -0.00220441 -0.00224999
0.07 -0.00204198 -0.00208353
0.065 -0.00188566 -0.00192318
0.06 -0.00170999 -0.00174317
0.055 -0.0014877 -0.00151586
0.05 -0.00120056 -0.00122285
0.045 -0.000850702 -0.000866289
0.04 -0.000465426 -0.000473898
0.035 -9.4213e-05 -9.59243e-05
0.03 0.000194234 0.000197757
0.025 0.00031776 0.000323524
0.02 0.000234174 0.000238421
0.015 6.27795e-05 6.39182e-05
0.01 1.53655e-06 1.56442e-06
0.005 8.59842e-12 8.75438e-12
-1.63468e-13 3.08211e-42 3.13802e-42


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda2.0Nc1QuantumOneLoop/DeltaGammaFX_0_OneLoopFRG.txt <==
9.995 -0.0504813 -0.0503578
9.99 -0.363978 -0.363088
9.985 -0.609064 -0.607574
9.98 -0.756645 -0.754793
9.975 -0.809675 -0.807694
9.97 -0.790716 -0.788781
9.965 -0.726923 -0.725144
9.96 -0.640898 -0.63933
9.955 -0.547929 -0.546589
9.95 -0.456789 -0.455671
9.945 -0.371636 -0.370726
9.94 -0.293778 -0.293059
9.935 -0.222924 -0.222378
9.93 -0.157971 -0.157584
9.925 -0.0974428 -0.0972043
9.92 -0.0397167 -0.0396195
9.915 0.0168788 0.0168375
9.91 0.0740286 0.0738474
9.905 0.13342 0.133094
9.9 0.196725 0.196244
9.895 0.265535 0.264886
9.89 0.3412 0.340365
9.885 0.424498 0.423459
9.88 0.515012 0.513752
9.875 0.610087 0.608594
9.87 0.703254 0.701533
9.865 0.782254 0.780339
9.86 0.827451 0.825426
9.855 0.812566 0.810578
9.85 0.710718 0.708979
9.845 0.507463 0.506221
9.84 0.21631 0.215781
9.835 -0.115919 -0.115636
9.83 -0.424413 -0.423375
9.825 -0.655109 -0.653506
9.82 -0.785192 -0.78327
9.815 -0.82276 -0.820747
9.81 -0.792654 -0.790714
9.805 -0.722008 -0.720241
9.8 -0.632374 -0.630827
9.795 -0.537856 -0.53654
9.79 -0.446296 -0.445204
9.785 -0.361233 -0.360349
9.78 -0.283598 -0.282904
9.775 -0.212889 -0.212368
9.77 -0.147888 -0.147526
9.765 -0.0870536 -0.0868406
9.76 -0.0287243 -0.028654
9.755 0.0288025 0.028732
9.75 0.0872396 0.0870262
9.745 0.148301 0.147938
9.74 0.213675 0.213152
9.735 0.284943 0.284246
9.73 0.363391 0.362502
9.725 0.449617 0.448517
9.72 0.542826 0.541497
9.715 0.639659 0.638094
9.71 0.73249 0.730698
9.705 0.807405 0.805429
9.7 0.842878 0.840816
9.695 0.811382 0.809397
9.69 0.686989 0.685308
9.685 0.459795 0.45867
9.68 0.150729 0.15036
9.675 -0.186919 -0.186461
9.67 -0.487213 -0.486021
9.665 -0.700854 -0.699139
9.66 -0.811912 -0.809925
9.655 -0.833492 -0.831452
9.65 -0.792287 -0.790349
9.645 -0.715062 -0.713312
9.64 -0.622121 -0.620599
9.635 -0.526311 -0.525023
9.63 -0.434524 -0.43346
9.625 -0.349681 -0.348826
9.62 -0.27235 -0.271684
9.615 -0.201823 -0.20133
9.61 -0.136773 -0.136438
9.605 -0.0755971 -0.0754121
9.6 -0.0165942 -0.0165536
9.595 0.0419687 0.041866
9.59 0.101833 0.101584
9.585 0.164739 0.164335
9.58 0.232386 0.231817
9.575 0.306337 0.305587
9.57 0.387784 0.386835
9.565 0.477093 0.475926
9.56 0.572999 0.571597
9.555 0.671293 0.669651
9.55 0.762985 0.761118
9.545 0.832291 0.830254
9.54 0.855703 0.853609
9.535 0.804726 0.802757
9.53 0.655226 0.653623
9.525 0.40305 0.402064
9.52 0.0773325 0.0771433
9.515 -0.262623 -0.26198
9.51 -0.551228 -0.549879
9.505 -0.745267 -0.743443
9.5 -0.836094 -0.834048
9.495 -0.841478 -0.839419
9.49 -0.789457 -0.787526
9.485 -0.706063 -0.704335
9.48 -0.610186 -0.608693
9.475 -0.513365 -0.512109
9.47 -0.421544 -0.420513
9.465 -0.337045 -0.33622
9.46 -0.260082 -0.259445
9.455 -0.189757 -0.189293
9.45 -0.124638 -0.124333
9.445 -0.0630649 -0.0629105
9.44 -0.00329848 -0.00329041
9.435 0.0564255 0.0562874
9.43 0.117878 0.117589
9.425 0.182822 0.182375
9.42 0.252965 0.252346
9.415 0.329834 0.329027
9.41 0.414492 0.413478
9.405 0.507011 0.505771
9.4 0.60554 0.604059
9.395 0.704847 0.703122
9.39 0.794352 0.792408
9.385 0.856187 0.854092
9.38 0.864851 0.862735
9.375 0.791329 0.789393
9.37 0.61435 0.612847
9.365 0.336807 0.335983
9.36 -0.00342228 -0.00341391
9.355 -0.341925 -0.341088
9.35 -0.615196 -0.613691
9.345 -0.787335 -0.785409
9.34 -0.857107 -0.85501
9.335 -0.846416 -0.844345
9.33 -0.784072 -0.782154
9.325 -0.695033 -0.693332
9.32 -0.596641 -0.595181
9.315 -0.499104 -0.497883
9.31 -0.407438 -0.406441
9.305 -0.323388 -0.322597
9.3 -0.24684 -0.246236
9.295 -0.176716 -0.176284
9.29 -0.111488 -0.111215
9.285 -0.0494424 -0.0493215
9.28 0.0111981 0.0111707
9.275 0.0722294 0.0720526
9.27 0.135451 0.13512
9.265 0.202649 0.202153
9.26 0.275528 0.274854
9.255 0.355556 0.354686
9.25 0.443628 0.442543
9.245 0.539438 0.538118
9.24 0.640415 0.638848
9.235 0.740099 0.738288
9.23 0.826077 0.824055
9.225 0.878207 0.876058
9.22 0.869086 0.86696
9.215 0.769851 0.767967
9.21 0.563386 0.562007
9.205 0.260924 0.260286
9.2 -0.0907435 -0.0905214
9.195 -0.423489 -0.422452
9.19 -0.677801 -0.676142
9.185 -0.826109 -0.824088
9.18 -0.874425 -0.872285
9.175 -0.848095 -0.846019
9.17 -0.776108 -0.774209
9.165 -0.682038 -0.680369
9.16 -0.581582 -0.580159
9.155 -0.483624 -0.482441
9.15 -0.392287 -0.391327
9.145 -0.308775 -0.308019
9.14 -0.232667 -0.232098
9.135 -0.162722 -0.162324
9.13 -0.0973242 -0.0970861
9.125 -0.0347083 -0.0346234
9.12 0.026939 0.0268731
9.115 0.0894457 0.0892268
9.11 0.154641 0.154262
9.105 0.224327 0.223778
9.1 0.300196 0.299462
9.095 0.383631 0.382692
9.09 0.475298 0.474135
9.085 0.574417 0.573012
9.08 0.677533 0.675875
9.075 0.77673 0.774829
9.07 0.857499 0.8554
9.065 0.897282 0.895086
9.06 0.867022 0.8649
9.055 0.738932 0.737124
9.05 0.50155 0.500323
9.045 0.175617 0.175188
9.04 -0.18349 -0.183041
9.035 -0.505794 -0.504556
9.03 -0.737724 -0.735919
9.025 -0.860747 -0.858641
9.02 -0.887649 -0.885477
9.015 -0.846409 -0.844338
9.01 -0.765609 -0.763735
9.005 -0.66718 -0.665547
9 -0.565124 -0.563741
8.995 -0.46703 -0.465887
8.99 -0.376177 -0.375256
8.985 -0.293267 -0.292549
8.98 -0.217601 -0.217069
8.975 -0.147791 -0.147429
8.97 -0.0821389 -0.0819379
8.965 -0.0188332 -0.0187871
8.96 0.0439761 0.0438685
8.955 0.108149 0.107885
8.95 0.175543 0.175114
8.945 0.247973 0.247366
8.94 0.327099 0.326298
8.935 0.414182 0.413168
8.93 0.509594 0.508347
8.925 0.611954 0.610457
8.92 0.716732 0.714978
8.915 0.814296 0.812304
8.91 0.887784 0.885611
8.905 0.912157 0.909925
8.9 0.857154 0.855056
8.895 0.697277 0.695571
8.89 0.428348 0.4273
8.885 0.0815159 0.0813164
8.88 -0.280189 -0.279504
8.875 -0.587202 -0.585765
8.87 -0.793718 -0.791776
8.865 -0.890555 -0.888376
8.86 -0.896524 -0.89433
8.855 -0.841352 -0.839293
8.85 -0.752679 -0.750837
8.845 -0.650595 -0.649003
8.84 -0.547395 -0.546055
8.835 -0.449429 -0.448329
8.83 -0.359189 -0.35831
8.825 -0.276921 -0.276243
8.82 -0.201675 -0.201182
8.815 -0.13193 -0.131607
8.81 -0.0659174 -0.0657561
8.805 -0.00177906 -0.0017747
8.8 0.0623705 0.0622179
8.795 0.128424 0.12811
8.79 0.198265 0.19778
8.785 0.27371 0.273041
8.78 0.356368 0.355496
8.775 0.44733 0.446235
8.77 0.546585 0.545247
8.765 0.652003 0.650408
8.76 0.757754 0.7559
8.755 0.852207 0.850122
8.75 0.915909 0.913668
8.745 0.921395 0.91914
8.74 0.83791 0.83586
8.735 0.643746 0.642171
8.73 0.343676 0.342835
8.725 -0.0203012 -0.0202515
8.72 -0.37908 -0.378153
8.715 -0.666039 -0.66441
8.71 -0.844671 -0.842604
8.705 -0.915018 -0.912779
8.7 -0.900937 -0.898733
8.695 -0.833014 -0.830976
8.69 -0.737477 -0.735672
8.685 -0.632445 -0.630898
8.68 -0.528535 -0.527241
8.675 -0.43093 -0.429876
8.67 -0.341403 -0.340568
8.665 -0.259788 -0.259152
8.66 -0.184913 -0.184461
8.655 -0.115141 -0.114859
8.65 -0.0486365 -0.0485175
8.645 0.0165008 0.0164604
8.64 0.0821928 0.0819917
8.635 0.150365 0.149997
8.63 0.222922 0.222377
8.625 0.301671 0.300932
8.62 0.388137 0.387187
8.615 0.483184 0.482001
8.61 0.586308 0.584873
8.605 0.694452 0.692752
8.6 0.800227 0.798269
8.595 0.889704 0.887527
8.59 0.940648 0.938346
8.585 0.923402 0.921142
8.58 0.80773 0.805754
8.575 0.577475 0.576061
8.57 0.247904 0.247297
8.565 -0.128307 -0.127993
8.56 -0.4782 -0.47703
8.555 -0.740691 -0.738879
8.55 -0.889661 -0.887484
8.545 -0.933813 -0.931529
8.54 -0.900918 -0.898714
8.535 -0.821568 -0.819558
8.53 -0.720204 -0.718442
8.525 -0.612909 -0.61141
8.52 -0.508687 -0.507442
8.515 -0.411641 -0.410634
8.51 -0.322893 -0.322103
8.505 -0.241912 -0.24132
8.5 -0.167334 -0.166924
8.495 -0.0974155 -0.0971771
8.49 -0.0302645 -0.0301904
8.485 0.0360623 0.035974
8.48 0.103523 0.103269
8.475 0.174074 0.173648
8.47 0.249636 0.249025
8.465 0.331987 0.331175
8.46 0.422533 0.421499
8.455 0.521832 0.520555
8.45 0.628753 0.627215
8.445 0.7391 0.737292
8.44 0.843637 0.841573
8.435 0.925833 0.923568
8.43 0.960573 0.958223
8.425 0.916472 0.91423
8.42 0.765166 0.763294
8.415 0.497992 0.496774
8.41 0.14194 0.141593
8.405 -0.240569 -0.239981
8.4 -0.575486 -0.574078
8.395 -0.809696 -0.807715
8.39 -0.928003 -0.925732
8.385 -0.946822 -0.944505
8.38 -0.896627 -0.894433
8.375 -0.807258 -0.805283
8.37 -0.701093 -0.699377
8.365 -0.592178 -0.590729
8.36 -0.487994 -0.4868
8.355 -0.391662 -0.390704
8.35 -0.303724 -0.30298
8.345 -0.223329 -0.222782
8.34 -0.148944 -0.14858
8.335 -0.0787375 -0.0785448
8.33 -0.0107606 -0.0107343
8.325 0.0569699 0.0568305
8.32 0.126449 0.126139
8.315 0.199661 0.199173
8.31 0.278534 0.277853
8.305 0.364795 0.363903
8.3 0.459675 0.458551
8.295 0.563334 0.561956
8.29 0.673851 0.672202
8.285 0.785643 0.78372
8.28 0.887306 0.885135
8.275 0.959438 0.95709
8.27 0.974074 0.971691
8.265 0.898863 0.896663
8.26 0.709008 0.707273
8.255 0.405339 0.404347
8.25 0.0272518 0.0271851
8.245 -0.354844 -0.353976
8.24 -0.668907 -0.66727
8.235 -0.871828 -0.869695
8.23 -0.959273 -0.956926
8.225 -0.954115 -0.951781
8.22 -0.888335 -0.886161
8.215 -0.790381 -0.788447
8.21 -0.680398 -0.678733
8.205 -0.570446 -0.56905
8.2 -0.466597 -0.465455
8.195 -0.371088 -0.37018
8.19 -0.283953 -0.283258
8.185 -0.204065 -0.203566
8.18 -0.129746 -0.129428
8.175 -0.0590819 -0.0589374
8.17 0.00992409 0.0098998
8.165 0.0792967 0.0791027
8.16 0.151066 0.150697
8.155 0.227244 0.226688
8.15 0.309748 0.30899
8.145 0.400223 0.399244
8.14 0.499662 0.49844
8.135 0.607706 0.606219
8.13 0.72145 0.719685
8.125 0.83364 0.8316
8.12 0.930374 0.928098
8.115 0.989151 0.986731
8.11 0.979396 0.977
8.105 0.868896 0.86677
8.1 0.638425 0.636863
8.095 0.300157 0.299422
8.09 -0.0941686 -0.0939382
8.085 -0.468701 -0.467554
8.08 -0.756584 -0.754733
8.075 -0.926161 -0.923895
8.07 -0.983316 -0.98091
8.065 -0.955937 -0.953598
8.06 -0.876401 -0.874256
8.055 -0.771272 -0.769385
8.05 -0.658382 -0.656771
8.045 -0.547904 -0.546564
8.04 -0.444627 -0.443539
8.035 -0.350005 -0.349148
8.03 -0.26363 -0.262985
8.025 -0.18414 -0.183689
8.02 -0.109729 -0.109461
8.015 -0.038416 -0.038322
8.01 0.0318464 0.0317684
8.005 0.103123 0.10287
8 0.177478 0.177044
7.995 0.256942 0.256313
7.99 0.343406 0.342566
7.985 0.438389 0.437316
7.98 0.542564 0.541237
7.975 0.654908 0.653306
7.97 0.771302 0.769415
7.965 0.882502 0.880343
7.96 0.971779 0.969401
7.955 1.01341 1.01093
7.95 0.974711 0.972326
7.945 0.825091 0.823072
7.94 0.553101 0.551748
7.935 0.183735 0.183285
7.93 -0.219891 -0.219353
7.925 -0.57968 -0.578261
7.92 -0.836912 -0.834864
7.915 -0.972108 -0.969729
7.91 -1.00023 -0.997784
7.905 -0.952678 -0.950347
7.9 -0.861252 -0.859144
7.895 -0.750287 -0.748451
7.89 -0.635309 -0.633755
7.885 -0.524736 -0.523452
7.88 -0.422204 -0.421171
7.875 -0.328486 -0.327682
7.87 -0.242793 -0.242199
7.865 -0.163561 -0.163161
7.86 -0.0888791 -0.0886616
7.855 -0.0166995 -0.0166586
7.85 0.0550694 0.0549347
7.845 0.128533 0.128218
7.84 0.205789 0.205285
7.835 0.288875 0.288168
7.83 0.379631 0.378702
7.825 0.479393 0.47822
7.82 0.588414 0.586974
7.815 0.704829 0.703105
7.81 0.823039 0.821025
7.805 0.931469 0.92919
7.8 1.01026 1.00779
7.795 1.0305 1.02798
7.79 0.958216 0.955871
7.785 0.76631 0.764435
7.78 0.453354 0.452245
7.775 0.0579996 0.0578577
7.77 -0.347194 -0.346344
7.765 -0.685457 -0.68378
7.76 -0.908648 -0.906424
7.755 -1.00943 -1.00696
7.75 -1.01035 -1.00788
7.745 -0.944841 -0.942529
7.74 -0.843355 -0.841291
7.735 -0.727788 -0.726007
7.73 -0.611437 -0.609941
7.725 -0.501115 -0.499889
7.72 -0.399441 -0.398464
7.715 -0.306597 -0.305847
7.71 -0.221473 -0.220931
7.705 -0.142332 -0.141984
7.7 -0.0671719 -0.0670075
7.695 0.00611343 0.00609847
7.69 0.0796611 0.0794662
7.685 0.155617 0.155236
7.68 0.236106 0.235528
7.675 0.32316 0.322369
7.67 0.418531 0.417507
7.665 0.523307 0.522026
7.66 0.637188 0.635629
7.655 0.757267 0.755414
7.65 0.876155 0.874011
7.645 0.979596 0.977199
7.64 1.04436 1.04181
7.635 1.03861 1.03607
7.63 0.928266 0.925994
7.625 0.691915 0.690222
7.62 0.340209 0.339376
7.615 -0.074567 -0.0743845
7.61 -0.473242 -0.472084
7.605 -0.784 -0.782081
7.6 -0.970967 -0.968591
7.595 -1.03822 -1.03568
7.59 -1.01418 -1.0117
7.585 -0.933008 -0.930725
7.58 -0.823198 -0.821184
7.575 -0.704132 -0.702409
7.57 -0.58701 -0.585573
7.565 -0.4772 -0.476032
7.56 -0.376435 -0.375514
7.555 -0.284392 -0.283697
7.55 -0.19969 -0.199201
7.545 -0.120448 -0.120153
7.54 -0.0445798 -0.0444708
7.535 0.0300723 0.0299988
7.53 0.105692 0.105433
7.525 0.184462 0.18401
7.52 0.26853 0.267873
7.515 0.359901 0.35902
7.51 0.460195 0.459069
7.505 0.570162 0.568767
7.5 0.688801 0.687116
7.495 0.811913 0.809926
7.49 0.929994 0.927718
7.485 1.02576 1.02325
7.48 1.07248 1.06986
7.475 1.03593 1.0334
7.47 0.883522 0.88136
7.465 0.601902 0.600429
7.46 0.21541 0.214883
7.455 -0.211075 -0.210558
7.45 -0.595292 -0.593836
7.445 -0.873688 -0.87155
7.44 -1.02349 -1.02098
7.435 -1.05887 -1.05628
7.43 -1.0124 -1.00992
7.425 -0.91781 -0.915564
7.42 -0.801271 -0.79931
7.415 -0.679664 -0.678
7.41 -0.562254 -0.560878
7.405 -0.453135 -0.452026
7.4 -0.353272 -0.352408
7.395 -0.261918 -0.261277
7.39 -0.177461 -0.177027
7.385 -0.0978981 -0.0976585
7.38 -0.0210722 -0.0210207
7.375 0.0552279 0.0550927
7.37 0.13323 0.132904
7.365 0.215153 0.214626
7.36 0.303155 0.302413
7.355 0.399187 0.39821
7.35 0.504681 0.503446
7.345 0.619942 0.618425
7.34 0.743083 0.741265
7.335 0.86834 0.866216
7.33 0.98374 0.981332
7.325 1.06866 1.06604
7.32 1.09293 1.09025
7.315 1.02078 1.01829
7.31 0.823116 0.821101
7.305 0.497 0.495784
7.3 0.0813573 0.0811582
7.295 -0.348426 -0.347573
7.29 -0.710885 -0.709145
7.285 -0.953397 -0.951065
7.28 -1.06624 -1.06363
7.275 -1.07202 -1.0694
7.27 -1.00575 -1.00329
7.265 -0.899895 -0.897693
7.26 -0.77805 -0.776146
7.255 -0.654705 -0.653103
7.25 -0.537379 -0.536064
7.245 -0.429049 -0.427999
7.24 -0.33003 -0.329222
7.235 -0.239214 -0.238628
7.23 -0.154797 -0.154418
7.225 -0.0746729 -0.0744902
7.22 0.00338155 0.00337328
7.215 0.0816283 0.0814286
7.21 0.162339 0.161942
7.205 0.247765 0.247159
7.2 0.340059 0.339227
7.195 0.441083 0.440004
7.19 0.552008 0.550657
7.185 0.672565 0.670919
7.18 0.799772 0.797815
7.175 0.92599 0.923724
7.17 1.03642 1.03388
7.165 1.10687 1.10416
7.16 1.104 1.1013
7.155 0.991771 0.989344
7.15 0.746791 0.744964
7.145 0.378704 0.377777
7.14 -0.0590381 -0.0588936
7.135 -0.483542 -0.482359
7.13 -0.818001 -0.816
7.125 -1.02253 -1.02003
7.12 -1.09965 -1.09696
7.115 -1.07848 -1.07584
7.11 -0.995061 -0.992626
7.105 -0.879908 -0.877755
7.1 -0.753989 -0.752144
7.095 -0.629556 -0.628015
7.09 -0.512575 -0.511321
7.085 -0.405061 -0.40407
7.08 -0.306777 -0.306026
7.075 -0.216314 -0.215784
7.07 -0.131708 -0.131386
7.065 -0.0507623 -0.0506381
7.06 0.0288081 0.0287376
7.055 0.109315 0.109048
7.05 0.193073 0.1926
7.045 0.282357 0.281666
7.04 0.379296 0.378368
7.035 0.485617 0.484429
7.03 0.602143 0.60067
7.025 0.727877 0.726096
7.02 0.8585 0.856399
7.015 0.984172 0.981764
7.01 1.08693 1.08427
7.005 1.1389 1.13612
7 1.10414 1.10144
6.995 0.947932 0.945612
6.99 0.655022 0.653419
6.985 0.249229 0.248619
6.98 -0.202556 -0.20206
6.975 -0.613593 -0.612092
6.97 -0.915179 -0.91294
6.965 -1.08102 -1.07837
6.96 -1.12443 -1.12168
6.955 -1.0792 -1.07656
6.95 -0.981158 -0.978757
6.945 -0.85847 -0.85637
6.94 -0.729511 -0.727726
6.935 -0.604491 -0.603012
6.93 -0.488016 -0.486822
6.925 -0.381278 -0.380345
6.92 -0.283576 -0.282882
6.915 -0.193253 -0.19278
6.91 -0.108208 -0.107943
6.905 -0.0261622 -0.0260982
6.9 0.0552256 0.0550905
6.895 0.138317 0.137979
6.89 0.225468 0.224916
6.885 0.318967 0.318187
6.88 0.420891 0.419861
6.875 0.532775 0.531472
6.87 0.654992 0.653389
6.865 0.785639 0.783717
6.86 0.918793 0.916544
6.855 1.04207 1.03952
6.85 1.13407 1.13129
6.845 1.16329 1.16044
6.84 1.09204 1.08937
6.835 0.888894 0.886719
6.83 0.549059 0.547716
6.825 0.111387 0.111114
6.82 -0.345912 -0.345066
6.815 -0.736191 -0.73439
6.81 -1.00156 -0.999109
6.805 -1.12923 -1.12647
6.8 -1.14155 -1.13876
6.795 -1.07519 -1.07256
6.79 -0.96487 -0.962509
6.785 -0.836173 -0.834127
6.78 -0.70501 -0.703285
6.775 -0.579764 -0.578346
6.77 -0.463863 -0.462728
6.765 -0.357801 -0.356925
6.76 -0.260492 -0.259855
6.755 -0.170069 -0.169653
6.75 -0.084315 -0.0841087
6.745 -0.000878919 -0.000876768
6.74 0.0826379 0.0824357
6.735 0.168646 0.168234
6.73 0.259537 0.258902
6.725 0.357599 0.356724
6.72 0.464823 0.463686
6.715 0.582488 0.581063
6.71 0.710388 0.70865
6.705 0.84552 0.843451
6.7 0.980069 0.977671
6.695 1.09879 1.0961
6.69 1.17661 1.17373
6.685 1.1787 1.17582
6.68 1.06682 1.06421
6.675 0.814993 0.812999
6.67 0.430909 0.429855
6.665 -0.0316159 -0.0315385
6.66 -0.486008 -0.484818
6.655 -0.849529 -0.84745
6.65 -1.07689 -1.07425
6.645 -1.16794 -1.16508
6.64 -1.15213 -1.14931
6.635 -1.0675 -1.06489
6.63 -0.946994 -0.944676
6.625 -0.813569 -0.811578
6.62 -0.68085 -0.679184
6.615 -0.555611 -0.554251
6.61 -0.440268 -0.43919
6.605 -0.334731 -0.333912
6.6 -0.237593 -0.237011
6.595 -0.146809 -0.14645
6.59 -0.0600628 -0.0599159
6.585 0.0250646 0.0250033
6.58 0.111028 0.110756
6.575 0.200286 0.199796
6.57 0.295259 0.294537
6.565 0.398218 0.397243
6.56 0.511025 0.509774
6.555 0.63462 0.633067
6.55 0.768086 0.766207
6.545 0.907099 0.904879
6.54 1.04166 1.03911
6.535 1.15336 1.15053
6.53 1.21338 1.21041
6.525 1.18408 1.18119
6.52 1.02818 1.02566
6.515 0.727332 0.725552
6.51 0.303226 0.302484
6.505 -0.176416 -0.175984
6.5 -0.620147 -0.61863
6.495 -0.952456 -0.950125
6.49 -1.14146 -1.13866
6.485 -1.19823 -1.19529
6.48 -1.15738 -1.15455
6.475 -1.05716 -1.05457
6.47 -0.928286 -0.926014
6.465 -0.791172 -0.789236
6.46 -0.657371 -0.655762
6.455 -0.532254 -0.530951
6.45 -0.417381 -0.416359
6.445 -0.312174 -0.31141
6.44 -0.214956 -0.21443
6.435 -0.123534 -0.123232
6.43 -0.0355027 -0.0354159
6.425 0.0516221 0.0514958
6.42 0.14035 0.140007
6.415 0.233187 0.232616
6.41 0.332572 0.331759
6.405 0.440735 0.439656
6.4 0.559361 0.557992
6.395 0.688963 0.687277
6.39 0.827757 0.825732
6.385 0.96987 0.967497
6.38 1.10283 1.10014
6.375 1.20483 1.20189
6.37 1.24339 1.24034
6.365 1.17881 1.17593
6.36 0.976476 0.974086
6.355 0.627779 0.626243
6.35 0.169137 0.168723
6.345 -0.319748 -0.318966
6.34 -0.746204 -0.744378
6.335 -1.04449 -1.04193
6.33 -1.19602 -1.1931
6.325 -1.22136 -1.21837
6.32 -1.15858 -1.15574
6.315 -1.04516 -1.0426
6.31 -0.909461 -0.907236
6.305 -0.769466 -0.767583
6.3 -0.634893 -0.633339
6.295 -0.509911 -0.508663
6.29 -0.395357 -0.39439
6.285 -0.290247 -0.289536
6.28 -0.192676 -0.192205
6.275 -0.100327 -0.100082
6.27 -0.0107127 -0.0106865
6.265 0.0787153 0.0785227
6.26 0.170521 0.170104
6.255 0.267253 0.266599
6.25 0.37136 0.370451
6.245 0.484999 0.483812
6.24 0.609627 0.608136
6.235 0.745228 0.743404
6.23 0.888989 0.886814
6.225 1.03326 1.03073
6.22 1.16285 1.16
6.215 1.25237 1.24931
6.21 1.26593 1.26283
6.205 1.1628 1.15996
6.2 0.912844 0.91061
6.195 0.518886 0.517617
6.19 0.0320198 0.0319414
6.185 -0.458674 -0.457552
6.18 -0.862714 -0.860603
6.175 -1.12575 -1.123
6.17 -1.24171 -1.23867
6.165 -1.23876 -1.23573
6.16 -1.15697 -1.15414
6.155 -1.03247 -1.02994
6.15 -0.891193 -0.889012
6.145 -0.748908 -0.747076
6.14 -0.613731 -0.61223
6.135 -0.488806 -0.48761
6.13 -0.374366 -0.37345
6.125 -0.269086 -0.268428
6.12 -0.170875 -0.170457
6.115 -0.0773029 -0.0771137
6.11 0.014194 0.0141593
6.105 0.106225 0.105965
6.1 0.201409 0.200916
6.095 0.302332 0.301593
6.09 0.411439 0.410432
6.085 0.530785 0.529486
6.08 0.661534 0.659916
6.075 0.803038 0.801073
6.07 0.951297 0.948969
6.065 1.09667 1.09398
6.06 1.221 1.21802
6.055 1.29533 1.29216
6.05 1.28074 1.2776
6.045 1.13666 1.13388
6.04 0.839176 0.837123
6.035 0.403749 0.402761
6.03 -0.104732 -0.104476
6.025 -0.590754 -0.589308
6.02 -0.968894 -0.966523
6.015 -1.19691 -1.19398
6.01 -1.27991 -1.27678
6.005 -1.25189 -1.24883
6 -1.15379 -1.15097
5.995 -1.02001 -1.01751
5.99 -0.874125 -0.871987
5.985 -0.729946 -0.72816
5.98 -0.594204 -0.59275
5.975 -0.469178 -0.46803
5.97 -0.354599 -0.353732
5.965 -0.24886 -0.248251
5.96 -0.149707 -0.149341
5.955 -0.054613 -0.0544794
5.95 0.0390589 0.0389634
5.945 0.13398 0.133652
5.94 0.232823 0.232253
5.935 0.338205 0.337378
5.93 0.452551 0.451443
5.925 0.57778 0.576366
5.92 0.714702 0.712954
5.915 0.861934 0.859825
5.91 1.01413 1.01165
5.905 1.15947 1.15664
5.9 1.27672 1.27359
5.895 1.33337 1.3301
5.89 1.28809 1.28493
5.885 1.10172 1.09902
5.88 0.758084 0.75623
5.875 0.285822 0.285123
5.87 -0.23792 -0.237337
5.865 -0.714143 -0.712395
5.86 -1.0646 -1.06199
5.855 -1.25904 -1.25596
5.85 -1.31218 -1.30897
5.845 -1.26226 -1.25918
5.84 -1.15025 -1.14744
5.835 -1.00865 -1.00618
5.83 -0.858887 -0.856785
5.825 -0.713031 -0.711286
5.82 -0.576646 -0.575235
5.815 -0.451293 -0.450188
5.81 -0.336284 -0.335461
5.805 -0.229774 -0.229211
5.8 -0.129372 -0.129056
5.795 -0.0324608 -0.0323813
5.79 0.0636673 0.0635115
5.785 0.161745 0.16135
5.78 0.264498 0.263851
5.775 0.374569 0.373652
5.77 0.494343 0.493134
5.765 0.625573 0.624042
5.76 0.768654 0.766773
5.755 0.921371 0.919116
5.75 1.07691 1.07427
5.745 1.22112 1.21813
5.74 1.32961 1.32636
5.735 1.36656 1.36321
5.73 1.28889 1.28574
5.725 1.06007 1.05748
5.72 0.672797 0.671151
5.715 0.16873 0.168317
5.71 -0.364689 -0.363796
5.705 -0.827615 -0.82559
5.7 -1.15023 -1.14742
5.695 -1.31354 -1.31032
5.69 -1.34019 -1.33691
5.685 -1.27137 -1.26826
5.68 -1.14752 -1.14471
5.675 -0.999267 -0.996822
5.67 -0.846108 -0.844038
5.665 -0.698634 -0.696924
5.66 -0.561429 -0.560055
5.655 -0.435459 -0.434394
5.65 -0.319693 -0.318911
5.645 -0.212086 -0.211567
5.64 -0.110127 -0.109857
5.635 -0.0111112 -0.011084
5.63 0.0877356 0.0875209
5.625 0.18921 0.188747
5.62 0.296085 0.295361
5.615 0.411025 0.410019
5.61 0.536361 0.535048
5.605 0.673644 0.671996
5.6 0.822807 0.820794
5.595 0.980727 0.978327
5.59 1.13902 1.13623
5.585 1.28114 1.27801
5.58 1.37958 1.3762
5.575 1.39548 1.39206
5.57 1.28478 1.28164
5.565 1.01457 1.01209
5.56 0.587031 0.585595
5.555 0.0561116 0.0559743
5.55 -0.482607 -0.481426
5.545 -0.930503 -0.928226
5.54 -1.22661 -1.22361
5.535 -1.36198 -1.35865
5.53 -1.36563 -1.36229
5.525 -1.28068 -1.27754
5.52 -1.14675 -1.14394
5.515 -0.992729 -0.9903
5.51 -0.836449 -0.834402
5.505 -0.68727 -0.685588
5.5 -0.548975 -0.547632
5.495 -0.422046 -0.421013
5.49 -0.305166 -0.304419
5.485 -0.196123 -0.195643
5.48 -0.092297 -0.0920712
5.475 0.00909489 0.00907263
5.47 0.110898 0.110626
5.465 0.215969 0.215441
5.46 0.327134 0.326333
5.455 0.447065 0.445971
5.45 0.578028 0.576614
5.445 0.721353 0.719588
5.44 0.876472 0.874327
5.435 1.03931 1.03677
5.43 1.19987 1.19694
5.425 1.33921 1.33594
5.42 1.42684 1.42335
5.415 1.42126 1.41778
5.41 1.27809 1.27496
5.405 0.968732 0.966361
5.4 0.504869 0.503634
5.395 -0.0484819 -0.0483632
5.39 -0.58965 -0.588207
5.385 -1.02258 -1.02008
5.38 -1.29484 -1.29167
5.375 -1.40606 -1.40262
5.37 -1.39022 -1.38682
5.365 -1.29165 -1.28849
5.36 -1.14911 -1.1463
5.355 -0.989941 -0.987519
5.35 -0.830623 -0.828591
5.345 -0.679523 -0.67786
5.34 -0.539784 -0.538463
5.335 -0.411499 -0.410492
5.33 -0.293119 -0.292402
5.325 -0.182291 -0.181845
5.32 -0.0762962 -0.0761095
5.315 0.027726 0.0276582
5.31 0.13269 0.132365
5.305 0.241516 0.240925
5.3 0.357076 0.356202
5.295 0.482053 0.480873
5.29 0.618638 0.617124
5.285 0.767928 0.766049
5.28 0.928843 0.92657
5.275 1.09635 1.09367
5.27 1.25888 1.2558
5.265 1.39517 1.39176
5.26 1.47198 1.46838
5.255 1.4456 1.44207
5.25 1.27183 1.26872
5.245 0.926644 0.924376
5.24 0.430668 0.429614
5.235 -0.141593 -0.141246
5.23 -0.684086 -0.682412
5.225 -1.1039 -1.1012
5.22 -1.35615 -1.35283
5.215 -1.44749 -1.44395
5.21 -1.41566 -1.4122
5.205 -1.30577 -1.30258
5.2 -1.1558 -1.15297
5.195 -0.991879 -0.989452
5.19 -0.829435 -0.827405
5.185 -0.676076 -0.674421
5.18 -0.534456 -0.533148
5.175 -0.404366 -0.403377
5.17 -0.284073 -0.283378
5.165 -0.1711 -0.170681
5.16 -0.0626404 -0.0624871
5.155 0.0442432 0.0441349
5.15 0.152535 0.152161
5.145 0.265219 0.26457
5.14 0.385215 0.384272
5.135 0.515214 0.513953
5.13 0.657335 0.655726
5.125 0.812449 0.810461
5.12 0.978987 0.976592
5.115 1.15101 1.14819
5.11 1.31547 1.31225
5.105 1.449 1.44546
5.1 1.51593 1.51222
5.095 1.47072 1.46712
5.09 1.26961 1.2665
5.085 0.892903 0.890718
5.08 0.369025 0.368122
5.075 -0.219765 -0.219227
5.07 -0.764282 -0.762412
5.065 -1.17453 -1.17166
5.06 -1.41174 -1.40828
5.055 -1.48792 -1.48428
5.05 -1.44361 -1.44008
5.045 -1.32453 -1.32129
5.04 -1.1681 -1.16524
5.035 -0.999632 -0.997186
5.03 -0.833819 -0.831779
5.025 -0.677747 -0.676089
5.02 -0.533727 -0.532421
5.015 -0.401328 -0.400346
5.01 -0.278674 -0.277992
5.005 -0.163185 -0.162785
5 -0.0519702 -0.051843
4.995 0.057981 0.0578391
4.99 0.169724 0.169308
4.985 0.286308 0.285608
4.98 0.410703 0.409698
4.975 0.545614 0.544279
4.97 0.6931 0.691404
4.965 0.853837 0.851747
4.96 1.02582 1.02331
4.955 1.20234 1.19939
4.95 1.36904 1.36569
4.945 1.50079 1.49712
4.94 1.55986 1.55604
4.935 1.4992 1.49553
4.93 1.27549 1.27237
4.925 0.872515 0.87038
4.92 0.324834 0.324039
4.915 -0.279339 -0.278656
4.91 -0.828401 -0.826374
4.905 -1.23433 -1.23131
4.9 -1.46256 -1.45898
4.895 -1.52882 -1.52508
4.89 -1.4757 -1.47209
4.885 -1.34948 -1.34618
4.88 -1.18742 -1.18451
4.875 -1.01445 -1.01197
4.87 -0.844892 -0.842825
4.865 -0.685539 -0.683862
4.86 -0.538509 -0.537191
4.855 -0.403232 -0.402246
4.85 -0.277728 -0.277048
4.845 -0.159331 -0.158941
4.84 -0.0450744 -0.0449641
4.835 0.0681266 0.0679599
4.83 0.183399 0.18295
4.825 0.30386 0.303116
4.82 0.432533 0.431474
4.815 0.572149 0.570749
4.81 0.724736 0.722962
4.805 0.890825 0.888646
4.8 1.0681 1.06548
4.795 1.24922 1.24617
4.79 1.4189 1.41543
4.785 1.5506 1.5468
4.78 1.605 1.60107
4.775 1.53384 1.53008
4.77 1.2938 1.29064
4.765 0.870817 0.868686
4.76 0.303398 0.302656
4.755 -0.316136 -0.315362
4.75 -0.873997 -0.871858
4.745 -1.28254 -1.27941
4.74 -1.50912 -1.50542
4.735 -1.57144 -1.56759
4.73 -1.51347 -1.50977
4.725 -1.38225 -1.37887
4.72 -1.21535 -1.21238
4.715 -1.03783 -1.03529
4.71 -0.864014 -0.8619
4.705 -0.700695 -0.69898
4.7 -0.549944 -0.548599
4.695 -0.411141 -0.410135
4.69 -0.28224 -0.28155
4.685 -0.160512 -0.160119
4.68 -0.0429197 -0.0428147
4.675 0.0736949 0.0735145
4.67 0.192531 0.19206
4.665 0.316776 0.316001
4.66 0.449517 0.448417
4.655 0.593528 0.592076
4.65 0.750844 0.749007
4.645 0.92194 0.919684
4.64 1.10433 1.10162
4.635 1.29034 1.28718
4.63 1.46409 1.46051
4.625 1.59824 1.59433
4.62 1.6524 1.64835
4.615 1.57725 1.57339
4.61 1.32887 1.32561
4.605 0.893382 0.891195
4.6 0.310608 0.309848
4.595 -0.325033 -0.324238
4.59 -0.897481 -0.895285
4.585 -1.31733 -1.31411
4.58 -1.55107 -1.54727
4.575 -1.61651 -1.61255
4.57 -1.55833 -1.55452
4.565 -1.42456 -1.42108
4.56 -1.25371 -1.25064
4.555 -1.07153 -1.06891
4.55 -0.892866 -0.890681
4.545 -0.724775 -0.723002
4.54 -0.569476 -0.568082
4.535 -0.426393 -0.425349
4.53 -0.293471 -0.292753
4.525 -0.167936 -0.167525
4.52 -0.0466886 -0.0465744
4.515 0.0734978 0.073318
4.51 0.195897 0.195417
4.505 0.32377 0.322978
4.5 0.460276 0.459149
4.495 0.608259 0.60677
4.49 0.769813 0.76793
4.485 0.945464 0.943151
4.48 1.13275 1.12998
4.475 1.324 1.32076
4.47 1.50327 1.49959
4.465 1.64302 1.639
4.46 1.70247 1.6983
4.455 1.63146 1.62747
4.45 1.38456 1.38117
4.445 0.9458 0.943486
4.44 0.353079 0.352215
4.435 -0.299477 -0.298745
4.43 -0.893435 -0.891249
4.425 -1.33507 -1.3318
4.42 -1.58672 -1.58283
4.415 -1.66394 -1.65987
4.41 -1.61134 -1.6074
4.405 -1.47816 -1.47454
4.4 -1.30455 -1.30136
4.395 -1.11773 -1.11499
4.39 -0.933552 -0.931267
4.385 -0.759762 -0.757903
4.38 -0.598943 -0.597477
4.375 -0.450691 -0.449588
4.37 -0.313008 -0.312242
4.365 -0.183103 -0.182655
4.36 -0.0578299 -0.0576884
4.355 0.0661052 0.0659434
4.35 0.192049 0.191579
4.345 0.323341 0.32255
4.34 0.463224 0.46209
4.335 0.614639 0.613135
4.33 0.779804 0.777896
4.325 0.959417 0.957069
4.32 1.15127 1.14846
4.315 1.34808 1.34478
4.31 1.53442 1.53067
4.305 1.68337 1.67925
4.3 1.75451 1.75021
4.295 1.69719 1.69303
4.29 1.46364 1.46005
4.285 1.03323 1.0307
4.28 0.438121 0.437049
4.275 -0.23101 -0.230445
4.27 -0.853753 -0.851664
4.265 -1.32938 -1.32612
4.26 -1.61211 -1.60817
4.255 -1.71221 -1.70802
4.25 -1.67286 -1.66876
4.245 -1.54467 -1.54089
4.24 -1.37021 -1.36686
4.235 -1.17902 -1.17613
4.23 -0.988712 -0.986293
4.225 -0.80819 -0.806213
4.22 -0.640712 -0.639144
4.215 -0.486224 -0.485034
4.21 -0.342873 -0.342034
4.205 -0.2079 -0.207392
4.2 -0.078131 -0.0779398
4.195 0.0497883 0.0496665
4.19 0.179276 0.178837
4.185 0.313753 0.312985
4.18 0.456555 0.455438
4.175 0.61075 0.609255
4.17 0.778742 0.776836
4.165 0.961531 0.959179
4.16 1.15741 1.15458
4.155 1.35988 1.35655
4.15 1.5547 1.5509
4.145 1.71643 1.71223
4.14 1.80604 1.80162
4.135 1.77302 1.76868
4.13 1.56675 1.56291
4.125 1.15947 1.15663
4.12 0.573253 0.57185
4.115 -0.109034 -0.108767
4.11 -0.766692 -0.764816
4.105 -1.28974 -1.28658
4.1 -1.61967 -1.61571
4.095 -1.75718 -1.75289
4.09 -1.74181 -1.73754
4.085 -1.62521 -1.62123
4.08 -1.45313 -1.44957
4.075 -1.2585 -1.25542
4.07 -1.06166 -1.05906
4.065 -0.87332 -0.871183
4.06 -0.697861 -0.696153
4.055 -0.535835 -0.534524
4.05 -0.385677 -0.384733
4.045 -0.244731 -0.244132
4.04 -0.109826 -0.109557
4.035 0.0224358 0.0223809
4.03 0.15554 0.15516
4.025 0.292989 0.292272
4.02 0.438221 0.437149
4.015 0.594452 0.592998
4.01 0.76433 0.762459
4.005 0.949271 0.946948
4 1.14829 1.14548
3.995 1.35608 1.35277
3.99 1.56023 1.55642
3.985 1.73775 1.7335
3.98 1.85221 1.84767
3.975 1.85435 1.84981
3.97 1.69093 1.68679
3.965 1.32525 1.32201
3.96 0.764803 0.762932
3.955 0.0786919 0.0784993
3.95 -0.616135 -0.614628
3.945 -1.19976 -1.19682
3.94 -1.59603 -1.59213
3.935 -1.7902 -1.78582
3.93 -1.8142 -1.80976
3.925 -1.71947 -1.71526
3.92 -1.55544 -1.55164
3.915 -1.35969 -1.35636
3.91 -1.15648 -1.15365
3.905 -0.959347 -0.957
3.9 -0.774425 -0.77253
3.895 -0.603276 -0.6018
3.89 -0.444851 -0.443762
3.885 -0.296718 -0.295992
3.88 -0.155767 -0.155385
3.875 -0.0185828 -0.0185373
3.87 0.118376 0.118086
3.865 0.258688 0.258055
3.86 0.405898 0.404905
3.855 0.563383 0.562004
3.85 0.734068 0.732271
3.845 0.919874 0.917623
3.84 1.12071 1.11797
3.835 1.3328 1.32954
3.83 1.54612 1.54234
3.825 1.7411 1.73684
3.82 1.88527 1.88065
3.815 1.93234 1.92761
3.81 1.82781 1.82333
3.805 1.52563 1.5219
3.8 1.01498 1.0125
3.795 0.343926 0.343085
3.79 -0.381878 -0.380943
3.785 -1.03539 -1.03286
3.78 -1.51894 -1.51522
3.775 -1.7947 -1.79031
3.77 -1.88039 -1.87579
3.765 -1.82386 -1.8194
3.76 -1.67793 -1.67383
3.755 -1.48604 -1.4824
3.75 -1.27802 -1.27489
3.745 -1.07161 -1.06899
3.74 -0.875719 -0.873576
3.735 -0.693564 -0.691867
3.73 -0.524996 -0.523711
3.725 -0.368018 -0.367118
3.72 -0.219695 -0.219157
3.715 -0.0766435 -0.076456
3.71 0.0647096 0.0645513
3.705 0.208011 0.207502
3.7 0.356903 0.35603
3.695 0.514922 0.513662
3.69 0.68528 0.683603
3.685 0.870438 0.868308
3.68 1.07129 1.06867
3.675 1.28578 1.28263
3.67 1.50671 1.50303
3.665 1.7187 1.7145
3.66 1.89464 1.89001
3.655 1.99335 1.98847
3.65 1.96177 1.95697
3.645 1.74647 1.74219
3.64 1.31685 1.31363
3.635 0.692785 0.69109
3.63 -0.0427591 -0.0426545
3.625 -0.76458 -0.762709
3.62 -1.35366 -1.35034
3.615 -1.74106 -1.7368
3.61 -1.91996 -1.91526
3.605 -1.92754 -1.92282
3.6 -1.81746 -1.81301
3.595 -1.63963 -1.63562
3.59 -1.43138 -1.42788
3.585 -1.21664 -1.21366
3.58 -1.00868 -1.00621
3.575 -0.81346 -0.811469
3.57 -0.632398 -0.630851
3.565 -0.464327 -0.463191
3.56 -0.306693 -0.305943
3.555 -0.156254 -0.155872
3.55 -0.00945368 -0.00943054
3.545 0.137397 0.13706
3.54 0.288022 0.287317
3.535 0.446099 0.445007
3.53 0.615106 0.613601
3.525 0.798014 0.796061
3.52 0.996688 0.994249
3.515 1.21082 1.20786
3.51 1.4362 1.43269
3.505 1.66207 1.65801
3.5 1.86778 1.86321
3.495 2.01949 2.01455
3.49 2.06934 2.06428
3.485 1.96123 1.95643
3.48 1.64761 1.64358
3.475 1.11625 1.11352
3.47 0.414315 0.413301
3.465 -0.351776 -0.350915
3.46 -1.05121 -1.04864
3.455 -1.57985 -1.57599
3.45 -1.89316 -1.88853
3.445 -2.00459 -1.99968
3.44 -1.96117 -1.95637
3.435 -1.81754 -1.81309
3.43 -1.62008 -1.61612
3.425 -1.40155 -1.39812
3.42 -1.18202 -1.17913
3.415 -0.97202 -0.969641
3.41 -0.775759 -0.773861
3.405 -0.593642 -0.592189
3.4 -0.423919 -0.422882
3.395 -0.263716 -0.263071
3.39 -0.109605 -0.109337
3.385 0.0420878 0.0419848
3.38 0.195139 0.194661
3.375 0.353333 0.352468
3.37 0.520361 0.519088
3.365 0.699622 0.697911
3.36 0.893827 0.89164
3.355 1.10426 1.10156
3.35 1.32949 1.32624
3.345 1.56339 1.55957
3.34 1.7922 1.78782
3.335 1.99106 1.98619
3.33 2.12121 2.11602
3.325 2.13065 2.12543
3.32 1.96293 1.95813
3.315 1.57731 1.57345
3.31 0.97648 0.974091
3.305 0.225984 0.225431
3.3 -0.555445 -0.554086
3.295 -1.23782 -1.23479
3.29 -1.72914 -1.72491
3.285 -1.9999 -1.995
3.28 -2.07408 -2.06901
3.275 -2.00289 -1.99799
3.27 -1.84059 -1.83609
3.265 -1.63129 -1.6273
3.26 -1.40532 -1.40188
3.255 -1.18082 -1.17793
3.25 -0.96702 -0.964654
3.245 -0.767357 -0.765479
3.24 -0.581768 -0.580344
3.235 -0.408242 -0.407243
3.23 -0.243747 -0.243151
3.225 -0.0847539 -0.0845465
3.22 0.0724931 0.0723157
3.215 0.231834 0.231267
3.21 0.397103 0.396131
3.205 0.572006 0.570606
3.2 0.75989 0.75803
3.195 0.96329 0.960933
3.19 1.18311 1.18022
3.185 1.41724 1.41377
3.18 1.65838 1.65432
3.175 1.89107 1.88644
3.17 2.08822 2.08311
3.165 2.20862 2.20322
3.16 2.19853 2.19316
3.155 2.00175 1.99685
3.15 1.58096 1.5771
3.145 0.94529 0.942977
3.14 0.16716 0.166751
3.135 -0.630742 -0.629199
3.13 -1.31901 -1.31578
3.125 -1.8092 -1.80477
3.12 -2.07553 -2.07045
3.115 -2.14428 -2.13903
3.11 -2.06747 -2.06241
3.105 -1.89948 -1.89483
3.1 -1.68431 -1.68019
3.095 -1.45226 -1.44871
3.09 -1.22153 -1.21854
3.085 -1.00145 -0.999001
3.08 -0.795527 -0.79358
3.075 -0.603755 -0.602278
3.07 -0.42415 -0.423112
3.065 -0.253673 -0.253053
3.06 -0.0887695 -0.0885523
3.055 0.0743567 0.0741748
3.05 0.239591 0.239005
3.045 0.410812 0.409807
3.04 0.591763 0.590315
3.035 0.785817 0.783894
3.03 0.995523 0.993087
3.025 1.22179 1.2188
3.02 1.46254 1.45896
3.015 1.71055 1.70636
3.01 1.95058 1.9458
3.005 2.15593 2.15066
3 2.28598 2.28039
2.995 2.2874 2.2818
2.99 2.10346 2.09832
2.985 1.69425 1.69011
2.98 1.06365 1.06104
2.975 0.277727 0.277048
2.97 -0.544523 -0.543191
2.965 -1.27145 -1.26834
2.96 -1.80684 -1.80242
2.955 -2.11562 -2.11045
2.95 -2.21743 -2.212
2.945 -2.1618 -2.15651
2.94 -2.00396 -1.99905
2.935 -1.79042 -1.78604
2.93 -1.55427 -1.55047
2.925 -1.31606 -1.31284
2.92 -1.08687 -1.08421
2.915 -0.871332 -0.8692
2.91 -0.670162 -0.668522
2.905 -0.481759 -0.48058
2.9 -0.303284 -0.302542
2.895 -0.131261 -0.13094
2.89 0.0380852 0.037992
2.885 0.208658 0.208148
2.88 0.384374 0.383434
2.875 0.569043 0.567651
2.87 0.766162 0.764288
2.865 0.978521 0.976127
2.86 1.2075 1.20454
2.855 1.45185 1.4483
2.85 1.70588 1.7017
2.845 1.9567 1.95191
2.84 2.18106 2.17572
2.835 2.34243 2.3367
2.83 2.39084 2.38499
2.825 2.2692 2.26365
2.82 1.92967 1.92495
2.815 1.35887 1.35554
2.81 0.600689 0.599219
2.805 -0.241934 -0.241342
2.8 -1.03674 -1.0342
2.795 -1.66972 -1.66563
2.79 -2.08095 -2.07586
2.785 -2.27002 -2.26447
2.78 -2.27687 -2.2713
2.775 -2.1563 -2.15102
2.77 -1.95949 -1.95469
2.765 -1.72564 -1.72142
2.76 -1.48083 -1.47721
2.755 -1.24028 -1.23725
2.75 -1.01149 -1.00902
2.745 -0.796942 -0.794992
2.74 -0.596083 -0.594624
2.735 -0.406648 -0.405653
2.73 -0.225455 -0.224904
2.725 -0.0488603 -0.0487407
2.72 0.126993 0.126682
2.715 0.306031 0.305282
2.71 0.492134 0.49093
2.705 0.68898 0.687295
2.7 0.899758 0.897556
2.695 1.12664 1.12388
2.69 1.36988 1.36653
2.685 1.62637 1.62239
2.68 1.88745 1.88283
2.675 2.13606 2.13084
2.67 2.3436 2.33787
2.665 2.46799 2.46195
2.66 2.45566 2.44965
2.655 2.25137 2.24586
2.65 1.81782 1.81337
2.645 1.16078 1.15794
2.64 0.345532 0.344686
2.635 -0.511905 -0.510652
2.63 -1.28168 -1.27854
2.625 -1.8651 -1.86053
2.62 -2.22081 -2.21537
2.615 -2.36163 -2.35585
2.61 -2.33286 -2.32715
2.605 -2.18885 -2.18349
2.6 -1.97775 -1.97291
2.595 -1.73542 -1.73118
2.59 -1.4853 -1.48166
2.585 -1.24083 -1.2378
2.58 -1.00848 -1.00602
2.575 -0.790163 -0.78823
2.57 -0.585047 -0.583616
2.565 -0.390755 -0.389799
2.56 -0.204063 -0.203564
2.555 -0.021323 -0.0212708
2.55 0.161308 0.160913
2.545 0.347724 0.346873
2.54 0.541749 0.540423
2.535 0.746956 0.745128
2.53 0.966352 0.963987
2.525 1.20182 1.19888
2.52 1.45319 1.44964
2.515 1.71675 1.71255
2.51 1.9831 1.97824
2.505 2.23439 2.22892
2.5 2.44142 2.43545
2.495 2.56206 2.5558
2.49 2.54358 2.53736
2.485 2.33236 2.32665
2.48 1.89272 1.88809
2.475 1.23048 1.22746
2.47 0.408318 0.407319
2.465 -0.46197 -0.46084
2.46 -1.2534 -1.25033
2.455 -1.86626 -1.86169
2.45 -2.25459 -2.24908
2.445 -2.42558 -2.41964
2.44 -2.42034 -2.41442
2.435 -2.29155 -2.28594
2.43 -2.08771 -2.0826
2.425 -1.84618 -1.84166
2.42 -1.5922 -1.58831
2.415 -1.34092 -1.33764
2.41 -1.10012 -1.09743
2.405 -0.872673 -0.870538
2.4 -0.658419 -0.656808
2.395 -0.455407 -0.454292
2.39 -0.260689 -0.260051
2.385 -0.0707939 -0.0706207
2.38 0.118003 0.117714
2.375 0.309513 0.308756
2.37 0.507506 0.506264
2.365 0.715544 0.713794
2.36 0.936719 0.934427
2.355 1.17318 1.17031
2.35 1.42537 1.42189
2.345 1.69079 1.68666
2.34 1.9622 1.9574
2.335 2.22522 2.21978
2.33 2.45565 2.44965
2.325 2.6174 2.611
2.32 2.66304 2.65652
2.315 2.5398 2.53358
2.31 2.20353 2.19814
2.305 1.63937 1.63535
2.3 0.880966 0.87881
2.295 0.0147334 0.0146973
2.29 -0.840187 -0.838131
2.285 -1.56947 -1.56563
2.28 -2.09811 -2.09298
2.275 -2.40396 -2.39808
2.27 -2.50868 -2.50254
2.265 -2.4576 -2.45158
2.26 -2.30087 -2.29524
2.255 -2.08196 -2.07687
2.25 -1.83326 -1.82877
2.245 -1.57621 -1.57236
2.24 -1.32349 -1.32025
2.235 -1.0814 -1.07875
2.23 -0.852083 -0.849998
2.225 -0.635046 -0.633492
2.22 -0.428245 -0.427198
2.215 -0.228764 -0.228204
2.21 -0.0332204 -0.0331391
2.205 0.161988 0.161591
2.2 0.360521 0.359639
2.195 0.565964 0.564579
2.19 0.78164 0.779727
2.185 1.01033 1.00785
2.18 1.25377 1.2507
2.175 1.5119 1.5082
2.17 1.78166 1.7773
2.165 2.05528 2.05025
2.16 2.31812 2.31245
2.155 2.54631 2.54008
2.15 2.70508 2.69847
2.145 2.7496 2.74287
2.14 2.63053 2.62409
2.135 2.30646 2.30082
2.13 1.76204 1.75772
2.125 1.02508 1.02257
2.12 0.171655 0.171235
2.115 -0.689327 -0.687641
2.11 -1.44787 -1.44432
2.105 -2.0249 -2.01995
2.1 -2.38839 -2.38255
2.095 -2.54923 -2.54299
2.09 -2.54498 -2.53876
2.085 -2.4223 -2.41638
2.08 -2.22459 -2.21914
2.075 -1.98615 -1.98129
2.07 -1.73111 -1.72688
2.065 -1.47473 -1.47112
2.06 -1.22552 -1.22252
2.055 -0.987293 -0.984877
2.05 -0.760804 -0.758943
2.045 -0.544887 -0.543554
2.04 -0.337246 -0.336421
2.035 -0.134947 -0.134617
2.03 0.0652728 0.0651131
2.025 0.266812 0.266159
2.02 0.473058 0.471901
2.015 0.68723 0.685548
2.01 0.912162 0.90993
2.005 1.14997 1.14715
2 1.40148 1.39805
1.995 1.66545 1.66138
1.99 1.93731 1.93257
1.985 2.20758 2.20217
1.98 2.45992 2.4539
1.975 2.66933 2.6628
1.97 2.80132 2.79447
1.965 2.81362 2.80673
1.96 2.66232 2.6558
1.955 2.31352 2.30786
1.95 1.75875 1.75444
1.945 1.02818 1.02567
1.94 0.193039 0.192566
1.935 -0.648452 -0.646866
1.93 -1.39754 -1.39412
1.925 -1.98137 -1.97653
1.92 -2.36706 -2.36127
1.915 -2.55961 -2.55334
1.91 -2.58935 -2.58302
1.905 -2.49717 -2.49106
1.9 -2.32323 -2.31755
1.895 -2.10091 -2.09577
1.89 -1.85491 -1.85037
1.885 -1.60177 -1.59785
1.88 -1.35154 -1.34824
1.875 -1.10947 -1.10676
1.87 -0.877526 -0.875379
1.865 -0.655519 -0.653915
1.86 -0.44194 -0.440859
1.855 -0.234482 -0.233908
1.85 -0.0303897 -0.0303153
1.845 0.173303 0.172879
1.84 0.379614 0.378686
1.835 0.591468 0.590021
1.83 0.81152 0.809535
1.825 1.04192 1.03937
1.82 1.28392 1.28078
1.815 1.53737 1.53361
1.81 1.79988 1.79548
1.805 2.06575 2.06069
1.8 2.32462 2.31893
1.795 2.56 2.55374
1.79 2.7481 2.74137
1.785 2.85766 2.85067
1.78 2.85209 2.84511
1.775 2.6949 2.68831
1.77 2.35909 2.35332
1.765 1.83877 1.83427
1.76 1.15887 1.15604
1.755 0.377046 0.376123
1.75 -0.425992 -0.42495
1.745 -1.1655 -1.16264
1.74 -1.77325 -1.76891
1.735 -2.21081 -2.2054
1.73 -2.4714 -2.46535
1.725 -2.57266 -2.56636
1.72 -2.54567 -2.53944
1.715 -2.42507 -2.41913
1.71 -2.24245 -2.23696
1.705 -2.02327 -2.01832
1.7 -1.7862 -1.78182
1.695 -1.54379 -1.54001
1.69 -1.30377 -1.30058
1.685 -1.07023 -1.06762
1.68 -0.844779 -0.842712
1.675 -0.627305 -0.62577
1.67 -0.416632 -0.415612
1.665 -0.210912 -0.210396
1.66 -0.00792131 -0.00790193
1.655 0.194742 0.194266
1.65 0.39951 0.398532
1.645 0.608699 0.60721
1.64 0.824363 0.822346
1.635 1.04808 1.04551
1.63 1.28066 1.27753
1.625 1.52176 1.51803
1.62 1.76928 1.76495
1.615 2.01871 2.01377
1.61 2.26219 2.25665
1.605 2.4876 2.48152
1.6 2.67782 2.67127
1.595 2.81049 2.80361
1.59 2.85894 2.85195
1.585 2.79496 2.78812
1.58 2.59373 2.58738
1.575 2.24075 2.23526
1.57 1.739 1.73474
1.565 1.11377 1.11105
1.56 0.411995 0.410986
1.555 -0.305105 -0.304359
1.55 -0.974271 -0.971887
1.545 -1.54303 -1.53926
1.54 -1.97843 -1.97359
1.535 -2.26933 -2.26378
1.53 -2.42307 -2.41714
1.525 -2.45904 -2.45303
1.52 -2.40204 -2.39617
1.515 -2.27708 -2.27151
1.51 -2.10621 -2.10106
1.505 -1.90719 -1.90252
1.5 -1.69324 -1.6891
1.495 -1.47358 -1.46997
1.49 -1.25415 -1.25108
1.485 -1.03838 -1.03584
1.48 -0.827893 -0.825867
1.475 -0.623027 -0.621503
1.47 -0.423259 -0.422224
1.465 -0.227513 -0.226957
1.46 -0.0343826 -0.0342984
1.455 0.157704 0.157318
1.45 0.350352 0.349495
1.445 0.545088 0.543754
1.44 0.743243 0.741425
1.435 0.945819 0.943504
1.43 1.15332 1.1505
1.425 1.36553 1.36219
1.42 1.58127 1.5774
1.415 1.798 1.79361
1.41 2.01152 2.0066
1.405 2.21546 2.21004
1.4 2.40096 2.39509
1.395 2.55646 2.5502
1.39 2.66776 2.66123
1.385 2.71869 2.71204
1.38 2.69252 2.68594
1.375 2.57415 2.56785
1.37 2.35307 2.34731
1.365 2.02663 2.02167
1.36 1.60261 1.59869
1.355 1.10031 1.09762
1.35 0.549225 0.547881
1.345 -0.0147371 -0.014701
1.34 -0.554589 -0.553232
1.335 -1.03784 -1.0353
1.33 -1.44071 -1.43718
1.325 -1.75009 -1.7458
1.32 -1.96319 -1.95839
1.315 -2.08554 -2.08044
1.31 -2.12815 -2.12294
1.305 -2.10476 -2.0996
1.3 -2.02961 -2.02464
1.295 -1.91595 -1.91126
1.29 -1.77519 -1.77085
1.285 -1.6166 -1.61265
1.28 -1.44735 -1.44381
1.275 -1.2727 -1.26958
1.27 -1.09634 -1.09365
1.265 -0.920687 -0.918434
1.26 -0.7472 -0.745372
1.255 -0.576596 -0.575185
1.25 -0.409075 -0.408074
1.245 -0.244479 -0.243881
1.24 -0.0824197 -0.082218
1.235 0.0776236 0.0774337
1.23 0.236219 0.235641
1.225 0.393916 0.392952
1.22 0.551185 0.549836
1.215 0.70836 0.706627
1.21 0.865583 0.863465
1.205 1.02274 1.02024
1.2 1.1794 1.17651
1.195 1.33475 1.33148
1.19 1.4875 1.48386
1.185 1.63584 1.63184
1.18 1.7774 1.77305
1.175 1.90913 1.90446
1.17 2.02739 2.02243
1.165 2.12791 2.12271
1.16 2.20598 2.20058
1.155 2.25658 2.25106
1.15 2.27472 2.26916
1.145 2.25585 2.25033
1.14 2.19626 2.19088
1.135 2.09364 2.08851
1.13 1.94754 1.94277
1.125 1.75971 1.75541
1.12 1.53432 1.53056
1.115 1.27781 1.27468
1.11 0.998611 0.996167
1.105 0.706506 0.704777
1.1 0.411881 0.410873
1.095 0.124891 0.124586
1.09 -0.145299 -0.144943
1.085 -0.391116 -0.390159
1.08 -0.606949 -0.605464
1.075 -0.789276 -0.787345
1.07 -0.936574 -0.934282
1.065 -1.04906 -1.04649
1.06 -1.12834 -1.12558
1.055 -1.17704 -1.17416
1.05 -1.1984 -1.19547
1.045 -1.19598 -1.19305
1.04 -1.17339 -1.17052
1.035 -1.13411 -1.13133
1.03 -1.08137 -1.07872
1.025 -1.01805 -1.01555
1.02 -0.946672 -0.944356
1.015 -0.869408 -0.86728
1.01 -0.788068 -0.78614
1.005 -0.704157 -0.702434
1 -0.618899 -0.617384
0.995 -0.533279 -0.531974
0.99 -0.448083 -0.446986
0.985 -0.363928 -0.363037
0.98 -0.281297 -0.280608
0.975 -0.200563 -0.200072
0.97 -0.122016 -0.121718
0.965 -0.045879 -0.0457668
0.96 0.0276755 0.0276078
0.955 0.0985111 0.0982701
0.95 0.166519 0.166111
0.945 0.231607 0.23104
0.94 0.2937 0.292981
0.935 0.352727 0.351864
0.93 0.408627 0.407628
0.925 0.461342 0.460213
0.92 0.510815 0.509565
0.915 0.556996 0.555634
0.91 0.59984 0.598372
0.905 0.639303 0.637739
0.9 0.675354 0.673701
0.895 0.707966 0.706234
0.89 0.737126 0.735323
0.885 0.762831 0.760965
0.88 0.785093 0.783172
0.875 0.803938 0.801971
0.87 0.819409 0.817404
0.865 0.831566 0.829531
0.86 0.840485 0.838429
0.855 0.84626 0.844189
0.85 0.848999 0.846922
0.845 0.848829 0.846751
0.84 0.845886 0.843816
0.835 0.840322 0.838265
0.83 0.832297 0.83026
0.825 0.82198 0.819968
0.82 0.809545 0.807564
0.815 0.795169 0.793223
0.81 0.779032 0.777126
0.805 0.761312 0.759449
0.8 0.742182 0.740366
0.795 0.721813 0.720047
0.79 0.700369 0.698655
0.785 0.678006 0.676347
0.78 0.654872 0.65327
0.775 0.631107 0.629562
0.77 0.606839 0.605354
0.765 0.58219 0.580766
0.76 0.557272 0.555908
0.755 0.532187 0.530885
0.75 0.50703 0.505789
0.745 0.48189 0.48071
0.74 0.456846 0.455729
0.735 0.431976 0.430919
0.73 0.407349 0.406352
0.725 0.383032 0.382095
0.72 0.359089 0.35821
0.715 0.335579 0.334758
0.71 0.312561 0.311796
0.705 0.290091 0.289381
0.7 0.268224 0.267567
0.695 0.247012 0.246408
0.69 0.226506 0.225952
0.685 0.206756 0.20625
0.68 0.187806 0.187347
0.675 0.169701 0.169286
0.67 0.152479 0.152106
0.665 0.136175 0.135841
0.66 0.120818 0.120523
0.655 0.106434 0.106173
0.65 0.0930379 0.0928103
0.645 0.0806407 0.0804434
0.64 0.0692443 0.0690748
0.635 0.0588428 0.0586988
0.63 0.0494217 0.0493008
0.625 0.0409583 0.0408581
0.62 0.033421 0.0333392
0.615 0.0267703 0.0267048
0.61 0.0209588 0.0209076
0.605 0.0159323 0.0158933
0.6 0.01163 0.0116016
0.595 0.00798591 0.00796637
0.59 0.00492972 0.00491766
0.585 0.00238816 0.00238231
0.58 0.000286126 0.000285426
0.575 -0.00145194 -0.00144838
0.57 -0.00290075 -0.00289366
0.565 -0.00413292 -0.00412281
0.56 -0.00521768 -0.00520491
0.555 -0.00621977 -0.00620455
0.55 -0.00719841 -0.0071808
0.545 -0.00820643 -0.00818635
0.54 -0.00928954 -0.00926681
0.535 -0.0104858 -0.0104601
0.53 -0.0118251 -0.0117961
0.525 -0.0133293 -0.0132966
0.52 -0.0150118 -0.0149751
0.515 -0.0168783 -0.016837
0.51 -0.0189263 -0.01888
0.505 -0.0211465 -0.0210948
0.5 -0.0235226 -0.023465
0.495 -0.0260326 -0.0259689
0.49 -0.0286491 -0.028579
0.485 -0.0313408 -0.0312641
0.48 -0.0340727 -0.0339893
0.475 -0.0368074 -0.0367174
0.47 -0.0395061 -0.0394094
0.465 -0.0421292 -0.0420261
0.46 -0.0446373 -0.0445281
0.455 -0.0469922 -0.0468772
0.45 -0.0491575 -0.0490372
0.445 -0.0510993 -0.0509742
0.44 -0.0527868 -0.0526577
0.435 -0.0541931 -0.0540605
0.43 -0.0552956 -0.0551603
0.425 -0.056076 -0.0559388
0.42 -0.0565213 -0.056383
0.415 -0.0566237 -0.0564851
0.41 -0.0563805 -0.0562425
0.405 -0.0557946 -0.0556581
0.4 -0.0548742 -0.05474
0.395 -0.0536328 -0.0535016
0.39 -0.0520887 -0.0519612
0.385 -0.0502648 -0.0501418
0.38 -0.0481884 -0.0480705
0.375 -0.0458901 -0.0457778
0.37 -0.0434037 -0.0432975
0.365 -0.0407652 -0.0406655
0.36 -0.0380123 -0.0379193
0.355 -0.0351832 -0.0350971
0.35 -0.0323161 -0.032237
0.345 -0.0294481 -0.0293761
0.34 -0.0266149 -0.0265497
0.335 -0.0238492 -0.0237909
0.33 -0.0211809 -0.0211291
0.325 -0.018636 -0.0185903
0.32 -0.016236 -0.0161963
0.315 -0.0139982 -0.0139639
0.31 -0.011935 -0.0119058
0.305 -0.0100542 -0.0100296
0.3 -0.00835888 -0.00833843
0.295 -0.00684802 -0.00683126
0.29 -0.00551672 -0.00550322
0.285 -0.00435685 -0.00434619
0.28 -0.00335766 -0.00334945
0.275 -0.00250643 -0.00250029
0.27 -0.00178914 -0.00178476
0.265 -0.00119116 -0.00118824
0.26 -0.00069782 -0.000696112
0.255 -0.000294914 -0.000294192
0.25 3.08937e-05 3.08181e-05
0.245 0.000291773 0.000291059
0.24 0.00049855 0.00049733
0.235 0.000660629 0.000659012
0.23 0.00078601 0.000784087
0.225 0.000881371 0.000879214
0.22 0.000952198 0.000949868
0.215 0.00100295 0.00100049
0.21 0.00103721 0.00103467
0.205 0.00105787 0.00105528
0.2 0.00106724 0.00106463
0.195 0.00106722 0.00106461
0.19 0.00105934 0.00105675
0.185 0.00104488 0.00104232
0.18 0.00102489 0.00102239
0.175 0.0010003 0.000997848
0.17 0.000971856 0.000969478
0.165 0.000940243 0.000937942
0.16 0.000906035 0.000903818
0.155 0.000869739 0.000867611
0.15 0.000831799 0.000829764
0.145 0.000792608 0.000790669
0.14 0.000752514 0.000750672
0.135 0.000711827 0.000710085
0.13 0.000670831 0.00066919
0.125 0.000629785 0.000628244
0.12 0.000588936 0.000587495
0.115 0.000548526 0.000547184
0.11 0.000508809 0.000507564
0.105 0.000470082 0.000468932
0.1 0.000432727 0.000431668
0.095 0.000397265 0.000396293
0.09 0.000364392 0.0003635
0.085 0.000334929 0.000334109
0.08 0.000309607 0.000308849
0.075 0.000288629 0.000287923
0.07 0.000271076 0.000270412
0.065 0.000254434 0.000253811
0.06 0.000234688 0.000234114
0.055 0.000207348 0.000206841
0.05 0.000169339 0.000168925
0.045 0.00012092 0.000120624
0.04 6.64152e-05 6.62527e-05
0.035 1.34598e-05 1.34269e-05
0.03 -2.7771e-05 -2.77031e-05
0.025 -4.54278e-05 -4.53166e-05
0.02 -3.34747e-05 -3.33928e-05
0.015 -8.97375e-06 -8.95179e-06
0.01 -2.19635e-07 -2.19097e-07
0.005 -1.22906e-12 -1.22605e-12
-1.63468e-13 -4.40557e-43 -4.39479e-43


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda2.0Nc1QuantumOneLoop/GApOneLoop.txt <==
-31.4301 -0.00101382 3.23049e-06
-30.9905 -0.00104283 3.37022e-06
-30.6297 -0.00106758 3.49099e-06
-30.3101 -0.00109025 3.60283e-06
-30.0173 -0.00111165 3.7095e-06
-29.7441 -0.00113221 3.81292e-06
-29.4858 -0.00115216 3.91422e-06
-29.2396 -0.00117168 4.01416e-06
-29.0035 -0.00119087 4.11326e-06
-28.7758 -0.00120983 4.2119e-06
-28.5554 -0.0012286 4.31039e-06
-28.3415 -0.00124725 4.40898e-06
-28.1333 -0.00126582 4.50784e-06
-27.9302 -0.00128433 4.60716e-06
-27.7317 -0.00130282 4.70707e-06
-27.5373 -0.00132131 4.80769e-06
-27.3468 -0.00133982 4.90914e-06
-27.1598 -0.00135837 5.01151e-06
-26.9761 -0.00137697 5.1149e-06
-26.7954 -0.00139565 5.21939e-06
-26.6174 -0.00141441 5.32505e-06
-26.4421 -0.00143327 5.43197e-06
-26.2693 -0.00145223 5.5402e-06
-26.0988 -0.00147131 5.64983e-06
-25.9304 -0.00149052 5.76092e-06
-25.7641 -0.00150987 5.87352e-06
-25.5998 -0.00152936 5.98771e-06
-25.4373 -0.001549 6.10355e-06
-25.2766 -0.00156881 6.22109e-06
-25.1175 -0.00158879 6.34041e-06
-24.9601 -0.00160895 6.46155e-06
-24.8041 -0.00162929 6.58458e-06
-24.6496 -0.00164983 6.70956e-06
-24.4966 -0.00167056 6.83655e-06
-24.3448 -0.0016915 6.96562e-06
-24.1944 -0.00171266 7.09683e-06
-24.0451 -0.00173404 7.23023e-06
-23.8971 -0.00175564 7.3659e-06
-23.7502 -0.00177749 7.5039e-06
-23.6044 -0.00179957 7.6443e-06
-23.4597 -0.0018219 7.78716e-06
-23.316 -0.00184449 7.93255e-06
-23.1733 -0.00186733 8.08055e-06
-23.0316 -0.00189045 8.23121e-06
-22.8908 -0.00191385 8.38463e-06
-22.7509 -0.00193753 8.54087e-06
-22.6118 -0.0019615 8.70001e-06
-22.4736 -0.00198576 8.86212e-06
-22.3363 -0.00201034 9.02729e-06
-22.1997 -0.00203522 9.19561e-06
-22.0639 -0.00206043 9.36715e-06
-21.9288 -0.00208597 9.542e-06
-21.7945 -0.00211184 9.72025e-06
-21.6609 -0.00213805 9.90199e-06
-21.528 -0.00216462 1.00873e-05
-21.3958 -0.00219155 1.02763e-05
-21.2642 -0.00221884 1.04691e-05
-21.1332 -0.00224651 1.06658e-05
-21.0029 -0.00227457 1.08665e-05
-20.8732 -0.00230303 1.10713e-05
-20.7441 -0.00233189 1.12803e-05
-20.6156 -0.00236116 1.14936e-05
-20.4876 -0.00239085 1.17113e-05
-20.3602 -0.00242098 1.19337e-05
-20.2333 -0.00245155 1.21607e-05
-20.1069 -0.00248257 1.23925e-05
-19.9811 -0.00251406 1.26293e-05
-19.8557 -0.00254602 1.28712e-05
-19.7309 -0.00257846 1.31184e-05
-19.6065 -0.0026114 1.33709e-05
-19.4826 -0.00264485 1.36289e-05
-19.3592 -0.00267882 1.38927e-05
-19.2362 -0.00271332 1.41623e-05
-19.1137 -0.00274836 1.44379e-05
-18.9916 -0.00278396 1.47197e-05
-18.8699 -0.00282013 1.50079e-05
-18.7487 -0.00285688 1.53027e-05
-18.6278 -0.00289423 1.56042e-05
-18.5074 -0.00293219 1.59126e-05
-18.3873 -0.00297078 1.62282e-05
-18.2676 -0.00301 1.65512e-05
-18.1483 -0.00304988 1.68817e-05
-18.0294 -0.00309044 1.72201e-05
-17.9108 -0.00313168 1.75664e-05
-17.7926 -0.00317363 1.79211e-05
-17.6748 -0.00321629 1.82843e-05
-17.5572 -0.0032597 1.86563e-05
-17.4401 -0.00330387 1.90374e-05
-17.3232 -0.00334881 1.94278e-05
-17.2067 -0.00339455 1.98278e-05
-17.0905 -0.0034411 2.02378e-05
-16.9746 -0.00348849 2.06581e-05
-16.859 -0.00353674 2.10889e-05
-16.7437 -0.00358586 2.15306e-05
-16.6288 -0.00363589 2.19835e-05
-16.5141 -0.00368684 2.24481e-05
-16.3997 -0.00373874 2.29247e-05
-16.2856 -0.00379162 2.34136e-05
-16.1717 -0.00384549 2.39153e-05
-16.0582 -0.00390038 2.44303e-05
-15.9449 -0.00395633 2.49588e-05
-15.8319 -0.00401336 2.55015e-05
-15.7191 -0.0040715 2.60588e-05
-15.6066 -0.00413078 2.66311e-05
-15.4943 -0.00419122 2.7219e-05
-15.3823 -0.00425287 2.7823e-05
-15.2705 -0.00431575 2.84437e-05
-15.159 -0.0043799 2.90816e-05
-15.0477 -0.00444535 2.97374e-05
-14.9367 -0.00451214 3.04116e-05
-14.8258 -0.00458031 3.1105e-05
-14.7152 -0.0046499 3.18181e-05
-14.6049 -0.00472094 3.25518e-05
-14.4947 -0.00479348 3.33068e-05
-14.3848 -0.00486757 3.40838e-05
-14.275 -0.00494324 3.48837e-05
-14.1655 -0.00502054 3.57072e-05
-14.0562 -0.00509953 3.65553e-05
-13.9471 -0.00518025 3.74289e-05
-13.8382 -0.00526275 3.8329e-05
-13.7294 -0.00534709 3.92565e-05
-13.6209 -0.00543333 4.02125e-05
-13.5126 -0.00552151 4.11982e-05
-13.4044 -0.00561171 4.22147e-05
-13.2965 -0.00570398 4.32631e-05
-13.1887 -0.00579839 4.43447e-05
-13.0811 -0.00589501 4.5461e-05
-12.9737 -0.0059939 4.66132e-05
-12.8664 -0.00609515 4.78028e-05
-12.7593 -0.00619882 4.90314e-05
-12.6524 -0.006305 5.03005e-05
-12.5457 -0.00641376 5.16118e-05
-12.4391 -0.0065252 5.29672e-05
-12.3327 -0.00663941 5.43684e-05
-12.2265 -0.00675646 5.58174e-05
-12.1204 -0.00687648 5.73163e-05
-12.0144 -0.00699954 5.88672e-05
-11.9086 -0.00712577 6.04724e-05
-11.803 -0.00725527 6.21343e-05
-11.6975 -0.00738815 6.38554e-05
-11.5922 -0.00752454 6.56384e-05
-11.487 -0.00766456 6.74861e-05
-11.3819 -0.00780835 6.94014e-05
-11.277 -0.00795603 7.13874e-05
-11.1722 -0.00810776 7.34475e-05
-11.0676 -0.00826368 7.55851e-05
-10.9631 -0.00842396 7.7804e-05
-10.8587 -0.00858875 8.01079e-05
-10.7545 -0.00875823 8.2501e-05
-10.6503 -0.00893258 8.49878e-05
-10.5463 -0.00911199 8.75727e-05
-10.4425 -0.00929666 9.02607e-05
-10.3387 -0.0094868 9.3057e-05
-10.2351 -0.00968263 9.59671e-05
-10.1316 -0.00988438 9.89968e-05
-10.0282 -0.0100923 0.000102152
-9.92496 -0.0103066 0.00010544
-9.82181 -0.0105276 0.000108868
-9.71877 -0.0107556 0.000112443
-9.61583 -0.0109909 0.000116172
-9.51301 -0.0112337 0.000120065
-9.4103 -0.0114845 0.000124131
-9.30769 -0.0117435 0.000128378
-9.20518 -0.0120112 0.000132819
-9.10278 -0.0122879 0.000137463
-9.00048 -0.0125741 0.000142322
-8.89828 -0.0128701 0.00014741
-8.79618 -0.0131765 0.000152739
-8.69417 -0.0134937 0.000158325
-8.59226 -0.0138223 0.000164183
-8.49044 -0.0141628 0.000170329
-8.38872 -0.0145157 0.000176782
-8.28708 -0.0148819 0.000183562
-8.18554 -0.0152618 0.000190689
-8.08408 -0.0156562 0.000198185
-7.98271 -0.0160658 0.000206077
-7.88143 -0.0164916 0.000214389
-7.78023 -0.0169342 0.00022315
-7.67911 -0.0173947 0.000232392
-7.57807 -0.0178739 0.000242147
-7.47712 -0.0183731 0.000252453
-7.37624 -0.0188932 0.000263348
-7.27544 -0.0194355 0.000274877
-7.17471 -0.0200013 0.000287086
-7.07406 -0.020592 0.000300025
-6.97348 -0.021209 0.000313752
-6.87298 -0.0218541 0.000328328
-6.77254 -0.0225288 0.000343819
-6.67218 -0.0232352 0.000360299
-6.57188 -0.0239751 0.00037785
-6.47166 -0.0247509 0.000396559
-6.37149 -0.0255648 0.000416527
-6.2714 -0.0264196 0.00043786
-6.17136 -0.0273179 0.00046068
-6.07139 -0.0282629 0.000485119
-5.97148 -0.0292578 0.000511326
-5.87163 -0.0303063 0.000539464
-5.77184 -0.0314124 0.000569719
-5.67211 -0.0325805 0.000602294
-5.57243 -0.0338153 0.00063742
-5.47281 -0.0351221 0.000675355
-5.37325 -0.0365067 0.000716389
-5.27373 -0.0379755 0.000760852
-5.17427 -0.0395357 0.000809114
-5.07487 -0.041195 0.000861596
-4.97551 -0.0429623 0.000918779
-4.8762 -0.0448473 0.00098121
-4.77694 -0.0468609 0.00104952
-4.67772 -0.0490155 0.00112442
-4.57855 -0.0513246 0.00120676
-4.47943 -0.0538039 0.00129749
-4.38035 -0.056471 0.00139774
-4.28131 -0.0593457 0.00150881
-4.18232 -0.0624507 0.00163226
-4.08336 -0.0658122 0.00176989
-3.98445 -0.06946 0.00192385
-3.88557 -0.0734286 0.00209672
-3.78673 -0.077758 0.00229156
-3.68793 -0.0824949 0.00251211
-3.58916 -0.0876939 0.00276288
-3.49043 -0.0934195 0.00304941
-3.39173 -0.0997482 0.00337854
-3.29307 -0.106772 0.00375881
-3.19443 -0.1146 0.00420093
-3.09583 -0.123367 0.00471856
-2.99725 -0.133237 0.00532926
-2.89871 -0.144413 0.00605594
-2.80019 -0.157151 0.00692888
-2.7017 -0.171773 0.00798882
-2.60323 -0.188695 0.00929151
-2.50479 -0.208463 0.0109149
-2.40638 -0.231802 0.0129705
-2.30798 -0.259701 0.0156225
-2.20961 -0.293541 0.0191202
-2.11126 -0.335306 0.0238571
-2.01293 -0.387957 0.0304837
-1.91462 -0.456097 0.0401372
-1.81632 -0.547293 0.0549527
-1.71804 -0.674861 0.0793273
-1.61978 -0.864484 0.123523
-1.52154 -1.17226 0.216199
-1.42331 -1.74357 0.463235
-1.32509 -3.01346 1.50242
-1.22689 -0.992176 8.0281
-1.12869 3.6353 1.89838
-1.03051 2.2078 0.531411
-0.932337 1.57521 0.236557
-0.834173 1.24532 0.130793
-0.736016 1.04813 0.0813443
-0.637867 0.91999 0.0541751
-0.539723 0.83249 0.0374808
-0.441585 0.771251 0.0262972
-0.343451 0.728339 0.0182307
-0.24532 0.699142 0.0119947
-0.147191 0.680935 0.00682552
-0.0490634 0.672181 0.00221684
0.0490634 0.672181 -0.00221684
0.147191 0.680935 -0.00682552
0.24532 0.699142 -0.0119947
0.343451 0.728339 -0.0182307
0.441585 0.771251 -0.0262972
0.539723 0.83249 -0.0374808
0.637867 0.91999 -0.0541751
0.736016 1.04813 -0.0813443
0.834173 1.24532 -0.130793
0.932337 1.57521 -0.236557
1.03051 2.2078 -0.531411
1.12869 3.6353 -1.89838
1.22689 -0.992176 -8.0281
1.32509 -3.01346 -1.50242
1.42331 -1.74357 -0.463235
1.52154 -1.17226 -0.216199
1.61978 -0.864484 -0.123523
1.71804 -0.674861 -0.0793273
1.81632 -0.547293 -0.0549527
1.91462 -0.456097 -0.0401372
2.01293 -0.387957 -0.0304837
2.11126 -0.335306 -0.0238571
2.20961 -0.293541 -0.0191202
2.30798 -0.259701 -0.0156225
2.40638 -0.231802 -0.0129705
2.50479 -0.208463 -0.0109149
2.60323 -0.188695 -0.00929151
2.7017 -0.171773 -0.00798882
2.80019 -0.157151 -0.00692888
2.89871 -0.144413 -0.00605594
2.99725 -0.133237 -0.00532926
3.09583 -0.123367 -0.00471856
3.19443 -0.1146 -0.00420093
3.29307 -0.106772 -0.00375881
3.39173 -0.0997482 -0.00337854
3.49043 -0.0934195 -0.00304941
3.58916 -0.0876939 -0.00276288
3.68793 -0.0824949 -0.00251211
3.78673 -0.077758 -0.00229156
3.88557 -0.0734286 -0.00209672
3.98445 -0.06946 -0.00192385
4.08336 -0.0658122 -0.00176989
4.18232 -0.0624507 -0.00163226
4.28131 -0.0593457 -0.00150881
4.38035 -0.056471 -0.00139774
4.47943 -0.0538039 -0.00129749
4.57855 -0.0513246 -0.00120676
4.67772 -0.0490155 -0.00112442
4.77694 -0.0468609 -0.00104952
4.8762 -0.0448473 -0.00098121
4.97551 -0.0429623 -0.000918779
5.07487 -0.041195 -0.000861596
5.17427 -0.0395357 -0.000809114
5.27373 -0.0379755 -0.000760852
5.37325 -0.0365067 -0.000716389
5.47281 -0.0351221 -0.000675355
5.57243 -0.0338153 -0.00063742
5.67211 -0.0325805 -0.000602294
5.77184 -0.0314124 -0.000569719
5.87163 -0.0303063 -0.000539464
5.97148 -0.0292578 -0.000511326
6.07139 -0.0282629 -0.000485119
6.17136 -0.0273179 -0.00046068
6.2714 -0.0264196 -0.00043786
6.37149 -0.0255648 -0.000416527
6.47166 -0.0247509 -0.000396559
6.57188 -0.0239751 -0.00037785
6.67218 -0.0232352 -0.000360299
6.77254 -0.0225288 -0.000343819
6.87298 -0.0218541 -0.000328328
6.97348 -0.021209 -0.000313752
7.07406 -0.020592 -0.000300025
7.17471 -0.0200013 -0.000287086
7.27544 -0.0194355 -0.000274877
7.37624 -0.0188932 -0.000263348
7.47712 -0.0183731 -0.000252453
7.57807 -0.0178739 -0.000242147
7.67911 -0.0173947 -0.000232392
7.78023 -0.0169342 -0.00022315
7.88143 -0.0164916 -0.000214389
7.98271 -0.0160658 -0.000206077
8.08408 -0.0156562 -0.000198185
8.18554 -0.0152618 -0.000190689
8.28708 -0.0148819 -0.000183562
8.38872 -0.0145157 -0.000176782
8.49044 -0.0141628 -0.000170329
8.59226 -0.0138223 -0.000164183
8.69417 -0.0134937 -0.000158325
8.79618 -0.0131765 -0.000152739
8.89828 -0.0128701 -0.00014741
9.00048 -0.0125741 -0.000142322
9.10278 -0.0122879 -0.000137463
9.20518 -0.0120112 -0.000132819
9.30769 -0.0117435 -0.000128378
9.4103 -0.0114845 -0.000124131
9.51301 -0.0112337 -0.000120065
9.61583 -0.0109909 -0.000116172
9.71877 -0.0107556 -0.000112443
9.82181 -0.0105276 -0.000108868
9.92496 -0.0103066 -0.00010544
10.0282 -0.0100923 -0.000102152
10.1316 -0.00988438 -9.89968e-05
10.2351 -0.00968263 -9.59671e-05
10.3387 -0.0094868 -9.3057e-05
10.4425 -0.00929666 -9.02607e-05
10.5463 -0.00911199 -8.75727e-05
10.6503 -0.00893258 -8.49878e-05
10.7545 -0.00875823 -8.2501e-05
10.8587 -0.00858875 -8.01079e-05
10.9631 -0.00842396 -7.7804e-05
11.0676 -0.00826368 -7.55851e-05
11.1722 -0.00810776 -7.34475e-05
11.277 -0.00795603 -7.13874e-05
11.3819 -0.00780835 -6.94014e-05
11.487 -0.00766456 -6.74861e-05
11.5922 -0.00752454 -6.56384e-05
11.6975 -0.00738815 -6.38554e-05
11.803 -0.00725527 -6.21343e-05
11.9086 -0.00712577 -6.04724e-05
12.0144 -0.00699954 -5.88672e-05
12.1204 -0.00687648 -5.73163e-05
12.2265 -0.00675646 -5.58174e-05
12.3327 -0.00663941 -5.43684e-05
12.4391 -0.0065252 -5.29672e-05
12.5457 -0.00641376 -5.16118e-05
12.6524 -0.006305 -5.03005e-05
12.7593 -0.00619882 -4.90314e-05
12.8664 -0.00609515 -4.78028e-05
12.9737 -0.0059939 -4.66132e-05
13.0811 -0.00589501 -4.5461e-05
13.1887 -0.00579839 -4.43447e-05
13.2965 -0.00570398 -4.32631e-05
13.4044 -0.00561171 -4.22147e-05
13.5126 -0.00552151 -4.11982e-05
13.6209 -0.00543333 -4.02125e-05
13.7294 -0.00534709 -3.92565e-05
13.8382 -0.00526275 -3.8329e-05
13.9471 -0.00518025 -3.74289e-05
14.0562 -0.00509953 -3.65553e-05
14.1655 -0.00502054 -3.57072e-05
14.275 -0.00494324 -3.48837e-05
14.3848 -0.00486757 -3.40838e-05
14.4947 -0.00479348 -3.33068e-05
14.6049 -0.00472094 -3.25518e-05
14.7152 -0.0046499 -3.18181e-05
14.8258 -0.00458031 -3.1105e-05
14.9367 -0.00451214 -3.04116e-05
15.0477 -0.00444535 -2.97374e-05
15.159 -0.0043799 -2.90816e-05
15.2705 -0.00431575 -2.84437e-05
15.3823 -0.00425287 -2.7823e-05
15.4943 -0.00419122 -2.7219e-05
15.6066 -0.00413078 -2.66311e-05
15.7191 -0.0040715 -2.60588e-05
15.8319 -0.00401336 -2.55015e-05
15.9449 -0.00395633 -2.49588e-05
16.0582 -0.00390038 -2.44303e-05
16.1717 -0.00384549 -2.39153e-05
16.2856 -0.00379162 -2.34136e-05
16.3997 -0.00373874 -2.29247e-05
16.5141 -0.00368684 -2.24481e-05
16.6288 -0.00363589 -2.19835e-05
16.7437 -0.00358586 -2.15306e-05
16.859 -0.00353674 -2.10889e-05
16.9746 -0.00348849 -2.06581e-05
17.0905 -0.0034411 -2.02378e-05
17.2067 -0.00339455 -1.98278e-05
17.3232 -0.00334881 -1.94278e-05
17.4401 -0.00330387 -1.90374e-05
17.5572 -0.0032597 -1.86563e-05
17.6748 -0.00321629 -1.82843e-05
17.7926 -0.00317363 -1.79211e-05
17.9108 -0.00313168 -1.75664e-05
18.0294 -0.00309044 -1.72201e-05
18.1483 -0.00304988 -1.68817e-05
18.2676 -0.00301 -1.65512e-05
18.3873 -0.00297078 -1.62282e-05
18.5074 -0.00293219 -1.59126e-05
18.6278 -0.00289423 -1.56042e-05
18.7487 -0.00285688 -1.53027e-05
18.8699 -0.00282013 -1.50079e-05
18.9916 -0.00278396 -1.47197e-05
19.1137 -0.00274836 -1.44379e-05
19.2362 -0.00271332 -1.41623e-05
19.3592 -0.00267882 -1.38927e-05
19.4826 -0.00264485 -1.36289e-05
19.6065 -0.0026114 -1.33709e-05
19.7309 -0.00257846 -1.31184e-05
19.8557 -0.00254602 -1.28712e-05
19.9811 -0.00251406 -1.26293e-05
20.1069 -0.00248257 -1.23925e-05
20.2333 -0.00245155 -1.21607e-05
20.3602 -0.00242098 -1.19337e-05
20.4876 -0.00239085 -1.17113e-05
20.6156 -0.00236116 -1.14936e-05
20.7441 -0.00233189 -1.12803e-05
20.8732 -0.00230303 -1.10713e-05
21.0029 -0.00227457 -1.08665e-05
21.1332 -0.00224651 -1.06658e-05
21.2642 -0.00221884 -1.04691e-05
21.3958 -0.00219155 -1.02763e-05
21.528 -0.00216462 -1.00873e-05
21.6609 -0.00213805 -9.90199e-06
21.7945 -0.00211184 -9.72025e-06
21.9288 -0.00208597 -9.542e-06
22.0639 -0.00206043 -9.36715e-06
22.1997 -0.00203522 -9.19561e-06
22.3363 -0.00201034 -9.02729e-06
22.4736 -0.00198576 -8.86212e-06
22.6118 -0.0019615 -8.70001e-06
22.7509 -0.00193753 -8.54087e-06
22.8908 -0.00191385 -8.38463e-06
23.0316 -0.00189045 -8.23121e-06
23.1733 -0.00186733 -8.08055e-06
23.316 -0.00184449 -7.93255e-06
23.4597 -0.0018219 -7.78716e-06
23.6044 -0.00179957 -7.6443e-06
23.7502 -0.00177749 -7.5039e-06
23.8971 -0.00175564 -7.3659e-06
24.0451 -0.00173404 -7.23023e-06
24.1944 -0.00171266 -7.09683e-06
24.3448 -0.0016915 -6.96562e-06
24.4966 -0.00167056 -6.83655e-06
24.6496 -0.00164983 -6.70956e-06
24.8041 -0.00162929 -6.58458e-06
24.9601 -0.00160895 -6.46155e-06
25.1175 -0.00158879 -6.34041e-06
25.2766 -0.00156881 -6.22109e-06
25.4373 -0.001549 -6.10355e-06
25.5998 -0.00152936 -5.98771e-06
25.7641 -0.00150987 -5.87352e-06
25.9304 -0.00149052 -5.76092e-06
26.0988 -0.00147131 -5.64983e-06
26.2693 -0.00145223 -5.5402e-06
26.4421 -0.00143327 -5.43197e-06
26.6174 -0.00141441 -5.32505e-06
26.7954 -0.00139565 -5.21939e-06
26.9761 -0.00137697 -5.1149e-06
27.1598 -0.00135837 -5.01151e-06
27.3468 -0.00133982 -4.90914e-06
27.5373 -0.00132131 -4.80769e-06
27.7317 -0.00130282 -4.70707e-06
27.9302 -0.00128433 -4.60716e-06
28.1333 -0.00126582 -4.50784e-06
28.3415 -0.00124725 -4.40898e-06
28.5554 -0.0012286 -4.31039e-06
28.7758 -0.00120983 -4.2119e-06
29.0035 -0.00119087 -4.11326e-06
29.2396 -0.00117168 -4.01416e-06
29.4858 -0.00115216 -3.91422e-06
29.7441 -0.00113221 -3.81292e-06
30.0173 -0.00111165 -3.7095e-06
30.3101 -0.00109025 -3.60283e-06
30.6297 -0.00106758 -3.49099e-06
30.9905 -0.00104283 -3.37022e-06
31.4301 -0.00101382 -3.23049e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda2.0Nc1QuantumOneLoop/GApTwoLoop.txt <==
-31.4301 -0.00101423 3.23411e-06
-30.9905 -0.00104327 3.37229e-06
-30.6297 -0.00106804 3.49372e-06
-30.3101 -0.00109074 3.60237e-06
-30.0173 -0.00111216 3.70623e-06
-29.7441 -0.00113274 3.80674e-06
-29.4858 -0.00115271 3.91573e-06
-29.2396 -0.00117225 4.02238e-06
-29.0035 -0.00119145 4.11815e-06
-28.7758 -0.00121043 4.21116e-06
-28.5554 -0.00122922 4.31783e-06
-28.3415 -0.00124789 4.41405e-06
-28.1333 -0.00126648 4.5096e-06
-27.9302 -0.00128501 4.61427e-06
-27.7317 -0.00130352 4.71213e-06
-27.5373 -0.00132203 4.81042e-06
-27.3468 -0.00134056 4.9181e-06
-27.1598 -0.00135913 5.01391e-06
-26.9761 -0.00137776 5.12231e-06
-26.7954 -0.00139645 5.22554e-06
-26.6174 -0.00141523 5.32963e-06
-26.4421 -0.00143411 5.44049e-06
-26.2693 -0.0014531 5.54503e-06
-26.0988 -0.00147221 5.65737e-06
-25.9304 -0.00149143 5.76862e-06
-25.7641 -0.00151081 5.87885e-06
-25.5998 -0.00153032 5.99809e-06
-25.4373 -0.00154999 6.1081e-06
-25.2766 -0.00156982 6.23211e-06
-25.1175 -0.00158983 6.34637e-06
-24.9601 -0.00161001 6.47141e-06
-24.8041 -0.00163038 6.59314e-06
-24.6496 -0.00165095 6.71795e-06
-24.4966 -0.00167171 6.84734e-06
-24.3448 -0.00169268 6.97357e-06
-24.1944 -0.00171387 7.10853e-06
-24.0451 -0.00173528 7.23923e-06
-23.8971 -0.00175692 7.37719e-06
-23.7502 -0.00177878 7.51506e-06
-23.6044 -0.0018009 7.65454e-06
-23.4597 -0.00182326 7.80075e-06
-23.316 -0.00184589 7.94197e-06
-23.1733 -0.00186877 8.09607e-06
-23.0316 -0.00189193 8.24067e-06
-22.8908 -0.00191536 8.40117e-06
-22.7509 -0.00193907 8.55142e-06
-22.6118 -0.00196308 8.71665e-06
-22.4736 -0.00198739 8.87464e-06
-22.3363 -0.002012 9.04349e-06
-22.1997 -0.00203693 9.2105e-06
-22.0639 -0.00206218 9.38285e-06
-21.9288 -0.00208776 9.55918e-06
-21.7945 -0.00211367 9.73589e-06
-21.6609 -0.00213994 9.921e-06
-21.528 -0.00216655 1.01036e-05
-21.3958 -0.00219353 1.02965e-05
-21.2642 -0.00222087 1.04869e-05
-21.1332 -0.0022486 1.06866e-05
-21.0029 -0.0022767 1.08864e-05
-20.8732 -0.00230522 1.10921e-05
-20.7441 -0.00233412 1.13028e-05
-20.6156 -0.00236346 1.15144e-05
-20.4876 -0.00239321 1.17366e-05
-20.3602 -0.0024234 1.19546e-05
-20.2333 -0.00245402 1.21887e-05
-20.1069 -0.00248512 1.2414e-05
-19.9811 -0.00251666 1.26597e-05
-19.8557 -0.00254869 1.28939e-05
-19.7309 -0.0025812 1.31507e-05
-19.6065 -0.00261422 1.33953e-05
-19.4826 -0.00264774 1.36628e-05
-19.3592 -0.00268178 1.39196e-05
-19.2362 -0.00271636 1.41973e-05
-19.1137 -0.00275148 1.44678e-05
-18.9916 -0.00278716 1.47557e-05
-18.8699 -0.00282341 1.50412e-05
-18.7487 -0.00286025 1.53397e-05
-18.6278 -0.00289769 1.5641e-05
-18.5074 -0.00293574 1.59509e-05
-18.3873 -0.00297442 1.62687e-05
-18.2676 -0.00301374 1.65911e-05
-18.1483 -0.00305372 1.69257e-05
-18.0294 -0.00309438 1.72622e-05
-17.9108 -0.00313573 1.76137e-05
-17.7926 -0.00317778 1.79661e-05
-17.6748 -0.00322057 1.83347e-05
-17.5572 -0.00326409 1.87048e-05
-17.4401 -0.00330838 1.90907e-05
-17.3232 -0.00335344 1.94805e-05
-17.2067 -0.00339931 1.9884e-05
-17.0905 -0.00344598 2.02953e-05
-16.9746 -0.00349352 2.07169e-05
-16.859 -0.0035419 2.11518e-05
-16.7437 -0.00359118 2.15923e-05
-16.6288 -0.00364134 2.20523e-05
-16.5141 -0.00369247 2.25129e-05
-16.3997 -0.00374451 2.29998e-05
-16.2856 -0.00379756 2.34819e-05
-16.1717 -0.00385159 2.39971e-05
-16.0582 -0.00390668 2.45026e-05
-15.9449 -0.0039628 2.50475e-05
-15.8319 -0.00402003 2.55786e-05
-15.7191 -0.00407835 2.61545e-05
-15.6066 -0.00413784 2.67136e-05
-15.4943 -0.00419848 2.7322e-05
-15.3823 -0.00426035 2.79119e-05
-15.2705 -0.00432345 2.85542e-05
-15.159 -0.00438784 2.91779e-05
-15.0477 -0.00445353 2.98557e-05
-14.9367 -0.00452057 3.05163e-05
-14.8258 -0.004589 3.12314e-05
-14.7152 -0.00465885 3.19323e-05
-14.6049 -0.00473017 3.26869e-05
-14.4947 -0.00480299 3.34315e-05
-14.3848 -0.00487738 3.42281e-05
-14.275 -0.00495335 3.50201e-05
-14.1655 -0.00503099 3.58614e-05
-14.0562 -0.0051103 3.67046e-05
-13.9471 -0.00519137 3.75939e-05
-13.8382 -0.00527422 3.84923e-05
-13.7294 -0.00535895 3.94335e-05
-13.6209 -0.00544556 4.03913e-05
-13.5126 -0.00553416 4.13885e-05
-13.4044 -0.00562476 4.241e-05
-13.2965 -0.00571748 4.34681e-05
-13.1887 -0.00581233 4.45581e-05
-13.0811 -0.00590943 4.56826e-05
-12.9737 -0.00600881 4.68461e-05
-12.8664 -0.00611056 4.80431e-05
-12.7593 -0.00621477 4.92855e-05
-12.6524 -0.0063215 5.05617e-05
-12.5457 -0.00643085 5.18889e-05
-12.4391 -0.00654288 5.32519e-05
-12.3327 -0.00665773 5.46705e-05
-12.2265 -0.00677542 5.61286e-05
-12.1204 -0.00689614 5.76458e-05
-12.0144 -0.00701989 5.92082e-05
-11.9086 -0.0071469 6.08319e-05
-11.803 -0.00727714 6.25087e-05
-11.6975 -0.00741088 6.42479e-05
-11.5922 -0.00754807 6.60504e-05
-11.487 -0.00768904 6.7915e-05
-11.3819 -0.0078337 6.98555e-05
-11.277 -0.00798242 7.18567e-05
-11.1722 -0.0081351 7.39491e-05
-11.0676 -0.00829217 7.60993e-05
-10.9631 -0.00845349 7.83588e-05
-10.8587 -0.00861953 8.06722e-05
-10.7545 -0.00879017 8.31157e-05
-10.6503 -0.0089659 8.56083e-05
-10.5463 -0.00914659 8.82548e-05
-10.4425 -0.00933278 9.09445e-05
-10.3387 -0.00952433 9.3815e-05
-10.2351 -0.00972183 9.67223e-05
-10.1316 -0.00992516 9.98406e-05
-10.0282 -0.0101349 0.000102989
-9.92496 -0.010351 0.000106381
-9.82181 -0.0105741 0.000109796
-9.71877 -0.010804 0.000113493
-9.61583 -0.0110415 0.000117205
-9.51301 -0.0112866 0.000121241
-9.4103 -0.0115398 0.000125283
-9.30769 -0.0118013 0.000129696
-9.20518 -0.0120718 0.000134108
-9.10278 -0.0123513 0.000138944
-9.00048 -0.0126405 0.00014377
-8.89828 -0.0129397 0.000149077
-8.79618 -0.0132495 0.000154369
-8.69417 -0.0135703 0.000160207
-8.59226 -0.0139027 0.000166023
-8.49044 -0.0142473 0.000172459
-8.38872 -0.0146046 0.000178868
-8.28708 -0.0149753 0.000185979
-8.18554 -0.0153601 0.00019306
-8.08408 -0.0157598 0.000200937
-7.98271 -0.016175 0.000208783
-7.88143 -0.0166068 0.000217532
-7.78023 -0.0170556 0.00022625
-7.67911 -0.0175231 0.000235995
-7.57807 -0.0180095 0.000245713
-7.47712 -0.0185167 0.000256599
-7.37624 -0.019045 0.000267467
-7.27544 -0.0195967 0.000279669
-7.17471 -0.0201718 0.000291865
-7.07406 -0.0207734 0.000305587
-6.97348 -0.0214013 0.000319325
-6.87298 -0.022059 0.000334816
-6.77254 -0.0227463 0.000350351
-6.67218 -0.0234675 0.000367909
-6.57188 -0.0242223 0.00038555
-6.47166 -0.0250156 0.000405536
-6.37149 -0.025847 0.000425661
-6.2714 -0.0267225 0.000448519
-6.17136 -0.0276415 0.00047159
-6.07139 -0.0286111 0.000497866
-5.97148 -0.0296308 0.000524457
-5.87163 -0.030709 0.00055483
-5.77184 -0.031845 0.000585657
-5.67211 -0.0330489 0.000620983
-5.57243 -0.03432 0.000656954
-5.47281 -0.0356705 0.000698322
-5.37325 -0.0370997 0.000740598
-5.27373 -0.0386223 0.000789411
-5.17427 -0.0402379 0.000839505
-5.07487 -0.0419642 0.000897606
-4.97551 -0.0438012 0.000957524
-4.8762 -0.0457707 0.00102738
-4.77694 -0.0478734 0.00109985
-4.67772 -0.0501362 0.00118485
-4.57855 -0.052561 0.00127368
-4.47943 -0.0551817 0.00137868
-4.38035 -0.0580021 0.00148945
-4.28131 -0.061066 0.00162171
-4.18232 -0.0643803 0.00176318
-4.08336 -0.0680025 0.00193452
-3.98445 -0.0719461 0.00212177
-3.88557 -0.0762897 0.00235391
-3.78673 -0.0810588 0.00261746
-3.68793 -0.0863689 0.00295903
-3.58916 -0.0922722 0.00337774
-3.49043 -0.0989576 0.00397588
-3.39173 -0.106542 0.00484342
-3.29307 -0.115353 0.00638714
-3.19443 -0.12537 0.00945645
-3.09583 -0.134957 0.0162058
-2.99725 -0.138235 0.0204742
-2.89871 -0.143626 0.0175373
-2.80019 -0.156107 0.0144421
-2.7017 -0.172446 0.0134876
-2.60323 -0.191494 0.0137915
-2.50479 -0.21371 0.0151341
-2.40638 -0.239891 0.017144
-2.30798 -0.271367 0.020247
-2.20961 -0.309764 0.0242993
-2.11126 -0.357759 0.0303161
-2.01293 -0.418984 0.0384174
-1.91462 -0.499748 0.0510194
-1.81632 -0.60991 0.0693793
-1.71804 -0.768326 0.100754
-1.61978 -1.0114 0.1527
-1.52154 -1.42613 0.256472
-1.42331 -2.27399 0.460397
-1.32509 -4.95657 0.786748
-1.22689 -0.506975 -13.472
-1.12869 1.66374 -2.24353
-1.03051 0.763007 -0.641117
-0.932337 0.619104 -0.271366
-0.834173 0.61522 -0.112022
-0.736016 0.593787 -0.0445249
-0.637867 0.56939 -0.018005
-0.539723 0.546315 -0.006124
-0.441585 0.526879 -0.00175316
-0.343451 0.511293 0.000545046
-0.24532 0.499894 0.00066153
-0.147191 0.492341 0.000891164
-0.0490634 0.488638 8.12642e-05
0.0490634 0.488638 -8.12642e-05
0.147191 0.492341 -0.000891164
0.24532 0.499894 -0.00066153
0.343451 0.511293 -0.000545046
0.441585 0.526879 0.00175316
0.539723 0.546315 0.006124
0.637867 0.56939 0.018005
0.736016 0.593787 0.0445249
0.834173 0.61522 0.112022
0.932337 0.619104 0.271366
1.03051 0.763007 0.641117
1.12869 1.66374 2.24353
1.22689 -0.506975 13.472
1.32509 -4.95657 -0.786748
1.42331 -2.27399 -0.460397
1.52154 -1.42613 -0.256472
1.61978 -1.0114 -0.1527
1.71804 -0.768326 -0.100754
1.81632 -0.60991 -0.0693793
1.91462 -0.499748 -0.0510194
2.01293 -0.418984 -0.0384174
2.11126 -0.357759 -0.0303161
2.20961 -0.309764 -0.0242993
2.30798 -0.271367 -0.020247
2.40638 -0.239891 -0.017144
2.50479 -0.21371 -0.0151341
2.60323 -0.191494 -0.0137915
2.7017 -0.172446 -0.0134876
2.80019 -0.156107 -0.0144421
2.89871 -0.143626 -0.0175373
2.99725 -0.138235 -0.0204742
3.09583 -0.134957 -0.0162058
3.19443 -0.12537 -0.00945645
3.29307 -0.115353 -0.00638714
3.39173 -0.106542 -0.00484342
3.49043 -0.0989576 -0.00397588
3.58916 -0.0922722 -0.00337774
3.68793 -0.0863689 -0.00295903
3.78673 -0.0810588 -0.00261746
3.88557 -0.0762897 -0.00235391
3.98445 -0.0719461 -0.00212177
4.08336 -0.0680025 -0.00193452
4.18232 -0.0643803 -0.00176318
4.28131 -0.061066 -0.00162171
4.38035 -0.0580021 -0.00148945
4.47943 -0.0551817 -0.00137868
4.57855 -0.052561 -0.00127368
4.67772 -0.0501362 -0.00118485
4.77694 -0.0478734 -0.00109985
4.8762 -0.0457707 -0.00102738
4.97551 -0.0438012 -0.000957524
5.07487 -0.0419642 -0.000897606
5.17427 -0.0402379 -0.000839505
5.27373 -0.0386223 -0.000789411
5.37325 -0.0370997 -0.000740598
5.47281 -0.0356705 -0.000698322
5.57243 -0.03432 -0.000656954
5.67211 -0.0330489 -0.000620983
5.77184 -0.031845 -0.000585657
5.87163 -0.030709 -0.00055483
5.97148 -0.0296308 -0.000524457
6.07139 -0.0286111 -0.000497866
6.17136 -0.0276415 -0.00047159
6.2714 -0.0267225 -0.000448519
6.37149 -0.025847 -0.000425661
6.47166 -0.0250156 -0.000405536
6.57188 -0.0242223 -0.00038555
6.67218 -0.0234675 -0.000367909
6.77254 -0.0227463 -0.000350351
6.87298 -0.022059 -0.000334816
6.97348 -0.0214013 -0.000319325
7.07406 -0.0207734 -0.000305587
7.17471 -0.0201718 -0.000291865
7.27544 -0.0195967 -0.000279669
7.37624 -0.019045 -0.000267467
7.47712 -0.0185167 -0.000256599
7.57807 -0.0180095 -0.000245713
7.67911 -0.0175231 -0.000235995
7.78023 -0.0170556 -0.00022625
7.88143 -0.0166068 -0.000217532
7.98271 -0.016175 -0.000208783
8.08408 -0.0157598 -0.000200937
8.18554 -0.0153601 -0.00019306
8.28708 -0.0149753 -0.000185979
8.38872 -0.0146046 -0.000178868
8.49044 -0.0142473 -0.000172459
8.59226 -0.0139027 -0.000166023
8.69417 -0.0135703 -0.000160207
8.79618 -0.0132495 -0.000154369
8.89828 -0.0129397 -0.000149077
9.00048 -0.0126405 -0.00014377
9.10278 -0.0123513 -0.000138944
9.20518 -0.0120718 -0.000134108
9.30769 -0.0118013 -0.000129696
9.4103 -0.0115398 -0.000125283
9.51301 -0.0112866 -0.000121241
9.61583 -0.0110415 -0.000117205
9.71877 -0.010804 -0.000113493
9.82181 -0.0105741 -0.000109796
9.92496 -0.010351 -0.000106381
10.0282 -0.0101349 -0.000102989
10.1316 -0.00992516 -9.98406e-05
10.2351 -0.00972183 -9.67223e-05
10.3387 -0.00952433 -9.3815e-05
10.4425 -0.00933278 -9.09445e-05
10.5463 -0.00914659 -8.82548e-05
10.6503 -0.0089659 -8.56083e-05
10.7545 -0.00879017 -8.31157e-05
10.8587 -0.00861953 -8.06722e-05
10.9631 -0.00845349 -7.83588e-05
11.0676 -0.00829217 -7.60993e-05
11.1722 -0.0081351 -7.39491e-05
11.277 -0.00798242 -7.18567e-05
11.3819 -0.0078337 -6.98555e-05
11.487 -0.00768904 -6.7915e-05
11.5922 -0.00754807 -6.60504e-05
11.6975 -0.00741088 -6.42479e-05
11.803 -0.00727714 -6.25087e-05
11.9086 -0.0071469 -6.08319e-05
12.0144 -0.00701989 -5.92082e-05
12.1204 -0.00689614 -5.76458e-05
12.2265 -0.00677542 -5.61286e-05
12.3327 -0.00665773 -5.46705e-05
12.4391 -0.00654288 -5.32519e-05
12.5457 -0.00643085 -5.18889e-05
12.6524 -0.0063215 -5.05617e-05
12.7593 -0.00621477 -4.92855e-05
12.8664 -0.00611056 -4.80431e-05
12.9737 -0.00600881 -4.68461e-05
13.0811 -0.00590943 -4.56826e-05
13.1887 -0.00581233 -4.45581e-05
13.2965 -0.00571748 -4.34681e-05
13.4044 -0.00562476 -4.241e-05
13.5126 -0.00553416 -4.13885e-05
13.6209 -0.00544556 -4.03913e-05
13.7294 -0.00535895 -3.94335e-05
13.8382 -0.00527422 -3.84923e-05
13.9471 -0.00519137 -3.75939e-05
14.0562 -0.0051103 -3.67046e-05
14.1655 -0.00503099 -3.58614e-05
14.275 -0.00495335 -3.50201e-05
14.3848 -0.00487738 -3.42281e-05
14.4947 -0.00480299 -3.34315e-05
14.6049 -0.00473017 -3.26869e-05
14.7152 -0.00465885 -3.19323e-05
14.8258 -0.004589 -3.12314e-05
14.9367 -0.00452057 -3.05163e-05
15.0477 -0.00445353 -2.98557e-05
15.159 -0.00438784 -2.91779e-05
15.2705 -0.00432345 -2.85542e-05
15.3823 -0.00426035 -2.79119e-05
15.4943 -0.00419848 -2.7322e-05
15.6066 -0.00413784 -2.67136e-05
15.7191 -0.00407835 -2.61545e-05
15.8319 -0.00402003 -2.55786e-05
15.9449 -0.0039628 -2.50475e-05
16.0582 -0.00390668 -2.45026e-05
16.1717 -0.00385159 -2.39971e-05
16.2856 -0.00379756 -2.34819e-05
16.3997 -0.00374451 -2.29998e-05
16.5141 -0.00369247 -2.25129e-05
16.6288 -0.00364134 -2.20523e-05
16.7437 -0.00359118 -2.15923e-05
16.859 -0.0035419 -2.11518e-05
16.9746 -0.00349352 -2.07169e-05
17.0905 -0.00344598 -2.02953e-05
17.2067 -0.00339931 -1.9884e-05
17.3232 -0.00335344 -1.94805e-05
17.4401 -0.00330838 -1.90907e-05
17.5572 -0.00326409 -1.87048e-05
17.6748 -0.00322057 -1.83347e-05
17.7926 -0.00317778 -1.79661e-05
17.9108 -0.00313573 -1.76137e-05
18.0294 -0.00309438 -1.72622e-05
18.1483 -0.00305372 -1.69257e-05
18.2676 -0.00301374 -1.65911e-05
18.3873 -0.00297442 -1.62687e-05
18.5074 -0.00293574 -1.59509e-05
18.6278 -0.00289769 -1.5641e-05
18.7487 -0.00286025 -1.53397e-05
18.8699 -0.00282341 -1.50412e-05
18.9916 -0.00278716 -1.47557e-05
19.1137 -0.00275148 -1.44678e-05
19.2362 -0.00271636 -1.41973e-05
19.3592 -0.00268178 -1.39196e-05
19.4826 -0.00264774 -1.36628e-05
19.6065 -0.00261422 -1.33953e-05
19.7309 -0.0025812 -1.31507e-05
19.8557 -0.00254869 -1.28939e-05
19.9811 -0.00251666 -1.26597e-05
20.1069 -0.00248512 -1.2414e-05
20.2333 -0.00245402 -1.21887e-05
20.3602 -0.0024234 -1.19546e-05
20.4876 -0.00239321 -1.17366e-05
20.6156 -0.00236346 -1.15144e-05
20.7441 -0.00233412 -1.13028e-05
20.8732 -0.00230522 -1.10921e-05
21.0029 -0.0022767 -1.08864e-05
21.1332 -0.0022486 -1.06866e-05
21.2642 -0.00222087 -1.04869e-05
21.3958 -0.00219353 -1.02965e-05
21.528 -0.00216655 -1.01036e-05
21.6609 -0.00213994 -9.921e-06
21.7945 -0.00211367 -9.73589e-06
21.9288 -0.00208776 -9.55918e-06
22.0639 -0.00206218 -9.38285e-06
22.1997 -0.00203693 -9.2105e-06
22.3363 -0.002012 -9.04349e-06
22.4736 -0.00198739 -8.87464e-06
22.6118 -0.00196308 -8.71665e-06
22.7509 -0.00193907 -8.55142e-06
22.8908 -0.00191536 -8.40117e-06
23.0316 -0.00189193 -8.24067e-06
23.1733 -0.00186877 -8.09607e-06
23.316 -0.00184589 -7.94197e-06
23.4597 -0.00182326 -7.80075e-06
23.6044 -0.0018009 -7.65454e-06
23.7502 -0.00177878 -7.51506e-06
23.8971 -0.00175692 -7.37719e-06
24.0451 -0.00173528 -7.23923e-06
24.1944 -0.00171387 -7.10853e-06
24.3448 -0.00169268 -6.97357e-06
24.4966 -0.00167171 -6.84734e-06
24.6496 -0.00165095 -6.71795e-06
24.8041 -0.00163038 -6.59314e-06
24.9601 -0.00161001 -6.47141e-06
25.1175 -0.00158983 -6.34637e-06
25.2766 -0.00156982 -6.23211e-06
25.4373 -0.00154999 -6.1081e-06
25.5998 -0.00153032 -5.99809e-06
25.7641 -0.00151081 -5.87885e-06
25.9304 -0.00149143 -5.76862e-06
26.0988 -0.00147221 -5.65737e-06
26.2693 -0.0014531 -5.54503e-06
26.4421 -0.00143411 -5.44049e-06
26.6174 -0.00141523 -5.32963e-06
26.7954 -0.00139645 -5.22554e-06
26.9761 -0.00137776 -5.12231e-06
27.1598 -0.00135913 -5.01391e-06
27.3468 -0.00134056 -4.9181e-06
27.5373 -0.00132203 -4.81042e-06
27.7317 -0.00130352 -4.71213e-06
27.9302 -0.00128501 -4.61427e-06
28.1333 -0.00126648 -4.5096e-06
28.3415 -0.00124789 -4.41405e-06
28.5554 -0.00122922 -4.31783e-06
28.7758 -0.00121043 -4.21116e-06
29.0035 -0.00119145 -4.11815e-06
29.2396 -0.00117225 -4.02238e-06
29.4858 -0.00115271 -3.91573e-06
29.7441 -0.00113274 -3.80674e-06
30.0173 -0.00111216 -3.70623e-06
30.3101 -0.00109074 -3.60237e-06
30.6297 -0.00106804 -3.49372e-06
30.9905 -0.00104327 -3.37229e-06
31.4301 -0.00101423 -3.23411e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda2.0Nc1QuantumOneLoop/GAp_FRG.txt <==
-31.4301 -0.00101372 3.23107e-06
-30.9905 -0.00104272 3.36932e-06
-30.6297 -0.00106747 3.49113e-06
-30.3101 -0.00109013 3.60215e-06
-30.0173 -0.00111153 3.71045e-06
-29.7441 -0.00113208 3.81443e-06
-29.4858 -0.00115203 3.91727e-06
-29.2396 -0.00117155 4.01443e-06
-29.0035 -0.00119074 4.11151e-06
-28.7758 -0.00120968 4.21025e-06
-28.5554 -0.00122846 4.31121e-06
-28.3415 -0.0012471 4.40726e-06
-28.1333 -0.00126566 4.50672e-06
-27.9302 -0.00128417 4.607e-06
-27.7317 -0.00130266 4.70564e-06
-27.5373 -0.00132114 4.80619e-06
-27.3468 -0.00133965 4.90943e-06
-27.1598 -0.00135819 5.00884e-06
-26.9761 -0.00137679 5.115e-06
-26.7954 -0.00139546 5.21769e-06
-26.6174 -0.00141422 5.32335e-06
-26.4421 -0.00143307 5.43224e-06
-26.2693 -0.00145203 5.53678e-06
-26.0988 -0.0014711 5.64994e-06
-25.9304 -0.00149031 5.76026e-06
-25.7641 -0.00150965 5.86843e-06
-25.5998 -0.00152913 5.99186e-06
-25.4373 -0.00154878 6.09693e-06
-25.2766 -0.00156857 6.22116e-06
-25.1175 -0.00158855 6.3422e-06
-24.9601 -0.0016087 6.45231e-06
-24.8041 -0.00162903 6.59119e-06
-24.6496 -0.00164957 6.70298e-06
-24.4966 -0.00167029 6.83296e-06
-24.3448 -0.00169122 6.97207e-06
-24.1944 -0.00171239 7.0833e-06
-24.0451 -0.00173374 7.23798e-06
-23.8971 -0.00175535 7.36027e-06
-23.7502 -0.00177718 7.49801e-06
-23.6044 -0.00179925 7.65082e-06
-23.4597 -0.00182159 7.77604e-06
-23.316 -0.00184415 7.93517e-06
-23.1733 -0.001867 8.07866e-06
-23.0316 -0.00189012 8.22474e-06
-22.8908 -0.00191349 8.38644e-06
-22.7509 -0.00193717 8.53614e-06
-22.6118 -0.00196113 8.69749e-06
-22.4736 -0.00198538 8.85944e-06
-22.3363 -0.00200995 9.02622e-06
-22.1997 -0.00203483 9.18943e-06
-22.0639 -0.00206002 9.36735e-06
-21.9288 -0.00208555 9.53808e-06
-21.7945 -0.00211141 9.71568e-06
-21.6609 -0.00213761 9.90108e-06
-21.528 -0.00216417 1.00833e-05
-21.3958 -0.00219108 1.02719e-05
-21.2642 -0.00221837 1.04675e-05
-21.1332 -0.00224603 1.06617e-05
-21.0029 -0.00227408 1.0862e-05
-20.8732 -0.00230252 1.10689e-05
-20.7441 -0.00233137 1.12766e-05
-20.6156 -0.00236062 1.14885e-05
-20.4876 -0.0023903 1.17087e-05
-20.3602 -0.00242042 1.19298e-05
-20.2333 -0.00245097 1.21556e-05
-20.1069 -0.00248198 1.2389e-05
-19.9811 -0.00251345 1.2626e-05
-19.8557 -0.0025454 1.28652e-05
-19.7309 -0.00257782 1.31152e-05
-19.6065 -0.00261075 1.33663e-05
-19.4826 -0.00264418 1.36246e-05
-19.3592 -0.00267813 1.38867e-05
-19.2362 -0.00271261 1.41583e-05
-19.1137 -0.00274765 1.44169e-05
-18.9916 -0.00278322 1.47131e-05
-18.8699 -0.00281938 1.50059e-05
-18.7487 -0.00285611 1.52969e-05
-18.6278 -0.00289343 1.55992e-05
-18.5074 -0.00293138 1.59095e-05
-18.3873 -0.00296994 1.62209e-05
-18.2676 -0.00300915 1.65488e-05
-18.1483 -0.003049 1.6874e-05
-18.0294 -0.00308953 1.72171e-05
-17.9108 -0.00313076 1.75618e-05
-17.7926 -0.00317267 1.79114e-05
-17.6748 -0.00321532 1.82837e-05
-17.5572 -0.0032587 1.86467e-05
-17.4401 -0.00330283 1.9032e-05
-17.3232 -0.00334776 1.94243e-05
-17.2067 -0.00339346 1.98172e-05
-17.0905 -0.00343999 2.02352e-05
-16.9746 -0.00348735 2.06485e-05
-16.859 -0.00353555 2.1082e-05
-16.7437 -0.00358466 2.1528e-05
-16.6288 -0.00363464 2.19691e-05
-16.5141 -0.00368556 2.24452e-05
-16.3997 -0.00373744 2.29184e-05
-16.2856 -0.00379026 2.33995e-05
-16.1717 -0.00384411 2.39155e-05
-16.0582 -0.00389896 2.44152e-05
-15.9449 -0.00395486 2.49531e-05
-15.8319 -0.00401187 2.54967e-05
-15.7191 -0.00406994 2.60419e-05
-15.6066 -0.00412918 2.66294e-05
-15.4943 -0.0041896 2.72098e-05
-15.3823 -0.00425117 2.78051e-05
-15.2705 -0.00431403 2.84485e-05
-15.159 -0.00437812 2.90595e-05
-15.0477 -0.0044435 2.97322e-05
-14.9367 -0.00451027 3.04075e-05
-14.8258 -0.00457835 3.10833e-05
-14.7152 -0.00464789 3.18167e-05
-14.6049 -0.0047189 3.25445e-05
-14.4947 -0.00479133 3.32804e-05
-14.3848 -0.0048654 3.40958e-05
-14.275 -0.004941 3.48569e-05
-14.1655 -0.00501819 3.56976e-05
-14.0562 -0.00509717 3.65592e-05
-13.9471 -0.00517777 3.73999e-05
-13.8382 -0.00526019 3.8326e-05
-13.7294 -0.00534451 3.92592e-05
-13.6209 -0.00543059 4.0173e-05
-13.5126 -0.00551873 4.12166e-05
-13.4044 -0.00560887 4.21959e-05
-13.2965 -0.00570097 4.32351e-05
-13.1887 -0.00579536 4.43687e-05
-13.0811 -0.00589186 4.54283e-05
-12.9737 -0.00599059 4.65975e-05
-12.8664 -0.00609184 4.78318e-05
-12.7593 -0.00619532 4.89806e-05
-12.6524 -0.00630137 5.03096e-05
-12.5457 -0.00641013 5.16332e-05
-12.4391 -0.00652131 5.29064e-05
-12.3327 -0.00663544 5.44071e-05
-12.2265 -0.00675245 5.58194e-05
-12.1204 -0.00687215 5.72591e-05
-12.0144 -0.00699521 5.89332e-05
-11.9086 -0.0071213 6.04504e-05
-11.803 -0.00725047 6.20918e-05
-11.6975 -0.0073834 6.39474e-05
-11.5922 -0.00751954 6.55853e-05
-11.487 -0.00765926 6.7475e-05
-11.3819 -0.00780312 6.95141e-05
-11.277 -0.00795042 7.12983e-05
-11.1722 -0.0081019 7.34933e-05
-11.0676 -0.00825791 7.56946e-05
-10.9631 -0.00841764 7.76997e-05
-10.8587 -0.00858229 8.02082e-05
-10.7545 -0.0087518 8.26202e-05
-10.6503 -0.00892547 8.48491e-05
-10.5463 -0.00910487 8.77801e-05
-10.4425 -0.00928947 9.03315e-05
-10.3387 -0.0094788 9.29489e-05
-10.2351 -0.0096748 9.62492e-05
-10.1316 -0.00987627 9.90594e-05
-10.0282 -0.0100833 0.000102043
-9.92496 -0.010298 0.000105874
-9.82181 -0.0105185 0.000108842
-9.71877 -0.0107455 0.000112434
-9.61583 -0.0109813 0.000116711
-9.51301 -0.0112233 0.00012
-9.4103 -0.0114732 0.000124211
-9.30769 -0.0117329 0.000129097
-9.20518 -0.0119993 0.000132647
-9.10278 -0.0122752 0.000137748
-9.00048 -0.0125623 0.000143198
-8.89828 -0.0128564 0.000147161
-8.79618 -0.0131623 0.000153283
-8.69417 -0.0134805 0.000159414
-8.59226 -0.0138064 0.000163826
-8.49044 -0.014147 0.000171269
-8.38872 -0.014501 0.000178098
-8.28708 -0.0148636 0.000183109
-8.18554 -0.0152443 0.000192185
-8.08408 -0.0156395 0.000199789
-7.98271 -0.0160447 0.000205514
-7.88143 -0.0164722 0.000216695
-7.78023 -0.0169154 0.00022505
-7.67911 -0.0173701 0.000231785
-7.57807 -0.0178528 0.000245557
-7.47712 -0.0183518 0.000254782
-7.37624 -0.0188647 0.000262678
-7.27544 -0.0194127 0.000279933
-7.17471 -0.0199772 0.000289817
-7.07406 -0.0205589 0.000299478
-6.97348 -0.021185 0.00032105
-6.87298 -0.021827 0.000331742
-6.77254 -0.0224903 0.000343389
-6.67218 -0.023211 0.000370972
-6.57188 -0.0239448 0.000381947
-6.47166 -0.0247062 0.000396507
-6.37149 -0.0255433 0.000431873
-6.2714 -0.0263864 0.000443207
-6.17136 -0.0272665 0.000461608
-6.07139 -0.0282484 0.000509106
-5.97148 -0.0292224 0.000518901
-5.87163 -0.0302479 0.000542237
-5.77184 -0.0314156 0.00060757
-5.67211 -0.0325449 0.000613263
-5.57243 -0.0337514 0.000642492
-5.47281 -0.0351606 0.000735953
-5.37325 -0.0364735 0.000731577
-5.27373 -0.0379143 0.000767667
-5.17427 -0.0396299 0.000905497
-5.07487 -0.0411653 0.00087951
-4.97551 -0.0429244 0.000925491
-4.8762 -0.045005 0.00111651
-4.77694 -0.0468437 0.00106347
-4.67772 -0.049039 0.00112969
-4.57855 -0.0515885 0.00138609
-4.47943 -0.0538539 0.00130879
-4.38035 -0.0566454 0.00142069
-4.28131 -0.05982 0.00178629
-4.18232 -0.0627187 0.00174274
-4.08336 -0.0663191 0.00201576
-3.98445 -0.0702879 0.00262599
-3.88557 -0.074095 0.00279363
-3.78673 -0.0787547 0.00345021
-3.68793 -0.0837445 0.00472687
-3.58916 -0.0884642 0.00590649
-3.49043 -0.0931 0.00747776
-3.39173 -0.0974957 0.00842644
-3.29307 -0.102614 0.00804136
-3.19443 -0.10933 0.00723686
-3.09583 -0.117656 0.00665637
-2.99725 -0.127376 0.00652084
-2.89871 -0.138396 0.00681925
-2.80019 -0.150834 0.00745428
-2.7017 -0.16497 0.00837141
-2.60323 -0.181216 0.00957668
-2.50479 -0.20011 0.0111342
-2.40638 -0.22237 0.0131715
-2.30798 -0.249 0.0158897
-2.20961 -0.281452 0.0196446
-2.11126 -0.322025 0.0250636
-2.01293 -0.374523 0.0334003
-1.91462 -0.446125 0.0474082
-1.81632 -0.549975 0.0736527
-1.71804 -0.705469 0.127069
-1.61978 -0.932815 0.237221
-1.52154 -1.2793 0.500597
-1.42331 -1.67745 1.19881
-1.32509 -1.37224 2.40313
-1.22689 -0.361123 2.87008
-1.12869 0.567587 2.92427
-1.03051 1.71097 2.38031
-0.932337 2.06035 1.24488
-0.834173 1.75535 0.547861
-0.736016 1.42957 0.260443
-0.637867 1.20173 0.139766
-0.539723 1.05003 0.0834799
-0.441585 0.948212 0.0526538
-0.343451 0.879332 0.0343169
-0.24532 0.833694 0.0213589
-0.147191 0.805725 0.0120314
-0.0490634 0.792419 0.00368367
0.0490634 0.792419 -0.00368367
0.147191 0.805725 -0.0120314
0.24532 0.833694 -0.0213589
0.343451 0.879332 -0.0343169
0.441585 0.948212 -0.0526538
0.539723 1.05003 -0.0834799
0.637867 1.20173 -0.139766
0.736016 1.42957 -0.260443
0.834173 1.75535 -0.547861
0.932337 2.06035 -1.24488
1.03051 1.71097 -2.38031
1.12869 0.567587 -2.92427
1.22689 -0.361123 -2.87008
1.32509 -1.37224 -2.40313
1.42331 -1.67745 -1.19881
1.52154 -1.2793 -0.500597
1.61978 -0.932815 -0.237221
1.71804 -0.705469 -0.127069
1.81632 -0.549975 -0.0736527
1.91462 -0.446125 -0.0474082
2.01293 -0.374523 -0.0334003
2.11126 -0.322025 -0.0250636
2.20961 -0.281452 -0.0196446
2.30798 -0.249 -0.0158897
2.40638 -0.22237 -0.0131715
2.50479 -0.20011 -0.0111342
2.60323 -0.181216 -0.00957668
2.7017 -0.16497 -0.00837141
2.80019 -0.150834 -0.00745428
2.89871 -0.138396 -0.00681925
2.99725 -0.127376 -0.00652084
3.09583 -0.117656 -0.00665637
3.19443 -0.10933 -0.00723686
3.29307 -0.102614 -0.00804136
3.39173 -0.0974957 -0.00842644
3.49043 -0.0931 -0.00747776
3.58916 -0.0884642 -0.00590649
3.68793 -0.0837445 -0.00472687
3.78673 -0.0787547 -0.00345021
3.88557 -0.074095 -0.00279363
3.98445 -0.0702879 -0.00262599
4.08336 -0.0663191 -0.00201576
4.18232 -0.0627187 -0.00174274
4.28131 -0.05982 -0.00178629
4.38035 -0.0566454 -0.00142069
4.47943 -0.0538539 -0.00130879
4.57855 -0.0515885 -0.00138609
4.67772 -0.049039 -0.00112969
4.77694 -0.0468437 -0.00106347
4.8762 -0.045005 -0.00111651
4.97551 -0.0429244 -0.000925491
5.07487 -0.0411653 -0.00087951
5.17427 -0.0396299 -0.000905497
5.27373 -0.0379143 -0.000767667
5.37325 -0.0364735 -0.000731577
5.47281 -0.0351606 -0.000735953
5.57243 -0.0337514 -0.000642492
5.67211 -0.0325449 -0.000613263
5.77184 -0.0314156 -0.00060757
5.87163 -0.0302479 -0.000542237
5.97148 -0.0292224 -0.000518901
6.07139 -0.0282484 -0.000509106
6.17136 -0.0272665 -0.000461608
6.2714 -0.0263864 -0.000443207
6.37149 -0.0255433 -0.000431873
6.47166 -0.0247062 -0.000396507
6.57188 -0.0239448 -0.000381947
6.67218 -0.023211 -0.000370972
6.77254 -0.0224903 -0.000343389
6.87298 -0.021827 -0.000331742
6.97348 -0.021185 -0.00032105
7.07406 -0.0205589 -0.000299478
7.17471 -0.0199772 -0.000289817
7.27544 -0.0194127 -0.000279933
7.37624 -0.0188647 -0.000262678
7.47712 -0.0183518 -0.000254782
7.57807 -0.0178528 -0.000245557
7.67911 -0.0173701 -0.000231785
7.78023 -0.0169154 -0.00022505
7.88143 -0.0164722 -0.000216695
7.98271 -0.0160447 -0.000205514
8.08408 -0.0156395 -0.000199789
8.18554 -0.0152443 -0.000192185
8.28708 -0.0148636 -0.000183109
8.38872 -0.014501 -0.000178098
8.49044 -0.014147 -0.000171269
8.59226 -0.0138064 -0.000163826
8.69417 -0.0134805 -0.000159414
8.79618 -0.0131623 -0.000153283
8.89828 -0.0128564 -0.000147161
9.00048 -0.0125623 -0.000143198
9.10278 -0.0122752 -0.000137748
9.20518 -0.0119993 -0.000132647
9.30769 -0.0117329 -0.000129097
9.4103 -0.0114732 -0.000124211
9.51301 -0.0112233 -0.00012
9.61583 -0.0109813 -0.000116711
9.71877 -0.0107455 -0.000112434
9.82181 -0.0105185 -0.000108842
9.92496 -0.010298 -0.000105874
10.0282 -0.0100833 -0.000102043
10.1316 -0.00987627 -9.90594e-05
10.2351 -0.0096748 -9.62492e-05
10.3387 -0.0094788 -9.29489e-05
10.4425 -0.00928947 -9.03315e-05
10.5463 -0.00910487 -8.77801e-05
10.6503 -0.00892547 -8.48491e-05
10.7545 -0.0087518 -8.26202e-05
10.8587 -0.00858229 -8.02082e-05
10.9631 -0.00841764 -7.76997e-05
11.0676 -0.00825791 -7.56946e-05
11.1722 -0.0081019 -7.34933e-05
11.277 -0.00795042 -7.12983e-05
11.3819 -0.00780312 -6.95141e-05
11.487 -0.00765926 -6.7475e-05
11.5922 -0.00751954 -6.55853e-05
11.6975 -0.0073834 -6.39474e-05
11.803 -0.00725047 -6.20918e-05
11.9086 -0.0071213 -6.04504e-05
12.0144 -0.00699521 -5.89332e-05
12.1204 -0.00687215 -5.72591e-05
12.2265 -0.00675245 -5.58194e-05
12.3327 -0.00663544 -5.44071e-05
12.4391 -0.00652131 -5.29064e-05
12.5457 -0.00641013 -5.16332e-05
12.6524 -0.00630137 -5.03096e-05
12.7593 -0.00619532 -4.89806e-05
12.8664 -0.00609184 -4.78318e-05
12.9737 -0.00599059 -4.65975e-05
13.0811 -0.00589186 -4.54283e-05
13.1887 -0.00579536 -4.43687e-05
13.2965 -0.00570097 -4.32351e-05
13.4044 -0.00560887 -4.21959e-05
13.5126 -0.00551873 -4.12166e-05
13.6209 -0.00543059 -4.0173e-05
13.7294 -0.00534451 -3.92592e-05
13.8382 -0.00526019 -3.8326e-05
13.9471 -0.00517777 -3.73999e-05
14.0562 -0.00509717 -3.65592e-05
14.1655 -0.00501819 -3.56976e-05
14.275 -0.004941 -3.48569e-05
14.3848 -0.0048654 -3.40958e-05
14.4947 -0.00479133 -3.32804e-05
14.6049 -0.0047189 -3.25445e-05
14.7152 -0.00464789 -3.18167e-05
14.8258 -0.00457835 -3.10833e-05
14.9367 -0.00451027 -3.04075e-05
15.0477 -0.0044435 -2.97322e-05
15.159 -0.00437812 -2.90595e-05
15.2705 -0.00431403 -2.84485e-05
15.3823 -0.00425117 -2.78051e-05
15.4943 -0.0041896 -2.72098e-05
15.6066 -0.00412918 -2.66294e-05
15.7191 -0.00406994 -2.60419e-05
15.8319 -0.00401187 -2.54967e-05
15.9449 -0.00395486 -2.49531e-05
16.0582 -0.00389896 -2.44152e-05
16.1717 -0.00384411 -2.39155e-05
16.2856 -0.00379026 -2.33995e-05
16.3997 -0.00373744 -2.29184e-05
16.5141 -0.00368556 -2.24452e-05
16.6288 -0.00363464 -2.19691e-05
16.7437 -0.00358466 -2.1528e-05
16.859 -0.00353555 -2.1082e-05
16.9746 -0.00348735 -2.06485e-05
17.0905 -0.00343999 -2.02352e-05
17.2067 -0.00339346 -1.98172e-05
17.3232 -0.00334776 -1.94243e-05
17.4401 -0.00330283 -1.9032e-05
17.5572 -0.0032587 -1.86467e-05
17.6748 -0.00321532 -1.82837e-05
17.7926 -0.00317267 -1.79114e-05
17.9108 -0.00313076 -1.75618e-05
18.0294 -0.00308953 -1.72171e-05
18.1483 -0.003049 -1.6874e-05
18.2676 -0.00300915 -1.65488e-05
18.3873 -0.00296994 -1.62209e-05
18.5074 -0.00293138 -1.59095e-05
18.6278 -0.00289343 -1.55992e-05
18.7487 -0.00285611 -1.52969e-05
18.8699 -0.00281938 -1.50059e-05
18.9916 -0.00278322 -1.47131e-05
19.1137 -0.00274765 -1.44169e-05
19.2362 -0.00271261 -1.41583e-05
19.3592 -0.00267813 -1.38867e-05
19.4826 -0.00264418 -1.36246e-05
19.6065 -0.00261075 -1.33663e-05
19.7309 -0.00257782 -1.31152e-05
19.8557 -0.0025454 -1.28652e-05
19.9811 -0.00251345 -1.2626e-05
20.1069 -0.00248198 -1.2389e-05
20.2333 -0.00245097 -1.21556e-05
20.3602 -0.00242042 -1.19298e-05
20.4876 -0.0023903 -1.17087e-05
20.6156 -0.00236062 -1.14885e-05
20.7441 -0.00233137 -1.12766e-05
20.8732 -0.00230252 -1.10689e-05
21.0029 -0.00227408 -1.0862e-05
21.1332 -0.00224603 -1.06617e-05
21.2642 -0.00221837 -1.04675e-05
21.3958 -0.00219108 -1.02719e-05
21.528 -0.00216417 -1.00833e-05
21.6609 -0.00213761 -9.90108e-06
21.7945 -0.00211141 -9.71568e-06
21.9288 -0.00208555 -9.53808e-06
22.0639 -0.00206002 -9.36735e-06
22.1997 -0.00203483 -9.18943e-06
22.3363 -0.00200995 -9.02622e-06
22.4736 -0.00198538 -8.85944e-06
22.6118 -0.00196113 -8.69749e-06
22.7509 -0.00193717 -8.53614e-06
22.8908 -0.00191349 -8.38644e-06
23.0316 -0.00189012 -8.22474e-06
23.1733 -0.001867 -8.07866e-06
23.316 -0.00184415 -7.93517e-06
23.4597 -0.00182159 -7.77604e-06
23.6044 -0.00179925 -7.65082e-06
23.7502 -0.00177718 -7.49801e-06
23.8971 -0.00175535 -7.36027e-06
24.0451 -0.00173374 -7.23798e-06
24.1944 -0.00171239 -7.0833e-06
24.3448 -0.00169122 -6.97207e-06
24.4966 -0.00167029 -6.83296e-06
24.6496 -0.00164957 -6.70298e-06
24.8041 -0.00162903 -6.59119e-06
24.9601 -0.0016087 -6.45231e-06
25.1175 -0.00158855 -6.3422e-06
25.2766 -0.00156857 -6.22116e-06
25.4373 -0.00154878 -6.09693e-06
25.5998 -0.00152913 -5.99186e-06
25.7641 -0.00150965 -5.86843e-06
25.9304 -0.00149031 -5.76026e-06
26.0988 -0.0014711 -5.64994e-06
26.2693 -0.00145203 -5.53678e-06
26.4421 -0.00143307 -5.43224e-06
26.6174 -0.00141422 -5.32335e-06
26.7954 -0.00139546 -5.21769e-06
26.9761 -0.00137679 -5.115e-06
27.1598 -0.00135819 -5.00884e-06
27.3468 -0.00133965 -4.90943e-06
27.5373 -0.00132114 -4.80619e-06
27.7317 -0.00130266 -4.70564e-06
27.9302 -0.00128417 -4.607e-06
28.1333 -0.00126566 -4.50672e-06
28.3415 -0.0012471 -4.40726e-06
28.5554 -0.00122846 -4.31121e-06
28.7758 -0.00120968 -4.21025e-06
29.0035 -0.00119074 -4.11151e-06
29.2396 -0.00117155 -4.01443e-06
29.4858 -0.00115203 -3.91727e-06
29.7441 -0.00113208 -3.81443e-06
30.0173 -0.00111153 -3.71045e-06
30.3101 -0.00109013 -3.60215e-06
30.6297 -0.00106747 -3.49113e-06
30.9905 -0.00104272 -3.36932e-06
31.4301 -0.00101372 -3.23107e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda2.0Nc1QuantumOneLoop/GAp_OneLoopFRG.txt <==
-31.4301 -0.00101376 3.2301e-06
-30.9905 -0.00104276 3.3698e-06
-30.6297 -0.00106751 3.49055e-06
-30.3101 -0.00109018 3.60237e-06
-30.0173 -0.00111158 3.70901e-06
-29.7441 -0.00113213 3.81241e-06
-29.4858 -0.00115208 3.91369e-06
-29.2396 -0.0011716 4.0136e-06
-29.0035 -0.00119079 4.11267e-06
-28.7758 -0.00120974 4.2113e-06
-28.5554 -0.00122851 4.30977e-06
-28.3415 -0.00124716 4.40832e-06
-28.1333 -0.00126572 4.50717e-06
-27.9302 -0.00128423 4.60646e-06
-27.7317 -0.00130272 4.70634e-06
-27.5373 -0.00132121 4.80694e-06
-27.3468 -0.00133971 4.90836e-06
-27.1598 -0.00135826 5.01071e-06
-26.9761 -0.00137686 5.11406e-06
-26.7954 -0.00139554 5.21852e-06
-26.6174 -0.00141429 5.32416e-06
-26.4421 -0.00143315 5.43104e-06
-26.2693 -0.00145211 5.53925e-06
-26.0988 -0.00147118 5.64885e-06
-25.9304 -0.00149039 5.7599e-06
-25.7641 -0.00150973 5.87247e-06
-25.5998 -0.00152922 5.98663e-06
-25.4373 -0.00154886 6.10243e-06
-25.2766 -0.00156867 6.21994e-06
-25.1175 -0.00158864 6.33921e-06
-24.9601 -0.00160879 6.46031e-06
-24.8041 -0.00162913 6.58331e-06
-24.6496 -0.00164966 6.70825e-06
-24.4966 -0.0016704 6.8352e-06
-24.3448 -0.00169133 6.96423e-06
-24.1944 -0.00171249 7.09539e-06
-24.0451 -0.00173386 7.22875e-06
-23.8971 -0.00175546 7.36437e-06
-23.7502 -0.0017773 7.50232e-06
-23.6044 -0.00179938 7.64267e-06
-23.4597 -0.0018217 7.78548e-06
-23.316 -0.00184428 7.93082e-06
-23.1733 -0.00186713 8.07876e-06
-23.0316 -0.00189024 8.22937e-06
-22.8908 -0.00191363 8.38273e-06
-22.7509 -0.0019373 8.53891e-06
-22.6118 -0.00196127 8.69798e-06
-22.4736 -0.00198553 8.86003e-06
-22.3363 -0.0020101 9.02514e-06
-22.1997 -0.00203498 9.19339e-06
-22.0639 -0.00206018 9.36486e-06
-21.9288 -0.00208571 9.53964e-06
-21.7945 -0.00211157 9.71781e-06
-21.6609 -0.00213778 9.89948e-06
-21.528 -0.00216434 1.00847e-05
-21.3958 -0.00219126 1.02737e-05
-21.2642 -0.00221855 1.04664e-05
-21.1332 -0.00224622 1.0663e-05
-21.0029 -0.00227427 1.08636e-05
-20.8732 -0.00230271 1.10683e-05
-20.7441 -0.00233156 1.12771e-05
-20.6156 -0.00236083 1.14904e-05
-20.4876 -0.00239051 1.1708e-05
-20.3602 -0.00242063 1.19302e-05
-20.2333 -0.00245119 1.21572e-05
-20.1069 -0.00248221 1.23889e-05
-19.9811 -0.00251368 1.26256e-05
-19.8557 -0.00254563 1.28673e-05
-19.7309 -0.00257807 1.31143e-05
-19.6065 -0.002611 1.33667e-05
-19.4826 -0.00264444 1.36247e-05
-19.3592 -0.00267839 1.38883e-05
-19.2362 -0.00271288 1.41577e-05
-19.1137 -0.00274791 1.44332e-05
-18.9916 -0.0027835 1.47149e-05
-18.8699 -0.00281966 1.50029e-05
-18.7487 -0.0028564 1.52975e-05
-18.6278 -0.00289373 1.55988e-05
-18.5074 -0.00293168 1.59071e-05
-18.3873 -0.00297025 1.62225e-05
-18.2676 -0.00300946 1.65453e-05
-18.1483 -0.00304933 1.68756e-05
-18.0294 -0.00308987 1.72137e-05
-17.9108 -0.0031311 1.75599e-05
-17.7926 -0.00317303 1.79144e-05
-17.6748 -0.00321568 1.82773e-05
-17.5572 -0.00325907 1.86491e-05
-17.4401 -0.00330322 1.90299e-05
-17.3232 -0.00334814 1.94201e-05
-17.2067 -0.00339386 1.98199e-05
-17.0905 -0.0034404 2.02296e-05
-16.9746 -0.00348777 2.06495e-05
-16.859 -0.00353599 2.108e-05
-16.7437 -0.0035851 2.15214e-05
-16.6288 -0.00363511 2.1974e-05
-16.5141 -0.00368604 2.24383e-05
-16.3997 -0.00373791 2.29145e-05
-16.2856 -0.00379076 2.34031e-05
-16.1717 -0.00384461 2.39044e-05
-16.0582 -0.00389948 2.4419e-05
-15.9449 -0.00395541 2.49471e-05
-15.8319 -0.00401241 2.54894e-05
-15.7191 -0.00407052 2.60462e-05
-15.6066 -0.00412976 2.66181e-05
-15.4943 -0.00419018 2.72055e-05
-15.3823 -0.0042518 2.7809e-05
-15.2705 -0.00431465 2.84291e-05
-15.159 -0.00437876 2.90665e-05
-15.0477 -0.00444418 2.97217e-05
-14.9367 -0.00451094 3.03953e-05
-14.8258 -0.00457907 3.10881e-05
-14.7152 -0.00464862 3.18006e-05
-14.6049 -0.00471962 3.25336e-05
-14.4947 -0.00479212 3.32879e-05
-14.3848 -0.00486616 3.40641e-05
-14.275 -0.00494179 3.48632e-05
-14.1655 -0.00501905 3.56859e-05
-14.0562 -0.00509799 3.65332e-05
-13.9471 -0.00517866 3.74059e-05
-13.8382 -0.00526111 3.83051e-05
-13.7294 -0.0053454 3.92316e-05
-13.6209 -0.00543158 4.01867e-05
-13.5126 -0.0055197 4.11713e-05
-13.4044 -0.00560984 4.21866e-05
-13.2965 -0.00570205 4.32338e-05
-13.1887 -0.0057964 4.43143e-05
-13.0811 -0.00589295 4.54292e-05
-12.9737 -0.00599177 4.65801e-05
-12.8664 -0.00609295 4.77683e-05
-12.7593 -0.00619654 4.89953e-05
-12.6524 -0.00630264 5.02629e-05
-12.5457 -0.00641133 5.15726e-05
-12.4391 -0.00652268 5.29262e-05
-12.3327 -0.00663679 5.43256e-05
-12.2265 -0.00675376 5.57727e-05
-12.1204 -0.00687368 5.72696e-05
-12.0144 -0.00699664 5.88184e-05
-11.9086 -0.00712276 6.04213e-05
-11.803 -0.00725215 6.20809e-05
-11.6975 -0.00738492 6.37995e-05
-11.5922 -0.00752119 6.55799e-05
-11.487 -0.00766108 6.74248e-05
-11.3819 -0.00780473 6.93372e-05
-11.277 -0.00795228 7.13201e-05
-11.1722 -0.00810387 7.33769e-05
-11.0676 -0.00825964 7.55111e-05
-10.9631 -0.00841975 7.77263e-05
-10.8587 -0.00858438 8.00264e-05
-10.7545 -0.00875368 8.24154e-05
-10.6503 -0.00892785 8.48978e-05
-10.5463 -0.00910707 8.74781e-05
-10.4425 -0.00929154 9.01613e-05
-10.3387 -0.00948147 9.29524e-05
-10.2351 -0.00967708 9.5857e-05
-10.1316 -0.00987859 9.88809e-05
-10.0282 -0.0100863 0.00010203
-9.92496 -0.0103003 0.000105312
-9.82181 -0.0105211 0.000108732
-9.71877 -0.0107488 0.000112299
-9.61583 -0.0109837 0.000116021
-9.51301 -0.0112263 0.000119905
-9.4103 -0.0114767 0.000123962
-9.30769 -0.0117354 0.0001282
-9.20518 -0.0120027 0.00013263
-9.10278 -0.012279 0.000137263
-9.00048 -0.0125647 0.00014211
-8.89828 -0.0128603 0.000147185
-8.79618 -0.0131662 0.000152501
-8.69417 -0.0134829 0.000158072
-8.59226 -0.0138109 0.000163914
-8.49044 -0.0141509 0.000170043
-8.38872 -0.0145033 0.000176478
-8.28708 -0.0148687 0.000183238
-8.18554 -0.015248 0.000190344
-8.08408 -0.0156417 0.000197818
-7.98271 -0.0160506 0.000205685
-7.88143 -0.0164755 0.00021397
-7.78023 -0.0169172 0.000222703
-7.67911 -0.0173767 0.000231913
-7.57807 -0.017855 0.000241635
-7.47712 -0.0183531 0.000251904
-7.37624 -0.0188721 0.00026276
-7.27544 -0.0194132 0.000274245
-7.17471 -0.0199776 0.000286406
-7.07406 -0.0205669 0.000299294
-6.97348 -0.0211824 0.000312965
-6.87298 -0.0218258 0.000327479
-6.77254 -0.0224988 0.000342902
-6.67218 -0.0232032 0.000359309
-6.57188 -0.0239411 0.000376778
-6.47166 -0.0247146 0.000395398
-6.37149 -0.0255262 0.000415267
-6.2714 -0.0263783 0.000436492
-6.17136 -0.0272737 0.000459191
-6.07139 -0.0282156 0.000483498
-5.97148 -0.0292071 0.000509557
-5.87163 -0.030252 0.000537531
-5.77184 -0.0313541 0.000567603
-5.67211 -0.0325177 0.000599974
-5.57243 -0.0337477 0.000634872
-5.47281 -0.0350491 0.000672551
-5.37325 -0.0364279 0.000713299
-5.27373 -0.0378903 0.000757438
-5.17427 -0.0394433 0.000805334
-5.07487 -0.0410947 0.000857403
-4.97551 -0.0428532 0.000914116
-4.8762 -0.0447284 0.000976013
-4.77694 -0.0467312 0.00104371
-4.67772 -0.0488735 0.00111792
-4.57855 -0.051169 0.00119945
-4.47943 -0.053633 0.00128925
-4.38035 -0.0562826 0.00138842
-4.28131 -0.0591377 0.00149825
-4.18232 -0.0622205 0.00162024
-4.08336 -0.0655567 0.00175616
-3.98445 -0.0691754 0.0019081
-3.88557 -0.0731106 0.00207858
-3.78673 -0.0774015 0.00227058
-3.68793 -0.0820938 0.00248772
-3.58916 -0.0872408 0.00273438
-3.49043 -0.0929055 0.00301591
-3.39173 -0.0991625 0.00333894
-3.29307 -0.106101 0.00371167
-3.19443 -0.113828 0.00414442
-3.09583 -0.122473 0.00465029
-2.99725 -0.132194 0.00524606
-2.89871 -0.143189 0.00595356
-2.80019 -0.155703 0.00680156
-2.7017 -0.170045 0.00782857
-2.60323 -0.186613 0.00908706
-2.50479 -0.205925 0.01065
-2.40638 -0.22867 0.0126212
-2.30798 -0.255777 0.0151523
-2.20961 -0.288541 0.0184716
-2.11126 -0.328803 0.0229362
-2.01293 -0.379286 0.0291283
-1.91462 -0.444178 0.0380514
-1.81632 -0.530257 0.0515526
-1.71804 -0.649232 0.0733399
-1.61978 -0.823118 0.111768
-1.52154 -1.09835 0.188988
-1.42331 -1.5897 0.380272
-1.32509 -2.63797 1.07535
-1.22689 -3.61482 5.95728
-1.12869 4.20038 3.02248
-1.03051 2.51482 0.702597
-0.932337 1.73301 0.28773
-0.834173 1.34332 0.152465
-0.736016 1.1171 0.0924776
-0.637867 0.972855 0.060605
-0.539723 0.875612 0.0414732
-0.441585 0.808157 0.0288775
-0.343451 0.761184 0.0199132
-0.24532 0.729363 0.0130544
-0.147191 0.709576 0.00741185
-0.0490634 0.700078 0.00240467
0.0490634 0.700078 -0.00240467
0.147191 0.709576 -0.00741185
0.24532 0.729363 -0.0130544
0.343451 0.761184 -0.0199132
0.441585 0.808157 -0.0288775
0.539723 0.875612 -0.0414732
0.637867 0.972855 -0.060605
0.736016 1.1171 -0.0924776
0.834173 1.34332 -0.152465
0.932337 1.73301 -0.28773
1.03051 2.51482 -0.702597
1.12869 4.20038 -3.02248
1.22689 -3.61482 -5.95728
1.32509 -2.63797 -1.07535
1.42331 -1.5897 -0.380272
1.52154 -1.09835 -0.188988
1.61978 -0.823118 -0.111768
1.71804 -0.649232 -0.0733399
1.81632 -0.530257 -0.0515526
1.91462 -0.444178 -0.0380514
2.01293 -0.379286 -0.0291283
2.11126 -0.328803 -0.0229362
2.20961 -0.288541 -0.0184716
2.30798 -0.255777 -0.0151523
2.40638 -0.22867 -0.0126212
2.50479 -0.205925 -0.01065
2.60323 -0.186613 -0.00908706
2.7017 -0.170045 -0.00782857
2.80019 -0.155703 -0.00680156
2.89871 -0.143189 -0.00595356
2.99725 -0.132194 -0.00524606
3.09583 -0.122473 -0.00465029
3.19443 -0.113828 -0.00414442
3.29307 -0.106101 -0.00371167
3.39173 -0.0991625 -0.00333894
3.49043 -0.0929055 -0.00301591
3.58916 -0.0872408 -0.00273438
3.68793 -0.0820938 -0.00248772
3.78673 -0.0774015 -0.00227058
3.88557 -0.0731106 -0.00207858
3.98445 -0.0691754 -0.0019081
4.08336 -0.0655567 -0.00175616
4.18232 -0.0622205 -0.00162024
4.28131 -0.0591377 -0.00149825
4.38035 -0.0562826 -0.00138842
4.47943 -0.053633 -0.00128925
4.57855 -0.051169 -0.00119945
4.67772 -0.0488735 -0.00111792
4.77694 -0.0467312 -0.00104371
4.8762 -0.0447284 -0.000976013
4.97551 -0.0428532 -0.000914116
5.07487 -0.0410947 -0.000857403
5.17427 -0.0394433 -0.000805334
5.27373 -0.0378903 -0.000757438
5.37325 -0.0364279 -0.000713299
5.47281 -0.0350491 -0.000672551
5.57243 -0.0337477 -0.000634872
5.67211 -0.0325177 -0.000599974
5.77184 -0.0313541 -0.000567603
5.87163 -0.030252 -0.000537531
5.97148 -0.0292071 -0.000509557
6.07139 -0.0282156 -0.000483498
6.17136 -0.0272737 -0.000459191
6.2714 -0.0263783 -0.000436492
6.37149 -0.0255262 -0.000415267
6.47166 -0.0247146 -0.000395398
6.57188 -0.0239411 -0.000376778
6.67218 -0.0232032 -0.000359309
6.77254 -0.0224988 -0.000342902
6.87298 -0.0218258 -0.000327479
6.97348 -0.0211824 -0.000312965
7.07406 -0.0205669 -0.000299294
7.17471 -0.0199776 -0.000286406
7.27544 -0.0194132 -0.000274245
7.37624 -0.0188721 -0.00026276
7.47712 -0.0183531 -0.000251904
7.57807 -0.017855 -0.000241635
7.67911 -0.0173767 -0.000231913
7.78023 -0.0169172 -0.000222703
7.88143 -0.0164755 -0.00021397
7.98271 -0.0160506 -0.000205685
8.08408 -0.0156417 -0.000197818
8.18554 -0.015248 -0.000190344
8.28708 -0.0148687 -0.000183238
8.38872 -0.0145033 -0.000176478
8.49044 -0.0141509 -0.000170043
8.59226 -0.0138109 -0.000163914
8.69417 -0.0134829 -0.000158072
8.79618 -0.0131662 -0.000152501
8.89828 -0.0128603 -0.000147185
9.00048 -0.0125647 -0.00014211
9.10278 -0.012279 -0.000137263
9.20518 -0.0120027 -0.00013263
9.30769 -0.0117354 -0.0001282
9.4103 -0.0114767 -0.000123962
9.51301 -0.0112263 -0.000119905
9.61583 -0.0109837 -0.000116021
9.71877 -0.0107488 -0.000112299
9.82181 -0.0105211 -0.000108732
9.92496 -0.0103003 -0.000105312
10.0282 -0.0100863 -0.00010203
10.1316 -0.00987859 -9.88809e-05
10.2351 -0.00967708 -9.5857e-05
10.3387 -0.00948147 -9.29524e-05
10.4425 -0.00929154 -9.01613e-05
10.5463 -0.00910707 -8.74781e-05
10.6503 -0.00892785 -8.48978e-05
10.7545 -0.00875368 -8.24154e-05
10.8587 -0.00858438 -8.00264e-05
10.9631 -0.00841975 -7.77263e-05
11.0676 -0.00825964 -7.55111e-05
11.1722 -0.00810387 -7.33769e-05
11.277 -0.00795228 -7.13201e-05
11.3819 -0.00780473 -6.93372e-05
11.487 -0.00766108 -6.74248e-05
11.5922 -0.00752119 -6.55799e-05
11.6975 -0.00738492 -6.37995e-05
11.803 -0.00725215 -6.20809e-05
11.9086 -0.00712276 -6.04213e-05
12.0144 -0.00699664 -5.88184e-05
12.1204 -0.00687368 -5.72696e-05
12.2265 -0.00675376 -5.57727e-05
12.3327 -0.00663679 -5.43256e-05
12.4391 -0.00652268 -5.29262e-05
12.5457 -0.00641133 -5.15726e-05
12.6524 -0.00630264 -5.02629e-05
12.7593 -0.00619654 -4.89953e-05
12.8664 -0.00609295 -4.77683e-05
12.9737 -0.00599177 -4.65801e-05
13.0811 -0.00589295 -4.54292e-05
13.1887 -0.0057964 -4.43143e-05
13.2965 -0.00570205 -4.32338e-05
13.4044 -0.00560984 -4.21866e-05
13.5126 -0.0055197 -4.11713e-05
13.6209 -0.00543158 -4.01867e-05
13.7294 -0.0053454 -3.92316e-05
13.8382 -0.00526111 -3.83051e-05
13.9471 -0.00517866 -3.74059e-05
14.0562 -0.00509799 -3.65332e-05
14.1655 -0.00501905 -3.56859e-05
14.275 -0.00494179 -3.48632e-05
14.3848 -0.00486616 -3.40641e-05
14.4947 -0.00479212 -3.32879e-05
14.6049 -0.00471962 -3.25336e-05
14.7152 -0.00464862 -3.18006e-05
14.8258 -0.00457907 -3.10881e-05
14.9367 -0.00451094 -3.03953e-05
15.0477 -0.00444418 -2.97217e-05
15.159 -0.00437876 -2.90665e-05
15.2705 -0.00431465 -2.84291e-05
15.3823 -0.0042518 -2.7809e-05
15.4943 -0.00419018 -2.72055e-05
15.6066 -0.00412976 -2.66181e-05
15.7191 -0.00407052 -2.60462e-05
15.8319 -0.00401241 -2.54894e-05
15.9449 -0.00395541 -2.49471e-05
16.0582 -0.00389948 -2.4419e-05
16.1717 -0.00384461 -2.39044e-05
16.2856 -0.00379076 -2.34031e-05
16.3997 -0.00373791 -2.29145e-05
16.5141 -0.00368604 -2.24383e-05
16.6288 -0.00363511 -2.1974e-05
16.7437 -0.0035851 -2.15214e-05
16.859 -0.00353599 -2.108e-05
16.9746 -0.00348777 -2.06495e-05
17.0905 -0.0034404 -2.02296e-05
17.2067 -0.00339386 -1.98199e-05
17.3232 -0.00334814 -1.94201e-05
17.4401 -0.00330322 -1.90299e-05
17.5572 -0.00325907 -1.86491e-05
17.6748 -0.00321568 -1.82773e-05
17.7926 -0.00317303 -1.79144e-05
17.9108 -0.0031311 -1.75599e-05
18.0294 -0.00308987 -1.72137e-05
18.1483 -0.00304933 -1.68756e-05
18.2676 -0.00300946 -1.65453e-05
18.3873 -0.00297025 -1.62225e-05
18.5074 -0.00293168 -1.59071e-05
18.6278 -0.00289373 -1.55988e-05
18.7487 -0.0028564 -1.52975e-05
18.8699 -0.00281966 -1.50029e-05
18.9916 -0.0027835 -1.47149e-05
19.1137 -0.00274791 -1.44332e-05
19.2362 -0.00271288 -1.41577e-05
19.3592 -0.00267839 -1.38883e-05
19.4826 -0.00264444 -1.36247e-05
19.6065 -0.002611 -1.33667e-05
19.7309 -0.00257807 -1.31143e-05
19.8557 -0.00254563 -1.28673e-05
19.9811 -0.00251368 -1.26256e-05
20.1069 -0.00248221 -1.23889e-05
20.2333 -0.00245119 -1.21572e-05
20.3602 -0.00242063 -1.19302e-05
20.4876 -0.00239051 -1.1708e-05
20.6156 -0.00236083 -1.14904e-05
20.7441 -0.00233156 -1.12771e-05
20.8732 -0.00230271 -1.10683e-05
21.0029 -0.00227427 -1.08636e-05
21.1332 -0.00224622 -1.0663e-05
21.2642 -0.00221855 -1.04664e-05
21.3958 -0.00219126 -1.02737e-05
21.528 -0.00216434 -1.00847e-05
21.6609 -0.00213778 -9.89948e-06
21.7945 -0.00211157 -9.71781e-06
21.9288 -0.00208571 -9.53964e-06
22.0639 -0.00206018 -9.36486e-06
22.1997 -0.00203498 -9.19339e-06
22.3363 -0.0020101 -9.02514e-06
22.4736 -0.00198553 -8.86003e-06
22.6118 -0.00196127 -8.69798e-06
22.7509 -0.0019373 -8.53891e-06
22.8908 -0.00191363 -8.38273e-06
23.0316 -0.00189024 -8.22937e-06
23.1733 -0.00186713 -8.07876e-06
23.316 -0.00184428 -7.93082e-06
23.4597 -0.0018217 -7.78548e-06
23.6044 -0.00179938 -7.64267e-06
23.7502 -0.0017773 -7.50232e-06
23.8971 -0.00175546 -7.36437e-06
24.0451 -0.00173386 -7.22875e-06
24.1944 -0.00171249 -7.09539e-06
24.3448 -0.00169133 -6.96423e-06
24.4966 -0.0016704 -6.8352e-06
24.6496 -0.00164966 -6.70825e-06
24.8041 -0.00162913 -6.58331e-06
24.9601 -0.00160879 -6.46031e-06
25.1175 -0.00158864 -6.33921e-06
25.2766 -0.00156867 -6.21994e-06
25.4373 -0.00154886 -6.10243e-06
25.5998 -0.00152922 -5.98663e-06
25.7641 -0.00150973 -5.87247e-06
25.9304 -0.00149039 -5.7599e-06
26.0988 -0.00147118 -5.64885e-06
26.2693 -0.00145211 -5.53925e-06
26.4421 -0.00143315 -5.43104e-06
26.6174 -0.00141429 -5.32416e-06
26.7954 -0.00139554 -5.21852e-06
26.9761 -0.00137686 -5.11406e-06
27.1598 -0.00135826 -5.01071e-06
27.3468 -0.00133971 -4.90836e-06
27.5373 -0.00132121 -4.80694e-06
27.7317 -0.00130272 -4.70634e-06
27.9302 -0.00128423 -4.60646e-06
28.1333 -0.00126572 -4.50717e-06
28.3415 -0.00124716 -4.40832e-06
28.5554 -0.00122851 -4.30977e-06
28.7758 -0.00120974 -4.2113e-06
29.0035 -0.00119079 -4.11267e-06
29.2396 -0.0011716 -4.0136e-06
29.4858 -0.00115208 -3.91369e-06
29.7441 -0.00113213 -3.81241e-06
30.0173 -0.00111158 -3.70901e-06
30.3101 -0.00109018 -3.60237e-06
30.6297 -0.00106751 -3.49055e-06
30.9905 -0.00104276 -3.3698e-06
31.4301 -0.00101376 -3.2301e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda2.0Nc1QuantumOneLoop/GRpOneLoop.txt <==
-31.4301 -0.00101382 -3.23049e-06
-30.9905 -0.00104283 -3.37022e-06
-30.6297 -0.00106758 -3.49099e-06
-30.3101 -0.00109025 -3.60283e-06
-30.0173 -0.00111165 -3.7095e-06
-29.7441 -0.00113221 -3.81292e-06
-29.4858 -0.00115216 -3.91422e-06
-29.2396 -0.00117168 -4.01416e-06
-29.0035 -0.00119087 -4.11326e-06
-28.7758 -0.00120983 -4.2119e-06
-28.5554 -0.0012286 -4.31039e-06
-28.3415 -0.00124725 -4.40898e-06
-28.1333 -0.00126582 -4.50784e-06
-27.9302 -0.00128433 -4.60716e-06
-27.7317 -0.00130282 -4.70707e-06
-27.5373 -0.00132131 -4.80769e-06
-27.3468 -0.00133982 -4.90914e-06
-27.1598 -0.00135837 -5.01151e-06
-26.9761 -0.00137697 -5.1149e-06
-26.7954 -0.00139565 -5.21939e-06
-26.6174 -0.00141441 -5.32505e-06
-26.4421 -0.00143327 -5.43197e-06
-26.2693 -0.00145223 -5.5402e-06
-26.0988 -0.00147131 -5.64983e-06
-25.9304 -0.00149052 -5.76092e-06
-25.7641 -0.00150987 -5.87352e-06
-25.5998 -0.00152936 -5.98771e-06
-25.4373 -0.001549 -6.10355e-06
-25.2766 -0.00156881 -6.22109e-06
-25.1175 -0.00158879 -6.34041e-06
-24.9601 -0.00160895 -6.46155e-06
-24.8041 -0.00162929 -6.58458e-06
-24.6496 -0.00164983 -6.70956e-06
-24.4966 -0.00167056 -6.83655e-06
-24.3448 -0.0016915 -6.96562e-06
-24.1944 -0.00171266 -7.09683e-06
-24.0451 -0.00173404 -7.23023e-06
-23.8971 -0.00175564 -7.3659e-06
-23.7502 -0.00177749 -7.5039e-06
-23.6044 -0.00179957 -7.6443e-06
-23.4597 -0.0018219 -7.78716e-06
-23.316 -0.00184449 -7.93255e-06
-23.1733 -0.00186733 -8.08055e-06
-23.0316 -0.00189045 -8.23121e-06
-22.8908 -0.00191385 -8.38463e-06
-22.7509 -0.00193753 -8.54087e-06
-22.6118 -0.0019615 -8.70001e-06
-22.4736 -0.00198576 -8.86212e-06
-22.3363 -0.00201034 -9.02729e-06
-22.1997 -0.00203522 -9.19561e-06
-22.0639 -0.00206043 -9.36715e-06
-21.9288 -0.00208597 -9.542e-06
-21.7945 -0.00211184 -9.72025e-06
-21.6609 -0.00213805 -9.90199e-06
-21.528 -0.00216462 -1.00873e-05
-21.3958 -0.00219155 -1.02763e-05
-21.2642 -0.00221884 -1.04691e-05
-21.1332 -0.00224651 -1.06658e-05
-21.0029 -0.00227457 -1.08665e-05
-20.8732 -0.00230303 -1.10713e-05
-20.7441 -0.00233189 -1.12803e-05
-20.6156 -0.00236116 -1.14936e-05
-20.4876 -0.00239085 -1.17113e-05
-20.3602 -0.00242098 -1.19337e-05
-20.2333 -0.00245155 -1.21607e-05
-20.1069 -0.00248257 -1.23925e-05
-19.9811 -0.00251406 -1.26293e-05
-19.8557 -0.00254602 -1.28712e-05
-19.7309 -0.00257846 -1.31184e-05
-19.6065 -0.0026114 -1.33709e-05
-19.4826 -0.00264485 -1.36289e-05
-19.3592 -0.00267882 -1.38927e-05
-19.2362 -0.00271332 -1.41623e-05
-19.1137 -0.00274836 -1.44379e-05
-18.9916 -0.00278396 -1.47197e-05
-18.8699 -0.00282013 -1.50079e-05
-18.7487 -0.00285688 -1.53027e-05
-18.6278 -0.00289423 -1.56042e-05
-18.5074 -0.00293219 -1.59126e-05
-18.3873 -0.00297078 -1.62282e-05
-18.2676 -0.00301 -1.65512e-05
-18.1483 -0.00304988 -1.68817e-05
-18.0294 -0.00309044 -1.72201e-05
-17.9108 -0.00313168 -1.75664e-05
-17.7926 -0.00317363 -1.79211e-05
-17.6748 -0.00321629 -1.82843e-05
-17.5572 -0.0032597 -1.86563e-05
-17.4401 -0.00330387 -1.90374e-05
-17.3232 -0.00334881 -1.94278e-05
-17.2067 -0.00339455 -1.98278e-05
-17.0905 -0.0034411 -2.02378e-05
-16.9746 -0.00348849 -2.06581e-05
-16.859 -0.00353674 -2.10889e-05
-16.7437 -0.00358586 -2.15306e-05
-16.6288 -0.00363589 -2.19835e-05
-16.5141 -0.00368684 -2.24481e-05
-16.3997 -0.00373874 -2.29247e-05
-16.2856 -0.00379162 -2.34136e-05
-16.1717 -0.00384549 -2.39153e-05
-16.0582 -0.00390038 -2.44303e-05
-15.9449 -0.00395633 -2.49588e-05
-15.8319 -0.00401336 -2.55015e-05
-15.7191 -0.0040715 -2.60588e-05
-15.6066 -0.00413078 -2.66311e-05
-15.4943 -0.00419122 -2.7219e-05
-15.3823 -0.00425287 -2.7823e-05
-15.2705 -0.00431575 -2.84437e-05
-15.159 -0.0043799 -2.90816e-05
-15.0477 -0.00444535 -2.97374e-05
-14.9367 -0.00451214 -3.04116e-05
-14.8258 -0.00458031 -3.1105e-05
-14.7152 -0.0046499 -3.18181e-05
-14.6049 -0.00472094 -3.25518e-05
-14.4947 -0.00479348 -3.33068e-05
-14.3848 -0.00486757 -3.40838e-05
-14.275 -0.00494324 -3.48837e-05
-14.1655 -0.00502054 -3.57072e-05
-14.0562 -0.00509953 -3.65553e-05
-13.9471 -0.00518025 -3.74289e-05
-13.8382 -0.00526275 -3.8329e-05
-13.7294 -0.00534709 -3.92565e-05
-13.6209 -0.00543333 -4.02125e-05
-13.5126 -0.00552151 -4.11982e-05
-13.4044 -0.00561171 -4.22147e-05
-13.2965 -0.00570398 -4.32631e-05
-13.1887 -0.00579839 -4.43447e-05
-13.0811 -0.00589501 -4.5461e-05
-12.9737 -0.0059939 -4.66132e-05
-12.8664 -0.00609515 -4.78028e-05
-12.7593 -0.00619882 -4.90314e-05
-12.6524 -0.006305 -5.03005e-05
-12.5457 -0.00641376 -5.16118e-05
-12.4391 -0.0065252 -5.29672e-05
-12.3327 -0.00663941 -5.43684e-05
-12.2265 -0.00675646 -5.58174e-05
-12.1204 -0.00687648 -5.73163e-05
-12.0144 -0.00699954 -5.88672e-05
-11.9086 -0.00712577 -6.04724e-05
-11.803 -0.00725527 -6.21343e-05
-11.6975 -0.00738815 -6.38554e-05
-11.5922 -0.00752454 -6.56384e-05
-11.487 -0.00766456 -6.74861e-05
-11.3819 -0.00780835 -6.94014e-05
-11.277 -0.00795603 -7.13874e-05
-11.1722 -0.00810776 -7.34475e-05
-11.0676 -0.00826368 -7.55851e-05
-10.9631 -0.00842396 -7.7804e-05
-10.8587 -0.00858875 -8.01079e-05
-10.7545 -0.00875823 -8.2501e-05
-10.6503 -0.00893258 -8.49878e-05
-10.5463 -0.00911199 -8.75727e-05
-10.4425 -0.00929666 -9.02607e-05
-10.3387 -0.0094868 -9.3057e-05
-10.2351 -0.00968263 -9.59671e-05
-10.1316 -0.00988438 -9.89968e-05
-10.0282 -0.0100923 -0.000102152
-9.92496 -0.0103066 -0.00010544
-9.82181 -0.0105276 -0.000108868
-9.71877 -0.0107556 -0.000112443
-9.61583 -0.0109909 -0.000116172
-9.51301 -0.0112337 -0.000120065
-9.4103 -0.0114845 -0.000124131
-9.30769 -0.0117435 -0.000128378
-9.20518 -0.0120112 -0.000132819
-9.10278 -0.0122879 -0.000137463
-9.00048 -0.0125741 -0.000142322
-8.89828 -0.0128701 -0.00014741
-8.79618 -0.0131765 -0.000152739
-8.69417 -0.0134937 -0.000158325
-8.59226 -0.0138223 -0.000164183
-8.49044 -0.0141628 -0.000170329
-8.38872 -0.0145157 -0.000176782
-8.28708 -0.0148819 -0.000183562
-8.18554 -0.0152618 -0.000190689
-8.08408 -0.0156562 -0.000198185
-7.98271 -0.0160658 -0.000206077
-7.88143 -0.0164916 -0.000214389
-7.78023 -0.0169342 -0.00022315
-7.67911 -0.0173947 -0.000232392
-7.57807 -0.0178739 -0.000242147
-7.47712 -0.0183731 -0.000252453
-7.37624 -0.0188932 -0.000263348
-7.27544 -0.0194355 -0.000274877
-7.17471 -0.0200013 -0.000287086
-7.07406 -0.020592 -0.000300025
-6.97348 -0.021209 -0.000313752
-6.87298 -0.0218541 -0.000328328
-6.77254 -0.0225288 -0.000343819
-6.67218 -0.0232352 -0.000360299
-6.57188 -0.0239751 -0.00037785
-6.47166 -0.0247509 -0.000396559
-6.37149 -0.0255648 -0.000416527
-6.2714 -0.0264196 -0.00043786
-6.17136 -0.0273179 -0.00046068
-6.07139 -0.0282629 -0.000485119
-5.97148 -0.0292578 -0.000511326
-5.87163 -0.0303063 -0.000539464
-5.77184 -0.0314124 -0.000569719
-5.67211 -0.0325805 -0.000602294
-5.57243 -0.0338153 -0.00063742
-5.47281 -0.0351221 -0.000675355
-5.37325 -0.0365067 -0.000716389
-5.27373 -0.0379755 -0.000760852
-5.17427 -0.0395357 -0.000809114
-5.07487 -0.041195 -0.000861596
-4.97551 -0.0429623 -0.000918779
-4.8762 -0.0448473 -0.00098121
-4.77694 -0.0468609 -0.00104952
-4.67772 -0.0490155 -0.00112442
-4.57855 -0.0513246 -0.00120676
-4.47943 -0.0538039 -0.00129749
-4.38035 -0.056471 -0.00139774
-4.28131 -0.0593457 -0.00150881
-4.18232 -0.0624507 -0.00163226
-4.08336 -0.0658122 -0.00176989
-3.98445 -0.06946 -0.00192385
-3.88557 -0.0734286 -0.00209672
-3.78673 -0.077758 -0.00229156
-3.68793 -0.0824949 -0.00251211
-3.58916 -0.0876939 -0.00276288
-3.49043 -0.0934195 -0.00304941
-3.39173 -0.0997482 -0.00337854
-3.29307 -0.106772 -0.00375881
-3.19443 -0.1146 -0.00420093
-3.09583 -0.123367 -0.00471856
-2.99725 -0.133237 -0.00532926
-2.89871 -0.144413 -0.00605594
-2.80019 -0.157151 -0.00692888
-2.7017 -0.171773 -0.00798882
-2.60323 -0.188695 -0.00929151
-2.50479 -0.208463 -0.0109149
-2.40638 -0.231802 -0.0129705
-2.30798 -0.259701 -0.0156225
-2.20961 -0.293541 -0.0191202
-2.11126 -0.335306 -0.0238571
-2.01293 -0.387957 -0.0304837
-1.91462 -0.456097 -0.0401372
-1.81632 -0.547293 -0.0549527
-1.71804 -0.674861 -0.0793273
-1.61978 -0.864484 -0.123523
-1.52154 -1.17226 -0.216199
-1.42331 -1.74357 -0.463235
-1.32509 -3.01346 -1.50242
-1.22689 -0.992176 -8.0281
-1.12869 3.6353 -1.89838
-1.03051 2.2078 -0.531411
-0.932337 1.57521 -0.236557
-0.834173 1.24532 -0.130793
-0.736016 1.04813 -0.0813443
-0.637867 0.91999 -0.0541751
-0.539723 0.83249 -0.0374808
-0.441585 0.771251 -0.0262972
-0.343451 0.728339 -0.0182307
-0.24532 0.699142 -0.0119947
-0.147191 0.680935 -0.00682552
-0.0490634 0.672181 -0.00221684
0.0490634 0.672181 0.00221684
0.147191 0.680935 0.00682552
0.24532 0.699142 0.0119947
0.343451 0.728339 0.0182307
0.441585 0.771251 0.0262972
0.539723 0.83249 0.0374808
0.637867 0.91999 0.0541751
0.736016 1.04813 0.0813443
0.834173 1.24532 0.130793
0.932337 1.57521 0.236557
1.03051 2.2078 0.531411
1.12869 3.6353 1.89838
1.22689 -0.992176 8.0281
1.32509 -3.01346 1.50242
1.42331 -1.74357 0.463235
1.52154 -1.17226 0.216199
1.61978 -0.864484 0.123523
1.71804 -0.674861 0.0793273
1.81632 -0.547293 0.0549527
1.91462 -0.456097 0.0401372
2.01293 -0.387957 0.0304837
2.11126 -0.335306 0.0238571
2.20961 -0.293541 0.0191202
2.30798 -0.259701 0.0156225
2.40638 -0.231802 0.0129705
2.50479 -0.208463 0.0109149
2.60323 -0.188695 0.00929151
2.7017 -0.171773 0.00798882
2.80019 -0.157151 0.00692888
2.89871 -0.144413 0.00605594
2.99725 -0.133237 0.00532926
3.09583 -0.123367 0.00471856
3.19443 -0.1146 0.00420093
3.29307 -0.106772 0.00375881
3.39173 -0.0997482 0.00337854
3.49043 -0.0934195 0.00304941
3.58916 -0.0876939 0.00276288
3.68793 -0.0824949 0.00251211
3.78673 -0.077758 0.00229156
3.88557 -0.0734286 0.00209672
3.98445 -0.06946 0.00192385
4.08336 -0.0658122 0.00176989
4.18232 -0.0624507 0.00163226
4.28131 -0.0593457 0.00150881
4.38035 -0.056471 0.00139774
4.47943 -0.0538039 0.00129749
4.57855 -0.0513246 0.00120676
4.67772 -0.0490155 0.00112442
4.77694 -0.0468609 0.00104952
4.8762 -0.0448473 0.00098121
4.97551 -0.0429623 0.000918779
5.07487 -0.041195 0.000861596
5.17427 -0.0395357 0.000809114
5.27373 -0.0379755 0.000760852
5.37325 -0.0365067 0.000716389
5.47281 -0.0351221 0.000675355
5.57243 -0.0338153 0.00063742
5.67211 -0.0325805 0.000602294
5.77184 -0.0314124 0.000569719
5.87163 -0.0303063 0.000539464
5.97148 -0.0292578 0.000511326
6.07139 -0.0282629 0.000485119
6.17136 -0.0273179 0.00046068
6.2714 -0.0264196 0.00043786
6.37149 -0.0255648 0.000416527
6.47166 -0.0247509 0.000396559
6.57188 -0.0239751 0.00037785
6.67218 -0.0232352 0.000360299
6.77254 -0.0225288 0.000343819
6.87298 -0.0218541 0.000328328
6.97348 -0.021209 0.000313752
7.07406 -0.020592 0.000300025
7.17471 -0.0200013 0.000287086
7.27544 -0.0194355 0.000274877
7.37624 -0.0188932 0.000263348
7.47712 -0.0183731 0.000252453
7.57807 -0.0178739 0.000242147
7.67911 -0.0173947 0.000232392
7.78023 -0.0169342 0.00022315
7.88143 -0.0164916 0.000214389
7.98271 -0.0160658 0.000206077
8.08408 -0.0156562 0.000198185
8.18554 -0.0152618 0.000190689
8.28708 -0.0148819 0.000183562
8.38872 -0.0145157 0.000176782
8.49044 -0.0141628 0.000170329
8.59226 -0.0138223 0.000164183
8.69417 -0.0134937 0.000158325
8.79618 -0.0131765 0.000152739
8.89828 -0.0128701 0.00014741
9.00048 -0.0125741 0.000142322
9.10278 -0.0122879 0.000137463
9.20518 -0.0120112 0.000132819
9.30769 -0.0117435 0.000128378
9.4103 -0.0114845 0.000124131
9.51301 -0.0112337 0.000120065
9.61583 -0.0109909 0.000116172
9.71877 -0.0107556 0.000112443
9.82181 -0.0105276 0.000108868
9.92496 -0.0103066 0.00010544
10.0282 -0.0100923 0.000102152
10.1316 -0.00988438 9.89968e-05
10.2351 -0.00968263 9.59671e-05
10.3387 -0.0094868 9.3057e-05
10.4425 -0.00929666 9.02607e-05
10.5463 -0.00911199 8.75727e-05
10.6503 -0.00893258 8.49878e-05
10.7545 -0.00875823 8.2501e-05
10.8587 -0.00858875 8.01079e-05
10.9631 -0.00842396 7.7804e-05
11.0676 -0.00826368 7.55851e-05
11.1722 -0.00810776 7.34475e-05
11.277 -0.00795603 7.13874e-05
11.3819 -0.00780835 6.94014e-05
11.487 -0.00766456 6.74861e-05
11.5922 -0.00752454 6.56384e-05
11.6975 -0.00738815 6.38554e-05
11.803 -0.00725527 6.21343e-05
11.9086 -0.00712577 6.04724e-05
12.0144 -0.00699954 5.88672e-05
12.1204 -0.00687648 5.73163e-05
12.2265 -0.00675646 5.58174e-05
12.3327 -0.00663941 5.43684e-05
12.4391 -0.0065252 5.29672e-05
12.5457 -0.00641376 5.16118e-05
12.6524 -0.006305 5.03005e-05
12.7593 -0.00619882 4.90314e-05
12.8664 -0.00609515 4.78028e-05
12.9737 -0.0059939 4.66132e-05
13.0811 -0.00589501 4.5461e-05
13.1887 -0.00579839 4.43447e-05
13.2965 -0.00570398 4.32631e-05
13.4044 -0.00561171 4.22147e-05
13.5126 -0.00552151 4.11982e-05
13.6209 -0.00543333 4.02125e-05
13.7294 -0.00534709 3.92565e-05
13.8382 -0.00526275 3.8329e-05
13.9471 -0.00518025 3.74289e-05
14.0562 -0.00509953 3.65553e-05
14.1655 -0.00502054 3.57072e-05
14.275 -0.00494324 3.48837e-05
14.3848 -0.00486757 3.40838e-05
14.4947 -0.00479348 3.33068e-05
14.6049 -0.00472094 3.25518e-05
14.7152 -0.0046499 3.18181e-05
14.8258 -0.00458031 3.1105e-05
14.9367 -0.00451214 3.04116e-05
15.0477 -0.00444535 2.97374e-05
15.159 -0.0043799 2.90816e-05
15.2705 -0.00431575 2.84437e-05
15.3823 -0.00425287 2.7823e-05
15.4943 -0.00419122 2.7219e-05
15.6066 -0.00413078 2.66311e-05
15.7191 -0.0040715 2.60588e-05
15.8319 -0.00401336 2.55015e-05
15.9449 -0.00395633 2.49588e-05
16.0582 -0.00390038 2.44303e-05
16.1717 -0.00384549 2.39153e-05
16.2856 -0.00379162 2.34136e-05
16.3997 -0.00373874 2.29247e-05
16.5141 -0.00368684 2.24481e-05
16.6288 -0.00363589 2.19835e-05
16.7437 -0.00358586 2.15306e-05
16.859 -0.00353674 2.10889e-05
16.9746 -0.00348849 2.06581e-05
17.0905 -0.0034411 2.02378e-05
17.2067 -0.00339455 1.98278e-05
17.3232 -0.00334881 1.94278e-05
17.4401 -0.00330387 1.90374e-05
17.5572 -0.0032597 1.86563e-05
17.6748 -0.00321629 1.82843e-05
17.7926 -0.00317363 1.79211e-05
17.9108 -0.00313168 1.75664e-05
18.0294 -0.00309044 1.72201e-05
18.1483 -0.00304988 1.68817e-05
18.2676 -0.00301 1.65512e-05
18.3873 -0.00297078 1.62282e-05
18.5074 -0.00293219 1.59126e-05
18.6278 -0.00289423 1.56042e-05
18.7487 -0.00285688 1.53027e-05
18.8699 -0.00282013 1.50079e-05
18.9916 -0.00278396 1.47197e-05
19.1137 -0.00274836 1.44379e-05
19.2362 -0.00271332 1.41623e-05
19.3592 -0.00267882 1.38927e-05
19.4826 -0.00264485 1.36289e-05
19.6065 -0.0026114 1.33709e-05
19.7309 -0.00257846 1.31184e-05
19.8557 -0.00254602 1.28712e-05
19.9811 -0.00251406 1.26293e-05
20.1069 -0.00248257 1.23925e-05
20.2333 -0.00245155 1.21607e-05
20.3602 -0.00242098 1.19337e-05
20.4876 -0.00239085 1.17113e-05
20.6156 -0.00236116 1.14936e-05
20.7441 -0.00233189 1.12803e-05
20.8732 -0.00230303 1.10713e-05
21.0029 -0.00227457 1.08665e-05
21.1332 -0.00224651 1.06658e-05
21.2642 -0.00221884 1.04691e-05
21.3958 -0.00219155 1.02763e-05
21.528 -0.00216462 1.00873e-05
21.6609 -0.00213805 9.90199e-06
21.7945 -0.00211184 9.72025e-06
21.9288 -0.00208597 9.542e-06
22.0639 -0.00206043 9.36715e-06
22.1997 -0.00203522 9.19561e-06
22.3363 -0.00201034 9.02729e-06
22.4736 -0.00198576 8.86212e-06
22.6118 -0.0019615 8.70001e-06
22.7509 -0.00193753 8.54087e-06
22.8908 -0.00191385 8.38463e-06
23.0316 -0.00189045 8.23121e-06
23.1733 -0.00186733 8.08055e-06
23.316 -0.00184449 7.93255e-06
23.4597 -0.0018219 7.78716e-06
23.6044 -0.00179957 7.6443e-06
23.7502 -0.00177749 7.5039e-06
23.8971 -0.00175564 7.3659e-06
24.0451 -0.00173404 7.23023e-06
24.1944 -0.00171266 7.09683e-06
24.3448 -0.0016915 6.96562e-06
24.4966 -0.00167056 6.83655e-06
24.6496 -0.00164983 6.70956e-06
24.8041 -0.00162929 6.58458e-06
24.9601 -0.00160895 6.46155e-06
25.1175 -0.00158879 6.34041e-06
25.2766 -0.00156881 6.22109e-06
25.4373 -0.001549 6.10355e-06
25.5998 -0.00152936 5.98771e-06
25.7641 -0.00150987 5.87352e-06
25.9304 -0.00149052 5.76092e-06
26.0988 -0.00147131 5.64983e-06
26.2693 -0.00145223 5.5402e-06
26.4421 -0.00143327 5.43197e-06
26.6174 -0.00141441 5.32505e-06
26.7954 -0.00139565 5.21939e-06
26.9761 -0.00137697 5.1149e-06
27.1598 -0.00135837 5.01151e-06
27.3468 -0.00133982 4.90914e-06
27.5373 -0.00132131 4.80769e-06
27.7317 -0.00130282 4.70707e-06
27.9302 -0.00128433 4.60716e-06
28.1333 -0.00126582 4.50784e-06
28.3415 -0.00124725 4.40898e-06
28.5554 -0.0012286 4.31039e-06
28.7758 -0.00120983 4.2119e-06
29.0035 -0.00119087 4.11326e-06
29.2396 -0.00117168 4.01416e-06
29.4858 -0.00115216 3.91422e-06
29.7441 -0.00113221 3.81292e-06
30.0173 -0.00111165 3.7095e-06
30.3101 -0.00109025 3.60283e-06
30.6297 -0.00106758 3.49099e-06
30.9905 -0.00104283 3.37022e-06
31.4301 -0.00101382 3.23049e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda2.0Nc1QuantumOneLoop/GRpTwoLoop.txt <==
-31.4301 -0.00101423 -3.23411e-06
-30.9905 -0.00104327 -3.37229e-06
-30.6297 -0.00106804 -3.49372e-06
-30.3101 -0.00109074 -3.60237e-06
-30.0173 -0.00111216 -3.70623e-06
-29.7441 -0.00113274 -3.80674e-06
-29.4858 -0.00115271 -3.91573e-06
-29.2396 -0.00117225 -4.02238e-06
-29.0035 -0.00119145 -4.11815e-06
-28.7758 -0.00121043 -4.21116e-06
-28.5554 -0.00122922 -4.31783e-06
-28.3415 -0.00124789 -4.41405e-06
-28.1333 -0.00126648 -4.5096e-06
-27.9302 -0.00128501 -4.61427e-06
-27.7317 -0.00130352 -4.71213e-06
-27.5373 -0.00132203 -4.81042e-06
-27.3468 -0.00134056 -4.9181e-06
-27.1598 -0.00135913 -5.01391e-06
-26.9761 -0.00137776 -5.12231e-06
-26.7954 -0.00139645 -5.22554e-06
-26.6174 -0.00141523 -5.32963e-06
-26.4421 -0.00143411 -5.44049e-06
-26.2693 -0.0014531 -5.54503e-06
-26.0988 -0.00147221 -5.65737e-06
-25.9304 -0.00149143 -5.76862e-06
-25.7641 -0.00151081 -5.87885e-06
-25.5998 -0.00153032 -5.99809e-06
-25.4373 -0.00154999 -6.1081e-06
-25.2766 -0.00156982 -6.23211e-06
-25.1175 -0.00158983 -6.34637e-06
-24.9601 -0.00161001 -6.47141e-06
-24.8041 -0.00163038 -6.59314e-06
-24.6496 -0.00165095 -6.71795e-06
-24.4966 -0.00167171 -6.84734e-06
-24.3448 -0.00169268 -6.97357e-06
-24.1944 -0.00171387 -7.10853e-06
-24.0451 -0.00173528 -7.23923e-06
-23.8971 -0.00175692 -7.37719e-06
-23.7502 -0.00177878 -7.51506e-06
-23.6044 -0.0018009 -7.65454e-06
-23.4597 -0.00182326 -7.80075e-06
-23.316 -0.00184589 -7.94197e-06
-23.1733 -0.00186877 -8.09607e-06
-23.0316 -0.00189193 -8.24067e-06
-22.8908 -0.00191536 -8.40117e-06
-22.7509 -0.00193907 -8.55142e-06
-22.6118 -0.00196308 -8.71665e-06
-22.4736 -0.00198739 -8.87464e-06
-22.3363 -0.002012 -9.04349e-06
-22.1997 -0.00203693 -9.2105e-06
-22.0639 -0.00206218 -9.38285e-06
-21.9288 -0.00208776 -9.55918e-06
-21.7945 -0.00211367 -9.73589e-06
-21.6609 -0.00213994 -9.921e-06
-21.528 -0.00216655 -1.01036e-05
-21.3958 -0.00219353 -1.02965e-05
-21.2642 -0.00222087 -1.04869e-05
-21.1332 -0.0022486 -1.06866e-05
-21.0029 -0.0022767 -1.08864e-05
-20.8732 -0.00230522 -1.10921e-05
-20.7441 -0.00233412 -1.13028e-05
-20.6156 -0.00236346 -1.15144e-05
-20.4876 -0.00239321 -1.17366e-05
-20.3602 -0.0024234 -1.19546e-05
-20.2333 -0.00245402 -1.21887e-05
-20.1069 -0.00248512 -1.2414e-05
-19.9811 -0.00251666 -1.26597e-05
-19.8557 -0.00254869 -1.28939e-05
-19.7309 -0.0025812 -1.31507e-05
-19.6065 -0.00261422 -1.33953e-05
-19.4826 -0.00264774 -1.36628e-05
-19.3592 -0.00268178 -1.39196e-05
-19.2362 -0.00271636 -1.41973e-05
-19.1137 -0.00275148 -1.44678e-05
-18.9916 -0.00278716 -1.47557e-05
-18.8699 -0.00282341 -1.50412e-05
-18.7487 -0.00286025 -1.53397e-05
-18.6278 -0.00289769 -1.5641e-05
-18.5074 -0.00293574 -1.59509e-05
-18.3873 -0.00297442 -1.62687e-05
-18.2676 -0.00301374 -1.65911e-05
-18.1483 -0.00305372 -1.69257e-05
-18.0294 -0.00309438 -1.72622e-05
-17.9108 -0.00313573 -1.76137e-05
-17.7926 -0.00317778 -1.79661e-05
-17.6748 -0.00322057 -1.83347e-05
-17.5572 -0.00326409 -1.87048e-05
-17.4401 -0.00330838 -1.90907e-05
-17.3232 -0.00335344 -1.94805e-05
-17.2067 -0.00339931 -1.9884e-05
-17.0905 -0.00344598 -2.02953e-05
-16.9746 -0.00349352 -2.07169e-05
-16.859 -0.0035419 -2.11518e-05
-16.7437 -0.00359118 -2.15923e-05
-16.6288 -0.00364134 -2.20523e-05
-16.5141 -0.00369247 -2.25129e-05
-16.3997 -0.00374451 -2.29998e-05
-16.2856 -0.00379756 -2.34819e-05
-16.1717 -0.00385159 -2.39971e-05
-16.0582 -0.00390668 -2.45026e-05
-15.9449 -0.0039628 -2.50475e-05
-15.8319 -0.00402003 -2.55786e-05
-15.7191 -0.00407835 -2.61545e-05
-15.6066 -0.00413784 -2.67136e-05
-15.4943 -0.00419848 -2.7322e-05
-15.3823 -0.00426035 -2.79119e-05
-15.2705 -0.00432345 -2.85542e-05
-15.159 -0.00438784 -2.91779e-05
-15.0477 -0.00445353 -2.98557e-05
-14.9367 -0.00452057 -3.05163e-05
-14.8258 -0.004589 -3.12314e-05
-14.7152 -0.00465885 -3.19323e-05
-14.6049 -0.00473017 -3.26869e-05
-14.4947 -0.00480299 -3.34315e-05
-14.3848 -0.00487738 -3.42281e-05
-14.275 -0.00495335 -3.50201e-05
-14.1655 -0.00503099 -3.58614e-05
-14.0562 -0.0051103 -3.67046e-05
-13.9471 -0.00519137 -3.75939e-05
-13.8382 -0.00527422 -3.84923e-05
-13.7294 -0.00535895 -3.94335e-05
-13.6209 -0.00544556 -4.03913e-05
-13.5126 -0.00553416 -4.13885e-05
-13.4044 -0.00562476 -4.241e-05
-13.2965 -0.00571748 -4.34681e-05
-13.1887 -0.00581233 -4.45581e-05
-13.0811 -0.00590943 -4.56826e-05
-12.9737 -0.00600881 -4.68461e-05
-12.8664 -0.00611056 -4.80431e-05
-12.7593 -0.00621477 -4.92855e-05
-12.6524 -0.0063215 -5.05617e-05
-12.5457 -0.00643085 -5.18889e-05
-12.4391 -0.00654288 -5.32519e-05
-12.3327 -0.00665773 -5.46705e-05
-12.2265 -0.00677542 -5.61286e-05
-12.1204 -0.00689614 -5.76458e-05
-12.0144 -0.00701989 -5.92082e-05
-11.9086 -0.0071469 -6.08319e-05
-11.803 -0.00727714 -6.25087e-05
-11.6975 -0.00741088 -6.42479e-05
-11.5922 -0.00754807 -6.60504e-05
-11.487 -0.00768904 -6.7915e-05
-11.3819 -0.0078337 -6.98555e-05
-11.277 -0.00798242 -7.18567e-05
-11.1722 -0.0081351 -7.39491e-05
-11.0676 -0.00829217 -7.60993e-05
-10.9631 -0.00845349 -7.83588e-05
-10.8587 -0.00861953 -8.06722e-05
-10.7545 -0.00879017 -8.31157e-05
-10.6503 -0.0089659 -8.56083e-05
-10.5463 -0.00914659 -8.82548e-05
-10.4425 -0.00933278 -9.09445e-05
-10.3387 -0.00952433 -9.3815e-05
-10.2351 -0.00972183 -9.67223e-05
-10.1316 -0.00992516 -9.98406e-05
-10.0282 -0.0101349 -0.000102989
-9.92496 -0.010351 -0.000106381
-9.82181 -0.0105741 -0.000109796
-9.71877 -0.010804 -0.000113493
-9.61583 -0.0110415 -0.000117205
-9.51301 -0.0112866 -0.000121241
-9.4103 -0.0115398 -0.000125283
-9.30769 -0.0118013 -0.000129696
-9.20518 -0.0120718 -0.000134108
-9.10278 -0.0123513 -0.000138944
-9.00048 -0.0126405 -0.00014377
-8.89828 -0.0129397 -0.000149077
-8.79618 -0.0132495 -0.000154369
-8.69417 -0.0135703 -0.000160207
-8.59226 -0.0139027 -0.000166023
-8.49044 -0.0142473 -0.000172459
-8.38872 -0.0146046 -0.000178868
-8.28708 -0.0149753 -0.000185979
-8.18554 -0.0153601 -0.00019306
-8.08408 -0.0157598 -0.000200937
-7.98271 -0.016175 -0.000208783
-7.88143 -0.0166068 -0.000217532
-7.78023 -0.0170556 -0.00022625
-7.67911 -0.0175231 -0.000235995
-7.57807 -0.0180095 -0.000245713
-7.47712 -0.0185167 -0.000256599
-7.37624 -0.019045 -0.000267467
-7.27544 -0.0195967 -0.000279669
-7.17471 -0.0201718 -0.000291865
-7.07406 -0.0207734 -0.000305587
-6.97348 -0.0214013 -0.000319325
-6.87298 -0.022059 -0.000334816
-6.77254 -0.0227463 -0.000350351
-6.67218 -0.0234675 -0.000367909
-6.57188 -0.0242223 -0.00038555
-6.47166 -0.0250156 -0.000405536
-6.37149 -0.025847 -0.000425661
-6.2714 -0.0267225 -0.000448519
-6.17136 -0.0276415 -0.00047159
-6.07139 -0.0286111 -0.000497866
-5.97148 -0.0296308 -0.000524457
-5.87163 -0.030709 -0.00055483
-5.77184 -0.031845 -0.000585657
-5.67211 -0.0330489 -0.000620983
-5.57243 -0.03432 -0.000656954
-5.47281 -0.0356705 -0.000698322
-5.37325 -0.0370997 -0.000740598
-5.27373 -0.0386223 -0.000789411
-5.17427 -0.0402379 -0.000839505
-5.07487 -0.0419642 -0.000897606
-4.97551 -0.0438012 -0.000957524
-4.8762 -0.0457707 -0.00102738
-4.77694 -0.0478734 -0.00109985
-4.67772 -0.0501362 -0.00118485
-4.57855 -0.052561 -0.00127368
-4.47943 -0.0551817 -0.00137868
-4.38035 -0.0580021 -0.00148945
-4.28131 -0.061066 -0.00162171
-4.18232 -0.0643803 -0.00176318
-4.08336 -0.0680025 -0.00193452
-3.98445 -0.0719461 -0.00212177
-3.88557 -0.0762897 -0.00235391
-3.78673 -0.0810588 -0.00261746
-3.68793 -0.0863689 -0.00295903
-3.58916 -0.0922722 -0.00337774
-3.49043 -0.0989576 -0.00397588
-3.39173 -0.106542 -0.00484342
-3.29307 -0.115353 -0.00638714
-3.19443 -0.12537 -0.00945645
-3.09583 -0.134957 -0.0162058
-2.99725 -0.138235 -0.0204742
-2.89871 -0.143626 -0.0175373
-2.80019 -0.156107 -0.0144421
-2.7017 -0.172446 -0.0134876
-2.60323 -0.191494 -0.0137915
-2.50479 -0.21371 -0.0151341
-2.40638 -0.239891 -0.017144
-2.30798 -0.271367 -0.020247
-2.20961 -0.309764 -0.0242993
-2.11126 -0.357759 -0.0303161
-2.01293 -0.418984 -0.0384174
-1.91462 -0.499748 -0.0510194
-1.81632 -0.60991 -0.0693793
-1.71804 -0.768326 -0.100754
-1.61978 -1.0114 -0.1527
-1.52154 -1.42613 -0.256472
-1.42331 -2.27399 -0.460397
-1.32509 -4.95657 -0.786748
-1.22689 -0.506975 13.472
-1.12869 1.66374 2.24353
-1.03051 0.763007 0.641117
-0.932337 0.619104 0.271366
-0.834173 0.61522 0.112022
-0.736016 0.593787 0.0445249
-0.637867 0.56939 0.018005
-0.539723 0.546315 0.006124
-0.441585 0.526879 0.00175316
-0.343451 0.511293 -0.000545046
-0.24532 0.499894 -0.00066153
-0.147191 0.492341 -0.000891164
-0.0490634 0.488638 -8.12642e-05
0.0490634 0.488638 8.12642e-05
0.147191 0.492341 0.000891164
0.24532 0.499894 0.00066153
0.343451 0.511293 0.000545046
0.441585 0.526879 -0.00175316
0.539723 0.546315 -0.006124
0.637867 0.56939 -0.018005
0.736016 0.593787 -0.0445249
0.834173 0.61522 -0.112022
0.932337 0.619104 -0.271366
1.03051 0.763007 -0.641117
1.12869 1.66374 -2.24353
1.22689 -0.506975 -13.472
1.32509 -4.95657 0.786748
1.42331 -2.27399 0.460397
1.52154 -1.42613 0.256472
1.61978 -1.0114 0.1527
1.71804 -0.768326 0.100754
1.81632 -0.60991 0.0693793
1.91462 -0.499748 0.0510194
2.01293 -0.418984 0.0384174
2.11126 -0.357759 0.0303161
2.20961 -0.309764 0.0242993
2.30798 -0.271367 0.020247
2.40638 -0.239891 0.017144
2.50479 -0.21371 0.0151341
2.60323 -0.191494 0.0137915
2.7017 -0.172446 0.0134876
2.80019 -0.156107 0.0144421
2.89871 -0.143626 0.0175373
2.99725 -0.138235 0.0204742
3.09583 -0.134957 0.0162058
3.19443 -0.12537 0.00945645
3.29307 -0.115353 0.00638714
3.39173 -0.106542 0.00484342
3.49043 -0.0989576 0.00397588
3.58916 -0.0922722 0.00337774
3.68793 -0.0863689 0.00295903
3.78673 -0.0810588 0.00261746
3.88557 -0.0762897 0.00235391
3.98445 -0.0719461 0.00212177
4.08336 -0.0680025 0.00193452
4.18232 -0.0643803 0.00176318
4.28131 -0.061066 0.00162171
4.38035 -0.0580021 0.00148945
4.47943 -0.0551817 0.00137868
4.57855 -0.052561 0.00127368
4.67772 -0.0501362 0.00118485
4.77694 -0.0478734 0.00109985
4.8762 -0.0457707 0.00102738
4.97551 -0.0438012 0.000957524
5.07487 -0.0419642 0.000897606
5.17427 -0.0402379 0.000839505
5.27373 -0.0386223 0.000789411
5.37325 -0.0370997 0.000740598
5.47281 -0.0356705 0.000698322
5.57243 -0.03432 0.000656954
5.67211 -0.0330489 0.000620983
5.77184 -0.031845 0.000585657
5.87163 -0.030709 0.00055483
5.97148 -0.0296308 0.000524457
6.07139 -0.0286111 0.000497866
6.17136 -0.0276415 0.00047159
6.2714 -0.0267225 0.000448519
6.37149 -0.025847 0.000425661
6.47166 -0.0250156 0.000405536
6.57188 -0.0242223 0.00038555
6.67218 -0.0234675 0.000367909
6.77254 -0.0227463 0.000350351
6.87298 -0.022059 0.000334816
6.97348 -0.0214013 0.000319325
7.07406 -0.0207734 0.000305587
7.17471 -0.0201718 0.000291865
7.27544 -0.0195967 0.000279669
7.37624 -0.019045 0.000267467
7.47712 -0.0185167 0.000256599
7.57807 -0.0180095 0.000245713
7.67911 -0.0175231 0.000235995
7.78023 -0.0170556 0.00022625
7.88143 -0.0166068 0.000217532
7.98271 -0.016175 0.000208783
8.08408 -0.0157598 0.000200937
8.18554 -0.0153601 0.00019306
8.28708 -0.0149753 0.000185979
8.38872 -0.0146046 0.000178868
8.49044 -0.0142473 0.000172459
8.59226 -0.0139027 0.000166023
8.69417 -0.0135703 0.000160207
8.79618 -0.0132495 0.000154369
8.89828 -0.0129397 0.000149077
9.00048 -0.0126405 0.00014377
9.10278 -0.0123513 0.000138944
9.20518 -0.0120718 0.000134108
9.30769 -0.0118013 0.000129696
9.4103 -0.0115398 0.000125283
9.51301 -0.0112866 0.000121241
9.61583 -0.0110415 0.000117205
9.71877 -0.010804 0.000113493
9.82181 -0.0105741 0.000109796
9.92496 -0.010351 0.000106381
10.0282 -0.0101349 0.000102989
10.1316 -0.00992516 9.98406e-05
10.2351 -0.00972183 9.67223e-05
10.3387 -0.00952433 9.3815e-05
10.4425 -0.00933278 9.09445e-05
10.5463 -0.00914659 8.82548e-05
10.6503 -0.0089659 8.56083e-05
10.7545 -0.00879017 8.31157e-05
10.8587 -0.00861953 8.06722e-05
10.9631 -0.00845349 7.83588e-05
11.0676 -0.00829217 7.60993e-05
11.1722 -0.0081351 7.39491e-05
11.277 -0.00798242 7.18567e-05
11.3819 -0.0078337 6.98555e-05
11.487 -0.00768904 6.7915e-05
11.5922 -0.00754807 6.60504e-05
11.6975 -0.00741088 6.42479e-05
11.803 -0.00727714 6.25087e-05
11.9086 -0.0071469 6.08319e-05
12.0144 -0.00701989 5.92082e-05
12.1204 -0.00689614 5.76458e-05
12.2265 -0.00677542 5.61286e-05
12.3327 -0.00665773 5.46705e-05
12.4391 -0.00654288 5.32519e-05
12.5457 -0.00643085 5.18889e-05
12.6524 -0.0063215 5.05617e-05
12.7593 -0.00621477 4.92855e-05
12.8664 -0.00611056 4.80431e-05
12.9737 -0.00600881 4.68461e-05
13.0811 -0.00590943 4.56826e-05
13.1887 -0.00581233 4.45581e-05
13.2965 -0.00571748 4.34681e-05
13.4044 -0.00562476 4.241e-05
13.5126 -0.00553416 4.13885e-05
13.6209 -0.00544556 4.03913e-05
13.7294 -0.00535895 3.94335e-05
13.8382 -0.00527422 3.84923e-05
13.9471 -0.00519137 3.75939e-05
14.0562 -0.0051103 3.67046e-05
14.1655 -0.00503099 3.58614e-05
14.275 -0.00495335 3.50201e-05
14.3848 -0.00487738 3.42281e-05
14.4947 -0.00480299 3.34315e-05
14.6049 -0.00473017 3.26869e-05
14.7152 -0.00465885 3.19323e-05
14.8258 -0.004589 3.12314e-05
14.9367 -0.00452057 3.05163e-05
15.0477 -0.00445353 2.98557e-05
15.159 -0.00438784 2.91779e-05
15.2705 -0.00432345 2.85542e-05
15.3823 -0.00426035 2.79119e-05
15.4943 -0.00419848 2.7322e-05
15.6066 -0.00413784 2.67136e-05
15.7191 -0.00407835 2.61545e-05
15.8319 -0.00402003 2.55786e-05
15.9449 -0.0039628 2.50475e-05
16.0582 -0.00390668 2.45026e-05
16.1717 -0.00385159 2.39971e-05
16.2856 -0.00379756 2.34819e-05
16.3997 -0.00374451 2.29998e-05
16.5141 -0.00369247 2.25129e-05
16.6288 -0.00364134 2.20523e-05
16.7437 -0.00359118 2.15923e-05
16.859 -0.0035419 2.11518e-05
16.9746 -0.00349352 2.07169e-05
17.0905 -0.00344598 2.02953e-05
17.2067 -0.00339931 1.9884e-05
17.3232 -0.00335344 1.94805e-05
17.4401 -0.00330838 1.90907e-05
17.5572 -0.00326409 1.87048e-05
17.6748 -0.00322057 1.83347e-05
17.7926 -0.00317778 1.79661e-05
17.9108 -0.00313573 1.76137e-05
18.0294 -0.00309438 1.72622e-05
18.1483 -0.00305372 1.69257e-05
18.2676 -0.00301374 1.65911e-05
18.3873 -0.00297442 1.62687e-05
18.5074 -0.00293574 1.59509e-05
18.6278 -0.00289769 1.5641e-05
18.7487 -0.00286025 1.53397e-05
18.8699 -0.00282341 1.50412e-05
18.9916 -0.00278716 1.47557e-05
19.1137 -0.00275148 1.44678e-05
19.2362 -0.00271636 1.41973e-05
19.3592 -0.00268178 1.39196e-05
19.4826 -0.00264774 1.36628e-05
19.6065 -0.00261422 1.33953e-05
19.7309 -0.0025812 1.31507e-05
19.8557 -0.00254869 1.28939e-05
19.9811 -0.00251666 1.26597e-05
20.1069 -0.00248512 1.2414e-05
20.2333 -0.00245402 1.21887e-05
20.3602 -0.0024234 1.19546e-05
20.4876 -0.00239321 1.17366e-05
20.6156 -0.00236346 1.15144e-05
20.7441 -0.00233412 1.13028e-05
20.8732 -0.00230522 1.10921e-05
21.0029 -0.0022767 1.08864e-05
21.1332 -0.0022486 1.06866e-05
21.2642 -0.00222087 1.04869e-05
21.3958 -0.00219353 1.02965e-05
21.528 -0.00216655 1.01036e-05
21.6609 -0.00213994 9.921e-06
21.7945 -0.00211367 9.73589e-06
21.9288 -0.00208776 9.55918e-06
22.0639 -0.00206218 9.38285e-06
22.1997 -0.00203693 9.2105e-06
22.3363 -0.002012 9.04349e-06
22.4736 -0.00198739 8.87464e-06
22.6118 -0.00196308 8.71665e-06
22.7509 -0.00193907 8.55142e-06
22.8908 -0.00191536 8.40117e-06
23.0316 -0.00189193 8.24067e-06
23.1733 -0.00186877 8.09607e-06
23.316 -0.00184589 7.94197e-06
23.4597 -0.00182326 7.80075e-06
23.6044 -0.0018009 7.65454e-06
23.7502 -0.00177878 7.51506e-06
23.8971 -0.00175692 7.37719e-06
24.0451 -0.00173528 7.23923e-06
24.1944 -0.00171387 7.10853e-06
24.3448 -0.00169268 6.97357e-06
24.4966 -0.00167171 6.84734e-06
24.6496 -0.00165095 6.71795e-06
24.8041 -0.00163038 6.59314e-06
24.9601 -0.00161001 6.47141e-06
25.1175 -0.00158983 6.34637e-06
25.2766 -0.00156982 6.23211e-06
25.4373 -0.00154999 6.1081e-06
25.5998 -0.00153032 5.99809e-06
25.7641 -0.00151081 5.87885e-06
25.9304 -0.00149143 5.76862e-06
26.0988 -0.00147221 5.65737e-06
26.2693 -0.0014531 5.54503e-06
26.4421 -0.00143411 5.44049e-06
26.6174 -0.00141523 5.32963e-06
26.7954 -0.00139645 5.22554e-06
26.9761 -0.00137776 5.12231e-06
27.1598 -0.00135913 5.01391e-06
27.3468 -0.00134056 4.9181e-06
27.5373 -0.00132203 4.81042e-06
27.7317 -0.00130352 4.71213e-06
27.9302 -0.00128501 4.61427e-06
28.1333 -0.00126648 4.5096e-06
28.3415 -0.00124789 4.41405e-06
28.5554 -0.00122922 4.31783e-06
28.7758 -0.00121043 4.21116e-06
29.0035 -0.00119145 4.11815e-06
29.2396 -0.00117225 4.02238e-06
29.4858 -0.00115271 3.91573e-06
29.7441 -0.00113274 3.80674e-06
30.0173 -0.00111216 3.70623e-06
30.3101 -0.00109074 3.60237e-06
30.6297 -0.00106804 3.49372e-06
30.9905 -0.00104327 3.37229e-06
31.4301 -0.00101423 3.23411e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda2.0Nc1QuantumOneLoop/GRp_FRG.txt <==
-31.4301 -0.00101372 -3.23107e-06
-30.9905 -0.00104272 -3.36932e-06
-30.6297 -0.00106747 -3.49113e-06
-30.3101 -0.00109013 -3.60215e-06
-30.0173 -0.00111153 -3.71045e-06
-29.7441 -0.00113208 -3.81443e-06
-29.4858 -0.00115203 -3.91727e-06
-29.2396 -0.00117155 -4.01443e-06
-29.0035 -0.00119074 -4.11151e-06
-28.7758 -0.00120968 -4.21025e-06
-28.5554 -0.00122846 -4.31121e-06
-28.3415 -0.0012471 -4.40726e-06
-28.1333 -0.00126566 -4.50672e-06
-27.9302 -0.00128417 -4.607e-06
-27.7317 -0.00130266 -4.70564e-06
-27.5373 -0.00132114 -4.80619e-06
-27.3468 -0.00133965 -4.90943e-06
-27.1598 -0.00135819 -5.00884e-06
-26.9761 -0.00137679 -5.115e-06
-26.7954 -0.00139546 -5.21769e-06
-26.6174 -0.00141422 -5.32335e-06
-26.4421 -0.00143307 -5.43224e-06
-26.2693 -0.00145203 -5.53678e-06
-26.0988 -0.0014711 -5.64994e-06
-25.9304 -0.00149031 -5.76026e-06
-25.7641 -0.00150965 -5.86843e-06
-25.5998 -0.00152913 -5.99186e-06
-25.4373 -0.00154878 -6.09693e-06
-25.2766 -0.00156857 -6.22116e-06
-25.1175 -0.00158855 -6.3422e-06
-24.9601 -0.0016087 -6.45231e-06
-24.8041 -0.00162903 -6.59119e-06
-24.6496 -0.00164957 -6.70298e-06
-24.4966 -0.00167029 -6.83296e-06
-24.3448 -0.00169122 -6.97207e-06
-24.1944 -0.00171239 -7.0833e-06
-24.0451 -0.00173374 -7.23798e-06
-23.8971 -0.00175535 -7.36027e-06
-23.7502 -0.00177718 -7.49801e-06
-23.6044 -0.00179925 -7.65082e-06
-23.4597 -0.00182159 -7.77604e-06
-23.316 -0.00184415 -7.93517e-06
-23.1733 -0.001867 -8.07866e-06
-23.0316 -0.00189012 -8.22474e-06
-22.8908 -0.00191349 -8.38644e-06
-22.7509 -0.00193717 -8.53614e-06
-22.6118 -0.00196113 -8.69749e-06
-22.4736 -0.00198538 -8.85944e-06
-22.3363 -0.00200995 -9.02622e-06
-22.1997 -0.00203483 -9.18943e-06
-22.0639 -0.00206002 -9.36735e-06
-21.9288 -0.00208555 -9.53808e-06
-21.7945 -0.00211141 -9.71568e-06
-21.6609 -0.00213761 -9.90108e-06
-21.528 -0.00216417 -1.00833e-05
-21.3958 -0.00219108 -1.02719e-05
-21.2642 -0.00221837 -1.04675e-05
-21.1332 -0.00224603 -1.06617e-05
-21.0029 -0.00227408 -1.0862e-05
-20.8732 -0.00230252 -1.10689e-05
-20.7441 -0.00233137 -1.12766e-05
-20.6156 -0.00236062 -1.14885e-05
-20.4876 -0.0023903 -1.17087e-05
-20.3602 -0.00242042 -1.19298e-05
-20.2333 -0.00245097 -1.21556e-05
-20.1069 -0.00248198 -1.2389e-05
-19.9811 -0.00251345 -1.2626e-05
-19.8557 -0.0025454 -1.28652e-05
-19.7309 -0.00257782 -1.31152e-05
-19.6065 -0.00261075 -1.33663e-05
-19.4826 -0.00264418 -1.36246e-05
-19.3592 -0.00267813 -1.38867e-05
-19.2362 -0.00271261 -1.41583e-05
-19.1137 -0.00274765 -1.44169e-05
-18.9916 -0.00278322 -1.47131e-05
-18.8699 -0.00281938 -1.50059e-05
-18.7487 -0.00285611 -1.52969e-05
-18.6278 -0.00289343 -1.55992e-05
-18.5074 -0.00293138 -1.59095e-05
-18.3873 -0.00296994 -1.62209e-05
-18.2676 -0.00300915 -1.65488e-05
-18.1483 -0.003049 -1.6874e-05
-18.0294 -0.00308953 -1.72171e-05
-17.9108 -0.00313076 -1.75618e-05
-17.7926 -0.00317267 -1.79114e-05
-17.6748 -0.00321532 -1.82837e-05
-17.5572 -0.0032587 -1.86467e-05
-17.4401 -0.00330283 -1.9032e-05
-17.3232 -0.00334776 -1.94243e-05
-17.2067 -0.00339346 -1.98172e-05
-17.0905 -0.00343999 -2.02352e-05
-16.9746 -0.00348735 -2.06485e-05
-16.859 -0.00353555 -2.1082e-05
-16.7437 -0.00358466 -2.1528e-05
-16.6288 -0.00363464 -2.19691e-05
-16.5141 -0.00368556 -2.24452e-05
-16.3997 -0.00373744 -2.29184e-05
-16.2856 -0.00379026 -2.33995e-05
-16.1717 -0.00384411 -2.39155e-05
-16.0582 -0.00389896 -2.44152e-05
-15.9449 -0.00395486 -2.49531e-05
-15.8319 -0.00401187 -2.54967e-05
-15.7191 -0.00406994 -2.60419e-05
-15.6066 -0.00412918 -2.66294e-05
-15.4943 -0.0041896 -2.72098e-05
-15.3823 -0.00425117 -2.78051e-05
-15.2705 -0.00431403 -2.84485e-05
-15.159 -0.00437812 -2.90595e-05
-15.0477 -0.0044435 -2.97322e-05
-14.9367 -0.00451027 -3.04075e-05
-14.8258 -0.00457835 -3.10833e-05
-14.7152 -0.00464789 -3.18167e-05
-14.6049 -0.0047189 -3.25445e-05
-14.4947 -0.00479133 -3.32804e-05
-14.3848 -0.0048654 -3.40958e-05
-14.275 -0.004941 -3.48569e-05
-14.1655 -0.00501819 -3.56976e-05
-14.0562 -0.00509717 -3.65592e-05
-13.9471 -0.00517777 -3.73999e-05
-13.8382 -0.00526019 -3.8326e-05
-13.7294 -0.00534451 -3.92592e-05
-13.6209 -0.00543059 -4.0173e-05
-13.5126 -0.00551873 -4.12166e-05
-13.4044 -0.00560887 -4.21959e-05
-13.2965 -0.00570097 -4.32351e-05
-13.1887 -0.00579536 -4.43687e-05
-13.0811 -0.00589186 -4.54283e-05
-12.9737 -0.00599059 -4.65975e-05
-12.8664 -0.00609184 -4.78318e-05
-12.7593 -0.00619532 -4.89806e-05
-12.6524 -0.00630137 -5.03096e-05
-12.5457 -0.00641013 -5.16332e-05
-12.4391 -0.00652131 -5.29064e-05
-12.3327 -0.00663544 -5.44071e-05
-12.2265 -0.00675245 -5.58194e-05
-12.1204 -0.00687215 -5.72591e-05
-12.0144 -0.00699521 -5.89332e-05
-11.9086 -0.0071213 -6.04504e-05
-11.803 -0.00725047 -6.20918e-05
-11.6975 -0.0073834 -6.39474e-05
-11.5922 -0.00751954 -6.55853e-05
-11.487 -0.00765926 -6.7475e-05
-11.3819 -0.00780312 -6.95141e-05
-11.277 -0.00795042 -7.12983e-05
-11.1722 -0.0081019 -7.34933e-05
-11.0676 -0.00825791 -7.56946e-05
-10.9631 -0.00841764 -7.76997e-05
-10.8587 -0.00858229 -8.02082e-05
-10.7545 -0.0087518 -8.26202e-05
-10.6503 -0.00892547 -8.48491e-05
-10.5463 -0.00910487 -8.77801e-05
-10.4425 -0.00928947 -9.03315e-05
-10.3387 -0.0094788 -9.29489e-05
-10.2351 -0.0096748 -9.62492e-05
-10.1316 -0.00987627 -9.90594e-05
-10.0282 -0.0100833 -0.000102043
-9.92496 -0.010298 -0.000105874
-9.82181 -0.0105185 -0.000108842
-9.71877 -0.0107455 -0.000112434
-9.61583 -0.0109813 -0.000116711
-9.51301 -0.0112233 -0.00012
-9.4103 -0.0114732 -0.000124211
-9.30769 -0.0117329 -0.000129097
-9.20518 -0.0119993 -0.000132647
-9.10278 -0.0122752 -0.000137748
-9.00048 -0.0125623 -0.000143198
-8.89828 -0.0128564 -0.000147161
-8.79618 -0.0131623 -0.000153283
-8.69417 -0.0134805 -0.000159414
-8.59226 -0.0138064 -0.000163826
-8.49044 -0.014147 -0.000171269
-8.38872 -0.014501 -0.000178098
-8.28708 -0.0148636 -0.000183109
-8.18554 -0.0152443 -0.000192185
-8.08408 -0.0156395 -0.000199789
-7.98271 -0.0160447 -0.000205514
-7.88143 -0.0164722 -0.000216695
-7.78023 -0.0169154 -0.00022505
-7.67911 -0.0173701 -0.000231785
-7.57807 -0.0178528 -0.000245557
-7.47712 -0.0183518 -0.000254782
-7.37624 -0.0188647 -0.000262678
-7.27544 -0.0194127 -0.000279933
-7.17471 -0.0199772 -0.000289817
-7.07406 -0.0205589 -0.000299478
-6.97348 -0.021185 -0.00032105
-6.87298 -0.021827 -0.000331742
-6.77254 -0.0224903 -0.000343389
-6.67218 -0.023211 -0.000370972
-6.57188 -0.0239448 -0.000381947
-6.47166 -0.0247062 -0.000396507
-6.37149 -0.0255433 -0.000431873
-6.2714 -0.0263864 -0.000443207
-6.17136 -0.0272665 -0.000461608
-6.07139 -0.0282484 -0.000509106
-5.97148 -0.0292224 -0.000518901
-5.87163 -0.0302479 -0.000542237
-5.77184 -0.0314156 -0.00060757
-5.67211 -0.0325449 -0.000613263
-5.57243 -0.0337514 -0.000642492
-5.47281 -0.0351606 -0.000735953
-5.37325 -0.0364735 -0.000731577
-5.27373 -0.0379143 -0.000767667
-5.17427 -0.0396299 -0.000905497
-5.07487 -0.0411653 -0.00087951
-4.97551 -0.0429244 -0.000925491
-4.8762 -0.045005 -0.00111651
-4.77694 -0.0468437 -0.00106347
-4.67772 -0.049039 -0.00112969
-4.57855 -0.0515885 -0.00138609
-4.47943 -0.0538539 -0.00130879
-4.38035 -0.0566454 -0.00142069
-4.28131 -0.05982 -0.00178629
-4.18232 -0.0627187 -0.00174274
-4.08336 -0.0663191 -0.00201576
-3.98445 -0.0702879 -0.00262599
-3.88557 -0.074095 -0.00279363
-3.78673 -0.0787547 -0.00345021
-3.68793 -0.0837445 -0.00472687
-3.58916 -0.0884642 -0.00590649
-3.49043 -0.0931 -0.00747776
-3.39173 -0.0974957 -0.00842644
-3.29307 -0.102614 -0.00804136
-3.19443 -0.10933 -0.00723686
-3.09583 -0.117656 -0.00665637
-2.99725 -0.127376 -0.00652084
-2.89871 -0.138396 -0.00681925
-2.80019 -0.150834 -0.00745428
-2.7017 -0.16497 -0.00837141
-2.60323 -0.181216 -0.00957668
-2.50479 -0.20011 -0.0111342
-2.40638 -0.22237 -0.0131715
-2.30798 -0.249 -0.0158897
-2.20961 -0.281452 -0.0196446
-2.11126 -0.322025 -0.0250636
-2.01293 -0.374523 -0.0334003
-1.91462 -0.446125 -0.0474082
-1.81632 -0.549975 -0.0736527
-1.71804 -0.705469 -0.127069
-1.61978 -0.932815 -0.237221
-1.52154 -1.2793 -0.500597
-1.42331 -1.67745 -1.19881
-1.32509 -1.37224 -2.40313
-1.22689 -0.361123 -2.87008
-1.12869 0.567587 -2.92427
-1.03051 1.71097 -2.38031
-0.932337 2.06035 -1.24488
-0.834173 1.75535 -0.547861
-0.736016 1.42957 -0.260443
-0.637867 1.20173 -0.139766
-0.539723 1.05003 -0.0834799
-0.441585 0.948212 -0.0526538
-0.343451 0.879332 -0.0343169
-0.24532 0.833694 -0.0213589
-0.147191 0.805725 -0.0120314
-0.0490634 0.792419 -0.00368367
0.0490634 0.792419 0.00368367
0.147191 0.805725 0.0120314
0.24532 0.833694 0.0213589
0.343451 0.879332 0.0343169
0.441585 0.948212 0.0526538
0.539723 1.05003 0.0834799
0.637867 1.20173 0.139766
0.736016 1.42957 0.260443
0.834173 1.75535 0.547861
0.932337 2.06035 1.24488
1.03051 1.71097 2.38031
1.12869 0.567587 2.92427
1.22689 -0.361123 2.87008
1.32509 -1.37224 2.40313
1.42331 -1.67745 1.19881
1.52154 -1.2793 0.500597
1.61978 -0.932815 0.237221
1.71804 -0.705469 0.127069
1.81632 -0.549975 0.0736527
1.91462 -0.446125 0.0474082
2.01293 -0.374523 0.0334003
2.11126 -0.322025 0.0250636
2.20961 -0.281452 0.0196446
2.30798 -0.249 0.0158897
2.40638 -0.22237 0.0131715
2.50479 -0.20011 0.0111342
2.60323 -0.181216 0.00957668
2.7017 -0.16497 0.00837141
2.80019 -0.150834 0.00745428
2.89871 -0.138396 0.00681925
2.99725 -0.127376 0.00652084
3.09583 -0.117656 0.00665637
3.19443 -0.10933 0.00723686
3.29307 -0.102614 0.00804136
3.39173 -0.0974957 0.00842644
3.49043 -0.0931 0.00747776
3.58916 -0.0884642 0.00590649
3.68793 -0.0837445 0.00472687
3.78673 -0.0787547 0.00345021
3.88557 -0.074095 0.00279363
3.98445 -0.0702879 0.00262599
4.08336 -0.0663191 0.00201576
4.18232 -0.0627187 0.00174274
4.28131 -0.05982 0.00178629
4.38035 -0.0566454 0.00142069
4.47943 -0.0538539 0.00130879
4.57855 -0.0515885 0.00138609
4.67772 -0.049039 0.00112969
4.77694 -0.0468437 0.00106347
4.8762 -0.045005 0.00111651
4.97551 -0.0429244 0.000925491
5.07487 -0.0411653 0.00087951
5.17427 -0.0396299 0.000905497
5.27373 -0.0379143 0.000767667
5.37325 -0.0364735 0.000731577
5.47281 -0.0351606 0.000735953
5.57243 -0.0337514 0.000642492
5.67211 -0.0325449 0.000613263
5.77184 -0.0314156 0.00060757
5.87163 -0.0302479 0.000542237
5.97148 -0.0292224 0.000518901
6.07139 -0.0282484 0.000509106
6.17136 -0.0272665 0.000461608
6.2714 -0.0263864 0.000443207
6.37149 -0.0255433 0.000431873
6.47166 -0.0247062 0.000396507
6.57188 -0.0239448 0.000381947
6.67218 -0.023211 0.000370972
6.77254 -0.0224903 0.000343389
6.87298 -0.021827 0.000331742
6.97348 -0.021185 0.00032105
7.07406 -0.0205589 0.000299478
7.17471 -0.0199772 0.000289817
7.27544 -0.0194127 0.000279933
7.37624 -0.0188647 0.000262678
7.47712 -0.0183518 0.000254782
7.57807 -0.0178528 0.000245557
7.67911 -0.0173701 0.000231785
7.78023 -0.0169154 0.00022505
7.88143 -0.0164722 0.000216695
7.98271 -0.0160447 0.000205514
8.08408 -0.0156395 0.000199789
8.18554 -0.0152443 0.000192185
8.28708 -0.0148636 0.000183109
8.38872 -0.014501 0.000178098
8.49044 -0.014147 0.000171269
8.59226 -0.0138064 0.000163826
8.69417 -0.0134805 0.000159414
8.79618 -0.0131623 0.000153283
8.89828 -0.0128564 0.000147161
9.00048 -0.0125623 0.000143198
9.10278 -0.0122752 0.000137748
9.20518 -0.0119993 0.000132647
9.30769 -0.0117329 0.000129097
9.4103 -0.0114732 0.000124211
9.51301 -0.0112233 0.00012
9.61583 -0.0109813 0.000116711
9.71877 -0.0107455 0.000112434
9.82181 -0.0105185 0.000108842
9.92496 -0.010298 0.000105874
10.0282 -0.0100833 0.000102043
10.1316 -0.00987627 9.90594e-05
10.2351 -0.0096748 9.62492e-05
10.3387 -0.0094788 9.29489e-05
10.4425 -0.00928947 9.03315e-05
10.5463 -0.00910487 8.77801e-05
10.6503 -0.00892547 8.48491e-05
10.7545 -0.0087518 8.26202e-05
10.8587 -0.00858229 8.02082e-05
10.9631 -0.00841764 7.76997e-05
11.0676 -0.00825791 7.56946e-05
11.1722 -0.0081019 7.34933e-05
11.277 -0.00795042 7.12983e-05
11.3819 -0.00780312 6.95141e-05
11.487 -0.00765926 6.7475e-05
11.5922 -0.00751954 6.55853e-05
11.6975 -0.0073834 6.39474e-05
11.803 -0.00725047 6.20918e-05
11.9086 -0.0071213 6.04504e-05
12.0144 -0.00699521 5.89332e-05
12.1204 -0.00687215 5.72591e-05
12.2265 -0.00675245 5.58194e-05
12.3327 -0.00663544 5.44071e-05
12.4391 -0.00652131 5.29064e-05
12.5457 -0.00641013 5.16332e-05
12.6524 -0.00630137 5.03096e-05
12.7593 -0.00619532 4.89806e-05
12.8664 -0.00609184 4.78318e-05
12.9737 -0.00599059 4.65975e-05
13.0811 -0.00589186 4.54283e-05
13.1887 -0.00579536 4.43687e-05
13.2965 -0.00570097 4.32351e-05
13.4044 -0.00560887 4.21959e-05
13.5126 -0.00551873 4.12166e-05
13.6209 -0.00543059 4.0173e-05
13.7294 -0.00534451 3.92592e-05
13.8382 -0.00526019 3.8326e-05
13.9471 -0.00517777 3.73999e-05
14.0562 -0.00509717 3.65592e-05
14.1655 -0.00501819 3.56976e-05
14.275 -0.004941 3.48569e-05
14.3848 -0.0048654 3.40958e-05
14.4947 -0.00479133 3.32804e-05
14.6049 -0.0047189 3.25445e-05
14.7152 -0.00464789 3.18167e-05
14.8258 -0.00457835 3.10833e-05
14.9367 -0.00451027 3.04075e-05
15.0477 -0.0044435 2.97322e-05
15.159 -0.00437812 2.90595e-05
15.2705 -0.00431403 2.84485e-05
15.3823 -0.00425117 2.78051e-05
15.4943 -0.0041896 2.72098e-05
15.6066 -0.00412918 2.66294e-05
15.7191 -0.00406994 2.60419e-05
15.8319 -0.00401187 2.54967e-05
15.9449 -0.00395486 2.49531e-05
16.0582 -0.00389896 2.44152e-05
16.1717 -0.00384411 2.39155e-05
16.2856 -0.00379026 2.33995e-05
16.3997 -0.00373744 2.29184e-05
16.5141 -0.00368556 2.24452e-05
16.6288 -0.00363464 2.19691e-05
16.7437 -0.00358466 2.1528e-05
16.859 -0.00353555 2.1082e-05
16.9746 -0.00348735 2.06485e-05
17.0905 -0.00343999 2.02352e-05
17.2067 -0.00339346 1.98172e-05
17.3232 -0.00334776 1.94243e-05
17.4401 -0.00330283 1.9032e-05
17.5572 -0.0032587 1.86467e-05
17.6748 -0.00321532 1.82837e-05
17.7926 -0.00317267 1.79114e-05
17.9108 -0.00313076 1.75618e-05
18.0294 -0.00308953 1.72171e-05
18.1483 -0.003049 1.6874e-05
18.2676 -0.00300915 1.65488e-05
18.3873 -0.00296994 1.62209e-05
18.5074 -0.00293138 1.59095e-05
18.6278 -0.00289343 1.55992e-05
18.7487 -0.00285611 1.52969e-05
18.8699 -0.00281938 1.50059e-05
18.9916 -0.00278322 1.47131e-05
19.1137 -0.00274765 1.44169e-05
19.2362 -0.00271261 1.41583e-05
19.3592 -0.00267813 1.38867e-05
19.4826 -0.00264418 1.36246e-05
19.6065 -0.00261075 1.33663e-05
19.7309 -0.00257782 1.31152e-05
19.8557 -0.0025454 1.28652e-05
19.9811 -0.00251345 1.2626e-05
20.1069 -0.00248198 1.2389e-05
20.2333 -0.00245097 1.21556e-05
20.3602 -0.00242042 1.19298e-05
20.4876 -0.0023903 1.17087e-05
20.6156 -0.00236062 1.14885e-05
20.7441 -0.00233137 1.12766e-05
20.8732 -0.00230252 1.10689e-05
21.0029 -0.00227408 1.0862e-05
21.1332 -0.00224603 1.06617e-05
21.2642 -0.00221837 1.04675e-05
21.3958 -0.00219108 1.02719e-05
21.528 -0.00216417 1.00833e-05
21.6609 -0.00213761 9.90108e-06
21.7945 -0.00211141 9.71568e-06
21.9288 -0.00208555 9.53808e-06
22.0639 -0.00206002 9.36735e-06
22.1997 -0.00203483 9.18943e-06
22.3363 -0.00200995 9.02622e-06
22.4736 -0.00198538 8.85944e-06
22.6118 -0.00196113 8.69749e-06
22.7509 -0.00193717 8.53614e-06
22.8908 -0.00191349 8.38644e-06
23.0316 -0.00189012 8.22474e-06
23.1733 -0.001867 8.07866e-06
23.316 -0.00184415 7.93517e-06
23.4597 -0.00182159 7.77604e-06
23.6044 -0.00179925 7.65082e-06
23.7502 -0.00177718 7.49801e-06
23.8971 -0.00175535 7.36027e-06
24.0451 -0.00173374 7.23798e-06
24.1944 -0.00171239 7.0833e-06
24.3448 -0.00169122 6.97207e-06
24.4966 -0.00167029 6.83296e-06
24.6496 -0.00164957 6.70298e-06
24.8041 -0.00162903 6.59119e-06
24.9601 -0.0016087 6.45231e-06
25.1175 -0.00158855 6.3422e-06
25.2766 -0.00156857 6.22116e-06
25.4373 -0.00154878 6.09693e-06
25.5998 -0.00152913 5.99186e-06
25.7641 -0.00150965 5.86843e-06
25.9304 -0.00149031 5.76026e-06
26.0988 -0.0014711 5.64994e-06
26.2693 -0.00145203 5.53678e-06
26.4421 -0.00143307 5.43224e-06
26.6174 -0.00141422 5.32335e-06
26.7954 -0.00139546 5.21769e-06
26.9761 -0.00137679 5.115e-06
27.1598 -0.00135819 5.00884e-06
27.3468 -0.00133965 4.90943e-06
27.5373 -0.00132114 4.80619e-06
27.7317 -0.00130266 4.70564e-06
27.9302 -0.00128417 4.607e-06
28.1333 -0.00126566 4.50672e-06
28.3415 -0.0012471 4.40726e-06
28.5554 -0.00122846 4.31121e-06
28.7758 -0.00120968 4.21025e-06
29.0035 -0.00119074 4.11151e-06
29.2396 -0.00117155 4.01443e-06
29.4858 -0.00115203 3.91727e-06
29.7441 -0.00113208 3.81443e-06
30.0173 -0.00111153 3.71045e-06
30.3101 -0.00109013 3.60215e-06
30.6297 -0.00106747 3.49113e-06
30.9905 -0.00104272 3.36932e-06
31.4301 -0.00101372 3.23107e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda2.0Nc1QuantumOneLoop/GRp_OneLoopFRG.txt <==
-31.4301 -0.00101376 -3.2301e-06
-30.9905 -0.00104276 -3.3698e-06
-30.6297 -0.00106751 -3.49055e-06
-30.3101 -0.00109018 -3.60237e-06
-30.0173 -0.00111158 -3.70901e-06
-29.7441 -0.00113213 -3.81241e-06
-29.4858 -0.00115208 -3.91369e-06
-29.2396 -0.0011716 -4.0136e-06
-29.0035 -0.00119079 -4.11267e-06
-28.7758 -0.00120974 -4.2113e-06
-28.5554 -0.00122851 -4.30977e-06
-28.3415 -0.00124716 -4.40832e-06
-28.1333 -0.00126572 -4.50717e-06
-27.9302 -0.00128423 -4.60646e-06
-27.7317 -0.00130272 -4.70634e-06
-27.5373 -0.00132121 -4.80694e-06
-27.3468 -0.00133971 -4.90836e-06
-27.1598 -0.00135826 -5.01071e-06
-26.9761 -0.00137686 -5.11406e-06
-26.7954 -0.00139554 -5.21852e-06
-26.6174 -0.00141429 -5.32416e-06
-26.4421 -0.00143315 -5.43104e-06
-26.2693 -0.00145211 -5.53925e-06
-26.0988 -0.00147118 -5.64885e-06
-25.9304 -0.00149039 -5.7599e-06
-25.7641 -0.00150973 -5.87247e-06
-25.5998 -0.00152922 -5.98663e-06
-25.4373 -0.00154886 -6.10243e-06
-25.2766 -0.00156867 -6.21994e-06
-25.1175 -0.00158864 -6.33921e-06
-24.9601 -0.00160879 -6.46031e-06
-24.8041 -0.00162913 -6.58331e-06
-24.6496 -0.00164966 -6.70825e-06
-24.4966 -0.0016704 -6.8352e-06
-24.3448 -0.00169133 -6.96423e-06
-24.1944 -0.00171249 -7.09539e-06
-24.0451 -0.00173386 -7.22875e-06
-23.8971 -0.00175546 -7.36437e-06
-23.7502 -0.0017773 -7.50232e-06
-23.6044 -0.00179938 -7.64267e-06
-23.4597 -0.0018217 -7.78548e-06
-23.316 -0.00184428 -7.93082e-06
-23.1733 -0.00186713 -8.07876e-06
-23.0316 -0.00189024 -8.22937e-06
-22.8908 -0.00191363 -8.38273e-06
-22.7509 -0.0019373 -8.53891e-06
-22.6118 -0.00196127 -8.69798e-06
-22.4736 -0.00198553 -8.86003e-06
-22.3363 -0.0020101 -9.02514e-06
-22.1997 -0.00203498 -9.19339e-06
-22.0639 -0.00206018 -9.36486e-06
-21.9288 -0.00208571 -9.53964e-06
-21.7945 -0.00211157 -9.71781e-06
-21.6609 -0.00213778 -9.89948e-06
-21.528 -0.00216434 -1.00847e-05
-21.3958 -0.00219126 -1.02737e-05
-21.2642 -0.00221855 -1.04664e-05
-21.1332 -0.00224622 -1.0663e-05
-21.0029 -0.00227427 -1.08636e-05
-20.8732 -0.00230271 -1.10683e-05
-20.7441 -0.00233156 -1.12771e-05
-20.6156 -0.00236083 -1.14904e-05
-20.4876 -0.00239051 -1.1708e-05
-20.3602 -0.00242063 -1.19302e-05
-20.2333 -0.00245119 -1.21572e-05
-20.1069 -0.00248221 -1.23889e-05
-19.9811 -0.00251368 -1.26256e-05
-19.8557 -0.00254563 -1.28673e-05
-19.7309 -0.00257807 -1.31143e-05
-19.6065 -0.002611 -1.33667e-05
-19.4826 -0.00264444 -1.36247e-05
-19.3592 -0.00267839 -1.38883e-05
-19.2362 -0.00271288 -1.41577e-05
-19.1137 -0.00274791 -1.44332e-05
-18.9916 -0.0027835 -1.47149e-05
-18.8699 -0.00281966 -1.50029e-05
-18.7487 -0.0028564 -1.52975e-05
-18.6278 -0.00289373 -1.55988e-05
-18.5074 -0.00293168 -1.59071e-05
-18.3873 -0.00297025 -1.62225e-05
-18.2676 -0.00300946 -1.65453e-05
-18.1483 -0.00304933 -1.68756e-05
-18.0294 -0.00308987 -1.72137e-05
-17.9108 -0.0031311 -1.75599e-05
-17.7926 -0.00317303 -1.79144e-05
-17.6748 -0.00321568 -1.82773e-05
-17.5572 -0.00325907 -1.86491e-05
-17.4401 -0.00330322 -1.90299e-05
-17.3232 -0.00334814 -1.94201e-05
-17.2067 -0.00339386 -1.98199e-05
-17.0905 -0.0034404 -2.02296e-05
-16.9746 -0.00348777 -2.06495e-05
-16.859 -0.00353599 -2.108e-05
-16.7437 -0.0035851 -2.15214e-05
-16.6288 -0.00363511 -2.1974e-05
-16.5141 -0.00368604 -2.24383e-05
-16.3997 -0.00373791 -2.29145e-05
-16.2856 -0.00379076 -2.34031e-05
-16.1717 -0.00384461 -2.39044e-05
-16.0582 -0.00389948 -2.4419e-05
-15.9449 -0.00395541 -2.49471e-05
-15.8319 -0.00401241 -2.54894e-05
-15.7191 -0.00407052 -2.60462e-05
-15.6066 -0.00412976 -2.66181e-05
-15.4943 -0.00419018 -2.72055e-05
-15.3823 -0.0042518 -2.7809e-05
-15.2705 -0.00431465 -2.84291e-05
-15.159 -0.00437876 -2.90665e-05
-15.0477 -0.00444418 -2.97217e-05
-14.9367 -0.00451094 -3.03953e-05
-14.8258 -0.00457907 -3.10881e-05
-14.7152 -0.00464862 -3.18006e-05
-14.6049 -0.00471962 -3.25336e-05
-14.4947 -0.00479212 -3.32879e-05
-14.3848 -0.00486616 -3.40641e-05
-14.275 -0.00494179 -3.48632e-05
-14.1655 -0.00501905 -3.56859e-05
-14.0562 -0.00509799 -3.65332e-05
-13.9471 -0.00517866 -3.74059e-05
-13.8382 -0.00526111 -3.83051e-05
-13.7294 -0.0053454 -3.92316e-05
-13.6209 -0.00543158 -4.01867e-05
-13.5126 -0.0055197 -4.11713e-05
-13.4044 -0.00560984 -4.21866e-05
-13.2965 -0.00570205 -4.32338e-05
-13.1887 -0.0057964 -4.43143e-05
-13.0811 -0.00589295 -4.54292e-05
-12.9737 -0.00599177 -4.65801e-05
-12.8664 -0.00609295 -4.77683e-05
-12.7593 -0.00619654 -4.89953e-05
-12.6524 -0.00630264 -5.02629e-05
-12.5457 -0.00641133 -5.15726e-05
-12.4391 -0.00652268 -5.29262e-05
-12.3327 -0.00663679 -5.43256e-05
-12.2265 -0.00675376 -5.57727e-05
-12.1204 -0.00687368 -5.72696e-05
-12.0144 -0.00699664 -5.88184e-05
-11.9086 -0.00712276 -6.04213e-05
-11.803 -0.00725215 -6.20809e-05
-11.6975 -0.00738492 -6.37995e-05
-11.5922 -0.00752119 -6.55799e-05
-11.487 -0.00766108 -6.74248e-05
-11.3819 -0.00780473 -6.93372e-05
-11.277 -0.00795228 -7.13201e-05
-11.1722 -0.00810387 -7.33769e-05
-11.0676 -0.00825964 -7.55111e-05
-10.9631 -0.00841975 -7.77263e-05
-10.8587 -0.00858438 -8.00264e-05
-10.7545 -0.00875368 -8.24154e-05
-10.6503 -0.00892785 -8.48978e-05
-10.5463 -0.00910707 -8.74781e-05
-10.4425 -0.00929154 -9.01613e-05
-10.3387 -0.00948147 -9.29524e-05
-10.2351 -0.00967708 -9.5857e-05
-10.1316 -0.00987859 -9.88809e-05
-10.0282 -0.0100863 -0.00010203
-9.92496 -0.0103003 -0.000105312
-9.82181 -0.0105211 -0.000108732
-9.71877 -0.0107488 -0.000112299
-9.61583 -0.0109837 -0.000116021
-9.51301 -0.0112263 -0.000119905
-9.4103 -0.0114767 -0.000123962
-9.30769 -0.0117354 -0.0001282
-9.20518 -0.0120027 -0.00013263
-9.10278 -0.012279 -0.000137263
-9.00048 -0.0125647 -0.00014211
-8.89828 -0.0128603 -0.000147185
-8.79618 -0.0131662 -0.000152501
-8.69417 -0.0134829 -0.000158072
-8.59226 -0.0138109 -0.000163914
-8.49044 -0.0141509 -0.000170043
-8.38872 -0.0145033 -0.000176478
-8.28708 -0.0148687 -0.000183238
-8.18554 -0.015248 -0.000190344
-8.08408 -0.0156417 -0.000197818
-7.98271 -0.0160506 -0.000205685
-7.88143 -0.0164755 -0.00021397
-7.78023 -0.0169172 -0.000222703
-7.67911 -0.0173767 -0.000231913
-7.57807 -0.017855 -0.000241635
-7.47712 -0.0183531 -0.000251904
-7.37624 -0.0188721 -0.00026276
-7.27544 -0.0194132 -0.000274245
-7.17471 -0.0199776 -0.000286406
-7.07406 -0.0205669 -0.000299294
-6.97348 -0.0211824 -0.000312965
-6.87298 -0.0218258 -0.000327479
-6.77254 -0.0224988 -0.000342902
-6.67218 -0.0232032 -0.000359309
-6.57188 -0.0239411 -0.000376778
-6.47166 -0.0247146 -0.000395398
-6.37149 -0.0255262 -0.000415267
-6.2714 -0.0263783 -0.000436492
-6.17136 -0.0272737 -0.000459191
-6.07139 -0.0282156 -0.000483498
-5.97148 -0.0292071 -0.000509557
-5.87163 -0.030252 -0.000537531
-5.77184 -0.0313541 -0.000567603
-5.67211 -0.0325177 -0.000599974
-5.57243 -0.0337477 -0.000634872
-5.47281 -0.0350491 -0.000672551
-5.37325 -0.0364279 -0.000713299
-5.27373 -0.0378903 -0.000757438
-5.17427 -0.0394433 -0.000805334
-5.07487 -0.0410947 -0.000857403
-4.97551 -0.0428532 -0.000914116
-4.8762 -0.0447284 -0.000976013
-4.77694 -0.0467312 -0.00104371
-4.67772 -0.0488735 -0.00111792
-4.57855 -0.051169 -0.00119945
-4.47943 -0.053633 -0.00128925
-4.38035 -0.0562826 -0.00138842
-4.28131 -0.0591377 -0.00149825
-4.18232 -0.0622205 -0.00162024
-4.08336 -0.0655567 -0.00175616
-3.98445 -0.0691754 -0.0019081
-3.88557 -0.0731106 -0.00207858
-3.78673 -0.0774015 -0.00227058
-3.68793 -0.0820938 -0.00248772
-3.58916 -0.0872408 -0.00273438
-3.49043 -0.0929055 -0.00301591
-3.39173 -0.0991625 -0.00333894
-3.29307 -0.106101 -0.00371167
-3.19443 -0.113828 -0.00414442
-3.09583 -0.122473 -0.00465029
-2.99725 -0.132194 -0.00524606
-2.89871 -0.143189 -0.00595356
-2.80019 -0.155703 -0.00680156
-2.7017 -0.170045 -0.00782857
-2.60323 -0.186613 -0.00908706
-2.50479 -0.205925 -0.01065
-2.40638 -0.22867 -0.0126212
-2.30798 -0.255777 -0.0151523
-2.20961 -0.288541 -0.0184716
-2.11126 -0.328803 -0.0229362
-2.01293 -0.379286 -0.0291283
-1.91462 -0.444178 -0.0380514
-1.81632 -0.530257 -0.0515526
-1.71804 -0.649232 -0.0733399
-1.61978 -0.823118 -0.111768
-1.52154 -1.09835 -0.188988
-1.42331 -1.5897 -0.380272
-1.32509 -2.63797 -1.07535
-1.22689 -3.61482 -5.95728
-1.12869 4.20038 -3.02248
-1.03051 2.51482 -0.702597
-0.932337 1.73301 -0.28773
-0.834173 1.34332 -0.152465
-0.736016 1.1171 -0.0924776
-0.637867 0.972855 -0.060605
-0.539723 0.875612 -0.0414732
-0.441585 0.808157 -0.0288775
-0.343451 0.761184 -0.0199132
-0.24532 0.729363 -0.0130544
-0.147191 0.709576 -0.00741185
-0.0490634 0.700078 -0.00240467
0.0490634 0.700078 0.00240467
0.147191 0.709576 0.00741185
0.24532 0.729363 0.0130544
0.343451 0.761184 0.0199132
0.441585 0.808157 0.0288775
0.539723 0.875612 0.0414732
0.637867 0.972855 0.060605
0.736016 1.1171 0.0924776
0.834173 1.34332 0.152465
0.932337 1.73301 0.28773
1.03051 2.51482 0.702597
1.12869 4.20038 3.02248
1.22689 -3.61482 5.95728
1.32509 -2.63797 1.07535
1.42331 -1.5897 0.380272
1.52154 -1.09835 0.188988
1.61978 -0.823118 0.111768
1.71804 -0.649232 0.0733399
1.81632 -0.530257 0.0515526
1.91462 -0.444178 0.0380514
2.01293 -0.379286 0.0291283
2.11126 -0.328803 0.0229362
2.20961 -0.288541 0.0184716
2.30798 -0.255777 0.0151523
2.40638 -0.22867 0.0126212
2.50479 -0.205925 0.01065
2.60323 -0.186613 0.00908706
2.7017 -0.170045 0.00782857
2.80019 -0.155703 0.00680156
2.89871 -0.143189 0.00595356
2.99725 -0.132194 0.00524606
3.09583 -0.122473 0.00465029
3.19443 -0.113828 0.00414442
3.29307 -0.106101 0.00371167
3.39173 -0.0991625 0.00333894
3.49043 -0.0929055 0.00301591
3.58916 -0.0872408 0.00273438
3.68793 -0.0820938 0.00248772
3.78673 -0.0774015 0.00227058
3.88557 -0.0731106 0.00207858
3.98445 -0.0691754 0.0019081
4.08336 -0.0655567 0.00175616
4.18232 -0.0622205 0.00162024
4.28131 -0.0591377 0.00149825
4.38035 -0.0562826 0.00138842
4.47943 -0.053633 0.00128925
4.57855 -0.051169 0.00119945
4.67772 -0.0488735 0.00111792
4.77694 -0.0467312 0.00104371
4.8762 -0.0447284 0.000976013
4.97551 -0.0428532 0.000914116
5.07487 -0.0410947 0.000857403
5.17427 -0.0394433 0.000805334
5.27373 -0.0378903 0.000757438
5.37325 -0.0364279 0.000713299
5.47281 -0.0350491 0.000672551
5.57243 -0.0337477 0.000634872
5.67211 -0.0325177 0.000599974
5.77184 -0.0313541 0.000567603
5.87163 -0.030252 0.000537531
5.97148 -0.0292071 0.000509557
6.07139 -0.0282156 0.000483498
6.17136 -0.0272737 0.000459191
6.2714 -0.0263783 0.000436492
6.37149 -0.0255262 0.000415267
6.47166 -0.0247146 0.000395398
6.57188 -0.0239411 0.000376778
6.67218 -0.0232032 0.000359309
6.77254 -0.0224988 0.000342902
6.87298 -0.0218258 0.000327479
6.97348 -0.0211824 0.000312965
7.07406 -0.0205669 0.000299294
7.17471 -0.0199776 0.000286406
7.27544 -0.0194132 0.000274245
7.37624 -0.0188721 0.00026276
7.47712 -0.0183531 0.000251904
7.57807 -0.017855 0.000241635
7.67911 -0.0173767 0.000231913
7.78023 -0.0169172 0.000222703
7.88143 -0.0164755 0.00021397
7.98271 -0.0160506 0.000205685
8.08408 -0.0156417 0.000197818
8.18554 -0.015248 0.000190344
8.28708 -0.0148687 0.000183238
8.38872 -0.0145033 0.000176478
8.49044 -0.0141509 0.000170043
8.59226 -0.0138109 0.000163914
8.69417 -0.0134829 0.000158072
8.79618 -0.0131662 0.000152501
8.89828 -0.0128603 0.000147185
9.00048 -0.0125647 0.00014211
9.10278 -0.012279 0.000137263
9.20518 -0.0120027 0.00013263
9.30769 -0.0117354 0.0001282
9.4103 -0.0114767 0.000123962
9.51301 -0.0112263 0.000119905
9.61583 -0.0109837 0.000116021
9.71877 -0.0107488 0.000112299
9.82181 -0.0105211 0.000108732
9.92496 -0.0103003 0.000105312
10.0282 -0.0100863 0.00010203
10.1316 -0.00987859 9.88809e-05
10.2351 -0.00967708 9.5857e-05
10.3387 -0.00948147 9.29524e-05
10.4425 -0.00929154 9.01613e-05
10.5463 -0.00910707 8.74781e-05
10.6503 -0.00892785 8.48978e-05
10.7545 -0.00875368 8.24154e-05
10.8587 -0.00858438 8.00264e-05
10.9631 -0.00841975 7.77263e-05
11.0676 -0.00825964 7.55111e-05
11.1722 -0.00810387 7.33769e-05
11.277 -0.00795228 7.13201e-05
11.3819 -0.00780473 6.93372e-05
11.487 -0.00766108 6.74248e-05
11.5922 -0.00752119 6.55799e-05
11.6975 -0.00738492 6.37995e-05
11.803 -0.00725215 6.20809e-05
11.9086 -0.00712276 6.04213e-05
12.0144 -0.00699664 5.88184e-05
12.1204 -0.00687368 5.72696e-05
12.2265 -0.00675376 5.57727e-05
12.3327 -0.00663679 5.43256e-05
12.4391 -0.00652268 5.29262e-05
12.5457 -0.00641133 5.15726e-05
12.6524 -0.00630264 5.02629e-05
12.7593 -0.00619654 4.89953e-05
12.8664 -0.00609295 4.77683e-05
12.9737 -0.00599177 4.65801e-05
13.0811 -0.00589295 4.54292e-05
13.1887 -0.0057964 4.43143e-05
13.2965 -0.00570205 4.32338e-05
13.4044 -0.00560984 4.21866e-05
13.5126 -0.0055197 4.11713e-05
13.6209 -0.00543158 4.01867e-05
13.7294 -0.0053454 3.92316e-05
13.8382 -0.00526111 3.83051e-05
13.9471 -0.00517866 3.74059e-05
14.0562 -0.00509799 3.65332e-05
14.1655 -0.00501905 3.56859e-05
14.275 -0.00494179 3.48632e-05
14.3848 -0.00486616 3.40641e-05
14.4947 -0.00479212 3.32879e-05
14.6049 -0.00471962 3.25336e-05
14.7152 -0.00464862 3.18006e-05
14.8258 -0.00457907 3.10881e-05
14.9367 -0.00451094 3.03953e-05
15.0477 -0.00444418 2.97217e-05
15.159 -0.00437876 2.90665e-05
15.2705 -0.00431465 2.84291e-05
15.3823 -0.0042518 2.7809e-05
15.4943 -0.00419018 2.72055e-05
15.6066 -0.00412976 2.66181e-05
15.7191 -0.00407052 2.60462e-05
15.8319 -0.00401241 2.54894e-05
15.9449 -0.00395541 2.49471e-05
16.0582 -0.00389948 2.4419e-05
16.1717 -0.00384461 2.39044e-05
16.2856 -0.00379076 2.34031e-05
16.3997 -0.00373791 2.29145e-05
16.5141 -0.00368604 2.24383e-05
16.6288 -0.00363511 2.1974e-05
16.7437 -0.0035851 2.15214e-05
16.859 -0.00353599 2.108e-05
16.9746 -0.00348777 2.06495e-05
17.0905 -0.0034404 2.02296e-05
17.2067 -0.00339386 1.98199e-05
17.3232 -0.00334814 1.94201e-05
17.4401 -0.00330322 1.90299e-05
17.5572 -0.00325907 1.86491e-05
17.6748 -0.00321568 1.82773e-05
17.7926 -0.00317303 1.79144e-05
17.9108 -0.0031311 1.75599e-05
18.0294 -0.00308987 1.72137e-05
18.1483 -0.00304933 1.68756e-05
18.2676 -0.00300946 1.65453e-05
18.3873 -0.00297025 1.62225e-05
18.5074 -0.00293168 1.59071e-05
18.6278 -0.00289373 1.55988e-05
18.7487 -0.0028564 1.52975e-05
18.8699 -0.00281966 1.50029e-05
18.9916 -0.0027835 1.47149e-05
19.1137 -0.00274791 1.44332e-05
19.2362 -0.00271288 1.41577e-05
19.3592 -0.00267839 1.38883e-05
19.4826 -0.00264444 1.36247e-05
19.6065 -0.002611 1.33667e-05
19.7309 -0.00257807 1.31143e-05
19.8557 -0.00254563 1.28673e-05
19.9811 -0.00251368 1.26256e-05
20.1069 -0.00248221 1.23889e-05
20.2333 -0.00245119 1.21572e-05
20.3602 -0.00242063 1.19302e-05
20.4876 -0.00239051 1.1708e-05
20.6156 -0.00236083 1.14904e-05
20.7441 -0.00233156 1.12771e-05
20.8732 -0.00230271 1.10683e-05
21.0029 -0.00227427 1.08636e-05
21.1332 -0.00224622 1.0663e-05
21.2642 -0.00221855 1.04664e-05
21.3958 -0.00219126 1.02737e-05
21.528 -0.00216434 1.00847e-05
21.6609 -0.00213778 9.89948e-06
21.7945 -0.00211157 9.71781e-06
21.9288 -0.00208571 9.53964e-06
22.0639 -0.00206018 9.36486e-06
22.1997 -0.00203498 9.19339e-06
22.3363 -0.0020101 9.02514e-06
22.4736 -0.00198553 8.86003e-06
22.6118 -0.00196127 8.69798e-06
22.7509 -0.0019373 8.53891e-06
22.8908 -0.00191363 8.38273e-06
23.0316 -0.00189024 8.22937e-06
23.1733 -0.00186713 8.07876e-06
23.316 -0.00184428 7.93082e-06
23.4597 -0.0018217 7.78548e-06
23.6044 -0.00179938 7.64267e-06
23.7502 -0.0017773 7.50232e-06
23.8971 -0.00175546 7.36437e-06
24.0451 -0.00173386 7.22875e-06
24.1944 -0.00171249 7.09539e-06
24.3448 -0.00169133 6.96423e-06
24.4966 -0.0016704 6.8352e-06
24.6496 -0.00164966 6.70825e-06
24.8041 -0.00162913 6.58331e-06
24.9601 -0.00160879 6.46031e-06
25.1175 -0.00158864 6.33921e-06
25.2766 -0.00156867 6.21994e-06
25.4373 -0.00154886 6.10243e-06
25.5998 -0.00152922 5.98663e-06
25.7641 -0.00150973 5.87247e-06
25.9304 -0.00149039 5.7599e-06
26.0988 -0.00147118 5.64885e-06
26.2693 -0.00145211 5.53925e-06
26.4421 -0.00143315 5.43104e-06
26.6174 -0.00141429 5.32416e-06
26.7954 -0.00139554 5.21852e-06
26.9761 -0.00137686 5.11406e-06
27.1598 -0.00135826 5.01071e-06
27.3468 -0.00133971 4.90836e-06
27.5373 -0.00132121 4.80694e-06
27.7317 -0.00130272 4.70634e-06
27.9302 -0.00128423 4.60646e-06
28.1333 -0.00126572 4.50717e-06
28.3415 -0.00124716 4.40832e-06
28.5554 -0.00122851 4.30977e-06
28.7758 -0.00120974 4.2113e-06
29.0035 -0.00119079 4.11267e-06
29.2396 -0.0011716 4.0136e-06
29.4858 -0.00115208 3.91369e-06
29.7441 -0.00113213 3.81241e-06
30.0173 -0.00111158 3.70901e-06
30.3101 -0.00109018 3.60237e-06
30.6297 -0.00106751 3.49055e-06
30.9905 -0.00104276 3.3698e-06
31.4301 -0.00101376 3.2301e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda2.0Nc1QuantumOneLoop/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.4
#Lambda=2
#Beta=4
#Nc=1
#QUANTUM=1

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=512 aX=1 aP=1

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda2.0Nc1QuantumOneLoop/SigmaAOneLoop.txt <==
-31.4301 -0.490086 -7.38235e-18
-30.9905 -0.490086 -7.38235e-18
-30.6297 -0.490086 -7.38235e-18
-30.3101 -0.490086 -7.38235e-18
-30.0173 -0.490086 -7.38235e-18
-29.7441 -0.490086 -7.38235e-18
-29.4858 -0.490086 -7.38235e-18
-29.2396 -0.490086 -7.38235e-18
-29.0035 -0.490086 -7.38235e-18
-28.7758 -0.490086 -7.38235e-18
-28.5554 -0.490086 -7.38235e-18
-28.3415 -0.490086 -7.38235e-18
-28.1333 -0.490086 -7.38235e-18
-27.9302 -0.490086 -7.38235e-18
-27.7317 -0.490086 -7.38235e-18
-27.5373 -0.490086 -7.38235e-18
-27.3468 -0.490086 -7.38235e-18
-27.1598 -0.490086 -7.38235e-18
-26.9761 -0.490086 -7.38235e-18
-26.7954 -0.490086 -7.38235e-18
-26.6174 -0.490086 -7.38235e-18
-26.4421 -0.490086 -7.38235e-18
-26.2693 -0.490086 -7.38235e-18
-26.0988 -0.490086 -7.38235e-18
-25.9304 -0.490086 -7.38235e-18
-25.7641 -0.490086 -7.38235e-18
-25.5998 -0.490086 -7.38235e-18
-25.4373 -0.490086 -7.38235e-18
-25.2766 -0.490086 -7.38235e-18
-25.1175 -0.490086 -7.38235e-18
-24.9601 -0.490086 -7.38235e-18
-24.8041 -0.490086 -7.38235e-18
-24.6496 -0.490086 -7.38235e-18
-24.4966 -0.490086 -7.38235e-18
-24.3448 -0.490086 -7.38235e-18
-24.1944 -0.490086 -7.38235e-18
-24.0451 -0.490086 -7.38235e-18
-23.8971 -0.490086 -7.38235e-18
-23.7502 -0.490086 -7.38235e-18
-23.6044 -0.490086 -7.38235e-18
-23.4597 -0.490086 -7.38235e-18
-23.316 -0.490086 -7.38235e-18
-23.1733 -0.490086 -7.38235e-18
-23.0316 -0.490086 -7.38235e-18
-22.8908 -0.490086 -7.38235e-18
-22.7509 -0.490086 -7.38235e-18
-22.6118 -0.490086 -7.38235e-18
-22.4736 -0.490086 -7.38235e-18
-22.3363 -0.490086 -7.38235e-18
-22.1997 -0.490086 -7.38235e-18
-22.0639 -0.490086 -7.38235e-18
-21.9288 -0.490086 -7.38235e-18
-21.7945 -0.490086 -7.38235e-18
-21.6609 -0.490086 -7.38235e-18
-21.528 -0.490086 -7.38235e-18
-21.3958 -0.490086 -7.38235e-18
-21.2642 -0.490086 -7.38235e-18
-21.1332 -0.490086 -7.38235e-18
-21.0029 -0.490086 -7.38235e-18
-20.8732 -0.490086 -7.38235e-18
-20.7441 -0.490086 -7.38235e-18
-20.6156 -0.490086 -7.38235e-18
-20.4876 -0.490086 -7.38235e-18
-20.3602 -0.490086 -7.38235e-18
-20.2333 -0.490086 -7.38235e-18
-20.1069 -0.490086 -7.38235e-18
-19.9811 -0.490086 -7.38235e-18
-19.8557 -0.490086 -7.38235e-18
-19.7309 -0.490086 -7.38235e-18
-19.6065 -0.490086 -7.38235e-18
-19.4826 -0.490086 -7.38235e-18
-19.3592 -0.490086 -7.38235e-18
-19.2362 -0.490086 -7.38235e-18
-19.1137 -0.490086 -7.38235e-18
-18.9916 -0.490086 -7.38235e-18
-18.8699 -0.490086 -7.38235e-18
-18.7487 -0.490086 -7.38235e-18
-18.6278 -0.490086 -7.38235e-18
-18.5074 -0.490086 -7.38235e-18
-18.3873 -0.490086 -7.38235e-18
-18.2676 -0.490086 -7.38235e-18
-18.1483 -0.490086 -7.38235e-18
-18.0294 -0.490086 -7.38235e-18
-17.9108 -0.490086 -7.38235e-18
-17.7926 -0.490086 -7.38235e-18
-17.6748 -0.490086 -7.38235e-18
-17.5572 -0.490086 -7.38235e-18
-17.4401 -0.490086 -7.38235e-18
-17.3232 -0.490086 -7.38235e-18
-17.2067 -0.490086 -7.38235e-18
-17.0905 -0.490086 -7.38235e-18
-16.9746 -0.490086 -7.38235e-18
-16.859 -0.490086 -7.38235e-18
-16.7437 -0.490086 -7.38235e-18
-16.6288 -0.490086 -7.38235e-18
-16.5141 -0.490086 -7.38235e-18
-16.3997 -0.490086 -7.38235e-18
-16.2856 -0.490086 -7.38235e-18
-16.1717 -0.490086 -7.38235e-18
-16.0582 -0.490086 -7.38235e-18
-15.9449 -0.490086 -7.38235e-18
-15.8319 -0.490086 -7.38235e-18
-15.7191 -0.490086 -7.38235e-18
-15.6066 -0.490086 -7.38235e-18
-15.4943 -0.490086 -7.38235e-18
-15.3823 -0.490086 -7.38235e-18
-15.2705 -0.490086 -7.38235e-18
-15.159 -0.490086 -7.38235e-18
-15.0477 -0.490086 -7.38235e-18
-14.9367 -0.490086 -7.38235e-18
-14.8258 -0.490086 -7.38235e-18
-14.7152 -0.490086 -7.38235e-18
-14.6049 -0.490086 -7.38235e-18
-14.4947 -0.490086 -7.38235e-18
-14.3848 -0.490086 -7.38235e-18
-14.275 -0.490086 -7.38235e-18
-14.1655 -0.490086 -7.38235e-18
-14.0562 -0.490086 -7.38235e-18
-13.9471 -0.490086 -7.38235e-18
-13.8382 -0.490086 -7.38235e-18
-13.7294 -0.490086 -7.38235e-18
-13.6209 -0.490086 -7.38235e-18
-13.5126 -0.490086 -7.38235e-18
-13.4044 -0.490086 -7.38235e-18
-13.2965 -0.490086 -7.38235e-18
-13.1887 -0.490086 -7.38235e-18
-13.0811 -0.490086 -7.38235e-18
-12.9737 -0.490086 -7.38235e-18
-12.8664 -0.490086 -7.38235e-18
-12.7593 -0.490086 -7.38235e-18
-12.6524 -0.490086 -7.38235e-18
-12.5457 -0.490086 -7.38235e-18
-12.4391 -0.490086 -7.38235e-18
-12.3327 -0.490086 -7.38235e-18
-12.2265 -0.490086 -7.38235e-18
-12.1204 -0.490086 -7.38235e-18
-12.0144 -0.490086 -7.38235e-18
-11.9086 -0.490086 -7.38235e-18
-11.803 -0.490086 -7.38235e-18
-11.6975 -0.490086 -7.38235e-18
-11.5922 -0.490086 -7.38235e-18
-11.487 -0.490086 -7.38235e-18
-11.3819 -0.490086 -7.38235e-18
-11.277 -0.490086 -7.38235e-18
-11.1722 -0.490086 -7.38235e-18
-11.0676 -0.490086 -7.38235e-18
-10.9631 -0.490086 -7.38235e-18
-10.8587 -0.490086 -7.38235e-18
-10.7545 -0.490086 -7.38235e-18
-10.6503 -0.490086 -7.38235e-18
-10.5463 -0.490086 -7.38235e-18
-10.4425 -0.490086 -7.38235e-18
-10.3387 -0.490086 -7.38235e-18
-10.2351 -0.490086 -7.38235e-18
-10.1316 -0.490086 -7.38235e-18
-10.0282 -0.490086 -7.38235e-18
-9.92496 -0.490086 -7.38235e-18
-9.82181 -0.490086 -7.38235e-18
-9.71877 -0.490086 -7.38235e-18
-9.61583 -0.490086 -7.38235e-18
-9.51301 -0.490086 -7.38235e-18
-9.4103 -0.490086 -7.38235e-18
-9.30769 -0.490086 -7.38235e-18
-9.20518 -0.490086 -7.38235e-18
-9.10278 -0.490086 -7.38235e-18
-9.00048 -0.490086 -7.38235e-18
-8.89828 -0.490086 -7.38235e-18
-8.79618 -0.490086 -7.38235e-18
-8.69417 -0.490086 -7.38235e-18
-8.59226 -0.490086 -7.38235e-18
-8.49044 -0.490086 -7.38235e-18
-8.38872 -0.490086 -7.38235e-18
-8.28708 -0.490086 -7.38235e-18
-8.18554 -0.490086 -7.38235e-18
-8.08408 -0.490086 -7.38235e-18
-7.98271 -0.490086 -7.38235e-18
-7.88143 -0.490086 -7.38235e-18
-7.78023 -0.490086 -7.38235e-18
-7.67911 -0.490086 -7.38235e-18
-7.57807 -0.490086 -7.38235e-18
-7.47712 -0.490086 -7.38235e-18
-7.37624 -0.490086 -7.38235e-18
-7.27544 -0.490086 -7.38235e-18
-7.17471 -0.490086 -7.38235e-18
-7.07406 -0.490086 -7.38235e-18
-6.97348 -0.490086 -7.38235e-18
-6.87298 -0.490086 -7.38235e-18
-6.77254 -0.490086 -7.38235e-18
-6.67218 -0.490086 -7.38235e-18
-6.57188 -0.490086 -7.38235e-18
-6.47166 -0.490086 -7.38235e-18
-6.37149 -0.490086 -7.38235e-18
-6.2714 -0.490086 -7.38235e-18
-6.17136 -0.490086 -7.38235e-18
-6.07139 -0.490086 -7.38235e-18
-5.97148 -0.490086 -7.38235e-18
-5.87163 -0.490086 -7.38235e-18
-5.77184 -0.490086 -7.38235e-18
-5.67211 -0.490086 -7.38235e-18
-5.57243 -0.490086 -7.38235e-18
-5.47281 -0.490086 -7.38235e-18
-5.37325 -0.490086 -7.38235e-18
-5.27373 -0.490086 -7.38235e-18
-5.17427 -0.490086 -7.38235e-18
-5.07487 -0.490086 -7.38235e-18
-4.97551 -0.490086 -7.38235e-18
-4.8762 -0.490086 -7.38235e-18
-4.77694 -0.490086 -7.38235e-18
-4.67772 -0.490086 -7.38235e-18
-4.57855 -0.490086 -7.38235e-18
-4.47943 -0.490086 -7.38235e-18
-4.38035 -0.490086 -7.38235e-18
-4.28131 -0.490086 -7.38235e-18
-4.18232 -0.490086 -7.38235e-18
-4.08336 -0.490086 -7.38235e-18
-3.98445 -0.490086 -7.38235e-18
-3.88557 -0.490086 -7.38235e-18
-3.78673 -0.490086 -7.38235e-18
-3.68793 -0.490086 -7.38235e-18
-3.58916 -0.490086 -7.38235e-18
-3.49043 -0.490086 -7.38235e-18
-3.39173 -0.490086 -7.38235e-18
-3.29307 -0.490086 -7.38235e-18
-3.19443 -0.490086 -7.38235e-18
-3.09583 -0.490086 -7.38235e-18
-2.99725 -0.490086 -7.38235e-18
-2.89871 -0.490086 -7.38235e-18
-2.80019 -0.490086 -7.38235e-18
-2.7017 -0.490086 -7.38235e-18
-2.60323 -0.490086 -7.38235e-18
-2.50479 -0.490086 -7.38235e-18
-2.40638 -0.490086 -7.38235e-18
-2.30798 -0.490086 -7.38235e-18
-2.20961 -0.490086 -7.38235e-18
-2.11126 -0.490086 -7.38235e-18
-2.01293 -0.490086 -7.38235e-18
-1.91462 -0.490086 -7.38235e-18
-1.81632 -0.490086 -7.38235e-18
-1.71804 -0.490086 -7.38235e-18
-1.61978 -0.490086 -7.38235e-18
-1.52154 -0.490086 -7.38235e-18
-1.42331 -0.490086 -7.38235e-18
-1.32509 -0.490086 -7.38235e-18
-1.22689 -0.490086 -7.38235e-18
-1.12869 -0.490086 -7.38235e-18
-1.03051 -0.490086 -7.38235e-18
-0.932337 -0.490086 -7.38235e-18
-0.834173 -0.490086 -7.38235e-18
-0.736016 -0.490086 -7.38235e-18
-0.637867 -0.490086 -7.38235e-18
-0.539723 -0.490086 -7.38235e-18
-0.441585 -0.490086 -7.38235e-18
-0.343451 -0.490086 -7.38235e-18
-0.24532 -0.490086 -7.38235e-18
-0.147191 -0.490086 -7.38235e-18
-0.0490634 -0.490086 -7.38235e-18
0.0490634 -0.490086 -7.38235e-18
0.147191 -0.490086 -7.38235e-18
0.24532 -0.490086 -7.38235e-18
0.343451 -0.490086 -7.38235e-18
0.441585 -0.490086 -7.38235e-18
0.539723 -0.490086 -7.38235e-18
0.637867 -0.490086 -7.38235e-18
0.736016 -0.490086 -7.38235e-18
0.834173 -0.490086 -7.38235e-18
0.932337 -0.490086 -7.38235e-18
1.03051 -0.490086 -7.38235e-18
1.12869 -0.490086 -7.38235e-18
1.22689 -0.490086 -7.38235e-18
1.32509 -0.490086 -7.38235e-18
1.42331 -0.490086 -7.38235e-18
1.52154 -0.490086 -7.38235e-18
1.61978 -0.490086 -7.38235e-18
1.71804 -0.490086 -7.38235e-18
1.81632 -0.490086 -7.38235e-18
1.91462 -0.490086 -7.38235e-18
2.01293 -0.490086 -7.38235e-18
2.11126 -0.490086 -7.38235e-18
2.20961 -0.490086 -7.38235e-18
2.30798 -0.490086 -7.38235e-18
2.40638 -0.490086 -7.38235e-18
2.50479 -0.490086 -7.38235e-18
2.60323 -0.490086 -7.38235e-18
2.7017 -0.490086 -7.38235e-18
2.80019 -0.490086 -7.38235e-18
2.89871 -0.490086 -7.38235e-18
2.99725 -0.490086 -7.38235e-18
3.09583 -0.490086 -7.38235e-18
3.19443 -0.490086 -7.38235e-18
3.29307 -0.490086 -7.38235e-18
3.39173 -0.490086 -7.38235e-18
3.49043 -0.490086 -7.38235e-18
3.58916 -0.490086 -7.38235e-18
3.68793 -0.490086 -7.38235e-18
3.78673 -0.490086 -7.38235e-18
3.88557 -0.490086 -7.38235e-18
3.98445 -0.490086 -7.38235e-18
4.08336 -0.490086 -7.38235e-18
4.18232 -0.490086 -7.38235e-18
4.28131 -0.490086 -7.38235e-18
4.38035 -0.490086 -7.38235e-18
4.47943 -0.490086 -7.38235e-18
4.57855 -0.490086 -7.38235e-18
4.67772 -0.490086 -7.38235e-18
4.77694 -0.490086 -7.38235e-18
4.8762 -0.490086 -7.38235e-18
4.97551 -0.490086 -7.38235e-18
5.07487 -0.490086 -7.38235e-18
5.17427 -0.490086 -7.38235e-18
5.27373 -0.490086 -7.38235e-18
5.37325 -0.490086 -7.38235e-18
5.47281 -0.490086 -7.38235e-18
5.57243 -0.490086 -7.38235e-18
5.67211 -0.490086 -7.38235e-18
5.77184 -0.490086 -7.38235e-18
5.87163 -0.490086 -7.38235e-18
5.97148 -0.490086 -7.38235e-18
6.07139 -0.490086 -7.38235e-18
6.17136 -0.490086 -7.38235e-18
6.2714 -0.490086 -7.38235e-18
6.37149 -0.490086 -7.38235e-18
6.47166 -0.490086 -7.38235e-18
6.57188 -0.490086 -7.38235e-18
6.67218 -0.490086 -7.38235e-18
6.77254 -0.490086 -7.38235e-18
6.87298 -0.490086 -7.38235e-18
6.97348 -0.490086 -7.38235e-18
7.07406 -0.490086 -7.38235e-18
7.17471 -0.490086 -7.38235e-18
7.27544 -0.490086 -7.38235e-18
7.37624 -0.490086 -7.38235e-18
7.47712 -0.490086 -7.38235e-18
7.57807 -0.490086 -7.38235e-18
7.67911 -0.490086 -7.38235e-18
7.78023 -0.490086 -7.38235e-18
7.88143 -0.490086 -7.38235e-18
7.98271 -0.490086 -7.38235e-18
8.08408 -0.490086 -7.38235e-18
8.18554 -0.490086 -7.38235e-18
8.28708 -0.490086 -7.38235e-18
8.38872 -0.490086 -7.38235e-18
8.49044 -0.490086 -7.38235e-18
8.59226 -0.490086 -7.38235e-18
8.69417 -0.490086 -7.38235e-18
8.79618 -0.490086 -7.38235e-18
8.89828 -0.490086 -7.38235e-18
9.00048 -0.490086 -7.38235e-18
9.10278 -0.490086 -7.38235e-18
9.20518 -0.490086 -7.38235e-18
9.30769 -0.490086 -7.38235e-18
9.4103 -0.490086 -7.38235e-18
9.51301 -0.490086 -7.38235e-18
9.61583 -0.490086 -7.38235e-18
9.71877 -0.490086 -7.38235e-18
9.82181 -0.490086 -7.38235e-18
9.92496 -0.490086 -7.38235e-18
10.0282 -0.490086 -7.38235e-18
10.1316 -0.490086 -7.38235e-18
10.2351 -0.490086 -7.38235e-18
10.3387 -0.490086 -7.38235e-18
10.4425 -0.490086 -7.38235e-18
10.5463 -0.490086 -7.38235e-18
10.6503 -0.490086 -7.38235e-18
10.7545 -0.490086 -7.38235e-18
10.8587 -0.490086 -7.38235e-18
10.9631 -0.490086 -7.38235e-18
11.0676 -0.490086 -7.38235e-18
11.1722 -0.490086 -7.38235e-18
11.277 -0.490086 -7.38235e-18
11.3819 -0.490086 -7.38235e-18
11.487 -0.490086 -7.38235e-18
11.5922 -0.490086 -7.38235e-18
11.6975 -0.490086 -7.38235e-18
11.803 -0.490086 -7.38235e-18
11.9086 -0.490086 -7.38235e-18
12.0144 -0.490086 -7.38235e-18
12.1204 -0.490086 -7.38235e-18
12.2265 -0.490086 -7.38235e-18
12.3327 -0.490086 -7.38235e-18
12.4391 -0.490086 -7.38235e-18
12.5457 -0.490086 -7.38235e-18
12.6524 -0.490086 -7.38235e-18
12.7593 -0.490086 -7.38235e-18
12.8664 -0.490086 -7.38235e-18
12.9737 -0.490086 -7.38235e-18
13.0811 -0.490086 -7.38235e-18
13.1887 -0.490086 -7.38235e-18
13.2965 -0.490086 -7.38235e-18
13.4044 -0.490086 -7.38235e-18
13.5126 -0.490086 -7.38235e-18
13.6209 -0.490086 -7.38235e-18
13.7294 -0.490086 -7.38235e-18
13.8382 -0.490086 -7.38235e-18
13.9471 -0.490086 -7.38235e-18
14.0562 -0.490086 -7.38235e-18
14.1655 -0.490086 -7.38235e-18
14.275 -0.490086 -7.38235e-18
14.3848 -0.490086 -7.38235e-18
14.4947 -0.490086 -7.38235e-18
14.6049 -0.490086 -7.38235e-18
14.7152 -0.490086 -7.38235e-18
14.8258 -0.490086 -7.38235e-18
14.9367 -0.490086 -7.38235e-18
15.0477 -0.490086 -7.38235e-18
15.159 -0.490086 -7.38235e-18
15.2705 -0.490086 -7.38235e-18
15.3823 -0.490086 -7.38235e-18
15.4943 -0.490086 -7.38235e-18
15.6066 -0.490086 -7.38235e-18
15.7191 -0.490086 -7.38235e-18
15.8319 -0.490086 -7.38235e-18
15.9449 -0.490086 -7.38235e-18
16.0582 -0.490086 -7.38235e-18
16.1717 -0.490086 -7.38235e-18
16.2856 -0.490086 -7.38235e-18
16.3997 -0.490086 -7.38235e-18
16.5141 -0.490086 -7.38235e-18
16.6288 -0.490086 -7.38235e-18
16.7437 -0.490086 -7.38235e-18
16.859 -0.490086 -7.38235e-18
16.9746 -0.490086 -7.38235e-18
17.0905 -0.490086 -7.38235e-18
17.2067 -0.490086 -7.38235e-18
17.3232 -0.490086 -7.38235e-18
17.4401 -0.490086 -7.38235e-18
17.5572 -0.490086 -7.38235e-18
17.6748 -0.490086 -7.38235e-18
17.7926 -0.490086 -7.38235e-18
17.9108 -0.490086 -7.38235e-18
18.0294 -0.490086 -7.38235e-18
18.1483 -0.490086 -7.38235e-18
18.2676 -0.490086 -7.38235e-18
18.3873 -0.490086 -7.38235e-18
18.5074 -0.490086 -7.38235e-18
18.6278 -0.490086 -7.38235e-18
18.7487 -0.490086 -7.38235e-18
18.8699 -0.490086 -7.38235e-18
18.9916 -0.490086 -7.38235e-18
19.1137 -0.490086 -7.38235e-18
19.2362 -0.490086 -7.38235e-18
19.3592 -0.490086 -7.38235e-18
19.4826 -0.490086 -7.38235e-18
19.6065 -0.490086 -7.38235e-18
19.7309 -0.490086 -7.38235e-18
19.8557 -0.490086 -7.38235e-18
19.9811 -0.490086 -7.38235e-18
20.1069 -0.490086 -7.38235e-18
20.2333 -0.490086 -7.38235e-18
20.3602 -0.490086 -7.38235e-18
20.4876 -0.490086 -7.38235e-18
20.6156 -0.490086 -7.38235e-18
20.7441 -0.490086 -7.38235e-18
20.8732 -0.490086 -7.38235e-18
21.0029 -0.490086 -7.38235e-18
21.1332 -0.490086 -7.38235e-18
21.2642 -0.490086 -7.38235e-18
21.3958 -0.490086 -7.38235e-18
21.528 -0.490086 -7.38235e-18
21.6609 -0.490086 -7.38235e-18
21.7945 -0.490086 -7.38235e-18
21.9288 -0.490086 -7.38235e-18
22.0639 -0.490086 -7.38235e-18
22.1997 -0.490086 -7.38235e-18
22.3363 -0.490086 -7.38235e-18
22.4736 -0.490086 -7.38235e-18
22.6118 -0.490086 -7.38235e-18
22.7509 -0.490086 -7.38235e-18
22.8908 -0.490086 -7.38235e-18
23.0316 -0.490086 -7.38235e-18
23.1733 -0.490086 -7.38235e-18
23.316 -0.490086 -7.38235e-18
23.4597 -0.490086 -7.38235e-18
23.6044 -0.490086 -7.38235e-18
23.7502 -0.490086 -7.38235e-18
23.8971 -0.490086 -7.38235e-18
24.0451 -0.490086 -7.38235e-18
24.1944 -0.490086 -7.38235e-18
24.3448 -0.490086 -7.38235e-18
24.4966 -0.490086 -7.38235e-18
24.6496 -0.490086 -7.38235e-18
24.8041 -0.490086 -7.38235e-18
24.9601 -0.490086 -7.38235e-18
25.1175 -0.490086 -7.38235e-18
25.2766 -0.490086 -7.38235e-18
25.4373 -0.490086 -7.38235e-18
25.5998 -0.490086 -7.38235e-18
25.7641 -0.490086 -7.38235e-18
25.9304 -0.490086 -7.38235e-18
26.0988 -0.490086 -7.38235e-18
26.2693 -0.490086 -7.38235e-18
26.4421 -0.490086 -7.38235e-18
26.6174 -0.490086 -7.38235e-18
26.7954 -0.490086 -7.38235e-18
26.9761 -0.490086 -7.38235e-18
27.1598 -0.490086 -7.38235e-18
27.3468 -0.490086 -7.38235e-18
27.5373 -0.490086 -7.38235e-18
27.7317 -0.490086 -7.38235e-18
27.9302 -0.490086 -7.38235e-18
28.1333 -0.490086 -7.38235e-18
28.3415 -0.490086 -7.38235e-18
28.5554 -0.490086 -7.38235e-18
28.7758 -0.490086 -7.38235e-18
29.0035 -0.490086 -7.38235e-18
29.2396 -0.490086 -7.38235e-18
29.4858 -0.490086 -7.38235e-18
29.7441 -0.490086 -7.38235e-18
30.0173 -0.490086 -7.38235e-18
30.3101 -0.490086 -7.38235e-18
30.6297 -0.490086 -7.38235e-18
30.9905 -0.490086 -7.38235e-18
31.4301 -0.490086 -7.38235e-18


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda2.0Nc1QuantumOneLoop/SigmaATwoLoop.txt <==
-31.4301 -0.894761 0.000938714
-30.9905 -0.900695 -0.000753479
-30.6297 -0.89676 -0.000264196
-30.3101 -0.899826 -0.00309314
-30.0173 -0.897988 -0.00536419
-29.7441 -0.90379 -0.00759982
-29.4858 -0.904089 -0.00167764
-29.2396 -0.903791 0.00315072
-29.0035 -0.898886 0.000628224
-28.7758 -0.903246 -0.0033818
-28.5554 -0.902092 0.00203044
-28.3415 -0.901066 0.000351836
-28.1333 -0.901394 -0.00183269
-27.9302 -0.90305 0.0013418
-27.7317 -0.899757 2.01103e-05
-27.5373 -0.903282 -0.00144263
-27.3468 -0.900712 0.00197983
-27.1598 -0.901818 -0.00173921
-26.9761 -0.901911 0.000843814
-26.7954 -0.901315 7.9483e-05
-26.6174 -0.901677 -0.000810168
-26.4421 -0.902074 0.0010208
-26.2693 -0.900768 -0.000846688
-26.0988 -0.902849 0.000306715
-25.9304 -0.900374 0.00029319
-25.7641 -0.902846 -0.000876051
-25.5998 -0.900766 0.00121687
-25.4373 -0.902254 -0.0013534
-25.2766 -0.901456 0.00120781
-25.1175 -0.901673 -0.000922399
-24.9601 -0.901886 0.00049977
-24.8041 -0.90151 -0.000103206
-24.6496 -0.901848 -0.000268132
-24.4966 -0.90178 0.000492529
-24.3448 -0.901484 -0.000614856
-24.1944 -0.902236 0.000568923
-24.0451 -0.901083 -0.000439723
-23.8971 -0.902599 0.000197327
-23.7502 -0.900876 5.78564e-05
-23.6044 -0.90271 -0.000347055
-23.4597 -0.900943 0.000578013
-23.316 -0.902566 -0.000782709
-23.1733 -0.901222 0.000889072
-23.0316 -0.902273 -0.000946445
-22.8908 -0.90158 0.000903146
-22.7509 -0.901973 -0.000822549
-22.6118 -0.901883 0.000666421
-22.4736 -0.901781 -0.000504347
-22.3363 -0.902045 0.000302765
-22.1997 -0.901748 -0.000129804
-22.0639 -0.902046 -5.04134e-05
-21.9288 -0.901869 0.000176156
-21.7945 -0.901917 -0.000289319
-21.6609 -0.90209 0.000336218
-21.528 -0.901723 -0.000365344
-21.3958 -0.902344 0.000330076
-21.2642 -0.901533 -0.000283967
-21.1332 -0.902564 0.000185015
-21.0029 -0.901403 -8.93831e-05
-20.8732 -0.902707 -4.31143e-05
-20.7441 -0.901365 0.000156098
-20.6156 -0.902753 -0.000290314
-20.4876 -0.901425 0.000390927
-20.3602 -0.902709 -0.000500814
-20.2333 -0.901567 0.000567588
-20.1069 -0.902599 -0.000636959
-19.9811 -0.901762 0.000659104
-19.8557 -0.902454 -0.000682549
-19.7309 -0.901975 0.000659564
-19.6065 -0.902311 -0.000641006
-19.4826 -0.902173 0.000580441
-19.3592 -0.902199 -0.000530349
-19.2362 -0.902331 0.000444697
-19.1137 -0.902137 -0.000376875
-18.9916 -0.902435 0.000280435
-18.8699 -0.902136 -0.000209086
-18.7487 -0.90248 0.000115327
-18.6278 -0.902195 -5.27995e-05
-18.5074 -0.902471 -2.74694e-05
-18.3873 -0.902305 7.20869e-05
-18.2676 -0.902421 -0.000131703
-18.1483 -0.902451 0.000153164
-18.0294 -0.902345 -0.000188832
-17.9108 -0.902618 0.000185639
-17.7926 -0.902261 -0.000197574
-17.6748 -0.902788 0.000171411
-17.5572 -0.902184 -0.000162608
-17.4401 -0.902945 0.000117503
-17.3232 -0.90213 -9.28391e-05
-17.2067 -0.903079 3.42366e-05
-17.0905 -0.902107 4.46348e-07
-16.9746 -0.903181 -6.65608e-05
-16.859 -0.902121 0.000105271
-16.7437 -0.903249 -0.000173107
-16.6288 -0.902174 0.000210349
-16.5141 -0.903283 -0.000274858
-16.3997 -0.902263 0.000306078
-16.2856 -0.903288 -0.000363304
-16.1717 -0.902383 0.000385147
-16.0582 -0.903268 -0.000432386
-15.9449 -0.902528 0.000442771
-15.8319 -0.903234 -0.000478584
-15.7191 -0.902689 0.000476653
-15.6066 -0.903192 -0.000500751
-15.4943 -0.902858 0.000486716
-15.3823 -0.903151 -0.000499777
-15.2705 -0.903028 0.000474705
-15.159 -0.903119 -0.000478142
-15.0477 -0.903191 0.000443724
-14.9367 -0.903103 -0.000439448
-14.8258 -0.903342 0.000397754
-14.7152 -0.903107 -0.000387943
-14.6049 -0.903477 0.000341215
-14.4947 -0.903134 -0.000328115
-14.3848 -0.903595 0.000278579
-14.275 -0.903187 -0.000264339
-14.1655 -0.903694 0.000214063
-14.0562 -0.903266 -0.00020061
-13.9471 -0.903776 0.000151405
-13.8382 -0.90337 -0.000140364
-13.7294 -0.903841 9.37177e-05
-13.6209 -0.903498 -8.63624e-05
-13.5126 -0.903894 4.34107e-05
-13.4044 -0.903646 -4.065e-05
-13.2965 -0.903937 2.17863e-06
-13.1887 -0.903812 -4.56542e-06
-13.0811 -0.903974 -2.89689e-05
-12.9737 -0.903992 2.1209e-05
-12.8664 -0.90401 -4.9641e-05
-12.7593 -0.904183 3.65694e-05
-12.6524 -0.904049 -5.99775e-05
-12.5457 -0.904381 4.18946e-05
-12.4391 -0.904094 -6.05485e-05
-12.3327 -0.904584 3.79445e-05
-12.2265 -0.90415 -5.22514e-05
-12.1204 -0.904789 2.57576e-05
-12.0144 -0.90422 -3.62107e-05
-11.9086 -0.904995 6.5556e-06
-11.803 -0.904307 -1.3687e-05
-11.6975 -0.905198 -1.83424e-05
-11.5922 -0.904413 1.40036e-05
-11.487 -0.9054 -4.75929e-05
-11.3819 -0.90454 4.55568e-05
-11.277 -0.905599 -7.98878e-05
-11.1722 -0.90469 7.97328e-05
-11.0676 -0.905797 -0.000114
-10.9631 -0.904863 0.000115397
-10.8587 -0.905993 -0.000148815
-10.7545 -0.905062 0.000151549
-10.6503 -0.906189 -0.000183355
-10.5463 -0.905286 0.000187337
-10.4425 -0.906387 -0.000216786
-10.3387 -0.905536 0.000222068
-10.2351 -0.906589 -0.000248422
-10.1316 -0.905812 0.00025521
-10.0282 -0.906798 -0.000277718
-9.92496 -0.906115 0.000286381
-9.82181 -0.907016 -0.000304262
-9.71877 -0.906445 0.000315349
-9.61583 -0.907247 -0.000327758
-9.51301 -0.906804 0.00034201
-9.4103 -0.907495 -0.000348009
-9.30769 -0.907191 0.000366386
-9.20518 -0.907763 -0.000364899
-9.10278 -0.907608 0.000388605
-9.00048 -0.908055 -0.00037837
-8.89828 -0.908057 0.000408891
-8.79618 -0.908376 -0.000388404
-8.69417 -0.908539 0.00042756
-8.59226 -0.908732 -0.000394995
-8.49044 -0.909059 0.000445006
-8.38872 -0.909126 -0.000398132
-8.28708 -0.909619 0.000461704
-8.18554 -0.909566 -0.000397771
-8.08408 -0.910224 0.000478213
-7.98271 -0.910058 -0.000393809
-7.88143 -0.91088 0.000495181
-7.78023 -0.91061 -0.000386053
-7.67911 -0.911593 0.000513366
-7.57807 -0.911231 -0.000374184
-7.47712 -0.912372 0.000533663
-7.37624 -0.911932 -0.00035771
-7.27544 -0.913227 0.000557144
-7.17471 -0.912724 -0.000335907
-7.07406 -0.914172 0.000585123
-6.97348 -0.913622 -0.000307739
-6.87298 -0.915222 0.000619241
-6.77254 -0.914645 -0.000271746
-6.67218 -0.916397 0.0006616
-6.57188 -0.915813 -0.000225887
-6.47166 -0.917721 0.000714944
-6.37149 -0.917156 -0.000167312
-6.2714 -0.919225 0.000782944
-6.17136 -0.918707 -9.20186e-05
-6.07139 -0.920948 0.000870611
-5.97148 -0.92051 5.65577e-06
-5.87163 -0.922941 0.000984938
-5.77184 -0.922622 0.000133835
-5.67211 -0.92527 0.0011359
-5.57243 -0.92512 0.000304371
-5.47281 -0.928023 0.0013381
-5.37325 -0.928105 0.000534919
-5.27373 -0.931321 0.0016134
-5.17427 -0.931716 0.000852455
-5.07487 -0.93533 0.00199567
-4.97551 -0.936151 0.00129947
-4.8762 -0.940289 0.00253908
-4.77694 -0.941697 0.00194539
-4.67772 -0.946548 0.00333397
-4.57855 -0.948783 0.00290877
-4.47943 -0.954644 0.0045387
-4.38035 -0.958082 0.00440359
-4.28131 -0.965441 0.0064485
-4.18232 -0.970703 0.00684359
-4.08336 -0.9804 0.00965883
-3.98445 -0.988593 0.0111042
-3.88557 -1.00219 0.0155022
-3.78673 -1.01546 0.0192754
-3.68793 -1.03615 0.0274175
-3.58916 -1.05909 0.0372733
-3.49043 -1.09405 0.0563117
-3.39173 -1.13724 0.0866342
-3.29307 -1.20172 0.149236
-3.19443 -1.2731 0.278803
-3.09583 -1.2797 0.567546
-2.99725 -0.904742 0.748728
-2.89871 -0.542279 0.547788
-2.80019 -0.489564 0.307584
-2.7017 -0.535521 0.180625
-2.60323 -0.581671 0.113835
-2.50479 -0.618102 0.0792324
-2.40638 -0.643264 0.0557575
-2.30798 -0.662138 0.0426246
-2.20961 -0.67385 0.0307303
-2.11126 -0.682161 0.0240458
-2.01293 -0.68505 0.0157257
-1.91462 -0.685385 0.0107146
-1.81632 -0.680382 0.00249359
-1.71804 -0.67215 -0.00401383
-1.61978 -0.657004 -0.0160265
-1.52154 -0.635849 -0.0300021
-1.42331 -0.603366 -0.0568025
-1.32509 -0.559071 -0.101272
-1.22689 -0.50246 -0.196811
-1.12869 -0.487207 -0.400447
-1.03051 -0.830174 -0.748551
-0.932337 -1.22418 -0.687125
-0.834173 -1.26912 -0.369885
-0.736016 -1.21641 -0.199178
-0.637867 -1.16139 -0.119267
-0.539723 -1.12152 -0.0744884
-0.441585 -1.09294 -0.0504738
-0.343451 -1.07378 -0.0322601
-0.24532 -1.0606 -0.0218847
-0.147191 -1.05277 -0.0110427
-0.0490634 -1.04891 -0.00456599
0.0490634 -1.04891 0.00456599
0.147191 -1.05277 0.0110427
0.24532 -1.0606 0.0218847
0.343451 -1.07378 0.0322601
0.441585 -1.09294 0.0504738
0.539723 -1.12152 0.0744884
0.637867 -1.16139 0.119267
0.736016 -1.21641 0.199178
0.834173 -1.26912 0.369885
0.932337 -1.22418 0.687125
1.03051 -0.830174 0.748551
1.12869 -0.487207 0.400447
1.22689 -0.50246 0.196811
1.32509 -0.559071 0.101272
1.42331 -0.603366 0.0568025
1.52154 -0.635849 0.0300021
1.61978 -0.657004 0.0160265
1.71804 -0.67215 0.00401383
1.81632 -0.680382 -0.00249359
1.91462 -0.685385 -0.0107146
2.01293 -0.68505 -0.0157257
2.11126 -0.682161 -0.0240458
2.20961 -0.67385 -0.0307303
2.30798 -0.662138 -0.0426246
2.40638 -0.643264 -0.0557575
2.50479 -0.618102 -0.0792324
2.60323 -0.581671 -0.113835
2.7017 -0.535521 -0.180625
2.80019 -0.489564 -0.307584
2.89871 -0.542279 -0.547788
2.99725 -0.904742 -0.748728
3.09583 -1.2797 -0.567546
3.19443 -1.2731 -0.278803
3.29307 -1.20172 -0.149236
3.39173 -1.13724 -0.0866342
3.49043 -1.09405 -0.0563117
3.58916 -1.05909 -0.0372733
3.68793 -1.03615 -0.0274175
3.78673 -1.01546 -0.0192754
3.88557 -1.00219 -0.0155022
3.98445 -0.988593 -0.0111042
4.08336 -0.9804 -0.00965883
4.18232 -0.970703 -0.00684359
4.28131 -0.965441 -0.0064485
4.38035 -0.958082 -0.00440359
4.47943 -0.954644 -0.0045387
4.57855 -0.948783 -0.00290877
4.67772 -0.946548 -0.00333397
4.77694 -0.941697 -0.00194539
4.8762 -0.940289 -0.00253908
4.97551 -0.936151 -0.00129947
5.07487 -0.93533 -0.00199567
5.17427 -0.931716 -0.000852455
5.27373 -0.931321 -0.0016134
5.37325 -0.928105 -0.000534919
5.47281 -0.928023 -0.0013381
5.57243 -0.92512 -0.000304371
5.67211 -0.92527 -0.0011359
5.77184 -0.922622 -0.000133835
5.87163 -0.922941 -0.000984938
5.97148 -0.92051 -5.65577e-06
6.07139 -0.920948 -0.000870611
6.17136 -0.918707 9.20186e-05
6.2714 -0.919225 -0.000782944
6.37149 -0.917156 0.000167312
6.47166 -0.917721 -0.000714944
6.57188 -0.915813 0.000225887
6.67218 -0.916397 -0.0006616
6.77254 -0.914645 0.000271746
6.87298 -0.915222 -0.000619241
6.97348 -0.913622 0.000307739
7.07406 -0.914172 -0.000585123
7.17471 -0.912724 0.000335907
7.27544 -0.913227 -0.000557144
7.37624 -0.911932 0.00035771
7.47712 -0.912372 -0.000533663
7.57807 -0.911231 0.000374184
7.67911 -0.911593 -0.000513366
7.78023 -0.91061 0.000386053
7.88143 -0.91088 -0.000495181
7.98271 -0.910058 0.000393809
8.08408 -0.910224 -0.000478213
8.18554 -0.909566 0.000397771
8.28708 -0.909619 -0.000461704
8.38872 -0.909126 0.000398132
8.49044 -0.909059 -0.000445006
8.59226 -0.908732 0.000394995
8.69417 -0.908539 -0.00042756
8.79618 -0.908376 0.000388404
8.89828 -0.908057 -0.000408891
9.00048 -0.908055 0.00037837
9.10278 -0.907608 -0.000388605
9.20518 -0.907763 0.000364899
9.30769 -0.907191 -0.000366386
9.4103 -0.907495 0.000348009
9.51301 -0.906804 -0.00034201
9.61583 -0.907247 0.000327758
9.71877 -0.906445 -0.000315349
9.82181 -0.907016 0.000304262
9.92496 -0.906115 -0.000286381
10.0282 -0.906798 0.000277718
10.1316 -0.905812 -0.00025521
10.2351 -0.906589 0.000248422
10.3387 -0.905536 -0.000222068
10.4425 -0.906387 0.000216786
10.5463 -0.905286 -0.000187337
10.6503 -0.906189 0.000183355
10.7545 -0.905062 -0.000151549
10.8587 -0.905993 0.000148815
10.9631 -0.904863 -0.000115397
11.0676 -0.905797 0.000114
11.1722 -0.90469 -7.97328e-05
11.277 -0.905599 7.98878e-05
11.3819 -0.90454 -4.55568e-05
11.487 -0.9054 4.75929e-05
11.5922 -0.904413 -1.40036e-05
11.6975 -0.905198 1.83424e-05
11.803 -0.904307 1.3687e-05
11.9086 -0.904995 -6.5556e-06
12.0144 -0.90422 3.62107e-05
12.1204 -0.904789 -2.57576e-05
12.2265 -0.90415 5.22514e-05
12.3327 -0.904584 -3.79445e-05
12.4391 -0.904094 6.05485e-05
12.5457 -0.904381 -4.18946e-05
12.6524 -0.904049 5.99775e-05
12.7593 -0.904183 -3.65694e-05
12.8664 -0.90401 4.9641e-05
12.9737 -0.903992 -2.1209e-05
13.0811 -0.903974 2.89689e-05
13.1887 -0.903812 4.56542e-06
13.2965 -0.903937 -2.17863e-06
13.4044 -0.903646 4.065e-05
13.5126 -0.903894 -4.34107e-05
13.6209 -0.903498 8.63624e-05
13.7294 -0.903841 -9.37177e-05
13.8382 -0.90337 0.000140364
13.9471 -0.903776 -0.000151405
14.0562 -0.903266 0.00020061
14.1655 -0.903694 -0.000214063
14.275 -0.903187 0.000264339
14.3848 -0.903595 -0.000278579
14.4947 -0.903134 0.000328115
14.6049 -0.903477 -0.000341215
14.7152 -0.903107 0.000387943
14.8258 -0.903342 -0.000397754
14.9367 -0.903103 0.000439448
15.0477 -0.903191 -0.000443724
15.159 -0.903119 0.000478142
15.2705 -0.903028 -0.000474705
15.3823 -0.903151 0.000499777
15.4943 -0.902858 -0.000486716
15.6066 -0.903192 0.000500751
15.7191 -0.902689 -0.000476653
15.8319 -0.903234 0.000478584
15.9449 -0.902528 -0.000442771
16.0582 -0.903268 0.000432386
16.1717 -0.902383 -0.000385147
16.2856 -0.903288 0.000363304
16.3997 -0.902263 -0.000306078
16.5141 -0.903283 0.000274858
16.6288 -0.902174 -0.000210349
16.7437 -0.903249 0.000173107
16.859 -0.902121 -0.000105271
16.9746 -0.903181 6.65608e-05
17.0905 -0.902107 -4.46348e-07
17.2067 -0.903079 -3.42366e-05
17.3232 -0.90213 9.28391e-05
17.4401 -0.902945 -0.000117503
17.5572 -0.902184 0.000162608
17.6748 -0.902788 -0.000171411
17.7926 -0.902261 0.000197574
17.9108 -0.902618 -0.000185639
18.0294 -0.902345 0.000188832
18.1483 -0.902451 -0.000153164
18.2676 -0.902421 0.000131703
18.3873 -0.902305 -7.20869e-05
18.5074 -0.902471 2.74694e-05
18.6278 -0.902195 5.27995e-05
18.7487 -0.90248 -0.000115327
18.8699 -0.902136 0.000209086
18.9916 -0.902435 -0.000280435
19.1137 -0.902137 0.000376875
19.2362 -0.902331 -0.000444697
19.3592 -0.902199 0.000530349
19.4826 -0.902173 -0.000580441
19.6065 -0.902311 0.000641006
19.7309 -0.901975 -0.000659564
19.8557 -0.902454 0.000682549
19.9811 -0.901762 -0.000659104
20.1069 -0.902599 0.000636959
20.2333 -0.901567 -0.000567588
20.3602 -0.902709 0.000500814
20.4876 -0.901425 -0.000390927
20.6156 -0.902753 0.000290314
20.7441 -0.901365 -0.000156098
20.8732 -0.902707 4.31143e-05
21.0029 -0.901403 8.93831e-05
21.1332 -0.902564 -0.000185015
21.2642 -0.901533 0.000283967
21.3958 -0.902344 -0.000330076
21.528 -0.901723 0.000365344
21.6609 -0.90209 -0.000336218
21.7945 -0.901917 0.000289319
21.9288 -0.901869 -0.000176156
22.0639 -0.902046 5.04134e-05
22.1997 -0.901748 0.000129804
22.3363 -0.902045 -0.000302765
22.4736 -0.901781 0.000504347
22.6118 -0.901883 -0.000666421
22.7509 -0.901973 0.000822549
22.8908 -0.90158 -0.000903146
23.0316 -0.902273 0.000946445
23.1733 -0.901222 -0.000889072
23.316 -0.902566 0.000782709
23.4597 -0.900943 -0.000578013
23.6044 -0.90271 0.000347055
23.7502 -0.900876 -5.78564e-05
23.8971 -0.902599 -0.000197327
24.0451 -0.901083 0.000439723
24.1944 -0.902236 -0.000568923
24.3448 -0.901484 0.000614856
24.4966 -0.90178 -0.000492529
24.6496 -0.901848 0.000268132
24.8041 -0.90151 0.000103206
24.9601 -0.901886 -0.00049977
25.1175 -0.901673 0.000922399
25.2766 -0.901456 -0.00120781
25.4373 -0.902254 0.0013534
25.5998 -0.900766 -0.00121687
25.7641 -0.902846 0.000876051
25.9304 -0.900374 -0.00029319
26.0988 -0.902849 -0.000306715
26.2693 -0.900768 0.000846688
26.4421 -0.902074 -0.0010208
26.6174 -0.901677 0.000810168
26.7954 -0.901315 -7.9483e-05
26.9761 -0.901911 -0.000843814
27.1598 -0.901818 0.00173921
27.3468 -0.900712 -0.00197983
27.5373 -0.903282 0.00144263
27.7317 -0.899757 -2.01103e-05
27.9302 -0.90305 -0.0013418
28.1333 -0.901394 0.00183269
28.3415 -0.901066 -0.000351836
28.5554 -0.902092 -0.00203044
28.7758 -0.903246 0.0033818
29.0035 -0.898886 -0.000628224
29.2396 -0.903791 -0.00315072
29.4858 -0.904089 0.00167764
29.7441 -0.90379 0.00759982
30.0173 -0.897988 0.00536419
30.3101 -0.899826 0.00309314
30.6297 -0.89676 0.000264196
30.9905 -0.900695 0.000753479
31.4301 -0.894761 -0.000938714


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda2.0Nc1QuantumOneLoop/SigmaROneLoop.txt <==
-31.4301 -0.490086 -7.38235e-18
-30.9905 -0.490086 -7.38235e-18
-30.6297 -0.490086 -7.38235e-18
-30.3101 -0.490086 -7.38235e-18
-30.0173 -0.490086 -7.38235e-18
-29.7441 -0.490086 -7.38235e-18
-29.4858 -0.490086 -7.38235e-18
-29.2396 -0.490086 -7.38235e-18
-29.0035 -0.490086 -7.38235e-18
-28.7758 -0.490086 -7.38235e-18
-28.5554 -0.490086 -7.38235e-18
-28.3415 -0.490086 -7.38235e-18
-28.1333 -0.490086 -7.38235e-18
-27.9302 -0.490086 -7.38235e-18
-27.7317 -0.490086 -7.38235e-18
-27.5373 -0.490086 -7.38235e-18
-27.3468 -0.490086 -7.38235e-18
-27.1598 -0.490086 -7.38235e-18
-26.9761 -0.490086 -7.38235e-18
-26.7954 -0.490086 -7.38235e-18
-26.6174 -0.490086 -7.38235e-18
-26.4421 -0.490086 -7.38235e-18
-26.2693 -0.490086 -7.38235e-18
-26.0988 -0.490086 -7.38235e-18
-25.9304 -0.490086 -7.38235e-18
-25.7641 -0.490086 -7.38235e-18
-25.5998 -0.490086 -7.38235e-18
-25.4373 -0.490086 -7.38235e-18
-25.2766 -0.490086 -7.38235e-18
-25.1175 -0.490086 -7.38235e-18
-24.9601 -0.490086 -7.38235e-18
-24.8041 -0.490086 -7.38235e-18
-24.6496 -0.490086 -7.38235e-18
-24.4966 -0.490086 -7.38235e-18
-24.3448 -0.490086 -7.38235e-18
-24.1944 -0.490086 -7.38235e-18
-24.0451 -0.490086 -7.38235e-18
-23.8971 -0.490086 -7.38235e-18
-23.7502 -0.490086 -7.38235e-18
-23.6044 -0.490086 -7.38235e-18
-23.4597 -0.490086 -7.38235e-18
-23.316 -0.490086 -7.38235e-18
-23.1733 -0.490086 -7.38235e-18
-23.0316 -0.490086 -7.38235e-18
-22.8908 -0.490086 -7.38235e-18
-22.7509 -0.490086 -7.38235e-18
-22.6118 -0.490086 -7.38235e-18
-22.4736 -0.490086 -7.38235e-18
-22.3363 -0.490086 -7.38235e-18
-22.1997 -0.490086 -7.38235e-18
-22.0639 -0.490086 -7.38235e-18
-21.9288 -0.490086 -7.38235e-18
-21.7945 -0.490086 -7.38235e-18
-21.6609 -0.490086 -7.38235e-18
-21.528 -0.490086 -7.38235e-18
-21.3958 -0.490086 -7.38235e-18
-21.2642 -0.490086 -7.38235e-18
-21.1332 -0.490086 -7.38235e-18
-21.0029 -0.490086 -7.38235e-18
-20.8732 -0.490086 -7.38235e-18
-20.7441 -0.490086 -7.38235e-18
-20.6156 -0.490086 -7.38235e-18
-20.4876 -0.490086 -7.38235e-18
-20.3602 -0.490086 -7.38235e-18
-20.2333 -0.490086 -7.38235e-18
-20.1069 -0.490086 -7.38235e-18
-19.9811 -0.490086 -7.38235e-18
-19.8557 -0.490086 -7.38235e-18
-19.7309 -0.490086 -7.38235e-18
-19.6065 -0.490086 -7.38235e-18
-19.4826 -0.490086 -7.38235e-18
-19.3592 -0.490086 -7.38235e-18
-19.2362 -0.490086 -7.38235e-18
-19.1137 -0.490086 -7.38235e-18
-18.9916 -0.490086 -7.38235e-18
-18.8699 -0.490086 -7.38235e-18
-18.7487 -0.490086 -7.38235e-18
-18.6278 -0.490086 -7.38235e-18
-18.5074 -0.490086 -7.38235e-18
-18.3873 -0.490086 -7.38235e-18
-18.2676 -0.490086 -7.38235e-18
-18.1483 -0.490086 -7.38235e-18
-18.0294 -0.490086 -7.38235e-18
-17.9108 -0.490086 -7.38235e-18
-17.7926 -0.490086 -7.38235e-18
-17.6748 -0.490086 -7.38235e-18
-17.5572 -0.490086 -7.38235e-18
-17.4401 -0.490086 -7.38235e-18
-17.3232 -0.490086 -7.38235e-18
-17.2067 -0.490086 -7.38235e-18
-17.0905 -0.490086 -7.38235e-18
-16.9746 -0.490086 -7.38235e-18
-16.859 -0.490086 -7.38235e-18
-16.7437 -0.490086 -7.38235e-18
-16.6288 -0.490086 -7.38235e-18
-16.5141 -0.490086 -7.38235e-18
-16.3997 -0.490086 -7.38235e-18
-16.2856 -0.490086 -7.38235e-18
-16.1717 -0.490086 -7.38235e-18
-16.0582 -0.490086 -7.38235e-18
-15.9449 -0.490086 -7.38235e-18
-15.8319 -0.490086 -7.38235e-18
-15.7191 -0.490086 -7.38235e-18
-15.6066 -0.490086 -7.38235e-18
-15.4943 -0.490086 -7.38235e-18
-15.3823 -0.490086 -7.38235e-18
-15.2705 -0.490086 -7.38235e-18
-15.159 -0.490086 -7.38235e-18
-15.0477 -0.490086 -7.38235e-18
-14.9367 -0.490086 -7.38235e-18
-14.8258 -0.490086 -7.38235e-18
-14.7152 -0.490086 -7.38235e-18
-14.6049 -0.490086 -7.38235e-18
-14.4947 -0.490086 -7.38235e-18
-14.3848 -0.490086 -7.38235e-18
-14.275 -0.490086 -7.38235e-18
-14.1655 -0.490086 -7.38235e-18
-14.0562 -0.490086 -7.38235e-18
-13.9471 -0.490086 -7.38235e-18
-13.8382 -0.490086 -7.38235e-18
-13.7294 -0.490086 -7.38235e-18
-13.6209 -0.490086 -7.38235e-18
-13.5126 -0.490086 -7.38235e-18
-13.4044 -0.490086 -7.38235e-18
-13.2965 -0.490086 -7.38235e-18
-13.1887 -0.490086 -7.38235e-18
-13.0811 -0.490086 -7.38235e-18
-12.9737 -0.490086 -7.38235e-18
-12.8664 -0.490086 -7.38235e-18
-12.7593 -0.490086 -7.38235e-18
-12.6524 -0.490086 -7.38235e-18
-12.5457 -0.490086 -7.38235e-18
-12.4391 -0.490086 -7.38235e-18
-12.3327 -0.490086 -7.38235e-18
-12.2265 -0.490086 -7.38235e-18
-12.1204 -0.490086 -7.38235e-18
-12.0144 -0.490086 -7.38235e-18
-11.9086 -0.490086 -7.38235e-18
-11.803 -0.490086 -7.38235e-18
-11.6975 -0.490086 -7.38235e-18
-11.5922 -0.490086 -7.38235e-18
-11.487 -0.490086 -7.38235e-18
-11.3819 -0.490086 -7.38235e-18
-11.277 -0.490086 -7.38235e-18
-11.1722 -0.490086 -7.38235e-18
-11.0676 -0.490086 -7.38235e-18
-10.9631 -0.490086 -7.38235e-18
-10.8587 -0.490086 -7.38235e-18
-10.7545 -0.490086 -7.38235e-18
-10.6503 -0.490086 -7.38235e-18
-10.5463 -0.490086 -7.38235e-18
-10.4425 -0.490086 -7.38235e-18
-10.3387 -0.490086 -7.38235e-18
-10.2351 -0.490086 -7.38235e-18
-10.1316 -0.490086 -7.38235e-18
-10.0282 -0.490086 -7.38235e-18
-9.92496 -0.490086 -7.38235e-18
-9.82181 -0.490086 -7.38235e-18
-9.71877 -0.490086 -7.38235e-18
-9.61583 -0.490086 -7.38235e-18
-9.51301 -0.490086 -7.38235e-18
-9.4103 -0.490086 -7.38235e-18
-9.30769 -0.490086 -7.38235e-18
-9.20518 -0.490086 -7.38235e-18
-9.10278 -0.490086 -7.38235e-18
-9.00048 -0.490086 -7.38235e-18
-8.89828 -0.490086 -7.38235e-18
-8.79618 -0.490086 -7.38235e-18
-8.69417 -0.490086 -7.38235e-18
-8.59226 -0.490086 -7.38235e-18
-8.49044 -0.490086 -7.38235e-18
-8.38872 -0.490086 -7.38235e-18
-8.28708 -0.490086 -7.38235e-18
-8.18554 -0.490086 -7.38235e-18
-8.08408 -0.490086 -7.38235e-18
-7.98271 -0.490086 -7.38235e-18
-7.88143 -0.490086 -7.38235e-18
-7.78023 -0.490086 -7.38235e-18
-7.67911 -0.490086 -7.38235e-18
-7.57807 -0.490086 -7.38235e-18
-7.47712 -0.490086 -7.38235e-18
-7.37624 -0.490086 -7.38235e-18
-7.27544 -0.490086 -7.38235e-18
-7.17471 -0.490086 -7.38235e-18
-7.07406 -0.490086 -7.38235e-18
-6.97348 -0.490086 -7.38235e-18
-6.87298 -0.490086 -7.38235e-18
-6.77254 -0.490086 -7.38235e-18
-6.67218 -0.490086 -7.38235e-18
-6.57188 -0.490086 -7.38235e-18
-6.47166 -0.490086 -7.38235e-18
-6.37149 -0.490086 -7.38235e-18
-6.2714 -0.490086 -7.38235e-18
-6.17136 -0.490086 -7.38235e-18
-6.07139 -0.490086 -7.38235e-18
-5.97148 -0.490086 -7.38235e-18
-5.87163 -0.490086 -7.38235e-18
-5.77184 -0.490086 -7.38235e-18
-5.67211 -0.490086 -7.38235e-18
-5.57243 -0.490086 -7.38235e-18
-5.47281 -0.490086 -7.38235e-18
-5.37325 -0.490086 -7.38235e-18
-5.27373 -0.490086 -7.38235e-18
-5.17427 -0.490086 -7.38235e-18
-5.07487 -0.490086 -7.38235e-18
-4.97551 -0.490086 -7.38235e-18
-4.8762 -0.490086 -7.38235e-18
-4.77694 -0.490086 -7.38235e-18
-4.67772 -0.490086 -7.38235e-18
-4.57855 -0.490086 -7.38235e-18
-4.47943 -0.490086 -7.38235e-18
-4.38035 -0.490086 -7.38235e-18
-4.28131 -0.490086 -7.38235e-18
-4.18232 -0.490086 -7.38235e-18
-4.08336 -0.490086 -7.38235e-18
-3.98445 -0.490086 -7.38235e-18
-3.88557 -0.490086 -7.38235e-18
-3.78673 -0.490086 -7.38235e-18
-3.68793 -0.490086 -7.38235e-18
-3.58916 -0.490086 -7.38235e-18
-3.49043 -0.490086 -7.38235e-18
-3.39173 -0.490086 -7.38235e-18
-3.29307 -0.490086 -7.38235e-18
-3.19443 -0.490086 -7.38235e-18
-3.09583 -0.490086 -7.38235e-18
-2.99725 -0.490086 -7.38235e-18
-2.89871 -0.490086 -7.38235e-18
-2.80019 -0.490086 -7.38235e-18
-2.7017 -0.490086 -7.38235e-18
-2.60323 -0.490086 -7.38235e-18
-2.50479 -0.490086 -7.38235e-18
-2.40638 -0.490086 -7.38235e-18
-2.30798 -0.490086 -7.38235e-18
-2.20961 -0.490086 -7.38235e-18
-2.11126 -0.490086 -7.38235e-18
-2.01293 -0.490086 -7.38235e-18
-1.91462 -0.490086 -7.38235e-18
-1.81632 -0.490086 -7.38235e-18
-1.71804 -0.490086 -7.38235e-18
-1.61978 -0.490086 -7.38235e-18
-1.52154 -0.490086 -7.38235e-18
-1.42331 -0.490086 -7.38235e-18
-1.32509 -0.490086 -7.38235e-18
-1.22689 -0.490086 -7.38235e-18
-1.12869 -0.490086 -7.38235e-18
-1.03051 -0.490086 -7.38235e-18
-0.932337 -0.490086 -7.38235e-18
-0.834173 -0.490086 -7.38235e-18
-0.736016 -0.490086 -7.38235e-18
-0.637867 -0.490086 -7.38235e-18
-0.539723 -0.490086 -7.38235e-18
-0.441585 -0.490086 -7.38235e-18
-0.343451 -0.490086 -7.38235e-18
-0.24532 -0.490086 -7.38235e-18
-0.147191 -0.490086 -7.38235e-18
-0.0490634 -0.490086 -7.38235e-18
0.0490634 -0.490086 -7.38235e-18
0.147191 -0.490086 -7.38235e-18
0.24532 -0.490086 -7.38235e-18
0.343451 -0.490086 -7.38235e-18
0.441585 -0.490086 -7.38235e-18
0.539723 -0.490086 -7.38235e-18
0.637867 -0.490086 -7.38235e-18
0.736016 -0.490086 -7.38235e-18
0.834173 -0.490086 -7.38235e-18
0.932337 -0.490086 -7.38235e-18
1.03051 -0.490086 -7.38235e-18
1.12869 -0.490086 -7.38235e-18
1.22689 -0.490086 -7.38235e-18
1.32509 -0.490086 -7.38235e-18
1.42331 -0.490086 -7.38235e-18
1.52154 -0.490086 -7.38235e-18
1.61978 -0.490086 -7.38235e-18
1.71804 -0.490086 -7.38235e-18
1.81632 -0.490086 -7.38235e-18
1.91462 -0.490086 -7.38235e-18
2.01293 -0.490086 -7.38235e-18
2.11126 -0.490086 -7.38235e-18
2.20961 -0.490086 -7.38235e-18
2.30798 -0.490086 -7.38235e-18
2.40638 -0.490086 -7.38235e-18
2.50479 -0.490086 -7.38235e-18
2.60323 -0.490086 -7.38235e-18
2.7017 -0.490086 -7.38235e-18
2.80019 -0.490086 -7.38235e-18
2.89871 -0.490086 -7.38235e-18
2.99725 -0.490086 -7.38235e-18
3.09583 -0.490086 -7.38235e-18
3.19443 -0.490086 -7.38235e-18
3.29307 -0.490086 -7.38235e-18
3.39173 -0.490086 -7.38235e-18
3.49043 -0.490086 -7.38235e-18
3.58916 -0.490086 -7.38235e-18
3.68793 -0.490086 -7.38235e-18
3.78673 -0.490086 -7.38235e-18
3.88557 -0.490086 -7.38235e-18
3.98445 -0.490086 -7.38235e-18
4.08336 -0.490086 -7.38235e-18
4.18232 -0.490086 -7.38235e-18
4.28131 -0.490086 -7.38235e-18
4.38035 -0.490086 -7.38235e-18
4.47943 -0.490086 -7.38235e-18
4.57855 -0.490086 -7.38235e-18
4.67772 -0.490086 -7.38235e-18
4.77694 -0.490086 -7.38235e-18
4.8762 -0.490086 -7.38235e-18
4.97551 -0.490086 -7.38235e-18
5.07487 -0.490086 -7.38235e-18
5.17427 -0.490086 -7.38235e-18
5.27373 -0.490086 -7.38235e-18
5.37325 -0.490086 -7.38235e-18
5.47281 -0.490086 -7.38235e-18
5.57243 -0.490086 -7.38235e-18
5.67211 -0.490086 -7.38235e-18
5.77184 -0.490086 -7.38235e-18
5.87163 -0.490086 -7.38235e-18
5.97148 -0.490086 -7.38235e-18
6.07139 -0.490086 -7.38235e-18
6.17136 -0.490086 -7.38235e-18
6.2714 -0.490086 -7.38235e-18
6.37149 -0.490086 -7.38235e-18
6.47166 -0.490086 -7.38235e-18
6.57188 -0.490086 -7.38235e-18
6.67218 -0.490086 -7.38235e-18
6.77254 -0.490086 -7.38235e-18
6.87298 -0.490086 -7.38235e-18
6.97348 -0.490086 -7.38235e-18
7.07406 -0.490086 -7.38235e-18
7.17471 -0.490086 -7.38235e-18
7.27544 -0.490086 -7.38235e-18
7.37624 -0.490086 -7.38235e-18
7.47712 -0.490086 -7.38235e-18
7.57807 -0.490086 -7.38235e-18
7.67911 -0.490086 -7.38235e-18
7.78023 -0.490086 -7.38235e-18
7.88143 -0.490086 -7.38235e-18
7.98271 -0.490086 -7.38235e-18
8.08408 -0.490086 -7.38235e-18
8.18554 -0.490086 -7.38235e-18
8.28708 -0.490086 -7.38235e-18
8.38872 -0.490086 -7.38235e-18
8.49044 -0.490086 -7.38235e-18
8.59226 -0.490086 -7.38235e-18
8.69417 -0.490086 -7.38235e-18
8.79618 -0.490086 -7.38235e-18
8.89828 -0.490086 -7.38235e-18
9.00048 -0.490086 -7.38235e-18
9.10278 -0.490086 -7.38235e-18
9.20518 -0.490086 -7.38235e-18
9.30769 -0.490086 -7.38235e-18
9.4103 -0.490086 -7.38235e-18
9.51301 -0.490086 -7.38235e-18
9.61583 -0.490086 -7.38235e-18
9.71877 -0.490086 -7.38235e-18
9.82181 -0.490086 -7.38235e-18
9.92496 -0.490086 -7.38235e-18
10.0282 -0.490086 -7.38235e-18
10.1316 -0.490086 -7.38235e-18
10.2351 -0.490086 -7.38235e-18
10.3387 -0.490086 -7.38235e-18
10.4425 -0.490086 -7.38235e-18
10.5463 -0.490086 -7.38235e-18
10.6503 -0.490086 -7.38235e-18
10.7545 -0.490086 -7.38235e-18
10.8587 -0.490086 -7.38235e-18
10.9631 -0.490086 -7.38235e-18
11.0676 -0.490086 -7.38235e-18
11.1722 -0.490086 -7.38235e-18
11.277 -0.490086 -7.38235e-18
11.3819 -0.490086 -7.38235e-18
11.487 -0.490086 -7.38235e-18
11.5922 -0.490086 -7.38235e-18
11.6975 -0.490086 -7.38235e-18
11.803 -0.490086 -7.38235e-18
11.9086 -0.490086 -7.38235e-18
12.0144 -0.490086 -7.38235e-18
12.1204 -0.490086 -7.38235e-18
12.2265 -0.490086 -7.38235e-18
12.3327 -0.490086 -7.38235e-18
12.4391 -0.490086 -7.38235e-18
12.5457 -0.490086 -7.38235e-18
12.6524 -0.490086 -7.38235e-18
12.7593 -0.490086 -7.38235e-18
12.8664 -0.490086 -7.38235e-18
12.9737 -0.490086 -7.38235e-18
13.0811 -0.490086 -7.38235e-18
13.1887 -0.490086 -7.38235e-18
13.2965 -0.490086 -7.38235e-18
13.4044 -0.490086 -7.38235e-18
13.5126 -0.490086 -7.38235e-18
13.6209 -0.490086 -7.38235e-18
13.7294 -0.490086 -7.38235e-18
13.8382 -0.490086 -7.38235e-18
13.9471 -0.490086 -7.38235e-18
14.0562 -0.490086 -7.38235e-18
14.1655 -0.490086 -7.38235e-18
14.275 -0.490086 -7.38235e-18
14.3848 -0.490086 -7.38235e-18
14.4947 -0.490086 -7.38235e-18
14.6049 -0.490086 -7.38235e-18
14.7152 -0.490086 -7.38235e-18
14.8258 -0.490086 -7.38235e-18
14.9367 -0.490086 -7.38235e-18
15.0477 -0.490086 -7.38235e-18
15.159 -0.490086 -7.38235e-18
15.2705 -0.490086 -7.38235e-18
15.3823 -0.490086 -7.38235e-18
15.4943 -0.490086 -7.38235e-18
15.6066 -0.490086 -7.38235e-18
15.7191 -0.490086 -7.38235e-18
15.8319 -0.490086 -7.38235e-18
15.9449 -0.490086 -7.38235e-18
16.0582 -0.490086 -7.38235e-18
16.1717 -0.490086 -7.38235e-18
16.2856 -0.490086 -7.38235e-18
16.3997 -0.490086 -7.38235e-18
16.5141 -0.490086 -7.38235e-18
16.6288 -0.490086 -7.38235e-18
16.7437 -0.490086 -7.38235e-18
16.859 -0.490086 -7.38235e-18
16.9746 -0.490086 -7.38235e-18
17.0905 -0.490086 -7.38235e-18
17.2067 -0.490086 -7.38235e-18
17.3232 -0.490086 -7.38235e-18
17.4401 -0.490086 -7.38235e-18
17.5572 -0.490086 -7.38235e-18
17.6748 -0.490086 -7.38235e-18
17.7926 -0.490086 -7.38235e-18
17.9108 -0.490086 -7.38235e-18
18.0294 -0.490086 -7.38235e-18
18.1483 -0.490086 -7.38235e-18
18.2676 -0.490086 -7.38235e-18
18.3873 -0.490086 -7.38235e-18
18.5074 -0.490086 -7.38235e-18
18.6278 -0.490086 -7.38235e-18
18.7487 -0.490086 -7.38235e-18
18.8699 -0.490086 -7.38235e-18
18.9916 -0.490086 -7.38235e-18
19.1137 -0.490086 -7.38235e-18
19.2362 -0.490086 -7.38235e-18
19.3592 -0.490086 -7.38235e-18
19.4826 -0.490086 -7.38235e-18
19.6065 -0.490086 -7.38235e-18
19.7309 -0.490086 -7.38235e-18
19.8557 -0.490086 -7.38235e-18
19.9811 -0.490086 -7.38235e-18
20.1069 -0.490086 -7.38235e-18
20.2333 -0.490086 -7.38235e-18
20.3602 -0.490086 -7.38235e-18
20.4876 -0.490086 -7.38235e-18
20.6156 -0.490086 -7.38235e-18
20.7441 -0.490086 -7.38235e-18
20.8732 -0.490086 -7.38235e-18
21.0029 -0.490086 -7.38235e-18
21.1332 -0.490086 -7.38235e-18
21.2642 -0.490086 -7.38235e-18
21.3958 -0.490086 -7.38235e-18
21.528 -0.490086 -7.38235e-18
21.6609 -0.490086 -7.38235e-18
21.7945 -0.490086 -7.38235e-18
21.9288 -0.490086 -7.38235e-18
22.0639 -0.490086 -7.38235e-18
22.1997 -0.490086 -7.38235e-18
22.3363 -0.490086 -7.38235e-18
22.4736 -0.490086 -7.38235e-18
22.6118 -0.490086 -7.38235e-18
22.7509 -0.490086 -7.38235e-18
22.8908 -0.490086 -7.38235e-18
23.0316 -0.490086 -7.38235e-18
23.1733 -0.490086 -7.38235e-18
23.316 -0.490086 -7.38235e-18
23.4597 -0.490086 -7.38235e-18
23.6044 -0.490086 -7.38235e-18
23.7502 -0.490086 -7.38235e-18
23.8971 -0.490086 -7.38235e-18
24.0451 -0.490086 -7.38235e-18
24.1944 -0.490086 -7.38235e-18
24.3448 -0.490086 -7.38235e-18
24.4966 -0.490086 -7.38235e-18
24.6496 -0.490086 -7.38235e-18
24.8041 -0.490086 -7.38235e-18
24.9601 -0.490086 -7.38235e-18
25.1175 -0.490086 -7.38235e-18
25.2766 -0.490086 -7.38235e-18
25.4373 -0.490086 -7.38235e-18
25.5998 -0.490086 -7.38235e-18
25.7641 -0.490086 -7.38235e-18
25.9304 -0.490086 -7.38235e-18
26.0988 -0.490086 -7.38235e-18
26.2693 -0.490086 -7.38235e-18
26.4421 -0.490086 -7.38235e-18
26.6174 -0.490086 -7.38235e-18
26.7954 -0.490086 -7.38235e-18
26.9761 -0.490086 -7.38235e-18
27.1598 -0.490086 -7.38235e-18
27.3468 -0.490086 -7.38235e-18
27.5373 -0.490086 -7.38235e-18
27.7317 -0.490086 -7.38235e-18
27.9302 -0.490086 -7.38235e-18
28.1333 -0.490086 -7.38235e-18
28.3415 -0.490086 -7.38235e-18
28.5554 -0.490086 -7.38235e-18
28.7758 -0.490086 -7.38235e-18
29.0035 -0.490086 -7.38235e-18
29.2396 -0.490086 -7.38235e-18
29.4858 -0.490086 -7.38235e-18
29.7441 -0.490086 -7.38235e-18
30.0173 -0.490086 -7.38235e-18
30.3101 -0.490086 -7.38235e-18
30.6297 -0.490086 -7.38235e-18
30.9905 -0.490086 -7.38235e-18
31.4301 -0.490086 -7.38235e-18


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda2.0Nc1QuantumOneLoop/SigmaRTwoLoop.txt <==
-31.4301 -0.894761 -0.000938714
-30.9905 -0.900695 0.000753479
-30.6297 -0.89676 0.000264196
-30.3101 -0.899826 0.00309314
-30.0173 -0.897988 0.00536419
-29.7441 -0.90379 0.00759982
-29.4858 -0.904089 0.00167764
-29.2396 -0.903791 -0.00315072
-29.0035 -0.898886 -0.000628224
-28.7758 -0.903246 0.0033818
-28.5554 -0.902092 -0.00203044
-28.3415 -0.901066 -0.000351836
-28.1333 -0.901394 0.00183269
-27.9302 -0.90305 -0.0013418
-27.7317 -0.899757 -2.01103e-05
-27.5373 -0.903282 0.00144263
-27.3468 -0.900712 -0.00197983
-27.1598 -0.901818 0.00173921
-26.9761 -0.901911 -0.000843814
-26.7954 -0.901315 -7.9483e-05
-26.6174 -0.901677 0.000810168
-26.4421 -0.902074 -0.0010208
-26.2693 -0.900768 0.000846688
-26.0988 -0.902849 -0.000306715
-25.9304 -0.900374 -0.00029319
-25.7641 -0.902846 0.000876051
-25.5998 -0.900766 -0.00121687
-25.4373 -0.902254 0.0013534
-25.2766 -0.901456 -0.00120781
-25.1175 -0.901673 0.000922399
-24.9601 -0.901886 -0.00049977
-24.8041 -0.90151 0.000103206
-24.6496 -0.901848 0.000268132
-24.4966 -0.90178 -0.000492529
-24.3448 -0.901484 0.000614856
-24.1944 -0.902236 -0.000568923
-24.0451 -0.901083 0.000439723
-23.8971 -0.902599 -0.000197327
-23.7502 -0.900876 -5.78564e-05
-23.6044 -0.90271 0.000347055
-23.4597 -0.900943 -0.000578013
-23.316 -0.902566 0.000782709
-23.1733 -0.901222 -0.000889072
-23.0316 -0.902273 0.000946445
-22.8908 -0.90158 -0.000903146
-22.7509 -0.901973 0.000822549
-22.6118 -0.901883 -0.000666421
-22.4736 -0.901781 0.000504347
-22.3363 -0.902045 -0.000302765
-22.1997 -0.901748 0.000129804
-22.0639 -0.902046 5.04134e-05
-21.9288 -0.901869 -0.000176156
-21.7945 -0.901917 0.000289319
-21.6609 -0.90209 -0.000336218
-21.528 -0.901723 0.000365344
-21.3958 -0.902344 -0.000330076
-21.2642 -0.901533 0.000283967
-21.1332 -0.902564 -0.000185015
-21.0029 -0.901403 8.93831e-05
-20.8732 -0.902707 4.31143e-05
-20.7441 -0.901365 -0.000156098
-20.6156 -0.902753 0.000290314
-20.4876 -0.901425 -0.000390927
-20.3602 -0.902709 0.000500814
-20.2333 -0.901567 -0.000567588
-20.1069 -0.902599 0.000636959
-19.9811 -0.901762 -0.000659104
-19.8557 -0.902454 0.000682549
-19.7309 -0.901975 -0.000659564
-19.6065 -0.902311 0.000641006
-19.4826 -0.902173 -0.000580441
-19.3592 -0.902199 0.000530349
-19.2362 -0.902331 -0.000444697
-19.1137 -0.902137 0.000376875
-18.9916 -0.902435 -0.000280435
-18.8699 -0.902136 0.000209086
-18.7487 -0.90248 -0.000115327
-18.6278 -0.902195 5.27995e-05
-18.5074 -0.902471 2.74694e-05
-18.3873 -0.902305 -7.20869e-05
-18.2676 -0.902421 0.000131703
-18.1483 -0.902451 -0.000153164
-18.0294 -0.902345 0.000188832
-17.9108 -0.902618 -0.000185639
-17.7926 -0.902261 0.000197574
-17.6748 -0.902788 -0.000171411
-17.5572 -0.902184 0.000162608
-17.4401 -0.902945 -0.000117503
-17.3232 -0.90213 9.28391e-05
-17.2067 -0.903079 -3.42366e-05
-17.0905 -0.902107 -4.46348e-07
-16.9746 -0.903181 6.65608e-05
-16.859 -0.902121 -0.000105271
-16.7437 -0.903249 0.000173107
-16.6288 -0.902174 -0.000210349
-16.5141 -0.903283 0.000274858
-16.3997 -0.902263 -0.000306078
-16.2856 -0.903288 0.000363304
-16.1717 -0.902383 -0.000385147
-16.0582 -0.903268 0.000432386
-15.9449 -0.902528 -0.000442771
-15.8319 -0.903234 0.000478584
-15.7191 -0.902689 -0.000476653
-15.6066 -0.903192 0.000500751
-15.4943 -0.902858 -0.000486716
-15.3823 -0.903151 0.000499777
-15.2705 -0.903028 -0.000474705
-15.159 -0.903119 0.000478142
-15.0477 -0.903191 -0.000443724
-14.9367 -0.903103 0.000439448
-14.8258 -0.903342 -0.000397754
-14.7152 -0.903107 0.000387943
-14.6049 -0.903477 -0.000341215
-14.4947 -0.903134 0.000328115
-14.3848 -0.903595 -0.000278579
-14.275 -0.903187 0.000264339
-14.1655 -0.903694 -0.000214063
-14.0562 -0.903266 0.00020061
-13.9471 -0.903776 -0.000151405
-13.8382 -0.90337 0.000140364
-13.7294 -0.903841 -9.37177e-05
-13.6209 -0.903498 8.63624e-05
-13.5126 -0.903894 -4.34107e-05
-13.4044 -0.903646 4.065e-05
-13.2965 -0.903937 -2.17863e-06
-13.1887 -0.903812 4.56542e-06
-13.0811 -0.903974 2.89689e-05
-12.9737 -0.903992 -2.1209e-05
-12.8664 -0.90401 4.9641e-05
-12.7593 -0.904183 -3.65694e-05
-12.6524 -0.904049 5.99775e-05
-12.5457 -0.904381 -4.18946e-05
-12.4391 -0.904094 6.05485e-05
-12.3327 -0.904584 -3.79445e-05
-12.2265 -0.90415 5.22514e-05
-12.1204 -0.904789 -2.57576e-05
-12.0144 -0.90422 3.62107e-05
-11.9086 -0.904995 -6.5556e-06
-11.803 -0.904307 1.3687e-05
-11.6975 -0.905198 1.83424e-05
-11.5922 -0.904413 -1.40036e-05
-11.487 -0.9054 4.75929e-05
-11.3819 -0.90454 -4.55568e-05
-11.277 -0.905599 7.98878e-05
-11.1722 -0.90469 -7.97328e-05
-11.0676 -0.905797 0.000114
-10.9631 -0.904863 -0.000115397
-10.8587 -0.905993 0.000148815
-10.7545 -0.905062 -0.000151549
-10.6503 -0.906189 0.000183355
-10.5463 -0.905286 -0.000187337
-10.4425 -0.906387 0.000216786
-10.3387 -0.905536 -0.000222068
-10.2351 -0.906589 0.000248422
-10.1316 -0.905812 -0.00025521
-10.0282 -0.906798 0.000277718
-9.92496 -0.906115 -0.000286381
-9.82181 -0.907016 0.000304262
-9.71877 -0.906445 -0.000315349
-9.61583 -0.907247 0.000327758
-9.51301 -0.906804 -0.00034201
-9.4103 -0.907495 0.000348009
-9.30769 -0.907191 -0.000366386
-9.20518 -0.907763 0.000364899
-9.10278 -0.907608 -0.000388605
-9.00048 -0.908055 0.00037837
-8.89828 -0.908057 -0.000408891
-8.79618 -0.908376 0.000388404
-8.69417 -0.908539 -0.00042756
-8.59226 -0.908732 0.000394995
-8.49044 -0.909059 -0.000445006
-8.38872 -0.909126 0.000398132
-8.28708 -0.909619 -0.000461704
-8.18554 -0.909566 0.000397771
-8.08408 -0.910224 -0.000478213
-7.98271 -0.910058 0.000393809
-7.88143 -0.91088 -0.000495181
-7.78023 -0.91061 0.000386053
-7.67911 -0.911593 -0.000513366
-7.57807 -0.911231 0.000374184
-7.47712 -0.912372 -0.000533663
-7.37624 -0.911932 0.00035771
-7.27544 -0.913227 -0.000557144
-7.17471 -0.912724 0.000335907
-7.07406 -0.914172 -0.000585123
-6.97348 -0.913622 0.000307739
-6.87298 -0.915222 -0.000619241
-6.77254 -0.914645 0.000271746
-6.67218 -0.916397 -0.0006616
-6.57188 -0.915813 0.000225887
-6.47166 -0.917721 -0.000714944
-6.37149 -0.917156 0.000167312
-6.2714 -0.919225 -0.000782944
-6.17136 -0.918707 9.20186e-05
-6.07139 -0.920948 -0.000870611
-5.97148 -0.92051 -5.65577e-06
-5.87163 -0.922941 -0.000984938
-5.77184 -0.922622 -0.000133835
-5.67211 -0.92527 -0.0011359
-5.57243 -0.92512 -0.000304371
-5.47281 -0.928023 -0.0013381
-5.37325 -0.928105 -0.000534919
-5.27373 -0.931321 -0.0016134
-5.17427 -0.931716 -0.000852455
-5.07487 -0.93533 -0.00199567
-4.97551 -0.936151 -0.00129947
-4.8762 -0.940289 -0.00253908
-4.77694 -0.941697 -0.00194539
-4.67772 -0.946548 -0.00333397
-4.57855 -0.948783 -0.00290877
-4.47943 -0.954644 -0.0045387
-4.38035 -0.958082 -0.00440359
-4.28131 -0.965441 -0.0064485
-4.18232 -0.970703 -0.00684359
-4.08336 -0.9804 -0.00965883
-3.98445 -0.988593 -0.0111042
-3.88557 -1.00219 -0.0155022
-3.78673 -1.01546 -0.0192754
-3.68793 -1.03615 -0.0274175
-3.58916 -1.05909 -0.0372733
-3.49043 -1.09405 -0.0563117
-3.39173 -1.13724 -0.0866342
-3.29307 -1.20172 -0.149236
-3.19443 -1.2731 -0.278803
-3.09583 -1.2797 -0.567546
-2.99725 -0.904742 -0.748728
-2.89871 -0.542279 -0.547788
-2.80019 -0.489564 -0.307584
-2.7017 -0.535521 -0.180625
-2.60323 -0.581671 -0.113835
-2.50479 -0.618102 -0.0792324
-2.40638 -0.643264 -0.0557575
-2.30798 -0.662138 -0.0426246
-2.20961 -0.67385 -0.0307303
-2.11126 -0.682161 -0.0240458
-2.01293 -0.68505 -0.0157257
-1.91462 -0.685385 -0.0107146
-1.81632 -0.680382 -0.00249359
-1.71804 -0.67215 0.00401383
-1.61978 -0.657004 0.0160265
-1.52154 -0.635849 0.0300021
-1.42331 -0.603366 0.0568025
-1.32509 -0.559071 0.101272
-1.22689 -0.50246 0.196811
-1.12869 -0.487207 0.400447
-1.03051 -0.830174 0.748551
-0.932337 -1.22418 0.687125
-0.834173 -1.26912 0.369885
-0.736016 -1.21641 0.199178
-0.637867 -1.16139 0.119267
-0.539723 -1.12152 0.0744884
-0.441585 -1.09294 0.0504738
-0.343451 -1.07378 0.0322601
-0.24532 -1.0606 0.0218847
-0.147191 -1.05277 0.0110427
-0.0490634 -1.04891 0.00456599
0.0490634 -1.04891 -0.00456599
0.147191 -1.05277 -0.0110427
0.24532 -1.0606 -0.0218847
0.343451 -1.07378 -0.0322601
0.441585 -1.09294 -0.0504738
0.539723 -1.12152 -0.0744884
0.637867 -1.16139 -0.119267
0.736016 -1.21641 -0.199178
0.834173 -1.26912 -0.369885
0.932337 -1.22418 -0.687125
1.03051 -0.830174 -0.748551
1.12869 -0.487207 -0.400447
1.22689 -0.50246 -0.196811
1.32509 -0.559071 -0.101272
1.42331 -0.603366 -0.0568025
1.52154 -0.635849 -0.0300021
1.61978 -0.657004 -0.0160265
1.71804 -0.67215 -0.00401383
1.81632 -0.680382 0.00249359
1.91462 -0.685385 0.0107146
2.01293 -0.68505 0.0157257
2.11126 -0.682161 0.0240458
2.20961 -0.67385 0.0307303
2.30798 -0.662138 0.0426246
2.40638 -0.643264 0.0557575
2.50479 -0.618102 0.0792324
2.60323 -0.581671 0.113835
2.7017 -0.535521 0.180625
2.80019 -0.489564 0.307584
2.89871 -0.542279 0.547788
2.99725 -0.904742 0.748728
3.09583 -1.2797 0.567546
3.19443 -1.2731 0.278803
3.29307 -1.20172 0.149236
3.39173 -1.13724 0.0866342
3.49043 -1.09405 0.0563117
3.58916 -1.05909 0.0372733
3.68793 -1.03615 0.0274175
3.78673 -1.01546 0.0192754
3.88557 -1.00219 0.0155022
3.98445 -0.988593 0.0111042
4.08336 -0.9804 0.00965883
4.18232 -0.970703 0.00684359
4.28131 -0.965441 0.0064485
4.38035 -0.958082 0.00440359
4.47943 -0.954644 0.0045387
4.57855 -0.948783 0.00290877
4.67772 -0.946548 0.00333397
4.77694 -0.941697 0.00194539
4.8762 -0.940289 0.00253908
4.97551 -0.936151 0.00129947
5.07487 -0.93533 0.00199567
5.17427 -0.931716 0.000852455
5.27373 -0.931321 0.0016134
5.37325 -0.928105 0.000534919
5.47281 -0.928023 0.0013381
5.57243 -0.92512 0.000304371
5.67211 -0.92527 0.0011359
5.77184 -0.922622 0.000133835
5.87163 -0.922941 0.000984938
5.97148 -0.92051 5.65577e-06
6.07139 -0.920948 0.000870611
6.17136 -0.918707 -9.20186e-05
6.2714 -0.919225 0.000782944
6.37149 -0.917156 -0.000167312
6.47166 -0.917721 0.000714944
6.57188 -0.915813 -0.000225887
6.67218 -0.916397 0.0006616
6.77254 -0.914645 -0.000271746
6.87298 -0.915222 0.000619241
6.97348 -0.913622 -0.000307739
7.07406 -0.914172 0.000585123
7.17471 -0.912724 -0.000335907
7.27544 -0.913227 0.000557144
7.37624 -0.911932 -0.00035771
7.47712 -0.912372 0.000533663
7.57807 -0.911231 -0.000374184
7.67911 -0.911593 0.000513366
7.78023 -0.91061 -0.000386053
7.88143 -0.91088 0.000495181
7.98271 -0.910058 -0.000393809
8.08408 -0.910224 0.000478213
8.18554 -0.909566 -0.000397771
8.28708 -0.909619 0.000461704
8.38872 -0.909126 -0.000398132
8.49044 -0.909059 0.000445006
8.59226 -0.908732 -0.000394995
8.69417 -0.908539 0.00042756
8.79618 -0.908376 -0.000388404
8.89828 -0.908057 0.000408891
9.00048 -0.908055 -0.00037837
9.10278 -0.907608 0.000388605
9.20518 -0.907763 -0.000364899
9.30769 -0.907191 0.000366386
9.4103 -0.907495 -0.000348009
9.51301 -0.906804 0.00034201
9.61583 -0.907247 -0.000327758
9.71877 -0.906445 0.000315349
9.82181 -0.907016 -0.000304262
9.92496 -0.906115 0.000286381
10.0282 -0.906798 -0.000277718
10.1316 -0.905812 0.00025521
10.2351 -0.906589 -0.000248422
10.3387 -0.905536 0.000222068
10.4425 -0.906387 -0.000216786
10.5463 -0.905286 0.000187337
10.6503 -0.906189 -0.000183355
10.7545 -0.905062 0.000151549
10.8587 -0.905993 -0.000148815
10.9631 -0.904863 0.000115397
11.0676 -0.905797 -0.000114
11.1722 -0.90469 7.97328e-05
11.277 -0.905599 -7.98878e-05
11.3819 -0.90454 4.55568e-05
11.487 -0.9054 -4.75929e-05
11.5922 -0.904413 1.40036e-05
11.6975 -0.905198 -1.83424e-05
11.803 -0.904307 -1.3687e-05
11.9086 -0.904995 6.5556e-06
12.0144 -0.90422 -3.62107e-05
12.1204 -0.904789 2.57576e-05
12.2265 -0.90415 -5.22514e-05
12.3327 -0.904584 3.79445e-05
12.4391 -0.904094 -6.05485e-05
12.5457 -0.904381 4.18946e-05
12.6524 -0.904049 -5.99775e-05
12.7593 -0.904183 3.65694e-05
12.8664 -0.90401 -4.9641e-05
12.9737 -0.903992 2.1209e-05
13.0811 -0.903974 -2.89689e-05
13.1887 -0.903812 -4.56542e-06
13.2965 -0.903937 2.17863e-06
13.4044 -0.903646 -4.065e-05
13.5126 -0.903894 4.34107e-05
13.6209 -0.903498 -8.63624e-05
13.7294 -0.903841 9.37177e-05
13.8382 -0.90337 -0.000140364
13.9471 -0.903776 0.000151405
14.0562 -0.903266 -0.00020061
14.1655 -0.903694 0.000214063
14.275 -0.903187 -0.000264339
14.3848 -0.903595 0.000278579
14.4947 -0.903134 -0.000328115
14.6049 -0.903477 0.000341215
14.7152 -0.903107 -0.000387943
14.8258 -0.903342 0.000397754
14.9367 -0.903103 -0.000439448
15.0477 -0.903191 0.000443724
15.159 -0.903119 -0.000478142
15.2705 -0.903028 0.000474705
15.3823 -0.903151 -0.000499777
15.4943 -0.902858 0.000486716
15.6066 -0.903192 -0.000500751
15.7191 -0.902689 0.000476653
15.8319 -0.903234 -0.000478584
15.9449 -0.902528 0.000442771
16.0582 -0.903268 -0.000432386
16.1717 -0.902383 0.000385147
16.2856 -0.903288 -0.000363304
16.3997 -0.902263 0.000306078
16.5141 -0.903283 -0.000274858
16.6288 -0.902174 0.000210349
16.7437 -0.903249 -0.000173107
16.859 -0.902121 0.000105271
16.9746 -0.903181 -6.65608e-05
17.0905 -0.902107 4.46348e-07
17.2067 -0.903079 3.42366e-05
17.3232 -0.90213 -9.28391e-05
17.4401 -0.902945 0.000117503
17.5572 -0.902184 -0.000162608
17.6748 -0.902788 0.000171411
17.7926 -0.902261 -0.000197574
17.9108 -0.902618 0.000185639
18.0294 -0.902345 -0.000188832
18.1483 -0.902451 0.000153164
18.2676 -0.902421 -0.000131703
18.3873 -0.902305 7.20869e-05
18.5074 -0.902471 -2.74694e-05
18.6278 -0.902195 -5.27995e-05
18.7487 -0.90248 0.000115327
18.8699 -0.902136 -0.000209086
18.9916 -0.902435 0.000280435
19.1137 -0.902137 -0.000376875
19.2362 -0.902331 0.000444697
19.3592 -0.902199 -0.000530349
19.4826 -0.902173 0.000580441
19.6065 -0.902311 -0.000641006
19.7309 -0.901975 0.000659564
19.8557 -0.902454 -0.000682549
19.9811 -0.901762 0.000659104
20.1069 -0.902599 -0.000636959
20.2333 -0.901567 0.000567588
20.3602 -0.902709 -0.000500814
20.4876 -0.901425 0.000390927
20.6156 -0.902753 -0.000290314
20.7441 -0.901365 0.000156098
20.8732 -0.902707 -4.31143e-05
21.0029 -0.901403 -8.93831e-05
21.1332 -0.902564 0.000185015
21.2642 -0.901533 -0.000283967
21.3958 -0.902344 0.000330076
21.528 -0.901723 -0.000365344
21.6609 -0.90209 0.000336218
21.7945 -0.901917 -0.000289319
21.9288 -0.901869 0.000176156
22.0639 -0.902046 -5.04134e-05
22.1997 -0.901748 -0.000129804
22.3363 -0.902045 0.000302765
22.4736 -0.901781 -0.000504347
22.6118 -0.901883 0.000666421
22.7509 -0.901973 -0.000822549
22.8908 -0.90158 0.000903146
23.0316 -0.902273 -0.000946445
23.1733 -0.901222 0.000889072
23.316 -0.902566 -0.000782709
23.4597 -0.900943 0.000578013
23.6044 -0.90271 -0.000347055
23.7502 -0.900876 5.78564e-05
23.8971 -0.902599 0.000197327
24.0451 -0.901083 -0.000439723
24.1944 -0.902236 0.000568923
24.3448 -0.901484 -0.000614856
24.4966 -0.90178 0.000492529
24.6496 -0.901848 -0.000268132
24.8041 -0.90151 -0.000103206
24.9601 -0.901886 0.00049977
25.1175 -0.901673 -0.000922399
25.2766 -0.901456 0.00120781
25.4373 -0.902254 -0.0013534
25.5998 -0.900766 0.00121687
25.7641 -0.902846 -0.000876051
25.9304 -0.900374 0.00029319
26.0988 -0.902849 0.000306715
26.2693 -0.900768 -0.000846688
26.4421 -0.902074 0.0010208
26.6174 -0.901677 -0.000810168
26.7954 -0.901315 7.9483e-05
26.9761 -0.901911 0.000843814
27.1598 -0.901818 -0.00173921
27.3468 -0.900712 0.00197983
27.5373 -0.903282 -0.00144263
27.7317 -0.899757 2.01103e-05
27.9302 -0.90305 0.0013418
28.1333 -0.901394 -0.00183269
28.3415 -0.901066 0.000351836
28.5554 -0.902092 0.00203044
28.7758 -0.903246 -0.0033818
29.0035 -0.898886 0.000628224
29.2396 -0.903791 0.00315072
29.4858 -0.904089 -0.00167764
29.7441 -0.90379 -0.00759982
30.0173 -0.897988 -0.00536419
30.3101 -0.899826 -0.00309314
30.6297 -0.89676 -0.000264196
30.9905 -0.900695 -0.000753479
31.4301 -0.894761 0.000938714


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda2.0Nc1QuantumOneLoop/iFpOneLoop.txt <==
-31.4301 2.75814e-25 3.23049e-06
-30.9905 -5.6858e-25 3.37022e-06
-30.6297 2.73469e-25 3.49099e-06
-30.3101 -2.78353e-25 3.60283e-06
-30.0173 -1.68193e-24 3.7095e-06
-29.7441 -3.67954e-25 3.81292e-06
-29.4858 -4.49933e-25 3.91422e-06
-29.2396 9.67002e-25 4.01416e-06
-29.0035 6.16766e-25 4.11326e-06
-28.7758 -1.58201e-25 4.2119e-06
-28.5554 1.39311e-25 4.31039e-06
-28.3415 -1.37283e-24 4.40898e-06
-28.1333 -1.06382e-24 4.50784e-06
-27.9302 4.06439e-24 4.60716e-06
-27.7317 3.20166e-24 4.70707e-06
-27.5373 2.21298e-24 4.80769e-06
-27.3468 2.00489e-24 4.90914e-06
-27.1598 -1.17153e-24 5.01151e-06
-26.9761 1.23694e-24 5.1149e-06
-26.7954 6.17246e-25 5.21939e-06
-26.6174 1.29451e-24 5.32505e-06
-26.4421 -3.11237e-24 5.43197e-06
-26.2693 1.56733e-24 5.5402e-06
-26.0988 1.93953e-26 5.64983e-06
-25.9304 -2.7045e-24 5.76092e-06
-25.7641 3.06819e-24 5.87352e-06
-25.5998 2.82685e-24 5.98771e-06
-25.4373 -2.17002e-24 6.10355e-06
-25.2766 -1.06518e-24 6.22109e-06
-25.1175 -1.27385e-24 6.34041e-06
-24.9601 3.41738e-24 6.46155e-06
-24.8041 -3.79939e-24 6.58458e-06
-24.6496 1.99215e-25 6.70956e-06
-24.4966 9.14125e-25 6.83655e-06
-24.3448 5.62949e-24 6.96562e-06
-24.1944 3.75982e-24 7.09683e-06
-24.0451 -6.493e-25 7.23023e-06
-23.8971 9.2875e-24 7.3659e-06
-23.7502 -5.94112e-24 7.5039e-06
-23.6044 1.41658e-24 7.6443e-06
-23.4597 -2.51589e-24 7.78716e-06
-23.316 -3.34233e-24 7.93255e-06
-23.1733 -1.06091e-24 8.08055e-06
-23.0316 -2.70958e-24 8.23121e-06
-22.8908 -6.16327e-25 8.38463e-06
-22.7509 -4.12465e-25 8.54087e-06
-22.6118 3.47952e-24 8.70001e-06
-22.4736 -1.21322e-25 8.86212e-06
-22.3363 9.76601e-25 9.02729e-06
-22.1997 3.6264e-24 9.19561e-06
-22.0639 1.17106e-24 9.36715e-06
-21.9288 6.27097e-24 9.542e-06
-21.7945 2.39947e-24 9.72025e-06
-21.6609 9.98066e-24 9.90199e-06
-21.528 3.98872e-24 1.00873e-05
-21.3958 2.0513e-24 1.02763e-05
-21.2642 1.5081e-23 1.04691e-05
-21.1332 -8.27201e-26 1.06658e-05
-21.0029 2.77089e-24 1.08665e-05
-20.8732 -3.50805e-24 1.10713e-05
-20.7441 -2.07181e-23 1.12803e-05
-20.6156 7.54506e-24 1.14936e-05
-20.4876 -5.16126e-24 1.17113e-05
-20.3602 -5.73107e-24 1.19337e-05
-20.2333 4.99011e-24 1.21607e-05
-20.1069 2.66468e-24 1.23925e-05
-19.9811 -7.7047e-27 1.26293e-05
-19.8557 5.83157e-24 1.28712e-05
-19.7309 7.14892e-24 1.31184e-05
-19.6065 -2.81778e-24 1.33709e-05
-19.4826 1.6181e-24 1.36289e-05
-19.3592 -1.57013e-23 1.38927e-05
-19.2362 7.70993e-24 1.41623e-05
-19.1137 2.14795e-25 1.44379e-05
-18.9916 -7.17547e-24 1.47197e-05
-18.8699 9.00588e-24 1.50079e-05
-18.7487 -1.89162e-23 1.53027e-05
-18.6278 5.60397e-24 1.56042e-05
-18.5074 1.47621e-23 1.59126e-05
-18.3873 -1.49346e-23 1.62282e-05
-18.2676 -4.74344e-24 1.65512e-05
-18.1483 -6.17236e-24 1.68817e-05
-18.0294 6.56774e-24 1.72201e-05
-17.9108 -1.59724e-23 1.75664e-05
-17.7926 1.02154e-23 1.79211e-05
-17.6748 -1.15427e-23 1.82843e-05
-17.5572 8.73592e-24 1.86563e-05
-17.4401 -6.78919e-24 1.90374e-05
-17.3232 7.36064e-25 1.94278e-05
-17.2067 1.23623e-23 1.98278e-05
-17.0905 -1.93272e-23 2.02378e-05
-16.9746 1.10106e-23 2.06581e-05
-16.859 -1.84091e-23 2.10889e-05
-16.7437 4.37037e-24 2.15306e-05
-16.6288 5.8749e-24 2.19835e-05
-16.5141 -2.68486e-23 2.24481e-05
-16.3997 -6.26039e-24 2.29247e-05
-16.2856 -2.30516e-23 2.34136e-05
-16.1717 -8.68881e-24 2.39153e-05
-16.0582 9.2646e-24 2.44303e-05
-15.9449 1.10881e-23 2.49588e-05
-15.8319 -5.83046e-24 2.55015e-05
-15.7191 1.08502e-23 2.60588e-05
-15.6066 9.42988e-26 2.66311e-05
-15.4943 -1.25781e-23 2.7219e-05
-15.3823 -7.29123e-24 2.7823e-05
-15.2705 9.47356e-24 2.84437e-05
-15.159 6.9199e-24 2.90816e-05
-15.0477 -5.29224e-24 2.97374e-05
-14.9367 -2.62991e-23 3.04116e-05
-14.8258 5.47604e-23 3.1105e-05
-14.7152 -3.99966e-23 3.18181e-05
-14.6049 -7.96353e-24 3.25518e-05
-14.4947 3.71598e-23 3.33068e-05
-14.3848 -1.14171e-22 3.40838e-05
-14.275 6.49262e-23 3.48837e-05
-14.1655 6.34639e-24 3.57072e-05
-14.0562 7.85209e-24 3.65553e-05
-13.9471 -2.35542e-23 3.74289e-05
-13.8382 1.71708e-23 3.8329e-05
-13.7294 -3.58704e-23 3.92565e-05
-13.6209 -2.61648e-24 4.02125e-05
-13.5126 -5.00121e-23 4.11982e-05
-13.4044 -1.1264e-23 4.22147e-05
-13.2965 -4.52215e-23 4.32631e-05
-13.1887 -3.22886e-23 4.43447e-05
-13.0811 6.58781e-23 4.5461e-05
-12.9737 -1.20429e-22 4.66132e-05
-12.8664 4.6688e-24 4.78028e-05
-12.7593 -7.5259e-24 4.90314e-05
-12.6524 2.22793e-23 5.03005e-05
-12.5457 1.53416e-23 5.16118e-05
-12.4391 3.75143e-23 5.29672e-05
-12.3327 -2.40559e-22 5.43684e-05
-12.2265 -1.73593e-22 5.58174e-05
-12.1204 -6.72539e-23 5.73163e-05
-12.0144 1.854e-23 5.88672e-05
-11.9086 -4.1846e-23 6.04724e-05
-11.803 2.28968e-22 6.21343e-05
-11.6975 2.97335e-23 6.38554e-05
-11.5922 1.41702e-22 6.56384e-05
-11.487 1.8231e-24 6.74861e-05
-11.3819 -7.45618e-23 6.94014e-05
-11.277 1.03081e-22 7.13874e-05
-11.1722 5.96587e-23 7.34475e-05
-11.0676 8.97871e-23 7.55851e-05
-10.9631 2.28076e-24 7.7804e-05
-10.8587 -4.17052e-22 8.01079e-05
-10.7545 1.66809e-22 8.2501e-05
-10.6503 2.3886e-22 8.49878e-05
-10.5463 3.71473e-22 8.75727e-05
-10.4425 -3.45333e-23 9.02607e-05
-10.3387 -2.36099e-23 9.3057e-05
-10.2351 -1.22506e-22 9.59671e-05
-10.1316 3.83796e-22 9.89968e-05
-10.0282 -6.75169e-23 0.000102152
-9.92496 -2.96637e-23 0.00010544
-9.82181 -5.19022e-23 0.000108868
-9.71877 9.93603e-23 0.000112443
-9.61583 3.60064e-22 0.000116172
-9.51301 9.66123e-23 0.000120065
-9.4103 3.13461e-22 0.000124131
-9.30769 -7.62101e-23 0.000128378
-9.20518 4.17806e-22 0.000132819
-9.10278 -3.26133e-22 0.000137463
-9.00048 -5.48609e-22 0.000142322
-8.89828 2.16755e-22 0.00014741
-8.79618 -1.64974e-23 0.000152739
-8.69417 5.28049e-23 0.000158325
-8.59226 5.93855e-23 0.000164183
-8.49044 -1.42536e-22 0.000170329
-8.38872 -1.56301e-22 0.000176782
-8.28708 -6.25774e-22 0.000183562
-8.18554 -1.61327e-22 0.000190689
-8.08408 3.35401e-22 0.000198185
-7.98271 1.0565e-21 0.000206077
-7.88143 -8.22474e-22 0.000214389
-7.78023 7.10089e-22 0.00022315
-7.67911 -1.15496e-21 0.000232392
-7.57807 -1.66149e-22 0.000242147
-7.47712 1.47226e-21 0.000252453
-7.37624 1.31907e-21 0.000263348
-7.27544 -5.44385e-22 0.000274877
-7.17471 -1.04215e-21 0.000287086
-7.07406 -3.70525e-22 0.000300025
-6.97348 8.62784e-22 0.000313752
-6.87298 4.30069e-23 0.000328328
-6.77254 -8.14328e-22 0.000343819
-6.67218 -1.92626e-21 0.000360299
-6.57188 -1.01993e-21 0.00037785
-6.47166 -1.12671e-21 0.000396559
-6.37149 9.46311e-22 0.000416527
-6.2714 -6.25572e-22 0.00043786
-6.17136 -1.70154e-21 0.00046068
-6.07139 -3.14663e-21 0.000485119
-5.97148 6.67622e-22 0.000511326
-5.87163 3.36925e-21 0.000539464
-5.77184 -2.0407e-21 0.000569719
-5.67211 -6.11976e-22 0.000602294
-5.57243 1.05857e-21 0.00063742
-5.47281 -2.04148e-21 0.000675355
-5.37325 2.6052e-21 0.000716389
-5.27373 -1.0291e-21 0.000760852
-5.17427 3.5738e-21 0.000809114
-5.07487 -1.0878e-20 0.000861596
-4.97551 5.22484e-21 0.000918779
-4.8762 -3.73937e-21 0.00098121
-4.77694 -6.12379e-21 0.00104952
-4.67772 -1.70766e-21 0.00112442
-4.57855 6.30098e-22 0.00120676
-4.47943 -8.81802e-21 0.00129749
-4.38035 1.14689e-20 0.00139774
-4.28131 1.50036e-20 0.00150881
-4.18232 -8.89376e-21 0.00163226
-4.08336 3.22849e-21 0.00176989
-3.98445 1.38886e-20 0.00192385
-3.88557 -9.33102e-22 0.00209672
-3.78673 2.69318e-20 0.00229157
-3.68793 5.83789e-21 0.00251211
-3.58916 -3.46561e-20 0.00276289
-3.49043 2.88581e-20 0.00304942
-3.39173 -1.41494e-20 0.00337855
-3.29307 -5.446e-20 0.00375882
-3.19443 1.38684e-19 0.00420095
-3.09583 8.3096e-20 0.0047186
-2.99725 -4.70252e-20 0.00532933
-2.89871 1.1881e-21 0.00605605
-2.80019 -1.70408e-19 0.00692907
-2.7017 -1.57866e-19 0.00798915
-2.60323 -8.32319e-20 0.00929207
-2.50479 1.73722e-19 0.0109159
-2.40638 -2.58714e-19 0.0129722
-2.30798 9.62241e-19 0.0156255
-2.20961 -1.08556e-18 0.0191257
-2.11126 1.04725e-18 0.0238674
-2.01293 -9.61592e-19 0.0305031
-1.91462 -8.62816e-19 0.0401751
-1.81632 -4.4687e-18 0.0550296
-1.71804 6.60915e-18 0.0794919
-1.61978 1.25225e-17 0.123903
-1.52154 -4.38724e-18 0.217185
-1.42331 -1.37115e-16 0.466366
-1.32509 4.80652e-16 1.51748
-1.22689 -1.3333e-15 8.14764
-1.12869 -8.83307e-16 1.9404
-1.03051 -5.5962e-16 0.548924
-0.932337 -2.02914e-17 0.248195
-0.834173 4.31628e-17 0.140437
-0.736016 -4.17169e-17 0.0903861
-0.637867 -8.88741e-18 0.0633372
-0.539723 -2.70945e-18 0.047265
-0.441585 1.92787e-18 0.0371428
-0.343451 8.19933e-20 0.030589
-0.24532 1.01759e-18 0.0263781
-0.147191 3.63508e-18 0.0238519
-0.0490634 2.535e-21 0.0226641
0.0490634 -5.41182e-17 0.0226641
0.147191 -1.59726e-20 0.0238519
0.24532 1.64227e-17 0.0263781
0.343451 1.21404e-18 0.030589
0.441585 1.14861e-17 0.0371428
0.539723 1.69774e-17 0.047265
0.637867 -1.35026e-17 0.0633372
0.736016 3.26802e-17 0.0903861
0.834173 -4.139e-17 0.140437
0.932337 1.02707e-16 0.248195
1.03051 1.95307e-17 0.548924
1.12869 1.63022e-15 1.9404
1.22689 3.26902e-17 8.14764
1.32509 -4.91916e-16 1.51748
1.42331 1.89224e-16 0.466366
1.52154 -2.83369e-17 0.217185
1.61978 -3.70874e-18 0.123903
1.71804 5.02377e-18 0.0794919
1.81632 5.33876e-18 0.0550296
1.91462 1.02976e-18 0.0401751
2.01293 -1.36456e-18 0.0305031
2.11126 -3.46202e-19 0.0238674
2.20961 4.37583e-19 0.0191257
2.30798 -3.24933e-19 0.0156255
2.40638 4.58078e-19 0.0129722
2.50479 -5.55147e-19 0.0109159
2.60323 -4.20678e-20 0.00929207
2.7017 -2.02802e-19 0.00798915
2.80019 1.76868e-19 0.00692907
2.89871 1.31833e-19 0.00605605
2.99725 3.30162e-20 0.00532933
3.09583 -4.79236e-20 0.0047186
3.19443 -2.04959e-20 0.00420095
3.29307 -1.51315e-20 0.00375882
3.39173 6.3209e-21 0.00337855
3.49043 -8.10901e-21 0.00304942
3.58916 -3.47573e-20 0.00276289
3.68793 -3.28809e-20 0.00251211
3.78673 3.97402e-20 0.00229157
3.88557 -1.41062e-20 0.00209672
3.98445 1.76127e-20 0.00192385
4.08336 -1.32771e-21 0.00176989
4.18232 7.71735e-21 0.00163226
4.28131 1.31465e-21 0.00150881
4.38035 1.65121e-20 0.00139774
4.47943 -1.4168e-20 0.00129749
4.57855 -6.56082e-21 0.00120676
4.67772 7.24932e-21 0.00112442
4.77694 -2.33118e-21 0.00104952
4.8762 -9.93401e-21 0.00098121
4.97551 1.14208e-21 0.000918779
5.07487 -3.13004e-21 0.000861596
5.17427 -6.98957e-21 0.000809114
5.27373 -4.3516e-21 0.000760852
5.37325 1.82329e-21 0.000716389
5.47281 2.09418e-21 0.000675355
5.57243 -8.11614e-21 0.00063742
5.67211 7.04035e-22 0.000602294
5.77184 3.82639e-21 0.000569719
5.87163 -1.28388e-21 0.000539464
5.97148 4.97154e-22 0.000511326
6.07139 -4.21961e-22 0.000485119
6.17136 -3.37924e-21 0.00046068
6.2714 -5.02299e-22 0.00043786
6.37149 -2.26382e-21 0.000416527
6.47166 5.07508e-22 0.000396559
6.57188 -1.94299e-21 0.00037785
6.67218 6.10672e-22 0.000360299
6.77254 -1.50855e-21 0.000343819
6.87298 -1.20054e-21 0.000328328
6.97348 -3.0739e-22 0.000313752
7.07406 4.94542e-22 0.000300025
7.17471 8.83055e-22 0.000287086
7.27544 -2.66146e-22 0.000274877
7.37624 -4.95404e-23 0.000263348
7.47712 -1.28798e-22 0.000252453
7.57807 -9.79033e-22 0.000242147
7.67911 3.66182e-22 0.000232392
7.78023 4.26357e-23 0.00022315
7.88143 -6.07251e-22 0.000214389
7.98271 -2.43579e-22 0.000206077
8.08408 3.78135e-22 0.000198185
8.18554 1.65726e-22 0.000190689
8.28708 6.77245e-22 0.000183562
8.38872 -5.47154e-23 0.000176782
8.49044 -3.0369e-22 0.000170329
8.59226 1.95089e-22 0.000164183
8.69417 4.67145e-22 0.000158325
8.79618 2.63814e-22 0.000152739
8.89828 6.40545e-22 0.00014741
9.00048 -5.72365e-22 0.000142322
9.10278 -2.60763e-22 0.000137463
9.20518 -8.31898e-23 0.000132819
9.30769 -1.77612e-22 0.000128378
9.4103 -4.02658e-22 0.000124131
9.51301 2.88629e-23 0.000120065
9.61583 -9.77831e-23 0.000116172
9.71877 5.65004e-24 0.000112443
9.82181 -1.55288e-22 0.000108868
9.92496 -9.26639e-23 0.00010544
10.0282 -3.45148e-23 0.000102152
10.1316 -9.26727e-23 9.89968e-05
10.2351 -1.58673e-22 9.59671e-05
10.3387 -8.91295e-23 9.3057e-05
10.4425 1.63242e-22 9.02607e-05
10.5463 1.17049e-22 8.75727e-05
10.6503 1.80604e-22 8.49878e-05
10.7545 -5.15397e-24 8.2501e-05
10.8587 -8.83135e-24 8.01079e-05
10.9631 -7.59256e-23 7.7804e-05
11.0676 8.25062e-23 7.55851e-05
11.1722 -1.1177e-22 7.34475e-05
11.277 5.40229e-23 7.13874e-05
11.3819 1.1011e-22 6.94014e-05
11.487 -6.69192e-23 6.74861e-05
11.5922 -5.10483e-23 6.56384e-05
11.6975 9.46169e-23 6.38554e-05
11.803 3.67802e-23 6.21343e-05
11.9086 5.56729e-23 6.04724e-05
12.0144 1.76718e-23 5.88672e-05
12.1204 -1.95228e-23 5.73163e-05
12.2265 -4.57951e-23 5.58174e-05
12.3327 2.45001e-22 5.43684e-05
12.4391 4.13541e-23 5.29672e-05
12.5457 3.16927e-23 5.16118e-05
12.6524 -1.38301e-22 5.03005e-05
12.7593 1.20888e-22 4.90314e-05
12.8664 -2.20204e-23 4.78028e-05
12.9737 2.2577e-23 4.66132e-05
13.0811 -3.6385e-23 4.5461e-05
13.1887 -1.24791e-23 4.43447e-05
13.2965 -5.44903e-23 4.32631e-05
13.4044 3.07666e-23 4.22147e-05
13.5126 -2.80538e-24 4.11982e-05
13.6209 9.50464e-23 4.02125e-05
13.7294 -1.09326e-23 3.92565e-05
13.8382 1.3171e-22 3.8329e-05
13.9471 -1.37627e-22 3.74289e-05
14.0562 1.63983e-24 3.65553e-05
14.1655 -7.69816e-23 3.57072e-05
14.275 -1.33933e-24 3.48837e-05
14.3848 2.80714e-23 3.40838e-05
14.4947 -3.53852e-23 3.33068e-05
14.6049 5.49505e-23 3.25518e-05
14.7152 -4.54081e-23 3.18181e-05
14.8258 2.24503e-23 3.1105e-05
14.9367 4.0473e-23 3.04116e-05
15.0477 9.16784e-24 2.97374e-05
15.159 1.33121e-23 2.90816e-05
15.2705 -3.79244e-25 2.84437e-05
15.3823 2.81262e-23 2.7823e-05
15.4943 2.39207e-23 2.7219e-05
15.6066 -1.19473e-23 2.66311e-05
15.7191 3.368e-25 2.60588e-05
15.8319 -1.96223e-23 2.55015e-05
15.9449 3.57573e-23 2.49588e-05
16.0582 -5.96098e-24 2.44303e-05
16.1717 2.74808e-24 2.39153e-05
16.2856 2.00932e-23 2.34136e-05
16.3997 2.81448e-23 2.29247e-05
16.5141 3.76923e-24 2.24481e-05
16.6288 9.92922e-25 2.19835e-05
16.7437 6.4847e-24 2.15306e-05
16.859 -3.85455e-24 2.10889e-05
16.9746 2.23101e-23 2.06581e-05
17.0905 -2.54486e-23 2.02378e-05
17.2067 1.05583e-23 1.98278e-05
17.3232 -1.18841e-23 1.94278e-05
17.4401 -6.94027e-24 1.90374e-05
17.5572 -3.77214e-23 1.86563e-05
17.6748 -2.17609e-24 1.82843e-05
17.7926 -3.22813e-24 1.79211e-05
17.9108 -4.01009e-24 1.75664e-05
18.0294 7.47845e-24 1.72201e-05
18.1483 -7.70752e-24 1.68817e-05
18.2676 -1.48172e-23 1.65512e-05
18.3873 -6.99692e-24 1.62282e-05
18.5074 -3.89351e-24 1.59126e-05
18.6278 3.03167e-24 1.56042e-05
18.7487 3.0002e-24 1.53027e-05
18.8699 8.20202e-24 1.50079e-05
18.9916 3.65526e-24 1.47197e-05
19.1137 -3.52536e-25 1.44379e-05
19.2362 2.16296e-23 1.41623e-05
19.3592 2.4741e-24 1.38927e-05
19.4826 -2.0671e-24 1.36289e-05
19.6065 1.45597e-23 1.33709e-05
19.7309 -2.46382e-24 1.31184e-05
19.8557 -7.6225e-25 1.28712e-05
19.9811 8.30362e-24 1.26293e-05
20.1069 2.01109e-24 1.23925e-05
20.2333 -3.64033e-24 1.21607e-05
20.3602 -4.14485e-24 1.19337e-05
20.4876 -5.16946e-25 1.17113e-05
20.6156 4.82557e-24 1.14936e-05
20.7441 -7.27353e-24 1.12803e-05
20.8732 1.42112e-24 1.10713e-05
21.0029 1.0493e-24 1.08665e-05
21.1332 -3.43185e-24 1.06658e-05
21.2642 2.90365e-24 1.04691e-05
21.3958 -4.9082e-24 1.02763e-05
21.528 3.89483e-24 1.00873e-05
21.6609 -3.63699e-24 9.90199e-06
21.7945 -8.69025e-25 9.72025e-06
21.9288 7.87887e-25 9.542e-06
22.0639 -8.3943e-27 9.36715e-06
22.1997 -2.01715e-24 9.19561e-06
22.3363 -7.2921e-25 9.02729e-06
22.4736 -5.64747e-24 8.86212e-06
22.6118 5.60085e-24 8.70001e-06
22.7509 5.51919e-24 8.54087e-06
22.8908 -2.92608e-24 8.38463e-06
23.0316 3.824e-24 8.23121e-06
23.1733 1.96973e-24 8.08055e-06
23.316 -5.70406e-24 7.93255e-06
23.4597 2.03571e-24 7.78716e-06
23.6044 1.64376e-24 7.6443e-06
23.7502 1.05891e-24 7.5039e-06
23.8971 -2.45481e-24 7.3659e-06
24.0451 -2.1757e-24 7.23023e-06
24.1944 -1.11446e-24 7.09683e-06
24.3448 -6.198e-24 6.96562e-06
24.4966 1.60452e-24 6.83655e-06
24.6496 -1.11174e-24 6.70956e-06
24.8041 -2.57102e-25 6.58458e-06
24.9601 -1.662e-24 6.46155e-06
25.1175 -6.31565e-25 6.34041e-06
25.2766 -9.91854e-24 6.22109e-06
25.4373 -2.32967e-24 6.10355e-06
25.5998 7.09865e-25 5.98771e-06
25.7641 1.77249e-25 5.87352e-06
25.9304 1.27605e-25 5.76092e-06
26.0988 -5.8176e-24 5.64983e-06
26.2693 -1.20296e-24 5.5402e-06
26.4421 -4.59767e-24 5.43197e-06
26.6174 -7.99373e-25 5.32505e-06
26.7954 2.16065e-24 5.21939e-06
26.9761 -3.17161e-25 5.1149e-06
27.1598 -2.06263e-24 5.01151e-06
27.3468 3.47692e-24 4.90914e-06
27.5373 -1.7848e-24 4.80769e-06
27.7317 -4.56119e-24 4.70707e-06
27.9302 4.01128e-25 4.60716e-06
28.1333 -2.34229e-24 4.50784e-06
28.3415 -1.09952e-24 4.40898e-06
28.5554 -8.04936e-25 4.31039e-06
28.7758 9.82478e-25 4.2119e-06
29.0035 2.11005e-25 4.11326e-06
29.2396 4.19132e-25 4.01416e-06
29.4858 -2.13791e-25 3.91422e-06
29.7441 7.2538e-25 3.81292e-06
30.0173 -6.1552e-25 3.7095e-06
30.3101 -3.48591e-26 3.60283e-06
30.6297 3.24947e-26 3.49099e-06
30.9905 1.41398e-24 3.37022e-06
31.4301 1.10746e-24 3.23049e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda2.0Nc1QuantumOneLoop/iFpTwoLoop.txt <==
-31.4301 -1.82113e-22 3.23411e-06
-30.9905 5.87574e-21 3.37229e-06
-30.6297 -7.96244e-21 3.49372e-06
-30.3101 6.92504e-21 3.60237e-06
-30.0173 -1.12451e-20 3.70623e-06
-29.7441 1.88863e-20 3.80674e-06
-29.4858 6.90682e-21 3.91573e-06
-29.2396 -2.17981e-20 4.02238e-06
-29.0035 9.44656e-21 4.11815e-06
-28.7758 4.82271e-22 4.21116e-06
-28.5554 -9.48354e-21 4.31783e-06
-28.3415 -4.46611e-21 4.41405e-06
-28.1333 1.41021e-20 4.5096e-06
-27.9302 8.68574e-21 4.61427e-06
-27.7317 -3.51186e-20 4.71213e-06
-27.5373 -4.79502e-21 4.81042e-06
-27.3468 2.8373e-20 4.9181e-06
-27.1598 -1.90466e-21 5.01391e-06
-26.9761 -1.45836e-20 5.12231e-06
-26.7954 2.36216e-21 5.22554e-06
-26.6174 1.48466e-20 5.32963e-06
-26.4421 9.30349e-21 5.44049e-06
-26.2693 -7.61617e-21 5.54503e-06
-26.0988 -2.26466e-20 5.65737e-06
-25.9304 -1.64528e-20 5.76862e-06
-25.7641 5.32372e-20 5.87885e-06
-25.5998 3.08895e-20 5.99809e-06
-25.4373 -3.65774e-20 6.1081e-06
-25.2766 -2.64151e-20 6.23211e-06
-25.1175 2.17148e-20 6.34637e-06
-24.9601 2.1108e-20 6.47141e-06
-24.8041 -4.01735e-21 6.59314e-06
-24.6496 -3.98724e-20 6.71795e-06
-24.4966 -1.03483e-21 6.84734e-06
-24.3448 2.33774e-20 6.97357e-06
-24.1944 2.04634e-20 7.10853e-06
-24.0451 2.49277e-21 7.23923e-06
-23.8971 1.67229e-20 7.37719e-06
-23.7502 -6.96663e-20 7.51506e-06
-23.6044 -7.08895e-21 7.65454e-06
-23.4597 -4.73778e-21 7.80075e-06
-23.316 4.04111e-20 7.94197e-06
-23.1733 -6.05532e-20 8.09607e-06
-23.0316 1.70517e-20 8.24067e-06
-22.8908 -5.74996e-20 8.40117e-06
-22.7509 5.21703e-20 8.55142e-06
-22.6118 3.60991e-20 8.71665e-06
-22.4736 2.65694e-20 8.87464e-06
-22.3363 -1.06861e-20 9.04349e-06
-22.1997 -4.70408e-20 9.2105e-06
-22.0639 -7.14064e-21 9.38285e-06
-21.9288 1.02734e-20 9.55918e-06
-21.7945 5.43218e-20 9.73589e-06
-21.6609 -4.08102e-21 9.921e-06
-21.528 -2.68293e-20 1.01036e-05
-21.3958 -3.04039e-20 1.02965e-05
-21.2642 9.3378e-21 1.04869e-05
-21.1332 3.80536e-20 1.06866e-05
-21.0029 -2.28148e-20 1.08864e-05
-20.8732 5.72881e-20 1.10921e-05
-20.7441 -5.30725e-20 1.13028e-05
-20.6156 -3.48569e-20 1.15144e-05
-20.4876 1.20083e-20 1.17366e-05
-20.3602 -2.94541e-21 1.19546e-05
-20.2333 3.53304e-20 1.21887e-05
-20.1069 1.25531e-20 1.2414e-05
-19.9811 -1.30357e-20 1.26597e-05
-19.8557 -3.93307e-20 1.28939e-05
-19.7309 6.97163e-21 1.31507e-05
-19.6065 4.71313e-21 1.33953e-05
-19.4826 2.88001e-20 1.36628e-05
-19.3592 -3.68066e-20 1.39196e-05
-19.2362 -2.48293e-20 1.41973e-05
-19.1137 1.69294e-20 1.44678e-05
-18.9916 6.79348e-20 1.47557e-05
-18.8699 -5.15807e-20 1.50412e-05
-18.7487 -1.26982e-20 1.53397e-05
-18.6278 4.69147e-20 1.5641e-05
-18.5074 -1.6287e-20 1.59509e-05
-18.3873 3.83184e-20 1.62687e-05
-18.2676 -9.74164e-20 1.65911e-05
-18.1483 -3.50467e-20 1.69257e-05
-18.0294 4.47536e-20 1.72622e-05
-17.9108 1.54118e-19 1.76137e-05
-17.7926 -5.58169e-20 1.79661e-05
-17.6748 -5.16408e-20 1.83347e-05
-17.5572 -8.92842e-20 1.87048e-05
-17.4401 1.32207e-20 1.90907e-05
-17.3232 1.98624e-19 1.94805e-05
-17.2067 2.44873e-20 1.9884e-05
-17.0905 6.58946e-21 2.02953e-05
-16.9746 -1.31639e-19 2.07169e-05
-16.859 -2.90532e-20 2.11518e-05
-16.7437 9.53938e-20 2.15923e-05
-16.6288 -3.14042e-20 2.20523e-05
-16.5141 -5.46322e-20 2.25129e-05
-16.3997 -1.37749e-19 2.29998e-05
-16.2856 1.03954e-19 2.34819e-05
-16.1717 2.10902e-19 2.39971e-05
-16.0582 9.23809e-20 2.45026e-05
-15.9449 -2.66667e-19 2.50475e-05
-15.8319 -1.53567e-19 2.55786e-05
-15.7191 1.19117e-19 2.61545e-05
-15.6066 5.02372e-20 2.67136e-05
-15.4943 1.10032e-19 2.7322e-05
-15.3823 -2.13274e-19 2.79119e-05
-15.2705 -1.58055e-19 2.85542e-05
-15.159 5.58672e-21 2.91779e-05
-15.0477 2.6934e-20 2.98557e-05
-14.9367 1.26163e-19 3.05163e-05
-14.8258 -3.05445e-21 3.12314e-05
-14.7152 -8.95216e-20 3.19323e-05
-14.6049 4.17612e-20 3.26869e-05
-14.4947 9.02877e-20 3.34315e-05
-14.3848 6.75892e-22 3.42281e-05
-14.275 -4.82617e-20 3.50201e-05
-14.1655 -3.41868e-19 3.58614e-05
-14.0562 2.79849e-20 3.67046e-05
-13.9471 3.08336e-19 3.75939e-05
-13.8382 3.61454e-19 3.84923e-05
-13.7294 -1.83297e-19 3.94335e-05
-13.6209 1.30821e-19 4.03913e-05
-13.5126 -1.2722e-20 4.13885e-05
-13.4044 3.03925e-19 4.241e-05
-13.2965 4.3254e-20 4.34681e-05
-13.1887 -2.09899e-19 4.45581e-05
-13.0811 5.39182e-20 4.56826e-05
-12.9737 -1.10255e-19 4.68461e-05
-12.8664 7.92276e-20 4.80431e-05
-12.7593 2.35169e-19 4.92855e-05
-12.6524 3.91246e-19 5.05617e-05
-12.5457 -3.73021e-19 5.18889e-05
-12.4391 -1.31494e-20 5.32519e-05
-12.3327 -1.13883e-20 5.46705e-05
-12.2265 1.66681e-19 5.61286e-05
-12.1204 5.95973e-19 5.76458e-05
-12.0144 -4.45416e-19 5.92082e-05
-11.9086 -8.29096e-19 6.08319e-05
-11.803 -4.33302e-19 6.25087e-05
-11.6975 4.35283e-19 6.42479e-05
-11.5922 -2.58131e-19 6.60504e-05
-11.487 1.71716e-20 6.7915e-05
-11.3819 -6.2585e-19 6.98555e-05
-11.277 1.80257e-19 7.18567e-05
-11.1722 3.07209e-19 7.39491e-05
-11.0676 -1.16851e-19 7.60993e-05
-10.9631 -9.61776e-20 7.83588e-05
-10.8587 4.51838e-19 8.06722e-05
-10.7545 -3.9129e-19 8.31157e-05
-10.6503 -1.09757e-18 8.56083e-05
-10.5463 6.39875e-20 8.82548e-05
-10.4425 -3.80088e-19 9.09445e-05
-10.3387 -2.14188e-19 9.3815e-05
-10.2351 5.75669e-19 9.67223e-05
-10.1316 -2.39422e-19 9.98406e-05
-10.0282 1.27896e-18 0.000102989
-9.92496 1.3698e-18 0.000106381
-9.82181 4.34885e-19 0.000109796
-9.71877 -5.76174e-19 0.000113493
-9.61583 4.39024e-19 0.000117205
-9.51301 -1.55653e-19 0.000121241
-9.4103 -1.86232e-19 0.000125283
-9.30769 -1.95757e-19 0.000129696
-9.20518 -1.8926e-18 0.000134108
-9.10278 -2.5888e-19 0.000138944
-9.00048 8.61501e-19 0.00014377
-8.89828 -1.27778e-19 0.000149077
-8.79618 8.03545e-20 0.000154369
-8.69417 2.20989e-18 0.000160207
-8.59226 1.43472e-19 0.000166023
-8.49044 8.52182e-19 0.000172459
-8.38872 3.35124e-19 0.000178868
-8.28708 -2.31302e-20 0.000185979
-8.18554 -6.32272e-19 0.00019306
-8.08408 4.6862e-19 0.000200937
-7.98271 -4.55799e-18 0.000208783
-7.88143 -4.43918e-19 0.000217532
-7.78023 6.49983e-19 0.00022625
-7.67911 -2.01808e-19 0.000235995
-7.57807 2.13645e-19 0.000245713
-7.47712 1.18536e-18 0.000256599
-7.37624 -1.17497e-19 0.000267467
-7.27544 2.1688e-18 0.000279669
-7.17471 6.12974e-18 0.000291865
-7.07406 -7.30591e-19 0.000305587
-6.97348 -5.64581e-18 0.000319325
-6.87298 5.93719e-18 0.000334816
-6.77254 -4.05326e-18 0.000350351
-6.67218 -4.86745e-18 0.000367909
-6.57188 1.36607e-18 0.00038555
-6.47166 -2.37738e-18 0.000405536
-6.37149 -4.01116e-18 0.000425661
-6.2714 -3.83195e-18 0.000448519
-6.17136 1.4438e-18 0.00047159
-6.07139 6.09681e-18 0.000497866
-5.97148 8.04704e-18 0.000524457
-5.87163 1.18805e-18 0.00055483
-5.77184 -7.78766e-18 0.000585657
-5.67211 6.29308e-18 0.000620983
-5.57243 -9.21537e-18 0.000656954
-5.47281 3.69926e-18 0.000698322
-5.37325 4.67553e-18 0.000740598
-5.27373 1.00895e-17 0.000789411
-5.17427 -2.34811e-17 0.000839505
-5.07487 -2.7531e-18 0.000897606
-4.97551 1.05245e-17 0.000957524
-4.8762 -2.20745e-17 0.00102738
-4.77694 -3.26168e-18 0.00109985
-4.67772 1.71727e-17 0.00118485
-4.57855 -2.81838e-18 0.00127368
-4.47943 4.66022e-18 0.00137868
-4.38035 2.93163e-17 0.00148945
-4.28131 3.79598e-17 0.00162171
-4.18232 1.99867e-18 0.00176318
-4.08336 -2.71765e-17 0.00193452
-3.98445 -2.96322e-17 0.00212177
-3.88557 -1.89448e-17 0.00235391
-3.78673 1.78106e-17 0.00261746
-3.68793 -1.74384e-17 0.00295904
-3.58916 -2.70515e-18 0.00337774
-3.49043 3.17981e-17 0.00397589
-3.39173 -5.67852e-17 0.00484344
-3.29307 1.46022e-17 0.00638716
-3.19443 7.22762e-18 0.0094565
-3.09583 1.40898e-16 0.016206
-2.99725 -1.68776e-16 0.0204745
-2.89871 2.87725e-16 0.0175376
-2.80019 6.51383e-17 0.0144425
-2.7017 -2.11874e-18 0.0134881
-2.60323 -1.88812e-16 0.0137924
-2.50479 3.23598e-16 0.0151355
-2.40638 -2.4547e-16 0.0171462
-2.30798 -4.77403e-16 0.020251
-2.20961 -1.70702e-16 0.0243063
-2.11126 3.07064e-16 0.0303291
-2.01293 -2.1108e-15 0.0384419
-1.91462 -1.90694e-16 0.0510676
-1.81632 1.08488e-15 0.0694764
-1.71804 9.15264e-16 0.100963
-1.61978 5.35805e-15 0.15317
-1.52154 4.36644e-15 0.257641
-1.42331 -5.72264e-15 0.46351
-1.32509 -2.95463e-14 0.794639
-1.22689 2.46909e-13 -13.6727
-1.12869 -6.35479e-13 -2.29319
-1.03051 8.99413e-15 -0.662246
-0.932337 -1.33708e-14 -0.284717
-0.834173 9.07121e-17 -0.120281
-0.736016 -1.46768e-15 -0.0494741
-0.637867 1.77403e-15 -0.02105
-0.539723 -8.39602e-16 -0.00772264
-0.441585 -2.547e-15 -0.0024762
-0.343451 3.16601e-15 0.000914526
-0.24532 -4.21032e-16 0.0014548
-0.147191 -4.71284e-15 0.00311419
-0.0490634 1.38187e-14 0.000830811
0.0490634 -1.35491e-14 0.000830811
0.147191 4.709e-15 0.00311419
0.24532 4.22502e-16 0.0014548
0.343451 -3.21239e-15 0.000914526
0.441585 2.5498e-15 -0.0024762
0.539723 8.56654e-16 -0.00772264
0.637867 -1.58134e-15 -0.02105
0.736016 1.50057e-15 -0.0494741
0.834173 3.91874e-16 -0.120281
0.932337 1.257e-16 -0.284717
1.03051 3.89912e-14 -0.662246
1.12869 -8.28873e-13 -2.29319
1.22689 -2.50837e-13 -13.6727
1.32509 1.43468e-13 0.794639
1.42331 -3.15376e-14 0.46351
1.52154 -6.00215e-15 0.257641
1.61978 -4.16105e-15 0.15317
1.71804 -4.80926e-16 0.100963
1.81632 -1.41731e-15 0.0694764
1.91462 4.7792e-16 0.0510676
2.01293 2.26275e-15 0.0384419
2.11126 -3.39909e-16 0.0303291
2.20961 2.49467e-16 0.0243063
2.30798 3.75519e-16 0.020251
2.40638 3.06401e-16 0.0171462
2.50479 -3.12641e-16 0.0151355
2.60323 2.09699e-16 0.0137924
2.7017 -2.15524e-17 0.0134881
2.80019 -2.47465e-17 0.0144425
2.89871 -3.28201e-16 0.0175376
2.99725 1.60385e-16 0.0204745
3.09583 -1.35387e-16 0.016206
3.19443 -1.04246e-17 0.0094565
3.29307 -1.84491e-17 0.00638716
3.39173 5.73549e-17 0.00484344
3.49043 -2.86281e-17 0.00397589
3.58916 1.59143e-18 0.00337774
3.68793 1.70248e-17 0.00295904
3.78673 -1.71566e-17 0.00261746
3.88557 2.01411e-17 0.00235391
3.98445 2.97905e-17 0.00212177
4.08336 2.69424e-17 0.00193452
4.18232 -2.06801e-18 0.00176318
4.28131 -3.78835e-17 0.00162171
4.38035 -2.89326e-17 0.00148945
4.47943 -4.33245e-18 0.00137868
4.57855 2.78494e-18 0.00127368
4.67772 -1.69628e-17 0.00118485
4.77694 2.88049e-18 0.00109985
4.8762 2.17496e-17 0.00102738
4.97551 -1.08045e-17 0.000957524
5.07487 2.7822e-18 0.000897606
5.17427 2.34519e-17 0.000839505
5.27373 -1.01649e-17 0.000789411
5.37325 -4.72938e-18 0.000740598
5.47281 -3.66656e-18 0.000698322
5.57243 9.19845e-18 0.000656954
5.67211 -6.4138e-18 0.000620983
5.77184 7.8641e-18 0.000585657
5.87163 -1.16294e-18 0.00055483
5.97148 -8.01715e-18 0.000524457
6.07139 -6.07956e-18 0.000497866
6.17136 -1.46007e-18 0.00047159
6.2714 3.8396e-18 0.000448519
6.37149 4.02865e-18 0.000425661
6.47166 2.31262e-18 0.000405536
6.57188 -1.39023e-18 0.00038555
6.67218 4.87455e-18 0.000367909
6.77254 4.04132e-18 0.000350351
6.87298 -5.95055e-18 0.000334816
6.97348 5.63932e-18 0.000319325
7.07406 7.35389e-19 0.000305587
7.17471 -6.12642e-18 0.000291865
7.27544 -2.17951e-18 0.000279669
7.37624 1.18205e-19 0.000267467
7.47712 -1.18464e-18 0.000256599
7.57807 -2.27342e-19 0.000245713
7.67911 2.3204e-19 0.000235995
7.78023 -6.65946e-19 0.00022625
7.88143 4.42663e-19 0.000217532
7.98271 4.55556e-18 0.000208783
8.08408 -4.72155e-19 0.000200937
8.18554 6.28035e-19 0.00019306
8.28708 2.49453e-20 0.000185979
8.38872 -3.31334e-19 0.000178868
8.49044 -8.49733e-19 0.000172459
8.59226 -1.51221e-19 0.000166023
8.69417 -2.21067e-18 0.000160207
8.79618 -8.12475e-20 0.000154369
8.89828 1.22177e-19 0.000149077
9.00048 -8.57258e-19 0.00014377
9.10278 2.60286e-19 0.000138944
9.20518 1.88146e-18 0.000134108
9.30769 2.01819e-19 0.000129696
9.4103 1.95457e-19 0.000125283
9.51301 1.49658e-19 0.000121241
9.61583 -4.34957e-19 0.000117205
9.71877 5.72652e-19 0.000113493
9.82181 -4.30546e-19 0.000109796
9.92496 -1.37223e-18 0.000106381
10.0282 -1.2846e-18 0.000102989
10.1316 2.32354e-19 9.98406e-05
10.2351 -5.71588e-19 9.67223e-05
10.3387 2.13905e-19 9.3815e-05
10.4425 3.85759e-19 9.09445e-05
10.5463 -6.31023e-20 8.82548e-05
10.6503 1.09251e-18 8.56083e-05
10.7545 3.90252e-19 8.31157e-05
10.8587 -4.54988e-19 8.06722e-05
10.9631 9.51351e-20 7.83588e-05
11.0676 1.16337e-19 7.60993e-05
11.1722 -3.07374e-19 7.39491e-05
11.277 -1.75633e-19 7.18567e-05
11.3819 6.20949e-19 6.98555e-05
11.487 -1.669e-20 6.7915e-05
11.5922 2.60291e-19 6.60504e-05
11.6975 -4.34595e-19 6.42479e-05
11.803 4.36616e-19 6.25087e-05
11.9086 8.2577e-19 6.08319e-05
12.0144 4.45811e-19 5.92082e-05
12.1204 -5.93205e-19 5.76458e-05
12.2265 -1.69388e-19 5.61286e-05
12.3327 1.26683e-20 5.46705e-05
12.4391 1.20672e-20 5.32519e-05
12.5457 3.73341e-19 5.18889e-05
12.6524 -3.91346e-19 5.05617e-05
12.7593 -2.35661e-19 4.92855e-05
12.8664 -7.86802e-20 4.80431e-05
12.9737 1.11602e-19 4.68461e-05
13.0811 -5.38181e-20 4.56826e-05
13.1887 2.09786e-19 4.45581e-05
13.2965 -4.18059e-20 4.34681e-05
13.4044 -3.0318e-19 4.241e-05
13.5126 1.45085e-20 4.13885e-05
13.6209 -1.30542e-19 4.03913e-05
13.7294 1.82165e-19 3.94335e-05
13.8382 -3.61352e-19 3.84923e-05
13.9471 -3.08636e-19 3.75939e-05
14.0562 -2.77581e-20 3.67046e-05
14.1655 3.40274e-19 3.58614e-05
14.275 4.92034e-20 3.50201e-05
14.3848 1.11943e-21 3.42281e-05
14.4947 -9.03314e-20 3.34315e-05
14.6049 -4.15387e-20 3.26869e-05
14.7152 8.97395e-20 3.19323e-05
14.8258 3.03312e-21 3.12314e-05
14.9367 -1.26216e-19 3.05163e-05
15.0477 -2.71651e-20 2.98557e-05
15.159 -6.50514e-21 2.91779e-05
15.2705 1.58988e-19 2.85542e-05
15.3823 2.12962e-19 2.79119e-05
15.4943 -1.10228e-19 2.7322e-05
15.6066 -4.92476e-20 2.67136e-05
15.7191 -1.19129e-19 2.61545e-05
15.8319 1.53593e-19 2.55786e-05
15.9449 2.65751e-19 2.50475e-05
16.0582 -9.22509e-20 2.45026e-05
16.1717 -2.10695e-19 2.39971e-05
16.2856 -1.04855e-19 2.34819e-05
16.3997 1.37519e-19 2.29998e-05
16.5141 5.48213e-20 2.25129e-05
16.6288 3.13878e-20 2.20523e-05
16.7437 -9.55681e-20 2.15923e-05
16.859 2.91585e-20 2.11518e-05
16.9746 1.31707e-19 2.07169e-05
17.0905 -7.39132e-21 2.02953e-05
17.2067 -2.49661e-20 1.9884e-05
17.3232 -1.99328e-19 1.94805e-05
17.4401 -1.31023e-20 1.90907e-05
17.5572 8.87058e-20 1.87048e-05
17.6748 5.10247e-20 1.83347e-05
17.7926 5.52607e-20 1.79661e-05
17.9108 -1.54723e-19 1.76137e-05
18.0294 -4.47323e-20 1.72622e-05
18.1483 3.51826e-20 1.69257e-05
18.2676 9.7362e-20 1.65911e-05
18.3873 -3.82468e-20 1.62687e-05
18.5074 1.62583e-20 1.59509e-05
18.6278 -4.69239e-20 1.5641e-05
18.7487 1.2721e-20 1.53397e-05
18.8699 5.10927e-20 1.50412e-05
18.9916 -6.80196e-20 1.47557e-05
19.1137 -1.69605e-20 1.44678e-05
19.2362 2.48685e-20 1.41973e-05
19.3592 3.68797e-20 1.39196e-05
19.4826 -2.86007e-20 1.36628e-05
19.6065 -4.68136e-21 1.33953e-05
19.7309 -6.89071e-21 1.31507e-05
19.8557 3.96193e-20 1.28939e-05
19.9811 1.30336e-20 1.26597e-05
20.1069 -1.25761e-20 1.2414e-05
20.2333 -3.55945e-20 1.21887e-05
20.3602 3.29754e-21 1.19546e-05
20.4876 -1.19289e-20 1.17366e-05
20.6156 3.52348e-20 1.15144e-05
20.7441 5.31021e-20 1.13028e-05
20.8732 -5.73155e-20 1.10921e-05
21.0029 2.27544e-20 1.08864e-05
21.1332 -3.80839e-20 1.06866e-05
21.2642 -9.3738e-21 1.04869e-05
21.3958 3.00806e-20 1.02965e-05
21.528 2.68147e-20 1.01036e-05
21.6609 4.094e-21 9.921e-06
21.7945 -5.41073e-20 9.73589e-06
21.9288 -1.04789e-20 9.55918e-06
22.0639 6.92296e-21 9.38285e-06
22.1997 4.6988e-20 9.2105e-06
22.3363 1.05445e-20 9.04349e-06
22.4736 -2.65337e-20 8.87464e-06
22.6118 -3.61353e-20 8.71665e-06
22.7509 -5.19336e-20 8.55142e-06
22.8908 5.76164e-20 8.40117e-06
23.0316 -1.69993e-20 8.24067e-06
23.1733 6.0522e-20 8.09607e-06
23.316 -4.04421e-20 7.94197e-06
23.4597 4.60581e-21 7.80075e-06
23.6044 7.0904e-21 7.65454e-06
23.7502 6.96463e-20 7.51506e-06
23.8971 -1.67544e-20 7.37719e-06
24.0451 -2.71077e-21 7.23923e-06
24.1944 -2.0452e-20 7.10853e-06
24.3448 -2.33692e-20 6.97357e-06
24.4966 8.90496e-22 6.84734e-06
24.6496 3.96907e-20 6.71795e-06
24.8041 4.18358e-21 6.59314e-06
24.9601 -2.11154e-20 6.47141e-06
25.1175 -2.17005e-20 6.34637e-06
25.2766 2.62454e-20 6.23211e-06
25.4373 3.67124e-20 6.1081e-06
25.5998 -3.08899e-20 5.99809e-06
25.7641 -5.31097e-20 5.87885e-06
25.9304 1.64359e-20 5.76862e-06
26.0988 2.26411e-20 5.65737e-06
26.2693 7.58212e-21 5.54503e-06
26.4421 -9.42676e-21 5.44049e-06
26.6174 -1.48211e-20 5.32963e-06
26.7954 -2.47511e-21 5.22554e-06
26.9761 1.45927e-20 5.12231e-06
27.1598 1.89046e-21 5.01391e-06
27.3468 -2.83876e-20 4.9181e-06
27.5373 4.81643e-21 4.81042e-06
27.7317 3.51215e-20 4.71213e-06
27.9302 -8.67871e-21 4.61427e-06
28.1333 -1.39858e-20 4.5096e-06
28.3415 4.37602e-21 4.41405e-06
28.5554 9.39081e-21 4.31783e-06
28.7758 -4.97138e-22 4.21116e-06
29.0035 -9.51325e-21 4.11815e-06
29.2396 2.17922e-20 4.02238e-06
29.4858 -6.91074e-21 3.91573e-06
29.7441 -1.88127e-20 3.80674e-06
30.0173 1.12462e-20 3.70623e-06
30.3101 -7.00275e-21 3.60237e-06
30.6297 7.95575e-21 3.49372e-06
30.9905 -5.87565e-21 3.37229e-06
31.4301 1.77425e-22 3.23411e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda2.0Nc1QuantumOneLoop/iFp_FRG.txt <==
-31.4301 2.3482e-20 3.22962e-06
-30.9905 -3.52098e-21 3.36936e-06
-30.6297 9.23118e-21 3.49007e-06
-30.3101 1.08758e-20 3.6018e-06
-30.0173 3.70432e-20 3.70806e-06
-29.7441 3.18159e-20 3.81074e-06
-29.4858 3.25047e-20 3.91159e-06
-29.2396 -4.60281e-20 4.01235e-06
-29.0035 -5.6988e-20 4.11259e-06
-28.7758 -1.46645e-20 4.21071e-06
-28.5554 1.09e-20 4.30831e-06
-28.3415 -3.54487e-20 4.40757e-06
-28.1333 -1.51862e-20 4.5063e-06
-27.9302 4.32166e-20 4.60486e-06
-27.7317 5.76244e-20 4.70548e-06
-27.5373 -1.42271e-20 4.80561e-06
-27.3468 8.75425e-21 4.90666e-06
-27.1598 3.74878e-20 5.00971e-06
-26.9761 2.09228e-20 5.11207e-06
-26.7954 -1.31543e-20 5.21725e-06
-26.6174 3.27874e-20 5.32246e-06
-26.4421 -1.28057e-20 5.42865e-06
-26.2693 1.30284e-20 5.53871e-06
-26.0988 2.0075e-20 5.64542e-06
-25.9304 2.63165e-21 5.75854e-06
-25.7641 -5.04344e-21 5.87139e-06
-25.5998 3.16346e-20 5.98169e-06
-25.4373 -5.52064e-21 6.10346e-06
-25.2766 1.21641e-20 6.21543e-06
-25.1175 -6.65245e-21 6.33607e-06
-24.9601 3.92564e-20 6.46143e-06
-24.8041 7.86375e-21 6.57517e-06
-24.6496 4.1299e-20 6.71008e-06
-24.4966 -2.59094e-20 6.83086e-06
-24.3448 2.32254e-20 6.95828e-06
-24.1944 -2.31623e-20 7.09845e-06
-24.0451 2.27199e-20 7.21862e-06
-23.8971 -1.68373e-20 7.36526e-06
-23.7502 2.29502e-20 7.49892e-06
-23.6044 -2.46107e-20 7.63466e-06
-23.4597 3.63321e-20 7.78783e-06
-23.316 -2.84104e-21 7.92178e-06
-23.1733 5.84981e-20 8.07654e-06
-23.0316 -2.91408e-20 8.22635e-06
-22.8908 5.57416e-20 8.37549e-06
-22.7509 -3.60017e-20 8.53655e-06
-22.6118 8.0035e-20 8.69248e-06
-22.4736 -3.0152e-20 8.85467e-06
-22.3363 4.99584e-20 9.02019e-06
-22.1997 -2.3624e-20 9.18885e-06
-22.0639 -3.8661e-20 9.35776e-06
-21.9288 3.60478e-20 9.535e-06
-21.7945 -7.05626e-20 9.71198e-06
-21.6609 1.35285e-19 9.89203e-06
-21.528 -1.02674e-19 1.00796e-05
-21.3958 1.17732e-19 1.02666e-05
-21.2642 -9.5911e-20 1.04589e-05
-21.1332 7.61189e-20 1.06565e-05
-21.0029 1.81912e-20 1.08562e-05
-20.8732 -1.60225e-20 1.10596e-05
-20.7441 8.73661e-20 1.127e-05
-20.6156 -1.09959e-19 1.14817e-05
-20.4876 1.32337e-19 1.16992e-05
-20.3602 -9.71879e-20 1.19213e-05
-20.2333 1.59322e-19 1.21484e-05
-20.1069 -5.02384e-20 1.23782e-05
-19.9811 6.9867e-20 1.2616e-05
-19.8557 -3.9867e-20 1.2857e-05
-19.7309 -3.51804e-20 1.31028e-05
-19.6065 3.77683e-20 1.33556e-05
-19.4826 -5.55323e-20 1.36126e-05
-19.3592 1.46748e-19 1.38755e-05
-19.2362 -1.1731e-19 1.41418e-05
-19.1137 1.6445e-19 1.44091e-05
-18.9916 -1.25036e-19 1.46982e-05
-18.8699 1.47784e-19 1.49889e-05
-18.7487 -6.2154e-20 1.52835e-05
-18.6278 3.63765e-20 1.55836e-05
-18.5074 4.70588e-20 1.58928e-05
-18.3873 9.06183e-22 1.62061e-05
-18.2676 1.18018e-19 1.65301e-05
-18.1483 -2.7071e-20 1.68579e-05
-18.0294 1.15455e-19 1.71962e-05
-17.9108 -2.17681e-20 1.75422e-05
-17.7926 1.71558e-19 1.78956e-05
-17.6748 -1.56536e-19 1.82571e-05
-17.5572 2.47309e-19 1.86306e-05
-17.4401 -2.99183e-19 1.90065e-05
-17.3232 3.05301e-19 1.94003e-05
-17.2067 -2.06281e-19 1.97954e-05
-17.0905 1.50506e-19 2.02072e-05
-16.9746 -2.25731e-20 2.06249e-05
-16.859 -7.26968e-20 2.10533e-05
-16.7437 1.50868e-19 2.14959e-05
-16.6288 3.11827e-20 2.19468e-05
-16.5141 1.28145e-19 2.24077e-05
-16.3997 -2.19275e-20 2.28873e-05
-16.2856 7.93207e-20 2.33693e-05
-16.1717 -1.14116e-19 2.38736e-05
-16.0582 3.43371e-19 2.43858e-05
-15.9449 -2.3156e-19 2.49098e-05
-15.8319 3.5709e-19 2.54558e-05
-15.7191 -1.6746e-19 2.60066e-05
-15.6066 1.85985e-19 2.65779e-05
-15.4943 1.38698e-19 2.71672e-05
-15.3823 3.175e-20 2.77625e-05
-15.2705 9.0859e-20 2.83864e-05
-15.159 3.51968e-20 2.90217e-05
-15.0477 -6.31222e-20 2.9668e-05
-14.9367 8.96724e-20 3.03509e-05
-14.8258 1.80721e-19 3.10317e-05
-14.7152 -1.34586e-19 3.1745e-05
-14.6049 5.27421e-19 3.24805e-05
-14.4947 -2.86597e-19 3.32235e-05
-14.3848 5.83148e-19 3.40028e-05
-14.275 -6.36216e-20 3.48028e-05
-14.1655 3.01404e-19 3.56086e-05
-14.0562 -1.27984e-20 3.64716e-05
-13.9471 2.94488e-19 3.73281e-05
-13.8382 -1.97644e-19 3.82231e-05
-13.7294 5.21535e-19 3.91606e-05
-13.6209 -3.90588e-19 4.00944e-05
-13.5126 6.79623e-19 4.10815e-05
-13.4044 -9.7309e-20 4.21056e-05
-13.2965 5.82134e-19 4.31226e-05
-13.1887 2.15081e-19 4.42206e-05
-13.0811 4.88046e-19 4.53303e-05
-12.9737 -3.11996e-20 4.64513e-05
-12.8664 6.50735e-19 4.76704e-05
-12.7593 -3.35273e-19 4.88692e-05
-12.6524 6.69655e-19 5.01234e-05
-12.5457 3.45458e-20 5.14608e-05
-12.4391 3.40378e-19 5.27746e-05
-12.3327 3.39675e-19 5.41696e-05
-12.2265 5.42003e-19 5.56499e-05
-12.1204 2.26511e-19 5.70769e-05
-12.0144 1.0078e-18 5.86609e-05
-11.9086 1.25187e-19 6.02648e-05
-11.803 6.6554e-20 6.18586e-05
-11.6975 8.3365e-19 6.36277e-05
-11.5922 -9.92324e-20 6.53903e-05
-11.487 9.70975e-19 6.7161e-05
-11.3819 6.03658e-19 6.91605e-05
-11.277 5.22082e-19 7.1075e-05
-11.1722 2.79639e-19 7.30811e-05
-11.0676 1.77422e-18 7.5319e-05
-10.9631 -4.64539e-19 7.74123e-05
-10.8587 2.59417e-18 7.97043e-05
-10.7545 1.6613e-19 8.2194e-05
-10.6503 1.73636e-18 8.45089e-05
-10.5463 1.15914e-18 8.71227e-05
-10.4425 2.08223e-18 8.99105e-05
-10.3387 2.35256e-19 9.24542e-05
-10.2351 2.87701e-18 9.54976e-05
-10.1316 -4.16839e-19 9.85567e-05
-10.0282 2.30452e-18 0.000101435
-9.92496 1.86663e-18 0.000104927
-9.82181 1.62793e-18 0.000108334
-9.71877 2.1965e-18 0.000111566
-9.61583 2.11751e-18 0.000115647
-9.51301 1.37837e-18 0.000119371
-9.4103 1.63809e-18 0.000123101
-9.30769 3.73218e-18 0.000127824
-9.20518 -4.46813e-19 0.000131925
-9.10278 5.81984e-18 0.000136257
-9.00048 -6.26325e-19 0.000141743
-8.89828 5.72074e-18 0.000146248
-8.79618 5.4723e-19 0.000151343
-8.69417 1.03499e-17 0.000157729
-8.59226 -1.50365e-18 0.000162649
-8.49044 1.4496e-17 0.000168756
-8.38872 -4.01862e-18 0.000176133
-8.28708 1.33775e-17 0.000181571
-8.18554 -1.42816e-18 0.000188915
-8.08408 1.9409e-17 0.0001975
-7.98271 -4.28494e-18 0.00020346
-7.88143 2.34947e-17 0.000212444
-7.78023 -5.19136e-18 0.000222388
-7.67911 2.31007e-17 0.000228958
-7.57807 1.91706e-18 0.000240066
-7.47712 3.17911e-17 0.000251602
-7.37624 -8.46521e-19 0.000258846
-7.27544 4.02006e-17 0.000272705
-7.17471 -2.15138e-18 0.000286133
-7.07406 3.8076e-17 0.000294025
-6.97348 6.78681e-18 0.000311696
-6.87298 3.75068e-17 0.000327233
-6.77254 3.87426e-18 0.000335858
-6.67218 5.50791e-17 0.000358551
-6.57188 1.31769e-17 0.000376665
-6.47166 6.62914e-17 0.000385781
-6.37149 2.73827e-17 0.000415276
-6.2714 9.22021e-17 0.000437004
-6.17136 4.8633e-17 0.000446164
-6.07139 1.55097e-16 0.000486771
-5.97148 1.27817e-16 0.000511648
-5.87163 2.95926e-16 0.000519509
-5.77184 -8.44326e-17 0.000576935
-5.67211 -1.52838e-16 0.000606334
-5.57243 -1.10483e-16 0.000609177
-5.47281 5.8463e-16 0.000695076
-5.37325 6.55365e-16 0.000728221
-5.27373 6.27855e-16 0.000721729
-5.17427 -7.86235e-16 0.000853347
-5.07487 -9.32451e-16 0.00088592
-4.97551 2.26359e-17 0.000868245
-4.8762 1.44609e-15 0.00105766
-4.77694 1.50113e-15 0.00108186
-4.67772 2.78568e-16 0.00106144
-4.57855 1.05622e-16 0.00132501
-4.47943 2.37411e-16 0.00134622
-4.38035 1.93378e-15 0.00134798
-4.28131 9.12766e-15 0.00172754
-4.18232 1.09604e-14 0.00180224
-4.08336 1.34298e-14 0.0019433
-3.98445 1.57644e-14 0.0025638
-3.88557 2.8041e-14 0.0028498
-3.78673 4.82688e-14 0.00337802
-3.68793 5.43167e-14 0.00463815
-3.58916 5.03466e-14 0.00593
-3.49043 2.36172e-14 0.0074252
-3.39173 1.27922e-15 0.00834881
-3.29307 -2.7728e-14 0.0080034
-3.19443 -4.25778e-14 0.00718362
-3.09583 -5.28383e-14 0.00656163
-2.99725 -4.25755e-14 0.00638012
-2.89871 -3.58453e-14 0.00661938
-2.80019 -2.12161e-14 0.00717874
-2.7017 -2.51261e-14 0.00799529
-2.60323 -2.00385e-14 0.00905636
-2.50479 -3.70162e-14 0.0104123
-2.40638 -3.81819e-14 0.0121446
-2.30798 -6.81885e-14 0.0144099
-2.20961 -7.8222e-14 0.0174525
-2.11126 -1.4249e-13 0.0217483
-2.01293 -1.87872e-13 0.0282777
-1.91462 -3.38448e-13 0.039448
-1.81632 -4.35502e-13 0.0617252
-1.71804 -1.28569e-12 0.111376
-1.61978 -1.07633e-12 0.221423
-1.52154 -4.89263e-12 0.499149
-1.42331 3.39084e-12 1.29207
-1.32509 2.53545e-11 2.7927
-1.22689 8.20939e-11 3.51354
-1.12869 1.21974e-10 3.68522
-1.03051 8.36713e-11 3.07884
-0.932337 2.42738e-11 1.65668
-0.834173 -3.26809e-13 0.752828
-0.736016 -2.2375e-12 0.368626
-0.637867 -1.96704e-12 0.205626
-0.539723 -1.27722e-12 0.129381
-0.441585 -7.72148e-13 0.0898724
-0.343451 -5.10066e-13 0.0677866
-0.24532 -2.67721e-13 0.0550385
-0.147191 -1.77836e-13 0.0479406
-0.0490634 -2.80488e-14 0.0447471
0.0490634 2.63378e-14 0.0447471
0.147191 1.75567e-13 0.0479406
0.24532 2.61452e-13 0.0550385
0.343451 5.02326e-13 0.0677866
0.441585 7.69811e-13 0.0898724
0.539723 1.27301e-12 0.129381
0.637867 1.95781e-12 0.205626
0.736016 2.15801e-12 0.368626
0.834173 1.0813e-13 0.752828
0.932337 -2.41287e-11 1.65668
1.03051 -8.69199e-11 3.07884
1.12869 -1.20254e-10 3.68522
1.22689 -7.83195e-11 3.51354
1.32509 -2.83077e-11 2.7927
1.42331 -2.8865e-12 1.29207
1.52154 4.74713e-12 0.499149
1.61978 1.09354e-12 0.221423
1.71804 1.28668e-12 0.111376
1.81632 4.52719e-13 0.0617252
1.91462 3.58663e-13 0.039448
2.01293 1.96589e-13 0.0282777
2.11126 1.44188e-13 0.0217483
2.20961 7.75265e-14 0.0174525
2.30798 7.00764e-14 0.0144099
2.40638 3.90181e-14 0.0121446
2.50479 3.79134e-14 0.0104123
2.60323 2.07774e-14 0.00905636
2.7017 2.555e-14 0.00799529
2.80019 2.11192e-14 0.00717874
2.89871 3.59187e-14 0.00661938
2.99725 4.2539e-14 0.00638012
3.09583 5.29082e-14 0.00656163
3.19443 4.27416e-14 0.00718362
3.29307 2.84291e-14 0.0080034
3.39173 -1.45265e-16 0.00834881
3.49043 -2.28643e-14 0.0074252
3.58916 -5.08733e-14 0.00593
3.68793 -5.58043e-14 0.00463815
3.78673 -5.01404e-14 0.00337802
3.88557 -2.82227e-14 0.0028498
3.98445 -1.44379e-14 0.0025638
4.08336 -1.23029e-14 0.0019433
4.18232 -1.06479e-14 0.00180224
4.28131 -8.60161e-15 0.00172754
4.38035 -1.85347e-15 0.00134798
4.47943 -2.02887e-16 0.00134622
4.57855 -6.95425e-16 0.00132501
4.67772 -2.12706e-16 0.00106144
4.77694 -1.45621e-15 0.00108186
4.8762 -1.27094e-15 0.00105766
4.97551 -1.28973e-16 0.000868245
5.07487 9.36925e-16 0.00088592
5.17427 9.65386e-16 0.000853347
5.27373 -5.03388e-16 0.000721729
5.37325 -6.19542e-16 0.000728221
5.47281 -5.51352e-16 0.000695076
5.57243 1.08139e-16 0.000609177
5.67211 1.92116e-16 0.000606334
5.77184 1.49508e-16 0.000576935
5.87163 -2.62983e-16 0.000519509
5.97148 -9.76434e-17 0.000511648
6.07139 -1.41491e-16 0.000486771
6.17136 -5.55505e-17 0.000446164
6.2714 -8.58274e-17 0.000437004
6.37149 -3.09221e-17 0.000415276
6.47166 -5.51895e-17 0.000385781
6.57188 -1.68752e-17 0.000376665
6.67218 -6.10078e-17 0.000358551
6.77254 -6.62097e-18 0.000335858
6.87298 -2.95389e-17 0.000327233
6.97348 1.70712e-18 0.000311696
7.07406 -3.90143e-17 0.000294025
7.17471 6.79599e-18 0.000286133
7.27544 -3.68118e-17 0.000272705
7.37624 2.93843e-18 0.000258846
7.47712 -2.86075e-17 0.000251602
7.57807 1.61629e-18 0.000240066
7.67911 -2.26863e-17 0.000228958
7.78023 1.0923e-17 0.000222388
7.88143 -2.19591e-17 0.000212444
7.98271 5.14744e-18 0.00020346
8.08408 -1.85197e-17 0.0001975
8.18554 2.57205e-18 0.000188915
8.28708 -1.37104e-17 0.000181571
8.38872 3.93673e-18 0.000176133
8.49044 -1.51609e-17 0.000168756
8.59226 2.44172e-18 0.000162649
8.69417 -1.14141e-17 0.000157729
8.79618 5.35083e-19 0.000151343
8.89828 -6.06161e-18 0.000146248
9.00048 9.57426e-19 0.000141743
9.10278 -6.047e-18 0.000136257
9.20518 1.15279e-18 0.000131925
9.30769 -4.30011e-18 0.000127824
9.4103 -1.07396e-18 0.000123101
9.51301 -1.52517e-18 0.000119371
9.61583 -1.46627e-18 0.000115647
9.71877 -2.30502e-18 0.000111566
9.82181 -1.03825e-18 0.000108334
9.92496 -1.5737e-18 0.000104927
10.0282 -2.03497e-18 0.000101435
10.1316 4.57049e-19 9.85567e-05
10.2351 -2.8739e-18 9.54976e-05
10.3387 -1.70267e-20 9.24542e-05
10.4425 -2.0631e-18 8.99105e-05
10.5463 -9.01675e-19 8.71227e-05
10.6503 -1.76801e-18 8.45089e-05
10.7545 1.81017e-19 8.2194e-05
10.8587 -2.67232e-18 7.97043e-05
10.9631 7.53226e-19 7.74123e-05
11.0676 -1.89614e-18 7.5319e-05
11.1722 -2.20029e-20 7.30811e-05
11.277 -6.20614e-19 7.1075e-05
11.3819 -2.6004e-19 6.91605e-05
11.487 -1.08696e-18 6.7161e-05
11.5922 3.2538e-19 6.53903e-05
11.6975 -9.46439e-19 6.36277e-05
11.803 1.32856e-19 6.18586e-05
11.9086 -1.89433e-19 6.02648e-05
12.0144 -8.41469e-19 5.86609e-05
12.1204 -2.52282e-19 5.70769e-05
12.2265 -4.52136e-19 5.56499e-05
12.3327 -3.60793e-19 5.41696e-05
12.4391 -2.75548e-19 5.27746e-05
12.5457 -3.74948e-20 5.14608e-05
12.6524 -6.41676e-19 5.01234e-05
12.7593 4.00976e-19 4.88692e-05
12.8664 -6.34397e-19 4.76704e-05
12.9737 1.20189e-19 4.64513e-05
13.0811 -5.25598e-19 4.53303e-05
13.1887 -1.21445e-19 4.42206e-05
13.2965 -6.33976e-19 4.31226e-05
13.4044 2.28538e-19 4.21056e-05
13.5126 -7.24348e-19 4.10815e-05
13.6209 4.94504e-19 4.00944e-05
13.7294 -5.74864e-19 3.91606e-05
13.8382 2.86563e-19 3.82231e-05
13.9471 -3.27482e-19 3.73281e-05
14.0562 8.5241e-20 3.64716e-05
14.1655 -3.14059e-19 3.56086e-05
14.275 1.13812e-19 3.48028e-05
14.3848 -5.58998e-19 3.40028e-05
14.4947 2.96212e-19 3.32235e-05
14.6049 -4.92563e-19 3.24805e-05
14.7152 1.22244e-19 3.1745e-05
14.8258 -1.28792e-19 3.10317e-05
14.9367 -1.09856e-19 3.03509e-05
15.0477 1.19962e-19 2.9668e-05
15.159 -6.09552e-20 2.90217e-05
15.2705 -3.66877e-20 2.83864e-05
15.3823 -5.32964e-20 2.77625e-05
15.4943 -9.9261e-20 2.71672e-05
15.6066 -1.96119e-19 2.65779e-05
15.7191 1.94563e-19 2.60066e-05
15.8319 -3.5071e-19 2.54558e-05
15.9449 2.42918e-19 2.49098e-05
16.0582 -3.23761e-19 2.43858e-05
16.1717 1.11622e-19 2.38736e-05
16.2856 -5.21857e-20 2.33693e-05
16.3997 1.08894e-20 2.28873e-05
16.5141 -9.77795e-20 2.24077e-05
16.6288 -4.27586e-20 2.19468e-05
16.7437 -1.23645e-19 2.14959e-05
16.859 6.46164e-20 2.10533e-05
16.9746 4.27887e-20 2.06249e-05
17.0905 -1.52684e-19 2.02072e-05
17.2067 2.20049e-19 1.97954e-05
17.3232 -2.99921e-19 1.94003e-05
17.4401 3.04557e-19 1.90065e-05
17.5572 -2.35038e-19 1.86306e-05
17.6748 1.55116e-19 1.82571e-05
17.7926 -1.55156e-19 1.78956e-05
17.9108 1.76815e-20 1.75422e-05
18.0294 -9.84491e-20 1.71962e-05
18.1483 2.22104e-20 1.68579e-05
18.2676 -1.04197e-19 1.65301e-05
18.3873 -1.99137e-21 1.62061e-05
18.5074 -3.86042e-20 1.58928e-05
18.6278 -3.23537e-20 1.55836e-05
18.7487 6.49581e-20 1.52835e-05
18.8699 -1.39798e-19 1.49889e-05
18.9916 1.2376e-19 1.46982e-05
19.1137 -1.52862e-19 1.44091e-05
19.2362 1.12668e-19 1.41418e-05
19.3592 -1.33088e-19 1.38755e-05
19.4826 4.95601e-20 1.36126e-05
19.6065 -2.48829e-20 1.33556e-05
19.7309 3.17059e-20 1.31028e-05
19.8557 4.73579e-20 1.2857e-05
19.9811 -6.62751e-20 1.2616e-05
20.1069 4.93457e-20 1.23782e-05
20.2333 -1.48808e-19 1.21484e-05
20.3602 9.11993e-20 1.19213e-05
20.4876 -1.20406e-19 1.16992e-05
20.6156 1.05732e-19 1.14817e-05
20.7441 -8.03157e-20 1.127e-05
20.8732 1.77096e-20 1.10596e-05
21.0029 -1.729e-20 1.08562e-05
21.1332 -6.96848e-20 1.06565e-05
21.2642 9.33328e-20 1.04589e-05
21.3958 -1.10153e-19 1.02666e-05
21.528 1.0033e-19 1.00796e-05
21.6609 -1.29278e-19 9.89203e-06
21.7945 6.99582e-20 9.71198e-06
21.9288 -3.26232e-20 9.535e-06
22.0639 4.08326e-20 9.35776e-06
22.1997 2.44475e-20 9.18885e-06
22.3363 -4.64706e-20 9.02019e-06
22.4736 3.05918e-20 8.85467e-06
22.6118 -7.75557e-20 8.69248e-06
22.7509 3.80326e-20 8.53655e-06
22.8908 -5.50706e-20 8.37549e-06
23.0316 3.16461e-20 8.22635e-06
23.1733 -5.69937e-20 8.07654e-06
23.316 2.92073e-21 7.92178e-06
23.4597 -3.25298e-20 7.78783e-06
23.6044 2.42832e-20 7.63466e-06
23.7502 -2.22671e-20 7.49892e-06
23.8971 2.17169e-20 7.36526e-06
24.0451 -2.58645e-20 7.21862e-06
24.1944 2.77655e-20 7.09845e-06
24.3448 -2.33963e-20 6.95828e-06
24.4966 2.69911e-20 6.83086e-06
24.6496 -3.8134e-20 6.71008e-06
24.8041 -9.76184e-21 6.57517e-06
24.9601 -3.56177e-20 6.46143e-06
25.1175 7.1554e-21 6.33607e-06
25.2766 -1.35086e-20 6.21543e-06
25.4373 9.68475e-21 6.10346e-06
25.5998 -3.24653e-20 5.98169e-06
25.7641 5.92921e-21 5.87139e-06
25.9304 -9.52586e-22 5.75854e-06
26.0988 -1.92999e-20 5.64542e-06
26.2693 -1.33808e-20 5.53871e-06
26.4421 1.35535e-20 5.42865e-06
26.6174 -3.04288e-20 5.32246e-06
26.7954 1.40184e-20 5.21725e-06
26.9761 -2.18119e-20 5.11207e-06
27.1598 -3.49831e-20 5.00971e-06
27.3468 -9.80671e-21 4.90666e-06
27.5373 1.18929e-20 4.80561e-06
27.7317 -5.34133e-20 4.70548e-06
27.9302 -3.95488e-20 4.60486e-06
28.1333 7.21225e-21 4.5063e-06
28.3415 2.98522e-20 4.40757e-06
28.5554 -4.0213e-21 4.30831e-06
28.7758 2.37666e-20 4.21071e-06
29.0035 5.6603e-20 4.11259e-06
29.2396 4.11018e-20 4.01235e-06
29.4858 -3.60303e-20 3.91159e-06
29.7441 -3.21867e-20 3.81074e-06
30.0173 -3.68196e-20 3.70806e-06
30.3101 -1.01809e-20 3.6018e-06
30.6297 -9.03214e-21 3.49007e-06
30.9905 4.03397e-21 3.36936e-06
31.4301 -2.3317e-20 3.22962e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda2.0Nc1QuantumOneLoop/iFp_OneLoopFRG.txt <==
-31.4301 -3.82549e-25 3.2301e-06
-30.9905 -1.64732e-24 3.3698e-06
-30.6297 6.54003e-25 3.49055e-06
-30.3101 4.94651e-25 3.60237e-06
-30.0173 -8.35719e-25 3.70901e-06
-29.7441 -3.11348e-25 3.81241e-06
-29.4858 1.26422e-24 3.91369e-06
-29.2396 -5.63317e-25 4.0136e-06
-29.0035 -1.44457e-24 4.11267e-06
-28.7758 -3.77327e-26 4.2113e-06
-28.5554 1.51756e-25 4.30977e-06
-28.3415 -7.19122e-25 4.40832e-06
-28.1333 6.14427e-25 4.50717e-06
-27.9302 2.60045e-24 4.60646e-06
-27.7317 -1.24361e-24 4.70634e-06
-27.5373 -2.5071e-24 4.80694e-06
-27.3468 -2.82254e-26 4.90836e-06
-27.1598 8.98179e-25 5.01071e-06
-26.9761 8.5744e-25 5.11406e-06
-26.7954 -1.92046e-25 5.21852e-06
-26.6174 -5.90274e-25 5.32416e-06
-26.4421 6.34577e-25 5.43104e-06
-26.2693 -9.54382e-25 5.53925e-06
-26.0988 6.2815e-25 5.64885e-06
-25.9304 -3.04949e-24 5.7599e-06
-25.7641 4.80378e-25 5.87247e-06
-25.5998 1.41276e-24 5.98663e-06
-25.4373 1.44771e-24 6.10243e-06
-25.2766 2.7015e-24 6.21994e-06
-25.1175 -1.66174e-24 6.33921e-06
-24.9601 3.5273e-24 6.46031e-06
-24.8041 -1.0967e-24 6.58331e-06
-24.6496 -1.96182e-24 6.70825e-06
-24.4966 -1.5147e-24 6.8352e-06
-24.3448 -1.62338e-24 6.96423e-06
-24.1944 2.01482e-24 7.09539e-06
-24.0451 1.46997e-24 7.22875e-06
-23.8971 2.42107e-24 7.36437e-06
-23.7502 -2.93089e-24 7.50232e-06
-23.6044 -3.44233e-25 7.64267e-06
-23.4597 -3.54714e-24 7.78548e-06
-23.316 -3.95255e-24 7.93082e-06
-23.1733 4.233e-24 8.07876e-06
-23.0316 4.04617e-24 8.22937e-06
-22.8908 3.48357e-24 8.38273e-06
-22.7509 -1.33522e-23 8.53891e-06
-22.6118 -1.10395e-24 8.69798e-06
-22.4736 -1.56172e-24 8.86003e-06
-22.3363 7.08376e-25 9.02514e-06
-22.1997 5.45085e-24 9.19339e-06
-22.0639 1.47705e-24 9.36486e-06
-21.9288 5.06347e-24 9.53964e-06
-21.7945 -2.59465e-24 9.71781e-06
-21.6609 3.43036e-24 9.89948e-06
-21.528 2.29155e-25 1.00847e-05
-21.3958 -1.1543e-24 1.02737e-05
-21.2642 -6.92439e-24 1.04664e-05
-21.1332 -6.58304e-25 1.0663e-05
-21.0029 -8.96575e-24 1.08636e-05
-20.8732 -5.20061e-24 1.10683e-05
-20.7441 -7.67561e-24 1.12771e-05
-20.6156 1.3016e-24 1.14904e-05
-20.4876 -1.28716e-24 1.1708e-05
-20.3602 2.6445e-24 1.19302e-05
-20.2333 4.7591e-24 1.21572e-05
-20.1069 7.70481e-24 1.23889e-05
-19.9811 7.45169e-24 1.26256e-05
-19.8557 -5.62449e-24 1.28673e-05
-19.7309 7.46606e-24 1.31143e-05
-19.6065 -4.2395e-24 1.33667e-05
-19.4826 8.63084e-25 1.36247e-05
-19.3592 1.25431e-23 1.38883e-05
-19.2362 5.64347e-24 1.41577e-05
-19.1137 -4.60739e-24 1.44332e-05
-18.9916 3.81777e-24 1.47149e-05
-18.8699 -5.49137e-25 1.50029e-05
-18.7487 1.05512e-23 1.52975e-05
-18.6278 8.92354e-24 1.55988e-05
-18.5074 -7.51178e-24 1.59071e-05
-18.3873 2.13537e-24 1.62225e-05
-18.2676 3.05191e-24 1.65453e-05
-18.1483 1.67113e-24 1.68756e-05
-18.0294 -6.01744e-24 1.72137e-05
-17.9108 -1.18975e-23 1.75599e-05
-17.7926 -2.15738e-24 1.79144e-05
-17.6748 -8.52499e-24 1.82773e-05
-17.5572 -4.79409e-24 1.86491e-05
-17.4401 -1.47065e-23 1.90299e-05
-17.3232 -5.25451e-24 1.94201e-05
-17.2067 -1.73364e-23 1.98199e-05
-17.0905 -8.35093e-25 2.02296e-05
-16.9746 1.07492e-23 2.06495e-05
-16.859 4.26316e-24 2.108e-05
-16.7437 -2.78568e-25 2.15214e-05
-16.6288 -3.28445e-23 2.1974e-05
-16.5141 1.54988e-23 2.24383e-05
-16.3997 -1.51316e-24 2.29145e-05
-16.2856 -1.60985e-24 2.34031e-05
-16.1717 4.96317e-24 2.39044e-05
-16.0582 1.26573e-23 2.4419e-05
-15.9449 -1.4267e-23 2.49471e-05
-15.8319 -7.16393e-24 2.54894e-05
-15.7191 6.36669e-24 2.60462e-05
-15.6066 1.97014e-24 2.66181e-05
-15.4943 -5.60239e-24 2.72055e-05
-15.3823 -9.49748e-25 2.7809e-05
-15.2705 2.46199e-23 2.84291e-05
-15.159 2.34157e-24 2.90665e-05
-15.0477 -6.94852e-24 2.97217e-05
-14.9367 -6.04972e-24 3.03953e-05
-14.8258 3.16652e-23 3.10881e-05
-14.7152 2.23636e-23 3.18006e-05
-14.6049 -1.51808e-23 3.25336e-05
-14.4947 3.14737e-24 3.32879e-05
-14.3848 -4.71468e-24 3.40641e-05
-14.275 -2.42213e-23 3.48632e-05
-14.1655 7.80301e-24 3.56859e-05
-14.0562 8.25859e-24 3.65332e-05
-13.9471 -2.38469e-24 3.74059e-05
-13.8382 4.44731e-24 3.83051e-05
-13.7294 -8.10829e-24 3.92316e-05
-13.6209 -4.37508e-24 4.01867e-05
-13.5126 -1.34015e-23 4.11713e-05
-13.4044 -9.26244e-24 4.21866e-05
-13.2965 -1.22109e-23 4.32338e-05
-13.1887 3.6276e-23 4.43143e-05
-13.0811 2.92762e-23 4.54292e-05
-12.9737 3.06053e-23 4.65801e-05
-12.8664 -3.33313e-23 4.77683e-05
-12.7593 -2.02515e-23 4.89953e-05
-12.6524 3.08121e-23 5.02629e-05
-12.5457 -2.33729e-24 5.15726e-05
-12.4391 -3.08924e-23 5.29262e-05
-12.3327 -1.30998e-24 5.43256e-05
-12.2265 6.00508e-23 5.57727e-05
-12.1204 5.23236e-23 5.72696e-05
-12.0144 5.72529e-24 5.88184e-05
-11.9086 -6.04979e-23 6.04213e-05
-11.803 -3.36772e-23 6.20809e-05
-11.6975 -4.20957e-24 6.37995e-05
-11.5922 -9.7502e-23 6.55799e-05
-11.487 -5.58233e-23 6.74248e-05
-11.3819 -1.98954e-23 6.93372e-05
-11.277 2.91878e-23 7.13201e-05
-11.1722 2.34515e-23 7.33769e-05
-11.0676 -5.23458e-23 7.55111e-05
-10.9631 6.13024e-24 7.77263e-05
-10.8587 1.63219e-23 8.00264e-05
-10.7545 4.0937e-23 8.24154e-05
-10.6503 1.12333e-22 8.48978e-05
-10.5463 -1.15727e-22 8.74781e-05
-10.4425 2.76704e-23 9.01613e-05
-10.3387 5.4025e-24 9.29524e-05
-10.2351 -5.78458e-23 9.5857e-05
-10.1316 8.80808e-23 9.88809e-05
-10.0282 -1.17281e-22 0.00010203
-9.92496 -3.49011e-23 0.000105312
-9.82181 -1.81296e-22 0.000108732
-9.71877 -1.84493e-22 0.000112299
-9.61583 -6.60697e-23 0.000116021
-9.51301 9.31557e-23 0.000119905
-9.4103 5.55866e-23 0.000123962
-9.30769 1.54357e-22 0.0001282
-9.20518 -1.94351e-22 0.00013263
-9.10278 3.96637e-23 0.000137263
-9.00048 -3.65261e-22 0.00014211
-8.89828 -5.88294e-23 0.000147185
-8.79618 4.70288e-24 0.000152501
-8.69417 4.98376e-23 0.000158072
-8.59226 -1.70169e-22 0.000163914
-8.49044 4.16897e-22 0.000170043
-8.38872 -7.60883e-23 0.000176478
-8.28708 1.89645e-22 0.000183238
-8.18554 1.23647e-22 0.000190344
-8.08408 1.48277e-22 0.000197818
-7.98271 -1.55657e-23 0.000205685
-7.88143 1.13543e-22 0.00021397
-7.78023 -1.04167e-22 0.000222703
-7.67911 -1.80419e-22 0.000231913
-7.57807 -4.57835e-22 0.000241635
-7.47712 1.46129e-22 0.000251904
-7.37624 -2.37484e-22 0.00026276
-7.27544 -1.98814e-22 0.000274245
-7.17471 2.98942e-23 0.000286406
-7.07406 -3.18868e-22 0.000299294
-6.97348 2.90024e-23 0.000312965
-6.87298 -1.23784e-22 0.000327479
-6.77254 -5.44419e-22 0.000342902
-6.67218 -5.01944e-22 0.000359309
-6.57188 -3.38166e-22 0.000376778
-6.47166 -3.91281e-22 0.000395398
-6.37149 -1.16855e-21 0.000415267
-6.2714 3.60294e-22 0.000436492
-6.17136 -4.95079e-22 0.000459191
-6.07139 -8.18716e-22 0.000483498
-5.97148 -1.5787e-21 0.000509557
-5.87163 -2.6057e-22 0.000537531
-5.77184 -1.44063e-21 0.000567603
-5.67211 6.76119e-22 0.000599974
-5.57243 9.12853e-22 0.000634872
-5.47281 1.22596e-21 0.000672551
-5.37325 -5.87686e-22 0.000713299
-5.27373 -1.07339e-21 0.000757438
-5.17427 -4.96196e-21 0.000805334
-5.07487 2.51233e-21 0.000857403
-4.97551 1.3329e-21 0.000914116
-4.8762 1.99132e-22 0.000976013
-4.77694 1.60716e-21 0.00104371
-4.67772 -2.22963e-21 0.00111792
-4.57855 3.74168e-21 0.00119945
-4.47943 1.64972e-21 0.00128925
-4.38035 5.99378e-22 0.00138842
-4.28131 -1.32162e-20 0.00149825
-4.18232 -1.88494e-21 0.00162024
-4.08336 5.20124e-22 0.00175616
-3.98445 6.35022e-22 0.0019081
-3.88557 2.08121e-21 0.00207858
-3.78673 3.79841e-22 0.00227058
-3.68793 -6.91422e-21 0.00248772
-3.58916 5.17354e-21 0.00273438
-3.49043 1.44468e-20 0.00301592
-3.39173 -3.94202e-20 0.00333895
-3.29307 -2.21912e-20 0.00371168
-3.19443 2.45852e-20 0.00414445
-3.09583 -4.74807e-20 0.00465033
-2.99725 -2.3011e-21 0.00524612
-2.89871 -1.89432e-20 0.00595367
-2.80019 -8.13613e-21 0.00680175
-2.7017 1.59226e-20 0.00782888
-2.60323 9.92089e-21 0.00908761
-2.50479 3.43443e-20 0.010651
-2.40638 -6.57181e-20 0.0126229
-2.30798 2.36237e-20 0.0151553
-2.20961 -2.53392e-19 0.018477
-2.11126 -1.86707e-19 0.022946
-2.01293 1.22225e-19 0.0291469
-1.91462 -8.66166e-19 0.0380873
-1.81632 -1.35976e-18 0.0516248
-1.71804 2.39737e-20 0.0734921
-1.61978 2.0946e-18 0.112111
-1.52154 9.64502e-20 0.189849
-1.42331 -5.17381e-18 0.382842
-1.32509 -4.53919e-17 1.08613
-1.22689 7.49875e-17 6.04599
-1.12869 5.81009e-17 3.08938
-1.03051 -1.62734e-17 0.725753
-0.932337 -8.92509e-19 0.301886
-0.834173 4.96862e-18 0.163707
-0.736016 -1.8009e-19 0.102757
-0.637867 1.73705e-18 0.0708545
-0.539723 5.74822e-19 0.0522996
-0.441585 5.90392e-19 0.0407872
-0.343451 2.15525e-19 0.0334121
-0.24532 1.11147e-18 0.0287085
-0.147191 1.80591e-20 0.0259008
-0.0490634 -4.26732e-21 0.0245843
0.0490634 6.0424e-21 0.0245843
0.147191 4.37902e-20 0.0259008
0.24532 1.06933e-18 0.0287085
0.343451 8.6094e-20 0.0334121
0.441585 6.90496e-19 0.0407872
0.539723 5.25945e-19 0.0522996
0.637867 1.25099e-18 0.0708545
0.736016 1.7868e-18 0.102757
0.834173 5.52494e-18 0.163707
0.932337 3.16445e-18 0.301886
1.03051 2.18338e-17 0.725753
1.12869 1.97938e-16 3.08938
1.22689 -1.17644e-16 6.04599
1.32509 -6.76528e-17 1.08613
1.42331 -2.2648e-17 0.382842
1.52154 2.10653e-18 0.189849
1.61978 1.30232e-18 0.112111
1.71804 7.56368e-19 0.0734921
1.81632 -6.80741e-19 0.0516248
1.91462 -7.44773e-19 0.0380873
2.01293 -3.58137e-20 0.0291469
2.11126 -1.15145e-19 0.022946
2.20961 -1.52025e-19 0.018477
2.30798 -6.38084e-20 0.0151553
2.40638 1.16878e-20 0.0126229
2.50479 -9.57821e-20 0.010651
2.60323 2.18837e-20 0.00908761
2.7017 -4.32682e-20 0.00782888
2.80019 3.93481e-20 0.00680175
2.89871 -7.98476e-20 0.00595367
2.99725 -2.00047e-20 0.00524612
3.09583 -5.0472e-20 0.00465033
3.19443 3.72617e-20 0.00414445
3.29307 -9.25986e-21 0.00371168
3.39173 -2.12048e-20 0.00333895
3.49043 -4.48774e-21 0.00301592
3.58916 -6.59117e-22 0.00273438
3.68793 4.44885e-21 0.00248772
3.78673 -8.58362e-22 0.00227058
3.88557 5.00486e-21 0.00207858
3.98445 1.37713e-21 0.0019081
4.08336 3.203e-21 0.00175616
4.18232 -1.67579e-21 0.00162024
4.28131 -6.62557e-21 0.00149825
4.38035 5.14779e-21 0.00138842
4.47943 -3.59835e-21 0.00128925
4.57855 -4.49995e-22 0.00119945
4.67772 1.58285e-21 0.00111792
4.77694 -2.96795e-21 0.00104371
4.8762 1.48964e-21 0.000976013
4.97551 -2.70157e-22 0.000914116
5.07487 -3.95266e-22 0.000857403
5.17427 -7.68554e-22 0.000805334
5.27373 3.22003e-22 0.000757438
5.37325 -7.81195e-23 0.000713299
5.47281 -5.13556e-23 0.000672551
5.57243 -3.61232e-22 0.000634872
5.67211 -2.65834e-21 0.000599974
5.77184 7.31636e-22 0.000567603
5.87163 4.29771e-22 0.000537531
5.97148 -9.27061e-22 0.000509557
6.07139 -3.23513e-21 0.000483498
6.17136 -7.52451e-22 0.000459191
6.2714 -4.73002e-22 0.000436492
6.37149 8.03716e-23 0.000415267
6.47166 1.4011e-22 0.000395398
6.57188 1.71341e-22 0.000376778
6.67218 -3.70027e-22 0.000359309
6.77254 6.91641e-22 0.000342902
6.87298 2.27015e-22 0.000327479
6.97348 -9.85138e-23 0.000312965
7.07406 4.62804e-22 0.000299294
7.17471 -7.19956e-22 0.000286406
7.27544 -3.13535e-22 0.000274245
7.37624 -5.65878e-22 0.00026276
7.47712 -6.88516e-22 0.000251904
7.57807 3.01648e-23 0.000241635
7.67911 -4.11303e-22 0.000231913
7.78023 2.22683e-22 0.000222703
7.88143 5.94339e-22 0.00021397
7.98271 2.40846e-22 0.000205685
8.08408 7.99295e-23 0.000197818
8.18554 7.17513e-23 0.000190344
8.28708 2.38837e-22 0.000183238
8.38872 1.44071e-22 0.000176478
8.49044 4.95218e-23 0.000170043
8.59226 1.0944e-23 0.000163914
8.69417 1.07559e-22 0.000158072
8.79618 -2.92636e-23 0.000152501
8.89828 -4.39919e-24 0.000147185
9.00048 -4.63683e-22 0.00014211
9.10278 -3.40438e-22 0.000137263
9.20518 -3.59233e-23 0.00013263
9.30769 -3.85461e-23 0.0001282
9.4103 8.45202e-24 0.000123962
9.51301 6.53829e-23 0.000119905
9.61583 -2.96489e-23 0.000116021
9.71877 -1.37374e-22 0.000112299
9.82181 9.86302e-23 0.000108732
9.92496 2.41033e-23 0.000105312
10.0282 -1.83847e-24 0.00010203
10.1316 -4.49494e-23 9.88809e-05
10.2351 -5.34452e-23 9.5857e-05
10.3387 3.74943e-23 9.29524e-05
10.4425 -1.14687e-22 9.01613e-05
10.5463 -1.25879e-24 8.74781e-05
10.6503 4.42054e-23 8.48978e-05
10.7545 6.40169e-23 8.24154e-05
10.8587 -7.96971e-23 8.00264e-05
10.9631 -4.13877e-23 7.77263e-05
11.0676 -1.33557e-22 7.55111e-05
11.1722 7.54342e-23 7.33769e-05
11.277 9.58644e-23 7.13201e-05
11.3819 1.02001e-22 6.93372e-05
11.487 3.39516e-23 6.74248e-05
11.5922 7.30096e-23 6.55799e-05
11.6975 -1.15813e-23 6.37995e-05
11.803 3.89612e-24 6.20809e-05
11.9086 7.89228e-23 6.04213e-05
12.0144 1.91899e-23 5.88184e-05
12.1204 -6.0904e-23 5.72696e-05
12.2265 -3.08023e-23 5.57727e-05
12.3327 -3.40067e-23 5.43256e-05
12.4391 6.58492e-23 5.29262e-05
12.5457 -2.62935e-23 5.15726e-05
12.6524 2.18884e-23 5.02629e-05
12.7593 2.30665e-23 4.89953e-05
12.8664 -2.33755e-23 4.77683e-05
12.9737 -8.14954e-24 4.65801e-05
13.0811 -2.75658e-23 4.54292e-05
13.1887 -1.7459e-23 4.43143e-05
13.2965 3.14415e-24 4.32338e-05
13.4044 3.98018e-23 4.21866e-05
13.5126 2.41341e-23 4.11713e-05
13.6209 -8.11165e-24 4.01867e-05
13.7294 4.26333e-23 3.92316e-05
13.8382 1.87066e-23 3.83051e-05
13.9471 -3.27306e-23 3.74059e-05
14.0562 -1.65854e-23 3.65332e-05
14.1655 -3.28934e-23 3.56859e-05
14.275 9.74471e-24 3.48632e-05
14.3848 -1.33446e-23 3.40641e-05
14.4947 -1.79236e-23 3.32879e-05
14.6049 9.64613e-24 3.25336e-05
14.7152 3.02012e-24 3.18006e-05
14.8258 -2.70436e-23 3.10881e-05
14.9367 2.63476e-23 3.03953e-05
15.0477 -3.63894e-23 2.97217e-05
15.159 1.01415e-23 2.90665e-05
15.2705 2.2347e-23 2.84291e-05
15.3823 -5.01728e-23 2.7809e-05
15.4943 -8.0794e-24 2.72055e-05
15.6066 6.13079e-24 2.66181e-05
15.7191 2.00245e-23 2.60462e-05
15.8319 -1.10479e-24 2.54894e-05
15.9449 2.18441e-23 2.49471e-05
16.0582 2.14361e-23 2.4419e-05
16.1717 -1.11808e-23 2.39044e-05
16.2856 -2.48903e-23 2.34031e-05
16.3997 1.26608e-23 2.29145e-05
16.5141 -6.50123e-24 2.24383e-05
16.6288 -1.22874e-23 2.1974e-05
16.7437 -9.1923e-24 2.15214e-05
16.859 4.62941e-24 2.108e-05
16.9746 -4.94952e-24 2.06495e-05
17.0905 -4.64298e-24 2.02296e-05
17.2067 -8.50346e-24 1.98199e-05
17.3232 2.81548e-25 1.94201e-05
17.4401 9.42782e-24 1.90299e-05
17.5572 4.74909e-24 1.86491e-05
17.6748 -2.99368e-24 1.82773e-05
17.7926 8.48358e-24 1.79144e-05
17.9108 -4.08831e-24 1.75599e-05
18.0294 3.54591e-24 1.72137e-05
18.1483 3.56149e-24 1.68756e-05
18.2676 8.12462e-24 1.65453e-05
18.3873 2.07053e-24 1.62225e-05
18.5074 1.20588e-24 1.59071e-05
18.6278 -5.59391e-24 1.55988e-05
18.7487 2.22129e-24 1.52975e-05
18.8699 6.59858e-24 1.50029e-05
18.9916 -1.01443e-23 1.47149e-05
19.1137 4.64745e-24 1.44332e-05
19.2362 3.44959e-24 1.41577e-05
19.3592 -3.33231e-24 1.38883e-05
19.4826 1.00704e-23 1.36247e-05
19.6065 1.07533e-23 1.33667e-05
19.7309 -6.64924e-24 1.31143e-05
19.8557 4.47377e-24 1.28673e-05
19.9811 -1.777e-24 1.26256e-05
20.1069 -3.15767e-24 1.23889e-05
20.2333 6.3855e-24 1.21572e-05
20.3602 -3.32451e-25 1.19302e-05
20.4876 3.88629e-24 1.1708e-05
20.6156 8.55772e-24 1.14904e-05
20.7441 -4.48051e-25 1.12771e-05
20.8732 -1.08686e-23 1.10683e-05
21.0029 -1.62055e-23 1.08636e-05
21.1332 -2.77634e-24 1.0663e-05
21.2642 2.59648e-24 1.04664e-05
21.3958 1.16222e-24 1.02737e-05
21.528 -1.11827e-24 1.00847e-05
21.6609 1.31676e-24 9.89948e-06
21.7945 2.76542e-24 9.71781e-06
21.9288 2.71936e-24 9.53964e-06
22.0639 8.143e-25 9.36486e-06
22.1997 7.51353e-25 9.19339e-06
22.3363 -2.37351e-24 9.02514e-06
22.4736 3.26126e-24 8.86003e-06
22.6118 -8.85282e-24 8.69798e-06
22.7509 1.64925e-24 8.53891e-06
22.8908 6.25069e-24 8.38273e-06
23.0316 2.03438e-25 8.22937e-06
23.1733 3.061e-24 8.07876e-06
23.316 -8.89054e-25 7.93082e-06
23.4597 4.09161e-25 7.78548e-06
23.6044 1.91075e-25 7.64267e-06
23.7502 3.22372e-25 7.50232e-06
23.8971 -4.68718e-25 7.36437e-06
24.0451 2.07936e-24 7.22875e-06
24.1944 -3.78607e-24 7.09539e-06
24.3448 -9.86293e-25 6.96423e-06
24.4966 -2.03965e-24 6.8352e-06
24.6496 -5.00023e-25 6.70825e-06
24.8041 3.0223e-25 6.58331e-06
24.9601 -2.07068e-24 6.46031e-06
25.1175 -2.2894e-25 6.33921e-06
25.2766 -3.30961e-25 6.21994e-06
25.4373 -3.3131e-24 6.10243e-06
25.5998 3.58069e-24 5.98663e-06
25.7641 -1.57302e-24 5.87247e-06
25.9304 1.85407e-24 5.7599e-06
26.0988 4.47526e-25 5.64885e-06
26.2693 1.25639e-24 5.53925e-06
26.4421 1.28046e-24 5.43104e-06
26.6174 1.69065e-24 5.32416e-06
26.7954 8.70134e-25 5.21852e-06
26.9761 -1.13754e-24 5.11406e-06
27.1598 1.10079e-24 5.01071e-06
27.3468 -8.28332e-25 4.90836e-06
27.5373 -2.60393e-24 4.80694e-06
27.7317 3.38976e-24 4.70634e-06
27.9302 9.96471e-25 4.60646e-06
28.1333 -1.54207e-24 4.50717e-06
28.3415 -1.99189e-24 4.40832e-06
28.5554 5.37691e-26 4.30977e-06
28.7758 9.11539e-25 4.2113e-06
29.0035 2.89176e-25 4.11267e-06
29.2396 7.46018e-25 4.0136e-06
29.4858 1.24976e-24 3.91369e-06
29.7441 4.30362e-25 3.81241e-06
30.0173 -8.89286e-28 3.70901e-06
30.3101 -7.11864e-26 3.60237e-06
30.6297 -1.0477e-24 3.49055e-06
30.9905 6.10364e-25 3.3698e-06
31.4301 -6.12617e-25 3.2301e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda2.0Nc1QuantumOneLoop/vCLAx_FRG.txt <==
-31.4301 1.32046e-07 -6.78949e-16
-30.9905 -6.97769e-06 1.17165e-15
-30.6297 -7.00299e-06 1.0298e-15
-30.3101 -4.31045e-06 -2.58658e-15
-30.0173 2.10599e-06 -3.15712e-15
-29.7441 7.95964e-06 -6.15832e-15
-29.4858 8.74527e-06 -4.50822e-15
-29.2396 6.85236e-06 -4.50409e-15
-29.0035 -1.58111e-06 -1.60945e-15
-28.7758 -8.69192e-06 -9.91491e-17
-28.5554 -1.71621e-05 1.38541e-15
-28.3415 -1.91613e-05 2.24851e-15
-28.1333 -1.77618e-05 9.35301e-16
-27.9302 -9.64071e-06 5.4516e-16
-27.7317 1.65092e-06 -2.82058e-15
-27.5373 1.41656e-05 -3.5447e-15
-27.3468 2.58606e-05 -7.05116e-15
-27.1598 3.17048e-05 -6.86096e-15
-26.9761 3.34974e-05 -8.8625e-15
-26.7954 2.59026e-05 -7.26601e-15
-26.6174 1.52894e-05 -7.23934e-15
-26.4421 -2.47667e-06 -4.80665e-15
-26.2693 -1.80809e-05 -3.32924e-15
-26.0988 -3.46951e-05 -1.25183e-15
-25.9304 -4.32935e-05 6.09136e-16
-25.7641 -4.71791e-05 1.25641e-15
-25.5998 -4.07291e-05 2.63654e-15
-25.4373 -2.79164e-05 1.4427e-15
-25.2766 -7.98569e-06 2.05712e-15
-25.1175 1.51973e-05 -6.15942e-16
-24.9601 3.81064e-05 -5.13511e-16
-24.8041 5.87624e-05 -3.79692e-15
-24.6496 7.13051e-05 -3.71756e-15
-24.4966 7.74143e-05 -6.65795e-15
-24.3448 7.10176e-05 -6.22027e-15
-24.1944 5.81803e-05 -8.12538e-15
-24.0451 3.39415e-05 -7.23461e-15
-23.8971 7.94228e-06 -7.81368e-15
-23.7502 -2.35017e-05 -6.6631e-15
-23.6044 -4.93568e-05 -5.98536e-15
-23.4597 -7.28393e-05 -4.91083e-15
-23.316 -8.44161e-05 -3.2519e-15
-23.1733 -8.79355e-05 -2.55016e-15
-23.0316 -7.7806e-05 -2.43993e-16
-22.8908 -5.88444e-05 -7.84417e-17
-22.7509 -3.02452e-05 2.55025e-15
-22.6118 3.18329e-06 2.14463e-15
-22.4736 3.82856e-05 4.76905e-15
-22.3363 7.19246e-05 3.80743e-15
-22.1997 9.85462e-05 6.05901e-15
-22.0639 0.000118101 4.53253e-15
-21.9288 0.000124257 5.99669e-15
-21.7945 0.000120946 3.87702e-15
-21.6609 0.000102557 4.19147e-15
-21.528 7.7162e-05 1.54182e-15
-21.3958 4.06676e-05 5.83609e-16
-21.2642 4.02632e-06 -2.28937e-15
-21.1332 -3.59499e-05 -4.24177e-15
-21.0029 -6.80998e-05 -6.72295e-15
-20.8732 -9.5998e-05 -8.99591e-15
-20.7441 -0.00011072 -1.02772e-14
-20.6156 -0.000116736 -1.19855e-14
-20.4876 -0.000108612 -1.12927e-14
-20.3602 -9.14573e-05 -1.16329e-14
-20.2333 -6.37135e-05 -8.53006e-15
-20.1069 -3.04515e-05 -7.10761e-15
-19.9811 6.43342e-06 -1.78912e-15
-19.8557 4.30509e-05 1.10907e-15
-19.7309 7.52883e-05 7.67285e-15
-19.6065 0.000101801 1.10526e-14
-19.4826 0.000117809 1.72763e-14
-19.3592 0.000125436 1.97072e-14
-19.2362 0.00012037 2.38436e-14
-19.1137 0.000108139 2.39941e-14
-18.9916 8.5246e-05 2.47356e-14
-18.8699 5.95845e-05 2.19187e-14
-18.7487 2.81513e-05 1.89042e-14
-18.6278 -3.97176e-07 1.34444e-14
-18.5074 -2.91618e-05 7.47294e-15
-18.3873 -5.03487e-05 7.2416e-16
-18.2676 -6.76218e-05 -6.42866e-15
-18.1483 -7.52398e-05 -1.24558e-14
-18.0294 -7.74823e-05 -1.85795e-14
-17.9108 -7.11379e-05 -2.18863e-14
-17.7926 -6.06553e-05 -2.50884e-14
-17.6748 -4.50968e-05 -2.4415e-14
-17.5572 -2.82849e-05 -2.38027e-14
-17.4401 -1.07989e-05 -1.91543e-14
-17.3232 4.97976e-06 -1.51863e-14
-17.2067 1.78337e-05 -7.91834e-15
-17.0905 2.73014e-05 -2.25957e-15
-16.9746 3.21772e-05 5.34867e-15
-16.859 3.38416e-05 1.04515e-14
-16.7437 3.13427e-05 1.60141e-14
-16.6288 2.72856e-05 1.86142e-14
-16.5141 2.08549e-05 2.05426e-14
-16.3997 1.49655e-05 1.97913e-14
-16.2856 8.68472e-06 1.79282e-14
-16.1717 4.37786e-06 1.446e-14
-16.0582 8.62211e-07 1.01734e-14
-15.9449 -5.44255e-07 5.88233e-15
-15.8319 -1.13071e-06 1.53475e-15
-15.7191 -6.27482e-07 -1.21377e-15
-15.6066 -3.38895e-08 -3.26474e-15
-15.4943 2.93894e-07 -2.7281e-15
-15.3823 1.0146e-07 -1.24712e-15
-15.2705 -9.90087e-07 2.70456e-15
-15.159 -2.26461e-06 7.03535e-15
-15.0477 -3.6488e-06 1.24665e-14
-14.9367 -3.71651e-06 1.69654e-14
-14.8258 -1.83082e-06 2.02632e-14
-14.7152 3.31489e-06 2.10626e-14
-14.6049 1.26396e-05 1.81905e-14
-14.4947 2.61205e-05 1.17953e-14
-14.3848 4.45135e-05 7.59614e-17
-14.275 6.53185e-05 -1.48291e-14
-14.1655 8.89273e-05 -3.50335e-14
-14.0562 0.00010981 -5.62399e-14
-13.9471 0.000128417 -8.06696e-14
-13.8382 0.000136611 -1.02226e-13
-13.7294 0.000136064 -1.23233e-13
-13.6209 0.000117438 -1.36688e-13
-13.5126 8.52612e-05 -1.45182e-13
-13.4044 3.09821e-05 -1.42091e-13
-13.2965 -3.65198e-05 -1.30489e-13
-13.1887 -0.000123133 -1.05545e-13
-13.0811 -0.000215018 -7.08814e-14
-12.9737 -0.000314367 -2.47028e-14
-12.8664 -0.000403281 2.90985e-14
-12.7593 -0.000480599 8.85091e-14
-12.6524 -0.000527061 1.50116e-13
-12.5457 -0.000540014 2.07991e-13
-12.4391 -0.000503102 2.60413e-13
-12.3327 -0.000415177 2.98165e-13
-12.2265 -0.000267815 3.22758e-13
-12.1204 -6.4537e-05 3.22909e-13
-12.0144 0.000190723 3.0487e-13
-11.9086 0.000487846 2.56797e-13
-11.803 0.00080836 1.90741e-13
-11.6975 0.00113629 9.56649e-14
-11.5922 0.0014401 -1.04736e-14
-11.487 0.00170221 -1.37099e-13
-11.3819 0.00188359 -2.61501e-13
-11.277 0.00197248 -3.91468e-13
-11.1722 0.00193105 -5.01983e-13
-11.0676 0.00176216 -5.99944e-13
-10.9631 0.00143861 -6.61468e-13
-10.8587 0.000985211 -6.93699e-13
-10.7545 0.000392674 -6.77703e-13
-10.6503 -0.00028931 -6.21876e-13
-10.5463 -0.00104976 -5.15638e-13
-10.4425 -0.00181754 -3.68996e-13
-10.3387 -0.00256526 -1.81969e-13
-10.2351 -0.00321056 3.46312e-14
-10.1316 -0.00371943 2.69581e-13
-10.0282 -0.00401395 5.13374e-13
-9.92496 -0.00406728 7.44845e-13
-9.82181 -0.00382417 9.59028e-13
-9.71877 -0.00327945 1.1277e-12
-9.61583 -0.00241732 1.25414e-12
-9.51301 -0.0012654 1.30697e-12
-9.4103 0.000141871 1.30117e-12
-9.30769 0.00174071 1.20628e-12
-9.20518 0.00344601 1.05102e-12
-9.10278 0.00516557 8.09109e-13
-9.00048 0.00677615 5.23008e-13
-8.89828 0.00817709 1.72266e-13
-8.79618 0.00923196 -1.89719e-13
-8.69417 0.00986106 -5.77826e-13
-8.59226 0.00994744 -9.33245e-13
-8.49044 0.00946439 -1.26739e-12
-8.38872 0.00834645 -1.52356e-12
-8.28708 0.00664498 -1.71296e-12
-8.18554 0.00436759 -1.78924e-12
-8.08408 0.00165273 -1.7665e-12
-7.98271 -0.00141591 -1.61619e-12
-7.88143 -0.00462541 -1.35704e-12
-7.78023 -0.00783456 -9.83171e-13
-7.67911 -0.0107902 -5.17262e-13
-7.57807 -0.0133308 2.255e-14
-7.47712 -0.0152125 6.13153e-13
-7.37624 -0.0163011 1.21496e-12
-7.27544 -0.0164171 1.81046e-12
-7.17471 -0.0155007 2.34451e-12
-7.07406 -0.0134842 2.81255e-12
-6.97348 -0.0104171 3.15177e-12
-6.87298 -0.006373 3.37765e-12
-6.77254 -0.00152281 3.428e-12
-6.67218 0.00391709 3.34325e-12
-6.57188 0.00967186 3.06869e-12
-6.47166 0.015414 2.67098e-12
-6.37149 0.0208139 2.10705e-12
-6.2714 0.0254962 1.46644e-12
-6.17136 0.0291518 7.18314e-13
-6.07139 0.0314429 -3.28932e-14
-5.97148 0.0321678 -8.0838e-13
-5.87163 0.0311152 -1.50066e-12
-5.77184 0.0282677 -2.12661e-12
-5.67211 0.0236078 -2.58944e-12
-5.57243 0.017345 -2.9077e-12
-5.47281 0.00967966 -3.00892e-12
-5.37325 0.0010375 -2.91813e-12
-5.27373 -0.00819592 -2.5978e-12
-5.17427 -0.0174471 -2.08116e-12
-5.07487 -0.0262314 -1.37102e-12
-4.97551 -0.0339418 -5.05863e-13
-4.8762 -0.0401148 4.72065e-13
-4.77694 -0.0442432 1.52651e-12
-4.67772 -0.0460097 2.5831e-12
-4.57855 -0.045128 3.61871e-12
-4.47943 -0.0415259 4.53822e-12
-4.38035 -0.035218 5.34322e-12
-4.28131 -0.0264262 5.93118e-12
-4.18232 -0.0154864 6.33768e-12
-4.08336 -0.00290126 6.46459e-12
-3.98445 0.0107195 6.38623e-12
-3.88557 0.0246702 6.0172e-12
-3.78673 0.0381785 5.4691e-12
-3.68793 0.0504695 4.67333e-12
-3.58916 0.0607692 3.77089e-12
-3.49043 0.0684027 2.70944e-12
-3.39173 0.0727778 1.64623e-12
-3.29307 0.0734905 5.41158e-13
-3.19443 0.0702963 -4.49376e-13
-3.09583 0.0631919 -1.35952e-12
-2.99725 0.0523827 -2.05217e-12
-2.89871 0.0383107 -2.56215e-12
-2.80019 0.0216314 -2.78868e-12
-2.7017 0.00316518 -2.77198e-12
-2.60323 -0.0160977 -2.46e-12
-2.50479 -0.0351317 -1.89879e-12
-2.40638 -0.0528212 -1.09055e-12
-2.30798 -0.0681749 -8.19169e-14
-2.20961 -0.0802025 1.07335e-12
-2.11126 -0.0881906 2.33819e-12
-2.01293 -0.091501 3.61723e-12
-1.91462 -0.0898809 4.89606e-12
-1.81632 -0.0831933 6.05165e-12
-1.71804 -0.0717239 7.10468e-12
-1.61978 -0.0558788 7.91907e-12
-1.52154 -0.0364406 8.55914e-12
-1.42331 -0.014293 8.88788e-12
-1.32509 0.00943638 9.01558e-12
-1.22689 0.0335371 8.81275e-12
-1.12869 0.0567746 8.43176e-12
-1.03051 0.0778159 7.75495e-12
-0.932337 0.0956132 6.96684e-12
-0.834173 0.108927 5.96284e-12
-0.736016 0.117211 4.94574e-12
-0.637867 0.119488 3.82219e-12
-0.539723 0.116023 2.79616e-12
-0.441585 0.106136 1.78224e-12
-0.343451 0.0911989 9.67305e-13
-0.24532 0.0705673 2.69887e-13
-0.147191 0.0472242 -1.58319e-13
-0.0490634 0.0193014 -3.94925e-13
0.0490634 0.00433347 -3.70262e-13
0.147191 0.00350586 -3.2724e-13
0.24532 0.000658434 -2.27402e-13
0.343451 -0.000672516 -1.49643e-13
0.441585 -0.00264429 -2.5983e-14
0.539723 -0.00355426 6.57219e-14
0.637867 -0.00459718 1.87395e-13
0.736016 -0.00479428 2.69094e-13
0.834173 -0.00490998 3.64937e-13
0.932337 -0.00439603 4.16713e-13
1.03051 -0.00375718 4.69833e-13
1.12869 -0.00273953 4.80281e-13
1.22689 -0.00165678 4.84124e-13
1.32509 -0.000459355 4.52691e-13
1.42331 0.000700336 4.12029e-13
1.52154 0.00173735 3.48556e-13
1.61978 0.00264423 2.77551e-13
1.71804 0.00325586 1.99173e-13
1.81632 0.00369347 1.17305e-13
1.91462 0.0037505 4.3646e-14
2.01293 0.00365423 -2.94484e-14
2.11126 0.00318053 -8.12615e-14
2.20961 0.00263278 -1.30416e-13
2.30798 0.00178107 -1.49731e-13
2.40638 0.000970287 -1.67418e-13
2.50479 -3.1368e-05 -1.52104e-13
2.60323 -0.000872483 -1.39338e-13
2.7017 -0.00178623 -9.54706e-14
2.80019 -0.00244545 -6.05737e-14
2.89871 -0.00308361 -2.6001e-16
2.99725 -0.00342069 4.39713e-14
3.09583 -0.00368594 1.05985e-13
3.19443 -0.00365918 1.45956e-13
3.29307 -0.00355656 1.96077e-13
3.39173 -0.00322034 2.20887e-13
3.49043 -0.00284134 2.49739e-13
3.58916 -0.00231881 2.53531e-13
3.68793 -0.00180535 2.57605e-13
3.78673 -0.0012474 2.40491e-13
3.88557 -0.000748819 2.22297e-13
3.98445 -0.000292474 1.89614e-13
4.08336 7.21437e-05 1.56295e-13
4.18232 0.000334861 1.16772e-13
4.28131 0.000500293 7.78654e-14
4.38035 0.000537322 4.11911e-14
4.47943 0.000498786 6.12861e-15
4.57855 0.00033622 -1.94752e-14
4.67772 0.000140452 -4.35423e-14
4.77694 -0.000152662 -5.30975e-14
4.8762 -0.000427057 -6.27029e-14
4.97551 -0.000761592 -5.53819e-14
5.07487 -0.00102824 -5.11536e-14
5.17427 -0.00131907 -3.00749e-14
5.27373 -0.00150608 -1.60273e-14
5.37325 -0.00169155 1.28641e-14
5.47281 -0.00175683 3.0692e-14
5.57243 -0.00180959 6.03619e-14
5.67211 -0.00174666 7.57709e-14
5.77184 -0.00167459 9.986e-14
5.87163 -0.00150865 1.08032e-13
5.97148 -0.00134705 1.22266e-13
6.07139 -0.00112405 1.20838e-13
6.17136 -0.000922577 1.23756e-13
6.2714 -0.000694928 1.13112e-13
6.37149 -0.000503346 1.05961e-13
6.47166 -0.000316644 8.87781e-14
6.57188 -0.000173204 7.4836e-14
6.67218 -5.69408e-05 5.51494e-14
6.77254 1.8282e-05 3.86044e-14
6.87298 5.45402e-05 2.06803e-14
6.97348 6.08164e-05 5.56757e-15
7.07406 2.60333e-05 -7.09437e-15
7.17471 -2.14447e-05 -1.77936e-14
7.27544 -0.000104962 -2.315e-14
7.37624 -0.000181362 -2.80112e-14
7.47712 -0.000285045 -2.57664e-14
7.57807 -0.000363117 -2.50105e-14
7.67911 -0.000459282 -1.64783e-14
7.78023 -0.000515845 -1.16706e-14
7.88143 -0.000583425 6.64062e-16
7.98271 -0.000603915 7.12144e-15
8.08408 -0.000631849 2.03071e-14
8.18554 -0.000612273 2.5946e-14
8.28708 -0.000600211 3.72912e-14
8.38872 -0.000546471 4.01589e-14
8.49044 -0.000503017 4.7807e-14
8.59226 -0.000428123 4.69378e-14
8.69417 -0.000367378 5.01418e-14
8.79618 -0.000287471 4.56592e-14
8.89828 -0.000224914 4.47572e-14
9.00048 -0.000155193 3.76568e-14
9.10278 -0.000103937 3.3786e-14
9.20518 -5.54208e-05 2.55918e-14
9.30769 -2.36302e-05 2.02742e-14
9.4103 -1.35614e-06 1.26052e-14
9.51301 8.77969e-06 7.34344e-15
9.61583 5.95501e-06 1.54782e-15
9.71877 -2.27348e-06 -2.49071e-15
9.82181 -2.40694e-05 -5.58538e-15
9.92496 -4.35558e-05 -7.77864e-15
10.0282 -7.53178e-05 -7.96886e-15
10.1316 -9.74122e-05 -8.26748e-15
10.2351 -0.000129671 -5.95325e-15
10.3387 -0.00014646 -4.8287e-15
10.4425 -0.000171431 -8.61544e-16
10.5463 -0.000177516 9.08425e-16
10.6503 -0.000190549 5.47729e-15
10.7545 -0.000183993 7.05126e-15
10.8587 -0.000184105 1.12425e-14
10.9631 -0.000166437 1.19552e-14
11.0676 -0.000155917 1.50621e-14
11.1722 -0.000131297 1.45599e-14
11.277 -0.00011458 1.62434e-14
11.3819 -8.84073e-05 1.45272e-14
11.487 -7.05866e-05 1.48212e-14
11.5922 -4.79752e-05 1.21761e-14
11.6975 -3.33718e-05 1.13859e-14
11.803 -1.79055e-05 8.27653e-15
11.9086 -9.07582e-06 6.86029e-15
12.0144 -2.13925e-06 3.80719e-15
12.1204 4.75295e-07 2.25417e-15
12.2265 -3.13914e-07 -2.83141e-16
12.3327 -2.52755e-06 -1.56196e-15
12.4391 -8.63286e-06 -3.27265e-15
12.5457 -1.32005e-05 -4.02763e-15
12.6524 -2.15126e-05 -4.80144e-15
12.7593 -2.5786e-05 -4.96435e-15
12.8664 -3.34266e-05 -4.87849e-15
12.9737 -3.53841e-05 -4.54688e-15
13.0811 -4.04026e-05 -3.82369e-15
13.1887 -3.91263e-05 -3.20011e-15
13.2965 -4.08082e-05 -2.12372e-15
13.4044 -3.65515e-05 -1.44175e-15
13.5126 -3.53162e-05 -2.93483e-16
13.6209 -2.92075e-05 2.34539e-16
13.7294 -2.62015e-05 1.21944e-15
13.8382 -1.97358e-05 1.43777e-15
13.9471 -1.63003e-05 2.11384e-15
14.0562 -1.08124e-05 1.94895e-15
14.1655 -8.01373e-06 2.26228e-15
14.275 -4.30055e-06 1.71791e-15
14.3848 -2.65819e-06 1.7066e-15
14.4947 -8.43177e-07 8.64111e-16
14.6049 -3.03742e-07 6.36777e-16
14.7152 5.43002e-08 -3.74979e-16
14.8258 -6.41992e-08 -6.69403e-16
14.9367 -4.31927e-07 -1.699e-15
15.0477 -6.56323e-07 -1.90501e-15
15.159 -1.04496e-06 -2.80904e-15
15.2705 -9.78859e-07 -2.79754e-15
15.3823 -9.48544e-07 -3.46778e-15
15.4943 -4.9597e-07 -3.1648e-15
15.6066 3.7896e-08 -3.54953e-15
15.7191 6.81509e-07 -2.95605e-15
15.8319 1.51194e-06 -3.0734e-15
15.9449 1.99652e-06 -2.27053e-15
16.0582 2.79273e-06 -2.20301e-15
16.1717 2.80801e-06 -1.33488e-15
16.2856 3.30432e-06 -1.20198e-15
16.3997 2.74286e-06 -4.35877e-16
16.5141 2.8633e-06 -3.51524e-16
16.6288 1.88029e-06 1.71844e-16
16.7437 1.74933e-06 1.43185e-16
16.859 7.00955e-07 3.5001e-16
16.9746 5.53697e-07 2.19863e-16
17.0905 -1.43091e-07 1.23582e-16
17.2067 -9.18344e-08 -2.02019e-17
17.3232 -1.103e-07 -3.27275e-16
17.4401 2.2234e-07 -3.45107e-16
17.5572 1.00745e-06 -7.25356e-16
17.6748 1.51429e-06 -4.75996e-16
17.7926 2.98221e-06 -7.98222e-16
17.9108 3.37944e-06 -1.98638e-16
18.0294 5.20127e-06 -3.95706e-16
18.1483 5.11959e-06 5.31545e-16
18.2676 6.87459e-06 4.31158e-16
18.3873 6.00574e-06 1.54271e-15
18.5074 7.33869e-06 1.42226e-15
18.6278 5.58733e-06 2.49472e-15
18.7487 6.35079e-06 2.20296e-15
18.8699 3.93322e-06 3.00416e-15
18.9916 4.25251e-06 2.44015e-15
19.1137 1.67572e-06 2.8273e-15
19.2362 1.86859e-06 2.01485e-15
19.3592 -2.57887e-07 2.00195e-15
19.4826 9.50482e-08 1.12386e-15
19.6065 -1.13902e-06 8.91399e-16
19.7309 -5.64625e-07 2.48297e-16
19.8557 -7.54428e-07 6.12554e-17
19.9811 -8.86882e-08 -4.46265e-17
20.1069 7.27706e-07 4.25518e-17
20.2333 1.30663e-06 6.47581e-16
20.3602 2.95092e-06 1.08566e-15
20.4876 3.15735e-06 2.35458e-15
20.6156 5.15243e-06 3.01731e-15
20.7441 4.46805e-06 4.66532e-15
20.8732 6.1036e-06 5.24389e-15
21.0029 4.13291e-06 6.81281e-15
21.1332 5.08627e-06 6.9232e-15
21.2642 2.21208e-06 7.93966e-15
21.3958 2.91783e-06 7.29985e-15
21.528 5.11523e-08 7.4914e-15
21.6609 8.93484e-07 6.11674e-15
21.7945 -1.48445e-06 5.56373e-15
21.9288 -6.01327e-07 3.82494e-15
22.0639 -2.24708e-06 2.93493e-15
22.1997 -1.31384e-06 1.43394e-15
22.3363 -1.84126e-06 7.55226e-16
22.4736 -7.73912e-07 8.61289e-17
22.6118 -1.0024e-07 6.38585e-17
22.7509 7.5382e-07 5.49017e-16
22.8908 2.11732e-06 1.29821e-15
23.0316 2.10599e-06 2.80859e-15
23.1733 3.49849e-06 4.00839e-15
23.316 2.24831e-06 5.96121e-15
23.4597 3.32974e-06 6.96253e-15
23.6044 9.85112e-07 8.55078e-15
23.7502 1.76683e-06 8.69388e-15
23.8971 -1.12882e-06 9.27135e-15
24.0451 -3.98083e-07 8.2609e-15
24.1944 -3.06359e-06 7.6798e-15
24.3448 -2.04056e-06 5.80565e-15
24.4966 -3.73788e-06 4.5157e-15
24.6496 -2.29112e-06 2.57056e-15
24.8041 -2.7192e-06 1.39414e-15
24.9601 -1.19475e-06 2.8886e-16
25.1175 -6.57409e-07 -3.9071e-17
25.2766 2.10066e-07 2.22253e-16
25.4373 1.03844e-06 9.40308e-16
25.5998 5.60044e-07 2.36473e-15
25.7641 1.12585e-06 3.61717e-15
25.9304 -8.12091e-07 5.32153e-15
26.0988 -5.06666e-07 6.16557e-15
26.2693 -3.19658e-06 7.09109e-15
26.4421 -2.59727e-06 6.7847e-15
26.6174 -4.85542e-06 6.39162e-15
26.7954 -3.41317e-06 4.97477e-15
26.9761 -4.37578e-06 3.65225e-15
27.1598 -2.26949e-06 2.01636e-15
27.3468 -2.06167e-06 8.21319e-16
27.5373 -4.29995e-07 7.61667e-17
27.7317 -5.82071e-08 -1.0568e-16
27.9302 -2.598e-07 4.32258e-16
28.1333 -5.5023e-07 1.18085e-15
28.3415 -2.77067e-06 2.21867e-15
28.5554 -3.20306e-06 2.88093e-15
28.7758 -5.75324e-06 3.10729e-15
29.0035 -4.7218e-06 2.83176e-15
29.2396 -5.40547e-06 1.83474e-15
29.4858 -2.5578e-06 1.10454e-15
29.7441 -1.5656e-06 3.77906e-17
30.0173 4.65752e-08 1.40409e-16
30.3101 -3.17802e-07 2.11586e-16
30.6297 -3.22799e-06 5.88148e-16
30.9905 -4.4402e-06 7.61025e-16
31.4301 -5.50791e-06 -2.23884e-15


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda4.0Nc1QuantumOneLoop/DeltaGammaFX_0_FRG.txt <==
9.995 -0.10161 -0.101836
9.99 -0.744853 -0.743242
9.985 -1.30718 -1.30386
9.98 -1.66822 -1.66374
9.975 -1.7826 -1.77772
9.97 -1.69838 -1.69373
9.965 -1.50392 -1.49984
9.96 -1.27202 -1.26861
9.955 -1.04361 -1.04084
9.95 -0.835614 -0.833426
9.945 -0.651938 -0.65025
9.94 -0.490661 -0.489404
9.935 -0.347734 -0.346855
9.93 -0.218634 -0.218096
9.925 -0.0990068 -0.0987854
9.92 0.0151452 0.01506
9.915 0.127438 0.127044
9.91 0.241133 0.240414
9.905 0.359127 0.358056
9.9 0.483867 0.482405
9.895 0.617126 0.615222
9.89 0.75959 0.757188
9.885 0.910192 0.907241
9.88 1.06515 1.06162
9.875 1.2167 1.21265
9.87 1.35172 1.34732
9.865 1.45044 1.44608
9.86 1.48604 1.48241
9.855 1.42595 1.42398
9.85 1.23655 1.23718
9.845 0.892801 0.896547
9.84 0.393292 0.399811
9.835 -0.222684 -0.21464
9.83 -0.864317 -0.856413
9.825 -1.40228 -1.3958
9.82 -1.72349 -1.71878
9.815 -1.79849 -1.79517
9.81 -1.68723 -1.68473
9.805 -1.47933 -1.47727
9.8 -1.24307 -1.24129
9.795 -1.01479 -1.01325
9.79 -0.808559 -0.807247
9.785 -0.626837 -0.625759
9.78 -0.467079 -0.466236
9.775 -0.325007 -0.324397
9.77 -0.196041 -0.195657
9.765 -0.07583 -0.0756637
9.76 0.0395959 0.039554
9.755 0.153822 0.153583
9.75 0.270066 0.269645
9.745 0.391159 0.390578
9.74 0.519428 0.518713
9.735 0.656431 0.655621
9.73 0.802494 0.801635
9.725 0.955982 0.955115
9.72 1.11227 1.11141
9.715 1.26245 1.26152
9.71 1.39198 1.39073
9.705 1.47953 1.47743
9.7 1.49687 1.49304
9.695 1.41073 1.4041
9.69 1.18828 1.1781
9.685 0.807868 0.794456
9.68 0.274681 0.259967
9.675 -0.362486 -0.375345
9.67 -1.00268 -1.01064
9.665 -1.5122 -1.51401
9.66 -1.78721 -1.78397
9.655 -1.81728 -1.81139
9.65 -1.67552 -1.66908
9.645 -1.45238 -1.44655
9.64 -1.21091 -1.20611
9.635 -0.982442 -0.978662
9.63 -0.77792 -0.775038
9.625 -0.59823 -0.596092
9.62 -0.44012 -0.438595
9.615 -0.299041 -0.298025
9.61 -0.170325 -0.16975
9.605 -0.0496173 -0.0494407
9.6 0.0670297 0.0668246
9.595 0.183165 0.182572
9.59 0.301954 0.300947
9.585 0.426141 0.42467
9.58 0.5579 0.555895
9.575 0.698529 0.695904
9.57 0.84793 0.844592
9.565 1.00382 0.999698
9.56 1.16065 1.15575
9.555 1.30833 1.3028
9.55 1.43086 1.42519
9.545 1.50546 1.50058
9.54 1.50272 1.50007
9.535 1.38898 1.39031
9.53 1.13261 1.1393
9.525 0.715725 0.727902
9.52 0.150403 0.16637
9.515 -0.504846 -0.488219
9.51 -1.13902 -1.12496
9.505 -1.61546 -1.6057
9.5 -1.84207 -1.83633
9.495 -1.8282 -1.82505
9.49 -1.65833 -1.65643
9.485 -1.42198 -1.42059
9.48 -1.17654 -1.17535
9.475 -0.948463 -0.947399
9.47 -0.745869 -0.744935
9.465 -0.568236 -0.567456
9.46 -0.411701 -0.411098
9.455 -0.27148 -0.271067
9.45 -0.14284 -0.142625
9.445 -0.0214268 -0.0214089
9.44 0.0966834 0.0965074
9.435 0.215 0.21464
9.43 0.33663 0.3361
9.425 0.464212 0.463536
9.42 0.599739 0.59895
9.415 0.7442 0.74334
9.41 0.896996 0.896108
9.405 1.05509 1.05419
9.4 1.21185 1.2109
9.395 1.35578 1.35459
9.39 1.46925 1.46735
9.385 1.5278 1.52435
9.38 1.50073 1.49454
9.375 1.35428 1.34418
9.37 1.05903 1.04459
9.365 0.602537 0.58491
9.36 0.00566947 -0.0122146
9.355 -0.662144 -0.676485
9.35 -1.28059 -1.28849
9.345 -1.71384 -1.71485
9.34 -1.88626 -1.88238
9.335 -1.828 -1.82197
9.33 -1.63222 -1.62602
9.325 -1.3851 -1.37967
9.32 -1.13745 -1.13305
9.315 -0.910909 -0.907493
9.31 -0.710916 -0.708346
9.305 -0.535717 -0.533845
9.3 -0.380939 -0.379645
9.295 -0.241627 -0.240824
9.29 -0.113019 -0.112651
9.285 0.00921798 0.00917905
9.28 0.128964 0.128521
9.275 0.249676 0.248807
9.27 0.374377 0.373038
9.265 0.505576 0.503698
9.26 0.64504 0.642533
9.255 0.793386 0.790148
9.25 0.949436 0.945375
9.245 1.1093 1.10438
9.24 1.26519 1.25952
9.235 1.40417 1.39815
9.23 1.507 1.50151
9.225 1.54771 1.54424
9.22 1.49463 1.49521
9.215 1.31428 1.3209
9.21 0.979761 0.99337
9.205 0.48424 0.50373
9.2 -0.142642 -0.120548
9.195 -0.820398 -0.80004
9.19 -1.4195 -1.4043
9.185 -1.80649 -1.79736
9.18 -1.92436 -1.91985
9.175 -1.82367 -1.82164
9.17 -1.60423 -1.60318
9.165 -1.34771 -1.34691
9.16 -1.0984 -1.09764
9.155 -0.873439 -0.872693
9.15 -0.675884 -0.675196
9.145 -0.502872 -0.502288
9.14 -0.349583 -0.349139
9.135 -0.21091 -0.210628
9.13 -0.082069 -0.0819574
9.125 0.0412513 0.041194
9.12 0.162888 0.162674
9.115 0.286235 0.285886
9.11 0.41422 0.413772
9.105 0.549185 0.54869
9.1 0.692621 0.692147
9.095 0.8447 0.844324
9.09 1.00356 1.00335
9.085 1.16432 1.16428
9.08 1.31789 1.31788
9.075 1.44973 1.44929
9.07 1.53887 1.53705
9.065 1.55775 1.55304
9.06 1.47391 1.46443
9.055 1.25471 1.23903
9.05 0.876956 0.855301
9.045 0.341001 0.316056
9.04 -0.313029 -0.336496
9.035 -0.992309 -1.00926
9.03 -1.55927 -1.56692
9.025 -1.88828 -1.88752
9.02 -1.94638 -1.94062
9.015 -1.80422 -1.79684
9.01 -1.56444 -1.55743
9.005 -1.30164 -1.29578
9 -1.05291 -1.04831
8.995 -0.830969 -0.827488
8.99 -0.636724 -0.634166
8.985 -0.466392 -0.464581
8.98 -0.314826 -0.313629
8.975 -0.176847 -0.176171
8.97 -0.04769 -0.0474783
8.965 0.0769033 0.0766739
8.96 0.200705 0.200029
8.955 0.327022 0.325867
8.95 0.458659 0.456964
8.945 0.597753 0.595433
8.94 0.745464 0.742412
8.935 0.901439 0.897545
8.93 1.06304 1.05822
8.925 1.22431 1.21859
8.92 1.37478 1.36839
8.915 1.4983 1.49188
8.91 1.57226 1.56704
8.905 1.56776 1.56563
8.9 1.45174 1.45492
8.895 1.19263 1.20283
8.89 0.770959 0.788241
8.885 0.19415 0.216294
8.88 -0.487007 -0.464064
8.875 -1.16653 -1.14711
8.87 -1.69876 -1.6854
8.865 -1.96811 -1.96058
8.86 -1.96749 -1.96378
8.855 -1.78611 -1.78424
8.85 -1.52747 -1.52628
8.845 -1.25874 -1.25776
8.84 -1.01024 -1.00935
8.835 -0.790733 -0.789918
8.83 -0.599165 -0.598471
8.825 -0.430937 -0.430398
8.82 -0.280597 -0.280239
8.815 -0.142887 -0.142725
8.81 -0.0130537 -0.0130941
8.805 0.113115 0.112871
8.8 0.239324 0.238883
8.795 0.368783 0.368157
8.79 0.50414 0.50335
8.785 0.64728 0.646357
8.78 0.798955 0.797938
8.775 0.958189 0.957119
8.77 1.12143 1.12033
8.765 1.28151 1.28032
8.76 1.4264 1.42494
8.755 1.53822 1.53603
8.75 1.59263 1.5889
8.745 1.55946 1.55307
8.74 1.40561 1.39546
8.735 1.10176 1.08752
8.73 0.634109 0.616866
8.725 0.0193066 0.00175391
8.72 -0.679417 -0.693756
8.715 -1.34303 -1.35131
8.71 -1.82276 -1.82433
8.705 -2.02171 -2.01834
8.7 -1.96192 -1.95627
8.695 -1.74659 -1.74066
8.69 -1.47488 -1.46965
8.685 -1.20458 -1.20031
8.68 -0.959191 -0.955869
8.675 -0.743897 -0.741388
8.67 -0.556091 -0.554261
8.665 -0.390586 -0.389321
8.66 -0.241775 -0.240993
8.655 -0.104409 -0.104055
8.65 0.0261981 0.0261545
8.645 0.154175 0.153743
8.64 0.283132 0.2823
8.635 0.416149 0.414889
8.63 0.555682 0.553948
8.625 0.70331 0.701045
8.62 0.859306 0.856445
8.615 1.02197 1.01846
8.61 1.18675 1.18258
8.605 1.34511 1.34039
8.6 1.48343 1.47844
8.595 1.58206 1.57742
8.59 1.61503 1.61172
8.585 1.55107 1.55042
8.58 1.35729 1.36057
8.575 1.00707 1.01492
8.57 0.492515 0.504402
8.565 -0.16036 -0.146202
8.56 -0.875493 -0.861521
8.555 -1.52043 -1.50881
8.55 -1.94496 -1.93659
8.545 -2.0739 -2.06832
8.54 -1.95805 -1.95425
8.535 -1.71151 -1.7087
8.53 -1.42774 -1.42549
8.525 -1.15557 -1.15371
8.52 -0.912438 -0.91091
8.515 -0.700403 -0.699177
8.51 -0.515479 -0.514544
8.505 -0.351948 -0.351294
8.5 -0.204048 -0.203665
8.495 -0.0665245 -0.0664033
8.49 0.0652581 0.0651253
8.485 0.195351 0.194973
8.48 0.327259 0.326644
8.475 0.463913 0.463074
8.47 0.607529 0.606484
8.465 0.759315 0.758087
8.46 0.918971 0.917588
8.455 1.08397 1.08245
8.45 1.2486 1.24694
8.445 1.4029 1.40102
8.44 1.53154 1.52921
8.435 1.61311 1.60988
8.43 1.62011 1.61528
8.425 1.52057 1.51337
8.42 1.28265 1.27264
8.415 0.883749 0.871382
8.41 0.323491 0.310393
8.405 -0.361192 -0.372514
8.4 -1.07994 -1.087
8.395 -1.68818 -1.68974
8.39 -2.04179 -2.03864
8.385 -2.09555 -2.08984
8.38 -1.92799 -1.92175
8.375 -1.65737 -1.65173
8.37 -1.36737 -1.36271
8.365 -1.09717 -1.0935
8.36 -0.858626 -0.855827
8.355 -0.651202 -0.649131
8.35 -0.469906 -0.46844
8.345 -0.308707 -0.307756
8.34 -0.161813 -0.161313
8.335 -0.0240392 -0.0239536
8.33 0.109151 0.108837
8.325 0.241697 0.240978
8.32 0.376967 0.375819
8.315 0.5177 0.516082
8.31 0.665822 0.663676
8.305 0.822093 0.819349
8.3 0.985547 0.982136
8.295 1.15271 1.14858
8.29 1.31663 1.3118
8.285 1.46578 1.46041
8.28 1.58314 1.5776
8.275 1.64559 1.6406
8.27 1.62426 1.62088
8.265 1.48666 1.48613
8.26 1.20234 1.20557
8.255 0.752986 0.760107
8.25 0.145805 0.155877
8.245 -0.570821 -0.559588
8.24 -1.29074 -1.28036
8.235 -1.85705 -1.84887
8.23 -2.13576 -2.12996
8.225 -2.11534 -2.11128
8.22 -1.89965 -1.89661
8.215 -1.60744 -1.60499
8.21 -1.31188 -1.30984
8.205 -1.04322 -1.04153
8.2 -0.808421 -0.807044
8.195 -0.604706 -0.603638
8.19 -0.42621 -0.425442
8.185 -0.266628 -0.26615
8.18 -0.120135 -0.119942
8.175 0.018394 0.0183091
8.17 0.153406 0.153046
8.165 0.288724 0.28809
8.16 0.427559 0.426654
8.155 0.572422 0.571247
8.15 0.724887 0.72345
8.145 0.885182 0.883497
8.14 1.05157 1.04966
8.135 1.21952 1.21741
8.13 1.38073 1.37843
8.125 1.52207 1.51959
8.12 1.62482 1.62209
8.115 1.66427 1.66113
8.11 1.6104 1.60665
8.105 1.43079 1.42628
8.1 1.09728 1.09215
8.095 0.597092 0.591931
8.09 -0.0537488 -0.0579016
8.085 -0.793674 -0.795649
8.08 -1.49947 -1.4985
8.075 -2.00588 -2.00213
8.07 -2.19932 -2.19391
8.065 -2.10659 -2.10084
8.06 -1.85059 -1.84535
8.055 -1.54394 -1.53954
8.05 -1.24747 -1.24393
8.045 -0.983011 -0.980251
8.04 -0.75337 -0.751274
8.035 -0.554075 -0.552541
8.03 -0.37868 -0.377626
8.025 -0.220766 -0.220132
8.02 -0.0745618 -0.0743059
8.015 0.064948 0.0648529
8.01 0.202082 0.201651
8.005 0.340513 0.339752
8 0.483257 0.482163
7.995 0.632537 0.631103
7.99 0.789499 0.787716
7.985 0.953742 0.951597
7.98 1.12264 1.12011
7.975 1.29046 1.28754
7.97 1.44742 1.44407
7.965 1.57873 1.57489
7.96 1.66391 1.65948
7.955 1.67673 1.67158
7.95 1.58628 1.58033
7.945 1.36072 1.35408
7.94 0.975216 0.968373
7.935 0.423454 0.417307
7.93 -0.268848 -0.273144
7.925 -1.02563 -1.02703
7.92 -1.7061 -1.70421
7.915 -2.14137 -2.13682
7.91 -2.24641 -2.24058
7.905 -2.08649 -2.08066
7.9 -1.7966 -1.79148
7.895 -1.47947 -1.47527
7.89 -1.18371 -1.18039
7.885 -0.923804 -0.92125
7.88 -0.699111 -0.697207
7.875 -0.503817 -0.502467
7.87 -0.331052 -0.330182
7.865 -0.174338 -0.173902
7.86 -0.027982 -0.027953
7.855 0.112914 0.112543
7.85 0.252529 0.251747
7.845 0.394368 0.393147
7.84 0.541213 0.53951
7.835 0.694949 0.692706
7.83 0.856218 0.853371
7.825 1.02389 1.02038
7.82 1.19434 1.19014
7.815 1.36056 1.35571
7.81 1.51118 1.5059
7.805 1.62973 1.62448
7.8 1.69405 1.68968
7.795 1.67655 1.67426
7.79 1.54581 1.54695
7.785 1.27145 1.27698
7.78 0.833151 0.843079
7.775 0.231989 0.245161
7.77 -0.495764 -0.48144
7.765 -1.25818 -1.24509
7.76 -1.89772 -1.8876
7.755 -2.24965 -2.2428
7.75 -2.26594 -2.26148
7.745 -2.04701 -2.04387
7.74 -1.73154 -1.72909
7.735 -1.40909 -1.40706
7.73 -1.11661 -1.11491
7.725 -0.862327 -0.860936
7.72 -0.64292 -0.64183
7.715 -0.451615 -0.45082
7.71 -0.281298 -0.280789
7.705 -0.125522 -0.125289
7.7 0.0212853 0.0212547
7.695 0.163877 0.163597
7.69 0.306264 0.305754
7.685 0.451744 0.451028
7.68 0.602815 0.601926
7.675 0.760948 0.759929
7.67 0.926188 0.925088
7.665 1.09656 1.09543
7.66 1.26731 1.26616
7.655 1.43001 1.42876
7.65 1.57168 1.57007
7.645 1.67409 1.67156
7.64 1.71349 1.7091
7.635 1.66117 1.65367
7.63 1.4858 1.47416
7.625 1.15963 1.14374
7.62 0.668061 0.649292
7.615 0.0203128 0.00149912
7.61 -0.735812 -0.751078
7.605 -1.49099 -1.49963
7.6 -2.07315 -2.07422
7.595 -2.33151 -2.32689
7.59 -2.26168 -2.25457
7.585 -1.99277 -1.98561
7.58 -1.65922 -1.65308
7.575 -1.33557 -1.33069
7.57 -1.04816 -1.04443
7.565 -0.80008 -0.797316
7.56 -0.585973 -0.583999
7.555 -0.398416 -0.397096
7.55 -0.230198 -0.229435
7.545 -0.074965 -0.074701
7.54 0.0727043 0.0724983
7.535 0.217393 0.216718
7.53 0.362921 0.361756
7.525 0.512346 0.510644
7.52 0.667831 0.665526
7.515 0.830368 0.82738
7.51 0.999319 0.995566
7.505 1.17178 1.1672
7.5 1.34178 1.33641
7.495 1.49943 1.49347
7.49 1.63016 1.62411
7.485 1.71412 1.70896
7.48 1.72619 1.72341
7.475 1.63678 1.63819
7.47 1.41522 1.42232
7.465 1.03699 1.05021
7.46 0.493369 0.511569
7.455 -0.198584 -0.17792
7.45 -0.978675 -0.958842
7.445 -1.71821 -1.7022
7.44 -2.23261 -2.22177
7.435 -2.39377 -2.38729
7.43 -2.24384 -2.23996
7.425 -1.93312 -1.93049
7.42 -1.5865 -1.58445
7.415 -1.26358 -1.26188
7.41 -0.981505 -0.9801
7.405 -0.73921 -0.738085
7.4 -0.529776 -0.528933
7.395 -0.34532 -0.344758
7.39 -0.178599 -0.178315
7.385 -0.0233777 -0.0233642
7.38 0.125605 0.125358
7.375 0.272747 0.272255
7.37 0.421652 0.420934
7.365 0.575087 0.574171
7.36 0.734818 0.73374
7.355 0.901266 0.90007
7.35 1.07301 1.07173
7.345 1.24609 1.24476
7.34 1.41326 1.41181
7.335 1.56312 1.56132
7.33 1.67952 1.67687
7.325 1.74114 1.73673
7.32 1.72166 1.71424
7.315 1.5911 1.57946
7.31 1.32032 1.30396
7.305 0.889112 0.868948
7.3 0.295087 0.273555
7.295 -0.43631 -0.45571
7.29 -1.23022 -1.24386
7.285 -1.93677 -1.94242
7.28 -2.36555 -2.36383
7.275 -2.42433 -2.41831
7.27 -2.20228 -2.19512
7.265 -1.86 -1.85346
7.26 -1.50704 -1.5017
7.255 -1.18823 -1.18409
7.25 -0.912912 -0.909816
7.245 -0.676845 -0.674608
7.24 -0.472053 -0.470524
7.235 -0.29044 -0.289511
7.23 -0.12485 -0.124451
7.225 0.0307787 0.0306843
7.22 0.18151 0.18093
7.215 0.331528 0.330444
7.21 0.484181 0.482551
7.205 0.641902 0.639663
7.2 0.805992 0.803063
7.195 0.976228 0.972524
7.19 1.15032 1.14578
7.185 1.3232 1.31783
7.18 1.48629 1.48026
7.175 1.62675 1.62053
7.17 1.72698 1.72153
7.165 1.7644 1.76124
7.16 1.71171 1.71282
7.155 1.53885 1.54607
7.15 1.21859 1.23274
7.145 0.735117 0.75539
7.14 0.0916417 0.115613
7.135 -0.678026 -0.653881
7.13 -1.48202 -1.46142
7.125 -2.14724 -2.13268
7.12 -2.48308 -2.4745
7.115 -2.44186 -2.43723
7.11 -2.15607 -2.15334
7.105 -1.78841 -1.78645
7.1 -1.43147 -1.42986
7.095 -1.11686 -1.11549
7.09 -0.847534 -0.846394
7.085 -0.61671 -0.615817
7.08 -0.415618 -0.414981
7.075 -0.236027 -0.235646
7.07 -0.0708801 -0.0707486
7.065 0.0857091 0.0856079
7.06 0.238603 0.238295
7.055 0.391753 0.391275
7.05 0.548213 0.547616
7.045 0.71002 0.709372
7.04 0.87793 0.877313
7.035 1.05098 1.05048
7.03 1.22591 1.22559
7.025 1.39647 1.39629
7.02 1.55269 1.55243
7.015 1.68033 1.67936
7.01 1.76044 1.75755
7.005 1.76929 1.76266
7 1.67891 1.66646
6.995 1.45987 1.44026
6.99 1.08817 1.06185
6.985 0.553196 0.52286
6.98 -0.135933 -0.165803
6.975 -0.935386 -0.959456
6.97 -1.73288 -1.74665
6.965 -2.33372 -2.33598
6.96 -2.5615 -2.55545
6.955 -2.42396 -2.41464
6.95 -2.08718 -2.07807
6.945 -1.70449 -1.69695
6.94 -1.34933 -1.34351
6.935 -1.04166 -1.03734
6.93 -0.779441 -0.776338
6.925 -0.554205 -0.552075
6.92 -0.356767 -0.355435
6.915 -0.178954 -0.178307
6.91 -0.0139037 -0.0138833
6.905 0.144042 0.14345
6.9 0.299504 0.298271
6.895 0.456158 0.454217
6.89 0.616717 0.61396
6.885 0.782763 0.779047
6.88 0.95443 0.949594
6.875 1.12994 1.12383
6.87 1.30499 1.29752
6.865 1.47211 1.4634
6.86 1.61998 1.61056
6.855 1.73304 1.72414
6.85 1.79117 1.78499
6.845 1.76967 1.76931
6.84 1.64006 1.64876
6.835 1.37409 1.39377
6.83 0.951511 0.98154
6.825 0.366455 0.403454
6.82 -0.366912 -0.328389
6.815 -1.19377 -1.1601
6.81 -1.97838 -1.95486
6.805 -2.50554 -2.49355
6.8 -2.62317 -2.61946
6.795 -2.3975 -2.39743
6.79 -2.01841 -2.01913
6.785 -1.62474 -1.62523
6.78 -1.27204 -1.27215
6.775 -0.970566 -0.97042
6.77 -0.714359 -0.714099
6.765 -0.49363 -0.49337
6.76 -0.298916 -0.298726
6.755 -0.122123 -0.122034
6.75 0.0434204 0.0434075
6.745 0.203143 0.203059
6.74 0.36141 0.361314
6.735 0.52159 0.521576
6.73 0.685997 0.686197
6.725 0.855683 0.856265
6.72 1.03008 1.03124
6.715 1.2065 1.20841
6.71 1.37953 1.38228
6.705 1.54041 1.5438
6.7 1.67652 1.67982
6.695 1.77106 1.77261
6.69 1.80284 1.79987
6.685 1.74635 1.7353
6.68 1.57322 1.55109
6.675 1.25784 1.22399
6.67 0.784929 0.742115
6.665 0.153399 0.10738
6.66 -0.617069 -0.658592
6.655 -1.45759 -1.48668
6.65 -2.20624 -2.21796
6.645 -2.63619 -2.63226
6.64 -2.63858 -2.62636
6.635 -2.33748 -2.32391
6.63 -1.93037 -1.91875
6.625 -1.53459 -1.52562
6.62 -1.18878 -1.18218
6.615 -0.895513 -0.890799
6.61 -0.646106 -0.642856
6.605 -0.430077 -0.42798
6.6 -0.237975 -0.236824
6.595 -0.0619278 -0.0616063
6.59 0.104463 0.103999
6.585 0.266348 0.265079
6.58 0.42779 0.425634
6.575 0.591801 0.588618
6.57 0.760241 0.755835
6.565 0.933567 0.927693
6.56 1.11043 1.10283
6.555 1.28718 1.27765
6.55 1.45724 1.44577
6.545 1.61061 1.59763
6.54 1.73345 1.72024
6.535 1.80788 1.79698
6.53 1.81184 1.80717
6.525 1.71911 1.72524
6.52 1.50195 1.52222
6.515 1.13813 1.1728
6.51 0.617152 0.662824
6.505 -0.058902 -0.00847948
6.5 -0.865602 -0.818469
6.495 -1.71801 -1.68228
6.49 -2.42518 -2.40558
6.485 -2.75354 -2.74799
6.48 -2.64624 -2.64797
6.475 -2.27959 -2.28305
6.47 -1.84982 -1.85271
6.465 -1.45275 -1.45463
6.46 -1.11265 -1.11372
6.455 -0.825927 -0.826468
6.45 -0.581769 -0.582021
6.445 -0.369157 -0.369279
6.44 -0.178664 -0.178746
6.435 -0.00262107 -0.00269893
6.43 0.165117 0.165056
6.425 0.329418 0.329431
6.42 0.494021 0.494211
6.415 0.661534 0.662057
6.41 0.833301 0.834363
6.405 1.00911 1.01096
6.4 1.18676 1.18966
6.395 1.36156 1.36571
6.39 1.52579 1.53114
6.385 1.66826 1.67423
6.38 1.77403 1.77911
6.375 1.82436 1.8257
6.37 1.79641 1.78998
6.365 1.66371 1.64555
6.36 1.40042 1.36872
6.355 0.989119 0.945657
6.35 0.423713 0.373667
6.345 -0.29132 -0.340398
6.34 -1.12499 -1.16432
6.335 -1.97137 -1.99324
6.33 -2.61041 -2.6126
6.325 -2.81932 -2.80784
6.32 -2.60853 -2.59264
6.315 -2.19316 -2.17862
6.31 -1.75348 -1.74204
6.305 -1.36196 -1.3535
6.3 -1.03082 -1.02476
6.295 -0.752042 -0.747835
6.29 -0.513627 -0.510843
6.285 -0.304464 -0.302816
6.28 -0.115369 -0.11468
6.275 0.0610125 0.0608245
6.27 0.230501 0.229444
6.265 0.39763 0.395643
6.26 0.565763 0.562719
6.255 0.737053 0.732759
6.25 0.912262 0.906471
6.245 1.09044 1.08287
6.24 1.26849 1.25887
6.235 1.44066 1.42886
6.23 1.59808 1.58432
6.225 1.72847 1.71368
6.22 1.81606 1.80232
6.215 1.84142 1.8323
6.21 1.78105 1.7811
6.205 1.60845 1.62161
6.2 1.30054 1.32806
6.195 0.844758 0.884469
6.19 0.237597 0.284577
6.185 -0.516243 -0.468773
6.18 -1.37955 -1.33939
6.175 -2.22262 -2.19649
6.17 -2.7938 -2.78332
6.165 -2.88679 -2.8868
6.16 -2.58146 -2.58509
6.155 -2.12295 -2.12647
6.15 -1.67329 -1.67571
6.145 -1.28465 -1.28609
6.14 -0.959406 -0.960177
6.135 -0.68594 -0.686329
6.13 -0.451189 -0.451393
6.125 -0.243913 -0.24405
6.12 -0.0550913 -0.0552189
6.115 0.122369 0.122246
6.11 0.293992 0.293916
6.105 0.463976 0.464033
6.1 0.635276 0.635602
6.095 0.809537 0.810323
6.09 0.986882 0.988367
6.085 1.16557 1.16803
6.08 1.34156 1.34524
6.075 1.50807 1.51306
6.07 1.65518 1.66121
6.065 1.76976 1.77581
6.06 1.83544 1.83934
6.055 1.8323 1.83062
6.05 1.73632 1.72525
6.045 1.52203 1.49921
6.04 1.17066 1.13671
6.035 0.67426 0.632782
6.03 0.0301888 -0.0131492
6.025 -0.756444 -0.794599
6.02 -1.63786 -1.66336
6.015 -2.45415 -2.46192
6.01 -2.92809 -2.91991
6.005 -2.89557 -2.87975
6 -2.51025 -2.49437
5.995 -2.02611 -2.01323
5.99 -1.57742 -1.56781
5.985 -1.19732 -1.19041
5.98 -0.880703 -0.875867
5.975 -0.613769 -0.610514
5.97 -0.383123 -0.38111
5.965 -0.177747 -0.176763
5.96 0.0110268 0.0110959
5.955 0.189927 0.189114
5.95 0.364107 0.362377
5.945 0.537364 0.534615
5.94 0.712185 0.708253
5.935 0.889647 0.884306
5.93 1.06917 1.06215
5.925 1.24815 1.23917
5.92 1.42158 1.41043
5.915 1.58162 1.56832
5.91 1.71743 1.70252
5.905 1.81523 1.80019
5.9 1.85834 1.84596
5.895 1.8264 1.82064
5.89 1.69488 1.69965
5.885 1.44016 1.4574
5.88 1.04863 1.07735
5.875 0.515673 0.552507
5.87 -0.163159 -0.123081
5.865 -0.984658 -0.947318
5.86 -1.89131 -1.86313
5.855 -2.69023 -2.67555
5.85 -3.07534 -3.07265
5.845 -2.92656 -2.92958
5.84 -2.46729 -2.471
5.835 -1.95636 -1.95905
5.83 -1.50377 -1.50536
5.825 -1.12703 -1.12787
5.82 -0.814744 -0.815142
5.815 -0.551065 -0.551249
5.81 -0.322116 -0.322223
5.805 -0.116927 -0.117024
5.8 0.072944 0.0728457
5.795 0.253934 0.253868
5.79 0.430854 0.430903
5.785 0.607093 0.607387
5.78 0.784636 0.78536
5.775 0.96394 0.965337
5.77 1.14367 1.14603
5.765 1.32037 1.32399
5.76 1.48807 1.49316
5.755 1.63801 1.64453
5.75 1.75868 1.76598
5.745 1.83602 1.84243
5.74 1.85322 1.85578
5.735 1.7894 1.78437
5.73 1.62015 1.60467
5.725 1.32569 1.29951
5.72 0.898001 0.86367
5.715 0.333561 0.295507
5.71 -0.375183 -0.411327
5.705 -1.22471 -1.25236
5.7 -2.14081 -2.15359
5.695 -2.89133 -2.88685
5.69 -3.15758 -3.14134
5.685 -2.89278 -2.87405
5.68 -2.3794 -2.36357
5.675 -1.85866 -1.84677
5.67 -1.41205 -1.40352
5.665 -1.04389 -1.03791
5.66 -0.73861 -0.734558
5.655 -0.479505 -0.476934
5.65 -0.252812 -0.251443
5.645 -0.0479272 -0.0476046
5.64 0.143184 0.142519
5.635 0.326548 0.324872
5.63 0.506543 0.503756
5.625 0.686069 0.681998
5.62 0.866534 0.860936
5.615 1.0477 1.04027
5.61 1.22741 1.2178
5.605 1.40126 1.38916
5.6 1.5623 1.54756
5.595 1.70091 1.68385
5.59 1.8051 1.78691
5.585 1.86087 1.84414
5.58 1.85145 1.84028
5.575 1.75514 1.75408
5.57 1.54844 1.5603
5.565 1.21732 1.24178
5.56 0.759167 0.793314
5.555 0.169127 0.20864
5.55 -0.566212 -0.526663
5.545 -1.44631 -1.41305
5.54 -2.38336 -2.36269
5.535 -3.10382 -3.09815
5.53 -3.26877 -3.27313
5.525 -2.89861 -2.90537
5.52 -2.33091 -2.33627
5.515 -1.79346 -1.79692
5.51 -1.34504 -1.34709
5.505 -0.978995 -0.980149
5.5 -0.675883 -0.676519
5.495 -0.41783 -0.418178
5.49 -0.190888 -0.191069
5.485 0.0154068 0.0153544
5.48 0.208822 0.208931
5.475 0.395044 0.395411
5.47 0.57804 0.578829
5.465 0.760209 0.761655
5.46 0.942348 0.944765
5.455 1.12349 1.12726
5.45 1.30063 1.30619
5.445 1.46847 1.47618
5.44 1.61916 1.62917
5.435 1.74252 1.75432
5.43 1.82654 1.83843
5.425 1.85759 1.86616
5.42 1.81857 1.819
5.415 1.68703 1.67506
5.41 1.44277 1.41716
5.405 1.07917 1.04226
5.4 0.596501 0.552811
5.395 -0.0141338 -0.0589333
5.39 -0.771813 -0.810945
5.385 -1.67493 -1.70051
5.38 -2.6132 -2.61833
5.375 -3.2675 -3.25243
5.37 -3.30557 -3.28082
5.365 -2.83949 -2.81619
5.36 -2.23884 -2.22096
5.355 -1.69997 -1.6872
5.35 -1.2584 -1.24953
5.345 -0.899185 -0.893177
5.34 -0.600776 -0.596899
5.335 -0.345109 -0.3429
5.33 -0.118558 -0.117753
5.325 0.0889102 0.0884243
5.32 0.284613 0.282829
5.315 0.473768 0.470568
5.31 0.659822 0.654986
5.305 0.844575 0.837779
5.3 1.02812 1.01894
5.295 1.20866 1.19661
5.29 1.38226 1.36684
5.285 1.54261 1.52346
5.28 1.68103 1.65829
5.275 1.78695 1.76184
5.27 1.84886 1.82444
5.265 1.85382 1.83549
5.26 1.7838 1.77807
5.255 1.61606 1.6274
5.25 1.33696 1.36546
5.245 0.948228 0.990443
5.24 0.450473 0.501363
5.235 -0.171567 -0.117848
5.23 -0.944948 -0.895397
5.225 -1.87206 -1.83511
5.22 -2.82765 -2.81099
5.215 -3.44611 -3.44982
5.21 -3.38395 -3.39734
5.205 -2.83023 -2.84297
5.2 -2.19028 -2.1993
5.195 -1.63967 -1.64546
5.19 -1.19594 -1.19953
5.185 -0.83677 -0.838957
5.18 -0.53815 -0.539447
5.175 -0.281363 -0.282057
5.17 -0.0527499 -0.0529659
5.165 0.157517 0.15778
5.16 0.356435 0.357286
5.155 0.548807 0.550463
5.15 0.737576 0.740365
5.145 0.923926 0.928293
5.14 1.10722 1.11372
5.135 1.2848 1.29409
5.13 1.45181 1.46451
5.125 1.60103 1.61751
5.12 1.7232 1.74305
5.115 1.80804 1.82922
5.11 1.84513 1.86303
5.105 1.82173 1.82924
5.1 1.7179 1.70817
5.095 1.51342 1.48395
5.09 1.20463 1.15814
5.085 0.798708 0.740664
5.08 0.292451 0.229232
5.075 -0.336684 -0.397911
5.07 -1.12216 -1.1726
5.065 -2.06623 -2.09528
5.06 -3.021 -3.02011
5.055 -3.57349 -3.5465
5.05 -3.39685 -3.36169
5.045 -2.76947 -2.73987
5.04 -2.1079 -2.08652
5.035 -1.55672 -1.54199
5.03 -1.1169 -1.10698
5.025 -0.761018 -0.754536
5.02 -0.46392 -0.460024
5.015 -0.206922 -0.205105
5.01 0.0232885 0.0232714
5.005 0.236101 0.234297
5 0.438032 0.434317
4.995 0.633345 0.627443
4.99 0.824365 0.815843
4.985 1.01155 0.99983
4.98 1.19342 1.17779
4.975 1.36634 1.34603
4.97 1.5244 1.49877
4.965 1.65946 1.62842
4.96 1.76202 1.72685
4.955 1.82292 1.78751
4.95 1.83354 1.80535
4.945 1.78005 1.76866
4.94 1.64037 1.65248
4.935 1.40193 1.43767
4.93 1.07289 1.12755
4.925 0.661883 0.72929
4.92 0.159593 0.233408
4.915 -0.463894 -0.390684
4.91 -1.24975 -1.18602
4.905 -2.20727 -2.16432
4.9 -3.18116 -3.1688
4.895 -3.71398 -3.72901
4.89 -3.45928 -3.48334
4.885 -2.76265 -2.78243
4.88 -2.06864 -2.08203
4.875 -1.50496 -1.51356
4.87 -1.05978 -1.0652
4.865 -0.700458 -0.703811
4.86 -0.400086 -0.40202
4.855 -0.139477 -0.140322
4.85 0.0946766 0.0948237
4.845 0.311533 0.312761
4.84 0.517232 0.519797
4.835 0.715543 0.71987
4.83 0.908172 0.914861
4.825 1.09483 1.10466
4.82 1.27313 1.28702
4.815 1.43844 1.45735
4.81 1.58378 1.60843
4.805 1.70044 1.7306
4.8 1.77962 1.81289
4.795 1.81463 1.84477
4.79 1.79806 1.81481
4.785 1.71225 1.70554
4.78 1.53634 1.50276
4.775 1.27162 1.2151
4.77 0.934042 0.861435
4.765 0.528089 0.446274
4.76 0.0376038 -0.0466593
4.755 -0.573119 -0.652061
4.75 -1.35132 -1.41462
4.745 -2.31334 -2.34758
4.74 -3.30091 -3.29491
4.735 -3.81889 -3.77941
4.73 -3.49884 -3.45219
4.725 -2.74451 -2.7077
4.72 -2.02383 -1.9983
4.715 -1.44953 -1.43242
4.71 -0.999113 -0.987891
4.705 -0.635894 -0.628891
4.7 -0.331643 -0.327862
4.695 -0.066879 -0.065793
4.69 0.171591 0.170173
4.685 0.392611 0.388614
4.68 0.60187 0.594988
4.675 0.802565 0.79227
4.67 0.995694 0.981241
4.665 1.1801 1.16054
4.66 1.35237 1.32662
4.655 1.50668 1.47372
4.65 1.63503 1.59442
4.645 1.72865 1.68165
4.64 1.78112 1.73255
4.635 1.78954 1.7495
4.63 1.74487 1.72666
4.625 1.62379 1.63602
4.62 1.4156 1.45723
4.615 1.13742 1.20181
4.61 0.805646 0.885652
4.605 0.417964 0.507373
4.6 -0.0469466 0.0459473
4.595 -0.628139 -0.538684
4.59 -1.37823 -1.3018
4.585 -2.32815 -2.27807
4.58 -3.34501 -3.33422
4.575 -3.9206 -3.94563
4.57 -3.59898 -3.63428
4.565 -2.79163 -2.81929
4.56 -2.028 -2.04635
4.555 -1.42794 -1.43967
4.55 -0.961362 -0.96876
4.545 -0.586596 -0.591088
4.54 -0.273102 -0.275468
4.535 -0.000434791 -0.00101612
4.53 0.244886 0.246071
4.525 0.471617 0.474815
4.52 0.685114 0.690817
4.515 0.888039 0.896991
4.51 1.08066 1.09386
4.505 1.26087 1.27956
4.5 1.42407 1.44962
4.495 1.56313 1.59674
4.49 1.66938 1.71117
4.485 1.73563 1.78288
4.48 1.76067 1.80514
4.475 1.74484 1.77225
4.47 1.67074 1.66773
4.465 1.51471 1.4786
4.46 1.28666 1.22396
4.455 1.01191 0.930875
4.45 0.700383 0.607819
4.445 0.34374 0.245251
4.44 -0.0812588 -0.18018
4.435 -0.613391 -0.705988
4.43 -1.30751 -1.38403
4.425 -2.21267 -2.25884
4.42 -3.2544 -3.25451
4.415 -3.97552 -3.93006
4.41 -3.76976 -3.70974
4.405 -2.93164 -2.88383
4.4 -2.10306 -2.07055
4.395 -1.45561 -1.43432
4.39 -0.957611 -0.944024
4.385 -0.560969 -0.552892
4.38 -0.231203 -0.227405
4.375 0.0541347 0.0542384
4.37 0.309427 0.305961
4.365 0.543695 0.536419
4.36 0.762155 0.750502
4.355 0.967018 0.950108
4.35 1.15781 1.13445
4.345 1.33135 1.3001
4.34 1.48166 1.44102
4.335 1.60039 1.54939
4.33 1.67922 1.6189
4.325 1.71578 1.65203
4.32 1.7168 1.66326
4.315 1.67849 1.65285
4.31 1.57081 1.58212
4.305 1.38731 1.43127
4.3 1.15708 1.22475
4.295 0.901135 0.984983
4.29 0.621214 0.715752
4.285 0.30606 0.406931
4.28 -0.0660347 0.0369419
4.275 -0.529551 -0.429656
4.27 -1.13582 -1.0466
4.265 -1.94626 -1.87957
4.26 -2.96163 -2.93346
4.255 -3.87845 -3.89779
4.25 -3.9853 -4.03182
4.245 -3.20656 -3.24824
4.24 -2.28915 -2.31737
4.235 -1.55959 -1.57757
4.23 -1.00548 -1.01673
4.225 -0.570637 -0.577321
4.22 -0.213711 -0.216953
4.215 0.0916517 0.0914088
4.21 0.361842 0.364645
4.205 0.606783 0.613079
4.2 0.8319 0.842508
4.195 1.0391 1.05522
4.19 1.2271 1.25031
4.185 1.39144 1.42364
4.18 1.52445 1.56753
4.175 1.61684 1.67163
4.17 1.6634 1.72708
4.165 1.67277 1.7345
4.16 1.65837 1.69834
4.155 1.59672 1.59873
4.15 1.45774 1.42257
4.145 1.26598 1.20374
4.14 1.05358 0.973328
4.135 0.831023 0.738897
4.13 0.594934 0.495189
4.125 0.334786 0.230831
4.12 0.0338572 -0.0709516
4.115 -0.333334 -0.434894
4.11 -0.806034 -0.898418
4.105 -1.44168 -1.51548
4.1 -2.30038 -2.34096
4.095 -3.33007 -3.32033
4.09 -4.05753 -3.99783
4.085 -3.77048 -3.69783
4.08 -2.80642 -2.75141
4.075 -1.90467 -1.86863
4.07 -1.22022 -1.19752
4.065 -0.698624 -0.685183
4.06 -0.283172 -0.276685
4.055 0.0628982 0.0635287
4.05 0.361861 0.356926
4.045 0.626809 0.615994
4.04 0.864721 0.847191
4.035 1.07798 1.0524
4.03 1.26493 1.22948
4.025 1.41987 1.37241
4.02 1.53366 1.47226
4.015 1.59752 1.52231
4.01 1.61458 1.53197
4.005 1.6089 1.53677
4 1.58481 1.54677
3.995 1.49462 1.49909
3.99 1.33788 1.37594
3.985 1.15646 1.21724
3.98 0.971392 1.04755
3.975 0.785003 0.871909
3.97 0.592389 0.686889
3.965 0.385374 0.484987
3.96 0.152614 0.255021
3.955 -0.122186 -0.0196061
3.95 -0.463748 -0.364503
3.945 -0.910515 -0.819931
3.94 -1.51905 -1.44577
3.935 -2.34743 -2.30501
3.93 -3.33457 -3.33866
3.925 -3.98441 -4.03365
3.92 -3.6003 -3.65998
3.915 -2.5901 -2.63407
3.91 -1.67959 -1.70771
3.905 -0.993266 -1.01046
3.9 -0.469151 -0.47867
3.895 -0.0504364 -0.0538523
3.89 0.298217 0.300457
3.885 0.597301 0.605558
3.88 0.857788 0.87311
3.875 1.08392 1.10801
3.87 1.27427 1.30951
3.865 1.42206 1.47131
3.86 1.51665 1.5824
3.855 1.55176 1.63317
3.85 1.54601 1.63211
3.845 1.53998 1.60491
3.84 1.50755 1.52859
3.835 1.39498 1.37505
3.83 1.23941 1.19199
3.825 1.07962 1.01441
3.82 0.925372 0.848058
3.815 0.775131 0.689199
3.81 0.62441 0.53227
3.805 0.467688 0.371255
3.8 0.298314 0.199348
3.795 0.107608 0.00797921
3.79 -0.116743 -0.214755
3.785 -0.393333 -0.486619
3.78 -0.751233 -0.835137
3.775 -1.2351 -1.30223
3.77 -1.90276 -1.94139
3.765 -2.77142 -2.76574
3.76 -3.59658 -3.53829
3.755 -3.67618 -3.59077
3.75 -2.82019 -2.74902
3.745 -1.81094 -1.76424
3.74 -1.01934 -0.991428
3.735 -0.423161 -0.408942
3.73 0.0421041 0.0452988
3.725 0.419533 0.412617
3.72 0.733496 0.716127
3.715 0.995827 0.966629
3.71 1.2091 1.16576
3.705 1.36802 1.30747
3.7 1.46188 1.38133
3.695 1.48635 1.38693
3.69 1.4719 1.36722
3.685 1.4699 1.39058
3.68 1.43155 1.39935
3.675 1.31025 1.31763
3.67 1.16056 1.19368
3.665 1.01557 1.06583
3.66 0.880528 0.943059
3.655 0.752929 0.824751
3.65 0.628908 0.707948
3.645 0.504416 0.589046
3.64 0.375144 0.463928
3.635 0.236062 0.327588
3.63 0.0806903 0.173422
3.625 -0.100033 -0.00793981
3.62 -0.319579 -0.230545
3.615 -0.598746 -0.516225
3.61 -0.969752 -0.898989
3.605 -1.47849 -1.42768
3.6 -2.16639 -2.14756
3.595 -2.96292 -2.9882
3.59 -3.43258 -3.49699
3.585 -2.9992 -3.06899
3.58 -2.01367 -2.06432
3.575 -1.1175 -1.14877
3.57 -0.43588 -0.452363
3.565 0.0841149 0.0797313
3.56 0.493195 0.500256
3.555 0.820982 0.840412
3.55 1.08063 1.11472
3.545 1.27254 1.32484
3.54 1.38764 1.46217
3.535 1.41926 1.51719
3.53 1.39899 1.50892
3.525 1.3993 1.48814
3.52 1.37421 1.41481
3.515 1.2564 1.25677
3.51 1.10996 1.08518
3.505 0.971894 0.930574
3.5 0.847132 0.793827
3.495 0.733163 0.670588
3.49 0.626555 0.556584
3.485 0.524056 0.448164
3.48 0.422567 0.342055
3.475 0.318905 0.235023
3.47 0.20946 0.123506
3.465 0.0897426 0.00315313
3.46 -0.0462999 -0.131829
3.455 -0.207361 -0.289693
3.45 -0.4065 -0.482766
3.445 -0.663766 -0.729889
3.44 -1.0093 -1.05923
3.435 -1.48226 -1.50701
3.43 -2.10312 -2.0909
3.425 -2.75414 -2.69685
3.42 -2.98952 -2.90117
3.415 -2.42049 -2.33832
3.41 -1.48095 -1.42519
3.405 -0.663097 -0.632162
3.4 -0.0411721 -0.0303686
3.395 0.431273 0.42428
3.39 0.794098 0.769244
3.385 1.06676 1.02199
3.38 1.25148 1.18319
3.375 1.34055 1.2453
3.37 1.34216 1.22296
3.365 1.32501 1.20485
3.36 1.32717 1.24456
3.355 1.24156 1.20557
3.35 1.09332 1.08858
3.345 0.94673 0.962165
3.34 0.816373 0.846328
3.335 0.701351 0.742704
3.33 0.598448 0.649183
3.325 0.504524 0.563127
3.32 0.416763 0.48194
3.315 0.332536 0.403088
3.31 0.24923 0.323966
3.305 0.164021 0.241705
3.3 0.0735934 0.152887
3.295 -0.0262772 0.0531121
3.29 -0.141361 -0.0636662
3.285 -0.279984 -0.206212
3.28 -0.454587 -0.387666
3.275 -0.683927 -0.627896
3.27 -0.994928 -0.955546
3.265 -1.4182 -1.40351
3.26 -1.95326 -1.9726
3.255 -2.45142 -2.50835
3.25 -2.50376 -2.58175
3.245 -1.88263 -1.95105
3.24 -1.0168 -1.06153
3.235 -0.280283 -0.302418
3.23 0.277673 0.275501
3.225 0.693669 0.71115
3.22 0.995412 1.0347
3.215 1.19039 1.25561
3.21 1.27446 1.3695
3.205 1.26717 1.38735
3.2 1.25624 1.37276
3.195 1.24758 1.32203
3.19 1.13245 1.16463
3.185 0.974435 0.980326
3.18 0.827523 0.816199
3.175 0.699932 0.675742
3.17 0.589752 0.555068
3.165 0.493936 0.450313
3.16 0.409682 0.358336
3.155 0.334504 0.276529
3.15 0.26612 0.202591
3.145 0.202341 0.134367
3.14 0.140952 0.0697122
3.135 0.0795657 0.00633549
3.13 0.0154152 -0.0583931
3.125 -0.0549506 -0.127737
3.12 -0.136143 -0.206039
3.115 -0.234666 -0.299406
3.11 -0.360016 -0.416742
3.105 -0.5262 -0.571151
3.1 -0.753066 -0.781157
3.095 -1.0641 -1.06854
3.09 -1.46742 -1.44035
3.085 -1.88732 -1.82451
3.08 -2.05706 -1.96944
3.075 -1.68198 -1.59872
3.07 -0.939421 -0.882714
3.065 -0.22142 -0.19456
3.06 0.336399 0.335936
3.055 0.742648 0.715697
3.05 1.01821 0.962903
3.045 1.16912 1.08223
3.04 1.20521 1.08765
3.035 1.19061 1.06119
3.03 1.18526 1.08317
3.025 1.09198 1.03301
3.02 0.927471 0.89864
3.015 0.766017 0.756721
3.01 0.625825 0.630894
3.005 0.50684 0.523621
3 0.406291 0.433189
2.995 0.321433 0.357283
2.99 0.249828 0.293616
2.985 0.189265 0.239995
2.98 0.137666 0.194291
2.975 0.09301 0.154402
2.97 0.0532597 0.118198
2.965 0.0162812 0.0834386
2.96 -0.0202871 0.0476447
2.955 -0.0592329 0.00788666
2.95 -0.104072 -0.0395326
2.945 -0.159504 -0.0995577
2.94 -0.232079 -0.179087
2.935 -0.331122 -0.28795
2.93 -0.469736 -0.439976
2.925 -0.664736 -0.652946
2.92 -0.930796 -0.94244
2.915 -1.25452 -1.29443
2.91 -1.5281 -1.5951
2.905 -1.50833 -1.5872
2.9 -1.05469 -1.12108
2.895 -0.398324 -0.438075
2.89 0.189643 0.178584
2.885 0.63024 0.647597
2.88 0.926305 0.973643
2.875 1.08641 1.16626
2.87 1.12945 1.23903
2.865 1.12218 1.24031
2.86 1.09816 1.18929
2.855 0.978924 1.03312
2.85 0.806311 0.83515
2.845 0.642746 0.654871
2.84 0.502397 0.502022
2.835 0.384864 0.374099
2.83 0.287572 0.267624
2.825 0.208046 0.179753
2.82 0.144123 0.10822
2.815 0.0938453 0.0510979
2.81 0.0553393 0.00661142
2.805 0.0267463 -0.0269694
2.8 0.00617888 -0.051396
2.795 -0.00831248 -0.0684859
2.79 -0.0187868 -0.0801744
2.785 -0.027493 -0.0885924
2.78 -0.0369995 -0.0961882
2.775 -0.050388 -0.105911
2.77 -0.0715335 -0.121472
2.765 -0.105491 -0.147711
2.76 -0.158992 -0.191058
2.755 -0.240921 -0.25998
2.75 -0.362135 -0.364812
2.745 -0.53234 -0.514835
2.74 -0.747523 -0.706549
2.735 -0.957297 -0.893183
2.73 -1.0268 -0.949067
2.725 -0.805285 -0.733838
2.72 -0.335803 -0.289123
2.715 0.172024 0.186562
2.71 0.580867 0.562353
2.705 0.855691 0.80406
2.7 0.999457 0.91593
2.695 1.04093 0.934567
2.69 1.03159 0.926235
2.685 0.965457 0.885587
2.68 0.820657 0.769019
2.675 0.652013 0.620831
2.67 0.498016 0.481448
2.665 0.367145 0.361994
2.66 0.258706 0.263233
2.655 0.170463 0.183632
2.65 0.100294 0.121377
2.645 0.0463728 0.0747288
2.64 0.00703992 0.0419861
2.635 -0.0193357 0.0214042
2.63 -0.0344543 0.0111348
2.625 -0.040135 0.00920318
2.62 -0.0383356 0.0135066
2.615 -0.0311633 0.0218145
2.61 -0.0208936 0.0317529
2.605 -0.010012 0.0407609
2.6 -0.00128807 0.046011
2.595 0.00211118 0.0442861
2.59 -0.00353656 0.0318086
2.585 -0.0227022 0.00403184
2.58 -0.0607657 -0.0445345
2.575 -0.123876 -0.120178
2.57 -0.217672 -0.228622
2.565 -0.342682 -0.370121
2.56 -0.482406 -0.526762
2.555 -0.583453 -0.641321
2.55 -0.552906 -0.614487
2.545 -0.328038 -0.378858
2.54 0.0312023 0.00313806
2.535 0.394657 0.394924
2.53 0.675754 0.705656
2.525 0.847746 0.905727
2.52 0.920873 0.999716
2.515 0.925222 1.00863
2.51 0.871612 0.941127
2.505 0.756041 0.804898
2.5 0.610575 0.642029
2.495 0.469749 0.48829
2.49 0.346857 0.355481
2.485 0.243974 0.244428
2.48 0.159926 0.153229
2.475 0.093015 0.0798074
2.47 0.0416746 0.0224405
2.465 0.00451261 -0.0202847
2.46 -0.0197999 -0.0496278
2.455 -0.0326455 -0.0668481
2.45 -0.0355442 -0.0733148
2.445 -0.0301962 -0.0705734
2.44 -0.0184906 -0.0603712
2.435 -0.00249398 -0.0446582
2.43 0.0155679 -0.0255738
2.425 0.0333239 -0.00543498
2.42 0.048257 0.0132684
2.415 0.0576869 0.0278626
2.41 0.0587417 0.0354708
2.405 0.0483506 0.0330138
2.4 0.0233555 0.0173199
2.395 -0.0190002 -0.014418
2.39 -0.0796259 -0.0633026
2.385 -0.154134 -0.125542
2.38 -0.226488 -0.186572
2.375 -0.262421 -0.214974
2.37 -0.215311 -0.167957
2.365 -0.059189 -0.0220862
2.36 0.175974 0.193875
2.355 0.421111 0.414914
2.35 0.617709 0.586779
2.345 0.740391 0.688253
2.34 0.79155 0.726769
2.335 0.784387 0.719514
2.33 0.726543 0.67219
2.325 0.629488 0.589321
2.32 0.516505 0.489196
2.315 0.40713 0.39019
2.31 0.310304 0.301685
2.305 0.228389 0.226677
2.3 0.161143 0.165388
2.295 0.107565 0.117101
2.29 0.0665415 0.0808468
2.285 0.0369957 0.0555961
2.28 0.0178707 0.0402691
2.275 0.00806467 0.0336948
2.27 0.00636985 0.0345694
2.265 0.0114341 0.0414343
2.26 0.0217487 0.0526792
2.255 0.0356587 0.066564
2.25 0.0513912 0.0812549
2.245 0.067091 0.0948643
2.24 0.0808582 0.105489
2.235 0.0907863 0.111246
2.23 0.0950074 0.110314
2.225 0.0917718 0.10101
2.22 0.0796267 0.0819782
2.215 0.0578222 0.0526151
2.21 0.0271613 0.0139829
2.205 -0.00844789 -0.0295239
2.2 -0.0397817 -0.0677969
2.195 -0.0507198 -0.0832968
2.19 -0.0208826 -0.0538453
2.185 0.063841 0.0361347
2.18 0.19756 0.180884
2.175 0.352399 0.350961
2.17 0.493491 0.50882
2.165 0.595988 0.626448
2.16 0.650992 0.691681
2.155 0.660988 0.704667
2.15 0.632328 0.672061
2.145 0.573804 0.605614
2.14 0.498251 0.521353
2.135 0.418662 0.433949
2.13 0.343711 0.352457
2.125 0.277532 0.280854
2.12 0.221458 0.220208
2.115 0.175483 0.170296
2.11 0.139071 0.130433
2.105 0.111508 0.09982
2.1 0.092025 0.0776585
2.095 0.0798308 0.0631615
2.09 0.0740943 0.0555315
2.085 0.0739261 0.0539295
2.08 0.078364 0.0574513
2.075 0.0863714 0.065117
2.07 0.0968468 0.0758738
2.065 0.108647 0.0886125
2.06 0.120617 0.102194
2.055 0.131628 0.115483
2.05 0.140617 0.127392
2.045 0.146645 0.13693
2.04 0.148961 0.143279
2.035 0.147126 0.145896
2.03 0.141193 0.144696
2.025 0.132006 0.140321
2.02 0.12162 0.134523
2.015 0.113751 0.130579
2.01 0.113969 0.133451
2.005 0.129017 0.149153
2 0.164653 0.182766
1.995 0.222308 0.235385
1.99 0.29654 0.301863
1.985 0.375814 0.371673
1.98 0.446734 0.432967
1.975 0.498858 0.47703
1.97 0.52709 0.500215
1.965 0.531217 0.502966
1.96 0.514308 0.487947
1.955 0.481534 0.459172
1.95 0.439156 0.421648
1.945 0.393119 0.380452
1.94 0.347942 0.339678
1.935 0.30644 0.302011
1.93 0.270059 0.268913
1.925 0.239345 0.240992
1.92 0.214323 0.218341
1.915 0.194745 0.200764
1.91 0.180217 0.187906
1.905 0.170278 0.179324
1.9 0.164424 0.174522
1.895 0.162125 0.172969
1.89 0.162835 0.174108
1.885 0.16599 0.177369
1.88 0.17102 0.182173
1.875 0.177359 0.18795
1.87 0.184456 0.194154
1.865 0.191796 0.200281
1.86 0.198913 0.205891
1.855 0.205422 0.210629
1.85 0.211036 0.214255
1.845 0.215602 0.216676
1.84 0.219139 0.217981
1.835 0.221875 0.218487
1.83 0.224297 0.218789
1.825 0.227184 0.219794
1.82 0.2316 0.222716
1.815 0.238823 0.229004
1.81 0.250156 0.240124
1.805 0.266594 0.257214
1.8 0.288425 0.280623
1.795 0.314868 0.309519
1.79 0.343986 0.341762
1.785 0.372966 0.374196
1.78 0.398735 0.403314
1.775 0.418664 0.426045
1.77 0.431075 0.440375
1.765 0.435431 0.445606
1.76 0.432232 0.442281
1.755 0.422742 0.431862
1.75 0.40865 0.416312
1.745 0.391746 0.397682
1.74 0.373657 0.377805
1.735 0.355699 0.358132
1.73 0.338826 0.339697
1.725 0.323662 0.323157
1.72 0.31056 0.308877
1.715 0.299671 0.297005
1.71 0.291008 0.28754
1.705 0.284485 0.280388
1.7 0.279962 0.275394
1.695 0.277259 0.27237
1.69 0.276178 0.271107
1.685 0.276516 0.271393
1.68 0.278068 0.273013
1.675 0.280636 0.275762
1.67 0.284034 0.279443
1.665 0.288093 0.283876
1.66 0.292662 0.288897
1.655 0.297612 0.294363
1.65 0.302838 0.300154
1.645 0.308262 0.306173
1.64 0.313833 0.31235
1.635 0.319527 0.318639
1.63 0.325342 0.325019
1.625 0.331302 0.33149
1.62 0.337444 0.338069
1.615 0.343815 0.344783
1.61 0.350462 0.351661
1.605 0.35742 0.358725
1.6 0.364699 0.36598
1.595 0.372277 0.373401
1.59 0.380087 0.380929
1.585 0.388017 0.388469
1.58 0.395912 0.39589
1.575 0.403583 0.403036
1.57 0.410828 0.409738
1.565 0.417448 0.415836
1.56 0.423273 0.421195
1.555 0.428179 0.425717
1.55 0.432097 0.429353
1.545 0.435022 0.432109
1.54 0.437011 0.434037
1.535 0.438167 0.435231
1.53 0.43863 0.435816
1.525 0.438562 0.435934
1.52 0.438132 0.435732
1.515 0.437503 0.435354
1.51 0.436822 0.434931
1.505 0.436217 0.434577
1.5 0.435794 0.434385
1.495 0.435631 0.434427
1.49 0.435786 0.434759
1.485 0.436297 0.435413
1.48 0.437184 0.43641
1.475 0.43845 0.437755
1.47 0.440092 0.439446
1.465 0.442092 0.44147
1.46 0.444432 0.44381
1.455 0.447085 0.446443
1.45 0.450023 0.449345
1.445 0.453217 0.45249
1.44 0.456636 0.455851
1.435 0.460251 0.459402
1.43 0.464032 0.463116
1.425 0.467953 0.466969
1.42 0.471985 0.470934
1.415 0.476104 0.474989
1.41 0.480285 0.479111
1.405 0.484507 0.48328
1.4 0.488749 0.487474
1.395 0.49299 0.491674
1.39 0.497214 0.495864
1.385 0.501403 0.500025
1.38 0.505542 0.504143
1.375 0.509618 0.508202
1.37 0.513618 0.512191
1.365 0.517532 0.516098
1.36 0.52135 0.519911
1.355 0.525064 0.523623
1.35 0.528668 0.527226
1.345 0.532155 0.530714
1.34 0.535523 0.534081
1.335 0.538767 0.537324
1.33 0.541885 0.540441
1.325 0.544875 0.543429
1.32 0.547736 0.546286
1.315 0.550468 0.549012
1.31 0.553068 0.551605
1.305 0.555536 0.554064
1.3 0.55787 0.556389
1.295 0.560068 0.558577
1.29 0.562127 0.560626
1.285 0.564045 0.562532
1.28 0.565816 0.564291
1.275 0.567436 0.565899
1.27 0.568897 0.567349
1.265 0.570193 0.568634
1.26 0.571316 0.569746
1.255 0.572255 0.570676
1.25 0.573002 0.571414
1.245 0.573544 0.571948
1.24 0.57387 0.572267
1.235 0.573966 0.572357
1.23 0.573819 0.572206
1.225 0.573416 0.571798
1.22 0.57274 0.57112
1.215 0.571777 0.570156
1.21 0.570512 0.56889
1.205 0.568927 0.567306
1.2 0.567007 0.565388
1.195 0.564735 0.56312
1.19 0.562094 0.560484
1.185 0.559069 0.557464
1.18 0.555641 0.554044
1.175 0.551797 0.550208
1.17 0.547518 0.545939
1.165 0.54279 0.541222
1.16 0.537597 0.536041
1.155 0.531925 0.530384
1.15 0.525761 0.524234
1.145 0.519091 0.517581
1.14 0.511903 0.510412
1.135 0.504188 0.502716
1.13 0.495934 0.494484
1.125 0.487135 0.485707
1.12 0.477783 0.47638
1.115 0.467874 0.466497
1.11 0.457404 0.456055
1.105 0.446372 0.445052
1.1 0.434778 0.433489
1.095 0.422626 0.421368
1.09 0.409919 0.408694
1.085 0.396663 0.395474
1.08 0.382869 0.381716
1.075 0.368546 0.367431
1.07 0.353708 0.352631
1.065 0.338368 0.337331
1.06 0.322545 0.321548
1.055 0.306255 0.3053
1.05 0.28952 0.288607
1.045 0.272362 0.271491
1.04 0.254803 0.253976
1.035 0.236868 0.236085
1.03 0.218582 0.217844
1.025 0.199974 0.19928
1.02 0.181069 0.18042
1.015 0.161897 0.161292
1.01 0.142486 0.141926
1.005 0.122865 0.122349
1 0.103063 0.102591
0.995 0.0831096 0.0826808
0.99 0.0630338 0.0626477
0.985 0.0428643 0.0425203
0.98 0.0226294 0.0223267
0.975 0.00235703 0.00209463
0.97 -0.0179258 -0.0181489
0.965 -0.0381929 -0.0383776
0.96 -0.0584185 -0.058566
0.955 -0.0785783 -0.0786898
0.95 -0.0986487 -0.0987255
0.945 -0.118607 -0.118651
0.94 -0.138433 -0.138444
0.935 -0.158105 -0.158085
0.93 -0.177604 -0.177555
0.925 -0.196912 -0.196836
0.92 -0.216014 -0.215911
0.915 -0.234892 -0.234764
0.91 -0.253532 -0.25338
0.905 -0.271921 -0.271747
0.9 -0.290045 -0.289851
0.895 -0.307894 -0.307681
0.89 -0.325457 -0.325226
0.885 -0.342723 -0.342476
0.88 -0.359684 -0.359422
0.875 -0.376332 -0.376056
0.87 -0.392658 -0.392371
0.865 -0.408657 -0.408358
0.86 -0.424322 -0.424013
0.855 -0.439647 -0.439329
0.85 -0.454627 -0.454302
0.845 -0.469256 -0.468925
0.84 -0.483532 -0.483195
0.835 -0.497449 -0.497108
0.83 -0.511005 -0.51066
0.825 -0.524194 -0.523847
0.82 -0.537015 -0.536667
0.815 -0.549464 -0.549114
0.81 -0.561538 -0.561188
0.805 -0.573233 -0.572884
0.8 -0.584548 -0.5842
0.795 -0.595479 -0.595132
0.79 -0.606023 -0.605679
0.785 -0.616176 -0.615835
0.78 -0.625937 -0.6256
0.775 -0.635301 -0.634968
0.77 -0.644266 -0.643937
0.765 -0.652827 -0.652504
0.76 -0.660981 -0.660663
0.755 -0.668724 -0.668412
0.75 -0.676051 -0.675745
0.745 -0.682958 -0.682659
0.74 -0.689439 -0.689148
0.735 -0.695491 -0.695208
0.73 -0.701106 -0.700831
0.725 -0.70628 -0.706014
0.72 -0.711006 -0.710749
0.715 -0.715277 -0.715031
0.71 -0.719087 -0.718852
0.705 -0.722429 -0.722205
0.7 -0.725294 -0.725082
0.695 -0.727676 -0.727477
0.69 -0.729566 -0.72938
0.685 -0.730956 -0.730784
0.68 -0.731837 -0.73168
0.675 -0.7322 -0.732059
0.67 -0.732037 -0.731913
0.665 -0.731339 -0.731233
0.66 -0.730097 -0.73001
0.655 -0.728303 -0.728235
0.65 -0.725946 -0.725901
0.645 -0.723021 -0.722997
0.64 -0.719518 -0.719518
0.635 -0.715431 -0.715455
0.63 -0.710752 -0.710803
0.625 -0.705477 -0.705555
0.62 -0.699601 -0.699707
0.615 -0.69312 -0.693256
0.61 -0.686032 -0.686199
0.605 -0.678337 -0.678536
0.6 -0.670037 -0.67027
0.595 -0.661134 -0.661402
0.59 -0.651635 -0.651939
0.585 -0.641548 -0.641889
0.58 -0.630883 -0.631262
0.575 -0.619655 -0.620073
0.57 -0.60788 -0.608338
0.565 -0.595578 -0.596077
0.56 -0.582773 -0.583314
0.555 -0.569492 -0.570074
0.55 -0.555764 -0.556388
0.545 -0.541623 -0.54229
0.54 -0.527108 -0.527817
0.535 -0.512258 -0.513009
0.53 -0.497117 -0.49791
0.525 -0.481733 -0.482567
0.52 -0.466154 -0.467028
0.515 -0.450433 -0.451347
0.51 -0.434624 -0.435575
0.505 -0.418781 -0.419769
0.5 -0.402961 -0.403984
0.495 -0.387221 -0.388277
0.49 -0.371616 -0.372703
0.485 -0.356202 -0.357318
0.48 -0.341033 -0.342175
0.475 -0.32616 -0.327326
0.47 -0.311632 -0.31282
0.465 -0.297496 -0.298702
0.46 -0.283793 -0.285015
0.455 -0.27056 -0.271795
0.45 -0.257832 -0.259077
0.445 -0.245635 -0.246888
0.44 -0.233994 -0.235251
0.435 -0.222926 -0.224185
0.43 -0.212444 -0.213702
0.425 -0.202555 -0.20381
0.42 -0.193261 -0.19451
0.415 -0.184561 -0.185802
0.41 -0.176447 -0.177677
0.405 -0.168907 -0.170125
0.4 -0.161926 -0.163129
0.395 -0.155485 -0.156672
0.39 -0.149562 -0.150731
0.385 -0.144131 -0.14528
0.38 -0.139165 -0.140294
0.375 -0.134635 -0.135743
0.37 -0.13051 -0.131595
0.365 -0.126759 -0.127821
0.36 -0.123349 -0.124387
0.355 -0.120247 -0.121261
0.35 -0.117421 -0.11841
0.345 -0.114839 -0.115803
0.34 -0.112469 -0.113407
0.335 -0.11028 -0.111194
0.33 -0.108244 -0.109133
0.325 -0.106333 -0.107198
0.32 -0.104521 -0.105361
0.315 -0.102784 -0.1036
0.31 -0.101099 -0.101892
0.305 -0.0994463 -0.100217
0.3 -0.097808 -0.0985561
0.295 -0.0961683 -0.0968946
0.29 -0.0945134 -0.0952185
0.285 -0.0928318 -0.0935164
0.28 -0.0911143 -0.0917789
0.275 -0.0893534 -0.0899986
0.27 -0.0875438 -0.0881702
0.265 -0.085682 -0.08629
0.26 -0.0837661 -0.0843561
0.255 -0.0817956 -0.0823682
0.25 -0.0797717 -0.0803273
0.245 -0.0776965 -0.0782354
0.24 -0.0755732 -0.0760957
0.235 -0.0734059 -0.0739122
0.23 -0.071199 -0.0716895
0.225 -0.0689579 -0.0694327
0.22 -0.0666881 -0.0671473
0.215 -0.0643952 -0.064839
0.21 -0.0620851 -0.0625136
0.205 -0.0597636 -0.0601769
0.2 -0.0574365 -0.0578346
0.195 -0.0551092 -0.0554923
0.19 -0.0527873 -0.0531554
0.185 -0.0504759 -0.050829
0.18 -0.0481798 -0.048518
0.175 -0.0459038 -0.0462271
0.17 -0.0436522 -0.0439607
0.165 -0.0414292 -0.0417228
0.16 -0.0392384 -0.0395174
0.155 -0.0370836 -0.037348
0.15 -0.0349681 -0.035218
0.145 -0.0328949 -0.0331305
0.14 -0.0308671 -0.0310885
0.135 -0.0288873 -0.0290948
0.13 -0.0269584 -0.0271522
0.125 -0.025083 -0.0252634
0.12 -0.0232643 -0.0234316
0.115 -0.0215057 -0.0216603
0.11 -0.019812 -0.0199544
0.105 -0.01819 -0.0183207
0.1 -0.0166502 -0.0167698
0.095 -0.015208 -0.0153172
0.09 -0.0138846 -0.0139842
0.085 -0.0127041 -0.012795
0.08 -0.011686 -0.0117691
0.075 -0.0108304 -0.0109066
0.07 -0.0100994 -0.010169
0.065 -0.00940232 -0.0094656
0.06 -0.00860081 -0.0086571
0.055 -0.00754282 -0.00759088
0.05 -0.0061253 -0.00616351
0.045 -0.00435803 -0.00438484
0.04 -0.00238925 -0.00240384
0.035 -0.000483942 -0.000486892
0.03 0.000998147 0.00100422
0.025 0.00163288 0.00164281
0.02 0.00120331 0.00121063
0.015 0.000322587 0.00032455
0.01 7.8954e-06 7.94346e-06
0.005 4.4182e-11 4.44509e-11
-1.63468e-13 1.58371e-41 1.59335e-41


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda4.0Nc1QuantumOneLoop/DeltaGammaFX_0_OneLoopFRG.txt <==
9.995 -0.100963 -0.100716
9.99 -0.727957 -0.726175
9.985 -1.21813 -1.21515
9.98 -1.51329 -1.50959
9.975 -1.61935 -1.61539
9.97 -1.58143 -1.57756
9.965 -1.45385 -1.45029
9.96 -1.2818 -1.27866
9.955 -1.09586 -1.09318
9.95 -0.913577 -0.911342
9.945 -0.743272 -0.741453
9.94 -0.587555 -0.586118
9.935 -0.445848 -0.444757
9.93 -0.315942 -0.315169
9.925 -0.194886 -0.194409
9.92 -0.0794338 -0.0792394
9.915 0.0337573 0.0336746
9.91 0.148057 0.147694
9.905 0.26684 0.266187
9.9 0.393451 0.392488
9.895 0.53107 0.529771
9.89 0.6824 0.680731
9.885 0.848995 0.846918
9.88 1.03002 1.0275
9.875 1.22017 1.21719
9.87 1.40651 1.40307
9.865 1.56451 1.56068
9.86 1.6549 1.65085
9.855 1.62513 1.62116
9.85 1.42144 1.41796
9.845 1.01493 1.01244
9.84 0.43262 0.431562
9.835 -0.231839 -0.231272
9.83 -0.848827 -0.84675
9.825 -1.31022 -1.30701
9.82 -1.57038 -1.56654
9.815 -1.64552 -1.64149
9.81 -1.58531 -1.58143
9.805 -1.44402 -1.44048
9.8 -1.26475 -1.26165
9.795 -1.07571 -1.07308
9.79 -0.892593 -0.890409
9.785 -0.722467 -0.720699
9.78 -0.567196 -0.565808
9.775 -0.425778 -0.424737
9.77 -0.295776 -0.295052
9.765 -0.174108 -0.173682
9.76 -0.057449 -0.0573084
9.755 0.0576046 0.0574636
9.75 0.174479 0.174052
9.745 0.296601 0.295875
9.74 0.427349 0.426303
9.735 0.569886 0.568491
9.73 0.726782 0.725003
9.725 0.899233 0.897033
9.72 1.08565 1.08299
9.715 1.27932 1.27619
9.71 1.46498 1.4614
9.705 1.61481 1.61086
9.7 1.68576 1.68163
9.695 1.62276 1.61879
9.69 1.37398 1.37062
9.685 0.91959 0.91734
9.68 0.301458 0.30072
9.675 -0.373838 -0.372923
9.67 -0.974427 -0.972043
9.665 -1.40171 -1.39828
9.66 -1.62382 -1.61985
9.655 -1.66698 -1.6629
9.65 -1.58457 -1.5807
9.645 -1.43012 -1.42662
9.64 -1.24424 -1.2412
9.635 -1.05262 -1.05005
9.63 -0.869048 -0.866921
9.625 -0.699363 -0.697652
9.62 -0.5447 -0.543368
9.615 -0.403647 -0.40266
9.61 -0.273546 -0.272877
9.605 -0.151195 -0.150825
9.6 -0.0331889 -0.0331077
9.595 0.0839369 0.0837315
9.59 0.203666 0.203168
9.585 0.329477 0.32867
9.58 0.464771 0.463634
9.575 0.612673 0.611174
9.57 0.775567 0.773669
9.565 0.954186 0.951851
9.56 1.146 1.14319
9.555 1.34259 1.3393
9.55 1.52597 1.52224
9.545 1.66458 1.66051
9.54 1.71141 1.70722
9.535 1.60945 1.60551
9.53 1.31045 1.30725
9.525 0.8061 0.804128
9.52 0.154665 0.154286
9.515 -0.525246 -0.523961
9.51 -1.10246 -1.09976
9.505 -1.49053 -1.48689
9.5 -1.67219 -1.6681
9.495 -1.68296 -1.67884
9.49 -1.57892 -1.57505
9.485 -1.41213 -1.40867
9.48 -1.22037 -1.21739
9.475 -1.02673 -1.02422
9.47 -0.843089 -0.841026
9.465 -0.67409 -0.672441
9.46 -0.520164 -0.518891
9.455 -0.379515 -0.378586
9.45 -0.249276 -0.248666
9.445 -0.12613 -0.125822
9.44 -0.00659748 -0.00658134
9.435 0.11285 0.112574
9.43 0.235755 0.235178
9.425 0.365643 0.364749
9.42 0.50593 0.504692
9.415 0.659667 0.658053
9.41 0.828983 0.826955
9.405 1.01402 1.01154
9.4 1.21108 1.20812
9.395 1.40969 1.40624
9.39 1.5887 1.58482
9.385 1.71237 1.70818
9.38 1.7297 1.72547
9.375 1.58266 1.57879
9.37 1.2287 1.22569
9.365 0.673613 0.671965
9.36 -0.0068451 -0.00682835
9.355 -0.68385 -0.682177
9.35 -1.23039 -1.22738
9.345 -1.57467 -1.57082
9.34 -1.71421 -1.71002
9.335 -1.69283 -1.68869
9.33 -1.56814 -1.56431
9.325 -1.39007 -1.38667
9.32 -1.19328 -1.19036
9.315 -0.998208 -0.995766
9.31 -0.814876 -0.812882
9.305 -0.646776 -0.645194
9.3 -0.49368 -0.492472
9.295 -0.353433 -0.352568
9.29 -0.222977 -0.222431
9.285 -0.0988855 -0.0986435
9.28 0.0223957 0.0223409
9.275 0.144458 0.144105
9.27 0.270902 0.270239
9.265 0.405297 0.404306
9.26 0.551056 0.549707
9.255 0.711112 0.709372
9.25 0.887256 0.885085
9.245 1.07888 1.07624
9.24 1.28083 1.2777
9.235 1.4802 1.47658
9.23 1.65215 1.64811
9.225 1.75641 1.75212
9.22 1.73817 1.73392
9.215 1.5397 1.53593
9.21 1.12677 1.12401
9.205 0.521848 0.520571
9.2 -0.181488 -0.181043
9.195 -0.846978 -0.844905
9.19 -1.3556 -1.35228
9.185 -1.65222 -1.64818
9.18 -1.74885 -1.74457
9.175 -1.69619 -1.69204
9.17 -1.55222 -1.54842
9.165 -1.36408 -1.36074
9.16 -1.16316 -1.16032
9.155 -0.967249 -0.964882
9.15 -0.784575 -0.782655
9.145 -0.61755 -0.616039
9.14 -0.465334 -0.464196
9.135 -0.325445 -0.324649
9.13 -0.194649 -0.194173
9.125 -0.0694173 -0.0692475
9.12 0.0538774 0.0537455
9.115 0.178891 0.178453
9.11 0.309281 0.308524
9.105 0.448654 0.447556
9.1 0.600392 0.598923
9.095 0.767261 0.765383
9.09 0.950596 0.94827
9.085 1.14883 1.14602
9.08 1.35507 1.35175
9.075 1.55346 1.54966
9.07 1.715 1.7108
9.065 1.79456 1.79017
9.06 1.73404 1.7298
9.055 1.47786 1.47425
9.05 1.0031 1.00064
9.045 0.351234 0.350375
9.04 -0.366982 -0.366084
9.035 -1.01159 -1.00911
9.03 -1.47545 -1.47184
9.025 -1.72149 -1.71728
9.02 -1.7753 -1.77096
9.015 -1.69282 -1.68868
9.01 -1.53122 -1.52747
9.005 -1.33436 -1.3311
9 -1.13025 -1.12748
8.995 -0.93406 -0.931775
8.99 -0.752354 -0.750513
8.985 -0.586534 -0.585099
8.98 -0.435203 -0.434138
8.975 -0.295582 -0.294859
8.97 -0.164278 -0.163876
8.965 -0.037667 -0.0375749
8.96 0.0879515 0.0877362
8.955 0.216298 0.215769
8.95 0.351086 0.350227
8.945 0.495945 0.494731
8.94 0.654197 0.652596
8.935 0.828363 0.826336
8.93 1.01919 1.01669
8.925 1.22391 1.22091
8.92 1.43346 1.42996
8.915 1.62859 1.62461
8.91 1.77557 1.77122
8.905 1.82431 1.81985
8.9 1.71431 1.71011
8.895 1.39455 1.39114
8.89 0.856696 0.8546
8.885 0.163031 0.162632
8.88 -0.560379 -0.559008
8.875 -1.1744 -1.17153
8.87 -1.58744 -1.58355
8.865 -1.78111 -1.77675
8.86 -1.79305 -1.78866
8.855 -1.6827 -1.67859
8.85 -1.50536 -1.50167
8.845 -1.30119 -1.29801
8.84 -1.09479 -1.09211
8.835 -0.898859 -0.896659
8.83 -0.718379 -0.716621
8.825 -0.553842 -0.552487
8.82 -0.403351 -0.402364
8.815 -0.263861 -0.263215
8.81 -0.131836 -0.131513
8.805 -0.00355885 -0.00355015
8.8 0.12474 0.124435
8.795 0.256848 0.25622
8.79 0.39653 0.39556
8.785 0.54742 0.546081
8.78 0.712735 0.710991
8.775 0.894659 0.89247
8.77 1.09317 1.09049
8.765 1.30401 1.30081
8.76 1.51551 1.5118
8.755 1.70441 1.70024
8.75 1.83182 1.82733
8.745 1.84279 1.83828
8.74 1.67582 1.67172
8.735 1.28749 1.28434
8.73 0.687352 0.68567
8.725 -0.0406032 -0.0405038
8.72 -0.758161 -0.756306
8.715 -1.33208 -1.32882
8.71 -1.68934 -1.68521
8.705 -1.83004 -1.82556
8.7 -1.80188 -1.79747
8.695 -1.66603 -1.66195
8.69 -1.47495 -1.47135
8.685 -1.26489 -1.2618
8.68 -1.05707 -1.05448
8.675 -0.861861 -0.859753
8.67 -0.682808 -0.681137
8.665 -0.519576 -0.518305
8.66 -0.369828 -0.368923
8.655 -0.230283 -0.229719
8.65 -0.0972739 -0.0970359
8.645 0.0330008 0.0329201
8.64 0.164385 0.163983
8.635 0.300729 0.299994
8.63 0.445843 0.444752
8.625 0.60334 0.601864
8.62 0.776273 0.774373
8.615 0.966367 0.964002
8.61 1.17261 1.16975
8.605 1.3889 1.3855
8.6 1.60045 1.59654
8.595 1.77941 1.77505
8.59 1.88129 1.87669
8.585 1.8468 1.84228
8.58 1.61546 1.61151
8.575 1.15495 1.15212
8.57 0.495807 0.494594
8.565 -0.256614 -0.255986
8.56 -0.9564 -0.95406
8.555 -1.48138 -1.47776
8.55 -1.77932 -1.77497
8.545 -1.86763 -1.86306
8.54 -1.80184 -1.79743
8.535 -1.64314 -1.63912
8.53 -1.44041 -1.43688
8.525 -1.22582 -1.22282
8.52 -1.01737 -1.01488
8.515 -0.823283 -0.821268
8.51 -0.645787 -0.644206
8.505 -0.483825 -0.482641
8.5 -0.334668 -0.333849
8.495 -0.194832 -0.194355
8.49 -0.0605299 -0.0603817
8.485 0.0721236 0.0719471
8.48 0.207045 0.206538
8.475 0.348147 0.347295
8.47 0.49927 0.498049
8.465 0.663974 0.662349
8.46 0.845066 0.842998
8.455 1.04366 1.04111
8.45 1.25751 1.25443
8.445 1.4782 1.47458
8.44 1.68727 1.68314
8.435 1.85167 1.84713
8.43 1.92115 1.91644
8.425 1.83294 1.82846
8.42 1.53033 1.52659
8.415 0.995983 0.993546
8.41 0.28388 0.283185
8.405 -0.48114 -0.479962
8.4 -1.15097 -1.14816
8.395 -1.61939 -1.61543
8.39 -1.85601 -1.85147
8.385 -1.89365 -1.88901
8.38 -1.79326 -1.78887
8.375 -1.61452 -1.61057
8.37 -1.40219 -1.39876
8.365 -1.18436 -1.18146
8.36 -0.97599 -0.973602
8.355 -0.783325 -0.781409
8.35 -0.607448 -0.605962
8.345 -0.446658 -0.445566
8.34 -0.29789 -0.297161
8.335 -0.157476 -0.157091
8.33 -0.0215222 -0.0214696
8.325 0.113939 0.11366
8.32 0.252896 0.252277
8.315 0.399322 0.398345
8.31 0.557068 0.555704
8.305 0.729589 0.727804
8.3 0.91935 0.9171
8.295 1.12667 1.12391
8.29 1.3477 1.3444
8.285 1.57128 1.56744
8.28 1.77461 1.77027
8.275 1.91887 1.91418
8.27 1.94815 1.94338
8.265 1.79772 1.79333
8.26 1.41802 1.41455
8.255 0.810677 0.808694
8.25 0.0545026 0.0543692
8.245 -0.70969 -0.707953
8.24 -1.33782 -1.33454
8.235 -1.74366 -1.73939
8.23 -1.91855 -1.91385
8.225 -1.90823 -1.90356
8.22 -1.77667 -1.77232
8.215 -1.58076 -1.5769
8.21 -1.3608 -1.35747
8.205 -1.14089 -1.1381
8.2 -0.933195 -0.930912
8.195 -0.742178 -0.740362
8.19 -0.567907 -0.566518
8.185 -0.408132 -0.407133
8.18 -0.259493 -0.258858
8.175 -0.118165 -0.117876
8.17 0.0198471 0.0197985
8.165 0.158592 0.158204
8.16 0.302132 0.301392
8.155 0.454487 0.453375
8.15 0.619495 0.617979
8.145 0.800445 0.798486
8.14 0.999323 0.996878
8.135 1.21541 1.21244
8.13 1.4429 1.43937
8.125 1.66728 1.6632
8.12 1.86075 1.85619
8.115 1.9783 1.97346
8.11 1.95879 1.954
8.105 1.73779 1.73354
8.1 1.27685 1.27372
8.095 0.600312 0.598843
8.09 -0.188338 -0.187878
8.085 -0.937403 -0.935109
8.08 -1.51317 -1.50947
8.075 -1.85232 -1.84779
8.07 -1.96663 -1.96182
8.065 -1.91188 -1.9072
8.06 -1.7528 -1.74851
8.055 -1.54255 -1.53877
8.05 -1.31676 -1.31354
8.045 -1.09581 -1.09313
8.04 -0.889254 -0.887078
8.035 -0.700011 -0.698298
8.03 -0.527261 -0.525971
8.025 -0.368281 -0.367379
8.02 -0.21946 -0.218923
8.015 -0.0768331 -0.0766451
8.01 0.0636916 0.0635357
8.005 0.206244 0.205739
8 0.354955 0.354086
7.995 0.513883 0.512625
7.99 0.686811 0.685131
7.985 0.876777 0.874632
7.98 1.08513 1.08247
7.975 1.30982 1.30661
7.97 1.5426 1.53883
7.965 1.765 1.76068
7.96 1.94356 1.9388
7.955 2.02682 2.02187
7.95 1.94942 1.94465
7.945 1.65018 1.64614
7.94 1.1062 1.10349
7.935 0.367468 0.366569
7.93 -0.439784 -0.438708
7.925 -1.15936 -1.15652
7.92 -1.67383 -1.66973
7.915 -1.94422 -1.93946
7.91 -2.00047 -1.99557
7.905 -1.90536 -1.90069
7.9 -1.7225 -1.71829
7.895 -1.50058 -1.4969
7.89 -1.27062 -1.26751
7.885 -1.04947 -1.04691
7.88 -0.84441 -0.842344
7.875 -0.656973 -0.655366
7.87 -0.485588 -0.4844
7.865 -0.327124 -0.326324
7.86 -0.17776 -0.177325
7.855 -0.0334003 -0.0333185
7.85 0.110138 0.109868
7.845 0.257065 0.256436
7.84 0.411577 0.41057
7.835 0.577749 0.576335
7.83 0.75926 0.757402
7.825 0.958785 0.956439
7.82 1.17683 1.17395
7.815 1.40966 1.40621
7.81 1.64608 1.64205
7.805 1.86294 1.85838
7.8 2.02052 2.01557
7.795 2.06101 2.05596
7.79 1.91643 1.91174
7.785 1.53262 1.52887
7.78 0.906706 0.904488
7.775 0.115998 0.115714
7.77 -0.694389 -0.69269
7.765 -1.37092 -1.36756
7.76 -1.8173 -1.81285
7.755 -2.01886 -2.01392
7.75 -2.0207 -2.01576
7.745 -1.88968 -1.88506
7.74 -1.68671 -1.68258
7.735 -1.45558 -1.45202
7.73 -1.22288 -1.21988
7.725 -1.00223 -0.99978
7.72 -0.798884 -0.796929
7.715 -0.613196 -0.611695
7.71 -0.442947 -0.441863
7.705 -0.284666 -0.283969
7.7 -0.134345 -0.134016
7.695 0.0122254 0.0121955
7.69 0.159321 0.158931
7.685 0.311232 0.31047
7.68 0.47221 0.471054
7.675 0.646318 0.644736
7.67 0.83706 0.835012
7.665 1.04661 1.04405
7.66 1.27438 1.27126
7.655 1.51453 1.51083
7.65 1.75231 1.74802
7.645 1.95919 1.9544
7.64 2.08872 2.08361
7.635 2.07722 2.07214
7.63 1.85653 1.85199
7.625 1.38383 1.38044
7.62 0.680416 0.678751
7.615 -0.149135 -0.148771
7.61 -0.946485 -0.944169
7.605 -1.568 -1.56416
7.6 -1.94194 -1.93718
7.595 -2.07644 -2.07136
7.59 -2.02837 -2.02341
7.585 -1.86602 -1.86145
7.58 -1.6464 -1.64237
7.575 -1.40827 -1.40482
7.57 -1.17402 -1.17115
7.565 -0.954402 -0.952066
7.56 -0.752871 -0.751029
7.555 -0.568787 -0.567395
7.55 -0.399381 -0.398404
7.545 -0.240897 -0.240307
7.54 -0.0891613 -0.0889431
7.535 0.0601431 0.0599959
7.53 0.211381 0.210864
7.525 0.368922 0.368019
7.52 0.537058 0.535744
7.515 0.7198 0.718038
7.51 0.920388 0.918136
7.505 1.14032 1.13753
7.5 1.3776 1.37423
7.495 1.62382 1.61985
7.49 1.85999 1.85544
7.485 2.05151 2.04649
7.48 2.14496 2.13971
7.475 2.07186 2.06679
7.47 1.76704 1.76272
7.465 1.2038 1.20086
7.46 0.430819 0.429765
7.455 -0.422151 -0.421118
7.45 -1.19059 -1.18767
7.445 -1.74738 -1.7431
7.44 -2.04697 -2.04196
7.435 -2.11775 -2.11256
7.43 -2.0248 -2.01985
7.425 -1.83562 -1.83113
7.42 -1.60254 -1.59862
7.415 -1.35933 -1.356
7.41 -1.12451 -1.12176
7.405 -0.906271 -0.904053
7.4 -0.706546 -0.704818
7.395 -0.523838 -0.522557
7.39 -0.354924 -0.354055
7.385 -0.195798 -0.195319
7.38 -0.0421462 -0.0420431
7.375 0.110454 0.110184
7.37 0.266457 0.265805
7.365 0.430304 0.429251
7.36 0.606308 0.604824
7.355 0.798372 0.796419
7.35 1.00936 1.00689
7.345 1.23988 1.23685
7.34 1.48616 1.48253
7.335 1.73668 1.73243
7.33 1.96748 1.96266
7.325 2.13731 2.13208
7.32 2.18585 2.1805
7.315 2.04157 2.03657
7.31 1.64623 1.6422
7.305 0.993998 0.991566
7.3 0.162713 0.162315
7.295 -0.696853 -0.695148
7.29 -1.42177 -1.41829
7.285 -1.9068 -1.90213
7.28 -2.13249 -2.12727
7.275 -2.14404 -2.13879
7.27 -2.01151 -2.00659
7.265 -1.79979 -1.79539
7.26 -1.5561 -1.55229
7.255 -1.30941 -1.30621
7.25 -1.07476 -1.07213
7.245 -0.8581 -0.856
7.24 -0.660062 -0.658447
7.235 -0.478429 -0.477259
7.23 -0.309596 -0.308838
7.225 -0.149348 -0.148982
7.22 0.0067611 0.00674456
7.215 0.163255 0.162855
7.21 0.324676 0.323881
7.205 0.495528 0.494315
7.2 0.680115 0.678451
7.195 0.882164 0.880005
7.19 1.10401 1.10131
7.185 1.34513 1.34184
7.18 1.59954 1.59563
7.175 1.85198 1.84745
7.17 2.07284 2.06777
7.165 2.21373 2.20832
7.16 2.208 2.2026
7.155 1.98354 1.97869
7.15 1.49358 1.48993
7.145 0.757405 0.755552
7.14 -0.118078 -0.117789
7.135 -0.967086 -0.964719
7.13 -1.636 -1.632
7.125 -2.04507 -2.04007
7.12 -2.1993 -2.19392
7.115 -2.15696 -2.15169
7.11 -1.99012 -1.98525
7.105 -1.75982 -1.75551
7.1 -1.50798 -1.50429
7.095 -1.25911 -1.25603
7.09 -1.02515 -1.02264
7.085 -0.810124 -0.808142
7.08 -0.613556 -0.612054
7.075 -0.43263 -0.431571
7.07 -0.263419 -0.262774
7.065 -0.101527 -0.101278
7.06 0.057614 0.057473
7.055 0.218628 0.218093
7.05 0.386143 0.385199
7.045 0.564712 0.563331
7.04 0.75859 0.756734
7.035 0.971232 0.968856
7.03 1.20428 1.20134
7.025 1.45575 1.45219
7.02 1.717 1.7128
7.015 1.96834 1.96352
7.01 2.17386 2.16854
7.005 2.2778 2.27223
7 2.20828 2.20287
6.995 1.89586 1.89122
6.99 1.31004 1.30684
6.985 0.498456 0.497236
6.98 -0.405114 -0.404123
6.975 -1.22719 -1.22419
6.97 -1.83036 -1.82588
6.965 -2.16203 -2.15674
6.96 -2.24886 -2.24336
6.955 -2.1584 -2.15312
6.95 -1.96232 -1.95752
6.945 -1.71694 -1.71274
6.94 -1.45902 -1.45545
6.935 -1.20898 -1.20603
6.93 -0.976034 -0.973646
6.925 -0.762558 -0.760692
6.92 -0.567155 -0.565767
6.915 -0.386508 -0.385562
6.91 -0.216418 -0.215888
6.905 -0.0523269 -0.0521988
6.9 0.110449 0.110178
6.895 0.276632 0.275955
6.89 0.450934 0.44983
6.885 0.637932 0.636371
6.88 0.841779 0.839719
6.875 1.06555 1.06294
6.87 1.30998 1.30678
6.865 1.57128 1.56743
6.86 1.83758 1.83309
6.855 2.08415 2.07905
6.85 2.26813 2.26258
6.845 2.32658 2.32088
6.84 2.18408 2.17873
6.835 1.77779 1.77344
6.83 1.09812 1.09543
6.825 0.222771 0.222226
6.82 -0.691827 -0.690134
6.815 -1.47238 -1.46878
6.81 -2.00312 -1.99822
6.805 -2.25846 -2.25293
6.8 -2.2831 -2.27751
6.795 -2.15039 -2.14513
6.79 -1.92974 -1.92502
6.785 -1.67235 -1.66826
6.78 -1.41002 -1.40657
6.775 -1.15953 -1.15669
6.77 -0.927728 -0.925458
6.765 -0.715605 -0.713854
6.76 -0.520988 -0.519713
6.755 -0.340141 -0.339308
6.75 -0.168633 -0.16822
6.745 -0.00176067 -0.00175636
6.74 0.165273 0.164868
6.735 0.33729 0.336464
6.73 0.519071 0.517801
6.725 0.715196 0.713446
6.72 0.929644 0.927369
6.715 1.16497 1.16212
6.71 1.42077 1.4173
6.705 1.69104 1.6869
6.7 1.96013 1.95534
6.695 2.19757 2.1922
6.69 2.35321 2.34745
6.685 2.3574 2.35163
6.68 2.13364 2.12842
6.675 1.62998 1.62599
6.67 0.861815 0.859706
6.665 -0.0632347 -0.06308
6.66 -0.972018 -0.96964
6.655 -1.69906 -1.6949
6.65 -2.15378 -2.14851
6.645 -2.33589 -2.33017
6.64 -2.30426 -2.29862
6.635 -2.13501 -2.12978
6.63 -1.89399 -1.88936
6.625 -1.62714 -1.62316
6.62 -1.3617 -1.35837
6.615 -1.11122 -1.10851
6.61 -0.880538 -0.878384
6.605 -0.669466 -0.667827
6.6 -0.475189 -0.474026
6.595 -0.293621 -0.292902
6.59 -0.120129 -0.119835
6.585 0.0501261 0.0500034
6.58 0.222053 0.221509
6.575 0.400569 0.399589
6.57 0.590516 0.589071
6.565 0.796432 0.794484
6.56 1.02205 1.01954
6.555 1.26924 1.26613
6.55 1.53617 1.53241
6.545 1.81419 1.80976
6.54 2.08332 2.07822
6.535 2.30671 2.30107
6.53 2.42676 2.42082
6.525 2.36817 2.36237
6.52 2.05635 2.05132
6.515 1.45466 1.4511
6.51 0.606448 0.604965
6.505 -0.352835 -0.351971
6.5 -1.2403 -1.23726
6.495 -1.90491 -1.90025
6.49 -2.28292 -2.27733
6.485 -2.39646 -2.39059
6.48 -2.31477 -2.3091
6.475 -2.11432 -2.10914
6.47 -1.85658 -1.85203
6.465 -1.58235 -1.57848
6.46 -1.31474 -1.31153
6.455 -1.06451 -1.06191
6.45 -0.834765 -0.832722
6.445 -0.624352 -0.622824
6.44 -0.429915 -0.428863
6.435 -0.247071 -0.246467
6.43 -0.0710091 -0.0708353
6.425 0.103241 0.102988
6.42 0.280697 0.28001
6.415 0.46637 0.465229
6.41 0.665141 0.663514
6.405 0.881466 0.879309
6.4 1.11872 1.11598
6.395 1.37792 1.37455
6.39 1.65551 1.65146
6.385 1.93974 1.93499
6.38 2.20566 2.20027
6.375 2.40966 2.40377
6.37 2.48677 2.48069
6.365 2.35762 2.35185
6.36 1.95295 1.94817
6.355 1.25555 1.25248
6.35 0.33827 0.337443
6.345 -0.6395 -0.637935
6.34 -1.49241 -1.48876
6.335 -2.08898 -2.08386
6.33 -2.39205 -2.3862
6.325 -2.44273 -2.43675
6.32 -2.31716 -2.31149
6.315 -2.09032 -2.08521
6.31 -1.81893 -1.81447
6.305 -1.53893 -1.53517
6.3 -1.26979 -1.26668
6.295 -1.01983 -1.01733
6.29 -0.790719 -0.788784
6.285 -0.580497 -0.579077
6.28 -0.385357 -0.384414
6.275 -0.200659 -0.200168
6.27 -0.0214295 -0.021377
6.265 0.157426 0.157041
6.26 0.341038 0.340204
6.255 0.534501 0.533193
6.25 0.742715 0.740897
6.245 0.969994 0.96762
6.24 1.21925 1.21627
6.235 1.49045 1.4868
6.23 1.77797 1.77362
6.225 2.06652 2.06146
6.22 2.32569 2.32
6.215 2.50474 2.49861
6.21 2.53186 2.52566
6.205 2.3256 2.31991
6.2 1.82568 1.82122
6.195 1.03777 1.03523
6.19 0.0640352 0.0638785
6.185 -0.917353 -0.915108
6.18 -1.72543 -1.72121
6.175 -2.2515 -2.24599
6.17 -2.48343 -2.47735
6.165 -2.47752 -2.47146
6.16 -2.31394 -2.30828
6.155 -2.06495 -2.05989
6.15 -1.78239 -1.77803
6.145 -1.49782 -1.49416
6.14 -1.22747 -1.22446
6.135 -0.977616 -0.975224
6.13 -0.748737 -0.746905
6.125 -0.538177 -0.536861
6.12 -0.341755 -0.340919
6.115 -0.15461 -0.154232
6.11 0.0283833 0.0283138
6.105 0.212445 0.211925
6.1 0.402814 0.401828
6.095 0.60466 0.60318
6.09 0.822873 0.820859
6.085 1.06156 1.05897
6.08 1.32306 1.31983
6.075 1.60607 1.60214
6.07 1.90259 1.89793
6.065 2.19333 2.18796
6.06 2.442 2.43602
6.055 2.59066 2.58432
6.05 2.56147 2.5552
6.045 2.27331 2.26775
6.04 1.67835 1.67424
6.035 0.807493 0.805517
6.03 -0.20947 -0.208957
6.025 -1.18151 -1.17862
6.02 -1.93779 -1.93305
6.015 -2.39382 -2.38796
6.01 -2.55983 -2.55356
6.005 -2.50379 -2.49766
6 -2.30759 -2.30194
5.995 -2.04002 -2.03502
5.99 -1.74826 -1.74398
5.985 -1.4599 -1.45633
5.98 -1.18841 -1.1855
5.975 -0.93836 -0.936064
5.97 -0.709204 -0.707468
5.965 -0.497725 -0.496507
5.96 -0.29942 -0.298688
5.955 -0.109231 -0.108964
5.95 0.0781124 0.0779212
5.945 0.267954 0.267299
5.94 0.46564 0.464501
5.935 0.676405 0.674749
5.93 0.905095 0.90288
5.925 1.15555 1.15273
5.92 1.4294 1.4259
5.915 1.72386 1.71964
5.91 2.02826 2.0233
5.905 2.31894 2.31326
5.9 2.55343 2.54718
5.895 2.66673 2.6602
5.89 2.57616 2.56986
5.885 2.20342 2.19803
5.88 1.51616 1.51245
5.875 0.571638 0.570239
5.87 -0.475845 -0.47468
5.865 -1.42829 -1.4248
5.86 -2.1292 -2.12399
5.855 -2.51809 -2.51192
5.85 -2.62437 -2.61795
5.845 -2.52453 -2.51836
5.84 -2.30051 -2.29488
5.835 -2.0173 -2.01237
5.83 -1.71778 -1.71358
5.825 -1.42607 -1.42258
5.82 -1.1533 -1.15048
5.815 -0.902591 -0.900382
5.81 -0.672573 -0.670927
5.805 -0.459553 -0.458428
5.8 -0.258751 -0.258118
5.795 -0.0649278 -0.0647689
5.79 0.127328 0.127017
5.785 0.323484 0.322693
5.78 0.52899 0.527695
5.775 0.749131 0.747298
5.77 0.988679 0.98626
5.765 1.25114 1.24808
5.76 1.5373 1.53354
5.755 1.84273 1.83822
5.75 2.15381 2.14854
5.745 2.44223 2.43625
5.74 2.65921 2.65271
5.735 2.73311 2.72642
5.73 2.57778 2.57147
5.725 2.12014 2.11495
5.72 1.34559 1.34229
5.715 0.337454 0.336628
5.71 -0.729383 -0.727598
5.705 -1.65523 -1.65118
5.7 -2.30047 -2.29484
5.695 -2.62708 -2.62065
5.69 -2.68038 -2.67382
5.685 -2.54274 -2.53652
5.68 -2.29504 -2.28943
5.675 -1.99854 -1.99365
5.67 -1.69222 -1.68808
5.665 -1.39727 -1.39385
5.66 -1.12286 -1.12012
5.655 -0.870925 -0.868794
5.65 -0.639393 -0.637829
5.645 -0.424179 -0.423141
5.64 -0.22026 -0.219721
5.635 -0.0222297 -0.0221753
5.63 0.175464 0.175034
5.625 0.378411 0.377485
5.62 0.592163 0.590714
5.615 0.822042 0.82003
5.61 1.07271 1.07009
5.605 1.34728 1.34398
5.6 1.6456 1.64158
5.595 1.96144 1.95665
5.59 2.27803 2.27246
5.585 2.56227 2.556
5.58 2.75914 2.75239
5.575 2.79094 2.78412
5.57 2.56955 2.56327
5.565 2.02914 2.02417
5.56 1.17405 1.17118
5.555 0.112215 0.111941
5.55 -0.965221 -0.962859
5.545 -1.86101 -1.85646
5.54 -2.45323 -2.44722
5.535 -2.72397 -2.7173
5.53 -2.73127 -2.72458
5.525 -2.56136 -2.55509
5.52 -2.2935 -2.28789
5.515 -1.98546 -1.98061
5.51 -1.6729 -1.66881
5.505 -1.37455 -1.37118
5.5 -1.09796 -1.09527
5.495 -0.844099 -0.842034
5.49 -0.61034 -0.608846
5.485 -0.392253 -0.391293
5.48 -0.184602 -0.184151
5.475 0.0181811 0.0181367
5.47 0.221786 0.221244
5.465 0.43193 0.430873
5.46 0.654258 0.652657
5.455 0.894119 0.891932
5.45 1.15605 1.15322
5.445 1.4427 1.43917
5.44 1.75293 1.74864
5.435 2.07861 2.07352
5.43 2.39973 2.39386
5.425 2.67841 2.67186
5.42 2.85366 2.84668
5.415 2.84251 2.83555
5.41 2.55617 2.54991
5.405 1.93745 1.93271
5.4 1.00973 1.00726
5.395 -0.0969725 -0.0967353
5.39 -1.17931 -1.17642
5.385 -2.04517 -2.04017
5.38 -2.58969 -2.58335
5.375 -2.81213 -2.80525
5.37 -2.78045 -2.77365
5.365 -2.58331 -2.57699
5.36 -2.29822 -2.2926
5.355 -1.97989 -1.97504
5.35 -1.66125 -1.65719
5.345 -1.35905 -1.35573
5.34 -1.07958 -1.07693
5.335 -0.823006 -0.820992
5.33 -0.586248 -0.584813
5.325 -0.364591 -0.363699
5.32 -0.152602 -0.152229
5.315 0.0554417 0.0553061
5.31 0.265369 0.264719
5.305 0.483021 0.481839
5.3 0.71414 0.712393
5.295 0.964093 0.961734
5.29 1.23726 1.23423
5.285 1.53584 1.53208
5.28 1.85767 1.85313
5.275 2.19269 2.18732
5.27 2.51774 2.51158
5.265 2.79032 2.7835
5.26 2.94394 2.93674
5.255 2.89119 2.88411
5.25 2.54364 2.53742
5.245 1.85327 1.84874
5.24 0.861322 0.859215
5.235 -0.283195 -0.282502
5.23 -1.36818 -1.36483
5.225 -2.2078 -2.2024
5.22 -2.71231 -2.70567
5.215 -2.89499 -2.88791
5.21 -2.83132 -2.8244
5.205 -2.61155 -2.60516
5.2 -2.3116 -2.30594
5.195 -1.98376 -1.97891
5.19 -1.65888 -1.65482
5.185 -1.35216 -1.34885
5.18 -1.06892 -1.06631
5.175 -0.808742 -0.806763
5.17 -0.568157 -0.566767
5.165 -0.342211 -0.341374
5.16 -0.125293 -0.124986
5.155 0.0884739 0.0882574
5.15 0.305056 0.30431
5.145 0.530424 0.529126
5.14 0.770414 0.768529
5.135 1.03041 1.02789
5.13 1.31465 1.31144
5.125 1.62488 1.6209
5.12 1.95795 1.95316
5.115 2.302 2.29637
5.11 2.63091 2.62447
5.105 2.89798 2.89089
5.1 3.03184 3.02442
5.095 2.94141 2.93421
5.09 2.53919 2.53298
5.085 1.78579 1.78142
5.08 0.738035 0.736229
5.075 -0.439541 -0.438466
5.07 -1.52857 -1.52483
5.065 -2.34906 -2.34331
5.06 -2.82348 -2.81657
5.055 -2.97583 -2.96855
5.05 -2.88722 -2.88016
5.045 -2.64906 -2.64258
5.04 -2.3362 -2.33048
5.035 -1.99927 -1.99438
5.03 -1.66765 -1.66357
5.025 -1.3555 -1.35219
5.02 -1.06746 -1.06485
5.015 -0.802668 -0.800703
5.01 -0.557361 -0.555997
5.005 -0.326382 -0.325584
5 -0.103955 -0.1037
4.995 0.115947 0.115663
4.99 0.339431 0.3386
4.985 0.572599 0.571198
4.98 0.821387 0.819377
4.975 1.09121 1.08854
4.97 1.38618 1.38279
4.965 1.70765 1.70347
4.96 2.05162 2.0466
4.955 2.40465 2.39876
4.95 2.73805 2.73135
4.945 3.00156 2.99421
4.94 3.11968 3.11205
4.935 2.99837 2.99103
4.93 2.55094 2.5447
4.925 1.745 1.74073
4.92 0.649649 0.648059
4.915 -0.558691 -0.557324
4.91 -1.65681 -1.65275
4.905 -2.46866 -2.46262
4.9 -2.92512 -2.91796
4.895 -3.05765 -3.05016
4.89 -2.95139 -2.94417
4.885 -2.69896 -2.69235
4.88 -2.37484 -2.36903
4.875 -2.02891 -2.02395
4.87 -1.68979 -1.68566
4.865 -1.37109 -1.36773
4.86 -1.07703 -1.07439
4.855 -0.806477 -0.804504
4.85 -0.55547 -0.554111
4.845 -0.318677 -0.317897
4.84 -0.0901662 -0.0899455
4.835 0.136234 0.135901
4.83 0.366777 0.365879
4.825 0.607697 0.60621
4.82 0.865041 0.862924
4.815 1.14427 1.14147
4.81 1.44944 1.44589
4.805 1.78162 1.77726
4.8 2.13616 2.13093
4.795 2.49841 2.4923
4.79 2.83776 2.83081
4.785 3.10115 3.09357
4.78 3.20996 3.2021
4.775 3.06763 3.06012
4.77 2.58756 2.58123
4.765 1.7416 1.73734
4.76 0.606773 0.605288
4.755 -0.632284 -0.630737
4.75 -1.748 -1.74372
4.745 -2.56509 -2.55881
4.74 -3.01822 -3.01084
4.735 -3.14287 -3.13518
4.73 -3.02694 -3.01953
4.725 -2.7645 -2.75773
4.72 -2.4307 -2.42476
4.715 -2.07566 -2.07058
4.71 -1.72803 -1.7238
4.705 -1.4014 -1.39797
4.7 -1.0999 -1.09721
4.695 -0.822295 -0.820283
4.69 -0.564497 -0.563116
4.685 -0.321043 -0.320258
4.68 -0.0858609 -0.0856508
4.675 0.147366 0.147005
4.67 0.385035 0.384093
4.665 0.633523 0.631973
4.66 0.899001 0.896801
4.655 1.18702 1.18412
4.65 1.50165 1.49797
4.645 1.84384 1.83932
4.64 2.2086 2.2032
4.635 2.58062 2.57431
4.63 2.92813 2.92097
4.625 3.19642 3.1886
4.62 3.30473 3.29664
4.615 3.15444 3.14673
4.61 2.65768 2.65117
4.605 1.78672 1.78235
4.6 0.621186 0.619666
4.595 -0.65008 -0.648489
4.59 -1.79496 -1.79057
4.585 -2.63465 -2.62821
4.58 -3.10212 -3.09453
4.575 -3.233 -3.22509
4.57 -3.11665 -3.10902
4.565 -2.84911 -2.84214
4.56 -2.50741 -2.50127
4.555 -2.14307 -2.13782
4.55 -1.78573 -1.78137
4.545 -1.44956 -1.44601
4.54 -1.13896 -1.13618
4.535 -0.852801 -0.850714
4.53 -0.586961 -0.585525
4.525 -0.335894 -0.335072
4.52 -0.0934041 -0.0931756
4.515 0.146965 0.146605
4.51 0.391758 0.3908
4.505 0.6475 0.645916
4.5 0.920507 0.918255
4.495 1.21647 1.21349
4.49 1.53957 1.5358
4.485 1.89087 1.88624
4.48 2.26543 2.25989
4.475 2.64792 2.64144
4.47 3.00645 2.9991
4.465 3.28595 3.27791
4.46 3.40485 3.39652
4.455 3.26283 3.25485
4.45 2.76903 2.76226
4.445 1.89154 1.88691
4.44 0.706117 0.704389
4.435 -0.598971 -0.597505
4.43 -1.78687 -1.78249
4.425 -2.67012 -2.66358
4.42 -3.1734 -3.16564
4.415 -3.32785 -3.31971
4.41 -3.22265 -3.21476
4.405 -2.9563 -2.94906
4.4 -2.60909 -2.6027
4.395 -2.23544 -2.22997
4.39 -1.8671 -1.86253
4.385 -1.51953 -1.51581
4.38 -1.1979 -1.19496
4.375 -0.901399 -0.899193
4.37 -0.626038 -0.624506
4.365 -0.366234 -0.365338
4.36 -0.115694 -0.11541
4.355 0.132171 0.131847
4.35 0.384052 0.383112
4.345 0.64663 0.645048
4.34 0.926388 0.924122
4.335 1.22921 1.2262
4.33 1.55953 1.55572
4.325 1.91875 1.91405
4.32 2.30245 2.29681
4.315 2.69605 2.68946
4.31 3.06873 3.06122
4.305 3.36661 3.35837
4.3 3.50888 3.5003
4.295 3.39425 3.38594
4.29 2.92716 2.91999
4.285 2.06637 2.06131
4.28 0.876184 0.87404
4.275 -0.462042 -0.460911
4.27 -1.70749 -1.70332
4.265 -2.65871 -2.65221
4.26 -3.22417 -3.21628
4.255 -3.42436 -3.41598
4.25 -3.34566 -3.33747
4.245 -3.0893 -3.08174
4.24 -2.74039 -2.73369
4.235 -2.35801 -2.35224
4.23 -1.97741 -1.97257
4.225 -1.61638 -1.61242
4.22 -1.28143 -1.27829
4.215 -0.972463 -0.970084
4.21 -0.68577 -0.684092
4.205 -0.415834 -0.414817
4.2 -0.156304 -0.155922
4.195 0.0995257 0.0992822
4.19 0.358492 0.357614
4.185 0.627435 0.6259
4.18 0.913029 0.910795
4.175 1.22141 1.21842
4.17 1.55738 1.55357
4.165 1.92294 1.91824
4.16 2.31468 2.30902
4.155 2.71961 2.71296
4.15 3.10924 3.10163
4.145 3.43268 3.42428
4.14 3.61189 3.60306
4.135 3.54585 3.53718
4.13 3.13332 3.12566
4.125 2.31879 2.31312
4.12 1.14642 1.14361
4.115 -0.218103 -0.217569
4.11 -1.53337 -1.52961
4.105 -2.57941 -2.5731
4.1 -3.23926 -3.23134
4.095 -3.51427 -3.50567
4.09 -3.48352 -3.47499
4.085 -3.25033 -3.24237
4.08 -2.90619 -2.89908
4.075 -2.51695 -2.5108
4.07 -2.12328 -2.11809
4.065 -1.74662 -1.74235
4.06 -1.39572 -1.3923
4.055 -1.07168 -1.06906
4.05 -0.771378 -0.769491
4.045 -0.489501 -0.488303
4.04 -0.219704 -0.219167
4.035 0.0448063 0.0446967
4.03 0.311001 0.31024
4.025 0.585884 0.58445
4.02 0.876332 0.874188
4.015 1.18878 1.18587
4.01 1.52851 1.52477
4.005 1.89837 1.89373
4 2.29639 2.29077
3.995 2.71195 2.70532
3.99 3.12022 3.11259
3.985 3.47524 3.46674
3.98 3.70414 3.69507
3.975 3.70841 3.69934
3.97 3.38161 3.37333
3.965 2.65029 2.6438
3.96 1.52946 1.52572
3.955 0.157318 0.156933
3.95 -1.23225 -1.22924
3.945 -2.39943 -2.39356
3.94 -3.19193 -3.18412
3.935 -3.58024 -3.57148
3.93 -3.62825 -3.61937
3.925 -3.43879 -3.43037
3.92 -3.11076 -3.10315
3.915 -2.71928 -2.71263
3.91 -2.31289 -2.30723
3.905 -1.91865 -1.91395
3.9 -1.54883 -1.54504
3.895 -1.20655 -1.2036
3.89 -0.889722 -0.887545
3.885 -0.593476 -0.592024
3.88 -0.311595 -0.310833
3.875 -0.0372479 -0.0371568
3.87 0.236647 0.236068
3.865 0.51725 0.515984
3.86 0.811647 0.809661
3.855 1.12659 1.12383
3.85 1.46793 1.46434
3.845 1.83951 1.83501
3.84 2.24115 2.23567
3.835 2.66529 2.65876
3.83 3.09189 3.08433
3.825 3.48181 3.47329
3.82 3.77013 3.7609
3.815 3.86426 3.8548
3.81 3.65521 3.64627
3.805 3.05092 3.04345
3.8 2.02971 2.02474
3.795 0.687719 0.686036
3.79 -0.763761 -0.761892
3.785 -2.07068 -2.06561
3.78 -3.03768 -3.03024
3.775 -3.58916 -3.58037
3.77 -3.76053 -3.75133
3.765 -3.64747 -3.63855
3.76 -3.35565 -3.34744
3.755 -2.9719 -2.96463
3.75 -2.5559 -2.54965
3.745 -2.14312 -2.13787
3.74 -1.75137 -1.74709
3.735 -1.3871 -1.3837
3.73 -1.05 -1.04743
3.725 -0.736074 -0.734273
3.72 -0.439458 -0.438383
3.715 -0.153387 -0.153012
3.71 0.129287 0.128971
3.705 0.415857 0.414839
3.7 0.713606 0.71186
3.695 1.0296 1.02708
3.69 1.37028 1.36693
3.685 1.74055 1.73629
3.68 2.1422 2.13696
3.675 2.57112 2.56483
3.67 3.01293 3.00556
3.665 3.43686 3.42845
3.66 3.78869 3.77942
3.655 3.98608 3.97633
3.65 3.92292 3.91332
3.645 3.49237 3.48383
3.64 2.63326 2.62681
3.635 1.38529 1.3819
3.63 -0.0856042 -0.0853947
3.625 -1.52906 -1.52532
3.62 -2.70705 -2.70043
3.615 -3.48176 -3.47324
3.61 -3.83952 -3.83012
3.605 -3.85468 -3.84525
3.6 -3.63455 -3.62566
3.595 -3.27894 -3.27092
3.59 -2.86249 -2.85549
3.585 -2.43308 -2.42712
3.58 -2.01722 -2.01228
3.575 -1.62683 -1.62285
3.57 -1.26476 -1.26167
3.565 -0.92867 -0.926398
3.56 -0.613451 -0.611949
3.555 -0.31262 -0.311855
3.55 -0.0190678 -0.0190211
3.545 0.274583 0.273911
3.54 0.575781 0.574372
3.535 0.891879 0.889696
3.53 1.22983 1.22682
3.525 1.59558 1.59167
3.52 1.99285 1.98797
3.515 2.42104 2.41512
3.51 2.87171 2.86468
3.505 3.32337 3.31524
3.5 3.73471 3.72557
3.495 4.03807 4.02819
3.49 4.13774 4.12761
3.485 3.92157 3.91197
3.48 3.29445 3.28639
3.475 2.23194 2.22648
3.47 0.828337 0.82631
3.465 -0.703547 -0.701825
3.46 -2.10215 -2.09701
3.455 -3.15922 -3.15149
3.45 -3.78573 -3.77646
3.445 -4.00854 -3.99873
3.44 -3.92171 -3.91212
3.435 -3.63452 -3.62562
3.43 -3.23968 -3.23175
3.425 -2.80272 -2.79586
3.42 -2.36375 -2.35797
3.415 -1.94383 -1.93907
3.41 -1.55139 -1.5476
3.405 -1.18724 -1.18433
3.4 -0.847869 -0.845795
3.395 -0.527537 -0.526246
3.39 -0.219389 -0.218852
3.385 0.0839227 0.0837174
3.38 0.389947 0.388993
3.375 0.706253 0.704525
3.37 1.04022 1.03767
3.365 1.39865 1.39522
3.36 1.78695 1.78258
3.355 2.20769 2.20229
3.35 2.65804 2.65153
3.345 3.1257 3.11806
3.34 3.58319 3.57442
3.335 3.9808 3.97106
3.33 4.24101 4.23063
3.325 4.25988 4.24946
3.32 3.92455 3.91495
3.315 3.15352 3.14581
3.31 1.95222 1.94744
3.305 0.451656 0.450551
3.3 -1.11075 -1.10803
3.295 -2.47511 -2.46905
3.29 -3.45747 -3.44901
3.285 -3.99883 -3.98904
3.28 -4.14716 -4.13701
3.275 -4.00482 -3.99502
3.27 -3.68032 -3.67131
3.265 -3.26185 -3.25387
3.26 -2.81005 -2.80317
3.255 -2.36118 -2.3554
3.25 -1.93372 -1.92899
3.245 -1.53452 -1.53077
3.24 -1.16347 -1.16062
3.235 -0.81653 -0.814532
3.23 -0.487654 -0.48646
3.225 -0.16978 -0.169364
3.22 0.144599 0.144245
3.215 0.463161 0.462028
3.21 0.793571 0.791629
3.205 1.14324 1.14044
3.2 1.51885 1.51514
3.195 1.92549 1.92078
3.19 2.36495 2.35916
3.185 2.833 2.82607
3.18 3.31508 3.30697
3.175 3.78027 3.77102
3.17 4.1744 4.16419
3.165 4.4151 4.4043
3.16 4.39494 4.38418
3.155 4.00154 3.99175
3.15 3.16032 3.15259
3.145 1.88952 1.8849
3.14 0.333926 0.333108
3.135 -1.2612 -1.25811
3.13 -2.63714 -2.63069
3.125 -3.61711 -3.60826
3.12 -4.14955 -4.13939
3.115 -4.287 -4.27651
3.11 -4.13346 -4.12334
3.105 -3.79761 -3.78832
3.1 -3.36747 -3.35923
3.095 -2.90359 -2.89649
3.09 -2.44235 -2.43637
3.085 -2.00239 -1.99749
3.08 -1.59073 -1.58684
3.075 -1.20738 -1.20442
3.07 -0.848343 -0.846267
3.065 -0.507564 -0.506322
3.06 -0.17793 -0.177494
3.055 0.148146 0.147784
3.05 0.478431 0.47726
3.045 0.820677 0.818669
3.04 1.18237 1.17947
3.035 1.57024 1.5664
3.03 1.9894 1.98453
3.025 2.44166 2.43569
3.02 2.92285 2.9157
3.015 3.41857 3.4102
3.01 3.89832 3.88878
3.005 4.30877 4.29823
3 4.56871 4.55753
2.995 4.57154 4.56036
2.99 4.20391 4.19362
2.985 3.386 3.37772
2.98 2.12559 2.12039
2.975 0.554747 0.55339
2.97 -1.08871 -1.08605
2.965 -2.54164 -2.53543
2.96 -3.61175 -3.60291
2.955 -4.22894 -4.21859
2.95 -4.43243 -4.42158
2.945 -4.32125 -4.31068
2.94 -4.00578 -3.99598
2.935 -3.579 -3.57024
2.93 -3.10701 -3.09941
2.925 -2.63092 -2.62449
2.92 -2.17284 -2.16753
2.915 -1.74208 -1.73781
2.91 -1.34002 -1.33674
2.905 -0.963491 -0.961134
2.9 -0.606809 -0.605324
2.895 -0.26303 -0.262387
2.89 0.075393 0.0752085
2.885 0.41626 0.415241
2.88 0.767395 0.765518
2.875 1.13642 1.13363
2.87 1.53031 1.52656
2.865 1.95464 1.94986
2.86 2.41218 2.40628
2.855 2.90045 2.89335
2.85 3.40802 3.39969
2.845 3.90921 3.89964
2.84 4.35751 4.34685
2.835 4.67995 4.6685
2.83 4.77668 4.76499
2.825 4.53363 4.52253
2.82 3.8552 3.84577
2.815 2.71467 2.70803
2.81 1.19974 1.1968
2.805 -0.483923 -0.482739
2.8 -2.07204 -2.06697
2.795 -3.33681 -3.32865
2.79 -4.15852 -4.14834
2.785 -4.53633 -4.52523
2.78 -4.55003 -4.53889
2.775 -4.30913 -4.29858
2.77 -3.9159 -3.90632
2.765 -3.44867 -3.44023
2.76 -2.95954 -2.9523
2.755 -2.47893 -2.47286
2.75 -2.02182 -2.01688
2.745 -1.59317 -1.58927
2.74 -1.19188 -1.18896
2.735 -0.813427 -0.811437
2.73 -0.45145 -0.450346
2.725 -0.0986704 -0.098429
2.72 0.252616 0.251998
2.715 0.610251 0.608758
2.71 0.981987 0.979585
2.705 1.37517 1.37181
2.7 1.79617 1.79178
2.695 2.24933 2.24383
2.69 2.73516 2.72847
2.685 3.24744 3.23949
2.68 3.76889 3.75966
2.675 4.26543 4.25499
2.67 4.67994 4.66849
2.665 4.92836 4.91631
2.66 4.90375 4.89175
2.655 4.49574 4.48473
2.65 3.62985 3.62097
2.645 2.31758 2.31191
2.64 0.689363 0.687676
2.635 -1.02313 -1.02062
2.63 -2.56053 -2.55427
2.625 -3.72576 -3.71664
2.62 -4.43621 -4.42535
2.615 -4.71748 -4.70594
2.61 -4.66005 -4.64865
2.605 -4.37246 -4.36176
2.6 -3.95089 -3.94122
2.595 -3.46696 -3.45847
2.59 -2.96745 -2.96019
2.585 -2.47926 -2.47319
2.58 -2.01527 -2.01034
2.575 -1.57931 -1.57544
2.57 -1.16973 -1.16687
2.565 -0.781778 -0.779865
2.56 -0.40902 -0.408019
2.555 -0.0441709 -0.0440628
2.55 0.320441 0.319657
2.545 0.692593 0.690898
2.54 1.07992 1.07727
2.535 1.48954 1.4859
2.53 1.92748 1.92277
2.525 2.3975 2.39163
2.52 2.89923 2.89214
2.515 3.42528 3.4169
2.51 3.9569 3.94722
2.505 4.45846 4.44755
2.5 4.87169 4.85977
2.495 5.11248 5.09997
2.49 5.07559 5.06317
2.485 4.65402 4.64263
2.48 3.77656 3.76732
2.475 2.4548 2.44879
2.47 0.813868 0.811877
2.465 -0.923127 -0.920868
2.46 -2.50273 -2.4966
2.455 -3.72595 -3.71683
2.45 -4.50104 -4.49002
2.445 -4.84233 -4.83049
2.44 -4.83193 -4.82011
2.435 -4.57492 -4.56372
2.43 -4.16813 -4.15793
2.425 -3.68613 -3.67711
2.42 -3.1793 -3.17152
2.415 -2.67787 -2.67131
2.41 -2.19735 -2.19197
2.405 -1.7435 -1.73923
2.4 -1.31599 -1.31277
2.395 -0.910943 -0.908714
2.39 -0.522469 -0.521191
2.385 -0.143642 -0.143291
2.38 0.232965 0.232395
2.375 0.614958 0.613453
2.37 1.00985 1.00738
2.365 1.42476 1.42128
2.36 1.86585 1.86128
2.355 2.3374 2.33168
2.35 2.8403 2.83335
2.345 3.36956 3.36131
2.34 3.91075 3.90118
2.335 4.43522 4.42437
2.33 4.89469 4.88272
2.325 5.21722 5.20445
2.32 5.30821 5.29522
2.315 5.06248 5.0501
2.31 4.392 4.38126
2.305 3.26712 3.25913
2.3 1.75495 1.75065
2.295 0.0277612 0.0276933
2.29 -1.67688 -1.67277
2.285 -3.13101 -3.12335
2.28 -4.1851 -4.17486
2.275 -4.79497 -4.78324
2.27 -5.00384 -4.99159
2.265 -4.90205 -4.89005
2.26 -4.58963 -4.5784
2.255 -4.15324 -4.14307
2.25 -3.65745 -3.6485
2.245 -3.14505 -3.13735
2.24 -2.64127 -2.63481
2.235 -2.15872 -2.15344
2.23 -1.70166 -1.6975
2.225 -1.2691 -1.266
2.22 -0.856981 -0.854884
2.215 -0.459485 -0.458361
2.21 -0.0698752 -0.0697042
2.205 0.319025 0.318244
2.2 0.71451 0.712761
2.195 1.12372 1.12097
2.19 1.55327 1.54947
2.185 2.00871 2.00379
2.18 2.49349 2.48739
2.175 3.00751 3.00015
2.17 3.54466 3.53599
2.165 4.08949 4.07948
2.16 4.61284 4.60155
2.155 5.06718 5.05478
2.15 5.38332 5.37015
2.145 5.47196 5.45857
2.14 5.2349 5.22209
2.135 4.58969 4.57846
2.13 3.50576 3.49718
2.125 2.0385 2.03351
2.12 0.339336 0.338506
2.115 -1.37488 -1.37151
2.11 -2.88514 -2.87808
2.105 -4.03405 -4.02418
2.1 -4.75781 -4.74616
2.095 -5.07811 -5.06568
2.09 -5.06976 -5.05735
2.085 -4.82562 -4.81382
2.08 -4.43211 -4.42127
2.075 -3.95754 -3.94786
2.07 -3.44994 -3.4415
2.065 -2.93968 -2.93249
2.06 -2.44372 -2.43774
2.055 -1.96967 -1.96485
2.05 -1.51902 -1.5153
2.045 -1.08945 -1.08678
2.04 -0.676395 -0.67474
2.035 -0.274028 -0.273357
2.03 0.124145 0.123841
2.025 0.524882 0.523597
2.02 0.934918 0.932631
2.015 1.36066 1.35733
2.01 1.80773 1.80331
2.005 2.28035 2.27477
2 2.78017 2.77337
1.995 3.30471 3.29662
1.99 3.8449 3.83549
1.985 4.3819 4.37117
1.98 4.88327 4.87132
1.975 5.29934 5.28638
1.97 5.56159 5.54798
1.965 5.58604 5.57237
1.96 5.28546 5.27253
1.955 4.59252 4.58129
1.95 3.49038 3.48184
1.945 2.03899 2.034
1.94 0.379826 0.378897
1.935 -1.29196 -1.2888
1.93 -2.78018 -2.77338
1.925 -3.94014 -3.9305
1.92 -4.70646 -4.69495
1.915 -5.08911 -5.07666
1.91 -5.14835 -5.13575
1.905 -4.96538 -4.95323
1.9 -4.62003 -4.60872
1.895 -4.17859 -4.16836
1.89 -3.6901 -3.68108
1.885 -3.1875 -3.1797
1.88 -2.6907 -2.68412
1.875 -2.21015 -2.20475
1.87 -1.74975 -1.74547
1.865 -1.30916 -1.30595
1.86 -0.88536 -0.883193
1.855 -0.473786 -0.472627
1.85 -0.0689757 -0.0688069
1.845 0.334958 0.334139
1.84 0.744002 0.742181
1.835 1.16395 1.1611
1.83 1.60008 1.59616
1.825 2.05663 2.0516
1.82 2.53613 2.52993
1.815 3.03825 3.03082
1.81 3.55827 3.54956
1.805 4.08491 4.07491
1.8 4.59765 4.5864
1.795 5.06386 5.05147
1.79 5.43641 5.4231
1.785 5.65342 5.63958
1.78 5.64241 5.62861
1.775 5.33115 5.31811
1.77 4.66615 4.65473
1.765 3.63575 3.62685
1.76 2.28933 2.28373
1.755 0.741048 0.739235
1.75 -0.849257 -0.847179
1.745 -2.31377 -2.30811
1.74 -3.51741 -3.5088
1.735 -4.38405 -4.37332
1.73 -4.90026 -4.88827
1.725 -5.10099 -5.08851
1.72 -5.0478 -5.03544
1.715 -4.80925 -4.79748
1.71 -4.44793 -4.43704
1.705 -4.01425 -4.00442
1.7 -3.54517 -3.53649
1.695 -3.06558 -3.05808
1.69 -2.59076 -2.58442
1.685 -2.12885 -2.12364
1.68 -1.683 -1.67888
1.675 -1.25303 -1.24997
1.67 -0.836608 -0.834561
1.665 -0.430085 -0.429033
1.66 -0.0290688 -0.0289977
1.655 0.371188 0.370279
1.65 0.775485 0.773588
1.645 1.1884 1.1855
1.64 1.614 1.61005
1.635 2.05539 2.05036
1.63 2.51419 2.50803
1.625 2.9897 2.98238
1.62 3.47784 3.46933
1.615 3.96967 3.95996
1.61 4.44974 4.43885
1.605 4.89416 4.88218
1.6 5.26918 5.25629
1.595 5.53073 5.5172
1.59 5.62628 5.61251
1.585 5.5002 5.48674
1.58 5.1036 5.09111
1.575 4.40788 4.39709
1.57 3.41893 3.41057
1.565 2.1866 2.18125
1.56 0.803369 0.801404
1.555 -0.610089 -0.608597
1.55 -1.92911 -1.92439
1.545 -3.05027 -3.0428
1.54 -3.90862 -3.89905
1.535 -4.48222 -4.47125
1.53 -4.78553 -4.77382
1.525 -4.85678 -4.84489
1.52 -4.74482 -4.73321
1.515 -4.49897 -4.48796
1.51 -4.16269 -4.15251
1.505 -3.77098 -3.76175
1.5 -3.3499 -3.3417
1.495 -2.91763 -2.91049
1.49 -2.48587 -2.47979
1.485 -2.06142 -2.05637
1.48 -1.64746 -1.64343
1.475 -1.24467 -1.24162
1.47 -0.852026 -0.849941
1.465 -0.467423 -0.466279
1.46 -0.0880967 -0.0878811
1.455 0.289039 0.288332
1.45 0.667138 0.665506
1.445 1.0492 1.04663
1.44 1.43784 1.43433
1.435 1.83504 1.83054
1.43 2.24177 2.23629
1.425 2.65765 2.65115
1.42 3.08034 3.07281
1.415 3.50494 3.49636
1.41 3.92316 3.91356
1.405 4.32258 4.312
1.4 4.68586 4.6744
1.395 4.99037 4.97816
1.39 5.20832 5.19558
1.385 5.3081 5.29511
1.38 5.25693 5.24407
1.375 5.02525 5.01296
1.37 4.59254 4.5813
1.365 3.95357 3.94389
1.36 3.12359 3.11595
1.355 2.14038 2.13514
1.35 1.06163 1.05903
1.345 -0.0423442 -0.0422406
1.34 -1.09917 -1.09648
1.335 -2.04526 -2.04025
1.33 -2.83406 -2.82712
1.325 -3.43992 -3.43151
1.32 -3.85741 -3.84797
1.315 -4.09732 -4.08729
1.31 -4.1812 -4.17097
1.305 -4.13596 -4.12584
1.3 -3.98947 -3.97971
1.295 -3.76767 -3.75845
1.29 -3.49289 -3.48434
1.285 -3.18328 -3.17549
1.28 -2.85285 -2.84587
1.275 -2.51193 -2.50578
1.27 -2.16774 -2.16243
1.265 -1.82502 -1.82056
1.26 -1.48662 -1.48299
1.255 -1.15396 -1.15113
1.25 -0.82742 -0.825396
1.245 -0.506712 -0.505472
1.24 -0.191073 -0.190605
1.235 0.120508 0.120213
1.23 0.42914 0.42809
1.225 0.735896 0.734095
1.22 1.0417 1.03915
1.215 1.3472 1.3439
1.21 1.65268 1.64864
1.205 1.95794 1.95315
1.2 2.26215 2.25661
1.195 2.56372 2.55744
1.19 2.86018 2.85318
1.185 3.14805 3.14035
1.18 3.42269 3.41432
1.175 3.67824 3.66924
1.17 3.90763 3.89807
1.165 4.10261 4.09257
1.16 4.25403 4.24362
1.155 4.3522 4.34155
1.15 4.38746 4.37672
1.145 4.35095 4.34031
1.14 4.23553 4.22517
1.135 4.03672 4.02685
1.13 3.75364 3.74446
1.125 3.38971 3.38141
1.12 2.95295 2.94572
1.115 2.45588 2.44987
1.11 1.91483 1.91014
1.105 1.34875 1.34545
1.1 0.777752 0.775849
1.095 0.221518 0.220976
1.09 -0.3022 -0.30146
1.085 -0.77873 -0.776825
1.08 -1.1972 -1.19427
1.075 -1.5508 -1.547
1.07 -1.83656 -1.83206
1.065 -2.05491 -2.04988
1.06 -2.20897 -2.20356
1.055 -2.3038 -2.29816
1.05 -2.34569 -2.33995
1.045 -2.34154 -2.33581
1.04 -2.29835 -2.29272
1.035 -2.22285 -2.21741
1.03 -2.1213 -2.1161
1.025 -1.99927 -1.99437
1.02 -1.86166 -1.85711
1.015 -1.71266 -1.70847
1.01 -1.55579 -1.55198
1.005 -1.39395 -1.39054
1 -1.22952 -1.22651
0.995 -1.0644 -1.06179
0.99 -0.900112 -0.897909
0.985 -0.737851 -0.736045
0.98 -0.578548 -0.577132
0.975 -0.422924 -0.421889
0.97 -0.271537 -0.270872
0.965 -0.124814 -0.124509
0.96 0.0169125 0.0168711
0.955 0.153383 0.153008
0.95 0.28439 0.283694
0.945 0.409762 0.408759
0.94 0.529354 0.528059
0.935 0.643038 0.641465
0.93 0.750697 0.74886
0.925 0.852222 0.850136
0.92 0.947512 0.945193
0.915 1.03647 1.03394
0.91 1.11902 1.11628
0.905 1.19508 1.19215
0.9 1.26458 1.26149
0.895 1.32749 1.32424
0.89 1.38378 1.38039
0.885 1.43345 1.42994
0.88 1.47651 1.4729
0.875 1.51304 1.50934
0.87 1.54311 1.53933
0.865 1.56683 1.56299
0.86 1.58435 1.58048
0.855 1.59586 1.59196
0.85 1.60157 1.59765
0.845 1.60171 1.59779
0.84 1.59656 1.59265
0.835 1.58639 1.58251
0.83 1.57152 1.56768
0.825 1.55228 1.54848
0.82 1.52899 1.52525
0.815 1.502 1.49832
0.81 1.47164 1.46804
0.805 1.43827 1.43475
0.8 1.40221 1.39878
0.795 1.36379 1.36045
0.79 1.32332 1.32009
0.785 1.28111 1.27798
0.78 1.23743 1.2344
0.775 1.19255 1.18963
0.77 1.14673 1.14392
0.765 1.10018 1.09749
0.76 1.05313 1.05055
0.755 1.00577 1.0033
0.75 0.958276 0.955932
0.745 0.910828 0.908599
0.74 0.863574 0.861461
0.735 0.816659 0.814661
0.73 0.770218 0.768333
0.725 0.724377 0.722604
0.72 0.679256 0.677594
0.715 0.63497 0.633416
0.71 0.591629 0.590181
0.705 0.54934 0.547996
0.7 0.508206 0.506963
0.695 0.468326 0.467181
0.69 0.429797 0.428745
0.685 0.39271 0.391749
0.68 0.357151 0.356277
0.675 0.323201 0.32241
0.67 0.290934 0.290222
0.665 0.260414 0.259777
0.66 0.231696 0.231129
0.655 0.204823 0.204322
0.65 0.179827 0.179387
0.645 0.156725 0.156341
0.64 0.135518 0.135186
0.635 0.116193 0.115909
0.63 0.0987215 0.0984799
0.625 0.0830564 0.0828532
0.62 0.0691363 0.0689672
0.615 0.0568837 0.0567445
0.61 0.0462063 0.0460933
0.605 0.0369985 0.036908
0.6 0.0291428 0.0290715
0.595 0.0225114 0.0224563
0.59 0.0169688 0.0169273
0.585 0.0123737 0.0123435
0.58 0.00858173 0.00856073
0.575 0.0054476 0.00543427
0.57 0.00282798 0.00282106
0.565 0.000583805 0.000582377
0.56 -0.00141736 -0.00141389
0.555 -0.0032991 -0.00329103
0.55 -0.00517422 -0.00516156
0.545 -0.00714304 -0.00712557
0.54 -0.00929204 -0.0092693
0.535 -0.0116928 -0.0116642
0.53 -0.0144012 -0.014366
0.525 -0.0174574 -0.0174147
0.52 -0.0208855 -0.0208344
0.515 -0.0246938 -0.0246334
0.51 -0.0288761 -0.0288055
0.505 -0.0334119 -0.0333302
0.5 -0.0382679 -0.0381742
0.495 -0.0433994 -0.0432932
0.49 -0.0487517 -0.0486324
0.485 -0.0542621 -0.0541294
0.48 -0.0598613 -0.0597148
0.475 -0.0654751 -0.0653149
0.47 -0.0710267 -0.0708529
0.465 -0.0764379 -0.0762508
0.46 -0.081631 -0.0814312
0.455 -0.0865305 -0.0863188
0.45 -0.0910645 -0.0908417
0.445 -0.0951661 -0.0949332
0.44 -0.0987744 -0.0985327
0.435 -0.101836 -0.101587
0.43 -0.104306 -0.104051
0.425 -0.106148 -0.105888
0.42 -0.107336 -0.107073
0.415 -0.107852 -0.107589
0.41 -0.107693 -0.107429
0.405 -0.106861 -0.106599
0.4 -0.105372 -0.105114
0.395 -0.103251 -0.102999
0.39 -0.100533 -0.100287
0.385 -0.0972621 -0.0970241
0.38 -0.0934891 -0.0932604
0.375 -0.0892736 -0.0890551
0.37 -0.0846802 -0.084473
0.365 -0.0797783 -0.0795831
0.36 -0.0746403 -0.0744577
0.355 -0.0693401 -0.0691704
0.35 -0.0639513 -0.0637948
0.345 -0.0585459 -0.0584027
0.34 -0.0531927 -0.0530626
0.335 -0.0479556 -0.0478382
0.33 -0.0428922 -0.0427873
0.325 -0.0380533 -0.0379602
0.32 -0.0334812 -0.0333993
0.315 -0.0292098 -0.0291383
0.31 -0.0252636 -0.0252018
0.305 -0.0216584 -0.0216054
0.3 -0.0184009 -0.0183559
0.295 -0.01549 -0.0154521
0.29 -0.0129169 -0.0128853
0.285 -0.0106668 -0.0106407
0.28 -0.00871958 -0.00869824
0.275 -0.00705154 -0.00703429
0.27 -0.00563635 -0.00562256
0.265 -0.00444643 -0.00443555
0.26 -0.0034541 -0.00344565
0.255 -0.00263253 -0.00262609
0.25 -0.00195653 -0.00195174
0.245 -0.0014031 -0.00139967
0.24 -0.000951807 -0.000949478
0.235 -0.000584885 -0.000583454
0.23 -0.000287254 -0.000286551
0.225 -4.63445e-05 -4.62311e-05
0.22 0.000148154 0.000147791
0.215 0.000304589 0.000303844
0.21 0.00042967 0.000428618
0.205 0.000528764 0.000527471
0.2 0.000606178 0.000604695
0.195 0.000665381 0.000663753
0.19 0.000709201 0.000707466
0.185 0.000739963 0.000738153
0.18 0.000759607 0.000757748
0.175 0.000769766 0.000767882
0.17 0.00077183 0.000769941
0.165 0.000766994 0.000765118
0.16 0.000756291 0.00075444
0.155 0.000740618 0.000738805
0.15 0.000720759 0.000718995
0.145 0.000697402 0.000695696
0.14 0.000671155 0.000669513
0.135 0.000642557 0.000640984
0.13 0.000612088 0.00061059
0.125 0.000580183 0.000578764
0.12 0.000547243 0.000545904
0.115 0.000513641 0.000512384
0.11 0.000479745 0.000478571
0.105 0.000445945 0.000444853
0.1 0.000412705 0.000411696
0.095 0.000380633 0.000379702
0.09 0.000350531 0.000349673
0.085 0.00032337 0.000322578
0.08 0.000300073 0.000299339
0.075 0.000281042 0.000280354
0.07 0.000265491 0.000264841
0.065 0.000250897 0.000250283
0.06 0.000233063 0.000232493
0.055 0.000207214 0.000206707
0.05 0.000170046 0.00016963
0.045 0.000121797 0.000121499
0.04 6.69989e-05 6.68349e-05
0.035 1.35842e-05 1.3551e-05
0.03 -2.80368e-05 -2.79682e-05
0.025 -4.58624e-05 -4.57502e-05
0.02 -3.3795e-05 -3.37123e-05
0.015 -9.05961e-06 -9.03744e-06
0.01 -2.21736e-07 -2.21193e-07
0.005 -1.24081e-12 -1.23778e-12
-1.63468e-13 -4.44772e-43 -4.43683e-43


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda4.0Nc1QuantumOneLoop/GApOneLoop.txt <==
-31.4301 -0.00101427 3.23341e-06
-30.9905 -0.00104331 3.37335e-06
-30.6297 -0.00106809 3.49431e-06
-30.3101 -0.00109078 3.60633e-06
-30.0173 -0.0011122 3.71318e-06
-29.7441 -0.00113278 3.81677e-06
-29.4858 -0.00115275 3.91824e-06
-29.2396 -0.00117229 4.01835e-06
-29.0035 -0.0011915 4.11762e-06
-28.7758 -0.00121048 4.21644e-06
-28.5554 -0.00122928 4.31512e-06
-28.3415 -0.00124795 4.41388e-06
-28.1333 -0.00126653 4.51293e-06
-27.9302 -0.00128507 4.61244e-06
-27.7317 -0.00130358 4.71254e-06
-27.5373 -0.00132209 4.81336e-06
-27.3468 -0.00134062 4.91501e-06
-27.1598 -0.00135919 5.01758e-06
-26.9761 -0.00137782 5.12118e-06
-26.7954 -0.00139652 5.22588e-06
-26.6174 -0.0014153 5.33177e-06
-26.4421 -0.00143418 5.43891e-06
-26.2693 -0.00145317 5.54738e-06
-26.0988 -0.00147228 5.65724e-06
-25.9304 -0.00149151 5.76857e-06
-25.7641 -0.00151088 5.88143e-06
-25.5998 -0.0015304 5.99588e-06
-25.4373 -0.00155007 6.11198e-06
-25.2766 -0.00156991 6.2298e-06
-25.1175 -0.00158992 6.34939e-06
-24.9601 -0.0016101 6.47082e-06
-24.8041 -0.00163047 6.59415e-06
-24.6496 -0.00165104 6.71943e-06
-24.4966 -0.00167181 6.84674e-06
-24.3448 -0.00169278 6.97613e-06
-24.1944 -0.00171397 7.10767e-06
-24.0451 -0.00173538 7.24142e-06
-23.8971 -0.00175702 7.37744e-06
-23.7502 -0.00177889 7.5158e-06
-23.6044 -0.00180101 7.65657e-06
-23.4597 -0.00182338 7.79981e-06
-23.316 -0.001846 7.9456e-06
-23.1733 -0.00186889 8.09401e-06
-23.0316 -0.00189205 8.2451e-06
-22.8908 -0.00191548 8.39894e-06
-22.7509 -0.0019392 8.55563e-06
-22.6118 -0.00196321 8.71523e-06
-22.4736 -0.00198752 8.87782e-06
-22.3363 -0.00201214 9.04348e-06
-22.1997 -0.00203707 9.2123e-06
-22.0639 -0.00206232 9.38436e-06
-21.9288 -0.00208791 9.55975e-06
-21.7945 -0.00211383 9.73856e-06
-21.6609 -0.00214009 9.92088e-06
-21.528 -0.00216671 1.01068e-05
-21.3958 -0.00219369 1.02964e-05
-21.2642 -0.00222104 1.04899e-05
-21.1332 -0.00224876 1.06872e-05
-21.0029 -0.00227688 1.08886e-05
-20.8732 -0.00230539 1.1094e-05
-20.7441 -0.00233431 1.13037e-05
-20.6156 -0.00236364 1.15178e-05
-20.4876 -0.0023934 1.17363e-05
-20.3602 -0.00242359 1.19594e-05
-20.2333 -0.00245423 1.21873e-05
-20.1069 -0.00248532 1.242e-05
-19.9811 -0.00251688 1.26577e-05
-19.8557 -0.00254891 1.29005e-05
-19.7309 -0.00258143 1.31485e-05
-19.6065 -0.00261444 1.3402e-05
-19.4826 -0.00264797 1.36611e-05
-19.3592 -0.00268202 1.39259e-05
-19.2362 -0.0027166 1.41966e-05
-19.1137 -0.00275173 1.44733e-05
-18.9916 -0.00278742 1.47563e-05
-18.8699 -0.00282368 1.50457e-05
-18.7487 -0.00286052 1.53417e-05
-18.6278 -0.00289797 1.56445e-05
-18.5074 -0.00293602 1.59543e-05
-18.3873 -0.00297471 1.62712e-05
-18.2676 -0.00301404 1.65956e-05
-18.1483 -0.00305403 1.69277e-05
-18.0294 -0.0030947 1.72676e-05
-17.9108 -0.00313605 1.76156e-05
-17.7926 -0.00317812 1.79719e-05
-17.6748 -0.00322091 1.83368e-05
-17.5572 -0.00326444 1.87106e-05
-17.4401 -0.00330874 1.90935e-05
-17.3232 -0.00335381 1.94859e-05
-17.2067 -0.00339969 1.98879e-05
-17.0905 -0.00344638 2.03e-05
-16.9746 -0.00349392 2.07224e-05
-16.859 -0.00354232 2.11555e-05
-16.7437 -0.0035916 2.15995e-05
-16.6288 -0.00364179 2.20549e-05
-16.5141 -0.00369291 2.2522e-05
-16.3997 -0.00374498 2.30012e-05
-16.2856 -0.00379803 2.34929e-05
-16.1717 -0.00385209 2.39975e-05
-16.0582 -0.00390717 2.45154e-05
-15.9449 -0.00396332 2.50471e-05
-15.8319 -0.00402055 2.5593e-05
-15.7191 -0.0040789 2.61536e-05
-15.6066 -0.00413839 2.67294e-05
-15.4943 -0.00419906 2.73209e-05
-15.3823 -0.00426094 2.79287e-05
-15.2705 -0.00432406 2.85534e-05
-15.159 -0.00438846 2.91954e-05
-15.0477 -0.00445417 2.98555e-05
-14.9367 -0.00452123 3.05342e-05
-14.8258 -0.00458968 3.12323e-05
-14.7152 -0.00465955 3.19504e-05
-14.6049 -0.00473089 3.26892e-05
-14.4947 -0.00480374 3.34495e-05
-14.3848 -0.00487814 3.42321e-05
-14.275 -0.00495415 3.50378e-05
-14.1655 -0.0050318 3.58674e-05
-14.0562 -0.00511114 3.6722e-05
-13.9471 -0.00519223 3.76023e-05
-13.8382 -0.00527512 3.85093e-05
-13.7294 -0.00535986 3.94442e-05
-13.6209 -0.00544651 4.04079e-05
-13.5126 -0.00553512 4.14016e-05
-13.4044 -0.00562577 4.24265e-05
-13.2965 -0.00571851 4.34838e-05
-13.1887 -0.00581341 4.45747e-05
-13.0811 -0.00591053 4.57007e-05
-12.9737 -0.00600995 4.68631e-05
-12.8664 -0.00611174 4.80634e-05
-12.7593 -0.00621598 4.93033e-05
-12.6524 -0.00632276 5.05842e-05
-12.5457 -0.00643214 5.1908e-05
-12.4391 -0.00654422 5.32764e-05
-12.3327 -0.0066591 5.46914e-05
-12.2265 -0.00677686 5.61549e-05
-12.1204 -0.0068976 5.7669e-05
-12.0144 -0.00702144 5.9236e-05
-11.9086 -0.00714846 6.08581e-05
-11.803 -0.00727879 6.25379e-05
-11.6975 -0.00741255 6.42778e-05
-11.5922 -0.00754985 6.60806e-05
-11.487 -0.00769082 6.79493e-05
-11.3819 -0.0078356 6.98867e-05
-11.277 -0.00798433 7.18961e-05
-11.1722 -0.00813715 7.39809e-05
-11.0676 -0.00829421 7.61447e-05
-10.9631 -0.00845568 7.83912e-05
-10.8587 -0.00862173 8.07244e-05
-10.7545 -0.00879253 8.31486e-05
-10.6503 -0.00896826 8.56682e-05
-10.5463 -0.00914912 8.82879e-05
-10.4425 -0.00933532 9.10129e-05
-10.3387 -0.00952706 9.38485e-05
-10.2351 -0.00972457 9.68003e-05
-10.1316 -0.00992809 9.98744e-05
-10.0282 -0.0101379 0.000103077
-9.92496 -0.0103542 0.000106415
-9.82181 -0.0105772 0.000109896
-9.71877 -0.0108074 0.000113528
-9.61583 -0.011045 0.000117318
-9.51301 -0.0112902 0.000121276
-9.4103 -0.0115436 0.000125411
-9.30769 -0.0118053 0.000129732
-9.20518 -0.0120758 0.000134252
-9.10278 -0.0123555 0.00013898
-9.00048 -0.0126449 0.00014393
-8.89828 -0.0129443 0.000149115
-8.79618 -0.0132543 0.000154548
-8.69417 -0.0135753 0.000160246
-8.59226 -0.0139079 0.000166223
-8.49044 -0.0142527 0.000172499
-8.38872 -0.0146102 0.000179091
-8.28708 -0.0149812 0.00018602
-8.18554 -0.0153662 0.000193308
-8.08408 -0.0157661 0.000200979
-7.98271 -0.0161816 0.000209058
-7.88143 -0.0166136 0.000217574
-7.78023 -0.0170629 0.000226555
-7.67911 -0.0175305 0.000236035
-7.57807 -0.0180174 0.00024605
-7.47712 -0.0185247 0.000256636
-7.37624 -0.0190535 0.000267838
-7.27544 -0.0196052 0.000279699
-7.17471 -0.0201811 0.000292271
-7.07406 -0.0207826 0.000305606
-6.97348 -0.0214113 0.000319766
-6.87298 -0.0220689 0.000334815
-6.77254 -0.0227571 0.000350825
-6.67218 -0.0234781 0.000367875
-6.57188 -0.0242339 0.000386051
-6.47166 -0.0250267 0.000405451
-6.37149 -0.0258593 0.000426178
-6.2714 -0.0267341 0.000448351
-6.17136 -0.0276543 0.0004721
-6.07139 -0.0286231 0.000497569
-5.97148 -0.029644 0.000524919
-5.87163 -0.0307209 0.00055433
-5.77184 -0.0318581 0.000586004
-5.67211 -0.0330601 0.000620164
-5.57243 -0.0343323 0.000657066
-5.47281 -0.0356801 0.000696993
-5.37325 -0.03711 0.00074027
-5.27373 -0.0386287 0.000787262
-5.17427 -0.0402441 0.000838384
-5.07487 -0.0419647 0.00089411
-4.97551 -0.0438001 0.000954981
-4.8762 -0.0457611 0.00102162
-4.77694 -0.0478595 0.00109474
-4.67772 -0.050109 0.00117518
-4.57855 -0.0525248 0.00126389
-4.47943 -0.0551243 0.00136199
-4.38035 -0.0579272 0.0014708
-4.28131 -0.060956 0.00159186
-4.18232 -0.0642365 0.00172701
-4.08336 -0.0677984 0.00187841
-3.98445 -0.071676 0.00204866
-3.88557 -0.0759095 0.00224091
-3.78673 -0.0805454 0.00245896
-3.68793 -0.0856389 0.00270744
-3.58916 -0.0912549 0.00299208
-3.49043 -0.0974711 0.00331997
-3.39173 -0.104381 0.00370004
-3.29307 -0.112096 0.00414357
-3.19443 -0.120756 0.00466505
-3.09583 -0.130529 0.00528326
-2.99725 -0.141628 0.00602295
-2.89871 -0.154322 0.00691723
-2.80019 -0.168953 0.00801117
-2.7017 -0.185969 0.00936739
-2.60323 -0.205961 0.0110749
-2.50479 -0.229732 0.0132635
-2.40638 -0.25839 0.0161288
-2.30798 -0.293518 0.019976
-2.20961 -0.33745 0.0253029
-2.11126 -0.393771 0.0329658
-2.01293 -0.468279 0.0445398
-1.91462 -0.570973 0.0631828
-1.81632 -0.720629 0.0959965
-1.71804 -0.95677 0.161767
-1.61978 -1.37687 0.324087
-1.52154 -2.26996 0.91001
-1.42331 -3.17767 5.01066
-1.32509 3.6049 2.65856
-1.22689 2.14926 0.612815
-1.12869 1.46875 0.250571
-1.03051 1.12899 0.133178
-0.932337 0.930715 0.0813793
-0.834173 0.803012 0.0540333
-0.736016 0.715456 0.0377801
-0.637867 0.653027 0.0272488
-0.539723 0.607529 0.0199422
-0.441585 0.574163 0.0145668
-0.343451 0.549984 0.0103925
-0.24532 0.533139 0.0069741
-0.147191 0.522469 0.00401815
-0.0490634 0.517291 0.0013129
0.0490634 0.517291 -0.0013129
0.147191 0.522469 -0.00401815
0.24532 0.533139 -0.0069741
0.343451 0.549984 -0.0103925
0.441585 0.574163 -0.0145668
0.539723 0.607529 -0.0199422
0.637867 0.653027 -0.0272488
0.736016 0.715456 -0.0377801
0.834173 0.803012 -0.0540333
0.932337 0.930715 -0.0813793
1.03051 1.12899 -0.133178
1.12869 1.46875 -0.250571
1.22689 2.14926 -0.612815
1.32509 3.6049 -2.65856
1.42331 -3.17767 -5.01066
1.52154 -2.26996 -0.91001
1.61978 -1.37687 -0.324087
1.71804 -0.95677 -0.161767
1.81632 -0.720629 -0.0959965
1.91462 -0.570973 -0.0631828
2.01293 -0.468279 -0.0445398
2.11126 -0.393771 -0.0329658
2.20961 -0.33745 -0.0253029
2.30798 -0.293518 -0.019976
2.40638 -0.25839 -0.0161288
2.50479 -0.229732 -0.0132635
2.60323 -0.205961 -0.0110749
2.7017 -0.185969 -0.00936739
2.80019 -0.168953 -0.00801117
2.89871 -0.154322 -0.00691723
2.99725 -0.141628 -0.00602295
3.09583 -0.130529 -0.00528326
3.19443 -0.120756 -0.00466505
3.29307 -0.112096 -0.00414357
3.39173 -0.104381 -0.00370004
3.49043 -0.0974711 -0.00331997
3.58916 -0.0912549 -0.00299208
3.68793 -0.0856389 -0.00270744
3.78673 -0.0805454 -0.00245896
3.88557 -0.0759095 -0.00224091
3.98445 -0.071676 -0.00204866
4.08336 -0.0677984 -0.00187841
4.18232 -0.0642365 -0.00172701
4.28131 -0.060956 -0.00159186
4.38035 -0.0579272 -0.0014708
4.47943 -0.0551243 -0.00136199
4.57855 -0.0525248 -0.00126389
4.67772 -0.050109 -0.00117518
4.77694 -0.0478595 -0.00109474
4.8762 -0.0457611 -0.00102162
4.97551 -0.0438001 -0.000954981
5.07487 -0.0419647 -0.00089411
5.17427 -0.0402441 -0.000838384
5.27373 -0.0386287 -0.000787262
5.37325 -0.03711 -0.00074027
5.47281 -0.0356801 -0.000696993
5.57243 -0.0343323 -0.000657066
5.67211 -0.0330601 -0.000620164
5.77184 -0.0318581 -0.000586004
5.87163 -0.0307209 -0.00055433
5.97148 -0.029644 -0.000524919
6.07139 -0.0286231 -0.000497569
6.17136 -0.0276543 -0.0004721
6.2714 -0.0267341 -0.000448351
6.37149 -0.0258593 -0.000426178
6.47166 -0.0250267 -0.000405451
6.57188 -0.0242339 -0.000386051
6.67218 -0.0234781 -0.000367875
6.77254 -0.0227571 -0.000350825
6.87298 -0.0220689 -0.000334815
6.97348 -0.0214113 -0.000319766
7.07406 -0.0207826 -0.000305606
7.17471 -0.0201811 -0.000292271
7.27544 -0.0196052 -0.000279699
7.37624 -0.0190535 -0.000267838
7.47712 -0.0185247 -0.000256636
7.57807 -0.0180174 -0.00024605
7.67911 -0.0175305 -0.000236035
7.78023 -0.0170629 -0.000226555
7.88143 -0.0166136 -0.000217574
7.98271 -0.0161816 -0.000209058
8.08408 -0.0157661 -0.000200979
8.18554 -0.0153662 -0.000193308
8.28708 -0.0149812 -0.00018602
8.38872 -0.0146102 -0.000179091
8.49044 -0.0142527 -0.000172499
8.59226 -0.0139079 -0.000166223
8.69417 -0.0135753 -0.000160246
8.79618 -0.0132543 -0.000154548
8.89828 -0.0129443 -0.000149115
9.00048 -0.0126449 -0.00014393
9.10278 -0.0123555 -0.00013898
9.20518 -0.0120758 -0.000134252
9.30769 -0.0118053 -0.000129732
9.4103 -0.0115436 -0.000125411
9.51301 -0.0112902 -0.000121276
9.61583 -0.011045 -0.000117318
9.71877 -0.0108074 -0.000113528
9.82181 -0.0105772 -0.000109896
9.92496 -0.0103542 -0.000106415
10.0282 -0.0101379 -0.000103077
10.1316 -0.00992809 -9.98744e-05
10.2351 -0.00972457 -9.68003e-05
10.3387 -0.00952706 -9.38485e-05
10.4425 -0.00933532 -9.10129e-05
10.5463 -0.00914912 -8.82879e-05
10.6503 -0.00896826 -8.56682e-05
10.7545 -0.00879253 -8.31486e-05
10.8587 -0.00862173 -8.07244e-05
10.9631 -0.00845568 -7.83912e-05
11.0676 -0.00829421 -7.61447e-05
11.1722 -0.00813715 -7.39809e-05
11.277 -0.00798433 -7.18961e-05
11.3819 -0.0078356 -6.98867e-05
11.487 -0.00769082 -6.79493e-05
11.5922 -0.00754985 -6.60806e-05
11.6975 -0.00741255 -6.42778e-05
11.803 -0.00727879 -6.25379e-05
11.9086 -0.00714846 -6.08581e-05
12.0144 -0.00702144 -5.9236e-05
12.1204 -0.0068976 -5.7669e-05
12.2265 -0.00677686 -5.61549e-05
12.3327 -0.0066591 -5.46914e-05
12.4391 -0.00654422 -5.32764e-05
12.5457 -0.00643214 -5.1908e-05
12.6524 -0.00632276 -5.05842e-05
12.7593 -0.00621598 -4.93033e-05
12.8664 -0.00611174 -4.80634e-05
12.9737 -0.00600995 -4.68631e-05
13.0811 -0.00591053 -4.57007e-05
13.1887 -0.00581341 -4.45747e-05
13.2965 -0.00571851 -4.34838e-05
13.4044 -0.00562577 -4.24265e-05
13.5126 -0.00553512 -4.14016e-05
13.6209 -0.00544651 -4.04079e-05
13.7294 -0.00535986 -3.94442e-05
13.8382 -0.00527512 -3.85093e-05
13.9471 -0.00519223 -3.76023e-05
14.0562 -0.00511114 -3.6722e-05
14.1655 -0.0050318 -3.58674e-05
14.275 -0.00495415 -3.50378e-05
14.3848 -0.00487814 -3.42321e-05
14.4947 -0.00480374 -3.34495e-05
14.6049 -0.00473089 -3.26892e-05
14.7152 -0.00465955 -3.19504e-05
14.8258 -0.00458968 -3.12323e-05
14.9367 -0.00452123 -3.05342e-05
15.0477 -0.00445417 -2.98555e-05
15.159 -0.00438846 -2.91954e-05
15.2705 -0.00432406 -2.85534e-05
15.3823 -0.00426094 -2.79287e-05
15.4943 -0.00419906 -2.73209e-05
15.6066 -0.00413839 -2.67294e-05
15.7191 -0.0040789 -2.61536e-05
15.8319 -0.00402055 -2.5593e-05
15.9449 -0.00396332 -2.50471e-05
16.0582 -0.00390717 -2.45154e-05
16.1717 -0.00385209 -2.39975e-05
16.2856 -0.00379803 -2.34929e-05
16.3997 -0.00374498 -2.30012e-05
16.5141 -0.00369291 -2.2522e-05
16.6288 -0.00364179 -2.20549e-05
16.7437 -0.0035916 -2.15995e-05
16.859 -0.00354232 -2.11555e-05
16.9746 -0.00349392 -2.07224e-05
17.0905 -0.00344638 -2.03e-05
17.2067 -0.00339969 -1.98879e-05
17.3232 -0.00335381 -1.94859e-05
17.4401 -0.00330874 -1.90935e-05
17.5572 -0.00326444 -1.87106e-05
17.6748 -0.00322091 -1.83368e-05
17.7926 -0.00317812 -1.79719e-05
17.9108 -0.00313605 -1.76156e-05
18.0294 -0.0030947 -1.72676e-05
18.1483 -0.00305403 -1.69277e-05
18.2676 -0.00301404 -1.65956e-05
18.3873 -0.00297471 -1.62712e-05
18.5074 -0.00293602 -1.59543e-05
18.6278 -0.00289797 -1.56445e-05
18.7487 -0.00286052 -1.53417e-05
18.8699 -0.00282368 -1.50457e-05
18.9916 -0.00278742 -1.47563e-05
19.1137 -0.00275173 -1.44733e-05
19.2362 -0.0027166 -1.41966e-05
19.3592 -0.00268202 -1.39259e-05
19.4826 -0.00264797 -1.36611e-05
19.6065 -0.00261444 -1.3402e-05
19.7309 -0.00258143 -1.31485e-05
19.8557 -0.00254891 -1.29005e-05
19.9811 -0.00251688 -1.26577e-05
20.1069 -0.00248532 -1.242e-05
20.2333 -0.00245423 -1.21873e-05
20.3602 -0.00242359 -1.19594e-05
20.4876 -0.0023934 -1.17363e-05
20.6156 -0.00236364 -1.15178e-05
20.7441 -0.00233431 -1.13037e-05
20.8732 -0.00230539 -1.1094e-05
21.0029 -0.00227688 -1.08886e-05
21.1332 -0.00224876 -1.06872e-05
21.2642 -0.00222104 -1.04899e-05
21.3958 -0.00219369 -1.02964e-05
21.528 -0.00216671 -1.01068e-05
21.6609 -0.00214009 -9.92088e-06
21.7945 -0.00211383 -9.73856e-06
21.9288 -0.00208791 -9.55975e-06
22.0639 -0.00206232 -9.38436e-06
22.1997 -0.00203707 -9.2123e-06
22.3363 -0.00201214 -9.04348e-06
22.4736 -0.00198752 -8.87782e-06
22.6118 -0.00196321 -8.71523e-06
22.7509 -0.0019392 -8.55563e-06
22.8908 -0.00191548 -8.39894e-06
23.0316 -0.00189205 -8.2451e-06
23.1733 -0.00186889 -8.09401e-06
23.316 -0.001846 -7.9456e-06
23.4597 -0.00182338 -7.79981e-06
23.6044 -0.00180101 -7.65657e-06
23.7502 -0.00177889 -7.5158e-06
23.8971 -0.00175702 -7.37744e-06
24.0451 -0.00173538 -7.24142e-06
24.1944 -0.00171397 -7.10767e-06
24.3448 -0.00169278 -6.97613e-06
24.4966 -0.00167181 -6.84674e-06
24.6496 -0.00165104 -6.71943e-06
24.8041 -0.00163047 -6.59415e-06
24.9601 -0.0016101 -6.47082e-06
25.1175 -0.00158992 -6.34939e-06
25.2766 -0.00156991 -6.2298e-06
25.4373 -0.00155007 -6.11198e-06
25.5998 -0.0015304 -5.99588e-06
25.7641 -0.00151088 -5.88143e-06
25.9304 -0.00149151 -5.76857e-06
26.0988 -0.00147228 -5.65724e-06
26.2693 -0.00145317 -5.54738e-06
26.4421 -0.00143418 -5.43891e-06
26.6174 -0.0014153 -5.33177e-06
26.7954 -0.00139652 -5.22588e-06
26.9761 -0.00137782 -5.12118e-06
27.1598 -0.00135919 -5.01758e-06
27.3468 -0.00134062 -4.91501e-06
27.5373 -0.00132209 -4.81336e-06
27.7317 -0.00130358 -4.71254e-06
27.9302 -0.00128507 -4.61244e-06
28.1333 -0.00126653 -4.51293e-06
28.3415 -0.00124795 -4.41388e-06
28.5554 -0.00122928 -4.31512e-06
28.7758 -0.00121048 -4.21644e-06
29.0035 -0.0011915 -4.11762e-06
29.2396 -0.00117229 -4.01835e-06
29.4858 -0.00115275 -3.91824e-06
29.7441 -0.00113278 -3.81677e-06
30.0173 -0.0011122 -3.71318e-06
30.3101 -0.00109078 -3.60633e-06
30.6297 -0.00106809 -3.49431e-06
30.9905 -0.00104331 -3.37335e-06
31.4301 -0.00101427 -3.23341e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda4.0Nc1QuantumOneLoop/GApTwoLoop.txt <==
-31.4301 -0.0010159 3.24836e-06
-30.9905 -0.00104505 3.38119e-06
-30.6297 -0.0010699 3.50567e-06
-30.3101 -0.00109268 3.60427e-06
-30.0173 -0.00111417 3.70096e-06
-29.7441 -0.00113485 3.79219e-06
-29.4858 -0.0011549 3.92445e-06
-29.2396 -0.00117451 4.05001e-06
-29.0035 -0.00119377 4.13724e-06
-28.7758 -0.00121284 4.21309e-06
-28.5554 -0.0012317 4.34456e-06
-28.3415 -0.00125044 4.43329e-06
-28.1333 -0.0012691 4.52021e-06
-27.9302 -0.00128773 4.63976e-06
-27.7317 -0.00130629 4.73277e-06
-27.5373 -0.0013249 4.82356e-06
-27.3468 -0.0013435 4.9505e-06
-27.1598 -0.00136216 5.02649e-06
-26.9761 -0.00138087 5.15058e-06
-26.7954 -0.00139965 5.24947e-06
-26.6174 -0.00141852 5.35012e-06
-26.4421 -0.00143749 5.47176e-06
-26.2693 -0.00145655 5.5667e-06
-26.0988 -0.00147577 5.68622e-06
-25.9304 -0.00149507 5.79917e-06
-25.7641 -0.00151456 5.90176e-06
-25.5998 -0.00153415 6.03697e-06
-25.4373 -0.00155394 6.12924e-06
-25.2766 -0.00157386 6.2734e-06
-25.1175 -0.00159397 6.37218e-06
-24.9601 -0.00161427 6.50994e-06
-24.8041 -0.00163474 6.62708e-06
-24.6496 -0.00165542 6.7528e-06
-24.4966 -0.00167629 6.88841e-06
-24.3448 -0.00169738 7.00772e-06
-24.1944 -0.00171869 7.15291e-06
-24.0451 -0.00174021 7.27712e-06
-23.8971 -0.00176199 7.42107e-06
-23.7502 -0.00178397 7.55999e-06
-23.6044 -0.00180623 7.69606e-06
-23.4597 -0.00182871 7.85359e-06
-23.316 -0.00185149 7.98183e-06
-23.1733 -0.00187449 8.15541e-06
-23.0316 -0.00189781 8.28143e-06
-22.8908 -0.00192137 8.46436e-06
-22.7509 -0.00194525 8.59623e-06
-22.6118 -0.00196941 8.7811e-06
-22.4736 -0.00199387 8.92607e-06
-22.3363 -0.00201865 9.10764e-06
-22.1997 -0.00204374 9.26985e-06
-22.0639 -0.00206916 9.44662e-06
-21.9288 -0.00209491 9.62629e-06
-21.7945 -0.00212101 9.80053e-06
-21.6609 -0.00214746 9.9946e-06
-21.528 -0.00217425 1.01713e-05
-21.3958 -0.00220143 1.03748e-05
-21.2642 -0.00222896 1.05601e-05
-21.1332 -0.00225691 1.07677e-05
-21.0029 -0.00228521 1.09672e-05
-20.8732 -0.00231396 1.1175e-05
-20.7441 -0.00234306 1.13927e-05
-20.6156 -0.00237265 1.15986e-05
-20.4876 -0.0024026 1.18363e-05
-20.3602 -0.00243306 1.20407e-05
-20.2333 -0.00246391 1.22979e-05
-20.1069 -0.00249527 1.25033e-05
-19.9811 -0.00252706 1.27777e-05
-19.8557 -0.00255938 1.29882e-05
-19.7309 -0.00259215 1.32763e-05
-19.6065 -0.00262545 1.34968e-05
-19.4826 -0.00265926 1.3795e-05
-19.3592 -0.0026936 1.40302e-05
-19.2362 -0.00272849 1.43352e-05
-19.1137 -0.00276392 1.45894e-05
-18.9916 -0.00279994 1.4899e-05
-18.8699 -0.00283652 1.5175e-05
-18.7487 -0.00287371 1.54885e-05
-18.6278 -0.00291149 1.57878e-05
-18.5074 -0.00294992 1.6106e-05
-18.3873 -0.00298897 1.64288e-05
-18.2676 -0.00302869 1.67539e-05
-18.1483 -0.00306907 1.7099e-05
-18.0294 -0.00311014 1.74344e-05
-17.9108 -0.00315192 1.78001e-05
-17.7926 -0.0031944 1.81499e-05
-17.6748 -0.00323765 1.85336e-05
-17.5572 -0.00328162 1.89024e-05
-17.4401 -0.00332642 1.93019e-05
-17.3232 -0.00337194 1.96942e-05
-17.2067 -0.00341836 2.01072e-05
-17.0905 -0.00346553 2.05275e-05
-16.9746 -0.00351365 2.09525e-05
-16.859 -0.00356254 2.14043e-05
-16.7437 -0.00361245 2.18408e-05
-16.6288 -0.00366317 2.23271e-05
-16.5141 -0.00371496 2.27754e-05
-16.3997 -0.0037676 2.32984e-05
-16.2856 -0.00382136 2.376e-05
-16.1717 -0.00387603 2.4321e-05
-16.0582 -0.00393187 2.47983e-05
-15.9449 -0.00398868 2.5398e-05
-15.8319 -0.0040467 2.58943e-05
-15.7191 -0.00410578 2.65328e-05
-15.6066 -0.0041661 2.70522e-05
-15.4943 -0.00422757 2.77293e-05
-15.3823 -0.00429032 2.82766e-05
-15.2705 -0.00435431 2.89918e-05
-15.159 -0.00441962 2.95722e-05
-15.0477 -0.00448628 3.03251e-05
-14.9367 -0.00455431 3.0944e-05
-14.8258 -0.00462379 3.17345e-05
-14.7152 -0.0046947 3.23974e-05
-14.6049 -0.00476716 3.32258e-05
-14.4947 -0.00484111 3.39382e-05
-14.3848 -0.00491673 3.48055e-05
-14.275 -0.0049939 3.55727e-05
-14.1655 -0.00507287 3.64805e-05
-14.0562 -0.00515348 3.73078e-05
-13.9471 -0.00523598 3.82586e-05
-13.8382 -0.00532024 3.9151e-05
-13.7294 -0.0054065 4.01483e-05
-13.6209 -0.00549463 4.11104e-05
-13.5126 -0.00558488 4.21587e-05
-13.4044 -0.00567715 4.31952e-05
-13.2965 -0.00577164 4.43e-05
-13.1887 -0.00586831 4.54152e-05
-13.0811 -0.00596731 4.65831e-05
-12.9737 -0.00606867 4.77814e-05
-12.8664 -0.00617248 4.90203e-05
-12.7593 -0.00627885 5.03061e-05
-12.6524 -0.00638779 5.16247e-05
-12.5457 -0.00649951 5.30028e-05
-12.4391 -0.00661392 5.44111e-05
-12.3327 -0.00673137 5.58864e-05
-12.2265 -0.00685164 5.73956e-05
-12.1204 -0.00697521 5.89735e-05
-12.0144 -0.00710175 6.05959e-05
-11.9086 -0.00723189 6.22827e-05
-11.803 -0.00736515 6.4032e-05
-11.6975 -0.00750233 6.58346e-05
-11.5922 -0.00764282 6.77257e-05
-11.487 -0.00778756 6.96521e-05
-11.3819 -0.00793582 7.17015e-05
-11.277 -0.00808869 7.37611e-05
-11.1722 -0.00824532 7.59867e-05
-11.0676 -0.00840694 7.81902e-05
-10.9631 -0.0085726 8.06119e-05
-10.8587 -0.00874366 8.29718e-05
-10.7545 -0.00891907 8.56114e-05
-10.6503 -0.00910032 8.81421e-05
-10.5463 -0.00928629 9.10238e-05
-10.4425 -0.00947856 9.3742e-05
-10.3387 -0.00967597 9.68926e-05
-10.2351 -0.00988018 9.98178e-05
-10.1316 -0.01009 0.000103267
-10.0282 -0.0103072 0.000106422
-9.92496 -0.0105305 0.000110203
-9.82181 -0.0107618 0.000113613
-9.71877 -0.0109998 0.000117765
-9.61583 -0.0112464 0.000121459
-9.51301 -0.0115006 0.000126024
-9.4103 -0.0117639 0.000130038
-9.30769 -0.0120357 0.000135064
-9.20518 -0.0123174 0.000139438
-9.10278 -0.0126084 0.000144981
-9.00048 -0.0129101 0.000149761
-8.89828 -0.0132224 0.000155885
-8.79618 -0.0135462 0.000161124
-8.69417 -0.0138818 0.000167903
-8.59226 -0.0142299 0.000173664
-8.49044 -0.0145913 0.000181184
-8.38872 -0.0149663 0.00018754
-8.28708 -0.0153563 0.000195901
-8.18554 -0.0157611 0.000202938
-8.08408 -0.0161827 0.000212256
-7.98271 -0.0166206 0.000220075
-7.88143 -0.0170775 0.00023049
-7.78023 -0.0175523 0.00023921
-7.67911 -0.0180487 0.000250884
-7.57807 -0.0185647 0.000260648
-7.47712 -0.0191054 0.000273778
-7.37624 -0.0196677 0.000284755
-7.27544 -0.0202581 0.000299576
-7.17471 -0.0208727 0.000311971
-7.07406 -0.0215194 0.000328766
-6.97348 -0.0221931 0.000342828
-6.87298 -0.0229035 0.000361943
-6.77254 -0.0236444 0.000377976
-6.67218 -0.0244276 0.000399834
-6.57188 -0.0252453 0.000418213
-6.47166 -0.0261119 0.000443342
-6.37149 -0.0270178 0.000464535
-6.2714 -0.0279805 0.000493591
-6.17136 -0.0289883 0.000518189
-6.07139 -0.0300623 0.000552005
-5.97148 -0.0311887 0.000580762
-5.87163 -0.0323927 0.000620408
-5.77184 -0.033658 0.000654303
-5.67211 -0.0350149 0.00070117
-5.57243 -0.0364441 0.000741497
-5.47281 -0.0379825 0.000797433
-5.37325 -0.0396072 0.00084594
-5.27373 -0.0413628 0.000913448
-5.17427 -0.0432229 0.000972558
-5.07487 -0.0452419 0.00105513
-4.97551 -0.047389 0.00112832
-4.8762 -0.0497314 0.001231
-4.77694 -0.0522337 0.00132346
-4.67772 -0.0549799 0.00145386
-4.57855 -0.0579295 0.0015738
-4.47943 -0.06119 0.00174411
-4.38035 -0.0647165 0.00190549
-4.28131 -0.0686499 0.00213693
-4.18232 -0.0729431 0.0023659
-4.08336 -0.0777893 0.00269967
-3.98445 -0.083147 0.0030522
-3.88557 -0.0892986 0.0035818
-3.78673 -0.0962342 0.0042013
-3.68793 -0.104414 0.00518989
-3.58916 -0.113944 0.00654989
-3.49043 -0.125709 0.00900795
-3.39173 -0.140173 0.0133705
-3.29307 -0.158814 0.0233714
-3.19443 -0.177827 0.0473108
-3.09583 -0.167608 0.0907962
-2.99725 -0.136467 0.0796408
-2.89871 -0.138933 0.0529688
-2.80019 -0.159341 0.0390927
-2.7017 -0.186183 0.0341019
-2.60323 -0.217445 0.0330446
-2.50479 -0.254677 0.035685
-2.40638 -0.300385 0.0402057
-2.30798 -0.358994 0.0494797
-2.20961 -0.436732 0.0621712
-2.11126 -0.54577 0.0865362
-2.01293 -0.707561 0.123844
-1.91462 -0.971099 0.207554
-1.81632 -1.46397 0.383306
-1.71804 -2.63556 1.0617
-1.61978 -6.80857 8.03099
-1.52154 6.27214 0.201575
-1.42331 2.80199 -1.03568
-1.32509 1.55731 -1.20909
-1.22689 0.604598 -1.03988
-1.12869 0.208189 -0.558067
-1.03051 0.158645 -0.218227
-0.932337 0.17009 -0.115878
-0.834173 0.205418 -0.0672351
-0.736016 0.22415 -0.0385213
-0.637867 0.233537 -0.0234443
-0.539723 0.237887 -0.0142666
-0.441585 0.239686 -0.00935481
-0.343451 0.240094 -0.0056293
-0.24532 0.24001 -0.0037495
-0.147191 0.239727 -0.00174531
-0.0490634 0.239559 -0.000794544
0.0490634 0.239559 0.000794544
0.147191 0.239727 0.00174531
0.24532 0.24001 0.0037495
0.343451 0.240094 0.0056293
0.441585 0.239686 0.00935481
0.539723 0.237887 0.0142666
0.637867 0.233537 0.0234443
0.736016 0.22415 0.0385213
0.834173 0.205418 0.0672351
0.932337 0.17009 0.115878
1.03051 0.158645 0.218227
1.12869 0.208189 0.558067
1.22689 0.604598 1.03988
1.32509 1.55731 1.20909
1.42331 2.80199 1.03568
1.52154 6.27214 -0.201575
1.61978 -6.80857 -8.03099
1.71804 -2.63556 -1.0617
1.81632 -1.46397 -0.383306
1.91462 -0.971099 -0.207554
2.01293 -0.707561 -0.123844
2.11126 -0.54577 -0.0865362
2.20961 -0.436732 -0.0621712
2.30798 -0.358994 -0.0494797
2.40638 -0.300385 -0.0402057
2.50479 -0.254677 -0.035685
2.60323 -0.217445 -0.0330446
2.7017 -0.186183 -0.0341019
2.80019 -0.159341 -0.0390927
2.89871 -0.138933 -0.0529688
2.99725 -0.136467 -0.0796408
3.09583 -0.167608 -0.0907962
3.19443 -0.177827 -0.0473108
3.29307 -0.158814 -0.0233714
3.39173 -0.140173 -0.0133705
3.49043 -0.125709 -0.00900795
3.58916 -0.113944 -0.00654989
3.68793 -0.104414 -0.00518989
3.78673 -0.0962342 -0.0042013
3.88557 -0.0892986 -0.0035818
3.98445 -0.083147 -0.0030522
4.08336 -0.0777893 -0.00269967
4.18232 -0.0729431 -0.0023659
4.28131 -0.0686499 -0.00213693
4.38035 -0.0647165 -0.00190549
4.47943 -0.06119 -0.00174411
4.57855 -0.0579295 -0.0015738
4.67772 -0.0549799 -0.00145386
4.77694 -0.0522337 -0.00132346
4.8762 -0.0497314 -0.001231
4.97551 -0.047389 -0.00112832
5.07487 -0.0452419 -0.00105513
5.17427 -0.0432229 -0.000972558
5.27373 -0.0413628 -0.000913448
5.37325 -0.0396072 -0.00084594
5.47281 -0.0379825 -0.000797433
5.57243 -0.0364441 -0.000741497
5.67211 -0.0350149 -0.00070117
5.77184 -0.033658 -0.000654303
5.87163 -0.0323927 -0.000620408
5.97148 -0.0311887 -0.000580762
6.07139 -0.0300623 -0.000552005
6.17136 -0.0289883 -0.000518189
6.2714 -0.0279805 -0.000493591
6.37149 -0.0270178 -0.000464535
6.47166 -0.0261119 -0.000443342
6.57188 -0.0252453 -0.000418213
6.67218 -0.0244276 -0.000399834
6.77254 -0.0236444 -0.000377976
6.87298 -0.0229035 -0.000361943
6.97348 -0.0221931 -0.000342828
7.07406 -0.0215194 -0.000328766
7.17471 -0.0208727 -0.000311971
7.27544 -0.0202581 -0.000299576
7.37624 -0.0196677 -0.000284755
7.47712 -0.0191054 -0.000273778
7.57807 -0.0185647 -0.000260648
7.67911 -0.0180487 -0.000250884
7.78023 -0.0175523 -0.00023921
7.88143 -0.0170775 -0.00023049
7.98271 -0.0166206 -0.000220075
8.08408 -0.0161827 -0.000212256
8.18554 -0.0157611 -0.000202938
8.28708 -0.0153563 -0.000195901
8.38872 -0.0149663 -0.00018754
8.49044 -0.0145913 -0.000181184
8.59226 -0.0142299 -0.000173664
8.69417 -0.0138818 -0.000167903
8.79618 -0.0135462 -0.000161124
8.89828 -0.0132224 -0.000155885
9.00048 -0.0129101 -0.000149761
9.10278 -0.0126084 -0.000144981
9.20518 -0.0123174 -0.000139438
9.30769 -0.0120357 -0.000135064
9.4103 -0.0117639 -0.000130038
9.51301 -0.0115006 -0.000126024
9.61583 -0.0112464 -0.000121459
9.71877 -0.0109998 -0.000117765
9.82181 -0.0107618 -0.000113613
9.92496 -0.0105305 -0.000110203
10.0282 -0.0103072 -0.000106422
10.1316 -0.01009 -0.000103267
10.2351 -0.00988018 -9.98178e-05
10.3387 -0.00967597 -9.68926e-05
10.4425 -0.00947856 -9.3742e-05
10.5463 -0.00928629 -9.10238e-05
10.6503 -0.00910032 -8.81421e-05
10.7545 -0.00891907 -8.56114e-05
10.8587 -0.00874366 -8.29718e-05
10.9631 -0.0085726 -8.06119e-05
11.0676 -0.00840694 -7.81902e-05
11.1722 -0.00824532 -7.59867e-05
11.277 -0.00808869 -7.37611e-05
11.3819 -0.00793582 -7.17015e-05
11.487 -0.00778756 -6.96521e-05
11.5922 -0.00764282 -6.77257e-05
11.6975 -0.00750233 -6.58346e-05
11.803 -0.00736515 -6.4032e-05
11.9086 -0.00723189 -6.22827e-05
12.0144 -0.00710175 -6.05959e-05
12.1204 -0.00697521 -5.89735e-05
12.2265 -0.00685164 -5.73956e-05
12.3327 -0.00673137 -5.58864e-05
12.4391 -0.00661392 -5.44111e-05
12.5457 -0.00649951 -5.30028e-05
12.6524 -0.00638779 -5.16247e-05
12.7593 -0.00627885 -5.03061e-05
12.8664 -0.00617248 -4.90203e-05
12.9737 -0.00606867 -4.77814e-05
13.0811 -0.00596731 -4.65831e-05
13.1887 -0.00586831 -4.54152e-05
13.2965 -0.00577164 -4.43e-05
13.4044 -0.00567715 -4.31952e-05
13.5126 -0.00558488 -4.21587e-05
13.6209 -0.00549463 -4.11104e-05
13.7294 -0.0054065 -4.01483e-05
13.8382 -0.00532024 -3.9151e-05
13.9471 -0.00523598 -3.82586e-05
14.0562 -0.00515348 -3.73078e-05
14.1655 -0.00507287 -3.64805e-05
14.275 -0.0049939 -3.55727e-05
14.3848 -0.00491673 -3.48055e-05
14.4947 -0.00484111 -3.39382e-05
14.6049 -0.00476716 -3.32258e-05
14.7152 -0.0046947 -3.23974e-05
14.8258 -0.00462379 -3.17345e-05
14.9367 -0.00455431 -3.0944e-05
15.0477 -0.00448628 -3.03251e-05
15.159 -0.00441962 -2.95722e-05
15.2705 -0.00435431 -2.89918e-05
15.3823 -0.00429032 -2.82766e-05
15.4943 -0.00422757 -2.77293e-05
15.6066 -0.0041661 -2.70522e-05
15.7191 -0.00410578 -2.65328e-05
15.8319 -0.0040467 -2.58943e-05
15.9449 -0.00398868 -2.5398e-05
16.0582 -0.00393187 -2.47983e-05
16.1717 -0.00387603 -2.4321e-05
16.2856 -0.00382136 -2.376e-05
16.3997 -0.0037676 -2.32984e-05
16.5141 -0.00371496 -2.27754e-05
16.6288 -0.00366317 -2.23271e-05
16.7437 -0.00361245 -2.18408e-05
16.859 -0.00356254 -2.14043e-05
16.9746 -0.00351365 -2.09525e-05
17.0905 -0.00346553 -2.05275e-05
17.2067 -0.00341836 -2.01072e-05
17.3232 -0.00337194 -1.96942e-05
17.4401 -0.00332642 -1.93019e-05
17.5572 -0.00328162 -1.89024e-05
17.6748 -0.00323765 -1.85336e-05
17.7926 -0.0031944 -1.81499e-05
17.9108 -0.00315192 -1.78001e-05
18.0294 -0.00311014 -1.74344e-05
18.1483 -0.00306907 -1.7099e-05
18.2676 -0.00302869 -1.67539e-05
18.3873 -0.00298897 -1.64288e-05
18.5074 -0.00294992 -1.6106e-05
18.6278 -0.00291149 -1.57878e-05
18.7487 -0.00287371 -1.54885e-05
18.8699 -0.00283652 -1.5175e-05
18.9916 -0.00279994 -1.4899e-05
19.1137 -0.00276392 -1.45894e-05
19.2362 -0.00272849 -1.43352e-05
19.3592 -0.0026936 -1.40302e-05
19.4826 -0.00265926 -1.3795e-05
19.6065 -0.00262545 -1.34968e-05
19.7309 -0.00259215 -1.32763e-05
19.8557 -0.00255938 -1.29882e-05
19.9811 -0.00252706 -1.27777e-05
20.1069 -0.00249527 -1.25033e-05
20.2333 -0.00246391 -1.22979e-05
20.3602 -0.00243306 -1.20407e-05
20.4876 -0.0024026 -1.18363e-05
20.6156 -0.00237265 -1.15986e-05
20.7441 -0.00234306 -1.13927e-05
20.8732 -0.00231396 -1.1175e-05
21.0029 -0.00228521 -1.09672e-05
21.1332 -0.00225691 -1.07677e-05
21.2642 -0.00222896 -1.05601e-05
21.3958 -0.00220143 -1.03748e-05
21.528 -0.00217425 -1.01713e-05
21.6609 -0.00214746 -9.9946e-06
21.7945 -0.00212101 -9.80053e-06
21.9288 -0.00209491 -9.62629e-06
22.0639 -0.00206916 -9.44662e-06
22.1997 -0.00204374 -9.26985e-06
22.3363 -0.00201865 -9.10764e-06
22.4736 -0.00199387 -8.92607e-06
22.6118 -0.00196941 -8.7811e-06
22.7509 -0.00194525 -8.59623e-06
22.8908 -0.00192137 -8.46436e-06
23.0316 -0.00189781 -8.28143e-06
23.1733 -0.00187449 -8.15541e-06
23.316 -0.00185149 -7.98183e-06
23.4597 -0.00182871 -7.85359e-06
23.6044 -0.00180623 -7.69606e-06
23.7502 -0.00178397 -7.55999e-06
23.8971 -0.00176199 -7.42107e-06
24.0451 -0.00174021 -7.27712e-06
24.1944 -0.00171869 -7.15291e-06
24.3448 -0.00169738 -7.00772e-06
24.4966 -0.00167629 -6.88841e-06
24.6496 -0.00165542 -6.7528e-06
24.8041 -0.00163474 -6.62708e-06
24.9601 -0.00161427 -6.50994e-06
25.1175 -0.00159397 -6.37218e-06
25.2766 -0.00157386 -6.2734e-06
25.4373 -0.00155394 -6.12924e-06
25.5998 -0.00153415 -6.03697e-06
25.7641 -0.00151456 -5.90176e-06
25.9304 -0.00149507 -5.79917e-06
26.0988 -0.00147577 -5.68622e-06
26.2693 -0.00145655 -5.5667e-06
26.4421 -0.00143749 -5.47176e-06
26.6174 -0.00141852 -5.35012e-06
26.7954 -0.00139965 -5.24947e-06
26.9761 -0.00138087 -5.15058e-06
27.1598 -0.00136216 -5.02649e-06
27.3468 -0.0013435 -4.9505e-06
27.5373 -0.0013249 -4.82356e-06
27.7317 -0.00130629 -4.73277e-06
27.9302 -0.00128773 -4.63976e-06
28.1333 -0.0012691 -4.52021e-06
28.3415 -0.00125044 -4.43329e-06
28.5554 -0.0012317 -4.34456e-06
28.7758 -0.00121284 -4.21309e-06
29.0035 -0.00119377 -4.13724e-06
29.2396 -0.00117451 -4.05001e-06
29.4858 -0.0011549 -3.92445e-06
29.7441 -0.00113485 -3.79219e-06
30.0173 -0.00111417 -3.70096e-06
30.3101 -0.00109268 -3.60427e-06
30.6297 -0.0010699 -3.50567e-06
30.9905 -0.00104505 -3.38119e-06
31.4301 -0.0010159 -3.24836e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda4.0Nc1QuantumOneLoop/GAp_FRG.txt <==
-31.4301 -0.00101405 3.23339e-06
-30.9905 -0.00104308 3.37252e-06
-30.6297 -0.00106785 3.4936e-06
-30.3101 -0.00109053 3.60521e-06
-30.0173 -0.00111194 3.71206e-06
-29.7441 -0.00113251 3.81509e-06
-29.4858 -0.00115247 3.91613e-06
-29.2396 -0.001172 4.01587e-06
-29.0035 -0.00119121 4.11615e-06
-28.7758 -0.00121017 4.21561e-06
-28.5554 -0.00122896 4.31353e-06
-28.3415 -0.00124762 4.41157e-06
-28.1333 -0.00126619 4.51185e-06
-27.9302 -0.00128472 4.61078e-06
-27.7317 -0.00130322 4.71013e-06
-27.5373 -0.00132172 4.81203e-06
-27.3468 -0.00134024 4.91294e-06
-27.1598 -0.0013588 5.01496e-06
-26.9761 -0.00137742 5.12016e-06
-26.7954 -0.00139611 5.22259e-06
-26.6174 -0.00141488 5.32961e-06
-26.4421 -0.00143375 5.43757e-06
-26.2693 -0.00145273 5.54304e-06
-26.0988 -0.00147182 5.65621e-06
-25.9304 -0.00149105 5.76557e-06
-25.7641 -0.0015104 5.87718e-06
-25.5998 -0.00152991 5.99597e-06
-25.4373 -0.00154957 6.10546e-06
-25.2766 -0.00156939 6.22921e-06
-25.1175 -0.00158939 6.34662e-06
-24.9601 -0.00160956 6.46299e-06
-24.8041 -0.00162991 6.59865e-06
-24.6496 -0.00165048 6.7084e-06
-24.4966 -0.00167122 6.84492e-06
-24.3448 -0.00169218 6.9802e-06
-24.1944 -0.00171336 7.0886e-06
-24.0451 -0.00173474 7.25205e-06
-23.8971 -0.00175638 7.3697e-06
-23.7502 -0.00177824 7.50008e-06
-23.6044 -0.00180032 7.67391e-06
-23.4597 -0.0018227 7.77709e-06
-23.316 -0.00184529 7.94419e-06
-23.1733 -0.00186816 8.10424e-06
-23.0316 -0.00189132 8.21752e-06
-22.8908 -0.0019147 8.40985e-06
-22.7509 -0.00193842 8.55225e-06
-22.6118 -0.00196243 8.69407e-06
-22.4736 -0.00198668 8.89049e-06
-22.3363 -0.00201131 9.03184e-06
-22.1997 -0.00203622 9.19869e-06
-22.0639 -0.00206142 9.39325e-06
-21.9288 -0.00208702 9.54593e-06
-21.7945 -0.0021129 9.72926e-06
-21.6609 -0.00213913 9.9252e-06
-21.528 -0.00216575 1.00943e-05
-21.3958 -0.00219269 1.02881e-05
-21.2642 -0.00222001 1.04907e-05
-21.1332 -0.00224774 1.06777e-05
-21.0029 -0.00227581 1.08777e-05
-20.8732 -0.00230429 1.10948e-05
-20.7441 -0.0023332 1.12949e-05
-20.6156 -0.0023625 1.15059e-05
-20.4876 -0.00239221 1.17365e-05
-20.3602 -0.00242239 1.19513e-05
-20.2333 -0.002453 1.21752e-05
-20.1069 -0.00248404 1.24184e-05
-19.9811 -0.00251558 1.26514e-05
-19.8557 -0.00254758 1.28882e-05
-19.7309 -0.00258005 1.31449e-05
-19.6065 -0.00261305 1.33985e-05
-19.4826 -0.00264654 1.36482e-05
-19.3592 -0.00268054 1.39211e-05
-19.2362 -0.00271508 1.41862e-05
-19.1137 -0.00275021 1.44092e-05
-18.9916 -0.00278584 1.47373e-05
-18.8699 -0.00282207 1.50612e-05
-18.7487 -0.00285889 1.53292e-05
-18.6278 -0.00289626 1.56433e-05
-18.5074 -0.0029343 1.59609e-05
-18.3873 -0.00297292 1.62587e-05
-18.2676 -0.00301223 1.66042e-05
-18.1483 -0.00305215 1.69195e-05
-18.0294 -0.00309276 1.72721e-05
-17.9108 -0.00313411 1.76212e-05
-17.7926 -0.00317607 1.79516e-05
-17.6748 -0.00321884 1.83592e-05
-17.5572 -0.00326233 1.86961e-05
-17.4401 -0.00330652 1.90922e-05
-17.3232 -0.00335159 1.95024e-05
-17.2067 -0.00339736 1.98688e-05
-17.0905 -0.00344403 2.03136e-05
-16.9746 -0.00349151 2.07207e-05
-16.859 -0.00353978 2.11472e-05
-16.7437 -0.00358909 2.16282e-05
-16.6288 -0.00363914 2.20231e-05
-16.5141 -0.00369019 2.25448e-05
-16.3997 -0.00374225 2.30135e-05
-16.2856 -0.00379514 2.34675e-05
-16.1717 -0.00384919 2.40343e-05
-16.0582 -0.00390418 2.45034e-05
-15.9449 -0.00396019 2.50465e-05
-15.8319 -0.00401744 2.56334e-05
-15.7191 -0.00407559 2.61166e-05
-15.6066 -0.00413504 2.67709e-05
-15.4943 -0.00419568 2.73351e-05
-15.3823 -0.00425732 2.78991e-05
-15.2705 -0.00432048 2.86237e-05
-15.159 -0.00438473 2.91721e-05
-15.0477 -0.00445025 2.98656e-05
-14.9367 -0.00451737 3.0603e-05
-14.8258 -0.00458555 3.11872e-05
-14.7152 -0.00465535 3.20088e-05
-14.6049 -0.00472667 3.27377e-05
-14.4947 -0.00479919 3.33983e-05
-14.3848 -0.00487366 3.43514e-05
-14.275 -0.00494949 3.50271e-05
-14.1655 -0.00502684 3.58696e-05
-14.0562 -0.00510631 3.68531e-05
-13.9471 -0.00518705 3.75577e-05
-13.8382 -0.00526977 3.85716e-05
-13.7294 -0.0053546 3.95788e-05
-13.6209 -0.00544076 4.03256e-05
-13.5126 -0.0055294 4.15667e-05
-13.4044 -0.00561998 4.25002e-05
-13.2965 -0.00571218 4.34309e-05
-13.1887 -0.00580726 4.48156e-05
-13.0811 -0.00590408 4.57099e-05
-12.9737 -0.00600303 4.68755e-05
-12.8664 -0.00610512 4.83616e-05
-12.7593 -0.00620876 4.92372e-05
-12.6524 -0.00631527 5.07147e-05
-12.5457 -0.00642492 5.22293e-05
-12.4391 -0.00653614 5.3146e-05
-12.3327 -0.00665105 5.49951e-05
-12.2265 -0.00676889 5.64205e-05
-12.1204 -0.0068886 5.75497e-05
-12.0144 -0.0070128 5.97061e-05
-11.9086 -0.00713957 6.10645e-05
-11.803 -0.00726883 6.24553e-05
-11.6975 -0.00740328 6.49514e-05
-11.5922 -0.00753983 6.61391e-05
-11.487 -0.00767991 6.80345e-05
-11.3819 -0.00782562 7.07154e-05
-11.277 -0.00797301 7.18327e-05
-11.1722 -0.00812528 7.42945e-05
-11.0676 -0.00828338 7.70924e-05
-10.9631 -0.00844285 7.81911e-05
-10.8587 -0.00860898 8.13849e-05
-10.7545 -0.00878067 8.41892e-05
-10.6503 -0.00895373 8.53564e-05
-10.5463 -0.00913551 8.94161e-05
-10.4425 -0.00932216 9.20054e-05
-10.3387 -0.00951067 9.35468e-05
-10.2351 -0.00971021 9.84694e-05
-10.1316 -0.00991335 0.000100841
-10.0282 -0.0101195 0.000102823
-9.92496 -0.0103391 0.000108785
-9.82181 -0.0105605 0.000110648
-9.71877 -0.010787 0.000113561
-9.61583 -0.0110294 0.000120479
-9.51301 -0.0112711 0.000121806
-9.4103 -0.0115212 0.000125905
-9.30769 -0.0117893 0.00013381
-9.20518 -0.0120536 0.000134465
-9.10278 -0.0123314 0.000140211
-9.00048 -0.0126286 0.000149165
-8.89828 -0.0129185 0.000148857
-8.79618 -0.0132287 0.000157019
-8.69417 -0.0135591 0.000166751
-8.59226 -0.0138778 0.000165542
-8.49044 -0.0142265 0.000176597
-8.38872 -0.0145944 0.000187337
-8.28708 -0.014946 0.000184587
-8.18554 -0.0153409 0.000200119
-8.08408 -0.0157514 0.000211361
-7.98271 -0.0161406 0.000206869
-7.88143 -0.0165912 0.000228125
-7.78023 -0.0170494 0.000239647
-7.67911 -0.0174831 0.000232719
-7.57807 -0.0180012 0.000262369
-7.47712 -0.0185123 0.000273326
-7.37624 -0.0189998 0.000262989
-7.27544 -0.0195977 0.000303647
-7.17471 -0.0201674 0.000312032
-7.07406 -0.020724 0.000299004
-6.97348 -0.0214155 0.000353438
-6.87298 -0.0220524 0.000357658
-6.77254 -0.0226959 0.00034139
-6.67218 -0.0234966 0.000412343
-6.57188 -0.024213 0.000409081
-6.47166 -0.0249672 0.000392145
-6.37149 -0.0258985 0.000481566
-6.2714 -0.0267122 0.000470129
-6.17136 -0.0276029 0.000454796
-6.07139 -0.0286863 0.000566736
-5.97148 -0.0296227 0.00054136
-5.87163 -0.0306874 0.00053097
-5.77184 -0.0319582 0.000664592
-5.67211 -0.0330569 0.000626785
-5.57243 -0.0343364 0.000628457
-5.47281 -0.0358323 0.00078155
-5.37325 -0.0371526 0.000740391
-5.27373 -0.0387095 0.000765079
-5.17427 -0.0404834 0.000946917
-5.07487 -0.0421109 0.000916135
-4.97551 -0.044029 0.000982578
-4.8762 -0.0461652 0.00121555
-4.77694 -0.0482181 0.00122645
-4.67772 -0.0506261 0.00138136
-4.57855 -0.0532588 0.00172277
-4.47943 -0.0558902 0.00184719
-4.38035 -0.0589511 0.00215208
-4.28131 -0.0623209 0.00268253
-4.18232 -0.0659068 0.00310852
-4.08336 -0.0700568 0.00400183
-3.98445 -0.0744906 0.00559497
-3.88557 -0.0786955 0.00775717
-3.78673 -0.082236 0.0104175
-3.68793 -0.0849217 0.0126852
-3.58916 -0.0874437 0.0137241
-3.49043 -0.0906931 0.0136816
-3.39173 -0.0952252 0.0129961
-3.29307 -0.101171 0.0121642
-3.19443 -0.108535 0.0114755
-3.09583 -0.117273 0.0111148
-2.99725 -0.127477 0.0111317
-2.89871 -0.139324 0.0116084
-2.80019 -0.153145 0.0126161
-2.7017 -0.169486 0.0143579
-2.60323 -0.188921 0.0170772
-2.50479 -0.212405 0.021232
-2.40638 -0.240426 0.0272399
-2.30798 -0.274433 0.0359484
-2.20961 -0.315918 0.0484456
-2.11126 -0.368182 0.0672247
-2.01293 -0.434563 0.0962371
-1.91462 -0.519134 0.143569
-1.81632 -0.621558 0.221831
-1.71804 -0.734431 0.352183
-1.61978 -0.828611 0.567277
-1.52154 -0.812955 0.875532
-1.42331 -0.609847 1.13141
-1.32509 -0.383124 1.22043
-1.22689 -0.24 1.28832
-1.12869 -0.0886719 1.44737
-1.03051 0.233626 1.66648
-0.932337 0.806131 1.68761
-0.834173 1.29666 1.28742
-0.736016 1.40025 0.786449
-0.637867 1.30172 0.451654
-0.539723 1.17197 0.267187
-0.441585 1.06567 0.162007
-0.343451 0.987048 0.101611
-0.24532 0.933349 0.0606745
-0.147191 0.899729 0.0336831
-0.0490634 0.883704 0.0098819
0.0490634 0.883704 -0.00988189
0.147191 0.899729 -0.0336831
0.24532 0.933349 -0.0606745
0.343451 0.987048 -0.101611
0.441585 1.06567 -0.162007
0.539723 1.17197 -0.267187
0.637867 1.30172 -0.451654
0.736016 1.40025 -0.786449
0.834173 1.29666 -1.28742
0.932337 0.806131 -1.68761
1.03051 0.233626 -1.66648
1.12869 -0.088672 -1.44737
1.22689 -0.24 -1.28832
1.32509 -0.383124 -1.22043
1.42331 -0.609847 -1.13141
1.52154 -0.812955 -0.875532
1.61978 -0.828611 -0.567277
1.71804 -0.734431 -0.352183
1.81632 -0.621558 -0.221831
1.91462 -0.519134 -0.143569
2.01293 -0.434563 -0.0962371
2.11126 -0.368182 -0.0672247
2.20961 -0.315918 -0.0484456
2.30798 -0.274433 -0.0359484
2.40638 -0.240426 -0.0272399
2.50479 -0.212405 -0.021232
2.60323 -0.188921 -0.0170772
2.7017 -0.169486 -0.0143579
2.80019 -0.153145 -0.0126161
2.89871 -0.139324 -0.0116084
2.99725 -0.127477 -0.0111317
3.09583 -0.117273 -0.0111148
3.19443 -0.108535 -0.0114755
3.29307 -0.101171 -0.0121642
3.39173 -0.0952252 -0.0129961
3.49043 -0.0906931 -0.0136816
3.58916 -0.0874437 -0.0137241
3.68793 -0.0849217 -0.0126852
3.78673 -0.082236 -0.0104175
3.88557 -0.0786955 -0.00775717
3.98445 -0.0744906 -0.00559497
4.08336 -0.0700568 -0.00400183
4.18232 -0.0659068 -0.00310852
4.28131 -0.0623209 -0.00268253
4.38035 -0.0589511 -0.00215208
4.47943 -0.0558902 -0.00184719
4.57855 -0.0532588 -0.00172277
4.67772 -0.0506261 -0.00138136
4.77694 -0.0482181 -0.00122645
4.8762 -0.0461652 -0.00121555
4.97551 -0.044029 -0.000982578
5.07487 -0.0421109 -0.000916135
5.17427 -0.0404834 -0.000946917
5.27373 -0.0387095 -0.000765079
5.37325 -0.0371526 -0.000740391
5.47281 -0.0358323 -0.00078155
5.57243 -0.0343364 -0.000628457
5.67211 -0.0330569 -0.000626785
5.77184 -0.0319582 -0.000664592
5.87163 -0.0306874 -0.00053097
5.97148 -0.0296227 -0.00054136
6.07139 -0.0286863 -0.000566736
6.17136 -0.0276029 -0.000454796
6.2714 -0.0267122 -0.000470129
6.37149 -0.0258985 -0.000481566
6.47166 -0.0249672 -0.000392145
6.57188 -0.024213 -0.000409081
6.67218 -0.0234966 -0.000412343
6.77254 -0.0226959 -0.00034139
6.87298 -0.0220524 -0.000357658
6.97348 -0.0214155 -0.000353438
7.07406 -0.020724 -0.000299004
7.17471 -0.0201674 -0.000312032
7.27544 -0.0195977 -0.000303647
7.37624 -0.0189998 -0.000262989
7.47712 -0.0185123 -0.000273326
7.57807 -0.0180012 -0.000262369
7.67911 -0.0174831 -0.000232719
7.78023 -0.0170494 -0.000239647
7.88143 -0.0165912 -0.000228125
7.98271 -0.0161406 -0.000206869
8.08408 -0.0157514 -0.000211361
8.18554 -0.0153409 -0.000200119
8.28708 -0.014946 -0.000184587
8.38872 -0.0145944 -0.000187337
8.49044 -0.0142265 -0.000176597
8.59226 -0.0138778 -0.000165542
8.69417 -0.0135591 -0.000166751
8.79618 -0.0132287 -0.000157019
8.89828 -0.0129185 -0.000148857
9.00048 -0.0126286 -0.000149165
9.10278 -0.0123314 -0.000140211
9.20518 -0.0120536 -0.000134465
9.30769 -0.0117893 -0.00013381
9.4103 -0.0115212 -0.000125905
9.51301 -0.0112711 -0.000121806
9.61583 -0.0110294 -0.000120479
9.71877 -0.010787 -0.000113561
9.82181 -0.0105605 -0.000110648
9.92496 -0.0103391 -0.000108785
10.0282 -0.0101195 -0.000102823
10.1316 -0.00991335 -0.000100841
10.2351 -0.00971021 -9.84694e-05
10.3387 -0.00951067 -9.35468e-05
10.4425 -0.00932216 -9.20054e-05
10.5463 -0.00913551 -8.94161e-05
10.6503 -0.00895373 -8.53564e-05
10.7545 -0.00878067 -8.41892e-05
10.8587 -0.00860898 -8.13849e-05
10.9631 -0.00844285 -7.81911e-05
11.0676 -0.00828338 -7.70924e-05
11.1722 -0.00812528 -7.42945e-05
11.277 -0.00797301 -7.18327e-05
11.3819 -0.00782562 -7.07154e-05
11.487 -0.00767991 -6.80345e-05
11.5922 -0.00753983 -6.61391e-05
11.6975 -0.00740328 -6.49514e-05
11.803 -0.00726883 -6.24553e-05
11.9086 -0.00713957 -6.10645e-05
12.0144 -0.0070128 -5.97061e-05
12.1204 -0.0068886 -5.75497e-05
12.2265 -0.00676889 -5.64205e-05
12.3327 -0.00665105 -5.49951e-05
12.4391 -0.00653614 -5.3146e-05
12.5457 -0.00642492 -5.22293e-05
12.6524 -0.00631527 -5.07147e-05
12.7593 -0.00620876 -4.92372e-05
12.8664 -0.00610512 -4.83616e-05
12.9737 -0.00600303 -4.68755e-05
13.0811 -0.00590408 -4.57099e-05
13.1887 -0.00580726 -4.48156e-05
13.2965 -0.00571218 -4.34309e-05
13.4044 -0.00561998 -4.25002e-05
13.5126 -0.0055294 -4.15667e-05
13.6209 -0.00544076 -4.03256e-05
13.7294 -0.0053546 -3.95788e-05
13.8382 -0.00526977 -3.85716e-05
13.9471 -0.00518705 -3.75577e-05
14.0562 -0.00510631 -3.68531e-05
14.1655 -0.00502684 -3.58696e-05
14.275 -0.00494949 -3.50271e-05
14.3848 -0.00487366 -3.43514e-05
14.4947 -0.00479919 -3.33983e-05
14.6049 -0.00472667 -3.27377e-05
14.7152 -0.00465535 -3.20088e-05
14.8258 -0.00458555 -3.11872e-05
14.9367 -0.00451737 -3.0603e-05
15.0477 -0.00445025 -2.98656e-05
15.159 -0.00438473 -2.91721e-05
15.2705 -0.00432048 -2.86237e-05
15.3823 -0.00425732 -2.78991e-05
15.4943 -0.00419568 -2.73351e-05
15.6066 -0.00413504 -2.67709e-05
15.7191 -0.00407559 -2.61166e-05
15.8319 -0.00401744 -2.56334e-05
15.9449 -0.00396019 -2.50465e-05
16.0582 -0.00390418 -2.45034e-05
16.1717 -0.00384919 -2.40343e-05
16.2856 -0.00379514 -2.34675e-05
16.3997 -0.00374225 -2.30135e-05
16.5141 -0.00369019 -2.25448e-05
16.6288 -0.00363914 -2.20231e-05
16.7437 -0.00358909 -2.16282e-05
16.859 -0.00353978 -2.11472e-05
16.9746 -0.00349151 -2.07207e-05
17.0905 -0.00344403 -2.03136e-05
17.2067 -0.00339736 -1.98688e-05
17.3232 -0.00335159 -1.95024e-05
17.4401 -0.00330652 -1.90922e-05
17.5572 -0.00326233 -1.86961e-05
17.6748 -0.00321884 -1.83592e-05
17.7926 -0.00317607 -1.79516e-05
17.9108 -0.00313411 -1.76212e-05
18.0294 -0.00309276 -1.72721e-05
18.1483 -0.00305215 -1.69195e-05
18.2676 -0.00301223 -1.66042e-05
18.3873 -0.00297292 -1.62587e-05
18.5074 -0.0029343 -1.59609e-05
18.6278 -0.00289626 -1.56433e-05
18.7487 -0.00285889 -1.53292e-05
18.8699 -0.00282207 -1.50612e-05
18.9916 -0.00278584 -1.47373e-05
19.1137 -0.00275021 -1.44092e-05
19.2362 -0.00271508 -1.41862e-05
19.3592 -0.00268054 -1.39211e-05
19.4826 -0.00264654 -1.36482e-05
19.6065 -0.00261305 -1.33985e-05
19.7309 -0.00258005 -1.31449e-05
19.8557 -0.00254758 -1.28882e-05
19.9811 -0.00251558 -1.26514e-05
20.1069 -0.00248404 -1.24184e-05
20.2333 -0.002453 -1.21752e-05
20.3602 -0.00242239 -1.19513e-05
20.4876 -0.00239221 -1.17365e-05
20.6156 -0.0023625 -1.15059e-05
20.7441 -0.0023332 -1.12949e-05
20.8732 -0.00230429 -1.10948e-05
21.0029 -0.00227581 -1.08777e-05
21.1332 -0.00224774 -1.06777e-05
21.2642 -0.00222001 -1.04907e-05
21.3958 -0.00219269 -1.02881e-05
21.528 -0.00216575 -1.00943e-05
21.6609 -0.00213913 -9.9252e-06
21.7945 -0.0021129 -9.72926e-06
21.9288 -0.00208702 -9.54593e-06
22.0639 -0.00206142 -9.39325e-06
22.1997 -0.00203622 -9.19869e-06
22.3363 -0.00201131 -9.03184e-06
22.4736 -0.00198668 -8.89049e-06
22.6118 -0.00196243 -8.69407e-06
22.7509 -0.00193842 -8.55225e-06
22.8908 -0.0019147 -8.40985e-06
23.0316 -0.00189132 -8.21752e-06
23.1733 -0.00186816 -8.10424e-06
23.316 -0.00184529 -7.94419e-06
23.4597 -0.0018227 -7.77709e-06
23.6044 -0.00180032 -7.67391e-06
23.7502 -0.00177824 -7.50008e-06
23.8971 -0.00175638 -7.3697e-06
24.0451 -0.00173474 -7.25205e-06
24.1944 -0.00171336 -7.0886e-06
24.3448 -0.00169218 -6.9802e-06
24.4966 -0.00167122 -6.84492e-06
24.6496 -0.00165048 -6.7084e-06
24.8041 -0.00162991 -6.59865e-06
24.9601 -0.00160956 -6.46299e-06
25.1175 -0.00158939 -6.34662e-06
25.2766 -0.00156939 -6.22921e-06
25.4373 -0.00154957 -6.10546e-06
25.5998 -0.00152991 -5.99597e-06
25.7641 -0.0015104 -5.87718e-06
25.9304 -0.00149105 -5.76557e-06
26.0988 -0.00147182 -5.65621e-06
26.2693 -0.00145273 -5.54304e-06
26.4421 -0.00143375 -5.43757e-06
26.6174 -0.00141488 -5.32961e-06
26.7954 -0.00139611 -5.22259e-06
26.9761 -0.00137742 -5.12016e-06
27.1598 -0.0013588 -5.01496e-06
27.3468 -0.00134024 -4.91294e-06
27.5373 -0.00132172 -4.81203e-06
27.7317 -0.00130322 -4.71013e-06
27.9302 -0.00128472 -4.61078e-06
28.1333 -0.00126619 -4.51185e-06
28.3415 -0.00124762 -4.41157e-06
28.5554 -0.00122896 -4.31353e-06
28.7758 -0.00121017 -4.21561e-06
29.0035 -0.00119121 -4.11615e-06
29.2396 -0.001172 -4.01587e-06
29.4858 -0.00115247 -3.91613e-06
29.7441 -0.00113251 -3.81509e-06
30.0173 -0.00111194 -3.71206e-06
30.3101 -0.00109053 -3.60521e-06
30.6297 -0.00106785 -3.4936e-06
30.9905 -0.00104308 -3.37252e-06
31.4301 -0.00101405 -3.23339e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda4.0Nc1QuantumOneLoop/GAp_OneLoopFRG.txt <==
-31.4301 -0.00101415 3.23263e-06
-30.9905 -0.00104318 3.37252e-06
-30.6297 -0.00106795 3.49343e-06
-30.3101 -0.00109064 3.6054e-06
-30.0173 -0.00111206 3.7122e-06
-29.7441 -0.00113263 3.81574e-06
-29.4858 -0.0011526 3.91717e-06
-29.2396 -0.00117213 4.01724e-06
-29.0035 -0.00119134 4.11646e-06
-28.7758 -0.0012103 4.21523e-06
-28.5554 -0.0012291 4.31386e-06
-28.3415 -0.00124776 4.41257e-06
-28.1333 -0.00126634 4.51158e-06
-27.9302 -0.00128487 4.61103e-06
-27.7317 -0.00130337 4.71108e-06
-27.5373 -0.00132188 4.81185e-06
-27.3468 -0.00134041 4.91344e-06
-27.1598 -0.00135897 5.01597e-06
-26.9761 -0.0013776 5.11951e-06
-26.7954 -0.00139629 5.22415e-06
-26.6174 -0.00141507 5.32998e-06
-26.4421 -0.00143394 5.43706e-06
-26.2693 -0.00145292 5.54547e-06
-26.0988 -0.00147202 5.65527e-06
-25.9304 -0.00149125 5.76654e-06
-25.7641 -0.00151061 5.87933e-06
-25.5998 -0.00153012 5.99371e-06
-25.4373 -0.00154979 6.10974e-06
-25.2766 -0.00156962 6.22748e-06
-25.1175 -0.00158962 6.347e-06
-24.9601 -0.00160979 6.46835e-06
-24.8041 -0.00163016 6.5916e-06
-24.6496 -0.00165072 6.7168e-06
-24.4966 -0.00167147 6.84403e-06
-24.3448 -0.00169244 6.97333e-06
-24.1944 -0.00171362 7.10478e-06
-24.0451 -0.00173502 7.23844e-06
-23.8971 -0.00175665 7.37437e-06
-23.7502 -0.00177852 7.51263e-06
-23.6044 -0.00180063 7.6533e-06
-23.4597 -0.00182298 7.79644e-06
-23.316 -0.0018456 7.94213e-06
-23.1733 -0.00186848 8.09042e-06
-23.0316 -0.00189162 8.2414e-06
-22.8908 -0.00191505 8.39513e-06
-22.7509 -0.00193876 8.5517e-06
-22.6118 -0.00196276 8.71117e-06
-22.4736 -0.00198705 8.87364e-06
-22.3363 -0.00201166 9.03917e-06
-22.1997 -0.00203658 9.20785e-06
-22.0639 -0.00206182 9.37978e-06
-21.9288 -0.00208739 9.55502e-06
-21.7945 -0.0021133 9.73368e-06
-21.6609 -0.00213955 9.91585e-06
-21.528 -0.00216615 1.01016e-05
-21.3958 -0.00219312 1.02911e-05
-21.2642 -0.00222045 1.04843e-05
-21.1332 -0.00224817 1.06815e-05
-21.0029 -0.00227627 1.08827e-05
-20.8732 -0.00230476 1.1088e-05
-20.7441 -0.00233367 1.12975e-05
-20.6156 -0.00236298 1.15113e-05
-20.4876 -0.00239272 1.17297e-05
-20.3602 -0.0024229 1.19526e-05
-20.2333 -0.00245352 1.21802e-05
-20.1069 -0.00248459 1.24127e-05
-19.9811 -0.00251613 1.26501e-05
-19.8557 -0.00254814 1.28927e-05
-19.7309 -0.00258064 1.31405e-05
-19.6065 -0.00261363 1.33937e-05
-19.4826 -0.00264714 1.36525e-05
-19.3592 -0.00268117 1.3917e-05
-19.2362 -0.00271573 1.41874e-05
-19.1137 -0.00275083 1.44639e-05
-18.9916 -0.0027865 1.47465e-05
-18.8699 -0.00282273 1.50356e-05
-18.7487 -0.00285955 1.53313e-05
-18.6278 -0.00289697 1.56337e-05
-18.5074 -0.002935 1.59432e-05
-18.3873 -0.00297366 1.62598e-05
-18.2676 -0.00301297 1.65838e-05
-18.1483 -0.00305293 1.69154e-05
-18.0294 -0.00309356 1.72549e-05
-17.9108 -0.00313489 1.76025e-05
-17.7926 -0.00317692 1.79584e-05
-17.6748 -0.00321968 1.83228e-05
-17.5572 -0.00326318 1.86961e-05
-17.4401 -0.00330744 1.90786e-05
-17.3232 -0.00335248 1.94704e-05
-17.2067 -0.00339832 1.98719e-05
-17.0905 -0.00344497 2.02834e-05
-16.9746 -0.00349247 2.07053e-05
-16.859 -0.00354083 2.11377e-05
-16.7437 -0.00359007 2.15811e-05
-16.6288 -0.00364022 2.20359e-05
-16.5141 -0.00369129 2.25023e-05
-16.3997 -0.00374332 2.29808e-05
-16.2856 -0.00379632 2.34717e-05
-16.1717 -0.00385033 2.39756e-05
-16.0582 -0.00390536 2.44927e-05
-15.9449 -0.00396146 2.50235e-05
-15.8319 -0.00401863 2.55686e-05
-15.7191 -0.00407693 2.61283e-05
-15.6066 -0.00413636 2.67032e-05
-15.4943 -0.00419697 2.72937e-05
-15.3823 -0.00425879 2.79005e-05
-15.2705 -0.00432185 2.85241e-05
-15.159 -0.00438618 2.9165e-05
-15.0477 -0.00445182 2.9824e-05
-14.9367 -0.00451881 3.05015e-05
-14.8258 -0.00458718 3.11983e-05
-14.7152 -0.00465698 3.19151e-05
-14.6049 -0.00472824 3.26525e-05
-14.4947 -0.00480101 3.34114e-05
-14.3848 -0.00487533 3.41925e-05
-14.275 -0.00495124 3.49967e-05
-14.1655 -0.0050288 3.58247e-05
-14.0562 -0.00510805 3.66775e-05
-13.9471 -0.00518904 3.7556e-05
-13.8382 -0.00527182 3.84612e-05
-13.7294 -0.00535645 3.93941e-05
-13.6209 -0.00544299 4.03558e-05
-13.5126 -0.00553149 4.13473e-05
-13.4044 -0.00562202 4.237e-05
-13.2965 -0.00571463 4.34249e-05
-13.1887 -0.0058094 4.45133e-05
-13.0811 -0.00590639 4.56367e-05
-12.9737 -0.00600567 4.67964e-05
-12.8664 -0.00610732 4.79939e-05
-12.7593 -0.00621141 4.92307e-05
-12.6524 -0.00631802 5.05085e-05
-12.5457 -0.00642724 5.18289e-05
-12.4391 -0.00653915 5.31938e-05
-12.3327 -0.00665385 5.46051e-05
-12.2265 -0.00677142 5.60648e-05
-12.1204 -0.00689197 5.75748e-05
-12.0144 -0.00701559 5.91375e-05
-11.9086 -0.00714241 6.07551e-05
-11.803 -0.00727252 6.24301e-05
-11.6975 -0.00740604 6.4165e-05
-11.5922 -0.00754309 6.59625e-05
-11.487 -0.00768381 6.78255e-05
-11.3819 -0.00782833 6.9757e-05
-11.277 -0.00797678 7.17602e-05
-11.1722 -0.0081293 7.38384e-05
-11.0676 -0.00828606 7.59951e-05
-10.9631 -0.00844722 7.82342e-05
-10.8587 -0.00861293 8.05596e-05
-10.7545 -0.00878337 8.29755e-05
-10.6503 -0.00895873 8.54863e-05
-10.5463 -0.00913921 8.80967e-05
-10.4425 -0.009325 9.08118e-05
-10.3387 -0.00951631 9.36368e-05
-10.2351 -0.00971337 9.65775e-05
-10.1316 -0.00991642 9.96397e-05
-10.0282 -0.0101257 0.00010283
-9.92496 -0.0103415 0.000106155
-9.82181 -0.010564 0.000109621
-9.71877 -0.0107936 0.000113237
-9.61583 -0.0110305 0.000117011
-9.51301 -0.0112751 0.000120952
-9.4103 -0.0115278 0.000125068
-9.30769 -0.0117888 0.00012937
-9.20518 -0.0120586 0.000133868
-9.10278 -0.0123375 0.000138574
-9.00048 -0.012626 0.0001435
-8.89828 -0.0129245 0.000148658
-8.79618 -0.0132335 0.000154064
-8.69417 -0.0135535 0.000159731
-8.59226 -0.013885 0.000165676
-8.49044 -0.0142286 0.000171917
-8.38872 -0.0145849 0.000178472
-8.28708 -0.0149546 0.000185361
-8.18554 -0.0153383 0.000192606
-8.08408 -0.0157367 0.00020023
-7.98271 -0.0161506 0.000208258
-7.88143 -0.0165809 0.000216719
-7.78023 -0.0170284 0.000225641
-7.67911 -0.0174941 0.000235057
-7.57807 -0.017979 0.000245002
-7.47712 -0.0184841 0.000255513
-7.37624 -0.0190106 0.000266632
-7.27544 -0.0195598 0.000278403
-7.17471 -0.0201329 0.000290877
-7.07406 -0.0207315 0.000304106
-6.97348 -0.0213571 0.000318149
-6.87298 -0.0220113 0.00033307
-6.77254 -0.0226959 0.000348939
-6.67218 -0.0234129 0.000365835
-6.57188 -0.0241644 0.000383842
-6.47166 -0.0249527 0.000403055
-6.37149 -0.0257802 0.000423577
-6.2714 -0.0266497 0.000445522
-6.17136 -0.027564 0.000469019
-6.07139 -0.0285263 0.000494209
-5.97148 -0.0295402 0.000521249
-5.87163 -0.0306095 0.000550314
-5.77184 -0.0317382 0.000581602
-5.67211 -0.0329311 0.000615331
-5.57243 -0.0341931 0.000651749
-5.47281 -0.0355299 0.000691133
-5.37325 -0.0369475 0.000733799
-5.27373 -0.0384527 0.0007801
-5.17427 -0.0400531 0.00083044
-5.07487 -0.0417571 0.000885278
-4.97551 -0.043574 0.000945139
-4.8762 -0.0455142 0.00101062
-4.77694 -0.0475896 0.00108242
-4.67772 -0.0498132 0.00116134
-4.57855 -0.0521999 0.00124829
-4.47943 -0.0547666 0.00134436
-4.38035 -0.0575323 0.0014508
-4.28131 -0.0605189 0.0015691
-4.18232 -0.0637513 0.001701
-4.08336 -0.0672581 0.00184857
-3.98445 -0.0710725 0.00201428
-3.88557 -0.075233 0.00220111
-3.78673 -0.0797842 0.00241266
-3.68793 -0.0847789 0.00265328
-3.58916 -0.0902792 0.00292836
-3.49043 -0.0963588 0.00324455
-3.39173 -0.103106 0.00361013
-3.29307 -0.110628 0.00403559
-3.19443 -0.119054 0.00453428
-3.09583 -0.128543 0.00512344
-2.99725 -0.139294 0.00582565
-2.89871 -0.151555 0.00667087
-2.80019 -0.165642 0.0076996
-2.7017 -0.181967 0.00896756
-2.60323 -0.201065 0.0105532
-2.50479 -0.223659 0.0125694
-2.40638 -0.250737 0.0151842
-2.30798 -0.28369 0.0186549
-2.20961 -0.324536 0.0233933
-2.11126 -0.376319 0.03009
-2.01293 -0.443847 0.0399764
-1.91462 -0.535159 0.0554218
-1.81632 -0.664758 0.0814694
-1.71804 -0.861539 0.130445
-1.61978 -1.19154 0.239245
-1.52154 -1.83627 0.560918
-1.42331 -3.26971 2.22852
-1.32509 2.86998 6.22307
-1.22689 2.77766 1.09322
-1.12869 1.76526 0.36691
-1.03051 1.30024 0.177465
-0.932337 1.04504 0.102808
-0.834173 0.887044 0.066
-0.736016 0.781552 0.0451074
-0.637867 0.70772 0.032014
-0.539723 0.654628 0.0231581
-0.441585 0.616074 0.0167726
-0.343451 0.588335 0.011893
-0.24532 0.569107 0.00794704
-0.147191 0.556969 0.00456638
-0.0490634 0.551091 0.00149007
0.0490634 0.551091 -0.00149007
0.147191 0.556969 -0.00456638
0.24532 0.569107 -0.00794704
0.343451 0.588335 -0.011893
0.441585 0.616074 -0.0167726
0.539723 0.654628 -0.0231581
0.637867 0.70772 -0.032014
0.736016 0.781552 -0.0451074
0.834173 0.887044 -0.066
0.932337 1.04504 -0.102808
1.03051 1.30024 -0.177465
1.12869 1.76526 -0.36691
1.22689 2.77766 -1.09322
1.32509 2.86998 -6.22307
1.42331 -3.26971 -2.22852
1.52154 -1.83627 -0.560918
1.61978 -1.19154 -0.239245
1.71804 -0.861539 -0.130445
1.81632 -0.664758 -0.0814694
1.91462 -0.535159 -0.0554218
2.01293 -0.443847 -0.0399764
2.11126 -0.376319 -0.03009
2.20961 -0.324536 -0.0233933
2.30798 -0.28369 -0.0186549
2.40638 -0.250737 -0.0151842
2.50479 -0.223659 -0.0125694
2.60323 -0.201065 -0.0105532
2.7017 -0.181967 -0.00896756
2.80019 -0.165642 -0.0076996
2.89871 -0.151555 -0.00667087
2.99725 -0.139294 -0.00582565
3.09583 -0.128543 -0.00512344
3.19443 -0.119054 -0.00453428
3.29307 -0.110628 -0.00403559
3.39173 -0.103106 -0.00361013
3.49043 -0.0963588 -0.00324455
3.58916 -0.0902792 -0.00292836
3.68793 -0.0847789 -0.00265328
3.78673 -0.0797842 -0.00241266
3.88557 -0.075233 -0.00220111
3.98445 -0.0710725 -0.00201428
4.08336 -0.0672581 -0.00184857
4.18232 -0.0637513 -0.001701
4.28131 -0.0605189 -0.0015691
4.38035 -0.0575323 -0.0014508
4.47943 -0.0547666 -0.00134436
4.57855 -0.0521999 -0.00124829
4.67772 -0.0498132 -0.00116134
4.77694 -0.0475896 -0.00108242
4.8762 -0.0455142 -0.00101062
4.97551 -0.043574 -0.000945139
5.07487 -0.0417571 -0.000885278
5.17427 -0.0400531 -0.00083044
5.27373 -0.0384527 -0.0007801
5.37325 -0.0369475 -0.000733799
5.47281 -0.0355299 -0.000691133
5.57243 -0.0341931 -0.000651749
5.67211 -0.0329311 -0.000615331
5.77184 -0.0317382 -0.000581602
5.87163 -0.0306095 -0.000550314
5.97148 -0.0295402 -0.000521249
6.07139 -0.0285263 -0.000494209
6.17136 -0.027564 -0.000469019
6.2714 -0.0266497 -0.000445522
6.37149 -0.0257802 -0.000423577
6.47166 -0.0249527 -0.000403055
6.57188 -0.0241644 -0.000383842
6.67218 -0.0234129 -0.000365835
6.77254 -0.0226959 -0.000348939
6.87298 -0.0220113 -0.00033307
6.97348 -0.0213571 -0.000318149
7.07406 -0.0207315 -0.000304106
7.17471 -0.0201329 -0.000290877
7.27544 -0.0195598 -0.000278403
7.37624 -0.0190106 -0.000266632
7.47712 -0.0184841 -0.000255513
7.57807 -0.017979 -0.000245002
7.67911 -0.0174941 -0.000235057
7.78023 -0.0170284 -0.000225641
7.88143 -0.0165809 -0.000216719
7.98271 -0.0161506 -0.000208258
8.08408 -0.0157367 -0.00020023
8.18554 -0.0153383 -0.000192606
8.28708 -0.0149546 -0.000185361
8.38872 -0.0145849 -0.000178472
8.49044 -0.0142286 -0.000171917
8.59226 -0.013885 -0.000165676
8.69417 -0.0135535 -0.000159731
8.79618 -0.0132335 -0.000154064
8.89828 -0.0129245 -0.000148658
9.00048 -0.012626 -0.0001435
9.10278 -0.0123375 -0.000138574
9.20518 -0.0120586 -0.000133868
9.30769 -0.0117888 -0.00012937
9.4103 -0.0115278 -0.000125068
9.51301 -0.0112751 -0.000120952
9.61583 -0.0110305 -0.000117011
9.71877 -0.0107936 -0.000113237
9.82181 -0.010564 -0.000109621
9.92496 -0.0103415 -0.000106155
10.0282 -0.0101257 -0.00010283
10.1316 -0.00991642 -9.96397e-05
10.2351 -0.00971337 -9.65775e-05
10.3387 -0.00951631 -9.36368e-05
10.4425 -0.009325 -9.08118e-05
10.5463 -0.00913921 -8.80967e-05
10.6503 -0.00895873 -8.54863e-05
10.7545 -0.00878337 -8.29755e-05
10.8587 -0.00861293 -8.05596e-05
10.9631 -0.00844722 -7.82342e-05
11.0676 -0.00828606 -7.59951e-05
11.1722 -0.0081293 -7.38384e-05
11.277 -0.00797678 -7.17602e-05
11.3819 -0.00782833 -6.9757e-05
11.487 -0.00768381 -6.78255e-05
11.5922 -0.00754309 -6.59625e-05
11.6975 -0.00740604 -6.4165e-05
11.803 -0.00727252 -6.24301e-05
11.9086 -0.00714241 -6.07551e-05
12.0144 -0.00701559 -5.91375e-05
12.1204 -0.00689197 -5.75748e-05
12.2265 -0.00677142 -5.60648e-05
12.3327 -0.00665385 -5.46051e-05
12.4391 -0.00653915 -5.31938e-05
12.5457 -0.00642724 -5.18289e-05
12.6524 -0.00631802 -5.05085e-05
12.7593 -0.00621141 -4.92307e-05
12.8664 -0.00610732 -4.79939e-05
12.9737 -0.00600567 -4.67964e-05
13.0811 -0.00590639 -4.56367e-05
13.1887 -0.0058094 -4.45133e-05
13.2965 -0.00571463 -4.34249e-05
13.4044 -0.00562202 -4.237e-05
13.5126 -0.00553149 -4.13473e-05
13.6209 -0.00544299 -4.03558e-05
13.7294 -0.00535645 -3.93941e-05
13.8382 -0.00527182 -3.84612e-05
13.9471 -0.00518904 -3.7556e-05
14.0562 -0.00510805 -3.66775e-05
14.1655 -0.0050288 -3.58247e-05
14.275 -0.00495124 -3.49967e-05
14.3848 -0.00487533 -3.41925e-05
14.4947 -0.00480101 -3.34114e-05
14.6049 -0.00472824 -3.26525e-05
14.7152 -0.00465698 -3.19151e-05
14.8258 -0.00458718 -3.11983e-05
14.9367 -0.00451881 -3.05015e-05
15.0477 -0.00445182 -2.9824e-05
15.159 -0.00438618 -2.9165e-05
15.2705 -0.00432185 -2.85241e-05
15.3823 -0.00425879 -2.79005e-05
15.4943 -0.00419697 -2.72937e-05
15.6066 -0.00413636 -2.67032e-05
15.7191 -0.00407693 -2.61283e-05
15.8319 -0.00401863 -2.55686e-05
15.9449 -0.00396146 -2.50235e-05
16.0582 -0.00390536 -2.44927e-05
16.1717 -0.00385033 -2.39756e-05
16.2856 -0.00379632 -2.34717e-05
16.3997 -0.00374332 -2.29808e-05
16.5141 -0.00369129 -2.25023e-05
16.6288 -0.00364022 -2.20359e-05
16.7437 -0.00359007 -2.15811e-05
16.859 -0.00354083 -2.11377e-05
16.9746 -0.00349247 -2.07053e-05
17.0905 -0.00344497 -2.02834e-05
17.2067 -0.00339832 -1.98719e-05
17.3232 -0.00335248 -1.94704e-05
17.4401 -0.00330744 -1.90786e-05
17.5572 -0.00326318 -1.86961e-05
17.6748 -0.00321968 -1.83228e-05
17.7926 -0.00317692 -1.79584e-05
17.9108 -0.00313489 -1.76025e-05
18.0294 -0.00309356 -1.72549e-05
18.1483 -0.00305293 -1.69154e-05
18.2676 -0.00301297 -1.65838e-05
18.3873 -0.00297366 -1.62598e-05
18.5074 -0.002935 -1.59432e-05
18.6278 -0.00289697 -1.56337e-05
18.7487 -0.00285955 -1.53313e-05
18.8699 -0.00282273 -1.50356e-05
18.9916 -0.0027865 -1.47465e-05
19.1137 -0.00275083 -1.44639e-05
19.2362 -0.00271573 -1.41874e-05
19.3592 -0.00268117 -1.3917e-05
19.4826 -0.00264714 -1.36525e-05
19.6065 -0.00261363 -1.33937e-05
19.7309 -0.00258064 -1.31405e-05
19.8557 -0.00254814 -1.28927e-05
19.9811 -0.00251613 -1.26501e-05
20.1069 -0.00248459 -1.24127e-05
20.2333 -0.00245352 -1.21802e-05
20.3602 -0.0024229 -1.19526e-05
20.4876 -0.00239272 -1.17297e-05
20.6156 -0.00236298 -1.15113e-05
20.7441 -0.00233367 -1.12975e-05
20.8732 -0.00230476 -1.1088e-05
21.0029 -0.00227627 -1.08827e-05
21.1332 -0.00224817 -1.06815e-05
21.2642 -0.00222045 -1.04843e-05
21.3958 -0.00219312 -1.02911e-05
21.528 -0.00216615 -1.01016e-05
21.6609 -0.00213955 -9.91585e-06
21.7945 -0.0021133 -9.73368e-06
21.9288 -0.00208739 -9.55502e-06
22.0639 -0.00206182 -9.37978e-06
22.1997 -0.00203658 -9.20785e-06
22.3363 -0.00201166 -9.03917e-06
22.4736 -0.00198705 -8.87364e-06
22.6118 -0.00196276 -8.71117e-06
22.7509 -0.00193876 -8.5517e-06
22.8908 -0.00191505 -8.39513e-06
23.0316 -0.00189162 -8.2414e-06
23.1733 -0.00186848 -8.09042e-06
23.316 -0.0018456 -7.94213e-06
23.4597 -0.00182298 -7.79644e-06
23.6044 -0.00180063 -7.6533e-06
23.7502 -0.00177852 -7.51263e-06
23.8971 -0.00175665 -7.37437e-06
24.0451 -0.00173502 -7.23844e-06
24.1944 -0.00171362 -7.10478e-06
24.3448 -0.00169244 -6.97333e-06
24.4966 -0.00167147 -6.84403e-06
24.6496 -0.00165072 -6.7168e-06
24.8041 -0.00163016 -6.5916e-06
24.9601 -0.00160979 -6.46835e-06
25.1175 -0.00158962 -6.347e-06
25.2766 -0.00156962 -6.22748e-06
25.4373 -0.00154979 -6.10974e-06
25.5998 -0.00153012 -5.99371e-06
25.7641 -0.00151061 -5.87933e-06
25.9304 -0.00149125 -5.76654e-06
26.0988 -0.00147202 -5.65527e-06
26.2693 -0.00145292 -5.54547e-06
26.4421 -0.00143394 -5.43706e-06
26.6174 -0.00141507 -5.32998e-06
26.7954 -0.00139629 -5.22415e-06
26.9761 -0.0013776 -5.11951e-06
27.1598 -0.00135897 -5.01597e-06
27.3468 -0.00134041 -4.91344e-06
27.5373 -0.00132188 -4.81185e-06
27.7317 -0.00130337 -4.71108e-06
27.9302 -0.00128487 -4.61103e-06
28.1333 -0.00126634 -4.51158e-06
28.3415 -0.00124776 -4.41257e-06
28.5554 -0.0012291 -4.31386e-06
28.7758 -0.0012103 -4.21523e-06
29.0035 -0.00119134 -4.11646e-06
29.2396 -0.00117213 -4.01724e-06
29.4858 -0.0011526 -3.91717e-06
29.7441 -0.00113263 -3.81574e-06
30.0173 -0.00111206 -3.7122e-06
30.3101 -0.00109064 -3.6054e-06
30.6297 -0.00106795 -3.49343e-06
30.9905 -0.00104318 -3.37252e-06
31.4301 -0.00101415 -3.23263e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda4.0Nc1QuantumOneLoop/GRpOneLoop.txt <==
-31.4301 -0.00101427 -3.23341e-06
-30.9905 -0.00104331 -3.37335e-06
-30.6297 -0.00106809 -3.49431e-06
-30.3101 -0.00109078 -3.60633e-06
-30.0173 -0.0011122 -3.71318e-06
-29.7441 -0.00113278 -3.81677e-06
-29.4858 -0.00115275 -3.91824e-06
-29.2396 -0.00117229 -4.01835e-06
-29.0035 -0.0011915 -4.11762e-06
-28.7758 -0.00121048 -4.21644e-06
-28.5554 -0.00122928 -4.31512e-06
-28.3415 -0.00124795 -4.41388e-06
-28.1333 -0.00126653 -4.51293e-06
-27.9302 -0.00128507 -4.61244e-06
-27.7317 -0.00130358 -4.71254e-06
-27.5373 -0.00132209 -4.81336e-06
-27.3468 -0.00134062 -4.91501e-06
-27.1598 -0.00135919 -5.01758e-06
-26.9761 -0.00137782 -5.12118e-06
-26.7954 -0.00139652 -5.22588e-06
-26.6174 -0.0014153 -5.33177e-06
-26.4421 -0.00143418 -5.43891e-06
-26.2693 -0.00145317 -5.54738e-06
-26.0988 -0.00147228 -5.65724e-06
-25.9304 -0.00149151 -5.76857e-06
-25.7641 -0.00151088 -5.88143e-06
-25.5998 -0.0015304 -5.99588e-06
-25.4373 -0.00155007 -6.11198e-06
-25.2766 -0.00156991 -6.2298e-06
-25.1175 -0.00158992 -6.34939e-06
-24.9601 -0.0016101 -6.47082e-06
-24.8041 -0.00163047 -6.59415e-06
-24.6496 -0.00165104 -6.71943e-06
-24.4966 -0.00167181 -6.84674e-06
-24.3448 -0.00169278 -6.97613e-06
-24.1944 -0.00171397 -7.10767e-06
-24.0451 -0.00173538 -7.24142e-06
-23.8971 -0.00175702 -7.37744e-06
-23.7502 -0.00177889 -7.5158e-06
-23.6044 -0.00180101 -7.65657e-06
-23.4597 -0.00182338 -7.79981e-06
-23.316 -0.001846 -7.9456e-06
-23.1733 -0.00186889 -8.09401e-06
-23.0316 -0.00189205 -8.2451e-06
-22.8908 -0.00191548 -8.39894e-06
-22.7509 -0.0019392 -8.55563e-06
-22.6118 -0.00196321 -8.71523e-06
-22.4736 -0.00198752 -8.87782e-06
-22.3363 -0.00201214 -9.04348e-06
-22.1997 -0.00203707 -9.2123e-06
-22.0639 -0.00206232 -9.38436e-06
-21.9288 -0.00208791 -9.55975e-06
-21.7945 -0.00211383 -9.73856e-06
-21.6609 -0.00214009 -9.92088e-06
-21.528 -0.00216671 -1.01068e-05
-21.3958 -0.00219369 -1.02964e-05
-21.2642 -0.00222104 -1.04899e-05
-21.1332 -0.00224876 -1.06872e-05
-21.0029 -0.00227688 -1.08886e-05
-20.8732 -0.00230539 -1.1094e-05
-20.7441 -0.00233431 -1.13037e-05
-20.6156 -0.00236364 -1.15178e-05
-20.4876 -0.0023934 -1.17363e-05
-20.3602 -0.00242359 -1.19594e-05
-20.2333 -0.00245423 -1.21873e-05
-20.1069 -0.00248532 -1.242e-05
-19.9811 -0.00251688 -1.26577e-05
-19.8557 -0.00254891 -1.29005e-05
-19.7309 -0.00258143 -1.31485e-05
-19.6065 -0.00261444 -1.3402e-05
-19.4826 -0.00264797 -1.36611e-05
-19.3592 -0.00268202 -1.39259e-05
-19.2362 -0.0027166 -1.41966e-05
-19.1137 -0.00275173 -1.44733e-05
-18.9916 -0.00278742 -1.47563e-05
-18.8699 -0.00282368 -1.50457e-05
-18.7487 -0.00286052 -1.53417e-05
-18.6278 -0.00289797 -1.56445e-05
-18.5074 -0.00293602 -1.59543e-05
-18.3873 -0.00297471 -1.62712e-05
-18.2676 -0.00301404 -1.65956e-05
-18.1483 -0.00305403 -1.69277e-05
-18.0294 -0.0030947 -1.72676e-05
-17.9108 -0.00313605 -1.76156e-05
-17.7926 -0.00317812 -1.79719e-05
-17.6748 -0.00322091 -1.83368e-05
-17.5572 -0.00326444 -1.87106e-05
-17.4401 -0.00330874 -1.90935e-05
-17.3232 -0.00335381 -1.94859e-05
-17.2067 -0.00339969 -1.98879e-05
-17.0905 -0.00344638 -2.03e-05
-16.9746 -0.00349392 -2.07224e-05
-16.859 -0.00354232 -2.11555e-05
-16.7437 -0.0035916 -2.15995e-05
-16.6288 -0.00364179 -2.20549e-05
-16.5141 -0.00369291 -2.2522e-05
-16.3997 -0.00374498 -2.30012e-05
-16.2856 -0.00379803 -2.34929e-05
-16.1717 -0.00385209 -2.39975e-05
-16.0582 -0.00390717 -2.45154e-05
-15.9449 -0.00396332 -2.50471e-05
-15.8319 -0.00402055 -2.5593e-05
-15.7191 -0.0040789 -2.61536e-05
-15.6066 -0.00413839 -2.67294e-05
-15.4943 -0.00419906 -2.73209e-05
-15.3823 -0.00426094 -2.79287e-05
-15.2705 -0.00432406 -2.85534e-05
-15.159 -0.00438846 -2.91954e-05
-15.0477 -0.00445417 -2.98555e-05
-14.9367 -0.00452123 -3.05342e-05
-14.8258 -0.00458968 -3.12323e-05
-14.7152 -0.00465955 -3.19504e-05
-14.6049 -0.00473089 -3.26892e-05
-14.4947 -0.00480374 -3.34495e-05
-14.3848 -0.00487814 -3.42321e-05
-14.275 -0.00495415 -3.50378e-05
-14.1655 -0.0050318 -3.58674e-05
-14.0562 -0.00511114 -3.6722e-05
-13.9471 -0.00519223 -3.76023e-05
-13.8382 -0.00527512 -3.85093e-05
-13.7294 -0.00535986 -3.94442e-05
-13.6209 -0.00544651 -4.04079e-05
-13.5126 -0.00553512 -4.14016e-05
-13.4044 -0.00562577 -4.24265e-05
-13.2965 -0.00571851 -4.34838e-05
-13.1887 -0.00581341 -4.45747e-05
-13.0811 -0.00591053 -4.57007e-05
-12.9737 -0.00600995 -4.68631e-05
-12.8664 -0.00611174 -4.80634e-05
-12.7593 -0.00621598 -4.93033e-05
-12.6524 -0.00632276 -5.05842e-05
-12.5457 -0.00643214 -5.1908e-05
-12.4391 -0.00654422 -5.32764e-05
-12.3327 -0.0066591 -5.46914e-05
-12.2265 -0.00677686 -5.61549e-05
-12.1204 -0.0068976 -5.7669e-05
-12.0144 -0.00702144 -5.9236e-05
-11.9086 -0.00714846 -6.08581e-05
-11.803 -0.00727879 -6.25379e-05
-11.6975 -0.00741255 -6.42778e-05
-11.5922 -0.00754985 -6.60806e-05
-11.487 -0.00769082 -6.79493e-05
-11.3819 -0.0078356 -6.98867e-05
-11.277 -0.00798433 -7.18961e-05
-11.1722 -0.00813715 -7.39809e-05
-11.0676 -0.00829421 -7.61447e-05
-10.9631 -0.00845568 -7.83912e-05
-10.8587 -0.00862173 -8.07244e-05
-10.7545 -0.00879253 -8.31486e-05
-10.6503 -0.00896826 -8.56682e-05
-10.5463 -0.00914912 -8.82879e-05
-10.4425 -0.00933532 -9.10129e-05
-10.3387 -0.00952706 -9.38485e-05
-10.2351 -0.00972457 -9.68003e-05
-10.1316 -0.00992809 -9.98744e-05
-10.0282 -0.0101379 -0.000103077
-9.92496 -0.0103542 -0.000106415
-9.82181 -0.0105772 -0.000109896
-9.71877 -0.0108074 -0.000113528
-9.61583 -0.011045 -0.000117318
-9.51301 -0.0112902 -0.000121276
-9.4103 -0.0115436 -0.000125411
-9.30769 -0.0118053 -0.000129732
-9.20518 -0.0120758 -0.000134252
-9.10278 -0.0123555 -0.00013898
-9.00048 -0.0126449 -0.00014393
-8.89828 -0.0129443 -0.000149115
-8.79618 -0.0132543 -0.000154548
-8.69417 -0.0135753 -0.000160246
-8.59226 -0.0139079 -0.000166223
-8.49044 -0.0142527 -0.000172499
-8.38872 -0.0146102 -0.000179091
-8.28708 -0.0149812 -0.00018602
-8.18554 -0.0153662 -0.000193308
-8.08408 -0.0157661 -0.000200979
-7.98271 -0.0161816 -0.000209058
-7.88143 -0.0166136 -0.000217574
-7.78023 -0.0170629 -0.000226555
-7.67911 -0.0175305 -0.000236035
-7.57807 -0.0180174 -0.00024605
-7.47712 -0.0185247 -0.000256636
-7.37624 -0.0190535 -0.000267838
-7.27544 -0.0196052 -0.000279699
-7.17471 -0.0201811 -0.000292271
-7.07406 -0.0207826 -0.000305606
-6.97348 -0.0214113 -0.000319766
-6.87298 -0.0220689 -0.000334815
-6.77254 -0.0227571 -0.000350825
-6.67218 -0.0234781 -0.000367875
-6.57188 -0.0242339 -0.000386051
-6.47166 -0.0250267 -0.000405451
-6.37149 -0.0258593 -0.000426178
-6.2714 -0.0267341 -0.000448351
-6.17136 -0.0276543 -0.0004721
-6.07139 -0.0286231 -0.000497569
-5.97148 -0.029644 -0.000524919
-5.87163 -0.0307209 -0.00055433
-5.77184 -0.0318581 -0.000586004
-5.67211 -0.0330601 -0.000620164
-5.57243 -0.0343323 -0.000657066
-5.47281 -0.0356801 -0.000696993
-5.37325 -0.03711 -0.00074027
-5.27373 -0.0386287 -0.000787262
-5.17427 -0.0402441 -0.000838384
-5.07487 -0.0419647 -0.00089411
-4.97551 -0.0438001 -0.000954981
-4.8762 -0.0457611 -0.00102162
-4.77694 -0.0478595 -0.00109474
-4.67772 -0.050109 -0.00117518
-4.57855 -0.0525248 -0.00126389
-4.47943 -0.0551243 -0.00136199
-4.38035 -0.0579272 -0.0014708
-4.28131 -0.060956 -0.00159186
-4.18232 -0.0642365 -0.00172701
-4.08336 -0.0677984 -0.00187841
-3.98445 -0.071676 -0.00204866
-3.88557 -0.0759095 -0.00224091
-3.78673 -0.0805454 -0.00245896
-3.68793 -0.0856389 -0.00270744
-3.58916 -0.0912549 -0.00299208
-3.49043 -0.0974711 -0.00331997
-3.39173 -0.104381 -0.00370004
-3.29307 -0.112096 -0.00414357
-3.19443 -0.120756 -0.00466505
-3.09583 -0.130529 -0.00528326
-2.99725 -0.141628 -0.00602295
-2.89871 -0.154322 -0.00691723
-2.80019 -0.168953 -0.00801117
-2.7017 -0.185969 -0.00936739
-2.60323 -0.205961 -0.0110749
-2.50479 -0.229732 -0.0132635
-2.40638 -0.25839 -0.0161288
-2.30798 -0.293518 -0.019976
-2.20961 -0.33745 -0.0253029
-2.11126 -0.393771 -0.0329658
-2.01293 -0.468279 -0.0445398
-1.91462 -0.570973 -0.0631828
-1.81632 -0.720629 -0.0959965
-1.71804 -0.95677 -0.161767
-1.61978 -1.37687 -0.324087
-1.52154 -2.26996 -0.91001
-1.42331 -3.17767 -5.01066
-1.32509 3.6049 -2.65856
-1.22689 2.14926 -0.612815
-1.12869 1.46875 -0.250571
-1.03051 1.12899 -0.133178
-0.932337 0.930715 -0.0813793
-0.834173 0.803012 -0.0540333
-0.736016 0.715456 -0.0377801
-0.637867 0.653027 -0.0272488
-0.539723 0.607529 -0.0199422
-0.441585 0.574163 -0.0145668
-0.343451 0.549984 -0.0103925
-0.24532 0.533139 -0.0069741
-0.147191 0.522469 -0.00401815
-0.0490634 0.517291 -0.0013129
0.0490634 0.517291 0.0013129
0.147191 0.522469 0.00401815
0.24532 0.533139 0.0069741
0.343451 0.549984 0.0103925
0.441585 0.574163 0.0145668
0.539723 0.607529 0.0199422
0.637867 0.653027 0.0272488
0.736016 0.715456 0.0377801
0.834173 0.803012 0.0540333
0.932337 0.930715 0.0813793
1.03051 1.12899 0.133178
1.12869 1.46875 0.250571
1.22689 2.14926 0.612815
1.32509 3.6049 2.65856
1.42331 -3.17767 5.01066
1.52154 -2.26996 0.91001
1.61978 -1.37687 0.324087
1.71804 -0.95677 0.161767
1.81632 -0.720629 0.0959965
1.91462 -0.570973 0.0631828
2.01293 -0.468279 0.0445398
2.11126 -0.393771 0.0329658
2.20961 -0.33745 0.0253029
2.30798 -0.293518 0.019976
2.40638 -0.25839 0.0161288
2.50479 -0.229732 0.0132635
2.60323 -0.205961 0.0110749
2.7017 -0.185969 0.00936739
2.80019 -0.168953 0.00801117
2.89871 -0.154322 0.00691723
2.99725 -0.141628 0.00602295
3.09583 -0.130529 0.00528326
3.19443 -0.120756 0.00466505
3.29307 -0.112096 0.00414357
3.39173 -0.104381 0.00370004
3.49043 -0.0974711 0.00331997
3.58916 -0.0912549 0.00299208
3.68793 -0.0856389 0.00270744
3.78673 -0.0805454 0.00245896
3.88557 -0.0759095 0.00224091
3.98445 -0.071676 0.00204866
4.08336 -0.0677984 0.00187841
4.18232 -0.0642365 0.00172701
4.28131 -0.060956 0.00159186
4.38035 -0.0579272 0.0014708
4.47943 -0.0551243 0.00136199
4.57855 -0.0525248 0.00126389
4.67772 -0.050109 0.00117518
4.77694 -0.0478595 0.00109474
4.8762 -0.0457611 0.00102162
4.97551 -0.0438001 0.000954981
5.07487 -0.0419647 0.00089411
5.17427 -0.0402441 0.000838384
5.27373 -0.0386287 0.000787262
5.37325 -0.03711 0.00074027
5.47281 -0.0356801 0.000696993
5.57243 -0.0343323 0.000657066
5.67211 -0.0330601 0.000620164
5.77184 -0.0318581 0.000586004
5.87163 -0.0307209 0.00055433
5.97148 -0.029644 0.000524919
6.07139 -0.0286231 0.000497569
6.17136 -0.0276543 0.0004721
6.2714 -0.0267341 0.000448351
6.37149 -0.0258593 0.000426178
6.47166 -0.0250267 0.000405451
6.57188 -0.0242339 0.000386051
6.67218 -0.0234781 0.000367875
6.77254 -0.0227571 0.000350825
6.87298 -0.0220689 0.000334815
6.97348 -0.0214113 0.000319766
7.07406 -0.0207826 0.000305606
7.17471 -0.0201811 0.000292271
7.27544 -0.0196052 0.000279699
7.37624 -0.0190535 0.000267838
7.47712 -0.0185247 0.000256636
7.57807 -0.0180174 0.00024605
7.67911 -0.0175305 0.000236035
7.78023 -0.0170629 0.000226555
7.88143 -0.0166136 0.000217574
7.98271 -0.0161816 0.000209058
8.08408 -0.0157661 0.000200979
8.18554 -0.0153662 0.000193308
8.28708 -0.0149812 0.00018602
8.38872 -0.0146102 0.000179091
8.49044 -0.0142527 0.000172499
8.59226 -0.0139079 0.000166223
8.69417 -0.0135753 0.000160246
8.79618 -0.0132543 0.000154548
8.89828 -0.0129443 0.000149115
9.00048 -0.0126449 0.00014393
9.10278 -0.0123555 0.00013898
9.20518 -0.0120758 0.000134252
9.30769 -0.0118053 0.000129732
9.4103 -0.0115436 0.000125411
9.51301 -0.0112902 0.000121276
9.61583 -0.011045 0.000117318
9.71877 -0.0108074 0.000113528
9.82181 -0.0105772 0.000109896
9.92496 -0.0103542 0.000106415
10.0282 -0.0101379 0.000103077
10.1316 -0.00992809 9.98744e-05
10.2351 -0.00972457 9.68003e-05
10.3387 -0.00952706 9.38485e-05
10.4425 -0.00933532 9.10129e-05
10.5463 -0.00914912 8.82879e-05
10.6503 -0.00896826 8.56682e-05
10.7545 -0.00879253 8.31486e-05
10.8587 -0.00862173 8.07244e-05
10.9631 -0.00845568 7.83912e-05
11.0676 -0.00829421 7.61447e-05
11.1722 -0.00813715 7.39809e-05
11.277 -0.00798433 7.18961e-05
11.3819 -0.0078356 6.98867e-05
11.487 -0.00769082 6.79493e-05
11.5922 -0.00754985 6.60806e-05
11.6975 -0.00741255 6.42778e-05
11.803 -0.00727879 6.25379e-05
11.9086 -0.00714846 6.08581e-05
12.0144 -0.00702144 5.9236e-05
12.1204 -0.0068976 5.7669e-05
12.2265 -0.00677686 5.61549e-05
12.3327 -0.0066591 5.46914e-05
12.4391 -0.00654422 5.32764e-05
12.5457 -0.00643214 5.1908e-05
12.6524 -0.00632276 5.05842e-05
12.7593 -0.00621598 4.93033e-05
12.8664 -0.00611174 4.80634e-05
12.9737 -0.00600995 4.68631e-05
13.0811 -0.00591053 4.57007e-05
13.1887 -0.00581341 4.45747e-05
13.2965 -0.00571851 4.34838e-05
13.4044 -0.00562577 4.24265e-05
13.5126 -0.00553512 4.14016e-05
13.6209 -0.00544651 4.04079e-05
13.7294 -0.00535986 3.94442e-05
13.8382 -0.00527512 3.85093e-05
13.9471 -0.00519223 3.76023e-05
14.0562 -0.00511114 3.6722e-05
14.1655 -0.0050318 3.58674e-05
14.275 -0.00495415 3.50378e-05
14.3848 -0.00487814 3.42321e-05
14.4947 -0.00480374 3.34495e-05
14.6049 -0.00473089 3.26892e-05
14.7152 -0.00465955 3.19504e-05
14.8258 -0.00458968 3.12323e-05
14.9367 -0.00452123 3.05342e-05
15.0477 -0.00445417 2.98555e-05
15.159 -0.00438846 2.91954e-05
15.2705 -0.00432406 2.85534e-05
15.3823 -0.00426094 2.79287e-05
15.4943 -0.00419906 2.73209e-05
15.6066 -0.00413839 2.67294e-05
15.7191 -0.0040789 2.61536e-05
15.8319 -0.00402055 2.5593e-05
15.9449 -0.00396332 2.50471e-05
16.0582 -0.00390717 2.45154e-05
16.1717 -0.00385209 2.39975e-05
16.2856 -0.00379803 2.34929e-05
16.3997 -0.00374498 2.30012e-05
16.5141 -0.00369291 2.2522e-05
16.6288 -0.00364179 2.20549e-05
16.7437 -0.0035916 2.15995e-05
16.859 -0.00354232 2.11555e-05
16.9746 -0.00349392 2.07224e-05
17.0905 -0.00344638 2.03e-05
17.2067 -0.00339969 1.98879e-05
17.3232 -0.00335381 1.94859e-05
17.4401 -0.00330874 1.90935e-05
17.5572 -0.00326444 1.87106e-05
17.6748 -0.00322091 1.83368e-05
17.7926 -0.00317812 1.79719e-05
17.9108 -0.00313605 1.76156e-05
18.0294 -0.0030947 1.72676e-05
18.1483 -0.00305403 1.69277e-05
18.2676 -0.00301404 1.65956e-05
18.3873 -0.00297471 1.62712e-05
18.5074 -0.00293602 1.59543e-05
18.6278 -0.00289797 1.56445e-05
18.7487 -0.00286052 1.53417e-05
18.8699 -0.00282368 1.50457e-05
18.9916 -0.00278742 1.47563e-05
19.1137 -0.00275173 1.44733e-05
19.2362 -0.0027166 1.41966e-05
19.3592 -0.00268202 1.39259e-05
19.4826 -0.00264797 1.36611e-05
19.6065 -0.00261444 1.3402e-05
19.7309 -0.00258143 1.31485e-05
19.8557 -0.00254891 1.29005e-05
19.9811 -0.00251688 1.26577e-05
20.1069 -0.00248532 1.242e-05
20.2333 -0.00245423 1.21873e-05
20.3602 -0.00242359 1.19594e-05
20.4876 -0.0023934 1.17363e-05
20.6156 -0.00236364 1.15178e-05
20.7441 -0.00233431 1.13037e-05
20.8732 -0.00230539 1.1094e-05
21.0029 -0.00227688 1.08886e-05
21.1332 -0.00224876 1.06872e-05
21.2642 -0.00222104 1.04899e-05
21.3958 -0.00219369 1.02964e-05
21.528 -0.00216671 1.01068e-05
21.6609 -0.00214009 9.92088e-06
21.7945 -0.00211383 9.73856e-06
21.9288 -0.00208791 9.55975e-06
22.0639 -0.00206232 9.38436e-06
22.1997 -0.00203707 9.2123e-06
22.3363 -0.00201214 9.04348e-06
22.4736 -0.00198752 8.87782e-06
22.6118 -0.00196321 8.71523e-06
22.7509 -0.0019392 8.55563e-06
22.8908 -0.00191548 8.39894e-06
23.0316 -0.00189205 8.2451e-06
23.1733 -0.00186889 8.09401e-06
23.316 -0.001846 7.9456e-06
23.4597 -0.00182338 7.79981e-06
23.6044 -0.00180101 7.65657e-06
23.7502 -0.00177889 7.5158e-06
23.8971 -0.00175702 7.37744e-06
24.0451 -0.00173538 7.24142e-06
24.1944 -0.00171397 7.10767e-06
24.3448 -0.00169278 6.97613e-06
24.4966 -0.00167181 6.84674e-06
24.6496 -0.00165104 6.71943e-06
24.8041 -0.00163047 6.59415e-06
24.9601 -0.0016101 6.47082e-06
25.1175 -0.00158992 6.34939e-06
25.2766 -0.00156991 6.2298e-06
25.4373 -0.00155007 6.11198e-06
25.5998 -0.0015304 5.99588e-06
25.7641 -0.00151088 5.88143e-06
25.9304 -0.00149151 5.76857e-06
26.0988 -0.00147228 5.65724e-06
26.2693 -0.00145317 5.54738e-06
26.4421 -0.00143418 5.43891e-06
26.6174 -0.0014153 5.33177e-06
26.7954 -0.00139652 5.22588e-06
26.9761 -0.00137782 5.12118e-06
27.1598 -0.00135919 5.01758e-06
27.3468 -0.00134062 4.91501e-06
27.5373 -0.00132209 4.81336e-06
27.7317 -0.00130358 4.71254e-06
27.9302 -0.00128507 4.61244e-06
28.1333 -0.00126653 4.51293e-06
28.3415 -0.00124795 4.41388e-06
28.5554 -0.00122928 4.31512e-06
28.7758 -0.00121048 4.21644e-06
29.0035 -0.0011915 4.11762e-06
29.2396 -0.00117229 4.01835e-06
29.4858 -0.00115275 3.91824e-06
29.7441 -0.00113278 3.81677e-06
30.0173 -0.0011122 3.71318e-06
30.3101 -0.00109078 3.60633e-06
30.6297 -0.00106809 3.49431e-06
30.9905 -0.00104331 3.37335e-06
31.4301 -0.00101427 3.23341e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda4.0Nc1QuantumOneLoop/GRpTwoLoop.txt <==
-31.4301 -0.0010159 -3.24836e-06
-30.9905 -0.00104505 -3.38119e-06
-30.6297 -0.0010699 -3.50567e-06
-30.3101 -0.00109268 -3.60427e-06
-30.0173 -0.00111417 -3.70096e-06
-29.7441 -0.00113485 -3.79219e-06
-29.4858 -0.0011549 -3.92445e-06
-29.2396 -0.00117451 -4.05001e-06
-29.0035 -0.00119377 -4.13724e-06
-28.7758 -0.00121284 -4.21309e-06
-28.5554 -0.0012317 -4.34456e-06
-28.3415 -0.00125044 -4.43329e-06
-28.1333 -0.0012691 -4.52021e-06
-27.9302 -0.00128773 -4.63976e-06
-27.7317 -0.00130629 -4.73277e-06
-27.5373 -0.0013249 -4.82356e-06
-27.3468 -0.0013435 -4.9505e-06
-27.1598 -0.00136216 -5.02649e-06
-26.9761 -0.00138087 -5.15058e-06
-26.7954 -0.00139965 -5.24947e-06
-26.6174 -0.00141852 -5.35012e-06
-26.4421 -0.00143749 -5.47176e-06
-26.2693 -0.00145655 -5.5667e-06
-26.0988 -0.00147577 -5.68622e-06
-25.9304 -0.00149507 -5.79917e-06
-25.7641 -0.00151456 -5.90176e-06
-25.5998 -0.00153415 -6.03697e-06
-25.4373 -0.00155394 -6.12924e-06
-25.2766 -0.00157386 -6.2734e-06
-25.1175 -0.00159397 -6.37218e-06
-24.9601 -0.00161427 -6.50994e-06
-24.8041 -0.00163474 -6.62708e-06
-24.6496 -0.00165542 -6.7528e-06
-24.4966 -0.00167629 -6.88841e-06
-24.3448 -0.00169738 -7.00772e-06
-24.1944 -0.00171869 -7.15291e-06
-24.0451 -0.00174021 -7.27712e-06
-23.8971 -0.00176199 -7.42107e-06
-23.7502 -0.00178397 -7.55999e-06
-23.6044 -0.00180623 -7.69606e-06
-23.4597 -0.00182871 -7.85359e-06
-23.316 -0.00185149 -7.98183e-06
-23.1733 -0.00187449 -8.15541e-06
-23.0316 -0.00189781 -8.28143e-06
-22.8908 -0.00192137 -8.46436e-06
-22.7509 -0.00194525 -8.59623e-06
-22.6118 -0.00196941 -8.7811e-06
-22.4736 -0.00199387 -8.92607e-06
-22.3363 -0.00201865 -9.10764e-06
-22.1997 -0.00204374 -9.26985e-06
-22.0639 -0.00206916 -9.44662e-06
-21.9288 -0.00209491 -9.62629e-06
-21.7945 -0.00212101 -9.80053e-06
-21.6609 -0.00214746 -9.9946e-06
-21.528 -0.00217425 -1.01713e-05
-21.3958 -0.00220143 -1.03748e-05
-21.2642 -0.00222896 -1.05601e-05
-21.1332 -0.00225691 -1.07677e-05
-21.0029 -0.00228521 -1.09672e-05
-20.8732 -0.00231396 -1.1175e-05
-20.7441 -0.00234306 -1.13927e-05
-20.6156 -0.00237265 -1.15986e-05
-20.4876 -0.0024026 -1.18363e-05
-20.3602 -0.00243306 -1.20407e-05
-20.2333 -0.00246391 -1.22979e-05
-20.1069 -0.00249527 -1.25033e-05
-19.9811 -0.00252706 -1.27777e-05
-19.8557 -0.00255938 -1.29882e-05
-19.7309 -0.00259215 -1.32763e-05
-19.6065 -0.00262545 -1.34968e-05
-19.4826 -0.00265926 -1.3795e-05
-19.3592 -0.0026936 -1.40302e-05
-19.2362 -0.00272849 -1.43352e-05
-19.1137 -0.00276392 -1.45894e-05
-18.9916 -0.00279994 -1.4899e-05
-18.8699 -0.00283652 -1.5175e-05
-18.7487 -0.00287371 -1.54885e-05
-18.6278 -0.00291149 -1.57878e-05
-18.5074 -0.00294992 -1.6106e-05
-18.3873 -0.00298897 -1.64288e-05
-18.2676 -0.00302869 -1.67539e-05
-18.1483 -0.00306907 -1.7099e-05
-18.0294 -0.00311014 -1.74344e-05
-17.9108 -0.00315192 -1.78001e-05
-17.7926 -0.0031944 -1.81499e-05
-17.6748 -0.00323765 -1.85336e-05
-17.5572 -0.00328162 -1.89024e-05
-17.4401 -0.00332642 -1.93019e-05
-17.3232 -0.00337194 -1.96942e-05
-17.2067 -0.00341836 -2.01072e-05
-17.0905 -0.00346553 -2.05275e-05
-16.9746 -0.00351365 -2.09525e-05
-16.859 -0.00356254 -2.14043e-05
-16.7437 -0.00361245 -2.18408e-05
-16.6288 -0.00366317 -2.23271e-05
-16.5141 -0.00371496 -2.27754e-05
-16.3997 -0.0037676 -2.32984e-05
-16.2856 -0.00382136 -2.376e-05
-16.1717 -0.00387603 -2.4321e-05
-16.0582 -0.00393187 -2.47983e-05
-15.9449 -0.00398868 -2.5398e-05
-15.8319 -0.0040467 -2.58943e-05
-15.7191 -0.00410578 -2.65328e-05
-15.6066 -0.0041661 -2.70522e-05
-15.4943 -0.00422757 -2.77293e-05
-15.3823 -0.00429032 -2.82766e-05
-15.2705 -0.00435431 -2.89918e-05
-15.159 -0.00441962 -2.95722e-05
-15.0477 -0.00448628 -3.03251e-05
-14.9367 -0.00455431 -3.0944e-05
-14.8258 -0.00462379 -3.17345e-05
-14.7152 -0.0046947 -3.23974e-05
-14.6049 -0.00476716 -3.32258e-05
-14.4947 -0.00484111 -3.39382e-05
-14.3848 -0.00491673 -3.48055e-05
-14.275 -0.0049939 -3.55727e-05
-14.1655 -0.00507287 -3.64805e-05
-14.0562 -0.00515348 -3.73078e-05
-13.9471 -0.00523598 -3.82586e-05
-13.8382 -0.00532024 -3.9151e-05
-13.7294 -0.0054065 -4.01483e-05
-13.6209 -0.00549463 -4.11104e-05
-13.5126 -0.00558488 -4.21587e-05
-13.4044 -0.00567715 -4.31952e-05
-13.2965 -0.00577164 -4.43e-05
-13.1887 -0.00586831 -4.54152e-05
-13.0811 -0.00596731 -4.65831e-05
-12.9737 -0.00606867 -4.77814e-05
-12.8664 -0.00617248 -4.90203e-05
-12.7593 -0.00627885 -5.03061e-05
-12.6524 -0.00638779 -5.16247e-05
-12.5457 -0.00649951 -5.30028e-05
-12.4391 -0.00661392 -5.44111e-05
-12.3327 -0.00673137 -5.58864e-05
-12.2265 -0.00685164 -5.73956e-05
-12.1204 -0.00697521 -5.89735e-05
-12.0144 -0.00710175 -6.05959e-05
-11.9086 -0.00723189 -6.22827e-05
-11.803 -0.00736515 -6.4032e-05
-11.6975 -0.00750233 -6.58346e-05
-11.5922 -0.00764282 -6.77257e-05
-11.487 -0.00778756 -6.96521e-05
-11.3819 -0.00793582 -7.17015e-05
-11.277 -0.00808869 -7.37611e-05
-11.1722 -0.00824532 -7.59867e-05
-11.0676 -0.00840694 -7.81902e-05
-10.9631 -0.0085726 -8.06119e-05
-10.8587 -0.00874366 -8.29718e-05
-10.7545 -0.00891907 -8.56114e-05
-10.6503 -0.00910032 -8.81421e-05
-10.5463 -0.00928629 -9.10238e-05
-10.4425 -0.00947856 -9.3742e-05
-10.3387 -0.00967597 -9.68926e-05
-10.2351 -0.00988018 -9.98178e-05
-10.1316 -0.01009 -0.000103267
-10.0282 -0.0103072 -0.000106422
-9.92496 -0.0105305 -0.000110203
-9.82181 -0.0107618 -0.000113613
-9.71877 -0.0109998 -0.000117765
-9.61583 -0.0112464 -0.000121459
-9.51301 -0.0115006 -0.000126024
-9.4103 -0.0117639 -0.000130038
-9.30769 -0.0120357 -0.000135064
-9.20518 -0.0123174 -0.000139438
-9.10278 -0.0126084 -0.000144981
-9.00048 -0.0129101 -0.000149761
-8.89828 -0.0132224 -0.000155885
-8.79618 -0.0135462 -0.000161124
-8.69417 -0.0138818 -0.000167903
-8.59226 -0.0142299 -0.000173664
-8.49044 -0.0145913 -0.000181184
-8.38872 -0.0149663 -0.00018754
-8.28708 -0.0153563 -0.000195901
-8.18554 -0.0157611 -0.000202938
-8.08408 -0.0161827 -0.000212256
-7.98271 -0.0166206 -0.000220075
-7.88143 -0.0170775 -0.00023049
-7.78023 -0.0175523 -0.00023921
-7.67911 -0.0180487 -0.000250884
-7.57807 -0.0185647 -0.000260648
-7.47712 -0.0191054 -0.000273778
-7.37624 -0.0196677 -0.000284755
-7.27544 -0.0202581 -0.000299576
-7.17471 -0.0208727 -0.000311971
-7.07406 -0.0215194 -0.000328766
-6.97348 -0.0221931 -0.000342828
-6.87298 -0.0229035 -0.000361943
-6.77254 -0.0236444 -0.000377976
-6.67218 -0.0244276 -0.000399834
-6.57188 -0.0252453 -0.000418213
-6.47166 -0.0261119 -0.000443342
-6.37149 -0.0270178 -0.000464535
-6.2714 -0.0279805 -0.000493591
-6.17136 -0.0289883 -0.000518189
-6.07139 -0.0300623 -0.000552005
-5.97148 -0.0311887 -0.000580762
-5.87163 -0.0323927 -0.000620408
-5.77184 -0.033658 -0.000654303
-5.67211 -0.0350149 -0.00070117
-5.57243 -0.0364441 -0.000741497
-5.47281 -0.0379825 -0.000797433
-5.37325 -0.0396072 -0.00084594
-5.27373 -0.0413628 -0.000913448
-5.17427 -0.0432229 -0.000972558
-5.07487 -0.0452419 -0.00105513
-4.97551 -0.047389 -0.00112832
-4.8762 -0.0497314 -0.001231
-4.77694 -0.0522337 -0.00132346
-4.67772 -0.0549799 -0.00145386
-4.57855 -0.0579295 -0.0015738
-4.47943 -0.06119 -0.00174411
-4.38035 -0.0647165 -0.00190549
-4.28131 -0.0686499 -0.00213693
-4.18232 -0.0729431 -0.0023659
-4.08336 -0.0777893 -0.00269967
-3.98445 -0.083147 -0.0030522
-3.88557 -0.0892986 -0.0035818
-3.78673 -0.0962342 -0.0042013
-3.68793 -0.104414 -0.00518989
-3.58916 -0.113944 -0.00654989
-3.49043 -0.125709 -0.00900795
-3.39173 -0.140173 -0.0133705
-3.29307 -0.158814 -0.0233714
-3.19443 -0.177827 -0.0473108
-3.09583 -0.167608 -0.0907962
-2.99725 -0.136467 -0.0796408
-2.89871 -0.138933 -0.0529688
-2.80019 -0.159341 -0.0390927
-2.7017 -0.186183 -0.0341019
-2.60323 -0.217445 -0.0330446
-2.50479 -0.254677 -0.035685
-2.40638 -0.300385 -0.0402057
-2.30798 -0.358994 -0.0494797
-2.20961 -0.436732 -0.0621712
-2.11126 -0.54577 -0.0865362
-2.01293 -0.707561 -0.123844
-1.91462 -0.971099 -0.207554
-1.81632 -1.46397 -0.383306
-1.71804 -2.63556 -1.0617
-1.61978 -6.80857 -8.03099
-1.52154 6.27214 -0.201575
-1.42331 2.80199 1.03568
-1.32509 1.55731 1.20909
-1.22689 0.604598 1.03988
-1.12869 0.208189 0.558067
-1.03051 0.158645 0.218227
-0.932337 0.17009 0.115878
-0.834173 0.205418 0.0672351
-0.736016 0.22415 0.0385213
-0.637867 0.233537 0.0234443
-0.539723 0.237887 0.0142666
-0.441585 0.239686 0.00935481
-0.343451 0.240094 0.0056293
-0.24532 0.24001 0.0037495
-0.147191 0.239727 0.00174531
-0.0490634 0.239559 0.000794544
0.0490634 0.239559 -0.000794544
0.147191 0.239727 -0.00174531
0.24532 0.24001 -0.0037495
0.343451 0.240094 -0.0056293
0.441585 0.239686 -0.00935481
0.539723 0.237887 -0.0142666
0.637867 0.233537 -0.0234443
0.736016 0.22415 -0.0385213
0.834173 0.205418 -0.0672351
0.932337 0.17009 -0.115878
1.03051 0.158645 -0.218227
1.12869 0.208189 -0.558067
1.22689 0.604598 -1.03988
1.32509 1.55731 -1.20909
1.42331 2.80199 -1.03568
1.52154 6.27214 0.201575
1.61978 -6.80857 8.03099
1.71804 -2.63556 1.0617
1.81632 -1.46397 0.383306
1.91462 -0.971099 0.207554
2.01293 -0.707561 0.123844
2.11126 -0.54577 0.0865362
2.20961 -0.436732 0.0621712
2.30798 -0.358994 0.0494797
2.40638 -0.300385 0.0402057
2.50479 -0.254677 0.035685
2.60323 -0.217445 0.0330446
2.7017 -0.186183 0.0341019
2.80019 -0.159341 0.0390927
2.89871 -0.138933 0.0529688
2.99725 -0.136467 0.0796408
3.09583 -0.167608 0.0907962
3.19443 -0.177827 0.0473108
3.29307 -0.158814 0.0233714
3.39173 -0.140173 0.0133705
3.49043 -0.125709 0.00900795
3.58916 -0.113944 0.00654989
3.68793 -0.104414 0.00518989
3.78673 -0.0962342 0.0042013
3.88557 -0.0892986 0.0035818
3.98445 -0.083147 0.0030522
4.08336 -0.0777893 0.00269967
4.18232 -0.0729431 0.0023659
4.28131 -0.0686499 0.00213693
4.38035 -0.0647165 0.00190549
4.47943 -0.06119 0.00174411
4.57855 -0.0579295 0.0015738
4.67772 -0.0549799 0.00145386
4.77694 -0.0522337 0.00132346
4.8762 -0.0497314 0.001231
4.97551 -0.047389 0.00112832
5.07487 -0.0452419 0.00105513
5.17427 -0.0432229 0.000972558
5.27373 -0.0413628 0.000913448
5.37325 -0.0396072 0.00084594
5.47281 -0.0379825 0.000797433
5.57243 -0.0364441 0.000741497
5.67211 -0.0350149 0.00070117
5.77184 -0.033658 0.000654303
5.87163 -0.0323927 0.000620408
5.97148 -0.0311887 0.000580762
6.07139 -0.0300623 0.000552005
6.17136 -0.0289883 0.000518189
6.2714 -0.0279805 0.000493591
6.37149 -0.0270178 0.000464535
6.47166 -0.0261119 0.000443342
6.57188 -0.0252453 0.000418213
6.67218 -0.0244276 0.000399834
6.77254 -0.0236444 0.000377976
6.87298 -0.0229035 0.000361943
6.97348 -0.0221931 0.000342828
7.07406 -0.0215194 0.000328766
7.17471 -0.0208727 0.000311971
7.27544 -0.0202581 0.000299576
7.37624 -0.0196677 0.000284755
7.47712 -0.0191054 0.000273778
7.57807 -0.0185647 0.000260648
7.67911 -0.0180487 0.000250884
7.78023 -0.0175523 0.00023921
7.88143 -0.0170775 0.00023049
7.98271 -0.0166206 0.000220075
8.08408 -0.0161827 0.000212256
8.18554 -0.0157611 0.000202938
8.28708 -0.0153563 0.000195901
8.38872 -0.0149663 0.00018754
8.49044 -0.0145913 0.000181184
8.59226 -0.0142299 0.000173664
8.69417 -0.0138818 0.000167903
8.79618 -0.0135462 0.000161124
8.89828 -0.0132224 0.000155885
9.00048 -0.0129101 0.000149761
9.10278 -0.0126084 0.000144981
9.20518 -0.0123174 0.000139438
9.30769 -0.0120357 0.000135064
9.4103 -0.0117639 0.000130038
9.51301 -0.0115006 0.000126024
9.61583 -0.0112464 0.000121459
9.71877 -0.0109998 0.000117765
9.82181 -0.0107618 0.000113613
9.92496 -0.0105305 0.000110203
10.0282 -0.0103072 0.000106422
10.1316 -0.01009 0.000103267
10.2351 -0.00988018 9.98178e-05
10.3387 -0.00967597 9.68926e-05
10.4425 -0.00947856 9.3742e-05
10.5463 -0.00928629 9.10238e-05
10.6503 -0.00910032 8.81421e-05
10.7545 -0.00891907 8.56114e-05
10.8587 -0.00874366 8.29718e-05
10.9631 -0.0085726 8.06119e-05
11.0676 -0.00840694 7.81902e-05
11.1722 -0.00824532 7.59867e-05
11.277 -0.00808869 7.37611e-05
11.3819 -0.00793582 7.17015e-05
11.487 -0.00778756 6.96521e-05
11.5922 -0.00764282 6.77257e-05
11.6975 -0.00750233 6.58346e-05
11.803 -0.00736515 6.4032e-05
11.9086 -0.00723189 6.22827e-05
12.0144 -0.00710175 6.05959e-05
12.1204 -0.00697521 5.89735e-05
12.2265 -0.00685164 5.73956e-05
12.3327 -0.00673137 5.58864e-05
12.4391 -0.00661392 5.44111e-05
12.5457 -0.00649951 5.30028e-05
12.6524 -0.00638779 5.16247e-05
12.7593 -0.00627885 5.03061e-05
12.8664 -0.00617248 4.90203e-05
12.9737 -0.00606867 4.77814e-05
13.0811 -0.00596731 4.65831e-05
13.1887 -0.00586831 4.54152e-05
13.2965 -0.00577164 4.43e-05
13.4044 -0.00567715 4.31952e-05
13.5126 -0.00558488 4.21587e-05
13.6209 -0.00549463 4.11104e-05
13.7294 -0.0054065 4.01483e-05
13.8382 -0.00532024 3.9151e-05
13.9471 -0.00523598 3.82586e-05
14.0562 -0.00515348 3.73078e-05
14.1655 -0.00507287 3.64805e-05
14.275 -0.0049939 3.55727e-05
14.3848 -0.00491673 3.48055e-05
14.4947 -0.00484111 3.39382e-05
14.6049 -0.00476716 3.32258e-05
14.7152 -0.0046947 3.23974e-05
14.8258 -0.00462379 3.17345e-05
14.9367 -0.00455431 3.0944e-05
15.0477 -0.00448628 3.03251e-05
15.159 -0.00441962 2.95722e-05
15.2705 -0.00435431 2.89918e-05
15.3823 -0.00429032 2.82766e-05
15.4943 -0.00422757 2.77293e-05
15.6066 -0.0041661 2.70522e-05
15.7191 -0.00410578 2.65328e-05
15.8319 -0.0040467 2.58943e-05
15.9449 -0.00398868 2.5398e-05
16.0582 -0.00393187 2.47983e-05
16.1717 -0.00387603 2.4321e-05
16.2856 -0.00382136 2.376e-05
16.3997 -0.0037676 2.32984e-05
16.5141 -0.00371496 2.27754e-05
16.6288 -0.00366317 2.23271e-05
16.7437 -0.00361245 2.18408e-05
16.859 -0.00356254 2.14043e-05
16.9746 -0.00351365 2.09525e-05
17.0905 -0.00346553 2.05275e-05
17.2067 -0.00341836 2.01072e-05
17.3232 -0.00337194 1.96942e-05
17.4401 -0.00332642 1.93019e-05
17.5572 -0.00328162 1.89024e-05
17.6748 -0.00323765 1.85336e-05
17.7926 -0.0031944 1.81499e-05
17.9108 -0.00315192 1.78001e-05
18.0294 -0.00311014 1.74344e-05
18.1483 -0.00306907 1.7099e-05
18.2676 -0.00302869 1.67539e-05
18.3873 -0.00298897 1.64288e-05
18.5074 -0.00294992 1.6106e-05
18.6278 -0.00291149 1.57878e-05
18.7487 -0.00287371 1.54885e-05
18.8699 -0.00283652 1.5175e-05
18.9916 -0.00279994 1.4899e-05
19.1137 -0.00276392 1.45894e-05
19.2362 -0.00272849 1.43352e-05
19.3592 -0.0026936 1.40302e-05
19.4826 -0.00265926 1.3795e-05
19.6065 -0.00262545 1.34968e-05
19.7309 -0.00259215 1.32763e-05
19.8557 -0.00255938 1.29882e-05
19.9811 -0.00252706 1.27777e-05
20.1069 -0.00249527 1.25033e-05
20.2333 -0.00246391 1.22979e-05
20.3602 -0.00243306 1.20407e-05
20.4876 -0.0024026 1.18363e-05
20.6156 -0.00237265 1.15986e-05
20.7441 -0.00234306 1.13927e-05
20.8732 -0.00231396 1.1175e-05
21.0029 -0.00228521 1.09672e-05
21.1332 -0.00225691 1.07677e-05
21.2642 -0.00222896 1.05601e-05
21.3958 -0.00220143 1.03748e-05
21.528 -0.00217425 1.01713e-05
21.6609 -0.00214746 9.9946e-06
21.7945 -0.00212101 9.80053e-06
21.9288 -0.00209491 9.62629e-06
22.0639 -0.00206916 9.44662e-06
22.1997 -0.00204374 9.26985e-06
22.3363 -0.00201865 9.10764e-06
22.4736 -0.00199387 8.92607e-06
22.6118 -0.00196941 8.7811e-06
22.7509 -0.00194525 8.59623e-06
22.8908 -0.00192137 8.46436e-06
23.0316 -0.00189781 8.28143e-06
23.1733 -0.00187449 8.15541e-06
23.316 -0.00185149 7.98183e-06
23.4597 -0.00182871 7.85359e-06
23.6044 -0.00180623 7.69606e-06
23.7502 -0.00178397 7.55999e-06
23.8971 -0.00176199 7.42107e-06
24.0451 -0.00174021 7.27712e-06
24.1944 -0.00171869 7.15291e-06
24.3448 -0.00169738 7.00772e-06
24.4966 -0.00167629 6.88841e-06
24.6496 -0.00165542 6.7528e-06
24.8041 -0.00163474 6.62708e-06
24.9601 -0.00161427 6.50994e-06
25.1175 -0.00159397 6.37218e-06
25.2766 -0.00157386 6.2734e-06
25.4373 -0.00155394 6.12924e-06
25.5998 -0.00153415 6.03697e-06
25.7641 -0.00151456 5.90176e-06
25.9304 -0.00149507 5.79917e-06
26.0988 -0.00147577 5.68622e-06
26.2693 -0.00145655 5.5667e-06
26.4421 -0.00143749 5.47176e-06
26.6174 -0.00141852 5.35012e-06
26.7954 -0.00139965 5.24947e-06
26.9761 -0.00138087 5.15058e-06
27.1598 -0.00136216 5.02649e-06
27.3468 -0.0013435 4.9505e-06
27.5373 -0.0013249 4.82356e-06
27.7317 -0.00130629 4.73277e-06
27.9302 -0.00128773 4.63976e-06
28.1333 -0.0012691 4.52021e-06
28.3415 -0.00125044 4.43329e-06
28.5554 -0.0012317 4.34456e-06
28.7758 -0.00121284 4.21309e-06
29.0035 -0.00119377 4.13724e-06
29.2396 -0.00117451 4.05001e-06
29.4858 -0.0011549 3.92445e-06
29.7441 -0.00113485 3.79219e-06
30.0173 -0.00111417 3.70096e-06
30.3101 -0.00109268 3.60427e-06
30.6297 -0.0010699 3.50567e-06
30.9905 -0.00104505 3.38119e-06
31.4301 -0.0010159 3.24836e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda4.0Nc1QuantumOneLoop/GRp_FRG.txt <==
-31.4301 -0.00101405 -3.23339e-06
-30.9905 -0.00104308 -3.37252e-06
-30.6297 -0.00106785 -3.4936e-06
-30.3101 -0.00109053 -3.60521e-06
-30.0173 -0.00111194 -3.71206e-06
-29.7441 -0.00113251 -3.81509e-06
-29.4858 -0.00115247 -3.91613e-06
-29.2396 -0.001172 -4.01587e-06
-29.0035 -0.00119121 -4.11615e-06
-28.7758 -0.00121017 -4.21561e-06
-28.5554 -0.00122896 -4.31353e-06
-28.3415 -0.00124762 -4.41157e-06
-28.1333 -0.00126619 -4.51185e-06
-27.9302 -0.00128472 -4.61078e-06
-27.7317 -0.00130322 -4.71013e-06
-27.5373 -0.00132172 -4.81203e-06
-27.3468 -0.00134024 -4.91294e-06
-27.1598 -0.0013588 -5.01496e-06
-26.9761 -0.00137742 -5.12016e-06
-26.7954 -0.00139611 -5.22259e-06
-26.6174 -0.00141488 -5.32961e-06
-26.4421 -0.00143375 -5.43757e-06
-26.2693 -0.00145273 -5.54304e-06
-26.0988 -0.00147182 -5.65621e-06
-25.9304 -0.00149105 -5.76557e-06
-25.7641 -0.0015104 -5.87718e-06
-25.5998 -0.00152991 -5.99597e-06
-25.4373 -0.00154957 -6.10546e-06
-25.2766 -0.00156939 -6.22921e-06
-25.1175 -0.00158939 -6.34662e-06
-24.9601 -0.00160956 -6.46299e-06
-24.8041 -0.00162991 -6.59865e-06
-24.6496 -0.00165048 -6.7084e-06
-24.4966 -0.00167122 -6.84492e-06
-24.3448 -0.00169218 -6.9802e-06
-24.1944 -0.00171336 -7.0886e-06
-24.0451 -0.00173474 -7.25205e-06
-23.8971 -0.00175638 -7.3697e-06
-23.7502 -0.00177824 -7.50008e-06
-23.6044 -0.00180032 -7.67391e-06
-23.4597 -0.0018227 -7.77709e-06
-23.316 -0.00184529 -7.94419e-06
-23.1733 -0.00186816 -8.10424e-06
-23.0316 -0.00189132 -8.21752e-06
-22.8908 -0.0019147 -8.40985e-06
-22.7509 -0.00193842 -8.55225e-06
-22.6118 -0.00196243 -8.69407e-06
-22.4736 -0.00198668 -8.89049e-06
-22.3363 -0.00201131 -9.03184e-06
-22.1997 -0.00203622 -9.19869e-06
-22.0639 -0.00206142 -9.39325e-06
-21.9288 -0.00208702 -9.54593e-06
-21.7945 -0.0021129 -9.72926e-06
-21.6609 -0.00213913 -9.9252e-06
-21.528 -0.00216575 -1.00943e-05
-21.3958 -0.00219269 -1.02881e-05
-21.2642 -0.00222001 -1.04907e-05
-21.1332 -0.00224774 -1.06777e-05
-21.0029 -0.00227581 -1.08777e-05
-20.8732 -0.00230429 -1.10948e-05
-20.7441 -0.0023332 -1.12949e-05
-20.6156 -0.0023625 -1.15059e-05
-20.4876 -0.00239221 -1.17365e-05
-20.3602 -0.00242239 -1.19513e-05
-20.2333 -0.002453 -1.21752e-05
-20.1069 -0.00248404 -1.24184e-05
-19.9811 -0.00251558 -1.26514e-05
-19.8557 -0.00254758 -1.28882e-05
-19.7309 -0.00258005 -1.31449e-05
-19.6065 -0.00261305 -1.33985e-05
-19.4826 -0.00264654 -1.36482e-05
-19.3592 -0.00268054 -1.39211e-05
-19.2362 -0.00271508 -1.41862e-05
-19.1137 -0.00275021 -1.44092e-05
-18.9916 -0.00278584 -1.47373e-05
-18.8699 -0.00282207 -1.50612e-05
-18.7487 -0.00285889 -1.53292e-05
-18.6278 -0.00289626 -1.56433e-05
-18.5074 -0.0029343 -1.59609e-05
-18.3873 -0.00297292 -1.62587e-05
-18.2676 -0.00301223 -1.66042e-05
-18.1483 -0.00305215 -1.69195e-05
-18.0294 -0.00309276 -1.72721e-05
-17.9108 -0.00313411 -1.76212e-05
-17.7926 -0.00317607 -1.79516e-05
-17.6748 -0.00321884 -1.83592e-05
-17.5572 -0.00326233 -1.86961e-05
-17.4401 -0.00330652 -1.90922e-05
-17.3232 -0.00335159 -1.95024e-05
-17.2067 -0.00339736 -1.98688e-05
-17.0905 -0.00344403 -2.03136e-05
-16.9746 -0.00349151 -2.07207e-05
-16.859 -0.00353978 -2.11472e-05
-16.7437 -0.00358909 -2.16282e-05
-16.6288 -0.00363914 -2.20231e-05
-16.5141 -0.00369019 -2.25448e-05
-16.3997 -0.00374225 -2.30135e-05
-16.2856 -0.00379514 -2.34675e-05
-16.1717 -0.00384919 -2.40343e-05
-16.0582 -0.00390418 -2.45034e-05
-15.9449 -0.00396019 -2.50465e-05
-15.8319 -0.00401744 -2.56334e-05
-15.7191 -0.00407559 -2.61166e-05
-15.6066 -0.00413504 -2.67709e-05
-15.4943 -0.00419568 -2.73351e-05
-15.3823 -0.00425732 -2.78991e-05
-15.2705 -0.00432048 -2.86237e-05
-15.159 -0.00438473 -2.91721e-05
-15.0477 -0.00445025 -2.98656e-05
-14.9367 -0.00451737 -3.0603e-05
-14.8258 -0.00458555 -3.11872e-05
-14.7152 -0.00465535 -3.20088e-05
-14.6049 -0.00472667 -3.27377e-05
-14.4947 -0.00479919 -3.33983e-05
-14.3848 -0.00487366 -3.43514e-05
-14.275 -0.00494949 -3.50271e-05
-14.1655 -0.00502684 -3.58696e-05
-14.0562 -0.00510631 -3.68531e-05
-13.9471 -0.00518705 -3.75577e-05
-13.8382 -0.00526977 -3.85716e-05
-13.7294 -0.0053546 -3.95788e-05
-13.6209 -0.00544076 -4.03256e-05
-13.5126 -0.0055294 -4.15667e-05
-13.4044 -0.00561998 -4.25002e-05
-13.2965 -0.00571218 -4.34309e-05
-13.1887 -0.00580726 -4.48156e-05
-13.0811 -0.00590408 -4.57099e-05
-12.9737 -0.00600303 -4.68755e-05
-12.8664 -0.00610512 -4.83616e-05
-12.7593 -0.00620876 -4.92372e-05
-12.6524 -0.00631527 -5.07147e-05
-12.5457 -0.00642492 -5.22293e-05
-12.4391 -0.00653614 -5.3146e-05
-12.3327 -0.00665105 -5.49951e-05
-12.2265 -0.00676889 -5.64205e-05
-12.1204 -0.0068886 -5.75497e-05
-12.0144 -0.0070128 -5.97061e-05
-11.9086 -0.00713957 -6.10645e-05
-11.803 -0.00726883 -6.24553e-05
-11.6975 -0.00740328 -6.49514e-05
-11.5922 -0.00753983 -6.61391e-05
-11.487 -0.00767991 -6.80345e-05
-11.3819 -0.00782562 -7.07154e-05
-11.277 -0.00797301 -7.18327e-05
-11.1722 -0.00812528 -7.42945e-05
-11.0676 -0.00828338 -7.70924e-05
-10.9631 -0.00844285 -7.81911e-05
-10.8587 -0.00860898 -8.13849e-05
-10.7545 -0.00878067 -8.41892e-05
-10.6503 -0.00895373 -8.53564e-05
-10.5463 -0.00913551 -8.94161e-05
-10.4425 -0.00932216 -9.20054e-05
-10.3387 -0.00951067 -9.35468e-05
-10.2351 -0.00971021 -9.84694e-05
-10.1316 -0.00991335 -0.000100841
-10.0282 -0.0101195 -0.000102823
-9.92496 -0.0103391 -0.000108785
-9.82181 -0.0105605 -0.000110648
-9.71877 -0.010787 -0.000113561
-9.61583 -0.0110294 -0.000120479
-9.51301 -0.0112711 -0.000121806
-9.4103 -0.0115212 -0.000125905
-9.30769 -0.0117893 -0.00013381
-9.20518 -0.0120536 -0.000134465
-9.10278 -0.0123314 -0.000140211
-9.00048 -0.0126286 -0.000149165
-8.89828 -0.0129185 -0.000148857
-8.79618 -0.0132287 -0.000157019
-8.69417 -0.0135591 -0.000166751
-8.59226 -0.0138778 -0.000165542
-8.49044 -0.0142265 -0.000176597
-8.38872 -0.0145944 -0.000187337
-8.28708 -0.014946 -0.000184587
-8.18554 -0.0153409 -0.000200119
-8.08408 -0.0157514 -0.000211361
-7.98271 -0.0161406 -0.000206869
-7.88143 -0.0165912 -0.000228125
-7.78023 -0.0170494 -0.000239647
-7.67911 -0.0174831 -0.000232719
-7.57807 -0.0180012 -0.000262369
-7.47712 -0.0185123 -0.000273326
-7.37624 -0.0189998 -0.000262989
-7.27544 -0.0195977 -0.000303647
-7.17471 -0.0201674 -0.000312032
-7.07406 -0.020724 -0.000299004
-6.97348 -0.0214155 -0.000353438
-6.87298 -0.0220524 -0.000357658
-6.77254 -0.0226959 -0.00034139
-6.67218 -0.0234966 -0.000412343
-6.57188 -0.024213 -0.000409081
-6.47166 -0.0249672 -0.000392145
-6.37149 -0.0258985 -0.000481566
-6.2714 -0.0267122 -0.000470129
-6.17136 -0.0276029 -0.000454796
-6.07139 -0.0286863 -0.000566736
-5.97148 -0.0296227 -0.00054136
-5.87163 -0.0306874 -0.00053097
-5.77184 -0.0319582 -0.000664592
-5.67211 -0.0330569 -0.000626785
-5.57243 -0.0343364 -0.000628457
-5.47281 -0.0358323 -0.00078155
-5.37325 -0.0371526 -0.000740391
-5.27373 -0.0387095 -0.000765079
-5.17427 -0.0404834 -0.000946917
-5.07487 -0.0421109 -0.000916135
-4.97551 -0.044029 -0.000982578
-4.8762 -0.0461652 -0.00121555
-4.77694 -0.0482181 -0.00122645
-4.67772 -0.0506261 -0.00138136
-4.57855 -0.0532588 -0.00172277
-4.47943 -0.0558902 -0.00184719
-4.38035 -0.0589511 -0.00215208
-4.28131 -0.0623209 -0.00268253
-4.18232 -0.0659068 -0.00310852
-4.08336 -0.0700568 -0.00400183
-3.98445 -0.0744906 -0.00559497
-3.88557 -0.0786955 -0.00775717
-3.78673 -0.082236 -0.0104175
-3.68793 -0.0849217 -0.0126852
-3.58916 -0.0874437 -0.0137241
-3.49043 -0.0906931 -0.0136816
-3.39173 -0.0952252 -0.0129961
-3.29307 -0.101171 -0.0121642
-3.19443 -0.108535 -0.0114755
-3.09583 -0.117273 -0.0111148
-2.99725 -0.127477 -0.0111317
-2.89871 -0.139324 -0.0116084
-2.80019 -0.153145 -0.0126161
-2.7017 -0.169486 -0.0143579
-2.60323 -0.188921 -0.0170772
-2.50479 -0.212405 -0.021232
-2.40638 -0.240426 -0.0272399
-2.30798 -0.274433 -0.0359484
-2.20961 -0.315918 -0.0484456
-2.11126 -0.368182 -0.0672247
-2.01293 -0.434563 -0.0962371
-1.91462 -0.519134 -0.143569
-1.81632 -0.621558 -0.221831
-1.71804 -0.734431 -0.352183
-1.61978 -0.828611 -0.567277
-1.52154 -0.812955 -0.875532
-1.42331 -0.609847 -1.13141
-1.32509 -0.383124 -1.22043
-1.22689 -0.24 -1.28832
-1.12869 -0.088672 -1.44737
-1.03051 0.233626 -1.66648
-0.932337 0.806131 -1.68761
-0.834173 1.29666 -1.28742
-0.736016 1.40025 -0.786449
-0.637867 1.30172 -0.451654
-0.539723 1.17197 -0.267187
-0.441585 1.06567 -0.162007
-0.343451 0.987048 -0.101611
-0.24532 0.933349 -0.0606745
-0.147191 0.899729 -0.0336831
-0.0490634 0.883704 -0.0098819
0.0490634 0.883704 0.00988189
0.147191 0.899729 0.0336831
0.24532 0.933349 0.0606745
0.343451 0.987048 0.101611
0.441585 1.06567 0.162007
0.539723 1.17197 0.267187
0.637867 1.30172 0.451654
0.736016 1.40025 0.786449
0.834173 1.29666 1.28742
0.932337 0.806131 1.68761
1.03051 0.233626 1.66648
1.12869 -0.088672 1.44737
1.22689 -0.24 1.28832
1.32509 -0.383124 1.22043
1.42331 -0.609847 1.13141
1.52154 -0.812955 0.875532
1.61978 -0.828611 0.567277
1.71804 -0.734431 0.352183
1.81632 -0.621558 0.221831
1.91462 -0.519134 0.143569
2.01293 -0.434563 0.0962371
2.11126 -0.368182 0.0672247
2.20961 -0.315918 0.0484456
2.30798 -0.274433 0.0359484
2.40638 -0.240426 0.0272399
2.50479 -0.212405 0.021232
2.60323 -0.188921 0.0170772
2.7017 -0.169486 0.0143579
2.80019 -0.153145 0.0126161
2.89871 -0.139324 0.0116084
2.99725 -0.127477 0.0111317
3.09583 -0.117273 0.0111148
3.19443 -0.108535 0.0114755
3.29307 -0.101171 0.0121642
3.39173 -0.0952252 0.0129961
3.49043 -0.0906931 0.0136816
3.58916 -0.0874437 0.0137241
3.68793 -0.0849217 0.0126852
3.78673 -0.082236 0.0104175
3.88557 -0.0786955 0.00775717
3.98445 -0.0744906 0.00559497
4.08336 -0.0700568 0.00400183
4.18232 -0.0659068 0.00310852
4.28131 -0.0623209 0.00268253
4.38035 -0.0589511 0.00215208
4.47943 -0.0558902 0.00184719
4.57855 -0.0532588 0.00172277
4.67772 -0.0506261 0.00138136
4.77694 -0.0482181 0.00122645
4.8762 -0.0461652 0.00121555
4.97551 -0.044029 0.000982578
5.07487 -0.0421109 0.000916135
5.17427 -0.0404834 0.000946917
5.27373 -0.0387095 0.000765079
5.37325 -0.0371526 0.000740391
5.47281 -0.0358323 0.00078155
5.57243 -0.0343364 0.000628457
5.67211 -0.0330569 0.000626785
5.77184 -0.0319582 0.000664592
5.87163 -0.0306874 0.00053097
5.97148 -0.0296227 0.00054136
6.07139 -0.0286863 0.000566736
6.17136 -0.0276029 0.000454796
6.2714 -0.0267122 0.000470129
6.37149 -0.0258985 0.000481566
6.47166 -0.0249672 0.000392145
6.57188 -0.024213 0.000409081
6.67218 -0.0234966 0.000412343
6.77254 -0.0226959 0.00034139
6.87298 -0.0220524 0.000357658
6.97348 -0.0214155 0.000353438
7.07406 -0.020724 0.000299004
7.17471 -0.0201674 0.000312032
7.27544 -0.0195977 0.000303647
7.37624 -0.0189998 0.000262989
7.47712 -0.0185123 0.000273326
7.57807 -0.0180012 0.000262369
7.67911 -0.0174831 0.000232719
7.78023 -0.0170494 0.000239647
7.88143 -0.0165912 0.000228125
7.98271 -0.0161406 0.000206869
8.08408 -0.0157514 0.000211361
8.18554 -0.0153409 0.000200119
8.28708 -0.014946 0.000184587
8.38872 -0.0145944 0.000187337
8.49044 -0.0142265 0.000176597
8.59226 -0.0138778 0.000165542
8.69417 -0.0135591 0.000166751
8.79618 -0.0132287 0.000157019
8.89828 -0.0129185 0.000148857
9.00048 -0.0126286 0.000149165
9.10278 -0.0123314 0.000140211
9.20518 -0.0120536 0.000134465
9.30769 -0.0117893 0.00013381
9.4103 -0.0115212 0.000125905
9.51301 -0.0112711 0.000121806
9.61583 -0.0110294 0.000120479
9.71877 -0.010787 0.000113561
9.82181 -0.0105605 0.000110648
9.92496 -0.0103391 0.000108785
10.0282 -0.0101195 0.000102823
10.1316 -0.00991335 0.000100841
10.2351 -0.00971021 9.84694e-05
10.3387 -0.00951067 9.35468e-05
10.4425 -0.00932216 9.20054e-05
10.5463 -0.00913551 8.94161e-05
10.6503 -0.00895373 8.53564e-05
10.7545 -0.00878067 8.41892e-05
10.8587 -0.00860898 8.13849e-05
10.9631 -0.00844285 7.81911e-05
11.0676 -0.00828338 7.70924e-05
11.1722 -0.00812528 7.42945e-05
11.277 -0.00797301 7.18327e-05
11.3819 -0.00782562 7.07154e-05
11.487 -0.00767991 6.80345e-05
11.5922 -0.00753983 6.61391e-05
11.6975 -0.00740328 6.49514e-05
11.803 -0.00726883 6.24553e-05
11.9086 -0.00713957 6.10645e-05
12.0144 -0.0070128 5.97061e-05
12.1204 -0.0068886 5.75497e-05
12.2265 -0.00676889 5.64205e-05
12.3327 -0.00665105 5.49951e-05
12.4391 -0.00653614 5.3146e-05
12.5457 -0.00642492 5.22293e-05
12.6524 -0.00631527 5.07147e-05
12.7593 -0.00620876 4.92372e-05
12.8664 -0.00610512 4.83616e-05
12.9737 -0.00600303 4.68755e-05
13.0811 -0.00590408 4.57099e-05
13.1887 -0.00580726 4.48156e-05
13.2965 -0.00571218 4.34309e-05
13.4044 -0.00561998 4.25002e-05
13.5126 -0.0055294 4.15667e-05
13.6209 -0.00544076 4.03256e-05
13.7294 -0.0053546 3.95788e-05
13.8382 -0.00526977 3.85716e-05
13.9471 -0.00518705 3.75577e-05
14.0562 -0.00510631 3.68531e-05
14.1655 -0.00502684 3.58696e-05
14.275 -0.00494949 3.50271e-05
14.3848 -0.00487366 3.43514e-05
14.4947 -0.00479919 3.33983e-05
14.6049 -0.00472667 3.27377e-05
14.7152 -0.00465535 3.20088e-05
14.8258 -0.00458555 3.11872e-05
14.9367 -0.00451737 3.0603e-05
15.0477 -0.00445025 2.98656e-05
15.159 -0.00438473 2.91721e-05
15.2705 -0.00432048 2.86237e-05
15.3823 -0.00425732 2.78991e-05
15.4943 -0.00419568 2.73351e-05
15.6066 -0.00413504 2.67709e-05
15.7191 -0.00407559 2.61166e-05
15.8319 -0.00401744 2.56334e-05
15.9449 -0.00396019 2.50465e-05
16.0582 -0.00390418 2.45034e-05
16.1717 -0.00384919 2.40343e-05
16.2856 -0.00379514 2.34675e-05
16.3997 -0.00374225 2.30135e-05
16.5141 -0.00369019 2.25448e-05
16.6288 -0.00363914 2.20231e-05
16.7437 -0.00358909 2.16282e-05
16.859 -0.00353978 2.11472e-05
16.9746 -0.00349151 2.07207e-05
17.0905 -0.00344403 2.03136e-05
17.2067 -0.00339736 1.98688e-05
17.3232 -0.00335159 1.95024e-05
17.4401 -0.00330652 1.90922e-05
17.5572 -0.00326233 1.86961e-05
17.6748 -0.00321884 1.83592e-05
17.7926 -0.00317607 1.79516e-05
17.9108 -0.00313411 1.76212e-05
18.0294 -0.00309276 1.72721e-05
18.1483 -0.00305215 1.69195e-05
18.2676 -0.00301223 1.66042e-05
18.3873 -0.00297292 1.62587e-05
18.5074 -0.0029343 1.59609e-05
18.6278 -0.00289626 1.56433e-05
18.7487 -0.00285889 1.53292e-05
18.8699 -0.00282207 1.50612e-05
18.9916 -0.00278584 1.47373e-05
19.1137 -0.00275021 1.44092e-05
19.2362 -0.00271508 1.41862e-05
19.3592 -0.00268054 1.39211e-05
19.4826 -0.00264654 1.36482e-05
19.6065 -0.00261305 1.33985e-05
19.7309 -0.00258005 1.31449e-05
19.8557 -0.00254758 1.28882e-05
19.9811 -0.00251558 1.26514e-05
20.1069 -0.00248404 1.24184e-05
20.2333 -0.002453 1.21752e-05
20.3602 -0.00242239 1.19513e-05
20.4876 -0.00239221 1.17365e-05
20.6156 -0.0023625 1.15059e-05
20.7441 -0.0023332 1.12949e-05
20.8732 -0.00230429 1.10948e-05
21.0029 -0.00227581 1.08777e-05
21.1332 -0.00224774 1.06777e-05
21.2642 -0.00222001 1.04907e-05
21.3958 -0.00219269 1.02881e-05
21.528 -0.00216575 1.00943e-05
21.6609 -0.00213913 9.9252e-06
21.7945 -0.0021129 9.72926e-06
21.9288 -0.00208702 9.54593e-06
22.0639 -0.00206142 9.39325e-06
22.1997 -0.00203622 9.19869e-06
22.3363 -0.00201131 9.03184e-06
22.4736 -0.00198668 8.89049e-06
22.6118 -0.00196243 8.69407e-06
22.7509 -0.00193842 8.55225e-06
22.8908 -0.0019147 8.40985e-06
23.0316 -0.00189132 8.21752e-06
23.1733 -0.00186816 8.10424e-06
23.316 -0.00184529 7.94419e-06
23.4597 -0.0018227 7.77709e-06
23.6044 -0.00180032 7.67391e-06
23.7502 -0.00177824 7.50008e-06
23.8971 -0.00175638 7.3697e-06
24.0451 -0.00173474 7.25205e-06
24.1944 -0.00171336 7.0886e-06
24.3448 -0.00169218 6.9802e-06
24.4966 -0.00167122 6.84492e-06
24.6496 -0.00165048 6.7084e-06
24.8041 -0.00162991 6.59865e-06
24.9601 -0.00160956 6.46299e-06
25.1175 -0.00158939 6.34662e-06
25.2766 -0.00156939 6.22921e-06
25.4373 -0.00154957 6.10546e-06
25.5998 -0.00152991 5.99597e-06
25.7641 -0.0015104 5.87718e-06
25.9304 -0.00149105 5.76557e-06
26.0988 -0.00147182 5.65621e-06
26.2693 -0.00145273 5.54304e-06
26.4421 -0.00143375 5.43757e-06
26.6174 -0.00141488 5.32961e-06
26.7954 -0.00139611 5.22259e-06
26.9761 -0.00137742 5.12016e-06
27.1598 -0.0013588 5.01496e-06
27.3468 -0.00134024 4.91294e-06
27.5373 -0.00132172 4.81203e-06
27.7317 -0.00130322 4.71013e-06
27.9302 -0.00128472 4.61078e-06
28.1333 -0.00126619 4.51185e-06
28.3415 -0.00124762 4.41157e-06
28.5554 -0.00122896 4.31353e-06
28.7758 -0.00121017 4.21561e-06
29.0035 -0.00119121 4.11615e-06
29.2396 -0.001172 4.01587e-06
29.4858 -0.00115247 3.91613e-06
29.7441 -0.00113251 3.81509e-06
30.0173 -0.00111194 3.71206e-06
30.3101 -0.00109053 3.60521e-06
30.6297 -0.00106785 3.4936e-06
30.9905 -0.00104308 3.37252e-06
31.4301 -0.00101405 3.23339e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda4.0Nc1QuantumOneLoop/GRp_OneLoopFRG.txt <==
-31.4301 -0.00101415 -3.23263e-06
-30.9905 -0.00104318 -3.37252e-06
-30.6297 -0.00106795 -3.49343e-06
-30.3101 -0.00109064 -3.6054e-06
-30.0173 -0.00111206 -3.7122e-06
-29.7441 -0.00113263 -3.81574e-06
-29.4858 -0.0011526 -3.91717e-06
-29.2396 -0.00117213 -4.01724e-06
-29.0035 -0.00119134 -4.11646e-06
-28.7758 -0.0012103 -4.21523e-06
-28.5554 -0.0012291 -4.31386e-06
-28.3415 -0.00124776 -4.41257e-06
-28.1333 -0.00126634 -4.51158e-06
-27.9302 -0.00128487 -4.61103e-06
-27.7317 -0.00130337 -4.71108e-06
-27.5373 -0.00132188 -4.81185e-06
-27.3468 -0.00134041 -4.91344e-06
-27.1598 -0.00135897 -5.01597e-06
-26.9761 -0.0013776 -5.11951e-06
-26.7954 -0.00139629 -5.22415e-06
-26.6174 -0.00141507 -5.32998e-06
-26.4421 -0.00143394 -5.43706e-06
-26.2693 -0.00145292 -5.54547e-06
-26.0988 -0.00147202 -5.65527e-06
-25.9304 -0.00149125 -5.76654e-06
-25.7641 -0.00151061 -5.87933e-06
-25.5998 -0.00153012 -5.99371e-06
-25.4373 -0.00154979 -6.10974e-06
-25.2766 -0.00156962 -6.22748e-06
-25.1175 -0.00158962 -6.347e-06
-24.9601 -0.00160979 -6.46835e-06
-24.8041 -0.00163016 -6.5916e-06
-24.6496 -0.00165072 -6.7168e-06
-24.4966 -0.00167147 -6.84403e-06
-24.3448 -0.00169244 -6.97333e-06
-24.1944 -0.00171362 -7.10478e-06
-24.0451 -0.00173502 -7.23844e-06
-23.8971 -0.00175665 -7.37437e-06
-23.7502 -0.00177852 -7.51263e-06
-23.6044 -0.00180063 -7.6533e-06
-23.4597 -0.00182298 -7.79644e-06
-23.316 -0.0018456 -7.94213e-06
-23.1733 -0.00186848 -8.09042e-06
-23.0316 -0.00189162 -8.2414e-06
-22.8908 -0.00191505 -8.39513e-06
-22.7509 -0.00193876 -8.5517e-06
-22.6118 -0.00196276 -8.71117e-06
-22.4736 -0.00198705 -8.87364e-06
-22.3363 -0.00201166 -9.03917e-06
-22.1997 -0.00203658 -9.20785e-06
-22.0639 -0.00206182 -9.37978e-06
-21.9288 -0.00208739 -9.55502e-06
-21.7945 -0.0021133 -9.73368e-06
-21.6609 -0.00213955 -9.91585e-06
-21.528 -0.00216615 -1.01016e-05
-21.3958 -0.00219312 -1.02911e-05
-21.2642 -0.00222045 -1.04843e-05
-21.1332 -0.00224817 -1.06815e-05
-21.0029 -0.00227627 -1.08827e-05
-20.8732 -0.00230476 -1.1088e-05
-20.7441 -0.00233367 -1.12975e-05
-20.6156 -0.00236298 -1.15113e-05
-20.4876 -0.00239272 -1.17297e-05
-20.3602 -0.0024229 -1.19526e-05
-20.2333 -0.00245352 -1.21802e-05
-20.1069 -0.00248459 -1.24127e-05
-19.9811 -0.00251613 -1.26501e-05
-19.8557 -0.00254814 -1.28927e-05
-19.7309 -0.00258064 -1.31405e-05
-19.6065 -0.00261363 -1.33937e-05
-19.4826 -0.00264714 -1.36525e-05
-19.3592 -0.00268117 -1.3917e-05
-19.2362 -0.00271573 -1.41874e-05
-19.1137 -0.00275083 -1.44639e-05
-18.9916 -0.0027865 -1.47465e-05
-18.8699 -0.00282273 -1.50356e-05
-18.7487 -0.00285955 -1.53313e-05
-18.6278 -0.00289697 -1.56337e-05
-18.5074 -0.002935 -1.59432e-05
-18.3873 -0.00297366 -1.62598e-05
-18.2676 -0.00301297 -1.65838e-05
-18.1483 -0.00305293 -1.69154e-05
-18.0294 -0.00309356 -1.72549e-05
-17.9108 -0.00313489 -1.76025e-05
-17.7926 -0.00317692 -1.79584e-05
-17.6748 -0.00321968 -1.83228e-05
-17.5572 -0.00326318 -1.86961e-05
-17.4401 -0.00330744 -1.90786e-05
-17.3232 -0.00335248 -1.94704e-05
-17.2067 -0.00339832 -1.98719e-05
-17.0905 -0.00344497 -2.02834e-05
-16.9746 -0.00349247 -2.07053e-05
-16.859 -0.00354083 -2.11377e-05
-16.7437 -0.00359007 -2.15811e-05
-16.6288 -0.00364022 -2.20359e-05
-16.5141 -0.00369129 -2.25023e-05
-16.3997 -0.00374332 -2.29808e-05
-16.2856 -0.00379632 -2.34717e-05
-16.1717 -0.00385033 -2.39756e-05
-16.0582 -0.00390536 -2.44927e-05
-15.9449 -0.00396146 -2.50235e-05
-15.8319 -0.00401863 -2.55686e-05
-15.7191 -0.00407693 -2.61283e-05
-15.6066 -0.00413636 -2.67032e-05
-15.4943 -0.00419697 -2.72937e-05
-15.3823 -0.00425879 -2.79005e-05
-15.2705 -0.00432185 -2.85241e-05
-15.159 -0.00438618 -2.9165e-05
-15.0477 -0.00445182 -2.9824e-05
-14.9367 -0.00451881 -3.05015e-05
-14.8258 -0.00458718 -3.11983e-05
-14.7152 -0.00465698 -3.19151e-05
-14.6049 -0.00472824 -3.26525e-05
-14.4947 -0.00480101 -3.34114e-05
-14.3848 -0.00487533 -3.41925e-05
-14.275 -0.00495124 -3.49967e-05
-14.1655 -0.0050288 -3.58247e-05
-14.0562 -0.00510805 -3.66775e-05
-13.9471 -0.00518904 -3.7556e-05
-13.8382 -0.00527182 -3.84612e-05
-13.7294 -0.00535645 -3.93941e-05
-13.6209 -0.00544299 -4.03558e-05
-13.5126 -0.00553149 -4.13473e-05
-13.4044 -0.00562202 -4.237e-05
-13.2965 -0.00571463 -4.34249e-05
-13.1887 -0.0058094 -4.45133e-05
-13.0811 -0.00590639 -4.56367e-05
-12.9737 -0.00600567 -4.67964e-05
-12.8664 -0.00610732 -4.79939e-05
-12.7593 -0.00621141 -4.92307e-05
-12.6524 -0.00631802 -5.05085e-05
-12.5457 -0.00642724 -5.18289e-05
-12.4391 -0.00653915 -5.31938e-05
-12.3327 -0.00665385 -5.46051e-05
-12.2265 -0.00677142 -5.60648e-05
-12.1204 -0.00689197 -5.75748e-05
-12.0144 -0.00701559 -5.91375e-05
-11.9086 -0.00714241 -6.07551e-05
-11.803 -0.00727252 -6.24301e-05
-11.6975 -0.00740604 -6.4165e-05
-11.5922 -0.00754309 -6.59625e-05
-11.487 -0.00768381 -6.78255e-05
-11.3819 -0.00782833 -6.9757e-05
-11.277 -0.00797678 -7.17602e-05
-11.1722 -0.0081293 -7.38384e-05
-11.0676 -0.00828606 -7.59951e-05
-10.9631 -0.00844722 -7.82342e-05
-10.8587 -0.00861293 -8.05596e-05
-10.7545 -0.00878337 -8.29755e-05
-10.6503 -0.00895873 -8.54863e-05
-10.5463 -0.00913921 -8.80967e-05
-10.4425 -0.009325 -9.08118e-05
-10.3387 -0.00951631 -9.36368e-05
-10.2351 -0.00971337 -9.65775e-05
-10.1316 -0.00991642 -9.96397e-05
-10.0282 -0.0101257 -0.00010283
-9.92496 -0.0103415 -0.000106155
-9.82181 -0.010564 -0.000109621
-9.71877 -0.0107936 -0.000113237
-9.61583 -0.0110305 -0.000117011
-9.51301 -0.0112751 -0.000120952
-9.4103 -0.0115278 -0.000125068
-9.30769 -0.0117888 -0.00012937
-9.20518 -0.0120586 -0.000133868
-9.10278 -0.0123375 -0.000138574
-9.00048 -0.012626 -0.0001435
-8.89828 -0.0129245 -0.000148658
-8.79618 -0.0132335 -0.000154064
-8.69417 -0.0135535 -0.000159731
-8.59226 -0.013885 -0.000165676
-8.49044 -0.0142286 -0.000171917
-8.38872 -0.0145849 -0.000178472
-8.28708 -0.0149546 -0.000185361
-8.18554 -0.0153383 -0.000192606
-8.08408 -0.0157367 -0.00020023
-7.98271 -0.0161506 -0.000208258
-7.88143 -0.0165809 -0.000216719
-7.78023 -0.0170284 -0.000225641
-7.67911 -0.0174941 -0.000235057
-7.57807 -0.017979 -0.000245002
-7.47712 -0.0184841 -0.000255513
-7.37624 -0.0190106 -0.000266632
-7.27544 -0.0195598 -0.000278403
-7.17471 -0.0201329 -0.000290877
-7.07406 -0.0207315 -0.000304106
-6.97348 -0.0213571 -0.000318149
-6.87298 -0.0220113 -0.00033307
-6.77254 -0.0226959 -0.000348939
-6.67218 -0.0234129 -0.000365835
-6.57188 -0.0241644 -0.000383842
-6.47166 -0.0249527 -0.000403055
-6.37149 -0.0257802 -0.000423577
-6.2714 -0.0266497 -0.000445522
-6.17136 -0.027564 -0.000469019
-6.07139 -0.0285263 -0.000494209
-5.97148 -0.0295402 -0.000521249
-5.87163 -0.0306095 -0.000550314
-5.77184 -0.0317382 -0.000581602
-5.67211 -0.0329311 -0.000615331
-5.57243 -0.0341931 -0.000651749
-5.47281 -0.0355299 -0.000691133
-5.37325 -0.0369475 -0.000733799
-5.27373 -0.0384527 -0.0007801
-5.17427 -0.0400531 -0.00083044
-5.07487 -0.0417571 -0.000885278
-4.97551 -0.043574 -0.000945139
-4.8762 -0.0455142 -0.00101062
-4.77694 -0.0475896 -0.00108242
-4.67772 -0.0498132 -0.00116134
-4.57855 -0.0521999 -0.00124829
-4.47943 -0.0547666 -0.00134436
-4.38035 -0.0575323 -0.0014508
-4.28131 -0.0605189 -0.0015691
-4.18232 -0.0637513 -0.001701
-4.08336 -0.0672581 -0.00184857
-3.98445 -0.0710725 -0.00201428
-3.88557 -0.075233 -0.00220111
-3.78673 -0.0797842 -0.00241266
-3.68793 -0.0847789 -0.00265328
-3.58916 -0.0902792 -0.00292836
-3.49043 -0.0963588 -0.00324455
-3.39173 -0.103106 -0.00361013
-3.29307 -0.110628 -0.00403559
-3.19443 -0.119054 -0.00453428
-3.09583 -0.128543 -0.00512344
-2.99725 -0.139294 -0.00582565
-2.89871 -0.151555 -0.00667087
-2.80019 -0.165642 -0.0076996
-2.7017 -0.181967 -0.00896756
-2.60323 -0.201065 -0.0105532
-2.50479 -0.223659 -0.0125694
-2.40638 -0.250737 -0.0151842
-2.30798 -0.28369 -0.0186549
-2.20961 -0.324536 -0.0233933
-2.11126 -0.376319 -0.03009
-2.01293 -0.443847 -0.0399764
-1.91462 -0.535159 -0.0554218
-1.81632 -0.664758 -0.0814694
-1.71804 -0.861539 -0.130445
-1.61978 -1.19154 -0.239245
-1.52154 -1.83627 -0.560918
-1.42331 -3.26971 -2.22852
-1.32509 2.86998 -6.22307
-1.22689 2.77766 -1.09322
-1.12869 1.76526 -0.36691
-1.03051 1.30024 -0.177465
-0.932337 1.04504 -0.102808
-0.834173 0.887044 -0.066
-0.736016 0.781552 -0.0451074
-0.637867 0.70772 -0.032014
-0.539723 0.654628 -0.0231581
-0.441585 0.616074 -0.0167726
-0.343451 0.588335 -0.011893
-0.24532 0.569107 -0.00794704
-0.147191 0.556969 -0.00456638
-0.0490634 0.551091 -0.00149007
0.0490634 0.551091 0.00149007
0.147191 0.556969 0.00456638
0.24532 0.569107 0.00794704
0.343451 0.588335 0.011893
0.441585 0.616074 0.0167726
0.539723 0.654628 0.0231581
0.637867 0.70772 0.032014
0.736016 0.781552 0.0451074
0.834173 0.887044 0.066
0.932337 1.04504 0.102808
1.03051 1.30024 0.177465
1.12869 1.76526 0.36691
1.22689 2.77766 1.09322
1.32509 2.86998 6.22307
1.42331 -3.26971 2.22852
1.52154 -1.83627 0.560918
1.61978 -1.19154 0.239245
1.71804 -0.861539 0.130445
1.81632 -0.664758 0.0814694
1.91462 -0.535159 0.0554218
2.01293 -0.443847 0.0399764
2.11126 -0.376319 0.03009
2.20961 -0.324536 0.0233933
2.30798 -0.28369 0.0186549
2.40638 -0.250737 0.0151842
2.50479 -0.223659 0.0125694
2.60323 -0.201065 0.0105532
2.7017 -0.181967 0.00896756
2.80019 -0.165642 0.0076996
2.89871 -0.151555 0.00667087
2.99725 -0.139294 0.00582565
3.09583 -0.128543 0.00512344
3.19443 -0.119054 0.00453428
3.29307 -0.110628 0.00403559
3.39173 -0.103106 0.00361013
3.49043 -0.0963588 0.00324455
3.58916 -0.0902792 0.00292836
3.68793 -0.0847789 0.00265328
3.78673 -0.0797842 0.00241266
3.88557 -0.075233 0.00220111
3.98445 -0.0710725 0.00201428
4.08336 -0.0672581 0.00184857
4.18232 -0.0637513 0.001701
4.28131 -0.0605189 0.0015691
4.38035 -0.0575323 0.0014508
4.47943 -0.0547666 0.00134436
4.57855 -0.0521999 0.00124829
4.67772 -0.0498132 0.00116134
4.77694 -0.0475896 0.00108242
4.8762 -0.0455142 0.00101062
4.97551 -0.043574 0.000945139
5.07487 -0.0417571 0.000885278
5.17427 -0.0400531 0.00083044
5.27373 -0.0384527 0.0007801
5.37325 -0.0369475 0.000733799
5.47281 -0.0355299 0.000691133
5.57243 -0.0341931 0.000651749
5.67211 -0.0329311 0.000615331
5.77184 -0.0317382 0.000581602
5.87163 -0.0306095 0.000550314
5.97148 -0.0295402 0.000521249
6.07139 -0.0285263 0.000494209
6.17136 -0.027564 0.000469019
6.2714 -0.0266497 0.000445522
6.37149 -0.0257802 0.000423577
6.47166 -0.0249527 0.000403055
6.57188 -0.0241644 0.000383842
6.67218 -0.0234129 0.000365835
6.77254 -0.0226959 0.000348939
6.87298 -0.0220113 0.00033307
6.97348 -0.0213571 0.000318149
7.07406 -0.0207315 0.000304106
7.17471 -0.0201329 0.000290877
7.27544 -0.0195598 0.000278403
7.37624 -0.0190106 0.000266632
7.47712 -0.0184841 0.000255513
7.57807 -0.017979 0.000245002
7.67911 -0.0174941 0.000235057
7.78023 -0.0170284 0.000225641
7.88143 -0.0165809 0.000216719
7.98271 -0.0161506 0.000208258
8.08408 -0.0157367 0.00020023
8.18554 -0.0153383 0.000192606
8.28708 -0.0149546 0.000185361
8.38872 -0.0145849 0.000178472
8.49044 -0.0142286 0.000171917
8.59226 -0.013885 0.000165676
8.69417 -0.0135535 0.000159731
8.79618 -0.0132335 0.000154064
8.89828 -0.0129245 0.000148658
9.00048 -0.012626 0.0001435
9.10278 -0.0123375 0.000138574
9.20518 -0.0120586 0.000133868
9.30769 -0.0117888 0.00012937
9.4103 -0.0115278 0.000125068
9.51301 -0.0112751 0.000120952
9.61583 -0.0110305 0.000117011
9.71877 -0.0107936 0.000113237
9.82181 -0.010564 0.000109621
9.92496 -0.0103415 0.000106155
10.0282 -0.0101257 0.00010283
10.1316 -0.00991642 9.96397e-05
10.2351 -0.00971337 9.65775e-05
10.3387 -0.00951631 9.36368e-05
10.4425 -0.009325 9.08118e-05
10.5463 -0.00913921 8.80967e-05
10.6503 -0.00895873 8.54863e-05
10.7545 -0.00878337 8.29755e-05
10.8587 -0.00861293 8.05596e-05
10.9631 -0.00844722 7.82342e-05
11.0676 -0.00828606 7.59951e-05
11.1722 -0.0081293 7.38384e-05
11.277 -0.00797678 7.17602e-05
11.3819 -0.00782833 6.9757e-05
11.487 -0.00768381 6.78255e-05
11.5922 -0.00754309 6.59625e-05
11.6975 -0.00740604 6.4165e-05
11.803 -0.00727252 6.24301e-05
11.9086 -0.00714241 6.07551e-05
12.0144 -0.00701559 5.91375e-05
12.1204 -0.00689197 5.75748e-05
12.2265 -0.00677142 5.60648e-05
12.3327 -0.00665385 5.46051e-05
12.4391 -0.00653915 5.31938e-05
12.5457 -0.00642724 5.18289e-05
12.6524 -0.00631802 5.05085e-05
12.7593 -0.00621141 4.92307e-05
12.8664 -0.00610732 4.79939e-05
12.9737 -0.00600567 4.67964e-05
13.0811 -0.00590639 4.56367e-05
13.1887 -0.0058094 4.45133e-05
13.2965 -0.00571463 4.34249e-05
13.4044 -0.00562202 4.237e-05
13.5126 -0.00553149 4.13473e-05
13.6209 -0.00544299 4.03558e-05
13.7294 -0.00535645 3.93941e-05
13.8382 -0.00527182 3.84612e-05
13.9471 -0.00518904 3.7556e-05
14.0562 -0.00510805 3.66775e-05
14.1655 -0.0050288 3.58247e-05
14.275 -0.00495124 3.49967e-05
14.3848 -0.00487533 3.41925e-05
14.4947 -0.00480101 3.34114e-05
14.6049 -0.00472824 3.26525e-05
14.7152 -0.00465698 3.19151e-05
14.8258 -0.00458718 3.11983e-05
14.9367 -0.00451881 3.05015e-05
15.0477 -0.00445182 2.9824e-05
15.159 -0.00438618 2.9165e-05
15.2705 -0.00432185 2.85241e-05
15.3823 -0.00425879 2.79005e-05
15.4943 -0.00419697 2.72937e-05
15.6066 -0.00413636 2.67032e-05
15.7191 -0.00407693 2.61283e-05
15.8319 -0.00401863 2.55686e-05
15.9449 -0.00396146 2.50235e-05
16.0582 -0.00390536 2.44927e-05
16.1717 -0.00385033 2.39756e-05
16.2856 -0.00379632 2.34717e-05
16.3997 -0.00374332 2.29808e-05
16.5141 -0.00369129 2.25023e-05
16.6288 -0.00364022 2.20359e-05
16.7437 -0.00359007 2.15811e-05
16.859 -0.00354083 2.11377e-05
16.9746 -0.00349247 2.07053e-05
17.0905 -0.00344497 2.02834e-05
17.2067 -0.00339832 1.98719e-05
17.3232 -0.00335248 1.94704e-05
17.4401 -0.00330744 1.90786e-05
17.5572 -0.00326318 1.86961e-05
17.6748 -0.00321968 1.83228e-05
17.7926 -0.00317692 1.79584e-05
17.9108 -0.00313489 1.76025e-05
18.0294 -0.00309356 1.72549e-05
18.1483 -0.00305293 1.69154e-05
18.2676 -0.00301297 1.65838e-05
18.3873 -0.00297366 1.62598e-05
18.5074 -0.002935 1.59432e-05
18.6278 -0.00289697 1.56337e-05
18.7487 -0.00285955 1.53313e-05
18.8699 -0.00282273 1.50356e-05
18.9916 -0.0027865 1.47465e-05
19.1137 -0.00275083 1.44639e-05
19.2362 -0.00271573 1.41874e-05
19.3592 -0.00268117 1.3917e-05
19.4826 -0.00264714 1.36525e-05
19.6065 -0.00261363 1.33937e-05
19.7309 -0.00258064 1.31405e-05
19.8557 -0.00254814 1.28927e-05
19.9811 -0.00251613 1.26501e-05
20.1069 -0.00248459 1.24127e-05
20.2333 -0.00245352 1.21802e-05
20.3602 -0.0024229 1.19526e-05
20.4876 -0.00239272 1.17297e-05
20.6156 -0.00236298 1.15113e-05
20.7441 -0.00233367 1.12975e-05
20.8732 -0.00230476 1.1088e-05
21.0029 -0.00227627 1.08827e-05
21.1332 -0.00224817 1.06815e-05
21.2642 -0.00222045 1.04843e-05
21.3958 -0.00219312 1.02911e-05
21.528 -0.00216615 1.01016e-05
21.6609 -0.00213955 9.91585e-06
21.7945 -0.0021133 9.73368e-06
21.9288 -0.00208739 9.55502e-06
22.0639 -0.00206182 9.37978e-06
22.1997 -0.00203658 9.20785e-06
22.3363 -0.00201166 9.03917e-06
22.4736 -0.00198705 8.87364e-06
22.6118 -0.00196276 8.71117e-06
22.7509 -0.00193876 8.5517e-06
22.8908 -0.00191505 8.39513e-06
23.0316 -0.00189162 8.2414e-06
23.1733 -0.00186848 8.09042e-06
23.316 -0.0018456 7.94213e-06
23.4597 -0.00182298 7.79644e-06
23.6044 -0.00180063 7.6533e-06
23.7502 -0.00177852 7.51263e-06
23.8971 -0.00175665 7.37437e-06
24.0451 -0.00173502 7.23844e-06
24.1944 -0.00171362 7.10478e-06
24.3448 -0.00169244 6.97333e-06
24.4966 -0.00167147 6.84403e-06
24.6496 -0.00165072 6.7168e-06
24.8041 -0.00163016 6.5916e-06
24.9601 -0.00160979 6.46835e-06
25.1175 -0.00158962 6.347e-06
25.2766 -0.00156962 6.22748e-06
25.4373 -0.00154979 6.10974e-06
25.5998 -0.00153012 5.99371e-06
25.7641 -0.00151061 5.87933e-06
25.9304 -0.00149125 5.76654e-06
26.0988 -0.00147202 5.65527e-06
26.2693 -0.00145292 5.54547e-06
26.4421 -0.00143394 5.43706e-06
26.6174 -0.00141507 5.32998e-06
26.7954 -0.00139629 5.22415e-06
26.9761 -0.0013776 5.11951e-06
27.1598 -0.00135897 5.01597e-06
27.3468 -0.00134041 4.91344e-06
27.5373 -0.00132188 4.81185e-06
27.7317 -0.00130337 4.71108e-06
27.9302 -0.00128487 4.61103e-06
28.1333 -0.00126634 4.51158e-06
28.3415 -0.00124776 4.41257e-06
28.5554 -0.0012291 4.31386e-06
28.7758 -0.0012103 4.21523e-06
29.0035 -0.00119134 4.11646e-06
29.2396 -0.00117213 4.01724e-06
29.4858 -0.0011526 3.91717e-06
29.7441 -0.00113263 3.81574e-06
30.0173 -0.00111206 3.7122e-06
30.3101 -0.00109064 3.6054e-06
30.6297 -0.00106795 3.49343e-06
30.9905 -0.00104318 3.37252e-06
31.4301 -0.00101415 3.23263e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda4.0Nc1QuantumOneLoop/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.8
#Lambda=4
#Beta=8
#Nc=1
#QUANTUM=1

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=512 aX=1 aP=1

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda4.0Nc1QuantumOneLoop/SigmaAOneLoop.txt <==
-31.4301 -0.935543 -1.14805e-17
-30.9905 -0.935543 -1.14805e-17
-30.6297 -0.935543 -1.14805e-17
-30.3101 -0.935543 -1.14805e-17
-30.0173 -0.935543 -1.14805e-17
-29.7441 -0.935543 -1.14805e-17
-29.4858 -0.935543 -1.14805e-17
-29.2396 -0.935543 -1.14805e-17
-29.0035 -0.935543 -1.14805e-17
-28.7758 -0.935543 -1.14805e-17
-28.5554 -0.935543 -1.14805e-17
-28.3415 -0.935543 -1.14805e-17
-28.1333 -0.935543 -1.14805e-17
-27.9302 -0.935543 -1.14805e-17
-27.7317 -0.935543 -1.14805e-17
-27.5373 -0.935543 -1.14805e-17
-27.3468 -0.935543 -1.14805e-17
-27.1598 -0.935543 -1.14805e-17
-26.9761 -0.935543 -1.14805e-17
-26.7954 -0.935543 -1.14805e-17
-26.6174 -0.935543 -1.14805e-17
-26.4421 -0.935543 -1.14805e-17
-26.2693 -0.935543 -1.14805e-17
-26.0988 -0.935543 -1.14805e-17
-25.9304 -0.935543 -1.14805e-17
-25.7641 -0.935543 -1.14805e-17
-25.5998 -0.935543 -1.14805e-17
-25.4373 -0.935543 -1.14805e-17
-25.2766 -0.935543 -1.14805e-17
-25.1175 -0.935543 -1.14805e-17
-24.9601 -0.935543 -1.14805e-17
-24.8041 -0.935543 -1.14805e-17
-24.6496 -0.935543 -1.14805e-17
-24.4966 -0.935543 -1.14805e-17
-24.3448 -0.935543 -1.14805e-17
-24.1944 -0.935543 -1.14805e-17
-24.0451 -0.935543 -1.14805e-17
-23.8971 -0.935543 -1.14805e-17
-23.7502 -0.935543 -1.14805e-17
-23.6044 -0.935543 -1.14805e-17
-23.4597 -0.935543 -1.14805e-17
-23.316 -0.935543 -1.14805e-17
-23.1733 -0.935543 -1.14805e-17
-23.0316 -0.935543 -1.14805e-17
-22.8908 -0.935543 -1.14805e-17
-22.7509 -0.935543 -1.14805e-17
-22.6118 -0.935543 -1.14805e-17
-22.4736 -0.935543 -1.14805e-17
-22.3363 -0.935543 -1.14805e-17
-22.1997 -0.935543 -1.14805e-17
-22.0639 -0.935543 -1.14805e-17
-21.9288 -0.935543 -1.14805e-17
-21.7945 -0.935543 -1.14805e-17
-21.6609 -0.935543 -1.14805e-17
-21.528 -0.935543 -1.14805e-17
-21.3958 -0.935543 -1.14805e-17
-21.2642 -0.935543 -1.14805e-17
-21.1332 -0.935543 -1.14805e-17
-21.0029 -0.935543 -1.14805e-17
-20.8732 -0.935543 -1.14805e-17
-20.7441 -0.935543 -1.14805e-17
-20.6156 -0.935543 -1.14805e-17
-20.4876 -0.935543 -1.14805e-17
-20.3602 -0.935543 -1.14805e-17
-20.2333 -0.935543 -1.14805e-17
-20.1069 -0.935543 -1.14805e-17
-19.9811 -0.935543 -1.14805e-17
-19.8557 -0.935543 -1.14805e-17
-19.7309 -0.935543 -1.14805e-17
-19.6065 -0.935543 -1.14805e-17
-19.4826 -0.935543 -1.14805e-17
-19.3592 -0.935543 -1.14805e-17
-19.2362 -0.935543 -1.14805e-17
-19.1137 -0.935543 -1.14805e-17
-18.9916 -0.935543 -1.14805e-17
-18.8699 -0.935543 -1.14805e-17
-18.7487 -0.935543 -1.14805e-17
-18.6278 -0.935543 -1.14805e-17
-18.5074 -0.935543 -1.14805e-17
-18.3873 -0.935543 -1.14805e-17
-18.2676 -0.935543 -1.14805e-17
-18.1483 -0.935543 -1.14805e-17
-18.0294 -0.935543 -1.14805e-17
-17.9108 -0.935543 -1.14805e-17
-17.7926 -0.935543 -1.14805e-17
-17.6748 -0.935543 -1.14805e-17
-17.5572 -0.935543 -1.14805e-17
-17.4401 -0.935543 -1.14805e-17
-17.3232 -0.935543 -1.14805e-17
-17.2067 -0.935543 -1.14805e-17
-17.0905 -0.935543 -1.14805e-17
-16.9746 -0.935543 -1.14805e-17
-16.859 -0.935543 -1.14805e-17
-16.7437 -0.935543 -1.14805e-17
-16.6288 -0.935543 -1.14805e-17
-16.5141 -0.935543 -1.14805e-17
-16.3997 -0.935543 -1.14805e-17
-16.2856 -0.935543 -1.14805e-17
-16.1717 -0.935543 -1.14805e-17
-16.0582 -0.935543 -1.14805e-17
-15.9449 -0.935543 -1.14805e-17
-15.8319 -0.935543 -1.14805e-17
-15.7191 -0.935543 -1.14805e-17
-15.6066 -0.935543 -1.14805e-17
-15.4943 -0.935543 -1.14805e-17
-15.3823 -0.935543 -1.14805e-17
-15.2705 -0.935543 -1.14805e-17
-15.159 -0.935543 -1.14805e-17
-15.0477 -0.935543 -1.14805e-17
-14.9367 -0.935543 -1.14805e-17
-14.8258 -0.935543 -1.14805e-17
-14.7152 -0.935543 -1.14805e-17
-14.6049 -0.935543 -1.14805e-17
-14.4947 -0.935543 -1.14805e-17
-14.3848 -0.935543 -1.14805e-17
-14.275 -0.935543 -1.14805e-17
-14.1655 -0.935543 -1.14805e-17
-14.0562 -0.935543 -1.14805e-17
-13.9471 -0.935543 -1.14805e-17
-13.8382 -0.935543 -1.14805e-17
-13.7294 -0.935543 -1.14805e-17
-13.6209 -0.935543 -1.14805e-17
-13.5126 -0.935543 -1.14805e-17
-13.4044 -0.935543 -1.14805e-17
-13.2965 -0.935543 -1.14805e-17
-13.1887 -0.935543 -1.14805e-17
-13.0811 -0.935543 -1.14805e-17
-12.9737 -0.935543 -1.14805e-17
-12.8664 -0.935543 -1.14805e-17
-12.7593 -0.935543 -1.14805e-17
-12.6524 -0.935543 -1.14805e-17
-12.5457 -0.935543 -1.14805e-17
-12.4391 -0.935543 -1.14805e-17
-12.3327 -0.935543 -1.14805e-17
-12.2265 -0.935543 -1.14805e-17
-12.1204 -0.935543 -1.14805e-17
-12.0144 -0.935543 -1.14805e-17
-11.9086 -0.935543 -1.14805e-17
-11.803 -0.935543 -1.14805e-17
-11.6975 -0.935543 -1.14805e-17
-11.5922 -0.935543 -1.14805e-17
-11.487 -0.935543 -1.14805e-17
-11.3819 -0.935543 -1.14805e-17
-11.277 -0.935543 -1.14805e-17
-11.1722 -0.935543 -1.14805e-17
-11.0676 -0.935543 -1.14805e-17
-10.9631 -0.935543 -1.14805e-17
-10.8587 -0.935543 -1.14805e-17
-10.7545 -0.935543 -1.14805e-17
-10.6503 -0.935543 -1.14805e-17
-10.5463 -0.935543 -1.14805e-17
-10.4425 -0.935543 -1.14805e-17
-10.3387 -0.935543 -1.14805e-17
-10.2351 -0.935543 -1.14805e-17
-10.1316 -0.935543 -1.14805e-17
-10.0282 -0.935543 -1.14805e-17
-9.92496 -0.935543 -1.14805e-17
-9.82181 -0.935543 -1.14805e-17
-9.71877 -0.935543 -1.14805e-17
-9.61583 -0.935543 -1.14805e-17
-9.51301 -0.935543 -1.14805e-17
-9.4103 -0.935543 -1.14805e-17
-9.30769 -0.935543 -1.14805e-17
-9.20518 -0.935543 -1.14805e-17
-9.10278 -0.935543 -1.14805e-17
-9.00048 -0.935543 -1.14805e-17
-8.89828 -0.935543 -1.14805e-17
-8.79618 -0.935543 -1.14805e-17
-8.69417 -0.935543 -1.14805e-17
-8.59226 -0.935543 -1.14805e-17
-8.49044 -0.935543 -1.14805e-17
-8.38872 -0.935543 -1.14805e-17
-8.28708 -0.935543 -1.14805e-17
-8.18554 -0.935543 -1.14805e-17
-8.08408 -0.935543 -1.14805e-17
-7.98271 -0.935543 -1.14805e-17
-7.88143 -0.935543 -1.14805e-17
-7.78023 -0.935543 -1.14805e-17
-7.67911 -0.935543 -1.14805e-17
-7.57807 -0.935543 -1.14805e-17
-7.47712 -0.935543 -1.14805e-17
-7.37624 -0.935543 -1.14805e-17
-7.27544 -0.935543 -1.14805e-17
-7.17471 -0.935543 -1.14805e-17
-7.07406 -0.935543 -1.14805e-17
-6.97348 -0.935543 -1.14805e-17
-6.87298 -0.935543 -1.14805e-17
-6.77254 -0.935543 -1.14805e-17
-6.67218 -0.935543 -1.14805e-17
-6.57188 -0.935543 -1.14805e-17
-6.47166 -0.935543 -1.14805e-17
-6.37149 -0.935543 -1.14805e-17
-6.2714 -0.935543 -1.14805e-17
-6.17136 -0.935543 -1.14805e-17
-6.07139 -0.935543 -1.14805e-17
-5.97148 -0.935543 -1.14805e-17
-5.87163 -0.935543 -1.14805e-17
-5.77184 -0.935543 -1.14805e-17
-5.67211 -0.935543 -1.14805e-17
-5.57243 -0.935543 -1.14805e-17
-5.47281 -0.935543 -1.14805e-17
-5.37325 -0.935543 -1.14805e-17
-5.27373 -0.935543 -1.14805e-17
-5.17427 -0.935543 -1.14805e-17
-5.07487 -0.935543 -1.14805e-17
-4.97551 -0.935543 -1.14805e-17
-4.8762 -0.935543 -1.14805e-17
-4.77694 -0.935543 -1.14805e-17
-4.67772 -0.935543 -1.14805e-17
-4.57855 -0.935543 -1.14805e-17
-4.47943 -0.935543 -1.14805e-17
-4.38035 -0.935543 -1.14805e-17
-4.28131 -0.935543 -1.14805e-17
-4.18232 -0.935543 -1.14805e-17
-4.08336 -0.935543 -1.14805e-17
-3.98445 -0.935543 -1.14805e-17
-3.88557 -0.935543 -1.14805e-17
-3.78673 -0.935543 -1.14805e-17
-3.68793 -0.935543 -1.14805e-17
-3.58916 -0.935543 -1.14805e-17
-3.49043 -0.935543 -1.14805e-17
-3.39173 -0.935543 -1.14805e-17
-3.29307 -0.935543 -1.14805e-17
-3.19443 -0.935543 -1.14805e-17
-3.09583 -0.935543 -1.14805e-17
-2.99725 -0.935543 -1.14805e-17
-2.89871 -0.935543 -1.14805e-17
-2.80019 -0.935543 -1.14805e-17
-2.7017 -0.935543 -1.14805e-17
-2.60323 -0.935543 -1.14805e-17
-2.50479 -0.935543 -1.14805e-17
-2.40638 -0.935543 -1.14805e-17
-2.30798 -0.935543 -1.14805e-17
-2.20961 -0.935543 -1.14805e-17
-2.11126 -0.935543 -1.14805e-17
-2.01293 -0.935543 -1.14805e-17
-1.91462 -0.935543 -1.14805e-17
-1.81632 -0.935543 -1.14805e-17
-1.71804 -0.935543 -1.14805e-17
-1.61978 -0.935543 -1.14805e-17
-1.52154 -0.935543 -1.14805e-17
-1.42331 -0.935543 -1.14805e-17
-1.32509 -0.935543 -1.14805e-17
-1.22689 -0.935543 -1.14805e-17
-1.12869 -0.935543 -1.14805e-17
-1.03051 -0.935543 -1.14805e-17
-0.932337 -0.935543 -1.14805e-17
-0.834173 -0.935543 -1.14805e-17
-0.736016 -0.935543 -1.14805e-17
-0.637867 -0.935543 -1.14805e-17
-0.539723 -0.935543 -1.14805e-17
-0.441585 -0.935543 -1.14805e-17
-0.343451 -0.935543 -1.14805e-17
-0.24532 -0.935543 -1.14805e-17
-0.147191 -0.935543 -1.14805e-17
-0.0490634 -0.935543 -1.14805e-17
0.0490634 -0.935543 -1.14805e-17
0.147191 -0.935543 -1.14805e-17
0.24532 -0.935543 -1.14805e-17
0.343451 -0.935543 -1.14805e-17
0.441585 -0.935543 -1.14805e-17
0.539723 -0.935543 -1.14805e-17
0.637867 -0.935543 -1.14805e-17
0.736016 -0.935543 -1.14805e-17
0.834173 -0.935543 -1.14805e-17
0.932337 -0.935543 -1.14805e-17
1.03051 -0.935543 -1.14805e-17
1.12869 -0.935543 -1.14805e-17
1.22689 -0.935543 -1.14805e-17
1.32509 -0.935543 -1.14805e-17
1.42331 -0.935543 -1.14805e-17
1.52154 -0.935543 -1.14805e-17
1.61978 -0.935543 -1.14805e-17
1.71804 -0.935543 -1.14805e-17
1.81632 -0.935543 -1.14805e-17
1.91462 -0.935543 -1.14805e-17
2.01293 -0.935543 -1.14805e-17
2.11126 -0.935543 -1.14805e-17
2.20961 -0.935543 -1.14805e-17
2.30798 -0.935543 -1.14805e-17
2.40638 -0.935543 -1.14805e-17
2.50479 -0.935543 -1.14805e-17
2.60323 -0.935543 -1.14805e-17
2.7017 -0.935543 -1.14805e-17
2.80019 -0.935543 -1.14805e-17
2.89871 -0.935543 -1.14805e-17
2.99725 -0.935543 -1.14805e-17
3.09583 -0.935543 -1.14805e-17
3.19443 -0.935543 -1.14805e-17
3.29307 -0.935543 -1.14805e-17
3.39173 -0.935543 -1.14805e-17
3.49043 -0.935543 -1.14805e-17
3.58916 -0.935543 -1.14805e-17
3.68793 -0.935543 -1.14805e-17
3.78673 -0.935543 -1.14805e-17
3.88557 -0.935543 -1.14805e-17
3.98445 -0.935543 -1.14805e-17
4.08336 -0.935543 -1.14805e-17
4.18232 -0.935543 -1.14805e-17
4.28131 -0.935543 -1.14805e-17
4.38035 -0.935543 -1.14805e-17
4.47943 -0.935543 -1.14805e-17
4.57855 -0.935543 -1.14805e-17
4.67772 -0.935543 -1.14805e-17
4.77694 -0.935543 -1.14805e-17
4.8762 -0.935543 -1.14805e-17
4.97551 -0.935543 -1.14805e-17
5.07487 -0.935543 -1.14805e-17
5.17427 -0.935543 -1.14805e-17
5.27373 -0.935543 -1.14805e-17
5.37325 -0.935543 -1.14805e-17
5.47281 -0.935543 -1.14805e-17
5.57243 -0.935543 -1.14805e-17
5.67211 -0.935543 -1.14805e-17
5.77184 -0.935543 -1.14805e-17
5.87163 -0.935543 -1.14805e-17
5.97148 -0.935543 -1.14805e-17
6.07139 -0.935543 -1.14805e-17
6.17136 -0.935543 -1.14805e-17
6.2714 -0.935543 -1.14805e-17
6.37149 -0.935543 -1.14805e-17
6.47166 -0.935543 -1.14805e-17
6.57188 -0.935543 -1.14805e-17
6.67218 -0.935543 -1.14805e-17
6.77254 -0.935543 -1.14805e-17
6.87298 -0.935543 -1.14805e-17
6.97348 -0.935543 -1.14805e-17
7.07406 -0.935543 -1.14805e-17
7.17471 -0.935543 -1.14805e-17
7.27544 -0.935543 -1.14805e-17
7.37624 -0.935543 -1.14805e-17
7.47712 -0.935543 -1.14805e-17
7.57807 -0.935543 -1.14805e-17
7.67911 -0.935543 -1.14805e-17
7.78023 -0.935543 -1.14805e-17
7.88143 -0.935543 -1.14805e-17
7.98271 -0.935543 -1.14805e-17
8.08408 -0.935543 -1.14805e-17
8.18554 -0.935543 -1.14805e-17
8.28708 -0.935543 -1.14805e-17
8.38872 -0.935543 -1.14805e-17
8.49044 -0.935543 -1.14805e-17
8.59226 -0.935543 -1.14805e-17
8.69417 -0.935543 -1.14805e-17
8.79618 -0.935543 -1.14805e-17
8.89828 -0.935543 -1.14805e-17
9.00048 -0.935543 -1.14805e-17
9.10278 -0.935543 -1.14805e-17
9.20518 -0.935543 -1.14805e-17
9.30769 -0.935543 -1.14805e-17
9.4103 -0.935543 -1.14805e-17
9.51301 -0.935543 -1.14805e-17
9.61583 -0.935543 -1.14805e-17
9.71877 -0.935543 -1.14805e-17
9.82181 -0.935543 -1.14805e-17
9.92496 -0.935543 -1.14805e-17
10.0282 -0.935543 -1.14805e-17
10.1316 -0.935543 -1.14805e-17
10.2351 -0.935543 -1.14805e-17
10.3387 -0.935543 -1.14805e-17
10.4425 -0.935543 -1.14805e-17
10.5463 -0.935543 -1.14805e-17
10.6503 -0.935543 -1.14805e-17
10.7545 -0.935543 -1.14805e-17
10.8587 -0.935543 -1.14805e-17
10.9631 -0.935543 -1.14805e-17
11.0676 -0.935543 -1.14805e-17
11.1722 -0.935543 -1.14805e-17
11.277 -0.935543 -1.14805e-17
11.3819 -0.935543 -1.14805e-17
11.487 -0.935543 -1.14805e-17
11.5922 -0.935543 -1.14805e-17
11.6975 -0.935543 -1.14805e-17
11.803 -0.935543 -1.14805e-17
11.9086 -0.935543 -1.14805e-17
12.0144 -0.935543 -1.14805e-17
12.1204 -0.935543 -1.14805e-17
12.2265 -0.935543 -1.14805e-17
12.3327 -0.935543 -1.14805e-17
12.4391 -0.935543 -1.14805e-17
12.5457 -0.935543 -1.14805e-17
12.6524 -0.935543 -1.14805e-17
12.7593 -0.935543 -1.14805e-17
12.8664 -0.935543 -1.14805e-17
12.9737 -0.935543 -1.14805e-17
13.0811 -0.935543 -1.14805e-17
13.1887 -0.935543 -1.14805e-17
13.2965 -0.935543 -1.14805e-17
13.4044 -0.935543 -1.14805e-17
13.5126 -0.935543 -1.14805e-17
13.6209 -0.935543 -1.14805e-17
13.7294 -0.935543 -1.14805e-17
13.8382 -0.935543 -1.14805e-17
13.9471 -0.935543 -1.14805e-17
14.0562 -0.935543 -1.14805e-17
14.1655 -0.935543 -1.14805e-17
14.275 -0.935543 -1.14805e-17
14.3848 -0.935543 -1.14805e-17
14.4947 -0.935543 -1.14805e-17
14.6049 -0.935543 -1.14805e-17
14.7152 -0.935543 -1.14805e-17
14.8258 -0.935543 -1.14805e-17
14.9367 -0.935543 -1.14805e-17
15.0477 -0.935543 -1.14805e-17
15.159 -0.935543 -1.14805e-17
15.2705 -0.935543 -1.14805e-17
15.3823 -0.935543 -1.14805e-17
15.4943 -0.935543 -1.14805e-17
15.6066 -0.935543 -1.14805e-17
15.7191 -0.935543 -1.14805e-17
15.8319 -0.935543 -1.14805e-17
15.9449 -0.935543 -1.14805e-17
16.0582 -0.935543 -1.14805e-17
16.1717 -0.935543 -1.14805e-17
16.2856 -0.935543 -1.14805e-17
16.3997 -0.935543 -1.14805e-17
16.5141 -0.935543 -1.14805e-17
16.6288 -0.935543 -1.14805e-17
16.7437 -0.935543 -1.14805e-17
16.859 -0.935543 -1.14805e-17
16.9746 -0.935543 -1.14805e-17
17.0905 -0.935543 -1.14805e-17
17.2067 -0.935543 -1.14805e-17
17.3232 -0.935543 -1.14805e-17
17.4401 -0.935543 -1.14805e-17
17.5572 -0.935543 -1.14805e-17
17.6748 -0.935543 -1.14805e-17
17.7926 -0.935543 -1.14805e-17
17.9108 -0.935543 -1.14805e-17
18.0294 -0.935543 -1.14805e-17
18.1483 -0.935543 -1.14805e-17
18.2676 -0.935543 -1.14805e-17
18.3873 -0.935543 -1.14805e-17
18.5074 -0.935543 -1.14805e-17
18.6278 -0.935543 -1.14805e-17
18.7487 -0.935543 -1.14805e-17
18.8699 -0.935543 -1.14805e-17
18.9916 -0.935543 -1.14805e-17
19.1137 -0.935543 -1.14805e-17
19.2362 -0.935543 -1.14805e-17
19.3592 -0.935543 -1.14805e-17
19.4826 -0.935543 -1.14805e-17
19.6065 -0.935543 -1.14805e-17
19.7309 -0.935543 -1.14805e-17
19.8557 -0.935543 -1.14805e-17
19.9811 -0.935543 -1.14805e-17
20.1069 -0.935543 -1.14805e-17
20.2333 -0.935543 -1.14805e-17
20.3602 -0.935543 -1.14805e-17
20.4876 -0.935543 -1.14805e-17
20.6156 -0.935543 -1.14805e-17
20.7441 -0.935543 -1.14805e-17
20.8732 -0.935543 -1.14805e-17
21.0029 -0.935543 -1.14805e-17
21.1332 -0.935543 -1.14805e-17
21.2642 -0.935543 -1.14805e-17
21.3958 -0.935543 -1.14805e-17
21.528 -0.935543 -1.14805e-17
21.6609 -0.935543 -1.14805e-17
21.7945 -0.935543 -1.14805e-17
21.9288 -0.935543 -1.14805e-17
22.0639 -0.935543 -1.14805e-17
22.1997 -0.935543 -1.14805e-17
22.3363 -0.935543 -1.14805e-17
22.4736 -0.935543 -1.14805e-17
22.6118 -0.935543 -1.14805e-17
22.7509 -0.935543 -1.14805e-17
22.8908 -0.935543 -1.14805e-17
23.0316 -0.935543 -1.14805e-17
23.1733 -0.935543 -1.14805e-17
23.316 -0.935543 -1.14805e-17
23.4597 -0.935543 -1.14805e-17
23.6044 -0.935543 -1.14805e-17
23.7502 -0.935543 -1.14805e-17
23.8971 -0.935543 -1.14805e-17
24.0451 -0.935543 -1.14805e-17
24.1944 -0.935543 -1.14805e-17
24.3448 -0.935543 -1.14805e-17
24.4966 -0.935543 -1.14805e-17
24.6496 -0.935543 -1.14805e-17
24.8041 -0.935543 -1.14805e-17
24.9601 -0.935543 -1.14805e-17
25.1175 -0.935543 -1.14805e-17
25.2766 -0.935543 -1.14805e-17
25.4373 -0.935543 -1.14805e-17
25.5998 -0.935543 -1.14805e-17
25.7641 -0.935543 -1.14805e-17
25.9304 -0.935543 -1.14805e-17
26.0988 -0.935543 -1.14805e-17
26.2693 -0.935543 -1.14805e-17
26.4421 -0.935543 -1.14805e-17
26.6174 -0.935543 -1.14805e-17
26.7954 -0.935543 -1.14805e-17
26.9761 -0.935543 -1.14805e-17
27.1598 -0.935543 -1.14805e-17
27.3468 -0.935543 -1.14805e-17
27.5373 -0.935543 -1.14805e-17
27.7317 -0.935543 -1.14805e-17
27.9302 -0.935543 -1.14805e-17
28.1333 -0.935543 -1.14805e-17
28.3415 -0.935543 -1.14805e-17
28.5554 -0.935543 -1.14805e-17
28.7758 -0.935543 -1.14805e-17
29.0035 -0.935543 -1.14805e-17
29.2396 -0.935543 -1.14805e-17
29.4858 -0.935543 -1.14805e-17
29.7441 -0.935543 -1.14805e-17
30.0173 -0.935543 -1.14805e-17
30.3101 -0.935543 -1.14805e-17
30.6297 -0.935543 -1.14805e-17
30.9905 -0.935543 -1.14805e-17
31.4301 -0.935543 -1.14805e-17


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda4.0Nc1QuantumOneLoop/SigmaATwoLoop.txt <==
-31.4301 -2.50965 0.00445252
-30.9905 -2.53336 -0.00314775
-30.6297 -2.51761 -0.000425698
-30.3101 -2.52985 -0.0122616
-30.0173 -2.52248 -0.0204291
-29.7441 -2.54566 -0.0299245
-29.4858 -2.54684 -0.00628953
-29.2396 -2.54564 0.0119221
-29.0035 -2.52602 0.00278142
-28.7758 -2.54346 -0.013471
-28.5554 -2.53884 0.00816252
-28.3415 -2.53473 0.00111344
-28.1333 -2.53604 -0.00687798
-27.9302 -2.54266 0.00495167
-27.7317 -2.52948 0.000346152
-27.5373 -2.54358 -0.00588332
-27.3468 -2.5333 0.00795944
-27.1598 -2.53772 -0.00701674
-26.9761 -2.53809 0.00351725
-26.7954 -2.5357 7.96722e-05
-26.6174 -2.53715 -0.00293344
-26.4421 -2.53873 0.00375254
-26.2693 -2.5335 -0.00308086
-26.0988 -2.54182 0.00097568
-25.9304 -2.53192 0.00135548
-25.7641 -2.54181 -0.00362872
-25.5998 -2.53348 0.00495167
-25.4373 -2.53943 -0.0054867
-25.2766 -2.53623 0.00491455
-25.1175 -2.5371 -0.00380473
-24.9601 -2.53795 0.00215147
-24.8041 -2.53644 -0.000606464
-24.6496 -2.53779 -0.000849046
-24.4966 -2.53751 0.00172475
-24.3448 -2.53633 -0.0022108
-24.1944 -2.53933 0.00203287
-24.0451 -2.53472 -0.00153768
-23.8971 -2.54078 0.000592098
-23.7502 -2.53388 0.000396494
-23.6044 -2.54121 -0.00152729
-23.4597 -2.53414 0.00242399
-23.316 -2.54063 -0.00322772
-23.1733 -2.53525 0.00364026
-23.0316 -2.53945 -0.00387063
-22.8908 -2.53667 0.00369963
-22.7509 -2.53824 -0.00339148
-22.6118 -2.53787 0.00277905
-22.4736 -2.53746 -0.00215144
-22.3363 -2.53852 0.00135943
-22.1997 -2.53732 -0.000687204
-22.0639 -2.53851 -2.37936e-05
-21.9288 -2.5378 0.000513626
-21.7945 -2.53799 -0.000964717
-21.6609 -2.53867 0.00114783
-21.528 -2.5372 -0.00127167
-21.3958 -2.53968 0.00113393
-21.2642 -2.53643 -0.000963711
-21.1332 -2.54055 0.00057616
-21.0029 -2.5359 -0.000211339
-20.8732 -2.54111 -0.000309096
-20.7441 -2.53574 0.000743409
-20.6156 -2.54129 -0.00127274
-20.4876 -2.53597 0.0016605
-20.3602 -2.5411 -0.00209681
-20.2333 -2.53652 0.00235378
-20.1069 -2.54065 -0.00263331
-19.9811 -2.53729 0.00271666
-19.8557 -2.54006 -0.00281755
-19.7309 -2.53813 0.00272454
-19.6065 -2.53947 -0.00266135
-19.4826 -2.53891 0.00242072
-19.3592 -2.53901 -0.0022337
-19.2362 -2.53954 0.0018937
-19.1137 -2.53875 -0.00163636
-18.9916 -2.53994 0.00125251
-18.8699 -2.53874 -0.000980157
-18.7487 -2.54011 0.000605032
-18.6278 -2.53896 -0.000365988
-18.5074 -2.54006 4.19692e-05
-18.3873 -2.53939 0.000127965
-18.2676 -2.53984 -0.000372556
-18.1483 -2.53996 0.000452455
-18.0294 -2.53952 -0.000604304
-17.9108 -2.54061 0.000587827
-17.7926 -2.53917 -0.000647305
-17.6748 -2.54127 0.000540544
-17.5572 -2.53885 -0.000518928
-17.4401 -2.54189 0.000337191
-17.3232 -2.53862 -0.000253189
-17.2067 -2.5424 1.74217e-05
-17.0905 -2.53851 0.00010637
-16.9746 -2.5428 -0.000372989
-16.859 -2.53855 0.000513265
-16.7437 -2.54305 -0.000788191
-16.6288 -2.53874 0.000923455
-16.5141 -2.54317 -0.00118693
-16.3997 -2.53908 0.00129927
-16.2856 -2.54317 -0.00153571
-16.1717 -2.53954 0.00161178
-16.0582 -2.54307 -0.00181042
-15.9449 -2.5401 0.00184183
-15.8319 -2.54292 -0.00199682
-15.7191 -2.54073 0.00197992
-15.6066 -2.54273 -0.00208987
-15.4943 -2.54138 0.00202516
-15.3823 -2.54254 -0.00209249
-15.2705 -2.54204 0.00198387
-15.159 -2.54239 -0.00201388
-15.0477 -2.54266 0.00186769
-14.9367 -2.5423 -0.00186769
-14.8258 -2.54325 0.00169181
-14.7152 -2.54229 -0.00167021
-14.6049 -2.54376 0.00147324
-14.4947 -2.54238 -0.00143875
-14.3848 -2.54421 0.00122928
-14.275 -2.54256 -0.00119031
-14.1655 -2.54458 0.000976369
-14.0562 -2.54285 -0.000940515
-13.9471 -2.54487 0.000729156
-13.8382 -2.54324 -0.000702872
-13.7294 -2.5451 0.000499932
-13.6209 -2.54372 -0.000488344
-13.5126 -2.54528 0.000298311
-13.4044 -2.54428 -0.000305148
-13.2965 -2.54542 0.000131158
-13.1887 -2.54491 -0.000158781
-13.0811 -2.54554 2.68915e-06
-12.9737 -2.54559 -5.21932e-05
-12.8664 -2.54564 -8.52835e-05
-12.7593 -2.54632 1.39171e-05
-12.6524 -2.54576 -0.000133024
-12.5457 -2.54707 4.07493e-05
-12.4391 -2.5459 -0.000142496
-12.3327 -2.54784 3.1011e-05
-12.2265 -2.54608 -0.000116965
-12.1204 -2.54862 -1.1472e-05
-12.0144 -2.54632 -6.06193e-05
-11.9086 -2.54939 -8.21234e-05
-11.803 -2.54662 2.17846e-05
-11.6975 -2.55016 -0.000175948
-11.5922 -2.54699 0.000125232
-11.487 -2.55092 -0.000287815
-11.3819 -2.54745 0.000244714
-11.277 -2.55166 -0.000412693
-11.1722 -2.54799 0.000375434
-11.0676 -2.55239 -0.000545831
-10.9631 -2.54862 0.00051297
-10.8587 -2.55312 -0.000682887
-10.7545 -2.54936 0.000653388
-10.6503 -2.55384 -0.000820017
-10.5463 -2.55018 0.000793311
-10.4425 -2.55456 -0.00095392
-10.3387 -2.55111 0.000929955
-10.2351 -2.5553 -0.00108185
-10.1316 -2.55214 0.00106114
-10.0282 -2.55605 -0.0012016
-9.92496 -2.55327 0.00118527
-9.82181 -2.55684 -0.00131148
-9.71877 -2.55451 0.0013013
-9.61583 -2.55768 -0.00141022
-9.51301 -2.55585 0.00140871
-9.4103 -2.55858 -0.00149697
-9.30769 -2.5573 0.00150744
-9.20518 -2.55955 -0.00157119
-9.10278 -2.55886 0.00159784
-9.00048 -2.5606 -0.00163255
-8.89828 -2.56054 0.00168068
-8.79618 -2.56177 -0.00168091
-8.69417 -2.56235 0.00175702
-8.59226 -2.56306 -0.00171619
-8.49044 -2.56429 0.0018283
-8.38872 -2.5645 -0.00173829
-8.28708 -2.56639 0.00189622
-8.18554 -2.56611 -0.00174699
-8.08408 -2.56865 0.00196284
-7.98271 -2.56792 -0.0017419
-7.88143 -2.5711 0.00203057
-7.78023 -2.56995 -0.00172224
-7.67911 -2.57376 0.00210224
-7.57807 -2.57224 -0.0016868
-7.47712 -2.57668 0.00218121
-7.37624 -2.57483 -0.00163372
-7.27544 -2.57987 0.00227153
-7.17471 -2.57776 -0.00156024
-7.07406 -2.5834 0.00237818
-6.97348 -2.58109 -0.00146242
-6.87298 -2.58733 0.00250739
-6.77254 -2.58489 -0.00133471
-6.67218 -2.59172 0.00266718
-6.57188 -2.58925 -0.00116934
-6.47166 -2.59667 0.00286803
-6.37149 -2.59425 -0.00095541
-6.2714 -2.6023 0.003124
-6.17136 -2.60005 -0.000677612
-6.07139 -2.60876 0.00345431
-5.97148 -2.6068 -0.000314222
-5.87163 -2.61623 0.00388583
-5.77184 -2.61472 0.000165974
-5.67211 -2.62498 0.00445695
-5.57243 -2.6241 0.000808605
-5.47281 -2.63533 0.00522389
-5.37325 -2.63532 0.00168176
-5.27373 -2.64775 0.00627115
-5.17427 -2.64893 0.00288963
-5.07487 -2.66287 0.00772955
-4.97551 -2.66568 0.00459659
-4.8762 -2.68161 0.00980876
-4.77694 -2.68666 0.00707153
-4.67772 -2.70531 0.0128588
-4.57855 -2.71352 0.0107742
-4.47943 -2.73603 0.0174939
-4.38035 -2.74883 0.0165349
-4.28131 -2.77707 0.0248597
-4.18232 -2.79687 0.0259603
-4.08336 -2.83406 0.0372681
-3.98445 -2.8651 0.04245
-3.88557 -2.91726 0.0598919
-3.78673 -2.96778 0.0741178
-3.68793 -3.04714 0.106073
-3.58916 -3.13478 0.143907
-3.49043 -3.26889 0.218065
-3.39173 -3.43414 0.335175
-3.29307 -3.68107 0.577685
-3.19443 -3.95269 1.07777
-3.09583 -3.97148 2.18917
-2.99725 -2.51738 2.89027
-2.89871 -1.11823 2.10604
-2.80019 -0.921514 1.17228
-2.7017 -1.10245 0.681682
-2.60323 -1.28178 0.422777
-2.50479 -1.42304 0.28911
-2.40638 -1.52017 0.197105
-2.30798 -1.59314 0.145975
-2.20961 -1.63812 0.098521
-2.11126 -1.67007 0.0722715
-2.01293 -1.68058 0.0387244
-1.91462 -1.68098 0.0190156
-1.81632 -1.65977 -0.0142581
-1.71804 -1.62523 -0.0402977
-1.61978 -1.56228 -0.0895315
-1.52154 -1.47435 -0.147035
-1.42331 -1.3398 -0.258389
-1.32509 -1.1565 -0.443559
-1.22689 -0.923112 -0.841391
-1.12869 -0.860756 -1.68586
-1.03051 -2.24141 -3.10103
-0.932337 -3.88475 -2.8289
-0.834173 -4.0929 -1.52261
-0.736016 -3.87503 -0.818304
-0.637867 -3.64612 -0.489355
-0.539723 -3.47991 -0.305173
-0.441585 -3.36078 -0.206747
-0.343451 -3.28071 -0.131946
-0.24532 -3.22565 -0.089606
-0.147191 -3.19286 -0.0450871
-0.0490634 -3.17669 -0.0187512
0.0490634 -3.17669 0.0187512
0.147191 -3.19286 0.0450871
0.24532 -3.22565 0.089606
0.343451 -3.28071 0.131946
0.441585 -3.36078 0.206747
0.539723 -3.47991 0.305173
0.637867 -3.64612 0.489355
0.736016 -3.87503 0.818304
0.834173 -4.0929 1.52261
0.932337 -3.88475 2.8289
1.03051 -2.24141 3.10103
1.12869 -0.860756 1.68586
1.22689 -0.923112 0.841391
1.32509 -1.1565 0.443559
1.42331 -1.3398 0.258389
1.52154 -1.47435 0.147035
1.61978 -1.56228 0.0895315
1.71804 -1.62523 0.0402977
1.81632 -1.65977 0.0142581
1.91462 -1.68098 -0.0190156
2.01293 -1.68058 -0.0387244
2.11126 -1.67007 -0.0722715
2.20961 -1.63812 -0.098521
2.30798 -1.59314 -0.145975
2.40638 -1.52017 -0.197105
2.50479 -1.42304 -0.28911
2.60323 -1.28178 -0.422777
2.7017 -1.10245 -0.681682
2.80019 -0.921514 -1.17228
2.89871 -1.11823 -2.10604
2.99725 -2.51738 -2.89027
3.09583 -3.97148 -2.18917
3.19443 -3.95269 -1.07777
3.29307 -3.68107 -0.577685
3.39173 -3.43414 -0.335175
3.49043 -3.26889 -0.218065
3.58916 -3.13478 -0.143907
3.68793 -3.04714 -0.106073
3.78673 -2.96778 -0.0741178
3.88557 -2.91726 -0.0598919
3.98445 -2.8651 -0.04245
4.08336 -2.83406 -0.0372681
4.18232 -2.79687 -0.0259603
4.28131 -2.77707 -0.0248597
4.38035 -2.74883 -0.0165349
4.47943 -2.73603 -0.0174939
4.57855 -2.71352 -0.0107742
4.67772 -2.70531 -0.0128588
4.77694 -2.68666 -0.00707153
4.8762 -2.68161 -0.00980876
4.97551 -2.66568 -0.00459659
5.07487 -2.66287 -0.00772955
5.17427 -2.64893 -0.00288963
5.27373 -2.64775 -0.00627115
5.37325 -2.63532 -0.00168176
5.47281 -2.63533 -0.00522389
5.57243 -2.6241 -0.000808605
5.67211 -2.62498 -0.00445695
5.77184 -2.61472 -0.000165974
5.87163 -2.61623 -0.00388583
5.97148 -2.6068 0.000314222
6.07139 -2.60876 -0.00345431
6.17136 -2.60005 0.000677612
6.2714 -2.6023 -0.003124
6.37149 -2.59425 0.00095541
6.47166 -2.59667 -0.00286803
6.57188 -2.58925 0.00116934
6.67218 -2.59172 -0.00266718
6.77254 -2.58489 0.00133471
6.87298 -2.58733 -0.00250739
6.97348 -2.58109 0.00146242
7.07406 -2.5834 -0.00237818
7.17471 -2.57776 0.00156024
7.27544 -2.57987 -0.00227153
7.37624 -2.57483 0.00163372
7.47712 -2.57668 -0.00218121
7.57807 -2.57224 0.0016868
7.67911 -2.57376 -0.00210224
7.78023 -2.56995 0.00172224
7.88143 -2.5711 -0.00203057
7.98271 -2.56792 0.0017419
8.08408 -2.56865 -0.00196284
8.18554 -2.56611 0.00174699
8.28708 -2.56639 -0.00189622
8.38872 -2.5645 0.00173829
8.49044 -2.56429 -0.0018283
8.59226 -2.56306 0.00171619
8.69417 -2.56235 -0.00175702
8.79618 -2.56177 0.00168091
8.89828 -2.56054 -0.00168068
9.00048 -2.5606 0.00163255
9.10278 -2.55886 -0.00159784
9.20518 -2.55955 0.00157119
9.30769 -2.5573 -0.00150744
9.4103 -2.55858 0.00149697
9.51301 -2.55585 -0.00140871
9.61583 -2.55768 0.00141022
9.71877 -2.55451 -0.0013013
9.82181 -2.55684 0.00131148
9.92496 -2.55327 -0.00118527
10.0282 -2.55605 0.0012016
10.1316 -2.55214 -0.00106114
10.2351 -2.5553 0.00108185
10.3387 -2.55111 -0.000929955
10.4425 -2.55456 0.00095392
10.5463 -2.55018 -0.000793311
10.6503 -2.55384 0.000820017
10.7545 -2.54936 -0.000653388
10.8587 -2.55312 0.000682887
10.9631 -2.54862 -0.00051297
11.0676 -2.55239 0.000545831
11.1722 -2.54799 -0.000375434
11.277 -2.55166 0.000412693
11.3819 -2.54745 -0.000244714
11.487 -2.55092 0.000287815
11.5922 -2.54699 -0.000125232
11.6975 -2.55016 0.000175948
11.803 -2.54662 -2.17846e-05
11.9086 -2.54939 8.21234e-05
12.0144 -2.54632 6.06193e-05
12.1204 -2.54862 1.1472e-05
12.2265 -2.54608 0.000116965
12.3327 -2.54784 -3.1011e-05
12.4391 -2.5459 0.000142496
12.5457 -2.54707 -4.07493e-05
12.6524 -2.54576 0.000133024
12.7593 -2.54632 -1.39171e-05
12.8664 -2.54564 8.52835e-05
12.9737 -2.54559 5.21932e-05
13.0811 -2.54554 -2.68915e-06
13.1887 -2.54491 0.000158781
13.2965 -2.54542 -0.000131158
13.4044 -2.54428 0.000305148
13.5126 -2.54528 -0.000298311
13.6209 -2.54372 0.000488344
13.7294 -2.5451 -0.000499932
13.8382 -2.54324 0.000702872
13.9471 -2.54487 -0.000729156
14.0562 -2.54285 0.000940515
14.1655 -2.54458 -0.000976369
14.275 -2.54256 0.00119031
14.3848 -2.54421 -0.00122928
14.4947 -2.54238 0.00143875
14.6049 -2.54376 -0.00147324
14.7152 -2.54229 0.00167021
14.8258 -2.54325 -0.00169181
14.9367 -2.5423 0.00186769
15.0477 -2.54266 -0.00186769
15.159 -2.54239 0.00201388
15.2705 -2.54204 -0.00198387
15.3823 -2.54254 0.00209249
15.4943 -2.54138 -0.00202516
15.6066 -2.54273 0.00208987
15.7191 -2.54073 -0.00197992
15.8319 -2.54292 0.00199682
15.9449 -2.5401 -0.00184183
16.0582 -2.54307 0.00181042
16.1717 -2.53954 -0.00161178
16.2856 -2.54317 0.00153571
16.3997 -2.53908 -0.00129927
16.5141 -2.54317 0.00118693
16.6288 -2.53874 -0.000923455
16.7437 -2.54305 0.000788191
16.859 -2.53855 -0.000513265
16.9746 -2.5428 0.000372989
17.0905 -2.53851 -0.00010637
17.2067 -2.5424 -1.74217e-05
17.3232 -2.53862 0.000253189
17.4401 -2.54189 -0.000337191
17.5572 -2.53885 0.000518928
17.6748 -2.54127 -0.000540544
17.7926 -2.53917 0.000647305
17.9108 -2.54061 -0.000587827
18.0294 -2.53952 0.000604304
18.1483 -2.53996 -0.000452455
18.2676 -2.53984 0.000372556
18.3873 -2.53939 -0.000127965
18.5074 -2.54006 -4.19692e-05
18.6278 -2.53896 0.000365988
18.7487 -2.54011 -0.000605032
18.8699 -2.53874 0.000980157
18.9916 -2.53994 -0.00125251
19.1137 -2.53875 0.00163636
19.2362 -2.53954 -0.0018937
19.3592 -2.53901 0.0022337
19.4826 -2.53891 -0.00242072
19.6065 -2.53947 0.00266135
19.7309 -2.53813 -0.00272454
19.8557 -2.54006 0.00281755
19.9811 -2.53729 -0.00271666
20.1069 -2.54065 0.00263331
20.2333 -2.53652 -0.00235378
20.3602 -2.5411 0.00209681
20.4876 -2.53597 -0.0016605
20.6156 -2.54129 0.00127274
20.7441 -2.53574 -0.000743409
20.8732 -2.54111 0.000309096
21.0029 -2.5359 0.000211339
21.1332 -2.54055 -0.00057616
21.2642 -2.53643 0.000963711
21.3958 -2.53968 -0.00113393
21.528 -2.5372 0.00127167
21.6609 -2.53867 -0.00114783
21.7945 -2.53799 0.000964717
21.9288 -2.5378 -0.000513626
22.0639 -2.53851 2.37936e-05
22.1997 -2.53732 0.000687204
22.3363 -2.53852 -0.00135943
22.4736 -2.53746 0.00215144
22.6118 -2.53787 -0.00277905
22.7509 -2.53824 0.00339148
22.8908 -2.53667 -0.00369963
23.0316 -2.53945 0.00387063
23.1733 -2.53525 -0.00364026
23.316 -2.54063 0.00322772
23.4597 -2.53414 -0.00242399
23.6044 -2.54121 0.00152729
23.7502 -2.53388 -0.000396494
23.8971 -2.54078 -0.000592098
24.0451 -2.53472 0.00153768
24.1944 -2.53933 -0.00203287
24.3448 -2.53633 0.0022108
24.4966 -2.53751 -0.00172475
24.6496 -2.53779 0.000849046
24.8041 -2.53644 0.000606464
24.9601 -2.53795 -0.00215147
25.1175 -2.5371 0.00380473
25.2766 -2.53623 -0.00491455
25.4373 -2.53943 0.0054867
25.5998 -2.53348 -0.00495167
25.7641 -2.54181 0.00362872
25.9304 -2.53192 -0.00135548
26.0988 -2.54182 -0.00097568
26.2693 -2.5335 0.00308086
26.4421 -2.53873 -0.00375254
26.6174 -2.53715 0.00293344
26.7954 -2.5357 -7.96722e-05
26.9761 -2.53809 -0.00351725
27.1598 -2.53772 0.00701674
27.3468 -2.5333 -0.00795944
27.5373 -2.54358 0.00588332
27.7317 -2.52948 -0.000346152
27.9302 -2.54266 -0.00495167
28.1333 -2.53604 0.00687798
28.3415 -2.53473 -0.00111344
28.5554 -2.53884 -0.00816252
28.7758 -2.54346 0.013471
29.0035 -2.52602 -0.00278142
29.2396 -2.54564 -0.0119221
29.4858 -2.54684 0.00628953
29.7441 -2.54566 0.0299245
30.0173 -2.52248 0.0204291
30.3101 -2.52985 0.0122616
30.6297 -2.51761 0.000425698
30.9905 -2.53336 0.00314775
31.4301 -2.50965 -0.00445252


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda4.0Nc1QuantumOneLoop/SigmaROneLoop.txt <==
-31.4301 -0.935543 -1.14805e-17
-30.9905 -0.935543 -1.14805e-17
-30.6297 -0.935543 -1.14805e-17
-30.3101 -0.935543 -1.14805e-17
-30.0173 -0.935543 -1.14805e-17
-29.7441 -0.935543 -1.14805e-17
-29.4858 -0.935543 -1.14805e-17
-29.2396 -0.935543 -1.14805e-17
-29.0035 -0.935543 -1.14805e-17
-28.7758 -0.935543 -1.14805e-17
-28.5554 -0.935543 -1.14805e-17
-28.3415 -0.935543 -1.14805e-17
-28.1333 -0.935543 -1.14805e-17
-27.9302 -0.935543 -1.14805e-17
-27.7317 -0.935543 -1.14805e-17
-27.5373 -0.935543 -1.14805e-17
-27.3468 -0.935543 -1.14805e-17
-27.1598 -0.935543 -1.14805e-17
-26.9761 -0.935543 -1.14805e-17
-26.7954 -0.935543 -1.14805e-17
-26.6174 -0.935543 -1.14805e-17
-26.4421 -0.935543 -1.14805e-17
-26.2693 -0.935543 -1.14805e-17
-26.0988 -0.935543 -1.14805e-17
-25.9304 -0.935543 -1.14805e-17
-25.7641 -0.935543 -1.14805e-17
-25.5998 -0.935543 -1.14805e-17
-25.4373 -0.935543 -1.14805e-17
-25.2766 -0.935543 -1.14805e-17
-25.1175 -0.935543 -1.14805e-17
-24.9601 -0.935543 -1.14805e-17
-24.8041 -0.935543 -1.14805e-17
-24.6496 -0.935543 -1.14805e-17
-24.4966 -0.935543 -1.14805e-17
-24.3448 -0.935543 -1.14805e-17
-24.1944 -0.935543 -1.14805e-17
-24.0451 -0.935543 -1.14805e-17
-23.8971 -0.935543 -1.14805e-17
-23.7502 -0.935543 -1.14805e-17
-23.6044 -0.935543 -1.14805e-17
-23.4597 -0.935543 -1.14805e-17
-23.316 -0.935543 -1.14805e-17
-23.1733 -0.935543 -1.14805e-17
-23.0316 -0.935543 -1.14805e-17
-22.8908 -0.935543 -1.14805e-17
-22.7509 -0.935543 -1.14805e-17
-22.6118 -0.935543 -1.14805e-17
-22.4736 -0.935543 -1.14805e-17
-22.3363 -0.935543 -1.14805e-17
-22.1997 -0.935543 -1.14805e-17
-22.0639 -0.935543 -1.14805e-17
-21.9288 -0.935543 -1.14805e-17
-21.7945 -0.935543 -1.14805e-17
-21.6609 -0.935543 -1.14805e-17
-21.528 -0.935543 -1.14805e-17
-21.3958 -0.935543 -1.14805e-17
-21.2642 -0.935543 -1.14805e-17
-21.1332 -0.935543 -1.14805e-17
-21.0029 -0.935543 -1.14805e-17
-20.8732 -0.935543 -1.14805e-17
-20.7441 -0.935543 -1.14805e-17
-20.6156 -0.935543 -1.14805e-17
-20.4876 -0.935543 -1.14805e-17
-20.3602 -0.935543 -1.14805e-17
-20.2333 -0.935543 -1.14805e-17
-20.1069 -0.935543 -1.14805e-17
-19.9811 -0.935543 -1.14805e-17
-19.8557 -0.935543 -1.14805e-17
-19.7309 -0.935543 -1.14805e-17
-19.6065 -0.935543 -1.14805e-17
-19.4826 -0.935543 -1.14805e-17
-19.3592 -0.935543 -1.14805e-17
-19.2362 -0.935543 -1.14805e-17
-19.1137 -0.935543 -1.14805e-17
-18.9916 -0.935543 -1.14805e-17
-18.8699 -0.935543 -1.14805e-17
-18.7487 -0.935543 -1.14805e-17
-18.6278 -0.935543 -1.14805e-17
-18.5074 -0.935543 -1.14805e-17
-18.3873 -0.935543 -1.14805e-17
-18.2676 -0.935543 -1.14805e-17
-18.1483 -0.935543 -1.14805e-17
-18.0294 -0.935543 -1.14805e-17
-17.9108 -0.935543 -1.14805e-17
-17.7926 -0.935543 -1.14805e-17
-17.6748 -0.935543 -1.14805e-17
-17.5572 -0.935543 -1.14805e-17
-17.4401 -0.935543 -1.14805e-17
-17.3232 -0.935543 -1.14805e-17
-17.2067 -0.935543 -1.14805e-17
-17.0905 -0.935543 -1.14805e-17
-16.9746 -0.935543 -1.14805e-17
-16.859 -0.935543 -1.14805e-17
-16.7437 -0.935543 -1.14805e-17
-16.6288 -0.935543 -1.14805e-17
-16.5141 -0.935543 -1.14805e-17
-16.3997 -0.935543 -1.14805e-17
-16.2856 -0.935543 -1.14805e-17
-16.1717 -0.935543 -1.14805e-17
-16.0582 -0.935543 -1.14805e-17
-15.9449 -0.935543 -1.14805e-17
-15.8319 -0.935543 -1.14805e-17
-15.7191 -0.935543 -1.14805e-17
-15.6066 -0.935543 -1.14805e-17
-15.4943 -0.935543 -1.14805e-17
-15.3823 -0.935543 -1.14805e-17
-15.2705 -0.935543 -1.14805e-17
-15.159 -0.935543 -1.14805e-17
-15.0477 -0.935543 -1.14805e-17
-14.9367 -0.935543 -1.14805e-17
-14.8258 -0.935543 -1.14805e-17
-14.7152 -0.935543 -1.14805e-17
-14.6049 -0.935543 -1.14805e-17
-14.4947 -0.935543 -1.14805e-17
-14.3848 -0.935543 -1.14805e-17
-14.275 -0.935543 -1.14805e-17
-14.1655 -0.935543 -1.14805e-17
-14.0562 -0.935543 -1.14805e-17
-13.9471 -0.935543 -1.14805e-17
-13.8382 -0.935543 -1.14805e-17
-13.7294 -0.935543 -1.14805e-17
-13.6209 -0.935543 -1.14805e-17
-13.5126 -0.935543 -1.14805e-17
-13.4044 -0.935543 -1.14805e-17
-13.2965 -0.935543 -1.14805e-17
-13.1887 -0.935543 -1.14805e-17
-13.0811 -0.935543 -1.14805e-17
-12.9737 -0.935543 -1.14805e-17
-12.8664 -0.935543 -1.14805e-17
-12.7593 -0.935543 -1.14805e-17
-12.6524 -0.935543 -1.14805e-17
-12.5457 -0.935543 -1.14805e-17
-12.4391 -0.935543 -1.14805e-17
-12.3327 -0.935543 -1.14805e-17
-12.2265 -0.935543 -1.14805e-17
-12.1204 -0.935543 -1.14805e-17
-12.0144 -0.935543 -1.14805e-17
-11.9086 -0.935543 -1.14805e-17
-11.803 -0.935543 -1.14805e-17
-11.6975 -0.935543 -1.14805e-17
-11.5922 -0.935543 -1.14805e-17
-11.487 -0.935543 -1.14805e-17
-11.3819 -0.935543 -1.14805e-17
-11.277 -0.935543 -1.14805e-17
-11.1722 -0.935543 -1.14805e-17
-11.0676 -0.935543 -1.14805e-17
-10.9631 -0.935543 -1.14805e-17
-10.8587 -0.935543 -1.14805e-17
-10.7545 -0.935543 -1.14805e-17
-10.6503 -0.935543 -1.14805e-17
-10.5463 -0.935543 -1.14805e-17
-10.4425 -0.935543 -1.14805e-17
-10.3387 -0.935543 -1.14805e-17
-10.2351 -0.935543 -1.14805e-17
-10.1316 -0.935543 -1.14805e-17
-10.0282 -0.935543 -1.14805e-17
-9.92496 -0.935543 -1.14805e-17
-9.82181 -0.935543 -1.14805e-17
-9.71877 -0.935543 -1.14805e-17
-9.61583 -0.935543 -1.14805e-17
-9.51301 -0.935543 -1.14805e-17
-9.4103 -0.935543 -1.14805e-17
-9.30769 -0.935543 -1.14805e-17
-9.20518 -0.935543 -1.14805e-17
-9.10278 -0.935543 -1.14805e-17
-9.00048 -0.935543 -1.14805e-17
-8.89828 -0.935543 -1.14805e-17
-8.79618 -0.935543 -1.14805e-17
-8.69417 -0.935543 -1.14805e-17
-8.59226 -0.935543 -1.14805e-17
-8.49044 -0.935543 -1.14805e-17
-8.38872 -0.935543 -1.14805e-17
-8.28708 -0.935543 -1.14805e-17
-8.18554 -0.935543 -1.14805e-17
-8.08408 -0.935543 -1.14805e-17
-7.98271 -0.935543 -1.14805e-17
-7.88143 -0.935543 -1.14805e-17
-7.78023 -0.935543 -1.14805e-17
-7.67911 -0.935543 -1.14805e-17
-7.57807 -0.935543 -1.14805e-17
-7.47712 -0.935543 -1.14805e-17
-7.37624 -0.935543 -1.14805e-17
-7.27544 -0.935543 -1.14805e-17
-7.17471 -0.935543 -1.14805e-17
-7.07406 -0.935543 -1.14805e-17
-6.97348 -0.935543 -1.14805e-17
-6.87298 -0.935543 -1.14805e-17
-6.77254 -0.935543 -1.14805e-17
-6.67218 -0.935543 -1.14805e-17
-6.57188 -0.935543 -1.14805e-17
-6.47166 -0.935543 -1.14805e-17
-6.37149 -0.935543 -1.14805e-17
-6.2714 -0.935543 -1.14805e-17
-6.17136 -0.935543 -1.14805e-17
-6.07139 -0.935543 -1.14805e-17
-5.97148 -0.935543 -1.14805e-17
-5.87163 -0.935543 -1.14805e-17
-5.77184 -0.935543 -1.14805e-17
-5.67211 -0.935543 -1.14805e-17
-5.57243 -0.935543 -1.14805e-17
-5.47281 -0.935543 -1.14805e-17
-5.37325 -0.935543 -1.14805e-17
-5.27373 -0.935543 -1.14805e-17
-5.17427 -0.935543 -1.14805e-17
-5.07487 -0.935543 -1.14805e-17
-4.97551 -0.935543 -1.14805e-17
-4.8762 -0.935543 -1.14805e-17
-4.77694 -0.935543 -1.14805e-17
-4.67772 -0.935543 -1.14805e-17
-4.57855 -0.935543 -1.14805e-17
-4.47943 -0.935543 -1.14805e-17
-4.38035 -0.935543 -1.14805e-17
-4.28131 -0.935543 -1.14805e-17
-4.18232 -0.935543 -1.14805e-17
-4.08336 -0.935543 -1.14805e-17
-3.98445 -0.935543 -1.14805e-17
-3.88557 -0.935543 -1.14805e-17
-3.78673 -0.935543 -1.14805e-17
-3.68793 -0.935543 -1.14805e-17
-3.58916 -0.935543 -1.14805e-17
-3.49043 -0.935543 -1.14805e-17
-3.39173 -0.935543 -1.14805e-17
-3.29307 -0.935543 -1.14805e-17
-3.19443 -0.935543 -1.14805e-17
-3.09583 -0.935543 -1.14805e-17
-2.99725 -0.935543 -1.14805e-17
-2.89871 -0.935543 -1.14805e-17
-2.80019 -0.935543 -1.14805e-17
-2.7017 -0.935543 -1.14805e-17
-2.60323 -0.935543 -1.14805e-17
-2.50479 -0.935543 -1.14805e-17
-2.40638 -0.935543 -1.14805e-17
-2.30798 -0.935543 -1.14805e-17
-2.20961 -0.935543 -1.14805e-17
-2.11126 -0.935543 -1.14805e-17
-2.01293 -0.935543 -1.14805e-17
-1.91462 -0.935543 -1.14805e-17
-1.81632 -0.935543 -1.14805e-17
-1.71804 -0.935543 -1.14805e-17
-1.61978 -0.935543 -1.14805e-17
-1.52154 -0.935543 -1.14805e-17
-1.42331 -0.935543 -1.14805e-17
-1.32509 -0.935543 -1.14805e-17
-1.22689 -0.935543 -1.14805e-17
-1.12869 -0.935543 -1.14805e-17
-1.03051 -0.935543 -1.14805e-17
-0.932337 -0.935543 -1.14805e-17
-0.834173 -0.935543 -1.14805e-17
-0.736016 -0.935543 -1.14805e-17
-0.637867 -0.935543 -1.14805e-17
-0.539723 -0.935543 -1.14805e-17
-0.441585 -0.935543 -1.14805e-17
-0.343451 -0.935543 -1.14805e-17
-0.24532 -0.935543 -1.14805e-17
-0.147191 -0.935543 -1.14805e-17
-0.0490634 -0.935543 -1.14805e-17
0.0490634 -0.935543 -1.14805e-17
0.147191 -0.935543 -1.14805e-17
0.24532 -0.935543 -1.14805e-17
0.343451 -0.935543 -1.14805e-17
0.441585 -0.935543 -1.14805e-17
0.539723 -0.935543 -1.14805e-17
0.637867 -0.935543 -1.14805e-17
0.736016 -0.935543 -1.14805e-17
0.834173 -0.935543 -1.14805e-17
0.932337 -0.935543 -1.14805e-17
1.03051 -0.935543 -1.14805e-17
1.12869 -0.935543 -1.14805e-17
1.22689 -0.935543 -1.14805e-17
1.32509 -0.935543 -1.14805e-17
1.42331 -0.935543 -1.14805e-17
1.52154 -0.935543 -1.14805e-17
1.61978 -0.935543 -1.14805e-17
1.71804 -0.935543 -1.14805e-17
1.81632 -0.935543 -1.14805e-17
1.91462 -0.935543 -1.14805e-17
2.01293 -0.935543 -1.14805e-17
2.11126 -0.935543 -1.14805e-17
2.20961 -0.935543 -1.14805e-17
2.30798 -0.935543 -1.14805e-17
2.40638 -0.935543 -1.14805e-17
2.50479 -0.935543 -1.14805e-17
2.60323 -0.935543 -1.14805e-17
2.7017 -0.935543 -1.14805e-17
2.80019 -0.935543 -1.14805e-17
2.89871 -0.935543 -1.14805e-17
2.99725 -0.935543 -1.14805e-17
3.09583 -0.935543 -1.14805e-17
3.19443 -0.935543 -1.14805e-17
3.29307 -0.935543 -1.14805e-17
3.39173 -0.935543 -1.14805e-17
3.49043 -0.935543 -1.14805e-17
3.58916 -0.935543 -1.14805e-17
3.68793 -0.935543 -1.14805e-17
3.78673 -0.935543 -1.14805e-17
3.88557 -0.935543 -1.14805e-17
3.98445 -0.935543 -1.14805e-17
4.08336 -0.935543 -1.14805e-17
4.18232 -0.935543 -1.14805e-17
4.28131 -0.935543 -1.14805e-17
4.38035 -0.935543 -1.14805e-17
4.47943 -0.935543 -1.14805e-17
4.57855 -0.935543 -1.14805e-17
4.67772 -0.935543 -1.14805e-17
4.77694 -0.935543 -1.14805e-17
4.8762 -0.935543 -1.14805e-17
4.97551 -0.935543 -1.14805e-17
5.07487 -0.935543 -1.14805e-17
5.17427 -0.935543 -1.14805e-17
5.27373 -0.935543 -1.14805e-17
5.37325 -0.935543 -1.14805e-17
5.47281 -0.935543 -1.14805e-17
5.57243 -0.935543 -1.14805e-17
5.67211 -0.935543 -1.14805e-17
5.77184 -0.935543 -1.14805e-17
5.87163 -0.935543 -1.14805e-17
5.97148 -0.935543 -1.14805e-17
6.07139 -0.935543 -1.14805e-17
6.17136 -0.935543 -1.14805e-17
6.2714 -0.935543 -1.14805e-17
6.37149 -0.935543 -1.14805e-17
6.47166 -0.935543 -1.14805e-17
6.57188 -0.935543 -1.14805e-17
6.67218 -0.935543 -1.14805e-17
6.77254 -0.935543 -1.14805e-17
6.87298 -0.935543 -1.14805e-17
6.97348 -0.935543 -1.14805e-17
7.07406 -0.935543 -1.14805e-17
7.17471 -0.935543 -1.14805e-17
7.27544 -0.935543 -1.14805e-17
7.37624 -0.935543 -1.14805e-17
7.47712 -0.935543 -1.14805e-17
7.57807 -0.935543 -1.14805e-17
7.67911 -0.935543 -1.14805e-17
7.78023 -0.935543 -1.14805e-17
7.88143 -0.935543 -1.14805e-17
7.98271 -0.935543 -1.14805e-17
8.08408 -0.935543 -1.14805e-17
8.18554 -0.935543 -1.14805e-17
8.28708 -0.935543 -1.14805e-17
8.38872 -0.935543 -1.14805e-17
8.49044 -0.935543 -1.14805e-17
8.59226 -0.935543 -1.14805e-17
8.69417 -0.935543 -1.14805e-17
8.79618 -0.935543 -1.14805e-17
8.89828 -0.935543 -1.14805e-17
9.00048 -0.935543 -1.14805e-17
9.10278 -0.935543 -1.14805e-17
9.20518 -0.935543 -1.14805e-17
9.30769 -0.935543 -1.14805e-17
9.4103 -0.935543 -1.14805e-17
9.51301 -0.935543 -1.14805e-17
9.61583 -0.935543 -1.14805e-17
9.71877 -0.935543 -1.14805e-17
9.82181 -0.935543 -1.14805e-17
9.92496 -0.935543 -1.14805e-17
10.0282 -0.935543 -1.14805e-17
10.1316 -0.935543 -1.14805e-17
10.2351 -0.935543 -1.14805e-17
10.3387 -0.935543 -1.14805e-17
10.4425 -0.935543 -1.14805e-17
10.5463 -0.935543 -1.14805e-17
10.6503 -0.935543 -1.14805e-17
10.7545 -0.935543 -1.14805e-17
10.8587 -0.935543 -1.14805e-17
10.9631 -0.935543 -1.14805e-17
11.0676 -0.935543 -1.14805e-17
11.1722 -0.935543 -1.14805e-17
11.277 -0.935543 -1.14805e-17
11.3819 -0.935543 -1.14805e-17
11.487 -0.935543 -1.14805e-17
11.5922 -0.935543 -1.14805e-17
11.6975 -0.935543 -1.14805e-17
11.803 -0.935543 -1.14805e-17
11.9086 -0.935543 -1.14805e-17
12.0144 -0.935543 -1.14805e-17
12.1204 -0.935543 -1.14805e-17
12.2265 -0.935543 -1.14805e-17
12.3327 -0.935543 -1.14805e-17
12.4391 -0.935543 -1.14805e-17
12.5457 -0.935543 -1.14805e-17
12.6524 -0.935543 -1.14805e-17
12.7593 -0.935543 -1.14805e-17
12.8664 -0.935543 -1.14805e-17
12.9737 -0.935543 -1.14805e-17
13.0811 -0.935543 -1.14805e-17
13.1887 -0.935543 -1.14805e-17
13.2965 -0.935543 -1.14805e-17
13.4044 -0.935543 -1.14805e-17
13.5126 -0.935543 -1.14805e-17
13.6209 -0.935543 -1.14805e-17
13.7294 -0.935543 -1.14805e-17
13.8382 -0.935543 -1.14805e-17
13.9471 -0.935543 -1.14805e-17
14.0562 -0.935543 -1.14805e-17
14.1655 -0.935543 -1.14805e-17
14.275 -0.935543 -1.14805e-17
14.3848 -0.935543 -1.14805e-17
14.4947 -0.935543 -1.14805e-17
14.6049 -0.935543 -1.14805e-17
14.7152 -0.935543 -1.14805e-17
14.8258 -0.935543 -1.14805e-17
14.9367 -0.935543 -1.14805e-17
15.0477 -0.935543 -1.14805e-17
15.159 -0.935543 -1.14805e-17
15.2705 -0.935543 -1.14805e-17
15.3823 -0.935543 -1.14805e-17
15.4943 -0.935543 -1.14805e-17
15.6066 -0.935543 -1.14805e-17
15.7191 -0.935543 -1.14805e-17
15.8319 -0.935543 -1.14805e-17
15.9449 -0.935543 -1.14805e-17
16.0582 -0.935543 -1.14805e-17
16.1717 -0.935543 -1.14805e-17
16.2856 -0.935543 -1.14805e-17
16.3997 -0.935543 -1.14805e-17
16.5141 -0.935543 -1.14805e-17
16.6288 -0.935543 -1.14805e-17
16.7437 -0.935543 -1.14805e-17
16.859 -0.935543 -1.14805e-17
16.9746 -0.935543 -1.14805e-17
17.0905 -0.935543 -1.14805e-17
17.2067 -0.935543 -1.14805e-17
17.3232 -0.935543 -1.14805e-17
17.4401 -0.935543 -1.14805e-17
17.5572 -0.935543 -1.14805e-17
17.6748 -0.935543 -1.14805e-17
17.7926 -0.935543 -1.14805e-17
17.9108 -0.935543 -1.14805e-17
18.0294 -0.935543 -1.14805e-17
18.1483 -0.935543 -1.14805e-17
18.2676 -0.935543 -1.14805e-17
18.3873 -0.935543 -1.14805e-17
18.5074 -0.935543 -1.14805e-17
18.6278 -0.935543 -1.14805e-17
18.7487 -0.935543 -1.14805e-17
18.8699 -0.935543 -1.14805e-17
18.9916 -0.935543 -1.14805e-17
19.1137 -0.935543 -1.14805e-17
19.2362 -0.935543 -1.14805e-17
19.3592 -0.935543 -1.14805e-17
19.4826 -0.935543 -1.14805e-17
19.6065 -0.935543 -1.14805e-17
19.7309 -0.935543 -1.14805e-17
19.8557 -0.935543 -1.14805e-17
19.9811 -0.935543 -1.14805e-17
20.1069 -0.935543 -1.14805e-17
20.2333 -0.935543 -1.14805e-17
20.3602 -0.935543 -1.14805e-17
20.4876 -0.935543 -1.14805e-17
20.6156 -0.935543 -1.14805e-17
20.7441 -0.935543 -1.14805e-17
20.8732 -0.935543 -1.14805e-17
21.0029 -0.935543 -1.14805e-17
21.1332 -0.935543 -1.14805e-17
21.2642 -0.935543 -1.14805e-17
21.3958 -0.935543 -1.14805e-17
21.528 -0.935543 -1.14805e-17
21.6609 -0.935543 -1.14805e-17
21.7945 -0.935543 -1.14805e-17
21.9288 -0.935543 -1.14805e-17
22.0639 -0.935543 -1.14805e-17
22.1997 -0.935543 -1.14805e-17
22.3363 -0.935543 -1.14805e-17
22.4736 -0.935543 -1.14805e-17
22.6118 -0.935543 -1.14805e-17
22.7509 -0.935543 -1.14805e-17
22.8908 -0.935543 -1.14805e-17
23.0316 -0.935543 -1.14805e-17
23.1733 -0.935543 -1.14805e-17
23.316 -0.935543 -1.14805e-17
23.4597 -0.935543 -1.14805e-17
23.6044 -0.935543 -1.14805e-17
23.7502 -0.935543 -1.14805e-17
23.8971 -0.935543 -1.14805e-17
24.0451 -0.935543 -1.14805e-17
24.1944 -0.935543 -1.14805e-17
24.3448 -0.935543 -1.14805e-17
24.4966 -0.935543 -1.14805e-17
24.6496 -0.935543 -1.14805e-17
24.8041 -0.935543 -1.14805e-17
24.9601 -0.935543 -1.14805e-17
25.1175 -0.935543 -1.14805e-17
25.2766 -0.935543 -1.14805e-17
25.4373 -0.935543 -1.14805e-17
25.5998 -0.935543 -1.14805e-17
25.7641 -0.935543 -1.14805e-17
25.9304 -0.935543 -1.14805e-17
26.0988 -0.935543 -1.14805e-17
26.2693 -0.935543 -1.14805e-17
26.4421 -0.935543 -1.14805e-17
26.6174 -0.935543 -1.14805e-17
26.7954 -0.935543 -1.14805e-17
26.9761 -0.935543 -1.14805e-17
27.1598 -0.935543 -1.14805e-17
27.3468 -0.935543 -1.14805e-17
27.5373 -0.935543 -1.14805e-17
27.7317 -0.935543 -1.14805e-17
27.9302 -0.935543 -1.14805e-17
28.1333 -0.935543 -1.14805e-17
28.3415 -0.935543 -1.14805e-17
28.5554 -0.935543 -1.14805e-17
28.7758 -0.935543 -1.14805e-17
29.0035 -0.935543 -1.14805e-17
29.2396 -0.935543 -1.14805e-17
29.4858 -0.935543 -1.14805e-17
29.7441 -0.935543 -1.14805e-17
30.0173 -0.935543 -1.14805e-17
30.3101 -0.935543 -1.14805e-17
30.6297 -0.935543 -1.14805e-17
30.9905 -0.935543 -1.14805e-17
31.4301 -0.935543 -1.14805e-17


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda4.0Nc1QuantumOneLoop/SigmaRTwoLoop.txt <==
-31.4301 -2.50965 -0.00445252
-30.9905 -2.53336 0.00314775
-30.6297 -2.51761 0.000425698
-30.3101 -2.52985 0.0122616
-30.0173 -2.52248 0.0204291
-29.7441 -2.54566 0.0299245
-29.4858 -2.54684 0.00628953
-29.2396 -2.54564 -0.0119221
-29.0035 -2.52602 -0.00278142
-28.7758 -2.54346 0.013471
-28.5554 -2.53884 -0.00816252
-28.3415 -2.53473 -0.00111344
-28.1333 -2.53604 0.00687798
-27.9302 -2.54266 -0.00495167
-27.7317 -2.52948 -0.000346152
-27.5373 -2.54358 0.00588332
-27.3468 -2.5333 -0.00795944
-27.1598 -2.53772 0.00701674
-26.9761 -2.53809 -0.00351725
-26.7954 -2.5357 -7.96722e-05
-26.6174 -2.53715 0.00293344
-26.4421 -2.53873 -0.00375254
-26.2693 -2.5335 0.00308086
-26.0988 -2.54182 -0.00097568
-25.9304 -2.53192 -0.00135548
-25.7641 -2.54181 0.00362872
-25.5998 -2.53348 -0.00495167
-25.4373 -2.53943 0.0054867
-25.2766 -2.53623 -0.00491455
-25.1175 -2.5371 0.00380473
-24.9601 -2.53795 -0.00215147
-24.8041 -2.53644 0.000606464
-24.6496 -2.53779 0.000849046
-24.4966 -2.53751 -0.00172475
-24.3448 -2.53633 0.0022108
-24.1944 -2.53933 -0.00203287
-24.0451 -2.53472 0.00153768
-23.8971 -2.54078 -0.000592098
-23.7502 -2.53388 -0.000396494
-23.6044 -2.54121 0.00152729
-23.4597 -2.53414 -0.00242399
-23.316 -2.54063 0.00322772
-23.1733 -2.53525 -0.00364026
-23.0316 -2.53945 0.00387063
-22.8908 -2.53667 -0.00369963
-22.7509 -2.53824 0.00339148
-22.6118 -2.53787 -0.00277905
-22.4736 -2.53746 0.00215144
-22.3363 -2.53852 -0.00135943
-22.1997 -2.53732 0.000687204
-22.0639 -2.53851 2.37936e-05
-21.9288 -2.5378 -0.000513626
-21.7945 -2.53799 0.000964717
-21.6609 -2.53867 -0.00114783
-21.528 -2.5372 0.00127167
-21.3958 -2.53968 -0.00113393
-21.2642 -2.53643 0.000963711
-21.1332 -2.54055 -0.00057616
-21.0029 -2.5359 0.000211339
-20.8732 -2.54111 0.000309096
-20.7441 -2.53574 -0.000743409
-20.6156 -2.54129 0.00127274
-20.4876 -2.53597 -0.0016605
-20.3602 -2.5411 0.00209681
-20.2333 -2.53652 -0.00235378
-20.1069 -2.54065 0.00263331
-19.9811 -2.53729 -0.00271666
-19.8557 -2.54006 0.00281755
-19.7309 -2.53813 -0.00272454
-19.6065 -2.53947 0.00266135
-19.4826 -2.53891 -0.00242072
-19.3592 -2.53901 0.0022337
-19.2362 -2.53954 -0.0018937
-19.1137 -2.53875 0.00163636
-18.9916 -2.53994 -0.00125251
-18.8699 -2.53874 0.000980157
-18.7487 -2.54011 -0.000605032
-18.6278 -2.53896 0.000365988
-18.5074 -2.54006 -4.19692e-05
-18.3873 -2.53939 -0.000127965
-18.2676 -2.53984 0.000372556
-18.1483 -2.53996 -0.000452455
-18.0294 -2.53952 0.000604304
-17.9108 -2.54061 -0.000587827
-17.7926 -2.53917 0.000647305
-17.6748 -2.54127 -0.000540544
-17.5572 -2.53885 0.000518928
-17.4401 -2.54189 -0.000337191
-17.3232 -2.53862 0.000253189
-17.2067 -2.5424 -1.74217e-05
-17.0905 -2.53851 -0.00010637
-16.9746 -2.5428 0.000372989
-16.859 -2.53855 -0.000513265
-16.7437 -2.54305 0.000788191
-16.6288 -2.53874 -0.000923455
-16.5141 -2.54317 0.00118693
-16.3997 -2.53908 -0.00129927
-16.2856 -2.54317 0.00153571
-16.1717 -2.53954 -0.00161178
-16.0582 -2.54307 0.00181042
-15.9449 -2.5401 -0.00184183
-15.8319 -2.54292 0.00199682
-15.7191 -2.54073 -0.00197992
-15.6066 -2.54273 0.00208987
-15.4943 -2.54138 -0.00202516
-15.3823 -2.54254 0.00209249
-15.2705 -2.54204 -0.00198387
-15.159 -2.54239 0.00201388
-15.0477 -2.54266 -0.00186769
-14.9367 -2.5423 0.00186769
-14.8258 -2.54325 -0.00169181
-14.7152 -2.54229 0.00167021
-14.6049 -2.54376 -0.00147324
-14.4947 -2.54238 0.00143875
-14.3848 -2.54421 -0.00122928
-14.275 -2.54256 0.00119031
-14.1655 -2.54458 -0.000976369
-14.0562 -2.54285 0.000940515
-13.9471 -2.54487 -0.000729156
-13.8382 -2.54324 0.000702872
-13.7294 -2.5451 -0.000499932
-13.6209 -2.54372 0.000488344
-13.5126 -2.54528 -0.000298311
-13.4044 -2.54428 0.000305148
-13.2965 -2.54542 -0.000131158
-13.1887 -2.54491 0.000158781
-13.0811 -2.54554 -2.68915e-06
-12.9737 -2.54559 5.21932e-05
-12.8664 -2.54564 8.52835e-05
-12.7593 -2.54632 -1.39171e-05
-12.6524 -2.54576 0.000133024
-12.5457 -2.54707 -4.07493e-05
-12.4391 -2.5459 0.000142496
-12.3327 -2.54784 -3.1011e-05
-12.2265 -2.54608 0.000116965
-12.1204 -2.54862 1.1472e-05
-12.0144 -2.54632 6.06193e-05
-11.9086 -2.54939 8.21234e-05
-11.803 -2.54662 -2.17846e-05
-11.6975 -2.55016 0.000175948
-11.5922 -2.54699 -0.000125232
-11.487 -2.55092 0.000287815
-11.3819 -2.54745 -0.000244714
-11.277 -2.55166 0.000412693
-11.1722 -2.54799 -0.000375434
-11.0676 -2.55239 0.000545831
-10.9631 -2.54862 -0.00051297
-10.8587 -2.55312 0.000682887
-10.7545 -2.54936 -0.000653388
-10.6503 -2.55384 0.000820017
-10.5463 -2.55018 -0.000793311
-10.4425 -2.55456 0.00095392
-10.3387 -2.55111 -0.000929955
-10.2351 -2.5553 0.00108185
-10.1316 -2.55214 -0.00106114
-10.0282 -2.55605 0.0012016
-9.92496 -2.55327 -0.00118527
-9.82181 -2.55684 0.00131148
-9.71877 -2.55451 -0.0013013
-9.61583 -2.55768 0.00141022
-9.51301 -2.55585 -0.00140871
-9.4103 -2.55858 0.00149697
-9.30769 -2.5573 -0.00150744
-9.20518 -2.55955 0.00157119
-9.10278 -2.55886 -0.00159784
-9.00048 -2.5606 0.00163255
-8.89828 -2.56054 -0.00168068
-8.79618 -2.56177 0.00168091
-8.69417 -2.56235 -0.00175702
-8.59226 -2.56306 0.00171619
-8.49044 -2.56429 -0.0018283
-8.38872 -2.5645 0.00173829
-8.28708 -2.56639 -0.00189622
-8.18554 -2.56611 0.00174699
-8.08408 -2.56865 -0.00196284
-7.98271 -2.56792 0.0017419
-7.88143 -2.5711 -0.00203057
-7.78023 -2.56995 0.00172224
-7.67911 -2.57376 -0.00210224
-7.57807 -2.57224 0.0016868
-7.47712 -2.57668 -0.00218121
-7.37624 -2.57483 0.00163372
-7.27544 -2.57987 -0.00227153
-7.17471 -2.57776 0.00156024
-7.07406 -2.5834 -0.00237818
-6.97348 -2.58109 0.00146242
-6.87298 -2.58733 -0.00250739
-6.77254 -2.58489 0.00133471
-6.67218 -2.59172 -0.00266718
-6.57188 -2.58925 0.00116934
-6.47166 -2.59667 -0.00286803
-6.37149 -2.59425 0.00095541
-6.2714 -2.6023 -0.003124
-6.17136 -2.60005 0.000677612
-6.07139 -2.60876 -0.00345431
-5.97148 -2.6068 0.000314222
-5.87163 -2.61623 -0.00388583
-5.77184 -2.61472 -0.000165974
-5.67211 -2.62498 -0.00445695
-5.57243 -2.6241 -0.000808605
-5.47281 -2.63533 -0.00522389
-5.37325 -2.63532 -0.00168176
-5.27373 -2.64775 -0.00627115
-5.17427 -2.64893 -0.00288963
-5.07487 -2.66287 -0.00772955
-4.97551 -2.66568 -0.00459659
-4.8762 -2.68161 -0.00980876
-4.77694 -2.68666 -0.00707153
-4.67772 -2.70531 -0.0128588
-4.57855 -2.71352 -0.0107742
-4.47943 -2.73603 -0.0174939
-4.38035 -2.74883 -0.0165349
-4.28131 -2.77707 -0.0248597
-4.18232 -2.79687 -0.0259603
-4.08336 -2.83406 -0.0372681
-3.98445 -2.8651 -0.04245
-3.88557 -2.91726 -0.0598919
-3.78673 -2.96778 -0.0741178
-3.68793 -3.04714 -0.106073
-3.58916 -3.13478 -0.143907
-3.49043 -3.26889 -0.218065
-3.39173 -3.43414 -0.335175
-3.29307 -3.68107 -0.577685
-3.19443 -3.95269 -1.07777
-3.09583 -3.97148 -2.18917
-2.99725 -2.51738 -2.89027
-2.89871 -1.11823 -2.10604
-2.80019 -0.921514 -1.17228
-2.7017 -1.10245 -0.681682
-2.60323 -1.28178 -0.422777
-2.50479 -1.42304 -0.28911
-2.40638 -1.52017 -0.197105
-2.30798 -1.59314 -0.145975
-2.20961 -1.63812 -0.098521
-2.11126 -1.67007 -0.0722715
-2.01293 -1.68058 -0.0387244
-1.91462 -1.68098 -0.0190156
-1.81632 -1.65977 0.0142581
-1.71804 -1.62523 0.0402977
-1.61978 -1.56228 0.0895315
-1.52154 -1.47435 0.147035
-1.42331 -1.3398 0.258389
-1.32509 -1.1565 0.443559
-1.22689 -0.923112 0.841391
-1.12869 -0.860756 1.68586
-1.03051 -2.24141 3.10103
-0.932337 -3.88475 2.8289
-0.834173 -4.0929 1.52261
-0.736016 -3.87503 0.818304
-0.637867 -3.64612 0.489355
-0.539723 -3.47991 0.305173
-0.441585 -3.36078 0.206747
-0.343451 -3.28071 0.131946
-0.24532 -3.22565 0.089606
-0.147191 -3.19286 0.0450871
-0.0490634 -3.17669 0.0187512
0.0490634 -3.17669 -0.0187512
0.147191 -3.19286 -0.0450871
0.24532 -3.22565 -0.089606
0.343451 -3.28071 -0.131946
0.441585 -3.36078 -0.206747
0.539723 -3.47991 -0.305173
0.637867 -3.64612 -0.489355
0.736016 -3.87503 -0.818304
0.834173 -4.0929 -1.52261
0.932337 -3.88475 -2.8289
1.03051 -2.24141 -3.10103
1.12869 -0.860756 -1.68586
1.22689 -0.923112 -0.841391
1.32509 -1.1565 -0.443559
1.42331 -1.3398 -0.258389
1.52154 -1.47435 -0.147035
1.61978 -1.56228 -0.0895315
1.71804 -1.62523 -0.0402977
1.81632 -1.65977 -0.0142581
1.91462 -1.68098 0.0190156
2.01293 -1.68058 0.0387244
2.11126 -1.67007 0.0722715
2.20961 -1.63812 0.098521
2.30798 -1.59314 0.145975
2.40638 -1.52017 0.197105
2.50479 -1.42304 0.28911
2.60323 -1.28178 0.422777
2.7017 -1.10245 0.681682
2.80019 -0.921514 1.17228
2.89871 -1.11823 2.10604
2.99725 -2.51738 2.89027
3.09583 -3.97148 2.18917
3.19443 -3.95269 1.07777
3.29307 -3.68107 0.577685
3.39173 -3.43414 0.335175
3.49043 -3.26889 0.218065
3.58916 -3.13478 0.143907
3.68793 -3.04714 0.106073
3.78673 -2.96778 0.0741178
3.88557 -2.91726 0.0598919
3.98445 -2.8651 0.04245
4.08336 -2.83406 0.0372681
4.18232 -2.79687 0.0259603
4.28131 -2.77707 0.0248597
4.38035 -2.74883 0.0165349
4.47943 -2.73603 0.0174939
4.57855 -2.71352 0.0107742
4.67772 -2.70531 0.0128588
4.77694 -2.68666 0.00707153
4.8762 -2.68161 0.00980876
4.97551 -2.66568 0.00459659
5.07487 -2.66287 0.00772955
5.17427 -2.64893 0.00288963
5.27373 -2.64775 0.00627115
5.37325 -2.63532 0.00168176
5.47281 -2.63533 0.00522389
5.57243 -2.6241 0.000808605
5.67211 -2.62498 0.00445695
5.77184 -2.61472 0.000165974
5.87163 -2.61623 0.00388583
5.97148 -2.6068 -0.000314222
6.07139 -2.60876 0.00345431
6.17136 -2.60005 -0.000677612
6.2714 -2.6023 0.003124
6.37149 -2.59425 -0.00095541
6.47166 -2.59667 0.00286803
6.57188 -2.58925 -0.00116934
6.67218 -2.59172 0.00266718
6.77254 -2.58489 -0.00133471
6.87298 -2.58733 0.00250739
6.97348 -2.58109 -0.00146242
7.07406 -2.5834 0.00237818
7.17471 -2.57776 -0.00156024
7.27544 -2.57987 0.00227153
7.37624 -2.57483 -0.00163372
7.47712 -2.57668 0.00218121
7.57807 -2.57224 -0.0016868
7.67911 -2.57376 0.00210224
7.78023 -2.56995 -0.00172224
7.88143 -2.5711 0.00203057
7.98271 -2.56792 -0.0017419
8.08408 -2.56865 0.00196284
8.18554 -2.56611 -0.00174699
8.28708 -2.56639 0.00189622
8.38872 -2.5645 -0.00173829
8.49044 -2.56429 0.0018283
8.59226 -2.56306 -0.00171619
8.69417 -2.56235 0.00175702
8.79618 -2.56177 -0.00168091
8.89828 -2.56054 0.00168068
9.00048 -2.5606 -0.00163255
9.10278 -2.55886 0.00159784
9.20518 -2.55955 -0.00157119
9.30769 -2.5573 0.00150744
9.4103 -2.55858 -0.00149697
9.51301 -2.55585 0.00140871
9.61583 -2.55768 -0.00141022
9.71877 -2.55451 0.0013013
9.82181 -2.55684 -0.00131148
9.92496 -2.55327 0.00118527
10.0282 -2.55605 -0.0012016
10.1316 -2.55214 0.00106114
10.2351 -2.5553 -0.00108185
10.3387 -2.55111 0.000929955
10.4425 -2.55456 -0.00095392
10.5463 -2.55018 0.000793311
10.6503 -2.55384 -0.000820017
10.7545 -2.54936 0.000653388
10.8587 -2.55312 -0.000682887
10.9631 -2.54862 0.00051297
11.0676 -2.55239 -0.000545831
11.1722 -2.54799 0.000375434
11.277 -2.55166 -0.000412693
11.3819 -2.54745 0.000244714
11.487 -2.55092 -0.000287815
11.5922 -2.54699 0.000125232
11.6975 -2.55016 -0.000175948
11.803 -2.54662 2.17846e-05
11.9086 -2.54939 -8.21234e-05
12.0144 -2.54632 -6.06193e-05
12.1204 -2.54862 -1.1472e-05
12.2265 -2.54608 -0.000116965
12.3327 -2.54784 3.1011e-05
12.4391 -2.5459 -0.000142496
12.5457 -2.54707 4.07493e-05
12.6524 -2.54576 -0.000133024
12.7593 -2.54632 1.39171e-05
12.8664 -2.54564 -8.52835e-05
12.9737 -2.54559 -5.21932e-05
13.0811 -2.54554 2.68915e-06
13.1887 -2.54491 -0.000158781
13.2965 -2.54542 0.000131158
13.4044 -2.54428 -0.000305148
13.5126 -2.54528 0.000298311
13.6209 -2.54372 -0.000488344
13.7294 -2.5451 0.000499932
13.8382 -2.54324 -0.000702872
13.9471 -2.54487 0.000729156
14.0562 -2.54285 -0.000940515
14.1655 -2.54458 0.000976369
14.275 -2.54256 -0.00119031
14.3848 -2.54421 0.00122928
14.4947 -2.54238 -0.00143875
14.6049 -2.54376 0.00147324
14.7152 -2.54229 -0.00167021
14.8258 -2.54325 0.00169181
14.9367 -2.5423 -0.00186769
15.0477 -2.54266 0.00186769
15.159 -2.54239 -0.00201388
15.2705 -2.54204 0.00198387
15.3823 -2.54254 -0.00209249
15.4943 -2.54138 0.00202516
15.6066 -2.54273 -0.00208987
15.7191 -2.54073 0.00197992
15.8319 -2.54292 -0.00199682
15.9449 -2.5401 0.00184183
16.0582 -2.54307 -0.00181042
16.1717 -2.53954 0.00161178
16.2856 -2.54317 -0.00153571
16.3997 -2.53908 0.00129927
16.5141 -2.54317 -0.00118693
16.6288 -2.53874 0.000923455
16.7437 -2.54305 -0.000788191
16.859 -2.53855 0.000513265
16.9746 -2.5428 -0.000372989
17.0905 -2.53851 0.00010637
17.2067 -2.5424 1.74217e-05
17.3232 -2.53862 -0.000253189
17.4401 -2.54189 0.000337191
17.5572 -2.53885 -0.000518928
17.6748 -2.54127 0.000540544
17.7926 -2.53917 -0.000647305
17.9108 -2.54061 0.000587827
18.0294 -2.53952 -0.000604304
18.1483 -2.53996 0.000452455
18.2676 -2.53984 -0.000372556
18.3873 -2.53939 0.000127965
18.5074 -2.54006 4.19692e-05
18.6278 -2.53896 -0.000365988
18.7487 -2.54011 0.000605032
18.8699 -2.53874 -0.000980157
18.9916 -2.53994 0.00125251
19.1137 -2.53875 -0.00163636
19.2362 -2.53954 0.0018937
19.3592 -2.53901 -0.0022337
19.4826 -2.53891 0.00242072
19.6065 -2.53947 -0.00266135
19.7309 -2.53813 0.00272454
19.8557 -2.54006 -0.00281755
19.9811 -2.53729 0.00271666
20.1069 -2.54065 -0.00263331
20.2333 -2.53652 0.00235378
20.3602 -2.5411 -0.00209681
20.4876 -2.53597 0.0016605
20.6156 -2.54129 -0.00127274
20.7441 -2.53574 0.000743409
20.8732 -2.54111 -0.000309096
21.0029 -2.5359 -0.000211339
21.1332 -2.54055 0.00057616
21.2642 -2.53643 -0.000963711
21.3958 -2.53968 0.00113393
21.528 -2.5372 -0.00127167
21.6609 -2.53867 0.00114783
21.7945 -2.53799 -0.000964717
21.9288 -2.5378 0.000513626
22.0639 -2.53851 -2.37936e-05
22.1997 -2.53732 -0.000687204
22.3363 -2.53852 0.00135943
22.4736 -2.53746 -0.00215144
22.6118 -2.53787 0.00277905
22.7509 -2.53824 -0.00339148
22.8908 -2.53667 0.00369963
23.0316 -2.53945 -0.00387063
23.1733 -2.53525 0.00364026
23.316 -2.54063 -0.00322772
23.4597 -2.53414 0.00242399
23.6044 -2.54121 -0.00152729
23.7502 -2.53388 0.000396494
23.8971 -2.54078 0.000592098
24.0451 -2.53472 -0.00153768
24.1944 -2.53933 0.00203287
24.3448 -2.53633 -0.0022108
24.4966 -2.53751 0.00172475
24.6496 -2.53779 -0.000849046
24.8041 -2.53644 -0.000606464
24.9601 -2.53795 0.00215147
25.1175 -2.5371 -0.00380473
25.2766 -2.53623 0.00491455
25.4373 -2.53943 -0.0054867
25.5998 -2.53348 0.00495167
25.7641 -2.54181 -0.00362872
25.9304 -2.53192 0.00135548
26.0988 -2.54182 0.00097568
26.2693 -2.5335 -0.00308086
26.4421 -2.53873 0.00375254
26.6174 -2.53715 -0.00293344
26.7954 -2.5357 7.96722e-05
26.9761 -2.53809 0.00351725
27.1598 -2.53772 -0.00701674
27.3468 -2.5333 0.00795944
27.5373 -2.54358 -0.00588332
27.7317 -2.52948 0.000346152
27.9302 -2.54266 0.00495167
28.1333 -2.53604 -0.00687798
28.3415 -2.53473 0.00111344
28.5554 -2.53884 0.00816252
28.7758 -2.54346 -0.013471
29.0035 -2.52602 0.00278142
29.2396 -2.54564 0.0119221
29.4858 -2.54684 -0.00628953
29.7441 -2.54566 -0.0299245
30.0173 -2.52248 -0.0204291
30.3101 -2.52985 -0.0122616
30.6297 -2.51761 -0.000425698
30.9905 -2.53336 -0.00314775
31.4301 -2.50965 0.00445252


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda4.0Nc1QuantumOneLoop/iFpOneLoop.txt <==
-31.4301 -5.25181e-27 3.23341e-06
-30.9905 -1.12799e-24 3.37335e-06
-30.6297 9.03425e-26 3.49431e-06
-30.3101 -6.33627e-25 3.60633e-06
-30.0173 -9.06857e-25 3.71318e-06
-29.7441 6.48286e-25 3.81677e-06
-29.4858 -3.96138e-26 3.91824e-06
-29.2396 -7.98695e-25 4.01835e-06
-29.0035 6.77048e-25 4.11762e-06
-28.7758 1.22901e-24 4.21644e-06
-28.5554 5.2235e-24 4.31512e-06
-28.3415 1.48394e-25 4.41388e-06
-28.1333 -1.24142e-24 4.51293e-06
-27.9302 2.76782e-24 4.61244e-06
-27.7317 2.46648e-24 4.71254e-06
-27.5373 6.20815e-25 4.81336e-06
-27.3468 2.35603e-25 4.91501e-06
-27.1598 -4.13127e-25 5.01758e-06
-26.9761 -1.63029e-25 5.12118e-06
-26.7954 -1.10544e-24 5.22588e-06
-26.6174 -4.88351e-25 5.33177e-06
-26.4421 2.29577e-24 5.43891e-06
-26.2693 -3.20187e-25 5.54738e-06
-26.0988 -2.30342e-24 5.65724e-06
-25.9304 -8.17177e-24 5.76857e-06
-25.7641 -1.77136e-24 5.88143e-06
-25.5998 -2.6533e-24 5.99588e-06
-25.4373 -3.5921e-24 6.11198e-06
-25.2766 -3.19178e-24 6.2298e-06
-25.1175 -4.51654e-24 6.34939e-06
-24.9601 -3.9251e-25 6.47082e-06
-24.8041 8.92758e-25 6.59415e-06
-24.6496 -3.96447e-24 6.71943e-06
-24.4966 -1.25602e-24 6.84674e-06
-24.3448 -1.42207e-24 6.97613e-06
-24.1944 1.2064e-24 7.10767e-06
-24.0451 -1.40113e-24 7.24142e-06
-23.8971 4.05795e-24 7.37744e-06
-23.7502 -2.61686e-24 7.5158e-06
-23.6044 -1.58304e-24 7.65657e-06
-23.4597 -4.29676e-24 7.79981e-06
-23.316 1.84979e-24 7.9456e-06
-23.1733 3.61223e-24 8.09401e-06
-23.0316 3.26014e-24 8.2451e-06
-22.8908 -3.67206e-24 8.39894e-06
-22.7509 5.71109e-25 8.55563e-06
-22.6118 2.64411e-24 8.71523e-06
-22.4736 -1.09284e-24 8.87782e-06
-22.3363 -9.34218e-24 9.04348e-06
-22.1997 -1.1687e-24 9.2123e-06
-22.0639 1.58597e-23 9.38436e-06
-21.9288 8.66477e-25 9.55975e-06
-21.7945 5.97303e-24 9.73856e-06
-21.6609 -3.8598e-24 9.92088e-06
-21.528 4.48264e-24 1.01068e-05
-21.3958 7.15402e-25 1.02964e-05
-21.2642 1.96629e-23 1.04899e-05
-21.1332 -3.79674e-24 1.06872e-05
-21.0029 3.95851e-24 1.08886e-05
-20.8732 -2.48141e-24 1.1094e-05
-20.7441 -7.04565e-24 1.13037e-05
-20.6156 1.76059e-23 1.15178e-05
-20.4876 8.52762e-24 1.17363e-05
-20.3602 -1.27812e-23 1.19594e-05
-20.2333 1.79037e-23 1.21873e-05
-20.1069 4.92988e-24 1.242e-05
-19.9811 -6.33658e-24 1.26577e-05
-19.8557 1.35935e-23 1.29005e-05
-19.7309 4.73944e-24 1.31485e-05
-19.6065 8.76468e-24 1.3402e-05
-19.4826 -5.4213e-24 1.36611e-05
-19.3592 -1.82936e-24 1.39259e-05
-19.2362 -4.05132e-24 1.41966e-05
-19.1137 9.70646e-24 1.44733e-05
-18.9916 9.85e-24 1.47563e-05
-18.8699 1.52895e-23 1.50457e-05
-18.7487 -5.92628e-24 1.53417e-05
-18.6278 -9.49983e-24 1.56445e-05
-18.5074 -8.66955e-24 1.59543e-05
-18.3873 -7.2206e-25 1.62712e-05
-18.2676 1.36665e-23 1.65956e-05
-18.1483 2.01215e-23 1.69277e-05
-18.0294 3.01497e-23 1.72676e-05
-17.9108 7.11263e-24 1.76156e-05
-17.7926 6.39327e-24 1.79719e-05
-17.6748 -1.38137e-24 1.83368e-05
-17.5572 2.44819e-24 1.87106e-05
-17.4401 -1.97736e-23 1.90935e-05
-17.3232 -1.7137e-23 1.94859e-05
-17.2067 4.14112e-23 1.98879e-05
-17.0905 1.57964e-24 2.03e-05
-16.9746 2.00811e-23 2.07224e-05
-16.859 -2.72991e-25 2.11555e-05
-16.7437 -2.01439e-23 2.15995e-05
-16.6288 1.01243e-23 2.20549e-05
-16.5141 -7.31336e-24 2.2522e-05
-16.3997 2.10211e-24 2.30012e-05
-16.2856 -5.49091e-25 2.34929e-05
-16.1717 1.96141e-24 2.39975e-05
-16.0582 5.54029e-24 2.45154e-05
-15.9449 7.39093e-24 2.50471e-05
-15.8319 3.77923e-23 2.5593e-05
-15.7191 -3.19475e-23 2.61536e-05
-15.6066 -2.53844e-23 2.67294e-05
-15.4943 -4.75686e-24 2.73209e-05
-15.3823 3.45605e-23 2.79287e-05
-15.2705 2.04183e-23 2.85534e-05
-15.159 -1.54801e-23 2.91954e-05
-15.0477 -4.56491e-23 2.98555e-05
-14.9367 -5.88107e-23 3.05342e-05
-14.8258 -1.05348e-23 3.12323e-05
-14.7152 -9.14294e-23 3.19504e-05
-14.6049 2.60787e-23 3.26892e-05
-14.4947 2.8245e-24 3.34495e-05
-14.3848 -2.4897e-23 3.42321e-05
-14.275 2.48805e-23 3.50378e-05
-14.1655 -7.79132e-24 3.58674e-05
-14.0562 6.50047e-23 3.6722e-05
-13.9471 1.58311e-23 3.76023e-05
-13.8382 -2.36754e-23 3.85093e-05
-13.7294 -1.04726e-22 3.94442e-05
-13.6209 -7.3443e-24 4.04079e-05
-13.5126 1.57628e-23 4.14016e-05
-13.4044 -1.91741e-23 4.24265e-05
-13.2965 5.23957e-23 4.34838e-05
-13.1887 -1.76717e-23 4.45747e-05
-13.0811 4.02238e-23 4.57007e-05
-12.9737 -1.38497e-22 4.68631e-05
-12.8664 4.42448e-23 4.80634e-05
-12.7593 -1.80449e-23 4.93033e-05
-12.6524 -4.81325e-23 5.05842e-05
-12.5457 -1.43123e-22 5.1908e-05
-12.4391 4.04068e-23 5.32764e-05
-12.3327 -1.41188e-22 5.46914e-05
-12.2265 -1.23536e-22 5.61549e-05
-12.1204 9.06004e-23 5.7669e-05
-12.0144 1.13367e-22 5.9236e-05
-11.9086 -9.49893e-24 6.08581e-05
-11.803 8.55614e-23 6.25379e-05
-11.6975 1.38647e-23 6.42778e-05
-11.5922 1.70449e-22 6.60806e-05
-11.487 -2.32777e-23 6.79493e-05
-11.3819 -2.1597e-22 6.98867e-05
-11.277 5.02284e-23 7.18961e-05
-11.1722 1.18301e-22 7.39809e-05
-11.0676 1.6276e-22 7.61447e-05
-10.9631 1.25397e-22 7.83912e-05
-10.8587 -1.07885e-22 8.07244e-05
-10.7545 -7.46429e-23 8.31486e-05
-10.6503 1.57721e-22 8.56682e-05
-10.5463 3.29266e-22 8.82879e-05
-10.4425 9.37925e-23 9.10129e-05
-10.3387 8.5075e-23 9.38485e-05
-10.2351 3.54022e-22 9.68003e-05
-10.1316 4.13298e-22 9.98744e-05
-10.0282 -1.34878e-22 0.000103077
-9.92496 -2.80621e-22 0.000106415
-9.82181 1.38767e-22 0.000109896
-9.71877 5.14433e-23 0.000113528
-9.61583 3.30175e-22 0.000117318
-9.51301 9.80148e-23 0.000121276
-9.4103 3.26506e-22 0.000125411
-9.30769 -2.44776e-23 0.000129732
-9.20518 1.41791e-22 0.000134252
-9.10278 -3.32825e-22 0.00013898
-9.00048 -7.03834e-22 0.00014393
-8.89828 3.15894e-22 0.000149115
-8.79618 -6.48855e-22 0.000154548
-8.69417 8.20867e-24 0.000160246
-8.59226 -4.98714e-23 0.000166223
-8.49044 5.65123e-23 0.000172499
-8.38872 -1.01425e-22 0.000179091
-8.28708 -9.7158e-22 0.00018602
-8.18554 -2.06244e-22 0.000193308
-8.08408 1.45273e-22 0.000200979
-7.98271 5.64717e-22 0.000209058
-7.88143 3.31836e-22 0.000217574
-7.78023 -1.90788e-22 0.000226555
-7.67911 -6.43415e-22 0.000236035
-7.57807 6.2609e-22 0.00024605
-7.47712 8.8478e-22 0.000256636
-7.37624 -2.67266e-22 0.000267838
-7.27544 -7.94435e-22 0.000279699
-7.17471 4.9095e-22 0.000292271
-7.07406 -6.13479e-22 0.000305606
-6.97348 1.28061e-21 0.000319766
-6.87298 3.16748e-22 0.000334815
-6.77254 -1.9089e-21 0.000350825
-6.67218 -1.76875e-21 0.000367875
-6.57188 1.64951e-21 0.000386051
-6.47166 -1.12809e-21 0.000405451
-6.37149 2.23034e-22 0.000426178
-6.2714 -9.15032e-22 0.000448351
-6.17136 -1.96763e-21 0.0004721
-6.07139 9.39162e-22 0.000497569
-5.97148 -2.66395e-21 0.000524919
-5.87163 -8.66133e-22 0.00055433
-5.77184 -2.35953e-21 0.000586004
-5.67211 -6.88037e-22 0.000620164
-5.57243 9.08503e-22 0.000657066
-5.47281 -4.22437e-21 0.000696993
-5.37325 2.64612e-21 0.00074027
-5.27373 2.80207e-21 0.000787262
-5.17427 1.68749e-21 0.000838384
-5.07487 -7.14994e-21 0.00089411
-4.97551 5.68483e-21 0.000954981
-4.8762 2.06872e-22 0.00102162
-4.77694 1.12081e-22 0.00109474
-4.67772 1.37461e-21 0.00117518
-4.57855 1.57573e-20 0.00126389
-4.47943 4.66572e-21 0.00136199
-4.38035 1.62923e-20 0.0014708
-4.28131 1.39718e-20 0.00159186
-4.18232 -7.49945e-21 0.00172701
-4.08336 -5.7309e-21 0.00187841
-3.98445 2.71945e-20 0.00204866
-3.88557 1.08216e-20 0.00224091
-3.78673 4.9775e-21 0.00245896
-3.68793 3.50014e-20 0.00270744
-3.58916 -2.11352e-20 0.00299208
-3.49043 -9.65801e-21 0.00331997
-3.39173 4.85947e-20 0.00370004
-3.29307 -6.657e-20 0.00414357
-3.19443 1.45897e-19 0.00466505
-3.09583 8.99979e-20 0.00528326
-2.99725 1.33897e-19 0.00602295
-2.89871 -6.60502e-20 0.00691723
-2.80019 -3.95243e-19 0.00801117
-2.7017 1.30595e-19 0.00936739
-2.60323 2.09987e-19 0.0110749
-2.50479 3.25962e-19 0.0132635
-2.40638 1.12732e-19 0.0161288
-2.30798 3.68863e-19 0.019976
-2.20961 -2.14206e-18 0.0253029
-2.11126 2.41264e-18 0.0329658
-2.01293 -1.97272e-18 0.0445398
-1.91462 -2.32784e-18 0.0631828
-1.81632 -1.08784e-17 0.0959966
-1.71804 2.16275e-17 0.161768
-1.61978 3.29605e-17 0.324089
-1.52154 5.84712e-17 0.910019
-1.42331 -2.14829e-15 5.01077
-1.32509 -1.4869e-15 2.65869
-1.22689 3.20304e-16 0.612882
-1.12869 -2.36497e-17 0.250631
-1.03051 -6.81167e-17 0.133248
-0.932337 -3.95948e-18 0.0814732
-0.834173 1.02248e-17 0.0541701
-0.736016 -1.22404e-17 0.0379901
-0.637867 -2.93161e-18 0.0275821
-0.539723 -5.20752e-19 0.020481
-0.441585 8.2036e-19 0.0154439
-0.343451 2.3522e-19 0.0118156
-0.24532 2.61654e-19 0.00925415
-0.147191 -4.13578e-22 0.00759568
-0.0490634 1.9139e-21 0.00677546
0.0490634 -1.24492e-17 0.00677546
0.147191 3.13296e-21 0.00759568
0.24532 8.78638e-21 0.00925415
0.343451 6.4206e-19 0.0118156
0.441585 3.7055e-18 0.0154439
0.539723 5.75915e-18 0.020481
0.637867 -4.00052e-18 0.0275821
0.736016 8.87835e-18 0.0379901
0.834173 -1.08561e-17 0.0541701
0.932337 2.0838e-17 0.0814732
1.03051 -7.16396e-18 0.133248
1.12869 9.80765e-17 0.250631
1.22689 -5.121e-17 0.612882
1.32509 1.87122e-15 2.65869
1.42331 4.30753e-15 5.01077
1.52154 -1.99529e-16 0.910019
1.61978 -9.31553e-17 0.324089
1.71804 3.68573e-18 0.161768
1.81632 7.35483e-18 0.0959966
1.91462 -8.18291e-19 0.0631828
2.01293 -4.30682e-18 0.0445398
2.11126 -1.14059e-18 0.0329658
2.20961 4.31583e-19 0.0253029
2.30798 -3.67387e-19 0.019976
2.40638 1.26299e-19 0.0161288
2.50479 -7.64557e-19 0.0132635
2.60323 8.94594e-21 0.0110749
2.7017 2.63937e-20 0.00936739
2.80019 1.4615e-19 0.00801117
2.89871 2.53484e-19 0.00691723
2.99725 -1.05776e-19 0.00602295
3.09583 -2.94626e-20 0.00528326
3.19443 -2.21784e-20 0.00466505
3.29307 1.34217e-20 0.00414357
3.39173 5.8176e-20 0.00370004
3.49043 3.99249e-21 0.00331997
3.58916 -1.39241e-20 0.00299208
3.68793 -1.79512e-20 0.00270744
3.78673 7.15713e-21 0.00245896
3.88557 -2.61007e-20 0.00224091
3.98445 4.84437e-21 0.00204866
4.08336 -4.53624e-21 0.00187841
4.18232 5.30962e-21 0.00172701
4.28131 -3.37982e-21 0.00159186
4.38035 2.27012e-20 0.0014708
4.47943 -1.38961e-20 0.00136199
4.57855 -3.96933e-21 0.00126389
4.67772 1.01407e-20 0.00117518
4.77694 -7.81917e-21 0.00109474
4.8762 -6.04203e-21 0.00102162
4.97551 -3.83226e-21 0.000954981
5.07487 2.28254e-21 0.00089411
5.17427 -3.23476e-21 0.000838384
5.27373 -5.41116e-21 0.000787262
5.37325 7.23763e-21 0.00074027
5.47281 3.84952e-21 0.000696993
5.57243 -4.96889e-21 0.000657066
5.67211 1.31823e-22 0.000620164
5.77184 3.46062e-21 0.000586004
5.87163 -1.63656e-21 0.00055433
5.97148 -4.55039e-22 0.000524919
6.07139 2.67652e-21 0.000497569
6.17136 -2.29029e-21 0.0004721
6.2714 8.65304e-22 0.000448351
6.37149 -2.79153e-21 0.000426178
6.47166 3.31281e-22 0.000405451
6.57188 -8.55084e-23 0.000386051
6.67218 9.72586e-22 0.000367875
6.77254 -1.89106e-21 0.000350825
6.87298 -1.87787e-21 0.000334815
6.97348 -6.00477e-22 0.000319766
7.07406 -2.83402e-22 0.000305606
7.17471 -2.20948e-22 0.000292271
7.27544 3.96339e-22 0.000279699
7.37624 5.3577e-22 0.000267838
7.47712 -3.13466e-22 0.000256636
7.57807 -7.97516e-22 0.00024605
7.67911 -9.95112e-23 0.000236035
7.78023 3.29654e-22 0.000226555
7.88143 -6.97794e-22 0.000217574
7.98271 -5.98857e-22 0.000209058
8.08408 6.19316e-22 0.000200979
8.18554 1.34255e-22 0.000193308
8.28708 5.74291e-23 0.00018602
8.38872 2.57241e-22 0.000179091
8.49044 3.37795e-23 0.000172499
8.59226 -7.4163e-23 0.000166223
8.69417 3.12224e-22 0.000160246
8.79618 2.49039e-22 0.000154548
8.89828 8.67364e-22 0.000149115
9.00048 -6.61057e-22 0.00014393
9.10278 -1.69802e-22 0.00013898
9.20518 2.25748e-22 0.000134252
9.30769 -2.22022e-22 0.000129732
9.4103 -6.60339e-22 0.000125411
9.51301 -1.2575e-23 0.000121276
9.61583 1.46091e-22 0.000117318
9.71877 4.33222e-23 0.000113528
9.82181 -3.63099e-22 0.000109896
9.92496 2.49247e-22 0.000106415
10.0282 -8.10881e-23 0.000103077
10.1316 -1.21795e-22 9.98744e-05
10.2351 1.0466e-22 9.68003e-05
10.3387 -1.25308e-22 9.38485e-05
10.4425 7.23567e-23 9.10129e-05
10.5463 2.2412e-23 8.82879e-05
10.6503 1.75578e-22 8.56682e-05
10.7545 -1.32807e-22 8.31486e-05
10.8587 5.11206e-23 8.07244e-05
10.9631 -1.26055e-22 7.83912e-05
11.0676 1.01017e-22 7.61447e-05
11.1722 -4.44823e-23 7.39809e-05
11.277 3.294e-22 7.18961e-05
11.3819 -4.43374e-23 6.98867e-05
11.487 1.97932e-22 6.79493e-05
11.5922 -2.37639e-22 6.60806e-05
11.6975 -7.04656e-24 6.42778e-05
11.803 7.07084e-24 6.25379e-05
11.9086 8.55964e-23 6.08581e-05
12.0144 5.20711e-23 5.9236e-05
12.1204 1.8526e-23 5.7669e-05
12.2265 -1.09926e-22 5.61549e-05
12.3327 -5.26929e-23 5.46914e-05
12.4391 -2.93661e-23 5.32764e-05
12.5457 3.07019e-23 5.1908e-05
12.6524 -1.99921e-23 5.05842e-05
12.7593 5.79058e-23 4.93033e-05
12.8664 3.31066e-24 4.80634e-05
12.9737 1.76359e-23 4.68631e-05
13.0811 -3.11273e-23 4.57007e-05
13.1887 -1.96069e-23 4.45747e-05
13.2965 1.06255e-23 4.34838e-05
13.4044 1.1062e-23 4.24265e-05
13.5126 4.81322e-23 4.14016e-05
13.6209 1.09116e-22 4.04079e-05
13.7294 2.79581e-23 3.94442e-05
13.8382 1.12478e-22 3.85093e-05
13.9471 -1.05046e-22 3.76023e-05
14.0562 7.8786e-24 3.6722e-05
14.1655 -3.70549e-23 3.58674e-05
14.275 1.6419e-23 3.50378e-05
14.3848 1.10109e-23 3.42321e-05
14.4947 3.53565e-23 3.34495e-05
14.6049 3.95446e-23 3.26892e-05
14.7152 -6.63846e-23 3.19504e-05
14.8258 -6.11977e-24 3.12323e-05
14.9367 3.49182e-23 3.05342e-05
15.0477 8.24363e-24 2.98555e-05
15.159 3.62695e-25 2.91954e-05
15.2705 3.215e-24 2.85534e-05
15.3823 1.66902e-23 2.79287e-05
15.4943 -2.23687e-24 2.73209e-05
15.6066 -1.56037e-23 2.67294e-05
15.7191 -5.95115e-24 2.61536e-05
15.8319 3.28045e-23 2.5593e-05
15.9449 5.82999e-24 2.50471e-05
16.0582 -7.33532e-24 2.45154e-05
16.1717 -9.96956e-24 2.39975e-05
16.2856 3.61771e-23 2.34929e-05
16.3997 1.83741e-23 2.30012e-05
16.5141 -4.8186e-24 2.2522e-05
16.6288 -1.07405e-23 2.20549e-05
16.7437 2.23832e-23 2.15995e-05
16.859 -4.3103e-24 2.11555e-05
16.9746 1.54798e-24 2.07224e-05
17.0905 -4.56026e-24 2.03e-05
17.2067 7.59678e-24 1.98879e-05
17.3232 -1.51073e-23 1.94859e-05
17.4401 -1.01533e-23 1.90935e-05
17.5572 -2.06578e-23 1.87106e-05
17.6748 8.6578e-24 1.83368e-05
17.7926 -5.29498e-24 1.79719e-05
17.9108 -8.74584e-24 1.76156e-05
18.0294 7.25042e-24 1.72676e-05
18.1483 -4.66426e-24 1.69277e-05
18.2676 -1.59564e-23 1.65956e-05
18.3873 9.69983e-25 1.62712e-05
18.5074 8.21339e-24 1.59543e-05
18.6278 7.91529e-24 1.56445e-05
18.7487 2.95835e-24 1.53417e-05
18.8699 -4.5781e-24 1.50457e-05
18.9916 -2.88263e-24 1.47563e-05
19.1137 3.20587e-24 1.44733e-05
19.2362 1.93865e-23 1.41966e-05
19.3592 -1.98432e-23 1.39259e-05
19.4826 -4.96334e-24 1.36611e-05
19.6065 5.80718e-24 1.3402e-05
19.7309 -7.80263e-24 1.31485e-05
19.8557 -2.54284e-24 1.29005e-05
19.9811 -8.00548e-24 1.26577e-05
20.1069 1.21584e-23 1.242e-05
20.2333 8.9506e-24 1.21873e-05
20.3602 -1.42052e-23 1.19594e-05
20.4876 2.66496e-24 1.17363e-05
20.6156 1.46371e-23 1.15178e-05
20.7441 -2.7151e-24 1.13037e-05
20.8732 -9.39801e-24 1.1094e-05
21.0029 1.98817e-24 1.08886e-05
21.1332 4.40585e-24 1.06872e-05
21.2642 -8.88874e-24 1.04899e-05
21.3958 -1.44152e-23 1.02964e-05
21.528 1.92728e-23 1.01068e-05
21.6609 -1.26947e-24 9.92088e-06
21.7945 8.56522e-24 9.73856e-06
21.9288 -8.9275e-25 9.55975e-06
22.0639 1.8043e-24 9.38436e-06
22.1997 3.07832e-24 9.2123e-06
22.3363 -8.27724e-24 9.04348e-06
22.4736 -2.54369e-24 8.87782e-06
22.6118 -2.14576e-24 8.71523e-06
22.7509 -1.64475e-24 8.55563e-06
22.8908 4.40253e-24 8.39894e-06
23.0316 -3.30266e-24 8.2451e-06
23.1733 7.961e-24 8.09401e-06
23.316 -7.04836e-24 7.9456e-06
23.4597 1.87789e-24 7.79981e-06
23.6044 -1.41431e-24 7.65657e-06
23.7502 2.88882e-25 7.5158e-06
23.8971 2.24942e-24 7.37744e-06
24.0451 5.14173e-24 7.24142e-06
24.1944 -8.26916e-25 7.10767e-06
24.3448 -6.03563e-24 6.97613e-06
24.4966 4.50679e-24 6.84674e-06
24.6496 6.09172e-24 6.71943e-06
24.8041 -7.76145e-25 6.59415e-06
24.9601 -3.48578e-24 6.47082e-06
25.1175 2.5179e-24 6.34939e-06
25.2766 -3.94642e-24 6.2298e-06
25.4373 1.59549e-24 6.11198e-06
25.5998 -2.39171e-24 5.99588e-06
25.7641 7.75464e-25 5.88143e-06
25.9304 -1.33812e-24 5.76857e-06
26.0988 -3.26903e-25 5.65724e-06
26.2693 1.25896e-25 5.54738e-06
26.4421 -5.36124e-24 5.43891e-06
26.6174 6.97805e-25 5.33177e-06
26.7954 -1.13671e-24 5.22588e-06
26.9761 -2.61536e-25 5.12118e-06
27.1598 6.8762e-25 5.01758e-06
27.3468 3.32011e-24 4.91501e-06
27.5373 -1.78344e-26 4.81336e-06
27.7317 -6.36016e-25 4.71254e-06
27.9302 -2.35156e-24 4.61244e-06
28.1333 2.38561e-24 4.51293e-06
28.3415 -1.61288e-24 4.41388e-06
28.5554 2.28187e-24 4.31512e-06
28.7758 2.53797e-25 4.21644e-06
29.0035 4.45546e-25 4.11762e-06
29.2396 -2.61168e-25 4.01835e-06
29.4858 4.26194e-24 3.91824e-06
29.7441 -1.01646e-24 3.81677e-06
30.0173 -2.27569e-24 3.71318e-06
30.3101 -2.88181e-25 3.60633e-06
30.6297 1.68446e-24 3.49431e-06
30.9905 1.0256e-24 3.37335e-06
31.4301 -1.59719e-24 3.23341e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda4.0Nc1QuantumOneLoop/iFpTwoLoop.txt <==
-31.4301 -3.20781e-23 3.24836e-06
-30.9905 2.30994e-20 3.38119e-06
-30.6297 -3.09231e-20 3.50567e-06
-30.3101 2.91301e-20 3.60427e-06
-30.0173 -4.53938e-20 3.70096e-06
-29.7441 7.72634e-20 3.79219e-06
-29.4858 2.65435e-20 3.92445e-06
-29.2396 -8.69268e-20 4.05001e-06
-29.0035 3.63553e-20 4.13724e-06
-28.7758 2.63216e-21 4.21309e-06
-28.5554 -3.50303e-20 4.34456e-06
-28.3415 -1.62109e-20 4.43329e-06
-28.1333 5.54611e-20 4.52021e-06
-27.9302 3.52157e-20 4.63976e-06
-27.7317 -1.42211e-19 4.73277e-06
-27.5373 -1.88892e-20 4.82356e-06
-27.3468 1.14837e-19 4.9505e-06
-27.1598 -8.05095e-21 5.02649e-06
-26.9761 -5.65052e-20 5.15058e-06
-26.7954 1.2103e-20 5.24947e-06
-26.6174 6.00651e-20 5.35012e-06
-26.4421 3.64953e-20 5.47176e-06
-26.2693 -3.19219e-20 5.5667e-06
-26.0988 -8.81072e-20 5.68622e-06
-25.9304 -6.71692e-20 5.79917e-06
-25.7641 2.13988e-19 5.90176e-06
-25.5998 1.24703e-19 6.03697e-06
-25.4373 -1.46581e-19 6.12924e-06
-25.2766 -1.02818e-19 6.2734e-06
-25.1175 9.22852e-20 6.37218e-06
-24.9601 8.60369e-20 6.50994e-06
-24.8041 -1.55783e-20 6.62708e-06
-24.6496 -1.61526e-19 6.7528e-06
-24.4966 -7.34326e-21 6.88841e-06
-24.3448 8.95973e-20 7.00772e-06
-24.1944 8.75984e-20 7.15291e-06
-24.0451 1.54632e-20 7.27712e-06
-23.8971 6.86041e-20 7.42107e-06
-23.7502 -2.83108e-19 7.55999e-06
-23.6044 -2.85031e-20 7.69606e-06
-23.4597 -1.54049e-20 7.85359e-06
-23.316 1.67999e-19 7.98183e-06
-23.1733 -2.39811e-19 8.15541e-06
-23.0316 6.53198e-20 8.28143e-06
-22.8908 -2.35372e-19 8.46436e-06
-22.7509 2.12509e-19 8.59623e-06
-22.6118 1.47839e-19 8.7811e-06
-22.4736 1.04236e-19 8.92607e-06
-22.3363 -4.47159e-20 9.10764e-06
-22.1997 -1.85698e-19 9.26985e-06
-22.0639 -2.39284e-20 9.44662e-06
-21.9288 4.21291e-20 9.62629e-06
-21.7945 2.18962e-19 9.80053e-06
-21.6609 -1.44377e-20 9.9946e-06
-21.528 -9.73086e-20 1.01713e-05
-21.3958 -1.15821e-19 1.03748e-05
-21.2642 3.86333e-20 1.05601e-05
-21.1332 1.49979e-19 1.07677e-05
-21.0029 -9.75336e-20 1.09672e-05
-20.8732 2.3589e-19 1.1175e-05
-20.7441 -2.15452e-19 1.13927e-05
-20.6156 -1.35561e-19 1.15986e-05
-20.4876 4.81153e-20 1.18363e-05
-20.3602 -5.24349e-21 1.20407e-05
-20.2333 1.44766e-19 1.22979e-05
-20.1069 4.65321e-20 1.25033e-05
-19.9811 -5.82944e-20 1.27777e-05
-19.8557 -1.59869e-19 1.29882e-05
-19.7309 4.13947e-20 1.32763e-05
-19.6065 2.93338e-20 1.34968e-05
-19.4826 1.21949e-19 1.3795e-05
-19.3592 -1.55187e-19 1.40302e-05
-19.2362 -1.0859e-19 1.43352e-05
-19.1137 6.66538e-20 1.45894e-05
-18.9916 2.7963e-19 1.4899e-05
-18.8699 -1.99057e-19 1.5175e-05
-18.7487 -5.51449e-20 1.54885e-05
-18.6278 1.82116e-19 1.57878e-05
-18.5074 -6.80863e-20 1.6106e-05
-18.3873 1.6108e-19 1.64288e-05
-18.2676 -3.81198e-19 1.67539e-05
-18.1483 -1.41687e-19 1.7099e-05
-18.0294 1.6807e-19 1.74344e-05
-17.9108 6.16235e-19 1.78001e-05
-17.7926 -2.28075e-19 1.81499e-05
-17.6748 -2.03336e-19 1.85336e-05
-17.5572 -3.64306e-19 1.89024e-05
-17.4401 4.61564e-20 1.93019e-05
-17.3232 8.00506e-19 1.96942e-05
-17.2067 9.36924e-20 2.01072e-05
-17.0905 3.2257e-20 2.05275e-05
-16.9746 -5.21951e-19 2.09525e-05
-16.859 -1.03207e-19 2.14043e-05
-16.7437 3.94161e-19 2.18408e-05
-16.6288 -1.29573e-19 2.23271e-05
-16.5141 -2.12235e-19 2.27754e-05
-16.3997 -5.51473e-19 2.32984e-05
-16.2856 4.32e-19 2.376e-05
-16.1717 8.57417e-19 2.4321e-05
-16.0582 3.70044e-19 2.47983e-05
-15.9449 -1.06677e-18 2.5398e-05
-15.8319 -5.97689e-19 2.58943e-05
-15.7191 4.82627e-19 2.65328e-05
-15.6066 2.03699e-19 2.70522e-05
-15.4943 4.50413e-19 2.77293e-05
-15.3823 -8.65226e-19 2.82766e-05
-15.2705 -6.33144e-19 2.89918e-05
-15.159 3.5422e-20 2.95722e-05
-15.0477 1.14642e-19 3.03251e-05
-14.9367 5.39739e-19 3.0944e-05
-14.8258 -1.69142e-20 3.17345e-05
-14.7152 -3.55515e-19 3.23974e-05
-14.6049 1.69685e-19 3.32258e-05
-14.4947 4.29594e-19 3.39382e-05
-14.3848 5.06752e-21 3.48055e-05
-14.275 -2.34141e-19 3.55727e-05
-14.1655 -1.42898e-18 3.64805e-05
-14.0562 1.14209e-19 3.73078e-05
-13.9471 1.30458e-18 3.82586e-05
-13.8382 1.51953e-18 3.9151e-05
-13.7294 -7.55573e-19 4.01483e-05
-13.6209 5.01225e-19 4.11104e-05
-13.5126 -5.26821e-20 4.21587e-05
-13.4044 1.2527e-18 4.31952e-05
-13.2965 2.27521e-19 4.43e-05
-13.1887 -8.03554e-19 4.54152e-05
-13.0811 2.07114e-19 4.65831e-05
-12.9737 -4.54888e-19 4.77814e-05
-12.8664 2.77309e-19 4.90203e-05
-12.7593 8.92899e-19 5.03061e-05
-12.6524 1.59031e-18 5.16247e-05
-12.5457 -1.53324e-18 5.30028e-05
-12.4391 -1.1955e-20 5.44111e-05
-12.3327 -8.26018e-20 5.58864e-05
-12.2265 6.50086e-19 5.73956e-05
-12.1204 2.39616e-18 5.89735e-05
-12.0144 -1.79057e-18 6.05959e-05
-11.9086 -3.40684e-18 6.22827e-05
-11.803 -1.77539e-18 6.4032e-05
-11.6975 1.76801e-18 6.58346e-05
-11.5922 -1.08084e-18 6.77257e-05
-11.487 4.17845e-20 6.96521e-05
-11.3819 -2.50824e-18 7.17015e-05
-11.277 8.4021e-19 7.37611e-05
-11.1722 1.30439e-18 7.59867e-05
-11.0676 -4.82296e-19 7.81902e-05
-10.9631 -3.76325e-19 8.06119e-05
-10.8587 1.80706e-18 8.29718e-05
-10.7545 -1.6242e-18 8.56114e-05
-10.6503 -4.46343e-18 8.81421e-05
-10.5463 2.90611e-19 9.10238e-05
-10.4425 -1.50468e-18 9.3742e-05
-10.3387 -7.41268e-19 9.68926e-05
-10.2351 2.60291e-18 9.98178e-05
-10.1316 -9.89959e-19 0.000103267
-10.0282 5.29182e-18 0.000106422
-9.92496 5.60253e-18 0.000110203
-9.82181 1.82654e-18 0.000113613
-9.71877 -2.21395e-18 0.000117765
-9.61583 1.95301e-18 0.000121459
-9.51301 -4.87613e-19 0.000126024
-9.4103 -6.01633e-19 0.000130038
-9.30769 -8.14733e-19 0.000135064
-9.20518 -7.90715e-18 0.000139438
-9.10278 -9.37097e-19 0.000144981
-9.00048 3.80853e-18 0.000149761
-8.89828 -4.46655e-19 0.000155885
-8.79618 4.96568e-19 0.000161124
-8.69417 9.82112e-18 0.000167903
-8.59226 8.43349e-19 0.000173664
-8.49044 3.7576e-18 0.000181184
-8.38872 1.41988e-18 0.00018754
-8.28708 1.13668e-19 0.000195901
-8.18554 -2.67516e-18 0.000202938
-8.08408 1.6563e-18 0.000212256
-7.98271 -1.91659e-17 0.000220075
-7.88143 -1.68054e-18 0.00023049
-7.78023 3.20791e-18 0.00023921
-7.67911 -6.33364e-19 0.000250884
-7.57807 9.3151e-19 0.000260648
-7.47712 5.33506e-18 0.000273778
-7.37624 -4.31137e-19 0.000284755
-7.27544 8.8916e-18 0.000299576
-7.17471 2.58268e-17 0.000311971
-7.07406 -2.96442e-18 0.000328766
-6.97348 -2.42414e-17 0.000342828
-6.87298 2.5791e-17 0.000361943
-6.77254 -1.7422e-17 0.000377976
-6.67218 -2.09957e-17 0.000399834
-6.57188 5.41442e-18 0.000418213
-6.47166 -1.05174e-17 0.000443342
-6.37149 -1.78352e-17 0.000464535
-6.2714 -1.75376e-17 0.000493591
-6.17136 5.55127e-18 0.000518189
-6.07139 2.71584e-17 0.000552005
-5.97148 3.62505e-17 0.000580762
-5.87163 5.35224e-18 0.000620408
-5.77184 -3.56704e-17 0.000654303
-5.67211 2.80955e-17 0.00070117
-5.57243 -4.31603e-17 0.000741497
-5.47281 1.6207e-17 0.000797433
-5.37325 1.87639e-17 0.00084594
-5.27373 4.54237e-17 0.000913448
-5.17427 -1.10239e-16 0.000972558
-5.07487 -1.22513e-17 0.00105513
-4.97551 5.22617e-17 0.00112832
-4.8762 -1.04534e-16 0.001231
-4.77694 -1.46346e-17 0.00132346
-4.67772 7.61807e-17 0.00145386
-4.57855 -1.65301e-17 0.0015738
-4.47943 2.40272e-17 0.00174411
-4.38035 1.48077e-16 0.00190549
-4.28131 1.90917e-16 0.00213693
-4.18232 1.65485e-17 0.0023659
-4.08336 -1.41856e-16 0.00269967
-3.98445 -1.49596e-16 0.0030522
-3.88557 -9.67225e-17 0.0035818
-3.78673 1.02685e-16 0.0042013
-3.68793 -1.02436e-16 0.00518989
-3.58916 1.25101e-17 0.00654989
-3.49043 1.74243e-16 0.00900795
-3.39173 -4.10684e-16 0.0133705
-3.29307 2.87927e-16 0.0233714
-3.19443 1.4708e-16 0.0473108
-3.09583 1.67491e-15 0.0907962
-2.99725 -2.24016e-15 0.0796408
-2.89871 1.70247e-15 0.0529688
-2.80019 -3.64139e-16 0.0390927
-2.7017 -2.98127e-16 0.0341019
-2.60323 -8.65193e-16 0.0330446
-2.50479 1.65175e-15 0.035685
-2.40638 -2.42811e-15 0.0402057
-2.30798 -3.27842e-15 0.0494797
-2.20961 -1.77073e-16 0.0621712
-2.11126 -7.15977e-17 0.0865362
-2.01293 -2.12694e-14 0.123844
-1.91462 4.45032e-15 0.207554
-1.81632 2.26542e-14 0.383307
-1.71804 3.13839e-13 1.06171
-1.61978 -1.0675e-11 8.03103
-1.52154 9.62571e-13 0.201577
-1.42331 1.1391e-13 -1.0357
-1.32509 -3.97799e-13 -1.20915
-1.22689 6.37948e-14 -1.03999
-1.12869 -6.12998e-14 -0.558201
-1.03051 7.99554e-15 -0.218342
-0.932337 -3.51968e-15 -0.116012
-0.834173 6.67544e-16 -0.0674053
-0.736016 -1.67144e-15 -0.0387355
-0.637867 1.29778e-15 -0.0237311
-0.539723 -7.32556e-16 -0.0146521
-0.441585 -1.52553e-15 -0.00991809
-0.343451 1.85464e-15 -0.00640017
-0.24532 -2.99993e-16 -0.00497533
-0.147191 -2.37961e-15 -0.00329923
-0.0490634 7.02942e-15 -0.0041004
0.0490634 -7.09169e-15 -0.0041004
0.147191 2.39163e-15 -0.00329923
0.24532 2.97088e-16 -0.00497533
0.343451 -1.81942e-15 -0.00640017
0.441585 1.53932e-15 -0.00991809
0.539723 6.54515e-16 -0.0146521
0.637867 -1.15154e-15 -0.0237311
0.736016 1.15793e-16 -0.0387355
0.834173 -4.38804e-16 -0.0674053
0.932337 2.78508e-15 -0.116012
1.03051 -7.96589e-15 -0.218342
1.12869 7.83176e-14 -0.558201
1.22689 -1.25657e-13 -1.03999
1.32509 7.03193e-14 -1.20915
1.42331 8.44428e-14 -1.0357
1.52154 -9.31232e-13 0.201577
1.61978 1.53535e-12 8.03103
1.71804 -9.31792e-14 1.06171
1.81632 -3.11343e-14 0.383307
1.91462 -4.04383e-15 0.207554
2.01293 2.1056e-14 0.123844
2.11126 8.8418e-16 0.0865362
2.20961 -1.87659e-16 0.0621712
2.30798 3.06526e-15 0.0494797
2.40638 2.74473e-15 0.0402057
2.50479 -2.06502e-15 0.035685
2.60323 1.32009e-15 0.0330446
2.7017 -1.5839e-16 0.0341019
2.80019 3.31984e-16 0.0390927
2.89871 -1.67017e-15 0.0529688
2.99725 6.37105e-16 0.0796408
3.09583 -2.2186e-15 0.0907962
3.19443 3.69024e-16 0.0473108
3.29307 -3.3808e-16 0.0233714
3.39173 4.54473e-16 0.0133705
3.49043 -2.06328e-16 0.00900795
3.58916 -4.75466e-18 0.00654989
3.68793 9.7509e-17 0.00518989
3.78673 -1.0065e-16 0.0042013
3.88557 9.38674e-17 0.0035818
3.98445 1.53642e-16 0.0030522
4.08336 1.40079e-16 0.00269967
4.18232 -1.38262e-17 0.0023659
4.28131 -1.9262e-16 0.00213693
4.38035 -1.49288e-16 0.00190549
4.47943 -2.23637e-17 0.00174411
4.57855 2.01147e-17 0.0015738
4.67772 -7.71724e-17 0.00145386
4.77694 1.52604e-17 0.00132346
4.8762 1.03538e-16 0.001231
4.97551 -5.18197e-17 0.00112832
5.07487 1.18188e-17 0.00105513
5.17427 1.10615e-16 0.000972558
5.27373 -4.53558e-17 0.000913448
5.37325 -1.92569e-17 0.00084594
5.47281 -1.63121e-17 0.000797433
5.57243 4.30521e-17 0.000741497
5.67211 -2.85644e-17 0.00070117
5.77184 3.60386e-17 0.000654303
5.87163 -5.45322e-18 0.000620408
5.97148 -3.64243e-17 0.000580762
6.07139 -2.72104e-17 0.000552005
6.17136 -5.59877e-18 0.000518189
6.2714 1.73512e-17 0.000493591
6.37149 1.78713e-17 0.000464535
6.47166 1.04553e-17 0.000443342
6.57188 -5.39536e-18 0.000418213
6.67218 2.10945e-17 0.000399834
6.77254 1.7479e-17 0.000377976
6.87298 -2.57123e-17 0.000361943
6.97348 2.42785e-17 0.000342828
7.07406 2.93143e-18 0.000328766
7.17471 -2.57156e-17 0.000311971
7.27544 -8.91747e-18 0.000299576
7.37624 5.15113e-19 0.000284755
7.47712 -5.42332e-18 0.000273778
7.57807 -1.00217e-18 0.000260648
7.67911 6.89596e-19 0.000250884
7.78023 -3.26077e-18 0.00023921
7.88143 1.6655e-18 0.00023049
7.98271 1.93556e-17 0.000220075
8.08408 -1.59721e-18 0.000212256
8.18554 2.7836e-18 0.000202938
8.28708 -1.21678e-19 0.000195901
8.38872 -1.41043e-18 0.00018754
8.49044 -3.76052e-18 0.000181184
8.59226 -8.45121e-19 0.000173664
8.69417 -9.81963e-18 0.000167903
8.79618 -4.96823e-19 0.000161124
8.89828 4.8076e-19 0.000155885
9.00048 -3.80909e-18 0.000149761
9.10278 9.66045e-19 0.000144981
9.20518 7.90589e-18 0.000139438
9.30769 8.45058e-19 0.000135064
9.4103 5.7096e-19 0.000130038
9.51301 4.81595e-19 0.000126024
9.61583 -1.95023e-18 0.000121459
9.71877 2.21113e-18 0.000117765
9.82181 -1.82394e-18 0.000113613
9.92496 -5.60756e-18 0.000110203
10.0282 -5.29164e-18 0.000106422
10.1316 9.9034e-19 0.000103267
10.2351 -2.59883e-18 9.98178e-05
10.3387 7.36821e-19 9.68926e-05
10.4425 1.50787e-18 9.3742e-05
10.5463 -2.75156e-19 9.10238e-05
10.6503 4.46345e-18 8.81421e-05
10.7545 1.62338e-18 8.56114e-05
10.8587 -1.80574e-18 8.29718e-05
10.9631 3.74457e-19 8.06119e-05
11.0676 4.8282e-19 7.81902e-05
11.1722 -1.3202e-18 7.59867e-05
11.277 -8.27307e-19 7.37611e-05
11.3819 2.49352e-18 7.17015e-05
11.487 -4.23257e-20 6.96521e-05
11.5922 1.08084e-18 6.77257e-05
11.6975 -1.76962e-18 6.58346e-05
11.803 1.77456e-18 6.4032e-05
11.9086 3.41905e-18 6.22827e-05
12.0144 1.78982e-18 6.05959e-05
12.1204 -2.39668e-18 5.89735e-05
12.2265 -6.61273e-19 5.73956e-05
12.3327 7.18173e-20 5.58864e-05
12.4391 1.16266e-20 5.44111e-05
12.5457 1.52421e-18 5.30028e-05
12.6524 -1.59177e-18 5.16247e-05
12.7593 -8.93211e-19 5.03061e-05
12.8664 -2.85482e-19 4.90203e-05
12.9737 4.55644e-19 4.77814e-05
13.0811 -2.08538e-19 4.65831e-05
13.1887 8.03535e-19 4.54152e-05
13.2965 -2.20426e-19 4.43e-05
13.4044 -1.25325e-18 4.31952e-05
13.5126 5.22159e-20 4.21587e-05
13.6209 -5.01632e-19 4.11104e-05
13.7294 7.62137e-19 4.01483e-05
13.8382 -1.52563e-18 3.9151e-05
13.9471 -1.30435e-18 3.82586e-05
14.0562 -1.0882e-19 3.73078e-05
14.1655 1.42932e-18 3.64805e-05
14.275 2.28658e-19 3.55727e-05
14.3848 -5.14004e-21 3.48055e-05
14.4947 -4.29959e-19 3.39382e-05
14.6049 -1.75036e-19 3.32258e-05
14.7152 3.5545e-19 3.23974e-05
14.8258 1.25764e-20 3.17345e-05
14.9367 -5.35477e-19 3.0944e-05
15.0477 -1.14616e-19 3.03251e-05
15.159 -3.56984e-20 2.95722e-05
15.2705 6.37396e-19 2.89918e-05
15.3823 8.65329e-19 2.82766e-05
15.4943 -4.50421e-19 2.77293e-05
15.6066 -2.04039e-19 2.70522e-05
15.7191 -4.82922e-19 2.65328e-05
15.8319 5.97763e-19 2.58943e-05
15.9449 1.06682e-18 2.5398e-05
16.0582 -3.73646e-19 2.47983e-05
16.1717 -8.57638e-19 2.4321e-05
16.2856 -4.2876e-19 2.376e-05
16.3997 5.5135e-19 2.32984e-05
16.5141 2.12404e-19 2.27754e-05
16.6288 1.29472e-19 2.23271e-05
16.7437 -3.96859e-19 2.18408e-05
16.859 1.06146e-19 2.14043e-05
16.9746 5.24687e-19 2.09525e-05
17.0905 -3.23969e-20 2.05275e-05
17.2067 -9.35988e-20 2.01072e-05
17.3232 -8.02962e-19 1.96942e-05
17.4401 -4.39834e-20 1.93019e-05
17.5572 3.64384e-19 1.89024e-05
17.6748 2.01123e-19 1.85336e-05
17.7926 2.28177e-19 1.81499e-05
17.9108 -6.1629e-19 1.78001e-05
18.0294 -1.68004e-19 1.74344e-05
18.1483 1.41656e-19 1.7099e-05
18.2676 3.7925e-19 1.67539e-05
18.3873 -1.61049e-19 1.64288e-05
18.5074 7.00256e-20 1.6106e-05
18.6278 -1.82175e-19 1.57878e-05
18.7487 5.68433e-20 1.54885e-05
18.8699 1.99069e-19 1.5175e-05
18.9916 -2.77869e-19 1.4899e-05
19.1137 -6.51316e-20 1.45894e-05
19.2362 1.06985e-19 1.43352e-05
19.3592 1.55132e-19 1.40302e-05
19.4826 -1.2359e-19 1.3795e-05
19.6065 -2.78581e-20 1.34968e-05
19.7309 -4.144e-20 1.32763e-05
19.8557 1.59908e-19 1.29882e-05
19.9811 5.81154e-20 1.27777e-05
20.1069 -4.6562e-20 1.25033e-05
20.2333 -1.46032e-19 1.22979e-05
20.3602 6.60726e-21 1.20407e-05
20.4876 -4.81608e-20 1.18363e-05
20.6156 1.36796e-19 1.15986e-05
20.7441 2.15262e-19 1.13927e-05
20.8732 -2.35909e-19 1.1175e-05
21.0029 9.74852e-20 1.09672e-05
21.1332 -1.49989e-19 1.07677e-05
21.2642 -3.86142e-20 1.05601e-05
21.3958 1.15777e-19 1.03748e-05
21.528 9.72419e-20 1.01713e-05
21.6609 1.43606e-20 9.9946e-06
21.7945 -2.18993e-19 9.80053e-06
21.9288 -4.31016e-20 9.62629e-06
22.0639 2.39557e-20 9.44662e-06
22.1997 1.85618e-19 9.26985e-06
22.3363 4.47269e-20 9.10764e-06
22.4736 -1.04258e-19 8.92607e-06
22.6118 -1.47835e-19 8.7811e-06
22.7509 -2.12551e-19 8.59623e-06
22.8908 2.35369e-19 8.46436e-06
23.0316 -6.52876e-20 8.28143e-06
23.1733 2.39792e-19 8.15541e-06
23.316 -1.67297e-19 7.98183e-06
23.4597 1.61299e-20 7.85359e-06
23.6044 2.84565e-20 7.69606e-06
23.7502 2.82433e-19 7.55999e-06
23.8971 -6.79483e-20 7.42107e-06
24.0451 -1.54984e-20 7.27712e-06
24.1944 -8.76055e-20 7.15291e-06
24.3448 -8.96197e-20 7.00772e-06
24.4966 7.3404e-21 6.88841e-06
24.6496 1.61536e-19 6.7528e-06
24.8041 1.49761e-20 6.62708e-06
24.9601 -8.60335e-20 6.50994e-06
25.1175 -9.23112e-20 6.37218e-06
25.2766 1.02799e-19 6.2734e-06
25.4373 1.46569e-19 6.12924e-06
25.5998 -1.24716e-19 6.03697e-06
25.7641 -2.14014e-19 5.90176e-06
25.9304 6.71512e-20 5.79917e-06
26.0988 8.81478e-20 5.68622e-06
26.2693 3.19296e-20 5.5667e-06
26.4421 -3.65187e-20 5.47176e-06
26.6174 -6.00791e-20 5.35012e-06
26.7954 -1.25696e-20 5.24947e-06
26.9761 5.64941e-20 5.15058e-06
27.1598 8.05673e-21 5.02649e-06
27.3468 -1.14832e-19 4.9505e-06
27.5373 1.92849e-20 4.82356e-06
27.7317 1.42202e-19 4.73277e-06
27.9302 -3.52269e-20 4.63976e-06
28.1333 -5.51166e-20 4.52021e-06
28.3415 1.61967e-20 4.43329e-06
28.5554 3.53492e-20 4.34456e-06
28.7758 -2.63797e-21 4.21309e-06
29.0035 -3.66646e-20 4.13724e-06
29.2396 8.69164e-20 4.05001e-06
29.4858 -2.68385e-20 3.92445e-06
29.7441 -7.69788e-20 3.79219e-06
30.0173 4.539e-20 3.70096e-06
30.3101 -2.91379e-20 3.60427e-06
30.6297 3.0912e-20 3.50567e-06
30.9905 -2.3109e-20 3.38119e-06
31.4301 3.19446e-23 3.24836e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda4.0Nc1QuantumOneLoop/iFp_FRG.txt <==
-31.4301 1.64682e-17 3.23146e-06
-30.9905 8.35001e-18 3.37136e-06
-30.6297 1.22844e-17 3.49234e-06
-30.3101 6.76234e-18 3.60439e-06
-30.0173 1.08898e-17 3.71132e-06
-29.7441 7.04884e-18 3.81505e-06
-29.4858 9.45667e-18 3.91666e-06
-29.2396 3.66767e-18 4.01657e-06
-29.0035 4.58003e-18 4.11507e-06
-28.7758 -1.00928e-18 4.21316e-06
-28.5554 1.2676e-18 4.31189e-06
-28.3415 2.20724e-19 4.41056e-06
-28.1333 6.33235e-18 4.50881e-06
-27.9302 3.25106e-18 4.60816e-06
-27.7317 5.23534e-18 4.70824e-06
-27.5373 2.54832e-18 4.80824e-06
-27.3468 5.7989e-18 4.90995e-06
-27.1598 2.6023e-18 5.01221e-06
-26.9761 6.33705e-18 5.11493e-06
-26.7954 2.73402e-18 5.22021e-06
-26.6174 6.01762e-18 5.32511e-06
-26.4421 3.56194e-18 5.43172e-06
-26.2693 6.13911e-18 5.54095e-06
-26.0988 3.68866e-18 5.64901e-06
-25.9304 7.05667e-18 5.76116e-06
-25.7641 3.47281e-18 5.87336e-06
-25.5998 7.81471e-18 5.98648e-06
-25.4373 4.00025e-18 6.10461e-06
-25.2766 7.91542e-18 6.21864e-06
-25.1175 4.88625e-18 6.3408e-06
-24.9601 8.12899e-18 6.46169e-06
-24.8041 5.61262e-18 6.57993e-06
-24.6496 8.74807e-18 6.71374e-06
-24.4966 5.92329e-18 6.83179e-06
-24.3448 9.70487e-18 6.96278e-06
-24.1944 6.16603e-18 7.10282e-06
-24.0451 1.07039e-17 7.21883e-06
-23.8971 6.60328e-18 7.37011e-06
-23.7502 1.15671e-17 7.5049e-06
-23.6044 7.38762e-18 7.63113e-06
-23.4597 1.22255e-17 7.79796e-06
-23.316 8.51065e-18 7.92381e-06
-23.1733 1.28308e-17 8.07333e-06
-23.0316 9.69951e-18 8.24132e-06
-22.8908 1.36162e-17 8.36946e-06
-22.7509 1.06677e-17 8.54123e-06
-22.6118 1.48352e-17 8.7039e-06
-22.4736 1.14415e-17 8.84666e-06
-22.3363 1.63613e-17 9.03119e-06
-22.1997 1.21153e-17 9.19347e-06
-22.0639 1.79478e-17 9.35405e-06
-21.9288 1.31033e-17 9.54567e-06
-21.7945 1.94617e-17 9.71433e-06
-21.6609 1.45776e-17 9.89123e-06
-21.528 2.08179e-17 1.00887e-05
-21.3958 1.64366e-17 1.02687e-05
-21.2642 2.21092e-17 1.04598e-05
-21.1332 1.83917e-17 1.06637e-05
-21.0029 2.36479e-17 1.08596e-05
-20.8732 2.03049e-17 1.10604e-05
-20.7441 2.5758e-17 1.12763e-05
-20.6156 2.20212e-17 1.14863e-05
-20.4876 2.83191e-17 1.1699e-05
-20.3602 2.36039e-17 1.19279e-05
-20.2333 3.12618e-17 1.21525e-05
-20.1069 2.55028e-17 1.2379e-05
-19.9811 3.42944e-17 1.26208e-05
-19.8557 2.78296e-17 1.2862e-05
-19.7309 3.72084e-17 1.31033e-05
-19.6065 3.07218e-17 1.33587e-05
-19.4826 4.01282e-17 1.36174e-05
-19.3592 3.42286e-17 1.38737e-05
-19.2362 4.32447e-17 1.41375e-05
-19.1137 3.81852e-17 1.43792e-05
-18.9916 4.66244e-17 1.46944e-05
-18.8699 4.23276e-17 1.49919e-05
-18.7487 5.05702e-17 1.52944e-05
-18.6278 4.66024e-17 1.55854e-05
-18.5074 5.54353e-17 1.59049e-05
-18.3873 5.08258e-17 1.62095e-05
-18.2676 6.12638e-17 1.65419e-05
-18.1483 5.50584e-17 1.68643e-05
-18.0294 6.79156e-17 1.71997e-05
-17.9108 5.96957e-17 1.7558e-05
-17.7926 7.51251e-17 1.78986e-05
-17.6748 6.51705e-17 1.82661e-05
-17.5572 8.24192e-17 1.86454e-05
-17.4401 7.18401e-17 1.90061e-05
-17.3232 8.97456e-17 1.94181e-05
-17.2067 8.01993e-17 1.97985e-05
-17.0905 9.73141e-17 2.02193e-05
-16.9746 9.01068e-17 2.06389e-05
-16.859 1.05395e-16 2.10527e-05
-16.7437 1.00929e-16 2.15154e-05
-16.6288 1.14624e-16 2.19565e-05
-16.5141 1.12319e-16 2.24084e-05
-16.3997 1.25768e-16 2.29141e-05
-16.2856 1.24404e-16 2.3365e-05
-16.1717 1.38959e-16 2.38926e-05
-16.0582 1.36992e-16 2.44009e-05
-15.9449 1.54342e-16 2.49072e-05
-15.8319 1.50313e-16 2.54846e-05
-15.7191 1.72499e-16 2.60098e-05
-15.6066 1.64445e-16 2.65836e-05
-15.4943 1.93245e-16 2.7201e-05
-15.3823 1.80117e-16 2.77505e-05
-15.2705 2.15805e-16 2.84133e-05
-15.159 1.98612e-16 2.90438e-05
-15.0477 2.3992e-16 2.96546e-05
-14.9367 2.20809e-16 3.0397e-05
-14.8258 2.66068e-16 3.10306e-05
-14.7152 2.46826e-16 3.17499e-05
-14.6049 2.94477e-16 3.25284e-05
-14.4947 2.77331e-16 3.32058e-05
-14.3848 3.24969e-16 3.40311e-05
-14.275 3.13208e-16 3.48444e-05
-14.1655 3.57856e-16 3.55748e-05
-14.0562 3.54229e-16 3.65387e-05
-13.9471 3.95211e-16 3.73322e-05
-13.8382 3.99947e-16 3.82088e-05
-13.7294 4.39145e-16 3.92414e-05
-13.6209 4.51086e-16 4.00707e-05
-13.5126 4.8969e-16 4.10912e-05
-13.4044 5.08635e-16 4.21957e-05
-13.2965 5.47835e-16 4.30594e-05
-13.1887 5.72e-16 4.42864e-05
-13.0811 6.17051e-16 4.53924e-05
-12.9737 6.39931e-16 4.63779e-05
-12.8664 6.98959e-16 4.77876e-05
-12.7593 7.1674e-16 4.88831e-05
-12.6524 7.92418e-16 5.00651e-05
-12.5457 8.0545e-16 5.16224e-05
-12.4391 9.00254e-16 5.2729e-05
-12.3327 9.05353e-16 5.41501e-05
-12.2265 1.02723e-15 5.58413e-05
-12.1204 1.01826e-15 5.69493e-05
-12.0144 1.17131e-15 5.87325e-05
-11.9086 1.15318e-15 6.04366e-05
-11.803 1.33198e-15 6.16826e-05
-11.6975 1.31302e-15 6.37873e-05
-11.5922 1.51772e-15 6.55195e-05
-11.487 1.49652e-15 6.69351e-05
-11.3819 1.73322e-15 6.9455e-05
-11.277 1.71603e-15 7.11073e-05
-11.1722 1.97355e-15 7.28599e-05
-11.0676 1.98151e-15 7.57286e-05
-10.9631 2.2506e-15 7.73024e-05
-10.8587 2.28869e-15 7.95413e-05
-10.7545 2.58246e-15 8.27239e-05
-10.6503 2.64881e-15 8.42438e-05
-10.5463 2.95933e-15 8.70586e-05
-10.4425 3.08357e-15 9.05435e-05
-10.3387 3.39651e-15 9.19596e-05
-10.2351 3.59128e-15 9.56616e-05
-10.1316 3.93072e-15 9.92451e-05
-10.0282 4.17819e-15 0.000100745
-9.92496 4.56837e-15 0.000105361
-9.82181 4.89783e-15 0.000109041
-9.71877 5.3101e-15 0.000110623
-9.61583 5.74322e-15 0.000116529
-9.51301 6.22196e-15 0.000120027
-9.4103 6.72098e-15 0.000121944
-9.30769 7.35057e-15 0.00012929
-9.20518 7.927e-15 0.000132406
-9.10278 8.65672e-15 0.000134941
-9.00048 9.3819e-15 0.000143982
-8.89828 1.02697e-14 0.000146493
-8.79618 1.10903e-14 0.0001499
-8.69417 1.23231e-14 0.000161123
-8.59226 1.31955e-14 0.000162426
-8.49044 1.47124e-14 0.00016744
-8.38872 1.58805e-14 0.000181023
-8.28708 1.76747e-14 0.000180752
-8.18554 1.89944e-14 0.000187983
-8.08408 2.14977e-14 0.000204823
-7.98271 2.28816e-14 0.000201814
-7.88143 2.61481e-14 0.000212606
-7.78023 2.82919e-14 0.000233162
-7.67911 3.19596e-14 0.000226075
-7.57807 3.46325e-14 0.00024274
-7.47712 3.98599e-14 0.000267504
-7.37624 4.28332e-14 0.000254688
-7.27544 5.02273e-14 0.000279561
-7.17471 5.51724e-14 0.000308015
-7.07406 6.38756e-14 0.000287807
-6.97348 7.16785e-14 0.000325354
-6.87298 8.50719e-14 0.000355564
-6.77254 9.52088e-14 0.000327768
-6.67218 1.16729e-13 0.000380267
-6.57188 1.32499e-13 0.00041065
-6.47166 1.53714e-13 0.00037503
-6.37149 1.71622e-13 0.000445917
-6.2714 1.96964e-13 0.000477098
-6.17136 2.17325e-13 0.000435097
-6.07139 2.59997e-13 0.000529935
-5.97148 2.82335e-13 0.000555089
-5.87163 3.06581e-13 0.000508818
-5.77184 3.12122e-13 0.000627639
-5.67211 3.38376e-13 0.000651482
-5.57243 3.81742e-13 0.000607079
-5.47281 4.98861e-13 0.000750493
-5.37325 5.77461e-13 0.000774781
-5.27373 6.36234e-13 0.000748188
-5.17427 7.01658e-13 0.000920303
-5.07487 8.83809e-13 0.000957364
-4.97551 1.32582e-12 0.000967058
-4.8762 2.0875e-12 0.00118954
-4.77694 3.19224e-12 0.00126216
-4.67772 4.87865e-12 0.00135554
-4.57855 7.67008e-12 0.00168428
-4.47943 1.1582e-11 0.00186187
-4.38035 1.6899e-11 0.00210732
-4.28131 2.34022e-11 0.00261406
-4.18232 3.07448e-11 0.0030871
-4.08336 3.89921e-11 0.0039258
-3.98445 4.73882e-11 0.00550531
-3.88557 5.40003e-11 0.00770528
-3.78673 5.70636e-11 0.0103668
-3.68793 5.48082e-11 0.0126222
-3.58916 4.76624e-11 0.0136875
-3.49043 3.62289e-11 0.0136184
-3.39173 2.12995e-11 0.0129102
-3.29307 2.85751e-12 0.0120166
-3.19443 -1.8429e-11 0.0112712
-3.09583 -4.26622e-11 0.0108114
-2.99725 -6.96837e-11 0.010718
-2.89871 -9.95478e-11 0.0110349
-2.80019 -1.29187e-10 0.011842
-2.7017 -1.54697e-10 0.0133357
-2.60323 -1.72182e-10 0.0157733
-2.50479 -1.87759e-10 0.0196965
-2.40638 -2.14838e-10 0.0255815
-2.30798 -2.81366e-10 0.0343808
-2.20961 -4.17588e-10 0.0472497
-2.11126 -6.79874e-10 0.0670773
-2.01293 -1.14516e-09 0.0986023
-1.91462 -1.99495e-09 0.15203
-1.81632 -3.4217e-09 0.244381
-1.71804 -5.66186e-09 0.404878
-1.61978 -7.65004e-09 0.680586
-1.52154 -4.32746e-09 1.09224
-1.42331 1.02045e-08 1.45967
-1.32509 2.40516e-08 1.61527
-1.22689 3.55662e-08 1.74297
-1.12869 5.49655e-08 2.00077
-1.03051 8.92336e-08 2.36447
-0.932337 1.10681e-07 2.46956
-0.834173 7.42255e-08 1.96358
-0.736016 2.8235e-08 1.26047
-0.637867 7.12252e-09 0.776239
-0.539723 1.99578e-10 0.499272
-0.441585 -1.72074e-09 0.344055
-0.343451 -1.90274e-09 0.254156
-0.24532 -1.53075e-09 0.201662
-0.147191 -9.45809e-10 0.172174
-0.0490634 -3.23031e-10 0.158895
0.0490634 3.23392e-10 0.158895
0.147191 9.46197e-10 0.172174
0.24532 1.53124e-09 0.201662
0.343451 1.90333e-09 0.254156
0.441585 1.72163e-09 0.344055
0.539723 -1.98138e-10 0.499272
0.637867 -7.12037e-09 0.776239
0.736016 -2.82307e-08 1.26047
0.834173 -7.42211e-08 1.96358
0.932337 -1.10676e-07 2.46956
1.03051 -8.92342e-08 2.36447
1.12869 -5.4968e-08 2.00077
1.22689 -3.55684e-08 1.74297
1.32509 -2.40534e-08 1.61527
1.42331 -1.02062e-08 1.45967
1.52154 4.32634e-09 1.09224
1.61978 7.64985e-09 0.680586
1.71804 5.66134e-09 0.404878
1.81632 3.42166e-09 0.244381
1.91462 1.995e-09 0.15203
2.01293 1.14515e-09 0.0986023
2.11126 6.79913e-10 0.0670773
2.20961 4.17618e-10 0.0472497
2.30798 2.8137e-10 0.0343808
2.40638 2.14857e-10 0.0255815
2.50479 1.87773e-10 0.0196965
2.60323 1.72196e-10 0.0157733
2.7017 1.54706e-10 0.0133357
2.80019 1.29195e-10 0.011842
2.89871 9.9557e-11 0.0110349
2.99725 6.96932e-11 0.010718
3.09583 4.26715e-11 0.0108114
3.19443 1.84366e-11 0.0112712
3.29307 -2.85113e-12 0.0120166
3.39173 -2.12953e-11 0.0129102
3.49043 -3.6226e-11 0.0136184
3.58916 -4.76596e-11 0.0136875
3.68793 -5.48031e-11 0.0126222
3.78673 -5.70548e-11 0.0103668
3.88557 -5.39909e-11 0.00770528
3.98445 -4.73823e-11 0.00550531
4.08336 -3.89901e-11 0.0039258
4.18232 -3.07457e-11 0.0030871
4.28131 -2.34046e-11 0.00261406
4.38035 -1.69008e-11 0.00210732
4.47943 -1.1582e-11 0.00186187
4.57855 -7.66896e-12 0.00168428
4.67772 -4.87797e-12 0.00135554
4.77694 -3.1925e-12 0.00126216
4.8762 -2.0883e-12 0.00118954
4.97551 -1.32722e-12 0.000967058
5.07487 -8.84208e-13 0.000957364
5.17427 -7.01327e-13 0.000920303
5.27373 -6.35574e-13 0.000748188
5.37325 -5.77253e-13 0.000774781
5.47281 -4.98847e-13 0.000750493
5.57243 -3.81726e-13 0.000607079
5.67211 -3.38309e-13 0.000651482
5.77184 -3.12131e-13 0.000627639
5.87163 -3.06697e-13 0.000508818
5.97148 -2.82381e-13 0.000555089
6.07139 -2.60007e-13 0.000529935
6.17136 -2.17226e-13 0.000435097
6.2714 -1.96931e-13 0.000477098
6.37149 -1.71585e-13 0.000445917
6.47166 -1.5372e-13 0.00037503
6.57188 -1.32479e-13 0.00041065
6.67218 -1.16743e-13 0.000380267
6.77254 -9.5212e-14 0.000327768
6.87298 -8.51143e-14 0.000355564
6.97348 -7.16912e-14 0.000325354
7.07406 -6.38651e-14 0.000287807
7.17471 -5.51489e-14 0.000308015
7.27544 -5.01895e-14 0.000279561
7.37624 -4.28185e-14 0.000254688
7.47712 -3.98493e-14 0.000267504
7.57807 -3.46281e-14 0.00024274
7.67911 -3.19588e-14 0.000226075
7.78023 -2.82615e-14 0.000233162
7.88143 -2.61318e-14 0.000212606
7.98271 -2.28817e-14 0.000201814
8.08408 -2.14996e-14 0.000204823
8.18554 -1.8997e-14 0.000187983
8.28708 -1.7672e-14 0.000180752
8.38872 -1.5888e-14 0.000181023
8.49044 -1.47128e-14 0.00016744
8.59226 -1.3196e-14 0.000162426
8.69417 -1.23227e-14 0.000161123
8.79618 -1.10867e-14 0.0001499
8.89828 -1.02686e-14 0.000146493
9.00048 -9.37723e-15 0.000143982
9.10278 -8.65411e-15 0.000134941
9.20518 -7.92306e-15 0.000132406
9.30769 -7.34684e-15 0.00012929
9.4103 -6.71995e-15 0.000121944
9.51301 -6.22051e-15 0.000120027
9.61583 -5.74158e-15 0.000116529
9.71877 -5.30964e-15 0.000110623
9.82181 -4.89548e-15 0.000109041
9.92496 -4.56587e-15 0.000105361
10.0282 -4.1783e-15 0.000100745
10.1316 -3.92939e-15 9.92451e-05
10.2351 -3.59104e-15 9.56616e-05
10.3387 -3.3956e-15 9.19596e-05
10.4425 -3.08314e-15 9.05435e-05
10.5463 -2.95821e-15 8.70586e-05
10.6503 -2.64898e-15 8.42438e-05
10.7545 -2.58099e-15 8.27239e-05
10.8587 -2.28872e-15 7.95413e-05
10.9631 -2.2498e-15 7.73024e-05
11.0676 -1.98158e-15 7.57286e-05
11.1722 -1.97291e-15 7.28599e-05
11.277 -1.71601e-15 7.11073e-05
11.3819 -1.73264e-15 6.9455e-05
11.487 -1.49664e-15 6.69351e-05
11.5922 -1.51743e-15 6.55195e-05
11.6975 -1.31287e-15 6.37873e-05
11.803 -1.33167e-15 6.16826e-05
11.9086 -1.15294e-15 6.04366e-05
12.0144 -1.17109e-15 5.87325e-05
12.1204 -1.01801e-15 5.69493e-05
12.2265 -1.02699e-15 5.58413e-05
12.3327 -9.05088e-16 5.41501e-05
12.4391 -9.003e-16 5.2729e-05
12.5457 -8.05279e-16 5.16224e-05
12.6524 -7.92465e-16 5.00651e-05
12.7593 -7.1645e-16 4.88831e-05
12.8664 -6.98834e-16 4.77876e-05
12.9737 -6.39751e-16 4.63779e-05
13.0811 -6.16933e-16 4.53924e-05
13.1887 -5.71715e-16 4.42864e-05
13.2965 -5.47831e-16 4.30594e-05
13.4044 -5.08534e-16 4.21957e-05
13.5126 -4.8968e-16 4.10912e-05
13.6209 -4.51004e-16 4.00707e-05
13.7294 -4.39058e-16 3.92414e-05
13.8382 -3.99932e-16 3.82088e-05
13.9471 -3.95117e-16 3.73322e-05
14.0562 -3.543e-16 3.65387e-05
14.1655 -3.57709e-16 3.55748e-05
14.275 -3.13296e-16 3.48444e-05
14.3848 -3.24877e-16 3.40311e-05
14.4947 -2.77383e-16 3.32058e-05
14.6049 -2.94355e-16 3.25284e-05
14.7152 -2.46847e-16 3.17499e-05
14.8258 -2.65968e-16 3.10306e-05
14.9367 -2.208e-16 3.0397e-05
15.0477 -2.39874e-16 2.96546e-05
15.159 -1.98589e-16 2.90438e-05
15.2705 -2.15809e-16 2.84133e-05
15.3823 -1.80051e-16 2.77505e-05
15.4943 -1.93266e-16 2.7201e-05
15.6066 -1.64368e-16 2.65836e-05
15.7191 -1.72523e-16 2.60098e-05
15.8319 -1.5025e-16 2.54846e-05
15.9449 -1.54355e-16 2.49072e-05
16.0582 -1.36938e-16 2.44009e-05
16.1717 -1.38945e-16 2.38926e-05
16.2856 -1.24377e-16 2.3365e-05
16.3997 -1.25745e-16 2.29141e-05
16.5141 -1.1231e-16 2.24084e-05
16.6288 -1.14593e-16 2.19565e-05
16.7437 -1.00925e-16 2.15154e-05
16.859 -1.05365e-16 2.10527e-05
16.9746 -9.01134e-17 2.06389e-05
17.0905 -9.72965e-17 2.02193e-05
17.2067 -8.01964e-17 1.97985e-05
17.3232 -8.97251e-17 1.94181e-05
17.4401 -7.18399e-17 1.90061e-05
17.5572 -8.23988e-17 1.86454e-05
17.6748 -6.5176e-17 1.82661e-05
17.7926 -7.51049e-17 1.78986e-05
17.9108 -5.96916e-17 1.7558e-05
18.0294 -6.79062e-17 1.71997e-05
18.1483 -5.50413e-17 1.68643e-05
18.2676 -6.12714e-17 1.65419e-05
18.3873 -5.0797e-17 1.62095e-05
18.5074 -5.54467e-17 1.59049e-05
18.6278 -4.65773e-17 1.55854e-05
18.7487 -5.05733e-17 1.52944e-05
18.8699 -4.23191e-17 1.49919e-05
18.9916 -4.66109e-17 1.46944e-05
19.1137 -3.81898e-17 1.43792e-05
19.2362 -4.32244e-17 1.41375e-05
19.3592 -3.42347e-17 1.38737e-05
19.4826 -4.0113e-17 1.36174e-05
19.6065 -3.07204e-17 1.33587e-05
19.7309 -3.72016e-17 1.31033e-05
19.8557 -2.7824e-17 1.2862e-05
19.9811 -3.42885e-17 1.26208e-05
20.1069 -2.54991e-17 1.2379e-05
20.2333 -3.12566e-17 1.21525e-05
20.3602 -2.35965e-17 1.19279e-05
20.4876 -2.83192e-17 1.1699e-05
20.6156 -2.20121e-17 1.14863e-05
20.7441 -2.57583e-17 1.12763e-05
20.8732 -2.02964e-17 1.10604e-05
21.0029 -2.36483e-17 1.08596e-05
21.1332 -1.83845e-17 1.06637e-05
21.2642 -2.21071e-17 1.04598e-05
21.3958 -1.64357e-17 1.02687e-05
21.528 -2.08077e-17 1.00887e-05
21.6609 -1.45829e-17 9.89123e-06
21.7945 -1.94523e-17 9.71433e-06
21.9288 -1.31027e-17 9.54567e-06
22.0639 -1.79454e-17 9.35405e-06
22.1997 -1.21116e-17 9.19347e-06
22.3363 -1.63602e-17 9.03119e-06
22.4736 -1.14372e-17 8.84666e-06
22.6118 -1.48364e-17 8.7039e-06
22.7509 -1.06607e-17 8.54123e-06
22.8908 -1.36169e-17 8.36946e-06
23.0316 -9.69577e-18 8.24132e-06
23.1733 -1.28279e-17 8.07333e-06
23.316 -8.51165e-18 7.92381e-06
23.4597 -1.22195e-17 7.79796e-06
23.6044 -7.39004e-18 7.63113e-06
23.7502 -1.15642e-17 7.5049e-06
23.8971 -6.59914e-18 7.37011e-06
24.0451 -1.0706e-17 7.21883e-06
24.1944 -6.16331e-18 7.10282e-06
24.3448 -9.70222e-18 6.96278e-06
24.4966 -5.92174e-18 6.83179e-06
24.6496 -8.7477e-18 6.71374e-06
24.8041 -5.61142e-18 6.57993e-06
24.9601 -8.12411e-18 6.46169e-06
25.1175 -4.88692e-18 6.3408e-06
25.2766 -7.91889e-18 6.21864e-06
25.4373 -3.99582e-18 6.10461e-06
25.5998 -7.81283e-18 5.98648e-06
25.7641 -3.473e-18 5.87336e-06
25.9304 -7.05594e-18 5.76116e-06
26.0988 -3.6915e-18 5.64901e-06
26.2693 -6.13597e-18 5.54095e-06
26.4421 -3.55792e-18 5.43172e-06
26.6174 -6.01961e-18 5.32511e-06
26.7954 -2.72781e-18 5.22021e-06
26.9761 -6.33055e-18 5.11493e-06
27.1598 -2.60156e-18 5.01221e-06
27.3468 -5.7941e-18 4.90995e-06
27.5373 -2.54375e-18 4.80824e-06
27.7317 -5.23633e-18 4.70824e-06
27.9302 -3.25179e-18 4.60816e-06
28.1333 -6.33463e-18 4.50881e-06
28.3415 -2.25401e-19 4.41056e-06
28.5554 -1.27453e-18 4.31189e-06
28.7758 9.9806e-19 4.21316e-06
29.0035 -4.59465e-18 4.11507e-06
29.2396 -3.67804e-18 4.01657e-06
29.4858 -9.46058e-18 3.91666e-06
29.7441 -7.04827e-18 3.81505e-06
30.0173 -1.08887e-17 3.71132e-06
30.3101 -6.76111e-18 3.60439e-06
30.6297 -1.2284e-17 3.49234e-06
30.9905 -8.3493e-18 3.37136e-06
31.4301 -1.64684e-17 3.23146e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda4.0Nc1QuantumOneLoop/iFp_OneLoopFRG.txt <==
-31.4301 -2.74757e-25 3.23263e-06
-30.9905 -8.04293e-25 3.37252e-06
-30.6297 1.88808e-24 3.49343e-06
-30.3101 4.55307e-25 3.6054e-06
-30.0173 6.14619e-25 3.7122e-06
-29.7441 -9.66858e-25 3.81574e-06
-29.4858 1.55651e-24 3.91717e-06
-29.2396 8.1466e-25 4.01724e-06
-29.0035 1.73825e-24 4.11646e-06
-28.7758 1.59879e-24 4.21523e-06
-28.5554 -1.60589e-24 4.31386e-06
-28.3415 1.51312e-24 4.41257e-06
-28.1333 -3.67106e-24 4.51158e-06
-27.9302 -1.88305e-24 4.61103e-06
-27.7317 1.0348e-24 4.71108e-06
-27.5373 -7.75662e-25 4.81185e-06
-27.3468 -3.47684e-25 4.91344e-06
-27.1598 -3.12971e-24 5.01597e-06
-26.9761 -5.63606e-24 5.11951e-06
-26.7954 -3.69714e-24 5.22415e-06
-26.6174 -3.75741e-24 5.32998e-06
-26.4421 1.35324e-26 5.43706e-06
-26.2693 -5.15408e-25 5.54547e-06
-26.0988 1.58029e-24 5.65527e-06
-25.9304 -1.06302e-24 5.76654e-06
-25.7641 -6.30815e-24 5.87933e-06
-25.5998 2.0005e-24 5.99371e-06
-25.4373 -3.66977e-24 6.10974e-06
-25.2766 -7.04349e-26 6.22748e-06
-25.1175 3.34974e-24 6.347e-06
-24.9601 -3.59981e-24 6.46835e-06
-24.8041 3.83956e-26 6.5916e-06
-24.6496 4.38653e-25 6.7168e-06
-24.4966 1.38114e-24 6.84403e-06
-24.3448 -1.37355e-24 6.97333e-06
-24.1944 5.79426e-24 7.10478e-06
-24.0451 -4.36292e-24 7.23844e-06
-23.8971 1.01011e-25 7.37437e-06
-23.7502 3.35304e-24 7.51263e-06
-23.6044 -2.92394e-24 7.6533e-06
-23.4597 4.22237e-25 7.79644e-06
-23.316 -3.21064e-24 7.94213e-06
-23.1733 -4.64424e-24 8.09042e-06
-23.0316 4.59242e-24 8.2414e-06
-22.8908 1.01957e-25 8.39513e-06
-22.7509 -6.61318e-24 8.5517e-06
-22.6118 -2.42762e-24 8.71117e-06
-22.4736 7.45567e-24 8.87364e-06
-22.3363 -3.01585e-24 9.03917e-06
-22.1997 2.51998e-24 9.20785e-06
-22.0639 4.15941e-24 9.37978e-06
-21.9288 -1.15293e-23 9.55502e-06
-21.7945 -3.90061e-24 9.73368e-06
-21.6609 -3.23221e-24 9.91585e-06
-21.528 1.68382e-24 1.01016e-05
-21.3958 7.64716e-24 1.02911e-05
-21.2642 -1.06004e-24 1.04843e-05
-21.1332 -5.93223e-24 1.06815e-05
-21.0029 -3.37993e-24 1.08827e-05
-20.8732 3.3224e-24 1.1088e-05
-20.7441 4.05409e-24 1.12975e-05
-20.6156 -7.85436e-24 1.15113e-05
-20.4876 2.44916e-24 1.17297e-05
-20.3602 -1.16214e-24 1.19526e-05
-20.2333 -1.73327e-24 1.21802e-05
-20.1069 -9.07613e-24 1.24127e-05
-19.9811 6.66958e-25 1.26501e-05
-19.8557 6.50068e-24 1.28927e-05
-19.7309 2.10938e-24 1.31405e-05
-19.6065 -6.97755e-24 1.33937e-05
-19.4826 -2.92069e-24 1.36525e-05
-19.3592 8.39475e-24 1.3917e-05
-19.2362 4.03857e-24 1.41874e-05
-19.1137 -4.42649e-24 1.44639e-05
-18.9916 -9.12974e-24 1.47465e-05
-18.8699 -1.57227e-23 1.50356e-05
-18.7487 -6.08835e-24 1.53313e-05
-18.6278 3.28475e-24 1.56337e-05
-18.5074 -3.5715e-24 1.59432e-05
-18.3873 -2.30143e-23 1.62598e-05
-18.2676 3.18862e-24 1.65838e-05
-18.1483 -1.06529e-23 1.69154e-05
-18.0294 1.11339e-23 1.72549e-05
-17.9108 8.71031e-24 1.76025e-05
-17.7926 5.32674e-24 1.79584e-05
-17.6748 -7.86685e-24 1.83228e-05
-17.5572 4.39541e-24 1.86961e-05
-17.4401 -3.12313e-23 1.90786e-05
-17.3232 -1.25683e-23 1.94704e-05
-17.2067 1.78682e-24 1.98719e-05
-17.0905 6.03583e-24 2.02834e-05
-16.9746 -4.33631e-24 2.07053e-05
-16.859 1.07355e-23 2.11377e-05
-16.7437 1.27516e-23 2.15811e-05
-16.6288 -1.44974e-23 2.20359e-05
-16.5141 8.81007e-26 2.25023e-05
-16.3997 9.6511e-27 2.29808e-05
-16.2856 -3.91345e-24 2.34717e-05
-16.1717 -2.78773e-23 2.39756e-05
-16.0582 -4.24407e-23 2.44927e-05
-15.9449 -2.79435e-23 2.50235e-05
-15.8319 6.41276e-24 2.55686e-05
-15.7191 -2.91347e-23 2.61283e-05
-15.6066 1.43683e-23 2.67032e-05
-15.4943 -7.6146e-24 2.72937e-05
-15.3823 -3.0842e-23 2.79005e-05
-15.2705 6.71565e-24 2.85241e-05
-15.159 2.4671e-23 2.9165e-05
-15.0477 -3.61413e-24 2.9824e-05
-14.9367 -1.73631e-23 3.05015e-05
-14.8258 -1.01445e-23 3.11983e-05
-14.7152 1.82666e-24 3.19151e-05
-14.6049 -3.14976e-23 3.26525e-05
-14.4947 -6.13674e-24 3.34114e-05
-14.3848 -1.13716e-23 3.41925e-05
-14.275 -5.51848e-23 3.49967e-05
-14.1655 -8.45412e-24 3.58247e-05
-14.0562 -3.97619e-23 3.66775e-05
-13.9471 3.10932e-23 3.7556e-05
-13.8382 -4.58451e-23 3.84612e-05
-13.7294 -5.45633e-23 3.93941e-05
-13.6209 1.92623e-23 4.03558e-05
-13.5126 2.28751e-23 4.13473e-05
-13.4044 3.06208e-23 4.237e-05
-13.2965 -3.61042e-23 4.34249e-05
-13.1887 -5.96541e-23 4.45133e-05
-13.0811 1.92307e-23 4.56367e-05
-12.9737 -4.34999e-23 4.67964e-05
-12.8664 5.65164e-23 4.79939e-05
-12.7593 -8.85493e-23 4.92307e-05
-12.6524 -8.91508e-23 5.05085e-05
-12.5457 -5.83629e-23 5.18289e-05
-12.4391 -2.41543e-23 5.31938e-05
-12.3327 3.03562e-23 5.46051e-05
-12.2265 3.67764e-23 5.60648e-05
-12.1204 -4.94741e-23 5.75748e-05
-12.0144 -3.97415e-24 5.91375e-05
-11.9086 -4.6786e-23 6.07551e-05
-11.803 1.33238e-22 6.24301e-05
-11.6975 -2.43522e-23 6.4165e-05
-11.5922 -2.29251e-22 6.59625e-05
-11.487 7.83477e-23 6.78255e-05
-11.3819 -8.07497e-24 6.9757e-05
-11.277 -3.03933e-23 7.17602e-05
-11.1722 -2.44688e-23 7.38384e-05
-11.0676 -2.02654e-24 7.59951e-05
-10.9631 -5.96821e-23 7.82342e-05
-10.8587 -6.46306e-23 8.05596e-05
-10.7545 -1.51341e-22 8.29755e-05
-10.6503 2.34315e-23 8.54863e-05
-10.5463 -6.59715e-23 8.80967e-05
-10.4425 5.69848e-23 9.08118e-05
-10.3387 -5.77018e-23 9.36368e-05
-10.2351 1.464e-23 9.65775e-05
-10.1316 -4.8597e-23 9.96397e-05
-10.0282 -1.49059e-23 0.00010283
-9.92496 -1.20736e-22 0.000106155
-9.82181 -3.21274e-23 0.000109621
-9.71877 2.35328e-23 0.000113237
-9.61583 -3.16874e-22 0.000117011
-9.51301 -7.81252e-23 0.000120952
-9.4103 -6.17301e-23 0.000125068
-9.30769 -1.08843e-22 0.00012937
-9.20518 -6.02679e-23 0.000133868
-9.10278 -4.37989e-22 0.000138574
-9.00048 -5.6339e-22 0.0001435
-8.89828 -2.3394e-22 0.000148658
-8.79618 1.10869e-23 0.000154064
-8.69417 -2.31896e-22 0.000159731
-8.59226 -3.23107e-22 0.000165676
-8.49044 -3.97187e-23 0.000171917
-8.38872 6.03259e-23 0.000178472
-8.28708 7.56691e-23 0.000185361
-8.18554 -1.81261e-22 0.000192606
-8.08408 -1.93222e-22 0.00020023
-7.98271 -3.00949e-22 0.000208258
-7.88143 -6.26505e-22 0.000216719
-7.78023 -5.95e-22 0.000225641
-7.67911 -5.21943e-22 0.000235057
-7.57807 -7.88023e-22 0.000245002
-7.47712 -1.01975e-22 0.000255513
-7.37624 3.46833e-22 0.000266632
-7.27544 -1.13219e-21 0.000278403
-7.17471 -1.16763e-22 0.000290877
-7.07406 -5.39881e-23 0.000304106
-6.97348 -1.13331e-21 0.000318149
-6.87298 -7.1077e-22 0.00033307
-6.77254 2.34765e-22 0.000348939
-6.67218 -6.25535e-22 0.000365835
-6.57188 -1.26989e-21 0.000383842
-6.47166 -2.73886e-21 0.000403055
-6.37149 -7.93802e-22 0.000423577
-6.2714 -4.76272e-22 0.000445522
-6.17136 -2.67162e-21 0.000469019
-6.07139 -3.30406e-21 0.000494209
-5.97148 5.87832e-22 0.000521249
-5.87163 -2.0866e-21 0.000550314
-5.77184 -2.52868e-21 0.000581602
-5.67211 -2.99404e-22 0.000615331
-5.57243 -1.99694e-21 0.000651749
-5.47281 -4.23627e-21 0.000691133
-5.37325 2.69803e-22 0.000733799
-5.27373 -1.90366e-21 0.0007801
-5.17427 -4.79601e-21 0.00083044
-5.07487 -1.60696e-21 0.000885278
-4.97551 -1.47751e-21 0.000945139
-4.8762 6.69792e-22 0.00101062
-4.77694 -5.25001e-21 0.00108242
-4.67772 -6.00671e-21 0.00116134
-4.57855 -7.90483e-21 0.00124829
-4.47943 -1.11064e-20 0.00134436
-4.38035 -1.20352e-20 0.0014508
-4.28131 -1.30682e-20 0.0015691
-4.18232 -1.16254e-20 0.001701
-4.08336 2.35852e-22 0.00184857
-3.98445 -1.84741e-21 0.00201428
-3.88557 -5.65509e-21 0.00220111
-3.78673 -2.90348e-20 0.00241266
-3.68793 -1.88214e-20 0.00265328
-3.58916 -2.96885e-20 0.00292836
-3.49043 -2.80306e-20 0.00324455
-3.39173 -4.23027e-20 0.00361013
-3.29307 -2.76109e-20 0.00403559
-3.19443 -7.09894e-20 0.00453428
-3.09583 -5.28019e-20 0.00512344
-2.99725 -1.09211e-19 0.00582565
-2.89871 -1.22999e-19 0.00667087
-2.80019 -1.19063e-19 0.0076996
-2.7017 -1.19768e-19 0.00896756
-2.60323 -2.53985e-19 0.0105532
-2.50479 -1.96315e-19 0.0125694
-2.40638 -3.49905e-19 0.0151842
-2.30798 -5.97183e-19 0.0186549
-2.20961 -8.10478e-19 0.0233933
-2.11126 -3.60529e-19 0.03009
-2.01293 -2.30035e-18 0.0399764
-1.91462 -2.26216e-18 0.0554218
-1.81632 -9.51149e-19 0.0814695
-1.71804 -1.09387e-17 0.130445
-1.61978 -3.43491e-17 0.239246
-1.52154 -9.11396e-17 0.560924
-1.42331 -2.88713e-16 2.22857
-1.32509 8.13302e-16 6.22338
-1.22689 1.93737e-16 1.09334
-1.12869 3.58657e-17 0.366998
-1.03051 1.62448e-17 0.177558
-0.932337 6.81885e-18 0.102926
-0.834173 4.73665e-18 0.0661671
-0.736016 2.02655e-18 0.0453582
-0.637867 1.67927e-18 0.0324056
-0.539723 1.6564e-18 0.0237838
-0.441585 9.47599e-19 0.0177826
-0.343451 5.55752e-19 0.0135216
-0.24532 3.57088e-19 0.0105452
-0.147191 1.9765e-21 0.008632
-0.0490634 1.60108e-21 0.00768981
0.0490634 1.53376e-21 0.00768981
0.147191 1.1491e-21 0.008632
0.24532 3.25771e-19 0.0105452
0.343451 6.5376e-19 0.0135216
0.441585 7.53807e-19 0.0177826
0.539723 1.57364e-18 0.0237838
0.637867 1.75982e-18 0.0324056
0.736016 1.99941e-18 0.0453582
0.834173 4.88196e-18 0.0661671
0.932337 5.28173e-18 0.102926
1.03051 1.58412e-17 0.177558
1.12869 2.9603e-17 0.366998
1.22689 1.51121e-16 1.09334
1.32509 9.94202e-16 6.22338
1.42331 -3.54811e-16 2.22857
1.52154 -6.52186e-17 0.560924
1.61978 -3.18991e-17 0.239246
1.71804 -1.25944e-17 0.130445
1.81632 -1.07202e-18 0.0814695
1.91462 -2.63302e-18 0.0554218
2.01293 -1.72849e-18 0.0399764
2.11126 -1.65417e-19 0.03009
2.20961 -8.19728e-19 0.0233933
2.30798 -8.06517e-19 0.0186549
2.40638 -3.40076e-19 0.0151842
2.50479 -2.31319e-19 0.0125694
2.60323 3.73763e-20 0.0105532
2.7017 -1.83743e-19 0.00896756
2.80019 -7.13038e-20 0.0076996
2.89871 -9.26038e-20 0.00667087
2.99725 1.64526e-21 0.00582565
3.09583 -5.07258e-20 0.00512344
3.19443 -6.38259e-20 0.00453428
3.29307 -3.70981e-20 0.00403559
3.39173 -4.40252e-20 0.00361013
3.49043 2.09978e-21 0.00324455
3.58916 -2.91915e-20 0.00292836
3.68793 -1.29932e-20 0.00265328
3.78673 -1.83383e-20 0.00241266
3.88557 -3.37662e-21 0.00220111
3.98445 -1.29127e-20 0.00201428
4.08336 -4.99022e-21 0.00184857
4.18232 -1.02046e-20 0.001701
4.28131 -8.87039e-21 0.0015691
4.38035 -6.05324e-21 0.0014508
4.47943 -1.22576e-20 0.00134436
4.57855 -1.44772e-20 0.00124829
4.67772 -3.29721e-21 0.00116134
4.77694 3.00376e-21 0.00108242
4.8762 1.71249e-21 0.00101062
4.97551 -2.20913e-21 0.000945139
5.07487 3.15431e-22 0.000885278
5.17427 -5.66892e-21 0.00083044
5.27373 -6.02903e-22 0.0007801
5.37325 1.01456e-21 0.000733799
5.47281 -5.18007e-21 0.000691133
5.57243 -1.48135e-21 0.000651749
5.67211 -3.3857e-21 0.000615331
5.77184 -2.76864e-21 0.000581602
5.87163 -3.32347e-21 0.000550314
5.97148 -1.40428e-21 0.000521249
6.07139 -2.5658e-21 0.000494209
6.17136 -9.68407e-22 0.000469019
6.2714 -1.62562e-21 0.000445522
6.37149 1.27872e-21 0.000423577
6.47166 -6.50358e-22 0.000403055
6.57188 -1.55228e-21 0.000383842
6.67218 -1.10704e-21 0.000365835
6.77254 -1.80729e-21 0.000348939
6.87298 -4.85483e-22 0.00033307
6.97348 -2.38402e-22 0.000318149
7.07406 -5.03303e-22 0.000304106
7.17471 -8.11711e-22 0.000290877
7.27544 -7.75038e-23 0.000278403
7.37624 -9.61316e-22 0.000266632
7.47712 -6.11725e-22 0.000255513
7.57807 1.8115e-22 0.000245002
7.67911 -9.54326e-22 0.000235057
7.78023 6.81158e-23 0.000225641
7.88143 -1.19106e-22 0.000216719
7.98271 -1.98786e-22 0.000208258
8.08408 9.61206e-23 0.00020023
8.18554 -3.57637e-22 0.000192606
8.28708 -5.76627e-22 0.000185361
8.38872 1.65443e-23 0.000178472
8.49044 1.30593e-22 0.000171917
8.59226 -2.33226e-22 0.000165676
8.69417 -8.20472e-22 0.000159731
8.79618 8.56265e-24 0.000154064
8.89828 5.05397e-23 0.000148658
9.00048 -5.12229e-22 0.0001435
9.10278 -4.59578e-22 0.000138574
9.20518 -3.00552e-22 0.000133868
9.30769 2.28032e-23 0.00012937
9.4103 -4.39076e-23 0.000125068
9.51301 -8.60222e-23 0.000120952
9.61583 -2.34452e-22 0.000117011
9.71877 -1.52374e-22 0.000113237
9.82181 1.77441e-24 0.000109621
9.92496 -1.5688e-22 0.000106155
10.0282 3.85021e-23 0.00010283
10.1316 -1.32899e-22 9.96397e-05
10.2351 1.20277e-22 9.65775e-05
10.3387 3.37942e-23 9.36368e-05
10.4425 -3.99855e-23 9.08118e-05
10.5463 1.3289e-23 8.80967e-05
10.6503 -1.18881e-22 8.54863e-05
10.7545 -1.6725e-22 8.29755e-05
10.8587 4.23729e-23 8.05596e-05
10.9631 -1.19999e-22 7.82342e-05
11.0676 7.86906e-23 7.59951e-05
11.1722 -6.05446e-23 7.38384e-05
11.277 1.28717e-22 7.17602e-05
11.3819 -3.92336e-24 6.9757e-05
11.487 4.43841e-23 6.78255e-05
11.5922 3.74865e-23 6.59625e-05
11.6975 5.27408e-23 6.4165e-05
11.803 -9.00258e-23 6.24301e-05
11.9086 2.34422e-23 6.07551e-05
12.0144 -4.70608e-23 5.91375e-05
12.1204 -2.59058e-23 5.75748e-05
12.2265 7.03505e-23 5.60648e-05
12.3327 -6.94752e-23 5.46051e-05
12.4391 -1.24153e-23 5.31938e-05
12.5457 4.28405e-23 5.18289e-05
12.6524 6.14502e-23 5.05085e-05
12.7593 -6.0585e-23 4.92307e-05
12.8664 -6.83967e-23 4.79939e-05
12.9737 9.20026e-24 4.67964e-05
13.0811 -1.18768e-24 4.56367e-05
13.1887 -2.81417e-23 4.45133e-05
13.2965 -1.06453e-22 4.34249e-05
13.4044 2.99724e-23 4.237e-05
13.5126 8.55662e-24 4.13473e-05
13.6209 -2.3571e-23 4.03558e-05
13.7294 -6.99155e-23 3.93941e-05
13.8382 -1.2521e-24 3.84612e-05
13.9471 1.3473e-23 3.7556e-05
14.0562 2.50761e-23 3.66775e-05
14.1655 9.09448e-24 3.58247e-05
14.275 3.22548e-23 3.49967e-05
14.3848 2.66653e-23 3.41925e-05
14.4947 -5.22559e-23 3.34114e-05
14.6049 -1.95583e-23 3.26525e-05
14.7152 -1.11841e-23 3.19151e-05
14.8258 7.05427e-24 3.11983e-05
14.9367 -1.06923e-23 3.05015e-05
15.0477 1.2199e-23 2.9824e-05
15.159 6.28352e-24 2.9165e-05
15.2705 1.17086e-23 2.85241e-05
15.3823 -3.14323e-23 2.79005e-05
15.4943 1.31522e-23 2.72937e-05
15.6066 -4.12353e-23 2.67032e-05
15.7191 -1.59805e-23 2.61283e-05
15.8319 3.82534e-24 2.55686e-05
15.9449 -3.25238e-23 2.50235e-05
16.0582 7.31066e-24 2.44927e-05
16.1717 1.9923e-23 2.39756e-05
16.2856 -3.65511e-23 2.34717e-05
16.3997 -4.18754e-23 2.29808e-05
16.5141 -8.29282e-24 2.25023e-05
16.6288 -2.69938e-23 2.20359e-05
16.7437 7.65854e-24 2.15811e-05
16.859 1.05187e-23 2.11377e-05
16.9746 -2.95953e-23 2.07053e-05
17.0905 3.58653e-24 2.02834e-05
17.2067 -2.94702e-24 1.98719e-05
17.3232 -7.91563e-24 1.94704e-05
17.4401 -1.42941e-23 1.90786e-05
17.5572 -3.10147e-23 1.86961e-05
17.6748 1.20238e-23 1.83228e-05
17.7926 4.63954e-24 1.79584e-05
17.9108 -5.36156e-24 1.76025e-05
18.0294 -1.35137e-26 1.72549e-05
18.1483 -1.78931e-23 1.69154e-05
18.2676 7.20564e-24 1.65838e-05
18.3873 6.87712e-24 1.62598e-05
18.5074 -4.50771e-24 1.59432e-05
18.6278 -2.43275e-24 1.56337e-05
18.7487 2.1502e-24 1.53313e-05
18.8699 1.46853e-23 1.50356e-05
18.9916 -2.76822e-24 1.47465e-05
19.1137 -4.92989e-25 1.44639e-05
19.2362 -2.94882e-24 1.41874e-05
19.3592 -1.87246e-24 1.3917e-05
19.4826 3.121e-24 1.36525e-05
19.6065 -2.53093e-23 1.33937e-05
19.7309 3.10878e-24 1.31405e-05
19.8557 1.7106e-24 1.28927e-05
19.9811 -8.63708e-24 1.26501e-05
20.1069 7.74437e-25 1.24127e-05
20.2333 -5.62426e-24 1.21802e-05
20.3602 -1.68405e-24 1.19526e-05
20.4876 -4.66278e-24 1.17297e-05
20.6156 -5.356e-24 1.15113e-05
20.7441 -1.69541e-24 1.12975e-05
20.8732 1.49448e-24 1.1088e-05
21.0029 -2.95256e-24 1.08827e-05
21.1332 2.79012e-24 1.06815e-05
21.2642 6.23454e-24 1.04843e-05
21.3958 -1.37994e-24 1.02911e-05
21.528 9.87888e-25 1.01016e-05
21.6609 -9.90746e-25 9.91585e-06
21.7945 1.91666e-24 9.73368e-06
21.9288 3.59704e-24 9.55502e-06
22.0639 -1.57068e-24 9.37978e-06
22.1997 -9.19982e-24 9.20785e-06
22.3363 -4.37067e-24 9.03917e-06
22.4736 -1.7319e-24 8.87364e-06
22.6118 -9.31554e-24 8.71117e-06
22.7509 -3.64036e-25 8.5517e-06
22.8908 -2.8455e-24 8.39513e-06
23.0316 -1.66491e-26 8.2414e-06
23.1733 -4.39159e-24 8.09042e-06
23.316 -2.8978e-25 7.94213e-06
23.4597 -1.69705e-24 7.79644e-06
23.6044 1.65358e-24 7.6533e-06
23.7502 -1.58642e-24 7.51263e-06
23.8971 -3.53025e-24 7.37437e-06
24.0451 -2.84909e-24 7.23844e-06
24.1944 -3.24398e-24 7.10478e-06
24.3448 2.26943e-25 6.97333e-06
24.4966 -5.02285e-24 6.84403e-06
24.6496 -3.37946e-24 6.7168e-06
24.8041 -2.46919e-25 6.5916e-06
24.9601 5.47148e-25 6.46835e-06
25.1175 -1.9197e-24 6.347e-06
25.2766 -8.69167e-25 6.22748e-06
25.4373 -1.54082e-24 6.10974e-06
25.5998 6.62774e-25 5.99371e-06
25.7641 -2.39078e-24 5.87933e-06
25.9304 -1.34379e-24 5.76654e-06
26.0988 1.45692e-24 5.65527e-06
26.2693 -3.28148e-25 5.54547e-06
26.4421 -3.97651e-25 5.43706e-06
26.6174 2.49214e-24 5.32998e-06
26.7954 -1.44478e-24 5.22415e-06
26.9761 -2.23862e-24 5.11951e-06
27.1598 -5.09357e-24 5.01597e-06
27.3468 -4.36938e-25 4.91344e-06
27.5373 -1.76479e-24 4.81185e-06
27.7317 -5.24378e-25 4.71108e-06
27.9302 -2.7145e-24 4.61103e-06
28.1333 4.11349e-25 4.51158e-06
28.3415 -2.72393e-24 4.41257e-06
28.5554 -4.64433e-25 4.31386e-06
28.7758 -1.0341e-25 4.21523e-06
29.0035 8.15879e-25 4.11646e-06
29.2396 -1.83052e-25 4.01724e-06
29.4858 1.33506e-26 3.91717e-06
29.7441 -1.78738e-24 3.81574e-06
30.0173 9.55333e-25 3.7122e-06
30.3101 -2.31764e-24 3.6054e-06
30.6297 -1.90153e-25 3.49343e-06
30.9905 -1.30806e-24 3.37252e-06
31.4301 -4.41815e-25 3.23263e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta0.5Lambda4.0Nc1QuantumOneLoop/vCLAx_FRG.txt <==
-31.4301 1.65382e-08 1.90308e-14
-30.9905 -1.09147e-08 -7.46982e-15
-30.6297 -2.22131e-09 -9.5713e-15
-30.3101 -4.1591e-08 -1.61811e-14
-30.0173 -2.46849e-08 -2.13369e-14
-29.7441 -7.93899e-08 -1.8068e-14
-29.4858 -7.45677e-08 -1.87058e-14
-29.2396 -1.54947e-07 4.76444e-15
-29.0035 -1.63554e-07 1.80948e-14
-28.7758 -2.19684e-07 6.13118e-14
-28.5554 -1.76523e-07 7.67455e-14
-28.3415 -1.02076e-07 1.12774e-13
-28.1333 6.76992e-08 9.94408e-14
-27.9302 3.1945e-07 9.38006e-14
-27.7317 5.72407e-07 3.16287e-14
-27.5373 8.78846e-07 -2.41454e-14
-27.3468 1.00488e-06 -1.17048e-13
-27.1598 1.10098e-06 -1.88986e-13
-26.9761 8.39604e-07 -2.56796e-13
-26.7954 5.14349e-07 -2.853e-13
-26.6174 -2.00869e-07 -2.67545e-13
-26.4421 -8.64045e-07 -2.09413e-13
-26.2693 -1.73459e-06 -8.5353e-14
-26.0988 -2.29945e-06 4.94332e-14
-25.9304 -2.7523e-06 2.37911e-13
-25.7641 -2.66057e-06 3.82615e-13
-25.5998 -2.19599e-06 5.48071e-13
-25.4373 -1.15673e-06 6.13858e-13
-25.2766 2.86842e-07 6.698e-13
-25.1175 2.02616e-06 5.95009e-13
-24.9601 3.92294e-06 5.02082e-13
-24.8041 5.57656e-06 2.88478e-13
-24.6496 6.97536e-06 7.80885e-14
-24.4966 7.55039e-06 -2.02956e-13
-24.3448 7.54692e-06 -4.3982e-13
-24.1944 6.39855e-06 -6.76408e-13
-24.0451 4.69233e-06 -8.30816e-13
-23.8971 1.98663e-06 -9.20796e-13
-23.7502 -8.37521e-07 -9.16615e-13
-23.6044 -4.09803e-06 -8.12802e-13
-23.4597 -6.8072e-06 -6.39014e-13
-23.316 -9.24558e-06 -3.6534e-13
-23.1733 -1.05538e-05 -7.54094e-14
-23.0316 -1.10699e-05 2.88863e-13
-22.8908 -1.02476e-05 6.04537e-13
-22.7509 -8.4882e-06 9.60629e-13
-22.6118 -5.59951e-06 1.21047e-12
-22.4736 -1.98042e-06 1.46845e-12
-22.3363 2.16517e-06 1.57546e-12
-22.1997 6.41699e-06 1.66353e-12
-22.0639 1.01818e-05 1.58111e-12
-21.9288 1.32367e-05 1.47737e-12
-21.7945 1.50276e-05 1.22856e-12
-21.6609 1.59164e-05 9.84791e-13
-21.528 1.55449e-05 6.421e-13
-21.3958 1.45488e-05 3.21615e-13
-21.2642 1.23818e-05 -6.60057e-14
-21.1332 9.69619e-06 -4.24343e-13
-21.0029 5.99474e-06 -8.02524e-13
-20.8732 2.2986e-06 -1.12032e-12
-20.7441 -1.65729e-06 -1.39287e-12
-20.6156 -4.8446e-06 -1.58293e-12
-20.4876 -7.73353e-06 -1.69023e-12
-20.3602 -9.62952e-06 -1.72231e-12
-20.2333 -1.11655e-05 -1.65873e-12
-20.1069 -1.18363e-05 -1.53845e-12
-19.9811 -1.22393e-05 -1.31867e-12
-19.8557 -1.19724e-05 -1.0658e-12
-19.7309 -1.15615e-05 -7.19681e-13
-19.6065 -1.07107e-05 -3.71884e-13
-19.4826 -9.86387e-06 5.50306e-14
-19.3592 -8.79528e-06 4.52398e-13
-19.2362 -7.83122e-06 9.19366e-13
-19.1137 -6.77101e-06 1.337e-12
-18.9916 -5.81154e-06 1.82678e-12
-18.8699 -4.76164e-06 2.25838e-12
-18.7487 -3.69896e-06 2.76971e-12
-18.6278 -2.44087e-06 3.21089e-12
-18.5074 -9.4968e-07 3.72625e-12
-18.3873 9.44815e-07 4.13575e-12
-18.2676 3.40059e-06 4.58001e-12
-18.1483 6.54947e-06 4.84187e-12
-18.0294 1.06599e-05 5.05308e-12
-17.9108 1.57455e-05 4.96319e-12
-17.7926 2.213e-05 4.70056e-12
-17.6748 2.95582e-05 4.00235e-12
-17.5572 3.83043e-05 3.01204e-12
-17.4401 4.76497e-05 1.49196e-12
-17.3232 5.7708e-05 -3.73638e-13
-17.2067 6.71365e-05 -2.75223e-12
-17.0905 7.58506e-05 -5.39859e-12
-16.9746 8.18534e-05 -8.37211e-12
-16.859 8.4982e-05 -1.1366e-11
-16.7437 8.27778e-05 -1.43154e-11
-16.6288 7.53366e-05 -1.68827e-11
-16.5141 6.01982e-05 -1.88949e-11
-16.3997 3.82579e-05 -2.00513e-11
-16.2856 7.71388e-06 -2.0122e-11
-16.1717 -2.91493e-05 -1.89402e-11
-16.0582 -7.2836e-05 -1.62924e-11
-15.9449 -0.000119325 -1.22481e-11
-15.8319 -0.000167522 -6.67979e-12
-15.7191 -0.000211863 3.43684e-14
-15.6066 -0.000249944 7.90281e-12
-15.4943 -0.00027553 1.62265e-11
-15.3823 -0.000285817 2.49199e-11
-15.2705 -0.000275339 3.30265e-11
-15.159 -0.000242202 4.04511e-11
-15.0477 -0.000183402 4.61114e-11
-14.9367 -9.93111e-05 5.00277e-11
-14.8258 9.10977e-06 5.11657e-11
-14.7152 0.000138264 4.97952e-11
-14.6049 0.000282397 4.51075e-11
-14.4947 0.000434594 3.77243e-11
-14.3848 0.000584633 2.71987e-11
-14.275 0.00072345 1.45328e-11
-14.1655 0.000838116 -3.03607e-13
-14.0562 0.000919909 -1.60036e-11
-13.9471 0.000956229 -3.22316e-11
-13.8382 0.000942038 -4.75594e-11
-13.7294 0.00086863 -6.1434e-11
-13.6209 0.000737839 -7.25674e-11
-13.5126 0.000547754 -8.03936e-11
-13.4044 0.000308876 -8.40405e-11
-13.2965 2.71654e-05 -8.31245e-11
-13.1887 -0.000278738 -7.74067e-11
-13.0811 -0.000596319 -6.68068e-11
-12.9737 -0.000901774 -5.18183e-11
-12.8664 -0.00117947 -3.26727e-11
-12.7593 -0.00140516 -1.05537e-11
-12.6524 -0.00156472 1.40992e-11
-12.5457 -0.00163877 3.95776e-11
-12.4391 -0.00161935 6.54174e-11
-12.3327 -0.00149676 8.96316e-11
-12.2265 -0.00127285 1.11945e-10
-12.1204 -0.00095078 1.30365e-10
-12.0144 -0.00054384 1.44998e-10
-11.9086 -6.86919e-05 1.54097e-10
-11.803 0.000451241 1.58277e-10
-11.6975 0.000988508 1.56215e-10
-11.5922 0.00151415 1.49066e-10
-11.487 0.00199595 1.36018e-10
-11.3819 0.00240668 1.1868e-10
-11.277 0.00271738 9.6727e-11
-11.1722 0.00291045 7.20441e-11
-11.0676 0.00296763 4.46864e-11
-10.9631 0.00288676 1.65762e-11
-10.8587 0.00266453 -1.19944e-11
-10.7545 0.00231573 -3.92985e-11
-10.6503 0.0018516 -6.49373e-11
-10.5463 0.00130076 -8.75563e-11
-10.4425 0.000684593 -1.06732e-10
-10.3387 3.92107e-05 -1.21581e-10
-10.2351 -0.0006103 -1.31686e-10
-10.1316 -0.00122752 -1.36669e-10
-10.0282 -0.00179 -1.36132e-10
-9.92496 -0.00226735 -1.30201e-10
-9.82181 -0.00264479 -1.18517e-10
-9.71877 -0.00290264 -1.0172e-10
-9.61583 -0.00303714 -7.95311e-11
-9.51301 -0.00304204 -5.31066e-11
-9.4103 -0.0029258 -2.2303e-11
-9.30769 -0.00269574 1.12363e-11
-9.20518 -0.00237086 4.75076e-11
-9.10278 -0.00196889 8.4486e-11
-9.00048 -0.00151449 1.22091e-10
-8.89828 -0.00102964 1.58121e-10
-8.79618 -0.00053772 1.92577e-10
-8.69417 -5.77672e-05 2.23347e-10
-8.59226 0.000394379 2.507e-10
-8.49044 0.000807798 2.7285e-10
-8.38872 0.00117718 2.90442e-10
-8.28708 0.00150079 3.02115e-10
-8.18554 0.00178256 3.08841e-10
-8.08408 0.00202734 3.09582e-10
-7.98271 0.00224426 3.0543e-10
-7.88143 0.00244062 2.95436e-10
-7.78023 0.00262646 2.80544e-10
-7.67911 0.00280805 2.59667e-10
-7.57807 0.00299342 2.3343e-10
-7.47712 0.00318592 2.00525e-10
-7.37624 0.00339001 1.61279e-10
-7.27544 0.00360521 1.14284e-10
-7.17471 0.00383147 5.97825e-11
-7.07406 0.00406366 -3.44921e-12
-6.97348 0.0042957 -7.49127e-11
-6.87298 0.00451611 -1.5526e-10
-6.77254 0.00470994 -2.43314e-10
-6.67218 0.0048562 -3.38682e-10
-6.57188 0.00492685 -4.39005e-10
-6.47166 0.00488754 -5.42293e-10
-6.37149 0.00469323 -6.4447e-10
-6.2714 0.00429486 -7.41451e-10
-6.17136 0.00363149 -8.2713e-10
-6.07139 0.00264652 -8.95244e-10
-5.97148 0.00127601 -9.38024e-10
-5.87163 -0.000522046 -9.47855e-10
-5.77184 -0.0027851 -9.16795e-10
-5.67211 -0.00550252 -8.37884e-10
-5.57243 -0.0086434 -7.05632e-10
-5.47281 -0.0121015 -5.16622e-10
-5.37325 -0.0157407 -2.709e-10
-5.27373 -0.0193342 2.86343e-11
-5.17427 -0.0226335 3.74086e-10
-5.07487 -0.0253076 7.54868e-10
-4.97551 -0.0270352 1.15491e-09
-4.8762 -0.0274471 1.55693e-09
-4.77694 -0.0262313 1.9389e-09
-4.67772 -0.02308 2.28021e-09
-4.57855 -0.0177911 2.55722e-09
-4.47943 -0.0102246 2.75097e-09
-4.38035 -0.000378792 2.84148e-09
-4.28131 0.0116297 2.8166e-09
-4.18232 0.0255391 2.66494e-09
-4.08336 0.0409154 2.3854e-09
-3.98445 0.0572039 1.97875e-09
-3.88557 0.0736291 1.45746e-09
-3.78673 0.0893617 8.36001e-10
-3.68793 0.10332 1.40721e-10
-3.58916 0.114498 -6.01072e-10
-3.49043 0.121643 -1.35158e-09
-3.39173 0.123798 -2.07445e-09
-3.29307 0.119809 -2.72593e-09
-3.19443 0.109118 -3.26757e-09
-3.09583 0.0910546 -3.65808e-09
-2.99725 0.0658725 -3.86624e-09
-2.89871 0.0337551 -3.86316e-09
-2.80019 -0.00392892 -3.63459e-09
-2.7017 -0.0459703 -3.17281e-09
-2.60323 -0.0898849 -2.48742e-09
-2.50479 -0.133624 -1.59604e-09
-2.40638 -0.173992 -5.33173e-10
-2.30798 -0.208655 6.61122e-10
-2.20961 -0.23443 1.93369e-09
-2.11126 -0.249445 3.23191e-09
-2.01293 -0.25133 4.49594e-09
-1.91462 -0.239328 5.67449e-09
-1.81632 -0.212496 6.71453e-09
-1.71804 -0.171544 7.5791e-09
-1.61978 -0.117238 8.23227e-09
-1.52154 -0.0517361 8.65962e-09
-1.42331 0.0225025 8.84658e-09
-1.32509 0.102199 8.80314e-09
-1.22689 0.183447 8.53457e-09
-1.12869 0.262425 8.07224e-09
-1.03051 0.334218 7.43599e-09
-0.932337 0.395334 6.67308e-09
-0.834173 0.440493 5.81127e-09
-0.736016 0.467746 4.90759e-09
-0.637867 0.472215 3.99101e-09
-0.539723 0.455007 3.12206e-09
-0.441585 0.412162 2.32421e-09
-0.343451 0.349542 1.65474e-09
-0.24532 0.263416 1.12501e-09
-0.147191 0.166901 7.81401e-10
-0.0490634 0.0512903 6.19694e-10
0.0490634 -0.00747075 6.36912e-10
0.147191 -0.00503395 6.54438e-10
0.24532 -0.0106722 6.63692e-10
0.343451 -0.0100984 6.41693e-10
0.441585 -0.0124387 6.16295e-10
0.539723 -0.0112001 5.63492e-10
0.637867 -0.0113618 5.13093e-10
0.736016 -0.00933044 4.41965e-10
0.834173 -0.0081859 3.79328e-10
0.932337 -0.00589184 3.02725e-10
1.03051 -0.00435618 2.39546e-10
1.12869 -0.00248134 1.68082e-10
1.22689 -0.0013268 1.13304e-10
1.32509 -0.000371898 5.45302e-11
1.42331 -2.60911e-05 1.39698e-11
1.52154 -0.000129788 -2.77573e-11
1.61978 -0.000610891 -5.14481e-11
1.71804 -0.00155205 -7.49419e-11
1.81632 -0.00255863 -8.21571e-11
1.91462 -0.00389214 -8.91354e-11
2.01293 -0.00497739 -8.28588e-11
2.11126 -0.00621525 -7.72913e-11
2.20961 -0.00696521 -6.22589e-11
2.30798 -0.00773341 -4.93855e-11
2.40638 -0.00789679 -3.10053e-11
2.50479 -0.00802832 -1.62075e-11
2.60323 -0.00757068 5.54206e-13
2.7017 -0.00711798 1.27989e-11
2.80019 -0.00619569 2.43258e-11
2.89871 -0.00537036 3.11768e-11
2.99725 -0.0042458 3.57085e-11
3.09583 -0.00331846 3.6237e-11
3.19443 -0.00225703 3.38949e-11
3.29307 -0.0014605 2.88955e-11
3.39173 -0.000650669 2.12958e-11
3.49043 -0.000120787 1.2754e-11
3.58916 0.000359567 2.36235e-12
3.68793 0.000594581 -7.23831e-12
3.78673 0.000767083 -1.78101e-11
3.88557 0.00076071 -2.61498e-11
3.98445 0.000709618 -3.4736e-11
4.08336 0.000556364 -4.01475e-11
4.18232 0.000387334 -4.54056e-11
4.28131 0.000185501 -4.71242e-11
4.38035 -6.49509e-06 -4.86625e-11
4.47943 -0.000179902 -4.6833e-11
4.57855 -0.000329053 -4.51105e-11
4.67772 -0.000429976 -4.05908e-11
4.77694 -0.000505383 -3.66459e-11
4.8762 -0.000523012 -3.06836e-11
4.97551 -0.000524565 -2.57836e-11
5.07487 -0.000473572 -1.96642e-11
5.17427 -0.000421638 -1.4975e-11
5.27373 -0.000330273 -9.73703e-12
5.37325 -0.000253283 -6.09308e-12
5.47281 -0.000151462 -2.36518e-12
5.57243 -7.53061e-05 -1.72817e-13
5.67211 1.39621e-05 1.85663e-12
5.77184 7.21871e-05 2.59681e-12
5.87163 0.000136451 3.10901e-12
5.97148 0.000169849 2.70007e-12
6.07139 0.0002065 2.11877e-12
6.17136 0.000216248 1.03017e-12
6.2714 0.000229288 -1.21735e-13
6.37149 0.000221085 -1.39226e-12
6.47166 0.000217439 -2.6233e-12
6.57188 0.000198249 -3.66328e-12
6.67218 0.000184971 -4.60868e-12
6.77254 0.000160956 -5.16172e-12
6.87298 0.000143734 -5.6303e-12
6.97348 0.000119387 -5.61611e-12
7.07406 0.000102111 -5.58689e-12
7.17471 8.0205e-05 -5.07615e-12
7.27544 6.51456e-05 -4.65712e-12
7.37624 4.70724e-05 -3.8176e-12
7.47712 3.52885e-05 -3.18491e-12
7.57807 2.15095e-05 -2.21829e-12
7.67911 1.32957e-05 -1.55545e-12
7.78023 3.7535e-06 -6.42174e-13
7.88143 -1.00847e-06 -9.36592e-14
7.98271 -6.61418e-06 6.42151e-13
8.08408 -8.26662e-06 9.94138e-13
8.18554 -1.03832e-05 1.49582e-12
8.28708 -9.46153e-06 1.63167e-12
8.38872 -8.70942e-06 1.90098e-12
8.49044 -5.97109e-06 1.84838e-12
8.59226 -3.16837e-06 1.92558e-12
8.69417 4.46313e-07 1.73804e-12
8.79618 4.36181e-06 1.68037e-12
8.89828 7.88334e-06 1.41762e-12
9.00048 1.20277e-05 1.28201e-12
9.10278 1.46578e-05 9.96712e-13
9.20518 1.83653e-05 8.30073e-13
9.30769 1.96052e-05 5.61928e-13
9.4103 2.24874e-05 3.98267e-13
9.51301 2.21388e-05 1.74062e-13
9.61583 2.40294e-05 3.58843e-14
9.71877 2.21041e-05 -1.28013e-13
9.82181 2.29637e-05 -2.26925e-13
9.92496 1.95942e-05 -3.2172e-13
10.0282 1.94591e-05 -3.73977e-13
10.1316 1.48877e-05 -3.96558e-13
10.2351 1.39058e-05 -4.00037e-13
10.3387 8.53074e-06 -3.52675e-13
10.4425 7.01508e-06 -3.10938e-13
10.5463 1.41076e-06 -2.02201e-13
10.6503 -1.71437e-07 -1.25399e-13
10.7545 -5.3038e-06 2.913e-14
10.8587 -6.398e-06 1.2407e-13
10.9631 -1.03414e-05 3.02198e-13
11.0676 -1.04364e-05 3.9291e-13
11.1722 -1.2626e-05 5.68081e-13
11.277 -1.14377e-05 6.30225e-13
11.3819 -1.16626e-05 7.75978e-13
11.487 -9.30528e-06 7.88633e-13
11.5922 -7.83984e-06 8.84676e-13
11.6975 -4.86761e-06 8.36401e-13
11.803 -2.41197e-06 8.73779e-13
11.9086 3.43198e-07 7.66266e-13
12.0144 2.89955e-06 7.49388e-13
12.1204 4.6083e-06 5.97593e-13
12.2265 6.48224e-06 5.43011e-13
12.3327 6.59384e-06 3.72342e-13
12.4391 7.3518e-06 3.04515e-13
12.5457 5.77138e-06 1.44939e-13
12.6524 5.43706e-06 8.93244e-14
12.7593 2.53698e-06 -3.2565e-14
12.8664 1.52697e-06 -5.70988e-14
12.9737 -1.99983e-06 -1.24907e-13
13.0811 -3.07166e-06 -1.11285e-13
13.1887 -6.44846e-06 -1.22288e-13
13.2965 -7.00417e-06 -7.63175e-14
13.4044 -9.60283e-06 -4.06992e-14
13.5126 -9.29232e-06 2.1635e-14
13.6209 -1.07844e-05 8.49131e-14
13.7294 -9.57507e-06 1.42654e-13
13.8382 -9.9738e-06 2.11691e-13
13.9471 -8.12408e-06 2.45133e-13
14.0562 -7.7135e-06 3.01166e-13
14.1655 -5.65788e-06 2.97212e-13
14.275 -4.85295e-06 3.29057e-13
14.3848 -3.04692e-06 2.84282e-13
14.4947 -2.24329e-06 2.90098e-13
14.6049 -1.02859e-06 2.10881e-13
14.7152 -4.90885e-07 1.97208e-13
14.8258 -1.71637e-08 9.74216e-14
14.9367 1.71114e-07 7.6198e-14
15.0477 -4.1254e-08 -2.65234e-14
15.159 -1.1829e-07 -4.19561e-14
15.2705 -8.04137e-07 -1.30912e-13
15.3823 -9.58991e-07 -1.30115e-13
15.4943 -1.83741e-06 -1.93835e-13
15.6066 -1.87309e-06 -1.72873e-13
15.7191 -2.69539e-06 -2.07756e-13
15.8319 -2.48613e-06 -1.69913e-13
15.9449 -3.106e-06 -1.79811e-13
16.0582 -2.63429e-06 -1.33661e-13
16.1717 -3.0148e-06 -1.265e-13
16.2856 -2.35376e-06 -8.22252e-14
16.3997 -2.53605e-06 -6.66146e-14
16.5141 -1.79668e-06 -3.26316e-14
16.6288 -1.8541e-06 -1.55375e-14
16.7437 -1.14202e-06 2.88902e-15
16.859 -1.14449e-06 1.69868e-14
16.9746 -5.38296e-07 1.78463e-14
17.0905 -5.40193e-07 2.69668e-14
17.2067 -8.78202e-08 1.15344e-14
17.3232 -1.23567e-07 1.65685e-14
17.4401 1.61971e-07 -1.03997e-14
17.5572 8.59664e-08 -5.78756e-15
17.6748 2.29427e-07 -3.73355e-14
17.7926 1.34057e-07 -2.88531e-14
17.9108 1.82837e-07 -5.87314e-14
18.0294 9.65177e-08 -4.39704e-14
18.1483 9.54516e-08 -6.84653e-14
18.2676 3.66319e-08 -4.75042e-14
18.3873 1.51853e-08 -6.56337e-14
18.5074 -1.0231e-08 -4.10672e-14
18.6278 -3.88817e-08 -5.4723e-14
18.7487 -3.53032e-08 -3.11911e-14
18.8699 -7.23678e-08 -4.338e-14
18.9916 -4.99957e-08 -2.43502e-14
19.1137 -1.03328e-07 -3.56151e-14
19.2362 -6.79742e-08 -2.09247e-14
19.3592 -1.40354e-07 -2.93176e-14
19.4826 -8.51827e-08 -1.73951e-14
19.6065 -1.6758e-07 -2.16405e-14
19.7309 -7.21109e-08 -1.2181e-14
19.8557 -1.44473e-07 -1.31315e-14
19.9811 1.18278e-08 -7.50965e-15
20.1069 -5.08296e-08 -7.37526e-15
20.2333 1.29375e-07 -6.48634e-15
20.3602 -6.61552e-09 -4.5744e-15
20.4876 8.64134e-08 -4.55083e-15
20.6156 -1.91413e-07 3.81805e-15
20.7441 -1.41439e-07 5.35789e-15
20.8732 -3.46397e-07 1.56084e-14
21.0029 -6.40264e-08 8.41701e-15
21.1332 -1.66746e-08 8.90356e-15
21.2642 3.48519e-07 -7.27844e-15
21.3958 2.54074e-07 -3.14051e-15
21.528 3.20535e-07 -8.37247e-15
21.6609 5.53593e-08 8.30835e-15
21.7945 8.48709e-08 4.49991e-15
21.9288 -2.83523e-08 1.40777e-14
22.0639 7.13086e-08 -2.11162e-15
22.1997 2.82491e-08 -1.28075e-15
22.3363 3.00021e-08 -1.93448e-14
22.4736 -1.7946e-08 -1.57348e-14
22.6118 -9.09151e-08 -2.83993e-14
22.7509 -7.38065e-08 -2.21594e-14
22.8908 -1.70349e-07 -3.26849e-14
23.0316 -8.83029e-08 -2.77424e-14
23.1733 -2.16283e-07 -3.68149e-14
23.316 -9.1164e-08 -3.27308e-14
23.4597 -2.39331e-07 -3.79818e-14
23.6044 -7.93785e-08 -3.35209e-14
23.7502 -2.28606e-07 -3.34585e-14
23.8971 -5.09059e-08 -2.85273e-14
24.0451 -1.89711e-07 -2.30731e-14
24.1944 -2.08783e-08 -1.86073e-14
24.3448 -1.42442e-07 -8.96531e-15
24.4966 -4.54538e-09 -6.73467e-15
24.6496 -9.56644e-08 4.62298e-15
24.8041 1.66022e-09 2.17986e-15
24.9601 -4.79381e-08 1.2048e-14
25.1175 2.0032e-09 3.16086e-15
25.2766 -3.62649e-09 9.31997e-15
25.4373 -2.34099e-09 -5.79108e-15
25.5998 3.07972e-08 -3.93432e-15
25.7641 -1.79106e-08 -2.28721e-14
25.9304 3.46836e-08 -2.38017e-14
26.0988 -6.52426e-08 -4.14122e-14
26.2693 -1.26417e-08 -4.12474e-14
26.4421 -1.47873e-07 -5.0943e-14
26.6174 -9.84202e-08 -4.58967e-14
26.7954 -2.32944e-07 -4.33172e-14
26.9761 -1.75122e-07 -3.29425e-14
27.1598 -2.66657e-07 -1.88247e-14
27.3468 -1.88183e-07 -7.40532e-15
27.5373 -2.11322e-07 1.19947e-14
27.7317 -1.19888e-07 1.69593e-14
27.9302 -8.67274e-08 3.28933e-14
28.1333 -1.63299e-08 2.56013e-14
28.3415 3.18651e-08 3.24471e-14
28.5554 4.46461e-08 1.39797e-14
28.7758 7.00855e-08 1.29454e-14
29.0035 1.85145e-08 -7.6431e-15
29.2396 1.63615e-08 -9.96147e-15
29.4858 -6.45801e-08 -2.01887e-14
29.7441 -6.78528e-08 -1.79679e-14
30.0173 -1.275e-07 -8.95158e-15
30.3101 -1.04442e-07 -3.56854e-15
30.6297 -1.17505e-07 2.37662e-14
30.9905 -6.77914e-08 1.81187e-14
31.4301 -4.35319e-08 5.22812e-14


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.125Nc1Quantum/DeltaGammaFX_0_FRG.txt <==
9.995 -0.0264459 -0.0264141
9.99 -0.00929146 -0.00928361
9.985 0.0107243 0.0107053
9.98 0.0286227 0.02858
9.975 0.0397334 0.0396767
9.97 0.0404793 0.040423
9.965 0.0297117 0.029672
9.96 0.0100201 0.0100092
9.955 -0.0123708 -0.0123494
9.95 -0.0299304 -0.0298841
9.945 -0.0371675 -0.0371108
9.94 -0.0326193 -0.0325686
9.935 -0.0184919 -0.0184606
9.93 0.000932311 0.000936731
9.925 0.0206676 0.0206445
9.92 0.0357699 0.0357254
9.915 0.0419533 0.0418991
9.91 0.0366712 0.0366227
9.905 0.0205912 0.020563
9.9 -0.00163066 -0.00163042
9.895 -0.0226203 -0.0225931
9.89 -0.0354418 -0.0353985
9.885 -0.0365431 -0.0364994
9.88 -0.0265165 -0.0264873
9.875 -0.00888398 -0.00887917
9.87 0.0115299 0.0115067
9.865 0.0296374 0.02959
9.86 0.0406885 0.0406269
9.855 0.0410884 0.0410279
9.85 0.0297712 0.0297288
9.845 0.00950819 0.00949658
9.84 -0.0132646 -0.013242
9.835 -0.0308822 -0.030833
9.83 -0.0378536 -0.0377932
9.825 -0.0328233 -0.032769
9.82 -0.0181429 -0.0181087
9.815 0.00176618 0.00177258
9.81 0.0217976 0.0217755
9.805 0.0369119 0.0368675
9.8 0.0427801 0.0427255
9.795 0.0369111 0.0368618
9.79 0.0201495 0.0201203
9.785 -0.0026007 -0.00260148
9.78 -0.0237675 -0.0237414
9.775 -0.0363689 -0.036327
9.77 -0.0369571 -0.0369152
9.765 -0.0262957 -0.0262687
9.76 -0.00807299 -0.00807094
9.755 0.0127484 0.0127223
9.75 0.0309706 0.0309203
9.745 0.0417754 0.0417117
9.74 0.0415877 0.0415262
9.735 0.029494 0.0294518
9.73 0.00853308 0.00852295
9.725 -0.0145918 -0.0145669
9.72 -0.0320938 -0.0320422
9.715 -0.0385555 -0.0384928
9.71 -0.0328136 -0.0327574
9.705 -0.0174239 -0.0173883
9.7 0.00302677 0.0030343
9.695 0.0233048 0.0232839
9.69 0.0382813 0.0382383
9.685 0.0436087 0.043556
9.68 0.0369074 0.0368604
9.675 0.0192819 0.0192549
9.67 -0.0040397 -0.00403902
9.665 -0.0252668 -0.0252407
9.66 -0.0374223 -0.0373821
9.655 -0.037249 -0.0372107
9.65 -0.0257568 -0.0257348
9.645 -0.00684081 -0.00684448
9.64 0.0143848 0.0143529
9.635 0.0326123 0.0325569
9.63 0.0429716 0.0429041
9.625 0.0419491 0.041886
9.62 0.0288579 0.0288165
9.615 0.0070898 0.00708233
9.61 -0.0163362 -0.0163077
9.605 -0.0335329 -0.0334777
9.6 -0.0392345 -0.0391691
9.595 -0.032555 -0.0324972
9.59 -0.0163102 -0.0162737
9.585 0.00472372 0.0047316
9.58 0.0251807 0.0251601
9.575 0.0398504 0.0398081
9.57 0.0443972 0.0443459
9.565 0.0366159 0.0365712
9.56 0.0179594 0.017935
9.555 -0.00594819 -0.0059456
9.55 -0.02709 -0.0270635
9.545 -0.0385563 -0.0385181
9.54 -0.0373721 -0.037338
9.535 -0.0248639 -0.0248479
9.53 -0.00516915 -0.00518006
9.525 0.0164349 0.0163954
9.52 0.0345335 0.0344712
9.515 0.0442241 0.0441517
9.51 0.0421056 0.0420405
9.505 0.0278014 0.0277614
9.5 0.00514395 0.005141
9.495 -0.0184931 -0.0184581
9.49 -0.0351609 -0.0350987
9.485 -0.0398355 -0.0397636
9.48 -0.0319941 -0.0319308
9.475 -0.014763 -0.0147224
9.47 0.00687345 0.00688446
9.465 0.027415 0.0273969
9.46 0.0415822 0.0415423
9.455 0.0450889 0.0450403
9.45 0.0359778 0.035936
9.445 0.0161428 0.0161211
9.44 -0.00833059 -0.00832639
9.435 -0.0292058 -0.0291797
9.43 -0.0397172 -0.039682
9.425 -0.0372676 -0.0372392
9.42 -0.0235677 -0.0235596
9.415 -0.00302825 -0.0030485
9.41 0.0189036 0.0188543
9.405 0.0367121 0.0366409
9.4 0.0454895 0.0454102
9.395 0.0420066 0.041938
9.39 0.0262879 0.0262484
9.385 0.00269092 0.00269194
9.38 -0.0210316 -0.0209906
9.375 -0.0369233 -0.0368547
9.37 -0.0402992 -0.0402219
9.365 -0.0310826 -0.0310156
9.36 -0.0127546 -0.0127117
9.355 0.00947768 0.00948975
9.35 0.0299806 0.0299631
9.345 0.0434224 0.0433835
9.34 0.0456133 0.0455667
9.335 0.0349269 0.0348885
9.33 0.0137956 0.013778
9.325 -0.0111783 -0.0111703
9.32 -0.0315658 -0.0315378
9.315 -0.040838 -0.0408037
9.31 -0.0368726 -0.036848
9.305 -0.0218251 -0.0218234
9.3 -0.000401913 -0.000430245
9.295 0.0217754 0.0217176
9.29 0.0390999 0.0390209
9.285 0.0466914 0.0466067
9.28 0.0415648 0.0414941
9.275 0.0242462 0.0242083
9.27 -0.000298535 -0.000292948
9.265 -0.0239285 -0.0238816
9.26 -0.0387582 -0.0386841
9.255 -0.0405498 -0.0404686
9.25 -0.0297534 -0.0296845
9.245 -0.0102413 -0.0101984
9.24 0.0125482 0.0125592
9.235 0.0328538 0.0328349
9.23 0.045315 0.0452754
9.225 0.0458959 0.0458499
9.22 0.0333957 0.0333594
9.215 0.0108847 0.0108706
9.21 -0.0144753 -0.0144636
9.205 -0.0341122 -0.0340815
9.2 -0.0418414 -0.0418062
9.195 -0.0361144 -0.0360911
9.19 -0.0195849 -0.0195864
9.185 0.00272869 0.00269585
9.18 0.0250323 0.0249696
9.175 0.041644 0.041561
9.17 0.047755 0.0476681
9.165 0.0407087 0.0406383
9.16 0.0216403 0.0216049
9.155 -0.00380501 -0.00379574
9.15 -0.0271154 -0.0270651
9.145 -0.0405741 -0.0404982
9.14 -0.0405029 -0.0404222
9.135 -0.0279495 -0.0278833
9.13 -0.00720345 -0.00716482
9.125 0.0160636 0.0160697
9.12 0.0359723 0.0359491
9.115 0.047165 0.0471229
9.11 0.0458313 0.0457858
9.105 0.0313043 0.0312717
9.1 0.00738965 0.00738154
9.095 -0.0181737 -0.0181554
9.09 -0.03675 -0.036714
9.085 -0.042623 -0.042585
9.08 -0.0349101 -0.0348868
9.075 -0.0168024 -0.0168063
9.07 0.00636304 0.00632647
9.065 0.0286262 0.0285597
9.06 0.0442518 0.044166
9.055 0.048559 0.0484717
9.05 0.0393221 0.0392541
9.045 0.0184001 0.0183692
9.04 -0.00782422 -0.00781008
9.035 -0.0305187 -0.0304654
9.03 -0.0422618 -0.0421863
9.025 -0.0400523 -0.0399757
9.02 -0.0255947 -0.0255358
9.015 -0.00360898 -0.0035795
9.01 0.0200058 0.0200023
9.005 0.0392677 0.0392361
9 0.0488654 0.0488176
8.995 0.0453024 0.045255
8.99 0.0285673 0.028537
8.985 0.00329213 0.00328976
8.98 -0.0222175 -0.0221919
8.975 -0.039374 -0.0393312
8.97 -0.0430667 -0.0430239
8.965 -0.0331651 -0.0331393
8.96 -0.0134234 -0.0134268
8.955 0.0105065 0.0104692
8.95 0.0325118 0.0324445
8.945 0.0468351 0.0467498
8.94 0.0489967 0.0489119
8.935 0.0373182 0.0372549
8.93 0.0144975 0.0144726
8.925 -0.0123122 -0.0122926
8.92 -0.0340415 -0.0339851
8.915 -0.0437082 -0.0436331
8.91 -0.039102 -0.0390294
8.905 -0.0226305 -0.0225783
8.9 0.000556016 0.000577206
8.895 0.0243405 0.0243289
8.89 0.0426616 0.0426235
8.885 0.0503098 0.0502586
8.88 0.0442082 0.0441614
8.875 0.0251297 0.0251037
8.87 -0.00139125 -0.00138721
8.865 -0.0265236 -0.0264917
8.86 -0.041871 -0.0418241
8.855 -0.0430689 -0.0430251
8.85 -0.0308106 -0.0307872
8.845 -0.00942564 -0.00943372
8.84 0.0151301 0.0150873
8.835 0.0366089 0.0365366
8.83 0.0492728 0.0491848
8.825 0.0489339 0.0488499
8.82 0.0345934 0.0345345
8.815 0.00990137 0.00988324
8.81 -0.0172144 -0.0171882
8.805 -0.0375695 -0.0375091
8.8 -0.0447861 -0.0447109
8.795 -0.0375507 -0.0374821
8.79 -0.0190022 -0.0189569
8.785 0.005288 0.00530126
8.78 0.0290036 0.0289845
8.775 0.0460351 0.0459918
8.77 0.0513471 0.0512943
8.765 0.0424105 0.0423663
8.76 0.02092 0.0209001
8.755 -0.00663251 -0.0066211
8.75 -0.0309791 -0.0309409
8.745 -0.0440902 -0.0440402
8.74 -0.0424921 -0.0424493
8.735 -0.0277563 -0.0277373
8.73 -0.00478097 -0.00479564
8.725 0.0201951 0.0201452
8.72 0.0408154 0.0407375
8.715 0.0514191 0.0513287
8.71 0.048223 0.0481409
8.705 0.0310564 0.0310037
8.7 0.00461947 0.00461034
8.695 -0.022426 -0.0223907
8.69 -0.0409453 -0.0408782
8.685 -0.0453421 -0.0452637
8.68 -0.0352892 -0.0352208
8.675 -0.0146632 -0.0146207
8.67 0.0105662 0.0105753
8.665 0.0339086 0.0338858
8.66 0.0492504 0.0492052
8.655 0.0518255 0.0517735
8.65 0.0397984 0.0397575
8.645 0.0159183 0.0159029
8.64 -0.0123508 -0.0123359
8.635 -0.0354383 -0.0354
8.63 -0.0458785 -0.0458327
8.625 -0.0412198 -0.0411855
8.62 -0.0239428 -0.0239353
8.615 0.00050813 0.000480594
8.61 0.0256368 0.0255747
8.605 0.0450119 0.0449248
8.6 0.0531243 0.0530297
8.595 0.0467305 0.0466503
8.59 0.0266439 0.0265989
8.585 -0.00131031 -0.0013083
8.58 -0.0278218 -0.0277752
8.575 -0.0440095 -0.0439337
8.57 -0.0452357 -0.0451527
8.565 -0.0322271 -0.0321579
8.56 -0.00958563 -0.00954486
8.555 0.0163523 0.0163589
8.55 0.0389534 0.0389288
8.545 0.0521572 0.0521124
8.54 0.0515848 0.0515362
8.535 0.0362585 0.0362238
8.53 0.0101087 0.0101002
8.525 -0.018455 -0.0184349
8.52 -0.0397449 -0.0397053
8.515 -0.0470758 -0.0470342
8.51 -0.0391352 -0.0391097
8.505 -0.0193186 -0.0193233
8.5 0.00641835 0.00637726
8.495 0.0313567 0.031282
8.49 0.0490371 0.0489408
8.485 0.0541982 0.0540995
8.48 0.0442981 0.0442201
8.475 0.0212959 0.0212586
8.47 -0.00782061 -0.0078077
8.465 -0.0332391 -0.0331815
8.46 -0.0465736 -0.0464893
8.455 -0.0443162 -0.0442283
8.45 -0.0282854 -0.0282148
8.445 -0.00377333 -0.00373381
8.44 0.0225592 0.0225634
8.435 0.0439768 0.0439501
8.43 0.0545507 0.0545053
8.425 0.0504359 0.0503889
8.42 0.0316934 0.0316618
8.415 0.00353195 0.00352668
8.41 -0.0247842 -0.0247628
8.405 -0.0436866 -0.0436497
8.4 -0.0474945 -0.0474598
8.395 -0.0361188 -0.0361041
8.39 -0.0138477 -0.0138655
8.385 0.0129014 0.012847
8.38 0.0372287 0.0371429
8.375 0.0527086 0.0526056
8.37 0.0544536 0.0543548
8.365 0.0408066 0.0407358
8.36 0.0150196 0.0149953
8.355 -0.0147757 -0.0147474
8.35 -0.0384729 -0.0384015
8.345 -0.048441 -0.0483476
8.34 -0.0424464 -0.0423557
8.335 -0.0234053 -0.0233376
8.33 0.00275448 0.00278747
8.325 0.0290931 0.029089
8.32 0.048824 0.0487896
8.315 0.0562514 0.0562008
8.31 0.0482376 0.0481895
8.305 0.0260654 0.0260369
8.3 -0.00372043 -0.00371987
8.295 -0.0311501 -0.0311229
8.29 -0.0470573 -0.0470171
8.285 -0.0469747 -0.0469409
8.28 -0.0320878 -0.0320783
8.275 -0.00753069 -0.00755662
8.27 0.0198745 0.0198109
8.265 0.0430957 0.0430019
8.26 0.0558223 0.0557151
8.255 0.0536964 0.0535989
8.25 0.0361457 0.036082
8.245 0.0078421 0.00782922
8.24 -0.0220214 -0.0219808
8.235 -0.0433126 -0.0432315
8.23 -0.0494261 -0.0493283
8.225 -0.0395156 -0.0394263
8.22 -0.0175661 -0.0175048
8.215 0.00992472 0.00994799
8.21 0.035792 0.0357774
8.205 0.0532657 0.0532225
8.2 0.057014 0.0569588
8.195 0.0448118 0.0447644
8.19 0.019342 0.0193192
8.185 -0.011516 -0.0115072
8.18 -0.0373203 -0.037286
8.175 -0.049621 -0.0495777
8.17 -0.0453514 -0.0453195
8.165 -0.0269784 -0.0269748
8.16 -0.000406764 -0.000441009
8.155 0.0272013 0.0271296
8.15 0.04874 0.0486413
8.145 0.058124 0.0580177
8.14 0.051714 0.0516249
8.135 0.0302349 0.0301863
8.13 -0.000141832 -0.000136636
8.125 -0.0293266 -0.0292703
8.12 -0.0474889 -0.047399
8.115 -0.0493113 -0.0492136
8.11 -0.0354014 -0.0353203
8.105 -0.0107503 -0.0107029
8.1 0.0176547 0.0176614
8.095 0.0424868 0.0424561
8.09 0.0570796 0.0570239
8.085 0.0566342 0.0565724
8.08 0.0400575 0.0400103
8.075 0.0115823 0.0115652
8.07 -0.0196566 -0.0196398
8.065 -0.0430445 -0.0430033
8.06 -0.0511672 -0.0511203
8.055 -0.0425013 -0.0424694
8.05 -0.0207627 -0.0207616
8.045 0.00746036 0.00742304
8.04 0.0347353 0.0346625
8.035 0.0539596 0.0538641
8.03 0.059409 0.0593114
8.025 0.0483841 0.0483088
8.02 0.0231079 0.0230757
8.015 -0.00873632 -0.00871658
8.01 -0.0364101 -0.0363454
8.005 -0.0507464 -0.0506571
8 -0.0479415 -0.0478528
7.995 -0.0300673 -0.0300014
7.99 -0.00303028 -0.00300108
7.985 0.0257765 0.0257654
7.98 0.0489322 0.0488872
7.975 0.0599906 0.0599266
7.97 0.0548887 0.0548261
7.965 0.0339024 0.0338612
7.96 0.00291556 0.0029082
7.955 -0.0278587 -0.0278324
7.95 -0.0480042 -0.0479575
7.945 -0.0514545 -0.0514079
7.94 -0.0383105 -0.0382842
7.935 -0.013457 -0.0134649
7.93 0.0159359 0.0158893
7.925 0.0422399 0.0421601
7.92 0.0584489 0.058351
7.915 0.0593799 0.0592862
7.91 0.0435206 0.0434554
7.905 0.014771 0.0147526
7.9 -0.0177489 -0.0177154
7.895 -0.0429902 -0.0429159
7.89 -0.0528311 -0.052739
7.885 -0.0451591 -0.0450749
7.88 -0.0234717 -0.0234162
7.875 0.00552646 0.00554164
7.87 0.0341223 0.0340963
7.865 0.0548848 0.0548268
7.86 0.0617349 0.061662
7.855 0.0515861 0.0515203
7.85 0.0263155 0.0262765
7.845 -0.00650865 -0.00651006
7.84 -0.0358594 -0.0358262
7.835 -0.0519398 -0.0518883
7.83 -0.0503118 -0.0502644
7.825 -0.0327244 -0.0327016
7.82 -0.00512053 -0.00513499
7.815 0.0248569 0.0248027
7.81 0.0494675 0.0493821
7.805 0.0619273 0.0618289
7.8 0.0578162 0.0577293
7.795 0.0370691 0.0370181
7.79 0.00538651 0.00538703
7.785 -0.0268589 -0.026807
7.78 -0.0487223 -0.0486355
7.775 -0.0534955 -0.0533996
7.77 -0.0408626 -0.0407837
7.765 -0.0156541 -0.0156111
7.76 0.0147532 0.0147518
7.755 0.0424211 0.042378
7.75 0.0600154 0.0599434
7.745 0.0620179 0.0619379
7.74 0.0465896 0.0465251
7.735 0.0174061 0.0173761
7.73 -0.0163609 -0.0163498
7.725 -0.0432478 -0.0432039
7.72 -0.0545131 -0.0544565
7.715 -0.0475537 -0.0475085
7.71 -0.025718 -0.0257035
7.705 0.00413736 0.00411076
7.7 0.0340038 0.0339373
7.695 0.0561245 0.0560302
7.69 0.0640984 0.0639977
7.685 0.0545268 0.0544457
7.68 0.0290452 0.0290072
7.675 -0.0048074 -0.00479034
7.67 -0.0356979 -0.0356313
7.665 -0.0532615 -0.0531654
7.66 -0.0525219 -0.0524233
7.655 -0.0349868 -0.0349105
7.65 -0.00668464 -0.00664727
7.645 0.0244675 0.0244607
7.64 0.0504039 0.0503585
7.635 0.0640216 0.0639527
7.63 0.0606005 0.0605295
7.625 0.0398304 0.0397791
7.62 0.0073282 0.00731132
7.615 -0.026324 -0.0263046
7.61 -0.0496865 -0.0496432
7.605 -0.0554943 -0.0554489
7.6 -0.0431064 -0.0430807
7.595 -0.0173617 -0.0173716
7.59 0.0141204 0.0140693
7.585 0.043077 0.0429899
7.58 0.0618518 0.0617446
7.575 0.0646318 0.0645286
7.57 0.0493361 0.0492635
7.565 0.0195248 0.0195037
7.56 -0.0155009 -0.015464
7.555 -0.0438631 -0.0437794
7.55 -0.0562754 -0.0561691
7.545 -0.0497418 -0.0496411
7.54 -0.0275376 -0.0274661
7.535 0.00328354 0.00331235
7.53 0.0343948 0.0343786
7.525 0.0577102 0.0576574
7.52 0.0665329 0.0664605
7.515 0.0572221 0.0571526
7.51 0.03128 0.0312344
7.505 -0.0036845 -0.00369424
7.5 -0.0359998 -0.0359752
7.495 -0.054787 -0.0547438
7.49 -0.0546311 -0.0545925
7.485 -0.0368881 -0.0368759
7.48 -0.00772915 -0.00775712
7.475 0.0246251 0.0245543
7.47 0.0517726 0.0516679
7.465 0.0663052 0.0661867
7.46 0.0632562 0.0631512
7.455 0.0421682 0.0421047
7.45 0.00868741 0.00868425
7.445 -0.0263295 -0.026271
7.44 -0.05097 -0.0508671
7.435 -0.0575044 -0.0573856
7.43 -0.0450683 -0.0449634
7.425 -0.0185826 -0.0185141
7.42 0.0140532 0.0140745
7.415 0.0442357 0.0442108
7.41 0.0639918 0.0639328
7.405 0.0672513 0.0671788
7.4 0.0517732 0.0517112
7.395 0.0211129 0.0210812
7.39 -0.0152108 -0.0152045
7.385 -0.0448926 -0.0448556
7.38 -0.058169 -0.0581215
7.375 -0.0517543 -0.0517209
7.37 -0.0289379 -0.0289386
7.365 0.00297846 0.00293315
7.36 0.0353275 0.035239
7.355 0.0596924 0.0595745
7.35 0.0691059 0.0689821
7.345 0.0597493 0.0596487
7.34 0.0330889 0.0330379
7.335 -0.00309875 -0.00308562
7.33 -0.0367595 -0.0366871
7.325 -0.0565358 -0.056426
7.32 -0.0566657 -0.0565482
7.315 -0.0384483 -0.038351
7.31 -0.00826224 -0.00820417
7.305 0.0253363 0.0253481
7.3 0.0536004 0.0535708
7.295 0.0688322 0.0687758
7.29 0.0658667 0.0658048
7.285 0.0441832 0.0441373
7.28 0.00955374 0.00953844
7.275 -0.0268255 -0.0268083
7.27 -0.0525721 -0.0525351
7.265 -0.0595617 -0.0595268
7.26 -0.0468002 -0.0467897
7.255 -0.0193659 -0.0193956
7.25 0.0145169 0.0144415
7.245 0.0458852 0.0457703
7.24 0.0664534 0.066317
7.235 0.0699293 0.0697988
7.23 0.0539824 0.053888
7.225 0.0222595 0.022226
7.22 -0.0154212 -0.015385
7.215 -0.0463041 -0.0462095
7.21 -0.0601988 -0.0600728
7.205 -0.0536197 -0.0534949
7.2 -0.0299534 -0.0298577
7.195 0.00319472 0.00324476
7.19 0.036788 0.0367884
7.185 0.0620726 0.0620316
7.18 0.0718322 0.0717676
7.175 0.0621299 0.0620655
7.17 0.0344921 0.0344507
7.165 -0.00303929 -0.00304432
7.16 -0.0379814 -0.0379513
7.155 -0.0585299 -0.058481
7.15 -0.0586607 -0.0586179
7.145 -0.0397059 -0.039693
7.14 -0.00831681 -0.00834895
7.135 0.0265781 0.0264978
7.13 0.0558723 0.0557541
7.125 0.0715886 0.0714545
7.12 0.0684108 0.0682906
7.115 0.0458447 0.0457687
7.11 0.00989472 0.00988315
7.105 -0.0278349 -0.0277809
7.1 -0.0545023 -0.0544015
7.095 -0.0616661 -0.0615492
7.09 -0.0482984 -0.0481967
7.085 -0.0197085 -0.0196454
7.08 0.0155113 0.0155252
7.075 0.0480193 0.0479863
7.07 0.0692197 0.0691537
7.065 0.0726323 0.0725554
7.06 0.0559133 0.0558514
7.055 0.0229052 0.0228787
7.05 -0.0161877 -0.0161715
7.045 -0.0481405 -0.0480909
7.04 -0.0623937 -0.0623326
7.035 -0.0553575 -0.0553113
7.03 -0.0306012 -0.0305913
7.025 0.00391323 0.00387561
7.02 0.0387542 0.0386703
7.015 0.0648277 0.0647109
7.01 0.0746904 0.0745644
7.005 0.0643475 0.064241
7 0.0354784 0.035418
6.995 -0.00351495 -0.00351387
6.99 -0.0396726 -0.0396134
6.985 -0.0607713 -0.0606753
6.98 -0.060611 -0.0605085
6.975 -0.040651 -0.0405709
6.97 -0.00788177 -0.00784356
6.965 0.0283625 0.0283523
6.96 0.0586072 0.0585547
6.955 0.0746095 0.0745327
6.95 0.0709468 0.0708713
6.945 0.0472268 0.0471789
6.94 0.00977789 0.00977526
6.935 -0.02932 -0.0292755
6.93 -0.0567569 -0.0566807
6.925 -0.0638346 -0.0637543
6.92 -0.0495835 -0.0495277
6.915 -0.019624 -0.0196136
6.91 0.017037 0.0169936
6.905 0.0506615 0.0505691
6.9 0.0723491 0.0722255
6.895 0.075463 0.0753364
6.89 0.057707 0.0576083
6.885 0.0231994 0.0231538
6.88 -0.0173933 -0.0173765
6.875 -0.0503413 -0.0502733
6.87 -0.0647459 -0.0646535
6.865 -0.0569921 -0.0569075
6.86 -0.0309161 -0.030866
6.855 0.00510535 0.00510582
6.85 0.0412183 0.0411686
6.845 0.067986 0.0678991
6.84 0.0777595 0.0776586
6.835 0.066533 0.0664473
6.83 0.0362079 0.0361634
6.825 -0.00437622 -0.00436538
6.82 -0.0417388 -0.0416775
6.815 -0.0632439 -0.0631543
6.81 -0.0625714 -0.0624831
6.805 -0.0413829 -0.0413233
6.8 -0.00707191 -0.00705814
6.795 0.0305826 0.0305461
6.79 0.0617234 0.0616451
6.785 0.0778533 0.0777534
6.78 0.0734832 0.0733886
6.775 0.0483899 0.0483276
6.77 0.00930058 0.0092882
6.765 -0.0311781 -0.0311395
6.76 -0.0592658 -0.059194
6.755 -0.0660558 -0.0659794
6.75 -0.050705 -0.0506531
6.745 -0.0192064 -0.0191997
6.74 0.0189766 0.0189303
6.735 0.0536883 0.0535947
6.73 0.0757257 0.0756031
6.725 0.078327 0.0782044
6.72 0.0593036 0.0592124
6.715 0.0231277 0.0230937
6.71 -0.0190075 -0.0189746
6.705 -0.0528526 -0.0527635
6.7 -0.0672088 -0.0670913
6.695 -0.0585037 -0.0583924
6.69 -0.0309057 -0.0308301
6.685 0.00674498 0.00676773
6.68 0.0441427 0.0441104
6.675 0.0714984 0.071423
6.67 0.0809748 0.0808793
6.665 0.0686083 0.0685216
6.66 0.0366062 0.0365548
6.655 -0.00567659 -0.00567882
6.65 -0.0441974 -0.0441558
6.645 -0.0659333 -0.0658699
6.64 -0.0645131 -0.0644578
6.635 -0.0418753 -0.0418549
6.63 -0.00587168 -0.00590242
6.625 0.0332427 0.033159
6.62 0.065216 0.0650918
6.615 0.0813065 0.0811673
6.61 0.0759968 0.075876
6.605 0.0493003 0.0492307
6.6 0.00842148 0.00842381
6.595 -0.0334527 -0.0333786
6.59 -0.0620686 -0.0619436
6.585 -0.0683591 -0.0682176
6.58 -0.0516792 -0.051556
6.575 -0.0184584 -0.0183789
6.57 0.0213418 0.0213658
6.565 0.0571283 0.0570996
6.56 0.0793963 0.0793294
6.555 0.0812846 0.0812024
6.55 0.0607667 0.0606951
6.545 0.022742 0.0227019
6.54 -0.0210084 -0.0210098
6.535 -0.0556921 -0.0556651
6.53 -0.0698373 -0.069805
6.525 -0.0599772 -0.0599665
6.52 -0.0306786 -0.0307111
6.515 0.00870986 0.00862436
6.51 0.0474097 0.0472755
6.505 0.0752806 0.0751164
6.5 0.0843175 0.0841541
6.495 0.0706377 0.0705121
6.49 0.0368026 0.0367464
6.485 -0.00726924 -0.00724055
6.48 -0.0469388 -0.0468328
6.475 -0.068792 -0.0686388
6.47 -0.0664427 -0.0662827
6.465 -0.0421656 -0.0420357
6.46 -0.00432632 -0.00424976
6.455 0.0363114 0.0363266
6.45 0.0690905 0.0690513
6.445 0.0850352 0.0849619
6.44 0.0786275 0.078548
6.435 0.0501578 0.0501012
6.43 0.00735403 0.00734059
6.425 -0.035974 -0.0359431
6.42 -0.0650749 -0.0650157
6.415 -0.0707381 -0.0706781
6.41 -0.0525666 -0.0525353
6.405 -0.0174816 -0.0175002
6.4 0.0240196 0.0239439
6.395 0.0608917 0.0607677
6.39 0.0833346 0.0831844
6.385 0.0844087 0.0842642
6.38 0.0622758 0.0621711
6.375 0.0222885 0.0222494
6.37 -0.0231571 -0.0231224
6.365 -0.0586962 -0.0586023
6.36 -0.0725712 -0.0724505
6.355 -0.0614378 -0.0613269
6.35 -0.0303027 -0.0302308
6.345 0.0109319 0.0109495
6.34 0.0509848 0.050948
6.335 0.0793549 0.0792781
6.33 0.0878792 0.0877886
6.325 0.0727787 0.0727041
6.32 0.0369954 0.0369618
6.315 -0.00896249 -0.00894535
6.31 -0.0498362 -0.0497793
6.305 -0.0718043 -0.0717336
6.3 -0.0684685 -0.0684155
6.295 -0.0424631 -0.0424553
6.29 -0.00269659 -0.00274886
6.285 0.0395231 0.0394106
6.28 0.0731182 0.0729604
6.275 0.0888819 0.0887074
6.27 0.0813112 0.0811574
6.265 0.0509927 0.0508964
6.26 0.0061957 0.00618078
6.255 -0.0386279 -0.0385583
6.25 -0.068218 -0.0680857
6.245 -0.0731953 -0.0730397
6.24 -0.0534219 -0.0532834
6.235 -0.0163459 -0.0162546
6.23 0.026958 0.026988
6.225 0.0649616 0.0649337
6.22 0.087555 0.0874864
6.215 0.0877234 0.0876407
6.21 0.0638401 0.0637741
6.205 0.0217506 0.0217259
6.2 -0.0254898 -0.0254653
6.195 -0.0619123 -0.0618523
6.19 -0.0754664 -0.0753974
6.185 -0.0629503 -0.062903
6.18 -0.0298473 -0.0298462
6.175 0.0133482 0.0132924
6.17 0.0548232 0.0547148
6.165 0.0837013 0.0835594
6.16 0.091661 0.0915158
6.155 0.0750392 0.0749261
6.15 0.0371832 0.0371311
6.145 -0.010776 -0.0107541
6.14 -0.0529252 -0.0528377
6.135 -0.0750102 -0.0748877
6.13 -0.0706163 -0.0704989
6.125 -0.0427619 -0.0426841
6.12 -0.000936928 -0.00092001
6.115 0.0429689 0.0429211
6.11 0.0774327 0.077333
6.105 0.0930057 0.0928809
6.1 0.0842007 0.0840854
6.095 0.0519128 0.0518397
6.09 0.00497748 0.00496682
6.085 -0.041473 -0.0414259
6.08 -0.0716258 -0.0715442
6.075 -0.0759236 -0.0758411
6.07 -0.0544946 -0.0544444
6.065 -0.0153413 -0.0153458
6.06 0.0298554 0.0297896
6.055 0.069065 0.0689471
6.05 0.0918603 0.0917144
6.045 0.0911497 0.0910102
6.04 0.0655108 0.0654131
6.035 0.0212697 0.0212387
6.03 -0.0278563 -0.0278149
6.025 -0.0652601 -0.0651635
6.02 -0.0785476 -0.0784327
6.015 -0.0646315 -0.0645384
6.01 -0.029483 -0.0294417
6.005 0.0157793 0.0157539
6 0.058779 0.0586902
5.995 0.0882454 0.088112
5.99 0.0956868 0.0955401
5.985 0.0775461 0.0774239
5.98 0.0375647 0.0375033
5.975 -0.0125003 -0.0124796
5.97 -0.0560474 -0.0559492
5.965 -0.0783369 -0.0781867
5.96 -0.0729025 -0.0727385
5.955 -0.0431497 -0.0430095
5.95 0.000821013 0.000912421
5.945 0.0465163 0.0465503
5.94 0.0819538 0.0819376
5.935 0.0974345 0.0973877
5.93 0.0874687 0.0874173
5.925 0.0532235 0.053191
5.92 0.00406647 0.00406426
5.915 -0.0441815 -0.044155
5.91 -0.0750893 -0.075057
5.905 -0.0788396 -0.0788359
5.9 -0.0557864 -0.0558417
5.895 -0.0144969 -0.0146284
5.89 0.0327113 0.0325036
5.885 0.0732799 0.0730152
5.88 0.0964479 0.0961646
5.875 0.0950201 0.0947692
5.87 0.0677248 0.0675585
5.865 0.0213009 0.0212553
5.86 -0.0299017 -0.029824
5.855 -0.0685822 -0.0684101
5.85 -0.0818875 -0.0816663
5.845 -0.0667477 -0.066527
5.84 -0.0295919 -0.0294107
5.835 0.017816 0.017936
5.83 0.062506 0.0625617
5.825 0.0927889 0.0927908
5.82 0.0999738 0.0999404
5.815 0.0805483 0.0805035
5.81 0.0385533 0.0385174
5.805 -0.0137059 -0.0137209
5.8 -0.058927 -0.0589234
5.795 -0.0817647 -0.0817635
5.79 -0.0755527 -0.075582
5.785 -0.0440004 -0.0440833
5.78 0.00217665 0.00202961
5.775 0.049836 0.0496298
5.77 0.0864894 0.0862456
5.765 0.102147 0.101903
5.76 0.0912637 0.0910683
5.755 0.0552085 0.0551075
5.75 0.00380993 0.00383511
5.745 -0.0464415 -0.0462908
5.74 -0.0784221 -0.0781756
5.735 -0.0819196 -0.0816276
5.73 -0.0574044 -0.0571218
5.725 -0.013979 -0.0137482
5.72 0.0353718 0.0355285
5.715 0.0775158 0.0775953
5.71 0.101316 0.10133
5.705 0.0994239 0.0993969
5.7 0.0706522 0.0706082
5.695 0.0220719 0.0220289
5.69 -0.0313839 -0.0314199
5.685 -0.0716852 -0.071724
5.68 -0.0853921 -0.0854597
5.675 -0.0693068 -0.0694307
5.67 -0.0302425 -0.0304408
5.665 0.0193843 0.0191096
5.66 0.0659667 0.0656357
5.655 0.0973547 0.0970071
5.65 0.104611 0.104301
5.645 0.0841924 0.0839785
5.64 0.0403317 0.040258
5.635 -0.0142165 -0.0141385
5.63 -0.0614623 -0.0612612
5.625 -0.0853354 -0.0850625
5.62 -0.0787826 -0.0784929
5.615 -0.0456819 -0.0454209
5.61 0.00267057 0.00287586
5.605 0.0524511 0.0525897
5.6 0.0906197 0.0906936
5.595 0.106845 0.106867
5.59 0.0954542 0.0954436
5.585 0.0578973 0.0578726
5.58 0.00432928 0.0043026
5.575 -0.048157 -0.0481795
5.57 -0.0816681 -0.0816978
5.565 -0.0853992 -0.0854636
5.56 -0.0597526 -0.0598796
5.555 -0.0142871 -0.0144945
5.55 0.0373275 0.0370391
5.545 0.0813283 0.0809794
5.54 0.10614 0.105771
5.535 0.104191 0.103859
5.53 0.0742803 0.0740502
5.525 0.0236967 0.0236238
5.52 -0.0321266 -0.0320192
5.515 -0.0744105 -0.0741421
5.51 -0.0889801 -0.0886009
5.505 -0.0723195 -0.0718961
5.5 -0.0315074 -0.0310992
5.495 0.0204034 0.0207576
5.49 0.069124 0.0694076
5.485 0.101979 0.102192
5.48 0.109709 0.109862
5.475 0.0886471 0.0887498
5.47 0.0430975 0.0431539
5.465 -0.0138385 -0.0138341
5.46 -0.0635015 -0.0635624
5.455 -0.0889751 -0.0891233
5.45 -0.0826069 -0.0828618
5.445 -0.0482722 -0.0486405
5.44 0.00221177 0.00173813
5.435 0.0543159 0.0537633
5.43 0.0943928 0.093808
5.425 0.111697 0.111146
5.42 0.100319 0.0998781
5.415 0.061632 0.0613691
5.41 0.00594217 0.00589703
5.405 -0.049143 -0.0489803
5.4 -0.0848588 -0.0845361
5.395 -0.0895422 -0.0891274
5.39 -0.0632729 -0.0628351
5.385 -0.015946 -0.0155384
5.38 0.0380769 0.0384226
5.375 0.0843397 0.0846101
5.37 0.110749 0.110944
5.365 0.109397 0.109526
5.36 0.0789049 0.078979
5.355 0.0265683 0.0265975
5.35 -0.0318221 -0.0318321
5.345 -0.0766975 -0.0767509
5.34 -0.0928954 -0.0930119
5.335 -0.0762754 -0.0764764
5.33 -0.0339991 -0.0342972
5.325 0.0202697 0.0198775
5.32 0.0714984 0.0710354
5.315 0.106397 0.105907
5.31 0.11528 0.114825
5.305 0.0941957 0.0938479
5.3 0.0473278 0.0471576
5.295 -0.0120462 -0.0119948
5.29 -0.0646232 -0.0643531
5.285 -0.0924476 -0.0920044
5.28 -0.0869539 -0.0864113
5.275 -0.0517739 -0.0512099
5.27 0.00082799 0.00135391
5.265 0.055574 0.0560265
5.26 0.0981239 0.0984881
5.255 0.117211 0.117484
5.25 0.106533 0.106717
5.245 0.0671734 0.067266
5.24 0.00936685 0.00935927
5.235 -0.0488601 -0.0489749
5.23 -0.0877248 -0.0879614
5.225 -0.0943503 -0.0947228
5.22 -0.0681577 -0.0686689
5.215 -0.0192191 -0.0198569
5.21 0.0374096 0.0366747
5.205 0.0865087 0.0857284
5.2 0.115371 0.114623
5.195 0.1156 0.11498
5.19 0.0853695 0.0849731
5.185 0.0316413 0.0315351
5.18 -0.0296834 -0.0294924
5.175 -0.0781894 -0.0777532
5.17 -0.0973296 -0.0967333
5.165 -0.0818403 -0.081177
5.16 -0.0386568 -0.0380037
5.155 0.0180016 0.018592
5.15 0.0722738 0.0727732
5.145 0.110133 0.110526
5.14 0.121308 0.121582
5.135 0.101312 0.101462
5.13 0.0538538 0.05388
5.125 -0.00794792 -0.00803287
5.12 -0.0642415 -0.0644188
5.115 -0.0957381 -0.0960005
5.11 -0.0924121 -0.0927614
5.105 -0.0572005 -0.0576406
5.1 -0.00269104 -0.00321573
5.095 0.0550624 0.0544723
5.09 0.100894 0.100278
5.085 0.122863 0.122285
5.08 0.114082 0.113623
5.075 0.0750588 0.0747998
5.07 0.0156043 0.0156064
5.065 -0.0461003 -0.0458273
5.06 -0.0891965 -0.0886947
5.055 -0.0992125 -0.0985664
5.05 -0.0743178 -0.0736279
5.045 -0.0243813 -0.0237313
5.04 0.0349024 0.0354602
5.035 0.0874287 0.0878723
5.03 0.119721 0.120048
5.025 0.122722 0.122938
5.02 0.0939603 0.0940749
5.015 0.0397342 0.0397496
5.01 -0.0243718 -0.0244602
5.005 -0.0773594 -0.0775617
5 -0.101076 -0.101405
4.995 -0.0884807 -0.0889421
4.99 -0.0456561 -0.0462418
4.985 0.0128905 0.0122029
4.98 0.070437 0.0696897
4.975 0.112086 0.111343
4.97 0.12685 0.126194
4.965 0.109501 0.109019
4.96 0.0628927 0.0626546
4.955 -0.000552256 -0.000520505
4.95 -0.0609106 -0.0606399
4.945 -0.0975584 -0.0971206
4.94 -0.098397 -0.0978776
4.935 -0.0648692 -0.0643458
4.93 -0.00935958 -0.0088877
4.925 0.0513423 0.0517298
4.92 0.101109 0.101396
4.915 0.127159 0.127345
4.91 0.121819 0.121916
4.905 0.0847078 0.0847372
4.9 0.0247308 0.0247187
4.895 -0.04027 -0.040298
4.89 -0.0885888 -0.0886208
4.885 -0.103723 -0.103778
4.88 -0.0818297 -0.0819432
4.875 -0.031968 -0.0321704
4.87 0.0297166 0.0294138
4.865 0.0861375 0.0857541
4.86 0.122865 0.122445
4.855 0.129983 0.129586
4.85 0.104065 0.103762
4.845 0.0503711 0.0502284
4.84 -0.016219 -0.0161648
4.835 -0.0743482 -0.0741082
4.83 -0.10407 -0.103696
4.825 -0.0959685 -0.0955321
4.82 -0.0546385 -0.0542111
4.815 0.00543624 0.00580759
4.81 0.0666525 0.0669455
4.805 0.113073 0.113287
4.8 0.132755 0.132906
4.795 0.119456 0.119563
4.79 0.0748191 0.0748881
4.785 0.010109 0.0101243
4.78 -0.0549731 -0.0550337
4.775 -0.0984038 -0.0985678
4.77 -0.105426 -0.105722
4.765 -0.0752291 -0.0756749
4.76 -0.019497 -0.0200902
4.755 0.0443361 0.0436204
4.75 0.0990252 0.0982397
4.745 0.130704 0.129928
4.74 0.130598 0.129928
4.735 0.0970195 0.0965568
4.73 0.0374293 0.0372515
4.725 -0.0311363 -0.0310083
4.72 -0.0862285 -0.0858387
4.715 -0.108818 -0.108247
4.71 -0.0921401 -0.0914819
4.705 -0.0436878 -0.043022
4.7 0.0202178 0.0208372
4.695 0.0813796 0.0819218
4.69 0.124123 0.124571
4.685 0.137354 0.137697
4.68 0.1163 0.116528
4.675 0.0646745 0.0647819
4.67 -0.00391237 -0.00392393
4.665 -0.0681345 -0.0682517
4.66 -0.106049 -0.10627
4.655 -0.104981 -0.105318
4.65 -0.0670273 -0.0674952
4.645 -0.00617266 -0.00677316
4.64 0.0591318 0.0584185
4.635 0.111616 0.110838
4.63 0.138043 0.137276
4.625 0.130836 0.130177
4.62 0.0900709 0.0896249
4.615 0.0253622 0.0252135
4.61 -0.044414 -0.0442385
4.605 -0.0961489 -0.0956877
4.6 -0.112024 -0.111363
4.595 -0.0878087 -0.0870565
4.59 -0.0334897 -0.0327396
4.585 0.0331595 0.0338475
4.58 0.0935795 0.0941777
4.575 0.132487 0.132987
4.57 0.139698 0.140101
4.565 0.111899 0.112201
4.56 0.0546479 0.0548335
4.555 -0.0166008 -0.0165613
4.55 -0.0793787 -0.0795203
4.545 -0.112091 -0.112448
4.54 -0.103976 -0.104563
4.535 -0.0596136 -0.060413
4.53 0.00523877 0.00426514
4.525 0.071298 0.0702099
4.52 0.12136 0.120239
4.515 0.142838 0.141788
4.51 0.129297 0.128436
4.505 0.0824073 0.0818462
4.5 0.0136412 0.0134591
4.495 -0.0565881 -0.0563769
4.49 -0.104681 -0.104125
4.485 -0.113992 -0.11318
4.48 -0.0826906 -0.0817345
4.475 -0.023047 -0.0220483
4.47 0.0459238 0.0468896
4.465 0.105407 0.106286
4.46 0.140531 0.141283
4.455 0.142006 0.142602
4.45 0.107924 0.108348
4.445 0.0455638 0.0458128
4.44 -0.0279339 -0.0278464
4.435 -0.0891085 -0.0891702
4.43 -0.116804 -0.117026
4.425 -0.102131 -0.102534
4.42 -0.0519625 -0.0525566
4.415 0.0163276 0.0155547
4.41 0.0828449 0.0819374
4.405 0.13054 0.129575
4.4 0.147528 0.146607
4.395 0.128438 0.127674
4.39 0.0763083 0.0758013
4.385 0.00418547 0.00399252
4.38 -0.0663523 -0.0662379
4.375 -0.111478 -0.111107
4.37 -0.115576 -0.11503
4.365 -0.0787606 -0.0781345
4.36 -0.0151051 -0.01448
4.355 0.0554299 0.0560038
4.35 0.1139 0.114403
4.345 0.145877 0.146308
4.34 0.142907 0.143273
4.335 0.104112 0.104409
4.33 0.0379614 0.0381649
4.325 -0.037185 -0.0371082
4.32 -0.0970657 -0.0971522
4.315 -0.120773 -0.121061
4.31 -0.100812 -0.101318
4.305 -0.0458822 -0.0465959
4.3 0.025306 0.0244168
4.295 0.0923143 0.0913036
4.29 0.138209 0.137156
4.285 0.151615 0.150627
4.28 0.128039 0.127238
4.275 0.07164 0.07115
4.27 -0.00332436 -0.0034187
4.265 -0.0742552 -0.0739444
4.26 -0.117018 -0.116357
4.255 -0.11675 -0.115848
4.25 -0.0750777 -0.0740671
4.245 -0.00762237 -0.00661457
4.24 0.064743 0.065677
4.235 0.122831 0.123652
4.23 0.15248 0.153158
4.225 0.145865 0.146373
4.22 0.102986 0.103296
4.215 0.0333518 0.0334439
4.21 -0.0436988 -0.0438158
4.205 -0.10325 -0.103559
4.2 -0.124457 -0.12495
4.195 -0.100687 -0.101357
4.19 -0.0419675 -0.0427985
4.185 0.0318437 0.0308858
4.18 0.0997169 0.0986886
4.175 0.144708 0.143703
4.17 0.155822 0.154973
4.165 0.129206 0.128653
4.16 0.0697381 0.069594
4.155 -0.00761741 -0.00732069
4.15 -0.0796366 -0.0789813
4.145 -0.121786 -0.120915
4.14 -0.119295 -0.118364
4.135 -0.0745228 -0.0736564
4.13 -0.00419662 -0.0034693
4.125 0.0699481 0.0705084
4.12 0.128356 0.128744
4.115 0.156986 0.157196
4.11 0.14844 0.148463
4.105 0.103249 0.103078
4.1 0.031431 0.031069
4.095 -0.0471861 -0.0477105
4.09 -0.1072 -0.107861
4.085 -0.127442 -0.128224
4.08 -0.101409 -0.102286
4.075 -0.0398805 -0.0408191
4.07 0.0363094 0.0353524
4.065 0.105434 0.104505
4.06 0.150371 0.149541
4.055 0.16035 0.159723
4.05 0.131929 0.131621
4.045 0.07039 0.0705084
4.04 -0.00892388 -0.00832387
4.035 -0.0823688 -0.0813177
4.03 -0.124929 -0.123526
4.025 -0.121501 -0.119909
4.02 -0.0746664 -0.0730635
4.015 -0.00195848 -0.000495071
4.01 0.0740653 0.0752879
4.005 0.133428 0.134344
4 0.162125 0.162681
3.995 0.152966 0.153123
3.99 0.106594 0.106338
3.985 0.0329994 0.0323566
3.98 -0.0478841 -0.0488415
3.975 -0.11015 -0.111355
3.97 -0.131822 -0.133232
3.965 -0.105788 -0.107359
3.96 -0.0429926 -0.0446757
3.955 0.0350257 0.0333034
3.95 0.105904 0.104253
3.945 0.152304 0.150884
3.94 0.16349 0.162488
3.935 0.135889 0.135463
3.93 0.0743074 0.0745234
3.925 -0.00639782 -0.00559991
3.92 -0.0825435 -0.0813225
3.915 -0.128189 -0.126718
3.91 -0.126869 -0.125319
3.905 -0.0803779 -0.0788955
3.9 -0.00646865 -0.00516638
3.895 0.0715583 0.0726034
3.89 0.133119 0.133855
3.885 0.163959 0.164355
3.88 0.156753 0.156794
3.875 0.111801 0.111508
3.87 0.0384263 0.03785
3.865 -0.0439799 -0.0447557
3.86 -0.109355 -0.110252
3.855 -0.134481 -0.135464
3.85 -0.110586 -0.111637
3.845 -0.0478012 -0.048913
3.84 0.0319501 0.0307942
3.835 0.105413 0.104271
3.83 0.154543 0.15351
3.825 0.168253 0.167446
3.82 0.142658 0.142206
3.815 0.0821076 0.0821419
3.81 0.000750864 0.0013687
3.805 -0.0782768 -0.0770477
3.8 -0.12856 -0.126786
3.795 -0.131783 -0.12962
3.79 -0.0877587 -0.0854266
3.785 -0.01356 -0.0112537
3.78 0.066866 0.069007
3.775 0.131924 0.133804
3.77 0.166612 0.168164
3.765 0.163045 0.164208
3.76 0.120933 0.121621
3.755 0.0485772 0.0486847
3.75 -0.0358369 -0.0363955
3.745 -0.106706 -0.107946
3.74 -0.139267 -0.141156
3.735 -0.121724 -0.124187
3.73 -0.0618307 -0.0647495
3.725 0.0188386 0.0156138
3.72 0.0959231 0.0925979
3.715 0.150129 0.146959
3.71 0.16946 0.166722
3.705 0.149236 0.147212
3.7 0.0926748 0.0915831
3.695 0.0122923 0.0122334
3.69 -0.0702787 -0.0694222
3.685 -0.128231 -0.126753
3.68 -0.140003 -0.138188
3.675 -0.101635 -0.0996721
3.67 -0.0283953 -0.0263676
3.665 0.0550762 0.0571294
3.66 0.125404 0.127418
3.655 0.166021 0.167896
3.65 0.16802 0.169632
3.645 0.130436 0.131646
3.64 0.0607246 0.061409
3.635 -0.0243074 -0.0242098
3.63 -0.0999679 -0.10039
3.625 -0.140198 -0.141021
3.62 -0.12965 -0.130784
3.615 -0.0728587 -0.0742711
3.61 0.00930107 0.00759757
3.605 0.0909713 0.088979
3.6 0.150941 0.148694
3.595 0.17582 0.173402
3.59 0.160092 0.157693
3.585 0.106312 0.104285
3.58 0.0258411 0.0246885
3.575 -0.0607301 -0.0606224
3.57 -0.126509 -0.125046
3.565 -0.147857 -0.145188
3.56 -0.116627 -0.113037
3.555 -0.0454162 -0.0412311
3.55 0.0408926 0.0453952
3.545 0.117187 0.121763
3.54 0.165324 0.169744
3.535 0.175213 0.179233
3.53 0.144246 0.147555
3.525 0.0776488 0.0798674
3.52 -0.00992077 -0.00914811
3.515 -0.0945884 -0.0954276
3.51 -0.148305 -0.150744
3.505 -0.150999 -0.154913
3.5 -0.102484 -0.107644
3.495 -0.022051 -0.0281644
3.49 0.0638183 0.0570968
3.485 0.132197 0.125302
3.48 0.168274 0.161743
3.475 0.164864 0.159287
3.47 0.122055 0.117944
3.465 0.0476283 0.045263
3.46 -0.040778 -0.0414629
3.455 -0.116956 -0.116255
3.45 -0.153945 -0.152129
3.445 -0.137425 -0.134714
3.44 -0.0745747 -0.0711957
3.435 0.0113293 0.0151604
3.43 0.0935177 0.0975845
3.425 0.151477 0.155541
3.42 0.173291 0.177075
3.415 0.154652 0.157872
3.41 0.0985575 0.100979
3.405 0.016499 0.0180108
3.4 -0.0702867 -0.0695977
3.395 -0.133949 -0.133992
3.39 -0.15086 -0.151643
3.385 -0.114072 -0.115553
3.38 -0.0380663 -0.0401888
3.375 0.0508165 0.0481335
3.37 0.126991 0.123867
3.365 0.172853 0.16946
3.36 0.179335 0.175919
3.355 0.144859 0.141757
3.35 0.0753719 0.0730144
3.345 -0.0139642 -0.0151142
3.34 -0.0990199 -0.0985629
3.335 -0.151647 -0.149294
3.33 -0.151755 -0.147544
3.325 -0.0995561 -0.093963
3.32 -0.0153486 -0.00895823
3.315 0.0730517 0.0797553
3.31 0.141923 0.148598
3.305 0.176667 0.183023
3.3 0.170948 0.176635
3.295 0.125784 0.130354
3.29 0.0493203 0.0522211
3.285 -0.0413289 -0.0406257
3.28 -0.120812 -0.122692
3.275 -0.162034 -0.166684
3.27 -0.148974 -0.156256
3.265 -0.0870127 -0.0963379
3.26 0.000572825 -0.0100229
3.255 0.0854206 0.0743593
3.25 0.145781 0.135084
3.245 0.169625 0.160171
3.24 0.153032 0.14567
3.235 0.0989101 0.0942766
3.23 0.0175088 0.0158005
3.225 -0.0714985 -0.0706053
3.22 -0.140479 -0.13768
3.215 -0.163488 -0.159409
3.21 -0.129872 -0.12495
3.205 -0.0524336 -0.046963
3.2 0.041064 0.0468937
3.195 0.121877 0.127824
3.19 0.170206 0.175887
3.185 0.176812 0.181714
3.18 0.141273 0.144914
3.175 0.0710763 0.0731805
3.17 -0.0178905 -0.017283
3.165 -0.102346 -0.102818
3.16 -0.154512 -0.155521
3.155 -0.15288 -0.154097
3.15 -0.0959784 -0.0972425
3.145 -0.00464232 -0.00594126
3.14 0.0903534 0.0889394
3.135 0.162123 0.160434
3.13 0.194845 0.192718
3.125 0.183155 0.180594
3.12 0.130449 0.127831
3.115 0.0474994 0.0457269
3.11 -0.0468965 -0.0465612
3.105 -0.127744 -0.124593
3.1 -0.168115 -0.162126
3.095 -0.150981 -0.142695
3.09 -0.0813976 -0.0715831
3.085 0.0140281 0.0245613
3.08 0.10407 0.114619
3.075 0.165752 0.175737
3.07 0.188207 0.197097
3.065 0.16883 0.176041
3.06 0.110314 0.115116
3.055 0.0216679 0.0231648
3.05 -0.0772903 -0.0797953
3.045 -0.156525 -0.163049
3.04 -0.187239 -0.197385
3.035 -0.157059 -0.170185
3.03 -0.0792643 -0.0945248
3.025 0.0160015 -0.000500296
3.02 0.0986177 0.0819032
3.015 0.150279 0.134643
3.01 0.163741 0.150698
3.005 0.137112 0.128028
3 0.0720459 0.0676698
2.995 -0.0209621 -0.0208134
2.99 -0.118147 -0.114677
2.985 -0.185387 -0.179807
2.98 -0.19383 -0.186801
2.975 -0.139573 -0.131573
2.97 -0.0463518 -0.0377609
2.965 0.0512572 0.0600129
2.96 0.125454 0.133758
2.955 0.162552 0.169576
2.95 0.158497 0.16335
2.945 0.113821 0.115875
2.94 0.0340395 0.0332801
2.935 -0.0637436 -0.0664068
2.93 -0.149885 -0.153123
2.925 -0.191753 -0.195005
2.92 -0.170164 -0.17325
2.915 -0.0935527 -0.0966157
2.91 0.00656997 0.00337423
2.905 0.0965319 0.0932614
2.9 0.155017 0.151945
2.895 0.174337 0.171858
2.89 0.153082 0.151602
2.885 0.0925916 0.0924766
2.88 0.00040212 0.0021046
2.875 -0.102241 -0.0980463
2.87 -0.181732 -0.173976
2.865 -0.20791 -0.196169
2.86 -0.169184 -0.154387
2.855 -0.0831294 -0.0668971
2.85 0.0148526 0.0310153
2.845 0.093938 0.109087
2.84 0.139743 0.153382
2.835 0.149106 0.160865
2.83 0.122086 0.131391
2.825 0.0597863 0.0656702
2.82 -0.0331366 -0.0321693
2.815 -0.139111 -0.144711
2.81 -0.221104 -0.234645
2.805 -0.239747 -0.261076
2.8 -0.185853 -0.213346
2.795 -0.0885231 -0.119782
2.79 0.0112846 -0.0212086
2.785 0.0855094 0.0542856
2.78 0.123932 0.0965866
2.775 0.12528 0.104502
2.77 0.0908544 0.0789055
2.765 0.0211258 0.0189351
2.76 -0.0803828 -0.074078
2.755 -0.190006 -0.178014
2.75 -0.258113 -0.243424
2.745 -0.241697 -0.225923
2.74 -0.147219 -0.130757
2.735 -0.0215867 -0.00444294
2.73 0.0887369 0.106229
2.725 0.155361 0.172141
2.72 0.168587 0.182873
2.715 0.131298 0.141106
2.71 0.0548189 0.0589035
2.705 -0.0482003 -0.0495946
2.7 -0.16241 -0.167448
2.695 -0.252326 -0.258703
2.69 -0.272522 -0.278354
2.685 -0.20545 -0.209537
2.68 -0.0814819 -0.0836175
2.675 0.0501743 0.0495263
2.67 0.149929 0.149893
2.665 0.196683 0.196024
2.66 0.184293 0.181841
2.655 0.118022 0.11373
2.65 0.0118203 0.00803587
2.645 -0.118062 -0.116765
2.64 -0.250153 -0.240327
2.635 -0.340299 -0.321368
2.63 -0.344794 -0.318368
2.625 -0.263067 -0.231897
2.62 -0.136079 -0.102553
2.615 -0.0106862 0.0234388
2.61 0.0822748 0.115657
2.605 0.132242 0.163599
2.6 0.138697 0.166425
2.595 0.101012 0.122759
2.59 0.0165138 0.0288513
2.585 -0.111806 -0.112911
2.58 -0.257356 -0.274232
2.575 -0.363717 -0.395315
2.57 -0.38482 -0.428376
2.565 -0.321166 -0.373278
2.56 -0.211113 -0.268916
2.555 -0.0992945 -0.160574
2.55 -0.0127596 -0.0752842
2.545 0.040262 -0.0204019
2.54 0.0610703 0.00684529
2.535 0.047544 0.0052952
2.53 -0.0093923 -0.0351316
2.525 -0.116871 -0.124932
2.52 -0.253791 -0.246944
2.515 -0.357086 -0.340173
2.51 -0.371732 -0.348024
2.505 -0.298221 -0.269753
2.5 -0.17954 -0.147695
2.495 -0.0609456 -0.0267637
2.49 0.0319996 0.0674072
2.485 0.0901672 0.124978
2.48 0.111826 0.142882
2.475 0.0948973 0.118044
2.47 0.0406725 0.0525083
2.465 -0.0419383 -0.0421082
2.46 -0.132452 -0.142468
2.455 -0.196455 -0.21309
2.45 -0.209151 -0.230163
2.445 -0.173285 -0.197309
2.44 -0.106454 -0.132827
2.435 -0.0281938 -0.0570454
2.43 0.0450412 0.0137703
2.425 0.106037 0.07219
2.42 0.148806 0.113079
2.415 0.163733 0.128289
2.41 0.1456 0.114184
2.405 0.0962853 0.0744264
2.4 0.0125786 0.00335924
2.395 -0.0718945 -0.0728207
2.39 -0.0838876 -0.0845073
2.385 -0.0332136 -0.0472766
2.38 -0.202836 -0.261057
2.375 0.249459 0.0777303
2.37 1369.35 1406.14
2.365 100363 104551
2.36 243922 250215
2.355 -1.1489e+07 -1.1955e+07
2.35 -4.66414e+07 -4.71271e+07
2.345 9.14805e+08 1.12113e+09
2.34 -4.47339e+08 -4.54082e+08
2.335 -2.39193e+10 -2.23525e+10
2.33 4.73501e+11 4.93207e+11
2.325 1.9286e+13 1.81913e+13
2.32 -7.22095e+12 -1.1896e+13
2.315 -1.57897e+13 -9.57135e+12
2.31 1.51759e+16 -1.36728e+16
2.305 5.0361e+13 1.07354e+14
2.3 -1.92391e+13 -6.66034e+13
2.295 -6.70234e+14 8.45436e+14
2.29 -4.69832e+15 -3.62959e+15
2.285 -9.1074e+17 2.47433e+17
2.28 5.67018e+15 -5.04113e+15
2.275 6.29088e+15 -5.78639e+15
2.27 6.97153e+15 -6.60991e+15
2.265 7.5641e+15 -7.36951e+15
2.26 7.52556e+15 -7.65912e+15
2.255 5.68961e+15 -6.68542e+15
2.25 1.92603e+15 -4.17097e+15
2.245 -6.98441e+14 -2.01549e+15
2.24 -1.5443e+15 -1.0195e+15
2.235 -1.72301e+15 -5.77661e+14
2.23 -1.6985e+15 -3.59844e+14
2.225 -1.61349e+15 -2.41914e+14
2.22 -1.51434e+15 -1.73549e+14
2.215 -1.41686e+15 -1.3197e+14
2.21 -1.32629e+15 -1.05852e+14
2.205 -1.24395e+15 -8.91231e+13
2.2 -1.1697e+15 -7.83151e+13
2.195 -1.10289e+15 -7.13641e+13
2.19 -1.0427e+15 -6.69866e+13
2.185 -9.88354e+14 -6.43584e+13
2.18 -9.39133e+14 -6.29359e+13
2.175 -8.94404e+14 -6.23523e+13
2.17 -8.53619e+14 -6.23553e+13
2.165 -8.16305e+14 -6.27685e+13
2.16 -7.82056e+14 -6.34673e+13
2.155 -7.50523e+14 -6.43621e+13
2.15 -7.21405e+14 -6.53885e+13
2.145 -6.94443e+14 -6.64996e+13
2.14 -6.69412e+14 -6.76611e+13
2.135 -6.46116e+14 -6.8848e+13
2.13 -6.24384e+14 -7.00418e+13
2.125 -6.04067e+14 -7.12295e+13
2.12 -5.85034e+14 -7.24011e+13
2.115 -5.67168e+14 -7.35498e+13
2.11 -5.50368e+14 -7.46708e+13
2.105 -5.34542e+14 -7.57605e+13
2.1 -5.19609e+14 -7.68166e+13
2.095 -5.05497e+14 -7.78379e+13
2.09 -4.92141e+14 -7.8824e+13
2.085 -4.79483e+14 -7.97746e+13
2.08 -4.67471e+14 -8.06903e+13
2.075 -4.56056e+14 -8.15713e+13
2.07 -4.45196e+14 -8.24186e+13
2.065 -4.34852e+14 -8.3233e+13
2.06 -4.24988e+14 -8.40169e+13
2.055 -4.1557e+14 -8.47713e+13
2.05 -4.06569e+14 -8.54972e+13
2.045 -3.97959e+14 -8.61954e+13
2.04 -3.89716e+14 -8.68669e+13
2.035 -3.81816e+14 -8.75125e+13
2.03 -3.7424e+14 -8.81333e+13
2.025 -3.66967e+14 -8.87303e+13
2.02 -3.59981e+14 -8.93043e+13
2.015 -3.53265e+14 -8.98562e+13
2.01 -3.46803e+14 -9.03869e+13
2.005 -3.40583e+14 -9.08971e+13
2 -3.34591e+14 -9.13877e+13
1.995 -3.28814e+14 -9.18594e+13
1.99 -3.23242e+14 -9.2313e+13
1.985 -3.17865e+14 -9.27493e+13
1.98 -3.12671e+14 -9.31691e+13
1.975 -3.07654e+14 -9.35729e+13
1.97 -3.02802e+14 -9.39612e+13
1.965 -2.9811e+14 -9.43335e+13
1.96 -2.9357e+14 -9.46907e+13
1.955 -2.89173e+14 -9.50334e+13
1.95 -2.84914e+14 -9.53625e+13
1.945 -2.80787e+14 -9.56783e+13
1.94 -2.76784e+14 -9.59815e+13
1.935 -2.72902e+14 -9.6273e+13
1.93 -2.69134e+14 -9.65535e+13
1.925 -2.65476e+14 -9.68236e+13
1.92 -2.61923e+14 -9.70835e+13
1.915 -2.5847e+14 -9.73337e+13
1.91 -2.55114e+14 -9.75745e+13
1.905 -2.51851e+14 -9.78063e+13
1.9 -2.48677e+14 -9.80294e+13
1.895 -2.45588e+14 -9.8244e+13
1.89 -2.42581e+14 -9.84505e+13
1.885 -2.39653e+14 -9.86492e+13
1.88 -2.368e+14 -9.88403e+13
1.875 -2.34021e+14 -9.90241e+13
1.87 -2.31312e+14 -9.92009e+13
1.865 -2.28671e+14 -9.93709e+13
1.86 -2.26095e+14 -9.95343e+13
1.855 -2.23582e+14 -9.96913e+13
1.85 -2.2113e+14 -9.98421e+13
1.845 -2.18736e+14 -9.9987e+13
1.84 -2.16399e+14 -1.00126e+14
1.835 -2.14116e+14 -1.0026e+14
1.83 -2.11885e+14 -1.00388e+14
1.825 -2.09706e+14 -1.00511e+14
1.82 -2.07576e+14 -1.00629e+14
1.815 -2.05493e+14 -1.00742e+14
1.81 -2.03456e+14 -1.00849e+14
1.805 -2.01464e+14 -1.00953e+14
1.8 -1.99515e+14 -1.01051e+14
1.795 -1.97608e+14 -1.01145e+14
1.79 -1.95742e+14 -1.01234e+14
1.785 -1.93914e+14 -1.0132e+14
1.78 -1.92124e+14 -1.01401e+14
1.775 -1.90371e+14 -1.01479e+14
1.77 -1.88653e+14 -1.01553e+14
1.765 -1.8697e+14 -1.01623e+14
1.76 -1.8532e+14 -1.0169e+14
1.755 -1.83703e+14 -1.01753e+14
1.75 -1.82117e+14 -1.01813e+14
1.745 -1.80562e+14 -1.01869e+14
1.74 -1.79036e+14 -1.01922e+14
1.735 -1.77539e+14 -1.01972e+14
1.73 -1.76071e+14 -1.02019e+14
1.725 -1.74629e+14 -1.02063e+14
1.72 -1.73214e+14 -1.02104e+14
1.715 -1.71824e+14 -1.02142e+14
1.71 -1.7046e+14 -1.02177e+14
1.705 -1.69119e+14 -1.02209e+14
1.7 -1.67803e+14 -1.02239e+14
1.695 -1.66509e+14 -1.02266e+14
1.69 -1.65237e+14 -1.0229e+14
1.685 -1.63988e+14 -1.02312e+14
1.68 -1.62759e+14 -1.02331e+14
1.675 -1.6155e+14 -1.02348e+14
1.67 -1.60362e+14 -1.02363e+14
1.665 -1.59193e+14 -1.02375e+14
1.66 -1.58043e+14 -1.02385e+14
1.655 -1.56911e+14 -1.02393e+14
1.65 -1.55798e+14 -1.02399e+14
1.645 -1.54701e+14 -1.02402e+14
1.64 -1.53622e+14 -1.02403e+14
1.635 -1.52559e+14 -1.02403e+14
1.63 -1.51512e+14 -1.024e+14
1.625 -1.50481e+14 -1.02395e+14
1.62 -1.49465e+14 -1.02388e+14
1.615 -1.48465e+14 -1.02379e+14
1.61 -1.47478e+14 -1.02368e+14
1.605 -1.46506e+14 -1.02356e+14
1.6 -1.45547e+14 -1.02341e+14
1.595 -1.44602e+14 -1.02325e+14
1.59 -1.4367e+14 -1.02307e+14
1.585 -1.42751e+14 -1.02287e+14
1.58 -1.41844e+14 -1.02265e+14
1.575 -1.40949e+14 -1.02241e+14
1.57 -1.40066e+14 -1.02216e+14
1.565 -1.39195e+14 -1.02189e+14
1.56 -1.38334e+14 -1.02161e+14
1.555 -1.37485e+14 -1.0213e+14
1.55 -1.36646e+14 -1.02099e+14
1.545 -1.35818e+14 -1.02065e+14
1.54 -1.34999e+14 -1.0203e+14
1.535 -1.34191e+14 -1.01993e+14
1.53 -1.33392e+14 -1.01955e+14
1.525 -1.32602e+14 -1.01915e+14
1.52 -1.31822e+14 -1.01873e+14
1.515 -1.3105e+14 -1.01831e+14
1.51 -1.30287e+14 -1.01786e+14
1.505 -1.29533e+14 -1.0174e+14
1.5 -1.28787e+14 -1.01693e+14
1.495 -1.28048e+14 -1.01644e+14
1.49 -1.27318e+14 -1.01593e+14
1.485 -1.26595e+14 -1.01541e+14
1.48 -1.25879e+14 -1.01488e+14
1.475 -1.25171e+14 -1.01433e+14
1.47 -1.2447e+14 -1.01377e+14
1.465 -1.23775e+14 -1.01319e+14
1.46 -1.23088e+14 -1.0126e+14
1.455 -1.22406e+14 -1.01199e+14
1.45 -1.21731e+14 -1.01137e+14
1.445 -1.21062e+14 -1.01074e+14
1.44 -1.20399e+14 -1.01009e+14
1.435 -1.19742e+14 -1.00943e+14
1.43 -1.19091e+14 -1.00875e+14
1.425 -1.18445e+14 -1.00806e+14
1.42 -1.17804e+14 -1.00736e+14
1.415 -1.17169e+14 -1.00664e+14
1.41 -1.16539e+14 -1.00591e+14
1.405 -1.15913e+14 -1.00516e+14
1.4 -1.15292e+14 -1.0044e+14
1.395 -1.14676e+14 -1.00363e+14
1.39 -1.14065e+14 -1.00284e+14
1.385 -1.13458e+14 -1.00204e+14
1.38 -1.12855e+14 -1.00122e+14
1.375 -1.12256e+14 -1.00039e+14
1.37 -1.11662e+14 -9.99552e+13
1.365 -1.11071e+14 -9.98695e+13
1.36 -1.10484e+14 -9.97824e+13
1.355 -1.099e+14 -9.9694e+13
1.35 -1.09321e+14 -9.96041e+13
1.345 -1.08744e+14 -9.95128e+13
1.34 -1.08171e+14 -9.94201e+13
1.335 -1.07601e+14 -9.9326e+13
1.33 -1.07035e+14 -9.92305e+13
1.325 -1.06471e+14 -9.91335e+13
1.32 -1.0591e+14 -9.90351e+13
1.315 -1.05352e+14 -9.89352e+13
1.31 -1.04797e+14 -9.88339e+13
1.305 -1.04245e+14 -9.87312e+13
1.3 -1.03695e+14 -9.86269e+13
1.295 -1.03147e+14 -9.85212e+13
1.29 -1.02602e+14 -9.84139e+13
1.285 -1.0206e+14 -9.83052e+13
1.28 -1.01519e+14 -9.8195e+13
1.275 -1.00981e+14 -9.80832e+13
1.27 -1.00444e+14 -9.79699e+13
1.265 -9.991e+13 -9.7855e+13
1.26 -9.93776e+13 -9.77386e+13
1.255 -9.8847e+13 -9.76205e+13
1.25 -9.83182e+13 -9.75009e+13
1.245 -9.77911e+13 -9.73797e+13
1.24 -9.72656e+13 -9.72568e+13
1.235 -9.67416e+13 -9.71323e+13
1.23 -9.62192e+13 -9.70062e+13
1.225 -9.56982e+13 -9.68783e+13
1.22 -9.51786e+13 -9.67488e+13
1.215 -9.46603e+13 -9.66175e+13
1.21 -9.41432e+13 -9.64845e+13
1.205 -9.36273e+13 -9.63498e+13
1.2 -9.31126e+13 -9.62133e+13
1.195 -9.25989e+13 -9.60749e+13
1.19 -9.20863e+13 -9.59348e+13
1.185 -9.15746e+13 -9.57928e+13
1.18 -9.10639e+13 -9.5649e+13
1.175 -9.0554e+13 -9.55032e+13
1.17 -9.0045e+13 -9.53556e+13
1.165 -8.95367e+13 -9.5206e+13
1.16 -8.90292e+13 -9.50545e+13
1.155 -8.85223e+13 -9.4901e+13
1.15 -8.80161e+13 -9.47455e+13
1.145 -8.75105e+13 -9.45879e+13
1.14 -8.70054e+13 -9.44283e+13
1.135 -8.65008e+13 -9.42666e+13
1.13 -8.59967e+13 -9.41027e+13
1.125 -8.5493e+13 -9.39368e+13
1.12 -8.49898e+13 -9.37686e+13
1.115 -8.44868e+13 -9.35983e+13
1.11 -8.39842e+13 -9.34257e+13
1.105 -8.34819e+13 -9.32508e+13
1.1 -8.29798e+13 -9.30737e+13
1.095 -8.2478e+13 -9.28943e+13
1.09 -8.19763e+13 -9.27124e+13
1.085 -8.14748e+13 -9.25283e+13
1.08 -8.09734e+13 -9.23416e+13
1.075 -8.0472e+13 -9.21526e+13
1.07 -7.99708e+13 -9.19611e+13
1.065 -7.94695e+13 -9.1767e+13
1.06 -7.89683e+13 -9.15704e+13
1.055 -7.8467e+13 -9.13713e+13
1.05 -7.79656e+13 -9.11695e+13
1.045 -7.74642e+13 -9.09651e+13
1.04 -7.69627e+13 -9.07581e+13
1.035 -7.6461e+13 -9.05483e+13
1.03 -7.59592e+13 -9.03358e+13
1.025 -7.54571e+13 -9.01205e+13
1.02 -7.49549e+13 -8.99024e+13
1.015 -7.44524e+13 -8.96815e+13
1.01 -7.39496e+13 -8.94577e+13
1.005 -7.34466e+13 -8.92311e+13
1 -7.29432e+13 -8.90015e+13
0.995 -7.24395e+13 -8.87689e+13
0.99 -7.19355e+13 -8.85333e+13
0.985 -7.14311e+13 -8.82947e+13
0.98 -7.09262e+13 -8.80531e+13
0.975 -7.0421e+13 -8.78084e+13
0.97 -6.99153e+13 -8.75605e+13
0.965 -6.94091e+13 -8.73095e+13
0.96 -6.89024e+13 -8.70553e+13
0.955 -6.83953e+13 -8.67979e+13
0.95 -6.78876e+13 -8.65373e+13
0.945 -6.73793e+13 -8.62734e+13
0.94 -6.68704e+13 -8.60062e+13
0.935 -6.6361e+13 -8.57357e+13
0.93 -6.58509e+13 -8.54619e+13
0.925 -6.53402e+13 -8.51847e+13
0.92 -6.48288e+13 -8.4904e+13
0.915 -6.43167e+13 -8.462e+13
0.91 -6.38039e+13 -8.43325e+13
0.905 -6.32903e+13 -8.40416e+13
0.9 -6.2776e+13 -8.37471e+13
0.895 -6.22609e+13 -8.34492e+13
0.89 -6.1745e+13 -8.31477e+13
0.885 -6.12283e+13 -8.28426e+13
0.88 -6.07107e+13 -8.2534e+13
0.875 -6.01922e+13 -8.22218e+13
0.87 -5.96728e+13 -8.1906e+13
0.865 -5.91524e+13 -8.15865e+13
0.86 -5.86311e+13 -8.12634e+13
0.855 -5.81089e+13 -8.09367e+13
0.85 -5.75856e+13 -8.06063e+13
0.845 -5.70612e+13 -8.02722e+13
0.84 -5.65358e+13 -7.99344e+13
0.835 -5.60093e+13 -7.9593e+13
0.83 -5.54816e+13 -7.92478e+13
0.825 -5.49528e+13 -7.88989e+13
0.82 -5.44228e+13 -7.85463e+13
0.815 -5.38916e+13 -7.819e+13
0.81 -5.33592e+13 -7.78299e+13
0.805 -5.28254e+13 -7.74661e+13
0.8 -5.22903e+13 -7.70986e+13
0.795 -5.17539e+13 -7.67273e+13
0.79 -5.12161e+13 -7.63523e+13
0.785 -5.06769e+13 -7.59736e+13
0.78 -5.01362e+13 -7.55911e+13
0.775 -4.9594e+13 -7.5205e+13
0.77 -4.90503e+13 -7.48151e+13
0.765 -4.8505e+13 -7.44215e+13
0.76 -4.79582e+13 -7.40242e+13
0.755 -4.74097e+13 -7.36232e+13
0.75 -4.68595e+13 -7.32185e+13
0.745 -4.63076e+13 -7.28102e+13
0.74 -4.57539e+13 -7.23982e+13
0.735 -4.51985e+13 -7.19826e+13
0.73 -4.46413e+13 -7.15634e+13
0.725 -4.40821e+13 -7.11405e+13
0.72 -4.35211e+13 -7.07141e+13
0.715 -4.29581e+13 -7.02841e+13
0.71 -4.23931e+13 -6.98506e+13
0.705 -4.18262e+13 -6.94136e+13
0.7 -4.12571e+13 -6.89731e+13
0.695 -4.0686e+13 -6.85291e+13
0.69 -4.01127e+13 -6.80816e+13
0.685 -3.95372e+13 -6.76308e+13
0.68 -3.89595e+13 -6.71766e+13
0.675 -3.83796e+13 -6.67191e+13
0.67 -3.77974e+13 -6.62582e+13
0.665 -3.72129e+13 -6.57941e+13
0.66 -3.66261e+13 -6.53267e+13
0.655 -3.60369e+13 -6.48561e+13
0.65 -3.54453e+13 -6.43824e+13
0.645 -3.48513e+13 -6.39055e+13
0.64 -3.42548e+13 -6.34256e+13
0.635 -3.36559e+13 -6.29426e+13
0.63 -3.30545e+13 -6.24566e+13
0.625 -3.24506e+13 -6.19677e+13
0.62 -3.18442e+13 -6.1476e+13
0.615 -3.12353e+13 -6.09813e+13
0.61 -3.0624e+13 -6.04839e+13
0.605 -3.00101e+13 -5.99837e+13
0.6 -2.93937e+13 -5.94809e+13
0.595 -2.87749e+13 -5.89755e+13
0.59 -2.81537e+13 -5.84675e+13
0.585 -2.753e+13 -5.7957e+13
0.58 -2.6904e+13 -5.7444e+13
0.575 -2.62757e+13 -5.69287e+13
0.57 -2.56451e+13 -5.64111e+13
0.565 -2.50123e+13 -5.58913e+13
0.56 -2.43774e+13 -5.53693e+13
0.555 -2.37404e+13 -5.48453e+13
0.55 -2.31015e+13 -5.43192e+13
0.545 -2.24608e+13 -5.37913e+13
0.54 -2.18184e+13 -5.32615e+13
0.535 -2.11744e+13 -5.27299e+13
0.53 -2.05291e+13 -5.21967e+13
0.525 -1.98825e+13 -5.16619e+13
0.52 -1.92349e+13 -5.11256e+13
0.515 -1.85865e+13 -5.05879e+13
0.51 -1.79374e+13 -5.00489e+13
0.505 -1.72881e+13 -4.95088e+13
0.5 -1.66386e+13 -4.89675e+13
0.495 -1.59894e+13 -4.84253e+13
0.49 -1.53407e+13 -4.78822e+13
0.485 -1.46929e+13 -4.73383e+13
0.48 -1.40464e+13 -4.67937e+13
0.475 -1.34016e+13 -4.62486e+13
0.47 -1.27589e+13 -4.5703e+13
0.465 -1.21187e+13 -4.51571e+13
0.46 -1.14816e+13 -4.4611e+13
0.455 -1.08481e+13 -4.40647e+13
0.45 -1.02188e+13 -4.35186e+13
0.445 -9.59417e+12 -4.29725e+13
0.44 -8.97499e+12 -4.24267e+13
0.435 -8.36188e+12 -4.18812e+13
0.43 -7.75555e+12 -4.13362e+13
0.425 -7.15676e+12 -4.07918e+13
0.42 -6.5663e+12 -4.02481e+13
0.415 -5.98498e+12 -3.97052e+13
0.41 -5.41369e+12 -3.91632e+13
0.405 -4.85331e+12 -3.86221e+13
0.4 -4.30478e+12 -3.80821e+13
0.395 -3.76907e+12 -3.75432e+13
0.39 -3.24719e+12 -3.70055e+13
0.385 -2.74014e+12 -3.64691e+13
0.38 -2.249e+12 -3.59339e+13
0.375 -1.77481e+12 -3.54001e+13
0.37 -1.31865e+12 -3.48676e+13
0.365 -8.81617e+11 -3.43365e+13
0.36 -4.64779e+11 -3.38066e+13
0.355 -6.92041e+10 -3.3278e+13
0.35 3.04065e+11 -3.27506e+13
0.345 6.54022e+11 -3.22243e+13
0.34 9.79707e+11 -3.1699e+13
0.335 1.28022e+12 -3.11745e+13
0.33 1.55475e+12 -3.06507e+13
0.325 1.80258e+12 -3.01272e+13
0.32 2.02309e+12 -2.9604e+13
0.315 2.21581e+12 -2.90806e+13
0.31 2.38041e+12 -2.85568e+13
0.305 2.51676e+12 -2.80321e+13
0.3 2.6249e+12 -2.75062e+13
0.295 2.70508e+12 -2.69787e+13
0.29 2.75778e+12 -2.64489e+13
0.285 2.78375e+12 -2.59163e+13
0.28 2.78398e+12 -2.53804e+13
0.275 2.75972e+12 -2.48404e+13
0.27 2.7125e+12 -2.42956e+13
0.265 2.64412e+12 -2.37453e+13
0.26 2.55663e+12 -2.31887e+13
0.255 2.45231e+12 -2.26248e+13
0.25 2.33366e+12 -2.20527e+13
0.245 2.20334e+12 -2.14715e+13
0.24 2.06411e+12 -2.08801e+13
0.235 1.91882e+12 -2.02775e+13
0.23 1.77027e+12 -1.96624e+13
0.225 1.62117e+12 -1.90339e+13
0.22 1.47405e+12 -1.83907e+13
0.215 1.33118e+12 -1.77317e+13
0.21 1.19446e+12 -1.70557e+13
0.205 1.06539e+12 -1.63615e+13
0.2 9.44969e+11 -1.56482e+13
0.195 8.33676e+11 -1.49146e+13
0.19 7.31457e+11 -1.41599e+13
0.185 6.37744e+11 -1.33835e+13
0.18 5.51504e+11 -1.25849e+13
0.175 4.71327e+11 -1.17638e+13
0.17 3.95536e+11 -1.09207e+13
0.165 3.2232e+11 -1.00562e+13
0.16 2.49875e+11 -9.17176e+12
0.155 1.76546e+11 -8.26954e+12
0.15 1.00951e+11 -7.35275e+12
0.145 2.20855e+10 -6.42574e+12
0.14 -6.06043e+10 -5.49436e+12
0.135 -1.47173e+11 -4.56616e+12
0.13 -2.37154e+11 -3.65068e+12
0.125 -3.29555e+11 -2.75974e+12
0.12 -4.22864e+11 -1.90762e+12
0.115 -5.15064e+11 -1.11113e+12
0.11 -6.03679e+11 -3.89401e+11
0.105 -6.85826e+11 2.36697e+11
0.1 -7.58345e+11 7.45679e+11
0.095 -8.17979e+11 1.11739e+12
0.09 -8.61662e+11 1.33589e+12
0.085 -8.86904e+11 1.39327e+12
0.08 -8.92253e+11 1.29424e+12
0.075 -8.7778e+11 1.06052e+12
0.07 -8.45465e+11 7.33147e+11
0.065 -7.99335e+11 3.70062e+11
0.06 -7.45246e+11 3.59608e+10
0.055 -6.90213e+11 -2.15585e+11
0.05 -6.41159e+11 -3.61374e+11
0.045 -6.02816e+11 -4.15607e+11
0.04 -5.74578e+11 -4.14418e+11
0.035 -5.47319e+11 -3.87997e+11
0.03 -5.03484e+11 -3.46478e+11
0.025 -4.24387e+11 -2.87397e+11
0.02 -3.04824e+11 -2.0877e+11
0.015 -1.649e+11 -1.16602e+11
0.01 -3.07214e+10 -2.20883e+10
0.005 3.53812e+10 2.54712e+10
-1.63468e-13 5.5255e+07 3.97786e+07


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.125Nc1Quantum/GApOneLoop.txt <==
-22.3723 -0.0020059 9.00199e-06
-22.1768 -0.00204156 9.24344e-06
-22.0165 -0.00207152 9.44793e-06
-21.8747 -0.00209859 9.63396e-06
-21.7448 -0.00212383 9.80855e-06
-21.6237 -0.00214779 9.97524e-06
-21.5093 -0.00217079 1.01362e-05
-21.4004 -0.00219306 1.02927e-05
-21.2959 -0.00221472 1.04458e-05
-21.1952 -0.0022359 1.05963e-05
-21.0979 -0.00225668 1.07445e-05
-21.0034 -0.00227712 1.0891e-05
-20.9115 -0.00229727 1.10361e-05
-20.8219 -0.00231717 1.11801e-05
-20.7344 -0.00233687 1.13232e-05
-20.6487 -0.00235638 1.14655e-05
-20.5648 -0.00237574 1.16074e-05
-20.4825 -0.00239497 1.17488e-05
-20.4016 -0.00241408 1.18899e-05
-20.3222 -0.00243309 1.20309e-05
-20.244 -0.00245202 1.21717e-05
-20.1669 -0.00247087 1.23127e-05
-20.091 -0.00248967 1.24537e-05
-20.0162 -0.00250842 1.25948e-05
-19.9423 -0.00252713 1.27362e-05
-19.8694 -0.0025458 1.28779e-05
-19.7974 -0.00256446 1.302e-05
-19.7262 -0.0025831 1.31624e-05
-19.6558 -0.00260172 1.33053e-05
-19.5862 -0.00262035 1.34487e-05
-19.5173 -0.00263898 1.35926e-05
-19.4491 -0.00265761 1.37371e-05
-19.3816 -0.00267626 1.38822e-05
-19.3147 -0.00269493 1.40279e-05
-19.2484 -0.00271362 1.41744e-05
-19.1828 -0.00273233 1.43215e-05
-19.1177 -0.00275107 1.44694e-05
-19.0531 -0.00276985 1.46181e-05
-18.9891 -0.00278867 1.47676e-05
-18.9255 -0.00280752 1.49179e-05
-18.8625 -0.00282642 1.50691e-05
-18.8 -0.00284537 1.52211e-05
-18.7379 -0.00286437 1.53741e-05
-18.6762 -0.00288342 1.5528e-05
-18.615 -0.00290253 1.56829e-05
-18.5542 -0.00292169 1.58388e-05
-18.4938 -0.00294092 1.59957e-05
-18.4338 -0.0029602 1.61537e-05
-18.3742 -0.00297956 1.63127e-05
-18.3149 -0.00299898 1.64728e-05
-18.256 -0.00301848 1.6634e-05
-18.1975 -0.00303805 1.67963e-05
-18.1393 -0.00305769 1.69598e-05
-18.0815 -0.00307741 1.71245e-05
-18.0239 -0.00309721 1.72903e-05
-17.9667 -0.00311709 1.74574e-05
-17.9098 -0.00313705 1.76258e-05
-17.8532 -0.0031571 1.77954e-05
-17.7969 -0.00317724 1.79663e-05
-17.7408 -0.00319747 1.81385e-05
-17.6851 -0.00321779 1.8312e-05
-17.6296 -0.0032382 1.84869e-05
-17.5744 -0.00325871 1.86632e-05
-17.5195 -0.00327931 1.88409e-05
-17.4648 -0.00330001 1.902e-05
-17.4104 -0.00332082 1.92005e-05
-17.3562 -0.00334172 1.93825e-05
-17.3022 -0.00336273 1.9566e-05
-17.2485 -0.00338385 1.9751e-05
-17.195 -0.00340508 1.99376e-05
-17.1418 -0.00342641 2.01257e-05
-17.0887 -0.00344786 2.03153e-05
-17.0359 -0.00346942 2.05066e-05
-16.9833 -0.00349109 2.06996e-05
-16.9309 -0.00351288 2.08941e-05
-16.8787 -0.0035348 2.10904e-05
-16.8268 -0.00355683 2.12883e-05
-16.775 -0.00357898 2.1488e-05
-16.7234 -0.00360126 2.16894e-05
-16.672 -0.00362366 2.18926e-05
-16.6208 -0.00364619 2.20976e-05
-16.5697 -0.00366885 2.23044e-05
-16.5189 -0.00369164 2.2513e-05
-16.4682 -0.00371456 2.27236e-05
-16.4177 -0.00373761 2.2936e-05
-16.3674 -0.00376081 2.31503e-05
-16.3172 -0.00378414 2.33667e-05
-16.2672 -0.00380761 2.35849e-05
-16.2174 -0.00383122 2.38052e-05
-16.1677 -0.00385498 2.40276e-05
-16.1182 -0.00387888 2.42519e-05
-16.0689 -0.00390293 2.44784e-05
-16.0197 -0.00392713 2.4707e-05
-15.9706 -0.00395148 2.49378e-05
-15.9217 -0.00397598 2.51707e-05
-15.873 -0.00400063 2.54058e-05
-15.8243 -0.00402545 2.56432e-05
-15.7759 -0.00405042 2.58828e-05
-15.7276 -0.00407555 2.61247e-05
-15.6794 -0.00410084 2.6369e-05
-15.6313 -0.0041263 2.66156e-05
-15.5834 -0.00415193 2.68646e-05
-15.5356 -0.00417772 2.7116e-05
-15.488 -0.00420368 2.73699e-05
-15.4404 -0.00422982 2.76262e-05
-15.393 -0.00425613 2.78851e-05
-15.3458 -0.00428262 2.81466e-05
-15.2986 -0.00430928 2.84106e-05
-15.2516 -0.00433613 2.86773e-05
-15.2047 -0.00436315 2.89466e-05
-15.1579 -0.00439037 2.92186e-05
-15.1112 -0.00441777 2.94934e-05
-15.0647 -0.00444536 2.97709e-05
-15.0182 -0.00447314 3.00512e-05
-14.9719 -0.00450111 3.03344e-05
-14.9257 -0.00452928 3.06205e-05
-14.8796 -0.00455765 3.09095e-05
-14.8336 -0.00458622 3.12015e-05
-14.7877 -0.00461499 3.14964e-05
-14.7419 -0.00464397 3.17945e-05
-14.6962 -0.00467315 3.20956e-05
-14.6506 -0.00470254 3.23998e-05
-14.6052 -0.00473215 3.27072e-05
-14.5598 -0.00476197 3.30179e-05
-14.5145 -0.00479201 3.33318e-05
-14.4693 -0.00482227 3.3649e-05
-14.4243 -0.00485275 3.39696e-05
-14.3793 -0.00488345 3.42935e-05
-14.3344 -0.00491439 3.4621e-05
-14.2896 -0.00494555 3.49519e-05
-14.2449 -0.00497695 3.52863e-05
-14.2003 -0.00500858 3.56244e-05
-14.1558 -0.00504045 3.59661e-05
-14.1113 -0.00507256 3.63115e-05
-14.067 -0.00510491 3.66606e-05
-14.0227 -0.00513751 3.70135e-05
-13.9786 -0.00517036 3.73703e-05
-13.9345 -0.00520346 3.77311e-05
-13.8905 -0.00523682 3.80957e-05
-13.8466 -0.00527044 3.84644e-05
-13.8028 -0.00530432 3.88372e-05
-13.759 -0.00533846 3.92141e-05
-13.7153 -0.00537287 3.95952e-05
-13.6718 -0.00540755 3.99805e-05
-13.6283 -0.0054425 4.03702e-05
-13.5848 -0.00547773 4.07643e-05
-13.5415 -0.00551324 4.11627e-05
-13.4982 -0.00554904 4.15657e-05
-13.455 -0.00558512 4.19733e-05
-13.4119 -0.00562149 4.23855e-05
-13.3689 -0.00565815 4.28024e-05
-13.3259 -0.00569511 4.32241e-05
-13.283 -0.00573238 4.36506e-05
-13.2402 -0.00576994 4.40821e-05
-13.1974 -0.00580782 4.45185e-05
-13.1547 -0.00584601 4.496e-05
-13.1121 -0.00588451 4.54066e-05
-13.0696 -0.00592333 4.58585e-05
-13.0271 -0.00596247 4.63156e-05
-12.9847 -0.00600194 4.67781e-05
-12.9424 -0.00604174 4.7246e-05
-12.9001 -0.00608188 4.77195e-05
-12.8579 -0.00612235 4.81986e-05
-12.8158 -0.00616317 4.86834e-05
-12.7737 -0.00620433 4.91739e-05
-12.7317 -0.00624585 4.96704e-05
-12.6898 -0.00628772 5.01728e-05
-12.6479 -0.00632995 5.06812e-05
-12.6061 -0.00637255 5.11958e-05
-12.5643 -0.00641551 5.17166e-05
-12.5226 -0.00645885 5.22438e-05
-12.481 -0.00650257 5.27774e-05
-12.4394 -0.00654666 5.33175e-05
-12.3979 -0.00659115 5.38642e-05
-12.3565 -0.00663603 5.44177e-05
-12.3151 -0.0066813 5.49781e-05
-12.2738 -0.00672698 5.55453e-05
-12.2325 -0.00677306 5.61196e-05
-12.1913 -0.00681956 5.67011e-05
-12.1501 -0.00686647 5.72899e-05
-12.109 -0.00691381 5.78861e-05
-12.068 -0.00696157 5.84897e-05
-12.027 -0.00700977 5.9101e-05
-11.986 -0.00705841 5.97201e-05
-11.9452 -0.00710749 6.0347e-05
-11.9043 -0.00715702 6.09819e-05
-11.8636 -0.00720701 6.1625e-05
-11.8228 -0.00725746 6.22763e-05
-11.7822 -0.00730838 6.2936e-05
-11.7415 -0.00735977 6.36043e-05
-11.701 -0.00741164 6.42812e-05
-11.6605 -0.007464 6.4967e-05
-11.62 -0.00751685 6.56616e-05
-11.5796 -0.00757021 6.63654e-05
-11.5392 -0.00762406 6.70785e-05
-11.4989 -0.00767843 6.7801e-05
-11.4587 -0.00773332 6.8533e-05
-11.4184 -0.00778874 6.92748e-05
-11.3783 -0.00784468 7.00264e-05
-11.3381 -0.00790117 7.07881e-05
-11.2981 -0.00795821 7.156e-05
-11.2581 -0.0080158 7.23423e-05
-11.2181 -0.00807395 7.31352e-05
-11.1781 -0.00813268 7.39388e-05
-11.1383 -0.00819198 7.47534e-05
-11.0984 -0.00825186 7.55791e-05
-11.0586 -0.00831234 7.64161e-05
-11.0189 -0.00837343 7.72646e-05
-10.9792 -0.00843512 7.81248e-05
-10.9395 -0.00849743 7.8997e-05
-10.8999 -0.00856037 7.98812e-05
-10.8603 -0.00862394 8.07778e-05
-10.8208 -0.00868816 8.16869e-05
-10.7813 -0.00875303 8.26088e-05
-10.7418 -0.00881856 8.35437e-05
-10.7024 -0.00888477 8.44917e-05
-10.6631 -0.00895165 8.54533e-05
-10.6238 -0.00901923 8.64286e-05
-10.5845 -0.00908751 8.74177e-05
-10.5452 -0.0091565 8.84211e-05
-10.506 -0.00922621 8.9439e-05
-10.4669 -0.00929665 9.04715e-05
-10.4278 -0.00936784 9.1519e-05
-10.3887 -0.00943977 9.25818e-05
-10.3496 -0.00951247 9.36601e-05
-10.3106 -0.00958595 9.47542e-05
-10.2717 -0.00966021 9.58644e-05
-10.2328 -0.00973527 9.69911e-05
-10.1939 -0.00981113 9.81344e-05
-10.155 -0.00988782 9.92948e-05
-10.1162 -0.00996534 0.000100472
-10.0774 -0.0100437 0.000101668
-10.0387 -0.0101229 0.000102881
-10 -0.010203 0.000104113
-9.96134 -0.010284 0.000105363
-9.92271 -0.0103659 0.000106633
-9.88412 -0.0104487 0.000107922
-9.84557 -0.0105324 0.00010923
-9.80704 -0.0106171 0.000110559
-9.76856 -0.0107027 0.000111908
-9.73011 -0.0107892 0.000113279
-9.69169 -0.0108768 0.00011467
-9.65331 -0.0109654 0.000116084
-9.61496 -0.0110549 0.000117519
-9.57664 -0.0111455 0.000118978
-9.53836 -0.0112372 0.000120459
-9.50011 -0.0113299 0.000121964
-9.46189 -0.0114237 0.000123493
-9.42371 -0.0115186 0.000125046
-9.38556 -0.0116146 0.000126625
-9.34744 -0.0117117 0.000128229
-9.30935 -0.01181 0.000129859
-9.2713 -0.0119095 0.000131516
-9.23327 -0.0120101 0.000133199
-9.19528 -0.0121119 0.000134911
-9.15732 -0.012215 0.00013665
-9.11939 -0.0123193 0.000138419
-9.08149 -0.0124249 0.000140217
-9.04362 -0.0125318 0.000142045
-9.00578 -0.01264 0.000143903
-8.96797 -0.0127495 0.000145793
-8.93019 -0.0128604 0.000147715
-8.89244 -0.0129726 0.00014967
-8.85471 -0.0130863 0.000151658
-8.81702 -0.0132013 0.00015368
-8.77936 -0.0133179 0.000155737
-8.74172 -0.0134359 0.000157829
-8.70412 -0.0135554 0.000159958
-8.66654 -0.0136764 0.000162124
-8.62899 -0.0137989 0.000164328
-8.59146 -0.0139231 0.000166571
-8.55397 -0.0140488 0.000168854
-8.5165 -0.0141762 0.000171177
-8.47906 -0.0143052 0.000173541
-8.44165 -0.014436 0.000175948
-8.40426 -0.0145684 0.000178398
-8.3669 -0.0147026 0.000180893
-8.32956 -0.0148386 0.000183433
-8.29226 -0.0149764 0.000186019
-8.25497 -0.0151161 0.000188653
-8.21772 -0.0152576 0.000191335
-8.18049 -0.0154011 0.000194067
-8.14328 -0.0155465 0.00019685
-8.1061 -0.0156939 0.000199685
-8.06895 -0.0158434 0.000202573
-8.03182 -0.0159948 0.000205516
-7.99471 -0.0161484 0.000208515
-7.95763 -0.0163042 0.00021157
-7.92058 -0.0164621 0.000214685
-7.88355 -0.0166223 0.000217859
-7.84654 -0.0167847 0.000221095
-7.80955 -0.0169494 0.000224394
-7.77259 -0.0171165 0.000227757
-7.73566 -0.017286 0.000231186
-7.69874 -0.0174579 0.000234683
-7.66185 -0.0176323 0.00023825
-7.62498 -0.0178093 0.000241887
-7.58814 -0.0179889 0.000245598
-7.55132 -0.0181711 0.000249383
-7.51452 -0.018356 0.000253245
-7.47774 -0.0185437 0.000257186
-7.44099 -0.0187342 0.000261207
-7.40425 -0.0189276 0.000265311
-7.36754 -0.0191238 0.0002695
-7.33085 -0.0193231 0.000273777
-7.29418 -0.0195255 0.000278142
-7.25754 -0.0197309 0.0002826
-7.22091 -0.0199395 0.000287152
-7.18431 -0.0201514 0.000291801
-7.14772 -0.0203666 0.000296549
-7.11116 -0.0205852 0.000301399
-7.07462 -0.0208072 0.000306354
-7.0381 -0.0210327 0.000311417
-7.00159 -0.0212619 0.000316591
-6.96511 -0.0214948 0.000321878
-6.92865 -0.0217314 0.000327283
-6.89221 -0.0219719 0.000332808
-6.85579 -0.0222163 0.000338456
-6.81938 -0.0224648 0.000344232
-6.783 -0.0227173 0.000350138
-6.74664 -0.0229741 0.000356179
-6.71029 -0.0232352 0.000362359
-6.67397 -0.0235007 0.000368681
-6.63766 -0.0237706 0.00037515
-6.60137 -0.0240452 0.00038177
-6.5651 -0.0243245 0.000388545
-6.52885 -0.0246087 0.000395481
-6.49262 -0.0248977 0.000402581
-6.4564 -0.0251919 0.000409852
-6.42021 -0.0254912 0.000417297
-6.38403 -0.0257958 0.000424923
-6.34786 -0.0261058 0.000432735
-6.31172 -0.0264214 0.000440739
-6.27559 -0.0267427 0.000448941
-6.23949 -0.0270699 0.000457347
-6.20339 -0.027403 0.000465963
-6.16732 -0.0277423 0.000474797
-6.13126 -0.0280878 0.000483855
-6.09522 -0.0284398 0.000493144
-6.05919 -0.0287984 0.000502672
-6.02319 -0.0291638 0.000512447
-5.9872 -0.0295362 0.000522477
-5.95122 -0.0299157 0.000532771
-5.91526 -0.0303025 0.000543337
-5.87932 -0.0306968 0.000554185
-5.84339 -0.0310988 0.000565323
-5.80748 -0.0315088 0.000576763
-5.77158 -0.0319269 0.000588514
-5.7357 -0.0323534 0.000600588
-5.69984 -0.0327885 0.000612995
-5.66399 -0.0332324 0.000625748
-5.62815 -0.0336854 0.000638858
-5.59233 -0.0341477 0.000652339
-5.55653 -0.0346195 0.000666204
-5.52074 -0.0351013 0.000680467
-5.48497 -0.0355932 0.000695142
-5.4492 -0.0360955 0.000710245
-5.41346 -0.0366086 0.000725792
-5.37773 -0.0371328 0.0007418
-5.34201 -0.0376683 0.000758286
-5.30631 -0.0382156 0.000775268
-5.27062 -0.0387749 0.000792765
-5.23494 -0.0393467 0.000810798
-5.19928 -0.0399313 0.000829388
-5.16363 -0.0405292 0.000848557
-5.128 -0.0411407 0.000868327
-5.09237 -0.0417662 0.000888724
-5.05677 -0.0424063 0.000909772
-5.02117 -0.0430613 0.000931498
-4.98559 -0.0437318 0.000953931
-4.95002 -0.0444182 0.000977101
-4.91446 -0.0451211 0.00100104
-4.87892 -0.0458411 0.00102577
-4.84339 -0.0465787 0.00105134
-4.80787 -0.0473344 0.00107778
-4.77237 -0.048109 0.00110513
-4.73687 -0.048903 0.00113343
-4.70139 -0.0497172 0.00116272
-4.66592 -0.0505522 0.00119305
-4.63046 -0.0514088 0.00122446
-4.59502 -0.0522877 0.00125701
-4.55958 -0.0531899 0.00129074
-4.52416 -0.054116 0.00132571
-4.48875 -0.055067 0.00136199
-4.45335 -0.0560438 0.00139963
-4.41797 -0.0570475 0.0014387
-4.38259 -0.0580789 0.00147928
-4.34722 -0.0591393 0.00152143
-4.31187 -0.0602297 0.00156524
-4.27653 -0.0613512 0.00161078
-4.24119 -0.0625052 0.00165816
-4.20587 -0.063693 0.00170746
-4.17056 -0.0649158 0.00175879
-4.13526 -0.0661753 0.00181226
-4.09997 -0.0674728 0.00186797
-4.06469 -0.0688101 0.00192607
-4.02942 -0.0701887 0.00198666
-3.99416 -0.0716105 0.00204991
-3.95891 -0.0730775 0.00211595
-3.92367 -0.0745915 0.00218496
-3.88844 -0.0761547 0.00225709
-3.85322 -0.0777694 0.00233255
-3.81801 -0.0794378 0.00241152
-3.7828 -0.0811627 0.00249423
-3.74761 -0.0829465 0.0025809
-3.71243 -0.0847922 0.00267178
-3.67726 -0.0867028 0.00276715
-3.64209 -0.0886815 0.00286728
-3.60694 -0.0907317 0.0029725
-3.57179 -0.092857 0.00308314
-3.53665 -0.0950614 0.00319958
-3.50152 -0.097349 0.0033222
-3.4664 -0.0997242 0.00345144
-3.43129 -0.102192 0.00358778
-3.39619 -0.104757 0.00373172
-3.36109 -0.107425 0.00388383
-3.32601 -0.110202 0.00404471
-3.29093 -0.113094 0.00421505
-3.25586 -0.116108 0.00439556
-3.2208 -0.119252 0.00458707
-3.18574 -0.122532 0.00479044
-3.1507 -0.125959 0.00500667
-3.11566 -0.12954 0.00523682
-3.08063 -0.133287 0.00548209
-3.0456 -0.137209 0.00574381
-3.01059 -0.14132 0.00602344
-2.97558 -0.145631 0.00632261
-2.94058 -0.150157 0.00664314
-2.90558 -0.154914 0.00698708
-2.87059 -0.159918 0.00735672
-2.83561 -0.165188 0.00775461
-2.80064 -0.170745 0.00818367
-2.76567 -0.17661 0.00864716
-2.73071 -0.18281 0.0091488
-2.69576 -0.189372 0.00969281
-2.66081 -0.196327 0.010284
-2.62587 -0.203708 0.010928
-2.59094 -0.211556 0.011631
-2.55601 -0.219911 0.0124004
-2.52109 -0.228824 0.0132448
-2.48617 -0.238349 0.014174
-2.45126 -0.248548 0.0151996
-2.41636 -0.259492 0.0163353
-2.38146 -0.271261 0.0175971
-2.34657 -0.283948 0.0190043
-2.31168 -0.29766 0.0205797
-2.2768 -0.312521 0.022351
-2.24192 -0.328675 0.0243518
-2.20705 -0.346291 0.0266229
-2.17219 -0.365571 0.0292149
-2.13733 -0.38675 0.0321906
-2.10247 -0.410113 0.035629
-2.06762 -0.436005 0.0396303
-2.03278 -0.464843 0.0443234
-1.99794 -0.497143 0.0498762
-1.9631 -0.533544 0.0565104
-1.92827 -0.574854 0.0645239
-1.89345 -0.622101 0.0743242
-1.85862 -0.676619 0.0864803
-1.82381 -0.740162 0.101806
-1.78899 -0.815085 0.121495
-1.75419 -0.904615 0.147359
-1.71938 -1.01328 0.182245
-1.68458 -1.14758 0.230825
-1.64979 -1.31715 0.301184
-1.61499 -1.53655 0.408211
-1.58021 -1.8281 0.58154
-1.54542 -2.22433 0.885906
-1.51064 -2.75686 1.47823
-1.47586 -3.32969 2.76282
-1.44109 -2.87244 5.41567
-1.40632 1.1126 6.9322
-1.37155 3.6097 4.15519
-1.33679 3.3661 2.10957
-1.30203 2.77311 1.18371
-1.26727 2.29855 0.738688
-1.23251 1.95016 0.499491
-1.19776 1.69197 0.358263
-1.16301 1.4957 0.268568
-1.12827 1.34261 0.208277
-1.09352 1.22045 0.165889
-1.05878 1.12104 0.13499
-1.02405 1.0388 0.111784
-0.989309 0.969791 0.0939166
-0.954576 0.9112 0.0798659
-0.919844 0.860941 0.0686138
-0.885115 0.817453 0.059459
-0.850388 0.779542 0.051906
-0.815663 0.74628 0.0455966
-0.78094 0.716938 0.0402669
-0.746219 0.690933 0.0357188
-0.711499 0.667798 0.0318015
-0.676781 0.647149 0.0283983
-0.642065 0.628674 0.0254178
-0.60735 0.612112 0.0227878
-0.572637 0.597247 0.0204501
-0.537925 0.583897 0.0183579
-0.503214 0.57191 0.0164728
-0.468504 0.561155 0.0147632
-0.433796 0.551523 0.0132027
-0.399089 0.542919 0.0117691
-0.364382 0.535263 0.0104438
-0.329676 0.528488 0.00921065
-0.294972 0.522535 0.00805589
-0.260267 0.517354 0.00696745
-0.225564 0.512904 0.0059347
-0.190861 0.509149 0.00494821
-0.156158 0.506063 0.00399945
-0.121456 0.50362 0.00308064
-0.0867541 0.501803 0.00218456
-0.0520524 0.500599 0.00130444
-0.0173508 0.499999 0.000433769
0.0173508 0.499999 -0.000433769
0.0520524 0.500599 -0.00130444
0.0867541 0.501803 -0.00218456
0.121456 0.50362 -0.00308064
0.156158 0.506063 -0.00399945
0.190861 0.509149 -0.00494821
0.225564 0.512904 -0.0059347
0.260267 0.517354 -0.00696745
0.294972 0.522535 -0.00805589
0.329676 0.528488 -0.00921065
0.364382 0.535263 -0.0104438
0.399089 0.542919 -0.0117691
0.433796 0.551523 -0.0132027
0.468504 0.561155 -0.0147632
0.503214 0.57191 -0.0164728
0.537925 0.583897 -0.0183579
0.572637 0.597247 -0.0204501
0.60735 0.612112 -0.0227878
0.642065 0.628674 -0.0254178
0.676781 0.647149 -0.0283983
0.711499 0.667798 -0.0318015
0.746219 0.690933 -0.0357188
0.78094 0.716938 -0.0402669
0.815663 0.74628 -0.0455966
0.850388 0.779542 -0.051906
0.885115 0.817453 -0.059459
0.919844 0.860941 -0.0686138
0.954576 0.9112 -0.0798659
0.989309 0.969791 -0.0939166
1.02405 1.0388 -0.111784
1.05878 1.12104 -0.13499
1.09352 1.22045 -0.165889
1.12827 1.34261 -0.208277
1.16301 1.4957 -0.268568
1.19776 1.69197 -0.358263
1.23251 1.95016 -0.499491
1.26727 2.29855 -0.738688
1.30203 2.77311 -1.18371
1.33679 3.3661 -2.10957
1.37155 3.6097 -4.15519
1.40632 1.1126 -6.9322
1.44109 -2.87244 -5.41567
1.47586 -3.32969 -2.76282
1.51064 -2.75686 -1.47823
1.54542 -2.22433 -0.885906
1.58021 -1.8281 -0.58154
1.61499 -1.53655 -0.408211
1.64979 -1.31715 -0.301184
1.68458 -1.14758 -0.230825
1.71938 -1.01328 -0.182245
1.75419 -0.904615 -0.147359
1.78899 -0.815085 -0.121495
1.82381 -0.740162 -0.101806
1.85862 -0.676619 -0.0864803
1.89345 -0.622101 -0.0743242
1.92827 -0.574854 -0.0645239
1.9631 -0.533544 -0.0565104
1.99794 -0.497143 -0.0498762
2.03278 -0.464843 -0.0443234
2.06762 -0.436005 -0.0396303
2.10247 -0.410113 -0.035629
2.13733 -0.38675 -0.0321906
2.17219 -0.365571 -0.0292149
2.20705 -0.346291 -0.0266229
2.24192 -0.328675 -0.0243518
2.2768 -0.312521 -0.022351
2.31168 -0.29766 -0.0205797
2.34657 -0.283948 -0.0190043
2.38146 -0.271261 -0.0175971
2.41636 -0.259492 -0.0163353
2.45126 -0.248548 -0.0151996
2.48617 -0.238349 -0.014174
2.52109 -0.228824 -0.0132448
2.55601 -0.219911 -0.0124004
2.59094 -0.211556 -0.011631
2.62587 -0.203708 -0.010928
2.66081 -0.196327 -0.010284
2.69576 -0.189372 -0.00969281
2.73071 -0.18281 -0.0091488
2.76567 -0.17661 -0.00864716
2.80064 -0.170745 -0.00818367
2.83561 -0.165188 -0.00775461
2.87059 -0.159918 -0.00735672
2.90558 -0.154914 -0.00698708
2.94058 -0.150157 -0.00664314
2.97558 -0.145631 -0.00632261
3.01059 -0.14132 -0.00602344
3.0456 -0.137209 -0.00574381
3.08063 -0.133287 -0.00548209
3.11566 -0.12954 -0.00523682
3.1507 -0.125959 -0.00500667
3.18574 -0.122532 -0.00479044
3.2208 -0.119252 -0.00458707
3.25586 -0.116108 -0.00439556
3.29093 -0.113094 -0.00421505
3.32601 -0.110202 -0.00404471
3.36109 -0.107425 -0.00388383
3.39619 -0.104757 -0.00373172
3.43129 -0.102192 -0.00358778
3.4664 -0.0997242 -0.00345144
3.50152 -0.097349 -0.0033222
3.53665 -0.0950614 -0.00319958
3.57179 -0.092857 -0.00308314
3.60694 -0.0907317 -0.0029725
3.64209 -0.0886815 -0.00286728
3.67726 -0.0867028 -0.00276715
3.71243 -0.0847922 -0.00267178
3.74761 -0.0829465 -0.0025809
3.7828 -0.0811627 -0.00249423
3.81801 -0.0794378 -0.00241152
3.85322 -0.0777694 -0.00233255
3.88844 -0.0761547 -0.00225709
3.92367 -0.0745915 -0.00218496
3.95891 -0.0730775 -0.00211595
3.99416 -0.0716105 -0.00204991
4.02942 -0.0701887 -0.00198666
4.06469 -0.0688101 -0.00192607
4.09997 -0.0674728 -0.00186797
4.13526 -0.0661753 -0.00181226
4.17056 -0.0649158 -0.00175879
4.20587 -0.063693 -0.00170746
4.24119 -0.0625052 -0.00165816
4.27653 -0.0613512 -0.00161078
4.31187 -0.0602297 -0.00156524
4.34722 -0.0591393 -0.00152143
4.38259 -0.0580789 -0.00147928
4.41797 -0.0570475 -0.0014387
4.45335 -0.0560438 -0.00139963
4.48875 -0.055067 -0.00136199
4.52416 -0.054116 -0.00132571
4.55958 -0.0531899 -0.00129074
4.59502 -0.0522877 -0.00125701
4.63046 -0.0514088 -0.00122446
4.66592 -0.0505522 -0.00119305
4.70139 -0.0497172 -0.00116272
4.73687 -0.048903 -0.00113343
4.77237 -0.048109 -0.00110513
4.80787 -0.0473344 -0.00107778
4.84339 -0.0465787 -0.00105134
4.87892 -0.0458411 -0.00102577
4.91446 -0.0451211 -0.00100104
4.95002 -0.0444182 -0.000977101
4.98559 -0.0437318 -0.000953931
5.02117 -0.0430613 -0.000931498
5.05677 -0.0424063 -0.000909772
5.09237 -0.0417662 -0.000888724
5.128 -0.0411407 -0.000868327
5.16363 -0.0405292 -0.000848557
5.19928 -0.0399313 -0.000829388
5.23494 -0.0393467 -0.000810798
5.27062 -0.0387749 -0.000792765
5.30631 -0.0382156 -0.000775268
5.34201 -0.0376683 -0.000758286
5.37773 -0.0371328 -0.0007418
5.41346 -0.0366086 -0.000725792
5.4492 -0.0360955 -0.000710245
5.48497 -0.0355932 -0.000695142
5.52074 -0.0351013 -0.000680467
5.55653 -0.0346195 -0.000666204
5.59233 -0.0341477 -0.000652339
5.62815 -0.0336854 -0.000638858
5.66399 -0.0332324 -0.000625748
5.69984 -0.0327885 -0.000612995
5.7357 -0.0323534 -0.000600588
5.77158 -0.0319269 -0.000588514
5.80748 -0.0315088 -0.000576763
5.84339 -0.0310988 -0.000565323
5.87932 -0.0306968 -0.000554185
5.91526 -0.0303025 -0.000543337
5.95122 -0.0299157 -0.000532771
5.9872 -0.0295362 -0.000522477
6.02319 -0.0291638 -0.000512447
6.05919 -0.0287984 -0.000502672
6.09522 -0.0284398 -0.000493144
6.13126 -0.0280878 -0.000483855
6.16732 -0.0277423 -0.000474797
6.20339 -0.027403 -0.000465963
6.23949 -0.0270699 -0.000457347
6.27559 -0.0267427 -0.000448941
6.31172 -0.0264214 -0.000440739
6.34786 -0.0261058 -0.000432735
6.38403 -0.0257958 -0.000424923
6.42021 -0.0254912 -0.000417297
6.4564 -0.0251919 -0.000409852
6.49262 -0.0248977 -0.000402581
6.52885 -0.0246087 -0.000395481
6.5651 -0.0243245 -0.000388545
6.60137 -0.0240452 -0.00038177
6.63766 -0.0237706 -0.00037515
6.67397 -0.0235007 -0.000368681
6.71029 -0.0232352 -0.000362359
6.74664 -0.0229741 -0.000356179
6.783 -0.0227173 -0.000350138
6.81938 -0.0224648 -0.000344232
6.85579 -0.0222163 -0.000338456
6.89221 -0.0219719 -0.000332808
6.92865 -0.0217314 -0.000327283
6.96511 -0.0214948 -0.000321878
7.00159 -0.0212619 -0.000316591
7.0381 -0.0210327 -0.000311417
7.07462 -0.0208072 -0.000306354
7.11116 -0.0205852 -0.000301399
7.14772 -0.0203666 -0.000296549
7.18431 -0.0201514 -0.000291801
7.22091 -0.0199395 -0.000287152
7.25754 -0.0197309 -0.0002826
7.29418 -0.0195255 -0.000278142
7.33085 -0.0193231 -0.000273777
7.36754 -0.0191238 -0.0002695
7.40425 -0.0189276 -0.000265311
7.44099 -0.0187342 -0.000261207
7.47774 -0.0185437 -0.000257186
7.51452 -0.018356 -0.000253245
7.55132 -0.0181711 -0.000249383
7.58814 -0.0179889 -0.000245598
7.62498 -0.0178093 -0.000241887
7.66185 -0.0176323 -0.00023825
7.69874 -0.0174579 -0.000234683
7.73566 -0.017286 -0.000231186
7.77259 -0.0171165 -0.000227757
7.80955 -0.0169494 -0.000224394
7.84654 -0.0167847 -0.000221095
7.88355 -0.0166223 -0.000217859
7.92058 -0.0164621 -0.000214685
7.95763 -0.0163042 -0.00021157
7.99471 -0.0161484 -0.000208515
8.03182 -0.0159948 -0.000205516
8.06895 -0.0158434 -0.000202573
8.1061 -0.0156939 -0.000199685
8.14328 -0.0155465 -0.00019685
8.18049 -0.0154011 -0.000194067
8.21772 -0.0152576 -0.000191335
8.25497 -0.0151161 -0.000188653
8.29226 -0.0149764 -0.000186019
8.32956 -0.0148386 -0.000183433
8.3669 -0.0147026 -0.000180893
8.40426 -0.0145684 -0.000178398
8.44165 -0.014436 -0.000175948
8.47906 -0.0143052 -0.000173541
8.5165 -0.0141762 -0.000171177
8.55397 -0.0140488 -0.000168854
8.59146 -0.0139231 -0.000166571
8.62899 -0.0137989 -0.000164328
8.66654 -0.0136764 -0.000162124
8.70412 -0.0135554 -0.000159958
8.74172 -0.0134359 -0.000157829
8.77936 -0.0133179 -0.000155737
8.81702 -0.0132013 -0.00015368
8.85471 -0.0130863 -0.000151658
8.89244 -0.0129726 -0.00014967
8.93019 -0.0128604 -0.000147715
8.96797 -0.0127495 -0.000145793
9.00578 -0.01264 -0.000143903
9.04362 -0.0125318 -0.000142045
9.08149 -0.0124249 -0.000140217
9.11939 -0.0123193 -0.000138419
9.15732 -0.012215 -0.00013665
9.19528 -0.0121119 -0.000134911
9.23327 -0.0120101 -0.000133199
9.2713 -0.0119095 -0.000131516
9.30935 -0.01181 -0.000129859
9.34744 -0.0117117 -0.000128229
9.38556 -0.0116146 -0.000126625
9.42371 -0.0115186 -0.000125046
9.46189 -0.0114237 -0.000123493
9.50011 -0.0113299 -0.000121964
9.53836 -0.0112372 -0.000120459
9.57664 -0.0111455 -0.000118978
9.61496 -0.0110549 -0.000117519
9.65331 -0.0109654 -0.000116084
9.69169 -0.0108768 -0.00011467
9.73011 -0.0107892 -0.000113279
9.76856 -0.0107027 -0.000111908
9.80704 -0.0106171 -0.000110559
9.84557 -0.0105324 -0.00010923
9.88412 -0.0104487 -0.000107922
9.92271 -0.0103659 -0.000106633
9.96134 -0.010284 -0.000105363
10 -0.010203 -0.000104113
10.0387 -0.0101229 -0.000102881
10.0774 -0.0100437 -0.000101668
10.1162 -0.00996534 -0.000100472
10.155 -0.00988782 -9.92948e-05
10.1939 -0.00981113 -9.81344e-05
10.2328 -0.00973527 -9.69911e-05
10.2717 -0.00966021 -9.58644e-05
10.3106 -0.00958595 -9.47542e-05
10.3496 -0.00951247 -9.36601e-05
10.3887 -0.00943977 -9.25818e-05
10.4278 -0.00936784 -9.1519e-05
10.4669 -0.00929665 -9.04715e-05
10.506 -0.00922621 -8.9439e-05
10.5452 -0.0091565 -8.84211e-05
10.5845 -0.00908751 -8.74177e-05
10.6238 -0.00901923 -8.64286e-05
10.6631 -0.00895165 -8.54533e-05
10.7024 -0.00888477 -8.44917e-05
10.7418 -0.00881856 -8.35437e-05
10.7813 -0.00875303 -8.26088e-05
10.8208 -0.00868816 -8.16869e-05
10.8603 -0.00862394 -8.07778e-05
10.8999 -0.00856037 -7.98812e-05
10.9395 -0.00849743 -7.8997e-05
10.9792 -0.00843512 -7.81248e-05
11.0189 -0.00837343 -7.72646e-05
11.0586 -0.00831234 -7.64161e-05
11.0984 -0.00825186 -7.55791e-05
11.1383 -0.00819198 -7.47534e-05
11.1781 -0.00813268 -7.39388e-05
11.2181 -0.00807395 -7.31352e-05
11.2581 -0.0080158 -7.23423e-05
11.2981 -0.00795821 -7.156e-05
11.3381 -0.00790117 -7.07881e-05
11.3783 -0.00784468 -7.00264e-05
11.4184 -0.00778874 -6.92748e-05
11.4587 -0.00773332 -6.8533e-05
11.4989 -0.00767843 -6.7801e-05
11.5392 -0.00762406 -6.70785e-05
11.5796 -0.00757021 -6.63654e-05
11.62 -0.00751685 -6.56616e-05
11.6605 -0.007464 -6.4967e-05
11.701 -0.00741164 -6.42812e-05
11.7415 -0.00735977 -6.36043e-05
11.7822 -0.00730838 -6.2936e-05
11.8228 -0.00725746 -6.22763e-05
11.8636 -0.00720701 -6.1625e-05
11.9043 -0.00715702 -6.09819e-05
11.9452 -0.00710749 -6.0347e-05
11.986 -0.00705841 -5.97201e-05
12.027 -0.00700977 -5.9101e-05
12.068 -0.00696157 -5.84897e-05
12.109 -0.00691381 -5.78861e-05
12.1501 -0.00686647 -5.72899e-05
12.1913 -0.00681956 -5.67011e-05
12.2325 -0.00677306 -5.61196e-05
12.2738 -0.00672698 -5.55453e-05
12.3151 -0.0066813 -5.49781e-05
12.3565 -0.00663603 -5.44177e-05
12.3979 -0.00659115 -5.38642e-05
12.4394 -0.00654666 -5.33175e-05
12.481 -0.00650257 -5.27774e-05
12.5226 -0.00645885 -5.22438e-05
12.5643 -0.00641551 -5.17166e-05
12.6061 -0.00637255 -5.11958e-05
12.6479 -0.00632995 -5.06812e-05
12.6898 -0.00628772 -5.01728e-05
12.7317 -0.00624585 -4.96704e-05
12.7737 -0.00620433 -4.91739e-05
12.8158 -0.00616317 -4.86834e-05
12.8579 -0.00612235 -4.81986e-05
12.9001 -0.00608188 -4.77195e-05
12.9424 -0.00604174 -4.7246e-05
12.9847 -0.00600194 -4.67781e-05
13.0271 -0.00596247 -4.63156e-05
13.0696 -0.00592333 -4.58585e-05
13.1121 -0.00588451 -4.54066e-05
13.1547 -0.00584601 -4.496e-05
13.1974 -0.00580782 -4.45185e-05
13.2402 -0.00576994 -4.40821e-05
13.283 -0.00573238 -4.36506e-05
13.3259 -0.00569511 -4.32241e-05
13.3689 -0.00565815 -4.28024e-05
13.4119 -0.00562149 -4.23855e-05
13.455 -0.00558512 -4.19733e-05
13.4982 -0.00554904 -4.15657e-05
13.5415 -0.00551324 -4.11627e-05
13.5848 -0.00547773 -4.07643e-05
13.6283 -0.0054425 -4.03702e-05
13.6718 -0.00540755 -3.99805e-05
13.7153 -0.00537287 -3.95952e-05
13.759 -0.00533846 -3.92141e-05
13.8028 -0.00530432 -3.88372e-05
13.8466 -0.00527044 -3.84644e-05
13.8905 -0.00523682 -3.80957e-05
13.9345 -0.00520346 -3.77311e-05
13.9786 -0.00517036 -3.73703e-05
14.0227 -0.00513751 -3.70135e-05
14.067 -0.00510491 -3.66606e-05
14.1113 -0.00507256 -3.63115e-05
14.1558 -0.00504045 -3.59661e-05
14.2003 -0.00500858 -3.56244e-05
14.2449 -0.00497695 -3.52863e-05
14.2896 -0.00494555 -3.49519e-05
14.3344 -0.00491439 -3.4621e-05
14.3793 -0.00488345 -3.42935e-05
14.4243 -0.00485275 -3.39696e-05
14.4693 -0.00482227 -3.3649e-05
14.5145 -0.00479201 -3.33318e-05
14.5598 -0.00476197 -3.30179e-05
14.6052 -0.00473215 -3.27072e-05
14.6506 -0.00470254 -3.23998e-05
14.6962 -0.00467315 -3.20956e-05
14.7419 -0.00464397 -3.17945e-05
14.7877 -0.00461499 -3.14964e-05
14.8336 -0.00458622 -3.12015e-05
14.8796 -0.00455765 -3.09095e-05
14.9257 -0.00452928 -3.06205e-05
14.9719 -0.00450111 -3.03344e-05
15.0182 -0.00447314 -3.00512e-05
15.0647 -0.00444536 -2.97709e-05
15.1112 -0.00441777 -2.94934e-05
15.1579 -0.00439037 -2.92186e-05
15.2047 -0.00436315 -2.89466e-05
15.2516 -0.00433613 -2.86773e-05
15.2986 -0.00430928 -2.84106e-05
15.3458 -0.00428262 -2.81466e-05
15.393 -0.00425613 -2.78851e-05
15.4404 -0.00422982 -2.76262e-05
15.488 -0.00420368 -2.73699e-05
15.5356 -0.00417772 -2.7116e-05
15.5834 -0.00415193 -2.68646e-05
15.6313 -0.0041263 -2.66156e-05
15.6794 -0.00410084 -2.6369e-05
15.7276 -0.00407555 -2.61247e-05
15.7759 -0.00405042 -2.58828e-05
15.8243 -0.00402545 -2.56432e-05
15.873 -0.00400063 -2.54058e-05
15.9217 -0.00397598 -2.51707e-05
15.9706 -0.00395148 -2.49378e-05
16.0197 -0.00392713 -2.4707e-05
16.0689 -0.00390293 -2.44784e-05
16.1182 -0.00387888 -2.42519e-05
16.1677 -0.00385498 -2.40276e-05
16.2174 -0.00383122 -2.38052e-05
16.2672 -0.00380761 -2.35849e-05
16.3172 -0.00378414 -2.33667e-05
16.3674 -0.00376081 -2.31503e-05
16.4177 -0.00373761 -2.2936e-05
16.4682 -0.00371456 -2.27236e-05
16.5189 -0.00369164 -2.2513e-05
16.5697 -0.00366885 -2.23044e-05
16.6208 -0.00364619 -2.20976e-05
16.672 -0.00362366 -2.18926e-05
16.7234 -0.00360126 -2.16894e-05
16.775 -0.00357898 -2.1488e-05
16.8268 -0.00355683 -2.12883e-05
16.8787 -0.0035348 -2.10904e-05
16.9309 -0.00351288 -2.08941e-05
16.9833 -0.00349109 -2.06996e-05
17.0359 -0.00346942 -2.05066e-05
17.0887 -0.00344786 -2.03153e-05
17.1418 -0.00342641 -2.01257e-05
17.195 -0.00340508 -1.99376e-05
17.2485 -0.00338385 -1.9751e-05
17.3022 -0.00336273 -1.9566e-05
17.3562 -0.00334172 -1.93825e-05
17.4104 -0.00332082 -1.92005e-05
17.4648 -0.00330001 -1.902e-05
17.5195 -0.00327931 -1.88409e-05
17.5744 -0.00325871 -1.86632e-05
17.6296 -0.0032382 -1.84869e-05
17.6851 -0.00321779 -1.8312e-05
17.7408 -0.00319747 -1.81385e-05
17.7969 -0.00317724 -1.79663e-05
17.8532 -0.0031571 -1.77954e-05
17.9098 -0.00313705 -1.76258e-05
17.9667 -0.00311709 -1.74574e-05
18.0239 -0.00309721 -1.72903e-05
18.0815 -0.00307741 -1.71245e-05
18.1393 -0.00305769 -1.69598e-05
18.1975 -0.00303805 -1.67963e-05
18.256 -0.00301848 -1.6634e-05
18.3149 -0.00299898 -1.64728e-05
18.3742 -0.00297956 -1.63127e-05
18.4338 -0.0029602 -1.61537e-05
18.4938 -0.00294092 -1.59957e-05
18.5542 -0.00292169 -1.58388e-05
18.615 -0.00290253 -1.56829e-05
18.6762 -0.00288342 -1.5528e-05
18.7379 -0.00286437 -1.53741e-05
18.8 -0.00284537 -1.52211e-05
18.8625 -0.00282642 -1.50691e-05
18.9255 -0.00280752 -1.49179e-05
18.9891 -0.00278867 -1.47676e-05
19.0531 -0.00276985 -1.46181e-05
19.1177 -0.00275107 -1.44694e-05
19.1828 -0.00273233 -1.43215e-05
19.2484 -0.00271362 -1.41744e-05
19.3147 -0.00269493 -1.40279e-05
19.3816 -0.00267626 -1.38822e-05
19.4491 -0.00265761 -1.37371e-05
19.5173 -0.00263898 -1.35926e-05
19.5862 -0.00262035 -1.34487e-05
19.6558 -0.00260172 -1.33053e-05
19.7262 -0.0025831 -1.31624e-05
19.7974 -0.00256446 -1.302e-05
19.8694 -0.0025458 -1.28779e-05
19.9423 -0.00252713 -1.27362e-05
20.0162 -0.00250842 -1.25948e-05
20.091 -0.00248967 -1.24537e-05
20.1669 -0.00247087 -1.23127e-05
20.244 -0.00245202 -1.21717e-05
20.3222 -0.00243309 -1.20309e-05
20.4016 -0.00241408 -1.18899e-05
20.4825 -0.00239497 -1.17488e-05
20.5648 -0.00237574 -1.16074e-05
20.6487 -0.00235638 -1.14655e-05
20.7344 -0.00233687 -1.13232e-05
20.8219 -0.00231717 -1.11801e-05
20.9115 -0.00229727 -1.10361e-05
21.0034 -0.00227712 -1.0891e-05
21.0979 -0.00225668 -1.07445e-05
21.1952 -0.0022359 -1.05963e-05
21.2959 -0.00221472 -1.04458e-05
21.4004 -0.00219306 -1.02927e-05
21.5093 -0.00217079 -1.01362e-05
21.6237 -0.00214779 -9.97524e-06
21.7448 -0.00212383 -9.80855e-06
21.8747 -0.00209859 -9.63396e-06
22.0165 -0.00207152 -9.44793e-06
22.1768 -0.00204156 -9.24344e-06
22.3723 -0.0020059 -9.00199e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.125Nc1Quantum/GApTwoLoop.txt <==
-22.3723 -0.00200181 8.96136e-06
-22.1768 -0.00203732 9.20683e-06
-22.0165 -0.00206716 9.40601e-06
-21.8747 -0.00209411 9.59437e-06
-21.7448 -0.00211924 9.7645e-06
-21.6237 -0.0021431 9.93303e-06
-21.5093 -0.002166 1.00899e-05
-21.4004 -0.00218817 1.0248e-05
-21.2959 -0.00220973 1.03974e-05
-21.1952 -0.00223082 1.05491e-05
-21.0979 -0.0022515 1.06937e-05
-21.0034 -0.00227185 1.08412e-05
-20.9115 -0.0022919 1.09824e-05
-20.8219 -0.00231172 1.11268e-05
-20.7344 -0.00233132 1.12653e-05
-20.6487 -0.00235074 1.14073e-05
-20.5648 -0.00237001 1.15451e-05
-20.4825 -0.00238915 1.16884e-05
-20.4016 -0.00240816 1.1829e-05
-20.3222 -0.00242708 1.19736e-05
-20.244 -0.00244592 1.21117e-05
-20.1669 -0.00246468 1.22517e-05
-20.091 -0.00248338 1.23887e-05
-20.0162 -0.00250204 1.25319e-05
-19.9423 -0.00252065 1.2671e-05
-19.8694 -0.00253923 1.28125e-05
-19.7974 -0.00255779 1.29508e-05
-19.7262 -0.00257633 1.3095e-05
-19.6558 -0.00259486 1.32348e-05
-19.5862 -0.00261339 1.3378e-05
-19.5173 -0.00263192 1.35191e-05
-19.4491 -0.00265045 1.36648e-05
-19.3816 -0.002669 1.38059e-05
-19.3147 -0.00268757 1.39524e-05
-19.2484 -0.00270615 1.40961e-05
-19.1828 -0.00272476 1.42433e-05
-19.1177 -0.00274341 1.4388e-05
-19.0531 -0.00276208 1.45377e-05
-18.9891 -0.00278079 1.46833e-05
-18.9255 -0.00279954 1.48343e-05
-18.8625 -0.00281833 1.49824e-05
-18.8 -0.00283717 1.51345e-05
-18.7379 -0.00285606 1.52843e-05
-18.6762 -0.002875 1.54389e-05
-18.615 -0.00289399 1.559e-05
-18.5542 -0.00291305 1.57466e-05
-18.4938 -0.00293216 1.59e-05
-18.4338 -0.00295133 1.60581e-05
-18.3742 -0.00297057 1.62139e-05
-18.3149 -0.00298988 1.63741e-05
-18.256 -0.00300925 1.65317e-05
-18.1975 -0.0030287 1.66946e-05
-18.1393 -0.00304822 1.68542e-05
-18.0815 -0.00306782 1.70194e-05
-18.0239 -0.0030875 1.71815e-05
-17.9667 -0.00310726 1.73487e-05
-17.9098 -0.00312709 1.75135e-05
-17.8532 -0.00314702 1.76831e-05
-17.7969 -0.00316703 1.78503e-05
-17.7408 -0.00318712 1.80228e-05
-17.6851 -0.00320731 1.81922e-05
-17.6296 -0.00322759 1.83675e-05
-17.5744 -0.00324796 1.85396e-05
-17.5195 -0.00326843 1.87175e-05
-17.4648 -0.003289 1.88926e-05
-17.4104 -0.00330966 1.90731e-05
-17.3562 -0.00333043 1.92512e-05
-17.3022 -0.0033513 1.94346e-05
-17.2485 -0.00337227 1.96155e-05
-17.195 -0.00339335 1.98021e-05
-17.1418 -0.00341454 1.99858e-05
-17.0887 -0.00343584 2.01756e-05
-17.0359 -0.00345725 2.03624e-05
-16.9833 -0.00347877 2.05554e-05
-16.9309 -0.00350041 2.07454e-05
-16.8787 -0.00352217 2.09415e-05
-16.8268 -0.00354404 2.11351e-05
-16.775 -0.00356603 2.13344e-05
-16.7234 -0.00358815 2.15313e-05
-16.672 -0.00361039 2.17343e-05
-16.6208 -0.00363275 2.19345e-05
-16.5697 -0.00365525 2.21411e-05
-16.5189 -0.00367787 2.23448e-05
-16.4682 -0.00370062 2.25552e-05
-16.4177 -0.0037235 2.27626e-05
-16.3674 -0.00374652 2.29767e-05
-16.3172 -0.00376968 2.31879e-05
-16.2672 -0.00379297 2.34058e-05
-16.2174 -0.0038164 2.3621e-05
-16.1677 -0.00383997 2.38428e-05
-16.1182 -0.00386369 2.4062e-05
-16.0689 -0.00388755 2.42879e-05
-16.0197 -0.00391156 2.45111e-05
-15.9706 -0.00393571 2.47413e-05
-15.9217 -0.00396002 2.49686e-05
-15.873 -0.00398448 2.52032e-05
-15.8243 -0.00400909 2.54348e-05
-15.7759 -0.00403386 2.56739e-05
-15.7276 -0.00405879 2.59098e-05
-15.6794 -0.00408388 2.61535e-05
-15.6313 -0.00410912 2.6394e-05
-15.5834 -0.00413454 2.66423e-05
-15.5356 -0.00416011 2.68876e-05
-15.488 -0.00418586 2.71406e-05
-15.4404 -0.00421177 2.73908e-05
-15.393 -0.00423786 2.76486e-05
-15.3458 -0.00426412 2.79037e-05
-15.2986 -0.00429055 2.81667e-05
-15.2516 -0.00431717 2.84268e-05
-15.2047 -0.00434396 2.86951e-05
-15.1579 -0.00437093 2.89603e-05
-15.1112 -0.00439809 2.9234e-05
-15.0647 -0.00442544 2.95045e-05
-15.0182 -0.00445297 2.97837e-05
-14.9719 -0.00448069 3.00596e-05
-14.9257 -0.00450861 3.03445e-05
-14.8796 -0.00453672 3.06261e-05
-14.8336 -0.00456503 3.09167e-05
-14.7877 -0.00459353 3.12042e-05
-14.7419 -0.00462224 3.15007e-05
-14.6962 -0.00465115 3.17941e-05
-14.6506 -0.00468027 3.20967e-05
-14.6052 -0.0047096 3.23963e-05
-14.5598 -0.00473914 3.27052e-05
-14.5145 -0.00476889 3.3011e-05
-14.4693 -0.00479886 3.33264e-05
-14.4243 -0.00482904 3.36386e-05
-14.3793 -0.00485945 3.39607e-05
-14.3344 -0.00489008 3.42794e-05
-14.2896 -0.00492093 3.46084e-05
-14.2449 -0.00495202 3.49339e-05
-14.2003 -0.00498334 3.52699e-05
-14.1558 -0.00501488 3.56024e-05
-14.1113 -0.00504667 3.59456e-05
-14.067 -0.0050787 3.62853e-05
-14.0227 -0.00511096 3.66359e-05
-13.9786 -0.00514348 3.69831e-05
-13.9345 -0.00517624 3.73412e-05
-13.8905 -0.00520925 3.7696e-05
-13.8466 -0.00524251 3.8062e-05
-13.8028 -0.00527603 3.84246e-05
-13.759 -0.00530981 3.87986e-05
-13.7153 -0.00534385 3.91693e-05
-13.6718 -0.00537816 3.95516e-05
-13.6283 -0.00541274 3.99305e-05
-13.5848 -0.00544758 4.03214e-05
-13.5415 -0.0054827 4.07088e-05
-13.4982 -0.0055181 4.11085e-05
-13.455 -0.00555379 4.15045e-05
-13.4119 -0.00558975 4.19133e-05
-13.3689 -0.005626 4.23183e-05
-13.3259 -0.00566255 4.27364e-05
-13.283 -0.00569939 4.31506e-05
-13.2402 -0.00573652 4.35783e-05
-13.1974 -0.00577396 4.40021e-05
-13.1547 -0.00581171 4.44396e-05
-13.1121 -0.00584976 4.48732e-05
-13.0696 -0.00588812 4.53208e-05
-13.0271 -0.00592681 4.57645e-05
-12.9847 -0.00596581 4.62225e-05
-12.9424 -0.00600513 4.66767e-05
-12.9001 -0.00604478 4.71453e-05
-12.8579 -0.00608477 4.76103e-05
-12.8158 -0.00612509 4.809e-05
-12.7737 -0.00616575 4.8566e-05
-12.7317 -0.00620675 4.9057e-05
-12.6898 -0.0062481 4.95444e-05
-12.6479 -0.0062898 5.00472e-05
-12.6061 -0.00633186 5.05462e-05
-12.5643 -0.00637428 5.10612e-05
-12.5226 -0.00641706 5.15722e-05
-12.481 -0.00646022 5.20997e-05
-12.4394 -0.00650374 5.26231e-05
-12.3979 -0.00654765 5.31635e-05
-12.3565 -0.00659194 5.36997e-05
-12.3151 -0.00663662 5.42533e-05
-12.2738 -0.00668169 5.48027e-05
-12.2325 -0.00672716 5.537e-05
-12.1913 -0.00677303 5.5933e-05
-12.1501 -0.00681931 5.65144e-05
-12.109 -0.006866 5.70915e-05
-12.068 -0.00691311 5.76874e-05
-12.027 -0.00696064 5.82789e-05
-11.986 -0.0070086 5.88898e-05
-11.9452 -0.00705699 5.94964e-05
-11.9043 -0.00710583 6.01226e-05
-11.8636 -0.0071551 6.07447e-05
-11.8228 -0.00720483 6.13868e-05
-11.7822 -0.00725502 6.20248e-05
-11.7415 -0.00730567 6.26834e-05
-11.701 -0.00735678 6.33379e-05
-11.6605 -0.00740837 6.40135e-05
-11.62 -0.00746044 6.46849e-05
-11.5796 -0.007513 6.53781e-05
-11.5392 -0.00756605 6.6067e-05
-11.4989 -0.0076196 6.67784e-05
-11.4587 -0.00767366 6.74854e-05
-11.4184 -0.00772822 6.82155e-05
-11.3783 -0.00778331 6.89411e-05
-11.3381 -0.00783892 6.96907e-05
-11.2981 -0.00789507 7.04356e-05
-11.2581 -0.00795175 7.12052e-05
-11.2181 -0.00800899 7.197e-05
-11.1781 -0.00806677 7.27603e-05
-11.1383 -0.00812512 7.35458e-05
-11.0984 -0.00818404 7.43574e-05
-11.0586 -0.00824354 7.51643e-05
-11.0189 -0.00830362 7.5998e-05
-10.9792 -0.00836429 7.6827e-05
-10.9395 -0.00842556 7.76836e-05
-10.8999 -0.00848745 7.85354e-05
-10.8603 -0.00854995 7.94156e-05
-10.8208 -0.00861307 8.0291e-05
-10.7813 -0.00867684 8.11957e-05
-10.7418 -0.00874124 8.20957e-05
-10.7024 -0.0088063 8.30257e-05
-10.6631 -0.00887201 8.3951e-05
-10.6238 -0.0089384 8.49071e-05
-10.5845 -0.00900547 8.58587e-05
-10.5452 -0.00907323 8.6842e-05
-10.506 -0.00914168 8.78207e-05
-10.4669 -0.00921085 8.88321e-05
-10.4278 -0.00928074 8.9839e-05
-10.3887 -0.00935135 9.08795e-05
-10.3496 -0.0094227 9.19155e-05
-10.3106 -0.00949481 9.29863e-05
-10.2717 -0.00956767 9.40525e-05
-10.2328 -0.00964131 9.51546e-05
-10.1939 -0.00971573 9.62521e-05
-10.155 -0.00979094 9.73867e-05
-10.1162 -0.00986697 9.85166e-05
-10.0774 -0.00994381 9.96849e-05
-10.0387 -0.0100215 0.000100848
-10 -0.0101 0.000102052
-9.96134 -0.0101794 0.00010325
-9.92271 -0.0102596 0.00010449
-9.88412 -0.0103407 0.000105724
-9.84557 -0.0104227 0.000107002
-9.80704 -0.0105056 0.000108274
-9.76856 -0.0105895 0.00010959
-9.73011 -0.0106742 0.000110902
-9.69169 -0.01076 0.000112258
-9.65331 -0.0108466 0.00011361
-9.61496 -0.0109343 0.000115009
-9.57664 -0.0110229 0.000116403
-9.53836 -0.0111126 0.000117846
-9.50011 -0.0112033 0.000119284
-9.46189 -0.011295 0.000120772
-9.42371 -0.0113878 0.000122256
-9.38556 -0.0114817 0.000123792
-9.34744 -0.0115766 0.000125323
-9.30935 -0.0116727 0.000126907
-9.2713 -0.0117698 0.000128488
-9.23327 -0.0118681 0.000130124
-9.19528 -0.0119676 0.000131756
-9.15732 -0.0120683 0.000133445
-9.11939 -0.0121701 0.00013513
-9.08149 -0.0122732 0.000136875
-9.04362 -0.0123775 0.000138615
-9.00578 -0.0124831 0.000140418
-8.96797 -0.0125899 0.000142217
-8.93019 -0.0126981 0.000144079
-8.89244 -0.0128075 0.000145939
-8.85471 -0.0129183 0.000147864
-8.81702 -0.0130305 0.000149786
-8.77936 -0.0131441 0.000151777
-8.74172 -0.013259 0.000153765
-8.70412 -0.0133754 0.000155823
-8.66654 -0.0134933 0.00015788
-8.62899 -0.0136126 0.00016001
-8.59146 -0.0137335 0.000162138
-8.55397 -0.0138559 0.000164342
-8.5165 -0.0139798 0.000166544
-8.47906 -0.0141054 0.000168826
-8.44165 -0.0142325 0.000171106
-8.40426 -0.0143613 0.000173469
-8.3669 -0.0144918 0.000175831
-8.32956 -0.014624 0.000178278
-8.29226 -0.0147579 0.000180725
-8.25497 -0.0148935 0.000183261
-8.21772 -0.015031 0.000185796
-8.18049 -0.0151703 0.000188425
-8.14328 -0.0153114 0.000191053
-8.1061 -0.0154545 0.000193779
-8.06895 -0.0155994 0.000196504
-8.03182 -0.0157464 0.000199331
-7.99471 -0.0158953 0.000202159
-7.95763 -0.0160463 0.000205092
-7.92058 -0.0161993 0.000208026
-7.88355 -0.0163545 0.00021107
-7.84654 -0.0165118 0.000214116
-7.80955 -0.0166713 0.000217277
-7.77259 -0.016833 0.00022044
-7.73566 -0.016997 0.000223723
-7.69874 -0.0171633 0.000227009
-7.66185 -0.017332 0.00023042
-7.62498 -0.0175031 0.000233835
-7.58814 -0.0176767 0.00023738
-7.55132 -0.0178528 0.000240931
-7.51452 -0.0180314 0.000244618
-7.47774 -0.0182126 0.000248311
-7.44099 -0.0183965 0.000252146
-7.40425 -0.0185831 0.000255988
-7.36754 -0.0187724 0.000259979
-7.33085 -0.0189646 0.000263979
-7.29418 -0.0191596 0.000268134
-7.25754 -0.0193576 0.000272299
-7.22091 -0.0195585 0.000276627
-7.18431 -0.0197626 0.000280966
-7.14772 -0.0199697 0.000285476
-7.11116 -0.02018 0.000289999
-7.07462 -0.0203936 0.0002947
-7.0381 -0.0206105 0.000299416
-7.00159 -0.0208307 0.000304319
-6.96511 -0.0210545 0.000309239
-6.92865 -0.0212817 0.000314355
-6.89221 -0.0215126 0.000319491
-6.85579 -0.0217471 0.000324831
-6.81938 -0.0219855 0.000330194
-6.783 -0.0222276 0.000335772
-6.74664 -0.0224737 0.000341375
-6.71029 -0.0227239 0.000347205
-6.67397 -0.0229781 0.000353061
-6.63766 -0.0232365 0.000359156
-6.60137 -0.0234992 0.000365282
-6.5651 -0.0237663 0.000371658
-6.52885 -0.024038 0.000378068
-6.49262 -0.0243142 0.000384742
-6.4564 -0.0245951 0.000391453
-6.42021 -0.0248808 0.000398443
-6.38403 -0.0251714 0.000405474
-6.34786 -0.0254671 0.000412799
-6.31172 -0.0257679 0.000420169
-6.27559 -0.026074 0.00042785
-6.23949 -0.0263855 0.00043558
-6.20339 -0.0267026 0.00044364
-6.16732 -0.0270253 0.000451753
-6.13126 -0.0273539 0.000460215
-6.09522 -0.0276884 0.000468737
-6.05919 -0.0280289 0.000477627
-6.02319 -0.0283758 0.000486583
-5.9872 -0.028729 0.00049593
-5.95122 -0.0290889 0.00050535
-5.91526 -0.0294554 0.000515183
-5.87932 -0.0298289 0.000525098
-5.84339 -0.0302095 0.000535452
-5.80748 -0.0305973 0.000545896
-5.77158 -0.0309926 0.000556806
-5.7357 -0.0313956 0.000567816
-5.69984 -0.0318064 0.000579321
-5.66399 -0.0322253 0.000590938
-5.62815 -0.0326525 0.000603082
-5.59233 -0.0330883 0.000615349
-5.55653 -0.0335328 0.000628178
-5.52074 -0.0339863 0.000641145
-5.48497 -0.034449 0.00065471
-5.4492 -0.0349213 0.000668429
-5.41346 -0.0354034 0.000682787
-5.37773 -0.0358955 0.000697316
-5.34201 -0.036398 0.000712529
-5.30631 -0.0369111 0.000727933
-5.27062 -0.0374352 0.00074407
-5.23494 -0.0379706 0.00076042
-5.19928 -0.0385176 0.000777557
-5.16363 -0.0390767 0.000794933
-5.128 -0.039648 0.000813153
-5.09237 -0.0402322 0.000831643
-5.05677 -0.0408294 0.000851042
-5.02117 -0.0414402 0.000870744
-4.98559 -0.042065 0.000891428
-4.95002 -0.0427042 0.000912452
-4.91446 -0.0433583 0.00093454
-4.87892 -0.0440278 0.000957013
-4.84339 -0.0447131 0.00098064
-4.80787 -0.045415 0.0010047
-4.77237 -0.0461338 0.00103002
-4.73687 -0.0468701 0.00105584
-4.70139 -0.0476247 0.00108303
-4.66592 -0.0483981 0.00111079
-4.63046 -0.049191 0.00114005
-4.59502 -0.0500042 0.00116997
-4.55958 -0.0508383 0.00120154
-4.52416 -0.0516941 0.00123388
-4.48875 -0.0525725 0.00126804
-4.45335 -0.0534744 0.00130309
-4.41797 -0.0544006 0.00134019
-4.38259 -0.0553522 0.00137832
-4.34722 -0.0563301 0.00141874
-4.31187 -0.0573354 0.00146039
-4.27653 -0.0583694 0.00150464
-4.24119 -0.0594333 0.00155036
-4.20587 -0.0605282 0.00159904
-4.17056 -0.0616558 0.00164952
-4.13526 -0.0628174 0.00170342
-4.09997 -0.0640147 0.00175954
-4.06469 -0.0652494 0.00181967
-4.02942 -0.0665234 0.00188258
-3.99416 -0.0678387 0.00195029
-3.95891 -0.0691975 0.00202155
-3.92367 -0.0706022 0.00209867
-3.88844 -0.0720554 0.00218044
-3.85322 -0.0735599 0.00226955
-3.81801 -0.075119 0.00236492
-3.7828 -0.0767361 0.00246977
-3.74761 -0.0784152 0.00258331
-3.71243 -0.0801607 0.00270955
-3.67726 -0.0819774 0.00284831
-3.64209 -0.083871 0.00300483
-3.60694 -0.0858479 0.00318012
-3.57179 -0.0879153 0.00338157
-3.53665 -0.0900817 0.00361253
-3.50152 -0.0923566 0.00388429
-3.4664 -0.0947513 0.00420504
-3.43129 -0.0972782 0.00459373
-3.39619 -0.0999515 0.00506886
-3.36109 -0.102786 0.00566543
-3.32601 -0.105795 0.00642477
-3.29093 -0.108987 0.00741682
-3.25586 -0.112355 0.00873287
-3.2208 -0.115851 0.0105133
-3.18574 -0.119348 0.0129322
-3.1507 -0.122553 0.0161846
-3.11566 -0.124915 0.0203284
-3.08063 -0.125651 0.0249792
-3.0456 -0.124254 0.0289454
-3.01059 -0.121401 0.0306877
-2.97558 -0.118899 0.0296992
-2.94058 -0.118163 0.0269709
-2.90558 -0.119369 0.0238249
-2.87059 -0.122009 0.0210304
-2.83561 -0.125558 0.0188084
-2.80064 -0.129657 0.0171421
-2.76567 -0.134109 0.0159289
-2.73071 -0.138811 0.0150781
-2.69576 -0.143723 0.0145029
-2.66081 -0.148828 0.014152
-2.62587 -0.15413 0.0139738
-2.59094 -0.159641 0.013947
-2.55601 -0.165379 0.0140406
-2.52109 -0.171363 0.0142507
-2.48617 -0.17762 0.014557
-2.45126 -0.184172 0.0149663
-2.41636 -0.191052 0.015464
-2.38146 -0.198288 0.0160648
-2.34657 -0.205915 0.0167574
-2.31168 -0.21397 0.0175636
-2.2768 -0.222497 0.0184748
-2.24192 -0.231539 0.0195204
-2.20705 -0.241151 0.0206947
-2.17219 -0.251387 0.0220369
-2.13733 -0.262317 0.0235451
-2.10247 -0.274012 0.0252719
-2.06762 -0.286561 0.0272225
-2.03278 -0.300056 0.0294682
-1.99794 -0.314618 0.0320269
-1.9631 -0.330369 0.0349989
-1.92827 -0.347472 0.038425
-1.89345 -0.366095 0.0424528
-1.85862 -0.386463 0.0471662
-1.82381 -0.408814 0.0527937
-1.78899 -0.433464 0.0595041
-1.75419 -0.460754 0.0676736
-1.71938 -0.491139 0.0776449
-1.68458 -0.52511 0.0900848
-1.64979 -0.563315 0.105712
-1.61499 -0.606432 0.125812
-1.58021 -0.655313 0.151967
-1.54542 -0.710685 0.186875
-1.51064 -0.773185 0.234207
-1.47586 -0.84236 0.299986
-1.44109 -0.915684 0.392664
-1.40632 -0.984488 0.524504
-1.37155 -1.02845 0.708241
-1.33679 -1.00593 0.945952
-1.30203 -0.862418 1.19835
-1.26727 -0.583759 1.36468
-1.23251 -0.264362 1.3569
-1.19776 -0.0313257 1.20605
-1.16301 0.0764838 1.01248
-1.12827 0.0918583 0.840653
-1.09352 0.0552801 0.709086
-1.05878 -0.007629 0.614651
-1.02405 -0.0839836 0.549818
-0.989309 -0.16786 0.507768
-0.954576 -0.257609 0.484438
-0.919844 -0.35413 0.476639
-0.885115 -0.459045 0.483002
-0.850388 -0.574572 0.503677
-0.815663 -0.704179 0.540304
-0.78094 -0.851872 0.596387
-0.746219 -1.02352 0.6778
-0.711499 -1.22575 0.794713
-0.676781 -1.46814 0.963539
-0.642065 -1.76001 1.21339
-0.60735 -2.11118 1.59477
-0.572637 -2.51233 2.20184
-0.537925 -2.8945 3.20301
-0.503214 -2.94864 4.84451
-0.468504 -1.8134 7.09653
-0.433796 1.34273 8.36598
-0.399089 4.44666 6.8868
-0.364382 5.45029 4.51107
-0.329676 5.28354 2.82921
-0.294972 4.83191 1.8302
-0.260267 4.40087 1.23034
-0.225564 4.04636 0.856971
-0.190861 3.77209 0.606706
-0.156158 3.56358 0.433175
-0.121456 3.41045 0.302078
-0.0867541 3.30249 0.200737
-0.0520524 3.23398 0.113787
-0.0173508 3.20058 0.0376645
0.0173508 3.20058 -0.0376645
0.0520524 3.23398 -0.113787
0.0867541 3.30249 -0.200737
0.121456 3.41045 -0.302078
0.156158 3.56358 -0.433175
0.190861 3.77209 -0.606706
0.225564 4.04636 -0.856971
0.260267 4.40087 -1.23034
0.294972 4.83191 -1.8302
0.329676 5.28354 -2.82921
0.364382 5.45029 -4.51107
0.399089 4.44666 -6.8868
0.433796 1.34273 -8.36598
0.468504 -1.8134 -7.09653
0.503214 -2.94864 -4.84451
0.537925 -2.8945 -3.20301
0.572637 -2.51233 -2.20184
0.60735 -2.11118 -1.59477
0.642065 -1.76001 -1.21339
0.676781 -1.46814 -0.963539
0.711499 -1.22575 -0.794713
0.746219 -1.02352 -0.6778
0.78094 -0.851872 -0.596387
0.815663 -0.704179 -0.540304
0.850388 -0.574572 -0.503677
0.885115 -0.459045 -0.483002
0.919844 -0.35413 -0.476639
0.954576 -0.257609 -0.484438
0.989309 -0.16786 -0.507768
1.02405 -0.0839836 -0.549818
1.05878 -0.007629 -0.614651
1.09352 0.0552801 -0.709086
1.12827 0.0918583 -0.840653
1.16301 0.0764838 -1.01248
1.19776 -0.0313257 -1.20605
1.23251 -0.264362 -1.3569
1.26727 -0.583759 -1.36468
1.30203 -0.862418 -1.19835
1.33679 -1.00593 -0.945952
1.37155 -1.02845 -0.708241
1.40632 -0.984488 -0.524504
1.44109 -0.915684 -0.392664
1.47586 -0.84236 -0.299986
1.51064 -0.773185 -0.234207
1.54542 -0.710685 -0.186875
1.58021 -0.655313 -0.151967
1.61499 -0.606432 -0.125812
1.64979 -0.563315 -0.105712
1.68458 -0.52511 -0.0900848
1.71938 -0.491139 -0.0776449
1.75419 -0.460754 -0.0676736
1.78899 -0.433464 -0.0595041
1.82381 -0.408814 -0.0527937
1.85862 -0.386463 -0.0471662
1.89345 -0.366095 -0.0424528
1.92827 -0.347472 -0.038425
1.9631 -0.330369 -0.0349989
1.99794 -0.314618 -0.0320269
2.03278 -0.300056 -0.0294682
2.06762 -0.286561 -0.0272225
2.10247 -0.274012 -0.0252719
2.13733 -0.262317 -0.0235451
2.17219 -0.251387 -0.0220369
2.20705 -0.241151 -0.0206947
2.24192 -0.231539 -0.0195204
2.2768 -0.222497 -0.0184748
2.31168 -0.21397 -0.0175636
2.34657 -0.205915 -0.0167574
2.38146 -0.198288 -0.0160648
2.41636 -0.191052 -0.015464
2.45126 -0.184172 -0.0149663
2.48617 -0.17762 -0.014557
2.52109 -0.171363 -0.0142507
2.55601 -0.165379 -0.0140406
2.59094 -0.159641 -0.013947
2.62587 -0.15413 -0.0139738
2.66081 -0.148828 -0.014152
2.69576 -0.143723 -0.0145029
2.73071 -0.138811 -0.0150781
2.76567 -0.134109 -0.0159289
2.80064 -0.129657 -0.0171421
2.83561 -0.125558 -0.0188084
2.87059 -0.122009 -0.0210304
2.90558 -0.119369 -0.0238249
2.94058 -0.118163 -0.0269709
2.97558 -0.118899 -0.0296992
3.01059 -0.121401 -0.0306877
3.0456 -0.124254 -0.0289454
3.08063 -0.125651 -0.0249792
3.11566 -0.124915 -0.0203284
3.1507 -0.122553 -0.0161846
3.18574 -0.119348 -0.0129322
3.2208 -0.115851 -0.0105133
3.25586 -0.112355 -0.00873287
3.29093 -0.108987 -0.00741682
3.32601 -0.105795 -0.00642477
3.36109 -0.102786 -0.00566543
3.39619 -0.0999515 -0.00506886
3.43129 -0.0972782 -0.00459373
3.4664 -0.0947513 -0.00420504
3.50152 -0.0923566 -0.00388429
3.53665 -0.0900817 -0.00361253
3.57179 -0.0879153 -0.00338157
3.60694 -0.0858479 -0.00318012
3.64209 -0.083871 -0.00300483
3.67726 -0.0819774 -0.00284831
3.71243 -0.0801607 -0.00270955
3.74761 -0.0784152 -0.00258331
3.7828 -0.0767361 -0.00246977
3.81801 -0.075119 -0.00236492
3.85322 -0.0735599 -0.00226955
3.88844 -0.0720554 -0.00218044
3.92367 -0.0706022 -0.00209867
3.95891 -0.0691975 -0.00202155
3.99416 -0.0678387 -0.00195029
4.02942 -0.0665234 -0.00188258
4.06469 -0.0652494 -0.00181967
4.09997 -0.0640147 -0.00175954
4.13526 -0.0628174 -0.00170342
4.17056 -0.0616558 -0.00164952
4.20587 -0.0605282 -0.00159904
4.24119 -0.0594333 -0.00155036
4.27653 -0.0583694 -0.00150464
4.31187 -0.0573354 -0.00146039
4.34722 -0.0563301 -0.00141874
4.38259 -0.0553522 -0.00137832
4.41797 -0.0544006 -0.00134019
4.45335 -0.0534744 -0.00130309
4.48875 -0.0525725 -0.00126804
4.52416 -0.0516941 -0.00123388
4.55958 -0.0508383 -0.00120154
4.59502 -0.0500042 -0.00116997
4.63046 -0.049191 -0.00114005
4.66592 -0.0483981 -0.00111079
4.70139 -0.0476247 -0.00108303
4.73687 -0.0468701 -0.00105584
4.77237 -0.0461338 -0.00103002
4.80787 -0.045415 -0.0010047
4.84339 -0.0447131 -0.00098064
4.87892 -0.0440278 -0.000957013
4.91446 -0.0433583 -0.00093454
4.95002 -0.0427042 -0.000912452
4.98559 -0.042065 -0.000891428
5.02117 -0.0414402 -0.000870744
5.05677 -0.0408294 -0.000851042
5.09237 -0.0402322 -0.000831643
5.128 -0.039648 -0.000813153
5.16363 -0.0390767 -0.000794933
5.19928 -0.0385176 -0.000777557
5.23494 -0.0379706 -0.00076042
5.27062 -0.0374352 -0.00074407
5.30631 -0.0369111 -0.000727933
5.34201 -0.036398 -0.000712529
5.37773 -0.0358955 -0.000697316
5.41346 -0.0354034 -0.000682787
5.4492 -0.0349213 -0.000668429
5.48497 -0.034449 -0.00065471
5.52074 -0.0339863 -0.000641145
5.55653 -0.0335328 -0.000628178
5.59233 -0.0330883 -0.000615349
5.62815 -0.0326525 -0.000603082
5.66399 -0.0322253 -0.000590938
5.69984 -0.0318064 -0.000579321
5.7357 -0.0313956 -0.000567816
5.77158 -0.0309926 -0.000556806
5.80748 -0.0305973 -0.000545896
5.84339 -0.0302095 -0.000535452
5.87932 -0.0298289 -0.000525098
5.91526 -0.0294554 -0.000515183
5.95122 -0.0290889 -0.00050535
5.9872 -0.028729 -0.00049593
6.02319 -0.0283758 -0.000486583
6.05919 -0.0280289 -0.000477627
6.09522 -0.0276884 -0.000468737
6.13126 -0.0273539 -0.000460215
6.16732 -0.0270253 -0.000451753
6.20339 -0.0267026 -0.00044364
6.23949 -0.0263855 -0.00043558
6.27559 -0.026074 -0.00042785
6.31172 -0.0257679 -0.000420169
6.34786 -0.0254671 -0.000412799
6.38403 -0.0251714 -0.000405474
6.42021 -0.0248808 -0.000398443
6.4564 -0.0245951 -0.000391453
6.49262 -0.0243142 -0.000384742
6.52885 -0.024038 -0.000378068
6.5651 -0.0237663 -0.000371658
6.60137 -0.0234992 -0.000365282
6.63766 -0.0232365 -0.000359156
6.67397 -0.0229781 -0.000353061
6.71029 -0.0227239 -0.000347205
6.74664 -0.0224737 -0.000341375
6.783 -0.0222276 -0.000335772
6.81938 -0.0219855 -0.000330194
6.85579 -0.0217471 -0.000324831
6.89221 -0.0215126 -0.000319491
6.92865 -0.0212817 -0.000314355
6.96511 -0.0210545 -0.000309239
7.00159 -0.0208307 -0.000304319
7.0381 -0.0206105 -0.000299416
7.07462 -0.0203936 -0.0002947
7.11116 -0.02018 -0.000289999
7.14772 -0.0199697 -0.000285476
7.18431 -0.0197626 -0.000280966
7.22091 -0.0195585 -0.000276627
7.25754 -0.0193576 -0.000272299
7.29418 -0.0191596 -0.000268134
7.33085 -0.0189646 -0.000263979
7.36754 -0.0187724 -0.000259979
7.40425 -0.0185831 -0.000255988
7.44099 -0.0183965 -0.000252146
7.47774 -0.0182126 -0.000248311
7.51452 -0.0180314 -0.000244618
7.55132 -0.0178528 -0.000240931
7.58814 -0.0176767 -0.00023738
7.62498 -0.0175031 -0.000233835
7.66185 -0.017332 -0.00023042
7.69874 -0.0171633 -0.000227009
7.73566 -0.016997 -0.000223723
7.77259 -0.016833 -0.00022044
7.80955 -0.0166713 -0.000217277
7.84654 -0.0165118 -0.000214116
7.88355 -0.0163545 -0.00021107
7.92058 -0.0161993 -0.000208026
7.95763 -0.0160463 -0.000205092
7.99471 -0.0158953 -0.000202159
8.03182 -0.0157464 -0.000199331
8.06895 -0.0155994 -0.000196504
8.1061 -0.0154545 -0.000193779
8.14328 -0.0153114 -0.000191053
8.18049 -0.0151703 -0.000188425
8.21772 -0.015031 -0.000185796
8.25497 -0.0148935 -0.000183261
8.29226 -0.0147579 -0.000180725
8.32956 -0.014624 -0.000178278
8.3669 -0.0144918 -0.000175831
8.40426 -0.0143613 -0.000173469
8.44165 -0.0142325 -0.000171106
8.47906 -0.0141054 -0.000168826
8.5165 -0.0139798 -0.000166544
8.55397 -0.0138559 -0.000164342
8.59146 -0.0137335 -0.000162138
8.62899 -0.0136126 -0.00016001
8.66654 -0.0134933 -0.00015788
8.70412 -0.0133754 -0.000155823
8.74172 -0.013259 -0.000153765
8.77936 -0.0131441 -0.000151777
8.81702 -0.0130305 -0.000149786
8.85471 -0.0129183 -0.000147864
8.89244 -0.0128075 -0.000145939
8.93019 -0.0126981 -0.000144079
8.96797 -0.0125899 -0.000142217
9.00578 -0.0124831 -0.000140418
9.04362 -0.0123775 -0.000138615
9.08149 -0.0122732 -0.000136875
9.11939 -0.0121701 -0.00013513
9.15732 -0.0120683 -0.000133445
9.19528 -0.0119676 -0.000131756
9.23327 -0.0118681 -0.000130124
9.2713 -0.0117698 -0.000128488
9.30935 -0.0116727 -0.000126907
9.34744 -0.0115766 -0.000125323
9.38556 -0.0114817 -0.000123792
9.42371 -0.0113878 -0.000122256
9.46189 -0.011295 -0.000120772
9.50011 -0.0112033 -0.000119284
9.53836 -0.0111126 -0.000117846
9.57664 -0.0110229 -0.000116403
9.61496 -0.0109343 -0.000115009
9.65331 -0.0108466 -0.00011361
9.69169 -0.01076 -0.000112258
9.73011 -0.0106742 -0.000110902
9.76856 -0.0105895 -0.00010959
9.80704 -0.0105056 -0.000108274
9.84557 -0.0104227 -0.000107002
9.88412 -0.0103407 -0.000105724
9.92271 -0.0102596 -0.00010449
9.96134 -0.0101794 -0.00010325
10 -0.0101 -0.000102052
10.0387 -0.0100215 -0.000100848
10.0774 -0.00994381 -9.96849e-05
10.1162 -0.00986697 -9.85166e-05
10.155 -0.00979094 -9.73867e-05
10.1939 -0.00971573 -9.62521e-05
10.2328 -0.00964131 -9.51546e-05
10.2717 -0.00956767 -9.40525e-05
10.3106 -0.00949481 -9.29863e-05
10.3496 -0.0094227 -9.19155e-05
10.3887 -0.00935135 -9.08795e-05
10.4278 -0.00928074 -8.9839e-05
10.4669 -0.00921085 -8.88321e-05
10.506 -0.00914168 -8.78207e-05
10.5452 -0.00907323 -8.6842e-05
10.5845 -0.00900547 -8.58587e-05
10.6238 -0.0089384 -8.49071e-05
10.6631 -0.00887201 -8.3951e-05
10.7024 -0.0088063 -8.30257e-05
10.7418 -0.00874124 -8.20957e-05
10.7813 -0.00867684 -8.11957e-05
10.8208 -0.00861307 -8.0291e-05
10.8603 -0.00854995 -7.94156e-05
10.8999 -0.00848745 -7.85354e-05
10.9395 -0.00842556 -7.76836e-05
10.9792 -0.00836429 -7.6827e-05
11.0189 -0.00830362 -7.5998e-05
11.0586 -0.00824354 -7.51643e-05
11.0984 -0.00818404 -7.43574e-05
11.1383 -0.00812512 -7.35458e-05
11.1781 -0.00806677 -7.27603e-05
11.2181 -0.00800899 -7.197e-05
11.2581 -0.00795175 -7.12052e-05
11.2981 -0.00789507 -7.04356e-05
11.3381 -0.00783892 -6.96907e-05
11.3783 -0.00778331 -6.89411e-05
11.4184 -0.00772822 -6.82155e-05
11.4587 -0.00767366 -6.74854e-05
11.4989 -0.0076196 -6.67784e-05
11.5392 -0.00756605 -6.6067e-05
11.5796 -0.007513 -6.53781e-05
11.62 -0.00746044 -6.46849e-05
11.6605 -0.00740837 -6.40135e-05
11.701 -0.00735678 -6.33379e-05
11.7415 -0.00730567 -6.26834e-05
11.7822 -0.00725502 -6.20248e-05
11.8228 -0.00720483 -6.13868e-05
11.8636 -0.0071551 -6.07447e-05
11.9043 -0.00710583 -6.01226e-05
11.9452 -0.00705699 -5.94964e-05
11.986 -0.0070086 -5.88898e-05
12.027 -0.00696064 -5.82789e-05
12.068 -0.00691311 -5.76874e-05
12.109 -0.006866 -5.70915e-05
12.1501 -0.00681931 -5.65144e-05
12.1913 -0.00677303 -5.5933e-05
12.2325 -0.00672716 -5.537e-05
12.2738 -0.00668169 -5.48027e-05
12.3151 -0.00663662 -5.42533e-05
12.3565 -0.00659194 -5.36997e-05
12.3979 -0.00654765 -5.31635e-05
12.4394 -0.00650374 -5.26231e-05
12.481 -0.00646022 -5.20997e-05
12.5226 -0.00641706 -5.15722e-05
12.5643 -0.00637428 -5.10612e-05
12.6061 -0.00633186 -5.05462e-05
12.6479 -0.0062898 -5.00472e-05
12.6898 -0.0062481 -4.95444e-05
12.7317 -0.00620675 -4.9057e-05
12.7737 -0.00616575 -4.8566e-05
12.8158 -0.00612509 -4.809e-05
12.8579 -0.00608477 -4.76103e-05
12.9001 -0.00604478 -4.71453e-05
12.9424 -0.00600513 -4.66767e-05
12.9847 -0.00596581 -4.62225e-05
13.0271 -0.00592681 -4.57645e-05
13.0696 -0.00588812 -4.53208e-05
13.1121 -0.00584976 -4.48732e-05
13.1547 -0.00581171 -4.44396e-05
13.1974 -0.00577396 -4.40021e-05
13.2402 -0.00573652 -4.35783e-05
13.283 -0.00569939 -4.31506e-05
13.3259 -0.00566255 -4.27364e-05
13.3689 -0.005626 -4.23183e-05
13.4119 -0.00558975 -4.19133e-05
13.455 -0.00555379 -4.15045e-05
13.4982 -0.0055181 -4.11085e-05
13.5415 -0.0054827 -4.07088e-05
13.5848 -0.00544758 -4.03214e-05
13.6283 -0.00541274 -3.99305e-05
13.6718 -0.00537816 -3.95516e-05
13.7153 -0.00534385 -3.91693e-05
13.759 -0.00530981 -3.87986e-05
13.8028 -0.00527603 -3.84246e-05
13.8466 -0.00524251 -3.8062e-05
13.8905 -0.00520925 -3.7696e-05
13.9345 -0.00517624 -3.73412e-05
13.9786 -0.00514348 -3.69831e-05
14.0227 -0.00511096 -3.66359e-05
14.067 -0.0050787 -3.62853e-05
14.1113 -0.00504667 -3.59456e-05
14.1558 -0.00501488 -3.56024e-05
14.2003 -0.00498334 -3.52699e-05
14.2449 -0.00495202 -3.49339e-05
14.2896 -0.00492093 -3.46084e-05
14.3344 -0.00489008 -3.42794e-05
14.3793 -0.00485945 -3.39607e-05
14.4243 -0.00482904 -3.36386e-05
14.4693 -0.00479886 -3.33264e-05
14.5145 -0.00476889 -3.3011e-05
14.5598 -0.00473914 -3.27052e-05
14.6052 -0.0047096 -3.23963e-05
14.6506 -0.00468027 -3.20967e-05
14.6962 -0.00465115 -3.17941e-05
14.7419 -0.00462224 -3.15007e-05
14.7877 -0.00459353 -3.12042e-05
14.8336 -0.00456503 -3.09167e-05
14.8796 -0.00453672 -3.06261e-05
14.9257 -0.00450861 -3.03445e-05
14.9719 -0.00448069 -3.00596e-05
15.0182 -0.00445297 -2.97837e-05
15.0647 -0.00442544 -2.95045e-05
15.1112 -0.00439809 -2.9234e-05
15.1579 -0.00437093 -2.89603e-05
15.2047 -0.00434396 -2.86951e-05
15.2516 -0.00431717 -2.84268e-05
15.2986 -0.00429055 -2.81667e-05
15.3458 -0.00426412 -2.79037e-05
15.393 -0.00423786 -2.76486e-05
15.4404 -0.00421177 -2.73908e-05
15.488 -0.00418586 -2.71406e-05
15.5356 -0.00416011 -2.68876e-05
15.5834 -0.00413454 -2.66423e-05
15.6313 -0.00410912 -2.6394e-05
15.6794 -0.00408388 -2.61535e-05
15.7276 -0.00405879 -2.59098e-05
15.7759 -0.00403386 -2.56739e-05
15.8243 -0.00400909 -2.54348e-05
15.873 -0.00398448 -2.52032e-05
15.9217 -0.00396002 -2.49686e-05
15.9706 -0.00393571 -2.47413e-05
16.0197 -0.00391156 -2.45111e-05
16.0689 -0.00388755 -2.42879e-05
16.1182 -0.00386369 -2.4062e-05
16.1677 -0.00383997 -2.38428e-05
16.2174 -0.0038164 -2.3621e-05
16.2672 -0.00379297 -2.34058e-05
16.3172 -0.00376968 -2.31879e-05
16.3674 -0.00374652 -2.29767e-05
16.4177 -0.0037235 -2.27626e-05
16.4682 -0.00370062 -2.25552e-05
16.5189 -0.00367787 -2.23448e-05
16.5697 -0.00365525 -2.21411e-05
16.6208 -0.00363275 -2.19345e-05
16.672 -0.00361039 -2.17343e-05
16.7234 -0.00358815 -2.15313e-05
16.775 -0.00356603 -2.13344e-05
16.8268 -0.00354404 -2.11351e-05
16.8787 -0.00352217 -2.09415e-05
16.9309 -0.00350041 -2.07454e-05
16.9833 -0.00347877 -2.05554e-05
17.0359 -0.00345725 -2.03624e-05
17.0887 -0.00343584 -2.01756e-05
17.1418 -0.00341454 -1.99858e-05
17.195 -0.00339335 -1.98021e-05
17.2485 -0.00337227 -1.96155e-05
17.3022 -0.0033513 -1.94346e-05
17.3562 -0.00333043 -1.92512e-05
17.4104 -0.00330966 -1.90731e-05
17.4648 -0.003289 -1.88926e-05
17.5195 -0.00326843 -1.87175e-05
17.5744 -0.00324796 -1.85396e-05
17.6296 -0.00322759 -1.83675e-05
17.6851 -0.00320731 -1.81922e-05
17.7408 -0.00318712 -1.80228e-05
17.7969 -0.00316703 -1.78503e-05
17.8532 -0.00314702 -1.76831e-05
17.9098 -0.00312709 -1.75135e-05
17.9667 -0.00310726 -1.73487e-05
18.0239 -0.0030875 -1.71815e-05
18.0815 -0.00306782 -1.70194e-05
18.1393 -0.00304822 -1.68542e-05
18.1975 -0.0030287 -1.66946e-05
18.256 -0.00300925 -1.65317e-05
18.3149 -0.00298988 -1.63741e-05
18.3742 -0.00297057 -1.62139e-05
18.4338 -0.00295133 -1.60581e-05
18.4938 -0.00293216 -1.59e-05
18.5542 -0.00291305 -1.57466e-05
18.615 -0.00289399 -1.559e-05
18.6762 -0.002875 -1.54389e-05
18.7379 -0.00285606 -1.52843e-05
18.8 -0.00283717 -1.51345e-05
18.8625 -0.00281833 -1.49824e-05
18.9255 -0.00279954 -1.48343e-05
18.9891 -0.00278079 -1.46833e-05
19.0531 -0.00276208 -1.45377e-05
19.1177 -0.00274341 -1.4388e-05
19.1828 -0.00272476 -1.42433e-05
19.2484 -0.00270615 -1.40961e-05
19.3147 -0.00268757 -1.39524e-05
19.3816 -0.002669 -1.38059e-05
19.4491 -0.00265045 -1.36648e-05
19.5173 -0.00263192 -1.35191e-05
19.5862 -0.00261339 -1.3378e-05
19.6558 -0.00259486 -1.32348e-05
19.7262 -0.00257633 -1.3095e-05
19.7974 -0.00255779 -1.29508e-05
19.8694 -0.00253923 -1.28125e-05
19.9423 -0.00252065 -1.2671e-05
20.0162 -0.00250204 -1.25319e-05
20.091 -0.00248338 -1.23887e-05
20.1669 -0.00246468 -1.22517e-05
20.244 -0.00244592 -1.21117e-05
20.3222 -0.00242708 -1.19736e-05
20.4016 -0.00240816 -1.1829e-05
20.4825 -0.00238915 -1.16884e-05
20.5648 -0.00237001 -1.15451e-05
20.6487 -0.00235074 -1.14073e-05
20.7344 -0.00233132 -1.12653e-05
20.8219 -0.00231172 -1.11268e-05
20.9115 -0.0022919 -1.09824e-05
21.0034 -0.00227185 -1.08412e-05
21.0979 -0.0022515 -1.06937e-05
21.1952 -0.00223082 -1.05491e-05
21.2959 -0.00220973 -1.03974e-05
21.4004 -0.00218817 -1.0248e-05
21.5093 -0.002166 -1.00899e-05
21.6237 -0.0021431 -9.93303e-06
21.7448 -0.00211924 -9.7645e-06
21.8747 -0.00209411 -9.59437e-06
22.0165 -0.00206716 -9.40601e-06
22.1768 -0.00203732 -9.20683e-06
22.3723 -0.00200181 -8.96136e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.125Nc1Quantum/GAp_FRG.txt <==
-22.3723 -5.44334e-19 1.27072e-19
-22.1768 5.23694e-19 1.49231e-19
-22.0165 -4.06129e-19 1.32311e-18
-21.8747 4.23103e-19 9.90706e-19
-21.7448 -2.24435e-19 1.7076e-18
-21.6237 5.76886e-19 5.40277e-19
-21.5093 7.4056e-19 8.79266e-19
-21.4004 7.95017e-19 2.45998e-19
-21.2959 8.77127e-19 1.2259e-18
-21.1952 9.08048e-19 3.4484e-19
-21.0979 1.31026e-18 1.07004e-18
-21.0034 1.17234e-18 4.87395e-19
-20.9115 1.62187e-18 1.05686e-18
-20.8219 1.30213e-18 5.01719e-19
-20.7344 2.46567e-18 1.60632e-18
-20.6487 1.3764e-18 3.38425e-19
-20.5648 3.88019e-18 2.78273e-18
-20.4825 1.50044e-18 2.67949e-19
-20.4016 6.99224e-18 3.45021e-18
-20.3222 2.41706e-18 -2.37279e-19
-20.244 7.09788e-18 1.42285e-18
-20.1669 3.44078e-18 -8.95021e-19
-20.091 1.19833e-17 -1.73311e-17
-20.0162 3.2455e-18 -9.57883e-19
-19.9423 -4.61636e-18 -4.59771e-18
-19.8694 2.91005e-18 -9.75577e-19
-19.7974 -3.57022e-18 -3.87271e-18
-19.7262 3.70379e-18 -4.10817e-18
-19.6558 -2.15324e-18 -3.69443e-18
-19.5862 2.39873e-18 -5.19749e-18
-19.5173 -3.11468e-18 -2.99249e-18
-19.4491 4.07776e-18 -5.76398e-18
-19.3816 -2.46426e-18 -1.63662e-18
-19.3147 3.62692e-19 -7.19694e-18
-19.2484 -2.55399e-18 -1.71452e-18
-19.1828 -3.18519e-18 -5.58769e-18
-19.1177 -2.89229e-18 -1.97034e-18
-19.0531 -1.79594e-18 -6.32614e-18
-18.9891 -2.35455e-18 -1.65113e-18
-18.9255 -6.0764e-19 -6.90007e-18
-18.8625 -2.55119e-18 -1.56086e-18
-18.8 -2.91358e-18 -5.6264e-18
-18.7379 -2.874e-18 -1.81904e-18
-18.6762 -3.13697e-18 -5.71161e-18
-18.615 -2.68269e-18 -1.40617e-18
-18.5542 -2.99244e-18 -6.81762e-18
-18.4938 -2.69509e-18 -1.215e-18
-18.4338 -3.63047e-18 -6.60316e-18
-18.3742 -3.19047e-18 -1.51761e-18
-18.3149 -4.0018e-18 -6.75692e-18
-18.256 -3.24774e-18 -1.4059e-18
-18.1975 -3.38665e-18 -1.03679e-17
-18.1393 -3.33861e-18 -1.24484e-18
-18.0815 -3.60394e-18 -1.10704e-17
-18.0239 -3.74251e-18 -1.2319e-18
-17.9667 -3.21274e-18 -1.43046e-17
-17.9098 -3.82304e-18 -1.41541e-18
-17.8532 -2.26684e-19 -1.57207e-17
-17.7969 -3.92065e-18 -1.48605e-18
-17.7408 1.26911e-18 -1.63464e-17
-17.6851 -4.10546e-18 -1.5998e-18
-17.6296 2.69724e-18 -1.93179e-17
-17.5744 -4.72641e-18 -1.57291e-18
-17.5195 1.27846e-17 -2.00911e-17
-17.4648 -5.08544e-18 -1.43758e-18
-17.4104 1.4707e-17 -1.83143e-17
-17.3562 -5.36153e-18 -1.44507e-18
-17.3022 1.16087e-17 -1.53767e-17
-17.2485 -5.4726e-18 -1.78013e-18
-17.195 1.50818e-17 -1.3246e-17
-17.1418 -6.36766e-18 -1.82582e-18
-17.0887 1.56096e-17 -1.09052e-17
-17.0359 -6.54781e-18 -1.83815e-18
-16.9833 1.70469e-17 -3.75533e-18
-16.9309 -6.90517e-18 -1.51693e-18
-16.8787 1.78213e-17 -2.15161e-18
-16.8268 -7.57268e-18 -1.13908e-18
-16.775 1.82546e-17 -1.43009e-18
-16.7234 -7.91755e-18 -6.31006e-19
-16.672 1.51599e-17 -1.53891e-18
-16.6208 -7.84521e-18 -2.89772e-19
-16.5697 1.43171e-17 -4.33511e-19
-16.5189 -8.52848e-18 7.90374e-19
-16.4682 1.25076e-17 -5.30306e-18
-16.4177 -2.62984e-18 -5.98761e-18
-16.3674 1.4387e-17 5.32385e-18
-16.3172 -9.82778e-18 -7.4861e-19
-16.2672 1.43304e-17 -3.14108e-19
-16.2174 -9.22325e-18 2.61645e-18
-16.1677 1.11476e-17 -7.5671e-18
-16.1182 -9.35329e-18 -3.3318e-18
-16.0689 1.42489e-17 1.06115e-18
-16.0197 -1.00468e-17 -2.36742e-18
-15.9706 1.11617e-17 -4.1496e-19
-15.9217 -9.55871e-18 -1.02313e-18
-15.873 1.33626e-17 1.15982e-19
-15.8243 -1.20787e-17 -1.60663e-18
-15.7759 1.29872e-17 1.60466e-18
-15.7276 -1.15376e-17 -4.22587e-19
-15.6794 1.33831e-17 3.52257e-18
-15.6313 -1.20027e-17 2.05163e-20
-15.5834 1.24599e-17 1.47301e-18
-15.5356 -1.53962e-17 3.26383e-19
-15.488 1.3351e-17 1.45561e-18
-15.4404 -1.3301e-17 8.88486e-19
-15.393 1.36913e-17 1.05451e-18
-15.3458 -1.21922e-17 6.11348e-19
-15.2986 1.27123e-17 2.39142e-18
-15.2516 -1.3244e-17 8.48734e-19
-15.2047 1.3719e-17 2.48176e-18
-15.1579 -1.41289e-17 2.21709e-18
-15.1112 1.33075e-17 3.25799e-18
-15.0647 -1.33889e-17 7.44887e-19
-15.0182 1.17871e-17 2.32161e-18
-14.9719 -1.28438e-17 9.42891e-19
-14.9257 1.14546e-17 3.41589e-18
-14.8796 -1.38712e-17 1.79264e-18
-14.8336 1.30424e-17 2.06259e-18
-14.7877 -1.41925e-17 9.98688e-19
-14.7419 1.10927e-17 2.55829e-18
-14.6962 -1.40141e-17 2.34235e-18
-14.6506 1.18867e-17 1.84419e-18
-14.6052 -1.38405e-17 2.6226e-19
-14.5598 1.20009e-17 2.04635e-18
-14.5145 -1.80837e-17 2.049e-18
-14.4693 1.20012e-17 1.579e-18
-14.4243 -1.35898e-17 -3.40202e-19
-14.3793 1.18113e-17 2.20959e-18
-14.3344 -1.75643e-17 -1.4057e-18
-14.2896 1.23333e-17 1.45392e-18
-14.2449 -1.50597e-17 -6.34804e-19
-14.2003 1.33941e-17 2.42009e-18
-14.1558 -1.62733e-17 -2.57848e-18
-14.1113 1.23431e-17 6.85436e-19
-14.067 -1.4147e-17 -1.57151e-19
-14.0227 1.28856e-17 1.74275e-18
-13.9786 -1.62362e-17 -5.56913e-19
-13.9345 1.26653e-17 2.59265e-18
-13.8905 -1.63065e-17 -1.51158e-18
-13.8466 1.41097e-17 2.32952e-18
-13.8028 -1.62316e-17 2.45001e-19
-13.759 1.24592e-17 3.02729e-18
-13.7153 -1.50158e-17 -1.20275e-18
-13.6718 1.37161e-17 1.63712e-18
-13.6283 -1.56112e-17 3.35409e-19
-13.5848 1.40097e-17 2.47659e-18
-13.5415 -1.56391e-17 -2.14305e-19
-13.4982 1.3826e-17 1.09145e-18
-13.455 -1.42872e-17 5.85884e-19
-13.4119 1.36177e-17 2.78377e-18
-13.3689 -1.49069e-17 -1.46831e-18
-13.3259 1.3644e-17 1.23537e-18
-13.283 -1.62136e-17 5.92072e-20
-13.2402 1.48286e-17 2.58857e-18
-13.1974 -1.47551e-17 -2.45023e-18
-13.1547 1.42051e-17 1.78382e-18
-13.1121 -1.69207e-17 -5.19726e-20
-13.0696 1.44277e-17 1.31272e-18
-13.0271 -1.59318e-17 -1.24307e-18
-12.9847 1.7509e-17 7.51368e-19
-12.9424 -2.07191e-17 1.08008e-18
-12.9001 9.9314e-18 3.18386e-18
-12.8579 -1.4763e-17 -2.47362e-18
-12.8158 1.57879e-17 1.508e-18
-12.7737 -1.59954e-17 -1.85779e-18
-12.7317 1.40929e-17 8.44432e-19
-12.6898 -1.60267e-17 -2.10443e-18
-12.6479 1.66931e-17 1.39088e-18
-12.6061 -1.59667e-17 -1.69914e-18
-12.5643 1.59563e-17 8.50902e-19
-12.5226 -1.52163e-17 -2.03858e-18
-12.481 1.55436e-17 2.10423e-18
-12.4394 -1.56495e-17 -2.98702e-18
-12.3979 1.50366e-17 1.61966e-18
-12.3565 -1.461e-17 -1.72606e-18
-12.3151 1.50415e-17 1.52549e-18
-12.2738 -1.60051e-17 -6.53375e-19
-12.2325 1.58636e-17 2.482e-18
-12.1913 -1.50632e-17 -2.32633e-18
-12.1501 1.51085e-17 2.42158e-18
-12.109 -1.57148e-17 -1.3826e-18
-12.068 1.63359e-17 1.86036e-18
-12.027 -1.62999e-17 -2.16709e-18
-11.986 1.6265e-17 2.14966e-18
-11.9452 -1.62227e-17 -2.0661e-18
-11.9043 1.64392e-17 1.88776e-18
-11.8636 -1.61916e-17 -2.10578e-18
-11.8228 1.62394e-17 1.91859e-18
-11.7822 -1.61e-17 -2.06724e-18
-11.7415 1.63992e-17 1.89312e-18
-11.701 -1.63747e-17 -2.11096e-18
-11.6605 1.65483e-17 1.88783e-18
-11.62 -1.63449e-17 -1.98375e-18
-11.5796 1.63462e-17 1.76899e-18
-11.5392 -1.6127e-17 -1.93609e-18
-11.4989 1.61852e-17 1.79815e-18
-11.4587 -1.61338e-17 -1.95414e-18
-11.4184 1.63806e-17 1.75281e-18
-11.3783 -1.64495e-17 -1.83792e-18
-11.3381 1.66698e-17 1.65169e-18
-11.2981 -1.66079e-17 -1.83449e-18
-11.2581 1.66274e-17 1.73964e-18
-11.2181 -1.64488e-17 -1.96421e-18
-11.1781 1.6444e-17 1.88439e-18
-11.1383 -1.63613e-17 -2.06809e-18
-11.0984 1.65053e-17 1.953e-18
-11.0586 -1.65882e-17 -2.10618e-18
-11.0189 1.67677e-17 1.93753e-18
-10.9792 -1.67863e-17 -2.00928e-18
-10.9395 1.68296e-17 1.7856e-18
-10.8999 -1.67297e-17 -1.84382e-18
-10.8603 1.67055e-17 1.7123e-18
-10.8208 -1.66395e-17 -1.85813e-18
-10.7813 1.67565e-17 1.80544e-18
-10.7418 -1.68328e-17 -1.94139e-18
-10.7024 1.70722e-17 1.86831e-18
-10.6631 -1.71612e-17 -1.94069e-18
-10.6238 1.73196e-17 1.83968e-18
-10.5845 -1.72433e-17 -1.86447e-18
-10.5452 1.72548e-17 1.75902e-18
-10.506 -1.70868e-17 -1.77816e-18
-10.4669 1.70968e-17 1.66989e-18
-10.4278 -1.70017e-17 -1.62455e-18
-10.3887 1.71358e-17 1.47049e-18
-10.3496 -1.70525e-17 -1.09513e-18
-10.3106 1.75063e-17 2.29409e-18
-10.2717 -1.74051e-17 -1.91473e-18
-10.2328 1.7486e-17 1.77876e-18
-10.1939 -1.73917e-17 -1.77192e-18
-10.155 1.74221e-17 1.63783e-18
-10.1162 -1.73707e-17 -1.66276e-18
-10.0774 1.72352e-17 1.55787e-18
-10.0387 -1.73123e-17 -1.73496e-18
-10 1.75587e-17 1.45159e-18
-9.96134 -1.74768e-17 -2.24339e-18
-9.92271 1.76976e-17 1.87704e-18
-9.88412 -1.76652e-17 -1.99584e-18
-9.84557 1.76931e-17 1.88094e-18
-9.80704 -1.78808e-17 -1.98168e-18
-9.76856 1.79293e-17 1.92048e-18
-9.73011 -1.78894e-17 -2.01968e-18
-9.69169 1.77376e-17 2.41588e-18
-9.65331 -1.78757e-17 -1.60476e-18
-9.61496 1.82267e-17 1.69179e-18
-9.57664 -1.70018e-17 -2.24757e-18
-9.53836 1.83437e-17 1.67706e-18
-9.50011 -1.81792e-17 -1.80463e-18
-9.46189 1.81188e-17 1.75269e-18
-9.42371 -1.79943e-17 -1.82457e-18
-9.38556 1.79522e-17 1.77849e-18
-9.34744 -1.78972e-17 -1.80927e-18
-9.30935 1.79514e-17 1.76549e-18
-9.2713 -1.7977e-17 -1.79363e-18
-9.23327 1.80791e-17 1.76132e-18
-9.19528 -1.81293e-17 -1.8013e-18
-9.15732 1.82035e-17 1.77746e-18
-9.11939 -1.82056e-17 -1.82686e-18
-9.08149 1.82203e-17 1.80896e-18
-9.04362 -1.81804e-17 -1.86221e-18
-9.00578 1.81788e-17 1.85092e-18
-8.96797 -1.81602e-17 -1.91062e-18
-8.93019 1.8199e-17 1.9132e-18
-8.89244 -1.82407e-17 -1.98407e-18
-8.85471 1.83227e-17 2.00193e-18
-8.81702 -1.83949e-17 -2.07448e-18
-8.77936 1.84697e-17 2.09385e-18
-8.74172 -1.8512e-17 -2.14592e-18
-8.70412 1.85313e-17 2.14148e-18
-8.66654 -1.8521e-17 -2.15668e-18
-8.62899 1.84937e-17 2.1212e-18
-8.59146 -1.84634e-17 -2.11064e-18
-8.55397 1.84414e-17 2.06315e-18
-8.5165 -1.84355e-17 -2.05443e-18
-8.47906 1.84544e-17 2.02352e-18
-8.44165 -1.84828e-17 -2.03674e-18
-8.40426 1.85296e-17 2.03779e-18
-8.3669 -1.8568e-17 -2.06818e-18
-8.32956 1.86042e-17 2.08806e-18
-8.29226 -1.86221e-17 -2.11982e-18
-8.25497 1.86328e-17 2.13463e-18
-8.21772 -1.86288e-17 -2.14816e-18
-8.18049 1.86294e-17 2.14355e-18
-8.14328 -1.86247e-17 -2.13338e-18
-8.1061 1.86375e-17 2.11509e-18
-8.06895 -1.86571e-17 -2.08443e-18
-8.03182 1.86555e-17 2.05492e-18
-7.99471 -1.86914e-17 -2.03038e-18
-7.95763 1.87193e-17 2.00315e-18
-7.92058 -1.87334e-17 -1.97836e-18
-7.88355 1.87381e-17 1.9551e-18
-7.84654 -1.87341e-17 -1.93705e-18
-7.80955 1.87255e-17 1.92213e-18
-7.77259 -1.87165e-17 -1.91332e-18
-7.73566 1.87129e-17 1.90857e-18
-7.69874 -1.87196e-17 -1.91038e-18
-7.66185 1.87363e-17 1.91479e-18
-7.62498 -1.87652e-17 -1.9234e-18
-7.58814 1.87989e-17 1.93098e-18
-7.55132 -1.88369e-17 -1.93746e-18
-7.51452 1.8869e-17 1.93774e-18
-7.47774 -1.88945e-17 -1.93276e-18
-7.44099 1.89054e-17 1.9184e-18
-7.40425 -1.89076e-17 -1.89874e-18
-7.36754 1.88953e-17 1.87202e-18
-7.33085 -1.88796e-17 -1.84482e-18
-7.29418 1.88603e-17 1.81644e-18
-7.25754 -1.88467e-17 -1.79385e-18
-7.22091 1.88384e-17 1.77636e-18
-7.18431 -1.88428e-17 -1.768e-18
-7.14772 1.88543e-17 1.76775e-18
-7.11116 -1.88775e-17 -1.77515e-18
-7.07462 1.89021e-17 1.79111e-18
-7.0381 -1.89346e-17 -1.80935e-18
-7.00159 1.89545e-17 1.83085e-18
-6.96511 -1.89884e-17 -1.85257e-18
-6.92865 1.89868e-17 1.87439e-18
-6.89221 -1.90279e-17 -1.89091e-18
-6.85579 1.89902e-17 1.90987e-18
-6.81938 -1.90648e-17 -1.91631e-18
-6.783 1.89714e-17 1.93384e-18
-6.74664 -1.91164e-17 -1.9249e-18
-6.71029 1.89428e-17 1.94374e-18
-6.67397 -1.91862e-17 -1.91836e-18
-6.63766 1.89215e-17 1.93579e-18
-6.60137 -1.92358e-17 -1.89189e-18
-6.5651 1.89347e-17 1.90237e-18
-6.52885 -1.92073e-17 -1.85032e-18
-6.49262 1.90062e-17 1.84172e-18
-6.4564 -1.90813e-17 -1.8004e-18
-6.42021 1.91114e-17 1.76286e-18
-6.38403 -1.894e-17 -1.74872e-18
-6.34786 1.91533e-17 1.69438e-18
-6.31172 -1.89241e-17 -1.69713e-18
-6.27559 1.90631e-17 1.66202e-18
-6.23949 -1.90618e-17 -1.65376e-18
-6.20339 1.89489e-17 1.66318e-18
-6.16732 -1.91766e-17 -1.64095e-18
-6.13126 1.90153e-17 1.67047e-18
-6.09522 -1.91219e-17 -1.67223e-18
-6.05919 1.92244e-17 1.67644e-18
-6.02319 -1.9075e-17 -1.70906e-18
-5.9872 1.92779e-17 1.70086e-18
-5.95122 -1.92262e-17 -1.72128e-18
-5.91526 1.91502e-17 1.73798e-18
-5.87932 -1.93449e-17 -1.72602e-18
-5.84339 1.91906e-17 1.74416e-18
-5.80748 -1.92033e-17 -1.74551e-18
-5.77158 1.934e-17 1.72816e-18
-5.7357 -1.91632e-17 -1.74544e-18
-5.69984 1.92371e-17 1.73308e-18
-5.66399 -1.93333e-17 -1.7179e-18
-5.62815 1.91645e-17 1.72922e-18
-5.59233 -1.92759e-17 -1.71063e-18
-5.55653 1.9349e-17 1.69246e-18
-5.52074 -1.9191e-17 -1.70191e-18
-5.48497 1.93089e-17 1.67588e-18
-5.4492 -1.93735e-17 -1.65643e-18
-5.41346 1.92124e-17 1.66095e-18
-5.37773 -1.93167e-17 -1.63522e-18
-5.34201 1.93856e-17 1.6108e-18
-5.30631 -1.92256e-17 -1.61872e-18
-5.27062 1.9297e-17 1.59504e-18
-5.23494 -1.93981e-17 -1.57465e-18
-5.19928 1.92472e-17 1.58108e-18
-5.16363 -1.9282e-17 -1.57627e-18
-5.128 1.94243e-17 1.54666e-18
-5.09237 -1.93146e-17 -1.56498e-18
-5.05677 1.92922e-17 1.56287e-18
-5.02117 -1.94668e-17 -1.54433e-18
-4.98559 1.94169e-17 1.54994e-18
-4.95002 -1.9337e-17 -1.56402e-18
-4.91446 1.94904e-17 1.54264e-18
-4.87892 -1.95302e-17 -1.54043e-18
-4.84339 1.93986e-17 1.55587e-18
-4.80787 -1.948e-17 -1.54724e-18
-4.77237 1.95952e-17 1.52717e-18
-4.73687 -1.94818e-17 -1.54621e-18
-4.70139 1.94418e-17 1.5471e-18
-4.66592 -1.9595e-17 -1.53005e-18
-4.63046 1.95644e-17 1.53192e-18
-4.59502 -1.94493e-17 -1.55764e-18
-4.55958 1.95277e-17 1.54366e-18
-4.52416 -1.96403e-17 -1.54156e-18
-4.48875 1.95161e-17 1.56024e-18
-4.45335 -1.94989e-17 -1.58007e-18
-4.41797 1.96258e-17 1.56166e-18
-4.38259 -1.9666e-17 -1.58011e-18
-4.34722 1.95221e-17 1.59907e-18
-4.31187 -1.96078e-17 -1.60821e-18
-4.27653 1.97083e-17 1.59424e-18
-4.24119 -1.96961e-17 -1.61787e-18
-4.20587 1.9557e-17 1.63073e-18
-4.17056 -1.97148e-17 -1.6312e-18
-4.13526 1.97523e-17 1.61785e-18
-4.09997 -1.97113e-17 -1.64205e-18
-4.06469 1.9588e-17 1.64639e-18
-4.02942 -1.97817e-17 -1.64432e-18
-3.99416 1.97627e-17 1.62271e-18
-3.95891 -1.97144e-17 -1.66094e-18
-3.92367 1.96141e-17 1.64534e-18
-3.88844 -1.98134e-17 -1.64995e-18
-3.85322 1.97765e-17 1.62586e-18
-3.81801 -1.97197e-17 -1.66234e-18
-3.7828 1.96518e-17 1.64989e-18
-3.74761 -1.98328e-17 -1.64271e-18
-3.71243 1.98058e-17 1.62359e-18
-3.67726 -1.97587e-17 -1.671e-18
-3.64209 1.96607e-17 1.61145e-18
-3.60694 -1.98889e-17 -1.69225e-18
-3.57179 1.97874e-17 1.52857e-18
-3.53665 -1.98748e-17 -1.76104e-18
-3.50152 1.95714e-17 1.46791e-18
-3.4664 -2.00193e-17 -1.81668e-18
-3.43129 1.96625e-17 1.38045e-18
-3.39619 -2.00601e-17 -1.84577e-18
-3.36109 1.94457e-17 1.38159e-18
-3.32601 -2.00687e-17 -1.79647e-18
-3.29093 1.9674e-17 1.4572e-18
-3.25586 -1.99921e-17 -1.58249e-18
-3.2208 1.96365e-17 1.70715e-18
-3.18574 -1.97807e-17 -1.33955e-18
-3.1507 1.99029e-17 1.90024e-18
-3.11566 -1.98397e-17 -1.20451e-18
-3.08063 1.97464e-17 1.85866e-18
-3.0456 -1.98171e-17 -1.4555e-18
-3.01059 1.97324e-17 1.52923e-18
-2.97558 -2.00531e-17 -1.7503e-18
-2.94058 1.97666e-17 1.323e-18
-2.90558 -1.97318e-17 -1.84742e-18
-2.87059 1.99656e-17 1.45826e-18
-2.83561 -1.97367e-17 -1.54985e-18
-2.80064 2.01367e-17 1.78093e-18
-2.76567 -1.97501e-17 -1.38909e-18
-2.73071 1.97604e-17 1.83242e-18
-2.69576 -2.00501e-17 -1.47984e-18
-2.66081 1.99107e-17 1.68692e-18
-2.62587 -1.99091e-17 -1.62588e-18
-2.59094 2.00369e-17 1.68698e-18
-2.55601 -1.96573e-17 -1.56332e-18
-2.52109 2.0112e-17 1.80861e-18
-2.48617 -2.01001e-17 -1.57106e-18
-2.45126 1.97492e-17 1.66579e-18
-2.41636 -2.0134e-17 -1.7727e-18
-2.38146 1.98165e-17 1.63246e-18
-2.34657 -1.99442e-17 -1.77353e-18
-2.31168 2.02738e-17 1.61822e-18
-2.2768 -1.98966e-17 -1.77432e-18
-2.24192 1.98537e-17 1.76066e-18
-2.20705 -2.0103e-17 -1.65339e-18
-2.17219 2.00708e-17 1.87523e-18
-2.13733 -1.99675e-17 -1.59668e-18
-2.10247 2.02443e-17 1.84832e-18
-2.06762 -1.98978e-17 -1.84016e-18
-2.03278 1.99146e-17 1.58233e-18
-1.99794 -2.02784e-17 -1.97139e-18
-1.9631 2.00757e-17 1.72026e-18
-1.92827 -2.00853e-17 -1.73827e-18
-1.89345 2.00841e-17 1.81789e-18
-1.85862 -2.00139e-17 -1.87611e-18
-1.82381 2.0049e-17 1.75014e-18
-1.78899 -2.02704e-17 -1.71584e-18
-1.75419 2.02151e-17 1.97261e-18
-1.71938 -1.98917e-17 -1.67738e-18
-1.68458 2.01682e-17 1.86743e-18
-1.64979 -2.00599e-17 -1.81188e-18
-1.61499 2.01903e-17 1.82677e-18
-1.58021 -2.02063e-17 -1.7796e-18
-1.54542 2.00401e-17 1.69412e-18
-1.51064 -2.01821e-17 -2.15593e-18
-1.47586 1.98823e-17 1.42983e-18
-1.44109 -2.02211e-17 -1.9599e-18
-1.40632 2.02421e-17 1.9797e-18
-1.37155 -2.00946e-17 -1.5151e-18
-1.33679 2.01131e-17 1.90201e-18
-1.30203 -1.99555e-17 -1.83513e-18
-1.26727 2.01873e-17 1.9315e-18
-1.23251 -2.00617e-17 -1.44096e-18
-1.19776 2.02441e-17 2.0191e-18
-1.16301 -2.01716e-17 -1.90072e-18
-1.12827 1.99589e-17 1.46543e-18
-1.09352 -2.00957e-17 -1.9864e-18
-1.05878 2.00609e-17 1.75455e-18
-1.02405 -2.01588e-17 -1.82109e-18
-0.989309 2.02989e-17 1.50825e-18
-0.954576 -2.00035e-17 -1.99791e-18
-0.919844 2.00883e-17 1.66903e-18
-0.885115 -2.00724e-17 -1.76697e-18
-0.850388 2.00583e-17 1.58842e-18
-0.815663 -2.02062e-17 -2.15044e-18
-0.78094 2.00041e-17 8.61093e-19
-0.746219 -2.04384e-17 -3.44301e-18
-0.711499 1.91785e-17 -9.87289e-19
-0.676781 -1.9391e-17 -6.4439e-18
-0.642065 1.75766e-17 -4.25333e-18
-0.60735 -1.56751e-17 -1.11391e-17
-0.572637 1.24532e-17 -7.3761e-18
-0.537925 -7.09469e-18 -1.24518e-17
-0.503214 6.78046e-18 -7.1725e-18
-0.468504 -1.93018e-18 -9.05413e-18
-0.433796 3.76806e-18 -5.55689e-18
-0.399089 -3.77815e-19 -6.45536e-18
-0.364382 2.66257e-18 -4.63263e-18
-0.329676 -1.41217e-19 -5.83063e-18
-0.294972 2.99299e-18 -4.93537e-18
-0.260267 -1.32082e-18 -8.22708e-18
-0.225564 8.93033e-18 -7.66561e-18
-0.190861 -1.90067e-17 2.21286e-18
-0.156158 4.27651e-18 1.13794e-17
-0.121456 -3.98129e-18 5.76424e-18
-0.0867541 7.2072e-19 7.40683e-18
-0.0520524 -4.64862e-18 6.28751e-18
-0.0173508 1.34058e-17 1.33041e-17
0.0173508 -3.53886e-17 -3.12193e-19
0.0520524 7.57331e-18 3.18171e-18
0.0867541 1.26963e-17 1.75489e-17
0.121456 6.99269e-18 2.94051e-18
0.156158 -1.8507e-17 4.92332e-17
0.190861 1.71642e-17 3.63725e-18
0.225564 -1.05566e-17 -3.5709e-18
0.260267 -1.33614e-17 -2.39214e-17
0.294972 -5.99826e-18 -2.6282e-18
0.329676 -9.66207e-18 -1.02564e-17
0.364382 -5.63287e-18 -2.4905e-18
0.399089 -1.08894e-17 -1.27694e-17
0.433796 -6.78563e-18 -2.85599e-18
0.468504 -1.14991e-17 -3.18904e-17
0.503214 -9.19854e-18 -3.32534e-18
0.537925 3.86826e-17 -2.85421e-17
0.572637 -1.25917e-17 -3.56597e-18
0.60735 2.8546e-17 -1.46417e-18
0.642065 -1.57825e-17 -3.53786e-18
0.676781 2.28699e-17 2.0067e-18
0.711499 -1.78175e-17 -3.48249e-18
0.746219 2.04802e-17 2.40398e-18
0.78094 -1.89757e-17 -2.93275e-18
0.815663 1.97189e-17 2.71603e-18
0.850388 -1.93906e-17 -2.98042e-18
0.885115 1.94838e-17 3.02516e-18
0.919844 -1.94333e-17 -3.02467e-18
0.954576 1.96282e-17 2.94668e-18
0.989309 -1.92718e-17 -2.73321e-18
1.02405 1.94792e-17 2.81845e-18
1.05878 -1.94559e-17 -2.98714e-18
1.09352 1.9565e-17 3.03208e-18
1.12827 -1.92515e-17 -3.12969e-18
1.16301 1.95045e-17 2.8889e-18
1.19776 -1.95424e-17 -2.76813e-18
1.23251 1.91929e-17 2.94689e-18
1.26727 -1.94953e-17 -2.96747e-18
1.30203 1.94427e-17 3.17416e-18
1.33679 -1.94536e-17 -3.05772e-18
1.37155 1.92114e-17 2.98067e-18
1.40632 -1.94702e-17 -2.82049e-18
1.44109 1.94583e-17 2.91556e-18
1.47586 -1.91358e-17 -3.26358e-18
1.51064 1.95724e-17 3.08511e-18
1.54542 -1.92899e-17 -3.10797e-18
1.58021 1.92963e-17 2.93492e-18
1.61499 -1.93389e-17 -2.95998e-18
1.64979 1.93294e-17 3.12206e-18
1.68458 -1.93462e-17 -3.1541e-18
1.71938 1.92333e-17 3.31537e-18
1.75419 -1.93983e-17 -3.00269e-18
1.78899 1.92065e-17 2.90109e-18
1.82381 -1.92498e-17 -3.15817e-18
1.85862 1.93288e-17 3.2805e-18
1.89345 -1.92667e-17 -3.20996e-18
1.92827 1.92178e-17 3.14796e-18
1.9631 -1.91987e-17 -3.07987e-18
1.99794 1.93197e-17 2.97021e-18
2.03278 -1.91119e-17 -3.3202e-18
2.06762 1.92614e-17 3.39151e-18
2.10247 -1.92343e-17 -3.03698e-18
2.13733 1.90931e-17 3.14139e-18
2.17219 -1.92518e-17 -3.11849e-18
2.20705 1.91037e-17 3.16793e-18
2.24192 -1.91897e-17 -3.39687e-18
2.2768 1.91823e-17 3.27799e-18
2.31168 -1.90535e-17 -2.91648e-18
2.34657 1.91665e-17 3.18134e-18
2.38146 -1.90884e-17 -3.36027e-18
2.41636 1.91373e-17 3.17295e-18
2.45126 -1.91048e-17 -3.34599e-18
2.48617 1.90032e-17 3.02029e-18
2.52109 -1.91433e-17 -3.03544e-18
2.55601 1.90296e-17 3.48387e-18
2.59094 -1.90476e-17 -3.19341e-18
2.62587 1.90401e-17 3.18005e-18
2.66081 -1.90537e-17 -3.13084e-18
2.69576 1.89056e-17 3.08461e-18
2.73071 -1.91533e-17 -3.37665e-18
2.76567 1.88365e-17 3.35974e-18
2.80064 -1.9066e-17 -2.94661e-18
2.83561 1.89334e-17 3.224e-18
2.87059 -1.88352e-17 -3.17748e-18
2.90558 1.91162e-17 3.35324e-18
2.94058 -1.87345e-17 -3.27059e-18
2.97558 1.89883e-17 2.96698e-18
3.01059 -1.88573e-17 -3.23772e-18
3.0456 1.8774e-17 3.30783e-18
3.08063 -1.90566e-17 -3.30406e-18
3.11566 1.85795e-17 3.14761e-18
3.1507 -1.90383e-17 -3.08256e-18
3.18574 1.86459e-17 3.28667e-18
3.2208 -1.88896e-17 -3.44956e-18
3.25586 1.87666e-17 3.0774e-18
3.29093 -1.86911e-17 -3.28791e-18
3.32601 1.88687e-17 3.04116e-18
3.36109 -1.86117e-17 -3.64305e-18
3.39619 1.88696e-17 3.06536e-18
3.43129 -1.8582e-17 -3.32468e-18
3.4664 1.8824e-17 3.08418e-18
3.50152 -1.86089e-17 -3.53773e-18
3.53665 1.8772e-17 3.26459e-18
3.57179 -1.86174e-17 -3.22581e-18
3.60694 1.87034e-17 3.17631e-18
3.64209 -1.86452e-17 -3.4594e-18
3.67726 1.86758e-17 3.34064e-18
3.71243 -1.86314e-17 -3.20587e-18
3.74761 1.86336e-17 3.18498e-18
3.7828 -1.86399e-17 -3.43038e-18
3.81801 1.86365e-17 3.35362e-18
3.85322 -1.86084e-17 -3.1748e-18
3.88844 1.8613e-17 3.18645e-18
3.92367 -1.86199e-17 -3.40681e-18
3.95891 1.86186e-17 3.32292e-18
3.99416 -1.85901e-17 -3.13067e-18
4.02942 1.86017e-17 3.17751e-18
4.06469 -1.86091e-17 -3.38656e-18
4.09997 1.86002e-17 3.24033e-18
4.13526 -1.85787e-17 -3.07353e-18
4.17056 1.85907e-17 3.16832e-18
4.20587 -1.85964e-17 -3.33588e-18
4.24119 1.85815e-17 3.11654e-18
4.27653 -1.85632e-17 -3.00662e-18
4.31187 1.85814e-17 3.16529e-18
4.34722 -1.85804e-17 -3.22935e-18
4.38259 1.85594e-17 2.96817e-18
4.41797 -1.85514e-17 -2.9633e-18
4.45335 1.85759e-17 3.15193e-18
4.48875 -1.85633e-17 -3.0641e-18
4.52416 1.8541e-17 2.8348e-18
4.55958 -1.85547e-17 -2.97575e-18
4.59502 1.85715e-17 3.08574e-18
4.63046 -1.85442e-17 -2.85708e-18
4.66592 1.85386e-17 2.78547e-18
4.70139 -1.85653e-17 -3.00491e-18
4.73687 1.85576e-17 2.91071e-18
4.77237 -1.85304e-17 -2.68684e-18
4.80787 1.85526e-17 2.83743e-18
4.84339 -1.8567e-17 -2.9255e-18
4.87892 1.85364e-17 2.65864e-18
4.91446 -1.85424e-17 -2.66511e-18
4.95002 1.85749e-17 2.86237e-18
4.98559 -1.85575e-17 -2.66622e-18
5.02117 1.8546e-17 2.52522e-18
5.05677 -1.85911e-17 -2.75381e-18
5.09237 1.85934e-17 2.66711e-18
5.128 -1.85734e-17 -2.43594e-18
5.16363 1.8621e-17 2.63029e-18
5.19928 -1.86438e-17 -2.65754e-18
5.23494 1.8619e-17 2.37909e-18
5.27062 -1.86639e-17 -2.52541e-18
5.30631 1.87002e-17 2.62958e-18
5.34201 -1.86732e-17 -2.34067e-18
5.37773 1.87098e-17 2.43695e-18
5.41346 -1.87557e-17 -2.59097e-18
5.4492 1.87249e-17 2.29355e-18
5.48497 -1.87571e-17 -2.36737e-18
5.52074 1.88037e-17 2.53421e-18
5.55653 -1.87733e-17 -2.22346e-18
5.59233 1.88042e-17 2.30595e-18
5.62815 -1.88577e-17 -2.4537e-18
5.66399 1.8817e-17 2.12537e-18
5.69984 -1.88666e-17 -2.24777e-18
5.7357 1.89115e-17 2.33858e-18
5.77158 -1.88704e-17 -1.99408e-18
5.80748 1.89397e-17 2.18712e-18
5.84339 -1.89656e-17 -2.15948e-18
5.87932 1.89291e-17 1.84466e-18
5.91526 -1.90214e-17 -2.10789e-18
5.95122 1.90096e-17 1.89987e-18
5.9872 -1.90022e-17 -1.71522e-18
6.02319 1.90983e-17 1.97197e-18
6.05919 -1.90447e-17 -1.5898e-18
6.09522 1.90998e-17 1.65603e-18
6.13126 -1.91599e-17 -1.73158e-18
6.16732 1.90958e-17 1.34516e-18
6.20339 -1.92224e-17 -1.65462e-18
6.23949 1.91896e-17 1.38313e-18
6.27559 -1.92146e-17 -1.32494e-18
6.31172 1.93156e-17 1.54039e-18
6.34786 -1.92308e-17 -1.11215e-18
6.38403 1.938e-17 1.48338e-18
6.42021 -1.93292e-17 -1.17222e-18
6.4564 1.93813e-17 1.22079e-18
6.49262 -1.94592e-17 -1.33857e-18
6.52885 1.93786e-17 9.64095e-19
6.5651 -1.95615e-17 -1.40581e-18
6.60137 1.94175e-17 8.22952e-19
6.63766 -1.9628e-17 -1.31485e-18
6.67397 1.94988e-17 7.72221e-19
6.71029 -1.9676e-17 -1.12501e-18
6.74664 1.95994e-17 7.31858e-19
6.783 -1.97261e-17 -9.03892e-19
6.81938 1.96999e-17 6.48643e-19
6.85579 -1.97842e-17 -6.81745e-19
6.89221 1.979e-17 5.0903e-19
6.92865 -1.98449e-17 -4.59771e-19
6.96511 1.98621e-17 3.25074e-19
7.00159 -1.98969e-17 -2.36355e-19
7.0381 1.99135e-17 1.18204e-19
7.07462 -1.99339e-17 -1.8719e-20
7.11116 1.99449e-17 -8.67394e-20
7.14772 -1.99563e-17 1.80229e-19
7.18431 1.99628e-17 -2.70741e-19
7.22091 -1.99703e-17 3.50462e-19
7.25754 1.99738e-17 -4.26361e-19
7.29418 -1.99796e-17 4.9553e-19
7.33085 1.99819e-17 -5.63588e-19
7.36754 -1.99848e-17 6.31162e-19
7.40425 1.99842e-17 -7.03258e-19
7.44099 -1.99837e-17 7.80895e-19
7.47774 1.99807e-17 -8.67514e-19
7.51452 -1.99765e-17 9.62373e-19
7.55132 1.99722e-17 -1.06583e-18
7.58814 -1.9967e-17 1.1752e-18
7.62498 1.99625e-17 -1.28721e-18
7.66185 -1.99581e-17 1.39787e-18
7.69874 1.99538e-17 -1.50382e-18
7.73566 -1.99483e-17 1.60065e-18
7.77259 1.9942e-17 -1.68654e-18
7.80955 -1.99321e-17 1.75954e-18
7.84654 1.99186e-17 -1.82028e-18
7.88355 -1.98992e-17 1.86895e-18
7.92058 1.98778e-17 -1.90894e-18
7.95763 -1.98474e-17 1.94213e-18
7.99471 1.98195e-17 -1.97299e-18
8.03182 -1.97842e-17 2.00095e-18
8.06895 1.97544e-17 -2.03443e-18
8.1061 -1.97188e-17 2.06546e-18
8.14328 1.96882e-17 -2.10146e-18
8.18049 -1.96528e-17 2.14267e-18
8.21772 1.96207e-17 -2.19092e-18
8.25497 -1.95791e-17 2.23597e-18
8.29226 1.95395e-17 -2.28771e-18
8.32956 -1.94921e-17 2.33411e-18
8.3669 1.94473e-17 -2.38019e-18
8.40426 -1.94001e-17 2.41324e-18
8.44165 1.9364e-17 -2.44061e-18
8.47906 -1.93302e-17 2.44788e-18
8.5165 1.93195e-17 -2.44693e-18
8.55397 -1.93067e-17 2.42391e-18
8.59146 1.93231e-17 -2.39461e-18
8.62899 -1.93221e-17 2.3468e-18
8.66654 1.93477e-17 -2.30227e-18
8.70412 -1.93436e-17 2.23972e-18
8.74172 1.93446e-17 -2.19335e-18
8.77936 -1.93167e-17 2.15697e-18
8.81702 1.93107e-17 -2.11342e-18
8.85471 -1.92686e-17 2.08914e-18
8.89244 1.92579e-17 -2.06331e-18
8.93019 -1.92166e-17 2.03325e-18
8.96797 1.92198e-17 -1.99064e-18
9.00578 -1.91806e-17 1.92253e-18
9.04362 1.91927e-17 -1.85185e-18
9.08149 -1.9145e-17 1.76222e-18
9.11939 1.91416e-17 -1.6533e-18
9.15732 -1.90716e-17 1.55038e-18
9.19528 1.90398e-17 -1.41413e-18
9.23327 -1.89627e-17 1.31874e-18
9.2713 1.89214e-17 -1.17048e-18
9.30935 -1.88518e-17 1.06402e-18
9.34744 1.88287e-17 -9.09778e-19
9.38556 -1.87784e-17 7.98927e-19
9.42371 1.87694e-17 -6.37305e-19
9.46189 -1.87248e-17 5.14111e-19
9.50011 1.86879e-17 -3.80435e-19
9.53836 -1.85835e-17 2.56229e-19
9.57664 1.85114e-17 -4.79399e-20
9.61496 -1.83755e-17 -6.82739e-20
9.65331 1.83053e-17 2.92043e-19
9.69169 -1.81507e-17 -4.69963e-19
9.73011 1.80981e-17 7.25465e-19
9.76856 -1.79487e-17 -7.70702e-19
9.80704 1.79208e-17 1.00725e-18
9.84557 -1.77716e-17 -1.11338e-18
9.88412 1.7706e-17 1.23607e-18
9.92271 -1.75695e-17 -1.21725e-18
9.96134 1.74929e-17 1.28472e-18
10 -1.72839e-17 -1.28249e-18
10.0387 1.71827e-17 1.44971e-18
10.0774 -1.69642e-17 -1.49455e-18
10.1162 1.70027e-17 1.67583e-18
10.155 -1.67975e-17 -1.76687e-18
10.1939 1.67593e-17 2.01604e-18
10.2328 -1.6563e-17 -2.19263e-18
10.2717 1.654e-17 2.32137e-18
10.3106 -1.6396e-17 -2.25231e-18
10.3496 1.63945e-17 2.39257e-18
10.3887 -1.62161e-17 -2.3275e-18
10.4278 1.6165e-17 2.58726e-18
10.4669 -1.5933e-17 -2.54773e-18
10.506 1.58935e-17 2.88485e-18
10.5452 -1.56923e-17 -2.83639e-18
10.5845 1.56931e-17 3.06679e-18
10.6238 -1.54876e-17 -2.97391e-18
10.6631 1.55063e-17 3.18102e-18
10.7024 -1.51839e-17 -3.09909e-18
10.7418 1.51996e-17 3.29843e-18
10.7813 -1.49025e-17 -3.176e-18
10.8208 1.51054e-17 3.21187e-18
10.8603 -1.48401e-17 -3.23817e-18
10.8999 1.49027e-17 3.47036e-18
10.9395 -1.46787e-17 -3.4025e-18
10.9792 1.4615e-17 3.67512e-18
11.0189 -1.44187e-17 -3.48398e-18
11.0586 1.44835e-17 3.56288e-18
11.0984 -1.43378e-17 -3.2159e-18
11.1383 1.44773e-17 3.30185e-18
11.1781 -1.42503e-17 -3.1434e-18
11.2181 1.43101e-17 3.48019e-18
11.2581 -1.41489e-17 -3.26686e-18
11.2981 1.42951e-17 3.533e-18
11.3381 -1.41935e-17 -3.26767e-18
11.3783 1.44311e-17 3.52493e-18
11.4184 -1.40052e-17 -3.3783e-18
11.4587 1.40672e-17 3.63439e-18
11.4989 -1.40284e-17 -3.26023e-18
11.5392 1.42877e-17 3.30677e-18
11.5796 -1.42698e-17 -2.97792e-18
11.62 1.44538e-17 3.25915e-18
11.6605 -1.41297e-17 -3.09544e-18
11.701 1.42962e-17 3.3508e-18
11.7415 -1.39883e-17 -2.85968e-18
11.7822 1.45965e-17 3.07807e-18
11.8228 -1.43211e-17 -2.8777e-18
11.8636 1.46852e-17 3.37162e-18
11.9043 -1.48025e-17 -3.02778e-18
11.9452 1.55104e-17 4.99254e-18
11.986 -1.44685e-17 -6.96682e-19
12.027 1.52393e-17 1.99566e-18
12.068 -1.49443e-17 -1.9798e-18
12.109 1.53068e-17 2.27741e-18
12.1501 -1.5196e-17 -1.59789e-18
12.1913 1.56223e-17 1.62815e-18
12.2325 -1.53443e-17 -1.09073e-18
12.2738 1.62681e-17 1.12368e-18
12.3151 -1.61046e-17 -4.7968e-19
12.3565 1.65002e-17 2.17523e-19
12.3979 -1.58525e-17 3.3436e-19
12.4394 1.60325e-17 -3.45032e-19
12.481 -1.57732e-17 7.6613e-19
12.5226 1.62834e-17 -1.15471e-18
12.5643 -1.61292e-17 1.44553e-18
12.6061 1.72089e-17 -2.55485e-18
12.6479 -1.66959e-17 2.26464e-18
12.6898 1.68487e-17 -2.42558e-18
12.7317 -1.63367e-17 2.99791e-18
12.7737 1.63931e-17 -3.28805e-18
12.8158 -1.60392e-17 3.61188e-18
12.8579 1.62348e-17 -3.75874e-18
12.9001 -1.6093e-17 4.1258e-18
12.9424 1.62079e-17 -4.35896e-18
12.9847 -1.60575e-17 4.7147e-18
13.0271 1.59314e-17 -5.06272e-18
13.0696 -1.5713e-17 5.56433e-18
13.1121 1.56591e-17 -5.90189e-18
13.1547 -1.5758e-17 6.30383e-18
13.1974 1.57856e-17 -6.78262e-18
13.2402 -1.58533e-17 7.19475e-18
13.283 1.55862e-17 -7.15096e-18
13.3259 -1.52684e-17 7.14685e-18
13.3689 1.45199e-17 -7.05018e-18
13.4119 -1.40428e-17 6.8896e-18
13.455 1.46886e-17 -7.02881e-18
13.4982 -1.45816e-17 7.46846e-18
13.5415 1.41915e-17 -7.69224e-18
13.5848 -1.46563e-17 8.13229e-18
13.6283 1.46382e-17 -7.53339e-18
13.6718 -1.51076e-17 7.28676e-18
13.7153 1.51421e-17 -6.13841e-18
13.759 -1.49809e-17 7.38402e-18
13.8028 1.52478e-17 -6.44254e-18
13.8466 -1.6063e-17 6.71724e-18
13.8905 1.59809e-17 -6.37713e-18
13.9345 -1.73982e-17 5.86818e-18
13.9786 2.2031e-17 -1.54418e-18
14.0227 -1.2648e-17 4.52124e-18
14.067 1.32436e-17 -3.76002e-18
14.1113 -1.3365e-17 3.46827e-18
14.1558 1.56188e-17 -2.0627e-18
14.2003 -1.72059e-17 9.41846e-20
14.2449 1.47139e-17 -2.16228e-18
14.2896 -1.53063e-17 1.63579e-18
14.3344 1.39713e-17 -4.47221e-19
14.3793 -1.46413e-17 4.96469e-19
14.4243 1.34467e-17 -3.50493e-19
14.4693 -1.36442e-17 -6.99167e-19
14.5145 1.22678e-17 1.68695e-18
14.5598 -1.18354e-17 -1.79813e-18
14.6052 1.04962e-17 1.4299e-18
14.6506 -9.20368e-18 -1.59664e-18
14.6962 6.27752e-18 1.22187e-18
14.7419 3.77482e-17 -2.15688e-17
14.7877 1.41649e-17 5.46522e-18
14.8336 -1.18632e-17 -4.90927e-18
14.8796 1.01004e-17 3.95165e-18
14.9257 -9.9616e-18 -3.8688e-18
14.9719 8.65835e-18 3.77536e-18
15.0182 -8.53896e-18 -4.59311e-18
15.0647 7.47486e-18 3.3359e-18
15.1112 -8.60548e-18 -3.58583e-18
15.1579 7.43501e-18 3.94072e-18
15.2047 -7.98475e-18 -3.89578e-18
15.2516 6.85525e-18 3.40753e-18
15.2986 -7.37815e-18 -3.37919e-18
15.3458 5.73841e-18 3.06904e-18
15.393 -4.8628e-18 -2.06914e-18
15.4404 1.09937e-17 2.2219e-17
15.488 -1.0408e-17 -6.03177e-18
15.5356 7.48285e-18 4.54014e-18
15.5834 -8.3314e-18 -4.29031e-18
15.6313 6.81515e-18 3.66995e-18
15.6794 -6.19509e-18 -2.35495e-18
15.7276 1.00813e-17 6.83659e-18
15.7759 -1.2661e-17 -5.87479e-18
15.8243 8.40664e-18 4.69118e-18
15.873 -1.26653e-17 -3.1675e-18
15.9217 8.16528e-18 3.81823e-18
15.9706 -1.49344e-17 -1.23045e-18
16.0197 7.74634e-18 3.68599e-18
16.0689 -1.67471e-17 3.7887e-20
16.1182 8.24846e-18 2.4872e-18
16.1677 -1.59692e-17 5.10273e-18
16.2174 8.34756e-18 2.49189e-18
16.2672 -1.16584e-17 7.16452e-18
16.3172 7.19246e-18 2.49382e-18
16.3674 -9.28952e-18 9.97253e-18
16.4177 7.67348e-18 2.61281e-18
16.4682 -8.17259e-18 1.01842e-17
16.5189 7.81529e-18 2.04644e-18
16.5697 -6.65439e-18 1.11802e-17
16.6208 7.76045e-18 1.16546e-18
16.672 -4.30126e-18 1.11023e-17
16.7234 8.02656e-18 1.88714e-18
16.775 -2.51548e-18 1.03905e-17
16.8268 7.36981e-18 1.49334e-18
16.8787 -1.80735e-18 8.86067e-18
16.9309 6.52973e-18 2.38811e-18
16.9833 -6.28481e-19 8.38275e-18
17.0359 5.7736e-18 2.28698e-18
17.0887 -1.07505e-19 7.81489e-18
17.1418 5.6245e-18 2.54851e-18
17.195 -6.51932e-19 8.90125e-18
17.2485 5.38917e-18 2.12075e-18
17.3022 -8.69554e-19 8.97486e-18
17.3562 4.3664e-18 2.43085e-18
17.4104 -9.65773e-19 9.42015e-18
17.4648 3.62049e-18 2.34127e-18
17.5195 -5.63427e-19 9.06615e-18
17.5744 3.11529e-18 2.18793e-18
17.6296 -6.18799e-20 1.08508e-17
17.6851 2.67952e-18 2.05838e-18
17.7408 1.66406e-19 1.07738e-17
17.7969 2.32497e-18 1.93386e-18
17.8532 -2.45722e-19 1.10504e-17
17.9098 2.07804e-18 1.9148e-18
17.9667 -1.53024e-18 1.24865e-17
18.0239 2.07189e-18 1.94204e-18
18.0815 -1.82894e-18 1.20106e-17
18.1393 2.07934e-18 1.7828e-18
18.1975 -4.94044e-20 1.09642e-17
18.256 2.10824e-18 1.69066e-18
18.3149 3.80247e-18 9.46619e-18
18.3742 2.33062e-18 1.66812e-18
18.4338 2.21155e-18 8.28014e-18
18.4938 2.65343e-18 1.53067e-18
18.5542 8.52959e-19 6.90624e-18
18.615 3.37072e-18 2.53534e-18
18.6762 -2.09989e-19 5.03007e-18
18.7379 5.03541e-18 1.34484e-18
18.8 3.03548e-19 5.82892e-18
18.8625 5.50823e-18 -2.8415e-18
18.9255 -1.42557e-18 5.30455e-18
18.9891 4.52171e-18 -2.01039e-18
19.0531 9.24276e-19 5.15463e-18
19.1177 3.11224e-18 -3.88534e-18
19.1828 2.05132e-18 8.69216e-18
19.2484 2.31423e-18 -3.40888e-18
19.3147 -8.07372e-18 1.13568e-17
19.3816 1.93903e-18 -3.31442e-18
19.4491 -1.06317e-17 -3.26214e-18
19.5173 2.79797e-18 -4.85707e-18
19.5862 -4.09177e-18 -3.87603e-18
19.6558 2.959e-18 -6.21398e-18
19.7262 -1.56506e-18 -2.0952e-18
19.7974 3.79006e-18 -5.32114e-18
19.8694 -9.72171e-19 -1.33562e-18
19.9423 3.42799e-18 -4.97314e-18
20.0162 -7.76052e-19 -1.20376e-18
20.091 1.05194e-18 -7.65074e-18
20.1669 -6.91294e-19 -1.14931e-18
20.244 -5.87744e-19 -3.14563e-18
20.3222 -7.32775e-19 -1.03027e-18
20.4016 -4.19492e-19 -1.86587e-18
20.4825 -1.03e-18 -8.9623e-19
20.5648 -3.64086e-19 -1.20404e-18
20.6487 -1.38865e-18 -9.44977e-19
20.7344 -4.08051e-19 -9.47881e-19
20.8219 -1.33638e-18 -8.9012e-19
20.9115 -5.2837e-19 -9.61788e-19
21.0034 -4.67472e-19 -7.43987e-19
21.0979 -2.37233e-18 -1.94918e-18
21.1952 -2.87863e-19 -4.22101e-19
21.2959 -7.88214e-20 1.54976e-18
21.4004 -2.6377e-19 -3.45059e-19
21.5093 2.32679e-19 -1.24227e-18
21.6237 -6.04518e-20 1.53012e-19
21.7448 -9.54464e-20 2.03214e-19
21.8747 7.33169e-20 2.95074e-19
22.0165 -4.86053e-19 6.11782e-20
22.1768 -1.96386e-19 -1.75454e-19
22.3723 3.43317e-19 8.27797e-20


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.125Nc1Quantum/GRpOneLoop.txt <==
-22.3723 -0.0020059 -9.00199e-06
-22.1768 -0.00204156 -9.24344e-06
-22.0165 -0.00207152 -9.44793e-06
-21.8747 -0.00209859 -9.63396e-06
-21.7448 -0.00212383 -9.80855e-06
-21.6237 -0.00214779 -9.97524e-06
-21.5093 -0.00217079 -1.01362e-05
-21.4004 -0.00219306 -1.02927e-05
-21.2959 -0.00221472 -1.04458e-05
-21.1952 -0.0022359 -1.05963e-05
-21.0979 -0.00225668 -1.07445e-05
-21.0034 -0.00227712 -1.0891e-05
-20.9115 -0.00229727 -1.10361e-05
-20.8219 -0.00231717 -1.11801e-05
-20.7344 -0.00233687 -1.13232e-05
-20.6487 -0.00235638 -1.14655e-05
-20.5648 -0.00237574 -1.16074e-05
-20.4825 -0.00239497 -1.17488e-05
-20.4016 -0.00241408 -1.18899e-05
-20.3222 -0.00243309 -1.20309e-05
-20.244 -0.00245202 -1.21717e-05
-20.1669 -0.00247087 -1.23127e-05
-20.091 -0.00248967 -1.24537e-05
-20.0162 -0.00250842 -1.25948e-05
-19.9423 -0.00252713 -1.27362e-05
-19.8694 -0.0025458 -1.28779e-05
-19.7974 -0.00256446 -1.302e-05
-19.7262 -0.0025831 -1.31624e-05
-19.6558 -0.00260172 -1.33053e-05
-19.5862 -0.00262035 -1.34487e-05
-19.5173 -0.00263898 -1.35926e-05
-19.4491 -0.00265761 -1.37371e-05
-19.3816 -0.00267626 -1.38822e-05
-19.3147 -0.00269493 -1.40279e-05
-19.2484 -0.00271362 -1.41744e-05
-19.1828 -0.00273233 -1.43215e-05
-19.1177 -0.00275107 -1.44694e-05
-19.0531 -0.00276985 -1.46181e-05
-18.9891 -0.00278867 -1.47676e-05
-18.9255 -0.00280752 -1.49179e-05
-18.8625 -0.00282642 -1.50691e-05
-18.8 -0.00284537 -1.52211e-05
-18.7379 -0.00286437 -1.53741e-05
-18.6762 -0.00288342 -1.5528e-05
-18.615 -0.00290253 -1.56829e-05
-18.5542 -0.00292169 -1.58388e-05
-18.4938 -0.00294092 -1.59957e-05
-18.4338 -0.0029602 -1.61537e-05
-18.3742 -0.00297956 -1.63127e-05
-18.3149 -0.00299898 -1.64728e-05
-18.256 -0.00301848 -1.6634e-05
-18.1975 -0.00303805 -1.67963e-05
-18.1393 -0.00305769 -1.69598e-05
-18.0815 -0.00307741 -1.71245e-05
-18.0239 -0.00309721 -1.72903e-05
-17.9667 -0.00311709 -1.74574e-05
-17.9098 -0.00313705 -1.76258e-05
-17.8532 -0.0031571 -1.77954e-05
-17.7969 -0.00317724 -1.79663e-05
-17.7408 -0.00319747 -1.81385e-05
-17.6851 -0.00321779 -1.8312e-05
-17.6296 -0.0032382 -1.84869e-05
-17.5744 -0.00325871 -1.86632e-05
-17.5195 -0.00327931 -1.88409e-05
-17.4648 -0.00330001 -1.902e-05
-17.4104 -0.00332082 -1.92005e-05
-17.3562 -0.00334172 -1.93825e-05
-17.3022 -0.00336273 -1.9566e-05
-17.2485 -0.00338385 -1.9751e-05
-17.195 -0.00340508 -1.99376e-05
-17.1418 -0.00342641 -2.01257e-05
-17.0887 -0.00344786 -2.03153e-05
-17.0359 -0.00346942 -2.05066e-05
-16.9833 -0.00349109 -2.06996e-05
-16.9309 -0.00351288 -2.08941e-05
-16.8787 -0.0035348 -2.10904e-05
-16.8268 -0.00355683 -2.12883e-05
-16.775 -0.00357898 -2.1488e-05
-16.7234 -0.00360126 -2.16894e-05
-16.672 -0.00362366 -2.18926e-05
-16.6208 -0.00364619 -2.20976e-05
-16.5697 -0.00366885 -2.23044e-05
-16.5189 -0.00369164 -2.2513e-05
-16.4682 -0.00371456 -2.27236e-05
-16.4177 -0.00373761 -2.2936e-05
-16.3674 -0.00376081 -2.31503e-05
-16.3172 -0.00378414 -2.33667e-05
-16.2672 -0.00380761 -2.35849e-05
-16.2174 -0.00383122 -2.38052e-05
-16.1677 -0.00385498 -2.40276e-05
-16.1182 -0.00387888 -2.42519e-05
-16.0689 -0.00390293 -2.44784e-05
-16.0197 -0.00392713 -2.4707e-05
-15.9706 -0.00395148 -2.49378e-05
-15.9217 -0.00397598 -2.51707e-05
-15.873 -0.00400063 -2.54058e-05
-15.8243 -0.00402545 -2.56432e-05
-15.7759 -0.00405042 -2.58828e-05
-15.7276 -0.00407555 -2.61247e-05
-15.6794 -0.00410084 -2.6369e-05
-15.6313 -0.0041263 -2.66156e-05
-15.5834 -0.00415193 -2.68646e-05
-15.5356 -0.00417772 -2.7116e-05
-15.488 -0.00420368 -2.73699e-05
-15.4404 -0.00422982 -2.76262e-05
-15.393 -0.00425613 -2.78851e-05
-15.3458 -0.00428262 -2.81466e-05
-15.2986 -0.00430928 -2.84106e-05
-15.2516 -0.00433613 -2.86773e-05
-15.2047 -0.00436315 -2.89466e-05
-15.1579 -0.00439037 -2.92186e-05
-15.1112 -0.00441777 -2.94934e-05
-15.0647 -0.00444536 -2.97709e-05
-15.0182 -0.00447314 -3.00512e-05
-14.9719 -0.00450111 -3.03344e-05
-14.9257 -0.00452928 -3.06205e-05
-14.8796 -0.00455765 -3.09095e-05
-14.8336 -0.00458622 -3.12015e-05
-14.7877 -0.00461499 -3.14964e-05
-14.7419 -0.00464397 -3.17945e-05
-14.6962 -0.00467315 -3.20956e-05
-14.6506 -0.00470254 -3.23998e-05
-14.6052 -0.00473215 -3.27072e-05
-14.5598 -0.00476197 -3.30179e-05
-14.5145 -0.00479201 -3.33318e-05
-14.4693 -0.00482227 -3.3649e-05
-14.4243 -0.00485275 -3.39696e-05
-14.3793 -0.00488345 -3.42935e-05
-14.3344 -0.00491439 -3.4621e-05
-14.2896 -0.00494555 -3.49519e-05
-14.2449 -0.00497695 -3.52863e-05
-14.2003 -0.00500858 -3.56244e-05
-14.1558 -0.00504045 -3.59661e-05
-14.1113 -0.00507256 -3.63115e-05
-14.067 -0.00510491 -3.66606e-05
-14.0227 -0.00513751 -3.70135e-05
-13.9786 -0.00517036 -3.73703e-05
-13.9345 -0.00520346 -3.77311e-05
-13.8905 -0.00523682 -3.80957e-05
-13.8466 -0.00527044 -3.84644e-05
-13.8028 -0.00530432 -3.88372e-05
-13.759 -0.00533846 -3.92141e-05
-13.7153 -0.00537287 -3.95952e-05
-13.6718 -0.00540755 -3.99805e-05
-13.6283 -0.0054425 -4.03702e-05
-13.5848 -0.00547773 -4.07643e-05
-13.5415 -0.00551324 -4.11627e-05
-13.4982 -0.00554904 -4.15657e-05
-13.455 -0.00558512 -4.19733e-05
-13.4119 -0.00562149 -4.23855e-05
-13.3689 -0.00565815 -4.28024e-05
-13.3259 -0.00569511 -4.32241e-05
-13.283 -0.00573238 -4.36506e-05
-13.2402 -0.00576994 -4.40821e-05
-13.1974 -0.00580782 -4.45185e-05
-13.1547 -0.00584601 -4.496e-05
-13.1121 -0.00588451 -4.54066e-05
-13.0696 -0.00592333 -4.58585e-05
-13.0271 -0.00596247 -4.63156e-05
-12.9847 -0.00600194 -4.67781e-05
-12.9424 -0.00604174 -4.7246e-05
-12.9001 -0.00608188 -4.77195e-05
-12.8579 -0.00612235 -4.81986e-05
-12.8158 -0.00616317 -4.86834e-05
-12.7737 -0.00620433 -4.91739e-05
-12.7317 -0.00624585 -4.96704e-05
-12.6898 -0.00628772 -5.01728e-05
-12.6479 -0.00632995 -5.06812e-05
-12.6061 -0.00637255 -5.11958e-05
-12.5643 -0.00641551 -5.17166e-05
-12.5226 -0.00645885 -5.22438e-05
-12.481 -0.00650257 -5.27774e-05
-12.4394 -0.00654666 -5.33175e-05
-12.3979 -0.00659115 -5.38642e-05
-12.3565 -0.00663603 -5.44177e-05
-12.3151 -0.0066813 -5.49781e-05
-12.2738 -0.00672698 -5.55453e-05
-12.2325 -0.00677306 -5.61196e-05
-12.1913 -0.00681956 -5.67011e-05
-12.1501 -0.00686647 -5.72899e-05
-12.109 -0.00691381 -5.78861e-05
-12.068 -0.00696157 -5.84897e-05
-12.027 -0.00700977 -5.9101e-05
-11.986 -0.00705841 -5.97201e-05
-11.9452 -0.00710749 -6.0347e-05
-11.9043 -0.00715702 -6.09819e-05
-11.8636 -0.00720701 -6.1625e-05
-11.8228 -0.00725746 -6.22763e-05
-11.7822 -0.00730838 -6.2936e-05
-11.7415 -0.00735977 -6.36043e-05
-11.701 -0.00741164 -6.42812e-05
-11.6605 -0.007464 -6.4967e-05
-11.62 -0.00751685 -6.56616e-05
-11.5796 -0.00757021 -6.63654e-05
-11.5392 -0.00762406 -6.70785e-05
-11.4989 -0.00767843 -6.7801e-05
-11.4587 -0.00773332 -6.8533e-05
-11.4184 -0.00778874 -6.92748e-05
-11.3783 -0.00784468 -7.00264e-05
-11.3381 -0.00790117 -7.07881e-05
-11.2981 -0.00795821 -7.156e-05
-11.2581 -0.0080158 -7.23423e-05
-11.2181 -0.00807395 -7.31352e-05
-11.1781 -0.00813268 -7.39388e-05
-11.1383 -0.00819198 -7.47534e-05
-11.0984 -0.00825186 -7.55791e-05
-11.0586 -0.00831234 -7.64161e-05
-11.0189 -0.00837343 -7.72646e-05
-10.9792 -0.00843512 -7.81248e-05
-10.9395 -0.00849743 -7.8997e-05
-10.8999 -0.00856037 -7.98812e-05
-10.8603 -0.00862394 -8.07778e-05
-10.8208 -0.00868816 -8.16869e-05
-10.7813 -0.00875303 -8.26088e-05
-10.7418 -0.00881856 -8.35437e-05
-10.7024 -0.00888477 -8.44917e-05
-10.6631 -0.00895165 -8.54533e-05
-10.6238 -0.00901923 -8.64286e-05
-10.5845 -0.00908751 -8.74177e-05
-10.5452 -0.0091565 -8.84211e-05
-10.506 -0.00922621 -8.9439e-05
-10.4669 -0.00929665 -9.04715e-05
-10.4278 -0.00936784 -9.1519e-05
-10.3887 -0.00943977 -9.25818e-05
-10.3496 -0.00951247 -9.36601e-05
-10.3106 -0.00958595 -9.47542e-05
-10.2717 -0.00966021 -9.58644e-05
-10.2328 -0.00973527 -9.69911e-05
-10.1939 -0.00981113 -9.81344e-05
-10.155 -0.00988782 -9.92948e-05
-10.1162 -0.00996534 -0.000100472
-10.0774 -0.0100437 -0.000101668
-10.0387 -0.0101229 -0.000102881
-10 -0.010203 -0.000104113
-9.96134 -0.010284 -0.000105363
-9.92271 -0.0103659 -0.000106633
-9.88412 -0.0104487 -0.000107922
-9.84557 -0.0105324 -0.00010923
-9.80704 -0.0106171 -0.000110559
-9.76856 -0.0107027 -0.000111908
-9.73011 -0.0107892 -0.000113279
-9.69169 -0.0108768 -0.00011467
-9.65331 -0.0109654 -0.000116084
-9.61496 -0.0110549 -0.000117519
-9.57664 -0.0111455 -0.000118978
-9.53836 -0.0112372 -0.000120459
-9.50011 -0.0113299 -0.000121964
-9.46189 -0.0114237 -0.000123493
-9.42371 -0.0115186 -0.000125046
-9.38556 -0.0116146 -0.000126625
-9.34744 -0.0117117 -0.000128229
-9.30935 -0.01181 -0.000129859
-9.2713 -0.0119095 -0.000131516
-9.23327 -0.0120101 -0.000133199
-9.19528 -0.0121119 -0.000134911
-9.15732 -0.012215 -0.00013665
-9.11939 -0.0123193 -0.000138419
-9.08149 -0.0124249 -0.000140217
-9.04362 -0.0125318 -0.000142045
-9.00578 -0.01264 -0.000143903
-8.96797 -0.0127495 -0.000145793
-8.93019 -0.0128604 -0.000147715
-8.89244 -0.0129726 -0.00014967
-8.85471 -0.0130863 -0.000151658
-8.81702 -0.0132013 -0.00015368
-8.77936 -0.0133179 -0.000155737
-8.74172 -0.0134359 -0.000157829
-8.70412 -0.0135554 -0.000159958
-8.66654 -0.0136764 -0.000162124
-8.62899 -0.0137989 -0.000164328
-8.59146 -0.0139231 -0.000166571
-8.55397 -0.0140488 -0.000168854
-8.5165 -0.0141762 -0.000171177
-8.47906 -0.0143052 -0.000173541
-8.44165 -0.014436 -0.000175948
-8.40426 -0.0145684 -0.000178398
-8.3669 -0.0147026 -0.000180893
-8.32956 -0.0148386 -0.000183433
-8.29226 -0.0149764 -0.000186019
-8.25497 -0.0151161 -0.000188653
-8.21772 -0.0152576 -0.000191335
-8.18049 -0.0154011 -0.000194067
-8.14328 -0.0155465 -0.00019685
-8.1061 -0.0156939 -0.000199685
-8.06895 -0.0158434 -0.000202573
-8.03182 -0.0159948 -0.000205516
-7.99471 -0.0161484 -0.000208515
-7.95763 -0.0163042 -0.00021157
-7.92058 -0.0164621 -0.000214685
-7.88355 -0.0166223 -0.000217859
-7.84654 -0.0167847 -0.000221095
-7.80955 -0.0169494 -0.000224394
-7.77259 -0.0171165 -0.000227757
-7.73566 -0.017286 -0.000231186
-7.69874 -0.0174579 -0.000234683
-7.66185 -0.0176323 -0.00023825
-7.62498 -0.0178093 -0.000241887
-7.58814 -0.0179889 -0.000245598
-7.55132 -0.0181711 -0.000249383
-7.51452 -0.018356 -0.000253245
-7.47774 -0.0185437 -0.000257186
-7.44099 -0.0187342 -0.000261207
-7.40425 -0.0189276 -0.000265311
-7.36754 -0.0191238 -0.0002695
-7.33085 -0.0193231 -0.000273777
-7.29418 -0.0195255 -0.000278142
-7.25754 -0.0197309 -0.0002826
-7.22091 -0.0199395 -0.000287152
-7.18431 -0.0201514 -0.000291801
-7.14772 -0.0203666 -0.000296549
-7.11116 -0.0205852 -0.000301399
-7.07462 -0.0208072 -0.000306354
-7.0381 -0.0210327 -0.000311417
-7.00159 -0.0212619 -0.000316591
-6.96511 -0.0214948 -0.000321878
-6.92865 -0.0217314 -0.000327283
-6.89221 -0.0219719 -0.000332808
-6.85579 -0.0222163 -0.000338456
-6.81938 -0.0224648 -0.000344232
-6.783 -0.0227173 -0.000350138
-6.74664 -0.0229741 -0.000356179
-6.71029 -0.0232352 -0.000362359
-6.67397 -0.0235007 -0.000368681
-6.63766 -0.0237706 -0.00037515
-6.60137 -0.0240452 -0.00038177
-6.5651 -0.0243245 -0.000388545
-6.52885 -0.0246087 -0.000395481
-6.49262 -0.0248977 -0.000402581
-6.4564 -0.0251919 -0.000409852
-6.42021 -0.0254912 -0.000417297
-6.38403 -0.0257958 -0.000424923
-6.34786 -0.0261058 -0.000432735
-6.31172 -0.0264214 -0.000440739
-6.27559 -0.0267427 -0.000448941
-6.23949 -0.0270699 -0.000457347
-6.20339 -0.027403 -0.000465963
-6.16732 -0.0277423 -0.000474797
-6.13126 -0.0280878 -0.000483855
-6.09522 -0.0284398 -0.000493144
-6.05919 -0.0287984 -0.000502672
-6.02319 -0.0291638 -0.000512447
-5.9872 -0.0295362 -0.000522477
-5.95122 -0.0299157 -0.000532771
-5.91526 -0.0303025 -0.000543337
-5.87932 -0.0306968 -0.000554185
-5.84339 -0.0310988 -0.000565323
-5.80748 -0.0315088 -0.000576763
-5.77158 -0.0319269 -0.000588514
-5.7357 -0.0323534 -0.000600588
-5.69984 -0.0327885 -0.000612995
-5.66399 -0.0332324 -0.000625748
-5.62815 -0.0336854 -0.000638858
-5.59233 -0.0341477 -0.000652339
-5.55653 -0.0346195 -0.000666204
-5.52074 -0.0351013 -0.000680467
-5.48497 -0.0355932 -0.000695142
-5.4492 -0.0360955 -0.000710245
-5.41346 -0.0366086 -0.000725792
-5.37773 -0.0371328 -0.0007418
-5.34201 -0.0376683 -0.000758286
-5.30631 -0.0382156 -0.000775268
-5.27062 -0.0387749 -0.000792765
-5.23494 -0.0393467 -0.000810798
-5.19928 -0.0399313 -0.000829388
-5.16363 -0.0405292 -0.000848557
-5.128 -0.0411407 -0.000868327
-5.09237 -0.0417662 -0.000888724
-5.05677 -0.0424063 -0.000909772
-5.02117 -0.0430613 -0.000931498
-4.98559 -0.0437318 -0.000953931
-4.95002 -0.0444182 -0.000977101
-4.91446 -0.0451211 -0.00100104
-4.87892 -0.0458411 -0.00102577
-4.84339 -0.0465787 -0.00105134
-4.80787 -0.0473344 -0.00107778
-4.77237 -0.048109 -0.00110513
-4.73687 -0.048903 -0.00113343
-4.70139 -0.0497172 -0.00116272
-4.66592 -0.0505522 -0.00119305
-4.63046 -0.0514088 -0.00122446
-4.59502 -0.0522877 -0.00125701
-4.55958 -0.0531899 -0.00129074
-4.52416 -0.054116 -0.00132571
-4.48875 -0.055067 -0.00136199
-4.45335 -0.0560438 -0.00139963
-4.41797 -0.0570475 -0.0014387
-4.38259 -0.0580789 -0.00147928
-4.34722 -0.0591393 -0.00152143
-4.31187 -0.0602297 -0.00156524
-4.27653 -0.0613512 -0.00161078
-4.24119 -0.0625052 -0.00165816
-4.20587 -0.063693 -0.00170746
-4.17056 -0.0649158 -0.00175879
-4.13526 -0.0661753 -0.00181226
-4.09997 -0.0674728 -0.00186797
-4.06469 -0.0688101 -0.00192607
-4.02942 -0.0701887 -0.00198666
-3.99416 -0.0716105 -0.00204991
-3.95891 -0.0730775 -0.00211595
-3.92367 -0.0745915 -0.00218496
-3.88844 -0.0761547 -0.00225709
-3.85322 -0.0777694 -0.00233255
-3.81801 -0.0794378 -0.00241152
-3.7828 -0.0811627 -0.00249423
-3.74761 -0.0829465 -0.0025809
-3.71243 -0.0847922 -0.00267178
-3.67726 -0.0867028 -0.00276715
-3.64209 -0.0886815 -0.00286728
-3.60694 -0.0907317 -0.0029725
-3.57179 -0.092857 -0.00308314
-3.53665 -0.0950614 -0.00319958
-3.50152 -0.097349 -0.0033222
-3.4664 -0.0997242 -0.00345144
-3.43129 -0.102192 -0.00358778
-3.39619 -0.104757 -0.00373172
-3.36109 -0.107425 -0.00388383
-3.32601 -0.110202 -0.00404471
-3.29093 -0.113094 -0.00421505
-3.25586 -0.116108 -0.00439556
-3.2208 -0.119252 -0.00458707
-3.18574 -0.122532 -0.00479044
-3.1507 -0.125959 -0.00500667
-3.11566 -0.12954 -0.00523682
-3.08063 -0.133287 -0.00548209
-3.0456 -0.137209 -0.00574381
-3.01059 -0.14132 -0.00602344
-2.97558 -0.145631 -0.00632261
-2.94058 -0.150157 -0.00664314
-2.90558 -0.154914 -0.00698708
-2.87059 -0.159918 -0.00735672
-2.83561 -0.165188 -0.00775461
-2.80064 -0.170745 -0.00818367
-2.76567 -0.17661 -0.00864716
-2.73071 -0.18281 -0.0091488
-2.69576 -0.189372 -0.00969281
-2.66081 -0.196327 -0.010284
-2.62587 -0.203708 -0.010928
-2.59094 -0.211556 -0.011631
-2.55601 -0.219911 -0.0124004
-2.52109 -0.228824 -0.0132448
-2.48617 -0.238349 -0.014174
-2.45126 -0.248548 -0.0151996
-2.41636 -0.259492 -0.0163353
-2.38146 -0.271261 -0.0175971
-2.34657 -0.283948 -0.0190043
-2.31168 -0.29766 -0.0205797
-2.2768 -0.312521 -0.022351
-2.24192 -0.328675 -0.0243518
-2.20705 -0.346291 -0.0266229
-2.17219 -0.365571 -0.0292149
-2.13733 -0.38675 -0.0321906
-2.10247 -0.410113 -0.035629
-2.06762 -0.436005 -0.0396303
-2.03278 -0.464843 -0.0443234
-1.99794 -0.497143 -0.0498762
-1.9631 -0.533544 -0.0565104
-1.92827 -0.574854 -0.0645239
-1.89345 -0.622101 -0.0743242
-1.85862 -0.676619 -0.0864803
-1.82381 -0.740162 -0.101806
-1.78899 -0.815085 -0.121495
-1.75419 -0.904615 -0.147359
-1.71938 -1.01328 -0.182245
-1.68458 -1.14758 -0.230825
-1.64979 -1.31715 -0.301184
-1.61499 -1.53655 -0.408211
-1.58021 -1.8281 -0.58154
-1.54542 -2.22433 -0.885906
-1.51064 -2.75686 -1.47823
-1.47586 -3.32969 -2.76282
-1.44109 -2.87244 -5.41567
-1.40632 1.1126 -6.9322
-1.37155 3.6097 -4.15519
-1.33679 3.3661 -2.10957
-1.30203 2.77311 -1.18371
-1.26727 2.29855 -0.738688
-1.23251 1.95016 -0.499491
-1.19776 1.69197 -0.358263
-1.16301 1.4957 -0.268568
-1.12827 1.34261 -0.208277
-1.09352 1.22045 -0.165889
-1.05878 1.12104 -0.13499
-1.02405 1.0388 -0.111784
-0.989309 0.969791 -0.0939166
-0.954576 0.9112 -0.0798659
-0.919844 0.860941 -0.0686138
-0.885115 0.817453 -0.059459
-0.850388 0.779542 -0.051906
-0.815663 0.74628 -0.0455966
-0.78094 0.716938 -0.0402669
-0.746219 0.690933 -0.0357188
-0.711499 0.667798 -0.0318015
-0.676781 0.647149 -0.0283983
-0.642065 0.628674 -0.0254178
-0.60735 0.612112 -0.0227878
-0.572637 0.597247 -0.0204501
-0.537925 0.583897 -0.0183579
-0.503214 0.57191 -0.0164728
-0.468504 0.561155 -0.0147632
-0.433796 0.551523 -0.0132027
-0.399089 0.542919 -0.0117691
-0.364382 0.535263 -0.0104438
-0.329676 0.528488 -0.00921065
-0.294972 0.522535 -0.00805589
-0.260267 0.517354 -0.00696745
-0.225564 0.512904 -0.0059347
-0.190861 0.509149 -0.00494821
-0.156158 0.506063 -0.00399945
-0.121456 0.50362 -0.00308064
-0.0867541 0.501803 -0.00218456
-0.0520524 0.500599 -0.00130444
-0.0173508 0.499999 -0.000433769
0.0173508 0.499999 0.000433769
0.0520524 0.500599 0.00130444
0.0867541 0.501803 0.00218456
0.121456 0.50362 0.00308064
0.156158 0.506063 0.00399945
0.190861 0.509149 0.00494821
0.225564 0.512904 0.0059347
0.260267 0.517354 0.00696745
0.294972 0.522535 0.00805589
0.329676 0.528488 0.00921065
0.364382 0.535263 0.0104438
0.399089 0.542919 0.0117691
0.433796 0.551523 0.0132027
0.468504 0.561155 0.0147632
0.503214 0.57191 0.0164728
0.537925 0.583897 0.0183579
0.572637 0.597247 0.0204501
0.60735 0.612112 0.0227878
0.642065 0.628674 0.0254178
0.676781 0.647149 0.0283983
0.711499 0.667798 0.0318015
0.746219 0.690933 0.0357188
0.78094 0.716938 0.0402669
0.815663 0.74628 0.0455966
0.850388 0.779542 0.051906
0.885115 0.817453 0.059459
0.919844 0.860941 0.0686138
0.954576 0.9112 0.0798659
0.989309 0.969791 0.0939166
1.02405 1.0388 0.111784
1.05878 1.12104 0.13499
1.09352 1.22045 0.165889
1.12827 1.34261 0.208277
1.16301 1.4957 0.268568
1.19776 1.69197 0.358263
1.23251 1.95016 0.499491
1.26727 2.29855 0.738688
1.30203 2.77311 1.18371
1.33679 3.3661 2.10957
1.37155 3.6097 4.15519
1.40632 1.1126 6.9322
1.44109 -2.87244 5.41567
1.47586 -3.32969 2.76282
1.51064 -2.75686 1.47823
1.54542 -2.22433 0.885906
1.58021 -1.8281 0.58154
1.61499 -1.53655 0.408211
1.64979 -1.31715 0.301184
1.68458 -1.14758 0.230825
1.71938 -1.01328 0.182245
1.75419 -0.904615 0.147359
1.78899 -0.815085 0.121495
1.82381 -0.740162 0.101806
1.85862 -0.676619 0.0864803
1.89345 -0.622101 0.0743242
1.92827 -0.574854 0.0645239
1.9631 -0.533544 0.0565104
1.99794 -0.497143 0.0498762
2.03278 -0.464843 0.0443234
2.06762 -0.436005 0.0396303
2.10247 -0.410113 0.035629
2.13733 -0.38675 0.0321906
2.17219 -0.365571 0.0292149
2.20705 -0.346291 0.0266229
2.24192 -0.328675 0.0243518
2.2768 -0.312521 0.022351
2.31168 -0.29766 0.0205797
2.34657 -0.283948 0.0190043
2.38146 -0.271261 0.0175971
2.41636 -0.259492 0.0163353
2.45126 -0.248548 0.0151996
2.48617 -0.238349 0.014174
2.52109 -0.228824 0.0132448
2.55601 -0.219911 0.0124004
2.59094 -0.211556 0.011631
2.62587 -0.203708 0.010928
2.66081 -0.196327 0.010284
2.69576 -0.189372 0.00969281
2.73071 -0.18281 0.0091488
2.76567 -0.17661 0.00864716
2.80064 -0.170745 0.00818367
2.83561 -0.165188 0.00775461
2.87059 -0.159918 0.00735672
2.90558 -0.154914 0.00698708
2.94058 -0.150157 0.00664314
2.97558 -0.145631 0.00632261
3.01059 -0.14132 0.00602344
3.0456 -0.137209 0.00574381
3.08063 -0.133287 0.00548209
3.11566 -0.12954 0.00523682
3.1507 -0.125959 0.00500667
3.18574 -0.122532 0.00479044
3.2208 -0.119252 0.00458707
3.25586 -0.116108 0.00439556
3.29093 -0.113094 0.00421505
3.32601 -0.110202 0.00404471
3.36109 -0.107425 0.00388383
3.39619 -0.104757 0.00373172
3.43129 -0.102192 0.00358778
3.4664 -0.0997242 0.00345144
3.50152 -0.097349 0.0033222
3.53665 -0.0950614 0.00319958
3.57179 -0.092857 0.00308314
3.60694 -0.0907317 0.0029725
3.64209 -0.0886815 0.00286728
3.67726 -0.0867028 0.00276715
3.71243 -0.0847922 0.00267178
3.74761 -0.0829465 0.0025809
3.7828 -0.0811627 0.00249423
3.81801 -0.0794378 0.00241152
3.85322 -0.0777694 0.00233255
3.88844 -0.0761547 0.00225709
3.92367 -0.0745915 0.00218496
3.95891 -0.0730775 0.00211595
3.99416 -0.0716105 0.00204991
4.02942 -0.0701887 0.00198666
4.06469 -0.0688101 0.00192607
4.09997 -0.0674728 0.00186797
4.13526 -0.0661753 0.00181226
4.17056 -0.0649158 0.00175879
4.20587 -0.063693 0.00170746
4.24119 -0.0625052 0.00165816
4.27653 -0.0613512 0.00161078
4.31187 -0.0602297 0.00156524
4.34722 -0.0591393 0.00152143
4.38259 -0.0580789 0.00147928
4.41797 -0.0570475 0.0014387
4.45335 -0.0560438 0.00139963
4.48875 -0.055067 0.00136199
4.52416 -0.054116 0.00132571
4.55958 -0.0531899 0.00129074
4.59502 -0.0522877 0.00125701
4.63046 -0.0514088 0.00122446
4.66592 -0.0505522 0.00119305
4.70139 -0.0497172 0.00116272
4.73687 -0.048903 0.00113343
4.77237 -0.048109 0.00110513
4.80787 -0.0473344 0.00107778
4.84339 -0.0465787 0.00105134
4.87892 -0.0458411 0.00102577
4.91446 -0.0451211 0.00100104
4.95002 -0.0444182 0.000977101
4.98559 -0.0437318 0.000953931
5.02117 -0.0430613 0.000931498
5.05677 -0.0424063 0.000909772
5.09237 -0.0417662 0.000888724
5.128 -0.0411407 0.000868327
5.16363 -0.0405292 0.000848557
5.19928 -0.0399313 0.000829388
5.23494 -0.0393467 0.000810798
5.27062 -0.0387749 0.000792765
5.30631 -0.0382156 0.000775268
5.34201 -0.0376683 0.000758286
5.37773 -0.0371328 0.0007418
5.41346 -0.0366086 0.000725792
5.4492 -0.0360955 0.000710245
5.48497 -0.0355932 0.000695142
5.52074 -0.0351013 0.000680467
5.55653 -0.0346195 0.000666204
5.59233 -0.0341477 0.000652339
5.62815 -0.0336854 0.000638858
5.66399 -0.0332324 0.000625748
5.69984 -0.0327885 0.000612995
5.7357 -0.0323534 0.000600588
5.77158 -0.0319269 0.000588514
5.80748 -0.0315088 0.000576763
5.84339 -0.0310988 0.000565323
5.87932 -0.0306968 0.000554185
5.91526 -0.0303025 0.000543337
5.95122 -0.0299157 0.000532771
5.9872 -0.0295362 0.000522477
6.02319 -0.0291638 0.000512447
6.05919 -0.0287984 0.000502672
6.09522 -0.0284398 0.000493144
6.13126 -0.0280878 0.000483855
6.16732 -0.0277423 0.000474797
6.20339 -0.027403 0.000465963
6.23949 -0.0270699 0.000457347
6.27559 -0.0267427 0.000448941
6.31172 -0.0264214 0.000440739
6.34786 -0.0261058 0.000432735
6.38403 -0.0257958 0.000424923
6.42021 -0.0254912 0.000417297
6.4564 -0.0251919 0.000409852
6.49262 -0.0248977 0.000402581
6.52885 -0.0246087 0.000395481
6.5651 -0.0243245 0.000388545
6.60137 -0.0240452 0.00038177
6.63766 -0.0237706 0.00037515
6.67397 -0.0235007 0.000368681
6.71029 -0.0232352 0.000362359
6.74664 -0.0229741 0.000356179
6.783 -0.0227173 0.000350138
6.81938 -0.0224648 0.000344232
6.85579 -0.0222163 0.000338456
6.89221 -0.0219719 0.000332808
6.92865 -0.0217314 0.000327283
6.96511 -0.0214948 0.000321878
7.00159 -0.0212619 0.000316591
7.0381 -0.0210327 0.000311417
7.07462 -0.0208072 0.000306354
7.11116 -0.0205852 0.000301399
7.14772 -0.0203666 0.000296549
7.18431 -0.0201514 0.000291801
7.22091 -0.0199395 0.000287152
7.25754 -0.0197309 0.0002826
7.29418 -0.0195255 0.000278142
7.33085 -0.0193231 0.000273777
7.36754 -0.0191238 0.0002695
7.40425 -0.0189276 0.000265311
7.44099 -0.0187342 0.000261207
7.47774 -0.0185437 0.000257186
7.51452 -0.018356 0.000253245
7.55132 -0.0181711 0.000249383
7.58814 -0.0179889 0.000245598
7.62498 -0.0178093 0.000241887
7.66185 -0.0176323 0.00023825
7.69874 -0.0174579 0.000234683
7.73566 -0.017286 0.000231186
7.77259 -0.0171165 0.000227757
7.80955 -0.0169494 0.000224394
7.84654 -0.0167847 0.000221095
7.88355 -0.0166223 0.000217859
7.92058 -0.0164621 0.000214685
7.95763 -0.0163042 0.00021157
7.99471 -0.0161484 0.000208515
8.03182 -0.0159948 0.000205516
8.06895 -0.0158434 0.000202573
8.1061 -0.0156939 0.000199685
8.14328 -0.0155465 0.00019685
8.18049 -0.0154011 0.000194067
8.21772 -0.0152576 0.000191335
8.25497 -0.0151161 0.000188653
8.29226 -0.0149764 0.000186019
8.32956 -0.0148386 0.000183433
8.3669 -0.0147026 0.000180893
8.40426 -0.0145684 0.000178398
8.44165 -0.014436 0.000175948
8.47906 -0.0143052 0.000173541
8.5165 -0.0141762 0.000171177
8.55397 -0.0140488 0.000168854
8.59146 -0.0139231 0.000166571
8.62899 -0.0137989 0.000164328
8.66654 -0.0136764 0.000162124
8.70412 -0.0135554 0.000159958
8.74172 -0.0134359 0.000157829
8.77936 -0.0133179 0.000155737
8.81702 -0.0132013 0.00015368
8.85471 -0.0130863 0.000151658
8.89244 -0.0129726 0.00014967
8.93019 -0.0128604 0.000147715
8.96797 -0.0127495 0.000145793
9.00578 -0.01264 0.000143903
9.04362 -0.0125318 0.000142045
9.08149 -0.0124249 0.000140217
9.11939 -0.0123193 0.000138419
9.15732 -0.012215 0.00013665
9.19528 -0.0121119 0.000134911
9.23327 -0.0120101 0.000133199
9.2713 -0.0119095 0.000131516
9.30935 -0.01181 0.000129859
9.34744 -0.0117117 0.000128229
9.38556 -0.0116146 0.000126625
9.42371 -0.0115186 0.000125046
9.46189 -0.0114237 0.000123493
9.50011 -0.0113299 0.000121964
9.53836 -0.0112372 0.000120459
9.57664 -0.0111455 0.000118978
9.61496 -0.0110549 0.000117519
9.65331 -0.0109654 0.000116084
9.69169 -0.0108768 0.00011467
9.73011 -0.0107892 0.000113279
9.76856 -0.0107027 0.000111908
9.80704 -0.0106171 0.000110559
9.84557 -0.0105324 0.00010923
9.88412 -0.0104487 0.000107922
9.92271 -0.0103659 0.000106633
9.96134 -0.010284 0.000105363
10 -0.010203 0.000104113
10.0387 -0.0101229 0.000102881
10.0774 -0.0100437 0.000101668
10.1162 -0.00996534 0.000100472
10.155 -0.00988782 9.92948e-05
10.1939 -0.00981113 9.81344e-05
10.2328 -0.00973527 9.69911e-05
10.2717 -0.00966021 9.58644e-05
10.3106 -0.00958595 9.47542e-05
10.3496 -0.00951247 9.36601e-05
10.3887 -0.00943977 9.25818e-05
10.4278 -0.00936784 9.1519e-05
10.4669 -0.00929665 9.04715e-05
10.506 -0.00922621 8.9439e-05
10.5452 -0.0091565 8.84211e-05
10.5845 -0.00908751 8.74177e-05
10.6238 -0.00901923 8.64286e-05
10.6631 -0.00895165 8.54533e-05
10.7024 -0.00888477 8.44917e-05
10.7418 -0.00881856 8.35437e-05
10.7813 -0.00875303 8.26088e-05
10.8208 -0.00868816 8.16869e-05
10.8603 -0.00862394 8.07778e-05
10.8999 -0.00856037 7.98812e-05
10.9395 -0.00849743 7.8997e-05
10.9792 -0.00843512 7.81248e-05
11.0189 -0.00837343 7.72646e-05
11.0586 -0.00831234 7.64161e-05
11.0984 -0.00825186 7.55791e-05
11.1383 -0.00819198 7.47534e-05
11.1781 -0.00813268 7.39388e-05
11.2181 -0.00807395 7.31352e-05
11.2581 -0.0080158 7.23423e-05
11.2981 -0.00795821 7.156e-05
11.3381 -0.00790117 7.07881e-05
11.3783 -0.00784468 7.00264e-05
11.4184 -0.00778874 6.92748e-05
11.4587 -0.00773332 6.8533e-05
11.4989 -0.00767843 6.7801e-05
11.5392 -0.00762406 6.70785e-05
11.5796 -0.00757021 6.63654e-05
11.62 -0.00751685 6.56616e-05
11.6605 -0.007464 6.4967e-05
11.701 -0.00741164 6.42812e-05
11.7415 -0.00735977 6.36043e-05
11.7822 -0.00730838 6.2936e-05
11.8228 -0.00725746 6.22763e-05
11.8636 -0.00720701 6.1625e-05
11.9043 -0.00715702 6.09819e-05
11.9452 -0.00710749 6.0347e-05
11.986 -0.00705841 5.97201e-05
12.027 -0.00700977 5.9101e-05
12.068 -0.00696157 5.84897e-05
12.109 -0.00691381 5.78861e-05
12.1501 -0.00686647 5.72899e-05
12.1913 -0.00681956 5.67011e-05
12.2325 -0.00677306 5.61196e-05
12.2738 -0.00672698 5.55453e-05
12.3151 -0.0066813 5.49781e-05
12.3565 -0.00663603 5.44177e-05
12.3979 -0.00659115 5.38642e-05
12.4394 -0.00654666 5.33175e-05
12.481 -0.00650257 5.27774e-05
12.5226 -0.00645885 5.22438e-05
12.5643 -0.00641551 5.17166e-05
12.6061 -0.00637255 5.11958e-05
12.6479 -0.00632995 5.06812e-05
12.6898 -0.00628772 5.01728e-05
12.7317 -0.00624585 4.96704e-05
12.7737 -0.00620433 4.91739e-05
12.8158 -0.00616317 4.86834e-05
12.8579 -0.00612235 4.81986e-05
12.9001 -0.00608188 4.77195e-05
12.9424 -0.00604174 4.7246e-05
12.9847 -0.00600194 4.67781e-05
13.0271 -0.00596247 4.63156e-05
13.0696 -0.00592333 4.58585e-05
13.1121 -0.00588451 4.54066e-05
13.1547 -0.00584601 4.496e-05
13.1974 -0.00580782 4.45185e-05
13.2402 -0.00576994 4.40821e-05
13.283 -0.00573238 4.36506e-05
13.3259 -0.00569511 4.32241e-05
13.3689 -0.00565815 4.28024e-05
13.4119 -0.00562149 4.23855e-05
13.455 -0.00558512 4.19733e-05
13.4982 -0.00554904 4.15657e-05
13.5415 -0.00551324 4.11627e-05
13.5848 -0.00547773 4.07643e-05
13.6283 -0.0054425 4.03702e-05
13.6718 -0.00540755 3.99805e-05
13.7153 -0.00537287 3.95952e-05
13.759 -0.00533846 3.92141e-05
13.8028 -0.00530432 3.88372e-05
13.8466 -0.00527044 3.84644e-05
13.8905 -0.00523682 3.80957e-05
13.9345 -0.00520346 3.77311e-05
13.9786 -0.00517036 3.73703e-05
14.0227 -0.00513751 3.70135e-05
14.067 -0.00510491 3.66606e-05
14.1113 -0.00507256 3.63115e-05
14.1558 -0.00504045 3.59661e-05
14.2003 -0.00500858 3.56244e-05
14.2449 -0.00497695 3.52863e-05
14.2896 -0.00494555 3.49519e-05
14.3344 -0.00491439 3.4621e-05
14.3793 -0.00488345 3.42935e-05
14.4243 -0.00485275 3.39696e-05
14.4693 -0.00482227 3.3649e-05
14.5145 -0.00479201 3.33318e-05
14.5598 -0.00476197 3.30179e-05
14.6052 -0.00473215 3.27072e-05
14.6506 -0.00470254 3.23998e-05
14.6962 -0.00467315 3.20956e-05
14.7419 -0.00464397 3.17945e-05
14.7877 -0.00461499 3.14964e-05
14.8336 -0.00458622 3.12015e-05
14.8796 -0.00455765 3.09095e-05
14.9257 -0.00452928 3.06205e-05
14.9719 -0.00450111 3.03344e-05
15.0182 -0.00447314 3.00512e-05
15.0647 -0.00444536 2.97709e-05
15.1112 -0.00441777 2.94934e-05
15.1579 -0.00439037 2.92186e-05
15.2047 -0.00436315 2.89466e-05
15.2516 -0.00433613 2.86773e-05
15.2986 -0.00430928 2.84106e-05
15.3458 -0.00428262 2.81466e-05
15.393 -0.00425613 2.78851e-05
15.4404 -0.00422982 2.76262e-05
15.488 -0.00420368 2.73699e-05
15.5356 -0.00417772 2.7116e-05
15.5834 -0.00415193 2.68646e-05
15.6313 -0.0041263 2.66156e-05
15.6794 -0.00410084 2.6369e-05
15.7276 -0.00407555 2.61247e-05
15.7759 -0.00405042 2.58828e-05
15.8243 -0.00402545 2.56432e-05
15.873 -0.00400063 2.54058e-05
15.9217 -0.00397598 2.51707e-05
15.9706 -0.00395148 2.49378e-05
16.0197 -0.00392713 2.4707e-05
16.0689 -0.00390293 2.44784e-05
16.1182 -0.00387888 2.42519e-05
16.1677 -0.00385498 2.40276e-05
16.2174 -0.00383122 2.38052e-05
16.2672 -0.00380761 2.35849e-05
16.3172 -0.00378414 2.33667e-05
16.3674 -0.00376081 2.31503e-05
16.4177 -0.00373761 2.2936e-05
16.4682 -0.00371456 2.27236e-05
16.5189 -0.00369164 2.2513e-05
16.5697 -0.00366885 2.23044e-05
16.6208 -0.00364619 2.20976e-05
16.672 -0.00362366 2.18926e-05
16.7234 -0.00360126 2.16894e-05
16.775 -0.00357898 2.1488e-05
16.8268 -0.00355683 2.12883e-05
16.8787 -0.0035348 2.10904e-05
16.9309 -0.00351288 2.08941e-05
16.9833 -0.00349109 2.06996e-05
17.0359 -0.00346942 2.05066e-05
17.0887 -0.00344786 2.03153e-05
17.1418 -0.00342641 2.01257e-05
17.195 -0.00340508 1.99376e-05
17.2485 -0.00338385 1.9751e-05
17.3022 -0.00336273 1.9566e-05
17.3562 -0.00334172 1.93825e-05
17.4104 -0.00332082 1.92005e-05
17.4648 -0.00330001 1.902e-05
17.5195 -0.00327931 1.88409e-05
17.5744 -0.00325871 1.86632e-05
17.6296 -0.0032382 1.84869e-05
17.6851 -0.00321779 1.8312e-05
17.7408 -0.00319747 1.81385e-05
17.7969 -0.00317724 1.79663e-05
17.8532 -0.0031571 1.77954e-05
17.9098 -0.00313705 1.76258e-05
17.9667 -0.00311709 1.74574e-05
18.0239 -0.00309721 1.72903e-05
18.0815 -0.00307741 1.71245e-05
18.1393 -0.00305769 1.69598e-05
18.1975 -0.00303805 1.67963e-05
18.256 -0.00301848 1.6634e-05
18.3149 -0.00299898 1.64728e-05
18.3742 -0.00297956 1.63127e-05
18.4338 -0.0029602 1.61537e-05
18.4938 -0.00294092 1.59957e-05
18.5542 -0.00292169 1.58388e-05
18.615 -0.00290253 1.56829e-05
18.6762 -0.00288342 1.5528e-05
18.7379 -0.00286437 1.53741e-05
18.8 -0.00284537 1.52211e-05
18.8625 -0.00282642 1.50691e-05
18.9255 -0.00280752 1.49179e-05
18.9891 -0.00278867 1.47676e-05
19.0531 -0.00276985 1.46181e-05
19.1177 -0.00275107 1.44694e-05
19.1828 -0.00273233 1.43215e-05
19.2484 -0.00271362 1.41744e-05
19.3147 -0.00269493 1.40279e-05
19.3816 -0.00267626 1.38822e-05
19.4491 -0.00265761 1.37371e-05
19.5173 -0.00263898 1.35926e-05
19.5862 -0.00262035 1.34487e-05
19.6558 -0.00260172 1.33053e-05
19.7262 -0.0025831 1.31624e-05
19.7974 -0.00256446 1.302e-05
19.8694 -0.0025458 1.28779e-05
19.9423 -0.00252713 1.27362e-05
20.0162 -0.00250842 1.25948e-05
20.091 -0.00248967 1.24537e-05
20.1669 -0.00247087 1.23127e-05
20.244 -0.00245202 1.21717e-05
20.3222 -0.00243309 1.20309e-05
20.4016 -0.00241408 1.18899e-05
20.4825 -0.00239497 1.17488e-05
20.5648 -0.00237574 1.16074e-05
20.6487 -0.00235638 1.14655e-05
20.7344 -0.00233687 1.13232e-05
20.8219 -0.00231717 1.11801e-05
20.9115 -0.00229727 1.10361e-05
21.0034 -0.00227712 1.0891e-05
21.0979 -0.00225668 1.07445e-05
21.1952 -0.0022359 1.05963e-05
21.2959 -0.00221472 1.04458e-05
21.4004 -0.00219306 1.02927e-05
21.5093 -0.00217079 1.01362e-05
21.6237 -0.00214779 9.97524e-06
21.7448 -0.00212383 9.80855e-06
21.8747 -0.00209859 9.63396e-06
22.0165 -0.00207152 9.44793e-06
22.1768 -0.00204156 9.24344e-06
22.3723 -0.0020059 9.00199e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.125Nc1Quantum/GRpTwoLoop.txt <==
-22.3723 -0.00200181 -8.96136e-06
-22.1768 -0.00203732 -9.20683e-06
-22.0165 -0.00206716 -9.40601e-06
-21.8747 -0.00209411 -9.59437e-06
-21.7448 -0.00211924 -9.7645e-06
-21.6237 -0.0021431 -9.93303e-06
-21.5093 -0.002166 -1.00899e-05
-21.4004 -0.00218817 -1.0248e-05
-21.2959 -0.00220973 -1.03974e-05
-21.1952 -0.00223082 -1.05491e-05
-21.0979 -0.0022515 -1.06937e-05
-21.0034 -0.00227185 -1.08412e-05
-20.9115 -0.0022919 -1.09824e-05
-20.8219 -0.00231172 -1.11268e-05
-20.7344 -0.00233132 -1.12653e-05
-20.6487 -0.00235074 -1.14073e-05
-20.5648 -0.00237001 -1.15451e-05
-20.4825 -0.00238915 -1.16884e-05
-20.4016 -0.00240816 -1.1829e-05
-20.3222 -0.00242708 -1.19736e-05
-20.244 -0.00244592 -1.21117e-05
-20.1669 -0.00246468 -1.22517e-05
-20.091 -0.00248338 -1.23887e-05
-20.0162 -0.00250204 -1.25319e-05
-19.9423 -0.00252065 -1.2671e-05
-19.8694 -0.00253923 -1.28125e-05
-19.7974 -0.00255779 -1.29508e-05
-19.7262 -0.00257633 -1.3095e-05
-19.6558 -0.00259486 -1.32348e-05
-19.5862 -0.00261339 -1.3378e-05
-19.5173 -0.00263192 -1.35191e-05
-19.4491 -0.00265045 -1.36648e-05
-19.3816 -0.002669 -1.38059e-05
-19.3147 -0.00268757 -1.39524e-05
-19.2484 -0.00270615 -1.40961e-05
-19.1828 -0.00272476 -1.42433e-05
-19.1177 -0.00274341 -1.4388e-05
-19.0531 -0.00276208 -1.45377e-05
-18.9891 -0.00278079 -1.46833e-05
-18.9255 -0.00279954 -1.48343e-05
-18.8625 -0.00281833 -1.49824e-05
-18.8 -0.00283717 -1.51345e-05
-18.7379 -0.00285606 -1.52843e-05
-18.6762 -0.002875 -1.54389e-05
-18.615 -0.00289399 -1.559e-05
-18.5542 -0.00291305 -1.57466e-05
-18.4938 -0.00293216 -1.59e-05
-18.4338 -0.00295133 -1.60581e-05
-18.3742 -0.00297057 -1.62139e-05
-18.3149 -0.00298988 -1.63741e-05
-18.256 -0.00300925 -1.65317e-05
-18.1975 -0.0030287 -1.66946e-05
-18.1393 -0.00304822 -1.68542e-05
-18.0815 -0.00306782 -1.70194e-05
-18.0239 -0.0030875 -1.71815e-05
-17.9667 -0.00310726 -1.73487e-05
-17.9098 -0.00312709 -1.75135e-05
-17.8532 -0.00314702 -1.76831e-05
-17.7969 -0.00316703 -1.78503e-05
-17.7408 -0.00318712 -1.80228e-05
-17.6851 -0.00320731 -1.81922e-05
-17.6296 -0.00322759 -1.83675e-05
-17.5744 -0.00324796 -1.85396e-05
-17.5195 -0.00326843 -1.87175e-05
-17.4648 -0.003289 -1.88926e-05
-17.4104 -0.00330966 -1.90731e-05
-17.3562 -0.00333043 -1.92512e-05
-17.3022 -0.0033513 -1.94346e-05
-17.2485 -0.00337227 -1.96155e-05
-17.195 -0.00339335 -1.98021e-05
-17.1418 -0.00341454 -1.99858e-05
-17.0887 -0.00343584 -2.01756e-05
-17.0359 -0.00345725 -2.03624e-05
-16.9833 -0.00347877 -2.05554e-05
-16.9309 -0.00350041 -2.07454e-05
-16.8787 -0.00352217 -2.09415e-05
-16.8268 -0.00354404 -2.11351e-05
-16.775 -0.00356603 -2.13344e-05
-16.7234 -0.00358815 -2.15313e-05
-16.672 -0.00361039 -2.17343e-05
-16.6208 -0.00363275 -2.19345e-05
-16.5697 -0.00365525 -2.21411e-05
-16.5189 -0.00367787 -2.23448e-05
-16.4682 -0.00370062 -2.25552e-05
-16.4177 -0.0037235 -2.27626e-05
-16.3674 -0.00374652 -2.29767e-05
-16.3172 -0.00376968 -2.31879e-05
-16.2672 -0.00379297 -2.34058e-05
-16.2174 -0.0038164 -2.3621e-05
-16.1677 -0.00383997 -2.38428e-05
-16.1182 -0.00386369 -2.4062e-05
-16.0689 -0.00388755 -2.42879e-05
-16.0197 -0.00391156 -2.45111e-05
-15.9706 -0.00393571 -2.47413e-05
-15.9217 -0.00396002 -2.49686e-05
-15.873 -0.00398448 -2.52032e-05
-15.8243 -0.00400909 -2.54348e-05
-15.7759 -0.00403386 -2.56739e-05
-15.7276 -0.00405879 -2.59098e-05
-15.6794 -0.00408388 -2.61535e-05
-15.6313 -0.00410912 -2.6394e-05
-15.5834 -0.00413454 -2.66423e-05
-15.5356 -0.00416011 -2.68876e-05
-15.488 -0.00418586 -2.71406e-05
-15.4404 -0.00421177 -2.73908e-05
-15.393 -0.00423786 -2.76486e-05
-15.3458 -0.00426412 -2.79037e-05
-15.2986 -0.00429055 -2.81667e-05
-15.2516 -0.00431717 -2.84268e-05
-15.2047 -0.00434396 -2.86951e-05
-15.1579 -0.00437093 -2.89603e-05
-15.1112 -0.00439809 -2.9234e-05
-15.0647 -0.00442544 -2.95045e-05
-15.0182 -0.00445297 -2.97837e-05
-14.9719 -0.00448069 -3.00596e-05
-14.9257 -0.00450861 -3.03445e-05
-14.8796 -0.00453672 -3.06261e-05
-14.8336 -0.00456503 -3.09167e-05
-14.7877 -0.00459353 -3.12042e-05
-14.7419 -0.00462224 -3.15007e-05
-14.6962 -0.00465115 -3.17941e-05
-14.6506 -0.00468027 -3.20967e-05
-14.6052 -0.0047096 -3.23963e-05
-14.5598 -0.00473914 -3.27052e-05
-14.5145 -0.00476889 -3.3011e-05
-14.4693 -0.00479886 -3.33264e-05
-14.4243 -0.00482904 -3.36386e-05
-14.3793 -0.00485945 -3.39607e-05
-14.3344 -0.00489008 -3.42794e-05
-14.2896 -0.00492093 -3.46084e-05
-14.2449 -0.00495202 -3.49339e-05
-14.2003 -0.00498334 -3.52699e-05
-14.1558 -0.00501488 -3.56024e-05
-14.1113 -0.00504667 -3.59456e-05
-14.067 -0.0050787 -3.62853e-05
-14.0227 -0.00511096 -3.66359e-05
-13.9786 -0.00514348 -3.69831e-05
-13.9345 -0.00517624 -3.73412e-05
-13.8905 -0.00520925 -3.7696e-05
-13.8466 -0.00524251 -3.8062e-05
-13.8028 -0.00527603 -3.84246e-05
-13.759 -0.00530981 -3.87986e-05
-13.7153 -0.00534385 -3.91693e-05
-13.6718 -0.00537816 -3.95516e-05
-13.6283 -0.00541274 -3.99305e-05
-13.5848 -0.00544758 -4.03214e-05
-13.5415 -0.0054827 -4.07088e-05
-13.4982 -0.0055181 -4.11085e-05
-13.455 -0.00555379 -4.15045e-05
-13.4119 -0.00558975 -4.19133e-05
-13.3689 -0.005626 -4.23183e-05
-13.3259 -0.00566255 -4.27364e-05
-13.283 -0.00569939 -4.31506e-05
-13.2402 -0.00573652 -4.35783e-05
-13.1974 -0.00577396 -4.40021e-05
-13.1547 -0.00581171 -4.44396e-05
-13.1121 -0.00584976 -4.48732e-05
-13.0696 -0.00588812 -4.53208e-05
-13.0271 -0.00592681 -4.57645e-05
-12.9847 -0.00596581 -4.62225e-05
-12.9424 -0.00600513 -4.66767e-05
-12.9001 -0.00604478 -4.71453e-05
-12.8579 -0.00608477 -4.76103e-05
-12.8158 -0.00612509 -4.809e-05
-12.7737 -0.00616575 -4.8566e-05
-12.7317 -0.00620675 -4.9057e-05
-12.6898 -0.0062481 -4.95444e-05
-12.6479 -0.0062898 -5.00472e-05
-12.6061 -0.00633186 -5.05462e-05
-12.5643 -0.00637428 -5.10612e-05
-12.5226 -0.00641706 -5.15722e-05
-12.481 -0.00646022 -5.20997e-05
-12.4394 -0.00650374 -5.26231e-05
-12.3979 -0.00654765 -5.31635e-05
-12.3565 -0.00659194 -5.36997e-05
-12.3151 -0.00663662 -5.42533e-05
-12.2738 -0.00668169 -5.48027e-05
-12.2325 -0.00672716 -5.537e-05
-12.1913 -0.00677303 -5.5933e-05
-12.1501 -0.00681931 -5.65144e-05
-12.109 -0.006866 -5.70915e-05
-12.068 -0.00691311 -5.76874e-05
-12.027 -0.00696064 -5.82789e-05
-11.986 -0.0070086 -5.88898e-05
-11.9452 -0.00705699 -5.94964e-05
-11.9043 -0.00710583 -6.01226e-05
-11.8636 -0.0071551 -6.07447e-05
-11.8228 -0.00720483 -6.13868e-05
-11.7822 -0.00725502 -6.20248e-05
-11.7415 -0.00730567 -6.26834e-05
-11.701 -0.00735678 -6.33379e-05
-11.6605 -0.00740837 -6.40135e-05
-11.62 -0.00746044 -6.46849e-05
-11.5796 -0.007513 -6.53781e-05
-11.5392 -0.00756605 -6.6067e-05
-11.4989 -0.0076196 -6.67784e-05
-11.4587 -0.00767366 -6.74854e-05
-11.4184 -0.00772822 -6.82155e-05
-11.3783 -0.00778331 -6.89411e-05
-11.3381 -0.00783892 -6.96907e-05
-11.2981 -0.00789507 -7.04356e-05
-11.2581 -0.00795175 -7.12052e-05
-11.2181 -0.00800899 -7.197e-05
-11.1781 -0.00806677 -7.27603e-05
-11.1383 -0.00812512 -7.35458e-05
-11.0984 -0.00818404 -7.43574e-05
-11.0586 -0.00824354 -7.51643e-05
-11.0189 -0.00830362 -7.5998e-05
-10.9792 -0.00836429 -7.6827e-05
-10.9395 -0.00842556 -7.76836e-05
-10.8999 -0.00848745 -7.85354e-05
-10.8603 -0.00854995 -7.94156e-05
-10.8208 -0.00861307 -8.0291e-05
-10.7813 -0.00867684 -8.11957e-05
-10.7418 -0.00874124 -8.20957e-05
-10.7024 -0.0088063 -8.30257e-05
-10.6631 -0.00887201 -8.3951e-05
-10.6238 -0.0089384 -8.49071e-05
-10.5845 -0.00900547 -8.58587e-05
-10.5452 -0.00907323 -8.6842e-05
-10.506 -0.00914168 -8.78207e-05
-10.4669 -0.00921085 -8.88321e-05
-10.4278 -0.00928074 -8.9839e-05
-10.3887 -0.00935135 -9.08795e-05
-10.3496 -0.0094227 -9.19155e-05
-10.3106 -0.00949481 -9.29863e-05
-10.2717 -0.00956767 -9.40525e-05
-10.2328 -0.00964131 -9.51546e-05
-10.1939 -0.00971573 -9.62521e-05
-10.155 -0.00979094 -9.73867e-05
-10.1162 -0.00986697 -9.85166e-05
-10.0774 -0.00994381 -9.96849e-05
-10.0387 -0.0100215 -0.000100848
-10 -0.0101 -0.000102052
-9.96134 -0.0101794 -0.00010325
-9.92271 -0.0102596 -0.00010449
-9.88412 -0.0103407 -0.000105724
-9.84557 -0.0104227 -0.000107002
-9.80704 -0.0105056 -0.000108274
-9.76856 -0.0105895 -0.00010959
-9.73011 -0.0106742 -0.000110902
-9.69169 -0.01076 -0.000112258
-9.65331 -0.0108466 -0.00011361
-9.61496 -0.0109343 -0.000115009
-9.57664 -0.0110229 -0.000116403
-9.53836 -0.0111126 -0.000117846
-9.50011 -0.0112033 -0.000119284
-9.46189 -0.011295 -0.000120772
-9.42371 -0.0113878 -0.000122256
-9.38556 -0.0114817 -0.000123792
-9.34744 -0.0115766 -0.000125323
-9.30935 -0.0116727 -0.000126907
-9.2713 -0.0117698 -0.000128488
-9.23327 -0.0118681 -0.000130124
-9.19528 -0.0119676 -0.000131756
-9.15732 -0.0120683 -0.000133445
-9.11939 -0.0121701 -0.00013513
-9.08149 -0.0122732 -0.000136875
-9.04362 -0.0123775 -0.000138615
-9.00578 -0.0124831 -0.000140418
-8.96797 -0.0125899 -0.000142217
-8.93019 -0.0126981 -0.000144079
-8.89244 -0.0128075 -0.000145939
-8.85471 -0.0129183 -0.000147864
-8.81702 -0.0130305 -0.000149786
-8.77936 -0.0131441 -0.000151777
-8.74172 -0.013259 -0.000153765
-8.70412 -0.0133754 -0.000155823
-8.66654 -0.0134933 -0.00015788
-8.62899 -0.0136126 -0.00016001
-8.59146 -0.0137335 -0.000162138
-8.55397 -0.0138559 -0.000164342
-8.5165 -0.0139798 -0.000166544
-8.47906 -0.0141054 -0.000168826
-8.44165 -0.0142325 -0.000171106
-8.40426 -0.0143613 -0.000173469
-8.3669 -0.0144918 -0.000175831
-8.32956 -0.014624 -0.000178278
-8.29226 -0.0147579 -0.000180725
-8.25497 -0.0148935 -0.000183261
-8.21772 -0.015031 -0.000185796
-8.18049 -0.0151703 -0.000188425
-8.14328 -0.0153114 -0.000191053
-8.1061 -0.0154545 -0.000193779
-8.06895 -0.0155994 -0.000196504
-8.03182 -0.0157464 -0.000199331
-7.99471 -0.0158953 -0.000202159
-7.95763 -0.0160463 -0.000205092
-7.92058 -0.0161993 -0.000208026
-7.88355 -0.0163545 -0.00021107
-7.84654 -0.0165118 -0.000214116
-7.80955 -0.0166713 -0.000217277
-7.77259 -0.016833 -0.00022044
-7.73566 -0.016997 -0.000223723
-7.69874 -0.0171633 -0.000227009
-7.66185 -0.017332 -0.00023042
-7.62498 -0.0175031 -0.000233835
-7.58814 -0.0176767 -0.00023738
-7.55132 -0.0178528 -0.000240931
-7.51452 -0.0180314 -0.000244618
-7.47774 -0.0182126 -0.000248311
-7.44099 -0.0183965 -0.000252146
-7.40425 -0.0185831 -0.000255988
-7.36754 -0.0187724 -0.000259979
-7.33085 -0.0189646 -0.000263979
-7.29418 -0.0191596 -0.000268134
-7.25754 -0.0193576 -0.000272299
-7.22091 -0.0195585 -0.000276627
-7.18431 -0.0197626 -0.000280966
-7.14772 -0.0199697 -0.000285476
-7.11116 -0.02018 -0.000289999
-7.07462 -0.0203936 -0.0002947
-7.0381 -0.0206105 -0.000299416
-7.00159 -0.0208307 -0.000304319
-6.96511 -0.0210545 -0.000309239
-6.92865 -0.0212817 -0.000314355
-6.89221 -0.0215126 -0.000319491
-6.85579 -0.0217471 -0.000324831
-6.81938 -0.0219855 -0.000330194
-6.783 -0.0222276 -0.000335772
-6.74664 -0.0224737 -0.000341375
-6.71029 -0.0227239 -0.000347205
-6.67397 -0.0229781 -0.000353061
-6.63766 -0.0232365 -0.000359156
-6.60137 -0.0234992 -0.000365282
-6.5651 -0.0237663 -0.000371658
-6.52885 -0.024038 -0.000378068
-6.49262 -0.0243142 -0.000384742
-6.4564 -0.0245951 -0.000391453
-6.42021 -0.0248808 -0.000398443
-6.38403 -0.0251714 -0.000405474
-6.34786 -0.0254671 -0.000412799
-6.31172 -0.0257679 -0.000420169
-6.27559 -0.026074 -0.00042785
-6.23949 -0.0263855 -0.00043558
-6.20339 -0.0267026 -0.00044364
-6.16732 -0.0270253 -0.000451753
-6.13126 -0.0273539 -0.000460215
-6.09522 -0.0276884 -0.000468737
-6.05919 -0.0280289 -0.000477627
-6.02319 -0.0283758 -0.000486583
-5.9872 -0.028729 -0.00049593
-5.95122 -0.0290889 -0.00050535
-5.91526 -0.0294554 -0.000515183
-5.87932 -0.0298289 -0.000525098
-5.84339 -0.0302095 -0.000535452
-5.80748 -0.0305973 -0.000545896
-5.77158 -0.0309926 -0.000556806
-5.7357 -0.0313956 -0.000567816
-5.69984 -0.0318064 -0.000579321
-5.66399 -0.0322253 -0.000590938
-5.62815 -0.0326525 -0.000603082
-5.59233 -0.0330883 -0.000615349
-5.55653 -0.0335328 -0.000628178
-5.52074 -0.0339863 -0.000641145
-5.48497 -0.034449 -0.00065471
-5.4492 -0.0349213 -0.000668429
-5.41346 -0.0354034 -0.000682787
-5.37773 -0.0358955 -0.000697316
-5.34201 -0.036398 -0.000712529
-5.30631 -0.0369111 -0.000727933
-5.27062 -0.0374352 -0.00074407
-5.23494 -0.0379706 -0.00076042
-5.19928 -0.0385176 -0.000777557
-5.16363 -0.0390767 -0.000794933
-5.128 -0.039648 -0.000813153
-5.09237 -0.0402322 -0.000831643
-5.05677 -0.0408294 -0.000851042
-5.02117 -0.0414402 -0.000870744
-4.98559 -0.042065 -0.000891428
-4.95002 -0.0427042 -0.000912452
-4.91446 -0.0433583 -0.00093454
-4.87892 -0.0440278 -0.000957013
-4.84339 -0.0447131 -0.00098064
-4.80787 -0.045415 -0.0010047
-4.77237 -0.0461338 -0.00103002
-4.73687 -0.0468701 -0.00105584
-4.70139 -0.0476247 -0.00108303
-4.66592 -0.0483981 -0.00111079
-4.63046 -0.049191 -0.00114005
-4.59502 -0.0500042 -0.00116997
-4.55958 -0.0508383 -0.00120154
-4.52416 -0.0516941 -0.00123388
-4.48875 -0.0525725 -0.00126804
-4.45335 -0.0534744 -0.00130309
-4.41797 -0.0544006 -0.00134019
-4.38259 -0.0553522 -0.00137832
-4.34722 -0.0563301 -0.00141874
-4.31187 -0.0573354 -0.00146039
-4.27653 -0.0583694 -0.00150464
-4.24119 -0.0594333 -0.00155036
-4.20587 -0.0605282 -0.00159904
-4.17056 -0.0616558 -0.00164952
-4.13526 -0.0628174 -0.00170342
-4.09997 -0.0640147 -0.00175954
-4.06469 -0.0652494 -0.00181967
-4.02942 -0.0665234 -0.00188258
-3.99416 -0.0678387 -0.00195029
-3.95891 -0.0691975 -0.00202155
-3.92367 -0.0706022 -0.00209867
-3.88844 -0.0720554 -0.00218044
-3.85322 -0.0735599 -0.00226955
-3.81801 -0.075119 -0.00236492
-3.7828 -0.0767361 -0.00246977
-3.74761 -0.0784152 -0.00258331
-3.71243 -0.0801607 -0.00270955
-3.67726 -0.0819774 -0.00284831
-3.64209 -0.083871 -0.00300483
-3.60694 -0.0858479 -0.00318012
-3.57179 -0.0879153 -0.00338157
-3.53665 -0.0900817 -0.00361253
-3.50152 -0.0923566 -0.00388429
-3.4664 -0.0947513 -0.00420504
-3.43129 -0.0972782 -0.00459373
-3.39619 -0.0999515 -0.00506886
-3.36109 -0.102786 -0.00566543
-3.32601 -0.105795 -0.00642477
-3.29093 -0.108987 -0.00741682
-3.25586 -0.112355 -0.00873287
-3.2208 -0.115851 -0.0105133
-3.18574 -0.119348 -0.0129322
-3.1507 -0.122553 -0.0161846
-3.11566 -0.124915 -0.0203284
-3.08063 -0.125651 -0.0249792
-3.0456 -0.124254 -0.0289454
-3.01059 -0.121401 -0.0306877
-2.97558 -0.118899 -0.0296992
-2.94058 -0.118163 -0.0269709
-2.90558 -0.119369 -0.0238249
-2.87059 -0.122009 -0.0210304
-2.83561 -0.125558 -0.0188084
-2.80064 -0.129657 -0.0171421
-2.76567 -0.134109 -0.0159289
-2.73071 -0.138811 -0.0150781
-2.69576 -0.143723 -0.0145029
-2.66081 -0.148828 -0.014152
-2.62587 -0.15413 -0.0139738
-2.59094 -0.159641 -0.013947
-2.55601 -0.165379 -0.0140406
-2.52109 -0.171363 -0.0142507
-2.48617 -0.17762 -0.014557
-2.45126 -0.184172 -0.0149663
-2.41636 -0.191052 -0.015464
-2.38146 -0.198288 -0.0160648
-2.34657 -0.205915 -0.0167574
-2.31168 -0.21397 -0.0175636
-2.2768 -0.222497 -0.0184748
-2.24192 -0.231539 -0.0195204
-2.20705 -0.241151 -0.0206947
-2.17219 -0.251387 -0.0220369
-2.13733 -0.262317 -0.0235451
-2.10247 -0.274012 -0.0252719
-2.06762 -0.286561 -0.0272225
-2.03278 -0.300056 -0.0294682
-1.99794 -0.314618 -0.0320269
-1.9631 -0.330369 -0.0349989
-1.92827 -0.347472 -0.038425
-1.89345 -0.366095 -0.0424528
-1.85862 -0.386463 -0.0471662
-1.82381 -0.408814 -0.0527937
-1.78899 -0.433464 -0.0595041
-1.75419 -0.460754 -0.0676736
-1.71938 -0.491139 -0.0776449
-1.68458 -0.52511 -0.0900848
-1.64979 -0.563315 -0.105712
-1.61499 -0.606432 -0.125812
-1.58021 -0.655313 -0.151967
-1.54542 -0.710685 -0.186875
-1.51064 -0.773185 -0.234207
-1.47586 -0.84236 -0.299986
-1.44109 -0.915684 -0.392664
-1.40632 -0.984488 -0.524504
-1.37155 -1.02845 -0.708241
-1.33679 -1.00593 -0.945952
-1.30203 -0.862418 -1.19835
-1.26727 -0.583759 -1.36468
-1.23251 -0.264362 -1.3569
-1.19776 -0.0313257 -1.20605
-1.16301 0.0764838 -1.01248
-1.12827 0.0918583 -0.840653
-1.09352 0.0552801 -0.709086
-1.05878 -0.007629 -0.614651
-1.02405 -0.0839836 -0.549818
-0.989309 -0.16786 -0.507768
-0.954576 -0.257609 -0.484438
-0.919844 -0.35413 -0.476639
-0.885115 -0.459045 -0.483002
-0.850388 -0.574572 -0.503677
-0.815663 -0.704179 -0.540304
-0.78094 -0.851872 -0.596387
-0.746219 -1.02352 -0.6778
-0.711499 -1.22575 -0.794713
-0.676781 -1.46814 -0.963539
-0.642065 -1.76001 -1.21339
-0.60735 -2.11118 -1.59477
-0.572637 -2.51233 -2.20184
-0.537925 -2.8945 -3.20301
-0.503214 -2.94864 -4.84451
-0.468504 -1.8134 -7.09653
-0.433796 1.34273 -8.36598
-0.399089 4.44666 -6.8868
-0.364382 5.45029 -4.51107
-0.329676 5.28354 -2.82921
-0.294972 4.83191 -1.8302
-0.260267 4.40087 -1.23034
-0.225564 4.04636 -0.856971
-0.190861 3.77209 -0.606706
-0.156158 3.56358 -0.433175
-0.121456 3.41045 -0.302078
-0.0867541 3.30249 -0.200737
-0.0520524 3.23398 -0.113787
-0.0173508 3.20058 -0.0376645
0.0173508 3.20058 0.0376645
0.0520524 3.23398 0.113787
0.0867541 3.30249 0.200737
0.121456 3.41045 0.302078
0.156158 3.56358 0.433175
0.190861 3.77209 0.606706
0.225564 4.04636 0.856971
0.260267 4.40087 1.23034
0.294972 4.83191 1.8302
0.329676 5.28354 2.82921
0.364382 5.45029 4.51107
0.399089 4.44666 6.8868
0.433796 1.34273 8.36598
0.468504 -1.8134 7.09653
0.503214 -2.94864 4.84451
0.537925 -2.8945 3.20301
0.572637 -2.51233 2.20184
0.60735 -2.11118 1.59477
0.642065 -1.76001 1.21339
0.676781 -1.46814 0.963539
0.711499 -1.22575 0.794713
0.746219 -1.02352 0.6778
0.78094 -0.851872 0.596387
0.815663 -0.704179 0.540304
0.850388 -0.574572 0.503677
0.885115 -0.459045 0.483002
0.919844 -0.35413 0.476639
0.954576 -0.257609 0.484438
0.989309 -0.16786 0.507768
1.02405 -0.0839836 0.549818
1.05878 -0.007629 0.614651
1.09352 0.0552801 0.709086
1.12827 0.0918583 0.840653
1.16301 0.0764838 1.01248
1.19776 -0.0313257 1.20605
1.23251 -0.264362 1.3569
1.26727 -0.583759 1.36468
1.30203 -0.862418 1.19835
1.33679 -1.00593 0.945952
1.37155 -1.02845 0.708241
1.40632 -0.984488 0.524504
1.44109 -0.915684 0.392664
1.47586 -0.84236 0.299986
1.51064 -0.773185 0.234207
1.54542 -0.710685 0.186875
1.58021 -0.655313 0.151967
1.61499 -0.606432 0.125812
1.64979 -0.563315 0.105712
1.68458 -0.52511 0.0900848
1.71938 -0.491139 0.0776449
1.75419 -0.460754 0.0676736
1.78899 -0.433464 0.0595041
1.82381 -0.408814 0.0527937
1.85862 -0.386463 0.0471662
1.89345 -0.366095 0.0424528
1.92827 -0.347472 0.038425
1.9631 -0.330369 0.0349989
1.99794 -0.314618 0.0320269
2.03278 -0.300056 0.0294682
2.06762 -0.286561 0.0272225
2.10247 -0.274012 0.0252719
2.13733 -0.262317 0.0235451
2.17219 -0.251387 0.0220369
2.20705 -0.241151 0.0206947
2.24192 -0.231539 0.0195204
2.2768 -0.222497 0.0184748
2.31168 -0.21397 0.0175636
2.34657 -0.205915 0.0167574
2.38146 -0.198288 0.0160648
2.41636 -0.191052 0.015464
2.45126 -0.184172 0.0149663
2.48617 -0.17762 0.014557
2.52109 -0.171363 0.0142507
2.55601 -0.165379 0.0140406
2.59094 -0.159641 0.013947
2.62587 -0.15413 0.0139738
2.66081 -0.148828 0.014152
2.69576 -0.143723 0.0145029
2.73071 -0.138811 0.0150781
2.76567 -0.134109 0.0159289
2.80064 -0.129657 0.0171421
2.83561 -0.125558 0.0188084
2.87059 -0.122009 0.0210304
2.90558 -0.119369 0.0238249
2.94058 -0.118163 0.0269709
2.97558 -0.118899 0.0296992
3.01059 -0.121401 0.0306877
3.0456 -0.124254 0.0289454
3.08063 -0.125651 0.0249792
3.11566 -0.124915 0.0203284
3.1507 -0.122553 0.0161846
3.18574 -0.119348 0.0129322
3.2208 -0.115851 0.0105133
3.25586 -0.112355 0.00873287
3.29093 -0.108987 0.00741682
3.32601 -0.105795 0.00642477
3.36109 -0.102786 0.00566543
3.39619 -0.0999515 0.00506886
3.43129 -0.0972782 0.00459373
3.4664 -0.0947513 0.00420504
3.50152 -0.0923566 0.00388429
3.53665 -0.0900817 0.00361253
3.57179 -0.0879153 0.00338157
3.60694 -0.0858479 0.00318012
3.64209 -0.083871 0.00300483
3.67726 -0.0819774 0.00284831
3.71243 -0.0801607 0.00270955
3.74761 -0.0784152 0.00258331
3.7828 -0.0767361 0.00246977
3.81801 -0.075119 0.00236492
3.85322 -0.0735599 0.00226955
3.88844 -0.0720554 0.00218044
3.92367 -0.0706022 0.00209867
3.95891 -0.0691975 0.00202155
3.99416 -0.0678387 0.00195029
4.02942 -0.0665234 0.00188258
4.06469 -0.0652494 0.00181967
4.09997 -0.0640147 0.00175954
4.13526 -0.0628174 0.00170342
4.17056 -0.0616558 0.00164952
4.20587 -0.0605282 0.00159904
4.24119 -0.0594333 0.00155036
4.27653 -0.0583694 0.00150464
4.31187 -0.0573354 0.00146039
4.34722 -0.0563301 0.00141874
4.38259 -0.0553522 0.00137832
4.41797 -0.0544006 0.00134019
4.45335 -0.0534744 0.00130309
4.48875 -0.0525725 0.00126804
4.52416 -0.0516941 0.00123388
4.55958 -0.0508383 0.00120154
4.59502 -0.0500042 0.00116997
4.63046 -0.049191 0.00114005
4.66592 -0.0483981 0.00111079
4.70139 -0.0476247 0.00108303
4.73687 -0.0468701 0.00105584
4.77237 -0.0461338 0.00103002
4.80787 -0.045415 0.0010047
4.84339 -0.0447131 0.00098064
4.87892 -0.0440278 0.000957013
4.91446 -0.0433583 0.00093454
4.95002 -0.0427042 0.000912452
4.98559 -0.042065 0.000891428
5.02117 -0.0414402 0.000870744
5.05677 -0.0408294 0.000851042
5.09237 -0.0402322 0.000831643
5.128 -0.039648 0.000813153
5.16363 -0.0390767 0.000794933
5.19928 -0.0385176 0.000777557
5.23494 -0.0379706 0.00076042
5.27062 -0.0374352 0.00074407
5.30631 -0.0369111 0.000727933
5.34201 -0.036398 0.000712529
5.37773 -0.0358955 0.000697316
5.41346 -0.0354034 0.000682787
5.4492 -0.0349213 0.000668429
5.48497 -0.034449 0.00065471
5.52074 -0.0339863 0.000641145
5.55653 -0.0335328 0.000628178
5.59233 -0.0330883 0.000615349
5.62815 -0.0326525 0.000603082
5.66399 -0.0322253 0.000590938
5.69984 -0.0318064 0.000579321
5.7357 -0.0313956 0.000567816
5.77158 -0.0309926 0.000556806
5.80748 -0.0305973 0.000545896
5.84339 -0.0302095 0.000535452
5.87932 -0.0298289 0.000525098
5.91526 -0.0294554 0.000515183
5.95122 -0.0290889 0.00050535
5.9872 -0.028729 0.00049593
6.02319 -0.0283758 0.000486583
6.05919 -0.0280289 0.000477627
6.09522 -0.0276884 0.000468737
6.13126 -0.0273539 0.000460215
6.16732 -0.0270253 0.000451753
6.20339 -0.0267026 0.00044364
6.23949 -0.0263855 0.00043558
6.27559 -0.026074 0.00042785
6.31172 -0.0257679 0.000420169
6.34786 -0.0254671 0.000412799
6.38403 -0.0251714 0.000405474
6.42021 -0.0248808 0.000398443
6.4564 -0.0245951 0.000391453
6.49262 -0.0243142 0.000384742
6.52885 -0.024038 0.000378068
6.5651 -0.0237663 0.000371658
6.60137 -0.0234992 0.000365282
6.63766 -0.0232365 0.000359156
6.67397 -0.0229781 0.000353061
6.71029 -0.0227239 0.000347205
6.74664 -0.0224737 0.000341375
6.783 -0.0222276 0.000335772
6.81938 -0.0219855 0.000330194
6.85579 -0.0217471 0.000324831
6.89221 -0.0215126 0.000319491
6.92865 -0.0212817 0.000314355
6.96511 -0.0210545 0.000309239
7.00159 -0.0208307 0.000304319
7.0381 -0.0206105 0.000299416
7.07462 -0.0203936 0.0002947
7.11116 -0.02018 0.000289999
7.14772 -0.0199697 0.000285476
7.18431 -0.0197626 0.000280966
7.22091 -0.0195585 0.000276627
7.25754 -0.0193576 0.000272299
7.29418 -0.0191596 0.000268134
7.33085 -0.0189646 0.000263979
7.36754 -0.0187724 0.000259979
7.40425 -0.0185831 0.000255988
7.44099 -0.0183965 0.000252146
7.47774 -0.0182126 0.000248311
7.51452 -0.0180314 0.000244618
7.55132 -0.0178528 0.000240931
7.58814 -0.0176767 0.00023738
7.62498 -0.0175031 0.000233835
7.66185 -0.017332 0.00023042
7.69874 -0.0171633 0.000227009
7.73566 -0.016997 0.000223723
7.77259 -0.016833 0.00022044
7.80955 -0.0166713 0.000217277
7.84654 -0.0165118 0.000214116
7.88355 -0.0163545 0.00021107
7.92058 -0.0161993 0.000208026
7.95763 -0.0160463 0.000205092
7.99471 -0.0158953 0.000202159
8.03182 -0.0157464 0.000199331
8.06895 -0.0155994 0.000196504
8.1061 -0.0154545 0.000193779
8.14328 -0.0153114 0.000191053
8.18049 -0.0151703 0.000188425
8.21772 -0.015031 0.000185796
8.25497 -0.0148935 0.000183261
8.29226 -0.0147579 0.000180725
8.32956 -0.014624 0.000178278
8.3669 -0.0144918 0.000175831
8.40426 -0.0143613 0.000173469
8.44165 -0.0142325 0.000171106
8.47906 -0.0141054 0.000168826
8.5165 -0.0139798 0.000166544
8.55397 -0.0138559 0.000164342
8.59146 -0.0137335 0.000162138
8.62899 -0.0136126 0.00016001
8.66654 -0.0134933 0.00015788
8.70412 -0.0133754 0.000155823
8.74172 -0.013259 0.000153765
8.77936 -0.0131441 0.000151777
8.81702 -0.0130305 0.000149786
8.85471 -0.0129183 0.000147864
8.89244 -0.0128075 0.000145939
8.93019 -0.0126981 0.000144079
8.96797 -0.0125899 0.000142217
9.00578 -0.0124831 0.000140418
9.04362 -0.0123775 0.000138615
9.08149 -0.0122732 0.000136875
9.11939 -0.0121701 0.00013513
9.15732 -0.0120683 0.000133445
9.19528 -0.0119676 0.000131756
9.23327 -0.0118681 0.000130124
9.2713 -0.0117698 0.000128488
9.30935 -0.0116727 0.000126907
9.34744 -0.0115766 0.000125323
9.38556 -0.0114817 0.000123792
9.42371 -0.0113878 0.000122256
9.46189 -0.011295 0.000120772
9.50011 -0.0112033 0.000119284
9.53836 -0.0111126 0.000117846
9.57664 -0.0110229 0.000116403
9.61496 -0.0109343 0.000115009
9.65331 -0.0108466 0.00011361
9.69169 -0.01076 0.000112258
9.73011 -0.0106742 0.000110902
9.76856 -0.0105895 0.00010959
9.80704 -0.0105056 0.000108274
9.84557 -0.0104227 0.000107002
9.88412 -0.0103407 0.000105724
9.92271 -0.0102596 0.00010449
9.96134 -0.0101794 0.00010325
10 -0.0101 0.000102052
10.0387 -0.0100215 0.000100848
10.0774 -0.00994381 9.96849e-05
10.1162 -0.00986697 9.85166e-05
10.155 -0.00979094 9.73867e-05
10.1939 -0.00971573 9.62521e-05
10.2328 -0.00964131 9.51546e-05
10.2717 -0.00956767 9.40525e-05
10.3106 -0.00949481 9.29863e-05
10.3496 -0.0094227 9.19155e-05
10.3887 -0.00935135 9.08795e-05
10.4278 -0.00928074 8.9839e-05
10.4669 -0.00921085 8.88321e-05
10.506 -0.00914168 8.78207e-05
10.5452 -0.00907323 8.6842e-05
10.5845 -0.00900547 8.58587e-05
10.6238 -0.0089384 8.49071e-05
10.6631 -0.00887201 8.3951e-05
10.7024 -0.0088063 8.30257e-05
10.7418 -0.00874124 8.20957e-05
10.7813 -0.00867684 8.11957e-05
10.8208 -0.00861307 8.0291e-05
10.8603 -0.00854995 7.94156e-05
10.8999 -0.00848745 7.85354e-05
10.9395 -0.00842556 7.76836e-05
10.9792 -0.00836429 7.6827e-05
11.0189 -0.00830362 7.5998e-05
11.0586 -0.00824354 7.51643e-05
11.0984 -0.00818404 7.43574e-05
11.1383 -0.00812512 7.35458e-05
11.1781 -0.00806677 7.27603e-05
11.2181 -0.00800899 7.197e-05
11.2581 -0.00795175 7.12052e-05
11.2981 -0.00789507 7.04356e-05
11.3381 -0.00783892 6.96907e-05
11.3783 -0.00778331 6.89411e-05
11.4184 -0.00772822 6.82155e-05
11.4587 -0.00767366 6.74854e-05
11.4989 -0.0076196 6.67784e-05
11.5392 -0.00756605 6.6067e-05
11.5796 -0.007513 6.53781e-05
11.62 -0.00746044 6.46849e-05
11.6605 -0.00740837 6.40135e-05
11.701 -0.00735678 6.33379e-05
11.7415 -0.00730567 6.26834e-05
11.7822 -0.00725502 6.20248e-05
11.8228 -0.00720483 6.13868e-05
11.8636 -0.0071551 6.07447e-05
11.9043 -0.00710583 6.01226e-05
11.9452 -0.00705699 5.94964e-05
11.986 -0.0070086 5.88898e-05
12.027 -0.00696064 5.82789e-05
12.068 -0.00691311 5.76874e-05
12.109 -0.006866 5.70915e-05
12.1501 -0.00681931 5.65144e-05
12.1913 -0.00677303 5.5933e-05
12.2325 -0.00672716 5.537e-05
12.2738 -0.00668169 5.48027e-05
12.3151 -0.00663662 5.42533e-05
12.3565 -0.00659194 5.36997e-05
12.3979 -0.00654765 5.31635e-05
12.4394 -0.00650374 5.26231e-05
12.481 -0.00646022 5.20997e-05
12.5226 -0.00641706 5.15722e-05
12.5643 -0.00637428 5.10612e-05
12.6061 -0.00633186 5.05462e-05
12.6479 -0.0062898 5.00472e-05
12.6898 -0.0062481 4.95444e-05
12.7317 -0.00620675 4.9057e-05
12.7737 -0.00616575 4.8566e-05
12.8158 -0.00612509 4.809e-05
12.8579 -0.00608477 4.76103e-05
12.9001 -0.00604478 4.71453e-05
12.9424 -0.00600513 4.66767e-05
12.9847 -0.00596581 4.62225e-05
13.0271 -0.00592681 4.57645e-05
13.0696 -0.00588812 4.53208e-05
13.1121 -0.00584976 4.48732e-05
13.1547 -0.00581171 4.44396e-05
13.1974 -0.00577396 4.40021e-05
13.2402 -0.00573652 4.35783e-05
13.283 -0.00569939 4.31506e-05
13.3259 -0.00566255 4.27364e-05
13.3689 -0.005626 4.23183e-05
13.4119 -0.00558975 4.19133e-05
13.455 -0.00555379 4.15045e-05
13.4982 -0.0055181 4.11085e-05
13.5415 -0.0054827 4.07088e-05
13.5848 -0.00544758 4.03214e-05
13.6283 -0.00541274 3.99305e-05
13.6718 -0.00537816 3.95516e-05
13.7153 -0.00534385 3.91693e-05
13.759 -0.00530981 3.87986e-05
13.8028 -0.00527603 3.84246e-05
13.8466 -0.00524251 3.8062e-05
13.8905 -0.00520925 3.7696e-05
13.9345 -0.00517624 3.73412e-05
13.9786 -0.00514348 3.69831e-05
14.0227 -0.00511096 3.66359e-05
14.067 -0.0050787 3.62853e-05
14.1113 -0.00504667 3.59456e-05
14.1558 -0.00501488 3.56024e-05
14.2003 -0.00498334 3.52699e-05
14.2449 -0.00495202 3.49339e-05
14.2896 -0.00492093 3.46084e-05
14.3344 -0.00489008 3.42794e-05
14.3793 -0.00485945 3.39607e-05
14.4243 -0.00482904 3.36386e-05
14.4693 -0.00479886 3.33264e-05
14.5145 -0.00476889 3.3011e-05
14.5598 -0.00473914 3.27052e-05
14.6052 -0.0047096 3.23963e-05
14.6506 -0.00468027 3.20967e-05
14.6962 -0.00465115 3.17941e-05
14.7419 -0.00462224 3.15007e-05
14.7877 -0.00459353 3.12042e-05
14.8336 -0.00456503 3.09167e-05
14.8796 -0.00453672 3.06261e-05
14.9257 -0.00450861 3.03445e-05
14.9719 -0.00448069 3.00596e-05
15.0182 -0.00445297 2.97837e-05
15.0647 -0.00442544 2.95045e-05
15.1112 -0.00439809 2.9234e-05
15.1579 -0.00437093 2.89603e-05
15.2047 -0.00434396 2.86951e-05
15.2516 -0.00431717 2.84268e-05
15.2986 -0.00429055 2.81667e-05
15.3458 -0.00426412 2.79037e-05
15.393 -0.00423786 2.76486e-05
15.4404 -0.00421177 2.73908e-05
15.488 -0.00418586 2.71406e-05
15.5356 -0.00416011 2.68876e-05
15.5834 -0.00413454 2.66423e-05
15.6313 -0.00410912 2.6394e-05
15.6794 -0.00408388 2.61535e-05
15.7276 -0.00405879 2.59098e-05
15.7759 -0.00403386 2.56739e-05
15.8243 -0.00400909 2.54348e-05
15.873 -0.00398448 2.52032e-05
15.9217 -0.00396002 2.49686e-05
15.9706 -0.00393571 2.47413e-05
16.0197 -0.00391156 2.45111e-05
16.0689 -0.00388755 2.42879e-05
16.1182 -0.00386369 2.4062e-05
16.1677 -0.00383997 2.38428e-05
16.2174 -0.0038164 2.3621e-05
16.2672 -0.00379297 2.34058e-05
16.3172 -0.00376968 2.31879e-05
16.3674 -0.00374652 2.29767e-05
16.4177 -0.0037235 2.27626e-05
16.4682 -0.00370062 2.25552e-05
16.5189 -0.00367787 2.23448e-05
16.5697 -0.00365525 2.21411e-05
16.6208 -0.00363275 2.19345e-05
16.672 -0.00361039 2.17343e-05
16.7234 -0.00358815 2.15313e-05
16.775 -0.00356603 2.13344e-05
16.8268 -0.00354404 2.11351e-05
16.8787 -0.00352217 2.09415e-05
16.9309 -0.00350041 2.07454e-05
16.9833 -0.00347877 2.05554e-05
17.0359 -0.00345725 2.03624e-05
17.0887 -0.00343584 2.01756e-05
17.1418 -0.00341454 1.99858e-05
17.195 -0.00339335 1.98021e-05
17.2485 -0.00337227 1.96155e-05
17.3022 -0.0033513 1.94346e-05
17.3562 -0.00333043 1.92512e-05
17.4104 -0.00330966 1.90731e-05
17.4648 -0.003289 1.88926e-05
17.5195 -0.00326843 1.87175e-05
17.5744 -0.00324796 1.85396e-05
17.6296 -0.00322759 1.83675e-05
17.6851 -0.00320731 1.81922e-05
17.7408 -0.00318712 1.80228e-05
17.7969 -0.00316703 1.78503e-05
17.8532 -0.00314702 1.76831e-05
17.9098 -0.00312709 1.75135e-05
17.9667 -0.00310726 1.73487e-05
18.0239 -0.0030875 1.71815e-05
18.0815 -0.00306782 1.70194e-05
18.1393 -0.00304822 1.68542e-05
18.1975 -0.0030287 1.66946e-05
18.256 -0.00300925 1.65317e-05
18.3149 -0.00298988 1.63741e-05
18.3742 -0.00297057 1.62139e-05
18.4338 -0.00295133 1.60581e-05
18.4938 -0.00293216 1.59e-05
18.5542 -0.00291305 1.57466e-05
18.615 -0.00289399 1.559e-05
18.6762 -0.002875 1.54389e-05
18.7379 -0.00285606 1.52843e-05
18.8 -0.00283717 1.51345e-05
18.8625 -0.00281833 1.49824e-05
18.9255 -0.00279954 1.48343e-05
18.9891 -0.00278079 1.46833e-05
19.0531 -0.00276208 1.45377e-05
19.1177 -0.00274341 1.4388e-05
19.1828 -0.00272476 1.42433e-05
19.2484 -0.00270615 1.40961e-05
19.3147 -0.00268757 1.39524e-05
19.3816 -0.002669 1.38059e-05
19.4491 -0.00265045 1.36648e-05
19.5173 -0.00263192 1.35191e-05
19.5862 -0.00261339 1.3378e-05
19.6558 -0.00259486 1.32348e-05
19.7262 -0.00257633 1.3095e-05
19.7974 -0.00255779 1.29508e-05
19.8694 -0.00253923 1.28125e-05
19.9423 -0.00252065 1.2671e-05
20.0162 -0.00250204 1.25319e-05
20.091 -0.00248338 1.23887e-05
20.1669 -0.00246468 1.22517e-05
20.244 -0.00244592 1.21117e-05
20.3222 -0.00242708 1.19736e-05
20.4016 -0.00240816 1.1829e-05
20.4825 -0.00238915 1.16884e-05
20.5648 -0.00237001 1.15451e-05
20.6487 -0.00235074 1.14073e-05
20.7344 -0.00233132 1.12653e-05
20.8219 -0.00231172 1.11268e-05
20.9115 -0.0022919 1.09824e-05
21.0034 -0.00227185 1.08412e-05
21.0979 -0.0022515 1.06937e-05
21.1952 -0.00223082 1.05491e-05
21.2959 -0.00220973 1.03974e-05
21.4004 -0.00218817 1.0248e-05
21.5093 -0.002166 1.00899e-05
21.6237 -0.0021431 9.93303e-06
21.7448 -0.00211924 9.7645e-06
21.8747 -0.00209411 9.59437e-06
22.0165 -0.00206716 9.40601e-06
22.1768 -0.00203732 9.20683e-06
22.3723 -0.00200181 8.96136e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.125Nc1Quantum/GRp_FRG.txt <==
-22.3723 6.0879e-20 2.4151e-19
-22.1768 -4.53215e-19 -9.15812e-19
-22.0165 1.66109e-18 5.8212e-19
-21.8747 2.8629e-19 -5.62675e-19
-21.7448 8.49047e-19 -9.93043e-20
-21.6237 -5.8506e-20 -3.82391e-19
-21.5093 -9.733e-19 -5.61365e-19
-21.4004 -4.84888e-19 -4.00854e-19
-21.2959 -1.1516e-18 -6.94629e-19
-21.1952 -4.83611e-19 -4.64257e-19
-21.0979 -1.17788e-18 -5.23898e-19
-21.0034 -4.5566e-19 -5.749e-19
-20.9115 -1.06905e-18 -4.57294e-19
-20.8219 -4.94964e-19 -6.02417e-19
-20.7344 -1.34809e-18 -5.05364e-19
-20.6487 -5.50786e-19 -5.84373e-19
-20.5648 -1.67384e-18 -6.96525e-19
-20.4825 -5.97514e-19 -6.13789e-19
-20.4016 -1.98765e-18 -8.16736e-19
-20.3222 -7.25594e-19 -7.97728e-19
-20.244 -1.97669e-18 -6.52771e-19
-20.1669 -8.4345e-19 -1.11447e-18
-20.091 -3.08501e-18 -3.3792e-19
-20.0162 -9.41286e-19 -1.16673e-18
-19.9423 -5.93404e-18 1.05566e-19
-19.8694 -9.65173e-19 -1.03085e-18
-19.7974 -5.68212e-18 3.63472e-18
-19.7262 -1.17217e-18 -1.87145e-18
-19.6558 -1.972e-18 3.09097e-18
-19.5862 -1.38182e-18 -2.35998e-18
-19.5173 7.45497e-21 5.4288e-18
-19.4491 -1.20268e-18 -2.63257e-18
-19.3816 1.27755e-18 3.5968e-18
-19.3147 -1.16254e-18 -3.36614e-18
-19.2484 1.64157e-18 3.31329e-18
-19.1828 7.56486e-19 -4.46856e-18
-19.1177 1.44927e-18 3.01372e-18
-19.0531 2.30782e-18 -6.20278e-18
-18.9891 1.28411e-18 2.2676e-18
-18.9255 1.02169e-18 -6.45879e-18
-18.8625 1.41338e-18 2.277e-18
-18.8 4.06097e-18 -6.17297e-18
-18.7379 1.18686e-18 2.33883e-18
-18.6762 5.79808e-18 -3.76698e-18
-18.615 1.30242e-18 1.80709e-18
-18.5542 7.20281e-18 -3.3659e-18
-18.4938 1.33598e-18 1.66701e-18
-18.4338 6.81577e-18 -2.02969e-18
-18.3742 1.24253e-18 1.87129e-18
-18.3149 6.57794e-18 -7.04514e-19
-18.256 1.2913e-18 1.79784e-18
-18.1975 8.00439e-18 -1.79426e-18
-18.1393 1.34107e-18 1.78581e-18
-18.0815 8.19373e-18 -1.92094e-18
-18.0239 1.45441e-18 1.93196e-18
-17.9667 8.43733e-18 -3.63664e-18
-17.9098 1.38246e-18 1.93226e-18
-17.8532 1.15993e-17 -3.44232e-18
-17.7969 1.41318e-18 1.98432e-18
-17.7408 1.0624e-17 -4.18237e-18
-17.6851 1.39921e-18 2.07237e-18
-17.6296 8.36296e-18 -5.8116e-18
-17.5744 1.43256e-18 2.25745e-18
-17.5195 1.01655e-17 -8.27767e-18
-17.4648 1.47062e-18 2.33237e-18
-17.4104 8.21773e-18 -1.04381e-17
-17.3562 1.57447e-18 2.45832e-18
-17.3022 6.74179e-18 -1.11838e-17
-17.2485 1.72687e-18 2.52782e-18
-17.195 2.28852e-18 -1.1807e-17
-17.1418 1.73862e-18 2.09468e-18
-17.0887 7.76649e-18 -4.75067e-18
-17.0359 1.49356e-18 3.27015e-18
-16.9833 3.15181e-18 -1.03915e-17
-16.9309 1.76197e-18 3.26378e-18
-16.8787 1.38303e-18 -9.67731e-18
-16.8268 2.11283e-18 3.53758e-18
-16.775 1.60651e-18 -8.72585e-18
-16.7234 2.17929e-18 3.76632e-18
-16.672 6.52915e-20 -8.65308e-18
-16.6208 2.47989e-18 3.87387e-18
-16.5697 -7.32505e-19 -7.98988e-18
-16.5189 2.61624e-18 4.09633e-18
-16.4682 -3.59119e-18 -9.36333e-18
-16.4177 -8.64609e-19 3.24987e-18
-16.3674 -1.57332e-19 -7.61098e-18
-16.3172 1.80667e-18 4.53359e-18
-16.2672 -1.50343e-18 -8.23418e-18
-16.2174 2.96699e-18 5.06171e-18
-16.1677 -4.71051e-18 -7.97457e-18
-16.1182 9.30867e-19 5.14779e-18
-16.0689 1.64954e-19 -7.83957e-18
-16.0197 1.734e-18 4.9372e-18
-15.9706 -2.18733e-18 -7.87321e-18
-15.9217 2.14275e-18 4.9807e-18
-15.873 -1.0809e-18 -8.27216e-18
-15.8243 1.66004e-18 5.33324e-18
-15.7759 -1.12237e-18 -6.67424e-18
-15.7276 2.81319e-18 5.70273e-18
-15.6794 -4.97494e-19 -7.35519e-18
-15.6313 3.01769e-18 5.84312e-18
-15.5834 -1.59537e-18 -7.35032e-18
-15.5356 1.81075e-18 5.93702e-18
-15.488 -9.34443e-19 -7.0434e-18
-15.4404 2.09733e-18 5.92799e-18
-15.393 -1.75694e-18 -7.14641e-18
-15.3458 1.87043e-18 6.49824e-18
-15.2986 -1.64296e-18 -6.68217e-18
-15.2516 2.28184e-18 6.75219e-18
-15.2047 -1.4011e-18 -6.77471e-18
-15.1579 1.9008e-18 7.20954e-18
-15.1112 -1.56459e-18 -6.63832e-18
-15.0647 2.17854e-18 6.82799e-18
-15.0182 -1.7562e-18 -6.4397e-18
-14.9719 2.38587e-18 6.85398e-18
-14.9257 -1.85538e-18 -6.20029e-18
-14.8796 2.18801e-18 7.30725e-18
-14.8336 -1.73369e-18 -6.84692e-18
-14.7877 2.2391e-18 7.20061e-18
-14.7419 -2.14226e-18 -6.25996e-18
-14.6962 2.04474e-18 7.54889e-18
-14.6506 -2.11378e-18 -6.61151e-18
-14.6052 2.44651e-18 6.95025e-18
-14.5598 -2.24044e-18 -6.59687e-18
-14.5145 1.42132e-18 7.71923e-18
-14.4693 -2.32556e-18 -6.69113e-18
-14.4243 2.46909e-18 6.96798e-18
-14.3793 -2.16256e-18 -6.54479e-18
-14.3344 1.36302e-18 7.24093e-18
-14.2896 -2.42436e-18 -6.82899e-18
-14.2449 2.19161e-18 7.16583e-18
-14.2003 -1.92523e-18 -6.90114e-18
-14.1558 1.54189e-18 7.0742e-18
-14.1113 -2.66612e-18 -7.00665e-18
-14.067 2.42593e-18 7.27683e-18
-14.0227 -2.17522e-18 -7.00097e-18
-13.9786 1.80886e-18 7.50063e-18
-13.9345 -2.1959e-18 -6.78768e-18
-13.8905 1.81658e-18 7.38926e-18
-13.8466 -1.92915e-18 -7.11364e-18
-13.8028 1.96673e-18 7.69882e-18
-13.759 -2.19785e-18 -6.63239e-18
-13.7153 2.17137e-18 7.27516e-18
-13.6718 -2.22992e-18 -7.18619e-18
-13.6283 2.18588e-18 7.77632e-18
-13.5848 -2.14335e-18 -7.10915e-18
-13.5415 2.23066e-18 7.71001e-18
-13.4982 -2.37149e-18 -7.38105e-18
-13.455 2.62016e-18 7.74447e-18
-13.4119 -2.1833e-18 -6.90178e-18
-13.3689 2.25883e-18 7.48925e-18
-13.3259 -2.49765e-18 -7.36997e-18
-13.283 2.16106e-18 8.00015e-18
-13.2402 -2.07562e-18 -7.3332e-18
-13.1974 2.13836e-18 7.28971e-18
-13.1547 -2.33443e-18 -7.36627e-18
-13.1121 2.02802e-18 8.04789e-18
-13.0696 -2.41319e-18 -7.47519e-18
-13.0271 2.14768e-18 7.73798e-18
-12.9847 -1.94023e-18 -8.04086e-18
-12.9424 1.50084e-18 8.5852e-18
-12.9001 -2.62936e-18 -5.99422e-18
-12.8579 2.16177e-18 7.43911e-18
-12.8158 -2.21559e-18 -7.75992e-18
-12.7737 2.12682e-18 7.7703e-18
-12.7317 -2.67939e-18 -7.55239e-18
-12.6898 2.05019e-18 7.81792e-18
-12.6479 -2.10294e-18 -7.98084e-18
-12.6061 2.2121e-18 7.86569e-18
-12.5643 -2.39426e-18 -7.84165e-18
-12.5226 2.30044e-18 7.70119e-18
-12.481 -2.25234e-18 -7.68627e-18
-12.4394 2.08523e-18 7.66273e-18
-12.3979 -2.42791e-18 -7.64164e-18
-12.3565 2.46907e-18 7.62043e-18
-12.3151 -2.4305e-18 -7.68024e-18
-12.2738 2.5641e-18 8.31458e-18
-12.2325 -2.23703e-18 -7.76537e-18
-12.1913 2.38005e-18 7.67022e-18
-12.1501 -2.35363e-18 -7.62894e-18
-12.109 2.40564e-18 7.95618e-18
-12.068 -2.26221e-18 -7.96008e-18
-12.027 2.21729e-18 7.98952e-18
-11.986 -2.28039e-18 -7.94458e-18
-11.9452 2.24476e-18 8.02755e-18
-11.9043 -2.2706e-18 -8.03507e-18
-11.8636 2.25453e-18 7.99806e-18
-11.8228 -2.38816e-18 -8.0112e-18
-11.7822 2.37746e-18 8.05857e-18
-11.7415 -2.4045e-18 -8.07806e-18
-11.701 2.23623e-18 8.06818e-18
-11.6605 -2.31348e-18 -8.1033e-18
-11.62 2.32212e-18 8.15248e-18
-11.5796 -2.48543e-18 -8.14383e-18
-11.5392 2.42562e-18 8.11968e-18
-11.4989 -2.46806e-18 -8.11229e-18
-11.4587 2.37467e-18 8.11264e-18
-11.4184 -2.47691e-18 -8.15203e-18
-11.3783 2.44507e-18 8.24026e-18
-11.3381 -2.52139e-18 -8.32283e-18
-11.2981 2.41887e-18 8.24789e-18
-11.2581 -2.42462e-18 -8.25773e-18
-11.2181 2.37308e-18 8.23036e-18
-11.1781 -2.49677e-18 -8.24057e-18
-11.1383 2.487e-18 8.2321e-18
-11.0984 -2.56614e-18 -8.264e-18
-11.0586 2.38922e-18 8.27681e-18
-11.0189 -2.43995e-18 -8.30333e-18
-10.9792 2.40863e-18 8.34637e-18
-10.9395 -2.51626e-18 -8.36432e-18
-10.8999 2.51484e-18 8.38506e-18
-10.8603 -2.59594e-18 -8.38698e-18
-10.8208 2.51974e-18 8.39017e-18
-10.7813 -2.52379e-18 -8.3977e-18
-10.7418 2.45413e-18 8.4326e-18
-10.7024 -2.50118e-18 -8.47123e-18
-10.6631 2.46884e-18 8.51138e-18
-10.6238 -2.51617e-18 -8.53918e-18
-10.5845 2.49354e-18 8.53703e-18
-10.5452 -2.52648e-18 -8.53651e-18
-10.506 2.52559e-18 8.52507e-18
-10.4669 -2.57637e-18 -8.551e-18
-10.4278 2.5911e-18 8.59506e-18
-10.3887 -2.62838e-18 -8.66438e-18
-10.3496 2.62748e-18 8.84639e-18
-10.3106 -2.56327e-18 -8.43941e-18
-10.2717 2.53516e-18 8.6082e-18
-10.2328 -2.54053e-18 -8.65928e-18
-10.1939 2.54558e-18 8.68877e-18
-10.155 -2.58611e-18 -8.70777e-18
-10.1162 2.59501e-18 8.72303e-18
-10.0774 -2.65661e-18 -8.69461e-18
-10.0387 2.61569e-18 8.7031e-18
-10 -2.66935e-18 -8.78404e-18
-9.96134 2.53723e-18 8.65477e-18
-9.92271 -2.58614e-18 -8.76282e-18
-9.88412 2.51598e-18 8.73936e-18
-9.84557 -2.56994e-18 -8.77395e-18
-9.80704 2.51074e-18 8.80192e-18
-9.76856 -2.54818e-18 -8.82388e-18
-9.73011 2.5256e-18 8.81253e-18
-9.69169 -2.52191e-18 -8.72101e-18
-9.65331 2.61944e-18 8.90522e-18
-9.61496 -2.56409e-18 -8.94305e-18
-9.57664 2.68834e-18 8.65089e-18
-9.53836 -2.55574e-18 -8.98296e-18
-9.50011 2.56525e-18 8.94851e-18
-9.46189 -2.59983e-18 -8.94987e-18
-9.42371 2.61459e-18 8.93022e-18
-9.38556 -2.64952e-18 -8.9421e-18
-9.34744 2.65938e-18 8.92411e-18
-9.30935 -2.67419e-18 -8.95683e-18
-9.2713 2.65168e-18 8.95998e-18
-9.23327 -2.6574e-18 -8.99438e-18
-9.19528 2.64647e-18 9.00305e-18
-9.15732 -2.64596e-18 -9.0276e-18
-9.11939 2.64325e-18 9.02634e-18
-9.08149 -2.65219e-18 -9.03757e-18
-9.04362 2.65782e-18 9.03027e-18
-9.00578 -2.66915e-18 -9.03665e-18
-8.96797 2.66844e-18 9.03206e-18
-8.93019 -2.66915e-18 -9.04374e-18
-8.89244 2.65578e-18 9.04744e-18
-8.85471 -2.64443e-18 -9.06416e-18
-8.81702 2.62515e-18 9.07301e-18
-8.77936 -2.61232e-18 -9.08759e-18
-8.74172 2.60542e-18 9.09476e-18
-8.70412 -2.6094e-18 -9.10463e-18
-8.66654 2.61562e-18 9.10742e-18
-8.62899 -2.63404e-18 -9.11501e-18
-8.59146 2.64913e-18 9.11856e-18
-8.55397 -2.66875e-18 -9.12961e-18
-8.5165 2.6796e-18 9.137e-18
-8.47906 -2.68854e-18 -9.15213e-18
-8.44165 2.68866e-18 9.16228e-18
-8.40426 -2.68641e-18 -9.177e-18
-8.3669 2.68083e-18 9.18527e-18
-8.32956 -2.67679e-18 -9.19468e-18
-8.29226 2.67444e-18 9.19895e-18
-8.25497 -2.67667e-18 -9.20444e-18
-8.21772 2.68125e-18 9.20767e-18
-8.18049 -2.68973e-18 -9.21449e-18
-8.14328 2.69834e-18 9.22195e-18
-8.1061 -2.707e-18 -9.23366e-18
-8.06895 2.71528e-18 9.24886e-18
-8.03182 -2.72826e-18 -9.26093e-18
-7.99471 2.73284e-18 9.27783e-18
-7.95763 -2.73902e-18 -9.29414e-18
-7.92058 2.74782e-18 9.30747e-18
-7.88355 -2.75753e-18 -9.31899e-18
-7.84654 2.76829e-18 9.32758e-18
-7.80955 -2.77937e-18 -9.33485e-18
-7.77259 2.7893e-18 9.34077e-18
-7.73566 -2.79717e-18 -9.34686e-18
-7.69874 2.80247e-18 9.35356e-18
-7.66185 -2.80452e-18 -9.36157e-18
-7.62498 2.80436e-18 9.37109e-18
-7.58814 -2.80247e-18 -9.38183e-18
-7.55132 2.80073e-18 9.39328e-18
-7.51452 -2.80044e-18 -9.40499e-18
-7.47774 2.80314e-18 9.41638e-18
-7.44099 -2.80921e-18 -9.4268e-18
-7.40425 2.8194e-18 9.4364e-18
-7.36754 -2.83208e-18 -9.44491e-18
-7.33085 2.84702e-18 9.45263e-18
-7.29418 -2.86166e-18 -9.45998e-18
-7.25754 2.87537e-18 9.46705e-18
-7.22091 -2.88582e-18 -9.47435e-18
-7.18431 2.89329e-18 9.48199e-18
-7.14772 -2.8965e-18 -9.4897e-18
-7.11116 2.89715e-18 9.49755e-18
-7.07462 -2.89459e-18 -9.50511e-18
-7.0381 2.89183e-18 9.51221e-18
-7.00159 -2.88753e-18 -9.51795e-18
-6.96511 2.88596e-18 9.52371e-18
-6.92865 -2.88267e-18 -9.52717e-18
-6.89221 2.88537e-18 9.53253e-18
-6.85579 -2.88224e-18 -9.53362e-18
-6.81938 2.89051e-18 9.54138e-18
-6.783 -2.88458e-18 -9.54014e-18
-6.74664 2.89981e-18 9.55345e-18
-6.71029 -2.88724e-18 -9.54937e-18
-6.67397 2.91151e-18 9.57062e-18
-6.63766 -2.89246e-18 -9.563e-18
-6.60137 2.92531e-18 9.5904e-18
-6.5651 -2.90662e-18 -9.58182e-18
-6.52885 2.94046e-18 9.60773e-18
-6.49262 -2.93515e-18 -9.60557e-18
-6.4564 2.95594e-18 9.61954e-18
-6.42021 -2.97403e-18 -9.63069e-18
-6.38403 2.97455e-18 9.6293e-18
-6.34786 -3.00814e-18 -9.65077e-18
-6.31172 2.99924e-18 9.64474e-18
-6.27559 -3.02131e-18 -9.66147e-18
-6.23949 3.02648e-18 9.66837e-18
-6.20339 -3.01827e-18 -9.66924e-18
-6.16732 3.03724e-18 9.68969e-18
-6.13126 -3.01895e-18 -9.68664e-18
-6.09522 3.02237e-18 9.69978e-18
-6.05919 -3.02573e-18 -9.71141e-18
-6.02319 3.00662e-18 9.7081e-18
-5.9872 -3.02048e-18 -9.72519e-18
-5.95122 3.01341e-18 9.72661e-18
-5.91526 -3.00639e-18 -9.72638e-18
-5.87932 3.02522e-18 9.74155e-18
-5.84339 -3.01517e-18 -9.73676e-18
-5.80748 3.0206e-18 9.74091e-18
-5.77158 -3.03808e-18 -9.75364e-18
-5.7357 3.02752e-18 9.74731e-18
-5.69984 -3.03904e-18 -9.75722e-18
-5.66399 3.05251e-18 9.76848e-18
-5.62815 -3.04077e-18 -9.76488e-18
-5.59233 3.05517e-18 9.7781e-18
-5.55653 -3.06497e-18 -9.79002e-18
-5.52074 3.05481e-18 9.78768e-18
-5.48497 -3.06976e-18 -9.80249e-18
-5.4492 3.08088e-18 9.81383e-18
-5.41346 -3.07198e-18 -9.81151e-18
-5.37773 3.08827e-18 9.82472e-18
-5.34201 -3.10139e-18 -9.83584e-18
-5.30631 3.09416e-18 9.83245e-18
-5.27062 -3.10727e-18 -9.84342e-18
-5.23494 3.12254e-18 9.85521e-18
-5.19928 -3.11376e-18 -9.85266e-18
-5.16363 3.12028e-18 9.86022e-18
-5.128 -3.13579e-18 -9.87578e-18
-5.09237 3.12615e-18 9.87492e-18
-5.05677 -3.12355e-18 -9.8805e-18
-5.02117 3.13828e-18 9.89745e-18
-4.98559 -3.13176e-18 -9.90144e-18
-4.95002 3.12226e-18 9.90284e-18
-4.91446 -3.13469e-18 -9.91916e-18
-4.87892 3.1373e-18 9.92759e-18
-4.84339 -3.12446e-18 -9.92587e-18
-4.80787 3.13282e-18 9.93629e-18
-4.77237 -3.14439e-18 -9.9487e-18
-4.73687 3.1363e-18 9.94597e-18
-4.70139 -3.13472e-18 -9.9485e-18
-4.66592 3.15162e-18 9.96118e-18
-4.63046 -3.15119e-18 -9.96339e-18
-4.59502 3.14206e-18 9.95906e-18
-4.55958 -3.15111e-18 -9.96779e-18
-4.52416 3.16131e-18 9.97686e-18
-4.48875 -3.15012e-18 -9.97342e-18
-4.45335 3.14596e-18 9.97413e-18
-4.41797 -3.15724e-18 -9.98674e-18
-4.38259 3.15624e-18 9.99075e-18
-4.34722 -3.14229e-18 -9.9873e-18
-4.31187 3.14467e-18 9.99368e-18
-4.27653 -3.15438e-18 -1.00059e-17
-4.24119 3.14696e-18 1.00057e-17
-4.20587 -3.137e-18 -1.00038e-17
-4.17056 3.14568e-18 1.00139e-17
-4.13526 -3.15356e-18 -1.00227e-17
-4.09997 3.14392e-18 1.0019e-17
-4.06469 -3.14032e-18 -1.00193e-17
-4.02942 3.15334e-18 1.00294e-17
-3.99416 -3.15726e-18 -1.00367e-17
-3.95891 3.15167e-18 1.00316e-17
-3.92367 -3.1469e-18 -1.00333e-17
-3.88844 3.16276e-18 1.00441e-17
-3.85322 -3.167e-18 -1.00496e-17
-3.81801 3.15647e-18 1.0045e-17
-3.7828 -3.15648e-18 -1.0049e-17
-3.74761 3.16998e-18 1.00601e-17
-3.71243 -3.17417e-18 -1.00665e-17
-3.67726 3.16393e-18 1.00621e-17
-3.64209 -3.16271e-18 -1.00667e-17
-3.60694 3.17714e-18 1.00773e-17
-3.57179 -3.18297e-18 -1.00848e-17
-3.53665 3.17383e-18 1.00808e-17
-3.50152 -3.17359e-18 -1.00847e-17
-3.4664 3.18609e-18 1.0092e-17
-3.43129 -3.19639e-18 -1.01049e-17
-3.39619 3.18944e-18 1.00952e-17
-3.36109 -3.18863e-18 -1.01035e-17
-3.32601 3.19733e-18 1.01016e-17
-3.29093 -3.2129e-18 -1.01219e-17
-3.25586 3.20733e-18 1.01089e-17
-3.2208 -3.20405e-18 -1.01175e-17
-3.18574 3.20755e-18 1.01118e-17
-3.1507 -3.22447e-18 -1.01312e-17
-3.11566 3.22153e-18 1.01265e-17
-3.08063 -3.21638e-18 -1.01261e-17
-3.0456 3.21256e-18 1.01271e-17
-3.01059 -3.22456e-18 -1.01344e-17
-2.97558 3.2305e-18 1.01436e-17
-2.94058 -3.22084e-18 -1.01386e-17
-2.90558 3.21558e-18 1.01378e-17
-2.87059 -3.21512e-18 -1.01421e-17
-2.83561 3.22946e-18 1.01533e-17
-2.80064 -3.22415e-18 -1.01523e-17
-2.76567 3.21331e-18 1.01504e-17
-2.73071 -3.21119e-18 -1.01499e-17
-2.69576 3.21433e-18 1.01557e-17
-2.66081 -3.22564e-18 -1.01665e-17
-2.62587 3.2156e-18 1.01613e-17
-2.59094 -3.20521e-18 -1.01562e-17
-2.55601 3.20658e-18 1.01637e-17
-2.52109 -3.21375e-18 -1.01639e-17
-2.48617 3.21692e-18 1.0175e-17
-2.45126 -3.20984e-18 -1.01703e-17
-2.41636 3.19802e-18 1.01603e-17
-2.38146 -3.20024e-18 -1.0174e-17
-2.34657 3.21153e-18 1.01748e-17
-2.31168 -3.20686e-18 -1.01771e-17
-2.2768 3.20337e-18 1.0181e-17
-2.24192 -3.19137e-18 -1.01708e-17
-2.20705 3.19121e-18 1.01744e-17
-2.17219 -3.2042e-18 -1.01898e-17
-2.13733 3.20151e-18 1.01857e-17
-2.10247 -3.19202e-18 -1.01831e-17
-2.06762 3.18612e-18 1.01875e-17
-2.03278 -3.18312e-18 -1.01812e-17
-1.99794 3.19406e-18 1.01919e-17
-1.9631 -3.19637e-18 -1.02032e-17
-1.92827 3.18896e-18 1.01926e-17
-1.89345 -3.17824e-18 -1.01871e-17
-1.85862 3.18062e-18 1.01991e-17
-1.82381 -3.1883e-18 -1.0199e-17
-1.78899 3.19331e-18 1.02007e-17
-1.75419 -3.1909e-18 -1.02101e-17
-1.71938 3.18244e-18 1.02002e-17
-1.68458 -3.1781e-18 -1.0194e-17
-1.64979 3.18704e-18 1.02078e-17
-1.61499 -3.19775e-18 -1.02144e-17
-1.58021 3.19681e-18 1.02079e-17
-1.54542 -3.18948e-18 -1.02095e-17
-1.51064 3.18923e-18 1.02093e-17
-1.47586 -3.18673e-18 -1.02039e-17
-1.44109 3.19977e-18 1.02141e-17
-1.40632 -3.20744e-18 -1.02231e-17
-1.37155 3.20264e-18 1.02165e-17
-1.33679 -3.1991e-18 -1.02104e-17
-1.30203 3.19405e-18 1.02141e-17
-1.26727 -3.203e-18 -1.02225e-17
-1.23251 3.21277e-18 1.02166e-17
-1.19776 -3.21527e-18 -1.02291e-17
-1.16301 3.21514e-18 1.02271e-17
-1.12827 -3.20418e-18 -1.02209e-17
-1.09352 3.20477e-18 1.02172e-17
-1.05878 -3.21601e-18 -1.02307e-17
-1.02405 3.22499e-18 1.02364e-17
-0.989309 -3.22246e-18 -1.0234e-17
-0.954576 3.22496e-18 1.02321e-17
-0.919844 -3.21393e-18 -1.02364e-17
-0.885115 3.21626e-18 1.02308e-17
-0.850388 -3.22431e-18 -1.02395e-17
-0.815663 3.23609e-18 1.02387e-17
-0.78094 -3.23135e-18 -1.02685e-17
-0.746219 3.24744e-18 1.02194e-17
-0.711499 -3.20038e-18 -1.02924e-17
-0.676781 3.26984e-18 1.01667e-17
-0.642065 -3.16589e-18 -1.0386e-17
-0.60735 3.34033e-18 1.0065e-17
-0.572637 -3.09083e-18 -1.05638e-17
-0.537925 3.44851e-18 9.8555e-18
-0.503214 -2.90104e-18 -1.08613e-17
-0.468504 3.5749e-18 9.53417e-18
-0.433796 -2.64461e-18 -1.12505e-17
-0.399089 3.71375e-18 9.22121e-18
-0.364382 -2.42912e-18 -1.15869e-17
-0.329676 3.76644e-18 9.11644e-18
-0.294972 -2.51674e-18 -1.14907e-17
-0.260267 3.63873e-18 9.49713e-18
-0.225564 -3.01768e-18 -1.07938e-17
-0.190861 3.25121e-18 1.0437e-17
-0.156158 -3.56422e-18 -9.85237e-18
-0.121456 2.7465e-18 1.14146e-17
-0.0867541 -3.77754e-18 -9.53225e-18
-0.0520524 2.88846e-18 1.15102e-17
-0.0173508 -3.68723e-18 -1.06828e-17
0.0173508 7.65812e-18 1.8242e-17
0.0520524 -9.9643e-19 -4.07184e-18
0.0867541 -6.36646e-19 -1.2393e-17
0.121456 -9.02574e-19 -3.76176e-18
0.156158 7.86214e-17 -3.87602e-17
0.190861 -2.58058e-18 -8.74442e-18
0.225564 1.4423e-18 5.50357e-18
0.260267 4.80544e-19 1.70688e-17
0.294972 7.56486e-19 3.24276e-18
0.329676 8.33703e-19 7.63904e-18
0.364382 7.13534e-19 3.05295e-18
0.399089 8.87209e-19 9.31377e-18
0.433796 8.59358e-19 3.64052e-18
0.468504 -1.12862e-18 2.40844e-17
0.503214 1.23131e-18 4.83257e-18
0.537925 -2.79328e-17 -3.52271e-17
0.572637 1.79319e-18 6.4865e-18
0.60735 -5.83692e-18 -1.51099e-17
0.642065 2.34581e-18 8.03991e-18
0.676781 -3.84357e-18 -1.16303e-17
0.711499 2.63243e-18 9.05439e-18
0.746219 -3.46611e-18 -1.04031e-17
0.78094 3.01185e-18 9.6522e-18
0.815663 -3.20498e-18 -1.00319e-17
0.850388 3.06016e-18 9.83945e-18
0.885115 -3.06109e-18 -9.87483e-18
0.919844 3.05359e-18 9.84851e-18
0.954576 -3.09281e-18 -9.97722e-18
0.989309 3.16446e-18 9.79238e-18
1.02405 -3.14183e-18 -9.90977e-18
1.05878 3.06802e-18 9.87504e-18
1.09352 -3.08356e-18 -9.91521e-18
1.12827 2.99063e-18 9.75955e-18
1.16301 -3.12868e-18 -9.9082e-18
1.19776 3.18923e-18 9.94127e-18
1.23251 -3.06208e-18 -9.7572e-18
1.26727 3.11167e-18 9.88566e-18
1.30203 -3.00834e-18 -9.85995e-18
1.33679 3.07479e-18 9.8613e-18
1.37155 -3.06341e-18 -9.75963e-18
1.40632 3.17337e-18 9.90702e-18
1.44109 -3.13782e-18 -9.87985e-18
1.47586 2.94494e-18 9.70525e-18
1.51064 -3.10084e-18 -9.91443e-18
1.54542 3.03319e-18 9.79106e-18
1.58021 -3.12186e-18 -9.80627e-18
1.61499 3.11649e-18 9.82815e-18
1.64979 -3.04519e-18 -9.81442e-18
1.68458 3.05817e-18 9.79016e-18
1.71938 -2.95801e-18 -9.75982e-18
1.75419 3.12291e-18 9.85198e-18
1.78899 -3.14053e-18 -9.76193e-18
1.82381 3.0395e-18 9.77339e-18
1.85862 -3.00708e-18 -9.80044e-18
1.89345 3.03463e-18 9.76324e-18
1.92827 -3.05082e-18 -9.75417e-18
1.9631 3.07173e-18 9.76756e-18
1.99794 -3.15493e-18 -9.8118e-18
2.03278 2.96699e-18 9.69244e-18
2.06762 -2.97056e-18 -9.77233e-18
2.10247 3.12502e-18 9.75637e-18
2.13733 -3.03699e-18 -9.71616e-18
2.17219 3.08885e-18 9.79089e-18
2.20705 -3.05477e-18 -9.68925e-18
2.24192 2.96485e-18 9.733e-18
2.2768 -3.01234e-18 -9.75449e-18
2.31168 3.15905e-18 9.68504e-18
2.34657 -3.05243e-18 -9.75314e-18
2.38146 2.96755e-18 9.70068e-18
2.41636 -3.0808e-18 -9.70017e-18
2.45126 2.97021e-18 9.72244e-18
2.48617 -3.11169e-18 -9.6774e-18
2.52109 3.12978e-18 9.73657e-18
2.55601 -2.91054e-18 -9.67501e-18
2.59094 3.06633e-18 9.67403e-18
2.62587 -3.04374e-18 -9.69145e-18
2.66081 3.07499e-18 9.7175e-18
2.69576 -3.08567e-18 -9.61956e-18
2.73071 2.9891e-18 9.73982e-18
2.76567 -2.96277e-18 -9.58989e-18
2.80064 3.17144e-18 9.71386e-18
2.83561 -3.01732e-18 -9.66913e-18
2.87059 3.05957e-18 9.5876e-18
2.90558 -3.00057e-18 -9.73154e-18
2.94058 2.9992e-18 9.55627e-18
2.97558 -3.16261e-18 -9.69412e-18
3.01059 3.02023e-18 9.63006e-18
3.0456 -3.00784e-18 -9.56401e-18
3.08063 3.02805e-18 9.71566e-18
3.11566 -3.04485e-18 -9.49476e-18
3.1507 3.12516e-18 9.73007e-18
3.18574 -3.00228e-18 -9.50983e-18
3.2208 2.96258e-18 9.63876e-18
3.25586 -3.11112e-18 -9.57538e-18
3.29093 3.00104e-18 9.56955e-18
3.32601 -3.14632e-18 -9.62249e-18
3.36109 2.855e-18 9.50381e-18
3.39619 -3.14031e-18 -9.62334e-18
3.43129 2.97995e-18 9.51073e-18
3.4664 -3.12812e-18 -9.60908e-18
3.50152 2.905e-18 9.49772e-18
3.53665 -3.04874e-18 -9.57424e-18
3.57179 3.03413e-18 9.52307e-18
3.60694 -3.07169e-18 -9.5555e-18
3.64209 2.95029e-18 9.51118e-18
3.67726 -3.00059e-18 -9.52854e-18
3.71243 3.04763e-18 9.52666e-18
3.74761 -3.05635e-18 -9.52303e-18
3.7828 2.95618e-18 9.50874e-18
3.81801 -2.98874e-18 -9.50796e-18
3.85322 3.04724e-18 9.5165e-18
3.88844 -3.04963e-18 -9.50892e-18
3.92367 2.9505e-18 9.49962e-18
3.95891 -2.99047e-18 -9.49727e-18
3.99416 3.04987e-18 9.50911e-18
4.02942 -3.03839e-18 -9.4994e-18
4.06469 2.94395e-18 9.49267e-18
4.09997 -3.00382e-18 -9.49202e-18
4.13526 3.05711e-18 9.50464e-18
4.17056 -3.02091e-18 -9.4933e-18
4.20587 2.94628e-18 9.48678e-18
4.24119 -3.02957e-18 -9.49354e-18
4.27653 3.06355e-18 9.50037e-18
4.31187 -2.99881e-18 -9.48901e-18
4.34722 2.96527e-18 9.48533e-18
4.38259 -3.06342e-18 -9.49777e-18
4.41797 3.05676e-18 9.49631e-18
4.45335 -2.97859e-18 -9.48641e-18
4.48875 3.00497e-18 9.48978e-18
4.52416 -3.08919e-18 -9.50075e-18
4.55958 3.02635e-18 9.49215e-18
4.59502 -2.97727e-18 -9.48701e-18
4.63046 3.05967e-18 9.49718e-18
4.66592 -3.0814e-18 -9.50047e-18
4.70139 2.98776e-18 9.48817e-18
4.73687 -3.01762e-18 -9.49333e-18
4.77237 3.09922e-18 9.50313e-18
4.80787 -3.03144e-18 -9.49603e-18
4.84339 2.98959e-18 9.49087e-18
4.87892 -3.08658e-18 -9.50492e-18
4.91446 3.07589e-18 9.5045e-18
4.95002 -2.98865e-18 -9.49528e-18
4.98559 3.05812e-18 9.50643e-18
5.02117 -3.104e-18 -9.51481e-18
5.05677 3.0044e-18 9.50475e-18
5.09237 -3.02792e-18 -9.51161e-18
5.128 3.11064e-18 9.52509e-18
5.16363 -3.02219e-18 -9.51823e-18
5.19928 3.00177e-18 9.51901e-18
5.23494 -3.10156e-18 -9.53618e-18
5.27062 3.03308e-18 9.53144e-18
5.30631 -2.98113e-18 -9.52862e-18
5.34201 3.08561e-18 9.54604e-18
5.37773 -3.03583e-18 -9.54381e-18
5.41346 2.96555e-18 9.53789e-18
5.4492 -3.07206e-18 -9.556e-18
5.48497 3.03173e-18 9.55456e-18
5.52074 -2.9552e-18 -9.54796e-18
5.55653 3.06573e-18 9.56724e-18
5.59233 -3.02131e-18 -9.56631e-18
5.62815 2.95043e-18 9.5608e-18
5.66399 -3.06686e-18 -9.58306e-18
5.69984 3.00398e-18 9.58067e-18
5.7357 -2.95407e-18 -9.58059e-18
5.77158 3.07381e-18 9.60458e-18
5.80748 -2.9805e-18 -9.60056e-18
5.84339 2.97411e-18 9.60824e-18
5.87932 -3.08018e-18 -9.63334e-18
5.91526 2.95668e-18 9.62593e-18
5.95122 -3.01766e-18 -9.64649e-18
5.9872 3.07104e-18 9.66491e-18
6.02319 -2.94701e-18 -9.6593e-18
6.05919 3.07764e-18 9.69023e-18
6.09522 -3.02808e-18 -9.69591e-18
6.13126 2.97636e-18 9.70016e-18
6.16732 -3.10961e-18 -9.73126e-18
6.20339 2.96375e-18 9.72155e-18
6.23949 -3.05102e-18 -9.7458e-18
6.27559 3.05493e-18 9.7561e-18
6.31172 -2.94877e-18 -9.7499e-18
6.34786 3.10303e-18 9.78133e-18
6.38403 -2.93472e-18 -9.76445e-18
6.42021 3.04143e-18 9.78906e-18
6.4564 -3.00316e-18 -9.79108e-18
6.49262 2.93801e-18 9.7889e-18
6.52885 -3.07022e-18 -9.8172e-18
6.5651 2.87315e-18 9.79514e-18
6.60137 -3.08491e-18 -9.83871e-18
6.63766 2.86485e-18 9.81484e-18
6.67397 -3.0567e-18 -9.85875e-18
6.71029 2.88813e-18 9.84547e-18
6.74664 -3.0167e-18 -9.88259e-18
6.783 2.91632e-18 9.88292e-18
6.81938 -2.98567e-18 -9.91347e-18
6.85579 2.93737e-18 9.92508e-18
6.89221 -2.97008e-18 -9.95181e-18
6.92865 2.95233e-18 9.9703e-18
6.96511 -2.9679e-18 -9.99513e-18
7.00159 2.96536e-18 1.00164e-17
7.0381 -2.97435e-18 -1.00395e-17
7.07462 2.9782e-18 1.00601e-17
7.11116 -2.98483e-18 -1.00805e-17
7.14772 2.98965e-18 1.00981e-17
7.18431 -2.99437e-18 -1.01147e-17
7.22091 2.99801e-18 1.01285e-17
7.25754 -3.00038e-18 -1.01414e-17
7.29418 3.00277e-18 1.01525e-17
7.33085 -3.00399e-18 -1.01632e-17
7.36754 3.00636e-18 1.01738e-17
7.40425 -3.00845e-18 -1.0185e-17
7.44099 3.01273e-18 1.01975e-17
7.47774 -3.01711e-18 -1.02123e-17
7.51452 3.02372e-18 1.02288e-17
7.55132 -3.03058e-18 -1.02478e-17
7.58814 3.03863e-18 1.02681e-17
7.62498 -3.0459e-18 -1.02898e-17
7.66185 3.05359e-18 1.03111e-17
7.69874 -3.05914e-18 -1.03315e-17
7.73566 3.06476e-18 1.03496e-17
7.77259 -3.06808e-18 -1.03646e-17
7.80955 3.07182e-18 1.03761e-17
7.84654 -3.07359e-18 -1.03834e-17
7.88355 3.07682e-18 1.03874e-17
7.92058 -3.07885e-18 -1.03886e-17
7.95763 3.08239e-18 1.03871e-17
7.99471 -3.08541e-18 -1.03848e-17
8.03182 3.08963e-18 1.03816e-17
8.06895 -3.09317e-18 -1.03788e-17
8.1061 3.09794e-18 1.03767e-17
8.14328 -3.10177e-18 -1.03763e-17
8.18049 3.10761e-18 1.03759e-17
8.21772 -3.11265e-18 -1.03775e-17
8.25497 3.12082e-18 1.03785e-17
8.29226 -3.12765e-18 -1.03805e-17
8.32956 3.13816e-18 1.03811e-17
8.3669 -3.14596e-18 -1.03809e-17
8.40426 3.15478e-18 1.03785e-17
8.44165 -3.15832e-18 -1.03737e-17
8.47906 3.16013e-18 1.03653e-17
8.5165 -3.15387e-18 -1.03548e-17
8.55397 3.14551e-18 1.03399e-17
8.59146 -3.12926e-18 -1.03231e-17
8.62899 3.114e-18 1.0303e-17
8.66654 -3.09437e-18 -1.02816e-17
8.70412 3.08019e-18 1.0259e-17
8.74172 -3.06425e-18 -1.02362e-17
8.77936 3.0576e-18 1.02145e-17
8.81702 -3.04755e-18 -1.01914e-17
8.85471 3.04623e-18 1.01733e-17
8.89244 -3.03777e-18 -1.01534e-17
8.93019 3.03491e-18 1.01339e-17
8.96797 -3.02142e-18 -1.01106e-17
9.00578 3.01353e-18 1.00855e-17
9.04362 -2.9948e-18 -1.00537e-17
9.08149 2.9852e-18 1.0019e-17
9.11939 -2.96702e-18 -9.9776e-18
9.15732 2.96096e-18 9.93369e-18
9.19528 -2.94591e-18 -9.88649e-18
9.23327 2.94211e-18 9.8368e-18
9.2713 -2.92639e-18 -9.7887e-18
9.30935 2.91902e-18 9.73857e-18
9.34744 -2.8965e-18 -9.69319e-18
9.38556 2.88355e-18 9.6461e-18
9.42371 -2.85578e-18 -9.60281e-18
9.46189 2.84429e-18 9.55503e-18
9.50011 -2.81851e-18 -9.50634e-18
9.53836 2.81437e-18 9.4497e-18
9.57664 -2.79413e-18 -9.38925e-18
9.61496 2.79378e-18 9.32237e-18
9.65331 -2.77067e-18 -9.25282e-18
9.69169 2.76624e-18 9.1835e-18
9.73011 -2.7338e-18 -9.11867e-18
9.76856 2.7278e-18 9.05618e-18
9.80704 -2.69502e-18 -9.00344e-18
9.84557 2.69871e-18 8.95269e-18
9.88412 -2.68179e-18 -8.90784e-18
9.92271 2.7022e-18 8.86395e-18
9.96134 -2.69618e-18 -8.8211e-18
10 2.72823e-18 8.77374e-18
10.0387 -2.7108e-18 -8.72771e-18
10.0774 2.73074e-18 8.67547e-18
10.1162 -2.68653e-18 -8.6197e-18
10.155 2.69148e-18 8.56421e-18
10.1939 -2.63297e-18 -8.50271e-18
10.2328 2.64559e-18 8.44687e-18
10.2717 -2.59713e-18 -8.39234e-18
10.3106 2.62669e-18 8.34607e-18
10.3496 -2.58836e-18 -8.29667e-18
10.3887 2.6183e-18 8.26153e-18
10.4278 -2.57319e-18 -8.22135e-18
10.4669 2.58855e-18 8.18511e-18
10.506 -2.5377e-18 -8.12714e-18
10.5452 2.55935e-18 8.07544e-18
10.5845 -2.50214e-18 -8.00949e-18
10.6238 2.53234e-18 7.95687e-18
10.6631 -2.48666e-18 -7.90269e-18
10.7024 2.53438e-18 7.86962e-18
10.7418 -2.48864e-18 -7.83237e-18
10.7813 2.54047e-18 7.80412e-18
10.8208 -2.49059e-18 -7.77248e-18
10.8603 2.51659e-18 7.73559e-18
10.8999 -2.44646e-18 -7.70063e-18
10.9395 2.4788e-18 7.66159e-18
10.9792 -2.41961e-18 -7.62241e-18
11.0189 2.47544e-18 7.58161e-18
11.0586 -2.44561e-18 -7.54624e-18
11.0984 2.51722e-18 7.52228e-18
11.1383 -2.47738e-18 -7.51921e-18
11.1781 2.53033e-18 7.5177e-18
11.2181 -2.46031e-18 -7.53098e-18
11.2581 2.49705e-18 7.52731e-18
11.2981 -2.40775e-18 -7.49866e-18
11.3381 2.50001e-18 7.4558e-18
11.3783 -2.40455e-18 -7.42802e-18
11.4184 2.46689e-18 7.41081e-18
11.4587 -2.39101e-18 -7.3985e-18
11.4989 2.48454e-18 7.41239e-18
11.5392 -2.40267e-18 -7.42646e-18
11.5796 2.48015e-18 7.4362e-18
11.62 -2.37106e-18 -7.44899e-18
11.6605 2.44657e-18 7.44587e-18
11.701 -2.3568e-18 -7.43421e-18
11.7415 2.45277e-18 7.4192e-18
11.7822 -2.35978e-18 -7.40255e-18
11.8228 2.44714e-18 7.43884e-18
11.8636 -2.33504e-18 -7.52049e-18
11.9043 2.38063e-18 7.63277e-18
11.9452 -2.26738e-18 -7.91261e-18
11.986 2.39039e-18 7.43595e-18
12.027 -2.30268e-18 -7.61404e-18
12.068 2.42338e-18 7.70118e-18
12.109 -2.36905e-18 -7.74195e-18
12.1501 2.51256e-18 7.82245e-18
12.1913 -2.45108e-18 -7.8866e-18
12.2325 2.56025e-18 8.0442e-18
12.2738 -2.41467e-18 -8.09278e-18
12.3151 2.52048e-18 8.21072e-18
12.3565 -2.45019e-18 -8.22467e-18
12.3979 2.59372e-18 8.30538e-18
12.4394 -2.52747e-18 -8.3243e-18
12.481 2.64517e-18 8.4329e-18
12.5226 -2.54578e-18 -8.5007e-18
12.5643 2.60652e-18 8.64682e-18
12.6061 -2.47465e-18 -8.73904e-18
12.6479 2.5446e-18 8.88493e-18
12.6898 -2.51253e-18 -8.95409e-18
12.7317 2.67804e-18 9.07749e-18
12.7737 -2.70424e-18 -9.13424e-18
12.8158 2.81646e-18 9.24148e-18
12.8579 -2.75761e-18 -9.27713e-18
12.9001 2.76805e-18 9.35068e-18
12.9424 -2.68767e-18 -9.37713e-18
12.9847 2.70462e-18 9.4702e-18
13.0271 -2.70278e-18 -9.54914e-18
13.0696 2.74028e-18 9.69858e-18
13.1121 -2.72375e-18 -9.82381e-18
13.1547 2.64353e-18 9.99049e-18
13.1974 -2.59382e-18 -1.00836e-17
13.2402 2.5163e-18 1.02101e-17
13.283 -2.61728e-18 -1.02778e-17
13.3259 2.70514e-18 1.03364e-17
13.3689 -2.98455e-18 -1.02744e-17
13.4119 3.02358e-18 1.02607e-17
13.455 -3.03623e-18 -1.02973e-17
13.4982 2.79833e-18 1.03427e-17
13.5415 -2.78162e-18 -1.03109e-17
13.5848 2.47302e-18 1.03228e-17
13.6283 -2.56071e-18 -1.02393e-17
13.6718 2.4262e-18 1.01192e-17
13.7153 -2.50933e-18 -9.87735e-18
13.759 2.45723e-18 9.92428e-18
13.8028 -2.58271e-18 -9.85387e-18
13.8466 2.20953e-18 9.77517e-18
13.8905 -2.39199e-18 -9.53297e-18
13.9345 2.2082e-18 9.32076e-18
13.9786 -2.61505e-18 -9.0424e-18
14.0227 2.30033e-18 8.87921e-18
14.067 -2.62998e-18 -8.5519e-18
14.1113 2.25307e-18 8.32679e-18
14.1558 -2.37551e-18 -8.23004e-18
14.2003 2.06818e-18 8.11043e-18
14.2449 -2.2026e-18 -7.93768e-18
14.2896 2.01421e-18 7.82256e-18
14.3344 -2.2806e-18 -7.66887e-18
14.3793 2.09463e-18 7.53956e-18
14.4243 -2.29401e-18 -7.34518e-18
14.4693 1.95806e-18 7.22458e-18
14.5145 -2.1026e-18 -6.97992e-18
14.5598 1.93326e-18 6.78081e-18
14.6052 -2.20982e-18 -6.51915e-18
14.6506 2.08877e-18 6.41589e-18
14.6962 -2.35685e-18 -6.34261e-18
14.7419 1.78555e-18 5.57833e-18
14.7877 -1.9868e-18 -5.69841e-18
14.8336 1.80531e-18 5.68208e-18
14.8796 -1.95051e-18 -5.47178e-18
14.9257 1.90323e-18 5.35576e-18
14.9719 -2.0225e-18 -5.1675e-18
15.0182 1.84185e-18 5.16132e-18
15.0647 -1.87139e-18 -5.02275e-18
15.1112 1.62915e-18 5.09215e-18
15.1579 -1.63054e-18 -4.98628e-18
15.2047 1.47678e-18 4.97963e-18
15.2516 -1.63859e-18 -4.76865e-18
15.2986 1.51093e-18 4.78003e-18
15.3458 -1.57595e-18 -4.63892e-18
15.393 1.39506e-18 4.71324e-18
15.4404 -1.47903e-18 -4.66771e-18
15.488 1.33836e-18 4.76255e-18
15.5356 -1.49005e-18 -4.70277e-18
15.5834 1.48501e-18 4.77639e-18
15.6313 -1.63685e-18 -4.70691e-18
15.6794 1.51734e-18 4.88311e-18
15.7276 -1.5853e-18 -4.83636e-18
15.7759 1.44694e-18 5.07586e-18
15.8243 -1.4885e-18 -4.95211e-18
15.873 1.50661e-18 5.3686e-18
15.9217 -1.69376e-18 -4.93066e-18
15.9706 1.79137e-18 5.5577e-18
16.0197 -1.61716e-18 -4.99007e-18
16.0689 1.92946e-18 6.50339e-18
16.1182 -1.48312e-18 -5.151e-18
16.1677 1.78593e-18 5.96538e-18
16.2174 -1.61061e-18 -5.30717e-18
16.2672 1.79168e-18 6.20422e-18
16.3172 -2.31816e-18 -5.48519e-18
16.3674 2.41182e-18 6.97828e-18
16.4177 -2.26043e-18 -6.03186e-18
16.4682 1.75335e-18 7.55773e-18
16.5189 -2.53765e-18 -5.68457e-18
16.5697 2.09246e-18 8.061e-18
16.6208 -2.75199e-18 -5.79962e-18
16.672 1.72601e-18 8.80889e-18
16.7234 -2.47586e-18 -5.92922e-18
16.775 1.41831e-18 9.04897e-18
16.8268 -2.56957e-18 -6.00638e-18
16.8787 1.80726e-18 9.28962e-18
16.9309 -2.49156e-18 -5.48518e-18
16.9833 1.34254e-18 9.82495e-18
17.0359 -2.417e-18 -5.22309e-18
17.0887 7.66772e-19 1.07757e-17
17.1418 -2.12504e-18 -4.83934e-18
17.195 1.35551e-18 1.02817e-17
17.2485 -2.02475e-18 -4.37234e-18
17.3022 1.11121e-18 9.76767e-18
17.3562 -1.81598e-18 -4.09937e-18
17.4104 1.80115e-18 7.95566e-18
17.4648 -1.62776e-18 -3.74038e-18
17.5195 1.39138e-18 7.59167e-18
17.5744 -1.50751e-18 -3.1308e-18
17.6296 5.1869e-19 6.97182e-18
17.6851 -1.38613e-18 -2.69306e-18
17.7408 4.37431e-19 6.82681e-18
17.7969 -1.21971e-18 -2.46058e-18
17.8532 5.5312e-19 6.64466e-18
17.9098 -1.10168e-18 -2.30176e-18
17.9667 4.89677e-19 6.03085e-18
18.0239 -1.11317e-18 -2.2537e-18
18.0815 2.59755e-19 5.78067e-18
18.1393 -1.20686e-18 -2.17368e-18
18.1975 -3.19031e-20 6.04454e-18
18.256 -1.22106e-18 -2.10974e-18
18.3149 -1.29971e-18 6.03002e-18
18.3742 -1.26878e-18 -2.16204e-18
18.4338 -2.66919e-18 6.66876e-18
18.4938 -1.48422e-18 -2.13741e-18
18.5542 -4.25336e-18 7.27216e-18
18.615 -1.64029e-18 -2.31326e-18
18.6762 -7.77682e-18 5.51712e-18
18.7379 -1.72096e-18 -2.65881e-18
18.8 -9.48624e-18 1.95957e-18
18.8625 -2.35516e-18 -2.70878e-18
18.9255 -1.16915e-17 -2.97092e-19
18.9891 -2.86132e-18 -2.84925e-18
19.0531 -7.42458e-18 -2.06727e-18
19.1177 -3.29496e-18 -3.31101e-18
19.1828 -5.76286e-18 -7.86805e-19
19.2484 -3.19374e-18 -2.82875e-18
19.3147 -8.0684e-18 -8.38486e-20
19.3816 -2.68656e-18 -3.07373e-18
19.4491 -1.29241e-17 1.19661e-17
19.5173 -1.45854e-18 -3.1102e-18
19.5862 -1.00672e-18 6.52249e-18
19.6558 -9.54744e-19 -2.76032e-18
19.7262 1.87165e-19 3.52187e-18
19.7974 -1.06418e-18 -2.03593e-18
19.8694 5.57541e-19 2.13732e-18
19.9423 -9.75513e-19 -1.85569e-18
20.0162 4.39028e-19 1.70968e-18
20.091 -6.67533e-19 -2.10653e-18
20.1669 3.12242e-19 1.55444e-18
20.244 -5.67555e-19 -2.73046e-18
20.3222 4.15859e-19 1.643e-18
20.4016 -7.20078e-19 -6.36913e-18
20.4825 9.33349e-19 1.61476e-18
20.5648 5.60331e-18 4.00836e-18
20.6487 1.2563e-18 2.06599e-18
20.7344 1.99665e-18 2.07295e-18
20.8219 9.86935e-19 1.90571e-18
20.9115 2.7252e-18 1.28499e-18
21.0034 5.04776e-19 1.01842e-18
21.0979 8.96425e-19 -2.07029e-18
21.1952 2.33258e-19 4.8693e-19
21.2959 -9.58543e-20 -9.92151e-19
21.4004 2.08216e-19 3.69336e-19
21.5093 5.67706e-20 -1.06105e-18
21.6237 6.29913e-19 7.13706e-19
21.7448 2.34231e-19 3.58009e-19
21.8747 -7.04983e-20 -4.33019e-19
22.0165 1.92441e-19 3.17256e-19
22.1768 7.43084e-20 1.35001e-19
22.3723 -5.40546e-20 -2.16046e-19


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.125Nc1Quantum/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.00625
#Lambda=0.125
#Beta=0.0625
#Nc=1
#QUANTUM=1

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=1024 aX=2 aP=0.5

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.125Nc1Quantum/SigmaAOneLoop.txt <==
-22.3723 -1.0003 -1.4024e-17
-22.1768 -1.0003 -1.4024e-17
-22.0165 -1.0003 -1.4024e-17
-21.8747 -1.0003 -1.4024e-17
-21.7448 -1.0003 -1.4024e-17
-21.6237 -1.0003 -1.4024e-17
-21.5093 -1.0003 -1.4024e-17
-21.4004 -1.0003 -1.4024e-17
-21.2959 -1.0003 -1.4024e-17
-21.1952 -1.0003 -1.4024e-17
-21.0979 -1.0003 -1.4024e-17
-21.0034 -1.0003 -1.4024e-17
-20.9115 -1.0003 -1.4024e-17
-20.8219 -1.0003 -1.4024e-17
-20.7344 -1.0003 -1.4024e-17
-20.6487 -1.0003 -1.4024e-17
-20.5648 -1.0003 -1.4024e-17
-20.4825 -1.0003 -1.4024e-17
-20.4016 -1.0003 -1.4024e-17
-20.3222 -1.0003 -1.4024e-17
-20.244 -1.0003 -1.4024e-17
-20.1669 -1.0003 -1.4024e-17
-20.091 -1.0003 -1.4024e-17
-20.0162 -1.0003 -1.4024e-17
-19.9423 -1.0003 -1.4024e-17
-19.8694 -1.0003 -1.4024e-17
-19.7974 -1.0003 -1.4024e-17
-19.7262 -1.0003 -1.4024e-17
-19.6558 -1.0003 -1.4024e-17
-19.5862 -1.0003 -1.4024e-17
-19.5173 -1.0003 -1.4024e-17
-19.4491 -1.0003 -1.4024e-17
-19.3816 -1.0003 -1.4024e-17
-19.3147 -1.0003 -1.4024e-17
-19.2484 -1.0003 -1.4024e-17
-19.1828 -1.0003 -1.4024e-17
-19.1177 -1.0003 -1.4024e-17
-19.0531 -1.0003 -1.4024e-17
-18.9891 -1.0003 -1.4024e-17
-18.9255 -1.0003 -1.4024e-17
-18.8625 -1.0003 -1.4024e-17
-18.8 -1.0003 -1.4024e-17
-18.7379 -1.0003 -1.4024e-17
-18.6762 -1.0003 -1.4024e-17
-18.615 -1.0003 -1.4024e-17
-18.5542 -1.0003 -1.4024e-17
-18.4938 -1.0003 -1.4024e-17
-18.4338 -1.0003 -1.4024e-17
-18.3742 -1.0003 -1.4024e-17
-18.3149 -1.0003 -1.4024e-17
-18.256 -1.0003 -1.4024e-17
-18.1975 -1.0003 -1.4024e-17
-18.1393 -1.0003 -1.4024e-17
-18.0815 -1.0003 -1.4024e-17
-18.0239 -1.0003 -1.4024e-17
-17.9667 -1.0003 -1.4024e-17
-17.9098 -1.0003 -1.4024e-17
-17.8532 -1.0003 -1.4024e-17
-17.7969 -1.0003 -1.4024e-17
-17.7408 -1.0003 -1.4024e-17
-17.6851 -1.0003 -1.4024e-17
-17.6296 -1.0003 -1.4024e-17
-17.5744 -1.0003 -1.4024e-17
-17.5195 -1.0003 -1.4024e-17
-17.4648 -1.0003 -1.4024e-17
-17.4104 -1.0003 -1.4024e-17
-17.3562 -1.0003 -1.4024e-17
-17.3022 -1.0003 -1.4024e-17
-17.2485 -1.0003 -1.4024e-17
-17.195 -1.0003 -1.4024e-17
-17.1418 -1.0003 -1.4024e-17
-17.0887 -1.0003 -1.4024e-17
-17.0359 -1.0003 -1.4024e-17
-16.9833 -1.0003 -1.4024e-17
-16.9309 -1.0003 -1.4024e-17
-16.8787 -1.0003 -1.4024e-17
-16.8268 -1.0003 -1.4024e-17
-16.775 -1.0003 -1.4024e-17
-16.7234 -1.0003 -1.4024e-17
-16.672 -1.0003 -1.4024e-17
-16.6208 -1.0003 -1.4024e-17
-16.5697 -1.0003 -1.4024e-17
-16.5189 -1.0003 -1.4024e-17
-16.4682 -1.0003 -1.4024e-17
-16.4177 -1.0003 -1.4024e-17
-16.3674 -1.0003 -1.4024e-17
-16.3172 -1.0003 -1.4024e-17
-16.2672 -1.0003 -1.4024e-17
-16.2174 -1.0003 -1.4024e-17
-16.1677 -1.0003 -1.4024e-17
-16.1182 -1.0003 -1.4024e-17
-16.0689 -1.0003 -1.4024e-17
-16.0197 -1.0003 -1.4024e-17
-15.9706 -1.0003 -1.4024e-17
-15.9217 -1.0003 -1.4024e-17
-15.873 -1.0003 -1.4024e-17
-15.8243 -1.0003 -1.4024e-17
-15.7759 -1.0003 -1.4024e-17
-15.7276 -1.0003 -1.4024e-17
-15.6794 -1.0003 -1.4024e-17
-15.6313 -1.0003 -1.4024e-17
-15.5834 -1.0003 -1.4024e-17
-15.5356 -1.0003 -1.4024e-17
-15.488 -1.0003 -1.4024e-17
-15.4404 -1.0003 -1.4024e-17
-15.393 -1.0003 -1.4024e-17
-15.3458 -1.0003 -1.4024e-17
-15.2986 -1.0003 -1.4024e-17
-15.2516 -1.0003 -1.4024e-17
-15.2047 -1.0003 -1.4024e-17
-15.1579 -1.0003 -1.4024e-17
-15.1112 -1.0003 -1.4024e-17
-15.0647 -1.0003 -1.4024e-17
-15.0182 -1.0003 -1.4024e-17
-14.9719 -1.0003 -1.4024e-17
-14.9257 -1.0003 -1.4024e-17
-14.8796 -1.0003 -1.4024e-17
-14.8336 -1.0003 -1.4024e-17
-14.7877 -1.0003 -1.4024e-17
-14.7419 -1.0003 -1.4024e-17
-14.6962 -1.0003 -1.4024e-17
-14.6506 -1.0003 -1.4024e-17
-14.6052 -1.0003 -1.4024e-17
-14.5598 -1.0003 -1.4024e-17
-14.5145 -1.0003 -1.4024e-17
-14.4693 -1.0003 -1.4024e-17
-14.4243 -1.0003 -1.4024e-17
-14.3793 -1.0003 -1.4024e-17
-14.3344 -1.0003 -1.4024e-17
-14.2896 -1.0003 -1.4024e-17
-14.2449 -1.0003 -1.4024e-17
-14.2003 -1.0003 -1.4024e-17
-14.1558 -1.0003 -1.4024e-17
-14.1113 -1.0003 -1.4024e-17
-14.067 -1.0003 -1.4024e-17
-14.0227 -1.0003 -1.4024e-17
-13.9786 -1.0003 -1.4024e-17
-13.9345 -1.0003 -1.4024e-17
-13.8905 -1.0003 -1.4024e-17
-13.8466 -1.0003 -1.4024e-17
-13.8028 -1.0003 -1.4024e-17
-13.759 -1.0003 -1.4024e-17
-13.7153 -1.0003 -1.4024e-17
-13.6718 -1.0003 -1.4024e-17
-13.6283 -1.0003 -1.4024e-17
-13.5848 -1.0003 -1.4024e-17
-13.5415 -1.0003 -1.4024e-17
-13.4982 -1.0003 -1.4024e-17
-13.455 -1.0003 -1.4024e-17
-13.4119 -1.0003 -1.4024e-17
-13.3689 -1.0003 -1.4024e-17
-13.3259 -1.0003 -1.4024e-17
-13.283 -1.0003 -1.4024e-17
-13.2402 -1.0003 -1.4024e-17
-13.1974 -1.0003 -1.4024e-17
-13.1547 -1.0003 -1.4024e-17
-13.1121 -1.0003 -1.4024e-17
-13.0696 -1.0003 -1.4024e-17
-13.0271 -1.0003 -1.4024e-17
-12.9847 -1.0003 -1.4024e-17
-12.9424 -1.0003 -1.4024e-17
-12.9001 -1.0003 -1.4024e-17
-12.8579 -1.0003 -1.4024e-17
-12.8158 -1.0003 -1.4024e-17
-12.7737 -1.0003 -1.4024e-17
-12.7317 -1.0003 -1.4024e-17
-12.6898 -1.0003 -1.4024e-17
-12.6479 -1.0003 -1.4024e-17
-12.6061 -1.0003 -1.4024e-17
-12.5643 -1.0003 -1.4024e-17
-12.5226 -1.0003 -1.4024e-17
-12.481 -1.0003 -1.4024e-17
-12.4394 -1.0003 -1.4024e-17
-12.3979 -1.0003 -1.4024e-17
-12.3565 -1.0003 -1.4024e-17
-12.3151 -1.0003 -1.4024e-17
-12.2738 -1.0003 -1.4024e-17
-12.2325 -1.0003 -1.4024e-17
-12.1913 -1.0003 -1.4024e-17
-12.1501 -1.0003 -1.4024e-17
-12.109 -1.0003 -1.4024e-17
-12.068 -1.0003 -1.4024e-17
-12.027 -1.0003 -1.4024e-17
-11.986 -1.0003 -1.4024e-17
-11.9452 -1.0003 -1.4024e-17
-11.9043 -1.0003 -1.4024e-17
-11.8636 -1.0003 -1.4024e-17
-11.8228 -1.0003 -1.4024e-17
-11.7822 -1.0003 -1.4024e-17
-11.7415 -1.0003 -1.4024e-17
-11.701 -1.0003 -1.4024e-17
-11.6605 -1.0003 -1.4024e-17
-11.62 -1.0003 -1.4024e-17
-11.5796 -1.0003 -1.4024e-17
-11.5392 -1.0003 -1.4024e-17
-11.4989 -1.0003 -1.4024e-17
-11.4587 -1.0003 -1.4024e-17
-11.4184 -1.0003 -1.4024e-17
-11.3783 -1.0003 -1.4024e-17
-11.3381 -1.0003 -1.4024e-17
-11.2981 -1.0003 -1.4024e-17
-11.2581 -1.0003 -1.4024e-17
-11.2181 -1.0003 -1.4024e-17
-11.1781 -1.0003 -1.4024e-17
-11.1383 -1.0003 -1.4024e-17
-11.0984 -1.0003 -1.4024e-17
-11.0586 -1.0003 -1.4024e-17
-11.0189 -1.0003 -1.4024e-17
-10.9792 -1.0003 -1.4024e-17
-10.9395 -1.0003 -1.4024e-17
-10.8999 -1.0003 -1.4024e-17
-10.8603 -1.0003 -1.4024e-17
-10.8208 -1.0003 -1.4024e-17
-10.7813 -1.0003 -1.4024e-17
-10.7418 -1.0003 -1.4024e-17
-10.7024 -1.0003 -1.4024e-17
-10.6631 -1.0003 -1.4024e-17
-10.6238 -1.0003 -1.4024e-17
-10.5845 -1.0003 -1.4024e-17
-10.5452 -1.0003 -1.4024e-17
-10.506 -1.0003 -1.4024e-17
-10.4669 -1.0003 -1.4024e-17
-10.4278 -1.0003 -1.4024e-17
-10.3887 -1.0003 -1.4024e-17
-10.3496 -1.0003 -1.4024e-17
-10.3106 -1.0003 -1.4024e-17
-10.2717 -1.0003 -1.4024e-17
-10.2328 -1.0003 -1.4024e-17
-10.1939 -1.0003 -1.4024e-17
-10.155 -1.0003 -1.4024e-17
-10.1162 -1.0003 -1.4024e-17
-10.0774 -1.0003 -1.4024e-17
-10.0387 -1.0003 -1.4024e-17
-10 -1.0003 -1.4024e-17
-9.96134 -1.0003 -1.4024e-17
-9.92271 -1.0003 -1.4024e-17
-9.88412 -1.0003 -1.4024e-17
-9.84557 -1.0003 -1.4024e-17
-9.80704 -1.0003 -1.4024e-17
-9.76856 -1.0003 -1.4024e-17
-9.73011 -1.0003 -1.4024e-17
-9.69169 -1.0003 -1.4024e-17
-9.65331 -1.0003 -1.4024e-17
-9.61496 -1.0003 -1.4024e-17
-9.57664 -1.0003 -1.4024e-17
-9.53836 -1.0003 -1.4024e-17
-9.50011 -1.0003 -1.4024e-17
-9.46189 -1.0003 -1.4024e-17
-9.42371 -1.0003 -1.4024e-17
-9.38556 -1.0003 -1.4024e-17
-9.34744 -1.0003 -1.4024e-17
-9.30935 -1.0003 -1.4024e-17
-9.2713 -1.0003 -1.4024e-17
-9.23327 -1.0003 -1.4024e-17
-9.19528 -1.0003 -1.4024e-17
-9.15732 -1.0003 -1.4024e-17
-9.11939 -1.0003 -1.4024e-17
-9.08149 -1.0003 -1.4024e-17
-9.04362 -1.0003 -1.4024e-17
-9.00578 -1.0003 -1.4024e-17
-8.96797 -1.0003 -1.4024e-17
-8.93019 -1.0003 -1.4024e-17
-8.89244 -1.0003 -1.4024e-17
-8.85471 -1.0003 -1.4024e-17
-8.81702 -1.0003 -1.4024e-17
-8.77936 -1.0003 -1.4024e-17
-8.74172 -1.0003 -1.4024e-17
-8.70412 -1.0003 -1.4024e-17
-8.66654 -1.0003 -1.4024e-17
-8.62899 -1.0003 -1.4024e-17
-8.59146 -1.0003 -1.4024e-17
-8.55397 -1.0003 -1.4024e-17
-8.5165 -1.0003 -1.4024e-17
-8.47906 -1.0003 -1.4024e-17
-8.44165 -1.0003 -1.4024e-17
-8.40426 -1.0003 -1.4024e-17
-8.3669 -1.0003 -1.4024e-17
-8.32956 -1.0003 -1.4024e-17
-8.29226 -1.0003 -1.4024e-17
-8.25497 -1.0003 -1.4024e-17
-8.21772 -1.0003 -1.4024e-17
-8.18049 -1.0003 -1.4024e-17
-8.14328 -1.0003 -1.4024e-17
-8.1061 -1.0003 -1.4024e-17
-8.06895 -1.0003 -1.4024e-17
-8.03182 -1.0003 -1.4024e-17
-7.99471 -1.0003 -1.4024e-17
-7.95763 -1.0003 -1.4024e-17
-7.92058 -1.0003 -1.4024e-17
-7.88355 -1.0003 -1.4024e-17
-7.84654 -1.0003 -1.4024e-17
-7.80955 -1.0003 -1.4024e-17
-7.77259 -1.0003 -1.4024e-17
-7.73566 -1.0003 -1.4024e-17
-7.69874 -1.0003 -1.4024e-17
-7.66185 -1.0003 -1.4024e-17
-7.62498 -1.0003 -1.4024e-17
-7.58814 -1.0003 -1.4024e-17
-7.55132 -1.0003 -1.4024e-17
-7.51452 -1.0003 -1.4024e-17
-7.47774 -1.0003 -1.4024e-17
-7.44099 -1.0003 -1.4024e-17
-7.40425 -1.0003 -1.4024e-17
-7.36754 -1.0003 -1.4024e-17
-7.33085 -1.0003 -1.4024e-17
-7.29418 -1.0003 -1.4024e-17
-7.25754 -1.0003 -1.4024e-17
-7.22091 -1.0003 -1.4024e-17
-7.18431 -1.0003 -1.4024e-17
-7.14772 -1.0003 -1.4024e-17
-7.11116 -1.0003 -1.4024e-17
-7.07462 -1.0003 -1.4024e-17
-7.0381 -1.0003 -1.4024e-17
-7.00159 -1.0003 -1.4024e-17
-6.96511 -1.0003 -1.4024e-17
-6.92865 -1.0003 -1.4024e-17
-6.89221 -1.0003 -1.4024e-17
-6.85579 -1.0003 -1.4024e-17
-6.81938 -1.0003 -1.4024e-17
-6.783 -1.0003 -1.4024e-17
-6.74664 -1.0003 -1.4024e-17
-6.71029 -1.0003 -1.4024e-17
-6.67397 -1.0003 -1.4024e-17
-6.63766 -1.0003 -1.4024e-17
-6.60137 -1.0003 -1.4024e-17
-6.5651 -1.0003 -1.4024e-17
-6.52885 -1.0003 -1.4024e-17
-6.49262 -1.0003 -1.4024e-17
-6.4564 -1.0003 -1.4024e-17
-6.42021 -1.0003 -1.4024e-17
-6.38403 -1.0003 -1.4024e-17
-6.34786 -1.0003 -1.4024e-17
-6.31172 -1.0003 -1.4024e-17
-6.27559 -1.0003 -1.4024e-17
-6.23949 -1.0003 -1.4024e-17
-6.20339 -1.0003 -1.4024e-17
-6.16732 -1.0003 -1.4024e-17
-6.13126 -1.0003 -1.4024e-17
-6.09522 -1.0003 -1.4024e-17
-6.05919 -1.0003 -1.4024e-17
-6.02319 -1.0003 -1.4024e-17
-5.9872 -1.0003 -1.4024e-17
-5.95122 -1.0003 -1.4024e-17
-5.91526 -1.0003 -1.4024e-17
-5.87932 -1.0003 -1.4024e-17
-5.84339 -1.0003 -1.4024e-17
-5.80748 -1.0003 -1.4024e-17
-5.77158 -1.0003 -1.4024e-17
-5.7357 -1.0003 -1.4024e-17
-5.69984 -1.0003 -1.4024e-17
-5.66399 -1.0003 -1.4024e-17
-5.62815 -1.0003 -1.4024e-17
-5.59233 -1.0003 -1.4024e-17
-5.55653 -1.0003 -1.4024e-17
-5.52074 -1.0003 -1.4024e-17
-5.48497 -1.0003 -1.4024e-17
-5.4492 -1.0003 -1.4024e-17
-5.41346 -1.0003 -1.4024e-17
-5.37773 -1.0003 -1.4024e-17
-5.34201 -1.0003 -1.4024e-17
-5.30631 -1.0003 -1.4024e-17
-5.27062 -1.0003 -1.4024e-17
-5.23494 -1.0003 -1.4024e-17
-5.19928 -1.0003 -1.4024e-17
-5.16363 -1.0003 -1.4024e-17
-5.128 -1.0003 -1.4024e-17
-5.09237 -1.0003 -1.4024e-17
-5.05677 -1.0003 -1.4024e-17
-5.02117 -1.0003 -1.4024e-17
-4.98559 -1.0003 -1.4024e-17
-4.95002 -1.0003 -1.4024e-17
-4.91446 -1.0003 -1.4024e-17
-4.87892 -1.0003 -1.4024e-17
-4.84339 -1.0003 -1.4024e-17
-4.80787 -1.0003 -1.4024e-17
-4.77237 -1.0003 -1.4024e-17
-4.73687 -1.0003 -1.4024e-17
-4.70139 -1.0003 -1.4024e-17
-4.66592 -1.0003 -1.4024e-17
-4.63046 -1.0003 -1.4024e-17
-4.59502 -1.0003 -1.4024e-17
-4.55958 -1.0003 -1.4024e-17
-4.52416 -1.0003 -1.4024e-17
-4.48875 -1.0003 -1.4024e-17
-4.45335 -1.0003 -1.4024e-17
-4.41797 -1.0003 -1.4024e-17
-4.38259 -1.0003 -1.4024e-17
-4.34722 -1.0003 -1.4024e-17
-4.31187 -1.0003 -1.4024e-17
-4.27653 -1.0003 -1.4024e-17
-4.24119 -1.0003 -1.4024e-17
-4.20587 -1.0003 -1.4024e-17
-4.17056 -1.0003 -1.4024e-17
-4.13526 -1.0003 -1.4024e-17
-4.09997 -1.0003 -1.4024e-17
-4.06469 -1.0003 -1.4024e-17
-4.02942 -1.0003 -1.4024e-17
-3.99416 -1.0003 -1.4024e-17
-3.95891 -1.0003 -1.4024e-17
-3.92367 -1.0003 -1.4024e-17
-3.88844 -1.0003 -1.4024e-17
-3.85322 -1.0003 -1.4024e-17
-3.81801 -1.0003 -1.4024e-17
-3.7828 -1.0003 -1.4024e-17
-3.74761 -1.0003 -1.4024e-17
-3.71243 -1.0003 -1.4024e-17
-3.67726 -1.0003 -1.4024e-17
-3.64209 -1.0003 -1.4024e-17
-3.60694 -1.0003 -1.4024e-17
-3.57179 -1.0003 -1.4024e-17
-3.53665 -1.0003 -1.4024e-17
-3.50152 -1.0003 -1.4024e-17
-3.4664 -1.0003 -1.4024e-17
-3.43129 -1.0003 -1.4024e-17
-3.39619 -1.0003 -1.4024e-17
-3.36109 -1.0003 -1.4024e-17
-3.32601 -1.0003 -1.4024e-17
-3.29093 -1.0003 -1.4024e-17
-3.25586 -1.0003 -1.4024e-17
-3.2208 -1.0003 -1.4024e-17
-3.18574 -1.0003 -1.4024e-17
-3.1507 -1.0003 -1.4024e-17
-3.11566 -1.0003 -1.4024e-17
-3.08063 -1.0003 -1.4024e-17
-3.0456 -1.0003 -1.4024e-17
-3.01059 -1.0003 -1.4024e-17
-2.97558 -1.0003 -1.4024e-17
-2.94058 -1.0003 -1.4024e-17
-2.90558 -1.0003 -1.4024e-17
-2.87059 -1.0003 -1.4024e-17
-2.83561 -1.0003 -1.4024e-17
-2.80064 -1.0003 -1.4024e-17
-2.76567 -1.0003 -1.4024e-17
-2.73071 -1.0003 -1.4024e-17
-2.69576 -1.0003 -1.4024e-17
-2.66081 -1.0003 -1.4024e-17
-2.62587 -1.0003 -1.4024e-17
-2.59094 -1.0003 -1.4024e-17
-2.55601 -1.0003 -1.4024e-17
-2.52109 -1.0003 -1.4024e-17
-2.48617 -1.0003 -1.4024e-17
-2.45126 -1.0003 -1.4024e-17
-2.41636 -1.0003 -1.4024e-17
-2.38146 -1.0003 -1.4024e-17
-2.34657 -1.0003 -1.4024e-17
-2.31168 -1.0003 -1.4024e-17
-2.2768 -1.0003 -1.4024e-17
-2.24192 -1.0003 -1.4024e-17
-2.20705 -1.0003 -1.4024e-17
-2.17219 -1.0003 -1.4024e-17
-2.13733 -1.0003 -1.4024e-17
-2.10247 -1.0003 -1.4024e-17
-2.06762 -1.0003 -1.4024e-17
-2.03278 -1.0003 -1.4024e-17
-1.99794 -1.0003 -1.4024e-17
-1.9631 -1.0003 -1.4024e-17
-1.92827 -1.0003 -1.4024e-17
-1.89345 -1.0003 -1.4024e-17
-1.85862 -1.0003 -1.4024e-17
-1.82381 -1.0003 -1.4024e-17
-1.78899 -1.0003 -1.4024e-17
-1.75419 -1.0003 -1.4024e-17
-1.71938 -1.0003 -1.4024e-17
-1.68458 -1.0003 -1.4024e-17
-1.64979 -1.0003 -1.4024e-17
-1.61499 -1.0003 -1.4024e-17
-1.58021 -1.0003 -1.4024e-17
-1.54542 -1.0003 -1.4024e-17
-1.51064 -1.0003 -1.4024e-17
-1.47586 -1.0003 -1.4024e-17
-1.44109 -1.0003 -1.4024e-17
-1.40632 -1.0003 -1.4024e-17
-1.37155 -1.0003 -1.4024e-17
-1.33679 -1.0003 -1.4024e-17
-1.30203 -1.0003 -1.4024e-17
-1.26727 -1.0003 -1.4024e-17
-1.23251 -1.0003 -1.4024e-17
-1.19776 -1.0003 -1.4024e-17
-1.16301 -1.0003 -1.4024e-17
-1.12827 -1.0003 -1.4024e-17
-1.09352 -1.0003 -1.4024e-17
-1.05878 -1.0003 -1.4024e-17
-1.02405 -1.0003 -1.4024e-17
-0.989309 -1.0003 -1.4024e-17
-0.954576 -1.0003 -1.4024e-17
-0.919844 -1.0003 -1.4024e-17
-0.885115 -1.0003 -1.4024e-17
-0.850388 -1.0003 -1.4024e-17
-0.815663 -1.0003 -1.4024e-17
-0.78094 -1.0003 -1.4024e-17
-0.746219 -1.0003 -1.4024e-17
-0.711499 -1.0003 -1.4024e-17
-0.676781 -1.0003 -1.4024e-17
-0.642065 -1.0003 -1.4024e-17
-0.60735 -1.0003 -1.4024e-17
-0.572637 -1.0003 -1.4024e-17
-0.537925 -1.0003 -1.4024e-17
-0.503214 -1.0003 -1.4024e-17
-0.468504 -1.0003 -1.4024e-17
-0.433796 -1.0003 -1.4024e-17
-0.399089 -1.0003 -1.4024e-17
-0.364382 -1.0003 -1.4024e-17
-0.329676 -1.0003 -1.4024e-17
-0.294972 -1.0003 -1.4024e-17
-0.260267 -1.0003 -1.4024e-17
-0.225564 -1.0003 -1.4024e-17
-0.190861 -1.0003 -1.4024e-17
-0.156158 -1.0003 -1.4024e-17
-0.121456 -1.0003 -1.4024e-17
-0.0867541 -1.0003 -1.4024e-17
-0.0520524 -1.0003 -1.4024e-17
-0.0173508 -1.0003 -1.4024e-17
0.0173508 -1.0003 -1.4024e-17
0.0520524 -1.0003 -1.4024e-17
0.0867541 -1.0003 -1.4024e-17
0.121456 -1.0003 -1.4024e-17
0.156158 -1.0003 -1.4024e-17
0.190861 -1.0003 -1.4024e-17
0.225564 -1.0003 -1.4024e-17
0.260267 -1.0003 -1.4024e-17
0.294972 -1.0003 -1.4024e-17
0.329676 -1.0003 -1.4024e-17
0.364382 -1.0003 -1.4024e-17
0.399089 -1.0003 -1.4024e-17
0.433796 -1.0003 -1.4024e-17
0.468504 -1.0003 -1.4024e-17
0.503214 -1.0003 -1.4024e-17
0.537925 -1.0003 -1.4024e-17
0.572637 -1.0003 -1.4024e-17
0.60735 -1.0003 -1.4024e-17
0.642065 -1.0003 -1.4024e-17
0.676781 -1.0003 -1.4024e-17
0.711499 -1.0003 -1.4024e-17
0.746219 -1.0003 -1.4024e-17
0.78094 -1.0003 -1.4024e-17
0.815663 -1.0003 -1.4024e-17
0.850388 -1.0003 -1.4024e-17
0.885115 -1.0003 -1.4024e-17
0.919844 -1.0003 -1.4024e-17
0.954576 -1.0003 -1.4024e-17
0.989309 -1.0003 -1.4024e-17
1.02405 -1.0003 -1.4024e-17
1.05878 -1.0003 -1.4024e-17
1.09352 -1.0003 -1.4024e-17
1.12827 -1.0003 -1.4024e-17
1.16301 -1.0003 -1.4024e-17
1.19776 -1.0003 -1.4024e-17
1.23251 -1.0003 -1.4024e-17
1.26727 -1.0003 -1.4024e-17
1.30203 -1.0003 -1.4024e-17
1.33679 -1.0003 -1.4024e-17
1.37155 -1.0003 -1.4024e-17
1.40632 -1.0003 -1.4024e-17
1.44109 -1.0003 -1.4024e-17
1.47586 -1.0003 -1.4024e-17
1.51064 -1.0003 -1.4024e-17
1.54542 -1.0003 -1.4024e-17
1.58021 -1.0003 -1.4024e-17
1.61499 -1.0003 -1.4024e-17
1.64979 -1.0003 -1.4024e-17
1.68458 -1.0003 -1.4024e-17
1.71938 -1.0003 -1.4024e-17
1.75419 -1.0003 -1.4024e-17
1.78899 -1.0003 -1.4024e-17
1.82381 -1.0003 -1.4024e-17
1.85862 -1.0003 -1.4024e-17
1.89345 -1.0003 -1.4024e-17
1.92827 -1.0003 -1.4024e-17
1.9631 -1.0003 -1.4024e-17
1.99794 -1.0003 -1.4024e-17
2.03278 -1.0003 -1.4024e-17
2.06762 -1.0003 -1.4024e-17
2.10247 -1.0003 -1.4024e-17
2.13733 -1.0003 -1.4024e-17
2.17219 -1.0003 -1.4024e-17
2.20705 -1.0003 -1.4024e-17
2.24192 -1.0003 -1.4024e-17
2.2768 -1.0003 -1.4024e-17
2.31168 -1.0003 -1.4024e-17
2.34657 -1.0003 -1.4024e-17
2.38146 -1.0003 -1.4024e-17
2.41636 -1.0003 -1.4024e-17
2.45126 -1.0003 -1.4024e-17
2.48617 -1.0003 -1.4024e-17
2.52109 -1.0003 -1.4024e-17
2.55601 -1.0003 -1.4024e-17
2.59094 -1.0003 -1.4024e-17
2.62587 -1.0003 -1.4024e-17
2.66081 -1.0003 -1.4024e-17
2.69576 -1.0003 -1.4024e-17
2.73071 -1.0003 -1.4024e-17
2.76567 -1.0003 -1.4024e-17
2.80064 -1.0003 -1.4024e-17
2.83561 -1.0003 -1.4024e-17
2.87059 -1.0003 -1.4024e-17
2.90558 -1.0003 -1.4024e-17
2.94058 -1.0003 -1.4024e-17
2.97558 -1.0003 -1.4024e-17
3.01059 -1.0003 -1.4024e-17
3.0456 -1.0003 -1.4024e-17
3.08063 -1.0003 -1.4024e-17
3.11566 -1.0003 -1.4024e-17
3.1507 -1.0003 -1.4024e-17
3.18574 -1.0003 -1.4024e-17
3.2208 -1.0003 -1.4024e-17
3.25586 -1.0003 -1.4024e-17
3.29093 -1.0003 -1.4024e-17
3.32601 -1.0003 -1.4024e-17
3.36109 -1.0003 -1.4024e-17
3.39619 -1.0003 -1.4024e-17
3.43129 -1.0003 -1.4024e-17
3.4664 -1.0003 -1.4024e-17
3.50152 -1.0003 -1.4024e-17
3.53665 -1.0003 -1.4024e-17
3.57179 -1.0003 -1.4024e-17
3.60694 -1.0003 -1.4024e-17
3.64209 -1.0003 -1.4024e-17
3.67726 -1.0003 -1.4024e-17
3.71243 -1.0003 -1.4024e-17
3.74761 -1.0003 -1.4024e-17
3.7828 -1.0003 -1.4024e-17
3.81801 -1.0003 -1.4024e-17
3.85322 -1.0003 -1.4024e-17
3.88844 -1.0003 -1.4024e-17
3.92367 -1.0003 -1.4024e-17
3.95891 -1.0003 -1.4024e-17
3.99416 -1.0003 -1.4024e-17
4.02942 -1.0003 -1.4024e-17
4.06469 -1.0003 -1.4024e-17
4.09997 -1.0003 -1.4024e-17
4.13526 -1.0003 -1.4024e-17
4.17056 -1.0003 -1.4024e-17
4.20587 -1.0003 -1.4024e-17
4.24119 -1.0003 -1.4024e-17
4.27653 -1.0003 -1.4024e-17
4.31187 -1.0003 -1.4024e-17
4.34722 -1.0003 -1.4024e-17
4.38259 -1.0003 -1.4024e-17
4.41797 -1.0003 -1.4024e-17
4.45335 -1.0003 -1.4024e-17
4.48875 -1.0003 -1.4024e-17
4.52416 -1.0003 -1.4024e-17
4.55958 -1.0003 -1.4024e-17
4.59502 -1.0003 -1.4024e-17
4.63046 -1.0003 -1.4024e-17
4.66592 -1.0003 -1.4024e-17
4.70139 -1.0003 -1.4024e-17
4.73687 -1.0003 -1.4024e-17
4.77237 -1.0003 -1.4024e-17
4.80787 -1.0003 -1.4024e-17
4.84339 -1.0003 -1.4024e-17
4.87892 -1.0003 -1.4024e-17
4.91446 -1.0003 -1.4024e-17
4.95002 -1.0003 -1.4024e-17
4.98559 -1.0003 -1.4024e-17
5.02117 -1.0003 -1.4024e-17
5.05677 -1.0003 -1.4024e-17
5.09237 -1.0003 -1.4024e-17
5.128 -1.0003 -1.4024e-17
5.16363 -1.0003 -1.4024e-17
5.19928 -1.0003 -1.4024e-17
5.23494 -1.0003 -1.4024e-17
5.27062 -1.0003 -1.4024e-17
5.30631 -1.0003 -1.4024e-17
5.34201 -1.0003 -1.4024e-17
5.37773 -1.0003 -1.4024e-17
5.41346 -1.0003 -1.4024e-17
5.4492 -1.0003 -1.4024e-17
5.48497 -1.0003 -1.4024e-17
5.52074 -1.0003 -1.4024e-17
5.55653 -1.0003 -1.4024e-17
5.59233 -1.0003 -1.4024e-17
5.62815 -1.0003 -1.4024e-17
5.66399 -1.0003 -1.4024e-17
5.69984 -1.0003 -1.4024e-17
5.7357 -1.0003 -1.4024e-17
5.77158 -1.0003 -1.4024e-17
5.80748 -1.0003 -1.4024e-17
5.84339 -1.0003 -1.4024e-17
5.87932 -1.0003 -1.4024e-17
5.91526 -1.0003 -1.4024e-17
5.95122 -1.0003 -1.4024e-17
5.9872 -1.0003 -1.4024e-17
6.02319 -1.0003 -1.4024e-17
6.05919 -1.0003 -1.4024e-17
6.09522 -1.0003 -1.4024e-17
6.13126 -1.0003 -1.4024e-17
6.16732 -1.0003 -1.4024e-17
6.20339 -1.0003 -1.4024e-17
6.23949 -1.0003 -1.4024e-17
6.27559 -1.0003 -1.4024e-17
6.31172 -1.0003 -1.4024e-17
6.34786 -1.0003 -1.4024e-17
6.38403 -1.0003 -1.4024e-17
6.42021 -1.0003 -1.4024e-17
6.4564 -1.0003 -1.4024e-17
6.49262 -1.0003 -1.4024e-17
6.52885 -1.0003 -1.4024e-17
6.5651 -1.0003 -1.4024e-17
6.60137 -1.0003 -1.4024e-17
6.63766 -1.0003 -1.4024e-17
6.67397 -1.0003 -1.4024e-17
6.71029 -1.0003 -1.4024e-17
6.74664 -1.0003 -1.4024e-17
6.783 -1.0003 -1.4024e-17
6.81938 -1.0003 -1.4024e-17
6.85579 -1.0003 -1.4024e-17
6.89221 -1.0003 -1.4024e-17
6.92865 -1.0003 -1.4024e-17
6.96511 -1.0003 -1.4024e-17
7.00159 -1.0003 -1.4024e-17
7.0381 -1.0003 -1.4024e-17
7.07462 -1.0003 -1.4024e-17
7.11116 -1.0003 -1.4024e-17
7.14772 -1.0003 -1.4024e-17
7.18431 -1.0003 -1.4024e-17
7.22091 -1.0003 -1.4024e-17
7.25754 -1.0003 -1.4024e-17
7.29418 -1.0003 -1.4024e-17
7.33085 -1.0003 -1.4024e-17
7.36754 -1.0003 -1.4024e-17
7.40425 -1.0003 -1.4024e-17
7.44099 -1.0003 -1.4024e-17
7.47774 -1.0003 -1.4024e-17
7.51452 -1.0003 -1.4024e-17
7.55132 -1.0003 -1.4024e-17
7.58814 -1.0003 -1.4024e-17
7.62498 -1.0003 -1.4024e-17
7.66185 -1.0003 -1.4024e-17
7.69874 -1.0003 -1.4024e-17
7.73566 -1.0003 -1.4024e-17
7.77259 -1.0003 -1.4024e-17
7.80955 -1.0003 -1.4024e-17
7.84654 -1.0003 -1.4024e-17
7.88355 -1.0003 -1.4024e-17
7.92058 -1.0003 -1.4024e-17
7.95763 -1.0003 -1.4024e-17
7.99471 -1.0003 -1.4024e-17
8.03182 -1.0003 -1.4024e-17
8.06895 -1.0003 -1.4024e-17
8.1061 -1.0003 -1.4024e-17
8.14328 -1.0003 -1.4024e-17
8.18049 -1.0003 -1.4024e-17
8.21772 -1.0003 -1.4024e-17
8.25497 -1.0003 -1.4024e-17
8.29226 -1.0003 -1.4024e-17
8.32956 -1.0003 -1.4024e-17
8.3669 -1.0003 -1.4024e-17
8.40426 -1.0003 -1.4024e-17
8.44165 -1.0003 -1.4024e-17
8.47906 -1.0003 -1.4024e-17
8.5165 -1.0003 -1.4024e-17
8.55397 -1.0003 -1.4024e-17
8.59146 -1.0003 -1.4024e-17
8.62899 -1.0003 -1.4024e-17
8.66654 -1.0003 -1.4024e-17
8.70412 -1.0003 -1.4024e-17
8.74172 -1.0003 -1.4024e-17
8.77936 -1.0003 -1.4024e-17
8.81702 -1.0003 -1.4024e-17
8.85471 -1.0003 -1.4024e-17
8.89244 -1.0003 -1.4024e-17
8.93019 -1.0003 -1.4024e-17
8.96797 -1.0003 -1.4024e-17
9.00578 -1.0003 -1.4024e-17
9.04362 -1.0003 -1.4024e-17
9.08149 -1.0003 -1.4024e-17
9.11939 -1.0003 -1.4024e-17
9.15732 -1.0003 -1.4024e-17
9.19528 -1.0003 -1.4024e-17
9.23327 -1.0003 -1.4024e-17
9.2713 -1.0003 -1.4024e-17
9.30935 -1.0003 -1.4024e-17
9.34744 -1.0003 -1.4024e-17
9.38556 -1.0003 -1.4024e-17
9.42371 -1.0003 -1.4024e-17
9.46189 -1.0003 -1.4024e-17
9.50011 -1.0003 -1.4024e-17
9.53836 -1.0003 -1.4024e-17
9.57664 -1.0003 -1.4024e-17
9.61496 -1.0003 -1.4024e-17
9.65331 -1.0003 -1.4024e-17
9.69169 -1.0003 -1.4024e-17
9.73011 -1.0003 -1.4024e-17
9.76856 -1.0003 -1.4024e-17
9.80704 -1.0003 -1.4024e-17
9.84557 -1.0003 -1.4024e-17
9.88412 -1.0003 -1.4024e-17
9.92271 -1.0003 -1.4024e-17
9.96134 -1.0003 -1.4024e-17
10 -1.0003 -1.4024e-17
10.0387 -1.0003 -1.4024e-17
10.0774 -1.0003 -1.4024e-17
10.1162 -1.0003 -1.4024e-17
10.155 -1.0003 -1.4024e-17
10.1939 -1.0003 -1.4024e-17
10.2328 -1.0003 -1.4024e-17
10.2717 -1.0003 -1.4024e-17
10.3106 -1.0003 -1.4024e-17
10.3496 -1.0003 -1.4024e-17
10.3887 -1.0003 -1.4024e-17
10.4278 -1.0003 -1.4024e-17
10.4669 -1.0003 -1.4024e-17
10.506 -1.0003 -1.4024e-17
10.5452 -1.0003 -1.4024e-17
10.5845 -1.0003 -1.4024e-17
10.6238 -1.0003 -1.4024e-17
10.6631 -1.0003 -1.4024e-17
10.7024 -1.0003 -1.4024e-17
10.7418 -1.0003 -1.4024e-17
10.7813 -1.0003 -1.4024e-17
10.8208 -1.0003 -1.4024e-17
10.8603 -1.0003 -1.4024e-17
10.8999 -1.0003 -1.4024e-17
10.9395 -1.0003 -1.4024e-17
10.9792 -1.0003 -1.4024e-17
11.0189 -1.0003 -1.4024e-17
11.0586 -1.0003 -1.4024e-17
11.0984 -1.0003 -1.4024e-17
11.1383 -1.0003 -1.4024e-17
11.1781 -1.0003 -1.4024e-17
11.2181 -1.0003 -1.4024e-17
11.2581 -1.0003 -1.4024e-17
11.2981 -1.0003 -1.4024e-17
11.3381 -1.0003 -1.4024e-17
11.3783 -1.0003 -1.4024e-17
11.4184 -1.0003 -1.4024e-17
11.4587 -1.0003 -1.4024e-17
11.4989 -1.0003 -1.4024e-17
11.5392 -1.0003 -1.4024e-17
11.5796 -1.0003 -1.4024e-17
11.62 -1.0003 -1.4024e-17
11.6605 -1.0003 -1.4024e-17
11.701 -1.0003 -1.4024e-17
11.7415 -1.0003 -1.4024e-17
11.7822 -1.0003 -1.4024e-17
11.8228 -1.0003 -1.4024e-17
11.8636 -1.0003 -1.4024e-17
11.9043 -1.0003 -1.4024e-17
11.9452 -1.0003 -1.4024e-17
11.986 -1.0003 -1.4024e-17
12.027 -1.0003 -1.4024e-17
12.068 -1.0003 -1.4024e-17
12.109 -1.0003 -1.4024e-17
12.1501 -1.0003 -1.4024e-17
12.1913 -1.0003 -1.4024e-17
12.2325 -1.0003 -1.4024e-17
12.2738 -1.0003 -1.4024e-17
12.3151 -1.0003 -1.4024e-17
12.3565 -1.0003 -1.4024e-17
12.3979 -1.0003 -1.4024e-17
12.4394 -1.0003 -1.4024e-17
12.481 -1.0003 -1.4024e-17
12.5226 -1.0003 -1.4024e-17
12.5643 -1.0003 -1.4024e-17
12.6061 -1.0003 -1.4024e-17
12.6479 -1.0003 -1.4024e-17
12.6898 -1.0003 -1.4024e-17
12.7317 -1.0003 -1.4024e-17
12.7737 -1.0003 -1.4024e-17
12.8158 -1.0003 -1.4024e-17
12.8579 -1.0003 -1.4024e-17
12.9001 -1.0003 -1.4024e-17
12.9424 -1.0003 -1.4024e-17
12.9847 -1.0003 -1.4024e-17
13.0271 -1.0003 -1.4024e-17
13.0696 -1.0003 -1.4024e-17
13.1121 -1.0003 -1.4024e-17
13.1547 -1.0003 -1.4024e-17
13.1974 -1.0003 -1.4024e-17
13.2402 -1.0003 -1.4024e-17
13.283 -1.0003 -1.4024e-17
13.3259 -1.0003 -1.4024e-17
13.3689 -1.0003 -1.4024e-17
13.4119 -1.0003 -1.4024e-17
13.455 -1.0003 -1.4024e-17
13.4982 -1.0003 -1.4024e-17
13.5415 -1.0003 -1.4024e-17
13.5848 -1.0003 -1.4024e-17
13.6283 -1.0003 -1.4024e-17
13.6718 -1.0003 -1.4024e-17
13.7153 -1.0003 -1.4024e-17
13.759 -1.0003 -1.4024e-17
13.8028 -1.0003 -1.4024e-17
13.8466 -1.0003 -1.4024e-17
13.8905 -1.0003 -1.4024e-17
13.9345 -1.0003 -1.4024e-17
13.9786 -1.0003 -1.4024e-17
14.0227 -1.0003 -1.4024e-17
14.067 -1.0003 -1.4024e-17
14.1113 -1.0003 -1.4024e-17
14.1558 -1.0003 -1.4024e-17
14.2003 -1.0003 -1.4024e-17
14.2449 -1.0003 -1.4024e-17
14.2896 -1.0003 -1.4024e-17
14.3344 -1.0003 -1.4024e-17
14.3793 -1.0003 -1.4024e-17
14.4243 -1.0003 -1.4024e-17
14.4693 -1.0003 -1.4024e-17
14.5145 -1.0003 -1.4024e-17
14.5598 -1.0003 -1.4024e-17
14.6052 -1.0003 -1.4024e-17
14.6506 -1.0003 -1.4024e-17
14.6962 -1.0003 -1.4024e-17
14.7419 -1.0003 -1.4024e-17
14.7877 -1.0003 -1.4024e-17
14.8336 -1.0003 -1.4024e-17
14.8796 -1.0003 -1.4024e-17
14.9257 -1.0003 -1.4024e-17
14.9719 -1.0003 -1.4024e-17
15.0182 -1.0003 -1.4024e-17
15.0647 -1.0003 -1.4024e-17
15.1112 -1.0003 -1.4024e-17
15.1579 -1.0003 -1.4024e-17
15.2047 -1.0003 -1.4024e-17
15.2516 -1.0003 -1.4024e-17
15.2986 -1.0003 -1.4024e-17
15.3458 -1.0003 -1.4024e-17
15.393 -1.0003 -1.4024e-17
15.4404 -1.0003 -1.4024e-17
15.488 -1.0003 -1.4024e-17
15.5356 -1.0003 -1.4024e-17
15.5834 -1.0003 -1.4024e-17
15.6313 -1.0003 -1.4024e-17
15.6794 -1.0003 -1.4024e-17
15.7276 -1.0003 -1.4024e-17
15.7759 -1.0003 -1.4024e-17
15.8243 -1.0003 -1.4024e-17
15.873 -1.0003 -1.4024e-17
15.9217 -1.0003 -1.4024e-17
15.9706 -1.0003 -1.4024e-17
16.0197 -1.0003 -1.4024e-17
16.0689 -1.0003 -1.4024e-17
16.1182 -1.0003 -1.4024e-17
16.1677 -1.0003 -1.4024e-17
16.2174 -1.0003 -1.4024e-17
16.2672 -1.0003 -1.4024e-17
16.3172 -1.0003 -1.4024e-17
16.3674 -1.0003 -1.4024e-17
16.4177 -1.0003 -1.4024e-17
16.4682 -1.0003 -1.4024e-17
16.5189 -1.0003 -1.4024e-17
16.5697 -1.0003 -1.4024e-17
16.6208 -1.0003 -1.4024e-17
16.672 -1.0003 -1.4024e-17
16.7234 -1.0003 -1.4024e-17
16.775 -1.0003 -1.4024e-17
16.8268 -1.0003 -1.4024e-17
16.8787 -1.0003 -1.4024e-17
16.9309 -1.0003 -1.4024e-17
16.9833 -1.0003 -1.4024e-17
17.0359 -1.0003 -1.4024e-17
17.0887 -1.0003 -1.4024e-17
17.1418 -1.0003 -1.4024e-17
17.195 -1.0003 -1.4024e-17
17.2485 -1.0003 -1.4024e-17
17.3022 -1.0003 -1.4024e-17
17.3562 -1.0003 -1.4024e-17
17.4104 -1.0003 -1.4024e-17
17.4648 -1.0003 -1.4024e-17
17.5195 -1.0003 -1.4024e-17
17.5744 -1.0003 -1.4024e-17
17.6296 -1.0003 -1.4024e-17
17.6851 -1.0003 -1.4024e-17
17.7408 -1.0003 -1.4024e-17
17.7969 -1.0003 -1.4024e-17
17.8532 -1.0003 -1.4024e-17
17.9098 -1.0003 -1.4024e-17
17.9667 -1.0003 -1.4024e-17
18.0239 -1.0003 -1.4024e-17
18.0815 -1.0003 -1.4024e-17
18.1393 -1.0003 -1.4024e-17
18.1975 -1.0003 -1.4024e-17
18.256 -1.0003 -1.4024e-17
18.3149 -1.0003 -1.4024e-17
18.3742 -1.0003 -1.4024e-17
18.4338 -1.0003 -1.4024e-17
18.4938 -1.0003 -1.4024e-17
18.5542 -1.0003 -1.4024e-17
18.615 -1.0003 -1.4024e-17
18.6762 -1.0003 -1.4024e-17
18.7379 -1.0003 -1.4024e-17
18.8 -1.0003 -1.4024e-17
18.8625 -1.0003 -1.4024e-17
18.9255 -1.0003 -1.4024e-17
18.9891 -1.0003 -1.4024e-17
19.0531 -1.0003 -1.4024e-17
19.1177 -1.0003 -1.4024e-17
19.1828 -1.0003 -1.4024e-17
19.2484 -1.0003 -1.4024e-17
19.3147 -1.0003 -1.4024e-17
19.3816 -1.0003 -1.4024e-17
19.4491 -1.0003 -1.4024e-17
19.5173 -1.0003 -1.4024e-17
19.5862 -1.0003 -1.4024e-17
19.6558 -1.0003 -1.4024e-17
19.7262 -1.0003 -1.4024e-17
19.7974 -1.0003 -1.4024e-17
19.8694 -1.0003 -1.4024e-17
19.9423 -1.0003 -1.4024e-17
20.0162 -1.0003 -1.4024e-17
20.091 -1.0003 -1.4024e-17
20.1669 -1.0003 -1.4024e-17
20.244 -1.0003 -1.4024e-17
20.3222 -1.0003 -1.4024e-17
20.4016 -1.0003 -1.4024e-17
20.4825 -1.0003 -1.4024e-17
20.5648 -1.0003 -1.4024e-17
20.6487 -1.0003 -1.4024e-17
20.7344 -1.0003 -1.4024e-17
20.8219 -1.0003 -1.4024e-17
20.9115 -1.0003 -1.4024e-17
21.0034 -1.0003 -1.4024e-17
21.0979 -1.0003 -1.4024e-17
21.1952 -1.0003 -1.4024e-17
21.2959 -1.0003 -1.4024e-17
21.4004 -1.0003 -1.4024e-17
21.5093 -1.0003 -1.4024e-17
21.6237 -1.0003 -1.4024e-17
21.7448 -1.0003 -1.4024e-17
21.8747 -1.0003 -1.4024e-17
22.0165 -1.0003 -1.4024e-17
22.1768 -1.0003 -1.4024e-17
22.3723 -1.0003 -1.4024e-17


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.125Nc1Quantum/SigmaATwoLoop.txt <==
-22.3723 0.0198279 -0.000973304
-22.1768 0.0193958 0.000422806
-22.0165 0.0192687 -0.00049968
-21.8747 0.0191368 0.000342029
-21.7448 0.0190495 -0.000382143
-21.6237 0.0189559 0.00028665
-21.5093 0.0188787 -0.000328376
-21.4004 0.0187953 0.00024127
-21.2959 0.0187175 -0.000305697
-21.1952 0.0186302 0.000191246
-21.0979 0.018537 -0.000318731
-21.0034 0.0184211 0.000100821
-20.9115 0.018275 -0.000427553
-20.8219 0.0180767 -0.000145376
-20.7344 0.0178186 -0.000777686
-20.6487 0.0175014 -0.00062237
-20.5648 0.0171617 -0.00113329
-20.4825 0.0168518 -0.000585586
-20.4016 0.0166261 -0.000476178
-20.3222 0.0164955 0.000342136
-20.244 0.0164306 6.18676e-05
-20.1669 0.0163825 0.000116773
-20.091 0.0163304 -0.00035332
-20.0162 0.0162776 0.000174041
-19.9423 0.0162334 -2.48409e-06
-19.8694 0.0161917 0.000146045
-19.7974 0.016149 -0.000236348
-19.7262 0.0161063 0.000218173
-19.6558 0.0160667 -6.22256e-05
-19.5862 0.0160263 9.41722e-05
-19.5173 0.0159859 -0.0001254
-19.4491 0.0159462 0.000225992
-19.3816 0.0159071 -0.000146766
-19.3147 0.0158671 0.000135122
-19.2484 0.015828 -5.3712e-05
-19.1828 0.0157887 0.000134108
-19.1177 0.0157494 -0.000121334
-19.0531 0.0157101 0.000195291
-18.9891 0.0156711 -0.00011693
-18.9255 0.0156315 0.000140542
-18.8625 0.0155923 -5.93623e-05
-18.8 0.0155528 0.000125923
-18.7379 0.0155134 -8.67376e-05
-18.6762 0.0154738 0.000169491
-18.615 0.0154342 -0.000109147
-18.5542 0.0153943 0.00015976
-18.4938 0.0153546 -7.40763e-05
-18.4338 0.0153144 0.000125914
-18.3742 0.0152744 -5.76387e-05
-18.3149 0.0152341 0.000135214
-18.256 0.0151937 -8.00789e-05
-18.1975 0.0151531 0.000158176
-18.1393 0.0151125 -8.76989e-05
-18.0815 0.0150715 0.000150083
-18.0239 0.0150307 -6.63256e-05
-17.9667 0.0149894 0.000129032
-17.9098 0.0149481 -5.18698e-05
-17.8532 0.0149065 0.000128719
-17.7969 0.0148648 -6.07113e-05
-17.7408 0.0148229 0.0001438
-17.6851 0.0147808 -7.16545e-05
-17.6296 0.0147384 0.000148713
-17.5744 0.014696 -6.59143e-05
-17.5195 0.0146532 0.00013786
-17.4648 0.0146104 -5.11894e-05
-17.4104 0.0145672 0.000127298
-17.3562 0.0145239 -4.47294e-05
-17.3022 0.0144803 0.000129123
-17.2485 0.0144365 -5.0014e-05
-17.195 0.0143925 0.000138272
-17.1418 0.0143483 -5.63389e-05
-17.0887 0.0143037 0.000142663
-17.0359 0.014259 -5.42479e-05
-16.9833 0.014214 0.000138018
-16.9309 0.0141688 -4.52122e-05
-16.8787 0.0141232 0.000130348
-16.8268 0.0140775 -3.74478e-05
-16.775 0.0140315 0.000127477
-16.7234 0.0139852 -3.62878e-05
-16.672 0.0139386 0.000131142
-16.6208 0.0138919 -3.98722e-05
-16.5697 0.0138447 0.00013682
-16.5189 0.0137974 -4.24841e-05
-16.4682 0.0137497 0.000139155
-16.4177 0.0137017 -4.03683e-05
-16.3674 0.0136534 0.000136686
-16.3172 0.0136049 -3.4417e-05
-16.2672 0.013556 0.000132178
-16.2174 0.0135069 -2.8433e-05
-16.1677 0.0134574 0.000129527
-16.1182 0.0134076 -2.55618e-05
-16.0689 0.0133575 0.000130559
-16.0197 0.0133071 -2.60851e-05
-15.9706 0.0132563 0.000134131
-15.9217 0.0132053 -2.78128e-05
-15.873 0.0131538 0.000137545
-15.8243 0.0131021 -2.81069e-05
-15.7759 0.01305 0.00013871
-15.7276 0.0129975 -2.57382e-05
-15.6794 0.0129447 0.000137389
-15.6313 0.0128916 -2.14021e-05
-15.5834 0.012838 0.000134994
-15.5356 0.0127842 -1.69064e-05
-15.488 0.0127299 0.000133391
-15.4404 0.0126753 -1.38624e-05
-15.393 0.0126202 0.000133704
-15.3458 0.0125649 -1.27769e-05
-15.2986 0.0125091 0.000135808
-15.2516 0.0124529 -1.29699e-05
-15.2047 0.0123963 0.000138627
-15.1579 0.0123394 -1.31643e-05
-15.1112 0.012282 0.000140891
-15.0647 0.0122242 -1.22725e-05
-15.0182 0.012166 0.000141832
-14.9719 0.0121073 -9.92227e-06
-14.9257 0.0120482 0.00014149
-14.8796 0.0119888 -6.51592e-06
-14.8336 0.0119288 0.000140547
-14.7877 0.0118685 -2.90042e-06
-14.7419 0.0118076 0.000139895
-14.6962 0.0117464 1.07486e-07
-14.6506 0.0116846 0.000140185
-14.6052 0.0116224 2.08938e-06
-14.5598 0.0115597 0.000141577
-14.5145 0.0114966 3.14471e-06
-14.4693 0.0114329 0.00014375
-14.4243 0.0113688 3.76354e-06
-14.3793 0.0113042 0.000146117
-14.3344 0.0112391 4.55919e-06
-14.2896 0.0111734 0.000148111
-14.2449 0.0111073 6.00041e-06
-14.2003 0.0110407 0.000149408
-14.1558 0.0109735 8.25019e-06
-14.1113 0.0109058 0.000150013
-14.067 0.0108375 1.11518e-05
-14.0227 0.0107687 0.00015021
-13.9786 0.0106994 1.43371e-05
-13.9345 0.0106295 0.000150415
-13.8905 0.0105591 1.7393e-05
-13.8466 0.010488 0.000151003
-13.8028 0.0104164 2.00141e-05
-13.759 0.0103442 0.000152192
-13.7153 0.0102714 2.2092e-05
-13.6718 0.010198 0.000153985
-13.6283 0.0101241 2.3723e-05
-13.5848 0.0100494 0.000156207
-13.5415 0.00997423 2.51473e-05
-13.4982 0.00989836 0.000158584
-13.455 0.00982188 2.6653e-05
-13.4119 0.00974473 0.000160843
-13.3689 0.00966695 2.84811e-05
-13.3259 0.00958848 0.000162798
-13.283 0.00950938 3.07604e-05
-13.2402 0.00942956 0.000164389
-13.1974 0.00934909 3.34865e-05
-13.1547 0.00926789 0.000165686
-13.1121 0.00918603 3.65415e-05
-13.0696 0.00910341 0.000166849
-13.0271 0.00902011 3.97433e-05
-12.9847 0.00893604 0.000168074
-12.9424 0.00885126 4.29038e-05
-12.9001 0.00876571 0.000169536
-12.8579 0.00867942 4.58799e-05
-12.8158 0.00859234 0.000171347
-12.7737 0.0085045 4.86047e-05
-12.7317 0.00841585 0.000173535
-12.6898 0.00832643 5.1095e-05
-12.6479 0.00823617 0.00017605
-12.6061 0.00814512 5.34366e-05
-12.5643 0.00805321 0.000178786
-12.5226 0.00796048 5.57557e-05
-12.481 0.00786688 0.000181615
-12.4394 0.00777243 5.81848e-05
-12.3979 0.00767709 0.000184417
-12.3565 0.00758089 6.08329e-05
-12.3151 0.00748375 0.000187109
-12.2738 0.00738574 6.37644e-05
-12.2325 0.00728678 0.000189657
-12.1913 0.00718691 6.69919e-05
-12.1501 0.00708606 0.00019208
-12.109 0.00698428 7.04801e-05
-12.068 0.00688149 0.000194437
-12.027 0.00677776 7.41601e-05
-11.986 0.00667299 0.000196813
-11.9452 0.00656723 7.79473e-05
-11.9043 0.00646042 0.000199301
-11.8636 0.0063526 8.17611e-05
-11.8228 0.00624369 0.000201978
-11.7822 0.00613374 8.55398e-05
-11.7415 0.00602267 0.0002049
-11.701 0.00591053 8.92514e-05
-11.6605 0.00579725 0.000208089
-11.62 0.00568286 9.28959e-05
-11.5796 0.00556731 0.000211538
-11.5392 0.0054506 9.65026e-05
-11.4989 0.0053327 0.000215213
-11.4587 0.00521362 0.000100122
-11.4184 0.00509331 0.000219065
-11.3783 0.00497178 0.000103817
-11.3381 0.00484898 0.000223038
-11.2981 0.00472494 0.000107649
-11.2581 0.00459959 0.000227084
-11.2181 0.00447296 0.000111671
-11.1781 0.00434498 0.000231165
-11.1383 0.00421568 0.000115921
-11.0984 0.00408499 0.000235263
-11.0586 0.00395295 0.000120418
-11.0189 0.00381948 0.000239379
-10.9792 0.00368461 0.000125161
-10.9395 0.00354826 0.000243533
-10.8999 0.00341048 0.000130135
-10.8603 0.00327118 0.000247759
-10.8208 0.0031304 0.000135311
-10.7813 0.00298805 0.000252099
-10.7418 0.00284417 0.000140659
-10.7024 0.00269869 0.000256598
-10.6631 0.00255162 0.000146145
-10.6238 0.0024029 0.000261298
-10.5845 0.00225255 0.000151745
-10.5452 0.00210049 0.000266235
-10.506 0.00194674 0.000157443
-10.4669 0.00179124 0.000271433
-10.4278 0.001634 0.000163235
-10.3887 0.00147495 0.000276906
-10.3496 0.0013141 0.000169127
-10.3106 0.00115138 0.000282658
-10.2717 0.000986804 0.000175138
-10.2328 0.0008203 0.000288682
-10.1939 0.000651883 0.000181296
-10.155 0.000481471 0.000294966
-10.1162 0.000309085 0.000187633
-10.0774 0.000134636 0.000301494
-10.0387 -4.18505e-05 0.000194184
-10 -0.00022047 0.000308252
-9.96134 -0.000401193 0.000200984
-9.92271 -0.000584122 0.000315227
-9.88412 -0.000769224 0.000208065
-9.84557 -0.000956608 0.000322412
-9.80704 -0.00114624 0.000215454
-9.76856 -0.00133823 0.000329807
-9.73011 -0.00153254 0.000223171
-9.69169 -0.00172929 0.00033742
-9.65331 -0.00192845 0.00023123
-9.61496 -0.00213014 0.000345264
-9.57664 -0.00233431 0.000239643
-9.53836 -0.00254109 0.000353361
-9.50011 -0.00275046 0.000248412
-9.46189 -0.00296252 0.000361738
-9.42371 -0.00317727 0.00025754
-9.38556 -0.0033948 0.000370425
-9.34744 -0.00361511 0.000267028
-9.30935 -0.00383832 0.000379456
-9.2713 -0.0040644 0.000276876
-9.23327 -0.00429348 0.000388864
-9.19528 -0.00452554 0.000287087
-9.15732 -0.00476071 0.000398683
-9.11939 -0.00499898 0.000297669
-9.08149 -0.00524047 0.000408943
-9.04362 -0.00548518 0.000308632
-9.00578 -0.00573322 0.000419676
-8.96797 -0.00598461 0.000319991
-8.93019 -0.00623946 0.000430907
-8.89244 -0.00649777 0.000331768
-8.85471 -0.00675969 0.000442662
-8.81702 -0.00702521 0.00034399
-8.77936 -0.00729448 0.000454963
-8.74172 -0.00756748 0.000356688
-8.70412 -0.00784438 0.000467833
-8.66654 -0.00812516 0.000369897
-8.62899 -0.00840999 0.000481292
-8.59146 -0.00869886 0.000383658
-8.55397 -0.00899195 0.000495363
-8.5165 -0.00928923 0.000398013
-8.47906 -0.00959091 0.00051007
-8.44165 -0.00989696 0.000413008
-8.40426 -0.0102076 0.000525437
-8.3669 -0.0105228 0.00042869
-8.32956 -0.0108427 0.000541496
-8.29226 -0.0111674 0.000445108
-8.25497 -0.011497 0.00055828
-8.21772 -0.0118316 0.000462312
-8.18049 -0.0121714 0.000575828
-8.14328 -0.0125163 0.000480355
-8.1061 -0.0128667 0.000594185
-8.06895 -0.0132224 0.000499288
-8.03182 -0.0135837 0.000613399
-7.99471 -0.0139507 0.000519166
-7.95763 -0.0143236 0.000633528
-7.92058 -0.0147023 0.000540048
-7.88355 -0.0150872 0.000654634
-7.84654 -0.0154783 0.000561992
-7.80955 -0.0158757 0.000676786
-7.77259 -0.0162797 0.000585062
-7.73566 -0.0166903 0.000700059
-7.69874 -0.0171077 0.000609327
-7.66185 -0.0175321 0.000724535
-7.62498 -0.0179635 0.000634859
-7.58814 -0.0184024 0.000750302
-7.55132 -0.0188486 0.000661739
-7.51452 -0.0193026 0.000777458
-7.47774 -0.0197643 0.000690054
-7.44099 -0.0202341 0.000806105
-7.40425 -0.0207121 0.000719899
-7.36754 -0.0211986 0.000836355
-7.33085 -0.0216936 0.000751381
-7.29418 -0.0221976 0.000868328
-7.25754 -0.0227105 0.000784615
-7.22091 -0.0232329 0.000902154
-7.18431 -0.0237647 0.000819731
-7.14772 -0.0243064 0.000937972
-7.11116 -0.024858 0.000856869
-7.07462 -0.0254201 0.000975937
-7.0381 -0.0259926 0.000896186
-7.00159 -0.0265761 0.00101621
-6.96511 -0.0271706 0.000937855
-6.92865 -0.0277768 0.00105898
-6.89221 -0.0283946 0.000982067
-6.85579 -0.0290246 0.00110443
-6.81938 -0.0296669 0.00102903
-6.783 -0.0303221 0.00115279
-6.74664 -0.0309903 0.00107898
-6.71029 -0.0316722 0.0012043
-6.67397 -0.0323679 0.00113218
-6.63766 -0.033078 0.00125921
-6.60137 -0.0338027 0.0011889
-6.5651 -0.0345428 0.00131783
-6.52885 -0.0352983 0.00124946
-6.49262 -0.03607 0.00138047
-6.4564 -0.0368582 0.00131421
-6.42021 -0.0376637 0.00144749
-6.38403 -0.0384866 0.00138354
-6.34786 -0.0393279 0.00151931
-6.31172 -0.0401877 0.00145789
-6.27559 -0.0410671 0.00159636
-6.23949 -0.0419662 0.00153773
-6.20339 -0.0428862 0.00167916
-6.16732 -0.0438273 0.00162361
-6.13126 -0.0447907 0.00176826
-6.09522 -0.0457766 0.00171612
-6.05919 -0.0467863 0.00186432
-6.02319 -0.04782 0.00181596
-5.9872 -0.0488793 0.00196805
-5.95122 -0.0499643 0.00192389
-5.91526 -0.0510767 0.00208026
-5.87932 -0.0522167 0.00204079
-5.84339 -0.0533861 0.00220188
-5.80748 -0.0545853 0.00216763
-5.77158 -0.0558159 0.00233397
-5.7357 -0.0570787 0.00230554
-5.69984 -0.0583754 0.00247772
-5.66399 -0.0597066 0.00245581
-5.62815 -0.0610745 0.00263452
-5.59233 -0.0624798 0.00261991
-5.55653 -0.0639248 0.00280593
-5.52074 -0.0654102 0.00279953
-5.48497 -0.0669385 0.0029938
-5.4492 -0.0685108 0.00299663
-5.41346 -0.0701297 0.00320022
-5.37773 -0.0717964 0.00321348
-5.34201 -0.0735139 0.00342764
-5.30631 -0.0752834 0.00345272
-5.27062 -0.0771084 0.00367893
-5.23494 -0.0789902 0.00371744
-5.19928 -0.0809327 0.00395744
-5.16363 -0.0829376 0.00401128
-5.128 -0.0850089 0.00426711
-5.09237 -0.0871489 0.00433852
-5.05677 -0.089362 0.00461263
-5.02117 -0.0916506 0.00470424
-4.98559 -0.09402 0.00499954
-4.95002 -0.0964731 0.00511454
-4.91446 -0.0990155 0.00543451
-4.87892 -0.101651 0.0055767
-4.84339 -0.104385 0.00592554
-4.80787 -0.107223 0.00609954
-4.77237 -0.110172 0.00648237
-4.73687 -0.113237 0.00669378
-4.70139 -0.116425 0.00711685
-4.66592 -0.119744 0.00737257
-4.63046 -0.123202 0.00784357
-4.59502 -0.126807 0.00815213
-4.55958 -0.13057 0.00868062
-4.52416 -0.1345 0.00905267
-4.48875 -0.138609 0.00965063
-4.45335 -0.142907 0.0100996
-4.41797 -0.147412 0.0107822
-4.38259 -0.152133 0.0113251
-4.34722 -0.157092 0.0121118
-4.31187 -0.162301 0.0127707
-4.27653 -0.167784 0.0136864
-4.24119 -0.17356 0.0144899
-4.20587 -0.179655 0.0155676
-4.17056 -0.186093 0.0165535
-4.13526 -0.192906 0.0178368
-4.09997 -0.200125 0.0190556
-4.06469 -0.20779 0.0206034
-4.02942 -0.215938 0.022124
-3.99416 -0.22462 0.0240172
-3.95891 -0.233886 0.0259348
-3.92367 -0.2438 0.0282865
-3.88844 -0.254424 0.0307361
-3.85322 -0.265843 0.0337079
-3.81801 -0.278139 0.0368844
-3.7828 -0.291422 0.0407131
-3.74761 -0.305804 0.0449059
-3.71243 -0.321427 0.0499479
-3.67726 -0.338446 0.0555994
-3.64209 -0.357051 0.0624084
-3.60694 -0.377452 0.0702179
-3.57179 -0.399909 0.0796857
-3.53665 -0.424707 0.0908022
-3.50152 -0.452196 0.104425
-3.4664 -0.482759 0.120821
-3.43129 -0.516844 0.14123
-3.39619 -0.554917 0.166458
-3.36109 -0.597458 0.198515
-3.32601 -0.644833 0.239309
-3.29093 -0.697125 0.292434
-3.25586 -0.753677 0.362052
-3.2208 -0.812262 0.454843
-3.18574 -0.867342 0.578798
-3.1507 -0.907031 0.74405
-3.11566 -0.908417 0.95761
-3.08063 -0.834256 1.21394
-3.0456 -0.641938 1.47374
-3.01059 -0.32118 1.65608
-2.97558 0.0625039 1.67988
-2.94058 0.396804 1.54194
-2.90558 0.614063 1.31744
-2.87059 0.719313 1.08492
-2.83561 0.748952 0.883317
-2.80064 0.736591 0.722123
-2.76567 0.703964 0.59678
-2.73071 0.663224 0.500322
-2.69576 0.620585 0.425452
-2.66081 0.579058 0.367118
-2.62587 0.539932 0.320835
-2.59094 0.503666 0.284018
-2.55601 0.470277 0.254088
-2.52109 0.439607 0.229847
-2.48617 0.4114 0.209716
-2.45126 0.385398 0.193209
-2.41636 0.361328 0.179267
-2.38146 0.338953 0.167777
-2.34657 0.318044 0.157954
-2.31168 0.298406 0.14989
-2.2768 0.279854 0.142954
-2.24192 0.262233 0.137355
-2.20705 0.245391 0.132555
-2.17219 0.229204 0.128832
-2.13733 0.213546 0.125707
-2.10247 0.198311 0.123503
-2.06762 0.18339 0.121781
-2.03278 0.168688 0.120898
-1.99794 0.154106 0.120442
-1.9631 0.139553 0.120799
-1.92827 0.124933 0.121583
-1.89345 0.110152 0.123204
-1.85862 0.0951095 0.125305
-1.82381 0.0797048 0.128324
-1.78899 0.0638255 0.131938
-1.75419 0.0473547 0.136623
-1.71938 0.030161 0.1421
-1.68458 0.0121032 0.148904
-1.64979 -0.00697846 0.156825
-1.61499 -0.0272593 0.166487
-1.58021 -0.0489375 0.177796
-1.54542 -0.0722306 0.191525
-1.51064 -0.0973801 0.207781
-1.47586 -0.124643 0.227602
-1.44109 -0.154284 0.251458
-1.40632 -0.186546 0.280886
-1.37155 -0.221599 0.317047
-1.33679 -0.25943 0.362436
-1.30203 -0.299633 0.419548
-1.26727 -0.341002 0.492702
-1.23251 -0.38076 0.586771
-1.19776 -0.413114 0.708817
-1.16301 -0.426788 0.865765
-1.12827 -0.401437 1.06269
-1.09352 -0.305075 1.29239
-1.05878 -0.100832 1.52081
-1.02405 0.222812 1.67491
-0.989309 0.608178 1.67645
-0.954576 0.944509 1.51374
-0.919844 1.15824 1.25983
-0.885115 1.25043 0.999298
-0.850388 1.26099 0.777683
-0.815663 1.22855 0.604276
-0.78094 1.17791 0.47342
-0.746219 1.12233 0.375143
-0.711499 1.06815 0.30125
-0.676781 1.01804 0.24477
-0.642065 0.972881 0.201309
-0.60735 0.932708 0.167076
-0.572637 0.897208 0.140036
-0.537925 0.865943 0.118067
-0.503214 0.838452 0.100299
-0.468504 0.814305 0.0854262
-0.433796 0.793118 0.0731504
-0.399089 0.774559 0.062572
-0.364382 0.758341 0.0536834
-0.329676 0.744223 0.0457962
-0.294972 0.732001 0.0390575
-0.260267 0.721505 0.0328937
-0.225564 0.712594 0.0275371
-0.190861 0.705152 0.0224784
-0.156158 0.699084 0.0179982
-0.121456 0.694314 0.0136236
-0.0867541 0.690786 0.00966222
-0.0520524 0.688457 0.00566099
-0.0173508 0.687299 0.00194126
0.0173508 0.687299 -0.00194126
0.0520524 0.688457 -0.00566099
0.0867541 0.690786 -0.00966222
0.121456 0.694314 -0.0136236
0.156158 0.699084 -0.0179982
0.190861 0.705152 -0.0224784
0.225564 0.712594 -0.0275371
0.260267 0.721505 -0.0328937
0.294972 0.732001 -0.0390575
0.329676 0.744223 -0.0457962
0.364382 0.758341 -0.0536834
0.399089 0.774559 -0.062572
0.433796 0.793118 -0.0731504
0.468504 0.814305 -0.0854262
0.503214 0.838452 -0.100299
0.537925 0.865943 -0.118067
0.572637 0.897208 -0.140036
0.60735 0.932708 -0.167076
0.642065 0.972881 -0.201309
0.676781 1.01804 -0.24477
0.711499 1.06815 -0.30125
0.746219 1.12233 -0.375143
0.78094 1.17791 -0.47342
0.815663 1.22855 -0.604276
0.850388 1.26099 -0.777683
0.885115 1.25043 -0.999298
0.919844 1.15824 -1.25983
0.954576 0.944509 -1.51374
0.989309 0.608178 -1.67645
1.02405 0.222812 -1.67491
1.05878 -0.100832 -1.52081
1.09352 -0.305075 -1.29239
1.12827 -0.401437 -1.06269
1.16301 -0.426788 -0.865765
1.19776 -0.413114 -0.708817
1.23251 -0.38076 -0.586771
1.26727 -0.341002 -0.492702
1.30203 -0.299633 -0.419548
1.33679 -0.25943 -0.362436
1.37155 -0.221599 -0.317047
1.40632 -0.186546 -0.280886
1.44109 -0.154284 -0.251458
1.47586 -0.124643 -0.227602
1.51064 -0.0973801 -0.207781
1.54542 -0.0722306 -0.191525
1.58021 -0.0489375 -0.177796
1.61499 -0.0272593 -0.166487
1.64979 -0.00697846 -0.156825
1.68458 0.0121032 -0.148904
1.71938 0.030161 -0.1421
1.75419 0.0473547 -0.136623
1.78899 0.0638255 -0.131938
1.82381 0.0797048 -0.128324
1.85862 0.0951095 -0.125305
1.89345 0.110152 -0.123204
1.92827 0.124933 -0.121583
1.9631 0.139553 -0.120799
1.99794 0.154106 -0.120442
2.03278 0.168688 -0.120898
2.06762 0.18339 -0.121781
2.10247 0.198311 -0.123503
2.13733 0.213546 -0.125707
2.17219 0.229204 -0.128832
2.20705 0.245391 -0.132555
2.24192 0.262233 -0.137355
2.2768 0.279854 -0.142954
2.31168 0.298406 -0.14989
2.34657 0.318044 -0.157954
2.38146 0.338953 -0.167777
2.41636 0.361328 -0.179267
2.45126 0.385398 -0.193209
2.48617 0.4114 -0.209716
2.52109 0.439607 -0.229847
2.55601 0.470277 -0.254088
2.59094 0.503666 -0.284018
2.62587 0.539932 -0.320835
2.66081 0.579058 -0.367118
2.69576 0.620585 -0.425452
2.73071 0.663224 -0.500322
2.76567 0.703964 -0.59678
2.80064 0.736591 -0.722123
2.83561 0.748952 -0.883317
2.87059 0.719313 -1.08492
2.90558 0.614063 -1.31744
2.94058 0.396804 -1.54194
2.97558 0.0625039 -1.67988
3.01059 -0.32118 -1.65608
3.0456 -0.641938 -1.47374
3.08063 -0.834256 -1.21394
3.11566 -0.908417 -0.95761
3.1507 -0.907031 -0.74405
3.18574 -0.867342 -0.578798
3.2208 -0.812262 -0.454843
3.25586 -0.753677 -0.362052
3.29093 -0.697125 -0.292434
3.32601 -0.644833 -0.239309
3.36109 -0.597458 -0.198515
3.39619 -0.554917 -0.166458
3.43129 -0.516844 -0.14123
3.4664 -0.482759 -0.120821
3.50152 -0.452196 -0.104425
3.53665 -0.424707 -0.0908022
3.57179 -0.399909 -0.0796857
3.60694 -0.377452 -0.0702179
3.64209 -0.357051 -0.0624084
3.67726 -0.338446 -0.0555994
3.71243 -0.321427 -0.0499479
3.74761 -0.305804 -0.0449059
3.7828 -0.291422 -0.0407131
3.81801 -0.278139 -0.0368844
3.85322 -0.265843 -0.0337079
3.88844 -0.254424 -0.0307361
3.92367 -0.2438 -0.0282865
3.95891 -0.233886 -0.0259348
3.99416 -0.22462 -0.0240172
4.02942 -0.215938 -0.022124
4.06469 -0.20779 -0.0206034
4.09997 -0.200125 -0.0190556
4.13526 -0.192906 -0.0178368
4.17056 -0.186093 -0.0165535
4.20587 -0.179655 -0.0155676
4.24119 -0.17356 -0.0144899
4.27653 -0.167784 -0.0136864
4.31187 -0.162301 -0.0127707
4.34722 -0.157092 -0.0121118
4.38259 -0.152133 -0.0113251
4.41797 -0.147412 -0.0107822
4.45335 -0.142907 -0.0100996
4.48875 -0.138609 -0.00965063
4.52416 -0.1345 -0.00905267
4.55958 -0.13057 -0.00868062
4.59502 -0.126807 -0.00815213
4.63046 -0.123202 -0.00784357
4.66592 -0.119744 -0.00737257
4.70139 -0.116425 -0.00711685
4.73687 -0.113237 -0.00669378
4.77237 -0.110172 -0.00648237
4.80787 -0.107223 -0.00609954
4.84339 -0.104385 -0.00592554
4.87892 -0.101651 -0.0055767
4.91446 -0.0990155 -0.00543451
4.95002 -0.0964731 -0.00511454
4.98559 -0.09402 -0.00499954
5.02117 -0.0916506 -0.00470424
5.05677 -0.089362 -0.00461263
5.09237 -0.0871489 -0.00433852
5.128 -0.0850089 -0.00426711
5.16363 -0.0829376 -0.00401128
5.19928 -0.0809327 -0.00395744
5.23494 -0.0789902 -0.00371744
5.27062 -0.0771084 -0.00367893
5.30631 -0.0752834 -0.00345272
5.34201 -0.0735139 -0.00342764
5.37773 -0.0717964 -0.00321348
5.41346 -0.0701297 -0.00320022
5.4492 -0.0685108 -0.00299663
5.48497 -0.0669385 -0.0029938
5.52074 -0.0654102 -0.00279953
5.55653 -0.0639248 -0.00280593
5.59233 -0.0624798 -0.00261991
5.62815 -0.0610745 -0.00263452
5.66399 -0.0597066 -0.00245581
5.69984 -0.0583754 -0.00247772
5.7357 -0.0570787 -0.00230554
5.77158 -0.0558159 -0.00233397
5.80748 -0.0545853 -0.00216763
5.84339 -0.0533861 -0.00220188
5.87932 -0.0522167 -0.00204079
5.91526 -0.0510767 -0.00208026
5.95122 -0.0499643 -0.00192389
5.9872 -0.0488793 -0.00196805
6.02319 -0.04782 -0.00181596
6.05919 -0.0467863 -0.00186432
6.09522 -0.0457766 -0.00171612
6.13126 -0.0447907 -0.00176826
6.16732 -0.0438273 -0.00162361
6.20339 -0.0428862 -0.00167916
6.23949 -0.0419662 -0.00153773
6.27559 -0.0410671 -0.00159636
6.31172 -0.0401877 -0.00145789
6.34786 -0.0393279 -0.00151931
6.38403 -0.0384866 -0.00138354
6.42021 -0.0376637 -0.00144749
6.4564 -0.0368582 -0.00131421
6.49262 -0.03607 -0.00138047
6.52885 -0.0352983 -0.00124946
6.5651 -0.0345428 -0.00131783
6.60137 -0.0338027 -0.0011889
6.63766 -0.033078 -0.00125921
6.67397 -0.0323679 -0.00113218
6.71029 -0.0316722 -0.0012043
6.74664 -0.0309903 -0.00107898
6.783 -0.0303221 -0.00115279
6.81938 -0.0296669 -0.00102903
6.85579 -0.0290246 -0.00110443
6.89221 -0.0283946 -0.000982067
6.92865 -0.0277768 -0.00105898
6.96511 -0.0271706 -0.000937855
7.00159 -0.0265761 -0.00101621
7.0381 -0.0259926 -0.000896186
7.07462 -0.0254201 -0.000975937
7.11116 -0.024858 -0.000856869
7.14772 -0.0243064 -0.000937972
7.18431 -0.0237647 -0.000819731
7.22091 -0.0232329 -0.000902154
7.25754 -0.0227105 -0.000784615
7.29418 -0.0221976 -0.000868328
7.33085 -0.0216936 -0.000751381
7.36754 -0.0211986 -0.000836355
7.40425 -0.0207121 -0.000719899
7.44099 -0.0202341 -0.000806105
7.47774 -0.0197643 -0.000690054
7.51452 -0.0193026 -0.000777458
7.55132 -0.0188486 -0.000661739
7.58814 -0.0184024 -0.000750302
7.62498 -0.0179635 -0.000634859
7.66185 -0.0175321 -0.000724535
7.69874 -0.0171077 -0.000609327
7.73566 -0.0166903 -0.000700059
7.77259 -0.0162797 -0.000585062
7.80955 -0.0158757 -0.000676786
7.84654 -0.0154783 -0.000561992
7.88355 -0.0150872 -0.000654634
7.92058 -0.0147023 -0.000540048
7.95763 -0.0143236 -0.000633528
7.99471 -0.0139507 -0.000519166
8.03182 -0.0135837 -0.000613399
8.06895 -0.0132224 -0.000499288
8.1061 -0.0128667 -0.000594185
8.14328 -0.0125163 -0.000480355
8.18049 -0.0121714 -0.000575828
8.21772 -0.0118316 -0.000462312
8.25497 -0.011497 -0.00055828
8.29226 -0.0111674 -0.000445108
8.32956 -0.0108427 -0.000541496
8.3669 -0.0105228 -0.00042869
8.40426 -0.0102076 -0.000525437
8.44165 -0.00989696 -0.000413008
8.47906 -0.00959091 -0.00051007
8.5165 -0.00928923 -0.000398013
8.55397 -0.00899195 -0.000495363
8.59146 -0.00869886 -0.000383658
8.62899 -0.00840999 -0.000481292
8.66654 -0.00812516 -0.000369897
8.70412 -0.00784438 -0.000467833
8.74172 -0.00756748 -0.000356688
8.77936 -0.00729448 -0.000454963
8.81702 -0.00702521 -0.00034399
8.85471 -0.00675969 -0.000442662
8.89244 -0.00649777 -0.000331768
8.93019 -0.00623946 -0.000430907
8.96797 -0.00598461 -0.000319991
9.00578 -0.00573322 -0.000419676
9.04362 -0.00548518 -0.000308632
9.08149 -0.00524047 -0.000408943
9.11939 -0.00499898 -0.000297669
9.15732 -0.00476071 -0.000398683
9.19528 -0.00452554 -0.000287087
9.23327 -0.00429348 -0.000388864
9.2713 -0.0040644 -0.000276876
9.30935 -0.00383832 -0.000379456
9.34744 -0.00361511 -0.000267028
9.38556 -0.0033948 -0.000370425
9.42371 -0.00317727 -0.00025754
9.46189 -0.00296252 -0.000361738
9.50011 -0.00275046 -0.000248412
9.53836 -0.00254109 -0.000353361
9.57664 -0.00233431 -0.000239643
9.61496 -0.00213014 -0.000345264
9.65331 -0.00192845 -0.00023123
9.69169 -0.00172929 -0.00033742
9.73011 -0.00153254 -0.000223171
9.76856 -0.00133823 -0.000329807
9.80704 -0.00114624 -0.000215454
9.84557 -0.000956608 -0.000322412
9.88412 -0.000769224 -0.000208065
9.92271 -0.000584122 -0.000315227
9.96134 -0.000401193 -0.000200984
10 -0.00022047 -0.000308252
10.0387 -4.18505e-05 -0.000194184
10.0774 0.000134636 -0.000301494
10.1162 0.000309085 -0.000187633
10.155 0.000481471 -0.000294966
10.1939 0.000651883 -0.000181296
10.2328 0.0008203 -0.000288682
10.2717 0.000986804 -0.000175138
10.3106 0.00115138 -0.000282658
10.3496 0.0013141 -0.000169127
10.3887 0.00147495 -0.000276906
10.4278 0.001634 -0.000163235
10.4669 0.00179124 -0.000271433
10.506 0.00194674 -0.000157443
10.5452 0.00210049 -0.000266235
10.5845 0.00225255 -0.000151745
10.6238 0.0024029 -0.000261298
10.6631 0.00255162 -0.000146145
10.7024 0.00269869 -0.000256598
10.7418 0.00284417 -0.000140659
10.7813 0.00298805 -0.000252099
10.8208 0.0031304 -0.000135311
10.8603 0.00327118 -0.000247759
10.8999 0.00341048 -0.000130135
10.9395 0.00354826 -0.000243533
10.9792 0.00368461 -0.000125161
11.0189 0.00381948 -0.000239379
11.0586 0.00395295 -0.000120418
11.0984 0.00408499 -0.000235263
11.1383 0.00421568 -0.000115921
11.1781 0.00434498 -0.000231165
11.2181 0.00447296 -0.000111671
11.2581 0.00459959 -0.000227084
11.2981 0.00472494 -0.000107649
11.3381 0.00484898 -0.000223038
11.3783 0.00497178 -0.000103817
11.4184 0.00509331 -0.000219065
11.4587 0.00521362 -0.000100122
11.4989 0.0053327 -0.000215213
11.5392 0.0054506 -9.65026e-05
11.5796 0.00556731 -0.000211538
11.62 0.00568286 -9.28959e-05
11.6605 0.00579725 -0.000208089
11.701 0.00591053 -8.92514e-05
11.7415 0.00602267 -0.0002049
11.7822 0.00613374 -8.55398e-05
11.8228 0.00624369 -0.000201978
11.8636 0.0063526 -8.17611e-05
11.9043 0.00646042 -0.000199301
11.9452 0.00656723 -7.79473e-05
11.986 0.00667299 -0.000196813
12.027 0.00677776 -7.41601e-05
12.068 0.00688149 -0.000194437
12.109 0.00698428 -7.04801e-05
12.1501 0.00708606 -0.00019208
12.1913 0.00718691 -6.69919e-05
12.2325 0.00728678 -0.000189657
12.2738 0.00738574 -6.37644e-05
12.3151 0.00748375 -0.000187109
12.3565 0.00758089 -6.08329e-05
12.3979 0.00767709 -0.000184417
12.4394 0.00777243 -5.81848e-05
12.481 0.00786688 -0.000181615
12.5226 0.00796048 -5.57557e-05
12.5643 0.00805321 -0.000178786
12.6061 0.00814512 -5.34366e-05
12.6479 0.00823617 -0.00017605
12.6898 0.00832643 -5.1095e-05
12.7317 0.00841585 -0.000173535
12.7737 0.0085045 -4.86047e-05
12.8158 0.00859234 -0.000171347
12.8579 0.00867942 -4.58799e-05
12.9001 0.00876571 -0.000169536
12.9424 0.00885126 -4.29038e-05
12.9847 0.00893604 -0.000168074
13.0271 0.00902011 -3.97433e-05
13.0696 0.00910341 -0.000166849
13.1121 0.00918603 -3.65415e-05
13.1547 0.00926789 -0.000165686
13.1974 0.00934909 -3.34865e-05
13.2402 0.00942956 -0.000164389
13.283 0.00950938 -3.07604e-05
13.3259 0.00958848 -0.000162798
13.3689 0.00966695 -2.84811e-05
13.4119 0.00974473 -0.000160843
13.455 0.00982188 -2.6653e-05
13.4982 0.00989836 -0.000158584
13.5415 0.00997423 -2.51473e-05
13.5848 0.0100494 -0.000156207
13.6283 0.0101241 -2.3723e-05
13.6718 0.010198 -0.000153985
13.7153 0.0102714 -2.2092e-05
13.759 0.0103442 -0.000152192
13.8028 0.0104164 -2.00141e-05
13.8466 0.010488 -0.000151003
13.8905 0.0105591 -1.7393e-05
13.9345 0.0106295 -0.000150415
13.9786 0.0106994 -1.43371e-05
14.0227 0.0107687 -0.00015021
14.067 0.0108375 -1.11518e-05
14.1113 0.0109058 -0.000150013
14.1558 0.0109735 -8.25019e-06
14.2003 0.0110407 -0.000149408
14.2449 0.0111073 -6.00041e-06
14.2896 0.0111734 -0.000148111
14.3344 0.0112391 -4.55918e-06
14.3793 0.0113042 -0.000146117
14.4243 0.0113688 -3.76354e-06
14.4693 0.0114329 -0.00014375
14.5145 0.0114966 -3.14471e-06
14.5598 0.0115597 -0.000141577
14.6052 0.0116224 -2.08938e-06
14.6506 0.0116846 -0.000140185
14.6962 0.0117464 -1.07486e-07
14.7419 0.0118076 -0.000139895
14.7877 0.0118685 2.90042e-06
14.8336 0.0119288 -0.000140547
14.8796 0.0119888 6.51592e-06
14.9257 0.0120482 -0.00014149
14.9719 0.0121073 9.92227e-06
15.0182 0.012166 -0.000141832
15.0647 0.0122242 1.22725e-05
15.1112 0.012282 -0.000140891
15.1579 0.0123394 1.31643e-05
15.2047 0.0123963 -0.000138627
15.2516 0.0124529 1.29699e-05
15.2986 0.0125091 -0.000135808
15.3458 0.0125649 1.27769e-05
15.393 0.0126202 -0.000133704
15.4404 0.0126753 1.38624e-05
15.488 0.0127299 -0.000133391
15.5356 0.0127842 1.69064e-05
15.5834 0.012838 -0.000134994
15.6313 0.0128916 2.14021e-05
15.6794 0.0129447 -0.000137389
15.7276 0.0129975 2.57382e-05
15.7759 0.01305 -0.00013871
15.8243 0.0131021 2.81069e-05
15.873 0.0131538 -0.000137545
15.9217 0.0132053 2.78128e-05
15.9706 0.0132563 -0.000134131
16.0197 0.0133071 2.60851e-05
16.0689 0.0133575 -0.000130559
16.1182 0.0134076 2.55618e-05
16.1677 0.0134574 -0.000129527
16.2174 0.0135069 2.8433e-05
16.2672 0.013556 -0.000132178
16.3172 0.0136049 3.4417e-05
16.3674 0.0136534 -0.000136686
16.4177 0.0137017 4.03683e-05
16.4682 0.0137497 -0.000139155
16.5189 0.0137974 4.24841e-05
16.5697 0.0138447 -0.00013682
16.6208 0.0138919 3.98722e-05
16.672 0.0139386 -0.000131142
16.7234 0.0139852 3.62878e-05
16.775 0.0140315 -0.000127477
16.8268 0.0140775 3.74478e-05
16.8787 0.0141232 -0.000130348
16.9309 0.0141688 4.52122e-05
16.9833 0.014214 -0.000138018
17.0359 0.014259 5.42479e-05
17.0887 0.0143037 -0.000142663
17.1418 0.0143483 5.63389e-05
17.195 0.0143925 -0.000138272
17.2485 0.0144365 5.0014e-05
17.3022 0.0144803 -0.000129123
17.3562 0.0145239 4.47294e-05
17.4104 0.0145672 -0.000127298
17.4648 0.0146104 5.11894e-05
17.5195 0.0146532 -0.00013786
17.5744 0.014696 6.59143e-05
17.6296 0.0147384 -0.000148713
17.6851 0.0147808 7.16545e-05
17.7408 0.0148229 -0.0001438
17.7969 0.0148648 6.07113e-05
17.8532 0.0149065 -0.000128719
17.9098 0.0149481 5.18698e-05
17.9667 0.0149894 -0.000129032
18.0239 0.0150307 6.63256e-05
18.0815 0.0150715 -0.000150083
18.1393 0.0151125 8.76989e-05
18.1975 0.0151531 -0.000158176
18.256 0.0151937 8.00789e-05
18.3149 0.0152341 -0.000135214
18.3742 0.0152744 5.76387e-05
18.4338 0.0153144 -0.000125914
18.4938 0.0153546 7.40763e-05
18.5542 0.0153943 -0.00015976
18.615 0.0154342 0.000109147
18.6762 0.0154738 -0.000169491
18.7379 0.0155134 8.67376e-05
18.8 0.0155528 -0.000125923
18.8625 0.0155923 5.93623e-05
18.9255 0.0156315 -0.000140542
18.9891 0.0156711 0.00011693
19.0531 0.0157101 -0.000195291
19.1177 0.0157494 0.000121334
19.1828 0.0157887 -0.000134108
19.2484 0.015828 5.3712e-05
19.3147 0.0158671 -0.000135122
19.3816 0.0159071 0.000146766
19.4491 0.0159462 -0.000225992
19.5173 0.0159859 0.0001254
19.5862 0.0160263 -9.41722e-05
19.6558 0.0160667 6.22256e-05
19.7262 0.0161063 -0.000218173
19.7974 0.016149 0.000236348
19.8694 0.0161917 -0.000146045
19.9423 0.0162334 2.48409e-06
20.0162 0.0162776 -0.000174041
20.091 0.0163304 0.00035332
20.1669 0.0163825 -0.000116773
20.244 0.0164306 -6.18676e-05
20.3222 0.0164955 -0.000342136
20.4016 0.0166261 0.000476178
20.4825 0.0168518 0.000585586
20.5648 0.0171617 0.00113329
20.6487 0.0175014 0.00062237
20.7344 0.0178186 0.000777686
20.8219 0.0180767 0.000145376
20.9115 0.018275 0.000427553
21.0034 0.0184211 -0.000100821
21.0979 0.018537 0.000318731
21.1952 0.0186302 -0.000191246
21.2959 0.0187175 0.000305697
21.4004 0.0187953 -0.00024127
21.5093 0.0188787 0.000328376
21.6237 0.0189559 -0.00028665
21.7448 0.0190495 0.000382143
21.8747 0.0191368 -0.000342029
22.0165 0.0192687 0.00049968
22.1768 0.0193958 -0.000422806
22.3723 0.0198279 0.000973304


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.125Nc1Quantum/SigmaROneLoop.txt <==
-22.3723 -1.0003 -1.4024e-17
-22.1768 -1.0003 -1.4024e-17
-22.0165 -1.0003 -1.4024e-17
-21.8747 -1.0003 -1.4024e-17
-21.7448 -1.0003 -1.4024e-17
-21.6237 -1.0003 -1.4024e-17
-21.5093 -1.0003 -1.4024e-17
-21.4004 -1.0003 -1.4024e-17
-21.2959 -1.0003 -1.4024e-17
-21.1952 -1.0003 -1.4024e-17
-21.0979 -1.0003 -1.4024e-17
-21.0034 -1.0003 -1.4024e-17
-20.9115 -1.0003 -1.4024e-17
-20.8219 -1.0003 -1.4024e-17
-20.7344 -1.0003 -1.4024e-17
-20.6487 -1.0003 -1.4024e-17
-20.5648 -1.0003 -1.4024e-17
-20.4825 -1.0003 -1.4024e-17
-20.4016 -1.0003 -1.4024e-17
-20.3222 -1.0003 -1.4024e-17
-20.244 -1.0003 -1.4024e-17
-20.1669 -1.0003 -1.4024e-17
-20.091 -1.0003 -1.4024e-17
-20.0162 -1.0003 -1.4024e-17
-19.9423 -1.0003 -1.4024e-17
-19.8694 -1.0003 -1.4024e-17
-19.7974 -1.0003 -1.4024e-17
-19.7262 -1.0003 -1.4024e-17
-19.6558 -1.0003 -1.4024e-17
-19.5862 -1.0003 -1.4024e-17
-19.5173 -1.0003 -1.4024e-17
-19.4491 -1.0003 -1.4024e-17
-19.3816 -1.0003 -1.4024e-17
-19.3147 -1.0003 -1.4024e-17
-19.2484 -1.0003 -1.4024e-17
-19.1828 -1.0003 -1.4024e-17
-19.1177 -1.0003 -1.4024e-17
-19.0531 -1.0003 -1.4024e-17
-18.9891 -1.0003 -1.4024e-17
-18.9255 -1.0003 -1.4024e-17
-18.8625 -1.0003 -1.4024e-17
-18.8 -1.0003 -1.4024e-17
-18.7379 -1.0003 -1.4024e-17
-18.6762 -1.0003 -1.4024e-17
-18.615 -1.0003 -1.4024e-17
-18.5542 -1.0003 -1.4024e-17
-18.4938 -1.0003 -1.4024e-17
-18.4338 -1.0003 -1.4024e-17
-18.3742 -1.0003 -1.4024e-17
-18.3149 -1.0003 -1.4024e-17
-18.256 -1.0003 -1.4024e-17
-18.1975 -1.0003 -1.4024e-17
-18.1393 -1.0003 -1.4024e-17
-18.0815 -1.0003 -1.4024e-17
-18.0239 -1.0003 -1.4024e-17
-17.9667 -1.0003 -1.4024e-17
-17.9098 -1.0003 -1.4024e-17
-17.8532 -1.0003 -1.4024e-17
-17.7969 -1.0003 -1.4024e-17
-17.7408 -1.0003 -1.4024e-17
-17.6851 -1.0003 -1.4024e-17
-17.6296 -1.0003 -1.4024e-17
-17.5744 -1.0003 -1.4024e-17
-17.5195 -1.0003 -1.4024e-17
-17.4648 -1.0003 -1.4024e-17
-17.4104 -1.0003 -1.4024e-17
-17.3562 -1.0003 -1.4024e-17
-17.3022 -1.0003 -1.4024e-17
-17.2485 -1.0003 -1.4024e-17
-17.195 -1.0003 -1.4024e-17
-17.1418 -1.0003 -1.4024e-17
-17.0887 -1.0003 -1.4024e-17
-17.0359 -1.0003 -1.4024e-17
-16.9833 -1.0003 -1.4024e-17
-16.9309 -1.0003 -1.4024e-17
-16.8787 -1.0003 -1.4024e-17
-16.8268 -1.0003 -1.4024e-17
-16.775 -1.0003 -1.4024e-17
-16.7234 -1.0003 -1.4024e-17
-16.672 -1.0003 -1.4024e-17
-16.6208 -1.0003 -1.4024e-17
-16.5697 -1.0003 -1.4024e-17
-16.5189 -1.0003 -1.4024e-17
-16.4682 -1.0003 -1.4024e-17
-16.4177 -1.0003 -1.4024e-17
-16.3674 -1.0003 -1.4024e-17
-16.3172 -1.0003 -1.4024e-17
-16.2672 -1.0003 -1.4024e-17
-16.2174 -1.0003 -1.4024e-17
-16.1677 -1.0003 -1.4024e-17
-16.1182 -1.0003 -1.4024e-17
-16.0689 -1.0003 -1.4024e-17
-16.0197 -1.0003 -1.4024e-17
-15.9706 -1.0003 -1.4024e-17
-15.9217 -1.0003 -1.4024e-17
-15.873 -1.0003 -1.4024e-17
-15.8243 -1.0003 -1.4024e-17
-15.7759 -1.0003 -1.4024e-17
-15.7276 -1.0003 -1.4024e-17
-15.6794 -1.0003 -1.4024e-17
-15.6313 -1.0003 -1.4024e-17
-15.5834 -1.0003 -1.4024e-17
-15.5356 -1.0003 -1.4024e-17
-15.488 -1.0003 -1.4024e-17
-15.4404 -1.0003 -1.4024e-17
-15.393 -1.0003 -1.4024e-17
-15.3458 -1.0003 -1.4024e-17
-15.2986 -1.0003 -1.4024e-17
-15.2516 -1.0003 -1.4024e-17
-15.2047 -1.0003 -1.4024e-17
-15.1579 -1.0003 -1.4024e-17
-15.1112 -1.0003 -1.4024e-17
-15.0647 -1.0003 -1.4024e-17
-15.0182 -1.0003 -1.4024e-17
-14.9719 -1.0003 -1.4024e-17
-14.9257 -1.0003 -1.4024e-17
-14.8796 -1.0003 -1.4024e-17
-14.8336 -1.0003 -1.4024e-17
-14.7877 -1.0003 -1.4024e-17
-14.7419 -1.0003 -1.4024e-17
-14.6962 -1.0003 -1.4024e-17
-14.6506 -1.0003 -1.4024e-17
-14.6052 -1.0003 -1.4024e-17
-14.5598 -1.0003 -1.4024e-17
-14.5145 -1.0003 -1.4024e-17
-14.4693 -1.0003 -1.4024e-17
-14.4243 -1.0003 -1.4024e-17
-14.3793 -1.0003 -1.4024e-17
-14.3344 -1.0003 -1.4024e-17
-14.2896 -1.0003 -1.4024e-17
-14.2449 -1.0003 -1.4024e-17
-14.2003 -1.0003 -1.4024e-17
-14.1558 -1.0003 -1.4024e-17
-14.1113 -1.0003 -1.4024e-17
-14.067 -1.0003 -1.4024e-17
-14.0227 -1.0003 -1.4024e-17
-13.9786 -1.0003 -1.4024e-17
-13.9345 -1.0003 -1.4024e-17
-13.8905 -1.0003 -1.4024e-17
-13.8466 -1.0003 -1.4024e-17
-13.8028 -1.0003 -1.4024e-17
-13.759 -1.0003 -1.4024e-17
-13.7153 -1.0003 -1.4024e-17
-13.6718 -1.0003 -1.4024e-17
-13.6283 -1.0003 -1.4024e-17
-13.5848 -1.0003 -1.4024e-17
-13.5415 -1.0003 -1.4024e-17
-13.4982 -1.0003 -1.4024e-17
-13.455 -1.0003 -1.4024e-17
-13.4119 -1.0003 -1.4024e-17
-13.3689 -1.0003 -1.4024e-17
-13.3259 -1.0003 -1.4024e-17
-13.283 -1.0003 -1.4024e-17
-13.2402 -1.0003 -1.4024e-17
-13.1974 -1.0003 -1.4024e-17
-13.1547 -1.0003 -1.4024e-17
-13.1121 -1.0003 -1.4024e-17
-13.0696 -1.0003 -1.4024e-17
-13.0271 -1.0003 -1.4024e-17
-12.9847 -1.0003 -1.4024e-17
-12.9424 -1.0003 -1.4024e-17
-12.9001 -1.0003 -1.4024e-17
-12.8579 -1.0003 -1.4024e-17
-12.8158 -1.0003 -1.4024e-17
-12.7737 -1.0003 -1.4024e-17
-12.7317 -1.0003 -1.4024e-17
-12.6898 -1.0003 -1.4024e-17
-12.6479 -1.0003 -1.4024e-17
-12.6061 -1.0003 -1.4024e-17
-12.5643 -1.0003 -1.4024e-17
-12.5226 -1.0003 -1.4024e-17
-12.481 -1.0003 -1.4024e-17
-12.4394 -1.0003 -1.4024e-17
-12.3979 -1.0003 -1.4024e-17
-12.3565 -1.0003 -1.4024e-17
-12.3151 -1.0003 -1.4024e-17
-12.2738 -1.0003 -1.4024e-17
-12.2325 -1.0003 -1.4024e-17
-12.1913 -1.0003 -1.4024e-17
-12.1501 -1.0003 -1.4024e-17
-12.109 -1.0003 -1.4024e-17
-12.068 -1.0003 -1.4024e-17
-12.027 -1.0003 -1.4024e-17
-11.986 -1.0003 -1.4024e-17
-11.9452 -1.0003 -1.4024e-17
-11.9043 -1.0003 -1.4024e-17
-11.8636 -1.0003 -1.4024e-17
-11.8228 -1.0003 -1.4024e-17
-11.7822 -1.0003 -1.4024e-17
-11.7415 -1.0003 -1.4024e-17
-11.701 -1.0003 -1.4024e-17
-11.6605 -1.0003 -1.4024e-17
-11.62 -1.0003 -1.4024e-17
-11.5796 -1.0003 -1.4024e-17
-11.5392 -1.0003 -1.4024e-17
-11.4989 -1.0003 -1.4024e-17
-11.4587 -1.0003 -1.4024e-17
-11.4184 -1.0003 -1.4024e-17
-11.3783 -1.0003 -1.4024e-17
-11.3381 -1.0003 -1.4024e-17
-11.2981 -1.0003 -1.4024e-17
-11.2581 -1.0003 -1.4024e-17
-11.2181 -1.0003 -1.4024e-17
-11.1781 -1.0003 -1.4024e-17
-11.1383 -1.0003 -1.4024e-17
-11.0984 -1.0003 -1.4024e-17
-11.0586 -1.0003 -1.4024e-17
-11.0189 -1.0003 -1.4024e-17
-10.9792 -1.0003 -1.4024e-17
-10.9395 -1.0003 -1.4024e-17
-10.8999 -1.0003 -1.4024e-17
-10.8603 -1.0003 -1.4024e-17
-10.8208 -1.0003 -1.4024e-17
-10.7813 -1.0003 -1.4024e-17
-10.7418 -1.0003 -1.4024e-17
-10.7024 -1.0003 -1.4024e-17
-10.6631 -1.0003 -1.4024e-17
-10.6238 -1.0003 -1.4024e-17
-10.5845 -1.0003 -1.4024e-17
-10.5452 -1.0003 -1.4024e-17
-10.506 -1.0003 -1.4024e-17
-10.4669 -1.0003 -1.4024e-17
-10.4278 -1.0003 -1.4024e-17
-10.3887 -1.0003 -1.4024e-17
-10.3496 -1.0003 -1.4024e-17
-10.3106 -1.0003 -1.4024e-17
-10.2717 -1.0003 -1.4024e-17
-10.2328 -1.0003 -1.4024e-17
-10.1939 -1.0003 -1.4024e-17
-10.155 -1.0003 -1.4024e-17
-10.1162 -1.0003 -1.4024e-17
-10.0774 -1.0003 -1.4024e-17
-10.0387 -1.0003 -1.4024e-17
-10 -1.0003 -1.4024e-17
-9.96134 -1.0003 -1.4024e-17
-9.92271 -1.0003 -1.4024e-17
-9.88412 -1.0003 -1.4024e-17
-9.84557 -1.0003 -1.4024e-17
-9.80704 -1.0003 -1.4024e-17
-9.76856 -1.0003 -1.4024e-17
-9.73011 -1.0003 -1.4024e-17
-9.69169 -1.0003 -1.4024e-17
-9.65331 -1.0003 -1.4024e-17
-9.61496 -1.0003 -1.4024e-17
-9.57664 -1.0003 -1.4024e-17
-9.53836 -1.0003 -1.4024e-17
-9.50011 -1.0003 -1.4024e-17
-9.46189 -1.0003 -1.4024e-17
-9.42371 -1.0003 -1.4024e-17
-9.38556 -1.0003 -1.4024e-17
-9.34744 -1.0003 -1.4024e-17
-9.30935 -1.0003 -1.4024e-17
-9.2713 -1.0003 -1.4024e-17
-9.23327 -1.0003 -1.4024e-17
-9.19528 -1.0003 -1.4024e-17
-9.15732 -1.0003 -1.4024e-17
-9.11939 -1.0003 -1.4024e-17
-9.08149 -1.0003 -1.4024e-17
-9.04362 -1.0003 -1.4024e-17
-9.00578 -1.0003 -1.4024e-17
-8.96797 -1.0003 -1.4024e-17
-8.93019 -1.0003 -1.4024e-17
-8.89244 -1.0003 -1.4024e-17
-8.85471 -1.0003 -1.4024e-17
-8.81702 -1.0003 -1.4024e-17
-8.77936 -1.0003 -1.4024e-17
-8.74172 -1.0003 -1.4024e-17
-8.70412 -1.0003 -1.4024e-17
-8.66654 -1.0003 -1.4024e-17
-8.62899 -1.0003 -1.4024e-17
-8.59146 -1.0003 -1.4024e-17
-8.55397 -1.0003 -1.4024e-17
-8.5165 -1.0003 -1.4024e-17
-8.47906 -1.0003 -1.4024e-17
-8.44165 -1.0003 -1.4024e-17
-8.40426 -1.0003 -1.4024e-17
-8.3669 -1.0003 -1.4024e-17
-8.32956 -1.0003 -1.4024e-17
-8.29226 -1.0003 -1.4024e-17
-8.25497 -1.0003 -1.4024e-17
-8.21772 -1.0003 -1.4024e-17
-8.18049 -1.0003 -1.4024e-17
-8.14328 -1.0003 -1.4024e-17
-8.1061 -1.0003 -1.4024e-17
-8.06895 -1.0003 -1.4024e-17
-8.03182 -1.0003 -1.4024e-17
-7.99471 -1.0003 -1.4024e-17
-7.95763 -1.0003 -1.4024e-17
-7.92058 -1.0003 -1.4024e-17
-7.88355 -1.0003 -1.4024e-17
-7.84654 -1.0003 -1.4024e-17
-7.80955 -1.0003 -1.4024e-17
-7.77259 -1.0003 -1.4024e-17
-7.73566 -1.0003 -1.4024e-17
-7.69874 -1.0003 -1.4024e-17
-7.66185 -1.0003 -1.4024e-17
-7.62498 -1.0003 -1.4024e-17
-7.58814 -1.0003 -1.4024e-17
-7.55132 -1.0003 -1.4024e-17
-7.51452 -1.0003 -1.4024e-17
-7.47774 -1.0003 -1.4024e-17
-7.44099 -1.0003 -1.4024e-17
-7.40425 -1.0003 -1.4024e-17
-7.36754 -1.0003 -1.4024e-17
-7.33085 -1.0003 -1.4024e-17
-7.29418 -1.0003 -1.4024e-17
-7.25754 -1.0003 -1.4024e-17
-7.22091 -1.0003 -1.4024e-17
-7.18431 -1.0003 -1.4024e-17
-7.14772 -1.0003 -1.4024e-17
-7.11116 -1.0003 -1.4024e-17
-7.07462 -1.0003 -1.4024e-17
-7.0381 -1.0003 -1.4024e-17
-7.00159 -1.0003 -1.4024e-17
-6.96511 -1.0003 -1.4024e-17
-6.92865 -1.0003 -1.4024e-17
-6.89221 -1.0003 -1.4024e-17
-6.85579 -1.0003 -1.4024e-17
-6.81938 -1.0003 -1.4024e-17
-6.783 -1.0003 -1.4024e-17
-6.74664 -1.0003 -1.4024e-17
-6.71029 -1.0003 -1.4024e-17
-6.67397 -1.0003 -1.4024e-17
-6.63766 -1.0003 -1.4024e-17
-6.60137 -1.0003 -1.4024e-17
-6.5651 -1.0003 -1.4024e-17
-6.52885 -1.0003 -1.4024e-17
-6.49262 -1.0003 -1.4024e-17
-6.4564 -1.0003 -1.4024e-17
-6.42021 -1.0003 -1.4024e-17
-6.38403 -1.0003 -1.4024e-17
-6.34786 -1.0003 -1.4024e-17
-6.31172 -1.0003 -1.4024e-17
-6.27559 -1.0003 -1.4024e-17
-6.23949 -1.0003 -1.4024e-17
-6.20339 -1.0003 -1.4024e-17
-6.16732 -1.0003 -1.4024e-17
-6.13126 -1.0003 -1.4024e-17
-6.09522 -1.0003 -1.4024e-17
-6.05919 -1.0003 -1.4024e-17
-6.02319 -1.0003 -1.4024e-17
-5.9872 -1.0003 -1.4024e-17
-5.95122 -1.0003 -1.4024e-17
-5.91526 -1.0003 -1.4024e-17
-5.87932 -1.0003 -1.4024e-17
-5.84339 -1.0003 -1.4024e-17
-5.80748 -1.0003 -1.4024e-17
-5.77158 -1.0003 -1.4024e-17
-5.7357 -1.0003 -1.4024e-17
-5.69984 -1.0003 -1.4024e-17
-5.66399 -1.0003 -1.4024e-17
-5.62815 -1.0003 -1.4024e-17
-5.59233 -1.0003 -1.4024e-17
-5.55653 -1.0003 -1.4024e-17
-5.52074 -1.0003 -1.4024e-17
-5.48497 -1.0003 -1.4024e-17
-5.4492 -1.0003 -1.4024e-17
-5.41346 -1.0003 -1.4024e-17
-5.37773 -1.0003 -1.4024e-17
-5.34201 -1.0003 -1.4024e-17
-5.30631 -1.0003 -1.4024e-17
-5.27062 -1.0003 -1.4024e-17
-5.23494 -1.0003 -1.4024e-17
-5.19928 -1.0003 -1.4024e-17
-5.16363 -1.0003 -1.4024e-17
-5.128 -1.0003 -1.4024e-17
-5.09237 -1.0003 -1.4024e-17
-5.05677 -1.0003 -1.4024e-17
-5.02117 -1.0003 -1.4024e-17
-4.98559 -1.0003 -1.4024e-17
-4.95002 -1.0003 -1.4024e-17
-4.91446 -1.0003 -1.4024e-17
-4.87892 -1.0003 -1.4024e-17
-4.84339 -1.0003 -1.4024e-17
-4.80787 -1.0003 -1.4024e-17
-4.77237 -1.0003 -1.4024e-17
-4.73687 -1.0003 -1.4024e-17
-4.70139 -1.0003 -1.4024e-17
-4.66592 -1.0003 -1.4024e-17
-4.63046 -1.0003 -1.4024e-17
-4.59502 -1.0003 -1.4024e-17
-4.55958 -1.0003 -1.4024e-17
-4.52416 -1.0003 -1.4024e-17
-4.48875 -1.0003 -1.4024e-17
-4.45335 -1.0003 -1.4024e-17
-4.41797 -1.0003 -1.4024e-17
-4.38259 -1.0003 -1.4024e-17
-4.34722 -1.0003 -1.4024e-17
-4.31187 -1.0003 -1.4024e-17
-4.27653 -1.0003 -1.4024e-17
-4.24119 -1.0003 -1.4024e-17
-4.20587 -1.0003 -1.4024e-17
-4.17056 -1.0003 -1.4024e-17
-4.13526 -1.0003 -1.4024e-17
-4.09997 -1.0003 -1.4024e-17
-4.06469 -1.0003 -1.4024e-17
-4.02942 -1.0003 -1.4024e-17
-3.99416 -1.0003 -1.4024e-17
-3.95891 -1.0003 -1.4024e-17
-3.92367 -1.0003 -1.4024e-17
-3.88844 -1.0003 -1.4024e-17
-3.85322 -1.0003 -1.4024e-17
-3.81801 -1.0003 -1.4024e-17
-3.7828 -1.0003 -1.4024e-17
-3.74761 -1.0003 -1.4024e-17
-3.71243 -1.0003 -1.4024e-17
-3.67726 -1.0003 -1.4024e-17
-3.64209 -1.0003 -1.4024e-17
-3.60694 -1.0003 -1.4024e-17
-3.57179 -1.0003 -1.4024e-17
-3.53665 -1.0003 -1.4024e-17
-3.50152 -1.0003 -1.4024e-17
-3.4664 -1.0003 -1.4024e-17
-3.43129 -1.0003 -1.4024e-17
-3.39619 -1.0003 -1.4024e-17
-3.36109 -1.0003 -1.4024e-17
-3.32601 -1.0003 -1.4024e-17
-3.29093 -1.0003 -1.4024e-17
-3.25586 -1.0003 -1.4024e-17
-3.2208 -1.0003 -1.4024e-17
-3.18574 -1.0003 -1.4024e-17
-3.1507 -1.0003 -1.4024e-17
-3.11566 -1.0003 -1.4024e-17
-3.08063 -1.0003 -1.4024e-17
-3.0456 -1.0003 -1.4024e-17
-3.01059 -1.0003 -1.4024e-17
-2.97558 -1.0003 -1.4024e-17
-2.94058 -1.0003 -1.4024e-17
-2.90558 -1.0003 -1.4024e-17
-2.87059 -1.0003 -1.4024e-17
-2.83561 -1.0003 -1.4024e-17
-2.80064 -1.0003 -1.4024e-17
-2.76567 -1.0003 -1.4024e-17
-2.73071 -1.0003 -1.4024e-17
-2.69576 -1.0003 -1.4024e-17
-2.66081 -1.0003 -1.4024e-17
-2.62587 -1.0003 -1.4024e-17
-2.59094 -1.0003 -1.4024e-17
-2.55601 -1.0003 -1.4024e-17
-2.52109 -1.0003 -1.4024e-17
-2.48617 -1.0003 -1.4024e-17
-2.45126 -1.0003 -1.4024e-17
-2.41636 -1.0003 -1.4024e-17
-2.38146 -1.0003 -1.4024e-17
-2.34657 -1.0003 -1.4024e-17
-2.31168 -1.0003 -1.4024e-17
-2.2768 -1.0003 -1.4024e-17
-2.24192 -1.0003 -1.4024e-17
-2.20705 -1.0003 -1.4024e-17
-2.17219 -1.0003 -1.4024e-17
-2.13733 -1.0003 -1.4024e-17
-2.10247 -1.0003 -1.4024e-17
-2.06762 -1.0003 -1.4024e-17
-2.03278 -1.0003 -1.4024e-17
-1.99794 -1.0003 -1.4024e-17
-1.9631 -1.0003 -1.4024e-17
-1.92827 -1.0003 -1.4024e-17
-1.89345 -1.0003 -1.4024e-17
-1.85862 -1.0003 -1.4024e-17
-1.82381 -1.0003 -1.4024e-17
-1.78899 -1.0003 -1.4024e-17
-1.75419 -1.0003 -1.4024e-17
-1.71938 -1.0003 -1.4024e-17
-1.68458 -1.0003 -1.4024e-17
-1.64979 -1.0003 -1.4024e-17
-1.61499 -1.0003 -1.4024e-17
-1.58021 -1.0003 -1.4024e-17
-1.54542 -1.0003 -1.4024e-17
-1.51064 -1.0003 -1.4024e-17
-1.47586 -1.0003 -1.4024e-17
-1.44109 -1.0003 -1.4024e-17
-1.40632 -1.0003 -1.4024e-17
-1.37155 -1.0003 -1.4024e-17
-1.33679 -1.0003 -1.4024e-17
-1.30203 -1.0003 -1.4024e-17
-1.26727 -1.0003 -1.4024e-17
-1.23251 -1.0003 -1.4024e-17
-1.19776 -1.0003 -1.4024e-17
-1.16301 -1.0003 -1.4024e-17
-1.12827 -1.0003 -1.4024e-17
-1.09352 -1.0003 -1.4024e-17
-1.05878 -1.0003 -1.4024e-17
-1.02405 -1.0003 -1.4024e-17
-0.989309 -1.0003 -1.4024e-17
-0.954576 -1.0003 -1.4024e-17
-0.919844 -1.0003 -1.4024e-17
-0.885115 -1.0003 -1.4024e-17
-0.850388 -1.0003 -1.4024e-17
-0.815663 -1.0003 -1.4024e-17
-0.78094 -1.0003 -1.4024e-17
-0.746219 -1.0003 -1.4024e-17
-0.711499 -1.0003 -1.4024e-17
-0.676781 -1.0003 -1.4024e-17
-0.642065 -1.0003 -1.4024e-17
-0.60735 -1.0003 -1.4024e-17
-0.572637 -1.0003 -1.4024e-17
-0.537925 -1.0003 -1.4024e-17
-0.503214 -1.0003 -1.4024e-17
-0.468504 -1.0003 -1.4024e-17
-0.433796 -1.0003 -1.4024e-17
-0.399089 -1.0003 -1.4024e-17
-0.364382 -1.0003 -1.4024e-17
-0.329676 -1.0003 -1.4024e-17
-0.294972 -1.0003 -1.4024e-17
-0.260267 -1.0003 -1.4024e-17
-0.225564 -1.0003 -1.4024e-17
-0.190861 -1.0003 -1.4024e-17
-0.156158 -1.0003 -1.4024e-17
-0.121456 -1.0003 -1.4024e-17
-0.0867541 -1.0003 -1.4024e-17
-0.0520524 -1.0003 -1.4024e-17
-0.0173508 -1.0003 -1.4024e-17
0.0173508 -1.0003 -1.4024e-17
0.0520524 -1.0003 -1.4024e-17
0.0867541 -1.0003 -1.4024e-17
0.121456 -1.0003 -1.4024e-17
0.156158 -1.0003 -1.4024e-17
0.190861 -1.0003 -1.4024e-17
0.225564 -1.0003 -1.4024e-17
0.260267 -1.0003 -1.4024e-17
0.294972 -1.0003 -1.4024e-17
0.329676 -1.0003 -1.4024e-17
0.364382 -1.0003 -1.4024e-17
0.399089 -1.0003 -1.4024e-17
0.433796 -1.0003 -1.4024e-17
0.468504 -1.0003 -1.4024e-17
0.503214 -1.0003 -1.4024e-17
0.537925 -1.0003 -1.4024e-17
0.572637 -1.0003 -1.4024e-17
0.60735 -1.0003 -1.4024e-17
0.642065 -1.0003 -1.4024e-17
0.676781 -1.0003 -1.4024e-17
0.711499 -1.0003 -1.4024e-17
0.746219 -1.0003 -1.4024e-17
0.78094 -1.0003 -1.4024e-17
0.815663 -1.0003 -1.4024e-17
0.850388 -1.0003 -1.4024e-17
0.885115 -1.0003 -1.4024e-17
0.919844 -1.0003 -1.4024e-17
0.954576 -1.0003 -1.4024e-17
0.989309 -1.0003 -1.4024e-17
1.02405 -1.0003 -1.4024e-17
1.05878 -1.0003 -1.4024e-17
1.09352 -1.0003 -1.4024e-17
1.12827 -1.0003 -1.4024e-17
1.16301 -1.0003 -1.4024e-17
1.19776 -1.0003 -1.4024e-17
1.23251 -1.0003 -1.4024e-17
1.26727 -1.0003 -1.4024e-17
1.30203 -1.0003 -1.4024e-17
1.33679 -1.0003 -1.4024e-17
1.37155 -1.0003 -1.4024e-17
1.40632 -1.0003 -1.4024e-17
1.44109 -1.0003 -1.4024e-17
1.47586 -1.0003 -1.4024e-17
1.51064 -1.0003 -1.4024e-17
1.54542 -1.0003 -1.4024e-17
1.58021 -1.0003 -1.4024e-17
1.61499 -1.0003 -1.4024e-17
1.64979 -1.0003 -1.4024e-17
1.68458 -1.0003 -1.4024e-17
1.71938 -1.0003 -1.4024e-17
1.75419 -1.0003 -1.4024e-17
1.78899 -1.0003 -1.4024e-17
1.82381 -1.0003 -1.4024e-17
1.85862 -1.0003 -1.4024e-17
1.89345 -1.0003 -1.4024e-17
1.92827 -1.0003 -1.4024e-17
1.9631 -1.0003 -1.4024e-17
1.99794 -1.0003 -1.4024e-17
2.03278 -1.0003 -1.4024e-17
2.06762 -1.0003 -1.4024e-17
2.10247 -1.0003 -1.4024e-17
2.13733 -1.0003 -1.4024e-17
2.17219 -1.0003 -1.4024e-17
2.20705 -1.0003 -1.4024e-17
2.24192 -1.0003 -1.4024e-17
2.2768 -1.0003 -1.4024e-17
2.31168 -1.0003 -1.4024e-17
2.34657 -1.0003 -1.4024e-17
2.38146 -1.0003 -1.4024e-17
2.41636 -1.0003 -1.4024e-17
2.45126 -1.0003 -1.4024e-17
2.48617 -1.0003 -1.4024e-17
2.52109 -1.0003 -1.4024e-17
2.55601 -1.0003 -1.4024e-17
2.59094 -1.0003 -1.4024e-17
2.62587 -1.0003 -1.4024e-17
2.66081 -1.0003 -1.4024e-17
2.69576 -1.0003 -1.4024e-17
2.73071 -1.0003 -1.4024e-17
2.76567 -1.0003 -1.4024e-17
2.80064 -1.0003 -1.4024e-17
2.83561 -1.0003 -1.4024e-17
2.87059 -1.0003 -1.4024e-17
2.90558 -1.0003 -1.4024e-17
2.94058 -1.0003 -1.4024e-17
2.97558 -1.0003 -1.4024e-17
3.01059 -1.0003 -1.4024e-17
3.0456 -1.0003 -1.4024e-17
3.08063 -1.0003 -1.4024e-17
3.11566 -1.0003 -1.4024e-17
3.1507 -1.0003 -1.4024e-17
3.18574 -1.0003 -1.4024e-17
3.2208 -1.0003 -1.4024e-17
3.25586 -1.0003 -1.4024e-17
3.29093 -1.0003 -1.4024e-17
3.32601 -1.0003 -1.4024e-17
3.36109 -1.0003 -1.4024e-17
3.39619 -1.0003 -1.4024e-17
3.43129 -1.0003 -1.4024e-17
3.4664 -1.0003 -1.4024e-17
3.50152 -1.0003 -1.4024e-17
3.53665 -1.0003 -1.4024e-17
3.57179 -1.0003 -1.4024e-17
3.60694 -1.0003 -1.4024e-17
3.64209 -1.0003 -1.4024e-17
3.67726 -1.0003 -1.4024e-17
3.71243 -1.0003 -1.4024e-17
3.74761 -1.0003 -1.4024e-17
3.7828 -1.0003 -1.4024e-17
3.81801 -1.0003 -1.4024e-17
3.85322 -1.0003 -1.4024e-17
3.88844 -1.0003 -1.4024e-17
3.92367 -1.0003 -1.4024e-17
3.95891 -1.0003 -1.4024e-17
3.99416 -1.0003 -1.4024e-17
4.02942 -1.0003 -1.4024e-17
4.06469 -1.0003 -1.4024e-17
4.09997 -1.0003 -1.4024e-17
4.13526 -1.0003 -1.4024e-17
4.17056 -1.0003 -1.4024e-17
4.20587 -1.0003 -1.4024e-17
4.24119 -1.0003 -1.4024e-17
4.27653 -1.0003 -1.4024e-17
4.31187 -1.0003 -1.4024e-17
4.34722 -1.0003 -1.4024e-17
4.38259 -1.0003 -1.4024e-17
4.41797 -1.0003 -1.4024e-17
4.45335 -1.0003 -1.4024e-17
4.48875 -1.0003 -1.4024e-17
4.52416 -1.0003 -1.4024e-17
4.55958 -1.0003 -1.4024e-17
4.59502 -1.0003 -1.4024e-17
4.63046 -1.0003 -1.4024e-17
4.66592 -1.0003 -1.4024e-17
4.70139 -1.0003 -1.4024e-17
4.73687 -1.0003 -1.4024e-17
4.77237 -1.0003 -1.4024e-17
4.80787 -1.0003 -1.4024e-17
4.84339 -1.0003 -1.4024e-17
4.87892 -1.0003 -1.4024e-17
4.91446 -1.0003 -1.4024e-17
4.95002 -1.0003 -1.4024e-17
4.98559 -1.0003 -1.4024e-17
5.02117 -1.0003 -1.4024e-17
5.05677 -1.0003 -1.4024e-17
5.09237 -1.0003 -1.4024e-17
5.128 -1.0003 -1.4024e-17
5.16363 -1.0003 -1.4024e-17
5.19928 -1.0003 -1.4024e-17
5.23494 -1.0003 -1.4024e-17
5.27062 -1.0003 -1.4024e-17
5.30631 -1.0003 -1.4024e-17
5.34201 -1.0003 -1.4024e-17
5.37773 -1.0003 -1.4024e-17
5.41346 -1.0003 -1.4024e-17
5.4492 -1.0003 -1.4024e-17
5.48497 -1.0003 -1.4024e-17
5.52074 -1.0003 -1.4024e-17
5.55653 -1.0003 -1.4024e-17
5.59233 -1.0003 -1.4024e-17
5.62815 -1.0003 -1.4024e-17
5.66399 -1.0003 -1.4024e-17
5.69984 -1.0003 -1.4024e-17
5.7357 -1.0003 -1.4024e-17
5.77158 -1.0003 -1.4024e-17
5.80748 -1.0003 -1.4024e-17
5.84339 -1.0003 -1.4024e-17
5.87932 -1.0003 -1.4024e-17
5.91526 -1.0003 -1.4024e-17
5.95122 -1.0003 -1.4024e-17
5.9872 -1.0003 -1.4024e-17
6.02319 -1.0003 -1.4024e-17
6.05919 -1.0003 -1.4024e-17
6.09522 -1.0003 -1.4024e-17
6.13126 -1.0003 -1.4024e-17
6.16732 -1.0003 -1.4024e-17
6.20339 -1.0003 -1.4024e-17
6.23949 -1.0003 -1.4024e-17
6.27559 -1.0003 -1.4024e-17
6.31172 -1.0003 -1.4024e-17
6.34786 -1.0003 -1.4024e-17
6.38403 -1.0003 -1.4024e-17
6.42021 -1.0003 -1.4024e-17
6.4564 -1.0003 -1.4024e-17
6.49262 -1.0003 -1.4024e-17
6.52885 -1.0003 -1.4024e-17
6.5651 -1.0003 -1.4024e-17
6.60137 -1.0003 -1.4024e-17
6.63766 -1.0003 -1.4024e-17
6.67397 -1.0003 -1.4024e-17
6.71029 -1.0003 -1.4024e-17
6.74664 -1.0003 -1.4024e-17
6.783 -1.0003 -1.4024e-17
6.81938 -1.0003 -1.4024e-17
6.85579 -1.0003 -1.4024e-17
6.89221 -1.0003 -1.4024e-17
6.92865 -1.0003 -1.4024e-17
6.96511 -1.0003 -1.4024e-17
7.00159 -1.0003 -1.4024e-17
7.0381 -1.0003 -1.4024e-17
7.07462 -1.0003 -1.4024e-17
7.11116 -1.0003 -1.4024e-17
7.14772 -1.0003 -1.4024e-17
7.18431 -1.0003 -1.4024e-17
7.22091 -1.0003 -1.4024e-17
7.25754 -1.0003 -1.4024e-17
7.29418 -1.0003 -1.4024e-17
7.33085 -1.0003 -1.4024e-17
7.36754 -1.0003 -1.4024e-17
7.40425 -1.0003 -1.4024e-17
7.44099 -1.0003 -1.4024e-17
7.47774 -1.0003 -1.4024e-17
7.51452 -1.0003 -1.4024e-17
7.55132 -1.0003 -1.4024e-17
7.58814 -1.0003 -1.4024e-17
7.62498 -1.0003 -1.4024e-17
7.66185 -1.0003 -1.4024e-17
7.69874 -1.0003 -1.4024e-17
7.73566 -1.0003 -1.4024e-17
7.77259 -1.0003 -1.4024e-17
7.80955 -1.0003 -1.4024e-17
7.84654 -1.0003 -1.4024e-17
7.88355 -1.0003 -1.4024e-17
7.92058 -1.0003 -1.4024e-17
7.95763 -1.0003 -1.4024e-17
7.99471 -1.0003 -1.4024e-17
8.03182 -1.0003 -1.4024e-17
8.06895 -1.0003 -1.4024e-17
8.1061 -1.0003 -1.4024e-17
8.14328 -1.0003 -1.4024e-17
8.18049 -1.0003 -1.4024e-17
8.21772 -1.0003 -1.4024e-17
8.25497 -1.0003 -1.4024e-17
8.29226 -1.0003 -1.4024e-17
8.32956 -1.0003 -1.4024e-17
8.3669 -1.0003 -1.4024e-17
8.40426 -1.0003 -1.4024e-17
8.44165 -1.0003 -1.4024e-17
8.47906 -1.0003 -1.4024e-17
8.5165 -1.0003 -1.4024e-17
8.55397 -1.0003 -1.4024e-17
8.59146 -1.0003 -1.4024e-17
8.62899 -1.0003 -1.4024e-17
8.66654 -1.0003 -1.4024e-17
8.70412 -1.0003 -1.4024e-17
8.74172 -1.0003 -1.4024e-17
8.77936 -1.0003 -1.4024e-17
8.81702 -1.0003 -1.4024e-17
8.85471 -1.0003 -1.4024e-17
8.89244 -1.0003 -1.4024e-17
8.93019 -1.0003 -1.4024e-17
8.96797 -1.0003 -1.4024e-17
9.00578 -1.0003 -1.4024e-17
9.04362 -1.0003 -1.4024e-17
9.08149 -1.0003 -1.4024e-17
9.11939 -1.0003 -1.4024e-17
9.15732 -1.0003 -1.4024e-17
9.19528 -1.0003 -1.4024e-17
9.23327 -1.0003 -1.4024e-17
9.2713 -1.0003 -1.4024e-17
9.30935 -1.0003 -1.4024e-17
9.34744 -1.0003 -1.4024e-17
9.38556 -1.0003 -1.4024e-17
9.42371 -1.0003 -1.4024e-17
9.46189 -1.0003 -1.4024e-17
9.50011 -1.0003 -1.4024e-17
9.53836 -1.0003 -1.4024e-17
9.57664 -1.0003 -1.4024e-17
9.61496 -1.0003 -1.4024e-17
9.65331 -1.0003 -1.4024e-17
9.69169 -1.0003 -1.4024e-17
9.73011 -1.0003 -1.4024e-17
9.76856 -1.0003 -1.4024e-17
9.80704 -1.0003 -1.4024e-17
9.84557 -1.0003 -1.4024e-17
9.88412 -1.0003 -1.4024e-17
9.92271 -1.0003 -1.4024e-17
9.96134 -1.0003 -1.4024e-17
10 -1.0003 -1.4024e-17
10.0387 -1.0003 -1.4024e-17
10.0774 -1.0003 -1.4024e-17
10.1162 -1.0003 -1.4024e-17
10.155 -1.0003 -1.4024e-17
10.1939 -1.0003 -1.4024e-17
10.2328 -1.0003 -1.4024e-17
10.2717 -1.0003 -1.4024e-17
10.3106 -1.0003 -1.4024e-17
10.3496 -1.0003 -1.4024e-17
10.3887 -1.0003 -1.4024e-17
10.4278 -1.0003 -1.4024e-17
10.4669 -1.0003 -1.4024e-17
10.506 -1.0003 -1.4024e-17
10.5452 -1.0003 -1.4024e-17
10.5845 -1.0003 -1.4024e-17
10.6238 -1.0003 -1.4024e-17
10.6631 -1.0003 -1.4024e-17
10.7024 -1.0003 -1.4024e-17
10.7418 -1.0003 -1.4024e-17
10.7813 -1.0003 -1.4024e-17
10.8208 -1.0003 -1.4024e-17
10.8603 -1.0003 -1.4024e-17
10.8999 -1.0003 -1.4024e-17
10.9395 -1.0003 -1.4024e-17
10.9792 -1.0003 -1.4024e-17
11.0189 -1.0003 -1.4024e-17
11.0586 -1.0003 -1.4024e-17
11.0984 -1.0003 -1.4024e-17
11.1383 -1.0003 -1.4024e-17
11.1781 -1.0003 -1.4024e-17
11.2181 -1.0003 -1.4024e-17
11.2581 -1.0003 -1.4024e-17
11.2981 -1.0003 -1.4024e-17
11.3381 -1.0003 -1.4024e-17
11.3783 -1.0003 -1.4024e-17
11.4184 -1.0003 -1.4024e-17
11.4587 -1.0003 -1.4024e-17
11.4989 -1.0003 -1.4024e-17
11.5392 -1.0003 -1.4024e-17
11.5796 -1.0003 -1.4024e-17
11.62 -1.0003 -1.4024e-17
11.6605 -1.0003 -1.4024e-17
11.701 -1.0003 -1.4024e-17
11.7415 -1.0003 -1.4024e-17
11.7822 -1.0003 -1.4024e-17
11.8228 -1.0003 -1.4024e-17
11.8636 -1.0003 -1.4024e-17
11.9043 -1.0003 -1.4024e-17
11.9452 -1.0003 -1.4024e-17
11.986 -1.0003 -1.4024e-17
12.027 -1.0003 -1.4024e-17
12.068 -1.0003 -1.4024e-17
12.109 -1.0003 -1.4024e-17
12.1501 -1.0003 -1.4024e-17
12.1913 -1.0003 -1.4024e-17
12.2325 -1.0003 -1.4024e-17
12.2738 -1.0003 -1.4024e-17
12.3151 -1.0003 -1.4024e-17
12.3565 -1.0003 -1.4024e-17
12.3979 -1.0003 -1.4024e-17
12.4394 -1.0003 -1.4024e-17
12.481 -1.0003 -1.4024e-17
12.5226 -1.0003 -1.4024e-17
12.5643 -1.0003 -1.4024e-17
12.6061 -1.0003 -1.4024e-17
12.6479 -1.0003 -1.4024e-17
12.6898 -1.0003 -1.4024e-17
12.7317 -1.0003 -1.4024e-17
12.7737 -1.0003 -1.4024e-17
12.8158 -1.0003 -1.4024e-17
12.8579 -1.0003 -1.4024e-17
12.9001 -1.0003 -1.4024e-17
12.9424 -1.0003 -1.4024e-17
12.9847 -1.0003 -1.4024e-17
13.0271 -1.0003 -1.4024e-17
13.0696 -1.0003 -1.4024e-17
13.1121 -1.0003 -1.4024e-17
13.1547 -1.0003 -1.4024e-17
13.1974 -1.0003 -1.4024e-17
13.2402 -1.0003 -1.4024e-17
13.283 -1.0003 -1.4024e-17
13.3259 -1.0003 -1.4024e-17
13.3689 -1.0003 -1.4024e-17
13.4119 -1.0003 -1.4024e-17
13.455 -1.0003 -1.4024e-17
13.4982 -1.0003 -1.4024e-17
13.5415 -1.0003 -1.4024e-17
13.5848 -1.0003 -1.4024e-17
13.6283 -1.0003 -1.4024e-17
13.6718 -1.0003 -1.4024e-17
13.7153 -1.0003 -1.4024e-17
13.759 -1.0003 -1.4024e-17
13.8028 -1.0003 -1.4024e-17
13.8466 -1.0003 -1.4024e-17
13.8905 -1.0003 -1.4024e-17
13.9345 -1.0003 -1.4024e-17
13.9786 -1.0003 -1.4024e-17
14.0227 -1.0003 -1.4024e-17
14.067 -1.0003 -1.4024e-17
14.1113 -1.0003 -1.4024e-17
14.1558 -1.0003 -1.4024e-17
14.2003 -1.0003 -1.4024e-17
14.2449 -1.0003 -1.4024e-17
14.2896 -1.0003 -1.4024e-17
14.3344 -1.0003 -1.4024e-17
14.3793 -1.0003 -1.4024e-17
14.4243 -1.0003 -1.4024e-17
14.4693 -1.0003 -1.4024e-17
14.5145 -1.0003 -1.4024e-17
14.5598 -1.0003 -1.4024e-17
14.6052 -1.0003 -1.4024e-17
14.6506 -1.0003 -1.4024e-17
14.6962 -1.0003 -1.4024e-17
14.7419 -1.0003 -1.4024e-17
14.7877 -1.0003 -1.4024e-17
14.8336 -1.0003 -1.4024e-17
14.8796 -1.0003 -1.4024e-17
14.9257 -1.0003 -1.4024e-17
14.9719 -1.0003 -1.4024e-17
15.0182 -1.0003 -1.4024e-17
15.0647 -1.0003 -1.4024e-17
15.1112 -1.0003 -1.4024e-17
15.1579 -1.0003 -1.4024e-17
15.2047 -1.0003 -1.4024e-17
15.2516 -1.0003 -1.4024e-17
15.2986 -1.0003 -1.4024e-17
15.3458 -1.0003 -1.4024e-17
15.393 -1.0003 -1.4024e-17
15.4404 -1.0003 -1.4024e-17
15.488 -1.0003 -1.4024e-17
15.5356 -1.0003 -1.4024e-17
15.5834 -1.0003 -1.4024e-17
15.6313 -1.0003 -1.4024e-17
15.6794 -1.0003 -1.4024e-17
15.7276 -1.0003 -1.4024e-17
15.7759 -1.0003 -1.4024e-17
15.8243 -1.0003 -1.4024e-17
15.873 -1.0003 -1.4024e-17
15.9217 -1.0003 -1.4024e-17
15.9706 -1.0003 -1.4024e-17
16.0197 -1.0003 -1.4024e-17
16.0689 -1.0003 -1.4024e-17
16.1182 -1.0003 -1.4024e-17
16.1677 -1.0003 -1.4024e-17
16.2174 -1.0003 -1.4024e-17
16.2672 -1.0003 -1.4024e-17
16.3172 -1.0003 -1.4024e-17
16.3674 -1.0003 -1.4024e-17
16.4177 -1.0003 -1.4024e-17
16.4682 -1.0003 -1.4024e-17
16.5189 -1.0003 -1.4024e-17
16.5697 -1.0003 -1.4024e-17
16.6208 -1.0003 -1.4024e-17
16.672 -1.0003 -1.4024e-17
16.7234 -1.0003 -1.4024e-17
16.775 -1.0003 -1.4024e-17
16.8268 -1.0003 -1.4024e-17
16.8787 -1.0003 -1.4024e-17
16.9309 -1.0003 -1.4024e-17
16.9833 -1.0003 -1.4024e-17
17.0359 -1.0003 -1.4024e-17
17.0887 -1.0003 -1.4024e-17
17.1418 -1.0003 -1.4024e-17
17.195 -1.0003 -1.4024e-17
17.2485 -1.0003 -1.4024e-17
17.3022 -1.0003 -1.4024e-17
17.3562 -1.0003 -1.4024e-17
17.4104 -1.0003 -1.4024e-17
17.4648 -1.0003 -1.4024e-17
17.5195 -1.0003 -1.4024e-17
17.5744 -1.0003 -1.4024e-17
17.6296 -1.0003 -1.4024e-17
17.6851 -1.0003 -1.4024e-17
17.7408 -1.0003 -1.4024e-17
17.7969 -1.0003 -1.4024e-17
17.8532 -1.0003 -1.4024e-17
17.9098 -1.0003 -1.4024e-17
17.9667 -1.0003 -1.4024e-17
18.0239 -1.0003 -1.4024e-17
18.0815 -1.0003 -1.4024e-17
18.1393 -1.0003 -1.4024e-17
18.1975 -1.0003 -1.4024e-17
18.256 -1.0003 -1.4024e-17
18.3149 -1.0003 -1.4024e-17
18.3742 -1.0003 -1.4024e-17
18.4338 -1.0003 -1.4024e-17
18.4938 -1.0003 -1.4024e-17
18.5542 -1.0003 -1.4024e-17
18.615 -1.0003 -1.4024e-17
18.6762 -1.0003 -1.4024e-17
18.7379 -1.0003 -1.4024e-17
18.8 -1.0003 -1.4024e-17
18.8625 -1.0003 -1.4024e-17
18.9255 -1.0003 -1.4024e-17
18.9891 -1.0003 -1.4024e-17
19.0531 -1.0003 -1.4024e-17
19.1177 -1.0003 -1.4024e-17
19.1828 -1.0003 -1.4024e-17
19.2484 -1.0003 -1.4024e-17
19.3147 -1.0003 -1.4024e-17
19.3816 -1.0003 -1.4024e-17
19.4491 -1.0003 -1.4024e-17
19.5173 -1.0003 -1.4024e-17
19.5862 -1.0003 -1.4024e-17
19.6558 -1.0003 -1.4024e-17
19.7262 -1.0003 -1.4024e-17
19.7974 -1.0003 -1.4024e-17
19.8694 -1.0003 -1.4024e-17
19.9423 -1.0003 -1.4024e-17
20.0162 -1.0003 -1.4024e-17
20.091 -1.0003 -1.4024e-17
20.1669 -1.0003 -1.4024e-17
20.244 -1.0003 -1.4024e-17
20.3222 -1.0003 -1.4024e-17
20.4016 -1.0003 -1.4024e-17
20.4825 -1.0003 -1.4024e-17
20.5648 -1.0003 -1.4024e-17
20.6487 -1.0003 -1.4024e-17
20.7344 -1.0003 -1.4024e-17
20.8219 -1.0003 -1.4024e-17
20.9115 -1.0003 -1.4024e-17
21.0034 -1.0003 -1.4024e-17
21.0979 -1.0003 -1.4024e-17
21.1952 -1.0003 -1.4024e-17
21.2959 -1.0003 -1.4024e-17
21.4004 -1.0003 -1.4024e-17
21.5093 -1.0003 -1.4024e-17
21.6237 -1.0003 -1.4024e-17
21.7448 -1.0003 -1.4024e-17
21.8747 -1.0003 -1.4024e-17
22.0165 -1.0003 -1.4024e-17
22.1768 -1.0003 -1.4024e-17
22.3723 -1.0003 -1.4024e-17


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.125Nc1Quantum/SigmaRTwoLoop.txt <==
-22.3723 0.0198279 0.000973304
-22.1768 0.0193958 -0.000422806
-22.0165 0.0192687 0.00049968
-21.8747 0.0191368 -0.000342029
-21.7448 0.0190495 0.000382143
-21.6237 0.0189559 -0.00028665
-21.5093 0.0188787 0.000328376
-21.4004 0.0187953 -0.00024127
-21.2959 0.0187175 0.000305697
-21.1952 0.0186302 -0.000191246
-21.0979 0.018537 0.000318731
-21.0034 0.0184211 -0.000100821
-20.9115 0.018275 0.000427553
-20.8219 0.0180767 0.000145376
-20.7344 0.0178186 0.000777686
-20.6487 0.0175014 0.00062237
-20.5648 0.0171617 0.00113329
-20.4825 0.0168518 0.000585586
-20.4016 0.0166261 0.000476178
-20.3222 0.0164955 -0.000342136
-20.244 0.0164306 -6.18676e-05
-20.1669 0.0163825 -0.000116773
-20.091 0.0163304 0.00035332
-20.0162 0.0162776 -0.000174041
-19.9423 0.0162334 2.48409e-06
-19.8694 0.0161917 -0.000146045
-19.7974 0.016149 0.000236348
-19.7262 0.0161063 -0.000218173
-19.6558 0.0160667 6.22256e-05
-19.5862 0.0160263 -9.41722e-05
-19.5173 0.0159859 0.0001254
-19.4491 0.0159462 -0.000225992
-19.3816 0.0159071 0.000146766
-19.3147 0.0158671 -0.000135122
-19.2484 0.015828 5.3712e-05
-19.1828 0.0157887 -0.000134108
-19.1177 0.0157494 0.000121334
-19.0531 0.0157101 -0.000195291
-18.9891 0.0156711 0.00011693
-18.9255 0.0156315 -0.000140542
-18.8625 0.0155923 5.93623e-05
-18.8 0.0155528 -0.000125923
-18.7379 0.0155134 8.67376e-05
-18.6762 0.0154738 -0.000169491
-18.615 0.0154342 0.000109147
-18.5542 0.0153943 -0.00015976
-18.4938 0.0153546 7.40763e-05
-18.4338 0.0153144 -0.000125914
-18.3742 0.0152744 5.76387e-05
-18.3149 0.0152341 -0.000135214
-18.256 0.0151937 8.00789e-05
-18.1975 0.0151531 -0.000158176
-18.1393 0.0151125 8.76989e-05
-18.0815 0.0150715 -0.000150083
-18.0239 0.0150307 6.63256e-05
-17.9667 0.0149894 -0.000129032
-17.9098 0.0149481 5.18698e-05
-17.8532 0.0149065 -0.000128719
-17.7969 0.0148648 6.07113e-05
-17.7408 0.0148229 -0.0001438
-17.6851 0.0147808 7.16545e-05
-17.6296 0.0147384 -0.000148713
-17.5744 0.014696 6.59143e-05
-17.5195 0.0146532 -0.00013786
-17.4648 0.0146104 5.11894e-05
-17.4104 0.0145672 -0.000127298
-17.3562 0.0145239 4.47294e-05
-17.3022 0.0144803 -0.000129123
-17.2485 0.0144365 5.0014e-05
-17.195 0.0143925 -0.000138272
-17.1418 0.0143483 5.63389e-05
-17.0887 0.0143037 -0.000142663
-17.0359 0.014259 5.42479e-05
-16.9833 0.014214 -0.000138018
-16.9309 0.0141688 4.52122e-05
-16.8787 0.0141232 -0.000130348
-16.8268 0.0140775 3.74478e-05
-16.775 0.0140315 -0.000127477
-16.7234 0.0139852 3.62878e-05
-16.672 0.0139386 -0.000131142
-16.6208 0.0138919 3.98722e-05
-16.5697 0.0138447 -0.00013682
-16.5189 0.0137974 4.24841e-05
-16.4682 0.0137497 -0.000139155
-16.4177 0.0137017 4.03683e-05
-16.3674 0.0136534 -0.000136686
-16.3172 0.0136049 3.4417e-05
-16.2672 0.013556 -0.000132178
-16.2174 0.0135069 2.8433e-05
-16.1677 0.0134574 -0.000129527
-16.1182 0.0134076 2.55618e-05
-16.0689 0.0133575 -0.000130559
-16.0197 0.0133071 2.60851e-05
-15.9706 0.0132563 -0.000134131
-15.9217 0.0132053 2.78128e-05
-15.873 0.0131538 -0.000137545
-15.8243 0.0131021 2.81069e-05
-15.7759 0.01305 -0.00013871
-15.7276 0.0129975 2.57382e-05
-15.6794 0.0129447 -0.000137389
-15.6313 0.0128916 2.14021e-05
-15.5834 0.012838 -0.000134994
-15.5356 0.0127842 1.69064e-05
-15.488 0.0127299 -0.000133391
-15.4404 0.0126753 1.38624e-05
-15.393 0.0126202 -0.000133704
-15.3458 0.0125649 1.27769e-05
-15.2986 0.0125091 -0.000135808
-15.2516 0.0124529 1.29699e-05
-15.2047 0.0123963 -0.000138627
-15.1579 0.0123394 1.31643e-05
-15.1112 0.012282 -0.000140891
-15.0647 0.0122242 1.22725e-05
-15.0182 0.012166 -0.000141832
-14.9719 0.0121073 9.92227e-06
-14.9257 0.0120482 -0.00014149
-14.8796 0.0119888 6.51592e-06
-14.8336 0.0119288 -0.000140547
-14.7877 0.0118685 2.90042e-06
-14.7419 0.0118076 -0.000139895
-14.6962 0.0117464 -1.07486e-07
-14.6506 0.0116846 -0.000140185
-14.6052 0.0116224 -2.08938e-06
-14.5598 0.0115597 -0.000141577
-14.5145 0.0114966 -3.14471e-06
-14.4693 0.0114329 -0.00014375
-14.4243 0.0113688 -3.76354e-06
-14.3793 0.0113042 -0.000146117
-14.3344 0.0112391 -4.55919e-06
-14.2896 0.0111734 -0.000148111
-14.2449 0.0111073 -6.00041e-06
-14.2003 0.0110407 -0.000149408
-14.1558 0.0109735 -8.25019e-06
-14.1113 0.0109058 -0.000150013
-14.067 0.0108375 -1.11518e-05
-14.0227 0.0107687 -0.00015021
-13.9786 0.0106994 -1.43371e-05
-13.9345 0.0106295 -0.000150415
-13.8905 0.0105591 -1.7393e-05
-13.8466 0.010488 -0.000151003
-13.8028 0.0104164 -2.00141e-05
-13.759 0.0103442 -0.000152192
-13.7153 0.0102714 -2.2092e-05
-13.6718 0.010198 -0.000153985
-13.6283 0.0101241 -2.3723e-05
-13.5848 0.0100494 -0.000156207
-13.5415 0.00997423 -2.51473e-05
-13.4982 0.00989836 -0.000158584
-13.455 0.00982188 -2.6653e-05
-13.4119 0.00974473 -0.000160843
-13.3689 0.00966695 -2.84811e-05
-13.3259 0.00958848 -0.000162798
-13.283 0.00950938 -3.07604e-05
-13.2402 0.00942956 -0.000164389
-13.1974 0.00934909 -3.34865e-05
-13.1547 0.00926789 -0.000165686
-13.1121 0.00918603 -3.65415e-05
-13.0696 0.00910341 -0.000166849
-13.0271 0.00902011 -3.97433e-05
-12.9847 0.00893604 -0.000168074
-12.9424 0.00885126 -4.29038e-05
-12.9001 0.00876571 -0.000169536
-12.8579 0.00867942 -4.58799e-05
-12.8158 0.00859234 -0.000171347
-12.7737 0.0085045 -4.86047e-05
-12.7317 0.00841585 -0.000173535
-12.6898 0.00832643 -5.1095e-05
-12.6479 0.00823617 -0.00017605
-12.6061 0.00814512 -5.34366e-05
-12.5643 0.00805321 -0.000178786
-12.5226 0.00796048 -5.57557e-05
-12.481 0.00786688 -0.000181615
-12.4394 0.00777243 -5.81848e-05
-12.3979 0.00767709 -0.000184417
-12.3565 0.00758089 -6.08329e-05
-12.3151 0.00748375 -0.000187109
-12.2738 0.00738574 -6.37644e-05
-12.2325 0.00728678 -0.000189657
-12.1913 0.00718691 -6.69919e-05
-12.1501 0.00708606 -0.00019208
-12.109 0.00698428 -7.04801e-05
-12.068 0.00688149 -0.000194437
-12.027 0.00677776 -7.41601e-05
-11.986 0.00667299 -0.000196813
-11.9452 0.00656723 -7.79473e-05
-11.9043 0.00646042 -0.000199301
-11.8636 0.0063526 -8.17611e-05
-11.8228 0.00624369 -0.000201978
-11.7822 0.00613374 -8.55398e-05
-11.7415 0.00602267 -0.0002049
-11.701 0.00591053 -8.92514e-05
-11.6605 0.00579725 -0.000208089
-11.62 0.00568286 -9.28959e-05
-11.5796 0.00556731 -0.000211538
-11.5392 0.0054506 -9.65026e-05
-11.4989 0.0053327 -0.000215213
-11.4587 0.00521362 -0.000100122
-11.4184 0.00509331 -0.000219065
-11.3783 0.00497178 -0.000103817
-11.3381 0.00484898 -0.000223038
-11.2981 0.00472494 -0.000107649
-11.2581 0.00459959 -0.000227084
-11.2181 0.00447296 -0.000111671
-11.1781 0.00434498 -0.000231165
-11.1383 0.00421568 -0.000115921
-11.0984 0.00408499 -0.000235263
-11.0586 0.00395295 -0.000120418
-11.0189 0.00381948 -0.000239379
-10.9792 0.00368461 -0.000125161
-10.9395 0.00354826 -0.000243533
-10.8999 0.00341048 -0.000130135
-10.8603 0.00327118 -0.000247759
-10.8208 0.0031304 -0.000135311
-10.7813 0.00298805 -0.000252099
-10.7418 0.00284417 -0.000140659
-10.7024 0.00269869 -0.000256598
-10.6631 0.00255162 -0.000146145
-10.6238 0.0024029 -0.000261298
-10.5845 0.00225255 -0.000151745
-10.5452 0.00210049 -0.000266235
-10.506 0.00194674 -0.000157443
-10.4669 0.00179124 -0.000271433
-10.4278 0.001634 -0.000163235
-10.3887 0.00147495 -0.000276906
-10.3496 0.0013141 -0.000169127
-10.3106 0.00115138 -0.000282658
-10.2717 0.000986804 -0.000175138
-10.2328 0.0008203 -0.000288682
-10.1939 0.000651883 -0.000181296
-10.155 0.000481471 -0.000294966
-10.1162 0.000309085 -0.000187633
-10.0774 0.000134636 -0.000301494
-10.0387 -4.18505e-05 -0.000194184
-10 -0.00022047 -0.000308252
-9.96134 -0.000401193 -0.000200984
-9.92271 -0.000584122 -0.000315227
-9.88412 -0.000769224 -0.000208065
-9.84557 -0.000956608 -0.000322412
-9.80704 -0.00114624 -0.000215454
-9.76856 -0.00133823 -0.000329807
-9.73011 -0.00153254 -0.000223171
-9.69169 -0.00172929 -0.00033742
-9.65331 -0.00192845 -0.00023123
-9.61496 -0.00213014 -0.000345264
-9.57664 -0.00233431 -0.000239643
-9.53836 -0.00254109 -0.000353361
-9.50011 -0.00275046 -0.000248412
-9.46189 -0.00296252 -0.000361738
-9.42371 -0.00317727 -0.00025754
-9.38556 -0.0033948 -0.000370425
-9.34744 -0.00361511 -0.000267028
-9.30935 -0.00383832 -0.000379456
-9.2713 -0.0040644 -0.000276876
-9.23327 -0.00429348 -0.000388864
-9.19528 -0.00452554 -0.000287087
-9.15732 -0.00476071 -0.000398683
-9.11939 -0.00499898 -0.000297669
-9.08149 -0.00524047 -0.000408943
-9.04362 -0.00548518 -0.000308632
-9.00578 -0.00573322 -0.000419676
-8.96797 -0.00598461 -0.000319991
-8.93019 -0.00623946 -0.000430907
-8.89244 -0.00649777 -0.000331768
-8.85471 -0.00675969 -0.000442662
-8.81702 -0.00702521 -0.00034399
-8.77936 -0.00729448 -0.000454963
-8.74172 -0.00756748 -0.000356688
-8.70412 -0.00784438 -0.000467833
-8.66654 -0.00812516 -0.000369897
-8.62899 -0.00840999 -0.000481292
-8.59146 -0.00869886 -0.000383658
-8.55397 -0.00899195 -0.000495363
-8.5165 -0.00928923 -0.000398013
-8.47906 -0.00959091 -0.00051007
-8.44165 -0.00989696 -0.000413008
-8.40426 -0.0102076 -0.000525437
-8.3669 -0.0105228 -0.00042869
-8.32956 -0.0108427 -0.000541496
-8.29226 -0.0111674 -0.000445108
-8.25497 -0.011497 -0.00055828
-8.21772 -0.0118316 -0.000462312
-8.18049 -0.0121714 -0.000575828
-8.14328 -0.0125163 -0.000480355
-8.1061 -0.0128667 -0.000594185
-8.06895 -0.0132224 -0.000499288
-8.03182 -0.0135837 -0.000613399
-7.99471 -0.0139507 -0.000519166
-7.95763 -0.0143236 -0.000633528
-7.92058 -0.0147023 -0.000540048
-7.88355 -0.0150872 -0.000654634
-7.84654 -0.0154783 -0.000561992
-7.80955 -0.0158757 -0.000676786
-7.77259 -0.0162797 -0.000585062
-7.73566 -0.0166903 -0.000700059
-7.69874 -0.0171077 -0.000609327
-7.66185 -0.0175321 -0.000724535
-7.62498 -0.0179635 -0.000634859
-7.58814 -0.0184024 -0.000750302
-7.55132 -0.0188486 -0.000661739
-7.51452 -0.0193026 -0.000777458
-7.47774 -0.0197643 -0.000690054
-7.44099 -0.0202341 -0.000806105
-7.40425 -0.0207121 -0.000719899
-7.36754 -0.0211986 -0.000836355
-7.33085 -0.0216936 -0.000751381
-7.29418 -0.0221976 -0.000868328
-7.25754 -0.0227105 -0.000784615
-7.22091 -0.0232329 -0.000902154
-7.18431 -0.0237647 -0.000819731
-7.14772 -0.0243064 -0.000937972
-7.11116 -0.024858 -0.000856869
-7.07462 -0.0254201 -0.000975937
-7.0381 -0.0259926 -0.000896186
-7.00159 -0.0265761 -0.00101621
-6.96511 -0.0271706 -0.000937855
-6.92865 -0.0277768 -0.00105898
-6.89221 -0.0283946 -0.000982067
-6.85579 -0.0290246 -0.00110443
-6.81938 -0.0296669 -0.00102903
-6.783 -0.0303221 -0.00115279
-6.74664 -0.0309903 -0.00107898
-6.71029 -0.0316722 -0.0012043
-6.67397 -0.0323679 -0.00113218
-6.63766 -0.033078 -0.00125921
-6.60137 -0.0338027 -0.0011889
-6.5651 -0.0345428 -0.00131783
-6.52885 -0.0352983 -0.00124946
-6.49262 -0.03607 -0.00138047
-6.4564 -0.0368582 -0.00131421
-6.42021 -0.0376637 -0.00144749
-6.38403 -0.0384866 -0.00138354
-6.34786 -0.0393279 -0.00151931
-6.31172 -0.0401877 -0.00145789
-6.27559 -0.0410671 -0.00159636
-6.23949 -0.0419662 -0.00153773
-6.20339 -0.0428862 -0.00167916
-6.16732 -0.0438273 -0.00162361
-6.13126 -0.0447907 -0.00176826
-6.09522 -0.0457766 -0.00171612
-6.05919 -0.0467863 -0.00186432
-6.02319 -0.04782 -0.00181596
-5.9872 -0.0488793 -0.00196805
-5.95122 -0.0499643 -0.00192389
-5.91526 -0.0510767 -0.00208026
-5.87932 -0.0522167 -0.00204079
-5.84339 -0.0533861 -0.00220188
-5.80748 -0.0545853 -0.00216763
-5.77158 -0.0558159 -0.00233397
-5.7357 -0.0570787 -0.00230554
-5.69984 -0.0583754 -0.00247772
-5.66399 -0.0597066 -0.00245581
-5.62815 -0.0610745 -0.00263452
-5.59233 -0.0624798 -0.00261991
-5.55653 -0.0639248 -0.00280593
-5.52074 -0.0654102 -0.00279953
-5.48497 -0.0669385 -0.0029938
-5.4492 -0.0685108 -0.00299663
-5.41346 -0.0701297 -0.00320022
-5.37773 -0.0717964 -0.00321348
-5.34201 -0.0735139 -0.00342764
-5.30631 -0.0752834 -0.00345272
-5.27062 -0.0771084 -0.00367893
-5.23494 -0.0789902 -0.00371744
-5.19928 -0.0809327 -0.00395744
-5.16363 -0.0829376 -0.00401128
-5.128 -0.0850089 -0.00426711
-5.09237 -0.0871489 -0.00433852
-5.05677 -0.089362 -0.00461263
-5.02117 -0.0916506 -0.00470424
-4.98559 -0.09402 -0.00499954
-4.95002 -0.0964731 -0.00511454
-4.91446 -0.0990155 -0.00543451
-4.87892 -0.101651 -0.0055767
-4.84339 -0.104385 -0.00592554
-4.80787 -0.107223 -0.00609954
-4.77237 -0.110172 -0.00648237
-4.73687 -0.113237 -0.00669378
-4.70139 -0.116425 -0.00711685
-4.66592 -0.119744 -0.00737257
-4.63046 -0.123202 -0.00784357
-4.59502 -0.126807 -0.00815213
-4.55958 -0.13057 -0.00868062
-4.52416 -0.1345 -0.00905267
-4.48875 -0.138609 -0.00965063
-4.45335 -0.142907 -0.0100996
-4.41797 -0.147412 -0.0107822
-4.38259 -0.152133 -0.0113251
-4.34722 -0.157092 -0.0121118
-4.31187 -0.162301 -0.0127707
-4.27653 -0.167784 -0.0136864
-4.24119 -0.17356 -0.0144899
-4.20587 -0.179655 -0.0155676
-4.17056 -0.186093 -0.0165535
-4.13526 -0.192906 -0.0178368
-4.09997 -0.200125 -0.0190556
-4.06469 -0.20779 -0.0206034
-4.02942 -0.215938 -0.022124
-3.99416 -0.22462 -0.0240172
-3.95891 -0.233886 -0.0259348
-3.92367 -0.2438 -0.0282865
-3.88844 -0.254424 -0.0307361
-3.85322 -0.265843 -0.0337079
-3.81801 -0.278139 -0.0368844
-3.7828 -0.291422 -0.0407131
-3.74761 -0.305804 -0.0449059
-3.71243 -0.321427 -0.0499479
-3.67726 -0.338446 -0.0555994
-3.64209 -0.357051 -0.0624084
-3.60694 -0.377452 -0.0702179
-3.57179 -0.399909 -0.0796857
-3.53665 -0.424707 -0.0908022
-3.50152 -0.452196 -0.104425
-3.4664 -0.482759 -0.120821
-3.43129 -0.516844 -0.14123
-3.39619 -0.554917 -0.166458
-3.36109 -0.597458 -0.198515
-3.32601 -0.644833 -0.239309
-3.29093 -0.697125 -0.292434
-3.25586 -0.753677 -0.362052
-3.2208 -0.812262 -0.454843
-3.18574 -0.867342 -0.578798
-3.1507 -0.907031 -0.74405
-3.11566 -0.908417 -0.95761
-3.08063 -0.834256 -1.21394
-3.0456 -0.641938 -1.47374
-3.01059 -0.32118 -1.65608
-2.97558 0.0625039 -1.67988
-2.94058 0.396804 -1.54194
-2.90558 0.614063 -1.31744
-2.87059 0.719313 -1.08492
-2.83561 0.748952 -0.883317
-2.80064 0.736591 -0.722123
-2.76567 0.703964 -0.59678
-2.73071 0.663224 -0.500322
-2.69576 0.620585 -0.425452
-2.66081 0.579058 -0.367118
-2.62587 0.539932 -0.320835
-2.59094 0.503666 -0.284018
-2.55601 0.470277 -0.254088
-2.52109 0.439607 -0.229847
-2.48617 0.4114 -0.209716
-2.45126 0.385398 -0.193209
-2.41636 0.361328 -0.179267
-2.38146 0.338953 -0.167777
-2.34657 0.318044 -0.157954
-2.31168 0.298406 -0.14989
-2.2768 0.279854 -0.142954
-2.24192 0.262233 -0.137355
-2.20705 0.245391 -0.132555
-2.17219 0.229204 -0.128832
-2.13733 0.213546 -0.125707
-2.10247 0.198311 -0.123503
-2.06762 0.18339 -0.121781
-2.03278 0.168688 -0.120898
-1.99794 0.154106 -0.120442
-1.9631 0.139553 -0.120799
-1.92827 0.124933 -0.121583
-1.89345 0.110152 -0.123204
-1.85862 0.0951095 -0.125305
-1.82381 0.0797048 -0.128324
-1.78899 0.0638255 -0.131938
-1.75419 0.0473547 -0.136623
-1.71938 0.030161 -0.1421
-1.68458 0.0121032 -0.148904
-1.64979 -0.00697846 -0.156825
-1.61499 -0.0272593 -0.166487
-1.58021 -0.0489375 -0.177796
-1.54542 -0.0722306 -0.191525
-1.51064 -0.0973801 -0.207781
-1.47586 -0.124643 -0.227602
-1.44109 -0.154284 -0.251458
-1.40632 -0.186546 -0.280886
-1.37155 -0.221599 -0.317047
-1.33679 -0.25943 -0.362436
-1.30203 -0.299633 -0.419548
-1.26727 -0.341002 -0.492702
-1.23251 -0.38076 -0.586771
-1.19776 -0.413114 -0.708817
-1.16301 -0.426788 -0.865765
-1.12827 -0.401437 -1.06269
-1.09352 -0.305075 -1.29239
-1.05878 -0.100832 -1.52081
-1.02405 0.222812 -1.67491
-0.989309 0.608178 -1.67645
-0.954576 0.944509 -1.51374
-0.919844 1.15824 -1.25983
-0.885115 1.25043 -0.999298
-0.850388 1.26099 -0.777683
-0.815663 1.22855 -0.604276
-0.78094 1.17791 -0.47342
-0.746219 1.12233 -0.375143
-0.711499 1.06815 -0.30125
-0.676781 1.01804 -0.24477
-0.642065 0.972881 -0.201309
-0.60735 0.932708 -0.167076
-0.572637 0.897208 -0.140036
-0.537925 0.865943 -0.118067
-0.503214 0.838452 -0.100299
-0.468504 0.814305 -0.0854262
-0.433796 0.793118 -0.0731504
-0.399089 0.774559 -0.062572
-0.364382 0.758341 -0.0536834
-0.329676 0.744223 -0.0457962
-0.294972 0.732001 -0.0390575
-0.260267 0.721505 -0.0328937
-0.225564 0.712594 -0.0275371
-0.190861 0.705152 -0.0224784
-0.156158 0.699084 -0.0179982
-0.121456 0.694314 -0.0136236
-0.0867541 0.690786 -0.00966222
-0.0520524 0.688457 -0.00566099
-0.0173508 0.687299 -0.00194126
0.0173508 0.687299 0.00194126
0.0520524 0.688457 0.00566099
0.0867541 0.690786 0.00966222
0.121456 0.694314 0.0136236
0.156158 0.699084 0.0179982
0.190861 0.705152 0.0224784
0.225564 0.712594 0.0275371
0.260267 0.721505 0.0328937
0.294972 0.732001 0.0390575
0.329676 0.744223 0.0457962
0.364382 0.758341 0.0536834
0.399089 0.774559 0.062572
0.433796 0.793118 0.0731504
0.468504 0.814305 0.0854262
0.503214 0.838452 0.100299
0.537925 0.865943 0.118067
0.572637 0.897208 0.140036
0.60735 0.932708 0.167076
0.642065 0.972881 0.201309
0.676781 1.01804 0.24477
0.711499 1.06815 0.30125
0.746219 1.12233 0.375143
0.78094 1.17791 0.47342
0.815663 1.22855 0.604276
0.850388 1.26099 0.777683
0.885115 1.25043 0.999298
0.919844 1.15824 1.25983
0.954576 0.944509 1.51374
0.989309 0.608178 1.67645
1.02405 0.222812 1.67491
1.05878 -0.100832 1.52081
1.09352 -0.305075 1.29239
1.12827 -0.401437 1.06269
1.16301 -0.426788 0.865765
1.19776 -0.413114 0.708817
1.23251 -0.38076 0.586771
1.26727 -0.341002 0.492702
1.30203 -0.299633 0.419548
1.33679 -0.25943 0.362436
1.37155 -0.221599 0.317047
1.40632 -0.186546 0.280886
1.44109 -0.154284 0.251458
1.47586 -0.124643 0.227602
1.51064 -0.0973801 0.207781
1.54542 -0.0722306 0.191525
1.58021 -0.0489375 0.177796
1.61499 -0.0272593 0.166487
1.64979 -0.00697846 0.156825
1.68458 0.0121032 0.148904
1.71938 0.030161 0.1421
1.75419 0.0473547 0.136623
1.78899 0.0638255 0.131938
1.82381 0.0797048 0.128324
1.85862 0.0951095 0.125305
1.89345 0.110152 0.123204
1.92827 0.124933 0.121583
1.9631 0.139553 0.120799
1.99794 0.154106 0.120442
2.03278 0.168688 0.120898
2.06762 0.18339 0.121781
2.10247 0.198311 0.123503
2.13733 0.213546 0.125707
2.17219 0.229204 0.128832
2.20705 0.245391 0.132555
2.24192 0.262233 0.137355
2.2768 0.279854 0.142954
2.31168 0.298406 0.14989
2.34657 0.318044 0.157954
2.38146 0.338953 0.167777
2.41636 0.361328 0.179267
2.45126 0.385398 0.193209
2.48617 0.4114 0.209716
2.52109 0.439607 0.229847
2.55601 0.470277 0.254088
2.59094 0.503666 0.284018
2.62587 0.539932 0.320835
2.66081 0.579058 0.367118
2.69576 0.620585 0.425452
2.73071 0.663224 0.500322
2.76567 0.703964 0.59678
2.80064 0.736591 0.722123
2.83561 0.748952 0.883317
2.87059 0.719313 1.08492
2.90558 0.614063 1.31744
2.94058 0.396804 1.54194
2.97558 0.0625039 1.67988
3.01059 -0.32118 1.65608
3.0456 -0.641938 1.47374
3.08063 -0.834256 1.21394
3.11566 -0.908417 0.95761
3.1507 -0.907031 0.74405
3.18574 -0.867342 0.578798
3.2208 -0.812262 0.454843
3.25586 -0.753677 0.362052
3.29093 -0.697125 0.292434
3.32601 -0.644833 0.239309
3.36109 -0.597458 0.198515
3.39619 -0.554917 0.166458
3.43129 -0.516844 0.14123
3.4664 -0.482759 0.120821
3.50152 -0.452196 0.104425
3.53665 -0.424707 0.0908022
3.57179 -0.399909 0.0796857
3.60694 -0.377452 0.0702179
3.64209 -0.357051 0.0624084
3.67726 -0.338446 0.0555994
3.71243 -0.321427 0.0499479
3.74761 -0.305804 0.0449059
3.7828 -0.291422 0.0407131
3.81801 -0.278139 0.0368844
3.85322 -0.265843 0.0337079
3.88844 -0.254424 0.0307361
3.92367 -0.2438 0.0282865
3.95891 -0.233886 0.0259348
3.99416 -0.22462 0.0240172
4.02942 -0.215938 0.022124
4.06469 -0.20779 0.0206034
4.09997 -0.200125 0.0190556
4.13526 -0.192906 0.0178368
4.17056 -0.186093 0.0165535
4.20587 -0.179655 0.0155676
4.24119 -0.17356 0.0144899
4.27653 -0.167784 0.0136864
4.31187 -0.162301 0.0127707
4.34722 -0.157092 0.0121118
4.38259 -0.152133 0.0113251
4.41797 -0.147412 0.0107822
4.45335 -0.142907 0.0100996
4.48875 -0.138609 0.00965063
4.52416 -0.1345 0.00905267
4.55958 -0.13057 0.00868062
4.59502 -0.126807 0.00815213
4.63046 -0.123202 0.00784357
4.66592 -0.119744 0.00737257
4.70139 -0.116425 0.00711685
4.73687 -0.113237 0.00669378
4.77237 -0.110172 0.00648237
4.80787 -0.107223 0.00609954
4.84339 -0.104385 0.00592554
4.87892 -0.101651 0.0055767
4.91446 -0.0990155 0.00543451
4.95002 -0.0964731 0.00511454
4.98559 -0.09402 0.00499954
5.02117 -0.0916506 0.00470424
5.05677 -0.089362 0.00461263
5.09237 -0.0871489 0.00433852
5.128 -0.0850089 0.00426711
5.16363 -0.0829376 0.00401128
5.19928 -0.0809327 0.00395744
5.23494 -0.0789902 0.00371744
5.27062 -0.0771084 0.00367893
5.30631 -0.0752834 0.00345272
5.34201 -0.0735139 0.00342764
5.37773 -0.0717964 0.00321348
5.41346 -0.0701297 0.00320022
5.4492 -0.0685108 0.00299663
5.48497 -0.0669385 0.0029938
5.52074 -0.0654102 0.00279953
5.55653 -0.0639248 0.00280593
5.59233 -0.0624798 0.00261991
5.62815 -0.0610745 0.00263452
5.66399 -0.0597066 0.00245581
5.69984 -0.0583754 0.00247772
5.7357 -0.0570787 0.00230554
5.77158 -0.0558159 0.00233397
5.80748 -0.0545853 0.00216763
5.84339 -0.0533861 0.00220188
5.87932 -0.0522167 0.00204079
5.91526 -0.0510767 0.00208026
5.95122 -0.0499643 0.00192389
5.9872 -0.0488793 0.00196805
6.02319 -0.04782 0.00181596
6.05919 -0.0467863 0.00186432
6.09522 -0.0457766 0.00171612
6.13126 -0.0447907 0.00176826
6.16732 -0.0438273 0.00162361
6.20339 -0.0428862 0.00167916
6.23949 -0.0419662 0.00153773
6.27559 -0.0410671 0.00159636
6.31172 -0.0401877 0.00145789
6.34786 -0.0393279 0.00151931
6.38403 -0.0384866 0.00138354
6.42021 -0.0376637 0.00144749
6.4564 -0.0368582 0.00131421
6.49262 -0.03607 0.00138047
6.52885 -0.0352983 0.00124946
6.5651 -0.0345428 0.00131783
6.60137 -0.0338027 0.0011889
6.63766 -0.033078 0.00125921
6.67397 -0.0323679 0.00113218
6.71029 -0.0316722 0.0012043
6.74664 -0.0309903 0.00107898
6.783 -0.0303221 0.00115279
6.81938 -0.0296669 0.00102903
6.85579 -0.0290246 0.00110443
6.89221 -0.0283946 0.000982067
6.92865 -0.0277768 0.00105898
6.96511 -0.0271706 0.000937855
7.00159 -0.0265761 0.00101621
7.0381 -0.0259926 0.000896186
7.07462 -0.0254201 0.000975937
7.11116 -0.024858 0.000856869
7.14772 -0.0243064 0.000937972
7.18431 -0.0237647 0.000819731
7.22091 -0.0232329 0.000902154
7.25754 -0.0227105 0.000784615
7.29418 -0.0221976 0.000868328
7.33085 -0.0216936 0.000751381
7.36754 -0.0211986 0.000836355
7.40425 -0.0207121 0.000719899
7.44099 -0.0202341 0.000806105
7.47774 -0.0197643 0.000690054
7.51452 -0.0193026 0.000777458
7.55132 -0.0188486 0.000661739
7.58814 -0.0184024 0.000750302
7.62498 -0.0179635 0.000634859
7.66185 -0.0175321 0.000724535
7.69874 -0.0171077 0.000609327
7.73566 -0.0166903 0.000700059
7.77259 -0.0162797 0.000585062
7.80955 -0.0158757 0.000676786
7.84654 -0.0154783 0.000561992
7.88355 -0.0150872 0.000654634
7.92058 -0.0147023 0.000540048
7.95763 -0.0143236 0.000633528
7.99471 -0.0139507 0.000519166
8.03182 -0.0135837 0.000613399
8.06895 -0.0132224 0.000499288
8.1061 -0.0128667 0.000594185
8.14328 -0.0125163 0.000480355
8.18049 -0.0121714 0.000575828
8.21772 -0.0118316 0.000462312
8.25497 -0.011497 0.00055828
8.29226 -0.0111674 0.000445108
8.32956 -0.0108427 0.000541496
8.3669 -0.0105228 0.00042869
8.40426 -0.0102076 0.000525437
8.44165 -0.00989696 0.000413008
8.47906 -0.00959091 0.00051007
8.5165 -0.00928923 0.000398013
8.55397 -0.00899195 0.000495363
8.59146 -0.00869886 0.000383658
8.62899 -0.00840999 0.000481292
8.66654 -0.00812516 0.000369897
8.70412 -0.00784438 0.000467833
8.74172 -0.00756748 0.000356688
8.77936 -0.00729448 0.000454963
8.81702 -0.00702521 0.00034399
8.85471 -0.00675969 0.000442662
8.89244 -0.00649777 0.000331768
8.93019 -0.00623946 0.000430907
8.96797 -0.00598461 0.000319991
9.00578 -0.00573322 0.000419676
9.04362 -0.00548518 0.000308632
9.08149 -0.00524047 0.000408943
9.11939 -0.00499898 0.000297669
9.15732 -0.00476071 0.000398683
9.19528 -0.00452554 0.000287087
9.23327 -0.00429348 0.000388864
9.2713 -0.0040644 0.000276876
9.30935 -0.00383832 0.000379456
9.34744 -0.00361511 0.000267028
9.38556 -0.0033948 0.000370425
9.42371 -0.00317727 0.00025754
9.46189 -0.00296252 0.000361738
9.50011 -0.00275046 0.000248412
9.53836 -0.00254109 0.000353361
9.57664 -0.00233431 0.000239643
9.61496 -0.00213014 0.000345264
9.65331 -0.00192845 0.00023123
9.69169 -0.00172929 0.00033742
9.73011 -0.00153254 0.000223171
9.76856 -0.00133823 0.000329807
9.80704 -0.00114624 0.000215454
9.84557 -0.000956608 0.000322412
9.88412 -0.000769224 0.000208065
9.92271 -0.000584122 0.000315227
9.96134 -0.000401193 0.000200984
10 -0.00022047 0.000308252
10.0387 -4.18505e-05 0.000194184
10.0774 0.000134636 0.000301494
10.1162 0.000309085 0.000187633
10.155 0.000481471 0.000294966
10.1939 0.000651883 0.000181296
10.2328 0.0008203 0.000288682
10.2717 0.000986804 0.000175138
10.3106 0.00115138 0.000282658
10.3496 0.0013141 0.000169127
10.3887 0.00147495 0.000276906
10.4278 0.001634 0.000163235
10.4669 0.00179124 0.000271433
10.506 0.00194674 0.000157443
10.5452 0.00210049 0.000266235
10.5845 0.00225255 0.000151745
10.6238 0.0024029 0.000261298
10.6631 0.00255162 0.000146145
10.7024 0.00269869 0.000256598
10.7418 0.00284417 0.000140659
10.7813 0.00298805 0.000252099
10.8208 0.0031304 0.000135311
10.8603 0.00327118 0.000247759
10.8999 0.00341048 0.000130135
10.9395 0.00354826 0.000243533
10.9792 0.00368461 0.000125161
11.0189 0.00381948 0.000239379
11.0586 0.00395295 0.000120418
11.0984 0.00408499 0.000235263
11.1383 0.00421568 0.000115921
11.1781 0.00434498 0.000231165
11.2181 0.00447296 0.000111671
11.2581 0.00459959 0.000227084
11.2981 0.00472494 0.000107649
11.3381 0.00484898 0.000223038
11.3783 0.00497178 0.000103817
11.4184 0.00509331 0.000219065
11.4587 0.00521362 0.000100122
11.4989 0.0053327 0.000215213
11.5392 0.0054506 9.65026e-05
11.5796 0.00556731 0.000211538
11.62 0.00568286 9.28959e-05
11.6605 0.00579725 0.000208089
11.701 0.00591053 8.92514e-05
11.7415 0.00602267 0.0002049
11.7822 0.00613374 8.55398e-05
11.8228 0.00624369 0.000201978
11.8636 0.0063526 8.17611e-05
11.9043 0.00646042 0.000199301
11.9452 0.00656723 7.79473e-05
11.986 0.00667299 0.000196813
12.027 0.00677776 7.41601e-05
12.068 0.00688149 0.000194437
12.109 0.00698428 7.04801e-05
12.1501 0.00708606 0.00019208
12.1913 0.00718691 6.69919e-05
12.2325 0.00728678 0.000189657
12.2738 0.00738574 6.37644e-05
12.3151 0.00748375 0.000187109
12.3565 0.00758089 6.08329e-05
12.3979 0.00767709 0.000184417
12.4394 0.00777243 5.81848e-05
12.481 0.00786688 0.000181615
12.5226 0.00796048 5.57557e-05
12.5643 0.00805321 0.000178786
12.6061 0.00814512 5.34366e-05
12.6479 0.00823617 0.00017605
12.6898 0.00832643 5.1095e-05
12.7317 0.00841585 0.000173535
12.7737 0.0085045 4.86047e-05
12.8158 0.00859234 0.000171347
12.8579 0.00867942 4.58799e-05
12.9001 0.00876571 0.000169536
12.9424 0.00885126 4.29038e-05
12.9847 0.00893604 0.000168074
13.0271 0.00902011 3.97433e-05
13.0696 0.00910341 0.000166849
13.1121 0.00918603 3.65415e-05
13.1547 0.00926789 0.000165686
13.1974 0.00934909 3.34865e-05
13.2402 0.00942956 0.000164389
13.283 0.00950938 3.07604e-05
13.3259 0.00958848 0.000162798
13.3689 0.00966695 2.84811e-05
13.4119 0.00974473 0.000160843
13.455 0.00982188 2.6653e-05
13.4982 0.00989836 0.000158584
13.5415 0.00997423 2.51473e-05
13.5848 0.0100494 0.000156207
13.6283 0.0101241 2.3723e-05
13.6718 0.010198 0.000153985
13.7153 0.0102714 2.2092e-05
13.759 0.0103442 0.000152192
13.8028 0.0104164 2.00141e-05
13.8466 0.010488 0.000151003
13.8905 0.0105591 1.7393e-05
13.9345 0.0106295 0.000150415
13.9786 0.0106994 1.43371e-05
14.0227 0.0107687 0.00015021
14.067 0.0108375 1.11518e-05
14.1113 0.0109058 0.000150013
14.1558 0.0109735 8.25019e-06
14.2003 0.0110407 0.000149408
14.2449 0.0111073 6.00041e-06
14.2896 0.0111734 0.000148111
14.3344 0.0112391 4.55918e-06
14.3793 0.0113042 0.000146117
14.4243 0.0113688 3.76354e-06
14.4693 0.0114329 0.00014375
14.5145 0.0114966 3.14471e-06
14.5598 0.0115597 0.000141577
14.6052 0.0116224 2.08938e-06
14.6506 0.0116846 0.000140185
14.6962 0.0117464 1.07486e-07
14.7419 0.0118076 0.000139895
14.7877 0.0118685 -2.90042e-06
14.8336 0.0119288 0.000140547
14.8796 0.0119888 -6.51592e-06
14.9257 0.0120482 0.00014149
14.9719 0.0121073 -9.92227e-06
15.0182 0.012166 0.000141832
15.0647 0.0122242 -1.22725e-05
15.1112 0.012282 0.000140891
15.1579 0.0123394 -1.31643e-05
15.2047 0.0123963 0.000138627
15.2516 0.0124529 -1.29699e-05
15.2986 0.0125091 0.000135808
15.3458 0.0125649 -1.27769e-05
15.393 0.0126202 0.000133704
15.4404 0.0126753 -1.38624e-05
15.488 0.0127299 0.000133391
15.5356 0.0127842 -1.69064e-05
15.5834 0.012838 0.000134994
15.6313 0.0128916 -2.14021e-05
15.6794 0.0129447 0.000137389
15.7276 0.0129975 -2.57382e-05
15.7759 0.01305 0.00013871
15.8243 0.0131021 -2.81069e-05
15.873 0.0131538 0.000137545
15.9217 0.0132053 -2.78128e-05
15.9706 0.0132563 0.000134131
16.0197 0.0133071 -2.60851e-05
16.0689 0.0133575 0.000130559
16.1182 0.0134076 -2.55618e-05
16.1677 0.0134574 0.000129527
16.2174 0.0135069 -2.8433e-05
16.2672 0.013556 0.000132178
16.3172 0.0136049 -3.4417e-05
16.3674 0.0136534 0.000136686
16.4177 0.0137017 -4.03683e-05
16.4682 0.0137497 0.000139155
16.5189 0.0137974 -4.24841e-05
16.5697 0.0138447 0.00013682
16.6208 0.0138919 -3.98722e-05
16.672 0.0139386 0.000131142
16.7234 0.0139852 -3.62878e-05
16.775 0.0140315 0.000127477
16.8268 0.0140775 -3.74478e-05
16.8787 0.0141232 0.000130348
16.9309 0.0141688 -4.52122e-05
16.9833 0.014214 0.000138018
17.0359 0.014259 -5.42479e-05
17.0887 0.0143037 0.000142663
17.1418 0.0143483 -5.63389e-05
17.195 0.0143925 0.000138272
17.2485 0.0144365 -5.0014e-05
17.3022 0.0144803 0.000129123
17.3562 0.0145239 -4.47294e-05
17.4104 0.0145672 0.000127298
17.4648 0.0146104 -5.11894e-05
17.5195 0.0146532 0.00013786
17.5744 0.014696 -6.59143e-05
17.6296 0.0147384 0.000148713
17.6851 0.0147808 -7.16545e-05
17.7408 0.0148229 0.0001438
17.7969 0.0148648 -6.07113e-05
17.8532 0.0149065 0.000128719
17.9098 0.0149481 -5.18698e-05
17.9667 0.0149894 0.000129032
18.0239 0.0150307 -6.63256e-05
18.0815 0.0150715 0.000150083
18.1393 0.0151125 -8.76989e-05
18.1975 0.0151531 0.000158176
18.256 0.0151937 -8.00789e-05
18.3149 0.0152341 0.000135214
18.3742 0.0152744 -5.76387e-05
18.4338 0.0153144 0.000125914
18.4938 0.0153546 -7.40763e-05
18.5542 0.0153943 0.00015976
18.615 0.0154342 -0.000109147
18.6762 0.0154738 0.000169491
18.7379 0.0155134 -8.67376e-05
18.8 0.0155528 0.000125923
18.8625 0.0155923 -5.93623e-05
18.9255 0.0156315 0.000140542
18.9891 0.0156711 -0.00011693
19.0531 0.0157101 0.000195291
19.1177 0.0157494 -0.000121334
19.1828 0.0157887 0.000134108
19.2484 0.015828 -5.3712e-05
19.3147 0.0158671 0.000135122
19.3816 0.0159071 -0.000146766
19.4491 0.0159462 0.000225992
19.5173 0.0159859 -0.0001254
19.5862 0.0160263 9.41722e-05
19.6558 0.0160667 -6.22256e-05
19.7262 0.0161063 0.000218173
19.7974 0.016149 -0.000236348
19.8694 0.0161917 0.000146045
19.9423 0.0162334 -2.48409e-06
20.0162 0.0162776 0.000174041
20.091 0.0163304 -0.00035332
20.1669 0.0163825 0.000116773
20.244 0.0164306 6.18676e-05
20.3222 0.0164955 0.000342136
20.4016 0.0166261 -0.000476178
20.4825 0.0168518 -0.000585586
20.5648 0.0171617 -0.00113329
20.6487 0.0175014 -0.00062237
20.7344 0.0178186 -0.000777686
20.8219 0.0180767 -0.000145376
20.9115 0.018275 -0.000427553
21.0034 0.0184211 0.000100821
21.0979 0.018537 -0.000318731
21.1952 0.0186302 0.000191246
21.2959 0.0187175 -0.000305697
21.4004 0.0187953 0.00024127
21.5093 0.0188787 -0.000328376
21.6237 0.0189559 0.00028665
21.7448 0.0190495 -0.000382143
21.8747 0.0191368 0.000342029
22.0165 0.0192687 -0.00049968
22.1768 0.0193958 0.000422806
22.3723 0.0198279 -0.000973304


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.125Nc1Quantum/iFpOneLoop.txt <==
-22.3723 -6.16491e-24 1.49085e-05
-22.1768 -4.20356e-25 1.54077e-05
-22.0165 -5.36524e-24 1.58335e-05
-21.8747 -1.76758e-23 1.62231e-05
-21.7448 -9.33231e-24 1.65906e-05
-21.6237 -1.02615e-23 1.69433e-05
-21.5093 5.70497e-24 1.72853e-05
-21.4004 -2.87637e-24 1.76196e-05
-21.2959 -2.77939e-23 1.79479e-05
-21.1952 -1.45057e-23 1.82718e-05
-21.0979 -2.77444e-23 1.85923e-05
-21.0034 -2.22097e-23 1.89103e-05
-20.9115 -3.76659e-24 1.92264e-05
-20.8219 -3.48028e-24 1.95412e-05
-20.7344 -4.1717e-24 1.98552e-05
-20.6487 1.05209e-23 2.01688e-05
-20.5648 4.73956e-25 2.04823e-05
-20.4825 -1.05278e-23 2.0796e-05
-20.4016 -1.85269e-23 2.11102e-05
-20.3222 2.0782e-23 2.14251e-05
-20.244 1.59001e-23 2.17408e-05
-20.1669 -3.8437e-23 2.20577e-05
-20.091 3.74825e-25 2.23759e-05
-20.0162 1.6981e-23 2.26954e-05
-19.9423 4.70711e-24 2.30166e-05
-19.8694 -3.20269e-24 2.33394e-05
-19.7974 1.04125e-25 2.36641e-05
-19.7262 -1.00307e-23 2.39907e-05
-19.6558 9.28073e-24 2.43193e-05
-19.5862 -8.80026e-24 2.46502e-05
-19.5173 1.05736e-24 2.49833e-05
-19.4491 -5.32816e-24 2.53188e-05
-19.3816 3.231e-24 2.56567e-05
-19.3147 -5.05164e-24 2.59972e-05
-19.2484 -4.99289e-23 2.63403e-05
-19.1828 -7.12601e-24 2.66861e-05
-19.1177 -1.66841e-23 2.70347e-05
-19.0531 1.77786e-23 2.73863e-05
-18.9891 -3.83609e-23 2.77407e-05
-18.9255 -1.84574e-23 2.80983e-05
-18.8625 5.13793e-23 2.84589e-05
-18.8 3.79088e-23 2.88228e-05
-18.7379 -3.65275e-23 2.91899e-05
-18.6762 1.08107e-24 2.95603e-05
-18.615 -2.83609e-24 2.99342e-05
-18.5542 -6.90267e-23 3.03116e-05
-18.4938 1.98258e-23 3.06925e-05
-18.4338 1.75646e-23 3.10771e-05
-18.3742 -4.11138e-23 3.14654e-05
-18.3149 -9.62486e-24 3.18575e-05
-18.256 5.38803e-23 3.22534e-05
-18.1975 4.62383e-23 3.26533e-05
-18.1393 -3.41262e-24 3.30572e-05
-18.0815 -6.62982e-23 3.34651e-05
-18.0239 -4.33134e-23 3.38772e-05
-17.9667 2.16452e-23 3.42935e-05
-17.9098 4.97374e-23 3.47141e-05
-17.8532 5.66992e-24 3.51391e-05
-17.7969 3.96964e-23 3.55685e-05
-17.7408 -7.24119e-24 3.60025e-05
-17.6851 -2.80198e-23 3.6441e-05
-17.6296 -3.09886e-23 3.68843e-05
-17.5744 -2.02316e-23 3.73323e-05
-17.5195 7.38147e-23 3.77851e-05
-17.4648 9.46162e-23 3.82428e-05
-17.4104 1.61818e-24 3.87056e-05
-17.3562 1.0846e-23 3.91734e-05
-17.3022 4.18438e-24 3.96463e-05
-17.2485 1.22195e-22 4.01245e-05
-17.195 4.58087e-23 4.0608e-05
-17.1418 9.16421e-23 4.1097e-05
-17.0887 4.48273e-23 4.15914e-05
-17.0359 5.39339e-24 4.20914e-05
-16.9833 1.56821e-23 4.25971e-05
-16.9309 -6.85177e-23 4.31085e-05
-16.8787 3.14732e-23 4.36258e-05
-16.8268 -1.16545e-23 4.4149e-05
-16.775 -2.23167e-24 4.46783e-05
-16.7234 9.06596e-24 4.52137e-05
-16.672 8.56794e-24 4.57553e-05
-16.6208 9.69887e-24 4.63033e-05
-16.5697 -6.6616e-23 4.68576e-05
-16.5189 -4.81068e-23 4.74185e-05
-16.4682 -3.37312e-23 4.7986e-05
-16.4177 1.79189e-23 4.85602e-05
-16.3674 5.37299e-23 4.91413e-05
-16.3172 -1.15141e-23 4.97293e-05
-16.2672 4.54716e-23 5.03243e-05
-16.2174 8.93792e-23 5.09265e-05
-16.1677 1.8634e-23 5.1536e-05
-16.1182 -7.95666e-23 5.21528e-05
-16.0689 -3.29113e-23 5.27771e-05
-16.0197 4.31035e-23 5.3409e-05
-15.9706 -8.29533e-23 5.40487e-05
-15.9217 -3.27933e-23 5.46962e-05
-15.873 9.76215e-23 5.53517e-05
-15.8243 1.39718e-22 5.60152e-05
-15.7759 7.92154e-24 5.6687e-05
-15.7276 4.13036e-23 5.73671e-05
-15.6794 -4.28757e-24 5.80558e-05
-15.6313 1.14544e-23 5.8753e-05
-15.5834 1.1227e-22 5.94589e-05
-15.5356 -4.27798e-23 6.01738e-05
-15.488 -1.08431e-23 6.08977e-05
-15.4404 -3.67004e-23 6.16307e-05
-15.393 -3.66698e-23 6.2373e-05
-15.3458 3.49229e-23 6.31249e-05
-15.2986 -5.20257e-23 6.38863e-05
-15.2516 1.5222e-22 6.46574e-05
-15.2047 -6.32617e-23 6.54385e-05
-15.1579 -1.79519e-23 6.62296e-05
-15.1112 -4.51776e-24 6.7031e-05
-15.0647 -4.98836e-23 6.78428e-05
-15.0182 8.55741e-23 6.86651e-05
-14.9719 -6.44805e-23 6.94982e-05
-14.9257 1.11669e-22 7.03421e-05
-14.8796 2.89572e-23 7.11971e-05
-14.8336 -2.98937e-22 7.20634e-05
-14.7877 -4.01845e-23 7.29411e-05
-14.7419 1.75326e-22 7.38305e-05
-14.6962 -1.08573e-22 7.47316e-05
-14.6506 6.30789e-23 7.56447e-05
-14.6052 -2.46355e-23 7.657e-05
-14.5598 -8.30716e-23 7.75077e-05
-14.5145 1.65065e-22 7.8458e-05
-14.4693 1.56237e-22 7.94211e-05
-14.4243 -1.97079e-24 8.03972e-05
-14.3793 1.12739e-22 8.13865e-05
-14.3344 2.48431e-22 8.23893e-05
-14.2896 4.69564e-23 8.34057e-05
-14.2449 1.67353e-22 8.4436e-05
-14.2003 -4.16758e-23 8.54804e-05
-14.1558 5.76504e-23 8.65391e-05
-14.1113 9.06242e-23 8.76125e-05
-14.067 -1.81045e-22 8.87006e-05
-14.0227 -8.17148e-24 8.98039e-05
-13.9786 8.61895e-23 9.09224e-05
-13.9345 -1.25703e-22 9.20566e-05
-13.8905 1.56426e-22 9.32066e-05
-13.8466 -7.59595e-23 9.43727e-05
-13.8028 2.64442e-23 9.55552e-05
-13.759 -2.90971e-24 9.67543e-05
-13.7153 6.40067e-23 9.79705e-05
-13.6718 1.68149e-22 9.92038e-05
-13.6283 -1.19322e-22 0.000100455
-13.5848 8.58828e-24 0.000101723
-13.5415 3.04305e-22 0.00010301
-13.4982 -9.87968e-23 0.000104316
-13.455 -2.76078e-22 0.00010564
-13.4119 -3.17173e-23 0.000106983
-13.3689 -3.57869e-23 0.000108345
-13.3259 2.43357e-22 0.000109728
-13.283 -3.0187e-22 0.00011113
-13.2402 -5.67832e-23 0.000112553
-13.1974 4.91071e-22 0.000113997
-13.1547 -2.73608e-22 0.000115461
-13.1121 5.80255e-23 0.000116948
-13.0696 -3.15967e-22 0.000118456
-13.0271 4.3795e-22 0.000119987
-12.9847 -3.08051e-22 0.00012154
-12.9424 -2.14531e-22 0.000123117
-12.9001 7.76151e-23 0.000124717
-12.8579 -2.16872e-22 0.000126341
-12.8158 1.9323e-22 0.000127989
-12.7737 6.0223e-22 0.000129662
-12.7317 1.5381e-22 0.000131361
-12.6898 6.29946e-22 0.000133085
-12.6479 -6.51304e-23 0.000134835
-12.6061 1.94418e-22 0.000136613
-12.5643 2.88541e-22 0.000138417
-12.5226 5.37433e-22 0.000140249
-12.481 -1.33027e-22 0.000142109
-12.4394 3.0218e-22 0.000143997
-12.3979 -6.69202e-23 0.000145915
-12.3565 -3.82389e-22 0.000147863
-12.3151 -7.58585e-23 0.000149841
-12.2738 5.34604e-22 0.00015185
-12.2325 4.05133e-22 0.00015389
-12.1913 4.49385e-22 0.000155963
-12.1501 -9.84269e-23 0.000158068
-12.109 -1.55337e-22 0.000160206
-12.068 -1.18349e-22 0.000162378
-12.027 -1.79119e-22 0.000164585
-11.986 2.8871e-22 0.000166827
-11.9452 2.44056e-22 0.000169104
-11.9043 4.36807e-23 0.000171419
-11.8636 9.36926e-22 0.00017377
-11.8228 -3.24773e-22 0.000176159
-11.7822 -3.68628e-23 0.000178588
-11.7415 -6.43905e-22 0.000181055
-11.701 -4.21672e-22 0.000183563
-11.6605 3.27217e-22 0.000186112
-11.62 4.34578e-22 0.000188703
-11.5796 6.26594e-23 0.000191336
-11.5392 -5.79061e-22 0.000194012
-11.4989 4.58441e-23 0.000196734
-11.4587 -9.19929e-23 0.0001995
-11.4184 -3.00982e-22 0.000202312
-11.3783 -2.73759e-22 0.000205171
-11.3381 9.73245e-22 0.000208079
-11.2981 -7.64803e-24 0.000211035
-11.2581 -6.9098e-22 0.000214041
-11.2181 -9.46997e-22 0.000217098
-11.1781 4.63577e-23 0.000220207
-11.1383 2.79588e-22 0.000223369
-11.0984 -7.2826e-22 0.000226585
-11.0586 2.35352e-22 0.000229856
-11.0189 -7.51307e-23 0.000233184
-10.9792 -2.68771e-22 0.000236569
-10.9395 -4.76158e-22 0.000240013
-10.8999 -8.85081e-22 0.000243516
-10.8603 -1.13282e-21 0.000247081
-10.8208 5.46204e-22 0.000250708
-10.7813 -3.96446e-23 0.000254399
-10.7418 -5.21106e-22 0.000258155
-10.7024 -3.13013e-22 0.000261978
-10.6631 9.42535e-22 0.000265868
-10.6238 1.07238e-21 0.000269828
-10.5845 5.56919e-22 0.000273858
-10.5452 9.55248e-22 0.000277961
-10.506 -1.47289e-21 0.000282137
-10.4669 1.53178e-21 0.000286389
-10.4278 -6.91638e-22 0.000290718
-10.3887 2.55588e-21 0.000295126
-10.3496 -3.85295e-23 0.000299615
-10.3106 -1.33894e-21 0.000304185
-10.2717 -9.32392e-23 0.00030884
-10.2328 -7.18285e-22 0.00031358
-10.1939 1.35448e-22 0.000318408
-10.155 2.29746e-22 0.000323326
-10.1162 1.71912e-21 0.000328336
-10.0774 -5.58879e-22 0.000333439
-10.0387 1.08355e-21 0.000338639
-10 -3.29091e-22 0.000343936
-9.96134 -3.23194e-22 0.000349334
-9.92271 -1.07292e-21 0.000354834
-9.88412 -5.30185e-22 0.000360439
-9.84557 3.66775e-22 0.000366151
-9.80704 2.18572e-21 0.000371974
-9.76856 -1.8793e-21 0.000377908
-9.73011 -2.41173e-22 0.000383957
-9.69169 2.08953e-21 0.000390124
-9.65331 -2.141e-21 0.000396411
-9.61496 1.32953e-21 0.000402822
-9.57664 -4.39828e-22 0.000409358
-9.53836 -8.49227e-22 0.000416023
-9.50011 -2.10824e-22 0.00042282
-9.46189 -1.30281e-21 0.000429753
-9.42371 4.12569e-21 0.000436824
-9.38556 -1.83164e-21 0.000444036
-9.34744 -1.52867e-21 0.000451394
-9.30935 -1.02727e-21 0.0004589
-9.2713 1.98017e-21 0.000466559
-9.23327 -3.15218e-21 0.000474373
-9.19528 -2.0374e-21 0.000482348
-9.15732 -2.68774e-21 0.000490486
-9.11939 -2.65539e-21 0.000498791
-9.08149 -1.91475e-21 0.000507269
-9.04362 -1.69663e-21 0.000515923
-9.00578 3.85166e-23 0.000524757
-8.96797 -5.24559e-22 0.000533777
-8.93019 -2.36728e-21 0.000542986
-8.89244 4.52768e-23 0.00055239
-8.85471 6.27227e-22 0.000561993
-8.81702 3.46834e-21 0.000571801
-8.77936 1.61525e-21 0.000581819
-8.74172 6.54751e-22 0.000592052
-8.70412 2.89094e-21 0.000602506
-8.66654 1.25216e-21 0.000613187
-8.62899 -2.3103e-21 0.0006241
-8.59146 3.89485e-21 0.000635251
-8.55397 1.62015e-21 0.000646647
-8.5165 -7.63343e-22 0.000658295
-8.47906 -1.44834e-21 0.000670201
-8.44165 -1.87984e-21 0.000682371
-8.40426 2.70932e-21 0.000694814
-8.3669 1.22808e-22 0.000707536
-8.32956 -1.86407e-21 0.000720544
-8.29226 6.26644e-21 0.000733848
-8.25497 -9.05141e-22 0.000747454
-8.21772 3.51446e-21 0.000761371
-8.18049 -1.96459e-21 0.000775607
-8.14328 8.54549e-22 0.000790172
-8.1061 -1.83469e-21 0.000805075
-8.06895 -2.65856e-21 0.000820324
-8.03182 -1.58704e-21 0.00083593
-7.99471 -2.78367e-22 0.000851903
-7.95763 1.69906e-22 0.000868253
-7.92058 -3.43605e-21 0.000884991
-7.88355 -4.08447e-21 0.000902128
-7.84654 -4.62185e-22 0.000919676
-7.80955 4.45151e-21 0.000937646
-7.77259 -5.19938e-21 0.00095605
-7.73566 8.0613e-21 0.000974902
-7.69874 -4.26331e-22 0.000994214
-7.66185 -1.29763e-21 0.001014
-7.62498 6.42703e-21 0.00103427
-7.58814 -6.65488e-21 0.00105505
-7.55132 -8.94619e-22 0.00107635
-7.51452 -6.4698e-21 0.00109817
-7.47774 1.59751e-20 0.00112055
-7.44099 -1.09077e-21 0.0011435
-7.40425 1.62243e-22 0.00116702
-7.36754 1.87425e-21 0.00119115
-7.33085 -1.32327e-21 0.0012159
-7.29418 4.05999e-21 0.00124129
-7.25754 -3.04596e-21 0.00126733
-7.22091 9.30551e-21 0.00129406
-7.18431 -6.0223e-21 0.00132149
-7.14772 4.4078e-21 0.00134964
-7.11116 -3.53286e-21 0.00137854
-7.07462 -1.00229e-20 0.00140821
-7.0381 1.26186e-20 0.00143867
-7.00159 8.07892e-21 0.00146996
-6.96511 -1.17634e-22 0.00150209
-6.92865 1.32126e-20 0.0015351
-6.89221 -7.18537e-22 0.00156902
-6.85579 -2.07159e-21 0.00160387
-6.81938 -1.29115e-20 0.00163969
-6.783 -3.70454e-21 0.0016765
-6.74664 2.13151e-20 0.00171435
-6.71029 8.85141e-22 0.00175327
-6.67397 -1.14581e-20 0.00179329
-6.63766 -6.87753e-21 0.00183445
-6.60137 1.063e-20 0.0018768
-6.5651 -2.66327e-21 0.00192037
-6.52885 -8.022e-21 0.0019652
-6.49262 2.11717e-20 0.00201134
-6.4564 -2.04513e-21 0.00205885
-6.42021 -3.10408e-20 0.00210775
-6.38403 -2.64573e-20 0.00215811
-6.34786 -5.14019e-21 0.00220999
-6.31172 6.1713e-21 0.00226342
-6.27559 -1.43195e-20 0.00231848
-6.23949 -9.61391e-21 0.00237521
-6.20339 3.09116e-21 0.00243369
-6.16732 3.31598e-20 0.00249398
-6.13126 2.20556e-20 0.00255614
-6.09522 -8.74461e-22 0.00262025
-6.05919 -1.86793e-20 0.00268638
-6.02319 2.94045e-21 0.00275461
-5.9872 -3.3773e-20 0.00282502
-5.95122 1.23147e-20 0.00289769
-5.91526 -2.29467e-20 0.00297271
-5.87932 3.12882e-21 0.00305019
-5.84339 -5.00155e-20 0.0031302
-5.80748 -2.19975e-20 0.00321286
-5.77158 -3.93244e-22 0.00329827
-5.7357 -3.13573e-20 0.00338654
-5.69984 1.96287e-20 0.00347779
-5.66399 4.18097e-21 0.00357215
-5.62815 -3.75725e-20 0.00366973
-5.59233 4.97394e-20 0.00377069
-5.55653 4.4651e-20 0.00387514
-5.52074 4.0048e-20 0.00398326
-5.48497 6.9793e-20 0.00409519
-5.4492 -4.6423e-20 0.00421109
-5.41346 3.98014e-20 0.00433115
-5.37773 -2.09948e-20 0.00445553
-5.34201 -4.25612e-20 0.00458444
-5.30631 -1.45042e-20 0.00471807
-5.27062 -4.46383e-20 0.00485664
-5.23494 -5.43848e-20 0.00500036
-5.19928 -4.40634e-20 0.00514948
-5.16363 -1.61031e-20 0.00530423
-5.128 -5.73348e-20 0.00546489
-5.09237 -8.48773e-20 0.00563172
-5.05677 -6.85413e-21 0.00580502
-5.02117 -1.11899e-19 0.00598509
-4.98559 -7.05028e-20 0.00617227
-4.95002 9.28523e-20 0.00636689
-4.91446 -5.49061e-20 0.00656931
-4.87892 8.17093e-20 0.00677992
-4.84339 3.51209e-20 0.00699913
-4.80787 -8.66892e-20 0.00722737
-4.77237 1.60999e-20 0.00746509
-4.73687 8.24471e-20 0.00771277
-4.70139 -6.58223e-20 0.00797094
-4.66592 1.25352e-19 0.00824014
-4.63046 -6.10479e-20 0.00852094
-4.59502 -1.75103e-20 0.00881397
-4.55958 -1.25436e-19 0.00911987
-4.52416 -9.6143e-20 0.00943934
-4.48875 1.2185e-20 0.00977314
-4.45335 -6.53382e-20 0.010122
-4.41797 -1.08187e-20 0.0104869
-4.38259 5.14909e-20 0.0108686
-4.34722 -2.33561e-19 0.0112681
-4.31187 -1.57169e-20 0.0116864
-4.27653 -5.58415e-20 0.0121247
-4.24119 -5.57979e-20 0.0125841
-4.20587 -1.73943e-19 0.0130658
-4.17056 1.42289e-19 0.0135712
-4.13526 -4.52498e-19 0.0141018
-4.09997 3.3394e-20 0.0146591
-4.06469 -3.45955e-19 0.0152448
-4.02942 2.10961e-19 0.0158606
-3.99416 9.2375e-21 0.0165085
-3.95891 7.24895e-20 0.0171905
-3.92367 2.04935e-19 0.0179089
-3.88844 -8.03164e-20 0.0186662
-3.85322 -3.84827e-19 0.0194648
-3.81801 7.62286e-20 0.0203076
-3.7828 -1.94268e-19 0.0211977
-3.74761 1.72392e-19 0.0221384
-3.71243 2.33609e-19 0.0231332
-3.67726 5.84685e-19 0.024186
-3.64209 -4.97209e-19 0.0253011
-3.60694 1.32514e-19 0.026483
-3.57179 -6.51877e-19 0.0277368
-3.53665 -4.5025e-19 0.0290679
-3.50152 2.05863e-19 0.0304822
-3.4664 1.13461e-18 0.0319864
-3.43129 2.39797e-19 0.0335875
-3.39619 -8.58493e-19 0.0352934
-3.36109 -1.3626e-19 0.0371127
-3.32601 1.31049e-18 0.0390548
-3.29093 1.22343e-18 0.0411302
-3.25586 -8.04493e-19 0.0433505
-3.2208 -1.16409e-18 0.0457282
-3.18574 -8.95103e-19 0.0482777
-3.1507 -1.84018e-18 0.0510143
-3.11566 1.11405e-18 0.0539557
-3.08063 1.35209e-18 0.0571211
-3.0456 -1.59557e-18 0.0605321
-3.01059 -1.91793e-18 0.0642129
-2.97558 1.22621e-18 0.0681905
-2.94058 3.36083e-18 0.0724955
-2.90558 1.58023e-18 0.0771621
-2.87059 -2.16918e-18 0.0822291
-2.83561 2.25758e-18 0.0877401
-2.80064 -4.72971e-19 0.0937449
-2.76567 -4.95218e-18 0.1003
-2.73071 -1.13201e-19 0.107471
-2.69576 1.70373e-18 0.115331
-2.66081 -9.42666e-19 0.123965
-2.62587 8.88035e-18 0.133472
-2.59094 -2.0259e-18 0.143965
-2.55601 1.04446e-22 0.155577
-2.52109 7.62912e-18 0.168463
-2.48617 -3.6081e-18 0.182803
-2.45126 -9.74468e-18 0.198811
-2.41636 -1.41552e-17 0.21674
-2.38146 -5.13466e-18 0.236891
-2.34657 -2.73767e-17 0.259625
-2.31168 -1.16947e-17 0.285375
-2.2768 9.18612e-18 0.31467
-2.24192 -2.35221e-18 0.348153
-2.20705 -2.06547e-17 0.386617
-2.17219 -2.80502e-17 0.431046
-2.13733 -6.8376e-17 0.482674
-2.10247 3.00445e-17 0.54306
-2.06762 4.47416e-17 0.614201
-2.03278 -5.5725e-17 0.698678
-1.99794 8.92287e-17 0.799881
-1.9631 -9.17971e-17 0.922316
-1.92827 9.33862e-17 1.07208
-1.89345 -9.19475e-17 1.25758
-1.85862 -1.26685e-17 1.49061
-1.82381 -3.36928e-16 1.78819
-1.78899 -7.74862e-17 2.17546
-1.75419 -8.73836e-17 2.69083
-1.71938 -6.63243e-16 3.39509
-1.68458 -2.19103e-16 4.38877
-1.64979 -5.21379e-16 5.84707
-1.61499 2.89728e-17 8.09529
-1.58021 -7.37352e-16 11.7861
-1.54542 1.21404e-14 18.3581
-1.51064 -6.67321e-15 31.3367
-1.47586 1.17148e-15 59.9466
-1.44109 -6.66438e-14 120.339
-1.40632 9.18956e-14 157.84
-1.37155 8.02702e-14 97.0052
-1.33679 -2.15545e-14 50.5283
-1.30203 -6.89025e-15 29.1082
-1.26727 -5.63918e-15 18.6625
-1.23251 2.25254e-15 12.9748
-1.19776 -3.65486e-16 9.576
-1.16301 4.83764e-16 7.39284
-1.12827 2.14681e-15 5.90961
-1.09352 4.54095e-16 4.85634
-1.05878 7.65824e-16 4.08134
-1.02405 -1.17849e-15 3.49429
-0.989309 7.32334e-16 3.03878
-0.954576 -5.1431e-16 2.67812
-0.919844 -5.31204e-16 2.38763
-0.885115 -3.71976e-17 2.1502
-0.850388 -6.87939e-16 1.95368
-0.815663 5.7226e-16 1.78923
-0.78094 -2.05262e-16 1.65032
-0.746219 2.9694e-16 1.532
-0.711499 7.47669e-17 1.43052
-0.676781 -1.87688e-16 1.34295
-0.642065 -1.66482e-16 1.26697
-0.60735 -2.42543e-16 1.20078
-0.572637 -1.06927e-16 1.14291
-0.537925 1.07623e-18 1.09218
-0.503214 -2.87995e-16 1.04761
-0.468504 2.38577e-16 1.00843
-0.433796 -1.06356e-16 0.973985
-0.399089 -9.75664e-17 0.943727
-0.364382 1.20962e-16 0.917211
-0.329676 4.17878e-17 0.894062
-0.294972 -1.97772e-16 0.873968
-0.260267 2.02888e-16 0.85667
-0.225564 -3.10389e-17 0.841951
-0.190861 -1.24831e-16 0.829634
-0.156158 -1.54484e-16 0.819576
-0.121456 1.09065e-17 0.81166
-0.0867541 -2.02174e-16 0.805798
-0.0520524 1.7869e-16 0.801925
-0.0173508 -4.26995e-21 0.799999
0.0173508 9.35322e-20 0.799999
0.0520524 1.33667e-19 0.801925
0.0867541 -1.57719e-16 0.805798
0.121456 -1.58396e-16 0.81166
0.156158 3.7491e-16 0.819576
0.190861 2.49469e-16 0.829634
0.225564 -3.18313e-16 0.841951
0.260267 2.53998e-16 0.85667
0.294972 5.76158e-18 0.873968
0.329676 1.54347e-16 0.894062
0.364382 -9.46337e-17 0.917211
0.399089 2.43689e-16 0.943727
0.433796 1.51332e-17 0.973985
0.468504 3.97406e-17 1.00843
0.503214 1.98056e-17 1.04761
0.537925 6.45051e-16 1.09218
0.572637 -1.1163e-16 1.14291
0.60735 -8.8851e-17 1.20078
0.642065 2.47915e-17 1.26697
0.676781 -7.97503e-17 1.34295
0.711499 2.48783e-16 1.43052
0.746219 -2.78561e-16 1.532
0.78094 -3.58113e-17 1.65032
0.815663 1.13164e-16 1.78923
0.850388 1.32156e-16 1.95368
0.885115 1.39899e-16 2.1502
0.919844 6.36908e-16 2.38763
0.954576 8.64931e-16 2.67812
0.989309 2.26932e-16 3.03878
1.02405 7.79067e-16 3.49429
1.05878 -7.27968e-16 4.08134
1.09352 -5.80714e-16 4.85634
1.12827 -1.62159e-16 5.90961
1.16301 1.63385e-15 7.39284
1.19776 2.34467e-15 9.576
1.23251 -1.92901e-15 12.9748
1.26727 5.3938e-15 18.6625
1.30203 -2.52346e-14 29.1082
1.33679 1.4292e-15 50.5283
1.37155 5.46163e-14 97.0052
1.40632 2.02674e-14 157.84
1.44109 -1.14488e-13 120.339
1.47586 -3.31965e-14 59.9466
1.51064 2.43204e-14 31.3367
1.54542 -1.14052e-15 18.3581
1.58021 2.3383e-15 11.7861
1.61499 -1.62085e-15 8.09529
1.64979 -1.26948e-15 5.84707
1.68458 -4.53005e-16 4.38877
1.71938 2.4552e-16 3.39509
1.75419 -9.6811e-16 2.69083
1.78899 -1.77488e-16 2.17546
1.82381 4.46098e-16 1.78819
1.85862 -1.46705e-16 1.49061
1.89345 1.36145e-16 1.25758
1.92827 -1.01256e-16 1.07208
1.9631 -1.18758e-16 0.922316
1.99794 4.95698e-17 0.799881
2.03278 -9.30821e-17 0.698678
2.06762 -1.37223e-16 0.614201
2.10247 -2.88266e-17 0.54306
2.13733 3.25331e-17 0.482674
2.17219 1.03001e-17 0.431046
2.20705 -6.84191e-18 0.386617
2.24192 -3.49236e-17 0.348153
2.2768 5.71452e-18 0.31467
2.31168 -1.15221e-17 0.285375
2.34657 -1.11878e-17 0.259625
2.38146 -7.00436e-18 0.236891
2.41636 1.536e-18 0.21674
2.45126 -7.1521e-18 0.198811
2.48617 1.48726e-18 0.182803
2.52109 -7.35987e-18 0.168463
2.55601 2.27216e-18 0.155577
2.59094 1.2445e-17 0.143965
2.62587 -1.65605e-17 0.133472
2.66081 -2.3736e-18 0.123965
2.69576 -5.10661e-18 0.115331
2.73071 -1.2318e-19 0.107471
2.76567 9.55759e-19 0.1003
2.80064 3.19235e-18 0.0937449
2.83561 -2.30254e-18 0.0877401
2.87059 1.83252e-18 0.0822291
2.90558 2.5288e-19 0.0771621
2.94058 -1.83556e-18 0.0724955
2.97558 1.59288e-18 0.0681905
3.01059 2.31709e-18 0.0642129
3.0456 7.52428e-19 0.0605321
3.08063 8.65345e-20 0.0571211
3.11566 5.12423e-19 0.0539557
3.1507 7.71757e-19 0.0510143
3.18574 1.76427e-18 0.0482777
3.2208 -4.0155e-19 0.0457282
3.25586 7.62556e-19 0.0433505
3.29093 1.19005e-19 0.0411302
3.32601 -8.83061e-19 0.0390548
3.36109 -1.24202e-18 0.0371127
3.39619 1.51132e-18 0.0352934
3.43129 -1.942e-19 0.0335875
3.4664 -8.30664e-19 0.0319864
3.50152 -4.61802e-19 0.0304822
3.53665 -7.74162e-19 0.0290679
3.57179 5.54892e-20 0.0277368
3.60694 4.00526e-20 0.026483
3.64209 -5.75127e-19 0.0253011
3.67726 -2.63537e-19 0.024186
3.71243 -2.07986e-19 0.0231332
3.74761 7.218e-19 0.0221384
3.7828 4.76559e-19 0.0211977
3.81801 -3.89996e-20 0.0203076
3.85322 -4.48322e-20 0.0194648
3.88844 2.37304e-19 0.0186662
3.92367 -6.72926e-19 0.0179089
3.95891 -2.30484e-19 0.0171905
3.99416 -4.59134e-20 0.0165085
4.02942 6.96542e-20 0.0158606
4.06469 3.97807e-19 0.0152448
4.09997 -9.63146e-20 0.0146591
4.13526 1.2612e-19 0.0141018
4.17056 2.44482e-19 0.0135712
4.20587 2.13492e-19 0.0130658
4.24119 8.99624e-20 0.0125841
4.27653 1.07754e-19 0.0121247
4.31187 1.40493e-19 0.0116864
4.34722 -1.8283e-20 0.0112681
4.38259 -2.37064e-20 0.0108686
4.41797 -2.62665e-20 0.0104869
4.45335 1.52619e-19 0.010122
4.48875 -3.33816e-19 0.00977314
4.52416 1.64333e-19 0.00943934
4.55958 1.70294e-20 0.00911987
4.59502 -8.91928e-21 0.00881397
4.63046 -1.56107e-19 0.00852094
4.66592 3.52241e-19 0.00824014
4.70139 -1.24928e-19 0.00797094
4.73687 -6.19052e-20 0.00771277
4.77237 1.89856e-19 0.00746509
4.80787 -5.12295e-20 0.00722737
4.84339 1.21601e-19 0.00699913
4.87892 6.31556e-21 0.00677992
4.91446 -1.37747e-19 0.00656931
4.95002 1.94261e-21 0.00636689
4.98559 6.20152e-21 0.00617227
5.02117 -7.82755e-20 0.00598509
5.05677 3.2619e-20 0.00580502
5.09237 1.02248e-20 0.00563172
5.128 -5.82637e-20 0.00546489
5.16363 4.78548e-20 0.00530423
5.19928 1.02858e-20 0.00514948
5.23494 4.47672e-20 0.00500036
5.27062 1.07544e-19 0.00485664
5.30631 4.85937e-20 0.00471807
5.34201 2.01585e-20 0.00458444
5.37773 3.02545e-20 0.00445553
5.41346 -5.1444e-20 0.00433115
5.4492 3.73731e-20 0.00421109
5.48497 1.65447e-20 0.00409519
5.52074 -2.41644e-21 0.00398326
5.55653 2.5573e-20 0.00387514
5.59233 2.7627e-20 0.00377069
5.62815 1.16494e-20 0.00366973
5.66399 -7.162e-21 0.00357215
5.69984 -1.22969e-20 0.00347779
5.7357 5.35376e-20 0.00338654
5.77158 -2.93784e-20 0.00329827
5.80748 -2.28608e-20 0.00321286
5.84339 2.80218e-20 0.0031302
5.87932 -3.1514e-20 0.00305019
5.91526 -8.01153e-21 0.00297271
5.95122 -2.40427e-20 0.00289769
5.9872 6.19427e-21 0.00282502
6.02319 -1.21297e-22 0.00275461
6.05919 2.10728e-20 0.00268638
6.09522 -1.65257e-21 0.00262025
6.13126 4.1032e-21 0.00255614
6.16732 3.85114e-20 0.00249398
6.20339 -3.6439e-20 0.00243369
6.23949 1.56465e-21 0.00237521
6.27559 -3.06513e-20 0.00231848
6.31172 9.56195e-21 0.00226342
6.34786 1.41219e-20 0.00220999
6.38403 -2.96438e-20 0.00215811
6.42021 -1.11747e-20 0.00210775
6.4564 -4.90386e-21 0.00205885
6.49262 -3.78899e-22 0.00201134
6.52885 4.81389e-21 0.0019652
6.5651 2.73699e-21 0.00192037
6.60137 7.80771e-21 0.0018768
6.63766 -5.21423e-21 0.00183445
6.67397 -1.01348e-20 0.00179329
6.71029 1.75959e-21 0.00175327
6.74664 -1.23964e-20 0.00171435
6.783 2.58424e-21 0.0016765
6.81938 1.75255e-20 0.00163969
6.85579 4.43782e-21 0.00160387
6.89221 -2.76872e-21 0.00156902
6.92865 -2.75884e-22 0.0015351
6.96511 3.309e-21 0.00150209
7.00159 -5.59206e-21 0.00146996
7.0381 3.37376e-21 0.00143867
7.07462 3.91945e-21 0.00140821
7.11116 5.83281e-21 0.00137854
7.14772 -7.87379e-22 0.00134964
7.18431 4.76622e-21 0.00132149
7.22091 8.57858e-22 0.00129406
7.25754 -7.08544e-21 0.00126733
7.29418 -4.561e-21 0.00124129
7.33085 2.21222e-21 0.0012159
7.36754 3.90828e-21 0.00119115
7.40425 -2.82891e-21 0.00116702
7.44099 -8.243e-21 0.0011435
7.47774 -6.06212e-21 0.00112055
7.51452 -4.21927e-21 0.00109817
7.55132 -8.4898e-22 0.00107635
7.58814 4.23433e-22 0.00105505
7.62498 -8.34287e-22 0.00103427
7.66185 -5.24677e-21 0.001014
7.69874 -5.3606e-22 0.000994214
7.73566 -5.43589e-21 0.000974902
7.77259 3.9049e-21 0.00095605
7.80955 -2.47546e-21 0.000937646
7.84654 2.80874e-21 0.000919676
7.88355 2.51611e-21 0.000902128
7.92058 -1.04512e-21 0.000884991
7.95763 7.92346e-21 0.000868253
7.99471 7.39303e-22 0.000851903
8.03182 -4.03194e-21 0.00083593
8.06895 -1.84776e-21 0.000820324
8.1061 2.06255e-21 0.000805075
8.14328 6.7015e-21 0.000790172
8.18049 -3.65818e-21 0.000775607
8.21772 -4.59393e-22 0.000761371
8.25497 -2.76512e-21 0.000747454
8.29226 2.12894e-21 0.000733848
8.32956 -1.32664e-21 0.000720544
8.3669 -7.8474e-22 0.000707536
8.40426 -1.03085e-21 0.000694814
8.44165 -1.79466e-21 0.000682371
8.47906 -7.38087e-22 0.000670201
8.5165 -1.27551e-21 0.000658295
8.55397 -8.71305e-22 0.000646647
8.59146 -9.07824e-22 0.000635251
8.62899 1.08236e-21 0.0006241
8.66654 -1.68035e-21 0.000613187
8.70412 -4.21264e-21 0.000602506
8.74172 -6.35547e-23 0.000592052
8.77936 2.47031e-21 0.000581819
8.81702 -2.72474e-21 0.000571801
8.85471 6.90337e-22 0.000561993
8.89244 1.51158e-21 0.00055239
8.93019 2.71674e-21 0.000542986
8.96797 -6.60074e-22 0.000533777
9.00578 -3.68457e-21 0.000524757
9.04362 -4.41075e-22 0.000515923
9.08149 -4.76877e-22 0.000507269
9.11939 3.39095e-21 0.000498791
9.15732 2.45912e-21 0.000490486
9.19528 -1.90786e-21 0.000482348
9.23327 2.25352e-21 0.000474373
9.2713 1.26579e-21 0.000466559
9.30935 -1.24906e-21 0.0004589
9.34744 -5.32983e-22 0.000451394
9.38556 1.16581e-21 0.000444036
9.42371 1.21494e-21 0.000436824
9.46189 2.26265e-21 0.000429753
9.50011 1.45335e-21 0.00042282
9.53836 1.3994e-21 0.000416023
9.57664 -1.67113e-21 0.000409358
9.61496 -4.59884e-22 0.000402822
9.65331 3.92367e-21 0.000396411
9.69169 -9.04804e-22 0.000390124
9.73011 7.59152e-22 0.000383957
9.76856 -2.2536e-21 0.000377908
9.80704 -9.93749e-22 0.000371974
9.84557 7.90069e-22 0.000366151
9.88412 -1.99344e-21 0.000360439
9.92271 -1.27977e-21 0.000354834
9.96134 -8.70527e-22 0.000349334
10 3.13122e-22 0.000343936
10.0387 -1.38282e-21 0.000338639
10.0774 -5.86936e-22 0.000333439
10.1162 5.66593e-22 0.000328336
10.155 -1.06504e-21 0.000323326
10.1939 7.84568e-23 0.000318408
10.2328 3.58509e-23 0.00031358
10.2717 -2.07789e-22 0.00030884
10.3106 7.60462e-22 0.000304185
10.3496 -1.65247e-21 0.000299615
10.3887 1.37949e-21 0.000295126
10.4278 -6.00786e-22 0.000290718
10.4669 -9.8174e-22 0.000286389
10.506 7.28419e-22 0.000282137
10.5452 1.41519e-21 0.000277961
10.5845 -1.14382e-21 0.000273858
10.6238 -1.62648e-21 0.000269828
10.6631 2.56501e-22 0.000265868
10.7024 5.45652e-22 0.000261978
10.7418 -3.276e-23 0.000258155
10.7813 4.98914e-22 0.000254399
10.8208 -2.42197e-22 0.000250708
10.8603 1.1052e-21 0.000247081
10.8999 1.7009e-21 0.000243516
10.9395 -1.44708e-21 0.000240013
10.9792 -6.45879e-22 0.000236569
11.0189 -1.19321e-21 0.000233184
11.0586 -1.65744e-22 0.000229856
11.0984 7.41557e-22 0.000226585
11.1383 1.77781e-21 0.000223369
11.1781 -2.7158e-22 0.000220207
11.2181 3.26838e-23 0.000217098
11.2581 9.60134e-22 0.000214041
11.2981 -4.38533e-22 0.000211035
11.3381 -1.10425e-21 0.000208079
11.3783 -1.08605e-23 0.000205171
11.4184 -3.95567e-22 0.000202312
11.4587 1.04145e-22 0.0001995
11.4989 6.59841e-23 0.000196734
11.5392 6.15377e-23 0.000194012
11.5796 7.93659e-22 0.000191336
11.62 -2.59906e-22 0.000188703
11.6605 1.37729e-22 0.000186112
11.701 -6.60136e-22 0.000183563
11.7415 -1.74157e-23 0.000181055
11.7822 3.11078e-22 0.000178588
11.8228 5.01586e-22 0.000176159
11.8636 -4.84434e-22 0.00017377
11.9043 -1.15528e-21 0.000171419
11.9452 8.66066e-22 0.000169104
11.986 5.91034e-22 0.000166827
12.027 -2.14963e-23 0.000164585
12.068 -2.18139e-22 0.000162378
12.109 1.98973e-22 0.000160206
12.1501 1.54412e-22 0.000158068
12.1913 -4.9621e-23 0.000155963
12.2325 -6.36816e-22 0.00015389
12.2738 3.41986e-22 0.00015185
12.3151 4.06809e-22 0.000149841
12.3565 1.5945e-22 0.000147863
12.3979 5.34705e-22 0.000145915
12.4394 2.25967e-22 0.000143997
12.481 -5.36342e-22 0.000142109
12.5226 5.35216e-22 0.000140249
12.5643 -7.98763e-22 0.000138417
12.6061 -2.85096e-22 0.000136613
12.6479 -2.10217e-22 0.000134835
12.6898 -3.81068e-22 0.000133085
12.7317 -1.04889e-22 0.000131361
12.7737 -1.10093e-22 0.000129662
12.8158 2.13987e-22 0.000127989
12.8579 1.59992e-22 0.000126341
12.9001 1.87043e-23 0.000124717
12.9424 -4.01371e-22 0.000123117
12.9847 7.57439e-24 0.00012154
13.0271 1.93007e-22 0.000119987
13.0696 1.93459e-22 0.000118456
13.1121 -2.10745e-22 0.000116948
13.1547 -1.86261e-22 0.000115461
13.1974 -2.24688e-22 0.000113997
13.2402 -2.82114e-22 0.000112553
13.283 2.21121e-22 0.00011113
13.3259 -1.60681e-22 0.000109728
13.3689 -2.55946e-23 0.000108345
13.4119 8.50409e-23 0.000106983
13.455 -1.08117e-22 0.00010564
13.4982 1.83944e-22 0.000104316
13.5415 -2.82958e-23 0.00010301
13.5848 -1.29981e-22 0.000101723
13.6283 -5.67241e-23 0.000100455
13.6718 -1.01359e-22 9.92038e-05
13.7153 -2.71508e-22 9.79705e-05
13.759 -1.5653e-22 9.67543e-05
13.8028 -3.05283e-22 9.55552e-05
13.8466 3.07535e-22 9.43727e-05
13.8905 8.38766e-23 9.32066e-05
13.9345 -3.67364e-23 9.20566e-05
13.9786 2.88058e-22 9.09224e-05
14.0227 1.88773e-23 8.98039e-05
14.067 1.32369e-22 8.87006e-05
14.1113 -2.4277e-22 8.76125e-05
14.1558 -1.53028e-22 8.65391e-05
14.2003 -7.81759e-23 8.54804e-05
14.2449 -1.04004e-23 8.4436e-05
14.2896 -8.77306e-23 8.34057e-05
14.3344 1.61975e-22 8.23893e-05
14.3793 1.00196e-22 8.13865e-05
14.4243 2.27385e-22 8.03972e-05
14.4693 -3.66319e-23 7.94211e-05
14.5145 -4.02176e-23 7.8458e-05
14.5598 -2.43118e-22 7.75077e-05
14.6052 5.57013e-23 7.657e-05
14.6506 1.21491e-22 7.56447e-05
14.6962 -7.32073e-23 7.47316e-05
14.7419 3.01221e-23 7.38305e-05
14.7877 1.11087e-23 7.29411e-05
14.8336 5.76207e-23 7.20634e-05
14.8796 1.34311e-22 7.11971e-05
14.9257 -5.08715e-23 7.03421e-05
14.9719 1.71421e-22 6.94982e-05
15.0182 -1.22037e-22 6.86651e-05
15.0647 -1.43698e-24 6.78428e-05
15.1112 8.98854e-23 6.7031e-05
15.1579 -6.76995e-23 6.62296e-05
15.2047 5.73245e-23 6.54385e-05
15.2516 -9.95036e-23 6.46574e-05
15.2986 1.99391e-23 6.38863e-05
15.3458 -9.74727e-23 6.31249e-05
15.393 8.32731e-24 6.2373e-05
15.4404 -9.17956e-23 6.16307e-05
15.488 1.1132e-22 6.08977e-05
15.5356 9.72281e-23 6.01738e-05
15.5834 -4.05503e-23 5.94589e-05
15.6313 5.98797e-23 5.8753e-05
15.6794 -2.2426e-23 5.80558e-05
15.7276 8.10048e-23 5.73671e-05
15.7759 1.15871e-22 5.6687e-05
15.8243 1.20418e-22 5.60152e-05
15.873 -2.84653e-23 5.53517e-05
15.9217 -2.63275e-23 5.46962e-05
15.9706 5.54106e-23 5.40487e-05
16.0197 4.24157e-23 5.3409e-05
16.0689 5.41799e-23 5.27771e-05
16.1182 -3.84877e-23 5.21528e-05
16.1677 5.3415e-23 5.1536e-05
16.2174 -7.19026e-25 5.09265e-05
16.2672 -5.53309e-23 5.03243e-05
16.3172 -2.07814e-23 4.97293e-05
16.3674 2.18348e-23 4.91413e-05
16.4177 -6.63905e-24 4.85602e-05
16.4682 7.86285e-23 4.7986e-05
16.5189 8.37281e-23 4.74185e-05
16.5697 1.16724e-23 4.68576e-05
16.6208 1.55338e-23 4.63033e-05
16.672 -3.66479e-23 4.57553e-05
16.7234 4.88684e-23 4.52137e-05
16.775 -1.38048e-23 4.46783e-05
16.8268 1.21745e-23 4.4149e-05
16.8787 1.03351e-23 4.36258e-05
16.9309 -1.16448e-22 4.31085e-05
16.9833 5.92744e-23 4.25971e-05
17.0359 6.40371e-23 4.20914e-05
17.0887 -4.90938e-23 4.15914e-05
17.1418 -1.41727e-23 4.1097e-05
17.195 1.83937e-23 4.0608e-05
17.2485 2.07184e-23 4.01245e-05
17.3022 -1.45961e-23 3.96463e-05
17.3562 3.46823e-23 3.91734e-05
17.4104 -3.80632e-23 3.87056e-05
17.4648 1.26287e-23 3.82428e-05
17.5195 -2.61791e-23 3.77851e-05
17.5744 5.45657e-23 3.73323e-05
17.6296 2.8699e-23 3.68843e-05
17.6851 5.47355e-23 3.6441e-05
17.7408 1.92287e-23 3.60025e-05
17.7969 -4.17759e-23 3.55685e-05
17.8532 3.21517e-23 3.51391e-05
17.9098 3.48754e-23 3.47141e-05
17.9667 -3.31946e-23 3.42935e-05
18.0239 -1.17626e-23 3.38772e-05
18.0815 -2.60309e-23 3.34651e-05
18.1393 2.61738e-23 3.30572e-05
18.1975 3.24468e-23 3.26533e-05
18.256 1.48512e-23 3.22534e-05
18.3149 1.82069e-23 3.18575e-05
18.3742 6.1864e-24 3.14654e-05
18.4338 4.78497e-23 3.10771e-05
18.4938 4.81816e-23 3.06925e-05
18.5542 -1.25405e-23 3.03116e-05
18.615 -1.03296e-23 2.99342e-05
18.6762 -2.59871e-23 2.95603e-05
18.7379 6.01023e-24 2.91899e-05
18.8 1.95455e-23 2.88228e-05
18.8625 -2.8981e-23 2.84589e-05
18.9255 2.23415e-23 2.80983e-05
18.9891 5.92603e-23 2.77407e-05
19.0531 2.94689e-23 2.73863e-05
19.1177 2.16523e-23 2.70347e-05
19.1828 3.30864e-23 2.66861e-05
19.2484 -1.62113e-23 2.63403e-05
19.3147 5.74936e-25 2.59972e-05
19.3816 4.69518e-23 2.56567e-05
19.4491 2.66073e-23 2.53188e-05
19.5173 5.26513e-24 2.49833e-05
19.5862 2.53805e-23 2.46502e-05
19.6558 1.14218e-23 2.43193e-05
19.7262 2.12818e-24 2.39907e-05
19.7974 4.04643e-23 2.36641e-05
19.8694 -3.539e-23 2.33394e-05
19.9423 -7.23977e-24 2.30166e-05
20.0162 -9.49774e-24 2.26954e-05
20.091 2.74247e-23 2.23759e-05
20.1669 1.69729e-23 2.20577e-05
20.244 -1.09791e-23 2.17408e-05
20.3222 8.63424e-24 2.14251e-05
20.4016 3.06596e-24 2.11102e-05
20.4825 -2.19638e-24 2.0796e-05
20.5648 -1.0126e-23 2.04823e-05
20.6487 1.02524e-23 2.01688e-05
20.7344 -1.74223e-23 1.98552e-05
20.8219 7.65723e-24 1.95412e-05
20.9115 -1.56047e-24 1.92264e-05
21.0034 -1.52973e-23 1.89103e-05
21.0979 -9.55567e-24 1.85923e-05
21.1952 7.58891e-24 1.82718e-05
21.2959 1.29836e-23 1.79479e-05
21.4004 -1.46565e-23 1.76196e-05
21.5093 2.72123e-24 1.72853e-05
21.6237 -1.69531e-23 1.69433e-05
21.7448 -4.4353e-24 1.65906e-05
21.8747 6.20039e-24 1.62231e-05
22.0165 3.79164e-24 1.58335e-05
22.1768 7.66265e-24 1.54077e-05
22.3723 7.83585e-24 1.49085e-05


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.125Nc1Quantum/iFpTwoLoop.txt <==
-22.3723 5.02377e-20 1.48412e-05
-22.1768 1.87087e-20 1.53467e-05
-22.0165 7.54326e-21 1.57632e-05
-21.8747 1.2058e-19 1.61564e-05
-21.7448 -1.31324e-20 1.65161e-05
-21.6237 -4.50021e-20 1.68716e-05
-21.5093 -2.48827e-19 1.72065e-05
-21.4004 7.31796e-20 1.7543e-05
-21.2959 1.48819e-19 1.78646e-05
-21.1952 3.91365e-20 1.81904e-05
-21.0979 -2.31019e-19 1.85043e-05
-21.0034 -3.60578e-19 1.88237e-05
-20.9115 3.41628e-20 1.91328e-05
-20.8219 2.91792e-19 1.9448e-05
-20.7344 3.60391e-19 1.97537e-05
-20.6487 2.99758e-19 2.00664e-05
-20.5648 -1.10579e-19 2.03724e-05
-20.4825 -1.50324e-19 2.06891e-05
-20.4016 -2.82428e-19 2.1002e-05
-20.3222 -1.74588e-19 2.1323e-05
-20.244 6.42481e-21 2.16335e-05
-20.1669 3.07484e-19 2.19486e-05
-20.091 5.35855e-19 2.22591e-05
-20.0162 3.24994e-19 2.25821e-05
-19.9423 1.07627e-19 2.28987e-05
-19.8694 -1.01448e-19 2.32208e-05
-19.7974 -3.64758e-19 2.35384e-05
-19.7262 -1.81724e-19 2.38678e-05
-19.6558 1.23949e-19 2.41905e-05
-19.5862 1.58648e-19 2.45206e-05
-19.5173 -1.21683e-19 2.48482e-05
-19.4491 1.96669e-20 2.51855e-05
-19.3816 2.85157e-19 2.55158e-05
-19.3147 2.44682e-19 2.58572e-05
-19.2484 8.46035e-20 2.61949e-05
-19.1828 1.48992e-19 2.65404e-05
-19.1177 1.29956e-19 2.68825e-05
-19.0531 -5.84064e-20 2.72356e-05
-18.9891 -1.59927e-19 2.75825e-05
-18.9255 -1.06502e-19 2.79407e-05
-18.8625 -9.74489e-20 2.82953e-05
-18.8 -7.77091e-20 2.86588e-05
-18.7379 2.04479e-20 2.90194e-05
-18.6762 1.12584e-19 2.93906e-05
-18.615 1.33821e-19 2.97568e-05
-18.5542 1.95935e-19 3.01351e-05
-18.4938 1.57056e-19 3.05088e-05
-18.4338 7.91349e-20 3.08932e-05
-18.3742 -1.01613e-19 3.12749e-05
-18.3149 -2.0128e-19 3.16667e-05
-18.256 -3.36927e-19 3.20552e-05
-18.1975 -9.15754e-21 3.24556e-05
-18.1393 4.88388e-19 3.28512e-05
-18.0815 4.68067e-19 3.32597e-05
-18.0239 -9.1912e-20 3.36639e-05
-17.9667 -4.51089e-19 3.40799e-05
-17.9098 -6.50453e-19 3.4493e-05
-17.8532 -8.36884e-19 3.49174e-05
-17.7969 -5.89072e-19 3.5339e-05
-17.7408 -9.81841e-21 3.57728e-05
-17.6851 -2.795e-21 3.62027e-05
-17.6296 -1.5997e-19 3.66461e-05
-17.5744 -1.8282e-20 3.70851e-05
-17.5195 3.69213e-19 3.75378e-05
-17.4648 6.45323e-19 3.79868e-05
-17.4104 8.29345e-19 3.84488e-05
-17.3562 6.03305e-19 3.8908e-05
-17.3022 1.72013e-19 3.93801e-05
-17.2485 -1.42101e-19 3.98492e-05
-17.195 6.79193e-21 4.03321e-05
-17.1418 4.81994e-19 4.08114e-05
-17.0887 7.98063e-19 4.13054e-05
-17.0359 6.41447e-19 4.17953e-05
-16.9833 2.95481e-19 4.23004e-05
-16.9309 -8.22351e-20 4.28018e-05
-16.8787 -2.0597e-19 4.3318e-05
-16.8268 -2.35126e-19 4.38312e-05
-16.775 -6.38348e-20 4.43591e-05
-16.7234 1.15173e-20 4.48842e-05
-16.672 -7.06385e-20 4.54244e-05
-16.6208 -1.26109e-19 4.59616e-05
-16.5697 -2.1187e-19 4.65147e-05
-16.5189 -2.53162e-19 4.70642e-05
-16.4682 -8.68508e-21 4.76306e-05
-16.4177 7.73988e-20 4.8193e-05
-16.3674 -8.87555e-20 4.87727e-05
-16.3172 -3.4926e-19 4.93488e-05
-16.2672 -4.98071e-19 4.99421e-05
-16.2174 -4.39066e-19 5.05323e-05
-16.1677 -2.57032e-19 5.11396e-05
-16.1182 -3.15727e-19 5.17442e-05
-16.0689 -3.70837e-19 5.23662e-05
-16.0197 -4.64409e-19 5.29855e-05
-15.9706 -6.47133e-19 5.36228e-05
-15.9217 -7.74836e-19 5.42571e-05
-15.873 -6.56644e-19 5.49103e-05
-15.8243 -5.1462e-19 5.556e-05
-15.7759 -1.97683e-19 5.62295e-05
-15.7276 -1.44906e-19 5.68953e-05
-15.6794 -3.24558e-19 5.75813e-05
-15.6313 -4.52332e-19 5.8264e-05
-15.5834 -1.11584e-19 5.8967e-05
-15.5356 4.72046e-19 5.9667e-05
-15.488 1.02924e-18 6.03875e-05
-15.4404 1.0774e-18 6.11054e-05
-15.393 7.24357e-19 6.18441e-05
-15.3458 1.6927e-19 6.25802e-05
-15.2986 -2.2335e-19 6.33378e-05
-15.2516 -5.30386e-19 6.40927e-05
-15.2047 -6.52744e-19 6.48699e-05
-15.1579 -5.68534e-19 6.56441e-05
-15.1112 -1.68072e-19 6.64415e-05
-15.0647 1.57063e-19 6.72356e-05
-15.0182 3.24352e-19 6.80538e-05
-14.9719 2.22795e-19 6.88686e-05
-14.9257 2.8273e-19 6.97081e-05
-14.8796 2.7835e-19 7.05444e-05
-14.8336 3.51474e-19 7.14057e-05
-14.7877 4.01014e-19 7.22643e-05
-14.7419 4.79683e-19 7.31482e-05
-14.6962 5.43435e-19 7.40297e-05
-14.6506 6.88447e-19 7.4937e-05
-14.6052 2.12617e-19 7.5842e-05
-14.5598 -5.27444e-19 7.67736e-05
-14.5145 -9.36917e-19 7.77029e-05
-14.4693 -4.98255e-19 7.86596e-05
-14.4243 1.68111e-19 7.96138e-05
-14.3793 8.14229e-19 8.05965e-05
-14.3344 9.77298e-19 8.15765e-05
-14.2896 8.56264e-19 8.2586e-05
-14.2449 2.77099e-19 8.35926e-05
-14.2003 -3.39777e-19 8.46298e-05
-14.1558 -8.09198e-19 8.56641e-05
-14.1113 -8.70071e-19 8.67297e-05
-14.067 -5.11779e-19 8.77927e-05
-14.0227 -1.00456e-19 8.88876e-05
-13.9786 1.28037e-19 8.99802e-05
-13.9345 6.86202e-19 9.11055e-05
-13.8905 1.51904e-18 9.22287e-05
-13.8466 1.64885e-18 9.33853e-05
-13.8028 6.67649e-19 9.45402e-05
-13.759 -3.76948e-19 9.57293e-05
-13.7153 -5.93787e-19 9.69167e-05
-13.6718 3.95979e-20 9.81395e-05
-13.6283 5.44821e-19 9.93606e-05
-13.5848 9.25753e-19 0.000100618
-13.5415 1.05651e-18 0.000101874
-13.4982 6.8532e-19 0.000103168
-13.455 -1.55703e-19 0.00010446
-13.4119 -1.11512e-18 0.000105791
-13.3689 -1.63424e-18 0.00010712
-13.3259 -1.23382e-18 0.000108489
-13.283 -3.95163e-19 0.000109857
-13.2402 4.17191e-20 0.000111267
-13.1974 -2.00414e-19 0.000112674
-13.1547 -7.76949e-19 0.000114125
-13.1121 -1.1967e-18 0.000115574
-13.0696 -9.00664e-19 0.000117067
-13.0271 -8.24492e-19 0.000118559
-12.9847 -1.2135e-18 0.000120097
-12.9424 -1.81803e-18 0.000121633
-12.9001 -2.32811e-18 0.000123216
-12.8579 -2.21161e-18 0.000124799
-12.8158 -1.16645e-18 0.000126429
-12.7737 -2.91973e-20 0.000128059
-12.7317 1.03346e-18 0.000129739
-12.6898 1.82954e-18 0.000131418
-12.6479 2.54107e-18 0.000133149
-12.6061 2.70898e-18 0.000134879
-12.5643 2.36722e-18 0.000136663
-12.5226 1.05038e-18 0.000138446
-12.481 -5.26484e-19 0.000140284
-12.4394 -1.48566e-18 0.000142122
-12.3979 -7.09816e-19 0.000144017
-12.3565 1.29324e-18 0.000145912
-12.3151 3.30212e-18 0.000147866
-12.2738 3.80134e-18 0.00014982
-12.2325 2.29338e-18 0.000151835
-12.1913 -6.02105e-19 0.00015385
-12.1501 -2.71437e-18 0.000155928
-12.109 -3.01594e-18 0.000158007
-12.068 -1.47034e-18 0.00016015
-12.027 4.14218e-19 0.000162295
-11.986 1.7413e-18 0.000164507
-11.9452 1.81911e-18 0.000166721
-11.9043 1.70333e-18 0.000169003
-11.8636 1.96289e-18 0.000171288
-11.8228 1.8164e-18 0.000173643
-11.7822 3.65717e-19 0.000176002
-11.7415 -1.176e-18 0.000178434
-11.701 -1.98811e-18 0.000180869
-11.6605 -1.76106e-18 0.000183381
-11.62 -6.19278e-19 0.000185896
-11.5796 8.91975e-19 0.000188489
-11.5392 1.62042e-18 0.000191087
-11.4989 1.24233e-18 0.000193766
-11.4587 -4.64623e-19 0.00019645
-11.4184 -2.4378e-18 0.000199219
-11.3783 -3.91865e-18 0.000201992
-11.3381 -3.87807e-18 0.000204853
-11.2981 -2.42012e-18 0.000207719
-11.2581 -2.25864e-19 0.000210676
-11.2181 1.48392e-18 0.000213639
-11.1781 2.68416e-18 0.000216697
-11.1383 3.38202e-18 0.000219761
-11.0984 4.08126e-18 0.000222923
-11.0586 3.97678e-18 0.000226091
-11.0189 2.42967e-18 0.000229361
-10.9792 -6.73911e-19 0.000232639
-10.9395 -4.19335e-18 0.000236022
-10.8999 -6.8768e-18 0.000239414
-10.8603 -6.72736e-18 0.000242915
-10.8208 -4.79728e-18 0.000246424
-10.7813 -2.00561e-18 0.000250048
-10.7418 1.09348e-19 0.000253681
-10.7024 8.20203e-19 0.000257432
-10.6631 3.58228e-19 0.000261194
-10.6238 3.8399e-19 0.000265078
-10.5845 6.73899e-19 0.000268974
-10.5452 2.09746e-19 0.000272997
-10.506 -2.24242e-18 0.000277033
-10.4669 -5.44568e-18 0.0002812
-10.4278 -6.42429e-18 0.000285382
-10.3887 -4.10671e-18 0.0002897
-10.3496 5.57573e-19 0.000294034
-10.3106 4.35526e-18 0.00029851
-10.2717 5.64002e-18 0.000303002
-10.2328 3.97509e-18 0.000307643
-10.1939 2.53172e-19 0.000312301
-10.155 -2.62273e-18 0.000317113
-10.1162 -3.79639e-18 0.000321944
-10.0774 -2.61107e-18 0.000326936
-10.0387 -2.28791e-18 0.000331948
-10 -2.82436e-18 0.000337127
-9.96134 -4.28591e-18 0.000342328
-9.92271 -5.61394e-18 0.000347703
-9.88412 -5.48072e-18 0.000353101
-9.84557 -2.90637e-18 0.000358681
-9.80704 -1.27824e-18 0.000364286
-9.76856 -3.94929e-19 0.00037008
-9.73011 -7.16533e-19 0.0003759
-9.69169 -1.41045e-18 0.000381919
-9.65331 -2.24763e-18 0.000387965
-9.61496 -1.99761e-18 0.000394218
-9.57664 -2.66562e-18 0.000400501
-9.53836 -3.04468e-18 0.000406999
-9.50011 -1.92454e-18 0.00041353
-9.46189 8.65054e-20 0.000420286
-9.42371 1.86934e-18 0.000427076
-9.38556 2.10533e-18 0.000434101
-9.34744 1.27508e-18 0.000441163
-9.30935 8.04511e-19 0.00044847
-9.2713 2.66629e-19 0.000455818
-9.23327 1.8855e-19 0.00046342
-9.19528 -9.02812e-19 0.000471067
-9.15732 -4.56106e-19 0.000478979
-9.11939 1.2472e-18 0.00048694
-9.08149 4.7583e-18 0.000495177
-9.04362 9.26451e-18 0.000503467
-9.00578 1.39616e-17 0.000512047
-8.96797 1.27318e-17 0.000520682
-8.93019 8.57819e-18 0.00052962
-8.89244 2.40279e-18 0.000538618
-8.85471 -2.15558e-18 0.000547933
-8.81702 -7.62428e-18 0.000557313
-8.77936 -1.22828e-17 0.000567024
-8.74172 -1.51865e-17 0.000576804
-8.70412 -1.52873e-17 0.000586931
-8.66654 -1.43645e-17 0.000597133
-8.62899 -1.22354e-17 0.000607698
-8.59146 -1.16708e-17 0.000618343
-8.55397 -1.06539e-17 0.00062937
-8.5165 -7.53892e-18 0.00064048
-8.47906 -3.04376e-18 0.000651992
-8.44165 1.6855e-18 0.000663594
-8.40426 2.50685e-18 0.000675617
-8.3669 -1.28626e-18 0.000687736
-8.32956 -7.41406e-18 0.000700298
-8.29226 -1.05515e-17 0.000712962
-8.25497 -9.56748e-18 0.000726091
-8.21772 -6.91626e-18 0.00073933
-8.18049 -1.67278e-18 0.000753058
-8.14328 2.55612e-18 0.000766903
-8.1061 1.25344e-18 0.000781263
-8.06895 -5.59199e-18 0.000795748
-8.03182 -1.33648e-17 0.000810774
-7.99471 -1.70331e-17 0.000825936
-7.95763 -1.15515e-17 0.000841666
-7.92058 -5.39085e-18 0.000857541
-7.88355 -2.17951e-19 0.000874016
-7.84654 -1.69335e-18 0.000890646
-7.80955 -3.0624e-18 0.000907907
-7.77259 -1.4171e-18 0.000925336
-7.73566 5.7244e-18 0.000943429
-7.69874 1.09127e-17 0.000961703
-7.66185 1.03623e-17 0.000980677
-7.62498 3.40646e-18 0.000999846
-7.58814 -2.91206e-18 0.00101975
-7.55132 -9.36072e-18 0.00103987
-7.51452 -1.14609e-17 0.00106076
-7.47774 -6.31291e-18 0.00108188
-7.44099 6.33034e-18 0.00110383
-7.40425 1.66067e-17 0.00112601
-7.36754 2.12531e-17 0.00114907
-7.33085 1.86911e-17 0.00117239
-7.29418 9.6653e-18 0.00119662
-7.25754 -1.42084e-18 0.00122114
-7.22091 -1.28576e-17 0.00124663
-7.18431 -2.79891e-17 0.00127242
-7.14772 -4.67978e-17 0.00129925
-7.11116 -5.56426e-17 0.0013264
-7.07462 -4.51055e-17 0.00135464
-7.0381 -1.71028e-17 0.00138323
-7.00159 1.75985e-17 0.00141298
-6.96511 4.19586e-17 0.00144311
-6.92865 4.96421e-17 0.00147447
-6.89221 4.37208e-17 0.00150624
-6.85579 3.11511e-17 0.00153931
-6.81938 1.11458e-17 0.00157282
-6.783 -1.24269e-17 0.00160772
-6.74664 -3.34316e-17 0.0016431
-6.71029 -4.03885e-17 0.00167995
-6.67397 -4.34759e-17 0.00171731
-6.63766 -3.93153e-17 0.00175625
-6.60137 -2.4163e-17 0.00179574
-6.5651 -3.63282e-18 0.0018369
-6.52885 1.47423e-17 0.00187867
-6.49262 2.46634e-17 0.00192222
-6.4564 2.57379e-17 0.00196642
-6.42021 1.57974e-17 0.00201252
-6.38403 -7.84878e-18 0.00205933
-6.34786 -3.11617e-17 0.00210817
-6.31172 -4.39094e-17 0.00215778
-6.27559 -4.06604e-17 0.00220955
-6.23949 -2.58643e-17 0.00226217
-6.20339 -3.35044e-19 0.0023171
-6.16732 2.16215e-17 0.00237294
-6.13126 2.9375e-17 0.00243125
-6.09522 2.36724e-17 0.00249056
-6.05919 1.70823e-17 0.00255253
-6.02319 1.89359e-17 0.00261558
-5.9872 3.2838e-17 0.00268147
-5.95122 5.26927e-17 0.00274855
-5.91526 6.00548e-17 0.00281868
-5.87932 4.56466e-17 0.0028901
-5.84339 1.21936e-17 0.0029648
-5.80748 -2.18821e-17 0.00304091
-5.77158 -2.78562e-17 0.00312056
-5.7357 -1.88508e-17 0.00320175
-5.69984 -2.26273e-18 0.00328675
-5.66399 1.39233e-17 0.00337343
-5.62815 3.25658e-17 0.00346423
-5.59233 4.30736e-17 0.00355688
-5.55653 4.20254e-17 0.00365396
-5.52074 1.1854e-17 0.00375308
-5.48497 -4.03164e-17 0.003857
-5.4492 -6.21786e-17 0.00396316
-5.41346 -5.32983e-17 0.00407451
-5.37773 -1.85198e-17 0.00418835
-5.34201 1.52848e-17 0.00430781
-5.30631 2.7424e-17 0.00443001
-5.27062 4.15448e-17 0.00455832
-5.23494 3.64687e-17 0.00468967
-5.19928 1.69624e-17 0.00482767
-5.16363 -4.42211e-17 0.00496903
-5.128 -9.18781e-17 0.00511765
-5.09237 -1.18158e-16 0.00527
-5.05677 -1.33505e-16 0.00543028
-5.02117 -1.24575e-16 0.00559473
-4.98559 -9.57044e-17 0.00576785
-4.95002 -1.21971e-17 0.00594563
-4.91446 7.03386e-17 0.00613292
-4.87892 1.48418e-16 0.00632545
-4.84339 2.26047e-16 0.00652843
-4.80787 2.64324e-16 0.0067373
-4.77237 2.41934e-16 0.00695771
-4.73687 1.67213e-16 0.00718477
-4.70139 6.40233e-17 0.0074246
-4.66592 -4.27797e-17 0.00767197
-4.63046 -3.28979e-17 0.00793353
-4.59502 2.58003e-17 0.00820367
-4.55958 9.31037e-17 0.00848965
-4.52416 7.09161e-17 0.00878545
-4.48875 -2.19436e-17 0.009099
-4.45335 -1.31224e-16 0.00942388
-4.41797 -1.63583e-16 0.00976877
-4.38259 -1.599e-16 0.0101268
-4.34722 -1.14589e-16 0.0105075
-4.31187 -7.02514e-17 0.0109036
-4.27653 6.92552e-18 0.0113257
-4.24119 1.20349e-16 0.0117659
-4.20587 2.76991e-16 0.0122361
-4.17056 4.29133e-16 0.0127281
-4.13526 5.7138e-16 0.0132549
-4.09997 5.76103e-16 0.0138081
-4.06469 4.67465e-16 0.0144026
-4.02942 2.59022e-16 0.0150296
-3.99416 7.73489e-17 0.0157062
-3.95891 -5.28298e-17 0.0164235
-3.92367 -5.21099e-17 0.0172017
-3.88844 -5.66748e-17 0.0180322
-3.85322 -8.26138e-17 0.0189391
-3.81801 -7.10207e-18 0.0199152
-3.7828 1.27192e-16 0.0209898
-3.74761 1.75023e-16 0.0221591
-3.71243 1.9001e-17 0.0234602
-3.67726 -1.42608e-16 0.0248954
-3.64209 -1.10951e-16 0.0265148
-3.60694 8.74688e-17 0.0283327
-3.57179 1.55808e-16 0.0304215
-3.53665 5.43138e-17 0.0328195
-3.50152 -6.26446e-17 0.0356396
-3.4664 -1.69401e-16 0.0389704
-3.43129 -1.69694e-16 0.0430049
-3.39619 -3.13908e-16 0.0479397
-3.36109 -1.89229e-16 0.0541371
-3.32601 4.86793e-17 0.0620361
-3.29093 7.57484e-16 0.0723729
-3.25586 1.15309e-15 0.0861265
-3.2208 1.28605e-15 0.104807
-3.18574 1.71176e-15 0.13033
-3.1507 2.21721e-15 0.16491
-3.11566 1.42842e-15 0.209446
-3.08063 1.64787e-15 0.260272
-3.0456 -1.3729e-15 0.305045
-3.01059 -1.62917e-15 0.327146
-2.97558 -2.00154e-15 0.320311
-2.94058 -3.77991e-17 0.294329
-2.90558 -5.52542e-16 0.263111
-2.87059 -1.21197e-16 0.235065
-2.83561 -3.70864e-16 0.212809
-2.80064 1.99203e-16 0.196365
-2.76567 3.50775e-16 0.184763
-2.73071 7.70811e-16 0.177122
-2.69576 -1.00658e-16 0.172564
-2.66081 -2.57066e-16 0.170589
-2.62587 -2.38552e-16 0.170673
-2.59094 -9.83938e-16 0.172632
-2.55601 -1.8841e-15 0.176155
-2.52109 -9.39281e-16 0.181257
-2.48617 2.8391e-16 0.187742
-2.45126 6.16598e-16 0.19576
-2.41636 9.85515e-16 0.20518
-2.38146 2.40596e-16 0.216264
-2.34657 -8.48731e-16 0.228929
-2.31168 -3.22303e-15 0.243552
-2.2768 -5.1609e-15 0.260098
-2.24192 -4.59938e-15 0.27908
-2.20705 -4.17727e-15 0.300527
-2.17219 -5.01735e-16 0.325139
-2.13733 8.31572e-16 0.353041
-2.10247 1.63958e-15 0.385197
-2.06762 -3.34716e-15 0.421901
-2.03278 -6.62595e-15 0.464513
-1.99794 -1.1153e-14 0.513625
-1.9631 -1.44331e-14 0.571224
-1.92827 -1.656e-14 0.638441
-1.89345 -1.6984e-14 0.718307
-1.85862 -9.33977e-15 0.812976
-1.82381 1.3576e-14 0.927307
-1.78899 3.80739e-14 1.06547
-1.75419 3.23472e-14 1.23574
-1.71938 2.54892e-14 1.44647
-1.68458 -2.74504e-15 1.71282
-1.64979 2.12523e-14 2.05226
-1.61499 -5.0436e-14 2.49499
-1.58021 7.37566e-15 3.07992
-1.54542 -5.87041e-14 3.8725
-1.51064 1.07506e-13 4.96491
-1.47586 -8.76698e-14 6.50898
-1.44109 4.32193e-13 8.72518
-1.40632 -2.6376e-13 11.9425
-1.37155 -9.95013e-13 16.5343
-1.33679 1.30267e-12 22.6574
-1.30203 -2.78524e-12 29.4681
-1.26727 5.02471e-12 34.4778
-1.23251 -2.93611e-12 35.2469
-1.19776 2.75325e-12 32.2365
-1.16301 -6.53493e-13 27.8704
-1.12827 -4.59003e-13 23.8525
-1.09352 2.28669e-13 20.7582
-1.05878 1.06113e-12 18.5836
-1.02405 -7.80108e-13 17.1869
-0.989309 2.1285e-13 16.4294
-0.954576 5.17979e-13 16.2445
-0.919844 -1.98104e-13 16.5861
-0.885115 7.02142e-13 17.4667
-0.850388 -6.23105e-13 18.9578
-0.815663 1.66564e-12 21.2018
-0.78094 -5.02078e-13 24.4426
-0.746219 8.80318e-13 29.0713
-0.711499 5.84069e-12 35.7485
-0.676781 -1.78614e-12 45.5654
-0.642065 1.2544e-11 60.4823
-0.60735 -1.76066e-11 84.0349
-0.572637 3.57614e-11 123.056
-0.537925 -6.45016e-11 190.558
-0.503214 1.10918e-10 308.094
-0.468504 -2.63924e-10 484.745
-0.433796 4.30621e-11 617.174
-0.399089 3.8598e-10 552.231
-0.364382 -1.43839e-10 396.179
-0.329676 -1.78625e-12 274.627
-0.294972 1.99149e-13 198.555
-0.260267 3.54746e-12 151.274
-0.225564 -9.99128e-13 121.578
-0.190861 1.42473e-13 101.722
-0.156158 -2.35291e-11 88.7671
-0.121456 -3.30965e-11 79.5887
-0.0867541 -4.6932e-11 74.0437
-0.0520524 -3.90066e-11 69.9522
-0.0173508 -1.31175e-11 69.4647
0.0173508 1.37122e-11 69.4647
0.0520524 3.34281e-11 69.9522
0.0867541 5.15625e-11 74.0437
0.121456 3.40825e-11 79.5887
0.156158 4.07877e-11 88.7671
0.190861 1.24087e-11 101.722
0.225564 1.57315e-11 121.578
0.260267 6.41666e-12 151.274
0.294972 -3.81132e-11 198.555
0.329676 8.69265e-11 274.627
0.364382 4.79106e-11 396.179
0.399089 -6.41739e-11 552.231
0.433796 -1.85133e-10 617.174
0.468504 -3.0341e-11 484.745
0.503214 -3.20985e-10 308.094
0.537925 -2.38108e-11 190.558
0.572637 -1.2231e-11 123.056
0.60735 1.40158e-11 84.0349
0.642065 2.27798e-12 60.4823
0.676781 -6.80339e-12 45.5654
0.711499 1.42549e-12 35.7485
0.746219 -3.0358e-12 29.0713
0.78094 2.60206e-12 24.4426
0.815663 2.22009e-13 21.2018
0.850388 -4.4135e-13 18.9578
0.885115 -4.93656e-13 17.4667
0.919844 -1.15888e-13 16.5861
0.954576 3.98209e-14 16.2445
0.989309 1.41572e-13 16.4294
1.02405 5.08964e-13 17.1869
1.05878 -9.24217e-14 18.5836
1.09352 3.99633e-13 20.7582
1.12827 -6.84491e-13 23.8525
1.16301 3.45535e-12 27.8704
1.19776 -5.53298e-12 32.2365
1.23251 2.24616e-12 35.2469
1.26727 -3.013e-12 34.4778
1.30203 5.06163e-12 29.4681
1.33679 -3.44732e-12 22.6574
1.37155 6.76186e-13 16.5343
1.40632 2.81552e-13 11.9425
1.44109 2.54546e-13 8.72518
1.47586 -2.1119e-13 6.50898
1.51064 1.09869e-14 4.96491
1.54542 -6.2718e-14 3.8725
1.58021 6.78662e-14 3.07992
1.61499 8.14059e-15 2.49499
1.64979 1.11913e-14 2.05226
1.68458 -1.07036e-14 1.71282
1.71938 -1.98925e-14 1.44647
1.75419 -4.68451e-14 1.23574
1.78899 -2.70471e-14 1.06547
1.82381 -1.53803e-14 0.927307
1.85862 1.00804e-14 0.812976
1.89345 1.53996e-14 0.718307
1.92827 1.82631e-14 0.638441
1.9631 1.37426e-14 0.571224
1.99794 1.13297e-14 0.513625
2.03278 6.59342e-15 0.464513
2.06762 2.29984e-15 0.421901
2.10247 -1.12012e-15 0.385197
2.13733 -1.61425e-15 0.353041
2.17219 1.1092e-15 0.325139
2.20705 4.36727e-15 0.300527
2.24192 4.26783e-15 0.27908
2.2768 5.60643e-15 0.260098
2.31168 3.40285e-15 0.243552
2.34657 4.72845e-16 0.228929
2.38146 -1.14111e-16 0.216264
2.41636 -9.68642e-16 0.20518
2.45126 -7.47605e-16 0.19576
2.48617 -2.43075e-16 0.187742
2.52109 1.08553e-15 0.181257
2.55601 1.71525e-15 0.176155
2.59094 1.07434e-15 0.172632
2.62587 2.56805e-16 0.170673
2.66081 3.03704e-16 0.170589
2.69576 -1.0944e-16 0.172564
2.73071 -4.71837e-16 0.177122
2.76567 -7.62559e-16 0.184763
2.80064 -7.13582e-17 0.196365
2.83561 2.57222e-16 0.212809
2.87059 -1.5792e-16 0.235065
2.90558 4.8246e-16 0.263111
2.94058 6.85418e-16 0.294329
2.97558 1.31768e-15 0.320311
3.01059 2.04326e-15 0.327146
3.0456 4.85635e-16 0.305045
3.08063 -7.91732e-16 0.260272
3.11566 -1.73749e-15 0.209446
3.1507 -2.08751e-15 0.16491
3.18574 -1.80496e-15 0.13033
3.2208 -1.39733e-15 0.104807
3.25586 -1.16833e-15 0.0861265
3.29093 -8.00871e-16 0.0723729
3.32601 -4.4701e-17 0.0620361
3.36109 2.07643e-16 0.0541371
3.39619 2.91368e-16 0.0479397
3.43129 1.84245e-16 0.0430049
3.4664 1.5236e-16 0.0389704
3.50152 6.48773e-17 0.0356396
3.53665 -6.60734e-17 0.0328195
3.57179 -1.54846e-16 0.0304215
3.60694 -8.01897e-17 0.0283327
3.64209 1.0426e-16 0.0265148
3.67726 1.42645e-16 0.0248954
3.71243 -1.7256e-17 0.0234602
3.74761 -1.69261e-16 0.0221591
3.7828 -1.19491e-16 0.0209898
3.81801 -3.41494e-18 0.0199152
3.85322 7.87947e-17 0.0189391
3.88844 5.2783e-17 0.0180322
3.92367 4.87249e-17 0.0172017
3.95891 4.33614e-17 0.0164235
3.99416 -8.21953e-17 0.0157062
4.02942 -2.55189e-16 0.0150296
4.06469 -4.63161e-16 0.0144026
4.09997 -5.73042e-16 0.0138081
4.13526 -5.69359e-16 0.0132549
4.17056 -4.25678e-16 0.0127281
4.20587 -2.81054e-16 0.0122361
4.24119 -1.1924e-16 0.0117659
4.27653 -1.31445e-17 0.0113257
4.31187 7.2043e-17 0.0109036
4.34722 1.13052e-16 0.0105075
4.38259 1.57881e-16 0.0101268
4.41797 1.68282e-16 0.00976877
4.45335 1.29098e-16 0.00942388
4.48875 2.1728e-17 0.009099
4.52416 -7.09917e-17 0.00878545
4.55958 -8.95207e-17 0.00848965
4.59502 -2.93046e-17 0.00820367
4.63046 3.29615e-17 0.00793353
4.66592 4.21148e-17 0.00767197
4.70139 -6.23376e-17 0.0074246
4.73687 -1.66612e-16 0.00718477
4.77237 -2.40788e-16 0.00695771
4.80787 -2.66866e-16 0.0067373
4.84339 -2.24436e-16 0.00652843
4.87892 -1.49367e-16 0.00632545
4.91446 -7.10165e-17 0.00613292
4.95002 1.34686e-17 0.00594563
4.98559 9.47867e-17 0.00576785
5.02117 1.24893e-16 0.00559473
5.05677 1.32581e-16 0.00543028
5.09237 1.17831e-16 0.00527
5.128 9.22245e-17 0.00511765
5.16363 4.45392e-17 0.00496903
5.19928 -1.76817e-17 0.00482767
5.23494 -3.69789e-17 0.00468967
5.27062 -4.06304e-17 0.00455832
5.30631 -2.86152e-17 0.00443001
5.34201 -1.55159e-17 0.00430781
5.37773 1.95052e-17 0.00418835
5.41346 5.31446e-17 0.00407451
5.4492 6.18041e-17 0.00396316
5.48497 4.0483e-17 0.003857
5.52074 -1.19295e-17 0.00375308
5.55653 -4.24659e-17 0.00365396
5.59233 -4.37231e-17 0.00355688
5.62815 -3.23424e-17 0.00346423
5.66399 -1.38635e-17 0.00337343
5.69984 2.42753e-18 0.00328675
5.7357 1.80681e-17 0.00320175
5.77158 2.80445e-17 0.00312056
5.80748 2.19057e-17 0.00304091
5.84339 -1.24619e-17 0.0029648
5.87932 -4.61869e-17 0.0028901
5.91526 -5.97852e-17 0.00281868
5.95122 -5.29052e-17 0.00274855
5.9872 -3.30475e-17 0.00268147
6.02319 -1.88549e-17 0.00261558
6.05919 -1.74456e-17 0.00255253
6.09522 -2.3778e-17 0.00249056
6.13126 -2.90799e-17 0.00243125
6.16732 -2.18657e-17 0.00237294
6.20339 3.75127e-19 0.0023171
6.23949 2.58516e-17 0.00226217
6.27559 4.04536e-17 0.00220955
6.31172 4.40361e-17 0.00215778
6.34786 3.11622e-17 0.00210817
6.38403 7.93683e-18 0.00205933
6.42021 -1.5747e-17 0.00201252
6.4564 -2.57044e-17 0.00196642
6.49262 -2.47367e-17 0.00192222
6.52885 -1.46123e-17 0.00187867
6.5651 3.644e-18 0.0018369
6.60137 2.40866e-17 0.00179574
6.63766 3.93766e-17 0.00175625
6.67397 4.34101e-17 0.00171731
6.71029 4.03845e-17 0.00167995
6.74664 3.34465e-17 0.0016431
6.783 1.24811e-17 0.00160772
6.81938 -1.12178e-17 0.00157282
6.85579 -3.12219e-17 0.00153931
6.89221 -4.35891e-17 0.00150624
6.92865 -4.97364e-17 0.00147447
6.96511 -4.20608e-17 0.00144311
7.00159 -1.75552e-17 0.00141298
7.0381 1.7013e-17 0.00138323
7.07462 4.51224e-17 0.00135464
7.11116 5.55856e-17 0.0013264
7.14772 4.68421e-17 0.00129925
7.18431 2.79514e-17 0.00127242
7.22091 1.28631e-17 0.00124663
7.25754 1.44492e-18 0.00122114
7.29418 -9.62471e-18 0.00119662
7.33085 -1.87452e-17 0.00117239
7.36754 -2.12554e-17 0.00114907
7.40425 -1.66395e-17 0.00112601
7.44099 -6.30042e-18 0.00110383
7.47774 6.32169e-18 0.00108188
7.51452 1.14896e-17 0.00106076
7.55132 9.32257e-18 0.00103987
7.58814 2.87329e-18 0.00101975
7.62498 -3.38029e-18 0.000999846
7.66185 -1.03365e-17 0.000980677
7.69874 -1.09337e-17 0.000961703
7.73566 -5.75678e-18 0.000943429
7.77259 1.39583e-18 0.000925336
7.80955 3.06523e-18 0.000907907
7.84654 1.65929e-18 0.000890646
7.88355 2.46072e-19 0.000874016
7.92058 5.34023e-18 0.000857541
7.95763 1.15532e-17 0.000841666
7.99471 1.70186e-17 0.000825936
8.03182 1.33644e-17 0.000810774
8.06895 5.56675e-18 0.000795748
8.1061 -1.20313e-18 0.000781263
8.14328 -2.55103e-18 0.000766903
8.18049 1.68971e-18 0.000753058
8.21772 6.88742e-18 0.00073933
8.25497 9.5756e-18 0.000726091
8.29226 1.05818e-17 0.000712962
8.32956 7.4059e-18 0.000700298
8.3669 1.2694e-18 0.000687736
8.40426 -2.48451e-18 0.000675617
8.44165 -1.68738e-18 0.000663594
8.47906 3.0428e-18 0.000651992
8.5165 7.53581e-18 0.00064048
8.55397 1.06419e-17 0.00062937
8.59146 1.1652e-17 0.000618343
8.62899 1.22526e-17 0.000607698
8.66654 1.4337e-17 0.000597133
8.70412 1.52761e-17 0.000586931
8.74172 1.51593e-17 0.000576804
8.77936 1.22932e-17 0.000567024
8.81702 7.61075e-18 0.000557313
8.85471 2.17092e-18 0.000547933
8.89244 -2.42493e-18 0.000538618
8.93019 -8.57008e-18 0.00052962
8.96797 -1.27443e-17 0.000520682
9.00578 -1.39681e-17 0.000512047
9.04362 -9.27809e-18 0.000503467
9.08149 -4.74045e-18 0.000495177
9.11939 -1.26353e-18 0.00048694
9.15732 4.61702e-19 0.000478979
9.19528 9.07667e-19 0.000471067
9.23327 -1.91584e-19 0.00046342
9.2713 -2.96553e-19 0.000455818
9.30935 -8.14118e-19 0.00044847
9.34744 -1.25907e-18 0.000441163
9.38556 -2.10912e-18 0.000434101
9.42371 -1.86569e-18 0.000427076
9.46189 -7.99791e-20 0.000420286
9.50011 1.90367e-18 0.00041353
9.53836 3.03871e-18 0.000406999
9.57664 2.65634e-18 0.000400501
9.61496 1.99108e-18 0.000394218
9.65331 2.24385e-18 0.000387965
9.69169 1.42247e-18 0.000381919
9.73011 7.0257e-19 0.0003759
9.76856 3.93256e-19 0.00037008
9.80704 1.26755e-18 0.000364286
9.84557 2.90147e-18 0.000358681
9.88412 5.49065e-18 0.000353101
9.92271 5.61231e-18 0.000347703
9.96134 4.2828e-18 0.000342328
10 2.82237e-18 0.000337127
10.0387 2.27671e-18 0.000331948
10.0774 2.61914e-18 0.000326936
10.1162 3.78627e-18 0.000321944
10.155 2.61841e-18 0.000317113
10.1939 -2.6476e-19 0.000312301
10.2328 -3.96286e-18 0.000307643
10.2717 -5.64809e-18 0.000303002
10.3106 -4.3567e-18 0.00029851
10.3496 -5.6531e-19 0.000294034
10.3887 4.10586e-18 0.0002897
10.4278 6.41902e-18 0.000285382
10.4669 5.44294e-18 0.0002812
10.506 2.2284e-18 0.000277033
10.5452 -2.02433e-19 0.000272997
10.5845 -6.76937e-19 0.000268974
10.6238 -3.77083e-19 0.000265078
10.6631 -3.59595e-19 0.000261194
10.7024 -8.16479e-19 0.000257432
10.7418 -1.12078e-19 0.000253681
10.7813 2.01351e-18 0.000250048
10.8208 4.79043e-18 0.000246424
10.8603 6.73467e-18 0.000242915
10.8999 6.87603e-18 0.000239414
10.9395 4.19095e-18 0.000236022
10.9792 6.7567e-19 0.000232639
11.0189 -2.42687e-18 0.000229361
11.0586 -3.9841e-18 0.000226091
11.0984 -4.08875e-18 0.000222923
11.1383 -3.39164e-18 0.000219761
11.1781 -2.68289e-18 0.000216697
11.2181 -1.48947e-18 0.000213639
11.2581 2.30667e-19 0.000210676
11.2981 2.41571e-18 0.000207719
11.3381 3.87772e-18 0.000204853
11.3783 3.91624e-18 0.000201992
11.4184 2.43904e-18 0.000199219
11.4587 4.65201e-19 0.00019645
11.4989 -1.24346e-18 0.000193766
11.5392 -1.62005e-18 0.000191087
11.5796 -8.87966e-19 0.000188489
11.62 6.15251e-19 0.000185896
11.6605 1.76092e-18 0.000183381
11.701 1.98811e-18 0.000180869
11.7415 1.17748e-18 0.000178434
11.7822 -3.69681e-19 0.000176002
11.8228 -1.81557e-18 0.000173643
11.8636 -1.96426e-18 0.000171288
11.9043 -1.69958e-18 0.000169003
11.9452 -1.82303e-18 0.000166721
11.986 -1.74045e-18 0.000164507
12.027 -4.12913e-19 0.000162295
12.068 1.47464e-18 0.00016015
12.109 3.01734e-18 0.000158007
12.1501 2.71364e-18 0.000155928
12.1913 5.99695e-19 0.00015385
12.2325 -2.29093e-18 0.000151835
12.2738 -3.80194e-18 0.00014982
12.3151 -3.29822e-18 0.000147866
12.3565 -1.29545e-18 0.000145912
12.3979 7.13222e-19 0.000144017
12.4394 1.48424e-18 0.000142122
12.481 5.267e-19 0.000140284
12.5226 -1.04755e-18 0.000138446
12.5643 -2.36499e-18 0.000136663
12.6061 -2.71023e-18 0.000134879
12.6479 -2.53873e-18 0.000133149
12.6898 -1.82917e-18 0.000131418
12.7317 -1.02951e-18 0.000129739
12.7737 2.50043e-20 0.000128059
12.8158 1.16867e-18 0.000126429
12.8579 2.20746e-18 0.000124799
12.9001 2.32934e-18 0.000123216
12.9424 1.81625e-18 0.000121633
12.9847 1.2144e-18 0.000120097
13.0271 8.24168e-19 0.000118559
13.0696 9.03147e-19 0.000117067
13.1121 1.19404e-18 0.000115574
13.1547 7.80707e-19 0.000114125
13.1974 1.99661e-19 0.000112674
13.2402 -4.0403e-20 0.000111267
13.283 3.94089e-19 0.000109857
13.3259 1.23522e-18 0.000108489
13.3689 1.63271e-18 0.00010712
13.4119 1.11604e-18 0.000105791
13.455 1.53512e-19 0.00010446
13.4982 -6.8651e-19 0.000103168
13.5415 -1.05894e-18 0.000101874
13.5848 -9.24425e-19 0.000100618
13.6283 -5.45091e-19 9.93606e-05
13.6718 -4.03274e-20 9.81395e-05
13.7153 5.92982e-19 9.69167e-05
13.759 3.80556e-19 9.57293e-05
13.8028 -6.68983e-19 9.45402e-05
13.8466 -1.64765e-18 9.33853e-05
13.8905 -1.51899e-18 9.22287e-05
13.9345 -6.84552e-19 9.11055e-05
13.9786 -1.29464e-19 8.99802e-05
14.0227 1.00355e-19 8.88876e-05
14.067 5.10611e-19 8.77927e-05
14.1113 8.69359e-19 8.67297e-05
14.1558 8.09941e-19 8.56641e-05
14.2003 3.40553e-19 8.46298e-05
14.2449 -2.78072e-19 8.35926e-05
14.2896 -8.55962e-19 8.2586e-05
14.3344 -9.77874e-19 8.15765e-05
14.3793 -8.13176e-19 8.05965e-05
14.4243 -1.672e-19 7.96138e-05
14.4693 4.98689e-19 7.86596e-05
14.5145 9.36766e-19 7.77029e-05
14.5598 5.2783e-19 7.67736e-05
14.6052 -2.14046e-19 7.5842e-05
14.6506 -6.87793e-19 7.4937e-05
14.6962 -5.44755e-19 7.40297e-05
14.7419 -4.7841e-19 7.31482e-05
14.7877 -4.02242e-19 7.22643e-05
14.8336 -3.49626e-19 7.14057e-05
14.8796 -2.79789e-19 7.05444e-05
14.9257 -2.82057e-19 6.97081e-05
14.9719 -2.23416e-19 6.88686e-05
15.0182 -3.22485e-19 6.80538e-05
15.0647 -1.57931e-19 6.72356e-05
15.1112 1.69072e-19 6.64415e-05
15.1579 5.68169e-19 6.56441e-05
15.2047 6.52458e-19 6.48699e-05
15.2516 5.30433e-19 6.40927e-05
15.2986 2.24275e-19 6.33378e-05
15.3458 -1.69224e-19 6.25802e-05
15.393 -7.22901e-19 6.18441e-05
15.4404 -1.07819e-18 6.11054e-05
15.488 -1.02838e-18 6.03875e-05
15.5356 -4.72714e-19 5.9667e-05
15.5834 1.12184e-19 5.8967e-05
15.6313 4.51731e-19 5.8264e-05
15.6794 3.25753e-19 5.75813e-05
15.7276 1.44438e-19 5.68953e-05
15.7759 1.98181e-19 5.62295e-05
15.8243 5.13538e-19 5.556e-05
15.873 6.56907e-19 5.49103e-05
15.9217 7.73878e-19 5.42571e-05
15.9706 6.47599e-19 5.36228e-05
16.0197 4.64364e-19 5.29855e-05
16.0689 3.71576e-19 5.23662e-05
16.1182 3.16453e-19 5.17442e-05
16.1677 2.57982e-19 5.11396e-05
16.2174 4.38902e-19 5.05323e-05
16.2672 4.98495e-19 4.99421e-05
16.3172 3.49237e-19 4.93488e-05
16.3674 8.85779e-20 4.87727e-05
16.4177 -7.81691e-20 4.8193e-05
16.4682 8.59227e-21 4.76306e-05
16.5189 2.52414e-19 4.70642e-05
16.5697 2.12665e-19 4.65147e-05
16.6208 1.25663e-19 4.59616e-05
16.672 7.10893e-20 4.54244e-05
16.7234 -1.17436e-20 4.48842e-05
16.775 6.39255e-20 4.43591e-05
16.8268 2.34614e-19 4.38312e-05
16.8787 2.064e-19 4.3318e-05
16.9309 8.16996e-20 4.28018e-05
16.9833 -2.95334e-19 4.23004e-05
17.0359 -6.41906e-19 4.17953e-05
17.0887 -7.97637e-19 4.13054e-05
17.1418 -4.82885e-19 4.08114e-05
17.195 -6.2609e-21 4.03321e-05
17.2485 1.41864e-19 3.98492e-05
17.3022 -1.71247e-19 3.93801e-05
17.3562 -6.03585e-19 3.8908e-05
17.4104 -8.29168e-19 3.84488e-05
17.4648 -6.4579e-19 3.79868e-05
17.5195 -3.68711e-19 3.75378e-05
17.5744 1.77466e-20 3.70851e-05
17.6296 1.60044e-19 3.66461e-05
17.6851 2.7297e-21 3.62027e-05
17.7408 9.94211e-21 3.57728e-05
17.7969 5.89027e-19 3.5339e-05
17.8532 8.37493e-19 3.49174e-05
17.9098 6.5023e-19 3.4493e-05
17.9667 4.51219e-19 3.40799e-05
18.0239 9.16406e-20 3.36639e-05
18.0815 -4.67842e-19 3.32597e-05
18.1393 -4.88514e-19 3.28512e-05
18.1975 9.30726e-21 3.24556e-05
18.256 3.3652e-19 3.20552e-05
18.3149 2.01802e-19 3.16667e-05
18.3742 1.0149e-19 3.12749e-05
18.4338 -7.88458e-20 3.08932e-05
18.4938 -1.57287e-19 3.05088e-05
18.5542 -1.95778e-19 3.01351e-05
18.615 -1.34057e-19 2.97568e-05
18.6762 -1.12238e-19 2.93906e-05
18.7379 -2.08918e-20 2.90194e-05
18.8 7.79132e-20 2.86588e-05
18.8625 9.72726e-20 2.82953e-05
18.9255 1.06717e-19 2.79407e-05
18.9891 1.59612e-19 2.75825e-05
19.0531 5.88915e-20 2.72356e-05
19.1177 -1.30486e-19 2.68825e-05
19.1828 -1.48919e-19 2.65404e-05
19.2484 -8.44962e-20 2.61949e-05
19.3147 -2.44597e-19 2.58572e-05
19.3816 -2.85269e-19 2.55158e-05
19.4491 -1.95589e-20 2.51855e-05
19.5173 1.21367e-19 2.48482e-05
19.5862 -1.58543e-19 2.45206e-05
19.6558 -1.24159e-19 2.41905e-05
19.7262 1.81765e-19 2.38678e-05
19.7974 3.64725e-19 2.35384e-05
19.8694 1.01275e-19 2.32208e-05
19.9423 -1.07773e-19 2.28987e-05
20.0162 -3.24648e-19 2.25821e-05
20.091 -5.3608e-19 2.22591e-05
20.1669 -3.07205e-19 2.19486e-05
20.244 -6.53176e-21 2.16335e-05
20.3222 1.74577e-19 2.1323e-05
20.4016 2.82469e-19 2.1002e-05
20.4825 1.50532e-19 2.06891e-05
20.5648 1.10388e-19 2.03724e-05
20.6487 -2.99749e-19 2.00664e-05
20.7344 -3.60291e-19 1.97537e-05
20.8219 -2.91728e-19 1.9448e-05
20.9115 -3.43768e-20 1.91328e-05
21.0034 3.60793e-19 1.88237e-05
21.0979 2.30816e-19 1.85043e-05
21.1952 -3.91577e-20 1.81904e-05
21.2959 -1.48922e-19 1.78646e-05
21.4004 -7.30937e-20 1.7543e-05
21.5093 2.4876e-19 1.72065e-05
21.6237 4.5007e-20 1.68716e-05
21.7448 1.30703e-20 1.65161e-05
21.8747 -1.20568e-19 1.61564e-05
22.0165 -7.6064e-21 1.57632e-05
22.1768 -1.867e-20 1.53467e-05
22.3723 -5.02985e-20 1.48412e-05


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.125Nc1Quantum/iFp_FRG.txt <==
-22.3723 -5.70091e-19 1.20311e-19
-22.1768 -1.36298e-19 -5.06012e-19
-22.0165 -1.00211e-18 2.56637e-18
-21.8747 5.05652e-19 3.04022e-19
-21.7448 8.93827e-19 2.38629e-18
-21.6237 4.3581e-19 1.49232e-19
-21.5093 -1.90931e-19 3.51585e-19
-21.4004 3.83963e-19 4.72154e-20
-21.2959 -2.67904e-19 4.63535e-19
-21.1952 4.96172e-19 1.52109e-19
-21.0979 6.32856e-20 5.70765e-19
-21.0034 7.87097e-19 3.28323e-19
-20.9115 5.70789e-19 7.27889e-19
-20.8219 9.31404e-19 3.50487e-19
-20.7344 1.21111e-18 1.42147e-18
-20.6487 1.04622e-18 1.81107e-19
-20.5648 2.52057e-18 2.8331e-18
-20.4825 1.19631e-18 1.04015e-19
-20.4016 6.23659e-18 3.78908e-18
-20.3222 2.38785e-18 -2.97891e-19
-20.244 6.32157e-18 1.20537e-18
-20.1669 3.92598e-18 -8.76566e-19
-20.091 1.09261e-17 -2.10295e-17
-20.0162 3.63106e-18 -1.21918e-18
-19.9423 -1.25229e-17 -6.00133e-18
-19.8694 3.20866e-18 -1.23419e-18
-19.7974 -1.04327e-17 2.7298e-19
-19.7262 5.81291e-18 -5.50081e-18
-19.6558 -3.69848e-18 -9.75612e-19
-19.5862 4.93267e-18 -7.81784e-18
-19.5173 -2.17433e-18 3.05193e-18
-19.4491 7.31358e-18 -7.8827e-18
-19.3816 -7.69015e-19 1.59737e-18
-19.3147 3.98753e-18 -1.21395e-17
-19.2484 -3.76893e-19 9.82595e-19
-19.1828 2.1584e-18 -1.25079e-17
-19.1177 -8.34286e-19 5.27851e-19
-19.0531 6.83077e-18 -1.26167e-17
-18.9891 -9.05046e-19 8.43963e-20
-18.9255 6.31523e-18 -1.27044e-17
-18.8625 -1.03082e-18 1.7714e-20
-18.8 6.14916e-18 -1.08867e-17
-18.7379 -1.552e-18 -4.26573e-19
-18.6762 6.27722e-18 -7.08805e-18
-18.615 -1.40331e-18 -4.0897e-19
-18.5542 7.14602e-18 -6.91879e-18
-18.4938 -1.45346e-18 -3.93164e-19
-18.4338 5.83782e-18 -5.97676e-18
-18.3742 -1.97942e-18 -6.64354e-19
-18.3149 4.48839e-18 -5.12768e-18
-18.256 -2.0752e-18 -6.69154e-19
-18.1975 7.33679e-18 -8.24666e-18
-18.1393 -2.23452e-18 -5.42313e-19
-18.0815 6.94398e-18 -8.44495e-18
-18.0239 -2.5717e-18 -6.20125e-19
-17.9667 9.79794e-18 -1.15899e-17
-17.9098 -2.74042e-18 -8.05019e-19
-17.8532 1.39826e-17 -9.08896e-18
-17.7969 -2.77073e-18 -8.32888e-19
-17.7408 1.31804e-17 -1.05108e-17
-17.6851 -2.95839e-18 -9.4406e-19
-17.6296 1.44845e-17 -1.55125e-17
-17.5744 -3.61066e-18 -9.99207e-19
-17.5195 2.3283e-17 -1.38831e-17
-17.4648 -4.0541e-18 -9.46349e-19
-17.4104 2.34799e-17 -1.47308e-17
-17.3562 -4.28283e-18 -9.20013e-19
-17.3022 2.14097e-17 -1.28287e-17
-17.2485 -4.27763e-18 -1.22384e-18
-17.195 2.3416e-17 -1.22268e-17
-17.1418 -5.24391e-18 -1.80567e-18
-17.0887 1.93284e-17 -8.10139e-18
-17.0359 -5.25105e-18 -1.39225e-18
-16.9833 1.92074e-17 -3.56621e-18
-16.9309 -5.78649e-18 -1.09893e-18
-16.8787 1.788e-17 -2.08528e-18
-16.8268 -6.41066e-18 -8.6197e-19
-16.775 1.79452e-17 -7.23701e-19
-16.7234 -6.84477e-18 -2.625e-19
-16.672 1.53732e-17 -1.69117e-18
-16.6208 -6.63304e-18 2.28109e-19
-16.5697 1.43902e-17 -1.10513e-18
-16.5189 -7.6333e-18 1.09892e-18
-16.4682 1.21943e-17 -4.62344e-18
-16.4177 -3.19545e-18 -5.95578e-18
-16.3674 1.39631e-17 4.09076e-18
-16.3172 -9.03538e-18 1.13919e-19
-16.2672 1.31995e-17 -1.70344e-18
-16.2174 -7.66429e-18 2.71186e-18
-16.1677 1.01187e-17 -7.27861e-18
-16.1182 -8.58095e-18 -2.57536e-18
-16.0689 1.48079e-17 -2.48814e-19
-16.0197 -8.80574e-18 -1.81288e-18
-15.9706 1.09714e-17 -2.34421e-18
-15.9217 -8.3833e-18 -5.73745e-19
-15.873 1.30158e-17 -8.21209e-19
-15.8243 -1.13247e-17 -1.11429e-18
-15.7759 1.14121e-17 1.40856e-18
-15.7276 -1.08302e-17 3.41575e-19
-15.6794 1.36746e-17 2.48428e-18
-15.6313 -1.07992e-17 1.43884e-18
-15.5834 1.25005e-17 2.7716e-19
-15.5356 -1.42389e-17 3.21712e-19
-15.488 1.25049e-17 1.6878e-18
-15.4404 -1.21515e-17 1.02931e-18
-15.393 1.30676e-17 4.81874e-19
-15.3458 -1.08335e-17 9.9378e-19
-15.2986 1.17154e-17 1.24533e-18
-15.2516 -1.1362e-17 1.16238e-18
-15.2047 1.30246e-17 2.05031e-18
-15.1579 -1.30529e-17 2.10338e-18
-15.1112 1.25563e-17 2.57602e-18
-15.0647 -1.19615e-17 1.18375e-18
-15.0182 1.1329e-17 1.37758e-18
-14.9719 -1.14014e-17 1.54272e-18
-14.9257 1.07296e-17 2.72708e-18
-14.8796 -1.27659e-17 1.53559e-18
-14.8336 1.26691e-17 1.91435e-18
-14.7877 -1.29045e-17 1.05392e-18
-14.7419 1.04544e-17 1.88715e-18
-14.6962 -1.25464e-17 3.04063e-18
-14.6506 1.13224e-17 8.29846e-19
-14.6052 -1.23694e-17 8.42469e-19
-14.5598 1.13639e-17 1.42232e-18
-14.5145 -1.66077e-17 2.80395e-18
-14.4693 1.11432e-17 7.35024e-19
-14.4243 -1.17988e-17 5.57799e-19
-14.3793 1.08869e-17 1.12193e-18
-14.3344 -1.59187e-17 -5.10682e-20
-14.2896 1.12195e-17 8.18291e-19
-14.2449 -1.34134e-17 -3.76247e-19
-14.2003 1.26908e-17 2.02584e-18
-14.1558 -1.5232e-17 -2.07026e-18
-14.1113 1.12824e-17 1.85748e-19
-14.067 -1.25702e-17 4.15116e-19
-14.0227 1.19473e-17 9.84408e-19
-13.9786 -1.45758e-17 -1.6149e-19
-13.9345 1.14495e-17 2.31525e-18
-13.8905 -1.43482e-17 -1.39757e-18
-13.8466 1.28122e-17 1.83156e-18
-13.8028 -1.42635e-17 7.99815e-19
-13.759 1.13845e-17 2.1246e-18
-13.7153 -1.34654e-17 -2.89513e-19
-13.6718 1.28257e-17 6.94813e-19
-13.6283 -1.43582e-17 1.12497e-18
-13.5848 1.32299e-17 1.60565e-18
-13.5415 -1.4352e-17 5.22333e-19
-13.4982 1.28828e-17 3.2107e-19
-13.455 -1.28969e-17 1.1267e-18
-13.4119 1.26386e-17 2.07107e-18
-13.3689 -1.36062e-17 -8.0873e-19
-13.3259 1.26075e-17 8.72765e-19
-13.283 -1.4808e-17 3.67945e-19
-13.2402 1.37337e-17 2.017e-18
-13.1974 -1.35872e-17 -1.72342e-18
-13.1547 1.29854e-17 9.03951e-19
-13.1121 -1.5117e-17 1.18807e-18
-13.0696 1.29999e-17 4.36315e-19
-13.0271 -1.42998e-17 -4.57136e-19
-12.9847 1.56037e-17 1.53395e-19
-12.9424 -1.82818e-17 1.65623e-18
-12.9001 9.23355e-18 3.0706e-18
-12.8579 -1.3483e-17 -1.92532e-18
-12.8158 1.425e-17 8.51783e-19
-12.7737 -1.45287e-17 -1.04503e-18
-12.7317 1.27353e-17 4.67247e-19
-12.6898 -1.47133e-17 -1.39909e-18
-12.6479 1.52137e-17 7.5743e-19
-12.6061 -1.46082e-17 -9.54365e-19
-12.5643 1.43729e-17 1.31986e-19
-12.5226 -1.38369e-17 -1.13378e-18
-12.481 1.40063e-17 1.22943e-18
-12.4394 -1.42333e-17 -1.97254e-18
-12.3979 1.34366e-17 9.54599e-19
-12.3565 -1.3254e-17 -1.07232e-18
-12.3151 1.36447e-17 9.33094e-19
-12.2738 -1.44476e-17 7.63698e-20
-12.2325 1.44204e-17 1.51938e-18
-12.1913 -1.37107e-17 -1.36663e-18
-12.1501 1.36561e-17 1.58647e-18
-12.109 -1.42667e-17 -7.36102e-19
-12.068 1.47155e-17 1.34638e-18
-12.027 -1.4749e-17 -1.63201e-18
-11.986 1.45201e-17 1.69161e-18
-11.9452 -1.47052e-17 -1.51313e-18
-11.9043 1.48421e-17 1.37298e-18
-11.8636 -1.48419e-17 -1.43672e-18
-11.8228 1.4558e-17 1.28205e-18
-11.7822 -1.45804e-17 -1.34811e-18
-11.7415 1.47292e-17 1.47694e-18
-11.701 -1.52074e-17 -1.32409e-18
-11.6605 1.51108e-17 1.43547e-18
-11.62 -1.4946e-17 -1.39831e-18
-11.5796 1.45791e-17 1.20906e-18
-11.5392 -1.45482e-17 -1.22866e-18
-11.4989 1.45384e-17 1.16275e-18
-11.4587 -1.47648e-17 -1.23397e-18
-11.4184 1.48275e-17 1.11564e-18
-11.3783 -1.50965e-17 -1.09825e-18
-11.3381 1.55259e-17 1.0934e-18
-11.2981 -1.50828e-17 -1.02491e-18
-11.2581 1.5112e-17 1.05949e-18
-11.2181 -1.5067e-17 -1.19797e-18
-11.1781 1.47436e-17 1.20215e-18
-11.1383 -1.46512e-17 -1.41182e-18
-11.0984 1.44432e-17 1.95239e-18
-11.0586 -1.53701e-17 -7.12537e-19
-11.0189 1.52944e-17 1.20712e-18
-10.9792 -1.54995e-17 -1.3581e-18
-10.9395 1.52638e-17 1.21423e-18
-10.8999 -1.52311e-17 -1.14531e-18
-10.8603 1.50606e-17 1.01974e-18
-10.8208 -1.51531e-17 -1.09453e-18
-10.7813 1.51889e-17 1.12329e-18
-10.7418 -1.53815e-17 -1.24415e-18
-10.7024 1.54748e-17 1.25518e-18
-10.6631 -1.56348e-17 -1.31076e-18
-10.6238 1.57146e-17 1.27492e-18
-10.5845 -1.5793e-17 -1.24194e-18
-10.5452 1.57982e-17 1.1381e-18
-10.506 -1.5746e-17 -1.03875e-18
-10.4669 1.56808e-17 9.20407e-19
-10.4278 -1.55927e-17 -8.17586e-19
-10.3887 1.55865e-17 7.26793e-19
-10.3496 -1.54716e-17 -3.90678e-19
-10.3106 1.60165e-17 1.64167e-18
-10.2717 -1.596e-17 -1.28671e-18
-10.2328 1.59978e-17 1.19151e-18
-10.1939 -1.59583e-17 -1.10421e-18
-10.155 1.59106e-17 9.48262e-19
-10.1162 -1.58881e-17 -8.90256e-19
-10.0774 1.57058e-17 8.37072e-19
-10.0387 -1.58154e-17 -9.71956e-19
-10 1.59731e-17 7.52711e-19
-9.96134 -1.6002e-17 -1.51595e-18
-9.92271 1.61314e-17 1.25144e-18
-9.88412 -1.61164e-17 -1.41335e-18
-9.84557 1.60948e-17 1.33956e-18
-9.80704 -1.6272e-17 -1.38011e-18
-9.76856 1.62755e-17 1.31299e-18
-9.73011 -1.62692e-17 -1.3715e-18
-9.69169 1.61727e-17 1.73352e-18
-9.65331 -1.62391e-17 -9.74954e-19
-9.61496 1.65806e-17 1.03352e-18
-9.57664 -1.55869e-17 -1.67167e-18
-9.53836 1.67365e-17 1.02671e-18
-9.50011 -1.66254e-17 -1.14802e-18
-9.46189 1.65632e-17 1.1044e-18
-9.42371 -1.6462e-17 -1.14618e-18
-9.38556 1.6399e-17 1.09466e-18
-9.34744 -1.63708e-17 -1.10961e-18
-9.30935 1.64009e-17 1.0732e-18
-9.2713 -1.64066e-17 -1.07938e-18
-9.23327 1.65085e-17 1.07689e-18
-9.19528 -1.65745e-17 -1.12517e-18
-9.15732 1.66395e-17 1.11695e-18
-9.11939 -1.66464e-17 -1.15687e-18
-9.08149 1.66493e-17 1.1372e-18
-9.04362 -1.66067e-17 -1.16835e-18
-9.00578 1.65866e-17 1.14976e-18
-8.96797 -1.65571e-17 -1.19532e-18
-8.93019 1.65719e-17 1.20611e-18
-8.89244 -1.66005e-17 -1.28082e-18
-8.85471 1.66584e-17 1.32425e-18
-8.81702 -1.67161e-17 -1.41287e-18
-8.77936 1.67722e-17 1.45657e-18
-8.74172 -1.68073e-17 -1.51321e-18
-8.70412 1.68191e-17 1.5134e-18
-8.66654 -1.681e-17 -1.51346e-18
-8.62899 1.67858e-17 1.46498e-18
-8.59146 -1.67646e-17 -1.42894e-18
-8.55397 1.6749e-17 1.36789e-18
-8.5165 -1.67506e-17 -1.34208e-18
-8.47906 1.67706e-17 1.311e-18
-8.44165 -1.68004e-17 -1.32316e-18
-8.40426 1.68396e-17 1.33643e-18
-8.3669 -1.68693e-17 -1.37289e-18
-8.32956 1.68932e-17 1.40513e-18
-8.29226 -1.68998e-17 -1.43814e-18
-8.25497 1.69005e-17 1.45292e-18
-8.21772 -1.689e-17 -1.4596e-18
-8.18049 1.68882e-17 1.44659e-18
-8.14328 -1.68854e-17 -1.42835e-18
-8.1061 1.69057e-17 1.40241e-18
-8.06895 -1.69325e-17 -1.36666e-18
-8.03182 1.69457e-17 1.33991e-18
-7.99471 -1.69922e-17 -1.31064e-18
-7.95763 1.7032e-17 1.28241e-18
-7.92058 -1.70561e-17 -1.2518e-18
-7.88355 1.70697e-17 1.22337e-18
-7.84654 -1.70716e-17 -1.19445e-18
-7.80955 1.7066e-17 1.16862e-18
-7.77259 -1.70577e-17 -1.14841e-18
-7.73566 1.70529e-17 1.13536e-18
-7.69874 -1.70561e-17 -1.1315e-18
-7.66185 1.70692e-17 1.13667e-18
-7.62498 -1.70932e-17 -1.14904e-18
-7.58814 1.71238e-17 1.16464e-18
-7.55132 -1.71594e-17 -1.17909e-18
-7.51452 1.71914e-17 1.18684e-18
-7.47774 -1.72194e-17 -1.18462e-18
-7.44099 1.72352e-17 1.17011e-18
-7.40425 -1.72435e-17 -1.14162e-18
-7.36754 1.72398e-17 1.10468e-18
-7.33085 -1.7233e-17 -1.06187e-18
-7.29418 1.72209e-17 1.01876e-18
-7.25754 -1.72143e-17 -9.81238e-19
-7.22091 1.72102e-17 9.54254e-19
-7.18431 -1.72162e-17 -9.38948e-19
-7.14772 1.72277e-17 9.37952e-19
-7.11116 -1.72456e-17 -9.48716e-19
-7.07462 1.72675e-17 9.68376e-19
-7.0381 -1.72891e-17 -9.96176e-19
-7.00159 1.73023e-17 1.01989e-18
-6.96511 -1.73226e-17 -1.05429e-18
-6.92865 1.73174e-17 1.0663e-18
-6.89221 -1.73396e-17 -1.10504e-18
-6.85579 1.73082e-17 1.08795e-18
-6.81938 -1.73537e-17 -1.14747e-18
-6.783 1.72876e-17 1.08067e-18
-6.74664 -1.73813e-17 -1.18661e-18
-6.71029 1.727e-17 1.04875e-18
-6.67397 -1.74348e-17 -1.21642e-18
-6.63766 1.72672e-17 1.00165e-18
-6.60137 -1.74833e-17 -1.20855e-18
-6.5651 1.72932e-17 9.58271e-19
-6.52885 -1.74843e-17 -1.12512e-18
-6.49262 1.7358e-17 9.42535e-19
-6.4564 -1.74165e-17 -9.58503e-19
-6.42021 1.74408e-17 9.47384e-19
-6.38403 -1.73328e-17 -7.83326e-19
-6.34786 1.74796e-17 9.12421e-19
-6.31172 -1.73276e-17 -7.10355e-19
-6.27559 1.74256e-17 7.93358e-19
-6.23949 -1.74291e-17 -7.70236e-19
-6.20339 1.73561e-17 6.75637e-19
-6.16732 -1.75174e-17 -8.32309e-19
-6.13126 1.74122e-17 7.08181e-19
-6.09522 -1.74903e-17 -7.81853e-19
-6.05919 1.75669e-17 8.62928e-19
-6.02319 -1.74634e-17 -7.37904e-19
-5.9872 1.76056e-17 8.9937e-19
-5.95122 -1.75716e-17 -8.58662e-19
-5.91526 1.75183e-17 8.06077e-19
-5.87932 -1.76522e-17 -9.46851e-19
-5.84339 1.75418e-17 8.3473e-19
-5.80748 -1.75506e-17 -8.38284e-19
-5.77158 1.76411e-17 9.35604e-19
-5.7357 -1.75215e-17 -7.95681e-19
-5.69984 1.75728e-17 8.40139e-19
-5.66399 -1.76437e-17 -9.0225e-19
-5.62815 1.75308e-17 7.57916e-19
-5.59233 -1.7616e-17 -8.28668e-19
-5.55653 1.76698e-17 8.59388e-19
-5.52074 -1.75729e-17 -7.24709e-19
-5.48497 1.76587e-17 7.90275e-19
-5.4492 -1.7712e-17 -8.16219e-19
-5.41346 1.76066e-17 6.75662e-19
-5.37773 -1.76846e-17 -7.31064e-19
-5.34201 1.77349e-17 7.61012e-19
-5.30631 -1.76304e-17 -6.23957e-19
-5.27062 1.76784e-17 6.57354e-19
-5.23494 -1.77576e-17 -7.16659e-19
-5.19928 1.76486e-17 5.88187e-19
-5.16363 -1.76874e-17 -6.04019e-19
-5.128 1.7777e-17 6.85608e-19
-5.09237 -1.77143e-17 -5.93717e-19
-5.05677 1.77006e-17 5.66691e-19
-5.02117 -1.78311e-17 -6.78807e-19
-4.98559 1.78017e-17 6.2978e-19
-4.95002 -1.77544e-17 -5.58803e-19
-4.91446 1.78676e-17 6.57152e-19
-4.87892 -1.79019e-17 -6.73561e-19
-4.84339 1.78139e-17 5.64427e-19
-4.80787 -1.78789e-17 -6.15196e-19
-4.77237 1.79584e-17 6.8568e-19
-4.73687 -1.78857e-17 -5.96511e-19
-4.70139 1.7855e-17 5.58447e-19
-4.66592 -1.79652e-17 -6.66268e-19
-4.63046 1.79434e-17 6.35466e-19
-4.59502 -1.78623e-17 -5.5276e-19
-4.55958 1.79183e-17 6.04379e-19
-4.52416 -1.79964e-17 -6.91285e-19
-4.48875 1.79099e-17 5.95324e-19
-4.45335 -1.78987e-17 -5.88238e-19
-4.41797 1.79895e-17 6.7679e-19
-4.38259 -1.80201e-17 -7.14292e-19
-4.34722 1.79201e-17 6.01102e-19
-4.31187 -1.79835e-17 -6.65684e-19
-4.27653 1.80525e-17 7.43876e-19
-4.24119 -1.80529e-17 -7.28063e-19
-4.20587 1.79481e-17 6.29609e-19
-4.17056 -1.8072e-17 -7.40372e-19
-4.13526 1.80841e-17 7.71523e-19
-4.09997 -1.80682e-17 -7.29289e-19
-4.06469 1.79734e-17 6.48057e-19
-4.02942 -1.812e-17 -7.79229e-19
-3.99416 1.80857e-17 7.63434e-19
-3.95891 -1.80784e-17 -7.26128e-19
-3.92367 1.79813e-17 6.51226e-19
-3.88844 -1.81422e-17 -7.90865e-19
-3.85322 1.81061e-17 7.57326e-19
-3.81801 -1.80661e-17 -7.13466e-19
-3.7828 1.80274e-17 6.52365e-19
-3.74761 -1.81494e-17 -7.87158e-19
-3.71243 1.81376e-17 7.47621e-19
-3.67726 -1.80911e-17 -7.33635e-19
-3.64209 1.80721e-17 6.00475e-19
-3.60694 -1.81722e-17 -8.37739e-19
-3.57179 1.81574e-17 6.35051e-19
-3.53665 -1.81525e-17 -8.69689e-19
-3.50152 1.80541e-17 3.93379e-19
-3.4664 -1.82159e-17 -1.0124e-18
-3.43129 1.81523e-17 4.03281e-19
-3.39619 -1.82292e-17 -1.04209e-18
-3.36109 1.80025e-17 2.28878e-19
-3.32601 -1.82595e-17 -9.89242e-19
-3.29093 1.81119e-17 4.71946e-19
-3.25586 -1.83082e-17 -7.50276e-19
-3.2208 1.79734e-17 6.2293e-19
-3.18574 -1.82781e-17 -3.85789e-19
-3.1507 1.80502e-17 9.83575e-19
-3.11566 -1.83893e-17 -3.23917e-19
-3.08063 1.79591e-17 8.0976e-19
-3.0456 -1.82731e-17 -4.84482e-19
-3.01059 1.81131e-17 5.32325e-19
-2.97558 -1.82679e-17 -9.20335e-19
-2.94058 1.82802e-17 3.54037e-19
-2.90558 -1.79662e-17 -7.66683e-19
-2.87059 1.84052e-17 5.74522e-19
-2.83561 -1.81041e-17 -5.39663e-19
-2.80064 1.83382e-17 9.81114e-19
-2.76567 -1.82531e-17 -3.69267e-19
-2.73071 1.80286e-17 7.55292e-19
-2.69576 -1.84454e-17 -6.39477e-19
-2.66081 1.82092e-17 7.5559e-19
-2.62587 -1.82395e-17 -6.78692e-19
-2.59094 1.83618e-17 7.8965e-19
-2.55601 -1.80913e-17 -4.4134e-19
-2.52109 1.83257e-17 9.60291e-19
-2.48617 -1.84446e-17 -7.55967e-19
-2.45126 1.81038e-17 5.99667e-19
-2.41636 -1.84023e-17 -9.08872e-19
-2.38146 1.82043e-17 5.86941e-19
-2.34657 -1.82131e-17 -8.20482e-19
-2.31168 1.85688e-17 8.86197e-19
-2.2768 -1.81994e-17 -7.75092e-19
-2.24192 1.81765e-17 7.07314e-19
-2.20705 -1.844e-17 -7.7802e-19
-2.17219 1.82935e-17 9.70717e-19
-2.13733 -1.83201e-17 -6.80968e-19
-2.10247 1.84662e-17 1.03249e-18
-2.06762 -1.81917e-17 -7.92731e-19
-2.03278 1.83364e-17 5.87565e-19
-1.99794 -1.84195e-17 -1.17462e-18
-1.9631 1.83671e-17 8.32346e-19
-1.92827 -1.83971e-17 -8.35631e-19
-1.89345 1.83495e-17 8.80148e-19
-1.85862 -1.82992e-17 -8.90597e-19
-1.82381 1.8348e-17 8.27135e-19
-1.78899 -1.85314e-17 -9.29497e-19
-1.75419 1.83894e-17 1.12779e-18
-1.71938 -1.82642e-17 -6.36176e-19
-1.68458 1.84357e-17 9.62297e-19
-1.64979 -1.8329e-17 -8.6631e-19
-1.61499 1.8426e-17 9.79925e-19
-1.58021 -1.84621e-17 -9.40523e-19
-1.54542 1.83712e-17 7.48219e-19
-1.51064 -1.82972e-17 -1.21085e-18
-1.47586 1.8371e-17 4.08917e-19
-1.44109 -1.83959e-17 -1.08258e-18
-1.40632 1.84035e-17 1.16084e-18
-1.37155 -1.84995e-17 -6.30282e-19
-1.33679 1.83098e-17 9.34813e-19
-1.30203 -1.82579e-17 -8.01093e-19
-1.26727 1.84242e-17 9.90406e-19
-1.23251 -1.84315e-17 -5.87848e-19
-1.19776 1.84325e-17 1.11692e-18
-1.16301 -1.83153e-17 -1.05134e-18
-1.12827 1.84453e-17 4.25633e-19
-1.09352 -1.83157e-17 -1.00108e-18
-1.05878 1.83111e-17 7.68289e-19
-1.02405 -1.83971e-17 -9.38026e-19
-0.989309 1.86871e-17 7.37802e-19
-0.954576 -1.81638e-17 -9.69988e-19
-0.919844 1.84423e-17 7.00125e-19
-0.885115 -1.83696e-17 -7.75032e-19
-0.850388 1.84391e-17 6.13511e-19
-0.815663 -1.82535e-17 -1.23351e-18
-0.78094 1.87139e-17 -2.37062e-20
-0.746219 -1.78504e-17 -2.50738e-18
-0.711499 1.89476e-17 -2.17879e-18
-0.676781 -1.53964e-17 -4.64585e-18
-0.642065 1.92035e-17 -5.92453e-18
-0.60735 -9.6261e-18 -7.15666e-18
-0.572637 1.62775e-17 -1.13323e-17
-0.537925 -1.11086e-18 -4.23366e-18
-0.503214 1.14076e-17 -1.41757e-17
-0.468504 2.05118e-18 1.09442e-18
-0.433796 8.28554e-18 -1.44573e-17
-0.399089 2.44341e-18 3.95315e-18
-0.364382 7.19946e-18 -1.43688e-17
-0.329676 2.44549e-18 4.55739e-18
-0.294972 7.50579e-18 -1.44362e-17
-0.260267 2.27192e-18 2.12401e-18
-0.225564 1.34147e-17 -1.3553e-17
-0.190861 -1.93879e-17 3.48718e-18
-0.156158 -9.84078e-19 1.83638e-18
-0.121456 -8.56831e-18 1.46915e-17
-0.0867541 -2.54115e-18 -3.26186e-18
-0.0520524 -9.30729e-18 1.49798e-17
-0.0173508 6.42683e-18 7.11393e-18
0.0173508 -2.86165e-17 2.16075e-18
0.0520524 6.47159e-18 2.73038e-18
0.0867541 8.99751e-18 1.53613e-17
0.121456 6.00616e-18 2.5498e-18
0.156158 -2.03254e-18 1.96858e-17
0.190861 1.51051e-17 2.7371e-18
0.225564 -9.18419e-18 -3.01702e-18
0.260267 -8.08485e-18 -2.00339e-17
0.294972 -5.15609e-18 -2.2954e-18
0.329676 -7.34396e-18 -8.98657e-18
0.364382 -4.83764e-18 -2.1827e-18
0.399089 -8.02252e-18 -1.11072e-17
0.433796 -5.85298e-18 -2.48486e-18
0.468504 -4.60136e-18 -2.48844e-17
0.503214 -7.9979e-18 -2.85311e-18
0.537925 2.73413e-17 -3.51682e-17
0.572637 -1.10422e-17 -2.94898e-18
0.60735 2.54916e-17 -3.23176e-18
0.642065 -1.39421e-17 -2.75324e-18
0.676781 2.03907e-17 7.39173e-19
0.711499 -1.58073e-17 -2.55597e-18
0.746219 1.8209e-17 1.37182e-18
0.78094 -1.68462e-17 -1.99443e-18
0.815663 1.75173e-17 1.7287e-18
0.850388 -1.7226e-17 -1.97889e-18
0.885115 1.73185e-17 2.01426e-18
0.919844 -1.72706e-17 -2.01534e-18
0.954576 1.74313e-17 1.93824e-18
0.989309 -1.70994e-17 -1.78491e-18
1.02405 1.73031e-17 1.84146e-18
1.05878 -1.72722e-17 -1.99181e-18
1.09352 1.73693e-17 1.99893e-18
1.12827 -1.71036e-17 -2.1311e-18
1.16301 1.72943e-17 1.89905e-18
1.19776 -1.73283e-17 -1.79196e-18
1.23251 1.7036e-17 1.97555e-18
1.26727 -1.72871e-17 -1.97146e-18
1.30203 1.72408e-17 2.14362e-18
1.33679 -1.72465e-17 -2.04593e-18
1.37155 1.70307e-17 2.00642e-18
1.40632 -1.72362e-17 -1.85649e-18
1.44109 1.72285e-17 1.931e-18
1.47586 -1.69609e-17 -2.25239e-18
1.51064 1.73325e-17 2.0652e-18
1.54542 -1.70729e-17 -2.11095e-18
1.58021 1.70675e-17 1.96578e-18
1.61499 -1.71059e-17 -1.98817e-18
1.64979 1.70984e-17 2.12688e-18
1.68458 -1.71048e-17 -2.14165e-18
1.71938 1.70182e-17 2.29278e-18
1.75419 -1.71423e-17 -2.02137e-18
1.78899 1.69506e-17 1.95082e-18
1.82381 -1.70101e-17 -2.16336e-18
1.85862 1.7082e-17 2.25794e-18
1.89345 -1.70094e-17 -2.19992e-18
1.92827 1.69672e-17 2.15435e-18
1.9631 -1.69439e-17 -2.10714e-18
1.99794 1.70306e-17 1.9975e-18
2.03278 -1.68702e-17 -2.30254e-18
2.06762 1.70096e-17 2.3523e-18
2.10247 -1.69469e-17 -2.0571e-18
2.13733 1.68348e-17 2.15641e-18
2.17219 -1.69736e-17 -2.12539e-18
2.20705 1.68331e-17 2.17241e-18
2.24192 -1.69232e-17 -2.35411e-18
2.2768 1.69136e-17 2.2563e-18
2.31168 -1.67699e-17 -1.96899e-18
2.34657 1.68848e-17 2.17414e-18
2.38146 -1.68302e-17 -2.32788e-18
2.41636 1.68443e-17 2.16249e-18
2.45126 -1.68406e-17 -2.31057e-18
2.48617 1.6728e-17 2.05244e-18
2.52109 -1.68375e-17 -2.04293e-18
2.55601 1.67785e-17 2.42782e-18
2.59094 -1.67663e-17 -2.17535e-18
2.62587 1.67554e-17 2.17041e-18
2.66081 -1.67714e-17 -2.12266e-18
2.69576 1.66255e-17 2.09783e-18
2.73071 -1.68689e-17 -2.31071e-18
2.76567 1.65814e-17 2.31977e-18
2.80064 -1.67514e-17 -1.95686e-18
2.83561 1.66572e-17 2.19795e-18
2.87059 -1.65666e-17 -2.1627e-18
2.90558 1.68084e-17 2.27457e-18
2.94058 -1.64836e-17 -2.24272e-18
2.97558 1.66699e-17 1.96914e-18
3.01059 -1.65768e-17 -2.19895e-18
3.0456 1.65026e-17 2.25871e-18
3.08063 -1.67396e-17 -2.23154e-18
3.11566 1.63226e-17 2.14275e-18
3.1507 -1.67047e-17 -2.05241e-18
3.18574 1.6374e-17 2.24289e-18
3.2208 -1.65986e-17 -2.36405e-18
3.25586 1.64488e-17 2.06219e-18
3.29093 -1.64172e-17 -2.25067e-18
3.32601 1.65215e-17 2.0227e-18
3.36109 -1.63658e-17 -2.54512e-18
3.39619 1.65152e-17 2.04545e-18
3.43129 -1.63109e-17 -2.2891e-18
3.4664 1.64733e-17 2.06633e-18
3.50152 -1.63373e-17 -2.45698e-18
3.53665 1.644e-17 2.21901e-18
3.57179 -1.63147e-17 -2.20146e-18
3.60694 1.63757e-17 2.15575e-18
3.64209 -1.63425e-17 -2.38094e-18
3.67726 1.63606e-17 2.28972e-18
3.71243 -1.63182e-17 -2.18179e-18
3.74761 1.6315e-17 2.16576e-18
3.7828 -1.63391e-17 -2.36202e-18
3.81801 1.63283e-17 2.30039e-18
3.85322 -1.62988e-17 -2.15535e-18
3.88844 1.63021e-17 2.16676e-18
3.92367 -1.63271e-17 -2.33884e-18
3.95891 1.63202e-17 2.27552e-18
3.99416 -1.62914e-17 -2.11693e-18
4.02942 1.63049e-17 2.15608e-18
4.06469 -1.63309e-17 -2.31907e-18
4.09997 1.63181e-17 2.20117e-18
4.13526 -1.62955e-17 -2.06406e-18
4.17056 1.6318e-17 2.13804e-18
4.20587 -1.6338e-17 -2.26746e-18
4.24119 1.63206e-17 2.08929e-18
4.27653 -1.63048e-17 -1.99612e-18
4.31187 1.63379e-17 2.11872e-18
4.34722 -1.63485e-17 -2.1671e-18
4.38259 1.6323e-17 1.95226e-18
4.41797 -1.63262e-17 -1.94209e-18
4.45335 1.63658e-17 2.09151e-18
4.48875 -1.63591e-17 -2.01537e-18
4.52416 1.63344e-17 1.82824e-18
4.55958 -1.63636e-17 -1.93694e-18
4.59502 1.63947e-17 2.02299e-18
4.63046 -1.63661e-17 -1.83447e-18
4.66592 1.63667e-17 1.7728e-18
4.70139 -1.64104e-17 -1.94722e-18
4.73687 1.64088e-17 1.86672e-18
4.77237 -1.63805e-17 -1.68013e-18
4.80787 1.64193e-17 1.80002e-18
4.84339 -1.64474e-17 -1.86484e-18
4.87892 1.64142e-17 1.64593e-18
4.91446 -1.6431e-17 -1.64522e-18
4.95002 1.64822e-17 1.80328e-18
4.98559 -1.64667e-17 -1.63825e-18
5.02117 1.64593e-17 1.52188e-18
5.05677 -1.65254e-17 -1.70448e-18
5.09237 1.65338e-17 1.63401e-18
5.128 -1.65151e-17 -1.44438e-18
5.16363 1.65802e-17 1.60384e-18
5.19928 -1.66144e-17 -1.62819e-18
5.23494 1.65886e-17 1.40166e-18
5.27062 -1.66478e-17 -1.5248e-18
5.30631 1.66996e-17 1.61348e-18
5.34201 -1.66692e-17 -1.37977e-18
5.37773 1.67189e-17 1.46174e-18
5.41346 -1.6781e-17 -1.59234e-18
5.4492 1.67492e-17 1.34902e-18
5.48497 -1.67931e-17 -1.41294e-18
5.52074 1.68577e-17 1.55416e-18
5.55653 -1.68261e-17 -1.29455e-18
5.59233 1.68731e-17 1.36972e-18
5.62815 -1.6943e-17 -1.48774e-18
5.66399 1.69074e-17 1.21993e-18
5.69984 -1.69735e-17 -1.32123e-18
5.7357 1.70413e-17 1.39461e-18
5.77158 -1.70036e-17 -1.10768e-18
5.80748 1.70989e-17 1.26601e-18
5.84339 -1.71438e-17 -1.24103e-18
5.87932 1.71213e-17 9.71535e-19
5.91526 -1.72435e-17 -1.18812e-18
5.95122 1.72504e-17 1.00914e-18
5.9872 -1.72622e-17 -8.42798e-19
6.02319 1.73911e-17 1.05613e-18
6.05919 -1.73537e-17 -7.22061e-19
6.09522 1.74349e-17 7.73451e-19
6.13126 -1.75214e-17 -8.31722e-19
6.16732 1.74721e-17 4.98381e-19
6.20339 -1.76287e-17 -7.61044e-19
6.23949 1.76096e-17 5.28967e-19
6.27559 -1.76528e-17 -4.79429e-19
6.31172 1.77772e-17 6.7119e-19
6.34786 -1.77e-17 -3.05411e-19
6.38403 1.78717e-17 6.35083e-19
6.42021 -1.78296e-17 -3.70915e-19
6.4564 1.78993e-17 4.22387e-19
6.49262 -1.7994e-17 -5.30228e-19
6.52885 1.79229e-17 2.12964e-19
6.5651 -1.8131e-17 -6.03681e-19
6.60137 1.80003e-17 9.87582e-20
6.63766 -1.82373e-17 -5.35289e-19
6.67397 1.81276e-17 6.01435e-20
6.71029 -1.83343e-17 -3.74638e-19
6.74664 1.82855e-17 2.6344e-20
6.783 -1.84446e-17 -1.78637e-19
6.81938 1.84537e-17 -4.86239e-20
6.85579 -1.85762e-17 2.3637e-20
6.89221 1.86221e-17 -1.81856e-19
6.92865 -1.87196e-17 2.34473e-19
6.96511 1.87805e-17 -3.63667e-19
7.00159 -1.8859e-17 4.56129e-19
7.0381 1.89196e-17 -5.73958e-19
7.07462 -1.89834e-17 6.793e-19
7.11116 1.90365e-17 -7.87827e-19
7.14772 -1.90848e-17 8.86244e-19
7.18431 1.91308e-17 -9.80176e-19
7.22091 -1.91704e-17 1.06387e-18
7.25754 1.92066e-17 -1.14117e-18
7.29418 -1.92427e-17 1.21399e-18
7.33085 1.92738e-17 -1.28243e-18
7.36754 -1.93076e-17 1.35425e-18
7.40425 1.93368e-17 -1.42734e-18
7.44099 -1.93709e-17 1.51287e-18
7.47774 1.9404e-17 -1.60491e-18
7.51452 -1.94393e-17 1.71076e-18
7.55132 1.94784e-17 -1.82409e-18
7.58814 -1.95187e-17 1.94731e-18
7.62498 1.9561e-17 -2.07029e-18
7.66185 -1.96042e-17 2.19611e-18
7.69874 1.9644e-17 -2.31233e-18
7.73566 -1.9681e-17 2.42199e-18
7.77259 1.97124e-17 -2.51733e-18
7.80955 -1.97346e-17 2.6028e-18
7.84654 1.97459e-17 -2.66821e-18
7.88355 -1.9751e-17 2.73011e-18
7.92058 1.97463e-17 -2.77472e-18
7.95763 -1.9733e-17 2.81939e-18
7.99471 1.97172e-17 -2.85788e-18
8.03182 -1.96971e-17 2.89513e-18
8.06895 1.96702e-17 -2.94173e-18
8.1061 -1.9645e-17 2.98488e-18
8.14328 1.96503e-17 -3.02602e-18
8.18049 -1.96235e-17 3.08203e-18
8.21772 1.96119e-17 -3.14247e-18
8.25497 -1.9586e-17 3.20801e-18
8.29226 1.95658e-17 -3.27475e-18
8.32956 -1.95387e-17 3.34487e-18
8.3669 1.95066e-17 -3.40734e-18
8.40426 -1.94819e-17 3.46125e-18
8.44165 1.94487e-17 -3.49298e-18
8.47906 -1.94273e-17 3.51431e-18
8.5165 1.94169e-17 -3.50073e-18
8.55397 -1.94e-17 3.47512e-18
8.59146 1.94071e-17 -3.41929e-18
8.62899 -1.93945e-17 3.36037e-18
8.66654 1.93977e-17 -3.28341e-18
8.70412 -1.94042e-17 3.23633e-18
8.74172 1.94091e-17 -3.101e-18
8.77936 -1.93277e-17 3.09784e-18
8.81702 1.92977e-17 -3.05063e-18
8.85471 -1.92625e-17 3.02742e-18
8.89244 1.92308e-17 -2.9926e-18
8.93019 -1.91945e-17 2.96266e-18
8.96797 1.91654e-17 -2.89655e-18
9.00578 -1.91369e-17 2.83185e-18
9.04362 1.90988e-17 -2.71985e-18
9.08149 -1.90293e-17 2.63687e-18
9.11939 1.89681e-17 -2.48458e-18
9.15732 -1.88635e-17 2.39804e-18
9.19528 1.87676e-17 -2.22619e-18
9.23327 -1.86464e-17 2.14595e-18
9.2713 1.85448e-17 -1.96586e-18
9.30935 -1.84275e-17 1.87102e-18
9.34744 1.83483e-17 -1.6771e-18
9.38556 -1.82547e-17 1.57302e-18
9.42371 1.81861e-17 -1.36208e-18
9.46189 -1.80972e-17 1.22785e-18
9.50011 1.80047e-17 -1.07663e-18
9.53836 -1.78528e-17 9.81728e-19
9.57664 1.7692e-17 -7.38782e-19
9.61496 -1.75075e-17 6.61289e-19
9.65331 1.7329e-17 -3.9037e-19
9.69169 -1.71162e-17 2.5941e-19
9.73011 1.69468e-17 5.40046e-20
9.76856 -1.67809e-17 -3.38523e-20
9.80704 1.66371e-17 3.69286e-19
9.84557 -1.65072e-17 -3.25261e-19
9.88412 1.63734e-17 5.18798e-19
9.92271 -1.62506e-17 -4.49199e-19
9.96134 1.61101e-17 5.74344e-19
10 -1.59498e-17 -4.40155e-19
10.0387 1.57486e-17 6.63915e-19
10.0774 -1.55462e-17 -5.80643e-19
10.1162 1.53708e-17 8.72592e-19
10.155 -1.51443e-17 -8.47145e-19
10.1939 1.48111e-17 1.18691e-18
10.2328 -1.53622e-17 -1.39195e-18
10.2717 1.47995e-17 1.53798e-18
10.3106 -1.46709e-17 -1.34051e-18
10.3496 1.45253e-17 1.56294e-18
10.3887 -1.4413e-17 -1.37167e-18
10.4278 1.42166e-17 1.73633e-18
10.4669 -1.40946e-17 -1.56122e-18
10.506 1.39072e-17 2.01823e-18
10.5452 -1.38453e-17 -1.86075e-18
10.5845 1.37231e-17 2.20931e-18
10.6238 -1.36566e-17 -1.96711e-18
10.6631 1.33552e-17 2.27776e-18
10.7024 -1.31952e-17 -2.01495e-18
10.7418 1.29667e-17 2.37752e-18
10.7813 -1.28753e-17 -2.06456e-18
10.8208 1.29679e-17 2.27421e-18
10.8603 -1.28414e-17 -2.13123e-18
10.8999 1.27503e-17 2.5503e-18
10.9395 -1.25714e-17 -2.34074e-18
10.9792 1.23823e-17 2.67279e-18
11.0189 -1.23174e-17 -2.30623e-18
11.0586 1.22725e-17 2.53021e-18
11.0984 -1.23482e-17 -2.02395e-18
11.1383 1.22661e-17 2.25816e-18
11.1781 -1.22499e-17 -1.90291e-18
11.2181 1.20317e-17 2.4421e-18
11.2581 -1.20778e-17 -2.07811e-18
11.2981 1.20504e-17 2.67075e-18
11.3381 -1.21681e-17 -2.4569e-18
11.3783 1.23956e-17 2.06749e-18
11.4184 -1.20549e-17 -2.08916e-18
11.4587 1.17325e-17 2.61129e-18
11.4989 -1.19822e-17 -2.06984e-18
11.5392 1.21467e-17 2.42158e-18
11.5796 -1.23891e-17 -1.86239e-18
11.62 1.22138e-17 2.43616e-18
11.6605 -1.21523e-17 -1.96019e-18
11.701 1.22123e-17 2.38711e-18
11.7415 -1.22567e-17 -1.47787e-18
11.7822 1.25683e-17 2.2845e-18
11.8228 -1.26048e-17 -1.76124e-18
11.8636 1.2534e-17 2.59107e-18
11.9043 -1.29449e-17 -2.15607e-18
11.9452 1.28418e-17 5.10339e-18
11.986 -1.32316e-17 9.09244e-19
12.027 1.35636e-17 1.21212e-18
12.068 -1.34336e-17 -9.07529e-19
12.109 1.34601e-17 1.65162e-18
12.1501 -1.39374e-17 -5.90026e-19
12.1913 1.42268e-17 1.00278e-18
12.2325 -1.43671e-17 2.46972e-20
12.2738 1.49223e-17 6.92539e-19
12.3151 -1.52171e-17 3.92738e-19
12.3565 1.55772e-17 -2.16172e-19
12.3979 -1.54171e-17 1.33112e-18
12.4394 1.54111e-17 -8.9402e-19
12.481 -1.54974e-17 1.62928e-18
12.5226 1.61633e-17 -1.40575e-18
12.5643 -1.67088e-17 1.5012e-18
12.6061 1.6093e-17 -5.40511e-18
12.6479 -1.69579e-17 3.43275e-18
12.6898 1.72546e-17 -3.06353e-18
12.7317 -1.71571e-17 4.08815e-18
12.7737 1.72551e-17 -4.11436e-18
12.8158 -1.70965e-17 4.83933e-18
12.8579 1.73128e-17 -4.73418e-18
12.9001 -1.74097e-17 5.40271e-18
12.9424 1.75935e-17 -5.50139e-18
12.9847 -1.75616e-17 6.16862e-18
13.0271 1.74395e-17 -6.61412e-18
13.0696 -1.73187e-17 7.40129e-18
13.1121 1.73455e-17 -7.86006e-18
13.1547 -1.76447e-17 8.26001e-18
13.1974 1.79882e-17 -8.86017e-18
13.2402 -1.8607e-17 9.26316e-18
13.283 1.83107e-17 -9.38708e-18
13.3259 -1.80749e-17 9.23866e-18
13.3689 1.71987e-17 -9.65272e-18
13.4119 -1.67504e-17 9.31958e-18
13.455 1.8803e-17 -7.9796e-18
13.4982 -1.6549e-17 1.05741e-17
13.5415 1.6825e-17 -1.09414e-17
13.5848 -1.77653e-17 1.05858e-17
13.6283 1.74576e-17 -1.05378e-17
13.6718 -1.76643e-17 9.18916e-18
13.7153 1.70976e-17 -8.34739e-18
13.759 -1.78093e-17 9.42452e-18
13.8028 1.79314e-17 -9.37568e-18
13.8466 -1.8416e-17 7.20236e-18
13.8905 1.85294e-17 -7.81231e-18
13.9345 -1.97724e-17 5.49562e-18
13.9786 2.26637e-17 1.14826e-18
14.0227 -1.39278e-17 6.52632e-18
14.067 1.4083e-17 -6.04849e-18
14.1113 -1.41056e-17 4.95901e-18
14.1558 1.6228e-17 -2.95804e-18
14.2003 -1.66158e-17 -8.56062e-19
14.2449 1.53289e-17 -3.52871e-18
14.2896 -1.5249e-17 2.05034e-18
14.3344 1.34287e-17 -2.04743e-18
14.3793 -1.37619e-17 1.07178e-18
14.4243 1.28711e-17 -2.10826e-18
14.4693 -1.24546e-17 -7.19891e-20
14.5145 1.09443e-17 6.51316e-20
14.5598 -1.03018e-17 -6.96942e-19
14.6052 9.25666e-18 -8.6751e-19
14.6506 -7.53427e-18 6.02655e-19
14.6962 4.66496e-18 -2.64115e-18
14.7419 5.18117e-17 6.76474e-20
14.7877 1.20879e-17 5.91199e-18
14.8336 -9.36961e-18 -4.98884e-18
14.8796 8.42797e-18 2.90931e-18
14.9257 -7.99487e-18 -3.23575e-18
14.9719 6.71909e-18 2.33287e-18
15.0182 -6.09359e-18 -3.60673e-18
15.0647 5.78578e-18 1.32961e-18
15.1112 -6.82927e-18 -2.31237e-18
15.1579 5.64539e-18 1.88797e-18
15.2047 -6.21699e-18 -2.38368e-18
15.2516 5.38498e-18 1.08928e-18
15.2986 -5.9167e-18 -1.53913e-18
15.3458 4.65265e-18 4.05476e-19
15.393 -5.299e-18 1.19085e-18
15.4404 -7.77546e-18 1.88283e-17
15.488 -5.81627e-18 -5.91512e-18
15.5356 4.41882e-18 3.41697e-18
15.5834 -5.57103e-18 -3.28633e-18
15.6313 5.39902e-18 2.37124e-18
15.6794 -5.43545e-18 -4.84918e-19
15.7276 5.70116e-18 6.37611e-18
15.7759 -9.01616e-18 -6.67987e-18
15.8243 5.45118e-18 3.4188e-18
15.873 -1.0412e-17 -3.10224e-18
15.9217 5.80248e-18 2.28947e-18
15.9706 -1.32623e-17 -2.09718e-18
16.0197 5.05693e-18 2.31422e-18
16.0689 -1.68796e-17 -1.02703e-18
16.1182 6.08889e-18 9.37884e-19
16.1677 -1.67831e-17 2.33912e-18
16.2174 5.89234e-18 1.35822e-18
16.2672 -1.42285e-17 7.1092e-18
16.3172 4.50087e-18 5.01801e-19
16.3674 -1.3485e-17 1.2537e-17
16.4177 5.33053e-18 9.29171e-20
16.4682 -1.38505e-17 1.22017e-17
16.5189 5.43361e-18 -6.96473e-19
16.5697 -1.28895e-17 1.45986e-17
16.6208 5.67927e-18 -1.61063e-18
16.672 -1.12327e-17 1.64708e-17
16.7234 5.68182e-18 -1.03344e-18
16.775 -9.51985e-18 1.69631e-17
16.8268 5.15285e-18 -1.61432e-18
16.8787 -7.84934e-18 1.63836e-17
16.9309 4.07961e-18 -7.70995e-19
16.9833 -7.14482e-18 1.68158e-17
17.0359 3.2118e-18 -8.71406e-19
17.0887 -6.87687e-18 1.7236e-17
17.1418 3.31561e-18 -4.17592e-20
17.195 -8.01131e-18 1.8793e-17
17.2485 3.05036e-18 -1.75717e-19
17.3022 -7.6429e-18 1.82528e-17
17.3562 2.22196e-18 4.01003e-20
17.4104 -7.09778e-18 1.691e-17
17.4648 1.84772e-18 -8.47584e-20
17.5195 -6.14414e-18 1.6937e-17
17.5744 1.313e-18 7.03922e-20
17.6296 -8.51462e-18 1.83036e-17
17.6851 9.15543e-19 1.34512e-19
17.7408 -7.77811e-18 1.89827e-17
17.7969 9.03119e-19 1.32929e-19
17.8532 -7.9556e-18 1.85312e-17
17.9098 7.41678e-19 2.30696e-19
17.9667 -1.05648e-17 1.92714e-17
18.0239 7.09167e-19 2.4303e-19
18.0815 -1.02846e-17 1.75859e-17
18.1393 6.45083e-19 1.72095e-19
18.1975 -8.05478e-18 1.72454e-17
18.256 7.92775e-19 1.84798e-19
18.3149 -4.93477e-18 1.70122e-17
18.3742 9.92125e-19 1.48637e-19
18.4338 -7.78528e-18 1.37623e-17
18.4938 1.13868e-18 1.23971e-19
18.5542 -9.36739e-18 1.10372e-17
18.615 1.03322e-18 1.0852e-18
18.6762 -1.18607e-17 6.16086e-18
18.7379 3.47821e-18 3.76957e-19
18.8 -1.11265e-17 3.4407e-18
18.8625 5.19075e-18 -3.1593e-18
18.9255 -1.1685e-17 2.05539e-18
18.9891 3.42614e-18 -3.66221e-18
19.0531 -5.26422e-18 1.43617e-18
19.1177 2.76771e-18 -6.927e-18
19.1828 -3.91694e-18 6.81558e-18
19.2484 1.65687e-18 -6.08844e-18
19.3147 -1.41386e-17 9.59798e-18
19.3816 2.00811e-18 -6.61395e-18
19.4491 -2.09406e-17 1.60079e-17
19.5173 5.03307e-18 -8.01731e-18
19.5862 -3.72949e-18 3.63761e-18
19.6558 6.60895e-18 -9.42801e-18
19.7262 -1.05483e-18 1.52647e-18
19.7974 6.6854e-18 -7.34233e-18
19.8694 -2.73421e-19 8.00818e-19
19.9423 6.06069e-18 -6.75924e-18
20.0162 -2.06263e-19 4.87111e-19
20.091 5.17117e-18 -1.16431e-17
20.1669 -2.80344e-19 3.76342e-19
20.244 1.33892e-18 -7.49091e-18
20.3222 -2.32227e-19 5.95143e-19
20.4016 2.16083e-18 -9.72062e-18
20.4825 1.32842e-19 6.59483e-19
20.5648 4.61228e-18 5.03421e-18
20.6487 3.55972e-19 1.0962e-18
20.7344 1.33661e-18 1.77717e-18
20.8219 -1.27643e-20 9.74753e-19
20.9115 2.16861e-18 1.06121e-18
21.0034 9.75546e-20 2.80512e-19
21.0979 6.33272e-20 -5.26436e-18
21.1952 -2.08511e-20 3.03508e-20
21.2959 -7.09205e-19 7.25383e-19
21.4004 -3.40802e-20 -3.37336e-20
21.5093 1.4018e-18 -2.17027e-18
21.6237 1.34057e-19 1.07391e-18
21.7448 -1.19371e-19 6.61793e-19
21.8747 -3.35207e-20 2.25879e-20
22.0165 -4.23105e-19 1.58483e-19
22.1768 -1.38066e-19 -1.26608e-19
22.3723 3.98166e-19 7.4022e-20


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.125Nc1Quantum/vANODiaP_FRG.txt <==
-22.3723 1.17188e+48 -1.6175e+48
-22.1768 -4.18971e+49 -4.45902e+50
-22.0165 -2.69099e+47 7.41659e+47
-21.8747 -3.46627e+47 9.12678e+47
-21.7448 -1.61921e+48 1.0905e+48
-21.6237 4.06086e+47 -4.51438e+47
-21.5093 9.21506e+47 -1.0781e+48
-21.4004 -3.67354e+47 9.85984e+46
-21.2959 -4.59041e+47 6.93207e+47
-21.1952 7.99168e+47 -3.46033e+47
-21.0979 4.19878e+47 -5.31615e+47
-21.0034 -1.53431e+48 4.75661e+47
-20.9115 -3.66918e+46 2.94398e+46
-20.8219 1.1836e+48 -5.18683e+47
-20.7344 2.73737e+46 4.68104e+46
-20.6487 2.71167e+47 -3.54536e+47
-20.5648 -9.78709e+47 2.61019e+47
-20.4825 -8.63751e+46 5.29954e+46
-20.4016 4.74977e+47 -2.40058e+47
-20.3222 1.95924e+47 -7.87964e+46
-20.244 4.81957e+47 -4.68264e+47
-20.1669 -5.45461e+47 4.98322e+47
-20.091 1.62335e+47 -1.89851e+47
-20.0162 -8.42837e+47 4.09181e+47
-19.9423 -7.68664e+47 -7.4435e+46
-19.8694 -2.84865e+46 1.85399e+47
-19.7974 9.66628e+47 -3.8071e+47
-19.7262 -7.22773e+46 1.59374e+47
-19.6558 1.93693e+47 -2.53365e+47
-19.5862 -5.62162e+47 3.80669e+47
-19.5173 1.8111e+46 -8.41867e+46
-19.4491 -6.01884e+47 2.71228e+47
-19.3816 1.53167e+48 -4.94746e+48
-19.3147 -2.11002e+47 1.94539e+47
-19.2484 3.4054e+47 -9.54268e+46
-19.1828 -1.78508e+48 -7.84372e+48
-19.1177 -7.19643e+48 6.83185e+48
-19.0531 3.75069e+47 -1.2445e+47
-18.9891 -6.22087e+46 7.96918e+46
-18.9255 8.98318e+46 -1.19478e+47
-18.8625 -2.86602e+47 1.69644e+47
-18.8 6.71106e+45 -1.14058e+46
-18.7379 -3.09925e+47 -4.83893e+46
-18.6762 -1.89421e+47 -3.90332e+46
-18.615 -9.15084e+46 -4.40491e+46
-18.5542 -3.56798e+47 -7.29056e+46
-18.4938 2.64677e+46 -4.22092e+46
-18.4338 -2.15619e+47 3.61562e+46
-18.3742 -2.50405e+46 -8.67824e+45
-18.3149 -3.32736e+46 1.26639e+46
-18.256 -8.43913e+46 4.02565e+46
-18.1975 5.46175e+46 -2.20348e+46
-18.1393 -7.86445e+46 4.89823e+46
-18.0815 3.56691e+46 -1.97152e+46
-18.0239 1.20486e+45 -3.81143e+44
-17.9667 -4.30837e+46 3.14234e+46
-17.9098 4.22912e+46 -1.70939e+46
-17.8532 -4.66925e+46 2.90895e+46
-17.7969 1.13264e+46 -7.97796e+45
-17.7408 2.16772e+46 -1.29984e+46
-17.6851 -3.88968e+46 2.87776e+46
-17.6296 3.69498e+46 -2.03893e+46
-17.5744 -1.28251e+46 1.07684e+46
-17.5195 -1.31508e+46 9.8616e+45
-17.4648 2.83136e+46 -2.21624e+46
-17.4104 -2.34864e+46 2.28169e+46
-17.3562 7.28347e+45 -7.59522e+45
-17.3022 1.09505e+46 -9.99369e+45
-17.2485 -1.82822e+46 2.16943e+46
-17.195 1.34567e+46 -1.63641e+46
-17.1418 -1.1093e+45 2.55813e+45
-17.0887 -1.09461e+46 1.35734e+46
-17.0359 1.37758e+46 -1.90548e+46
-16.9833 -8.42614e+45 1.03898e+46
-16.9309 -3.98185e+45 5.73103e+45
-16.8787 1.10925e+46 -1.68047e+46
-16.8268 -1.26267e+46 1.25278e+46
-16.775 1.00292e+45 -7.6511e+44
-16.7234 9.74468e+45 -9.9896e+45
-16.672 -1.22045e+46 1.19046e+46
-16.6208 4.57601e+45 -4.38234e+45
-16.5697 6.38749e+45 -6.35936e+45
-16.5189 -1.23095e+46 1.10596e+46
-16.4682 6.83568e+45 -6.09418e+45
-16.4177 4.33179e+45 -4.06423e+45
-16.3674 -1.13785e+46 1.00145e+46
-16.3172 7.1074e+45 -6.44076e+45
-16.2672 2.90221e+45 -2.70784e+45
-16.2174 -9.47567e+45 8.24404e+45
-16.1677 6.35802e+45 -5.84391e+45
-16.1182 2.17705e+45 -2.91895e+45
-16.0689 -7.35588e+45 4.6324e+45
-16.0197 3.91708e+45 -4.73799e+45
-15.9706 1.57872e+45 -1.85349e+45
-15.9217 8.18146e+48 2.93932e+49
-15.873 2.98997e+45 -2.53862e+45
-15.8243 1.52315e+45 -1.4532e+45
-15.7759 -3.95666e+45 3.20871e+45
-15.7276 2.11796e+45 -1.77917e+45
-15.6794 1.66857e+45 -1.41358e+45
-15.6313 -3.63253e+45 2.89491e+45
-15.5834 8.13173e+44 -1.0101e+45
-15.5356 1.5944e+45 -1.5695e+45
-15.488 -2.46261e+45 2.58382e+45
-15.4404 2.40497e+44 -5.83509e+44
-15.393 1.71879e+45 -2.22414e+45
-15.3458 -1.42195e+45 2.33161e+45
-15.2986 -4.02776e+44 2.74043e+44
-15.2516 1.10514e+45 -2.58827e+45
-15.2047 -4.65251e+44 1.51497e+45
-15.1579 -4.41351e+44 1.0979e+45
-15.1112 4.9529e+44 -2.29193e+45
-15.0647 -3.94318e+43 4.69935e+44
-15.0182 -2.59757e+44 1.46068e+45
-14.9719 1.61442e+44 -1.63018e+45
-14.9257 3.42802e+43 -3.41227e+44
-14.8796 -1.72654e+44 1.54668e+45
-14.8336 8.7781e+42 -8.68594e+44
-14.7877 2.8538e+43 -9.31643e+44
-14.7419 -8.75727e+43 1.35269e+45
-14.6962 -3.79771e+43 -9.71769e+43
-14.6506 -2.55422e+42 -1.29337e+45
-14.6052 -4.84384e+43 7.89465e+44
-14.5598 -2.63991e+43 5.75962e+44
-14.5145 6.15009e+43 -1.20642e+45
-14.4693 -6.41472e+43 -7.45357e+43
-14.4243 -1.75893e+44 6.79853e+44
-14.3793 -1.83283e+44 -5.63893e+44
-14.3344 -1.66667e+44 -3.97739e+44
-14.2896 -1.41631e+44 7.49611e+44
-14.2449 5.16547e+43 3.77884e+43
-14.2003 1.98626e+44 -5.24824e+44
-14.1558 -1.0036e+44 2.5749e+44
-14.1113 -9.83942e+43 2.78132e+44
-14.067 1.84195e+44 -3.58624e+44
-14.0227 3.78804e+43 -5.28578e+43
-13.9786 -1.38005e+44 3.29882e+44
-13.9345 8.24631e+43 -1.30783e+44
-13.8905 1.44989e+44 -2.4922e+44
-13.8466 -4.61075e+43 1.92256e+44
-13.8028 -7.09716e+42 7.73471e+43
-13.759 1.30227e+44 -2.73922e+44
-13.7153 -7.05912e+42 1.30649e+43
-13.6718 -1.03953e+44 2.19598e+44
-13.6283 8.24059e+43 -1.42479e+44
-13.5848 9.39334e+43 -1.78502e+44
-13.5415 -1.22363e+44 1.70492e+44
-13.4982 -3.62122e+43 6.69132e+43
-13.455 1.60609e+44 -1.81148e+44
-13.4119 -2.40066e+43 1.27235e+43
-13.3689 -1.61473e+44 1.55892e+44
-13.3259 7.52776e+43 -7.485e+43
-13.283 1.14113e+44 -1.21966e+44
-13.2402 -1.29397e+44 6.18983e+43
-13.1974 -7.15065e+43 3.96996e+43
-13.1547 1.44946e+44 -7.23235e+43
-13.1121 2.20149e+43 -1.77448e+41
-13.0696 -1.23004e+44 8.65834e+43
-13.0271 7.55673e+42 -3.55564e+43
-12.9847 7.12113e+43 -9.58389e+43
-12.9424 -2.81127e+43 4.67465e+43
-12.9001 -3.34689e+43 6.43408e+43
-12.8579 3.49755e+43 -5.56965e+43
-12.8158 2.34112e+43 -3.88544e+43
-12.7737 -2.21486e+43 3.52846e+43
-12.7317 -1.616e+43 2.82968e+43
-12.6898 -1.16764e+43 2.59325e+43
-12.6479 -1.42053e+43 1.58454e+43
-12.6061 -1.91162e+43 1.38253e+43
-12.5643 9.16746e+42 -7.0349e+41
-12.5226 1.99101e+43 -3.13049e+42
-12.481 1.30387e+43 1.57411e+43
-12.4394 1.19204e+43 1.58304e+43
-12.3979 1.27663e+43 -3.65074e+42
-12.3565 6.09617e+42 -2.42726e+42
-12.3151 -1.07888e+43 6.74071e+42
-12.2738 -2.45958e+42 2.44425e+42
-12.2325 1.16488e+43 -4.78488e+42
-12.1913 1.04772e+42 -6.07309e+41
-12.1501 -1.06384e+43 3.47532e+42
-12.109 -3.75142e+42 4.54198e+42
-12.068 -1.76045e+42 7.15813e+42
-12.027 -6.96247e+42 3.03916e+42
-11.986 -1.04553e+43 -3.0774e+42
-11.9452 -7.84419e+42 -3.16523e+43
-11.9043 -6.57822e+42 -3.92171e+43
-11.8636 -4.0598e+42 -1.08486e+43
-11.8228 -1.02867e+42 -2.70743e+42
-11.7822 1.28902e+43 8.125e+42
-11.7415 8.09392e+42 6.1802e+42
-11.701 -1.27531e+43 -2.89178e+42
-11.6605 9.97323e+42 1.62305e+43
-11.62 7.60208e+43 7.62638e+43
-11.5796 3.83377e+43 5.13048e+43
-11.5392 -2.53162e+43 1.67237e+43
-11.4989 -2.08504e+43 -2.59658e+43
-11.4587 -1.84753e+43 -9.56792e+43
-11.4184 1.53548e+43 -5.56934e+43
-11.3783 5.94667e+43 -2.06294e+43
-11.3381 3.01531e+43 -1.18065e+43
-11.2981 1.32575e+43 -7.10684e+42
-11.2581 6.44207e+42 -2.76712e+42
-11.2181 3.15029e+42 2.06047e+41
-11.1781 2.01175e+42 6.28211e+41
-11.1383 1.71159e+42 8.61198e+41
-11.0984 -6.10862e+41 -7.18474e+41
-11.0586 -1.90773e+42 -1.67605e+42
-11.0189 2.18645e+42 1.68188e+42
-10.9792 4.1942e+42 3.96833e+42
-10.9395 -3.21779e+42 6.38341e+42
-10.8999 -6.89733e+42 8.52159e+42
-10.8603 -6.8735e+41 -5.38432e+40
-10.8208 1.49415e+42 -3.24401e+42
-10.7813 7.99316e+41 3.30552e+41
-10.7418 6.99362e+41 1.72415e+42
-10.7024 9.12091e+41 1.19103e+42
-10.6631 1.15095e+42 1.08464e+42
-10.6238 5.5362e+41 -7.21085e+40
-10.5845 6.48922e+41 -5.82848e+41
-10.5452 3.34803e+42 -1.23541e+42
-10.506 4.62966e+42 -1.51407e+42
-10.4669 8.69581e+41 8.52047e+40
-10.4278 -6.20648e+41 6.62435e+41
-10.3887 -1.49618e+42 -4.748e+41
-10.3496 -2.09631e+42 -9.71971e+41
-10.3106 -4.81087e+41 1.63128e+41
-10.2717 1.15961e+41 7.93139e+41
-10.2328 1.88844e+41 1.64307e+42
-10.1939 2.67888e+41 2.39987e+42
-10.155 4.00697e+41 1.01493e+42
-10.1162 1.47582e+41 1.05465e+42
-10.0774 -1.41745e+41 5.53608e+41
-10.0387 8.51439e+40 -2.26142e+41
-10 -7.82934e+41 1.02588e+42
-9.96134 -1.46378e+42 2.11236e+42
-9.92271 -5.15018e+41 7.06646e+41
-9.88412 -9.65446e+40 -2.84937e+40
-9.84557 1.72512e+41 1.19607e+41
-9.80704 4.88375e+41 2.96505e+41
-9.76856 1.92127e+41 5.6378e+39
-9.73011 -8.55537e+40 -2.87492e+41
-9.69169 -8.82196e+40 -1.07252e+41
-9.65331 -1.91716e+41 1.71138e+41
-9.61496 -3.42043e+41 3.14982e+41
-9.57664 -8.52783e+41 6.7078e+41
-9.53836 -5.24112e+41 4.75975e+41
-9.50011 8.34406e+40 2.71371e+41
-9.46189 8.76729e+40 1.81069e+41
-9.42371 -4.536e+40 6.38561e+39
-9.38556 -4.44257e+40 -7.91351e+39
-9.34744 3.7008e+40 2.09333e+40
-9.30935 3.94911e+40 2.2068e+40
-9.2713 -5.61622e+40 -6.6485e+39
-9.23327 -8.87058e+40 -8.8302e+39
-9.19528 -9.96768e+40 4.61698e+40
-9.15732 -1.75385e+41 7.5467e+40
-9.11939 -8.86387e+41 6.69889e+40
-9.08149 -1.51654e+42 6.68993e+40
-9.04362 -4.63761e+41 -4.97178e+39
-9.00578 1.47656e+41 -9.61002e+40
-8.96797 5.40591e+40 -4.28946e+40
-8.93019 -3.51714e+40 -2.14579e+39
-8.89244 -3.03738e+40 2.5461e+40
-8.85471 -4.21318e+40 1.05841e+41
-8.81702 -9.09918e+40 8.98424e+40
-8.77936 -2.78593e+41 8.0981e+40
-8.74172 -2.45846e+41 9.57011e+40
-8.70412 -1.38269e+41 1.8817e+41
-8.66654 -1.15914e+41 1.89922e+41
-8.62899 -4.08434e+40 5.76841e+40
-8.59146 -2.48774e+40 2.79191e+40
-8.55397 1.24246e+40 2.38343e+40
-8.5165 3.43559e+40 2.86946e+40
-8.47906 1.19691e+40 7.64289e+39
-8.44165 7.86198e+38 -4.64573e+39
-8.40426 1.41365e+39 -2.86153e+39
-8.3669 3.18177e+39 -1.01846e+39
-8.32956 -1.25346e+39 3.78537e+39
-8.29226 -1.19293e+40 1.65564e+40
-8.25497 -9.36379e+39 1.28839e+40
-8.21772 -2.43706e+39 -8.89024e+38
-8.18049 -1.06239e+39 -3.17127e+39
-8.14328 1.40082e+39 -5.5355e+38
-8.1061 1.91011e+39 2.62591e+38
-8.06895 4.18151e+38 4.86459e+37
-8.03182 -1.45456e+37 -5.51654e+37
-7.99471 2.18344e+38 5.32009e+38
-7.95763 6.92794e+38 2.37603e+39
-7.92058 5.39877e+38 2.06834e+39
-7.88355 -5.97609e+38 2.13752e+38
-7.84654 -6.26419e+36 2.41783e+38
-7.80955 1.5232e+39 6.59543e+38
-7.77259 1.81305e+39 5.93136e+38
-7.73566 4.81995e+39 2.18395e+39
-7.69874 6.0488e+39 3.49564e+39
-7.66185 1.62553e+39 -8.23711e+37
-7.62498 1.39024e+39 -2.02012e+39
-7.58814 1.15616e+39 -7.67354e+38
-7.55132 4.57143e+38 8.36833e+38
-7.51452 -6.88608e+37 1.17089e+39
-7.47774 -5.62509e+38 1.00755e+39
-7.44099 -3.12728e+38 7.80615e+38
-7.40425 1.42538e+38 5.96764e+38
-7.36754 1.69033e+38 4.31304e+38
-7.33085 1.20381e+38 2.36866e+38
-7.29418 -1.57393e+38 1.21257e+38
-7.25754 -1.42022e+38 4.574e+37
-7.22091 1.37813e+38 1.24418e+38
-7.18431 1.26456e+38 8.27156e+37
-7.14772 -2.58072e+38 9.04161e+37
-7.11116 -2.35402e+38 5.99613e+37
-7.07462 3.33572e+38 4.60615e+38
-7.0381 6.35441e+38 5.78165e+38
-7.00159 2.94851e+38 2.4888e+38
-6.96511 3.92786e+38 1.63914e+38
-6.92865 2.62494e+36 5.54194e+37
-6.89221 -6.15617e+38 -3.87019e+38
-6.85579 -2.21856e+38 8.9875e+37
-6.81938 1.23191e+39 1.32158e+39
-6.783 1.48415e+39 1.47409e+39
-6.74664 5.59724e+38 -3.13556e+38
-6.71029 4.58268e+38 -1.38883e+39
-6.67397 2.759e+38 -5.90187e+38
-6.63766 3.62155e+38 -5.0191e+37
-6.60137 1.38877e+38 1.11657e+37
-6.5651 -1.19431e+38 1.85233e+37
-6.52885 -7.21787e+37 -4.3182e+37
-6.49262 3.62847e+37 -5.80649e+37
-6.4564 3.51819e+37 -2.52597e+37
-6.42021 -1.89329e+37 -1.14153e+37
-6.38403 3.86799e+36 -2.32741e+37
-6.34786 -1.69629e+37 -1.66803e+37
-6.31172 -3.92821e+36 -9.80688e+37
-6.27559 3.4722e+37 -9.35866e+37
-6.23949 5.11674e+37 -1.55645e+37
-6.20339 -1.50731e+37 2.60841e+37
-6.16732 2.616e+37 1.13813e+38
-6.13126 8.9273e+37 1.29731e+38
-6.09522 1.766e+38 1.07221e+38
-6.05919 5.22439e+37 -2.43618e+37
-6.02319 1.27901e+38 -6.75089e+37
-5.9872 7.09183e+37 -8.07819e+37
-5.95122 1.37849e+38 -1.80882e+38
-5.91526 5.09147e+37 -2.03374e+37
-5.87932 -4.0286e+37 -5.50853e+37
-5.84339 -8.79113e+37 -5.97128e+37
-5.80748 -2.58908e+38 -7.90486e+37
-5.77158 -1.18783e+38 -5.87033e+37
-5.7357 -1.26922e+38 -1.54799e+38
-5.69984 -2.30248e+38 -8.44677e+36
-5.66399 -3.02436e+38 -3.47078e+37
-5.62815 -3.64051e+37 -6.57385e+37
-5.59233 1.39601e+38 -2.40997e+37
-5.55653 -1.4049e+37 1.18402e+38
-5.52074 -7.67552e+37 3.24174e+38
-5.48497 -7.25613e+37 2.15166e+38
-5.4492 3.67999e+37 9.56762e+37
-5.41346 6.45989e+37 4.36734e+37
-5.37773 -2.08316e+37 1.63507e+37
-5.34201 1.1736e+37 -3.4865e+36
-5.30631 -7.25963e+36 -5.31065e+37
-5.27062 -1.10836e+37 -2.24437e+37
-5.23494 1.93202e+36 7.09488e+37
-5.19928 -2.91165e+37 5.08226e+37
-5.16363 -1.06599e+38 3.97658e+38
-5.128 -7.43018e+37 1.28937e+38
-5.09237 -3.75079e+37 -1.39393e+37
-5.05677 -2.22962e+37 -1.14402e+37
-5.02117 1.49242e+37 4.96522e+37
-4.98559 -1.74649e+37 2.16595e+37
-4.95002 -9.45653e+37 6.48307e+36
-4.91446 -7.25014e+37 5.27124e+37
-4.87892 -2.62915e+38 3.25244e+38
-4.84339 -2.38507e+38 3.1097e+38
-4.80787 -2.21479e+38 3.12593e+38
-4.77237 -1.25873e+38 1.75784e+38
-4.73687 -9.34334e+37 3.01513e+38
-4.70139 -8.13166e+37 1.34261e+38
-4.66592 -6.0911e+37 6.5396e+37
-4.63046 -1.96009e+37 4.98416e+37
-4.59502 1.55116e+36 4.59899e+37
-4.55958 -4.75993e+37 5.69972e+37
-4.52416 4.6748e+37 3.77059e+37
-4.48875 8.78844e+36 2.18772e+37
-4.45335 3.67892e+37 3.18212e+37
-4.41797 -2.06639e+37 -6.33438e+36
-4.38259 7.02564e+37 -9.03779e+37
-4.34722 -6.94613e+36 2.70549e+37
-4.31187 -6.06251e+37 4.99703e+37
-4.27653 -6.47562e+37 2.43086e+37
-4.24119 -7.86208e+37 1.23578e+38
-4.20587 -9.04483e+37 2.24149e+38
-4.17056 -1.20281e+38 5.46197e+37
-4.13526 -2.14458e+38 1.65391e+37
-4.09997 -1.24123e+38 -5.54129e+36
-4.06469 -9.02269e+37 -4.65672e+37
-4.02942 7.15082e+37 1.47967e+38
-3.99416 2.43082e+38 2.61378e+38
-3.95891 1.42519e+38 5.74014e+38
-3.92367 -1.57904e+38 7.86302e+37
-3.88844 -1.48348e+38 -7.76518e+36
-3.85322 -6.95486e+37 6.3471e+36
-3.81801 -1.62865e+38 4.57882e+37
-3.7828 6.26835e+36 -1.38907e+38
-3.74761 -1.6679e+37 -2.39647e+38
-3.71243 5.04671e+37 -2.50344e+38
-3.67726 1.93397e+37 -3.9764e+38
-3.64209 -1.1194e+37 -8.27113e+37
-3.60694 -1.33386e+37 -2.26878e+37
-3.57179 -6.89728e+37 1.59276e+38
-3.53665 -6.10559e+37 1.44812e+38
-3.50152 -1.41549e+38 -1.53562e+38
-3.4664 -2.40444e+38 -2.94897e+38
-3.43129 1.34027e+38 6.48066e+37
-3.39619 4.73214e+38 3.99491e+38
-3.36109 2.29904e+37 7.62568e+37
-3.32601 1.20813e+37 8.65267e+37
-3.29093 -1.98326e+37 -1.29613e+36
-3.25586 -3.5564e+37 3.81141e+37
-3.2208 3.54228e+37 -1.77285e+37
-3.18574 1.4599e+38 1.99889e+38
-3.1507 3.56057e+38 4.35416e+38
-3.11566 5.2349e+38 7.27204e+38
-3.08063 -1.18186e+38 1.91435e+38
-3.0456 -2.17518e+38 3.30425e+38
-3.01059 -7.14389e+37 1.65633e+38
-2.97558 9.34454e+36 1.60786e+38
-2.94058 -9.90111e+37 7.74643e+35
-2.90558 -2.54511e+37 1.92612e+37
-2.87059 8.79199e+36 1.65722e+37
-2.83561 -6.88846e+36 8.13522e+37
-2.80064 -4.62767e+37 1.00968e+38
-2.76567 9.30895e+37 1.34655e+38
-2.73071 -6.62061e+37 -5.44655e+37
-2.69576 -7.03373e+37 -8.45157e+37
-2.66081 -1.74467e+38 -6.82778e+36
-2.62587 -4.49278e+36 -1.00827e+38
-2.59094 -1.56872e+37 -8.03991e+37
-2.55601 -8.34912e+36 1.38579e+38
-2.52109 -4.77724e+38 8.39808e+38
-2.48617 -9.2868e+38 7.72511e+38
-2.45126 -9.21136e+38 5.01561e+38
-2.41636 -3.77224e+38 4.13895e+38
-2.38146 5.84096e+38 1.50337e+38
-2.34657 8.3181e+38 -9.40413e+36
-2.31168 5.78825e+38 1.30983e+38
-2.2768 3.91707e+38 -6.24218e+36
-2.24192 1.62463e+38 3.18206e+36
-2.20705 9.83512e+37 -2.9511e+37
-2.17219 1.35283e+38 -3.2323e+38
-2.13733 1.72232e+38 -2.99571e+38
-2.10247 -3.44608e+37 3.96005e+38
-2.06762 -2.66501e+38 3.77815e+38
-2.03278 6.36063e+37 1.48029e+38
-1.99794 1.70501e+38 1.69534e+38
-1.9631 -5.59198e+37 1.17797e+38
-1.92827 1.2681e+37 4.91626e+37
-1.89345 9.87336e+37 -2.72601e+37
-1.85862 4.63331e+37 -6.99656e+37
-1.82381 -1.80205e+37 -3.18584e+38
-1.78899 5.25367e+37 -1.12461e+38
-1.75419 4.23033e+38 3.20379e+37
-1.71938 3.50848e+38 -6.18434e+37
-1.68458 3.00917e+37 -5.33046e+37
-1.64979 -6.94412e+37 -1.63362e+38
-1.61499 -3.51071e+38 -1.75815e+38
-1.58021 -7.57374e+37 2.62647e+37
-1.54542 1.38752e+38 -1.21552e+38
-1.51064 2.01836e+38 -1.01485e+38
-1.47586 1.98528e+37 1.39471e+38
-1.44109 -7.94274e+37 2.39271e+38
-1.40632 2.81217e+37 1.21197e+38
-1.37155 1.16899e+37 3.48085e+37
-1.33679 -5.77807e+38 -9.8746e+38
-1.30203 -1.78394e+38 -7.60316e+38
-1.26727 2.09676e+38 -1.84829e+38
-1.23251 1.06741e+38 -1.94148e+38
-1.19776 2.77539e+38 -2.41117e+38
-1.16301 3.31939e+38 -3.7199e+38
-1.12827 3.90505e+38 3.44067e+37
-1.09352 2.6702e+38 7.76534e+37
-1.05878 -1.43992e+38 3.07972e+38
-1.02405 -3.20638e+38 3.85941e+38
-0.989309 -3.16818e+38 -5.48127e+37
-0.954576 -4.84941e+38 -2.99676e+38
-0.919844 -1.14586e+39 -8.34261e+38
-0.885115 -9.27906e+38 -6.84401e+38
-0.850388 1.06086e+39 -7.26492e+38
-0.815663 1.12722e+39 -8.05988e+38
-0.78094 3.90821e+38 1.48774e+39
-0.746219 -2.91279e+37 1.52697e+39
-0.711499 1.03054e+38 -3.25128e+37
-0.676781 3.00527e+38 2.21774e+38
-0.642065 -2.28852e+38 2.5429e+38
-0.60735 6.74023e+37 2.09006e+38
-0.572637 4.90759e+38 2.19382e+38
-0.537925 3.00749e+38 2.16912e+38
-0.503214 3.44352e+38 1.33754e+38
-0.468504 3.64745e+38 -7.86653e+37
-0.433796 2.45572e+38 -2.02469e+39
-0.399089 4.02145e+37 -1.96404e+39
-0.364382 2.251e+38 1.46698e+38
-0.329676 -1.99216e+38 1.78135e+38
-0.294972 -3.21748e+39 -6.91102e+38
-0.260267 -3.65089e+39 -7.53526e+38
-0.225564 -2.13077e+39 4.67015e+38
-0.190861 -1.66049e+39 5.24356e+38
-0.156158 -1.76489e+38 -1.43993e+39
-0.121456 6.34466e+38 -4.26398e+39
-0.0867541 -3.40636e+39 -1.44617e+39
-0.0520524 -3.83298e+39 1.73184e+39
-0.0173508 -3.56362e+39 6.86755e+39
0.0173508 -3.56362e+39 6.86755e+39
0.0520524 -3.83298e+39 1.73184e+39
0.0867541 -3.40636e+39 -1.44617e+39
0.121456 6.34466e+38 -4.26398e+39
0.156158 -1.76489e+38 -1.43993e+39
0.190861 -1.66049e+39 5.24356e+38
0.225564 -2.13077e+39 4.67015e+38
0.260267 -3.65089e+39 -7.53526e+38
0.294972 -3.21748e+39 -6.91102e+38
0.329676 -1.99216e+38 1.78135e+38
0.364382 2.251e+38 1.46698e+38
0.399089 4.02145e+37 -1.96404e+39
0.433796 2.45572e+38 -2.02469e+39
0.468504 3.64745e+38 -7.86653e+37
0.503214 3.44352e+38 1.33754e+38
0.537925 3.00749e+38 2.16912e+38
0.572637 4.90759e+38 2.19382e+38
0.60735 6.74023e+37 2.09006e+38
0.642065 -2.28852e+38 2.5429e+38
0.676781 3.00527e+38 2.21774e+38
0.711499 1.03054e+38 -3.25128e+37
0.746219 -2.91279e+37 1.52697e+39
0.78094 3.90821e+38 1.48774e+39
0.815663 1.12722e+39 -8.05988e+38
0.850388 1.06086e+39 -7.26492e+38
0.885115 -9.27906e+38 -6.84401e+38
0.919844 -1.14586e+39 -8.34261e+38
0.954576 -4.84941e+38 -2.99676e+38
0.989309 -3.16818e+38 -5.48127e+37
1.02405 -3.20638e+38 3.85941e+38
1.05878 -1.43992e+38 3.07972e+38
1.09352 2.6702e+38 7.76534e+37
1.12827 3.90505e+38 3.44067e+37
1.16301 3.31939e+38 -3.7199e+38
1.19776 2.77539e+38 -2.41117e+38
1.23251 1.06741e+38 -1.94148e+38
1.26727 2.09676e+38 -1.84829e+38
1.30203 -1.78394e+38 -7.60316e+38
1.33679 -5.77807e+38 -9.8746e+38
1.37155 1.16899e+37 3.48085e+37
1.40632 2.81217e+37 1.21197e+38
1.44109 -7.94274e+37 2.39271e+38
1.47586 1.98528e+37 1.39471e+38
1.51064 2.01836e+38 -1.01485e+38
1.54542 1.38752e+38 -1.21552e+38
1.58021 -7.57374e+37 2.62647e+37
1.61499 -3.51071e+38 -1.75815e+38
1.64979 -6.94412e+37 -1.63362e+38
1.68458 3.00917e+37 -5.33046e+37
1.71938 3.50848e+38 -6.18434e+37
1.75419 4.23033e+38 3.20379e+37
1.78899 5.25367e+37 -1.12461e+38
1.82381 -1.80205e+37 -3.18584e+38
1.85862 4.63331e+37 -6.99656e+37
1.89345 9.87336e+37 -2.72601e+37
1.92827 1.2681e+37 4.91626e+37
1.9631 -5.59198e+37 1.17797e+38
1.99794 1.70501e+38 1.69534e+38
2.03278 6.36063e+37 1.48029e+38
2.06762 -2.66501e+38 3.77815e+38
2.10247 -3.44608e+37 3.96005e+38
2.13733 1.72232e+38 -2.99571e+38
2.17219 1.35283e+38 -3.2323e+38
2.20705 9.83512e+37 -2.9511e+37
2.24192 1.62463e+38 3.18206e+36
2.2768 3.91707e+38 -6.24218e+36
2.31168 5.78825e+38 1.30983e+38
2.34657 8.3181e+38 -9.40413e+36
2.38146 5.84096e+38 1.50337e+38
2.41636 -3.77224e+38 4.13895e+38
2.45126 -9.21136e+38 5.01561e+38
2.48617 -9.2868e+38 7.72511e+38
2.52109 -4.77724e+38 8.39808e+38
2.55601 -8.34912e+36 1.38579e+38
2.59094 -1.56872e+37 -8.03991e+37
2.62587 -4.49278e+36 -1.00827e+38
2.66081 -1.74467e+38 -6.82778e+36
2.69576 -7.03373e+37 -8.45157e+37
2.73071 -6.62061e+37 -5.44655e+37
2.76567 9.30895e+37 1.34655e+38
2.80064 -4.62767e+37 1.00968e+38
2.83561 -6.88846e+36 8.13522e+37
2.87059 8.79199e+36 1.65722e+37
2.90558 -2.54511e+37 1.92612e+37
2.94058 -9.90111e+37 7.74643e+35
2.97558 9.34454e+36 1.60786e+38
3.01059 -7.14389e+37 1.65633e+38
3.0456 -2.17518e+38 3.30425e+38
3.08063 -1.18186e+38 1.91435e+38
3.11566 5.2349e+38 7.27204e+38
3.1507 3.56057e+38 4.35416e+38
3.18574 1.4599e+38 1.99889e+38
3.2208 3.54228e+37 -1.77285e+37
3.25586 -3.5564e+37 3.81141e+37
3.29093 -1.98326e+37 -1.29613e+36
3.32601 1.20813e+37 8.65267e+37
3.36109 2.29904e+37 7.62568e+37
3.39619 4.73214e+38 3.99491e+38
3.43129 1.34027e+38 6.48066e+37
3.4664 -2.40444e+38 -2.94897e+38
3.50152 -1.41549e+38 -1.53562e+38
3.53665 -6.10559e+37 1.44812e+38
3.57179 -6.89728e+37 1.59276e+38
3.60694 -1.33386e+37 -2.26878e+37
3.64209 -1.1194e+37 -8.27113e+37
3.67726 1.93397e+37 -3.9764e+38
3.71243 5.04671e+37 -2.50344e+38
3.74761 -1.6679e+37 -2.39647e+38
3.7828 6.26835e+36 -1.38907e+38
3.81801 -1.62865e+38 4.57882e+37
3.85322 -6.95486e+37 6.3471e+36
3.88844 -1.48348e+38 -7.76518e+36
3.92367 -1.57904e+38 7.86302e+37
3.95891 1.42519e+38 5.74014e+38
3.99416 2.43082e+38 2.61378e+38
4.02942 7.15082e+37 1.47967e+38
4.06469 -9.02269e+37 -4.65672e+37
4.09997 -1.24123e+38 -5.54129e+36
4.13526 -2.14458e+38 1.65391e+37
4.17056 -1.20281e+38 5.46197e+37
4.20587 -9.04483e+37 2.24149e+38
4.24119 -7.86208e+37 1.23578e+38
4.27653 -6.47562e+37 2.43086e+37
4.31187 -6.06251e+37 4.99703e+37
4.34722 -6.94613e+36 2.70549e+37
4.38259 7.02564e+37 -9.03779e+37
4.41797 -2.06639e+37 -6.33438e+36
4.45335 3.67892e+37 3.18212e+37
4.48875 8.78844e+36 2.18772e+37
4.52416 4.6748e+37 3.77059e+37
4.55958 -4.75993e+37 5.69972e+37
4.59502 1.55116e+36 4.59899e+37
4.63046 -1.96009e+37 4.98416e+37
4.66592 -6.0911e+37 6.5396e+37
4.70139 -8.13166e+37 1.34261e+38
4.73687 -9.34334e+37 3.01513e+38
4.77237 -1.25873e+38 1.75784e+38
4.80787 -2.21479e+38 3.12593e+38
4.84339 -2.38507e+38 3.1097e+38
4.87892 -2.62915e+38 3.25244e+38
4.91446 -7.25014e+37 5.27124e+37
4.95002 -9.45653e+37 6.48307e+36
4.98559 -1.74649e+37 2.16595e+37
5.02117 1.49242e+37 4.96522e+37
5.05677 -2.22962e+37 -1.14402e+37
5.09237 -3.75079e+37 -1.39393e+37
5.128 -7.43018e+37 1.28937e+38
5.16363 -1.06599e+38 3.97658e+38
5.19928 -2.91165e+37 5.08226e+37
5.23494 1.93202e+36 7.09488e+37
5.27062 -1.10836e+37 -2.24437e+37
5.30631 -7.25963e+36 -5.31065e+37
5.34201 1.1736e+37 -3.4865e+36
5.37773 -2.08316e+37 1.63507e+37
5.41346 6.45989e+37 4.36734e+37
5.4492 3.67999e+37 9.56762e+37
5.48497 -7.25613e+37 2.15166e+38
5.52074 -7.67552e+37 3.24174e+38
5.55653 -1.4049e+37 1.18402e+38
5.59233 1.39601e+38 -2.40997e+37
5.62815 -3.64051e+37 -6.57385e+37
5.66399 -3.02436e+38 -3.47078e+37
5.69984 -2.30248e+38 -8.44677e+36
5.7357 -1.26922e+38 -1.54799e+38
5.77158 -1.18783e+38 -5.87033e+37
5.80748 -2.58908e+38 -7.90486e+37
5.84339 -8.79113e+37 -5.97128e+37
5.87932 -4.0286e+37 -5.50853e+37
5.91526 5.09147e+37 -2.03374e+37
5.95122 1.37849e+38 -1.80882e+38
5.9872 7.09183e+37 -8.07819e+37
6.02319 1.27901e+38 -6.75089e+37
6.05919 5.22439e+37 -2.43618e+37
6.09522 1.766e+38 1.07221e+38
6.13126 8.9273e+37 1.29731e+38
6.16732 2.616e+37 1.13813e+38
6.20339 -1.50731e+37 2.60841e+37
6.23949 5.11674e+37 -1.55645e+37
6.27559 3.4722e+37 -9.35866e+37
6.31172 -3.92821e+36 -9.80688e+37
6.34786 -1.69629e+37 -1.66803e+37
6.38403 3.86799e+36 -2.32741e+37
6.42021 -1.89329e+37 -1.14153e+37
6.4564 3.51819e+37 -2.52597e+37
6.49262 3.62847e+37 -5.80649e+37
6.52885 -7.21787e+37 -4.3182e+37
6.5651 -1.19431e+38 1.85233e+37
6.60137 1.38877e+38 1.11657e+37
6.63766 3.62155e+38 -5.0191e+37
6.67397 2.759e+38 -5.90187e+38
6.71029 4.58268e+38 -1.38883e+39
6.74664 5.59724e+38 -3.13556e+38
6.783 1.48415e+39 1.47409e+39
6.81938 1.23191e+39 1.32158e+39
6.85579 -2.21856e+38 8.9875e+37
6.89221 -6.15617e+38 -3.87019e+38
6.92865 2.62494e+36 5.54194e+37
6.96511 3.92786e+38 1.63914e+38
7.00159 2.94851e+38 2.4888e+38
7.0381 6.35441e+38 5.78165e+38
7.07462 3.33572e+38 4.60615e+38
7.11116 -2.35402e+38 5.99613e+37
7.14772 -2.58072e+38 9.04161e+37
7.18431 1.26456e+38 8.27156e+37
7.22091 1.37813e+38 1.24418e+38
7.25754 -1.42022e+38 4.574e+37
7.29418 -1.57393e+38 1.21257e+38
7.33085 1.20381e+38 2.36866e+38
7.36754 1.69033e+38 4.31304e+38
7.40425 1.42538e+38 5.96764e+38
7.44099 -3.12728e+38 7.80615e+38
7.47774 -5.62509e+38 1.00755e+39
7.51452 -6.88608e+37 1.17089e+39
7.55132 4.57143e+38 8.36833e+38
7.58814 1.15616e+39 -7.67354e+38
7.62498 1.39024e+39 -2.02012e+39
7.66185 1.62553e+39 -8.23711e+37
7.69874 6.0488e+39 3.49564e+39
7.73566 4.81995e+39 2.18395e+39
7.77259 1.81305e+39 5.93136e+38
7.80955 1.5232e+39 6.59543e+38
7.84654 -6.26419e+36 2.41783e+38
7.88355 -5.97609e+38 2.13752e+38
7.92058 5.39877e+38 2.06834e+39
7.95763 6.92794e+38 2.37603e+39
7.99471 2.18344e+38 5.32009e+38
8.03182 -1.45456e+37 -5.51654e+37
8.06895 4.18151e+38 4.86459e+37
8.1061 1.91011e+39 2.62591e+38
8.14328 1.40082e+39 -5.5355e+38
8.18049 -1.06239e+39 -3.17127e+39
8.21772 -2.43706e+39 -8.89024e+38
8.25497 -9.36379e+39 1.28839e+40
8.29226 -1.19293e+40 1.65564e+40
8.32956 -1.25346e+39 3.78537e+39
8.3669 3.18177e+39 -1.01846e+39
8.40426 1.41365e+39 -2.86153e+39
8.44165 7.86198e+38 -4.64573e+39
8.47906 1.19691e+40 7.64289e+39
8.5165 3.43559e+40 2.86946e+40
8.55397 1.24246e+40 2.38343e+40
8.59146 -2.48774e+40 2.79191e+40
8.62899 -4.08434e+40 5.76841e+40
8.66654 -1.15914e+41 1.89922e+41
8.70412 -1.38269e+41 1.8817e+41
8.74172 -2.45846e+41 9.57011e+40
8.77936 -2.78593e+41 8.0981e+40
8.81702 -9.09918e+40 8.98424e+40
8.85471 -4.21318e+40 1.05841e+41
8.89244 -3.03738e+40 2.5461e+40
8.93019 -3.51714e+40 -2.14579e+39
8.96797 5.40591e+40 -4.28946e+40
9.00578 1.47656e+41 -9.61002e+40
9.04362 -4.63761e+41 -4.97178e+39
9.08149 -1.51654e+42 6.68993e+40
9.11939 -8.86387e+41 6.69889e+40
9.15732 -1.75385e+41 7.5467e+40
9.19528 -9.96768e+40 4.61698e+40
9.23327 -8.87058e+40 -8.8302e+39
9.2713 -5.61622e+40 -6.6485e+39
9.30935 3.94911e+40 2.2068e+40
9.34744 3.7008e+40 2.09333e+40
9.38556 -4.44257e+40 -7.91351e+39
9.42371 -4.536e+40 6.38561e+39
9.46189 8.76729e+40 1.81069e+41
9.50011 8.34406e+40 2.71371e+41
9.53836 -5.24112e+41 4.75975e+41
9.57664 -8.52783e+41 6.7078e+41
9.61496 -3.42043e+41 3.14982e+41
9.65331 -1.91716e+41 1.71138e+41
9.69169 -8.82196e+40 -1.07252e+41
9.73011 -8.55537e+40 -2.87492e+41
9.76856 1.92127e+41 5.6378e+39
9.80704 4.88375e+41 2.96505e+41
9.84557 1.72512e+41 1.19607e+41
9.88412 -9.65446e+40 -2.84937e+40
9.92271 -5.15018e+41 7.06646e+41
9.96134 -1.46378e+42 2.11236e+42
10 -7.82934e+41 1.02588e+42
10.0387 8.51439e+40 -2.26142e+41
10.0774 -1.41745e+41 5.53608e+41
10.1162 1.47582e+41 1.05465e+42
10.155 4.00697e+41 1.01493e+42
10.1939 2.67888e+41 2.39987e+42
10.2328 1.88844e+41 1.64307e+42
10.2717 1.15961e+41 7.93139e+41
10.3106 -4.81087e+41 1.63128e+41
10.3496 -2.09631e+42 -9.71971e+41
10.3887 -1.49618e+42 -4.748e+41
10.4278 -6.20648e+41 6.62435e+41
10.4669 8.69581e+41 8.52047e+40
10.506 4.62966e+42 -1.51407e+42
10.5452 3.34803e+42 -1.23541e+42
10.5845 6.48922e+41 -5.82848e+41
10.6238 5.5362e+41 -7.21085e+40
10.6631 1.15095e+42 1.08464e+42
10.7024 9.12091e+41 1.19103e+42
10.7418 6.99362e+41 1.72415e+42
10.7813 7.99316e+41 3.30552e+41
10.8208 1.49415e+42 -3.24401e+42
10.8603 -6.8735e+41 -5.38432e+40
10.8999 -6.89733e+42 8.52159e+42
10.9395 -3.21779e+42 6.38341e+42
10.9792 4.1942e+42 3.96833e+42
11.0189 2.18645e+42 1.68188e+42
11.0586 -1.90773e+42 -1.67605e+42
11.0984 -6.10862e+41 -7.18474e+41
11.1383 1.71159e+42 8.61198e+41
11.1781 2.01175e+42 6.28211e+41
11.2181 3.15029e+42 2.06047e+41
11.2581 6.44207e+42 -2.76712e+42
11.2981 1.32575e+43 -7.10684e+42
11.3381 3.01531e+43 -1.18065e+43
11.3783 5.94667e+43 -2.06294e+43
11.4184 1.53548e+43 -5.56934e+43
11.4587 -1.84753e+43 -9.56792e+43
11.4989 -2.08504e+43 -2.59658e+43
11.5392 -2.53162e+43 1.67237e+43
11.5796 3.83377e+43 5.13048e+43
11.62 7.60208e+43 7.62638e+43
11.6605 9.97323e+42 1.62305e+43
11.701 -1.27531e+43 -2.89178e+42
11.7415 8.09392e+42 6.1802e+42
11.7822 1.28902e+43 8.125e+42
11.8228 -1.02867e+42 -2.70743e+42
11.8636 -4.0598e+42 -1.08486e+43
11.9043 -6.57822e+42 -3.92171e+43
11.9452 -7.84419e+42 -3.16523e+43
11.986 -1.04553e+43 -3.0774e+42
12.027 -6.96247e+42 3.03916e+42
12.068 -1.76045e+42 7.15813e+42
12.109 -3.75142e+42 4.54198e+42
12.1501 -1.06384e+43 3.47532e+42
12.1913 1.04772e+42 -6.07309e+41
12.2325 1.16488e+43 -4.78488e+42
12.2738 -2.45958e+42 2.44425e+42
12.3151 -1.07888e+43 6.74071e+42
12.3565 6.09617e+42 -2.42726e+42
12.3979 1.27663e+43 -3.65074e+42
12.4394 1.19204e+43 1.58304e+43
12.481 1.30387e+43 1.57411e+43
12.5226 1.99101e+43 -3.13049e+42
12.5643 9.16746e+42 -7.0349e+41
12.6061 -1.91162e+43 1.38253e+43
12.6479 -1.42053e+43 1.58454e+43
12.6898 -1.16764e+43 2.59325e+43
12.7317 -1.616e+43 2.82968e+43
12.7737 -2.21486e+43 3.52846e+43
12.8158 2.34112e+43 -3.88544e+43
12.8579 3.49755e+43 -5.56965e+43
12.9001 -3.34689e+43 6.43408e+43
12.9424 -2.81127e+43 4.67465e+43
12.9847 7.12113e+43 -9.58389e+43
13.0271 7.55673e+42 -3.55564e+43
13.0696 -1.23004e+44 8.65834e+43
13.1121 2.20149e+43 -1.77448e+41
13.1547 1.44946e+44 -7.23235e+43
13.1974 -7.15065e+43 3.96996e+43
13.2402 -1.29397e+44 6.18983e+43
13.283 1.14113e+44 -1.21966e+44
13.3259 7.52776e+43 -7.485e+43
13.3689 -1.61473e+44 1.55892e+44
13.4119 -2.40066e+43 1.27235e+43
13.455 1.60609e+44 -1.81148e+44
13.4982 -3.62122e+43 6.69132e+43
13.5415 -1.22363e+44 1.70492e+44
13.5848 9.39334e+43 -1.78502e+44
13.6283 8.24059e+43 -1.42479e+44
13.6718 -1.03953e+44 2.19598e+44
13.7153 -7.05912e+42 1.30649e+43
13.759 1.30227e+44 -2.73922e+44
13.8028 -7.09716e+42 7.73471e+43
13.8466 -4.61075e+43 1.92256e+44
13.8905 1.44989e+44 -2.4922e+44
13.9345 8.24631e+43 -1.30783e+44
13.9786 -1.38005e+44 3.29882e+44
14.0227 3.78804e+43 -5.28578e+43
14.067 1.84195e+44 -3.58624e+44
14.1113 -9.83942e+43 2.78132e+44
14.1558 -1.0036e+44 2.5749e+44
14.2003 1.98626e+44 -5.24824e+44
14.2449 5.16547e+43 3.77884e+43
14.2896 -1.41631e+44 7.49611e+44
14.3344 -1.66667e+44 -3.97739e+44
14.3793 -1.83283e+44 -5.63893e+44
14.4243 -1.75893e+44 6.79853e+44
14.4693 -6.41472e+43 -7.45357e+43
14.5145 6.15009e+43 -1.20642e+45
14.5598 -2.63991e+43 5.75962e+44
14.6052 -4.84384e+43 7.89465e+44
14.6506 -2.55422e+42 -1.29337e+45
14.6962 -3.79771e+43 -9.71769e+43
14.7419 -8.75727e+43 1.35269e+45
14.7877 2.8538e+43 -9.31643e+44
14.8336 8.7781e+42 -8.68594e+44
14.8796 -1.72654e+44 1.54668e+45
14.9257 3.42802e+43 -3.41227e+44
14.9719 1.61442e+44 -1.63018e+45
15.0182 -2.59757e+44 1.46068e+45
15.0647 -3.94318e+43 4.69935e+44
15.1112 4.9529e+44 -2.29193e+45
15.1579 -4.41351e+44 1.0979e+45
15.2047 -4.65251e+44 1.51497e+45
15.2516 1.10514e+45 -2.58827e+45
15.2986 -4.02776e+44 2.74043e+44
15.3458 -1.42195e+45 2.33161e+45
15.393 1.71879e+45 -2.22414e+45
15.4404 2.40497e+44 -5.83509e+44
15.488 -2.46261e+45 2.58382e+45
15.5356 1.5944e+45 -1.5695e+45
15.5834 8.13173e+44 -1.0101e+45
15.6313 -3.63253e+45 2.89491e+45
15.6794 1.66857e+45 -1.41358e+45
15.7276 2.11796e+45 -1.77917e+45
15.7759 -3.95666e+45 3.20871e+45
15.8243 1.52315e+45 -1.4532e+45
15.873 2.98997e+45 -2.53862e+45
15.9217 8.18146e+48 2.93932e+49
15.9706 1.57872e+45 -1.85349e+45
16.0197 3.91708e+45 -4.73799e+45
16.0689 -7.35588e+45 4.6324e+45
16.1182 2.17705e+45 -2.91895e+45
16.1677 6.35802e+45 -5.84391e+45
16.2174 -9.47567e+45 8.24404e+45
16.2672 2.90221e+45 -2.70784e+45
16.3172 7.1074e+45 -6.44076e+45
16.3674 -1.13785e+46 1.00145e+46
16.4177 4.33179e+45 -4.06423e+45
16.4682 6.83568e+45 -6.09418e+45
16.5189 -1.23095e+46 1.10596e+46
16.5697 6.38749e+45 -6.35936e+45
16.6208 4.57601e+45 -4.38234e+45
16.672 -1.22045e+46 1.19046e+46
16.7234 9.74468e+45 -9.9896e+45
16.775 1.00292e+45 -7.6511e+44
16.8268 -1.26267e+46 1.25278e+46
16.8787 1.10925e+46 -1.68047e+46
16.9309 -3.98185e+45 5.73103e+45
16.9833 -8.42614e+45 1.03898e+46
17.0359 1.37758e+46 -1.90548e+46
17.0887 -1.09461e+46 1.35734e+46
17.1418 -1.1093e+45 2.55813e+45
17.195 1.34567e+46 -1.63641e+46
17.2485 -1.82822e+46 2.16943e+46
17.3022 1.09505e+46 -9.99369e+45
17.3562 7.28347e+45 -7.59522e+45
17.4104 -2.34864e+46 2.28169e+46
17.4648 2.83136e+46 -2.21624e+46
17.5195 -1.31508e+46 9.8616e+45
17.5744 -1.28251e+46 1.07684e+46
17.6296 3.69498e+46 -2.03893e+46
17.6851 -3.88968e+46 2.87776e+46
17.7408 2.16772e+46 -1.29984e+46
17.7969 1.13264e+46 -7.97796e+45
17.8532 -4.66925e+46 2.90895e+46
17.9098 4.22912e+46 -1.70939e+46
17.9667 -4.30837e+46 3.14234e+46
18.0239 1.20486e+45 -3.81143e+44
18.0815 3.56691e+46 -1.97152e+46
18.1393 -7.86445e+46 4.89823e+46
18.1975 5.46175e+46 -2.20348e+46
18.256 -8.43913e+46 4.02565e+46
18.3149 -3.32736e+46 1.26639e+46
18.3742 -2.50405e+46 -8.67824e+45
18.4338 -2.15619e+47 3.61562e+46
18.4938 2.64677e+46 -4.22092e+46
18.5542 -3.56798e+47 -7.29056e+46
18.615 -9.15084e+46 -4.40491e+46
18.6762 -1.89421e+47 -3.90332e+46
18.7379 -3.09925e+47 -4.83893e+46
18.8 6.71106e+45 -1.14058e+46
18.8625 -2.86602e+47 1.69644e+47
18.9255 8.98318e+46 -1.19478e+47
18.9891 -6.22087e+46 7.96918e+46
19.0531 3.75069e+47 -1.2445e+47
19.1177 -7.19643e+48 6.83185e+48
19.1828 -1.78508e+48 -7.84372e+48
19.2484 3.4054e+47 -9.54268e+46
19.3147 -2.11002e+47 1.94539e+47
19.3816 1.53167e+48 -4.94746e+48
19.4491 -6.01884e+47 2.71228e+47
19.5173 1.8111e+46 -8.41867e+46
19.5862 -5.62162e+47 3.80669e+47
19.6558 1.93693e+47 -2.53365e+47
19.7262 -7.22773e+46 1.59374e+47
19.7974 9.66628e+47 -3.8071e+47
19.8694 -2.84865e+46 1.85399e+47
19.9423 -7.68664e+47 -7.4435e+46
20.0162 -8.42837e+47 4.09181e+47
20.091 1.62335e+47 -1.89851e+47
20.1669 -5.45461e+47 4.98322e+47
20.244 4.81957e+47 -4.68264e+47
20.3222 1.95924e+47 -7.87964e+46
20.4016 4.74977e+47 -2.40058e+47
20.4825 -8.63751e+46 5.29954e+46
20.5648 -9.78709e+47 2.61019e+47
20.6487 2.71167e+47 -3.54536e+47
20.7344 2.73737e+46 4.68104e+46
20.8219 1.1836e+48 -5.18683e+47
20.9115 -3.66918e+46 2.94398e+46
21.0034 -1.53431e+48 4.75661e+47
21.0979 4.19878e+47 -5.31615e+47
21.1952 7.99168e+47 -3.46033e+47
21.2959 -4.59041e+47 6.93207e+47
21.4004 -3.67354e+47 9.85984e+46
21.5093 9.21506e+47 -1.0781e+48
21.6237 4.06086e+47 -4.51438e+47
21.7448 -1.61921e+48 1.0905e+48
21.8747 -3.46627e+47 9.12678e+47
22.0165 -2.69099e+47 7.41659e+47
22.1768 -4.18971e+49 -4.45902e+50
22.3723 1.17188e+48 -1.6175e+48


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.125Nc1Quantum/vANOOffP_FRG.txt <==
-22.3723 1.17188e+48 -1.6175e+48
-22.1768 -4.18971e+49 -4.45902e+50
-22.0165 -2.69099e+47 7.41659e+47
-21.8747 -3.46627e+47 9.12678e+47
-21.7448 -1.61921e+48 1.0905e+48
-21.6237 4.06086e+47 -4.51438e+47
-21.5093 9.21506e+47 -1.0781e+48
-21.4004 -3.67354e+47 9.85984e+46
-21.2959 -4.59041e+47 6.93207e+47
-21.1952 7.99168e+47 -3.46033e+47
-21.0979 4.19878e+47 -5.31615e+47
-21.0034 -1.53431e+48 4.75661e+47
-20.9115 -3.66918e+46 2.94398e+46
-20.8219 1.1836e+48 -5.18683e+47
-20.7344 2.73737e+46 4.68104e+46
-20.6487 2.71167e+47 -3.54536e+47
-20.5648 -9.78709e+47 2.61019e+47
-20.4825 -8.63751e+46 5.29954e+46
-20.4016 4.74977e+47 -2.40058e+47
-20.3222 1.95924e+47 -7.87964e+46
-20.244 4.81957e+47 -4.68264e+47
-20.1669 -5.45461e+47 4.98322e+47
-20.091 1.62335e+47 -1.89851e+47
-20.0162 -8.42837e+47 4.09181e+47
-19.9423 -7.68664e+47 -7.4435e+46
-19.8694 -2.84865e+46 1.85399e+47
-19.7974 9.66628e+47 -3.8071e+47
-19.7262 -7.22773e+46 1.59374e+47
-19.6558 1.93693e+47 -2.53365e+47
-19.5862 -5.62162e+47 3.80669e+47
-19.5173 1.8111e+46 -8.41867e+46
-19.4491 -6.01884e+47 2.71228e+47
-19.3816 1.53167e+48 -4.94746e+48
-19.3147 -2.11002e+47 1.94539e+47
-19.2484 3.4054e+47 -9.54268e+46
-19.1828 -1.78508e+48 -7.84372e+48
-19.1177 -7.19643e+48 6.83185e+48
-19.0531 3.75069e+47 -1.2445e+47
-18.9891 -6.22087e+46 7.96918e+46
-18.9255 8.98318e+46 -1.19478e+47
-18.8625 -2.86602e+47 1.69644e+47
-18.8 6.71106e+45 -1.14058e+46
-18.7379 -3.09925e+47 -4.83893e+46
-18.6762 -1.89421e+47 -3.90332e+46
-18.615 -9.15084e+46 -4.40491e+46
-18.5542 -3.56798e+47 -7.29056e+46
-18.4938 2.64677e+46 -4.22092e+46
-18.4338 -2.15619e+47 3.61562e+46
-18.3742 -2.50405e+46 -8.67824e+45
-18.3149 -3.32736e+46 1.26639e+46
-18.256 -8.43913e+46 4.02565e+46
-18.1975 5.46175e+46 -2.20348e+46
-18.1393 -7.86445e+46 4.89823e+46
-18.0815 3.56691e+46 -1.97152e+46
-18.0239 1.20486e+45 -3.81143e+44
-17.9667 -4.30837e+46 3.14234e+46
-17.9098 4.22912e+46 -1.70939e+46
-17.8532 -4.66925e+46 2.90895e+46
-17.7969 1.13264e+46 -7.97796e+45
-17.7408 2.16772e+46 -1.29984e+46
-17.6851 -3.88968e+46 2.87776e+46
-17.6296 3.69498e+46 -2.03893e+46
-17.5744 -1.28251e+46 1.07684e+46
-17.5195 -1.31508e+46 9.8616e+45
-17.4648 2.83136e+46 -2.21624e+46
-17.4104 -2.34864e+46 2.28169e+46
-17.3562 7.28347e+45 -7.59522e+45
-17.3022 1.09505e+46 -9.99369e+45
-17.2485 -1.82822e+46 2.16943e+46
-17.195 1.34567e+46 -1.63641e+46
-17.1418 -1.1093e+45 2.55813e+45
-17.0887 -1.09461e+46 1.35734e+46
-17.0359 1.37758e+46 -1.90548e+46
-16.9833 -8.42614e+45 1.03898e+46
-16.9309 -3.98185e+45 5.73103e+45
-16.8787 1.10925e+46 -1.68047e+46
-16.8268 -1.26267e+46 1.25278e+46
-16.775 1.00292e+45 -7.6511e+44
-16.7234 9.74468e+45 -9.9896e+45
-16.672 -1.22045e+46 1.19046e+46
-16.6208 4.57601e+45 -4.38234e+45
-16.5697 6.38749e+45 -6.35936e+45
-16.5189 -1.23095e+46 1.10596e+46
-16.4682 6.83568e+45 -6.09418e+45
-16.4177 4.33179e+45 -4.06423e+45
-16.3674 -1.13785e+46 1.00145e+46
-16.3172 7.1074e+45 -6.44076e+45
-16.2672 2.90221e+45 -2.70784e+45
-16.2174 -9.47567e+45 8.24404e+45
-16.1677 6.35802e+45 -5.84391e+45
-16.1182 2.17705e+45 -2.91895e+45
-16.0689 -7.35588e+45 4.6324e+45
-16.0197 3.91708e+45 -4.73799e+45
-15.9706 1.57872e+45 -1.85349e+45
-15.9217 8.18146e+48 2.93932e+49
-15.873 2.98997e+45 -2.53862e+45
-15.8243 1.52315e+45 -1.4532e+45
-15.7759 -3.95666e+45 3.20871e+45
-15.7276 2.11796e+45 -1.77917e+45
-15.6794 1.66857e+45 -1.41358e+45
-15.6313 -3.63253e+45 2.89491e+45
-15.5834 8.13173e+44 -1.0101e+45
-15.5356 1.5944e+45 -1.5695e+45
-15.488 -2.46261e+45 2.58382e+45
-15.4404 2.40497e+44 -5.83509e+44
-15.393 1.71879e+45 -2.22414e+45
-15.3458 -1.42195e+45 2.33161e+45
-15.2986 -4.02776e+44 2.74043e+44
-15.2516 1.10514e+45 -2.58827e+45
-15.2047 -4.65251e+44 1.51497e+45
-15.1579 -4.41351e+44 1.0979e+45
-15.1112 4.9529e+44 -2.29193e+45
-15.0647 -3.94318e+43 4.69935e+44
-15.0182 -2.59757e+44 1.46068e+45
-14.9719 1.61442e+44 -1.63018e+45
-14.9257 3.42802e+43 -3.41227e+44
-14.8796 -1.72654e+44 1.54668e+45
-14.8336 8.7781e+42 -8.68594e+44
-14.7877 2.8538e+43 -9.31643e+44
-14.7419 -8.75727e+43 1.35269e+45
-14.6962 -3.79771e+43 -9.71769e+43
-14.6506 -2.55422e+42 -1.29337e+45
-14.6052 -4.84384e+43 7.89465e+44
-14.5598 -2.63991e+43 5.75962e+44
-14.5145 6.15009e+43 -1.20642e+45
-14.4693 -6.41472e+43 -7.45357e+43
-14.4243 -1.75893e+44 6.79853e+44
-14.3793 -1.83283e+44 -5.63893e+44
-14.3344 -1.66667e+44 -3.97739e+44
-14.2896 -1.41631e+44 7.49611e+44
-14.2449 5.16547e+43 3.77884e+43
-14.2003 1.98626e+44 -5.24824e+44
-14.1558 -1.0036e+44 2.5749e+44
-14.1113 -9.83942e+43 2.78132e+44
-14.067 1.84195e+44 -3.58624e+44
-14.0227 3.78804e+43 -5.28578e+43
-13.9786 -1.38005e+44 3.29882e+44
-13.9345 8.24631e+43 -1.30783e+44
-13.8905 1.44989e+44 -2.4922e+44
-13.8466 -4.61075e+43 1.92256e+44
-13.8028 -7.09716e+42 7.73471e+43
-13.759 1.30227e+44 -2.73922e+44
-13.7153 -7.05912e+42 1.30649e+43
-13.6718 -1.03953e+44 2.19598e+44
-13.6283 8.24059e+43 -1.42479e+44
-13.5848 9.39334e+43 -1.78502e+44
-13.5415 -1.22363e+44 1.70492e+44
-13.4982 -3.62122e+43 6.69132e+43
-13.455 1.60609e+44 -1.81148e+44
-13.4119 -2.40066e+43 1.27235e+43
-13.3689 -1.61473e+44 1.55892e+44
-13.3259 7.52776e+43 -7.485e+43
-13.283 1.14113e+44 -1.21966e+44
-13.2402 -1.29397e+44 6.18983e+43
-13.1974 -7.15065e+43 3.96996e+43
-13.1547 1.44946e+44 -7.23235e+43
-13.1121 2.20149e+43 -1.77448e+41
-13.0696 -1.23004e+44 8.65834e+43
-13.0271 7.55673e+42 -3.55564e+43
-12.9847 7.12113e+43 -9.58389e+43
-12.9424 -2.81127e+43 4.67465e+43
-12.9001 -3.34689e+43 6.43408e+43
-12.8579 3.49755e+43 -5.56965e+43
-12.8158 2.34112e+43 -3.88544e+43
-12.7737 -2.21486e+43 3.52846e+43
-12.7317 -1.616e+43 2.82968e+43
-12.6898 -1.16764e+43 2.59325e+43
-12.6479 -1.42053e+43 1.58454e+43
-12.6061 -1.91162e+43 1.38253e+43
-12.5643 9.16746e+42 -7.0349e+41
-12.5226 1.99101e+43 -3.13049e+42
-12.481 1.30387e+43 1.57411e+43
-12.4394 1.19204e+43 1.58304e+43
-12.3979 1.27663e+43 -3.65074e+42
-12.3565 6.09617e+42 -2.42726e+42
-12.3151 -1.07888e+43 6.74071e+42
-12.2738 -2.45958e+42 2.44425e+42
-12.2325 1.16488e+43 -4.78488e+42
-12.1913 1.04772e+42 -6.07309e+41
-12.1501 -1.06384e+43 3.47532e+42
-12.109 -3.75142e+42 4.54198e+42
-12.068 -1.76045e+42 7.15813e+42
-12.027 -6.96247e+42 3.03916e+42
-11.986 -1.04553e+43 -3.0774e+42
-11.9452 -7.84419e+42 -3.16523e+43
-11.9043 -6.57822e+42 -3.92171e+43
-11.8636 -4.0598e+42 -1.08486e+43
-11.8228 -1.02867e+42 -2.70743e+42
-11.7822 1.28902e+43 8.125e+42
-11.7415 8.09392e+42 6.1802e+42
-11.701 -1.27531e+43 -2.89178e+42
-11.6605 9.97323e+42 1.62305e+43
-11.62 7.60208e+43 7.62638e+43
-11.5796 3.83377e+43 5.13048e+43
-11.5392 -2.53162e+43 1.67237e+43
-11.4989 -2.08504e+43 -2.59658e+43
-11.4587 -1.84753e+43 -9.56792e+43
-11.4184 1.53548e+43 -5.56934e+43
-11.3783 5.94667e+43 -2.06294e+43
-11.3381 3.01531e+43 -1.18065e+43
-11.2981 1.32575e+43 -7.10684e+42
-11.2581 6.44207e+42 -2.76712e+42
-11.2181 3.15029e+42 2.06047e+41
-11.1781 2.01175e+42 6.28211e+41
-11.1383 1.71159e+42 8.61198e+41
-11.0984 -6.10862e+41 -7.18474e+41
-11.0586 -1.90773e+42 -1.67605e+42
-11.0189 2.18645e+42 1.68188e+42
-10.9792 4.1942e+42 3.96833e+42
-10.9395 -3.21779e+42 6.38341e+42
-10.8999 -6.89733e+42 8.52159e+42
-10.8603 -6.8735e+41 -5.38432e+40
-10.8208 1.49415e+42 -3.24401e+42
-10.7813 7.99316e+41 3.30552e+41
-10.7418 6.99362e+41 1.72415e+42
-10.7024 9.12091e+41 1.19103e+42
-10.6631 1.15095e+42 1.08464e+42
-10.6238 5.5362e+41 -7.21085e+40
-10.5845 6.48922e+41 -5.82848e+41
-10.5452 3.34803e+42 -1.23541e+42
-10.506 4.62966e+42 -1.51407e+42
-10.4669 8.69581e+41 8.52047e+40
-10.4278 -6.20648e+41 6.62435e+41
-10.3887 -1.49618e+42 -4.748e+41
-10.3496 -2.09631e+42 -9.71971e+41
-10.3106 -4.81087e+41 1.63128e+41
-10.2717 1.15961e+41 7.93139e+41
-10.2328 1.88844e+41 1.64307e+42
-10.1939 2.67888e+41 2.39987e+42
-10.155 4.00697e+41 1.01493e+42
-10.1162 1.47582e+41 1.05465e+42
-10.0774 -1.41745e+41 5.53608e+41
-10.0387 8.51439e+40 -2.26142e+41
-10 -7.82934e+41 1.02588e+42
-9.96134 -1.46378e+42 2.11236e+42
-9.92271 -5.15018e+41 7.06646e+41
-9.88412 -9.65446e+40 -2.84937e+40
-9.84557 1.72512e+41 1.19607e+41
-9.80704 4.88375e+41 2.96505e+41
-9.76856 1.92127e+41 5.6378e+39
-9.73011 -8.55537e+40 -2.87492e+41
-9.69169 -8.82196e+40 -1.07252e+41
-9.65331 -1.91716e+41 1.71138e+41
-9.61496 -3.42043e+41 3.14982e+41
-9.57664 -8.52783e+41 6.7078e+41
-9.53836 -5.24112e+41 4.75975e+41
-9.50011 8.34406e+40 2.71371e+41
-9.46189 8.76729e+40 1.81069e+41
-9.42371 -4.536e+40 6.38561e+39
-9.38556 -4.44257e+40 -7.91351e+39
-9.34744 3.7008e+40 2.09333e+40
-9.30935 3.94911e+40 2.2068e+40
-9.2713 -5.61622e+40 -6.6485e+39
-9.23327 -8.87058e+40 -8.8302e+39
-9.19528 -9.96768e+40 4.61698e+40
-9.15732 -1.75385e+41 7.5467e+40
-9.11939 -8.86387e+41 6.69889e+40
-9.08149 -1.51654e+42 6.68993e+40
-9.04362 -4.63761e+41 -4.97178e+39
-9.00578 1.47656e+41 -9.61002e+40
-8.96797 5.40591e+40 -4.28946e+40
-8.93019 -3.51714e+40 -2.14579e+39
-8.89244 -3.03738e+40 2.5461e+40
-8.85471 -4.21318e+40 1.05841e+41
-8.81702 -9.09918e+40 8.98424e+40
-8.77936 -2.78593e+41 8.0981e+40
-8.74172 -2.45846e+41 9.57011e+40
-8.70412 -1.38269e+41 1.8817e+41
-8.66654 -1.15914e+41 1.89922e+41
-8.62899 -4.08434e+40 5.76841e+40
-8.59146 -2.48774e+40 2.79191e+40
-8.55397 1.24246e+40 2.38343e+40
-8.5165 3.43559e+40 2.86946e+40
-8.47906 1.19691e+40 7.64289e+39
-8.44165 7.86198e+38 -4.64573e+39
-8.40426 1.41365e+39 -2.86153e+39
-8.3669 3.18177e+39 -1.01846e+39
-8.32956 -1.25346e+39 3.78537e+39
-8.29226 -1.19293e+40 1.65564e+40
-8.25497 -9.36379e+39 1.28839e+40
-8.21772 -2.43706e+39 -8.89024e+38
-8.18049 -1.06239e+39 -3.17127e+39
-8.14328 1.40082e+39 -5.5355e+38
-8.1061 1.91011e+39 2.62591e+38
-8.06895 4.18151e+38 4.86459e+37
-8.03182 -1.45456e+37 -5.51654e+37
-7.99471 2.18344e+38 5.32009e+38
-7.95763 6.92794e+38 2.37603e+39
-7.92058 5.39877e+38 2.06834e+39
-7.88355 -5.97609e+38 2.13752e+38
-7.84654 -6.26419e+36 2.41783e+38
-7.80955 1.5232e+39 6.59543e+38
-7.77259 1.81305e+39 5.93136e+38
-7.73566 4.81995e+39 2.18395e+39
-7.69874 6.0488e+39 3.49564e+39
-7.66185 1.62553e+39 -8.23711e+37
-7.62498 1.39024e+39 -2.02012e+39
-7.58814 1.15616e+39 -7.67354e+38
-7.55132 4.57143e+38 8.36833e+38
-7.51452 -6.88608e+37 1.17089e+39
-7.47774 -5.62509e+38 1.00755e+39
-7.44099 -3.12728e+38 7.80615e+38
-7.40425 1.42538e+38 5.96764e+38
-7.36754 1.69033e+38 4.31304e+38
-7.33085 1.20381e+38 2.36866e+38
-7.29418 -1.57393e+38 1.21257e+38
-7.25754 -1.42022e+38 4.574e+37
-7.22091 1.37813e+38 1.24418e+38
-7.18431 1.26456e+38 8.27156e+37
-7.14772 -2.58072e+38 9.04161e+37
-7.11116 -2.35402e+38 5.99613e+37
-7.07462 3.33572e+38 4.60615e+38
-7.0381 6.35441e+38 5.78165e+38
-7.00159 2.94851e+38 2.4888e+38
-6.96511 3.92786e+38 1.63914e+38
-6.92865 2.62494e+36 5.54194e+37
-6.89221 -6.15617e+38 -3.87019e+38
-6.85579 -2.21856e+38 8.9875e+37
-6.81938 1.23191e+39 1.32158e+39
-6.783 1.48415e+39 1.47409e+39
-6.74664 5.59724e+38 -3.13556e+38
-6.71029 4.58268e+38 -1.38883e+39
-6.67397 2.759e+38 -5.90187e+38
-6.63766 3.62155e+38 -5.0191e+37
-6.60137 1.38877e+38 1.11657e+37
-6.5651 -1.19431e+38 1.85233e+37
-6.52885 -7.21787e+37 -4.3182e+37
-6.49262 3.62847e+37 -5.80649e+37
-6.4564 3.51819e+37 -2.52597e+37
-6.42021 -1.89329e+37 -1.14153e+37
-6.38403 3.86799e+36 -2.32741e+37
-6.34786 -1.69629e+37 -1.66803e+37
-6.31172 -3.92821e+36 -9.80688e+37
-6.27559 3.4722e+37 -9.35866e+37
-6.23949 5.11674e+37 -1.55645e+37
-6.20339 -1.50731e+37 2.60841e+37
-6.16732 2.616e+37 1.13813e+38
-6.13126 8.9273e+37 1.29731e+38
-6.09522 1.766e+38 1.07221e+38
-6.05919 5.22439e+37 -2.43618e+37
-6.02319 1.27901e+38 -6.75089e+37
-5.9872 7.09183e+37 -8.07819e+37
-5.95122 1.37849e+38 -1.80882e+38
-5.91526 5.09147e+37 -2.03374e+37
-5.87932 -4.0286e+37 -5.50853e+37
-5.84339 -8.79113e+37 -5.97128e+37
-5.80748 -2.58908e+38 -7.90486e+37
-5.77158 -1.18783e+38 -5.87033e+37
-5.7357 -1.26922e+38 -1.54799e+38
-5.69984 -2.30248e+38 -8.44677e+36
-5.66399 -3.02436e+38 -3.47078e+37
-5.62815 -3.64051e+37 -6.57385e+37
-5.59233 1.39601e+38 -2.40997e+37
-5.55653 -1.4049e+37 1.18402e+38
-5.52074 -7.67552e+37 3.24174e+38
-5.48497 -7.25613e+37 2.15166e+38
-5.4492 3.67999e+37 9.56762e+37
-5.41346 6.45989e+37 4.36734e+37
-5.37773 -2.08316e+37 1.63507e+37
-5.34201 1.1736e+37 -3.4865e+36
-5.30631 -7.25963e+36 -5.31065e+37
-5.27062 -1.10836e+37 -2.24437e+37
-5.23494 1.93202e+36 7.09488e+37
-5.19928 -2.91165e+37 5.08226e+37
-5.16363 -1.06599e+38 3.97658e+38
-5.128 -7.43018e+37 1.28937e+38
-5.09237 -3.75079e+37 -1.39393e+37
-5.05677 -2.22962e+37 -1.14402e+37
-5.02117 1.49242e+37 4.96522e+37
-4.98559 -1.74649e+37 2.16595e+37
-4.95002 -9.45653e+37 6.48307e+36
-4.91446 -7.25014e+37 5.27124e+37
-4.87892 -2.62915e+38 3.25244e+38
-4.84339 -2.38507e+38 3.1097e+38
-4.80787 -2.21479e+38 3.12593e+38
-4.77237 -1.25873e+38 1.75784e+38
-4.73687 -9.34334e+37 3.01513e+38
-4.70139 -8.13166e+37 1.34261e+38
-4.66592 -6.0911e+37 6.5396e+37
-4.63046 -1.96009e+37 4.98416e+37
-4.59502 1.55116e+36 4.59899e+37
-4.55958 -4.75993e+37 5.69972e+37
-4.52416 4.6748e+37 3.77059e+37
-4.48875 8.78844e+36 2.18772e+37
-4.45335 3.67892e+37 3.18212e+37
-4.41797 -2.06639e+37 -6.33438e+36
-4.38259 7.02564e+37 -9.03779e+37
-4.34722 -6.94613e+36 2.70549e+37
-4.31187 -6.06251e+37 4.99703e+37
-4.27653 -6.47562e+37 2.43086e+37
-4.24119 -7.86208e+37 1.23578e+38
-4.20587 -9.04483e+37 2.24149e+38
-4.17056 -1.20281e+38 5.46197e+37
-4.13526 -2.14458e+38 1.65391e+37
-4.09997 -1.24123e+38 -5.54129e+36
-4.06469 -9.02269e+37 -4.65672e+37
-4.02942 7.15082e+37 1.47967e+38
-3.99416 2.43082e+38 2.61378e+38
-3.95891 1.42519e+38 5.74014e+38
-3.92367 -1.57904e+38 7.86302e+37
-3.88844 -1.48348e+38 -7.76518e+36
-3.85322 -6.95486e+37 6.3471e+36
-3.81801 -1.62865e+38 4.57882e+37
-3.7828 6.26835e+36 -1.38907e+38
-3.74761 -1.6679e+37 -2.39647e+38
-3.71243 5.04671e+37 -2.50344e+38
-3.67726 1.93397e+37 -3.9764e+38
-3.64209 -1.1194e+37 -8.27113e+37
-3.60694 -1.33386e+37 -2.26878e+37
-3.57179 -6.89728e+37 1.59276e+38
-3.53665 -6.10559e+37 1.44812e+38
-3.50152 -1.41549e+38 -1.53562e+38
-3.4664 -2.40444e+38 -2.94897e+38
-3.43129 1.34027e+38 6.48066e+37
-3.39619 4.73214e+38 3.99491e+38
-3.36109 2.29904e+37 7.62568e+37
-3.32601 1.20813e+37 8.65267e+37
-3.29093 -1.98326e+37 -1.29613e+36
-3.25586 -3.5564e+37 3.81141e+37
-3.2208 3.54228e+37 -1.77285e+37
-3.18574 1.4599e+38 1.99889e+38
-3.1507 3.56057e+38 4.35416e+38
-3.11566 5.2349e+38 7.27204e+38
-3.08063 -1.18186e+38 1.91435e+38
-3.0456 -2.17518e+38 3.30425e+38
-3.01059 -7.14389e+37 1.65633e+38
-2.97558 9.34454e+36 1.60786e+38
-2.94058 -9.90111e+37 7.74643e+35
-2.90558 -2.54511e+37 1.92612e+37
-2.87059 8.79199e+36 1.65722e+37
-2.83561 -6.88846e+36 8.13522e+37
-2.80064 -4.62767e+37 1.00968e+38
-2.76567 9.30895e+37 1.34655e+38
-2.73071 -6.62061e+37 -5.44655e+37
-2.69576 -7.03373e+37 -8.45157e+37
-2.66081 -1.74467e+38 -6.82778e+36
-2.62587 -4.49278e+36 -1.00827e+38
-2.59094 -1.56872e+37 -8.03991e+37
-2.55601 -8.34912e+36 1.38579e+38
-2.52109 -4.77724e+38 8.39808e+38
-2.48617 -9.2868e+38 7.72511e+38
-2.45126 -9.21136e+38 5.01561e+38
-2.41636 -3.77224e+38 4.13895e+38
-2.38146 5.84096e+38 1.50337e+38
-2.34657 8.3181e+38 -9.40413e+36
-2.31168 5.78825e+38 1.30983e+38
-2.2768 3.91707e+38 -6.24218e+36
-2.24192 1.62463e+38 3.18206e+36
-2.20705 9.83512e+37 -2.9511e+37
-2.17219 1.35283e+38 -3.2323e+38
-2.13733 1.72232e+38 -2.99571e+38
-2.10247 -3.44608e+37 3.96005e+38
-2.06762 -2.66501e+38 3.77815e+38
-2.03278 6.36063e+37 1.48029e+38
-1.99794 1.70501e+38 1.69534e+38
-1.9631 -5.59198e+37 1.17797e+38
-1.92827 1.2681e+37 4.91626e+37
-1.89345 9.87336e+37 -2.72601e+37
-1.85862 4.63331e+37 -6.99656e+37
-1.82381 -1.80205e+37 -3.18584e+38
-1.78899 5.25367e+37 -1.12461e+38
-1.75419 4.23033e+38 3.20379e+37
-1.71938 3.50848e+38 -6.18434e+37
-1.68458 3.00917e+37 -5.33046e+37
-1.64979 -6.94412e+37 -1.63362e+38
-1.61499 -3.51071e+38 -1.75815e+38
-1.58021 -7.57374e+37 2.62647e+37
-1.54542 1.38752e+38 -1.21552e+38
-1.51064 2.01836e+38 -1.01485e+38
-1.47586 1.98528e+37 1.39471e+38
-1.44109 -7.94274e+37 2.39271e+38
-1.40632 2.81217e+37 1.21197e+38
-1.37155 1.16899e+37 3.48085e+37
-1.33679 -5.77807e+38 -9.8746e+38
-1.30203 -1.78394e+38 -7.60316e+38
-1.26727 2.09676e+38 -1.84829e+38
-1.23251 1.06741e+38 -1.94148e+38
-1.19776 2.77539e+38 -2.41117e+38
-1.16301 3.31939e+38 -3.7199e+38
-1.12827 3.90505e+38 3.44067e+37
-1.09352 2.6702e+38 7.76534e+37
-1.05878 -1.43992e+38 3.07972e+38
-1.02405 -3.20638e+38 3.85941e+38
-0.989309 -3.16818e+38 -5.48127e+37
-0.954576 -4.84941e+38 -2.99676e+38
-0.919844 -1.14586e+39 -8.34261e+38
-0.885115 -9.27906e+38 -6.84401e+38
-0.850388 1.06086e+39 -7.26492e+38
-0.815663 1.12722e+39 -8.05988e+38
-0.78094 3.90821e+38 1.48774e+39
-0.746219 -2.91279e+37 1.52697e+39
-0.711499 1.03054e+38 -3.25128e+37
-0.676781 3.00527e+38 2.21774e+38
-0.642065 -2.28852e+38 2.5429e+38
-0.60735 6.74023e+37 2.09006e+38
-0.572637 4.90759e+38 2.19382e+38
-0.537925 3.00749e+38 2.16912e+38
-0.503214 3.44352e+38 1.33754e+38
-0.468504 3.64745e+38 -7.86653e+37
-0.433796 2.45572e+38 -2.02469e+39
-0.399089 4.02145e+37 -1.96404e+39
-0.364382 2.251e+38 1.46698e+38
-0.329676 -1.99216e+38 1.78135e+38
-0.294972 -3.21748e+39 -6.91102e+38
-0.260267 -3.65089e+39 -7.53526e+38
-0.225564 -2.13077e+39 4.67015e+38
-0.190861 -1.66049e+39 5.24356e+38
-0.156158 -1.76489e+38 -1.43993e+39
-0.121456 6.34466e+38 -4.26398e+39
-0.0867541 -3.40636e+39 -1.44617e+39
-0.0520524 -3.83298e+39 1.73184e+39
-0.0173508 -3.56362e+39 6.86755e+39
0.0173508 -3.56362e+39 6.86755e+39
0.0520524 -3.83298e+39 1.73184e+39
0.0867541 -3.40636e+39 -1.44617e+39
0.121456 6.34466e+38 -4.26398e+39
0.156158 -1.76489e+38 -1.43993e+39
0.190861 -1.66049e+39 5.24356e+38
0.225564 -2.13077e+39 4.67015e+38
0.260267 -3.65089e+39 -7.53526e+38
0.294972 -3.21748e+39 -6.91102e+38
0.329676 -1.99216e+38 1.78135e+38
0.364382 2.251e+38 1.46698e+38
0.399089 4.02145e+37 -1.96404e+39
0.433796 2.45572e+38 -2.02469e+39
0.468504 3.64745e+38 -7.86653e+37
0.503214 3.44352e+38 1.33754e+38
0.537925 3.00749e+38 2.16912e+38
0.572637 4.90759e+38 2.19382e+38
0.60735 6.74023e+37 2.09006e+38
0.642065 -2.28852e+38 2.5429e+38
0.676781 3.00527e+38 2.21774e+38
0.711499 1.03054e+38 -3.25128e+37
0.746219 -2.91279e+37 1.52697e+39
0.78094 3.90821e+38 1.48774e+39
0.815663 1.12722e+39 -8.05988e+38
0.850388 1.06086e+39 -7.26492e+38
0.885115 -9.27906e+38 -6.84401e+38
0.919844 -1.14586e+39 -8.34261e+38
0.954576 -4.84941e+38 -2.99676e+38
0.989309 -3.16818e+38 -5.48127e+37
1.02405 -3.20638e+38 3.85941e+38
1.05878 -1.43992e+38 3.07972e+38
1.09352 2.6702e+38 7.76534e+37
1.12827 3.90505e+38 3.44067e+37
1.16301 3.31939e+38 -3.7199e+38
1.19776 2.77539e+38 -2.41117e+38
1.23251 1.06741e+38 -1.94148e+38
1.26727 2.09676e+38 -1.84829e+38
1.30203 -1.78394e+38 -7.60316e+38
1.33679 -5.77807e+38 -9.8746e+38
1.37155 1.16899e+37 3.48085e+37
1.40632 2.81217e+37 1.21197e+38
1.44109 -7.94274e+37 2.39271e+38
1.47586 1.98528e+37 1.39471e+38
1.51064 2.01836e+38 -1.01485e+38
1.54542 1.38752e+38 -1.21552e+38
1.58021 -7.57374e+37 2.62647e+37
1.61499 -3.51071e+38 -1.75815e+38
1.64979 -6.94412e+37 -1.63362e+38
1.68458 3.00917e+37 -5.33046e+37
1.71938 3.50848e+38 -6.18434e+37
1.75419 4.23033e+38 3.20379e+37
1.78899 5.25367e+37 -1.12461e+38
1.82381 -1.80205e+37 -3.18584e+38
1.85862 4.63331e+37 -6.99656e+37
1.89345 9.87336e+37 -2.72601e+37
1.92827 1.2681e+37 4.91626e+37
1.9631 -5.59198e+37 1.17797e+38
1.99794 1.70501e+38 1.69534e+38
2.03278 6.36063e+37 1.48029e+38
2.06762 -2.66501e+38 3.77815e+38
2.10247 -3.44608e+37 3.96005e+38
2.13733 1.72232e+38 -2.99571e+38
2.17219 1.35283e+38 -3.2323e+38
2.20705 9.83512e+37 -2.9511e+37
2.24192 1.62463e+38 3.18206e+36
2.2768 3.91707e+38 -6.24218e+36
2.31168 5.78825e+38 1.30983e+38
2.34657 8.3181e+38 -9.40413e+36
2.38146 5.84096e+38 1.50337e+38
2.41636 -3.77224e+38 4.13895e+38
2.45126 -9.21136e+38 5.01561e+38
2.48617 -9.2868e+38 7.72511e+38
2.52109 -4.77724e+38 8.39808e+38
2.55601 -8.34912e+36 1.38579e+38
2.59094 -1.56872e+37 -8.03991e+37
2.62587 -4.49278e+36 -1.00827e+38
2.66081 -1.74467e+38 -6.82778e+36
2.69576 -7.03373e+37 -8.45157e+37
2.73071 -6.62061e+37 -5.44655e+37
2.76567 9.30895e+37 1.34655e+38
2.80064 -4.62767e+37 1.00968e+38
2.83561 -6.88846e+36 8.13522e+37
2.87059 8.79199e+36 1.65722e+37
2.90558 -2.54511e+37 1.92612e+37
2.94058 -9.90111e+37 7.74643e+35
2.97558 9.34454e+36 1.60786e+38
3.01059 -7.14389e+37 1.65633e+38
3.0456 -2.17518e+38 3.30425e+38
3.08063 -1.18186e+38 1.91435e+38
3.11566 5.2349e+38 7.27204e+38
3.1507 3.56057e+38 4.35416e+38
3.18574 1.4599e+38 1.99889e+38
3.2208 3.54228e+37 -1.77285e+37
3.25586 -3.5564e+37 3.81141e+37
3.29093 -1.98326e+37 -1.29613e+36
3.32601 1.20813e+37 8.65267e+37
3.36109 2.29904e+37 7.62568e+37
3.39619 4.73214e+38 3.99491e+38
3.43129 1.34027e+38 6.48066e+37
3.4664 -2.40444e+38 -2.94897e+38
3.50152 -1.41549e+38 -1.53562e+38
3.53665 -6.10559e+37 1.44812e+38
3.57179 -6.89728e+37 1.59276e+38
3.60694 -1.33386e+37 -2.26878e+37
3.64209 -1.1194e+37 -8.27113e+37
3.67726 1.93397e+37 -3.9764e+38
3.71243 5.04671e+37 -2.50344e+38
3.74761 -1.6679e+37 -2.39647e+38
3.7828 6.26835e+36 -1.38907e+38
3.81801 -1.62865e+38 4.57882e+37
3.85322 -6.95486e+37 6.3471e+36
3.88844 -1.48348e+38 -7.76518e+36
3.92367 -1.57904e+38 7.86302e+37
3.95891 1.42519e+38 5.74014e+38
3.99416 2.43082e+38 2.61378e+38
4.02942 7.15082e+37 1.47967e+38
4.06469 -9.02269e+37 -4.65672e+37
4.09997 -1.24123e+38 -5.54129e+36
4.13526 -2.14458e+38 1.65391e+37
4.17056 -1.20281e+38 5.46197e+37
4.20587 -9.04483e+37 2.24149e+38
4.24119 -7.86208e+37 1.23578e+38
4.27653 -6.47562e+37 2.43086e+37
4.31187 -6.06251e+37 4.99703e+37
4.34722 -6.94613e+36 2.70549e+37
4.38259 7.02564e+37 -9.03779e+37
4.41797 -2.06639e+37 -6.33438e+36
4.45335 3.67892e+37 3.18212e+37
4.48875 8.78844e+36 2.18772e+37
4.52416 4.6748e+37 3.77059e+37
4.55958 -4.75993e+37 5.69972e+37
4.59502 1.55116e+36 4.59899e+37
4.63046 -1.96009e+37 4.98416e+37
4.66592 -6.0911e+37 6.5396e+37
4.70139 -8.13166e+37 1.34261e+38
4.73687 -9.34334e+37 3.01513e+38
4.77237 -1.25873e+38 1.75784e+38
4.80787 -2.21479e+38 3.12593e+38
4.84339 -2.38507e+38 3.1097e+38
4.87892 -2.62915e+38 3.25244e+38
4.91446 -7.25014e+37 5.27124e+37
4.95002 -9.45653e+37 6.48307e+36
4.98559 -1.74649e+37 2.16595e+37
5.02117 1.49242e+37 4.96522e+37
5.05677 -2.22962e+37 -1.14402e+37
5.09237 -3.75079e+37 -1.39393e+37
5.128 -7.43018e+37 1.28937e+38
5.16363 -1.06599e+38 3.97658e+38
5.19928 -2.91165e+37 5.08226e+37
5.23494 1.93202e+36 7.09488e+37
5.27062 -1.10836e+37 -2.24437e+37
5.30631 -7.25963e+36 -5.31065e+37
5.34201 1.1736e+37 -3.4865e+36
5.37773 -2.08316e+37 1.63507e+37
5.41346 6.45989e+37 4.36734e+37
5.4492 3.67999e+37 9.56762e+37
5.48497 -7.25613e+37 2.15166e+38
5.52074 -7.67552e+37 3.24174e+38
5.55653 -1.4049e+37 1.18402e+38
5.59233 1.39601e+38 -2.40997e+37
5.62815 -3.64051e+37 -6.57385e+37
5.66399 -3.02436e+38 -3.47078e+37
5.69984 -2.30248e+38 -8.44677e+36
5.7357 -1.26922e+38 -1.54799e+38
5.77158 -1.18783e+38 -5.87033e+37
5.80748 -2.58908e+38 -7.90486e+37
5.84339 -8.79113e+37 -5.97128e+37
5.87932 -4.0286e+37 -5.50853e+37
5.91526 5.09147e+37 -2.03374e+37
5.95122 1.37849e+38 -1.80882e+38
5.9872 7.09183e+37 -8.07819e+37
6.02319 1.27901e+38 -6.75089e+37
6.05919 5.22439e+37 -2.43618e+37
6.09522 1.766e+38 1.07221e+38
6.13126 8.9273e+37 1.29731e+38
6.16732 2.616e+37 1.13813e+38
6.20339 -1.50731e+37 2.60841e+37
6.23949 5.11674e+37 -1.55645e+37
6.27559 3.4722e+37 -9.35866e+37
6.31172 -3.92821e+36 -9.80688e+37
6.34786 -1.69629e+37 -1.66803e+37
6.38403 3.86799e+36 -2.32741e+37
6.42021 -1.89329e+37 -1.14153e+37
6.4564 3.51819e+37 -2.52597e+37
6.49262 3.62847e+37 -5.80649e+37
6.52885 -7.21787e+37 -4.3182e+37
6.5651 -1.19431e+38 1.85233e+37
6.60137 1.38877e+38 1.11657e+37
6.63766 3.62155e+38 -5.0191e+37
6.67397 2.759e+38 -5.90187e+38
6.71029 4.58268e+38 -1.38883e+39
6.74664 5.59724e+38 -3.13556e+38
6.783 1.48415e+39 1.47409e+39
6.81938 1.23191e+39 1.32158e+39
6.85579 -2.21856e+38 8.9875e+37
6.89221 -6.15617e+38 -3.87019e+38
6.92865 2.62494e+36 5.54194e+37
6.96511 3.92786e+38 1.63914e+38
7.00159 2.94851e+38 2.4888e+38
7.0381 6.35441e+38 5.78165e+38
7.07462 3.33572e+38 4.60615e+38
7.11116 -2.35402e+38 5.99613e+37
7.14772 -2.58072e+38 9.04161e+37
7.18431 1.26456e+38 8.27156e+37
7.22091 1.37813e+38 1.24418e+38
7.25754 -1.42022e+38 4.574e+37
7.29418 -1.57393e+38 1.21257e+38
7.33085 1.20381e+38 2.36866e+38
7.36754 1.69033e+38 4.31304e+38
7.40425 1.42538e+38 5.96764e+38
7.44099 -3.12728e+38 7.80615e+38
7.47774 -5.62509e+38 1.00755e+39
7.51452 -6.88608e+37 1.17089e+39
7.55132 4.57143e+38 8.36833e+38
7.58814 1.15616e+39 -7.67354e+38
7.62498 1.39024e+39 -2.02012e+39
7.66185 1.62553e+39 -8.23711e+37
7.69874 6.0488e+39 3.49564e+39
7.73566 4.81995e+39 2.18395e+39
7.77259 1.81305e+39 5.93136e+38
7.80955 1.5232e+39 6.59543e+38
7.84654 -6.26419e+36 2.41783e+38
7.88355 -5.97609e+38 2.13752e+38
7.92058 5.39877e+38 2.06834e+39
7.95763 6.92794e+38 2.37603e+39
7.99471 2.18344e+38 5.32009e+38
8.03182 -1.45456e+37 -5.51654e+37
8.06895 4.18151e+38 4.86459e+37
8.1061 1.91011e+39 2.62591e+38
8.14328 1.40082e+39 -5.5355e+38
8.18049 -1.06239e+39 -3.17127e+39
8.21772 -2.43706e+39 -8.89024e+38
8.25497 -9.36379e+39 1.28839e+40
8.29226 -1.19293e+40 1.65564e+40
8.32956 -1.25346e+39 3.78537e+39
8.3669 3.18177e+39 -1.01846e+39
8.40426 1.41365e+39 -2.86153e+39
8.44165 7.86198e+38 -4.64573e+39
8.47906 1.19691e+40 7.64289e+39
8.5165 3.43559e+40 2.86946e+40
8.55397 1.24246e+40 2.38343e+40
8.59146 -2.48774e+40 2.79191e+40
8.62899 -4.08434e+40 5.76841e+40
8.66654 -1.15914e+41 1.89922e+41
8.70412 -1.38269e+41 1.8817e+41
8.74172 -2.45846e+41 9.57011e+40
8.77936 -2.78593e+41 8.0981e+40
8.81702 -9.09918e+40 8.98424e+40
8.85471 -4.21318e+40 1.05841e+41
8.89244 -3.03738e+40 2.5461e+40
8.93019 -3.51714e+40 -2.14579e+39
8.96797 5.40591e+40 -4.28946e+40
9.00578 1.47656e+41 -9.61002e+40
9.04362 -4.63761e+41 -4.97178e+39
9.08149 -1.51654e+42 6.68993e+40
9.11939 -8.86387e+41 6.69889e+40
9.15732 -1.75385e+41 7.5467e+40
9.19528 -9.96768e+40 4.61698e+40
9.23327 -8.87058e+40 -8.8302e+39
9.2713 -5.61622e+40 -6.6485e+39
9.30935 3.94911e+40 2.2068e+40
9.34744 3.7008e+40 2.09333e+40
9.38556 -4.44257e+40 -7.91351e+39
9.42371 -4.536e+40 6.38561e+39
9.46189 8.76729e+40 1.81069e+41
9.50011 8.34406e+40 2.71371e+41
9.53836 -5.24112e+41 4.75975e+41
9.57664 -8.52783e+41 6.7078e+41
9.61496 -3.42043e+41 3.14982e+41
9.65331 -1.91716e+41 1.71138e+41
9.69169 -8.82196e+40 -1.07252e+41
9.73011 -8.55537e+40 -2.87492e+41
9.76856 1.92127e+41 5.6378e+39
9.80704 4.88375e+41 2.96505e+41
9.84557 1.72512e+41 1.19607e+41
9.88412 -9.65446e+40 -2.84937e+40
9.92271 -5.15018e+41 7.06646e+41
9.96134 -1.46378e+42 2.11236e+42
10 -7.82934e+41 1.02588e+42
10.0387 8.51439e+40 -2.26142e+41
10.0774 -1.41745e+41 5.53608e+41
10.1162 1.47582e+41 1.05465e+42
10.155 4.00697e+41 1.01493e+42
10.1939 2.67888e+41 2.39987e+42
10.2328 1.88844e+41 1.64307e+42
10.2717 1.15961e+41 7.93139e+41
10.3106 -4.81087e+41 1.63128e+41
10.3496 -2.09631e+42 -9.71971e+41
10.3887 -1.49618e+42 -4.748e+41
10.4278 -6.20648e+41 6.62435e+41
10.4669 8.69581e+41 8.52047e+40
10.506 4.62966e+42 -1.51407e+42
10.5452 3.34803e+42 -1.23541e+42
10.5845 6.48922e+41 -5.82848e+41
10.6238 5.5362e+41 -7.21085e+40
10.6631 1.15095e+42 1.08464e+42
10.7024 9.12091e+41 1.19103e+42
10.7418 6.99362e+41 1.72415e+42
10.7813 7.99316e+41 3.30552e+41
10.8208 1.49415e+42 -3.24401e+42
10.8603 -6.8735e+41 -5.38432e+40
10.8999 -6.89733e+42 8.52159e+42
10.9395 -3.21779e+42 6.38341e+42
10.9792 4.1942e+42 3.96833e+42
11.0189 2.18645e+42 1.68188e+42
11.0586 -1.90773e+42 -1.67605e+42
11.0984 -6.10862e+41 -7.18474e+41
11.1383 1.71159e+42 8.61198e+41
11.1781 2.01175e+42 6.28211e+41
11.2181 3.15029e+42 2.06047e+41
11.2581 6.44207e+42 -2.76712e+42
11.2981 1.32575e+43 -7.10684e+42
11.3381 3.01531e+43 -1.18065e+43
11.3783 5.94667e+43 -2.06294e+43
11.4184 1.53548e+43 -5.56934e+43
11.4587 -1.84753e+43 -9.56792e+43
11.4989 -2.08504e+43 -2.59658e+43
11.5392 -2.53162e+43 1.67237e+43
11.5796 3.83377e+43 5.13048e+43
11.62 7.60208e+43 7.62638e+43
11.6605 9.97323e+42 1.62305e+43
11.701 -1.27531e+43 -2.89178e+42
11.7415 8.09392e+42 6.1802e+42
11.7822 1.28902e+43 8.125e+42
11.8228 -1.02867e+42 -2.70743e+42
11.8636 -4.0598e+42 -1.08486e+43
11.9043 -6.57822e+42 -3.92171e+43
11.9452 -7.84419e+42 -3.16523e+43
11.986 -1.04553e+43 -3.0774e+42
12.027 -6.96247e+42 3.03916e+42
12.068 -1.76045e+42 7.15813e+42
12.109 -3.75142e+42 4.54198e+42
12.1501 -1.06384e+43 3.47532e+42
12.1913 1.04772e+42 -6.07309e+41
12.2325 1.16488e+43 -4.78488e+42
12.2738 -2.45958e+42 2.44425e+42
12.3151 -1.07888e+43 6.74071e+42
12.3565 6.09617e+42 -2.42726e+42
12.3979 1.27663e+43 -3.65074e+42
12.4394 1.19204e+43 1.58304e+43
12.481 1.30387e+43 1.57411e+43
12.5226 1.99101e+43 -3.13049e+42
12.5643 9.16746e+42 -7.0349e+41
12.6061 -1.91162e+43 1.38253e+43
12.6479 -1.42053e+43 1.58454e+43
12.6898 -1.16764e+43 2.59325e+43
12.7317 -1.616e+43 2.82968e+43
12.7737 -2.21486e+43 3.52846e+43
12.8158 2.34112e+43 -3.88544e+43
12.8579 3.49755e+43 -5.56965e+43
12.9001 -3.34689e+43 6.43408e+43
12.9424 -2.81127e+43 4.67465e+43
12.9847 7.12113e+43 -9.58389e+43
13.0271 7.55673e+42 -3.55564e+43
13.0696 -1.23004e+44 8.65834e+43
13.1121 2.20149e+43 -1.77448e+41
13.1547 1.44946e+44 -7.23235e+43
13.1974 -7.15065e+43 3.96996e+43
13.2402 -1.29397e+44 6.18983e+43
13.283 1.14113e+44 -1.21966e+44
13.3259 7.52776e+43 -7.485e+43
13.3689 -1.61473e+44 1.55892e+44
13.4119 -2.40066e+43 1.27235e+43
13.455 1.60609e+44 -1.81148e+44
13.4982 -3.62122e+43 6.69132e+43
13.5415 -1.22363e+44 1.70492e+44
13.5848 9.39334e+43 -1.78502e+44
13.6283 8.24059e+43 -1.42479e+44
13.6718 -1.03953e+44 2.19598e+44
13.7153 -7.05912e+42 1.30649e+43
13.759 1.30227e+44 -2.73922e+44
13.8028 -7.09716e+42 7.73471e+43
13.8466 -4.61075e+43 1.92256e+44
13.8905 1.44989e+44 -2.4922e+44
13.9345 8.24631e+43 -1.30783e+44
13.9786 -1.38005e+44 3.29882e+44
14.0227 3.78804e+43 -5.28578e+43
14.067 1.84195e+44 -3.58624e+44
14.1113 -9.83942e+43 2.78132e+44
14.1558 -1.0036e+44 2.5749e+44
14.2003 1.98626e+44 -5.24824e+44
14.2449 5.16547e+43 3.77884e+43
14.2896 -1.41631e+44 7.49611e+44
14.3344 -1.66667e+44 -3.97739e+44
14.3793 -1.83283e+44 -5.63893e+44
14.4243 -1.75893e+44 6.79853e+44
14.4693 -6.41472e+43 -7.45357e+43
14.5145 6.15009e+43 -1.20642e+45
14.5598 -2.63991e+43 5.75962e+44
14.6052 -4.84384e+43 7.89465e+44
14.6506 -2.55422e+42 -1.29337e+45
14.6962 -3.79771e+43 -9.71769e+43
14.7419 -8.75727e+43 1.35269e+45
14.7877 2.8538e+43 -9.31643e+44
14.8336 8.7781e+42 -8.68594e+44
14.8796 -1.72654e+44 1.54668e+45
14.9257 3.42802e+43 -3.41227e+44
14.9719 1.61442e+44 -1.63018e+45
15.0182 -2.59757e+44 1.46068e+45
15.0647 -3.94318e+43 4.69935e+44
15.1112 4.9529e+44 -2.29193e+45
15.1579 -4.41351e+44 1.0979e+45
15.2047 -4.65251e+44 1.51497e+45
15.2516 1.10514e+45 -2.58827e+45
15.2986 -4.02776e+44 2.74043e+44
15.3458 -1.42195e+45 2.33161e+45
15.393 1.71879e+45 -2.22414e+45
15.4404 2.40497e+44 -5.83509e+44
15.488 -2.46261e+45 2.58382e+45
15.5356 1.5944e+45 -1.5695e+45
15.5834 8.13173e+44 -1.0101e+45
15.6313 -3.63253e+45 2.89491e+45
15.6794 1.66857e+45 -1.41358e+45
15.7276 2.11796e+45 -1.77917e+45
15.7759 -3.95666e+45 3.20871e+45
15.8243 1.52315e+45 -1.4532e+45
15.873 2.98997e+45 -2.53862e+45
15.9217 8.18146e+48 2.93932e+49
15.9706 1.57872e+45 -1.85349e+45
16.0197 3.91708e+45 -4.73799e+45
16.0689 -7.35588e+45 4.6324e+45
16.1182 2.17705e+45 -2.91895e+45
16.1677 6.35802e+45 -5.84391e+45
16.2174 -9.47567e+45 8.24404e+45
16.2672 2.90221e+45 -2.70784e+45
16.3172 7.1074e+45 -6.44076e+45
16.3674 -1.13785e+46 1.00145e+46
16.4177 4.33179e+45 -4.06423e+45
16.4682 6.83568e+45 -6.09418e+45
16.5189 -1.23095e+46 1.10596e+46
16.5697 6.38749e+45 -6.35936e+45
16.6208 4.57601e+45 -4.38234e+45
16.672 -1.22045e+46 1.19046e+46
16.7234 9.74468e+45 -9.9896e+45
16.775 1.00292e+45 -7.6511e+44
16.8268 -1.26267e+46 1.25278e+46
16.8787 1.10925e+46 -1.68047e+46
16.9309 -3.98185e+45 5.73103e+45
16.9833 -8.42614e+45 1.03898e+46
17.0359 1.37758e+46 -1.90548e+46
17.0887 -1.09461e+46 1.35734e+46
17.1418 -1.1093e+45 2.55813e+45
17.195 1.34567e+46 -1.63641e+46
17.2485 -1.82822e+46 2.16943e+46
17.3022 1.09505e+46 -9.99369e+45
17.3562 7.28347e+45 -7.59522e+45
17.4104 -2.34864e+46 2.28169e+46
17.4648 2.83136e+46 -2.21624e+46
17.5195 -1.31508e+46 9.8616e+45
17.5744 -1.28251e+46 1.07684e+46
17.6296 3.69498e+46 -2.03893e+46
17.6851 -3.88968e+46 2.87776e+46
17.7408 2.16772e+46 -1.29984e+46
17.7969 1.13264e+46 -7.97796e+45
17.8532 -4.66925e+46 2.90895e+46
17.9098 4.22912e+46 -1.70939e+46
17.9667 -4.30837e+46 3.14234e+46
18.0239 1.20486e+45 -3.81143e+44
18.0815 3.56691e+46 -1.97152e+46
18.1393 -7.86445e+46 4.89823e+46
18.1975 5.46175e+46 -2.20348e+46
18.256 -8.43913e+46 4.02565e+46
18.3149 -3.32736e+46 1.26639e+46
18.3742 -2.50405e+46 -8.67824e+45
18.4338 -2.15619e+47 3.61562e+46
18.4938 2.64677e+46 -4.22092e+46
18.5542 -3.56798e+47 -7.29056e+46
18.615 -9.15084e+46 -4.40491e+46
18.6762 -1.89421e+47 -3.90332e+46
18.7379 -3.09925e+47 -4.83893e+46
18.8 6.71106e+45 -1.14058e+46
18.8625 -2.86602e+47 1.69644e+47
18.9255 8.98318e+46 -1.19478e+47
18.9891 -6.22087e+46 7.96918e+46
19.0531 3.75069e+47 -1.2445e+47
19.1177 -7.19643e+48 6.83185e+48
19.1828 -1.78508e+48 -7.84372e+48
19.2484 3.4054e+47 -9.54268e+46
19.3147 -2.11002e+47 1.94539e+47
19.3816 1.53167e+48 -4.94746e+48
19.4491 -6.01884e+47 2.71228e+47
19.5173 1.8111e+46 -8.41867e+46
19.5862 -5.62162e+47 3.80669e+47
19.6558 1.93693e+47 -2.53365e+47
19.7262 -7.22773e+46 1.59374e+47
19.7974 9.66628e+47 -3.8071e+47
19.8694 -2.84865e+46 1.85399e+47
19.9423 -7.68664e+47 -7.4435e+46
20.0162 -8.42837e+47 4.09181e+47
20.091 1.62335e+47 -1.89851e+47
20.1669 -5.45461e+47 4.98322e+47
20.244 4.81957e+47 -4.68264e+47
20.3222 1.95924e+47 -7.87964e+46
20.4016 4.74977e+47 -2.40058e+47
20.4825 -8.63751e+46 5.29954e+46
20.5648 -9.78709e+47 2.61019e+47
20.6487 2.71167e+47 -3.54536e+47
20.7344 2.73737e+46 4.68104e+46
20.8219 1.1836e+48 -5.18683e+47
20.9115 -3.66918e+46 2.94398e+46
21.0034 -1.53431e+48 4.75661e+47
21.0979 4.19878e+47 -5.31615e+47
21.1952 7.99168e+47 -3.46033e+47
21.2959 -4.59041e+47 6.93207e+47
21.4004 -3.67354e+47 9.85984e+46
21.5093 9.21506e+47 -1.0781e+48
21.6237 4.06086e+47 -4.51438e+47
21.7448 -1.61921e+48 1.0905e+48
21.8747 -3.46627e+47 9.12678e+47
22.0165 -2.69099e+47 7.41659e+47
22.1768 -4.18971e+49 -4.45902e+50
22.3723 1.17188e+48 -1.6175e+48


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.125Nc1Quantum/vCLADiaP_FRG_K.txt <==
-22.3723 1.89013e+36 9.8486e+37
-22.1768 -3.11226e+38 -1.14014e+38
-22.0165 5.11364e+37 2.46577e+38
-21.8747 -1.27809e+39 6.46046e+37
-21.7448 -1.41011e+39 5.43786e+38
-21.6237 -7.80284e+38 3.78372e+38
-21.5093 -8.94156e+38 3.90247e+38
-21.4004 -9.41072e+38 3.47498e+38
-21.2959 -8.2195e+38 2.41051e+38
-21.1952 -5.26719e+38 -1.74248e+38
-21.0979 -3.36252e+38 -1.18125e+39
-21.0034 -5.8883e+38 -1.8832e+39
-20.9115 -2.12733e+38 -1.53807e+39
-20.8219 6.89711e+38 -5.06029e+38
-20.7344 1.97678e+39 7.30986e+38
-20.6487 6.79729e+39 6.44404e+39
-20.5648 3.6016e+38 1.05883e+39
-20.4825 1.20108e+38 1.37652e+39
-20.4016 6.81492e+37 1.26717e+39
-20.3222 -2.92144e+37 1.05777e+39
-20.244 -6.20285e+37 8.75035e+38
-20.1669 -4.34822e+37 1.04672e+39
-20.091 -3.58209e+38 9.77657e+38
-20.0162 -4.54215e+38 6.34577e+38
-19.9423 -1.87401e+38 5.43657e+38
-19.8694 -5.97438e+38 1.33631e+38
-19.7974 -8.32166e+38 3.98647e+38
-19.7262 -1.12698e+39 6.36766e+38
-19.6558 -1.31938e+39 7.2474e+38
-19.5862 -1.13622e+39 6.82906e+38
-19.5173 -8.15788e+38 8.98581e+38
-19.4491 -5.81693e+38 1.04224e+39
-19.3816 -7.12007e+38 6.9393e+38
-19.3147 -3.33271e+38 3.33542e+38
-19.2484 -1.69798e+38 6.41157e+37
-19.1828 2.88734e+38 -1.37773e+39
-19.1177 6.37692e+38 -2.10016e+39
-19.0531 3.98058e+38 -1.78518e+39
-18.9891 -3.37151e+38 -7.81259e+38
-18.9255 -8.12484e+38 7.44708e+38
-18.8625 -1.07036e+39 1.01294e+39
-18.8 -1.28375e+39 8.11631e+38
-18.7379 -1.44468e+39 5.06604e+38
-18.6762 -1.161e+39 5.30021e+38
-18.615 -4.10986e+38 6.20066e+38
-18.5542 5.43613e+37 6.04969e+38
-18.4938 1.21219e+38 4.42763e+38
-18.4338 -6.27652e+37 7.9462e+37
-18.3742 -2.98901e+38 9.51464e+37
-18.3149 -3.82746e+38 2.55239e+38
-18.256 -4.02965e+38 4.15572e+38
-18.1975 -4.30353e+38 4.08893e+38
-18.1393 -5.8563e+38 4.52162e+38
-18.0815 -7.2553e+38 5.62559e+38
-18.0239 -6.92409e+38 6.44039e+38
-17.9667 -3.77053e+38 5.73012e+38
-17.9098 7.25917e+34 3.98138e+38
-17.8532 -6.84288e+36 3.82139e+38
-17.7969 -7.24852e+37 4.72291e+38
-17.7408 -1.1057e+38 4.77655e+38
-17.6851 -1.1934e+38 4.11959e+38
-17.6296 -1.22959e+38 2.9075e+38
-17.5744 -1.55081e+38 2.03702e+38
-17.5195 -1.00833e+38 1.3509e+38
-17.4648 -5.43926e+37 9.80157e+37
-17.4104 -8.53795e+37 1.3495e+38
-17.3562 -2.43533e+37 2.7093e+38
-17.3022 1.14667e+38 4.36025e+38
-17.2485 1.03452e+38 4.67672e+38
-17.195 -5.28755e+37 2.528e+38
-17.1418 -2.32653e+38 2.05186e+38
-17.0887 -2.92123e+38 2.34046e+38
-17.0359 -3.39257e+38 2.66964e+38
-16.9833 -3.96462e+38 2.6318e+38
-16.9309 -3.79515e+38 5.69568e+37
-16.8787 -4.13467e+38 -3.42748e+37
-16.8268 -4.84639e+38 -1.19142e+38
-16.775 -5.75186e+38 -2.83807e+38
-16.7234 -7.05767e+38 -4.15758e+38
-16.672 -6.77642e+38 -5.15882e+38
-16.6208 -6.16089e+38 -6.32513e+38
-16.5697 -6.59811e+38 -7.53793e+38
-16.5189 -7.80985e+38 -7.99291e+38
-16.4682 -6.8698e+38 -7.90995e+38
-16.4177 -5.12372e+38 -7.91278e+38
-16.3674 -4.29941e+38 -7.87309e+38
-16.3172 -3.68345e+38 -8.38425e+38
-16.2672 -2.0685e+38 -7.60603e+38
-16.2174 -6.72214e+36 -5.09608e+38
-16.1677 1.24924e+38 -3.09692e+38
-16.1182 2.57119e+38 -2.12065e+38
-16.0689 4.30296e+38 -9.5056e+37
-16.0197 5.19362e+38 4.81638e+37
-15.9706 4.82893e+38 7.53501e+37
-15.9217 4.17247e+38 9.46268e+37
-15.873 3.54781e+38 2.0759e+38
-15.8243 2.36519e+38 3.41219e+38
-15.7759 1.97095e+38 4.13803e+38
-15.7276 2.87434e+38 4.59835e+38
-15.6794 5.58561e+38 4.97199e+38
-15.6313 6.7162e+38 4.31769e+38
-15.5834 6.52235e+38 2.41367e+38
-15.5356 4.36825e+38 -1.38794e+38
-15.488 -4.69413e+37 -4.86101e+38
-15.4404 -3.17643e+38 -4.78423e+38
-15.393 -3.8422e+38 -1.41599e+38
-15.3458 -4.05523e+38 1.06335e+38
-15.2986 -4.36422e+38 3.24058e+37
-15.2516 -5.23974e+38 2.73603e+37
-15.2047 -7.24435e+38 2.18154e+38
-15.1579 -1.01522e+39 1.45968e+39
-15.1112 -1.20391e+39 2.48051e+39
-15.0647 -1.03282e+39 1.85726e+39
-15.0182 -3.13213e+38 8.07245e+38
-14.9719 1.09851e+38 -1.57568e+38
-14.9257 -8.82786e+37 -4.89058e+38
-14.8796 -2.44098e+38 -2.41043e+38
-14.8336 -4.53805e+38 -8.1305e+37
-14.7877 -6.30626e+38 1.29388e+37
-14.7419 -8.29175e+38 5.66046e+37
-14.6962 -1.07706e+39 7.45713e+37
-14.6506 -1.31375e+39 5.09778e+37
-14.6052 -1.3863e+39 -2.54471e+37
-14.5598 -1.10359e+39 5.92656e+37
-14.5145 -6.55676e+38 6.37678e+37
-14.4693 -4.14971e+38 -1.04149e+38
-14.4243 -6.3148e+38 -1.0563e+39
-14.3793 -1.49074e+39 -2.42655e+39
-14.3344 -1.8964e+39 -2.76909e+39
-14.2896 -1.13098e+39 -1.76827e+39
-14.2449 -8.8763e+38 -7.75318e+38
-14.2003 -1.16927e+39 -6.44871e+38
-14.1558 -2.11062e+39 -7.36804e+38
-14.1113 -2.78601e+39 -6.21739e+38
-14.067 -1.97781e+39 -1.94605e+38
-14.0227 -6.83065e+38 1.7542e+38
-13.9786 -2.97815e+38 3.24397e+38
-13.9345 -7.40283e+37 1.59089e+38
-13.8905 -3.50591e+37 -7.64996e+37
-13.8466 -1.67132e+38 -2.84134e+37
-13.8028 -2.34061e+38 1.9631e+38
-13.759 -4.31611e+38 2.8521e+38
-13.7153 -6.7676e+38 8.48867e+37
-13.6718 -9.08182e+38 -1.17048e+38
-13.6283 -1.13169e+39 -1.31126e+38
-13.5848 -9.62904e+38 5.13127e+37
-13.5415 -5.34037e+38 3.25147e+38
-13.4982 -3.28501e+38 5.31548e+38
-13.455 -2.48706e+38 7.85446e+38
-13.4119 -2.02787e+38 9.06774e+38
-13.3689 -1.04286e+38 8.67736e+38
-13.3259 -1.96431e+38 6.34744e+38
-13.283 -2.59007e+38 4.06047e+38
-13.2402 -2.11758e+38 2.42006e+38
-13.1974 -1.64987e+38 1.53645e+38
-13.1547 -1.74083e+38 1.14693e+38
-13.1121 -2.94288e+38 1.56096e+38
-13.0696 -3.73992e+38 2.36479e+38
-13.0271 -2.68973e+38 2.26656e+38
-12.9847 -1.03558e+38 2.59177e+38
-12.9424 -1.88861e+37 2.80672e+38
-12.9001 5.92615e+41 3.67846e+41
-12.8579 7.29618e+41 7.0091e+40
-12.8158 7.04675e+41 -1.07029e+41
-12.7737 5.31475e+41 -1.92205e+41
-12.7317 3.41004e+41 -2.39173e+41
-12.6898 2.80816e+41 -2.30639e+41
-12.6479 4.14079e+41 -2.0787e+41
-12.6061 5.61486e+41 -1.6042e+41
-12.5643 5.1087e+41 1.99907e+41
-12.5226 2.22389e+41 4.90759e+41
-12.481 -9.02105e+41 4.9042e+41
-12.4394 -8.07638e+41 2.41812e+41
-12.3979 7.01281e+41 -1.82542e+41
-12.3565 8.48611e+41 -1.01304e+41
-12.3151 7.82311e+41 3.63597e+40
-12.2738 7.30437e+41 1.40803e+41
-12.2325 6.89079e+41 2.16251e+41
-12.1913 4.79933e+41 6.56755e+41
-12.1501 8.00482e+40 1.03513e+42
-12.109 6.28656e+41 1.16117e+42
-12.068 2.67568e+41 2.13458e+42
-12.027 -1.45392e+42 1.91985e+42
-11.986 -2.48173e+42 5.33147e+41
-11.9452 -2.30087e+42 -1.99285e+42
-11.9043 -1.64833e+42 -2.95507e+42
-11.8636 -5.32797e+41 -6.40279e+41
-11.8228 -5.31847e+41 1.40944e+41
-11.7822 -6.9608e+41 1.63756e+41
-11.7415 -6.96261e+41 -1.11601e+41
-11.701 -5.68624e+41 -4.63711e+41
-11.6605 -2.82509e+41 -4.89732e+41
-11.62 -8.13372e+40 -1.92575e+41
-11.5796 -8.82772e+40 -1.53782e+41
-11.5392 -7.32069e+40 -2.4851e+41
-11.4989 6.75022e+40 -2.83387e+41
-11.4587 2.46512e+41 -2.28946e+41
-11.4184 6.5452e+40 -3.57906e+41
-11.3783 -1.56482e+41 -5.8423e+41
-11.3381 6.99765e+41 -9.86357e+41
-11.2981 1.48565e+42 -1.17353e+42
-11.2581 6.92506e+41 -4.52927e+41
-11.2181 3.39676e+40 -6.3358e+39
-11.1781 1.16589e+40 3.22614e+39
-11.1383 1.1277e+40 -6.43828e+39
-11.0984 2.67071e+40 -2.6046e+40
-11.0586 4.13776e+40 -3.53667e+40
-11.0189 5.56671e+40 -1.69576e+40
-10.9792 7.211e+40 -9.31508e+39
-10.9395 4.51245e+40 -1.02205e+41
-10.8999 4.88957e+40 -1.36875e+41
-10.8603 7.78442e+40 -5.79175e+39
-10.8208 9.3452e+39 8.19799e+40
-10.7813 4.24143e+40 6.40977e+39
-10.7418 7.8394e+40 -4.76597e+40
-10.7024 6.75726e+40 7.42883e+40
-10.6631 1.05032e+41 1.13292e+41
-10.6238 8.20805e+40 -5.34769e+40
-10.5845 5.59981e+40 -1.20097e+41
-10.5452 9.20102e+40 -7.88122e+39
-10.506 1.00188e+41 3.66637e+40
-10.4669 7.26055e+40 -3.38007e+40
-10.4278 5.32969e+40 -5.01227e+40
-10.3887 3.60982e+40 1.76682e+40
-10.3496 2.1545e+40 4.23931e+40
-10.3106 3.25143e+40 -9.65398e+39
-10.2717 2.89077e+40 -3.64557e+40
-10.2328 1.31649e+39 1.19957e+39
-10.1939 -1.21458e+40 1.20874e+40
-10.155 1.8295e+41 4.04496e+40
-10.1162 7.43664e+40 3.75511e+41
-10.0774 -1.28593e+41 2.99461e+41
-10.0387 -8.2395e+39 -6.93781e+40
-10 -2.24047e+41 2.29436e+41
-9.96134 -3.23499e+41 4.11457e+41
-9.92271 -7.70041e+40 1.16296e+41
-9.88412 -6.51956e+39 4.51849e+39
-9.84557 8.32719e+39 -1.04173e+40
-9.80704 5.57313e+39 -5.86041e+40
-9.76856 1.63699e+40 -4.55302e+40
-9.73011 3.54057e+40 -1.56588e+40
-9.69169 5.49899e+40 -2.84385e+40
-9.65331 8.11599e+40 -4.86277e+40
-9.61496 5.13166e+40 1.03822e+39
-9.57664 1.24668e+40 5.5331e+40
-9.53836 1.20359e+40 2.47666e+40
-9.50011 2.08834e+38 -1.99164e+39
-9.46189 -1.39042e+39 -1.51198e+39
-9.42371 1.70302e+39 -2.5223e+39
-9.38556 1.15201e+39 -1.46835e+39
-9.34744 3.26512e+38 -1.18513e+39
-9.30935 5.54032e+38 -9.20794e+38
-9.2713 -4.29185e+38 2.47843e+39
-9.23327 -7.57664e+38 2.99157e+39
-9.19528 4.66853e+38 9.97342e+38
-9.15732 9.91756e+38 5.00018e+38
-9.11939 -1.02873e+38 8.42802e+38
-9.08149 -7.63307e+38 1.41723e+39
-9.04362 3.32284e+39 -7.55352e+38
-9.00578 8.40728e+39 -6.18267e+39
-8.96797 4.76826e+39 -2.91163e+39
-8.93019 -6.28091e+38 2.92011e+39
-8.89244 5.99203e+38 -1.34363e+39
-8.85471 1.37514e+39 -2.28549e+39
-8.81702 -1.98079e+38 -1.72199e+39
-8.77936 -2.20143e+39 -5.24491e+39
-8.74172 -8.67379e+38 -2.30754e+39
-8.70412 -2.18523e+38 1.86943e+39
-8.66654 -1.61012e+38 2.47267e+39
-8.62899 9.84355e+38 1.65476e+39
-8.59146 8.82521e+38 1.25455e+39
-8.55397 -6.36446e+38 4.82395e+38
-8.5165 -1.18719e+39 -1.33313e+38
-8.47906 -2.86815e+38 -8.87958e+36
-8.44165 4.35227e+38 7.35334e+37
-8.40426 9.12342e+37 -4.50262e+38
-8.3669 -4.42142e+38 -1.02754e+39
-8.32956 -3.43682e+38 -8.0866e+38
-8.29226 2.31302e+38 3.41025e+37
-8.25497 1.87772e+38 1.74758e+38
-8.21772 -1.08536e+39 -3.9744e+38
-8.18049 -1.12802e+39 -4.52441e+38
-8.14328 2.11399e+37 -1.22127e+38
-8.1061 1.67504e+38 3.43811e+37
-8.06895 6.9645e+36 2.92441e+37
-8.03182 8.32705e+37 -2.94914e+37
-7.99471 1.46328e+38 3.13231e+38
-7.95763 3.29396e+38 1.23457e+39
-7.92058 2.36846e+38 1.06758e+39
-7.88355 -3.24501e+38 1.61578e+38
-7.84654 -1.36526e+38 1.56203e+38
-7.80955 1.34241e+38 2.06399e+38
-7.77259 2.70546e+37 3.17936e+37
-7.73566 -4.57993e+37 1.03617e+37
-7.69874 -5.76893e+37 2.32785e+37
-7.66185 -4.46119e+37 3.56199e+37
-7.62498 -1.83996e+37 5.67613e+37
-7.58814 -2.08774e+37 6.65463e+37
-7.55132 -2.03519e+37 7.14182e+37
-7.51452 -2.81184e+37 5.34878e+37
-7.47774 -3.57147e+37 3.00854e+37
-7.44099 -2.17315e+37 2.4898e+37
-7.40425 -2.56671e+37 5.24568e+37
-7.36754 -2.37619e+37 5.31265e+37
-7.33085 -6.01957e+37 2.54415e+37
-7.29418 -1.57082e+38 -8.26524e+37
-7.25754 -9.2909e+37 -5.85962e+37
-7.22091 3.06458e+35 -1.85921e+37
-7.18431 3.40655e+37 4.24547e+37
-7.14772 2.62394e+37 9.43088e+37
-7.11116 -1.80251e+37 8.47072e+37
-7.07462 -2.99734e+37 6.99218e+37
-7.0381 -2.86884e+37 7.50229e+37
-7.00159 -2.06847e+37 7.16915e+37
-6.96511 -1.42217e+37 5.42667e+37
-6.92865 -9.3286e+36 4.34506e+37
-6.89221 -7.38333e+36 3.2756e+37
-6.85579 -2.88648e+36 5.6577e+37
-6.81938 1.57781e+37 7.05848e+37
-6.783 1.64867e+37 8.42425e+37
-6.74664 -7.05815e+36 7.03421e+37
-6.71029 -2.89552e+37 5.57075e+37
-6.67397 -2.84283e+37 5.43946e+37
-6.63766 -2.93423e+37 5.80754e+37
-6.60137 -2.15399e+37 6.37895e+37
-6.5651 -1.4476e+37 6.04509e+37
-6.52885 -8.50648e+36 5.27148e+37
-6.49262 -1.4131e+37 6.52075e+37
-6.4564 -1.72146e+37 6.10022e+37
-6.42021 -2.14277e+37 6.51462e+37
-6.38403 -2.17066e+37 5.9895e+37
-6.34786 -2.40802e+37 6.83851e+37
-6.31172 -2.37501e+37 6.32783e+37
-6.27559 -9.51001e+36 6.42442e+37
-6.23949 -9.83985e+36 6.38194e+37
-6.20339 -2.7122e+37 6.49592e+37
-6.16732 -2.05691e+37 8.60301e+37
-6.13126 -1.45554e+36 7.16821e+37
-6.09522 3.87795e+37 7.32912e+37
-6.05919 1.63235e+37 5.13819e+37
-6.02319 4.30952e+37 3.9611e+37
-5.9872 1.25166e+37 3.40489e+37
-5.95122 2.93093e+37 -1.94899e+37
-5.91526 -1.235e+37 4.24188e+37
-5.87932 -4.42188e+37 7.02395e+37
-5.84339 -3.18859e+37 5.36976e+37
-5.80748 -4.18036e+37 4.37504e+37
-5.77158 -1.57083e+37 4.9002e+37
-5.7357 -2.40226e+37 1.45075e+37
-5.69984 -1.36449e+37 4.53739e+37
-5.66399 -2.38662e+37 5.41859e+37
-5.62815 2.52392e+37 6.82137e+37
-5.59233 7.90695e+37 3.47028e+37
-5.55653 1.73849e+37 8.99877e+37
-5.52074 7.83682e+35 1.3174e+38
-5.48497 -2.07352e+36 1.0034e+38
-5.4492 1.39956e+36 7.59838e+37
-5.41346 9.93744e+36 5.88958e+37
-5.37773 1.02893e+37 3.34792e+37
-5.34201 7.20215e+36 3.44253e+37
-5.30631 -7.47037e+36 1.62887e+37
-5.27062 -9.7999e+36 3.65382e+37
-5.23494 -3.19288e+37 5.12839e+37
-5.19928 -2.95185e+37 5.5236e+37
-5.16363 -2.59867e+37 5.43574e+37
-5.128 -2.77867e+37 5.24108e+37
-5.09237 -3.26112e+37 4.50148e+37
-5.05677 -2.64171e+37 4.42238e+37
-5.02117 -3.21719e+37 4.45985e+37
-4.98559 -2.93172e+37 4.23129e+37
-4.95002 -2.27019e+37 3.28675e+37
-4.91446 -2.10045e+37 3.71189e+37
-4.87892 -2.74325e+37 4.61682e+37
-4.84339 -1.79467e+37 6.97598e+37
-4.80787 -2.23934e+37 4.38961e+37
-4.77237 -2.22443e+37 3.94846e+37
-4.73687 -2.14723e+37 6.5576e+37
-4.70139 -3.42087e+37 7.10912e+37
-4.66592 -3.28049e+37 4.99239e+37
-4.63046 -2.6339e+37 5.40335e+37
-4.59502 -3.67865e+37 5.24089e+37
-4.55958 -3.52167e+37 5.62598e+37
-4.52416 -2.49022e+37 5.55101e+37
-4.48875 -2.38601e+37 5.36565e+37
-4.45335 -2.63388e+37 4.77797e+37
-4.41797 -4.11042e+37 3.73838e+37
-4.38259 -4.15623e+37 3.83586e+37
-4.34722 -3.21495e+37 4.93581e+37
-4.31187 -3.00947e+37 4.79347e+37
-4.27653 -4.36729e+37 4.55664e+37
-4.24119 -3.75467e+37 4.21435e+37
-4.20587 -4.57308e+37 4.41741e+37
-4.17056 -3.73026e+37 4.07997e+37
-4.13526 -4.12303e+37 3.2438e+37
-4.09997 -3.18277e+37 2.68517e+37
-4.06469 -3.66252e+37 8.60357e+36
-4.02942 -2.26513e+37 3.83569e+37
-3.99416 2.17189e+37 4.65834e+37
-3.95891 -2.55515e+37 6.03876e+37
-3.92367 -5.62836e+37 5.35147e+37
-3.88844 -2.49269e+37 5.21076e+37
-3.85322 -1.87275e+37 5.34551e+37
-3.81801 -1.88217e+37 4.85493e+37
-3.7828 -7.28968e+36 3.99712e+37
-3.74761 -1.21627e+37 5.15342e+37
-3.71243 2.20983e+36 5.62388e+37
-3.67726 -8.99189e+36 6.37673e+37
-3.64209 -1.13049e+37 6.07813e+37
-3.60694 -1.96228e+37 7.12327e+37
-3.57179 -3.01374e+37 8.99273e+37
-3.53665 -1.53421e+37 6.20838e+37
-3.50152 -1.40677e+37 4.28614e+37
-3.4664 -1.5171e+37 4.59014e+37
-3.43129 -1.48514e+37 2.70325e+37
-3.39619 -1.09098e+37 4.32321e+37
-3.36109 -2.155e+37 4.69995e+37
-3.32601 -1.98846e+37 4.40743e+37
-3.29093 -1.81479e+37 4.81871e+37
-3.25586 -2.15091e+37 5.24012e+37
-3.2208 -2.40746e+37 3.79104e+37
-3.18574 -2.18726e+37 4.43052e+37
-3.1507 -2.10663e+37 4.65161e+37
-3.11566 -2.46896e+37 5.37091e+37
-3.08063 -2.89919e+37 4.04068e+37
-3.0456 -2.14858e+37 5.50618e+37
-3.01059 -1.03304e+37 6.15006e+37
-2.97558 -1.93591e+37 6.40172e+37
-2.94058 -5.15223e+37 5.96082e+37
-2.90558 -3.3429e+37 6.12212e+37
-2.87059 -2.3406e+37 4.03843e+37
-2.83561 -2.35766e+37 3.28714e+37
-2.80064 -4.85032e+37 3.63343e+37
-2.76567 -4.50994e+37 3.44016e+37
-2.73071 -4.73751e+37 4.34141e+37
-2.69576 -4.44822e+37 5.65862e+37
-2.66081 -5.53471e+37 5.71748e+37
-2.62587 -3.5136e+37 5.31698e+37
-2.59094 -3.38065e+37 5.09433e+37
-2.55601 -3.76081e+37 7.71566e+37
-2.52109 -1.24061e+38 1.80299e+38
-2.48617 -1.97486e+38 1.7442e+38
-2.45126 -1.91353e+38 1.15887e+38
-2.41636 -9.47884e+37 4.98902e+37
-2.38146 6.71889e+37 7.71689e+36
-2.34657 8.16408e+37 4.68488e+37
-2.31168 3.57561e+37 8.08324e+37
-2.2768 7.11395e+36 6.58832e+37
-2.24192 -1.62704e+37 5.437e+37
-2.20705 -2.12583e+37 3.90447e+37
-2.17219 -3.79872e+37 2.01857e+37
-2.13733 -3.10927e+37 3.06272e+37
-2.10247 -3.62899e+37 6.69552e+37
-2.06762 -3.70313e+37 6.76302e+37
-2.03278 -4.7145e+37 2.8176e+37
-1.99794 -3.66675e+37 2.52924e+37
-1.9631 -1.53003e+37 5.2484e+37
-1.92827 -6.39046e+36 5.89301e+37
-1.89345 -1.376e+36 5.20836e+37
-1.85862 -9.67098e+36 4.98853e+37
-1.82381 -1.95876e+37 1.5157e+37
-1.78899 -1.59822e+37 3.97379e+37
-1.75419 1.24076e+37 7.10302e+37
-1.71938 2.00265e+36 6.1801e+37
-1.68458 -1.52959e+37 4.26936e+37
-1.64979 -1.80198e+37 3.12578e+37
-1.61499 -6.13021e+37 1.12672e+37
-1.58021 -3.76734e+37 4.2644e+37
-1.54542 -1.03695e+37 4.76641e+37
-1.51064 -6.80328e+36 4.90126e+37
-1.47586 -1.53263e+37 5.19006e+37
-1.44109 -2.24594e+37 5.79075e+37
-1.40632 -1.56238e+37 6.25213e+37
-1.37155 -1.44405e+37 5.53469e+37
-1.33679 -8.22259e+37 -2.92339e+37
-1.30203 -4.98021e+37 -5.28999e+36
-1.26727 6.82967e+36 4.48975e+37
-1.23251 -2.11262e+36 4.65795e+37
-1.19776 6.6396e+36 3.80326e+37
-1.16301 9.83057e+36 4.68523e+37
-1.12827 6.03091e+36 6.41147e+37
-1.09352 1.7111e+36 6.35741e+37
-1.05878 -5.31535e+36 6.35865e+37
-1.02405 -1.00786e+37 6.53396e+37
-0.989309 -4.62029e+36 5.85418e+37
-0.954576 -8.26912e+36 4.76282e+37
-0.919844 -4.24697e+37 1.40897e+37
-0.885115 -2.81197e+37 2.39704e+37
-0.850388 5.50893e+37 4.09416e+37
-0.815663 4.7282e+37 3.66043e+37
-0.78094 5.08554e+36 4.5159e+37
-0.746219 3.5704e+36 3.9667e+37
-0.711499 -4.72004e+36 2.06812e+37
-0.676781 -1.40839e+37 2.81986e+37
-0.642065 -4.1568e+37 4.15815e+37
-0.60735 -3.81829e+37 4.17818e+37
-0.572637 -1.40572e+37 4.53514e+37
-0.537925 -1.73327e+37 4.35873e+37
-0.503214 -1.36252e+37 4.07239e+37
-0.468504 -1.64392e+37 3.91199e+37
-0.433796 -4.43163e+36 -1.72735e+37
-0.399089 -7.12682e+36 -1.1797e+37
-0.364382 -5.61983e+36 4.25302e+37
-0.329676 -2.00432e+37 4.1328e+37
-0.294972 -7.77042e+37 2.02615e+37
-0.260267 -7.02101e+37 1.72131e+37
-0.225564 -4.0463e+37 4.25128e+37
-0.190861 -3.34119e+37 4.3489e+37
-0.156158 -2.42857e+37 2.8922e+37
-0.121456 -1.42809e+37 8.83007e+36
-0.0867541 -2.74456e+37 9.42094e+36
-0.0520524 -1.60128e+37 8.30874e+36
-0.0173508 1.43226e+37 -2.39478e+37
0.0173508 1.81871e+37 -3.13951e+37
0.0520524 -3.54308e+36 2.67458e+36
0.0867541 -8.97592e+36 1.72622e+37
0.121456 -1.90972e+37 4.11978e+37
0.156158 -2.25632e+37 4.29754e+37
0.190861 -1.36045e+37 3.72341e+37
0.225564 -1.04245e+37 3.59291e+37
0.260267 -1.08234e+37 2.94703e+37
0.294972 -1.83892e+37 3.30021e+37
0.329676 -1.59385e+37 3.76577e+37
0.364382 -1.0746e+37 3.91895e+37
0.399089 -8.12984e+36 3.71896e+37
0.433796 -1.10892e+37 3.76171e+37
0.468504 -2.71187e+37 4.14232e+37
0.503214 -2.44545e+37 3.65176e+37
0.537925 -2.7443e+37 3.62953e+37
0.572637 -3.16195e+37 3.75006e+37
0.60735 -4.07412e+37 3.3849e+37
0.642065 -3.23856e+37 3.13784e+37
0.676781 -2.67939e+37 1.88192e+37
0.711499 -9.30197e+36 2.21268e+37
0.746219 4.92864e+36 -3.1536e+37
0.78094 -1.39862e+37 -2.74413e+37
0.815663 -1.01698e+37 7.76838e+37
0.850388 -1.28164e+36 7.9545e+37
0.885115 2.31987e+37 6.18216e+37
0.919844 2.3388e+37 6.20383e+37
0.954576 2.06543e+37 6.55019e+37
0.989309 1.49629e+37 6.19299e+37
1.02405 1.04362e+37 4.06467e+37
1.05878 4.20969e+36 4.32142e+37
1.09352 -1.65313e+37 5.82689e+37
1.12827 -2.14948e+37 6.16895e+37
1.16301 -1.42869e+37 7.38797e+37
1.19776 -1.41273e+37 5.60742e+37
1.23251 -1.03311e+37 6.15277e+37
1.26727 -9.7689e+36 5.95292e+37
1.30203 -3.5293e+37 5.65478e+37
1.33679 -3.39787e+37 5.32197e+37
1.37155 -1.5442e+37 5.23649e+37
1.40632 -1.80939e+37 5.18755e+37
1.44109 -1.53104e+37 3.63714e+37
1.47586 -1.71563e+37 3.90447e+37
1.51064 -2.58455e+37 5.85871e+37
1.54542 -2.3761e+37 5.93956e+37
1.58021 -3.01994e+37 4.00521e+37
1.61499 -2.58961e+37 2.89984e+37
1.64979 -1.0866e+37 4.80875e+37
1.68458 -1.84612e+37 4.83006e+37
1.71938 -3.56637e+37 6.84404e+37
1.75419 -3.3926e+37 6.75212e+37
1.78899 -2.18503e+37 5.22994e+37
1.82381 -1.75357e+37 5.14324e+37
1.85862 -1.50472e+37 5.80036e+37
1.89345 -1.30466e+37 5.53058e+37
1.92827 -7.91689e+36 5.30123e+37
1.9631 -8.44791e+36 3.80491e+37
1.99794 -5.79305e+37 4.14994e+36
2.03278 -5.52152e+37 9.39437e+36
2.06762 -2.64026e+36 1.88744e+37
2.10247 -3.17681e+37 1.49932e+37
2.13733 -5.40658e+37 7.05853e+37
2.17219 -5.63252e+37 6.40006e+37
2.20705 -3.48034e+37 4.31091e+37
2.24192 -3.89975e+37 5.39249e+37
2.2768 -4.85321e+37 6.677e+37
2.31168 -4.77272e+37 6.19408e+37
2.34657 -4.01345e+37 4.82256e+37
2.38146 -1.95885e+37 -1.46183e+37
2.41636 -3.79272e+37 -1.24987e+37
2.45126 -5.0507e+37 3.91963e+37
2.48617 -5.34721e+37 5.46235e+37
2.52109 -4.89424e+37 4.82457e+37
2.55601 -3.62771e+37 5.50655e+37
2.59094 -3.12718e+37 6.39342e+37
2.62587 -3.44004e+37 6.96801e+37
2.66081 -2.63998e+37 5.83077e+37
2.69576 -3.26594e+37 7.07923e+37
2.73071 -3.61031e+37 5.26872e+37
2.76567 -6.11504e+37 1.11837e+37
2.80064 -4.04235e+37 1.87058e+37
2.83561 -2.23589e+37 1.84914e+37
2.87059 -2.49792e+37 3.7419e+37
2.90558 -2.88198e+37 5.77329e+37
2.94058 -3.33765e+37 5.94662e+37
2.97558 -2.1092e+37 3.42011e+37
3.01059 3.07212e+36 3.04264e+37
3.0456 1.97943e+37 -7.64551e+36
3.08063 -6.30649e+36 3.66141e+36
3.11566 -1.26307e+38 -8.74526e+37
3.1507 -9.09548e+37 -3.89494e+37
3.18574 -5.08449e+37 4.63651e+36
3.2208 -3.11813e+37 4.14671e+37
3.25586 -1.4297e+37 4.4672e+37
3.29093 -1.4083e+37 4.84527e+37
3.32601 -2.2387e+37 2.6152e+37
3.36109 -2.63619e+37 3.1039e+37
3.39619 -1.1098e+38 -4.12476e+37
3.43129 -4.34845e+37 1.31874e+37
3.4664 3.67185e+37 1.09542e+38
3.50152 1.67866e+37 7.63342e+37
3.53665 -1.90088e+36 3.02041e+37
3.57179 -1.48038e+37 5.45179e+37
3.60694 -1.66285e+37 7.63258e+37
3.64209 -8.76777e+36 7.9528e+37
3.67726 -1.34172e+37 1.54756e+38
3.71243 -9.44765e+36 1.14066e+38
3.74761 -8.27377e+36 1.0741e+38
3.7828 -8.76482e+36 7.26602e+37
3.81801 1.98586e+37 3.76747e+37
3.85322 -2.05887e+36 5.19339e+37
3.88844 1.09492e+37 5.39855e+37
3.92367 -1.77538e+37 3.43284e+37
3.95891 -6.06364e+37 -8.09215e+37
3.99416 -3.86497e+37 -1.83289e+37
4.02942 -4.05652e+37 1.28889e+36
4.06469 -1.38262e+37 2.03704e+37
4.09997 -1.94429e+35 2.82639e+37
4.13526 1.38907e+37 2.8187e+37
4.17056 -6.12639e+36 2.66426e+37
4.20587 -2.20909e+37 -1.44104e+37
4.24119 -1.68275e+37 9.57644e+36
4.27653 -2.6467e+37 3.91076e+37
4.31187 -1.38549e+37 3.4549e+37
4.34722 -3.02738e+37 4.20521e+37
4.38259 -6.06869e+37 6.29605e+37
4.41797 -3.54344e+37 3.91218e+37
4.45335 -3.65129e+37 3.89795e+37
4.48875 -2.63097e+37 4.75588e+37
4.52416 -3.80333e+37 4.49188e+37
4.55958 -2.17432e+37 4.01261e+37
4.59502 -3.72289e+37 3.92911e+37
4.63046 -2.07057e+37 3.9709e+37
4.66592 -1.51668e+37 3.09871e+37
4.70139 -1.04853e+37 3.19216e+37
4.73687 5.98881e+36 -2.30419e+37
4.77237 1.50242e+37 -1.25616e+37
4.80787 4.3663e+37 -4.9335e+37
4.84339 5.37059e+37 -2.36621e+37
4.87892 5.21233e+37 -5.22479e+37
4.91446 1.0911e+36 2.10542e+37
4.95002 6.32318e+36 3.08776e+37
4.98559 -2.39187e+37 3.56179e+37
5.02117 -3.68173e+37 2.91431e+37
5.05677 -1.94285e+37 4.78096e+37
5.09237 -2.07732e+37 4.94143e+37
5.128 -4.17478e+36 1.14368e+37
5.16363 8.12011e+36 -7.28752e+37
5.19928 -2.01393e+37 3.88648e+37
5.23494 -3.25554e+37 2.82755e+37
5.27062 -6.18147e+36 4.38653e+37
5.30631 -5.08458e+36 3.37415e+37
5.34201 3.31979e+36 3.55787e+37
5.37773 1.72258e+37 2.80348e+37
5.41346 -1.17129e+37 4.42587e+37
5.4492 -1.10138e+37 4.37102e+37
5.48497 2.25605e+37 2.72929e+37
5.52074 2.70081e+37 2.09813e+37
5.55653 2.22154e+37 4.92769e+37
5.59233 3.07669e+37 4.30415e+37
5.62815 3.79146e+37 9.11023e+37
5.66399 8.20918e+37 6.63457e+37
5.69984 6.75221e+37 4.83515e+37
5.7357 2.09954e+37 6.94135e+37
5.77158 2.6681e+37 6.9951e+37
5.80748 5.11534e+37 7.21316e+37
5.84339 -1.31842e+35 7.52662e+37
5.87932 -2.95798e+37 9.02563e+37
5.91526 -3.09619e+37 4.98532e+37
5.95122 -2.13806e+37 4.70242e+37
5.9872 -1.37157e+37 6.39296e+37
6.02319 -4.49233e+36 6.47287e+37
6.05919 -3.22814e+36 6.0499e+37
6.09522 -2.76943e+37 3.2932e+37
6.13126 -3.52527e+37 2.25683e+37
6.16732 -3.05297e+37 4.26953e+37
6.20339 -2.13501e+37 5.49709e+37
6.23949 -2.95444e+37 6.98132e+37
6.27559 -2.29569e+37 1.00488e+38
6.31172 -2.22203e+37 1.01471e+38
6.34786 -1.74372e+37 7.49174e+37
6.38403 -2.32298e+37 6.90601e+37
6.42021 -1.3931e+37 6.96662e+37
6.4564 -3.12219e+37 7.1059e+37
6.49262 -2.86562e+37 8.84515e+37
6.52885 2.05443e+37 7.00949e+37
6.5651 3.38525e+37 5.29553e+37
6.60137 -7.80394e+37 5.92469e+37
6.63766 -1.77465e+38 7.86037e+37
6.67397 -1.41873e+38 2.97067e+38
6.71029 -2.18381e+38 6.29783e+38
6.74664 -2.39638e+38 2.00633e+38
6.783 -6.03445e+38 -5.31484e+38
6.81938 -5.0147e+38 -4.84312e+38
6.85579 9.07476e+37 1.86454e+37
6.89221 2.53776e+38 1.96939e+38
6.92865 -1.04479e+37 1.98199e+37
6.96511 -1.82559e+38 -1.59823e+37
7.00159 -1.47691e+38 -3.55128e+37
7.0381 -3.03785e+38 -1.75278e+38
7.07462 -1.7511e+38 -1.30491e+38
7.11116 8.491e+37 5.84878e+37
7.14772 1.39649e+38 5.45756e+37
7.18431 -2.17806e+37 5.92545e+36
7.22091 -6.08549e+37 -7.38087e+37
7.25754 -2.95708e+37 -7.89951e+37
7.29418 -8.65462e+37 -1.36994e+38
7.33085 -1.14407e+38 -8.12259e+37
7.36754 -1.0025e+38 -1.4204e+38
7.40425 -9.04763e+37 -2.1888e+38
7.44099 1.2114e+38 -3.31732e+38
7.47774 2.22496e+38 -4.32414e+38
7.51452 3.64097e+36 -4.8654e+38
7.55132 -2.32186e+38 -3.1636e+38
7.58814 -5.59147e+38 4.23799e+38
7.62498 -6.68672e+38 1.00166e+39
7.66185 -8.08482e+38 7.43278e+37
7.69874 -2.91331e+39 -1.627e+39
7.73566 -2.33179e+39 -1.02543e+39
7.77259 -8.36782e+38 -2.50808e+38
7.80955 -5.94811e+38 -1.09279e+38
7.84654 -1.33514e+38 3.99517e+37
7.88355 -3.58625e+37 5.83381e+37
7.92058 -2.50851e+37 6.40907e+37
7.95763 -8.23576e+36 7.66212e+37
7.99471 3.94433e+37 5.27988e+37
8.03182 9.04227e+37 -2.36624e+36
8.06895 -1.99554e+38 5.21861e+36
8.1061 -7.80037e+38 -9.58812e+37
8.14328 -6.76812e+38 1.53677e+38
8.18049 -5.96375e+38 1.13454e+39
8.21772 1.39527e+38 4.93893e+37
8.25497 4.9145e+39 -6.3289e+39
8.29226 6.27909e+39 -8.35948e+39
8.32956 2.94517e+38 -2.73598e+39
8.3669 -2.06908e+39 -5.06773e+38
8.40426 -6.34693e+38 1.01917e+39
8.44165 2.97878e+37 2.46931e+39
8.47906 -6.48537e+39 -3.96696e+39
8.5165 -1.90543e+40 -1.50563e+40
8.55397 -7.12508e+39 -1.19649e+40
8.59146 1.39289e+40 -1.33869e+40
8.62899 2.24929e+40 -2.87222e+40
8.66654 6.11335e+40 -9.79566e+40
8.70412 7.3199e+40 -9.80446e+40
8.74172 1.30208e+41 -5.33316e+40
8.77936 1.46942e+41 -4.85977e+40
8.81702 4.87127e+40 -5.00149e+40
8.85471 2.41143e+40 -5.94094e+40
8.89244 1.70588e+40 -1.51409e+40
8.93019 1.85082e+40 4.0876e+39
8.96797 -2.47627e+40 2.05204e+40
9.00578 -7.25756e+40 4.65242e+40
9.04362 2.5869e+41 1.98233e+39
9.08149 8.37626e+41 -3.55667e+40
9.11939 4.91857e+41 -3.63372e+40
9.15732 9.87172e+40 -4.15506e+40
9.19528 5.62253e+40 -2.48297e+40
9.23327 4.90578e+40 7.95044e+39
9.2713 3.12333e+40 6.22665e+39
9.30935 -2.17963e+40 -1.34103e+40
9.34744 -2.06994e+40 -1.30783e+40
9.38556 2.64896e+40 3.04501e+39
9.42371 2.76728e+40 -6.17823e+39
9.46189 -5.17774e+40 -1.05575e+41
9.50011 -4.79286e+40 -1.58547e+41
9.53836 3.15548e+41 -2.50869e+41
9.57664 5.0818e+41 -3.34586e+41
9.61496 2.50892e+41 -1.82747e+41
9.65331 1.93443e+41 -1.48858e+41
9.69169 1.06851e+41 3.46113e+40
9.73011 8.58873e+40 1.53978e+41
9.76856 -9.74178e+40 -4.88692e+40
9.80704 -2.84739e+41 -2.3486e+41
9.84557 -9.46002e+40 -8.17796e+40
9.88412 5.12946e+40 2.15815e+40
9.92271 2.32537e+41 -3.08418e+41
9.96134 5.59488e+41 -8.62772e+41
10 2.49957e+41 -3.9165e+41
10.0387 -5.99743e+40 6.80298e+40
10.0774 -4.21552e+40 -3.81362e+40
10.1162 -1.5955e+40 -2.69947e+41
10.155 -6.31614e+40 -5.8293e+41
10.1939 -1.77274e+41 -1.46721e+42
10.2328 -1.15504e+41 -1.01521e+42
10.2717 -4.30816e+40 -5.2884e+41
10.3106 3.32233e+41 -1.11283e+41
10.3496 1.33217e+42 6.50073e+41
10.3887 9.74809e+41 3.1556e+41
10.4278 4.4406e+41 -4.67196e+41
10.4669 -4.76802e+41 -8.76337e+40
10.506 -2.83506e+42 9.96602e+41
10.5452 -2.03805e+42 7.781e+41
10.5845 -3.58284e+41 2.52003e+41
10.6238 -2.7258e+41 -7.28272e+39
10.6631 -6.34824e+41 -5.83943e+41
10.7024 -5.20753e+41 -6.93959e+41
10.7418 -3.74258e+41 -1.16359e+42
10.7813 -4.76695e+41 -2.08265e+41
10.8208 -9.64317e+41 2.19593e+42
10.8603 5.27272e+41 2.9414e+40
10.8999 4.57399e+42 -5.72759e+42
10.9395 2.16331e+42 -4.30423e+42
10.9792 -2.69808e+42 -2.63033e+42
11.0189 -1.39328e+42 -1.13153e+42
11.0586 1.30983e+42 1.07904e+42
11.0984 4.34222e+41 4.53258e+41
11.1383 -1.13434e+42 -5.82861e+41
11.1781 -1.33931e+42 -4.18642e+41
11.2181 -2.08855e+42 -1.45161e+41
11.2581 -3.66212e+42 1.41756e+42
11.2981 -7.50534e+42 3.6462e+42
11.3381 -1.98163e+43 7.04677e+42
11.3783 -4.07493e+43 1.34977e+43
11.4184 -1.045e+43 3.77826e+43
11.4587 1.29399e+43 6.55073e+43
11.4989 1.4439e+43 1.7614e+43
11.5392 1.74326e+43 -1.18127e+43
11.5796 -2.66834e+43 -3.57443e+43
11.62 -5.29863e+43 -5.32666e+43
11.6605 -7.24531e+42 -1.18211e+43
11.701 8.36327e+42 1.56161e+42
11.7415 -6.38301e+42 -4.45378e+42
11.7822 -9.78134e+42 -5.5629e+42
11.8228 1.95468e+41 2.05522e+42
11.8636 2.3467e+42 7.0543e+42
11.9043 3.03206e+42 2.49478e+43
11.9452 3.29773e+42 2.05982e+43
11.986 5.00382e+42 2.73643e+42
12.027 3.54642e+42 -2.62827e+41
12.068 1.53582e+42 -3.02224e+42
12.109 3.3396e+42 -2.12107e+42
12.1501 7.79156e+42 -1.48405e+42
12.1913 -2.81874e+41 1.09834e+42
12.2325 -7.80693e+42 3.70609e+42
12.2738 2.52982e+42 -1.64737e+42
12.3151 8.69934e+42 -4.9101e+42
12.3565 -3.63851e+42 1.6853e+42
12.3979 -8.72403e+42 2.51278e+42
12.4394 -9.63509e+42 -1.14812e+43
12.481 -1.05869e+43 -1.12017e+43
12.5226 -1.4611e+43 2.82303e+42
12.5643 -6.3396e+42 7.25597e+41
12.6061 1.48891e+43 -1.05225e+43
12.6479 1.10929e+43 -1.21197e+43
12.6898 9.08477e+42 -1.97837e+43
12.7317 1.25619e+43 -2.16385e+43
12.7737 1.7331e+43 -2.69553e+43
12.8158 -1.71052e+43 2.94512e+43
12.8579 -2.59565e+43 4.25661e+43
12.9001 2.62046e+43 -4.88686e+43
12.9424 2.15765e+43 -3.58776e+43
12.9847 -5.48153e+43 7.37727e+43
13.0271 -5.83415e+42 2.74502e+43
13.0696 9.5238e+43 -6.70386e+43
13.1121 -1.70955e+43 1.37949e+41
13.1547 -1.12883e+44 5.63248e+43
13.1974 5.585e+43 -3.10072e+43
13.2402 1.01358e+44 -4.84855e+43
13.283 -8.96449e+43 9.58146e+43
13.3259 -5.93072e+43 5.89708e+43
13.3689 1.27581e+44 -1.23171e+44
13.4119 1.90222e+43 -1.00809e+43
13.455 -1.27628e+44 1.4395e+44
13.4982 2.88581e+43 -5.33242e+43
13.5415 9.77919e+43 -1.36257e+44
13.5848 -7.5286e+43 1.43064e+44
13.6283 -6.62349e+43 1.14518e+44
13.6718 8.37883e+43 -1.77002e+44
13.7153 5.70527e+42 -1.05604e+43
13.759 -1.05561e+44 2.22039e+44
13.8028 5.76886e+42 -6.28733e+43
13.8466 3.75848e+43 -1.56719e+44
13.8905 -1.18521e+44 2.03724e+44
13.9345 -6.75981e+43 1.07208e+44
13.9786 1.13443e+44 -2.71172e+44
14.0227 -3.12263e+43 4.35719e+43
14.067 -1.5226e+44 2.96444e+44
14.1113 8.15573e+43 -2.30547e+44
14.1558 8.34182e+43 -2.14029e+44
14.2003 -1.65558e+44 4.37445e+44
14.2449 -4.31745e+43 -3.15848e+43
14.2896 1.18702e+44 -6.28263e+44
14.3344 1.40069e+44 3.34266e+44
14.3793 1.54457e+44 4.75208e+44
14.4243 1.48637e+44 -5.74507e+44
14.4693 5.43551e+43 6.31582e+43
14.5145 -5.22562e+43 1.02506e+45
14.5598 2.24907e+43 -4.90713e+44
14.6052 4.138e+43 -6.74447e+44
14.6506 2.18671e+42 1.10794e+45
14.6962 3.26196e+43 8.34708e+43
14.7419 7.5424e+43 -1.16505e+45
14.7877 -2.46464e+43 8.04579e+44
14.8336 -7.6018e+42 7.52154e+44
14.8796 1.49912e+44 -1.34295e+45
14.9257 -2.9845e+43 2.97077e+44
14.9719 -1.40932e+44 1.42307e+45
15.0182 2.27365e+44 -1.27853e+45
15.0647 3.46061e+43 -4.12434e+44
15.1112 -4.35852e+44 2.01688e+45
15.1579 3.89422e+44 -9.6872e+44
15.2047 4.11605e+44 -1.34029e+45
15.2516 -9.80319e+44 2.29593e+45
15.2986 3.58233e+44 -2.43737e+44
15.3458 1.26806e+45 -2.07927e+45
15.393 -1.53684e+45 1.98869e+45
15.4404 -2.15608e+44 5.23121e+44
15.488 2.2136e+45 -2.32255e+45
15.5356 -1.43697e+45 1.41452e+45
15.5834 -7.34811e+44 9.12765e+44
15.6313 3.29113e+45 -2.62283e+45
15.6794 -1.51573e+45 1.2841e+45
15.7276 -1.92902e+45 1.62045e+45
15.7759 3.61315e+45 -2.93014e+45
15.8243 -1.39456e+45 1.33052e+45
15.873 -2.74472e+45 2.33039e+45
15.9217 -7.53006e+48 -2.7053e+49
15.9706 -1.45682e+45 1.71038e+45
16.0197 -3.62408e+45 4.38359e+45
16.0689 6.82342e+45 -4.29708e+45
16.1182 -2.02473e+45 2.71472e+45
16.1677 -5.92858e+45 5.4492e+45
16.2174 8.85866e+45 -7.70723e+45
16.2672 -2.72029e+45 2.5381e+45
16.3172 -6.67921e+45 6.05273e+45
16.3674 1.07208e+46 -9.43564e+45
16.4177 -4.09199e+45 3.83923e+45
16.4682 -6.47401e+45 5.77174e+45
16.5189 1.16884e+46 -1.05016e+46
16.5697 -6.08093e+45 6.05415e+45
16.6208 -4.36767e+45 4.18282e+45
16.672 1.1679e+46 -1.1392e+46
16.7234 -9.34921e+45 9.58419e+45
16.775 -9.64707e+44 7.35957e+44
16.8268 1.2177e+46 -1.20816e+46
16.8787 -1.07251e+46 1.62481e+46
16.9309 3.8599e+45 -5.55551e+45
16.9833 8.18917e+45 -1.00976e+46
17.0359 -1.3423e+46 1.85667e+46
17.0887 1.06933e+46 -1.32599e+46
17.1418 1.08648e+45 -2.50549e+45
17.195 -1.32138e+46 1.60688e+46
17.2485 1.79985e+46 -2.13577e+46
17.3022 -1.08084e+46 9.86404e+45
17.3562 -7.20754e+45 7.51605e+45
17.4104 2.33016e+46 -2.26374e+46
17.4648 -2.81634e+46 2.20448e+46
17.5195 1.31149e+46 -9.83462e+45
17.5744 1.28231e+46 -1.07667e+46
17.6296 -3.70395e+46 2.04388e+46
17.6851 3.90921e+46 -2.89221e+46
17.7408 -2.18425e+46 1.30975e+46
17.7969 -1.14423e+46 8.0596e+45
17.8532 4.72926e+46 -2.94634e+46
17.9098 -4.29459e+46 1.73585e+46
17.9667 4.38643e+46 -3.19928e+46
18.0239 -1.22988e+45 3.89058e+44
18.0815 -3.65045e+46 2.0177e+46
18.1393 8.06963e+46 -5.02603e+46
18.1975 -5.61887e+46 2.26687e+46
18.256 8.70458e+46 -4.15228e+46
18.3149 3.441e+46 -1.30964e+46
18.3742 2.59636e+46 8.99815e+45
18.4338 2.24154e+47 -3.75875e+46
18.4938 -2.75879e+46 4.39955e+46
18.5542 3.72878e+47 7.61913e+46
18.615 9.58849e+46 4.61558e+46
18.6762 1.99005e+47 4.10083e+46
18.7379 3.2647e+47 5.09727e+46
18.8 -7.08815e+45 1.20467e+46
18.8625 3.03513e+47 -1.79654e+47
18.9255 -9.53867e+46 1.26866e+47
18.9891 6.62326e+46 -8.48467e+46
19.0531 -4.00404e+47 1.32857e+47
19.1177 7.70329e+48 -7.31303e+48
19.1828 1.91598e+48 8.41892e+48
19.2484 -3.66507e+47 1.02703e+47
19.3147 2.27711e+47 -2.09945e+47
19.3816 -1.6575e+48 5.3539e+48
19.4491 6.53124e+47 -2.94318e+47
19.5173 -1.97072e+46 9.16066e+46
19.5862 6.13411e+47 -4.15372e+47
19.6558 -2.11942e+47 2.77236e+47
19.7262 7.93095e+46 -1.7488e+47
19.7974 -1.06368e+48 4.18933e+47
19.8694 3.14358e+46 -2.04594e+47
19.9423 8.50682e+47 8.23773e+46
20.0162 9.35465e+47 -4.5415e+47
20.091 -1.80701e+47 2.11329e+47
20.1669 6.08954e+47 -5.56329e+47
20.244 -5.39653e+47 5.24321e+47
20.3222 -2.20035e+47 8.84934e+46
20.4016 -5.35042e+47 2.70416e+47
20.4825 9.75957e+46 -5.98797e+46
20.5648 1.10927e+48 -2.95839e+47
20.6487 -3.08306e+47 4.03093e+47
20.7344 -3.12218e+46 -5.33908e+46
20.8219 -1.35435e+48 5.93509e+47
20.9115 4.21229e+46 -3.37976e+46
21.0034 1.76732e+48 -5.47897e+47
21.0979 -4.85297e+47 6.14443e+47
21.1952 -9.26916e+47 4.01347e+47
21.2959 5.34332e+47 -8.06906e+47
21.4004 4.2919e+47 -1.15195e+47
21.5093 -1.08075e+48 1.26441e+48
21.6237 -4.78161e+47 5.31563e+47
21.7448 1.91459e+48 -1.28943e+48
21.8747 4.11684e+47 -1.08398e+48
22.0165 3.21146e+47 -8.85105e+47
22.1768 5.027e+49 5.35012e+50
22.3723 -1.4152e+48 1.95335e+48


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.125Nc1Quantum/vCLAOffP_FRG_K.txt <==
-22.3723 1.89013e+36 9.8486e+37
-22.1768 -3.11226e+38 -1.14014e+38
-22.0165 5.11364e+37 2.46577e+38
-21.8747 -1.27809e+39 6.46046e+37
-21.7448 -1.41011e+39 5.43786e+38
-21.6237 -7.80284e+38 3.78372e+38
-21.5093 -8.94156e+38 3.90247e+38
-21.4004 -9.41072e+38 3.47498e+38
-21.2959 -8.2195e+38 2.41051e+38
-21.1952 -5.26719e+38 -1.74248e+38
-21.0979 -3.36252e+38 -1.18125e+39
-21.0034 -5.8883e+38 -1.8832e+39
-20.9115 -2.12733e+38 -1.53807e+39
-20.8219 6.89711e+38 -5.06029e+38
-20.7344 1.97678e+39 7.30986e+38
-20.6487 6.79729e+39 6.44404e+39
-20.5648 3.6016e+38 1.05883e+39
-20.4825 1.20108e+38 1.37652e+39
-20.4016 6.81492e+37 1.26717e+39
-20.3222 -2.92144e+37 1.05777e+39
-20.244 -6.20285e+37 8.75035e+38
-20.1669 -4.34822e+37 1.04672e+39
-20.091 -3.58209e+38 9.77657e+38
-20.0162 -4.54215e+38 6.34577e+38
-19.9423 -1.87401e+38 5.43657e+38
-19.8694 -5.97438e+38 1.33631e+38
-19.7974 -8.32166e+38 3.98647e+38
-19.7262 -1.12698e+39 6.36766e+38
-19.6558 -1.31938e+39 7.2474e+38
-19.5862 -1.13622e+39 6.82906e+38
-19.5173 -8.15788e+38 8.98581e+38
-19.4491 -5.81693e+38 1.04224e+39
-19.3816 -7.12007e+38 6.9393e+38
-19.3147 -3.33271e+38 3.33542e+38
-19.2484 -1.69798e+38 6.41157e+37
-19.1828 2.88734e+38 -1.37773e+39
-19.1177 6.37692e+38 -2.10016e+39
-19.0531 3.98058e+38 -1.78518e+39
-18.9891 -3.37151e+38 -7.81259e+38
-18.9255 -8.12484e+38 7.44708e+38
-18.8625 -1.07036e+39 1.01294e+39
-18.8 -1.28375e+39 8.11631e+38
-18.7379 -1.44468e+39 5.06604e+38
-18.6762 -1.161e+39 5.30021e+38
-18.615 -4.10986e+38 6.20066e+38
-18.5542 5.43613e+37 6.04969e+38
-18.4938 1.21219e+38 4.42763e+38
-18.4338 -6.27652e+37 7.9462e+37
-18.3742 -2.98901e+38 9.51464e+37
-18.3149 -3.82746e+38 2.55239e+38
-18.256 -4.02965e+38 4.15572e+38
-18.1975 -4.30353e+38 4.08893e+38
-18.1393 -5.8563e+38 4.52162e+38
-18.0815 -7.2553e+38 5.62559e+38
-18.0239 -6.92409e+38 6.44039e+38
-17.9667 -3.77053e+38 5.73012e+38
-17.9098 7.25917e+34 3.98138e+38
-17.8532 -6.84288e+36 3.82139e+38
-17.7969 -7.24852e+37 4.72291e+38
-17.7408 -1.1057e+38 4.77655e+38
-17.6851 -1.1934e+38 4.11959e+38
-17.6296 -1.22959e+38 2.9075e+38
-17.5744 -1.55081e+38 2.03702e+38
-17.5195 -1.00833e+38 1.3509e+38
-17.4648 -5.43926e+37 9.80157e+37
-17.4104 -8.53795e+37 1.3495e+38
-17.3562 -2.43533e+37 2.7093e+38
-17.3022 1.14667e+38 4.36025e+38
-17.2485 1.03452e+38 4.67672e+38
-17.195 -5.28755e+37 2.528e+38
-17.1418 -2.32653e+38 2.05186e+38
-17.0887 -2.92123e+38 2.34046e+38
-17.0359 -3.39257e+38 2.66964e+38
-16.9833 -3.96462e+38 2.6318e+38
-16.9309 -3.79515e+38 5.69568e+37
-16.8787 -4.13467e+38 -3.42748e+37
-16.8268 -4.84639e+38 -1.19142e+38
-16.775 -5.75186e+38 -2.83807e+38
-16.7234 -7.05767e+38 -4.15758e+38
-16.672 -6.77642e+38 -5.15882e+38
-16.6208 -6.16089e+38 -6.32513e+38
-16.5697 -6.59811e+38 -7.53793e+38
-16.5189 -7.80985e+38 -7.99291e+38
-16.4682 -6.8698e+38 -7.90995e+38
-16.4177 -5.12372e+38 -7.91278e+38
-16.3674 -4.29941e+38 -7.87309e+38
-16.3172 -3.68345e+38 -8.38425e+38
-16.2672 -2.0685e+38 -7.60603e+38
-16.2174 -6.72214e+36 -5.09608e+38
-16.1677 1.24924e+38 -3.09692e+38
-16.1182 2.57119e+38 -2.12065e+38
-16.0689 4.30296e+38 -9.5056e+37
-16.0197 5.19362e+38 4.81638e+37
-15.9706 4.82893e+38 7.53501e+37
-15.9217 4.17247e+38 9.46268e+37
-15.873 3.54781e+38 2.0759e+38
-15.8243 2.36519e+38 3.41219e+38
-15.7759 1.97095e+38 4.13803e+38
-15.7276 2.87434e+38 4.59835e+38
-15.6794 5.58561e+38 4.97199e+38
-15.6313 6.7162e+38 4.31769e+38
-15.5834 6.52235e+38 2.41367e+38
-15.5356 4.36825e+38 -1.38794e+38
-15.488 -4.69413e+37 -4.86101e+38
-15.4404 -3.17643e+38 -4.78423e+38
-15.393 -3.8422e+38 -1.41599e+38
-15.3458 -4.05523e+38 1.06335e+38
-15.2986 -4.36422e+38 3.24058e+37
-15.2516 -5.23974e+38 2.73603e+37
-15.2047 -7.24435e+38 2.18154e+38
-15.1579 -1.01522e+39 1.45968e+39
-15.1112 -1.20391e+39 2.48051e+39
-15.0647 -1.03282e+39 1.85726e+39
-15.0182 -3.13213e+38 8.07245e+38
-14.9719 1.09851e+38 -1.57568e+38
-14.9257 -8.82786e+37 -4.89058e+38
-14.8796 -2.44098e+38 -2.41043e+38
-14.8336 -4.53805e+38 -8.1305e+37
-14.7877 -6.30626e+38 1.29388e+37
-14.7419 -8.29175e+38 5.66046e+37
-14.6962 -1.07706e+39 7.45713e+37
-14.6506 -1.31375e+39 5.09778e+37
-14.6052 -1.3863e+39 -2.54471e+37
-14.5598 -1.10359e+39 5.92656e+37
-14.5145 -6.55676e+38 6.37678e+37
-14.4693 -4.14971e+38 -1.04149e+38
-14.4243 -6.3148e+38 -1.0563e+39
-14.3793 -1.49074e+39 -2.42655e+39
-14.3344 -1.8964e+39 -2.76909e+39
-14.2896 -1.13098e+39 -1.76827e+39
-14.2449 -8.8763e+38 -7.75318e+38
-14.2003 -1.16927e+39 -6.44871e+38
-14.1558 -2.11062e+39 -7.36804e+38
-14.1113 -2.78601e+39 -6.21739e+38
-14.067 -1.97781e+39 -1.94605e+38
-14.0227 -6.83065e+38 1.7542e+38
-13.9786 -2.97815e+38 3.24397e+38
-13.9345 -7.40283e+37 1.59089e+38
-13.8905 -3.50591e+37 -7.64996e+37
-13.8466 -1.67132e+38 -2.84134e+37
-13.8028 -2.34061e+38 1.9631e+38
-13.759 -4.31611e+38 2.8521e+38
-13.7153 -6.7676e+38 8.48867e+37
-13.6718 -9.08182e+38 -1.17048e+38
-13.6283 -1.13169e+39 -1.31126e+38
-13.5848 -9.62904e+38 5.13127e+37
-13.5415 -5.34037e+38 3.25147e+38
-13.4982 -3.28501e+38 5.31548e+38
-13.455 -2.48706e+38 7.85446e+38
-13.4119 -2.02787e+38 9.06774e+38
-13.3689 -1.04286e+38 8.67736e+38
-13.3259 -1.96431e+38 6.34744e+38
-13.283 -2.59007e+38 4.06047e+38
-13.2402 -2.11758e+38 2.42006e+38
-13.1974 -1.64987e+38 1.53645e+38
-13.1547 -1.74083e+38 1.14693e+38
-13.1121 -2.94288e+38 1.56096e+38
-13.0696 -3.73992e+38 2.36479e+38
-13.0271 -2.68973e+38 2.26656e+38
-12.9847 -1.03558e+38 2.59177e+38
-12.9424 -1.88861e+37 2.80672e+38
-12.9001 5.92615e+41 3.67846e+41
-12.8579 7.29618e+41 7.0091e+40
-12.8158 7.04675e+41 -1.07029e+41
-12.7737 5.31475e+41 -1.92205e+41
-12.7317 3.41004e+41 -2.39173e+41
-12.6898 2.80816e+41 -2.30639e+41
-12.6479 4.14079e+41 -2.0787e+41
-12.6061 5.61486e+41 -1.6042e+41
-12.5643 5.1087e+41 1.99907e+41
-12.5226 2.22389e+41 4.90759e+41
-12.481 -9.02105e+41 4.9042e+41
-12.4394 -8.07638e+41 2.41812e+41
-12.3979 7.01281e+41 -1.82542e+41
-12.3565 8.48611e+41 -1.01304e+41
-12.3151 7.82311e+41 3.63597e+40
-12.2738 7.30437e+41 1.40803e+41
-12.2325 6.89079e+41 2.16251e+41
-12.1913 4.79933e+41 6.56755e+41
-12.1501 8.00482e+40 1.03513e+42
-12.109 6.28656e+41 1.16117e+42
-12.068 2.67568e+41 2.13458e+42
-12.027 -1.45392e+42 1.91985e+42
-11.986 -2.48173e+42 5.33147e+41
-11.9452 -2.30087e+42 -1.99285e+42
-11.9043 -1.64833e+42 -2.95507e+42
-11.8636 -5.32797e+41 -6.40279e+41
-11.8228 -5.31847e+41 1.40944e+41
-11.7822 -6.9608e+41 1.63756e+41
-11.7415 -6.96261e+41 -1.11601e+41
-11.701 -5.68624e+41 -4.63711e+41
-11.6605 -2.82509e+41 -4.89732e+41
-11.62 -8.13372e+40 -1.92575e+41
-11.5796 -8.82772e+40 -1.53782e+41
-11.5392 -7.32069e+40 -2.4851e+41
-11.4989 6.75022e+40 -2.83387e+41
-11.4587 2.46512e+41 -2.28946e+41
-11.4184 6.5452e+40 -3.57906e+41
-11.3783 -1.56482e+41 -5.8423e+41
-11.3381 6.99765e+41 -9.86357e+41
-11.2981 1.48565e+42 -1.17353e+42
-11.2581 6.92506e+41 -4.52927e+41
-11.2181 3.39676e+40 -6.3358e+39
-11.1781 1.16589e+40 3.22614e+39
-11.1383 1.1277e+40 -6.43828e+39
-11.0984 2.67071e+40 -2.6046e+40
-11.0586 4.13776e+40 -3.53667e+40
-11.0189 5.56671e+40 -1.69576e+40
-10.9792 7.211e+40 -9.31508e+39
-10.9395 4.51245e+40 -1.02205e+41
-10.8999 4.88957e+40 -1.36875e+41
-10.8603 7.78442e+40 -5.79175e+39
-10.8208 9.3452e+39 8.19799e+40
-10.7813 4.24143e+40 6.40977e+39
-10.7418 7.8394e+40 -4.76597e+40
-10.7024 6.75726e+40 7.42883e+40
-10.6631 1.05032e+41 1.13292e+41
-10.6238 8.20805e+40 -5.34769e+40
-10.5845 5.59981e+40 -1.20097e+41
-10.5452 9.20102e+40 -7.88122e+39
-10.506 1.00188e+41 3.66637e+40
-10.4669 7.26055e+40 -3.38007e+40
-10.4278 5.32969e+40 -5.01227e+40
-10.3887 3.60982e+40 1.76682e+40
-10.3496 2.1545e+40 4.23931e+40
-10.3106 3.25143e+40 -9.65398e+39
-10.2717 2.89077e+40 -3.64557e+40
-10.2328 1.31649e+39 1.19957e+39
-10.1939 -1.21458e+40 1.20874e+40
-10.155 1.8295e+41 4.04496e+40
-10.1162 7.43664e+40 3.75511e+41
-10.0774 -1.28593e+41 2.99461e+41
-10.0387 -8.2395e+39 -6.93781e+40
-10 -2.24047e+41 2.29436e+41
-9.96134 -3.23499e+41 4.11457e+41
-9.92271 -7.70041e+40 1.16296e+41
-9.88412 -6.51956e+39 4.51849e+39
-9.84557 8.32719e+39 -1.04173e+40
-9.80704 5.57313e+39 -5.86041e+40
-9.76856 1.63699e+40 -4.55302e+40
-9.73011 3.54057e+40 -1.56588e+40
-9.69169 5.49899e+40 -2.84385e+40
-9.65331 8.11599e+40 -4.86277e+40
-9.61496 5.13166e+40 1.03822e+39
-9.57664 1.24668e+40 5.5331e+40
-9.53836 1.20359e+40 2.47666e+40
-9.50011 2.08834e+38 -1.99164e+39
-9.46189 -1.39042e+39 -1.51198e+39
-9.42371 1.70302e+39 -2.5223e+39
-9.38556 1.15201e+39 -1.46835e+39
-9.34744 3.26512e+38 -1.18513e+39
-9.30935 5.54032e+38 -9.20794e+38
-9.2713 -4.29185e+38 2.47843e+39
-9.23327 -7.57664e+38 2.99157e+39
-9.19528 4.66853e+38 9.97342e+38
-9.15732 9.91756e+38 5.00018e+38
-9.11939 -1.02873e+38 8.42802e+38
-9.08149 -7.63307e+38 1.41723e+39
-9.04362 3.32284e+39 -7.55352e+38
-9.00578 8.40728e+39 -6.18267e+39
-8.96797 4.76826e+39 -2.91163e+39
-8.93019 -6.28091e+38 2.92011e+39
-8.89244 5.99203e+38 -1.34363e+39
-8.85471 1.37514e+39 -2.28549e+39
-8.81702 -1.98079e+38 -1.72199e+39
-8.77936 -2.20143e+39 -5.24491e+39
-8.74172 -8.67379e+38 -2.30754e+39
-8.70412 -2.18523e+38 1.86943e+39
-8.66654 -1.61012e+38 2.47267e+39
-8.62899 9.84355e+38 1.65476e+39
-8.59146 8.82521e+38 1.25455e+39
-8.55397 -6.36446e+38 4.82395e+38
-8.5165 -1.18719e+39 -1.33313e+38
-8.47906 -2.86815e+38 -8.87958e+36
-8.44165 4.35227e+38 7.35334e+37
-8.40426 9.12342e+37 -4.50262e+38
-8.3669 -4.42142e+38 -1.02754e+39
-8.32956 -3.43682e+38 -8.0866e+38
-8.29226 2.31302e+38 3.41025e+37
-8.25497 1.87772e+38 1.74758e+38
-8.21772 -1.08536e+39 -3.9744e+38
-8.18049 -1.12802e+39 -4.52441e+38
-8.14328 2.11399e+37 -1.22127e+38
-8.1061 1.67504e+38 3.43811e+37
-8.06895 6.9645e+36 2.92441e+37
-8.03182 8.32705e+37 -2.94914e+37
-7.99471 1.46328e+38 3.13231e+38
-7.95763 3.29396e+38 1.23457e+39
-7.92058 2.36846e+38 1.06758e+39
-7.88355 -3.24501e+38 1.61578e+38
-7.84654 -1.36526e+38 1.56203e+38
-7.80955 1.34241e+38 2.06399e+38
-7.77259 2.70546e+37 3.17936e+37
-7.73566 -4.57993e+37 1.03617e+37
-7.69874 -5.76893e+37 2.32785e+37
-7.66185 -4.46119e+37 3.56199e+37
-7.62498 -1.83996e+37 5.67613e+37
-7.58814 -2.08774e+37 6.65463e+37
-7.55132 -2.03519e+37 7.14182e+37
-7.51452 -2.81184e+37 5.34878e+37
-7.47774 -3.57147e+37 3.00854e+37
-7.44099 -2.17315e+37 2.4898e+37
-7.40425 -2.56671e+37 5.24568e+37
-7.36754 -2.37619e+37 5.31265e+37
-7.33085 -6.01957e+37 2.54415e+37
-7.29418 -1.57082e+38 -8.26524e+37
-7.25754 -9.2909e+37 -5.85962e+37
-7.22091 3.06458e+35 -1.85921e+37
-7.18431 3.40655e+37 4.24547e+37
-7.14772 2.62394e+37 9.43088e+37
-7.11116 -1.80251e+37 8.47072e+37
-7.07462 -2.99734e+37 6.99218e+37
-7.0381 -2.86884e+37 7.50229e+37
-7.00159 -2.06847e+37 7.16915e+37
-6.96511 -1.42217e+37 5.42667e+37
-6.92865 -9.3286e+36 4.34506e+37
-6.89221 -7.38333e+36 3.2756e+37
-6.85579 -2.88648e+36 5.6577e+37
-6.81938 1.57781e+37 7.05848e+37
-6.783 1.64867e+37 8.42425e+37
-6.74664 -7.05815e+36 7.03421e+37
-6.71029 -2.89552e+37 5.57075e+37
-6.67397 -2.84283e+37 5.43946e+37
-6.63766 -2.93423e+37 5.80754e+37
-6.60137 -2.15399e+37 6.37895e+37
-6.5651 -1.4476e+37 6.04509e+37
-6.52885 -8.50648e+36 5.27148e+37
-6.49262 -1.4131e+37 6.52075e+37
-6.4564 -1.72146e+37 6.10022e+37
-6.42021 -2.14277e+37 6.51462e+37
-6.38403 -2.17066e+37 5.9895e+37
-6.34786 -2.40802e+37 6.83851e+37
-6.31172 -2.37501e+37 6.32783e+37
-6.27559 -9.51001e+36 6.42442e+37
-6.23949 -9.83985e+36 6.38194e+37
-6.20339 -2.7122e+37 6.49592e+37
-6.16732 -2.05691e+37 8.60301e+37
-6.13126 -1.45554e+36 7.16821e+37
-6.09522 3.87795e+37 7.32912e+37
-6.05919 1.63235e+37 5.13819e+37
-6.02319 4.30952e+37 3.9611e+37
-5.9872 1.25166e+37 3.40489e+37
-5.95122 2.93093e+37 -1.94899e+37
-5.91526 -1.235e+37 4.24188e+37
-5.87932 -4.42188e+37 7.02395e+37
-5.84339 -3.18859e+37 5.36976e+37
-5.80748 -4.18036e+37 4.37504e+37
-5.77158 -1.57083e+37 4.9002e+37
-5.7357 -2.40226e+37 1.45075e+37
-5.69984 -1.36449e+37 4.53739e+37
-5.66399 -2.38662e+37 5.41859e+37
-5.62815 2.52392e+37 6.82137e+37
-5.59233 7.90695e+37 3.47028e+37
-5.55653 1.73849e+37 8.99877e+37
-5.52074 7.83682e+35 1.3174e+38
-5.48497 -2.07352e+36 1.0034e+38
-5.4492 1.39956e+36 7.59838e+37
-5.41346 9.93744e+36 5.88958e+37
-5.37773 1.02893e+37 3.34792e+37
-5.34201 7.20215e+36 3.44253e+37
-5.30631 -7.47037e+36 1.62887e+37
-5.27062 -9.7999e+36 3.65382e+37
-5.23494 -3.19288e+37 5.12839e+37
-5.19928 -2.95185e+37 5.5236e+37
-5.16363 -2.59867e+37 5.43574e+37
-5.128 -2.77867e+37 5.24108e+37
-5.09237 -3.26112e+37 4.50148e+37
-5.05677 -2.64171e+37 4.42238e+37
-5.02117 -3.21719e+37 4.45985e+37
-4.98559 -2.93172e+37 4.23129e+37
-4.95002 -2.27019e+37 3.28675e+37
-4.91446 -2.10045e+37 3.71189e+37
-4.87892 -2.74325e+37 4.61682e+37
-4.84339 -1.79467e+37 6.97598e+37
-4.80787 -2.23934e+37 4.38961e+37
-4.77237 -2.22443e+37 3.94846e+37
-4.73687 -2.14723e+37 6.5576e+37
-4.70139 -3.42087e+37 7.10912e+37
-4.66592 -3.28049e+37 4.99239e+37
-4.63046 -2.6339e+37 5.40335e+37
-4.59502 -3.67865e+37 5.24089e+37
-4.55958 -3.52167e+37 5.62598e+37
-4.52416 -2.49022e+37 5.55101e+37
-4.48875 -2.38601e+37 5.36565e+37
-4.45335 -2.63388e+37 4.77797e+37
-4.41797 -4.11042e+37 3.73838e+37
-4.38259 -4.15623e+37 3.83586e+37
-4.34722 -3.21495e+37 4.93581e+37
-4.31187 -3.00947e+37 4.79347e+37
-4.27653 -4.36729e+37 4.55664e+37
-4.24119 -3.75467e+37 4.21435e+37
-4.20587 -4.57308e+37 4.41741e+37
-4.17056 -3.73026e+37 4.07997e+37
-4.13526 -4.12303e+37 3.2438e+37
-4.09997 -3.18277e+37 2.68517e+37
-4.06469 -3.66252e+37 8.60357e+36
-4.02942 -2.26513e+37 3.83569e+37
-3.99416 2.17189e+37 4.65834e+37
-3.95891 -2.55515e+37 6.03876e+37
-3.92367 -5.62836e+37 5.35147e+37
-3.88844 -2.49269e+37 5.21076e+37
-3.85322 -1.87275e+37 5.34551e+37
-3.81801 -1.88217e+37 4.85493e+37
-3.7828 -7.28968e+36 3.99712e+37
-3.74761 -1.21627e+37 5.15342e+37
-3.71243 2.20983e+36 5.62388e+37
-3.67726 -8.99189e+36 6.37673e+37
-3.64209 -1.13049e+37 6.07813e+37
-3.60694 -1.96228e+37 7.12327e+37
-3.57179 -3.01374e+37 8.99273e+37
-3.53665 -1.53421e+37 6.20838e+37
-3.50152 -1.40677e+37 4.28614e+37
-3.4664 -1.5171e+37 4.59014e+37
-3.43129 -1.48514e+37 2.70325e+37
-3.39619 -1.09098e+37 4.32321e+37
-3.36109 -2.155e+37 4.69995e+37
-3.32601 -1.98846e+37 4.40743e+37
-3.29093 -1.81479e+37 4.81871e+37
-3.25586 -2.15091e+37 5.24012e+37
-3.2208 -2.40746e+37 3.79104e+37
-3.18574 -2.18726e+37 4.43052e+37
-3.1507 -2.10663e+37 4.65161e+37
-3.11566 -2.46896e+37 5.37091e+37
-3.08063 -2.89919e+37 4.04068e+37
-3.0456 -2.14858e+37 5.50618e+37
-3.01059 -1.03304e+37 6.15006e+37
-2.97558 -1.93591e+37 6.40172e+37
-2.94058 -5.15223e+37 5.96082e+37
-2.90558 -3.3429e+37 6.12212e+37
-2.87059 -2.3406e+37 4.03843e+37
-2.83561 -2.35766e+37 3.28714e+37
-2.80064 -4.85032e+37 3.63343e+37
-2.76567 -4.50994e+37 3.44016e+37
-2.73071 -4.73751e+37 4.34141e+37
-2.69576 -4.44822e+37 5.65862e+37
-2.66081 -5.53471e+37 5.71748e+37
-2.62587 -3.5136e+37 5.31698e+37
-2.59094 -3.38065e+37 5.09433e+37
-2.55601 -3.76081e+37 7.71566e+37
-2.52109 -1.24061e+38 1.80299e+38
-2.48617 -1.97486e+38 1.7442e+38
-2.45126 -1.91353e+38 1.15887e+38
-2.41636 -9.47884e+37 4.98902e+37
-2.38146 6.71889e+37 7.71689e+36
-2.34657 8.16408e+37 4.68488e+37
-2.31168 3.57561e+37 8.08324e+37
-2.2768 7.11395e+36 6.58832e+37
-2.24192 -1.62704e+37 5.437e+37
-2.20705 -2.12583e+37 3.90447e+37
-2.17219 -3.79872e+37 2.01857e+37
-2.13733 -3.10927e+37 3.06272e+37
-2.10247 -3.62899e+37 6.69552e+37
-2.06762 -3.70313e+37 6.76302e+37
-2.03278 -4.7145e+37 2.8176e+37
-1.99794 -3.66675e+37 2.52924e+37
-1.9631 -1.53003e+37 5.2484e+37
-1.92827 -6.39046e+36 5.89301e+37
-1.89345 -1.376e+36 5.20836e+37
-1.85862 -9.67098e+36 4.98853e+37
-1.82381 -1.95876e+37 1.5157e+37
-1.78899 -1.59822e+37 3.97379e+37
-1.75419 1.24076e+37 7.10302e+37
-1.71938 2.00265e+36 6.1801e+37
-1.68458 -1.52959e+37 4.26936e+37
-1.64979 -1.80198e+37 3.12578e+37
-1.61499 -6.13021e+37 1.12672e+37
-1.58021 -3.76734e+37 4.2644e+37
-1.54542 -1.03695e+37 4.76641e+37
-1.51064 -6.80328e+36 4.90126e+37
-1.47586 -1.53263e+37 5.19006e+37
-1.44109 -2.24594e+37 5.79075e+37
-1.40632 -1.56238e+37 6.25213e+37
-1.37155 -1.44405e+37 5.53469e+37
-1.33679 -8.22259e+37 -2.92339e+37
-1.30203 -4.98021e+37 -5.28999e+36
-1.26727 6.82967e+36 4.48975e+37
-1.23251 -2.11262e+36 4.65795e+37
-1.19776 6.6396e+36 3.80326e+37
-1.16301 9.83057e+36 4.68523e+37
-1.12827 6.03091e+36 6.41147e+37
-1.09352 1.7111e+36 6.35741e+37
-1.05878 -5.31535e+36 6.35865e+37
-1.02405 -1.00786e+37 6.53396e+37
-0.989309 -4.62029e+36 5.85418e+37
-0.954576 -8.26912e+36 4.76282e+37
-0.919844 -4.24697e+37 1.40897e+37
-0.885115 -2.81197e+37 2.39704e+37
-0.850388 5.50893e+37 4.09416e+37
-0.815663 4.7282e+37 3.66043e+37
-0.78094 5.08554e+36 4.5159e+37
-0.746219 3.5704e+36 3.9667e+37
-0.711499 -4.72004e+36 2.06812e+37
-0.676781 -1.40839e+37 2.81986e+37
-0.642065 -4.1568e+37 4.15815e+37
-0.60735 -3.81829e+37 4.17818e+37
-0.572637 -1.40572e+37 4.53514e+37
-0.537925 -1.73327e+37 4.35873e+37
-0.503214 -1.36252e+37 4.07239e+37
-0.468504 -1.64392e+37 3.91199e+37
-0.433796 -4.43163e+36 -1.72735e+37
-0.399089 -7.12682e+36 -1.1797e+37
-0.364382 -5.61983e+36 4.25302e+37
-0.329676 -2.00432e+37 4.1328e+37
-0.294972 -7.77042e+37 2.02615e+37
-0.260267 -7.02101e+37 1.72131e+37
-0.225564 -4.0463e+37 4.25128e+37
-0.190861 -3.34119e+37 4.3489e+37
-0.156158 -2.42857e+37 2.8922e+37
-0.121456 -1.42809e+37 8.83007e+36
-0.0867541 -2.74456e+37 9.42094e+36
-0.0520524 -1.60128e+37 8.30874e+36
-0.0173508 1.43226e+37 -2.39478e+37
0.0173508 1.81871e+37 -3.13951e+37
0.0520524 -3.54308e+36 2.67458e+36
0.0867541 -8.97592e+36 1.72622e+37
0.121456 -1.90972e+37 4.11978e+37
0.156158 -2.25632e+37 4.29754e+37
0.190861 -1.36045e+37 3.72341e+37
0.225564 -1.04245e+37 3.59291e+37
0.260267 -1.08234e+37 2.94703e+37
0.294972 -1.83892e+37 3.30021e+37
0.329676 -1.59385e+37 3.76577e+37
0.364382 -1.0746e+37 3.91895e+37
0.399089 -8.12984e+36 3.71896e+37
0.433796 -1.10892e+37 3.76171e+37
0.468504 -2.71187e+37 4.14232e+37
0.503214 -2.44545e+37 3.65176e+37
0.537925 -2.7443e+37 3.62953e+37
0.572637 -3.16195e+37 3.75006e+37
0.60735 -4.07412e+37 3.3849e+37
0.642065 -3.23856e+37 3.13784e+37
0.676781 -2.67939e+37 1.88192e+37
0.711499 -9.30197e+36 2.21268e+37
0.746219 4.92864e+36 -3.1536e+37
0.78094 -1.39862e+37 -2.74413e+37
0.815663 -1.01698e+37 7.76838e+37
0.850388 -1.28164e+36 7.9545e+37
0.885115 2.31987e+37 6.18216e+37
0.919844 2.3388e+37 6.20383e+37
0.954576 2.06543e+37 6.55019e+37
0.989309 1.49629e+37 6.19299e+37
1.02405 1.04362e+37 4.06467e+37
1.05878 4.20969e+36 4.32142e+37
1.09352 -1.65313e+37 5.82689e+37
1.12827 -2.14948e+37 6.16895e+37
1.16301 -1.42869e+37 7.38797e+37
1.19776 -1.41273e+37 5.60742e+37
1.23251 -1.03311e+37 6.15277e+37
1.26727 -9.7689e+36 5.95292e+37
1.30203 -3.5293e+37 5.65478e+37
1.33679 -3.39787e+37 5.32197e+37
1.37155 -1.5442e+37 5.23649e+37
1.40632 -1.80939e+37 5.18755e+37
1.44109 -1.53104e+37 3.63714e+37
1.47586 -1.71563e+37 3.90447e+37
1.51064 -2.58455e+37 5.85871e+37
1.54542 -2.3761e+37 5.93956e+37
1.58021 -3.01994e+37 4.00521e+37
1.61499 -2.58961e+37 2.89984e+37
1.64979 -1.0866e+37 4.80875e+37
1.68458 -1.84612e+37 4.83006e+37
1.71938 -3.56637e+37 6.84404e+37
1.75419 -3.3926e+37 6.75212e+37
1.78899 -2.18503e+37 5.22994e+37
1.82381 -1.75357e+37 5.14324e+37
1.85862 -1.50472e+37 5.80036e+37
1.89345 -1.30466e+37 5.53058e+37
1.92827 -7.91689e+36 5.30123e+37
1.9631 -8.44791e+36 3.80491e+37
1.99794 -5.79305e+37 4.14994e+36
2.03278 -5.52152e+37 9.39437e+36
2.06762 -2.64026e+36 1.88744e+37
2.10247 -3.17681e+37 1.49932e+37
2.13733 -5.40658e+37 7.05853e+37
2.17219 -5.63252e+37 6.40006e+37
2.20705 -3.48034e+37 4.31091e+37
2.24192 -3.89975e+37 5.39249e+37
2.2768 -4.85321e+37 6.677e+37
2.31168 -4.77272e+37 6.19408e+37
2.34657 -4.01345e+37 4.82256e+37
2.38146 -1.95885e+37 -1.46183e+37
2.41636 -3.79272e+37 -1.24987e+37
2.45126 -5.0507e+37 3.91963e+37
2.48617 -5.34721e+37 5.46235e+37
2.52109 -4.89424e+37 4.82457e+37
2.55601 -3.62771e+37 5.50655e+37
2.59094 -3.12718e+37 6.39342e+37
2.62587 -3.44004e+37 6.96801e+37
2.66081 -2.63998e+37 5.83077e+37
2.69576 -3.26594e+37 7.07923e+37
2.73071 -3.61031e+37 5.26872e+37
2.76567 -6.11504e+37 1.11837e+37
2.80064 -4.04235e+37 1.87058e+37
2.83561 -2.23589e+37 1.84914e+37
2.87059 -2.49792e+37 3.7419e+37
2.90558 -2.88198e+37 5.77329e+37
2.94058 -3.33765e+37 5.94662e+37
2.97558 -2.1092e+37 3.42011e+37
3.01059 3.07212e+36 3.04264e+37
3.0456 1.97943e+37 -7.64551e+36
3.08063 -6.30649e+36 3.66141e+36
3.11566 -1.26307e+38 -8.74526e+37
3.1507 -9.09548e+37 -3.89494e+37
3.18574 -5.08449e+37 4.63651e+36
3.2208 -3.11813e+37 4.14671e+37
3.25586 -1.4297e+37 4.4672e+37
3.29093 -1.4083e+37 4.84527e+37
3.32601 -2.2387e+37 2.6152e+37
3.36109 -2.63619e+37 3.1039e+37
3.39619 -1.1098e+38 -4.12476e+37
3.43129 -4.34845e+37 1.31874e+37
3.4664 3.67185e+37 1.09542e+38
3.50152 1.67866e+37 7.63342e+37
3.53665 -1.90088e+36 3.02041e+37
3.57179 -1.48038e+37 5.45179e+37
3.60694 -1.66285e+37 7.63258e+37
3.64209 -8.76777e+36 7.9528e+37
3.67726 -1.34172e+37 1.54756e+38
3.71243 -9.44765e+36 1.14066e+38
3.74761 -8.27377e+36 1.0741e+38
3.7828 -8.76482e+36 7.26602e+37
3.81801 1.98586e+37 3.76747e+37
3.85322 -2.05887e+36 5.19339e+37
3.88844 1.09492e+37 5.39855e+37
3.92367 -1.77538e+37 3.43284e+37
3.95891 -6.06364e+37 -8.09215e+37
3.99416 -3.86497e+37 -1.83289e+37
4.02942 -4.05652e+37 1.28889e+36
4.06469 -1.38262e+37 2.03704e+37
4.09997 -1.94429e+35 2.82639e+37
4.13526 1.38907e+37 2.8187e+37
4.17056 -6.12639e+36 2.66426e+37
4.20587 -2.20909e+37 -1.44104e+37
4.24119 -1.68275e+37 9.57644e+36
4.27653 -2.6467e+37 3.91076e+37
4.31187 -1.38549e+37 3.4549e+37
4.34722 -3.02738e+37 4.20521e+37
4.38259 -6.06869e+37 6.29605e+37
4.41797 -3.54344e+37 3.91218e+37
4.45335 -3.65129e+37 3.89795e+37
4.48875 -2.63097e+37 4.75588e+37
4.52416 -3.80333e+37 4.49188e+37
4.55958 -2.17432e+37 4.01261e+37
4.59502 -3.72289e+37 3.92911e+37
4.63046 -2.07057e+37 3.9709e+37
4.66592 -1.51668e+37 3.09871e+37
4.70139 -1.04853e+37 3.19216e+37
4.73687 5.98881e+36 -2.30419e+37
4.77237 1.50242e+37 -1.25616e+37
4.80787 4.3663e+37 -4.9335e+37
4.84339 5.37059e+37 -2.36621e+37
4.87892 5.21233e+37 -5.22479e+37
4.91446 1.0911e+36 2.10542e+37
4.95002 6.32318e+36 3.08776e+37
4.98559 -2.39187e+37 3.56179e+37
5.02117 -3.68173e+37 2.91431e+37
5.05677 -1.94285e+37 4.78096e+37
5.09237 -2.07732e+37 4.94143e+37
5.128 -4.17478e+36 1.14368e+37
5.16363 8.12011e+36 -7.28752e+37
5.19928 -2.01393e+37 3.88648e+37
5.23494 -3.25554e+37 2.82755e+37
5.27062 -6.18147e+36 4.38653e+37
5.30631 -5.08458e+36 3.37415e+37
5.34201 3.31979e+36 3.55787e+37
5.37773 1.72258e+37 2.80348e+37
5.41346 -1.17129e+37 4.42587e+37
5.4492 -1.10138e+37 4.37102e+37
5.48497 2.25605e+37 2.72929e+37
5.52074 2.70081e+37 2.09813e+37
5.55653 2.22154e+37 4.92769e+37
5.59233 3.07669e+37 4.30415e+37
5.62815 3.79146e+37 9.11023e+37
5.66399 8.20918e+37 6.63457e+37
5.69984 6.75221e+37 4.83515e+37
5.7357 2.09954e+37 6.94135e+37
5.77158 2.6681e+37 6.9951e+37
5.80748 5.11534e+37 7.21316e+37
5.84339 -1.31842e+35 7.52662e+37
5.87932 -2.95798e+37 9.02563e+37
5.91526 -3.09619e+37 4.98532e+37
5.95122 -2.13806e+37 4.70242e+37
5.9872 -1.37157e+37 6.39296e+37
6.02319 -4.49233e+36 6.47287e+37
6.05919 -3.22814e+36 6.0499e+37
6.09522 -2.76943e+37 3.2932e+37
6.13126 -3.52527e+37 2.25683e+37
6.16732 -3.05297e+37 4.26953e+37
6.20339 -2.13501e+37 5.49709e+37
6.23949 -2.95444e+37 6.98132e+37
6.27559 -2.29569e+37 1.00488e+38
6.31172 -2.22203e+37 1.01471e+38
6.34786 -1.74372e+37 7.49174e+37
6.38403 -2.32298e+37 6.90601e+37
6.42021 -1.3931e+37 6.96662e+37
6.4564 -3.12219e+37 7.1059e+37
6.49262 -2.86562e+37 8.84515e+37
6.52885 2.05443e+37 7.00949e+37
6.5651 3.38525e+37 5.29553e+37
6.60137 -7.80394e+37 5.92469e+37
6.63766 -1.77465e+38 7.86037e+37
6.67397 -1.41873e+38 2.97067e+38
6.71029 -2.18381e+38 6.29783e+38
6.74664 -2.39638e+38 2.00633e+38
6.783 -6.03445e+38 -5.31484e+38
6.81938 -5.0147e+38 -4.84312e+38
6.85579 9.07476e+37 1.86454e+37
6.89221 2.53776e+38 1.96939e+38
6.92865 -1.04479e+37 1.98199e+37
6.96511 -1.82559e+38 -1.59823e+37
7.00159 -1.47691e+38 -3.55128e+37
7.0381 -3.03785e+38 -1.75278e+38
7.07462 -1.7511e+38 -1.30491e+38
7.11116 8.491e+37 5.84878e+37
7.14772 1.39649e+38 5.45756e+37
7.18431 -2.17806e+37 5.92545e+36
7.22091 -6.08549e+37 -7.38087e+37
7.25754 -2.95708e+37 -7.89951e+37
7.29418 -8.65462e+37 -1.36994e+38
7.33085 -1.14407e+38 -8.12259e+37
7.36754 -1.0025e+38 -1.4204e+38
7.40425 -9.04763e+37 -2.1888e+38
7.44099 1.2114e+38 -3.31732e+38
7.47774 2.22496e+38 -4.32414e+38
7.51452 3.64097e+36 -4.8654e+38
7.55132 -2.32186e+38 -3.1636e+38
7.58814 -5.59147e+38 4.23799e+38
7.62498 -6.68672e+38 1.00166e+39
7.66185 -8.08482e+38 7.43278e+37
7.69874 -2.91331e+39 -1.627e+39
7.73566 -2.33179e+39 -1.02543e+39
7.77259 -8.36782e+38 -2.50808e+38
7.80955 -5.94811e+38 -1.09279e+38
7.84654 -1.33514e+38 3.99517e+37
7.88355 -3.58625e+37 5.83381e+37
7.92058 -2.50851e+37 6.40907e+37
7.95763 -8.23576e+36 7.66212e+37
7.99471 3.94433e+37 5.27988e+37
8.03182 9.04227e+37 -2.36624e+36
8.06895 -1.99554e+38 5.21861e+36
8.1061 -7.80037e+38 -9.58812e+37
8.14328 -6.76812e+38 1.53677e+38
8.18049 -5.96375e+38 1.13454e+39
8.21772 1.39527e+38 4.93893e+37
8.25497 4.9145e+39 -6.3289e+39
8.29226 6.27909e+39 -8.35948e+39
8.32956 2.94517e+38 -2.73598e+39
8.3669 -2.06908e+39 -5.06773e+38
8.40426 -6.34693e+38 1.01917e+39
8.44165 2.97878e+37 2.46931e+39
8.47906 -6.48537e+39 -3.96696e+39
8.5165 -1.90543e+40 -1.50563e+40
8.55397 -7.12508e+39 -1.19649e+40
8.59146 1.39289e+40 -1.33869e+40
8.62899 2.24929e+40 -2.87222e+40
8.66654 6.11335e+40 -9.79566e+40
8.70412 7.3199e+40 -9.80446e+40
8.74172 1.30208e+41 -5.33316e+40
8.77936 1.46942e+41 -4.85977e+40
8.81702 4.87127e+40 -5.00149e+40
8.85471 2.41143e+40 -5.94094e+40
8.89244 1.70588e+40 -1.51409e+40
8.93019 1.85082e+40 4.0876e+39
8.96797 -2.47627e+40 2.05204e+40
9.00578 -7.25756e+40 4.65242e+40
9.04362 2.5869e+41 1.98233e+39
9.08149 8.37626e+41 -3.55667e+40
9.11939 4.91857e+41 -3.63372e+40
9.15732 9.87172e+40 -4.15506e+40
9.19528 5.62253e+40 -2.48297e+40
9.23327 4.90578e+40 7.95044e+39
9.2713 3.12333e+40 6.22665e+39
9.30935 -2.17963e+40 -1.34103e+40
9.34744 -2.06994e+40 -1.30783e+40
9.38556 2.64896e+40 3.04501e+39
9.42371 2.76728e+40 -6.17823e+39
9.46189 -5.17774e+40 -1.05575e+41
9.50011 -4.79286e+40 -1.58547e+41
9.53836 3.15548e+41 -2.50869e+41
9.57664 5.0818e+41 -3.34586e+41
9.61496 2.50892e+41 -1.82747e+41
9.65331 1.93443e+41 -1.48858e+41
9.69169 1.06851e+41 3.46113e+40
9.73011 8.58873e+40 1.53978e+41
9.76856 -9.74178e+40 -4.88692e+40
9.80704 -2.84739e+41 -2.3486e+41
9.84557 -9.46002e+40 -8.17796e+40
9.88412 5.12946e+40 2.15815e+40
9.92271 2.32537e+41 -3.08418e+41
9.96134 5.59488e+41 -8.62772e+41
10 2.49957e+41 -3.9165e+41
10.0387 -5.99743e+40 6.80298e+40
10.0774 -4.21552e+40 -3.81362e+40
10.1162 -1.5955e+40 -2.69947e+41
10.155 -6.31614e+40 -5.8293e+41
10.1939 -1.77274e+41 -1.46721e+42
10.2328 -1.15504e+41 -1.01521e+42
10.2717 -4.30816e+40 -5.2884e+41
10.3106 3.32233e+41 -1.11283e+41
10.3496 1.33217e+42 6.50073e+41
10.3887 9.74809e+41 3.1556e+41
10.4278 4.4406e+41 -4.67196e+41
10.4669 -4.76802e+41 -8.76337e+40
10.506 -2.83506e+42 9.96602e+41
10.5452 -2.03805e+42 7.781e+41
10.5845 -3.58284e+41 2.52003e+41
10.6238 -2.7258e+41 -7.28272e+39
10.6631 -6.34824e+41 -5.83943e+41
10.7024 -5.20753e+41 -6.93959e+41
10.7418 -3.74258e+41 -1.16359e+42
10.7813 -4.76695e+41 -2.08265e+41
10.8208 -9.64317e+41 2.19593e+42
10.8603 5.27272e+41 2.9414e+40
10.8999 4.57399e+42 -5.72759e+42
10.9395 2.16331e+42 -4.30423e+42
10.9792 -2.69808e+42 -2.63033e+42
11.0189 -1.39328e+42 -1.13153e+42
11.0586 1.30983e+42 1.07904e+42
11.0984 4.34222e+41 4.53258e+41
11.1383 -1.13434e+42 -5.82861e+41
11.1781 -1.33931e+42 -4.18642e+41
11.2181 -2.08855e+42 -1.45161e+41
11.2581 -3.66212e+42 1.41756e+42
11.2981 -7.50534e+42 3.6462e+42
11.3381 -1.98163e+43 7.04677e+42
11.3783 -4.07493e+43 1.34977e+43
11.4184 -1.045e+43 3.77826e+43
11.4587 1.29399e+43 6.55073e+43
11.4989 1.4439e+43 1.7614e+43
11.5392 1.74326e+43 -1.18127e+43
11.5796 -2.66834e+43 -3.57443e+43
11.62 -5.29863e+43 -5.32666e+43
11.6605 -7.24531e+42 -1.18211e+43
11.701 8.36327e+42 1.56161e+42
11.7415 -6.38301e+42 -4.45378e+42
11.7822 -9.78134e+42 -5.5629e+42
11.8228 1.95468e+41 2.05522e+42
11.8636 2.3467e+42 7.0543e+42
11.9043 3.03206e+42 2.49478e+43
11.9452 3.29773e+42 2.05982e+43
11.986 5.00382e+42 2.73643e+42
12.027 3.54642e+42 -2.62827e+41
12.068 1.53582e+42 -3.02224e+42
12.109 3.3396e+42 -2.12107e+42
12.1501 7.79156e+42 -1.48405e+42
12.1913 -2.81874e+41 1.09834e+42
12.2325 -7.80693e+42 3.70609e+42
12.2738 2.52982e+42 -1.64737e+42
12.3151 8.69934e+42 -4.9101e+42
12.3565 -3.63851e+42 1.6853e+42
12.3979 -8.72403e+42 2.51278e+42
12.4394 -9.63509e+42 -1.14812e+43
12.481 -1.05869e+43 -1.12017e+43
12.5226 -1.4611e+43 2.82303e+42
12.5643 -6.3396e+42 7.25597e+41
12.6061 1.48891e+43 -1.05225e+43
12.6479 1.10929e+43 -1.21197e+43
12.6898 9.08477e+42 -1.97837e+43
12.7317 1.25619e+43 -2.16385e+43
12.7737 1.7331e+43 -2.69553e+43
12.8158 -1.71052e+43 2.94512e+43
12.8579 -2.59565e+43 4.25661e+43
12.9001 2.62046e+43 -4.88686e+43
12.9424 2.15765e+43 -3.58776e+43
12.9847 -5.48153e+43 7.37727e+43
13.0271 -5.83415e+42 2.74502e+43
13.0696 9.5238e+43 -6.70386e+43
13.1121 -1.70955e+43 1.37949e+41
13.1547 -1.12883e+44 5.63248e+43
13.1974 5.585e+43 -3.10072e+43
13.2402 1.01358e+44 -4.84855e+43
13.283 -8.96449e+43 9.58146e+43
13.3259 -5.93072e+43 5.89708e+43
13.3689 1.27581e+44 -1.23171e+44
13.4119 1.90222e+43 -1.00809e+43
13.455 -1.27628e+44 1.4395e+44
13.4982 2.88581e+43 -5.33242e+43
13.5415 9.77919e+43 -1.36257e+44
13.5848 -7.5286e+43 1.43064e+44
13.6283 -6.62349e+43 1.14518e+44
13.6718 8.37883e+43 -1.77002e+44
13.7153 5.70527e+42 -1.05604e+43
13.759 -1.05561e+44 2.22039e+44
13.8028 5.76886e+42 -6.28733e+43
13.8466 3.75848e+43 -1.56719e+44
13.8905 -1.18521e+44 2.03724e+44
13.9345 -6.75981e+43 1.07208e+44
13.9786 1.13443e+44 -2.71172e+44
14.0227 -3.12263e+43 4.35719e+43
14.067 -1.5226e+44 2.96444e+44
14.1113 8.15573e+43 -2.30547e+44
14.1558 8.34182e+43 -2.14029e+44
14.2003 -1.65558e+44 4.37445e+44
14.2449 -4.31745e+43 -3.15848e+43
14.2896 1.18702e+44 -6.28263e+44
14.3344 1.40069e+44 3.34266e+44
14.3793 1.54457e+44 4.75208e+44
14.4243 1.48637e+44 -5.74507e+44
14.4693 5.43551e+43 6.31582e+43
14.5145 -5.22562e+43 1.02506e+45
14.5598 2.24907e+43 -4.90713e+44
14.6052 4.138e+43 -6.74447e+44
14.6506 2.18671e+42 1.10794e+45
14.6962 3.26196e+43 8.34708e+43
14.7419 7.5424e+43 -1.16505e+45
14.7877 -2.46464e+43 8.04579e+44
14.8336 -7.6018e+42 7.52154e+44
14.8796 1.49912e+44 -1.34295e+45
14.9257 -2.9845e+43 2.97077e+44
14.9719 -1.40932e+44 1.42307e+45
15.0182 2.27365e+44 -1.27853e+45
15.0647 3.46061e+43 -4.12434e+44
15.1112 -4.35852e+44 2.01688e+45
15.1579 3.89422e+44 -9.6872e+44
15.2047 4.11605e+44 -1.34029e+45
15.2516 -9.80319e+44 2.29593e+45
15.2986 3.58233e+44 -2.43737e+44
15.3458 1.26806e+45 -2.07927e+45
15.393 -1.53684e+45 1.98869e+45
15.4404 -2.15608e+44 5.23121e+44
15.488 2.2136e+45 -2.32255e+45
15.5356 -1.43697e+45 1.41452e+45
15.5834 -7.34811e+44 9.12765e+44
15.6313 3.29113e+45 -2.62283e+45
15.6794 -1.51573e+45 1.2841e+45
15.7276 -1.92902e+45 1.62045e+45
15.7759 3.61315e+45 -2.93014e+45
15.8243 -1.39456e+45 1.33052e+45
15.873 -2.74472e+45 2.33039e+45
15.9217 -7.53006e+48 -2.7053e+49
15.9706 -1.45682e+45 1.71038e+45
16.0197 -3.62408e+45 4.38359e+45
16.0689 6.82342e+45 -4.29708e+45
16.1182 -2.02473e+45 2.71472e+45
16.1677 -5.92858e+45 5.4492e+45
16.2174 8.85866e+45 -7.70723e+45
16.2672 -2.72029e+45 2.5381e+45
16.3172 -6.67921e+45 6.05273e+45
16.3674 1.07208e+46 -9.43564e+45
16.4177 -4.09199e+45 3.83923e+45
16.4682 -6.47401e+45 5.77174e+45
16.5189 1.16884e+46 -1.05016e+46
16.5697 -6.08093e+45 6.05415e+45
16.6208 -4.36767e+45 4.18282e+45
16.672 1.1679e+46 -1.1392e+46
16.7234 -9.34921e+45 9.58419e+45
16.775 -9.64707e+44 7.35957e+44
16.8268 1.2177e+46 -1.20816e+46
16.8787 -1.07251e+46 1.62481e+46
16.9309 3.8599e+45 -5.55551e+45
16.9833 8.18917e+45 -1.00976e+46
17.0359 -1.3423e+46 1.85667e+46
17.0887 1.06933e+46 -1.32599e+46
17.1418 1.08648e+45 -2.50549e+45
17.195 -1.32138e+46 1.60688e+46
17.2485 1.79985e+46 -2.13577e+46
17.3022 -1.08084e+46 9.86404e+45
17.3562 -7.20754e+45 7.51605e+45
17.4104 2.33016e+46 -2.26374e+46
17.4648 -2.81634e+46 2.20448e+46
17.5195 1.31149e+46 -9.83462e+45
17.5744 1.28231e+46 -1.07667e+46
17.6296 -3.70395e+46 2.04388e+46
17.6851 3.90921e+46 -2.89221e+46
17.7408 -2.18425e+46 1.30975e+46
17.7969 -1.14423e+46 8.0596e+45
17.8532 4.72926e+46 -2.94634e+46
17.9098 -4.29459e+46 1.73585e+46
17.9667 4.38643e+46 -3.19928e+46
18.0239 -1.22988e+45 3.89058e+44
18.0815 -3.65045e+46 2.0177e+46
18.1393 8.06963e+46 -5.02603e+46
18.1975 -5.61887e+46 2.26687e+46
18.256 8.70458e+46 -4.15228e+46
18.3149 3.441e+46 -1.30964e+46
18.3742 2.59636e+46 8.99815e+45
18.4338 2.24154e+47 -3.75875e+46
18.4938 -2.75879e+46 4.39955e+46
18.5542 3.72878e+47 7.61913e+46
18.615 9.58849e+46 4.61558e+46
18.6762 1.99005e+47 4.10083e+46
18.7379 3.2647e+47 5.09727e+46
18.8 -7.08815e+45 1.20467e+46
18.8625 3.03513e+47 -1.79654e+47
18.9255 -9.53867e+46 1.26866e+47
18.9891 6.62326e+46 -8.48467e+46
19.0531 -4.00404e+47 1.32857e+47
19.1177 7.70329e+48 -7.31303e+48
19.1828 1.91598e+48 8.41892e+48
19.2484 -3.66507e+47 1.02703e+47
19.3147 2.27711e+47 -2.09945e+47
19.3816 -1.6575e+48 5.3539e+48
19.4491 6.53124e+47 -2.94318e+47
19.5173 -1.97072e+46 9.16066e+46
19.5862 6.13411e+47 -4.15372e+47
19.6558 -2.11942e+47 2.77236e+47
19.7262 7.93095e+46 -1.7488e+47
19.7974 -1.06368e+48 4.18933e+47
19.8694 3.14358e+46 -2.04594e+47
19.9423 8.50682e+47 8.23773e+46
20.0162 9.35465e+47 -4.5415e+47
20.091 -1.80701e+47 2.11329e+47
20.1669 6.08954e+47 -5.56329e+47
20.244 -5.39653e+47 5.24321e+47
20.3222 -2.20035e+47 8.84934e+46
20.4016 -5.35042e+47 2.70416e+47
20.4825 9.75957e+46 -5.98797e+46
20.5648 1.10927e+48 -2.95839e+47
20.6487 -3.08306e+47 4.03093e+47
20.7344 -3.12218e+46 -5.33908e+46
20.8219 -1.35435e+48 5.93509e+47
20.9115 4.21229e+46 -3.37976e+46
21.0034 1.76732e+48 -5.47897e+47
21.0979 -4.85297e+47 6.14443e+47
21.1952 -9.26916e+47 4.01347e+47
21.2959 5.34332e+47 -8.06906e+47
21.4004 4.2919e+47 -1.15195e+47
21.5093 -1.08075e+48 1.26441e+48
21.6237 -4.78161e+47 5.31563e+47
21.7448 1.91459e+48 -1.28943e+48
21.8747 4.11684e+47 -1.08398e+48
22.0165 3.21146e+47 -8.85105e+47
22.1768 5.027e+49 5.35012e+50
22.3723 -1.4152e+48 1.95335e+48


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.125Nc1Quantum/vCLRDiaP_FRG.txt <==
-22.3723 -1.4152e+48 1.95335e+48
-22.1768 5.027e+49 5.35012e+50
-22.0165 3.21146e+47 -8.85105e+47
-21.8747 4.11684e+47 -1.08398e+48
-21.7448 1.91459e+48 -1.28943e+48
-21.6237 -4.78161e+47 5.31563e+47
-21.5093 -1.08075e+48 1.26441e+48
-21.4004 4.2919e+47 -1.15195e+47
-21.2959 5.34332e+47 -8.06906e+47
-21.1952 -9.26916e+47 4.01347e+47
-21.0979 -4.85297e+47 6.14443e+47
-21.0034 1.76732e+48 -5.47897e+47
-20.9115 4.21229e+46 -3.37976e+46
-20.8219 -1.35435e+48 5.93509e+47
-20.7344 -3.12218e+46 -5.33908e+46
-20.6487 -3.08306e+47 4.03093e+47
-20.5648 1.10927e+48 -2.95839e+47
-20.4825 9.75957e+46 -5.98797e+46
-20.4016 -5.35042e+47 2.70416e+47
-20.3222 -2.20035e+47 8.84934e+46
-20.244 -5.39653e+47 5.24321e+47
-20.1669 6.08954e+47 -5.56329e+47
-20.091 -1.80701e+47 2.11329e+47
-20.0162 9.35465e+47 -4.5415e+47
-19.9423 8.50682e+47 8.23773e+46
-19.8694 3.14358e+46 -2.04594e+47
-19.7974 -1.06368e+48 4.18933e+47
-19.7262 7.93095e+46 -1.7488e+47
-19.6558 -2.11942e+47 2.77236e+47
-19.5862 6.13411e+47 -4.15372e+47
-19.5173 -1.97072e+46 9.16066e+46
-19.4491 6.53124e+47 -2.94318e+47
-19.3816 -1.6575e+48 5.3539e+48
-19.3147 2.27711e+47 -2.09945e+47
-19.2484 -3.66507e+47 1.02703e+47
-19.1828 1.91598e+48 8.41892e+48
-19.1177 7.70329e+48 -7.31303e+48
-19.0531 -4.00404e+47 1.32857e+47
-18.9891 6.62326e+46 -8.48467e+46
-18.9255 -9.53867e+46 1.26866e+47
-18.8625 3.03513e+47 -1.79654e+47
-18.8 -7.08815e+45 1.20467e+46
-18.7379 3.2647e+47 5.09727e+46
-18.6762 1.99005e+47 4.10083e+46
-18.615 9.58849e+46 4.61558e+46
-18.5542 3.72878e+47 7.61913e+46
-18.4938 -2.75879e+46 4.39955e+46
-18.4338 2.24154e+47 -3.75875e+46
-18.3742 2.59636e+46 8.99815e+45
-18.3149 3.441e+46 -1.30964e+46
-18.256 8.70458e+46 -4.15228e+46
-18.1975 -5.61887e+46 2.26687e+46
-18.1393 8.06963e+46 -5.02603e+46
-18.0815 -3.65045e+46 2.0177e+46
-18.0239 -1.22988e+45 3.89058e+44
-17.9667 4.38643e+46 -3.19928e+46
-17.9098 -4.29459e+46 1.73585e+46
-17.8532 4.72926e+46 -2.94634e+46
-17.7969 -1.14423e+46 8.0596e+45
-17.7408 -2.18425e+46 1.30975e+46
-17.6851 3.90921e+46 -2.89221e+46
-17.6296 -3.70395e+46 2.04388e+46
-17.5744 1.28231e+46 -1.07667e+46
-17.5195 1.31149e+46 -9.83462e+45
-17.4648 -2.81634e+46 2.20448e+46
-17.4104 2.33016e+46 -2.26374e+46
-17.3562 -7.20754e+45 7.51605e+45
-17.3022 -1.08084e+46 9.86404e+45
-17.2485 1.79985e+46 -2.13577e+46
-17.195 -1.32138e+46 1.60688e+46
-17.1418 1.08648e+45 -2.50549e+45
-17.0887 1.06933e+46 -1.32599e+46
-17.0359 -1.3423e+46 1.85667e+46
-16.9833 8.18917e+45 -1.00976e+46
-16.9309 3.8599e+45 -5.55551e+45
-16.8787 -1.07251e+46 1.62481e+46
-16.8268 1.2177e+46 -1.20816e+46
-16.775 -9.64707e+44 7.35957e+44
-16.7234 -9.34921e+45 9.58419e+45
-16.672 1.1679e+46 -1.1392e+46
-16.6208 -4.36767e+45 4.18282e+45
-16.5697 -6.08093e+45 6.05415e+45
-16.5189 1.16884e+46 -1.05016e+46
-16.4682 -6.47401e+45 5.77174e+45
-16.4177 -4.09199e+45 3.83923e+45
-16.3674 1.07208e+46 -9.43564e+45
-16.3172 -6.67921e+45 6.05273e+45
-16.2672 -2.72029e+45 2.5381e+45
-16.2174 8.85866e+45 -7.70723e+45
-16.1677 -5.92858e+45 5.4492e+45
-16.1182 -2.02473e+45 2.71472e+45
-16.0689 6.82342e+45 -4.29708e+45
-16.0197 -3.62408e+45 4.38359e+45
-15.9706 -1.45682e+45 1.71038e+45
-15.9217 -7.53006e+48 -2.7053e+49
-15.873 -2.74472e+45 2.33039e+45
-15.8243 -1.39456e+45 1.33052e+45
-15.7759 3.61315e+45 -2.93014e+45
-15.7276 -1.92902e+45 1.62045e+45
-15.6794 -1.51573e+45 1.2841e+45
-15.6313 3.29113e+45 -2.62283e+45
-15.5834 -7.34811e+44 9.12765e+44
-15.5356 -1.43697e+45 1.41452e+45
-15.488 2.2136e+45 -2.32255e+45
-15.4404 -2.15608e+44 5.23121e+44
-15.393 -1.53684e+45 1.98869e+45
-15.3458 1.26806e+45 -2.07927e+45
-15.2986 3.58233e+44 -2.43737e+44
-15.2516 -9.80319e+44 2.29593e+45
-15.2047 4.11605e+44 -1.34029e+45
-15.1579 3.89422e+44 -9.6872e+44
-15.1112 -4.35852e+44 2.01688e+45
-15.0647 3.46061e+43 -4.12434e+44
-15.0182 2.27365e+44 -1.27853e+45
-14.9719 -1.40932e+44 1.42307e+45
-14.9257 -2.9845e+43 2.97077e+44
-14.8796 1.49912e+44 -1.34295e+45
-14.8336 -7.6018e+42 7.52154e+44
-14.7877 -2.46464e+43 8.04579e+44
-14.7419 7.5424e+43 -1.16505e+45
-14.6962 3.26196e+43 8.34708e+43
-14.6506 2.18671e+42 1.10794e+45
-14.6052 4.138e+43 -6.74447e+44
-14.5598 2.24907e+43 -4.90713e+44
-14.5145 -5.22562e+43 1.02506e+45
-14.4693 5.43551e+43 6.31582e+43
-14.4243 1.48637e+44 -5.74507e+44
-14.3793 1.54457e+44 4.75208e+44
-14.3344 1.40069e+44 3.34266e+44
-14.2896 1.18702e+44 -6.28263e+44
-14.2449 -4.31745e+43 -3.15848e+43
-14.2003 -1.65558e+44 4.37445e+44
-14.1558 8.34182e+43 -2.14029e+44
-14.1113 8.15573e+43 -2.30547e+44
-14.067 -1.5226e+44 2.96444e+44
-14.0227 -3.12263e+43 4.35719e+43
-13.9786 1.13443e+44 -2.71172e+44
-13.9345 -6.75981e+43 1.07208e+44
-13.8905 -1.18521e+44 2.03724e+44
-13.8466 3.75848e+43 -1.56719e+44
-13.8028 5.76886e+42 -6.28733e+43
-13.759 -1.05561e+44 2.22039e+44
-13.7153 5.70527e+42 -1.05604e+43
-13.6718 8.37883e+43 -1.77002e+44
-13.6283 -6.62349e+43 1.14518e+44
-13.5848 -7.5286e+43 1.43064e+44
-13.5415 9.77919e+43 -1.36257e+44
-13.4982 2.88581e+43 -5.33242e+43
-13.455 -1.27628e+44 1.4395e+44
-13.4119 1.90222e+43 -1.00809e+43
-13.3689 1.27581e+44 -1.23171e+44
-13.3259 -5.93072e+43 5.89708e+43
-13.283 -8.96449e+43 9.58146e+43
-13.2402 1.01358e+44 -4.84855e+43
-13.1974 5.585e+43 -3.10072e+43
-13.1547 -1.12883e+44 5.63248e+43
-13.1121 -1.70955e+43 1.37949e+41
-13.0696 9.5238e+43 -6.70386e+43
-13.0271 -5.83415e+42 2.74502e+43
-12.9847 -5.48153e+43 7.37727e+43
-12.9424 2.15765e+43 -3.58776e+43
-12.9001 2.62046e+43 -4.88686e+43
-12.8579 -2.59565e+43 4.25661e+43
-12.8158 -1.71052e+43 2.94512e+43
-12.7737 1.7331e+43 -2.69553e+43
-12.7317 1.25619e+43 -2.16385e+43
-12.6898 9.08477e+42 -1.97837e+43
-12.6479 1.10929e+43 -1.21197e+43
-12.6061 1.48891e+43 -1.05225e+43
-12.5643 -6.3396e+42 7.25597e+41
-12.5226 -1.4611e+43 2.82303e+42
-12.481 -1.05869e+43 -1.12017e+43
-12.4394 -9.63509e+42 -1.14812e+43
-12.3979 -8.72403e+42 2.51278e+42
-12.3565 -3.63851e+42 1.6853e+42
-12.3151 8.69934e+42 -4.9101e+42
-12.2738 2.52982e+42 -1.64737e+42
-12.2325 -7.80693e+42 3.70609e+42
-12.1913 -2.81874e+41 1.09834e+42
-12.1501 7.79156e+42 -1.48405e+42
-12.109 3.3396e+42 -2.12107e+42
-12.068 1.53582e+42 -3.02224e+42
-12.027 3.54642e+42 -2.62827e+41
-11.986 5.00382e+42 2.73643e+42
-11.9452 3.29773e+42 2.05982e+43
-11.9043 3.03206e+42 2.49478e+43
-11.8636 2.3467e+42 7.0543e+42
-11.8228 1.95468e+41 2.05522e+42
-11.7822 -9.78134e+42 -5.5629e+42
-11.7415 -6.38301e+42 -4.45378e+42
-11.701 8.36327e+42 1.56161e+42
-11.6605 -7.24531e+42 -1.18211e+43
-11.62 -5.29863e+43 -5.32666e+43
-11.5796 -2.66834e+43 -3.57443e+43
-11.5392 1.74326e+43 -1.18127e+43
-11.4989 1.4439e+43 1.7614e+43
-11.4587 1.29399e+43 6.55073e+43
-11.4184 -1.045e+43 3.77826e+43
-11.3783 -4.07493e+43 1.34977e+43
-11.3381 -1.98163e+43 7.04677e+42
-11.2981 -7.50534e+42 3.6462e+42
-11.2581 -3.66212e+42 1.41756e+42
-11.2181 -2.08855e+42 -1.45161e+41
-11.1781 -1.33931e+42 -4.18642e+41
-11.1383 -1.13434e+42 -5.82861e+41
-11.0984 4.34222e+41 4.53258e+41
-11.0586 1.30983e+42 1.07904e+42
-11.0189 -1.39328e+42 -1.13153e+42
-10.9792 -2.69808e+42 -2.63033e+42
-10.9395 2.16331e+42 -4.30423e+42
-10.8999 4.57399e+42 -5.72759e+42
-10.8603 5.27272e+41 2.9414e+40
-10.8208 -9.64317e+41 2.19593e+42
-10.7813 -4.76695e+41 -2.08265e+41
-10.7418 -3.74258e+41 -1.16359e+42
-10.7024 -5.20753e+41 -6.93959e+41
-10.6631 -6.34824e+41 -5.83943e+41
-10.6238 -2.7258e+41 -7.28272e+39
-10.5845 -3.58284e+41 2.52003e+41
-10.5452 -2.03805e+42 7.781e+41
-10.506 -2.83506e+42 9.96602e+41
-10.4669 -4.76802e+41 -8.76337e+40
-10.4278 4.4406e+41 -4.67196e+41
-10.3887 9.74809e+41 3.1556e+41
-10.3496 1.33217e+42 6.50073e+41
-10.3106 3.32233e+41 -1.11283e+41
-10.2717 -4.30816e+40 -5.2884e+41
-10.2328 -1.15504e+41 -1.01521e+42
-10.1939 -1.77274e+41 -1.46721e+42
-10.155 -6.31614e+40 -5.8293e+41
-10.1162 -1.5955e+40 -2.69947e+41
-10.0774 -4.21552e+40 -3.81362e+40
-10.0387 -5.99743e+40 6.80298e+40
-10 2.49957e+41 -3.9165e+41
-9.96134 5.59488e+41 -8.62772e+41
-9.92271 2.32537e+41 -3.08418e+41
-9.88412 5.12946e+40 2.15815e+40
-9.84557 -9.46002e+40 -8.17796e+40
-9.80704 -2.84739e+41 -2.3486e+41
-9.76856 -9.74178e+40 -4.88692e+40
-9.73011 8.58873e+40 1.53978e+41
-9.69169 1.06851e+41 3.46113e+40
-9.65331 1.93443e+41 -1.48858e+41
-9.61496 2.50892e+41 -1.82747e+41
-9.57664 5.0818e+41 -3.34586e+41
-9.53836 3.15548e+41 -2.50869e+41
-9.50011 -4.79286e+40 -1.58547e+41
-9.46189 -5.17774e+40 -1.05575e+41
-9.42371 2.76728e+40 -6.17823e+39
-9.38556 2.64896e+40 3.04501e+39
-9.34744 -2.06994e+40 -1.30783e+40
-9.30935 -2.17963e+40 -1.34103e+40
-9.2713 3.12333e+40 6.22665e+39
-9.23327 4.90578e+40 7.95044e+39
-9.19528 5.62253e+40 -2.48297e+40
-9.15732 9.87172e+40 -4.15506e+40
-9.11939 4.91857e+41 -3.63372e+40
-9.08149 8.37626e+41 -3.55667e+40
-9.04362 2.5869e+41 1.98233e+39
-9.00578 -7.25756e+40 4.65242e+40
-8.96797 -2.47627e+40 2.05204e+40
-8.93019 1.85082e+40 4.0876e+39
-8.89244 1.70588e+40 -1.51409e+40
-8.85471 2.41143e+40 -5.94094e+40
-8.81702 4.87127e+40 -5.00149e+40
-8.77936 1.46942e+41 -4.85977e+40
-8.74172 1.30208e+41 -5.33316e+40
-8.70412 7.3199e+40 -9.80446e+40
-8.66654 6.11335e+40 -9.79566e+40
-8.62899 2.24929e+40 -2.87222e+40
-8.59146 1.39289e+40 -1.33869e+40
-8.55397 -7.12508e+39 -1.19649e+40
-8.5165 -1.90543e+40 -1.50563e+40
-8.47906 -6.48537e+39 -3.96696e+39
-8.44165 2.97878e+37 2.46931e+39
-8.40426 -6.34693e+38 1.01917e+39
-8.3669 -2.06908e+39 -5.06773e+38
-8.32956 2.94517e+38 -2.73598e+39
-8.29226 6.27909e+39 -8.35948e+39
-8.25497 4.9145e+39 -6.3289e+39
-8.21772 1.39527e+38 4.93893e+37
-8.18049 -5.96375e+38 1.13454e+39
-8.14328 -6.76812e+38 1.53677e+38
-8.1061 -7.80037e+38 -9.58812e+37
-8.06895 -1.99554e+38 5.21861e+36
-8.03182 9.04227e+37 -2.36624e+36
-7.99471 3.94433e+37 5.27988e+37
-7.95763 -8.23576e+36 7.66212e+37
-7.92058 -2.50851e+37 6.40907e+37
-7.88355 -3.58625e+37 5.83381e+37
-7.84654 -1.33514e+38 3.99517e+37
-7.80955 -5.94811e+38 -1.09279e+38
-7.77259 -8.36782e+38 -2.50808e+38
-7.73566 -2.33179e+39 -1.02543e+39
-7.69874 -2.91331e+39 -1.627e+39
-7.66185 -8.08482e+38 7.43278e+37
-7.62498 -6.68672e+38 1.00166e+39
-7.58814 -5.59147e+38 4.23799e+38
-7.55132 -2.32186e+38 -3.1636e+38
-7.51452 3.64097e+36 -4.8654e+38
-7.47774 2.22496e+38 -4.32414e+38
-7.44099 1.2114e+38 -3.31732e+38
-7.40425 -9.04763e+37 -2.1888e+38
-7.36754 -1.0025e+38 -1.4204e+38
-7.33085 -1.14407e+38 -8.12259e+37
-7.29418 -8.65462e+37 -1.36994e+38
-7.25754 -2.95708e+37 -7.89951e+37
-7.22091 -6.08549e+37 -7.38087e+37
-7.18431 -2.17806e+37 5.92545e+36
-7.14772 1.39649e+38 5.45756e+37
-7.11116 8.491e+37 5.84878e+37
-7.07462 -1.7511e+38 -1.30491e+38
-7.0381 -3.03785e+38 -1.75278e+38
-7.00159 -1.47691e+38 -3.55128e+37
-6.96511 -1.82559e+38 -1.59823e+37
-6.92865 -1.04479e+37 1.98199e+37
-6.89221 2.53776e+38 1.96939e+38
-6.85579 9.07476e+37 1.86454e+37
-6.81938 -5.0147e+38 -4.84312e+38
-6.783 -6.03445e+38 -5.31484e+38
-6.74664 -2.39638e+38 2.00633e+38
-6.71029 -2.18381e+38 6.29783e+38
-6.67397 -1.41873e+38 2.97067e+38
-6.63766 -1.77465e+38 7.86037e+37
-6.60137 -7.80394e+37 5.92469e+37
-6.5651 3.38525e+37 5.29553e+37
-6.52885 2.05443e+37 7.00949e+37
-6.49262 -2.86562e+37 8.84515e+37
-6.4564 -3.12219e+37 7.1059e+37
-6.42021 -1.3931e+37 6.96662e+37
-6.38403 -2.32298e+37 6.90601e+37
-6.34786 -1.74372e+37 7.49174e+37
-6.31172 -2.22203e+37 1.01471e+38
-6.27559 -2.29569e+37 1.00488e+38
-6.23949 -2.95444e+37 6.98132e+37
-6.20339 -2.13501e+37 5.49709e+37
-6.16732 -3.05297e+37 4.26953e+37
-6.13126 -3.52527e+37 2.25683e+37
-6.09522 -2.76943e+37 3.2932e+37
-6.05919 -3.22814e+36 6.0499e+37
-6.02319 -4.49233e+36 6.47287e+37
-5.9872 -1.37157e+37 6.39296e+37
-5.95122 -2.13806e+37 4.70242e+37
-5.91526 -3.09619e+37 4.98532e+37
-5.87932 -2.95798e+37 9.02563e+37
-5.84339 -1.31842e+35 7.52662e+37
-5.80748 5.11534e+37 7.21316e+37
-5.77158 2.6681e+37 6.9951e+37
-5.7357 2.09954e+37 6.94135e+37
-5.69984 6.75221e+37 4.83515e+37
-5.66399 8.20918e+37 6.63457e+37
-5.62815 3.79146e+37 9.11023e+37
-5.59233 3.07669e+37 4.30415e+37
-5.55653 2.22154e+37 4.92769e+37
-5.52074 2.70081e+37 2.09813e+37
-5.48497 2.25605e+37 2.72929e+37
-5.4492 -1.10138e+37 4.37102e+37
-5.41346 -1.17129e+37 4.42587e+37
-5.37773 1.72258e+37 2.80348e+37
-5.34201 3.31979e+36 3.55787e+37
-5.30631 -5.08458e+36 3.37415e+37
-5.27062 -6.18147e+36 4.38653e+37
-5.23494 -3.25554e+37 2.82755e+37
-5.19928 -2.01393e+37 3.88648e+37
-5.16363 8.12011e+36 -7.28752e+37
-5.128 -4.17478e+36 1.14368e+37
-5.09237 -2.07732e+37 4.94143e+37
-5.05677 -1.94285e+37 4.78096e+37
-5.02117 -3.68173e+37 2.91431e+37
-4.98559 -2.39187e+37 3.56179e+37
-4.95002 6.32318e+36 3.08776e+37
-4.91446 1.0911e+36 2.10542e+37
-4.87892 5.21233e+37 -5.22479e+37
-4.84339 5.37059e+37 -2.36621e+37
-4.80787 4.3663e+37 -4.9335e+37
-4.77237 1.50242e+37 -1.25616e+37
-4.73687 5.98881e+36 -2.30419e+37
-4.70139 -1.04853e+37 3.19216e+37
-4.66592 -1.51668e+37 3.09871e+37
-4.63046 -2.07057e+37 3.9709e+37
-4.59502 -3.72289e+37 3.92911e+37
-4.55958 -2.17432e+37 4.01261e+37
-4.52416 -3.80333e+37 4.49188e+37
-4.48875 -2.63097e+37 4.75588e+37
-4.45335 -3.65129e+37 3.89795e+37
-4.41797 -3.54344e+37 3.91218e+37
-4.38259 -6.06869e+37 6.29605e+37
-4.34722 -3.02738e+37 4.20521e+37
-4.31187 -1.38549e+37 3.4549e+37
-4.27653 -2.6467e+37 3.91076e+37
-4.24119 -1.68275e+37 9.57644e+36
-4.20587 -2.20909e+37 -1.44104e+37
-4.17056 -6.12639e+36 2.66426e+37
-4.13526 1.38907e+37 2.8187e+37
-4.09997 -1.94429e+35 2.82639e+37
-4.06469 -1.38262e+37 2.03704e+37
-4.02942 -4.05652e+37 1.28889e+36
-3.99416 -3.86497e+37 -1.83289e+37
-3.95891 -6.06364e+37 -8.09215e+37
-3.92367 -1.77538e+37 3.43284e+37
-3.88844 1.09492e+37 5.39855e+37
-3.85322 -2.05887e+36 5.19339e+37
-3.81801 1.98586e+37 3.76747e+37
-3.7828 -8.76482e+36 7.26602e+37
-3.74761 -8.27377e+36 1.0741e+38
-3.71243 -9.44765e+36 1.14066e+38
-3.67726 -1.34172e+37 1.54756e+38
-3.64209 -8.76777e+36 7.9528e+37
-3.60694 -1.66285e+37 7.63258e+37
-3.57179 -1.48038e+37 5.45179e+37
-3.53665 -1.90088e+36 3.02041e+37
-3.50152 1.67866e+37 7.63342e+37
-3.4664 3.67185e+37 1.09542e+38
-3.43129 -4.34845e+37 1.31874e+37
-3.39619 -1.1098e+38 -4.12476e+37
-3.36109 -2.63619e+37 3.1039e+37
-3.32601 -2.2387e+37 2.6152e+37
-3.29093 -1.4083e+37 4.84527e+37
-3.25586 -1.4297e+37 4.4672e+37
-3.2208 -3.11813e+37 4.14671e+37
-3.18574 -5.08449e+37 4.63651e+36
-3.1507 -9.09548e+37 -3.89494e+37
-3.11566 -1.26307e+38 -8.74526e+37
-3.08063 -6.30649e+36 3.66141e+36
-3.0456 1.97943e+37 -7.64551e+36
-3.01059 3.07212e+36 3.04264e+37
-2.97558 -2.1092e+37 3.42011e+37
-2.94058 -3.33765e+37 5.94662e+37
-2.90558 -2.88198e+37 5.77329e+37
-2.87059 -2.49792e+37 3.7419e+37
-2.83561 -2.23589e+37 1.84914e+37
-2.80064 -4.04235e+37 1.87058e+37
-2.76567 -6.11504e+37 1.11837e+37
-2.73071 -3.61031e+37 5.26872e+37
-2.69576 -3.26594e+37 7.07923e+37
-2.66081 -2.63998e+37 5.83077e+37
-2.62587 -3.44004e+37 6.96801e+37
-2.59094 -3.12718e+37 6.39342e+37
-2.55601 -3.62771e+37 5.50655e+37
-2.52109 -4.89424e+37 4.82457e+37
-2.48617 -5.34721e+37 5.46235e+37
-2.45126 -5.0507e+37 3.91963e+37
-2.41636 -3.79272e+37 -1.24987e+37
-2.38146 -1.95885e+37 -1.46183e+37
-2.34657 -4.01345e+37 4.82256e+37
-2.31168 -4.77272e+37 6.19408e+37
-2.2768 -4.85321e+37 6.677e+37
-2.24192 -3.89975e+37 5.39249e+37
-2.20705 -3.48034e+37 4.31091e+37
-2.17219 -5.63252e+37 6.40006e+37
-2.13733 -5.40658e+37 7.05853e+37
-2.10247 -3.17681e+37 1.49932e+37
-2.06762 -2.64026e+36 1.88744e+37
-2.03278 -5.52152e+37 9.39437e+36
-1.99794 -5.79305e+37 4.14994e+36
-1.9631 -8.44791e+36 3.80491e+37
-1.92827 -7.91689e+36 5.30123e+37
-1.89345 -1.30466e+37 5.53058e+37
-1.85862 -1.50472e+37 5.80036e+37
-1.82381 -1.75357e+37 5.14324e+37
-1.78899 -2.18503e+37 5.22994e+37
-1.75419 -3.3926e+37 6.75212e+37
-1.71938 -3.56637e+37 6.84404e+37
-1.68458 -1.84612e+37 4.83006e+37
-1.64979 -1.0866e+37 4.80875e+37
-1.61499 -2.58961e+37 2.89984e+37
-1.58021 -3.01994e+37 4.00521e+37
-1.54542 -2.3761e+37 5.93956e+37
-1.51064 -2.58455e+37 5.85871e+37
-1.47586 -1.71563e+37 3.90447e+37
-1.44109 -1.53104e+37 3.63714e+37
-1.40632 -1.80939e+37 5.18755e+37
-1.37155 -1.5442e+37 5.23649e+37
-1.33679 -3.39787e+37 5.32197e+37
-1.30203 -3.5293e+37 5.65478e+37
-1.26727 -9.7689e+36 5.95292e+37
-1.23251 -1.03311e+37 6.15277e+37
-1.19776 -1.41273e+37 5.60742e+37
-1.16301 -1.42869e+37 7.38797e+37
-1.12827 -2.14948e+37 6.16895e+37
-1.09352 -1.65313e+37 5.82689e+37
-1.05878 4.20969e+36 4.32142e+37
-1.02405 1.04362e+37 4.06467e+37
-0.989309 1.49629e+37 6.19299e+37
-0.954576 2.06543e+37 6.55019e+37
-0.919844 2.3388e+37 6.20383e+37
-0.885115 2.31987e+37 6.18216e+37
-0.850388 -1.28164e+36 7.9545e+37
-0.815663 -1.01698e+37 7.76838e+37
-0.78094 -1.39862e+37 -2.74413e+37
-0.746219 4.92864e+36 -3.1536e+37
-0.711499 -9.30197e+36 2.21268e+37
-0.676781 -2.67939e+37 1.88192e+37
-0.642065 -3.23856e+37 3.13784e+37
-0.60735 -4.07412e+37 3.3849e+37
-0.572637 -3.16195e+37 3.75006e+37
-0.537925 -2.7443e+37 3.62953e+37
-0.503214 -2.44545e+37 3.65176e+37
-0.468504 -2.71187e+37 4.14232e+37
-0.433796 -1.10892e+37 3.76171e+37
-0.399089 -8.12984e+36 3.71896e+37
-0.364382 -1.0746e+37 3.91895e+37
-0.329676 -1.59385e+37 3.76577e+37
-0.294972 -1.83892e+37 3.30021e+37
-0.260267 -1.08234e+37 2.94703e+37
-0.225564 -1.04245e+37 3.59291e+37
-0.190861 -1.36045e+37 3.72341e+37
-0.156158 -2.25632e+37 4.29754e+37
-0.121456 -1.90972e+37 4.11978e+37
-0.0867541 -8.97592e+36 1.72622e+37
-0.0520524 -3.54308e+36 2.67458e+36
-0.0173508 1.81871e+37 -3.13951e+37
0.0173508 1.43226e+37 -2.39478e+37
0.0520524 -1.60128e+37 8.30874e+36
0.0867541 -2.74456e+37 9.42094e+36
0.121456 -1.42809e+37 8.83007e+36
0.156158 -2.42857e+37 2.8922e+37
0.190861 -3.34119e+37 4.3489e+37
0.225564 -4.0463e+37 4.25128e+37
0.260267 -7.02101e+37 1.72131e+37
0.294972 -7.77042e+37 2.02615e+37
0.329676 -2.00432e+37 4.1328e+37
0.364382 -5.61983e+36 4.25302e+37
0.399089 -7.12682e+36 -1.1797e+37
0.433796 -4.43163e+36 -1.72735e+37
0.468504 -1.64392e+37 3.91199e+37
0.503214 -1.36252e+37 4.07239e+37
0.537925 -1.73327e+37 4.35873e+37
0.572637 -1.40572e+37 4.53514e+37
0.60735 -3.81829e+37 4.17818e+37
0.642065 -4.1568e+37 4.15815e+37
0.676781 -1.40839e+37 2.81986e+37
0.711499 -4.72004e+36 2.06812e+37
0.746219 3.5704e+36 3.9667e+37
0.78094 5.08554e+36 4.5159e+37
0.815663 4.7282e+37 3.66043e+37
0.850388 5.50893e+37 4.09416e+37
0.885115 -2.81197e+37 2.39704e+37
0.919844 -4.24697e+37 1.40897e+37
0.954576 -8.26912e+36 4.76282e+37
0.989309 -4.62029e+36 5.85418e+37
1.02405 -1.00786e+37 6.53396e+37
1.05878 -5.31535e+36 6.35865e+37
1.09352 1.7111e+36 6.35741e+37
1.12827 6.03091e+36 6.41147e+37
1.16301 9.83057e+36 4.68523e+37
1.19776 6.6396e+36 3.80326e+37
1.23251 -2.11262e+36 4.65795e+37
1.26727 6.82967e+36 4.48975e+37
1.30203 -4.98021e+37 -5.28999e+36
1.33679 -8.22259e+37 -2.92339e+37
1.37155 -1.44405e+37 5.53469e+37
1.40632 -1.56238e+37 6.25213e+37
1.44109 -2.24594e+37 5.79075e+37
1.47586 -1.53263e+37 5.19006e+37
1.51064 -6.80328e+36 4.90126e+37
1.54542 -1.03695e+37 4.76641e+37
1.58021 -3.76734e+37 4.2644e+37
1.61499 -6.13021e+37 1.12672e+37
1.64979 -1.80198e+37 3.12578e+37
1.68458 -1.52959e+37 4.26936e+37
1.71938 2.00265e+36 6.1801e+37
1.75419 1.24076e+37 7.10302e+37
1.78899 -1.59822e+37 3.97379e+37
1.82381 -1.95876e+37 1.5157e+37
1.85862 -9.67098e+36 4.98853e+37
1.89345 -1.376e+36 5.20836e+37
1.92827 -6.39046e+36 5.89301e+37
1.9631 -1.53003e+37 5.2484e+37
1.99794 -3.66675e+37 2.52924e+37
2.03278 -4.7145e+37 2.8176e+37
2.06762 -3.70313e+37 6.76302e+37
2.10247 -3.62899e+37 6.69552e+37
2.13733 -3.10927e+37 3.06272e+37
2.17219 -3.79872e+37 2.01857e+37
2.20705 -2.12583e+37 3.90447e+37
2.24192 -1.62704e+37 5.437e+37
2.2768 7.11395e+36 6.58832e+37
2.31168 3.57561e+37 8.08324e+37
2.34657 8.16408e+37 4.68488e+37
2.38146 6.71889e+37 7.71689e+36
2.41636 -9.47884e+37 4.98902e+37
2.45126 -1.91353e+38 1.15887e+38
2.48617 -1.97486e+38 1.7442e+38
2.52109 -1.24061e+38 1.80299e+38
2.55601 -3.76081e+37 7.71566e+37
2.59094 -3.38065e+37 5.09433e+37
2.62587 -3.5136e+37 5.31698e+37
2.66081 -5.53471e+37 5.71748e+37
2.69576 -4.44822e+37 5.65862e+37
2.73071 -4.73751e+37 4.34141e+37
2.76567 -4.50994e+37 3.44016e+37
2.80064 -4.85032e+37 3.63343e+37
2.83561 -2.35766e+37 3.28714e+37
2.87059 -2.3406e+37 4.03843e+37
2.90558 -3.3429e+37 6.12212e+37
2.94058 -5.15223e+37 5.96082e+37
2.97558 -1.93591e+37 6.40172e+37
3.01059 -1.03304e+37 6.15006e+37
3.0456 -2.14858e+37 5.50618e+37
3.08063 -2.89919e+37 4.04068e+37
3.11566 -2.46896e+37 5.37091e+37
3.1507 -2.10663e+37 4.65161e+37
3.18574 -2.18726e+37 4.43052e+37
3.2208 -2.40746e+37 3.79104e+37
3.25586 -2.15091e+37 5.24012e+37
3.29093 -1.81479e+37 4.81871e+37
3.32601 -1.98846e+37 4.40743e+37
3.36109 -2.155e+37 4.69995e+37
3.39619 -1.09098e+37 4.32321e+37
3.43129 -1.48514e+37 2.70325e+37
3.4664 -1.5171e+37 4.59014e+37
3.50152 -1.40677e+37 4.28614e+37
3.53665 -1.53421e+37 6.20838e+37
3.57179 -3.01374e+37 8.99273e+37
3.60694 -1.96228e+37 7.12327e+37
3.64209 -1.13049e+37 6.07813e+37
3.67726 -8.99189e+36 6.37673e+37
3.71243 2.20983e+36 5.62388e+37
3.74761 -1.21627e+37 5.15342e+37
3.7828 -7.28968e+36 3.99712e+37
3.81801 -1.88217e+37 4.85493e+37
3.85322 -1.87275e+37 5.34551e+37
3.88844 -2.49269e+37 5.21076e+37
3.92367 -5.62836e+37 5.35147e+37
3.95891 -2.55515e+37 6.03876e+37
3.99416 2.17189e+37 4.65834e+37
4.02942 -2.26513e+37 3.83569e+37
4.06469 -3.66252e+37 8.60357e+36
4.09997 -3.18277e+37 2.68517e+37
4.13526 -4.12303e+37 3.2438e+37
4.17056 -3.73026e+37 4.07997e+37
4.20587 -4.57308e+37 4.41741e+37
4.24119 -3.75467e+37 4.21435e+37
4.27653 -4.36729e+37 4.55664e+37
4.31187 -3.00947e+37 4.79347e+37
4.34722 -3.21495e+37 4.93581e+37
4.38259 -4.15623e+37 3.83586e+37
4.41797 -4.11042e+37 3.73838e+37
4.45335 -2.63388e+37 4.77797e+37
4.48875 -2.38601e+37 5.36565e+37
4.52416 -2.49022e+37 5.55101e+37
4.55958 -3.52167e+37 5.62598e+37
4.59502 -3.67865e+37 5.24089e+37
4.63046 -2.6339e+37 5.40335e+37
4.66592 -3.28049e+37 4.99239e+37
4.70139 -3.42087e+37 7.10912e+37
4.73687 -2.14723e+37 6.5576e+37
4.77237 -2.22443e+37 3.94846e+37
4.80787 -2.23934e+37 4.38961e+37
4.84339 -1.79467e+37 6.97598e+37
4.87892 -2.74325e+37 4.61682e+37
4.91446 -2.10045e+37 3.71189e+37
4.95002 -2.27019e+37 3.28675e+37
4.98559 -2.93172e+37 4.23129e+37
5.02117 -3.21719e+37 4.45985e+37
5.05677 -2.64171e+37 4.42238e+37
5.09237 -3.26112e+37 4.50148e+37
5.128 -2.77867e+37 5.24108e+37
5.16363 -2.59867e+37 5.43574e+37
5.19928 -2.95185e+37 5.5236e+37
5.23494 -3.19288e+37 5.12839e+37
5.27062 -9.7999e+36 3.65382e+37
5.30631 -7.47037e+36 1.62887e+37
5.34201 7.20215e+36 3.44253e+37
5.37773 1.02893e+37 3.34792e+37
5.41346 9.93744e+36 5.88958e+37
5.4492 1.39956e+36 7.59838e+37
5.48497 -2.07352e+36 1.0034e+38
5.52074 7.83682e+35 1.3174e+38
5.55653 1.73849e+37 8.99877e+37
5.59233 7.90695e+37 3.47028e+37
5.62815 2.52392e+37 6.82137e+37
5.66399 -2.38662e+37 5.41859e+37
5.69984 -1.36449e+37 4.53739e+37
5.7357 -2.40226e+37 1.45075e+37
5.77158 -1.57083e+37 4.9002e+37
5.80748 -4.18036e+37 4.37504e+37
5.84339 -3.18859e+37 5.36976e+37
5.87932 -4.42188e+37 7.02395e+37
5.91526 -1.235e+37 4.24188e+37
5.95122 2.93093e+37 -1.94899e+37
5.9872 1.25166e+37 3.40489e+37
6.02319 4.30952e+37 3.9611e+37
6.05919 1.63235e+37 5.13819e+37
6.09522 3.87795e+37 7.32912e+37
6.13126 -1.45554e+36 7.16821e+37
6.16732 -2.05691e+37 8.60301e+37
6.20339 -2.7122e+37 6.49592e+37
6.23949 -9.83985e+36 6.38194e+37
6.27559 -9.51001e+36 6.42442e+37
6.31172 -2.37501e+37 6.32783e+37
6.34786 -2.40802e+37 6.83851e+37
6.38403 -2.17066e+37 5.9895e+37
6.42021 -2.14277e+37 6.51462e+37
6.4564 -1.72146e+37 6.10022e+37
6.49262 -1.4131e+37 6.52075e+37
6.52885 -8.50648e+36 5.27148e+37
6.5651 -1.4476e+37 6.04509e+37
6.60137 -2.15399e+37 6.37895e+37
6.63766 -2.93423e+37 5.80754e+37
6.67397 -2.84283e+37 5.43946e+37
6.71029 -2.89552e+37 5.57075e+37
6.74664 -7.05815e+36 7.03421e+37
6.783 1.64867e+37 8.42425e+37
6.81938 1.57781e+37 7.05848e+37
6.85579 -2.88648e+36 5.6577e+37
6.89221 -7.38333e+36 3.2756e+37
6.92865 -9.3286e+36 4.34506e+37
6.96511 -1.42217e+37 5.42667e+37
7.00159 -2.06847e+37 7.16915e+37
7.0381 -2.86884e+37 7.50229e+37
7.07462 -2.99734e+37 6.99218e+37
7.11116 -1.80251e+37 8.47072e+37
7.14772 2.62394e+37 9.43088e+37
7.18431 3.40655e+37 4.24547e+37
7.22091 3.06458e+35 -1.85921e+37
7.25754 -9.2909e+37 -5.85962e+37
7.29418 -1.57082e+38 -8.26524e+37
7.33085 -6.01957e+37 2.54415e+37
7.36754 -2.37619e+37 5.31265e+37
7.40425 -2.56671e+37 5.24568e+37
7.44099 -2.17315e+37 2.4898e+37
7.47774 -3.57147e+37 3.00854e+37
7.51452 -2.81184e+37 5.34878e+37
7.55132 -2.03519e+37 7.14182e+37
7.58814 -2.08774e+37 6.65463e+37
7.62498 -1.83996e+37 5.67613e+37
7.66185 -4.46119e+37 3.56199e+37
7.69874 -5.76893e+37 2.32785e+37
7.73566 -4.57993e+37 1.03617e+37
7.77259 2.70546e+37 3.17936e+37
7.80955 1.34241e+38 2.06399e+38
7.84654 -1.36526e+38 1.56203e+38
7.88355 -3.24501e+38 1.61578e+38
7.92058 2.36846e+38 1.06758e+39
7.95763 3.29396e+38 1.23457e+39
7.99471 1.46328e+38 3.13231e+38
8.03182 8.32705e+37 -2.94914e+37
8.06895 6.9645e+36 2.92441e+37
8.1061 1.67504e+38 3.43811e+37
8.14328 2.11399e+37 -1.22127e+38
8.18049 -1.12802e+39 -4.52441e+38
8.21772 -1.08536e+39 -3.9744e+38
8.25497 1.87772e+38 1.74758e+38
8.29226 2.31302e+38 3.41025e+37
8.32956 -3.43682e+38 -8.0866e+38
8.3669 -4.42142e+38 -1.02754e+39
8.40426 9.12342e+37 -4.50262e+38
8.44165 4.35227e+38 7.35334e+37
8.47906 -2.86815e+38 -8.87958e+36
8.5165 -1.18719e+39 -1.33313e+38
8.55397 -6.36446e+38 4.82395e+38
8.59146 8.82521e+38 1.25455e+39
8.62899 9.84355e+38 1.65476e+39
8.66654 -1.61012e+38 2.47267e+39
8.70412 -2.18523e+38 1.86943e+39
8.74172 -8.67379e+38 -2.30754e+39
8.77936 -2.20143e+39 -5.24491e+39
8.81702 -1.98079e+38 -1.72199e+39
8.85471 1.37514e+39 -2.28549e+39
8.89244 5.99203e+38 -1.34363e+39
8.93019 -6.28091e+38 2.92011e+39
8.96797 4.76826e+39 -2.91163e+39
9.00578 8.40728e+39 -6.18267e+39
9.04362 3.32284e+39 -7.55352e+38
9.08149 -7.63307e+38 1.41723e+39
9.11939 -1.02873e+38 8.42802e+38
9.15732 9.91756e+38 5.00018e+38
9.19528 4.66853e+38 9.97342e+38
9.23327 -7.57664e+38 2.99157e+39
9.2713 -4.29185e+38 2.47843e+39
9.30935 5.54032e+38 -9.20794e+38
9.34744 3.26512e+38 -1.18513e+39
9.38556 1.15201e+39 -1.46835e+39
9.42371 1.70302e+39 -2.5223e+39
9.46189 -1.39042e+39 -1.51198e+39
9.50011 2.08834e+38 -1.99164e+39
9.53836 1.20359e+40 2.47666e+40
9.57664 1.24668e+40 5.5331e+40
9.61496 5.13166e+40 1.03822e+39
9.65331 8.11599e+40 -4.86277e+40
9.69169 5.49899e+40 -2.84385e+40
9.73011 3.54057e+40 -1.56588e+40
9.76856 1.63699e+40 -4.55302e+40
9.80704 5.57313e+39 -5.86041e+40
9.84557 8.32719e+39 -1.04173e+40
9.88412 -6.51956e+39 4.51849e+39
9.92271 -7.70041e+40 1.16296e+41
9.96134 -3.23499e+41 4.11457e+41
10 -2.24047e+41 2.29436e+41
10.0387 -8.2395e+39 -6.93781e+40
10.0774 -1.28593e+41 2.99461e+41
10.1162 7.43664e+40 3.75511e+41
10.155 1.8295e+41 4.04496e+40
10.1939 -1.21458e+40 1.20874e+40
10.2328 1.31649e+39 1.19957e+39
10.2717 2.89077e+40 -3.64557e+40
10.3106 3.25143e+40 -9.65398e+39
10.3496 2.1545e+40 4.23931e+40
10.3887 3.60982e+40 1.76682e+40
10.4278 5.32969e+40 -5.01227e+40
10.4669 7.26055e+40 -3.38007e+40
10.506 1.00188e+41 3.66637e+40
10.5452 9.20102e+40 -7.88122e+39
10.5845 5.59981e+40 -1.20097e+41
10.6238 8.20805e+40 -5.34769e+40
10.6631 1.05032e+41 1.13292e+41
10.7024 6.75726e+40 7.42883e+40
10.7418 7.8394e+40 -4.76597e+40
10.7813 4.24143e+40 6.40977e+39
10.8208 9.3452e+39 8.19799e+40
10.8603 7.78442e+40 -5.79175e+39
10.8999 4.88957e+40 -1.36875e+41
10.9395 4.51245e+40 -1.02205e+41
10.9792 7.211e+40 -9.31508e+39
11.0189 5.56671e+40 -1.69576e+40
11.0586 4.13776e+40 -3.53667e+40
11.0984 2.67071e+40 -2.6046e+40
11.1383 1.1277e+40 -6.43828e+39
11.1781 1.16589e+40 3.22614e+39
11.2181 3.39676e+40 -6.3358e+39
11.2581 6.92506e+41 -4.52927e+41
11.2981 1.48565e+42 -1.17353e+42
11.3381 6.99765e+41 -9.86357e+41
11.3783 -1.56482e+41 -5.8423e+41
11.4184 6.5452e+40 -3.57906e+41
11.4587 2.46512e+41 -2.28946e+41
11.4989 6.75022e+40 -2.83387e+41
11.5392 -7.32069e+40 -2.4851e+41
11.5796 -8.82772e+40 -1.53782e+41
11.62 -8.13372e+40 -1.92575e+41
11.6605 -2.82509e+41 -4.89732e+41
11.701 -5.68624e+41 -4.63711e+41
11.7415 -6.96261e+41 -1.11601e+41
11.7822 -6.9608e+41 1.63756e+41
11.8228 -5.31847e+41 1.40944e+41
11.8636 -5.32797e+41 -6.40279e+41
11.9043 -1.64833e+42 -2.95507e+42
11.9452 -2.30087e+42 -1.99285e+42
11.986 -2.48173e+42 5.33147e+41
12.027 -1.45392e+42 1.91985e+42
12.068 2.67568e+41 2.13458e+42
12.109 6.28656e+41 1.16117e+42
12.1501 8.00482e+40 1.03513e+42
12.1913 4.79933e+41 6.56755e+41
12.2325 6.89079e+41 2.16251e+41
12.2738 7.30437e+41 1.40803e+41
12.3151 7.82311e+41 3.63597e+40
12.3565 8.48611e+41 -1.01304e+41
12.3979 7.01281e+41 -1.82542e+41
12.4394 -8.07638e+41 2.41812e+41
12.481 -9.02105e+41 4.9042e+41
12.5226 2.22389e+41 4.90759e+41
12.5643 5.1087e+41 1.99907e+41
12.6061 5.61486e+41 -1.6042e+41
12.6479 4.14079e+41 -2.0787e+41
12.6898 2.80816e+41 -2.30639e+41
12.7317 3.41004e+41 -2.39173e+41
12.7737 5.31475e+41 -1.92205e+41
12.8158 7.04675e+41 -1.07029e+41
12.8579 7.29618e+41 7.0091e+40
12.9001 5.92615e+41 3.67846e+41
12.9424 -1.88861e+37 2.80672e+38
12.9847 -1.03558e+38 2.59177e+38
13.0271 -2.68973e+38 2.26656e+38
13.0696 -3.73992e+38 2.36479e+38
13.1121 -2.94288e+38 1.56096e+38
13.1547 -1.74083e+38 1.14693e+38
13.1974 -1.64987e+38 1.53645e+38
13.2402 -2.11758e+38 2.42006e+38
13.283 -2.59007e+38 4.06047e+38
13.3259 -1.96431e+38 6.34744e+38
13.3689 -1.04286e+38 8.67736e+38
13.4119 -2.02787e+38 9.06774e+38
13.455 -2.48706e+38 7.85446e+38
13.4982 -3.28501e+38 5.31548e+38
13.5415 -5.34037e+38 3.25147e+38
13.5848 -9.62904e+38 5.13127e+37
13.6283 -1.13169e+39 -1.31126e+38
13.6718 -9.08182e+38 -1.17048e+38
13.7153 -6.7676e+38 8.48867e+37
13.759 -4.31611e+38 2.8521e+38
13.8028 -2.34061e+38 1.9631e+38
13.8466 -1.67132e+38 -2.84134e+37
13.8905 -3.50591e+37 -7.64996e+37
13.9345 -7.40283e+37 1.59089e+38
13.9786 -2.97815e+38 3.24397e+38
14.0227 -6.83065e+38 1.7542e+38
14.067 -1.97781e+39 -1.94605e+38
14.1113 -2.78601e+39 -6.21739e+38
14.1558 -2.11062e+39 -7.36804e+38
14.2003 -1.16927e+39 -6.44871e+38
14.2449 -8.8763e+38 -7.75318e+38
14.2896 -1.13098e+39 -1.76827e+39
14.3344 -1.8964e+39 -2.76909e+39
14.3793 -1.49074e+39 -2.42655e+39
14.4243 -6.3148e+38 -1.0563e+39
14.4693 -4.14971e+38 -1.04149e+38
14.5145 -6.55676e+38 6.37678e+37
14.5598 -1.10359e+39 5.92656e+37
14.6052 -1.3863e+39 -2.54471e+37
14.6506 -1.31375e+39 5.09778e+37
14.6962 -1.07706e+39 7.45713e+37
14.7419 -8.29175e+38 5.66046e+37
14.7877 -6.30626e+38 1.29388e+37
14.8336 -4.53805e+38 -8.1305e+37
14.8796 -2.44098e+38 -2.41043e+38
14.9257 -8.82786e+37 -4.89058e+38
14.9719 1.09851e+38 -1.57568e+38
15.0182 -3.13213e+38 8.07245e+38
15.0647 -1.03282e+39 1.85726e+39
15.1112 -1.20391e+39 2.48051e+39
15.1579 -1.01522e+39 1.45968e+39
15.2047 -7.24435e+38 2.18154e+38
15.2516 -5.23974e+38 2.73603e+37
15.2986 -4.36422e+38 3.24058e+37
15.3458 -4.05523e+38 1.06335e+38
15.393 -3.8422e+38 -1.41599e+38
15.4404 -3.17643e+38 -4.78423e+38
15.488 -4.69413e+37 -4.86101e+38
15.5356 4.36825e+38 -1.38794e+38
15.5834 6.52235e+38 2.41367e+38
15.6313 6.7162e+38 4.31769e+38
15.6794 5.58561e+38 4.97199e+38
15.7276 2.87434e+38 4.59835e+38
15.7759 1.97095e+38 4.13803e+38
15.8243 2.36519e+38 3.41219e+38
15.873 3.54781e+38 2.0759e+38
15.9217 4.17247e+38 9.46268e+37
15.9706 4.82893e+38 7.53501e+37
16.0197 5.19362e+38 4.81638e+37
16.0689 4.30296e+38 -9.5056e+37
16.1182 2.57119e+38 -2.12065e+38
16.1677 1.24924e+38 -3.09692e+38
16.2174 -6.72214e+36 -5.09608e+38
16.2672 -2.0685e+38 -7.60603e+38
16.3172 -3.68345e+38 -8.38425e+38
16.3674 -4.29941e+38 -7.87309e+38
16.4177 -5.12372e+38 -7.91278e+38
16.4682 -6.8698e+38 -7.90995e+38
16.5189 -7.80985e+38 -7.99291e+38
16.5697 -6.59811e+38 -7.53793e+38
16.6208 -6.16089e+38 -6.32513e+38
16.672 -6.77642e+38 -5.15882e+38
16.7234 -7.05767e+38 -4.15758e+38
16.775 -5.75186e+38 -2.83807e+38
16.8268 -4.84639e+38 -1.19142e+38
16.8787 -4.13467e+38 -3.42748e+37
16.9309 -3.79515e+38 5.69568e+37
16.9833 -3.96462e+38 2.6318e+38
17.0359 -3.39257e+38 2.66964e+38
17.0887 -2.92123e+38 2.34046e+38
17.1418 -2.32653e+38 2.05186e+38
17.195 -5.28755e+37 2.528e+38
17.2485 1.03452e+38 4.67672e+38
17.3022 1.14667e+38 4.36025e+38
17.3562 -2.43533e+37 2.7093e+38
17.4104 -8.53795e+37 1.3495e+38
17.4648 -5.43926e+37 9.80157e+37
17.5195 -1.00833e+38 1.3509e+38
17.5744 -1.55081e+38 2.03702e+38
17.6296 -1.22959e+38 2.9075e+38
17.6851 -1.1934e+38 4.11959e+38
17.7408 -1.1057e+38 4.77655e+38
17.7969 -7.24852e+37 4.72291e+38
17.8532 -6.84288e+36 3.82139e+38
17.9098 7.25917e+34 3.98138e+38
17.9667 -3.77053e+38 5.73012e+38
18.0239 -6.92409e+38 6.44039e+38
18.0815 -7.2553e+38 5.62559e+38
18.1393 -5.8563e+38 4.52162e+38
18.1975 -4.30353e+38 4.08893e+38
18.256 -4.02965e+38 4.15572e+38
18.3149 -3.82746e+38 2.55239e+38
18.3742 -2.98901e+38 9.51464e+37
18.4338 -6.27652e+37 7.9462e+37
18.4938 1.21219e+38 4.42763e+38
18.5542 5.43613e+37 6.04969e+38
18.615 -4.10986e+38 6.20066e+38
18.6762 -1.161e+39 5.30021e+38
18.7379 -1.44468e+39 5.06604e+38
18.8 -1.28375e+39 8.11631e+38
18.8625 -1.07036e+39 1.01294e+39
18.9255 -8.12484e+38 7.44708e+38
18.9891 -3.37151e+38 -7.81259e+38
19.0531 3.98058e+38 -1.78518e+39
19.1177 6.37692e+38 -2.10016e+39
19.1828 2.88734e+38 -1.37773e+39
19.2484 -1.69798e+38 6.41157e+37
19.3147 -3.33271e+38 3.33542e+38
19.3816 -7.12007e+38 6.9393e+38
19.4491 -5.81693e+38 1.04224e+39
19.5173 -8.15788e+38 8.98581e+38
19.5862 -1.13622e+39 6.82906e+38
19.6558 -1.31938e+39 7.2474e+38
19.7262 -1.12698e+39 6.36766e+38
19.7974 -8.32166e+38 3.98647e+38
19.8694 -5.97438e+38 1.33631e+38
19.9423 -1.87401e+38 5.43657e+38
20.0162 -4.54215e+38 6.34577e+38
20.091 -3.58209e+38 9.77657e+38
20.1669 -4.34822e+37 1.04672e+39
20.244 -6.20285e+37 8.75035e+38
20.3222 -2.92144e+37 1.05777e+39
20.4016 6.81492e+37 1.26717e+39
20.4825 1.20108e+38 1.37652e+39
20.5648 3.6016e+38 1.05883e+39
20.6487 6.79729e+39 6.44404e+39
20.7344 1.97678e+39 7.30986e+38
20.8219 6.89711e+38 -5.06029e+38
20.9115 -2.12733e+38 -1.53807e+39
21.0034 -5.8883e+38 -1.8832e+39
21.0979 -3.36252e+38 -1.18125e+39
21.1952 -5.26719e+38 -1.74248e+38
21.2959 -8.2195e+38 2.41051e+38
21.4004 -9.41072e+38 3.47498e+38
21.5093 -8.94156e+38 3.90247e+38
21.6237 -7.80284e+38 3.78372e+38
21.7448 -1.41011e+39 5.43786e+38
21.8747 -1.27809e+39 6.46046e+37
22.0165 5.11364e+37 2.46577e+38
22.1768 -3.11226e+38 -1.14014e+38
22.3723 1.89013e+36 9.8486e+37


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.125Nc1Quantum/vCLROffP_FRG.txt <==
-22.3723 -1.4152e+48 1.95335e+48
-22.1768 5.027e+49 5.35012e+50
-22.0165 3.21146e+47 -8.85105e+47
-21.8747 4.11684e+47 -1.08398e+48
-21.7448 1.91459e+48 -1.28943e+48
-21.6237 -4.78161e+47 5.31563e+47
-21.5093 -1.08075e+48 1.26441e+48
-21.4004 4.2919e+47 -1.15195e+47
-21.2959 5.34332e+47 -8.06906e+47
-21.1952 -9.26916e+47 4.01347e+47
-21.0979 -4.85297e+47 6.14443e+47
-21.0034 1.76732e+48 -5.47897e+47
-20.9115 4.21229e+46 -3.37976e+46
-20.8219 -1.35435e+48 5.93509e+47
-20.7344 -3.12218e+46 -5.33908e+46
-20.6487 -3.08306e+47 4.03093e+47
-20.5648 1.10927e+48 -2.95839e+47
-20.4825 9.75957e+46 -5.98797e+46
-20.4016 -5.35042e+47 2.70416e+47
-20.3222 -2.20035e+47 8.84934e+46
-20.244 -5.39653e+47 5.24321e+47
-20.1669 6.08954e+47 -5.56329e+47
-20.091 -1.80701e+47 2.11329e+47
-20.0162 9.35465e+47 -4.5415e+47
-19.9423 8.50682e+47 8.23773e+46
-19.8694 3.14358e+46 -2.04594e+47
-19.7974 -1.06368e+48 4.18933e+47
-19.7262 7.93095e+46 -1.7488e+47
-19.6558 -2.11942e+47 2.77236e+47
-19.5862 6.13411e+47 -4.15372e+47
-19.5173 -1.97072e+46 9.16066e+46
-19.4491 6.53124e+47 -2.94318e+47
-19.3816 -1.6575e+48 5.3539e+48
-19.3147 2.27711e+47 -2.09945e+47
-19.2484 -3.66507e+47 1.02703e+47
-19.1828 1.91598e+48 8.41892e+48
-19.1177 7.70329e+48 -7.31303e+48
-19.0531 -4.00404e+47 1.32857e+47
-18.9891 6.62326e+46 -8.48467e+46
-18.9255 -9.53867e+46 1.26866e+47
-18.8625 3.03513e+47 -1.79654e+47
-18.8 -7.08815e+45 1.20467e+46
-18.7379 3.2647e+47 5.09727e+46
-18.6762 1.99005e+47 4.10083e+46
-18.615 9.58849e+46 4.61558e+46
-18.5542 3.72878e+47 7.61913e+46
-18.4938 -2.75879e+46 4.39955e+46
-18.4338 2.24154e+47 -3.75875e+46
-18.3742 2.59636e+46 8.99815e+45
-18.3149 3.441e+46 -1.30964e+46
-18.256 8.70458e+46 -4.15228e+46
-18.1975 -5.61887e+46 2.26687e+46
-18.1393 8.06963e+46 -5.02603e+46
-18.0815 -3.65045e+46 2.0177e+46
-18.0239 -1.22988e+45 3.89058e+44
-17.9667 4.38643e+46 -3.19928e+46
-17.9098 -4.29459e+46 1.73585e+46
-17.8532 4.72926e+46 -2.94634e+46
-17.7969 -1.14423e+46 8.0596e+45
-17.7408 -2.18425e+46 1.30975e+46
-17.6851 3.90921e+46 -2.89221e+46
-17.6296 -3.70395e+46 2.04388e+46
-17.5744 1.28231e+46 -1.07667e+46
-17.5195 1.31149e+46 -9.83462e+45
-17.4648 -2.81634e+46 2.20448e+46
-17.4104 2.33016e+46 -2.26374e+46
-17.3562 -7.20754e+45 7.51605e+45
-17.3022 -1.08084e+46 9.86404e+45
-17.2485 1.79985e+46 -2.13577e+46
-17.195 -1.32138e+46 1.60688e+46
-17.1418 1.08648e+45 -2.50549e+45
-17.0887 1.06933e+46 -1.32599e+46
-17.0359 -1.3423e+46 1.85667e+46
-16.9833 8.18917e+45 -1.00976e+46
-16.9309 3.8599e+45 -5.55551e+45
-16.8787 -1.07251e+46 1.62481e+46
-16.8268 1.2177e+46 -1.20816e+46
-16.775 -9.64707e+44 7.35957e+44
-16.7234 -9.34921e+45 9.58419e+45
-16.672 1.1679e+46 -1.1392e+46
-16.6208 -4.36767e+45 4.18282e+45
-16.5697 -6.08093e+45 6.05415e+45
-16.5189 1.16884e+46 -1.05016e+46
-16.4682 -6.47401e+45 5.77174e+45
-16.4177 -4.09199e+45 3.83923e+45
-16.3674 1.07208e+46 -9.43564e+45
-16.3172 -6.67921e+45 6.05273e+45
-16.2672 -2.72029e+45 2.5381e+45
-16.2174 8.85866e+45 -7.70723e+45
-16.1677 -5.92858e+45 5.4492e+45
-16.1182 -2.02473e+45 2.71472e+45
-16.0689 6.82342e+45 -4.29708e+45
-16.0197 -3.62408e+45 4.38359e+45
-15.9706 -1.45682e+45 1.71038e+45
-15.9217 -7.53006e+48 -2.7053e+49
-15.873 -2.74472e+45 2.33039e+45
-15.8243 -1.39456e+45 1.33052e+45
-15.7759 3.61315e+45 -2.93014e+45
-15.7276 -1.92902e+45 1.62045e+45
-15.6794 -1.51573e+45 1.2841e+45
-15.6313 3.29113e+45 -2.62283e+45
-15.5834 -7.34811e+44 9.12765e+44
-15.5356 -1.43697e+45 1.41452e+45
-15.488 2.2136e+45 -2.32255e+45
-15.4404 -2.15608e+44 5.23121e+44
-15.393 -1.53684e+45 1.98869e+45
-15.3458 1.26806e+45 -2.07927e+45
-15.2986 3.58233e+44 -2.43737e+44
-15.2516 -9.80319e+44 2.29593e+45
-15.2047 4.11605e+44 -1.34029e+45
-15.1579 3.89422e+44 -9.6872e+44
-15.1112 -4.35852e+44 2.01688e+45
-15.0647 3.46061e+43 -4.12434e+44
-15.0182 2.27365e+44 -1.27853e+45
-14.9719 -1.40932e+44 1.42307e+45
-14.9257 -2.9845e+43 2.97077e+44
-14.8796 1.49912e+44 -1.34295e+45
-14.8336 -7.6018e+42 7.52154e+44
-14.7877 -2.46464e+43 8.04579e+44
-14.7419 7.5424e+43 -1.16505e+45
-14.6962 3.26196e+43 8.34708e+43
-14.6506 2.18671e+42 1.10794e+45
-14.6052 4.138e+43 -6.74447e+44
-14.5598 2.24907e+43 -4.90713e+44
-14.5145 -5.22562e+43 1.02506e+45
-14.4693 5.43551e+43 6.31582e+43
-14.4243 1.48637e+44 -5.74507e+44
-14.3793 1.54457e+44 4.75208e+44
-14.3344 1.40069e+44 3.34266e+44
-14.2896 1.18702e+44 -6.28263e+44
-14.2449 -4.31745e+43 -3.15848e+43
-14.2003 -1.65558e+44 4.37445e+44
-14.1558 8.34182e+43 -2.14029e+44
-14.1113 8.15573e+43 -2.30547e+44
-14.067 -1.5226e+44 2.96444e+44
-14.0227 -3.12263e+43 4.35719e+43
-13.9786 1.13443e+44 -2.71172e+44
-13.9345 -6.75981e+43 1.07208e+44
-13.8905 -1.18521e+44 2.03724e+44
-13.8466 3.75848e+43 -1.56719e+44
-13.8028 5.76886e+42 -6.28733e+43
-13.759 -1.05561e+44 2.22039e+44
-13.7153 5.70527e+42 -1.05604e+43
-13.6718 8.37883e+43 -1.77002e+44
-13.6283 -6.62349e+43 1.14518e+44
-13.5848 -7.5286e+43 1.43064e+44
-13.5415 9.77919e+43 -1.36257e+44
-13.4982 2.88581e+43 -5.33242e+43
-13.455 -1.27628e+44 1.4395e+44
-13.4119 1.90222e+43 -1.00809e+43
-13.3689 1.27581e+44 -1.23171e+44
-13.3259 -5.93072e+43 5.89708e+43
-13.283 -8.96449e+43 9.58146e+43
-13.2402 1.01358e+44 -4.84855e+43
-13.1974 5.585e+43 -3.10072e+43
-13.1547 -1.12883e+44 5.63248e+43
-13.1121 -1.70955e+43 1.37949e+41
-13.0696 9.5238e+43 -6.70386e+43
-13.0271 -5.83415e+42 2.74502e+43
-12.9847 -5.48153e+43 7.37727e+43
-12.9424 2.15765e+43 -3.58776e+43
-12.9001 2.62046e+43 -4.88686e+43
-12.8579 -2.59565e+43 4.25661e+43
-12.8158 -1.71052e+43 2.94512e+43
-12.7737 1.7331e+43 -2.69553e+43
-12.7317 1.25619e+43 -2.16385e+43
-12.6898 9.08477e+42 -1.97837e+43
-12.6479 1.10929e+43 -1.21197e+43
-12.6061 1.48891e+43 -1.05225e+43
-12.5643 -6.3396e+42 7.25597e+41
-12.5226 -1.4611e+43 2.82303e+42
-12.481 -1.05869e+43 -1.12017e+43
-12.4394 -9.63509e+42 -1.14812e+43
-12.3979 -8.72403e+42 2.51278e+42
-12.3565 -3.63851e+42 1.6853e+42
-12.3151 8.69934e+42 -4.9101e+42
-12.2738 2.52982e+42 -1.64737e+42
-12.2325 -7.80693e+42 3.70609e+42
-12.1913 -2.81874e+41 1.09834e+42
-12.1501 7.79156e+42 -1.48405e+42
-12.109 3.3396e+42 -2.12107e+42
-12.068 1.53582e+42 -3.02224e+42
-12.027 3.54642e+42 -2.62827e+41
-11.986 5.00382e+42 2.73643e+42
-11.9452 3.29773e+42 2.05982e+43
-11.9043 3.03206e+42 2.49478e+43
-11.8636 2.3467e+42 7.0543e+42
-11.8228 1.95468e+41 2.05522e+42
-11.7822 -9.78134e+42 -5.5629e+42
-11.7415 -6.38301e+42 -4.45378e+42
-11.701 8.36327e+42 1.56161e+42
-11.6605 -7.24531e+42 -1.18211e+43
-11.62 -5.29863e+43 -5.32666e+43
-11.5796 -2.66834e+43 -3.57443e+43
-11.5392 1.74326e+43 -1.18127e+43
-11.4989 1.4439e+43 1.7614e+43
-11.4587 1.29399e+43 6.55073e+43
-11.4184 -1.045e+43 3.77826e+43
-11.3783 -4.07493e+43 1.34977e+43
-11.3381 -1.98163e+43 7.04677e+42
-11.2981 -7.50534e+42 3.6462e+42
-11.2581 -3.66212e+42 1.41756e+42
-11.2181 -2.08855e+42 -1.45161e+41
-11.1781 -1.33931e+42 -4.18642e+41
-11.1383 -1.13434e+42 -5.82861e+41
-11.0984 4.34222e+41 4.53258e+41
-11.0586 1.30983e+42 1.07904e+42
-11.0189 -1.39328e+42 -1.13153e+42
-10.9792 -2.69808e+42 -2.63033e+42
-10.9395 2.16331e+42 -4.30423e+42
-10.8999 4.57399e+42 -5.72759e+42
-10.8603 5.27272e+41 2.9414e+40
-10.8208 -9.64317e+41 2.19593e+42
-10.7813 -4.76695e+41 -2.08265e+41
-10.7418 -3.74258e+41 -1.16359e+42
-10.7024 -5.20753e+41 -6.93959e+41
-10.6631 -6.34824e+41 -5.83943e+41
-10.6238 -2.7258e+41 -7.28272e+39
-10.5845 -3.58284e+41 2.52003e+41
-10.5452 -2.03805e+42 7.781e+41
-10.506 -2.83506e+42 9.96602e+41
-10.4669 -4.76802e+41 -8.76337e+40
-10.4278 4.4406e+41 -4.67196e+41
-10.3887 9.74809e+41 3.1556e+41
-10.3496 1.33217e+42 6.50073e+41
-10.3106 3.32233e+41 -1.11283e+41
-10.2717 -4.30816e+40 -5.2884e+41
-10.2328 -1.15504e+41 -1.01521e+42
-10.1939 -1.77274e+41 -1.46721e+42
-10.155 -6.31614e+40 -5.8293e+41
-10.1162 -1.5955e+40 -2.69947e+41
-10.0774 -4.21552e+40 -3.81362e+40
-10.0387 -5.99743e+40 6.80298e+40
-10 2.49957e+41 -3.9165e+41
-9.96134 5.59488e+41 -8.62772e+41
-9.92271 2.32537e+41 -3.08418e+41
-9.88412 5.12946e+40 2.15815e+40
-9.84557 -9.46002e+40 -8.17796e+40
-9.80704 -2.84739e+41 -2.3486e+41
-9.76856 -9.74178e+40 -4.88692e+40
-9.73011 8.58873e+40 1.53978e+41
-9.69169 1.06851e+41 3.46113e+40
-9.65331 1.93443e+41 -1.48858e+41
-9.61496 2.50892e+41 -1.82747e+41
-9.57664 5.0818e+41 -3.34586e+41
-9.53836 3.15548e+41 -2.50869e+41
-9.50011 -4.79286e+40 -1.58547e+41
-9.46189 -5.17774e+40 -1.05575e+41
-9.42371 2.76728e+40 -6.17823e+39
-9.38556 2.64896e+40 3.04501e+39
-9.34744 -2.06994e+40 -1.30783e+40
-9.30935 -2.17963e+40 -1.34103e+40
-9.2713 3.12333e+40 6.22665e+39
-9.23327 4.90578e+40 7.95044e+39
-9.19528 5.62253e+40 -2.48297e+40
-9.15732 9.87172e+40 -4.15506e+40
-9.11939 4.91857e+41 -3.63372e+40
-9.08149 8.37626e+41 -3.55667e+40
-9.04362 2.5869e+41 1.98233e+39
-9.00578 -7.25756e+40 4.65242e+40
-8.96797 -2.47627e+40 2.05204e+40
-8.93019 1.85082e+40 4.0876e+39
-8.89244 1.70588e+40 -1.51409e+40
-8.85471 2.41143e+40 -5.94094e+40
-8.81702 4.87127e+40 -5.00149e+40
-8.77936 1.46942e+41 -4.85977e+40
-8.74172 1.30208e+41 -5.33316e+40
-8.70412 7.3199e+40 -9.80446e+40
-8.66654 6.11335e+40 -9.79566e+40
-8.62899 2.24929e+40 -2.87222e+40
-8.59146 1.39289e+40 -1.33869e+40
-8.55397 -7.12508e+39 -1.19649e+40
-8.5165 -1.90543e+40 -1.50563e+40
-8.47906 -6.48537e+39 -3.96696e+39
-8.44165 2.97878e+37 2.46931e+39
-8.40426 -6.34693e+38 1.01917e+39
-8.3669 -2.06908e+39 -5.06773e+38
-8.32956 2.94517e+38 -2.73598e+39
-8.29226 6.27909e+39 -8.35948e+39
-8.25497 4.9145e+39 -6.3289e+39
-8.21772 1.39527e+38 4.93893e+37
-8.18049 -5.96375e+38 1.13454e+39
-8.14328 -6.76812e+38 1.53677e+38
-8.1061 -7.80037e+38 -9.58812e+37
-8.06895 -1.99554e+38 5.21861e+36
-8.03182 9.04227e+37 -2.36624e+36
-7.99471 3.94433e+37 5.27988e+37
-7.95763 -8.23576e+36 7.66212e+37
-7.92058 -2.50851e+37 6.40907e+37
-7.88355 -3.58625e+37 5.83381e+37
-7.84654 -1.33514e+38 3.99517e+37
-7.80955 -5.94811e+38 -1.09279e+38
-7.77259 -8.36782e+38 -2.50808e+38
-7.73566 -2.33179e+39 -1.02543e+39
-7.69874 -2.91331e+39 -1.627e+39
-7.66185 -8.08482e+38 7.43278e+37
-7.62498 -6.68672e+38 1.00166e+39
-7.58814 -5.59147e+38 4.23799e+38
-7.55132 -2.32186e+38 -3.1636e+38
-7.51452 3.64097e+36 -4.8654e+38
-7.47774 2.22496e+38 -4.32414e+38
-7.44099 1.2114e+38 -3.31732e+38
-7.40425 -9.04763e+37 -2.1888e+38
-7.36754 -1.0025e+38 -1.4204e+38
-7.33085 -1.14407e+38 -8.12259e+37
-7.29418 -8.65462e+37 -1.36994e+38
-7.25754 -2.95708e+37 -7.89951e+37
-7.22091 -6.08549e+37 -7.38087e+37
-7.18431 -2.17806e+37 5.92545e+36
-7.14772 1.39649e+38 5.45756e+37
-7.11116 8.491e+37 5.84878e+37
-7.07462 -1.7511e+38 -1.30491e+38
-7.0381 -3.03785e+38 -1.75278e+38
-7.00159 -1.47691e+38 -3.55128e+37
-6.96511 -1.82559e+38 -1.59823e+37
-6.92865 -1.04479e+37 1.98199e+37
-6.89221 2.53776e+38 1.96939e+38
-6.85579 9.07476e+37 1.86454e+37
-6.81938 -5.0147e+38 -4.84312e+38
-6.783 -6.03445e+38 -5.31484e+38
-6.74664 -2.39638e+38 2.00633e+38
-6.71029 -2.18381e+38 6.29783e+38
-6.67397 -1.41873e+38 2.97067e+38
-6.63766 -1.77465e+38 7.86037e+37
-6.60137 -7.80394e+37 5.92469e+37
-6.5651 3.38525e+37 5.29553e+37
-6.52885 2.05443e+37 7.00949e+37
-6.49262 -2.86562e+37 8.84515e+37
-6.4564 -3.12219e+37 7.1059e+37
-6.42021 -1.3931e+37 6.96662e+37
-6.38403 -2.32298e+37 6.90601e+37
-6.34786 -1.74372e+37 7.49174e+37
-6.31172 -2.22203e+37 1.01471e+38
-6.27559 -2.29569e+37 1.00488e+38
-6.23949 -2.95444e+37 6.98132e+37
-6.20339 -2.13501e+37 5.49709e+37
-6.16732 -3.05297e+37 4.26953e+37
-6.13126 -3.52527e+37 2.25683e+37
-6.09522 -2.76943e+37 3.2932e+37
-6.05919 -3.22814e+36 6.0499e+37
-6.02319 -4.49233e+36 6.47287e+37
-5.9872 -1.37157e+37 6.39296e+37
-5.95122 -2.13806e+37 4.70242e+37
-5.91526 -3.09619e+37 4.98532e+37
-5.87932 -2.95798e+37 9.02563e+37
-5.84339 -1.31842e+35 7.52662e+37
-5.80748 5.11534e+37 7.21316e+37
-5.77158 2.6681e+37 6.9951e+37
-5.7357 2.09954e+37 6.94135e+37
-5.69984 6.75221e+37 4.83515e+37
-5.66399 8.20918e+37 6.63457e+37
-5.62815 3.79146e+37 9.11023e+37
-5.59233 3.07669e+37 4.30415e+37
-5.55653 2.22154e+37 4.92769e+37
-5.52074 2.70081e+37 2.09813e+37
-5.48497 2.25605e+37 2.72929e+37
-5.4492 -1.10138e+37 4.37102e+37
-5.41346 -1.17129e+37 4.42587e+37
-5.37773 1.72258e+37 2.80348e+37
-5.34201 3.31979e+36 3.55787e+37
-5.30631 -5.08458e+36 3.37415e+37
-5.27062 -6.18147e+36 4.38653e+37
-5.23494 -3.25554e+37 2.82755e+37
-5.19928 -2.01393e+37 3.88648e+37
-5.16363 8.12011e+36 -7.28752e+37
-5.128 -4.17478e+36 1.14368e+37
-5.09237 -2.07732e+37 4.94143e+37
-5.05677 -1.94285e+37 4.78096e+37
-5.02117 -3.68173e+37 2.91431e+37
-4.98559 -2.39187e+37 3.56179e+37
-4.95002 6.32318e+36 3.08776e+37
-4.91446 1.0911e+36 2.10542e+37
-4.87892 5.21233e+37 -5.22479e+37
-4.84339 5.37059e+37 -2.36621e+37
-4.80787 4.3663e+37 -4.9335e+37
-4.77237 1.50242e+37 -1.25616e+37
-4.73687 5.98881e+36 -2.30419e+37
-4.70139 -1.04853e+37 3.19216e+37
-4.66592 -1.51668e+37 3.09871e+37
-4.63046 -2.07057e+37 3.9709e+37
-4.59502 -3.72289e+37 3.92911e+37
-4.55958 -2.17432e+37 4.01261e+37
-4.52416 -3.80333e+37 4.49188e+37
-4.48875 -2.63097e+37 4.75588e+37
-4.45335 -3.65129e+37 3.89795e+37
-4.41797 -3.54344e+37 3.91218e+37
-4.38259 -6.06869e+37 6.29605e+37
-4.34722 -3.02738e+37 4.20521e+37
-4.31187 -1.38549e+37 3.4549e+37
-4.27653 -2.6467e+37 3.91076e+37
-4.24119 -1.68275e+37 9.57644e+36
-4.20587 -2.20909e+37 -1.44104e+37
-4.17056 -6.12639e+36 2.66426e+37
-4.13526 1.38907e+37 2.8187e+37
-4.09997 -1.94429e+35 2.82639e+37
-4.06469 -1.38262e+37 2.03704e+37
-4.02942 -4.05652e+37 1.28889e+36
-3.99416 -3.86497e+37 -1.83289e+37
-3.95891 -6.06364e+37 -8.09215e+37
-3.92367 -1.77538e+37 3.43284e+37
-3.88844 1.09492e+37 5.39855e+37
-3.85322 -2.05887e+36 5.19339e+37
-3.81801 1.98586e+37 3.76747e+37
-3.7828 -8.76482e+36 7.26602e+37
-3.74761 -8.27377e+36 1.0741e+38
-3.71243 -9.44765e+36 1.14066e+38
-3.67726 -1.34172e+37 1.54756e+38
-3.64209 -8.76777e+36 7.9528e+37
-3.60694 -1.66285e+37 7.63258e+37
-3.57179 -1.48038e+37 5.45179e+37
-3.53665 -1.90088e+36 3.02041e+37
-3.50152 1.67866e+37 7.63342e+37
-3.4664 3.67185e+37 1.09542e+38
-3.43129 -4.34845e+37 1.31874e+37
-3.39619 -1.1098e+38 -4.12476e+37
-3.36109 -2.63619e+37 3.1039e+37
-3.32601 -2.2387e+37 2.6152e+37
-3.29093 -1.4083e+37 4.84527e+37
-3.25586 -1.4297e+37 4.4672e+37
-3.2208 -3.11813e+37 4.14671e+37
-3.18574 -5.08449e+37 4.63651e+36
-3.1507 -9.09548e+37 -3.89494e+37
-3.11566 -1.26307e+38 -8.74526e+37
-3.08063 -6.30649e+36 3.66141e+36
-3.0456 1.97943e+37 -7.64551e+36
-3.01059 3.07212e+36 3.04264e+37
-2.97558 -2.1092e+37 3.42011e+37
-2.94058 -3.33765e+37 5.94662e+37
-2.90558 -2.88198e+37 5.77329e+37
-2.87059 -2.49792e+37 3.7419e+37
-2.83561 -2.23589e+37 1.84914e+37
-2.80064 -4.04235e+37 1.87058e+37
-2.76567 -6.11504e+37 1.11837e+37
-2.73071 -3.61031e+37 5.26872e+37
-2.69576 -3.26594e+37 7.07923e+37
-2.66081 -2.63998e+37 5.83077e+37
-2.62587 -3.44004e+37 6.96801e+37
-2.59094 -3.12718e+37 6.39342e+37
-2.55601 -3.62771e+37 5.50655e+37
-2.52109 -4.89424e+37 4.82457e+37
-2.48617 -5.34721e+37 5.46235e+37
-2.45126 -5.0507e+37 3.91963e+37
-2.41636 -3.79272e+37 -1.24987e+37
-2.38146 -1.95885e+37 -1.46183e+37
-2.34657 -4.01345e+37 4.82256e+37
-2.31168 -4.77272e+37 6.19408e+37
-2.2768 -4.85321e+37 6.677e+37
-2.24192 -3.89975e+37 5.39249e+37
-2.20705 -3.48034e+37 4.31091e+37
-2.17219 -5.63252e+37 6.40006e+37
-2.13733 -5.40658e+37 7.05853e+37
-2.10247 -3.17681e+37 1.49932e+37
-2.06762 -2.64026e+36 1.88744e+37
-2.03278 -5.52152e+37 9.39437e+36
-1.99794 -5.79305e+37 4.14994e+36
-1.9631 -8.44791e+36 3.80491e+37
-1.92827 -7.91689e+36 5.30123e+37
-1.89345 -1.30466e+37 5.53058e+37
-1.85862 -1.50472e+37 5.80036e+37
-1.82381 -1.75357e+37 5.14324e+37
-1.78899 -2.18503e+37 5.22994e+37
-1.75419 -3.3926e+37 6.75212e+37
-1.71938 -3.56637e+37 6.84404e+37
-1.68458 -1.84612e+37 4.83006e+37
-1.64979 -1.0866e+37 4.80875e+37
-1.61499 -2.58961e+37 2.89984e+37
-1.58021 -3.01994e+37 4.00521e+37
-1.54542 -2.3761e+37 5.93956e+37
-1.51064 -2.58455e+37 5.85871e+37
-1.47586 -1.71563e+37 3.90447e+37
-1.44109 -1.53104e+37 3.63714e+37
-1.40632 -1.80939e+37 5.18755e+37
-1.37155 -1.5442e+37 5.23649e+37
-1.33679 -3.39787e+37 5.32197e+37
-1.30203 -3.5293e+37 5.65478e+37
-1.26727 -9.7689e+36 5.95292e+37
-1.23251 -1.03311e+37 6.15277e+37
-1.19776 -1.41273e+37 5.60742e+37
-1.16301 -1.42869e+37 7.38797e+37
-1.12827 -2.14948e+37 6.16895e+37
-1.09352 -1.65313e+37 5.82689e+37
-1.05878 4.20969e+36 4.32142e+37
-1.02405 1.04362e+37 4.06467e+37
-0.989309 1.49629e+37 6.19299e+37
-0.954576 2.06543e+37 6.55019e+37
-0.919844 2.3388e+37 6.20383e+37
-0.885115 2.31987e+37 6.18216e+37
-0.850388 -1.28164e+36 7.9545e+37
-0.815663 -1.01698e+37 7.76838e+37
-0.78094 -1.39862e+37 -2.74413e+37
-0.746219 4.92864e+36 -3.1536e+37
-0.711499 -9.30197e+36 2.21268e+37
-0.676781 -2.67939e+37 1.88192e+37
-0.642065 -3.23856e+37 3.13784e+37
-0.60735 -4.07412e+37 3.3849e+37
-0.572637 -3.16195e+37 3.75006e+37
-0.537925 -2.7443e+37 3.62953e+37
-0.503214 -2.44545e+37 3.65176e+37
-0.468504 -2.71187e+37 4.14232e+37
-0.433796 -1.10892e+37 3.76171e+37
-0.399089 -8.12984e+36 3.71896e+37
-0.364382 -1.0746e+37 3.91895e+37
-0.329676 -1.59385e+37 3.76577e+37
-0.294972 -1.83892e+37 3.30021e+37
-0.260267 -1.08234e+37 2.94703e+37
-0.225564 -1.04245e+37 3.59291e+37
-0.190861 -1.36045e+37 3.72341e+37
-0.156158 -2.25632e+37 4.29754e+37
-0.121456 -1.90972e+37 4.11978e+37
-0.0867541 -8.97592e+36 1.72622e+37
-0.0520524 -3.54308e+36 2.67458e+36
-0.0173508 1.81871e+37 -3.13951e+37
0.0173508 1.43226e+37 -2.39478e+37
0.0520524 -1.60128e+37 8.30874e+36
0.0867541 -2.74456e+37 9.42094e+36
0.121456 -1.42809e+37 8.83007e+36
0.156158 -2.42857e+37 2.8922e+37
0.190861 -3.34119e+37 4.3489e+37
0.225564 -4.0463e+37 4.25128e+37
0.260267 -7.02101e+37 1.72131e+37
0.294972 -7.77042e+37 2.02615e+37
0.329676 -2.00432e+37 4.1328e+37
0.364382 -5.61983e+36 4.25302e+37
0.399089 -7.12682e+36 -1.1797e+37
0.433796 -4.43163e+36 -1.72735e+37
0.468504 -1.64392e+37 3.91199e+37
0.503214 -1.36252e+37 4.07239e+37
0.537925 -1.73327e+37 4.35873e+37
0.572637 -1.40572e+37 4.53514e+37
0.60735 -3.81829e+37 4.17818e+37
0.642065 -4.1568e+37 4.15815e+37
0.676781 -1.40839e+37 2.81986e+37
0.711499 -4.72004e+36 2.06812e+37
0.746219 3.5704e+36 3.9667e+37
0.78094 5.08554e+36 4.5159e+37
0.815663 4.7282e+37 3.66043e+37
0.850388 5.50893e+37 4.09416e+37
0.885115 -2.81197e+37 2.39704e+37
0.919844 -4.24697e+37 1.40897e+37
0.954576 -8.26912e+36 4.76282e+37
0.989309 -4.62029e+36 5.85418e+37
1.02405 -1.00786e+37 6.53396e+37
1.05878 -5.31535e+36 6.35865e+37
1.09352 1.7111e+36 6.35741e+37
1.12827 6.03091e+36 6.41147e+37
1.16301 9.83057e+36 4.68523e+37
1.19776 6.6396e+36 3.80326e+37
1.23251 -2.11262e+36 4.65795e+37
1.26727 6.82967e+36 4.48975e+37
1.30203 -4.98021e+37 -5.28999e+36
1.33679 -8.22259e+37 -2.92339e+37
1.37155 -1.44405e+37 5.53469e+37
1.40632 -1.56238e+37 6.25213e+37
1.44109 -2.24594e+37 5.79075e+37
1.47586 -1.53263e+37 5.19006e+37
1.51064 -6.80328e+36 4.90126e+37
1.54542 -1.03695e+37 4.76641e+37
1.58021 -3.76734e+37 4.2644e+37
1.61499 -6.13021e+37 1.12672e+37
1.64979 -1.80198e+37 3.12578e+37
1.68458 -1.52959e+37 4.26936e+37
1.71938 2.00265e+36 6.1801e+37
1.75419 1.24076e+37 7.10302e+37
1.78899 -1.59822e+37 3.97379e+37
1.82381 -1.95876e+37 1.5157e+37
1.85862 -9.67098e+36 4.98853e+37
1.89345 -1.376e+36 5.20836e+37
1.92827 -6.39046e+36 5.89301e+37
1.9631 -1.53003e+37 5.2484e+37
1.99794 -3.66675e+37 2.52924e+37
2.03278 -4.7145e+37 2.8176e+37
2.06762 -3.70313e+37 6.76302e+37
2.10247 -3.62899e+37 6.69552e+37
2.13733 -3.10927e+37 3.06272e+37
2.17219 -3.79872e+37 2.01857e+37
2.20705 -2.12583e+37 3.90447e+37
2.24192 -1.62704e+37 5.437e+37
2.2768 7.11395e+36 6.58832e+37
2.31168 3.57561e+37 8.08324e+37
2.34657 8.16408e+37 4.68488e+37
2.38146 6.71889e+37 7.71689e+36
2.41636 -9.47884e+37 4.98902e+37
2.45126 -1.91353e+38 1.15887e+38
2.48617 -1.97486e+38 1.7442e+38
2.52109 -1.24061e+38 1.80299e+38
2.55601 -3.76081e+37 7.71566e+37
2.59094 -3.38065e+37 5.09433e+37
2.62587 -3.5136e+37 5.31698e+37
2.66081 -5.53471e+37 5.71748e+37
2.69576 -4.44822e+37 5.65862e+37
2.73071 -4.73751e+37 4.34141e+37
2.76567 -4.50994e+37 3.44016e+37
2.80064 -4.85032e+37 3.63343e+37
2.83561 -2.35766e+37 3.28714e+37
2.87059 -2.3406e+37 4.03843e+37
2.90558 -3.3429e+37 6.12212e+37
2.94058 -5.15223e+37 5.96082e+37
2.97558 -1.93591e+37 6.40172e+37
3.01059 -1.03304e+37 6.15006e+37
3.0456 -2.14858e+37 5.50618e+37
3.08063 -2.89919e+37 4.04068e+37
3.11566 -2.46896e+37 5.37091e+37
3.1507 -2.10663e+37 4.65161e+37
3.18574 -2.18726e+37 4.43052e+37
3.2208 -2.40746e+37 3.79104e+37
3.25586 -2.15091e+37 5.24012e+37
3.29093 -1.81479e+37 4.81871e+37
3.32601 -1.98846e+37 4.40743e+37
3.36109 -2.155e+37 4.69995e+37
3.39619 -1.09098e+37 4.32321e+37
3.43129 -1.48514e+37 2.70325e+37
3.4664 -1.5171e+37 4.59014e+37
3.50152 -1.40677e+37 4.28614e+37
3.53665 -1.53421e+37 6.20838e+37
3.57179 -3.01374e+37 8.99273e+37
3.60694 -1.96228e+37 7.12327e+37
3.64209 -1.13049e+37 6.07813e+37
3.67726 -8.99189e+36 6.37673e+37
3.71243 2.20983e+36 5.62388e+37
3.74761 -1.21627e+37 5.15342e+37
3.7828 -7.28968e+36 3.99712e+37
3.81801 -1.88217e+37 4.85493e+37
3.85322 -1.87275e+37 5.34551e+37
3.88844 -2.49269e+37 5.21076e+37
3.92367 -5.62836e+37 5.35147e+37
3.95891 -2.55515e+37 6.03876e+37
3.99416 2.17189e+37 4.65834e+37
4.02942 -2.26513e+37 3.83569e+37
4.06469 -3.66252e+37 8.60357e+36
4.09997 -3.18277e+37 2.68517e+37
4.13526 -4.12303e+37 3.2438e+37
4.17056 -3.73026e+37 4.07997e+37
4.20587 -4.57308e+37 4.41741e+37
4.24119 -3.75467e+37 4.21435e+37
4.27653 -4.36729e+37 4.55664e+37
4.31187 -3.00947e+37 4.79347e+37
4.34722 -3.21495e+37 4.93581e+37
4.38259 -4.15623e+37 3.83586e+37
4.41797 -4.11042e+37 3.73838e+37
4.45335 -2.63388e+37 4.77797e+37
4.48875 -2.38601e+37 5.36565e+37
4.52416 -2.49022e+37 5.55101e+37
4.55958 -3.52167e+37 5.62598e+37
4.59502 -3.67865e+37 5.24089e+37
4.63046 -2.6339e+37 5.40335e+37
4.66592 -3.28049e+37 4.99239e+37
4.70139 -3.42087e+37 7.10912e+37
4.73687 -2.14723e+37 6.5576e+37
4.77237 -2.22443e+37 3.94846e+37
4.80787 -2.23934e+37 4.38961e+37
4.84339 -1.79467e+37 6.97598e+37
4.87892 -2.74325e+37 4.61682e+37
4.91446 -2.10045e+37 3.71189e+37
4.95002 -2.27019e+37 3.28675e+37
4.98559 -2.93172e+37 4.23129e+37
5.02117 -3.21719e+37 4.45985e+37
5.05677 -2.64171e+37 4.42238e+37
5.09237 -3.26112e+37 4.50148e+37
5.128 -2.77867e+37 5.24108e+37
5.16363 -2.59867e+37 5.43574e+37
5.19928 -2.95185e+37 5.5236e+37
5.23494 -3.19288e+37 5.12839e+37
5.27062 -9.7999e+36 3.65382e+37
5.30631 -7.47037e+36 1.62887e+37
5.34201 7.20215e+36 3.44253e+37
5.37773 1.02893e+37 3.34792e+37
5.41346 9.93744e+36 5.88958e+37
5.4492 1.39956e+36 7.59838e+37
5.48497 -2.07352e+36 1.0034e+38
5.52074 7.83682e+35 1.3174e+38
5.55653 1.73849e+37 8.99877e+37
5.59233 7.90695e+37 3.47028e+37
5.62815 2.52392e+37 6.82137e+37
5.66399 -2.38662e+37 5.41859e+37
5.69984 -1.36449e+37 4.53739e+37
5.7357 -2.40226e+37 1.45075e+37
5.77158 -1.57083e+37 4.9002e+37
5.80748 -4.18036e+37 4.37504e+37
5.84339 -3.18859e+37 5.36976e+37
5.87932 -4.42188e+37 7.02395e+37
5.91526 -1.235e+37 4.24188e+37
5.95122 2.93093e+37 -1.94899e+37
5.9872 1.25166e+37 3.40489e+37
6.02319 4.30952e+37 3.9611e+37
6.05919 1.63235e+37 5.13819e+37
6.09522 3.87795e+37 7.32912e+37
6.13126 -1.45554e+36 7.16821e+37
6.16732 -2.05691e+37 8.60301e+37
6.20339 -2.7122e+37 6.49592e+37
6.23949 -9.83985e+36 6.38194e+37
6.27559 -9.51001e+36 6.42442e+37
6.31172 -2.37501e+37 6.32783e+37
6.34786 -2.40802e+37 6.83851e+37
6.38403 -2.17066e+37 5.9895e+37
6.42021 -2.14277e+37 6.51462e+37
6.4564 -1.72146e+37 6.10022e+37
6.49262 -1.4131e+37 6.52075e+37
6.52885 -8.50648e+36 5.27148e+37
6.5651 -1.4476e+37 6.04509e+37
6.60137 -2.15399e+37 6.37895e+37
6.63766 -2.93423e+37 5.80754e+37
6.67397 -2.84283e+37 5.43946e+37
6.71029 -2.89552e+37 5.57075e+37
6.74664 -7.05815e+36 7.03421e+37
6.783 1.64867e+37 8.42425e+37
6.81938 1.57781e+37 7.05848e+37
6.85579 -2.88648e+36 5.6577e+37
6.89221 -7.38333e+36 3.2756e+37
6.92865 -9.3286e+36 4.34506e+37
6.96511 -1.42217e+37 5.42667e+37
7.00159 -2.06847e+37 7.16915e+37
7.0381 -2.86884e+37 7.50229e+37
7.07462 -2.99734e+37 6.99218e+37
7.11116 -1.80251e+37 8.47072e+37
7.14772 2.62394e+37 9.43088e+37
7.18431 3.40655e+37 4.24547e+37
7.22091 3.06458e+35 -1.85921e+37
7.25754 -9.2909e+37 -5.85962e+37
7.29418 -1.57082e+38 -8.26524e+37
7.33085 -6.01957e+37 2.54415e+37
7.36754 -2.37619e+37 5.31265e+37
7.40425 -2.56671e+37 5.24568e+37
7.44099 -2.17315e+37 2.4898e+37
7.47774 -3.57147e+37 3.00854e+37
7.51452 -2.81184e+37 5.34878e+37
7.55132 -2.03519e+37 7.14182e+37
7.58814 -2.08774e+37 6.65463e+37
7.62498 -1.83996e+37 5.67613e+37
7.66185 -4.46119e+37 3.56199e+37
7.69874 -5.76893e+37 2.32785e+37
7.73566 -4.57993e+37 1.03617e+37
7.77259 2.70546e+37 3.17936e+37
7.80955 1.34241e+38 2.06399e+38
7.84654 -1.36526e+38 1.56203e+38
7.88355 -3.24501e+38 1.61578e+38
7.92058 2.36846e+38 1.06758e+39
7.95763 3.29396e+38 1.23457e+39
7.99471 1.46328e+38 3.13231e+38
8.03182 8.32705e+37 -2.94914e+37
8.06895 6.9645e+36 2.92441e+37
8.1061 1.67504e+38 3.43811e+37
8.14328 2.11399e+37 -1.22127e+38
8.18049 -1.12802e+39 -4.52441e+38
8.21772 -1.08536e+39 -3.9744e+38
8.25497 1.87772e+38 1.74758e+38
8.29226 2.31302e+38 3.41025e+37
8.32956 -3.43682e+38 -8.0866e+38
8.3669 -4.42142e+38 -1.02754e+39
8.40426 9.12342e+37 -4.50262e+38
8.44165 4.35227e+38 7.35334e+37
8.47906 -2.86815e+38 -8.87958e+36
8.5165 -1.18719e+39 -1.33313e+38
8.55397 -6.36446e+38 4.82395e+38
8.59146 8.82521e+38 1.25455e+39
8.62899 9.84355e+38 1.65476e+39
8.66654 -1.61012e+38 2.47267e+39
8.70412 -2.18523e+38 1.86943e+39
8.74172 -8.67379e+38 -2.30754e+39
8.77936 -2.20143e+39 -5.24491e+39
8.81702 -1.98079e+38 -1.72199e+39
8.85471 1.37514e+39 -2.28549e+39
8.89244 5.99203e+38 -1.34363e+39
8.93019 -6.28091e+38 2.92011e+39
8.96797 4.76826e+39 -2.91163e+39
9.00578 8.40728e+39 -6.18267e+39
9.04362 3.32284e+39 -7.55352e+38
9.08149 -7.63307e+38 1.41723e+39
9.11939 -1.02873e+38 8.42802e+38
9.15732 9.91756e+38 5.00018e+38
9.19528 4.66853e+38 9.97342e+38
9.23327 -7.57664e+38 2.99157e+39
9.2713 -4.29185e+38 2.47843e+39
9.30935 5.54032e+38 -9.20794e+38
9.34744 3.26512e+38 -1.18513e+39
9.38556 1.15201e+39 -1.46835e+39
9.42371 1.70302e+39 -2.5223e+39
9.46189 -1.39042e+39 -1.51198e+39
9.50011 2.08834e+38 -1.99164e+39
9.53836 1.20359e+40 2.47666e+40
9.57664 1.24668e+40 5.5331e+40
9.61496 5.13166e+40 1.03822e+39
9.65331 8.11599e+40 -4.86277e+40
9.69169 5.49899e+40 -2.84385e+40
9.73011 3.54057e+40 -1.56588e+40
9.76856 1.63699e+40 -4.55302e+40
9.80704 5.57313e+39 -5.86041e+40
9.84557 8.32719e+39 -1.04173e+40
9.88412 -6.51956e+39 4.51849e+39
9.92271 -7.70041e+40 1.16296e+41
9.96134 -3.23499e+41 4.11457e+41
10 -2.24047e+41 2.29436e+41
10.0387 -8.2395e+39 -6.93781e+40
10.0774 -1.28593e+41 2.99461e+41
10.1162 7.43664e+40 3.75511e+41
10.155 1.8295e+41 4.04496e+40
10.1939 -1.21458e+40 1.20874e+40
10.2328 1.31649e+39 1.19957e+39
10.2717 2.89077e+40 -3.64557e+40
10.3106 3.25143e+40 -9.65398e+39
10.3496 2.1545e+40 4.23931e+40
10.3887 3.60982e+40 1.76682e+40
10.4278 5.32969e+40 -5.01227e+40
10.4669 7.26055e+40 -3.38007e+40
10.506 1.00188e+41 3.66637e+40
10.5452 9.20102e+40 -7.88122e+39
10.5845 5.59981e+40 -1.20097e+41
10.6238 8.20805e+40 -5.34769e+40
10.6631 1.05032e+41 1.13292e+41
10.7024 6.75726e+40 7.42883e+40
10.7418 7.8394e+40 -4.76597e+40
10.7813 4.24143e+40 6.40977e+39
10.8208 9.3452e+39 8.19799e+40
10.8603 7.78442e+40 -5.79175e+39
10.8999 4.88957e+40 -1.36875e+41
10.9395 4.51245e+40 -1.02205e+41
10.9792 7.211e+40 -9.31508e+39
11.0189 5.56671e+40 -1.69576e+40
11.0586 4.13776e+40 -3.53667e+40
11.0984 2.67071e+40 -2.6046e+40
11.1383 1.1277e+40 -6.43828e+39
11.1781 1.16589e+40 3.22614e+39
11.2181 3.39676e+40 -6.3358e+39
11.2581 6.92506e+41 -4.52927e+41
11.2981 1.48565e+42 -1.17353e+42
11.3381 6.99765e+41 -9.86357e+41
11.3783 -1.56482e+41 -5.8423e+41
11.4184 6.5452e+40 -3.57906e+41
11.4587 2.46512e+41 -2.28946e+41
11.4989 6.75022e+40 -2.83387e+41
11.5392 -7.32069e+40 -2.4851e+41
11.5796 -8.82772e+40 -1.53782e+41
11.62 -8.13372e+40 -1.92575e+41
11.6605 -2.82509e+41 -4.89732e+41
11.701 -5.68624e+41 -4.63711e+41
11.7415 -6.96261e+41 -1.11601e+41
11.7822 -6.9608e+41 1.63756e+41
11.8228 -5.31847e+41 1.40944e+41
11.8636 -5.32797e+41 -6.40279e+41
11.9043 -1.64833e+42 -2.95507e+42
11.9452 -2.30087e+42 -1.99285e+42
11.986 -2.48173e+42 5.33147e+41
12.027 -1.45392e+42 1.91985e+42
12.068 2.67568e+41 2.13458e+42
12.109 6.28656e+41 1.16117e+42
12.1501 8.00482e+40 1.03513e+42
12.1913 4.79933e+41 6.56755e+41
12.2325 6.89079e+41 2.16251e+41
12.2738 7.30437e+41 1.40803e+41
12.3151 7.82311e+41 3.63597e+40
12.3565 8.48611e+41 -1.01304e+41
12.3979 7.01281e+41 -1.82542e+41
12.4394 -8.07638e+41 2.41812e+41
12.481 -9.02105e+41 4.9042e+41
12.5226 2.22389e+41 4.90759e+41
12.5643 5.1087e+41 1.99907e+41
12.6061 5.61486e+41 -1.6042e+41
12.6479 4.14079e+41 -2.0787e+41
12.6898 2.80816e+41 -2.30639e+41
12.7317 3.41004e+41 -2.39173e+41
12.7737 5.31475e+41 -1.92205e+41
12.8158 7.04675e+41 -1.07029e+41
12.8579 7.29618e+41 7.0091e+40
12.9001 5.92615e+41 3.67846e+41
12.9424 -1.88861e+37 2.80672e+38
12.9847 -1.03558e+38 2.59177e+38
13.0271 -2.68973e+38 2.26656e+38
13.0696 -3.73992e+38 2.36479e+38
13.1121 -2.94288e+38 1.56096e+38
13.1547 -1.74083e+38 1.14693e+38
13.1974 -1.64987e+38 1.53645e+38
13.2402 -2.11758e+38 2.42006e+38
13.283 -2.59007e+38 4.06047e+38
13.3259 -1.96431e+38 6.34744e+38
13.3689 -1.04286e+38 8.67736e+38
13.4119 -2.02787e+38 9.06774e+38
13.455 -2.48706e+38 7.85446e+38
13.4982 -3.28501e+38 5.31548e+38
13.5415 -5.34037e+38 3.25147e+38
13.5848 -9.62904e+38 5.13127e+37
13.6283 -1.13169e+39 -1.31126e+38
13.6718 -9.08182e+38 -1.17048e+38
13.7153 -6.7676e+38 8.48867e+37
13.759 -4.31611e+38 2.8521e+38
13.8028 -2.34061e+38 1.9631e+38
13.8466 -1.67132e+38 -2.84134e+37
13.8905 -3.50591e+37 -7.64996e+37
13.9345 -7.40283e+37 1.59089e+38
13.9786 -2.97815e+38 3.24397e+38
14.0227 -6.83065e+38 1.7542e+38
14.067 -1.97781e+39 -1.94605e+38
14.1113 -2.78601e+39 -6.21739e+38
14.1558 -2.11062e+39 -7.36804e+38
14.2003 -1.16927e+39 -6.44871e+38
14.2449 -8.8763e+38 -7.75318e+38
14.2896 -1.13098e+39 -1.76827e+39
14.3344 -1.8964e+39 -2.76909e+39
14.3793 -1.49074e+39 -2.42655e+39
14.4243 -6.3148e+38 -1.0563e+39
14.4693 -4.14971e+38 -1.04149e+38
14.5145 -6.55676e+38 6.37678e+37
14.5598 -1.10359e+39 5.92656e+37
14.6052 -1.3863e+39 -2.54471e+37
14.6506 -1.31375e+39 5.09778e+37
14.6962 -1.07706e+39 7.45713e+37
14.7419 -8.29175e+38 5.66046e+37
14.7877 -6.30626e+38 1.29388e+37
14.8336 -4.53805e+38 -8.1305e+37
14.8796 -2.44098e+38 -2.41043e+38
14.9257 -8.82786e+37 -4.89058e+38
14.9719 1.09851e+38 -1.57568e+38
15.0182 -3.13213e+38 8.07245e+38
15.0647 -1.03282e+39 1.85726e+39
15.1112 -1.20391e+39 2.48051e+39
15.1579 -1.01522e+39 1.45968e+39
15.2047 -7.24435e+38 2.18154e+38
15.2516 -5.23974e+38 2.73603e+37
15.2986 -4.36422e+38 3.24058e+37
15.3458 -4.05523e+38 1.06335e+38
15.393 -3.8422e+38 -1.41599e+38
15.4404 -3.17643e+38 -4.78423e+38
15.488 -4.69413e+37 -4.86101e+38
15.5356 4.36825e+38 -1.38794e+38
15.5834 6.52235e+38 2.41367e+38
15.6313 6.7162e+38 4.31769e+38
15.6794 5.58561e+38 4.97199e+38
15.7276 2.87434e+38 4.59835e+38
15.7759 1.97095e+38 4.13803e+38
15.8243 2.36519e+38 3.41219e+38
15.873 3.54781e+38 2.0759e+38
15.9217 4.17247e+38 9.46268e+37
15.9706 4.82893e+38 7.53501e+37
16.0197 5.19362e+38 4.81638e+37
16.0689 4.30296e+38 -9.5056e+37
16.1182 2.57119e+38 -2.12065e+38
16.1677 1.24924e+38 -3.09692e+38
16.2174 -6.72214e+36 -5.09608e+38
16.2672 -2.0685e+38 -7.60603e+38
16.3172 -3.68345e+38 -8.38425e+38
16.3674 -4.29941e+38 -7.87309e+38
16.4177 -5.12372e+38 -7.91278e+38
16.4682 -6.8698e+38 -7.90995e+38
16.5189 -7.80985e+38 -7.99291e+38
16.5697 -6.59811e+38 -7.53793e+38
16.6208 -6.16089e+38 -6.32513e+38
16.672 -6.77642e+38 -5.15882e+38
16.7234 -7.05767e+38 -4.15758e+38
16.775 -5.75186e+38 -2.83807e+38
16.8268 -4.84639e+38 -1.19142e+38
16.8787 -4.13467e+38 -3.42748e+37
16.9309 -3.79515e+38 5.69568e+37
16.9833 -3.96462e+38 2.6318e+38
17.0359 -3.39257e+38 2.66964e+38
17.0887 -2.92123e+38 2.34046e+38
17.1418 -2.32653e+38 2.05186e+38
17.195 -5.28755e+37 2.528e+38
17.2485 1.03452e+38 4.67672e+38
17.3022 1.14667e+38 4.36025e+38
17.3562 -2.43533e+37 2.7093e+38
17.4104 -8.53795e+37 1.3495e+38
17.4648 -5.43926e+37 9.80157e+37
17.5195 -1.00833e+38 1.3509e+38
17.5744 -1.55081e+38 2.03702e+38
17.6296 -1.22959e+38 2.9075e+38
17.6851 -1.1934e+38 4.11959e+38
17.7408 -1.1057e+38 4.77655e+38
17.7969 -7.24852e+37 4.72291e+38
17.8532 -6.84288e+36 3.82139e+38
17.9098 7.25917e+34 3.98138e+38
17.9667 -3.77053e+38 5.73012e+38
18.0239 -6.92409e+38 6.44039e+38
18.0815 -7.2553e+38 5.62559e+38
18.1393 -5.8563e+38 4.52162e+38
18.1975 -4.30353e+38 4.08893e+38
18.256 -4.02965e+38 4.15572e+38
18.3149 -3.82746e+38 2.55239e+38
18.3742 -2.98901e+38 9.51464e+37
18.4338 -6.27652e+37 7.9462e+37
18.4938 1.21219e+38 4.42763e+38
18.5542 5.43613e+37 6.04969e+38
18.615 -4.10986e+38 6.20066e+38
18.6762 -1.161e+39 5.30021e+38
18.7379 -1.44468e+39 5.06604e+38
18.8 -1.28375e+39 8.11631e+38
18.8625 -1.07036e+39 1.01294e+39
18.9255 -8.12484e+38 7.44708e+38
18.9891 -3.37151e+38 -7.81259e+38
19.0531 3.98058e+38 -1.78518e+39
19.1177 6.37692e+38 -2.10016e+39
19.1828 2.88734e+38 -1.37773e+39
19.2484 -1.69798e+38 6.41157e+37
19.3147 -3.33271e+38 3.33542e+38
19.3816 -7.12007e+38 6.9393e+38
19.4491 -5.81693e+38 1.04224e+39
19.5173 -8.15788e+38 8.98581e+38
19.5862 -1.13622e+39 6.82906e+38
19.6558 -1.31938e+39 7.2474e+38
19.7262 -1.12698e+39 6.36766e+38
19.7974 -8.32166e+38 3.98647e+38
19.8694 -5.97438e+38 1.33631e+38
19.9423 -1.87401e+38 5.43657e+38
20.0162 -4.54215e+38 6.34577e+38
20.091 -3.58209e+38 9.77657e+38
20.1669 -4.34822e+37 1.04672e+39
20.244 -6.20285e+37 8.75035e+38
20.3222 -2.92144e+37 1.05777e+39
20.4016 6.81492e+37 1.26717e+39
20.4825 1.20108e+38 1.37652e+39
20.5648 3.6016e+38 1.05883e+39
20.6487 6.79729e+39 6.44404e+39
20.7344 1.97678e+39 7.30986e+38
20.8219 6.89711e+38 -5.06029e+38
20.9115 -2.12733e+38 -1.53807e+39
21.0034 -5.8883e+38 -1.8832e+39
21.0979 -3.36252e+38 -1.18125e+39
21.1952 -5.26719e+38 -1.74248e+38
21.2959 -8.2195e+38 2.41051e+38
21.4004 -9.41072e+38 3.47498e+38
21.5093 -8.94156e+38 3.90247e+38
21.6237 -7.80284e+38 3.78372e+38
21.7448 -1.41011e+39 5.43786e+38
21.8747 -1.27809e+39 6.46046e+37
22.0165 5.11364e+37 2.46577e+38
22.1768 -3.11226e+38 -1.14014e+38
22.3723 1.89013e+36 9.8486e+37


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.125Nc1QuantumOneLoop/DeltaGammaFX_0_FRG.txt <==
9.995 -0.0155284 -0.0155062
9.99 -0.116005 -0.11573
9.985 -0.19581 -0.195332
9.98 -0.244154 -0.243551
9.975 -0.261101 -0.260453
9.97 -0.254017 -0.253386
9.965 -0.2322 -0.231623
9.96 -0.203385 -0.20288
9.955 -0.172685 -0.172256
9.95 -0.142925 -0.142571
9.945 -0.11536 -0.115075
9.94 -0.0903129 -0.0900901
9.935 -0.0676104 -0.067444
9.93 -0.0468396 -0.0467247
9.925 -0.027489 -0.0274222
9.92 -0.00901548 -0.00899461
9.915 0.00912814 0.00910377
9.91 0.0274838 0.0274135
9.905 0.0465856 0.0464671
9.9 0.0669517 0.0667816
9.895 0.0890608 0.0888341
9.89 0.113295 0.113006
9.885 0.139831 0.139473
9.88 0.16844 0.168006
9.875 0.198168 0.197656
9.87 0.22688 0.226295
9.865 0.250721 0.250077
9.86 0.263717 0.26305
9.855 0.258044 0.257413
9.85 0.225703 0.225188
9.845 0.162065 0.16175
9.84 0.070354 0.0702944
9.835 -0.0360396 -0.0358383
9.83 -0.136882 -0.136466
9.825 -0.213613 -0.213057
9.82 -0.257154 -0.256535
9.815 -0.269329 -0.268705
9.81 -0.258482 -0.257893
9.805 -0.234098 -0.233567
9.8 -0.203684 -0.203221
9.795 -0.172031 -0.171638
9.79 -0.141693 -0.141367
9.785 -0.113739 -0.113476
9.78 -0.0883773 -0.0881715
9.775 -0.0653642 -0.0652111
9.77 -0.0442459 -0.0441416
9.765 -0.024484 -0.0244257
9.76 -0.00551562 -0.00550157
9.755 0.0132232 0.0131937
9.75 0.0322903 0.0322167
9.745 0.0522338 0.0521145
9.74 0.0735816 0.0734142
9.735 0.0968116 0.0965927
9.73 0.122284 0.122009
9.725 0.15011 0.149777
9.72 0.179931 0.179534
9.715 0.210552 0.210093
9.71 0.23946 0.238938
9.705 0.262263 0.261685
9.7 0.272383 0.271762
9.695 0.261557 0.260917
9.69 0.221923 0.221309
9.685 0.149985 0.149467
9.68 0.0510773 0.0507483
9.675 -0.0591692 -0.0592237
9.67 -0.159489 -0.159237
9.665 -0.232182 -0.231669
9.66 -0.270198 -0.269521
9.655 -0.277198 -0.276463
9.65 -0.262426 -0.261715
9.645 -0.235446 -0.234804
9.64 -0.203458 -0.202905
9.635 -0.170891 -0.17043
9.63 -0.140009 -0.139635
9.625 -0.111691 -0.111394
9.62 -0.0860263 -0.0857993
9.615 -0.0627023 -0.0625376
9.61 -0.0412236 -0.0411157
9.605 -0.0210251 -0.02097
9.6 -0.00152337 -0.00151904
9.595 0.0178628 0.0178167
9.59 0.0377072 0.0376093
9.585 0.0585719 0.058419
9.58 0.0809928 0.0807801
9.575 0.105442 0.105163
9.57 0.132246 0.131893
9.565 0.161435 0.161
9.56 0.192482 0.19196
9.555 0.223909 0.223297
9.55 0.25275 0.252059
9.545 0.274017 0.273276
9.54 0.280496 0.279764
9.535 0.263548 0.262912
9.53 0.215666 0.215228
9.525 0.134828 0.134672
9.52 0.0287757 0.0289269
9.515 -0.084595 -0.0841828
9.51 -0.183316 -0.182733
9.505 -0.250995 -0.250334
9.5 -0.282871 -0.282201
9.495 -0.284437 -0.2838
9.49 -0.265699 -0.265118
9.485 -0.236174 -0.23566
9.48 -0.202683 -0.202241
9.475 -0.169262 -0.16889
9.47 -0.137881 -0.137574
9.465 -0.109223 -0.108978
9.46 -0.0832634 -0.0830752
9.455 -0.0596219 -0.0594865
9.45 -0.0377624 -0.0376764
9.445 -0.0170926 -0.0170539
9.44 0.00299085 0.00298349
9.435 0.0230873 0.0230339
9.43 0.0437871 0.0436863
9.425 0.0656653 0.0655152
9.42 0.0892635 0.0890608
9.415 0.115041 0.114782
9.41 0.14328 0.14296
9.405 0.173901 0.173518
9.4 0.206175 0.205725
9.395 0.238273 0.237756
9.39 0.266708 0.266128
9.385 0.285823 0.285188
9.38 0.287747 0.287076
9.375 0.263572 0.262897
9.37 0.206425 0.205803
9.365 0.116159 0.115677
9.36 0.00322506 0.00298615
9.355 -0.11228 -0.112202
9.35 -0.208133 -0.207738
9.345 -0.269758 -0.269124
9.34 -0.294916 -0.294156
9.335 -0.290858 -0.290078
9.33 -0.268179 -0.267449
9.325 -0.236206 -0.235562
9.32 -0.201314 -0.200768
9.315 -0.167118 -0.166668
9.31 -0.135287 -0.134926
9.305 -0.106318 -0.106036
9.3 -0.0800718 -0.0798611
9.295 -0.0561035 -0.0559567
9.29 -0.0338379 -0.0337498
9.285 -0.0126569 -0.0126243
9.28 0.00806353 0.00804186
9.275 0.0289406 0.0288641
9.27 0.0505809 0.0504471
9.265 0.0735717 0.0733762
9.26 0.0984558 0.0981923
9.255 0.125672 0.125333
9.25 0.155438 0.155014
9.245 0.187539 0.187023
9.24 0.220992 0.220378
9.235 0.253555 0.252847
9.23 0.28114 0.28036
9.225 0.297359 0.296557
9.22 0.293708 0.292965
9.215 0.261172 0.2606
9.21 0.193856 0.193564
9.205 0.093895 0.0939399
9.2 -0.0253422 -0.0249834
9.195 -0.141774 -0.141195
9.19 -0.233463 -0.232774
9.185 -0.288119 -0.287407
9.18 -0.306143 -0.305459
9.175 -0.296403 -0.295773
9.17 -0.269881 -0.269317
9.165 -0.235589 -0.235096
9.16 -0.1994 -0.198979
9.155 -0.1645 -0.164148
9.15 -0.132261 -0.131975
9.145 -0.102996 -0.10277
9.14 -0.0764581 -0.0762888
9.135 -0.0521414 -0.0520251
9.13 -0.0294328 -0.0293667
9.125 -0.00768851 -0.00767103
9.12 0.013736 0.0137056
9.115 0.0354767 0.035398
9.11 0.0581561 0.0580277
9.105 0.0823718 0.0821914
9.1 0.108663 0.108428
9.095 0.137436 0.137143
9.09 0.168824 0.168469
9.085 0.202439 0.202021
9.08 0.236987 0.236504
9.075 0.269734 0.269187
9.07 0.295908 0.295298
9.065 0.308338 0.30767
9.06 0.29793 0.297214
9.055 0.255795 0.255061
9.05 0.177431 0.176749
9.045 0.067693 0.0671803
9.04 -0.0569805 -0.0571917
9.035 -0.172873 -0.172705
9.03 -0.258976 -0.258455
9.025 -0.305757 -0.304996
9.02 -0.31631 -0.315449
9.015 -0.30091 -0.30006
9.01 -0.270703 -0.26993
9.005 -0.234259 -0.233592
9 -0.196902 -0.196346
8.995 -0.161381 -0.16093
8.99 -0.128779 -0.128423
8.985 -0.0992329 -0.0989614
8.98 -0.072397 -0.0722002
8.975 -0.047706 -0.0475767
8.97 -0.0245117 -0.0244448
8.965 -0.00214515 -0.00213794
8.96 0.0200589 0.0200069
8.955 0.0427547 0.0426421
8.95 0.0665803 0.0664033
8.945 0.0921404 0.0918932
8.94 0.119963 0.119638
8.935 0.150408 0.149995
8.93 0.183495 0.182986
8.925 0.21862 0.218006
8.92 0.254112 0.253393
8.915 0.286662 0.28585
8.91 0.310732 0.309864
8.905 0.318343 0.31749
8.9 0.299918 0.299189
8.895 0.246999 0.246518
8.89 0.156934 0.1568
8.885 0.0376904 0.0379244
8.88 -0.0912348 -0.0907028
8.875 -0.204998 -0.204289
8.87 -0.284194 -0.283419
8.865 -0.322402 -0.321637
8.86 -0.325337 -0.324622
8.855 -0.304412 -0.303765
8.85 -0.270726 -0.270156
8.845 -0.232303 -0.231812
8.84 -0.193895 -0.19348
8.835 -0.157819 -0.157477
8.83 -0.12488 -0.124608
8.825 -0.0950528 -0.0948435
8.82 -0.0678959 -0.0677457
8.815 -0.0427903 -0.0426959
8.81 -0.0190535 -0.0190127
8.805 0.00400797 0.00399639
8.8 0.0270805 0.0270163
8.795 0.0508369 0.0507187
8.79 0.0759294 0.0757547
8.785 0.102966 0.102731
8.78 0.132453 0.132154
8.775 0.164685 0.164317
8.77 0.199537 0.199096
8.765 0.236131 0.235614
8.76 0.272346 0.271753
8.755 0.3042 0.303537
8.75 0.325313 0.324592
8.745 0.326894 0.326138
8.74 0.299051 0.298297
8.735 0.234142 0.233456
8.73 0.131894 0.131373
8.725 0.00374807 0.00350043
8.72 -0.127891 -0.127787
8.715 -0.237725 -0.237271
8.71 -0.308673 -0.307955
8.705 -0.337712 -0.336856
8.7 -0.332999 -0.332122
8.695 -0.306773 -0.305953
8.69 -0.269866 -0.269143
8.685 -0.229668 -0.229055
8.68 -0.190341 -0.189835
8.675 -0.153782 -0.153376
8.67 -0.120536 -0.12022
8.665 -0.0904245 -0.0901884
8.66 -0.0629201 -0.0627561
8.655 -0.0373536 -0.037256
8.65 -0.0130104 -0.0129755
8.645 0.0108275 0.0108011
8.64 0.0348673 0.0347792
8.635 0.0598001 0.0596478
8.63 0.0862898 0.0860689
8.625 0.114941 0.114645
8.62 0.146228 0.145849
8.615 0.180353 0.179883
8.61 0.217006 0.216436
8.605 0.254972 0.254299
8.6 0.291591 0.29082
8.595 0.32212 0.321271
8.59 0.339271 0.338391
8.585 0.333491 0.332658
8.58 0.294815 0.294134
8.575 0.216881 0.216463
8.57 0.102314 0.102235
8.565 -0.0337416 -0.0334726
8.56 -0.166322 -0.165768
8.555 -0.270458 -0.26972
8.55 -0.332044 -0.331223
8.545 -0.351564 -0.350741
8.54 -0.339338 -0.338564
8.535 -0.308106 -0.307409
8.53 -0.26825 -0.267643
8.525 -0.226465 -0.22595
8.52 -0.186326 -0.1859
8.515 -0.149332 -0.148989
8.51 -0.115786 -0.115518
8.505 -0.0853674 -0.085169
8.5 -0.0574715 -0.0573376
8.495 -0.031382 -0.0313088
8.49 -0.00635328 -0.00633855
8.485 0.018357 0.0183139
8.48 0.0434772 0.0433756
8.475 0.069716 0.0695536
8.47 0.0977456 0.0975189
8.465 0.12816 0.127864
8.46 0.161382 0.161012
8.455 0.197494 0.197045
8.45 0.235949 0.235416
8.445 0.275122 0.274504
8.44 0.311717 0.311018
8.435 0.340132 0.339363
8.43 0.352131 0.351315
8.425 0.3375 0.336674
8.42 0.286527 0.285757
8.415 0.194673 0.194049
8.41 0.0679865 0.0676193
8.405 -0.0745802 -0.0745954
8.4 -0.206048 -0.205684
8.395 -0.302667 -0.301984
8.39 -0.353895 -0.353016
8.385 -0.363708 -0.362764
8.38 -0.344221 -0.343312
8.375 -0.308343 -0.307524
8.37 -0.265837 -0.265133
8.365 -0.222664 -0.222077
8.36 -0.181825 -0.181348
8.355 -0.144444 -0.144068
8.35 -0.1106 -0.110313
8.345 -0.0798473 -0.0796411
8.34 -0.0515092 -0.0513764
8.335 -0.0248264 -0.0247623
8.33 0.000976536 0.000974468
8.325 0.0266661 0.0265981
8.32 0.0529915 0.0528558
8.315 0.0806771 0.0804696
8.31 0.110399 0.110114
8.305 0.142728 0.142357
8.3 0.178017 0.177551
8.295 0.216188 0.215619
8.29 0.256398 0.255718
8.285 0.296526 0.295736
8.28 0.332542 0.331656
8.275 0.357897 0.356953
8.27 0.363404 0.362472
8.265 0.338359 0.337542
8.26 0.273723 0.273142
8.255 0.167354 0.167113
8.25 0.0291672 0.0293071
8.245 -0.118168 -0.117685
8.24 -0.246386 -0.245658
8.235 -0.333851 -0.332993
8.23 -0.374013 -0.37312
8.225 -0.374155 -0.373296
8.22 -0.34777 -0.346984
8.215 -0.307631 -0.306938
8.21 -0.26276 -0.262167
8.205 -0.218369 -0.217874
8.2 -0.176911 -0.176507
8.195 -0.139164 -0.138845
8.19 -0.105004 -0.104762
8.185 -0.0738703 -0.0736998
8.18 -0.0450222 -0.0449188
8.175 -0.0176599 -0.0176206
8.17 0.0090212 0.00899772
8.165 0.0358116 0.035725
8.16 0.0634812 0.0633293
8.155 0.0927673 0.0925467
8.15 0.124343 0.124049
8.145 0.158742 0.158368
8.14 0.196218 0.195758
8.135 0.236489 0.235938
8.13 0.278343 0.277698
8.125 0.319072 0.318335
8.12 0.353801 0.352984
8.115 0.374965 0.374093
8.11 0.372467 0.371584
8.105 0.335369 0.334543
8.1 0.255805 0.255127
8.095 0.134648 0.134222
8.09 -0.0139705 -0.0140529
8.085 -0.163961 -0.163663
8.08 -0.286677 -0.28604
8.075 -0.363491 -0.362624
8.07 -0.392105 -0.391136
8.065 -0.382787 -0.381825
8.06 -0.349958 -0.349073
8.055 -0.305975 -0.3052
8.05 -0.259027 -0.258372
8.045 -0.213583 -0.213044
8.04 -0.17158 -0.171147
8.035 -0.133479 -0.133142
8.03 -0.0989735 -0.098724
8.025 -0.0674031 -0.0672325
8.02 -0.037967 -0.0378697
8.015 -0.00982792 -0.00980016
8.01 0.0178471 0.0178068
8.005 0.0458725 0.0457636
8 0.0750374 0.0748574
7.995 0.106089 0.105833
7.99 0.139686 0.139349
7.985 0.176308 0.175883
7.98 0.216074 0.215554
7.975 0.258443 0.257821
7.97 0.301755 0.301028
7.965 0.342606 0.34178
7.96 0.37518 0.374271
7.955 0.390849 0.389893
7.95 0.378712 0.37777
7.945 0.32794 0.327099
7.94 0.232418 0.231787
7.935 0.0966249 0.0963118
7.93 -0.060906 -0.0608266
7.925 -0.2112 -0.210726
7.92 -0.326249 -0.32546
7.915 -0.391208 -0.390232
7.91 -0.408086 -0.407054
7.905 -0.389692 -0.388701
7.9 -0.350929 -0.350037
7.895 -0.303512 -0.302742
7.89 -0.254747 -0.254102
7.885 -0.208382 -0.207857
7.88 -0.165878 -0.165462
7.875 -0.127411 -0.127093
7.87 -0.0925136 -0.092283
7.865 -0.0604327 -0.0602831
7.86 -0.0303147 -0.0302411
7.855 -0.00128642 -0.0012861
7.85 0.0275131 0.0274404
7.845 0.0569221 0.0567742
7.84 0.0877467 0.0875195
7.835 0.120737 0.120424
7.83 0.156529 0.156121
7.825 0.195519 0.195007
7.82 0.237653 0.237026
7.815 0.282063 0.281315
7.81 0.32655 0.32568
7.805 0.366907 0.365931
7.8 0.396283 0.395241
7.795 0.404984 0.403951
7.79 0.381481 0.38057
7.785 0.315489 0.314832
7.78 0.203275 0.202988
7.775 0.053455 0.0535881
7.77 -0.111047 -0.110532
7.765 -0.259126 -0.258335
7.76 -0.364488 -0.363547
7.755 -0.41669 -0.415707
7.75 -0.421898 -0.420947
7.745 -0.39494 -0.394067
7.74 -0.350785 -0.350012
7.735 -0.30033 -0.299665
7.73 -0.249979 -0.249422
7.725 -0.202802 -0.202346
7.72 -0.159822 -0.15946
7.715 -0.120961 -0.120685
7.71 -0.085608 -0.0854114
7.705 -0.0529295 -0.0528073
7.7 -0.0220225 -0.0219711
7.695 0.00802078 0.00800317
7.69 0.0380888 0.0380024
7.685 0.0690425 0.0688859
7.68 0.101703 0.101473
7.675 0.136815 0.136508
7.67 0.174971 0.174583
7.665 0.216461 0.215985
7.66 0.261001 0.260434
7.655 0.307325 0.306665
7.65 0.352592 0.351839
7.645 0.391687 0.390846
7.64 0.416648 0.415733
7.635 0.416763 0.415793
7.63 0.380137 0.379155
7.625 0.297546 0.296629
7.62 0.16829 0.167563
7.615 0.00553181 0.0051496
7.61 -0.163653 -0.163569
7.605 -0.30697 -0.306404
7.6 -0.400883 -0.399944
7.595 -0.439758 -0.438621
7.59 -0.433589 -0.432418
7.585 -0.398668 -0.397573
7.58 -0.349664 -0.348702
7.575 -0.296537 -0.295725
7.57 -0.244799 -0.244135
7.565 -0.196887 -0.196357
7.56 -0.153431 -0.153021
7.555 -0.114128 -0.113825
7.55 -0.0782398 -0.0780327
7.545 -0.0448613 -0.0447425
7.54 -0.0130435 -0.0130082
7.535 0.0181548 0.0181083
7.53 0.0496492 0.04952
7.525 0.0823221 0.0821064
7.52 0.117004 0.116695
7.515 0.154424 0.154014
7.51 0.195113 0.19459
7.505 0.239212 0.238564
7.5 0.286153 0.28537
7.495 0.334184 0.333262
7.49 0.379717 0.378667
7.485 0.416628 0.415483
7.48 0.435808 0.434641
7.475 0.42563 0.424558
7.47 0.374182 0.373354
7.465 0.273874 0.273438
7.46 0.127649 0.127687
7.455 -0.0465326 -0.0460421
7.45 -0.217912 -0.217083
7.445 -0.354053 -0.353034
7.44 -0.435107 -0.43403
7.435 -0.460423 -0.459374
7.43 -0.443352 -0.442383
7.425 -0.401107 -0.400242
7.42 -0.347765 -0.347014
7.415 -0.292279 -0.291644
7.41 -0.239306 -0.238781
7.405 -0.190698 -0.190275
7.4 -0.146738 -0.14641
7.395 -0.106922 -0.106681
7.39 -0.0704005 -0.0702419
7.385 -0.0362031 -0.0361219
7.38 -0.00333751 -0.00333118
7.375 0.02917 0.0291021
7.37 0.0622618 0.0621188
7.365 0.0968392 0.0966184
7.36 0.133735 0.133433
7.355 0.173651 0.173262
7.35 0.217026 0.216545
7.345 0.26381 0.263231
7.34 0.313082 0.312403
7.335 0.362512 0.361733
7.33 0.407661 0.406785
7.325 0.441304 0.440342
7.32 0.45319 0.452161
7.315 0.430957 0.429898
7.31 0.363094 0.362069
7.305 0.244265 0.243388
7.3 0.0815975 0.0810254
7.295 -0.102089 -0.102203
7.29 -0.273024 -0.272612
7.285 -0.399743 -0.39887
7.28 -0.466866 -0.465699
7.275 -0.478673 -0.477403
7.27 -0.45131 -0.450084
7.265 -0.402401 -0.4013
7.26 -0.345201 -0.344259
7.255 -0.287633 -0.286854
7.25 -0.23354 -0.232912
7.245 -0.184251 -0.18376
7.24 -0.139739 -0.139368
7.235 -0.0993229 -0.0990613
7.23 -0.0620563 -0.0618935
7.225 -0.0269078 -0.0268375
7.22 0.00715558 0.0071365
7.215 0.0411395 0.0410311
7.21 0.0760121 0.0758112
7.205 0.11269 0.11239
7.2 0.151999 0.151592
7.195 0.194594 0.194069
7.19 0.240793 0.240137
7.185 0.2903 0.2895
7.18 0.341769 0.340818
7.175 0.392192 0.391095
7.17 0.436177 0.434962
7.165 0.465343 0.464073
7.16 0.468346 0.467133
7.155 0.432341 0.431343
7.15 0.346696 0.34608
7.145 0.208925 0.208812
7.14 0.0307601 0.0311619
7.135 -0.160268 -0.159453
7.13 -0.328205 -0.327143
7.125 -0.443627 -0.442473
7.12 -0.496168 -0.495029
7.115 -0.494789 -0.493724
7.11 -0.457825 -0.456865
7.105 -0.402874 -0.402033
7.1 -0.342224 -0.341503
7.095 -0.282775 -0.282172
7.09 -0.227622 -0.227131
7.085 -0.177624 -0.177236
7.08 -0.132478 -0.132185
7.075 -0.091351 -0.0911473
7.07 -0.0532061 -0.0530861
7.065 -0.0169567 -0.0169168
7.06 0.0184697 0.0184313
7.055 0.0541105 0.0539941
7.05 0.0909574 0.0907618
7.045 0.129937 0.129659
7.04 0.171858 0.171496
7.035 0.217304 0.216854
7.03 0.266434 0.265892
7.025 0.318649 0.318014
7.02 0.372091 0.371363
7.015 0.422981 0.422157
7.01 0.464882 0.463963
7.005 0.48823 0.487208
7 0.480696 0.479569
6.995 0.429272 0.428057
6.99 0.324729 0.323503
6.985 0.168001 0.166939
6.98 -0.0242974 -0.0249515
6.975 -0.220265 -0.220299
6.97 -0.382719 -0.382083
6.965 -0.48528 -0.484117
6.96 -0.522928 -0.521487
6.955 -0.508883 -0.507396
6.95 -0.463058 -0.46168
6.945 -0.402664 -0.401467
6.94 -0.338924 -0.337927
6.935 -0.277757 -0.276951
6.93 -0.221575 -0.220941
6.925 -0.170817 -0.170335
6.92 -0.124941 -0.124592
6.915 -0.0829773 -0.0827483
6.91 -0.0438089 -0.04369
6.905 -0.00629717 -0.0062831
6.9 0.0306692 0.0305796
6.895 0.068158 0.0679619
6.89 0.107182 0.106873
6.885 0.14867 0.148236
6.88 0.193399 0.192826
6.875 0.241855 0.241126
6.87 0.293993 0.29309
6.865 0.348847 0.347754
6.86 0.403963 0.40268
6.855 0.454695 0.453248
6.85 0.493498 0.491963
6.845 0.509634 0.508157
6.84 0.489964 0.488761
6.835 0.421681 0.420998
6.83 0.297478 0.297498
6.825 0.122181 0.122911
6.82 -0.0826263 -0.0813815
6.815 -0.281182 -0.279729
6.81 -0.436044 -0.434641
6.805 -0.524685 -0.523452
6.8 -0.547507 -0.546452
6.795 -0.52146 -0.520552
6.79 -0.467488 -0.466698
6.785 -0.402152 -0.401465
6.78 -0.335581 -0.334992
6.775 -0.272777 -0.272282
6.77 -0.215534 -0.215131
6.765 -0.163921 -0.163607
6.76 -0.117185 -0.116955
6.755 -0.0742335 -0.0740854
6.75 -0.0338763 -0.0338069
6.745 0.0050755 0.0050682
6.74 0.0437714 0.0436887
6.735 0.0833087 0.0831512
6.73 0.124717 0.124485
6.725 0.168918 0.168613
6.72 0.216638 0.21626
6.715 0.268235 0.267787
6.71 0.32341 0.322896
6.705 0.380759 0.380183
6.7 0.437151 0.436512
6.695 0.486988 0.486269
6.69 0.521577 0.520737
6.685 0.529069 0.528035
6.68 0.495734 0.494423
6.675 0.409378 0.407761
6.67 0.265118 0.263327
6.665 0.0720287 0.0704037
6.66 -0.143411 -0.14442
6.655 -0.342231 -0.3423
6.65 -0.48768 -0.486803
6.645 -0.561716 -0.560175
6.64 -0.570038 -0.568215
6.635 -0.532741 -0.530938
6.63 -0.471313 -0.469699
6.625 -0.401477 -0.400116
6.62 -0.332283 -0.331178
6.615 -0.267882 -0.267011
6.61 -0.20952 -0.208853
6.605 -0.156938 -0.156448
6.6 -0.109197 -0.10886
6.595 -0.0650948 -0.0648958
6.59 -0.0233726 -0.0233014
6.585 0.0172073 0.0171548
6.58 0.0578317 0.0576542
6.575 0.0996252 0.0993159
6.57 0.143629 0.143175
6.565 0.190746 0.190131
6.56 0.24163 0.24083
6.555 0.296475 0.295465
6.55 0.354676 0.353433
6.545 0.414324 0.412836
6.54 0.471528 0.469813
6.535 0.519681 0.517812
6.53 0.548934 0.547075
6.525 0.546437 0.544856
6.52 0.498135 0.497174
6.515 0.392843 0.3928
6.51 0.228512 0.22948
6.505 0.018647 0.0203998
6.5 -0.205625 -0.203551
6.495 -0.402799 -0.400866
6.49 -0.537606 -0.536056
6.485 -0.596843 -0.595678
6.48 -0.591218 -0.590325
6.475 -0.543417 -0.542687
6.47 -0.475101 -0.474473
6.465 -0.40107 -0.400519
6.46 -0.329341 -0.328863
6.455 -0.263297 -0.262893
6.45 -0.203693 -0.203366
6.445 -0.149984 -0.149734
6.44 -0.101059 -0.100888
6.435 -0.0556193 -0.0555248
6.43 -0.0123376 -0.0123192
6.425 0.0300711 0.0300145
6.42 0.0728305 0.0727
6.415 0.11709 0.116887
6.41 0.163894 0.163622
6.405 0.214115 0.213776
6.4 0.268306 0.267908
6.395 0.326461 0.326011
6.39 0.387615 0.387123
6.385 0.449285 0.448755
6.38 0.506758 0.506177
6.375 0.552377 0.551699
6.37 0.575174 0.574303
6.365 0.561454 0.560247
6.36 0.497124 0.495454
6.355 0.372388 0.370269
6.35 0.188341 0.186054
6.345 -0.0370564 -0.0389718
6.34 -0.268397 -0.269369
6.335 -0.462317 -0.462064
6.33 -0.585662 -0.584336
6.325 -0.630232 -0.628272
6.32 -0.61135 -0.609211
6.315 -0.553776 -0.551764
6.31 -0.479075 -0.477334
6.305 -0.401082 -0.399649
6.3 -0.326854 -0.325714
6.295 -0.259082 -0.258201
6.29 -0.198091 -0.197431
6.285 -0.143076 -0.142607
6.28 -0.0927778 -0.0924754
6.275 -0.0458011 -0.0456498
6.27 -0.000756185 -0.000747341
6.265 0.0436897 0.0435582
6.26 0.0887961 0.0885197
6.255 0.135733 0.135301
6.25 0.185541 0.184936
6.245 0.239043 0.238242
6.24 0.296669 0.295644
6.235 0.35817 0.356892
6.23 0.422171 0.420618
6.225 0.485557 0.483732
6.22 0.542747 0.540699
6.215 0.585032 0.582896
6.21 0.6004 0.598424
6.205 0.57449 0.573032
6.2 0.493452 0.492896
6.195 0.349164 0.349752
6.19 0.145997 0.147653
6.185 -0.0937833 -0.0914784
6.18 -0.330913 -0.328533
6.175 -0.520684 -0.518665
6.17 -0.632405 -0.630886
6.165 -0.662807 -0.661697
6.16 -0.631413 -0.630559
6.155 -0.56467 -0.563961
6.15 -0.483898 -0.483282
6.145 -0.40201 -0.401471
6.14 -0.325191 -0.324727
6.135 -0.255516 -0.255131
6.13 -0.192924 -0.192621
6.125 -0.13638 -0.13616
6.12 -0.0844834 -0.0843465
6.115 -0.0357486 -0.0356944
6.11 0.0112776 0.01125
6.105 0.0579761 0.0578675
6.1 0.10564 0.105453
6.095 0.155457 0.155192
6.09 0.208453 0.208114
6.085 0.265382 0.264976
6.08 0.326524 0.326059
6.075 0.391349 0.390835
6.07 0.458024 0.457471
6.065 0.522764 0.522169
6.06 0.579094 0.578429
6.055 0.617287 0.616477
6.05 0.624402 0.623314
6.045 0.585617 0.584093
6.04 0.487581 0.485534
6.035 0.324038 0.321603
6.03 0.102618 0.100232
6.025 -0.150403 -0.152107
6.02 -0.392355 -0.392852
6.015 -0.577569 -0.576745
6.01 -0.677951 -0.676131
6.005 -0.694931 -0.692638
6 -0.651814 -0.649494
5.995 -0.576442 -0.574353
5.99 -0.489833 -0.488073
5.985 -0.404047 -0.402625
5.98 -0.324492 -0.323377
5.975 -0.252701 -0.251852
5.97 -0.18827 -0.187649
5.965 -0.129955 -0.129531
5.96 -0.0762225 -0.0759734
5.955 -0.0254983 -0.0254105
5.95 0.0237345 0.0236673
5.945 0.0729047 0.0726813
5.94 0.123339 0.122951
5.935 0.176234 0.175667
5.93 0.232591 0.231824
5.925 0.29308 0.292084
5.92 0.357802 0.356547
5.915 0.425914 0.424372
5.91 0.495093 0.493251
5.905 0.560853 0.558735
5.9 0.615844 0.613541
5.895 0.649384 0.647095
5.89 0.647742 0.645789
5.885 0.59583 0.594621
5.88 0.48097 0.480871
5.875 0.298812 0.299951
5.87 0.0600191 0.0621605
5.865 -0.20555 -0.202944
5.86 -0.452189 -0.449705
5.855 -0.633366 -0.63136
5.85 -0.723361 -0.721877
5.845 -0.727921 -0.726819
5.84 -0.673804 -0.672929
5.835 -0.590133 -0.589392
5.83 -0.497691 -0.497043
5.825 -0.407812 -0.407249
5.82 -0.325234 -0.324758
5.815 -0.251012 -0.250626
5.81 -0.184432 -0.184138
5.805 -0.124052 -0.12385
5.8 -0.068211 -0.0681001
5.795 -0.0152446 -0.0152239
5.79 0.03643 0.0363621
5.785 0.0882903 0.0881359
5.78 0.141694 0.141455
5.775 0.197842 0.197524
5.77 0.257699 0.257309
5.765 0.321833 0.321379
5.76 0.390142 0.389638
5.755 0.461446 0.460905
5.75 0.532908 0.532336
5.745 0.599351 0.598734
5.74 0.652587 0.651867
5.735 0.681087 0.680144
5.73 0.670494 0.669143
5.725 0.605637 0.6037
5.72 0.474627 0.472072
5.715 0.274915 0.272017
5.71 0.0198138 0.0171829
5.705 -0.257784 -0.259411
5.7 -0.5095 -0.50963
5.695 -0.687822 -0.686484
5.69 -0.768909 -0.766591
5.685 -0.7623 -0.759615
5.68 -0.697931 -0.69534
5.675 -0.606217 -0.603953
5.67 -0.507854 -0.505987
5.665 -0.413609 -0.412125
5.66 -0.327662 -0.326516
5.655 -0.25065 -0.249794
5.65 -0.181578 -0.180968
5.645 -0.118817 -0.118423
5.64 -0.0605781 -0.0603775
5.635 -0.00510614 -0.00508687
5.63 0.0492505 0.0490916
5.625 0.104019 0.103677
5.62 0.160586 0.160047
5.615 0.220152 0.219394
5.61 0.283635 0.282629
5.605 0.351484 0.350194
5.6 0.423382 0.42177
5.595 0.497794 0.495831
5.59 0.571374 0.569061
5.585 0.638281 0.635677
5.58 0.689566 0.686836
5.575 0.712985 0.710436
5.57 0.693717 0.691801
5.565 0.616645 0.615864
5.56 0.470661 0.471368
5.555 0.254749 0.256921
5.55 -0.0157197 -0.0125655
5.545 -0.305485 -0.302118
5.54 -0.563755 -0.560872
5.535 -0.741562 -0.739479
5.53 -0.816017 -0.814646
5.525 -0.799758 -0.798834
5.52 -0.72578 -0.725076
5.515 -0.626021 -0.625419
5.51 -0.521382 -0.520842
5.505 -0.422278 -0.421796
5.5 -0.332444 -0.33203
5.495 -0.252157 -0.25182
5.49 -0.18016 -0.179907
5.485 -0.11464 -0.114473
5.48 -0.0536744 -0.0535951
5.475 0.00458839 0.00458155
5.47 0.0618735 0.0617836
5.465 0.11976 0.119592
5.46 0.179662 0.179425
5.455 0.242774 0.242479
5.45 0.309959 0.309622
5.445 0.381537 0.381181
5.44 0.456966 0.456615
5.435 0.53436 0.534035
5.43 0.609887 0.609588
5.425 0.677102 0.67678
5.42 0.726409 0.725931
5.415 0.745006 0.744121
5.41 0.71778 0.716154
5.405 0.629779 0.627122
5.4 0.470599 0.46691
5.395 0.240355 0.236119
5.39 -0.0442746 -0.0481125
5.385 -0.34651 -0.348888
5.38 -0.613478 -0.613744
5.375 -0.794065 -0.792331
5.37 -0.86499 -0.861989
5.365 -0.841049 -0.837636
5.36 -0.758215 -0.754988
5.355 -0.650346 -0.647581
5.35 -0.538963 -0.536724
5.345 -0.43439 -0.432641
5.34 -0.340059 -0.338732
5.335 -0.25594 -0.254969
5.33 -0.180531 -0.179861
5.325 -0.111833 -0.111424
5.32 -0.0477852 -0.0476124
5.315 0.0135699 0.0135191
5.31 0.0740363 0.0737619
5.305 0.135248 0.134738
5.3 0.198647 0.197878
5.295 0.265418 0.264356
5.29 0.336365 0.334962
5.285 0.411678 0.409882
5.28 0.490592 0.488349
5.275 0.570889 0.568167
5.27 0.648301 0.64512
5.265 0.715868 0.712355
5.26 0.763487 0.759942
5.255 0.777962 0.774907
5.25 0.744052 0.742189
5.245 0.647016 0.647039
5.24 0.476988 0.479249
5.235 0.234679 0.238905
5.23 -0.0628569 -0.0575947
5.225 -0.378366 -0.373317
5.22 -0.657319 -0.653493
5.215 -0.845489 -0.843215
5.21 -0.917245 -0.916193
5.205 -0.888196 -0.887799
5.2 -0.797296 -0.797124
5.195 -0.681009 -0.680853
5.19 -0.562102 -0.561905
5.185 -0.451173 -0.450945
5.18 -0.351509 -0.351278
5.175 -0.26283 -0.262624
5.17 -0.183397 -0.183235
5.165 -0.111016 -0.110911
5.16 -0.0434733 -0.0434311
5.155 0.0213067 0.0212867
5.15 0.085216 0.0851397
5.145 0.149949 0.149829
5.14 0.216978 0.216832
5.135 0.287479 0.287335
5.13 0.362195 0.362091
5.125 0.441193 0.441174
5.12 0.523499 0.523613
5.115 0.606608 0.606888
5.11 0.685884 0.686313
5.105 0.753974 0.754433
5.1 0.80043 0.800629
5.095 0.811857 0.811301
5.09 0.773038 0.771098
5.085 0.669491 0.665662
5.08 0.491678 0.485961
5.075 0.240327 0.233508
5.07 -0.0681846 -0.0746157
5.065 -0.397474 -0.401838
5.06 -0.692194 -0.693395
5.055 -0.894111 -0.892211
5.05 -0.97268 -0.968759
5.045 -0.942227 -0.937611
5.04 -0.84451 -0.840131
5.035 -0.719517 -0.715797
5.03 -0.592146 -0.589171
5.025 -0.473772 -0.471481
5.02 -0.367757 -0.366045
5.015 -0.273644 -0.272412
5.01 -0.189463 -0.188631
5.005 -0.112811 -0.112323
5 -0.0413045 -0.0411245
4.995 0.0272681 0.0271544
4.99 0.0948994 0.0944888
4.985 0.163353 0.162625
4.98 0.234136 0.233052
4.975 0.308421 0.306926
4.97 0.386899 0.384921
4.965 0.469527 0.466983
4.96 0.555159 0.55197
4.955 0.641054 0.63718
4.95 0.722309 0.717799
4.945 0.791319 0.786399
4.94 0.837466 0.832639
4.935 0.84735 0.843448
4.93 0.805923 0.804017
4.925 0.698977 0.700043
4.92 0.517092 0.521522
4.915 0.260429 0.267662
4.91 -0.0564036 -0.0478593
4.905 -0.399522 -0.391611
4.9 -0.714217 -0.708547
4.895 -0.937763 -0.934883
4.89 -1.03149 -1.03081
4.885 -1.00512 -1.00558
4.88 -0.902562 -0.903311
4.875 -0.768555 -0.769194
4.87 -0.63145 -0.631868
4.865 -0.504159 -0.504381
4.86 -0.390437 -0.390526
4.855 -0.289744 -0.289759
4.85 -0.199887 -0.199873
4.845 -0.11823 -0.118216
4.84 -0.0421885 -0.0421887
4.835 0.0306071 0.0305901
4.83 0.10227 0.102246
4.825 0.174647 0.174637
4.82 0.24929 0.24933
4.815 0.327379 0.32752
4.81 0.409569 0.409878
4.805 0.495731 0.496289
4.8 0.584593 0.58548
4.795 0.673258 0.674526
4.79 0.756671 0.758283
4.785 0.827132 0.828874
4.78 0.87405 0.875429
4.775 0.884217 0.884407
4.77 0.842911 0.840884
4.765 0.736234 0.731154
4.76 0.55472 0.546495
4.755 0.297508 0.28716
4.75 -0.0235424 -0.033967
4.745 -0.378872 -0.386892
4.74 -0.716798 -0.720463
4.735 -0.970918 -0.96978
4.73 -1.09116 -1.08648
4.725 -1.07747 -1.07127
4.72 -0.973799 -0.967679
4.715 -0.83097 -0.825713
4.71 -0.682708 -0.678511
4.705 -0.544663 -0.541453
4.7 -0.421504 -0.419123
4.695 -0.312769 -0.311066
4.69 -0.216059 -0.214912
4.685 -0.128476 -0.127799
4.68 -0.0471961 -0.0469365
4.675 0.0303437 0.0302095
4.67 0.106404 0.105872
4.665 0.182935 0.181977
4.66 0.261553 0.260114
4.655 0.343462 0.341462
4.65 0.429303 0.426637
4.645 0.518903 0.515452
4.64 0.610921 0.606572
4.635 0.702394 0.697083
4.63 0.788242 0.782037
4.625 0.860837 0.854052
4.62 0.90981 0.903153
4.615 0.92234 0.916983
4.61 0.884188 0.881631
4.605 0.78182 0.783431
4.6 0.605647 0.612011
4.595 0.353545 0.364003
4.59 0.0339857 0.0466492
4.585 -0.329476 -0.317243
4.58 -0.691443 -0.68217
4.575 -0.984887 -0.979944
4.57 -1.1464 -1.14538
4.565 -1.15884 -1.16013
4.56 -1.06113 -1.06315
4.555 -0.910869 -0.912723
4.55 -0.749968 -0.751367
4.545 -0.598818 -0.59977
4.54 -0.463912 -0.46452
4.535 -0.34517 -0.345542
4.53 -0.240032 -0.240254
4.525 -0.145302 -0.145432
4.52 -0.0578628 -0.0579315
4.515 0.025094 0.0250756
4.51 0.106016 0.106058
4.505 0.18699 0.187124
4.5 0.269722 0.270001
4.495 0.355468 0.355969
4.49 0.444889 0.445715
4.485 0.537814 0.539088
4.48 0.632903 0.63475
4.475 0.727229 0.729736
4.47 0.815821 0.818957
4.465 0.89129 0.894783
4.46 0.943682 0.946867
4.455 0.96076 0.962494
4.45 0.92893 0.927736
4.445 0.835111 0.829679
4.44 0.669612 0.659508
4.435 0.429065 0.415218
4.43 0.118468 0.103138
4.425 -0.245628 -0.259333
4.42 -0.627572 -0.636555
4.415 -0.965606 -0.968
4.41 -1.18523 -1.18146
4.405 -1.24425 -1.23678
4.4 -1.16609 -1.15766
4.395 -1.01295 -1.00531
4.39 -0.838556 -0.832338
4.385 -0.671482 -0.666696
4.38 -0.521773 -0.518216
4.375 -0.390348 -0.387791
4.37 -0.274628 -0.272878
4.365 -0.171083 -0.170001
4.36 -0.0762286 -0.0757236
4.355 0.0130601 0.0130333
4.35 0.099479 0.0989265
4.345 0.185298 0.18419
4.34 0.272355 0.270624
4.335 0.361996 0.359539
4.33 0.454945 0.451627
4.325 0.55109 0.54675
4.32 0.649171 0.643646
4.315 0.746397 0.739576
4.31 0.83804 0.829954
4.305 0.917106 0.908083
4.3 0.97423 0.96508
4.295 0.997942 0.990087
4.29 0.975461 0.97082
4.285 0.894276 0.894745
4.28 0.74469 0.751341
4.275 0.522348 0.534845
4.27 0.229332 0.245877
4.265 -0.124554 -0.10684
4.26 -0.515614 -0.500085
4.255 -0.8949 -0.884437
4.25 -1.1862 -1.18195
4.245 -1.31942 -1.32017
4.24 -1.28572 -1.28894
4.235 -1.1417 -1.14532
4.23 -0.955504 -0.958542
4.225 -0.769612 -0.771855
4.22 -0.601102 -0.602652
4.215 -0.453284 -0.454315
4.21 -0.323934 -0.324601
4.205 -0.209202 -0.209618
4.2 -0.105143 -0.105378
4.195 -0.00821079 -0.00829591
4.19 0.08463 0.0846952
4.185 0.175906 0.176154
4.18 0.267646 0.268141
4.175 0.361338 0.362181
4.17 0.457828 0.459154
4.165 0.557126 0.559103
4.16 0.658134 0.660945
4.155 0.7583 0.762099
4.15 0.853261 0.858087
4.145 0.936558 0.942186
4.14 0.999566 1.00531
4.135 1.03174 1.03628
4.13 1.02129 1.02275
4.125 0.956409 0.952848
4.12 0.827496 0.817781
4.115 0.629537 0.613994
4.11 0.362679 0.343173
4.105 0.0316177 0.0111834
4.1 -0.351355 -0.369023
4.095 -0.755559 -0.766851
4.09 -1.11837 -1.12107
4.085 -1.35342 -1.34813
4.08 -1.40475 -1.39478
4.075 -1.29781 -1.28687
4.07 -1.10927 -1.09958
4.065 -0.903283 -0.895552
4.06 -0.711072 -0.705226
4.055 -0.541637 -0.537369
4.05 -0.39419 -0.391187
4.045 -0.264747 -0.262762
4.04 -0.148806 -0.147669
4.035 -0.0422502 -0.041858
4.03 0.0584342 0.0581227
4.025 0.156144 0.155117
4.02 0.253188 0.251384
4.015 0.351276 0.348585
4.01 0.451446 0.447708
4.005 0.553906 0.548921
4 0.657802 0.651348
3.995 0.760919 0.752801
3.99 0.859367 0.849503
3.985 0.947337 0.935922
3.98 1.01705 1.00479
3.975 1.05903 1.04734
3.97 1.0626 1.0537
3.965 1.01687 1.01325
3.96 0.912426 0.916021
3.955 0.743804 0.755109
3.95 0.510198 0.52809
3.945 0.213637 0.235725
3.94 -0.141465 -0.118419
3.935 -0.542025 -0.521726
3.93 -0.951236 -0.937162
3.925 -1.29435 -1.2884
3.92 -1.47859 -1.47973
3.915 -1.46426 -1.46921
3.91 -1.30409 -1.30974
3.905 -1.08497 -1.08977
3.9 -0.864993 -0.868582
3.895 -0.667024 -0.669551
3.89 -0.494909 -0.496629
3.885 -0.345382 -0.346517
3.88 -0.213417 -0.214127
3.875 -0.0941345 -0.094514
3.87 0.0166651 0.016577
3.865 0.122428 0.122641
3.86 0.225885 0.226458
3.855 0.329083 0.33012
3.85 0.433346 0.435003
3.845 0.53917 0.541653
3.84 0.646037 0.64959
3.835 0.75216 0.757034
3.83 0.854215 0.860593
3.825 0.947126 0.954983
3.82 1.02404 1.03292
3.815 1.07659 1.08531
3.81 1.09539 1.10193
3.805 1.07064 1.07243
3.8 0.993292 0.98811
3.795 0.857388 0.84439
3.79 0.661611 0.641682
3.785 0.407445 0.382836
3.78 0.0961775 0.0700107
3.775 -0.270063 -0.294074
3.77 -0.679404 -0.697239
3.765 -1.09211 -1.10029
3.76 -1.42493 -1.4223
3.755 -1.57843 -1.56761
3.75 -1.5216 -1.50759
3.745 -1.3247 -1.31148
3.74 -1.08187 -1.0711
3.735 -0.84821 -0.840028
3.73 -0.641941 -0.635978
3.725 -0.463868 -0.459682
3.72 -0.309151 -0.306386
3.715 -0.172031 -0.17044
3.71 -0.0473207 -0.0467564
3.705 0.0692627 0.0688621
3.7 0.181109 0.179729
3.695 0.29078 0.288337
3.69 0.400034 0.396375
3.685 0.509773 0.504682
3.68 0.619916 0.613121
3.675 0.729198 0.720406
3.67 0.834948 0.823903
3.665 0.932889 0.919507
3.66 1.01712 1.00171
3.655 1.08039 1.06398
3.65 1.11461 1.09923
3.645 1.11136 1.09994
3.64 1.06231 1.05792
3.635 0.960911 0.965501
3.63 0.804998 0.818693
3.625 0.596367 0.617701
3.62 0.336832 0.363398
3.615 0.0255453 0.0543887
3.61 -0.338764 -0.311071
3.605 -0.748212 -0.725489
3.6 -1.16629 -1.15211
3.595 -1.50795 -1.50398
3.59 -1.6637 -1.66798
3.585 -1.59428 -1.6023
3.58 -1.3755 -1.38351
3.575 -1.11135 -1.1178
3.57 -0.860724 -0.86545
3.565 -0.641411 -0.644721
3.56 -0.452883 -0.455128
3.555 -0.289241 -0.290691
3.55 -0.144061 -0.144887
3.545 -0.0117873 -0.0120729
3.54 0.112019 0.112269
3.535 0.230749 0.231602
3.53 0.346827 0.34842
3.525 0.461742 0.464284
3.52 0.57599 0.57976
3.515 0.688944 0.694278
3.51 0.79867 0.805922
3.505 0.901759 0.911207
3.5 0.993274 1.00493
3.495 1.067 1.08032
3.49 1.11606 1.12952
3.485 1.13352 1.14445
3.48 1.11238 1.11741
3.475 1.04592 1.0423
3.47 0.930289 0.917126
3.465 0.766772 0.745124
3.46 0.558966 0.531061
3.455 0.308071 0.276649
3.45 0.0111026 -0.0207818
3.445 -0.336791 -0.365662
3.44 -0.734333 -0.756235
3.435 -1.15621 -1.16722
3.43 -1.52776 -1.5258
3.425 -1.73041 -1.71761
3.42 -1.69237 -1.67471
3.415 -1.47276 -1.45578
3.41 -1.18894 -1.17511
3.405 -0.915249 -0.904843
3.4 -0.675563 -0.668079
3.395 -0.470208 -0.465064
3.39 -0.292655 -0.289395
3.385 -0.135718 -0.134042
3.38 0.00671674 0.00697124
3.375 0.139423 0.138297
3.37 0.265923 0.263354
3.365 0.38861 0.384435
3.36 0.508789 0.502752
3.355 0.62664 0.6184
3.35 0.741099 0.730262
3.345 0.849717 0.835896
3.34 0.948575 0.931536
3.335 1.03244 1.01237
3.33 1.09537 1.0733
3.325 1.13166 1.10991
3.32 1.13614 1.11838
3.315 1.10328 1.09352
3.31 1.02762 1.02847
3.305 0.907791 0.919505
3.3 0.747758 0.768785
3.295 0.552105 0.58016
3.29 0.321568 0.354205
3.285 0.0520721 0.0867392
3.28 -0.263638 -0.229793
3.275 -0.631059 -0.601423
3.27 -1.04129 -1.01973
3.265 -1.44609 -1.43595
3.26 -1.73749 -1.73928
3.255 -1.79795 -1.80771
3.25 -1.62447 -1.63637
3.245 -1.33334 -1.34375
3.24 -1.03084 -1.03877
3.235 -0.760696 -0.766375
3.23 -0.529257 -0.533167
3.225 -0.330526 -0.333069
3.22 -0.156482 -0.157919
3.215 -0.000118157 -0.000570475
3.21 0.143992 0.144524
3.205 0.279766 0.281393
3.2 0.409769 0.412713
3.195 0.535308 0.539895
3.19 0.65642 0.663076
3.185 0.771793 0.781016
3.18 0.878668 0.890952
3.175 0.972865 0.988522
3.17 1.0492 1.06801
3.165 1.10252 1.1232
3.16 1.129 1.14863
3.155 1.12573 1.13994
3.15 1.08827 1.09282
3.145 1.01165 1.00455
3.14 0.896271 0.878267
3.135 0.748062 0.721399
3.13 0.572409 0.539635
3.125 0.37029 0.333825
3.12 0.13796 0.100162
3.115 -0.132057 -0.168644
3.11 -0.448874 -0.481212
3.105 -0.817339 -0.841704
3.1 -1.22246 -1.23478
3.095 -1.60088 -1.59842
3.09 -1.82866 -1.81303
3.085 -1.80192 -1.77983
3.08 -1.56067 -1.53922
3.075 -1.23826 -1.22084
3.07 -0.926722 -0.913749
3.065 -0.655155 -0.645998
3.06 -0.423285 -0.417227
3.055 -0.223059 -0.219566
3.05 -0.0462035 -0.0449557
3.045 0.113908 0.113036
3.04 0.262072 0.259035
3.035 0.401426 0.396028
3.03 0.533609 0.52551
3.025 0.658814 0.647549
3.02 0.775757 0.760767
3.015 0.881625 0.862356
3.01 0.972205 0.948319
3.005 1.04256 1.01436
3 1.08862 1.05776
2.995 1.10892 1.07908
2.99 1.10339 1.08
2.985 1.06846 1.05653
2.98 0.998373 0.999846
2.975 0.894001 0.907698
2.97 0.762711 0.786109
2.965 0.610923 0.641495
2.96 0.440573 0.476152
2.955 0.249327 0.288011
2.95 0.0314341 0.0713504
2.945 -0.221578 -0.182542
2.94 -0.519414 -0.483892
2.935 -0.86789 -0.839253
2.93 -1.25439 -1.23651
2.925 -1.61958 -1.61541
2.92 -1.84132 -1.85
2.915 -1.80938 -1.82513
2.91 -1.55677 -1.57297
2.905 -1.21916 -1.23248
2.9 -0.892984 -0.902884
2.895 -0.608667 -0.615613
2.89 -0.365728 -0.370272
2.885 -0.155768 -0.158288
2.88 0.0296045 0.028941
2.875 0.196883 0.198105
2.87 0.350509 0.353828
2.865 0.493058 0.498858
2.86 0.625386 0.634218
2.855 0.746671 0.759229
2.85 0.854405 0.871449
2.845 0.944556 0.96671
2.84 1.0124 1.03969
2.835 1.05462 1.08564
2.83 1.07213 1.103
2.825 1.06875 1.09318
2.82 1.04283 1.05477
2.815 0.986202 0.983426
2.81 0.89779 0.882008
2.805 0.785781 0.760095
2.8 0.658157 0.625403
2.795 0.518393 0.480802
2.79 0.366011 0.325373
2.785 0.197706 0.155615
2.78 0.0078842 -0.0340279
2.775 -0.211172 -0.250997
2.77 -0.468749 -0.50405
2.765 -0.77297 -0.800555
2.76 -1.1217 -1.13768
2.755 -1.48091 -1.48169
2.75 -1.75718 -1.74219
2.745 -1.82195 -1.79638
2.74 -1.63675 -1.6092
2.735 -1.30857 -1.28499
2.73 -0.960676 -0.942782
2.725 -0.648186 -0.63561
2.72 -0.37986 -0.371817
2.715 -0.149209 -0.145082
2.71 0.0523129 0.0528505
2.705 0.231619 0.228612
2.7 0.393364 0.3866
2.695 0.540033 0.529063
2.69 0.672079 0.656238
2.685 0.787969 0.766437
2.68 0.884301 0.856255
2.675 0.956464 0.921479
2.67 1.00083 0.959722
2.665 1.01892 0.975081
2.66 1.01906 0.979358
2.655 1.00603 0.978625
2.65 0.970097 0.959391
2.645 0.903183 0.90809
2.64 0.811903 0.828923
2.635 0.70655 0.732404
2.63 0.593017 0.625269
2.625 0.472897 0.509776
2.62 0.345126 0.385256
2.615 0.20692 0.249105
2.61 0.0540565 0.097109
2.605 -0.119189 -0.0766121
2.6 -0.320128 -0.279706
2.595 -0.557096 -0.521051
2.59 -0.836522 -0.807803
2.585 -1.1537 -1.13589
2.58 -1.47218 -1.46848
2.575 -1.7008 -1.71156
2.57 -1.72337 -1.74383
2.565 -1.51468 -1.53726
2.56 -1.1791 -1.19862
2.555 -0.829584 -0.844442
2.55 -0.515852 -0.526202
2.545 -0.245739 -0.252066
2.54 -0.0133719 -0.0159837
2.535 0.188801 0.189892
2.53 0.366562 0.371651
2.525 0.52326 0.532942
2.52 0.659785 0.674935
2.515 0.774617 0.796336
2.51 0.864074 0.893484
2.505 0.92355 0.961237
2.5 0.9513 0.996057
2.495 0.954763 1.00166
2.49 0.949538 0.989288
2.485 0.938103 0.961609
2.48 0.902788 0.907618
2.475 0.837656 0.827175
2.47 0.753614 0.73218
2.465 0.661047 0.631953
2.46 0.564802 0.530281
2.455 0.466054 0.427658
2.45 0.364089 0.322992
2.445 0.257135 0.214327
2.44 0.142623 0.0990491
2.435 0.0171589 -0.026171
2.43 -0.123649 -0.165546
2.425 -0.285355 -0.324319
2.42 -0.474526 -0.508579
2.415 -0.697385 -0.723914
2.41 -0.955098 -0.970839
2.405 -1.23179 -1.23337
2.4 -1.47447 -1.46016
2.395 -1.58723 -1.55972
2.39 -1.49166 -1.4585
2.385 -1.21821 -1.18734
2.38 -0.874777 -0.850312
2.375 -0.542143 -0.524946
2.37 -0.249014 -0.238721
2.365 0.00262465 0.00644926
2.36 0.218182 0.215659
2.355 0.402969 0.393817
2.35 0.560002 0.543541
2.345 0.689471 0.664664
2.34 0.788766 0.754384
2.335 0.853497 0.808607
2.33 0.881335 0.826551
2.325 0.880301 0.820104
2.32 0.872453 0.816959
2.315 0.86927 0.830196
2.31 0.849352 0.831147
2.305 0.798411 0.797691
2.3 0.727077 0.738844
2.295 0.647904 0.668447
2.29 0.567074 0.593983
2.285 0.486561 0.518245
2.28 0.406392 0.441722
2.275 0.325719 0.363818
2.27 0.243227 0.283346
2.265 0.157248 0.198677
2.26 0.0657253 0.107731
2.255 -0.033892 0.0078718
2.25 -0.144792 -0.104248
2.245 -0.270918 -0.232819
2.24 -0.416879 -0.382806
2.235 -0.587169 -0.559178
2.23 -0.783529 -0.764192
2.225 -0.998222 -0.990381
2.22 -1.20146 -1.20726
2.215 -1.33049 -1.34951
2.21 -1.30993 -1.33762
2.205 -1.11829 -1.14764
2.2 -0.81885 -0.844281
2.195 -0.496029 -0.51502
2.19 -0.198217 -0.210117
2.185 0.059909 0.0552378
2.18 0.278169 0.281029
2.175 0.459407 0.470506
2.17 0.60499 0.625482
2.165 0.713466 0.744836
2.16 0.78124 0.824817
2.155 0.806815 0.862395
2.15 0.800638 0.863732
2.145 0.790286 0.849745
2.14 0.79099 0.833565
2.135 0.77771 0.798628
2.13 0.733669 0.736931
2.125 0.670452 0.661457
2.12 0.601178 0.583729
2.115 0.532118 0.508589
2.11 0.465348 0.43726
2.105 0.401128 0.369525
2.1 0.338992 0.304661
2.095 0.278179 0.241769
2.09 0.217783 0.179875
2.085 0.156784 0.117945
2.08 0.0940298 0.0548441
2.075 0.0281854 -0.010708
2.07 -0.0423349 -0.0802074
2.065 -0.119441 -0.155432
2.06 -0.205421 -0.238483
2.055 -0.302893 -0.331732
2.05 -0.414477 -0.437483
2.045 -0.541735 -0.556959
2.04 -0.682559 -0.687815
2.035 -0.825898 -0.819206
2.03 -0.944375 -0.924975
2.025 -0.992295 -0.962102
2.02 -0.92515 -0.889365
2.015 -0.738288 -0.70365
2.01 -0.477448 -0.449297
2.005 -0.200835 -0.18199
2 0.0543205 0.0627105
1.995 0.272888 0.270204
1.99 0.450576 0.436078
1.985 0.585694 0.55834
1.98 0.675969 0.63468
1.975 0.720113 0.664765
1.97 0.725126 0.658759
1.965 0.714256 0.645765
1.96 0.71131 0.653816
1.955 0.705611 0.667416
1.95 0.675184 0.655276
1.945 0.623839 0.617502
1.94 0.564493 0.567747
1.935 0.504937 0.515169
1.93 0.448274 0.463814
1.925 0.395351 0.415082
1.92 0.346101 0.369221
1.915 0.300112 0.325998
1.91 0.256859 0.284989
1.905 0.215784 0.24569
1.9 0.176324 0.207559
1.895 0.137907 0.170025
1.89 0.0999385 0.132478
1.885 0.0617852 0.0942561
1.88 0.0227501 0.0546178
1.875 -0.0179464 0.0127252
1.87 -0.0611824 -0.0323754
1.865 -0.10793 -0.0817496
1.86 -0.159199 -0.136523
1.855 -0.215882 -0.197712
1.85 -0.278363 -0.265828
1.845 -0.34573 -0.340031
1.84 -0.414333 -0.416589
1.835 -0.475658 -0.486586
1.83 -0.514436 -0.533823
1.825 -0.509892 -0.536015
1.82 -0.443861 -0.473316
1.815 -0.313698 -0.342077
1.81 -0.137746 -0.160864
1.805 0.0544419 0.0397138
1.8 0.236504 0.23223
1.795 0.39141 0.398988
1.79 0.509925 0.530329
1.785 0.587988 0.621527
1.78 0.626999 0.672398
1.775 0.636643 0.689613
1.77 0.633138 0.685928
1.765 0.62571 0.669987
1.76 0.608737 0.640229
1.755 0.576938 0.596177
1.75 0.5345 0.544009
1.745 0.488211 0.490418
1.74 0.442565 0.439273
1.735 0.399683 0.392147
1.73 0.360319 0.349421
1.725 0.324577 0.31096
1.72 0.292287 0.276444
1.715 0.263173 0.245507
1.71 0.236932 0.217793
1.705 0.213267 0.192973
1.7 0.191894 0.170748
1.695 0.172545 0.150847
1.69 0.154964 0.133017
1.685 0.138907 0.117021
1.68 0.124139 0.102634
1.675 0.11043 0.089639
1.67 0.0975575 0.0778258
1.665 0.0853093 0.0669955
1.66 0.0734945 0.0569672
1.655 0.0619578 0.0475929
1.65 0.050608 0.0387817
1.645 0.0394601 0.0305393
1.64 0.0287001 0.023025
1.635 0.0187741 0.0166332
1.63 0.0105023 0.0120937
1.625 0.00520072 0.0105789
1.62 0.00476594 0.0137733
1.615 0.0116352 0.0238255
1.61 0.0284991 0.0430724
1.605 0.0576739 0.0734537
1.6 0.100194 0.11568
1.595 0.154953 0.16846
1.59 0.218375 0.228244
1.585 0.28495 0.289766
1.58 0.348455 0.34724
1.575 0.403372 0.39573
1.57 0.445997 0.43223
1.565 0.474994 0.456156
1.56 0.491232 0.469065
1.555 0.496907 0.473566
1.55 0.494368 0.471961
1.545 0.485435 0.46556
1.54 0.471518 0.455047
1.535 0.453997 0.441152
1.53 0.43431 0.424892
1.525 0.413779 0.407388
1.52 0.393439 0.389622
1.515 0.374003 0.372328
1.51 0.355903 0.355988
1.505 0.339371 0.340885
1.5 0.324499 0.327164
1.495 0.3113 0.314875
1.49 0.299734 0.304014
1.485 0.289734 0.294538
1.48 0.28122 0.286389
1.475 0.274104 0.279496
1.47 0.2683 0.273787
1.465 0.26372 0.269187
1.46 0.260283 0.265624
1.455 0.25791 0.263029
1.45 0.256527 0.261339
1.445 0.256065 0.260495
1.44 0.256459 0.260443
1.435 0.257652 0.261136
1.43 0.25959 0.262533
1.425 0.262224 0.264598
1.42 0.265508 0.267299
1.415 0.269402 0.270608
1.41 0.273864 0.274501
1.405 0.278855 0.278951
1.4 0.284331 0.283929
1.395 0.290244 0.289401
1.39 0.296539 0.295322
1.385 0.303151 0.301636
1.38 0.310001 0.308273
1.375 0.317002 0.315147
1.37 0.324051 0.322156
1.365 0.331036 0.329184
1.36 0.33784 0.336105
1.355 0.344344 0.342786
1.35 0.350434 0.3491
1.345 0.356006 0.354926
1.34 0.360975 0.360162
1.335 0.36528 0.364726
1.33 0.368881 0.368565
1.325 0.371769 0.371656
1.32 0.373958 0.374004
1.315 0.375483 0.375639
1.31 0.376399 0.376614
1.305 0.376773 0.376999
1.3 0.376679 0.376874
1.295 0.376197 0.376325
1.29 0.375404 0.375438
1.285 0.374374 0.374296
1.28 0.373176 0.372976
1.275 0.371872 0.371548
1.27 0.370515 0.370068
1.265 0.369148 0.368588
1.26 0.367808 0.367147
1.255 0.366522 0.365774
1.25 0.36531 0.36449
1.245 0.364186 0.363309
1.24 0.363156 0.362238
1.235 0.362222 0.361278
1.23 0.361381 0.360424
1.225 0.360627 0.359667
1.22 0.359949 0.358998
1.215 0.359335 0.3584
1.21 0.358771 0.35786
1.205 0.358242 0.357358
1.2 0.35773 0.356877
1.195 0.357218 0.356398
1.19 0.356688 0.355902
1.185 0.356123 0.355371
1.18 0.355506 0.354787
1.175 0.35482 0.354131
1.17 0.354048 0.353388
1.165 0.353175 0.352541
1.16 0.352187 0.351577
1.155 0.351071 0.350481
1.15 0.349813 0.349242
1.145 0.348404 0.347849
1.14 0.346833 0.346292
1.135 0.345091 0.344563
1.13 0.343172 0.342655
1.125 0.341068 0.340561
1.12 0.338775 0.338277
1.115 0.336287 0.335799
1.11 0.333602 0.333123
1.105 0.330716 0.330247
1.1 0.327628 0.32717
1.095 0.324336 0.323889
1.09 0.32084 0.320404
1.085 0.317137 0.316715
1.08 0.313229 0.312822
1.075 0.309115 0.308723
1.07 0.304795 0.30442
1.065 0.30027 0.299913
1.06 0.295539 0.295202
1.055 0.290602 0.290286
1.05 0.285461 0.285166
1.045 0.280115 0.279843
1.04 0.274565 0.274316
1.035 0.26881 0.268586
1.03 0.262852 0.262653
1.025 0.25669 0.256518
1.02 0.250326 0.25018
1.015 0.24376 0.24364
1.01 0.236992 0.2369
1.005 0.230024 0.229961
1 0.222857 0.222822
0.995 0.215493 0.215487
0.99 0.207933 0.207957
0.985 0.200181 0.200234
0.98 0.192238 0.192321
0.975 0.184107 0.184221
0.97 0.175793 0.175938
0.965 0.167299 0.167475
0.96 0.158629 0.158836
0.955 0.149788 0.150027
0.95 0.140782 0.141052
0.945 0.131616 0.131918
0.94 0.122297 0.122631
0.935 0.11283 0.113196
0.93 0.103224 0.103622
0.925 0.0934858 0.0939157
0.92 0.083623 0.0840849
0.915 0.0736441 0.0741378
0.91 0.0635579 0.0640832
0.905 0.0533732 0.0539299
0.9 0.0430994 0.0436872
0.895 0.0327461 0.0333647
0.89 0.0223232 0.0229722
0.885 0.0118407 0.0125196
0.88 0.00130898 0.00201721
0.875 -0.00926148 -0.0085245
0.87 -0.01986 -0.019095
0.865 -0.030476 -0.0296836
0.86 -0.0410983 -0.0402794
0.855 -0.0517163 -0.0508717
0.85 -0.0623187 -0.0614494
0.845 -0.0728946 -0.0720015
0.84 -0.0834329 -0.0825171
0.835 -0.0939225 -0.0929852
0.83 -0.104352 -0.103395
0.825 -0.114712 -0.113735
0.82 -0.124989 -0.123994
0.815 -0.135173 -0.134162
0.81 -0.145254 -0.144228
0.805 -0.155221 -0.15418
0.8 -0.165062 -0.164009
0.795 -0.174767 -0.173703
0.79 -0.184325 -0.183253
0.785 -0.193726 -0.192646
0.78 -0.202958 -0.201873
0.775 -0.212013 -0.210923
0.77 -0.220878 -0.219786
0.765 -0.229544 -0.228452
0.76 -0.238 -0.236909
0.755 -0.246236 -0.245149
0.75 -0.254242 -0.25316
0.745 -0.262007 -0.260933
0.74 -0.269522 -0.268457
0.735 -0.276776 -0.275722
0.73 -0.283759 -0.282718
0.725 -0.290462 -0.289437
0.72 -0.296874 -0.295866
0.715 -0.302985 -0.301998
0.71 -0.308788 -0.307822
0.705 -0.314271 -0.313329
0.7 -0.319425 -0.31851
0.695 -0.324242 -0.323356
0.69 -0.328713 -0.327857
0.685 -0.33283 -0.332007
0.68 -0.336583 -0.335796
0.675 -0.339967 -0.339217
0.67 -0.342974 -0.342263
0.665 -0.345596 -0.344928
0.66 -0.347829 -0.347205
0.655 -0.349667 -0.349089
0.65 -0.351106 -0.350575
0.645 -0.352141 -0.351661
0.64 -0.352772 -0.352343
0.635 -0.352995 -0.352621
0.63 -0.352812 -0.352493
0.625 -0.352222 -0.35196
0.62 -0.351228 -0.351026
0.615 -0.349834 -0.349692
0.61 -0.348046 -0.347965
0.605 -0.345869 -0.345851
0.6 -0.343313 -0.343359
0.595 -0.340387 -0.340498
0.59 -0.337104 -0.33728
0.585 -0.333477 -0.333719
0.58 -0.329521 -0.329829
0.575 -0.325254 -0.325628
0.57 -0.320693 -0.321133
0.565 -0.315859 -0.316364
0.56 -0.310773 -0.311343
0.555 -0.305457 -0.306092
0.55 -0.299937 -0.300634
0.545 -0.294235 -0.294995
0.54 -0.288378 -0.289198
0.535 -0.282391 -0.28327
0.53 -0.2763 -0.277236
0.525 -0.270132 -0.271123
0.52 -0.263912 -0.264955
0.515 -0.257665 -0.258758
0.51 -0.251415 -0.252556
0.505 -0.245186 -0.246372
0.5 -0.239001 -0.240229
0.495 -0.232879 -0.234146
0.49 -0.22684 -0.228143
0.485 -0.220901 -0.222238
0.48 -0.215079 -0.216446
0.475 -0.209386 -0.210781
0.47 -0.203835 -0.205254
0.465 -0.198435 -0.199876
0.46 -0.193194 -0.194653
0.455 -0.188119 -0.189593
0.45 -0.183212 -0.184699
0.445 -0.178477 -0.179974
0.44 -0.173913 -0.175418
0.435 -0.169521 -0.171031
0.43 -0.165297 -0.16681
0.425 -0.161238 -0.162751
0.42 -0.157339 -0.158851
0.415 -0.153595 -0.155103
0.41 -0.149998 -0.151501
0.405 -0.146542 -0.148038
0.4 -0.143218 -0.144705
0.395 -0.140018 -0.141494
0.39 -0.136932 -0.138397
0.385 -0.133953 -0.135404
0.38 -0.131071 -0.132507
0.375 -0.128276 -0.129697
0.37 -0.125561 -0.126964
0.365 -0.122914 -0.124299
0.36 -0.120329 -0.121695
0.355 -0.117797 -0.119143
0.35 -0.11531 -0.116635
0.345 -0.11286 -0.114163
0.34 -0.110442 -0.111721
0.335 -0.108047 -0.109303
0.33 -0.105671 -0.106903
0.325 -0.103309 -0.104516
0.32 -0.100956 -0.102138
0.315 -0.0986079 -0.0997638
0.31 -0.0962626 -0.097392
0.305 -0.0939173 -0.0950198
0.3 -0.0915703 -0.0926454
0.295 -0.0892206 -0.0902679
0.29 -0.0868675 -0.0878869
0.285 -0.0845113 -0.0855025
0.28 -0.0821525 -0.0831153
0.275 -0.0797922 -0.0807265
0.27 -0.0774318 -0.0783375
0.265 -0.075073 -0.0759502
0.26 -0.0727181 -0.0735669
0.255 -0.0703692 -0.0711897
0.25 -0.0680289 -0.0688212
0.245 -0.0656996 -0.0664642
0.24 -0.0633841 -0.0641211
0.235 -0.0610849 -0.0617948
0.23 -0.0588047 -0.0594878
0.225 -0.0565459 -0.0572028
0.22 -0.0543111 -0.0549422
0.215 -0.0521027 -0.0527085
0.21 -0.0499229 -0.050504
0.205 -0.0477737 -0.0483308
0.2 -0.0456574 -0.0461908
0.195 -0.0435756 -0.0440861
0.19 -0.0415302 -0.0420183
0.185 -0.0395227 -0.0399891
0.18 -0.0375548 -0.0379999
0.175 -0.0356277 -0.0360521
0.17 -0.0337428 -0.034147
0.165 -0.0319013 -0.0322858
0.16 -0.0301042 -0.0304695
0.155 -0.0283526 -0.028699
0.15 -0.0266474 -0.0269754
0.145 -0.0249895 -0.0252993
0.14 -0.0233796 -0.0236718
0.135 -0.0218187 -0.0220935
0.13 -0.0203076 -0.0205653
0.125 -0.0188473 -0.0190883
0.12 -0.017439 -0.0176638
0.115 -0.0160846 -0.0162935
0.11 -0.0147868 -0.0149803
0.105 -0.01355 -0.0137287
0.1 -0.0123812 -0.0125457
0.095 -0.0112909 -0.011442
0.09 -0.0102932 -0.0104318
0.085 -0.009404 -0.00953094
0.08 -0.00863499 -0.00875124
0.075 -0.00798381 -0.00809018
0.07 -0.00742144 -0.0075184
0.065 -0.00688291 -0.0069704
0.06 -0.00627077 -0.00634801
0.055 -0.00547914 -0.00554461
0.05 -0.00443669 -0.00448841
0.045 -0.00315077 -0.00318691
0.04 -0.00172577 -0.0017454
0.035 -0.000349457 -0.000353423
0.03 0.000720628 0.000728791
0.025 0.0011789 0.00119225
0.02 0.00086877 0.000878612
0.015 0.000232904 0.000235543
0.01 5.70041e-06 5.76499e-06
0.005 3.1899e-11 3.22604e-11
-1.63468e-13 1.14342e-41 1.15638e-41


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.125Nc1QuantumOneLoop/DeltaGammaFX_0_OneLoopFRG.txt <==
9.995 -0.0155074 -0.0154694
9.99 -0.115207 -0.114925
9.985 -0.193146 -0.192673
9.98 -0.240071 -0.239483
9.975 -0.256921 -0.256293
9.97 -0.250872 -0.250259
9.965 -0.23056 -0.229996
9.96 -0.203172 -0.202675
9.955 -0.17357 -0.173145
9.95 -0.144542 -0.144188
9.945 -0.117411 -0.117123
9.94 -0.0925902 -0.0923636
9.935 -0.0699868 -0.0698155
9.93 -0.0492474 -0.0491269
9.925 -0.0299004 -0.0298272
9.92 -0.0114266 -0.0113986
9.915 0.00670898 0.00669256
9.91 0.0250461 0.0249849
9.905 0.0441264 0.0440184
9.9 0.0644866 0.0643289
9.895 0.0866382 0.0864262
9.89 0.111015 0.110744
9.885 0.137867 0.13753
9.88 0.167058 0.166649
9.875 0.197729 0.197246
9.87 0.227791 0.227233
9.865 0.253282 0.252662
9.86 0.26786 0.267205
9.855 0.263038 0.262394
9.85 0.230132 0.229569
9.845 0.164478 0.164076
9.84 0.0704384 0.070266
9.835 -0.0368646 -0.0367744
9.83 -0.136498 -0.136164
9.825 -0.211 -0.210483
9.82 -0.253002 -0.252383
9.815 -0.265119 -0.26447
9.81 -0.255374 -0.254749
9.805 -0.232531 -0.231962
9.8 -0.203549 -0.203051
9.795 -0.172983 -0.17256
9.79 -0.143366 -0.143015
9.785 -0.115838 -0.115555
9.78 -0.0906997 -0.0904777
9.775 -0.0677867 -0.0676208
9.77 -0.0467034 -0.0465891
9.765 -0.0269499 -0.0268839
9.76 -0.00798581 -0.00796627
9.755 0.0107422 0.0107159
9.75 0.0297918 0.0297189
9.745 0.0497215 0.0495999
9.74 0.0710823 0.0709084
9.735 0.0943908 0.0941598
9.73 0.120066 0.119772
9.725 0.148303 0.147941
9.72 0.17884 0.178402
9.715 0.210573 0.210058
9.71 0.241 0.24041
9.705 0.265554 0.264904
9.7 0.277172 0.276494
9.695 0.266825 0.266172
9.69 0.226003 0.22545
9.685 0.151457 0.151087
9.68 0.0500551 0.0499326
9.675 -0.0607205 -0.060572
9.67 -0.159237 -0.158848
9.665 -0.22932 -0.228759
9.66 -0.265743 -0.265092
9.655 -0.272804 -0.272137
9.65 -0.259263 -0.258628
9.645 -0.233897 -0.233325
9.64 -0.20337 -0.202873
9.635 -0.171895 -0.171474
9.63 -0.141731 -0.141384
9.625 -0.113837 -0.113558
9.62 -0.0883959 -0.0881796
9.615 -0.0651751 -0.0650156
9.61 -0.0437359 -0.0436289
9.605 -0.0235502 -0.0234926
9.6 -0.00405625 -0.00404633
9.595 0.0153186 0.0152811
9.59 0.0351506 0.0350646
9.585 0.0560157 0.0558786
9.58 0.078478 0.0782859
9.575 0.103055 0.102803
9.57 0.130143 0.129825
9.565 0.159862 0.159471
9.56 0.191789 0.19132
9.555 0.224519 0.22397
9.55 0.255055 0.254431
9.545 0.278134 0.277454
9.54 0.28592 0.28522
9.535 0.268912 0.268254
9.53 0.219065 0.218529
9.525 0.134995 0.134665
9.52 0.0264133 0.0263487
9.515 -0.0869105 -0.0866978
9.51 -0.183112 -0.182664
9.505 -0.247785 -0.247179
9.5 -0.278048 -0.277367
9.495 -0.279822 -0.279138
9.49 -0.262455 -0.261813
9.485 -0.234623 -0.234049
9.48 -0.202624 -0.202128
9.475 -0.170302 -0.169886
9.47 -0.139639 -0.139297
9.465 -0.111406 -0.111134
9.46 -0.0856744 -0.0854647
9.455 -0.0621415 -0.0619894
9.45 -0.0403275 -0.0402288
9.445 -0.0196763 -0.0196282
9.44 0.000395858 0.000394889
9.435 0.0204815 0.0204314
9.43 0.0411762 0.0410754
9.425 0.0630735 0.0629192
9.42 0.086749 0.0865367
9.415 0.112717 0.112441
9.41 0.141336 0.14099
9.405 0.172628 0.172206
9.4 0.205966 0.205462
9.395 0.239574 0.238988
9.39 0.269868 0.269208
9.385 0.290794 0.290083
9.38 0.293711 0.292992
9.375 0.268787 0.26813
9.37 0.208817 0.208306
9.365 0.114779 0.114498
9.36 -0.000492258 -0.000491053
9.355 -0.115174 -0.114893
9.35 -0.207752 -0.207243
9.345 -0.26606 -0.265409
9.34 -0.289682 -0.288973
9.335 -0.286037 -0.285337
9.33 -0.264886 -0.264238
9.325 -0.234684 -0.23411
9.32 -0.201307 -0.200814
9.315 -0.168211 -0.167799
9.31 -0.137095 -0.136759
9.305 -0.108548 -0.108282
9.3 -0.0825299 -0.0823279
9.295 -0.0586735 -0.0585299
9.29 -0.0364579 -0.0363687
9.285 -0.0152991 -0.0152617
9.28 0.00540906 0.00539582
9.275 0.0262799 0.0262156
9.27 0.0479289 0.0478116
9.265 0.0709671 0.0707934
9.26 0.0959789 0.0957441
9.255 0.123467 0.123165
9.25 0.153738 0.153362
9.245 0.186685 0.186228
9.24 0.22142 0.220878
9.235 0.255717 0.255092
9.23 0.285301 0.284603
9.225 0.303232 0.30249
9.22 0.300072 0.299338
9.215 0.265878 0.265228
9.21 0.194756 0.19428
9.205 0.0905738 0.0903522
9.2 -0.0305522 -0.0304774
9.195 -0.145156 -0.144801
9.19 -0.23274 -0.232171
9.185 -0.283808 -0.283114
9.18 -0.30043 -0.299695
9.175 -0.291335 -0.290622
9.17 -0.266509 -0.265857
9.165 -0.23407 -0.233497
9.16 -0.199423 -0.198935
9.155 -0.165628 -0.165223
9.15 -0.134103 -0.133775
9.145 -0.105261 -0.105003
9.14 -0.0789555 -0.0787623
9.135 -0.0547562 -0.0546223
9.13 -0.0321033 -0.0320248
9.125 -0.0103852 -0.0103598
9.12 0.0110273 0.0110004
9.115 0.0327692 0.032689
9.11 0.0554765 0.0553408
9.105 0.0797769 0.0795816
9.1 0.10626 0.106
9.095 0.135407 0.135075
9.09 0.167449 0.16704
9.085 0.202113 0.201618
9.08 0.238185 0.237602
9.075 0.272892 0.272225
9.07 0.301152 0.300415
9.065 0.315063 0.314292
9.06 0.304446 0.303701
9.055 0.259568 0.258933
9.05 0.176415 0.175984
9.045 0.0622515 0.0620992
9.04 -0.0635275 -0.0633721
9.035 -0.176411 -0.175979
9.03 -0.257635 -0.257004
9.025 -0.300708 -0.299972
9.02 -0.310108 -0.309349
9.015 -0.295635 -0.294911
9.01 -0.267299 -0.266644
9.005 -0.23278 -0.232211
9 -0.196983 -0.196501
8.995 -0.162564 -0.162167
8.99 -0.13067 -0.130351
8.985 -0.101545 -0.101297
8.98 -0.0749421 -0.0747587
8.975 -0.0503715 -0.0502482
8.97 -0.0272358 -0.0271692
8.965 -0.00489596 -0.00488398
8.96 0.0173009 0.0172585
8.955 0.0400122 0.0399143
8.95 0.063895 0.0637387
8.945 0.089592 0.0893727
8.94 0.117692 0.117404
8.935 0.148641 0.148277
8.93 0.18257 0.182124
8.925 0.218985 0.21845
8.92 0.256271 0.255644
8.915 0.290995 0.290283
8.91 0.317148 0.316372
8.905 0.325808 0.325011
8.9 0.306194 0.305445
8.895 0.24922 0.24861
8.89 0.153397 0.153022
8.885 0.0298234 0.0297504
8.88 -0.0990443 -0.0988019
8.875 -0.208421 -0.207911
8.87 -0.281986 -0.281296
8.865 -0.316468 -0.315694
8.86 -0.31857 -0.31779
8.855 -0.298881 -0.298149
8.85 -0.267248 -0.266595
8.845 -0.23083 -0.230265
8.84 -0.194005 -0.19353
8.835 -0.159034 -0.158644
8.83 -0.126803 -0.126493
8.825 -0.0973976 -0.0971593
8.82 -0.0704776 -0.0703052
8.815 -0.0454972 -0.0453859
8.81 -0.0218225 -0.0217691
8.805 0.00121301 0.00121004
8.8 0.0242867 0.0242273
8.795 0.0480794 0.0479618
8.79 0.0732692 0.0730899
8.785 0.100511 0.100265
8.78 0.130384 0.130065
8.775 0.163283 0.162883
8.77 0.199201 0.198713
8.765 0.237363 0.236782
8.76 0.275656 0.274982
8.755 0.309861 0.309103
8.75 0.332925 0.332111
8.745 0.334891 0.334072
8.74 0.304609 0.303863
8.735 0.234207 0.233634
8.73 0.125417 0.12511
8.725 -0.00653576 -0.00651976
8.72 -0.136599 -0.136265
8.715 -0.24062 -0.240031
8.71 -0.305363 -0.304616
8.705 -0.330843 -0.330034
8.7 -0.32571 -0.324913
8.695 -0.30105 -0.300314
8.69 -0.266372 -0.26572
8.685 -0.228242 -0.227683
8.68 -0.190509 -0.190043
8.675 -0.15505 -0.15467
8.67 -0.122506 -0.122206
8.665 -0.0928137 -0.0925865
8.66 -0.0655467 -0.0653863
8.655 -0.0401069 -0.0400088
8.65 -0.0158252 -0.0157865
8.645 0.00799263 0.00797307
8.64 0.0320494 0.031971
8.635 0.0570502 0.0569106
8.63 0.0836931 0.0834883
8.625 0.112641 0.112365
8.62 0.144454 0.144101
8.615 0.179448 0.179009
8.61 0.217435 0.216903
8.605 0.257286 0.256656
8.6 0.296271 0.295546
8.595 0.329251 0.328446
8.59 0.348021 0.347169
8.585 0.341635 0.340799
8.58 0.298936 0.298205
8.575 0.213962 0.213438
8.57 0.0923465 0.0921205
8.565 -0.0464734 -0.0463597
8.56 -0.175577 -0.175147
8.555 -0.272423 -0.271756
8.55 -0.327374 -0.326572
8.545 -0.34364 -0.342799
8.54 -0.33147 -0.330659
8.535 -0.30215 -0.30141
8.53 -0.264698 -0.26405
8.525 -0.225048 -0.224497
8.52 -0.18652 -0.186064
8.515 -0.150628 -0.150259
8.51 -0.117782 -0.117494
8.505 -0.0877851 -0.0875703
8.5 -0.0601297 -0.0599825
8.495 -0.0341689 -0.0340852
8.49 -0.00919953 -0.00917702
8.485 0.015501 0.015463
8.48 0.0406618 0.0405623
8.475 0.0670127 0.0668488
8.47 0.0952705 0.0950374
8.465 0.1261 0.125791
8.46 0.160025 0.159634
8.455 0.197254 0.196771
8.45 0.237359 0.236778
8.445 0.278762 0.27808
8.44 0.317992 0.317214
8.435 0.348838 0.347984
8.43 0.361861 0.360976
8.425 0.34527 0.344426
8.42 0.288409 0.287703
8.415 0.188021 0.187561
8.41 0.0542478 0.0541151
8.405 -0.0894601 -0.0892412
8.4 -0.215281 -0.214754
8.395 -0.30326 -0.302518
8.39 -0.347686 -0.346835
8.385 -0.354728 -0.35386
8.38 -0.335833 -0.335011
8.375 -0.302211 -0.301472
8.37 -0.26227 -0.261628
8.365 -0.221285 -0.220743
8.36 -0.182065 -0.181619
8.355 -0.145781 -0.145424
8.35 -0.112633 -0.112357
8.345 -0.0823001 -0.0820987
8.34 -0.0542021 -0.0540695
8.335 -0.0276458 -0.0275782
8.33 -0.00189443 -0.00188979
8.325 0.0238038 0.0237455
8.32 0.0502054 0.0500826
8.315 0.078065 0.077874
8.31 0.108115 0.10785
8.305 0.141013 0.140668
8.3 0.177226 0.176793
8.295 0.216814 0.216283
8.29 0.259039 0.258405
8.285 0.301763 0.301025
8.28 0.340622 0.339788
8.275 0.368188 0.367287
8.27 0.373761 0.372846
8.265 0.34496 0.344115
8.26 0.272295 0.271629
8.255 0.156084 0.155702
8.25 0.0114025 0.0113746
8.245 -0.134807 -0.134477
8.24 -0.254976 -0.254352
8.235 -0.332608 -0.331794
8.23 -0.366045 -0.365149
8.225 -0.364038 -0.363147
8.22 -0.338825 -0.337996
8.215 -0.301291 -0.300554
8.21 -0.259143 -0.258509
8.205 -0.216996 -0.216465
8.2 -0.17717 -0.176736
8.195 -0.14052 -0.140176
8.19 -0.107056 -0.106794
8.185 -0.0763426 -0.0761558
8.18 -0.0477345 -0.0476177
8.175 -0.0204943 -0.0204441
8.17 0.0061483 0.00613326
8.165 0.032975 0.0328943
8.16 0.060771 0.0606223
8.155 0.0903148 0.0900938
8.15 0.12235 0.12205
8.145 0.157513 0.157128
8.14 0.196189 0.195709
8.135 0.238236 0.237653
8.13 0.282517 0.281826
8.125 0.326205 0.325406
8.12 0.363876 0.362986
8.115 0.386757 0.385811
8.11 0.382927 0.38199
8.105 0.339824 0.338993
8.1 0.249954 0.249342
8.095 0.11806 0.117772
8.09 -0.0356821 -0.0355948
8.085 -0.181701 -0.181256
8.08 -0.293929 -0.29321
8.075 -0.360023 -0.359143
8.07 -0.382278 -0.381343
8.065 -0.371566 -0.370657
8.06 -0.340509 -0.339675
8.055 -0.299463 -0.29873
8.05 -0.25538 -0.254755
8.045 -0.212224 -0.211705
8.04 -0.171861 -0.17144
8.035 -0.134855 -0.134525
8.03 -0.101043 -0.100796
8.025 -0.0698916 -0.0697205
8.02 -0.0406915 -0.0405919
8.015 -0.0126642 -0.0126332
8.01 0.0149945 0.0149578
8.005 0.0430974 0.0429919
8 0.0724587 0.0722814
7.995 0.10388 0.103625
7.99 0.138107 0.137769
7.985 0.17574 0.17531
7.98 0.217045 0.216514
7.975 0.261611 0.260971
7.97 0.3078 0.307046
7.965 0.351936 0.351075
7.96 0.387371 0.386423
7.955 0.403881 0.402893
7.95 0.388475 0.387524
7.945 0.328998 0.328193
7.94 0.220899 0.220359
7.935 0.0741102 0.0739289
7.93 -0.0862864 -0.0860752
7.925 -0.229255 -0.228694
7.92 -0.33146 -0.330649
7.915 -0.385161 -0.384218
7.91 -0.396303 -0.395334
7.905 -0.377363 -0.376439
7.9 -0.340977 -0.340143
7.895 -0.296816 -0.29609
7.89 -0.251048 -0.250433
7.885 -0.207015 -0.206509
7.88 -0.166161 -0.165755
7.875 -0.12879 -0.128475
7.87 -0.0945855 -0.0943541
7.865 -0.062921 -0.062767
7.86 -0.0330318 -0.032951
7.855 -0.00409855 -0.00408852
7.85 0.0247176 0.0246572
7.845 0.0542621 0.0541293
7.84 0.0853781 0.0851692
7.835 0.118886 0.118595
7.83 0.155526 0.155146
7.825 0.195838 0.195358
7.82 0.239918 0.239331
7.815 0.287011 0.286308
7.81 0.334844 0.334024
7.805 0.378726 0.377799
7.8 0.410609 0.409604
7.795 0.418778 0.417753
7.79 0.389462 0.388509
7.785 0.311684 0.310921
7.78 0.184864 0.184412
7.775 0.0246642 0.0246038
7.77 -0.139515 -0.139174
7.765 -0.276567 -0.27589
7.76 -0.366983 -0.366085
7.755 -0.40779 -0.406792
7.75 -0.408123 -0.407125
7.745 -0.38153 -0.380597
7.74 -0.340348 -0.339515
7.735 -0.293448 -0.29273
7.73 -0.246216 -0.245614
7.725 -0.201411 -0.200918
7.72 -0.160092 -0.1597
7.715 -0.122328 -0.122029
7.71 -0.0876666 -0.0874521
7.705 -0.0553993 -0.0552638
7.7 -0.0247082 -0.0246477
7.695 0.00526658 0.00525369
7.69 0.0353994 0.0353128
7.685 0.0665691 0.0664062
7.68 0.0996478 0.099404
7.675 0.13547 0.135138
7.67 0.174754 0.174327
7.665 0.217947 0.217414
7.66 0.264922 0.264274
7.655 0.314474 0.313704
7.65 0.363548 0.362658
7.645 0.406249 0.405255
7.64 0.432976 0.431916
7.635 0.430567 0.429513
7.63 0.384934 0.383992
7.625 0.287229 0.286526
7.62 0.141853 0.141506
7.615 -0.0295832 -0.0295108
7.61 -0.194356 -0.193881
7.605 -0.322783 -0.321993
7.6 -0.400036 -0.399057
7.595 -0.427798 -0.426752
7.59 -0.417819 -0.416796
7.585 -0.384211 -0.383271
7.58 -0.338756 -0.337927
7.575 -0.289462 -0.288754
7.57 -0.240956 -0.240366
7.565 -0.195454 -0.194975
7.56 -0.153669 -0.153293
7.555 -0.115465 -0.115183
7.55 -0.0802665 -0.0800701
7.545 -0.0472899 -0.0471742
7.54 -0.0156672 -0.0156288
7.535 0.015502 0.0154641
7.53 0.0471289 0.0470136
7.525 0.0801268 0.0799307
7.52 0.115395 0.115112
7.515 0.153772 0.153396
7.51 0.195939 0.19546
7.505 0.242207 0.241615
7.5 0.292152 0.291437
7.495 0.343999 0.343157
7.49 0.393738 0.392775
7.485 0.434076 0.433014
7.48 0.453742 0.452632
7.475 0.438294 0.437222
7.47 0.373988 0.373073
7.465 0.255192 0.254568
7.46 0.0921717 0.0919461
7.455 -0.0877088 -0.0874942
7.45 -0.249753 -0.249142
7.445 -0.367154 -0.366256
7.44 -0.430306 -0.429253
7.435 -0.445191 -0.444102
7.43 -0.425538 -0.424497
7.425 -0.385579 -0.384635
7.42 -0.336348 -0.335525
7.415 -0.284964 -0.284267
7.41 -0.235334 -0.234758
7.405 -0.18918 -0.188717
7.4 -0.146908 -0.146548
7.395 -0.108196 -0.107931
7.39 -0.0723606 -0.0721835
7.385 -0.0385509 -0.0384566
7.38 -0.00584958 -0.00583527
7.375 0.0266849 0.0266197
7.37 0.0600024 0.0598555
7.365 0.0950506 0.094818
7.36 0.132752 0.132427
7.355 0.173941 0.173516
7.35 0.21923 0.218694
7.345 0.268747 0.268089
7.34 0.321675 0.320888
7.335 0.375531 0.374612
7.33 0.425157 0.424116
7.325 0.461669 0.460539
7.32 0.472079 0.470924
7.315 0.440985 0.439905
7.31 0.355848 0.354977
7.305 0.215412 0.214885
7.3 0.0364343 0.0363452
7.295 -0.148623 -0.148259
7.29 -0.304681 -0.303935
7.285 -0.409081 -0.40808
7.28 -0.457636 -0.456516
7.275 -0.460077 -0.458951
7.27 -0.431484 -0.430428
7.265 -0.38583 -0.384885
7.26 -0.333277 -0.332461
7.255 -0.280061 -0.279376
7.25 -0.229418 -0.228857
7.245 -0.182626 -0.182179
7.24 -0.139817 -0.139475
7.235 -0.100509 -0.100263
7.23 -0.0639203 -0.0637638
7.225 -0.0291361 -0.0290648
7.22 0.00480876 0.004797
7.215 0.0388983 0.0388031
7.21 0.074122 0.0739406
7.205 0.111462 0.111189
7.2 0.151859 0.151487
7.195 0.196125 0.195645
7.19 0.244772 0.244173
7.185 0.297676 0.296948
7.18 0.353525 0.35266
7.175 0.408955 0.407955
7.17 0.457457 0.456338
7.165 0.488388 0.487193
7.16 0.487087 0.485895
7.155 0.4377 0.436629
7.15 0.32994 0.329133
7.145 0.168049 0.167637
7.14 -0.0244672 -0.0244074
7.135 -0.211151 -0.210635
7.13 -0.358224 -0.357348
7.125 -0.448146 -0.447049
7.12 -0.482018 -0.480839
7.115 -0.472655 -0.471498
7.11 -0.4359 -0.434834
7.105 -0.385175 -0.384232
7.1 -0.329698 -0.328892
7.095 -0.274857 -0.274184
7.09 -0.223271 -0.222725
7.085 -0.175823 -0.175393
7.08 -0.132405 -0.132081
7.075 -0.0923922 -0.0921661
7.07 -0.0549139 -0.0547795
7.065 -0.0189958 -0.0189493
7.06 0.016376 0.0163359
7.055 0.0522292 0.0521014
7.05 0.0895944 0.0893752
7.045 0.129486 0.129169
7.04 0.172854 0.172431
7.035 0.220469 0.21993
7.03 0.272697 0.272029
7.025 0.329085 0.32828
7.02 0.38769 0.386741
7.015 0.444086 0.443
7.01 0.490201 0.489001
7.005 0.513506 0.512249
7 0.497845 0.496626
6.995 0.427618 0.426572
6.99 0.295969 0.295245
6.985 0.113601 0.113323
6.98 -0.0894254 -0.0892066
6.975 -0.27413 -0.273459
6.97 -0.409636 -0.408633
6.965 -0.484126 -0.482941
6.96 -0.503587 -0.502355
6.955 -0.483199 -0.482016
6.95 -0.439062 -0.437988
6.945 -0.383834 -0.382895
6.94 -0.325769 -0.324972
6.935 -0.269454 -0.268795
6.93 -0.216955 -0.216424
6.925 -0.168802 -0.168389
6.92 -0.124678 -0.124373
6.915 -0.0838305 -0.0836253
6.91 -0.045308 -0.0451971
6.905 -0.00807808 -0.00805832
6.9 0.0289224 0.0288516
6.895 0.066767 0.0666037
6.89 0.106528 0.106267
6.885 0.149249 0.148884
6.88 0.195878 0.195398
6.875 0.247114 0.246509
6.87 0.303123 0.302382
6.865 0.36303 0.362141
6.86 0.424107 0.423069
6.855 0.480666 0.47949
6.85 0.522867 0.521588
6.845 0.536242 0.53493
6.84 0.50347 0.502238
6.835 0.410114 0.40911
6.83 0.253969 0.253347
6.825 0.0528852 0.0527558
6.82 -0.157204 -0.15682
6.815 -0.336491 -0.335668
6.81 -0.458379 -0.457258
6.805 -0.516991 -0.515725
6.8 -0.522594 -0.521315
6.795 -0.492038 -0.490834
6.79 -0.441264 -0.440184
6.785 -0.382032 -0.381097
6.78 -0.321646 -0.320859
6.775 -0.263955 -0.263309
6.77 -0.21053 -0.210015
6.765 -0.161594 -0.161199
6.76 -0.116643 -0.116357
6.755 -0.0748098 -0.0746267
6.75 -0.0350695 -0.0349837
6.745 0.00366853 0.00365955
6.74 0.0425182 0.0424142
6.735 0.0826009 0.0823988
6.73 0.12503 0.124724
6.725 0.170874 0.170456
6.72 0.22106 0.220519
6.715 0.276185 0.275509
6.71 0.336146 0.335324
6.705 0.39953 0.398553
6.7 0.462661 0.461528
6.695 0.51837 0.517102
6.69 0.554876 0.553518
6.685 0.55581 0.55445
6.68 0.5032 0.501969
6.675 0.384834 0.383893
6.67 0.204331 0.203831
6.665 -0.0130225 -0.0129906
6.66 -0.226542 -0.225988
6.655 -0.397346 -0.396374
6.65 -0.504152 -0.502918
6.645 -0.54689 -0.545551
6.64 -0.539392 -0.538072
6.635 -0.499543 -0.498321
6.63 -0.442813 -0.44173
6.625 -0.379994 -0.379064
6.62 -0.317484 -0.316707
6.615 -0.258462 -0.25783
6.61 -0.204061 -0.203561
6.605 -0.154232 -0.153854
6.6 -0.108307 -0.108042
6.595 -0.0653185 -0.0651586
6.59 -0.024168 -0.0241088
6.585 0.0162928 0.0162529
6.58 0.0572304 0.0570904
6.575 0.0998157 0.0995715
6.57 0.145203 0.144847
6.565 0.194475 0.193999
6.56 0.248521 0.247913
6.555 0.307789 0.307036
6.55 0.371831 0.370921
6.545 0.438566 0.437492
6.54 0.50318 0.501948
6.535 0.556817 0.555455
6.53 0.58562 0.584187
6.525 0.571483 0.570085
6.52 0.49647 0.495255
6.515 0.351766 0.350905
6.51 0.147796 0.147434
6.505 -0.0828702 -0.0826674
6.5 -0.296253 -0.295528
6.495 -0.456037 -0.454921
6.49 -0.546887 -0.545549
6.485 -0.574129 -0.572725
6.48 -0.554412 -0.553055
6.475 -0.506118 -0.50488
6.47 -0.444028 -0.442942
6.465 -0.377952 -0.377027
6.46 -0.313444 -0.312677
6.455 -0.253082 -0.252463
6.45 -0.197613 -0.19713
6.445 -0.146753 -0.146394
6.44 -0.0996863 -0.0994424
6.435 -0.0553511 -0.0552156
6.43 -0.0125793 -0.0125485
6.425 0.0298365 0.0297635
6.42 0.0731183 0.0729394
6.415 0.118487 0.118198
6.41 0.167136 0.166727
6.405 0.220152 0.219614
6.4 0.278361 0.27768
6.395 0.342007 0.34117
6.39 0.410209 0.409205
6.385 0.48007 0.478896
6.38 0.545448 0.544113
6.375 0.595597 0.594139
6.37 0.614519 0.613016
6.365 0.582671 0.581245
6.36 0.483 0.481818
6.355 0.311267 0.310506
6.35 0.0854063 0.0851973
6.345 -0.155335 -0.154954
6.34 -0.365318 -0.364424
6.335 -0.512169 -0.510915
6.33 -0.58674 -0.585304
6.325 -0.599149 -0.597683
6.32 -0.568144 -0.566754
6.315 -0.512187 -0.510933
6.31 -0.445234 -0.444145
6.305 -0.376141 -0.375221
6.3 -0.30969 -0.308932
6.295 -0.247929 -0.247322
6.29 -0.191265 -0.190797
6.285 -0.139205 -0.138864
6.28 -0.090805 -0.0905828
6.275 -0.0449123 -0.0448024
6.27 -0.00029025 -0.00028954
6.265 0.04433 0.0442216
6.26 0.0902282 0.0900074
6.255 0.138677 0.138338
6.25 0.190903 0.190436
6.245 0.247985 0.247378
6.24 0.310652 0.309891
6.235 0.378888 0.377961
6.23 0.451272 0.450168
6.225 0.52394 0.522658
6.22 0.58922 0.587778
6.215 0.634309 0.632757
6.21 0.641086 0.639517
6.205 0.589008 0.587566
6.2 0.462863 0.46173
6.195 0.26408 0.263434
6.19 0.0184347 0.0183896
6.185 -0.229127 -0.228566
6.18 -0.432952 -0.431893
6.175 -0.56562 -0.564236
6.17 -0.624066 -0.622539
6.165 -0.622496 -0.620972
6.16 -0.58113 -0.579708
6.155 -0.518196 -0.516928
6.15 -0.44677 -0.445677
6.145 -0.374809 -0.373892
6.14 -0.306402 -0.305652
6.135 -0.24313 -0.242535
6.13 -0.185106 -0.184653
6.125 -0.131651 -0.131329
6.12 -0.0817027 -0.0815028
6.115 -0.0340226 -0.0339394
6.11 0.0126959 0.0126648
6.105 0.0597856 0.0596393
6.1 0.108586 0.108321
6.095 0.160423 0.16003
6.09 0.21655 0.21602
6.085 0.278021 0.277341
6.08 0.345432 0.344587
6.075 0.418441 0.417417
6.07 0.494975 0.493763
6.065 0.570041 0.568646
6.06 0.634251 0.632699
6.055 0.672616 0.67097
6.05 0.665005 0.663378
6.045 0.590435 0.588991
6.04 0.436534 0.435466
6.035 0.211298 0.210781
6.03 -0.051711 -0.0515844
6.025 -0.303086 -0.302344
6.02 -0.498643 -0.497423
6.015 -0.61653 -0.615021
6.01 -0.659392 -0.657778
6.005 -0.644807 -0.64323
6 -0.593952 -0.592498
5.995 -0.524614 -0.523331
5.99 -0.448994 -0.447895
5.985 -0.374222 -0.373306
5.98 -0.303778 -0.303034
5.975 -0.238835 -0.238251
5.97 -0.179248 -0.17881
5.965 -0.124175 -0.123872
5.96 -0.0724413 -0.0722641
5.955 -0.0227251 -0.0226695
5.95 0.0263519 0.0262874
5.945 0.0761895 0.076003
5.94 0.12819 0.127877
5.935 0.183731 0.183281
5.93 0.244086 0.243489
5.925 0.310267 0.309508
5.92 0.382695 0.381759
5.915 0.46063 0.459503
5.91 0.541232 0.539908
5.905 0.618223 0.616711
5.9 0.680332 0.678667
5.895 0.710309 0.70857
5.89 0.686219 0.68454
5.885 0.587284 0.585847
5.88 0.404921 0.40393
5.875 0.15432 0.153942
5.87 -0.12358 -0.123278
5.865 -0.376248 -0.375328
5.86 -0.562164 -0.560788
5.855 -0.665276 -0.663648
5.85 -0.693391 -0.691695
5.845 -0.666799 -0.665167
5.84 -0.607234 -0.605748
5.835 -0.531942 -0.53064
5.83 -0.452289 -0.451182
5.825 -0.374675 -0.373758
5.82 -0.302046 -0.301307
5.815 -0.235223 -0.234648
5.81 -0.173835 -0.17341
5.805 -0.116892 -0.116606
5.8 -0.0631129 -0.0629585
5.795 -0.0110942 -0.0110671
5.79 0.0406173 0.0405179
5.785 0.0934923 0.0932635
5.78 0.148999 0.148634
5.775 0.208564 0.208053
5.77 0.273475 0.272806
5.765 0.344678 0.343835
5.76 0.422381 0.421348
5.755 0.505372 0.504135
5.75 0.589932 0.588489
5.745 0.668351 0.666716
5.74 0.727341 0.725561
5.735 0.747382 0.745553
5.73 0.705016 0.703291
5.725 0.580334 0.578914
5.72 0.369359 0.368455
5.715 0.0947864 0.0945544
5.71 -0.195756 -0.195277
5.705 -0.447882 -0.446786
5.7 -0.623561 -0.622035
5.695 -0.712441 -0.710698
5.69 -0.726864 -0.725085
5.685 -0.689257 -0.687571
5.68 -0.62165 -0.620129
5.675 -0.540721 -0.539398
5.67 -0.457085 -0.455967
5.665 -0.376507 -0.375586
5.66 -0.301478 -0.30074
5.655 -0.232516 -0.231947
5.65 -0.16905 -0.168636
5.645 -0.109955 -0.109686
5.64 -0.0538507 -0.0537189
5.635 0.000753158 0.000751315
5.63 0.0553872 0.0552517
5.625 0.111597 0.111324
5.62 0.170918 0.170499
5.615 0.234826 0.234251
5.61 0.304615 0.30387
5.605 0.381144 0.380211
5.6 0.464367 0.463231
5.595 0.55253 0.551178
5.59 0.640938 0.63937
5.585 0.720326 0.718564
5.58 0.775297 0.7734
5.575 0.78411 0.782191
5.57 0.722106 0.720339
5.565 0.570867 0.56947
5.56 0.331608 0.330796
5.555 0.0345234 0.0344389
5.55 -0.266905 -0.266252
5.545 -0.517492 -0.516226
5.54 -0.683121 -0.68145
5.535 -0.758786 -0.756929
5.53 -0.76072 -0.758858
5.525 -0.713046 -0.711301
5.52 -0.63794 -0.636379
5.515 -0.551558 -0.550208
5.51 -0.463873 -0.462738
5.505 -0.380119 -0.379189
5.5 -0.302405 -0.301665
5.495 -0.230991 -0.230426
5.49 -0.165132 -0.164728
5.485 -0.103576 -0.103323
5.48 -0.0448426 -0.0447328
5.475 0.0126445 0.0126135
5.47 0.0704982 0.0703257
5.465 0.130343 0.130024
5.46 0.193785 0.193311
5.455 0.262349 0.261707
5.45 0.337326 0.336501
5.445 0.419472 0.418446
5.44 0.508451 0.507207
5.435 0.601913 0.60044
5.43 0.694103 0.692405
5.425 0.774118 0.772224
5.42 0.824412 0.822394
5.415 0.821116 0.819107
5.41 0.738693 0.736885
5.405 0.560691 0.559319
5.4 0.293831 0.293112
5.395 -0.0244876 -0.0244276
5.39 -0.335775 -0.334954
5.385 -0.584777 -0.583346
5.38 -0.741325 -0.739511
5.375 -0.805211 -0.803241
5.37 -0.795974 -0.794027
5.365 -0.739118 -0.73731
5.36 -0.65693 -0.655323
5.355 -0.565145 -0.563762
5.35 -0.47323 -0.472072
5.345 -0.385995 -0.38505
5.34 -0.305239 -0.304492
5.335 -0.231006 -0.230441
5.33 -0.162395 -0.161997
5.325 -0.098035 -0.0977951
5.32 -0.0363475 -0.0362585
5.315 0.0243345 0.024275
5.31 0.0857111 0.0855013
5.305 0.14949 0.149124
5.3 0.217352 0.21682
5.295 0.290871 0.290159
5.29 0.371331 0.370422
5.285 0.459371 0.458247
5.28 0.554343 0.552987
5.275 0.653264 0.651665
5.27 0.749273 0.74744
5.265 0.829792 0.827762
5.26 0.875136 0.872994
5.255 0.859434 0.857331
5.25 0.756518 0.754667
5.245 0.552174 0.550823
5.24 0.258604 0.257972
5.235 -0.0800919 -0.0798959
5.23 -0.401146 -0.400164
5.225 -0.649563 -0.647973
5.22 -0.798783 -0.796829
5.215 -0.852735 -0.850649
5.21 -0.833753 -0.831713
5.205 -0.768542 -0.766661
5.2 -0.679565 -0.677902
5.195 -0.582297 -0.580873
5.19 -0.485855 -0.484666
5.185 -0.394735 -0.393769
5.18 -0.310502 -0.309742
5.175 -0.233019 -0.232449
5.17 -0.161248 -0.160854
5.165 -0.0937075 -0.0934782
5.16 -0.0287169 -0.0286466
5.155 0.0354849 0.035398
5.15 0.10069 0.100444
5.145 0.168696 0.168284
5.14 0.241263 0.240672
5.135 0.320014 0.319231
5.13 0.406228 0.405234
5.125 0.500425 0.499201
5.12 0.601641 0.600168
5.115 0.706248 0.704519
5.11 0.806284 0.804311
5.105 0.887513 0.885341
5.1 0.928179 0.925908
5.095 0.900529 0.898325
5.09 0.777892 0.775989
5.085 0.548263 0.546922
5.08 0.22896 0.2284
5.075 -0.129879 -0.129561
5.07 -0.461709 -0.460579
5.065 -0.711678 -0.709936
5.06 -0.856155 -0.85406
5.055 -0.902459 -0.900251
5.05 -0.875297 -0.873155
5.045 -0.802527 -0.800564
5.04 -0.706951 -0.705222
5.035 -0.603997 -0.60252
5.03 -0.502608 -0.501378
5.025 -0.407095 -0.406099
5.02 -0.318858 -0.318078
5.015 -0.237623 -0.237041
5.01 -0.16223 -0.161833
5.005 -0.0910901 -0.0908672
5 -0.022421 -0.0223661
4.995 0.0456383 0.0455266
4.99 0.114979 0.114697
4.985 0.187492 0.187034
4.98 0.265023 0.264375
4.975 0.349255 0.3484
4.97 0.441466 0.440386
4.965 0.542069 0.540743
4.96 0.6498 0.64821
4.955 0.760424 0.758563
4.95 0.864933 0.862817
4.945 0.947527 0.945208
4.94 0.984495 0.982086
4.935 0.946295 0.94398
4.93 0.805699 0.803728
4.925 0.552528 0.551176
4.92 0.208486 0.207975
4.915 -0.171015 -0.170597
4.91 -0.515868 -0.514606
4.905 -0.770781 -0.768895
4.9 -0.91404 -0.911803
4.895 -0.955523 -0.953185
4.89 -0.921974 -0.919718
4.885 -0.842472 -0.84041
4.88 -0.740413 -0.738601
4.875 -0.631452 -0.629907
4.87 -0.524571 -0.523287
4.865 -0.424037 -0.423
4.86 -0.331167 -0.330357
4.855 -0.24559 -0.244989
4.85 -0.166044 -0.165638
4.845 -0.0908375 -0.0906153
4.84 -0.0180825 -0.0180382
4.835 0.0541867 0.0540541
4.83 0.127966 0.127653
4.825 0.20525 0.204748
4.82 0.287976 0.287272
4.815 0.377896 0.376972
4.81 0.476308 0.475143
4.805 0.583546 0.582118
4.8 0.698094 0.696386
4.795 0.815196 0.813202
4.79 0.924926 0.922663
4.785 1.01009 1.00762
4.78 1.0452 1.04265
4.775 0.998981 0.996537
4.77 0.843358 0.841294
4.765 0.569208 0.567816
4.76 0.20149 0.200997
4.755 -0.199969 -0.199479
4.75 -0.56143 -0.560056
4.745 -0.826098 -0.824077
4.74 -0.972805 -0.970424
4.735 -1.01304 -1.01056
4.73 -0.975275 -0.972888
4.725 -0.889998 -0.88782
4.72 -0.781553 -0.779641
4.715 -0.666167 -0.664537
4.71 -0.553121 -0.551767
4.705 -0.446803 -0.44571
4.7 -0.348546 -0.347693
4.695 -0.257931 -0.2573
4.69 -0.173616 -0.173191
4.685 -0.0938105 -0.093581
4.68 -0.0165204 -0.0164799
4.675 0.060331 0.0601834
4.67 0.138852 0.138512
4.665 0.221148 0.220607
4.66 0.30926 0.308504
4.655 0.405027 0.404036
4.65 0.509792 0.508544
4.645 0.62386 0.622333
4.64 0.745554 0.74373
4.635 0.869735 0.867607
4.63 0.985771 0.983359
4.625 1.07535 1.07271
4.62 1.11143 1.10871
4.615 1.06103 1.05843
4.61 0.894728 0.892539
4.605 0.603251 0.601775
4.6 0.21324 0.212718
4.595 -0.212116 -0.211597
4.59 -0.595149 -0.593693
4.585 -0.876025 -0.873881
4.58 -1.03231 -1.02979
4.575 -1.07593 -1.0733
4.57 -1.03678 -1.03425
4.565 -0.946997 -0.94468
4.56 -0.832339 -0.830302
4.555 -0.710047 -0.70831
4.55 -0.59003 -0.588587
4.545 -0.477012 -0.475845
4.54 -0.372461 -0.37155
4.535 -0.275976 -0.275301
4.53 -0.186163 -0.185707
4.525 -0.10114 -0.100892
4.52 -0.0188072 -0.0187612
4.515 0.0630291 0.0628749
4.51 0.146598 0.146239
4.505 0.234124 0.233551
4.5 0.327768 0.326966
4.495 0.429475 0.428424
4.49 0.540676 0.539353
4.485 0.661719 0.6601
4.48 0.790889 0.788954
4.475 0.922869 0.920611
4.47 1.04662 1.04406
4.465 1.14309 1.14029
4.46 1.18404 1.18115
4.455 1.13479 1.13201
4.45 0.963886 0.961527
4.445 0.660292 0.658676
4.44 0.250216 0.249604
4.435 -0.201217 -0.200725
4.43 -0.612073 -0.610575
4.425 -0.917506 -0.915261
4.42 -1.09146 -1.08879
4.415 -1.1447 -1.1419
4.41 -1.10807 -1.10535
4.405 -1.01564 -1.01315
4.4 -0.895182 -0.892992
4.395 -0.765515 -0.763642
4.39 -0.637604 -0.636044
4.385 -0.516793 -0.515528
4.38 -0.404852 -0.403861
4.375 -0.301487 -0.300749
4.37 -0.205294 -0.204791
4.365 -0.114316 -0.114036
4.36 -0.0263474 -0.0262829
4.355 0.0609275 0.0607784
4.35 0.149865 0.149499
4.345 0.242823 0.242229
4.34 0.342094 0.341257
4.335 0.449759 0.448659
4.33 0.567387 0.565999
4.325 0.695461 0.693759
4.32 0.832388 0.830351
4.315 0.972936 0.970555
4.31 1.10606 1.10335
4.305 1.21246 1.20949
4.3 1.2632 1.26011
4.295 1.22202 1.21903
4.29 1.05469 1.0521
4.285 0.746442 0.744616
4.28 0.320306 0.319522
4.275 -0.158791 -0.158402
4.27 -0.60463 -0.60315
4.265 -0.945082 -0.94277
4.26 -1.14737 -1.14457
4.255 -1.21884 -1.21586
4.25 -1.19041 -1.1875
4.245 -1.09831 -1.09562
4.24 -0.973011 -0.97063
4.235 -0.835656 -0.833611
4.23 -0.698856 -0.697146
4.225 -0.568968 -0.567575
4.22 -0.448308 -0.447211
4.215 -0.336822 -0.335997
4.21 -0.233158 -0.232587
4.205 -0.135315 -0.134984
4.2 -0.040987 -0.0408867
4.195 0.0522663 0.0521384
4.19 0.146937 0.146577
4.185 0.245525 0.244924
4.18 0.350473 0.349616
4.175 0.46403 0.462894
4.17 0.587957 0.586518
4.165 0.722977 0.721208
4.16 0.867808 0.865685
4.155 1.01762 1.01513
4.15 1.16182 1.15898
4.145 1.28154 1.27841
4.14 1.34781 1.34451
4.135 1.32314 1.3199
4.13 1.16996 1.1671
4.125 0.867691 0.865568
4.12 0.432697 0.431638
4.115 -0.0735379 -0.073358
4.11 -0.561452 -0.560078
4.105 -0.949436 -0.947113
4.1 -1.19408 -1.19116
4.095 -1.2959 -1.29273
4.09 -1.28421 -1.28107
4.085 -1.19736 -1.19443
4.08 -1.06927 -1.06665
4.075 -0.924369 -0.922107
4.07 -0.777734 -0.775831
4.065 -0.63731 -0.635751
4.06 -0.506324 -0.505085
4.055 -0.385167 -0.384225
4.05 -0.272654 -0.271987
4.045 -0.166786 -0.166377
4.04 -0.0651737 -0.0650142
4.035 0.0347435 0.0346585
4.03 0.1356 0.135268
4.025 0.240049 0.239461
4.02 0.3507 0.349842
4.015 0.469998 0.468848
4.01 0.599954 0.598486
4.005 0.74164 0.739825
4 0.894277 0.892088
3.995 1.05377 1.05119
3.99 1.21054 1.20757
3.985 1.34688 1.34358
3.98 1.43474 1.43123
3.975 1.43618 1.43267
3.97 1.31022 1.30702
3.965 1.02859 1.02607
3.96 0.597048 0.595587
3.955 0.0688097 0.0686413
3.95 -0.466088 -0.464948
3.945 -0.915314 -0.913074
3.94 -1.22024 -1.21726
3.935 -1.36951 -1.36616
3.93 -1.3877 -1.3843
3.925 -1.3144 -1.31118
3.92 -1.18768 -1.18477
3.915 -1.03645 -1.03391
3.91 -0.879381 -0.877229
3.905 -0.726881 -0.725102
3.9 -0.583657 -0.582229
3.895 -0.450891 -0.449788
3.89 -0.327749 -0.326947
3.885 -0.212329 -0.211809
3.88 -0.1022 -0.10195
3.875 0.00530891 0.00529592
3.87 0.112976 0.1127
3.865 0.223616 0.223069
3.86 0.340019 0.339187
3.855 0.46485 0.463713
3.85 0.60042 0.598951
3.845 0.74824 0.746409
3.84 0.908215 0.905993
3.835 1.0773 1.07467
3.83 1.24748 1.24443
3.825 1.40307 1.39964
3.82 1.51809 1.51438
3.815 1.5555 1.5517
3.81 1.47169 1.46809
3.805 1.22983 1.22682
3.8 0.821233 0.819223
3.795 0.284369 0.283673
3.79 -0.29624 -0.295515
3.785 -0.818958 -0.816954
3.78 -1.20563 -1.20268
3.775 -1.42602 -1.42253
3.77 -1.49427 -1.49062
3.765 -1.44867 -1.44513
3.76 -1.33147 -1.32821
3.755 -1.17741 -1.17453
3.75 -1.01034 -1.00787
3.745 -0.844444 -0.842378
3.74 -0.686831 -0.685151
3.735 -0.540054 -0.538732
3.73 -0.403966 -0.402977
3.725 -0.27694 -0.276262
3.72 -0.156588 -0.156205
3.715 -0.0401616 -0.0400633
3.71 0.0752523 0.0750682
3.705 0.192631 0.19216
3.7 0.314957 0.314186
3.695 0.445129 0.44404
3.69 0.585787 0.584354
3.685 0.738947 0.737139
3.68 0.90533 0.903115
3.675 1.0832 1.08055
3.67 1.26656 1.26346
3.665 1.44257 1.43904
3.66 1.58866 1.58477
3.655 1.67054 1.66645
3.65 1.644 1.63998
3.645 1.46459 1.461
3.64 1.1068 1.10409
3.635 0.587187 0.58575
3.63 -0.0251796 -0.0251179
3.625 -0.626056 -0.624524
3.62 -1.11635 -1.11361
3.615 -1.43866 -1.43514
3.61 -1.5873 -1.58342
3.605 -1.59323 -1.58933
3.6 -1.50111 -1.49744
3.595 -1.35249 -1.34918
3.59 -1.17843 -1.17555
3.585 -0.998856 -0.996412
3.58 -0.824784 -0.822766
3.575 -0.661155 -0.659537
3.57 -0.509129 -0.507884
3.565 -0.367702 -0.366802
3.56 -0.234708 -0.234134
3.555 -0.107404 -0.107141
3.55 0.0172259 0.0171838
3.545 0.142314 0.141966
3.54 0.271033 0.27037
3.535 0.406522 0.405527
3.53 0.551755 0.550405
3.525 0.709272 0.707536
3.52 0.880661 0.878506
3.515 1.06563 1.06302
3.51 1.2605 1.25742
3.505 1.45593 1.45236
3.5 1.63396 1.62996
3.495 1.76523 1.76091
3.49 1.80818 1.80376
3.485 1.71413 1.70994
3.48 1.4418 1.43827
3.475 0.980561 0.978161
3.47 0.371355 0.370446
3.465 -0.293457 -0.292739
3.46 -0.900349 -0.898146
3.455 -1.35893 -1.35561
3.45 -1.63055 -1.62656
3.445 -1.72688 -1.72265
3.44 -1.68872 -1.68459
3.435 -1.5635 -1.55967
3.43 -1.39144 -1.38804
3.425 -1.20098 -1.19804
3.42 -1.0095 -1.00703
3.415 -0.826119 -0.824097
3.41 -0.65448 -0.652878
3.405 -0.494893 -0.493683
3.4 -0.345806 -0.34496
3.395 -0.204676 -0.204175
3.39 -0.0684768 -0.0683092
3.385 0.066045 0.0658834
3.38 0.202238 0.201743
3.375 0.343469 0.342628
3.37 0.493027 0.491821
3.365 0.653947 0.652347
3.36 0.828646 0.826618
3.355 1.01825 1.01576
3.35 1.22145 1.21846
3.345 1.43266 1.42915
3.34 1.63938 1.63537
3.335 1.81909 1.81464
3.33 1.93662 1.93188
3.325 1.94486 1.9401
3.32 1.79263 1.78824
3.315 1.44299 1.43946
3.31 0.898396 0.896198
3.305 0.218235 0.217701
3.3 -0.489878 -0.488679
3.295 -1.10814 -1.10542
3.29 -1.55316 -1.54935
3.285 -1.79818 -1.79378
3.28 -1.86496 -1.8604
3.275 -1.79987 -1.79547
3.27 -1.6521 -1.64805
3.265 -1.4616 -1.45802
3.26 -1.25584 -1.25277
3.255 -1.05125 -1.04868
3.25 -0.856171 -0.854076
3.245 -0.67368 -0.672032
3.24 -0.503687 -0.502454
3.235 -0.344326 -0.343483
3.23 -0.192797 -0.192325
3.225 -0.0458389 -0.0457267
3.22 0.100023 0.0997778
3.215 0.248351 0.247743
3.21 0.402712 0.401726
3.205 0.56656 0.565174
3.2 0.743018 0.7412
3.195 0.934449 0.932163
3.19 1.14167 1.13888
3.185 1.36266 1.35932
3.18 1.59046 1.58657
3.175 1.81041 1.80598
3.17 1.99678 1.99189
3.165 2.1105 2.10533
3.16 2.10058 2.09544
3.155 1.91374 1.90905
3.15 1.51457 1.51087
3.145 0.911729 0.909498
3.14 0.173893 0.173467
3.135 -0.582601 -0.581176
3.13 -1.23504 -1.23202
3.125 -1.69955 -1.69539
3.12 -1.95168 -1.9469
3.115 -2.01634 -2.0114
3.11 -1.94285 -1.9381
3.105 -1.78276 -1.77839
3.1 -1.57779 -1.57392
3.095 -1.35664 -1.35332
3.09 -1.13656 -1.13378
3.085 -0.926359 -0.924093
3.08 -0.729329 -0.727545
3.075 -0.545428 -0.544094
3.07 -0.372723 -0.371811
3.065 -0.208276 -0.207766
3.06 -0.0486452 -0.0485262
3.055 0.109848 0.109579
3.05 0.270979 0.270316
3.045 0.438527 0.437454
3.04 0.616148 0.61464
3.035 0.807137 0.805162
3.03 1.01398 1.0115
3.025 1.23755 1.23452
3.02 1.47573 1.47212
3.015 1.72133 1.71712
3.01 1.95916 1.95436
3.005 2.16267 2.15738
3 2.29144 2.28583
2.995 2.29245 2.28684
2.99 2.10929 2.10413
2.985 1.70225 1.69809
2.98 1.0752 1.07257
2.975 0.29384 0.293121
2.97 -0.523543 -0.522262
2.965 -1.24604 -1.243
2.96 -1.778 -1.77365
2.955 -2.08454 -2.07944
2.95 -2.18516 -2.17981
2.945 -2.12912 -2.12391
2.94 -1.9713 -1.96648
2.935 -1.75795 -1.75365
2.93 -1.52192 -1.5182
2.925 -1.28365 -1.28051
2.92 -1.05408 -1.05151
2.915 -0.837832 -0.835782
2.91 -0.635538 -0.633983
2.905 -0.445564 -0.444474
2.9 -0.265024 -0.264376
2.895 -0.0903897 -0.0901685
2.89 0.082182 0.0819809
2.885 0.256669 0.256041
2.88 0.437075 0.436005
2.875 0.627303 0.625768
2.87 0.830941 0.828908
2.865 1.05085 1.04828
2.86 1.28842 1.28527
2.855 1.54232 1.53855
2.85 1.80655 1.80213
2.845 2.06763 2.06257
2.84 2.30125 2.29562
2.835 2.4692 2.46316
2.83 2.51929 2.51312
2.825 2.39182 2.38597
2.82 2.03683 2.03185
2.815 1.44031 1.43679
2.81 0.648133 0.646547
2.805 -0.23216 -0.231592
2.8 -1.06237 -1.05977
2.795 -1.72337 -1.71915
2.79 -2.15255 -2.14728
2.785 -2.34947 -2.34372
2.78 -2.35584 -2.35008
2.775 -2.22891 -2.22346
2.77 -2.02215 -2.0172
2.765 -1.77648 -1.77214
2.76 -1.51914 -1.51542
2.755 -1.26599 -1.26289
2.75 -1.02483 -1.02232
2.745 -0.798208 -0.796255
2.74 -0.585495 -0.584062
2.735 -0.384258 -0.383318
2.73 -0.191097 -0.190629
2.725 -0.00211247 -0.0021073
2.72 0.186826 0.186369
2.715 0.379935 0.379005
2.71 0.581396 0.579973
2.705 0.795177 0.793231
2.7 1.02472 1.02221
2.695 1.27235 1.26924
2.69 1.53832 1.53455
2.685 1.81914 1.81469
2.68 2.10527 2.10012
2.675 2.37788 2.37207
2.67 2.60549 2.59911
2.665 2.74174 2.73503
2.66 2.72766 2.72098
2.655 2.50242 2.4963
2.65 2.02498 2.02002
2.645 1.30165 1.29846
2.64 0.404316 0.403327
2.635 -0.539322 -0.538002
2.63 -1.38632 -1.38293
2.625 -2.02805 -2.02309
2.62 -2.41897 -2.41305
2.615 -2.5732 -2.5669
2.61 -2.54056 -2.53434
2.605 -2.38088 -2.37505
2.6 -2.14714 -2.14189
2.595 -1.87879 -1.8742
2.59 -1.60159 -1.59767
2.585 -1.33032 -1.32706
2.58 -1.07203 -1.06941
2.575 -0.828786 -0.826758
2.57 -0.599612 -0.598145
2.565 -0.381813 -0.380879
2.56 -0.171753 -0.171333
2.555 0.0346848 0.0346
2.55 0.241847 0.241255
2.545 0.454148 0.453037
2.54 0.675935 0.674281
2.535 0.911274 0.909045
2.53 1.16359 1.16074
2.525 1.43501 1.4315
2.52 1.72528 1.72105
2.515 2.03003 2.02506
2.51 2.33831 2.33258
2.505 2.62932 2.62289
2.5 2.8691 2.86208
2.495 3.00862 3.00126
2.49 2.98654 2.97924
2.485 2.74053 2.73382
2.48 2.22908 2.22362
2.475 1.45892 1.45535
2.47 0.502981 0.50175
2.465 -0.508773 -0.507528
2.46 -1.42866 -1.42517
2.455 -2.14076 -2.13552
2.45 -2.59159 -2.58525
2.445 -2.7895 -2.78267
2.44 -2.7823 -2.7755
2.435 -2.63121 -2.62477
2.43 -2.39262 -2.38676
2.425 -2.10993 -2.10476
2.42 -1.81247 -1.80803
2.415 -1.51781 -1.51409
2.41 -1.23493 -1.23191
2.405 -0.967147 -0.964781
2.4 -0.714189 -0.712442
2.395 -0.473711 -0.472552
2.39 -0.24219 -0.241598
2.385 -0.0154821 -0.0154442
2.38 0.210867 0.210351
2.375 0.441427 0.440347
2.37 0.680727 0.679061
2.365 0.933056 0.930773
2.36 1.20214 1.19919
2.355 1.49054 1.4869
2.35 1.79875 1.79435
2.345 2.12364 2.11844
2.34 2.45624 2.45023
2.335 2.7788 2.772
2.33 3.06147 3.05398
2.325 3.25977 3.2518
2.32 3.31524 3.30713
2.315 3.16286 3.15512
2.31 2.74822 2.7415
2.305 2.05301 2.04799
2.3 1.11868 1.11594
2.295 0.0516729 0.0515464
2.29 -1.00121 -0.998763
2.285 -1.89913 -1.89448
2.28 -2.54966 -2.54342
2.275 -2.92551 -2.91835
2.27 -3.05336 -3.04589
2.265 -2.98902 -2.9817
2.26 -2.79427 -2.78743
2.255 -2.52262 -2.51645
2.25 -2.21395 -2.20854
2.245 -1.89466 -1.89002
2.24 -1.58027 -1.5764
2.235 -1.27853 -1.2754
2.23 -0.991995 -0.989568
2.225 -0.719983 -0.718221
2.22 -0.459885 -0.45876
2.215 -0.208001 -0.207492
2.21 0.039958 0.0398602
2.205 0.288564 0.287858
2.2 0.542479 0.541152
2.195 0.806272 0.804299
2.19 1.08419 1.08154
2.185 1.37977 1.3764
2.18 1.69523 1.69108
2.175 2.03041 2.02544
2.17 2.38123 2.3754
2.165 2.73749 2.73079
2.16 3.07998 3.07244
2.155 3.37738 3.36912
2.15 3.58417 3.5754
2.145 3.64159 3.63268
2.14 3.48503 3.4765
2.135 3.06026 3.05277
2.13 2.34715 2.34141
2.125 1.38213 1.37875
2.12 0.264808 0.26416
2.115 -0.862206 -0.860096
2.11 -1.85486 -1.85032
2.105 -2.60962 -2.60324
2.1 -3.08452 -3.07697
2.095 -3.2938 -3.28574
2.09 -3.28665 -3.27861
2.085 -3.12412 -3.11648
2.08 -2.86302 -2.85602
2.075 -2.54825 -2.54201
2.07 -2.21134 -2.20593
2.065 -1.87223 -1.86765
2.06 -1.54202 -1.53825
2.055 -1.22563 -1.22263
2.05 -0.923955 -0.921694
2.045 -0.635387 -0.633832
2.04 -0.356809 -0.355936
2.035 -0.0842603 -0.0840541
2.03 0.186671 0.186214
2.025 0.460584 0.459457
2.02 0.742074 0.740258
2.015 1.03551 1.03298
2.01 1.34475 1.34146
2.005 1.67264 1.66854
2 2.02027 2.01533
1.995 2.38582 2.37998
1.99 2.76285 2.75609
1.985 3.13807 3.13039
1.98 3.48862 3.48009
1.975 3.77956 3.77032
1.97 3.96268 3.95298
1.965 3.9789 3.96917
1.96 3.76691 3.75769
1.955 3.27933 3.2713
1.95 2.50431 2.49818
1.945 1.48401 1.48038
1.94 0.31789 0.317112
1.935 -0.856862 -0.854765
1.93 -1.90231 -1.89766
1.925 -2.71672 -2.71007
1.92 -3.25411 -3.24615
1.915 -3.52148 -3.51287
1.91 -3.56117 -3.55246
1.905 -3.43025 -3.42186
1.9 -3.18479 -3.177
1.895 -2.87138 -2.86435
1.89 -2.52444 -2.51827
1.885 -2.16708 -2.16177
1.88 -1.81323 -1.80879
1.875 -1.47017 -1.46657
1.87 -1.14055 -1.13776
1.865 -0.824045 -0.822029
1.86 -0.518422 -0.517154
1.855 -0.220342 -0.219803
1.85 0.0741721 0.0739906
1.845 0.36941 0.368506
1.84 0.669741 0.668102
1.835 0.9794 0.977003
1.83 1.30224 1.29905
1.825 1.64135 1.63734
1.82 1.99854 1.99365
1.815 2.37348 2.36767
1.81 2.76252 2.75577
1.805 3.15709 3.14937
1.8 3.54165 3.53299
1.795 3.8915 3.88198
1.79 4.17102 4.16082
1.785 4.33347 4.32286
1.78 4.32408 4.3135
1.775 4.08831 4.0783
1.77 3.58573 3.57696
1.765 2.80755 2.80068
1.76 1.79104 1.78666
1.755 0.622395 0.620872
1.75 -0.577701 -0.576287
1.745 -1.68253 -1.67841
1.74 -2.59009 -2.58375
1.735 -3.24289 -3.23496
1.73 -3.63078 -3.62189
1.725 -3.78011 -3.77086
1.72 -3.73735 -3.7282
1.715 -3.55423 -3.54554
1.71 -3.27799 -3.26996
1.705 -2.94662 -2.93941
1.7 -2.588 -2.58167
1.695 -2.22086 -2.21543
1.69 -1.85667 -1.85213
1.685 -1.5015 -1.49782
1.68 -1.15763 -1.1548
1.675 -0.824838 -0.822819
1.67 -0.501246 -0.50002
1.665 -0.183981 -0.18353
1.66 0.13041 0.130091
1.655 0.445653 0.444562
1.65 0.765516 0.763642
1.645 1.0936 1.09092
1.64 1.43307 1.42956
1.635 1.78637 1.782
1.63 2.1547 2.14943
1.625 2.53742 2.53121
1.62 2.9311 2.92392
1.615 3.3284 3.32025
1.61 3.71665 3.70755
1.605 4.07633 4.06636
1.6 4.37988 4.36917
1.595 4.59133 4.5801
1.59 4.66781 4.65639
1.585 4.56395 4.55278
1.58 4.23985 4.22948
1.575 3.67219 3.6632
1.57 2.86576 2.85875
1.565 1.86119 1.85664
1.56 0.733893 0.732097
1.555 -0.417741 -0.416719
1.55 -1.49205 -1.4884
1.545 -2.40471 -2.39883
1.54 -3.10275 -3.09515
1.535 -3.56825 -3.55952
1.53 -3.813 -3.80367
1.525 -3.86814 -3.85867
1.52 -3.77348 -3.76424
1.515 -3.56918 -3.56045
1.51 -3.29068 -3.28262
1.505 -2.96643 -2.95917
1.5 -2.61767 -2.61126
1.495 -2.25914 -2.25361
1.49 -1.90034 -1.89569
1.485 -1.54673 -1.54294
1.48 -1.20082 -1.19788
1.475 -0.863095 -0.860983
1.47 -0.53262 -0.531317
1.465 -0.207577 -0.207069
1.46 0.11439 0.11411
1.455 0.435904 0.434837
1.45 0.759638 0.757779
1.445 1.08813 1.08547
1.44 1.42358 1.4201
1.435 1.76763 1.7633
1.43 2.12106 2.11587
1.425 2.48342 2.47734
1.42 2.85258 2.8456
1.415 3.2241 3.21621
1.41 3.5906 3.58181
1.405 3.941 3.93136
1.4 4.2599 4.24948
1.395 4.5272 4.51612
1.39 4.71824 4.7067
1.385 4.80498 4.79322
1.38 4.75835 4.7467
1.375 4.55213 4.54099
1.37 4.16812 4.15792
1.365 3.60167 3.59286
1.36 2.8663 2.85929
1.355 1.99546 1.99058
1.35 1.04028 1.03773
1.345 0.0630616 0.0629072
1.34 -0.872058 -0.869924
1.335 -1.70873 -1.70454
1.33 -2.40569 -2.3998
1.325 -2.94021 -2.93302
1.32 -3.30745 -3.29936
1.315 -3.51698 -3.50837
1.31 -3.58786 -3.57908
1.305 -3.54392 -3.53525
1.3 -3.40985 -3.40151
1.295 -3.20859 -3.20074
1.29 -2.95992 -2.95268
1.285 -2.67988 -2.67332
1.28 -2.38085 -2.37503
1.275 -2.07196 -2.06689
1.27 -1.75955 -1.75525
1.265 -1.4478 -1.44426
1.26 -1.13918 -1.1364
1.255 -0.834908 -0.832865
1.25 -0.535282 -0.533972
1.245 -0.239993 -0.239406
1.24 0.0516712 0.0515448
1.235 0.340644 0.33981
1.23 0.627936 0.6264
1.225 0.914517 0.912279
1.22 1.2012 1.19826
1.215 1.48855 1.48491
1.21 1.77677 1.77243
1.205 2.06559 2.06053
1.2 2.35412 2.34836
1.195 2.64079 2.63433
1.19 2.92314 2.91599
1.185 3.19773 3.1899
1.18 3.46002 3.45155
1.175 3.70429 3.69522
1.17 3.92362 3.91402
1.165 4.11001 4.09995
1.16 4.25453 4.24412
1.155 4.34775 4.33711
1.15 4.38029 4.36957
1.145 4.34352 4.33289
1.14 4.23049 4.22014
1.135 4.03685 4.02697
1.13 3.76173 3.75252
1.125 3.40842 3.40008
1.12 2.98471 2.9774
1.115 2.50273 2.49661
1.11 1.97831 1.97347
1.105 1.42983 1.42633
1.1 0.876804 0.874659
1.095 0.338314 0.337486
1.09 -0.168421 -0.168009
1.085 -0.629171 -0.627631
1.08 -1.03339 -1.03086
1.075 -1.37447 -1.37111
1.07 -1.64954 -1.64551
1.065 -1.85903 -1.85448
1.06 -2.00595 -2.00104
1.055 -2.09522 -2.09009
1.05 -2.13295 -2.12773
1.045 -2.12584 -2.12064
1.04 -2.08068 -2.07559
1.035 -2.00402 -1.99912
1.03 -1.90191 -1.89726
1.025 -1.77978 -1.77543
1.02 -1.6424 -1.63838
1.015 -1.49382 -1.49017
1.01 -1.33748 -1.33421
1.005 -1.1762 -1.17332
1 -1.0123 -1.00982
0.995 -0.847639 -0.845565
0.99 -0.683707 -0.682034
0.985 -0.521678 -0.520402
0.98 -0.362477 -0.36159
0.975 -0.206821 -0.206315
0.97 -0.0552727 -0.0551375
0.965 0.0917289 0.0915044
0.96 0.233837 0.233265
0.955 0.370773 0.369866
0.95 0.502309 0.501079
0.945 0.628247 0.62671
0.94 0.748418 0.746587
0.935 0.862665 0.860554
0.93 0.970844 0.968468
0.925 1.07282 1.07019
0.92 1.16845 1.16559
0.915 1.25763 1.25455
0.91 1.34024 1.33696
0.905 1.41617 1.41271
0.9 1.48535 1.48171
0.895 1.54769 1.5439
0.89 1.60317 1.59924
0.885 1.65174 1.6477
0.88 1.69344 1.6893
0.875 1.72829 1.72406
0.87 1.75637 1.75207
0.865 1.77779 1.77344
0.86 1.79269 1.78831
0.855 1.80126 1.79685
0.85 1.80369 1.79928
0.845 1.80025 1.79585
0.84 1.7912 1.78682
0.835 1.77684 1.77249
0.83 1.75749 1.75319
0.825 1.73349 1.72924
0.82 1.70518 1.701
0.815 1.67292 1.66883
0.81 1.63707 1.63307
0.805 1.59799 1.59408
0.8 1.55603 1.55222
0.795 1.51153 1.50783
0.79 1.46482 1.46124
0.785 1.41622 1.41275
0.78 1.36602 1.36267
0.775 1.31451 1.31129
0.77 1.26194 1.25885
0.765 1.20857 1.20561
0.76 1.15462 1.1518
0.755 1.1003 1.09761
0.75 1.04581 1.04325
0.745 0.991312 0.988887
0.74 0.936987 0.934695
0.735 0.882987 0.880826
0.73 0.829457 0.827427
0.725 0.776536 0.774636
0.72 0.724356 0.722584
0.715 0.673045 0.671398
0.71 0.622724 0.621201
0.705 0.573515 0.572111
0.7 0.525533 0.524247
0.695 0.478892 0.47772
0.69 0.433703 0.432642
0.685 0.390072 0.389117
0.68 0.348101 0.347249
0.675 0.307886 0.307133
0.67 0.269516 0.268857
0.665 0.233072 0.232501
0.66 0.198623 0.198136
0.655 0.166227 0.16582
0.65 0.135931 0.135598
0.645 0.107764 0.107501
0.64 0.0817432 0.0815432
0.635 0.0578661 0.0577245
0.63 0.0361145 0.0360261
0.625 0.0164524 0.0164122
0.62 -0.00117344 -0.00117057
0.615 -0.0168334 -0.0167922
0.61 -0.0306137 -0.0305388
0.605 -0.0426159 -0.0425117
0.6 -0.0529547 -0.0528251
0.595 -0.0617564 -0.0616053
0.59 -0.0691568 -0.0689876
0.585 -0.0752989 -0.0751147
0.58 -0.0803303 -0.0801337
0.575 -0.0844006 -0.0841941
0.57 -0.087659 -0.0874445
0.565 -0.0902518 -0.0900309
0.56 -0.0923195 -0.0920936
0.555 -0.0939952 -0.0937652
0.55 -0.0954019 -0.0951685
0.545 -0.0966512 -0.0964147
0.54 -0.0978416 -0.0976022
0.535 -0.0990572 -0.0988148
0.53 -0.100367 -0.100122
0.525 -0.101826 -0.101577
0.52 -0.103471 -0.103218
0.515 -0.105326 -0.105068
0.51 -0.107398 -0.107136
0.505 -0.109683 -0.109414
0.5 -0.112161 -0.111886
0.495 -0.114803 -0.114522
0.49 -0.117568 -0.11728
0.485 -0.120408 -0.120113
0.48 -0.123268 -0.122966
0.475 -0.126087 -0.125779
0.47 -0.128802 -0.128487
0.465 -0.131348 -0.131027
0.46 -0.133659 -0.133332
0.455 -0.135673 -0.135341
0.45 -0.137327 -0.136991
0.445 -0.138567 -0.138228
0.44 -0.139342 -0.139001
0.435 -0.139608 -0.139267
0.43 -0.13933 -0.138989
0.425 -0.138479 -0.13814
0.42 -0.137037 -0.136701
0.415 -0.134995 -0.134665
0.41 -0.132354 -0.132031
0.405 -0.129125 -0.128809
0.4 -0.125328 -0.125022
0.395 -0.120993 -0.120697
0.39 -0.116159 -0.115875
0.385 -0.110874 -0.110602
0.38 -0.105191 -0.104933
0.375 -0.099172 -0.0989293
0.37 -0.0928838 -0.0926565
0.365 -0.0863962 -0.0861848
0.36 -0.079782 -0.0795868
0.355 -0.0731144 -0.0729355
0.35 -0.0664662 -0.0663036
0.345 -0.0599077 -0.0597611
0.34 -0.0535051 -0.0533742
0.335 -0.0473196 -0.0472038
0.33 -0.0414055 -0.0413042
0.325 -0.0358096 -0.035722
0.32 -0.03057 -0.0304952
0.315 -0.0257158 -0.0256528
0.31 -0.0212666 -0.0212146
0.305 -0.017233 -0.0171908
0.3 -0.0136164 -0.0135831
0.295 -0.0104102 -0.0103848
0.29 -0.00760041 -0.00758181
0.285 -0.00516667 -0.00515403
0.28 -0.00308384 -0.00307629
0.275 -0.00132312 -0.00131989
0.27 0.000146511 0.000146152
0.265 0.00135707 0.00135375
0.26 0.00234036 0.00233463
0.255 0.00312698 0.00311932
0.25 0.00374555 0.00373638
0.245 0.00422216 0.00421182
0.24 0.00458 0.00456879
0.235 0.00483926 0.00482742
0.23 0.00501718 0.00500491
0.225 0.00512821 0.00511566
0.22 0.0051843 0.00517162
0.215 0.00519526 0.00518255
0.21 0.00516904 0.00515639
0.205 0.00511213 0.00509962
0.2 0.00502982 0.00501752
0.195 0.00492645 0.0049144
0.19 0.00480563 0.00479387
0.185 0.00467037 0.00465894
0.18 0.00452324 0.00451217
0.175 0.00436645 0.00435577
0.17 0.0042019 0.00419162
0.165 0.00403127 0.0040214
0.16 0.003856 0.00384656
0.155 0.00367739 0.00366839
0.15 0.00349659 0.00348804
0.145 0.00331462 0.00330651
0.14 0.00313239 0.00312472
0.135 0.00295073 0.00294351
0.13 0.00277042 0.00276364
0.125 0.00259218 0.00258584
0.12 0.00241673 0.00241081
0.115 0.00224478 0.00223929
0.11 0.00207717 0.00207209
0.105 0.00191492 0.00191023
0.1 0.0017594 0.00175509
0.095 0.00161256 0.00160861
0.09 0.00147701 0.0014734
0.085 0.00135583 0.00135251
0.08 0.00125166 0.00124859
0.075 0.00116502 0.00116217
0.07 0.00109203 0.00108936
0.065 0.00102265 0.00102015
0.06 0.000941042 0.000938739
0.055 0.000829636 0.000827606
0.05 0.000676439 0.000674784
0.045 0.000482517 0.000481337
0.04 0.000264882 0.000264234
0.035 5.36733e-05 5.3542e-05
0.03 -0.000110729 -0.000110458
0.025 -0.00018113 -0.000180687
0.02 -0.000133471 -0.000133144
0.015 -3.57803e-05 -3.56927e-05
0.01 -8.7573e-07 -8.73587e-07
0.005 -4.90051e-12 -4.88852e-12
-1.63468e-13 -1.75659e-42 -1.75229e-42


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.125Nc1QuantumOneLoop/GApOneLoop.txt <==
-31.4301 -0.0010143 3.23356e-06
-30.9905 -0.00104334 3.37351e-06
-30.6297 -0.00106812 3.49449e-06
-30.3101 -0.00109081 3.60652e-06
-30.0173 -0.00111223 3.71337e-06
-29.7441 -0.00113281 3.81697e-06
-29.4858 -0.00115278 3.91845e-06
-29.2396 -0.00117232 4.01857e-06
-29.0035 -0.00119154 4.11785e-06
-28.7758 -0.00121051 4.21668e-06
-28.5554 -0.00122931 4.31536e-06
-28.3415 -0.00124798 4.41413e-06
-28.1333 -0.00126657 4.51319e-06
-27.9302 -0.0012851 4.61271e-06
-27.7317 -0.00130362 4.71282e-06
-27.5373 -0.00132213 4.81365e-06
-27.3468 -0.00134066 4.91531e-06
-27.1598 -0.00135923 5.0179e-06
-26.9761 -0.00137786 5.12151e-06
-26.7954 -0.00139656 5.22622e-06
-26.6174 -0.00141535 5.33211e-06
-26.4421 -0.00143423 5.43927e-06
-26.2693 -0.00145322 5.54775e-06
-26.0988 -0.00147233 5.65763e-06
-25.9304 -0.00149156 5.76897e-06
-25.7641 -0.00151093 5.88184e-06
-25.5998 -0.00153045 5.9963e-06
-25.4373 -0.00155013 6.11242e-06
-25.2766 -0.00156997 6.23025e-06
-25.1175 -0.00158997 6.34985e-06
-24.9601 -0.00161016 6.4713e-06
-24.8041 -0.00163054 6.59464e-06
-24.6496 -0.0016511 6.71994e-06
-24.4966 -0.00167187 6.84727e-06
-24.3448 -0.00169285 6.97668e-06
-24.1944 -0.00171404 7.10823e-06
-24.0451 -0.00173545 7.242e-06
-23.8971 -0.00175709 7.37804e-06
-23.7502 -0.00177897 7.51642e-06
-23.6044 -0.00180109 7.65721e-06
-23.4597 -0.00182346 7.80047e-06
-23.316 -0.00184608 7.94628e-06
-23.1733 -0.00186897 8.0947e-06
-23.0316 -0.00189213 8.24581e-06
-22.8908 -0.00191557 8.39969e-06
-22.7509 -0.00193929 8.5564e-06
-22.6118 -0.0019633 8.71602e-06
-22.4736 -0.00198761 8.87863e-06
-22.3363 -0.00201223 9.04432e-06
-22.1997 -0.00203717 9.21317e-06
-22.0639 -0.00206242 9.38526e-06
-21.9288 -0.00208801 9.56067e-06
-21.7945 -0.00211393 9.73951e-06
-21.6609 -0.0021402 9.92186e-06
-21.528 -0.00216682 1.01078e-05
-21.3958 -0.0021938 1.02975e-05
-21.2642 -0.00222115 1.04909e-05
-21.1332 -0.00224888 1.06883e-05
-21.0029 -0.002277 1.08897e-05
-20.8732 -0.00230552 1.10952e-05
-20.7441 -0.00233444 1.1305e-05
-20.6156 -0.00236377 1.15191e-05
-20.4876 -0.00239353 1.17376e-05
-20.3602 -0.00242373 1.19608e-05
-20.2333 -0.00245437 1.21887e-05
-20.1069 -0.00248546 1.24214e-05
-19.9811 -0.00251702 1.26591e-05
-19.8557 -0.00254906 1.2902e-05
-19.7309 -0.00258158 1.31501e-05
-19.6065 -0.0026146 1.34036e-05
-19.4826 -0.00264813 1.36628e-05
-19.3592 -0.00268218 1.39276e-05
-19.2362 -0.00271677 1.41983e-05
-19.1137 -0.0027519 1.44751e-05
-18.9916 -0.0027876 1.47582e-05
-18.8699 -0.00282386 1.50476e-05
-18.7487 -0.00286071 1.53437e-05
-18.6278 -0.00289816 1.56466e-05
-18.5074 -0.00293622 1.59564e-05
-18.3873 -0.00297492 1.62735e-05
-18.2676 -0.00301425 1.65979e-05
-18.1483 -0.00305425 1.69301e-05
-18.0294 -0.00309492 1.727e-05
-17.9108 -0.00313628 1.76181e-05
-17.7926 -0.00317835 1.79745e-05
-17.6748 -0.00322115 1.83395e-05
-17.5572 -0.00326469 1.87134e-05
-17.4401 -0.00330899 1.90965e-05
-17.3232 -0.00335407 1.94889e-05
-17.2067 -0.00339995 1.98911e-05
-17.0905 -0.00344666 2.03032e-05
-16.9746 -0.0034942 2.07258e-05
-16.859 -0.00354261 2.11589e-05
-16.7437 -0.0035919 2.16031e-05
-16.6288 -0.00364209 2.20586e-05
-16.5141 -0.00369322 2.25258e-05
-16.3997 -0.0037453 2.30052e-05
-16.2856 -0.00379836 2.3497e-05
-16.1717 -0.00385243 2.40017e-05
-16.0582 -0.00390753 2.45198e-05
-15.9449 -0.00396368 2.50516e-05
-15.8319 -0.00402092 2.55977e-05
-15.7191 -0.00407928 2.61585e-05
-15.6066 -0.00413879 2.67345e-05
-15.4943 -0.00419947 2.73262e-05
-15.3823 -0.00426136 2.79342e-05
-15.2705 -0.00432449 2.85591e-05
-15.159 -0.0043889 2.92013e-05
-15.0477 -0.00445463 2.98616e-05
-14.9367 -0.0045217 3.05406e-05
-14.8258 -0.00459016 3.12389e-05
-14.7152 -0.00466005 3.19572e-05
-14.6049 -0.00473141 3.26963e-05
-14.4947 -0.00480427 3.34569e-05
-14.3848 -0.00487869 3.42398e-05
-14.275 -0.00495471 3.50458e-05
-14.1655 -0.00503238 3.58758e-05
-14.0562 -0.00511174 3.67306e-05
-13.9471 -0.00519285 3.76113e-05
-13.8382 -0.00527576 3.85187e-05
-13.7294 -0.00536052 3.94539e-05
-13.6209 -0.00544719 4.04181e-05
-13.5126 -0.00553583 4.14122e-05
-13.4044 -0.0056265 4.24375e-05
-13.2965 -0.00571926 4.34952e-05
-13.1887 -0.00581418 4.45867e-05
-13.0811 -0.00591133 4.57131e-05
-12.9737 -0.00601078 4.68761e-05
-12.8664 -0.0061126 4.8077e-05
-12.7593 -0.00621688 4.93174e-05
-12.6524 -0.00632368 5.0599e-05
-12.5457 -0.00643309 5.19234e-05
-12.4391 -0.00654521 5.32925e-05
-12.3327 -0.00666012 5.47082e-05
-12.2265 -0.00677792 5.61724e-05
-12.1204 -0.0068987 5.76874e-05
-12.0144 -0.00702257 5.92552e-05
-11.9086 -0.00714964 6.08782e-05
-11.803 -0.00728001 6.25589e-05
-11.6975 -0.00741381 6.42998e-05
-11.5922 -0.00755116 6.61037e-05
-11.487 -0.00769218 6.79734e-05
-11.3819 -0.00783702 6.99119e-05
-11.277 -0.0079858 7.19226e-05
-11.1722 -0.00813867 7.40087e-05
-11.0676 -0.0082958 7.61738e-05
-10.9631 -0.00845733 7.84218e-05
-10.8587 -0.00862344 8.07565e-05
-10.7545 -0.00879431 8.31823e-05
-10.6503 -0.00897011 8.57036e-05
-10.5463 -0.00915105 8.83252e-05
-10.4425 -0.00933733 9.10521e-05
-10.3387 -0.00952915 9.38897e-05
-10.2351 -0.00972675 9.68437e-05
-10.1316 -0.00993036 9.99201e-05
-10.0282 -0.0101402 0.000103125
-9.92496 -0.0103566 0.000106466
-9.82181 -0.0105798 0.00010995
-9.71877 -0.0108101 0.000113584
-9.61583 -0.0110478 0.000117378
-9.51301 -0.0112932 0.000121339
-9.4103 -0.0115466 0.000125477
-9.30769 -0.0118085 0.000129803
-9.20518 -0.0120792 0.000134326
-9.10278 -0.0123591 0.000139059
-9.00048 -0.0126486 0.000144014
-8.89828 -0.0129482 0.000149204
-8.79618 -0.0132583 0.000154643
-8.69417 -0.0135795 0.000160346
-8.59226 -0.0139123 0.00016633
-8.49044 -0.0142573 0.000172612
-8.38872 -0.0146151 0.000179211
-8.28708 -0.0149863 0.000186148
-8.18554 -0.0153717 0.000193445
-8.08408 -0.0157718 0.000201125
-7.98271 -0.0161877 0.000209214
-7.88143 -0.01662 0.00021774
-7.78023 -0.0170696 0.000226733
-7.67911 -0.0175376 0.000236226
-7.57807 -0.0180249 0.000246254
-7.47712 -0.0185326 0.000256856
-7.37624 -0.0190619 0.000268073
-7.27544 -0.0196141 0.000279952
-7.17471 -0.0201905 0.000292543
-7.07406 -0.0207926 0.000305899
-6.97348 -0.0214219 0.000320082
-6.87298 -0.0220801 0.000335156
-6.77254 -0.0227691 0.000351193
-6.67218 -0.0234908 0.000368273
-6.57188 -0.0242474 0.000386483
-6.47166 -0.0250412 0.000405919
-6.37149 -0.0258747 0.000426687
-6.2714 -0.0267506 0.000448904
-6.17136 -0.027672 0.000472703
-6.07139 -0.028642 0.000498226
-5.97148 -0.0296643 0.000525638
-5.87163 -0.0307427 0.000555117
-5.77184 -0.0318815 0.000586865
-5.67211 -0.0330854 0.000621111
-5.57243 -0.0343595 0.000658107
-5.47281 -0.0357095 0.000698142
-5.37325 -0.0371417 0.000741539
-5.27373 -0.0386631 0.000788666
-5.17427 -0.0402815 0.000839942
-5.07487 -0.0420054 0.000895842
-4.97551 -0.0438444 0.000956913
-4.8762 -0.0458094 0.00102378
-4.77694 -0.0479123 0.00109716
-4.67772 -0.0501669 0.0011779
-4.57855 -0.0525885 0.00126695
-4.47943 -0.0551944 0.00136546
-4.38035 -0.0580046 0.00147474
-4.28131 -0.0610417 0.00159635
-4.18232 -0.0643317 0.00173213
-4.08336 -0.0679044 0.00188429
-3.98445 -0.0717946 0.00205545
-3.88557 -0.0760425 0.00224878
-3.78673 -0.0806952 0.00246812
-3.68793 -0.0858082 0.00271816
-3.58916 -0.0914471 0.00300471
-3.49043 -0.0976904 0.00333495
-3.39173 -0.104632 0.00371792
-3.29307 -0.112386 0.00416508
-3.19443 -0.121092 0.00469113
-3.09583 -0.130922 0.0053152
-2.99725 -0.142092 0.00606248
-2.89871 -0.154872 0.00696672
-2.80019 -0.169613 0.00807395
-2.7017 -0.186768 0.00944824
-2.60323 -0.206941 0.0111808
-2.50479 -0.230951 0.0134052
-2.40638 -0.259932 0.0163227
-2.30798 -0.295509 0.0202492
-2.20961 -0.340081 0.0257012
-2.11126 -0.397353 0.0335726
-2.01293 -0.473343 0.0455173
-1.91462 -0.578494 0.0648795
-1.81632 -0.732581 0.0992672
-1.71804 -0.977706 0.169145
-1.61978 -1.41934 0.345666
-1.52154 -2.3729 1.0128
-1.42331 -2.71274 5.74494
-1.32509 3.45611 2.25897
-1.22689 2.05528 0.556214
-1.12869 1.42195 0.234418
-1.03051 1.10073 0.126506
-0.932337 0.911306 0.0779958
-0.834173 0.788479 0.0520867
-0.736016 0.703877 0.0365638
-0.637867 0.643357 0.0264465
-0.539723 0.599145 0.019395
-0.441585 0.566666 0.0141887
-0.343451 0.5431 0.0101339
-0.24532 0.526667 0.00680576
-0.147191 0.51625 0.00392307
-0.0490634 0.511194 0.00128213
0.0490634 0.511194 -0.00128213
0.147191 0.51625 -0.00392307
0.24532 0.526667 -0.00680576
0.343451 0.5431 -0.0101339
0.441585 0.566666 -0.0141887
0.539723 0.599145 -0.019395
0.637867 0.643357 -0.0264465
0.736016 0.703877 -0.0365638
0.834173 0.788479 -0.0520867
0.932337 0.911306 -0.0779958
1.03051 1.10073 -0.126506
1.12869 1.42195 -0.234418
1.22689 2.05528 -0.556214
1.32509 3.45611 -2.25897
1.42331 -2.71274 -5.74494
1.52154 -2.3729 -1.0128
1.61978 -1.41934 -0.345666
1.71804 -0.977706 -0.169145
1.81632 -0.732581 -0.0992672
1.91462 -0.578494 -0.0648795
2.01293 -0.473343 -0.0455173
2.11126 -0.397353 -0.0335726
2.20961 -0.340081 -0.0257012
2.30798 -0.295509 -0.0202492
2.40638 -0.259932 -0.0163227
2.50479 -0.230951 -0.0134052
2.60323 -0.206941 -0.0111808
2.7017 -0.186768 -0.00944824
2.80019 -0.169613 -0.00807395
2.89871 -0.154872 -0.00696672
2.99725 -0.142092 -0.00606248
3.09583 -0.130922 -0.0053152
3.19443 -0.121092 -0.00469113
3.29307 -0.112386 -0.00416508
3.39173 -0.104632 -0.00371792
3.49043 -0.0976904 -0.00333495
3.58916 -0.0914471 -0.00300471
3.68793 -0.0858082 -0.00271816
3.78673 -0.0806952 -0.00246812
3.88557 -0.0760425 -0.00224878
3.98445 -0.0717946 -0.00205545
4.08336 -0.0679044 -0.00188429
4.18232 -0.0643317 -0.00173213
4.28131 -0.0610417 -0.00159635
4.38035 -0.0580046 -0.00147474
4.47943 -0.0551944 -0.00136546
4.57855 -0.0525885 -0.00126695
4.67772 -0.0501669 -0.0011779
4.77694 -0.0479123 -0.00109716
4.8762 -0.0458094 -0.00102378
4.97551 -0.0438444 -0.000956913
5.07487 -0.0420054 -0.000895842
5.17427 -0.0402815 -0.000839942
5.27373 -0.0386631 -0.000788666
5.37325 -0.0371417 -0.000741539
5.47281 -0.0357095 -0.000698142
5.57243 -0.0343595 -0.000658107
5.67211 -0.0330854 -0.000621111
5.77184 -0.0318815 -0.000586865
5.87163 -0.0307427 -0.000555117
5.97148 -0.0296643 -0.000525638
6.07139 -0.028642 -0.000498226
6.17136 -0.027672 -0.000472703
6.2714 -0.0267506 -0.000448904
6.37149 -0.0258747 -0.000426687
6.47166 -0.0250412 -0.000405919
6.57188 -0.0242474 -0.000386483
6.67218 -0.0234908 -0.000368273
6.77254 -0.0227691 -0.000351193
6.87298 -0.0220801 -0.000335156
6.97348 -0.0214219 -0.000320082
7.07406 -0.0207926 -0.000305899
7.17471 -0.0201905 -0.000292543
7.27544 -0.0196141 -0.000279952
7.37624 -0.0190619 -0.000268073
7.47712 -0.0185326 -0.000256856
7.57807 -0.0180249 -0.000246254
7.67911 -0.0175376 -0.000236226
7.78023 -0.0170696 -0.000226733
7.88143 -0.01662 -0.00021774
7.98271 -0.0161877 -0.000209214
8.08408 -0.0157718 -0.000201125
8.18554 -0.0153717 -0.000193445
8.28708 -0.0149863 -0.000186148
8.38872 -0.0146151 -0.000179211
8.49044 -0.0142573 -0.000172612
8.59226 -0.0139123 -0.00016633
8.69417 -0.0135795 -0.000160346
8.79618 -0.0132583 -0.000154643
8.89828 -0.0129482 -0.000149204
9.00048 -0.0126486 -0.000144014
9.10278 -0.0123591 -0.000139059
9.20518 -0.0120792 -0.000134326
9.30769 -0.0118085 -0.000129803
9.4103 -0.0115466 -0.000125477
9.51301 -0.0112932 -0.000121339
9.61583 -0.0110478 -0.000117378
9.71877 -0.0108101 -0.000113584
9.82181 -0.0105798 -0.00010995
9.92496 -0.0103566 -0.000106466
10.0282 -0.0101402 -0.000103125
10.1316 -0.00993036 -9.99201e-05
10.2351 -0.00972675 -9.68437e-05
10.3387 -0.00952915 -9.38897e-05
10.4425 -0.00933733 -9.10521e-05
10.5463 -0.00915105 -8.83252e-05
10.6503 -0.00897011 -8.57036e-05
10.7545 -0.00879431 -8.31823e-05
10.8587 -0.00862344 -8.07565e-05
10.9631 -0.00845733 -7.84218e-05
11.0676 -0.0082958 -7.61738e-05
11.1722 -0.00813867 -7.40087e-05
11.277 -0.0079858 -7.19226e-05
11.3819 -0.00783702 -6.99119e-05
11.487 -0.00769218 -6.79734e-05
11.5922 -0.00755116 -6.61037e-05
11.6975 -0.00741381 -6.42998e-05
11.803 -0.00728001 -6.25589e-05
11.9086 -0.00714964 -6.08782e-05
12.0144 -0.00702257 -5.92552e-05
12.1204 -0.0068987 -5.76874e-05
12.2265 -0.00677792 -5.61724e-05
12.3327 -0.00666012 -5.47082e-05
12.4391 -0.00654521 -5.32925e-05
12.5457 -0.00643309 -5.19234e-05
12.6524 -0.00632368 -5.0599e-05
12.7593 -0.00621688 -4.93174e-05
12.8664 -0.0061126 -4.8077e-05
12.9737 -0.00601078 -4.68761e-05
13.0811 -0.00591133 -4.57131e-05
13.1887 -0.00581418 -4.45867e-05
13.2965 -0.00571926 -4.34952e-05
13.4044 -0.0056265 -4.24375e-05
13.5126 -0.00553583 -4.14122e-05
13.6209 -0.00544719 -4.04181e-05
13.7294 -0.00536052 -3.94539e-05
13.8382 -0.00527576 -3.85187e-05
13.9471 -0.00519285 -3.76113e-05
14.0562 -0.00511174 -3.67306e-05
14.1655 -0.00503238 -3.58758e-05
14.275 -0.00495471 -3.50458e-05
14.3848 -0.00487869 -3.42398e-05
14.4947 -0.00480427 -3.34569e-05
14.6049 -0.00473141 -3.26963e-05
14.7152 -0.00466005 -3.19572e-05
14.8258 -0.00459016 -3.12389e-05
14.9367 -0.0045217 -3.05406e-05
15.0477 -0.00445463 -2.98616e-05
15.159 -0.0043889 -2.92013e-05
15.2705 -0.00432449 -2.85591e-05
15.3823 -0.00426136 -2.79342e-05
15.4943 -0.00419947 -2.73262e-05
15.6066 -0.00413879 -2.67345e-05
15.7191 -0.00407928 -2.61585e-05
15.8319 -0.00402092 -2.55977e-05
15.9449 -0.00396368 -2.50516e-05
16.0582 -0.00390753 -2.45198e-05
16.1717 -0.00385243 -2.40017e-05
16.2856 -0.00379836 -2.3497e-05
16.3997 -0.0037453 -2.30052e-05
16.5141 -0.00369322 -2.25258e-05
16.6288 -0.00364209 -2.20586e-05
16.7437 -0.0035919 -2.16031e-05
16.859 -0.00354261 -2.11589e-05
16.9746 -0.0034942 -2.07258e-05
17.0905 -0.00344666 -2.03032e-05
17.2067 -0.00339995 -1.98911e-05
17.3232 -0.00335407 -1.94889e-05
17.4401 -0.00330899 -1.90965e-05
17.5572 -0.00326469 -1.87134e-05
17.6748 -0.00322115 -1.83395e-05
17.7926 -0.00317835 -1.79745e-05
17.9108 -0.00313628 -1.76181e-05
18.0294 -0.00309492 -1.727e-05
18.1483 -0.00305425 -1.69301e-05
18.2676 -0.00301425 -1.65979e-05
18.3873 -0.00297492 -1.62735e-05
18.5074 -0.00293622 -1.59564e-05
18.6278 -0.00289816 -1.56466e-05
18.7487 -0.00286071 -1.53437e-05
18.8699 -0.00282386 -1.50476e-05
18.9916 -0.0027876 -1.47582e-05
19.1137 -0.0027519 -1.44751e-05
19.2362 -0.00271677 -1.41983e-05
19.3592 -0.00268218 -1.39276e-05
19.4826 -0.00264813 -1.36628e-05
19.6065 -0.0026146 -1.34036e-05
19.7309 -0.00258158 -1.31501e-05
19.8557 -0.00254906 -1.2902e-05
19.9811 -0.00251702 -1.26591e-05
20.1069 -0.00248546 -1.24214e-05
20.2333 -0.00245437 -1.21887e-05
20.3602 -0.00242373 -1.19608e-05
20.4876 -0.00239353 -1.17376e-05
20.6156 -0.00236377 -1.15191e-05
20.7441 -0.00233444 -1.1305e-05
20.8732 -0.00230552 -1.10952e-05
21.0029 -0.002277 -1.08897e-05
21.1332 -0.00224888 -1.06883e-05
21.2642 -0.00222115 -1.04909e-05
21.3958 -0.0021938 -1.02975e-05
21.528 -0.00216682 -1.01078e-05
21.6609 -0.0021402 -9.92186e-06
21.7945 -0.00211393 -9.73951e-06
21.9288 -0.00208801 -9.56067e-06
22.0639 -0.00206242 -9.38526e-06
22.1997 -0.00203717 -9.21317e-06
22.3363 -0.00201223 -9.04432e-06
22.4736 -0.00198761 -8.87863e-06
22.6118 -0.0019633 -8.71602e-06
22.7509 -0.00193929 -8.5564e-06
22.8908 -0.00191557 -8.39969e-06
23.0316 -0.00189213 -8.24581e-06
23.1733 -0.00186897 -8.0947e-06
23.316 -0.00184608 -7.94628e-06
23.4597 -0.00182346 -7.80047e-06
23.6044 -0.00180109 -7.65721e-06
23.7502 -0.00177897 -7.51642e-06
23.8971 -0.00175709 -7.37804e-06
24.0451 -0.00173545 -7.242e-06
24.1944 -0.00171404 -7.10823e-06
24.3448 -0.00169285 -6.97668e-06
24.4966 -0.00167187 -6.84727e-06
24.6496 -0.0016511 -6.71994e-06
24.8041 -0.00163054 -6.59464e-06
24.9601 -0.00161016 -6.4713e-06
25.1175 -0.00158997 -6.34985e-06
25.2766 -0.00156997 -6.23025e-06
25.4373 -0.00155013 -6.11242e-06
25.5998 -0.00153045 -5.9963e-06
25.7641 -0.00151093 -5.88184e-06
25.9304 -0.00149156 -5.76897e-06
26.0988 -0.00147233 -5.65763e-06
26.2693 -0.00145322 -5.54775e-06
26.4421 -0.00143423 -5.43927e-06
26.6174 -0.00141535 -5.33211e-06
26.7954 -0.00139656 -5.22622e-06
26.9761 -0.00137786 -5.12151e-06
27.1598 -0.00135923 -5.0179e-06
27.3468 -0.00134066 -4.91531e-06
27.5373 -0.00132213 -4.81365e-06
27.7317 -0.00130362 -4.71282e-06
27.9302 -0.0012851 -4.61271e-06
28.1333 -0.00126657 -4.51319e-06
28.3415 -0.00124798 -4.41413e-06
28.5554 -0.00122931 -4.31536e-06
28.7758 -0.00121051 -4.21668e-06
29.0035 -0.00119154 -4.11785e-06
29.2396 -0.00117232 -4.01857e-06
29.4858 -0.00115278 -3.91845e-06
29.7441 -0.00113281 -3.81697e-06
30.0173 -0.00111223 -3.71337e-06
30.3101 -0.00109081 -3.60652e-06
30.6297 -0.00106812 -3.49449e-06
30.9905 -0.00104334 -3.37351e-06
31.4301 -0.0010143 -3.23356e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.125Nc1QuantumOneLoop/GApTwoLoop.txt <==
-31.4301 -0.00101543 3.23338e-06
-30.9905 -0.00104454 3.38549e-06
-30.6297 -0.00106937 3.49564e-06
-30.3101 -0.00109212 3.61517e-06
-30.0173 -0.0011136 3.70672e-06
-29.7441 -0.00113422 3.81804e-06
-29.4858 -0.00115425 3.91992e-06
-29.2396 -0.00117384 4.04126e-06
-29.0035 -0.0011931 4.12453e-06
-28.7758 -0.00121213 4.22645e-06
-28.5554 -0.00123098 4.32592e-06
-28.3415 -0.0012497 4.43302e-06
-28.1333 -0.00126834 4.5159e-06
-27.9302 -0.00128693 4.63468e-06
-27.7317 -0.00130549 4.721e-06
-27.5373 -0.00132406 4.82976e-06
-27.3468 -0.00134264 4.9292e-06
-27.1598 -0.00136127 5.03455e-06
-26.9761 -0.00137996 5.13312e-06
-26.7954 -0.00139872 5.24902e-06
-26.6174 -0.00141756 5.34023e-06
-26.4421 -0.0014365 5.46567e-06
-26.2693 -0.00145555 5.55715e-06
-26.0988 -0.00147472 5.68286e-06
-25.9304 -0.00149402 5.78312e-06
-25.7641 -0.00151345 5.90474e-06
-25.5998 -0.00153304 6.01436e-06
-25.4373 -0.00155278 6.13551e-06
-25.2766 -0.00157269 6.24908e-06
-25.1175 -0.00159277 6.3763e-06
-24.9601 -0.00161302 6.48867e-06
-24.8041 -0.00163347 6.62573e-06
-24.6496 -0.00165411 6.73593e-06
-24.4966 -0.00167496 6.88202e-06
-24.3448 -0.00169601 6.99315e-06
-24.1944 -0.00171728 7.14462e-06
-24.0451 -0.00173878 7.26115e-06
-23.8971 -0.0017605 7.41441e-06
-23.7502 -0.00178246 7.53954e-06
-23.6044 -0.00180467 7.69314e-06
-23.4597 -0.00182713 7.82753e-06
-23.316 -0.00184985 7.98263e-06
-23.1733 -0.00187283 8.12462e-06
-23.0316 -0.00189609 8.28416e-06
-22.8908 -0.00191962 8.43106e-06
-22.7509 -0.00194344 8.59832e-06
-22.6118 -0.00196756 8.74775e-06
-22.4736 -0.00199198 8.92516e-06
-22.3363 -0.00201671 9.07607e-06
-22.1997 -0.00204176 9.26454e-06
-22.0639 -0.00206713 9.41747e-06
-21.9288 -0.00209283 9.61643e-06
-21.7945 -0.00211887 9.77323e-06
-21.6609 -0.00214526 9.98113e-06
-21.528 -0.00217201 1.01443e-05
-21.3958 -0.00219912 1.03594e-05
-21.2642 -0.00222661 1.05315e-05
-21.1332 -0.00225448 1.07522e-05
-21.0029 -0.00228274 1.0935e-05
-20.8732 -0.0023114 1.11609e-05
-20.7441 -0.00234047 1.13555e-05
-20.6156 -0.00236996 1.15869e-05
-20.4876 -0.00239987 1.17932e-05
-20.3602 -0.00243023 1.20316e-05
-20.2333 -0.00246104 1.22489e-05
-20.1069 -0.0024923 1.24963e-05
-19.9811 -0.00252404 1.27233e-05
-19.8557 -0.00255625 1.29822e-05
-19.7309 -0.00258896 1.32177e-05
-19.6065 -0.00262217 1.34903e-05
-19.4826 -0.0026559 1.37334e-05
-19.3592 -0.00269015 1.40217e-05
-19.2362 -0.00272495 1.42719e-05
-19.1137 -0.00276029 1.45772e-05
-18.9916 -0.00279621 1.4835e-05
-18.8699 -0.0028327 1.51581e-05
-18.7487 -0.00286978 1.54244e-05
-18.6278 -0.00290747 1.57654e-05
-18.5074 -0.00294578 1.6042e-05
-18.3873 -0.00298473 1.64006e-05
-18.2676 -0.00302433 1.66896e-05
-18.1483 -0.00306459 1.70653e-05
-18.0294 -0.00310554 1.7369e-05
-17.9108 -0.00314719 1.77613e-05
-17.7926 -0.00318956 1.80821e-05
-17.6748 -0.00323266 1.84906e-05
-17.5572 -0.00327651 1.88308e-05
-17.4401 -0.00332114 1.92556e-05
-17.3232 -0.00336656 1.96172e-05
-17.2067 -0.00341278 2.00588e-05
-17.0905 -0.00345984 2.04433e-05
-16.9746 -0.00350775 2.09028e-05
-16.859 -0.00355654 2.13115e-05
-16.7437 -0.00360622 2.17906e-05
-16.6288 -0.00365683 2.22242e-05
-16.5141 -0.00370837 2.27252e-05
-16.3997 -0.00376089 2.31842e-05
-16.2856 -0.00381439 2.371e-05
-16.1717 -0.00386892 2.41946e-05
-16.0582 -0.0039245 2.47483e-05
-15.9449 -0.00398115 2.52588e-05
-15.8319 -0.0040389 2.58438e-05
-15.7191 -0.00409779 2.63803e-05
-15.6066 -0.00415784 2.70004e-05
-15.4943 -0.00421909 2.75633e-05
-15.3823 -0.00428156 2.82222e-05
-15.2705 -0.0043453 2.88124e-05
-15.159 -0.00441034 2.95138e-05
-15.0477 -0.00447672 3.01323e-05
-14.9367 -0.00454447 3.08799e-05
-14.8258 -0.00461363 3.15284e-05
-14.7152 -0.00468424 3.23257e-05
-14.6049 -0.00475635 3.30065e-05
-14.4947 -0.00482999 3.3857e-05
-14.3848 -0.00490522 3.45731e-05
-14.275 -0.00498208 3.548e-05
-14.1655 -0.00506062 3.62349e-05
-14.0562 -0.00514089 3.72014e-05
-13.9471 -0.00522294 3.79995e-05
-13.8382 -0.00530682 3.90287e-05
-13.7294 -0.00539259 3.9875e-05
-13.6209 -0.00548032 4.09702e-05
-13.5126 -0.00557005 4.18703e-05
-13.4044 -0.00566186 4.30349e-05
-13.2965 -0.00575581 4.39951e-05
-13.1887 -0.00585196 4.52329e-05
-13.0811 -0.0059504 4.62601e-05
-12.9737 -0.00605118 4.75752e-05
-12.8664 -0.0061544 4.86767e-05
-12.7593 -0.00626012 5.0074e-05
-12.6524 -0.00636844 5.12579e-05
-12.5457 -0.00647943 5.27427e-05
-12.4391 -0.00659319 5.40176e-05
-12.3327 -0.00670981 5.55965e-05
-12.2265 -0.00682941 5.69714e-05
-12.1204 -0.00695205 5.86518e-05
-12.0144 -0.00707788 6.01364e-05
-11.9086 -0.00720699 6.1927e-05
-11.803 -0.0073395 6.35316e-05
-11.6975 -0.00747552 6.54427e-05
-11.5922 -0.00761521 6.71782e-05
-11.487 -0.00775867 6.92216e-05
-11.3819 -0.00790606 7.10998e-05
-11.277 -0.00805752 7.3289e-05
-11.1722 -0.0082132 7.53226e-05
-11.0676 -0.00837326 7.76735e-05
-10.9631 -0.00853789 7.9876e-05
-10.8587 -0.00870723 8.24068e-05
-10.7545 -0.0088815 8.47932e-05
-10.6503 -0.00906087 8.75245e-05
-10.5463 -0.00924556 9.01113e-05
-10.4425 -0.00943576 9.30669e-05
-10.3387 -0.00963175 9.5872e-05
-10.2351 -0.00983369 9.90791e-05
-10.1316 -0.0100419 0.000102123
-10.0282 -0.0102566 0.000105612
-9.92496 -0.0104781 0.000108918
-9.82181 -0.0107067 0.000112725
-9.71877 -0.0109426 0.000116317
-9.61583 -0.0111863 0.000120482
-9.51301 -0.011438 0.000124391
-9.4103 -0.0116982 0.00012896
-9.30769 -0.0119671 0.000133218
-9.20518 -0.0122453 0.000138244
-9.10278 -0.0125331 0.00014289
-9.00048 -0.012831 0.000148434
-8.89828 -0.0131396 0.000153512
-8.79618 -0.0134591 0.000159644
-8.69417 -0.0137904 0.000165206
-8.59226 -0.0141339 0.000172005
-8.49044 -0.0144903 0.000178111
-8.38872 -0.0148601 0.000185671
-8.28708 -0.0152443 0.000192391
-8.18554 -0.0156433 0.000200821
-8.08408 -0.0160583 0.000208238
-7.98271 -0.0164897 0.000217665
-7.88143 -0.0169389 0.000225877
-7.78023 -0.0174064 0.000236449
-7.67911 -0.0178937 0.000245573
-7.57807 -0.0184015 0.000257465
-7.47712 -0.0189316 0.000267641
-7.37624 -0.0194845 0.000281063
-7.27544 -0.0200626 0.000292457
-7.17471 -0.0206664 0.000307658
-7.07406 -0.0212985 0.000320474
-6.97348 -0.0219597 0.000337753
-6.87298 -0.022653 0.000352238
-6.77254 -0.0233794 0.000371957
-6.67218 -0.0241423 0.000388414
-6.57188 -0.024943 0.000411016
-6.47166 -0.0257854 0.00042982
-6.37149 -0.0266711 0.00045585
-6.2714 -0.0276049 0.000477469
-6.17136 -0.0285885 0.000507604
-6.07139 -0.0296279 0.000532629
-5.97148 -0.0307249 0.000567718
-5.87163 -0.031887 0.000596903
-5.77184 -0.0331163 0.000638028
-5.67211 -0.034422 0.000672347
-5.57243 -0.0358068 0.000720899
-5.47281 -0.0372818 0.000761633
-5.37325 -0.0388508 0.000819436
-5.27373 -0.0405274 0.000868298
-5.17427 -0.0423164 0.000937784
-5.07487 -0.0442354 0.00099712
-4.97551 -0.0462903 0.00108161
-4.8762 -0.0485038 0.00115472
-4.77694 -0.050884 0.00125889
-4.67772 -0.0534605 0.00135059
-4.57855 -0.0562446 0.00148126
-4.47943 -0.0592758 0.00159893
-4.38035 -0.0625703 0.00176662
-4.28131 -0.066183 0.00192234
-4.18232 -0.070138 0.00214453
-4.08336 -0.0745144 0.00236005
-3.98445 -0.0793511 0.00266925
-3.88557 -0.0847697 0.00298963
-3.78673 -0.0908393 0.00345746
-3.68793 -0.0977655 0.00399739
-3.58916 -0.105691 0.00482783
-3.49043 -0.11502 0.00598393
-3.39173 -0.126096 0.00802792
-3.29307 -0.139756 0.0119473
-3.19443 -0.155795 0.0210722
-3.09583 -0.166782 0.0421827
-2.99725 -0.161172 0.0462583
-2.89871 -0.164249 0.0366622
-2.80019 -0.18113 0.0303004
-2.7017 -0.206263 0.0282446
-2.60323 -0.237324 0.0301696
-2.50479 -0.275837 0.0344531
-2.40638 -0.324911 0.0432345
-2.30798 -0.390187 0.0565614
-2.20961 -0.48079 0.0820299
-2.11126 -0.615941 0.127463
-2.01293 -0.831989 0.235017
-1.91462 -1.21727 0.531941
-1.81632 -1.6466 1.76146
-1.71804 1.05212 2.94726
-1.61978 1.44293 0.940523
-1.52154 1.01062 0.398106
-1.42331 0.740831 0.236803
-1.32509 0.573641 0.173897
-1.22689 0.452174 0.157957
-1.12869 0.35646 0.171299
-1.03051 0.298103 0.180549
-0.932337 0.399766 0.2943
-0.834173 0.583202 0.298305
-0.736016 0.597576 0.146676
-0.637867 0.540622 0.0727155
-0.539723 0.493446 0.0392632
-0.441585 0.4598 0.0244795
-0.343451 0.436834 0.0146631
-0.24532 0.421355 0.00971014
-0.147191 0.411876 0.00473626
-0.0490634 0.407318 0.0019959
0.0490634 0.407318 -0.0019959
0.147191 0.411876 -0.00473626
0.24532 0.421355 -0.00971014
0.343451 0.436834 -0.0146631
0.441585 0.4598 -0.0244795
0.539723 0.493446 -0.0392632
0.637867 0.540622 -0.0727155
0.736016 0.597576 -0.146676
0.834173 0.583202 -0.298305
0.932337 0.399766 -0.2943
1.03051 0.298103 -0.180549
1.12869 0.35646 -0.171299
1.22689 0.452174 -0.157957
1.32509 0.573641 -0.173897
1.42331 0.740831 -0.236803
1.52154 1.01062 -0.398106
1.61978 1.44293 -0.940523
1.71804 1.05212 -2.94726
1.81632 -1.6466 -1.76146
1.91462 -1.21727 -0.531941
2.01293 -0.831989 -0.235017
2.11126 -0.615941 -0.127463
2.20961 -0.48079 -0.0820299
2.30798 -0.390187 -0.0565614
2.40638 -0.324911 -0.0432345
2.50479 -0.275837 -0.0344531
2.60323 -0.237324 -0.0301696
2.7017 -0.206263 -0.0282446
2.80019 -0.18113 -0.0303004
2.89871 -0.164249 -0.0366622
2.99725 -0.161172 -0.0462583
3.09583 -0.166782 -0.0421827
3.19443 -0.155795 -0.0210722
3.29307 -0.139756 -0.0119473
3.39173 -0.126096 -0.00802792
3.49043 -0.11502 -0.00598393
3.58916 -0.105691 -0.00482783
3.68793 -0.0977655 -0.00399739
3.78673 -0.0908393 -0.00345746
3.88557 -0.0847697 -0.00298963
3.98445 -0.0793511 -0.00266925
4.08336 -0.0745144 -0.00236005
4.18232 -0.070138 -0.00214453
4.28131 -0.066183 -0.00192234
4.38035 -0.0625703 -0.00176662
4.47943 -0.0592758 -0.00159893
4.57855 -0.0562446 -0.00148126
4.67772 -0.0534605 -0.00135059
4.77694 -0.050884 -0.00125889
4.8762 -0.0485038 -0.00115472
4.97551 -0.0462903 -0.00108161
5.07487 -0.0442354 -0.00099712
5.17427 -0.0423164 -0.000937784
5.27373 -0.0405274 -0.000868298
5.37325 -0.0388508 -0.000819436
5.47281 -0.0372818 -0.000761633
5.57243 -0.0358068 -0.000720899
5.67211 -0.034422 -0.000672347
5.77184 -0.0331163 -0.000638028
5.87163 -0.031887 -0.000596903
5.97148 -0.0307249 -0.000567718
6.07139 -0.0296279 -0.000532629
6.17136 -0.0285885 -0.000507604
6.2714 -0.0276049 -0.000477469
6.37149 -0.0266711 -0.00045585
6.47166 -0.0257854 -0.00042982
6.57188 -0.024943 -0.000411016
6.67218 -0.0241423 -0.000388414
6.77254 -0.0233794 -0.000371957
6.87298 -0.022653 -0.000352238
6.97348 -0.0219597 -0.000337753
7.07406 -0.0212985 -0.000320474
7.17471 -0.0206664 -0.000307658
7.27544 -0.0200626 -0.000292457
7.37624 -0.0194845 -0.000281063
7.47712 -0.0189316 -0.000267641
7.57807 -0.0184015 -0.000257465
7.67911 -0.0178937 -0.000245573
7.78023 -0.0174064 -0.000236449
7.88143 -0.0169389 -0.000225877
7.98271 -0.0164897 -0.000217665
8.08408 -0.0160583 -0.000208238
8.18554 -0.0156433 -0.000200821
8.28708 -0.0152443 -0.000192391
8.38872 -0.0148601 -0.000185671
8.49044 -0.0144903 -0.000178111
8.59226 -0.0141339 -0.000172005
8.69417 -0.0137904 -0.000165206
8.79618 -0.0134591 -0.000159644
8.89828 -0.0131396 -0.000153512
9.00048 -0.012831 -0.000148434
9.10278 -0.0125331 -0.00014289
9.20518 -0.0122453 -0.000138244
9.30769 -0.0119671 -0.000133218
9.4103 -0.0116982 -0.00012896
9.51301 -0.011438 -0.000124391
9.61583 -0.0111863 -0.000120482
9.71877 -0.0109426 -0.000116317
9.82181 -0.0107067 -0.000112725
9.92496 -0.0104781 -0.000108918
10.0282 -0.0102566 -0.000105612
10.1316 -0.0100419 -0.000102123
10.2351 -0.00983369 -9.90791e-05
10.3387 -0.00963175 -9.5872e-05
10.4425 -0.00943576 -9.30669e-05
10.5463 -0.00924556 -9.01113e-05
10.6503 -0.00906087 -8.75245e-05
10.7545 -0.0088815 -8.47932e-05
10.8587 -0.00870723 -8.24068e-05
10.9631 -0.00853789 -7.9876e-05
11.0676 -0.00837326 -7.76735e-05
11.1722 -0.0082132 -7.53226e-05
11.277 -0.00805752 -7.3289e-05
11.3819 -0.00790606 -7.10998e-05
11.487 -0.00775867 -6.92216e-05
11.5922 -0.00761521 -6.71782e-05
11.6975 -0.00747552 -6.54427e-05
11.803 -0.0073395 -6.35316e-05
11.9086 -0.00720699 -6.1927e-05
12.0144 -0.00707788 -6.01364e-05
12.1204 -0.00695205 -5.86518e-05
12.2265 -0.00682941 -5.69714e-05
12.3327 -0.00670981 -5.55965e-05
12.4391 -0.00659319 -5.40176e-05
12.5457 -0.00647943 -5.27427e-05
12.6524 -0.00636844 -5.12579e-05
12.7593 -0.00626012 -5.0074e-05
12.8664 -0.0061544 -4.86767e-05
12.9737 -0.00605118 -4.75752e-05
13.0811 -0.0059504 -4.62601e-05
13.1887 -0.00585196 -4.52329e-05
13.2965 -0.00575581 -4.39951e-05
13.4044 -0.00566186 -4.30349e-05
13.5126 -0.00557005 -4.18703e-05
13.6209 -0.00548032 -4.09702e-05
13.7294 -0.00539259 -3.9875e-05
13.8382 -0.00530682 -3.90287e-05
13.9471 -0.00522294 -3.79995e-05
14.0562 -0.00514089 -3.72014e-05
14.1655 -0.00506062 -3.62349e-05
14.275 -0.00498208 -3.548e-05
14.3848 -0.00490522 -3.45731e-05
14.4947 -0.00482999 -3.3857e-05
14.6049 -0.00475635 -3.30065e-05
14.7152 -0.00468424 -3.23257e-05
14.8258 -0.00461363 -3.15284e-05
14.9367 -0.00454447 -3.08799e-05
15.0477 -0.00447672 -3.01323e-05
15.159 -0.00441034 -2.95138e-05
15.2705 -0.0043453 -2.88124e-05
15.3823 -0.00428156 -2.82222e-05
15.4943 -0.00421909 -2.75633e-05
15.6066 -0.00415784 -2.70004e-05
15.7191 -0.00409779 -2.63803e-05
15.8319 -0.0040389 -2.58438e-05
15.9449 -0.00398115 -2.52588e-05
16.0582 -0.0039245 -2.47483e-05
16.1717 -0.00386892 -2.41946e-05
16.2856 -0.00381439 -2.371e-05
16.3997 -0.00376089 -2.31842e-05
16.5141 -0.00370837 -2.27252e-05
16.6288 -0.00365683 -2.22242e-05
16.7437 -0.00360622 -2.17906e-05
16.859 -0.00355654 -2.13115e-05
16.9746 -0.00350775 -2.09028e-05
17.0905 -0.00345984 -2.04433e-05
17.2067 -0.00341278 -2.00588e-05
17.3232 -0.00336656 -1.96172e-05
17.4401 -0.00332114 -1.92556e-05
17.5572 -0.00327651 -1.88308e-05
17.6748 -0.00323266 -1.84906e-05
17.7926 -0.00318956 -1.80821e-05
17.9108 -0.00314719 -1.77613e-05
18.0294 -0.00310554 -1.7369e-05
18.1483 -0.00306459 -1.70653e-05
18.2676 -0.00302433 -1.66896e-05
18.3873 -0.00298473 -1.64006e-05
18.5074 -0.00294578 -1.6042e-05
18.6278 -0.00290747 -1.57654e-05
18.7487 -0.00286978 -1.54244e-05
18.8699 -0.0028327 -1.51581e-05
18.9916 -0.00279621 -1.4835e-05
19.1137 -0.00276029 -1.45772e-05
19.2362 -0.00272495 -1.42719e-05
19.3592 -0.00269015 -1.40217e-05
19.4826 -0.0026559 -1.37334e-05
19.6065 -0.00262217 -1.34903e-05
19.7309 -0.00258896 -1.32177e-05
19.8557 -0.00255625 -1.29822e-05
19.9811 -0.00252404 -1.27233e-05
20.1069 -0.0024923 -1.24963e-05
20.2333 -0.00246104 -1.22489e-05
20.3602 -0.00243023 -1.20316e-05
20.4876 -0.00239987 -1.17932e-05
20.6156 -0.00236996 -1.15869e-05
20.7441 -0.00234047 -1.13555e-05
20.8732 -0.0023114 -1.11609e-05
21.0029 -0.00228274 -1.0935e-05
21.1332 -0.00225448 -1.07522e-05
21.2642 -0.00222661 -1.05315e-05
21.3958 -0.00219912 -1.03594e-05
21.528 -0.00217201 -1.01443e-05
21.6609 -0.00214526 -9.98113e-06
21.7945 -0.00211887 -9.77323e-06
21.9288 -0.00209283 -9.61643e-06
22.0639 -0.00206713 -9.41747e-06
22.1997 -0.00204176 -9.26454e-06
22.3363 -0.00201671 -9.07607e-06
22.4736 -0.00199198 -8.92516e-06
22.6118 -0.00196756 -8.74775e-06
22.7509 -0.00194344 -8.59832e-06
22.8908 -0.00191962 -8.43106e-06
23.0316 -0.00189609 -8.28416e-06
23.1733 -0.00187283 -8.12462e-06
23.316 -0.00184985 -7.98263e-06
23.4597 -0.00182713 -7.82753e-06
23.6044 -0.00180467 -7.69314e-06
23.7502 -0.00178246 -7.53954e-06
23.8971 -0.0017605 -7.41441e-06
24.0451 -0.00173878 -7.26115e-06
24.1944 -0.00171728 -7.14462e-06
24.3448 -0.00169601 -6.99315e-06
24.4966 -0.00167496 -6.88202e-06
24.6496 -0.00165411 -6.73593e-06
24.8041 -0.00163347 -6.62573e-06
24.9601 -0.00161302 -6.48867e-06
25.1175 -0.00159277 -6.3763e-06
25.2766 -0.00157269 -6.24908e-06
25.4373 -0.00155278 -6.13551e-06
25.5998 -0.00153304 -6.01436e-06
25.7641 -0.00151345 -5.90474e-06
25.9304 -0.00149402 -5.78312e-06
26.0988 -0.00147472 -5.68286e-06
26.2693 -0.00145555 -5.55715e-06
26.4421 -0.0014365 -5.46567e-06
26.6174 -0.00141756 -5.34023e-06
26.7954 -0.00139872 -5.24902e-06
26.9761 -0.00137996 -5.13312e-06
27.1598 -0.00136127 -5.03455e-06
27.3468 -0.00134264 -4.9292e-06
27.5373 -0.00132406 -4.82976e-06
27.7317 -0.00130549 -4.721e-06
27.9302 -0.00128693 -4.63468e-06
28.1333 -0.00126834 -4.5159e-06
28.3415 -0.0012497 -4.43302e-06
28.5554 -0.00123098 -4.32592e-06
28.7758 -0.00121213 -4.22645e-06
29.0035 -0.0011931 -4.12453e-06
29.2396 -0.00117384 -4.04126e-06
29.4858 -0.00115425 -3.91992e-06
29.7441 -0.00113422 -3.81804e-06
30.0173 -0.0011136 -3.70672e-06
30.3101 -0.00109212 -3.61517e-06
30.6297 -0.00106937 -3.49564e-06
30.9905 -0.00104454 -3.38549e-06
31.4301 -0.00101543 -3.23338e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.125Nc1QuantumOneLoop/GAp_FRG.txt <==
-31.4301 -0.00101389 3.23079e-06
-30.9905 -0.0010429 3.3708e-06
-30.6297 -0.00106766 3.49143e-06
-30.3101 -0.00109033 3.60345e-06
-30.0173 -0.00111174 3.70997e-06
-29.7441 -0.0011323 3.81357e-06
-29.4858 -0.00115226 3.91454e-06
-29.2396 -0.00117178 4.01443e-06
-29.0035 -0.00119097 4.11356e-06
-28.7758 -0.00120993 4.21313e-06
-28.5554 -0.00122871 4.31123e-06
-28.3415 -0.00124736 4.40944e-06
-28.1333 -0.00126593 4.50873e-06
-27.9302 -0.00128445 4.60842e-06
-27.7317 -0.00130294 4.70736e-06
-27.5373 -0.00132144 4.80906e-06
-27.3468 -0.00133995 4.91006e-06
-27.1598 -0.0013585 5.01215e-06
-26.9761 -0.00137711 5.11646e-06
-26.7954 -0.00139579 5.22013e-06
-26.6174 -0.00141456 5.32593e-06
-26.4421 -0.00143342 5.43401e-06
-26.2693 -0.00145238 5.54003e-06
-26.0988 -0.00147147 5.65229e-06
-25.9304 -0.00149068 5.76176e-06
-25.7641 -0.00151003 5.874e-06
-25.5998 -0.00152953 5.99098e-06
-25.4373 -0.00154918 6.10278e-06
-25.2766 -0.00156899 6.2237e-06
-25.1175 -0.00158897 6.34272e-06
-24.9601 -0.00160914 6.46013e-06
-24.8041 -0.00162948 6.59023e-06
-24.6496 -0.00165002 6.70779e-06
-24.4966 -0.00167076 6.83925e-06
-24.3448 -0.00169171 6.96945e-06
-24.1944 -0.00171287 7.09425e-06
-24.0451 -0.00173426 7.23675e-06
-23.8971 -0.00175587 7.36509e-06
-23.7502 -0.00177772 7.50543e-06
-23.6044 -0.0017998 7.64965e-06
-23.4597 -0.00182214 7.78476e-06
-23.316 -0.00184473 7.93844e-06
-23.1733 -0.00186759 8.08111e-06
-23.0316 -0.00189071 8.2332e-06
-22.8908 -0.00191412 8.38835e-06
-22.7509 -0.0019378 8.54217e-06
-22.6118 -0.00196178 8.70299e-06
-22.4736 -0.00198605 8.86483e-06
-22.3363 -0.00201063 9.03003e-06
-22.1997 -0.00203553 9.19788e-06
-22.0639 -0.00206074 9.37092e-06
-21.9288 -0.00208628 9.54425e-06
-21.7945 -0.00211216 9.72346e-06
-21.6609 -0.00213839 9.90569e-06
-21.528 -0.00216496 1.00897e-05
-21.3958 -0.0021919 1.02806e-05
-21.2642 -0.0022192 1.04718e-05
-21.1332 -0.00224689 1.06703e-05
-21.0029 -0.00227495 1.08692e-05
-20.8732 -0.00230342 1.10762e-05
-20.7441 -0.00233229 1.12832e-05
-20.6156 -0.00236157 1.14984e-05
-20.4876 -0.00239127 1.17151e-05
-20.3602 -0.00242141 1.19383e-05
-20.2333 -0.00245199 1.2165e-05
-20.1069 -0.00248303 1.23973e-05
-19.9811 -0.00251452 1.26342e-05
-19.8557 -0.0025465 1.2876e-05
-19.7309 -0.00257895 1.31238e-05
-19.6065 -0.00261191 1.33759e-05
-19.4826 -0.00264537 1.36346e-05
-19.3592 -0.00267935 1.38982e-05
-19.2362 -0.00271386 1.4168e-05
-19.1137 -0.00274892 1.44427e-05
-18.9916 -0.00278454 1.47256e-05
-18.8699 -0.00282072 1.50148e-05
-18.7487 -0.00285749 1.53088e-05
-18.6278 -0.00289485 1.56117e-05
-18.5074 -0.00293283 1.5919e-05
-18.3873 -0.00297143 1.62365e-05
-18.2676 -0.00301068 1.65579e-05
-18.1483 -0.00305058 1.68908e-05
-18.0294 -0.00309115 1.72272e-05
-17.9108 -0.00313241 1.75762e-05
-17.7926 -0.00317438 1.79288e-05
-17.6748 -0.00321707 1.82946e-05
-17.5572 -0.0032605 1.86648e-05
-17.4401 -0.00330469 1.90482e-05
-17.3232 -0.00334965 1.94372e-05
-17.2067 -0.00339541 1.98391e-05
-17.0905 -0.00344199 2.02481e-05
-16.9746 -0.00348941 2.067e-05
-16.859 -0.00353768 2.11001e-05
-16.7437 -0.00358683 2.15432e-05
-16.6288 -0.00363689 2.19959e-05
-16.5141 -0.00368787 2.24614e-05
-16.3997 -0.0037398 2.29383e-05
-16.2856 -0.00379271 2.34277e-05
-16.1717 -0.00384661 2.39301e-05
-16.0582 -0.00390154 2.44456e-05
-15.9449 -0.00395752 2.49745e-05
-15.8319 -0.00401459 2.55183e-05
-15.7191 -0.00407276 2.60756e-05
-15.6066 -0.00413208 2.66491e-05
-15.4943 -0.00419256 2.72374e-05
-15.3823 -0.00425425 2.78423e-05
-15.2705 -0.00431718 2.84633e-05
-15.159 -0.00438137 2.9103e-05
-15.0477 -0.00444687 2.9758e-05
-14.9367 -0.00451371 3.04354e-05
-14.8258 -0.00458193 3.11271e-05
-14.7152 -0.00465157 3.18437e-05
-14.6049 -0.00472266 3.25764e-05
-14.4947 -0.00479526 3.33342e-05
-14.3848 -0.0048694 3.41102e-05
-14.275 -0.00494513 3.49143e-05
-14.1655 -0.0050225 3.57349e-05
-14.0562 -0.00510155 3.65893e-05
-13.9471 -0.00518234 3.74595e-05
-13.8382 -0.00526491 3.83647e-05
-13.7294 -0.00534933 3.92913e-05
-13.6209 -0.00543564 4.02511e-05
-13.5126 -0.0055239 4.12353e-05
-13.4044 -0.00561418 4.22586e-05
-13.2965 -0.00570654 4.33023e-05
-13.1887 -0.00580104 4.43927e-05
-13.0811 -0.00589776 4.55062e-05
-12.9737 -0.00599675 4.66627e-05
-12.8664 -0.0060981 4.78544e-05
-12.7593 -0.00620188 4.90867e-05
-12.6524 -0.00630817 5.03538e-05
-12.5457 -0.00641705 5.16764e-05
-12.4391 -0.00652861 5.30255e-05
-12.3327 -0.00664295 5.44356e-05
-12.2265 -0.00676014 5.58884e-05
-12.1204 -0.00688029 5.73865e-05
-12.0144 -0.00700351 5.8944e-05
-11.9086 -0.00712989 6.05578e-05
-11.803 -0.00725955 6.22119e-05
-11.6975 -0.0073926 6.39515e-05
-11.5922 -0.00752917 6.57334e-05
-11.487 -0.00766938 6.75801e-05
-11.3819 -0.00781336 6.95152e-05
-11.277 -0.00796125 7.14983e-05
-11.1722 -0.0081132 7.3558e-05
-11.0676 -0.00826935 7.57255e-05
-10.9631 -0.00842986 7.79286e-05
-10.8587 -0.00859491 8.02455e-05
-10.7545 -0.00876465 8.26691e-05
-10.6503 -0.00893928 8.51325e-05
-10.5463 -0.009119 8.77434e-05
-10.4425 -0.00930398 9.04654e-05
-10.3387 -0.00949445 9.32227e-05
-10.2351 -0.00969064 9.61876e-05
-10.1316 -0.00989275 9.924e-05
-10.0282 -0.0101011 0.000102351
-9.92496 -0.0103158 0.000105722
-9.82181 -0.0105373 0.000109163
-9.71877 -0.0107657 0.000112678
-9.61583 -0.0110015 0.000116548
-9.51301 -0.0112448 0.000120409
-9.4103 -0.0114962 0.000124432
-9.30769 -0.0117558 0.000128867
-9.20518 -0.0120241 0.000133238
-9.10278 -0.0123015 0.00013784
-9.00048 -0.0125884 0.000142988
-8.89828 -0.0128851 0.000147891
-8.79618 -0.0131924 0.000153262
-8.69417 -0.0135105 0.0001592
-8.59226 -0.0138399 0.000164773
-8.49044 -0.0141816 0.00017103
-8.38872 -0.0145356 0.000177989
-8.28708 -0.0149028 0.000184238
-8.18554 -0.0152841 0.000191722
-8.08408 -0.0156798 0.000199793
-7.98271 -0.0160908 0.000206917
-7.88143 -0.0165184 0.00021587
-7.78023 -0.0169624 0.000225376
-7.67911 -0.0174247 0.000233377
-7.57807 -0.0179064 0.000244405
-7.47712 -0.0184072 0.000255459
-7.37624 -0.0189296 0.000264616
-7.27544 -0.0194751 0.000278255
-7.17471 -0.0200429 0.000291263
-7.07406 -0.0206367 0.000301607
-6.97348 -0.0212579 0.000318981
-6.87298 -0.0219053 0.000334035
-6.77254 -0.0225844 0.000346003
-6.67218 -0.0232962 0.00036827
-6.57188 -0.0240388 0.000385824
-6.47166 -0.0248208 0.000399552
-6.37149 -0.0256421 0.000428795
-6.2714 -0.0265 0.000448882
-6.17136 -0.0274074 0.000465285
-6.07139 -0.0283619 0.000504159
-5.97148 -0.0293606 0.000526979
-5.87163 -0.0304226 0.000546569
-5.77184 -0.0315415 0.00059919
-5.67211 -0.0327139 0.000624166
-5.57243 -0.0339692 0.000648759
-5.47281 -0.0352933 0.000719939
-5.37325 -0.0366838 0.000747063
-5.27373 -0.0381846 0.000778447
-5.17427 -0.039769 0.000876566
-5.07487 -0.0414375 0.000904389
-4.97551 -0.0432565 0.000947595
-4.8762 -0.0451767 0.001083
-4.77694 -0.0472081 0.00111198
-4.67772 -0.0494494 0.00117497
-4.57855 -0.0518143 0.00136647
-4.47943 -0.0543348 0.00140063
-4.38035 -0.0571516 0.00150833
-4.28131 -0.0601226 0.00179001
-4.18232 -0.0633272 0.00185827
-4.08336 -0.0669509 0.00207089
-3.98445 -0.0708095 0.00253147
-3.88557 -0.0750702 0.00280797
-3.78673 -0.0798345 0.00353705
-3.68793 -0.0846881 0.00477862
-3.58916 -0.0895626 0.0059197
-3.49043 -0.0944934 0.00701135
-3.39173 -0.0997412 0.00771206
-3.29307 -0.105786 0.00792753
-3.19443 -0.112928 0.00792249
-3.09583 -0.121339 0.00789915
-2.99725 -0.131148 0.00802004
-2.89871 -0.1425 0.00839681
-2.80019 -0.155582 0.00913462
-2.7017 -0.170657 0.010296
-2.60323 -0.188114 0.0119624
-2.50479 -0.20853 0.0142263
-2.40638 -0.232721 0.0173202
-2.30798 -0.261823 0.021611
-2.20961 -0.297412 0.0278146
-2.11126 -0.34173 0.037104
-2.01293 -0.397973 0.0517129
-1.91462 -0.470779 0.0756419
-1.81632 -0.566719 0.116793
-1.71804 -0.694861 0.190883
-1.61978 -0.864598 0.33307
-1.52154 -1.06205 0.627826
-1.42331 -1.08843 1.19585
-1.32509 -0.626119 1.64585
-1.22689 -0.22561 1.71504
-1.12869 0.0871203 1.88252
-1.03051 0.704606 2.04573
-0.932337 1.47932 1.60189
-0.834173 1.62007 0.847913
-0.736016 1.41263 0.411327
-0.637867 1.20377 0.213341
-0.539723 1.05186 0.12001
-0.441585 0.947132 0.0719849
-0.343451 0.876092 0.0444886
-0.24532 0.829222 0.0271299
-0.147191 0.800679 0.0146812
-0.0490634 0.787146 0.0046878
0.0490634 0.787146 -0.0046878
0.147191 0.800679 -0.0146812
0.24532 0.829222 -0.0271299
0.343451 0.876092 -0.0444886
0.441585 0.947132 -0.0719849
0.539723 1.05186 -0.12001
0.637867 1.20377 -0.213341
0.736016 1.41263 -0.411327
0.834173 1.62007 -0.847913
0.932337 1.47932 -1.60189
1.03051 0.704606 -2.04573
1.12869 0.0871203 -1.88252
1.22689 -0.22561 -1.71504
1.32509 -0.626119 -1.64585
1.42331 -1.08843 -1.19585
1.52154 -1.06205 -0.627826
1.61978 -0.864598 -0.33307
1.71804 -0.694861 -0.190883
1.81632 -0.566719 -0.116793
1.91462 -0.470779 -0.0756419
2.01293 -0.397973 -0.0517129
2.11126 -0.34173 -0.037104
2.20961 -0.297412 -0.0278146
2.30798 -0.261823 -0.021611
2.40638 -0.232721 -0.0173202
2.50479 -0.20853 -0.0142263
2.60323 -0.188114 -0.0119624
2.7017 -0.170657 -0.010296
2.80019 -0.155582 -0.00913462
2.89871 -0.1425 -0.00839681
2.99725 -0.131148 -0.00802004
3.09583 -0.121339 -0.00789915
3.19443 -0.112928 -0.00792249
3.29307 -0.105786 -0.00792753
3.39173 -0.0997412 -0.00771206
3.49043 -0.0944934 -0.00701135
3.58916 -0.0895626 -0.0059197
3.68793 -0.0846881 -0.00477862
3.78673 -0.0798345 -0.00353705
3.88557 -0.0750702 -0.00280797
3.98445 -0.0708095 -0.00253147
4.08336 -0.0669509 -0.00207089
4.18232 -0.0633272 -0.00185827
4.28131 -0.0601226 -0.00179001
4.38035 -0.0571516 -0.00150833
4.47943 -0.0543348 -0.00140063
4.57855 -0.0518143 -0.00136647
4.67772 -0.0494494 -0.00117497
4.77694 -0.0472081 -0.00111198
4.8762 -0.0451767 -0.001083
4.97551 -0.0432565 -0.000947595
5.07487 -0.0414375 -0.000904389
5.17427 -0.039769 -0.000876566
5.27373 -0.0381846 -0.000778447
5.37325 -0.0366838 -0.000747063
5.47281 -0.0352933 -0.000719939
5.57243 -0.0339692 -0.000648759
5.67211 -0.0327139 -0.000624166
5.77184 -0.0315415 -0.00059919
5.87163 -0.0304226 -0.000546569
5.97148 -0.0293606 -0.000526979
6.07139 -0.0283619 -0.000504159
6.17136 -0.0274074 -0.000465285
6.2714 -0.0265 -0.000448882
6.37149 -0.0256421 -0.000428795
6.47166 -0.0248208 -0.000399552
6.57188 -0.0240388 -0.000385824
6.67218 -0.0232962 -0.00036827
6.77254 -0.0225844 -0.000346003
6.87298 -0.0219053 -0.000334035
6.97348 -0.0212579 -0.000318981
7.07406 -0.0206367 -0.000301607
7.17471 -0.0200429 -0.000291263
7.27544 -0.0194751 -0.000278255
7.37624 -0.0189296 -0.000264616
7.47712 -0.0184072 -0.000255459
7.57807 -0.0179064 -0.000244405
7.67911 -0.0174247 -0.000233377
7.78023 -0.0169624 -0.000225376
7.88143 -0.0165184 -0.00021587
7.98271 -0.0160908 -0.000206917
8.08408 -0.0156798 -0.000199793
8.18554 -0.0152841 -0.000191722
8.28708 -0.0149028 -0.000184238
8.38872 -0.0145356 -0.000177989
8.49044 -0.0141816 -0.00017103
8.59226 -0.0138399 -0.000164773
8.69417 -0.0135105 -0.0001592
8.79618 -0.0131924 -0.000153262
8.89828 -0.0128851 -0.000147891
9.00048 -0.0125884 -0.000142988
9.10278 -0.0123015 -0.00013784
9.20518 -0.0120241 -0.000133238
9.30769 -0.0117558 -0.000128867
9.4103 -0.0114962 -0.000124432
9.51301 -0.0112448 -0.000120409
9.61583 -0.0110015 -0.000116548
9.71877 -0.0107657 -0.000112678
9.82181 -0.0105373 -0.000109163
9.92496 -0.0103158 -0.000105722
10.0282 -0.0101011 -0.000102351
10.1316 -0.00989275 -9.924e-05
10.2351 -0.00969064 -9.61876e-05
10.3387 -0.00949445 -9.32227e-05
10.4425 -0.00930398 -9.04654e-05
10.5463 -0.009119 -8.77434e-05
10.6503 -0.00893928 -8.51325e-05
10.7545 -0.00876465 -8.26691e-05
10.8587 -0.00859491 -8.02455e-05
10.9631 -0.00842986 -7.79286e-05
11.0676 -0.00826935 -7.57255e-05
11.1722 -0.0081132 -7.3558e-05
11.277 -0.00796125 -7.14983e-05
11.3819 -0.00781336 -6.95152e-05
11.487 -0.00766938 -6.75801e-05
11.5922 -0.00752917 -6.57334e-05
11.6975 -0.0073926 -6.39515e-05
11.803 -0.00725955 -6.22119e-05
11.9086 -0.00712989 -6.05578e-05
12.0144 -0.00700351 -5.8944e-05
12.1204 -0.00688029 -5.73865e-05
12.2265 -0.00676014 -5.58884e-05
12.3327 -0.00664295 -5.44356e-05
12.4391 -0.00652861 -5.30255e-05
12.5457 -0.00641705 -5.16764e-05
12.6524 -0.00630817 -5.03538e-05
12.7593 -0.00620188 -4.90867e-05
12.8664 -0.0060981 -4.78544e-05
12.9737 -0.00599675 -4.66627e-05
13.0811 -0.00589776 -4.55062e-05
13.1887 -0.00580104 -4.43927e-05
13.2965 -0.00570654 -4.33023e-05
13.4044 -0.00561418 -4.22586e-05
13.5126 -0.0055239 -4.12353e-05
13.6209 -0.00543564 -4.02511e-05
13.7294 -0.00534933 -3.92913e-05
13.8382 -0.00526491 -3.83647e-05
13.9471 -0.00518234 -3.74595e-05
14.0562 -0.00510155 -3.65893e-05
14.1655 -0.0050225 -3.57349e-05
14.275 -0.00494513 -3.49143e-05
14.3848 -0.0048694 -3.41102e-05
14.4947 -0.00479526 -3.33342e-05
14.6049 -0.00472266 -3.25764e-05
14.7152 -0.00465157 -3.18437e-05
14.8258 -0.00458193 -3.11271e-05
14.9367 -0.00451371 -3.04354e-05
15.0477 -0.00444687 -2.9758e-05
15.159 -0.00438137 -2.9103e-05
15.2705 -0.00431718 -2.84633e-05
15.3823 -0.00425425 -2.78423e-05
15.4943 -0.00419256 -2.72374e-05
15.6066 -0.00413208 -2.66491e-05
15.7191 -0.00407276 -2.60756e-05
15.8319 -0.00401459 -2.55183e-05
15.9449 -0.00395752 -2.49745e-05
16.0582 -0.00390154 -2.44456e-05
16.1717 -0.00384661 -2.39301e-05
16.2856 -0.00379271 -2.34277e-05
16.3997 -0.0037398 -2.29383e-05
16.5141 -0.00368787 -2.24614e-05
16.6288 -0.00363689 -2.19959e-05
16.7437 -0.00358683 -2.15432e-05
16.859 -0.00353768 -2.11001e-05
16.9746 -0.00348941 -2.067e-05
17.0905 -0.00344199 -2.02481e-05
17.2067 -0.00339541 -1.98391e-05
17.3232 -0.00334965 -1.94372e-05
17.4401 -0.00330469 -1.90482e-05
17.5572 -0.0032605 -1.86648e-05
17.6748 -0.00321707 -1.82946e-05
17.7926 -0.00317438 -1.79288e-05
17.9108 -0.00313241 -1.75762e-05
18.0294 -0.00309115 -1.72272e-05
18.1483 -0.00305058 -1.68908e-05
18.2676 -0.00301068 -1.65579e-05
18.3873 -0.00297143 -1.62365e-05
18.5074 -0.00293283 -1.5919e-05
18.6278 -0.00289485 -1.56117e-05
18.7487 -0.00285749 -1.53088e-05
18.8699 -0.00282072 -1.50148e-05
18.9916 -0.00278454 -1.47256e-05
19.1137 -0.00274892 -1.44427e-05
19.2362 -0.00271386 -1.4168e-05
19.3592 -0.00267935 -1.38982e-05
19.4826 -0.00264537 -1.36346e-05
19.6065 -0.00261191 -1.33759e-05
19.7309 -0.00257895 -1.31238e-05
19.8557 -0.0025465 -1.2876e-05
19.9811 -0.00251452 -1.26342e-05
20.1069 -0.00248303 -1.23973e-05
20.2333 -0.00245199 -1.2165e-05
20.3602 -0.00242141 -1.19383e-05
20.4876 -0.00239127 -1.17151e-05
20.6156 -0.00236157 -1.14984e-05
20.7441 -0.00233229 -1.12832e-05
20.8732 -0.00230342 -1.10762e-05
21.0029 -0.00227495 -1.08692e-05
21.1332 -0.00224689 -1.06703e-05
21.2642 -0.0022192 -1.04718e-05
21.3958 -0.0021919 -1.02806e-05
21.528 -0.00216496 -1.00897e-05
21.6609 -0.00213839 -9.90569e-06
21.7945 -0.00211216 -9.72346e-06
21.9288 -0.00208628 -9.54425e-06
22.0639 -0.00206074 -9.37092e-06
22.1997 -0.00203553 -9.19788e-06
22.3363 -0.00201063 -9.03003e-06
22.4736 -0.00198605 -8.86483e-06
22.6118 -0.00196178 -8.70299e-06
22.7509 -0.0019378 -8.54217e-06
22.8908 -0.00191412 -8.38835e-06
23.0316 -0.00189071 -8.2332e-06
23.1733 -0.00186759 -8.08111e-06
23.316 -0.00184473 -7.93844e-06
23.4597 -0.00182214 -7.78476e-06
23.6044 -0.0017998 -7.64965e-06
23.7502 -0.00177772 -7.50543e-06
23.8971 -0.00175587 -7.36509e-06
24.0451 -0.00173426 -7.23675e-06
24.1944 -0.00171287 -7.09425e-06
24.3448 -0.00169171 -6.96945e-06
24.4966 -0.00167076 -6.83925e-06
24.6496 -0.00165002 -6.70779e-06
24.8041 -0.00162948 -6.59023e-06
24.9601 -0.00160914 -6.46013e-06
25.1175 -0.00158897 -6.34272e-06
25.2766 -0.00156899 -6.2237e-06
25.4373 -0.00154918 -6.10278e-06
25.5998 -0.00152953 -5.99098e-06
25.7641 -0.00151003 -5.874e-06
25.9304 -0.00149068 -5.76176e-06
26.0988 -0.00147147 -5.65229e-06
26.2693 -0.00145238 -5.54003e-06
26.4421 -0.00143342 -5.43401e-06
26.6174 -0.00141456 -5.32593e-06
26.7954 -0.00139579 -5.22013e-06
26.9761 -0.00137711 -5.11646e-06
27.1598 -0.0013585 -5.01215e-06
27.3468 -0.00133995 -4.91006e-06
27.5373 -0.00132144 -4.80906e-06
27.7317 -0.00130294 -4.70736e-06
27.9302 -0.00128445 -4.60842e-06
28.1333 -0.00126593 -4.50873e-06
28.3415 -0.00124736 -4.40944e-06
28.5554 -0.00122871 -4.31123e-06
28.7758 -0.00120993 -4.21313e-06
29.0035 -0.00119097 -4.11356e-06
29.2396 -0.00117178 -4.01443e-06
29.4858 -0.00115226 -3.91454e-06
29.7441 -0.0011323 -3.81357e-06
30.0173 -0.00111174 -3.70997e-06
30.3101 -0.00109033 -3.60345e-06
30.6297 -0.00106766 -3.49143e-06
30.9905 -0.0010429 -3.3708e-06
31.4301 -0.00101389 -3.23079e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.125Nc1QuantumOneLoop/GAp_OneLoopFRG.txt <==
-31.4301 -0.00101428 3.23344e-06
-30.9905 -0.00104332 3.37338e-06
-30.6297 -0.00106809 3.49435e-06
-30.3101 -0.00109078 3.60637e-06
-30.0173 -0.00111221 3.71321e-06
-29.7441 -0.00113278 3.81681e-06
-29.4858 -0.00115276 3.91828e-06
-29.2396 -0.0011723 4.01839e-06
-29.0035 -0.00119151 4.11766e-06
-28.7758 -0.00121048 4.21649e-06
-28.5554 -0.00122928 4.31516e-06
-28.3415 -0.00124795 4.41393e-06
-28.1333 -0.00126654 4.51298e-06
-27.9302 -0.00128507 4.61249e-06
-27.7317 -0.00130358 4.71259e-06
-27.5373 -0.00132209 4.81341e-06
-27.3468 -0.00134063 4.91506e-06
-27.1598 -0.0013592 5.01764e-06
-26.9761 -0.00137783 5.12124e-06
-26.7954 -0.00139653 5.22594e-06
-26.6174 -0.00141531 5.33183e-06
-26.4421 -0.00143419 5.43897e-06
-26.2693 -0.00145318 5.54745e-06
-26.0988 -0.00147229 5.65731e-06
-25.9304 -0.00149152 5.76865e-06
-25.7641 -0.00151089 5.88151e-06
-25.5998 -0.00153041 5.99596e-06
-25.4373 -0.00155008 6.11206e-06
-25.2766 -0.00156992 6.22988e-06
-25.1175 -0.00158993 6.34947e-06
-24.9601 -0.00161011 6.47091e-06
-24.8041 -0.00163048 6.59424e-06
-24.6496 -0.00165105 6.71953e-06
-24.4966 -0.00167182 6.84684e-06
-24.3448 -0.00169279 6.97623e-06
-24.1944 -0.00171398 7.10777e-06
-24.0451 -0.00173539 7.24152e-06
-23.8971 -0.00175703 7.37755e-06
-23.7502 -0.00177891 7.51591e-06
-23.6044 -0.00180103 7.65669e-06
-23.4597 -0.00182339 7.79993e-06
-23.316 -0.00184602 7.94573e-06
-23.1733 -0.0018689 8.09413e-06
-23.0316 -0.00189206 8.24523e-06
-22.8908 -0.0019155 8.39908e-06
-22.7509 -0.00193922 8.55577e-06
-22.6118 -0.00196323 8.71537e-06
-22.4736 -0.00198754 8.87797e-06
-22.3363 -0.00201216 9.04364e-06
-22.1997 -0.00203709 9.21246e-06
-22.0639 -0.00206234 9.38453e-06
-21.9288 -0.00208792 9.55992e-06
-21.7945 -0.00211384 9.73874e-06
-21.6609 -0.00214011 9.92106e-06
-21.528 -0.00216673 1.0107e-05
-21.3958 -0.00219371 1.02966e-05
-21.2642 -0.00222106 1.04901e-05
-21.1332 -0.00224879 1.06874e-05
-21.0029 -0.0022769 1.08888e-05
-20.8732 -0.00230542 1.10942e-05
-20.7441 -0.00233433 1.1304e-05
-20.6156 -0.00236367 1.1518e-05
-20.4876 -0.00239343 1.17366e-05
-20.3602 -0.00242362 1.19597e-05
-20.2333 -0.00245425 1.21875e-05
-20.1069 -0.00248535 1.24202e-05
-19.9811 -0.0025169 1.26579e-05
-19.8557 -0.00254894 1.29007e-05
-19.7309 -0.00258145 1.31488e-05
-19.6065 -0.00261447 1.34023e-05
-19.4826 -0.002648 1.36614e-05
-19.3592 -0.00268205 1.39262e-05
-19.2362 -0.00271663 1.41969e-05
-19.1137 -0.00275176 1.44736e-05
-18.9916 -0.00278745 1.47566e-05
-18.8699 -0.00282371 1.5046e-05
-18.7487 -0.00286056 1.53421e-05
-18.6278 -0.002898 1.56449e-05
-18.5074 -0.00293606 1.59546e-05
-18.3873 -0.00297475 1.62716e-05
-18.2676 -0.00301408 1.65961e-05
-18.1483 -0.00305407 1.69281e-05
-18.0294 -0.00309474 1.7268e-05
-17.9108 -0.0031361 1.7616e-05
-17.7926 -0.00317816 1.79724e-05
-17.6748 -0.00322095 1.83373e-05
-17.5572 -0.00326449 1.87111e-05
-17.4401 -0.00330878 1.90941e-05
-17.3232 -0.00335386 1.94864e-05
-17.2067 -0.00339974 1.98885e-05
-17.0905 -0.00344643 2.03006e-05
-16.9746 -0.00349397 2.0723e-05
-16.859 -0.00354237 2.11561e-05
-16.7437 -0.00359165 2.16002e-05
-16.6288 -0.00364184 2.20556e-05
-16.5141 -0.00369296 2.25227e-05
-16.3997 -0.00374504 2.30019e-05
-16.2856 -0.00379809 2.34936e-05
-16.1717 -0.00385215 2.39982e-05
-16.0582 -0.00390724 2.45162e-05
-15.9449 -0.00396338 2.50479e-05
-15.8319 -0.00402062 2.55938e-05
-15.7191 -0.00407897 2.61545e-05
-15.6066 -0.00413846 2.67303e-05
-15.4943 -0.00419914 2.73219e-05
-15.3823 -0.00426102 2.79297e-05
-15.2705 -0.00432414 2.85544e-05
-15.159 -0.00438854 2.91965e-05
-15.0477 -0.00445425 2.98566e-05
-14.9367 -0.00452132 3.05354e-05
-14.8258 -0.00458976 3.12335e-05
-14.7152 -0.00465964 3.19516e-05
-14.6049 -0.00473098 3.26905e-05
-14.4947 -0.00480384 3.34509e-05
-14.3848 -0.00487824 3.42335e-05
-14.275 -0.00495425 3.50392e-05
-14.1655 -0.0050319 3.5869e-05
-14.0562 -0.00511125 3.67235e-05
-13.9471 -0.00519234 3.76039e-05
-13.8382 -0.00527524 3.8511e-05
-13.7294 -0.00535998 3.9446e-05
-13.6209 -0.00544663 4.04098e-05
-13.5126 -0.00553525 4.14036e-05
-13.4044 -0.0056259 4.24285e-05
-13.2965 -0.00571865 4.34859e-05
-13.1887 -0.00581355 4.45769e-05
-13.0811 -0.00591068 4.5703e-05
-12.9737 -0.0060101 4.68655e-05
-12.8664 -0.0061119 4.80659e-05
-12.7593 -0.00621615 4.93058e-05
-12.6524 -0.00632292 5.05869e-05
-12.5457 -0.00643231 5.19108e-05
-12.4391 -0.0065444 5.32794e-05
-12.3327 -0.00665929 5.46945e-05
-12.2265 -0.00677705 5.61581e-05
-12.1204 -0.0068978 5.76724e-05
-12.0144 -0.00702164 5.92395e-05
-11.9086 -0.00714867 6.08618e-05
-11.803 -0.00727901 6.25417e-05
-11.6975 -0.00741278 6.42818e-05
-11.5922 -0.00755009 6.60848e-05
-11.487 -0.00769107 6.79537e-05
-11.3819 -0.00783586 6.98913e-05
-11.277 -0.00798459 7.19009e-05
-11.1722 -0.00813742 7.3986e-05
-11.0676 -0.0082945 7.615e-05
-10.9631 -0.00845598 7.83968e-05
-10.8587 -0.00862204 8.07302e-05
-10.7545 -0.00879285 8.31547e-05
-10.6503 -0.0089686 8.56746e-05
-10.5463 -0.00914947 8.82947e-05
-10.4425 -0.00933568 9.10201e-05
-10.3387 -0.00952744 9.3856e-05
-10.2351 -0.00972497 9.68082e-05
-10.1316 -0.0099285 9.98827e-05
-10.0282 -0.0101383 0.000103086
-9.92496 -0.0103546 0.000106425
-9.82181 -0.0105777 0.000109906
-9.71877 -0.0108079 0.000113538
-9.61583 -0.0110455 0.000117329
-9.51301 -0.0112908 0.000121287
-9.4103 -0.0115441 0.000125423
-9.30769 -0.0118059 0.000129745
-9.20518 -0.0120764 0.000134265
-9.10278 -0.0123562 0.000138995
-9.00048 -0.0126456 0.000143945
-8.89828 -0.012945 0.000149131
-8.79618 -0.013255 0.000154565
-8.69417 -0.013576 0.000160264
-8.59226 -0.0139087 0.000166243
-8.49044 -0.0142535 0.000172519
-8.38872 -0.0146111 0.000179113
-8.28708 -0.0149821 0.000186043
-8.18554 -0.0153672 0.000193333
-8.08408 -0.0157672 0.000201006
-7.98271 -0.0161827 0.000209087
-7.88143 -0.0166147 0.000217604
-7.78023 -0.0170641 0.000226588
-7.67911 -0.0175318 0.00023607
-7.57807 -0.0180187 0.000246087
-7.47712 -0.0185261 0.000256676
-7.37624 -0.0190551 0.000267881
-7.27544 -0.0196068 0.000279745
-7.17471 -0.0201828 0.00029232
-7.07406 -0.0207844 0.00030566
-6.97348 -0.0214132 0.000319824
-6.87298 -0.0220709 0.000334877
-6.77254 -0.0227593 0.000350892
-6.67218 -0.0234804 0.000367947
-6.57188 -0.0242363 0.00038613
-6.47166 -0.0250294 0.000405536
-6.37149 -0.0258621 0.000426271
-6.2714 -0.0267371 0.000448452
-6.17136 -0.0276575 0.00047221
-6.07139 -0.0286266 0.000497689
-5.97148 -0.0296477 0.00052505
-5.87163 -0.0307249 0.000554474
-5.77184 -0.0318623 0.000586161
-5.67211 -0.0330647 0.000620337
-5.57243 -0.0343372 0.000657255
-5.47281 -0.0356855 0.000697203
-5.37325 -0.0371157 0.000740501
-5.27373 -0.038635 0.000787518
-5.17427 -0.0402509 0.000838667
-5.07487 -0.0419721 0.000894425
-4.97551 -0.0438082 0.000955333
-4.8762 -0.0457698 0.00102201
-4.77694 -0.0478691 0.00109518
-4.67772 -0.0501195 0.00117567
-4.57855 -0.0525364 0.00126445
-4.47943 -0.0551371 0.00136262
-4.38035 -0.0579413 0.00147152
-4.28131 -0.0609716 0.00159268
-4.18232 -0.0642538 0.00172794
-4.08336 -0.0678177 0.00187948
-3.98445 -0.0716976 0.0020499
-3.88557 -0.0759337 0.00224234
-3.78673 -0.0805727 0.00246062
-3.68793 -0.0856697 0.00270939
-3.58916 -0.0912899 0.00299437
-3.49043 -0.097511 0.0033227
-3.39173 -0.104426 0.00370329
-3.29307 -0.112149 0.00414748
-3.19443 -0.120817 0.00466979
-3.09583 -0.130601 0.00528906
-2.99725 -0.141713 0.00603013
-2.89871 -0.154422 0.00692621
-2.80019 -0.169073 0.00802256
-2.7017 -0.186114 0.00938205
-2.60323 -0.206139 0.0110941
-2.50479 -0.229953 0.0132892
-2.40638 -0.25867 0.0161639
-2.30798 -0.293879 0.0200254
-2.20961 -0.337927 0.0253748
-2.11126 -0.39442 0.0330751
-2.01293 -0.469194 0.0447157
-1.91462 -0.57233 0.0634871
-1.81632 -0.722779 0.0965807
-1.71804 -0.960522 0.163076
-1.61978 -1.38444 0.32787
-1.52154 -2.28825 0.927612
-1.42331 -3.11087 5.14489
-1.32509 3.57949 2.57948
-1.22689 2.13156 0.601887
-1.12869 1.46 0.247505
-1.03051 1.12373 0.131923
-0.932337 0.927116 0.0807463
-0.834173 0.800323 0.0536704
-0.736016 0.713317 0.0375539
-0.637867 0.651243 0.0270999
-0.539723 0.605983 0.0198407
-0.441585 0.572782 0.0144967
-0.343451 0.548716 0.0103446
-0.24532 0.531948 0.00694295
-0.147191 0.521324 0.00400057
-0.0490634 0.516169 0.00130721
0.0490634 0.516169 -0.00130721
0.147191 0.521324 -0.00400057
0.24532 0.531948 -0.00694295
0.343451 0.548716 -0.0103446
0.441585 0.572782 -0.0144967
0.539723 0.605983 -0.0198407
0.637867 0.651243 -0.0270999
0.736016 0.713317 -0.0375539
0.834173 0.800323 -0.0536704
0.932337 0.927116 -0.0807463
1.03051 1.12373 -0.131923
1.12869 1.46 -0.247505
1.22689 2.13156 -0.601887
1.32509 3.57949 -2.57948
1.42331 -3.11087 -5.14489
1.52154 -2.28825 -0.927612
1.61978 -1.38444 -0.32787
1.71804 -0.960522 -0.163076
1.81632 -0.722779 -0.0965807
1.91462 -0.57233 -0.0634871
2.01293 -0.469194 -0.0447157
2.11126 -0.39442 -0.0330751
2.20961 -0.337927 -0.0253748
2.30798 -0.293879 -0.0200254
2.40638 -0.25867 -0.0161639
2.50479 -0.229953 -0.0132892
2.60323 -0.206139 -0.0110941
2.7017 -0.186114 -0.00938205
2.80019 -0.169073 -0.00802256
2.89871 -0.154422 -0.00692621
2.99725 -0.141713 -0.00603013
3.09583 -0.130601 -0.00528906
3.19443 -0.120817 -0.00466979
3.29307 -0.112149 -0.00414748
3.39173 -0.104426 -0.00370329
3.49043 -0.097511 -0.0033227
3.58916 -0.0912899 -0.00299437
3.68793 -0.0856697 -0.00270939
3.78673 -0.0805727 -0.00246062
3.88557 -0.0759337 -0.00224234
3.98445 -0.0716976 -0.0020499
4.08336 -0.0678177 -0.00187948
4.18232 -0.0642538 -0.00172794
4.28131 -0.0609716 -0.00159268
4.38035 -0.0579413 -0.00147152
4.47943 -0.0551371 -0.00136262
4.57855 -0.0525364 -0.00126445
4.67772 -0.0501195 -0.00117567
4.77694 -0.0478691 -0.00109518
4.8762 -0.0457698 -0.00102201
4.97551 -0.0438082 -0.000955333
5.07487 -0.0419721 -0.000894425
5.17427 -0.0402509 -0.000838667
5.27373 -0.038635 -0.000787518
5.37325 -0.0371157 -0.000740501
5.47281 -0.0356855 -0.000697203
5.57243 -0.0343372 -0.000657255
5.67211 -0.0330647 -0.000620337
5.77184 -0.0318623 -0.000586161
5.87163 -0.0307249 -0.000554474
5.97148 -0.0296477 -0.00052505
6.07139 -0.0286266 -0.000497689
6.17136 -0.0276575 -0.00047221
6.2714 -0.0267371 -0.000448452
6.37149 -0.0258621 -0.000426271
6.47166 -0.0250294 -0.000405536
6.57188 -0.0242363 -0.00038613
6.67218 -0.0234804 -0.000367947
6.77254 -0.0227593 -0.000350892
6.87298 -0.0220709 -0.000334877
6.97348 -0.0214132 -0.000319824
7.07406 -0.0207844 -0.00030566
7.17471 -0.0201828 -0.00029232
7.27544 -0.0196068 -0.000279745
7.37624 -0.0190551 -0.000267881
7.47712 -0.0185261 -0.000256676
7.57807 -0.0180187 -0.000246087
7.67911 -0.0175318 -0.00023607
7.78023 -0.0170641 -0.000226588
7.88143 -0.0166147 -0.000217604
7.98271 -0.0161827 -0.000209087
8.08408 -0.0157672 -0.000201006
8.18554 -0.0153672 -0.000193333
8.28708 -0.0149821 -0.000186043
8.38872 -0.0146111 -0.000179113
8.49044 -0.0142535 -0.000172519
8.59226 -0.0139087 -0.000166243
8.69417 -0.013576 -0.000160264
8.79618 -0.013255 -0.000154565
8.89828 -0.012945 -0.000149131
9.00048 -0.0126456 -0.000143945
9.10278 -0.0123562 -0.000138995
9.20518 -0.0120764 -0.000134265
9.30769 -0.0118059 -0.000129745
9.4103 -0.0115441 -0.000125423
9.51301 -0.0112908 -0.000121287
9.61583 -0.0110455 -0.000117329
9.71877 -0.0108079 -0.000113538
9.82181 -0.0105777 -0.000109906
9.92496 -0.0103546 -0.000106425
10.0282 -0.0101383 -0.000103086
10.1316 -0.0099285 -9.98827e-05
10.2351 -0.00972497 -9.68082e-05
10.3387 -0.00952744 -9.3856e-05
10.4425 -0.00933568 -9.10201e-05
10.5463 -0.00914947 -8.82947e-05
10.6503 -0.0089686 -8.56746e-05
10.7545 -0.00879285 -8.31547e-05
10.8587 -0.00862204 -8.07302e-05
10.9631 -0.00845598 -7.83968e-05
11.0676 -0.0082945 -7.615e-05
11.1722 -0.00813742 -7.3986e-05
11.277 -0.00798459 -7.19009e-05
11.3819 -0.00783586 -6.98913e-05
11.487 -0.00769107 -6.79537e-05
11.5922 -0.00755009 -6.60848e-05
11.6975 -0.00741278 -6.42818e-05
11.803 -0.00727901 -6.25417e-05
11.9086 -0.00714867 -6.08618e-05
12.0144 -0.00702164 -5.92395e-05
12.1204 -0.0068978 -5.76724e-05
12.2265 -0.00677705 -5.61581e-05
12.3327 -0.00665929 -5.46945e-05
12.4391 -0.0065444 -5.32794e-05
12.5457 -0.00643231 -5.19108e-05
12.6524 -0.00632292 -5.05869e-05
12.7593 -0.00621615 -4.93058e-05
12.8664 -0.0061119 -4.80659e-05
12.9737 -0.0060101 -4.68655e-05
13.0811 -0.00591068 -4.5703e-05
13.1887 -0.00581355 -4.45769e-05
13.2965 -0.00571865 -4.34859e-05
13.4044 -0.0056259 -4.24285e-05
13.5126 -0.00553525 -4.14036e-05
13.6209 -0.00544663 -4.04098e-05
13.7294 -0.00535998 -3.9446e-05
13.8382 -0.00527524 -3.8511e-05
13.9471 -0.00519234 -3.76039e-05
14.0562 -0.00511125 -3.67235e-05
14.1655 -0.0050319 -3.5869e-05
14.275 -0.00495425 -3.50392e-05
14.3848 -0.00487824 -3.42335e-05
14.4947 -0.00480384 -3.34509e-05
14.6049 -0.00473098 -3.26905e-05
14.7152 -0.00465964 -3.19516e-05
14.8258 -0.00458976 -3.12335e-05
14.9367 -0.00452132 -3.05354e-05
15.0477 -0.00445425 -2.98566e-05
15.159 -0.00438854 -2.91965e-05
15.2705 -0.00432414 -2.85544e-05
15.3823 -0.00426102 -2.79297e-05
15.4943 -0.00419914 -2.73219e-05
15.6066 -0.00413846 -2.67303e-05
15.7191 -0.00407897 -2.61545e-05
15.8319 -0.00402062 -2.55938e-05
15.9449 -0.00396338 -2.50479e-05
16.0582 -0.00390724 -2.45162e-05
16.1717 -0.00385215 -2.39982e-05
16.2856 -0.00379809 -2.34936e-05
16.3997 -0.00374504 -2.30019e-05
16.5141 -0.00369296 -2.25227e-05
16.6288 -0.00364184 -2.20556e-05
16.7437 -0.00359165 -2.16002e-05
16.859 -0.00354237 -2.11561e-05
16.9746 -0.00349397 -2.0723e-05
17.0905 -0.00344643 -2.03006e-05
17.2067 -0.00339974 -1.98885e-05
17.3232 -0.00335386 -1.94864e-05
17.4401 -0.00330878 -1.90941e-05
17.5572 -0.00326449 -1.87111e-05
17.6748 -0.00322095 -1.83373e-05
17.7926 -0.00317816 -1.79724e-05
17.9108 -0.0031361 -1.7616e-05
18.0294 -0.00309474 -1.7268e-05
18.1483 -0.00305407 -1.69281e-05
18.2676 -0.00301408 -1.65961e-05
18.3873 -0.00297475 -1.62716e-05
18.5074 -0.00293606 -1.59546e-05
18.6278 -0.002898 -1.56449e-05
18.7487 -0.00286056 -1.53421e-05
18.8699 -0.00282371 -1.5046e-05
18.9916 -0.00278745 -1.47566e-05
19.1137 -0.00275176 -1.44736e-05
19.2362 -0.00271663 -1.41969e-05
19.3592 -0.00268205 -1.39262e-05
19.4826 -0.002648 -1.36614e-05
19.6065 -0.00261447 -1.34023e-05
19.7309 -0.00258145 -1.31488e-05
19.8557 -0.00254894 -1.29007e-05
19.9811 -0.0025169 -1.26579e-05
20.1069 -0.00248535 -1.24202e-05
20.2333 -0.00245425 -1.21875e-05
20.3602 -0.00242362 -1.19597e-05
20.4876 -0.00239343 -1.17366e-05
20.6156 -0.00236367 -1.1518e-05
20.7441 -0.00233433 -1.1304e-05
20.8732 -0.00230542 -1.10942e-05
21.0029 -0.0022769 -1.08888e-05
21.1332 -0.00224879 -1.06874e-05
21.2642 -0.00222106 -1.04901e-05
21.3958 -0.00219371 -1.02966e-05
21.528 -0.00216673 -1.0107e-05
21.6609 -0.00214011 -9.92106e-06
21.7945 -0.00211384 -9.73874e-06
21.9288 -0.00208792 -9.55992e-06
22.0639 -0.00206234 -9.38453e-06
22.1997 -0.00203709 -9.21246e-06
22.3363 -0.00201216 -9.04364e-06
22.4736 -0.00198754 -8.87797e-06
22.6118 -0.00196323 -8.71537e-06
22.7509 -0.00193922 -8.55577e-06
22.8908 -0.0019155 -8.39908e-06
23.0316 -0.00189206 -8.24523e-06
23.1733 -0.0018689 -8.09413e-06
23.316 -0.00184602 -7.94573e-06
23.4597 -0.00182339 -7.79993e-06
23.6044 -0.00180103 -7.65669e-06
23.7502 -0.00177891 -7.51591e-06
23.8971 -0.00175703 -7.37755e-06
24.0451 -0.00173539 -7.24152e-06
24.1944 -0.00171398 -7.10777e-06
24.3448 -0.00169279 -6.97623e-06
24.4966 -0.00167182 -6.84684e-06
24.6496 -0.00165105 -6.71953e-06
24.8041 -0.00163048 -6.59424e-06
24.9601 -0.00161011 -6.47091e-06
25.1175 -0.00158993 -6.34947e-06
25.2766 -0.00156992 -6.22988e-06
25.4373 -0.00155008 -6.11206e-06
25.5998 -0.00153041 -5.99596e-06
25.7641 -0.00151089 -5.88151e-06
25.9304 -0.00149152 -5.76865e-06
26.0988 -0.00147229 -5.65731e-06
26.2693 -0.00145318 -5.54745e-06
26.4421 -0.00143419 -5.43897e-06
26.6174 -0.00141531 -5.33183e-06
26.7954 -0.00139653 -5.22594e-06
26.9761 -0.00137783 -5.12124e-06
27.1598 -0.0013592 -5.01764e-06
27.3468 -0.00134063 -4.91506e-06
27.5373 -0.00132209 -4.81341e-06
27.7317 -0.00130358 -4.71259e-06
27.9302 -0.00128507 -4.61249e-06
28.1333 -0.00126654 -4.51298e-06
28.3415 -0.00124795 -4.41393e-06
28.5554 -0.00122928 -4.31516e-06
28.7758 -0.00121048 -4.21649e-06
29.0035 -0.00119151 -4.11766e-06
29.2396 -0.0011723 -4.01839e-06
29.4858 -0.00115276 -3.91828e-06
29.7441 -0.00113278 -3.81681e-06
30.0173 -0.00111221 -3.71321e-06
30.3101 -0.00109078 -3.60637e-06
30.6297 -0.00106809 -3.49435e-06
30.9905 -0.00104332 -3.37338e-06
31.4301 -0.00101428 -3.23344e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.125Nc1QuantumOneLoop/GRpOneLoop.txt <==
-31.4301 -0.0010143 -3.23356e-06
-30.9905 -0.00104334 -3.37351e-06
-30.6297 -0.00106812 -3.49449e-06
-30.3101 -0.00109081 -3.60652e-06
-30.0173 -0.00111223 -3.71337e-06
-29.7441 -0.00113281 -3.81697e-06
-29.4858 -0.00115278 -3.91845e-06
-29.2396 -0.00117232 -4.01857e-06
-29.0035 -0.00119154 -4.11785e-06
-28.7758 -0.00121051 -4.21668e-06
-28.5554 -0.00122931 -4.31536e-06
-28.3415 -0.00124798 -4.41413e-06
-28.1333 -0.00126657 -4.51319e-06
-27.9302 -0.0012851 -4.61271e-06
-27.7317 -0.00130362 -4.71282e-06
-27.5373 -0.00132213 -4.81365e-06
-27.3468 -0.00134066 -4.91531e-06
-27.1598 -0.00135923 -5.0179e-06
-26.9761 -0.00137786 -5.12151e-06
-26.7954 -0.00139656 -5.22622e-06
-26.6174 -0.00141535 -5.33211e-06
-26.4421 -0.00143423 -5.43927e-06
-26.2693 -0.00145322 -5.54775e-06
-26.0988 -0.00147233 -5.65763e-06
-25.9304 -0.00149156 -5.76897e-06
-25.7641 -0.00151093 -5.88184e-06
-25.5998 -0.00153045 -5.9963e-06
-25.4373 -0.00155013 -6.11242e-06
-25.2766 -0.00156997 -6.23025e-06
-25.1175 -0.00158997 -6.34985e-06
-24.9601 -0.00161016 -6.4713e-06
-24.8041 -0.00163054 -6.59464e-06
-24.6496 -0.0016511 -6.71994e-06
-24.4966 -0.00167187 -6.84727e-06
-24.3448 -0.00169285 -6.97668e-06
-24.1944 -0.00171404 -7.10823e-06
-24.0451 -0.00173545 -7.242e-06
-23.8971 -0.00175709 -7.37804e-06
-23.7502 -0.00177897 -7.51642e-06
-23.6044 -0.00180109 -7.65721e-06
-23.4597 -0.00182346 -7.80047e-06
-23.316 -0.00184608 -7.94628e-06
-23.1733 -0.00186897 -8.0947e-06
-23.0316 -0.00189213 -8.24581e-06
-22.8908 -0.00191557 -8.39969e-06
-22.7509 -0.00193929 -8.5564e-06
-22.6118 -0.0019633 -8.71602e-06
-22.4736 -0.00198761 -8.87863e-06
-22.3363 -0.00201223 -9.04432e-06
-22.1997 -0.00203717 -9.21317e-06
-22.0639 -0.00206242 -9.38526e-06
-21.9288 -0.00208801 -9.56067e-06
-21.7945 -0.00211393 -9.73951e-06
-21.6609 -0.0021402 -9.92186e-06
-21.528 -0.00216682 -1.01078e-05
-21.3958 -0.0021938 -1.02975e-05
-21.2642 -0.00222115 -1.04909e-05
-21.1332 -0.00224888 -1.06883e-05
-21.0029 -0.002277 -1.08897e-05
-20.8732 -0.00230552 -1.10952e-05
-20.7441 -0.00233444 -1.1305e-05
-20.6156 -0.00236377 -1.15191e-05
-20.4876 -0.00239353 -1.17376e-05
-20.3602 -0.00242373 -1.19608e-05
-20.2333 -0.00245437 -1.21887e-05
-20.1069 -0.00248546 -1.24214e-05
-19.9811 -0.00251702 -1.26591e-05
-19.8557 -0.00254906 -1.2902e-05
-19.7309 -0.00258158 -1.31501e-05
-19.6065 -0.0026146 -1.34036e-05
-19.4826 -0.00264813 -1.36628e-05
-19.3592 -0.00268218 -1.39276e-05
-19.2362 -0.00271677 -1.41983e-05
-19.1137 -0.0027519 -1.44751e-05
-18.9916 -0.0027876 -1.47582e-05
-18.8699 -0.00282386 -1.50476e-05
-18.7487 -0.00286071 -1.53437e-05
-18.6278 -0.00289816 -1.56466e-05
-18.5074 -0.00293622 -1.59564e-05
-18.3873 -0.00297492 -1.62735e-05
-18.2676 -0.00301425 -1.65979e-05
-18.1483 -0.00305425 -1.69301e-05
-18.0294 -0.00309492 -1.727e-05
-17.9108 -0.00313628 -1.76181e-05
-17.7926 -0.00317835 -1.79745e-05
-17.6748 -0.00322115 -1.83395e-05
-17.5572 -0.00326469 -1.87134e-05
-17.4401 -0.00330899 -1.90965e-05
-17.3232 -0.00335407 -1.94889e-05
-17.2067 -0.00339995 -1.98911e-05
-17.0905 -0.00344666 -2.03032e-05
-16.9746 -0.0034942 -2.07258e-05
-16.859 -0.00354261 -2.11589e-05
-16.7437 -0.0035919 -2.16031e-05
-16.6288 -0.00364209 -2.20586e-05
-16.5141 -0.00369322 -2.25258e-05
-16.3997 -0.0037453 -2.30052e-05
-16.2856 -0.00379836 -2.3497e-05
-16.1717 -0.00385243 -2.40017e-05
-16.0582 -0.00390753 -2.45198e-05
-15.9449 -0.00396368 -2.50516e-05
-15.8319 -0.00402092 -2.55977e-05
-15.7191 -0.00407928 -2.61585e-05
-15.6066 -0.00413879 -2.67345e-05
-15.4943 -0.00419947 -2.73262e-05
-15.3823 -0.00426136 -2.79342e-05
-15.2705 -0.00432449 -2.85591e-05
-15.159 -0.0043889 -2.92013e-05
-15.0477 -0.00445463 -2.98616e-05
-14.9367 -0.0045217 -3.05406e-05
-14.8258 -0.00459016 -3.12389e-05
-14.7152 -0.00466005 -3.19572e-05
-14.6049 -0.00473141 -3.26963e-05
-14.4947 -0.00480427 -3.34569e-05
-14.3848 -0.00487869 -3.42398e-05
-14.275 -0.00495471 -3.50458e-05
-14.1655 -0.00503238 -3.58758e-05
-14.0562 -0.00511174 -3.67306e-05
-13.9471 -0.00519285 -3.76113e-05
-13.8382 -0.00527576 -3.85187e-05
-13.7294 -0.00536052 -3.94539e-05
-13.6209 -0.00544719 -4.04181e-05
-13.5126 -0.00553583 -4.14122e-05
-13.4044 -0.0056265 -4.24375e-05
-13.2965 -0.00571926 -4.34952e-05
-13.1887 -0.00581418 -4.45867e-05
-13.0811 -0.00591133 -4.57131e-05
-12.9737 -0.00601078 -4.68761e-05
-12.8664 -0.0061126 -4.8077e-05
-12.7593 -0.00621688 -4.93174e-05
-12.6524 -0.00632368 -5.0599e-05
-12.5457 -0.00643309 -5.19234e-05
-12.4391 -0.00654521 -5.32925e-05
-12.3327 -0.00666012 -5.47082e-05
-12.2265 -0.00677792 -5.61724e-05
-12.1204 -0.0068987 -5.76874e-05
-12.0144 -0.00702257 -5.92552e-05
-11.9086 -0.00714964 -6.08782e-05
-11.803 -0.00728001 -6.25589e-05
-11.6975 -0.00741381 -6.42998e-05
-11.5922 -0.00755116 -6.61037e-05
-11.487 -0.00769218 -6.79734e-05
-11.3819 -0.00783702 -6.99119e-05
-11.277 -0.0079858 -7.19226e-05
-11.1722 -0.00813867 -7.40087e-05
-11.0676 -0.0082958 -7.61738e-05
-10.9631 -0.00845733 -7.84218e-05
-10.8587 -0.00862344 -8.07565e-05
-10.7545 -0.00879431 -8.31823e-05
-10.6503 -0.00897011 -8.57036e-05
-10.5463 -0.00915105 -8.83252e-05
-10.4425 -0.00933733 -9.10521e-05
-10.3387 -0.00952915 -9.38897e-05
-10.2351 -0.00972675 -9.68437e-05
-10.1316 -0.00993036 -9.99201e-05
-10.0282 -0.0101402 -0.000103125
-9.92496 -0.0103566 -0.000106466
-9.82181 -0.0105798 -0.00010995
-9.71877 -0.0108101 -0.000113584
-9.61583 -0.0110478 -0.000117378
-9.51301 -0.0112932 -0.000121339
-9.4103 -0.0115466 -0.000125477
-9.30769 -0.0118085 -0.000129803
-9.20518 -0.0120792 -0.000134326
-9.10278 -0.0123591 -0.000139059
-9.00048 -0.0126486 -0.000144014
-8.89828 -0.0129482 -0.000149204
-8.79618 -0.0132583 -0.000154643
-8.69417 -0.0135795 -0.000160346
-8.59226 -0.0139123 -0.00016633
-8.49044 -0.0142573 -0.000172612
-8.38872 -0.0146151 -0.000179211
-8.28708 -0.0149863 -0.000186148
-8.18554 -0.0153717 -0.000193445
-8.08408 -0.0157718 -0.000201125
-7.98271 -0.0161877 -0.000209214
-7.88143 -0.01662 -0.00021774
-7.78023 -0.0170696 -0.000226733
-7.67911 -0.0175376 -0.000236226
-7.57807 -0.0180249 -0.000246254
-7.47712 -0.0185326 -0.000256856
-7.37624 -0.0190619 -0.000268073
-7.27544 -0.0196141 -0.000279952
-7.17471 -0.0201905 -0.000292543
-7.07406 -0.0207926 -0.000305899
-6.97348 -0.0214219 -0.000320082
-6.87298 -0.0220801 -0.000335156
-6.77254 -0.0227691 -0.000351193
-6.67218 -0.0234908 -0.000368273
-6.57188 -0.0242474 -0.000386483
-6.47166 -0.0250412 -0.000405919
-6.37149 -0.0258747 -0.000426687
-6.2714 -0.0267506 -0.000448904
-6.17136 -0.027672 -0.000472703
-6.07139 -0.028642 -0.000498226
-5.97148 -0.0296643 -0.000525638
-5.87163 -0.0307427 -0.000555117
-5.77184 -0.0318815 -0.000586865
-5.67211 -0.0330854 -0.000621111
-5.57243 -0.0343595 -0.000658107
-5.47281 -0.0357095 -0.000698142
-5.37325 -0.0371417 -0.000741539
-5.27373 -0.0386631 -0.000788666
-5.17427 -0.0402815 -0.000839942
-5.07487 -0.0420054 -0.000895842
-4.97551 -0.0438444 -0.000956913
-4.8762 -0.0458094 -0.00102378
-4.77694 -0.0479123 -0.00109716
-4.67772 -0.0501669 -0.0011779
-4.57855 -0.0525885 -0.00126695
-4.47943 -0.0551944 -0.00136546
-4.38035 -0.0580046 -0.00147474
-4.28131 -0.0610417 -0.00159635
-4.18232 -0.0643317 -0.00173213
-4.08336 -0.0679044 -0.00188429
-3.98445 -0.0717946 -0.00205545
-3.88557 -0.0760425 -0.00224878
-3.78673 -0.0806952 -0.00246812
-3.68793 -0.0858082 -0.00271816
-3.58916 -0.0914471 -0.00300471
-3.49043 -0.0976904 -0.00333495
-3.39173 -0.104632 -0.00371792
-3.29307 -0.112386 -0.00416508
-3.19443 -0.121092 -0.00469113
-3.09583 -0.130922 -0.0053152
-2.99725 -0.142092 -0.00606248
-2.89871 -0.154872 -0.00696672
-2.80019 -0.169613 -0.00807395
-2.7017 -0.186768 -0.00944824
-2.60323 -0.206941 -0.0111808
-2.50479 -0.230951 -0.0134052
-2.40638 -0.259932 -0.0163227
-2.30798 -0.295509 -0.0202492
-2.20961 -0.340081 -0.0257012
-2.11126 -0.397353 -0.0335726
-2.01293 -0.473343 -0.0455173
-1.91462 -0.578494 -0.0648795
-1.81632 -0.732581 -0.0992672
-1.71804 -0.977706 -0.169145
-1.61978 -1.41934 -0.345666
-1.52154 -2.3729 -1.0128
-1.42331 -2.71274 -5.74494
-1.32509 3.45611 -2.25897
-1.22689 2.05528 -0.556214
-1.12869 1.42195 -0.234418
-1.03051 1.10073 -0.126506
-0.932337 0.911306 -0.0779958
-0.834173 0.788479 -0.0520867
-0.736016 0.703877 -0.0365638
-0.637867 0.643357 -0.0264465
-0.539723 0.599145 -0.019395
-0.441585 0.566666 -0.0141887
-0.343451 0.5431 -0.0101339
-0.24532 0.526667 -0.00680576
-0.147191 0.51625 -0.00392307
-0.0490634 0.511194 -0.00128213
0.0490634 0.511194 0.00128213
0.147191 0.51625 0.00392307
0.24532 0.526667 0.00680576
0.343451 0.5431 0.0101339
0.441585 0.566666 0.0141887
0.539723 0.599145 0.019395
0.637867 0.643357 0.0264465
0.736016 0.703877 0.0365638
0.834173 0.788479 0.0520867
0.932337 0.911306 0.0779958
1.03051 1.10073 0.126506
1.12869 1.42195 0.234418
1.22689 2.05528 0.556214
1.32509 3.45611 2.25897
1.42331 -2.71274 5.74494
1.52154 -2.3729 1.0128
1.61978 -1.41934 0.345666
1.71804 -0.977706 0.169145
1.81632 -0.732581 0.0992672
1.91462 -0.578494 0.0648795
2.01293 -0.473343 0.0455173
2.11126 -0.397353 0.0335726
2.20961 -0.340081 0.0257012
2.30798 -0.295509 0.0202492
2.40638 -0.259932 0.0163227
2.50479 -0.230951 0.0134052
2.60323 -0.206941 0.0111808
2.7017 -0.186768 0.00944824
2.80019 -0.169613 0.00807395
2.89871 -0.154872 0.00696672
2.99725 -0.142092 0.00606248
3.09583 -0.130922 0.0053152
3.19443 -0.121092 0.00469113
3.29307 -0.112386 0.00416508
3.39173 -0.104632 0.00371792
3.49043 -0.0976904 0.00333495
3.58916 -0.0914471 0.00300471
3.68793 -0.0858082 0.00271816
3.78673 -0.0806952 0.00246812
3.88557 -0.0760425 0.00224878
3.98445 -0.0717946 0.00205545
4.08336 -0.0679044 0.00188429
4.18232 -0.0643317 0.00173213
4.28131 -0.0610417 0.00159635
4.38035 -0.0580046 0.00147474
4.47943 -0.0551944 0.00136546
4.57855 -0.0525885 0.00126695
4.67772 -0.0501669 0.0011779
4.77694 -0.0479123 0.00109716
4.8762 -0.0458094 0.00102378
4.97551 -0.0438444 0.000956913
5.07487 -0.0420054 0.000895842
5.17427 -0.0402815 0.000839942
5.27373 -0.0386631 0.000788666
5.37325 -0.0371417 0.000741539
5.47281 -0.0357095 0.000698142
5.57243 -0.0343595 0.000658107
5.67211 -0.0330854 0.000621111
5.77184 -0.0318815 0.000586865
5.87163 -0.0307427 0.000555117
5.97148 -0.0296643 0.000525638
6.07139 -0.028642 0.000498226
6.17136 -0.027672 0.000472703
6.2714 -0.0267506 0.000448904
6.37149 -0.0258747 0.000426687
6.47166 -0.0250412 0.000405919
6.57188 -0.0242474 0.000386483
6.67218 -0.0234908 0.000368273
6.77254 -0.0227691 0.000351193
6.87298 -0.0220801 0.000335156
6.97348 -0.0214219 0.000320082
7.07406 -0.0207926 0.000305899
7.17471 -0.0201905 0.000292543
7.27544 -0.0196141 0.000279952
7.37624 -0.0190619 0.000268073
7.47712 -0.0185326 0.000256856
7.57807 -0.0180249 0.000246254
7.67911 -0.0175376 0.000236226
7.78023 -0.0170696 0.000226733
7.88143 -0.01662 0.00021774
7.98271 -0.0161877 0.000209214
8.08408 -0.0157718 0.000201125
8.18554 -0.0153717 0.000193445
8.28708 -0.0149863 0.000186148
8.38872 -0.0146151 0.000179211
8.49044 -0.0142573 0.000172612
8.59226 -0.0139123 0.00016633
8.69417 -0.0135795 0.000160346
8.79618 -0.0132583 0.000154643
8.89828 -0.0129482 0.000149204
9.00048 -0.0126486 0.000144014
9.10278 -0.0123591 0.000139059
9.20518 -0.0120792 0.000134326
9.30769 -0.0118085 0.000129803
9.4103 -0.0115466 0.000125477
9.51301 -0.0112932 0.000121339
9.61583 -0.0110478 0.000117378
9.71877 -0.0108101 0.000113584
9.82181 -0.0105798 0.00010995
9.92496 -0.0103566 0.000106466
10.0282 -0.0101402 0.000103125
10.1316 -0.00993036 9.99201e-05
10.2351 -0.00972675 9.68437e-05
10.3387 -0.00952915 9.38897e-05
10.4425 -0.00933733 9.10521e-05
10.5463 -0.00915105 8.83252e-05
10.6503 -0.00897011 8.57036e-05
10.7545 -0.00879431 8.31823e-05
10.8587 -0.00862344 8.07565e-05
10.9631 -0.00845733 7.84218e-05
11.0676 -0.0082958 7.61738e-05
11.1722 -0.00813867 7.40087e-05
11.277 -0.0079858 7.19226e-05
11.3819 -0.00783702 6.99119e-05
11.487 -0.00769218 6.79734e-05
11.5922 -0.00755116 6.61037e-05
11.6975 -0.00741381 6.42998e-05
11.803 -0.00728001 6.25589e-05
11.9086 -0.00714964 6.08782e-05
12.0144 -0.00702257 5.92552e-05
12.1204 -0.0068987 5.76874e-05
12.2265 -0.00677792 5.61724e-05
12.3327 -0.00666012 5.47082e-05
12.4391 -0.00654521 5.32925e-05
12.5457 -0.00643309 5.19234e-05
12.6524 -0.00632368 5.0599e-05
12.7593 -0.00621688 4.93174e-05
12.8664 -0.0061126 4.8077e-05
12.9737 -0.00601078 4.68761e-05
13.0811 -0.00591133 4.57131e-05
13.1887 -0.00581418 4.45867e-05
13.2965 -0.00571926 4.34952e-05
13.4044 -0.0056265 4.24375e-05
13.5126 -0.00553583 4.14122e-05
13.6209 -0.00544719 4.04181e-05
13.7294 -0.00536052 3.94539e-05
13.8382 -0.00527576 3.85187e-05
13.9471 -0.00519285 3.76113e-05
14.0562 -0.00511174 3.67306e-05
14.1655 -0.00503238 3.58758e-05
14.275 -0.00495471 3.50458e-05
14.3848 -0.00487869 3.42398e-05
14.4947 -0.00480427 3.34569e-05
14.6049 -0.00473141 3.26963e-05
14.7152 -0.00466005 3.19572e-05
14.8258 -0.00459016 3.12389e-05
14.9367 -0.0045217 3.05406e-05
15.0477 -0.00445463 2.98616e-05
15.159 -0.0043889 2.92013e-05
15.2705 -0.00432449 2.85591e-05
15.3823 -0.00426136 2.79342e-05
15.4943 -0.00419947 2.73262e-05
15.6066 -0.00413879 2.67345e-05
15.7191 -0.00407928 2.61585e-05
15.8319 -0.00402092 2.55977e-05
15.9449 -0.00396368 2.50516e-05
16.0582 -0.00390753 2.45198e-05
16.1717 -0.00385243 2.40017e-05
16.2856 -0.00379836 2.3497e-05
16.3997 -0.0037453 2.30052e-05
16.5141 -0.00369322 2.25258e-05
16.6288 -0.00364209 2.20586e-05
16.7437 -0.0035919 2.16031e-05
16.859 -0.00354261 2.11589e-05
16.9746 -0.0034942 2.07258e-05
17.0905 -0.00344666 2.03032e-05
17.2067 -0.00339995 1.98911e-05
17.3232 -0.00335407 1.94889e-05
17.4401 -0.00330899 1.90965e-05
17.5572 -0.00326469 1.87134e-05
17.6748 -0.00322115 1.83395e-05
17.7926 -0.00317835 1.79745e-05
17.9108 -0.00313628 1.76181e-05
18.0294 -0.00309492 1.727e-05
18.1483 -0.00305425 1.69301e-05
18.2676 -0.00301425 1.65979e-05
18.3873 -0.00297492 1.62735e-05
18.5074 -0.00293622 1.59564e-05
18.6278 -0.00289816 1.56466e-05
18.7487 -0.00286071 1.53437e-05
18.8699 -0.00282386 1.50476e-05
18.9916 -0.0027876 1.47582e-05
19.1137 -0.0027519 1.44751e-05
19.2362 -0.00271677 1.41983e-05
19.3592 -0.00268218 1.39276e-05
19.4826 -0.00264813 1.36628e-05
19.6065 -0.0026146 1.34036e-05
19.7309 -0.00258158 1.31501e-05
19.8557 -0.00254906 1.2902e-05
19.9811 -0.00251702 1.26591e-05
20.1069 -0.00248546 1.24214e-05
20.2333 -0.00245437 1.21887e-05
20.3602 -0.00242373 1.19608e-05
20.4876 -0.00239353 1.17376e-05
20.6156 -0.00236377 1.15191e-05
20.7441 -0.00233444 1.1305e-05
20.8732 -0.00230552 1.10952e-05
21.0029 -0.002277 1.08897e-05
21.1332 -0.00224888 1.06883e-05
21.2642 -0.00222115 1.04909e-05
21.3958 -0.0021938 1.02975e-05
21.528 -0.00216682 1.01078e-05
21.6609 -0.0021402 9.92186e-06
21.7945 -0.00211393 9.73951e-06
21.9288 -0.00208801 9.56067e-06
22.0639 -0.00206242 9.38526e-06
22.1997 -0.00203717 9.21317e-06
22.3363 -0.00201223 9.04432e-06
22.4736 -0.00198761 8.87863e-06
22.6118 -0.0019633 8.71602e-06
22.7509 -0.00193929 8.5564e-06
22.8908 -0.00191557 8.39969e-06
23.0316 -0.00189213 8.24581e-06
23.1733 -0.00186897 8.0947e-06
23.316 -0.00184608 7.94628e-06
23.4597 -0.00182346 7.80047e-06
23.6044 -0.00180109 7.65721e-06
23.7502 -0.00177897 7.51642e-06
23.8971 -0.00175709 7.37804e-06
24.0451 -0.00173545 7.242e-06
24.1944 -0.00171404 7.10823e-06
24.3448 -0.00169285 6.97668e-06
24.4966 -0.00167187 6.84727e-06
24.6496 -0.0016511 6.71994e-06
24.8041 -0.00163054 6.59464e-06
24.9601 -0.00161016 6.4713e-06
25.1175 -0.00158997 6.34985e-06
25.2766 -0.00156997 6.23025e-06
25.4373 -0.00155013 6.11242e-06
25.5998 -0.00153045 5.9963e-06
25.7641 -0.00151093 5.88184e-06
25.9304 -0.00149156 5.76897e-06
26.0988 -0.00147233 5.65763e-06
26.2693 -0.00145322 5.54775e-06
26.4421 -0.00143423 5.43927e-06
26.6174 -0.00141535 5.33211e-06
26.7954 -0.00139656 5.22622e-06
26.9761 -0.00137786 5.12151e-06
27.1598 -0.00135923 5.0179e-06
27.3468 -0.00134066 4.91531e-06
27.5373 -0.00132213 4.81365e-06
27.7317 -0.00130362 4.71282e-06
27.9302 -0.0012851 4.61271e-06
28.1333 -0.00126657 4.51319e-06
28.3415 -0.00124798 4.41413e-06
28.5554 -0.00122931 4.31536e-06
28.7758 -0.00121051 4.21668e-06
29.0035 -0.00119154 4.11785e-06
29.2396 -0.00117232 4.01857e-06
29.4858 -0.00115278 3.91845e-06
29.7441 -0.00113281 3.81697e-06
30.0173 -0.00111223 3.71337e-06
30.3101 -0.00109081 3.60652e-06
30.6297 -0.00106812 3.49449e-06
30.9905 -0.00104334 3.37351e-06
31.4301 -0.0010143 3.23356e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.125Nc1QuantumOneLoop/GRpTwoLoop.txt <==
-31.4301 -0.00101543 -3.23338e-06
-30.9905 -0.00104454 -3.38549e-06
-30.6297 -0.00106937 -3.49564e-06
-30.3101 -0.00109212 -3.61517e-06
-30.0173 -0.0011136 -3.70672e-06
-29.7441 -0.00113422 -3.81804e-06
-29.4858 -0.00115425 -3.91992e-06
-29.2396 -0.00117384 -4.04126e-06
-29.0035 -0.0011931 -4.12453e-06
-28.7758 -0.00121213 -4.22645e-06
-28.5554 -0.00123098 -4.32592e-06
-28.3415 -0.0012497 -4.43302e-06
-28.1333 -0.00126834 -4.5159e-06
-27.9302 -0.00128693 -4.63468e-06
-27.7317 -0.00130549 -4.721e-06
-27.5373 -0.00132406 -4.82976e-06
-27.3468 -0.00134264 -4.9292e-06
-27.1598 -0.00136127 -5.03455e-06
-26.9761 -0.00137996 -5.13312e-06
-26.7954 -0.00139872 -5.24902e-06
-26.6174 -0.00141756 -5.34023e-06
-26.4421 -0.0014365 -5.46567e-06
-26.2693 -0.00145555 -5.55715e-06
-26.0988 -0.00147472 -5.68286e-06
-25.9304 -0.00149402 -5.78312e-06
-25.7641 -0.00151345 -5.90474e-06
-25.5998 -0.00153304 -6.01436e-06
-25.4373 -0.00155278 -6.13551e-06
-25.2766 -0.00157269 -6.24908e-06
-25.1175 -0.00159277 -6.3763e-06
-24.9601 -0.00161302 -6.48867e-06
-24.8041 -0.00163347 -6.62573e-06
-24.6496 -0.00165411 -6.73593e-06
-24.4966 -0.00167496 -6.88202e-06
-24.3448 -0.00169601 -6.99315e-06
-24.1944 -0.00171728 -7.14462e-06
-24.0451 -0.00173878 -7.26115e-06
-23.8971 -0.0017605 -7.41441e-06
-23.7502 -0.00178246 -7.53954e-06
-23.6044 -0.00180467 -7.69314e-06
-23.4597 -0.00182713 -7.82753e-06
-23.316 -0.00184985 -7.98263e-06
-23.1733 -0.00187283 -8.12462e-06
-23.0316 -0.00189609 -8.28416e-06
-22.8908 -0.00191962 -8.43106e-06
-22.7509 -0.00194344 -8.59832e-06
-22.6118 -0.00196756 -8.74775e-06
-22.4736 -0.00199198 -8.92516e-06
-22.3363 -0.00201671 -9.07607e-06
-22.1997 -0.00204176 -9.26454e-06
-22.0639 -0.00206713 -9.41747e-06
-21.9288 -0.00209283 -9.61643e-06
-21.7945 -0.00211887 -9.77323e-06
-21.6609 -0.00214526 -9.98113e-06
-21.528 -0.00217201 -1.01443e-05
-21.3958 -0.00219912 -1.03594e-05
-21.2642 -0.00222661 -1.05315e-05
-21.1332 -0.00225448 -1.07522e-05
-21.0029 -0.00228274 -1.0935e-05
-20.8732 -0.0023114 -1.11609e-05
-20.7441 -0.00234047 -1.13555e-05
-20.6156 -0.00236996 -1.15869e-05
-20.4876 -0.00239987 -1.17932e-05
-20.3602 -0.00243023 -1.20316e-05
-20.2333 -0.00246104 -1.22489e-05
-20.1069 -0.0024923 -1.24963e-05
-19.9811 -0.00252404 -1.27233e-05
-19.8557 -0.00255625 -1.29822e-05
-19.7309 -0.00258896 -1.32177e-05
-19.6065 -0.00262217 -1.34903e-05
-19.4826 -0.0026559 -1.37334e-05
-19.3592 -0.00269015 -1.40217e-05
-19.2362 -0.00272495 -1.42719e-05
-19.1137 -0.00276029 -1.45772e-05
-18.9916 -0.00279621 -1.4835e-05
-18.8699 -0.0028327 -1.51581e-05
-18.7487 -0.00286978 -1.54244e-05
-18.6278 -0.00290747 -1.57654e-05
-18.5074 -0.00294578 -1.6042e-05
-18.3873 -0.00298473 -1.64006e-05
-18.2676 -0.00302433 -1.66896e-05
-18.1483 -0.00306459 -1.70653e-05
-18.0294 -0.00310554 -1.7369e-05
-17.9108 -0.00314719 -1.77613e-05
-17.7926 -0.00318956 -1.80821e-05
-17.6748 -0.00323266 -1.84906e-05
-17.5572 -0.00327651 -1.88308e-05
-17.4401 -0.00332114 -1.92556e-05
-17.3232 -0.00336656 -1.96172e-05
-17.2067 -0.00341278 -2.00588e-05
-17.0905 -0.00345984 -2.04433e-05
-16.9746 -0.00350775 -2.09028e-05
-16.859 -0.00355654 -2.13115e-05
-16.7437 -0.00360622 -2.17906e-05
-16.6288 -0.00365683 -2.22242e-05
-16.5141 -0.00370837 -2.27252e-05
-16.3997 -0.00376089 -2.31842e-05
-16.2856 -0.00381439 -2.371e-05
-16.1717 -0.00386892 -2.41946e-05
-16.0582 -0.0039245 -2.47483e-05
-15.9449 -0.00398115 -2.52588e-05
-15.8319 -0.0040389 -2.58438e-05
-15.7191 -0.00409779 -2.63803e-05
-15.6066 -0.00415784 -2.70004e-05
-15.4943 -0.00421909 -2.75633e-05
-15.3823 -0.00428156 -2.82222e-05
-15.2705 -0.0043453 -2.88124e-05
-15.159 -0.00441034 -2.95138e-05
-15.0477 -0.00447672 -3.01323e-05
-14.9367 -0.00454447 -3.08799e-05
-14.8258 -0.00461363 -3.15284e-05
-14.7152 -0.00468424 -3.23257e-05
-14.6049 -0.00475635 -3.30065e-05
-14.4947 -0.00482999 -3.3857e-05
-14.3848 -0.00490522 -3.45731e-05
-14.275 -0.00498208 -3.548e-05
-14.1655 -0.00506062 -3.62349e-05
-14.0562 -0.00514089 -3.72014e-05
-13.9471 -0.00522294 -3.79995e-05
-13.8382 -0.00530682 -3.90287e-05
-13.7294 -0.00539259 -3.9875e-05
-13.6209 -0.00548032 -4.09702e-05
-13.5126 -0.00557005 -4.18703e-05
-13.4044 -0.00566186 -4.30349e-05
-13.2965 -0.00575581 -4.39951e-05
-13.1887 -0.00585196 -4.52329e-05
-13.0811 -0.0059504 -4.62601e-05
-12.9737 -0.00605118 -4.75752e-05
-12.8664 -0.0061544 -4.86767e-05
-12.7593 -0.00626012 -5.0074e-05
-12.6524 -0.00636844 -5.12579e-05
-12.5457 -0.00647943 -5.27427e-05
-12.4391 -0.00659319 -5.40176e-05
-12.3327 -0.00670981 -5.55965e-05
-12.2265 -0.00682941 -5.69714e-05
-12.1204 -0.00695205 -5.86518e-05
-12.0144 -0.00707788 -6.01364e-05
-11.9086 -0.00720699 -6.1927e-05
-11.803 -0.0073395 -6.35316e-05
-11.6975 -0.00747552 -6.54427e-05
-11.5922 -0.00761521 -6.71782e-05
-11.487 -0.00775867 -6.92216e-05
-11.3819 -0.00790606 -7.10998e-05
-11.277 -0.00805752 -7.3289e-05
-11.1722 -0.0082132 -7.53226e-05
-11.0676 -0.00837326 -7.76735e-05
-10.9631 -0.00853789 -7.9876e-05
-10.8587 -0.00870723 -8.24068e-05
-10.7545 -0.0088815 -8.47932e-05
-10.6503 -0.00906087 -8.75245e-05
-10.5463 -0.00924556 -9.01113e-05
-10.4425 -0.00943576 -9.30669e-05
-10.3387 -0.00963175 -9.5872e-05
-10.2351 -0.00983369 -9.90791e-05
-10.1316 -0.0100419 -0.000102123
-10.0282 -0.0102566 -0.000105612
-9.92496 -0.0104781 -0.000108918
-9.82181 -0.0107067 -0.000112725
-9.71877 -0.0109426 -0.000116317
-9.61583 -0.0111863 -0.000120482
-9.51301 -0.011438 -0.000124391
-9.4103 -0.0116982 -0.00012896
-9.30769 -0.0119671 -0.000133218
-9.20518 -0.0122453 -0.000138244
-9.10278 -0.0125331 -0.00014289
-9.00048 -0.012831 -0.000148434
-8.89828 -0.0131396 -0.000153512
-8.79618 -0.0134591 -0.000159644
-8.69417 -0.0137904 -0.000165206
-8.59226 -0.0141339 -0.000172005
-8.49044 -0.0144903 -0.000178111
-8.38872 -0.0148601 -0.000185671
-8.28708 -0.0152443 -0.000192391
-8.18554 -0.0156433 -0.000200821
-8.08408 -0.0160583 -0.000208238
-7.98271 -0.0164897 -0.000217665
-7.88143 -0.0169389 -0.000225877
-7.78023 -0.0174064 -0.000236449
-7.67911 -0.0178937 -0.000245573
-7.57807 -0.0184015 -0.000257465
-7.47712 -0.0189316 -0.000267641
-7.37624 -0.0194845 -0.000281063
-7.27544 -0.0200626 -0.000292457
-7.17471 -0.0206664 -0.000307658
-7.07406 -0.0212985 -0.000320474
-6.97348 -0.0219597 -0.000337753
-6.87298 -0.022653 -0.000352238
-6.77254 -0.0233794 -0.000371957
-6.67218 -0.0241423 -0.000388414
-6.57188 -0.024943 -0.000411016
-6.47166 -0.0257854 -0.00042982
-6.37149 -0.0266711 -0.00045585
-6.2714 -0.0276049 -0.000477469
-6.17136 -0.0285885 -0.000507604
-6.07139 -0.0296279 -0.000532629
-5.97148 -0.0307249 -0.000567718
-5.87163 -0.031887 -0.000596903
-5.77184 -0.0331163 -0.000638028
-5.67211 -0.034422 -0.000672347
-5.57243 -0.0358068 -0.000720899
-5.47281 -0.0372818 -0.000761633
-5.37325 -0.0388508 -0.000819436
-5.27373 -0.0405274 -0.000868298
-5.17427 -0.0423164 -0.000937784
-5.07487 -0.0442354 -0.00099712
-4.97551 -0.0462903 -0.00108161
-4.8762 -0.0485038 -0.00115472
-4.77694 -0.050884 -0.00125889
-4.67772 -0.0534605 -0.00135059
-4.57855 -0.0562446 -0.00148126
-4.47943 -0.0592758 -0.00159893
-4.38035 -0.0625703 -0.00176662
-4.28131 -0.066183 -0.00192234
-4.18232 -0.070138 -0.00214453
-4.08336 -0.0745144 -0.00236005
-3.98445 -0.0793511 -0.00266925
-3.88557 -0.0847697 -0.00298963
-3.78673 -0.0908393 -0.00345746
-3.68793 -0.0977655 -0.00399739
-3.58916 -0.105691 -0.00482783
-3.49043 -0.11502 -0.00598393
-3.39173 -0.126096 -0.00802792
-3.29307 -0.139756 -0.0119473
-3.19443 -0.155795 -0.0210722
-3.09583 -0.166782 -0.0421827
-2.99725 -0.161172 -0.0462583
-2.89871 -0.164249 -0.0366622
-2.80019 -0.18113 -0.0303004
-2.7017 -0.206263 -0.0282446
-2.60323 -0.237324 -0.0301696
-2.50479 -0.275837 -0.0344531
-2.40638 -0.324911 -0.0432345
-2.30798 -0.390187 -0.0565614
-2.20961 -0.48079 -0.0820299
-2.11126 -0.615941 -0.127463
-2.01293 -0.831989 -0.235017
-1.91462 -1.21727 -0.531941
-1.81632 -1.6466 -1.76146
-1.71804 1.05212 -2.94726
-1.61978 1.44293 -0.940523
-1.52154 1.01062 -0.398106
-1.42331 0.740831 -0.236803
-1.32509 0.573641 -0.173897
-1.22689 0.452174 -0.157957
-1.12869 0.35646 -0.171299
-1.03051 0.298103 -0.180549
-0.932337 0.399766 -0.2943
-0.834173 0.583202 -0.298305
-0.736016 0.597576 -0.146676
-0.637867 0.540622 -0.0727155
-0.539723 0.493446 -0.0392632
-0.441585 0.4598 -0.0244795
-0.343451 0.436834 -0.0146631
-0.24532 0.421355 -0.00971014
-0.147191 0.411876 -0.00473626
-0.0490634 0.407318 -0.0019959
0.0490634 0.407318 0.0019959
0.147191 0.411876 0.00473626
0.24532 0.421355 0.00971014
0.343451 0.436834 0.0146631
0.441585 0.4598 0.0244795
0.539723 0.493446 0.0392632
0.637867 0.540622 0.0727155
0.736016 0.597576 0.146676
0.834173 0.583202 0.298305
0.932337 0.399766 0.2943
1.03051 0.298103 0.180549
1.12869 0.35646 0.171299
1.22689 0.452174 0.157957
1.32509 0.573641 0.173897
1.42331 0.740831 0.236803
1.52154 1.01062 0.398106
1.61978 1.44293 0.940523
1.71804 1.05212 2.94726
1.81632 -1.6466 1.76146
1.91462 -1.21727 0.531941
2.01293 -0.831989 0.235017
2.11126 -0.615941 0.127463
2.20961 -0.48079 0.0820299
2.30798 -0.390187 0.0565614
2.40638 -0.324911 0.0432345
2.50479 -0.275837 0.0344531
2.60323 -0.237324 0.0301696
2.7017 -0.206263 0.0282446
2.80019 -0.18113 0.0303004
2.89871 -0.164249 0.0366622
2.99725 -0.161172 0.0462583
3.09583 -0.166782 0.0421827
3.19443 -0.155795 0.0210722
3.29307 -0.139756 0.0119473
3.39173 -0.126096 0.00802792
3.49043 -0.11502 0.00598393
3.58916 -0.105691 0.00482783
3.68793 -0.0977655 0.00399739
3.78673 -0.0908393 0.00345746
3.88557 -0.0847697 0.00298963
3.98445 -0.0793511 0.00266925
4.08336 -0.0745144 0.00236005
4.18232 -0.070138 0.00214453
4.28131 -0.066183 0.00192234
4.38035 -0.0625703 0.00176662
4.47943 -0.0592758 0.00159893
4.57855 -0.0562446 0.00148126
4.67772 -0.0534605 0.00135059
4.77694 -0.050884 0.00125889
4.8762 -0.0485038 0.00115472
4.97551 -0.0462903 0.00108161
5.07487 -0.0442354 0.00099712
5.17427 -0.0423164 0.000937784
5.27373 -0.0405274 0.000868298
5.37325 -0.0388508 0.000819436
5.47281 -0.0372818 0.000761633
5.57243 -0.0358068 0.000720899
5.67211 -0.034422 0.000672347
5.77184 -0.0331163 0.000638028
5.87163 -0.031887 0.000596903
5.97148 -0.0307249 0.000567718
6.07139 -0.0296279 0.000532629
6.17136 -0.0285885 0.000507604
6.2714 -0.0276049 0.000477469
6.37149 -0.0266711 0.00045585
6.47166 -0.0257854 0.00042982
6.57188 -0.024943 0.000411016
6.67218 -0.0241423 0.000388414
6.77254 -0.0233794 0.000371957
6.87298 -0.022653 0.000352238
6.97348 -0.0219597 0.000337753
7.07406 -0.0212985 0.000320474
7.17471 -0.0206664 0.000307658
7.27544 -0.0200626 0.000292457
7.37624 -0.0194845 0.000281063
7.47712 -0.0189316 0.000267641
7.57807 -0.0184015 0.000257465
7.67911 -0.0178937 0.000245573
7.78023 -0.0174064 0.000236449
7.88143 -0.0169389 0.000225877
7.98271 -0.0164897 0.000217665
8.08408 -0.0160583 0.000208238
8.18554 -0.0156433 0.000200821
8.28708 -0.0152443 0.000192391
8.38872 -0.0148601 0.000185671
8.49044 -0.0144903 0.000178111
8.59226 -0.0141339 0.000172005
8.69417 -0.0137904 0.000165206
8.79618 -0.0134591 0.000159644
8.89828 -0.0131396 0.000153512
9.00048 -0.012831 0.000148434
9.10278 -0.0125331 0.00014289
9.20518 -0.0122453 0.000138244
9.30769 -0.0119671 0.000133218
9.4103 -0.0116982 0.00012896
9.51301 -0.011438 0.000124391
9.61583 -0.0111863 0.000120482
9.71877 -0.0109426 0.000116317
9.82181 -0.0107067 0.000112725
9.92496 -0.0104781 0.000108918
10.0282 -0.0102566 0.000105612
10.1316 -0.0100419 0.000102123
10.2351 -0.00983369 9.90791e-05
10.3387 -0.00963175 9.5872e-05
10.4425 -0.00943576 9.30669e-05
10.5463 -0.00924556 9.01113e-05
10.6503 -0.00906087 8.75245e-05
10.7545 -0.0088815 8.47932e-05
10.8587 -0.00870723 8.24068e-05
10.9631 -0.00853789 7.9876e-05
11.0676 -0.00837326 7.76735e-05
11.1722 -0.0082132 7.53226e-05
11.277 -0.00805752 7.3289e-05
11.3819 -0.00790606 7.10998e-05
11.487 -0.00775867 6.92216e-05
11.5922 -0.00761521 6.71782e-05
11.6975 -0.00747552 6.54427e-05
11.803 -0.0073395 6.35316e-05
11.9086 -0.00720699 6.1927e-05
12.0144 -0.00707788 6.01364e-05
12.1204 -0.00695205 5.86518e-05
12.2265 -0.00682941 5.69714e-05
12.3327 -0.00670981 5.55965e-05
12.4391 -0.00659319 5.40176e-05
12.5457 -0.00647943 5.27427e-05
12.6524 -0.00636844 5.12579e-05
12.7593 -0.00626012 5.0074e-05
12.8664 -0.0061544 4.86767e-05
12.9737 -0.00605118 4.75752e-05
13.0811 -0.0059504 4.62601e-05
13.1887 -0.00585196 4.52329e-05
13.2965 -0.00575581 4.39951e-05
13.4044 -0.00566186 4.30349e-05
13.5126 -0.00557005 4.18703e-05
13.6209 -0.00548032 4.09702e-05
13.7294 -0.00539259 3.9875e-05
13.8382 -0.00530682 3.90287e-05
13.9471 -0.00522294 3.79995e-05
14.0562 -0.00514089 3.72014e-05
14.1655 -0.00506062 3.62349e-05
14.275 -0.00498208 3.548e-05
14.3848 -0.00490522 3.45731e-05
14.4947 -0.00482999 3.3857e-05
14.6049 -0.00475635 3.30065e-05
14.7152 -0.00468424 3.23257e-05
14.8258 -0.00461363 3.15284e-05
14.9367 -0.00454447 3.08799e-05
15.0477 -0.00447672 3.01323e-05
15.159 -0.00441034 2.95138e-05
15.2705 -0.0043453 2.88124e-05
15.3823 -0.00428156 2.82222e-05
15.4943 -0.00421909 2.75633e-05
15.6066 -0.00415784 2.70004e-05
15.7191 -0.00409779 2.63803e-05
15.8319 -0.0040389 2.58438e-05
15.9449 -0.00398115 2.52588e-05
16.0582 -0.0039245 2.47483e-05
16.1717 -0.00386892 2.41946e-05
16.2856 -0.00381439 2.371e-05
16.3997 -0.00376089 2.31842e-05
16.5141 -0.00370837 2.27252e-05
16.6288 -0.00365683 2.22242e-05
16.7437 -0.00360622 2.17906e-05
16.859 -0.00355654 2.13115e-05
16.9746 -0.00350775 2.09028e-05
17.0905 -0.00345984 2.04433e-05
17.2067 -0.00341278 2.00588e-05
17.3232 -0.00336656 1.96172e-05
17.4401 -0.00332114 1.92556e-05
17.5572 -0.00327651 1.88308e-05
17.6748 -0.00323266 1.84906e-05
17.7926 -0.00318956 1.80821e-05
17.9108 -0.00314719 1.77613e-05
18.0294 -0.00310554 1.7369e-05
18.1483 -0.00306459 1.70653e-05
18.2676 -0.00302433 1.66896e-05
18.3873 -0.00298473 1.64006e-05
18.5074 -0.00294578 1.6042e-05
18.6278 -0.00290747 1.57654e-05
18.7487 -0.00286978 1.54244e-05
18.8699 -0.0028327 1.51581e-05
18.9916 -0.00279621 1.4835e-05
19.1137 -0.00276029 1.45772e-05
19.2362 -0.00272495 1.42719e-05
19.3592 -0.00269015 1.40217e-05
19.4826 -0.0026559 1.37334e-05
19.6065 -0.00262217 1.34903e-05
19.7309 -0.00258896 1.32177e-05
19.8557 -0.00255625 1.29822e-05
19.9811 -0.00252404 1.27233e-05
20.1069 -0.0024923 1.24963e-05
20.2333 -0.00246104 1.22489e-05
20.3602 -0.00243023 1.20316e-05
20.4876 -0.00239987 1.17932e-05
20.6156 -0.00236996 1.15869e-05
20.7441 -0.00234047 1.13555e-05
20.8732 -0.0023114 1.11609e-05
21.0029 -0.00228274 1.0935e-05
21.1332 -0.00225448 1.07522e-05
21.2642 -0.00222661 1.05315e-05
21.3958 -0.00219912 1.03594e-05
21.528 -0.00217201 1.01443e-05
21.6609 -0.00214526 9.98113e-06
21.7945 -0.00211887 9.77323e-06
21.9288 -0.00209283 9.61643e-06
22.0639 -0.00206713 9.41747e-06
22.1997 -0.00204176 9.26454e-06
22.3363 -0.00201671 9.07607e-06
22.4736 -0.00199198 8.92516e-06
22.6118 -0.00196756 8.74775e-06
22.7509 -0.00194344 8.59832e-06
22.8908 -0.00191962 8.43106e-06
23.0316 -0.00189609 8.28416e-06
23.1733 -0.00187283 8.12462e-06
23.316 -0.00184985 7.98263e-06
23.4597 -0.00182713 7.82753e-06
23.6044 -0.00180467 7.69314e-06
23.7502 -0.00178246 7.53954e-06
23.8971 -0.0017605 7.41441e-06
24.0451 -0.00173878 7.26115e-06
24.1944 -0.00171728 7.14462e-06
24.3448 -0.00169601 6.99315e-06
24.4966 -0.00167496 6.88202e-06
24.6496 -0.00165411 6.73593e-06
24.8041 -0.00163347 6.62573e-06
24.9601 -0.00161302 6.48867e-06
25.1175 -0.00159277 6.3763e-06
25.2766 -0.00157269 6.24908e-06
25.4373 -0.00155278 6.13551e-06
25.5998 -0.00153304 6.01436e-06
25.7641 -0.00151345 5.90474e-06
25.9304 -0.00149402 5.78312e-06
26.0988 -0.00147472 5.68286e-06
26.2693 -0.00145555 5.55715e-06
26.4421 -0.0014365 5.46567e-06
26.6174 -0.00141756 5.34023e-06
26.7954 -0.00139872 5.24902e-06
26.9761 -0.00137996 5.13312e-06
27.1598 -0.00136127 5.03455e-06
27.3468 -0.00134264 4.9292e-06
27.5373 -0.00132406 4.82976e-06
27.7317 -0.00130549 4.721e-06
27.9302 -0.00128693 4.63468e-06
28.1333 -0.00126834 4.5159e-06
28.3415 -0.0012497 4.43302e-06
28.5554 -0.00123098 4.32592e-06
28.7758 -0.00121213 4.22645e-06
29.0035 -0.0011931 4.12453e-06
29.2396 -0.00117384 4.04126e-06
29.4858 -0.00115425 3.91992e-06
29.7441 -0.00113422 3.81804e-06
30.0173 -0.0011136 3.70672e-06
30.3101 -0.00109212 3.61517e-06
30.6297 -0.00106937 3.49564e-06
30.9905 -0.00104454 3.38549e-06
31.4301 -0.00101543 3.23338e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.125Nc1QuantumOneLoop/GRp_FRG.txt <==
-31.4301 -0.00101389 -3.23079e-06
-30.9905 -0.0010429 -3.3708e-06
-30.6297 -0.00106766 -3.49143e-06
-30.3101 -0.00109033 -3.60345e-06
-30.0173 -0.00111174 -3.70997e-06
-29.7441 -0.0011323 -3.81357e-06
-29.4858 -0.00115226 -3.91454e-06
-29.2396 -0.00117178 -4.01443e-06
-29.0035 -0.00119097 -4.11356e-06
-28.7758 -0.00120993 -4.21313e-06
-28.5554 -0.00122871 -4.31123e-06
-28.3415 -0.00124736 -4.40944e-06
-28.1333 -0.00126593 -4.50873e-06
-27.9302 -0.00128445 -4.60842e-06
-27.7317 -0.00130294 -4.70736e-06
-27.5373 -0.00132144 -4.80906e-06
-27.3468 -0.00133995 -4.91006e-06
-27.1598 -0.0013585 -5.01215e-06
-26.9761 -0.00137711 -5.11646e-06
-26.7954 -0.00139579 -5.22013e-06
-26.6174 -0.00141456 -5.32593e-06
-26.4421 -0.00143342 -5.43401e-06
-26.2693 -0.00145238 -5.54003e-06
-26.0988 -0.00147147 -5.65229e-06
-25.9304 -0.00149068 -5.76176e-06
-25.7641 -0.00151003 -5.874e-06
-25.5998 -0.00152953 -5.99098e-06
-25.4373 -0.00154918 -6.10278e-06
-25.2766 -0.00156899 -6.2237e-06
-25.1175 -0.00158897 -6.34272e-06
-24.9601 -0.00160914 -6.46013e-06
-24.8041 -0.00162948 -6.59023e-06
-24.6496 -0.00165002 -6.70779e-06
-24.4966 -0.00167076 -6.83925e-06
-24.3448 -0.00169171 -6.96945e-06
-24.1944 -0.00171287 -7.09425e-06
-24.0451 -0.00173426 -7.23675e-06
-23.8971 -0.00175587 -7.36509e-06
-23.7502 -0.00177772 -7.50543e-06
-23.6044 -0.0017998 -7.64965e-06
-23.4597 -0.00182214 -7.78476e-06
-23.316 -0.00184473 -7.93844e-06
-23.1733 -0.00186759 -8.08111e-06
-23.0316 -0.00189071 -8.2332e-06
-22.8908 -0.00191412 -8.38835e-06
-22.7509 -0.0019378 -8.54217e-06
-22.6118 -0.00196178 -8.70299e-06
-22.4736 -0.00198605 -8.86483e-06
-22.3363 -0.00201063 -9.03003e-06
-22.1997 -0.00203553 -9.19788e-06
-22.0639 -0.00206074 -9.37092e-06
-21.9288 -0.00208628 -9.54425e-06
-21.7945 -0.00211216 -9.72346e-06
-21.6609 -0.00213839 -9.90569e-06
-21.528 -0.00216496 -1.00897e-05
-21.3958 -0.0021919 -1.02806e-05
-21.2642 -0.0022192 -1.04718e-05
-21.1332 -0.00224689 -1.06703e-05
-21.0029 -0.00227495 -1.08692e-05
-20.8732 -0.00230342 -1.10762e-05
-20.7441 -0.00233229 -1.12832e-05
-20.6156 -0.00236157 -1.14984e-05
-20.4876 -0.00239127 -1.17151e-05
-20.3602 -0.00242141 -1.19383e-05
-20.2333 -0.00245199 -1.2165e-05
-20.1069 -0.00248303 -1.23973e-05
-19.9811 -0.00251452 -1.26342e-05
-19.8557 -0.0025465 -1.2876e-05
-19.7309 -0.00257895 -1.31238e-05
-19.6065 -0.00261191 -1.33759e-05
-19.4826 -0.00264537 -1.36346e-05
-19.3592 -0.00267935 -1.38982e-05
-19.2362 -0.00271386 -1.4168e-05
-19.1137 -0.00274892 -1.44427e-05
-18.9916 -0.00278454 -1.47256e-05
-18.8699 -0.00282072 -1.50148e-05
-18.7487 -0.00285749 -1.53088e-05
-18.6278 -0.00289485 -1.56117e-05
-18.5074 -0.00293283 -1.5919e-05
-18.3873 -0.00297143 -1.62365e-05
-18.2676 -0.00301068 -1.65579e-05
-18.1483 -0.00305058 -1.68908e-05
-18.0294 -0.00309115 -1.72272e-05
-17.9108 -0.00313241 -1.75762e-05
-17.7926 -0.00317438 -1.79288e-05
-17.6748 -0.00321707 -1.82946e-05
-17.5572 -0.0032605 -1.86648e-05
-17.4401 -0.00330469 -1.90482e-05
-17.3232 -0.00334965 -1.94372e-05
-17.2067 -0.00339541 -1.98391e-05
-17.0905 -0.00344199 -2.02481e-05
-16.9746 -0.00348941 -2.067e-05
-16.859 -0.00353768 -2.11001e-05
-16.7437 -0.00358683 -2.15432e-05
-16.6288 -0.00363689 -2.19959e-05
-16.5141 -0.00368787 -2.24614e-05
-16.3997 -0.0037398 -2.29383e-05
-16.2856 -0.00379271 -2.34277e-05
-16.1717 -0.00384661 -2.39301e-05
-16.0582 -0.00390154 -2.44456e-05
-15.9449 -0.00395752 -2.49745e-05
-15.8319 -0.00401459 -2.55183e-05
-15.7191 -0.00407276 -2.60756e-05
-15.6066 -0.00413208 -2.66491e-05
-15.4943 -0.00419256 -2.72374e-05
-15.3823 -0.00425425 -2.78423e-05
-15.2705 -0.00431718 -2.84633e-05
-15.159 -0.00438137 -2.9103e-05
-15.0477 -0.00444687 -2.9758e-05
-14.9367 -0.00451371 -3.04354e-05
-14.8258 -0.00458193 -3.11271e-05
-14.7152 -0.00465157 -3.18437e-05
-14.6049 -0.00472266 -3.25764e-05
-14.4947 -0.00479526 -3.33342e-05
-14.3848 -0.0048694 -3.41102e-05
-14.275 -0.00494513 -3.49143e-05
-14.1655 -0.0050225 -3.57349e-05
-14.0562 -0.00510155 -3.65893e-05
-13.9471 -0.00518234 -3.74595e-05
-13.8382 -0.00526491 -3.83647e-05
-13.7294 -0.00534933 -3.92913e-05
-13.6209 -0.00543564 -4.02511e-05
-13.5126 -0.0055239 -4.12353e-05
-13.4044 -0.00561418 -4.22586e-05
-13.2965 -0.00570654 -4.33023e-05
-13.1887 -0.00580104 -4.43927e-05
-13.0811 -0.00589776 -4.55062e-05
-12.9737 -0.00599675 -4.66627e-05
-12.8664 -0.0060981 -4.78544e-05
-12.7593 -0.00620188 -4.90867e-05
-12.6524 -0.00630817 -5.03538e-05
-12.5457 -0.00641705 -5.16764e-05
-12.4391 -0.00652861 -5.30255e-05
-12.3327 -0.00664295 -5.44356e-05
-12.2265 -0.00676014 -5.58884e-05
-12.1204 -0.00688029 -5.73865e-05
-12.0144 -0.00700351 -5.8944e-05
-11.9086 -0.00712989 -6.05578e-05
-11.803 -0.00725955 -6.22119e-05
-11.6975 -0.0073926 -6.39515e-05
-11.5922 -0.00752917 -6.57334e-05
-11.487 -0.00766938 -6.75801e-05
-11.3819 -0.00781336 -6.95152e-05
-11.277 -0.00796125 -7.14983e-05
-11.1722 -0.0081132 -7.3558e-05
-11.0676 -0.00826935 -7.57255e-05
-10.9631 -0.00842986 -7.79286e-05
-10.8587 -0.00859491 -8.02455e-05
-10.7545 -0.00876465 -8.26691e-05
-10.6503 -0.00893928 -8.51325e-05
-10.5463 -0.009119 -8.77434e-05
-10.4425 -0.00930398 -9.04654e-05
-10.3387 -0.00949445 -9.32227e-05
-10.2351 -0.00969064 -9.61876e-05
-10.1316 -0.00989275 -9.924e-05
-10.0282 -0.0101011 -0.000102351
-9.92496 -0.0103158 -0.000105722
-9.82181 -0.0105373 -0.000109163
-9.71877 -0.0107657 -0.000112678
-9.61583 -0.0110015 -0.000116548
-9.51301 -0.0112448 -0.000120409
-9.4103 -0.0114962 -0.000124432
-9.30769 -0.0117558 -0.000128867
-9.20518 -0.0120241 -0.000133238
-9.10278 -0.0123015 -0.00013784
-9.00048 -0.0125884 -0.000142988
-8.89828 -0.0128851 -0.000147891
-8.79618 -0.0131924 -0.000153262
-8.69417 -0.0135105 -0.0001592
-8.59226 -0.0138399 -0.000164773
-8.49044 -0.0141816 -0.00017103
-8.38872 -0.0145356 -0.000177989
-8.28708 -0.0149028 -0.000184238
-8.18554 -0.0152841 -0.000191722
-8.08408 -0.0156798 -0.000199793
-7.98271 -0.0160908 -0.000206917
-7.88143 -0.0165184 -0.00021587
-7.78023 -0.0169624 -0.000225376
-7.67911 -0.0174247 -0.000233377
-7.57807 -0.0179064 -0.000244405
-7.47712 -0.0184072 -0.000255459
-7.37624 -0.0189296 -0.000264616
-7.27544 -0.0194751 -0.000278255
-7.17471 -0.0200429 -0.000291263
-7.07406 -0.0206367 -0.000301607
-6.97348 -0.0212579 -0.000318981
-6.87298 -0.0219053 -0.000334035
-6.77254 -0.0225844 -0.000346003
-6.67218 -0.0232962 -0.00036827
-6.57188 -0.0240388 -0.000385824
-6.47166 -0.0248208 -0.000399552
-6.37149 -0.0256421 -0.000428795
-6.2714 -0.0265 -0.000448882
-6.17136 -0.0274074 -0.000465285
-6.07139 -0.0283619 -0.000504159
-5.97148 -0.0293606 -0.000526979
-5.87163 -0.0304226 -0.000546569
-5.77184 -0.0315415 -0.00059919
-5.67211 -0.0327139 -0.000624166
-5.57243 -0.0339692 -0.000648759
-5.47281 -0.0352933 -0.000719939
-5.37325 -0.0366838 -0.000747063
-5.27373 -0.0381846 -0.000778447
-5.17427 -0.039769 -0.000876566
-5.07487 -0.0414375 -0.000904389
-4.97551 -0.0432565 -0.000947595
-4.8762 -0.0451767 -0.001083
-4.77694 -0.0472081 -0.00111198
-4.67772 -0.0494494 -0.00117497
-4.57855 -0.0518143 -0.00136647
-4.47943 -0.0543348 -0.00140063
-4.38035 -0.0571516 -0.00150833
-4.28131 -0.0601226 -0.00179001
-4.18232 -0.0633272 -0.00185827
-4.08336 -0.0669509 -0.00207089
-3.98445 -0.0708095 -0.00253147
-3.88557 -0.0750702 -0.00280797
-3.78673 -0.0798345 -0.00353705
-3.68793 -0.0846881 -0.00477862
-3.58916 -0.0895626 -0.0059197
-3.49043 -0.0944934 -0.00701135
-3.39173 -0.0997412 -0.00771206
-3.29307 -0.105786 -0.00792753
-3.19443 -0.112928 -0.00792249
-3.09583 -0.121339 -0.00789915
-2.99725 -0.131148 -0.00802004
-2.89871 -0.1425 -0.00839681
-2.80019 -0.155582 -0.00913462
-2.7017 -0.170657 -0.010296
-2.60323 -0.188114 -0.0119624
-2.50479 -0.20853 -0.0142263
-2.40638 -0.232721 -0.0173202
-2.30798 -0.261823 -0.021611
-2.20961 -0.297412 -0.0278146
-2.11126 -0.34173 -0.037104
-2.01293 -0.397973 -0.0517129
-1.91462 -0.470779 -0.0756419
-1.81632 -0.566719 -0.116793
-1.71804 -0.694861 -0.190883
-1.61978 -0.864598 -0.33307
-1.52154 -1.06205 -0.627826
-1.42331 -1.08843 -1.19585
-1.32509 -0.626119 -1.64585
-1.22689 -0.22561 -1.71504
-1.12869 0.0871203 -1.88252
-1.03051 0.704606 -2.04573
-0.932337 1.47932 -1.60189
-0.834173 1.62007 -0.847913
-0.736016 1.41263 -0.411327
-0.637867 1.20377 -0.213341
-0.539723 1.05186 -0.12001
-0.441585 0.947132 -0.0719849
-0.343451 0.876092 -0.0444886
-0.24532 0.829222 -0.0271299
-0.147191 0.800679 -0.0146812
-0.0490634 0.787146 -0.0046878
0.0490634 0.787146 0.0046878
0.147191 0.800679 0.0146812
0.24532 0.829222 0.0271299
0.343451 0.876092 0.0444886
0.441585 0.947132 0.0719849
0.539723 1.05186 0.12001
0.637867 1.20377 0.213341
0.736016 1.41263 0.411327
0.834173 1.62007 0.847913
0.932337 1.47932 1.60189
1.03051 0.704606 2.04573
1.12869 0.0871203 1.88252
1.22689 -0.22561 1.71504
1.32509 -0.626119 1.64585
1.42331 -1.08843 1.19585
1.52154 -1.06205 0.627826
1.61978 -0.864598 0.33307
1.71804 -0.694861 0.190883
1.81632 -0.566719 0.116793
1.91462 -0.470779 0.0756419
2.01293 -0.397973 0.0517129
2.11126 -0.34173 0.037104
2.20961 -0.297412 0.0278146
2.30798 -0.261823 0.021611
2.40638 -0.232721 0.0173202
2.50479 -0.20853 0.0142263
2.60323 -0.188114 0.0119624
2.7017 -0.170657 0.010296
2.80019 -0.155582 0.00913462
2.89871 -0.1425 0.00839681
2.99725 -0.131148 0.00802004
3.09583 -0.121339 0.00789915
3.19443 -0.112928 0.00792249
3.29307 -0.105786 0.00792753
3.39173 -0.0997412 0.00771206
3.49043 -0.0944934 0.00701135
3.58916 -0.0895626 0.0059197
3.68793 -0.0846881 0.00477862
3.78673 -0.0798345 0.00353705
3.88557 -0.0750702 0.00280797
3.98445 -0.0708095 0.00253147
4.08336 -0.0669509 0.00207089
4.18232 -0.0633272 0.00185827
4.28131 -0.0601226 0.00179001
4.38035 -0.0571516 0.00150833
4.47943 -0.0543348 0.00140063
4.57855 -0.0518143 0.00136647
4.67772 -0.0494494 0.00117497
4.77694 -0.0472081 0.00111198
4.8762 -0.0451767 0.001083
4.97551 -0.0432565 0.000947595
5.07487 -0.0414375 0.000904389
5.17427 -0.039769 0.000876566
5.27373 -0.0381846 0.000778447
5.37325 -0.0366838 0.000747063
5.47281 -0.0352933 0.000719939
5.57243 -0.0339692 0.000648759
5.67211 -0.0327139 0.000624166
5.77184 -0.0315415 0.00059919
5.87163 -0.0304226 0.000546569
5.97148 -0.0293606 0.000526979
6.07139 -0.0283619 0.000504159
6.17136 -0.0274074 0.000465285
6.2714 -0.0265 0.000448882
6.37149 -0.0256421 0.000428795
6.47166 -0.0248208 0.000399552
6.57188 -0.0240388 0.000385824
6.67218 -0.0232962 0.00036827
6.77254 -0.0225844 0.000346003
6.87298 -0.0219053 0.000334035
6.97348 -0.0212579 0.000318981
7.07406 -0.0206367 0.000301607
7.17471 -0.0200429 0.000291263
7.27544 -0.0194751 0.000278255
7.37624 -0.0189296 0.000264616
7.47712 -0.0184072 0.000255459
7.57807 -0.0179064 0.000244405
7.67911 -0.0174247 0.000233377
7.78023 -0.0169624 0.000225376
7.88143 -0.0165184 0.00021587
7.98271 -0.0160908 0.000206917
8.08408 -0.0156798 0.000199793
8.18554 -0.0152841 0.000191722
8.28708 -0.0149028 0.000184238
8.38872 -0.0145356 0.000177989
8.49044 -0.0141816 0.00017103
8.59226 -0.0138399 0.000164773
8.69417 -0.0135105 0.0001592
8.79618 -0.0131924 0.000153262
8.89828 -0.0128851 0.000147891
9.00048 -0.0125884 0.000142988
9.10278 -0.0123015 0.00013784
9.20518 -0.0120241 0.000133238
9.30769 -0.0117558 0.000128867
9.4103 -0.0114962 0.000124432
9.51301 -0.0112448 0.000120409
9.61583 -0.0110015 0.000116548
9.71877 -0.0107657 0.000112678
9.82181 -0.0105373 0.000109163
9.92496 -0.0103158 0.000105722
10.0282 -0.0101011 0.000102351
10.1316 -0.00989275 9.924e-05
10.2351 -0.00969064 9.61876e-05
10.3387 -0.00949445 9.32227e-05
10.4425 -0.00930398 9.04654e-05
10.5463 -0.009119 8.77434e-05
10.6503 -0.00893928 8.51325e-05
10.7545 -0.00876465 8.26691e-05
10.8587 -0.00859491 8.02455e-05
10.9631 -0.00842986 7.79286e-05
11.0676 -0.00826935 7.57255e-05
11.1722 -0.0081132 7.3558e-05
11.277 -0.00796125 7.14983e-05
11.3819 -0.00781336 6.95152e-05
11.487 -0.00766938 6.75801e-05
11.5922 -0.00752917 6.57334e-05
11.6975 -0.0073926 6.39515e-05
11.803 -0.00725955 6.22119e-05
11.9086 -0.00712989 6.05578e-05
12.0144 -0.00700351 5.8944e-05
12.1204 -0.00688029 5.73865e-05
12.2265 -0.00676014 5.58884e-05
12.3327 -0.00664295 5.44356e-05
12.4391 -0.00652861 5.30255e-05
12.5457 -0.00641705 5.16764e-05
12.6524 -0.00630817 5.03538e-05
12.7593 -0.00620188 4.90867e-05
12.8664 -0.0060981 4.78544e-05
12.9737 -0.00599675 4.66627e-05
13.0811 -0.00589776 4.55062e-05
13.1887 -0.00580104 4.43927e-05
13.2965 -0.00570654 4.33023e-05
13.4044 -0.00561418 4.22586e-05
13.5126 -0.0055239 4.12353e-05
13.6209 -0.00543564 4.02511e-05
13.7294 -0.00534933 3.92913e-05
13.8382 -0.00526491 3.83647e-05
13.9471 -0.00518234 3.74595e-05
14.0562 -0.00510155 3.65893e-05
14.1655 -0.0050225 3.57349e-05
14.275 -0.00494513 3.49143e-05
14.3848 -0.0048694 3.41102e-05
14.4947 -0.00479526 3.33342e-05
14.6049 -0.00472266 3.25764e-05
14.7152 -0.00465157 3.18437e-05
14.8258 -0.00458193 3.11271e-05
14.9367 -0.00451371 3.04354e-05
15.0477 -0.00444687 2.9758e-05
15.159 -0.00438137 2.9103e-05
15.2705 -0.00431718 2.84633e-05
15.3823 -0.00425425 2.78423e-05
15.4943 -0.00419256 2.72374e-05
15.6066 -0.00413208 2.66491e-05
15.7191 -0.00407276 2.60756e-05
15.8319 -0.00401459 2.55183e-05
15.9449 -0.00395752 2.49745e-05
16.0582 -0.00390154 2.44456e-05
16.1717 -0.00384661 2.39301e-05
16.2856 -0.00379271 2.34277e-05
16.3997 -0.0037398 2.29383e-05
16.5141 -0.00368787 2.24614e-05
16.6288 -0.00363689 2.19959e-05
16.7437 -0.00358683 2.15432e-05
16.859 -0.00353768 2.11001e-05
16.9746 -0.00348941 2.067e-05
17.0905 -0.00344199 2.02481e-05
17.2067 -0.00339541 1.98391e-05
17.3232 -0.00334965 1.94372e-05
17.4401 -0.00330469 1.90482e-05
17.5572 -0.0032605 1.86648e-05
17.6748 -0.00321707 1.82946e-05
17.7926 -0.00317438 1.79288e-05
17.9108 -0.00313241 1.75762e-05
18.0294 -0.00309115 1.72272e-05
18.1483 -0.00305058 1.68908e-05
18.2676 -0.00301068 1.65579e-05
18.3873 -0.00297143 1.62365e-05
18.5074 -0.00293283 1.5919e-05
18.6278 -0.00289485 1.56117e-05
18.7487 -0.00285749 1.53088e-05
18.8699 -0.00282072 1.50148e-05
18.9916 -0.00278454 1.47256e-05
19.1137 -0.00274892 1.44427e-05
19.2362 -0.00271386 1.4168e-05
19.3592 -0.00267935 1.38982e-05
19.4826 -0.00264537 1.36346e-05
19.6065 -0.00261191 1.33759e-05
19.7309 -0.00257895 1.31238e-05
19.8557 -0.0025465 1.2876e-05
19.9811 -0.00251452 1.26342e-05
20.1069 -0.00248303 1.23973e-05
20.2333 -0.00245199 1.2165e-05
20.3602 -0.00242141 1.19383e-05
20.4876 -0.00239127 1.17151e-05
20.6156 -0.00236157 1.14984e-05
20.7441 -0.00233229 1.12832e-05
20.8732 -0.00230342 1.10762e-05
21.0029 -0.00227495 1.08692e-05
21.1332 -0.00224689 1.06703e-05
21.2642 -0.0022192 1.04718e-05
21.3958 -0.0021919 1.02806e-05
21.528 -0.00216496 1.00897e-05
21.6609 -0.00213839 9.90569e-06
21.7945 -0.00211216 9.72346e-06
21.9288 -0.00208628 9.54425e-06
22.0639 -0.00206074 9.37092e-06
22.1997 -0.00203553 9.19788e-06
22.3363 -0.00201063 9.03003e-06
22.4736 -0.00198605 8.86483e-06
22.6118 -0.00196178 8.70299e-06
22.7509 -0.0019378 8.54217e-06
22.8908 -0.00191412 8.38835e-06
23.0316 -0.00189071 8.2332e-06
23.1733 -0.00186759 8.08111e-06
23.316 -0.00184473 7.93844e-06
23.4597 -0.00182214 7.78476e-06
23.6044 -0.0017998 7.64965e-06
23.7502 -0.00177772 7.50543e-06
23.8971 -0.00175587 7.36509e-06
24.0451 -0.00173426 7.23675e-06
24.1944 -0.00171287 7.09425e-06
24.3448 -0.00169171 6.96945e-06
24.4966 -0.00167076 6.83925e-06
24.6496 -0.00165002 6.70779e-06
24.8041 -0.00162948 6.59023e-06
24.9601 -0.00160914 6.46013e-06
25.1175 -0.00158897 6.34272e-06
25.2766 -0.00156899 6.2237e-06
25.4373 -0.00154918 6.10278e-06
25.5998 -0.00152953 5.99098e-06
25.7641 -0.00151003 5.874e-06
25.9304 -0.00149068 5.76176e-06
26.0988 -0.00147147 5.65229e-06
26.2693 -0.00145238 5.54003e-06
26.4421 -0.00143342 5.43401e-06
26.6174 -0.00141456 5.32593e-06
26.7954 -0.00139579 5.22013e-06
26.9761 -0.00137711 5.11646e-06
27.1598 -0.0013585 5.01215e-06
27.3468 -0.00133995 4.91006e-06
27.5373 -0.00132144 4.80906e-06
27.7317 -0.00130294 4.70736e-06
27.9302 -0.00128445 4.60842e-06
28.1333 -0.00126593 4.50873e-06
28.3415 -0.00124736 4.40944e-06
28.5554 -0.00122871 4.31123e-06
28.7758 -0.00120993 4.21313e-06
29.0035 -0.00119097 4.11356e-06
29.2396 -0.00117178 4.01443e-06
29.4858 -0.00115226 3.91454e-06
29.7441 -0.0011323 3.81357e-06
30.0173 -0.00111174 3.70997e-06
30.3101 -0.00109033 3.60345e-06
30.6297 -0.00106766 3.49143e-06
30.9905 -0.0010429 3.3708e-06
31.4301 -0.00101389 3.23079e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.125Nc1QuantumOneLoop/GRp_OneLoopFRG.txt <==
-31.4301 -0.00101428 -3.23344e-06
-30.9905 -0.00104332 -3.37338e-06
-30.6297 -0.00106809 -3.49435e-06
-30.3101 -0.00109078 -3.60637e-06
-30.0173 -0.00111221 -3.71321e-06
-29.7441 -0.00113278 -3.81681e-06
-29.4858 -0.00115276 -3.91828e-06
-29.2396 -0.0011723 -4.01839e-06
-29.0035 -0.00119151 -4.11766e-06
-28.7758 -0.00121048 -4.21649e-06
-28.5554 -0.00122928 -4.31516e-06
-28.3415 -0.00124795 -4.41393e-06
-28.1333 -0.00126654 -4.51298e-06
-27.9302 -0.00128507 -4.61249e-06
-27.7317 -0.00130358 -4.71259e-06
-27.5373 -0.00132209 -4.81341e-06
-27.3468 -0.00134063 -4.91506e-06
-27.1598 -0.0013592 -5.01764e-06
-26.9761 -0.00137783 -5.12124e-06
-26.7954 -0.00139653 -5.22594e-06
-26.6174 -0.00141531 -5.33183e-06
-26.4421 -0.00143419 -5.43897e-06
-26.2693 -0.00145318 -5.54745e-06
-26.0988 -0.00147229 -5.65731e-06
-25.9304 -0.00149152 -5.76865e-06
-25.7641 -0.00151089 -5.88151e-06
-25.5998 -0.00153041 -5.99596e-06
-25.4373 -0.00155008 -6.11206e-06
-25.2766 -0.00156992 -6.22988e-06
-25.1175 -0.00158993 -6.34947e-06
-24.9601 -0.00161011 -6.47091e-06
-24.8041 -0.00163048 -6.59424e-06
-24.6496 -0.00165105 -6.71953e-06
-24.4966 -0.00167182 -6.84684e-06
-24.3448 -0.00169279 -6.97623e-06
-24.1944 -0.00171398 -7.10777e-06
-24.0451 -0.00173539 -7.24152e-06
-23.8971 -0.00175703 -7.37755e-06
-23.7502 -0.00177891 -7.51591e-06
-23.6044 -0.00180103 -7.65669e-06
-23.4597 -0.00182339 -7.79993e-06
-23.316 -0.00184602 -7.94573e-06
-23.1733 -0.0018689 -8.09413e-06
-23.0316 -0.00189206 -8.24523e-06
-22.8908 -0.0019155 -8.39908e-06
-22.7509 -0.00193922 -8.55577e-06
-22.6118 -0.00196323 -8.71537e-06
-22.4736 -0.00198754 -8.87797e-06
-22.3363 -0.00201216 -9.04364e-06
-22.1997 -0.00203709 -9.21246e-06
-22.0639 -0.00206234 -9.38453e-06
-21.9288 -0.00208792 -9.55992e-06
-21.7945 -0.00211384 -9.73874e-06
-21.6609 -0.00214011 -9.92106e-06
-21.528 -0.00216673 -1.0107e-05
-21.3958 -0.00219371 -1.02966e-05
-21.2642 -0.00222106 -1.04901e-05
-21.1332 -0.00224879 -1.06874e-05
-21.0029 -0.0022769 -1.08888e-05
-20.8732 -0.00230542 -1.10942e-05
-20.7441 -0.00233433 -1.1304e-05
-20.6156 -0.00236367 -1.1518e-05
-20.4876 -0.00239343 -1.17366e-05
-20.3602 -0.00242362 -1.19597e-05
-20.2333 -0.00245425 -1.21875e-05
-20.1069 -0.00248535 -1.24202e-05
-19.9811 -0.0025169 -1.26579e-05
-19.8557 -0.00254894 -1.29007e-05
-19.7309 -0.00258145 -1.31488e-05
-19.6065 -0.00261447 -1.34023e-05
-19.4826 -0.002648 -1.36614e-05
-19.3592 -0.00268205 -1.39262e-05
-19.2362 -0.00271663 -1.41969e-05
-19.1137 -0.00275176 -1.44736e-05
-18.9916 -0.00278745 -1.47566e-05
-18.8699 -0.00282371 -1.5046e-05
-18.7487 -0.00286056 -1.53421e-05
-18.6278 -0.002898 -1.56449e-05
-18.5074 -0.00293606 -1.59546e-05
-18.3873 -0.00297475 -1.62716e-05
-18.2676 -0.00301408 -1.65961e-05
-18.1483 -0.00305407 -1.69281e-05
-18.0294 -0.00309474 -1.7268e-05
-17.9108 -0.0031361 -1.7616e-05
-17.7926 -0.00317816 -1.79724e-05
-17.6748 -0.00322095 -1.83373e-05
-17.5572 -0.00326449 -1.87111e-05
-17.4401 -0.00330878 -1.90941e-05
-17.3232 -0.00335386 -1.94864e-05
-17.2067 -0.00339974 -1.98885e-05
-17.0905 -0.00344643 -2.03006e-05
-16.9746 -0.00349397 -2.0723e-05
-16.859 -0.00354237 -2.11561e-05
-16.7437 -0.00359165 -2.16002e-05
-16.6288 -0.00364184 -2.20556e-05
-16.5141 -0.00369296 -2.25227e-05
-16.3997 -0.00374504 -2.30019e-05
-16.2856 -0.00379809 -2.34936e-05
-16.1717 -0.00385215 -2.39982e-05
-16.0582 -0.00390724 -2.45162e-05
-15.9449 -0.00396338 -2.50479e-05
-15.8319 -0.00402062 -2.55938e-05
-15.7191 -0.00407897 -2.61545e-05
-15.6066 -0.00413846 -2.67303e-05
-15.4943 -0.00419914 -2.73219e-05
-15.3823 -0.00426102 -2.79297e-05
-15.2705 -0.00432414 -2.85544e-05
-15.159 -0.00438854 -2.91965e-05
-15.0477 -0.00445425 -2.98566e-05
-14.9367 -0.00452132 -3.05354e-05
-14.8258 -0.00458976 -3.12335e-05
-14.7152 -0.00465964 -3.19516e-05
-14.6049 -0.00473098 -3.26905e-05
-14.4947 -0.00480384 -3.34509e-05
-14.3848 -0.00487824 -3.42335e-05
-14.275 -0.00495425 -3.50392e-05
-14.1655 -0.0050319 -3.5869e-05
-14.0562 -0.00511125 -3.67235e-05
-13.9471 -0.00519234 -3.76039e-05
-13.8382 -0.00527524 -3.8511e-05
-13.7294 -0.00535998 -3.9446e-05
-13.6209 -0.00544663 -4.04098e-05
-13.5126 -0.00553525 -4.14036e-05
-13.4044 -0.0056259 -4.24285e-05
-13.2965 -0.00571865 -4.34859e-05
-13.1887 -0.00581355 -4.45769e-05
-13.0811 -0.00591068 -4.5703e-05
-12.9737 -0.0060101 -4.68655e-05
-12.8664 -0.0061119 -4.80659e-05
-12.7593 -0.00621615 -4.93058e-05
-12.6524 -0.00632292 -5.05869e-05
-12.5457 -0.00643231 -5.19108e-05
-12.4391 -0.0065444 -5.32794e-05
-12.3327 -0.00665929 -5.46945e-05
-12.2265 -0.00677705 -5.61581e-05
-12.1204 -0.0068978 -5.76724e-05
-12.0144 -0.00702164 -5.92395e-05
-11.9086 -0.00714867 -6.08618e-05
-11.803 -0.00727901 -6.25417e-05
-11.6975 -0.00741278 -6.42818e-05
-11.5922 -0.00755009 -6.60848e-05
-11.487 -0.00769107 -6.79537e-05
-11.3819 -0.00783586 -6.98913e-05
-11.277 -0.00798459 -7.19009e-05
-11.1722 -0.00813742 -7.3986e-05
-11.0676 -0.0082945 -7.615e-05
-10.9631 -0.00845598 -7.83968e-05
-10.8587 -0.00862204 -8.07302e-05
-10.7545 -0.00879285 -8.31547e-05
-10.6503 -0.0089686 -8.56746e-05
-10.5463 -0.00914947 -8.82947e-05
-10.4425 -0.00933568 -9.10201e-05
-10.3387 -0.00952744 -9.3856e-05
-10.2351 -0.00972497 -9.68082e-05
-10.1316 -0.0099285 -9.98827e-05
-10.0282 -0.0101383 -0.000103086
-9.92496 -0.0103546 -0.000106425
-9.82181 -0.0105777 -0.000109906
-9.71877 -0.0108079 -0.000113538
-9.61583 -0.0110455 -0.000117329
-9.51301 -0.0112908 -0.000121287
-9.4103 -0.0115441 -0.000125423
-9.30769 -0.0118059 -0.000129745
-9.20518 -0.0120764 -0.000134265
-9.10278 -0.0123562 -0.000138995
-9.00048 -0.0126456 -0.000143945
-8.89828 -0.012945 -0.000149131
-8.79618 -0.013255 -0.000154565
-8.69417 -0.013576 -0.000160264
-8.59226 -0.0139087 -0.000166243
-8.49044 -0.0142535 -0.000172519
-8.38872 -0.0146111 -0.000179113
-8.28708 -0.0149821 -0.000186043
-8.18554 -0.0153672 -0.000193333
-8.08408 -0.0157672 -0.000201006
-7.98271 -0.0161827 -0.000209087
-7.88143 -0.0166147 -0.000217604
-7.78023 -0.0170641 -0.000226588
-7.67911 -0.0175318 -0.00023607
-7.57807 -0.0180187 -0.000246087
-7.47712 -0.0185261 -0.000256676
-7.37624 -0.0190551 -0.000267881
-7.27544 -0.0196068 -0.000279745
-7.17471 -0.0201828 -0.00029232
-7.07406 -0.0207844 -0.00030566
-6.97348 -0.0214132 -0.000319824
-6.87298 -0.0220709 -0.000334877
-6.77254 -0.0227593 -0.000350892
-6.67218 -0.0234804 -0.000367947
-6.57188 -0.0242363 -0.00038613
-6.47166 -0.0250294 -0.000405536
-6.37149 -0.0258621 -0.000426271
-6.2714 -0.0267371 -0.000448452
-6.17136 -0.0276575 -0.00047221
-6.07139 -0.0286266 -0.000497689
-5.97148 -0.0296477 -0.00052505
-5.87163 -0.0307249 -0.000554474
-5.77184 -0.0318623 -0.000586161
-5.67211 -0.0330647 -0.000620337
-5.57243 -0.0343372 -0.000657255
-5.47281 -0.0356855 -0.000697203
-5.37325 -0.0371157 -0.000740501
-5.27373 -0.038635 -0.000787518
-5.17427 -0.0402509 -0.000838667
-5.07487 -0.0419721 -0.000894425
-4.97551 -0.0438082 -0.000955333
-4.8762 -0.0457698 -0.00102201
-4.77694 -0.0478691 -0.00109518
-4.67772 -0.0501195 -0.00117567
-4.57855 -0.0525364 -0.00126445
-4.47943 -0.0551371 -0.00136262
-4.38035 -0.0579413 -0.00147152
-4.28131 -0.0609716 -0.00159268
-4.18232 -0.0642538 -0.00172794
-4.08336 -0.0678177 -0.00187948
-3.98445 -0.0716976 -0.0020499
-3.88557 -0.0759337 -0.00224234
-3.78673 -0.0805727 -0.00246062
-3.68793 -0.0856697 -0.00270939
-3.58916 -0.0912899 -0.00299437
-3.49043 -0.097511 -0.0033227
-3.39173 -0.104426 -0.00370329
-3.29307 -0.112149 -0.00414748
-3.19443 -0.120817 -0.00466979
-3.09583 -0.130601 -0.00528906
-2.99725 -0.141713 -0.00603013
-2.89871 -0.154422 -0.00692621
-2.80019 -0.169073 -0.00802256
-2.7017 -0.186114 -0.00938205
-2.60323 -0.206139 -0.0110941
-2.50479 -0.229953 -0.0132892
-2.40638 -0.25867 -0.0161639
-2.30798 -0.293879 -0.0200254
-2.20961 -0.337927 -0.0253748
-2.11126 -0.39442 -0.0330751
-2.01293 -0.469194 -0.0447157
-1.91462 -0.57233 -0.0634871
-1.81632 -0.722779 -0.0965807
-1.71804 -0.960522 -0.163076
-1.61978 -1.38444 -0.32787
-1.52154 -2.28825 -0.927612
-1.42331 -3.11087 -5.14489
-1.32509 3.57949 -2.57948
-1.22689 2.13156 -0.601887
-1.12869 1.46 -0.247505
-1.03051 1.12373 -0.131923
-0.932337 0.927116 -0.0807463
-0.834173 0.800323 -0.0536704
-0.736016 0.713317 -0.0375539
-0.637867 0.651243 -0.0270999
-0.539723 0.605983 -0.0198407
-0.441585 0.572782 -0.0144967
-0.343451 0.548716 -0.0103446
-0.24532 0.531948 -0.00694295
-0.147191 0.521324 -0.00400057
-0.0490634 0.516169 -0.00130721
0.0490634 0.516169 0.00130721
0.147191 0.521324 0.00400057
0.24532 0.531948 0.00694295
0.343451 0.548716 0.0103446
0.441585 0.572782 0.0144967
0.539723 0.605983 0.0198407
0.637867 0.651243 0.0270999
0.736016 0.713317 0.0375539
0.834173 0.800323 0.0536704
0.932337 0.927116 0.0807463
1.03051 1.12373 0.131923
1.12869 1.46 0.247505
1.22689 2.13156 0.601887
1.32509 3.57949 2.57948
1.42331 -3.11087 5.14489
1.52154 -2.28825 0.927612
1.61978 -1.38444 0.32787
1.71804 -0.960522 0.163076
1.81632 -0.722779 0.0965807
1.91462 -0.57233 0.0634871
2.01293 -0.469194 0.0447157
2.11126 -0.39442 0.0330751
2.20961 -0.337927 0.0253748
2.30798 -0.293879 0.0200254
2.40638 -0.25867 0.0161639
2.50479 -0.229953 0.0132892
2.60323 -0.206139 0.0110941
2.7017 -0.186114 0.00938205
2.80019 -0.169073 0.00802256
2.89871 -0.154422 0.00692621
2.99725 -0.141713 0.00603013
3.09583 -0.130601 0.00528906
3.19443 -0.120817 0.00466979
3.29307 -0.112149 0.00414748
3.39173 -0.104426 0.00370329
3.49043 -0.097511 0.0033227
3.58916 -0.0912899 0.00299437
3.68793 -0.0856697 0.00270939
3.78673 -0.0805727 0.00246062
3.88557 -0.0759337 0.00224234
3.98445 -0.0716976 0.0020499
4.08336 -0.0678177 0.00187948
4.18232 -0.0642538 0.00172794
4.28131 -0.0609716 0.00159268
4.38035 -0.0579413 0.00147152
4.47943 -0.0551371 0.00136262
4.57855 -0.0525364 0.00126445
4.67772 -0.0501195 0.00117567
4.77694 -0.0478691 0.00109518
4.8762 -0.0457698 0.00102201
4.97551 -0.0438082 0.000955333
5.07487 -0.0419721 0.000894425
5.17427 -0.0402509 0.000838667
5.27373 -0.038635 0.000787518
5.37325 -0.0371157 0.000740501
5.47281 -0.0356855 0.000697203
5.57243 -0.0343372 0.000657255
5.67211 -0.0330647 0.000620337
5.77184 -0.0318623 0.000586161
5.87163 -0.0307249 0.000554474
5.97148 -0.0296477 0.00052505
6.07139 -0.0286266 0.000497689
6.17136 -0.0276575 0.00047221
6.2714 -0.0267371 0.000448452
6.37149 -0.0258621 0.000426271
6.47166 -0.0250294 0.000405536
6.57188 -0.0242363 0.00038613
6.67218 -0.0234804 0.000367947
6.77254 -0.0227593 0.000350892
6.87298 -0.0220709 0.000334877
6.97348 -0.0214132 0.000319824
7.07406 -0.0207844 0.00030566
7.17471 -0.0201828 0.00029232
7.27544 -0.0196068 0.000279745
7.37624 -0.0190551 0.000267881
7.47712 -0.0185261 0.000256676
7.57807 -0.0180187 0.000246087
7.67911 -0.0175318 0.00023607
7.78023 -0.0170641 0.000226588
7.88143 -0.0166147 0.000217604
7.98271 -0.0161827 0.000209087
8.08408 -0.0157672 0.000201006
8.18554 -0.0153672 0.000193333
8.28708 -0.0149821 0.000186043
8.38872 -0.0146111 0.000179113
8.49044 -0.0142535 0.000172519
8.59226 -0.0139087 0.000166243
8.69417 -0.013576 0.000160264
8.79618 -0.013255 0.000154565
8.89828 -0.012945 0.000149131
9.00048 -0.0126456 0.000143945
9.10278 -0.0123562 0.000138995
9.20518 -0.0120764 0.000134265
9.30769 -0.0118059 0.000129745
9.4103 -0.0115441 0.000125423
9.51301 -0.0112908 0.000121287
9.61583 -0.0110455 0.000117329
9.71877 -0.0108079 0.000113538
9.82181 -0.0105777 0.000109906
9.92496 -0.0103546 0.000106425
10.0282 -0.0101383 0.000103086
10.1316 -0.0099285 9.98827e-05
10.2351 -0.00972497 9.68082e-05
10.3387 -0.00952744 9.3856e-05
10.4425 -0.00933568 9.10201e-05
10.5463 -0.00914947 8.82947e-05
10.6503 -0.0089686 8.56746e-05
10.7545 -0.00879285 8.31547e-05
10.8587 -0.00862204 8.07302e-05
10.9631 -0.00845598 7.83968e-05
11.0676 -0.0082945 7.615e-05
11.1722 -0.00813742 7.3986e-05
11.277 -0.00798459 7.19009e-05
11.3819 -0.00783586 6.98913e-05
11.487 -0.00769107 6.79537e-05
11.5922 -0.00755009 6.60848e-05
11.6975 -0.00741278 6.42818e-05
11.803 -0.00727901 6.25417e-05
11.9086 -0.00714867 6.08618e-05
12.0144 -0.00702164 5.92395e-05
12.1204 -0.0068978 5.76724e-05
12.2265 -0.00677705 5.61581e-05
12.3327 -0.00665929 5.46945e-05
12.4391 -0.0065444 5.32794e-05
12.5457 -0.00643231 5.19108e-05
12.6524 -0.00632292 5.05869e-05
12.7593 -0.00621615 4.93058e-05
12.8664 -0.0061119 4.80659e-05
12.9737 -0.0060101 4.68655e-05
13.0811 -0.00591068 4.5703e-05
13.1887 -0.00581355 4.45769e-05
13.2965 -0.00571865 4.34859e-05
13.4044 -0.0056259 4.24285e-05
13.5126 -0.00553525 4.14036e-05
13.6209 -0.00544663 4.04098e-05
13.7294 -0.00535998 3.9446e-05
13.8382 -0.00527524 3.8511e-05
13.9471 -0.00519234 3.76039e-05
14.0562 -0.00511125 3.67235e-05
14.1655 -0.0050319 3.5869e-05
14.275 -0.00495425 3.50392e-05
14.3848 -0.00487824 3.42335e-05
14.4947 -0.00480384 3.34509e-05
14.6049 -0.00473098 3.26905e-05
14.7152 -0.00465964 3.19516e-05
14.8258 -0.00458976 3.12335e-05
14.9367 -0.00452132 3.05354e-05
15.0477 -0.00445425 2.98566e-05
15.159 -0.00438854 2.91965e-05
15.2705 -0.00432414 2.85544e-05
15.3823 -0.00426102 2.79297e-05
15.4943 -0.00419914 2.73219e-05
15.6066 -0.00413846 2.67303e-05
15.7191 -0.00407897 2.61545e-05
15.8319 -0.00402062 2.55938e-05
15.9449 -0.00396338 2.50479e-05
16.0582 -0.00390724 2.45162e-05
16.1717 -0.00385215 2.39982e-05
16.2856 -0.00379809 2.34936e-05
16.3997 -0.00374504 2.30019e-05
16.5141 -0.00369296 2.25227e-05
16.6288 -0.00364184 2.20556e-05
16.7437 -0.00359165 2.16002e-05
16.859 -0.00354237 2.11561e-05
16.9746 -0.00349397 2.0723e-05
17.0905 -0.00344643 2.03006e-05
17.2067 -0.00339974 1.98885e-05
17.3232 -0.00335386 1.94864e-05
17.4401 -0.00330878 1.90941e-05
17.5572 -0.00326449 1.87111e-05
17.6748 -0.00322095 1.83373e-05
17.7926 -0.00317816 1.79724e-05
17.9108 -0.0031361 1.7616e-05
18.0294 -0.00309474 1.7268e-05
18.1483 -0.00305407 1.69281e-05
18.2676 -0.00301408 1.65961e-05
18.3873 -0.00297475 1.62716e-05
18.5074 -0.00293606 1.59546e-05
18.6278 -0.002898 1.56449e-05
18.7487 -0.00286056 1.53421e-05
18.8699 -0.00282371 1.5046e-05
18.9916 -0.00278745 1.47566e-05
19.1137 -0.00275176 1.44736e-05
19.2362 -0.00271663 1.41969e-05
19.3592 -0.00268205 1.39262e-05
19.4826 -0.002648 1.36614e-05
19.6065 -0.00261447 1.34023e-05
19.7309 -0.00258145 1.31488e-05
19.8557 -0.00254894 1.29007e-05
19.9811 -0.0025169 1.26579e-05
20.1069 -0.00248535 1.24202e-05
20.2333 -0.00245425 1.21875e-05
20.3602 -0.00242362 1.19597e-05
20.4876 -0.00239343 1.17366e-05
20.6156 -0.00236367 1.1518e-05
20.7441 -0.00233433 1.1304e-05
20.8732 -0.00230542 1.10942e-05
21.0029 -0.0022769 1.08888e-05
21.1332 -0.00224879 1.06874e-05
21.2642 -0.00222106 1.04901e-05
21.3958 -0.00219371 1.02966e-05
21.528 -0.00216673 1.0107e-05
21.6609 -0.00214011 9.92106e-06
21.7945 -0.00211384 9.73874e-06
21.9288 -0.00208792 9.55992e-06
22.0639 -0.00206234 9.38453e-06
22.1997 -0.00203709 9.21246e-06
22.3363 -0.00201216 9.04364e-06
22.4736 -0.00198754 8.87797e-06
22.6118 -0.00196323 8.71537e-06
22.7509 -0.00193922 8.55577e-06
22.8908 -0.0019155 8.39908e-06
23.0316 -0.00189206 8.24523e-06
23.1733 -0.0018689 8.09413e-06
23.316 -0.00184602 7.94573e-06
23.4597 -0.00182339 7.79993e-06
23.6044 -0.00180103 7.65669e-06
23.7502 -0.00177891 7.51591e-06
23.8971 -0.00175703 7.37755e-06
24.0451 -0.00173539 7.24152e-06
24.1944 -0.00171398 7.10777e-06
24.3448 -0.00169279 6.97623e-06
24.4966 -0.00167182 6.84684e-06
24.6496 -0.00165105 6.71953e-06
24.8041 -0.00163048 6.59424e-06
24.9601 -0.00161011 6.47091e-06
25.1175 -0.00158993 6.34947e-06
25.2766 -0.00156992 6.22988e-06
25.4373 -0.00155008 6.11206e-06
25.5998 -0.00153041 5.99596e-06
25.7641 -0.00151089 5.88151e-06
25.9304 -0.00149152 5.76865e-06
26.0988 -0.00147229 5.65731e-06
26.2693 -0.00145318 5.54745e-06
26.4421 -0.00143419 5.43897e-06
26.6174 -0.00141531 5.33183e-06
26.7954 -0.00139653 5.22594e-06
26.9761 -0.00137783 5.12124e-06
27.1598 -0.0013592 5.01764e-06
27.3468 -0.00134063 4.91506e-06
27.5373 -0.00132209 4.81341e-06
27.7317 -0.00130358 4.71259e-06
27.9302 -0.00128507 4.61249e-06
28.1333 -0.00126654 4.51298e-06
28.3415 -0.00124795 4.41393e-06
28.5554 -0.00122928 4.31516e-06
28.7758 -0.00121048 4.21649e-06
29.0035 -0.00119151 4.11766e-06
29.2396 -0.0011723 4.01839e-06
29.4858 -0.00115276 3.91828e-06
29.7441 -0.00113278 3.81681e-06
30.0173 -0.00111221 3.71321e-06
30.3101 -0.00109078 3.60637e-06
30.6297 -0.00106809 3.49435e-06
30.9905 -0.00104332 3.37338e-06
31.4301 -0.00101428 3.23344e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.125Nc1QuantumOneLoop/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.00625
#Lambda=0.125
#Beta=0.0625
#Nc=1
#QUANTUM=1

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=512 aX=1 aP=1

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.125Nc1QuantumOneLoop/SigmaAOneLoop.txt <==
-31.4301 -0.958598 -2.5801e-18
-30.9905 -0.958598 -2.5801e-18
-30.6297 -0.958598 -2.5801e-18
-30.3101 -0.958598 -2.5801e-18
-30.0173 -0.958598 -2.5801e-18
-29.7441 -0.958598 -2.5801e-18
-29.4858 -0.958598 -2.5801e-18
-29.2396 -0.958598 -2.5801e-18
-29.0035 -0.958598 -2.5801e-18
-28.7758 -0.958598 -2.5801e-18
-28.5554 -0.958598 -2.5801e-18
-28.3415 -0.958598 -2.5801e-18
-28.1333 -0.958598 -2.5801e-18
-27.9302 -0.958598 -2.5801e-18
-27.7317 -0.958598 -2.5801e-18
-27.5373 -0.958598 -2.5801e-18
-27.3468 -0.958598 -2.5801e-18
-27.1598 -0.958598 -2.5801e-18
-26.9761 -0.958598 -2.5801e-18
-26.7954 -0.958598 -2.5801e-18
-26.6174 -0.958598 -2.5801e-18
-26.4421 -0.958598 -2.5801e-18
-26.2693 -0.958598 -2.5801e-18
-26.0988 -0.958598 -2.5801e-18
-25.9304 -0.958598 -2.5801e-18
-25.7641 -0.958598 -2.5801e-18
-25.5998 -0.958598 -2.5801e-18
-25.4373 -0.958598 -2.5801e-18
-25.2766 -0.958598 -2.5801e-18
-25.1175 -0.958598 -2.5801e-18
-24.9601 -0.958598 -2.5801e-18
-24.8041 -0.958598 -2.5801e-18
-24.6496 -0.958598 -2.5801e-18
-24.4966 -0.958598 -2.5801e-18
-24.3448 -0.958598 -2.5801e-18
-24.1944 -0.958598 -2.5801e-18
-24.0451 -0.958598 -2.5801e-18
-23.8971 -0.958598 -2.5801e-18
-23.7502 -0.958598 -2.5801e-18
-23.6044 -0.958598 -2.5801e-18
-23.4597 -0.958598 -2.5801e-18
-23.316 -0.958598 -2.5801e-18
-23.1733 -0.958598 -2.5801e-18
-23.0316 -0.958598 -2.5801e-18
-22.8908 -0.958598 -2.5801e-18
-22.7509 -0.958598 -2.5801e-18
-22.6118 -0.958598 -2.5801e-18
-22.4736 -0.958598 -2.5801e-18
-22.3363 -0.958598 -2.5801e-18
-22.1997 -0.958598 -2.5801e-18
-22.0639 -0.958598 -2.5801e-18
-21.9288 -0.958598 -2.5801e-18
-21.7945 -0.958598 -2.5801e-18
-21.6609 -0.958598 -2.5801e-18
-21.528 -0.958598 -2.5801e-18
-21.3958 -0.958598 -2.5801e-18
-21.2642 -0.958598 -2.5801e-18
-21.1332 -0.958598 -2.5801e-18
-21.0029 -0.958598 -2.5801e-18
-20.8732 -0.958598 -2.5801e-18
-20.7441 -0.958598 -2.5801e-18
-20.6156 -0.958598 -2.5801e-18
-20.4876 -0.958598 -2.5801e-18
-20.3602 -0.958598 -2.5801e-18
-20.2333 -0.958598 -2.5801e-18
-20.1069 -0.958598 -2.5801e-18
-19.9811 -0.958598 -2.5801e-18
-19.8557 -0.958598 -2.5801e-18
-19.7309 -0.958598 -2.5801e-18
-19.6065 -0.958598 -2.5801e-18
-19.4826 -0.958598 -2.5801e-18
-19.3592 -0.958598 -2.5801e-18
-19.2362 -0.958598 -2.5801e-18
-19.1137 -0.958598 -2.5801e-18
-18.9916 -0.958598 -2.5801e-18
-18.8699 -0.958598 -2.5801e-18
-18.7487 -0.958598 -2.5801e-18
-18.6278 -0.958598 -2.5801e-18
-18.5074 -0.958598 -2.5801e-18
-18.3873 -0.958598 -2.5801e-18
-18.2676 -0.958598 -2.5801e-18
-18.1483 -0.958598 -2.5801e-18
-18.0294 -0.958598 -2.5801e-18
-17.9108 -0.958598 -2.5801e-18
-17.7926 -0.958598 -2.5801e-18
-17.6748 -0.958598 -2.5801e-18
-17.5572 -0.958598 -2.5801e-18
-17.4401 -0.958598 -2.5801e-18
-17.3232 -0.958598 -2.5801e-18
-17.2067 -0.958598 -2.5801e-18
-17.0905 -0.958598 -2.5801e-18
-16.9746 -0.958598 -2.5801e-18
-16.859 -0.958598 -2.5801e-18
-16.7437 -0.958598 -2.5801e-18
-16.6288 -0.958598 -2.5801e-18
-16.5141 -0.958598 -2.5801e-18
-16.3997 -0.958598 -2.5801e-18
-16.2856 -0.958598 -2.5801e-18
-16.1717 -0.958598 -2.5801e-18
-16.0582 -0.958598 -2.5801e-18
-15.9449 -0.958598 -2.5801e-18
-15.8319 -0.958598 -2.5801e-18
-15.7191 -0.958598 -2.5801e-18
-15.6066 -0.958598 -2.5801e-18
-15.4943 -0.958598 -2.5801e-18
-15.3823 -0.958598 -2.5801e-18
-15.2705 -0.958598 -2.5801e-18
-15.159 -0.958598 -2.5801e-18
-15.0477 -0.958598 -2.5801e-18
-14.9367 -0.958598 -2.5801e-18
-14.8258 -0.958598 -2.5801e-18
-14.7152 -0.958598 -2.5801e-18
-14.6049 -0.958598 -2.5801e-18
-14.4947 -0.958598 -2.5801e-18
-14.3848 -0.958598 -2.5801e-18
-14.275 -0.958598 -2.5801e-18
-14.1655 -0.958598 -2.5801e-18
-14.0562 -0.958598 -2.5801e-18
-13.9471 -0.958598 -2.5801e-18
-13.8382 -0.958598 -2.5801e-18
-13.7294 -0.958598 -2.5801e-18
-13.6209 -0.958598 -2.5801e-18
-13.5126 -0.958598 -2.5801e-18
-13.4044 -0.958598 -2.5801e-18
-13.2965 -0.958598 -2.5801e-18
-13.1887 -0.958598 -2.5801e-18
-13.0811 -0.958598 -2.5801e-18
-12.9737 -0.958598 -2.5801e-18
-12.8664 -0.958598 -2.5801e-18
-12.7593 -0.958598 -2.5801e-18
-12.6524 -0.958598 -2.5801e-18
-12.5457 -0.958598 -2.5801e-18
-12.4391 -0.958598 -2.5801e-18
-12.3327 -0.958598 -2.5801e-18
-12.2265 -0.958598 -2.5801e-18
-12.1204 -0.958598 -2.5801e-18
-12.0144 -0.958598 -2.5801e-18
-11.9086 -0.958598 -2.5801e-18
-11.803 -0.958598 -2.5801e-18
-11.6975 -0.958598 -2.5801e-18
-11.5922 -0.958598 -2.5801e-18
-11.487 -0.958598 -2.5801e-18
-11.3819 -0.958598 -2.5801e-18
-11.277 -0.958598 -2.5801e-18
-11.1722 -0.958598 -2.5801e-18
-11.0676 -0.958598 -2.5801e-18
-10.9631 -0.958598 -2.5801e-18
-10.8587 -0.958598 -2.5801e-18
-10.7545 -0.958598 -2.5801e-18
-10.6503 -0.958598 -2.5801e-18
-10.5463 -0.958598 -2.5801e-18
-10.4425 -0.958598 -2.5801e-18
-10.3387 -0.958598 -2.5801e-18
-10.2351 -0.958598 -2.5801e-18
-10.1316 -0.958598 -2.5801e-18
-10.0282 -0.958598 -2.5801e-18
-9.92496 -0.958598 -2.5801e-18
-9.82181 -0.958598 -2.5801e-18
-9.71877 -0.958598 -2.5801e-18
-9.61583 -0.958598 -2.5801e-18
-9.51301 -0.958598 -2.5801e-18
-9.4103 -0.958598 -2.5801e-18
-9.30769 -0.958598 -2.5801e-18
-9.20518 -0.958598 -2.5801e-18
-9.10278 -0.958598 -2.5801e-18
-9.00048 -0.958598 -2.5801e-18
-8.89828 -0.958598 -2.5801e-18
-8.79618 -0.958598 -2.5801e-18
-8.69417 -0.958598 -2.5801e-18
-8.59226 -0.958598 -2.5801e-18
-8.49044 -0.958598 -2.5801e-18
-8.38872 -0.958598 -2.5801e-18
-8.28708 -0.958598 -2.5801e-18
-8.18554 -0.958598 -2.5801e-18
-8.08408 -0.958598 -2.5801e-18
-7.98271 -0.958598 -2.5801e-18
-7.88143 -0.958598 -2.5801e-18
-7.78023 -0.958598 -2.5801e-18
-7.67911 -0.958598 -2.5801e-18
-7.57807 -0.958598 -2.5801e-18
-7.47712 -0.958598 -2.5801e-18
-7.37624 -0.958598 -2.5801e-18
-7.27544 -0.958598 -2.5801e-18
-7.17471 -0.958598 -2.5801e-18
-7.07406 -0.958598 -2.5801e-18
-6.97348 -0.958598 -2.5801e-18
-6.87298 -0.958598 -2.5801e-18
-6.77254 -0.958598 -2.5801e-18
-6.67218 -0.958598 -2.5801e-18
-6.57188 -0.958598 -2.5801e-18
-6.47166 -0.958598 -2.5801e-18
-6.37149 -0.958598 -2.5801e-18
-6.2714 -0.958598 -2.5801e-18
-6.17136 -0.958598 -2.5801e-18
-6.07139 -0.958598 -2.5801e-18
-5.97148 -0.958598 -2.5801e-18
-5.87163 -0.958598 -2.5801e-18
-5.77184 -0.958598 -2.5801e-18
-5.67211 -0.958598 -2.5801e-18
-5.57243 -0.958598 -2.5801e-18
-5.47281 -0.958598 -2.5801e-18
-5.37325 -0.958598 -2.5801e-18
-5.27373 -0.958598 -2.5801e-18
-5.17427 -0.958598 -2.5801e-18
-5.07487 -0.958598 -2.5801e-18
-4.97551 -0.958598 -2.5801e-18
-4.8762 -0.958598 -2.5801e-18
-4.77694 -0.958598 -2.5801e-18
-4.67772 -0.958598 -2.5801e-18
-4.57855 -0.958598 -2.5801e-18
-4.47943 -0.958598 -2.5801e-18
-4.38035 -0.958598 -2.5801e-18
-4.28131 -0.958598 -2.5801e-18
-4.18232 -0.958598 -2.5801e-18
-4.08336 -0.958598 -2.5801e-18
-3.98445 -0.958598 -2.5801e-18
-3.88557 -0.958598 -2.5801e-18
-3.78673 -0.958598 -2.5801e-18
-3.68793 -0.958598 -2.5801e-18
-3.58916 -0.958598 -2.5801e-18
-3.49043 -0.958598 -2.5801e-18
-3.39173 -0.958598 -2.5801e-18
-3.29307 -0.958598 -2.5801e-18
-3.19443 -0.958598 -2.5801e-18
-3.09583 -0.958598 -2.5801e-18
-2.99725 -0.958598 -2.5801e-18
-2.89871 -0.958598 -2.5801e-18
-2.80019 -0.958598 -2.5801e-18
-2.7017 -0.958598 -2.5801e-18
-2.60323 -0.958598 -2.5801e-18
-2.50479 -0.958598 -2.5801e-18
-2.40638 -0.958598 -2.5801e-18
-2.30798 -0.958598 -2.5801e-18
-2.20961 -0.958598 -2.5801e-18
-2.11126 -0.958598 -2.5801e-18
-2.01293 -0.958598 -2.5801e-18
-1.91462 -0.958598 -2.5801e-18
-1.81632 -0.958598 -2.5801e-18
-1.71804 -0.958598 -2.5801e-18
-1.61978 -0.958598 -2.5801e-18
-1.52154 -0.958598 -2.5801e-18
-1.42331 -0.958598 -2.5801e-18
-1.32509 -0.958598 -2.5801e-18
-1.22689 -0.958598 -2.5801e-18
-1.12869 -0.958598 -2.5801e-18
-1.03051 -0.958598 -2.5801e-18
-0.932337 -0.958598 -2.5801e-18
-0.834173 -0.958598 -2.5801e-18
-0.736016 -0.958598 -2.5801e-18
-0.637867 -0.958598 -2.5801e-18
-0.539723 -0.958598 -2.5801e-18
-0.441585 -0.958598 -2.5801e-18
-0.343451 -0.958598 -2.5801e-18
-0.24532 -0.958598 -2.5801e-18
-0.147191 -0.958598 -2.5801e-18
-0.0490634 -0.958598 -2.5801e-18
0.0490634 -0.958598 -2.5801e-18
0.147191 -0.958598 -2.5801e-18
0.24532 -0.958598 -2.5801e-18
0.343451 -0.958598 -2.5801e-18
0.441585 -0.958598 -2.5801e-18
0.539723 -0.958598 -2.5801e-18
0.637867 -0.958598 -2.5801e-18
0.736016 -0.958598 -2.5801e-18
0.834173 -0.958598 -2.5801e-18
0.932337 -0.958598 -2.5801e-18
1.03051 -0.958598 -2.5801e-18
1.12869 -0.958598 -2.5801e-18
1.22689 -0.958598 -2.5801e-18
1.32509 -0.958598 -2.5801e-18
1.42331 -0.958598 -2.5801e-18
1.52154 -0.958598 -2.5801e-18
1.61978 -0.958598 -2.5801e-18
1.71804 -0.958598 -2.5801e-18
1.81632 -0.958598 -2.5801e-18
1.91462 -0.958598 -2.5801e-18
2.01293 -0.958598 -2.5801e-18
2.11126 -0.958598 -2.5801e-18
2.20961 -0.958598 -2.5801e-18
2.30798 -0.958598 -2.5801e-18
2.40638 -0.958598 -2.5801e-18
2.50479 -0.958598 -2.5801e-18
2.60323 -0.958598 -2.5801e-18
2.7017 -0.958598 -2.5801e-18
2.80019 -0.958598 -2.5801e-18
2.89871 -0.958598 -2.5801e-18
2.99725 -0.958598 -2.5801e-18
3.09583 -0.958598 -2.5801e-18
3.19443 -0.958598 -2.5801e-18
3.29307 -0.958598 -2.5801e-18
3.39173 -0.958598 -2.5801e-18
3.49043 -0.958598 -2.5801e-18
3.58916 -0.958598 -2.5801e-18
3.68793 -0.958598 -2.5801e-18
3.78673 -0.958598 -2.5801e-18
3.88557 -0.958598 -2.5801e-18
3.98445 -0.958598 -2.5801e-18
4.08336 -0.958598 -2.5801e-18
4.18232 -0.958598 -2.5801e-18
4.28131 -0.958598 -2.5801e-18
4.38035 -0.958598 -2.5801e-18
4.47943 -0.958598 -2.5801e-18
4.57855 -0.958598 -2.5801e-18
4.67772 -0.958598 -2.5801e-18
4.77694 -0.958598 -2.5801e-18
4.8762 -0.958598 -2.5801e-18
4.97551 -0.958598 -2.5801e-18
5.07487 -0.958598 -2.5801e-18
5.17427 -0.958598 -2.5801e-18
5.27373 -0.958598 -2.5801e-18
5.37325 -0.958598 -2.5801e-18
5.47281 -0.958598 -2.5801e-18
5.57243 -0.958598 -2.5801e-18
5.67211 -0.958598 -2.5801e-18
5.77184 -0.958598 -2.5801e-18
5.87163 -0.958598 -2.5801e-18
5.97148 -0.958598 -2.5801e-18
6.07139 -0.958598 -2.5801e-18
6.17136 -0.958598 -2.5801e-18
6.2714 -0.958598 -2.5801e-18
6.37149 -0.958598 -2.5801e-18
6.47166 -0.958598 -2.5801e-18
6.57188 -0.958598 -2.5801e-18
6.67218 -0.958598 -2.5801e-18
6.77254 -0.958598 -2.5801e-18
6.87298 -0.958598 -2.5801e-18
6.97348 -0.958598 -2.5801e-18
7.07406 -0.958598 -2.5801e-18
7.17471 -0.958598 -2.5801e-18
7.27544 -0.958598 -2.5801e-18
7.37624 -0.958598 -2.5801e-18
7.47712 -0.958598 -2.5801e-18
7.57807 -0.958598 -2.5801e-18
7.67911 -0.958598 -2.5801e-18
7.78023 -0.958598 -2.5801e-18
7.88143 -0.958598 -2.5801e-18
7.98271 -0.958598 -2.5801e-18
8.08408 -0.958598 -2.5801e-18
8.18554 -0.958598 -2.5801e-18
8.28708 -0.958598 -2.5801e-18
8.38872 -0.958598 -2.5801e-18
8.49044 -0.958598 -2.5801e-18
8.59226 -0.958598 -2.5801e-18
8.69417 -0.958598 -2.5801e-18
8.79618 -0.958598 -2.5801e-18
8.89828 -0.958598 -2.5801e-18
9.00048 -0.958598 -2.5801e-18
9.10278 -0.958598 -2.5801e-18
9.20518 -0.958598 -2.5801e-18
9.30769 -0.958598 -2.5801e-18
9.4103 -0.958598 -2.5801e-18
9.51301 -0.958598 -2.5801e-18
9.61583 -0.958598 -2.5801e-18
9.71877 -0.958598 -2.5801e-18
9.82181 -0.958598 -2.5801e-18
9.92496 -0.958598 -2.5801e-18
10.0282 -0.958598 -2.5801e-18
10.1316 -0.958598 -2.5801e-18
10.2351 -0.958598 -2.5801e-18
10.3387 -0.958598 -2.5801e-18
10.4425 -0.958598 -2.5801e-18
10.5463 -0.958598 -2.5801e-18
10.6503 -0.958598 -2.5801e-18
10.7545 -0.958598 -2.5801e-18
10.8587 -0.958598 -2.5801e-18
10.9631 -0.958598 -2.5801e-18
11.0676 -0.958598 -2.5801e-18
11.1722 -0.958598 -2.5801e-18
11.277 -0.958598 -2.5801e-18
11.3819 -0.958598 -2.5801e-18
11.487 -0.958598 -2.5801e-18
11.5922 -0.958598 -2.5801e-18
11.6975 -0.958598 -2.5801e-18
11.803 -0.958598 -2.5801e-18
11.9086 -0.958598 -2.5801e-18
12.0144 -0.958598 -2.5801e-18
12.1204 -0.958598 -2.5801e-18
12.2265 -0.958598 -2.5801e-18
12.3327 -0.958598 -2.5801e-18
12.4391 -0.958598 -2.5801e-18
12.5457 -0.958598 -2.5801e-18
12.6524 -0.958598 -2.5801e-18
12.7593 -0.958598 -2.5801e-18
12.8664 -0.958598 -2.5801e-18
12.9737 -0.958598 -2.5801e-18
13.0811 -0.958598 -2.5801e-18
13.1887 -0.958598 -2.5801e-18
13.2965 -0.958598 -2.5801e-18
13.4044 -0.958598 -2.5801e-18
13.5126 -0.958598 -2.5801e-18
13.6209 -0.958598 -2.5801e-18
13.7294 -0.958598 -2.5801e-18
13.8382 -0.958598 -2.5801e-18
13.9471 -0.958598 -2.5801e-18
14.0562 -0.958598 -2.5801e-18
14.1655 -0.958598 -2.5801e-18
14.275 -0.958598 -2.5801e-18
14.3848 -0.958598 -2.5801e-18
14.4947 -0.958598 -2.5801e-18
14.6049 -0.958598 -2.5801e-18
14.7152 -0.958598 -2.5801e-18
14.8258 -0.958598 -2.5801e-18
14.9367 -0.958598 -2.5801e-18
15.0477 -0.958598 -2.5801e-18
15.159 -0.958598 -2.5801e-18
15.2705 -0.958598 -2.5801e-18
15.3823 -0.958598 -2.5801e-18
15.4943 -0.958598 -2.5801e-18
15.6066 -0.958598 -2.5801e-18
15.7191 -0.958598 -2.5801e-18
15.8319 -0.958598 -2.5801e-18
15.9449 -0.958598 -2.5801e-18
16.0582 -0.958598 -2.5801e-18
16.1717 -0.958598 -2.5801e-18
16.2856 -0.958598 -2.5801e-18
16.3997 -0.958598 -2.5801e-18
16.5141 -0.958598 -2.5801e-18
16.6288 -0.958598 -2.5801e-18
16.7437 -0.958598 -2.5801e-18
16.859 -0.958598 -2.5801e-18
16.9746 -0.958598 -2.5801e-18
17.0905 -0.958598 -2.5801e-18
17.2067 -0.958598 -2.5801e-18
17.3232 -0.958598 -2.5801e-18
17.4401 -0.958598 -2.5801e-18
17.5572 -0.958598 -2.5801e-18
17.6748 -0.958598 -2.5801e-18
17.7926 -0.958598 -2.5801e-18
17.9108 -0.958598 -2.5801e-18
18.0294 -0.958598 -2.5801e-18
18.1483 -0.958598 -2.5801e-18
18.2676 -0.958598 -2.5801e-18
18.3873 -0.958598 -2.5801e-18
18.5074 -0.958598 -2.5801e-18
18.6278 -0.958598 -2.5801e-18
18.7487 -0.958598 -2.5801e-18
18.8699 -0.958598 -2.5801e-18
18.9916 -0.958598 -2.5801e-18
19.1137 -0.958598 -2.5801e-18
19.2362 -0.958598 -2.5801e-18
19.3592 -0.958598 -2.5801e-18
19.4826 -0.958598 -2.5801e-18
19.6065 -0.958598 -2.5801e-18
19.7309 -0.958598 -2.5801e-18
19.8557 -0.958598 -2.5801e-18
19.9811 -0.958598 -2.5801e-18
20.1069 -0.958598 -2.5801e-18
20.2333 -0.958598 -2.5801e-18
20.3602 -0.958598 -2.5801e-18
20.4876 -0.958598 -2.5801e-18
20.6156 -0.958598 -2.5801e-18
20.7441 -0.958598 -2.5801e-18
20.8732 -0.958598 -2.5801e-18
21.0029 -0.958598 -2.5801e-18
21.1332 -0.958598 -2.5801e-18
21.2642 -0.958598 -2.5801e-18
21.3958 -0.958598 -2.5801e-18
21.528 -0.958598 -2.5801e-18
21.6609 -0.958598 -2.5801e-18
21.7945 -0.958598 -2.5801e-18
21.9288 -0.958598 -2.5801e-18
22.0639 -0.958598 -2.5801e-18
22.1997 -0.958598 -2.5801e-18
22.3363 -0.958598 -2.5801e-18
22.4736 -0.958598 -2.5801e-18
22.6118 -0.958598 -2.5801e-18
22.7509 -0.958598 -2.5801e-18
22.8908 -0.958598 -2.5801e-18
23.0316 -0.958598 -2.5801e-18
23.1733 -0.958598 -2.5801e-18
23.316 -0.958598 -2.5801e-18
23.4597 -0.958598 -2.5801e-18
23.6044 -0.958598 -2.5801e-18
23.7502 -0.958598 -2.5801e-18
23.8971 -0.958598 -2.5801e-18
24.0451 -0.958598 -2.5801e-18
24.1944 -0.958598 -2.5801e-18
24.3448 -0.958598 -2.5801e-18
24.4966 -0.958598 -2.5801e-18
24.6496 -0.958598 -2.5801e-18
24.8041 -0.958598 -2.5801e-18
24.9601 -0.958598 -2.5801e-18
25.1175 -0.958598 -2.5801e-18
25.2766 -0.958598 -2.5801e-18
25.4373 -0.958598 -2.5801e-18
25.5998 -0.958598 -2.5801e-18
25.7641 -0.958598 -2.5801e-18
25.9304 -0.958598 -2.5801e-18
26.0988 -0.958598 -2.5801e-18
26.2693 -0.958598 -2.5801e-18
26.4421 -0.958598 -2.5801e-18
26.6174 -0.958598 -2.5801e-18
26.7954 -0.958598 -2.5801e-18
26.9761 -0.958598 -2.5801e-18
27.1598 -0.958598 -2.5801e-18
27.3468 -0.958598 -2.5801e-18
27.5373 -0.958598 -2.5801e-18
27.7317 -0.958598 -2.5801e-18
27.9302 -0.958598 -2.5801e-18
28.1333 -0.958598 -2.5801e-18
28.3415 -0.958598 -2.5801e-18
28.5554 -0.958598 -2.5801e-18
28.7758 -0.958598 -2.5801e-18
29.0035 -0.958598 -2.5801e-18
29.2396 -0.958598 -2.5801e-18
29.4858 -0.958598 -2.5801e-18
29.7441 -0.958598 -2.5801e-18
30.0173 -0.958598 -2.5801e-18
30.3101 -0.958598 -2.5801e-18
30.6297 -0.958598 -2.5801e-18
30.9905 -0.958598 -2.5801e-18
31.4301 -0.958598 -2.5801e-18


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.125Nc1QuantumOneLoop/SigmaATwoLoop.txt <==
-31.4301 -2.05886 -0.00718965
-30.9905 -2.05907 0.00386207
-30.6297 -2.05917 -0.00618978
-30.3101 -2.05937 -2.07301e-05
-30.0173 -2.05963 -0.0127071
-29.7441 -2.05994 -0.00658719
-29.4858 -2.06014 -0.00638143
-29.2396 -2.06021 0.00892117
-29.0035 -2.06021 -0.00291348
-28.7758 -2.06027 -0.00101881
-28.5554 -2.06031 -0.000763713
-28.3415 -2.06033 0.00430402
-28.1333 -2.06037 -0.00616558
-27.9302 -2.06041 0.00536054
-27.7317 -2.06043 -0.00316152
-27.5373 -2.06048 0.00116894
-27.3468 -2.06051 -0.00036967
-27.1598 -2.06055 0.000856378
-26.9761 -2.06058 -0.00208803
-26.7954 -2.06061 0.00341164
-26.6174 -2.06065 -0.00425647
-26.4421 -2.06069 0.00444318
-26.2693 -2.06072 -0.0039717
-26.0988 -2.06076 0.00314031
-25.9304 -2.06079 -0.00218083
-25.7641 -2.06083 0.00142067
-25.5998 -2.06086 -0.000948496
-25.4373 -2.0609 0.000891754
-25.2766 -2.06094 -0.00112621
-25.1175 -2.06098 0.00162787
-24.9601 -2.06102 -0.00217845
-24.8041 -2.06105 0.0027402
-24.6496 -2.06109 -0.00312418
-24.4966 -2.06113 0.00336624
-24.3448 -2.06117 -0.00335335
-24.1944 -2.06121 0.0032033
-24.0451 -2.06125 -0.00285914
-23.8971 -2.06129 0.0024832
-23.7502 -2.06133 -0.00203062
-23.6044 -2.06137 0.00166588
-23.4597 -2.06141 -0.00132124
-23.316 -2.06146 0.00113867
-23.1733 -2.0615 -0.00101397
-23.0316 -2.06154 0.00106323
-22.8908 -2.06159 -0.00115041
-22.7509 -2.06163 0.00137619
-22.6118 -2.06168 -0.00158616
-22.4736 -2.06172 0.00188027
-22.3363 -2.06177 -0.00209939
-22.1997 -2.06181 0.00235467
-22.0639 -2.06186 -0.00249114
-21.9288 -2.06191 0.00263728
-21.7945 -2.06196 -0.00264511
-21.6609 -2.06201 0.00266102
-21.528 -2.06206 -0.00254212
-21.3958 -2.06211 0.00244953
-21.2642 -2.06216 -0.0022409
-21.1332 -2.06221 0.00208755
-21.0029 -2.06226 -0.00184259
-20.8732 -2.06232 0.00168331
-20.7441 -2.06237 -0.00145418
-20.6156 -2.06243 0.00133558
-20.4876 -2.06248 -0.00116085
-20.3602 -2.06254 0.00111229
-20.2333 -2.0626 -0.00101117
-20.1069 -2.06266 0.00104208
-19.9811 -2.06272 -0.00101456
-19.8557 -2.06278 0.00111685
-19.7309 -2.06284 -0.00114782
-19.6065 -2.0629 0.00130125
-19.4826 -2.06297 -0.00136663
-19.3592 -2.06303 0.00154521
-19.2362 -2.0631 -0.00161822
-19.1137 -2.06316 0.00179609
-18.9916 -2.06323 -0.00185252
-18.8699 -2.06329 0.00200837
-18.7487 -2.06337 -0.00203007
-18.6278 -2.06343 0.00214978
-18.5074 -2.06351 -0.00212641
-18.3873 -2.06358 0.00220386
-18.2676 -2.06366 -0.00213291
-18.1483 -2.06373 0.00216943
-18.0294 -2.06381 -0.00205516
-17.9108 -2.06389 0.00205796
-17.7926 -2.06397 -0.00190954
-17.6748 -2.06405 0.00188972
-17.5572 -2.06413 -0.00171909
-17.4401 -2.06422 0.00168954
-17.3232 -2.0643 -0.00150943
-17.2067 -2.06439 0.00148291
-17.0905 -2.06448 -0.00130512
-16.9746 -2.06457 0.00129282
-16.859 -2.06466 -0.00112702
-16.7437 -2.06475 0.00113758
-16.6288 -2.06485 -0.00099053
-16.5141 -2.06495 0.00102954
-16.3997 -2.06505 -0.000904855
-16.2856 -2.06515 0.000974791
-16.1717 -2.06526 -0.000873058
-16.0582 -2.06535 0.000973569
-15.9449 -2.06547 -0.000892732
-15.8319 -2.06557 0.00102113
-15.7191 -2.0657 -0.000957084
-15.6066 -2.06579 0.001109
-15.4943 -2.06593 -0.00105623
-15.3823 -2.06603 0.00122625
-15.2705 -2.06617 -0.0011785
-15.159 -2.06627 0.00136083
-15.0477 -2.06642 -0.00131172
-14.9367 -2.06653 0.00150072
-14.8258 -2.06668 -0.0014442
-14.7152 -2.06679 0.00163485
-14.6049 -2.06696 -0.0015656
-14.4947 -2.06707 0.00175379
-14.3848 -2.06724 -0.00166747
-14.275 -2.06736 0.0018502
-14.1655 -2.06754 -0.00174359
-14.0562 -2.06767 0.00191906
-13.9471 -2.06785 -0.00179003
-13.8382 -2.06799 0.00195764
-13.7294 -2.06818 -0.00180517
-13.6209 -2.06832 0.00196539
-13.5126 -2.06852 -0.00178937
-13.4044 -2.06867 0.00194364
-13.2965 -2.06887 -0.00174476
-13.1887 -2.06904 0.00189529
-13.0811 -2.06925 -0.00167483
-12.9737 -2.06942 0.00182445
-12.8664 -2.06964 -0.00158407
-12.7593 -2.06982 0.001736
-12.6524 -2.07006 -0.00147756
-12.5457 -2.07025 0.00163529
-12.4391 -2.0705 -0.00136069
-12.3327 -2.07069 0.00152779
-12.2265 -2.07096 -0.00123877
-12.1204 -2.07116 0.0014188
-12.0144 -2.07144 -0.00111687
-11.9086 -2.07166 0.00131324
-11.803 -2.07196 -0.000999527
-11.6975 -2.07218 0.00121548
-11.5922 -2.0725 -0.000890696
-11.487 -2.07273 0.00112925
-11.3819 -2.07307 -0.000793597
-11.277 -2.07331 0.00105754
-11.1722 -2.07368 -0.000710697
-11.0676 -2.07393 0.00100258
-10.9631 -2.07433 -0.000643699
-10.8587 -2.07458 0.000965894
-10.7545 -2.07501 -0.000593574
-10.6503 -2.07528 0.00094831
-10.5463 -2.07574 -0.000560606
-10.4425 -2.07602 0.000950038
-10.3387 -2.07652 -0.000544469
-10.2351 -2.0768 0.000970748
-10.1316 -2.07734 -0.000544302
-10.0282 -2.07764 0.00100967
-9.92496 -2.07823 -0.000558798
-9.82181 -2.07854 0.00106566
-9.71877 -2.07917 -0.000586285
-9.61583 -2.0795 0.00113734
-9.51301 -2.08018 -0.000624812
-9.4103 -2.08052 0.00122315
-9.30769 -2.08127 -0.000672225
-9.20518 -2.08163 0.00132144
-9.10278 -2.08243 -0.000726228
-9.00048 -2.08282 0.00143058
-8.89828 -2.08369 -0.000784441
-8.79618 -2.0841 0.00154898
-8.69417 -2.08504 -0.000844443
-8.59226 -2.08549 0.0016752
-8.49044 -2.08651 -0.000903799
-8.38872 -2.08699 0.001808
-8.28708 -2.08809 -0.000960077
-8.18554 -2.08862 0.00194639
-8.08408 -2.08982 -0.00101084
-7.98271 -2.0904 0.00208969
-7.88143 -2.0917 -0.00105365
-7.78023 -2.09235 0.00223757
-7.67911 -2.09376 -0.00108599
-7.57807 -2.09448 0.00239014
-7.47712 -2.09602 -0.00110525
-7.37624 -2.09683 0.00254804
-7.27544 -2.0985 -0.0011086
-7.17471 -2.09941 0.00271247
-7.07406 -2.10125 -0.00109288
-6.97348 -2.10228 0.00288541
-6.87298 -2.1043 -0.00105444
-6.77254 -2.10548 0.00306975
-6.67218 -2.1077 -0.000988857
-6.57188 -2.10905 0.00326958
-6.47166 -2.11151 -0.000890601
-6.37149 -2.11307 0.00349059
-6.2714 -2.11581 -0.000752522
-6.17136 -2.11762 0.00374061
-6.07139 -2.12068 -0.000565091
-5.97148 -2.1228 0.00403052
-5.87163 -2.12626 -0.00031525
-5.77184 -2.12875 0.00437565
-5.67211 -2.13268 1.53645e-05
-5.57243 -2.13564 0.00479791
-5.47281 -2.14014 0.00045329
-5.37325 -2.14369 0.00532941
-5.27373 -2.14893 0.00103799
-5.17427 -2.15322 0.00601854
-5.07487 -2.15939 0.00183004
-4.97551 -2.16466 0.00694076
-4.8762 -2.17204 0.00292594
-4.77694 -2.17861 0.00821853
-4.67772 -2.18762 0.00448621
-4.57855 -2.19598 0.0100605
-4.47943 -2.20727 0.00679228
-4.38035 -2.21818 0.0128436
-4.28131 -2.23275 0.0103705
-4.18232 -2.24748 0.0173006
-4.08336 -2.26707 0.0162897
-3.98445 -2.28784 0.024996
-3.88557 -2.31564 0.0269665
-3.78673 -2.34681 0.039716
-3.68793 -2.38933 0.0487292
-3.58916 -2.44027 0.0723726
-3.49043 -2.51239 0.102053
-3.39173 -2.60537 0.163685
-3.29307 -2.74089 0.277939
-3.19443 -2.90102 0.533121
-3.09583 -2.9488 1.11571
-2.99725 -2.25117 1.34553
-2.89871 -1.60313 1.00462
-2.80019 -1.47044 0.618408
-2.7017 -1.54024 0.381493
-2.60323 -1.63018 0.266815
-2.50479 -1.70435 0.195382
-2.40638 -1.76643 0.161782
-2.30798 -1.81665 0.13307
-2.20961 -1.8613 0.123864
-2.11126 -1.90055 0.111052
-2.01293 -1.93876 0.113137
-1.91462 -1.97597 0.109972
-1.81632 -2.01581 0.121334
-1.71804 -2.05911 0.129142
-1.61978 -2.11009 0.155056
-1.52154 -2.17165 0.18527
-1.42331 -2.25051 0.24914
-1.32509 -2.3524 0.351475
-1.22689 -2.47626 0.565842
-1.12869 -2.553 0.982344
-1.03051 -2.51622 1.3834
-0.932337 -1.49151 1.10104
-0.834173 -1.05494 0.611754
-0.736016 -1.12006 0.313805
-0.637867 -1.22373 0.180587
-0.539723 -1.30511 0.106266
-0.441585 -1.36371 0.0713025
-0.343451 -1.40458 0.0424098
-0.24532 -1.43222 0.0301317
-0.147191 -1.44926 0.0131965
-0.0490634 -1.45744 0.00712355
0.0490634 -1.45744 -0.00712355
0.147191 -1.44926 -0.0131965
0.24532 -1.43222 -0.0301317
0.343451 -1.40458 -0.0424098
0.441585 -1.36371 -0.0713025
0.539723 -1.30511 -0.106266
0.637867 -1.22373 -0.180587
0.736016 -1.12006 -0.313805
0.834173 -1.05494 -0.611754
0.932337 -1.49151 -1.10104
1.03051 -2.51622 -1.3834
1.12869 -2.553 -0.982344
1.22689 -2.47626 -0.565842
1.32509 -2.3524 -0.351475
1.42331 -2.25051 -0.24914
1.52154 -2.17165 -0.18527
1.61978 -2.11009 -0.155056
1.71804 -2.05911 -0.129142
1.81632 -2.01581 -0.121334
1.91462 -1.97597 -0.109972
2.01293 -1.93876 -0.113137
2.11126 -1.90055 -0.111052
2.20961 -1.8613 -0.123864
2.30798 -1.81665 -0.13307
2.40638 -1.76643 -0.161782
2.50479 -1.70435 -0.195382
2.60323 -1.63018 -0.266815
2.7017 -1.54024 -0.381493
2.80019 -1.47044 -0.618408
2.89871 -1.60313 -1.00462
2.99725 -2.25117 -1.34553
3.09583 -2.9488 -1.11571
3.19443 -2.90102 -0.533121
3.29307 -2.74089 -0.277939
3.39173 -2.60537 -0.163685
3.49043 -2.51239 -0.102053
3.58916 -2.44027 -0.0723726
3.68793 -2.38933 -0.0487292
3.78673 -2.34681 -0.039716
3.88557 -2.31564 -0.0269665
3.98445 -2.28784 -0.024996
4.08336 -2.26707 -0.0162897
4.18232 -2.24748 -0.0173006
4.28131 -2.23275 -0.0103705
4.38035 -2.21818 -0.0128436
4.47943 -2.20727 -0.00679228
4.57855 -2.19598 -0.0100605
4.67772 -2.18762 -0.00448621
4.77694 -2.17861 -0.00821853
4.8762 -2.17204 -0.00292594
4.97551 -2.16466 -0.00694076
5.07487 -2.15939 -0.00183004
5.17427 -2.15322 -0.00601854
5.27373 -2.14893 -0.00103799
5.37325 -2.14369 -0.00532941
5.47281 -2.14014 -0.00045329
5.57243 -2.13564 -0.00479791
5.67211 -2.13268 -1.53645e-05
5.77184 -2.12875 -0.00437565
5.87163 -2.12626 0.00031525
5.97148 -2.1228 -0.00403052
6.07139 -2.12068 0.000565091
6.17136 -2.11762 -0.00374061
6.2714 -2.11581 0.000752522
6.37149 -2.11307 -0.00349059
6.47166 -2.11151 0.000890601
6.57188 -2.10905 -0.00326958
6.67218 -2.1077 0.000988857
6.77254 -2.10548 -0.00306975
6.87298 -2.1043 0.00105444
6.97348 -2.10228 -0.00288541
7.07406 -2.10125 0.00109288
7.17471 -2.09941 -0.00271247
7.27544 -2.0985 0.0011086
7.37624 -2.09683 -0.00254804
7.47712 -2.09602 0.00110525
7.57807 -2.09448 -0.00239014
7.67911 -2.09376 0.00108599
7.78023 -2.09235 -0.00223757
7.88143 -2.0917 0.00105365
7.98271 -2.0904 -0.00208969
8.08408 -2.08982 0.00101084
8.18554 -2.08862 -0.00194639
8.28708 -2.08809 0.000960077
8.38872 -2.08699 -0.001808
8.49044 -2.08651 0.000903799
8.59226 -2.08549 -0.0016752
8.69417 -2.08504 0.000844443
8.79618 -2.0841 -0.00154898
8.89828 -2.08369 0.000784441
9.00048 -2.08282 -0.00143058
9.10278 -2.08243 0.000726228
9.20518 -2.08163 -0.00132144
9.30769 -2.08127 0.000672225
9.4103 -2.08052 -0.00122315
9.51301 -2.08018 0.000624812
9.61583 -2.0795 -0.00113734
9.71877 -2.07917 0.000586285
9.82181 -2.07854 -0.00106566
9.92496 -2.07823 0.000558798
10.0282 -2.07764 -0.00100967
10.1316 -2.07734 0.000544302
10.2351 -2.0768 -0.000970748
10.3387 -2.07652 0.000544469
10.4425 -2.07602 -0.000950038
10.5463 -2.07574 0.000560606
10.6503 -2.07528 -0.00094831
10.7545 -2.07501 0.000593574
10.8587 -2.07458 -0.000965894
10.9631 -2.07433 0.000643699
11.0676 -2.07393 -0.00100258
11.1722 -2.07368 0.000710697
11.277 -2.07331 -0.00105754
11.3819 -2.07307 0.000793597
11.487 -2.07273 -0.00112925
11.5922 -2.0725 0.000890696
11.6975 -2.07218 -0.00121548
11.803 -2.07196 0.000999527
11.9086 -2.07166 -0.00131324
12.0144 -2.07144 0.00111687
12.1204 -2.07116 -0.0014188
12.2265 -2.07096 0.00123877
12.3327 -2.07069 -0.00152779
12.4391 -2.0705 0.00136069
12.5457 -2.07025 -0.00163529
12.6524 -2.07006 0.00147756
12.7593 -2.06982 -0.001736
12.8664 -2.06964 0.00158407
12.9737 -2.06942 -0.00182445
13.0811 -2.06925 0.00167483
13.1887 -2.06904 -0.00189529
13.2965 -2.06887 0.00174476
13.4044 -2.06867 -0.00194364
13.5126 -2.06852 0.00178937
13.6209 -2.06832 -0.00196539
13.7294 -2.06818 0.00180517
13.8382 -2.06799 -0.00195764
13.9471 -2.06785 0.00179003
14.0562 -2.06767 -0.00191906
14.1655 -2.06754 0.00174359
14.275 -2.06736 -0.0018502
14.3848 -2.06724 0.00166747
14.4947 -2.06707 -0.00175379
14.6049 -2.06696 0.0015656
14.7152 -2.06679 -0.00163485
14.8258 -2.06668 0.0014442
14.9367 -2.06653 -0.00150072
15.0477 -2.06642 0.00131172
15.159 -2.06627 -0.00136083
15.2705 -2.06617 0.0011785
15.3823 -2.06603 -0.00122625
15.4943 -2.06593 0.00105623
15.6066 -2.06579 -0.001109
15.7191 -2.0657 0.000957084
15.8319 -2.06557 -0.00102113
15.9449 -2.06547 0.000892732
16.0582 -2.06535 -0.000973569
16.1717 -2.06526 0.000873058
16.2856 -2.06515 -0.000974791
16.3997 -2.06505 0.000904855
16.5141 -2.06495 -0.00102954
16.6288 -2.06485 0.00099053
16.7437 -2.06475 -0.00113758
16.859 -2.06466 0.00112702
16.9746 -2.06457 -0.00129282
17.0905 -2.06448 0.00130512
17.2067 -2.06439 -0.00148291
17.3232 -2.0643 0.00150943
17.4401 -2.06422 -0.00168954
17.5572 -2.06413 0.00171909
17.6748 -2.06405 -0.00188972
17.7926 -2.06397 0.00190954
17.9108 -2.06389 -0.00205796
18.0294 -2.06381 0.00205516
18.1483 -2.06373 -0.00216943
18.2676 -2.06366 0.00213291
18.3873 -2.06358 -0.00220386
18.5074 -2.06351 0.00212641
18.6278 -2.06343 -0.00214978
18.7487 -2.06337 0.00203007
18.8699 -2.06329 -0.00200837
18.9916 -2.06323 0.00185252
19.1137 -2.06316 -0.00179609
19.2362 -2.0631 0.00161822
19.3592 -2.06303 -0.00154521
19.4826 -2.06297 0.00136663
19.6065 -2.0629 -0.00130125
19.7309 -2.06284 0.00114782
19.8557 -2.06278 -0.00111685
19.9811 -2.06272 0.00101456
20.1069 -2.06266 -0.00104208
20.2333 -2.0626 0.00101117
20.3602 -2.06254 -0.00111229
20.4876 -2.06248 0.00116085
20.6156 -2.06243 -0.00133558
20.7441 -2.06237 0.00145418
20.8732 -2.06232 -0.00168331
21.0029 -2.06226 0.00184259
21.1332 -2.06221 -0.00208755
21.2642 -2.06216 0.0022409
21.3958 -2.06211 -0.00244953
21.528 -2.06206 0.00254212
21.6609 -2.06201 -0.00266102
21.7945 -2.06196 0.00264511
21.9288 -2.06191 -0.00263728
22.0639 -2.06186 0.00249114
22.1997 -2.06181 -0.00235467
22.3363 -2.06177 0.00209939
22.4736 -2.06172 -0.00188027
22.6118 -2.06168 0.00158616
22.7509 -2.06163 -0.00137619
22.8908 -2.06159 0.00115041
23.0316 -2.06154 -0.00106323
23.1733 -2.0615 0.00101397
23.316 -2.06146 -0.00113867
23.4597 -2.06141 0.00132124
23.6044 -2.06137 -0.00166588
23.7502 -2.06133 0.00203062
23.8971 -2.06129 -0.0024832
24.0451 -2.06125 0.00285914
24.1944 -2.06121 -0.0032033
24.3448 -2.06117 0.00335335
24.4966 -2.06113 -0.00336624
24.6496 -2.06109 0.00312418
24.8041 -2.06105 -0.0027402
24.9601 -2.06102 0.00217845
25.1175 -2.06098 -0.00162787
25.2766 -2.06094 0.00112621
25.4373 -2.0609 -0.000891754
25.5998 -2.06086 0.000948496
25.7641 -2.06083 -0.00142067
25.9304 -2.06079 0.00218083
26.0988 -2.06076 -0.00314031
26.2693 -2.06072 0.0039717
26.4421 -2.06069 -0.00444318
26.6174 -2.06065 0.00425647
26.7954 -2.06061 -0.00341164
26.9761 -2.06058 0.00208803
27.1598 -2.06055 -0.000856378
27.3468 -2.06051 0.00036967
27.5373 -2.06048 -0.00116894
27.7317 -2.06043 0.00316152
27.9302 -2.06041 -0.00536054
28.1333 -2.06037 0.00616558
28.3415 -2.06033 -0.00430402
28.5554 -2.06031 0.000763713
28.7758 -2.06027 0.00101881
29.0035 -2.06021 0.00291348
29.2396 -2.06021 -0.00892117
29.4858 -2.06014 0.00638143
29.7441 -2.05994 0.00658719
30.0173 -2.05963 0.0127071
30.3101 -2.05937 2.07301e-05
30.6297 -2.05917 0.00618978
30.9905 -2.05907 -0.00386207
31.4301 -2.05886 0.00718965


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.125Nc1QuantumOneLoop/SigmaROneLoop.txt <==
-31.4301 -0.958598 -2.5801e-18
-30.9905 -0.958598 -2.5801e-18
-30.6297 -0.958598 -2.5801e-18
-30.3101 -0.958598 -2.5801e-18
-30.0173 -0.958598 -2.5801e-18
-29.7441 -0.958598 -2.5801e-18
-29.4858 -0.958598 -2.5801e-18
-29.2396 -0.958598 -2.5801e-18
-29.0035 -0.958598 -2.5801e-18
-28.7758 -0.958598 -2.5801e-18
-28.5554 -0.958598 -2.5801e-18
-28.3415 -0.958598 -2.5801e-18
-28.1333 -0.958598 -2.5801e-18
-27.9302 -0.958598 -2.5801e-18
-27.7317 -0.958598 -2.5801e-18
-27.5373 -0.958598 -2.5801e-18
-27.3468 -0.958598 -2.5801e-18
-27.1598 -0.958598 -2.5801e-18
-26.9761 -0.958598 -2.5801e-18
-26.7954 -0.958598 -2.5801e-18
-26.6174 -0.958598 -2.5801e-18
-26.4421 -0.958598 -2.5801e-18
-26.2693 -0.958598 -2.5801e-18
-26.0988 -0.958598 -2.5801e-18
-25.9304 -0.958598 -2.5801e-18
-25.7641 -0.958598 -2.5801e-18
-25.5998 -0.958598 -2.5801e-18
-25.4373 -0.958598 -2.5801e-18
-25.2766 -0.958598 -2.5801e-18
-25.1175 -0.958598 -2.5801e-18
-24.9601 -0.958598 -2.5801e-18
-24.8041 -0.958598 -2.5801e-18
-24.6496 -0.958598 -2.5801e-18
-24.4966 -0.958598 -2.5801e-18
-24.3448 -0.958598 -2.5801e-18
-24.1944 -0.958598 -2.5801e-18
-24.0451 -0.958598 -2.5801e-18
-23.8971 -0.958598 -2.5801e-18
-23.7502 -0.958598 -2.5801e-18
-23.6044 -0.958598 -2.5801e-18
-23.4597 -0.958598 -2.5801e-18
-23.316 -0.958598 -2.5801e-18
-23.1733 -0.958598 -2.5801e-18
-23.0316 -0.958598 -2.5801e-18
-22.8908 -0.958598 -2.5801e-18
-22.7509 -0.958598 -2.5801e-18
-22.6118 -0.958598 -2.5801e-18
-22.4736 -0.958598 -2.5801e-18
-22.3363 -0.958598 -2.5801e-18
-22.1997 -0.958598 -2.5801e-18
-22.0639 -0.958598 -2.5801e-18
-21.9288 -0.958598 -2.5801e-18
-21.7945 -0.958598 -2.5801e-18
-21.6609 -0.958598 -2.5801e-18
-21.528 -0.958598 -2.5801e-18
-21.3958 -0.958598 -2.5801e-18
-21.2642 -0.958598 -2.5801e-18
-21.1332 -0.958598 -2.5801e-18
-21.0029 -0.958598 -2.5801e-18
-20.8732 -0.958598 -2.5801e-18
-20.7441 -0.958598 -2.5801e-18
-20.6156 -0.958598 -2.5801e-18
-20.4876 -0.958598 -2.5801e-18
-20.3602 -0.958598 -2.5801e-18
-20.2333 -0.958598 -2.5801e-18
-20.1069 -0.958598 -2.5801e-18
-19.9811 -0.958598 -2.5801e-18
-19.8557 -0.958598 -2.5801e-18
-19.7309 -0.958598 -2.5801e-18
-19.6065 -0.958598 -2.5801e-18
-19.4826 -0.958598 -2.5801e-18
-19.3592 -0.958598 -2.5801e-18
-19.2362 -0.958598 -2.5801e-18
-19.1137 -0.958598 -2.5801e-18
-18.9916 -0.958598 -2.5801e-18
-18.8699 -0.958598 -2.5801e-18
-18.7487 -0.958598 -2.5801e-18
-18.6278 -0.958598 -2.5801e-18
-18.5074 -0.958598 -2.5801e-18
-18.3873 -0.958598 -2.5801e-18
-18.2676 -0.958598 -2.5801e-18
-18.1483 -0.958598 -2.5801e-18
-18.0294 -0.958598 -2.5801e-18
-17.9108 -0.958598 -2.5801e-18
-17.7926 -0.958598 -2.5801e-18
-17.6748 -0.958598 -2.5801e-18
-17.5572 -0.958598 -2.5801e-18
-17.4401 -0.958598 -2.5801e-18
-17.3232 -0.958598 -2.5801e-18
-17.2067 -0.958598 -2.5801e-18
-17.0905 -0.958598 -2.5801e-18
-16.9746 -0.958598 -2.5801e-18
-16.859 -0.958598 -2.5801e-18
-16.7437 -0.958598 -2.5801e-18
-16.6288 -0.958598 -2.5801e-18
-16.5141 -0.958598 -2.5801e-18
-16.3997 -0.958598 -2.5801e-18
-16.2856 -0.958598 -2.5801e-18
-16.1717 -0.958598 -2.5801e-18
-16.0582 -0.958598 -2.5801e-18
-15.9449 -0.958598 -2.5801e-18
-15.8319 -0.958598 -2.5801e-18
-15.7191 -0.958598 -2.5801e-18
-15.6066 -0.958598 -2.5801e-18
-15.4943 -0.958598 -2.5801e-18
-15.3823 -0.958598 -2.5801e-18
-15.2705 -0.958598 -2.5801e-18
-15.159 -0.958598 -2.5801e-18
-15.0477 -0.958598 -2.5801e-18
-14.9367 -0.958598 -2.5801e-18
-14.8258 -0.958598 -2.5801e-18
-14.7152 -0.958598 -2.5801e-18
-14.6049 -0.958598 -2.5801e-18
-14.4947 -0.958598 -2.5801e-18
-14.3848 -0.958598 -2.5801e-18
-14.275 -0.958598 -2.5801e-18
-14.1655 -0.958598 -2.5801e-18
-14.0562 -0.958598 -2.5801e-18
-13.9471 -0.958598 -2.5801e-18
-13.8382 -0.958598 -2.5801e-18
-13.7294 -0.958598 -2.5801e-18
-13.6209 -0.958598 -2.5801e-18
-13.5126 -0.958598 -2.5801e-18
-13.4044 -0.958598 -2.5801e-18
-13.2965 -0.958598 -2.5801e-18
-13.1887 -0.958598 -2.5801e-18
-13.0811 -0.958598 -2.5801e-18
-12.9737 -0.958598 -2.5801e-18
-12.8664 -0.958598 -2.5801e-18
-12.7593 -0.958598 -2.5801e-18
-12.6524 -0.958598 -2.5801e-18
-12.5457 -0.958598 -2.5801e-18
-12.4391 -0.958598 -2.5801e-18
-12.3327 -0.958598 -2.5801e-18
-12.2265 -0.958598 -2.5801e-18
-12.1204 -0.958598 -2.5801e-18
-12.0144 -0.958598 -2.5801e-18
-11.9086 -0.958598 -2.5801e-18
-11.803 -0.958598 -2.5801e-18
-11.6975 -0.958598 -2.5801e-18
-11.5922 -0.958598 -2.5801e-18
-11.487 -0.958598 -2.5801e-18
-11.3819 -0.958598 -2.5801e-18
-11.277 -0.958598 -2.5801e-18
-11.1722 -0.958598 -2.5801e-18
-11.0676 -0.958598 -2.5801e-18
-10.9631 -0.958598 -2.5801e-18
-10.8587 -0.958598 -2.5801e-18
-10.7545 -0.958598 -2.5801e-18
-10.6503 -0.958598 -2.5801e-18
-10.5463 -0.958598 -2.5801e-18
-10.4425 -0.958598 -2.5801e-18
-10.3387 -0.958598 -2.5801e-18
-10.2351 -0.958598 -2.5801e-18
-10.1316 -0.958598 -2.5801e-18
-10.0282 -0.958598 -2.5801e-18
-9.92496 -0.958598 -2.5801e-18
-9.82181 -0.958598 -2.5801e-18
-9.71877 -0.958598 -2.5801e-18
-9.61583 -0.958598 -2.5801e-18
-9.51301 -0.958598 -2.5801e-18
-9.4103 -0.958598 -2.5801e-18
-9.30769 -0.958598 -2.5801e-18
-9.20518 -0.958598 -2.5801e-18
-9.10278 -0.958598 -2.5801e-18
-9.00048 -0.958598 -2.5801e-18
-8.89828 -0.958598 -2.5801e-18
-8.79618 -0.958598 -2.5801e-18
-8.69417 -0.958598 -2.5801e-18
-8.59226 -0.958598 -2.5801e-18
-8.49044 -0.958598 -2.5801e-18
-8.38872 -0.958598 -2.5801e-18
-8.28708 -0.958598 -2.5801e-18
-8.18554 -0.958598 -2.5801e-18
-8.08408 -0.958598 -2.5801e-18
-7.98271 -0.958598 -2.5801e-18
-7.88143 -0.958598 -2.5801e-18
-7.78023 -0.958598 -2.5801e-18
-7.67911 -0.958598 -2.5801e-18
-7.57807 -0.958598 -2.5801e-18
-7.47712 -0.958598 -2.5801e-18
-7.37624 -0.958598 -2.5801e-18
-7.27544 -0.958598 -2.5801e-18
-7.17471 -0.958598 -2.5801e-18
-7.07406 -0.958598 -2.5801e-18
-6.97348 -0.958598 -2.5801e-18
-6.87298 -0.958598 -2.5801e-18
-6.77254 -0.958598 -2.5801e-18
-6.67218 -0.958598 -2.5801e-18
-6.57188 -0.958598 -2.5801e-18
-6.47166 -0.958598 -2.5801e-18
-6.37149 -0.958598 -2.5801e-18
-6.2714 -0.958598 -2.5801e-18
-6.17136 -0.958598 -2.5801e-18
-6.07139 -0.958598 -2.5801e-18
-5.97148 -0.958598 -2.5801e-18
-5.87163 -0.958598 -2.5801e-18
-5.77184 -0.958598 -2.5801e-18
-5.67211 -0.958598 -2.5801e-18
-5.57243 -0.958598 -2.5801e-18
-5.47281 -0.958598 -2.5801e-18
-5.37325 -0.958598 -2.5801e-18
-5.27373 -0.958598 -2.5801e-18
-5.17427 -0.958598 -2.5801e-18
-5.07487 -0.958598 -2.5801e-18
-4.97551 -0.958598 -2.5801e-18
-4.8762 -0.958598 -2.5801e-18
-4.77694 -0.958598 -2.5801e-18
-4.67772 -0.958598 -2.5801e-18
-4.57855 -0.958598 -2.5801e-18
-4.47943 -0.958598 -2.5801e-18
-4.38035 -0.958598 -2.5801e-18
-4.28131 -0.958598 -2.5801e-18
-4.18232 -0.958598 -2.5801e-18
-4.08336 -0.958598 -2.5801e-18
-3.98445 -0.958598 -2.5801e-18
-3.88557 -0.958598 -2.5801e-18
-3.78673 -0.958598 -2.5801e-18
-3.68793 -0.958598 -2.5801e-18
-3.58916 -0.958598 -2.5801e-18
-3.49043 -0.958598 -2.5801e-18
-3.39173 -0.958598 -2.5801e-18
-3.29307 -0.958598 -2.5801e-18
-3.19443 -0.958598 -2.5801e-18
-3.09583 -0.958598 -2.5801e-18
-2.99725 -0.958598 -2.5801e-18
-2.89871 -0.958598 -2.5801e-18
-2.80019 -0.958598 -2.5801e-18
-2.7017 -0.958598 -2.5801e-18
-2.60323 -0.958598 -2.5801e-18
-2.50479 -0.958598 -2.5801e-18
-2.40638 -0.958598 -2.5801e-18
-2.30798 -0.958598 -2.5801e-18
-2.20961 -0.958598 -2.5801e-18
-2.11126 -0.958598 -2.5801e-18
-2.01293 -0.958598 -2.5801e-18
-1.91462 -0.958598 -2.5801e-18
-1.81632 -0.958598 -2.5801e-18
-1.71804 -0.958598 -2.5801e-18
-1.61978 -0.958598 -2.5801e-18
-1.52154 -0.958598 -2.5801e-18
-1.42331 -0.958598 -2.5801e-18
-1.32509 -0.958598 -2.5801e-18
-1.22689 -0.958598 -2.5801e-18
-1.12869 -0.958598 -2.5801e-18
-1.03051 -0.958598 -2.5801e-18
-0.932337 -0.958598 -2.5801e-18
-0.834173 -0.958598 -2.5801e-18
-0.736016 -0.958598 -2.5801e-18
-0.637867 -0.958598 -2.5801e-18
-0.539723 -0.958598 -2.5801e-18
-0.441585 -0.958598 -2.5801e-18
-0.343451 -0.958598 -2.5801e-18
-0.24532 -0.958598 -2.5801e-18
-0.147191 -0.958598 -2.5801e-18
-0.0490634 -0.958598 -2.5801e-18
0.0490634 -0.958598 -2.5801e-18
0.147191 -0.958598 -2.5801e-18
0.24532 -0.958598 -2.5801e-18
0.343451 -0.958598 -2.5801e-18
0.441585 -0.958598 -2.5801e-18
0.539723 -0.958598 -2.5801e-18
0.637867 -0.958598 -2.5801e-18
0.736016 -0.958598 -2.5801e-18
0.834173 -0.958598 -2.5801e-18
0.932337 -0.958598 -2.5801e-18
1.03051 -0.958598 -2.5801e-18
1.12869 -0.958598 -2.5801e-18
1.22689 -0.958598 -2.5801e-18
1.32509 -0.958598 -2.5801e-18
1.42331 -0.958598 -2.5801e-18
1.52154 -0.958598 -2.5801e-18
1.61978 -0.958598 -2.5801e-18
1.71804 -0.958598 -2.5801e-18
1.81632 -0.958598 -2.5801e-18
1.91462 -0.958598 -2.5801e-18
2.01293 -0.958598 -2.5801e-18
2.11126 -0.958598 -2.5801e-18
2.20961 -0.958598 -2.5801e-18
2.30798 -0.958598 -2.5801e-18
2.40638 -0.958598 -2.5801e-18
2.50479 -0.958598 -2.5801e-18
2.60323 -0.958598 -2.5801e-18
2.7017 -0.958598 -2.5801e-18
2.80019 -0.958598 -2.5801e-18
2.89871 -0.958598 -2.5801e-18
2.99725 -0.958598 -2.5801e-18
3.09583 -0.958598 -2.5801e-18
3.19443 -0.958598 -2.5801e-18
3.29307 -0.958598 -2.5801e-18
3.39173 -0.958598 -2.5801e-18
3.49043 -0.958598 -2.5801e-18
3.58916 -0.958598 -2.5801e-18
3.68793 -0.958598 -2.5801e-18
3.78673 -0.958598 -2.5801e-18
3.88557 -0.958598 -2.5801e-18
3.98445 -0.958598 -2.5801e-18
4.08336 -0.958598 -2.5801e-18
4.18232 -0.958598 -2.5801e-18
4.28131 -0.958598 -2.5801e-18
4.38035 -0.958598 -2.5801e-18
4.47943 -0.958598 -2.5801e-18
4.57855 -0.958598 -2.5801e-18
4.67772 -0.958598 -2.5801e-18
4.77694 -0.958598 -2.5801e-18
4.8762 -0.958598 -2.5801e-18
4.97551 -0.958598 -2.5801e-18
5.07487 -0.958598 -2.5801e-18
5.17427 -0.958598 -2.5801e-18
5.27373 -0.958598 -2.5801e-18
5.37325 -0.958598 -2.5801e-18
5.47281 -0.958598 -2.5801e-18
5.57243 -0.958598 -2.5801e-18
5.67211 -0.958598 -2.5801e-18
5.77184 -0.958598 -2.5801e-18
5.87163 -0.958598 -2.5801e-18
5.97148 -0.958598 -2.5801e-18
6.07139 -0.958598 -2.5801e-18
6.17136 -0.958598 -2.5801e-18
6.2714 -0.958598 -2.5801e-18
6.37149 -0.958598 -2.5801e-18
6.47166 -0.958598 -2.5801e-18
6.57188 -0.958598 -2.5801e-18
6.67218 -0.958598 -2.5801e-18
6.77254 -0.958598 -2.5801e-18
6.87298 -0.958598 -2.5801e-18
6.97348 -0.958598 -2.5801e-18
7.07406 -0.958598 -2.5801e-18
7.17471 -0.958598 -2.5801e-18
7.27544 -0.958598 -2.5801e-18
7.37624 -0.958598 -2.5801e-18
7.47712 -0.958598 -2.5801e-18
7.57807 -0.958598 -2.5801e-18
7.67911 -0.958598 -2.5801e-18
7.78023 -0.958598 -2.5801e-18
7.88143 -0.958598 -2.5801e-18
7.98271 -0.958598 -2.5801e-18
8.08408 -0.958598 -2.5801e-18
8.18554 -0.958598 -2.5801e-18
8.28708 -0.958598 -2.5801e-18
8.38872 -0.958598 -2.5801e-18
8.49044 -0.958598 -2.5801e-18
8.59226 -0.958598 -2.5801e-18
8.69417 -0.958598 -2.5801e-18
8.79618 -0.958598 -2.5801e-18
8.89828 -0.958598 -2.5801e-18
9.00048 -0.958598 -2.5801e-18
9.10278 -0.958598 -2.5801e-18
9.20518 -0.958598 -2.5801e-18
9.30769 -0.958598 -2.5801e-18
9.4103 -0.958598 -2.5801e-18
9.51301 -0.958598 -2.5801e-18
9.61583 -0.958598 -2.5801e-18
9.71877 -0.958598 -2.5801e-18
9.82181 -0.958598 -2.5801e-18
9.92496 -0.958598 -2.5801e-18
10.0282 -0.958598 -2.5801e-18
10.1316 -0.958598 -2.5801e-18
10.2351 -0.958598 -2.5801e-18
10.3387 -0.958598 -2.5801e-18
10.4425 -0.958598 -2.5801e-18
10.5463 -0.958598 -2.5801e-18
10.6503 -0.958598 -2.5801e-18
10.7545 -0.958598 -2.5801e-18
10.8587 -0.958598 -2.5801e-18
10.9631 -0.958598 -2.5801e-18
11.0676 -0.958598 -2.5801e-18
11.1722 -0.958598 -2.5801e-18
11.277 -0.958598 -2.5801e-18
11.3819 -0.958598 -2.5801e-18
11.487 -0.958598 -2.5801e-18
11.5922 -0.958598 -2.5801e-18
11.6975 -0.958598 -2.5801e-18
11.803 -0.958598 -2.5801e-18
11.9086 -0.958598 -2.5801e-18
12.0144 -0.958598 -2.5801e-18
12.1204 -0.958598 -2.5801e-18
12.2265 -0.958598 -2.5801e-18
12.3327 -0.958598 -2.5801e-18
12.4391 -0.958598 -2.5801e-18
12.5457 -0.958598 -2.5801e-18
12.6524 -0.958598 -2.5801e-18
12.7593 -0.958598 -2.5801e-18
12.8664 -0.958598 -2.5801e-18
12.9737 -0.958598 -2.5801e-18
13.0811 -0.958598 -2.5801e-18
13.1887 -0.958598 -2.5801e-18
13.2965 -0.958598 -2.5801e-18
13.4044 -0.958598 -2.5801e-18
13.5126 -0.958598 -2.5801e-18
13.6209 -0.958598 -2.5801e-18
13.7294 -0.958598 -2.5801e-18
13.8382 -0.958598 -2.5801e-18
13.9471 -0.958598 -2.5801e-18
14.0562 -0.958598 -2.5801e-18
14.1655 -0.958598 -2.5801e-18
14.275 -0.958598 -2.5801e-18
14.3848 -0.958598 -2.5801e-18
14.4947 -0.958598 -2.5801e-18
14.6049 -0.958598 -2.5801e-18
14.7152 -0.958598 -2.5801e-18
14.8258 -0.958598 -2.5801e-18
14.9367 -0.958598 -2.5801e-18
15.0477 -0.958598 -2.5801e-18
15.159 -0.958598 -2.5801e-18
15.2705 -0.958598 -2.5801e-18
15.3823 -0.958598 -2.5801e-18
15.4943 -0.958598 -2.5801e-18
15.6066 -0.958598 -2.5801e-18
15.7191 -0.958598 -2.5801e-18
15.8319 -0.958598 -2.5801e-18
15.9449 -0.958598 -2.5801e-18
16.0582 -0.958598 -2.5801e-18
16.1717 -0.958598 -2.5801e-18
16.2856 -0.958598 -2.5801e-18
16.3997 -0.958598 -2.5801e-18
16.5141 -0.958598 -2.5801e-18
16.6288 -0.958598 -2.5801e-18
16.7437 -0.958598 -2.5801e-18
16.859 -0.958598 -2.5801e-18
16.9746 -0.958598 -2.5801e-18
17.0905 -0.958598 -2.5801e-18
17.2067 -0.958598 -2.5801e-18
17.3232 -0.958598 -2.5801e-18
17.4401 -0.958598 -2.5801e-18
17.5572 -0.958598 -2.5801e-18
17.6748 -0.958598 -2.5801e-18
17.7926 -0.958598 -2.5801e-18
17.9108 -0.958598 -2.5801e-18
18.0294 -0.958598 -2.5801e-18
18.1483 -0.958598 -2.5801e-18
18.2676 -0.958598 -2.5801e-18
18.3873 -0.958598 -2.5801e-18
18.5074 -0.958598 -2.5801e-18
18.6278 -0.958598 -2.5801e-18
18.7487 -0.958598 -2.5801e-18
18.8699 -0.958598 -2.5801e-18
18.9916 -0.958598 -2.5801e-18
19.1137 -0.958598 -2.5801e-18
19.2362 -0.958598 -2.5801e-18
19.3592 -0.958598 -2.5801e-18
19.4826 -0.958598 -2.5801e-18
19.6065 -0.958598 -2.5801e-18
19.7309 -0.958598 -2.5801e-18
19.8557 -0.958598 -2.5801e-18
19.9811 -0.958598 -2.5801e-18
20.1069 -0.958598 -2.5801e-18
20.2333 -0.958598 -2.5801e-18
20.3602 -0.958598 -2.5801e-18
20.4876 -0.958598 -2.5801e-18
20.6156 -0.958598 -2.5801e-18
20.7441 -0.958598 -2.5801e-18
20.8732 -0.958598 -2.5801e-18
21.0029 -0.958598 -2.5801e-18
21.1332 -0.958598 -2.5801e-18
21.2642 -0.958598 -2.5801e-18
21.3958 -0.958598 -2.5801e-18
21.528 -0.958598 -2.5801e-18
21.6609 -0.958598 -2.5801e-18
21.7945 -0.958598 -2.5801e-18
21.9288 -0.958598 -2.5801e-18
22.0639 -0.958598 -2.5801e-18
22.1997 -0.958598 -2.5801e-18
22.3363 -0.958598 -2.5801e-18
22.4736 -0.958598 -2.5801e-18
22.6118 -0.958598 -2.5801e-18
22.7509 -0.958598 -2.5801e-18
22.8908 -0.958598 -2.5801e-18
23.0316 -0.958598 -2.5801e-18
23.1733 -0.958598 -2.5801e-18
23.316 -0.958598 -2.5801e-18
23.4597 -0.958598 -2.5801e-18
23.6044 -0.958598 -2.5801e-18
23.7502 -0.958598 -2.5801e-18
23.8971 -0.958598 -2.5801e-18
24.0451 -0.958598 -2.5801e-18
24.1944 -0.958598 -2.5801e-18
24.3448 -0.958598 -2.5801e-18
24.4966 -0.958598 -2.5801e-18
24.6496 -0.958598 -2.5801e-18
24.8041 -0.958598 -2.5801e-18
24.9601 -0.958598 -2.5801e-18
25.1175 -0.958598 -2.5801e-18
25.2766 -0.958598 -2.5801e-18
25.4373 -0.958598 -2.5801e-18
25.5998 -0.958598 -2.5801e-18
25.7641 -0.958598 -2.5801e-18
25.9304 -0.958598 -2.5801e-18
26.0988 -0.958598 -2.5801e-18
26.2693 -0.958598 -2.5801e-18
26.4421 -0.958598 -2.5801e-18
26.6174 -0.958598 -2.5801e-18
26.7954 -0.958598 -2.5801e-18
26.9761 -0.958598 -2.5801e-18
27.1598 -0.958598 -2.5801e-18
27.3468 -0.958598 -2.5801e-18
27.5373 -0.958598 -2.5801e-18
27.7317 -0.958598 -2.5801e-18
27.9302 -0.958598 -2.5801e-18
28.1333 -0.958598 -2.5801e-18
28.3415 -0.958598 -2.5801e-18
28.5554 -0.958598 -2.5801e-18
28.7758 -0.958598 -2.5801e-18
29.0035 -0.958598 -2.5801e-18
29.2396 -0.958598 -2.5801e-18
29.4858 -0.958598 -2.5801e-18
29.7441 -0.958598 -2.5801e-18
30.0173 -0.958598 -2.5801e-18
30.3101 -0.958598 -2.5801e-18
30.6297 -0.958598 -2.5801e-18
30.9905 -0.958598 -2.5801e-18
31.4301 -0.958598 -2.5801e-18


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.125Nc1QuantumOneLoop/SigmaRTwoLoop.txt <==
-31.4301 -2.05886 0.00718965
-30.9905 -2.05907 -0.00386207
-30.6297 -2.05917 0.00618978
-30.3101 -2.05937 2.07301e-05
-30.0173 -2.05963 0.0127071
-29.7441 -2.05994 0.00658719
-29.4858 -2.06014 0.00638143
-29.2396 -2.06021 -0.00892117
-29.0035 -2.06021 0.00291348
-28.7758 -2.06027 0.00101881
-28.5554 -2.06031 0.000763713
-28.3415 -2.06033 -0.00430402
-28.1333 -2.06037 0.00616558
-27.9302 -2.06041 -0.00536054
-27.7317 -2.06043 0.00316152
-27.5373 -2.06048 -0.00116894
-27.3468 -2.06051 0.00036967
-27.1598 -2.06055 -0.000856378
-26.9761 -2.06058 0.00208803
-26.7954 -2.06061 -0.00341164
-26.6174 -2.06065 0.00425647
-26.4421 -2.06069 -0.00444318
-26.2693 -2.06072 0.0039717
-26.0988 -2.06076 -0.00314031
-25.9304 -2.06079 0.00218083
-25.7641 -2.06083 -0.00142067
-25.5998 -2.06086 0.000948496
-25.4373 -2.0609 -0.000891754
-25.2766 -2.06094 0.00112621
-25.1175 -2.06098 -0.00162787
-24.9601 -2.06102 0.00217845
-24.8041 -2.06105 -0.0027402
-24.6496 -2.06109 0.00312418
-24.4966 -2.06113 -0.00336624
-24.3448 -2.06117 0.00335335
-24.1944 -2.06121 -0.0032033
-24.0451 -2.06125 0.00285914
-23.8971 -2.06129 -0.0024832
-23.7502 -2.06133 0.00203062
-23.6044 -2.06137 -0.00166588
-23.4597 -2.06141 0.00132124
-23.316 -2.06146 -0.00113867
-23.1733 -2.0615 0.00101397
-23.0316 -2.06154 -0.00106323
-22.8908 -2.06159 0.00115041
-22.7509 -2.06163 -0.00137619
-22.6118 -2.06168 0.00158616
-22.4736 -2.06172 -0.00188027
-22.3363 -2.06177 0.00209939
-22.1997 -2.06181 -0.00235467
-22.0639 -2.06186 0.00249114
-21.9288 -2.06191 -0.00263728
-21.7945 -2.06196 0.00264511
-21.6609 -2.06201 -0.00266102
-21.528 -2.06206 0.00254212
-21.3958 -2.06211 -0.00244953
-21.2642 -2.06216 0.0022409
-21.1332 -2.06221 -0.00208755
-21.0029 -2.06226 0.00184259
-20.8732 -2.06232 -0.00168331
-20.7441 -2.06237 0.00145418
-20.6156 -2.06243 -0.00133558
-20.4876 -2.06248 0.00116085
-20.3602 -2.06254 -0.00111229
-20.2333 -2.0626 0.00101117
-20.1069 -2.06266 -0.00104208
-19.9811 -2.06272 0.00101456
-19.8557 -2.06278 -0.00111685
-19.7309 -2.06284 0.00114782
-19.6065 -2.0629 -0.00130125
-19.4826 -2.06297 0.00136663
-19.3592 -2.06303 -0.00154521
-19.2362 -2.0631 0.00161822
-19.1137 -2.06316 -0.00179609
-18.9916 -2.06323 0.00185252
-18.8699 -2.06329 -0.00200837
-18.7487 -2.06337 0.00203007
-18.6278 -2.06343 -0.00214978
-18.5074 -2.06351 0.00212641
-18.3873 -2.06358 -0.00220386
-18.2676 -2.06366 0.00213291
-18.1483 -2.06373 -0.00216943
-18.0294 -2.06381 0.00205516
-17.9108 -2.06389 -0.00205796
-17.7926 -2.06397 0.00190954
-17.6748 -2.06405 -0.00188972
-17.5572 -2.06413 0.00171909
-17.4401 -2.06422 -0.00168954
-17.3232 -2.0643 0.00150943
-17.2067 -2.06439 -0.00148291
-17.0905 -2.06448 0.00130512
-16.9746 -2.06457 -0.00129282
-16.859 -2.06466 0.00112702
-16.7437 -2.06475 -0.00113758
-16.6288 -2.06485 0.00099053
-16.5141 -2.06495 -0.00102954
-16.3997 -2.06505 0.000904855
-16.2856 -2.06515 -0.000974791
-16.1717 -2.06526 0.000873058
-16.0582 -2.06535 -0.000973569
-15.9449 -2.06547 0.000892732
-15.8319 -2.06557 -0.00102113
-15.7191 -2.0657 0.000957084
-15.6066 -2.06579 -0.001109
-15.4943 -2.06593 0.00105623
-15.3823 -2.06603 -0.00122625
-15.2705 -2.06617 0.0011785
-15.159 -2.06627 -0.00136083
-15.0477 -2.06642 0.00131172
-14.9367 -2.06653 -0.00150072
-14.8258 -2.06668 0.0014442
-14.7152 -2.06679 -0.00163485
-14.6049 -2.06696 0.0015656
-14.4947 -2.06707 -0.00175379
-14.3848 -2.06724 0.00166747
-14.275 -2.06736 -0.0018502
-14.1655 -2.06754 0.00174359
-14.0562 -2.06767 -0.00191906
-13.9471 -2.06785 0.00179003
-13.8382 -2.06799 -0.00195764
-13.7294 -2.06818 0.00180517
-13.6209 -2.06832 -0.00196539
-13.5126 -2.06852 0.00178937
-13.4044 -2.06867 -0.00194364
-13.2965 -2.06887 0.00174476
-13.1887 -2.06904 -0.00189529
-13.0811 -2.06925 0.00167483
-12.9737 -2.06942 -0.00182445
-12.8664 -2.06964 0.00158407
-12.7593 -2.06982 -0.001736
-12.6524 -2.07006 0.00147756
-12.5457 -2.07025 -0.00163529
-12.4391 -2.0705 0.00136069
-12.3327 -2.07069 -0.00152779
-12.2265 -2.07096 0.00123877
-12.1204 -2.07116 -0.0014188
-12.0144 -2.07144 0.00111687
-11.9086 -2.07166 -0.00131324
-11.803 -2.07196 0.000999527
-11.6975 -2.07218 -0.00121548
-11.5922 -2.0725 0.000890696
-11.487 -2.07273 -0.00112925
-11.3819 -2.07307 0.000793597
-11.277 -2.07331 -0.00105754
-11.1722 -2.07368 0.000710697
-11.0676 -2.07393 -0.00100258
-10.9631 -2.07433 0.000643699
-10.8587 -2.07458 -0.000965894
-10.7545 -2.07501 0.000593574
-10.6503 -2.07528 -0.00094831
-10.5463 -2.07574 0.000560606
-10.4425 -2.07602 -0.000950038
-10.3387 -2.07652 0.000544469
-10.2351 -2.0768 -0.000970748
-10.1316 -2.07734 0.000544302
-10.0282 -2.07764 -0.00100967
-9.92496 -2.07823 0.000558798
-9.82181 -2.07854 -0.00106566
-9.71877 -2.07917 0.000586285
-9.61583 -2.0795 -0.00113734
-9.51301 -2.08018 0.000624812
-9.4103 -2.08052 -0.00122315
-9.30769 -2.08127 0.000672225
-9.20518 -2.08163 -0.00132144
-9.10278 -2.08243 0.000726228
-9.00048 -2.08282 -0.00143058
-8.89828 -2.08369 0.000784441
-8.79618 -2.0841 -0.00154898
-8.69417 -2.08504 0.000844443
-8.59226 -2.08549 -0.0016752
-8.49044 -2.08651 0.000903799
-8.38872 -2.08699 -0.001808
-8.28708 -2.08809 0.000960077
-8.18554 -2.08862 -0.00194639
-8.08408 -2.08982 0.00101084
-7.98271 -2.0904 -0.00208969
-7.88143 -2.0917 0.00105365
-7.78023 -2.09235 -0.00223757
-7.67911 -2.09376 0.00108599
-7.57807 -2.09448 -0.00239014
-7.47712 -2.09602 0.00110525
-7.37624 -2.09683 -0.00254804
-7.27544 -2.0985 0.0011086
-7.17471 -2.09941 -0.00271247
-7.07406 -2.10125 0.00109288
-6.97348 -2.10228 -0.00288541
-6.87298 -2.1043 0.00105444
-6.77254 -2.10548 -0.00306975
-6.67218 -2.1077 0.000988857
-6.57188 -2.10905 -0.00326958
-6.47166 -2.11151 0.000890601
-6.37149 -2.11307 -0.00349059
-6.2714 -2.11581 0.000752522
-6.17136 -2.11762 -0.00374061
-6.07139 -2.12068 0.000565091
-5.97148 -2.1228 -0.00403052
-5.87163 -2.12626 0.00031525
-5.77184 -2.12875 -0.00437565
-5.67211 -2.13268 -1.53645e-05
-5.57243 -2.13564 -0.00479791
-5.47281 -2.14014 -0.00045329
-5.37325 -2.14369 -0.00532941
-5.27373 -2.14893 -0.00103799
-5.17427 -2.15322 -0.00601854
-5.07487 -2.15939 -0.00183004
-4.97551 -2.16466 -0.00694076
-4.8762 -2.17204 -0.00292594
-4.77694 -2.17861 -0.00821853
-4.67772 -2.18762 -0.00448621
-4.57855 -2.19598 -0.0100605
-4.47943 -2.20727 -0.00679228
-4.38035 -2.21818 -0.0128436
-4.28131 -2.23275 -0.0103705
-4.18232 -2.24748 -0.0173006
-4.08336 -2.26707 -0.0162897
-3.98445 -2.28784 -0.024996
-3.88557 -2.31564 -0.0269665
-3.78673 -2.34681 -0.039716
-3.68793 -2.38933 -0.0487292
-3.58916 -2.44027 -0.0723726
-3.49043 -2.51239 -0.102053
-3.39173 -2.60537 -0.163685
-3.29307 -2.74089 -0.277939
-3.19443 -2.90102 -0.533121
-3.09583 -2.9488 -1.11571
-2.99725 -2.25117 -1.34553
-2.89871 -1.60313 -1.00462
-2.80019 -1.47044 -0.618408
-2.7017 -1.54024 -0.381493
-2.60323 -1.63018 -0.266815
-2.50479 -1.70435 -0.195382
-2.40638 -1.76643 -0.161782
-2.30798 -1.81665 -0.13307
-2.20961 -1.8613 -0.123864
-2.11126 -1.90055 -0.111052
-2.01293 -1.93876 -0.113137
-1.91462 -1.97597 -0.109972
-1.81632 -2.01581 -0.121334
-1.71804 -2.05911 -0.129142
-1.61978 -2.11009 -0.155056
-1.52154 -2.17165 -0.18527
-1.42331 -2.25051 -0.24914
-1.32509 -2.3524 -0.351475
-1.22689 -2.47626 -0.565842
-1.12869 -2.553 -0.982344
-1.03051 -2.51622 -1.3834
-0.932337 -1.49151 -1.10104
-0.834173 -1.05494 -0.611754
-0.736016 -1.12006 -0.313805
-0.637867 -1.22373 -0.180587
-0.539723 -1.30511 -0.106266
-0.441585 -1.36371 -0.0713025
-0.343451 -1.40458 -0.0424098
-0.24532 -1.43222 -0.0301317
-0.147191 -1.44926 -0.0131965
-0.0490634 -1.45744 -0.00712355
0.0490634 -1.45744 0.00712355
0.147191 -1.44926 0.0131965
0.24532 -1.43222 0.0301317
0.343451 -1.40458 0.0424098
0.441585 -1.36371 0.0713025
0.539723 -1.30511 0.106266
0.637867 -1.22373 0.180587
0.736016 -1.12006 0.313805
0.834173 -1.05494 0.611754
0.932337 -1.49151 1.10104
1.03051 -2.51622 1.3834
1.12869 -2.553 0.982344
1.22689 -2.47626 0.565842
1.32509 -2.3524 0.351475
1.42331 -2.25051 0.24914
1.52154 -2.17165 0.18527
1.61978 -2.11009 0.155056
1.71804 -2.05911 0.129142
1.81632 -2.01581 0.121334
1.91462 -1.97597 0.109972
2.01293 -1.93876 0.113137
2.11126 -1.90055 0.111052
2.20961 -1.8613 0.123864
2.30798 -1.81665 0.13307
2.40638 -1.76643 0.161782
2.50479 -1.70435 0.195382
2.60323 -1.63018 0.266815
2.7017 -1.54024 0.381493
2.80019 -1.47044 0.618408
2.89871 -1.60313 1.00462
2.99725 -2.25117 1.34553
3.09583 -2.9488 1.11571
3.19443 -2.90102 0.533121
3.29307 -2.74089 0.277939
3.39173 -2.60537 0.163685
3.49043 -2.51239 0.102053
3.58916 -2.44027 0.0723726
3.68793 -2.38933 0.0487292
3.78673 -2.34681 0.039716
3.88557 -2.31564 0.0269665
3.98445 -2.28784 0.024996
4.08336 -2.26707 0.0162897
4.18232 -2.24748 0.0173006
4.28131 -2.23275 0.0103705
4.38035 -2.21818 0.0128436
4.47943 -2.20727 0.00679228
4.57855 -2.19598 0.0100605
4.67772 -2.18762 0.00448621
4.77694 -2.17861 0.00821853
4.8762 -2.17204 0.00292594
4.97551 -2.16466 0.00694076
5.07487 -2.15939 0.00183004
5.17427 -2.15322 0.00601854
5.27373 -2.14893 0.00103799
5.37325 -2.14369 0.00532941
5.47281 -2.14014 0.00045329
5.57243 -2.13564 0.00479791
5.67211 -2.13268 1.53645e-05
5.77184 -2.12875 0.00437565
5.87163 -2.12626 -0.00031525
5.97148 -2.1228 0.00403052
6.07139 -2.12068 -0.000565091
6.17136 -2.11762 0.00374061
6.2714 -2.11581 -0.000752522
6.37149 -2.11307 0.00349059
6.47166 -2.11151 -0.000890601
6.57188 -2.10905 0.00326958
6.67218 -2.1077 -0.000988857
6.77254 -2.10548 0.00306975
6.87298 -2.1043 -0.00105444
6.97348 -2.10228 0.00288541
7.07406 -2.10125 -0.00109288
7.17471 -2.09941 0.00271247
7.27544 -2.0985 -0.0011086
7.37624 -2.09683 0.00254804
7.47712 -2.09602 -0.00110525
7.57807 -2.09448 0.00239014
7.67911 -2.09376 -0.00108599
7.78023 -2.09235 0.00223757
7.88143 -2.0917 -0.00105365
7.98271 -2.0904 0.00208969
8.08408 -2.08982 -0.00101084
8.18554 -2.08862 0.00194639
8.28708 -2.08809 -0.000960077
8.38872 -2.08699 0.001808
8.49044 -2.08651 -0.000903799
8.59226 -2.08549 0.0016752
8.69417 -2.08504 -0.000844443
8.79618 -2.0841 0.00154898
8.89828 -2.08369 -0.000784441
9.00048 -2.08282 0.00143058
9.10278 -2.08243 -0.000726228
9.20518 -2.08163 0.00132144
9.30769 -2.08127 -0.000672225
9.4103 -2.08052 0.00122315
9.51301 -2.08018 -0.000624812
9.61583 -2.0795 0.00113734
9.71877 -2.07917 -0.000586285
9.82181 -2.07854 0.00106566
9.92496 -2.07823 -0.000558798
10.0282 -2.07764 0.00100967
10.1316 -2.07734 -0.000544302
10.2351 -2.0768 0.000970748
10.3387 -2.07652 -0.000544469
10.4425 -2.07602 0.000950038
10.5463 -2.07574 -0.000560606
10.6503 -2.07528 0.00094831
10.7545 -2.07501 -0.000593574
10.8587 -2.07458 0.000965894
10.9631 -2.07433 -0.000643699
11.0676 -2.07393 0.00100258
11.1722 -2.07368 -0.000710697
11.277 -2.07331 0.00105754
11.3819 -2.07307 -0.000793597
11.487 -2.07273 0.00112925
11.5922 -2.0725 -0.000890696
11.6975 -2.07218 0.00121548
11.803 -2.07196 -0.000999527
11.9086 -2.07166 0.00131324
12.0144 -2.07144 -0.00111687
12.1204 -2.07116 0.0014188
12.2265 -2.07096 -0.00123877
12.3327 -2.07069 0.00152779
12.4391 -2.0705 -0.00136069
12.5457 -2.07025 0.00163529
12.6524 -2.07006 -0.00147756
12.7593 -2.06982 0.001736
12.8664 -2.06964 -0.00158407
12.9737 -2.06942 0.00182445
13.0811 -2.06925 -0.00167483
13.1887 -2.06904 0.00189529
13.2965 -2.06887 -0.00174476
13.4044 -2.06867 0.00194364
13.5126 -2.06852 -0.00178937
13.6209 -2.06832 0.00196539
13.7294 -2.06818 -0.00180517
13.8382 -2.06799 0.00195764
13.9471 -2.06785 -0.00179003
14.0562 -2.06767 0.00191906
14.1655 -2.06754 -0.00174359
14.275 -2.06736 0.0018502
14.3848 -2.06724 -0.00166747
14.4947 -2.06707 0.00175379
14.6049 -2.06696 -0.0015656
14.7152 -2.06679 0.00163485
14.8258 -2.06668 -0.0014442
14.9367 -2.06653 0.00150072
15.0477 -2.06642 -0.00131172
15.159 -2.06627 0.00136083
15.2705 -2.06617 -0.0011785
15.3823 -2.06603 0.00122625
15.4943 -2.06593 -0.00105623
15.6066 -2.06579 0.001109
15.7191 -2.0657 -0.000957084
15.8319 -2.06557 0.00102113
15.9449 -2.06547 -0.000892732
16.0582 -2.06535 0.000973569
16.1717 -2.06526 -0.000873058
16.2856 -2.06515 0.000974791
16.3997 -2.06505 -0.000904855
16.5141 -2.06495 0.00102954
16.6288 -2.06485 -0.00099053
16.7437 -2.06475 0.00113758
16.859 -2.06466 -0.00112702
16.9746 -2.06457 0.00129282
17.0905 -2.06448 -0.00130512
17.2067 -2.06439 0.00148291
17.3232 -2.0643 -0.00150943
17.4401 -2.06422 0.00168954
17.5572 -2.06413 -0.00171909
17.6748 -2.06405 0.00188972
17.7926 -2.06397 -0.00190954
17.9108 -2.06389 0.00205796
18.0294 -2.06381 -0.00205516
18.1483 -2.06373 0.00216943
18.2676 -2.06366 -0.00213291
18.3873 -2.06358 0.00220386
18.5074 -2.06351 -0.00212641
18.6278 -2.06343 0.00214978
18.7487 -2.06337 -0.00203007
18.8699 -2.06329 0.00200837
18.9916 -2.06323 -0.00185252
19.1137 -2.06316 0.00179609
19.2362 -2.0631 -0.00161822
19.3592 -2.06303 0.00154521
19.4826 -2.06297 -0.00136663
19.6065 -2.0629 0.00130125
19.7309 -2.06284 -0.00114782
19.8557 -2.06278 0.00111685
19.9811 -2.06272 -0.00101456
20.1069 -2.06266 0.00104208
20.2333 -2.0626 -0.00101117
20.3602 -2.06254 0.00111229
20.4876 -2.06248 -0.00116085
20.6156 -2.06243 0.00133558
20.7441 -2.06237 -0.00145418
20.8732 -2.06232 0.00168331
21.0029 -2.06226 -0.00184259
21.1332 -2.06221 0.00208755
21.2642 -2.06216 -0.0022409
21.3958 -2.06211 0.00244953
21.528 -2.06206 -0.00254212
21.6609 -2.06201 0.00266102
21.7945 -2.06196 -0.00264511
21.9288 -2.06191 0.00263728
22.0639 -2.06186 -0.00249114
22.1997 -2.06181 0.00235467
22.3363 -2.06177 -0.00209939
22.4736 -2.06172 0.00188027
22.6118 -2.06168 -0.00158616
22.7509 -2.06163 0.00137619
22.8908 -2.06159 -0.00115041
23.0316 -2.06154 0.00106323
23.1733 -2.0615 -0.00101397
23.316 -2.06146 0.00113867
23.4597 -2.06141 -0.00132124
23.6044 -2.06137 0.00166588
23.7502 -2.06133 -0.00203062
23.8971 -2.06129 0.0024832
24.0451 -2.06125 -0.00285914
24.1944 -2.06121 0.0032033
24.3448 -2.06117 -0.00335335
24.4966 -2.06113 0.00336624
24.6496 -2.06109 -0.00312418
24.8041 -2.06105 0.0027402
24.9601 -2.06102 -0.00217845
25.1175 -2.06098 0.00162787
25.2766 -2.06094 -0.00112621
25.4373 -2.0609 0.000891754
25.5998 -2.06086 -0.000948496
25.7641 -2.06083 0.00142067
25.9304 -2.06079 -0.00218083
26.0988 -2.06076 0.00314031
26.2693 -2.06072 -0.0039717
26.4421 -2.06069 0.00444318
26.6174 -2.06065 -0.00425647
26.7954 -2.06061 0.00341164
26.9761 -2.06058 -0.00208803
27.1598 -2.06055 0.000856378
27.3468 -2.06051 -0.00036967
27.5373 -2.06048 0.00116894
27.7317 -2.06043 -0.00316152
27.9302 -2.06041 0.00536054
28.1333 -2.06037 -0.00616558
28.3415 -2.06033 0.00430402
28.5554 -2.06031 -0.000763713
28.7758 -2.06027 -0.00101881
29.0035 -2.06021 -0.00291348
29.2396 -2.06021 0.00892117
29.4858 -2.06014 -0.00638143
29.7441 -2.05994 -0.00658719
30.0173 -2.05963 -0.0127071
30.3101 -2.05937 -2.07301e-05
30.6297 -2.05917 -0.00618978
30.9905 -2.05907 0.00386207
31.4301 -2.05886 -0.00718965


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.125Nc1QuantumOneLoop/iFpOneLoop.txt <==
-31.4301 1.1264e-24 4.28847e-06
-30.9905 1.59893e-24 4.5099e-06
-30.6297 4.70821e-25 4.70312e-06
-30.3101 -7.45264e-25 4.88351e-06
-30.0173 4.2512e-25 5.05687e-06
-29.7441 -1.16494e-24 5.22613e-06
-29.4858 4.6874e-25 5.39305e-06
-29.2396 -1.19085e-24 5.55879e-06
-29.0035 -2.30891e-24 5.72417e-06
-28.7758 -1.97317e-24 5.8898e-06
-28.5554 2.51145e-24 6.05617e-06
-28.3415 5.21403e-25 6.22367e-06
-28.1333 3.04466e-25 6.39262e-06
-27.9302 -3.69607e-24 6.5633e-06
-27.7317 2.81464e-24 6.73597e-06
-27.5373 4.21149e-24 6.91083e-06
-27.3468 1.6124e-24 7.0881e-06
-27.1598 -8.20757e-25 7.26796e-06
-26.9761 -1.52872e-24 7.45059e-06
-26.7954 1.50043e-24 7.63614e-06
-26.6174 -3.31417e-24 7.82479e-06
-26.4421 4.78373e-24 8.01668e-06
-26.2693 4.69159e-24 8.21198e-06
-26.0988 9.80318e-26 8.41082e-06
-25.9304 1.86658e-24 8.61336e-06
-25.7641 -6.59935e-25 8.81975e-06
-25.5998 -3.81256e-24 9.03013e-06
-25.4373 6.08112e-24 9.24464e-06
-25.2766 4.434e-24 9.46345e-06
-25.1175 -2.5274e-24 9.6867e-06
-24.9601 2.25602e-24 9.91454e-06
-24.8041 3.74435e-24 1.01471e-05
-24.6496 -4.68336e-24 1.03846e-05
-24.4966 -2.21912e-25 1.06272e-05
-24.3448 -8.43851e-26 1.0875e-05
-24.1944 -4.03351e-24 1.11282e-05
-24.0451 4.93662e-24 1.1387e-05
-23.8971 7.22916e-25 1.16515e-05
-23.7502 -5.25168e-24 1.19219e-05
-23.6044 -2.36688e-24 1.21985e-05
-23.4597 -5.79622e-24 1.24814e-05
-23.316 3.31765e-24 1.27708e-05
-23.1733 1.35155e-24 1.30669e-05
-23.0316 1.63254e-25 1.33699e-05
-22.8908 -1.32514e-24 1.368e-05
-22.7509 6.63758e-24 1.39975e-05
-22.6118 -5.53571e-24 1.43225e-05
-22.4736 4.09638e-24 1.46554e-05
-22.3363 -6.09247e-24 1.49963e-05
-22.1997 -2.62342e-24 1.53456e-05
-22.0639 -6.73492e-24 1.57034e-05
-21.9288 7.60313e-24 1.607e-05
-21.7945 -2.82829e-24 1.64458e-05
-21.6609 1.4419e-23 1.68309e-05
-21.528 9.4748e-25 1.72257e-05
-21.3958 -7.88943e-24 1.76306e-05
-21.2642 5.63455e-24 1.80457e-05
-21.1332 -1.22169e-23 1.84715e-05
-21.0029 -1.02056e-24 1.89082e-05
-20.8732 4.46322e-24 1.93563e-05
-20.7441 4.88151e-24 1.98161e-05
-20.6156 1.26003e-23 2.0288e-05
-20.4876 -6.27342e-24 2.07723e-05
-20.3602 -1.18993e-23 2.12695e-05
-20.2333 1.75773e-24 2.178e-05
-20.1069 1.06321e-23 2.23042e-05
-19.9811 -4.01513e-24 2.28426e-05
-19.8557 8.17516e-25 2.33956e-05
-19.7309 -1.0444e-24 2.39638e-05
-19.6065 -2.19052e-23 2.45476e-05
-19.4826 -1.03131e-23 2.51475e-05
-19.3592 -9.43822e-24 2.57642e-05
-19.2362 -9.66856e-25 2.63981e-05
-19.1137 -2.09977e-23 2.70499e-05
-18.9916 -1.40941e-23 2.77202e-05
-18.8699 4.10399e-23 2.84095e-05
-18.7487 -1.92319e-23 2.91187e-05
-18.6278 1.30525e-23 2.98482e-05
-18.5074 1.20894e-23 3.0599e-05
-18.3873 -5.6943e-24 3.13717e-05
-18.2676 -8.78401e-25 3.2167e-05
-18.1483 1.17528e-23 3.29858e-05
-18.0294 1.40427e-23 3.3829e-05
-17.9108 1.47219e-23 3.46974e-05
-17.7926 1.54003e-23 3.55919e-05
-17.6748 3.20134e-23 3.65134e-05
-17.5572 -1.45176e-24 3.7463e-05
-17.4401 1.03263e-23 3.84417e-05
-17.3232 -1.05228e-23 3.94505e-05
-17.2067 1.34007e-24 4.04906e-05
-17.0905 1.76632e-23 4.15631e-05
-16.9746 1.24585e-23 4.26693e-05
-16.859 -1.13001e-23 4.38104e-05
-16.7437 -9.84704e-24 4.49878e-05
-16.6288 -3.22759e-23 4.62029e-05
-16.5141 8.48177e-24 4.74571e-05
-16.3997 2.85029e-23 4.87518e-05
-16.2856 2.33839e-23 5.00888e-05
-16.1717 2.50208e-23 5.14697e-05
-16.0582 -5.44064e-24 5.28962e-05
-15.9449 -1.804e-23 5.43701e-05
-15.8319 -1.02396e-23 5.58933e-05
-15.7191 -1.75183e-23 5.74678e-05
-15.6066 -4.96436e-23 5.90956e-05
-15.4943 -1.36525e-23 6.07791e-05
-15.3823 -2.2401e-23 6.25204e-05
-15.2705 -4.58531e-24 6.43219e-05
-15.159 1.43919e-23 6.61862e-05
-15.0477 -4.7611e-23 6.81159e-05
-14.9367 3.81225e-23 7.01137e-05
-14.8258 -5.03396e-23 7.21825e-05
-14.7152 -5.51546e-23 7.43255e-05
-14.6049 2.02106e-23 7.65458e-05
-14.4947 6.50654e-23 7.88467e-05
-14.3848 -1.53035e-22 8.12318e-05
-14.275 3.8178e-24 8.37047e-05
-14.1655 1.41915e-23 8.62695e-05
-14.0562 3.99515e-23 8.89302e-05
-13.9471 2.49892e-23 9.16911e-05
-13.8382 3.04418e-23 9.45568e-05
-13.7294 7.78623e-23 9.7532e-05
-13.6209 -2.58383e-23 0.000100622
-13.5126 1.32768e-23 0.000103832
-13.4044 3.99513e-23 0.000107167
-13.2965 2.39658e-23 0.000110634
-13.1887 -1.159e-22 0.000114239
-13.0811 7.83049e-23 0.000117988
-12.9737 6.63346e-24 0.000121888
-12.8664 6.92418e-23 0.000125947
-12.7593 -1.86504e-22 0.000130173
-12.6524 -1.12672e-22 0.000134573
-12.5457 -1.61591e-22 0.000139157
-12.4391 -8.47942e-24 0.000143933
-12.3327 -3.52598e-22 0.000148912
-12.2265 6.13764e-23 0.000154104
-12.1204 9.29535e-23 0.00015952
-12.0144 1.29649e-23 0.000165171
-11.9086 4.53747e-23 0.00017107
-11.803 -1.44736e-22 0.000177231
-11.6975 8.08603e-23 0.000183666
-11.5922 1.77482e-23 0.000190391
-11.487 3.5256e-22 0.000197422
-11.3819 -5.04735e-23 0.000204776
-11.277 -2.74464e-23 0.000212469
-11.1722 1.98634e-22 0.000220523
-11.0676 -3.53588e-22 0.000228956
-10.9631 -3.00189e-22 0.000237791
-10.8587 -8.14886e-23 0.00024705
-10.7545 1.02871e-21 0.000256759
-10.6503 1.69562e-22 0.000266944
-10.5463 -1.13963e-22 0.000277632
-10.4425 -4.4782e-24 0.000288855
-10.3387 4.25209e-22 0.000300645
-10.2351 -8.64791e-23 0.000313036
-10.1316 -2.70886e-22 0.000326066
-10.0282 -1.12408e-22 0.000339775
-9.92496 2.75913e-22 0.000354205
-9.82181 -4.71859e-22 0.000369402
-9.71877 -6.20793e-22 0.000385417
-9.61583 -9.21747e-23 0.000402302
-9.51301 2.61599e-22 0.000420116
-9.4103 3.21882e-22 0.000438919
-9.30769 3.51979e-23 0.000458779
-9.20518 1.82082e-23 0.000479769
-9.10278 6.62496e-23 0.000501966
-9.00048 1.27107e-22 0.000525454
-8.89828 8.7942e-22 0.000550326
-8.79618 5.11819e-22 0.00057668
-8.69417 -8.41292e-23 0.000604624
-8.59226 8.97782e-22 0.000634275
-8.49044 -8.57052e-22 0.00066576
-8.38872 -1.03413e-21 0.000699217
-8.28708 -9.37619e-22 0.000734797
-8.18554 4.15365e-22 0.000772664
-8.08408 9.62957e-22 0.000812998
-7.98271 -6.5751e-22 0.000855995
-7.88143 -1.08661e-21 0.000901869
-7.78023 1.072e-21 0.000950856
-7.67911 5.67227e-22 0.00100321
-7.57807 -7.37745e-22 0.00105923
-7.47712 -1.5943e-21 0.00111921
-7.37624 6.8747e-22 0.0011835
-7.27544 -9.32112e-22 0.00125247
-7.17471 5.05524e-21 0.00132656
-7.07406 -6.55827e-22 0.00140623
-6.97348 -2.39397e-21 0.00149197
-6.87298 -3.12957e-21 0.00158438
-6.77254 2.53165e-22 0.00168408
-6.67218 -2.19327e-21 0.00179177
-6.57188 9.11726e-22 0.00190826
-6.47166 -1.74693e-22 0.00203441
-6.37149 -8.09521e-23 0.00217122
-6.2714 4.89716e-21 0.0023198
-6.17136 -5.46719e-21 0.00248139
-6.07139 4.28959e-22 0.0026574
-5.97148 -7.40019e-21 0.00284941
-5.87163 1.55659e-20 0.00305923
-5.77184 5.82614e-21 0.00328888
-5.67211 1.22536e-20 0.00354071
-5.57243 -7.3762e-21 0.00381734
-5.47281 9.92234e-21 0.00412182
-5.37325 8.98607e-21 0.00445761
-5.27373 -5.18577e-21 0.00482872
-5.17427 -5.27184e-21 0.00523976
-5.07487 -1.29256e-20 0.00569609
-4.97551 3.70708e-20 0.00620391
-4.8762 -3.15184e-20 0.00677047
-4.77694 3.1583e-20 0.00740425
-4.67772 2.42713e-20 0.00811525
-4.57855 -1.27218e-20 0.00891522
-4.47943 5.27089e-21 0.00981816
-4.38035 -2.82264e-20 0.0108407
-4.28131 3.90204e-20 0.0120028
-4.18232 -2.77583e-20 0.0133284
-4.08336 2.09214e-20 0.0148467
-3.98445 -5.65775e-20 0.016593
-3.88557 4.63097e-20 0.018611
-3.78673 6.02197e-20 0.0209542
-3.68793 -1.17949e-19 0.0236897
-3.58916 -5.49585e-20 0.0269014
-3.49043 -6.28718e-20 0.0306957
-3.39173 -1.40072e-19 0.0352087
-3.29307 5.41884e-20 0.0406164
-3.19443 7.83087e-19 0.0471491
-3.09583 -2.35347e-20 0.0551118
-2.99725 6.6212e-19 0.0649149
-2.89871 -5.34296e-19 0.0771186
-2.80019 6.68936e-19 0.0925029
-2.7017 -3.41154e-20 0.112174
-2.60323 -8.23541e-19 0.137742
-2.50479 3.9476e-18 0.171607
-2.40638 1.70095e-18 0.217469
-2.30798 -3.4085e-18 0.28124
-2.20961 5.68433e-19 0.372802
-2.11126 2.97805e-18 0.509592
-2.01293 2.01195e-18 0.724554
-1.91462 -2.58222e-18 1.08566
-1.81632 6.85514e-18 1.75077
-1.71804 2.76823e-17 3.15349
-1.61978 -1.97008e-16 6.8347
-1.52154 6.26132e-17 21.3166
-1.42331 3.05875e-14 129.248
-1.32509 -1.85196e-16 54.5836
-1.22689 1.64412e-16 14.5144
-1.12869 -2.04377e-15 6.64883
-1.03051 4.30293e-17 3.92968
-0.932337 -5.06605e-16 2.67776
-0.834173 1.7111e-17 1.99857
-0.736016 -2.06211e-18 1.58998
-0.637867 1.16545e-18 1.32692
-0.539723 8.92882e-20 1.15003
-0.441585 5.7578e-18 1.02826
-0.343451 -2.01737e-18 0.94423
-0.24532 4.5789e-19 0.887775
-0.147191 -1.00665e-19 0.852901
-0.0490634 8.84244e-20 0.836229
0.0490634 1.76754e-20 0.836229
0.147191 2.15855e-19 0.852901
0.24532 -6.24669e-19 0.887775
0.343451 2.63826e-18 0.94423
0.441585 1.07122e-17 1.02826
0.539723 3.0029e-16 1.15003
0.637867 -2.21599e-18 1.32692
0.736016 -4.5314e-18 1.58998
0.834173 -2.36196e-17 1.99857
0.932337 7.90796e-18 2.67776
1.03051 4.6407e-17 3.92968
1.12869 -1.628e-16 6.64883
1.22689 -3.72577e-16 14.5144
1.32509 -6.45819e-16 54.5836
1.42331 3.09728e-15 129.248
1.52154 -1.81753e-16 21.3166
1.61978 -9.09892e-16 6.8347
1.71804 5.21468e-17 3.15349
1.81632 8.78865e-18 1.75077
1.91462 -1.29702e-17 1.08566
2.01293 4.39011e-18 0.724554
2.11126 -2.97431e-18 0.509592
2.20961 -3.28631e-18 0.372802
2.30798 -2.79197e-18 0.28124
2.40638 7.14133e-18 0.217469
2.50479 -4.38234e-18 0.171607
2.60323 9.95398e-19 0.137742
2.7017 -2.78502e-18 0.112174
2.80019 2.72258e-19 0.0925029
2.89871 7.45835e-20 0.0771186
2.99725 9.44929e-19 0.0649149
3.09583 7.92875e-19 0.0551118
3.19443 -6.95528e-19 0.0471491
3.29307 -1.854e-19 0.0406164
3.39173 -2.14881e-19 0.0352087
3.49043 9.73515e-20 0.0306957
3.58916 1.18738e-20 0.0269014
3.68793 1.18154e-19 0.0236897
3.78673 1.96895e-21 0.0209542
3.88557 -2.27402e-20 0.018611
3.98445 2.32742e-20 0.016593
4.08336 -3.38176e-20 0.0148467
4.18232 7.54134e-20 0.0133284
4.28131 -2.3872e-20 0.0120028
4.38035 8.88109e-20 0.0108407
4.47943 -2.46364e-20 0.00981816
4.57855 -3.45457e-20 0.00891522
4.67772 1.97434e-20 0.00811525
4.77694 -1.91398e-20 0.00740425
4.8762 -2.30593e-20 0.00677047
4.97551 8.06745e-21 0.00620391
5.07487 2.97483e-20 0.00569609
5.17427 -7.74299e-21 0.00523976
5.27373 -6.99221e-21 0.00482872
5.37325 3.71469e-21 0.00445761
5.47281 -1.59341e-20 0.00412182
5.57243 1.32864e-20 0.00381734
5.67211 -1.35025e-20 0.00354071
5.77184 2.0198e-20 0.00328888
5.87163 -1.54054e-20 0.00305923
5.97148 4.35425e-21 0.00284941
6.07139 2.15808e-21 0.0026574
6.17136 3.9626e-21 0.00248139
6.2714 -4.55665e-21 0.0023198
6.37149 4.40419e-21 0.00217122
6.47166 -2.5976e-21 0.00203441
6.57188 -1.62171e-21 0.00190826
6.67218 7.68652e-24 0.00179177
6.77254 1.39616e-21 0.00168408
6.87298 3.80059e-21 0.00158438
6.97348 7.77006e-22 0.00149197
7.07406 8.00214e-22 0.00140623
7.17471 -1.28759e-21 0.00132656
7.27544 -3.90158e-22 0.00125247
7.37624 2.55492e-21 0.0011835
7.47712 -1.12103e-21 0.00111921
7.57807 -5.56746e-22 0.00105923
7.67911 4.46389e-23 0.00100321
7.78023 4.25556e-21 0.000950856
7.88143 3.13581e-22 0.000901869
7.98271 1.0808e-21 0.000855995
8.08408 -5.33131e-22 0.000812998
8.18554 -9.77246e-22 0.000772664
8.28708 -2.52119e-22 0.000734797
8.38872 -2.45717e-22 0.000699217
8.49044 1.27061e-22 0.00066576
8.59226 -1.00847e-21 0.000634275
8.69417 -2.38191e-22 0.000604624
8.79618 -9.22396e-22 0.00057668
8.89828 7.51449e-22 0.000550326
9.00048 -8.97313e-25 0.000525454
9.10278 1.68342e-22 0.000501966
9.20518 3.12525e-22 0.000479769
9.30769 -2.86688e-22 0.000458779
9.4103 3.17789e-22 0.000438919
9.51301 2.25161e-22 0.000420116
9.61583 6.39043e-22 0.000402302
9.71877 4.57341e-22 0.000385417
9.82181 -2.99486e-22 0.000369402
9.92496 1.14613e-21 0.000354205
10.0282 -4.12392e-22 0.000339775
10.1316 -2.85443e-22 0.000326066
10.2351 -3.40004e-22 0.000313036
10.3387 8.08388e-22 0.000300645
10.4425 1.62164e-22 0.000288855
10.5463 2.2689e-23 0.000277632
10.6503 -1.62262e-23 0.000266944
10.7545 -4.75062e-23 0.000256759
10.8587 -8.04708e-23 0.00024705
10.9631 1.44387e-22 0.000237791
11.0676 1.32768e-22 0.000228956
11.1722 -9.25995e-23 0.000220523
11.277 -1.0299e-22 0.000212469
11.3819 -7.43017e-23 0.000204776
11.487 -3.14626e-22 0.000197422
11.5922 -3.05072e-23 0.000190391
11.6975 -4.35563e-23 0.000183666
11.803 -1.09567e-22 0.000177231
11.9086 3.17092e-23 0.00017107
12.0144 1.07849e-23 0.000165171
12.1204 -1.8596e-22 0.00015952
12.2265 -3.8524e-22 0.000154104
12.3327 2.98061e-22 0.000148912
12.4391 4.04028e-23 0.000143933
12.5457 7.72489e-23 0.000139157
12.6524 -2.59318e-23 0.000134573
12.7593 1.24068e-22 0.000130173
12.8664 -9.02154e-23 0.000125947
12.9737 1.59196e-23 0.000121888
13.0811 7.99424e-23 0.000117988
13.1887 5.31917e-23 0.000114239
13.2965 -9.04377e-23 0.000110634
13.4044 -4.15453e-23 0.000107167
13.5126 -3.13606e-23 0.000103832
13.6209 1.28612e-22 0.000100622
13.7294 -2.25607e-23 9.7532e-05
13.8382 1.04452e-22 9.45568e-05
13.9471 -1.13031e-22 9.16911e-05
14.0562 -1.44354e-23 8.89302e-05
14.1655 -6.72178e-23 8.62695e-05
14.275 -1.67387e-23 8.37047e-05
14.3848 -1.05844e-23 8.12318e-05
14.4947 -2.15381e-23 7.88467e-05
14.6049 -2.69902e-24 7.65458e-05
14.7152 2.62141e-24 7.43255e-05
14.8258 1.31798e-23 7.21825e-05
14.9367 -6.04738e-23 7.01137e-05
15.0477 9.42705e-24 6.81159e-05
15.159 1.42202e-23 6.61862e-05
15.2705 -4.55206e-24 6.43219e-05
15.3823 6.00808e-23 6.25204e-05
15.4943 3.49131e-23 6.07791e-05
15.6066 -1.9021e-23 5.90956e-05
15.7191 1.31638e-23 5.74678e-05
15.8319 2.93938e-24 5.58933e-05
15.9449 -4.03657e-23 5.43701e-05
16.0582 -4.04666e-23 5.28962e-05
16.1717 -4.58804e-23 5.14697e-05
16.2856 9.1461e-24 5.00888e-05
16.3997 1.6841e-23 4.87518e-05
16.5141 -2.54778e-23 4.74571e-05
16.6288 -6.75426e-24 4.62029e-05
16.7437 -1.75892e-23 4.49878e-05
16.859 -1.2528e-23 4.38104e-05
16.9746 1.68839e-23 4.26693e-05
17.0905 -2.35432e-24 4.15631e-05
17.2067 -3.26652e-23 4.04906e-05
17.3232 8.20868e-24 3.94505e-05
17.4401 -2.2029e-23 3.84417e-05
17.5572 1.37485e-23 3.7463e-05
17.6748 -8.84486e-25 3.65134e-05
17.7926 8.91912e-24 3.55919e-05
17.9108 -3.74288e-23 3.46974e-05
18.0294 -8.82971e-24 3.3829e-05
18.1483 -1.68765e-23 3.29858e-05
18.2676 9.4146e-24 3.2167e-05
18.3873 -6.91099e-24 3.13717e-05
18.5074 6.65855e-25 3.0599e-05
18.6278 1.23326e-23 2.98482e-05
18.7487 -7.70205e-24 2.91187e-05
18.8699 -6.14064e-24 2.84095e-05
18.9916 -1.28452e-24 2.77202e-05
19.1137 1.87523e-23 2.70499e-05
19.2362 5.16639e-24 2.63981e-05
19.3592 -9.57395e-24 2.57642e-05
19.4826 -6.02933e-25 2.51475e-05
19.6065 2.28174e-23 2.45476e-05
19.7309 -9.76751e-24 2.39638e-05
19.8557 2.12325e-23 2.33956e-05
19.9811 8.08052e-24 2.28426e-05
20.1069 -8.20666e-24 2.23042e-05
20.2333 1.37101e-23 2.178e-05
20.3602 -9.05615e-24 2.12695e-05
20.4876 3.07869e-24 2.07723e-05
20.6156 5.72633e-24 2.0288e-05
20.7441 -8.07625e-24 1.98161e-05
20.8732 -1.27369e-23 1.93563e-05
21.0029 1.64163e-24 1.89082e-05
21.1332 -2.23276e-26 1.84715e-05
21.2642 6.99062e-26 1.80457e-05
21.3958 3.59224e-24 1.76306e-05
21.528 7.24537e-24 1.72257e-05
21.6609 8.7435e-25 1.68309e-05
21.7945 -6.98444e-25 1.64458e-05
21.9288 1.03294e-23 1.607e-05
22.0639 -8.35335e-25 1.57034e-05
22.1997 4.71981e-24 1.53456e-05
22.3363 -1.87827e-24 1.49963e-05
22.4736 -5.95468e-24 1.46554e-05
22.6118 5.63604e-24 1.43225e-05
22.7509 -4.43037e-24 1.39975e-05
22.8908 -8.4884e-24 1.368e-05
23.0316 1.12373e-23 1.33699e-05
23.1733 2.48342e-24 1.30669e-05
23.316 -2.92344e-24 1.27708e-05
23.4597 -3.30085e-24 1.24814e-05
23.6044 -4.32184e-24 1.21985e-05
23.7502 4.18919e-24 1.19219e-05
23.8971 -1.98313e-24 1.16515e-05
24.0451 -2.9999e-24 1.1387e-05
24.1944 -3.77655e-24 1.11282e-05
24.3448 7.74451e-24 1.0875e-05
24.4966 3.49787e-24 1.06272e-05
24.6496 5.32639e-24 1.03846e-05
24.8041 -4.30441e-24 1.01471e-05
24.9601 -2.77078e-24 9.91454e-06
25.1175 1.42511e-24 9.6867e-06
25.2766 -7.63778e-24 9.46345e-06
25.4373 -2.96871e-24 9.24464e-06
25.5998 -1.23051e-24 9.03013e-06
25.7641 2.83847e-24 8.81975e-06
25.9304 -4.6377e-25 8.61336e-06
26.0988 -1.46389e-24 8.41082e-06
26.2693 1.28863e-24 8.21198e-06
26.4421 -1.80653e-24 8.01668e-06
26.6174 -3.0574e-24 7.82479e-06
26.7954 3.76913e-25 7.63614e-06
26.9761 2.77739e-24 7.45059e-06
27.1598 2.09598e-24 7.26796e-06
27.3468 4.64948e-25 7.0881e-06
27.5373 1.1857e-24 6.91083e-06
27.7317 2.17473e-24 6.73597e-06
27.9302 -2.07737e-24 6.5633e-06
28.1333 2.38161e-24 6.39262e-06
28.3415 -1.77008e-24 6.22367e-06
28.5554 -4.2456e-24 6.05617e-06
28.7758 3.62014e-25 5.8898e-06
29.0035 1.13677e-24 5.72417e-06
29.2396 9.40664e-25 5.55879e-06
29.4858 -9.33832e-27 5.39305e-06
29.7441 1.73301e-24 5.22613e-06
30.0173 -3.1316e-25 5.05687e-06
30.3101 1.00617e-24 4.88351e-06
30.6297 2.24638e-24 4.70312e-06
30.9905 3.47757e-25 4.5099e-06
31.4301 -7.16004e-25 4.28847e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.125Nc1QuantumOneLoop/iFpTwoLoop.txt <==
-31.4301 -4.25128e-21 4.28823e-06
-30.9905 1.36111e-20 4.52591e-06
-30.6297 -1.62341e-20 4.70467e-06
-30.3101 -1.77302e-20 4.89523e-06
-30.0173 1.15714e-20 5.04782e-06
-29.7441 -1.86366e-20 5.2276e-06
-29.4858 3.22707e-20 5.39508e-06
-29.2396 1.28259e-21 5.59018e-06
-29.0035 3.42201e-20 5.73346e-06
-28.7758 -8.95263e-21 5.90345e-06
-28.5554 -3.83636e-20 6.07098e-06
-28.3415 -2.82468e-20 6.25029e-06
-28.1333 2.5639e-20 6.39645e-06
-27.9302 3.80223e-22 6.59456e-06
-27.7317 2.61136e-20 6.74766e-06
-27.5373 1.03367e-20 6.93396e-06
-27.3468 -2.23385e-20 7.10813e-06
-27.1598 2.62265e-20 7.29208e-06
-26.9761 -2.7335e-20 7.46748e-06
-26.7954 -3.01487e-20 7.66945e-06
-26.6174 7.38364e-21 7.83671e-06
-26.4421 4.25877e-20 8.0556e-06
-26.2693 3.56458e-20 8.22589e-06
-26.0988 -4.78416e-20 8.44834e-06
-25.9304 4.81265e-20 8.63449e-06
-25.7641 -5.01588e-21 8.85408e-06
-25.5998 8.00822e-21 9.05731e-06
-25.4373 -1.09866e-20 9.27957e-06
-25.2766 -4.35455e-20 9.49206e-06
-25.1175 -8.23914e-20 9.72705e-06
-24.9601 -1.1821e-20 9.94115e-06
-24.8041 -1.86901e-20 1.0195e-05
-24.6496 6.36802e-20 1.04093e-05
-24.4966 9.97034e-20 1.06811e-05
-24.3448 1.26431e-19 1.09007e-05
-24.1944 -9.47072e-20 1.11852e-05
-24.0451 -1.08493e-19 1.14171e-05
-23.8971 -2.39113e-21 1.17089e-05
-23.7502 6.6828e-20 1.19586e-05
-23.6044 -5.91337e-21 1.22558e-05
-23.4597 -5.03483e-20 1.25247e-05
-23.316 -1.04996e-19 1.28292e-05
-23.1733 -3.92247e-20 1.31152e-05
-23.0316 6.2526e-20 1.3432e-05
-22.8908 1.08274e-19 1.37311e-05
-22.7509 -5.22608e-20 1.40661e-05
-22.6118 -5.11434e-20 1.43747e-05
-22.4736 8.48789e-20 1.47322e-05
-22.3363 7.60217e-20 1.5049e-05
-22.1997 -4.8742e-20 1.54311e-05
-22.0639 -5.82019e-20 1.57573e-05
-21.9288 -2.2943e-21 1.61637e-05
-21.7945 4.49771e-21 1.65027e-05
-21.6609 -1.5698e-20 1.69314e-05
-21.528 -1.75462e-19 1.7288e-05
-21.3958 -5.95662e-20 1.77365e-05
-21.2642 -3.59812e-20 1.81154e-05
-21.1332 9.96176e-20 1.85818e-05
-21.0029 1.35067e-19 1.8987e-05
-20.8732 -7.77849e-20 1.94709e-05
-20.7441 3.95585e-20 1.99047e-05
-20.6156 -9.10893e-20 2.04075e-05
-20.4876 -3.5098e-22 2.08707e-05
-20.3602 -1.23982e-19 2.13955e-05
-20.2333 -2.50974e-20 2.18876e-05
-20.1069 1.89631e-19 2.24387e-05
-19.9811 2.0664e-19 2.29584e-05
-19.8557 1.3219e-19 2.35411e-05
-19.7309 -3.05003e-19 2.4087e-05
-19.6065 -1.86877e-19 2.47063e-05
-19.4826 -1.61997e-19 2.52775e-05
-19.3592 1.76461e-19 2.59382e-05
-19.2362 1.77793e-19 2.65349e-05
-19.1137 3.14183e-20 2.72407e-05
-18.9916 -9.93466e-20 2.78645e-05
-18.8699 -2.7791e-19 2.8618e-05
-18.7487 6.96773e-20 2.92719e-05
-18.6278 1.77345e-19 3.0075e-05
-18.5074 9.66084e-20 3.07631e-05
-18.3873 -1.53279e-19 3.16168e-05
-18.2676 -3.63108e-19 3.23446e-05
-18.1483 -8.02757e-23 3.32494e-05
-18.0294 3.9621e-19 3.40228e-05
-17.9108 1.77893e-19 3.49793e-05
-17.7926 1.27697e-19 3.58048e-05
-17.6748 -1.75265e-19 3.68141e-05
-17.5572 5.40254e-20 3.76979e-05
-17.4401 2.36918e-19 3.8762e-05
-17.3232 1.18934e-19 3.97101e-05
-17.2067 2.62437e-19 4.08319e-05
-17.0905 4.88796e-20 4.18498e-05
-16.9746 -1.32998e-19 4.30338e-05
-16.859 -2.1076e-19 4.41263e-05
-16.7437 -1.49632e-19 4.53783e-05
-16.6288 1.32429e-19 4.65497e-05
-16.5141 -1.26239e-19 4.78771e-05
-16.3997 5.11487e-20 4.91313e-05
-16.2856 -4.66266e-20 5.05428e-05
-16.1717 -6.55053e-20 5.18834e-05
-16.0582 2.32754e-19 5.3389e-05
-15.9449 -2.30373e-19 5.48196e-05
-15.8319 -4.72204e-19 5.64305e-05
-15.7191 3.33026e-19 5.79551e-05
-15.6066 1.58986e-19 5.96834e-05
-15.4943 1.7989e-19 6.13065e-05
-15.3823 4.40378e-19 6.3165e-05
-15.2705 2.70499e-20 6.48924e-05
-15.159 -6.85596e-20 6.68944e-05
-15.0477 2.5026e-19 6.87332e-05
-14.9367 -3.45656e-19 7.08926e-05
-14.8258 3.84765e-19 7.28514e-05
-14.7152 -1.26566e-19 7.51826e-05
-14.6049 7.6519e-20 7.7272e-05
-14.4947 -1.72167e-18 7.97896e-05
-14.3848 -3.95392e-21 8.20225e-05
-14.275 1.40668e-18 8.47417e-05
-14.1655 1.42398e-18 8.71331e-05
-14.0562 9.23036e-20 9.00699e-05
-13.9471 -1.39001e-18 9.26376e-05
-13.8382 -1.65034e-18 9.58087e-05
-13.7294 6.00324e-19 9.85729e-05
-13.6209 1.06087e-18 0.000101996
-13.5126 4.22638e-20 0.00010498
-13.4044 -4.49087e-19 0.000108676
-13.2965 -1.52969e-18 0.000111906
-13.1887 -1.78621e-18 0.000115895
-13.0811 3.10635e-19 0.000119399
-12.9737 2.63603e-19 0.000123706
-12.8664 1.12732e-18 0.000127518
-12.7593 2.60958e-18 0.00013217
-12.6524 4.91121e-20 0.000136325
-12.5457 1.17535e-19 0.000141353
-12.4391 -2.1762e-18 0.000145892
-12.3327 3.7062e-19 0.00015133
-12.2265 7.39293e-19 0.000156296
-12.1204 1.4122e-18 0.000162187
-12.0144 -1.19911e-18 0.000167627
-11.9086 6.66131e-19 0.000174018
-11.803 2.00391e-19 0.000179986
-11.6975 6.23888e-19 0.000186931
-11.5922 1.77193e-18 0.000193486
-11.487 2.44003e-19 0.000201047
-11.3819 -1.77517e-18 0.000208255
-11.277 -4.26132e-18 0.000216506
-11.1722 -1.99363e-18 0.000224438
-11.0676 4.14616e-19 0.000233464
-10.9631 6.14204e-19 0.0002422
-10.8587 5.05042e-18 0.000252099
-10.7545 1.78333e-18 0.000261731
-10.6503 2.30016e-19 0.000272615
-10.5463 3.10308e-19 0.000283246
-10.4425 6.55277e-19 0.000295247
-10.3387 -4.19288e-18 0.000306993
-10.2351 -7.43225e-18 0.000320262
-10.1316 4.07469e-18 0.000333255
-10.0282 3.54169e-18 0.000347969
-9.92496 5.76387e-18 0.00036236
-9.82181 1.59427e-18 0.000378725
-9.71877 -2.91187e-18 0.000394689
-9.61583 -2.69579e-18 0.000412942
-9.51301 -1.24365e-18 0.000430681
-9.4103 -3.45599e-18 0.000451101
-9.30769 4.6409e-18 0.000470849
-9.20518 4.09478e-18 0.000493763
-9.10278 -1.5351e-18 0.000515794
-9.00048 -4.23494e-18 0.000541582
-8.89828 -6.94123e-19 0.000566218
-8.79618 2.0342e-18 0.00059533
-8.69417 -2.3499e-17 0.000622949
-8.59226 -2.38831e-18 0.000655916
-8.49044 -4.72226e-18 0.000686968
-8.38872 9.02948e-18 0.00072442
-8.28708 -6.44885e-18 0.000759438
-8.18554 1.55685e-17 0.000802125
-8.08408 1.93105e-17 0.00084175
-7.98271 1.10448e-17 0.000890569
-7.88143 -2.48783e-18 0.000935569
-7.78023 -1.31143e-17 0.000991598
-7.67911 -7.94635e-18 0.00104291
-7.57807 4.90913e-18 0.00110745
-7.47712 -2.0126e-17 0.0011662
-7.37624 2.41393e-18 0.00124084
-7.27544 2.35063e-17 0.00130842
-7.17471 2.57817e-17 0.0013951
-7.07406 -3.22769e-17 0.00147323
-6.97348 7.18676e-18 0.00157434
-6.87298 -1.75974e-17 0.00166513
-6.77254 -9.76687e-18 0.00178364
-6.67218 -3.42138e-17 0.00188976
-6.57188 2.56841e-17 0.00202939
-6.47166 -9.94632e-18 0.0021542
-6.37149 1.85336e-17 0.00231962
-6.2714 2.31181e-17 0.00246742
-6.17136 6.71444e-17 0.0026646
-6.07139 -4.87075e-17 0.00284089
-5.97148 -7.69158e-17 0.00307752
-5.87163 -5.76506e-17 0.00328951
-5.77184 5.83868e-17 0.0035756
-5.67211 -2.90278e-17 0.00383278
-5.57243 1.01507e-16 0.00418156
-5.47281 3.80009e-17 0.00449667
-5.37325 1.3809e-16 0.00492587
-5.27373 4.69467e-17 0.00531628
-5.17427 1.10794e-16 0.00585013
-5.07487 -1.15243e-16 0.00634005
-4.97551 -1.48225e-16 0.00701235
-4.8762 1.24965e-16 0.00763641
-4.77694 -1.09508e-16 0.00849564
-4.67772 3.2316e-16 0.00930501
-4.57855 3.3335e-16 0.0104232
-4.47943 -2.68905e-16 0.0114969
-4.38035 -1.74427e-16 0.0129863
-4.28131 -1.57575e-16 0.0144539
-4.18232 -3.47369e-16 0.0165017
-4.08336 -3.47985e-16 0.0185953
-3.98445 -3.50513e-16 0.0215481
-3.88557 -6.65388e-16 0.0247422
-3.78673 7.29323e-16 0.0293537
-3.68793 1.07247e-16 0.0348386
-3.58916 -5.53449e-16 0.043224
-3.49043 1.18115e-15 0.0550776
-3.39173 3.73741e-15 0.0760246
-3.29307 -4.82344e-18 0.116506
-3.19443 -3.94123e-15 0.21179
-3.09583 2.29769e-15 0.437381
-2.99725 -6.62728e-15 0.495317
-2.89871 2.96612e-15 0.405836
-2.80019 3.5374e-15 0.34715
-2.7017 -2.36459e-15 0.335335
-2.60323 1.02079e-14 0.371675
-2.50479 -6.19732e-15 0.441054
-2.40638 1.31793e-14 0.576016
-2.30798 8.79202e-15 0.785579
-2.20961 -2.03008e-14 1.18986
-2.11126 -7.50649e-14 1.93474
-2.01293 2.72335e-14 3.74104
-1.91462 2.04537e-13 8.90122
-1.81632 -4.49923e-12 31.0668
-1.71804 6.20298e-12 54.9478
-1.61978 -1.58899e-12 18.5966
-1.52154 1.30302e-13 8.37901
-1.42331 -3.46983e-13 5.32752
-1.32509 3.55105e-13 4.2019
-1.22689 -2.57426e-13 4.1219
-1.12869 6.4668e-14 4.85858
-1.03051 -1.41871e-13 5.60845
-0.932337 7.00873e-13 10.1039
-0.834173 5.78762e-14 11.446
-0.736016 4.60619e-14 6.37821
-0.637867 -1.61913e-13 3.64842
-0.539723 -2.6177e-13 2.32812
-0.441585 3.19865e-13 1.77405
-0.343451 1.4592e-13 1.36625
-0.24532 1.14382e-13 1.26664
-0.147191 8.40172e-14 1.02969
-0.0490634 -2.29676e-12 1.30176
0.0490634 2.29994e-12 1.30176
0.147191 -8.02574e-14 1.02969
0.24532 -1.08547e-13 1.26664
0.343451 -1.61436e-13 1.36625
0.441585 -3.03667e-13 1.77405
0.539723 1.95892e-13 2.32812
0.637867 2.67606e-14 3.64842
0.736016 1.6415e-13 6.37821
0.834173 -2.37313e-13 11.446
0.932337 -2.01706e-13 10.1039
1.03051 -2.01073e-13 5.60845
1.12869 -2.19171e-14 4.85858
1.22689 3.69199e-14 4.1219
1.32509 -1.53784e-13 4.2019
1.42331 7.09012e-13 5.32752
1.52154 -2.93286e-14 8.37901
1.61978 -1.8846e-12 18.5966
1.71804 2.59981e-11 54.9478
1.81632 -4.84718e-12 31.0668
1.91462 8.66102e-13 8.90122
2.01293 -1.80412e-13 3.74104
2.11126 1.18648e-13 1.93474
2.20961 -3.12284e-15 1.18986
2.30798 -1.1157e-14 0.785579
2.40638 -1.51125e-14 0.576016
2.50479 6.04734e-15 0.441054
2.60323 -8.99386e-15 0.371675
2.7017 3.0828e-15 0.335335
2.80019 -3.95409e-15 0.34715
2.89871 -2.9998e-15 0.405836
2.99725 8.56706e-15 0.495317
3.09583 -4.22969e-15 0.437381
3.19443 4.11612e-15 0.21179
3.29307 -3.10889e-17 0.116506
3.39173 -3.68212e-15 0.0760246
3.49043 -1.08539e-15 0.0550776
3.58916 4.74559e-16 0.043224
3.68793 -6.10882e-17 0.0348386
3.78673 -7.45112e-16 0.0293537
3.88557 6.69147e-16 0.0247422
3.98445 3.55485e-16 0.0215481
4.08336 3.52263e-16 0.0185953
4.18232 3.43675e-16 0.0165017
4.28131 1.6686e-16 0.0144539
4.38035 1.71842e-16 0.0129863
4.47943 2.70575e-16 0.0114969
4.57855 -3.37454e-16 0.0104232
4.67772 -3.21853e-16 0.00930501
4.77694 1.07823e-16 0.00849564
4.8762 -1.25107e-16 0.00763641
4.97551 1.48032e-16 0.00701235
5.07487 1.14763e-16 0.00634005
5.17427 -1.08125e-16 0.00585013
5.27373 -4.96863e-17 0.00531628
5.37325 -1.40682e-16 0.00492587
5.47281 -3.9056e-17 0.00449667
5.57243 -1.03303e-16 0.00418156
5.67211 2.90249e-17 0.00383278
5.77184 -5.70233e-17 0.0035756
5.87163 5.76676e-17 0.00328951
5.97148 7.68613e-17 0.00307752
6.07139 4.7895e-17 0.00284089
6.17136 -6.64416e-17 0.0026646
6.2714 -2.21433e-17 0.00246742
6.37149 -1.86427e-17 0.00231962
6.47166 9.91037e-18 0.0021542
6.57188 -2.57398e-17 0.00202939
6.67218 3.49674e-17 0.00188976
6.77254 9.57858e-18 0.00178364
6.87298 1.71619e-17 0.00166513
6.97348 -7.23137e-18 0.00157434
7.07406 3.19272e-17 0.00147323
7.17471 -2.53929e-17 0.0013951
7.27544 -2.35729e-17 0.00130842
7.37624 -2.35181e-18 0.00124084
7.47712 1.9793e-17 0.0011662
7.57807 -4.9352e-18 0.00110745
7.67911 7.65734e-18 0.00104291
7.78023 1.30683e-17 0.000991598
7.88143 2.49371e-18 0.000935569
7.98271 -1.10685e-17 0.000890569
8.08408 -1.92734e-17 0.00084175
8.18554 -1.55987e-17 0.000802125
8.28708 6.62356e-18 0.000759438
8.38872 -8.82164e-18 0.00072442
8.49044 4.52498e-18 0.000686968
8.59226 2.38784e-18 0.000655916
8.69417 2.33447e-17 0.000622949
8.79618 -2.17045e-18 0.00059533
8.89828 6.73585e-19 0.000566218
9.00048 4.08313e-18 0.000541582
9.10278 1.52078e-18 0.000515794
9.20518 -4.09247e-18 0.000493763
9.30769 -4.63467e-18 0.000470849
9.4103 3.45096e-18 0.000451101
9.51301 1.24719e-18 0.000430681
9.61583 2.67917e-18 0.000412942
9.71877 2.90712e-18 0.000394689
9.82181 -1.66779e-18 0.000378725
9.92496 -5.84939e-18 0.00036236
10.0282 -3.54292e-18 0.000347969
10.1316 -4.06822e-18 0.000333255
10.2351 7.42181e-18 0.000320262
10.3387 4.19485e-18 0.000306993
10.4425 -6.67151e-19 0.000295247
10.5463 -3.04286e-19 0.000283246
10.6503 -2.29833e-19 0.000272615
10.7545 -1.78569e-18 0.000261731
10.8587 -5.04668e-18 0.000252099
10.9631 -6.1306e-19 0.0002422
11.0676 -4.193e-19 0.000233464
11.1722 2.03911e-18 0.000224438
11.277 4.30232e-18 0.000216506
11.3819 1.77041e-18 0.000208255
11.487 -2.44539e-19 0.000201047
11.5922 -1.80844e-18 0.000193486
11.6975 -6.20306e-19 0.000186931
11.803 -2.36396e-19 0.000179986
11.9086 -6.97879e-19 0.000174018
12.0144 1.23002e-18 0.000167627
12.1204 -1.44361e-18 0.000162187
12.2265 -7.6692e-19 0.000156296
12.3327 -3.70364e-19 0.00015133
12.4391 2.19842e-18 0.000145892
12.5457 -8.94397e-20 0.000141353
12.6524 -5.0033e-20 0.000136325
12.7593 -2.58638e-18 0.00013217
12.8664 -1.12736e-18 0.000127518
12.9737 -2.61311e-19 0.000123706
13.0811 -2.92701e-19 0.000119399
13.1887 1.78552e-18 0.000115895
13.2965 1.5309e-18 0.000111906
13.4044 4.30142e-19 0.000108676
13.5126 -4.27408e-20 0.00010498
13.6209 -1.06125e-18 0.000101996
13.7294 -6.01108e-19 9.85729e-05
13.8382 1.65225e-18 9.58087e-05
13.9471 1.38977e-18 9.26376e-05
14.0562 -9.20255e-20 9.00699e-05
14.1655 -1.42339e-18 8.71331e-05
14.275 -1.4068e-18 8.47417e-05
14.3848 4.60892e-21 8.20225e-05
14.4947 1.721e-18 7.97896e-05
14.6049 -7.58554e-20 7.7272e-05
14.7152 1.27133e-19 7.51826e-05
14.8258 -3.95789e-19 7.28514e-05
14.9367 3.45311e-19 7.08926e-05
15.0477 -2.40754e-19 6.87332e-05
15.159 5.80921e-20 6.68944e-05
15.2705 -2.73481e-20 6.48924e-05
15.3823 -4.49759e-19 6.3165e-05
15.4943 -1.89322e-19 6.13065e-05
15.6066 -1.59795e-19 5.96834e-05
15.7191 -3.32073e-19 5.79551e-05
15.8319 4.64198e-19 5.64305e-05
15.9449 2.38115e-19 5.48196e-05
16.0582 -2.4036e-19 5.3389e-05
16.1717 6.57007e-20 5.18834e-05
16.2856 5.36497e-20 5.05428e-05
16.3997 -5.07235e-20 4.91313e-05
16.5141 1.25168e-19 4.78771e-05
16.6288 -1.32221e-19 4.65497e-05
16.7437 1.4973e-19 4.53783e-05
16.859 2.10896e-19 4.41263e-05
16.9746 1.32999e-19 4.30338e-05
17.0905 -4.84942e-20 4.18498e-05
17.2067 -2.62218e-19 4.08319e-05
17.3232 -1.18799e-19 3.97101e-05
17.4401 -2.37434e-19 3.8762e-05
17.5572 -5.35447e-20 3.76979e-05
17.6748 1.70562e-19 3.68141e-05
17.7926 -1.27277e-19 3.58048e-05
17.9108 -1.78089e-19 3.49793e-05
18.0294 -3.96012e-19 3.40228e-05
18.1483 4.07614e-21 3.32494e-05
18.2676 3.67042e-19 3.23446e-05
18.3873 1.53231e-19 3.16168e-05
18.5074 -1.00192e-19 3.07631e-05
18.6278 -1.81038e-19 3.0075e-05
18.7487 -6.95425e-20 2.92719e-05
18.8699 2.77577e-19 2.8618e-05
18.9916 9.95267e-20 2.78645e-05
19.1137 -2.84347e-20 2.72407e-05
19.2362 -1.77952e-19 2.65349e-05
19.3592 -1.76546e-19 2.59382e-05
19.4826 1.59142e-19 2.52775e-05
19.6065 1.89597e-19 2.47063e-05
19.7309 3.07937e-19 2.4087e-05
19.8557 -1.32442e-19 2.35411e-05
19.9811 -2.04063e-19 2.29584e-05
20.1069 -1.87114e-19 2.24387e-05
20.2333 2.51739e-20 2.18876e-05
20.3602 1.23976e-19 2.13955e-05
20.4876 6.08138e-22 2.08707e-05
20.6156 8.90296e-20 2.04075e-05
20.7441 -3.96568e-20 1.99047e-05
20.8732 7.76615e-20 1.94709e-05
21.0029 -1.35125e-19 1.8987e-05
21.1332 -9.95817e-20 1.85818e-05
21.2642 3.7873e-20 1.81154e-05
21.3958 5.95737e-20 1.77365e-05
21.528 1.75418e-19 1.7288e-05
21.6609 1.57044e-20 1.69314e-05
21.7945 -6.02906e-21 1.65027e-05
21.9288 2.31225e-21 1.61637e-05
22.0639 5.98498e-20 1.57573e-05
22.1997 4.71818e-20 1.54311e-05
22.3363 -7.60431e-20 1.5049e-05
22.4736 -8.34197e-20 1.47322e-05
22.6118 5.11839e-20 1.43747e-05
22.7509 5.23589e-20 1.40661e-05
22.8908 -1.08304e-19 1.37311e-05
23.0316 -6.11789e-20 1.3432e-05
23.1733 4.04023e-20 1.31152e-05
23.316 1.05051e-19 1.28292e-05
23.4597 4.92007e-20 1.25247e-05
23.6044 4.79968e-21 1.22558e-05
23.7502 -6.68595e-20 1.19586e-05
23.8971 1.25454e-21 1.17089e-05
24.0451 1.08465e-19 1.14171e-05
24.1944 9.3661e-20 1.11852e-05
24.3448 -1.26445e-19 1.09007e-05
24.4966 -9.97097e-20 1.06811e-05
24.6496 -6.36464e-20 1.04093e-05
24.8041 1.87041e-20 1.0195e-05
24.9601 1.09099e-20 9.94115e-06
25.1175 8.2407e-20 9.72705e-06
25.2766 4.35161e-20 9.49206e-06
25.4373 1.10272e-20 9.27957e-06
25.5998 -7.21826e-21 9.05731e-06
25.7641 4.26218e-21 8.85408e-06
25.9304 -4.81838e-20 8.63449e-06
26.0988 4.79112e-20 8.44834e-06
26.2693 -3.49577e-20 8.22589e-06
26.4421 -4.19491e-20 8.0556e-06
26.6174 -7.39699e-21 7.83671e-06
26.7954 3.01471e-20 7.66945e-06
26.9761 2.67315e-20 7.46748e-06
27.1598 -2.62218e-20 7.29208e-06
27.3468 2.17619e-20 7.10813e-06
27.5373 -1.03411e-20 6.93396e-06
27.7317 -2.55906e-20 6.74766e-06
27.9302 -3.87514e-22 6.59456e-06
28.1333 -2.61384e-20 6.39645e-06
28.3415 2.77516e-20 6.25029e-06
28.5554 3.83534e-20 6.07098e-06
28.7758 8.94133e-21 5.90345e-06
29.0035 -3.42126e-20 5.73346e-06
29.2396 -1.28465e-21 5.59018e-06
29.4858 -3.22458e-20 5.39508e-06
29.7441 1.86278e-20 5.2276e-06
30.0173 -1.15846e-20 5.04782e-06
30.3101 1.77336e-20 4.89523e-06
30.6297 1.58893e-20 4.70467e-06
30.9905 -1.3615e-20 4.52591e-06
31.4301 4.23773e-21 4.28823e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.125Nc1QuantumOneLoop/iFp_FRG.txt <==
-31.4301 7.67131e-18 4.28502e-06
-30.9905 -2.54445e-18 4.50617e-06
-30.6297 3.11033e-18 4.69914e-06
-30.3101 1.34156e-18 4.8793e-06
-30.0173 7.42777e-18 5.05243e-06
-29.7441 5.76575e-18 5.22147e-06
-29.4858 5.88579e-18 5.38816e-06
-29.2396 -2.33867e-19 5.55367e-06
-29.0035 1.84923e-18 5.7188e-06
-28.7758 -4.70324e-19 5.88416e-06
-28.5554 6.5147e-19 6.05029e-06
-28.3415 -1.28778e-18 6.21755e-06
-28.1333 1.57327e-18 6.38622e-06
-27.9302 -1.30524e-18 6.55663e-06
-27.7317 1.2845e-18 6.72905e-06
-27.5373 -1.08138e-18 6.90361e-06
-27.3468 1.02716e-18 7.0806e-06
-27.1598 -7.01511e-19 7.26018e-06
-26.9761 1.15336e-18 7.44246e-06
-26.7954 -1.31403e-18 7.62774e-06
-26.6174 1.2267e-18 7.81604e-06
-26.4421 -1.51665e-18 8.00758e-06
-26.2693 1.32534e-18 8.2026e-06
-26.0988 -1.28807e-18 8.401e-06
-25.9304 1.02645e-18 8.60323e-06
-25.7641 -1.08041e-18 8.80926e-06
-25.5998 1.14762e-18 9.01913e-06
-25.4373 -8.87963e-19 9.23343e-06
-25.2766 1.05878e-18 9.45166e-06
-25.1175 -1.40904e-18 9.67452e-06
-24.9601 1.68262e-18 9.90207e-06
-24.8041 -1.28338e-18 1.01339e-05
-24.6496 1.66509e-18 1.03713e-05
-24.4966 -1.68303e-18 1.06131e-05
-24.3448 1.14306e-18 1.08603e-05
-24.1944 -1.54696e-18 1.11134e-05
-24.0451 1.24149e-18 1.13711e-05
-23.8971 -1.05526e-18 1.16355e-05
-23.7502 1.2124e-18 1.19053e-05
-23.6044 -1.37681e-18 1.2181e-05
-23.4597 1.2067e-18 1.24637e-05
-23.316 -1.37341e-18 1.2752e-05
-23.1733 1.78312e-18 1.30476e-05
-23.0316 -1.68957e-18 1.335e-05
-22.8908 1.54075e-18 1.36592e-05
-22.7509 -1.96841e-18 1.39762e-05
-22.6118 2.08998e-18 1.43004e-05
-22.4736 -1.48052e-18 1.46324e-05
-22.3363 1.75326e-18 1.49726e-05
-22.1997 -1.96095e-18 1.5321e-05
-22.0639 1.04678e-18 1.56778e-05
-21.9288 -1.72437e-18 1.60436e-05
-21.7945 1.20895e-18 1.64184e-05
-21.6609 -1.13578e-18 1.68025e-05
-21.528 1.18689e-18 1.71964e-05
-21.3958 -1.41884e-18 1.76001e-05
-21.2642 1.21422e-18 1.80142e-05
-21.1332 -1.6107e-18 1.84388e-05
-21.0029 1.68362e-18 1.88744e-05
-20.8732 -1.83736e-18 1.93212e-05
-20.7441 2.03715e-18 1.97798e-05
-20.6156 -2.12635e-18 2.02503e-05
-20.4876 2.06575e-18 2.07332e-05
-20.3602 -2.32893e-18 2.1229e-05
-20.2333 2.71941e-18 2.1738e-05
-20.1069 -2.18327e-18 2.22606e-05
-19.9811 2.19295e-18 2.27974e-05
-19.8557 -3.31228e-18 2.33488e-05
-19.7309 1.63701e-18 2.39151e-05
-19.6065 -2.89878e-18 2.44971e-05
-19.4826 2.09287e-18 2.50952e-05
-19.3592 -2.41994e-18 2.57098e-05
-19.2362 1.68762e-18 2.63414e-05
-19.1137 -2.53918e-18 2.69891e-05
-18.9916 1.85936e-18 2.76592e-05
-18.8699 -2.19749e-18 2.83465e-05
-18.7487 2.31433e-18 2.90534e-05
-18.6278 -2.53413e-18 2.97803e-05
-18.5074 2.44443e-18 3.05288e-05
-18.3873 -2.53387e-18 3.12984e-05
-18.2676 2.85613e-18 3.20913e-05
-18.1483 -2.36898e-18 3.29069e-05
-18.0294 2.67734e-18 3.37472e-05
-17.9108 -2.70223e-18 3.46122e-05
-17.7926 2.86613e-18 3.55035e-05
-17.6748 -3.6118e-18 3.64214e-05
-17.5572 2.7051e-18 3.73676e-05
-17.4401 -5.37792e-18 3.83421e-05
-17.3232 3.45939e-18 3.93474e-05
-17.2067 -4.81685e-18 4.03829e-05
-17.0905 3.52104e-18 4.14515e-05
-16.9746 -4.66032e-18 4.2553e-05
-16.859 2.98274e-18 4.36894e-05
-16.7437 -4.01281e-18 4.4862e-05
-16.6288 4.51399e-18 4.60719e-05
-16.5141 -4.68024e-18 4.73204e-05
-16.3997 3.83006e-18 4.86101e-05
-16.2856 -5.20236e-18 4.99405e-05
-16.1717 4.38127e-18 5.13158e-05
-16.0582 -3.74178e-18 5.27355e-05
-15.9449 4.07036e-18 5.42024e-05
-15.8319 -4.10754e-18 5.57191e-05
-15.7191 4.09814e-18 5.72857e-05
-15.6066 -4.61986e-18 5.89058e-05
-15.4943 4.96539e-18 6.05817e-05
-15.3823 -5.53122e-18 6.23133e-05
-15.2705 4.40059e-18 6.41069e-05
-15.159 -6.30434e-18 6.59615e-05
-15.0477 2.89208e-18 6.78805e-05
-14.9367 -5.70894e-18 6.98695e-05
-14.8258 4.37188e-18 7.19261e-05
-14.7152 -7.47481e-18 7.4058e-05
-14.6049 5.86648e-18 7.62673e-05
-14.4947 -7.40281e-18 7.85536e-05
-14.3848 7.7196e-18 8.09269e-05
-14.275 -6.05619e-18 8.33863e-05
-14.1655 4.96808e-18 8.59338e-05
-14.0562 -9.73819e-18 8.85827e-05
-13.9471 4.98627e-18 9.13248e-05
-13.8382 -9.85942e-18 9.41731e-05
-13.7294 8.48107e-18 9.71336e-05
-13.6209 -1.12477e-17 0.0001002
-13.5126 7.22187e-18 0.000103392
-13.4044 -1.13732e-17 0.000106709
-13.2965 9.13205e-18 0.000110147
-13.1887 -9.26735e-18 0.000113735
-13.0811 1.06972e-17 0.000117458
-12.9737 -1.17266e-17 0.000121326
-12.8664 9.47635e-18 0.000125368
-12.7593 -1.45726e-17 0.000129557
-12.6524 7.05909e-18 0.000133924
-12.5457 -1.29045e-17 0.000138487
-12.4391 9.29207e-18 0.000143216
-12.3327 -1.30478e-17 0.000148162
-12.2265 1.09359e-17 0.000153328
-12.1204 -1.29217e-17 0.000158681
-12.0144 1.24832e-17 0.000164305
-11.9086 -1.5575e-17 0.000170163
-11.803 7.31335e-18 0.00017625
-11.6975 -1.97023e-17 0.000182663
-11.5922 4.87196e-18 0.000189327
-11.487 -2.22111e-17 0.000196273
-11.3819 6.94483e-18 0.000203613
-11.277 -2.46958e-17 0.000211211
-11.1722 8.55873e-18 0.000219179
-11.0676 -2.09942e-17 0.000227601
-10.9631 1.1961e-17 0.000236295
-10.8587 -1.77182e-17 0.000245479
-10.7545 1.48052e-17 0.000255172
-10.6503 -2.64784e-17 0.000265159
-10.5463 1.50879e-17 0.000275798
-10.4425 -3.28126e-17 0.000286986
-10.3387 1.14603e-17 0.000298508
-10.2351 -3.24115e-17 0.000310902
-10.1316 1.07541e-17 0.000323845
-10.0282 -3.42169e-17 0.000337212
-9.92496 1.54236e-17 0.000351725
-9.82181 -4.65311e-17 0.000366744
-9.71877 1.51881e-17 0.000382342
-9.61583 -5.20413e-17 0.000399432
-9.51301 4.69332e-18 0.000416905
-9.4103 -6.05762e-17 0.000435233
-9.30769 4.39742e-18 0.000455474
-9.20518 -8.15769e-17 0.000475851
-9.10278 4.22762e-18 0.000497573
-9.00048 -8.4373e-17 0.000521661
-8.89828 -1.78203e-18 0.00054551
-8.79618 -7.98983e-17 0.000571471
-8.69417 1.142e-17 0.000600318
-8.59226 -1.01638e-16 0.000628284
-8.49044 1.85232e-17 0.000659676
-8.38872 -1.10663e-16 0.000694365
-8.28708 3.5117e-18 0.0007273
-8.18554 -1.21643e-16 0.000765681
-8.08408 -1.13171e-17 0.000807635
-7.98271 -1.75544e-16 0.000846517
-7.88143 -2.60147e-17 0.000894132
-7.78023 -2.07521e-16 0.000945046
-7.67911 -8.04303e-17 0.000991175
-7.57807 -2.49773e-16 0.00105111
-7.47712 -1.22039e-16 0.00111315
-7.37624 -3.29893e-16 0.00116812
-7.27544 -1.33349e-16 0.00124486
-7.17471 -3.95805e-16 0.0013206
-7.07406 -2.23102e-16 0.00138657
-6.97348 -4.93855e-16 0.00148658
-6.87298 -3.57e-16 0.00157915
-6.77254 -6.58276e-16 0.00165901
-6.67218 -4.20044e-16 0.00179171
-6.57188 -8.4687e-16 0.00190477
-6.47166 -7.35638e-16 0.00200264
-6.37149 -1.24303e-15 0.00218148
-6.2714 -1.24178e-15 0.00231985
-6.17136 -1.84898e-15 0.00244213
-6.07139 -1.87396e-15 0.00268898
-5.97148 -2.78356e-15 0.00285634
-5.87163 -2.92389e-15 0.00301237
-5.77184 -4.07618e-15 0.00335718
-5.67211 -4.47021e-15 0.00355857
-5.57243 -5.623e-15 0.00376255
-5.47281 -6.09128e-15 0.00425058
-5.37325 -7.77568e-15 0.00449041
-5.27373 -8.71688e-15 0.00476666
-5.17427 -1.22079e-14 0.00546729
-5.07487 -1.47088e-14 0.00575145
-4.97551 -2.01802e-14 0.00614281
-4.8762 -2.769e-14 0.00716292
-4.77694 -4.05506e-14 0.00750413
-4.67772 -6.00331e-14 0.00809641
-4.57855 -1.00684e-13 0.00961555
-4.47943 -1.65723e-13 0.0100736
-4.38035 -2.90499e-13 0.0110878
-4.28131 -5.01272e-13 0.0134634
-4.18232 -8.58609e-13 0.0143002
-4.08336 -1.41007e-12 0.0163225
-3.98445 -2.20988e-12 0.0204412
-3.88557 -3.19083e-12 0.023249
-3.78673 -4.40194e-12 0.0300431
-3.68793 -5.87821e-12 0.0416814
-3.58916 -7.52718e-12 0.0530417
-3.49043 -9.11884e-12 0.0645952
-3.39173 -9.83766e-12 0.0730892
-3.29307 -8.98193e-12 0.0773676
-3.19443 -6.68831e-12 0.0796686
-3.09583 -3.40572e-12 0.0819528
-2.99725 1.57235e-13 0.0859014
-2.89871 2.74178e-12 0.0929936
-2.80019 2.85264e-12 0.104672
-2.7017 -1.13368e-14 0.122294
-2.60323 -4.85074e-12 0.147385
-2.50479 -1.02184e-11 0.182199
-2.40638 -1.53433e-11 0.230777
-2.30798 -2.0314e-11 0.300291
-2.20961 -2.58569e-11 0.403496
-2.11126 -3.30742e-11 0.563476
-2.01293 -4.34353e-11 0.823327
-1.91462 -5.87409e-11 1.26652
-1.81632 -7.88416e-11 2.06062
-1.71804 -9.98213e-11 3.56165
-1.61978 -1.09677e-10 6.59008
-1.52154 -3.09271e-10 13.2298
-1.42331 -3.00974e-09 26.9398
-1.32509 -1.20514e-08 39.8462
-1.22689 -1.88174e-08 44.8316
-1.12869 -2.91618e-08 53.473
-1.03051 -4.45083e-08 63.5973
-0.932337 -3.62268e-08 55.0351
-0.834173 -1.36204e-08 32.5398
-0.736016 -4.18818e-09 17.894
-0.637867 -1.35758e-09 10.702
-0.539723 -4.57036e-10 7.11877
-0.441585 -1.6358e-10 5.21415
-0.343451 -7.05862e-11 4.14743
-0.24532 -4.08059e-11 3.53535
-0.147191 -2.3292e-11 3.19593
-0.0490634 -8.40105e-12 3.04342
0.0490634 7.716e-12 3.04342
0.147191 2.27577e-11 3.19593
0.24532 3.98006e-11 3.53535
0.343451 6.92959e-11 4.14743
0.441585 1.62489e-10 5.21415
0.539723 4.54188e-10 7.11877
0.637867 1.35497e-09 10.702
0.736016 4.18325e-09 17.894
0.834173 1.36062e-08 32.5398
0.932337 3.62015e-08 55.0351
1.03051 4.44988e-08 63.5973
1.12869 2.91576e-08 53.473
1.22689 1.884e-08 44.8316
1.32509 1.20732e-08 39.8462
1.42331 3.01231e-09 26.9398
1.52154 3.09691e-10 13.2298
1.61978 1.11319e-10 6.59008
1.71804 9.97022e-11 3.56165
1.81632 7.89995e-11 2.06062
1.91462 5.88587e-11 1.26652
2.01293 4.35121e-11 0.823327
2.11126 3.30731e-11 0.563476
2.20961 2.58499e-11 0.403496
2.30798 2.03365e-11 0.300291
2.40638 1.53568e-11 0.230777
2.50479 1.02229e-11 0.182199
2.60323 4.84944e-12 0.147385
2.7017 5.14936e-15 0.122294
2.80019 -2.86174e-12 0.104672
2.89871 -2.75545e-12 0.0929936
2.99725 -1.73921e-13 0.0859014
3.09583 3.38656e-12 0.0819528
3.19443 6.66974e-12 0.0796686
3.29307 8.96777e-12 0.0773676
3.39173 9.83162e-12 0.0730892
3.49043 9.12268e-12 0.0645952
3.58916 7.53703e-12 0.0530417
3.68793 5.88714e-12 0.0416814
3.78673 4.40856e-12 0.0300431
3.88557 3.19343e-12 0.023249
3.98445 2.20972e-12 0.0204412
4.08336 1.40961e-12 0.0163225
4.18232 8.58238e-13 0.0143002
4.28131 4.99566e-13 0.0134634
4.38035 2.90332e-13 0.0110878
4.47943 1.66101e-13 0.0100736
4.57855 1.02075e-13 0.00961555
4.67772 6.02478e-14 0.00809641
4.77694 4.06288e-14 0.00750413
4.8762 2.74304e-14 0.00716292
4.97551 2.02016e-14 0.00614281
5.07487 1.46797e-14 0.00575145
5.17427 1.21589e-14 0.00546729
5.27373 8.75178e-15 0.00476666
5.37325 7.79658e-15 0.00449041
5.47281 6.08867e-15 0.00425058
5.57243 5.631e-15 0.00376255
5.67211 4.54835e-15 0.00355857
5.77184 4.28981e-15 0.00335718
5.87163 2.91679e-15 0.00301237
5.97148 2.86453e-15 0.00285634
6.07139 1.94167e-15 0.00268898
6.17136 1.86555e-15 0.00244213
6.2714 1.23451e-15 0.00231985
6.37149 1.2305e-15 0.00218148
6.47166 7.41916e-16 0.00200264
6.57188 8.4587e-16 0.00190477
6.67218 4.28328e-16 0.00179171
6.77254 6.61451e-16 0.00165901
6.87298 3.89496e-16 0.00157915
6.97348 5.3487e-16 0.00148658
7.07406 2.17538e-16 0.00138657
7.17471 4.26254e-16 0.0013206
7.27544 1.49192e-16 0.00124486
7.37624 3.31369e-16 0.00116812
7.47712 1.36836e-16 0.00111315
7.57807 2.62519e-16 0.00105111
7.67911 8.02364e-17 0.000991175
7.78023 2.14714e-16 0.000945046
7.88143 2.71372e-17 0.000894132
7.98271 1.78838e-16 0.000846517
8.08408 8.81237e-18 0.000807635
8.18554 1.23191e-16 0.000765681
8.28708 -3.01094e-18 0.0007273
8.38872 1.13327e-16 0.000694365
8.49044 -1.76744e-17 0.000659676
8.59226 1.02967e-16 0.000628284
8.69417 -1.21313e-17 0.000600318
8.79618 8.10093e-17 0.000571471
8.89828 2.48345e-18 0.00054551
9.00048 8.68629e-17 0.000521661
9.10278 -3.7472e-18 0.000497573
9.20518 8.25794e-17 0.000475851
9.30769 -3.78514e-18 0.000455474
9.4103 6.13245e-17 0.000435233
9.51301 -4.14112e-18 0.000416905
9.61583 5.29841e-17 0.000399432
9.71877 -1.48385e-17 0.000382342
9.82181 4.67859e-17 0.000366744
9.92496 -1.56313e-17 0.000351725
10.0282 3.48188e-17 0.000337212
10.1316 -1.06061e-17 0.000323845
10.2351 3.29378e-17 0.000310902
10.3387 -1.12896e-17 0.000298508
10.4425 3.3445e-17 0.000286986
10.5463 -1.48101e-17 0.000275798
10.6503 2.68127e-17 0.000265159
10.7545 -1.46054e-17 0.000255172
10.8587 1.80258e-17 0.000245479
10.9631 -1.17972e-17 0.000236295
11.0676 2.13023e-17 0.000227601
11.1722 -8.41227e-18 0.000219179
11.277 2.49348e-17 0.000211211
11.3819 -6.82132e-18 0.000203613
11.487 2.2427e-17 0.000196273
11.5922 -4.77049e-18 0.000189327
11.6975 1.98701e-17 0.000182663
11.803 -7.19802e-18 0.00017625
11.9086 1.57326e-17 0.000170163
12.0144 -1.23869e-17 0.000164305
12.1204 1.30725e-17 0.000158681
12.2265 -1.08311e-17 0.000153328
12.3327 1.31858e-17 0.000148162
12.4391 -9.21191e-18 0.000143216
12.5457 1.30233e-17 0.000138487
12.6524 -6.98416e-18 0.000133924
12.7593 1.46744e-17 0.000129557
12.8664 -9.41294e-18 0.000125368
12.9737 1.1823e-17 0.000121326
13.0811 -1.06362e-17 0.000117458
13.1887 9.35111e-18 0.000113735
13.2965 -9.07338e-18 0.000110147
13.4044 1.14476e-17 0.000106709
13.5126 -7.16855e-18 0.000103392
13.6209 1.13164e-17 0.0001002
13.7294 -8.43593e-18 9.71336e-05
13.8382 9.92178e-18 9.41731e-05
13.9471 -4.94115e-18 9.13248e-05
14.0562 9.79117e-18 8.85827e-05
14.1655 -4.92581e-18 8.59338e-05
14.275 6.10584e-18 8.33863e-05
14.3848 -7.68072e-18 8.09269e-05
14.4947 7.44759e-18 7.85536e-05
14.6049 -5.83063e-18 7.62673e-05
14.7152 7.51667e-18 7.4058e-05
14.8258 -4.33767e-18 7.19261e-05
14.9367 5.74664e-18 6.98695e-05
15.0477 -2.86165e-18 6.78805e-05
15.159 6.33908e-18 6.59615e-05
15.2705 -4.37227e-18 6.41069e-05
15.3823 5.56322e-18 6.23133e-05
15.4943 -4.94158e-18 6.05817e-05
15.6066 4.6486e-18 5.89058e-05
15.7191 -4.07492e-18 5.72857e-05
15.8319 4.13423e-18 5.57191e-05
15.9449 -4.04965e-18 5.42024e-05
16.0582 3.76695e-18 5.27355e-05
16.1717 -4.36183e-18 5.13158e-05
16.2856 5.22527e-18 4.99405e-05
16.3997 -3.8116e-18 4.86101e-05
16.5141 4.70107e-18 4.73204e-05
16.6288 -4.49672e-18 4.60719e-05
16.7437 4.03161e-18 4.4862e-05
16.859 -2.96603e-18 4.36894e-05
16.9746 4.67726e-18 4.2553e-05
17.0905 -3.50564e-18 4.14515e-05
17.2067 4.83211e-18 4.03829e-05
17.3232 -3.44516e-18 3.93474e-05
17.4401 5.39247e-18 3.83421e-05
17.5572 -2.69209e-18 3.73676e-05
17.6748 3.62515e-18 3.64214e-05
17.7926 -2.85411e-18 3.55035e-05
17.9108 2.71495e-18 3.46122e-05
18.0294 -2.66631e-18 3.37472e-05
18.1483 2.38099e-18 3.29069e-05
18.2676 -2.84606e-18 3.20913e-05
18.3873 2.54493e-18 3.12984e-05
18.5074 -2.435e-18 3.05288e-05
18.6278 2.54406e-18 2.97803e-05
18.7487 -2.30551e-18 2.90534e-05
18.8699 2.2067e-18 2.83465e-05
18.9916 -1.85103e-18 2.76592e-05
19.1137 2.54762e-18 2.69891e-05
19.2362 -1.67991e-18 2.63414e-05
19.3592 2.42785e-18 2.57098e-05
19.4826 -2.08586e-18 2.50952e-05
19.6065 2.9061e-18 2.44971e-05
19.7309 -1.63043e-18 2.39151e-05
19.8557 3.31914e-18 2.33488e-05
19.9811 -2.18659e-18 2.27974e-05
20.1069 2.18955e-18 2.22606e-05
20.2333 -2.71366e-18 2.1738e-05
20.3602 2.33478e-18 2.1229e-05
20.4876 -2.06044e-18 2.07332e-05
20.6156 2.132e-18 2.02503e-05
20.7441 -2.03233e-18 1.97798e-05
20.8732 1.84248e-18 1.93212e-05
21.0029 -1.67934e-18 1.88744e-05
21.1332 1.61528e-18 1.84388e-05
21.2642 -1.21e-18 1.80142e-05
21.3958 1.42321e-18 1.76001e-05
21.528 -1.18284e-18 1.71964e-05
21.6609 1.13983e-18 1.68025e-05
21.7945 -1.20521e-18 1.64184e-05
21.9288 1.72825e-18 1.60436e-05
22.0639 -1.0433e-18 1.56778e-05
22.1997 1.96443e-18 1.5321e-05
22.3363 -1.7499e-18 1.49726e-05
22.4736 1.48356e-18 1.46324e-05
22.6118 -2.08688e-18 1.43004e-05
22.7509 1.97137e-18 1.39762e-05
22.8908 -1.5381e-18 1.36592e-05
23.0316 1.6925e-18 1.335e-05
23.1733 -1.78055e-18 1.30476e-05
23.316 1.37612e-18 1.2752e-05
23.4597 -1.20424e-18 1.24637e-05
23.6044 1.37919e-18 1.2181e-05
23.7502 -1.21005e-18 1.19053e-05
23.8971 1.05755e-18 1.16355e-05
24.0451 -1.23941e-18 1.13711e-05
24.1944 1.54908e-18 1.11134e-05
24.3448 -1.14098e-18 1.08603e-05
24.4966 1.685e-18 1.06131e-05
24.6496 -1.66321e-18 1.03713e-05
24.8041 1.28527e-18 1.01339e-05
24.9601 -1.68092e-18 9.90207e-06
25.1175 1.41076e-18 9.67452e-06
25.2766 -1.05715e-18 9.45166e-06
25.4373 8.89528e-19 9.23343e-06
25.5998 -1.14608e-18 9.01913e-06
25.7641 1.08188e-18 8.80926e-06
25.9304 -1.02498e-18 8.60323e-06
26.0988 1.28953e-18 8.401e-06
26.2693 -1.32408e-18 8.2026e-06
26.4421 1.51796e-18 8.00758e-06
26.6174 -1.22547e-18 7.81604e-06
26.7954 1.31523e-18 7.62774e-06
26.9761 -1.15223e-18 7.44246e-06
27.1598 7.02524e-19 7.26018e-06
27.3468 -1.02613e-18 7.0806e-06
27.5373 1.08247e-18 6.90361e-06
27.7317 -1.28357e-18 6.72905e-06
27.9302 1.3061e-18 6.55663e-06
28.1333 -1.57238e-18 6.38622e-06
28.3415 1.28868e-18 6.21755e-06
28.5554 -6.50704e-19 6.05029e-06
28.7758 4.71014e-19 5.88416e-06
29.0035 -1.84855e-18 5.7188e-06
29.2396 2.34582e-19 5.55367e-06
29.4858 -5.88508e-18 5.38816e-06
29.7441 -5.76509e-18 5.22147e-06
30.0173 -7.42716e-18 5.05243e-06
30.3101 -1.34097e-18 4.8793e-06
30.6297 -3.10978e-18 4.69914e-06
30.9905 2.54498e-18 4.50617e-06
31.4301 -7.67084e-18 4.28502e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.125Nc1QuantumOneLoop/iFp_OneLoopFRG.txt <==
-31.4301 2.01017e-24 4.28831e-06
-30.9905 -1.36777e-24 4.50973e-06
-30.6297 3.29271e-24 4.70293e-06
-30.3101 1.52955e-24 4.88331e-06
-30.0173 2.81691e-24 5.05666e-06
-29.7441 1.13048e-24 5.22591e-06
-29.4858 9.37623e-25 5.39282e-06
-29.2396 -4.59568e-26 5.55854e-06
-29.0035 -1.6641e-24 5.72391e-06
-28.7758 9.31844e-25 5.88953e-06
-28.5554 3.06793e-24 6.05589e-06
-28.3415 1.89432e-24 6.22337e-06
-28.1333 1.93274e-24 6.39231e-06
-27.9302 9.94816e-25 6.56298e-06
-27.7317 -1.75945e-25 6.73564e-06
-27.5373 2.30198e-25 6.91049e-06
-27.3468 3.81155e-25 7.08774e-06
-27.1598 9.16506e-25 7.26759e-06
-26.9761 1.95188e-24 7.4502e-06
-26.7954 1.33541e-24 7.63574e-06
-26.6174 -1.88099e-24 7.82437e-06
-26.4421 -2.64681e-25 8.01625e-06
-26.2693 -6.77045e-25 8.21153e-06
-26.0988 -1.36563e-24 8.41036e-06
-25.9304 7.77579e-24 8.61288e-06
-25.7641 -5.31728e-24 8.81925e-06
-25.5998 -3.79542e-24 9.02961e-06
-25.4373 -9.49818e-25 9.2441e-06
-25.2766 1.40388e-24 9.46289e-06
-25.1175 -3.6614e-25 9.68612e-06
-24.9601 2.7611e-24 9.91394e-06
-24.8041 -1.4687e-24 1.01465e-05
-24.6496 2.49603e-24 1.0384e-05
-24.4966 -1.53662e-24 1.06265e-05
-24.3448 2.67198e-24 1.08743e-05
-24.1944 4.73593e-24 1.11275e-05
-24.0451 7.15305e-26 1.13862e-05
-23.8971 -2.15575e-26 1.16507e-05
-23.7502 2.92441e-24 1.19211e-05
-23.6044 -4.86989e-24 1.21977e-05
-23.4597 -5.79167e-24 1.24805e-05
-23.316 -1.90841e-24 1.27699e-05
-23.1733 -7.44991e-25 1.30659e-05
-23.0316 1.24727e-24 1.33689e-05
-22.8908 -5.64292e-24 1.3679e-05
-22.7509 7.40786e-24 1.39965e-05
-22.6118 5.02286e-24 1.43215e-05
-22.4736 1.02134e-23 1.46543e-05
-22.3363 1.30945e-23 1.49952e-05
-22.1997 6.05456e-25 1.53444e-05
-22.0639 5.11665e-24 1.57022e-05
-21.9288 9.45738e-24 1.60687e-05
-21.7945 6.45896e-24 1.64444e-05
-21.6609 -1.47916e-23 1.68295e-05
-21.528 -3.71549e-24 1.72243e-05
-21.3958 -1.25835e-23 1.76291e-05
-21.2642 5.04917e-24 1.80442e-05
-21.1332 1.78859e-24 1.84699e-05
-21.0029 1.43242e-23 1.89066e-05
-20.8732 7.63722e-24 1.93547e-05
-20.7441 1.33528e-23 1.98144e-05
-20.6156 -1.08235e-23 2.02862e-05
-20.4876 2.14709e-24 2.07704e-05
-20.3602 1.50004e-23 2.12676e-05
-20.2333 -7.96637e-24 2.1778e-05
-20.1069 1.18529e-24 2.23021e-05
-19.9811 9.87001e-24 2.28404e-05
-19.8557 2.5146e-24 2.33934e-05
-19.7309 -3.54202e-24 2.39614e-05
-19.6065 7.49954e-24 2.45451e-05
-19.4826 -1.50772e-23 2.5145e-05
-19.3592 4.95279e-24 2.57616e-05
-19.2362 1.70951e-23 2.63954e-05
-19.1137 -1.24292e-23 2.70471e-05
-18.9916 3.08809e-24 2.77172e-05
-18.8699 -1.05928e-23 2.84065e-05
-18.7487 1.77374e-23 2.91155e-05
-18.6278 -3.17066e-24 2.9845e-05
-18.5074 2.72527e-24 3.05956e-05
-18.3873 1.60115e-23 3.13681e-05
-18.2676 1.60192e-24 3.21634e-05
-18.1483 3.73025e-23 3.2982e-05
-18.0294 4.55926e-23 3.38251e-05
-17.9108 1.25062e-24 3.46933e-05
-17.7926 1.95802e-24 3.55876e-05
-17.6748 -1.42892e-23 3.6509e-05
-17.5572 -2.68297e-23 3.74584e-05
-17.4401 1.91239e-23 3.84369e-05
-17.3232 7.36035e-24 3.94455e-05
-17.2067 3.04881e-25 4.04854e-05
-17.0905 1.91356e-23 4.15577e-05
-16.9746 3.27231e-24 4.26637e-05
-16.859 4.56745e-23 4.38046e-05
-16.7437 3.86353e-23 4.49817e-05
-16.6288 4.87044e-23 4.61966e-05
-16.5141 1.93927e-23 4.74505e-05
-16.3997 2.04573e-23 4.8745e-05
-16.2856 -3.97677e-25 5.00817e-05
-16.1717 -1.84553e-23 5.14622e-05
-16.0582 6.80013e-23 5.28884e-05
-15.9449 3.5415e-23 5.43619e-05
-15.8319 3.87977e-24 5.58848e-05
-15.7191 1.86987e-24 5.74589e-05
-15.6066 -5.31343e-23 5.90864e-05
-15.4943 -2.22832e-23 6.07695e-05
-15.3823 4.49727e-23 6.25103e-05
-15.2705 -2.18738e-23 6.43114e-05
-15.159 -6.46159e-24 6.61752e-05
-15.0477 -4.54947e-23 6.81044e-05
-14.9367 1.69204e-23 7.01017e-05
-14.8258 -6.38024e-23 7.21701e-05
-14.7152 -2.99271e-23 7.43125e-05
-14.6049 -4.72857e-24 7.65321e-05
-14.4947 -6.78577e-23 7.88324e-05
-14.3848 4.42308e-23 8.12168e-05
-14.275 -1.55035e-23 8.36891e-05
-14.1655 -1.06363e-22 8.62531e-05
-14.0562 6.73082e-23 8.8913e-05
-13.9471 -1.38088e-23 9.16731e-05
-13.8382 2.94677e-23 9.4538e-05
-13.7294 1.42589e-23 9.75123e-05
-13.6209 4.22678e-23 0.000100601
-13.5126 1.58811e-23 0.00010381
-13.4044 -1.44692e-23 0.000107144
-13.2965 -1.94435e-24 0.00011061
-13.1887 -1.27694e-23 0.000114214
-13.0811 7.63879e-23 0.000117961
-12.9737 -5.41326e-23 0.00012186
-12.8664 -5.80665e-23 0.000125918
-12.7593 3.26132e-23 0.000130142
-12.6524 1.19658e-23 0.000134541
-12.5457 6.53531e-23 0.000139123
-12.4391 -2.68673e-23 0.000143898
-12.3327 1.01419e-22 0.000148875
-12.2265 -1.81976e-24 0.000154065
-12.1204 -3.36209e-23 0.000159478
-12.0144 3.14504e-23 0.000165127
-11.9086 -9.84222e-23 0.000171024
-11.803 1.48963e-22 0.000177182
-11.6975 -6.48143e-23 0.000183615
-11.5922 -1.26793e-22 0.000190337
-11.487 2.87218e-24 0.000197365
-11.3819 6.94813e-23 0.000204715
-11.277 -5.39501e-23 0.000212406
-11.1722 -3.25882e-22 0.000220455
-11.0676 -6.84536e-23 0.000228884
-10.9631 -5.53861e-23 0.000237715
-10.8587 1.24838e-22 0.00024697
-10.7545 8.27475e-23 0.000256674
-10.6503 -2.87561e-23 0.000266853
-10.5463 -1.3355e-22 0.000277536
-10.4425 3.16785e-22 0.000288754
-10.3387 -4.66058e-23 0.000300537
-10.2351 -3.66656e-22 0.000312922
-10.1316 -2.01598e-22 0.000325944
-10.0282 -3.18761e-22 0.000339645
-9.92496 1.98435e-23 0.000354066
-9.82181 -5.26897e-22 0.000369255
-9.71877 3.19835e-22 0.00038526
-9.61583 8.77834e-22 0.000402135
-9.51301 7.45236e-23 0.000419937
-9.4103 2.30547e-22 0.000438728
-9.30769 6.70565e-22 0.000458575
-9.20518 -6.95728e-22 0.00047955
-9.10278 1.5279e-21 0.000501732
-9.00048 1.55935e-21 0.000525203
-8.89828 2.87262e-24 0.000550057
-8.79618 -1.23789e-22 0.000576392
-8.69417 -1.61411e-21 0.000604314
-8.59226 -5.78969e-22 0.000633942
-8.49044 1.09997e-21 0.000665402
-8.38872 9.14369e-23 0.000698832
-8.28708 -2.70677e-22 0.000734382
-8.18554 -5.0537e-22 0.000772217
-8.08408 -1.64656e-21 0.000812515
-7.98271 3.28979e-21 0.000855473
-7.88143 1.92115e-21 0.000901304
-7.78023 1.51406e-21 0.000950244
-7.67911 -4.23545e-22 0.00100255
-7.57807 4.1503e-22 0.00105851
-7.47712 7.28054e-22 0.00111842
-7.37624 -9.1319e-22 0.00118265
-7.27544 -4.13018e-22 0.00125155
-7.17471 -9.63093e-22 0.00132555
-7.07406 5.68092e-22 0.00140512
-6.97348 -2.11828e-21 0.00149077
-6.87298 -2.9438e-21 0.00158306
-6.77254 2.80424e-21 0.00168263
-6.67218 -8.38072e-22 0.00179019
-6.57188 -1.74922e-21 0.00190651
-6.47166 6.56577e-21 0.00203249
-6.37149 -1.74077e-21 0.00216911
-6.2714 9.51513e-21 0.00231746
-6.17136 1.03418e-20 0.0024788
-6.07139 1.34336e-20 0.00265453
-5.97148 7.85214e-21 0.00284623
-5.87163 8.51096e-21 0.00305568
-5.77184 1.91438e-20 0.00328493
-5.67211 3.66334e-21 0.00353629
-5.57243 3.20086e-22 0.0038124
-5.47281 1.99846e-21 0.00411627
-5.37325 -1.27501e-21 0.00445137
-5.27373 5.41599e-21 0.00482169
-5.17427 1.16267e-20 0.00523182
-5.07487 -2.05008e-20 0.00568708
-4.97551 -1.93925e-21 0.00619366
-4.8762 1.7057e-20 0.00675879
-4.77694 3.96991e-21 0.0073909
-4.67772 -1.90663e-20 0.00809992
-4.57855 6.44981e-22 0.00889757
-4.47943 -1.88243e-20 0.00979775
-4.38035 1.15234e-20 0.010817
-4.28131 9.40892e-20 0.0119752
-4.18232 6.29335e-20 0.0132961
-4.08336 4.66101e-20 0.0148087
-3.98445 9.78448e-21 0.0165482
-3.88557 8.02088e-20 0.0185577
-3.78673 -8.6435e-20 0.0208906
-3.68793 -4.97153e-20 0.0236132
-3.58916 -7.3202e-20 0.0268089
-3.49043 -5.07031e-20 0.0305829
-3.39173 2.12756e-19 0.0350702
-3.29307 3.21735e-19 0.0404449
-3.19443 -1.292e-19 0.0469346
-3.09583 6.97838e-19 0.0548408
-2.99725 1.55185e-19 0.0645685
-2.89871 9.65573e-19 0.0766703
-2.80019 3.12602e-19 0.0919141
-2.7017 8.95308e-19 0.111389
-2.60323 -7.77818e-19 0.136674
-2.50479 3.92374e-19 0.170123
-2.40638 2.24588e-18 0.215353
-2.30798 2.25919e-18 0.278132
-2.20961 2.68858e-18 0.368067
-2.11126 1.41618e-17 0.502042
-2.01293 1.88228e-18 0.711793
-1.91462 5.12239e-17 1.06236
-1.81632 2.88884e-17 1.70339
-1.71804 2.45848e-16 3.04035
-1.61978 5.89152e-16 6.48285
-1.52154 8.34894e-16 19.5236
-1.42331 1.74668e-14 115.748
-1.32509 -3.04734e-15 62.3281
-1.22689 -8.38997e-16 15.7063
-1.12869 -1.05901e-16 7.02003
-1.03051 -7.37502e-17 4.09797
-0.932337 -8.14051e-17 2.77219
-0.834173 -4.86305e-17 2.05934
-0.736016 -7.60228e-17 1.63303
-0.637867 -2.91374e-17 1.3597
-0.539723 -2.65376e-17 1.17646
-0.441585 -2.31992e-17 1.05059
-0.343451 -1.70821e-17 0.963867
-0.24532 -2.62523e-17 0.905671
-0.147191 -7.61992e-19 0.869749
-0.0490634 8.17205e-20 0.852583
0.0490634 -4.50889e-19 0.852583
0.147191 5.88064e-20 0.869749
0.24532 -2.72162e-17 0.905671
0.343451 -1.74777e-17 0.963867
0.441585 -2.08704e-17 1.05059
0.539723 -3.19047e-17 1.17646
0.637867 -2.54199e-17 1.3597
0.736016 -5.44096e-17 1.63303
0.834173 -4.96824e-17 2.05934
0.932337 -8.62693e-17 2.77219
1.03051 -7.12479e-17 4.09797
1.12869 -2.44687e-16 7.02003
1.22689 -1.2375e-15 15.7063
1.32509 -2.38495e-15 62.3281
1.42331 3.57638e-15 115.748
1.52154 3.8984e-16 19.5236
1.61978 6.17647e-16 6.48285
1.71804 2.26006e-16 3.04035
1.81632 3.81422e-17 1.70339
1.91462 5.01197e-17 1.06236
2.01293 7.59643e-18 0.711793
2.11126 1.11185e-17 0.502042
2.20961 2.88885e-18 0.368067
2.30798 -3.36855e-18 0.278132
2.40638 -1.22436e-18 0.215353
2.50479 3.06638e-18 0.170123
2.60323 2.88687e-20 0.136674
2.7017 3.70778e-19 0.111389
2.80019 -3.88395e-19 0.0919141
2.89871 1.14003e-18 0.0766703
2.99725 6.41628e-19 0.0645685
3.09583 4.11539e-20 0.0548408
3.19443 -1.15038e-19 0.0469346
3.29307 -8.41644e-21 0.0404449
3.39173 1.79407e-19 0.0350702
3.49043 4.42095e-20 0.0305829
3.58916 1.353e-20 0.0268089
3.68793 1.65283e-20 0.0236132
3.78673 -2.77332e-20 0.0208906
3.88557 1.3917e-19 0.0185577
3.98445 -2.22889e-21 0.0165482
4.08336 -2.44596e-20 0.0148087
4.18232 -1.4576e-20 0.0132961
4.28131 1.18065e-20 0.0119752
4.38035 -7.21225e-21 0.010817
4.47943 1.20767e-20 0.00979775
4.57855 -1.37392e-20 0.00889757
4.67772 -1.13127e-21 0.00809992
4.77694 5.80541e-20 0.0073909
4.8762 1.09352e-21 0.00675879
4.97551 9.45589e-21 0.00619366
5.07487 1.72741e-21 0.00568708
5.17427 3.69525e-20 0.00523182
5.27373 -8.7943e-21 0.00482169
5.37325 1.30968e-21 0.00445137
5.47281 9.15802e-21 0.00411627
5.57243 3.9295e-21 0.0038124
5.67211 1.46834e-20 0.00353629
5.77184 8.36718e-21 0.00328493
5.87163 -4.31711e-21 0.00305568
5.97148 7.9568e-21 0.00284623
6.07139 2.50278e-21 0.00265453
6.17136 1.78273e-22 0.0024788
6.2714 6.46646e-21 0.00231746
6.37149 4.75836e-21 0.00216911
6.47166 2.9001e-21 0.00203249
6.57188 1.24491e-21 0.00190651
6.67218 4.58944e-21 0.00179019
6.77254 3.39413e-21 0.00168263
6.87298 -1.55946e-21 0.00158306
6.97348 1.78483e-21 0.00149077
7.07406 -2.17097e-21 0.00140512
7.17471 9.69789e-22 0.00132555
7.27544 -1.8526e-21 0.00125155
7.37624 4.28696e-21 0.00118265
7.47712 2.85534e-21 0.00111842
7.57807 4.54808e-22 0.00105851
7.67911 5.17034e-22 0.00100255
7.78023 -1.70926e-22 0.000950244
7.88143 -8.34294e-22 0.000901304
7.98271 2.38792e-21 0.000855473
8.08408 -1.22518e-21 0.000812515
8.18554 1.27245e-22 0.000772217
8.28708 2.53969e-21 0.000734382
8.38872 1.69002e-21 0.000698832
8.49044 -2.82178e-23 0.000665402
8.59226 -9.6461e-23 0.000633942
8.69417 -6.64589e-22 0.000604314
8.79618 -3.55432e-22 0.000576392
8.89828 3.02766e-22 0.000550057
9.00048 8.96029e-22 0.000525203
9.10278 1.14436e-21 0.000501732
9.20518 -8.52792e-22 0.00047955
9.30769 -5.47551e-22 0.000458575
9.4103 5.87861e-22 0.000438728
9.51301 8.50353e-23 0.000419937
9.61583 4.89383e-22 0.000402135
9.71877 3.20609e-22 0.00038526
9.82181 6.26128e-22 0.000369255
9.92496 3.30408e-22 0.000354066
10.0282 3.10038e-22 0.000339645
10.1316 3.9348e-23 0.000325944
10.2351 2.24996e-22 0.000312922
10.3387 2.75039e-23 0.000300537
10.4425 1.17746e-22 0.000288754
10.5463 -4.31646e-23 0.000277536
10.6503 7.72733e-23 0.000266853
10.7545 3.10554e-22 0.000256674
10.8587 1.1808e-22 0.00024697
10.9631 -7.37956e-23 0.000237715
11.0676 -3.02565e-22 0.000228884
11.1722 6.75037e-23 0.000220455
11.277 1.18282e-22 0.000212406
11.3819 7.64494e-23 0.000204715
11.487 -6.21162e-24 0.000197365
11.5922 -7.76609e-23 0.000190337
11.6975 -1.43156e-22 0.000183615
11.803 5.86833e-23 0.000177182
11.9086 -8.14971e-23 0.000171024
12.0144 2.15453e-22 0.000165127
12.1204 2.17659e-23 0.000159478
12.2265 1.41819e-22 0.000154065
12.3327 -2.3414e-22 0.000148875
12.4391 5.94689e-23 0.000143898
12.5457 -2.18297e-23 0.000139123
12.6524 1.19515e-22 0.000134541
12.7593 4.22974e-23 0.000130142
12.8664 -5.8474e-24 0.000125918
12.9737 5.72636e-23 0.00012186
13.0811 8.16797e-23 0.000117961
13.1887 -7.6473e-23 0.000114214
13.2965 -1.77009e-22 0.00011061
13.4044 -5.38267e-23 0.000107144
13.5126 -4.28783e-23 0.00010381
13.6209 -1.25963e-22 0.000100601
13.7294 1.871e-22 9.75123e-05
13.8382 -5.40791e-23 9.4538e-05
13.9471 1.02553e-23 9.16731e-05
14.0562 1.37095e-23 8.8913e-05
14.1655 -4.95706e-23 8.62531e-05
14.275 -1.196e-23 8.36891e-05
14.3848 3.19395e-24 8.12168e-05
14.4947 1.27251e-22 7.88324e-05
14.6049 -3.47981e-23 7.65321e-05
14.7152 2.54415e-23 7.43125e-05
14.8258 -3.64456e-23 7.21701e-05
14.9367 9.65362e-24 7.01017e-05
15.0477 -2.66448e-24 6.81044e-05
15.159 2.64071e-23 6.61752e-05
15.2705 -6.46068e-23 6.43114e-05
15.3823 4.41867e-23 6.25103e-05
15.4943 -4.68958e-23 6.07695e-05
15.6066 -2.88373e-23 5.90864e-05
15.7191 -6.03634e-24 5.74589e-05
15.8319 2.32956e-23 5.58848e-05
15.9449 9.97437e-23 5.43619e-05
16.0582 3.8287e-23 5.28884e-05
16.1717 -3.68964e-23 5.14622e-05
16.2856 -2.17221e-23 5.00817e-05
16.3997 -1.06039e-23 4.8745e-05
16.5141 -2.06532e-23 4.74505e-05
16.6288 5.43194e-23 4.61966e-05
16.7437 -4.16312e-24 4.49817e-05
16.859 8.19631e-24 4.38046e-05
16.9746 9.95291e-24 4.26637e-05
17.0905 1.53025e-24 4.15577e-05
17.2067 -1.69122e-23 4.04854e-05
17.3232 2.13534e-23 3.94455e-05
17.4401 -5.68619e-24 3.84369e-05
17.5572 -2.90063e-23 3.74584e-05
17.6748 -6.03868e-24 3.6509e-05
17.7926 -1.48201e-23 3.55876e-05
17.9108 -2.30914e-23 3.46933e-05
18.0294 -1.00952e-23 3.38251e-05
18.1483 6.23263e-24 3.2982e-05
18.2676 6.76253e-24 3.21634e-05
18.3873 -1.13341e-23 3.13681e-05
18.5074 -4.85529e-25 3.05956e-05
18.6278 2.13625e-23 2.9845e-05
18.7487 1.1824e-24 2.91155e-05
18.8699 1.80324e-23 2.84065e-05
18.9916 2.42006e-23 2.77172e-05
19.1137 -2.22408e-23 2.70471e-05
19.2362 1.70541e-23 2.63954e-05
19.3592 -1.14899e-23 2.57616e-05
19.4826 2.1848e-23 2.5145e-05
19.6065 -4.04743e-24 2.45451e-05
19.7309 4.83475e-25 2.39614e-05
19.8557 -5.22846e-24 2.33934e-05
19.9811 -1.04136e-23 2.28404e-05
20.1069 8.04523e-24 2.23021e-05
20.2333 1.84541e-23 2.1778e-05
20.3602 1.96541e-25 2.12676e-05
20.4876 -4.50996e-24 2.07704e-05
20.6156 1.02275e-23 2.02862e-05
20.7441 -2.49945e-24 1.98144e-05
20.8732 7.66045e-25 1.93547e-05
21.0029 4.11755e-24 1.89066e-05
21.1332 3.46314e-24 1.84699e-05
21.2642 3.82484e-24 1.80442e-05
21.3958 -1.37109e-23 1.76291e-05
21.528 6.3267e-24 1.72243e-05
21.6609 1.05569e-23 1.68295e-05
21.7945 -2.66675e-25 1.64444e-05
21.9288 -5.54975e-24 1.60687e-05
22.0639 -5.74098e-24 1.57022e-05
22.1997 7.66886e-24 1.53444e-05
22.3363 -1.1141e-23 1.49952e-05
22.4736 6.54071e-25 1.46543e-05
22.6118 8.38223e-24 1.43215e-05
22.7509 2.26791e-23 1.39965e-05
22.8908 8.19516e-24 1.3679e-05
23.0316 1.47193e-24 1.33689e-05
23.1733 2.75219e-24 1.30659e-05
23.316 -2.4769e-24 1.27699e-05
23.4597 -2.75989e-24 1.24805e-05
23.6044 -3.79086e-25 1.21977e-05
23.7502 -9.59626e-25 1.19211e-05
23.8971 1.75536e-24 1.16507e-05
24.0451 -1.76032e-24 1.13862e-05
24.1944 -3.6525e-24 1.11275e-05
24.3448 -4.33125e-24 1.08743e-05
24.4966 -5.92562e-24 1.06265e-05
24.6496 -2.57333e-24 1.0384e-05
24.8041 2.74562e-25 1.01465e-05
24.9601 -6.2317e-26 9.91394e-06
25.1175 3.86636e-24 9.68612e-06
25.2766 1.17953e-24 9.46289e-06
25.4373 -2.26478e-24 9.2441e-06
25.5998 -1.87384e-24 9.02961e-06
25.7641 -4.69669e-24 8.81925e-06
25.9304 5.38418e-24 8.61288e-06
26.0988 1.66236e-24 8.41036e-06
26.2693 3.41861e-24 8.21153e-06
26.4421 -1.04953e-24 8.01625e-06
26.6174 -2.11639e-24 7.82437e-06
26.7954 -5.17314e-24 7.63574e-06
26.9761 -1.72593e-24 7.4502e-06
27.1598 2.92951e-24 7.26759e-06
27.3468 -1.9874e-24 7.08774e-06
27.5373 1.0119e-24 6.91049e-06
27.7317 -2.63076e-24 6.73564e-06
27.9302 6.22076e-24 6.56298e-06
28.1333 1.40023e-24 6.39231e-06
28.3415 9.50366e-25 6.22337e-06
28.5554 1.95563e-24 6.05589e-06
28.7758 -3.41917e-24 5.88953e-06
29.0035 -3.99478e-25 5.72391e-06
29.2396 -1.53822e-24 5.55854e-06
29.4858 1.0217e-24 5.39282e-06
29.7441 -2.10072e-24 5.22591e-06
30.0173 7.61548e-25 5.05666e-06
30.3101 6.94656e-26 4.88331e-06
30.6297 -6.65574e-25 4.70293e-06
30.9905 1.57033e-24 4.50973e-06
31.4301 -1.77896e-25 4.28831e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.125Nc1QuantumOneLoop/vANODiaP_FRG.txt <==
-31.4301 -4.59206e-16 -0.0131574
-30.9905 3.32094e-15 -0.0143855
-30.6297 5.63273e-15 -0.0152123
-30.3101 8.70301e-15 -0.015778
-30.0173 1.19502e-14 -0.0161678
-29.7441 1.47848e-14 -0.0164421
-29.4858 1.67743e-14 -0.0166199
-29.2396 1.84837e-14 -0.0166998
-29.0035 1.87644e-14 -0.0166748
-28.7758 1.82338e-14 -0.0165397
-28.5554 1.75658e-14 -0.0163029
-28.3415 1.59983e-14 -0.0159716
-28.1333 1.39936e-14 -0.0155568
-27.9302 1.12174e-14 -0.0150714
-27.7317 7.95085e-15 -0.0145152
-27.5373 4.56388e-15 -0.0138851
-27.3468 4.83115e-16 -0.0131827
-27.1598 -2.41994e-15 -0.0124143
-26.9761 -5.99229e-15 -0.0115907
-26.7954 -9.50897e-15 -0.0107268
-26.6174 -1.17873e-14 -0.00984479
-26.4421 -1.44897e-14 -0.0089587
-26.2693 -1.61995e-14 -0.00808049
-26.0988 -1.63564e-14 -0.0072348
-25.9304 -1.76913e-14 -0.00642886
-25.7641 -1.83313e-14 -0.0056612
-25.5998 -1.77897e-14 -0.00492571
-25.4373 -1.70261e-14 -0.00422463
-25.2766 -1.68093e-14 -0.00355859
-25.1175 -1.58638e-14 -0.0029266
-24.9601 -1.40579e-14 -0.00233277
-24.8041 -1.30407e-14 -0.00178783
-24.6496 -1.20764e-14 -0.00129689
-24.4966 -1.11163e-14 -0.00086834
-24.3448 -1.01937e-14 -0.000494721
-24.1944 -9.39436e-15 -0.000174084
-24.0451 -8.65907e-15 9.73087e-05
-23.8971 -7.7092e-15 0.000316037
-23.7502 -7.45596e-15 0.00049269
-23.6044 -6.70977e-15 0.000630674
-23.4597 -6.24715e-15 0.00073655
-23.316 -5.58391e-15 0.000814622
-23.1733 -4.78107e-15 0.00086537
-23.0316 -4.31098e-15 0.000899296
-22.8908 -3.42068e-15 0.00091996
-22.7509 -2.97888e-15 0.000921113
-22.6118 -2.28004e-15 0.000889781
-22.4736 -1.94023e-15 0.000824983
-22.3363 -1.43896e-15 0.000737388
-22.1997 -9.51454e-16 0.000617712
-22.0639 -5.87469e-16 0.000477058
-21.9288 -2.48079e-16 0.000302068
-21.7945 -1.20984e-17 0.000119354
-21.6609 2.46022e-16 -7.67748e-05
-21.528 5.01529e-16 -0.000242708
-21.3958 7.60835e-16 -0.000448094
-21.2642 9.40449e-16 -0.000673155
-21.1332 1.26411e-15 -0.000958007
-21.0029 1.55145e-15 -0.00125542
-20.8732 1.89751e-15 -0.00156848
-20.7441 2.18696e-15 -0.00189758
-20.6156 2.26455e-15 -0.002241
-20.4876 2.68647e-15 -0.00262292
-20.3602 3.05875e-15 -0.00299195
-20.2333 3.50901e-15 -0.00335593
-20.1069 3.34919e-15 -0.00367697
-19.9811 3.37758e-15 -0.00406933
-19.8557 3.27204e-15 -0.00451148
-19.7309 2.89166e-15 -0.00503092
-19.6065 2.72314e-15 -0.00555818
-19.4826 2.2173e-15 -0.00604985
-19.3592 1.69169e-15 -0.00659456
-19.2362 1.24845e-15 -0.00716163
-19.1137 8.8108e-16 -0.00778973
-18.9916 1.55683e-15 -0.00840507
-18.8699 1.70182e-15 -0.00901004
-18.7487 3.21248e-15 -0.0096495
-18.6278 4.44916e-15 -0.0103518
-18.5074 7.93944e-15 -0.0112046
-18.3873 1.13393e-14 -0.0121756
-18.2676 1.53777e-14 -0.0132382
-18.1483 1.93175e-14 -0.014358
-18.0294 2.37524e-14 -0.0155737
-17.9108 2.86345e-14 -0.016911
-17.7926 3.29711e-14 -0.0183445
-17.6748 3.6696e-14 -0.0198001
-17.5572 3.92718e-14 -0.0212508
-17.4401 4.03378e-14 -0.0226867
-17.3232 4.29619e-14 -0.0241483
-17.2067 4.09203e-14 -0.0256162
-17.0905 3.9581e-14 -0.0270539
-16.9746 3.48216e-14 -0.0284196
-16.859 3.1445e-14 -0.0296879
-16.7437 2.60917e-14 -0.030833
-16.6288 2.13649e-14 -0.0318141
-16.5141 1.68543e-14 -0.032632
-16.3997 1.20502e-14 -0.0332714
-16.2856 7.81253e-15 -0.0337761
-16.1717 3.15799e-15 -0.0341291
-16.0582 -3.11119e-16 -0.0343678
-15.9449 -3.27255e-15 -0.0345053
-15.8319 -5.06309e-15 -0.0345182
-15.7191 -5.79158e-15 -0.0344787
-15.6066 -5.84756e-15 -0.034336
-15.4943 -4.48551e-15 -0.0341662
-15.3823 -1.80438e-15 -0.033969
-15.2705 7.99739e-16 -0.0337138
-15.159 4.51149e-15 -0.0334425
-15.0477 7.89447e-15 -0.0330705
-14.9367 1.20858e-14 -0.0326797
-14.8258 1.5516e-14 -0.0322015
-14.7152 1.94955e-14 -0.0317832
-14.6049 2.2121e-14 -0.0313524
-14.4947 2.42347e-14 -0.0309599
-14.3848 2.44817e-14 -0.0306152
-14.275 2.37677e-14 -0.0301855
-14.1655 2.1318e-14 -0.0296859
-14.0562 1.7424e-14 -0.0289544
-13.9471 1.19881e-14 -0.0280091
-13.8382 3.77077e-15 -0.0268748
-13.7294 -4.72248e-15 -0.025497
-13.6209 -1.51443e-14 -0.0240132
-13.5126 -2.4813e-14 -0.0224032
-13.4044 -3.42896e-14 -0.020738
-13.2965 -4.2901e-14 -0.0190012
-13.1887 -5.00029e-14 -0.0171917
-13.0811 -5.5184e-14 -0.0152864
-12.9737 -5.8328e-14 -0.0132236
-12.8664 -5.61737e-14 -0.0110323
-12.7593 -5.71672e-14 -0.0088126
-12.6524 -5.40701e-14 -0.00668245
-12.5457 -5.15214e-14 -0.00466398
-12.4391 -4.92584e-14 -0.00273677
-12.3327 -4.49753e-14 -0.00097243
-12.2265 -4.07351e-14 0.000645831
-12.1204 -3.77574e-14 0.00218396
-12.0144 -3.42e-14 0.00360212
-11.9086 -3.1679e-14 0.00499499
-11.803 -2.88396e-14 0.00625539
-11.6975 -2.72205e-14 0.00749102
-11.5922 -2.66346e-14 0.00857877
-11.487 -2.55351e-14 0.00960864
-11.3819 -2.47368e-14 0.0105554
-11.277 -2.29291e-14 0.011645
-11.1722 -2.35118e-14 0.0125763
-11.0676 -2.23999e-14 0.0135804
-10.9631 -2.17324e-14 0.0144474
-10.8587 -2.1793e-14 0.0154159
-10.7545 -2.2763e-14 0.0163614
-10.6503 -2.40332e-14 0.0174063
-10.5463 -2.43018e-14 0.0184676
-10.4425 -2.67549e-14 0.0196268
-10.3387 -2.75979e-14 0.0206826
-10.2351 -2.89674e-14 0.0217669
-10.1316 -2.97756e-14 0.023071
-10.0282 -3.0412e-14 0.0243715
-9.92496 -3.09941e-14 0.0257648
-9.82181 -3.21363e-14 0.0270133
-9.71877 -3.30996e-14 0.028432
-9.61583 -3.42491e-14 0.0297809
-9.51301 -3.48323e-14 0.0313792
-9.4103 -3.5447e-14 0.0327599
-9.30769 -3.61385e-14 0.0346499
-9.20518 -3.61277e-14 0.0359194
-9.10278 -3.5004e-14 0.0371916
-9.00048 -3.39009e-14 0.0383805
-8.89828 -3.13114e-14 0.0399517
-8.79618 -2.97918e-14 0.0413084
-8.69417 -2.92044e-14 0.0429859
-8.59226 -3.01532e-14 0.0437097
-8.49044 -3.27329e-14 0.0452327
-8.38872 -3.85792e-14 0.0459209
-8.28708 -5.1103e-14 0.0469402
-8.18554 -5.83388e-14 0.0482084
-8.08408 -7.36387e-14 0.0497889
-7.98271 -7.16949e-14 0.0507224
-7.88143 -7.37784e-14 0.0523974
-7.78023 -5.91412e-14 0.0524169
-7.67911 -2.97973e-14 0.0526143
-7.57807 7.10548e-16 0.0525547
-7.47712 4.09367e-14 0.051839
-7.37624 6.06118e-14 0.0500841
-7.27544 8.76833e-14 0.0473185
-7.17471 9.07247e-14 0.043157
-7.07406 9.3177e-14 0.0386287
-6.97348 7.69843e-14 0.0337703
-6.87298 6.45573e-14 0.0285106
-6.77254 5.26461e-14 0.0234417
-6.67218 4.19068e-14 0.0180263
-6.57188 2.79841e-14 0.0129412
-6.47166 2.23103e-14 0.00747242
-6.37149 2.18551e-14 0.00255454
-6.2714 2.45319e-14 -0.00285392
-6.17136 2.29776e-14 -0.00717912
-6.07139 2.63458e-14 -0.0118037
-5.97148 3.05886e-14 -0.0144699
-5.87163 3.40207e-14 -0.0174351
-5.77184 3.2041e-14 -0.0178091
-5.67211 3.32503e-14 -0.0187887
-5.57243 3.66094e-14 -0.0169865
-5.47281 4.23017e-14 -0.0167956
-5.37325 4.6797e-14 -0.0144033
-5.27373 5.6331e-14 -0.0150907
-5.17427 6.82903e-14 -0.0141694
-5.07487 7.98281e-14 -0.0178732
-4.97551 8.61758e-14 -0.0203946
-4.8762 9.62156e-14 -0.0282912
-4.77694 1.01649e-13 -0.0346229
-4.67772 1.04336e-13 -0.0466692
-4.57855 1.008e-13 -0.0560992
-4.47943 1.03669e-13 -0.0715593
-4.38035 1.10937e-13 -0.0826087
-4.28131 1.24602e-13 -0.100398
-4.18232 1.3898e-13 -0.112214
-4.08336 1.56975e-13 -0.131019
-3.98445 1.68382e-13 -0.141119
-3.88557 1.84096e-13 -0.158584
-3.78673 1.89003e-13 -0.163623
-3.68793 1.85826e-13 -0.175635
-3.58916 1.5396e-13 -0.168029
-3.49043 1.25441e-13 -0.168376
-3.39173 8.39362e-14 -0.140077
-3.29307 4.0454e-14 -0.121436
-3.19443 -1.00355e-13 -0.0600966
-3.09583 -1.79162e-13 -0.0139142
-2.99725 -3.31076e-13 0.0740763
-2.89871 -4.25395e-13 0.141838
-2.80019 -3.18315e-13 0.222556
-2.7017 -1.70209e-13 0.272671
-2.60323 2.04875e-13 0.286589
-2.50479 3.17814e-13 0.27746
-2.40638 2.60592e-13 0.22651
-2.30798 1.56734e-13 0.188078
-2.20961 -3.04109e-14 0.138174
-2.11126 -1.37328e-13 0.108413
-2.01293 -2.31146e-13 0.0785449
-1.91462 -2.64659e-13 0.0635961
-1.81632 -2.69782e-13 0.0507887
-1.71804 -2.65901e-13 0.0475118
-1.61978 -2.36044e-13 0.0442557
-1.52154 -2.01599e-13 0.0487116
-1.42331 -1.58151e-13 0.051817
-1.32509 -1.27903e-13 0.061476
-1.22689 -9.92914e-14 0.0680531
-1.12869 -9.19331e-14 0.082165
-1.03051 -8.5764e-14 0.0925674
-0.932337 -6.95276e-14 0.112178
-0.834173 7.08719e-15 0.126277
-0.736016 8.08891e-14 0.153454
-0.637867 1.75467e-13 0.172511
-0.539723 2.85078e-13 0.210121
-0.441585 4.09308e-13 0.231966
-0.343451 5.89012e-13 0.282491
-0.24532 9.22661e-13 0.302383
-0.147191 1.30395e-12 0.364565
-0.0490634 1.80913e-12 0.352517
0.0490634 1.80913e-12 0.352517
0.147191 1.30395e-12 0.364565
0.24532 9.22661e-13 0.302383
0.343451 5.89012e-13 0.282491
0.441585 4.09308e-13 0.231966
0.539723 2.85078e-13 0.210121
0.637867 1.75467e-13 0.172511
0.736016 8.08891e-14 0.153454
0.834173 7.08719e-15 0.126277
0.932337 -6.95276e-14 0.112178
1.03051 -8.5764e-14 0.0925674
1.12869 -9.19331e-14 0.082165
1.22689 -9.92914e-14 0.0680531
1.32509 -1.27903e-13 0.061476
1.42331 -1.58151e-13 0.051817
1.52154 -2.01599e-13 0.0487116
1.61978 -2.36044e-13 0.0442557
1.71804 -2.65901e-13 0.0475118
1.81632 -2.69782e-13 0.0507887
1.91462 -2.64659e-13 0.0635961
2.01293 -2.31146e-13 0.0785449
2.11126 -1.37328e-13 0.108413
2.20961 -3.04109e-14 0.138174
2.30798 1.56734e-13 0.188078
2.40638 2.60592e-13 0.22651
2.50479 3.17814e-13 0.27746
2.60323 2.04875e-13 0.286589
2.7017 -1.70209e-13 0.272671
2.80019 -3.18315e-13 0.222556
2.89871 -4.25395e-13 0.141838
2.99725 -3.31076e-13 0.0740763
3.09583 -1.79162e-13 -0.0139142
3.19443 -1.00355e-13 -0.0600966
3.29307 4.0454e-14 -0.121436
3.39173 8.39362e-14 -0.140077
3.49043 1.25441e-13 -0.168376
3.58916 1.5396e-13 -0.168029
3.68793 1.85826e-13 -0.175635
3.78673 1.89003e-13 -0.163623
3.88557 1.84096e-13 -0.158584
3.98445 1.68382e-13 -0.141119
4.08336 1.56975e-13 -0.131019
4.18232 1.3898e-13 -0.112214
4.28131 1.24602e-13 -0.100398
4.38035 1.10937e-13 -0.0826087
4.47943 1.03669e-13 -0.0715593
4.57855 1.008e-13 -0.0560992
4.67772 1.04336e-13 -0.0466692
4.77694 1.01649e-13 -0.0346229
4.8762 9.62156e-14 -0.0282912
4.97551 8.61758e-14 -0.0203946
5.07487 7.98281e-14 -0.0178732
5.17427 6.82903e-14 -0.0141694
5.27373 5.6331e-14 -0.0150907
5.37325 4.6797e-14 -0.0144033
5.47281 4.23017e-14 -0.0167956
5.57243 3.66094e-14 -0.0169865
5.67211 3.32503e-14 -0.0187887
5.77184 3.2041e-14 -0.0178091
5.87163 3.40207e-14 -0.0174351
5.97148 3.05886e-14 -0.0144699
6.07139 2.63458e-14 -0.0118037
6.17136 2.29776e-14 -0.00717912
6.2714 2.45319e-14 -0.00285392
6.37149 2.18551e-14 0.00255454
6.47166 2.23103e-14 0.00747242
6.57188 2.79841e-14 0.0129412
6.67218 4.19068e-14 0.0180263
6.77254 5.26461e-14 0.0234417
6.87298 6.45573e-14 0.0285106
6.97348 7.69843e-14 0.0337703
7.07406 9.3177e-14 0.0386287
7.17471 9.07247e-14 0.043157
7.27544 8.76833e-14 0.0473185
7.37624 6.06118e-14 0.0500841
7.47712 4.09367e-14 0.051839
7.57807 7.10548e-16 0.0525547
7.67911 -2.97973e-14 0.0526143
7.78023 -5.91412e-14 0.0524169
7.88143 -7.37784e-14 0.0523974
7.98271 -7.16949e-14 0.0507224
8.08408 -7.36387e-14 0.0497889
8.18554 -5.83388e-14 0.0482084
8.28708 -5.1103e-14 0.0469402
8.38872 -3.85792e-14 0.0459209
8.49044 -3.27329e-14 0.0452327
8.59226 -3.01532e-14 0.0437097
8.69417 -2.92044e-14 0.0429859
8.79618 -2.97918e-14 0.0413084
8.89828 -3.13114e-14 0.0399517
9.00048 -3.39009e-14 0.0383805
9.10278 -3.5004e-14 0.0371916
9.20518 -3.61277e-14 0.0359194
9.30769 -3.61385e-14 0.0346499
9.4103 -3.5447e-14 0.0327599
9.51301 -3.48323e-14 0.0313792
9.61583 -3.42491e-14 0.0297809
9.71877 -3.30996e-14 0.028432
9.82181 -3.21363e-14 0.0270133
9.92496 -3.09941e-14 0.0257648
10.0282 -3.0412e-14 0.0243715
10.1316 -2.97756e-14 0.023071
10.2351 -2.89674e-14 0.0217669
10.3387 -2.75979e-14 0.0206826
10.4425 -2.67549e-14 0.0196268
10.5463 -2.43018e-14 0.0184676
10.6503 -2.40332e-14 0.0174063
10.7545 -2.2763e-14 0.0163614
10.8587 -2.1793e-14 0.0154159
10.9631 -2.17324e-14 0.0144474
11.0676 -2.23999e-14 0.0135804
11.1722 -2.35118e-14 0.0125763
11.277 -2.29291e-14 0.011645
11.3819 -2.47368e-14 0.0105554
11.487 -2.55351e-14 0.00960864
11.5922 -2.66346e-14 0.00857877
11.6975 -2.72205e-14 0.00749102
11.803 -2.88396e-14 0.00625539
11.9086 -3.1679e-14 0.00499499
12.0144 -3.42e-14 0.00360212
12.1204 -3.77574e-14 0.00218396
12.2265 -4.07351e-14 0.000645831
12.3327 -4.49753e-14 -0.00097243
12.4391 -4.92584e-14 -0.00273677
12.5457 -5.15214e-14 -0.00466398
12.6524 -5.40701e-14 -0.00668245
12.7593 -5.71672e-14 -0.0088126
12.8664 -5.61737e-14 -0.0110323
12.9737 -5.8328e-14 -0.0132236
13.0811 -5.5184e-14 -0.0152864
13.1887 -5.00029e-14 -0.0171917
13.2965 -4.2901e-14 -0.0190012
13.4044 -3.42896e-14 -0.020738
13.5126 -2.4813e-14 -0.0224032
13.6209 -1.51443e-14 -0.0240132
13.7294 -4.72248e-15 -0.025497
13.8382 3.77077e-15 -0.0268748
13.9471 1.19881e-14 -0.0280091
14.0562 1.7424e-14 -0.0289544
14.1655 2.1318e-14 -0.0296859
14.275 2.37677e-14 -0.0301855
14.3848 2.44817e-14 -0.0306152
14.4947 2.42347e-14 -0.0309599
14.6049 2.2121e-14 -0.0313524
14.7152 1.94955e-14 -0.0317832
14.8258 1.5516e-14 -0.0322015
14.9367 1.20858e-14 -0.0326797
15.0477 7.89447e-15 -0.0330705
15.159 4.51149e-15 -0.0334425
15.2705 7.99739e-16 -0.0337138
15.3823 -1.80438e-15 -0.033969
15.4943 -4.48551e-15 -0.0341662
15.6066 -5.84756e-15 -0.034336
15.7191 -5.79158e-15 -0.0344787
15.8319 -5.06309e-15 -0.0345182
15.9449 -3.27255e-15 -0.0345053
16.0582 -3.11119e-16 -0.0343678
16.1717 3.15799e-15 -0.0341291
16.2856 7.81253e-15 -0.0337761
16.3997 1.20502e-14 -0.0332714
16.5141 1.68543e-14 -0.032632
16.6288 2.13649e-14 -0.0318141
16.7437 2.60917e-14 -0.030833
16.859 3.1445e-14 -0.0296879
16.9746 3.48216e-14 -0.0284196
17.0905 3.9581e-14 -0.0270539
17.2067 4.09203e-14 -0.0256162
17.3232 4.29619e-14 -0.0241483
17.4401 4.03378e-14 -0.0226867
17.5572 3.92718e-14 -0.0212508
17.6748 3.6696e-14 -0.0198001
17.7926 3.29711e-14 -0.0183445
17.9108 2.86345e-14 -0.016911
18.0294 2.37524e-14 -0.0155737
18.1483 1.93175e-14 -0.014358
18.2676 1.53777e-14 -0.0132382
18.3873 1.13393e-14 -0.0121756
18.5074 7.93944e-15 -0.0112046
18.6278 4.44916e-15 -0.0103518
18.7487 3.21248e-15 -0.0096495
18.8699 1.70182e-15 -0.00901004
18.9916 1.55683e-15 -0.00840507
19.1137 8.8108e-16 -0.00778973
19.2362 1.24845e-15 -0.00716163
19.3592 1.69169e-15 -0.00659456
19.4826 2.2173e-15 -0.00604985
19.6065 2.72314e-15 -0.00555818
19.7309 2.89166e-15 -0.00503092
19.8557 3.27204e-15 -0.00451148
19.9811 3.37758e-15 -0.00406933
20.1069 3.34919e-15 -0.00367697
20.2333 3.50901e-15 -0.00335593
20.3602 3.05875e-15 -0.00299195
20.4876 2.68647e-15 -0.00262292
20.6156 2.26455e-15 -0.002241
20.7441 2.18696e-15 -0.00189758
20.8732 1.89751e-15 -0.00156848
21.0029 1.55145e-15 -0.00125542
21.1332 1.26411e-15 -0.000958007
21.2642 9.40449e-16 -0.000673155
21.3958 7.60835e-16 -0.000448094
21.528 5.01529e-16 -0.000242708
21.6609 2.46022e-16 -7.67748e-05
21.7945 -1.20984e-17 0.000119354
21.9288 -2.48079e-16 0.000302068
22.0639 -5.87469e-16 0.000477058
22.1997 -9.51454e-16 0.000617712
22.3363 -1.43896e-15 0.000737388
22.4736 -1.94023e-15 0.000824983
22.6118 -2.28004e-15 0.000889781
22.7509 -2.97888e-15 0.000921113
22.8908 -3.42068e-15 0.00091996
23.0316 -4.31098e-15 0.000899296
23.1733 -4.78107e-15 0.00086537
23.316 -5.58391e-15 0.000814622
23.4597 -6.24715e-15 0.00073655
23.6044 -6.70977e-15 0.000630674
23.7502 -7.45596e-15 0.00049269
23.8971 -7.7092e-15 0.000316037
24.0451 -8.65907e-15 9.73087e-05
24.1944 -9.39436e-15 -0.000174084
24.3448 -1.01937e-14 -0.000494721
24.4966 -1.11163e-14 -0.00086834
24.6496 -1.20764e-14 -0.00129689
24.8041 -1.30407e-14 -0.00178783
24.9601 -1.40579e-14 -0.00233277
25.1175 -1.58638e-14 -0.0029266
25.2766 -1.68093e-14 -0.00355859
25.4373 -1.70261e-14 -0.00422463
25.5998 -1.77897e-14 -0.00492571
25.7641 -1.83313e-14 -0.0056612
25.9304 -1.76913e-14 -0.00642886
26.0988 -1.63564e-14 -0.0072348
26.2693 -1.61995e-14 -0.00808049
26.4421 -1.44897e-14 -0.0089587
26.6174 -1.17873e-14 -0.00984479
26.7954 -9.50897e-15 -0.0107268
26.9761 -5.99229e-15 -0.0115907
27.1598 -2.41994e-15 -0.0124143
27.3468 4.83115e-16 -0.0131827
27.5373 4.56388e-15 -0.0138851
27.7317 7.95085e-15 -0.0145152
27.9302 1.12174e-14 -0.0150714
28.1333 1.39936e-14 -0.0155568
28.3415 1.59983e-14 -0.0159716
28.5554 1.75658e-14 -0.0163029
28.7758 1.82338e-14 -0.0165397
29.0035 1.87644e-14 -0.0166748
29.2396 1.84837e-14 -0.0166998
29.4858 1.67743e-14 -0.0166199
29.7441 1.47848e-14 -0.0164421
30.0173 1.19502e-14 -0.0161678
30.3101 8.70301e-15 -0.015778
30.6297 5.63273e-15 -0.0152123
30.9905 3.32094e-15 -0.0143855
31.4301 -4.59206e-16 -0.0131574


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.125Nc1QuantumOneLoop/vANOOffP_FRG.txt <==
-31.4301 -4.60972e-16 -0.0131574
-30.9905 3.32452e-15 -0.0143856
-30.6297 5.63635e-15 -0.0152123
-30.3101 8.70301e-15 -0.015778
-30.0173 1.19502e-14 -0.0161679
-29.7441 1.47848e-14 -0.0164421
-29.4858 1.67743e-14 -0.0166199
-29.2396 1.84799e-14 -0.0166999
-29.0035 1.87644e-14 -0.0166748
-28.7758 1.82261e-14 -0.0165397
-28.5554 1.75658e-14 -0.0163029
-28.3415 1.59904e-14 -0.0159717
-28.1333 1.39936e-14 -0.0155569
-27.9302 1.12174e-14 -0.0150714
-27.7317 7.94284e-15 -0.0145152
-27.5373 4.56388e-15 -0.0138851
-27.3468 4.79055e-16 -0.0131827
-27.1598 -2.41994e-15 -0.0124143
-26.9761 -5.9964e-15 -0.0115908
-26.7954 -9.50897e-15 -0.0107269
-26.6174 -1.17873e-14 -0.00984484
-26.4421 -1.44939e-14 -0.00895874
-26.2693 -1.61995e-14 -0.00808053
-26.0988 -1.63564e-14 -0.00723482
-25.9304 -1.76913e-14 -0.00642884
-25.7641 -1.83356e-14 -0.00566111
-25.5998 -1.77919e-14 -0.00492556
-25.4373 -1.70283e-14 -0.00422444
-25.2766 -1.68115e-14 -0.00355845
-25.1175 -1.5866e-14 -0.00292659
-24.9601 -1.40579e-14 -0.0023329
-24.8041 -1.30407e-14 -0.00178802
-24.6496 -1.20775e-14 -0.00129699
-24.4966 -1.11174e-14 -0.000868329
-24.3448 -1.01937e-14 -0.000494731
-24.1944 -9.39436e-15 -0.000174215
-24.0451 -8.65965e-15 9.71516e-05
-23.8971 -7.70979e-15 0.000315981
-23.7502 -7.45713e-15 0.000492667
-23.6044 -6.71094e-15 0.000630549
-23.4597 -6.24774e-15 0.000736399
-23.316 -5.5845e-15 0.000814561
-23.1733 -4.78227e-15 0.000865307
-23.0316 -4.31218e-15 0.000899139
-22.8908 -3.42204e-15 0.000919836
-22.7509 -2.9801e-15 0.000921052
-22.6118 -2.28066e-15 0.000889651
-22.4736 -1.94085e-15 0.000824822
-22.3363 -1.43958e-15 0.000737306
-22.1997 -9.52079e-16 0.000617593
-22.0639 -5.88727e-16 0.000476884
-21.9288 -2.49345e-16 0.000301956
-21.7945 -1.33719e-17 0.000119236
-21.6609 2.44741e-16 -7.69631e-05
-21.528 4.99595e-16 -0.000242836
-21.3958 7.59537e-16 -0.000448229
-21.2642 9.39144e-16 -0.00067335
-21.1332 1.26345e-15 -0.000958153
-21.0029 1.55013e-15 -0.00125557
-20.8732 1.89618e-15 -0.00156869
-20.7441 2.18562e-15 -0.00189774
-20.6156 2.26253e-15 -0.00224118
-20.4876 2.68512e-15 -0.00262314
-20.3602 3.05704e-15 -0.00299212
-20.2333 3.50695e-15 -0.00335615
-20.1069 3.34781e-15 -0.00367721
-19.9811 3.37584e-15 -0.00406952
-19.8557 3.27065e-15 -0.00451173
-19.7309 2.89061e-15 -0.00503115
-19.6065 2.72172e-15 -0.00555841
-19.4826 2.21624e-15 -0.00605013
-19.3592 1.69026e-15 -0.00659481
-19.2362 1.24647e-15 -0.00716189
-19.1137 8.79628e-16 -0.00779004
-18.9916 1.555e-15 -0.00840533
-18.8699 1.70035e-15 -0.00901037
-18.7487 3.21174e-15 -0.00964982
-18.6278 4.44693e-15 -0.0103522
-18.5074 7.93944e-15 -0.011205
-18.3873 1.13363e-14 -0.0121759
-18.2676 1.53762e-14 -0.0132386
-18.1483 1.9316e-14 -0.0143584
-18.0294 2.37508e-14 -0.0155741
-17.9108 2.86345e-14 -0.0169114
-17.7926 3.29711e-14 -0.0183449
-17.6748 3.6696e-14 -0.0198005
-17.5572 3.92718e-14 -0.0212512
-17.4401 4.03378e-14 -0.0226872
-17.3232 4.29587e-14 -0.0241488
-17.2067 4.09139e-14 -0.0256168
-17.0905 3.95745e-14 -0.0270545
-16.9746 3.48151e-14 -0.0284203
-16.859 3.14384e-14 -0.0296885
-16.7437 2.60851e-14 -0.0308337
-16.6288 2.13649e-14 -0.0318148
-16.5141 1.68543e-14 -0.0326328
-16.3997 1.20434e-14 -0.0332722
-16.2856 7.80572e-15 -0.033777
-16.1717 3.15799e-15 -0.03413
-16.0582 -3.11119e-16 -0.0343687
-15.9449 -3.27255e-15 -0.0345064
-15.8319 -5.06309e-15 -0.0345194
-15.7191 -5.79158e-15 -0.0344799
-15.6066 -5.84756e-15 -0.0343373
-15.4943 -4.48551e-15 -0.0341676
-15.3823 -1.80438e-15 -0.0339706
-15.2705 7.99739e-16 -0.0337155
-15.159 4.48219e-15 -0.0334444
-15.0477 7.89447e-15 -0.0330726
-14.9367 1.20858e-14 -0.032682
-14.8258 1.5501e-14 -0.032204
-14.7152 1.94955e-14 -0.031786
-14.6049 2.2121e-14 -0.0313555
-14.4947 2.42347e-14 -0.0309634
-14.3848 2.44662e-14 -0.0306192
-14.275 2.37521e-14 -0.0301901
-14.1655 2.1318e-14 -0.0296911
-14.0562 1.7424e-14 -0.0289606
-13.9471 1.19722e-14 -0.0280164
-13.8382 3.75472e-15 -0.0268836
-13.7294 -4.72248e-15 -0.0255076
-13.6209 -1.51606e-14 -0.0240266
-13.5126 -2.48294e-14 -0.0224202
-13.4044 -3.43227e-14 -0.0207604
-13.2965 -4.29177e-14 -0.0190317
-13.1887 -5.00534e-14 -0.017235
-13.0811 -5.52349e-14 -0.0153509
-12.9737 -5.83793e-14 -0.0133238
-12.8664 -5.61392e-14 -0.0111848
-12.7593 -5.70628e-14 -0.00900879
-12.6524 -5.39824e-14 -0.00685828
-12.5457 -5.1424e-14 -0.00478559
-12.4391 -4.91603e-14 -0.00281618
-12.3327 -4.48943e-14 -0.00102528
-12.2265 -4.06715e-14 0.000608582
-12.1204 -3.77208e-14 0.00215684
-12.0144 -3.41631e-14 0.00358125
-11.9086 -3.1651e-14 0.00497879
-11.803 -2.88114e-14 0.00624209
-11.6975 -2.7192e-14 0.00748028
-11.5922 -2.66059e-14 0.0085695
-11.487 -2.55158e-14 0.00960099
-11.3819 -2.47173e-14 0.0105486
-11.277 -2.29094e-14 0.0116393
-11.1722 -2.34919e-14 0.0125709
-11.0676 -2.23798e-14 0.0135759
-10.9631 -2.17071e-14 0.0144432
-10.8587 -2.17726e-14 0.0154122
-10.7545 -2.27424e-14 0.0163578
-10.6503 -2.40228e-14 0.0174033
-10.5463 -2.4286e-14 0.0184646
-10.4425 -2.6739e-14 0.0196242
-10.3387 -2.75818e-14 0.0206799
-10.2351 -2.89539e-14 0.0217646
-10.1316 -2.97592e-14 0.0230687
-10.0282 -3.03981e-14 0.0243696
-9.92496 -3.09801e-14 0.0257627
-9.82181 -3.2125e-14 0.0270116
-9.71877 -3.30839e-14 0.02843
-9.61583 -3.42347e-14 0.0297795
-9.51301 -3.48177e-14 0.0313774
-9.4103 -3.54337e-14 0.0327586
-9.30769 -3.61255e-14 0.0346482
-9.20518 -3.61139e-14 0.0359182
-9.10278 -3.49911e-14 0.03719
-9.00048 -3.38885e-14 0.0383794
-8.89828 -3.12973e-14 0.0399502
-8.79618 -2.97792e-14 0.0413073
-8.69417 -2.919e-14 0.0429845
-8.59226 -3.01371e-14 0.0437086
-8.49044 -3.27198e-14 0.0452314
-8.38872 -3.85627e-14 0.0459199
-8.28708 -5.10896e-14 0.0469389
-8.18554 -5.83252e-14 0.0482074
-8.08408 -7.3625e-14 0.0497877
-7.98271 -7.1681e-14 0.0507214
-7.88143 -7.37643e-14 0.0523962
-7.78023 -5.91198e-14 0.052416
-7.67911 -2.97901e-14 0.0526131
-7.57807 7.25198e-16 0.0525539
-7.47712 4.09516e-14 0.0518378
-7.37624 6.06193e-14 0.0500833
-7.27544 8.76986e-14 0.0473173
-7.17471 9.07402e-14 0.0431561
-7.07406 9.32005e-14 0.0386275
-6.97348 7.70002e-14 0.0337694
-6.87298 6.45734e-14 0.0285095
-6.77254 5.26707e-14 0.0234408
-6.67218 4.19234e-14 0.0180252
-6.57188 2.8001e-14 0.0129402
-6.47166 2.23189e-14 0.00747134
-6.37149 2.18725e-14 0.00255351
-6.2714 2.45496e-14 -0.00285496
-6.17136 2.29956e-14 -0.00718023
-6.07139 2.6364e-14 -0.0118047
-5.97148 3.06165e-14 -0.0144711
-5.87163 3.40396e-14 -0.0174361
-5.77184 3.20602e-14 -0.0178104
-5.67211 3.3265e-14 -0.0187896
-5.57243 3.66293e-14 -0.0169879
-5.47281 4.23271e-14 -0.0167965
-5.37325 4.68228e-14 -0.0144047
-5.27373 5.63495e-14 -0.0150917
-5.17427 6.83185e-14 -0.0141709
-5.07487 7.98527e-14 -0.0178742
-4.97551 8.62037e-14 -0.0203961
-4.8762 9.62412e-14 -0.0282923
-4.77694 1.01678e-13 -0.0346246
-4.67772 1.0436e-13 -0.0466703
-4.57855 1.00831e-13 -0.0561009
-4.47943 1.037e-13 -0.0715606
-4.38035 1.10969e-13 -0.0826104
-4.28131 1.24641e-13 -0.1004
-4.18232 1.3902e-13 -0.112216
-4.08336 1.57003e-13 -0.131021
-3.98445 1.68437e-13 -0.141121
-3.88557 1.84139e-13 -0.158586
-3.78673 1.89047e-13 -0.163625
-3.68793 1.85871e-13 -0.175637
-3.58916 1.53998e-13 -0.168031
-3.49043 1.25493e-13 -0.168379
-3.39173 8.39935e-14 -0.140079
-3.29307 4.05088e-14 -0.121439
-3.19443 -1.00303e-13 -0.0600989
-3.09583 -1.79108e-13 -0.0139172
-2.99725 -3.31011e-13 0.0740738
-2.89871 -4.25328e-13 0.141835
-2.80019 -3.18236e-13 0.222553
-2.7017 -1.70127e-13 0.272667
-2.60323 2.0496e-13 0.286585
-2.50479 3.17914e-13 0.277455
-2.40638 2.60696e-13 0.226507
-2.30798 1.56842e-13 0.188073
-2.20961 -3.03104e-14 0.138169
-2.11126 -1.3721e-13 0.108407
-2.01293 -2.31008e-13 0.0785394
-1.91462 -2.64514e-13 0.0635892
-1.81632 -2.69606e-13 0.050782
-1.71804 -2.65711e-13 0.0475034
-1.61978 -2.3583e-13 0.0442472
-1.52154 -2.01348e-13 0.0487013
-1.42331 -1.57859e-13 0.0518059
-1.32509 -1.27583e-13 0.0614627
-1.22689 -9.89238e-14 0.0680383
-1.12869 -9.14659e-14 0.0821471
-1.03051 -8.51917e-14 0.0925468
-0.932337 -6.88503e-14 0.112153
-0.834173 7.90238e-15 0.126246
-0.736016 8.20016e-14 0.153415
-0.637867 1.76946e-13 0.172461
-0.539723 2.87263e-13 0.210055
-0.441585 4.12357e-13 0.231875
-0.343451 5.92972e-13 0.28236
-0.24532 9.28544e-13 0.302189
-0.147191 1.31206e-12 0.364277
-0.0490634 1.81819e-12 0.352142
0.0490634 1.81819e-12 0.352142
0.147191 1.31206e-12 0.364277
0.24532 9.28544e-13 0.302189
0.343451 5.92972e-13 0.28236
0.441585 4.12357e-13 0.231875
0.539723 2.87263e-13 0.210055
0.637867 1.76946e-13 0.172461
0.736016 8.20016e-14 0.153415
0.834173 7.90238e-15 0.126246
0.932337 -6.88503e-14 0.112153
1.03051 -8.51917e-14 0.0925468
1.12869 -9.14659e-14 0.0821471
1.22689 -9.89238e-14 0.0680383
1.32509 -1.27583e-13 0.0614627
1.42331 -1.57859e-13 0.0518059
1.52154 -2.01348e-13 0.0487013
1.61978 -2.3583e-13 0.0442472
1.71804 -2.65711e-13 0.0475034
1.81632 -2.69606e-13 0.050782
1.91462 -2.64514e-13 0.0635892
2.01293 -2.31008e-13 0.0785394
2.11126 -1.3721e-13 0.108407
2.20961 -3.03104e-14 0.138169
2.30798 1.56842e-13 0.188073
2.40638 2.60696e-13 0.226507
2.50479 3.17914e-13 0.277455
2.60323 2.0496e-13 0.286585
2.7017 -1.70127e-13 0.272667
2.80019 -3.18236e-13 0.222553
2.89871 -4.25328e-13 0.141835
2.99725 -3.31011e-13 0.0740738
3.09583 -1.79108e-13 -0.0139172
3.19443 -1.00303e-13 -0.0600989
3.29307 4.05088e-14 -0.121439
3.39173 8.39935e-14 -0.140079
3.49043 1.25493e-13 -0.168379
3.58916 1.53998e-13 -0.168031
3.68793 1.85871e-13 -0.175637
3.78673 1.89047e-13 -0.163625
3.88557 1.84139e-13 -0.158586
3.98445 1.68437e-13 -0.141121
4.08336 1.57003e-13 -0.131021
4.18232 1.3902e-13 -0.112216
4.28131 1.24641e-13 -0.1004
4.38035 1.10969e-13 -0.0826104
4.47943 1.037e-13 -0.0715606
4.57855 1.00831e-13 -0.0561009
4.67772 1.0436e-13 -0.0466703
4.77694 1.01678e-13 -0.0346246
4.8762 9.62412e-14 -0.0282923
4.97551 8.62037e-14 -0.0203961
5.07487 7.98527e-14 -0.0178742
5.17427 6.83185e-14 -0.0141709
5.27373 5.63495e-14 -0.0150917
5.37325 4.68228e-14 -0.0144047
5.47281 4.23271e-14 -0.0167965
5.57243 3.66293e-14 -0.0169879
5.67211 3.3265e-14 -0.0187896
5.77184 3.20602e-14 -0.0178104
5.87163 3.40396e-14 -0.0174361
5.97148 3.06165e-14 -0.0144711
6.07139 2.6364e-14 -0.0118047
6.17136 2.29956e-14 -0.00718023
6.2714 2.45496e-14 -0.00285496
6.37149 2.18725e-14 0.00255351
6.47166 2.23189e-14 0.00747134
6.57188 2.8001e-14 0.0129402
6.67218 4.19234e-14 0.0180252
6.77254 5.26707e-14 0.0234408
6.87298 6.45734e-14 0.0285095
6.97348 7.70002e-14 0.0337694
7.07406 9.32005e-14 0.0386275
7.17471 9.07402e-14 0.0431561
7.27544 8.76986e-14 0.0473173
7.37624 6.06193e-14 0.0500833
7.47712 4.09516e-14 0.0518378
7.57807 7.25198e-16 0.0525539
7.67911 -2.97901e-14 0.0526131
7.78023 -5.91198e-14 0.052416
7.88143 -7.37643e-14 0.0523962
7.98271 -7.1681e-14 0.0507214
8.08408 -7.3625e-14 0.0497877
8.18554 -5.83252e-14 0.0482074
8.28708 -5.10896e-14 0.0469389
8.38872 -3.85627e-14 0.0459199
8.49044 -3.27198e-14 0.0452314
8.59226 -3.01371e-14 0.0437086
8.69417 -2.919e-14 0.0429845
8.79618 -2.97792e-14 0.0413073
8.89828 -3.12973e-14 0.0399502
9.00048 -3.38885e-14 0.0383794
9.10278 -3.49911e-14 0.03719
9.20518 -3.61139e-14 0.0359182
9.30769 -3.61255e-14 0.0346482
9.4103 -3.54337e-14 0.0327586
9.51301 -3.48177e-14 0.0313774
9.61583 -3.42347e-14 0.0297795
9.71877 -3.30839e-14 0.02843
9.82181 -3.2125e-14 0.0270116
9.92496 -3.09801e-14 0.0257627
10.0282 -3.03981e-14 0.0243696
10.1316 -2.97592e-14 0.0230687
10.2351 -2.89539e-14 0.0217646
10.3387 -2.75818e-14 0.0206799
10.4425 -2.6739e-14 0.0196242
10.5463 -2.4286e-14 0.0184646
10.6503 -2.40228e-14 0.0174033
10.7545 -2.27424e-14 0.0163578
10.8587 -2.17726e-14 0.0154122
10.9631 -2.17071e-14 0.0144432
11.0676 -2.23798e-14 0.0135759
11.1722 -2.34919e-14 0.0125709
11.277 -2.29094e-14 0.0116393
11.3819 -2.47173e-14 0.0105486
11.487 -2.55158e-14 0.00960099
11.5922 -2.66059e-14 0.0085695
11.6975 -2.7192e-14 0.00748028
11.803 -2.88114e-14 0.00624209
11.9086 -3.1651e-14 0.00497879
12.0144 -3.41631e-14 0.00358125
12.1204 -3.77208e-14 0.00215684
12.2265 -4.06715e-14 0.000608582
12.3327 -4.48943e-14 -0.00102528
12.4391 -4.91603e-14 -0.00281618
12.5457 -5.1424e-14 -0.00478559
12.6524 -5.39824e-14 -0.00685828
12.7593 -5.70628e-14 -0.00900879
12.8664 -5.61392e-14 -0.0111848
12.9737 -5.83793e-14 -0.0133238
13.0811 -5.52349e-14 -0.0153509
13.1887 -5.00534e-14 -0.017235
13.2965 -4.29177e-14 -0.0190317
13.4044 -3.43227e-14 -0.0207604
13.5126 -2.48294e-14 -0.0224202
13.6209 -1.51606e-14 -0.0240266
13.7294 -4.72248e-15 -0.0255076
13.8382 3.75472e-15 -0.0268836
13.9471 1.19722e-14 -0.0280164
14.0562 1.7424e-14 -0.0289606
14.1655 2.1318e-14 -0.0296911
14.275 2.37521e-14 -0.0301901
14.3848 2.44662e-14 -0.0306192
14.4947 2.42347e-14 -0.0309634
14.6049 2.2121e-14 -0.0313555
14.7152 1.94955e-14 -0.031786
14.8258 1.5501e-14 -0.032204
14.9367 1.20858e-14 -0.032682
15.0477 7.89447e-15 -0.0330726
15.159 4.48219e-15 -0.0334444
15.2705 7.99739e-16 -0.0337155
15.3823 -1.80438e-15 -0.0339706
15.4943 -4.48551e-15 -0.0341676
15.6066 -5.84756e-15 -0.0343373
15.7191 -5.79158e-15 -0.0344799
15.8319 -5.06309e-15 -0.0345194
15.9449 -3.27255e-15 -0.0345064
16.0582 -3.11119e-16 -0.0343687
16.1717 3.15799e-15 -0.03413
16.2856 7.80572e-15 -0.033777
16.3997 1.20434e-14 -0.0332722
16.5141 1.68543e-14 -0.0326328
16.6288 2.13649e-14 -0.0318148
16.7437 2.60851e-14 -0.0308337
16.859 3.14384e-14 -0.0296885
16.9746 3.48151e-14 -0.0284203
17.0905 3.95745e-14 -0.0270545
17.2067 4.09139e-14 -0.0256168
17.3232 4.29587e-14 -0.0241488
17.4401 4.03378e-14 -0.0226872
17.5572 3.92718e-14 -0.0212512
17.6748 3.6696e-14 -0.0198005
17.7926 3.29711e-14 -0.0183449
17.9108 2.86345e-14 -0.0169114
18.0294 2.37508e-14 -0.0155741
18.1483 1.9316e-14 -0.0143584
18.2676 1.53762e-14 -0.0132386
18.3873 1.13363e-14 -0.0121759
18.5074 7.93944e-15 -0.011205
18.6278 4.44693e-15 -0.0103522
18.7487 3.21174e-15 -0.00964982
18.8699 1.70035e-15 -0.00901037
18.9916 1.555e-15 -0.00840533
19.1137 8.79628e-16 -0.00779004
19.2362 1.24647e-15 -0.00716189
19.3592 1.69026e-15 -0.00659481
19.4826 2.21624e-15 -0.00605013
19.6065 2.72172e-15 -0.00555841
19.7309 2.89061e-15 -0.00503115
19.8557 3.27065e-15 -0.00451173
19.9811 3.37584e-15 -0.00406952
20.1069 3.34781e-15 -0.00367721
20.2333 3.50695e-15 -0.00335615
20.3602 3.05704e-15 -0.00299212
20.4876 2.68512e-15 -0.00262314
20.6156 2.26253e-15 -0.00224118
20.7441 2.18562e-15 -0.00189774
20.8732 1.89618e-15 -0.00156869
21.0029 1.55013e-15 -0.00125557
21.1332 1.26345e-15 -0.000958153
21.2642 9.39144e-16 -0.00067335
21.3958 7.59537e-16 -0.000448229
21.528 4.99595e-16 -0.000242836
21.6609 2.44741e-16 -7.69631e-05
21.7945 -1.33719e-17 0.000119236
21.9288 -2.49345e-16 0.000301956
22.0639 -5.88727e-16 0.000476884
22.1997 -9.52079e-16 0.000617593
22.3363 -1.43958e-15 0.000737306
22.4736 -1.94085e-15 0.000824822
22.6118 -2.28066e-15 0.000889651
22.7509 -2.9801e-15 0.000921052
22.8908 -3.42204e-15 0.000919836
23.0316 -4.31218e-15 0.000899139
23.1733 -4.78227e-15 0.000865307
23.316 -5.5845e-15 0.000814561
23.4597 -6.24774e-15 0.000736399
23.6044 -6.71094e-15 0.000630549
23.7502 -7.45713e-15 0.000492667
23.8971 -7.70979e-15 0.000315981
24.0451 -8.65965e-15 9.71516e-05
24.1944 -9.39436e-15 -0.000174215
24.3448 -1.01937e-14 -0.000494731
24.4966 -1.11174e-14 -0.000868329
24.6496 -1.20775e-14 -0.00129699
24.8041 -1.30407e-14 -0.00178802
24.9601 -1.40579e-14 -0.0023329
25.1175 -1.5866e-14 -0.00292659
25.2766 -1.68115e-14 -0.00355845
25.4373 -1.70283e-14 -0.00422444
25.5998 -1.77919e-14 -0.00492556
25.7641 -1.83356e-14 -0.00566111
25.9304 -1.76913e-14 -0.00642884
26.0988 -1.63564e-14 -0.00723482
26.2693 -1.61995e-14 -0.00808053
26.4421 -1.44939e-14 -0.00895874
26.6174 -1.17873e-14 -0.00984484
26.7954 -9.50897e-15 -0.0107269
26.9761 -5.9964e-15 -0.0115908
27.1598 -2.41994e-15 -0.0124143
27.3468 4.79055e-16 -0.0131827
27.5373 4.56388e-15 -0.0138851
27.7317 7.94284e-15 -0.0145152
27.9302 1.12174e-14 -0.0150714
28.1333 1.39936e-14 -0.0155569
28.3415 1.59904e-14 -0.0159717
28.5554 1.75658e-14 -0.0163029
28.7758 1.82261e-14 -0.0165397
29.0035 1.87644e-14 -0.0166748
29.2396 1.84799e-14 -0.0166999
29.4858 1.67743e-14 -0.0166199
29.7441 1.47848e-14 -0.0164421
30.0173 1.19502e-14 -0.0161679
30.3101 8.70301e-15 -0.015778
30.6297 5.63635e-15 -0.0152123
30.9905 3.32452e-15 -0.0143856
31.4301 -4.60972e-16 -0.0131574


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.125Nc1QuantumOneLoop/vCLADiaP_FRG_K.txt <==
-31.4301 0.028492 -0.012923
-30.9905 0.0363218 -0.0139317
-30.6297 0.042793 -0.0145609
-30.3101 0.047985 -0.0149447
-30.0173 0.0521353 -0.0151661
-29.7441 0.0557623 -0.0152829
-29.4858 0.0590281 -0.0153141
-29.2396 0.061852 -0.0152593
-29.0035 0.0640155 -0.0151133
-28.7758 0.0654306 -0.0148732
-28.5554 0.0661374 -0.014548
-28.3415 0.0662154 -0.0141456
-28.1333 0.0658146 -0.013677
-27.9302 0.0650914 -0.0131546
-27.7317 0.0641078 -0.012579
-27.5373 0.062827 -0.0119487
-27.3468 0.0611402 -0.0112658
-27.1598 0.059031 -0.0105366
-26.9761 0.0564795 -0.00977101
-26.7954 0.0535493 -0.00898217
-26.6174 0.0503665 -0.00818884
-26.4421 0.0470164 -0.00740272
-26.2693 0.0436284 -0.0066334
-26.0988 0.0403218 -0.00590061
-25.9304 0.0371401 -0.00520947
-25.7641 0.034069 -0.004558
-25.5998 0.0311602 -0.00394054
-25.4373 0.028391 -0.00335823
-25.2766 0.0256646 -0.00281091
-25.1175 0.0229428 -0.00229715
-24.9601 0.0202419 -0.00181956
-24.8041 0.0176152 -0.00138579
-24.6496 0.0150814 -0.000998993
-24.4966 0.0127036 -0.000664729
-24.3448 0.0104913 -0.000376372
-24.1944 0.00847493 -0.000131621
-24.0451 0.00669747 7.31188e-05
-23.8971 0.00512268 0.000236012
-23.7502 0.00373146 0.000365672
-23.6044 0.00250405 0.00046521
-23.4597 0.00141668 0.000539977
-23.316 0.000457884 0.000593555
-23.1733 -0.000384032 0.000626671
-23.0316 -0.00117016 0.000647256
-22.8908 -0.00192429 0.000658081
-22.7509 -0.00262918 0.000654879
-22.6118 -0.0032944 0.000628737
-22.4736 -0.00390972 0.000579387
-22.3363 -0.00448471 0.000514703
-22.1997 -0.0049132 0.000428532
-22.0639 -0.00520589 0.00032893
-21.9288 -0.00534264 0.000207
-21.7945 -0.00541712 8.12897e-05
-21.6609 -0.00542085 -5.19692e-05
-21.528 -0.00542275 -0.000163282
-21.3958 -0.00536835 -0.000299604
-21.2642 -0.00533866 -0.000447315
-21.1332 -0.00535204 -0.000632681
-21.0029 -0.00535385 -0.000823982
-20.8732 -0.00532938 -0.0010231
-20.7441 -0.00512291 -0.00123011
-20.6156 -0.00478847 -0.00144373
-20.4876 -0.00433685 -0.00167929
-20.3602 -0.00389379 -0.00190364
-20.2333 -0.00344994 -0.00212192
-20.1069 -0.00301882 -0.00231039
-19.9811 -0.00249969 -0.00254093
-19.8557 -0.00196763 -0.00279933
-19.7309 -0.00141276 -0.00310201
-19.6065 -0.000851614 -0.00340552
-19.4826 -0.000296231 -0.00368334
-19.3592 0.000524865 -0.00398955
-19.2362 0.00153323 -0.00430509
-19.1137 0.00267588 -0.00465283
-18.9916 0.00374659 -0.0049883
-18.8699 0.00476012 -0.00531309
-18.7487 0.00586971 -0.0056536
-18.6278 0.00708651 -0.006026
-18.5074 0.00852318 -0.00648024
-18.3873 0.0100652 -0.00699613
-18.2676 0.0117322 -0.00755721
-18.1483 0.013567 -0.0081429
-18.0294 0.0155999 -0.00877451
-17.9108 0.017961 -0.00946529
-17.7926 0.0204547 -0.0101999
-17.6748 0.0229547 -0.0109363
-17.5572 0.0254678 -0.0116595
-17.4401 0.0279912 -0.0123643
-17.3232 0.0306586 -0.0130727
-17.2067 0.0333465 -0.0137741
-17.0905 0.0360899 -0.0144489
-16.9746 0.0388138 -0.0150754
-16.859 0.0416533 -0.0156409
-16.7437 0.0444815 -0.0161331
-16.6288 0.0473482 -0.0165322
-16.5141 0.0501983 -0.0168402
-16.3997 0.0529616 -0.0170513
-16.2856 0.0556525 -0.0171895
-16.1717 0.0582041 -0.0172477
-16.0582 0.0607245 -0.0172464
-15.9449 0.0631352 -0.0171932
-15.8319 0.0654043 -0.0170777
-15.7191 0.0676159 -0.0169367
-15.6066 0.0696788 -0.0167458
-15.4943 0.0717658 -0.0165432
-15.3823 0.0738046 -0.0163288
-15.2705 0.0758595 -0.0160884
-15.159 0.0779139 -0.0158424
-15.0477 0.0797894 -0.0155511
-14.9367 0.0815514 -0.0152539
-14.8258 0.0828544 -0.0149192
-14.7152 0.0840604 -0.0146156
-14.6049 0.0848213 -0.0143093
-14.4947 0.0855898 -0.0140236
-14.3848 0.0862324 -0.0137623
-14.275 0.0868136 -0.0134656
-14.1655 0.0873787 -0.0131411
-14.0562 0.0875734 -0.0127184
-13.9471 0.0875454 -0.0122077
-13.8382 0.0869145 -0.0116218
-13.7294 0.0859004 -0.0109393
-13.6209 0.0844742 -0.0102213
-13.5126 0.0827569 -0.00946015
-13.4044 0.0808922 -0.00868692
-13.2965 0.0789434 -0.00789529
-13.1887 0.0770102 -0.0070855
-13.0811 0.0749326 -0.00624884
-12.9737 0.0726955 -0.00536123
-12.8664 0.0701942 -0.00443581
-12.7593 0.0675231 -0.00351385
-12.6524 0.0647351 -0.00264217
-12.5457 0.0619454 -0.00182853
-12.4391 0.0591006 -0.00106384
-12.3327 0.0564088 -0.000374772
-12.2265 0.0536958 0.000246757
-12.1204 0.0511859 0.0008272
-12.0144 0.0486728 0.00135242
-11.9086 0.0462169 0.00185886
-11.803 0.0437627 0.00230726
-11.6975 0.0413167 0.00273832
-11.5922 0.0389766 0.0031077
-11.487 0.0367292 0.00344919
-11.3819 0.034596 0.00375441
-11.277 0.0324566 0.00410378
-11.1722 0.0304622 0.00439078
-11.0676 0.0283537 0.00469695
-10.9631 0.0264483 0.00494964
-10.8587 0.0245303 0.00523113
-10.7545 0.0227246 0.00549867
-10.6503 0.0209288 0.00579323
-10.5463 0.0192614 0.00608644
-10.4425 0.0175213 0.00640477
-10.3387 0.0160357 0.00668224
-10.2351 0.0144618 0.00696208
-10.1316 0.01296 0.00730459
-10.0282 0.011489 0.00763759
-9.92496 0.0099615 0.00799108
-9.82181 0.00851936 0.00829123
-9.71877 0.0072627 0.00863512
-9.61583 0.00594866 0.00894902
-9.51301 0.00469102 0.00932847
-9.4103 0.00343584 0.00963377
-9.30769 0.00187637 0.0100785
-9.20518 0.000566058 0.0103327
-9.10278 -0.000836464 0.0105796
-9.00048 -0.00211193 0.0107951
-8.89828 -0.0032192 0.0111094
-8.79618 -0.00439457 0.0113549
-8.69417 -0.00592761 0.011679
-8.59226 -0.00717953 0.0117364
-8.49044 -0.00887511 0.0120014
-8.38872 -0.0103859 0.0120381
-8.28708 -0.0121171 0.0121562
-8.18554 -0.0138266 0.0123316
-8.08408 -0.015639 0.0125781
-7.98271 -0.0173879 0.0126532
-7.88143 -0.0194393 0.0129052
-7.78023 -0.0206984 0.0127442
-7.67911 -0.0218622 0.012626
-7.57807 -0.0229941 0.0124457
-7.47712 -0.0236172 0.0121127
-7.37624 -0.0241327 0.0115448
-7.27544 -0.0242684 0.0107582
-7.17471 -0.0238874 0.00967622
-7.07406 -0.0234247 0.00853942
-6.97348 -0.0226431 0.00735926
-6.87298 -0.0216063 0.00612353
-6.77254 -0.0204851 0.00496125
-6.67218 -0.0191849 0.00375858
-6.57188 -0.0179155 0.00265774
-6.47166 -0.0166406 0.00151122
-6.37149 -0.0154208 0.000508632
-6.2714 -0.0142373 -0.000559315
-6.17136 -0.0132268 -0.00138453
-6.07139 -0.0122502 -0.00223954
-5.97148 -0.0115637 -0.00270022
-5.87163 -0.0107771 -0.00319915
-5.77184 -0.010101 -0.00321222
-5.67211 -0.00914358 -0.00333035
-5.57243 -0.00817493 -0.00295801
-5.47281 -0.00678736 -0.00287247
-5.37325 -0.00529868 -0.00241851
-5.27373 -0.00340053 -0.00248701
-5.17427 -0.00148775 -0.00229113
-5.07487 0.000773645 -0.0028345
-4.97551 0.00302547 -0.00317104
-4.8762 0.00545222 -0.00431105
-4.77694 0.00767542 -0.00516848
-4.67772 0.00995103 -0.00682204
-4.57855 0.0118542 -0.00802667
-4.47943 0.0137292 -0.010017
-4.38035 0.0150321 -0.011308
-4.28131 0.0163408 -0.0134324
-4.18232 0.0171202 -0.0146661
-4.08336 0.0177045 -0.0167187
-3.98445 0.0175632 -0.0175713
-3.88557 0.0170959 -0.019256
-3.78673 0.0157583 -0.0193624
-3.68793 0.013907 -0.0202416
-3.58916 0.0110612 -0.0188464
-3.49043 0.0077789 -0.0183658
-3.39173 0.00403204 -0.0148469
-3.29307 4.21613e-05 -0.0124968
-3.19443 -0.00351605 -0.0059992
-3.09583 -0.00716973 -0.00134613
-2.99725 -0.00783877 0.0069383
-2.89871 -0.00926234 0.0128484
-2.80019 -0.00458523 0.0194749
-2.7017 -0.0024384 0.0230211
-2.60323 0.0045993 0.0233143
-2.50479 0.00731598 0.0217181
-2.40638 0.0105766 0.0170334
-2.30798 0.010462 0.013565
-2.20961 0.0100334 0.00954093
-2.11126 0.00844588 0.00715277
-2.01293 0.00729915 0.00494079
-1.91462 0.00567812 0.00380507
-1.81632 0.00474767 0.00288277
-1.71804 0.00355977 0.00255085
-1.61978 0.0032688 0.00224015
-1.52154 0.00251323 0.00231615
-1.42331 0.00263682 0.00230473
-1.32509 0.00220823 0.00254567
-1.22689 0.00279011 0.00260917
-1.12869 0.00257837 0.00289809
-1.03051 0.00339641 0.00298099
-0.932337 0.00331757 0.00326837
-0.834173 0.00442969 0.00329178
-0.736016 0.00439305 0.00352952
-0.637867 0.005653 0.00343872
-0.539723 0.0056345 0.00354398
-0.441585 0.00720069 0.00320103
-0.343451 0.00712157 0.00303193
-0.24532 0.00878797 0.00231814
-0.147191 0.00837344 0.0016769
-0.0490634 0.00930858 0.00054049
0.0490634 0.00930858 -0.00054049
0.147191 0.00837344 -0.0016769
0.24532 0.00878797 -0.00231814
0.343451 0.00712157 -0.00303193
0.441585 0.00720069 -0.00320103
0.539723 0.0056345 -0.00354398
0.637867 0.005653 -0.00343872
0.736016 0.00439305 -0.00352952
0.834173 0.00442969 -0.00329178
0.932337 0.00331757 -0.00326837
1.03051 0.00339641 -0.00298099
1.12869 0.00257837 -0.00289809
1.22689 0.00279011 -0.00260917
1.32509 0.00220823 -0.00254567
1.42331 0.00263682 -0.00230473
1.52154 0.00251323 -0.00231615
1.61978 0.0032688 -0.00224015
1.71804 0.00355977 -0.00255085
1.81632 0.00474767 -0.00288277
1.91462 0.00567812 -0.00380507
2.01293 0.00729915 -0.00494079
2.11126 0.00844588 -0.00715277
2.20961 0.0100334 -0.00954093
2.30798 0.010462 -0.013565
2.40638 0.0105766 -0.0170334
2.50479 0.00731598 -0.0217181
2.60323 0.0045993 -0.0233143
2.7017 -0.0024384 -0.0230211
2.80019 -0.00458523 -0.0194749
2.89871 -0.00926234 -0.0128484
2.99725 -0.00783877 -0.0069383
3.09583 -0.00716973 0.00134613
3.19443 -0.00351605 0.0059992
3.29307 4.21613e-05 0.0124968
3.39173 0.00403204 0.0148469
3.49043 0.0077789 0.0183658
3.58916 0.0110612 0.0188464
3.68793 0.013907 0.0202416
3.78673 0.0157583 0.0193624
3.88557 0.0170959 0.019256
3.98445 0.0175632 0.0175713
4.08336 0.0177045 0.0167187
4.18232 0.0171202 0.0146661
4.28131 0.0163408 0.0134324
4.38035 0.0150321 0.011308
4.47943 0.0137292 0.010017
4.57855 0.0118542 0.00802667
4.67772 0.00995103 0.00682204
4.77694 0.00767542 0.00516848
4.8762 0.00545222 0.00431105
4.97551 0.00302547 0.00317104
5.07487 0.000773645 0.0028345
5.17427 -0.00148775 0.00229113
5.27373 -0.00340053 0.00248701
5.37325 -0.00529868 0.00241851
5.47281 -0.00678736 0.00287247
5.57243 -0.00817493 0.00295801
5.67211 -0.00914358 0.00333035
5.77184 -0.010101 0.00321222
5.87163 -0.0107771 0.00319915
5.97148 -0.0115637 0.00270022
6.07139 -0.0122502 0.00223954
6.17136 -0.0132268 0.00138453
6.2714 -0.0142373 0.000559315
6.37149 -0.0154208 -0.000508632
6.47166 -0.0166406 -0.00151122
6.57188 -0.0179155 -0.00265774
6.67218 -0.0191849 -0.00375858
6.77254 -0.0204851 -0.00496125
6.87298 -0.0216063 -0.00612353
6.97348 -0.0226431 -0.00735926
7.07406 -0.0234247 -0.00853942
7.17471 -0.0238874 -0.00967622
7.27544 -0.0242684 -0.0107582
7.37624 -0.0241327 -0.0115448
7.47712 -0.0236172 -0.0121127
7.57807 -0.0229941 -0.0124457
7.67911 -0.0218622 -0.012626
7.78023 -0.0206984 -0.0127442
7.88143 -0.0194393 -0.0129052
7.98271 -0.0173879 -0.0126532
8.08408 -0.015639 -0.0125781
8.18554 -0.0138266 -0.0123316
8.28708 -0.0121171 -0.0121562
8.38872 -0.0103859 -0.0120381
8.49044 -0.00887511 -0.0120014
8.59226 -0.00717953 -0.0117364
8.69417 -0.00592761 -0.011679
8.79618 -0.00439457 -0.0113549
8.89828 -0.0032192 -0.0111094
9.00048 -0.00211193 -0.0107951
9.10278 -0.000836464 -0.0105796
9.20518 0.000566058 -0.0103327
9.30769 0.00187637 -0.0100785
9.4103 0.00343584 -0.00963377
9.51301 0.00469102 -0.00932847
9.61583 0.00594866 -0.00894902
9.71877 0.0072627 -0.00863512
9.82181 0.00851936 -0.00829123
9.92496 0.0099615 -0.00799108
10.0282 0.011489 -0.00763759
10.1316 0.01296 -0.00730459
10.2351 0.0144618 -0.00696208
10.3387 0.0160357 -0.00668224
10.4425 0.0175213 -0.00640477
10.5463 0.0192614 -0.00608644
10.6503 0.0209288 -0.00579323
10.7545 0.0227246 -0.00549867
10.8587 0.0245303 -0.00523113
10.9631 0.0264483 -0.00494964
11.0676 0.0283537 -0.00469695
11.1722 0.0304622 -0.00439078
11.277 0.0324566 -0.00410378
11.3819 0.034596 -0.00375441
11.487 0.0367292 -0.00344919
11.5922 0.0389766 -0.0031077
11.6975 0.0413167 -0.00273832
11.803 0.0437627 -0.00230726
11.9086 0.0462169 -0.00185886
12.0144 0.0486728 -0.00135242
12.1204 0.0511859 -0.0008272
12.2265 0.0536958 -0.000246757
12.3327 0.0564088 0.000374772
12.4391 0.0591006 0.00106384
12.5457 0.0619454 0.00182853
12.6524 0.0647351 0.00264217
12.7593 0.0675231 0.00351385
12.8664 0.0701942 0.00443581
12.9737 0.0726955 0.00536123
13.0811 0.0749326 0.00624884
13.1887 0.0770102 0.0070855
13.2965 0.0789434 0.00789529
13.4044 0.0808922 0.00868692
13.5126 0.0827569 0.00946015
13.6209 0.0844742 0.0102213
13.7294 0.0859004 0.0109393
13.8382 0.0869145 0.0116218
13.9471 0.0875454 0.0122077
14.0562 0.0875734 0.0127184
14.1655 0.0873787 0.0131411
14.275 0.0868136 0.0134656
14.3848 0.0862324 0.0137623
14.4947 0.0855898 0.0140236
14.6049 0.0848213 0.0143093
14.7152 0.0840604 0.0146156
14.8258 0.0828544 0.0149192
14.9367 0.0815514 0.0152539
15.0477 0.0797894 0.0155511
15.159 0.0779139 0.0158424
15.2705 0.0758595 0.0160884
15.3823 0.0738046 0.0163288
15.4943 0.0717658 0.0165432
15.6066 0.0696788 0.0167458
15.7191 0.0676159 0.0169367
15.8319 0.0654043 0.0170777
15.9449 0.0631352 0.0171932
16.0582 0.0607245 0.0172464
16.1717 0.0582041 0.0172477
16.2856 0.0556525 0.0171895
16.3997 0.0529616 0.0170513
16.5141 0.0501983 0.0168402
16.6288 0.0473482 0.0165322
16.7437 0.0444815 0.0161331
16.859 0.0416533 0.0156409
16.9746 0.0388138 0.0150754
17.0905 0.0360899 0.0144489
17.2067 0.0333465 0.0137741
17.3232 0.0306586 0.0130727
17.4401 0.0279912 0.0123643
17.5572 0.0254678 0.0116595
17.6748 0.0229547 0.0109363
17.7926 0.0204547 0.0101999
17.9108 0.017961 0.00946529
18.0294 0.0155999 0.00877451
18.1483 0.013567 0.0081429
18.2676 0.0117322 0.00755721
18.3873 0.0100652 0.00699613
18.5074 0.00852318 0.00648024
18.6278 0.00708651 0.006026
18.7487 0.00586971 0.0056536
18.8699 0.00476012 0.00531309
18.9916 0.00374659 0.0049883
19.1137 0.00267588 0.00465283
19.2362 0.00153323 0.00430509
19.3592 0.000524865 0.00398955
19.4826 -0.000296231 0.00368334
19.6065 -0.000851614 0.00340552
19.7309 -0.00141276 0.00310201
19.8557 -0.00196763 0.00279933
19.9811 -0.00249969 0.00254093
20.1069 -0.00301882 0.00231039
20.2333 -0.00344994 0.00212192
20.3602 -0.00389379 0.00190364
20.4876 -0.00433685 0.00167929
20.6156 -0.00478847 0.00144373
20.7441 -0.00512291 0.00123011
20.8732 -0.00532938 0.0010231
21.0029 -0.00535385 0.000823982
21.1332 -0.00535204 0.000632681
21.2642 -0.00533866 0.000447315
21.3958 -0.00536835 0.000299604
21.528 -0.00542275 0.000163282
21.6609 -0.00542085 5.19692e-05
21.7945 -0.00541712 -8.12897e-05
21.9288 -0.00534264 -0.000207
22.0639 -0.00520589 -0.00032893
22.1997 -0.0049132 -0.000428532
22.3363 -0.00448471 -0.000514703
22.4736 -0.00390972 -0.000579387
22.6118 -0.0032944 -0.000628737
22.7509 -0.00262918 -0.000654879
22.8908 -0.00192429 -0.000658081
23.0316 -0.00117016 -0.000647256
23.1733 -0.000384032 -0.000626671
23.316 0.000457884 -0.000593555
23.4597 0.00141668 -0.000539977
23.6044 0.00250405 -0.00046521
23.7502 0.00373146 -0.000365672
23.8971 0.00512268 -0.000236012
24.0451 0.00669747 -7.31188e-05
24.1944 0.00847493 0.000131621
24.3448 0.0104913 0.000376372
24.4966 0.0127036 0.000664729
24.6496 0.0150814 0.000998993
24.8041 0.0176152 0.00138579
24.9601 0.0202419 0.00181956
25.1175 0.0229428 0.00229715
25.2766 0.0256646 0.00281091
25.4373 0.028391 0.00335823
25.5998 0.0311602 0.00394054
25.7641 0.034069 0.004558
25.9304 0.0371401 0.00520947
26.0988 0.0403218 0.00590061
26.2693 0.0436284 0.0066334
26.4421 0.0470164 0.00740272
26.6174 0.0503665 0.00818884
26.7954 0.0535493 0.00898217
26.9761 0.0564795 0.00977101
27.1598 0.059031 0.0105366
27.3468 0.0611402 0.0112658
27.5373 0.062827 0.0119487
27.7317 0.0641078 0.012579
27.9302 0.0650914 0.0131546
28.1333 0.0658146 0.013677
28.3415 0.0662154 0.0141456
28.5554 0.0661374 0.014548
28.7758 0.0654306 0.0148732
29.0035 0.0640155 0.0151133
29.2396 0.061852 0.0152593
29.4858 0.0590281 0.0153141
29.7441 0.0557623 0.0152829
30.0173 0.0521353 0.0151661
30.3101 0.047985 0.0149447
30.6297 0.042793 0.0145609
30.9905 0.0363218 0.0139317
31.4301 0.028492 0.012923


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.125Nc1QuantumOneLoop/vCLAOffP_FRG_K.txt <==
-31.4301 0.0284921 -0.0129231
-30.9905 0.0363219 -0.0139317
-30.6297 0.0427932 -0.0145609
-30.3101 0.0479852 -0.0149448
-30.0173 0.0521355 -0.0151661
-29.7441 0.0557625 -0.015283
-29.4858 0.0590284 -0.0153141
-29.2396 0.0618523 -0.0152593
-29.0035 0.0640158 -0.0151134
-28.7758 0.065431 -0.0148732
-28.5554 0.0661378 -0.014548
-28.3415 0.0662158 -0.0141457
-28.1333 0.0658151 -0.0136771
-27.9302 0.0650919 -0.0131546
-27.7317 0.0641083 -0.0125791
-27.5373 0.0628275 -0.0119487
-27.3468 0.0611408 -0.0112658
-27.1598 0.0590316 -0.0105366
-26.9761 0.0564802 -0.00977105
-26.7954 0.0535499 -0.00898221
-26.6174 0.0503673 -0.00818889
-26.4421 0.0470172 -0.00740276
-26.2693 0.0436292 -0.00663343
-26.0988 0.0403227 -0.00590062
-25.9304 0.0371411 -0.00520945
-25.7641 0.0340701 -0.00455793
-25.5998 0.0311615 -0.00394042
-25.4373 0.0283925 -0.00335808
-25.2766 0.0256663 -0.00281079
-25.1175 0.0229446 -0.00229714
-24.9601 0.0202438 -0.00181967
-24.8041 0.0176171 -0.00138594
-24.6496 0.0150833 -0.000999072
-24.4966 0.0127056 -0.000664721
-24.3448 0.0104933 -0.000376379
-24.1944 0.00847697 -0.000131719
-24.0451 0.00669954 7.30007e-05
-23.8971 0.00512478 0.00023597
-23.7502 0.00373359 0.000365654
-23.6044 0.00250622 0.000465117
-23.4597 0.00141888 0.000539865
-23.316 0.000460113 0.00059351
-23.1733 -0.000381769 0.000626626
-23.0316 -0.00116786 0.000647143
-22.8908 -0.00192196 0.000657992
-22.7509 -0.00262682 0.000654835
-22.6118 -0.003292 0.000628645
-22.4736 -0.00390729 0.000579273
-22.3363 -0.00448224 0.000514646
-22.1997 -0.0049107 0.000428449
-22.0639 -0.00520335 0.00032881
-21.9288 -0.00534006 0.000206924
-21.7945 -0.0054145 8.12089e-05
-21.6609 -0.00541819 -5.20966e-05
-21.528 -0.00542006 -0.000163368
-21.3958 -0.00536562 -0.000299694
-21.2642 -0.00533589 -0.000447445
-21.1332 -0.00534923 -0.000632777
-21.0029 -0.005351 -0.000824081
-20.8732 -0.00532648 -0.00102324
-20.7441 -0.00511996 -0.00123021
-20.6156 -0.00478548 -0.00144385
-20.4876 -0.00433382 -0.00167943
-20.3602 -0.00389071 -0.00190375
-20.2333 -0.00344681 -0.00212206
-20.1069 -0.00301564 -0.00231054
-19.9811 -0.00249646 -0.00254104
-19.8557 -0.00196434 -0.00279949
-19.7309 -0.00140943 -0.00310216
-19.6065 -0.000848225 -0.00340566
-19.4826 -0.000292786 -0.00368351
-19.3592 0.000528368 -0.0039897
-19.2362 0.00153679 -0.00430524
-19.1137 0.00267951 -0.00465301
-18.9916 0.00375028 -0.00498846
-18.8699 0.00476387 -0.00531328
-18.7487 0.00587353 -0.00565378
-18.6278 0.0070904 -0.00602619
-18.5074 0.00852714 -0.00648045
-18.3873 0.0100693 -0.00699632
-18.2676 0.0117363 -0.00755742
-18.1483 0.0135712 -0.00814313
-18.0294 0.0156042 -0.00877472
-17.9108 0.0179653 -0.00946555
-17.7926 0.0204592 -0.0102001
-17.6748 0.0229592 -0.0109365
-17.5572 0.0254724 -0.0116598
-17.4401 0.027996 -0.0123646
-17.3232 0.0306635 -0.013073
-17.2067 0.0333514 -0.0137744
-17.0905 0.036095 -0.0144492
-16.9746 0.038819 -0.0150757
-16.859 0.0416586 -0.0156412
-16.7437 0.044487 -0.0161335
-16.6288 0.0473538 -0.0165325
-16.5141 0.050204 -0.0168406
-16.3997 0.0529675 -0.0170517
-16.2856 0.0556586 -0.0171899
-16.1717 0.0582104 -0.0172482
-16.0582 0.060731 -0.0172469
-15.9449 0.0631418 -0.0171938
-15.8319 0.0654112 -0.0170783
-15.7191 0.067623 -0.0169373
-15.6066 0.0696861 -0.0167465
-15.4943 0.0717735 -0.0165439
-15.3823 0.0738125 -0.0163296
-15.2705 0.0758677 -0.0160892
-15.159 0.0779225 -0.0158433
-15.0477 0.0797983 -0.0155521
-14.9367 0.0815607 -0.015255
-14.8258 0.0828641 -0.0149204
-14.7152 0.0840707 -0.0146168
-14.6049 0.0848321 -0.0143107
-14.4947 0.0856012 -0.0140252
-14.3848 0.0862445 -0.0137641
-14.275 0.0868264 -0.0134677
-14.1655 0.0873924 -0.0131434
-14.0562 0.0875882 -0.0127211
-13.9471 0.0875613 -0.0122108
-13.8382 0.0869318 -0.0116256
-13.7294 0.0859192 -0.0109439
-13.6209 0.084495 -0.010227
-13.5126 0.08278 -0.00946733
-13.4044 0.0809181 -0.00869629
-13.2965 0.0789727 -0.00790794
-13.1887 0.0770435 -0.00710335
-13.0811 0.0749702 -0.00627519
-12.9737 0.0727352 -0.00540181
-12.8664 0.070227 -0.00449714
-12.7593 0.0675302 -0.00359207
-12.6524 0.064711 -0.00271169
-12.5457 0.0619078 -0.0018762
-12.4391 0.059063 -0.00109471
-12.3327 0.0563751 -0.00039514
-12.2265 0.0536663 0.000232525
-12.1204 0.0511601 0.000816928
-12.0144 0.0486501 0.00134458
-11.9086 0.0461967 0.00185283
-11.803 0.0437445 0.00230236
-11.6975 0.0413003 0.0027344
-11.5922 0.0389617 0.00310435
-11.487 0.0367155 0.00344645
-11.3819 0.0345833 0.00375197
-11.277 0.0324449 0.00410175
-11.1722 0.0304512 0.00438892
-11.0676 0.0283435 0.00469538
-10.9631 0.0264387 0.00494817
-10.8587 0.0245212 0.00522988
-10.7545 0.0227161 0.00549748
-10.6503 0.0209207 0.00579221
-10.5463 0.0192537 0.00608545
-10.4425 0.0175141 0.00640393
-10.3387 0.0160288 0.00668139
-10.2351 0.0144552 0.00696136
-10.1316 0.0129537 0.00730385
-10.0282 0.011483 0.00763699
-9.92496 0.00995571 0.00799042
-9.82181 0.00851381 0.00829072
-9.71877 0.00725736 0.00863453
-9.61583 0.00594353 0.00894857
-9.51301 0.00468608 0.00932793
-9.4103 0.00343109 0.00963338
-9.30769 0.00187177 0.010078
-9.20518 0.000561628 0.0103323
-9.10278 -0.00084075 0.0105791
-9.00048 -0.00211607 0.0107948
-8.89828 -0.00322321 0.011109
-8.79618 -0.00439845 0.0113546
-8.69417 -0.00593137 0.0116786
-8.59226 -0.00718318 0.0117361
-8.49044 -0.00887865 0.0120011
-8.38872 -0.0103893 0.0120378
-8.28708 -0.0121204 0.0121558
-8.18554 -0.0138298 0.0123314
-8.08408 -0.0156422 0.0125778
-7.98271 -0.0173909 0.012653
-7.88143 -0.0194423 0.0129049
-7.78023 -0.0207013 0.012744
-7.67911 -0.021865 0.0126257
-7.57807 -0.0229969 0.0124455
-7.47712 -0.0236199 0.0121124
-7.37624 -0.0241353 0.0115446
-7.27544 -0.024271 0.0107579
-7.17471 -0.0238899 0.00967603
-7.07406 -0.0234271 0.00853917
-6.97348 -0.0226454 0.00735907
-6.87298 -0.0216086 0.00612329
-6.77254 -0.0204874 0.00496106
-6.67218 -0.0191871 0.00375835
-6.57188 -0.0179177 0.00265755
-6.47166 -0.0166427 0.001511
-6.37149 -0.0154228 0.000508427
-6.2714 -0.0142393 -0.000559518
-6.17136 -0.0132288 -0.00138474
-6.07139 -0.0122521 -0.00223972
-5.97148 -0.0115656 -0.00270044
-5.87163 -0.010779 -0.00319932
-5.77184 -0.0101028 -0.00321246
-5.67211 -0.00914538 -0.00333052
-5.57243 -0.0081767 -0.00295825
-5.47281 -0.00678909 -0.00287263
-5.37325 -0.00530039 -0.00241875
-5.27373 -0.00340219 -0.00248717
-5.17427 -0.00148939 -0.00229138
-5.07487 0.00077204 -0.00283466
-4.97551 0.00302389 -0.00317129
-4.8762 0.00545067 -0.00431122
-4.77694 0.00767389 -0.00516873
-4.67772 0.00994954 -0.00682221
-4.57855 0.0118527 -0.00802691
-4.47943 0.0137277 -0.0100172
-4.38035 0.0150307 -0.0113082
-4.28131 0.0163394 -0.0134326
-4.18232 0.0171188 -0.0146663
-4.08336 0.0177031 -0.0167189
-3.98445 0.0175619 -0.0175716
-3.88557 0.0170946 -0.0192562
-3.78673 0.015757 -0.0193626
-3.68793 0.0139057 -0.0202418
-3.58916 0.01106 -0.0188466
-3.49043 0.00777765 -0.018366
-3.39173 0.0040308 -0.0148472
-3.29307 4.09356e-05 -0.0124971
-3.19443 -0.00351726 -0.00599943
-3.09583 -0.00717093 -0.00134642
-2.99725 -0.00783996 0.00693806
-2.89871 -0.00926352 0.0128481
-2.80019 -0.00458639 0.0194747
-2.7017 -0.00243955 0.0230207
-2.60323 0.00459817 0.023314
-2.50479 0.00731485 0.0217177
-2.40638 0.0105755 0.0170331
-2.30798 0.0104609 0.0135647
-2.20961 0.0100323 0.00954062
-2.11126 0.00844478 0.00715238
-2.01293 0.00729806 0.00494044
-1.91462 0.00567703 0.00380465
-1.81632 0.00474658 0.00288239
-1.71804 0.00355869 0.00255041
-1.61978 0.00326772 0.00223971
-1.52154 0.00251214 0.00231565
-1.42331 0.00263573 0.00230424
-1.32509 0.00220712 0.00254511
-1.22689 0.002789 0.0026086
-1.12869 0.00257724 0.00289746
-1.03051 0.00339527 0.00298033
-0.932337 0.00331639 0.00326763
-0.834173 0.00442848 0.00329098
-0.736016 0.00439178 0.00352863
-0.637867 0.00565165 0.00343773
-0.539723 0.00563302 0.00354286
-0.441585 0.00719905 0.00319977
-0.343451 0.0071196 0.00303052
-0.24532 0.00878555 0.00231665
-0.147191 0.00837027 0.00167557
-0.0490634 0.00930487 0.000539915
0.0490634 0.00930487 -0.000539915
0.147191 0.00837027 -0.00167557
0.24532 0.00878555 -0.00231665
0.343451 0.0071196 -0.00303052
0.441585 0.00719905 -0.00319977
0.539723 0.00563302 -0.00354286
0.637867 0.00565165 -0.00343773
0.736016 0.00439178 -0.00352863
0.834173 0.00442848 -0.00329098
0.932337 0.00331639 -0.00326763
1.03051 0.00339527 -0.00298033
1.12869 0.00257724 -0.00289746
1.22689 0.002789 -0.0026086
1.32509 0.00220712 -0.00254511
1.42331 0.00263573 -0.00230424
1.52154 0.00251214 -0.00231565
1.61978 0.00326772 -0.00223971
1.71804 0.00355869 -0.00255041
1.81632 0.00474658 -0.00288239
1.91462 0.00567703 -0.00380465
2.01293 0.00729806 -0.00494044
2.11126 0.00844478 -0.00715238
2.20961 0.0100323 -0.00954062
2.30798 0.0104609 -0.0135647
2.40638 0.0105755 -0.0170331
2.50479 0.00731485 -0.0217177
2.60323 0.00459817 -0.023314
2.7017 -0.00243955 -0.0230207
2.80019 -0.00458639 -0.0194747
2.89871 -0.00926352 -0.0128481
2.99725 -0.00783996 -0.00693806
3.09583 -0.00717093 0.00134642
3.19443 -0.00351726 0.00599943
3.29307 4.09356e-05 0.0124971
3.39173 0.0040308 0.0148472
3.49043 0.00777765 0.018366
3.58916 0.01106 0.0188466
3.68793 0.0139057 0.0202418
3.78673 0.015757 0.0193626
3.88557 0.0170946 0.0192562
3.98445 0.0175619 0.0175716
4.08336 0.0177031 0.0167189
4.18232 0.0171188 0.0146663
4.28131 0.0163394 0.0134326
4.38035 0.0150307 0.0113082
4.47943 0.0137277 0.0100172
4.57855 0.0118527 0.00802691
4.67772 0.00994954 0.00682221
4.77694 0.00767389 0.00516873
4.8762 0.00545067 0.00431122
4.97551 0.00302389 0.00317129
5.07487 0.00077204 0.00283466
5.17427 -0.00148939 0.00229138
5.27373 -0.00340219 0.00248717
5.37325 -0.00530039 0.00241875
5.47281 -0.00678909 0.00287263
5.57243 -0.0081767 0.00295825
5.67211 -0.00914538 0.00333052
5.77184 -0.0101028 0.00321246
5.87163 -0.010779 0.00319932
5.97148 -0.0115656 0.00270044
6.07139 -0.0122521 0.00223972
6.17136 -0.0132288 0.00138474
6.2714 -0.0142393 0.000559518
6.37149 -0.0154228 -0.000508427
6.47166 -0.0166427 -0.001511
6.57188 -0.0179177 -0.00265755
6.67218 -0.0191871 -0.00375835
6.77254 -0.0204874 -0.00496106
6.87298 -0.0216086 -0.00612329
6.97348 -0.0226454 -0.00735907
7.07406 -0.0234271 -0.00853917
7.17471 -0.0238899 -0.00967603
7.27544 -0.024271 -0.0107579
7.37624 -0.0241353 -0.0115446
7.47712 -0.0236199 -0.0121124
7.57807 -0.0229969 -0.0124455
7.67911 -0.021865 -0.0126257
7.78023 -0.0207013 -0.012744
7.88143 -0.0194423 -0.0129049
7.98271 -0.0173909 -0.012653
8.08408 -0.0156422 -0.0125778
8.18554 -0.0138298 -0.0123314
8.28708 -0.0121204 -0.0121558
8.38872 -0.0103893 -0.0120378
8.49044 -0.00887865 -0.0120011
8.59226 -0.00718318 -0.0117361
8.69417 -0.00593137 -0.0116786
8.79618 -0.00439845 -0.0113546
8.89828 -0.00322321 -0.011109
9.00048 -0.00211607 -0.0107948
9.10278 -0.00084075 -0.0105791
9.20518 0.000561628 -0.0103323
9.30769 0.00187177 -0.010078
9.4103 0.00343109 -0.00963338
9.51301 0.00468608 -0.00932793
9.61583 0.00594353 -0.00894857
9.71877 0.00725736 -0.00863453
9.82181 0.00851381 -0.00829072
9.92496 0.00995571 -0.00799042
10.0282 0.011483 -0.00763699
10.1316 0.0129537 -0.00730385
10.2351 0.0144552 -0.00696136
10.3387 0.0160288 -0.00668139
10.4425 0.0175141 -0.00640393
10.5463 0.0192537 -0.00608545
10.6503 0.0209207 -0.00579221
10.7545 0.0227161 -0.00549748
10.8587 0.0245212 -0.00522988
10.9631 0.0264387 -0.00494817
11.0676 0.0283435 -0.00469538
11.1722 0.0304512 -0.00438892
11.277 0.0324449 -0.00410175
11.3819 0.0345833 -0.00375197
11.487 0.0367155 -0.00344645
11.5922 0.0389617 -0.00310435
11.6975 0.0413003 -0.0027344
11.803 0.0437445 -0.00230236
11.9086 0.0461967 -0.00185283
12.0144 0.0486501 -0.00134458
12.1204 0.0511601 -0.000816928
12.2265 0.0536663 -0.000232525
12.3327 0.0563751 0.00039514
12.4391 0.059063 0.00109471
12.5457 0.0619078 0.0018762
12.6524 0.064711 0.00271169
12.7593 0.0675302 0.00359207
12.8664 0.070227 0.00449714
12.9737 0.0727352 0.00540181
13.0811 0.0749702 0.00627519
13.1887 0.0770435 0.00710335
13.2965 0.0789727 0.00790794
13.4044 0.0809181 0.00869629
13.5126 0.08278 0.00946733
13.6209 0.084495 0.010227
13.7294 0.0859192 0.0109439
13.8382 0.0869318 0.0116256
13.9471 0.0875613 0.0122108
14.0562 0.0875882 0.0127211
14.1655 0.0873924 0.0131434
14.275 0.0868264 0.0134677
14.3848 0.0862445 0.0137641
14.4947 0.0856012 0.0140252
14.6049 0.0848321 0.0143107
14.7152 0.0840707 0.0146168
14.8258 0.0828641 0.0149204
14.9367 0.0815607 0.015255
15.0477 0.0797983 0.0155521
15.159 0.0779225 0.0158433
15.2705 0.0758677 0.0160892
15.3823 0.0738125 0.0163296
15.4943 0.0717735 0.0165439
15.6066 0.0696861 0.0167465
15.7191 0.067623 0.0169373
15.8319 0.0654112 0.0170783
15.9449 0.0631418 0.0171938
16.0582 0.060731 0.0172469
16.1717 0.0582104 0.0172482
16.2856 0.0556586 0.0171899
16.3997 0.0529675 0.0170517
16.5141 0.050204 0.0168406
16.6288 0.0473538 0.0165325
16.7437 0.044487 0.0161335
16.859 0.0416586 0.0156412
16.9746 0.038819 0.0150757
17.0905 0.036095 0.0144492
17.2067 0.0333514 0.0137744
17.3232 0.0306635 0.013073
17.4401 0.027996 0.0123646
17.5572 0.0254724 0.0116598
17.6748 0.0229592 0.0109365
17.7926 0.0204592 0.0102001
17.9108 0.0179653 0.00946555
18.0294 0.0156042 0.00877472
18.1483 0.0135712 0.00814313
18.2676 0.0117363 0.00755742
18.3873 0.0100693 0.00699632
18.5074 0.00852714 0.00648045
18.6278 0.0070904 0.00602619
18.7487 0.00587353 0.00565378
18.8699 0.00476387 0.00531328
18.9916 0.00375028 0.00498846
19.1137 0.00267951 0.00465301
19.2362 0.00153679 0.00430524
19.3592 0.000528368 0.0039897
19.4826 -0.000292786 0.00368351
19.6065 -0.000848225 0.00340566
19.7309 -0.00140943 0.00310216
19.8557 -0.00196434 0.00279949
19.9811 -0.00249646 0.00254104
20.1069 -0.00301564 0.00231054
20.2333 -0.00344681 0.00212206
20.3602 -0.00389071 0.00190375
20.4876 -0.00433382 0.00167943
20.6156 -0.00478548 0.00144385
20.7441 -0.00511996 0.00123021
20.8732 -0.00532648 0.00102324
21.0029 -0.005351 0.000824081
21.1332 -0.00534923 0.000632777
21.2642 -0.00533589 0.000447445
21.3958 -0.00536562 0.000299694
21.528 -0.00542006 0.000163368
21.6609 -0.00541819 5.20966e-05
21.7945 -0.0054145 -8.12089e-05
21.9288 -0.00534006 -0.000206924
22.0639 -0.00520335 -0.00032881
22.1997 -0.0049107 -0.000428449
22.3363 -0.00448224 -0.000514646
22.4736 -0.00390729 -0.000579273
22.6118 -0.003292 -0.000628645
22.7509 -0.00262682 -0.000654835
22.8908 -0.00192196 -0.000657992
23.0316 -0.00116786 -0.000647143
23.1733 -0.000381769 -0.000626626
23.316 0.000460113 -0.00059351
23.4597 0.00141888 -0.000539865
23.6044 0.00250622 -0.000465117
23.7502 0.00373359 -0.000365654
23.8971 0.00512478 -0.00023597
24.0451 0.00669954 -7.30007e-05
24.1944 0.00847697 0.000131719
24.3448 0.0104933 0.000376379
24.4966 0.0127056 0.000664721
24.6496 0.0150833 0.000999072
24.8041 0.0176171 0.00138594
24.9601 0.0202438 0.00181967
25.1175 0.0229446 0.00229714
25.2766 0.0256663 0.00281079
25.4373 0.0283925 0.00335808
25.5998 0.0311615 0.00394042
25.7641 0.0340701 0.00455793
25.9304 0.0371411 0.00520945
26.0988 0.0403227 0.00590062
26.2693 0.0436292 0.00663343
26.4421 0.0470172 0.00740276
26.6174 0.0503673 0.00818889
26.7954 0.0535499 0.00898221
26.9761 0.0564802 0.00977105
27.1598 0.0590316 0.0105366
27.3468 0.0611408 0.0112658
27.5373 0.0628275 0.0119487
27.7317 0.0641083 0.0125791
27.9302 0.0650919 0.0131546
28.1333 0.0658151 0.0136771
28.3415 0.0662158 0.0141457
28.5554 0.0661378 0.014548
28.7758 0.065431 0.0148732
29.0035 0.0640158 0.0151134
29.2396 0.0618523 0.0152593
29.4858 0.0590284 0.0153141
29.7441 0.0557625 0.015283
30.0173 0.0521355 0.0151661
30.3101 0.0479852 0.0149448
30.6297 0.0427932 0.0145609
30.9905 0.0363219 0.0139317
31.4301 0.0284921 0.0129231


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.125Nc1QuantumOneLoop/vCLAx_FRG.txt <==
-31.4301 4.17163e-08 3.69591e-17
-30.9905 1.02976e-07 2.42614e-17
-30.6297 1.46685e-07 3.37428e-17
-30.3101 1.48327e-07 8.55515e-18
-30.0173 1.23253e-07 7.99721e-18
-29.7441 6.66961e-08 -5.09082e-18
-29.4858 1.24441e-08 -2.43334e-18
-29.2396 -3.86721e-08 1.47214e-18
-29.0035 -6.22434e-08 7.66271e-18
-28.7758 -6.64335e-08 2.07694e-17
-28.5554 -4.67092e-08 2.4676e-17
-28.3415 -1.71335e-08 3.69598e-17
-28.1333 1.53618e-08 3.45201e-17
-27.9302 4.22062e-08 4.05319e-17
-27.7317 5.64194e-08 3.22918e-17
-27.5373 6.04461e-08 3.19505e-17
-27.3468 5.11387e-08 2.14519e-17
-27.1598 3.84163e-08 1.77012e-17
-26.9761 2.0224e-08 8.80716e-18
-26.7954 6.97316e-09 4.97982e-18
-26.6174 -5.61365e-09 -1.39632e-19
-26.4421 -1.04732e-08 -2.23745e-18
-26.2693 -1.39388e-08 -4.14697e-18
-26.0988 -1.11345e-08 -5.09252e-18
-25.9304 -8.03581e-09 -6.7976e-18
-25.7641 8.39464e-10 -9.01907e-18
-25.5998 1.04852e-08 -1.42514e-17
-25.4373 2.75621e-08 -2.00335e-17
-25.2766 4.53015e-08 -3.04968e-17
-25.1175 6.9907e-08 -3.94606e-17
-24.9601 8.94691e-08 -5.26102e-17
-24.8041 1.0897e-07 -6.04326e-17
-24.6496 1.11228e-07 -6.94532e-17
-24.4966 1.02599e-07 -6.91418e-17
-24.3448 6.53949e-08 -6.57195e-17
-24.1944 1.28525e-08 -5.14079e-17
-24.0451 -6.55142e-08 -3.06193e-17
-23.8971 -1.45018e-07 -2.56295e-18
-23.7502 -2.23573e-07 3.21709e-17
-23.6044 -2.67314e-07 6.42172e-17
-23.4597 -2.64361e-07 9.96302e-17
-23.316 -1.84289e-07 1.17874e-16
-23.1733 -1.70749e-08 1.34941e-16
-23.0316 2.45514e-07 1.20696e-16
-22.8908 5.98658e-07 1.03637e-16
-22.7509 1.01463e-06 4.73335e-17
-22.6118 1.47011e-06 -6.80588e-18
-22.4736 1.9019e-06 -9.774e-17
-22.3363 2.27827e-06 -1.74089e-16
-22.1997 2.51592e-06 -2.74135e-16
-22.0639 2.59513e-06 -3.42467e-16
-21.9288 2.43796e-06 -4.14291e-16
-21.7945 2.06241e-06 -4.38632e-16
-21.6609 1.42628e-06 -4.45813e-16
-21.528 6.08386e-07 -3.98757e-16
-21.3958 -3.75751e-07 -3.21456e-16
-21.2642 -1.38514e-06 -1.99157e-16
-21.1332 -2.35478e-06 -4.66512e-17
-21.0029 -3.11699e-06 1.24026e-16
-20.8732 -3.59707e-06 3.12102e-16
-20.7441 -3.65673e-06 4.7948e-16
-20.6156 -3.25728e-06 6.44816e-16
-20.4876 -2.33997e-06 7.48623e-16
-20.3602 -9.35555e-07 8.33318e-16
-20.2333 9.03059e-07 8.25159e-16
-20.1069 3.06356e-06 7.92336e-16
-19.9811 5.37927e-06 6.54592e-16
-19.8557 7.67822e-06 5.03988e-16
-19.7309 9.71894e-06 2.60646e-16
-19.6065 1.13293e-05 3.35199e-17
-19.4826 1.22671e-05 -2.52254e-16
-19.3592 1.24396e-05 -4.82705e-16
-19.2362 1.16859e-05 -7.25298e-16
-19.1137 1.00602e-05 -8.75852e-16
-18.9916 7.54033e-06 -9.93286e-16
-18.8699 4.35189e-06 -9.97896e-16
-18.7487 6.19279e-07 -9.38495e-16
-18.6278 -3.29287e-06 -7.71132e-16
-18.5074 -7.16086e-06 -5.3132e-16
-18.3873 -1.05653e-05 -2.16894e-16
-18.2676 -1.32712e-05 1.55233e-16
-18.1483 -1.49174e-05 5.45606e-16
-18.0294 -1.53586e-05 9.6224e-16
-17.9108 -1.43991e-05 1.32974e-15
-17.7926 -1.20627e-05 1.68734e-15
-17.6748 -8.38739e-06 1.93281e-15
-17.5572 -3.59291e-06 2.14065e-15
-17.4401 2.04611e-06 2.19261e-15
-17.3232 8.1542e-06 2.19799e-15
-17.2067 1.42885e-05 2.03311e-15
-17.0905 2.00198e-05 1.83615e-15
-16.9746 2.48593e-05 1.48592e-15
-16.859 2.84595e-05 1.13881e-15
-16.7437 3.04251e-05 6.81797e-16
-16.6288 3.06163e-05 2.74781e-16
-16.5141 2.88435e-05 -1.83714e-16
-16.3997 2.52492e-05 -5.46273e-16
-16.2856 1.9898e-05 -9.00158e-16
-16.1717 1.32115e-05 -1.12552e-15
-16.0582 5.47726e-06 -1.29281e-15
-15.9449 -2.68745e-06 -1.32131e-15
-15.8319 -1.0873e-05 -1.26126e-15
-15.7191 -1.8408e-05 -1.07815e-15
-15.6066 -2.49003e-05 -7.98324e-16
-15.4943 -2.9784e-05 -4.34734e-16
-15.3823 -3.28211e-05 1.37262e-17
-15.2705 -3.36845e-05 4.90044e-16
-15.159 -3.2382e-05 1.02619e-15
-15.0477 -2.88961e-05 1.52719e-15
-14.9367 -2.34997e-05 2.05682e-15
-14.8258 -1.64735e-05 2.4914e-15
-14.7152 -8.2948e-06 2.9253e-15
-14.6049 5.45906e-07 3.21645e-15
-14.4947 9.48963e-06 3.48555e-15
-14.3848 1.79748e-05 3.58226e-15
-14.275 2.55095e-05 3.64718e-15
-14.1655 3.16079e-05 3.53139e-15
-14.0562 3.59758e-05 3.38661e-15
-13.9471 3.83153e-05 3.0736e-15
-13.8382 3.86055e-05 2.74616e-15
-13.7294 3.67843e-05 2.28127e-15
-13.6209 3.31065e-05 1.82535e-15
-13.5126 2.77225e-05 1.27642e-15
-13.4044 2.10963e-05 7.6474e-16
-13.2965 1.3511e-05 2.12396e-16
-13.1887 5.5298e-06 -2.73918e-16
-13.0811 -2.53847e-06 -7.47655e-16
-12.9737 -1.01525e-05 -1.13152e-15
-12.8664 -1.70788e-05 -1.45581e-15
-12.7593 -2.28973e-05 -1.67601e-15
-12.6524 -2.7518e-05 -1.80196e-15
-12.5457 -3.0698e-05 -1.82359e-15
-12.4391 -3.2511e-05 -1.73371e-15
-12.3327 -3.28961e-05 -1.55468e-15
-12.2265 -3.20632e-05 -1.26516e-15
-12.1204 -3.00928e-05 -9.15743e-16
-12.0144 -2.72696e-05 -4.73281e-16
-11.9086 -2.37491e-05 -1.01691e-17
-11.803 -1.98172e-05 5.17819e-16
-11.6975 -1.5635e-05 1.02452e-15
-11.5922 -1.1427e-05 1.56533e-15
-11.487 -7.30947e-06 2.04757e-15
-11.3819 -3.4097e-06 2.53727e-15
-11.277 2.22318e-07 2.94084e-15
-11.1722 3.56126e-06 3.33401e-15
-11.0676 6.61774e-06 3.62421e-15
-10.9631 9.44988e-06 3.89494e-15
-10.8587 1.21063e-05 4.05308e-15
-10.7545 1.46996e-05 4.18697e-15
-10.6503 1.72893e-05 4.19901e-15
-10.5463 2.00134e-05 4.17972e-15
-10.4425 2.29171e-05 4.02267e-15
-10.3387 2.61387e-05 3.81994e-15
-10.2351 2.9686e-05 3.45298e-15
-10.1316 3.36728e-05 3.0175e-15
-10.0282 3.80427e-05 2.38359e-15
-9.92496 4.28549e-05 1.65681e-15
-9.82181 4.79557e-05 7.00416e-16
-9.71877 5.33128e-05 -3.61398e-16
-9.61583 5.86373e-05 -1.66294e-15
-9.51301 6.37709e-05 -3.0517e-15
-9.4103 6.82631e-05 -4.64741e-15
-9.30769 7.18175e-05 -6.26199e-15
-9.20518 7.38341e-05 -7.98994e-15
-9.10278 7.39189e-05 -9.60765e-15
-9.00048 7.14041e-05 -1.11781e-14
-8.89828 6.59175e-05 -1.24542e-14
-8.79618 5.68924e-05 -1.34705e-14
-8.69417 4.41816e-05 -1.39813e-14
-8.59226 2.75613e-05 -1.40047e-14
-8.49044 7.35852e-06 -1.33362e-14
-8.38872 -1.60511e-05 -1.19982e-14
-8.28708 -4.16498e-05 -9.87271e-15
-8.18554 -6.82894e-05 -7.00464e-15
-8.08408 -9.41824e-05 -3.40591e-15
-7.98271 -0.000117421 8.4387e-16
-7.88143 -0.0001356 5.57428e-15
-7.78023 -0.000146323 1.06785e-14
-7.67911 -0.000146984 1.5824e-14
-7.57807 -0.000135234 2.09043e-14
-7.47712 -0.000108918 2.54491e-14
-7.37624 -6.646e-05 2.94025e-14
-7.27544 -6.92257e-06 3.22064e-14
-7.17471 6.97257e-05 3.39185e-14
-7.07406 0.000162486 3.39616e-14
-6.97348 0.000269221 3.25725e-14
-6.87298 0.000386546 2.92279e-14
-6.77254 0.000509901 2.43956e-14
-6.67218 0.000633553 1.7672e-14
-6.57188 0.000750842 9.77634e-15
-6.47166 0.000854406 4.58866e-16
-6.37149 0.00093653 -9.32784e-15
-6.2714 0.000989677 -1.96752e-14
-6.17136 0.00100681 -2.94761e-14
-6.07139 0.000982277 -3.87128e-14
-5.97148 0.000911864 -4.62444e-14
-5.87163 0.000794001 -5.20227e-14
-5.77184 0.00062934 -5.50414e-14
-5.67211 0.000422144 -5.53271e-14
-5.57243 0.000179129 -5.21741e-14
-5.47281 -8.90184e-05 -4.57712e-14
-5.37325 -0.000369727 -3.58583e-14
-5.27373 -0.000646942 -2.28366e-14
-5.17427 -0.000904141 -6.96363e-15
-5.07487 -0.00112266 1.11673e-14
-4.97551 -0.00128542 3.07935e-14
-4.8762 -0.00137517 5.12308e-14
-4.77694 -0.00137852 7.13122e-14
-4.67772 -0.00128411 9.04218e-14
-4.57855 -0.00108635 1.07165e-13
-4.47943 -0.000783701 1.21188e-13
-4.38035 -0.000381426 1.31076e-13
-4.28131 0.000109775 1.36923e-13
-4.18232 0.000672753 1.37488e-13
-4.08336 0.00128441 1.33448e-13
-3.98445 0.00191729 1.23898e-13
-3.88557 0.00253852 1.10145e-13
-3.78673 0.00311481 9.16901e-14
-3.68793 0.00360896 7.04257e-14
-3.58916 0.00398892 4.6248e-14
-3.49043 0.00422079 2.14702e-14
-3.39173 0.00428243 -3.72936e-15
-3.29307 0.0041516 -2.68805e-14
-3.19443 0.00382437 -4.76982e-14
-3.09583 0.00329716 -6.38855e-14
-2.99725 0.0025898 -7.52803e-14
-2.89871 0.00172057 -8.00954e-14
-2.80019 0.000733652 -7.85006e-14
-2.7017 -0.000333113 -6.94952e-14
-2.60323 -0.00141671 -5.37035e-14
-2.50479 -0.00246776 -3.10678e-14
-2.40638 -0.00341543 -2.66638e-15
-2.30798 -0.004211 3.06429e-14
-2.20961 -0.00479007 6.74696e-14
-2.11126 -0.00511801 1.06223e-13
-2.01293 -0.00515095 1.45468e-13
-1.91462 -0.0048795 1.8319e-13
-1.81632 -0.00429107 2.18216e-13
-1.71804 -0.00340744 2.48463e-13
-1.61978 -0.00225239 2.73322e-13
-1.52154 -0.000877702 2.90957e-13
-1.42331 0.000658177 3.01516e-13
-1.32509 0.0022821 3.03675e-13
-1.22689 0.00390911 2.98413e-13
-1.12869 0.00546029 2.85061e-13
-1.03051 0.00683727 2.65361e-13
-0.932337 0.00797612 2.39324e-13
-0.834173 0.00878017 2.09277e-13
-0.736016 0.00922398 1.75816e-13
-0.637867 0.00922492 1.41535e-13
-0.539723 0.00881956 1.07427e-13
-0.441585 0.00794172 7.59491e-14
-0.343451 0.0067137 4.82244e-14
-0.24532 0.00506442 2.61539e-14
-0.147191 0.00324344 1.06599e-14
-0.0490634 0.00107206 2.81031e-15
0.0490634 -2.17605e-06 1.87809e-15
0.147191 9.25311e-05 1.95452e-15
0.24532 1.78509e-05 1.9953e-15
0.343451 4.81173e-05 1.8237e-15
0.441585 6.09338e-06 1.7701e-15
0.539723 1.95459e-05 1.49713e-15
0.637867 -6.84696e-06 1.42013e-15
0.736016 1.08043e-06 1.13124e-15
0.834173 -1.41938e-05 1.09605e-15
0.932337 -7.80025e-06 8.42606e-16
1.03051 -1.45524e-05 8.77332e-16
1.12869 -8.59395e-06 6.67288e-16
1.22689 -9.34906e-06 7.66818e-16
1.32509 -4.22491e-06 5.86336e-16
1.42331 -1.61363e-06 7.27163e-16
1.52154 1.64774e-06 5.55706e-16
1.61978 5.22002e-06 7.182e-16
1.71804 5.66388e-06 5.45526e-16
1.81632 8.43784e-06 7.19523e-16
1.91462 5.67794e-06 5.46945e-16
2.01293 6.80751e-06 7.31474e-16
2.11126 1.22832e-06 5.68831e-16
2.20961 7.84317e-07 7.6501e-16
2.30798 -6.55584e-06 6.24194e-16
2.40638 -7.82886e-06 8.31065e-16
2.50479 -1.5511e-05 7.09295e-16
2.60323 -1.65825e-05 9.14466e-16
2.7017 -2.32249e-05 8.12903e-16
2.80019 -2.31791e-05 1.00083e-15
2.89871 -2.77871e-05 9.03375e-16
2.99725 -2.61206e-05 1.05465e-15
3.09583 -2.82924e-05 9.51795e-16
3.19443 -2.50404e-05 1.04963e-15
3.29307 -2.49858e-05 9.32412e-16
3.39173 -2.06647e-05 9.668e-16
3.49043 -1.90568e-05 8.34179e-16
3.58916 -1.44682e-05 8.08109e-16
3.68793 -1.21911e-05 6.67861e-16
3.78673 -8.16633e-06 5.92489e-16
3.88557 -6.04916e-06 4.59097e-16
3.98445 -3.21912e-06 3.53814e-16
4.08336 -1.83228e-06 2.45361e-16
4.18232 -4.88026e-07 1.29805e-16
4.28131 -4.83872e-08 6.11583e-17
4.38035 -1.15286e-07 -4.68048e-17
4.47943 -5.04957e-07 -6.72872e-17
4.57855 -1.61747e-06 -1.57229e-16
4.67772 -2.48762e-06 -1.29088e-16
4.77694 -4.1255e-06 -1.97072e-16
4.8762 -5.03995e-06 -1.27929e-16
4.97551 -6.67859e-06 -1.78462e-16
5.07487 -7.25146e-06 -8.10177e-17
5.17427 -8.48565e-06 -1.20535e-16
5.27373 -8.47884e-06 -1.23831e-17
5.37325 -9.09406e-06 -5.1497e-17
5.47281 -8.45755e-06 5.17434e-17
5.57243 -8.44112e-06 6.00583e-18
5.67211 -7.29636e-06 9.16563e-17
5.77184 -6.7966e-06 3.34179e-17
5.87163 -5.37783e-06 9.40858e-17
5.97148 -4.63127e-06 2.45646e-17
6.07139 -3.20751e-06 5.88135e-17
6.17136 -2.45882e-06 -1.66376e-17
6.2714 -1.2609e-06 -4.2534e-18
6.37149 -6.978e-07 -7.69341e-17
6.47166 1.3105e-07 -7.69585e-17
6.57188 4.13682e-07 -1.35492e-16
6.67218 8.35243e-07 -1.38174e-16
6.77254 8.38988e-07 -1.74568e-16
6.87298 9.07417e-07 -1.72584e-16
6.97348 7.07953e-07 -1.8132e-16
7.07406 5.37017e-07 -1.69907e-16
7.17471 2.47683e-07 -1.50863e-16
7.27544 -2.92792e-08 -1.30043e-16
7.37624 -2.95259e-07 -8.763e-17
7.47712 -5.6095e-07 -6.09763e-17
7.57807 -7.19642e-07 -3.17921e-18
7.67911 -8.96222e-07 2.36047e-17
7.78023 -9.08134e-07 8.73362e-17
7.88143 -9.65492e-07 1.07481e-16
7.98271 -8.36052e-07 1.6741e-16
8.08408 -7.86375e-07 1.75352e-16
8.18554 -5.54866e-07 2.2389e-16
8.28708 -4.38004e-07 2.15845e-16
8.38872 -1.60344e-07 2.48837e-16
8.49044 -2.58379e-08 2.24907e-16
8.59226 2.42919e-07 2.41065e-16
8.69417 3.51617e-07 2.03587e-16
8.79618 5.70309e-07 2.05798e-16
8.89828 6.25705e-07 1.59677e-16
9.00048 7.73142e-07 1.51667e-16
9.10278 7.66471e-07 1.02692e-16
9.20518 8.40723e-07 9.00817e-17
9.30769 7.78885e-07 4.41366e-17
9.4103 7.91941e-07 3.16827e-17
9.51301 6.9131e-07 -6.90438e-18
9.61583 6.62098e-07 -1.54699e-17
9.71877 5.42079e-07 -4.39095e-17
9.82181 4.90381e-07 -4.64898e-17
9.92496 3.68671e-07 -6.40628e-17
10.0282 3.11301e-07 -6.02962e-17
10.1316 2.01553e-07 -6.77464e-17
10.2351 1.50891e-07 -5.86421e-17
10.3387 6.23841e-08 -5.80172e-17
10.4425 2.65232e-08 -4.54139e-17
10.5463 -3.51562e-08 -3.89431e-17
10.6503 -5.17082e-08 -2.50495e-17
10.7545 -8.39611e-08 -1.54088e-17
10.8587 -7.98681e-08 -2.61417e-18
10.9631 -8.29633e-08 7.80726e-18
11.0676 -6.02452e-08 1.71414e-17
11.1722 -3.77802e-08 2.6096e-17
11.277 -2.30182e-09 2.99125e-17
11.3819 3.83103e-08 3.55399e-17
11.487 7.67694e-08 3.20667e-17
11.5922 1.24591e-07 3.30115e-17
11.6975 1.53422e-07 2.11472e-17
11.803 1.95637e-07 1.68261e-17
11.9086 2.01922e-07 -3.63552e-18
12.0144 2.2678e-07 -1.2866e-17
12.1204 2.00766e-07 -4.07422e-17
12.2265 2.00984e-07 -5.32907e-17
12.3327 1.39372e-07 -8.63746e-17
12.4391 1.14727e-07 -9.98631e-17
12.5457 2.24833e-08 -1.34547e-16
12.6524 -1.95273e-08 -1.45418e-16
12.7593 -1.29658e-07 -1.7768e-16
12.8664 -1.7549e-07 -1.82812e-16
12.9737 -2.85747e-07 -2.08656e-16
13.0811 -3.19379e-07 -2.05078e-16
13.1887 -4.11233e-07 -2.21354e-16
13.2965 -4.18619e-07 -2.07742e-16
13.4044 -4.77396e-07 -2.12734e-16
13.5126 -4.5068e-07 -1.89675e-16
13.6209 -4.69443e-07 -1.8389e-16
13.7294 -4.09874e-07 -1.54061e-16
13.8382 -3.91556e-07 -1.39698e-16
13.9471 -3.10196e-07 -1.07308e-16
14.0562 -2.67168e-07 -8.85482e-17
14.1655 -1.8275e-07 -5.89929e-17
14.275 -1.33454e-07 -4.03339e-17
14.3848 -6.74803e-08 -1.87912e-17
14.4947 -3.07141e-08 -4.45859e-18
14.6049 -9.79312e-10 5.22219e-18
14.7152 1.04154e-08 1.27005e-17
14.8258 -4.35012e-09 8.9337e-18
14.9367 -2.07454e-08 9.18059e-18
15.0477 -7.59589e-08 -6.82623e-18
15.159 -1.11485e-07 -1.1902e-17
15.2705 -1.92293e-07 -3.65159e-17
15.3823 -2.30671e-07 -4.32825e-17
15.4943 -3.16526e-07 -7.12516e-17
15.6066 -3.39829e-07 -7.54473e-17
15.7191 -4.1093e-07 -1.01224e-16
15.8319 -4.05549e-07 -9.92008e-17
15.9449 -4.48224e-07 -1.18453e-16
16.0582 -4.08872e-07 -1.08527e-16
16.1717 -4.18532e-07 -1.19185e-16
16.2856 -3.49599e-07 -1.01576e-16
16.3997 -3.31107e-07 -1.03696e-16
16.5141 -2.4557e-07 -8.13667e-17
16.6288 -2.11355e-07 -7.72997e-17
16.7437 -1.2757e-07 -5.46824e-17
16.859 -9.37466e-08 -4.77874e-17
16.9746 -3.04566e-08 -2.94364e-17
17.0905 -1.14457e-08 -2.32458e-17
17.2067 1.80586e-08 -1.27034e-17
17.3232 1.49205e-08 -9.544e-18
17.4401 7.44326e-09 -8.37757e-18
17.5572 -1.50763e-08 -8.76117e-18
17.6748 -5.15965e-08 -1.63981e-17
17.7926 -8.19087e-08 -1.92121e-17
17.9108 -1.31944e-07 -3.33831e-17
18.0294 -1.54932e-07 -3.65895e-17
18.1483 -2.01858e-07 -5.41919e-17
18.2676 -2.05415e-07 -5.57151e-17
18.3873 -2.37531e-07 -7.34373e-17
18.5074 -2.16935e-07 -7.15968e-17
18.6278 -2.30205e-07 -8.6675e-17
18.7487 -1.88648e-07 -8.06562e-17
18.8699 -1.85803e-07 -9.13636e-17
18.9916 -1.31979e-07 -8.14729e-17
19.1137 -1.19761e-07 -8.72809e-17
19.2362 -6.46995e-08 -7.46775e-17
19.3592 -5.12236e-08 -7.58072e-17
19.4826 -5.7455e-09 -6.21183e-17
19.6065 1.53504e-09 -5.92741e-17
19.7309 2.9059e-08 -4.60949e-17
19.8557 2.56014e-08 -4.02088e-17
19.9811 3.19284e-08 -2.87658e-17
20.1069 1.86968e-08 -2.06466e-17
20.2333 7.82334e-09 -1.16004e-17
20.3602 -8.04122e-09 -1.92672e-18
20.4876 -2.65052e-08 4.31395e-18
20.6156 -3.59574e-08 1.45714e-17
20.7441 -5.34233e-08 1.74383e-17
20.8732 -5.26808e-08 2.6806e-17
21.0029 -6.71282e-08 2.56293e-17
21.1332 -5.89139e-08 3.27331e-17
21.2642 -7.13999e-08 2.76616e-17
21.3958 -5.80185e-08 3.19834e-17
21.528 -6.665e-08 2.40645e-17
21.6609 -4.81291e-08 2.58041e-17
21.7945 -5.17831e-08 1.63602e-17
21.9288 -3.16891e-08 1.60627e-17
22.0639 -3.38296e-08 6.65306e-18
22.1997 -1.78045e-08 5.41209e-18
22.3363 -2.10428e-08 -1.99857e-18
22.4736 -1.05587e-08 -2.65182e-18
22.6118 -1.32679e-08 -6.31877e-18
22.7509 -6.27456e-09 -5.30436e-18
22.8908 -6.31904e-09 -4.6744e-18
23.0316 -1.78525e-09 -2.05642e-18
23.1733 2.07212e-10 1.94701e-18
23.316 1.17441e-09 5.03114e-18
23.4597 2.84635e-09 1.04288e-17
23.6044 -8.97184e-10 1.24058e-17
23.7502 -1.1653e-09 1.70553e-17
23.8971 -9.05746e-09 1.67603e-17
24.0451 -1.10624e-08 1.92179e-17
24.1944 -2.08244e-08 1.64248e-17
24.3448 -2.29664e-08 1.64233e-17
24.4966 -3.1634e-08 1.20257e-17
24.6496 -3.19828e-08 1.04171e-17
24.8041 -3.72062e-08 5.98925e-18
24.9601 -3.46844e-08 4.09726e-18
25.1175 -3.58551e-08 1.01576e-18
25.2766 -3.10167e-08 -1.88795e-19
25.4373 -2.95022e-08 -1.43787e-18
25.5998 -2.40654e-08 -1.84022e-18
25.7641 -2.18822e-08 -1.90488e-18
25.9304 -1.69093e-08 -2.18587e-18
26.0988 -1.46185e-08 -2.43769e-18
26.2693 -9.03942e-09 -3.41974e-18
26.4421 -5.17091e-09 -5.00689e-18
26.6174 3.13371e-09 -6.84266e-18
26.7954 9.73196e-09 -9.95334e-18
26.9761 2.04364e-08 -1.18805e-17
27.1598 2.71837e-08 -1.57535e-17
27.3468 3.50623e-08 -1.65549e-17
27.5373 3.54181e-08 -2.00024e-17
27.7317 3.30532e-08 -1.87645e-17
27.9302 2.22339e-08 -2.07511e-17
28.1333 8.17876e-09 -1.74025e-17
28.3415 -8.22998e-09 -1.73376e-17
28.5554 -2.25552e-08 -1.29669e-17
28.7758 -2.68134e-08 -1.09677e-17
29.0035 -2.24252e-08 -8.11408e-18
29.2396 1.36476e-09 -5.33028e-18
29.4858 3.03284e-08 -7.79127e-18
29.7441 7.28762e-08 -5.80348e-18
30.0173 1.0089e-07 -1.64828e-17
30.3101 1.23026e-07 -1.45786e-17
30.6297 1.09044e-07 -3.04414e-17
30.9905 8.10593e-08 -2.14608e-17
31.4301 2.47474e-08 -2.34916e-17


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.125Nc1QuantumOneLoop/vCLRDiaP_FRG.txt <==
-31.4301 0.028492 0.012923
-30.9905 0.0363218 0.0139317
-30.6297 0.042793 0.0145609
-30.3101 0.047985 0.0149447
-30.0173 0.0521353 0.0151661
-29.7441 0.0557623 0.0152829
-29.4858 0.0590281 0.0153141
-29.2396 0.061852 0.0152593
-29.0035 0.0640155 0.0151133
-28.7758 0.0654306 0.0148732
-28.5554 0.0661374 0.014548
-28.3415 0.0662154 0.0141456
-28.1333 0.0658146 0.013677
-27.9302 0.0650914 0.0131546
-27.7317 0.0641078 0.012579
-27.5373 0.062827 0.0119487
-27.3468 0.0611402 0.0112658
-27.1598 0.059031 0.0105366
-26.9761 0.0564795 0.00977101
-26.7954 0.0535493 0.00898217
-26.6174 0.0503665 0.00818884
-26.4421 0.0470164 0.00740272
-26.2693 0.0436284 0.0066334
-26.0988 0.0403218 0.00590061
-25.9304 0.0371401 0.00520947
-25.7641 0.034069 0.004558
-25.5998 0.0311602 0.00394054
-25.4373 0.028391 0.00335823
-25.2766 0.0256646 0.00281091
-25.1175 0.0229428 0.00229715
-24.9601 0.0202419 0.00181956
-24.8041 0.0176152 0.00138579
-24.6496 0.0150814 0.000998993
-24.4966 0.0127036 0.000664729
-24.3448 0.0104913 0.000376372
-24.1944 0.00847493 0.000131621
-24.0451 0.00669747 -7.31188e-05
-23.8971 0.00512268 -0.000236012
-23.7502 0.00373146 -0.000365672
-23.6044 0.00250405 -0.00046521
-23.4597 0.00141668 -0.000539977
-23.316 0.000457884 -0.000593555
-23.1733 -0.000384032 -0.000626671
-23.0316 -0.00117016 -0.000647256
-22.8908 -0.00192429 -0.000658081
-22.7509 -0.00262918 -0.000654879
-22.6118 -0.0032944 -0.000628737
-22.4736 -0.00390972 -0.000579387
-22.3363 -0.00448471 -0.000514703
-22.1997 -0.0049132 -0.000428532
-22.0639 -0.00520589 -0.00032893
-21.9288 -0.00534264 -0.000207
-21.7945 -0.00541712 -8.12897e-05
-21.6609 -0.00542085 5.19692e-05
-21.528 -0.00542275 0.000163282
-21.3958 -0.00536835 0.000299604
-21.2642 -0.00533866 0.000447315
-21.1332 -0.00535204 0.000632681
-21.0029 -0.00535385 0.000823982
-20.8732 -0.00532938 0.0010231
-20.7441 -0.00512291 0.00123011
-20.6156 -0.00478847 0.00144373
-20.4876 -0.00433685 0.00167929
-20.3602 -0.00389379 0.00190364
-20.2333 -0.00344994 0.00212192
-20.1069 -0.00301882 0.00231039
-19.9811 -0.00249969 0.00254093
-19.8557 -0.00196763 0.00279933
-19.7309 -0.00141276 0.00310201
-19.6065 -0.000851614 0.00340552
-19.4826 -0.000296231 0.00368334
-19.3592 0.000524865 0.00398955
-19.2362 0.00153323 0.00430509
-19.1137 0.00267588 0.00465283
-18.9916 0.00374659 0.0049883
-18.8699 0.00476012 0.00531309
-18.7487 0.00586971 0.0056536
-18.6278 0.00708651 0.006026
-18.5074 0.00852318 0.00648024
-18.3873 0.0100652 0.00699613
-18.2676 0.0117322 0.00755721
-18.1483 0.013567 0.0081429
-18.0294 0.0155999 0.00877451
-17.9108 0.017961 0.00946529
-17.7926 0.0204547 0.0101999
-17.6748 0.0229547 0.0109363
-17.5572 0.0254678 0.0116595
-17.4401 0.0279912 0.0123643
-17.3232 0.0306586 0.0130727
-17.2067 0.0333465 0.0137741
-17.0905 0.0360899 0.0144489
-16.9746 0.0388138 0.0150754
-16.859 0.0416533 0.0156409
-16.7437 0.0444815 0.0161331
-16.6288 0.0473482 0.0165322
-16.5141 0.0501983 0.0168402
-16.3997 0.0529616 0.0170513
-16.2856 0.0556525 0.0171895
-16.1717 0.0582041 0.0172477
-16.0582 0.0607245 0.0172464
-15.9449 0.0631352 0.0171932
-15.8319 0.0654043 0.0170777
-15.7191 0.0676159 0.0169367
-15.6066 0.0696788 0.0167458
-15.4943 0.0717658 0.0165432
-15.3823 0.0738046 0.0163288
-15.2705 0.0758595 0.0160884
-15.159 0.0779139 0.0158424
-15.0477 0.0797894 0.0155511
-14.9367 0.0815514 0.0152539
-14.8258 0.0828544 0.0149192
-14.7152 0.0840604 0.0146156
-14.6049 0.0848213 0.0143093
-14.4947 0.0855898 0.0140236
-14.3848 0.0862324 0.0137623
-14.275 0.0868136 0.0134656
-14.1655 0.0873787 0.0131411
-14.0562 0.0875734 0.0127184
-13.9471 0.0875454 0.0122077
-13.8382 0.0869145 0.0116218
-13.7294 0.0859004 0.0109393
-13.6209 0.0844742 0.0102213
-13.5126 0.0827569 0.00946015
-13.4044 0.0808922 0.00868692
-13.2965 0.0789434 0.00789529
-13.1887 0.0770102 0.0070855
-13.0811 0.0749326 0.00624884
-12.9737 0.0726955 0.00536123
-12.8664 0.0701942 0.00443581
-12.7593 0.0675231 0.00351385
-12.6524 0.0647351 0.00264217
-12.5457 0.0619454 0.00182853
-12.4391 0.0591006 0.00106384
-12.3327 0.0564088 0.000374772
-12.2265 0.0536958 -0.000246757
-12.1204 0.0511859 -0.0008272
-12.0144 0.0486728 -0.00135242
-11.9086 0.0462169 -0.00185886
-11.803 0.0437627 -0.00230726
-11.6975 0.0413167 -0.00273832
-11.5922 0.0389766 -0.0031077
-11.487 0.0367292 -0.00344919
-11.3819 0.034596 -0.00375441
-11.277 0.0324566 -0.00410378
-11.1722 0.0304622 -0.00439078
-11.0676 0.0283537 -0.00469695
-10.9631 0.0264483 -0.00494964
-10.8587 0.0245303 -0.00523113
-10.7545 0.0227246 -0.00549867
-10.6503 0.0209288 -0.00579323
-10.5463 0.0192614 -0.00608644
-10.4425 0.0175213 -0.00640477
-10.3387 0.0160357 -0.00668224
-10.2351 0.0144618 -0.00696208
-10.1316 0.01296 -0.00730459
-10.0282 0.011489 -0.00763759
-9.92496 0.0099615 -0.00799108
-9.82181 0.00851936 -0.00829123
-9.71877 0.0072627 -0.00863512
-9.61583 0.00594866 -0.00894902
-9.51301 0.00469102 -0.00932847
-9.4103 0.00343584 -0.00963377
-9.30769 0.00187637 -0.0100785
-9.20518 0.000566058 -0.0103327
-9.10278 -0.000836464 -0.0105796
-9.00048 -0.00211193 -0.0107951
-8.89828 -0.0032192 -0.0111094
-8.79618 -0.00439457 -0.0113549
-8.69417 -0.00592761 -0.011679
-8.59226 -0.00717953 -0.0117364
-8.49044 -0.00887511 -0.0120014
-8.38872 -0.0103859 -0.0120381
-8.28708 -0.0121171 -0.0121562
-8.18554 -0.0138266 -0.0123316
-8.08408 -0.015639 -0.0125781
-7.98271 -0.0173879 -0.0126532
-7.88143 -0.0194393 -0.0129052
-7.78023 -0.0206984 -0.0127442
-7.67911 -0.0218622 -0.012626
-7.57807 -0.0229941 -0.0124457
-7.47712 -0.0236172 -0.0121127
-7.37624 -0.0241327 -0.0115448
-7.27544 -0.0242684 -0.0107582
-7.17471 -0.0238874 -0.00967622
-7.07406 -0.0234247 -0.00853942
-6.97348 -0.0226431 -0.00735926
-6.87298 -0.0216063 -0.00612353
-6.77254 -0.0204851 -0.00496125
-6.67218 -0.0191849 -0.00375858
-6.57188 -0.0179155 -0.00265774
-6.47166 -0.0166406 -0.00151122
-6.37149 -0.0154208 -0.000508632
-6.2714 -0.0142373 0.000559315
-6.17136 -0.0132268 0.00138453
-6.07139 -0.0122502 0.00223954
-5.97148 -0.0115637 0.00270022
-5.87163 -0.0107771 0.00319915
-5.77184 -0.010101 0.00321222
-5.67211 -0.00914358 0.00333035
-5.57243 -0.00817493 0.00295801
-5.47281 -0.00678736 0.00287247
-5.37325 -0.00529868 0.00241851
-5.27373 -0.00340053 0.00248701
-5.17427 -0.00148775 0.00229113
-5.07487 0.000773645 0.0028345
-4.97551 0.00302547 0.00317104
-4.8762 0.00545222 0.00431105
-4.77694 0.00767542 0.00516848
-4.67772 0.00995103 0.00682204
-4.57855 0.0118542 0.00802667
-4.47943 0.0137292 0.010017
-4.38035 0.0150321 0.011308
-4.28131 0.0163408 0.0134324
-4.18232 0.0171202 0.0146661
-4.08336 0.0177045 0.0167187
-3.98445 0.0175632 0.0175713
-3.88557 0.0170959 0.019256
-3.78673 0.0157583 0.0193624
-3.68793 0.013907 0.0202416
-3.58916 0.0110612 0.0188464
-3.49043 0.0077789 0.0183658
-3.39173 0.00403204 0.0148469
-3.29307 4.21613e-05 0.0124968
-3.19443 -0.00351605 0.0059992
-3.09583 -0.00716973 0.00134613
-2.99725 -0.00783877 -0.0069383
-2.89871 -0.00926234 -0.0128484
-2.80019 -0.00458523 -0.0194749
-2.7017 -0.0024384 -0.0230211
-2.60323 0.0045993 -0.0233143
-2.50479 0.00731598 -0.0217181
-2.40638 0.0105766 -0.0170334
-2.30798 0.010462 -0.013565
-2.20961 0.0100334 -0.00954093
-2.11126 0.00844588 -0.00715277
-2.01293 0.00729915 -0.00494079
-1.91462 0.00567812 -0.00380507
-1.81632 0.00474767 -0.00288277
-1.71804 0.00355977 -0.00255085
-1.61978 0.0032688 -0.00224015
-1.52154 0.00251323 -0.00231615
-1.42331 0.00263682 -0.00230473
-1.32509 0.00220823 -0.00254567
-1.22689 0.00279011 -0.00260917
-1.12869 0.00257837 -0.00289809
-1.03051 0.00339641 -0.00298099
-0.932337 0.00331757 -0.00326837
-0.834173 0.00442969 -0.00329178
-0.736016 0.00439305 -0.00352952
-0.637867 0.005653 -0.00343872
-0.539723 0.0056345 -0.00354398
-0.441585 0.00720069 -0.00320103
-0.343451 0.00712157 -0.00303193
-0.24532 0.00878797 -0.00231814
-0.147191 0.00837344 -0.0016769
-0.0490634 0.00930858 -0.00054049
0.0490634 0.00930858 0.00054049
0.147191 0.00837344 0.0016769
0.24532 0.00878797 0.00231814
0.343451 0.00712157 0.00303193
0.441585 0.00720069 0.00320103
0.539723 0.0056345 0.00354398
0.637867 0.005653 0.00343872
0.736016 0.00439305 0.00352952
0.834173 0.00442969 0.00329178
0.932337 0.00331757 0.00326837
1.03051 0.00339641 0.00298099
1.12869 0.00257837 0.00289809
1.22689 0.00279011 0.00260917
1.32509 0.00220823 0.00254567
1.42331 0.00263682 0.00230473
1.52154 0.00251323 0.00231615
1.61978 0.0032688 0.00224015
1.71804 0.00355977 0.00255085
1.81632 0.00474767 0.00288277
1.91462 0.00567812 0.00380507
2.01293 0.00729915 0.00494079
2.11126 0.00844588 0.00715277
2.20961 0.0100334 0.00954093
2.30798 0.010462 0.013565
2.40638 0.0105766 0.0170334
2.50479 0.00731598 0.0217181
2.60323 0.0045993 0.0233143
2.7017 -0.0024384 0.0230211
2.80019 -0.00458523 0.0194749
2.89871 -0.00926234 0.0128484
2.99725 -0.00783877 0.0069383
3.09583 -0.00716973 -0.00134613
3.19443 -0.00351605 -0.0059992
3.29307 4.21613e-05 -0.0124968
3.39173 0.00403204 -0.0148469
3.49043 0.0077789 -0.0183658
3.58916 0.0110612 -0.0188464
3.68793 0.013907 -0.0202416
3.78673 0.0157583 -0.0193624
3.88557 0.0170959 -0.019256
3.98445 0.0175632 -0.0175713
4.08336 0.0177045 -0.0167187
4.18232 0.0171202 -0.0146661
4.28131 0.0163408 -0.0134324
4.38035 0.0150321 -0.011308
4.47943 0.0137292 -0.010017
4.57855 0.0118542 -0.00802667
4.67772 0.00995103 -0.00682204
4.77694 0.00767542 -0.00516848
4.8762 0.00545222 -0.00431105
4.97551 0.00302547 -0.00317104
5.07487 0.000773645 -0.0028345
5.17427 -0.00148775 -0.00229113
5.27373 -0.00340053 -0.00248701
5.37325 -0.00529868 -0.00241851
5.47281 -0.00678736 -0.00287247
5.57243 -0.00817493 -0.00295801
5.67211 -0.00914358 -0.00333035
5.77184 -0.010101 -0.00321222
5.87163 -0.0107771 -0.00319915
5.97148 -0.0115637 -0.00270022
6.07139 -0.0122502 -0.00223954
6.17136 -0.0132268 -0.00138453
6.2714 -0.0142373 -0.000559315
6.37149 -0.0154208 0.000508632
6.47166 -0.0166406 0.00151122
6.57188 -0.0179155 0.00265774
6.67218 -0.0191849 0.00375858
6.77254 -0.0204851 0.00496125
6.87298 -0.0216063 0.00612353
6.97348 -0.0226431 0.00735926
7.07406 -0.0234247 0.00853942
7.17471 -0.0238874 0.00967622
7.27544 -0.0242684 0.0107582
7.37624 -0.0241327 0.0115448
7.47712 -0.0236172 0.0121127
7.57807 -0.0229941 0.0124457
7.67911 -0.0218622 0.012626
7.78023 -0.0206984 0.0127442
7.88143 -0.0194393 0.0129052
7.98271 -0.0173879 0.0126532
8.08408 -0.015639 0.0125781
8.18554 -0.0138266 0.0123316
8.28708 -0.0121171 0.0121562
8.38872 -0.0103859 0.0120381
8.49044 -0.00887511 0.0120014
8.59226 -0.00717953 0.0117364
8.69417 -0.00592761 0.011679
8.79618 -0.00439457 0.0113549
8.89828 -0.0032192 0.0111094
9.00048 -0.00211193 0.0107951
9.10278 -0.000836464 0.0105796
9.20518 0.000566058 0.0103327
9.30769 0.00187637 0.0100785
9.4103 0.00343584 0.00963377
9.51301 0.00469102 0.00932847
9.61583 0.00594866 0.00894902
9.71877 0.0072627 0.00863512
9.82181 0.00851936 0.00829123
9.92496 0.0099615 0.00799108
10.0282 0.011489 0.00763759
10.1316 0.01296 0.00730459
10.2351 0.0144618 0.00696208
10.3387 0.0160357 0.00668224
10.4425 0.0175213 0.00640477
10.5463 0.0192614 0.00608644
10.6503 0.0209288 0.00579323
10.7545 0.0227246 0.00549867
10.8587 0.0245303 0.00523113
10.9631 0.0264483 0.00494964
11.0676 0.0283537 0.00469695
11.1722 0.0304622 0.00439078
11.277 0.0324566 0.00410378
11.3819 0.034596 0.00375441
11.487 0.0367292 0.00344919
11.5922 0.0389766 0.0031077
11.6975 0.0413167 0.00273832
11.803 0.0437627 0.00230726
11.9086 0.0462169 0.00185886
12.0144 0.0486728 0.00135242
12.1204 0.0511859 0.0008272
12.2265 0.0536958 0.000246757
12.3327 0.0564088 -0.000374772
12.4391 0.0591006 -0.00106384
12.5457 0.0619454 -0.00182853
12.6524 0.0647351 -0.00264217
12.7593 0.0675231 -0.00351385
12.8664 0.0701942 -0.00443581
12.9737 0.0726955 -0.00536123
13.0811 0.0749326 -0.00624884
13.1887 0.0770102 -0.0070855
13.2965 0.0789434 -0.00789529
13.4044 0.0808922 -0.00868692
13.5126 0.0827569 -0.00946015
13.6209 0.0844742 -0.0102213
13.7294 0.0859004 -0.0109393
13.8382 0.0869145 -0.0116218
13.9471 0.0875454 -0.0122077
14.0562 0.0875734 -0.0127184
14.1655 0.0873787 -0.0131411
14.275 0.0868136 -0.0134656
14.3848 0.0862324 -0.0137623
14.4947 0.0855898 -0.0140236
14.6049 0.0848213 -0.0143093
14.7152 0.0840604 -0.0146156
14.8258 0.0828544 -0.0149192
14.9367 0.0815514 -0.0152539
15.0477 0.0797894 -0.0155511
15.159 0.0779139 -0.0158424
15.2705 0.0758595 -0.0160884
15.3823 0.0738046 -0.0163288
15.4943 0.0717658 -0.0165432
15.6066 0.0696788 -0.0167458
15.7191 0.0676159 -0.0169367
15.8319 0.0654043 -0.0170777
15.9449 0.0631352 -0.0171932
16.0582 0.0607245 -0.0172464
16.1717 0.0582041 -0.0172477
16.2856 0.0556525 -0.0171895
16.3997 0.0529616 -0.0170513
16.5141 0.0501983 -0.0168402
16.6288 0.0473482 -0.0165322
16.7437 0.0444815 -0.0161331
16.859 0.0416533 -0.0156409
16.9746 0.0388138 -0.0150754
17.0905 0.0360899 -0.0144489
17.2067 0.0333465 -0.0137741
17.3232 0.0306586 -0.0130727
17.4401 0.0279912 -0.0123643
17.5572 0.0254678 -0.0116595
17.6748 0.0229547 -0.0109363
17.7926 0.0204547 -0.0101999
17.9108 0.017961 -0.00946529
18.0294 0.0155999 -0.00877451
18.1483 0.013567 -0.0081429
18.2676 0.0117322 -0.00755721
18.3873 0.0100652 -0.00699613
18.5074 0.00852318 -0.00648024
18.6278 0.00708651 -0.006026
18.7487 0.00586971 -0.0056536
18.8699 0.00476012 -0.00531309
18.9916 0.00374659 -0.0049883
19.1137 0.00267588 -0.00465283
19.2362 0.00153323 -0.00430509
19.3592 0.000524865 -0.00398955
19.4826 -0.000296231 -0.00368334
19.6065 -0.000851614 -0.00340552
19.7309 -0.00141276 -0.00310201
19.8557 -0.00196763 -0.00279933
19.9811 -0.00249969 -0.00254093
20.1069 -0.00301882 -0.00231039
20.2333 -0.00344994 -0.00212192
20.3602 -0.00389379 -0.00190364
20.4876 -0.00433685 -0.00167929
20.6156 -0.00478847 -0.00144373
20.7441 -0.00512291 -0.00123011
20.8732 -0.00532938 -0.0010231
21.0029 -0.00535385 -0.000823982
21.1332 -0.00535204 -0.000632681
21.2642 -0.00533866 -0.000447315
21.3958 -0.00536835 -0.000299604
21.528 -0.00542275 -0.000163282
21.6609 -0.00542085 -5.19692e-05
21.7945 -0.00541712 8.12897e-05
21.9288 -0.00534264 0.000207
22.0639 -0.00520589 0.00032893
22.1997 -0.0049132 0.000428532
22.3363 -0.00448471 0.000514703
22.4736 -0.00390972 0.000579387
22.6118 -0.0032944 0.000628737
22.7509 -0.00262918 0.000654879
22.8908 -0.00192429 0.000658081
23.0316 -0.00117016 0.000647256
23.1733 -0.000384032 0.000626671
23.316 0.000457884 0.000593555
23.4597 0.00141668 0.000539977
23.6044 0.00250405 0.00046521
23.7502 0.00373146 0.000365672
23.8971 0.00512268 0.000236012
24.0451 0.00669747 7.31188e-05
24.1944 0.00847493 -0.000131621
24.3448 0.0104913 -0.000376372
24.4966 0.0127036 -0.000664729
24.6496 0.0150814 -0.000998993
24.8041 0.0176152 -0.00138579
24.9601 0.0202419 -0.00181956
25.1175 0.0229428 -0.00229715
25.2766 0.0256646 -0.00281091
25.4373 0.028391 -0.00335823
25.5998 0.0311602 -0.00394054
25.7641 0.034069 -0.004558
25.9304 0.0371401 -0.00520947
26.0988 0.0403218 -0.00590061
26.2693 0.0436284 -0.0066334
26.4421 0.0470164 -0.00740272
26.6174 0.0503665 -0.00818884
26.7954 0.0535493 -0.00898217
26.9761 0.0564795 -0.00977101
27.1598 0.059031 -0.0105366
27.3468 0.0611402 -0.0112658
27.5373 0.062827 -0.0119487
27.7317 0.0641078 -0.012579
27.9302 0.0650914 -0.0131546
28.1333 0.0658146 -0.013677
28.3415 0.0662154 -0.0141456
28.5554 0.0661374 -0.014548
28.7758 0.0654306 -0.0148732
29.0035 0.0640155 -0.0151133
29.2396 0.061852 -0.0152593
29.4858 0.0590281 -0.0153141
29.7441 0.0557623 -0.0152829
30.0173 0.0521353 -0.0151661
30.3101 0.047985 -0.0149447
30.6297 0.042793 -0.0145609
30.9905 0.0363218 -0.0139317
31.4301 0.028492 -0.012923


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.125Nc1QuantumOneLoop/vCLROffP_FRG.txt <==
-31.4301 0.0284921 0.0129231
-30.9905 0.0363219 0.0139317
-30.6297 0.0427932 0.0145609
-30.3101 0.0479852 0.0149448
-30.0173 0.0521355 0.0151661
-29.7441 0.0557625 0.015283
-29.4858 0.0590284 0.0153141
-29.2396 0.0618523 0.0152593
-29.0035 0.0640158 0.0151134
-28.7758 0.065431 0.0148732
-28.5554 0.0661378 0.014548
-28.3415 0.0662158 0.0141457
-28.1333 0.0658151 0.0136771
-27.9302 0.0650919 0.0131546
-27.7317 0.0641083 0.0125791
-27.5373 0.0628275 0.0119487
-27.3468 0.0611408 0.0112658
-27.1598 0.0590316 0.0105366
-26.9761 0.0564802 0.00977105
-26.7954 0.0535499 0.00898221
-26.6174 0.0503673 0.00818889
-26.4421 0.0470172 0.00740276
-26.2693 0.0436292 0.00663343
-26.0988 0.0403227 0.00590062
-25.9304 0.0371411 0.00520945
-25.7641 0.0340701 0.00455793
-25.5998 0.0311615 0.00394042
-25.4373 0.0283925 0.00335808
-25.2766 0.0256663 0.00281079
-25.1175 0.0229446 0.00229714
-24.9601 0.0202438 0.00181967
-24.8041 0.0176171 0.00138594
-24.6496 0.0150833 0.000999072
-24.4966 0.0127056 0.000664721
-24.3448 0.0104933 0.000376379
-24.1944 0.00847697 0.000131719
-24.0451 0.00669954 -7.30007e-05
-23.8971 0.00512478 -0.00023597
-23.7502 0.00373359 -0.000365654
-23.6044 0.00250622 -0.000465117
-23.4597 0.00141888 -0.000539865
-23.316 0.000460113 -0.00059351
-23.1733 -0.000381769 -0.000626626
-23.0316 -0.00116786 -0.000647143
-22.8908 -0.00192196 -0.000657992
-22.7509 -0.00262682 -0.000654835
-22.6118 -0.003292 -0.000628645
-22.4736 -0.00390729 -0.000579273
-22.3363 -0.00448224 -0.000514646
-22.1997 -0.0049107 -0.000428449
-22.0639 -0.00520335 -0.00032881
-21.9288 -0.00534006 -0.000206924
-21.7945 -0.0054145 -8.12089e-05
-21.6609 -0.00541819 5.20966e-05
-21.528 -0.00542006 0.000163368
-21.3958 -0.00536562 0.000299694
-21.2642 -0.00533589 0.000447445
-21.1332 -0.00534923 0.000632777
-21.0029 -0.005351 0.000824081
-20.8732 -0.00532648 0.00102324
-20.7441 -0.00511996 0.00123021
-20.6156 -0.00478548 0.00144385
-20.4876 -0.00433382 0.00167943
-20.3602 -0.00389071 0.00190375
-20.2333 -0.00344681 0.00212206
-20.1069 -0.00301564 0.00231054
-19.9811 -0.00249646 0.00254104
-19.8557 -0.00196434 0.00279949
-19.7309 -0.00140943 0.00310216
-19.6065 -0.000848225 0.00340566
-19.4826 -0.000292786 0.00368351
-19.3592 0.000528368 0.0039897
-19.2362 0.00153679 0.00430524
-19.1137 0.00267951 0.00465301
-18.9916 0.00375028 0.00498846
-18.8699 0.00476387 0.00531328
-18.7487 0.00587353 0.00565378
-18.6278 0.0070904 0.00602619
-18.5074 0.00852714 0.00648045
-18.3873 0.0100693 0.00699632
-18.2676 0.0117363 0.00755742
-18.1483 0.0135712 0.00814313
-18.0294 0.0156042 0.00877472
-17.9108 0.0179653 0.00946555
-17.7926 0.0204592 0.0102001
-17.6748 0.0229592 0.0109365
-17.5572 0.0254724 0.0116598
-17.4401 0.027996 0.0123646
-17.3232 0.0306635 0.013073
-17.2067 0.0333514 0.0137744
-17.0905 0.036095 0.0144492
-16.9746 0.038819 0.0150757
-16.859 0.0416586 0.0156412
-16.7437 0.044487 0.0161335
-16.6288 0.0473538 0.0165325
-16.5141 0.050204 0.0168406
-16.3997 0.0529675 0.0170517
-16.2856 0.0556586 0.0171899
-16.1717 0.0582104 0.0172482
-16.0582 0.060731 0.0172469
-15.9449 0.0631418 0.0171938
-15.8319 0.0654112 0.0170783
-15.7191 0.067623 0.0169373
-15.6066 0.0696861 0.0167465
-15.4943 0.0717735 0.0165439
-15.3823 0.0738125 0.0163296
-15.2705 0.0758677 0.0160892
-15.159 0.0779225 0.0158433
-15.0477 0.0797983 0.0155521
-14.9367 0.0815607 0.015255
-14.8258 0.0828641 0.0149204
-14.7152 0.0840707 0.0146168
-14.6049 0.0848321 0.0143107
-14.4947 0.0856012 0.0140252
-14.3848 0.0862445 0.0137641
-14.275 0.0868264 0.0134677
-14.1655 0.0873924 0.0131434
-14.0562 0.0875882 0.0127211
-13.9471 0.0875613 0.0122108
-13.8382 0.0869318 0.0116256
-13.7294 0.0859192 0.0109439
-13.6209 0.084495 0.010227
-13.5126 0.08278 0.00946733
-13.4044 0.0809181 0.00869629
-13.2965 0.0789727 0.00790794
-13.1887 0.0770435 0.00710335
-13.0811 0.0749702 0.00627519
-12.9737 0.0727352 0.00540181
-12.8664 0.070227 0.00449714
-12.7593 0.0675302 0.00359207
-12.6524 0.064711 0.00271169
-12.5457 0.0619078 0.0018762
-12.4391 0.059063 0.00109471
-12.3327 0.0563751 0.00039514
-12.2265 0.0536663 -0.000232525
-12.1204 0.0511601 -0.000816928
-12.0144 0.0486501 -0.00134458
-11.9086 0.0461967 -0.00185283
-11.803 0.0437445 -0.00230236
-11.6975 0.0413003 -0.0027344
-11.5922 0.0389617 -0.00310435
-11.487 0.0367155 -0.00344645
-11.3819 0.0345833 -0.00375197
-11.277 0.0324449 -0.00410175
-11.1722 0.0304512 -0.00438892
-11.0676 0.0283435 -0.00469538
-10.9631 0.0264387 -0.00494817
-10.8587 0.0245212 -0.00522988
-10.7545 0.0227161 -0.00549748
-10.6503 0.0209207 -0.00579221
-10.5463 0.0192537 -0.00608545
-10.4425 0.0175141 -0.00640393
-10.3387 0.0160288 -0.00668139
-10.2351 0.0144552 -0.00696136
-10.1316 0.0129537 -0.00730385
-10.0282 0.011483 -0.00763699
-9.92496 0.00995571 -0.00799042
-9.82181 0.00851381 -0.00829072
-9.71877 0.00725736 -0.00863453
-9.61583 0.00594353 -0.00894857
-9.51301 0.00468608 -0.00932793
-9.4103 0.00343109 -0.00963338
-9.30769 0.00187177 -0.010078
-9.20518 0.000561628 -0.0103323
-9.10278 -0.00084075 -0.0105791
-9.00048 -0.00211607 -0.0107948
-8.89828 -0.00322321 -0.011109
-8.79618 -0.00439845 -0.0113546
-8.69417 -0.00593137 -0.0116786
-8.59226 -0.00718318 -0.0117361
-8.49044 -0.00887865 -0.0120011
-8.38872 -0.0103893 -0.0120378
-8.28708 -0.0121204 -0.0121558
-8.18554 -0.0138298 -0.0123314
-8.08408 -0.0156422 -0.0125778
-7.98271 -0.0173909 -0.012653
-7.88143 -0.0194423 -0.0129049
-7.78023 -0.0207013 -0.012744
-7.67911 -0.021865 -0.0126257
-7.57807 -0.0229969 -0.0124455
-7.47712 -0.0236199 -0.0121124
-7.37624 -0.0241353 -0.0115446
-7.27544 -0.024271 -0.0107579
-7.17471 -0.0238899 -0.00967603
-7.07406 -0.0234271 -0.00853917
-6.97348 -0.0226454 -0.00735907
-6.87298 -0.0216086 -0.00612329
-6.77254 -0.0204874 -0.00496106
-6.67218 -0.0191871 -0.00375835
-6.57188 -0.0179177 -0.00265755
-6.47166 -0.0166427 -0.001511
-6.37149 -0.0154228 -0.000508427
-6.2714 -0.0142393 0.000559518
-6.17136 -0.0132288 0.00138474
-6.07139 -0.0122521 0.00223972
-5.97148 -0.0115656 0.00270044
-5.87163 -0.010779 0.00319932
-5.77184 -0.0101028 0.00321246
-5.67211 -0.00914538 0.00333052
-5.57243 -0.0081767 0.00295825
-5.47281 -0.00678909 0.00287263
-5.37325 -0.00530039 0.00241875
-5.27373 -0.00340219 0.00248717
-5.17427 -0.00148939 0.00229138
-5.07487 0.00077204 0.00283466
-4.97551 0.00302389 0.00317129
-4.8762 0.00545067 0.00431122
-4.77694 0.00767389 0.00516873
-4.67772 0.00994954 0.00682221
-4.57855 0.0118527 0.00802691
-4.47943 0.0137277 0.0100172
-4.38035 0.0150307 0.0113082
-4.28131 0.0163394 0.0134326
-4.18232 0.0171188 0.0146663
-4.08336 0.0177031 0.0167189
-3.98445 0.0175619 0.0175716
-3.88557 0.0170946 0.0192562
-3.78673 0.015757 0.0193626
-3.68793 0.0139057 0.0202418
-3.58916 0.01106 0.0188466
-3.49043 0.00777765 0.018366
-3.39173 0.0040308 0.0148472
-3.29307 4.09356e-05 0.0124971
-3.19443 -0.00351726 0.00599943
-3.09583 -0.00717093 0.00134642
-2.99725 -0.00783996 -0.00693806
-2.89871 -0.00926352 -0.0128481
-2.80019 -0.00458639 -0.0194747
-2.7017 -0.00243955 -0.0230207
-2.60323 0.00459817 -0.023314
-2.50479 0.00731485 -0.0217177
-2.40638 0.0105755 -0.0170331
-2.30798 0.0104609 -0.0135647
-2.20961 0.0100323 -0.00954062
-2.11126 0.00844478 -0.00715238
-2.01293 0.00729806 -0.00494044
-1.91462 0.00567703 -0.00380465
-1.81632 0.00474658 -0.00288239
-1.71804 0.00355869 -0.00255041
-1.61978 0.00326772 -0.00223971
-1.52154 0.00251214 -0.00231565
-1.42331 0.00263573 -0.00230424
-1.32509 0.00220712 -0.00254511
-1.22689 0.002789 -0.0026086
-1.12869 0.00257724 -0.00289746
-1.03051 0.00339527 -0.00298033
-0.932337 0.00331639 -0.00326763
-0.834173 0.00442848 -0.00329098
-0.736016 0.00439178 -0.00352863
-0.637867 0.00565165 -0.00343773
-0.539723 0.00563302 -0.00354286
-0.441585 0.00719905 -0.00319977
-0.343451 0.0071196 -0.00303052
-0.24532 0.00878555 -0.00231665
-0.147191 0.00837027 -0.00167557
-0.0490634 0.00930487 -0.000539915
0.0490634 0.00930487 0.000539915
0.147191 0.00837027 0.00167557
0.24532 0.00878555 0.00231665
0.343451 0.0071196 0.00303052
0.441585 0.00719905 0.00319977
0.539723 0.00563302 0.00354286
0.637867 0.00565165 0.00343773
0.736016 0.00439178 0.00352863
0.834173 0.00442848 0.00329098
0.932337 0.00331639 0.00326763
1.03051 0.00339527 0.00298033
1.12869 0.00257724 0.00289746
1.22689 0.002789 0.0026086
1.32509 0.00220712 0.00254511
1.42331 0.00263573 0.00230424
1.52154 0.00251214 0.00231565
1.61978 0.00326772 0.00223971
1.71804 0.00355869 0.00255041
1.81632 0.00474658 0.00288239
1.91462 0.00567703 0.00380465
2.01293 0.00729806 0.00494044
2.11126 0.00844478 0.00715238
2.20961 0.0100323 0.00954062
2.30798 0.0104609 0.0135647
2.40638 0.0105755 0.0170331
2.50479 0.00731485 0.0217177
2.60323 0.00459817 0.023314
2.7017 -0.00243955 0.0230207
2.80019 -0.00458639 0.0194747
2.89871 -0.00926352 0.0128481
2.99725 -0.00783996 0.00693806
3.09583 -0.00717093 -0.00134642
3.19443 -0.00351726 -0.00599943
3.29307 4.09356e-05 -0.0124971
3.39173 0.0040308 -0.0148472
3.49043 0.00777765 -0.018366
3.58916 0.01106 -0.0188466
3.68793 0.0139057 -0.0202418
3.78673 0.015757 -0.0193626
3.88557 0.0170946 -0.0192562
3.98445 0.0175619 -0.0175716
4.08336 0.0177031 -0.0167189
4.18232 0.0171188 -0.0146663
4.28131 0.0163394 -0.0134326
4.38035 0.0150307 -0.0113082
4.47943 0.0137277 -0.0100172
4.57855 0.0118527 -0.00802691
4.67772 0.00994954 -0.00682221
4.77694 0.00767389 -0.00516873
4.8762 0.00545067 -0.00431122
4.97551 0.00302389 -0.00317129
5.07487 0.00077204 -0.00283466
5.17427 -0.00148939 -0.00229138
5.27373 -0.00340219 -0.00248717
5.37325 -0.00530039 -0.00241875
5.47281 -0.00678909 -0.00287263
5.57243 -0.0081767 -0.00295825
5.67211 -0.00914538 -0.00333052
5.77184 -0.0101028 -0.00321246
5.87163 -0.010779 -0.00319932
5.97148 -0.0115656 -0.00270044
6.07139 -0.0122521 -0.00223972
6.17136 -0.0132288 -0.00138474
6.2714 -0.0142393 -0.000559518
6.37149 -0.0154228 0.000508427
6.47166 -0.0166427 0.001511
6.57188 -0.0179177 0.00265755
6.67218 -0.0191871 0.00375835
6.77254 -0.0204874 0.00496106
6.87298 -0.0216086 0.00612329
6.97348 -0.0226454 0.00735907
7.07406 -0.0234271 0.00853917
7.17471 -0.0238899 0.00967603
7.27544 -0.024271 0.0107579
7.37624 -0.0241353 0.0115446
7.47712 -0.0236199 0.0121124
7.57807 -0.0229969 0.0124455
7.67911 -0.021865 0.0126257
7.78023 -0.0207013 0.012744
7.88143 -0.0194423 0.0129049
7.98271 -0.0173909 0.012653
8.08408 -0.0156422 0.0125778
8.18554 -0.0138298 0.0123314
8.28708 -0.0121204 0.0121558
8.38872 -0.0103893 0.0120378
8.49044 -0.00887865 0.0120011
8.59226 -0.00718318 0.0117361
8.69417 -0.00593137 0.0116786
8.79618 -0.00439845 0.0113546
8.89828 -0.00322321 0.011109
9.00048 -0.00211607 0.0107948
9.10278 -0.00084075 0.0105791
9.20518 0.000561628 0.0103323
9.30769 0.00187177 0.010078
9.4103 0.00343109 0.00963338
9.51301 0.00468608 0.00932793
9.61583 0.00594353 0.00894857
9.71877 0.00725736 0.00863453
9.82181 0.00851381 0.00829072
9.92496 0.00995571 0.00799042
10.0282 0.011483 0.00763699
10.1316 0.0129537 0.00730385
10.2351 0.0144552 0.00696136
10.3387 0.0160288 0.00668139
10.4425 0.0175141 0.00640393
10.5463 0.0192537 0.00608545
10.6503 0.0209207 0.00579221
10.7545 0.0227161 0.00549748
10.8587 0.0245212 0.00522988
10.9631 0.0264387 0.00494817
11.0676 0.0283435 0.00469538
11.1722 0.0304512 0.00438892
11.277 0.0324449 0.00410175
11.3819 0.0345833 0.00375197
11.487 0.0367155 0.00344645
11.5922 0.0389617 0.00310435
11.6975 0.0413003 0.0027344
11.803 0.0437445 0.00230236
11.9086 0.0461967 0.00185283
12.0144 0.0486501 0.00134458
12.1204 0.0511601 0.000816928
12.2265 0.0536663 0.000232525
12.3327 0.0563751 -0.00039514
12.4391 0.059063 -0.00109471
12.5457 0.0619078 -0.0018762
12.6524 0.064711 -0.00271169
12.7593 0.0675302 -0.00359207
12.8664 0.070227 -0.00449714
12.9737 0.0727352 -0.00540181
13.0811 0.0749702 -0.00627519
13.1887 0.0770435 -0.00710335
13.2965 0.0789727 -0.00790794
13.4044 0.0809181 -0.00869629
13.5126 0.08278 -0.00946733
13.6209 0.084495 -0.010227
13.7294 0.0859192 -0.0109439
13.8382 0.0869318 -0.0116256
13.9471 0.0875613 -0.0122108
14.0562 0.0875882 -0.0127211
14.1655 0.0873924 -0.0131434
14.275 0.0868264 -0.0134677
14.3848 0.0862445 -0.0137641
14.4947 0.0856012 -0.0140252
14.6049 0.0848321 -0.0143107
14.7152 0.0840707 -0.0146168
14.8258 0.0828641 -0.0149204
14.9367 0.0815607 -0.015255
15.0477 0.0797983 -0.0155521
15.159 0.0779225 -0.0158433
15.2705 0.0758677 -0.0160892
15.3823 0.0738125 -0.0163296
15.4943 0.0717735 -0.0165439
15.6066 0.0696861 -0.0167465
15.7191 0.067623 -0.0169373
15.8319 0.0654112 -0.0170783
15.9449 0.0631418 -0.0171938
16.0582 0.060731 -0.0172469
16.1717 0.0582104 -0.0172482
16.2856 0.0556586 -0.0171899
16.3997 0.0529675 -0.0170517
16.5141 0.050204 -0.0168406
16.6288 0.0473538 -0.0165325
16.7437 0.044487 -0.0161335
16.859 0.0416586 -0.0156412
16.9746 0.038819 -0.0150757
17.0905 0.036095 -0.0144492
17.2067 0.0333514 -0.0137744
17.3232 0.0306635 -0.013073
17.4401 0.027996 -0.0123646
17.5572 0.0254724 -0.0116598
17.6748 0.0229592 -0.0109365
17.7926 0.0204592 -0.0102001
17.9108 0.0179653 -0.00946555
18.0294 0.0156042 -0.00877472
18.1483 0.0135712 -0.00814313
18.2676 0.0117363 -0.00755742
18.3873 0.0100693 -0.00699632
18.5074 0.00852714 -0.00648045
18.6278 0.0070904 -0.00602619
18.7487 0.00587353 -0.00565378
18.8699 0.00476387 -0.00531328
18.9916 0.00375028 -0.00498846
19.1137 0.00267951 -0.00465301
19.2362 0.00153679 -0.00430524
19.3592 0.000528368 -0.0039897
19.4826 -0.000292786 -0.00368351
19.6065 -0.000848225 -0.00340566
19.7309 -0.00140943 -0.00310216
19.8557 -0.00196434 -0.00279949
19.9811 -0.00249646 -0.00254104
20.1069 -0.00301564 -0.00231054
20.2333 -0.00344681 -0.00212206
20.3602 -0.00389071 -0.00190375
20.4876 -0.00433382 -0.00167943
20.6156 -0.00478548 -0.00144385
20.7441 -0.00511996 -0.00123021
20.8732 -0.00532648 -0.00102324
21.0029 -0.005351 -0.000824081
21.1332 -0.00534923 -0.000632777
21.2642 -0.00533589 -0.000447445
21.3958 -0.00536562 -0.000299694
21.528 -0.00542006 -0.000163368
21.6609 -0.00541819 -5.20966e-05
21.7945 -0.0054145 8.12089e-05
21.9288 -0.00534006 0.000206924
22.0639 -0.00520335 0.00032881
22.1997 -0.0049107 0.000428449
22.3363 -0.00448224 0.000514646
22.4736 -0.00390729 0.000579273
22.6118 -0.003292 0.000628645
22.7509 -0.00262682 0.000654835
22.8908 -0.00192196 0.000657992
23.0316 -0.00116786 0.000647143
23.1733 -0.000381769 0.000626626
23.316 0.000460113 0.00059351
23.4597 0.00141888 0.000539865
23.6044 0.00250622 0.000465117
23.7502 0.00373359 0.000365654
23.8971 0.00512478 0.00023597
24.0451 0.00669954 7.30007e-05
24.1944 0.00847697 -0.000131719
24.3448 0.0104933 -0.000376379
24.4966 0.0127056 -0.000664721
24.6496 0.0150833 -0.000999072
24.8041 0.0176171 -0.00138594
24.9601 0.0202438 -0.00181967
25.1175 0.0229446 -0.00229714
25.2766 0.0256663 -0.00281079
25.4373 0.0283925 -0.00335808
25.5998 0.0311615 -0.00394042
25.7641 0.0340701 -0.00455793
25.9304 0.0371411 -0.00520945
26.0988 0.0403227 -0.00590062
26.2693 0.0436292 -0.00663343
26.4421 0.0470172 -0.00740276
26.6174 0.0503673 -0.00818889
26.7954 0.0535499 -0.00898221
26.9761 0.0564802 -0.00977105
27.1598 0.0590316 -0.0105366
27.3468 0.0611408 -0.0112658
27.5373 0.0628275 -0.0119487
27.7317 0.0641083 -0.0125791
27.9302 0.0650919 -0.0131546
28.1333 0.0658151 -0.0136771
28.3415 0.0662158 -0.0141457
28.5554 0.0661378 -0.014548
28.7758 0.065431 -0.0148732
29.0035 0.0640158 -0.0151134
29.2396 0.0618523 -0.0152593
29.4858 0.0590284 -0.0153141
29.7441 0.0557625 -0.015283
30.0173 0.0521355 -0.0151661
30.3101 0.0479852 -0.0149448
30.6297 0.0427932 -0.0145609
30.9905 0.0363219 -0.0139317
31.4301 0.0284921 -0.0129231


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1Classic/DeltaGammaFX_0_FRG.txt <==
9.995 -0.0318586 -0.0318218
9.99 -0.0114827 -0.0114739
9.985 0.0122779 0.012255
9.98 0.033507 0.0334562
9.975 0.0466779 0.0466107
9.97 0.0475722 0.047506
9.965 0.034838 0.0347919
9.96 0.0115239 0.0115125
9.955 -0.0150225 -0.0149954
9.95 -0.0358774 -0.0358205
9.945 -0.0444985 -0.0444291
9.94 -0.039124 -0.0390619
9.935 -0.0223736 -0.0223345
9.93 0.0006525 0.000659574
9.925 0.0240288 0.0240031
9.92 0.0419031 0.0418518
9.915 0.0492224 0.0491595
9.91 0.0429927 0.0429363
9.905 0.0239982 0.0239653
9.9 -0.00228297 -0.00228259
9.895 -0.0271462 -0.0271143
9.89 -0.0423647 -0.042314
9.885 -0.0436989 -0.043648
9.88 -0.0318379 -0.0318042
9.875 -0.0109673 -0.0109626
9.87 0.0131808 0.0131524
9.865 0.0345823 0.0345252
9.86 0.0476365 0.0475629
9.855 0.0481199 0.0480481
9.85 0.0347821 0.0347321
9.845 0.0108746 0.0108617
9.84 -0.016032 -0.0160038
9.835 -0.0368846 -0.0368243
9.83 -0.0451624 -0.0450884
9.825 -0.0392366 -0.0391697
9.82 -0.0218906 -0.0218474
9.815 0.00162779 0.00163791
9.81 0.0252715 0.0252477
9.805 0.0430973 0.0430467
9.8 0.0500201 0.0499568
9.795 0.0431214 0.0430637
9.79 0.02339 0.0233553
9.785 -0.0034238 -0.00342568
9.78 -0.0284118 -0.0283823
9.775 -0.0433195 -0.0432715
9.77 -0.044044 -0.043996
9.765 -0.031475 -0.0314446
9.76 -0.00998107 -0.00997999
9.755 0.0145626 0.0145307
9.75 0.0360238 0.0359636
9.745 0.0487427 0.0486669
9.74 0.0485339 0.0484612
9.735 0.0343297 0.0342803
9.73 0.00968349 0.0096725
9.725 -0.0175465 -0.0175155
9.72 -0.0381927 -0.0381295
9.715 -0.045842 -0.0457653
9.71 -0.039098 -0.0390287
9.705 -0.0209767 -0.0209314
9.7 0.00309691 0.00310911
9.695 0.0269477 0.0269262
9.69 0.0445491 0.0445013
9.685 0.0508135 0.0507537
9.68 0.0429627 0.0429089
9.675 0.0222854 0.022254
9.67 -0.00510901 -0.0051089
9.665 -0.0300845 -0.0300552
9.66 -0.0444177 -0.0443725
9.655 -0.0442439 -0.044201
9.65 -0.0307407 -0.030717
9.645 -0.00850635 -0.00851277
9.64 0.0164262 0.0163868
9.635 0.0378185 0.0377519
9.63 0.0499712 0.049891
9.625 0.0487861 0.0487117
9.62 0.033463 0.0334148
9.615 0.00795418 0.0079466
9.61 -0.0195387 -0.0195033
9.605 -0.0397587 -0.0396913
9.6 -0.0464903 -0.0464104
9.595 -0.0386683 -0.0385969
9.59 -0.0196057 -0.0195593
9.585 0.00506809 0.00508104
9.58 0.0290449 0.0290243
9.575 0.0462257 0.0461794
9.57 0.0515556 0.0514982
9.565 0.0424697 0.0424191
9.56 0.0206568 0.0206287
9.555 -0.00733236 -0.00733007
9.55 -0.0321258 -0.0320966
9.545 -0.045604 -0.0455619
9.54 -0.0442457 -0.0442088
9.535 -0.0295976 -0.0295822
9.53 -0.00652834 -0.00654435
9.525 0.0187597 0.0187106
9.52 0.0399262 0.0398509
9.515 0.0512557 0.0511692
9.51 0.0487956 0.0487187
9.505 0.0321087 0.0320622
9.5 0.00564596 0.00564408
9.495 -0.0220037 -0.02196
9.49 -0.0415385 -0.0414621
9.485 -0.0470452 -0.0469568
9.48 -0.037889 -0.0378104
9.475 -0.0177378 -0.0176854
9.47 0.00755459 0.00757235
9.465 0.0315463 0.0315298
9.46 0.0480814 0.048039
9.455 0.0521812 0.0521278
9.45 0.0415772 0.0415305
9.445 0.0184633 0.0184385
9.44 -0.0100949 -0.0100911
9.435 -0.0344971 -0.0344692
9.43 -0.0468157 -0.0467782
9.425 -0.0439826 -0.0439535
9.42 -0.0279915 -0.0279865
9.415 -0.00401549 -0.00404364
9.41 0.0215667 0.0215049
9.405 0.0423216 0.0422348
9.4 0.0525495 0.0524542
9.395 0.0485116 0.0484299
9.39 0.0302354 0.0301891
9.385 0.00276535 0.00276804
9.38 -0.0248957 -0.0248447
9.375 -0.0434632 -0.0433789
9.37 -0.0474368 -0.0473415
9.365 -0.0367068 -0.0366231
9.36 -0.0153453 -0.0152896
9.355 0.0105534 0.0105732
9.35 0.0344165 0.0344016
9.345 0.0500512 0.0500108
9.34 0.0526091 0.052559
9.335 0.0402119 0.0401699
9.33 0.0156679 0.0156487
9.325 -0.0133809 -0.013372
9.32 -0.037138 -0.0371075
9.315 -0.0479738 -0.0479374
9.31 -0.0433845 -0.0433604
9.305 -0.0258786 -0.0258817
9.3 -0.000957364 -0.000995529
9.295 0.0248208 0.0247485
9.29 0.0449413 0.044845
9.285 0.0537587 0.0536567
9.28 0.0478293 0.0477451
9.275 0.0277589 0.0277147
9.27 -0.000722002 -0.000713645
9.265 -0.0281873 -0.0281291
9.26 -0.0454607 -0.0453695
9.255 -0.0475787 -0.0474783
9.25 -0.0350475 -0.034961
9.245 -0.0123835 -0.0123271
9.24 0.0140716 0.0140907
9.235 0.0376225 0.0376064
9.23 0.0520672 0.0520262
9.225 0.0527533 0.0527038
9.22 0.0382988 0.038259
9.215 0.0122373 0.0122214
9.21 -0.017167 -0.0171547
9.205 -0.0399784 -0.0399456
9.2 -0.048988 -0.0489512
9.195 -0.0423682 -0.0423459
9.19 -0.0232015 -0.0232084
9.185 0.00266586 0.00262248
9.18 0.0285001 0.0284223
9.175 0.0477262 0.0476253
9.17 0.0548026 0.0546981
9.165 0.0466762 0.0465922
9.16 0.0246498 0.0246081
9.155 -0.00478227 -0.00477022
9.15 -0.0317921 -0.0317307
9.145 -0.0474229 -0.0473303
9.14 -0.047375 -0.0472758
9.135 -0.0328496 -0.0327667
9.13 -0.00883452 -0.00878342
9.125 0.0180807 0.018094
9.12 0.0410905 0.0410695
9.115 0.0540213 0.0539778
9.11 0.0524973 0.0524487
9.105 0.0357533 0.0357182
9.1 0.00815525 0.00814691
9.095 -0.0213923 -0.0213717
9.09 -0.0429066 -0.0428671
9.085 -0.0497399 -0.0496993
9.08 -0.0408439 -0.0408212
9.075 -0.0199171 -0.0199263
9.07 0.00684487 0.00679769
9.065 0.0325421 0.0324604
9.06 0.0505645 0.050461
9.055 0.0555393 0.0554349
9.05 0.0449175 0.0448368
9.045 0.0208268 0.0207907
9.04 -0.00941169 -0.00939403
9.035 -0.0356275 -0.0355629
9.03 -0.0492274 -0.0491359
9.025 -0.0467085 -0.046615
9.02 -0.0300318 -0.0299583
9.015 -0.0046681 -0.00462851
9.01 0.0225543 0.0225558
9.005 0.0447394 0.0447081
9 0.0557912 0.0557406
8.995 0.0517098 0.0516588
8.99 0.0324813 0.0324489
8.985 0.00340385 0.00340227
8.98 -0.0259922 -0.025963
8.975 -0.0458037 -0.0457559
8.97 -0.0501 -0.0500529
8.965 -0.0387076 -0.038681
8.96 -0.0159672 -0.0159747
8.955 0.0115831 0.0115363
8.95 0.0368948 0.0368135
8.945 0.0533596 0.0532578
8.94 0.0558554 0.0557547
8.935 0.0424668 0.042392
8.93 0.0162716 0.0162423
8.925 -0.0145488 -0.0145254
8.92 -0.039576 -0.0395088
8.915 -0.0507439 -0.0506539
8.91 -0.0454728 -0.045385
8.905 -0.0265328 -0.026468
8.9 0.000125295 0.000154579
8.895 0.0274485 0.0274399
8.89 0.0484775 0.0484383
8.885 0.0572579 0.0572032
8.88 0.0502826 0.0502321
8.875 0.0284307 0.0284031
8.87 -0.0019864 -0.00198078
8.865 -0.0308617 -0.0308254
8.86 -0.0485349 -0.0484825
8.855 -0.0499498 -0.0499019
8.85 -0.0358859 -0.0358621
8.845 -0.0113353 -0.0113481
8.84 0.0168375 0.0167845
8.835 0.0414576 0.0413709
8.83 0.0559662 0.0558618
8.825 0.0555937 0.0554945
8.82 0.039204 0.0391346
8.815 0.0109485 0.0109273
8.81 -0.0201298 -0.0200987
8.805 -0.043506 -0.0434344
8.8 -0.0518271 -0.0517376
8.795 -0.043555 -0.0434722
8.79 -0.0222955 -0.0222389
8.785 0.00553595 0.00555592
8.78 0.032685 0.032668
8.775 0.0521667 0.0521219
8.77 0.0582487 0.0581928
8.765 0.0480587 0.0480119
8.76 0.0235198 0.0234998
8.755 -0.0079856 -0.00797085
8.75 -0.035876 -0.0358319
8.745 -0.0509333 -0.050877
8.74 -0.0491387 -0.0490915
8.735 -0.0322817 -0.0322625
8.73 -0.0059935 -0.00601353
8.725 0.0225624 0.0225017
8.72 0.0461167 0.046024
8.715 0.0582258 0.058119
8.71 0.0545973 0.0545007
8.705 0.0350371 0.0349752
8.7 0.0048756 0.00486475
8.695 -0.0260324 -0.0259911
8.69 -0.0472412 -0.0471622
8.685 -0.0523104 -0.0522176
8.68 -0.0408403 -0.0407582
8.675 -0.0172756 -0.0172225
8.67 0.0115335 0.0115488
8.665 0.0381634 0.0381423
8.66 0.0556541 0.0556072
8.655 0.0586008 0.0585457
8.65 0.0449269 0.0448834
8.645 0.0177419 0.0177261
8.64 -0.0144889 -0.0144716
8.635 -0.0408629 -0.0408204
8.63 -0.0528257 -0.052776
8.625 -0.0475402 -0.0475046
8.62 -0.0278363 -0.0278318
8.615 4.61867e-05 1.04884e-05
8.61 0.0286774 0.0286024
8.605 0.0507338 0.0506307
8.6 0.0599705 0.0598595
8.595 0.0527213 0.0526278
8.59 0.029904 0.0298519
8.585 -0.00189409 -0.00189104
8.58 -0.0321052 -0.0320498
8.575 -0.0505945 -0.0505046
8.57 -0.0520324 -0.0519333
8.565 -0.0372288 -0.0371446
8.56 -0.0114468 -0.0113946
8.555 0.0180692 0.0180829
8.55 0.0437639 0.0437422
8.545 0.0587671 0.0587221
8.54 0.0581331 0.0580832
8.535 0.0407595 0.040724
8.53 0.0110794 0.011072
8.525 -0.0213935 -0.0213703
8.52 -0.0456465 -0.045603
8.515 -0.0540336 -0.0539892
8.51 -0.0450275 -0.0450027
8.505 -0.0224985 -0.0225086
8.5 0.00675073 0.00669899
8.495 0.0350666 0.0349768
8.49 0.0551254 0.0550113
8.485 0.0609873 0.0608713
8.48 0.0497902 0.0496986
8.475 0.0237384 0.0236945
8.47 -0.0092863 -0.00927155
8.465 -0.0381709 -0.0381036
8.46 -0.0533636 -0.0532642
8.455 -0.050836 -0.0507313
8.45 -0.0326445 -0.0325585
8.445 -0.00482491 -0.00477353
8.44 0.0250371 0.0250487
8.435 0.0493028 0.0492792
8.43 0.0612799 0.0612345
8.425 0.0566426 0.0565941
8.42 0.0354588 0.0354258
8.415 0.00358746 0.00358217
8.41 -0.0285148 -0.028492
8.405 -0.0499915 -0.0499528
8.4 -0.0543542 -0.0543193
8.395 -0.0414763 -0.0414649
8.39 -0.0162365 -0.0162622
8.385 0.0140607 0.0139935
8.38 0.0415885 0.0414861
8.375 0.0590933 0.0589722
8.37 0.0610795 0.0609644
8.365 0.0456876 0.0456057
8.36 0.0165663 0.016539
8.355 -0.0171348 -0.0171006
8.35 -0.043992 -0.043907
8.345 -0.0553269 -0.0552156
8.34 -0.0485712 -0.0484618
8.335 -0.0270278 -0.0269438
8.33 0.00256337 0.00260814
8.325 0.0323301 0.0323328
8.32 0.0546095 0.0545773
8.315 0.0629993 0.0629479
8.31 0.053983 0.0539327
8.305 0.0289961 0.028966
8.3 -0.0046183 -0.00461777
8.295 -0.0356314 -0.0356027
8.29 -0.0536606 -0.0536188
8.285 -0.0536085 -0.0535748
8.28 -0.0367992 -0.0367937
8.275 -0.00905954 -0.00909452
8.27 0.0218743 0.0217966
8.265 0.04806 0.0479484
8.26 0.0624048 0.0622786
8.255 0.0600284 0.0599142
8.25 0.0402906 0.040216
8.245 0.008419 0.00840374
8.24 -0.0252665 -0.0252191
8.235 -0.0493337 -0.0492385
8.23 -0.0562816 -0.0561658
8.225 -0.0451226 -0.0450152
8.22 -0.0203659 -0.0202895
8.215 0.0106258 0.0106594
8.21 0.0397591 0.0397496
8.205 0.0594233 0.0593811
8.2 0.0636507 0.0635938
8.195 0.0499561 0.0499066
8.19 0.0213351 0.0213114
8.185 -0.0133935 -0.0133835
8.18 -0.0424915 -0.0424545
8.175 -0.0564026 -0.0563569
8.17 -0.0516267 -0.0515948
8.165 -0.0309392 -0.0309402
8.16 -0.00102279 -0.00106672
8.155 0.0300333 0.0299472
8.15 0.054239 0.0541228
8.145 0.0647844 0.0646606
8.14 0.0576098 0.0575069
8.135 0.0335227 0.0334673
8.13 -0.000588615 -0.000581246
8.125 -0.0334211 -0.033354
8.12 -0.0539005 -0.0537941
8.115 -0.055995 -0.0558786
8.11 -0.040366 -0.040268
8.105 -0.0126503 -0.0125902
8.1 0.0192637 0.0192776
8.095 0.0471355 0.0471068
8.09 0.0635049 0.0634471
8.085 0.063022 0.062956
8.08 0.0444701 0.0444188
8.075 0.012562 0.0125427
8.07 -0.0225015 -0.0224844
8.065 -0.0488076 -0.0487645
8.06 -0.0579825 -0.0579339
8.055 -0.0482771 -0.0482459
8.05 -0.0238736 -0.0238772
8.045 0.00779631 0.00774968
8.04 0.0383728 0.0382867
8.035 0.0599057 0.0597948
8.03 0.0660162 0.0659041
8.025 0.0537045 0.0536187
8.02 0.0254396 0.0254037
8.015 -0.0102235 -0.0101995
8.01 -0.0412762 -0.0412003
8.005 -0.0574064 -0.0573018
8 -0.054299 -0.0541944
7.995 -0.034269 -0.0341894
7.99 -0.00396962 -0.00393087
7.985 0.0282852 0.0282789
7.98 0.054187 0.0541425
7.975 0.0665536 0.0664874
7.97 0.060874 0.0608082
7.965 0.0374536 0.0374102
7.96 0.00282652 0.0028193
7.955 -0.0316256 -0.0315969
7.95 -0.0542301 -0.0541803
7.945 -0.0581421 -0.0580936
7.94 -0.0434472 -0.0434222
7.935 -0.0156345 -0.0156479
7.93 0.0172367 0.0171801
7.925 0.0466235 0.0465302
7.92 0.0647192 0.0646065
7.915 0.0657725 0.0656655
7.91 0.0481092 0.0480352
7.905 0.0160499 0.0160297
7.9 -0.0202727 -0.0202335
7.895 -0.0485239 -0.0484376
7.89 -0.0595792 -0.0594718
7.885 -0.0510339 -0.0509345
7.88 -0.0268026 -0.026735
7.875 0.00558608 0.00560876
7.87 0.0374943 0.0374708
7.865 0.06064 0.06058
7.86 0.0682797 0.0682021
7.855 0.057 0.0569286
7.85 0.0288767 0.0288334
7.845 -0.00770551 -0.00770851
7.84 -0.040479 -0.0404448
7.835 -0.058481 -0.0584271
7.83 -0.0567051 -0.056656
7.825 -0.0370902 -0.0370687
7.82 -0.00629858 -0.00631865
7.815 0.0271121 0.0270481
7.81 0.0545129 0.0544147
7.805 0.0683788 0.0682671
7.8 0.0638251 0.0637276
7.795 0.0407806 0.0407247
7.79 0.00554512 0.00554826
7.785 -0.0303796 -0.0303176
7.78 -0.0547914 -0.0546893
7.775 -0.0601606 -0.0600477
7.77 -0.0461038 -0.0460097
7.765 -0.0180227 -0.017969
7.76 0.0158276 0.0158314
7.755 0.0465959 0.0465524
7.75 0.0661458 0.0660692
7.745 0.068382 0.0682953
7.74 0.0512783 0.0512075
7.735 0.0188877 0.0188537
7.73 -0.0186502 -0.0186396
7.725 -0.0486004 -0.0485543
7.72 -0.0611912 -0.0611317
7.715 -0.0534793 -0.0534329
7.71 -0.0291933 -0.0291814
7.705 0.00400183 0.003968
7.7 0.0371763 0.0370982
7.695 0.0617228 0.0616143
7.69 0.0705727 0.070458
7.685 0.0599849 0.0598932
7.68 0.0317593 0.031717
7.675 -0.0057925 -0.00577182
7.67 -0.0401238 -0.0400463
7.665 -0.0596921 -0.0595804
7.66 -0.058913 -0.0587975
7.655 -0.0394454 -0.0393542
7.65 -0.0080172 -0.00796899
7.645 0.0265459 0.026545
7.64 0.0552911 0.055247
7.635 0.0703749 0.070304
7.63 0.0666048 0.0665303
7.625 0.0436405 0.0435861
7.62 0.00765992 0.00764169
7.615 -0.0296593 -0.0296391
7.61 -0.055624 -0.0555791
7.605 -0.0621192 -0.0620732
7.6 -0.0483987 -0.0483755
7.595 -0.0198493 -0.0198657
7.59 0.0150403 0.0149783
7.585 0.0470962 0.0469949
7.58 0.0678621 0.0677397
7.575 0.0709464 0.0708299
7.57 0.0540674 0.0539866
7.565 0.0211323 0.0211104
7.56 -0.0176247 -0.0175805
7.555 -0.049072 -0.0489744
7.55 -0.0628784 -0.0627547
7.545 -0.0556751 -0.0555569
7.54 -0.0310911 -0.0310049
7.535 0.00302351 0.00306235
7.53 0.0374243 0.0374129
7.525 0.0631776 0.0631249
7.52 0.0729218 0.0728461
7.515 0.0626683 0.0625937
7.51 0.0340635 0.0340129
7.505 -0.0045427 -0.00455593
7.5 -0.0402909 -0.040268
7.495 -0.0611244 -0.0610821
7.49 -0.0609964 -0.0609598
7.485 -0.0413878 -0.0413807
7.48 -0.00915425 -0.00919134
7.475 0.0265802 0.0264961
7.47 0.05653 0.0564094
7.465 0.0725514 0.0724168
7.46 0.0692061 0.0690883
7.455 0.0459963 0.0459266
7.45 0.0091037 0.00910316
7.445 -0.0295476 -0.0294776
7.44 -0.0568035 -0.0566825
7.435 -0.0640715 -0.0639318
7.43 -0.0503598 -0.050235
7.425 -0.0211205 -0.0210361
7.42 0.0148841 0.0149159
7.415 0.0481445 0.0481243
7.41 0.0698937 0.0698346
7.405 0.0734882 0.0734125
7.4 0.0564827 0.0564167
7.395 0.0227624 0.0227276
7.39 -0.0172475 -0.0172424
7.385 -0.0500059 -0.0499687
7.38 -0.0647018 -0.0646543
7.375 -0.0576601 -0.0576289
7.37 -0.0325089 -0.0325157
7.365 0.00266122 0.00260494
7.36 0.03827 0.0381664
7.355 0.0650602 0.0649247
7.35 0.0754077 0.0752667
7.345 0.0651483 0.0650343
7.34 0.0358822 0.0358249
7.335 -0.00389536 -0.0038798
7.33 -0.0409642 -0.0408812
7.325 -0.0627942 -0.062668
7.32 -0.0629808 -0.0628447
7.315 -0.0429351 -0.0428204
7.31 -0.0097127 -0.00964066
7.305 0.0272311 0.0272525
7.3 0.058273 0.0582487
7.295 0.0749887 0.0749344
7.29 0.0717494 0.0716876
7.285 0.04799 0.0479439
7.28 0.0100011 0.00998597
7.275 -0.0299759 -0.0299582
7.27 -0.0583292 -0.0582922
7.265 -0.0660672 -0.0660345
7.26 -0.0520578 -0.0520532
7.255 -0.0219038 -0.021944
7.25 0.0153115 0.015221
7.245 0.0497246 0.0495912
7.24 0.0722659 0.0721099
7.235 0.0760807 0.0759327
7.23 0.0586378 0.0585317
7.225 0.0239042 0.0238673
7.22 -0.0174155 -0.0173732
7.215 -0.0513476 -0.0512385
7.21 -0.0666582 -0.0665125
7.205 -0.0594665 -0.0593207
7.2 -0.0334917 -0.0333772
7.195 0.00287529 0.00293949
7.19 0.0396894 0.0396986
7.185 0.0673654 0.067328
7.18 0.0780427 0.0779776
7.175 0.0674485 0.0673813
7.17 0.037242 0.0371974
7.165 -0.00383077 -0.00383794
7.16 -0.0421402 -0.0421108
7.155 -0.0647211 -0.0646723
7.15 -0.0649077 -0.0648662
7.145 -0.0441405 -0.0441322
7.14 -0.00974529 -0.00978643
7.135 0.028454 0.0283604
7.13 0.0604827 0.060348
7.125 0.0776501 0.0774991
7.12 0.07419 0.074056
7.115 0.0495702 0.0494868
7.11 0.0103064 0.0102959
7.105 -0.0309701 -0.0309066
7.1 -0.0602053 -0.0600891
7.095 -0.0680989 -0.0679643
7.09 -0.0534857 -0.0533675
7.085 -0.0221983 -0.0221224
7.08 0.0163149 0.0163367
7.075 0.051819 0.051789
7.07 0.0749469 0.0748801
7.065 0.0786714 0.0785919
7.06 0.0604604 0.0603958
7.055 0.0244762 0.0244486
7.05 -0.0182038 -0.0181866
7.045 -0.0531557 -0.0531036
7.04 -0.0687898 -0.0687266
7.035 -0.0611273 -0.0610813
7.03 -0.0340723 -0.0340664
7.025 0.00362859 0.00358243
7.02 0.0416413 0.0415447
7.015 0.0700522 0.0699202
7.01 0.0807909 0.0806492
7.005 0.0695423 0.0694228
7 0.0381254 0.0380571
6.995 -0.00436085 -0.00436076
6.99 -0.0438274 -0.0437621
6.985 -0.0669075 -0.0668002
6.98 -0.0667708 -0.0666549
6.975 -0.044992 -0.0448994
6.97 -0.00923822 -0.00919029
6.965 0.0302648 0.0302606
6.96 0.0631853 0.0631354
6.955 0.0805846 0.0805082
6.95 0.0766081 0.0765328
6.945 0.0508374 0.0507913
6.94 0.0101107 0.0101129
6.935 -0.0324787 -0.0324264
6.93 -0.0624257 -0.0623402
6.925 -0.0701879 -0.0700992
6.92 -0.0546695 -0.054609
6.915 -0.0220208 -0.0220112
6.91 0.0178956 0.0178453
6.905 0.0544578 0.0543532
6.9 0.0780111 0.0778721
6.895 0.0813919 0.0812493
6.89 0.0621317 0.0620199
6.885 0.024673 0.0246198
6.88 -0.0194548 -0.019439
6.875 -0.0553403 -0.0552675
6.87 -0.0710717 -0.070971
6.865 -0.0626589 -0.0625655
6.86 -0.034282 -0.0342257
6.855 0.00489484 0.0048975
6.85 0.0441221 0.0440704
6.845 0.0731595 0.0730674
6.84 0.0837522 0.0836449
6.835 0.0715943 0.0715033
6.83 0.0387355 0.0386889
6.825 -0.00529385 -0.00528067
6.82 -0.0459008 -0.0458332
6.815 -0.0693243 -0.0692263
6.81 -0.0686304 -0.0685342
6.805 -0.045608 -0.045543
6.8 -0.00833318 -0.00831779
6.795 0.0325273 0.0324885
6.79 0.0662723 0.0661887
6.785 0.0837299 0.0836233
6.78 0.0790018 0.0789015
6.775 0.0518548 0.0517898
6.77 0.00952703 0.0095161
6.765 -0.0343756 -0.0343314
6.76 -0.0648987 -0.0648187
6.755 -0.0723121 -0.0722276
6.75 -0.055663 -0.0556055
6.745 -0.0214829 -0.0214749
6.74 0.01991 0.0198602
6.735 0.0574872 0.0573858
6.73 0.0813112 0.0811782
6.725 0.0841178 0.0839844
6.72 0.063567 0.0634676
6.715 0.0244636 0.0244262
6.71 -0.0211447 -0.0211092
6.705 -0.0578473 -0.05775
6.7 -0.0734558 -0.0733269
6.695 -0.0640432 -0.0639205
6.69 -0.0341351 -0.0340508
6.685 0.00663822 0.00666511
6.68 0.047083 0.0470499
6.675 0.0766242 0.0765439
6.67 0.0868427 0.0867401
6.665 0.0734995 0.0734057
6.66 0.0389665 0.0389105
6.655 -0.00671063 -0.00671376
6.65 -0.0483944 -0.0483502
6.645 -0.0719629 -0.0718953
6.64 -0.0704566 -0.070398
6.635 -0.045959 -0.0459383
6.63 -0.00701121 -0.00704566
6.625 0.0352489 0.0351576
6.62 0.0697414 0.0696072
6.615 0.0870734 0.086924
6.61 0.0813447 0.0812165
6.605 0.0525793 0.0525079
6.6 0.00849864 0.00850615
6.595 -0.036724 -0.036638
6.59 -0.067685 -0.0675436
6.585 -0.0745207 -0.0743615
6.58 -0.0564987 -0.0563595
6.575 -0.0205987 -0.0205073
6.57 0.0223636 0.0223944
6.565 0.0609348 0.0609076
6.56 0.0848979 0.0848283
6.555 0.0869164 0.0868284
6.55 0.0648367 0.064758
6.545 0.0239032 0.023856
6.54 -0.0232543 -0.0232618
6.535 -0.0607031 -0.0606812
6.53 -0.0760105 -0.0759835
6.525 -0.0653815 -0.0653778
6.52 -0.0337578 -0.0338003
6.515 0.00871805 0.0086194
6.51 0.05039 0.0502401
6.505 0.0803531 0.0801726
6.5 0.0900479 0.0898704
6.495 0.0753426 0.0752081
6.49 0.0389787 0.0389217
6.485 -0.00843562 -0.00839858
6.48 -0.0511823 -0.0510598
6.475 -0.0747734 -0.0745985
6.47 -0.0722617 -0.0720791
6.465 -0.0460899 -0.04594
6.46 -0.00532298 -0.00523157
6.455 0.0383976 0.0384217
6.45 0.0736053 0.0735694
6.445 0.0906998 0.0906255
6.44 0.0838085 0.0837258
6.435 0.0532524 0.0531926
6.43 0.00728167 0.00726653
6.425 -0.0393191 -0.0392879
6.42 -0.0706701 -0.0706091
6.415 -0.0767926 -0.0767309
6.41 -0.0572286 -0.0571978
6.405 -0.0194656 -0.0194886
6.4 0.0251456 0.0250613
6.395 0.064716 0.0645798
6.39 0.0887592 0.0885951
6.385 0.0898893 0.0897317
6.38 0.0661641 0.0660497
6.375 0.023289 0.0232457
6.37 -0.0254992 -0.0254624
6.365 -0.0637148 -0.0636134
6.36 -0.0786639 -0.078533
6.355 -0.0667008 -0.0665798
6.35 -0.0332262 -0.0331466
6.345 0.0110586 0.0110805
6.34 0.0540057 0.05397
6.335 0.084373 0.0842951
6.33 0.0934719 0.0933798
6.325 0.0773008 0.0772262
6.32 0.0389958 0.0389649
6.315 -0.0102489 -0.0102266
6.31 -0.0541133 -0.05405
6.305 -0.0777274 -0.0776514
6.3 -0.0741594 -0.0741044
6.295 -0.046233 -0.0462281
6.29 -0.0035661 -0.00362678
6.285 0.0416639 0.0415379
6.28 0.0775906 0.0774158
6.275 0.0944123 0.0942198
6.27 0.086301 0.0861314
6.265 0.0538932 0.0537866
6.26 0.00598116 0.00596398
6.255 -0.0420259 -0.04195
6.25 -0.0737666 -0.0736207
6.245 -0.0791219 -0.0789487
6.24 -0.0579154 -0.0577591
6.235 -0.0181731 -0.0180669
6.23 0.0281795 0.0282201
6.225 0.0687862 0.0687641
6.22 0.0928775 0.0928108
6.215 0.0930237 0.0929404
6.21 0.0675203 0.0674528
6.205 0.0225768 0.0225515
6.2 -0.0279219 -0.0278963
6.195 -0.0669139 -0.0668514
6.19 -0.0814457 -0.0813744
6.185 -0.0680421 -0.0679946
6.18 -0.0325962 -0.0325982
6.175 0.013598 0.0135355
6.17 0.0578746 0.0577565
6.165 0.0886415 0.0884885
6.16 0.0970835 0.0969282
6.155 0.0793443 0.0792244
6.15 0.0389818 0.0389281
6.145 -0.0121928 -0.0121666
6.14 -0.05723 -0.0571329
6.135 -0.0808602 -0.0807252
6.13 -0.0761648 -0.0760353
6.125 -0.0463702 -0.0462834
6.12 -0.00168067 -0.0016593
6.115 0.0451538 0.0451056
6.11 0.0818436 0.0817397
6.105 0.0983756 0.0982448
6.1 0.0889688 0.0888477
6.095 0.0545887 0.0545122
6.09 0.00459534 0.00458462
6.085 -0.0449418 -0.044892
6.08 -0.0771403 -0.0770551
6.075 -0.0817349 -0.08165
6.07 -0.0588384 -0.0587891
6.065 -0.0170409 -0.0170504
6.06 0.0311319 0.0310568
6.055 0.0728413 0.0727109
6.05 0.0970307 0.096871
6.045 0.0962258 0.0960739
6.04 0.0689505 0.0688445
6.035 0.0219014 0.021868
6.03 -0.0303903 -0.0303448
6.025 -0.0702531 -0.0701473
6.02 -0.084422 -0.0842957
6.015 -0.0695628 -0.069459
6.01 -0.0320713 -0.0320228
6.005 0.0161342 0.0161115
6 0.0618402 0.0617494
5.995 0.0930873 0.0929484
5.99 0.100923 0.100769
5.985 0.0816248 0.0814957
5.98 0.0391596 0.0390945
5.975 -0.0140424 -0.0140198
5.97 -0.0603686 -0.0602623
5.965 -0.0840971 -0.0839336
5.96 -0.078289 -0.0781087
5.955 -0.0465785 -0.0464218
5.95 0.000214959 0.000321155
5.945 0.0487505 0.0487965
5.94 0.0863054 0.0862985
5.935 0.102649 0.10261
5.93 0.0920291 0.0919837
5.925 0.0556982 0.0556708
5.92 0.00354406 0.00354584
5.915 -0.0476973 -0.0476685
5.91 -0.0805542 -0.0805229
5.905 -0.0845291 -0.0845316
5.9 -0.0599815 -0.0600501
5.895 -0.0160757 -0.0162279
5.89 0.0340332 0.0337982
5.885 0.0770011 0.076705
5.88 0.10147 0.101155
5.875 0.0998923 0.0996142
5.87 0.0709621 0.0707779
5.865 0.0217854 0.021734
5.86 -0.0324958 -0.0324123
5.855 -0.0735442 -0.0733574
5.85 -0.0876605 -0.0874193
5.845 -0.0715462 -0.0713042
5.84 -0.0320656 -0.0318647
5.835 0.0182206 0.0183568
5.83 0.0655225 0.0655905
5.825 0.0974917 0.0975021
5.82 0.105008 0.10498
5.815 0.0844176 0.0843744
5.81 0.0399884 0.0399515
5.805 -0.0153195 -0.0153371
5.8 -0.0632222 -0.0632221
5.795 -0.0874186 -0.0874223
5.79 -0.0807878 -0.0808243
5.785 -0.0472792 -0.0473722
5.78 0.00167133 0.0015114
5.775 0.052085 0.051864
5.77 0.0907575 0.0904987
5.765 0.107199 0.106943
5.76 0.0956283 0.0954258
5.755 0.0575145 0.0574147
5.75 0.00319668 0.00323364
5.745 -0.0499471 -0.0497742
5.74 -0.0837844 -0.0835072
5.735 -0.087447 -0.0871201
5.73 -0.0614251 -0.0611082
5.725 -0.0154218 -0.0151612
5.72 0.0367487 0.0369282
5.715 0.0811908 0.0812848
5.71 0.1062 0.106222
5.705 0.10411 0.104081
5.7 0.0737127 0.0736606
5.695 0.0224443 0.0223877
5.69 -0.0339974 -0.0340512
5.685 -0.0765802 -0.0766402
5.68 -0.0910433 -0.0911355
5.675 -0.0739723 -0.0741245
5.67 -0.0326188 -0.032849
5.665 0.0198095 0.0195005
5.66 0.0689046 0.0685393
5.655 0.101887 0.101509
5.65 0.109422 0.109091
5.645 0.0878473 0.0876252
5.64 0.0416211 0.0415547
5.635 -0.0158748 -0.0157751
5.63 -0.0657074 -0.0654749
5.625 -0.090879 -0.0905707
5.62 -0.0838931 -0.0835686
5.615 -0.0488679 -0.0485755
5.61 0.00218562 0.00241744
5.605 0.0546222 0.0547818
5.6 0.0947119 0.0948009
5.595 0.111656 0.111687
5.59 0.0995714 0.0995635
5.585 0.0600163 0.059988
5.58 0.00363597 0.00360027
5.575 -0.0516289 -0.0516642
5.57 -0.0869127 -0.0869576
5.565 -0.0907738 -0.0908559
5.56 -0.0636359 -0.0637841
5.555 -0.0156531 -0.0158862
5.55 0.0386876 0.0383692
5.545 0.0848821 0.0845002
5.54 0.110818 0.110417
5.535 0.108635 0.108274
5.53 0.0771319 0.0768809
5.525 0.0239531 0.0238735
5.52 -0.0347362 -0.0346182
5.515 -0.0791989 -0.0789027
5.51 -0.0944692 -0.0940483
5.505 -0.0768236 -0.0763501
5.5 -0.0337734 -0.0333121
5.495 0.0208494 0.021256
5.49 0.0719755 0.0723086
5.485 0.106329 0.106588
5.48 0.114286 0.114478
5.475 0.0920796 0.0922149
5.47 0.0442399 0.044319
5.465 -0.0155342 -0.0155202
5.46 -0.067686 -0.0677525
5.455 -0.0944059 -0.0945762
5.45 -0.0876086 -0.0879014
5.445 -0.0514026 -0.0518226
5.44 0.00169315 0.0011571
5.435 0.0563472 0.0557256
5.43 0.0982495 0.0975943
5.425 0.116219 0.115602
5.42 0.104161 0.103666
5.415 0.063557 0.0632579
5.41 0.00517721 0.00511655
5.405 -0.0525728 -0.0524058
5.4 -0.0899967 -0.0896537
5.395 -0.094806 -0.0943597
5.39 -0.0670921 -0.0666165
5.385 -0.0173301 -0.016882
5.38 0.0393175 0.0397037
5.375 0.0876757 0.0879845
5.37 0.115143 0.115373
5.365 0.113549 0.113707
5.36 0.0815265 0.0816231
5.355 0.0267137 0.0267578
5.35 -0.0344105 -0.0344132
5.345 -0.0813678 -0.0814212
5.34 -0.0982301 -0.098354
5.335 -0.0806462 -0.0808625
5.33 -0.0361968 -0.0365178
5.325 0.0206908 0.0202691
5.32 0.0742227 0.0737259
5.315 0.110535 0.11001
5.31 0.119605 0.119117
5.305 0.0974048 0.0970321
5.3 0.0483398 0.0481576
5.295 -0.0137457 -0.0136888
5.29 -0.0687006 -0.068406
5.285 -0.0977137 -0.0972294
5.28 -0.091794 -0.091199
5.275 -0.0547953 -0.054174
5.27 0.000331282 0.000913912
5.265 0.0575245 0.0580292
5.26 0.101808 0.102217
5.255 0.121508 0.121816
5.25 0.110162 0.11037
5.245 0.0689635 0.0690651
5.24 0.00858144 0.00856588
5.235 -0.0522101 -0.0523507
5.23 -0.0927378 -0.0930178
5.225 -0.0995086 -0.0999401
5.22 -0.0719395 -0.0725222
5.215 -0.0206624 -0.0213801
5.21 0.0384842 0.0376663
5.205 0.0895862 0.088726
5.2 0.11946 0.118643
5.195 0.11947 0.1188
5.19 0.087808 0.0873901
5.185 0.0317465 0.0316496
5.18 -0.0321827 -0.0319544
5.175 -0.0827074 -0.0822126
5.17 -0.102528 -0.10186
5.165 -0.0861467 -0.0854076
5.16 -0.0408904 -0.0401629
5.155 0.0182778 0.018937
5.15 0.0747547 0.0753141
5.145 0.113965 0.114406
5.14 0.125328 0.125634
5.135 0.104296 0.104458
5.13 0.0547821 0.0548007
5.125 -0.00957411 -0.00968482
5.12 -0.0681361 -0.0683524
5.115 -0.100794 -0.101105
5.11 -0.0970886 -0.0974905
5.105 -0.0601463 -0.0606413
5.1 -0.00321654 -0.0037965
5.095 0.0568802 0.0562366
5.09 0.104363 0.103698
5.085 0.126911 0.126293
5.08 0.117498 0.117011
5.075 0.0767419 0.0764743
5.07 0.0148585 0.0148746
5.065 -0.0492842 -0.048974
5.06 -0.0939897 -0.0934297
5.055 -0.104178 -0.10346
5.05 -0.0779884 -0.0772203
5.045 -0.0258174 -0.0250907
5.04 0.0358778 0.0365058
5.035 0.0903175 0.0908226
5.03 0.123575 0.123953
5.025 0.126378 0.126633
5.02 0.0962782 0.0964177
5.015 0.0398559 0.0398795
5.01 -0.026731 -0.0268299
5.005 -0.0816865 -0.0819192
5 -0.106124 -0.106503
4.995 -0.0927403 -0.0932671
4.99 -0.0479672 -0.04863
4.985 0.0129701 0.0121987
4.98 0.0726259 0.0717935
4.975 0.115577 0.114754
4.97 0.130554 0.129829
4.965 0.112272 0.111741
4.96 0.0637697 0.0635061
4.955 -0.00207015 -0.00204041
4.95 -0.064609 -0.0643209
4.945 -0.102435 -0.101967
4.94 -0.102991 -0.102434
4.935 -0.0678607 -0.0672971
4.93 -0.0100536 -0.00954137
4.925 0.0528903 0.0533163
4.92 0.104245 0.104567
4.915 0.13087 0.131086
4.91 0.124971 0.125091
4.905 0.086272 0.0863172
4.9 0.024042 0.02404
4.895 -0.0432552 -0.0432763
4.89 -0.0931359 -0.0931612
4.885 -0.108495 -0.108543
4.88 -0.0854164 -0.0855247
4.875 -0.0334425 -0.0336434
4.87 0.0305415 0.0302353
4.865 0.088789 0.0883976
4.86 0.126438 0.126007
4.855 0.133382 0.132973
4.85 0.106224 0.10591
4.845 0.0504867 0.050338
4.84 -0.01843 -0.0183729
4.835 -0.0784406 -0.0781876
4.83 -0.108899 -0.108503
4.825 -0.100105 -0.0996421
4.82 -0.0569536 -0.0564982
4.815 0.00538773 0.00578524
4.81 0.0686113 0.0689269
4.805 0.116274 0.116507
4.8 0.136175 0.136341
4.795 0.122029 0.122148
4.79 0.075649 0.0757242
4.785 0.00870657 0.00871905
4.78 -0.0584593 -0.0585352
4.775 -0.103087 -0.10328
4.77 -0.10995 -0.110288
4.765 -0.078319 -0.0788168
4.76 -0.020449 -0.021102
4.755 0.0455006 0.0447216
4.75 0.101705 0.100858
4.745 0.133961 0.133132
4.74 0.133389 0.132681
4.735 0.0984017 0.0979237
4.73 0.0367761 0.0366071
4.725 -0.0339141 -0.0337557
4.72 -0.090523 -0.0900879
4.715 -0.113431 -0.112807
4.71 -0.0957392 -0.0950257
4.705 -0.0453539 -0.0446347
4.7 0.0207028 0.0213711
4.695 0.0835893 0.084174
4.69 0.127215 0.127697
4.685 0.140313 0.140678
4.68 0.118154 0.11839
4.675 0.0646961 0.0647962
4.67 -0.00599378 -0.00602615
4.665 -0.0719587 -0.0721055
4.66 -0.110615 -0.11087
4.655 -0.108977 -0.109351
4.65 -0.0693694 -0.0698752
4.645 -0.00640394 -0.00704376
4.64 0.0607834 0.06003
4.635 0.114428 0.113611
4.63 0.141051 0.140249
4.625 0.133056 0.132371
4.62 0.0906979 0.0902398
4.615 0.0239687 0.0238258
4.61 -0.0477052 -0.0475043
4.605 -0.100571 -0.100067
4.6 -0.116357 -0.11564
4.595 -0.0908585 -0.0900435
4.59 -0.0345622 -0.0337479
4.585 0.0340667 0.0348169
4.58 0.0959016 0.0965581
4.575 0.135338 0.135892
4.57 0.142109 0.142557
4.565 0.11301 0.113349
4.56 0.0538954 0.0541022
4.555 -0.0193083 -0.0192673
4.55 -0.0835243 -0.0836883
4.545 -0.116605 -0.11701
4.54 -0.107617 -0.108276
4.535 -0.0614821 -0.0623737
4.53 0.00538072 0.0043016
4.525 0.0730596 0.0718595
4.52 0.123946 0.122714
4.515 0.145303 0.144152
4.51 0.130755 0.12981
4.505 0.0822086 0.0815877
4.5 0.0115448 0.0113316
4.495 -0.0602778 -0.06007
4.49 -0.109113 -0.108533
4.485 -0.117917 -0.117059
4.48 -0.0850442 -0.0840238
4.475 -0.0233652 -0.0222878
4.47 0.0474238 0.0484788
4.465 0.108018 0.108992
4.46 0.143307 0.144156
4.455 0.143985 0.144673
4.45 0.108308 0.108814
4.445 0.0439088 0.0442264
4.44 -0.0315154 -0.0313734
4.435 -0.093838 -0.0938599
4.43 -0.121412 -0.12161
4.425 -0.105363 -0.105761
4.42 -0.0531017 -0.053711
4.415 0.0172625 0.0164544
4.41 0.0852495 0.084289
4.405 0.133489 0.132457
4.4 0.150024 0.149027
4.395 0.129583 0.128741
4.39 0.0754896 0.074909
4.385 0.00126858 0.00101402
4.38 -0.070853 -0.0707824
4.375 -0.116429 -0.11608
4.37 -0.119634 -0.119089
4.365 -0.080942 -0.0802976
4.36 -0.0151387 -0.0144799
4.355 0.05714 0.0577604
4.35 0.116536 0.117097
4.345 0.14847 0.148971
4.34 0.144533 0.144978
4.335 0.104052 0.104432
4.33 0.0358816 0.0361633
4.325 -0.0410607 -0.0409207
4.32 -0.101873 -0.10192
4.315 -0.125234 -0.125513
4.31 -0.103767 -0.104295
4.305 -0.0467715 -0.047534
4.3 0.0263212 0.0253617
4.295 0.0945519 0.0934549
4.29 0.140749 0.139601
4.285 0.153519 0.152434
4.28 0.128526 0.127636
4.275 0.0702391 0.0696757
4.27 -0.00659686 -0.00674244
4.265 -0.0787789 -0.0784952
4.26 -0.121651 -0.120994
4.255 -0.120258 -0.119342
4.25 -0.0766616 -0.0756217
4.245 -0.00719321 -0.0061464
4.24 0.0666574 0.0676375
4.235 0.125366 0.126237
4.23 0.154689 0.155418
4.225 0.146904 0.147459
4.22 0.102271 0.102619
4.215 0.0307235 0.0308418
4.21 -0.0478493 -0.0479505
4.205 -0.107961 -0.108262
4.2 -0.128482 -0.128976
4.195 -0.103019 -0.103695
4.19 -0.0422456 -0.0430873
4.185 0.0332808 0.0323106
4.18 0.102083 0.101043
4.175 0.147059 0.146046
4.17 0.157268 0.156419
4.165 0.129074 0.128532
4.16 0.0677153 0.0675961
4.155 -0.0113401 -0.0110067
4.15 -0.0843029 -0.0836046
4.145 -0.12622 -0.125307
4.14 -0.122353 -0.12139
4.135 -0.0755882 -0.0747029
4.13 -0.00337422 -0.00264305
4.125 0.0719892 0.0725386
4.12 0.130691 0.131056
4.115 0.158695 0.158868
4.11 0.148774 0.148748
4.105 0.101767 0.101537
4.1 0.0281453 0.0277163
4.095 -0.051725 -0.0523182
4.09 -0.111933 -0.112662
4.085 -0.131147 -0.131991
4.08 -0.103223 -0.104152
4.075 -0.0396515 -0.0406275
4.07 0.038049 0.0370741
4.065 0.107779 0.106855
4.06 0.152355 0.151555
4.055 0.161145 0.160578
4.05 0.130996 0.130777
4.045 0.0675921 0.0678259
4.04 -0.013204 -0.0124733
4.035 -0.0872179 -0.0860346
4.03 -0.129121 -0.127598
4.025 -0.123989 -0.122299
4.02 -0.0750448 -0.0733734
4.015 -0.000573745 0.000924148
4.01 0.0763649 0.0775854
4.005 0.135645 0.136519
4 0.163366 0.163839
3.995 0.152591 0.152625
3.99 0.104321 0.103909
3.985 0.0290324 0.0282148
3.98 -0.0528089 -0.053938
3.975 -0.114854 -0.116211
3.97 -0.135104 -0.136639
3.965 -0.106959 -0.108622
3.96 -0.0421534 -0.0438944
3.955 0.0371226 0.0353784
3.95 0.108239 0.106606
3.945 0.153914 0.152557
3.94 0.163647 0.162756
3.935 0.134198 0.133928
3.93 0.0707928 0.0711958
3.925 -0.0111875 -0.0101916
3.92 -0.0875522 -0.0861395
3.915 -0.132138 -0.130493
3.91 -0.128814 -0.127117
3.905 -0.080137 -0.0785414
3.9 -0.00463687 -0.0032619
3.895 0.0739637 0.075037
3.89 0.135051 0.13577
3.885 0.16459 0.164921
3.88 0.155582 0.155515
3.875 0.108724 0.108285
3.87 0.0338294 0.0330812
3.865 -0.0492112 -0.0501712
3.86 -0.113976 -0.115058
3.855 -0.137353 -0.138509
3.85 -0.111207 -0.112411
3.845 -0.0465218 -0.0477604
3.84 0.034171 0.0329191
3.835 0.107454 0.106254
3.83 0.155461 0.154415
3.825 0.167428 0.16666
3.82 0.139885 0.139526
3.815 0.0776526 0.0778271
3.81 -0.00461414 -0.00382137
3.805 -0.0833636 -0.0819412
3.8 -0.132107 -0.130138
3.795 -0.133028 -0.130685
3.79 -0.0867908 -0.0843049
3.785 -0.0112313 -0.00880052
3.78 0.0693666 0.0716009
3.775 0.133493 0.135434
3.77 0.166467 0.168048
3.765 0.16083 0.161988
3.76 0.116724 0.117372
3.755 0.0429575 0.0429893
3.75 -0.0417781 -0.0424425
3.745 -0.111566 -0.112931
3.74 -0.141853 -0.143879
3.735 -0.121646 -0.124246
3.73 -0.05969 -0.062739
3.725 0.021801 0.0184585
3.72 0.0983813 0.0949594
3.715 0.15102 0.147783
3.71 0.168165 0.165396
3.705 0.145617 0.143601
3.7 0.0871336 0.0860917
3.695 0.00583911 0.00586127
3.69 -0.0762399 -0.0752875
3.685 -0.132244 -0.130671
3.68 -0.141276 -0.139378
3.675 -0.100392 -0.098356
3.67 -0.0257387 -0.0236428
3.665 0.0576984 0.0598187
3.66 0.126717 0.128799
3.655 0.165189 0.16713
3.65 0.164752 0.166425
3.645 0.125052 0.126312
3.64 0.0541371 0.0548509
3.635 -0.0307428 -0.0306427
3.63 -0.104753 -0.105199
3.625 -0.142224 -0.143095
3.62 -0.12877 -0.129973
3.615 -0.0699971 -0.0714986
3.61 0.012593 0.0107797
3.605 0.093162 0.0910388
3.6 0.150918 0.14852
3.595 0.173063 0.170477
3.59 0.154743 0.152175
3.585 0.0991975 0.0970311
3.58 0.0183735 0.0171416
3.575 -0.0668739 -0.0667739
3.57 -0.129827 -0.12831
3.565 -0.147745 -0.144974
3.56 -0.113714 -0.109976
3.555 -0.0412826 -0.0369081
3.55 0.0444104 0.0491396
3.545 0.118614 0.123442
3.54 0.16381 0.168495
3.535 0.170583 0.174859
3.53 0.137035 0.140565
3.525 0.069096 0.0714721
3.52 -0.0180192 -0.0171656
3.515 -0.100285 -0.101119
3.51 -0.150245 -0.152749
3.505 -0.149193 -0.153236
3.5 -0.0983414 -0.103687
3.495 -0.0176736 -0.0240195
3.49 0.0664953 0.0595092
3.485 0.1319 0.124731
3.48 0.164503 0.157712
3.475 0.157865 0.152056
3.47 0.112732 0.108426
3.465 0.0375486 0.0350178
3.46 -0.0494846 -0.0503184
3.455 -0.122106 -0.121531
3.45 -0.154336 -0.152601
3.445 -0.133628 -0.130941
3.44 -0.068716 -0.0652998
3.435 0.0166344 0.0205599
3.43 0.0961816 0.100392
3.425 0.150327 0.154572
3.42 0.168077 0.17207
3.415 0.145956 0.1494
3.41 0.0877645 0.0904142
3.405 0.00607857 0.0078209
3.4 -0.0778118 -0.0768928
3.395 -0.136602 -0.136445
3.39 -0.148505 -0.149146
3.385 -0.10848 -0.10988
3.38 -0.0320468 -0.0341542
3.375 0.054606 0.051876
3.37 0.126796 0.12357
3.365 0.168026 0.164488
3.36 0.170319 0.16673
3.355 0.13317 0.129885
3.35 0.0634576 0.0609256
3.345 -0.0231298 -0.0244332
3.34 -0.10284 -0.102495
3.335 -0.149118 -0.146824
3.33 -0.144283 -0.140082
3.325 -0.0902997 -0.084667
3.32 -0.00778969 -0.00130849
3.315 0.0763324 0.0831768
3.31 0.139674 0.146528
3.305 0.168914 0.175466
3.3 0.158869 0.164739
3.295 0.111635 0.116346
3.29 0.0361674 0.0391479
3.285 -0.0501605 -0.0494428
3.28 -0.122765 -0.124697
3.275 -0.156701 -0.161462
3.27 -0.138636 -0.14608
3.265 -0.0756522 -0.0851643
3.26 0.00897312 -0.00180809
3.255 0.0881786 0.0769683
3.25 0.141819 0.131049
3.245 0.15935 0.149928
3.24 0.138178 0.130948
3.235 0.082396 0.0779522
3.23 0.0034816 0.00194687
3.225 -0.0791881 -0.0782127
3.22 -0.13932 -0.136522
3.215 -0.154291 -0.150249
3.21 -0.116512 -0.111631
3.205 -0.0400465 -0.0346
3.2 0.0480525 0.0538677
3.195 0.120862 0.126781
3.19 0.160637 0.16625
3.185 0.160083 0.164873
3.18 0.120746 0.124264
3.175 0.0516065 0.0536379
3.17 -0.0310174 -0.0303828
3.165 -0.104938 -0.105265
3.16 -0.145441 -0.146227
3.155 -0.135231 -0.136197
3.15 -0.0759146 -0.0769409
3.145 0.0112982 0.0101924
3.14 0.0974445 0.0961492
3.135 0.158219 0.156553
3.13 0.180298 0.178109
3.125 0.160644 0.157999
3.12 0.104761 0.102135
3.115 0.0247967 0.0231839
3.11 -0.0605485 -0.0599661
3.105 -0.128052 -0.124701
3.1 -0.154726 -0.148643
3.095 -0.128412 -0.12014
3.09 -0.0574319 -0.0477078
3.085 0.0323807 0.0427727
3.08 0.111875 0.122238
3.075 0.16116 0.170895
3.07 0.171784 0.180315
3.065 0.142874 0.149561
3.06 0.0787659 0.0828258
3.055 -0.00882324 -0.00829165
3.05 -0.0987332 -0.102175
3.045 -0.161982 -0.169272
3.04 -0.175535 -0.186238
3.035 -0.13361 -0.147054
3.03 -0.0536877 -0.0690242
3.025 0.0345152 0.0182297
3.02 0.104623 0.0885256
3.015 0.142276 0.127756
3.01 0.142743 0.131284
3.005 0.105936 0.0986671
3 0.0362009 0.0335382
2.995 -0.0527295 -0.051366
2.99 -0.135086 -0.130948
2.985 -0.180744 -0.174847
2.98 -0.169629 -0.162508
2.975 -0.106391 -0.0984826
2.97 -0.0173588 -0.00905711
2.965 0.0664489 0.0746358
2.96 0.123071 0.130442
2.955 0.143496 0.149222
2.95 0.126486 0.129831
2.945 0.0753488 0.0760075
2.94 -0.00098491 -0.00268881
2.935 -0.083501 -0.0864192
2.93 -0.145555 -0.148596
2.925 -0.163288 -0.166097
2.92 -0.127404 -0.129952
2.915 -0.05157 -0.0540455
2.91 0.035397 0.0328781
2.905 0.105517 0.103084
2.9 0.143444 0.141407
2.895 0.144952 0.143674
2.89 0.110664 0.110465
2.885 0.0448698 0.0460681
2.88 -0.0401531 -0.037111
2.875 -0.121732 -0.116141
2.87 -0.171525 -0.16231
2.865 -0.169525 -0.156791
2.86 -0.115145 -0.0999729
2.855 -0.0316706 -0.0155503
2.85 0.0494137 0.0651946
2.845 0.105866 0.120486
2.84 0.129514 0.142457
2.835 0.119771 0.13052
2.83 0.0785978 0.0863742
2.825 0.00936251 0.0129805
2.82 -0.0784263 -0.0804441
2.815 -0.161455 -0.170606
2.81 -0.206879 -0.223754
2.805 -0.19187 -0.215641
2.8 -0.124044 -0.152694
2.795 -0.0354392 -0.0663432
2.79 0.0408785 0.0104638
2.785 0.0873121 0.0600913
2.78 0.0997182 0.0782726
2.775 0.079442 0.0659325
2.77 0.0285192 0.0240529
2.765 -0.0499517 -0.046066
2.76 -0.14166 -0.131557
2.755 -0.210802 -0.197229
2.75 -0.216972 -0.201839
2.745 -0.151717 -0.135867
2.74 -0.0470858 -0.030796
2.735 0.0534572 0.0698162
2.73 0.118363 0.133846
2.725 0.135276 0.148352
2.72 0.106182 0.115207
2.715 0.0422978 0.0463176
2.71 -0.0439665 -0.044731
2.705 -0.13894 -0.143031
2.7 -0.215487 -0.220955
2.695 -0.237954 -0.243031
2.69 -0.188326 -0.191862
2.685 -0.0868426 -0.0885257
2.68 0.0258716 0.0255968
2.675 0.112922 0.113163
2.67 0.153598 0.153214
2.665 0.142771 0.140797
2.66 0.0868283 0.0833584
2.655 -0.000176222 -0.00322948
2.65 -0.10354 -0.102657
2.645 -0.206543 -0.199009
2.64 -0.278493 -0.263536
2.635 -0.292089 -0.270459
2.63 -0.24103 -0.214532
2.625 -0.147471 -0.118065
2.62 -0.0460857 -0.0154649
2.615 0.0362901 0.0666525
2.61 0.0858102 0.114532
2.605 0.0993392 0.124911
2.6 0.0777664 0.0983183
2.595 0.0230602 0.0362525
2.59 -0.0599813 -0.0567584
2.585 -0.157549 -0.166231
2.58 -0.244406 -0.264949
2.575 -0.291193 -0.32228
2.57 -0.28394 -0.323632
2.565 -0.230365 -0.276484
2.56 -0.152676 -0.203187
2.555 -0.0740008 -0.126949
2.55 -0.0104752 -0.0637354
2.545 0.0312355 -0.0197278
2.54 0.0497619 0.00426498
2.535 0.0441239 0.00744056
2.53 0.0123487 -0.0128798
2.525 -0.0450712 -0.0577998
2.52 -0.118944 -0.120167
2.515 -0.186588 -0.178474
2.51 -0.222049 -0.207169
2.505 -0.210901 -0.191201
2.5 -0.158317 -0.13502
2.495 -0.0835162 -0.0576446
2.49 -0.0068768 0.0205664
2.485 0.0581117 0.086001
2.48 0.104346 0.131294
2.475 0.128659 0.152865
2.47 0.12971 0.149179
2.465 0.108753 0.121876
2.46 0.0715687 0.0777347
2.455 0.0272069 0.026861
2.45 -0.0133603 -0.0188882
2.445 -0.039955 -0.0491138
2.44 -0.0477307 -0.0593207
2.435 -0.0376147 -0.0507238
2.43 -0.0150852 -0.028968
2.425 0.012758 -0.00158018
2.42 0.0407926 0.0259938
2.415 0.0651286 0.0490447
2.41 0.0779762 0.0585087
2.405 0.0285092 -0.0022558
2.4 -0.313165 -0.385706
2.395 -1.50996 -1.74581
2.39 -4.60045 -5.32506
2.385 -10.1626 -11.7765
2.38 -20.6076 -22.2151
2.375 -7.98017 -8.44156
2.37 -6.11911 -7.7343
2.365 161.884 163.198
2.36 18629.1 25798.1
2.355 -2117.01 35365.5
2.35 8.91192e+06 -1.75408e+11
2.345 -0.0649901 7.43808
2.34 -0.0651795 7.39989
2.335 -0.065357 7.36136
2.33 -0.0655225 7.3225
2.325 -0.0656765 7.2833
2.32 -0.065819 7.24376
2.315 -0.0659502 7.2039
2.31 -0.0660703 7.16371
2.305 -0.0661795 7.12319
2.3 -0.066278 7.08236
2.295 -0.066366 7.04122
2.29 -0.0664436 6.99976
2.285 -0.066511 6.958
2.28 -0.0665684 6.91594
2.275 -0.066616 6.87358
2.27 -0.066654 6.83093
2.265 -0.0666825 6.788
2.26 -0.0667017 6.74479
2.255 -0.0667118 6.7013
2.25 -0.066713 6.65755
2.245 -0.0667055 6.61354
2.24 -0.0666894 6.56927
2.235 -0.0666648 6.52475
2.23 -0.0666321 6.48
2.225 -0.0665913 6.43501
2.22 -0.0665425 6.3898
2.215 -0.0664861 6.34437
2.21 -0.0664221 6.29874
2.205 -0.0663507 6.2529
2.2 -0.0662721 6.20688
2.195 -0.0661864 6.16068
2.19 -0.0660937 6.11431
2.185 -0.0659944 6.06777
2.18 -0.0658884 6.02109
2.175 -0.065776 5.97427
2.17 -0.0656573 5.92732
2.165 -0.0655324 5.88026
2.16 -0.0654015 5.83309
2.155 -0.0652648 5.78583
2.15 -0.0651224 5.73849
2.145 -0.0649744 5.69109
2.14 -0.064821 5.64364
2.135 -0.0646623 5.59615
2.13 -0.0644985 5.54863
2.125 -0.0643297 5.50111
2.12 -0.0641559 5.4536
2.115 -0.0639775 5.40611
2.11 -0.0637944 5.35866
2.105 -0.0636068 5.31127
2.1 -0.0634148 5.26396
2.095 -0.0632186 5.21673
2.09 -0.0630182 5.16962
2.085 -0.0628138 5.12264
2.08 -0.0626055 5.0758
2.075 -0.0623934 5.02914
2.07 -0.0621777 4.98267
2.065 -0.0619583 4.93641
2.06 -0.0617355 4.89038
2.055 -0.0615094 4.8446
2.05 -0.0612799 4.79911
2.045 -0.0610473 4.75392
2.04 -0.0608117 4.70905
2.035 -0.060573 4.66454
2.03 -0.0603315 4.6204
2.025 -0.0600872 4.57667
2.02 -0.0598401 4.53337
2.015 -0.0595905 4.49052
2.01 -0.0593383 4.44816
2.005 -0.0590837 4.40631
2 -0.0588267 4.36501
1.995 -0.0585674 4.32429
1.99 -0.0583059 4.28417
1.985 -0.0580422 4.24469
1.98 -0.0577765 4.20587
1.975 -0.0575087 4.16777
1.97 -0.057239 4.1304
1.965 -0.0569674 4.09381
1.96 -0.056694 4.05802
1.955 -0.0564189 4.02309
1.95 -0.0561421 3.98903
1.945 -0.0558636 3.9559
1.94 -0.0555835 3.92373
1.935 -0.055302 3.89257
1.93 -0.0550189 3.86245
1.925 -0.0547345 3.83341
1.92 -0.0544486 3.8055
1.915 -0.0541615 3.77877
1.91 -0.053873 3.75325
1.905 -0.0535834 3.729
1.9 -0.0532925 3.70606
1.895 -0.0530005 3.68448
1.89 -0.0527073 3.6643
1.885 -0.0524132 3.64559
1.88 -0.0521179 3.62838
1.875 -0.0518217 3.61273
1.87 -0.0515245 3.5987
1.865 -0.0512264 3.58633
1.86 -0.0509273 3.57569
1.855 -0.0506274 3.56683
1.85 -0.0503267 3.5598
1.845 -0.0500252 3.55468
1.84 -0.0497228 3.5515
1.835 -0.0494197 3.55035
1.83 -0.0491159 3.55127
1.825 -0.0488114 3.55434
1.82 -0.0485062 3.55961
1.815 -0.0482003 3.56716
1.81 -0.0478938 3.57704
1.805 -0.0475867 3.58933
1.8 -0.047279 3.6041
1.795 -0.0469707 3.62142
1.79 -0.0466618 3.64135
1.785 -0.0463524 3.66398
1.78 -0.0460425 3.68937
1.775 -0.045732 3.71761
1.77 -0.0454211 3.74876
1.765 -0.0451097 3.78292
1.76 -0.0447978 3.82014
1.755 -0.0444855 3.86053
1.75 -0.0441728 3.90415
1.745 -0.0438596 3.9511
1.74 -0.0435461 4.00145
1.735 -0.0432321 4.0553
1.73 -0.0429177 4.11272
1.725 -0.042603 4.17382
1.72 -0.042288 4.23867
1.715 -0.0419726 4.30737
1.71 -0.0416568 4.38001
1.705 -0.0413407 4.45668
1.7 -0.0410243 4.53749
1.695 -0.0407077 4.62252
1.69 -0.0403907 4.71187
1.685 -0.0400734 4.80564
1.68 -0.0397559 4.90394
1.675 -0.0394381 5.00685
1.67 -0.03912 5.11449
1.665 -0.0388018 5.22696
1.66 -0.0384832 5.34436
1.655 -0.0381645 5.4668
1.65 -0.0378455 5.59438
1.645 -0.0375264 5.72722
1.64 -0.037207 5.86542
1.635 -0.0368875 6.00909
1.63 -0.0365678 6.15834
1.625 -0.0362479 6.31328
1.62 -0.0359278 6.47404
1.615 -0.0356076 6.64071
1.61 -0.0352873 6.81342
1.605 -0.0349669 6.99228
1.6 -0.0346463 7.17741
1.595 -0.0343256 7.36893
1.59 -0.0340048 7.56695
1.585 -0.0336839 7.77159
1.58 -0.033363 7.98297
1.575 -0.033042 8.2012
1.57 -0.0327209 8.42642
1.565 -0.0323998 8.65874
1.56 -0.0320786 8.89827
1.555 -0.0317574 9.14515
1.55 -0.0314362 9.39949
1.545 -0.031115 9.66141
1.54 -0.0307938 9.93104
1.535 -0.0304727 10.2085
1.53 -0.0301515 10.4939
1.525 -0.0298304 10.7873
1.52 -0.0295093 11.089
1.515 -0.0291883 11.3989
1.51 -0.0288674 11.7173
1.505 -0.0285466 12.0442
1.5 -0.0282259 12.3798
1.495 -0.0279053 12.7241
1.49 -0.0275848 13.0774
1.485 -0.0272645 13.4396
1.48 -0.0269443 13.8109
1.475 -0.0266243 14.1915
1.47 -0.0263045 14.5814
1.465 -0.0259848 14.9808
1.46 -0.0256654 15.3897
1.455 -0.0253462 15.8082
1.45 -0.0250273 16.2365
1.445 -0.0247086 16.6746
1.44 -0.0243901 17.1227
1.435 -0.024072 17.5808
1.43 -0.0237542 18.0491
1.425 -0.0234366 18.5275
1.42 -0.0231194 19.0163
1.415 -0.0228026 19.5154
1.41 -0.0224861 20.0249
1.405 -0.0221701 20.545
1.4 -0.0218544 21.0756
1.395 -0.0215391 21.6168
1.39 -0.0212243 22.1688
1.385 -0.0209099 22.7315
1.38 -0.0205961 23.3049
1.375 -0.0202827 23.8892
1.37 -0.0199698 24.4843
1.365 -0.0196574 25.0903
1.36 -0.0193456 25.7072
1.355 -0.0190344 26.335
1.35 -0.0187238 26.9737
1.345 -0.0184138 27.6233
1.34 -0.0181044 28.2838
1.335 -0.0177956 28.9551
1.33 -0.0174876 29.6373
1.325 -0.0171803 30.3303
1.32 -0.0168736 31.034
1.315 -0.0165678 31.7484
1.31 -0.0162626 32.4735
1.305 -0.0159583 33.209
1.3 -0.0156548 33.955
1.295 -0.0153522 34.7113
1.29 -0.0150504 35.4779
1.285 -0.0147495 36.2545
1.28 -0.0144495 37.0411
1.275 -0.0141505 37.8375
1.27 -0.0138524 38.6435
1.265 -0.0135554 39.4589
1.26 -0.0132593 40.2836
1.255 -0.0129643 41.1173
1.25 -0.0126704 41.9599
1.245 -0.0123776 42.8109
1.24 -0.012086 43.6703
1.235 -0.0117955 44.5377
1.23 -0.0115063 45.4128
1.225 -0.0112182 46.2953
1.22 -0.0109314 47.1848
1.215 -0.010646 48.0811
1.21 -0.0103618 48.9837
1.205 -0.010079 49.8923
1.2 -0.00979762 50.8064
1.195 -0.00951765 51.7257
1.19 -0.00923915 52.6496
1.185 -0.00896215 53.5776
1.18 -0.00868668 54.5094
1.175 -0.00841279 55.4443
1.17 -0.0081405 56.3818
1.165 -0.00786986 57.3214
1.16 -0.0076009 58.2624
1.155 -0.00733367 59.2043
1.15 -0.00706819 60.1463
1.145 -0.00680452 61.0879
1.14 -0.00654268 62.0284
1.135 -0.00628273 62.9669
1.13 -0.0060247 63.9029
1.125 -0.00576863 64.8354
1.12 -0.00551457 65.7638
1.115 -0.00526255 66.6872
1.11 -0.00501263 67.6047
1.105 -0.00476485 68.5155
1.1 -0.00451925 69.4187
1.095 -0.00427587 70.3133
1.09 -0.00403476 71.1984
1.085 -0.00379597 72.073
1.08 -0.00355955 72.936
1.075 -0.00332553 73.7865
1.07 -0.00309396 74.6234
1.065 -0.00286491 75.4456
1.06 -0.0026384 76.2519
1.055 -0.00241449 77.0412
1.05 -0.00219324 77.8124
1.045 -0.00197468 78.5642
1.04 -0.00175886 79.2955
1.035 -0.00154585 80.0049
1.03 -0.00133568 80.6913
1.025 -0.0011284 81.3533
1.02 -0.00092407 81.9895
1.015 -0.000722736 82.5988
1.01 -0.000524448 83.1797
1.005 -0.000329256 83.7308
1 -0.000137212 84.2508
0.995 5.16367e-05 84.7382
0.99 0.000237238 85.1917
0.985 0.000419542 85.6098
0.98 0.0005985 85.991
0.975 0.000774062 86.334
0.97 0.000946178 86.6372
0.965 0.0011148 86.8991
0.96 0.00127988 87.1184
0.955 0.00144137 87.2936
0.95 0.00159922 87.4231
0.945 0.00175339 87.5056
0.94 0.00190383 87.5395
0.935 0.00205049 87.5235
0.93 0.00219334 87.456
0.925 0.00233232 87.3358
0.92 0.0024674 87.1614
0.915 0.00259853 86.9315
0.91 0.00272568 86.6447
0.905 0.0028488 86.2997
0.9 0.00296786 85.8953
0.895 0.00308283 85.4302
0.89 0.00319366 84.9033
0.885 0.00330034 84.3135
0.88 0.00340282 83.6597
0.875 0.00350108 82.941
0.87 0.00359509 82.1562
0.865 0.00368483 81.3048
0.86 0.00377027 80.3857
0.855 0.0038514 79.3985
0.85 0.0039282 78.3424
0.845 0.00400065 77.217
0.84 0.00406875 76.0219
0.835 0.00413247 74.7567
0.83 0.00419182 73.4214
0.825 0.0042468 72.016
0.82 0.0042974 70.5404
0.815 0.00434362 68.9951
0.81 0.00438547 67.3802
0.805 0.00442297 65.6965
0.8 0.00445611 63.9446
0.795 0.00448493 62.1254
0.79 0.00450944 60.2399
0.785 0.00452967 58.2894
0.78 0.00454563 56.2754
0.775 0.00455738 54.1994
0.77 0.00456493 52.0633
0.765 0.00456834 49.8692
0.76 0.00456764 47.6194
0.755 0.00456288 45.3162
0.75 0.00455412 42.9626
0.745 0.00454141 40.5613
0.74 0.00452482 38.1157
0.735 0.00450441 35.6291
0.73 0.00448024 33.1052
0.725 0.0044524 30.5481
0.72 0.00442096 27.9617
0.715 0.004386 25.3506
0.71 0.00434761 22.7194
0.705 0.00430589 20.0731
0.7 0.00426092 17.4167
0.695 0.00421281 14.7556
0.69 0.00416166 12.0954
0.685 0.00410757 9.4419
0.68 0.00405066 6.80113
0.675 0.00399104 4.17926
0.67 0.00392883 1.58265
0.665 0.00386414 -0.982185
0.66 0.00379712 -3.50859
0.655 0.00372788 -5.9898
0.65 0.00365654 -8.41898
0.645 0.00358326 -10.7892
0.64 0.00350815 -13.0936
0.635 0.00343136 -15.3251
0.63 0.00335303 -17.4769
0.625 0.0032733 -19.5422
0.62 0.00319231 -21.5143
0.615 0.00311021 -23.3866
0.61 0.00302713 -25.1529
0.605 0.00294323 -26.807
0.6 0.00285865 -28.3431
0.595 0.00277353 -29.756
0.59 0.00268802 -31.0406
0.585 0.00260227 -32.1923
0.58 0.00251642 -33.2072
0.575 0.0024306 -34.0817
0.57 0.00234497 -34.8132
0.565 0.00225966 -35.3995
0.56 0.0021748 -35.8391
0.555 0.00209053 -36.1316
0.55 0.00200698 -36.2771
0.545 0.00192427 -36.2768
0.54 0.00184254 -36.1326
0.535 0.0017619 -35.8475
0.53 0.00168247 -35.4254
0.525 0.00160435 -34.8713
0.52 0.00152766 -34.191
0.515 0.0014525 -33.3914
0.51 0.00137895 -32.4803
0.505 0.00130713 -31.4665
0.5 0.00123709 -30.3596
0.495 0.00116894 -29.1702
0.49 0.00110273 -27.9094
0.485 0.00103854 -26.5892
0.48 0.000976417 -25.222
0.475 0.00091642 -23.8209
0.47 0.000858592 -22.399
0.465 0.000802969 -20.9699
0.46 0.000749581 -19.5468
0.455 0.00069845 -18.1432
0.45 0.00064959 -16.7717
0.445 0.000603008 -15.4448
0.44 0.0005587 -14.1741
0.435 0.000516659 -12.9702
0.43 0.000476865 -11.8424
0.425 0.000439294 -10.7991
0.42 0.000403913 -9.84671
0.415 0.00037068 -8.99033
0.41 0.000339548 -8.2331
0.405 0.000310462 -7.57632
0.4 0.00028336 -7.01933
0.395 0.000258173 -6.55955
0.39 0.000234829 -6.19243
0.385 0.000213248 -5.91162
0.38 0.000193348 -5.70908
0.375 0.000175042 -5.57529
0.37 0.000158242 -5.49954
0.365 0.000142855 -5.47022
0.36 0.000128791 -5.47524
0.355 0.000115959 -5.50244
0.35 0.00010427 -5.54005
0.345 9.36355e-05 -5.5772
0.34 8.39739e-05 -5.60439
0.335 7.52065e-05 -5.61399
0.33 6.72606e-05 -5.60062
0.325 6.00702e-05 -5.56161
0.32 5.3576e-05 -5.49718
0.315 4.77262e-05 -5.41062
0.31 4.24766e-05 -5.3083
0.305 3.779e-05 -5.19945
0.3 3.36356e-05 -5.09575
0.295 2.99882e-05 -5.01074
0.29 2.68266e-05 -4.95899
0.285 2.41322e-05 -4.95499
0.28 2.18861e-05 -5.01192
0.275 2.00675e-05 -5.14023
0.27 1.86505e-05 -5.3461
0.265 1.76022e-05 -5.62988
0.26 1.68792e-05 -5.98458
0.255 1.64262e-05 -6.39454
0.25 1.6174e-05 -6.83444
0.245 1.60381e-05 -7.26866
0.24 1.59193e-05 -7.65126
0.235 1.57044e-05 -7.92669
0.23 1.5269e-05 -8.03128
0.225 1.44811e-05 -7.89558
0.22 1.3207e-05 -7.4477
0.215 1.13182e-05 -6.61752
0.21 8.69982e-06 -5.34167
0.205 5.26015e-06 -3.56913
0.2 9.40553e-07 -1.26725
0.195 -4.27448e-06 1.5724
0.19 -1.0348e-05 4.92844
0.185 -1.71831e-05 8.74525
0.18 -2.46178e-05 12.9299
0.175 -3.24233e-05 17.3511
0.17 -4.03069e-05 21.8409
0.165 -4.79194e-05 26.1988
0.16 -5.48682e-05 30.1995
0.155 -6.07354e-05 33.6034
0.15 -6.51014e-05 36.1698
0.145 -6.75716e-05 37.673
0.14 -6.78065e-05 37.9188
0.135 -6.55511e-05 36.7617
0.13 -6.06638e-05 34.1213
0.125 -5.31399e-05 29.9952
0.12 -4.31275e-05 24.4678
0.115 -3.09346e-05 17.7141
0.11 -1.70234e-05 9.99577
0.105 -1.99257e-06 1.65049
0.1 1.34543e-05 -6.92649
0.095 2.85507e-05 -15.3073
0.09 4.25145e-05 -23.0614
0.085 5.45858e-05 -29.7887
0.08 6.40312e-05 -35.1518
0.075 7.00851e-05 -38.905
0.07 7.18469e-05 -40.9161
0.065 6.83114e-05 -41.1782
0.06 5.89246e-05 -39.8088
0.055 4.49572e-05 -37.0373
0.05 3.10089e-05 -33.1796
0.045 2.44195e-05 -28.6065
0.04 3.05802e-05 -23.7146
0.035 4.64544e-05 -18.9233
0.03 5.97809e-05 -14.6711
0.025 5.83296e-05 -11.2115
0.02 4.1339e-05 -8.19264
0.015 2.00549e-05 -4.82989
0.01 3.50298e-06 -0.939881
0.005 -4.01352e-06 1.08601
-1.63468e-13 -6.26794e-09 0.00169603


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1Classic/GApOneLoop.txt <==
-22.3723 -0.00200592 9.00216e-06
-22.1768 -0.00204158 9.24362e-06
-22.0165 -0.00207154 9.44812e-06
-21.8747 -0.00209861 9.63416e-06
-21.7448 -0.00212385 9.80875e-06
-21.6237 -0.00214781 9.97545e-06
-21.5093 -0.00217082 1.01364e-05
-21.4004 -0.00219308 1.02929e-05
-21.2959 -0.00221475 1.04461e-05
-21.1952 -0.00223593 1.05965e-05
-21.0979 -0.0022567 1.07448e-05
-21.0034 -0.00227714 1.08913e-05
-20.9115 -0.00229729 1.10364e-05
-20.8219 -0.0023172 1.11804e-05
-20.7344 -0.00233689 1.13234e-05
-20.6487 -0.00235641 1.14658e-05
-20.5648 -0.00237577 1.16076e-05
-20.4825 -0.00239499 1.1749e-05
-20.4016 -0.0024141 1.18902e-05
-20.3222 -0.00243312 1.20311e-05
-20.244 -0.00245205 1.2172e-05
-20.1669 -0.0024709 1.23129e-05
-20.091 -0.0024897 1.2454e-05
-20.0162 -0.00250845 1.25951e-05
-19.9423 -0.00252716 1.27365e-05
-19.8694 -0.00254584 1.28782e-05
-19.7974 -0.00256449 1.30203e-05
-19.7262 -0.00258313 1.31627e-05
-19.6558 -0.00260176 1.33056e-05
-19.5862 -0.00262038 1.3449e-05
-19.5173 -0.00263901 1.35929e-05
-19.4491 -0.00265765 1.37374e-05
-19.3816 -0.0026763 1.38826e-05
-19.3147 -0.00269496 1.40283e-05
-19.2484 -0.00271365 1.41747e-05
-19.1828 -0.00273237 1.43219e-05
-19.1177 -0.00275111 1.44698e-05
-19.0531 -0.00276989 1.46185e-05
-18.9891 -0.0027887 1.4768e-05
-18.9255 -0.00280756 1.49183e-05
-18.8625 -0.00282646 1.50695e-05
-18.8 -0.00284541 1.52216e-05
-18.7379 -0.00286441 1.53745e-05
-18.6762 -0.00288346 1.55285e-05
-18.615 -0.00290257 1.56834e-05
-18.5542 -0.00292173 1.58393e-05
-18.4938 -0.00294096 1.59962e-05
-18.4338 -0.00296025 1.61541e-05
-18.3742 -0.0029796 1.63131e-05
-18.3149 -0.00299903 1.64732e-05
-18.256 -0.00301852 1.66345e-05
-18.1975 -0.00303809 1.67968e-05
-18.1393 -0.00305773 1.69603e-05
-18.0815 -0.00307745 1.7125e-05
-18.0239 -0.00309725 1.72909e-05
-17.9667 -0.00311714 1.7458e-05
-17.9098 -0.0031371 1.76263e-05
-17.8532 -0.00315715 1.77959e-05
-17.7969 -0.00317729 1.79668e-05
-17.7408 -0.00319752 1.8139e-05
-17.6851 -0.00321784 1.83126e-05
-17.6296 -0.00323825 1.84875e-05
-17.5744 -0.00325876 1.86638e-05
-17.5195 -0.00327936 1.88415e-05
-17.4648 -0.00330007 1.90206e-05
-17.4104 -0.00332087 1.92011e-05
-17.3562 -0.00334178 1.93831e-05
-17.3022 -0.00336279 1.95666e-05
-17.2485 -0.00338391 1.97517e-05
-17.195 -0.00340513 1.99382e-05
-17.1418 -0.00342647 2.01263e-05
-17.0887 -0.00344792 2.0316e-05
-17.0359 -0.00346948 2.05073e-05
-16.9833 -0.00349115 2.07003e-05
-16.9309 -0.00351294 2.08948e-05
-16.8787 -0.00353486 2.10911e-05
-16.8268 -0.00355689 2.1289e-05
-16.775 -0.00357904 2.14887e-05
-16.7234 -0.00360132 2.16902e-05
-16.672 -0.00362372 2.18934e-05
-16.6208 -0.00364625 2.20983e-05
-16.5697 -0.00366891 2.23052e-05
-16.5189 -0.0036917 2.25138e-05
-16.4682 -0.00371462 2.27244e-05
-16.4177 -0.00373768 2.29368e-05
-16.3674 -0.00376088 2.31512e-05
-16.3172 -0.00378421 2.33675e-05
-16.2672 -0.00380768 2.35858e-05
-16.2174 -0.00383129 2.38061e-05
-16.1677 -0.00385505 2.40285e-05
-16.1182 -0.00387895 2.42529e-05
-16.0689 -0.003903 2.44794e-05
-16.0197 -0.0039272 2.4708e-05
-15.9706 -0.00395155 2.49387e-05
-15.9217 -0.00397606 2.51717e-05
-15.873 -0.00400071 2.54068e-05
-15.8243 -0.00402553 2.56442e-05
-15.7759 -0.0040505 2.58838e-05
-15.7276 -0.00407563 2.61257e-05
-15.6794 -0.00410093 2.637e-05
-15.6313 -0.00412639 2.66166e-05
-15.5834 -0.00415201 2.68656e-05
-15.5356 -0.00417781 2.71171e-05
-15.488 -0.00420377 2.7371e-05
-15.4404 -0.00422991 2.76274e-05
-15.393 -0.00425622 2.78863e-05
-15.3458 -0.0042827 2.81477e-05
-15.2986 -0.00430937 2.84118e-05
-15.2516 -0.00433622 2.86785e-05
-15.2047 -0.00436325 2.89478e-05
-15.1579 -0.00439046 2.92199e-05
-15.1112 -0.00441786 2.94946e-05
-15.0647 -0.00444545 2.97722e-05
-15.0182 -0.00447323 3.00525e-05
-14.9719 -0.00450121 3.03358e-05
-14.9257 -0.00452938 3.06219e-05
-14.8796 -0.00455775 3.09109e-05
-14.8336 -0.00458632 3.12029e-05
-14.7877 -0.00461509 3.14979e-05
-14.7419 -0.00464407 3.17959e-05
-14.6962 -0.00467326 3.2097e-05
-14.6506 -0.00470265 3.24013e-05
-14.6052 -0.00473226 3.27088e-05
-14.5598 -0.00476208 3.30194e-05
-14.5145 -0.00479212 3.33333e-05
-14.4693 -0.00482238 3.36506e-05
-14.4243 -0.00485286 3.39712e-05
-14.3793 -0.00488357 3.42952e-05
-14.3344 -0.0049145 3.46226e-05
-14.2896 -0.00494567 3.49535e-05
-14.2449 -0.00497707 3.5288e-05
-14.2003 -0.0050087 3.56261e-05
-14.1558 -0.00504057 3.59678e-05
-14.1113 -0.00507268 3.63133e-05
-14.067 -0.00510504 3.66624e-05
-14.0227 -0.00513764 3.70154e-05
-13.9786 -0.00517049 3.73722e-05
-13.9345 -0.0052036 3.7733e-05
-13.8905 -0.00523696 3.80977e-05
-13.8466 -0.00527057 3.84664e-05
-13.8028 -0.00530445 3.88392e-05
-13.759 -0.0053386 3.92161e-05
-13.7153 -0.00537301 3.95972e-05
-13.6718 -0.00540769 3.99826e-05
-13.6283 -0.00544264 4.03723e-05
-13.5848 -0.00547788 4.07664e-05
-13.5415 -0.00551339 4.1165e-05
-13.4982 -0.00554918 4.1568e-05
-13.455 -0.00558527 4.19756e-05
-13.4119 -0.00562164 4.23878e-05
-13.3689 -0.00565831 4.28048e-05
-13.3259 -0.00569527 4.32265e-05
-13.283 -0.00573254 4.36531e-05
-13.2402 -0.00577011 4.40846e-05
-13.1974 -0.00580798 4.4521e-05
-13.1547 -0.00584617 4.49626e-05
-13.1121 -0.00588468 4.54092e-05
-13.0696 -0.0059235 4.58611e-05
-13.0271 -0.00596264 4.63183e-05
-12.9847 -0.00600212 4.67808e-05
-12.9424 -0.00604192 4.72488e-05
-12.9001 -0.00608206 4.77223e-05
-12.8579 -0.00612253 4.82015e-05
-12.8158 -0.00616335 4.86863e-05
-12.7737 -0.00620452 4.91769e-05
-12.7317 -0.00624604 4.96734e-05
-12.6898 -0.00628791 5.01758e-05
-12.6479 -0.00633015 5.06843e-05
-12.6061 -0.00637275 5.1199e-05
-12.5643 -0.00641571 5.17199e-05
-12.5226 -0.00645905 5.22471e-05
-12.481 -0.00650277 5.27807e-05
-12.4394 -0.00654687 5.33209e-05
-12.3979 -0.00659136 5.38677e-05
-12.3565 -0.00663624 5.44212e-05
-12.3151 -0.00668152 5.49816e-05
-12.2738 -0.0067272 5.5549e-05
-12.2325 -0.00677329 5.61233e-05
-12.1913 -0.00681978 5.67049e-05
-12.1501 -0.0068667 5.72937e-05
-12.109 -0.00691404 5.789e-05
-12.068 -0.00696181 5.84937e-05
-12.027 -0.00701001 5.91051e-05
-11.986 -0.00705865 5.97242e-05
-11.9452 -0.00710774 6.03512e-05
-11.9043 -0.00715727 6.09862e-05
-11.8636 -0.00720726 6.16293e-05
-11.8228 -0.00725772 6.22807e-05
-11.7822 -0.00730864 6.29405e-05
-11.7415 -0.00736003 6.36088e-05
-11.701 -0.00741191 6.42858e-05
-11.6605 -0.00746427 6.49717e-05
-11.62 -0.00751713 6.56664e-05
-11.5796 -0.00757048 6.63703e-05
-11.5392 -0.00762435 6.70835e-05
-11.4989 -0.00767872 6.7806e-05
-11.4587 -0.00773361 6.85381e-05
-11.4184 -0.00778903 6.928e-05
-11.3783 -0.00784498 7.00317e-05
-11.3381 -0.00790148 7.07935e-05
-11.2981 -0.00795852 7.15655e-05
-11.2581 -0.00801611 7.23479e-05
-11.2181 -0.00807427 7.31409e-05
-11.1781 -0.008133 7.39447e-05
-11.1383 -0.0081923 7.47594e-05
-11.0984 -0.0082522 7.55852e-05
-11.0586 -0.00831268 7.64223e-05
-11.0189 -0.00837377 7.72709e-05
-10.9792 -0.00843546 7.81312e-05
-10.9395 -0.00849778 7.90035e-05
-10.8999 -0.00856072 7.98878e-05
-10.8603 -0.0086243 8.07845e-05
-10.8208 -0.00868852 8.16938e-05
-10.7813 -0.0087534 8.26158e-05
-10.7418 -0.00881894 8.35508e-05
-10.7024 -0.00888515 8.4499e-05
-10.6631 -0.00895204 8.54607e-05
-10.6238 -0.00901963 8.64361e-05
-10.5845 -0.00908791 8.74255e-05
-10.5452 -0.00915691 8.8429e-05
-10.506 -0.00922662 8.9447e-05
-10.4669 -0.00929707 9.04797e-05
-10.4278 -0.00936826 9.15274e-05
-10.3887 -0.00944021 9.25903e-05
-10.3496 -0.00951291 9.36688e-05
-10.3106 -0.00958639 9.4763e-05
-10.2717 -0.00966066 9.58734e-05
-10.2328 -0.00973573 9.70002e-05
-10.1939 -0.0098116 9.81437e-05
-10.155 -0.0098883 9.93043e-05
-10.1162 -0.00996583 0.000100482
-10.0774 -0.0100442 0.000101678
-10.0387 -0.0101234 0.000102891
-10 -0.0102035 0.000104123
-9.96134 -0.0102845 0.000105374
-9.92271 -0.0103664 0.000106643
-9.88412 -0.0104492 0.000107932
-9.84557 -0.0105329 0.000109241
-9.80704 -0.0106176 0.00011057
-9.76856 -0.0107032 0.00011192
-9.73011 -0.0107898 0.00011329
-9.69169 -0.0108774 0.000114682
-9.65331 -0.010966 0.000116096
-9.61496 -0.0110555 0.000117532
-9.57664 -0.0111461 0.00011899
-9.53836 -0.0112378 0.000120472
-9.50011 -0.0113305 0.000121977
-9.46189 -0.0114243 0.000123507
-9.42371 -0.0115192 0.00012506
-9.38556 -0.0116152 0.000126639
-9.34744 -0.0117124 0.000128244
-9.30935 -0.0118107 0.000129874
-9.2713 -0.0119101 0.000131531
-9.23327 -0.0120108 0.000133215
-9.19528 -0.0121127 0.000134927
-9.15732 -0.0122157 0.000136667
-9.11939 -0.0123201 0.000138435
-9.08149 -0.0124257 0.000140234
-9.04362 -0.0125326 0.000142062
-9.00578 -0.0126408 0.000143921
-8.96797 -0.0127503 0.000145811
-8.93019 -0.0128612 0.000147734
-8.89244 -0.0129734 0.000149689
-8.85471 -0.0130871 0.000151677
-8.81702 -0.0132022 0.0001537
-8.77936 -0.0133187 0.000155757
-8.74172 -0.0134367 0.00015785
-8.70412 -0.0135562 0.000159979
-8.66654 -0.0136773 0.000162146
-8.62899 -0.0137999 0.00016435
-8.59146 -0.013924 0.000166594
-8.55397 -0.0140498 0.000168877
-8.5165 -0.0141772 0.0001712
-8.47906 -0.0143062 0.000173565
-8.44165 -0.014437 0.000175973
-8.40426 -0.0145695 0.000178423
-8.3669 -0.0147037 0.000180919
-8.32956 -0.0148397 0.000183459
-8.29226 -0.0149775 0.000186046
-8.25497 -0.0151172 0.00018868
-8.21772 -0.0152588 0.000191363
-8.18049 -0.0154023 0.000194096
-8.14328 -0.0155477 0.00019688
-8.1061 -0.0156951 0.000199715
-8.06895 -0.0158446 0.000202604
-8.03182 -0.0159961 0.000205548
-7.99471 -0.0161497 0.000208547
-7.95763 -0.0163055 0.000211604
-7.92058 -0.0164634 0.000214719
-7.88355 -0.0166236 0.000217894
-7.84654 -0.016786 0.000221131
-7.80955 -0.0169508 0.000224431
-7.77259 -0.0171179 0.000227795
-7.73566 -0.0172874 0.000231225
-7.69874 -0.0174594 0.000234723
-7.66185 -0.0176338 0.00023829
-7.62498 -0.0178108 0.000241929
-7.58814 -0.0179904 0.000245641
-7.55132 -0.0181727 0.000249427
-7.51452 -0.0183577 0.00025329
-7.47774 -0.0185454 0.000257232
-7.44099 -0.0187359 0.000261255
-7.40425 -0.0189293 0.00026536
-7.36754 -0.0191256 0.00026955
-7.33085 -0.0193249 0.000273828
-7.29418 -0.0195273 0.000278195
-7.25754 -0.0197328 0.000282654
-7.22091 -0.0199415 0.000287207
-7.18431 -0.0201534 0.000291858
-7.14772 -0.0203686 0.000296607
-7.11116 -0.0205872 0.000301459
-7.07462 -0.0208093 0.000306416
-7.0381 -0.0210349 0.000311481
-7.00159 -0.0212641 0.000316656
-6.96511 -0.021497 0.000321946
-6.92865 -0.0217337 0.000327352
-6.89221 -0.0219742 0.000332879
-6.85579 -0.0222187 0.000338529
-6.81938 -0.0224672 0.000344307
-6.783 -0.0227198 0.000350216
-6.74664 -0.0229767 0.000356259
-6.71029 -0.0232378 0.000362441
-6.67397 -0.0235033 0.000368765
-6.63766 -0.0237734 0.000375237
-6.60137 -0.024048 0.000381859
-6.5651 -0.0243274 0.000388637
-6.52885 -0.0246116 0.000395575
-6.49262 -0.0249008 0.000402679
-6.4564 -0.025195 0.000409952
-6.42021 -0.0254943 0.000417401
-6.38403 -0.025799 0.00042503
-6.34786 -0.0261091 0.000432845
-6.31172 -0.0264248 0.000440852
-6.27559 -0.0267462 0.000449058
-6.23949 -0.0270734 0.000457467
-6.20339 -0.0274067 0.000466087
-6.16732 -0.027746 0.000474925
-6.13126 -0.0280917 0.000483987
-6.09522 -0.0284437 0.00049328
-6.05919 -0.0288025 0.000502813
-6.02319 -0.0291679 0.000512592
-5.9872 -0.0295404 0.000522627
-5.95122 -0.02992 0.000532926
-5.91526 -0.0303069 0.000543497
-5.87932 -0.0307014 0.00055435
-5.84339 -0.0311035 0.000565494
-5.80748 -0.0315136 0.00057694
-5.77158 -0.0319319 0.000588697
-5.7357 -0.0323585 0.000600777
-5.69984 -0.0327937 0.000613191
-5.66399 -0.0332378 0.00062595
-5.62815 -0.0336909 0.000639067
-5.59233 -0.0341533 0.000652556
-5.55653 -0.0346254 0.000666428
-5.52074 -0.0351073 0.000680699
-5.48497 -0.0355994 0.000695383
-5.4492 -0.0361019 0.000710494
-5.41346 -0.0366151 0.000726051
-5.37773 -0.0371395 0.000742068
-5.34201 -0.0376752 0.000758563
-5.30631 -0.0382227 0.000775556
-5.27062 -0.0387822 0.000793064
-5.23494 -0.0393542 0.000811108
-5.19928 -0.0399391 0.00082971
-5.16363 -0.0405371 0.000848891
-5.128 -0.0411489 0.000868674
-5.09237 -0.0417747 0.000889084
-5.05677 -0.042415 0.000910147
-5.02117 -0.0430703 0.000931888
-4.98559 -0.0437411 0.000954337
-4.95002 -0.0444278 0.000977522
-4.91446 -0.045131 0.00100148
-4.87892 -0.0458513 0.00102623
-4.84339 -0.0465892 0.00105182
-4.80787 -0.0473453 0.00107828
-4.77237 -0.0481202 0.00110565
-4.73687 -0.0489146 0.00113397
-4.70139 -0.0497292 0.00116329
-4.66592 -0.0505646 0.00119364
-4.63046 -0.0514216 0.00122507
-4.59502 -0.052301 0.00125765
-4.55958 -0.0532036 0.00129141
-4.52416 -0.0541302 0.00132641
-4.48875 -0.0550817 0.00136272
-4.45335 -0.0560591 0.00140039
-4.41797 -0.0570633 0.0014395
-4.38259 -0.0580953 0.00148011
-4.34722 -0.0591563 0.0015223
-4.31187 -0.0602473 0.00156615
-4.27653 -0.0613695 0.00161174
-4.24119 -0.0625242 0.00165917
-4.20587 -0.0637127 0.00170852
-4.17056 -0.0649363 0.0017599
-4.13526 -0.0661965 0.00181342
-4.09997 -0.0674949 0.0018692
-4.06469 -0.068833 0.00192735
-4.02942 -0.0702126 0.00198802
-3.99416 -0.0716354 0.00205134
-3.95891 -0.0731034 0.00211746
-3.92367 -0.0746185 0.00218654
-3.88844 -0.0761828 0.00225877
-3.85322 -0.0777987 0.00233431
-3.81801 -0.0794685 0.00241339
-3.7828 -0.0811947 0.0024962
-3.74761 -0.0829799 0.00258298
-3.71243 -0.0848271 0.00267399
-3.67726 -0.0867393 0.00276948
-3.64209 -0.0887197 0.00286976
-3.60694 -0.0907716 0.00297512
-3.57179 -0.0928989 0.00308593
-3.53665 -0.0951053 0.00320253
-3.50152 -0.097395 0.00332534
-3.4664 -0.0997725 0.00345479
-3.43129 -0.102243 0.00359134
-3.39619 -0.10481 0.00373552
-3.36109 -0.107481 0.00388788
-3.32601 -0.110261 0.00404905
-3.29093 -0.113156 0.00421968
-3.25586 -0.116174 0.00440052
-3.2208 -0.119321 0.00459238
-3.18574 -0.122605 0.00479615
-3.1507 -0.126036 0.0050128
-3.11566 -0.129622 0.00524342
-3.08063 -0.133373 0.0054892
-3.0456 -0.137301 0.00575147
-3.01059 -0.141417 0.00603171
-2.97558 -0.145734 0.00633156
-2.94058 -0.150267 0.00665284
-2.90558 -0.15503 0.00699761
-2.87059 -0.160042 0.00736816
-2.83561 -0.16532 0.00776707
-2.80064 -0.170886 0.00819726
-2.76567 -0.176762 0.00866201
-2.73071 -0.182972 0.00916506
-2.69576 -0.189546 0.00971067
-2.66081 -0.196514 0.0103037
-2.62587 -0.20391 0.0109496
-2.59094 -0.211773 0.0116549
-2.55601 -0.220146 0.012427
-2.52109 -0.229078 0.0132743
-2.48617 -0.238625 0.0142069
-2.45126 -0.248848 0.0152364
-2.41636 -0.259818 0.0163765
-2.38146 -0.271617 0.0176436
-2.34657 -0.284338 0.0190568
-2.31168 -0.298089 0.0206393
-2.2768 -0.312993 0.022419
-2.24192 -0.329197 0.0244297
-2.20705 -0.346871 0.0267127
-2.17219 -0.366217 0.0293189
-2.13733 -0.387473 0.0323119
-2.10247 -0.410926 0.0357714
-2.06762 -0.436923 0.0397987
-2.03278 -0.465886 0.0445243
-1.99794 -0.498334 0.050118
-1.9631 -0.534915 0.0568044
-1.92827 -0.576443 0.0648857
-1.89345 -0.62396 0.0747754
-1.85862 -0.678813 0.0870515
-1.82381 -0.742781 0.102542
-1.78899 -0.818252 0.122463
-1.75419 -0.908501 0.148663
-1.71938 -1.01813 0.184052
-1.68458 -1.15375 0.23342
-1.64979 -1.32518 0.305074
-1.61499 -1.54728 0.414371
-1.58021 -1.84279 0.592002
-1.54542 -2.24468 0.905346
-1.51064 -2.78323 1.51855
-1.47586 -3.3455 2.85387
-1.44109 -2.7646 5.56605
-1.40632 1.33603 6.85019
-1.37155 3.62707 4.01166
-1.33679 3.33254 2.04204
-1.30203 2.74279 1.15242
-1.26727 2.27573 0.722457
-1.23251 1.93304 0.490158
-1.19776 1.67878 0.352446
-1.16301 1.48525 0.264708
-1.12827 1.33412 0.205587
-1.09352 1.21339 0.16394
-1.05878 1.11506 0.133532
-1.02405 1.03364 0.110664
-0.989309 0.965287 0.0930381
-0.954576 0.907215 0.0791636
-0.919844 0.857379 0.0680435
-0.885115 0.814238 0.0589896
-0.850388 0.776615 0.0515151
-0.815663 0.743595 0.0452679
-0.78094 0.714458 0.0399879
-0.746219 0.688629 0.0354803
-0.711499 0.665644 0.0315962
-0.676781 0.645125 0.0282206
-0.642065 0.626763 0.0252633
-0.60735 0.6103 0.0226529
-0.572637 0.595521 0.020332
-0.537925 0.582248 0.0182542
-0.503214 0.570327 0.0163817
-0.468504 0.559631 0.014683
-0.433796 0.55005 0.0131322
-0.399089 0.541492 0.0117073
-0.364382 0.533876 0.0103897
-0.329676 0.527135 0.00916354
-0.294972 0.521212 0.00801515
-0.260267 0.516057 0.00693256
-0.225564 0.511629 0.00590525
-0.190861 0.507894 0.00492383
-0.156158 0.504822 0.00397986
-0.121456 0.502391 0.00306562
-0.0867541 0.500583 0.00217395
-0.0520524 0.499385 0.00129812
-0.0173508 0.498788 0.000431669
0.0173508 0.498788 -0.000431669
0.0520524 0.499385 -0.00129812
0.0867541 0.500583 -0.00217395
0.121456 0.502391 -0.00306562
0.156158 0.504822 -0.00397986
0.190861 0.507894 -0.00492383
0.225564 0.511629 -0.00590525
0.260267 0.516057 -0.00693256
0.294972 0.521212 -0.00801515
0.329676 0.527135 -0.00916354
0.364382 0.533876 -0.0103897
0.399089 0.541492 -0.0117073
0.433796 0.55005 -0.0131322
0.468504 0.559631 -0.014683
0.503214 0.570327 -0.0163817
0.537925 0.582248 -0.0182542
0.572637 0.595521 -0.020332
0.60735 0.6103 -0.0226529
0.642065 0.626763 -0.0252633
0.676781 0.645125 -0.0282206
0.711499 0.665644 -0.0315962
0.746219 0.688629 -0.0354803
0.78094 0.714458 -0.0399879
0.815663 0.743595 -0.0452679
0.850388 0.776615 -0.0515151
0.885115 0.814238 -0.0589896
0.919844 0.857379 -0.0680435
0.954576 0.907215 -0.0791636
0.989309 0.965287 -0.0930381
1.02405 1.03364 -0.110664
1.05878 1.11506 -0.133532
1.09352 1.21339 -0.16394
1.12827 1.33412 -0.205587
1.16301 1.48525 -0.264708
1.19776 1.67878 -0.352446
1.23251 1.93304 -0.490158
1.26727 2.27573 -0.722457
1.30203 2.74279 -1.15242
1.33679 3.33254 -2.04204
1.37155 3.62707 -4.01166
1.40632 1.33603 -6.85019
1.44109 -2.7646 -5.56605
1.47586 -3.3455 -2.85387
1.51064 -2.78323 -1.51855
1.54542 -2.24468 -0.905346
1.58021 -1.84279 -0.592002
1.61499 -1.54728 -0.414371
1.64979 -1.32518 -0.305074
1.68458 -1.15375 -0.23342
1.71938 -1.01813 -0.184052
1.75419 -0.908501 -0.148663
1.78899 -0.818252 -0.122463
1.82381 -0.742781 -0.102542
1.85862 -0.678813 -0.0870515
1.89345 -0.62396 -0.0747754
1.92827 -0.576443 -0.0648857
1.9631 -0.534915 -0.0568044
1.99794 -0.498334 -0.050118
2.03278 -0.465886 -0.0445243
2.06762 -0.436923 -0.0397987
2.10247 -0.410926 -0.0357714
2.13733 -0.387473 -0.0323119
2.17219 -0.366217 -0.0293189
2.20705 -0.346871 -0.0267127
2.24192 -0.329197 -0.0244297
2.2768 -0.312993 -0.022419
2.31168 -0.298089 -0.0206393
2.34657 -0.284338 -0.0190568
2.38146 -0.271617 -0.0176436
2.41636 -0.259818 -0.0163765
2.45126 -0.248848 -0.0152364
2.48617 -0.238625 -0.0142069
2.52109 -0.229078 -0.0132743
2.55601 -0.220146 -0.012427
2.59094 -0.211773 -0.0116549
2.62587 -0.20391 -0.0109496
2.66081 -0.196514 -0.0103037
2.69576 -0.189546 -0.00971067
2.73071 -0.182972 -0.00916506
2.76567 -0.176762 -0.00866201
2.80064 -0.170886 -0.00819726
2.83561 -0.16532 -0.00776707
2.87059 -0.160042 -0.00736816
2.90558 -0.15503 -0.00699761
2.94058 -0.150267 -0.00665284
2.97558 -0.145734 -0.00633156
3.01059 -0.141417 -0.00603171
3.0456 -0.137301 -0.00575147
3.08063 -0.133373 -0.0054892
3.11566 -0.129622 -0.00524342
3.1507 -0.126036 -0.0050128
3.18574 -0.122605 -0.00479615
3.2208 -0.119321 -0.00459238
3.25586 -0.116174 -0.00440052
3.29093 -0.113156 -0.00421968
3.32601 -0.110261 -0.00404905
3.36109 -0.107481 -0.00388788
3.39619 -0.10481 -0.00373552
3.43129 -0.102243 -0.00359134
3.4664 -0.0997725 -0.00345479
3.50152 -0.097395 -0.00332534
3.53665 -0.0951053 -0.00320253
3.57179 -0.0928989 -0.00308593
3.60694 -0.0907716 -0.00297512
3.64209 -0.0887197 -0.00286976
3.67726 -0.0867393 -0.00276948
3.71243 -0.0848271 -0.00267399
3.74761 -0.0829799 -0.00258298
3.7828 -0.0811947 -0.0024962
3.81801 -0.0794685 -0.00241339
3.85322 -0.0777987 -0.00233431
3.88844 -0.0761828 -0.00225877
3.92367 -0.0746185 -0.00218654
3.95891 -0.0731034 -0.00211746
3.99416 -0.0716354 -0.00205134
4.02942 -0.0702126 -0.00198802
4.06469 -0.068833 -0.00192735
4.09997 -0.0674949 -0.0018692
4.13526 -0.0661965 -0.00181342
4.17056 -0.0649363 -0.0017599
4.20587 -0.0637127 -0.00170852
4.24119 -0.0625242 -0.00165917
4.27653 -0.0613695 -0.00161174
4.31187 -0.0602473 -0.00156615
4.34722 -0.0591563 -0.0015223
4.38259 -0.0580953 -0.00148011
4.41797 -0.0570633 -0.0014395
4.45335 -0.0560591 -0.00140039
4.48875 -0.0550817 -0.00136272
4.52416 -0.0541302 -0.00132641
4.55958 -0.0532036 -0.00129141
4.59502 -0.052301 -0.00125765
4.63046 -0.0514216 -0.00122507
4.66592 -0.0505646 -0.00119364
4.70139 -0.0497292 -0.00116329
4.73687 -0.0489146 -0.00113397
4.77237 -0.0481202 -0.00110565
4.80787 -0.0473453 -0.00107828
4.84339 -0.0465892 -0.00105182
4.87892 -0.0458513 -0.00102623
4.91446 -0.045131 -0.00100148
4.95002 -0.0444278 -0.000977522
4.98559 -0.0437411 -0.000954337
5.02117 -0.0430703 -0.000931888
5.05677 -0.042415 -0.000910147
5.09237 -0.0417747 -0.000889084
5.128 -0.0411489 -0.000868674
5.16363 -0.0405371 -0.000848891
5.19928 -0.0399391 -0.00082971
5.23494 -0.0393542 -0.000811108
5.27062 -0.0387822 -0.000793064
5.30631 -0.0382227 -0.000775556
5.34201 -0.0376752 -0.000758563
5.37773 -0.0371395 -0.000742068
5.41346 -0.0366151 -0.000726051
5.4492 -0.0361019 -0.000710494
5.48497 -0.0355994 -0.000695383
5.52074 -0.0351073 -0.000680699
5.55653 -0.0346254 -0.000666428
5.59233 -0.0341533 -0.000652556
5.62815 -0.0336909 -0.000639067
5.66399 -0.0332378 -0.00062595
5.69984 -0.0327937 -0.000613191
5.7357 -0.0323585 -0.000600777
5.77158 -0.0319319 -0.000588697
5.80748 -0.0315136 -0.00057694
5.84339 -0.0311035 -0.000565494
5.87932 -0.0307014 -0.00055435
5.91526 -0.0303069 -0.000543497
5.95122 -0.02992 -0.000532926
5.9872 -0.0295404 -0.000522627
6.02319 -0.0291679 -0.000512592
6.05919 -0.0288025 -0.000502813
6.09522 -0.0284437 -0.00049328
6.13126 -0.0280917 -0.000483987
6.16732 -0.027746 -0.000474925
6.20339 -0.0274067 -0.000466087
6.23949 -0.0270734 -0.000457467
6.27559 -0.0267462 -0.000449058
6.31172 -0.0264248 -0.000440852
6.34786 -0.0261091 -0.000432845
6.38403 -0.025799 -0.00042503
6.42021 -0.0254943 -0.000417401
6.4564 -0.025195 -0.000409952
6.49262 -0.0249008 -0.000402679
6.52885 -0.0246116 -0.000395575
6.5651 -0.0243274 -0.000388637
6.60137 -0.024048 -0.000381859
6.63766 -0.0237734 -0.000375237
6.67397 -0.0235033 -0.000368765
6.71029 -0.0232378 -0.000362441
6.74664 -0.0229767 -0.000356259
6.783 -0.0227198 -0.000350216
6.81938 -0.0224672 -0.000344307
6.85579 -0.0222187 -0.000338529
6.89221 -0.0219742 -0.000332879
6.92865 -0.0217337 -0.000327352
6.96511 -0.021497 -0.000321946
7.00159 -0.0212641 -0.000316656
7.0381 -0.0210349 -0.000311481
7.07462 -0.0208093 -0.000306416
7.11116 -0.0205872 -0.000301459
7.14772 -0.0203686 -0.000296607
7.18431 -0.0201534 -0.000291858
7.22091 -0.0199415 -0.000287207
7.25754 -0.0197328 -0.000282654
7.29418 -0.0195273 -0.000278195
7.33085 -0.0193249 -0.000273828
7.36754 -0.0191256 -0.00026955
7.40425 -0.0189293 -0.00026536
7.44099 -0.0187359 -0.000261255
7.47774 -0.0185454 -0.000257232
7.51452 -0.0183577 -0.00025329
7.55132 -0.0181727 -0.000249427
7.58814 -0.0179904 -0.000245641
7.62498 -0.0178108 -0.000241929
7.66185 -0.0176338 -0.00023829
7.69874 -0.0174594 -0.000234723
7.73566 -0.0172874 -0.000231225
7.77259 -0.0171179 -0.000227795
7.80955 -0.0169508 -0.000224431
7.84654 -0.016786 -0.000221131
7.88355 -0.0166236 -0.000217894
7.92058 -0.0164634 -0.000214719
7.95763 -0.0163055 -0.000211604
7.99471 -0.0161497 -0.000208547
8.03182 -0.0159961 -0.000205548
8.06895 -0.0158446 -0.000202604
8.1061 -0.0156951 -0.000199715
8.14328 -0.0155477 -0.00019688
8.18049 -0.0154023 -0.000194096
8.21772 -0.0152588 -0.000191363
8.25497 -0.0151172 -0.00018868
8.29226 -0.0149775 -0.000186046
8.32956 -0.0148397 -0.000183459
8.3669 -0.0147037 -0.000180919
8.40426 -0.0145695 -0.000178423
8.44165 -0.014437 -0.000175973
8.47906 -0.0143062 -0.000173565
8.5165 -0.0141772 -0.0001712
8.55397 -0.0140498 -0.000168877
8.59146 -0.013924 -0.000166594
8.62899 -0.0137999 -0.00016435
8.66654 -0.0136773 -0.000162146
8.70412 -0.0135562 -0.000159979
8.74172 -0.0134367 -0.00015785
8.77936 -0.0133187 -0.000155757
8.81702 -0.0132022 -0.0001537
8.85471 -0.0130871 -0.000151677
8.89244 -0.0129734 -0.000149689
8.93019 -0.0128612 -0.000147734
8.96797 -0.0127503 -0.000145811
9.00578 -0.0126408 -0.000143921
9.04362 -0.0125326 -0.000142062
9.08149 -0.0124257 -0.000140234
9.11939 -0.0123201 -0.000138435
9.15732 -0.0122157 -0.000136667
9.19528 -0.0121127 -0.000134927
9.23327 -0.0120108 -0.000133215
9.2713 -0.0119101 -0.000131531
9.30935 -0.0118107 -0.000129874
9.34744 -0.0117124 -0.000128244
9.38556 -0.0116152 -0.000126639
9.42371 -0.0115192 -0.00012506
9.46189 -0.0114243 -0.000123507
9.50011 -0.0113305 -0.000121977
9.53836 -0.0112378 -0.000120472
9.57664 -0.0111461 -0.00011899
9.61496 -0.0110555 -0.000117532
9.65331 -0.010966 -0.000116096
9.69169 -0.0108774 -0.000114682
9.73011 -0.0107898 -0.00011329
9.76856 -0.0107032 -0.00011192
9.80704 -0.0106176 -0.00011057
9.84557 -0.0105329 -0.000109241
9.88412 -0.0104492 -0.000107932
9.92271 -0.0103664 -0.000106643
9.96134 -0.0102845 -0.000105374
10 -0.0102035 -0.000104123
10.0387 -0.0101234 -0.000102891
10.0774 -0.0100442 -0.000101678
10.1162 -0.00996583 -0.000100482
10.155 -0.0098883 -9.93043e-05
10.1939 -0.0098116 -9.81437e-05
10.2328 -0.00973573 -9.70002e-05
10.2717 -0.00966066 -9.58734e-05
10.3106 -0.00958639 -9.4763e-05
10.3496 -0.00951291 -9.36688e-05
10.3887 -0.00944021 -9.25903e-05
10.4278 -0.00936826 -9.15274e-05
10.4669 -0.00929707 -9.04797e-05
10.506 -0.00922662 -8.9447e-05
10.5452 -0.00915691 -8.8429e-05
10.5845 -0.00908791 -8.74255e-05
10.6238 -0.00901963 -8.64361e-05
10.6631 -0.00895204 -8.54607e-05
10.7024 -0.00888515 -8.4499e-05
10.7418 -0.00881894 -8.35508e-05
10.7813 -0.0087534 -8.26158e-05
10.8208 -0.00868852 -8.16938e-05
10.8603 -0.0086243 -8.07845e-05
10.8999 -0.00856072 -7.98878e-05
10.9395 -0.00849778 -7.90035e-05
10.9792 -0.00843546 -7.81312e-05
11.0189 -0.00837377 -7.72709e-05
11.0586 -0.00831268 -7.64223e-05
11.0984 -0.0082522 -7.55852e-05
11.1383 -0.0081923 -7.47594e-05
11.1781 -0.008133 -7.39447e-05
11.2181 -0.00807427 -7.31409e-05
11.2581 -0.00801611 -7.23479e-05
11.2981 -0.00795852 -7.15655e-05
11.3381 -0.00790148 -7.07935e-05
11.3783 -0.00784498 -7.00317e-05
11.4184 -0.00778903 -6.928e-05
11.4587 -0.00773361 -6.85381e-05
11.4989 -0.00767872 -6.7806e-05
11.5392 -0.00762435 -6.70835e-05
11.5796 -0.00757048 -6.63703e-05
11.62 -0.00751713 -6.56664e-05
11.6605 -0.00746427 -6.49717e-05
11.701 -0.00741191 -6.42858e-05
11.7415 -0.00736003 -6.36088e-05
11.7822 -0.00730864 -6.29405e-05
11.8228 -0.00725772 -6.22807e-05
11.8636 -0.00720726 -6.16293e-05
11.9043 -0.00715727 -6.09862e-05
11.9452 -0.00710774 -6.03512e-05
11.986 -0.00705865 -5.97242e-05
12.027 -0.00701001 -5.91051e-05
12.068 -0.00696181 -5.84937e-05
12.109 -0.00691404 -5.789e-05
12.1501 -0.0068667 -5.72937e-05
12.1913 -0.00681978 -5.67049e-05
12.2325 -0.00677329 -5.61233e-05
12.2738 -0.0067272 -5.5549e-05
12.3151 -0.00668152 -5.49816e-05
12.3565 -0.00663624 -5.44212e-05
12.3979 -0.00659136 -5.38677e-05
12.4394 -0.00654687 -5.33209e-05
12.481 -0.00650277 -5.27807e-05
12.5226 -0.00645905 -5.22471e-05
12.5643 -0.00641571 -5.17199e-05
12.6061 -0.00637275 -5.1199e-05
12.6479 -0.00633015 -5.06843e-05
12.6898 -0.00628791 -5.01758e-05
12.7317 -0.00624604 -4.96734e-05
12.7737 -0.00620452 -4.91769e-05
12.8158 -0.00616335 -4.86863e-05
12.8579 -0.00612253 -4.82015e-05
12.9001 -0.00608206 -4.77223e-05
12.9424 -0.00604192 -4.72488e-05
12.9847 -0.00600212 -4.67808e-05
13.0271 -0.00596264 -4.63183e-05
13.0696 -0.0059235 -4.58611e-05
13.1121 -0.00588468 -4.54092e-05
13.1547 -0.00584617 -4.49626e-05
13.1974 -0.00580798 -4.4521e-05
13.2402 -0.00577011 -4.40846e-05
13.283 -0.00573254 -4.36531e-05
13.3259 -0.00569527 -4.32265e-05
13.3689 -0.00565831 -4.28048e-05
13.4119 -0.00562164 -4.23878e-05
13.455 -0.00558527 -4.19756e-05
13.4982 -0.00554918 -4.1568e-05
13.5415 -0.00551339 -4.1165e-05
13.5848 -0.00547788 -4.07664e-05
13.6283 -0.00544264 -4.03723e-05
13.6718 -0.00540769 -3.99826e-05
13.7153 -0.00537301 -3.95972e-05
13.759 -0.0053386 -3.92161e-05
13.8028 -0.00530445 -3.88392e-05
13.8466 -0.00527057 -3.84664e-05
13.8905 -0.00523696 -3.80977e-05
13.9345 -0.0052036 -3.7733e-05
13.9786 -0.00517049 -3.73722e-05
14.0227 -0.00513764 -3.70154e-05
14.067 -0.00510504 -3.66624e-05
14.1113 -0.00507268 -3.63133e-05
14.1558 -0.00504057 -3.59678e-05
14.2003 -0.0050087 -3.56261e-05
14.2449 -0.00497707 -3.5288e-05
14.2896 -0.00494567 -3.49535e-05
14.3344 -0.0049145 -3.46226e-05
14.3793 -0.00488357 -3.42952e-05
14.4243 -0.00485286 -3.39712e-05
14.4693 -0.00482238 -3.36506e-05
14.5145 -0.00479212 -3.33333e-05
14.5598 -0.00476208 -3.30194e-05
14.6052 -0.00473226 -3.27088e-05
14.6506 -0.00470265 -3.24013e-05
14.6962 -0.00467326 -3.2097e-05
14.7419 -0.00464407 -3.17959e-05
14.7877 -0.00461509 -3.14979e-05
14.8336 -0.00458632 -3.12029e-05
14.8796 -0.00455775 -3.09109e-05
14.9257 -0.00452938 -3.06219e-05
14.9719 -0.00450121 -3.03358e-05
15.0182 -0.00447323 -3.00525e-05
15.0647 -0.00444545 -2.97722e-05
15.1112 -0.00441786 -2.94946e-05
15.1579 -0.00439046 -2.92199e-05
15.2047 -0.00436325 -2.89478e-05
15.2516 -0.00433622 -2.86785e-05
15.2986 -0.00430937 -2.84118e-05
15.3458 -0.0042827 -2.81477e-05
15.393 -0.00425622 -2.78863e-05
15.4404 -0.00422991 -2.76274e-05
15.488 -0.00420377 -2.7371e-05
15.5356 -0.00417781 -2.71171e-05
15.5834 -0.00415201 -2.68656e-05
15.6313 -0.00412639 -2.66166e-05
15.6794 -0.00410093 -2.637e-05
15.7276 -0.00407563 -2.61257e-05
15.7759 -0.0040505 -2.58838e-05
15.8243 -0.00402553 -2.56442e-05
15.873 -0.00400071 -2.54068e-05
15.9217 -0.00397606 -2.51717e-05
15.9706 -0.00395155 -2.49387e-05
16.0197 -0.0039272 -2.4708e-05
16.0689 -0.003903 -2.44794e-05
16.1182 -0.00387895 -2.42529e-05
16.1677 -0.00385505 -2.40285e-05
16.2174 -0.00383129 -2.38061e-05
16.2672 -0.00380768 -2.35858e-05
16.3172 -0.00378421 -2.33675e-05
16.3674 -0.00376088 -2.31512e-05
16.4177 -0.00373768 -2.29368e-05
16.4682 -0.00371462 -2.27244e-05
16.5189 -0.0036917 -2.25138e-05
16.5697 -0.00366891 -2.23052e-05
16.6208 -0.00364625 -2.20983e-05
16.672 -0.00362372 -2.18934e-05
16.7234 -0.00360132 -2.16902e-05
16.775 -0.00357904 -2.14887e-05
16.8268 -0.00355689 -2.1289e-05
16.8787 -0.00353486 -2.10911e-05
16.9309 -0.00351294 -2.08948e-05
16.9833 -0.00349115 -2.07003e-05
17.0359 -0.00346948 -2.05073e-05
17.0887 -0.00344792 -2.0316e-05
17.1418 -0.00342647 -2.01263e-05
17.195 -0.00340513 -1.99382e-05
17.2485 -0.00338391 -1.97517e-05
17.3022 -0.00336279 -1.95666e-05
17.3562 -0.00334178 -1.93831e-05
17.4104 -0.00332087 -1.92011e-05
17.4648 -0.00330007 -1.90206e-05
17.5195 -0.00327936 -1.88415e-05
17.5744 -0.00325876 -1.86638e-05
17.6296 -0.00323825 -1.84875e-05
17.6851 -0.00321784 -1.83126e-05
17.7408 -0.00319752 -1.8139e-05
17.7969 -0.00317729 -1.79668e-05
17.8532 -0.00315715 -1.77959e-05
17.9098 -0.0031371 -1.76263e-05
17.9667 -0.00311714 -1.7458e-05
18.0239 -0.00309725 -1.72909e-05
18.0815 -0.00307745 -1.7125e-05
18.1393 -0.00305773 -1.69603e-05
18.1975 -0.00303809 -1.67968e-05
18.256 -0.00301852 -1.66345e-05
18.3149 -0.00299903 -1.64732e-05
18.3742 -0.0029796 -1.63131e-05
18.4338 -0.00296025 -1.61541e-05
18.4938 -0.00294096 -1.59962e-05
18.5542 -0.00292173 -1.58393e-05
18.615 -0.00290257 -1.56834e-05
18.6762 -0.00288346 -1.55285e-05
18.7379 -0.00286441 -1.53745e-05
18.8 -0.00284541 -1.52216e-05
18.8625 -0.00282646 -1.50695e-05
18.9255 -0.00280756 -1.49183e-05
18.9891 -0.0027887 -1.4768e-05
19.0531 -0.00276989 -1.46185e-05
19.1177 -0.00275111 -1.44698e-05
19.1828 -0.00273237 -1.43219e-05
19.2484 -0.00271365 -1.41747e-05
19.3147 -0.00269496 -1.40283e-05
19.3816 -0.0026763 -1.38826e-05
19.4491 -0.00265765 -1.37374e-05
19.5173 -0.00263901 -1.35929e-05
19.5862 -0.00262038 -1.3449e-05
19.6558 -0.00260176 -1.33056e-05
19.7262 -0.00258313 -1.31627e-05
19.7974 -0.00256449 -1.30203e-05
19.8694 -0.00254584 -1.28782e-05
19.9423 -0.00252716 -1.27365e-05
20.0162 -0.00250845 -1.25951e-05
20.091 -0.0024897 -1.2454e-05
20.1669 -0.0024709 -1.23129e-05
20.244 -0.00245205 -1.2172e-05
20.3222 -0.00243312 -1.20311e-05
20.4016 -0.0024141 -1.18902e-05
20.4825 -0.00239499 -1.1749e-05
20.5648 -0.00237577 -1.16076e-05
20.6487 -0.00235641 -1.14658e-05
20.7344 -0.00233689 -1.13234e-05
20.8219 -0.0023172 -1.11804e-05
20.9115 -0.00229729 -1.10364e-05
21.0034 -0.00227714 -1.08913e-05
21.0979 -0.0022567 -1.07448e-05
21.1952 -0.00223593 -1.05965e-05
21.2959 -0.00221475 -1.04461e-05
21.4004 -0.00219308 -1.02929e-05
21.5093 -0.00217082 -1.01364e-05
21.6237 -0.00214781 -9.97545e-06
21.7448 -0.00212385 -9.80875e-06
21.8747 -0.00209861 -9.63416e-06
22.0165 -0.00207154 -9.44812e-06
22.1768 -0.00204158 -9.24362e-06
22.3723 -0.00200592 -9.00216e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1Classic/GApTwoLoop.txt <==
-22.3723 -0.0020018 8.96171e-06
-22.1768 -0.00203732 9.20691e-06
-22.0165 -0.00206715 9.40621e-06
-21.8747 -0.00209411 9.59441e-06
-21.7448 -0.00211924 9.76464e-06
-21.6237 -0.0021431 9.93303e-06
-21.5093 -0.002166 1.009e-05
-21.4004 -0.00218816 1.0248e-05
-21.2959 -0.00220973 1.03974e-05
-21.1952 -0.00223082 1.0549e-05
-21.0979 -0.0022515 1.06937e-05
-21.0034 -0.00227184 1.08411e-05
-20.9115 -0.0022919 1.09824e-05
-20.8219 -0.00231171 1.11266e-05
-20.7344 -0.00233132 1.12651e-05
-20.6487 -0.00235074 1.1407e-05
-20.5648 -0.00237001 1.15448e-05
-20.4825 -0.00238915 1.1688e-05
-20.4016 -0.00240816 1.18288e-05
-20.3222 -0.00242708 1.19734e-05
-20.244 -0.00244592 1.21116e-05
-20.1669 -0.00246468 1.22516e-05
-20.091 -0.00248338 1.23886e-05
-20.0162 -0.00250204 1.25318e-05
-19.9423 -0.00252065 1.2671e-05
-19.8694 -0.00253923 1.28124e-05
-19.7974 -0.00255779 1.29508e-05
-19.7262 -0.00257633 1.30949e-05
-19.6558 -0.00259486 1.32348e-05
-19.5862 -0.00261339 1.33779e-05
-19.5173 -0.00263192 1.35191e-05
-19.4491 -0.00265045 1.36647e-05
-19.3816 -0.002669 1.38059e-05
-19.3147 -0.00268757 1.39523e-05
-19.2484 -0.00270615 1.40961e-05
-19.1828 -0.00272476 1.42432e-05
-19.1177 -0.0027434 1.43879e-05
-19.0531 -0.00276208 1.45376e-05
-18.9891 -0.00278079 1.46833e-05
-18.9255 -0.00279954 1.48342e-05
-18.8625 -0.00281833 1.49824e-05
-18.8 -0.00283717 1.51344e-05
-18.7379 -0.00285606 1.52843e-05
-18.6762 -0.002875 1.54388e-05
-18.615 -0.00289399 1.55899e-05
-18.5542 -0.00291304 1.57465e-05
-18.4938 -0.00293216 1.59e-05
-18.4338 -0.00295133 1.6058e-05
-18.3742 -0.00297057 1.62139e-05
-18.3149 -0.00298988 1.6374e-05
-18.256 -0.00300925 1.65317e-05
-18.1975 -0.0030287 1.66945e-05
-18.1393 -0.00304822 1.68542e-05
-18.0815 -0.00306782 1.70193e-05
-18.0239 -0.0030875 1.71815e-05
-17.9667 -0.00310725 1.73486e-05
-17.9098 -0.00312709 1.75135e-05
-17.8532 -0.00314702 1.7683e-05
-17.7969 -0.00316702 1.78503e-05
-17.7408 -0.00318712 1.80227e-05
-17.6851 -0.00320731 1.81922e-05
-17.6296 -0.00322759 1.83675e-05
-17.5744 -0.00324796 1.85396e-05
-17.5195 -0.00326843 1.87175e-05
-17.4648 -0.003289 1.88926e-05
-17.4104 -0.00330966 1.9073e-05
-17.3562 -0.00333043 1.92512e-05
-17.3022 -0.0033513 1.94345e-05
-17.2485 -0.00337227 1.96155e-05
-17.195 -0.00339335 1.9802e-05
-17.1418 -0.00341454 1.99858e-05
-17.0887 -0.00343584 2.01756e-05
-17.0359 -0.00345725 2.03624e-05
-16.9833 -0.00347877 2.05553e-05
-16.9309 -0.00350041 2.07455e-05
-16.8787 -0.00352216 2.09415e-05
-16.8268 -0.00354404 2.11351e-05
-16.775 -0.00356603 2.13344e-05
-16.7234 -0.00358815 2.15314e-05
-16.672 -0.00361039 2.17342e-05
-16.6208 -0.00363275 2.19345e-05
-16.5697 -0.00365524 2.21411e-05
-16.5189 -0.00367787 2.23449e-05
-16.4682 -0.00370062 2.25552e-05
-16.4177 -0.0037235 2.27626e-05
-16.3674 -0.00374652 2.29766e-05
-16.3172 -0.00376967 2.31879e-05
-16.2672 -0.00379297 2.34057e-05
-16.2174 -0.0038164 2.3621e-05
-16.1677 -0.00383997 2.38427e-05
-16.1182 -0.00386369 2.4062e-05
-16.0689 -0.00388755 2.42878e-05
-16.0197 -0.00391156 2.45111e-05
-15.9706 -0.00393571 2.47412e-05
-15.9217 -0.00396002 2.49686e-05
-15.873 -0.00398448 2.52032e-05
-15.8243 -0.00400909 2.54348e-05
-15.7759 -0.00403386 2.56738e-05
-15.7276 -0.00405879 2.59099e-05
-15.6794 -0.00408387 2.61534e-05
-15.6313 -0.00410912 2.63941e-05
-15.5834 -0.00413453 2.66422e-05
-15.5356 -0.00416011 2.68876e-05
-15.488 -0.00418586 2.71405e-05
-15.4404 -0.00421177 2.73908e-05
-15.393 -0.00423786 2.76486e-05
-15.3458 -0.00426412 2.79038e-05
-15.2986 -0.00429055 2.81666e-05
-15.2516 -0.00431717 2.84268e-05
-15.2047 -0.00434396 2.8695e-05
-15.1579 -0.00437093 2.89603e-05
-15.1112 -0.00439809 2.92339e-05
-15.0647 -0.00442544 2.95045e-05
-15.0182 -0.00445297 2.97836e-05
-14.9719 -0.00448069 3.00597e-05
-14.9257 -0.00450861 3.03444e-05
-14.8796 -0.00453672 3.06262e-05
-14.8336 -0.00456502 3.09166e-05
-14.7877 -0.00459353 3.12042e-05
-14.7419 -0.00462224 3.15006e-05
-14.6962 -0.00465115 3.17942e-05
-14.6506 -0.00468027 3.20966e-05
-14.6052 -0.0047096 3.23963e-05
-14.5598 -0.00473913 3.27051e-05
-14.5145 -0.00476889 3.3011e-05
-14.4693 -0.00479885 3.33263e-05
-14.4243 -0.00482904 3.36386e-05
-14.3793 -0.00485945 3.39606e-05
-14.3344 -0.00489008 3.42795e-05
-14.2896 -0.00492093 3.46083e-05
-14.2449 -0.00495202 3.4934e-05
-14.2003 -0.00498333 3.52698e-05
-14.1558 -0.00501488 3.56025e-05
-14.1113 -0.00504667 3.59456e-05
-14.067 -0.00507869 3.62854e-05
-14.0227 -0.00511096 3.66359e-05
-13.9786 -0.00514347 3.69832e-05
-13.9345 -0.00517623 3.73412e-05
-13.8905 -0.00520924 3.76961e-05
-13.8466 -0.00524251 3.80619e-05
-13.8028 -0.00527603 3.84247e-05
-13.759 -0.00530981 3.87986e-05
-13.7153 -0.00534385 3.91694e-05
-13.6718 -0.00537816 3.95516e-05
-13.6283 -0.00541273 3.99306e-05
-13.5848 -0.00544758 4.03213e-05
-13.5415 -0.0054827 4.07089e-05
-13.4982 -0.0055181 4.11084e-05
-13.455 -0.00555378 4.15046e-05
-13.4119 -0.00558975 4.19132e-05
-13.3689 -0.005626 4.23184e-05
-13.3259 -0.00566255 4.27363e-05
-13.283 -0.00569938 4.31508e-05
-13.2402 -0.00573652 4.35782e-05
-13.1974 -0.00577396 4.40022e-05
-13.1547 -0.0058117 4.44395e-05
-13.1121 -0.00584976 4.48733e-05
-13.0696 -0.00588812 4.53207e-05
-13.0271 -0.0059268 4.57647e-05
-12.9847 -0.0059658 4.62224e-05
-12.9424 -0.00600513 4.66768e-05
-12.9001 -0.00604478 4.71453e-05
-12.8579 -0.00608476 4.76104e-05
-12.8158 -0.00612508 4.80899e-05
-12.7737 -0.00616574 4.85661e-05
-12.7317 -0.00620675 4.9057e-05
-12.6898 -0.0062481 4.95445e-05
-12.6479 -0.0062898 5.00472e-05
-12.6061 -0.00633186 5.05464e-05
-12.5643 -0.00637428 5.10612e-05
-12.5226 -0.00641706 5.15724e-05
-12.481 -0.00646021 5.20997e-05
-12.4394 -0.00650374 5.26233e-05
-12.3979 -0.00654765 5.31635e-05
-12.3565 -0.00659194 5.36999e-05
-12.3151 -0.00663661 5.42533e-05
-12.2738 -0.00668169 5.48029e-05
-12.2325 -0.00672715 5.537e-05
-12.1913 -0.00677302 5.59332e-05
-12.1501 -0.0068193 5.65144e-05
-12.109 -0.00686599 5.70917e-05
-12.068 -0.0069131 5.76874e-05
-12.027 -0.00696063 5.82792e-05
-11.986 -0.00700859 5.88898e-05
-11.9452 -0.00705699 5.94966e-05
-11.9043 -0.00710582 6.01226e-05
-11.8636 -0.0071551 6.07449e-05
-11.8228 -0.00720483 6.13869e-05
-11.7822 -0.00725502 6.20251e-05
-11.7415 -0.00730566 6.26835e-05
-11.701 -0.00735678 6.33382e-05
-11.6605 -0.00740837 6.40136e-05
-11.62 -0.00746044 6.46852e-05
-11.5796 -0.007513 6.53782e-05
-11.5392 -0.00756605 6.60674e-05
-11.4989 -0.0076196 6.67785e-05
-11.4587 -0.00767365 6.74857e-05
-11.4184 -0.00772822 6.82156e-05
-11.3783 -0.00778331 6.89415e-05
-11.3381 -0.00783892 6.96908e-05
-11.2981 -0.00789507 7.0436e-05
-11.2581 -0.00795175 7.12053e-05
-11.2181 -0.00800898 7.19704e-05
-11.1781 -0.00806677 7.27604e-05
-11.1383 -0.00812512 7.35462e-05
-11.0984 -0.00818404 7.43576e-05
-11.0586 -0.00824353 7.51648e-05
-11.0189 -0.00830361 7.59982e-05
-10.9792 -0.00836429 7.68275e-05
-10.9395 -0.00842556 7.76838e-05
-10.8999 -0.00848745 7.85359e-05
-10.8603 -0.00854995 7.94158e-05
-10.8208 -0.00861307 8.02916e-05
-10.7813 -0.00867683 8.1196e-05
-10.7418 -0.00874124 8.20963e-05
-10.7024 -0.0088063 8.30259e-05
-10.6631 -0.00887201 8.39516e-05
-10.6238 -0.0089384 8.49074e-05
-10.5845 -0.00900547 8.58593e-05
-10.5452 -0.00907323 8.68423e-05
-10.506 -0.00914168 8.78214e-05
-10.4669 -0.00921085 8.88325e-05
-10.4278 -0.00928073 8.98397e-05
-10.3887 -0.00935135 9.08799e-05
-10.3496 -0.0094227 9.19163e-05
-10.3106 -0.00949481 9.29867e-05
-10.2717 -0.00956767 9.40533e-05
-10.2328 -0.00964131 9.5155e-05
-10.1939 -0.00971573 9.6253e-05
-10.155 -0.00979095 9.73872e-05
-10.1162 -0.00986697 9.85175e-05
-10.0774 -0.00994381 9.96854e-05
-10.0387 -0.0100215 0.000100849
-10 -0.0101 0.000102052
-9.96134 -0.0101794 0.000103251
-9.92271 -0.0102596 0.00010449
-9.88412 -0.0103407 0.000105726
-9.84557 -0.0104227 0.000107002
-9.80704 -0.0105056 0.000108275
-9.76856 -0.0105895 0.000109591
-9.73011 -0.0106742 0.000110903
-9.69169 -0.01076 0.000112259
-9.65331 -0.0108466 0.000113612
-9.61496 -0.0109343 0.00011501
-9.57664 -0.011023 0.000116405
-9.53836 -0.0111126 0.000117847
-9.50011 -0.0112033 0.000119286
-9.46189 -0.011295 0.000120774
-9.42371 -0.0113878 0.000122258
-9.38556 -0.0114817 0.000123793
-9.34744 -0.0115766 0.000125325
-9.30935 -0.0116727 0.000126909
-9.2713 -0.0117698 0.00012849
-9.23327 -0.0118682 0.000130125
-9.19528 -0.0119676 0.000131758
-9.15732 -0.0120683 0.000133446
-9.11939 -0.0121701 0.000135132
-9.08149 -0.0122732 0.000136876
-9.04362 -0.0123775 0.000138618
-9.00578 -0.0124831 0.00014042
-8.96797 -0.0125899 0.000142219
-8.93019 -0.0126981 0.000144081
-8.89244 -0.0128075 0.000145941
-8.85471 -0.0129184 0.000147866
-8.81702 -0.0130305 0.000149789
-8.77936 -0.0131441 0.000151779
-8.74172 -0.013259 0.000153768
-8.70412 -0.0133755 0.000155826
-8.66654 -0.0134933 0.000157883
-8.62899 -0.0136127 0.000160012
-8.59146 -0.0137335 0.000162141
-8.55397 -0.0138559 0.000164345
-8.5165 -0.0139799 0.000166548
-8.47906 -0.0141054 0.000168829
-8.44165 -0.0142325 0.00017111
-8.40426 -0.0143613 0.000173473
-8.3669 -0.0144918 0.000175835
-8.32956 -0.014624 0.000178282
-8.29226 -0.0147579 0.000180729
-8.25497 -0.0148936 0.000183265
-8.21772 -0.015031 0.000185801
-8.18049 -0.0151703 0.000188429
-8.14328 -0.0153115 0.000191059
-8.1061 -0.0154545 0.000193784
-8.06895 -0.0155995 0.00019651
-8.03182 -0.0157464 0.000199337
-7.99471 -0.0158953 0.000202165
-7.95763 -0.0160463 0.000205098
-7.92058 -0.0161994 0.000208033
-7.88355 -0.0163545 0.000211076
-7.84654 -0.0165118 0.000214124
-7.80955 -0.0166713 0.000217283
-7.77259 -0.0168331 0.000220448
-7.73566 -0.0169971 0.00022373
-7.69874 -0.0171634 0.000227018
-7.66185 -0.0173321 0.000230428
-7.62498 -0.0175032 0.000233845
-7.58814 -0.0176768 0.000237389
-7.55132 -0.0178528 0.000240941
-7.51452 -0.0180315 0.000244627
-7.47774 -0.0182127 0.000248322
-7.44099 -0.0183966 0.000252156
-7.40425 -0.0185832 0.000256
-7.36754 -0.0187725 0.00025999
-7.33085 -0.0189647 0.000263992
-7.29418 -0.0191597 0.000268146
-7.25754 -0.0193577 0.000272314
-7.22091 -0.0195587 0.00027664
-7.18431 -0.0197627 0.000280982
-7.14772 -0.0199698 0.00028549
-7.11116 -0.0201802 0.000290016
-7.07462 -0.0203937 0.000294716
-7.0381 -0.0206106 0.000299435
-7.00159 -0.0208309 0.000304336
-6.96511 -0.0210546 0.000309259
-6.92865 -0.0212819 0.000314374
-6.89221 -0.0215128 0.000319513
-6.85579 -0.0217473 0.000324852
-6.81938 -0.0219857 0.000330218
-6.783 -0.0222278 0.000335796
-6.74664 -0.0224739 0.000341402
-6.71029 -0.0227241 0.00034723
-6.67397 -0.0229783 0.00035309
-6.63766 -0.0232367 0.000359185
-6.60137 -0.0234995 0.000365314
-6.5651 -0.0237666 0.000371689
-6.52885 -0.0240382 0.000378103
-6.49262 -0.0243144 0.000384776
-6.4564 -0.0245954 0.000391491
-6.42021 -0.0248811 0.000398481
-6.38403 -0.0251717 0.000405516
-6.34786 -0.0254674 0.000412841
-6.31172 -0.0257683 0.000420216
-6.27559 -0.0260744 0.000427896
-6.23949 -0.0263859 0.000435632
-6.20339 -0.026703 0.000443691
-6.16732 -0.0270258 0.000451811
-6.13126 -0.0273543 0.000460272
-6.09522 -0.0276888 0.000468801
-6.05919 -0.0280294 0.000477691
-6.02319 -0.0283763 0.000486654
-5.9872 -0.0287296 0.000496001
-5.95122 -0.0290894 0.000505428
-5.91526 -0.029456 0.000515263
-5.87932 -0.0298295 0.000525186
-5.84339 -0.0302101 0.000535541
-5.80748 -0.030598 0.000545994
-5.77158 -0.0309933 0.000556906
-5.7357 -0.0313963 0.000567926
-5.69984 -0.0318072 0.000579434
-5.66399 -0.0322262 0.000591061
-5.62815 -0.0326534 0.000603208
-5.59233 -0.0330892 0.000615488
-5.55653 -0.0335338 0.00062832
-5.52074 -0.0339873 0.0006413
-5.48497 -0.0344501 0.000654871
-5.4492 -0.0349225 0.000668604
-5.41346 -0.0354046 0.000682969
-5.37773 -0.0358968 0.000697514
-5.34201 -0.0363993 0.000712735
-5.30631 -0.0369125 0.000728158
-5.27062 -0.0374367 0.000744304
-5.23494 -0.0379722 0.000760676
-5.19928 -0.0385193 0.000777824
-5.16363 -0.0390785 0.000795224
-5.128 -0.0396499 0.000813459
-5.09237 -0.0402342 0.000831976
-5.05677 -0.0408315 0.000851392
-5.02117 -0.0414425 0.000871126
-4.98559 -0.0420674 0.00089183
-4.95002 -0.0427067 0.000912892
-4.91446 -0.043361 0.000935005
-4.87892 -0.0440306 0.000957521
-4.84339 -0.0447162 0.000981178
-4.80787 -0.0454182 0.00100529
-4.77237 -0.0461372 0.00103065
-4.73687 -0.0468738 0.00105653
-4.70139 -0.0476286 0.00108376
-4.66592 -0.0484023 0.00111159
-4.63046 -0.0491955 0.00114091
-4.59502 -0.050009 0.00117091
-4.55958 -0.0508434 0.00120255
-4.52416 -0.0516996 0.00123498
-4.48875 -0.0525784 0.00126923
-4.45335 -0.0534807 0.0013044
-4.41797 -0.0544073 0.0013416
-4.38259 -0.0553594 0.00137988
-4.34722 -0.0563379 0.00142043
-4.31187 -0.0573438 0.00146226
-4.27653 -0.0583785 0.00150668
-4.24119 -0.059443 0.00155262
-4.20587 -0.0605388 0.00160152
-4.17056 -0.0616672 0.00165227
-4.13526 -0.0628297 0.00170645
-4.09997 -0.0640281 0.00176291
-4.06469 -0.0652639 0.0018234
-4.02942 -0.0665392 0.00188675
-3.99416 -0.0678559 0.00195493
-3.95891 -0.0692162 0.00202677
-3.92367 -0.0706226 0.00210451
-3.88844 -0.0720777 0.00218704
-3.85322 -0.0735844 0.00227699
-3.81801 -0.0751459 0.00237339
-3.7828 -0.0767657 0.00247939
-3.74761 -0.0784479 0.00259434
-3.71243 -0.0801968 0.0027222
-3.67726 -0.0820175 0.00286293
-3.64209 -0.0839156 0.00302179
-3.60694 -0.0858976 0.00319995
-3.57179 -0.0879708 0.00340486
-3.53665 -0.0901439 0.00364014
-3.50152 -0.0924266 0.00391721
-3.4664 -0.0948302 0.00424473
-3.43129 -0.0973675 0.00464198
-3.39619 -0.100053 0.00512825
-3.36109 -0.102901 0.00573932
-3.32601 -0.105926 0.00651808
-3.29093 -0.109135 0.00753623
-3.25586 -0.11252 0.00888808
-3.2208 -0.116032 0.0107176
-3.18574 -0.119537 0.0132036
-3.1507 -0.12273 0.0165438
-3.11566 -0.125042 0.020791
-3.08063 -0.125671 0.0255362
-3.0456 -0.124117 0.029543
-3.01059 -0.121106 0.0312445
-2.97558 -0.118498 0.0301612
-2.94058 -0.117714 0.0273326
-2.90558 -0.118905 0.024105
-2.87059 -0.121546 0.0212491
-2.83561 -0.1251 0.0189817
-2.80064 -0.129204 0.0172809
-2.76567 -0.13366 0.0160411
-2.73071 -0.138365 0.0151689
-2.69576 -0.143276 0.0145764
-2.66081 -0.148378 0.0142108
-2.62587 -0.153675 0.01402
-2.59094 -0.159178 0.0139818
-2.55601 -0.164905 0.0140651
-2.52109 -0.170876 0.0142652
-2.48617 -0.177117 0.014562
-2.45126 -0.18365 0.0149616
-2.41636 -0.190507 0.0154496
-2.38146 -0.197717 0.0160399
-2.34657 -0.205315 0.0167215
-2.31168 -0.213336 0.0175153
-2.2768 -0.221825 0.0184131
-2.24192 -0.230822 0.0194433
-2.20705 -0.240384 0.0206003
-2.17219 -0.250563 0.0219221
-2.13733 -0.261428 0.0234072
-2.10247 -0.273047 0.0251061
-2.06762 -0.285511 0.0270242
-2.03278 -0.298908 0.0292302
-1.99794 -0.313355 0.0317416
-1.9631 -0.328974 0.0346552
-1.92827 -0.345923 0.0380103
-1.89345 -0.364366 0.0419486
-1.85862 -0.384522 0.0465511
-1.82381 -0.406623 0.052036
-1.78899 -0.430976 0.058565
-1.75419 -0.457912 0.0664964
-1.71938 -0.487872 0.0761555
-1.68458 -0.521331 0.0881745
-1.64979 -0.55892 0.103231
-1.61499 -0.601296 0.122535
-1.58021 -0.649296 0.147569
-1.54542 -0.703652 0.180854
-1.51064 -0.76505 0.225807
-1.47586 -0.833235 0.288034
-1.44109 -0.90619 0.375417
-1.40632 -0.976527 0.49957
-1.37155 -1.02654 0.673275
-1.33679 -1.01868 0.901638
-1.30203 -0.899484 1.15454
-1.26727 -0.643082 1.34096
-1.23251 -0.32558 1.3636
-1.19776 -0.0765808 1.23238
-1.16301 0.0486451 1.04322
-1.12827 0.0753154 0.868232
-1.09352 0.0443989 0.731915
-1.05878 -0.0163292 0.633385
-1.02405 -0.0924507 0.565583
-0.989309 -0.177181 0.521624
-0.954576 -0.268494 0.497322
-0.919844 -0.36718 0.489356
-0.885115 -0.474863 0.49633
-0.850388 -0.593853 0.518492
-0.815663 -0.727812 0.55771
-0.78094 -0.881017 0.617929
-0.746219 -1.05974 0.7058
-0.711499 -1.27106 0.832887
-0.676781 -1.5251 1.01815
-0.642065 -1.83119 1.29551
-0.60735 -2.19716 1.72488
-0.572637 -2.60281 2.41836
-0.537925 -2.93778 3.57249
-0.503214 -2.76011 5.42378
-0.468504 -1.03085 7.63117
-0.433796 2.45254 8.07001
-0.399089 4.90642 6.01831
-0.364382 5.37633 3.82019
-0.329676 5.05268 2.40439
-0.294972 4.59054 1.57488
-0.260267 4.18275 1.07187
-0.225564 3.85488 0.754362
-0.190861 3.60262 0.538449
-0.156158 3.41112 0.386845
-0.121456 3.27032 0.271038
-0.0867541 3.17097 0.180692
-0.0520524 3.10784 0.102651
-0.0173508 3.07705 0.0340037
0.0173508 3.07705 -0.0340037
0.0520524 3.10784 -0.102651
0.0867541 3.17097 -0.180692
0.121456 3.27032 -0.271038
0.156158 3.41112 -0.386845
0.190861 3.60262 -0.538449
0.225564 3.85488 -0.754362
0.260267 4.18275 -1.07187
0.294972 4.59054 -1.57488
0.329676 5.05268 -2.40439
0.364382 5.37633 -3.82019
0.399089 4.90642 -6.01831
0.433796 2.45254 -8.07001
0.468504 -1.03085 -7.63117
0.503214 -2.76011 -5.42378
0.537925 -2.93778 -3.57249
0.572637 -2.60281 -2.41836
0.60735 -2.19716 -1.72488
0.642065 -1.83119 -1.29551
0.676781 -1.5251 -1.01815
0.711499 -1.27106 -0.832887
0.746219 -1.05974 -0.7058
0.78094 -0.881017 -0.617929
0.815663 -0.727812 -0.55771
0.850388 -0.593853 -0.518492
0.885115 -0.474863 -0.49633
0.919844 -0.36718 -0.489356
0.954576 -0.268494 -0.497322
0.989309 -0.177181 -0.521624
1.02405 -0.0924507 -0.565583
1.05878 -0.0163292 -0.633385
1.09352 0.0443989 -0.731915
1.12827 0.0753154 -0.868232
1.16301 0.0486451 -1.04322
1.19776 -0.0765808 -1.23238
1.23251 -0.32558 -1.3636
1.26727 -0.643082 -1.34096
1.30203 -0.899484 -1.15454
1.33679 -1.01868 -0.901638
1.37155 -1.02654 -0.673275
1.40632 -0.976527 -0.49957
1.44109 -0.90619 -0.375417
1.47586 -0.833235 -0.288034
1.51064 -0.76505 -0.225807
1.54542 -0.703652 -0.180854
1.58021 -0.649296 -0.147569
1.61499 -0.601296 -0.122535
1.64979 -0.55892 -0.103231
1.68458 -0.521331 -0.0881745
1.71938 -0.487872 -0.0761555
1.75419 -0.457912 -0.0664964
1.78899 -0.430976 -0.058565
1.82381 -0.406623 -0.052036
1.85862 -0.384522 -0.0465511
1.89345 -0.364366 -0.0419486
1.92827 -0.345923 -0.0380103
1.9631 -0.328974 -0.0346552
1.99794 -0.313355 -0.0317416
2.03278 -0.298908 -0.0292302
2.06762 -0.285511 -0.0270242
2.10247 -0.273047 -0.0251061
2.13733 -0.261428 -0.0234072
2.17219 -0.250563 -0.0219221
2.20705 -0.240384 -0.0206003
2.24192 -0.230822 -0.0194433
2.2768 -0.221825 -0.0184131
2.31168 -0.213336 -0.0175153
2.34657 -0.205315 -0.0167215
2.38146 -0.197717 -0.0160399
2.41636 -0.190507 -0.0154496
2.45126 -0.18365 -0.0149616
2.48617 -0.177117 -0.014562
2.52109 -0.170876 -0.0142652
2.55601 -0.164905 -0.0140651
2.59094 -0.159178 -0.0139818
2.62587 -0.153675 -0.01402
2.66081 -0.148378 -0.0142108
2.69576 -0.143276 -0.0145764
2.73071 -0.138365 -0.0151689
2.76567 -0.13366 -0.0160411
2.80064 -0.129204 -0.0172809
2.83561 -0.1251 -0.0189817
2.87059 -0.121546 -0.0212491
2.90558 -0.118905 -0.024105
2.94058 -0.117714 -0.0273326
2.97558 -0.118498 -0.0301612
3.01059 -0.121106 -0.0312445
3.0456 -0.124117 -0.029543
3.08063 -0.125671 -0.0255362
3.11566 -0.125042 -0.020791
3.1507 -0.12273 -0.0165438
3.18574 -0.119537 -0.0132036
3.2208 -0.116032 -0.0107176
3.25586 -0.11252 -0.00888808
3.29093 -0.109135 -0.00753623
3.32601 -0.105926 -0.00651808
3.36109 -0.102901 -0.00573932
3.39619 -0.100053 -0.00512825
3.43129 -0.0973675 -0.00464198
3.4664 -0.0948302 -0.00424473
3.50152 -0.0924266 -0.00391721
3.53665 -0.0901439 -0.00364014
3.57179 -0.0879708 -0.00340486
3.60694 -0.0858976 -0.00319995
3.64209 -0.0839156 -0.00302179
3.67726 -0.0820175 -0.00286293
3.71243 -0.0801968 -0.0027222
3.74761 -0.0784479 -0.00259434
3.7828 -0.0767657 -0.00247939
3.81801 -0.0751459 -0.00237339
3.85322 -0.0735844 -0.00227699
3.88844 -0.0720777 -0.00218704
3.92367 -0.0706226 -0.00210451
3.95891 -0.0692162 -0.00202677
3.99416 -0.0678559 -0.00195493
4.02942 -0.0665392 -0.00188675
4.06469 -0.0652639 -0.0018234
4.09997 -0.0640281 -0.00176291
4.13526 -0.0628297 -0.00170645
4.17056 -0.0616672 -0.00165227
4.20587 -0.0605388 -0.00160152
4.24119 -0.059443 -0.00155262
4.27653 -0.0583785 -0.00150668
4.31187 -0.0573438 -0.00146226
4.34722 -0.0563379 -0.00142043
4.38259 -0.0553594 -0.00137988
4.41797 -0.0544073 -0.0013416
4.45335 -0.0534807 -0.0013044
4.48875 -0.0525784 -0.00126923
4.52416 -0.0516996 -0.00123498
4.55958 -0.0508434 -0.00120255
4.59502 -0.050009 -0.00117091
4.63046 -0.0491955 -0.00114091
4.66592 -0.0484023 -0.00111159
4.70139 -0.0476286 -0.00108376
4.73687 -0.0468738 -0.00105653
4.77237 -0.0461372 -0.00103065
4.80787 -0.0454182 -0.00100529
4.84339 -0.0447162 -0.000981178
4.87892 -0.0440306 -0.000957521
4.91446 -0.043361 -0.000935005
4.95002 -0.0427067 -0.000912892
4.98559 -0.0420674 -0.00089183
5.02117 -0.0414425 -0.000871126
5.05677 -0.0408315 -0.000851392
5.09237 -0.0402342 -0.000831976
5.128 -0.0396499 -0.000813459
5.16363 -0.0390785 -0.000795224
5.19928 -0.0385193 -0.000777824
5.23494 -0.0379722 -0.000760676
5.27062 -0.0374367 -0.000744304
5.30631 -0.0369125 -0.000728158
5.34201 -0.0363993 -0.000712735
5.37773 -0.0358968 -0.000697514
5.41346 -0.0354046 -0.000682969
5.4492 -0.0349225 -0.000668604
5.48497 -0.0344501 -0.000654871
5.52074 -0.0339873 -0.0006413
5.55653 -0.0335338 -0.00062832
5.59233 -0.0330892 -0.000615488
5.62815 -0.0326534 -0.000603208
5.66399 -0.0322262 -0.000591061
5.69984 -0.0318072 -0.000579434
5.7357 -0.0313963 -0.000567926
5.77158 -0.0309933 -0.000556906
5.80748 -0.030598 -0.000545994
5.84339 -0.0302101 -0.000535541
5.87932 -0.0298295 -0.000525186
5.91526 -0.029456 -0.000515263
5.95122 -0.0290894 -0.000505428
5.9872 -0.0287296 -0.000496001
6.02319 -0.0283763 -0.000486654
6.05919 -0.0280294 -0.000477691
6.09522 -0.0276888 -0.000468801
6.13126 -0.0273543 -0.000460272
6.16732 -0.0270258 -0.000451811
6.20339 -0.026703 -0.000443691
6.23949 -0.0263859 -0.000435632
6.27559 -0.0260744 -0.000427896
6.31172 -0.0257683 -0.000420216
6.34786 -0.0254674 -0.000412841
6.38403 -0.0251717 -0.000405516
6.42021 -0.0248811 -0.000398481
6.4564 -0.0245954 -0.000391491
6.49262 -0.0243144 -0.000384776
6.52885 -0.0240382 -0.000378103
6.5651 -0.0237666 -0.000371689
6.60137 -0.0234995 -0.000365314
6.63766 -0.0232367 -0.000359185
6.67397 -0.0229783 -0.00035309
6.71029 -0.0227241 -0.00034723
6.74664 -0.0224739 -0.000341402
6.783 -0.0222278 -0.000335796
6.81938 -0.0219857 -0.000330218
6.85579 -0.0217473 -0.000324852
6.89221 -0.0215128 -0.000319513
6.92865 -0.0212819 -0.000314374
6.96511 -0.0210546 -0.000309259
7.00159 -0.0208309 -0.000304336
7.0381 -0.0206106 -0.000299435
7.07462 -0.0203937 -0.000294716
7.11116 -0.0201802 -0.000290016
7.14772 -0.0199698 -0.00028549
7.18431 -0.0197627 -0.000280982
7.22091 -0.0195587 -0.00027664
7.25754 -0.0193577 -0.000272314
7.29418 -0.0191597 -0.000268146
7.33085 -0.0189647 -0.000263992
7.36754 -0.0187725 -0.00025999
7.40425 -0.0185832 -0.000256
7.44099 -0.0183966 -0.000252156
7.47774 -0.0182127 -0.000248322
7.51452 -0.0180315 -0.000244627
7.55132 -0.0178528 -0.000240941
7.58814 -0.0176768 -0.000237389
7.62498 -0.0175032 -0.000233845
7.66185 -0.0173321 -0.000230428
7.69874 -0.0171634 -0.000227018
7.73566 -0.0169971 -0.00022373
7.77259 -0.0168331 -0.000220448
7.80955 -0.0166713 -0.000217283
7.84654 -0.0165118 -0.000214124
7.88355 -0.0163545 -0.000211076
7.92058 -0.0161994 -0.000208033
7.95763 -0.0160463 -0.000205098
7.99471 -0.0158953 -0.000202165
8.03182 -0.0157464 -0.000199337
8.06895 -0.0155995 -0.00019651
8.1061 -0.0154545 -0.000193784
8.14328 -0.0153115 -0.000191059
8.18049 -0.0151703 -0.000188429
8.21772 -0.015031 -0.000185801
8.25497 -0.0148936 -0.000183265
8.29226 -0.0147579 -0.000180729
8.32956 -0.014624 -0.000178282
8.3669 -0.0144918 -0.000175835
8.40426 -0.0143613 -0.000173473
8.44165 -0.0142325 -0.00017111
8.47906 -0.0141054 -0.000168829
8.5165 -0.0139799 -0.000166548
8.55397 -0.0138559 -0.000164345
8.59146 -0.0137335 -0.000162141
8.62899 -0.0136127 -0.000160012
8.66654 -0.0134933 -0.000157883
8.70412 -0.0133755 -0.000155826
8.74172 -0.013259 -0.000153768
8.77936 -0.0131441 -0.000151779
8.81702 -0.0130305 -0.000149789
8.85471 -0.0129184 -0.000147866
8.89244 -0.0128075 -0.000145941
8.93019 -0.0126981 -0.000144081
8.96797 -0.0125899 -0.000142219
9.00578 -0.0124831 -0.00014042
9.04362 -0.0123775 -0.000138618
9.08149 -0.0122732 -0.000136876
9.11939 -0.0121701 -0.000135132
9.15732 -0.0120683 -0.000133446
9.19528 -0.0119676 -0.000131758
9.23327 -0.0118682 -0.000130125
9.2713 -0.0117698 -0.00012849
9.30935 -0.0116727 -0.000126909
9.34744 -0.0115766 -0.000125325
9.38556 -0.0114817 -0.000123793
9.42371 -0.0113878 -0.000122258
9.46189 -0.011295 -0.000120774
9.50011 -0.0112033 -0.000119286
9.53836 -0.0111126 -0.000117847
9.57664 -0.011023 -0.000116405
9.61496 -0.0109343 -0.00011501
9.65331 -0.0108466 -0.000113612
9.69169 -0.01076 -0.000112259
9.73011 -0.0106742 -0.000110903
9.76856 -0.0105895 -0.000109591
9.80704 -0.0105056 -0.000108275
9.84557 -0.0104227 -0.000107002
9.88412 -0.0103407 -0.000105726
9.92271 -0.0102596 -0.00010449
9.96134 -0.0101794 -0.000103251
10 -0.0101 -0.000102052
10.0387 -0.0100215 -0.000100849
10.0774 -0.00994381 -9.96854e-05
10.1162 -0.00986697 -9.85175e-05
10.155 -0.00979095 -9.73872e-05
10.1939 -0.00971573 -9.6253e-05
10.2328 -0.00964131 -9.5155e-05
10.2717 -0.00956767 -9.40533e-05
10.3106 -0.00949481 -9.29867e-05
10.3496 -0.0094227 -9.19163e-05
10.3887 -0.00935135 -9.08799e-05
10.4278 -0.00928073 -8.98397e-05
10.4669 -0.00921085 -8.88325e-05
10.506 -0.00914168 -8.78214e-05
10.5452 -0.00907323 -8.68423e-05
10.5845 -0.00900547 -8.58593e-05
10.6238 -0.0089384 -8.49074e-05
10.6631 -0.00887201 -8.39516e-05
10.7024 -0.0088063 -8.30259e-05
10.7418 -0.00874124 -8.20963e-05
10.7813 -0.00867683 -8.1196e-05
10.8208 -0.00861307 -8.02916e-05
10.8603 -0.00854995 -7.94158e-05
10.8999 -0.00848745 -7.85359e-05
10.9395 -0.00842556 -7.76838e-05
10.9792 -0.00836429 -7.68275e-05
11.0189 -0.00830361 -7.59982e-05
11.0586 -0.00824353 -7.51648e-05
11.0984 -0.00818404 -7.43576e-05
11.1383 -0.00812512 -7.35462e-05
11.1781 -0.00806677 -7.27604e-05
11.2181 -0.00800898 -7.19704e-05
11.2581 -0.00795175 -7.12053e-05
11.2981 -0.00789507 -7.0436e-05
11.3381 -0.00783892 -6.96908e-05
11.3783 -0.00778331 -6.89415e-05
11.4184 -0.00772822 -6.82156e-05
11.4587 -0.00767365 -6.74857e-05
11.4989 -0.0076196 -6.67785e-05
11.5392 -0.00756605 -6.60674e-05
11.5796 -0.007513 -6.53782e-05
11.62 -0.00746044 -6.46852e-05
11.6605 -0.00740837 -6.40136e-05
11.701 -0.00735678 -6.33382e-05
11.7415 -0.00730566 -6.26835e-05
11.7822 -0.00725502 -6.20251e-05
11.8228 -0.00720483 -6.13869e-05
11.8636 -0.0071551 -6.07449e-05
11.9043 -0.00710582 -6.01226e-05
11.9452 -0.00705699 -5.94966e-05
11.986 -0.00700859 -5.88898e-05
12.027 -0.00696063 -5.82792e-05
12.068 -0.0069131 -5.76874e-05
12.109 -0.00686599 -5.70917e-05
12.1501 -0.0068193 -5.65144e-05
12.1913 -0.00677302 -5.59332e-05
12.2325 -0.00672715 -5.537e-05
12.2738 -0.00668169 -5.48029e-05
12.3151 -0.00663661 -5.42533e-05
12.3565 -0.00659194 -5.36999e-05
12.3979 -0.00654765 -5.31635e-05
12.4394 -0.00650374 -5.26233e-05
12.481 -0.00646021 -5.20997e-05
12.5226 -0.00641706 -5.15724e-05
12.5643 -0.00637428 -5.10612e-05
12.6061 -0.00633186 -5.05464e-05
12.6479 -0.0062898 -5.00472e-05
12.6898 -0.0062481 -4.95445e-05
12.7317 -0.00620675 -4.9057e-05
12.7737 -0.00616574 -4.85661e-05
12.8158 -0.00612508 -4.80899e-05
12.8579 -0.00608476 -4.76104e-05
12.9001 -0.00604478 -4.71453e-05
12.9424 -0.00600513 -4.66768e-05
12.9847 -0.0059658 -4.62224e-05
13.0271 -0.0059268 -4.57647e-05
13.0696 -0.00588812 -4.53207e-05
13.1121 -0.00584976 -4.48733e-05
13.1547 -0.0058117 -4.44395e-05
13.1974 -0.00577396 -4.40022e-05
13.2402 -0.00573652 -4.35782e-05
13.283 -0.00569938 -4.31508e-05
13.3259 -0.00566255 -4.27363e-05
13.3689 -0.005626 -4.23184e-05
13.4119 -0.00558975 -4.19132e-05
13.455 -0.00555378 -4.15046e-05
13.4982 -0.0055181 -4.11084e-05
13.5415 -0.0054827 -4.07089e-05
13.5848 -0.00544758 -4.03213e-05
13.6283 -0.00541273 -3.99306e-05
13.6718 -0.00537816 -3.95516e-05
13.7153 -0.00534385 -3.91694e-05
13.759 -0.00530981 -3.87986e-05
13.8028 -0.00527603 -3.84247e-05
13.8466 -0.00524251 -3.80619e-05
13.8905 -0.00520924 -3.76961e-05
13.9345 -0.00517623 -3.73412e-05
13.9786 -0.00514347 -3.69832e-05
14.0227 -0.00511096 -3.66359e-05
14.067 -0.00507869 -3.62854e-05
14.1113 -0.00504667 -3.59456e-05
14.1558 -0.00501488 -3.56025e-05
14.2003 -0.00498333 -3.52698e-05
14.2449 -0.00495202 -3.4934e-05
14.2896 -0.00492093 -3.46083e-05
14.3344 -0.00489008 -3.42795e-05
14.3793 -0.00485945 -3.39606e-05
14.4243 -0.00482904 -3.36386e-05
14.4693 -0.00479885 -3.33263e-05
14.5145 -0.00476889 -3.3011e-05
14.5598 -0.00473913 -3.27051e-05
14.6052 -0.0047096 -3.23963e-05
14.6506 -0.00468027 -3.20966e-05
14.6962 -0.00465115 -3.17942e-05
14.7419 -0.00462224 -3.15006e-05
14.7877 -0.00459353 -3.12042e-05
14.8336 -0.00456502 -3.09166e-05
14.8796 -0.00453672 -3.06262e-05
14.9257 -0.00450861 -3.03444e-05
14.9719 -0.00448069 -3.00597e-05
15.0182 -0.00445297 -2.97836e-05
15.0647 -0.00442544 -2.95045e-05
15.1112 -0.00439809 -2.92339e-05
15.1579 -0.00437093 -2.89603e-05
15.2047 -0.00434396 -2.8695e-05
15.2516 -0.00431717 -2.84268e-05
15.2986 -0.00429055 -2.81666e-05
15.3458 -0.00426412 -2.79038e-05
15.393 -0.00423786 -2.76486e-05
15.4404 -0.00421177 -2.73908e-05
15.488 -0.00418586 -2.71405e-05
15.5356 -0.00416011 -2.68876e-05
15.5834 -0.00413453 -2.66422e-05
15.6313 -0.00410912 -2.63941e-05
15.6794 -0.00408387 -2.61534e-05
15.7276 -0.00405879 -2.59099e-05
15.7759 -0.00403386 -2.56738e-05
15.8243 -0.00400909 -2.54348e-05
15.873 -0.00398448 -2.52032e-05
15.9217 -0.00396002 -2.49686e-05
15.9706 -0.00393571 -2.47412e-05
16.0197 -0.00391156 -2.45111e-05
16.0689 -0.00388755 -2.42878e-05
16.1182 -0.00386369 -2.4062e-05
16.1677 -0.00383997 -2.38427e-05
16.2174 -0.0038164 -2.3621e-05
16.2672 -0.00379297 -2.34057e-05
16.3172 -0.00376967 -2.31879e-05
16.3674 -0.00374652 -2.29766e-05
16.4177 -0.0037235 -2.27626e-05
16.4682 -0.00370062 -2.25552e-05
16.5189 -0.00367787 -2.23449e-05
16.5697 -0.00365524 -2.21411e-05
16.6208 -0.00363275 -2.19345e-05
16.672 -0.00361039 -2.17342e-05
16.7234 -0.00358815 -2.15314e-05
16.775 -0.00356603 -2.13344e-05
16.8268 -0.00354404 -2.11351e-05
16.8787 -0.00352216 -2.09415e-05
16.9309 -0.00350041 -2.07455e-05
16.9833 -0.00347877 -2.05553e-05
17.0359 -0.00345725 -2.03624e-05
17.0887 -0.00343584 -2.01756e-05
17.1418 -0.00341454 -1.99858e-05
17.195 -0.00339335 -1.9802e-05
17.2485 -0.00337227 -1.96155e-05
17.3022 -0.0033513 -1.94345e-05
17.3562 -0.00333043 -1.92512e-05
17.4104 -0.00330966 -1.9073e-05
17.4648 -0.003289 -1.88926e-05
17.5195 -0.00326843 -1.87175e-05
17.5744 -0.00324796 -1.85396e-05
17.6296 -0.00322759 -1.83675e-05
17.6851 -0.00320731 -1.81922e-05
17.7408 -0.00318712 -1.80227e-05
17.7969 -0.00316702 -1.78503e-05
17.8532 -0.00314702 -1.7683e-05
17.9098 -0.00312709 -1.75135e-05
17.9667 -0.00310725 -1.73486e-05
18.0239 -0.0030875 -1.71815e-05
18.0815 -0.00306782 -1.70193e-05
18.1393 -0.00304822 -1.68542e-05
18.1975 -0.0030287 -1.66945e-05
18.256 -0.00300925 -1.65317e-05
18.3149 -0.00298988 -1.6374e-05
18.3742 -0.00297057 -1.62139e-05
18.4338 -0.00295133 -1.6058e-05
18.4938 -0.00293216 -1.59e-05
18.5542 -0.00291304 -1.57465e-05
18.615 -0.00289399 -1.55899e-05
18.6762 -0.002875 -1.54388e-05
18.7379 -0.00285606 -1.52843e-05
18.8 -0.00283717 -1.51344e-05
18.8625 -0.00281833 -1.49824e-05
18.9255 -0.00279954 -1.48342e-05
18.9891 -0.00278079 -1.46833e-05
19.0531 -0.00276208 -1.45376e-05
19.1177 -0.0027434 -1.43879e-05
19.1828 -0.00272476 -1.42432e-05
19.2484 -0.00270615 -1.40961e-05
19.3147 -0.00268757 -1.39523e-05
19.3816 -0.002669 -1.38059e-05
19.4491 -0.00265045 -1.36647e-05
19.5173 -0.00263192 -1.35191e-05
19.5862 -0.00261339 -1.33779e-05
19.6558 -0.00259486 -1.32348e-05
19.7262 -0.00257633 -1.30949e-05
19.7974 -0.00255779 -1.29508e-05
19.8694 -0.00253923 -1.28124e-05
19.9423 -0.00252065 -1.2671e-05
20.0162 -0.00250204 -1.25318e-05
20.091 -0.00248338 -1.23886e-05
20.1669 -0.00246468 -1.22516e-05
20.244 -0.00244592 -1.21116e-05
20.3222 -0.00242708 -1.19734e-05
20.4016 -0.00240816 -1.18288e-05
20.4825 -0.00238915 -1.1688e-05
20.5648 -0.00237001 -1.15448e-05
20.6487 -0.00235074 -1.1407e-05
20.7344 -0.00233132 -1.12651e-05
20.8219 -0.00231171 -1.11266e-05
20.9115 -0.0022919 -1.09824e-05
21.0034 -0.00227184 -1.08411e-05
21.0979 -0.0022515 -1.06937e-05
21.1952 -0.00223082 -1.0549e-05
21.2959 -0.00220973 -1.03974e-05
21.4004 -0.00218816 -1.0248e-05
21.5093 -0.002166 -1.009e-05
21.6237 -0.0021431 -9.93303e-06
21.7448 -0.00211924 -9.76464e-06
21.8747 -0.00209411 -9.59441e-06
22.0165 -0.00206715 -9.40621e-06
22.1768 -0.00203732 -9.20691e-06
22.3723 -0.0020018 -8.96171e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1Classic/GAp_FRG.txt <==
-22.3723 8.8746e-13 -3.82336e-13
-22.1768 9.43088e-13 -2.06236e-13
-22.0165 1.69873e-12 -1.0352e-12
-21.8747 -2.65183e-12 -2.09628e-12
-21.7448 -1.01676e-12 -4.09744e-13
-21.6237 -7.25724e-13 -2.07299e-13
-21.5093 -5.87428e-13 -1.79622e-13
-21.4004 -5.66514e-13 -1.48884e-13
-21.2959 -5.63539e-13 -1.6532e-13
-21.1952 -6.04189e-13 -1.53631e-13
-21.0979 -6.55898e-13 -1.85555e-13
-21.0034 -7.92565e-13 -1.93184e-13
-20.9115 -1.00249e-12 -2.82876e-13
-20.8219 -1.48648e-12 -3.28962e-13
-20.7344 -2.38789e-12 -7.87751e-13
-20.6487 -5.45352e-12 -1.1722e-12
-20.5648 -9.23101e-12 -9.54746e-12
-20.4825 -3.36606e-11 -1.98553e-11
-20.4016 -7.46806e-12 -6.24214e-12
-20.3222 -4.99781e-12 -1.60771e-12
-20.244 -2.84177e-12 -1.14962e-12
-20.1669 -2.23866e-12 -6.08813e-13
-20.091 -1.62303e-12 -5.26802e-13
-20.0162 -1.31867e-12 -3.43222e-13
-19.9423 -1.07818e-12 -3.21733e-13
-19.8694 -9.44074e-13 -2.45419e-13
-19.7974 -8.27573e-13 -2.37793e-13
-19.7262 -7.93185e-13 -2.04553e-13
-19.6558 -7.96501e-13 -2.2478e-13
-19.5862 -8.89434e-13 -2.2318e-13
-19.5173 -1.0424e-12 -2.91469e-13
-19.4491 -1.35459e-12 -3.23115e-13
-19.3816 -1.85684e-12 -5.39594e-13
-19.3147 -2.99929e-12 -6.64568e-13
-19.2484 -4.97997e-12 -1.83202e-12
-19.1828 -1.0808e-11 -1.87658e-12
-19.1177 -1.44021e-11 -1.04021e-11
-19.0531 -4.40603e-11 -8.91573e-13
-18.9891 -1.94491e-11 -2.35191e-11
-18.9255 -4.78424e-11 4.49365e-12
-18.8625 -2.00523e-11 -1.58347e-11
-18.8 -2.60952e-11 3.34562e-13
-18.7379 -1.7341e-11 -9.96857e-12
-18.6762 -1.97601e-11 -3.56808e-13
-18.615 -1.49059e-11 -7.23176e-12
-18.5542 -1.67409e-11 -6.78353e-13
-18.4938 -1.39985e-11 -6.3919e-12
-18.4338 -1.88527e-11 -2.75601e-13
-18.3742 -1.82178e-11 -9.42592e-12
-18.3149 -3.22441e-11 5.99133e-12
-18.256 -3.29446e-11 -2.839e-11
-18.1975 -3.11849e-11 7.04719e-11
-18.1393 4.85239e-11 -7.76771e-11
-18.0815 3.09533e-11 3.59704e-11
-18.0239 4.91782e-11 -1.76276e-11
-17.9667 3.02643e-11 2.64554e-11
-17.9098 5.11971e-11 -2.22371e-11
-17.8532 3.50543e-11 3.70856e-11
-17.7969 5.68214e-11 -5.08739e-11
-17.7408 3.48319e-11 6.21444e-11
-17.6851 3.88402e-11 -8.45352e-11
-17.6296 2.23768e-11 8.43876e-11
-17.5744 1.81052e-11 -9.38899e-11
-17.5195 1.0536e-11 9.36217e-11
-17.4648 5.65196e-12 -9.49568e-11
-17.4104 -2.17622e-13 9.74303e-11
-17.3562 -5.79875e-12 -9.24871e-11
-17.3022 -1.5312e-11 9.90155e-11
-17.2485 -1.9736e-11 -8.51455e-11
-17.195 -3.68534e-11 9.34239e-11
-17.1418 -3.09688e-11 -7.20662e-11
-17.0887 -5.83518e-11 7.28337e-11
-17.0359 -3.74829e-11 -5.54968e-11
-16.9833 -6.45577e-11 4.4216e-11
-16.9309 -3.67093e-11 -3.78071e-11
-16.8787 -5.58744e-11 2.00616e-11
-16.8268 -3.2719e-11 -2.61523e-11
-16.775 -4.4711e-11 8.22058e-12
-16.7234 -2.75276e-11 -1.8665e-11
-16.672 -3.51341e-11 1.40606e-12
-16.6208 -2.29026e-11 -1.33749e-11
-16.5697 -2.83485e-11 -5.20368e-13
-16.5189 -2.09148e-11 -1.15556e-11
-16.4682 -2.70284e-11 -4.23735e-13
-16.4177 -2.15702e-11 -1.16314e-11
-16.3674 -3.01767e-11 1.51865e-14
-16.3172 -2.51117e-11 -1.48367e-11
-16.2672 -3.92925e-11 3.46562e-12
-16.2174 -3.18495e-11 -2.31176e-11
-16.1677 -5.66967e-11 1.81302e-11
-16.1182 -4.2273e-11 -4.4949e-11
-16.0689 -8.0258e-11 7.0096e-11
-16.0197 -3.88438e-11 -7.14399e-11
-15.9706 -4.63905e-11 8.96328e-11
-15.9217 -1.29534e-11 -1.02033e-10
-15.873 -1.16386e-11 1.15362e-10
-15.8243 -4.97096e-12 -1.20905e-10
-15.7759 1.75347e-11 1.02198e-10
-15.7276 3.41624e-11 -1.17825e-10
-15.6794 2.68115e-11 9.27446e-11
-15.6313 5.44126e-11 -1.0836e-10
-15.5834 3.27821e-11 8.62265e-11
-15.5356 5.72227e-11 -1.06128e-10
-15.488 3.48155e-11 8.50134e-11
-15.4404 4.58608e-11 -1.14245e-10
-15.393 2.08014e-11 1.05678e-10
-15.3458 -1.22481e-12 -1.13968e-10
-15.2986 -4.10636e-11 1.2116e-10
-15.2516 -3.88036e-11 -7.73154e-11
-15.2047 -8.30965e-11 6.04836e-11
-15.1579 -4.16914e-11 -4.70105e-11
-15.1112 -6.87101e-11 2.1029e-11
-15.0647 -3.73332e-11 -3.11947e-11
-15.0182 -5.42538e-11 8.83743e-12
-14.9719 -3.38196e-11 -2.3939e-11
-14.9257 -4.69446e-11 4.84441e-12
-14.8796 -3.15021e-11 -2.07244e-11
-14.8336 -4.26883e-11 2.59867e-12
-14.7877 -2.99754e-11 -1.85433e-11
-14.7419 -4.07325e-11 1.9492e-12
-14.6962 -2.97148e-11 -1.79299e-11
-14.6506 -4.06888e-11 2.08615e-12
-14.6052 -3.05603e-11 -1.83036e-11
-14.5598 -4.30326e-11 3.3934e-12
-14.5145 -3.35241e-11 -2.16959e-11
-14.4693 -5.04249e-11 7.37115e-12
-14.4243 -3.88724e-11 -2.81977e-11
-14.3793 -6.41279e-11 1.94762e-11
-14.3344 -4.60842e-11 -4.57696e-11
-14.2896 -8.92535e-11 5.9299e-11
-14.2449 -4.89963e-11 -8.23401e-11
-14.2003 -3.53683e-11 1.10285e-10
-14.1558 3.47573e-11 -1.29056e-10
-14.1113 5.51713e-11 9.63943e-11
-14.067 8.34253e-11 -1.02202e-10
-14.0227 5.11304e-11 6.70611e-11
-13.9786 7.95708e-11 -5.43316e-11
-13.9345 5.18918e-11 5.98017e-11
-13.8905 8.13979e-11 -5.47137e-11
-13.8466 5.19108e-11 5.72085e-11
-13.8028 8.10994e-11 -5.679e-11
-13.759 5.27764e-11 6.34247e-11
-13.7153 8.00694e-11 -6.50236e-11
-13.6718 5.38439e-11 7.43607e-11
-13.6283 7.34034e-11 -8.721e-11
-13.5848 5.91566e-11 7.76361e-11
-13.5415 7.11863e-11 -6.51578e-11
-13.4982 6.75672e-11 5.6765e-11
-13.455 6.69958e-11 -3.98361e-11
-13.4119 5.07575e-11 3.84822e-11
-13.3689 6.98362e-11 5.06584e-12
-13.3259 2.42444e-11 3.41973e-11
-13.283 6.42029e-11 3.75209e-11
-13.2402 6.95501e-12 3.58638e-11
-13.1974 -1.07802e-10 -1.09504e-10
-13.1547 -4.62706e-10 2.06208e-10
-13.1121 8.63613e-12 -6.52319e-11
-13.0696 5.89164e-10 -3.32668e-10
-13.0271 -4.09397e-12 -5.9328e-11
-12.9847 -1.51012e-10 -1.87479e-10
-12.9424 -2.97079e-11 -6.6969e-11
-12.9001 -1.07811e-10 7.78114e-11
-12.8579 -3.20866e-11 -9.61793e-11
-12.8158 9.1045e-12 1.27596e-10
-12.7737 -5.48995e-11 -1.62707e-10
-12.7317 -1.70649e-11 1.30822e-10
-12.6898 8.69337e-11 -6.39109e-11
-12.6479 1.48299e-11 4.41386e-11
-12.6061 -2.69366e-11 4.74937e-11
-12.5643 -2.60908e-11 -2.17114e-11
-12.5226 9.28324e-13 -2.44458e-11
-12.481 3.45439e-11 2.88015e-11
-12.4394 2.1785e-10 -2.95255e-10
-12.3979 -7.43609e-11 2.02482e-10
-12.3565 -1.03334e-12 -7.66966e-11
-12.3151 -1.1502e-11 6.80302e-11
-12.2738 -2.53345e-10 1.47858e-10
-12.2325 5.74067e-11 9.45771e-11
-12.1913 7.56762e-11 -5.42617e-11
-12.1501 5.79148e-11 4.03609e-11
-12.109 6.18317e-11 -1.8241e-11
-12.068 3.92895e-11 2.4112e-11
-12.027 4.59016e-11 1.58717e-12
-11.986 2.54093e-11 1.87227e-11
-11.9452 3.30635e-11 1.16513e-11
-11.9043 2.0584e-11 1.87975e-11
-11.8636 3.47645e-11 1.36846e-11
-11.8228 2.84072e-11 1.92988e-11
-11.7822 3.87347e-11 -4.11035e-13
-11.7415 3.20803e-11 1.18061e-11
-11.701 3.45102e-11 -5.87809e-12
-11.6605 3.31901e-11 9.29166e-12
-11.62 3.58227e-11 -7.24535e-12
-11.5796 3.4193e-11 1.25727e-11
-11.5392 3.91759e-11 -2.12231e-12
-11.4989 2.9195e-11 1.65322e-11
-11.4587 3.78001e-11 7.80364e-12
-11.4184 2.42551e-11 2.15937e-11
-11.3783 5.0976e-11 9.57141e-12
-11.3381 3.619e-11 2.81372e-11
-11.2981 5.76497e-11 -1.83572e-11
-11.2581 5.65108e-11 1.98857e-11
-11.2181 4.72324e-11 -3.08467e-11
-11.1781 7.35457e-11 1.15776e-11
-11.1383 5.01358e-11 -5.0241e-11
-11.0984 1.1439e-10 5.7139e-11
-11.0586 4.75575e-11 -9.80217e-11
-11.0189 1.09664e-11 1.37091e-10
-10.9792 -6.71415e-11 -1.02108e-10
-10.9395 -8.05577e-11 1.38556e-10
-10.8999 9.4306e-12 -1.52572e-10
-10.8603 -5.24735e-11 7.6216e-11
-10.8208 -5.69147e-11 -2.96032e-11
-10.7813 -1.81509e-11 -3.83908e-11
-10.7418 1.90554e-11 -3.23519e-11
-10.7024 1.03395e-11 2.06028e-11
-10.6631 -3.51932e-11 6.66102e-11
-10.6238 -8.65283e-11 2.82842e-11
-10.5845 -1.71912e-11 -1.2063e-10
-10.5452 3.61648e-12 8.80864e-11
-10.506 2.05737e-10 3.70605e-10
-10.4669 1.69664e-10 5.23108e-11
-10.4278 3.45953e-11 -5.48423e-11
-10.3887 1.19223e-10 1.29434e-10
-10.3496 4.86652e-11 -1.11982e-10
-10.3106 9.29663e-11 1.05093e-10
-10.2717 7.90047e-11 -6.04913e-11
-10.2328 6.37886e-11 4.92175e-11
-10.1939 6.97984e-11 -2.16801e-11
-10.155 3.97723e-11 2.26251e-11
-10.1162 3.92907e-11 7.97581e-12
-10.0774 1.57424e-11 1.96372e-11
-10.0387 3.11502e-11 2.7978e-11
-10 3.08809e-11 3.60977e-11
-9.96134 6.13306e-11 6.95351e-12
-9.92271 5.03879e-11 2.83544e-11
-9.88412 4.71116e-11 -2.77691e-11
-9.84557 5.8205e-11 4.2129e-12
-9.80704 3.53803e-11 -3.36973e-11
-9.76856 9.17088e-11 1.37889e-11
-9.73011 4.24352e-11 -7.15867e-11
-9.69169 1.27161e-10 1.3484e-10
-9.65331 2.46461e-11 -1.39436e-10
-9.61496 7.89189e-12 1.63136e-10
-9.57664 1.33691e-12 -1.58943e-10
-9.53836 -5.14922e-13 1.59927e-10
-9.50011 1.59251e-12 -1.61643e-10
-9.46189 2.26922e-12 1.59584e-10
-9.42371 4.50129e-12 -1.63264e-10
-9.38556 4.02917e-12 1.5841e-10
-9.34744 5.29438e-12 -1.64915e-10
-9.30935 3.7345e-12 1.58575e-10
-9.2713 4.45298e-12 -1.64125e-10
-9.23327 3.58383e-12 1.60606e-10
-9.19528 5.06908e-12 -1.62478e-10
-9.15732 4.53923e-12 1.62225e-10
-9.11939 4.56154e-12 -1.61787e-10
-9.08149 2.95649e-12 1.63318e-10
-9.04362 2.16671e-12 -1.61848e-10
-9.00578 1.06371e-13 1.63788e-10
-8.96797 -1.25683e-12 -1.61987e-10
-8.93019 -3.45462e-12 1.64298e-10
-8.89244 -4.58996e-12 -1.61736e-10
-8.85471 -6.66431e-12 1.65051e-10
-8.81702 -7.59171e-12 -1.60927e-10
-8.77936 -9.50466e-12 1.66034e-10
-8.74172 -9.87163e-12 -1.60293e-10
-8.70412 -1.21341e-11 1.66641e-10
-8.66654 -1.20847e-11 -1.59627e-10
-8.62899 -1.44255e-11 1.67284e-10
-8.59146 -1.3845e-11 -1.59159e-10
-8.55397 -1.6273e-11 1.67597e-10
-8.5165 -1.50624e-11 -1.58924e-10
-8.47906 -1.74757e-11 1.68098e-10
-8.44165 -1.60503e-11 -1.5881e-10
-8.40426 -1.84527e-11 1.68383e-10
-8.3669 -1.64939e-11 -1.58937e-10
-8.32956 -1.88299e-11 1.68794e-10
-8.29226 -1.65765e-11 -1.59527e-10
-8.25497 -1.82249e-11 1.69002e-10
-8.21772 -1.58638e-11 -1.60353e-10
-8.18049 -1.69846e-11 1.69365e-10
-8.14328 -1.45694e-11 -1.61629e-10
-8.1061 -1.46531e-11 1.69283e-10
-8.06895 -1.26548e-11 -1.63065e-10
-8.03182 -1.24239e-11 1.69514e-10
-7.99471 -1.02284e-11 -1.64587e-10
-7.95763 -9.41529e-12 1.69235e-10
-7.92058 -7.79092e-12 -1.65895e-10
-7.88355 -6.20237e-12 1.69371e-10
-7.84654 -4.74677e-12 -1.6703e-10
-7.80955 -3.75826e-12 1.69321e-10
-7.77259 -2.56225e-12 -1.67908e-10
-7.73566 -1.60512e-12 1.69373e-10
-7.69874 -8.22911e-13 -1.68692e-10
-7.66185 -4.12912e-13 1.69551e-10
-7.62498 -1.1798e-13 -1.69101e-10
-7.58814 1.40288e-14 1.69892e-10
-7.55132 1.68077e-13 -1.69428e-10
-7.51452 2.30146e-13 1.70504e-10
-7.47774 2.86048e-13 -1.6958e-10
-7.44099 -1.83999e-13 1.71014e-10
-7.40425 -1.96744e-13 -1.69681e-10
-7.36754 -1.63589e-13 1.71597e-10
-7.33085 3.41589e-13 -1.70592e-10
-7.29418 9.75547e-13 1.69507e-10
-7.25754 4.86437e-13 -1.73129e-10
-7.22091 -1.03426e-12 1.7044e-10
-7.18431 -1.95674e-12 -1.71436e-10
-7.14772 -2.26044e-12 1.72214e-10
-7.11116 -1.99552e-12 -1.69874e-10
-7.07462 -7.80515e-13 1.73937e-10
-7.0381 -1.50374e-13 -1.69869e-10
-7.00159 -1.80924e-12 1.74178e-10
-6.96511 -1.83979e-12 -1.707e-10
-6.92865 3.31123e-13 1.73329e-10
-6.89221 3.80999e-12 -1.7655e-10
-6.85579 2.24758e-12 1.60271e-10
-6.81938 -9.05825e-12 -1.80889e-10
-6.783 -1.66133e-11 1.76599e-10
-6.74664 -8.49942e-12 -1.66994e-10
-6.71029 -4.67353e-12 1.77051e-10
-6.67397 -5.22655e-12 -1.69314e-10
-6.63766 -6.83791e-12 1.78705e-10
-6.60137 -6.24996e-12 -1.65709e-10
-6.5651 -7.31514e-12 1.78947e-10
-6.52885 -7.63778e-12 -1.70763e-10
-6.49262 -8.1776e-12 1.75858e-10
-6.4564 -6.2018e-12 -1.71559e-10
-6.42021 -5.04015e-12 1.75671e-10
-6.38403 -3.84391e-12 -1.73466e-10
-6.34786 -3.61731e-12 1.74987e-10
-6.31172 -2.82304e-12 -1.74062e-10
-6.27559 -2.38335e-12 1.7499e-10
-6.23949 -1.79166e-12 -1.74686e-10
-6.20339 -1.52525e-12 1.74801e-10
-6.16732 -9.44155e-13 -1.74981e-10
-6.13126 -5.88308e-13 1.75165e-10
-6.09522 -3.03849e-13 -1.75189e-10
-6.05919 -2.69942e-13 1.75412e-10
-6.02319 -1.28119e-13 -1.75436e-10
-5.9872 -1.69028e-13 1.75607e-10
-5.95122 -7.21999e-14 -1.75655e-10
-5.91526 -1.31271e-13 1.75843e-10
-5.87932 -4.15913e-14 -1.75938e-10
-5.84339 -1.06544e-13 1.76098e-10
-5.80748 -1.75345e-14 -1.76168e-10
-5.77158 -8.40055e-14 1.763e-10
-5.7357 5.48535e-15 -1.7639e-10
-5.69984 -6.74936e-14 1.76539e-10
-5.66399 2.40863e-14 -1.76665e-10
-5.62815 -5.44646e-14 1.76788e-10
-5.59233 3.51158e-14 -1.76881e-10
-5.55653 -4.68782e-14 1.76976e-10
-5.52074 4.16411e-14 -1.77088e-10
-5.48497 -4.14741e-14 1.77207e-10
-5.4492 4.65204e-14 -1.77337e-10
-5.41346 -3.61243e-14 1.77447e-10
-5.37773 5.14801e-14 -1.77547e-10
-5.34201 -3.1209e-14 1.77624e-10
-5.30631 5.28522e-14 -1.77734e-10
-5.27062 -2.6896e-14 1.77841e-10
-5.23494 5.702e-14 -1.77975e-10
-5.19928 -2.13174e-14 1.78074e-10
-5.16363 6.20441e-14 -1.78187e-10
-5.128 -1.54168e-14 1.78256e-10
-5.09237 6.60713e-14 -1.78362e-10
-5.05677 -1.05427e-14 1.78451e-10
-5.02117 6.8503e-14 -1.78588e-10
-4.98559 -1.09275e-14 1.78691e-10
-4.95002 6.70289e-14 -1.78801e-10
-4.91446 -1.46489e-14 1.7888e-10
-4.87892 6.35468e-14 -1.78969e-10
-4.84339 -1.77815e-14 1.79058e-10
-4.80787 6.15513e-14 -1.79165e-10
-4.77237 -2.06215e-14 1.79278e-10
-4.73687 6.04406e-14 -1.79388e-10
-4.70139 -2.37356e-14 1.79476e-10
-4.66592 5.91871e-14 -1.79555e-10
-4.63046 -2.79507e-14 1.79631e-10
-4.59502 5.19301e-14 -1.79722e-10
-4.55958 -3.66659e-14 1.79823e-10
-4.52416 4.41441e-14 -1.79925e-10
-4.48875 -4.71882e-14 1.80027e-10
-4.45335 3.4014e-14 -1.80106e-10
-4.41797 -5.99782e-14 1.80186e-10
-4.38259 1.90043e-14 -1.80245e-10
-4.34722 -7.60602e-14 1.80342e-10
-4.31187 2.09164e-15 -1.8042e-10
-4.27653 -9.43098e-14 1.80537e-10
-4.24119 -1.80424e-14 -1.80604e-10
-4.20587 -1.21547e-13 1.80716e-10
-4.17056 -4.84771e-14 -1.80749e-10
-4.13526 -1.47998e-13 1.80862e-10
-4.09997 -7.29781e-14 -1.80882e-10
-4.06469 -1.7774e-13 1.81027e-10
-4.02942 -1.04099e-13 -1.81047e-10
-3.99416 -2.09744e-13 1.81218e-10
-3.95891 -1.3946e-13 -1.8121e-10
-3.92367 -2.43499e-13 1.81378e-10
-3.88844 -1.64915e-13 -1.81335e-10
-3.85322 -2.66334e-13 1.81517e-10
-3.81801 -1.86674e-13 -1.81466e-10
-3.7828 -2.85573e-13 1.81676e-10
-3.74761 -2.00916e-13 -1.81625e-10
-3.71243 -2.94454e-13 1.81845e-10
-3.67726 -2.01794e-13 -1.8178e-10
-3.64209 -2.90997e-13 1.81983e-10
-3.60694 -1.89883e-13 -1.81904e-10
-3.57179 -2.69884e-13 1.82098e-10
-3.53665 -1.6018e-13 -1.82038e-10
-3.50152 -2.36159e-13 1.82233e-10
-3.4664 -1.24949e-13 -1.82197e-10
-3.43129 -1.97236e-13 1.82374e-10
-3.39619 -8.07783e-14 -1.82348e-10
-3.36109 -1.54895e-13 1.82493e-10
-3.32601 -4.02824e-14 -1.82472e-10
-3.29093 -1.14628e-13 1.82596e-10
-3.25586 -4.47052e-16 -1.82591e-10
-3.2208 -7.91625e-14 1.82717e-10
-3.18574 2.8415e-14 -1.82726e-10
-3.1507 -5.63047e-14 1.82857e-10
-3.11566 4.75519e-14 -1.82855e-10
-3.08063 -4.32361e-14 1.82984e-10
-3.0456 5.6456e-14 -1.82958e-10
-3.01059 -3.79815e-14 1.83091e-10
-2.97558 5.89123e-14 -1.83058e-10
-2.94058 -3.71056e-14 1.83197e-10
-2.90558 5.77308e-14 -1.8318e-10
-2.87059 -3.94607e-14 1.83306e-10
-2.83561 5.56037e-14 -1.83324e-10
-2.80064 -4.25488e-14 1.83398e-10
-2.76567 5.35103e-14 -1.83467e-10
-2.73071 -4.50143e-14 1.83458e-10
-2.69576 5.1526e-14 -1.83601e-10
-2.66081 -4.64067e-14 1.83506e-10
-2.62587 5.01318e-14 -1.8374e-10
-2.59094 -4.73896e-14 1.83571e-10
-2.55601 4.95512e-14 -1.83882e-10
-2.52109 -4.82189e-14 1.83653e-10
-2.48617 4.96186e-14 -1.84007e-10
-2.45126 -4.89291e-14 1.83742e-10
-2.41636 4.98194e-14 -1.841e-10
-2.38146 -4.91403e-14 1.83833e-10
-2.34657 4.97996e-14 -1.84164e-10
-2.31168 -4.89378e-14 1.83939e-10
-2.2768 4.99019e-14 -1.8422e-10
-2.24192 -4.8746e-14 1.84064e-10
-2.20705 5.04567e-14 -1.84283e-10
-2.17219 -4.88056e-14 1.84185e-10
-2.13733 5.11571e-14 -1.84352e-10
-2.10247 -4.9025e-14 1.84279e-10
-2.06762 5.1564e-14 -1.84425e-10
-2.03278 -4.91535e-14 1.84347e-10
-1.99794 5.15346e-14 -1.84508e-10
-1.9631 -4.91584e-14 1.84392e-10
-1.92827 5.13331e-14 -1.84622e-10
-1.89345 -4.94197e-14 1.84399e-10
-1.85862 5.11557e-14 -1.84802e-10
-1.82381 -5.02783e-14 1.84339e-10
-1.78899 5.05772e-14 -1.85066e-10
-1.75419 -5.19518e-14 1.84175e-10
-1.71938 4.91698e-14 -1.85422e-10
-1.68458 -5.40707e-14 1.8389e-10
-1.64979 4.71361e-14 -1.85888e-10
-1.61499 -5.63533e-14 1.83492e-10
-1.58021 4.4651e-14 -1.86461e-10
-1.54542 -5.86066e-14 1.83022e-10
-1.51064 4.21353e-14 -1.87084e-10
-1.47586 -6.10896e-14 1.82557e-10
-1.44109 3.97166e-14 -1.87664e-10
-1.40632 -6.35697e-14 1.82183e-10
-1.37155 3.79639e-14 -1.88101e-10
-1.33679 -6.53675e-14 1.81973e-10
-1.30203 3.70717e-14 -1.88313e-10
-1.26727 -6.60796e-14 1.81976e-10
-1.23251 3.71147e-14 -1.88274e-10
-1.19776 -6.57241e-14 1.82207e-10
-1.16301 3.80857e-14 -1.88008e-10
-1.12827 -6.44425e-14 1.82636e-10
-1.09352 4.0034e-14 -1.87568e-10
-1.05878 -6.23592e-14 1.83198e-10
-1.02405 4.29717e-14 -1.87045e-10
-0.989309 -5.98793e-14 1.83778e-10
-0.954576 4.64519e-14 -1.86566e-10
-0.919844 -5.70858e-14 1.8426e-10
-0.885115 4.99675e-14 -1.8621e-10
-0.850388 -5.52749e-14 1.84613e-10
-0.815663 5.12114e-14 -1.85948e-10
-0.78094 -5.44243e-14 1.84898e-10
-0.746219 5.21855e-14 -1.85737e-10
-0.711499 -5.33867e-14 1.85135e-10
-0.676781 5.32766e-14 -1.85596e-10
-0.642065 -5.24121e-14 1.85291e-10
-0.60735 5.42069e-14 -1.85539e-10
-0.572637 -5.19271e-14 1.85368e-10
-0.537925 5.48562e-14 -1.85532e-10
-0.503214 -5.22266e-14 1.85417e-10
-0.468504 5.52109e-14 -1.85519e-10
-0.433796 -5.26431e-14 1.85464e-10
-0.399089 5.56852e-14 -1.85518e-10
-0.364382 -5.28126e-14 1.85473e-10
-0.329676 5.5616e-14 -1.85536e-10
-0.294972 -5.29964e-14 1.85479e-10
-0.260267 5.54984e-14 -1.85544e-10
-0.225564 -5.28577e-14 1.85487e-10
-0.190861 5.53468e-14 -1.85564e-10
-0.156158 -5.31104e-14 1.85493e-10
-0.121456 5.53983e-14 -1.85568e-10
-0.0867541 -5.30927e-14 1.85512e-10
-0.0520524 5.60062e-14 -1.85561e-10
-0.0173508 -5.33918e-14 1.85533e-10
0.0173508 5.64664e-14 -1.85533e-10
0.0520524 -5.37157e-14 1.85561e-10
0.0867541 5.69982e-14 -1.85512e-10
0.121456 -5.39253e-14 1.85568e-10
0.156158 5.7301e-14 -1.85494e-10
0.190861 -5.3769e-14 1.85563e-10
0.225564 5.72611e-14 -1.85487e-10
0.260267 -5.38966e-14 1.85543e-10
0.294972 5.69363e-14 -1.8548e-10
0.329676 -5.37652e-14 1.85536e-10
0.364382 5.73052e-14 -1.85473e-10
0.399089 -5.37055e-14 1.85518e-10
0.433796 5.75709e-14 -1.85465e-10
0.468504 -5.41732e-14 1.85519e-10
0.503214 5.79496e-14 -1.85418e-10
0.537925 -5.4577e-14 1.85531e-10
0.572637 5.82513e-14 -1.85369e-10
0.60735 -5.48907e-14 1.85538e-10
0.642065 5.831e-14 -1.85292e-10
0.676781 -5.48493e-14 1.85594e-10
0.711499 5.83422e-14 -1.85137e-10
0.746219 -5.45166e-14 1.85734e-10
0.78094 5.87709e-14 -1.84902e-10
0.815663 -5.39204e-14 1.85943e-10
0.850388 5.96639e-14 -1.8462e-10
0.885115 -5.32712e-14 1.86202e-10
0.919844 6.0417e-14 -1.8427e-10
0.954576 -5.3367e-14 1.86554e-10
0.989309 6.16142e-14 -1.83792e-10
1.02405 -5.18122e-14 1.87027e-10
1.05878 6.40752e-14 -1.83217e-10
1.09352 -4.89841e-14 1.87545e-10
1.12827 6.70803e-14 -1.8266e-10
1.16301 -4.53799e-14 1.87981e-10
1.19776 7.02173e-14 -1.82234e-10
1.23251 -4.20248e-14 1.88244e-10
1.26727 7.30553e-14 -1.82005e-10
1.30203 -3.96232e-14 1.88282e-10
1.33679 7.52951e-14 -1.82002e-10
1.37155 -3.84729e-14 1.88072e-10
1.40632 7.63346e-14 -1.82209e-10
1.44109 -3.88433e-14 1.87638e-10
1.47586 7.56899e-14 -1.82579e-10
1.51064 -4.0715e-14 1.87063e-10
1.54542 7.34139e-14 -1.83039e-10
1.58021 -4.37653e-14 1.86446e-10
1.61499 7.02954e-14 -1.83504e-10
1.64979 -4.70456e-14 1.85878e-10
1.68458 6.74517e-14 -1.83899e-10
1.71938 -5.02211e-14 1.85415e-10
1.75419 6.52099e-14 -1.8418e-10
1.78899 -5.27958e-14 1.85062e-10
1.82381 6.3508e-14 -1.84341e-10
1.85862 -5.46277e-14 1.848e-10
1.89345 6.21428e-14 -1.84401e-10
1.92827 -5.57712e-14 1.84621e-10
1.9631 6.12612e-14 -1.84393e-10
1.99794 -5.64671e-14 1.84507e-10
2.03278 6.07379e-14 -1.84348e-10
2.06762 -5.70239e-14 1.84425e-10
2.10247 6.06135e-14 -1.8428e-10
2.13733 -5.7565e-14 1.84352e-10
2.17219 6.07866e-14 -1.84186e-10
2.20705 -5.78893e-14 1.84283e-10
2.24192 6.09152e-14 -1.84064e-10
2.2768 -5.78556e-14 1.84219e-10
2.31168 6.09407e-14 -1.8394e-10
2.34657 -5.7683e-14 1.84163e-10
2.38146 6.11096e-14 -1.83834e-10
2.41636 -5.76916e-14 1.84098e-10
2.45126 6.14959e-14 -1.83743e-10
2.48617 -5.78394e-14 1.84005e-10
2.52109 6.20031e-14 -1.83655e-10
2.55601 -5.77525e-14 1.83881e-10
2.59094 6.2418e-14 -1.83572e-10
2.62587 -5.71908e-14 1.83739e-10
2.66081 6.30188e-14 -1.83507e-10
2.69576 -5.62263e-14 1.836e-10
2.73071 6.42045e-14 -1.83458e-10
2.76567 -5.4874e-14 1.83467e-10
2.80064 6.631e-14 -1.83398e-10
2.83561 -5.30299e-14 1.83324e-10
2.87059 6.87311e-14 -1.83306e-10
2.90558 -5.08308e-14 1.8318e-10
2.94058 7.06495e-14 -1.83197e-10
2.97558 -4.97317e-14 1.83058e-10
3.01059 6.98193e-14 -1.83091e-10
3.0456 -5.23787e-14 1.82959e-10
3.08063 6.47846e-14 -1.82983e-10
3.11566 -6.12542e-14 1.82855e-10
3.1507 5.16733e-14 -1.82857e-10
3.18574 -7.99494e-14 1.82726e-10
3.2208 2.85216e-14 -1.82716e-10
3.25586 -1.08434e-13 1.82591e-10
3.29093 -6.85883e-15 -1.82596e-10
3.32601 -1.48404e-13 1.82472e-10
3.36109 -4.67863e-14 -1.82493e-10
3.39619 -1.88986e-13 1.82348e-10
3.43129 -8.91757e-14 -1.82374e-10
3.4664 -2.32825e-13 1.82197e-10
3.50152 -1.28483e-13 -1.82233e-10
3.53665 -2.67671e-13 1.82038e-10
3.57179 -1.62358e-13 -1.82098e-10
3.60694 -2.97522e-13 1.81904e-10
3.64209 -1.83124e-13 -1.81983e-10
3.67726 -3.09709e-13 1.8178e-10
3.71243 -1.86642e-13 -1.81845e-10
3.74761 -3.0844e-13 1.81625e-10
3.7828 -1.78282e-13 -1.81676e-10
3.81801 -2.93848e-13 1.81467e-10
3.85322 -1.59147e-13 -1.81517e-10
3.88844 -2.72271e-13 1.81336e-10
3.92367 -1.36005e-13 -1.81377e-10
3.95891 -2.47073e-13 1.8121e-10
3.99416 -1.02312e-13 -1.81218e-10
4.02942 -2.11254e-13 1.81047e-10
4.06469 -7.09342e-14 -1.81026e-10
4.09997 -1.79749e-13 1.80883e-10
4.13526 -4.11187e-14 -1.80862e-10
4.17056 -1.55602e-13 1.80749e-10
4.20587 -1.43336e-14 -1.80716e-10
4.24119 -1.25216e-13 1.80604e-10
4.27653 1.26333e-14 -1.80537e-10
4.31187 -1.04512e-13 1.8042e-10
4.34722 3.03031e-14 -1.80342e-10
4.38259 -8.73744e-14 1.80246e-10
4.41797 4.67125e-14 -1.80186e-10
4.45335 -7.28963e-14 1.80106e-10
4.48875 5.96723e-14 -1.80027e-10
4.52416 -6.2435e-14 1.79925e-10
4.55958 6.95752e-14 -1.79823e-10
4.59502 -5.40935e-14 1.79723e-10
4.63046 7.80515e-14 -1.79631e-10
4.66592 -4.70343e-14 1.79555e-10
4.70139 8.27828e-14 -1.79475e-10
4.73687 -4.61046e-14 1.79387e-10
4.77237 8.55617e-14 -1.79278e-10
4.80787 -4.41727e-14 1.79165e-10
4.84339 8.77716e-14 -1.79058e-10
4.87892 -4.21276e-14 1.78969e-10
4.91446 9.12555e-14 -1.7888e-10
4.95002 -3.90601e-14 1.78801e-10
4.98559 9.51143e-14 -1.78691e-10
5.02117 -3.71883e-14 1.78588e-10
5.05677 9.46375e-14 -1.78451e-10
5.09237 -3.90058e-14 1.78362e-10
5.128 8.99198e-14 -1.78256e-10
5.16363 -4.36363e-14 1.78187e-10
5.19928 8.43317e-14 -1.78074e-10
5.23494 -4.84153e-14 1.77975e-10
5.27062 7.81203e-14 -1.77841e-10
5.30631 -5.18535e-14 1.77734e-10
5.34201 7.35118e-14 -1.77624e-10
5.37773 -5.36877e-14 1.77547e-10
5.41346 6.92673e-14 -1.77447e-10
5.4492 -5.86144e-14 1.77337e-10
5.48497 6.31767e-14 -1.77207e-10
5.52074 -6.27627e-14 1.77088e-10
5.55653 5.74975e-14 -1.76976e-10
5.59233 -6.95514e-14 1.76881e-10
5.62815 5.05085e-14 -1.76788e-10
5.66399 -8.07803e-14 1.76664e-10
5.69984 3.68176e-14 -1.76539e-10
5.7357 -9.84663e-14 1.7639e-10
5.77158 2.00694e-14 -1.763e-10
5.80748 -1.21835e-13 1.76167e-10
5.84339 -2.00116e-15 -1.76098e-10
5.87932 -1.46019e-13 1.75937e-10
5.91526 -2.73147e-14 -1.75843e-10
5.95122 -1.75689e-13 1.75655e-10
5.9872 -6.53038e-14 -1.75607e-10
6.02319 -2.32173e-13 1.75436e-10
6.05919 -1.65745e-13 -1.75412e-10
6.09522 -4.07728e-13 1.75189e-10
6.13126 -4.8472e-13 -1.75165e-10
6.16732 -1.04704e-12 1.7498e-10
6.20339 -1.42107e-12 -1.74802e-10
6.23949 -1.89513e-12 1.74686e-10
6.27559 -2.27935e-12 -1.7499e-10
6.31172 -2.92622e-12 1.74062e-10
6.34786 -3.51385e-12 -1.74987e-10
6.38403 -3.94659e-12 1.73465e-10
6.42021 -4.93694e-12 -1.75673e-10
6.4564 -6.30642e-12 1.71555e-10
6.49262 -8.07597e-12 -1.75865e-10
6.52885 -7.74188e-12 1.70754e-10
6.5651 -7.21564e-12 -1.78948e-10
6.60137 -6.35734e-12 1.6571e-10
6.63766 -6.73721e-12 -1.7871e-10
6.67397 -5.33007e-12 1.69308e-10
6.71029 -4.57278e-12 -1.77053e-10
6.74664 -8.59447e-12 1.66983e-10
6.783 -1.65042e-11 -1.76626e-10
6.81938 -9.15653e-12 1.80865e-10
6.85579 2.34859e-12 -1.60282e-10
6.89221 3.70374e-12 1.76543e-10
6.92865 4.29256e-13 -1.73337e-10
6.96511 -1.94596e-12 1.70686e-10
7.00159 -1.7131e-12 -1.74194e-10
7.0381 -2.57908e-13 1.69855e-10
7.07462 -6.78032e-13 -1.73951e-10
7.11116 -2.09481e-12 1.69863e-10
7.14772 -2.15494e-12 -1.72224e-10
7.18431 -2.05181e-12 1.71429e-10
7.22091 -9.20315e-13 -1.70446e-10
7.25754 4.05842e-13 1.73113e-10
7.29418 1.08776e-12 -1.69522e-10
7.33085 2.34266e-13 1.70586e-10
7.36754 -6.75703e-14 -1.71593e-10
7.40425 -3.00957e-13 1.6969e-10
7.44099 -8.68337e-14 -1.71004e-10
7.47774 1.80559e-13 1.69591e-10
7.51452 3.26027e-13 -1.70488e-10
7.55132 6.19561e-14 1.69444e-10
7.58814 1.10085e-13 -1.69877e-10
7.62498 -2.21962e-13 1.69114e-10
7.66185 -3.16089e-13 -1.69538e-10
7.69874 -9.26477e-13 1.68702e-10
7.73566 -1.50745e-12 -1.69365e-10
7.77259 -2.66319e-12 1.67913e-10
7.80955 -3.65981e-12 -1.69319e-10
7.84654 -4.84693e-12 1.67029e-10
7.88355 -6.10251e-12 -1.69375e-10
7.92058 -7.88781e-12 1.65888e-10
7.95763 -9.31613e-12 -1.69246e-10
7.99471 -1.03238e-11 1.64573e-10
8.03182 -1.23231e-11 -1.69531e-10
8.06895 -1.27471e-11 1.63048e-10
8.1061 -1.45542e-11 -1.69304e-10
8.14328 -1.46597e-11 1.61608e-10
8.18049 -1.68835e-11 -1.6939e-10
8.21772 -1.5951e-11 1.60331e-10
8.25497 -1.81256e-11 -1.6903e-10
8.29226 -1.66622e-11 1.59502e-10
8.32956 -1.87285e-11 -1.68824e-10
8.3669 -1.65776e-11 1.58912e-10
8.40426 -1.83539e-11 -1.68414e-10
8.44165 -1.61347e-11 1.58785e-10
8.47906 -1.73751e-11 -1.68128e-10
8.5165 -1.51465e-11 1.58899e-10
8.55397 -1.61746e-11 -1.67626e-10
8.59146 -1.39298e-11 1.59134e-10
8.62899 -1.43249e-11 -1.67312e-10
8.66654 -1.21699e-11 1.59604e-10
8.70412 -1.20356e-11 -1.66666e-10
8.74172 -9.95913e-12 1.60272e-10
8.77936 -9.40436e-12 -1.66055e-10
8.81702 -7.67979e-12 1.60909e-10
8.85471 -6.56653e-12 -1.65068e-10
8.89244 -4.6818e-12 1.61723e-10
8.93019 -3.35623e-12 -1.64308e-10
8.96797 -1.34851e-12 1.61982e-10
9.00578 2.02625e-13 -1.63789e-10
9.04362 2.07133e-12 1.61851e-10
9.08149 3.05106e-12 -1.63312e-10
9.11939 4.46736e-12 1.61796e-10
9.15732 4.63259e-12 -1.62213e-10
9.19528 4.97154e-12 1.6249e-10
9.23327 3.67388e-12 -1.60594e-10
9.2713 4.35428e-12 1.6414e-10
9.30935 3.82446e-12 -1.5856e-10
9.34744 5.19466e-12 1.64933e-10
9.38556 4.11747e-12 -1.58395e-10
9.42371 4.40174e-12 1.63281e-10
9.46189 2.36115e-12 -1.59571e-10
9.50011 1.49554e-12 1.61655e-10
9.53836 -4.21859e-13 -1.59921e-10
9.57664 1.23729e-12 1.58946e-10
9.61496 7.98365e-12 -1.63145e-10
9.65331 2.45429e-11 1.39446e-10
9.69169 1.27201e-10 -1.34907e-10
9.73011 4.23882e-11 7.16626e-11
9.76856 9.1713e-11 -1.37975e-11
9.80704 3.53968e-11 3.37231e-11
9.84557 5.82147e-11 -4.21562e-12
9.88412 4.71146e-11 2.77916e-11
9.92271 5.03764e-11 -2.83371e-11
9.96134 6.12753e-11 -6.88766e-12
10 3.0929e-11 -3.60712e-11
10.0387 3.11745e-11 -2.79854e-11
10.0774 1.57491e-11 -1.96331e-11
10.1162 3.92967e-11 -7.96905e-12
10.155 3.97788e-11 -2.26105e-11
10.1939 6.98029e-11 2.17144e-11
10.2328 6.37963e-11 -4.9195e-11
10.2717 7.90023e-11 6.05388e-11
10.3106 9.29849e-11 -1.05027e-10
10.3496 4.86157e-11 1.12039e-10
10.3887 1.19179e-10 -1.29334e-10
10.4278 3.46214e-11 5.49054e-11
10.4669 1.69897e-10 -5.23535e-11
10.506 2.10638e-10 -3.76047e-10
10.5452 3.65136e-12 -8.83183e-11
10.5845 -1.71575e-11 1.20319e-10
10.6238 -8.6736e-11 -2.81115e-11
10.6631 -3.53042e-11 -6.65962e-11
10.7024 1.03401e-11 -2.05994e-11
10.7418 1.90679e-11 3.2276e-11
10.7813 -1.803e-11 3.8408e-11
10.8208 -5.67756e-11 2.97087e-11
10.8603 -5.2648e-11 -7.63283e-11
10.8999 9.38044e-12 1.52247e-10
10.9395 -8.07837e-11 -1.38864e-10
10.9792 -6.70228e-11 1.02e-10
11.0189 1.10019e-11 -1.37107e-10
11.0586 4.756e-11 9.81074e-11
11.0984 1.14274e-10 -5.72031e-11
11.1383 5.01778e-11 5.02823e-11
11.1781 7.35339e-11 -1.16406e-11
11.2181 4.72704e-11 3.08602e-11
11.2581 5.64934e-11 -1.99022e-11
11.2981 5.76887e-11 1.83547e-11
11.3381 3.61741e-11 -2.81387e-11
11.3783 5.09782e-11 -9.60423e-12
11.4184 2.42425e-11 -2.1586e-11
11.4587 3.7795e-11 -7.81816e-12
11.4989 2.91821e-11 -1.65336e-11
11.5392 3.91863e-11 2.10607e-12
11.5796 3.4183e-11 -1.25838e-11
11.62 3.58441e-11 7.23624e-12
11.6605 3.31869e-11 -9.30759e-12
11.701 3.45288e-11 5.86849e-12
11.7415 3.20747e-11 -1.18167e-11
11.7822 3.87492e-11 4.01271e-13
11.8228 2.84012e-11 -1.93017e-11
11.8636 3.47679e-11 -1.36916e-11
11.9043 2.05844e-11 -1.8795e-11
11.9452 3.30727e-11 -1.1657e-11
11.986 2.54098e-11 -1.87218e-11
12.027 4.59163e-11 -1.58813e-12
12.068 3.92872e-11 -2.41034e-11
12.109 6.18468e-11 1.8254e-11
12.1501 5.79109e-11 -4.03374e-11
12.1913 7.56949e-11 5.42973e-11
12.2325 5.74666e-11 -9.45426e-11
12.2738 -2.55356e-10 -1.45958e-10
12.3151 -1.15673e-11 -6.81727e-11
12.3565 -1.12739e-12 7.66405e-11
12.3979 -7.51124e-11 -2.03547e-10
12.4394 2.13939e-10 2.95302e-10
12.481 3.4553e-11 -2.88231e-11
12.5226 9.48541e-13 2.4432e-11
12.5643 -2.60426e-11 2.17849e-11
12.6061 -2.70585e-11 -4.76224e-11
12.6479 1.48954e-11 -4.41885e-11
12.6898 8.66688e-11 6.3981e-11
12.7317 -1.70092e-11 -1.31273e-10
12.7737 -5.45291e-11 1.62162e-10
12.8158 9.22573e-12 -1.27853e-10
12.8579 -3.20134e-11 9.60553e-11
12.9001 -1.08111e-10 -7.78453e-11
12.9424 -2.96622e-11 6.69121e-11
12.9847 -1.50634e-10 1.87514e-10
13.0271 -4.09686e-12 5.92756e-11
13.0696 5.78606e-10 3.37115e-10
13.1121 8.5812e-12 6.5108e-11
13.1547 -4.7268e-10 -2.01112e-10
13.1974 -1.06688e-10 1.09663e-10
13.2402 6.99855e-12 -3.59188e-11
13.283 6.43873e-11 -3.73892e-11
13.3259 2.43392e-11 -3.41657e-11
13.3689 6.97646e-11 -4.79724e-12
13.4119 5.09282e-11 -3.83623e-11
13.455 6.67626e-11 3.99091e-11
13.4982 6.77948e-11 -5.66161e-11
13.5415 7.09284e-11 6.51525e-11
13.5848 5.93453e-11 -7.76096e-11
13.6283 7.32687e-11 8.72106e-11
13.6718 5.3878e-11 -7.43294e-11
13.7153 8.01319e-11 6.5074e-11
13.759 5.27154e-11 -6.34014e-11
13.8028 8.12611e-11 5.68188e-11
13.8466 5.1797e-11 -5.72026e-11
13.8905 8.1629e-11 5.47287e-11
13.9345 5.17444e-11 -5.97932e-11
13.9786 7.9822e-11 5.43458e-11
14.0227 5.09775e-11 -6.70339e-11
14.067 8.36803e-11 1.02441e-10
14.1113 5.50278e-11 -9.62754e-11
14.1558 3.46827e-11 1.29225e-10
14.2003 -3.5366e-11 -1.10343e-10
14.2449 -4.89267e-11 8.22836e-11
14.2896 -8.94769e-11 -5.93198e-11
14.3344 -4.59777e-11 4.57751e-11
14.3793 -6.42591e-11 -1.9379e-11
14.4243 -3.87835e-11 2.82389e-11
14.4693 -5.05036e-11 -7.25783e-12
14.5145 -3.34477e-11 2.17459e-11
14.5598 -4.30885e-11 -3.28216e-12
14.6052 -3.04907e-11 1.83582e-11
14.6506 -4.07395e-11 -1.96971e-12
14.6962 -2.96421e-11 1.79881e-11
14.7419 -4.07873e-11 -1.82301e-12
14.7877 -2.98955e-11 1.86064e-11
14.8336 -4.27559e-11 -2.4562e-12
14.8796 -3.1405e-11 2.0794e-11
14.9257 -4.70431e-11 -4.67817e-12
14.9719 -3.36993e-11 2.40149e-11
15.0182 -5.44102e-11 -8.63715e-12
15.0647 -3.71638e-11 3.12678e-11
15.1112 -6.90327e-11 -2.07965e-11
15.1579 -4.14231e-11 4.70392e-11
15.2047 -8.37822e-11 -6.05252e-11
15.2516 -3.84393e-11 7.7152e-11
15.2986 -4.12391e-11 -1.21914e-10
15.3458 -1.13398e-12 1.13547e-10
15.393 2.10419e-11 -1.05852e-10
15.4404 4.57462e-11 1.14126e-10
15.488 3.48578e-11 -8.4971e-11
15.5356 5.72744e-11 1.0626e-10
15.5834 3.27123e-11 -8.61144e-11
15.6313 5.45808e-11 1.08664e-10
15.6794 2.66872e-11 -9.2552e-11
15.7276 3.42267e-11 1.18248e-10
15.7759 1.74318e-11 -1.01945e-10
15.8243 -5.16767e-12 1.21184e-10
15.873 -1.15824e-11 -1.15154e-10
15.9217 -1.30721e-11 1.02132e-10
15.9706 -4.63493e-11 -8.96154e-11
16.0197 -3.88586e-11 7.14194e-11
16.0689 -8.03125e-11 -7.01855e-11
16.1182 -4.22469e-11 4.49404e-11
16.1677 -5.67459e-11 -1.81198e-11
16.2174 -3.18304e-11 2.31234e-11
16.2672 -3.93145e-11 -3.44527e-12
16.3172 -2.51e-11 1.48446e-11
16.3674 -3.01889e-11 2.7937e-16
16.4177 -2.15629e-11 1.16381e-11
16.4682 -2.70381e-11 4.34647e-13
16.5189 -2.091e-11 1.15603e-11
16.5697 -2.83583e-11 5.26868e-13
16.6208 -2.29006e-11 1.33759e-11
16.672 -3.51458e-11 -1.40987e-12
16.7234 -2.75338e-11 1.86583e-11
16.775 -4.47132e-11 -8.24705e-12
16.8268 -3.27423e-11 2.61346e-11
16.8787 -5.58432e-11 -2.01183e-11
16.9309 -3.67629e-11 3.77839e-11
16.9833 -6.44588e-11 -4.42694e-11
17.0359 -3.7566e-11 5.54868e-11
17.0887 -5.82195e-11 -7.28281e-11
17.1418 -3.10613e-11 7.20798e-11
17.195 -3.67588e-11 -9.33766e-11
17.2485 -1.98169e-11 8.5174e-11
17.3022 -1.52505e-11 -9.89719e-11
17.3562 -5.86577e-12 9.2519e-11
17.4104 -1.67187e-13 -9.73946e-11
17.4648 5.59233e-12 9.49901e-11
17.5195 1.05802e-11 -9.35887e-11
17.5744 1.80532e-11 9.39293e-11
17.6296 2.24135e-11 -8.43573e-11
17.6851 3.87985e-11 8.45756e-11
17.7408 3.48662e-11 -6.21232e-11
17.7969 5.67812e-11 5.09102e-11
17.8532 3.50921e-11 -3.70634e-11
17.9098 5.11484e-11 2.22908e-11
17.9667 3.03166e-11 -2.64254e-11
18.0239 4.90837e-11 1.77226e-11
18.0815 3.10991e-11 -3.59437e-11
18.1393 4.8e-11 7.73055e-11
18.1975 -3.14575e-11 -7.0952e-11
18.256 -3.27729e-11 2.84503e-11
18.3149 -3.2316e-11 -5.90442e-12
18.3742 -1.81892e-11 9.45656e-12
18.4338 -1.88637e-11 3.08909e-13
18.4938 -1.39857e-11 6.40854e-12
18.5542 -1.67475e-11 7.01263e-13
18.615 -1.4892e-11 7.2477e-12
18.6762 -1.97699e-11 3.85949e-13
18.7379 -1.73197e-11 9.98541e-12
18.8 -2.61101e-11 -2.96552e-13
18.8625 -2.00291e-11 1.58388e-11
18.9255 -4.78653e-11 -4.45778e-12
18.9891 -1.94596e-11 2.35042e-11
19.0531 -4.40375e-11 8.05979e-13
19.1177 -1.44225e-11 1.03812e-11
19.1828 -1.08088e-11 1.8609e-12
19.2484 -4.98147e-12 1.82752e-12
19.3147 -2.99955e-12 6.62854e-13
19.3816 -1.85698e-12 5.38906e-13
19.4491 -1.35465e-12 3.22802e-13
19.5173 -1.04243e-12 2.91308e-13
19.5862 -8.89452e-13 2.23122e-13
19.6558 -7.96494e-13 2.24781e-13
19.7262 -7.93176e-13 2.04616e-13
19.7974 -8.27535e-13 2.37899e-13
19.8694 -9.44048e-13 2.45571e-13
19.9423 -1.07813e-12 3.21841e-13
20.0162 -1.31871e-12 3.43106e-13
20.091 -1.62334e-12 5.25859e-13
20.1669 -2.23956e-12 6.05483e-13
20.244 -2.84579e-12 1.14166e-12
20.3222 -5.00881e-12 1.57592e-12
20.4016 -7.58265e-12 6.18043e-12
20.4825 -3.50069e-11 1.83401e-11
20.5648 -9.418e-12 9.49076e-12
20.6487 -5.45627e-12 1.14815e-12
20.7344 -2.38856e-12 7.85095e-13
20.8219 -1.48642e-12 3.28857e-13
20.9115 -1.00233e-12 2.83198e-13
21.0034 -7.92444e-13 1.93614e-13
21.0979 -6.55746e-13 1.85972e-13
21.1952 -6.04073e-13 1.54083e-13
21.2959 -5.63391e-13 1.6576e-13
21.4004 -5.66407e-13 1.49351e-13
21.5093 -5.87275e-13 1.80095e-13
21.6237 -7.2558e-13 2.07913e-13
21.7448 -1.0164e-12 4.10464e-13
21.8747 -2.65234e-12 2.09681e-12
22.0165 1.70177e-12 1.03458e-12
22.1768 9.43866e-13 2.05234e-13
22.3723 8.88379e-13 3.81906e-13


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1Classic/GRpOneLoop.txt <==
-22.3723 -0.00200592 -9.00216e-06
-22.1768 -0.00204158 -9.24362e-06
-22.0165 -0.00207154 -9.44812e-06
-21.8747 -0.00209861 -9.63416e-06
-21.7448 -0.00212385 -9.80875e-06
-21.6237 -0.00214781 -9.97545e-06
-21.5093 -0.00217082 -1.01364e-05
-21.4004 -0.00219308 -1.02929e-05
-21.2959 -0.00221475 -1.04461e-05
-21.1952 -0.00223593 -1.05965e-05
-21.0979 -0.0022567 -1.07448e-05
-21.0034 -0.00227714 -1.08913e-05
-20.9115 -0.00229729 -1.10364e-05
-20.8219 -0.0023172 -1.11804e-05
-20.7344 -0.00233689 -1.13234e-05
-20.6487 -0.00235641 -1.14658e-05
-20.5648 -0.00237577 -1.16076e-05
-20.4825 -0.00239499 -1.1749e-05
-20.4016 -0.0024141 -1.18902e-05
-20.3222 -0.00243312 -1.20311e-05
-20.244 -0.00245205 -1.2172e-05
-20.1669 -0.0024709 -1.23129e-05
-20.091 -0.0024897 -1.2454e-05
-20.0162 -0.00250845 -1.25951e-05
-19.9423 -0.00252716 -1.27365e-05
-19.8694 -0.00254584 -1.28782e-05
-19.7974 -0.00256449 -1.30203e-05
-19.7262 -0.00258313 -1.31627e-05
-19.6558 -0.00260176 -1.33056e-05
-19.5862 -0.00262038 -1.3449e-05
-19.5173 -0.00263901 -1.35929e-05
-19.4491 -0.00265765 -1.37374e-05
-19.3816 -0.0026763 -1.38826e-05
-19.3147 -0.00269496 -1.40283e-05
-19.2484 -0.00271365 -1.41747e-05
-19.1828 -0.00273237 -1.43219e-05
-19.1177 -0.00275111 -1.44698e-05
-19.0531 -0.00276989 -1.46185e-05
-18.9891 -0.0027887 -1.4768e-05
-18.9255 -0.00280756 -1.49183e-05
-18.8625 -0.00282646 -1.50695e-05
-18.8 -0.00284541 -1.52216e-05
-18.7379 -0.00286441 -1.53745e-05
-18.6762 -0.00288346 -1.55285e-05
-18.615 -0.00290257 -1.56834e-05
-18.5542 -0.00292173 -1.58393e-05
-18.4938 -0.00294096 -1.59962e-05
-18.4338 -0.00296025 -1.61541e-05
-18.3742 -0.0029796 -1.63131e-05
-18.3149 -0.00299903 -1.64732e-05
-18.256 -0.00301852 -1.66345e-05
-18.1975 -0.00303809 -1.67968e-05
-18.1393 -0.00305773 -1.69603e-05
-18.0815 -0.00307745 -1.7125e-05
-18.0239 -0.00309725 -1.72909e-05
-17.9667 -0.00311714 -1.7458e-05
-17.9098 -0.0031371 -1.76263e-05
-17.8532 -0.00315715 -1.77959e-05
-17.7969 -0.00317729 -1.79668e-05
-17.7408 -0.00319752 -1.8139e-05
-17.6851 -0.00321784 -1.83126e-05
-17.6296 -0.00323825 -1.84875e-05
-17.5744 -0.00325876 -1.86638e-05
-17.5195 -0.00327936 -1.88415e-05
-17.4648 -0.00330007 -1.90206e-05
-17.4104 -0.00332087 -1.92011e-05
-17.3562 -0.00334178 -1.93831e-05
-17.3022 -0.00336279 -1.95666e-05
-17.2485 -0.00338391 -1.97517e-05
-17.195 -0.00340513 -1.99382e-05
-17.1418 -0.00342647 -2.01263e-05
-17.0887 -0.00344792 -2.0316e-05
-17.0359 -0.00346948 -2.05073e-05
-16.9833 -0.00349115 -2.07003e-05
-16.9309 -0.00351294 -2.08948e-05
-16.8787 -0.00353486 -2.10911e-05
-16.8268 -0.00355689 -2.1289e-05
-16.775 -0.00357904 -2.14887e-05
-16.7234 -0.00360132 -2.16902e-05
-16.672 -0.00362372 -2.18934e-05
-16.6208 -0.00364625 -2.20983e-05
-16.5697 -0.00366891 -2.23052e-05
-16.5189 -0.0036917 -2.25138e-05
-16.4682 -0.00371462 -2.27244e-05
-16.4177 -0.00373768 -2.29368e-05
-16.3674 -0.00376088 -2.31512e-05
-16.3172 -0.00378421 -2.33675e-05
-16.2672 -0.00380768 -2.35858e-05
-16.2174 -0.00383129 -2.38061e-05
-16.1677 -0.00385505 -2.40285e-05
-16.1182 -0.00387895 -2.42529e-05
-16.0689 -0.003903 -2.44794e-05
-16.0197 -0.0039272 -2.4708e-05
-15.9706 -0.00395155 -2.49387e-05
-15.9217 -0.00397606 -2.51717e-05
-15.873 -0.00400071 -2.54068e-05
-15.8243 -0.00402553 -2.56442e-05
-15.7759 -0.0040505 -2.58838e-05
-15.7276 -0.00407563 -2.61257e-05
-15.6794 -0.00410093 -2.637e-05
-15.6313 -0.00412639 -2.66166e-05
-15.5834 -0.00415201 -2.68656e-05
-15.5356 -0.00417781 -2.71171e-05
-15.488 -0.00420377 -2.7371e-05
-15.4404 -0.00422991 -2.76274e-05
-15.393 -0.00425622 -2.78863e-05
-15.3458 -0.0042827 -2.81477e-05
-15.2986 -0.00430937 -2.84118e-05
-15.2516 -0.00433622 -2.86785e-05
-15.2047 -0.00436325 -2.89478e-05
-15.1579 -0.00439046 -2.92199e-05
-15.1112 -0.00441786 -2.94946e-05
-15.0647 -0.00444545 -2.97722e-05
-15.0182 -0.00447323 -3.00525e-05
-14.9719 -0.00450121 -3.03358e-05
-14.9257 -0.00452938 -3.06219e-05
-14.8796 -0.00455775 -3.09109e-05
-14.8336 -0.00458632 -3.12029e-05
-14.7877 -0.00461509 -3.14979e-05
-14.7419 -0.00464407 -3.17959e-05
-14.6962 -0.00467326 -3.2097e-05
-14.6506 -0.00470265 -3.24013e-05
-14.6052 -0.00473226 -3.27088e-05
-14.5598 -0.00476208 -3.30194e-05
-14.5145 -0.00479212 -3.33333e-05
-14.4693 -0.00482238 -3.36506e-05
-14.4243 -0.00485286 -3.39712e-05
-14.3793 -0.00488357 -3.42952e-05
-14.3344 -0.0049145 -3.46226e-05
-14.2896 -0.00494567 -3.49535e-05
-14.2449 -0.00497707 -3.5288e-05
-14.2003 -0.0050087 -3.56261e-05
-14.1558 -0.00504057 -3.59678e-05
-14.1113 -0.00507268 -3.63133e-05
-14.067 -0.00510504 -3.66624e-05
-14.0227 -0.00513764 -3.70154e-05
-13.9786 -0.00517049 -3.73722e-05
-13.9345 -0.0052036 -3.7733e-05
-13.8905 -0.00523696 -3.80977e-05
-13.8466 -0.00527057 -3.84664e-05
-13.8028 -0.00530445 -3.88392e-05
-13.759 -0.0053386 -3.92161e-05
-13.7153 -0.00537301 -3.95972e-05
-13.6718 -0.00540769 -3.99826e-05
-13.6283 -0.00544264 -4.03723e-05
-13.5848 -0.00547788 -4.07664e-05
-13.5415 -0.00551339 -4.1165e-05
-13.4982 -0.00554918 -4.1568e-05
-13.455 -0.00558527 -4.19756e-05
-13.4119 -0.00562164 -4.23878e-05
-13.3689 -0.00565831 -4.28048e-05
-13.3259 -0.00569527 -4.32265e-05
-13.283 -0.00573254 -4.36531e-05
-13.2402 -0.00577011 -4.40846e-05
-13.1974 -0.00580798 -4.4521e-05
-13.1547 -0.00584617 -4.49626e-05
-13.1121 -0.00588468 -4.54092e-05
-13.0696 -0.0059235 -4.58611e-05
-13.0271 -0.00596264 -4.63183e-05
-12.9847 -0.00600212 -4.67808e-05
-12.9424 -0.00604192 -4.72488e-05
-12.9001 -0.00608206 -4.77223e-05
-12.8579 -0.00612253 -4.82015e-05
-12.8158 -0.00616335 -4.86863e-05
-12.7737 -0.00620452 -4.91769e-05
-12.7317 -0.00624604 -4.96734e-05
-12.6898 -0.00628791 -5.01758e-05
-12.6479 -0.00633015 -5.06843e-05
-12.6061 -0.00637275 -5.1199e-05
-12.5643 -0.00641571 -5.17199e-05
-12.5226 -0.00645905 -5.22471e-05
-12.481 -0.00650277 -5.27807e-05
-12.4394 -0.00654687 -5.33209e-05
-12.3979 -0.00659136 -5.38677e-05
-12.3565 -0.00663624 -5.44212e-05
-12.3151 -0.00668152 -5.49816e-05
-12.2738 -0.0067272 -5.5549e-05
-12.2325 -0.00677329 -5.61233e-05
-12.1913 -0.00681978 -5.67049e-05
-12.1501 -0.0068667 -5.72937e-05
-12.109 -0.00691404 -5.789e-05
-12.068 -0.00696181 -5.84937e-05
-12.027 -0.00701001 -5.91051e-05
-11.986 -0.00705865 -5.97242e-05
-11.9452 -0.00710774 -6.03512e-05
-11.9043 -0.00715727 -6.09862e-05
-11.8636 -0.00720726 -6.16293e-05
-11.8228 -0.00725772 -6.22807e-05
-11.7822 -0.00730864 -6.29405e-05
-11.7415 -0.00736003 -6.36088e-05
-11.701 -0.00741191 -6.42858e-05
-11.6605 -0.00746427 -6.49717e-05
-11.62 -0.00751713 -6.56664e-05
-11.5796 -0.00757048 -6.63703e-05
-11.5392 -0.00762435 -6.70835e-05
-11.4989 -0.00767872 -6.7806e-05
-11.4587 -0.00773361 -6.85381e-05
-11.4184 -0.00778903 -6.928e-05
-11.3783 -0.00784498 -7.00317e-05
-11.3381 -0.00790148 -7.07935e-05
-11.2981 -0.00795852 -7.15655e-05
-11.2581 -0.00801611 -7.23479e-05
-11.2181 -0.00807427 -7.31409e-05
-11.1781 -0.008133 -7.39447e-05
-11.1383 -0.0081923 -7.47594e-05
-11.0984 -0.0082522 -7.55852e-05
-11.0586 -0.00831268 -7.64223e-05
-11.0189 -0.00837377 -7.72709e-05
-10.9792 -0.00843546 -7.81312e-05
-10.9395 -0.00849778 -7.90035e-05
-10.8999 -0.00856072 -7.98878e-05
-10.8603 -0.0086243 -8.07845e-05
-10.8208 -0.00868852 -8.16938e-05
-10.7813 -0.0087534 -8.26158e-05
-10.7418 -0.00881894 -8.35508e-05
-10.7024 -0.00888515 -8.4499e-05
-10.6631 -0.00895204 -8.54607e-05
-10.6238 -0.00901963 -8.64361e-05
-10.5845 -0.00908791 -8.74255e-05
-10.5452 -0.00915691 -8.8429e-05
-10.506 -0.00922662 -8.9447e-05
-10.4669 -0.00929707 -9.04797e-05
-10.4278 -0.00936826 -9.15274e-05
-10.3887 -0.00944021 -9.25903e-05
-10.3496 -0.00951291 -9.36688e-05
-10.3106 -0.00958639 -9.4763e-05
-10.2717 -0.00966066 -9.58734e-05
-10.2328 -0.00973573 -9.70002e-05
-10.1939 -0.0098116 -9.81437e-05
-10.155 -0.0098883 -9.93043e-05
-10.1162 -0.00996583 -0.000100482
-10.0774 -0.0100442 -0.000101678
-10.0387 -0.0101234 -0.000102891
-10 -0.0102035 -0.000104123
-9.96134 -0.0102845 -0.000105374
-9.92271 -0.0103664 -0.000106643
-9.88412 -0.0104492 -0.000107932
-9.84557 -0.0105329 -0.000109241
-9.80704 -0.0106176 -0.00011057
-9.76856 -0.0107032 -0.00011192
-9.73011 -0.0107898 -0.00011329
-9.69169 -0.0108774 -0.000114682
-9.65331 -0.010966 -0.000116096
-9.61496 -0.0110555 -0.000117532
-9.57664 -0.0111461 -0.00011899
-9.53836 -0.0112378 -0.000120472
-9.50011 -0.0113305 -0.000121977
-9.46189 -0.0114243 -0.000123507
-9.42371 -0.0115192 -0.00012506
-9.38556 -0.0116152 -0.000126639
-9.34744 -0.0117124 -0.000128244
-9.30935 -0.0118107 -0.000129874
-9.2713 -0.0119101 -0.000131531
-9.23327 -0.0120108 -0.000133215
-9.19528 -0.0121127 -0.000134927
-9.15732 -0.0122157 -0.000136667
-9.11939 -0.0123201 -0.000138435
-9.08149 -0.0124257 -0.000140234
-9.04362 -0.0125326 -0.000142062
-9.00578 -0.0126408 -0.000143921
-8.96797 -0.0127503 -0.000145811
-8.93019 -0.0128612 -0.000147734
-8.89244 -0.0129734 -0.000149689
-8.85471 -0.0130871 -0.000151677
-8.81702 -0.0132022 -0.0001537
-8.77936 -0.0133187 -0.000155757
-8.74172 -0.0134367 -0.00015785
-8.70412 -0.0135562 -0.000159979
-8.66654 -0.0136773 -0.000162146
-8.62899 -0.0137999 -0.00016435
-8.59146 -0.013924 -0.000166594
-8.55397 -0.0140498 -0.000168877
-8.5165 -0.0141772 -0.0001712
-8.47906 -0.0143062 -0.000173565
-8.44165 -0.014437 -0.000175973
-8.40426 -0.0145695 -0.000178423
-8.3669 -0.0147037 -0.000180919
-8.32956 -0.0148397 -0.000183459
-8.29226 -0.0149775 -0.000186046
-8.25497 -0.0151172 -0.00018868
-8.21772 -0.0152588 -0.000191363
-8.18049 -0.0154023 -0.000194096
-8.14328 -0.0155477 -0.00019688
-8.1061 -0.0156951 -0.000199715
-8.06895 -0.0158446 -0.000202604
-8.03182 -0.0159961 -0.000205548
-7.99471 -0.0161497 -0.000208547
-7.95763 -0.0163055 -0.000211604
-7.92058 -0.0164634 -0.000214719
-7.88355 -0.0166236 -0.000217894
-7.84654 -0.016786 -0.000221131
-7.80955 -0.0169508 -0.000224431
-7.77259 -0.0171179 -0.000227795
-7.73566 -0.0172874 -0.000231225
-7.69874 -0.0174594 -0.000234723
-7.66185 -0.0176338 -0.00023829
-7.62498 -0.0178108 -0.000241929
-7.58814 -0.0179904 -0.000245641
-7.55132 -0.0181727 -0.000249427
-7.51452 -0.0183577 -0.00025329
-7.47774 -0.0185454 -0.000257232
-7.44099 -0.0187359 -0.000261255
-7.40425 -0.0189293 -0.00026536
-7.36754 -0.0191256 -0.00026955
-7.33085 -0.0193249 -0.000273828
-7.29418 -0.0195273 -0.000278195
-7.25754 -0.0197328 -0.000282654
-7.22091 -0.0199415 -0.000287207
-7.18431 -0.0201534 -0.000291858
-7.14772 -0.0203686 -0.000296607
-7.11116 -0.0205872 -0.000301459
-7.07462 -0.0208093 -0.000306416
-7.0381 -0.0210349 -0.000311481
-7.00159 -0.0212641 -0.000316656
-6.96511 -0.021497 -0.000321946
-6.92865 -0.0217337 -0.000327352
-6.89221 -0.0219742 -0.000332879
-6.85579 -0.0222187 -0.000338529
-6.81938 -0.0224672 -0.000344307
-6.783 -0.0227198 -0.000350216
-6.74664 -0.0229767 -0.000356259
-6.71029 -0.0232378 -0.000362441
-6.67397 -0.0235033 -0.000368765
-6.63766 -0.0237734 -0.000375237
-6.60137 -0.024048 -0.000381859
-6.5651 -0.0243274 -0.000388637
-6.52885 -0.0246116 -0.000395575
-6.49262 -0.0249008 -0.000402679
-6.4564 -0.025195 -0.000409952
-6.42021 -0.0254943 -0.000417401
-6.38403 -0.025799 -0.00042503
-6.34786 -0.0261091 -0.000432845
-6.31172 -0.0264248 -0.000440852
-6.27559 -0.0267462 -0.000449058
-6.23949 -0.0270734 -0.000457467
-6.20339 -0.0274067 -0.000466087
-6.16732 -0.027746 -0.000474925
-6.13126 -0.0280917 -0.000483987
-6.09522 -0.0284437 -0.00049328
-6.05919 -0.0288025 -0.000502813
-6.02319 -0.0291679 -0.000512592
-5.9872 -0.0295404 -0.000522627
-5.95122 -0.02992 -0.000532926
-5.91526 -0.0303069 -0.000543497
-5.87932 -0.0307014 -0.00055435
-5.84339 -0.0311035 -0.000565494
-5.80748 -0.0315136 -0.00057694
-5.77158 -0.0319319 -0.000588697
-5.7357 -0.0323585 -0.000600777
-5.69984 -0.0327937 -0.000613191
-5.66399 -0.0332378 -0.00062595
-5.62815 -0.0336909 -0.000639067
-5.59233 -0.0341533 -0.000652556
-5.55653 -0.0346254 -0.000666428
-5.52074 -0.0351073 -0.000680699
-5.48497 -0.0355994 -0.000695383
-5.4492 -0.0361019 -0.000710494
-5.41346 -0.0366151 -0.000726051
-5.37773 -0.0371395 -0.000742068
-5.34201 -0.0376752 -0.000758563
-5.30631 -0.0382227 -0.000775556
-5.27062 -0.0387822 -0.000793064
-5.23494 -0.0393542 -0.000811108
-5.19928 -0.0399391 -0.00082971
-5.16363 -0.0405371 -0.000848891
-5.128 -0.0411489 -0.000868674
-5.09237 -0.0417747 -0.000889084
-5.05677 -0.042415 -0.000910147
-5.02117 -0.0430703 -0.000931888
-4.98559 -0.0437411 -0.000954337
-4.95002 -0.0444278 -0.000977522
-4.91446 -0.045131 -0.00100148
-4.87892 -0.0458513 -0.00102623
-4.84339 -0.0465892 -0.00105182
-4.80787 -0.0473453 -0.00107828
-4.77237 -0.0481202 -0.00110565
-4.73687 -0.0489146 -0.00113397
-4.70139 -0.0497292 -0.00116329
-4.66592 -0.0505646 -0.00119364
-4.63046 -0.0514216 -0.00122507
-4.59502 -0.052301 -0.00125765
-4.55958 -0.0532036 -0.00129141
-4.52416 -0.0541302 -0.00132641
-4.48875 -0.0550817 -0.00136272
-4.45335 -0.0560591 -0.00140039
-4.41797 -0.0570633 -0.0014395
-4.38259 -0.0580953 -0.00148011
-4.34722 -0.0591563 -0.0015223
-4.31187 -0.0602473 -0.00156615
-4.27653 -0.0613695 -0.00161174
-4.24119 -0.0625242 -0.00165917
-4.20587 -0.0637127 -0.00170852
-4.17056 -0.0649363 -0.0017599
-4.13526 -0.0661965 -0.00181342
-4.09997 -0.0674949 -0.0018692
-4.06469 -0.068833 -0.00192735
-4.02942 -0.0702126 -0.00198802
-3.99416 -0.0716354 -0.00205134
-3.95891 -0.0731034 -0.00211746
-3.92367 -0.0746185 -0.00218654
-3.88844 -0.0761828 -0.00225877
-3.85322 -0.0777987 -0.00233431
-3.81801 -0.0794685 -0.00241339
-3.7828 -0.0811947 -0.0024962
-3.74761 -0.0829799 -0.00258298
-3.71243 -0.0848271 -0.00267399
-3.67726 -0.0867393 -0.00276948
-3.64209 -0.0887197 -0.00286976
-3.60694 -0.0907716 -0.00297512
-3.57179 -0.0928989 -0.00308593
-3.53665 -0.0951053 -0.00320253
-3.50152 -0.097395 -0.00332534
-3.4664 -0.0997725 -0.00345479
-3.43129 -0.102243 -0.00359134
-3.39619 -0.10481 -0.00373552
-3.36109 -0.107481 -0.00388788
-3.32601 -0.110261 -0.00404905
-3.29093 -0.113156 -0.00421968
-3.25586 -0.116174 -0.00440052
-3.2208 -0.119321 -0.00459238
-3.18574 -0.122605 -0.00479615
-3.1507 -0.126036 -0.0050128
-3.11566 -0.129622 -0.00524342
-3.08063 -0.133373 -0.0054892
-3.0456 -0.137301 -0.00575147
-3.01059 -0.141417 -0.00603171
-2.97558 -0.145734 -0.00633156
-2.94058 -0.150267 -0.00665284
-2.90558 -0.15503 -0.00699761
-2.87059 -0.160042 -0.00736816
-2.83561 -0.16532 -0.00776707
-2.80064 -0.170886 -0.00819726
-2.76567 -0.176762 -0.00866201
-2.73071 -0.182972 -0.00916506
-2.69576 -0.189546 -0.00971067
-2.66081 -0.196514 -0.0103037
-2.62587 -0.20391 -0.0109496
-2.59094 -0.211773 -0.0116549
-2.55601 -0.220146 -0.012427
-2.52109 -0.229078 -0.0132743
-2.48617 -0.238625 -0.0142069
-2.45126 -0.248848 -0.0152364
-2.41636 -0.259818 -0.0163765
-2.38146 -0.271617 -0.0176436
-2.34657 -0.284338 -0.0190568
-2.31168 -0.298089 -0.0206393
-2.2768 -0.312993 -0.022419
-2.24192 -0.329197 -0.0244297
-2.20705 -0.346871 -0.0267127
-2.17219 -0.366217 -0.0293189
-2.13733 -0.387473 -0.0323119
-2.10247 -0.410926 -0.0357714
-2.06762 -0.436923 -0.0397987
-2.03278 -0.465886 -0.0445243
-1.99794 -0.498334 -0.050118
-1.9631 -0.534915 -0.0568044
-1.92827 -0.576443 -0.0648857
-1.89345 -0.62396 -0.0747754
-1.85862 -0.678813 -0.0870515
-1.82381 -0.742781 -0.102542
-1.78899 -0.818252 -0.122463
-1.75419 -0.908501 -0.148663
-1.71938 -1.01813 -0.184052
-1.68458 -1.15375 -0.23342
-1.64979 -1.32518 -0.305074
-1.61499 -1.54728 -0.414371
-1.58021 -1.84279 -0.592002
-1.54542 -2.24468 -0.905346
-1.51064 -2.78323 -1.51855
-1.47586 -3.3455 -2.85387
-1.44109 -2.7646 -5.56605
-1.40632 1.33603 -6.85019
-1.37155 3.62707 -4.01166
-1.33679 3.33254 -2.04204
-1.30203 2.74279 -1.15242
-1.26727 2.27573 -0.722457
-1.23251 1.93304 -0.490158
-1.19776 1.67878 -0.352446
-1.16301 1.48525 -0.264708
-1.12827 1.33412 -0.205587
-1.09352 1.21339 -0.16394
-1.05878 1.11506 -0.133532
-1.02405 1.03364 -0.110664
-0.989309 0.965287 -0.0930381
-0.954576 0.907215 -0.0791636
-0.919844 0.857379 -0.0680435
-0.885115 0.814238 -0.0589896
-0.850388 0.776615 -0.0515151
-0.815663 0.743595 -0.0452679
-0.78094 0.714458 -0.0399879
-0.746219 0.688629 -0.0354803
-0.711499 0.665644 -0.0315962
-0.676781 0.645125 -0.0282206
-0.642065 0.626763 -0.0252633
-0.60735 0.6103 -0.0226529
-0.572637 0.595521 -0.020332
-0.537925 0.582248 -0.0182542
-0.503214 0.570327 -0.0163817
-0.468504 0.559631 -0.014683
-0.433796 0.55005 -0.0131322
-0.399089 0.541492 -0.0117073
-0.364382 0.533876 -0.0103897
-0.329676 0.527135 -0.00916354
-0.294972 0.521212 -0.00801515
-0.260267 0.516057 -0.00693256
-0.225564 0.511629 -0.00590525
-0.190861 0.507894 -0.00492383
-0.156158 0.504822 -0.00397986
-0.121456 0.502391 -0.00306562
-0.0867541 0.500583 -0.00217395
-0.0520524 0.499385 -0.00129812
-0.0173508 0.498788 -0.000431669
0.0173508 0.498788 0.000431669
0.0520524 0.499385 0.00129812
0.0867541 0.500583 0.00217395
0.121456 0.502391 0.00306562
0.156158 0.504822 0.00397986
0.190861 0.507894 0.00492383
0.225564 0.511629 0.00590525
0.260267 0.516057 0.00693256
0.294972 0.521212 0.00801515
0.329676 0.527135 0.00916354
0.364382 0.533876 0.0103897
0.399089 0.541492 0.0117073
0.433796 0.55005 0.0131322
0.468504 0.559631 0.014683
0.503214 0.570327 0.0163817
0.537925 0.582248 0.0182542
0.572637 0.595521 0.020332
0.60735 0.6103 0.0226529
0.642065 0.626763 0.0252633
0.676781 0.645125 0.0282206
0.711499 0.665644 0.0315962
0.746219 0.688629 0.0354803
0.78094 0.714458 0.0399879
0.815663 0.743595 0.0452679
0.850388 0.776615 0.0515151
0.885115 0.814238 0.0589896
0.919844 0.857379 0.0680435
0.954576 0.907215 0.0791636
0.989309 0.965287 0.0930381
1.02405 1.03364 0.110664
1.05878 1.11506 0.133532
1.09352 1.21339 0.16394
1.12827 1.33412 0.205587
1.16301 1.48525 0.264708
1.19776 1.67878 0.352446
1.23251 1.93304 0.490158
1.26727 2.27573 0.722457
1.30203 2.74279 1.15242
1.33679 3.33254 2.04204
1.37155 3.62707 4.01166
1.40632 1.33603 6.85019
1.44109 -2.7646 5.56605
1.47586 -3.3455 2.85387
1.51064 -2.78323 1.51855
1.54542 -2.24468 0.905346
1.58021 -1.84279 0.592002
1.61499 -1.54728 0.414371
1.64979 -1.32518 0.305074
1.68458 -1.15375 0.23342
1.71938 -1.01813 0.184052
1.75419 -0.908501 0.148663
1.78899 -0.818252 0.122463
1.82381 -0.742781 0.102542
1.85862 -0.678813 0.0870515
1.89345 -0.62396 0.0747754
1.92827 -0.576443 0.0648857
1.9631 -0.534915 0.0568044
1.99794 -0.498334 0.050118
2.03278 -0.465886 0.0445243
2.06762 -0.436923 0.0397987
2.10247 -0.410926 0.0357714
2.13733 -0.387473 0.0323119
2.17219 -0.366217 0.0293189
2.20705 -0.346871 0.0267127
2.24192 -0.329197 0.0244297
2.2768 -0.312993 0.022419
2.31168 -0.298089 0.0206393
2.34657 -0.284338 0.0190568
2.38146 -0.271617 0.0176436
2.41636 -0.259818 0.0163765
2.45126 -0.248848 0.0152364
2.48617 -0.238625 0.0142069
2.52109 -0.229078 0.0132743
2.55601 -0.220146 0.012427
2.59094 -0.211773 0.0116549
2.62587 -0.20391 0.0109496
2.66081 -0.196514 0.0103037
2.69576 -0.189546 0.00971067
2.73071 -0.182972 0.00916506
2.76567 -0.176762 0.00866201
2.80064 -0.170886 0.00819726
2.83561 -0.16532 0.00776707
2.87059 -0.160042 0.00736816
2.90558 -0.15503 0.00699761
2.94058 -0.150267 0.00665284
2.97558 -0.145734 0.00633156
3.01059 -0.141417 0.00603171
3.0456 -0.137301 0.00575147
3.08063 -0.133373 0.0054892
3.11566 -0.129622 0.00524342
3.1507 -0.126036 0.0050128
3.18574 -0.122605 0.00479615
3.2208 -0.119321 0.00459238
3.25586 -0.116174 0.00440052
3.29093 -0.113156 0.00421968
3.32601 -0.110261 0.00404905
3.36109 -0.107481 0.00388788
3.39619 -0.10481 0.00373552
3.43129 -0.102243 0.00359134
3.4664 -0.0997725 0.00345479
3.50152 -0.097395 0.00332534
3.53665 -0.0951053 0.00320253
3.57179 -0.0928989 0.00308593
3.60694 -0.0907716 0.00297512
3.64209 -0.0887197 0.00286976
3.67726 -0.0867393 0.00276948
3.71243 -0.0848271 0.00267399
3.74761 -0.0829799 0.00258298
3.7828 -0.0811947 0.0024962
3.81801 -0.0794685 0.00241339
3.85322 -0.0777987 0.00233431
3.88844 -0.0761828 0.00225877
3.92367 -0.0746185 0.00218654
3.95891 -0.0731034 0.00211746
3.99416 -0.0716354 0.00205134
4.02942 -0.0702126 0.00198802
4.06469 -0.068833 0.00192735
4.09997 -0.0674949 0.0018692
4.13526 -0.0661965 0.00181342
4.17056 -0.0649363 0.0017599
4.20587 -0.0637127 0.00170852
4.24119 -0.0625242 0.00165917
4.27653 -0.0613695 0.00161174
4.31187 -0.0602473 0.00156615
4.34722 -0.0591563 0.0015223
4.38259 -0.0580953 0.00148011
4.41797 -0.0570633 0.0014395
4.45335 -0.0560591 0.00140039
4.48875 -0.0550817 0.00136272
4.52416 -0.0541302 0.00132641
4.55958 -0.0532036 0.00129141
4.59502 -0.052301 0.00125765
4.63046 -0.0514216 0.00122507
4.66592 -0.0505646 0.00119364
4.70139 -0.0497292 0.00116329
4.73687 -0.0489146 0.00113397
4.77237 -0.0481202 0.00110565
4.80787 -0.0473453 0.00107828
4.84339 -0.0465892 0.00105182
4.87892 -0.0458513 0.00102623
4.91446 -0.045131 0.00100148
4.95002 -0.0444278 0.000977522
4.98559 -0.0437411 0.000954337
5.02117 -0.0430703 0.000931888
5.05677 -0.042415 0.000910147
5.09237 -0.0417747 0.000889084
5.128 -0.0411489 0.000868674
5.16363 -0.0405371 0.000848891
5.19928 -0.0399391 0.00082971
5.23494 -0.0393542 0.000811108
5.27062 -0.0387822 0.000793064
5.30631 -0.0382227 0.000775556
5.34201 -0.0376752 0.000758563
5.37773 -0.0371395 0.000742068
5.41346 -0.0366151 0.000726051
5.4492 -0.0361019 0.000710494
5.48497 -0.0355994 0.000695383
5.52074 -0.0351073 0.000680699
5.55653 -0.0346254 0.000666428
5.59233 -0.0341533 0.000652556
5.62815 -0.0336909 0.000639067
5.66399 -0.0332378 0.00062595
5.69984 -0.0327937 0.000613191
5.7357 -0.0323585 0.000600777
5.77158 -0.0319319 0.000588697
5.80748 -0.0315136 0.00057694
5.84339 -0.0311035 0.000565494
5.87932 -0.0307014 0.00055435
5.91526 -0.0303069 0.000543497
5.95122 -0.02992 0.000532926
5.9872 -0.0295404 0.000522627
6.02319 -0.0291679 0.000512592
6.05919 -0.0288025 0.000502813
6.09522 -0.0284437 0.00049328
6.13126 -0.0280917 0.000483987
6.16732 -0.027746 0.000474925
6.20339 -0.0274067 0.000466087
6.23949 -0.0270734 0.000457467
6.27559 -0.0267462 0.000449058
6.31172 -0.0264248 0.000440852
6.34786 -0.0261091 0.000432845
6.38403 -0.025799 0.00042503
6.42021 -0.0254943 0.000417401
6.4564 -0.025195 0.000409952
6.49262 -0.0249008 0.000402679
6.52885 -0.0246116 0.000395575
6.5651 -0.0243274 0.000388637
6.60137 -0.024048 0.000381859
6.63766 -0.0237734 0.000375237
6.67397 -0.0235033 0.000368765
6.71029 -0.0232378 0.000362441
6.74664 -0.0229767 0.000356259
6.783 -0.0227198 0.000350216
6.81938 -0.0224672 0.000344307
6.85579 -0.0222187 0.000338529
6.89221 -0.0219742 0.000332879
6.92865 -0.0217337 0.000327352
6.96511 -0.021497 0.000321946
7.00159 -0.0212641 0.000316656
7.0381 -0.0210349 0.000311481
7.07462 -0.0208093 0.000306416
7.11116 -0.0205872 0.000301459
7.14772 -0.0203686 0.000296607
7.18431 -0.0201534 0.000291858
7.22091 -0.0199415 0.000287207
7.25754 -0.0197328 0.000282654
7.29418 -0.0195273 0.000278195
7.33085 -0.0193249 0.000273828
7.36754 -0.0191256 0.00026955
7.40425 -0.0189293 0.00026536
7.44099 -0.0187359 0.000261255
7.47774 -0.0185454 0.000257232
7.51452 -0.0183577 0.00025329
7.55132 -0.0181727 0.000249427
7.58814 -0.0179904 0.000245641
7.62498 -0.0178108 0.000241929
7.66185 -0.0176338 0.00023829
7.69874 -0.0174594 0.000234723
7.73566 -0.0172874 0.000231225
7.77259 -0.0171179 0.000227795
7.80955 -0.0169508 0.000224431
7.84654 -0.016786 0.000221131
7.88355 -0.0166236 0.000217894
7.92058 -0.0164634 0.000214719
7.95763 -0.0163055 0.000211604
7.99471 -0.0161497 0.000208547
8.03182 -0.0159961 0.000205548
8.06895 -0.0158446 0.000202604
8.1061 -0.0156951 0.000199715
8.14328 -0.0155477 0.00019688
8.18049 -0.0154023 0.000194096
8.21772 -0.0152588 0.000191363
8.25497 -0.0151172 0.00018868
8.29226 -0.0149775 0.000186046
8.32956 -0.0148397 0.000183459
8.3669 -0.0147037 0.000180919
8.40426 -0.0145695 0.000178423
8.44165 -0.014437 0.000175973
8.47906 -0.0143062 0.000173565
8.5165 -0.0141772 0.0001712
8.55397 -0.0140498 0.000168877
8.59146 -0.013924 0.000166594
8.62899 -0.0137999 0.00016435
8.66654 -0.0136773 0.000162146
8.70412 -0.0135562 0.000159979
8.74172 -0.0134367 0.00015785
8.77936 -0.0133187 0.000155757
8.81702 -0.0132022 0.0001537
8.85471 -0.0130871 0.000151677
8.89244 -0.0129734 0.000149689
8.93019 -0.0128612 0.000147734
8.96797 -0.0127503 0.000145811
9.00578 -0.0126408 0.000143921
9.04362 -0.0125326 0.000142062
9.08149 -0.0124257 0.000140234
9.11939 -0.0123201 0.000138435
9.15732 -0.0122157 0.000136667
9.19528 -0.0121127 0.000134927
9.23327 -0.0120108 0.000133215
9.2713 -0.0119101 0.000131531
9.30935 -0.0118107 0.000129874
9.34744 -0.0117124 0.000128244
9.38556 -0.0116152 0.000126639
9.42371 -0.0115192 0.00012506
9.46189 -0.0114243 0.000123507
9.50011 -0.0113305 0.000121977
9.53836 -0.0112378 0.000120472
9.57664 -0.0111461 0.00011899
9.61496 -0.0110555 0.000117532
9.65331 -0.010966 0.000116096
9.69169 -0.0108774 0.000114682
9.73011 -0.0107898 0.00011329
9.76856 -0.0107032 0.00011192
9.80704 -0.0106176 0.00011057
9.84557 -0.0105329 0.000109241
9.88412 -0.0104492 0.000107932
9.92271 -0.0103664 0.000106643
9.96134 -0.0102845 0.000105374
10 -0.0102035 0.000104123
10.0387 -0.0101234 0.000102891
10.0774 -0.0100442 0.000101678
10.1162 -0.00996583 0.000100482
10.155 -0.0098883 9.93043e-05
10.1939 -0.0098116 9.81437e-05
10.2328 -0.00973573 9.70002e-05
10.2717 -0.00966066 9.58734e-05
10.3106 -0.00958639 9.4763e-05
10.3496 -0.00951291 9.36688e-05
10.3887 -0.00944021 9.25903e-05
10.4278 -0.00936826 9.15274e-05
10.4669 -0.00929707 9.04797e-05
10.506 -0.00922662 8.9447e-05
10.5452 -0.00915691 8.8429e-05
10.5845 -0.00908791 8.74255e-05
10.6238 -0.00901963 8.64361e-05
10.6631 -0.00895204 8.54607e-05
10.7024 -0.00888515 8.4499e-05
10.7418 -0.00881894 8.35508e-05
10.7813 -0.0087534 8.26158e-05
10.8208 -0.00868852 8.16938e-05
10.8603 -0.0086243 8.07845e-05
10.8999 -0.00856072 7.98878e-05
10.9395 -0.00849778 7.90035e-05
10.9792 -0.00843546 7.81312e-05
11.0189 -0.00837377 7.72709e-05
11.0586 -0.00831268 7.64223e-05
11.0984 -0.0082522 7.55852e-05
11.1383 -0.0081923 7.47594e-05
11.1781 -0.008133 7.39447e-05
11.2181 -0.00807427 7.31409e-05
11.2581 -0.00801611 7.23479e-05
11.2981 -0.00795852 7.15655e-05
11.3381 -0.00790148 7.07935e-05
11.3783 -0.00784498 7.00317e-05
11.4184 -0.00778903 6.928e-05
11.4587 -0.00773361 6.85381e-05
11.4989 -0.00767872 6.7806e-05
11.5392 -0.00762435 6.70835e-05
11.5796 -0.00757048 6.63703e-05
11.62 -0.00751713 6.56664e-05
11.6605 -0.00746427 6.49717e-05
11.701 -0.00741191 6.42858e-05
11.7415 -0.00736003 6.36088e-05
11.7822 -0.00730864 6.29405e-05
11.8228 -0.00725772 6.22807e-05
11.8636 -0.00720726 6.16293e-05
11.9043 -0.00715727 6.09862e-05
11.9452 -0.00710774 6.03512e-05
11.986 -0.00705865 5.97242e-05
12.027 -0.00701001 5.91051e-05
12.068 -0.00696181 5.84937e-05
12.109 -0.00691404 5.789e-05
12.1501 -0.0068667 5.72937e-05
12.1913 -0.00681978 5.67049e-05
12.2325 -0.00677329 5.61233e-05
12.2738 -0.0067272 5.5549e-05
12.3151 -0.00668152 5.49816e-05
12.3565 -0.00663624 5.44212e-05
12.3979 -0.00659136 5.38677e-05
12.4394 -0.00654687 5.33209e-05
12.481 -0.00650277 5.27807e-05
12.5226 -0.00645905 5.22471e-05
12.5643 -0.00641571 5.17199e-05
12.6061 -0.00637275 5.1199e-05
12.6479 -0.00633015 5.06843e-05
12.6898 -0.00628791 5.01758e-05
12.7317 -0.00624604 4.96734e-05
12.7737 -0.00620452 4.91769e-05
12.8158 -0.00616335 4.86863e-05
12.8579 -0.00612253 4.82015e-05
12.9001 -0.00608206 4.77223e-05
12.9424 -0.00604192 4.72488e-05
12.9847 -0.00600212 4.67808e-05
13.0271 -0.00596264 4.63183e-05
13.0696 -0.0059235 4.58611e-05
13.1121 -0.00588468 4.54092e-05
13.1547 -0.00584617 4.49626e-05
13.1974 -0.00580798 4.4521e-05
13.2402 -0.00577011 4.40846e-05
13.283 -0.00573254 4.36531e-05
13.3259 -0.00569527 4.32265e-05
13.3689 -0.00565831 4.28048e-05
13.4119 -0.00562164 4.23878e-05
13.455 -0.00558527 4.19756e-05
13.4982 -0.00554918 4.1568e-05
13.5415 -0.00551339 4.1165e-05
13.5848 -0.00547788 4.07664e-05
13.6283 -0.00544264 4.03723e-05
13.6718 -0.00540769 3.99826e-05
13.7153 -0.00537301 3.95972e-05
13.759 -0.0053386 3.92161e-05
13.8028 -0.00530445 3.88392e-05
13.8466 -0.00527057 3.84664e-05
13.8905 -0.00523696 3.80977e-05
13.9345 -0.0052036 3.7733e-05
13.9786 -0.00517049 3.73722e-05
14.0227 -0.00513764 3.70154e-05
14.067 -0.00510504 3.66624e-05
14.1113 -0.00507268 3.63133e-05
14.1558 -0.00504057 3.59678e-05
14.2003 -0.0050087 3.56261e-05
14.2449 -0.00497707 3.5288e-05
14.2896 -0.00494567 3.49535e-05
14.3344 -0.0049145 3.46226e-05
14.3793 -0.00488357 3.42952e-05
14.4243 -0.00485286 3.39712e-05
14.4693 -0.00482238 3.36506e-05
14.5145 -0.00479212 3.33333e-05
14.5598 -0.00476208 3.30194e-05
14.6052 -0.00473226 3.27088e-05
14.6506 -0.00470265 3.24013e-05
14.6962 -0.00467326 3.2097e-05
14.7419 -0.00464407 3.17959e-05
14.7877 -0.00461509 3.14979e-05
14.8336 -0.00458632 3.12029e-05
14.8796 -0.00455775 3.09109e-05
14.9257 -0.00452938 3.06219e-05
14.9719 -0.00450121 3.03358e-05
15.0182 -0.00447323 3.00525e-05
15.0647 -0.00444545 2.97722e-05
15.1112 -0.00441786 2.94946e-05
15.1579 -0.00439046 2.92199e-05
15.2047 -0.00436325 2.89478e-05
15.2516 -0.00433622 2.86785e-05
15.2986 -0.00430937 2.84118e-05
15.3458 -0.0042827 2.81477e-05
15.393 -0.00425622 2.78863e-05
15.4404 -0.00422991 2.76274e-05
15.488 -0.00420377 2.7371e-05
15.5356 -0.00417781 2.71171e-05
15.5834 -0.00415201 2.68656e-05
15.6313 -0.00412639 2.66166e-05
15.6794 -0.00410093 2.637e-05
15.7276 -0.00407563 2.61257e-05
15.7759 -0.0040505 2.58838e-05
15.8243 -0.00402553 2.56442e-05
15.873 -0.00400071 2.54068e-05
15.9217 -0.00397606 2.51717e-05
15.9706 -0.00395155 2.49387e-05
16.0197 -0.0039272 2.4708e-05
16.0689 -0.003903 2.44794e-05
16.1182 -0.00387895 2.42529e-05
16.1677 -0.00385505 2.40285e-05
16.2174 -0.00383129 2.38061e-05
16.2672 -0.00380768 2.35858e-05
16.3172 -0.00378421 2.33675e-05
16.3674 -0.00376088 2.31512e-05
16.4177 -0.00373768 2.29368e-05
16.4682 -0.00371462 2.27244e-05
16.5189 -0.0036917 2.25138e-05
16.5697 -0.00366891 2.23052e-05
16.6208 -0.00364625 2.20983e-05
16.672 -0.00362372 2.18934e-05
16.7234 -0.00360132 2.16902e-05
16.775 -0.00357904 2.14887e-05
16.8268 -0.00355689 2.1289e-05
16.8787 -0.00353486 2.10911e-05
16.9309 -0.00351294 2.08948e-05
16.9833 -0.00349115 2.07003e-05
17.0359 -0.00346948 2.05073e-05
17.0887 -0.00344792 2.0316e-05
17.1418 -0.00342647 2.01263e-05
17.195 -0.00340513 1.99382e-05
17.2485 -0.00338391 1.97517e-05
17.3022 -0.00336279 1.95666e-05
17.3562 -0.00334178 1.93831e-05
17.4104 -0.00332087 1.92011e-05
17.4648 -0.00330007 1.90206e-05
17.5195 -0.00327936 1.88415e-05
17.5744 -0.00325876 1.86638e-05
17.6296 -0.00323825 1.84875e-05
17.6851 -0.00321784 1.83126e-05
17.7408 -0.00319752 1.8139e-05
17.7969 -0.00317729 1.79668e-05
17.8532 -0.00315715 1.77959e-05
17.9098 -0.0031371 1.76263e-05
17.9667 -0.00311714 1.7458e-05
18.0239 -0.00309725 1.72909e-05
18.0815 -0.00307745 1.7125e-05
18.1393 -0.00305773 1.69603e-05
18.1975 -0.00303809 1.67968e-05
18.256 -0.00301852 1.66345e-05
18.3149 -0.00299903 1.64732e-05
18.3742 -0.0029796 1.63131e-05
18.4338 -0.00296025 1.61541e-05
18.4938 -0.00294096 1.59962e-05
18.5542 -0.00292173 1.58393e-05
18.615 -0.00290257 1.56834e-05
18.6762 -0.00288346 1.55285e-05
18.7379 -0.00286441 1.53745e-05
18.8 -0.00284541 1.52216e-05
18.8625 -0.00282646 1.50695e-05
18.9255 -0.00280756 1.49183e-05
18.9891 -0.0027887 1.4768e-05
19.0531 -0.00276989 1.46185e-05
19.1177 -0.00275111 1.44698e-05
19.1828 -0.00273237 1.43219e-05
19.2484 -0.00271365 1.41747e-05
19.3147 -0.00269496 1.40283e-05
19.3816 -0.0026763 1.38826e-05
19.4491 -0.00265765 1.37374e-05
19.5173 -0.00263901 1.35929e-05
19.5862 -0.00262038 1.3449e-05
19.6558 -0.00260176 1.33056e-05
19.7262 -0.00258313 1.31627e-05
19.7974 -0.00256449 1.30203e-05
19.8694 -0.00254584 1.28782e-05
19.9423 -0.00252716 1.27365e-05
20.0162 -0.00250845 1.25951e-05
20.091 -0.0024897 1.2454e-05
20.1669 -0.0024709 1.23129e-05
20.244 -0.00245205 1.2172e-05
20.3222 -0.00243312 1.20311e-05
20.4016 -0.0024141 1.18902e-05
20.4825 -0.00239499 1.1749e-05
20.5648 -0.00237577 1.16076e-05
20.6487 -0.00235641 1.14658e-05
20.7344 -0.00233689 1.13234e-05
20.8219 -0.0023172 1.11804e-05
20.9115 -0.00229729 1.10364e-05
21.0034 -0.00227714 1.08913e-05
21.0979 -0.0022567 1.07448e-05
21.1952 -0.00223593 1.05965e-05
21.2959 -0.00221475 1.04461e-05
21.4004 -0.00219308 1.02929e-05
21.5093 -0.00217082 1.01364e-05
21.6237 -0.00214781 9.97545e-06
21.7448 -0.00212385 9.80875e-06
21.8747 -0.00209861 9.63416e-06
22.0165 -0.00207154 9.44812e-06
22.1768 -0.00204158 9.24362e-06
22.3723 -0.00200592 9.00216e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1Classic/GRpTwoLoop.txt <==
-22.3723 -0.0020018 -8.96171e-06
-22.1768 -0.00203732 -9.20691e-06
-22.0165 -0.00206715 -9.40621e-06
-21.8747 -0.00209411 -9.59441e-06
-21.7448 -0.00211924 -9.76464e-06
-21.6237 -0.0021431 -9.93303e-06
-21.5093 -0.002166 -1.009e-05
-21.4004 -0.00218816 -1.0248e-05
-21.2959 -0.00220973 -1.03974e-05
-21.1952 -0.00223082 -1.0549e-05
-21.0979 -0.0022515 -1.06937e-05
-21.0034 -0.00227184 -1.08411e-05
-20.9115 -0.0022919 -1.09824e-05
-20.8219 -0.00231171 -1.11266e-05
-20.7344 -0.00233132 -1.12651e-05
-20.6487 -0.00235074 -1.1407e-05
-20.5648 -0.00237001 -1.15448e-05
-20.4825 -0.00238915 -1.1688e-05
-20.4016 -0.00240816 -1.18288e-05
-20.3222 -0.00242708 -1.19734e-05
-20.244 -0.00244592 -1.21116e-05
-20.1669 -0.00246468 -1.22516e-05
-20.091 -0.00248338 -1.23886e-05
-20.0162 -0.00250204 -1.25318e-05
-19.9423 -0.00252065 -1.2671e-05
-19.8694 -0.00253923 -1.28124e-05
-19.7974 -0.00255779 -1.29508e-05
-19.7262 -0.00257633 -1.30949e-05
-19.6558 -0.00259486 -1.32348e-05
-19.5862 -0.00261339 -1.33779e-05
-19.5173 -0.00263192 -1.35191e-05
-19.4491 -0.00265045 -1.36647e-05
-19.3816 -0.002669 -1.38059e-05
-19.3147 -0.00268757 -1.39523e-05
-19.2484 -0.00270615 -1.40961e-05
-19.1828 -0.00272476 -1.42432e-05
-19.1177 -0.0027434 -1.43879e-05
-19.0531 -0.00276208 -1.45376e-05
-18.9891 -0.00278079 -1.46833e-05
-18.9255 -0.00279954 -1.48342e-05
-18.8625 -0.00281833 -1.49824e-05
-18.8 -0.00283717 -1.51344e-05
-18.7379 -0.00285606 -1.52843e-05
-18.6762 -0.002875 -1.54388e-05
-18.615 -0.00289399 -1.55899e-05
-18.5542 -0.00291304 -1.57465e-05
-18.4938 -0.00293216 -1.59e-05
-18.4338 -0.00295133 -1.6058e-05
-18.3742 -0.00297057 -1.62139e-05
-18.3149 -0.00298988 -1.6374e-05
-18.256 -0.00300925 -1.65317e-05
-18.1975 -0.0030287 -1.66945e-05
-18.1393 -0.00304822 -1.68542e-05
-18.0815 -0.00306782 -1.70193e-05
-18.0239 -0.0030875 -1.71815e-05
-17.9667 -0.00310725 -1.73486e-05
-17.9098 -0.00312709 -1.75135e-05
-17.8532 -0.00314702 -1.7683e-05
-17.7969 -0.00316702 -1.78503e-05
-17.7408 -0.00318712 -1.80227e-05
-17.6851 -0.00320731 -1.81922e-05
-17.6296 -0.00322759 -1.83675e-05
-17.5744 -0.00324796 -1.85396e-05
-17.5195 -0.00326843 -1.87175e-05
-17.4648 -0.003289 -1.88926e-05
-17.4104 -0.00330966 -1.9073e-05
-17.3562 -0.00333043 -1.92512e-05
-17.3022 -0.0033513 -1.94345e-05
-17.2485 -0.00337227 -1.96155e-05
-17.195 -0.00339335 -1.9802e-05
-17.1418 -0.00341454 -1.99858e-05
-17.0887 -0.00343584 -2.01756e-05
-17.0359 -0.00345725 -2.03624e-05
-16.9833 -0.00347877 -2.05553e-05
-16.9309 -0.00350041 -2.07455e-05
-16.8787 -0.00352216 -2.09415e-05
-16.8268 -0.00354404 -2.11351e-05
-16.775 -0.00356603 -2.13344e-05
-16.7234 -0.00358815 -2.15314e-05
-16.672 -0.00361039 -2.17342e-05
-16.6208 -0.00363275 -2.19345e-05
-16.5697 -0.00365524 -2.21411e-05
-16.5189 -0.00367787 -2.23449e-05
-16.4682 -0.00370062 -2.25552e-05
-16.4177 -0.0037235 -2.27626e-05
-16.3674 -0.00374652 -2.29766e-05
-16.3172 -0.00376967 -2.31879e-05
-16.2672 -0.00379297 -2.34057e-05
-16.2174 -0.0038164 -2.3621e-05
-16.1677 -0.00383997 -2.38427e-05
-16.1182 -0.00386369 -2.4062e-05
-16.0689 -0.00388755 -2.42878e-05
-16.0197 -0.00391156 -2.45111e-05
-15.9706 -0.00393571 -2.47412e-05
-15.9217 -0.00396002 -2.49686e-05
-15.873 -0.00398448 -2.52032e-05
-15.8243 -0.00400909 -2.54348e-05
-15.7759 -0.00403386 -2.56738e-05
-15.7276 -0.00405879 -2.59099e-05
-15.6794 -0.00408387 -2.61534e-05
-15.6313 -0.00410912 -2.63941e-05
-15.5834 -0.00413453 -2.66422e-05
-15.5356 -0.00416011 -2.68876e-05
-15.488 -0.00418586 -2.71405e-05
-15.4404 -0.00421177 -2.73908e-05
-15.393 -0.00423786 -2.76486e-05
-15.3458 -0.00426412 -2.79038e-05
-15.2986 -0.00429055 -2.81666e-05
-15.2516 -0.00431717 -2.84268e-05
-15.2047 -0.00434396 -2.8695e-05
-15.1579 -0.00437093 -2.89603e-05
-15.1112 -0.00439809 -2.92339e-05
-15.0647 -0.00442544 -2.95045e-05
-15.0182 -0.00445297 -2.97836e-05
-14.9719 -0.00448069 -3.00597e-05
-14.9257 -0.00450861 -3.03444e-05
-14.8796 -0.00453672 -3.06262e-05
-14.8336 -0.00456502 -3.09166e-05
-14.7877 -0.00459353 -3.12042e-05
-14.7419 -0.00462224 -3.15006e-05
-14.6962 -0.00465115 -3.17942e-05
-14.6506 -0.00468027 -3.20966e-05
-14.6052 -0.0047096 -3.23963e-05
-14.5598 -0.00473913 -3.27051e-05
-14.5145 -0.00476889 -3.3011e-05
-14.4693 -0.00479885 -3.33263e-05
-14.4243 -0.00482904 -3.36386e-05
-14.3793 -0.00485945 -3.39606e-05
-14.3344 -0.00489008 -3.42795e-05
-14.2896 -0.00492093 -3.46083e-05
-14.2449 -0.00495202 -3.4934e-05
-14.2003 -0.00498333 -3.52698e-05
-14.1558 -0.00501488 -3.56025e-05
-14.1113 -0.00504667 -3.59456e-05
-14.067 -0.00507869 -3.62854e-05
-14.0227 -0.00511096 -3.66359e-05
-13.9786 -0.00514347 -3.69832e-05
-13.9345 -0.00517623 -3.73412e-05
-13.8905 -0.00520924 -3.76961e-05
-13.8466 -0.00524251 -3.80619e-05
-13.8028 -0.00527603 -3.84247e-05
-13.759 -0.00530981 -3.87986e-05
-13.7153 -0.00534385 -3.91694e-05
-13.6718 -0.00537816 -3.95516e-05
-13.6283 -0.00541273 -3.99306e-05
-13.5848 -0.00544758 -4.03213e-05
-13.5415 -0.0054827 -4.07089e-05
-13.4982 -0.0055181 -4.11084e-05
-13.455 -0.00555378 -4.15046e-05
-13.4119 -0.00558975 -4.19132e-05
-13.3689 -0.005626 -4.23184e-05
-13.3259 -0.00566255 -4.27363e-05
-13.283 -0.00569938 -4.31508e-05
-13.2402 -0.00573652 -4.35782e-05
-13.1974 -0.00577396 -4.40022e-05
-13.1547 -0.0058117 -4.44395e-05
-13.1121 -0.00584976 -4.48733e-05
-13.0696 -0.00588812 -4.53207e-05
-13.0271 -0.0059268 -4.57647e-05
-12.9847 -0.0059658 -4.62224e-05
-12.9424 -0.00600513 -4.66768e-05
-12.9001 -0.00604478 -4.71453e-05
-12.8579 -0.00608476 -4.76104e-05
-12.8158 -0.00612508 -4.80899e-05
-12.7737 -0.00616574 -4.85661e-05
-12.7317 -0.00620675 -4.9057e-05
-12.6898 -0.0062481 -4.95445e-05
-12.6479 -0.0062898 -5.00472e-05
-12.6061 -0.00633186 -5.05464e-05
-12.5643 -0.00637428 -5.10612e-05
-12.5226 -0.00641706 -5.15724e-05
-12.481 -0.00646021 -5.20997e-05
-12.4394 -0.00650374 -5.26233e-05
-12.3979 -0.00654765 -5.31635e-05
-12.3565 -0.00659194 -5.36999e-05
-12.3151 -0.00663661 -5.42533e-05
-12.2738 -0.00668169 -5.48029e-05
-12.2325 -0.00672715 -5.537e-05
-12.1913 -0.00677302 -5.59332e-05
-12.1501 -0.0068193 -5.65144e-05
-12.109 -0.00686599 -5.70917e-05
-12.068 -0.0069131 -5.76874e-05
-12.027 -0.00696063 -5.82792e-05
-11.986 -0.00700859 -5.88898e-05
-11.9452 -0.00705699 -5.94966e-05
-11.9043 -0.00710582 -6.01226e-05
-11.8636 -0.0071551 -6.07449e-05
-11.8228 -0.00720483 -6.13869e-05
-11.7822 -0.00725502 -6.20251e-05
-11.7415 -0.00730566 -6.26835e-05
-11.701 -0.00735678 -6.33382e-05
-11.6605 -0.00740837 -6.40136e-05
-11.62 -0.00746044 -6.46852e-05
-11.5796 -0.007513 -6.53782e-05
-11.5392 -0.00756605 -6.60674e-05
-11.4989 -0.0076196 -6.67785e-05
-11.4587 -0.00767365 -6.74857e-05
-11.4184 -0.00772822 -6.82156e-05
-11.3783 -0.00778331 -6.89415e-05
-11.3381 -0.00783892 -6.96908e-05
-11.2981 -0.00789507 -7.0436e-05
-11.2581 -0.00795175 -7.12053e-05
-11.2181 -0.00800898 -7.19704e-05
-11.1781 -0.00806677 -7.27604e-05
-11.1383 -0.00812512 -7.35462e-05
-11.0984 -0.00818404 -7.43576e-05
-11.0586 -0.00824353 -7.51648e-05
-11.0189 -0.00830361 -7.59982e-05
-10.9792 -0.00836429 -7.68275e-05
-10.9395 -0.00842556 -7.76838e-05
-10.8999 -0.00848745 -7.85359e-05
-10.8603 -0.00854995 -7.94158e-05
-10.8208 -0.00861307 -8.02916e-05
-10.7813 -0.00867683 -8.1196e-05
-10.7418 -0.00874124 -8.20963e-05
-10.7024 -0.0088063 -8.30259e-05
-10.6631 -0.00887201 -8.39516e-05
-10.6238 -0.0089384 -8.49074e-05
-10.5845 -0.00900547 -8.58593e-05
-10.5452 -0.00907323 -8.68423e-05
-10.506 -0.00914168 -8.78214e-05
-10.4669 -0.00921085 -8.88325e-05
-10.4278 -0.00928073 -8.98397e-05
-10.3887 -0.00935135 -9.08799e-05
-10.3496 -0.0094227 -9.19163e-05
-10.3106 -0.00949481 -9.29867e-05
-10.2717 -0.00956767 -9.40533e-05
-10.2328 -0.00964131 -9.5155e-05
-10.1939 -0.00971573 -9.6253e-05
-10.155 -0.00979095 -9.73872e-05
-10.1162 -0.00986697 -9.85175e-05
-10.0774 -0.00994381 -9.96854e-05
-10.0387 -0.0100215 -0.000100849
-10 -0.0101 -0.000102052
-9.96134 -0.0101794 -0.000103251
-9.92271 -0.0102596 -0.00010449
-9.88412 -0.0103407 -0.000105726
-9.84557 -0.0104227 -0.000107002
-9.80704 -0.0105056 -0.000108275
-9.76856 -0.0105895 -0.000109591
-9.73011 -0.0106742 -0.000110903
-9.69169 -0.01076 -0.000112259
-9.65331 -0.0108466 -0.000113612
-9.61496 -0.0109343 -0.00011501
-9.57664 -0.011023 -0.000116405
-9.53836 -0.0111126 -0.000117847
-9.50011 -0.0112033 -0.000119286
-9.46189 -0.011295 -0.000120774
-9.42371 -0.0113878 -0.000122258
-9.38556 -0.0114817 -0.000123793
-9.34744 -0.0115766 -0.000125325
-9.30935 -0.0116727 -0.000126909
-9.2713 -0.0117698 -0.00012849
-9.23327 -0.0118682 -0.000130125
-9.19528 -0.0119676 -0.000131758
-9.15732 -0.0120683 -0.000133446
-9.11939 -0.0121701 -0.000135132
-9.08149 -0.0122732 -0.000136876
-9.04362 -0.0123775 -0.000138618
-9.00578 -0.0124831 -0.00014042
-8.96797 -0.0125899 -0.000142219
-8.93019 -0.0126981 -0.000144081
-8.89244 -0.0128075 -0.000145941
-8.85471 -0.0129184 -0.000147866
-8.81702 -0.0130305 -0.000149789
-8.77936 -0.0131441 -0.000151779
-8.74172 -0.013259 -0.000153768
-8.70412 -0.0133755 -0.000155826
-8.66654 -0.0134933 -0.000157883
-8.62899 -0.0136127 -0.000160012
-8.59146 -0.0137335 -0.000162141
-8.55397 -0.0138559 -0.000164345
-8.5165 -0.0139799 -0.000166548
-8.47906 -0.0141054 -0.000168829
-8.44165 -0.0142325 -0.00017111
-8.40426 -0.0143613 -0.000173473
-8.3669 -0.0144918 -0.000175835
-8.32956 -0.014624 -0.000178282
-8.29226 -0.0147579 -0.000180729
-8.25497 -0.0148936 -0.000183265
-8.21772 -0.015031 -0.000185801
-8.18049 -0.0151703 -0.000188429
-8.14328 -0.0153115 -0.000191059
-8.1061 -0.0154545 -0.000193784
-8.06895 -0.0155995 -0.00019651
-8.03182 -0.0157464 -0.000199337
-7.99471 -0.0158953 -0.000202165
-7.95763 -0.0160463 -0.000205098
-7.92058 -0.0161994 -0.000208033
-7.88355 -0.0163545 -0.000211076
-7.84654 -0.0165118 -0.000214124
-7.80955 -0.0166713 -0.000217283
-7.77259 -0.0168331 -0.000220448
-7.73566 -0.0169971 -0.00022373
-7.69874 -0.0171634 -0.000227018
-7.66185 -0.0173321 -0.000230428
-7.62498 -0.0175032 -0.000233845
-7.58814 -0.0176768 -0.000237389
-7.55132 -0.0178528 -0.000240941
-7.51452 -0.0180315 -0.000244627
-7.47774 -0.0182127 -0.000248322
-7.44099 -0.0183966 -0.000252156
-7.40425 -0.0185832 -0.000256
-7.36754 -0.0187725 -0.00025999
-7.33085 -0.0189647 -0.000263992
-7.29418 -0.0191597 -0.000268146
-7.25754 -0.0193577 -0.000272314
-7.22091 -0.0195587 -0.00027664
-7.18431 -0.0197627 -0.000280982
-7.14772 -0.0199698 -0.00028549
-7.11116 -0.0201802 -0.000290016
-7.07462 -0.0203937 -0.000294716
-7.0381 -0.0206106 -0.000299435
-7.00159 -0.0208309 -0.000304336
-6.96511 -0.0210546 -0.000309259
-6.92865 -0.0212819 -0.000314374
-6.89221 -0.0215128 -0.000319513
-6.85579 -0.0217473 -0.000324852
-6.81938 -0.0219857 -0.000330218
-6.783 -0.0222278 -0.000335796
-6.74664 -0.0224739 -0.000341402
-6.71029 -0.0227241 -0.00034723
-6.67397 -0.0229783 -0.00035309
-6.63766 -0.0232367 -0.000359185
-6.60137 -0.0234995 -0.000365314
-6.5651 -0.0237666 -0.000371689
-6.52885 -0.0240382 -0.000378103
-6.49262 -0.0243144 -0.000384776
-6.4564 -0.0245954 -0.000391491
-6.42021 -0.0248811 -0.000398481
-6.38403 -0.0251717 -0.000405516
-6.34786 -0.0254674 -0.000412841
-6.31172 -0.0257683 -0.000420216
-6.27559 -0.0260744 -0.000427896
-6.23949 -0.0263859 -0.000435632
-6.20339 -0.026703 -0.000443691
-6.16732 -0.0270258 -0.000451811
-6.13126 -0.0273543 -0.000460272
-6.09522 -0.0276888 -0.000468801
-6.05919 -0.0280294 -0.000477691
-6.02319 -0.0283763 -0.000486654
-5.9872 -0.0287296 -0.000496001
-5.95122 -0.0290894 -0.000505428
-5.91526 -0.029456 -0.000515263
-5.87932 -0.0298295 -0.000525186
-5.84339 -0.0302101 -0.000535541
-5.80748 -0.030598 -0.000545994
-5.77158 -0.0309933 -0.000556906
-5.7357 -0.0313963 -0.000567926
-5.69984 -0.0318072 -0.000579434
-5.66399 -0.0322262 -0.000591061
-5.62815 -0.0326534 -0.000603208
-5.59233 -0.0330892 -0.000615488
-5.55653 -0.0335338 -0.00062832
-5.52074 -0.0339873 -0.0006413
-5.48497 -0.0344501 -0.000654871
-5.4492 -0.0349225 -0.000668604
-5.41346 -0.0354046 -0.000682969
-5.37773 -0.0358968 -0.000697514
-5.34201 -0.0363993 -0.000712735
-5.30631 -0.0369125 -0.000728158
-5.27062 -0.0374367 -0.000744304
-5.23494 -0.0379722 -0.000760676
-5.19928 -0.0385193 -0.000777824
-5.16363 -0.0390785 -0.000795224
-5.128 -0.0396499 -0.000813459
-5.09237 -0.0402342 -0.000831976
-5.05677 -0.0408315 -0.000851392
-5.02117 -0.0414425 -0.000871126
-4.98559 -0.0420674 -0.00089183
-4.95002 -0.0427067 -0.000912892
-4.91446 -0.043361 -0.000935005
-4.87892 -0.0440306 -0.000957521
-4.84339 -0.0447162 -0.000981178
-4.80787 -0.0454182 -0.00100529
-4.77237 -0.0461372 -0.00103065
-4.73687 -0.0468738 -0.00105653
-4.70139 -0.0476286 -0.00108376
-4.66592 -0.0484023 -0.00111159
-4.63046 -0.0491955 -0.00114091
-4.59502 -0.050009 -0.00117091
-4.55958 -0.0508434 -0.00120255
-4.52416 -0.0516996 -0.00123498
-4.48875 -0.0525784 -0.00126923
-4.45335 -0.0534807 -0.0013044
-4.41797 -0.0544073 -0.0013416
-4.38259 -0.0553594 -0.00137988
-4.34722 -0.0563379 -0.00142043
-4.31187 -0.0573438 -0.00146226
-4.27653 -0.0583785 -0.00150668
-4.24119 -0.059443 -0.00155262
-4.20587 -0.0605388 -0.00160152
-4.17056 -0.0616672 -0.00165227
-4.13526 -0.0628297 -0.00170645
-4.09997 -0.0640281 -0.00176291
-4.06469 -0.0652639 -0.0018234
-4.02942 -0.0665392 -0.00188675
-3.99416 -0.0678559 -0.00195493
-3.95891 -0.0692162 -0.00202677
-3.92367 -0.0706226 -0.00210451
-3.88844 -0.0720777 -0.00218704
-3.85322 -0.0735844 -0.00227699
-3.81801 -0.0751459 -0.00237339
-3.7828 -0.0767657 -0.00247939
-3.74761 -0.0784479 -0.00259434
-3.71243 -0.0801968 -0.0027222
-3.67726 -0.0820175 -0.00286293
-3.64209 -0.0839156 -0.00302179
-3.60694 -0.0858976 -0.00319995
-3.57179 -0.0879708 -0.00340486
-3.53665 -0.0901439 -0.00364014
-3.50152 -0.0924266 -0.00391721
-3.4664 -0.0948302 -0.00424473
-3.43129 -0.0973675 -0.00464198
-3.39619 -0.100053 -0.00512825
-3.36109 -0.102901 -0.00573932
-3.32601 -0.105926 -0.00651808
-3.29093 -0.109135 -0.00753623
-3.25586 -0.11252 -0.00888808
-3.2208 -0.116032 -0.0107176
-3.18574 -0.119537 -0.0132036
-3.1507 -0.12273 -0.0165438
-3.11566 -0.125042 -0.020791
-3.08063 -0.125671 -0.0255362
-3.0456 -0.124117 -0.029543
-3.01059 -0.121106 -0.0312445
-2.97558 -0.118498 -0.0301612
-2.94058 -0.117714 -0.0273326
-2.90558 -0.118905 -0.024105
-2.87059 -0.121546 -0.0212491
-2.83561 -0.1251 -0.0189817
-2.80064 -0.129204 -0.0172809
-2.76567 -0.13366 -0.0160411
-2.73071 -0.138365 -0.0151689
-2.69576 -0.143276 -0.0145764
-2.66081 -0.148378 -0.0142108
-2.62587 -0.153675 -0.01402
-2.59094 -0.159178 -0.0139818
-2.55601 -0.164905 -0.0140651
-2.52109 -0.170876 -0.0142652
-2.48617 -0.177117 -0.014562
-2.45126 -0.18365 -0.0149616
-2.41636 -0.190507 -0.0154496
-2.38146 -0.197717 -0.0160399
-2.34657 -0.205315 -0.0167215
-2.31168 -0.213336 -0.0175153
-2.2768 -0.221825 -0.0184131
-2.24192 -0.230822 -0.0194433
-2.20705 -0.240384 -0.0206003
-2.17219 -0.250563 -0.0219221
-2.13733 -0.261428 -0.0234072
-2.10247 -0.273047 -0.0251061
-2.06762 -0.285511 -0.0270242
-2.03278 -0.298908 -0.0292302
-1.99794 -0.313355 -0.0317416
-1.9631 -0.328974 -0.0346552
-1.92827 -0.345923 -0.0380103
-1.89345 -0.364366 -0.0419486
-1.85862 -0.384522 -0.0465511
-1.82381 -0.406623 -0.052036
-1.78899 -0.430976 -0.058565
-1.75419 -0.457912 -0.0664964
-1.71938 -0.487872 -0.0761555
-1.68458 -0.521331 -0.0881745
-1.64979 -0.55892 -0.103231
-1.61499 -0.601296 -0.122535
-1.58021 -0.649296 -0.147569
-1.54542 -0.703652 -0.180854
-1.51064 -0.76505 -0.225807
-1.47586 -0.833235 -0.288034
-1.44109 -0.90619 -0.375417
-1.40632 -0.976527 -0.49957
-1.37155 -1.02654 -0.673275
-1.33679 -1.01868 -0.901638
-1.30203 -0.899484 -1.15454
-1.26727 -0.643082 -1.34096
-1.23251 -0.32558 -1.3636
-1.19776 -0.0765808 -1.23238
-1.16301 0.0486451 -1.04322
-1.12827 0.0753154 -0.868232
-1.09352 0.0443989 -0.731915
-1.05878 -0.0163292 -0.633385
-1.02405 -0.0924507 -0.565583
-0.989309 -0.177181 -0.521624
-0.954576 -0.268494 -0.497322
-0.919844 -0.36718 -0.489356
-0.885115 -0.474863 -0.49633
-0.850388 -0.593853 -0.518492
-0.815663 -0.727812 -0.55771
-0.78094 -0.881017 -0.617929
-0.746219 -1.05974 -0.7058
-0.711499 -1.27106 -0.832887
-0.676781 -1.5251 -1.01815
-0.642065 -1.83119 -1.29551
-0.60735 -2.19716 -1.72488
-0.572637 -2.60281 -2.41836
-0.537925 -2.93778 -3.57249
-0.503214 -2.76011 -5.42378
-0.468504 -1.03085 -7.63117
-0.433796 2.45254 -8.07001
-0.399089 4.90642 -6.01831
-0.364382 5.37633 -3.82019
-0.329676 5.05268 -2.40439
-0.294972 4.59054 -1.57488
-0.260267 4.18275 -1.07187
-0.225564 3.85488 -0.754362
-0.190861 3.60262 -0.538449
-0.156158 3.41112 -0.386845
-0.121456 3.27032 -0.271038
-0.0867541 3.17097 -0.180692
-0.0520524 3.10784 -0.102651
-0.0173508 3.07705 -0.0340037
0.0173508 3.07705 0.0340037
0.0520524 3.10784 0.102651
0.0867541 3.17097 0.180692
0.121456 3.27032 0.271038
0.156158 3.41112 0.386845
0.190861 3.60262 0.538449
0.225564 3.85488 0.754362
0.260267 4.18275 1.07187
0.294972 4.59054 1.57488
0.329676 5.05268 2.40439
0.364382 5.37633 3.82019
0.399089 4.90642 6.01831
0.433796 2.45254 8.07001
0.468504 -1.03085 7.63117
0.503214 -2.76011 5.42378
0.537925 -2.93778 3.57249
0.572637 -2.60281 2.41836
0.60735 -2.19716 1.72488
0.642065 -1.83119 1.29551
0.676781 -1.5251 1.01815
0.711499 -1.27106 0.832887
0.746219 -1.05974 0.7058
0.78094 -0.881017 0.617929
0.815663 -0.727812 0.55771
0.850388 -0.593853 0.518492
0.885115 -0.474863 0.49633
0.919844 -0.36718 0.489356
0.954576 -0.268494 0.497322
0.989309 -0.177181 0.521624
1.02405 -0.0924507 0.565583
1.05878 -0.0163292 0.633385
1.09352 0.0443989 0.731915
1.12827 0.0753154 0.868232
1.16301 0.0486451 1.04322
1.19776 -0.0765808 1.23238
1.23251 -0.32558 1.3636
1.26727 -0.643082 1.34096
1.30203 -0.899484 1.15454
1.33679 -1.01868 0.901638
1.37155 -1.02654 0.673275
1.40632 -0.976527 0.49957
1.44109 -0.90619 0.375417
1.47586 -0.833235 0.288034
1.51064 -0.76505 0.225807
1.54542 -0.703652 0.180854
1.58021 -0.649296 0.147569
1.61499 -0.601296 0.122535
1.64979 -0.55892 0.103231
1.68458 -0.521331 0.0881745
1.71938 -0.487872 0.0761555
1.75419 -0.457912 0.0664964
1.78899 -0.430976 0.058565
1.82381 -0.406623 0.052036
1.85862 -0.384522 0.0465511
1.89345 -0.364366 0.0419486
1.92827 -0.345923 0.0380103
1.9631 -0.328974 0.0346552
1.99794 -0.313355 0.0317416
2.03278 -0.298908 0.0292302
2.06762 -0.285511 0.0270242
2.10247 -0.273047 0.0251061
2.13733 -0.261428 0.0234072
2.17219 -0.250563 0.0219221
2.20705 -0.240384 0.0206003
2.24192 -0.230822 0.0194433
2.2768 -0.221825 0.0184131
2.31168 -0.213336 0.0175153
2.34657 -0.205315 0.0167215
2.38146 -0.197717 0.0160399
2.41636 -0.190507 0.0154496
2.45126 -0.18365 0.0149616
2.48617 -0.177117 0.014562
2.52109 -0.170876 0.0142652
2.55601 -0.164905 0.0140651
2.59094 -0.159178 0.0139818
2.62587 -0.153675 0.01402
2.66081 -0.148378 0.0142108
2.69576 -0.143276 0.0145764
2.73071 -0.138365 0.0151689
2.76567 -0.13366 0.0160411
2.80064 -0.129204 0.0172809
2.83561 -0.1251 0.0189817
2.87059 -0.121546 0.0212491
2.90558 -0.118905 0.024105
2.94058 -0.117714 0.0273326
2.97558 -0.118498 0.0301612
3.01059 -0.121106 0.0312445
3.0456 -0.124117 0.029543
3.08063 -0.125671 0.0255362
3.11566 -0.125042 0.020791
3.1507 -0.12273 0.0165438
3.18574 -0.119537 0.0132036
3.2208 -0.116032 0.0107176
3.25586 -0.11252 0.00888808
3.29093 -0.109135 0.00753623
3.32601 -0.105926 0.00651808
3.36109 -0.102901 0.00573932
3.39619 -0.100053 0.00512825
3.43129 -0.0973675 0.00464198
3.4664 -0.0948302 0.00424473
3.50152 -0.0924266 0.00391721
3.53665 -0.0901439 0.00364014
3.57179 -0.0879708 0.00340486
3.60694 -0.0858976 0.00319995
3.64209 -0.0839156 0.00302179
3.67726 -0.0820175 0.00286293
3.71243 -0.0801968 0.0027222
3.74761 -0.0784479 0.00259434
3.7828 -0.0767657 0.00247939
3.81801 -0.0751459 0.00237339
3.85322 -0.0735844 0.00227699
3.88844 -0.0720777 0.00218704
3.92367 -0.0706226 0.00210451
3.95891 -0.0692162 0.00202677
3.99416 -0.0678559 0.00195493
4.02942 -0.0665392 0.00188675
4.06469 -0.0652639 0.0018234
4.09997 -0.0640281 0.00176291
4.13526 -0.0628297 0.00170645
4.17056 -0.0616672 0.00165227
4.20587 -0.0605388 0.00160152
4.24119 -0.059443 0.00155262
4.27653 -0.0583785 0.00150668
4.31187 -0.0573438 0.00146226
4.34722 -0.0563379 0.00142043
4.38259 -0.0553594 0.00137988
4.41797 -0.0544073 0.0013416
4.45335 -0.0534807 0.0013044
4.48875 -0.0525784 0.00126923
4.52416 -0.0516996 0.00123498
4.55958 -0.0508434 0.00120255
4.59502 -0.050009 0.00117091
4.63046 -0.0491955 0.00114091
4.66592 -0.0484023 0.00111159
4.70139 -0.0476286 0.00108376
4.73687 -0.0468738 0.00105653
4.77237 -0.0461372 0.00103065
4.80787 -0.0454182 0.00100529
4.84339 -0.0447162 0.000981178
4.87892 -0.0440306 0.000957521
4.91446 -0.043361 0.000935005
4.95002 -0.0427067 0.000912892
4.98559 -0.0420674 0.00089183
5.02117 -0.0414425 0.000871126
5.05677 -0.0408315 0.000851392
5.09237 -0.0402342 0.000831976
5.128 -0.0396499 0.000813459
5.16363 -0.0390785 0.000795224
5.19928 -0.0385193 0.000777824
5.23494 -0.0379722 0.000760676
5.27062 -0.0374367 0.000744304
5.30631 -0.0369125 0.000728158
5.34201 -0.0363993 0.000712735
5.37773 -0.0358968 0.000697514
5.41346 -0.0354046 0.000682969
5.4492 -0.0349225 0.000668604
5.48497 -0.0344501 0.000654871
5.52074 -0.0339873 0.0006413
5.55653 -0.0335338 0.00062832
5.59233 -0.0330892 0.000615488
5.62815 -0.0326534 0.000603208
5.66399 -0.0322262 0.000591061
5.69984 -0.0318072 0.000579434
5.7357 -0.0313963 0.000567926
5.77158 -0.0309933 0.000556906
5.80748 -0.030598 0.000545994
5.84339 -0.0302101 0.000535541
5.87932 -0.0298295 0.000525186
5.91526 -0.029456 0.000515263
5.95122 -0.0290894 0.000505428
5.9872 -0.0287296 0.000496001
6.02319 -0.0283763 0.000486654
6.05919 -0.0280294 0.000477691
6.09522 -0.0276888 0.000468801
6.13126 -0.0273543 0.000460272
6.16732 -0.0270258 0.000451811
6.20339 -0.026703 0.000443691
6.23949 -0.0263859 0.000435632
6.27559 -0.0260744 0.000427896
6.31172 -0.0257683 0.000420216
6.34786 -0.0254674 0.000412841
6.38403 -0.0251717 0.000405516
6.42021 -0.0248811 0.000398481
6.4564 -0.0245954 0.000391491
6.49262 -0.0243144 0.000384776
6.52885 -0.0240382 0.000378103
6.5651 -0.0237666 0.000371689
6.60137 -0.0234995 0.000365314
6.63766 -0.0232367 0.000359185
6.67397 -0.0229783 0.00035309
6.71029 -0.0227241 0.00034723
6.74664 -0.0224739 0.000341402
6.783 -0.0222278 0.000335796
6.81938 -0.0219857 0.000330218
6.85579 -0.0217473 0.000324852
6.89221 -0.0215128 0.000319513
6.92865 -0.0212819 0.000314374
6.96511 -0.0210546 0.000309259
7.00159 -0.0208309 0.000304336
7.0381 -0.0206106 0.000299435
7.07462 -0.0203937 0.000294716
7.11116 -0.0201802 0.000290016
7.14772 -0.0199698 0.00028549
7.18431 -0.0197627 0.000280982
7.22091 -0.0195587 0.00027664
7.25754 -0.0193577 0.000272314
7.29418 -0.0191597 0.000268146
7.33085 -0.0189647 0.000263992
7.36754 -0.0187725 0.00025999
7.40425 -0.0185832 0.000256
7.44099 -0.0183966 0.000252156
7.47774 -0.0182127 0.000248322
7.51452 -0.0180315 0.000244627
7.55132 -0.0178528 0.000240941
7.58814 -0.0176768 0.000237389
7.62498 -0.0175032 0.000233845
7.66185 -0.0173321 0.000230428
7.69874 -0.0171634 0.000227018
7.73566 -0.0169971 0.00022373
7.77259 -0.0168331 0.000220448
7.80955 -0.0166713 0.000217283
7.84654 -0.0165118 0.000214124
7.88355 -0.0163545 0.000211076
7.92058 -0.0161994 0.000208033
7.95763 -0.0160463 0.000205098
7.99471 -0.0158953 0.000202165
8.03182 -0.0157464 0.000199337
8.06895 -0.0155995 0.00019651
8.1061 -0.0154545 0.000193784
8.14328 -0.0153115 0.000191059
8.18049 -0.0151703 0.000188429
8.21772 -0.015031 0.000185801
8.25497 -0.0148936 0.000183265
8.29226 -0.0147579 0.000180729
8.32956 -0.014624 0.000178282
8.3669 -0.0144918 0.000175835
8.40426 -0.0143613 0.000173473
8.44165 -0.0142325 0.00017111
8.47906 -0.0141054 0.000168829
8.5165 -0.0139799 0.000166548
8.55397 -0.0138559 0.000164345
8.59146 -0.0137335 0.000162141
8.62899 -0.0136127 0.000160012
8.66654 -0.0134933 0.000157883
8.70412 -0.0133755 0.000155826
8.74172 -0.013259 0.000153768
8.77936 -0.0131441 0.000151779
8.81702 -0.0130305 0.000149789
8.85471 -0.0129184 0.000147866
8.89244 -0.0128075 0.000145941
8.93019 -0.0126981 0.000144081
8.96797 -0.0125899 0.000142219
9.00578 -0.0124831 0.00014042
9.04362 -0.0123775 0.000138618
9.08149 -0.0122732 0.000136876
9.11939 -0.0121701 0.000135132
9.15732 -0.0120683 0.000133446
9.19528 -0.0119676 0.000131758
9.23327 -0.0118682 0.000130125
9.2713 -0.0117698 0.00012849
9.30935 -0.0116727 0.000126909
9.34744 -0.0115766 0.000125325
9.38556 -0.0114817 0.000123793
9.42371 -0.0113878 0.000122258
9.46189 -0.011295 0.000120774
9.50011 -0.0112033 0.000119286
9.53836 -0.0111126 0.000117847
9.57664 -0.011023 0.000116405
9.61496 -0.0109343 0.00011501
9.65331 -0.0108466 0.000113612
9.69169 -0.01076 0.000112259
9.73011 -0.0106742 0.000110903
9.76856 -0.0105895 0.000109591
9.80704 -0.0105056 0.000108275
9.84557 -0.0104227 0.000107002
9.88412 -0.0103407 0.000105726
9.92271 -0.0102596 0.00010449
9.96134 -0.0101794 0.000103251
10 -0.0101 0.000102052
10.0387 -0.0100215 0.000100849
10.0774 -0.00994381 9.96854e-05
10.1162 -0.00986697 9.85175e-05
10.155 -0.00979095 9.73872e-05
10.1939 -0.00971573 9.6253e-05
10.2328 -0.00964131 9.5155e-05
10.2717 -0.00956767 9.40533e-05
10.3106 -0.00949481 9.29867e-05
10.3496 -0.0094227 9.19163e-05
10.3887 -0.00935135 9.08799e-05
10.4278 -0.00928073 8.98397e-05
10.4669 -0.00921085 8.88325e-05
10.506 -0.00914168 8.78214e-05
10.5452 -0.00907323 8.68423e-05
10.5845 -0.00900547 8.58593e-05
10.6238 -0.0089384 8.49074e-05
10.6631 -0.00887201 8.39516e-05
10.7024 -0.0088063 8.30259e-05
10.7418 -0.00874124 8.20963e-05
10.7813 -0.00867683 8.1196e-05
10.8208 -0.00861307 8.02916e-05
10.8603 -0.00854995 7.94158e-05
10.8999 -0.00848745 7.85359e-05
10.9395 -0.00842556 7.76838e-05
10.9792 -0.00836429 7.68275e-05
11.0189 -0.00830361 7.59982e-05
11.0586 -0.00824353 7.51648e-05
11.0984 -0.00818404 7.43576e-05
11.1383 -0.00812512 7.35462e-05
11.1781 -0.00806677 7.27604e-05
11.2181 -0.00800898 7.19704e-05
11.2581 -0.00795175 7.12053e-05
11.2981 -0.00789507 7.0436e-05
11.3381 -0.00783892 6.96908e-05
11.3783 -0.00778331 6.89415e-05
11.4184 -0.00772822 6.82156e-05
11.4587 -0.00767365 6.74857e-05
11.4989 -0.0076196 6.67785e-05
11.5392 -0.00756605 6.60674e-05
11.5796 -0.007513 6.53782e-05
11.62 -0.00746044 6.46852e-05
11.6605 -0.00740837 6.40136e-05
11.701 -0.00735678 6.33382e-05
11.7415 -0.00730566 6.26835e-05
11.7822 -0.00725502 6.20251e-05
11.8228 -0.00720483 6.13869e-05
11.8636 -0.0071551 6.07449e-05
11.9043 -0.00710582 6.01226e-05
11.9452 -0.00705699 5.94966e-05
11.986 -0.00700859 5.88898e-05
12.027 -0.00696063 5.82792e-05
12.068 -0.0069131 5.76874e-05
12.109 -0.00686599 5.70917e-05
12.1501 -0.0068193 5.65144e-05
12.1913 -0.00677302 5.59332e-05
12.2325 -0.00672715 5.537e-05
12.2738 -0.00668169 5.48029e-05
12.3151 -0.00663661 5.42533e-05
12.3565 -0.00659194 5.36999e-05
12.3979 -0.00654765 5.31635e-05
12.4394 -0.00650374 5.26233e-05
12.481 -0.00646021 5.20997e-05
12.5226 -0.00641706 5.15724e-05
12.5643 -0.00637428 5.10612e-05
12.6061 -0.00633186 5.05464e-05
12.6479 -0.0062898 5.00472e-05
12.6898 -0.0062481 4.95445e-05
12.7317 -0.00620675 4.9057e-05
12.7737 -0.00616574 4.85661e-05
12.8158 -0.00612508 4.80899e-05
12.8579 -0.00608476 4.76104e-05
12.9001 -0.00604478 4.71453e-05
12.9424 -0.00600513 4.66768e-05
12.9847 -0.0059658 4.62224e-05
13.0271 -0.0059268 4.57647e-05
13.0696 -0.00588812 4.53207e-05
13.1121 -0.00584976 4.48733e-05
13.1547 -0.0058117 4.44395e-05
13.1974 -0.00577396 4.40022e-05
13.2402 -0.00573652 4.35782e-05
13.283 -0.00569938 4.31508e-05
13.3259 -0.00566255 4.27363e-05
13.3689 -0.005626 4.23184e-05
13.4119 -0.00558975 4.19132e-05
13.455 -0.00555378 4.15046e-05
13.4982 -0.0055181 4.11084e-05
13.5415 -0.0054827 4.07089e-05
13.5848 -0.00544758 4.03213e-05
13.6283 -0.00541273 3.99306e-05
13.6718 -0.00537816 3.95516e-05
13.7153 -0.00534385 3.91694e-05
13.759 -0.00530981 3.87986e-05
13.8028 -0.00527603 3.84247e-05
13.8466 -0.00524251 3.80619e-05
13.8905 -0.00520924 3.76961e-05
13.9345 -0.00517623 3.73412e-05
13.9786 -0.00514347 3.69832e-05
14.0227 -0.00511096 3.66359e-05
14.067 -0.00507869 3.62854e-05
14.1113 -0.00504667 3.59456e-05
14.1558 -0.00501488 3.56025e-05
14.2003 -0.00498333 3.52698e-05
14.2449 -0.00495202 3.4934e-05
14.2896 -0.00492093 3.46083e-05
14.3344 -0.00489008 3.42795e-05
14.3793 -0.00485945 3.39606e-05
14.4243 -0.00482904 3.36386e-05
14.4693 -0.00479885 3.33263e-05
14.5145 -0.00476889 3.3011e-05
14.5598 -0.00473913 3.27051e-05
14.6052 -0.0047096 3.23963e-05
14.6506 -0.00468027 3.20966e-05
14.6962 -0.00465115 3.17942e-05
14.7419 -0.00462224 3.15006e-05
14.7877 -0.00459353 3.12042e-05
14.8336 -0.00456502 3.09166e-05
14.8796 -0.00453672 3.06262e-05
14.9257 -0.00450861 3.03444e-05
14.9719 -0.00448069 3.00597e-05
15.0182 -0.00445297 2.97836e-05
15.0647 -0.00442544 2.95045e-05
15.1112 -0.00439809 2.92339e-05
15.1579 -0.00437093 2.89603e-05
15.2047 -0.00434396 2.8695e-05
15.2516 -0.00431717 2.84268e-05
15.2986 -0.00429055 2.81666e-05
15.3458 -0.00426412 2.79038e-05
15.393 -0.00423786 2.76486e-05
15.4404 -0.00421177 2.73908e-05
15.488 -0.00418586 2.71405e-05
15.5356 -0.00416011 2.68876e-05
15.5834 -0.00413453 2.66422e-05
15.6313 -0.00410912 2.63941e-05
15.6794 -0.00408387 2.61534e-05
15.7276 -0.00405879 2.59099e-05
15.7759 -0.00403386 2.56738e-05
15.8243 -0.00400909 2.54348e-05
15.873 -0.00398448 2.52032e-05
15.9217 -0.00396002 2.49686e-05
15.9706 -0.00393571 2.47412e-05
16.0197 -0.00391156 2.45111e-05
16.0689 -0.00388755 2.42878e-05
16.1182 -0.00386369 2.4062e-05
16.1677 -0.00383997 2.38427e-05
16.2174 -0.0038164 2.3621e-05
16.2672 -0.00379297 2.34057e-05
16.3172 -0.00376967 2.31879e-05
16.3674 -0.00374652 2.29766e-05
16.4177 -0.0037235 2.27626e-05
16.4682 -0.00370062 2.25552e-05
16.5189 -0.00367787 2.23449e-05
16.5697 -0.00365524 2.21411e-05
16.6208 -0.00363275 2.19345e-05
16.672 -0.00361039 2.17342e-05
16.7234 -0.00358815 2.15314e-05
16.775 -0.00356603 2.13344e-05
16.8268 -0.00354404 2.11351e-05
16.8787 -0.00352216 2.09415e-05
16.9309 -0.00350041 2.07455e-05
16.9833 -0.00347877 2.05553e-05
17.0359 -0.00345725 2.03624e-05
17.0887 -0.00343584 2.01756e-05
17.1418 -0.00341454 1.99858e-05
17.195 -0.00339335 1.9802e-05
17.2485 -0.00337227 1.96155e-05
17.3022 -0.0033513 1.94345e-05
17.3562 -0.00333043 1.92512e-05
17.4104 -0.00330966 1.9073e-05
17.4648 -0.003289 1.88926e-05
17.5195 -0.00326843 1.87175e-05
17.5744 -0.00324796 1.85396e-05
17.6296 -0.00322759 1.83675e-05
17.6851 -0.00320731 1.81922e-05
17.7408 -0.00318712 1.80227e-05
17.7969 -0.00316702 1.78503e-05
17.8532 -0.00314702 1.7683e-05
17.9098 -0.00312709 1.75135e-05
17.9667 -0.00310725 1.73486e-05
18.0239 -0.0030875 1.71815e-05
18.0815 -0.00306782 1.70193e-05
18.1393 -0.00304822 1.68542e-05
18.1975 -0.0030287 1.66945e-05
18.256 -0.00300925 1.65317e-05
18.3149 -0.00298988 1.6374e-05
18.3742 -0.00297057 1.62139e-05
18.4338 -0.00295133 1.6058e-05
18.4938 -0.00293216 1.59e-05
18.5542 -0.00291304 1.57465e-05
18.615 -0.00289399 1.55899e-05
18.6762 -0.002875 1.54388e-05
18.7379 -0.00285606 1.52843e-05
18.8 -0.00283717 1.51344e-05
18.8625 -0.00281833 1.49824e-05
18.9255 -0.00279954 1.48342e-05
18.9891 -0.00278079 1.46833e-05
19.0531 -0.00276208 1.45376e-05
19.1177 -0.0027434 1.43879e-05
19.1828 -0.00272476 1.42432e-05
19.2484 -0.00270615 1.40961e-05
19.3147 -0.00268757 1.39523e-05
19.3816 -0.002669 1.38059e-05
19.4491 -0.00265045 1.36647e-05
19.5173 -0.00263192 1.35191e-05
19.5862 -0.00261339 1.33779e-05
19.6558 -0.00259486 1.32348e-05
19.7262 -0.00257633 1.30949e-05
19.7974 -0.00255779 1.29508e-05
19.8694 -0.00253923 1.28124e-05
19.9423 -0.00252065 1.2671e-05
20.0162 -0.00250204 1.25318e-05
20.091 -0.00248338 1.23886e-05
20.1669 -0.00246468 1.22516e-05
20.244 -0.00244592 1.21116e-05
20.3222 -0.00242708 1.19734e-05
20.4016 -0.00240816 1.18288e-05
20.4825 -0.00238915 1.1688e-05
20.5648 -0.00237001 1.15448e-05
20.6487 -0.00235074 1.1407e-05
20.7344 -0.00233132 1.12651e-05
20.8219 -0.00231171 1.11266e-05
20.9115 -0.0022919 1.09824e-05
21.0034 -0.00227184 1.08411e-05
21.0979 -0.0022515 1.06937e-05
21.1952 -0.00223082 1.0549e-05
21.2959 -0.00220973 1.03974e-05
21.4004 -0.00218816 1.0248e-05
21.5093 -0.002166 1.009e-05
21.6237 -0.0021431 9.93303e-06
21.7448 -0.00211924 9.76464e-06
21.8747 -0.00209411 9.59441e-06
22.0165 -0.00206715 9.40621e-06
22.1768 -0.00203732 9.20691e-06
22.3723 -0.0020018 8.96171e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1Classic/GRp_FRG.txt <==
-22.3723 8.88409e-13 3.81966e-13
-22.1768 9.43909e-13 2.0528e-13
-22.0165 1.70181e-12 1.03481e-12
-21.8747 -2.65221e-12 2.09662e-12
-21.7448 -1.01639e-12 4.10458e-13
-21.6237 -7.25584e-13 2.07914e-13
-21.5093 -5.87276e-13 1.80095e-13
-21.4004 -5.66409e-13 1.49351e-13
-21.2959 -5.63389e-13 1.6576e-13
-21.1952 -6.04072e-13 1.54084e-13
-21.0979 -6.55742e-13 1.8597e-13
-21.0034 -7.92444e-13 1.93615e-13
-20.9115 -1.00233e-12 2.83198e-13
-20.8219 -1.48647e-12 3.28866e-13
-20.7344 -2.38875e-12 7.85159e-13
-20.6487 -5.45791e-12 1.14839e-12
-20.5648 -9.42118e-12 9.50191e-12
-20.4825 -3.51052e-11 1.84232e-11
-20.4016 -7.58629e-12 6.18744e-12
-20.3222 -5.01095e-12 1.57671e-12
-20.244 -2.84634e-12 1.14195e-12
-20.1669 -2.23984e-12 6.05567e-13
-20.091 -1.62343e-12 5.25894e-13
-20.0162 -1.31875e-12 3.43118e-13
-19.9423 -1.07814e-12 3.21842e-13
-19.8694 -9.44047e-13 2.45572e-13
-19.7974 -8.27528e-13 2.37897e-13
-19.7262 -7.93171e-13 2.04616e-13
-19.6558 -7.96487e-13 2.24779e-13
-19.5862 -8.89446e-13 2.23122e-13
-19.5173 -1.04242e-12 2.91306e-13
-19.4491 -1.35465e-12 3.22806e-13
-19.3816 -1.85697e-12 5.3891e-13
-19.3147 -2.9996e-12 6.62888e-13
-19.2484 -4.98157e-12 1.82763e-12
-19.1828 -1.08099e-11 1.86135e-12
-19.1177 -1.4423e-11 1.03832e-11
-19.0531 -4.40552e-11 8.07795e-13
-18.9891 -1.94582e-11 2.35081e-11
-18.9255 -4.78795e-11 -4.45842e-12
-18.8625 -2.00287e-11 1.58396e-11
-18.8 -2.6112e-11 -2.95989e-13
-18.7379 -1.73191e-11 9.98503e-12
-18.6762 -1.97703e-11 3.86234e-13
-18.615 -1.48914e-11 7.24725e-12
-18.5542 -1.67477e-11 7.01399e-13
-18.4938 -1.39853e-11 6.40817e-12
-18.4338 -1.8864e-11 3.09005e-13
-18.3742 -1.81887e-11 9.4559e-12
-18.3149 -3.23172e-11 -5.90476e-12
-18.256 -3.27723e-11 2.8447e-11
-18.1975 -3.14518e-11 -7.09583e-11
-18.1393 4.79947e-11 7.73159e-11
-18.0815 3.10995e-11 -3.594e-11
-18.0239 4.90863e-11 1.77248e-11
-17.9667 3.03161e-11 -2.64228e-11
-17.9098 5.11511e-11 2.22936e-11
-17.8532 3.50922e-11 -3.70592e-11
-17.7969 5.6782e-11 5.09176e-11
-17.7408 3.487e-11 -6.21166e-11
-17.6851 3.87908e-11 8.45845e-11
-17.6296 2.24225e-11 -8.43519e-11
-17.5744 1.80413e-11 9.39338e-11
-17.5195 1.05917e-11 -9.3586e-11
-17.4648 5.57954e-12 9.49913e-11
-17.4104 -1.55538e-13 -9.73949e-11
-17.3562 -5.87864e-12 9.25168e-11
-17.3022 -1.52411e-11 -9.89757e-11
-17.2485 -1.98286e-11 8.51669e-11
-17.195 -3.67554e-11 -9.33823e-11
-17.1418 -3.10693e-11 7.20686e-11
-17.0887 -5.82224e-11 -7.28292e-11
-17.0359 -3.75688e-11 5.5474e-11
-16.9833 -6.44605e-11 -4.4264e-11
-16.9309 -3.67611e-11 3.77734e-11
-16.8787 -5.58405e-11 -2.01121e-11
-16.8268 -3.27387e-11 2.61269e-11
-16.775 -4.47088e-11 -8.2428e-12
-16.7234 -2.75302e-11 1.86531e-11
-16.672 -3.51415e-11 -1.40778e-12
-16.6208 -2.28974e-11 1.33725e-11
-16.5697 -2.83549e-11 5.27985e-13
-16.5189 -2.09072e-11 1.15576e-11
-16.4682 -2.70351e-11 4.35727e-13
-16.4177 -2.15602e-11 1.16356e-11
-16.3674 -3.01861e-11 1.33555e-15
-16.3172 -2.50972e-11 1.48414e-11
-16.2672 -3.93117e-11 -3.44349e-12
-16.2174 -3.18276e-11 2.31182e-11
-16.1677 -5.67445e-11 -1.81166e-11
-16.1182 -4.2246e-11 4.493e-11
-16.0689 -8.03158e-11 -7.01845e-11
-16.0197 -3.88647e-11 7.14061e-11
-15.9706 -4.63511e-11 -8.96183e-11
-15.9217 -1.30946e-11 1.02122e-10
-15.873 -1.1585e-11 -1.15158e-10
-15.8243 -5.20431e-12 1.21174e-10
-15.7759 1.74292e-11 -1.01951e-10
-15.7276 3.41877e-11 1.18264e-10
-15.6794 2.66855e-11 -9.25581e-11
-15.6313 5.45514e-11 1.08692e-10
-15.5834 3.27121e-11 -8.61191e-11
-15.5356 5.725e-11 1.06287e-10
-15.488 3.48591e-11 -8.49735e-11
-15.4404 4.57202e-11 1.14145e-10
-15.393 2.10457e-11 -1.05853e-10
-15.3458 -1.15657e-12 1.13544e-10
-15.2986 -4.12329e-11 -1.21921e-10
-15.2516 -3.84452e-11 7.71428e-11
-15.2047 -8.37855e-11 -6.05332e-11
-15.1579 -4.14235e-11 4.70343e-11
-15.1112 -6.90371e-11 -2.07994e-11
-15.0647 -3.71633e-11 3.12653e-11
-15.0182 -5.44135e-11 -8.63832e-12
-14.9719 -3.36988e-11 2.40134e-11
-14.9257 -4.70457e-11 -4.67886e-12
-14.8796 -3.14046e-11 2.07929e-11
-14.8336 -4.27582e-11 -2.45663e-12
-14.7877 -2.98951e-11 1.86055e-11
-14.7419 -4.07895e-11 -1.82336e-12
-14.6962 -2.96417e-11 1.79873e-11
-14.6506 -4.07417e-11 -1.97009e-12
-14.6052 -3.04904e-11 1.83573e-11
-14.5598 -4.3091e-11 -3.28273e-12
-14.5145 -3.34474e-11 2.17448e-11
-14.4693 -5.0507e-11 -7.25911e-12
-14.4243 -3.87832e-11 2.82375e-11
-14.3793 -6.4264e-11 -1.9383e-11
-14.3344 -4.59781e-11 4.57727e-11
-14.2896 -8.94823e-11 -5.9336e-11
-14.2449 -4.89298e-11 8.22803e-11
-14.2003 -3.53469e-11 -1.10354e-10
-14.1558 3.46811e-11 1.29231e-10
-14.1113 5.50366e-11 -9.62534e-11
-14.067 8.36861e-11 1.02441e-10
-14.0227 5.09792e-11 -6.7018e-11
-13.9786 7.98242e-11 5.43413e-11
-13.9345 5.1744e-11 -5.97779e-11
-13.8905 8.16308e-11 5.47229e-11
-13.8466 5.1796e-11 -5.71881e-11
-13.8028 8.12632e-11 5.6814e-11
-13.759 5.27158e-11 -6.33861e-11
-13.7153 8.01346e-11 6.50719e-11
-13.6718 5.3881e-11 -7.43135e-11
-13.6283 7.32707e-11 8.72139e-11
-13.5848 5.93476e-11 -7.75954e-11
-13.5415 7.09297e-11 6.51582e-11
-13.4982 6.77927e-11 -5.66075e-11
-13.455 6.67653e-11 3.99142e-11
-13.4119 5.09274e-11 -3.83591e-11
-13.3689 6.97707e-11 -4.79729e-12
-13.3259 2.43399e-11 -3.41649e-11
-13.283 6.43922e-11 -3.73948e-11
-13.2402 6.99939e-12 -3.59188e-11
-13.1974 -1.06687e-10 1.09633e-10
-13.1547 -4.72783e-10 -2.01202e-10
-13.1121 8.57534e-12 6.51093e-11
-13.0696 5.78491e-10 3.36939e-10
-13.0271 -4.10162e-12 5.92748e-11
-12.9847 -1.50625e-10 1.87543e-10
-12.9424 -2.96663e-11 6.69067e-11
-12.9001 -1.08116e-10 -7.78552e-11
-12.8579 -3.20214e-11 9.60472e-11
-12.8158 9.24146e-12 -1.27853e-10
-12.7737 -5.45429e-11 1.62149e-10
-12.7317 -1.69845e-11 -1.31278e-10
-12.6898 8.66708e-11 6.39822e-11
-12.6479 1.48982e-11 -4.41846e-11
-12.6061 -2.70544e-11 -4.76217e-11
-12.5643 -2.60449e-11 2.17868e-11
-12.5226 9.48421e-13 2.44328e-11
-12.481 3.45526e-11 -2.88205e-11
-12.4394 2.13912e-10 2.95293e-10
-12.3979 -7.50483e-11 -2.03614e-10
-12.3565 -1.1268e-12 7.66381e-11
-12.3151 -1.15605e-11 -6.81777e-11
-12.2738 -2.55375e-10 -1.4591e-10
-12.2325 5.7474e-11 -9.45312e-11
-12.1913 7.56969e-11 5.43045e-11
-12.1501 5.79093e-11 -4.03333e-11
-12.109 6.18499e-11 1.82561e-11
-12.068 3.92863e-11 -2.41018e-11
-12.027 4.59182e-11 -1.58818e-12
-11.986 2.54096e-11 -1.8721e-11
-11.9452 3.30736e-11 -1.16577e-11
-11.9043 2.05843e-11 -1.87943e-11
-11.8636 3.47688e-11 -1.36925e-11
-11.8228 2.84009e-11 -1.93008e-11
-11.7822 3.87506e-11 4.01393e-13
-11.7415 3.2074e-11 -1.18161e-11
-11.701 3.45297e-11 5.86885e-12
-11.6605 3.3186e-11 -9.30708e-12
-11.62 3.58452e-11 7.23658e-12
-11.5796 3.4182e-11 -1.25831e-11
-11.5392 3.91876e-11 2.10606e-12
-11.4989 2.91815e-11 -1.65328e-11
-11.4587 3.77961e-11 -7.8187e-12
-11.4184 2.42423e-11 -2.1585e-11
-11.3783 5.098e-11 -9.60503e-12
-11.3381 3.61735e-11 -2.81367e-11
-11.2981 5.76909e-11 1.83562e-11
-11.2581 5.64907e-11 -1.99001e-11
-11.2181 4.72713e-11 3.08624e-11
-11.1781 7.3529e-11 -1.16391e-11
-11.1383 5.01778e-11 5.02862e-11
-11.0984 1.14265e-10 -5.71917e-11
-11.0586 4.75535e-11 9.81158e-11
-11.0189 1.10137e-11 -1.37104e-10
-10.9792 -6.703e-11 1.01981e-10
-10.9395 -8.0784e-11 -1.38869e-10
-10.8999 9.33975e-12 1.52247e-10
-10.8603 -5.26517e-11 -7.6326e-11
-10.8208 -5.67673e-11 2.97018e-11
-10.7813 -1.80288e-11 3.84046e-11
-10.7418 1.90643e-11 3.22775e-11
-10.7024 1.03405e-11 -2.05997e-11
-10.6631 -3.53117e-11 -6.65894e-11
-10.6238 -8.67336e-11 -2.81115e-11
-10.5845 -1.71881e-11 1.20311e-10
-10.5452 3.64781e-12 -8.83157e-11
-10.506 2.10379e-10 -3.76308e-10
-10.4669 1.69889e-10 -5.23623e-11
-10.4278 3.46199e-11 5.49106e-11
-10.3887 1.19179e-10 -1.29315e-10
-10.3496 4.86069e-11 1.12048e-10
-10.3106 9.29868e-11 -1.05012e-10
-10.2717 7.90044e-11 6.05465e-11
-10.2328 6.37949e-11 -4.91898e-11
-10.1939 6.98062e-11 2.17168e-11
-10.155 3.97778e-11 -2.26088e-11
-10.1162 3.92976e-11 -7.96952e-12
-10.0774 1.57492e-11 -1.96325e-11
-10.0387 3.11742e-11 -2.79866e-11
-10 3.09289e-11 -3.60692e-11
-9.96134 6.12781e-11 -6.88858e-12
-9.92271 5.03749e-11 -2.83347e-11
-9.88412 4.71155e-11 2.77936e-11
-9.84557 5.82117e-11 -4.21501e-12
-9.80704 3.53967e-11 3.37248e-11
-9.76856 9.17061e-11 -1.3795e-11
-9.73011 4.23851e-11 7.16671e-11
-9.69169 1.27204e-10 -1.34879e-10
-9.65331 2.45274e-11 1.39451e-10
-9.61496 8.00429e-12 -1.63143e-10
-9.57664 1.21625e-12 1.58946e-10
-9.53836 -4.02334e-13 -1.59921e-10
-9.50011 1.47408e-12 1.61655e-10
-9.46189 2.38111e-12 -1.5957e-10
-9.42371 4.38015e-12 1.63282e-10
-9.38556 4.13674e-12 -1.58394e-10
-9.34744 5.17238e-12 1.64934e-10
-9.30935 3.84404e-12 -1.5856e-10
-9.2713 4.33295e-12 1.6414e-10
-9.23327 3.69424e-12 -1.60593e-10
-9.19528 4.95057e-12 1.62491e-10
-9.15732 4.65328e-12 -1.62212e-10
-9.11939 4.44715e-12 1.61797e-10
-9.08149 3.07276e-12 -1.63311e-10
-9.04362 2.0514e-12 1.61851e-10
-9.00578 2.24176e-13 -1.63789e-10
-8.96797 -1.3683e-12 1.61981e-10
-8.93019 -3.33391e-12 -1.64308e-10
-8.89244 -4.70106e-12 1.61722e-10
-8.85471 -6.54429e-12 -1.65069e-10
-8.81702 -7.6991e-12 1.60907e-10
-8.77936 -9.3817e-12 -1.66058e-10
-8.74172 -9.97785e-12 1.60269e-10
-8.70412 -1.20131e-11 -1.66669e-10
-8.66654 -1.21889e-11 1.59601e-10
-8.62899 -1.43024e-11 -1.67316e-10
-8.59146 -1.39484e-11 1.59131e-10
-8.55397 -1.61523e-11 -1.6763e-10
-8.5165 -1.51656e-11 1.58895e-10
-8.47906 -1.73531e-11 -1.68133e-10
-8.44165 -1.61535e-11 1.58781e-10
-8.40426 -1.83319e-11 -1.68419e-10
-8.3669 -1.65969e-11 1.58908e-10
-8.32956 -1.87069e-11 -1.68829e-10
-8.29226 -1.66813e-11 1.59498e-10
-8.25497 -1.81039e-11 -1.69034e-10
-8.21772 -1.59709e-11 1.60327e-10
-8.18049 -1.68621e-11 -1.69394e-10
-8.14328 -1.46798e-11 1.61604e-10
-8.1061 -1.45331e-11 -1.69307e-10
-8.06895 -1.27681e-11 1.63044e-10
-8.03182 -1.23021e-11 -1.69534e-10
-7.99471 -1.03453e-11 1.64571e-10
-7.95763 -9.29558e-12 -1.69248e-10
-7.92058 -7.91001e-12 1.65885e-10
-7.88355 -6.08186e-12 -1.69375e-10
-7.84654 -4.86933e-12 1.67028e-10
-7.80955 -3.63939e-12 -1.69318e-10
-7.77259 -2.68569e-12 1.67913e-10
-7.73566 -1.48658e-12 -1.69365e-10
-7.69874 -9.48826e-13 1.68702e-10
-7.66185 -2.9504e-13 -1.69538e-10
-7.62498 -2.43816e-13 1.69114e-10
-7.58814 1.31824e-13 -1.69876e-10
-7.55132 4.03887e-14 1.69445e-10
-7.51452 3.48273e-13 -1.70488e-10
-7.47774 1.5966e-13 1.69592e-10
-7.44099 -6.40466e-14 -1.71003e-10
-7.40425 -3.2168e-13 1.6969e-10
-7.36754 -4.43075e-14 -1.71592e-10
-7.33085 2.13732e-13 1.70587e-10
-7.29418 1.11051e-12 -1.69521e-10
-7.25754 3.84776e-13 1.73114e-10
-7.22091 -8.97274e-13 -1.70445e-10
-7.18431 -2.07263e-12 1.71429e-10
-7.14772 -2.13165e-12 -1.72224e-10
-7.11116 -2.11498e-12 1.69862e-10
-7.07462 -6.53551e-13 -1.73951e-10
-7.0381 -2.77233e-13 1.69855e-10
-7.00159 -1.6882e-12 -1.74194e-10
-6.96511 -1.96505e-12 1.70686e-10
-6.92865 4.5494e-13 -1.73336e-10
-6.89221 3.68527e-12 1.76546e-10
-6.85579 2.37119e-12 -1.60277e-10
-6.81938 -9.17905e-12 1.80867e-10
-6.783 -1.64808e-11 -1.7663e-10
-6.74664 -8.61325e-12 1.6698e-10
-6.71029 -4.54718e-12 -1.77054e-10
-6.67397 -5.34919e-12 1.69306e-10
-6.63766 -6.71168e-12 -1.78713e-10
-6.60137 -6.37607e-12 1.65707e-10
-6.5651 -7.19103e-12 -1.78951e-10
-6.52885 -7.76285e-12 1.70752e-10
-6.49262 -8.05308e-12 -1.75867e-10
-6.4564 -6.328e-12 1.71553e-10
-6.42021 -4.91425e-12 -1.75674e-10
-6.38403 -3.96859e-12 1.73463e-10
-6.34786 -3.49144e-12 -1.74988e-10
-6.31172 -2.9484e-12 1.74061e-10
-6.27559 -2.25685e-12 -1.7499e-10
-6.23949 -1.91744e-12 1.74685e-10
-6.20339 -1.3987e-12 -1.74802e-10
-6.16732 -1.06933e-12 1.7498e-10
-6.13126 -4.62312e-13 -1.75165e-10
-6.09522 -4.30133e-13 1.75188e-10
-6.05919 -1.43219e-13 -1.75412e-10
-6.02319 -2.54576e-13 1.75436e-10
-5.9872 -4.28433e-14 -1.75607e-10
-5.95122 -1.98101e-13 1.75655e-10
-5.91526 -4.83041e-15 -1.75842e-10
-5.87932 -1.68541e-13 1.75937e-10
-5.84339 2.06032e-14 -1.76098e-10
-5.80748 -1.44355e-13 1.76167e-10
-5.77158 4.25712e-14 -1.763e-10
-5.7357 -1.20992e-13 1.7639e-10
-5.69984 5.94103e-14 -1.76539e-10
-5.66399 -1.03402e-13 1.76664e-10
-5.62815 7.3177e-14 -1.76788e-10
-5.59233 -9.21842e-14 1.7688e-10
-5.55653 8.00759e-14 -1.76976e-10
-5.52074 -8.53623e-14 1.77087e-10
-5.48497 8.58713e-14 -1.77206e-10
-5.4492 -8.13386e-14 1.77337e-10
-5.41346 9.19879e-14 -1.77447e-10
-5.37773 -7.6407e-14 1.77547e-10
-5.34201 9.62188e-14 -1.77624e-10
-5.30631 -7.4525e-14 1.77733e-10
-5.27062 1.00844e-13 -1.77841e-10
-5.23494 -7.12326e-14 1.77975e-10
-5.19928 1.07183e-13 -1.78073e-10
-5.16363 -6.64279e-14 1.78187e-10
-5.128 1.12688e-13 -1.78255e-10
-5.09237 -6.17872e-14 1.78362e-10
-5.05677 1.17447e-13 -1.78451e-10
-5.02117 -6.00356e-14 1.78588e-10
-4.98559 1.18031e-13 -1.7869e-10
-4.95002 -6.19981e-14 1.78801e-10
-4.91446 1.14134e-13 -1.7888e-10
-4.87892 -6.49592e-14 1.78968e-10
-4.84339 1.10631e-13 -1.79058e-10
-4.80787 -6.71171e-14 1.79165e-10
-4.77237 1.08529e-13 -1.79278e-10
-4.73687 -6.91069e-14 1.79387e-10
-4.70139 1.05761e-13 -1.79475e-10
-4.66592 -7.003e-14 1.79555e-10
-4.63046 1.0096e-13 -1.79631e-10
-4.59502 -7.70587e-14 1.79722e-10
-4.55958 9.25466e-14 -1.79823e-10
-4.52416 -8.55605e-14 1.79924e-10
-4.48875 8.27215e-14 -1.80027e-10
-4.45335 -9.60145e-14 1.80106e-10
-4.41797 6.96782e-14 -1.80186e-10
-4.38259 -1.10471e-13 1.80245e-10
-4.34722 5.32563e-14 -1.80342e-10
-4.31187 -1.27678e-13 1.80419e-10
-4.27653 3.56678e-14 -1.80537e-10
-4.24119 -1.48502e-13 1.80604e-10
-4.20587 8.71911e-15 -1.80716e-10
-4.17056 -1.78839e-13 1.80748e-10
-4.13526 -1.81536e-14 -1.80862e-10
-4.09997 -2.02972e-13 1.80882e-10
-4.06469 -4.79107e-14 -1.81026e-10
-4.02942 -2.34575e-13 1.81047e-10
-3.99416 -7.92047e-14 -1.81217e-10
-3.95891 -2.70444e-13 1.8121e-10
-3.92367 -1.12899e-13 -1.81377e-10
-3.88844 -2.95569e-13 1.81335e-10
-3.85322 -1.36089e-13 -1.81516e-10
-3.81801 -3.17129e-13 1.81466e-10
-3.7828 -1.55135e-13 -1.81675e-10
-3.74761 -3.31826e-13 1.81624e-10
-3.71243 -1.6341e-13 -1.81845e-10
-3.67726 -3.33098e-13 1.8178e-10
-3.64209 -1.59913e-13 -1.81983e-10
-3.60694 -3.20838e-13 1.81903e-10
-3.57179 -1.39155e-13 -1.82098e-10
-3.53665 -2.9097e-13 1.82038e-10
-3.50152 -1.05188e-13 -1.82233e-10
-3.4664 -2.5617e-13 1.82197e-10
-3.43129 -6.57392e-14 -1.82374e-10
-3.39619 -2.1227e-13 1.82348e-10
-3.36109 -2.32631e-14 -1.82493e-10
-3.32601 -1.71492e-13 1.82471e-10
-3.29093 1.68019e-14 -1.82596e-10
-3.25586 -1.31308e-13 1.82591e-10
-3.2208 5.24882e-14 -1.82716e-10
-3.18574 -1.0259e-13 1.82726e-10
-3.1507 7.60477e-14 -1.82857e-10
-3.11566 -8.36084e-14 1.82854e-10
-3.08063 8.94836e-14 -1.82983e-10
-3.0456 -7.44148e-14 1.82958e-10
-3.01059 9.46545e-14 -1.83091e-10
-2.97558 -7.1681e-14 1.83058e-10
-2.94058 9.5385e-14 -1.83197e-10
-2.90558 -7.31928e-14 1.8318e-10
-2.87059 9.29481e-14 -1.83306e-10
-2.83561 -7.62871e-14 1.83324e-10
-2.80064 8.94575e-14 -1.83398e-10
-2.76567 -7.942e-14 1.83467e-10
-2.73071 8.58717e-14 -1.83457e-10
-2.69576 -8.22759e-14 1.83601e-10
-2.66081 8.31622e-14 -1.83506e-10
-2.62587 -8.46737e-14 1.83739e-10
-2.59094 8.13394e-14 -1.83571e-10
-2.55601 -8.63464e-14 1.83881e-10
-2.52109 8.01753e-14 -1.83653e-10
-2.48617 -8.70006e-14 1.84006e-10
-2.45126 7.94159e-14 -1.83742e-10
-2.41636 -8.6812e-14 1.84099e-10
-2.38146 7.93195e-14 -1.83833e-10
-2.34657 -8.61695e-14 1.84163e-10
-2.31168 8.00405e-14 -1.83938e-10
-2.2768 -8.525e-14 1.84219e-10
-2.24192 8.12586e-14 -1.84063e-10
-2.20705 -8.41371e-14 1.84283e-10
-2.17219 8.21917e-14 -1.84185e-10
-2.13733 -8.31184e-14 1.84352e-10
-2.10247 8.2369e-14 -1.84279e-10
-2.06762 -8.26007e-14 1.84425e-10
-2.03278 8.20557e-14 -1.84347e-10
-1.99794 -8.28166e-14 1.84507e-10
-1.9631 8.13272e-14 -1.84392e-10
-1.92827 -8.40528e-14 1.84622e-10
-1.89345 7.9435e-14 -1.84399e-10
-1.85862 -8.69851e-14 1.84802e-10
-1.82381 7.52919e-14 -1.84339e-10
-1.78899 -9.25337e-14 1.85065e-10
-1.75419 6.78516e-14 -1.84175e-10
-1.71938 -1.01345e-13 1.85421e-10
-1.68458 5.70198e-14 -1.83891e-10
-1.64979 -1.13708e-13 1.85887e-10
-1.61499 4.32634e-14 -1.83492e-10
-1.58021 -1.29346e-13 1.8646e-10
-1.54542 2.78661e-14 -1.83022e-10
-1.51064 -1.46427e-13 1.87082e-10
-1.47586 1.24876e-14 -1.82558e-10
-1.44109 -1.6248e-13 1.87662e-10
-1.40632 -5.23289e-16 -1.82184e-10
-1.37155 -1.74301e-13 1.88099e-10
-1.33679 -8.73028e-15 -1.81974e-10
-1.30203 -1.7949e-13 1.88311e-10
-1.26727 -1.05674e-14 -1.81978e-10
-1.23251 -1.7726e-13 1.88272e-10
-1.19776 -5.7316e-15 -1.82208e-10
-1.16301 -1.68239e-13 1.88007e-10
-1.12827 5.00374e-15 -1.82637e-10
-1.09352 -1.53766e-13 1.87566e-10
-1.05878 1.99226e-14 -1.83199e-10
-1.02405 -1.36292e-13 1.87043e-10
-0.989309 3.58602e-14 -1.83779e-10
-0.954576 -1.19578e-13 1.86565e-10
-0.919844 4.98227e-14 -1.8426e-10
-0.885115 -1.06075e-13 1.8621e-10
-0.850388 5.97075e-14 -1.84613e-10
-0.815663 -9.73286e-14 1.85948e-10
-0.78094 6.69832e-14 -1.84898e-10
-0.746219 -9.02118e-14 1.85736e-10
-0.711499 7.33039e-14 -1.85134e-10
-0.676781 -8.48383e-14 1.85595e-10
-0.642065 7.75979e-14 -1.85291e-10
-0.60735 -8.18595e-14 1.85539e-10
-0.572637 7.94729e-14 -1.85368e-10
-0.537925 -8.04598e-14 1.85531e-10
-0.503214 7.99378e-14 -1.85417e-10
-0.468504 -7.93187e-14 1.85519e-10
-0.433796 8.02884e-14 -1.85464e-10
-0.399089 -7.84194e-14 1.85517e-10
-0.364382 7.99788e-14 -1.85473e-10
-0.329676 -7.86132e-14 1.85536e-10
-0.294972 7.96391e-14 -1.85479e-10
-0.260267 -7.86411e-14 1.85543e-10
-0.225564 7.97193e-14 -1.85487e-10
-0.190861 -7.90733e-14 1.85563e-10
-0.156158 7.9442e-14 -1.85493e-10
-0.121456 -7.89908e-14 1.85568e-10
-0.0867541 7.98072e-14 -1.85511e-10
-0.0520524 -7.81069e-14 1.85561e-10
-0.0173508 8.0012e-14 -1.85533e-10
0.0173508 -7.69386e-14 1.85533e-10
0.0520524 8.03916e-14 -1.8556e-10
0.0867541 -7.59079e-14 1.85512e-10
0.121456 8.04553e-14 -1.85568e-10
0.156158 -7.5261e-14 1.85493e-10
0.190861 8.06421e-14 -1.85563e-10
0.225564 -7.5325e-14 1.85487e-10
0.260267 8.02366e-14 -1.85543e-10
0.294972 -7.57078e-14 1.85479e-10
0.329676 8.04567e-14 -1.85536e-10
0.364382 -7.54932e-14 1.85473e-10
0.399089 8.0393e-14 -1.85517e-10
0.433796 -7.53661e-14 1.85464e-10
0.468504 8.03461e-14 -1.85518e-10
0.503214 -7.42279e-14 1.85417e-10
0.537925 8.07208e-14 -1.85531e-10
0.572637 -7.31692e-14 1.85369e-10
0.60735 8.11497e-14 -1.85538e-10
0.642065 -7.17339e-14 1.85292e-10
0.676781 8.3219e-14 -1.85594e-10
0.711499 -6.84149e-14 1.85137e-10
0.746219 8.77911e-14 -1.85733e-10
0.78094 -6.27548e-14 1.84902e-10
0.815663 9.44684e-14 -1.85942e-10
0.850388 -5.54994e-14 1.8462e-10
0.885115 1.02544e-13 -1.86201e-10
0.919844 -4.67509e-14 1.8427e-10
0.954576 1.12335e-13 -1.86553e-10
0.989309 -3.44923e-14 1.83793e-10
1.02405 1.26988e-13 -1.87026e-10
1.05878 -1.87017e-14 1.83218e-10
1.09352 1.44202e-13 -1.87544e-10
1.12827 -2.98185e-15 1.82661e-10
1.16301 1.602e-13 -1.8798e-10
1.19776 9.52077e-15 1.82235e-10
1.23251 1.7152e-13 -1.88242e-10
1.26727 1.67977e-14 1.82006e-10
1.30203 1.76086e-13 -1.8828e-10
1.33679 1.79234e-14 1.82003e-10
1.37155 1.72984e-13 -1.8807e-10
1.40632 1.26138e-14 1.8221e-10
1.44109 1.62651e-13 -1.87637e-10
1.47586 1.53776e-15 1.8258e-10
1.51064 1.47286e-13 -1.87062e-10
1.54542 -1.35111e-14 1.8304e-10
1.58021 1.2982e-13 -1.86445e-10
1.61499 -2.96472e-14 1.83504e-10
1.64979 1.1352e-13 -1.85877e-10
1.68458 -4.38533e-14 1.83899e-10
1.71938 1.00118e-13 -1.85414e-10
1.75419 -5.47226e-14 1.8418e-10
1.78899 9.02136e-14 -1.85062e-10
1.82381 -6.21341e-14 1.84341e-10
1.85862 8.34604e-14 -1.848e-10
1.89345 -6.67507e-14 1.84401e-10
1.92827 7.95887e-14 -1.84621e-10
1.9631 -6.92466e-14 1.84392e-10
1.99794 7.78679e-14 -1.84507e-10
2.03278 -7.0486e-14 1.84347e-10
2.06762 7.71262e-14 -1.84425e-10
2.10247 -7.0793e-14 1.84279e-10
2.13733 7.66942e-14 -1.84351e-10
2.17219 -7.02264e-14 1.84185e-10
2.20705 7.66843e-14 -1.84282e-10
2.24192 -6.91141e-14 1.84064e-10
2.2768 7.72698e-14 -1.84219e-10
2.31168 -6.80717e-14 1.8394e-10
2.34657 7.82509e-14 -1.84162e-10
2.38146 -6.73889e-14 1.83834e-10
2.41636 7.88978e-14 -1.84098e-10
2.45126 -6.68884e-14 1.83743e-10
2.48617 7.87373e-14 -1.84005e-10
2.52109 -6.64291e-14 1.83654e-10
2.55601 7.8109e-14 -1.8388e-10
2.59094 -6.63448e-14 1.83572e-10
2.62587 7.75884e-14 -1.83739e-10
2.66081 -6.65751e-14 1.83507e-10
2.69576 7.75587e-14 -1.836e-10
2.73071 -6.66929e-14 1.83458e-10
2.76567 7.80475e-14 -1.83466e-10
2.80064 -6.56962e-14 1.83398e-10
2.83561 7.88616e-14 -1.83324e-10
2.87059 -6.36727e-14 1.83305e-10
2.90558 8.01019e-14 -1.8318e-10
2.94058 -6.18343e-14 1.83197e-10
2.97558 8.08732e-14 -1.83058e-10
3.01059 -6.28079e-14 1.83091e-10
3.0456 7.85004e-14 -1.82958e-10
3.08063 -6.79249e-14 1.82983e-10
3.11566 6.99109e-14 -1.82855e-10
3.1507 -8.06717e-14 1.82857e-10
3.18574 5.10614e-14 -1.82726e-10
3.2208 -1.03127e-13 1.82716e-10
3.25586 2.24328e-14 -1.82591e-10
3.29093 -1.38287e-13 1.82596e-10
3.32601 -1.71914e-14 -1.82472e-10
3.36109 -1.78414e-13 1.82493e-10
3.39619 -5.74957e-14 -1.82348e-10
3.43129 -2.20669e-13 1.82373e-10
3.4664 -1.01603e-13 -1.82197e-10
3.50152 -2.59453e-13 1.82233e-10
3.53665 -1.36877e-13 -1.82038e-10
3.57179 -2.93088e-13 1.82098e-10
3.60694 -1.66564e-13 -1.81904e-10
3.64209 -3.14204e-13 1.81983e-10
3.67726 -1.78407e-13 -1.8178e-10
3.71243 -3.17682e-13 1.81845e-10
3.74761 -1.77528e-13 -1.81624e-10
3.7828 -3.0872e-13 1.81675e-10
3.81801 -1.63389e-13 -1.81466e-10
3.85322 -2.89393e-13 1.81517e-10
3.88844 -1.41615e-13 -1.81335e-10
3.92367 -2.66602e-13 1.81377e-10
3.95891 -1.16093e-13 -1.8121e-10
3.99416 -2.32848e-13 1.81218e-10
4.02942 -8.07763e-14 -1.81047e-10
4.06469 -2.00766e-13 1.81026e-10
4.09997 -4.97507e-14 -1.80882e-10
4.13526 -1.70965e-13 1.80862e-10
4.17056 -2.52417e-14 -1.80748e-10
4.20587 -1.44597e-13 1.80716e-10
4.24119 5.2404e-15 -1.80603e-10
4.27653 -1.17343e-13 1.80537e-10
4.31187 2.52599e-14 -1.80419e-10
4.34722 -9.90176e-14 1.80342e-10
4.38259 4.21033e-14 -1.80245e-10
4.41797 -8.29439e-14 1.80186e-10
4.45335 5.71288e-14 -1.80105e-10
4.48875 -7.0234e-14 1.80027e-10
4.52416 6.7268e-14 -1.79924e-10
4.55958 -5.96391e-14 1.79823e-10
4.59502 7.48986e-14 -1.79722e-10
4.63046 -5.08627e-14 1.79631e-10
4.66592 8.21828e-14 -1.79555e-10
4.70139 -4.67112e-14 1.79475e-10
4.73687 8.34386e-14 -1.79387e-10
4.77237 -4.35876e-14 1.79278e-10
4.80787 8.4498e-14 -1.79165e-10
4.84339 -4.06448e-14 1.79058e-10
4.87892 8.63808e-14 -1.78969e-10
4.91446 -3.75265e-14 1.7888e-10
4.95002 8.99634e-14 -1.78801e-10
4.98559 -3.38406e-14 1.7869e-10
5.02117 9.13497e-14 -1.78588e-10
5.05677 -3.33558e-14 1.78451e-10
5.09237 8.88569e-14 -1.78362e-10
5.128 -3.81858e-14 1.78256e-10
5.16363 8.48329e-14 -1.78186e-10
5.19928 -4.41645e-14 1.78073e-10
5.23494 7.98352e-14 -1.77975e-10
5.27062 -4.9621e-14 1.77841e-10
5.30631 7.55281e-14 -1.77733e-10
5.34201 -5.39191e-14 1.77624e-10
5.37773 7.41978e-14 -1.77547e-10
5.41346 -5.88405e-14 1.77447e-10
5.4492 6.92418e-14 -1.77337e-10
5.48497 -6.41697e-14 1.77206e-10
5.52074 6.42442e-14 -1.77087e-10
5.55653 -6.94598e-14 1.76976e-10
5.59233 5.77482e-14 -1.7688e-10
5.62815 -7.71286e-14 1.76787e-10
5.66399 4.67048e-14 -1.76664e-10
5.69984 -9.00871e-14 1.76539e-10
5.7357 2.80148e-14 -1.7639e-10
5.77158 -1.0651e-13 1.763e-10
5.80748 4.98503e-15 -1.76167e-10
5.84339 -1.29144e-13 1.76097e-10
5.87932 -1.90721e-14 -1.75937e-10
5.91526 -1.53756e-13 1.75842e-10
5.95122 -4.97826e-14 -1.75655e-10
5.9872 -1.9149e-13 1.75607e-10
6.02319 -1.05717e-13 -1.75436e-10
6.05919 -2.92462e-13 1.75412e-10
6.09522 -2.81444e-13 -1.75188e-10
6.13126 -6.10714e-13 1.75165e-10
6.16732 -9.21855e-13 -1.74981e-10
6.20339 -1.54762e-12 1.74801e-10
6.23949 -1.76935e-12 -1.74686e-10
6.27559 -2.40583e-12 1.74989e-10
6.31172 -2.80084e-12 -1.74062e-10
6.34786 -3.63969e-12 1.74986e-10
6.38403 -3.82188e-12 -1.73467e-10
6.42021 -5.0628e-12 1.75669e-10
6.4564 -6.18019e-12 -1.7156e-10
6.49262 -8.20043e-12 1.75855e-10
6.52885 -7.61675e-12 -1.70765e-10
6.5651 -7.33969e-12 1.78944e-10
6.60137 -6.23117e-12 -1.65711e-10
6.63766 -6.86337e-12 1.78702e-10
6.67397 -5.2074e-12 -1.69315e-10
6.71029 -4.69909e-12 1.7705e-10
6.74664 -8.48058e-12 -1.66996e-10
6.783 -1.66366e-11 1.76594e-10
6.81938 -9.03574e-12 -1.80887e-10
6.85579 2.2249e-12 1.60276e-10
6.89221 3.8284e-12 -1.76547e-10
6.92865 3.05422e-13 1.73329e-10
6.96511 -1.8207e-12 -1.707e-10
7.00159 -1.83412e-12 1.74178e-10
7.0381 -1.31054e-13 -1.69868e-10
7.07462 -8.04992e-13 1.73937e-10
7.11116 -1.97534e-12 -1.69875e-10
7.14772 -2.28372e-12 1.72213e-10
7.18431 -1.93592e-12 -1.71435e-10
7.22091 -1.0573e-12 1.7044e-10
7.25754 5.07501e-13 -1.73128e-10
7.29418 9.52778e-13 1.69507e-10
7.33085 3.62117e-13 -1.70592e-10
7.36754 -1.86853e-13 1.71596e-10
7.40425 -1.76029e-13 -1.69681e-10
7.44099 -2.06801e-13 1.71014e-10
7.47774 3.06935e-13 -1.6958e-10
7.51452 2.07886e-13 1.70504e-10
7.55132 1.89623e-13 -1.69427e-10
7.58814 -7.73116e-15 1.69893e-10
7.62498 -9.61388e-14 -1.691e-10
7.66185 -4.33978e-13 1.69551e-10
7.69874 -8.0058e-13 -1.68691e-10
7.73566 -1.626e-12 1.69373e-10
7.77259 -2.53975e-12 -1.67908e-10
7.80955 -3.77869e-12 1.6932e-10
7.84654 -4.72436e-12 -1.6703e-10
7.88355 -6.223e-12 1.6937e-10
7.92058 -7.76866e-12 -1.65897e-10
7.95763 -9.4358e-12 1.69233e-10
7.99471 -1.02068e-11 -1.64589e-10
8.03182 -1.24449e-11 1.69511e-10
8.06895 -1.26337e-11 -1.63068e-10
8.1061 -1.46742e-11 1.6928e-10
8.14328 -1.45492e-11 -1.61632e-10
8.18049 -1.70059e-11 1.6936e-10
8.21772 -1.58438e-11 -1.60357e-10
8.25497 -1.82464e-11 1.68998e-10
8.29226 -1.65572e-11 -1.59531e-10
8.32956 -1.88514e-11 1.68788e-10
8.3669 -1.64745e-11 -1.58941e-10
8.40426 -1.84746e-11 1.68379e-10
8.44165 -1.60315e-11 -1.58814e-10
8.47906 -1.74976e-11 1.68093e-10
8.5165 -1.50432e-11 -1.58927e-10
8.55397 -1.62953e-11 1.67592e-10
8.59146 -1.38263e-11 -1.59162e-10
8.62899 -1.44478e-11 1.6728e-10
8.66654 -1.20656e-11 -1.59629e-10
8.70412 -1.21566e-11 1.66638e-10
8.74172 -9.85285e-12 -1.60294e-10
8.77936 -9.52724e-12 1.66031e-10
8.81702 -7.57235e-12 -1.60929e-10
8.85471 -6.68651e-12 1.65049e-10
8.89244 -4.57067e-12 -1.61736e-10
8.93019 -3.4769e-12 1.64297e-10
8.96797 -1.23702e-12 -1.61988e-10
9.00578 8.48159e-14 1.63788e-10
9.04362 2.18662e-12 -1.61847e-10
9.08149 2.93477e-12 1.63319e-10
9.11939 4.58174e-12 -1.61786e-10
9.15732 4.51852e-12 1.62225e-10
9.19528 5.09002e-12 -1.62476e-10
9.23327 3.56344e-12 1.60607e-10
9.2713 4.47428e-12 -1.64124e-10
9.30935 3.71491e-12 1.58575e-10
9.34744 5.31663e-12 -1.64914e-10
9.38556 4.00987e-12 1.58411e-10
9.42371 4.52285e-12 -1.63262e-10
9.46189 2.24926e-12 1.59583e-10
9.50011 1.61396e-12 -1.61643e-10
9.53836 -5.34441e-13 1.59926e-10
9.57664 1.35793e-12 -1.58943e-10
9.61496 7.87121e-12 1.63137e-10
9.65331 2.46615e-11 -1.39431e-10
9.69169 1.27157e-10 1.34868e-10
9.73011 4.24381e-11 -7.15821e-11
9.76856 9.17157e-11 1.37917e-11
9.80704 3.53804e-11 -3.36955e-11
9.84557 5.8208e-11 4.21358e-12
9.88412 4.71107e-11 -2.77672e-11
9.92271 5.03893e-11 2.83569e-11
9.96134 6.13279e-11 6.95252e-12
10 3.08809e-11 3.60997e-11
10.0387 3.11504e-11 2.79768e-11
10.0774 1.57424e-11 1.96378e-11
10.1162 3.92898e-11 7.97532e-12
10.155 3.97732e-11 2.26268e-11
10.1939 6.9795e-11 -2.16778e-11
10.2328 6.37898e-11 4.92228e-11
10.2717 7.90024e-11 -6.04837e-11
10.3106 9.2964e-11 1.05109e-10
10.3496 4.86738e-11 -1.11972e-10
10.3887 1.19222e-10 1.29454e-10
10.4278 3.45967e-11 -5.48371e-11
10.4669 1.69673e-10 5.23022e-11
10.506 2.05995e-10 3.70361e-10
10.5452 3.61995e-12 8.80891e-11
10.5845 -1.71603e-11 -1.20638e-10
10.6238 -8.65307e-11 2.82841e-11
10.6631 -3.51859e-11 6.66171e-11
10.7024 1.03391e-11 2.06024e-11
10.7418 1.90589e-11 -3.23503e-11
10.7813 -1.8152e-11 -3.83942e-11
10.8208 -5.69229e-11 -2.96103e-11
10.8603 -5.24698e-11 7.62184e-11
10.8999 9.47148e-12 -1.52572e-10
10.9395 -8.05573e-11 1.38551e-10
10.9792 -6.71338e-11 -1.02127e-10
11.0189 1.09545e-11 1.37093e-10
11.0586 4.75637e-11 -9.80131e-11
11.0984 1.14399e-10 5.71506e-11
11.1383 5.01357e-11 -5.0237e-11
11.1781 7.35506e-11 1.15793e-11
11.2181 4.72314e-11 -3.08445e-11
11.2581 5.65134e-11 1.98879e-11
11.2981 5.76473e-11 -1.83557e-11
11.3381 3.61905e-11 2.81392e-11
11.3783 5.09742e-11 9.57058e-12
11.4184 2.42553e-11 2.15948e-11
11.4587 3.77991e-11 7.80307e-12
11.4989 2.91956e-11 1.6533e-11
11.5392 3.91746e-11 -2.12234e-12
11.5796 3.4194e-11 1.25734e-11
11.62 3.58216e-11 -7.24503e-12
11.6605 3.3191e-11 9.29219e-12
11.701 3.45092e-11 -5.87776e-12
11.7415 3.2081e-11 1.18067e-11
11.7822 3.87334e-11 -4.10946e-13
11.8228 2.84075e-11 1.92997e-11
11.8636 3.47635e-11 1.36838e-11
11.9043 2.05841e-11 1.87981e-11
11.9452 3.30626e-11 1.16506e-11
11.986 2.54095e-11 1.87235e-11
12.027 4.58996e-11 1.58707e-12
12.068 3.92903e-11 2.41136e-11
12.109 6.18285e-11 -1.8239e-11
12.1501 5.79163e-11 4.03651e-11
12.1913 7.5674e-11 -5.42546e-11
12.2325 5.7399e-11 9.45884e-11
12.2738 -2.53325e-10 1.47906e-10
12.3151 -1.15086e-11 6.80251e-11
12.3565 -1.03387e-12 -7.66989e-11
12.3979 -7.44229e-11 2.02414e-10
12.4394 2.17878e-10 -2.95262e-10
12.481 3.45443e-11 2.88041e-11
12.5226 9.28426e-13 -2.4445e-11
12.5643 -2.60886e-11 -2.17094e-11
12.6061 -2.69407e-11 4.74943e-11
12.6479 1.48271e-11 4.41425e-11
12.6898 8.69317e-11 -6.39098e-11
12.7317 -1.70893e-11 1.30817e-10
12.7737 -5.48853e-11 -1.62721e-10
12.8158 9.08883e-12 1.27596e-10
12.8579 -3.20784e-11 -9.61872e-11
12.9001 -1.07805e-10 7.78016e-11
12.9424 -2.97036e-11 -6.69744e-11
12.9847 -1.51021e-10 -1.8745e-10
13.0271 -4.08919e-12 -5.93288e-11
13.0696 5.8929e-10 -3.32843e-10
13.1121 8.64198e-12 -6.52305e-11
13.1547 -4.62607e-10 2.06119e-10
13.1974 -1.07803e-10 -1.09534e-10
13.2402 6.95417e-12 3.58638e-11
13.283 6.41982e-11 3.75151e-11
13.3259 2.42437e-11 3.41981e-11
13.3689 6.98301e-11 5.06559e-12
13.4119 5.07582e-11 3.84854e-11
13.455 6.6993e-11 -3.9831e-11
13.4982 6.75689e-11 5.67735e-11
13.5415 7.11849e-11 -6.51521e-11
13.5848 5.91539e-11 7.76502e-11
13.6283 7.34013e-11 -8.72067e-11
13.6718 5.38406e-11 7.43765e-11
13.7153 8.00668e-11 -6.50258e-11
13.759 5.27756e-11 6.34401e-11
13.8028 8.10975e-11 -5.67949e-11
13.8466 5.19115e-11 5.72231e-11
13.8905 8.13962e-11 -5.47195e-11
13.9345 5.18919e-11 5.9817e-11
13.9786 7.95687e-11 -5.43361e-11
14.0227 5.11284e-11 6.70769e-11
14.067 8.34196e-11 -1.02203e-10
14.1113 5.51619e-11 9.64162e-11
14.1558 3.47587e-11 -1.2905e-10
14.2003 -3.53871e-11 1.10274e-10
14.2449 -4.89931e-11 -8.23434e-11
14.2896 -8.92477e-11 5.9283e-11
14.3344 -4.60837e-11 -4.5772e-11
14.3793 -6.41229e-11 1.94723e-11
14.4243 -3.88726e-11 -2.81992e-11
14.4693 -5.04215e-11 7.36993e-12
14.5145 -3.35244e-11 -2.1697e-11
14.5598 -4.30302e-11 3.39287e-12
14.6052 -3.05607e-11 -1.83045e-11
14.6506 -4.06866e-11 2.08581e-12
14.6962 -2.97151e-11 -1.79308e-11
14.7419 -4.07303e-11 1.94889e-12
14.7877 -2.99757e-11 -1.85442e-11
14.8336 -4.26859e-11 2.59828e-12
14.8796 -3.15025e-11 -2.07256e-11
14.9257 -4.69419e-11 4.84377e-12
14.9719 -3.38201e-11 -2.39406e-11
15.0182 -5.42506e-11 8.83631e-12
15.0647 -3.73336e-11 -3.11972e-11
15.1112 -6.87057e-11 2.10262e-11
15.1579 -4.16909e-11 -4.70154e-11
15.2047 -8.30931e-11 6.04757e-11
15.2516 -3.87975e-11 -7.73246e-11
15.2986 -4.10696e-11 1.21153e-10
15.3458 -1.202e-12 -1.1397e-10
15.393 2.07976e-11 1.05676e-10
15.4404 4.58865e-11 -1.14226e-10
15.488 3.48143e-11 8.50109e-11
15.5356 5.72464e-11 -1.061e-10
15.5834 3.27824e-11 8.62218e-11
15.6313 5.44412e-11 -1.08332e-10
15.6794 2.68134e-11 9.27385e-11
15.7276 3.42008e-11 -1.17808e-10
15.7759 1.75375e-11 1.02192e-10
15.8243 -4.93423e-12 -1.20914e-10
15.873 -1.1636e-11 1.15358e-10
15.9217 -1.29307e-11 -1.02042e-10
15.9706 -4.63886e-11 8.96299e-11
16.0197 -3.88374e-11 -7.1453e-11
16.0689 -8.02547e-11 7.0097e-11
16.1182 -4.22737e-11 -4.49594e-11
16.1677 -5.66982e-11 1.81334e-11
16.2174 -3.18522e-11 -2.31229e-11
16.2672 -3.92953e-11 3.46737e-12
16.3172 -2.51144e-11 -1.484e-11
16.3674 -3.01795e-11 1.62069e-14
16.4177 -2.15729e-11 -1.1634e-11
16.4682 -2.70315e-11 -4.22696e-13
16.5189 -2.09176e-11 -1.15584e-11
16.5697 -2.8352e-11 -5.19297e-13
16.6208 -2.29057e-11 -1.33784e-11
16.672 -3.51385e-11 1.4081e-12
16.7234 -2.75312e-11 -1.86704e-11
16.775 -4.47154e-11 8.22477e-12
16.8268 -3.27225e-11 -2.61601e-11
16.8787 -5.58772e-11 2.00678e-11
16.9309 -3.67109e-11 -3.78176e-11
16.9833 -6.4556e-11 4.42216e-11
17.0359 -3.74799e-11 -5.55096e-11
17.0887 -5.83488e-11 7.28325e-11
17.1418 -3.09605e-11 -7.20772e-11
17.195 -3.68566e-11 9.3418e-11
17.2485 -1.97241e-11 -8.51523e-11
17.3022 -1.53215e-11 9.90113e-11
17.3562 -5.78584e-12 -9.2489e-11
17.4104 -2.29276e-13 9.74297e-11
17.4648 5.6647e-12 -9.49553e-11
17.5195 1.05245e-11 9.3624e-11
17.5744 1.81169e-11 -9.3885e-11
17.6296 2.23676e-11 8.43927e-11
17.6851 3.88476e-11 -8.4526e-11
17.7408 3.4828e-11 6.21508e-11
17.7969 5.68204e-11 -5.08666e-11
17.8532 3.50541e-11 3.70898e-11
17.9098 5.11943e-11 -2.22344e-11
17.9667 3.02647e-11 2.64581e-11
18.0239 4.91755e-11 -1.76255e-11
18.0815 3.09527e-11 3.59741e-11
18.1393 4.8529e-11 -7.76665e-11
18.1975 -3.11903e-11 7.04656e-11
18.256 -3.29452e-11 -2.83933e-11
18.3149 -3.22429e-11 5.99101e-12
18.3742 -1.82184e-11 -9.4266e-12
18.4338 -1.88524e-11 -2.755e-13
18.4938 -1.39989e-11 -6.39229e-12
18.5542 -1.67407e-11 -6.78213e-13
18.615 -1.49065e-11 -7.23222e-12
18.6762 -1.97598e-11 -3.56518e-13
18.7379 -1.73416e-11 -9.96897e-12
18.8 -2.60932e-11 3.35155e-13
18.8625 -2.00528e-11 -1.58339e-11
18.9255 -4.78282e-11 4.49326e-12
18.9891 -1.94507e-11 -2.35153e-11
19.0531 -4.40426e-11 -8.89328e-13
19.1177 -1.44016e-11 -1.04e-11
19.1828 -1.08069e-11 -1.8761e-12
19.2484 -4.97987e-12 -1.83191e-12
19.3147 -2.99924e-12 -6.64534e-13
19.3816 -1.85684e-12 -5.3959e-13
19.4491 -1.35459e-12 -3.23112e-13
19.5173 -1.04241e-12 -2.9147e-13
19.5862 -8.8944e-13 -2.2318e-13
19.6558 -7.96509e-13 -2.24782e-13
19.7262 -7.9319e-13 -2.04554e-13
19.7974 -8.27579e-13 -2.37796e-13
19.8694 -9.44075e-13 -2.45418e-13
19.9423 -1.07817e-12 -3.21732e-13
20.0162 -1.31863e-12 -3.43209e-13
20.091 -1.62294e-12 -5.26765e-13
20.1669 -2.23839e-12 -6.08722e-13
20.244 -2.84124e-12 -1.14931e-12
20.3222 -4.9957e-12 -1.60685e-12
20.4016 -7.46481e-12 -6.23504e-12
20.4825 -3.35757e-11 -1.97634e-11
20.5648 -9.22841e-12 -9.53634e-12
20.6487 -5.45188e-12 -1.17191e-12
20.7344 -2.3877e-12 -7.87682e-13
20.8219 -1.48644e-12 -3.28952e-13
20.9115 -1.00249e-12 -2.82876e-13
21.0034 -7.92564e-13 -1.93183e-13
21.0979 -6.55901e-13 -1.85556e-13
21.1952 -6.04189e-13 -1.53631e-13
21.2959 -5.63541e-13 -1.6532e-13
21.4004 -5.66512e-13 -1.48883e-13
21.5093 -5.87428e-13 -1.79622e-13
21.6237 -7.2572e-13 -2.07297e-13
21.7448 -1.01677e-12 -4.09751e-13
21.8747 -2.65196e-12 -2.09647e-12
22.0165 1.69868e-12 -1.03498e-12
22.1768 9.43044e-13 -2.06191e-13
22.3723 8.87428e-13 -3.82277e-13


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1Classic/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.025
#Lambda=0.5
#Beta=0.25
#Nc=1
#QUANTUM=1

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=1024 aX=2 aP=0.5

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1Classic/SigmaAOneLoop.txt <==
-22.3723 -1.00516 -4.92085e-18
-22.1768 -1.00516 -4.92085e-18
-22.0165 -1.00516 -4.92085e-18
-21.8747 -1.00516 -4.92085e-18
-21.7448 -1.00516 -4.92085e-18
-21.6237 -1.00516 -4.92085e-18
-21.5093 -1.00516 -4.92085e-18
-21.4004 -1.00516 -4.92085e-18
-21.2959 -1.00516 -4.92085e-18
-21.1952 -1.00516 -4.92085e-18
-21.0979 -1.00516 -4.92085e-18
-21.0034 -1.00516 -4.92085e-18
-20.9115 -1.00516 -4.92085e-18
-20.8219 -1.00516 -4.92085e-18
-20.7344 -1.00516 -4.92085e-18
-20.6487 -1.00516 -4.92085e-18
-20.5648 -1.00516 -4.92085e-18
-20.4825 -1.00516 -4.92085e-18
-20.4016 -1.00516 -4.92085e-18
-20.3222 -1.00516 -4.92085e-18
-20.244 -1.00516 -4.92085e-18
-20.1669 -1.00516 -4.92085e-18
-20.091 -1.00516 -4.92085e-18
-20.0162 -1.00516 -4.92085e-18
-19.9423 -1.00516 -4.92085e-18
-19.8694 -1.00516 -4.92085e-18
-19.7974 -1.00516 -4.92085e-18
-19.7262 -1.00516 -4.92085e-18
-19.6558 -1.00516 -4.92085e-18
-19.5862 -1.00516 -4.92085e-18
-19.5173 -1.00516 -4.92085e-18
-19.4491 -1.00516 -4.92085e-18
-19.3816 -1.00516 -4.92085e-18
-19.3147 -1.00516 -4.92085e-18
-19.2484 -1.00516 -4.92085e-18
-19.1828 -1.00516 -4.92085e-18
-19.1177 -1.00516 -4.92085e-18
-19.0531 -1.00516 -4.92085e-18
-18.9891 -1.00516 -4.92085e-18
-18.9255 -1.00516 -4.92085e-18
-18.8625 -1.00516 -4.92085e-18
-18.8 -1.00516 -4.92085e-18
-18.7379 -1.00516 -4.92085e-18
-18.6762 -1.00516 -4.92085e-18
-18.615 -1.00516 -4.92085e-18
-18.5542 -1.00516 -4.92085e-18
-18.4938 -1.00516 -4.92085e-18
-18.4338 -1.00516 -4.92085e-18
-18.3742 -1.00516 -4.92085e-18
-18.3149 -1.00516 -4.92085e-18
-18.256 -1.00516 -4.92085e-18
-18.1975 -1.00516 -4.92085e-18
-18.1393 -1.00516 -4.92085e-18
-18.0815 -1.00516 -4.92085e-18
-18.0239 -1.00516 -4.92085e-18
-17.9667 -1.00516 -4.92085e-18
-17.9098 -1.00516 -4.92085e-18
-17.8532 -1.00516 -4.92085e-18
-17.7969 -1.00516 -4.92085e-18
-17.7408 -1.00516 -4.92085e-18
-17.6851 -1.00516 -4.92085e-18
-17.6296 -1.00516 -4.92085e-18
-17.5744 -1.00516 -4.92085e-18
-17.5195 -1.00516 -4.92085e-18
-17.4648 -1.00516 -4.92085e-18
-17.4104 -1.00516 -4.92085e-18
-17.3562 -1.00516 -4.92085e-18
-17.3022 -1.00516 -4.92085e-18
-17.2485 -1.00516 -4.92085e-18
-17.195 -1.00516 -4.92085e-18
-17.1418 -1.00516 -4.92085e-18
-17.0887 -1.00516 -4.92085e-18
-17.0359 -1.00516 -4.92085e-18
-16.9833 -1.00516 -4.92085e-18
-16.9309 -1.00516 -4.92085e-18
-16.8787 -1.00516 -4.92085e-18
-16.8268 -1.00516 -4.92085e-18
-16.775 -1.00516 -4.92085e-18
-16.7234 -1.00516 -4.92085e-18
-16.672 -1.00516 -4.92085e-18
-16.6208 -1.00516 -4.92085e-18
-16.5697 -1.00516 -4.92085e-18
-16.5189 -1.00516 -4.92085e-18
-16.4682 -1.00516 -4.92085e-18
-16.4177 -1.00516 -4.92085e-18
-16.3674 -1.00516 -4.92085e-18
-16.3172 -1.00516 -4.92085e-18
-16.2672 -1.00516 -4.92085e-18
-16.2174 -1.00516 -4.92085e-18
-16.1677 -1.00516 -4.92085e-18
-16.1182 -1.00516 -4.92085e-18
-16.0689 -1.00516 -4.92085e-18
-16.0197 -1.00516 -4.92085e-18
-15.9706 -1.00516 -4.92085e-18
-15.9217 -1.00516 -4.92085e-18
-15.873 -1.00516 -4.92085e-18
-15.8243 -1.00516 -4.92085e-18
-15.7759 -1.00516 -4.92085e-18
-15.7276 -1.00516 -4.92085e-18
-15.6794 -1.00516 -4.92085e-18
-15.6313 -1.00516 -4.92085e-18
-15.5834 -1.00516 -4.92085e-18
-15.5356 -1.00516 -4.92085e-18
-15.488 -1.00516 -4.92085e-18
-15.4404 -1.00516 -4.92085e-18
-15.393 -1.00516 -4.92085e-18
-15.3458 -1.00516 -4.92085e-18
-15.2986 -1.00516 -4.92085e-18
-15.2516 -1.00516 -4.92085e-18
-15.2047 -1.00516 -4.92085e-18
-15.1579 -1.00516 -4.92085e-18
-15.1112 -1.00516 -4.92085e-18
-15.0647 -1.00516 -4.92085e-18
-15.0182 -1.00516 -4.92085e-18
-14.9719 -1.00516 -4.92085e-18
-14.9257 -1.00516 -4.92085e-18
-14.8796 -1.00516 -4.92085e-18
-14.8336 -1.00516 -4.92085e-18
-14.7877 -1.00516 -4.92085e-18
-14.7419 -1.00516 -4.92085e-18
-14.6962 -1.00516 -4.92085e-18
-14.6506 -1.00516 -4.92085e-18
-14.6052 -1.00516 -4.92085e-18
-14.5598 -1.00516 -4.92085e-18
-14.5145 -1.00516 -4.92085e-18
-14.4693 -1.00516 -4.92085e-18
-14.4243 -1.00516 -4.92085e-18
-14.3793 -1.00516 -4.92085e-18
-14.3344 -1.00516 -4.92085e-18
-14.2896 -1.00516 -4.92085e-18
-14.2449 -1.00516 -4.92085e-18
-14.2003 -1.00516 -4.92085e-18
-14.1558 -1.00516 -4.92085e-18
-14.1113 -1.00516 -4.92085e-18
-14.067 -1.00516 -4.92085e-18
-14.0227 -1.00516 -4.92085e-18
-13.9786 -1.00516 -4.92085e-18
-13.9345 -1.00516 -4.92085e-18
-13.8905 -1.00516 -4.92085e-18
-13.8466 -1.00516 -4.92085e-18
-13.8028 -1.00516 -4.92085e-18
-13.759 -1.00516 -4.92085e-18
-13.7153 -1.00516 -4.92085e-18
-13.6718 -1.00516 -4.92085e-18
-13.6283 -1.00516 -4.92085e-18
-13.5848 -1.00516 -4.92085e-18
-13.5415 -1.00516 -4.92085e-18
-13.4982 -1.00516 -4.92085e-18
-13.455 -1.00516 -4.92085e-18
-13.4119 -1.00516 -4.92085e-18
-13.3689 -1.00516 -4.92085e-18
-13.3259 -1.00516 -4.92085e-18
-13.283 -1.00516 -4.92085e-18
-13.2402 -1.00516 -4.92085e-18
-13.1974 -1.00516 -4.92085e-18
-13.1547 -1.00516 -4.92085e-18
-13.1121 -1.00516 -4.92085e-18
-13.0696 -1.00516 -4.92085e-18
-13.0271 -1.00516 -4.92085e-18
-12.9847 -1.00516 -4.92085e-18
-12.9424 -1.00516 -4.92085e-18
-12.9001 -1.00516 -4.92085e-18
-12.8579 -1.00516 -4.92085e-18
-12.8158 -1.00516 -4.92085e-18
-12.7737 -1.00516 -4.92085e-18
-12.7317 -1.00516 -4.92085e-18
-12.6898 -1.00516 -4.92085e-18
-12.6479 -1.00516 -4.92085e-18
-12.6061 -1.00516 -4.92085e-18
-12.5643 -1.00516 -4.92085e-18
-12.5226 -1.00516 -4.92085e-18
-12.481 -1.00516 -4.92085e-18
-12.4394 -1.00516 -4.92085e-18
-12.3979 -1.00516 -4.92085e-18
-12.3565 -1.00516 -4.92085e-18
-12.3151 -1.00516 -4.92085e-18
-12.2738 -1.00516 -4.92085e-18
-12.2325 -1.00516 -4.92085e-18
-12.1913 -1.00516 -4.92085e-18
-12.1501 -1.00516 -4.92085e-18
-12.109 -1.00516 -4.92085e-18
-12.068 -1.00516 -4.92085e-18
-12.027 -1.00516 -4.92085e-18
-11.986 -1.00516 -4.92085e-18
-11.9452 -1.00516 -4.92085e-18
-11.9043 -1.00516 -4.92085e-18
-11.8636 -1.00516 -4.92085e-18
-11.8228 -1.00516 -4.92085e-18
-11.7822 -1.00516 -4.92085e-18
-11.7415 -1.00516 -4.92085e-18
-11.701 -1.00516 -4.92085e-18
-11.6605 -1.00516 -4.92085e-18
-11.62 -1.00516 -4.92085e-18
-11.5796 -1.00516 -4.92085e-18
-11.5392 -1.00516 -4.92085e-18
-11.4989 -1.00516 -4.92085e-18
-11.4587 -1.00516 -4.92085e-18
-11.4184 -1.00516 -4.92085e-18
-11.3783 -1.00516 -4.92085e-18
-11.3381 -1.00516 -4.92085e-18
-11.2981 -1.00516 -4.92085e-18
-11.2581 -1.00516 -4.92085e-18
-11.2181 -1.00516 -4.92085e-18
-11.1781 -1.00516 -4.92085e-18
-11.1383 -1.00516 -4.92085e-18
-11.0984 -1.00516 -4.92085e-18
-11.0586 -1.00516 -4.92085e-18
-11.0189 -1.00516 -4.92085e-18
-10.9792 -1.00516 -4.92085e-18
-10.9395 -1.00516 -4.92085e-18
-10.8999 -1.00516 -4.92085e-18
-10.8603 -1.00516 -4.92085e-18
-10.8208 -1.00516 -4.92085e-18
-10.7813 -1.00516 -4.92085e-18
-10.7418 -1.00516 -4.92085e-18
-10.7024 -1.00516 -4.92085e-18
-10.6631 -1.00516 -4.92085e-18
-10.6238 -1.00516 -4.92085e-18
-10.5845 -1.00516 -4.92085e-18
-10.5452 -1.00516 -4.92085e-18
-10.506 -1.00516 -4.92085e-18
-10.4669 -1.00516 -4.92085e-18
-10.4278 -1.00516 -4.92085e-18
-10.3887 -1.00516 -4.92085e-18
-10.3496 -1.00516 -4.92085e-18
-10.3106 -1.00516 -4.92085e-18
-10.2717 -1.00516 -4.92085e-18
-10.2328 -1.00516 -4.92085e-18
-10.1939 -1.00516 -4.92085e-18
-10.155 -1.00516 -4.92085e-18
-10.1162 -1.00516 -4.92085e-18
-10.0774 -1.00516 -4.92085e-18
-10.0387 -1.00516 -4.92085e-18
-10 -1.00516 -4.92085e-18
-9.96134 -1.00516 -4.92085e-18
-9.92271 -1.00516 -4.92085e-18
-9.88412 -1.00516 -4.92085e-18
-9.84557 -1.00516 -4.92085e-18
-9.80704 -1.00516 -4.92085e-18
-9.76856 -1.00516 -4.92085e-18
-9.73011 -1.00516 -4.92085e-18
-9.69169 -1.00516 -4.92085e-18
-9.65331 -1.00516 -4.92085e-18
-9.61496 -1.00516 -4.92085e-18
-9.57664 -1.00516 -4.92085e-18
-9.53836 -1.00516 -4.92085e-18
-9.50011 -1.00516 -4.92085e-18
-9.46189 -1.00516 -4.92085e-18
-9.42371 -1.00516 -4.92085e-18
-9.38556 -1.00516 -4.92085e-18
-9.34744 -1.00516 -4.92085e-18
-9.30935 -1.00516 -4.92085e-18
-9.2713 -1.00516 -4.92085e-18
-9.23327 -1.00516 -4.92085e-18
-9.19528 -1.00516 -4.92085e-18
-9.15732 -1.00516 -4.92085e-18
-9.11939 -1.00516 -4.92085e-18
-9.08149 -1.00516 -4.92085e-18
-9.04362 -1.00516 -4.92085e-18
-9.00578 -1.00516 -4.92085e-18
-8.96797 -1.00516 -4.92085e-18
-8.93019 -1.00516 -4.92085e-18
-8.89244 -1.00516 -4.92085e-18
-8.85471 -1.00516 -4.92085e-18
-8.81702 -1.00516 -4.92085e-18
-8.77936 -1.00516 -4.92085e-18
-8.74172 -1.00516 -4.92085e-18
-8.70412 -1.00516 -4.92085e-18
-8.66654 -1.00516 -4.92085e-18
-8.62899 -1.00516 -4.92085e-18
-8.59146 -1.00516 -4.92085e-18
-8.55397 -1.00516 -4.92085e-18
-8.5165 -1.00516 -4.92085e-18
-8.47906 -1.00516 -4.92085e-18
-8.44165 -1.00516 -4.92085e-18
-8.40426 -1.00516 -4.92085e-18
-8.3669 -1.00516 -4.92085e-18
-8.32956 -1.00516 -4.92085e-18
-8.29226 -1.00516 -4.92085e-18
-8.25497 -1.00516 -4.92085e-18
-8.21772 -1.00516 -4.92085e-18
-8.18049 -1.00516 -4.92085e-18
-8.14328 -1.00516 -4.92085e-18
-8.1061 -1.00516 -4.92085e-18
-8.06895 -1.00516 -4.92085e-18
-8.03182 -1.00516 -4.92085e-18
-7.99471 -1.00516 -4.92085e-18
-7.95763 -1.00516 -4.92085e-18
-7.92058 -1.00516 -4.92085e-18
-7.88355 -1.00516 -4.92085e-18
-7.84654 -1.00516 -4.92085e-18
-7.80955 -1.00516 -4.92085e-18
-7.77259 -1.00516 -4.92085e-18
-7.73566 -1.00516 -4.92085e-18
-7.69874 -1.00516 -4.92085e-18
-7.66185 -1.00516 -4.92085e-18
-7.62498 -1.00516 -4.92085e-18
-7.58814 -1.00516 -4.92085e-18
-7.55132 -1.00516 -4.92085e-18
-7.51452 -1.00516 -4.92085e-18
-7.47774 -1.00516 -4.92085e-18
-7.44099 -1.00516 -4.92085e-18
-7.40425 -1.00516 -4.92085e-18
-7.36754 -1.00516 -4.92085e-18
-7.33085 -1.00516 -4.92085e-18
-7.29418 -1.00516 -4.92085e-18
-7.25754 -1.00516 -4.92085e-18
-7.22091 -1.00516 -4.92085e-18
-7.18431 -1.00516 -4.92085e-18
-7.14772 -1.00516 -4.92085e-18
-7.11116 -1.00516 -4.92085e-18
-7.07462 -1.00516 -4.92085e-18
-7.0381 -1.00516 -4.92085e-18
-7.00159 -1.00516 -4.92085e-18
-6.96511 -1.00516 -4.92085e-18
-6.92865 -1.00516 -4.92085e-18
-6.89221 -1.00516 -4.92085e-18
-6.85579 -1.00516 -4.92085e-18
-6.81938 -1.00516 -4.92085e-18
-6.783 -1.00516 -4.92085e-18
-6.74664 -1.00516 -4.92085e-18
-6.71029 -1.00516 -4.92085e-18
-6.67397 -1.00516 -4.92085e-18
-6.63766 -1.00516 -4.92085e-18
-6.60137 -1.00516 -4.92085e-18
-6.5651 -1.00516 -4.92085e-18
-6.52885 -1.00516 -4.92085e-18
-6.49262 -1.00516 -4.92085e-18
-6.4564 -1.00516 -4.92085e-18
-6.42021 -1.00516 -4.92085e-18
-6.38403 -1.00516 -4.92085e-18
-6.34786 -1.00516 -4.92085e-18
-6.31172 -1.00516 -4.92085e-18
-6.27559 -1.00516 -4.92085e-18
-6.23949 -1.00516 -4.92085e-18
-6.20339 -1.00516 -4.92085e-18
-6.16732 -1.00516 -4.92085e-18
-6.13126 -1.00516 -4.92085e-18
-6.09522 -1.00516 -4.92085e-18
-6.05919 -1.00516 -4.92085e-18
-6.02319 -1.00516 -4.92085e-18
-5.9872 -1.00516 -4.92085e-18
-5.95122 -1.00516 -4.92085e-18
-5.91526 -1.00516 -4.92085e-18
-5.87932 -1.00516 -4.92085e-18
-5.84339 -1.00516 -4.92085e-18
-5.80748 -1.00516 -4.92085e-18
-5.77158 -1.00516 -4.92085e-18
-5.7357 -1.00516 -4.92085e-18
-5.69984 -1.00516 -4.92085e-18
-5.66399 -1.00516 -4.92085e-18
-5.62815 -1.00516 -4.92085e-18
-5.59233 -1.00516 -4.92085e-18
-5.55653 -1.00516 -4.92085e-18
-5.52074 -1.00516 -4.92085e-18
-5.48497 -1.00516 -4.92085e-18
-5.4492 -1.00516 -4.92085e-18
-5.41346 -1.00516 -4.92085e-18
-5.37773 -1.00516 -4.92085e-18
-5.34201 -1.00516 -4.92085e-18
-5.30631 -1.00516 -4.92085e-18
-5.27062 -1.00516 -4.92085e-18
-5.23494 -1.00516 -4.92085e-18
-5.19928 -1.00516 -4.92085e-18
-5.16363 -1.00516 -4.92085e-18
-5.128 -1.00516 -4.92085e-18
-5.09237 -1.00516 -4.92085e-18
-5.05677 -1.00516 -4.92085e-18
-5.02117 -1.00516 -4.92085e-18
-4.98559 -1.00516 -4.92085e-18
-4.95002 -1.00516 -4.92085e-18
-4.91446 -1.00516 -4.92085e-18
-4.87892 -1.00516 -4.92085e-18
-4.84339 -1.00516 -4.92085e-18
-4.80787 -1.00516 -4.92085e-18
-4.77237 -1.00516 -4.92085e-18
-4.73687 -1.00516 -4.92085e-18
-4.70139 -1.00516 -4.92085e-18
-4.66592 -1.00516 -4.92085e-18
-4.63046 -1.00516 -4.92085e-18
-4.59502 -1.00516 -4.92085e-18
-4.55958 -1.00516 -4.92085e-18
-4.52416 -1.00516 -4.92085e-18
-4.48875 -1.00516 -4.92085e-18
-4.45335 -1.00516 -4.92085e-18
-4.41797 -1.00516 -4.92085e-18
-4.38259 -1.00516 -4.92085e-18
-4.34722 -1.00516 -4.92085e-18
-4.31187 -1.00516 -4.92085e-18
-4.27653 -1.00516 -4.92085e-18
-4.24119 -1.00516 -4.92085e-18
-4.20587 -1.00516 -4.92085e-18
-4.17056 -1.00516 -4.92085e-18
-4.13526 -1.00516 -4.92085e-18
-4.09997 -1.00516 -4.92085e-18
-4.06469 -1.00516 -4.92085e-18
-4.02942 -1.00516 -4.92085e-18
-3.99416 -1.00516 -4.92085e-18
-3.95891 -1.00516 -4.92085e-18
-3.92367 -1.00516 -4.92085e-18
-3.88844 -1.00516 -4.92085e-18
-3.85322 -1.00516 -4.92085e-18
-3.81801 -1.00516 -4.92085e-18
-3.7828 -1.00516 -4.92085e-18
-3.74761 -1.00516 -4.92085e-18
-3.71243 -1.00516 -4.92085e-18
-3.67726 -1.00516 -4.92085e-18
-3.64209 -1.00516 -4.92085e-18
-3.60694 -1.00516 -4.92085e-18
-3.57179 -1.00516 -4.92085e-18
-3.53665 -1.00516 -4.92085e-18
-3.50152 -1.00516 -4.92085e-18
-3.4664 -1.00516 -4.92085e-18
-3.43129 -1.00516 -4.92085e-18
-3.39619 -1.00516 -4.92085e-18
-3.36109 -1.00516 -4.92085e-18
-3.32601 -1.00516 -4.92085e-18
-3.29093 -1.00516 -4.92085e-18
-3.25586 -1.00516 -4.92085e-18
-3.2208 -1.00516 -4.92085e-18
-3.18574 -1.00516 -4.92085e-18
-3.1507 -1.00516 -4.92085e-18
-3.11566 -1.00516 -4.92085e-18
-3.08063 -1.00516 -4.92085e-18
-3.0456 -1.00516 -4.92085e-18
-3.01059 -1.00516 -4.92085e-18
-2.97558 -1.00516 -4.92085e-18
-2.94058 -1.00516 -4.92085e-18
-2.90558 -1.00516 -4.92085e-18
-2.87059 -1.00516 -4.92085e-18
-2.83561 -1.00516 -4.92085e-18
-2.80064 -1.00516 -4.92085e-18
-2.76567 -1.00516 -4.92085e-18
-2.73071 -1.00516 -4.92085e-18
-2.69576 -1.00516 -4.92085e-18
-2.66081 -1.00516 -4.92085e-18
-2.62587 -1.00516 -4.92085e-18
-2.59094 -1.00516 -4.92085e-18
-2.55601 -1.00516 -4.92085e-18
-2.52109 -1.00516 -4.92085e-18
-2.48617 -1.00516 -4.92085e-18
-2.45126 -1.00516 -4.92085e-18
-2.41636 -1.00516 -4.92085e-18
-2.38146 -1.00516 -4.92085e-18
-2.34657 -1.00516 -4.92085e-18
-2.31168 -1.00516 -4.92085e-18
-2.2768 -1.00516 -4.92085e-18
-2.24192 -1.00516 -4.92085e-18
-2.20705 -1.00516 -4.92085e-18
-2.17219 -1.00516 -4.92085e-18
-2.13733 -1.00516 -4.92085e-18
-2.10247 -1.00516 -4.92085e-18
-2.06762 -1.00516 -4.92085e-18
-2.03278 -1.00516 -4.92085e-18
-1.99794 -1.00516 -4.92085e-18
-1.9631 -1.00516 -4.92085e-18
-1.92827 -1.00516 -4.92085e-18
-1.89345 -1.00516 -4.92085e-18
-1.85862 -1.00516 -4.92085e-18
-1.82381 -1.00516 -4.92085e-18
-1.78899 -1.00516 -4.92085e-18
-1.75419 -1.00516 -4.92085e-18
-1.71938 -1.00516 -4.92085e-18
-1.68458 -1.00516 -4.92085e-18
-1.64979 -1.00516 -4.92085e-18
-1.61499 -1.00516 -4.92085e-18
-1.58021 -1.00516 -4.92085e-18
-1.54542 -1.00516 -4.92085e-18
-1.51064 -1.00516 -4.92085e-18
-1.47586 -1.00516 -4.92085e-18
-1.44109 -1.00516 -4.92085e-18
-1.40632 -1.00516 -4.92085e-18
-1.37155 -1.00516 -4.92085e-18
-1.33679 -1.00516 -4.92085e-18
-1.30203 -1.00516 -4.92085e-18
-1.26727 -1.00516 -4.92085e-18
-1.23251 -1.00516 -4.92085e-18
-1.19776 -1.00516 -4.92085e-18
-1.16301 -1.00516 -4.92085e-18
-1.12827 -1.00516 -4.92085e-18
-1.09352 -1.00516 -4.92085e-18
-1.05878 -1.00516 -4.92085e-18
-1.02405 -1.00516 -4.92085e-18
-0.989309 -1.00516 -4.92085e-18
-0.954576 -1.00516 -4.92085e-18
-0.919844 -1.00516 -4.92085e-18
-0.885115 -1.00516 -4.92085e-18
-0.850388 -1.00516 -4.92085e-18
-0.815663 -1.00516 -4.92085e-18
-0.78094 -1.00516 -4.92085e-18
-0.746219 -1.00516 -4.92085e-18
-0.711499 -1.00516 -4.92085e-18
-0.676781 -1.00516 -4.92085e-18
-0.642065 -1.00516 -4.92085e-18
-0.60735 -1.00516 -4.92085e-18
-0.572637 -1.00516 -4.92085e-18
-0.537925 -1.00516 -4.92085e-18
-0.503214 -1.00516 -4.92085e-18
-0.468504 -1.00516 -4.92085e-18
-0.433796 -1.00516 -4.92085e-18
-0.399089 -1.00516 -4.92085e-18
-0.364382 -1.00516 -4.92085e-18
-0.329676 -1.00516 -4.92085e-18
-0.294972 -1.00516 -4.92085e-18
-0.260267 -1.00516 -4.92085e-18
-0.225564 -1.00516 -4.92085e-18
-0.190861 -1.00516 -4.92085e-18
-0.156158 -1.00516 -4.92085e-18
-0.121456 -1.00516 -4.92085e-18
-0.0867541 -1.00516 -4.92085e-18
-0.0520524 -1.00516 -4.92085e-18
-0.0173508 -1.00516 -4.92085e-18
0.0173508 -1.00516 -4.92085e-18
0.0520524 -1.00516 -4.92085e-18
0.0867541 -1.00516 -4.92085e-18
0.121456 -1.00516 -4.92085e-18
0.156158 -1.00516 -4.92085e-18
0.190861 -1.00516 -4.92085e-18
0.225564 -1.00516 -4.92085e-18
0.260267 -1.00516 -4.92085e-18
0.294972 -1.00516 -4.92085e-18
0.329676 -1.00516 -4.92085e-18
0.364382 -1.00516 -4.92085e-18
0.399089 -1.00516 -4.92085e-18
0.433796 -1.00516 -4.92085e-18
0.468504 -1.00516 -4.92085e-18
0.503214 -1.00516 -4.92085e-18
0.537925 -1.00516 -4.92085e-18
0.572637 -1.00516 -4.92085e-18
0.60735 -1.00516 -4.92085e-18
0.642065 -1.00516 -4.92085e-18
0.676781 -1.00516 -4.92085e-18
0.711499 -1.00516 -4.92085e-18
0.746219 -1.00516 -4.92085e-18
0.78094 -1.00516 -4.92085e-18
0.815663 -1.00516 -4.92085e-18
0.850388 -1.00516 -4.92085e-18
0.885115 -1.00516 -4.92085e-18
0.919844 -1.00516 -4.92085e-18
0.954576 -1.00516 -4.92085e-18
0.989309 -1.00516 -4.92085e-18
1.02405 -1.00516 -4.92085e-18
1.05878 -1.00516 -4.92085e-18
1.09352 -1.00516 -4.92085e-18
1.12827 -1.00516 -4.92085e-18
1.16301 -1.00516 -4.92085e-18
1.19776 -1.00516 -4.92085e-18
1.23251 -1.00516 -4.92085e-18
1.26727 -1.00516 -4.92085e-18
1.30203 -1.00516 -4.92085e-18
1.33679 -1.00516 -4.92085e-18
1.37155 -1.00516 -4.92085e-18
1.40632 -1.00516 -4.92085e-18
1.44109 -1.00516 -4.92085e-18
1.47586 -1.00516 -4.92085e-18
1.51064 -1.00516 -4.92085e-18
1.54542 -1.00516 -4.92085e-18
1.58021 -1.00516 -4.92085e-18
1.61499 -1.00516 -4.92085e-18
1.64979 -1.00516 -4.92085e-18
1.68458 -1.00516 -4.92085e-18
1.71938 -1.00516 -4.92085e-18
1.75419 -1.00516 -4.92085e-18
1.78899 -1.00516 -4.92085e-18
1.82381 -1.00516 -4.92085e-18
1.85862 -1.00516 -4.92085e-18
1.89345 -1.00516 -4.92085e-18
1.92827 -1.00516 -4.92085e-18
1.9631 -1.00516 -4.92085e-18
1.99794 -1.00516 -4.92085e-18
2.03278 -1.00516 -4.92085e-18
2.06762 -1.00516 -4.92085e-18
2.10247 -1.00516 -4.92085e-18
2.13733 -1.00516 -4.92085e-18
2.17219 -1.00516 -4.92085e-18
2.20705 -1.00516 -4.92085e-18
2.24192 -1.00516 -4.92085e-18
2.2768 -1.00516 -4.92085e-18
2.31168 -1.00516 -4.92085e-18
2.34657 -1.00516 -4.92085e-18
2.38146 -1.00516 -4.92085e-18
2.41636 -1.00516 -4.92085e-18
2.45126 -1.00516 -4.92085e-18
2.48617 -1.00516 -4.92085e-18
2.52109 -1.00516 -4.92085e-18
2.55601 -1.00516 -4.92085e-18
2.59094 -1.00516 -4.92085e-18
2.62587 -1.00516 -4.92085e-18
2.66081 -1.00516 -4.92085e-18
2.69576 -1.00516 -4.92085e-18
2.73071 -1.00516 -4.92085e-18
2.76567 -1.00516 -4.92085e-18
2.80064 -1.00516 -4.92085e-18
2.83561 -1.00516 -4.92085e-18
2.87059 -1.00516 -4.92085e-18
2.90558 -1.00516 -4.92085e-18
2.94058 -1.00516 -4.92085e-18
2.97558 -1.00516 -4.92085e-18
3.01059 -1.00516 -4.92085e-18
3.0456 -1.00516 -4.92085e-18
3.08063 -1.00516 -4.92085e-18
3.11566 -1.00516 -4.92085e-18
3.1507 -1.00516 -4.92085e-18
3.18574 -1.00516 -4.92085e-18
3.2208 -1.00516 -4.92085e-18
3.25586 -1.00516 -4.92085e-18
3.29093 -1.00516 -4.92085e-18
3.32601 -1.00516 -4.92085e-18
3.36109 -1.00516 -4.92085e-18
3.39619 -1.00516 -4.92085e-18
3.43129 -1.00516 -4.92085e-18
3.4664 -1.00516 -4.92085e-18
3.50152 -1.00516 -4.92085e-18
3.53665 -1.00516 -4.92085e-18
3.57179 -1.00516 -4.92085e-18
3.60694 -1.00516 -4.92085e-18
3.64209 -1.00516 -4.92085e-18
3.67726 -1.00516 -4.92085e-18
3.71243 -1.00516 -4.92085e-18
3.74761 -1.00516 -4.92085e-18
3.7828 -1.00516 -4.92085e-18
3.81801 -1.00516 -4.92085e-18
3.85322 -1.00516 -4.92085e-18
3.88844 -1.00516 -4.92085e-18
3.92367 -1.00516 -4.92085e-18
3.95891 -1.00516 -4.92085e-18
3.99416 -1.00516 -4.92085e-18
4.02942 -1.00516 -4.92085e-18
4.06469 -1.00516 -4.92085e-18
4.09997 -1.00516 -4.92085e-18
4.13526 -1.00516 -4.92085e-18
4.17056 -1.00516 -4.92085e-18
4.20587 -1.00516 -4.92085e-18
4.24119 -1.00516 -4.92085e-18
4.27653 -1.00516 -4.92085e-18
4.31187 -1.00516 -4.92085e-18
4.34722 -1.00516 -4.92085e-18
4.38259 -1.00516 -4.92085e-18
4.41797 -1.00516 -4.92085e-18
4.45335 -1.00516 -4.92085e-18
4.48875 -1.00516 -4.92085e-18
4.52416 -1.00516 -4.92085e-18
4.55958 -1.00516 -4.92085e-18
4.59502 -1.00516 -4.92085e-18
4.63046 -1.00516 -4.92085e-18
4.66592 -1.00516 -4.92085e-18
4.70139 -1.00516 -4.92085e-18
4.73687 -1.00516 -4.92085e-18
4.77237 -1.00516 -4.92085e-18
4.80787 -1.00516 -4.92085e-18
4.84339 -1.00516 -4.92085e-18
4.87892 -1.00516 -4.92085e-18
4.91446 -1.00516 -4.92085e-18
4.95002 -1.00516 -4.92085e-18
4.98559 -1.00516 -4.92085e-18
5.02117 -1.00516 -4.92085e-18
5.05677 -1.00516 -4.92085e-18
5.09237 -1.00516 -4.92085e-18
5.128 -1.00516 -4.92085e-18
5.16363 -1.00516 -4.92085e-18
5.19928 -1.00516 -4.92085e-18
5.23494 -1.00516 -4.92085e-18
5.27062 -1.00516 -4.92085e-18
5.30631 -1.00516 -4.92085e-18
5.34201 -1.00516 -4.92085e-18
5.37773 -1.00516 -4.92085e-18
5.41346 -1.00516 -4.92085e-18
5.4492 -1.00516 -4.92085e-18
5.48497 -1.00516 -4.92085e-18
5.52074 -1.00516 -4.92085e-18
5.55653 -1.00516 -4.92085e-18
5.59233 -1.00516 -4.92085e-18
5.62815 -1.00516 -4.92085e-18
5.66399 -1.00516 -4.92085e-18
5.69984 -1.00516 -4.92085e-18
5.7357 -1.00516 -4.92085e-18
5.77158 -1.00516 -4.92085e-18
5.80748 -1.00516 -4.92085e-18
5.84339 -1.00516 -4.92085e-18
5.87932 -1.00516 -4.92085e-18
5.91526 -1.00516 -4.92085e-18
5.95122 -1.00516 -4.92085e-18
5.9872 -1.00516 -4.92085e-18
6.02319 -1.00516 -4.92085e-18
6.05919 -1.00516 -4.92085e-18
6.09522 -1.00516 -4.92085e-18
6.13126 -1.00516 -4.92085e-18
6.16732 -1.00516 -4.92085e-18
6.20339 -1.00516 -4.92085e-18
6.23949 -1.00516 -4.92085e-18
6.27559 -1.00516 -4.92085e-18
6.31172 -1.00516 -4.92085e-18
6.34786 -1.00516 -4.92085e-18
6.38403 -1.00516 -4.92085e-18
6.42021 -1.00516 -4.92085e-18
6.4564 -1.00516 -4.92085e-18
6.49262 -1.00516 -4.92085e-18
6.52885 -1.00516 -4.92085e-18
6.5651 -1.00516 -4.92085e-18
6.60137 -1.00516 -4.92085e-18
6.63766 -1.00516 -4.92085e-18
6.67397 -1.00516 -4.92085e-18
6.71029 -1.00516 -4.92085e-18
6.74664 -1.00516 -4.92085e-18
6.783 -1.00516 -4.92085e-18
6.81938 -1.00516 -4.92085e-18
6.85579 -1.00516 -4.92085e-18
6.89221 -1.00516 -4.92085e-18
6.92865 -1.00516 -4.92085e-18
6.96511 -1.00516 -4.92085e-18
7.00159 -1.00516 -4.92085e-18
7.0381 -1.00516 -4.92085e-18
7.07462 -1.00516 -4.92085e-18
7.11116 -1.00516 -4.92085e-18
7.14772 -1.00516 -4.92085e-18
7.18431 -1.00516 -4.92085e-18
7.22091 -1.00516 -4.92085e-18
7.25754 -1.00516 -4.92085e-18
7.29418 -1.00516 -4.92085e-18
7.33085 -1.00516 -4.92085e-18
7.36754 -1.00516 -4.92085e-18
7.40425 -1.00516 -4.92085e-18
7.44099 -1.00516 -4.92085e-18
7.47774 -1.00516 -4.92085e-18
7.51452 -1.00516 -4.92085e-18
7.55132 -1.00516 -4.92085e-18
7.58814 -1.00516 -4.92085e-18
7.62498 -1.00516 -4.92085e-18
7.66185 -1.00516 -4.92085e-18
7.69874 -1.00516 -4.92085e-18
7.73566 -1.00516 -4.92085e-18
7.77259 -1.00516 -4.92085e-18
7.80955 -1.00516 -4.92085e-18
7.84654 -1.00516 -4.92085e-18
7.88355 -1.00516 -4.92085e-18
7.92058 -1.00516 -4.92085e-18
7.95763 -1.00516 -4.92085e-18
7.99471 -1.00516 -4.92085e-18
8.03182 -1.00516 -4.92085e-18
8.06895 -1.00516 -4.92085e-18
8.1061 -1.00516 -4.92085e-18
8.14328 -1.00516 -4.92085e-18
8.18049 -1.00516 -4.92085e-18
8.21772 -1.00516 -4.92085e-18
8.25497 -1.00516 -4.92085e-18
8.29226 -1.00516 -4.92085e-18
8.32956 -1.00516 -4.92085e-18
8.3669 -1.00516 -4.92085e-18
8.40426 -1.00516 -4.92085e-18
8.44165 -1.00516 -4.92085e-18
8.47906 -1.00516 -4.92085e-18
8.5165 -1.00516 -4.92085e-18
8.55397 -1.00516 -4.92085e-18
8.59146 -1.00516 -4.92085e-18
8.62899 -1.00516 -4.92085e-18
8.66654 -1.00516 -4.92085e-18
8.70412 -1.00516 -4.92085e-18
8.74172 -1.00516 -4.92085e-18
8.77936 -1.00516 -4.92085e-18
8.81702 -1.00516 -4.92085e-18
8.85471 -1.00516 -4.92085e-18
8.89244 -1.00516 -4.92085e-18
8.93019 -1.00516 -4.92085e-18
8.96797 -1.00516 -4.92085e-18
9.00578 -1.00516 -4.92085e-18
9.04362 -1.00516 -4.92085e-18
9.08149 -1.00516 -4.92085e-18
9.11939 -1.00516 -4.92085e-18
9.15732 -1.00516 -4.92085e-18
9.19528 -1.00516 -4.92085e-18
9.23327 -1.00516 -4.92085e-18
9.2713 -1.00516 -4.92085e-18
9.30935 -1.00516 -4.92085e-18
9.34744 -1.00516 -4.92085e-18
9.38556 -1.00516 -4.92085e-18
9.42371 -1.00516 -4.92085e-18
9.46189 -1.00516 -4.92085e-18
9.50011 -1.00516 -4.92085e-18
9.53836 -1.00516 -4.92085e-18
9.57664 -1.00516 -4.92085e-18
9.61496 -1.00516 -4.92085e-18
9.65331 -1.00516 -4.92085e-18
9.69169 -1.00516 -4.92085e-18
9.73011 -1.00516 -4.92085e-18
9.76856 -1.00516 -4.92085e-18
9.80704 -1.00516 -4.92085e-18
9.84557 -1.00516 -4.92085e-18
9.88412 -1.00516 -4.92085e-18
9.92271 -1.00516 -4.92085e-18
9.96134 -1.00516 -4.92085e-18
10 -1.00516 -4.92085e-18
10.0387 -1.00516 -4.92085e-18
10.0774 -1.00516 -4.92085e-18
10.1162 -1.00516 -4.92085e-18
10.155 -1.00516 -4.92085e-18
10.1939 -1.00516 -4.92085e-18
10.2328 -1.00516 -4.92085e-18
10.2717 -1.00516 -4.92085e-18
10.3106 -1.00516 -4.92085e-18
10.3496 -1.00516 -4.92085e-18
10.3887 -1.00516 -4.92085e-18
10.4278 -1.00516 -4.92085e-18
10.4669 -1.00516 -4.92085e-18
10.506 -1.00516 -4.92085e-18
10.5452 -1.00516 -4.92085e-18
10.5845 -1.00516 -4.92085e-18
10.6238 -1.00516 -4.92085e-18
10.6631 -1.00516 -4.92085e-18
10.7024 -1.00516 -4.92085e-18
10.7418 -1.00516 -4.92085e-18
10.7813 -1.00516 -4.92085e-18
10.8208 -1.00516 -4.92085e-18
10.8603 -1.00516 -4.92085e-18
10.8999 -1.00516 -4.92085e-18
10.9395 -1.00516 -4.92085e-18
10.9792 -1.00516 -4.92085e-18
11.0189 -1.00516 -4.92085e-18
11.0586 -1.00516 -4.92085e-18
11.0984 -1.00516 -4.92085e-18
11.1383 -1.00516 -4.92085e-18
11.1781 -1.00516 -4.92085e-18
11.2181 -1.00516 -4.92085e-18
11.2581 -1.00516 -4.92085e-18
11.2981 -1.00516 -4.92085e-18
11.3381 -1.00516 -4.92085e-18
11.3783 -1.00516 -4.92085e-18
11.4184 -1.00516 -4.92085e-18
11.4587 -1.00516 -4.92085e-18
11.4989 -1.00516 -4.92085e-18
11.5392 -1.00516 -4.92085e-18
11.5796 -1.00516 -4.92085e-18
11.62 -1.00516 -4.92085e-18
11.6605 -1.00516 -4.92085e-18
11.701 -1.00516 -4.92085e-18
11.7415 -1.00516 -4.92085e-18
11.7822 -1.00516 -4.92085e-18
11.8228 -1.00516 -4.92085e-18
11.8636 -1.00516 -4.92085e-18
11.9043 -1.00516 -4.92085e-18
11.9452 -1.00516 -4.92085e-18
11.986 -1.00516 -4.92085e-18
12.027 -1.00516 -4.92085e-18
12.068 -1.00516 -4.92085e-18
12.109 -1.00516 -4.92085e-18
12.1501 -1.00516 -4.92085e-18
12.1913 -1.00516 -4.92085e-18
12.2325 -1.00516 -4.92085e-18
12.2738 -1.00516 -4.92085e-18
12.3151 -1.00516 -4.92085e-18
12.3565 -1.00516 -4.92085e-18
12.3979 -1.00516 -4.92085e-18
12.4394 -1.00516 -4.92085e-18
12.481 -1.00516 -4.92085e-18
12.5226 -1.00516 -4.92085e-18
12.5643 -1.00516 -4.92085e-18
12.6061 -1.00516 -4.92085e-18
12.6479 -1.00516 -4.92085e-18
12.6898 -1.00516 -4.92085e-18
12.7317 -1.00516 -4.92085e-18
12.7737 -1.00516 -4.92085e-18
12.8158 -1.00516 -4.92085e-18
12.8579 -1.00516 -4.92085e-18
12.9001 -1.00516 -4.92085e-18
12.9424 -1.00516 -4.92085e-18
12.9847 -1.00516 -4.92085e-18
13.0271 -1.00516 -4.92085e-18
13.0696 -1.00516 -4.92085e-18
13.1121 -1.00516 -4.92085e-18
13.1547 -1.00516 -4.92085e-18
13.1974 -1.00516 -4.92085e-18
13.2402 -1.00516 -4.92085e-18
13.283 -1.00516 -4.92085e-18
13.3259 -1.00516 -4.92085e-18
13.3689 -1.00516 -4.92085e-18
13.4119 -1.00516 -4.92085e-18
13.455 -1.00516 -4.92085e-18
13.4982 -1.00516 -4.92085e-18
13.5415 -1.00516 -4.92085e-18
13.5848 -1.00516 -4.92085e-18
13.6283 -1.00516 -4.92085e-18
13.6718 -1.00516 -4.92085e-18
13.7153 -1.00516 -4.92085e-18
13.759 -1.00516 -4.92085e-18
13.8028 -1.00516 -4.92085e-18
13.8466 -1.00516 -4.92085e-18
13.8905 -1.00516 -4.92085e-18
13.9345 -1.00516 -4.92085e-18
13.9786 -1.00516 -4.92085e-18
14.0227 -1.00516 -4.92085e-18
14.067 -1.00516 -4.92085e-18
14.1113 -1.00516 -4.92085e-18
14.1558 -1.00516 -4.92085e-18
14.2003 -1.00516 -4.92085e-18
14.2449 -1.00516 -4.92085e-18
14.2896 -1.00516 -4.92085e-18
14.3344 -1.00516 -4.92085e-18
14.3793 -1.00516 -4.92085e-18
14.4243 -1.00516 -4.92085e-18
14.4693 -1.00516 -4.92085e-18
14.5145 -1.00516 -4.92085e-18
14.5598 -1.00516 -4.92085e-18
14.6052 -1.00516 -4.92085e-18
14.6506 -1.00516 -4.92085e-18
14.6962 -1.00516 -4.92085e-18
14.7419 -1.00516 -4.92085e-18
14.7877 -1.00516 -4.92085e-18
14.8336 -1.00516 -4.92085e-18
14.8796 -1.00516 -4.92085e-18
14.9257 -1.00516 -4.92085e-18
14.9719 -1.00516 -4.92085e-18
15.0182 -1.00516 -4.92085e-18
15.0647 -1.00516 -4.92085e-18
15.1112 -1.00516 -4.92085e-18
15.1579 -1.00516 -4.92085e-18
15.2047 -1.00516 -4.92085e-18
15.2516 -1.00516 -4.92085e-18
15.2986 -1.00516 -4.92085e-18
15.3458 -1.00516 -4.92085e-18
15.393 -1.00516 -4.92085e-18
15.4404 -1.00516 -4.92085e-18
15.488 -1.00516 -4.92085e-18
15.5356 -1.00516 -4.92085e-18
15.5834 -1.00516 -4.92085e-18
15.6313 -1.00516 -4.92085e-18
15.6794 -1.00516 -4.92085e-18
15.7276 -1.00516 -4.92085e-18
15.7759 -1.00516 -4.92085e-18
15.8243 -1.00516 -4.92085e-18
15.873 -1.00516 -4.92085e-18
15.9217 -1.00516 -4.92085e-18
15.9706 -1.00516 -4.92085e-18
16.0197 -1.00516 -4.92085e-18
16.0689 -1.00516 -4.92085e-18
16.1182 -1.00516 -4.92085e-18
16.1677 -1.00516 -4.92085e-18
16.2174 -1.00516 -4.92085e-18
16.2672 -1.00516 -4.92085e-18
16.3172 -1.00516 -4.92085e-18
16.3674 -1.00516 -4.92085e-18
16.4177 -1.00516 -4.92085e-18
16.4682 -1.00516 -4.92085e-18
16.5189 -1.00516 -4.92085e-18
16.5697 -1.00516 -4.92085e-18
16.6208 -1.00516 -4.92085e-18
16.672 -1.00516 -4.92085e-18
16.7234 -1.00516 -4.92085e-18
16.775 -1.00516 -4.92085e-18
16.8268 -1.00516 -4.92085e-18
16.8787 -1.00516 -4.92085e-18
16.9309 -1.00516 -4.92085e-18
16.9833 -1.00516 -4.92085e-18
17.0359 -1.00516 -4.92085e-18
17.0887 -1.00516 -4.92085e-18
17.1418 -1.00516 -4.92085e-18
17.195 -1.00516 -4.92085e-18
17.2485 -1.00516 -4.92085e-18
17.3022 -1.00516 -4.92085e-18
17.3562 -1.00516 -4.92085e-18
17.4104 -1.00516 -4.92085e-18
17.4648 -1.00516 -4.92085e-18
17.5195 -1.00516 -4.92085e-18
17.5744 -1.00516 -4.92085e-18
17.6296 -1.00516 -4.92085e-18
17.6851 -1.00516 -4.92085e-18
17.7408 -1.00516 -4.92085e-18
17.7969 -1.00516 -4.92085e-18
17.8532 -1.00516 -4.92085e-18
17.9098 -1.00516 -4.92085e-18
17.9667 -1.00516 -4.92085e-18
18.0239 -1.00516 -4.92085e-18
18.0815 -1.00516 -4.92085e-18
18.1393 -1.00516 -4.92085e-18
18.1975 -1.00516 -4.92085e-18
18.256 -1.00516 -4.92085e-18
18.3149 -1.00516 -4.92085e-18
18.3742 -1.00516 -4.92085e-18
18.4338 -1.00516 -4.92085e-18
18.4938 -1.00516 -4.92085e-18
18.5542 -1.00516 -4.92085e-18
18.615 -1.00516 -4.92085e-18
18.6762 -1.00516 -4.92085e-18
18.7379 -1.00516 -4.92085e-18
18.8 -1.00516 -4.92085e-18
18.8625 -1.00516 -4.92085e-18
18.9255 -1.00516 -4.92085e-18
18.9891 -1.00516 -4.92085e-18
19.0531 -1.00516 -4.92085e-18
19.1177 -1.00516 -4.92085e-18
19.1828 -1.00516 -4.92085e-18
19.2484 -1.00516 -4.92085e-18
19.3147 -1.00516 -4.92085e-18
19.3816 -1.00516 -4.92085e-18
19.4491 -1.00516 -4.92085e-18
19.5173 -1.00516 -4.92085e-18
19.5862 -1.00516 -4.92085e-18
19.6558 -1.00516 -4.92085e-18
19.7262 -1.00516 -4.92085e-18
19.7974 -1.00516 -4.92085e-18
19.8694 -1.00516 -4.92085e-18
19.9423 -1.00516 -4.92085e-18
20.0162 -1.00516 -4.92085e-18
20.091 -1.00516 -4.92085e-18
20.1669 -1.00516 -4.92085e-18
20.244 -1.00516 -4.92085e-18
20.3222 -1.00516 -4.92085e-18
20.4016 -1.00516 -4.92085e-18
20.4825 -1.00516 -4.92085e-18
20.5648 -1.00516 -4.92085e-18
20.6487 -1.00516 -4.92085e-18
20.7344 -1.00516 -4.92085e-18
20.8219 -1.00516 -4.92085e-18
20.9115 -1.00516 -4.92085e-18
21.0034 -1.00516 -4.92085e-18
21.0979 -1.00516 -4.92085e-18
21.1952 -1.00516 -4.92085e-18
21.2959 -1.00516 -4.92085e-18
21.4004 -1.00516 -4.92085e-18
21.5093 -1.00516 -4.92085e-18
21.6237 -1.00516 -4.92085e-18
21.7448 -1.00516 -4.92085e-18
21.8747 -1.00516 -4.92085e-18
22.0165 -1.00516 -4.92085e-18
22.1768 -1.00516 -4.92085e-18
22.3723 -1.00516 -4.92085e-18


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1Classic/SigmaATwoLoop.txt <==
-22.3723 0.0200833 -0.000883405
-22.1768 0.0196329 0.000443187
-22.0165 0.019512 -0.000450235
-21.8747 0.0193721 0.000352674
-21.7448 0.0192886 -0.000348773
-21.6237 0.0191901 0.000289999
-21.5093 0.0191155 -0.000306026
-21.4004 0.0190285 0.0002379
-21.2959 0.0189526 -0.000292847
-21.1952 0.0188626 0.000180621
-21.0979 0.0187707 -0.000315858
-21.0034 0.0186522 8.06369e-05
-20.9115 0.0185061 -0.000438132
-20.8219 0.0183029 -0.000181283
-20.7344 0.0180392 -0.000809468
-20.6487 0.0177085 -0.000680605
-20.5648 0.017352 -0.00118322
-20.4825 0.0170217 -0.000644409
-20.4016 0.0167841 -0.000504057
-20.3222 0.0166523 0.00031956
-20.244 0.0165957 5.85253e-05
-20.1669 0.01655 9.40926e-05
-20.091 0.0164933 -0.00036731
-20.0162 0.0164356 0.000155095
-19.9423 0.0163952 -3.39797e-06
-19.8694 0.0163553 0.000129598
-19.7974 0.0163095 -0.000243552
-19.7262 0.0162645 0.000205162
-19.6558 0.0162282 -6.26874e-05
-19.5862 0.0161865 7.9111e-05
-19.5173 0.0161438 -0.000127633
-19.4491 0.0161049 0.000216238
-19.3816 0.0160668 -0.000148774
-19.3147 0.0160238 0.000123298
-19.2484 0.0159857 -5.25462e-05
-19.1828 0.0159466 0.000123417
-19.1177 0.0159056 -0.000122121
-19.0531 0.0158662 0.000187152
-18.9891 0.0158279 -0.000117109
-18.9255 0.0157861 0.000131219
-18.8625 0.0157477 -5.76022e-05
-18.8 0.0157078 0.000116893
-18.7379 0.0156671 -8.58115e-05
-18.6762 0.0156278 0.000162353
-18.615 0.0155879 -0.000108689
-18.5542 0.0155467 0.000152652
-18.4938 0.0155078 -7.23477e-05
-18.4338 0.0154663 0.000118198
-18.3742 0.0154261 -5.54063e-05
-18.3149 0.0153857 0.00012827
-18.256 0.0153444 -7.8524e-05
-18.1975 0.0153037 0.000152276
-18.1393 0.0152628 -8.62525e-05
-18.0815 0.0152208 0.000144173
-18.0239 0.0151803 -6.41227e-05
-17.9667 0.0151379 0.00012277
-17.9098 0.0150965 -4.92289e-05
-17.8532 0.0150545 0.000122787
-17.7969 0.0150121 -5.83664e-05
-17.7408 0.01497 0.000138608
-17.6851 0.0149274 -6.96059e-05
-17.6296 0.0148844 0.000143866
-17.5744 0.014842 -6.36198e-05
-17.5195 0.0147982 0.000132863
-17.4648 0.0147555 -4.84164e-05
-17.4104 0.0147114 0.0001222
-17.3562 0.0146678 -4.17833e-05
-17.3022 0.0146238 0.000124317
-17.2485 0.0145794 -4.72555e-05
-17.195 0.0145351 0.000133943
-17.1418 0.0144903 -5.37629e-05
-17.0887 0.0144452 0.000138617
-17.0359 0.0144003 -5.15737e-05
-16.9833 0.0143544 0.000133962
-16.9309 0.0143092 -4.22424e-05
-16.8787 0.0142628 0.000126208
-16.8268 0.0142168 -3.4254e-05
-16.775 0.0141702 0.000123419
-16.7234 0.0141234 -3.30888e-05
-16.672 0.0140765 0.000127358
-16.6208 0.014029 -3.68024e-05
-16.5697 0.0139815 0.000133344
-16.5189 0.0139336 -3.94912e-05
-16.4682 0.0138854 0.000135859
-16.4177 0.0138371 -3.72963e-05
-16.3674 0.013788 0.000133414
-16.3172 0.0137393 -3.11568e-05
-16.2672 0.0136896 0.000128877
-16.2174 0.0136402 -2.50021e-05
-16.1677 0.01359 0.000126266
-16.1182 0.0135398 -2.20688e-05
-16.0689 0.0134892 0.000127452
-16.0197 0.0134382 -2.26331e-05
-15.9706 0.013387 0.000131243
-15.9217 0.0133353 -2.44269e-05
-15.873 0.0132833 0.000134854
-15.8243 0.0132311 -2.47307e-05
-15.7759 0.0131783 0.000136133
-15.7276 0.0131255 -2.22859e-05
-15.6794 0.0130719 0.000134848
-15.6313 0.0130184 -1.7819e-05
-15.5834 0.0129641 0.00013246
-15.5356 0.0129098 -1.31986e-05
-15.488 0.0128548 0.000130896
-15.4404 0.0127998 -1.0083e-05
-15.393 0.0127441 0.00013131
-15.3458 0.0126881 -8.9877e-06
-15.2986 0.0126318 0.000133565
-15.2516 0.012575 -9.20477e-06
-15.2047 0.0125178 0.000136547
-15.1579 0.0124602 -9.41495e-06
-15.1112 0.0124022 0.000138945
-15.0647 0.0123439 -8.49914e-06
-15.0182 0.012285 0.000139974
-14.9719 0.0122258 -6.07865e-06
-14.9257 0.012166 0.000139679
-14.8796 0.012106 -2.57336e-06
-14.8336 0.0120453 0.000138769
-14.7877 0.0119844 1.14103e-06
-14.7419 0.0119228 0.000138162
-14.6962 0.011861 4.22345e-06
-14.6506 0.0117985 0.00013853
-14.6052 0.0117357 6.24597e-06
-14.5598 0.0116724 0.000140031
-14.5145 0.0116085 7.31519e-06
-14.4693 0.0115442 0.000142332
-14.4243 0.0114794 7.93915e-06
-14.3793 0.0114141 0.000144827
-14.3344 0.0113483 8.75072e-06
-14.2896 0.0112819 0.000146931
-14.2449 0.0112152 1.02315e-05
-14.2003 0.0111477 0.000148312
-14.1558 0.0110799 1.25466e-05
-14.1113 0.0110114 0.00014898
-14.067 0.0109425 1.55315e-05
-14.0227 0.0108729 0.00014923
-13.9786 0.0108029 1.88052e-05
-13.9345 0.0107322 0.000149489
-13.8905 0.010661 2.19415e-05
-13.8466 0.0105892 0.000150147
-13.8028 0.0105169 2.46271e-05
-13.759 0.0104438 0.000151424
-13.7153 0.0103703 2.67524e-05
-13.6718 0.0102961 0.000153323
-13.6283 0.0102213 2.84188e-05
-13.5848 0.0101459 0.00015566
-13.5415 0.0100699 2.98754e-05
-13.4982 0.00999323 0.000158152
-13.455 0.00991591 3.14195e-05
-13.4119 0.00983793 0.000160519
-13.3689 0.00975933 3.32987e-05
-13.3259 0.00967999 0.000162569
-13.283 0.00960008 3.56445e-05
-13.2402 0.00951933 0.000164243
-13.1974 0.00943807 3.84503e-05
-13.1547 0.00935591 0.000165615
-13.1121 0.00927325 4.15933e-05
-13.0696 0.00918965 0.00016685
-13.0271 0.00910553 4.48853e-05
-12.9847 0.00902048 0.000168151
-12.9424 0.00893485 4.81322e-05
-12.9001 0.00884831 0.000169699
-12.8579 0.00876113 5.11875e-05
-12.8158 0.00867308 0.000171606
-12.7737 0.0085843 5.39836e-05
-12.7317 0.00849469 0.000173901
-12.6898 0.00840428 5.65388e-05
-12.6479 0.00831306 0.000176531
-12.6061 0.00822099 5.89426e-05
-12.5643 0.0081281 0.000179387
-12.5226 0.00803434 6.13258e-05
-12.481 0.00793973 0.000182335
-12.4394 0.00784425 6.38249e-05
-12.3979 0.00774786 0.000185254
-12.3565 0.00765062 6.65515e-05
-12.3151 0.0075524 0.000188057
-12.2738 0.00745335 6.95713e-05
-12.2325 0.00735326 0.000190711
-12.1913 0.00725235 7.28963e-05
-12.1501 0.00715033 0.000193236
-12.109 0.0070475 7.64892e-05
-12.068 0.00694352 0.000195695
-12.027 0.00683871 8.02784e-05
-11.986 0.00673273 0.000198175
-11.9452 0.00662587 8.41766e-05
-11.9043 0.00651783 0.000200771
-11.8636 0.00640886 8.81008e-05
-11.8228 0.00629871 0.000203564
-11.7822 0.00618758 9.19882e-05
-11.7415 0.00607526 0.000206609
-11.701 0.0059619 9.58064e-05
-11.6605 0.00584736 0.00020993
-11.62 0.0057317 9.95561e-05
-11.5796 0.00561487 0.000213517
-11.5392 0.00549686 0.000103268
-11.4989 0.00537766 0.000217336
-11.4587 0.00525725 0.000106996
-11.4184 0.00513561 0.000221336
-11.3783 0.00501272 0.000110802
-11.3381 0.00488856 0.00022546
-11.2981 0.00476313 0.000114752
-11.2581 0.00463638 0.000229656
-11.2181 0.00450834 0.000118899
-11.1781 0.00437892 0.000233888
-11.1383 0.0042482 0.000123283
-11.0984 0.00411601 0.000238138
-11.0586 0.00398253 0.000127921
-11.0189 0.00384752 0.000242406
-10.9792 0.00371118 0.000132813
-10.9395 0.00357325 0.000246714
-10.8999 0.00343397 0.000137942
-10.8603 0.00329305 0.000251097
-10.8208 0.00315073 0.00014328
-10.7813 0.00300673 0.000255599
-10.7418 0.00286127 0.000148793
-10.7024 0.0027141 0.000260267
-10.6631 0.00256541 0.000154449
-10.6238 0.00241497 0.000265143
-10.5845 0.00226294 0.000160222
-10.5452 0.00210914 0.000270264
-10.506 0.00195366 0.000166096
-10.4669 0.00179638 0.000275655
-10.4278 0.00163735 0.000172066
-10.3887 0.00147649 0.000281329
-10.3496 0.0013138 0.000178142
-10.3106 0.00114923 0.00028729
-10.2717 0.000982766 0.000184342
-10.2328 0.000814368 0.000293532
-10.1939 0.000644009 0.000190695
-10.155 0.000471655 0.00030004
-10.1162 0.000297278 0.000197234
-10.0774 0.000120833 0.0003068
-10.0387 -5.76912e-05 0.000203997
-10 -0.000238365 0.000313796
-9.96134 -0.000421173 0.000211017
-9.92271 -0.000606218 0.000321016
-9.88412 -0.000793452 0.000218329
-9.84557 -0.000983018 0.000328452
-9.80704 -0.00117483 0.000225958
-9.76856 -0.00136907 0.000336106
-9.73011 -0.00156561 0.000233927
-9.69169 -0.00176469 0.000343984
-9.65331 -0.00196613 0.000242251
-9.61496 -0.0021702 0.000352102
-9.57664 -0.00237672 0.000250938
-9.53836 -0.00258596 0.000360483
-9.50011 -0.00279774 0.000259994
-9.46189 -0.00301233 0.000369154
-9.42371 -0.00322956 0.000269421
-9.38556 -0.00344969 0.000378147
-9.34744 -0.00367256 0.000279218
-9.30935 -0.00389842 0.000387496
-9.2713 -0.00412714 0.000289388
-9.23327 -0.00435896 0.000397235
-9.19528 -0.00459375 0.000299933
-9.15732 -0.00483173 0.0004074
-9.11939 -0.00507281 0.000310861
-9.08149 -0.00531718 0.000418021
-9.04362 -0.00556479 0.000322183
-9.00578 -0.0058158 0.000429131
-8.96797 -0.00607018 0.000333916
-8.93019 -0.00632808 0.000440756
-8.89244 -0.0065895 0.000346082
-8.85471 -0.00685455 0.000452923
-8.81702 -0.00712327 0.000358709
-8.77936 -0.00739577 0.000465654
-8.74172 -0.00767207 0.000371829
-8.70412 -0.0079523 0.000478972
-8.66654 -0.00823649 0.000385479
-8.62899 -0.00852476 0.0004929
-8.59146 -0.00881715 0.000399701
-8.55397 -0.00911379 0.000507459
-8.5165 -0.0094147 0.00041454
-8.47906 -0.00972006 0.000522675
-8.44165 -0.0100298 0.00043004
-8.40426 -0.0103443 0.000538576
-8.3669 -0.0106633 0.000446253
-8.32956 -0.0109872 0.000555191
-8.29226 -0.0113159 0.000463228
-8.25497 -0.0116496 0.000572556
-8.21772 -0.0119883 0.000481016
-8.18049 -0.0123323 0.000590712
-8.14328 -0.0126815 0.000499673
-8.1061 -0.0130362 0.000609704
-8.06895 -0.0133963 0.000519251
-8.03182 -0.0137622 0.000629586
-7.99471 -0.0141337 0.000539808
-7.95763 -0.0145113 0.000650414
-7.92058 -0.0148948 0.000561402
-7.88355 -0.0152845 0.000672255
-7.84654 -0.0156805 0.000584096
-7.80955 -0.016083 0.000695178
-7.77259 -0.016492 0.000607955
-7.73566 -0.0169079 0.000719263
-7.69874 -0.0173305 0.00063305
-7.66185 -0.0177604 0.000744594
-7.62498 -0.0181973 0.000659458
-7.58814 -0.0186418 0.000771262
-7.55132 -0.0190937 0.00068726
-7.51452 -0.0195536 0.000799369
-7.47774 -0.0200212 0.000716547
-7.44099 -0.0204971 0.000829019
-7.40425 -0.0209813 0.00074742
-7.36754 -0.0214741 0.00086033
-7.33085 -0.0219755 0.000779986
-7.29418 -0.0224861 0.000893424
-7.25754 -0.0230057 0.000814368
-7.22091 -0.0235349 0.000928437
-7.18431 -0.0240737 0.000850697
-7.14772 -0.0246226 0.000965514
-7.11116 -0.0251815 0.000889122
-7.07462 -0.025751 0.00100481
-7.0381 -0.0263311 0.000929803
-7.00159 -0.0269224 0.0010465
-6.96511 -0.0275249 0.00097292
-6.92865 -0.0281391 0.00109077
-6.89221 -0.0287652 0.00101867
-6.85579 -0.0294037 0.00113782
-6.81938 -0.0300547 0.00106727
-6.783 -0.0307188 0.00118788
-6.74664 -0.0313961 0.00111897
-6.71029 -0.0320873 0.0012412
-6.67397 -0.0327925 0.00117402
-6.63766 -0.0335123 0.00129805
-6.60137 -0.034247 0.00123273
-6.5651 -0.0349973 0.00135872
-6.52885 -0.0357632 0.00129541
-6.49262 -0.0365457 0.00142357
-6.4564 -0.0373449 0.00136244
-6.42021 -0.0381616 0.00149296
-6.38403 -0.038996 0.00143421
-6.34786 -0.0398492 0.0015673
-6.31172 -0.0407211 0.00151117
-6.27559 -0.041613 0.00164707
-6.23949 -0.0425249 0.00159381
-6.20339 -0.0434581 0.00173278
-6.16732 -0.0444126 0.00168271
-6.13126 -0.0453899 0.00182503
-6.09522 -0.0463899 0.00177848
-6.05919 -0.0474143 0.00192448
-6.02319 -0.048463 0.00188184
-5.9872 -0.0495378 0.00203186
-5.95122 -0.0506387 0.00199357
-5.91526 -0.0517674 0.00214803
-5.87932 -0.0529243 0.00211457
-5.84339 -0.054111 0.00227394
-5.80748 -0.055328 0.00224588
-5.77158 -0.0565771 0.00241068
-5.7357 -0.0578587 0.00238864
-5.69984 -0.059175 0.0025595
-5.66399 -0.0605264 0.0025442
-5.62815 -0.0619152 0.00272181
-5.59233 -0.0633419 0.00271406
-5.55653 -0.064809 0.00289926
-5.52074 -0.0663173 0.00289999
-5.48497 -0.0678693 0.00309373
-5.4492 -0.069466 0.003104
-5.41346 -0.0711102 0.00330739
-5.37773 -0.0728031 0.00332844
-5.34201 -0.0745476 0.00354278
-5.30631 -0.0763452 0.00357605
-5.27062 -0.0781992 0.00380286
-5.23494 -0.0801112 0.00385001
-5.19928 -0.082085 0.00409109
-5.16363 -0.0841222 0.00415408
-5.128 -0.0862273 0.00441155
-5.09237 -0.0884021 0.00449268
-5.05677 -0.0906516 0.00476907
-5.02117 -0.092978 0.00487108
-4.98559 -0.0953868 0.00516938
-4.95002 -0.0978807 0.00529555
-4.91446 -0.100466 0.00561936
-4.87892 -0.103146 0.00577362
-4.84339 -0.105926 0.00612729
-4.80787 -0.108813 0.0063144
-4.77237 -0.111812 0.00670318
-4.73687 -0.11493 0.00692893
-4.70139 -0.118174 0.00735929
-4.66592 -0.12155 0.00763079
-4.63046 -0.125069 0.00811067
-4.59502 -0.128738 0.00843672
-4.55958 -0.132568 0.00897596
-4.52416 -0.136568 0.00936754
-4.48875 -0.140751 0.0099785
-4.45335 -0.145128 0.0104494
-4.41797 -0.149714 0.0111477
-4.38259 -0.154522 0.0117157
-4.34722 -0.159572 0.0125213
-4.31187 -0.164878 0.0132088
-4.27653 -0.170464 0.0141476
-4.24119 -0.176348 0.0149842
-4.20587 -0.182559 0.01609
-4.17056 -0.189119 0.0171146
-4.13526 -0.196064 0.0184323
-4.09997 -0.203422 0.0196969
-4.06469 -0.211235 0.0212872
-4.02942 -0.219543 0.0228626
-3.99416 -0.228396 0.0248086
-3.95891 -0.237846 0.026793
-3.92367 -0.247957 0.029211
-3.88844 -0.258794 0.031743
-3.85322 -0.270443 0.0347993
-3.81801 -0.282989 0.0380792
-3.7828 -0.296543 0.042017
-3.74761 -0.31122 0.0463423
-3.71243 -0.327166 0.0515278
-3.67726 -0.344537 0.0573529
-3.64209 -0.36353 0.0643547
-3.60694 -0.384358 0.0723975
-3.57179 -0.407286 0.0821312
-3.53665 -0.432606 0.093571
-3.50152 -0.460675 0.107572
-3.4664 -0.491883 0.124432
-3.43129 -0.526688 0.145399
-3.39619 -0.565564 0.171323
-3.36109 -0.608998 0.20424
-3.32601 -0.657358 0.246129
-3.29093 -0.710725 0.300648
-3.25586 -0.76841 0.372081
-3.2208 -0.82812 0.467243
-3.18574 -0.88416 0.594328
-3.1507 -0.924333 0.763661
-3.11566 -0.925153 0.982393
-3.08063 -0.848484 1.24474
-3.0456 -0.650778 1.51036
-3.01059 -0.3217 1.6963
-2.97558 0.071444 1.71972
-2.94058 0.413614 1.57758
-2.90558 0.635698 1.34707
-2.87059 0.743041 1.10862
-2.83561 0.773018 0.902031
-2.80064 0.760079 0.736916
-2.76567 0.726475 0.608582
-2.73071 0.684636 0.509839
-2.69576 0.640911 0.433223
-2.66081 0.598371 0.373526
-2.62587 0.558326 0.326177
-2.59094 0.52124 0.288501
-2.55601 0.487125 0.257882
-2.52109 0.455817 0.233067
-2.48617 0.427051 0.212464
-2.45126 0.40056 0.195554
-2.41636 0.376066 0.181272
-2.38146 0.353323 0.169482
-2.34657 0.332097 0.159402
-2.31168 0.312189 0.151103
-2.2768 0.29341 0.143963
-2.24192 0.275601 0.138171
-2.20705 0.258609 0.133199
-2.17219 0.242305 0.129309
-2.13733 0.226564 0.126033
-2.10247 0.211277 0.123676
-2.06762 0.196336 0.121812
-2.03278 0.181644 0.120782
-1.99794 0.167102 0.120186
-1.9631 0.15262 0.120392
-1.92827 0.138102 0.121029
-1.89345 0.123456 0.122489
-1.85862 0.108582 0.124428
-1.82381 0.0933809 0.127265
-1.78899 0.0777435 0.130689
-1.75419 0.0615552 0.135159
-1.71938 0.0446883 0.140407
-1.68458 0.0270056 0.146945
-1.64979 0.00835228 0.154576
-1.61499 -0.0114412 0.163896
-1.58021 -0.0325662 0.174821
-1.54542 -0.0552325 0.188092
-1.51064 -0.0796723 0.203817
-1.47586 -0.106133 0.222997
-1.44109 -0.134867 0.24609
-1.40632 -0.166106 0.274577
-1.37155 -0.20001 0.309584
-1.33679 -0.236559 0.353518
-1.30203 -0.275352 0.40879
-1.26727 -0.315212 0.479567
-1.23251 -0.353436 0.570551
-1.19776 -0.384406 0.68854
-1.16301 -0.397203 0.840192
-1.12827 -0.372153 1.03034
-1.09352 -0.278372 1.25192
-1.05878 -0.0803464 1.47189
-1.02405 0.232823 1.61967
-0.989309 0.605089 1.61985
-0.954576 0.929357 1.46151
-0.919844 1.13489 1.21544
-0.885115 1.22298 0.963396
-0.850388 1.23236 0.749226
-0.815663 1.20036 0.581782
-0.78094 1.15092 0.455511
-0.746219 1.09683 0.360737
-0.711499 1.04418 0.289517
-0.676781 0.995522 0.235111
-0.642065 0.951691 0.193268
-0.60735 0.912715 0.160326
-0.572637 0.878281 0.134319
-0.537925 0.84796 0.113199
-0.503214 0.821301 0.0961264
-0.468504 0.797888 0.0818427
-0.433796 0.777346 0.0700589
-0.399089 0.759352 0.0599089
-0.364382 0.743628 0.0513846
-0.329676 0.729941 0.0438238
-0.294972 0.718092 0.0373673
-0.260267 0.707916 0.0314635
-0.225564 0.699277 0.0263356
-0.190861 0.692061 0.0214941
-0.156158 0.686178 0.0172083
-0.121456 0.681554 0.013024
-0.0867541 0.678133 0.00923671
-0.0520524 0.675875 0.00541103
-0.0173508 0.674752 0.00185583
0.0173508 0.674752 -0.00185583
0.0520524 0.675875 -0.00541103
0.0867541 0.678133 -0.00923671
0.121456 0.681554 -0.013024
0.156158 0.686178 -0.0172083
0.190861 0.692061 -0.0214941
0.225564 0.699277 -0.0263356
0.260267 0.707916 -0.0314635
0.294972 0.718092 -0.0373673
0.329676 0.729941 -0.0438238
0.364382 0.743628 -0.0513846
0.399089 0.759352 -0.0599089
0.433796 0.777346 -0.0700589
0.468504 0.797888 -0.0818427
0.503214 0.821301 -0.0961264
0.537925 0.84796 -0.113199
0.572637 0.878281 -0.134319
0.60735 0.912715 -0.160326
0.642065 0.951691 -0.193268
0.676781 0.995522 -0.235111
0.711499 1.04418 -0.289517
0.746219 1.09683 -0.360737
0.78094 1.15092 -0.455511
0.815663 1.20036 -0.581782
0.850388 1.23236 -0.749226
0.885115 1.22298 -0.963396
0.919844 1.13489 -1.21544
0.954576 0.929357 -1.46151
0.989309 0.605089 -1.61985
1.02405 0.232823 -1.61967
1.05878 -0.0803464 -1.47189
1.09352 -0.278372 -1.25192
1.12827 -0.372153 -1.03034
1.16301 -0.397203 -0.840192
1.19776 -0.384406 -0.68854
1.23251 -0.353436 -0.570551
1.26727 -0.315212 -0.479567
1.30203 -0.275352 -0.40879
1.33679 -0.236559 -0.353518
1.37155 -0.20001 -0.309584
1.40632 -0.166106 -0.274577
1.44109 -0.134867 -0.24609
1.47586 -0.106133 -0.222997
1.51064 -0.0796723 -0.203817
1.54542 -0.0552325 -0.188092
1.58021 -0.0325662 -0.174821
1.61499 -0.0114412 -0.163896
1.64979 0.00835228 -0.154576
1.68458 0.0270056 -0.146945
1.71938 0.0446883 -0.140407
1.75419 0.0615552 -0.135159
1.78899 0.0777435 -0.130689
1.82381 0.0933809 -0.127265
1.85862 0.108582 -0.124428
1.89345 0.123456 -0.122489
1.92827 0.138102 -0.121029
1.9631 0.15262 -0.120392
1.99794 0.167102 -0.120186
2.03278 0.181644 -0.120782
2.06762 0.196336 -0.121812
2.10247 0.211277 -0.123676
2.13733 0.226564 -0.126033
2.17219 0.242305 -0.129309
2.20705 0.258609 -0.133199
2.24192 0.275601 -0.138171
2.2768 0.29341 -0.143963
2.31168 0.312189 -0.151103
2.34657 0.332097 -0.159402
2.38146 0.353323 -0.169482
2.41636 0.376066 -0.181272
2.45126 0.40056 -0.195554
2.48617 0.427051 -0.212464
2.52109 0.455817 -0.233067
2.55601 0.487125 -0.257882
2.59094 0.52124 -0.288501
2.62587 0.558326 -0.326177
2.66081 0.598371 -0.373526
2.69576 0.640911 -0.433223
2.73071 0.684636 -0.509839
2.76567 0.726475 -0.608582
2.80064 0.760079 -0.736916
2.83561 0.773018 -0.902031
2.87059 0.743041 -1.10862
2.90558 0.635698 -1.34707
2.94058 0.413614 -1.57758
2.97558 0.071444 -1.71972
3.01059 -0.3217 -1.6963
3.0456 -0.650778 -1.51036
3.08063 -0.848484 -1.24474
3.11566 -0.925153 -0.982393
3.1507 -0.924333 -0.763661
3.18574 -0.88416 -0.594328
3.2208 -0.82812 -0.467243
3.25586 -0.76841 -0.372081
3.29093 -0.710725 -0.300648
3.32601 -0.657358 -0.246129
3.36109 -0.608998 -0.20424
3.39619 -0.565564 -0.171323
3.43129 -0.526688 -0.145399
3.4664 -0.491883 -0.124432
3.50152 -0.460675 -0.107572
3.53665 -0.432606 -0.093571
3.57179 -0.407286 -0.0821312
3.60694 -0.384358 -0.0723975
3.64209 -0.36353 -0.0643547
3.67726 -0.344537 -0.0573529
3.71243 -0.327166 -0.0515278
3.74761 -0.31122 -0.0463423
3.7828 -0.296543 -0.042017
3.81801 -0.282989 -0.0380792
3.85322 -0.270443 -0.0347993
3.88844 -0.258794 -0.031743
3.92367 -0.247957 -0.029211
3.95891 -0.237846 -0.026793
3.99416 -0.228396 -0.0248086
4.02942 -0.219543 -0.0228626
4.06469 -0.211235 -0.0212872
4.09997 -0.203422 -0.0196969
4.13526 -0.196064 -0.0184323
4.17056 -0.189119 -0.0171146
4.20587 -0.182559 -0.01609
4.24119 -0.176348 -0.0149842
4.27653 -0.170464 -0.0141476
4.31187 -0.164878 -0.0132088
4.34722 -0.159572 -0.0125213
4.38259 -0.154522 -0.0117157
4.41797 -0.149714 -0.0111477
4.45335 -0.145128 -0.0104494
4.48875 -0.140751 -0.0099785
4.52416 -0.136568 -0.00936754
4.55958 -0.132568 -0.00897596
4.59502 -0.128738 -0.00843672
4.63046 -0.125069 -0.00811067
4.66592 -0.12155 -0.00763079
4.70139 -0.118174 -0.00735929
4.73687 -0.11493 -0.00692893
4.77237 -0.111812 -0.00670318
4.80787 -0.108813 -0.0063144
4.84339 -0.105926 -0.00612729
4.87892 -0.103146 -0.00577362
4.91446 -0.100466 -0.00561936
4.95002 -0.0978807 -0.00529555
4.98559 -0.0953868 -0.00516938
5.02117 -0.092978 -0.00487108
5.05677 -0.0906516 -0.00476907
5.09237 -0.0884021 -0.00449268
5.128 -0.0862273 -0.00441155
5.16363 -0.0841222 -0.00415408
5.19928 -0.082085 -0.00409109
5.23494 -0.0801112 -0.00385001
5.27062 -0.0781992 -0.00380286
5.30631 -0.0763452 -0.00357605
5.34201 -0.0745476 -0.00354278
5.37773 -0.0728031 -0.00332844
5.41346 -0.0711102 -0.00330739
5.4492 -0.069466 -0.003104
5.48497 -0.0678693 -0.00309373
5.52074 -0.0663173 -0.00289999
5.55653 -0.064809 -0.00289926
5.59233 -0.0633419 -0.00271406
5.62815 -0.0619152 -0.00272181
5.66399 -0.0605264 -0.0025442
5.69984 -0.059175 -0.0025595
5.7357 -0.0578587 -0.00238864
5.77158 -0.0565771 -0.00241068
5.80748 -0.055328 -0.00224588
5.84339 -0.054111 -0.00227394
5.87932 -0.0529243 -0.00211457
5.91526 -0.0517674 -0.00214803
5.95122 -0.0506387 -0.00199357
5.9872 -0.0495378 -0.00203186
6.02319 -0.048463 -0.00188184
6.05919 -0.0474143 -0.00192448
6.09522 -0.0463899 -0.00177848
6.13126 -0.0453899 -0.00182503
6.16732 -0.0444126 -0.00168271
6.20339 -0.0434581 -0.00173278
6.23949 -0.0425249 -0.00159381
6.27559 -0.041613 -0.00164707
6.31172 -0.0407211 -0.00151117
6.34786 -0.0398492 -0.0015673
6.38403 -0.038996 -0.00143421
6.42021 -0.0381616 -0.00149296
6.4564 -0.0373449 -0.00136244
6.49262 -0.0365457 -0.00142357
6.52885 -0.0357632 -0.00129541
6.5651 -0.0349973 -0.00135872
6.60137 -0.034247 -0.00123273
6.63766 -0.0335123 -0.00129805
6.67397 -0.0327925 -0.00117402
6.71029 -0.0320873 -0.0012412
6.74664 -0.0313961 -0.00111897
6.783 -0.0307188 -0.00118788
6.81938 -0.0300547 -0.00106727
6.85579 -0.0294037 -0.00113782
6.89221 -0.0287652 -0.00101867
6.92865 -0.0281391 -0.00109077
6.96511 -0.0275249 -0.00097292
7.00159 -0.0269224 -0.0010465
7.0381 -0.0263311 -0.000929803
7.07462 -0.025751 -0.00100481
7.11116 -0.0251815 -0.000889122
7.14772 -0.0246226 -0.000965514
7.18431 -0.0240737 -0.000850697
7.22091 -0.0235349 -0.000928437
7.25754 -0.0230057 -0.000814368
7.29418 -0.0224861 -0.000893424
7.33085 -0.0219755 -0.000779986
7.36754 -0.0214741 -0.00086033
7.40425 -0.0209813 -0.00074742
7.44099 -0.0204971 -0.000829019
7.47774 -0.0200212 -0.000716547
7.51452 -0.0195536 -0.000799369
7.55132 -0.0190937 -0.00068726
7.58814 -0.0186418 -0.000771262
7.62498 -0.0181973 -0.000659458
7.66185 -0.0177604 -0.000744594
7.69874 -0.0173305 -0.00063305
7.73566 -0.0169079 -0.000719263
7.77259 -0.016492 -0.000607955
7.80955 -0.016083 -0.000695178
7.84654 -0.0156805 -0.000584096
7.88355 -0.0152845 -0.000672255
7.92058 -0.0148948 -0.000561402
7.95763 -0.0145113 -0.000650414
7.99471 -0.0141337 -0.000539808
8.03182 -0.0137622 -0.000629586
8.06895 -0.0133963 -0.000519251
8.1061 -0.0130362 -0.000609704
8.14328 -0.0126815 -0.000499673
8.18049 -0.0123323 -0.000590712
8.21772 -0.0119883 -0.000481016
8.25497 -0.0116496 -0.000572556
8.29226 -0.0113159 -0.000463228
8.32956 -0.0109872 -0.000555191
8.3669 -0.0106633 -0.000446253
8.40426 -0.0103443 -0.000538576
8.44165 -0.0100298 -0.00043004
8.47906 -0.00972006 -0.000522675
8.5165 -0.0094147 -0.00041454
8.55397 -0.00911379 -0.000507459
8.59146 -0.00881715 -0.000399701
8.62899 -0.00852476 -0.0004929
8.66654 -0.00823649 -0.000385479
8.70412 -0.0079523 -0.000478972
8.74172 -0.00767207 -0.000371829
8.77936 -0.00739577 -0.000465654
8.81702 -0.00712327 -0.000358709
8.85471 -0.00685455 -0.000452923
8.89244 -0.0065895 -0.000346082
8.93019 -0.00632808 -0.000440756
8.96797 -0.00607018 -0.000333916
9.00578 -0.0058158 -0.000429131
9.04362 -0.00556479 -0.000322183
9.08149 -0.00531718 -0.000418021
9.11939 -0.00507281 -0.000310861
9.15732 -0.00483173 -0.0004074
9.19528 -0.00459375 -0.000299933
9.23327 -0.00435896 -0.000397235
9.2713 -0.00412714 -0.000289388
9.30935 -0.00389842 -0.000387496
9.34744 -0.00367256 -0.000279218
9.38556 -0.00344969 -0.000378147
9.42371 -0.00322956 -0.000269421
9.46189 -0.00301233 -0.000369154
9.50011 -0.00279774 -0.000259994
9.53836 -0.00258596 -0.000360483
9.57664 -0.00237672 -0.000250938
9.61496 -0.0021702 -0.000352102
9.65331 -0.00196613 -0.000242251
9.69169 -0.00176469 -0.000343984
9.73011 -0.00156561 -0.000233927
9.76856 -0.00136907 -0.000336106
9.80704 -0.00117483 -0.000225958
9.84557 -0.000983018 -0.000328452
9.88412 -0.000793452 -0.000218329
9.92271 -0.000606218 -0.000321016
9.96134 -0.000421173 -0.000211017
10 -0.000238365 -0.000313796
10.0387 -5.76912e-05 -0.000203997
10.0774 0.000120833 -0.0003068
10.1162 0.000297278 -0.000197234
10.155 0.000471655 -0.00030004
10.1939 0.000644009 -0.000190695
10.2328 0.000814368 -0.000293532
10.2717 0.000982766 -0.000184342
10.3106 0.00114923 -0.00028729
10.3496 0.0013138 -0.000178142
10.3887 0.00147649 -0.000281329
10.4278 0.00163735 -0.000172066
10.4669 0.00179638 -0.000275655
10.506 0.00195366 -0.000166096
10.5452 0.00210914 -0.000270264
10.5845 0.00226294 -0.000160222
10.6238 0.00241497 -0.000265143
10.6631 0.00256541 -0.000154449
10.7024 0.0027141 -0.000260267
10.7418 0.00286127 -0.000148793
10.7813 0.00300673 -0.000255599
10.8208 0.00315073 -0.00014328
10.8603 0.00329305 -0.000251097
10.8999 0.00343397 -0.000137942
10.9395 0.00357325 -0.000246714
10.9792 0.00371118 -0.000132813
11.0189 0.00384752 -0.000242406
11.0586 0.00398253 -0.000127921
11.0984 0.00411601 -0.000238138
11.1383 0.0042482 -0.000123283
11.1781 0.00437892 -0.000233888
11.2181 0.00450834 -0.000118899
11.2581 0.00463638 -0.000229656
11.2981 0.00476313 -0.000114752
11.3381 0.00488856 -0.00022546
11.3783 0.00501272 -0.000110802
11.4184 0.00513561 -0.000221336
11.4587 0.00525725 -0.000106996
11.4989 0.00537766 -0.000217336
11.5392 0.00549686 -0.000103268
11.5796 0.00561487 -0.000213517
11.62 0.0057317 -9.95561e-05
11.6605 0.00584736 -0.00020993
11.701 0.0059619 -9.58064e-05
11.7415 0.00607526 -0.000206609
11.7822 0.00618758 -9.19882e-05
11.8228 0.00629871 -0.000203564
11.8636 0.00640886 -8.81008e-05
11.9043 0.00651783 -0.000200771
11.9452 0.00662587 -8.41766e-05
11.986 0.00673273 -0.000198175
12.027 0.00683871 -8.02784e-05
12.068 0.00694352 -0.000195695
12.109 0.0070475 -7.64892e-05
12.1501 0.00715033 -0.000193236
12.1913 0.00725235 -7.28963e-05
12.2325 0.00735326 -0.000190711
12.2738 0.00745335 -6.95713e-05
12.3151 0.0075524 -0.000188057
12.3565 0.00765062 -6.65515e-05
12.3979 0.00774786 -0.000185254
12.4394 0.00784425 -6.38249e-05
12.481 0.00793973 -0.000182335
12.5226 0.00803434 -6.13258e-05
12.5643 0.0081281 -0.000179387
12.6061 0.00822099 -5.89426e-05
12.6479 0.00831306 -0.000176531
12.6898 0.00840428 -5.65388e-05
12.7317 0.00849469 -0.000173901
12.7737 0.0085843 -5.39836e-05
12.8158 0.00867308 -0.000171606
12.8579 0.00876113 -5.11875e-05
12.9001 0.00884831 -0.000169699
12.9424 0.00893485 -4.81322e-05
12.9847 0.00902048 -0.000168151
13.0271 0.00910553 -4.48853e-05
13.0696 0.00918965 -0.00016685
13.1121 0.00927325 -4.15933e-05
13.1547 0.00935591 -0.000165615
13.1974 0.00943807 -3.84503e-05
13.2402 0.00951933 -0.000164243
13.283 0.00960008 -3.56445e-05
13.3259 0.00967999 -0.000162569
13.3689 0.00975933 -3.32987e-05
13.4119 0.00983793 -0.000160519
13.455 0.00991591 -3.14195e-05
13.4982 0.00999323 -0.000158152
13.5415 0.0100699 -2.98754e-05
13.5848 0.0101459 -0.00015566
13.6283 0.0102213 -2.84188e-05
13.6718 0.0102961 -0.000153323
13.7153 0.0103703 -2.67524e-05
13.759 0.0104438 -0.000151424
13.8028 0.0105169 -2.46271e-05
13.8466 0.0105892 -0.000150147
13.8905 0.010661 -2.19415e-05
13.9345 0.0107322 -0.000149489
13.9786 0.0108029 -1.88052e-05
14.0227 0.0108729 -0.00014923
14.067 0.0109425 -1.55315e-05
14.1113 0.0110114 -0.00014898
14.1558 0.0110799 -1.25466e-05
14.2003 0.0111477 -0.000148312
14.2449 0.0112152 -1.02315e-05
14.2896 0.0112819 -0.000146931
14.3344 0.0113483 -8.75072e-06
14.3793 0.0114141 -0.000144827
14.4243 0.0114794 -7.93915e-06
14.4693 0.0115442 -0.000142332
14.5145 0.0116085 -7.31519e-06
14.5598 0.0116724 -0.000140031
14.6052 0.0117357 -6.24597e-06
14.6506 0.0117985 -0.00013853
14.6962 0.011861 -4.22345e-06
14.7419 0.0119228 -0.000138162
14.7877 0.0119844 -1.14103e-06
14.8336 0.0120453 -0.000138769
14.8796 0.012106 2.57336e-06
14.9257 0.012166 -0.000139679
14.9719 0.0122258 6.07865e-06
15.0182 0.012285 -0.000139974
15.0647 0.0123439 8.49914e-06
15.1112 0.0124022 -0.000138945
15.1579 0.0124602 9.41495e-06
15.2047 0.0125178 -0.000136547
15.2516 0.012575 9.20477e-06
15.2986 0.0126318 -0.000133565
15.3458 0.0126881 8.9877e-06
15.393 0.0127441 -0.00013131
15.4404 0.0127998 1.0083e-05
15.488 0.0128548 -0.000130896
15.5356 0.0129098 1.31986e-05
15.5834 0.0129641 -0.00013246
15.6313 0.0130184 1.7819e-05
15.6794 0.0130719 -0.000134848
15.7276 0.0131255 2.22859e-05
15.7759 0.0131783 -0.000136133
15.8243 0.0132311 2.47307e-05
15.873 0.0132833 -0.000134854
15.9217 0.0133353 2.44269e-05
15.9706 0.013387 -0.000131243
16.0197 0.0134382 2.26331e-05
16.0689 0.0134892 -0.000127452
16.1182 0.0135398 2.20688e-05
16.1677 0.01359 -0.000126266
16.2174 0.0136402 2.50021e-05
16.2672 0.0136896 -0.000128877
16.3172 0.0137393 3.11568e-05
16.3674 0.013788 -0.000133414
16.4177 0.0138371 3.72963e-05
16.4682 0.0138854 -0.000135859
16.5189 0.0139336 3.94912e-05
16.5697 0.0139815 -0.000133344
16.6208 0.014029 3.68024e-05
16.672 0.0140765 -0.000127358
16.7234 0.0141234 3.30888e-05
16.775 0.0141702 -0.000123419
16.8268 0.0142168 3.4254e-05
16.8787 0.0142628 -0.000126208
16.9309 0.0143092 4.22424e-05
16.9833 0.0143544 -0.000133962
17.0359 0.0144003 5.15737e-05
17.0887 0.0144452 -0.000138617
17.1418 0.0144903 5.37629e-05
17.195 0.0145351 -0.000133943
17.2485 0.0145794 4.72555e-05
17.3022 0.0146238 -0.000124317
17.3562 0.0146678 4.17833e-05
17.4104 0.0147114 -0.0001222
17.4648 0.0147555 4.84164e-05
17.5195 0.0147982 -0.000132863
17.5744 0.014842 6.36198e-05
17.6296 0.0148844 -0.000143866
17.6851 0.0149274 6.96059e-05
17.7408 0.01497 -0.000138608
17.7969 0.0150121 5.83664e-05
17.8532 0.0150545 -0.000122787
17.9098 0.0150965 4.92289e-05
17.9667 0.0151379 -0.00012277
18.0239 0.0151803 6.41227e-05
18.0815 0.0152208 -0.000144173
18.1393 0.0152628 8.62525e-05
18.1975 0.0153037 -0.000152276
18.256 0.0153444 7.8524e-05
18.3149 0.0153857 -0.00012827
18.3742 0.0154261 5.54063e-05
18.4338 0.0154663 -0.000118198
18.4938 0.0155078 7.23477e-05
18.5542 0.0155467 -0.000152652
18.615 0.0155879 0.000108689
18.6762 0.0156278 -0.000162353
18.7379 0.0156671 8.58115e-05
18.8 0.0157078 -0.000116893
18.8625 0.0157477 5.76022e-05
18.9255 0.0157861 -0.000131219
18.9891 0.0158279 0.000117109
19.0531 0.0158662 -0.000187152
19.1177 0.0159056 0.000122121
19.1828 0.0159466 -0.000123417
19.2484 0.0159857 5.25462e-05
19.3147 0.0160238 -0.000123298
19.3816 0.0160668 0.000148774
19.4491 0.0161049 -0.000216238
19.5173 0.0161438 0.000127633
19.5862 0.0161865 -7.9111e-05
19.6558 0.0162282 6.26873e-05
19.7262 0.0162645 -0.000205162
19.7974 0.0163095 0.000243552
19.8694 0.0163553 -0.000129598
19.9423 0.0163952 3.39797e-06
20.0162 0.0164356 -0.000155095
20.091 0.0164933 0.00036731
20.1669 0.01655 -9.40926e-05
20.244 0.0165957 -5.85253e-05
20.3222 0.0166523 -0.00031956
20.4016 0.0167841 0.000504057
20.4825 0.0170217 0.000644409
20.5648 0.017352 0.00118322
20.6487 0.0177085 0.000680605
20.7344 0.0180392 0.000809468
20.8219 0.0183029 0.000181283
20.9115 0.0185061 0.000438132
21.0034 0.0186522 -8.06369e-05
21.0979 0.0187707 0.000315858
21.1952 0.0188626 -0.000180621
21.2959 0.0189526 0.000292847
21.4004 0.0190285 -0.0002379
21.5093 0.0191155 0.000306026
21.6237 0.0191901 -0.000289999
21.7448 0.0192886 0.000348773
21.8747 0.0193721 -0.000352674
22.0165 0.019512 0.000450235
22.1768 0.0196329 -0.000443187
22.3723 0.0200833 0.000883405


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1Classic/SigmaROneLoop.txt <==
-22.3723 -1.00516 -4.92085e-18
-22.1768 -1.00516 -4.92085e-18
-22.0165 -1.00516 -4.92085e-18
-21.8747 -1.00516 -4.92085e-18
-21.7448 -1.00516 -4.92085e-18
-21.6237 -1.00516 -4.92085e-18
-21.5093 -1.00516 -4.92085e-18
-21.4004 -1.00516 -4.92085e-18
-21.2959 -1.00516 -4.92085e-18
-21.1952 -1.00516 -4.92085e-18
-21.0979 -1.00516 -4.92085e-18
-21.0034 -1.00516 -4.92085e-18
-20.9115 -1.00516 -4.92085e-18
-20.8219 -1.00516 -4.92085e-18
-20.7344 -1.00516 -4.92085e-18
-20.6487 -1.00516 -4.92085e-18
-20.5648 -1.00516 -4.92085e-18
-20.4825 -1.00516 -4.92085e-18
-20.4016 -1.00516 -4.92085e-18
-20.3222 -1.00516 -4.92085e-18
-20.244 -1.00516 -4.92085e-18
-20.1669 -1.00516 -4.92085e-18
-20.091 -1.00516 -4.92085e-18
-20.0162 -1.00516 -4.92085e-18
-19.9423 -1.00516 -4.92085e-18
-19.8694 -1.00516 -4.92085e-18
-19.7974 -1.00516 -4.92085e-18
-19.7262 -1.00516 -4.92085e-18
-19.6558 -1.00516 -4.92085e-18
-19.5862 -1.00516 -4.92085e-18
-19.5173 -1.00516 -4.92085e-18
-19.4491 -1.00516 -4.92085e-18
-19.3816 -1.00516 -4.92085e-18
-19.3147 -1.00516 -4.92085e-18
-19.2484 -1.00516 -4.92085e-18
-19.1828 -1.00516 -4.92085e-18
-19.1177 -1.00516 -4.92085e-18
-19.0531 -1.00516 -4.92085e-18
-18.9891 -1.00516 -4.92085e-18
-18.9255 -1.00516 -4.92085e-18
-18.8625 -1.00516 -4.92085e-18
-18.8 -1.00516 -4.92085e-18
-18.7379 -1.00516 -4.92085e-18
-18.6762 -1.00516 -4.92085e-18
-18.615 -1.00516 -4.92085e-18
-18.5542 -1.00516 -4.92085e-18
-18.4938 -1.00516 -4.92085e-18
-18.4338 -1.00516 -4.92085e-18
-18.3742 -1.00516 -4.92085e-18
-18.3149 -1.00516 -4.92085e-18
-18.256 -1.00516 -4.92085e-18
-18.1975 -1.00516 -4.92085e-18
-18.1393 -1.00516 -4.92085e-18
-18.0815 -1.00516 -4.92085e-18
-18.0239 -1.00516 -4.92085e-18
-17.9667 -1.00516 -4.92085e-18
-17.9098 -1.00516 -4.92085e-18
-17.8532 -1.00516 -4.92085e-18
-17.7969 -1.00516 -4.92085e-18
-17.7408 -1.00516 -4.92085e-18
-17.6851 -1.00516 -4.92085e-18
-17.6296 -1.00516 -4.92085e-18
-17.5744 -1.00516 -4.92085e-18
-17.5195 -1.00516 -4.92085e-18
-17.4648 -1.00516 -4.92085e-18
-17.4104 -1.00516 -4.92085e-18
-17.3562 -1.00516 -4.92085e-18
-17.3022 -1.00516 -4.92085e-18
-17.2485 -1.00516 -4.92085e-18
-17.195 -1.00516 -4.92085e-18
-17.1418 -1.00516 -4.92085e-18
-17.0887 -1.00516 -4.92085e-18
-17.0359 -1.00516 -4.92085e-18
-16.9833 -1.00516 -4.92085e-18
-16.9309 -1.00516 -4.92085e-18
-16.8787 -1.00516 -4.92085e-18
-16.8268 -1.00516 -4.92085e-18
-16.775 -1.00516 -4.92085e-18
-16.7234 -1.00516 -4.92085e-18
-16.672 -1.00516 -4.92085e-18
-16.6208 -1.00516 -4.92085e-18
-16.5697 -1.00516 -4.92085e-18
-16.5189 -1.00516 -4.92085e-18
-16.4682 -1.00516 -4.92085e-18
-16.4177 -1.00516 -4.92085e-18
-16.3674 -1.00516 -4.92085e-18
-16.3172 -1.00516 -4.92085e-18
-16.2672 -1.00516 -4.92085e-18
-16.2174 -1.00516 -4.92085e-18
-16.1677 -1.00516 -4.92085e-18
-16.1182 -1.00516 -4.92085e-18
-16.0689 -1.00516 -4.92085e-18
-16.0197 -1.00516 -4.92085e-18
-15.9706 -1.00516 -4.92085e-18
-15.9217 -1.00516 -4.92085e-18
-15.873 -1.00516 -4.92085e-18
-15.8243 -1.00516 -4.92085e-18
-15.7759 -1.00516 -4.92085e-18
-15.7276 -1.00516 -4.92085e-18
-15.6794 -1.00516 -4.92085e-18
-15.6313 -1.00516 -4.92085e-18
-15.5834 -1.00516 -4.92085e-18
-15.5356 -1.00516 -4.92085e-18
-15.488 -1.00516 -4.92085e-18
-15.4404 -1.00516 -4.92085e-18
-15.393 -1.00516 -4.92085e-18
-15.3458 -1.00516 -4.92085e-18
-15.2986 -1.00516 -4.92085e-18
-15.2516 -1.00516 -4.92085e-18
-15.2047 -1.00516 -4.92085e-18
-15.1579 -1.00516 -4.92085e-18
-15.1112 -1.00516 -4.92085e-18
-15.0647 -1.00516 -4.92085e-18
-15.0182 -1.00516 -4.92085e-18
-14.9719 -1.00516 -4.92085e-18
-14.9257 -1.00516 -4.92085e-18
-14.8796 -1.00516 -4.92085e-18
-14.8336 -1.00516 -4.92085e-18
-14.7877 -1.00516 -4.92085e-18
-14.7419 -1.00516 -4.92085e-18
-14.6962 -1.00516 -4.92085e-18
-14.6506 -1.00516 -4.92085e-18
-14.6052 -1.00516 -4.92085e-18
-14.5598 -1.00516 -4.92085e-18
-14.5145 -1.00516 -4.92085e-18
-14.4693 -1.00516 -4.92085e-18
-14.4243 -1.00516 -4.92085e-18
-14.3793 -1.00516 -4.92085e-18
-14.3344 -1.00516 -4.92085e-18
-14.2896 -1.00516 -4.92085e-18
-14.2449 -1.00516 -4.92085e-18
-14.2003 -1.00516 -4.92085e-18
-14.1558 -1.00516 -4.92085e-18
-14.1113 -1.00516 -4.92085e-18
-14.067 -1.00516 -4.92085e-18
-14.0227 -1.00516 -4.92085e-18
-13.9786 -1.00516 -4.92085e-18
-13.9345 -1.00516 -4.92085e-18
-13.8905 -1.00516 -4.92085e-18
-13.8466 -1.00516 -4.92085e-18
-13.8028 -1.00516 -4.92085e-18
-13.759 -1.00516 -4.92085e-18
-13.7153 -1.00516 -4.92085e-18
-13.6718 -1.00516 -4.92085e-18
-13.6283 -1.00516 -4.92085e-18
-13.5848 -1.00516 -4.92085e-18
-13.5415 -1.00516 -4.92085e-18
-13.4982 -1.00516 -4.92085e-18
-13.455 -1.00516 -4.92085e-18
-13.4119 -1.00516 -4.92085e-18
-13.3689 -1.00516 -4.92085e-18
-13.3259 -1.00516 -4.92085e-18
-13.283 -1.00516 -4.92085e-18
-13.2402 -1.00516 -4.92085e-18
-13.1974 -1.00516 -4.92085e-18
-13.1547 -1.00516 -4.92085e-18
-13.1121 -1.00516 -4.92085e-18
-13.0696 -1.00516 -4.92085e-18
-13.0271 -1.00516 -4.92085e-18
-12.9847 -1.00516 -4.92085e-18
-12.9424 -1.00516 -4.92085e-18
-12.9001 -1.00516 -4.92085e-18
-12.8579 -1.00516 -4.92085e-18
-12.8158 -1.00516 -4.92085e-18
-12.7737 -1.00516 -4.92085e-18
-12.7317 -1.00516 -4.92085e-18
-12.6898 -1.00516 -4.92085e-18
-12.6479 -1.00516 -4.92085e-18
-12.6061 -1.00516 -4.92085e-18
-12.5643 -1.00516 -4.92085e-18
-12.5226 -1.00516 -4.92085e-18
-12.481 -1.00516 -4.92085e-18
-12.4394 -1.00516 -4.92085e-18
-12.3979 -1.00516 -4.92085e-18
-12.3565 -1.00516 -4.92085e-18
-12.3151 -1.00516 -4.92085e-18
-12.2738 -1.00516 -4.92085e-18
-12.2325 -1.00516 -4.92085e-18
-12.1913 -1.00516 -4.92085e-18
-12.1501 -1.00516 -4.92085e-18
-12.109 -1.00516 -4.92085e-18
-12.068 -1.00516 -4.92085e-18
-12.027 -1.00516 -4.92085e-18
-11.986 -1.00516 -4.92085e-18
-11.9452 -1.00516 -4.92085e-18
-11.9043 -1.00516 -4.92085e-18
-11.8636 -1.00516 -4.92085e-18
-11.8228 -1.00516 -4.92085e-18
-11.7822 -1.00516 -4.92085e-18
-11.7415 -1.00516 -4.92085e-18
-11.701 -1.00516 -4.92085e-18
-11.6605 -1.00516 -4.92085e-18
-11.62 -1.00516 -4.92085e-18
-11.5796 -1.00516 -4.92085e-18
-11.5392 -1.00516 -4.92085e-18
-11.4989 -1.00516 -4.92085e-18
-11.4587 -1.00516 -4.92085e-18
-11.4184 -1.00516 -4.92085e-18
-11.3783 -1.00516 -4.92085e-18
-11.3381 -1.00516 -4.92085e-18
-11.2981 -1.00516 -4.92085e-18
-11.2581 -1.00516 -4.92085e-18
-11.2181 -1.00516 -4.92085e-18
-11.1781 -1.00516 -4.92085e-18
-11.1383 -1.00516 -4.92085e-18
-11.0984 -1.00516 -4.92085e-18
-11.0586 -1.00516 -4.92085e-18
-11.0189 -1.00516 -4.92085e-18
-10.9792 -1.00516 -4.92085e-18
-10.9395 -1.00516 -4.92085e-18
-10.8999 -1.00516 -4.92085e-18
-10.8603 -1.00516 -4.92085e-18
-10.8208 -1.00516 -4.92085e-18
-10.7813 -1.00516 -4.92085e-18
-10.7418 -1.00516 -4.92085e-18
-10.7024 -1.00516 -4.92085e-18
-10.6631 -1.00516 -4.92085e-18
-10.6238 -1.00516 -4.92085e-18
-10.5845 -1.00516 -4.92085e-18
-10.5452 -1.00516 -4.92085e-18
-10.506 -1.00516 -4.92085e-18
-10.4669 -1.00516 -4.92085e-18
-10.4278 -1.00516 -4.92085e-18
-10.3887 -1.00516 -4.92085e-18
-10.3496 -1.00516 -4.92085e-18
-10.3106 -1.00516 -4.92085e-18
-10.2717 -1.00516 -4.92085e-18
-10.2328 -1.00516 -4.92085e-18
-10.1939 -1.00516 -4.92085e-18
-10.155 -1.00516 -4.92085e-18
-10.1162 -1.00516 -4.92085e-18
-10.0774 -1.00516 -4.92085e-18
-10.0387 -1.00516 -4.92085e-18
-10 -1.00516 -4.92085e-18
-9.96134 -1.00516 -4.92085e-18
-9.92271 -1.00516 -4.92085e-18
-9.88412 -1.00516 -4.92085e-18
-9.84557 -1.00516 -4.92085e-18
-9.80704 -1.00516 -4.92085e-18
-9.76856 -1.00516 -4.92085e-18
-9.73011 -1.00516 -4.92085e-18
-9.69169 -1.00516 -4.92085e-18
-9.65331 -1.00516 -4.92085e-18
-9.61496 -1.00516 -4.92085e-18
-9.57664 -1.00516 -4.92085e-18
-9.53836 -1.00516 -4.92085e-18
-9.50011 -1.00516 -4.92085e-18
-9.46189 -1.00516 -4.92085e-18
-9.42371 -1.00516 -4.92085e-18
-9.38556 -1.00516 -4.92085e-18
-9.34744 -1.00516 -4.92085e-18
-9.30935 -1.00516 -4.92085e-18
-9.2713 -1.00516 -4.92085e-18
-9.23327 -1.00516 -4.92085e-18
-9.19528 -1.00516 -4.92085e-18
-9.15732 -1.00516 -4.92085e-18
-9.11939 -1.00516 -4.92085e-18
-9.08149 -1.00516 -4.92085e-18
-9.04362 -1.00516 -4.92085e-18
-9.00578 -1.00516 -4.92085e-18
-8.96797 -1.00516 -4.92085e-18
-8.93019 -1.00516 -4.92085e-18
-8.89244 -1.00516 -4.92085e-18
-8.85471 -1.00516 -4.92085e-18
-8.81702 -1.00516 -4.92085e-18
-8.77936 -1.00516 -4.92085e-18
-8.74172 -1.00516 -4.92085e-18
-8.70412 -1.00516 -4.92085e-18
-8.66654 -1.00516 -4.92085e-18
-8.62899 -1.00516 -4.92085e-18
-8.59146 -1.00516 -4.92085e-18
-8.55397 -1.00516 -4.92085e-18
-8.5165 -1.00516 -4.92085e-18
-8.47906 -1.00516 -4.92085e-18
-8.44165 -1.00516 -4.92085e-18
-8.40426 -1.00516 -4.92085e-18
-8.3669 -1.00516 -4.92085e-18
-8.32956 -1.00516 -4.92085e-18
-8.29226 -1.00516 -4.92085e-18
-8.25497 -1.00516 -4.92085e-18
-8.21772 -1.00516 -4.92085e-18
-8.18049 -1.00516 -4.92085e-18
-8.14328 -1.00516 -4.92085e-18
-8.1061 -1.00516 -4.92085e-18
-8.06895 -1.00516 -4.92085e-18
-8.03182 -1.00516 -4.92085e-18
-7.99471 -1.00516 -4.92085e-18
-7.95763 -1.00516 -4.92085e-18
-7.92058 -1.00516 -4.92085e-18
-7.88355 -1.00516 -4.92085e-18
-7.84654 -1.00516 -4.92085e-18
-7.80955 -1.00516 -4.92085e-18
-7.77259 -1.00516 -4.92085e-18
-7.73566 -1.00516 -4.92085e-18
-7.69874 -1.00516 -4.92085e-18
-7.66185 -1.00516 -4.92085e-18
-7.62498 -1.00516 -4.92085e-18
-7.58814 -1.00516 -4.92085e-18
-7.55132 -1.00516 -4.92085e-18
-7.51452 -1.00516 -4.92085e-18
-7.47774 -1.00516 -4.92085e-18
-7.44099 -1.00516 -4.92085e-18
-7.40425 -1.00516 -4.92085e-18
-7.36754 -1.00516 -4.92085e-18
-7.33085 -1.00516 -4.92085e-18
-7.29418 -1.00516 -4.92085e-18
-7.25754 -1.00516 -4.92085e-18
-7.22091 -1.00516 -4.92085e-18
-7.18431 -1.00516 -4.92085e-18
-7.14772 -1.00516 -4.92085e-18
-7.11116 -1.00516 -4.92085e-18
-7.07462 -1.00516 -4.92085e-18
-7.0381 -1.00516 -4.92085e-18
-7.00159 -1.00516 -4.92085e-18
-6.96511 -1.00516 -4.92085e-18
-6.92865 -1.00516 -4.92085e-18
-6.89221 -1.00516 -4.92085e-18
-6.85579 -1.00516 -4.92085e-18
-6.81938 -1.00516 -4.92085e-18
-6.783 -1.00516 -4.92085e-18
-6.74664 -1.00516 -4.92085e-18
-6.71029 -1.00516 -4.92085e-18
-6.67397 -1.00516 -4.92085e-18
-6.63766 -1.00516 -4.92085e-18
-6.60137 -1.00516 -4.92085e-18
-6.5651 -1.00516 -4.92085e-18
-6.52885 -1.00516 -4.92085e-18
-6.49262 -1.00516 -4.92085e-18
-6.4564 -1.00516 -4.92085e-18
-6.42021 -1.00516 -4.92085e-18
-6.38403 -1.00516 -4.92085e-18
-6.34786 -1.00516 -4.92085e-18
-6.31172 -1.00516 -4.92085e-18
-6.27559 -1.00516 -4.92085e-18
-6.23949 -1.00516 -4.92085e-18
-6.20339 -1.00516 -4.92085e-18
-6.16732 -1.00516 -4.92085e-18
-6.13126 -1.00516 -4.92085e-18
-6.09522 -1.00516 -4.92085e-18
-6.05919 -1.00516 -4.92085e-18
-6.02319 -1.00516 -4.92085e-18
-5.9872 -1.00516 -4.92085e-18
-5.95122 -1.00516 -4.92085e-18
-5.91526 -1.00516 -4.92085e-18
-5.87932 -1.00516 -4.92085e-18
-5.84339 -1.00516 -4.92085e-18
-5.80748 -1.00516 -4.92085e-18
-5.77158 -1.00516 -4.92085e-18
-5.7357 -1.00516 -4.92085e-18
-5.69984 -1.00516 -4.92085e-18
-5.66399 -1.00516 -4.92085e-18
-5.62815 -1.00516 -4.92085e-18
-5.59233 -1.00516 -4.92085e-18
-5.55653 -1.00516 -4.92085e-18
-5.52074 -1.00516 -4.92085e-18
-5.48497 -1.00516 -4.92085e-18
-5.4492 -1.00516 -4.92085e-18
-5.41346 -1.00516 -4.92085e-18
-5.37773 -1.00516 -4.92085e-18
-5.34201 -1.00516 -4.92085e-18
-5.30631 -1.00516 -4.92085e-18
-5.27062 -1.00516 -4.92085e-18
-5.23494 -1.00516 -4.92085e-18
-5.19928 -1.00516 -4.92085e-18
-5.16363 -1.00516 -4.92085e-18
-5.128 -1.00516 -4.92085e-18
-5.09237 -1.00516 -4.92085e-18
-5.05677 -1.00516 -4.92085e-18
-5.02117 -1.00516 -4.92085e-18
-4.98559 -1.00516 -4.92085e-18
-4.95002 -1.00516 -4.92085e-18
-4.91446 -1.00516 -4.92085e-18
-4.87892 -1.00516 -4.92085e-18
-4.84339 -1.00516 -4.92085e-18
-4.80787 -1.00516 -4.92085e-18
-4.77237 -1.00516 -4.92085e-18
-4.73687 -1.00516 -4.92085e-18
-4.70139 -1.00516 -4.92085e-18
-4.66592 -1.00516 -4.92085e-18
-4.63046 -1.00516 -4.92085e-18
-4.59502 -1.00516 -4.92085e-18
-4.55958 -1.00516 -4.92085e-18
-4.52416 -1.00516 -4.92085e-18
-4.48875 -1.00516 -4.92085e-18
-4.45335 -1.00516 -4.92085e-18
-4.41797 -1.00516 -4.92085e-18
-4.38259 -1.00516 -4.92085e-18
-4.34722 -1.00516 -4.92085e-18
-4.31187 -1.00516 -4.92085e-18
-4.27653 -1.00516 -4.92085e-18
-4.24119 -1.00516 -4.92085e-18
-4.20587 -1.00516 -4.92085e-18
-4.17056 -1.00516 -4.92085e-18
-4.13526 -1.00516 -4.92085e-18
-4.09997 -1.00516 -4.92085e-18
-4.06469 -1.00516 -4.92085e-18
-4.02942 -1.00516 -4.92085e-18
-3.99416 -1.00516 -4.92085e-18
-3.95891 -1.00516 -4.92085e-18
-3.92367 -1.00516 -4.92085e-18
-3.88844 -1.00516 -4.92085e-18
-3.85322 -1.00516 -4.92085e-18
-3.81801 -1.00516 -4.92085e-18
-3.7828 -1.00516 -4.92085e-18
-3.74761 -1.00516 -4.92085e-18
-3.71243 -1.00516 -4.92085e-18
-3.67726 -1.00516 -4.92085e-18
-3.64209 -1.00516 -4.92085e-18
-3.60694 -1.00516 -4.92085e-18
-3.57179 -1.00516 -4.92085e-18
-3.53665 -1.00516 -4.92085e-18
-3.50152 -1.00516 -4.92085e-18
-3.4664 -1.00516 -4.92085e-18
-3.43129 -1.00516 -4.92085e-18
-3.39619 -1.00516 -4.92085e-18
-3.36109 -1.00516 -4.92085e-18
-3.32601 -1.00516 -4.92085e-18
-3.29093 -1.00516 -4.92085e-18
-3.25586 -1.00516 -4.92085e-18
-3.2208 -1.00516 -4.92085e-18
-3.18574 -1.00516 -4.92085e-18
-3.1507 -1.00516 -4.92085e-18
-3.11566 -1.00516 -4.92085e-18
-3.08063 -1.00516 -4.92085e-18
-3.0456 -1.00516 -4.92085e-18
-3.01059 -1.00516 -4.92085e-18
-2.97558 -1.00516 -4.92085e-18
-2.94058 -1.00516 -4.92085e-18
-2.90558 -1.00516 -4.92085e-18
-2.87059 -1.00516 -4.92085e-18
-2.83561 -1.00516 -4.92085e-18
-2.80064 -1.00516 -4.92085e-18
-2.76567 -1.00516 -4.92085e-18
-2.73071 -1.00516 -4.92085e-18
-2.69576 -1.00516 -4.92085e-18
-2.66081 -1.00516 -4.92085e-18
-2.62587 -1.00516 -4.92085e-18
-2.59094 -1.00516 -4.92085e-18
-2.55601 -1.00516 -4.92085e-18
-2.52109 -1.00516 -4.92085e-18
-2.48617 -1.00516 -4.92085e-18
-2.45126 -1.00516 -4.92085e-18
-2.41636 -1.00516 -4.92085e-18
-2.38146 -1.00516 -4.92085e-18
-2.34657 -1.00516 -4.92085e-18
-2.31168 -1.00516 -4.92085e-18
-2.2768 -1.00516 -4.92085e-18
-2.24192 -1.00516 -4.92085e-18
-2.20705 -1.00516 -4.92085e-18
-2.17219 -1.00516 -4.92085e-18
-2.13733 -1.00516 -4.92085e-18
-2.10247 -1.00516 -4.92085e-18
-2.06762 -1.00516 -4.92085e-18
-2.03278 -1.00516 -4.92085e-18
-1.99794 -1.00516 -4.92085e-18
-1.9631 -1.00516 -4.92085e-18
-1.92827 -1.00516 -4.92085e-18
-1.89345 -1.00516 -4.92085e-18
-1.85862 -1.00516 -4.92085e-18
-1.82381 -1.00516 -4.92085e-18
-1.78899 -1.00516 -4.92085e-18
-1.75419 -1.00516 -4.92085e-18
-1.71938 -1.00516 -4.92085e-18
-1.68458 -1.00516 -4.92085e-18
-1.64979 -1.00516 -4.92085e-18
-1.61499 -1.00516 -4.92085e-18
-1.58021 -1.00516 -4.92085e-18
-1.54542 -1.00516 -4.92085e-18
-1.51064 -1.00516 -4.92085e-18
-1.47586 -1.00516 -4.92085e-18
-1.44109 -1.00516 -4.92085e-18
-1.40632 -1.00516 -4.92085e-18
-1.37155 -1.00516 -4.92085e-18
-1.33679 -1.00516 -4.92085e-18
-1.30203 -1.00516 -4.92085e-18
-1.26727 -1.00516 -4.92085e-18
-1.23251 -1.00516 -4.92085e-18
-1.19776 -1.00516 -4.92085e-18
-1.16301 -1.00516 -4.92085e-18
-1.12827 -1.00516 -4.92085e-18
-1.09352 -1.00516 -4.92085e-18
-1.05878 -1.00516 -4.92085e-18
-1.02405 -1.00516 -4.92085e-18
-0.989309 -1.00516 -4.92085e-18
-0.954576 -1.00516 -4.92085e-18
-0.919844 -1.00516 -4.92085e-18
-0.885115 -1.00516 -4.92085e-18
-0.850388 -1.00516 -4.92085e-18
-0.815663 -1.00516 -4.92085e-18
-0.78094 -1.00516 -4.92085e-18
-0.746219 -1.00516 -4.92085e-18
-0.711499 -1.00516 -4.92085e-18
-0.676781 -1.00516 -4.92085e-18
-0.642065 -1.00516 -4.92085e-18
-0.60735 -1.00516 -4.92085e-18
-0.572637 -1.00516 -4.92085e-18
-0.537925 -1.00516 -4.92085e-18
-0.503214 -1.00516 -4.92085e-18
-0.468504 -1.00516 -4.92085e-18
-0.433796 -1.00516 -4.92085e-18
-0.399089 -1.00516 -4.92085e-18
-0.364382 -1.00516 -4.92085e-18
-0.329676 -1.00516 -4.92085e-18
-0.294972 -1.00516 -4.92085e-18
-0.260267 -1.00516 -4.92085e-18
-0.225564 -1.00516 -4.92085e-18
-0.190861 -1.00516 -4.92085e-18
-0.156158 -1.00516 -4.92085e-18
-0.121456 -1.00516 -4.92085e-18
-0.0867541 -1.00516 -4.92085e-18
-0.0520524 -1.00516 -4.92085e-18
-0.0173508 -1.00516 -4.92085e-18
0.0173508 -1.00516 -4.92085e-18
0.0520524 -1.00516 -4.92085e-18
0.0867541 -1.00516 -4.92085e-18
0.121456 -1.00516 -4.92085e-18
0.156158 -1.00516 -4.92085e-18
0.190861 -1.00516 -4.92085e-18
0.225564 -1.00516 -4.92085e-18
0.260267 -1.00516 -4.92085e-18
0.294972 -1.00516 -4.92085e-18
0.329676 -1.00516 -4.92085e-18
0.364382 -1.00516 -4.92085e-18
0.399089 -1.00516 -4.92085e-18
0.433796 -1.00516 -4.92085e-18
0.468504 -1.00516 -4.92085e-18
0.503214 -1.00516 -4.92085e-18
0.537925 -1.00516 -4.92085e-18
0.572637 -1.00516 -4.92085e-18
0.60735 -1.00516 -4.92085e-18
0.642065 -1.00516 -4.92085e-18
0.676781 -1.00516 -4.92085e-18
0.711499 -1.00516 -4.92085e-18
0.746219 -1.00516 -4.92085e-18
0.78094 -1.00516 -4.92085e-18
0.815663 -1.00516 -4.92085e-18
0.850388 -1.00516 -4.92085e-18
0.885115 -1.00516 -4.92085e-18
0.919844 -1.00516 -4.92085e-18
0.954576 -1.00516 -4.92085e-18
0.989309 -1.00516 -4.92085e-18
1.02405 -1.00516 -4.92085e-18
1.05878 -1.00516 -4.92085e-18
1.09352 -1.00516 -4.92085e-18
1.12827 -1.00516 -4.92085e-18
1.16301 -1.00516 -4.92085e-18
1.19776 -1.00516 -4.92085e-18
1.23251 -1.00516 -4.92085e-18
1.26727 -1.00516 -4.92085e-18
1.30203 -1.00516 -4.92085e-18
1.33679 -1.00516 -4.92085e-18
1.37155 -1.00516 -4.92085e-18
1.40632 -1.00516 -4.92085e-18
1.44109 -1.00516 -4.92085e-18
1.47586 -1.00516 -4.92085e-18
1.51064 -1.00516 -4.92085e-18
1.54542 -1.00516 -4.92085e-18
1.58021 -1.00516 -4.92085e-18
1.61499 -1.00516 -4.92085e-18
1.64979 -1.00516 -4.92085e-18
1.68458 -1.00516 -4.92085e-18
1.71938 -1.00516 -4.92085e-18
1.75419 -1.00516 -4.92085e-18
1.78899 -1.00516 -4.92085e-18
1.82381 -1.00516 -4.92085e-18
1.85862 -1.00516 -4.92085e-18
1.89345 -1.00516 -4.92085e-18
1.92827 -1.00516 -4.92085e-18
1.9631 -1.00516 -4.92085e-18
1.99794 -1.00516 -4.92085e-18
2.03278 -1.00516 -4.92085e-18
2.06762 -1.00516 -4.92085e-18
2.10247 -1.00516 -4.92085e-18
2.13733 -1.00516 -4.92085e-18
2.17219 -1.00516 -4.92085e-18
2.20705 -1.00516 -4.92085e-18
2.24192 -1.00516 -4.92085e-18
2.2768 -1.00516 -4.92085e-18
2.31168 -1.00516 -4.92085e-18
2.34657 -1.00516 -4.92085e-18
2.38146 -1.00516 -4.92085e-18
2.41636 -1.00516 -4.92085e-18
2.45126 -1.00516 -4.92085e-18
2.48617 -1.00516 -4.92085e-18
2.52109 -1.00516 -4.92085e-18
2.55601 -1.00516 -4.92085e-18
2.59094 -1.00516 -4.92085e-18
2.62587 -1.00516 -4.92085e-18
2.66081 -1.00516 -4.92085e-18
2.69576 -1.00516 -4.92085e-18
2.73071 -1.00516 -4.92085e-18
2.76567 -1.00516 -4.92085e-18
2.80064 -1.00516 -4.92085e-18
2.83561 -1.00516 -4.92085e-18
2.87059 -1.00516 -4.92085e-18
2.90558 -1.00516 -4.92085e-18
2.94058 -1.00516 -4.92085e-18
2.97558 -1.00516 -4.92085e-18
3.01059 -1.00516 -4.92085e-18
3.0456 -1.00516 -4.92085e-18
3.08063 -1.00516 -4.92085e-18
3.11566 -1.00516 -4.92085e-18
3.1507 -1.00516 -4.92085e-18
3.18574 -1.00516 -4.92085e-18
3.2208 -1.00516 -4.92085e-18
3.25586 -1.00516 -4.92085e-18
3.29093 -1.00516 -4.92085e-18
3.32601 -1.00516 -4.92085e-18
3.36109 -1.00516 -4.92085e-18
3.39619 -1.00516 -4.92085e-18
3.43129 -1.00516 -4.92085e-18
3.4664 -1.00516 -4.92085e-18
3.50152 -1.00516 -4.92085e-18
3.53665 -1.00516 -4.92085e-18
3.57179 -1.00516 -4.92085e-18
3.60694 -1.00516 -4.92085e-18
3.64209 -1.00516 -4.92085e-18
3.67726 -1.00516 -4.92085e-18
3.71243 -1.00516 -4.92085e-18
3.74761 -1.00516 -4.92085e-18
3.7828 -1.00516 -4.92085e-18
3.81801 -1.00516 -4.92085e-18
3.85322 -1.00516 -4.92085e-18
3.88844 -1.00516 -4.92085e-18
3.92367 -1.00516 -4.92085e-18
3.95891 -1.00516 -4.92085e-18
3.99416 -1.00516 -4.92085e-18
4.02942 -1.00516 -4.92085e-18
4.06469 -1.00516 -4.92085e-18
4.09997 -1.00516 -4.92085e-18
4.13526 -1.00516 -4.92085e-18
4.17056 -1.00516 -4.92085e-18
4.20587 -1.00516 -4.92085e-18
4.24119 -1.00516 -4.92085e-18
4.27653 -1.00516 -4.92085e-18
4.31187 -1.00516 -4.92085e-18
4.34722 -1.00516 -4.92085e-18
4.38259 -1.00516 -4.92085e-18
4.41797 -1.00516 -4.92085e-18
4.45335 -1.00516 -4.92085e-18
4.48875 -1.00516 -4.92085e-18
4.52416 -1.00516 -4.92085e-18
4.55958 -1.00516 -4.92085e-18
4.59502 -1.00516 -4.92085e-18
4.63046 -1.00516 -4.92085e-18
4.66592 -1.00516 -4.92085e-18
4.70139 -1.00516 -4.92085e-18
4.73687 -1.00516 -4.92085e-18
4.77237 -1.00516 -4.92085e-18
4.80787 -1.00516 -4.92085e-18
4.84339 -1.00516 -4.92085e-18
4.87892 -1.00516 -4.92085e-18
4.91446 -1.00516 -4.92085e-18
4.95002 -1.00516 -4.92085e-18
4.98559 -1.00516 -4.92085e-18
5.02117 -1.00516 -4.92085e-18
5.05677 -1.00516 -4.92085e-18
5.09237 -1.00516 -4.92085e-18
5.128 -1.00516 -4.92085e-18
5.16363 -1.00516 -4.92085e-18
5.19928 -1.00516 -4.92085e-18
5.23494 -1.00516 -4.92085e-18
5.27062 -1.00516 -4.92085e-18
5.30631 -1.00516 -4.92085e-18
5.34201 -1.00516 -4.92085e-18
5.37773 -1.00516 -4.92085e-18
5.41346 -1.00516 -4.92085e-18
5.4492 -1.00516 -4.92085e-18
5.48497 -1.00516 -4.92085e-18
5.52074 -1.00516 -4.92085e-18
5.55653 -1.00516 -4.92085e-18
5.59233 -1.00516 -4.92085e-18
5.62815 -1.00516 -4.92085e-18
5.66399 -1.00516 -4.92085e-18
5.69984 -1.00516 -4.92085e-18
5.7357 -1.00516 -4.92085e-18
5.77158 -1.00516 -4.92085e-18
5.80748 -1.00516 -4.92085e-18
5.84339 -1.00516 -4.92085e-18
5.87932 -1.00516 -4.92085e-18
5.91526 -1.00516 -4.92085e-18
5.95122 -1.00516 -4.92085e-18
5.9872 -1.00516 -4.92085e-18
6.02319 -1.00516 -4.92085e-18
6.05919 -1.00516 -4.92085e-18
6.09522 -1.00516 -4.92085e-18
6.13126 -1.00516 -4.92085e-18
6.16732 -1.00516 -4.92085e-18
6.20339 -1.00516 -4.92085e-18
6.23949 -1.00516 -4.92085e-18
6.27559 -1.00516 -4.92085e-18
6.31172 -1.00516 -4.92085e-18
6.34786 -1.00516 -4.92085e-18
6.38403 -1.00516 -4.92085e-18
6.42021 -1.00516 -4.92085e-18
6.4564 -1.00516 -4.92085e-18
6.49262 -1.00516 -4.92085e-18
6.52885 -1.00516 -4.92085e-18
6.5651 -1.00516 -4.92085e-18
6.60137 -1.00516 -4.92085e-18
6.63766 -1.00516 -4.92085e-18
6.67397 -1.00516 -4.92085e-18
6.71029 -1.00516 -4.92085e-18
6.74664 -1.00516 -4.92085e-18
6.783 -1.00516 -4.92085e-18
6.81938 -1.00516 -4.92085e-18
6.85579 -1.00516 -4.92085e-18
6.89221 -1.00516 -4.92085e-18
6.92865 -1.00516 -4.92085e-18
6.96511 -1.00516 -4.92085e-18
7.00159 -1.00516 -4.92085e-18
7.0381 -1.00516 -4.92085e-18
7.07462 -1.00516 -4.92085e-18
7.11116 -1.00516 -4.92085e-18
7.14772 -1.00516 -4.92085e-18
7.18431 -1.00516 -4.92085e-18
7.22091 -1.00516 -4.92085e-18
7.25754 -1.00516 -4.92085e-18
7.29418 -1.00516 -4.92085e-18
7.33085 -1.00516 -4.92085e-18
7.36754 -1.00516 -4.92085e-18
7.40425 -1.00516 -4.92085e-18
7.44099 -1.00516 -4.92085e-18
7.47774 -1.00516 -4.92085e-18
7.51452 -1.00516 -4.92085e-18
7.55132 -1.00516 -4.92085e-18
7.58814 -1.00516 -4.92085e-18
7.62498 -1.00516 -4.92085e-18
7.66185 -1.00516 -4.92085e-18
7.69874 -1.00516 -4.92085e-18
7.73566 -1.00516 -4.92085e-18
7.77259 -1.00516 -4.92085e-18
7.80955 -1.00516 -4.92085e-18
7.84654 -1.00516 -4.92085e-18
7.88355 -1.00516 -4.92085e-18
7.92058 -1.00516 -4.92085e-18
7.95763 -1.00516 -4.92085e-18
7.99471 -1.00516 -4.92085e-18
8.03182 -1.00516 -4.92085e-18
8.06895 -1.00516 -4.92085e-18
8.1061 -1.00516 -4.92085e-18
8.14328 -1.00516 -4.92085e-18
8.18049 -1.00516 -4.92085e-18
8.21772 -1.00516 -4.92085e-18
8.25497 -1.00516 -4.92085e-18
8.29226 -1.00516 -4.92085e-18
8.32956 -1.00516 -4.92085e-18
8.3669 -1.00516 -4.92085e-18
8.40426 -1.00516 -4.92085e-18
8.44165 -1.00516 -4.92085e-18
8.47906 -1.00516 -4.92085e-18
8.5165 -1.00516 -4.92085e-18
8.55397 -1.00516 -4.92085e-18
8.59146 -1.00516 -4.92085e-18
8.62899 -1.00516 -4.92085e-18
8.66654 -1.00516 -4.92085e-18
8.70412 -1.00516 -4.92085e-18
8.74172 -1.00516 -4.92085e-18
8.77936 -1.00516 -4.92085e-18
8.81702 -1.00516 -4.92085e-18
8.85471 -1.00516 -4.92085e-18
8.89244 -1.00516 -4.92085e-18
8.93019 -1.00516 -4.92085e-18
8.96797 -1.00516 -4.92085e-18
9.00578 -1.00516 -4.92085e-18
9.04362 -1.00516 -4.92085e-18
9.08149 -1.00516 -4.92085e-18
9.11939 -1.00516 -4.92085e-18
9.15732 -1.00516 -4.92085e-18
9.19528 -1.00516 -4.92085e-18
9.23327 -1.00516 -4.92085e-18
9.2713 -1.00516 -4.92085e-18
9.30935 -1.00516 -4.92085e-18
9.34744 -1.00516 -4.92085e-18
9.38556 -1.00516 -4.92085e-18
9.42371 -1.00516 -4.92085e-18
9.46189 -1.00516 -4.92085e-18
9.50011 -1.00516 -4.92085e-18
9.53836 -1.00516 -4.92085e-18
9.57664 -1.00516 -4.92085e-18
9.61496 -1.00516 -4.92085e-18
9.65331 -1.00516 -4.92085e-18
9.69169 -1.00516 -4.92085e-18
9.73011 -1.00516 -4.92085e-18
9.76856 -1.00516 -4.92085e-18
9.80704 -1.00516 -4.92085e-18
9.84557 -1.00516 -4.92085e-18
9.88412 -1.00516 -4.92085e-18
9.92271 -1.00516 -4.92085e-18
9.96134 -1.00516 -4.92085e-18
10 -1.00516 -4.92085e-18
10.0387 -1.00516 -4.92085e-18
10.0774 -1.00516 -4.92085e-18
10.1162 -1.00516 -4.92085e-18
10.155 -1.00516 -4.92085e-18
10.1939 -1.00516 -4.92085e-18
10.2328 -1.00516 -4.92085e-18
10.2717 -1.00516 -4.92085e-18
10.3106 -1.00516 -4.92085e-18
10.3496 -1.00516 -4.92085e-18
10.3887 -1.00516 -4.92085e-18
10.4278 -1.00516 -4.92085e-18
10.4669 -1.00516 -4.92085e-18
10.506 -1.00516 -4.92085e-18
10.5452 -1.00516 -4.92085e-18
10.5845 -1.00516 -4.92085e-18
10.6238 -1.00516 -4.92085e-18
10.6631 -1.00516 -4.92085e-18
10.7024 -1.00516 -4.92085e-18
10.7418 -1.00516 -4.92085e-18
10.7813 -1.00516 -4.92085e-18
10.8208 -1.00516 -4.92085e-18
10.8603 -1.00516 -4.92085e-18
10.8999 -1.00516 -4.92085e-18
10.9395 -1.00516 -4.92085e-18
10.9792 -1.00516 -4.92085e-18
11.0189 -1.00516 -4.92085e-18
11.0586 -1.00516 -4.92085e-18
11.0984 -1.00516 -4.92085e-18
11.1383 -1.00516 -4.92085e-18
11.1781 -1.00516 -4.92085e-18
11.2181 -1.00516 -4.92085e-18
11.2581 -1.00516 -4.92085e-18
11.2981 -1.00516 -4.92085e-18
11.3381 -1.00516 -4.92085e-18
11.3783 -1.00516 -4.92085e-18
11.4184 -1.00516 -4.92085e-18
11.4587 -1.00516 -4.92085e-18
11.4989 -1.00516 -4.92085e-18
11.5392 -1.00516 -4.92085e-18
11.5796 -1.00516 -4.92085e-18
11.62 -1.00516 -4.92085e-18
11.6605 -1.00516 -4.92085e-18
11.701 -1.00516 -4.92085e-18
11.7415 -1.00516 -4.92085e-18
11.7822 -1.00516 -4.92085e-18
11.8228 -1.00516 -4.92085e-18
11.8636 -1.00516 -4.92085e-18
11.9043 -1.00516 -4.92085e-18
11.9452 -1.00516 -4.92085e-18
11.986 -1.00516 -4.92085e-18
12.027 -1.00516 -4.92085e-18
12.068 -1.00516 -4.92085e-18
12.109 -1.00516 -4.92085e-18
12.1501 -1.00516 -4.92085e-18
12.1913 -1.00516 -4.92085e-18
12.2325 -1.00516 -4.92085e-18
12.2738 -1.00516 -4.92085e-18
12.3151 -1.00516 -4.92085e-18
12.3565 -1.00516 -4.92085e-18
12.3979 -1.00516 -4.92085e-18
12.4394 -1.00516 -4.92085e-18
12.481 -1.00516 -4.92085e-18
12.5226 -1.00516 -4.92085e-18
12.5643 -1.00516 -4.92085e-18
12.6061 -1.00516 -4.92085e-18
12.6479 -1.00516 -4.92085e-18
12.6898 -1.00516 -4.92085e-18
12.7317 -1.00516 -4.92085e-18
12.7737 -1.00516 -4.92085e-18
12.8158 -1.00516 -4.92085e-18
12.8579 -1.00516 -4.92085e-18
12.9001 -1.00516 -4.92085e-18
12.9424 -1.00516 -4.92085e-18
12.9847 -1.00516 -4.92085e-18
13.0271 -1.00516 -4.92085e-18
13.0696 -1.00516 -4.92085e-18
13.1121 -1.00516 -4.92085e-18
13.1547 -1.00516 -4.92085e-18
13.1974 -1.00516 -4.92085e-18
13.2402 -1.00516 -4.92085e-18
13.283 -1.00516 -4.92085e-18
13.3259 -1.00516 -4.92085e-18
13.3689 -1.00516 -4.92085e-18
13.4119 -1.00516 -4.92085e-18
13.455 -1.00516 -4.92085e-18
13.4982 -1.00516 -4.92085e-18
13.5415 -1.00516 -4.92085e-18
13.5848 -1.00516 -4.92085e-18
13.6283 -1.00516 -4.92085e-18
13.6718 -1.00516 -4.92085e-18
13.7153 -1.00516 -4.92085e-18
13.759 -1.00516 -4.92085e-18
13.8028 -1.00516 -4.92085e-18
13.8466 -1.00516 -4.92085e-18
13.8905 -1.00516 -4.92085e-18
13.9345 -1.00516 -4.92085e-18
13.9786 -1.00516 -4.92085e-18
14.0227 -1.00516 -4.92085e-18
14.067 -1.00516 -4.92085e-18
14.1113 -1.00516 -4.92085e-18
14.1558 -1.00516 -4.92085e-18
14.2003 -1.00516 -4.92085e-18
14.2449 -1.00516 -4.92085e-18
14.2896 -1.00516 -4.92085e-18
14.3344 -1.00516 -4.92085e-18
14.3793 -1.00516 -4.92085e-18
14.4243 -1.00516 -4.92085e-18
14.4693 -1.00516 -4.92085e-18
14.5145 -1.00516 -4.92085e-18
14.5598 -1.00516 -4.92085e-18
14.6052 -1.00516 -4.92085e-18
14.6506 -1.00516 -4.92085e-18
14.6962 -1.00516 -4.92085e-18
14.7419 -1.00516 -4.92085e-18
14.7877 -1.00516 -4.92085e-18
14.8336 -1.00516 -4.92085e-18
14.8796 -1.00516 -4.92085e-18
14.9257 -1.00516 -4.92085e-18
14.9719 -1.00516 -4.92085e-18
15.0182 -1.00516 -4.92085e-18
15.0647 -1.00516 -4.92085e-18
15.1112 -1.00516 -4.92085e-18
15.1579 -1.00516 -4.92085e-18
15.2047 -1.00516 -4.92085e-18
15.2516 -1.00516 -4.92085e-18
15.2986 -1.00516 -4.92085e-18
15.3458 -1.00516 -4.92085e-18
15.393 -1.00516 -4.92085e-18
15.4404 -1.00516 -4.92085e-18
15.488 -1.00516 -4.92085e-18
15.5356 -1.00516 -4.92085e-18
15.5834 -1.00516 -4.92085e-18
15.6313 -1.00516 -4.92085e-18
15.6794 -1.00516 -4.92085e-18
15.7276 -1.00516 -4.92085e-18
15.7759 -1.00516 -4.92085e-18
15.8243 -1.00516 -4.92085e-18
15.873 -1.00516 -4.92085e-18
15.9217 -1.00516 -4.92085e-18
15.9706 -1.00516 -4.92085e-18
16.0197 -1.00516 -4.92085e-18
16.0689 -1.00516 -4.92085e-18
16.1182 -1.00516 -4.92085e-18
16.1677 -1.00516 -4.92085e-18
16.2174 -1.00516 -4.92085e-18
16.2672 -1.00516 -4.92085e-18
16.3172 -1.00516 -4.92085e-18
16.3674 -1.00516 -4.92085e-18
16.4177 -1.00516 -4.92085e-18
16.4682 -1.00516 -4.92085e-18
16.5189 -1.00516 -4.92085e-18
16.5697 -1.00516 -4.92085e-18
16.6208 -1.00516 -4.92085e-18
16.672 -1.00516 -4.92085e-18
16.7234 -1.00516 -4.92085e-18
16.775 -1.00516 -4.92085e-18
16.8268 -1.00516 -4.92085e-18
16.8787 -1.00516 -4.92085e-18
16.9309 -1.00516 -4.92085e-18
16.9833 -1.00516 -4.92085e-18
17.0359 -1.00516 -4.92085e-18
17.0887 -1.00516 -4.92085e-18
17.1418 -1.00516 -4.92085e-18
17.195 -1.00516 -4.92085e-18
17.2485 -1.00516 -4.92085e-18
17.3022 -1.00516 -4.92085e-18
17.3562 -1.00516 -4.92085e-18
17.4104 -1.00516 -4.92085e-18
17.4648 -1.00516 -4.92085e-18
17.5195 -1.00516 -4.92085e-18
17.5744 -1.00516 -4.92085e-18
17.6296 -1.00516 -4.92085e-18
17.6851 -1.00516 -4.92085e-18
17.7408 -1.00516 -4.92085e-18
17.7969 -1.00516 -4.92085e-18
17.8532 -1.00516 -4.92085e-18
17.9098 -1.00516 -4.92085e-18
17.9667 -1.00516 -4.92085e-18
18.0239 -1.00516 -4.92085e-18
18.0815 -1.00516 -4.92085e-18
18.1393 -1.00516 -4.92085e-18
18.1975 -1.00516 -4.92085e-18
18.256 -1.00516 -4.92085e-18
18.3149 -1.00516 -4.92085e-18
18.3742 -1.00516 -4.92085e-18
18.4338 -1.00516 -4.92085e-18
18.4938 -1.00516 -4.92085e-18
18.5542 -1.00516 -4.92085e-18
18.615 -1.00516 -4.92085e-18
18.6762 -1.00516 -4.92085e-18
18.7379 -1.00516 -4.92085e-18
18.8 -1.00516 -4.92085e-18
18.8625 -1.00516 -4.92085e-18
18.9255 -1.00516 -4.92085e-18
18.9891 -1.00516 -4.92085e-18
19.0531 -1.00516 -4.92085e-18
19.1177 -1.00516 -4.92085e-18
19.1828 -1.00516 -4.92085e-18
19.2484 -1.00516 -4.92085e-18
19.3147 -1.00516 -4.92085e-18
19.3816 -1.00516 -4.92085e-18
19.4491 -1.00516 -4.92085e-18
19.5173 -1.00516 -4.92085e-18
19.5862 -1.00516 -4.92085e-18
19.6558 -1.00516 -4.92085e-18
19.7262 -1.00516 -4.92085e-18
19.7974 -1.00516 -4.92085e-18
19.8694 -1.00516 -4.92085e-18
19.9423 -1.00516 -4.92085e-18
20.0162 -1.00516 -4.92085e-18
20.091 -1.00516 -4.92085e-18
20.1669 -1.00516 -4.92085e-18
20.244 -1.00516 -4.92085e-18
20.3222 -1.00516 -4.92085e-18
20.4016 -1.00516 -4.92085e-18
20.4825 -1.00516 -4.92085e-18
20.5648 -1.00516 -4.92085e-18
20.6487 -1.00516 -4.92085e-18
20.7344 -1.00516 -4.92085e-18
20.8219 -1.00516 -4.92085e-18
20.9115 -1.00516 -4.92085e-18
21.0034 -1.00516 -4.92085e-18
21.0979 -1.00516 -4.92085e-18
21.1952 -1.00516 -4.92085e-18
21.2959 -1.00516 -4.92085e-18
21.4004 -1.00516 -4.92085e-18
21.5093 -1.00516 -4.92085e-18
21.6237 -1.00516 -4.92085e-18
21.7448 -1.00516 -4.92085e-18
21.8747 -1.00516 -4.92085e-18
22.0165 -1.00516 -4.92085e-18
22.1768 -1.00516 -4.92085e-18
22.3723 -1.00516 -4.92085e-18


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1Classic/SigmaRTwoLoop.txt <==
-22.3723 0.0200833 0.000883405
-22.1768 0.0196329 -0.000443187
-22.0165 0.019512 0.000450235
-21.8747 0.0193721 -0.000352674
-21.7448 0.0192886 0.000348773
-21.6237 0.0191901 -0.000289999
-21.5093 0.0191155 0.000306026
-21.4004 0.0190285 -0.0002379
-21.2959 0.0189526 0.000292847
-21.1952 0.0188626 -0.000180621
-21.0979 0.0187707 0.000315858
-21.0034 0.0186522 -8.06369e-05
-20.9115 0.0185061 0.000438132
-20.8219 0.0183029 0.000181283
-20.7344 0.0180392 0.000809468
-20.6487 0.0177085 0.000680605
-20.5648 0.017352 0.00118322
-20.4825 0.0170217 0.000644409
-20.4016 0.0167841 0.000504057
-20.3222 0.0166523 -0.00031956
-20.244 0.0165957 -5.85253e-05
-20.1669 0.01655 -9.40926e-05
-20.091 0.0164933 0.00036731
-20.0162 0.0164356 -0.000155095
-19.9423 0.0163952 3.39797e-06
-19.8694 0.0163553 -0.000129598
-19.7974 0.0163095 0.000243552
-19.7262 0.0162645 -0.000205162
-19.6558 0.0162282 6.26874e-05
-19.5862 0.0161865 -7.9111e-05
-19.5173 0.0161438 0.000127633
-19.4491 0.0161049 -0.000216238
-19.3816 0.0160668 0.000148774
-19.3147 0.0160238 -0.000123298
-19.2484 0.0159857 5.25462e-05
-19.1828 0.0159466 -0.000123417
-19.1177 0.0159056 0.000122121
-19.0531 0.0158662 -0.000187152
-18.9891 0.0158279 0.000117109
-18.9255 0.0157861 -0.000131219
-18.8625 0.0157477 5.76022e-05
-18.8 0.0157078 -0.000116893
-18.7379 0.0156671 8.58115e-05
-18.6762 0.0156278 -0.000162353
-18.615 0.0155879 0.000108689
-18.5542 0.0155467 -0.000152652
-18.4938 0.0155078 7.23477e-05
-18.4338 0.0154663 -0.000118198
-18.3742 0.0154261 5.54063e-05
-18.3149 0.0153857 -0.00012827
-18.256 0.0153444 7.8524e-05
-18.1975 0.0153037 -0.000152276
-18.1393 0.0152628 8.62525e-05
-18.0815 0.0152208 -0.000144173
-18.0239 0.0151803 6.41227e-05
-17.9667 0.0151379 -0.00012277
-17.9098 0.0150965 4.92289e-05
-17.8532 0.0150545 -0.000122787
-17.7969 0.0150121 5.83664e-05
-17.7408 0.01497 -0.000138608
-17.6851 0.0149274 6.96059e-05
-17.6296 0.0148844 -0.000143866
-17.5744 0.014842 6.36198e-05
-17.5195 0.0147982 -0.000132863
-17.4648 0.0147555 4.84164e-05
-17.4104 0.0147114 -0.0001222
-17.3562 0.0146678 4.17833e-05
-17.3022 0.0146238 -0.000124317
-17.2485 0.0145794 4.72555e-05
-17.195 0.0145351 -0.000133943
-17.1418 0.0144903 5.37629e-05
-17.0887 0.0144452 -0.000138617
-17.0359 0.0144003 5.15737e-05
-16.9833 0.0143544 -0.000133962
-16.9309 0.0143092 4.22424e-05
-16.8787 0.0142628 -0.000126208
-16.8268 0.0142168 3.4254e-05
-16.775 0.0141702 -0.000123419
-16.7234 0.0141234 3.30888e-05
-16.672 0.0140765 -0.000127358
-16.6208 0.014029 3.68024e-05
-16.5697 0.0139815 -0.000133344
-16.5189 0.0139336 3.94912e-05
-16.4682 0.0138854 -0.000135859
-16.4177 0.0138371 3.72963e-05
-16.3674 0.013788 -0.000133414
-16.3172 0.0137393 3.11568e-05
-16.2672 0.0136896 -0.000128877
-16.2174 0.0136402 2.50021e-05
-16.1677 0.01359 -0.000126266
-16.1182 0.0135398 2.20688e-05
-16.0689 0.0134892 -0.000127452
-16.0197 0.0134382 2.26331e-05
-15.9706 0.013387 -0.000131243
-15.9217 0.0133353 2.44269e-05
-15.873 0.0132833 -0.000134854
-15.8243 0.0132311 2.47307e-05
-15.7759 0.0131783 -0.000136133
-15.7276 0.0131255 2.22859e-05
-15.6794 0.0130719 -0.000134848
-15.6313 0.0130184 1.7819e-05
-15.5834 0.0129641 -0.00013246
-15.5356 0.0129098 1.31986e-05
-15.488 0.0128548 -0.000130896
-15.4404 0.0127998 1.0083e-05
-15.393 0.0127441 -0.00013131
-15.3458 0.0126881 8.9877e-06
-15.2986 0.0126318 -0.000133565
-15.2516 0.012575 9.20477e-06
-15.2047 0.0125178 -0.000136547
-15.1579 0.0124602 9.41495e-06
-15.1112 0.0124022 -0.000138945
-15.0647 0.0123439 8.49914e-06
-15.0182 0.012285 -0.000139974
-14.9719 0.0122258 6.07865e-06
-14.9257 0.012166 -0.000139679
-14.8796 0.012106 2.57336e-06
-14.8336 0.0120453 -0.000138769
-14.7877 0.0119844 -1.14103e-06
-14.7419 0.0119228 -0.000138162
-14.6962 0.011861 -4.22345e-06
-14.6506 0.0117985 -0.00013853
-14.6052 0.0117357 -6.24597e-06
-14.5598 0.0116724 -0.000140031
-14.5145 0.0116085 -7.31519e-06
-14.4693 0.0115442 -0.000142332
-14.4243 0.0114794 -7.93915e-06
-14.3793 0.0114141 -0.000144827
-14.3344 0.0113483 -8.75072e-06
-14.2896 0.0112819 -0.000146931
-14.2449 0.0112152 -1.02315e-05
-14.2003 0.0111477 -0.000148312
-14.1558 0.0110799 -1.25466e-05
-14.1113 0.0110114 -0.00014898
-14.067 0.0109425 -1.55315e-05
-14.0227 0.0108729 -0.00014923
-13.9786 0.0108029 -1.88052e-05
-13.9345 0.0107322 -0.000149489
-13.8905 0.010661 -2.19415e-05
-13.8466 0.0105892 -0.000150147
-13.8028 0.0105169 -2.46271e-05
-13.759 0.0104438 -0.000151424
-13.7153 0.0103703 -2.67524e-05
-13.6718 0.0102961 -0.000153323
-13.6283 0.0102213 -2.84188e-05
-13.5848 0.0101459 -0.00015566
-13.5415 0.0100699 -2.98754e-05
-13.4982 0.00999323 -0.000158152
-13.455 0.00991591 -3.14195e-05
-13.4119 0.00983793 -0.000160519
-13.3689 0.00975933 -3.32987e-05
-13.3259 0.00967999 -0.000162569
-13.283 0.00960008 -3.56445e-05
-13.2402 0.00951933 -0.000164243
-13.1974 0.00943807 -3.84503e-05
-13.1547 0.00935591 -0.000165615
-13.1121 0.00927325 -4.15933e-05
-13.0696 0.00918965 -0.00016685
-13.0271 0.00910553 -4.48853e-05
-12.9847 0.00902048 -0.000168151
-12.9424 0.00893485 -4.81322e-05
-12.9001 0.00884831 -0.000169699
-12.8579 0.00876113 -5.11875e-05
-12.8158 0.00867308 -0.000171606
-12.7737 0.0085843 -5.39836e-05
-12.7317 0.00849469 -0.000173901
-12.6898 0.00840428 -5.65388e-05
-12.6479 0.00831306 -0.000176531
-12.6061 0.00822099 -5.89426e-05
-12.5643 0.0081281 -0.000179387
-12.5226 0.00803434 -6.13258e-05
-12.481 0.00793973 -0.000182335
-12.4394 0.00784425 -6.38249e-05
-12.3979 0.00774786 -0.000185254
-12.3565 0.00765062 -6.65515e-05
-12.3151 0.0075524 -0.000188057
-12.2738 0.00745335 -6.95713e-05
-12.2325 0.00735326 -0.000190711
-12.1913 0.00725235 -7.28963e-05
-12.1501 0.00715033 -0.000193236
-12.109 0.0070475 -7.64892e-05
-12.068 0.00694352 -0.000195695
-12.027 0.00683871 -8.02784e-05
-11.986 0.00673273 -0.000198175
-11.9452 0.00662587 -8.41766e-05
-11.9043 0.00651783 -0.000200771
-11.8636 0.00640886 -8.81008e-05
-11.8228 0.00629871 -0.000203564
-11.7822 0.00618758 -9.19882e-05
-11.7415 0.00607526 -0.000206609
-11.701 0.0059619 -9.58064e-05
-11.6605 0.00584736 -0.00020993
-11.62 0.0057317 -9.95561e-05
-11.5796 0.00561487 -0.000213517
-11.5392 0.00549686 -0.000103268
-11.4989 0.00537766 -0.000217336
-11.4587 0.00525725 -0.000106996
-11.4184 0.00513561 -0.000221336
-11.3783 0.00501272 -0.000110802
-11.3381 0.00488856 -0.00022546
-11.2981 0.00476313 -0.000114752
-11.2581 0.00463638 -0.000229656
-11.2181 0.00450834 -0.000118899
-11.1781 0.00437892 -0.000233888
-11.1383 0.0042482 -0.000123283
-11.0984 0.00411601 -0.000238138
-11.0586 0.00398253 -0.000127921
-11.0189 0.00384752 -0.000242406
-10.9792 0.00371118 -0.000132813
-10.9395 0.00357325 -0.000246714
-10.8999 0.00343397 -0.000137942
-10.8603 0.00329305 -0.000251097
-10.8208 0.00315073 -0.00014328
-10.7813 0.00300673 -0.000255599
-10.7418 0.00286127 -0.000148793
-10.7024 0.0027141 -0.000260267
-10.6631 0.00256541 -0.000154449
-10.6238 0.00241497 -0.000265143
-10.5845 0.00226294 -0.000160222
-10.5452 0.00210914 -0.000270264
-10.506 0.00195366 -0.000166096
-10.4669 0.00179638 -0.000275655
-10.4278 0.00163735 -0.000172066
-10.3887 0.00147649 -0.000281329
-10.3496 0.0013138 -0.000178142
-10.3106 0.00114923 -0.00028729
-10.2717 0.000982766 -0.000184342
-10.2328 0.000814368 -0.000293532
-10.1939 0.000644009 -0.000190695
-10.155 0.000471655 -0.00030004
-10.1162 0.000297278 -0.000197234
-10.0774 0.000120833 -0.0003068
-10.0387 -5.76912e-05 -0.000203997
-10 -0.000238365 -0.000313796
-9.96134 -0.000421173 -0.000211017
-9.92271 -0.000606218 -0.000321016
-9.88412 -0.000793452 -0.000218329
-9.84557 -0.000983018 -0.000328452
-9.80704 -0.00117483 -0.000225958
-9.76856 -0.00136907 -0.000336106
-9.73011 -0.00156561 -0.000233927
-9.69169 -0.00176469 -0.000343984
-9.65331 -0.00196613 -0.000242251
-9.61496 -0.0021702 -0.000352102
-9.57664 -0.00237672 -0.000250938
-9.53836 -0.00258596 -0.000360483
-9.50011 -0.00279774 -0.000259994
-9.46189 -0.00301233 -0.000369154
-9.42371 -0.00322956 -0.000269421
-9.38556 -0.00344969 -0.000378147
-9.34744 -0.00367256 -0.000279218
-9.30935 -0.00389842 -0.000387496
-9.2713 -0.00412714 -0.000289388
-9.23327 -0.00435896 -0.000397235
-9.19528 -0.00459375 -0.000299933
-9.15732 -0.00483173 -0.0004074
-9.11939 -0.00507281 -0.000310861
-9.08149 -0.00531718 -0.000418021
-9.04362 -0.00556479 -0.000322183
-9.00578 -0.0058158 -0.000429131
-8.96797 -0.00607018 -0.000333916
-8.93019 -0.00632808 -0.000440756
-8.89244 -0.0065895 -0.000346082
-8.85471 -0.00685455 -0.000452923
-8.81702 -0.00712327 -0.000358709
-8.77936 -0.00739577 -0.000465654
-8.74172 -0.00767207 -0.000371829
-8.70412 -0.0079523 -0.000478972
-8.66654 -0.00823649 -0.000385479
-8.62899 -0.00852476 -0.0004929
-8.59146 -0.00881715 -0.000399701
-8.55397 -0.00911379 -0.000507459
-8.5165 -0.0094147 -0.00041454
-8.47906 -0.00972006 -0.000522675
-8.44165 -0.0100298 -0.00043004
-8.40426 -0.0103443 -0.000538576
-8.3669 -0.0106633 -0.000446253
-8.32956 -0.0109872 -0.000555191
-8.29226 -0.0113159 -0.000463228
-8.25497 -0.0116496 -0.000572556
-8.21772 -0.0119883 -0.000481016
-8.18049 -0.0123323 -0.000590712
-8.14328 -0.0126815 -0.000499673
-8.1061 -0.0130362 -0.000609704
-8.06895 -0.0133963 -0.000519251
-8.03182 -0.0137622 -0.000629586
-7.99471 -0.0141337 -0.000539808
-7.95763 -0.0145113 -0.000650414
-7.92058 -0.0148948 -0.000561402
-7.88355 -0.0152845 -0.000672255
-7.84654 -0.0156805 -0.000584096
-7.80955 -0.016083 -0.000695178
-7.77259 -0.016492 -0.000607955
-7.73566 -0.0169079 -0.000719263
-7.69874 -0.0173305 -0.00063305
-7.66185 -0.0177604 -0.000744594
-7.62498 -0.0181973 -0.000659458
-7.58814 -0.0186418 -0.000771262
-7.55132 -0.0190937 -0.00068726
-7.51452 -0.0195536 -0.000799369
-7.47774 -0.0200212 -0.000716547
-7.44099 -0.0204971 -0.000829019
-7.40425 -0.0209813 -0.00074742
-7.36754 -0.0214741 -0.00086033
-7.33085 -0.0219755 -0.000779986
-7.29418 -0.0224861 -0.000893424
-7.25754 -0.0230057 -0.000814368
-7.22091 -0.0235349 -0.000928437
-7.18431 -0.0240737 -0.000850697
-7.14772 -0.0246226 -0.000965514
-7.11116 -0.0251815 -0.000889122
-7.07462 -0.025751 -0.00100481
-7.0381 -0.0263311 -0.000929803
-7.00159 -0.0269224 -0.0010465
-6.96511 -0.0275249 -0.00097292
-6.92865 -0.0281391 -0.00109077
-6.89221 -0.0287652 -0.00101867
-6.85579 -0.0294037 -0.00113782
-6.81938 -0.0300547 -0.00106727
-6.783 -0.0307188 -0.00118788
-6.74664 -0.0313961 -0.00111897
-6.71029 -0.0320873 -0.0012412
-6.67397 -0.0327925 -0.00117402
-6.63766 -0.0335123 -0.00129805
-6.60137 -0.034247 -0.00123273
-6.5651 -0.0349973 -0.00135872
-6.52885 -0.0357632 -0.00129541
-6.49262 -0.0365457 -0.00142357
-6.4564 -0.0373449 -0.00136244
-6.42021 -0.0381616 -0.00149296
-6.38403 -0.038996 -0.00143421
-6.34786 -0.0398492 -0.0015673
-6.31172 -0.0407211 -0.00151117
-6.27559 -0.041613 -0.00164707
-6.23949 -0.0425249 -0.00159381
-6.20339 -0.0434581 -0.00173278
-6.16732 -0.0444126 -0.00168271
-6.13126 -0.0453899 -0.00182503
-6.09522 -0.0463899 -0.00177848
-6.05919 -0.0474143 -0.00192448
-6.02319 -0.048463 -0.00188184
-5.9872 -0.0495378 -0.00203186
-5.95122 -0.0506387 -0.00199357
-5.91526 -0.0517674 -0.00214803
-5.87932 -0.0529243 -0.00211457
-5.84339 -0.054111 -0.00227394
-5.80748 -0.055328 -0.00224588
-5.77158 -0.0565771 -0.00241068
-5.7357 -0.0578587 -0.00238864
-5.69984 -0.059175 -0.0025595
-5.66399 -0.0605264 -0.0025442
-5.62815 -0.0619152 -0.00272181
-5.59233 -0.0633419 -0.00271406
-5.55653 -0.064809 -0.00289926
-5.52074 -0.0663173 -0.00289999
-5.48497 -0.0678693 -0.00309373
-5.4492 -0.069466 -0.003104
-5.41346 -0.0711102 -0.00330739
-5.37773 -0.0728031 -0.00332844
-5.34201 -0.0745476 -0.00354278
-5.30631 -0.0763452 -0.00357605
-5.27062 -0.0781992 -0.00380286
-5.23494 -0.0801112 -0.00385001
-5.19928 -0.082085 -0.00409109
-5.16363 -0.0841222 -0.00415408
-5.128 -0.0862273 -0.00441155
-5.09237 -0.0884021 -0.00449268
-5.05677 -0.0906516 -0.00476907
-5.02117 -0.092978 -0.00487108
-4.98559 -0.0953868 -0.00516938
-4.95002 -0.0978807 -0.00529555
-4.91446 -0.100466 -0.00561936
-4.87892 -0.103146 -0.00577362
-4.84339 -0.105926 -0.00612729
-4.80787 -0.108813 -0.0063144
-4.77237 -0.111812 -0.00670318
-4.73687 -0.11493 -0.00692893
-4.70139 -0.118174 -0.00735929
-4.66592 -0.12155 -0.00763079
-4.63046 -0.125069 -0.00811067
-4.59502 -0.128738 -0.00843672
-4.55958 -0.132568 -0.00897596
-4.52416 -0.136568 -0.00936754
-4.48875 -0.140751 -0.0099785
-4.45335 -0.145128 -0.0104494
-4.41797 -0.149714 -0.0111477
-4.38259 -0.154522 -0.0117157
-4.34722 -0.159572 -0.0125213
-4.31187 -0.164878 -0.0132088
-4.27653 -0.170464 -0.0141476
-4.24119 -0.176348 -0.0149842
-4.20587 -0.182559 -0.01609
-4.17056 -0.189119 -0.0171146
-4.13526 -0.196064 -0.0184323
-4.09997 -0.203422 -0.0196969
-4.06469 -0.211235 -0.0212872
-4.02942 -0.219543 -0.0228626
-3.99416 -0.228396 -0.0248086
-3.95891 -0.237846 -0.026793
-3.92367 -0.247957 -0.029211
-3.88844 -0.258794 -0.031743
-3.85322 -0.270443 -0.0347993
-3.81801 -0.282989 -0.0380792
-3.7828 -0.296543 -0.042017
-3.74761 -0.31122 -0.0463423
-3.71243 -0.327166 -0.0515278
-3.67726 -0.344537 -0.0573529
-3.64209 -0.36353 -0.0643547
-3.60694 -0.384358 -0.0723975
-3.57179 -0.407286 -0.0821312
-3.53665 -0.432606 -0.093571
-3.50152 -0.460675 -0.107572
-3.4664 -0.491883 -0.124432
-3.43129 -0.526688 -0.145399
-3.39619 -0.565564 -0.171323
-3.36109 -0.608998 -0.20424
-3.32601 -0.657358 -0.246129
-3.29093 -0.710725 -0.300648
-3.25586 -0.76841 -0.372081
-3.2208 -0.82812 -0.467243
-3.18574 -0.88416 -0.594328
-3.1507 -0.924333 -0.763661
-3.11566 -0.925153 -0.982393
-3.08063 -0.848484 -1.24474
-3.0456 -0.650778 -1.51036
-3.01059 -0.3217 -1.6963
-2.97558 0.071444 -1.71972
-2.94058 0.413614 -1.57758
-2.90558 0.635698 -1.34707
-2.87059 0.743041 -1.10862
-2.83561 0.773018 -0.902031
-2.80064 0.760079 -0.736916
-2.76567 0.726475 -0.608582
-2.73071 0.684636 -0.509839
-2.69576 0.640911 -0.433223
-2.66081 0.598371 -0.373526
-2.62587 0.558326 -0.326177
-2.59094 0.52124 -0.288501
-2.55601 0.487125 -0.257882
-2.52109 0.455817 -0.233067
-2.48617 0.427051 -0.212464
-2.45126 0.40056 -0.195554
-2.41636 0.376066 -0.181272
-2.38146 0.353323 -0.169482
-2.34657 0.332097 -0.159402
-2.31168 0.312189 -0.151103
-2.2768 0.29341 -0.143963
-2.24192 0.275601 -0.138171
-2.20705 0.258609 -0.133199
-2.17219 0.242305 -0.129309
-2.13733 0.226564 -0.126033
-2.10247 0.211277 -0.123676
-2.06762 0.196336 -0.121812
-2.03278 0.181644 -0.120782
-1.99794 0.167102 -0.120186
-1.9631 0.15262 -0.120392
-1.92827 0.138102 -0.121029
-1.89345 0.123456 -0.122489
-1.85862 0.108582 -0.124428
-1.82381 0.0933809 -0.127265
-1.78899 0.0777435 -0.130689
-1.75419 0.0615552 -0.135159
-1.71938 0.0446883 -0.140407
-1.68458 0.0270056 -0.146945
-1.64979 0.00835228 -0.154576
-1.61499 -0.0114412 -0.163896
-1.58021 -0.0325662 -0.174821
-1.54542 -0.0552325 -0.188092
-1.51064 -0.0796723 -0.203817
-1.47586 -0.106133 -0.222997
-1.44109 -0.134867 -0.24609
-1.40632 -0.166106 -0.274577
-1.37155 -0.20001 -0.309584
-1.33679 -0.236559 -0.353518
-1.30203 -0.275352 -0.40879
-1.26727 -0.315212 -0.479567
-1.23251 -0.353436 -0.570551
-1.19776 -0.384406 -0.68854
-1.16301 -0.397203 -0.840192
-1.12827 -0.372153 -1.03034
-1.09352 -0.278372 -1.25192
-1.05878 -0.0803464 -1.47189
-1.02405 0.232823 -1.61967
-0.989309 0.605089 -1.61985
-0.954576 0.929357 -1.46151
-0.919844 1.13489 -1.21544
-0.885115 1.22298 -0.963396
-0.850388 1.23236 -0.749226
-0.815663 1.20036 -0.581782
-0.78094 1.15092 -0.455511
-0.746219 1.09683 -0.360737
-0.711499 1.04418 -0.289517
-0.676781 0.995522 -0.235111
-0.642065 0.951691 -0.193268
-0.60735 0.912715 -0.160326
-0.572637 0.878281 -0.134319
-0.537925 0.84796 -0.113199
-0.503214 0.821301 -0.0961264
-0.468504 0.797888 -0.0818427
-0.433796 0.777346 -0.0700589
-0.399089 0.759352 -0.0599089
-0.364382 0.743628 -0.0513846
-0.329676 0.729941 -0.0438238
-0.294972 0.718092 -0.0373673
-0.260267 0.707916 -0.0314635
-0.225564 0.699277 -0.0263356
-0.190861 0.692061 -0.0214941
-0.156158 0.686178 -0.0172083
-0.121456 0.681554 -0.013024
-0.0867541 0.678133 -0.00923671
-0.0520524 0.675875 -0.00541103
-0.0173508 0.674752 -0.00185583
0.0173508 0.674752 0.00185583
0.0520524 0.675875 0.00541103
0.0867541 0.678133 0.00923671
0.121456 0.681554 0.013024
0.156158 0.686178 0.0172083
0.190861 0.692061 0.0214941
0.225564 0.699277 0.0263356
0.260267 0.707916 0.0314635
0.294972 0.718092 0.0373673
0.329676 0.729941 0.0438238
0.364382 0.743628 0.0513846
0.399089 0.759352 0.0599089
0.433796 0.777346 0.0700589
0.468504 0.797888 0.0818427
0.503214 0.821301 0.0961264
0.537925 0.84796 0.113199
0.572637 0.878281 0.134319
0.60735 0.912715 0.160326
0.642065 0.951691 0.193268
0.676781 0.995522 0.235111
0.711499 1.04418 0.289517
0.746219 1.09683 0.360737
0.78094 1.15092 0.455511
0.815663 1.20036 0.581782
0.850388 1.23236 0.749226
0.885115 1.22298 0.963396
0.919844 1.13489 1.21544
0.954576 0.929357 1.46151
0.989309 0.605089 1.61985
1.02405 0.232823 1.61967
1.05878 -0.0803464 1.47189
1.09352 -0.278372 1.25192
1.12827 -0.372153 1.03034
1.16301 -0.397203 0.840192
1.19776 -0.384406 0.68854
1.23251 -0.353436 0.570551
1.26727 -0.315212 0.479567
1.30203 -0.275352 0.40879
1.33679 -0.236559 0.353518
1.37155 -0.20001 0.309584
1.40632 -0.166106 0.274577
1.44109 -0.134867 0.24609
1.47586 -0.106133 0.222997
1.51064 -0.0796723 0.203817
1.54542 -0.0552325 0.188092
1.58021 -0.0325662 0.174821
1.61499 -0.0114412 0.163896
1.64979 0.00835228 0.154576
1.68458 0.0270056 0.146945
1.71938 0.0446883 0.140407
1.75419 0.0615552 0.135159
1.78899 0.0777435 0.130689
1.82381 0.0933809 0.127265
1.85862 0.108582 0.124428
1.89345 0.123456 0.122489
1.92827 0.138102 0.121029
1.9631 0.15262 0.120392
1.99794 0.167102 0.120186
2.03278 0.181644 0.120782
2.06762 0.196336 0.121812
2.10247 0.211277 0.123676
2.13733 0.226564 0.126033
2.17219 0.242305 0.129309
2.20705 0.258609 0.133199
2.24192 0.275601 0.138171
2.2768 0.29341 0.143963
2.31168 0.312189 0.151103
2.34657 0.332097 0.159402
2.38146 0.353323 0.169482
2.41636 0.376066 0.181272
2.45126 0.40056 0.195554
2.48617 0.427051 0.212464
2.52109 0.455817 0.233067
2.55601 0.487125 0.257882
2.59094 0.52124 0.288501
2.62587 0.558326 0.326177
2.66081 0.598371 0.373526
2.69576 0.640911 0.433223
2.73071 0.684636 0.509839
2.76567 0.726475 0.608582
2.80064 0.760079 0.736916
2.83561 0.773018 0.902031
2.87059 0.743041 1.10862
2.90558 0.635698 1.34707
2.94058 0.413614 1.57758
2.97558 0.071444 1.71972
3.01059 -0.3217 1.6963
3.0456 -0.650778 1.51036
3.08063 -0.848484 1.24474
3.11566 -0.925153 0.982393
3.1507 -0.924333 0.763661
3.18574 -0.88416 0.594328
3.2208 -0.82812 0.467243
3.25586 -0.76841 0.372081
3.29093 -0.710725 0.300648
3.32601 -0.657358 0.246129
3.36109 -0.608998 0.20424
3.39619 -0.565564 0.171323
3.43129 -0.526688 0.145399
3.4664 -0.491883 0.124432
3.50152 -0.460675 0.107572
3.53665 -0.432606 0.093571
3.57179 -0.407286 0.0821312
3.60694 -0.384358 0.0723975
3.64209 -0.36353 0.0643547
3.67726 -0.344537 0.0573529
3.71243 -0.327166 0.0515278
3.74761 -0.31122 0.0463423
3.7828 -0.296543 0.042017
3.81801 -0.282989 0.0380792
3.85322 -0.270443 0.0347993
3.88844 -0.258794 0.031743
3.92367 -0.247957 0.029211
3.95891 -0.237846 0.026793
3.99416 -0.228396 0.0248086
4.02942 -0.219543 0.0228626
4.06469 -0.211235 0.0212872
4.09997 -0.203422 0.0196969
4.13526 -0.196064 0.0184323
4.17056 -0.189119 0.0171146
4.20587 -0.182559 0.01609
4.24119 -0.176348 0.0149842
4.27653 -0.170464 0.0141476
4.31187 -0.164878 0.0132088
4.34722 -0.159572 0.0125213
4.38259 -0.154522 0.0117157
4.41797 -0.149714 0.0111477
4.45335 -0.145128 0.0104494
4.48875 -0.140751 0.0099785
4.52416 -0.136568 0.00936754
4.55958 -0.132568 0.00897596
4.59502 -0.128738 0.00843672
4.63046 -0.125069 0.00811067
4.66592 -0.12155 0.00763079
4.70139 -0.118174 0.00735929
4.73687 -0.11493 0.00692893
4.77237 -0.111812 0.00670318
4.80787 -0.108813 0.0063144
4.84339 -0.105926 0.00612729
4.87892 -0.103146 0.00577362
4.91446 -0.100466 0.00561936
4.95002 -0.0978807 0.00529555
4.98559 -0.0953868 0.00516938
5.02117 -0.092978 0.00487108
5.05677 -0.0906516 0.00476907
5.09237 -0.0884021 0.00449268
5.128 -0.0862273 0.00441155
5.16363 -0.0841222 0.00415408
5.19928 -0.082085 0.00409109
5.23494 -0.0801112 0.00385001
5.27062 -0.0781992 0.00380286
5.30631 -0.0763452 0.00357605
5.34201 -0.0745476 0.00354278
5.37773 -0.0728031 0.00332844
5.41346 -0.0711102 0.00330739
5.4492 -0.069466 0.003104
5.48497 -0.0678693 0.00309373
5.52074 -0.0663173 0.00289999
5.55653 -0.064809 0.00289926
5.59233 -0.0633419 0.00271406
5.62815 -0.0619152 0.00272181
5.66399 -0.0605264 0.0025442
5.69984 -0.059175 0.0025595
5.7357 -0.0578587 0.00238864
5.77158 -0.0565771 0.00241068
5.80748 -0.055328 0.00224588
5.84339 -0.054111 0.00227394
5.87932 -0.0529243 0.00211457
5.91526 -0.0517674 0.00214803
5.95122 -0.0506387 0.00199357
5.9872 -0.0495378 0.00203186
6.02319 -0.048463 0.00188184
6.05919 -0.0474143 0.00192448
6.09522 -0.0463899 0.00177848
6.13126 -0.0453899 0.00182503
6.16732 -0.0444126 0.00168271
6.20339 -0.0434581 0.00173278
6.23949 -0.0425249 0.00159381
6.27559 -0.041613 0.00164707
6.31172 -0.0407211 0.00151117
6.34786 -0.0398492 0.0015673
6.38403 -0.038996 0.00143421
6.42021 -0.0381616 0.00149296
6.4564 -0.0373449 0.00136244
6.49262 -0.0365457 0.00142357
6.52885 -0.0357632 0.00129541
6.5651 -0.0349973 0.00135872
6.60137 -0.034247 0.00123273
6.63766 -0.0335123 0.00129805
6.67397 -0.0327925 0.00117402
6.71029 -0.0320873 0.0012412
6.74664 -0.0313961 0.00111897
6.783 -0.0307188 0.00118788
6.81938 -0.0300547 0.00106727
6.85579 -0.0294037 0.00113782
6.89221 -0.0287652 0.00101867
6.92865 -0.0281391 0.00109077
6.96511 -0.0275249 0.00097292
7.00159 -0.0269224 0.0010465
7.0381 -0.0263311 0.000929803
7.07462 -0.025751 0.00100481
7.11116 -0.0251815 0.000889122
7.14772 -0.0246226 0.000965514
7.18431 -0.0240737 0.000850697
7.22091 -0.0235349 0.000928437
7.25754 -0.0230057 0.000814368
7.29418 -0.0224861 0.000893424
7.33085 -0.0219755 0.000779986
7.36754 -0.0214741 0.00086033
7.40425 -0.0209813 0.00074742
7.44099 -0.0204971 0.000829019
7.47774 -0.0200212 0.000716547
7.51452 -0.0195536 0.000799369
7.55132 -0.0190937 0.00068726
7.58814 -0.0186418 0.000771262
7.62498 -0.0181973 0.000659458
7.66185 -0.0177604 0.000744594
7.69874 -0.0173305 0.00063305
7.73566 -0.0169079 0.000719263
7.77259 -0.016492 0.000607955
7.80955 -0.016083 0.000695178
7.84654 -0.0156805 0.000584096
7.88355 -0.0152845 0.000672255
7.92058 -0.0148948 0.000561402
7.95763 -0.0145113 0.000650414
7.99471 -0.0141337 0.000539808
8.03182 -0.0137622 0.000629586
8.06895 -0.0133963 0.000519251
8.1061 -0.0130362 0.000609704
8.14328 -0.0126815 0.000499673
8.18049 -0.0123323 0.000590712
8.21772 -0.0119883 0.000481016
8.25497 -0.0116496 0.000572556
8.29226 -0.0113159 0.000463228
8.32956 -0.0109872 0.000555191
8.3669 -0.0106633 0.000446253
8.40426 -0.0103443 0.000538576
8.44165 -0.0100298 0.00043004
8.47906 -0.00972006 0.000522675
8.5165 -0.0094147 0.00041454
8.55397 -0.00911379 0.000507459
8.59146 -0.00881715 0.000399701
8.62899 -0.00852476 0.0004929
8.66654 -0.00823649 0.000385479
8.70412 -0.0079523 0.000478972
8.74172 -0.00767207 0.000371829
8.77936 -0.00739577 0.000465654
8.81702 -0.00712327 0.000358709
8.85471 -0.00685455 0.000452923
8.89244 -0.0065895 0.000346082
8.93019 -0.00632808 0.000440756
8.96797 -0.00607018 0.000333916
9.00578 -0.0058158 0.000429131
9.04362 -0.00556479 0.000322183
9.08149 -0.00531718 0.000418021
9.11939 -0.00507281 0.000310861
9.15732 -0.00483173 0.0004074
9.19528 -0.00459375 0.000299933
9.23327 -0.00435896 0.000397235
9.2713 -0.00412714 0.000289388
9.30935 -0.00389842 0.000387496
9.34744 -0.00367256 0.000279218
9.38556 -0.00344969 0.000378147
9.42371 -0.00322956 0.000269421
9.46189 -0.00301233 0.000369154
9.50011 -0.00279774 0.000259994
9.53836 -0.00258596 0.000360483
9.57664 -0.00237672 0.000250938
9.61496 -0.0021702 0.000352102
9.65331 -0.00196613 0.000242251
9.69169 -0.00176469 0.000343984
9.73011 -0.00156561 0.000233927
9.76856 -0.00136907 0.000336106
9.80704 -0.00117483 0.000225958
9.84557 -0.000983018 0.000328452
9.88412 -0.000793452 0.000218329
9.92271 -0.000606218 0.000321016
9.96134 -0.000421173 0.000211017
10 -0.000238365 0.000313796
10.0387 -5.76912e-05 0.000203997
10.0774 0.000120833 0.0003068
10.1162 0.000297278 0.000197234
10.155 0.000471655 0.00030004
10.1939 0.000644009 0.000190695
10.2328 0.000814368 0.000293532
10.2717 0.000982766 0.000184342
10.3106 0.00114923 0.00028729
10.3496 0.0013138 0.000178142
10.3887 0.00147649 0.000281329
10.4278 0.00163735 0.000172066
10.4669 0.00179638 0.000275655
10.506 0.00195366 0.000166096
10.5452 0.00210914 0.000270264
10.5845 0.00226294 0.000160222
10.6238 0.00241497 0.000265143
10.6631 0.00256541 0.000154449
10.7024 0.0027141 0.000260267
10.7418 0.00286127 0.000148793
10.7813 0.00300673 0.000255599
10.8208 0.00315073 0.00014328
10.8603 0.00329305 0.000251097
10.8999 0.00343397 0.000137942
10.9395 0.00357325 0.000246714
10.9792 0.00371118 0.000132813
11.0189 0.00384752 0.000242406
11.0586 0.00398253 0.000127921
11.0984 0.00411601 0.000238138
11.1383 0.0042482 0.000123283
11.1781 0.00437892 0.000233888
11.2181 0.00450834 0.000118899
11.2581 0.00463638 0.000229656
11.2981 0.00476313 0.000114752
11.3381 0.00488856 0.00022546
11.3783 0.00501272 0.000110802
11.4184 0.00513561 0.000221336
11.4587 0.00525725 0.000106996
11.4989 0.00537766 0.000217336
11.5392 0.00549686 0.000103268
11.5796 0.00561487 0.000213517
11.62 0.0057317 9.95561e-05
11.6605 0.00584736 0.00020993
11.701 0.0059619 9.58064e-05
11.7415 0.00607526 0.000206609
11.7822 0.00618758 9.19882e-05
11.8228 0.00629871 0.000203564
11.8636 0.00640886 8.81008e-05
11.9043 0.00651783 0.000200771
11.9452 0.00662587 8.41766e-05
11.986 0.00673273 0.000198175
12.027 0.00683871 8.02784e-05
12.068 0.00694352 0.000195695
12.109 0.0070475 7.64892e-05
12.1501 0.00715033 0.000193236
12.1913 0.00725235 7.28963e-05
12.2325 0.00735326 0.000190711
12.2738 0.00745335 6.95713e-05
12.3151 0.0075524 0.000188057
12.3565 0.00765062 6.65515e-05
12.3979 0.00774786 0.000185254
12.4394 0.00784425 6.38249e-05
12.481 0.00793973 0.000182335
12.5226 0.00803434 6.13258e-05
12.5643 0.0081281 0.000179387
12.6061 0.00822099 5.89426e-05
12.6479 0.00831306 0.000176531
12.6898 0.00840428 5.65388e-05
12.7317 0.00849469 0.000173901
12.7737 0.0085843 5.39836e-05
12.8158 0.00867308 0.000171606
12.8579 0.00876113 5.11875e-05
12.9001 0.00884831 0.000169699
12.9424 0.00893485 4.81322e-05
12.9847 0.00902048 0.000168151
13.0271 0.00910553 4.48853e-05
13.0696 0.00918965 0.00016685
13.1121 0.00927325 4.15933e-05
13.1547 0.00935591 0.000165615
13.1974 0.00943807 3.84503e-05
13.2402 0.00951933 0.000164243
13.283 0.00960008 3.56445e-05
13.3259 0.00967999 0.000162569
13.3689 0.00975933 3.32987e-05
13.4119 0.00983793 0.000160519
13.455 0.00991591 3.14195e-05
13.4982 0.00999323 0.000158152
13.5415 0.0100699 2.98754e-05
13.5848 0.0101459 0.00015566
13.6283 0.0102213 2.84188e-05
13.6718 0.0102961 0.000153323
13.7153 0.0103703 2.67524e-05
13.759 0.0104438 0.000151424
13.8028 0.0105169 2.46271e-05
13.8466 0.0105892 0.000150147
13.8905 0.010661 2.19415e-05
13.9345 0.0107322 0.000149489
13.9786 0.0108029 1.88052e-05
14.0227 0.0108729 0.00014923
14.067 0.0109425 1.55315e-05
14.1113 0.0110114 0.00014898
14.1558 0.0110799 1.25466e-05
14.2003 0.0111477 0.000148312
14.2449 0.0112152 1.02315e-05
14.2896 0.0112819 0.000146931
14.3344 0.0113483 8.75072e-06
14.3793 0.0114141 0.000144827
14.4243 0.0114794 7.93915e-06
14.4693 0.0115442 0.000142332
14.5145 0.0116085 7.31519e-06
14.5598 0.0116724 0.000140031
14.6052 0.0117357 6.24597e-06
14.6506 0.0117985 0.00013853
14.6962 0.011861 4.22345e-06
14.7419 0.0119228 0.000138162
14.7877 0.0119844 1.14103e-06
14.8336 0.0120453 0.000138769
14.8796 0.012106 -2.57336e-06
14.9257 0.012166 0.000139679
14.9719 0.0122258 -6.07865e-06
15.0182 0.012285 0.000139974
15.0647 0.0123439 -8.49914e-06
15.1112 0.0124022 0.000138945
15.1579 0.0124602 -9.41495e-06
15.2047 0.0125178 0.000136547
15.2516 0.012575 -9.20477e-06
15.2986 0.0126318 0.000133565
15.3458 0.0126881 -8.9877e-06
15.393 0.0127441 0.00013131
15.4404 0.0127998 -1.0083e-05
15.488 0.0128548 0.000130896
15.5356 0.0129098 -1.31986e-05
15.5834 0.0129641 0.00013246
15.6313 0.0130184 -1.7819e-05
15.6794 0.0130719 0.000134848
15.7276 0.0131255 -2.22859e-05
15.7759 0.0131783 0.000136133
15.8243 0.0132311 -2.47307e-05
15.873 0.0132833 0.000134854
15.9217 0.0133353 -2.44269e-05
15.9706 0.013387 0.000131243
16.0197 0.0134382 -2.26331e-05
16.0689 0.0134892 0.000127452
16.1182 0.0135398 -2.20688e-05
16.1677 0.01359 0.000126266
16.2174 0.0136402 -2.50021e-05
16.2672 0.0136896 0.000128877
16.3172 0.0137393 -3.11568e-05
16.3674 0.013788 0.000133414
16.4177 0.0138371 -3.72963e-05
16.4682 0.0138854 0.000135859
16.5189 0.0139336 -3.94912e-05
16.5697 0.0139815 0.000133344
16.6208 0.014029 -3.68024e-05
16.672 0.0140765 0.000127358
16.7234 0.0141234 -3.30888e-05
16.775 0.0141702 0.000123419
16.8268 0.0142168 -3.4254e-05
16.8787 0.0142628 0.000126208
16.9309 0.0143092 -4.22424e-05
16.9833 0.0143544 0.000133962
17.0359 0.0144003 -5.15737e-05
17.0887 0.0144452 0.000138617
17.1418 0.0144903 -5.37629e-05
17.195 0.0145351 0.000133943
17.2485 0.0145794 -4.72555e-05
17.3022 0.0146238 0.000124317
17.3562 0.0146678 -4.17833e-05
17.4104 0.0147114 0.0001222
17.4648 0.0147555 -4.84164e-05
17.5195 0.0147982 0.000132863
17.5744 0.014842 -6.36198e-05
17.6296 0.0148844 0.000143866
17.6851 0.0149274 -6.96059e-05
17.7408 0.01497 0.000138608
17.7969 0.0150121 -5.83664e-05
17.8532 0.0150545 0.000122787
17.9098 0.0150965 -4.92289e-05
17.9667 0.0151379 0.00012277
18.0239 0.0151803 -6.41227e-05
18.0815 0.0152208 0.000144173
18.1393 0.0152628 -8.62525e-05
18.1975 0.0153037 0.000152276
18.256 0.0153444 -7.8524e-05
18.3149 0.0153857 0.00012827
18.3742 0.0154261 -5.54063e-05
18.4338 0.0154663 0.000118198
18.4938 0.0155078 -7.23477e-05
18.5542 0.0155467 0.000152652
18.615 0.0155879 -0.000108689
18.6762 0.0156278 0.000162353
18.7379 0.0156671 -8.58115e-05
18.8 0.0157078 0.000116893
18.8625 0.0157477 -5.76022e-05
18.9255 0.0157861 0.000131219
18.9891 0.0158279 -0.000117109
19.0531 0.0158662 0.000187152
19.1177 0.0159056 -0.000122121
19.1828 0.0159466 0.000123417
19.2484 0.0159857 -5.25462e-05
19.3147 0.0160238 0.000123298
19.3816 0.0160668 -0.000148774
19.4491 0.0161049 0.000216238
19.5173 0.0161438 -0.000127633
19.5862 0.0161865 7.9111e-05
19.6558 0.0162282 -6.26873e-05
19.7262 0.0162645 0.000205162
19.7974 0.0163095 -0.000243552
19.8694 0.0163553 0.000129598
19.9423 0.0163952 -3.39797e-06
20.0162 0.0164356 0.000155095
20.091 0.0164933 -0.00036731
20.1669 0.01655 9.40926e-05
20.244 0.0165957 5.85253e-05
20.3222 0.0166523 0.00031956
20.4016 0.0167841 -0.000504057
20.4825 0.0170217 -0.000644409
20.5648 0.017352 -0.00118322
20.6487 0.0177085 -0.000680605
20.7344 0.0180392 -0.000809468
20.8219 0.0183029 -0.000181283
20.9115 0.0185061 -0.000438132
21.0034 0.0186522 8.06369e-05
21.0979 0.0187707 -0.000315858
21.1952 0.0188626 0.000180621
21.2959 0.0189526 -0.000292847
21.4004 0.0190285 0.0002379
21.5093 0.0191155 -0.000306026
21.6237 0.0191901 0.000289999
21.7448 0.0192886 -0.000348773
21.8747 0.0193721 0.000352674
22.0165 0.019512 -0.000450235
22.1768 0.0196329 0.000443187
22.3723 0.0200833 -0.000883405


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1Classic/iFpOneLoop.txt <==
-22.3723 1.45332e-24 9.06946e-06
-22.1768 -1.88788e-24 9.31619e-06
-22.0165 -3.73777e-24 9.52534e-06
-21.8747 -6.37427e-24 9.71576e-06
-21.7448 4.66766e-24 9.89458e-06
-21.6237 3.35024e-24 1.00654e-05
-21.5093 -8.53638e-24 1.02305e-05
-21.4004 3.47668e-25 1.03911e-05
-21.2959 7.30197e-24 1.05484e-05
-21.1952 1.89612e-24 1.07029e-05
-21.0979 -7.36934e-25 1.08554e-05
-21.0034 6.76067e-24 1.10061e-05
-20.9115 -4.7662e-24 1.11555e-05
-20.8219 -2.32147e-25 1.13037e-05
-20.7344 2.11729e-24 1.14512e-05
-20.6487 -1.21708e-24 1.15979e-05
-20.5648 2.51213e-23 1.17442e-05
-20.4825 7.30884e-24 1.18902e-05
-20.4016 -1.52573e-23 1.2036e-05
-20.3222 1.24361e-24 1.21817e-05
-20.244 -5.22498e-24 1.23273e-05
-20.1669 2.05098e-24 1.24731e-05
-20.091 -2.28912e-24 1.26191e-05
-20.0162 -3.26977e-24 1.27653e-05
-19.9423 -2.59201e-24 1.29119e-05
-19.8694 7.84309e-25 1.30588e-05
-19.7974 -1.1096e-23 1.32062e-05
-19.7262 -8.74159e-24 1.33541e-05
-19.6558 -7.20668e-24 1.35025e-05
-19.5862 -3.51227e-25 1.36515e-05
-19.5173 -2.36285e-24 1.38012e-05
-19.4491 -2.1119e-24 1.39516e-05
-19.3816 1.99858e-24 1.41026e-05
-19.3147 9.51838e-25 1.42545e-05
-19.2484 -9.14778e-25 1.44071e-05
-19.1828 2.03856e-24 1.45606e-05
-19.1177 -7.08426e-24 1.4715e-05
-19.0531 -4.20287e-24 1.48702e-05
-18.9891 6.96713e-24 1.50264e-05
-18.9255 7.83823e-24 1.51836e-05
-18.8625 8.79625e-24 1.53418e-05
-18.8 -3.73295e-24 1.5501e-05
-18.7379 3.23878e-24 1.56612e-05
-18.6762 -5.28536e-24 1.58226e-05
-18.615 4.3501e-24 1.5985e-05
-18.5542 -3.40019e-24 1.61487e-05
-18.4938 1.07526e-23 1.63134e-05
-18.4338 -6.29384e-24 1.64794e-05
-18.3742 -1.85011e-24 1.66466e-05
-18.3149 -3.19353e-24 1.6815e-05
-18.256 1.11425e-23 1.69848e-05
-18.1975 -1.05544e-23 1.71558e-05
-18.1393 -1.38062e-23 1.73282e-05
-18.0815 9.98092e-24 1.75019e-05
-18.0239 -1.38553e-24 1.7677e-05
-17.9667 4.54422e-24 1.78535e-05
-17.9098 9.2228e-24 1.80315e-05
-17.8532 -2.05954e-24 1.82109e-05
-17.7969 -8.46922e-24 1.83918e-05
-17.7408 -1.66507e-24 1.85742e-05
-17.6851 8.17193e-24 1.87581e-05
-17.6296 -1.04464e-23 1.89437e-05
-17.5744 1.22097e-23 1.91308e-05
-17.5195 1.66585e-24 1.93195e-05
-17.4648 1.45107e-23 1.95099e-05
-17.4104 -1.13077e-23 1.97019e-05
-17.3562 1.25138e-25 1.98957e-05
-17.3022 -9.89982e-24 2.00912e-05
-17.2485 1.36141e-23 2.02884e-05
-17.195 1.34957e-23 2.04874e-05
-17.1418 -8.18781e-25 2.06882e-05
-17.0887 -6.94498e-24 2.08909e-05
-17.0359 -9.89146e-24 2.10955e-05
-16.9833 6.01866e-24 2.13019e-05
-16.9309 1.38268e-23 2.15102e-05
-16.8787 1.94776e-23 2.17206e-05
-16.8268 2.4114e-23 2.19329e-05
-16.775 -2.40564e-24 2.21472e-05
-16.7234 4.71028e-24 2.23635e-05
-16.672 -9.50504e-24 2.2582e-05
-16.6208 -2.27847e-23 2.28025e-05
-16.5697 1.03046e-23 2.30252e-05
-16.5189 3.99502e-24 2.32501e-05
-16.4682 -3.22801e-24 2.34771e-05
-16.4177 -5.44002e-23 2.37064e-05
-16.3674 -2.59198e-24 2.3938e-05
-16.3172 1.23794e-23 2.41718e-05
-16.2672 1.57596e-23 2.4408e-05
-16.2174 3.10186e-24 2.46466e-05
-16.1677 1.94416e-23 2.48876e-05
-16.1182 6.48786e-24 2.5131e-05
-16.0689 1.29735e-23 2.53769e-05
-16.0197 2.07043e-24 2.56253e-05
-15.9706 2.16287e-23 2.58763e-05
-15.9217 -8.02912e-24 2.61298e-05
-15.873 -1.48642e-23 2.6386e-05
-15.8243 2.22766e-23 2.66449e-05
-15.7759 -1.7022e-23 2.69064e-05
-15.7276 1.44633e-23 2.71707e-05
-15.6794 -1.94853e-23 2.74378e-05
-15.6313 -6.84495e-24 2.77077e-05
-15.5834 2.23831e-24 2.79805e-05
-15.5356 -1.20065e-23 2.82561e-05
-15.488 -1.23729e-23 2.85348e-05
-15.4404 5.93473e-24 2.88164e-05
-15.393 4.95178e-24 2.91011e-05
-15.3458 1.45476e-23 2.93888e-05
-15.2986 -1.62725e-23 2.96797e-05
-15.2516 -4.96995e-23 2.99738e-05
-15.2047 -2.48032e-23 3.0271e-05
-15.1579 9.67384e-24 3.05716e-05
-15.1112 -1.00813e-23 3.08755e-05
-15.0647 -8.00417e-24 3.11827e-05
-15.0182 -3.59228e-23 3.14934e-05
-14.9719 -1.20925e-23 3.18075e-05
-14.9257 9.38293e-24 3.21252e-05
-14.8796 -1.1566e-24 3.24464e-05
-14.8336 -8.14003e-24 3.27713e-05
-14.7877 1.67835e-23 3.30999e-05
-14.7419 -5.14693e-25 3.34322e-05
-14.6962 1.27868e-23 3.37683e-05
-14.6506 -8.13528e-24 3.41082e-05
-14.6052 -3.45782e-23 3.44521e-05
-14.5598 -2.75296e-23 3.47999e-05
-14.5145 -1.67229e-23 3.51518e-05
-14.4693 4.56596e-23 3.55078e-05
-14.4243 3.19749e-23 3.58679e-05
-14.3793 -1.94278e-23 3.62323e-05
-14.3344 6.75187e-24 3.66009e-05
-14.2896 1.0118e-23 3.69739e-05
-14.2449 3.16139e-23 3.73513e-05
-14.2003 6.36732e-24 3.77332e-05
-14.1558 -4.30748e-23 3.81196e-05
-14.1113 3.05925e-23 3.85107e-05
-14.067 -1.65463e-23 3.89065e-05
-14.0227 -1.35584e-23 3.93071e-05
-13.9786 -3.28547e-23 3.97125e-05
-13.9345 -4.44589e-24 4.01228e-05
-13.8905 -1.44696e-23 4.05382e-05
-13.8466 -1.21677e-23 4.09586e-05
-13.8028 3.17398e-23 4.13842e-05
-13.759 8.04792e-23 4.1815e-05
-13.7153 -3.35329e-23 4.22512e-05
-13.6718 -1.80441e-23 4.26927e-05
-13.6283 -2.00664e-23 4.31398e-05
-13.5848 -4.56473e-24 4.35925e-05
-13.5415 1.78478e-23 4.40508e-05
-13.4982 4.29403e-24 4.45149e-05
-13.455 7.48967e-24 4.49849e-05
-13.4119 -3.88624e-23 4.54608e-05
-13.3689 -2.06996e-23 4.59428e-05
-13.3259 -3.99062e-23 4.64309e-05
-13.283 3.41687e-23 4.69253e-05
-13.2402 2.44801e-23 4.7426e-05
-13.1974 6.01368e-23 4.79332e-05
-13.1547 -1.20752e-23 4.8447e-05
-13.1121 -8.64328e-24 4.89674e-05
-13.0696 3.58298e-23 4.94947e-05
-13.0271 -6.53114e-23 5.00288e-05
-12.9847 -2.49168e-24 5.057e-05
-12.9424 6.36667e-24 5.11182e-05
-12.9001 3.98384e-23 5.16738e-05
-12.8579 -6.02436e-23 5.22367e-05
-12.8158 6.55172e-23 5.28071e-05
-12.7737 8.14563e-23 5.33851e-05
-12.7317 -2.52471e-23 5.39709e-05
-12.6898 1.21751e-22 5.45646e-05
-12.6479 -2.76638e-23 5.51663e-05
-12.6061 -5.05718e-23 5.57761e-05
-12.5643 -9.97782e-23 5.63943e-05
-12.5226 -2.40889e-23 5.70209e-05
-12.481 7.5984e-23 5.76561e-05
-12.4394 -5.41844e-23 5.83e-05
-12.3979 -6.93333e-23 5.89528e-05
-12.3565 2.69164e-23 5.96147e-05
-12.3151 3.57142e-23 6.02857e-05
-12.2738 1.76527e-22 6.09662e-05
-12.2325 -3.33635e-23 6.16561e-05
-12.1913 7.57477e-23 6.23558e-05
-12.1501 -4.62048e-23 6.30653e-05
-12.109 2.18823e-23 6.37849e-05
-12.068 1.13338e-23 6.45147e-05
-12.027 -3.38057e-23 6.5255e-05
-11.986 4.78613e-24 6.60058e-05
-11.9452 -1.5264e-22 6.67674e-05
-11.9043 9.07696e-23 6.754e-05
-11.8636 3.54352e-23 6.83238e-05
-11.8228 7.19006e-23 6.9119e-05
-11.7822 -1.66289e-23 6.99258e-05
-11.7415 -1.3029e-22 7.07444e-05
-11.701 4.70692e-23 7.1575e-05
-11.6605 4.37188e-24 7.24179e-05
-11.62 3.10205e-23 7.32732e-05
-11.5796 -1.11537e-22 7.41413e-05
-11.5392 1.94524e-23 7.50223e-05
-11.4989 1.40614e-23 7.59165e-05
-11.4587 1.12559e-22 7.68241e-05
-11.4184 4.72778e-23 7.77455e-05
-11.3783 -2.59205e-23 7.86808e-05
-11.3381 -7.64511e-23 7.96303e-05
-11.2981 1.74251e-22 8.05943e-05
-11.2581 1.28055e-22 8.1573e-05
-11.2181 -4.40634e-22 8.25668e-05
-11.1781 2.55156e-22 8.3576e-05
-11.1383 5.24462e-23 8.46008e-05
-11.0984 -6.63102e-23 8.56415e-05
-11.0586 5.91713e-24 8.66985e-05
-11.0189 -3.75285e-23 8.77721e-05
-10.9792 9.07652e-23 8.88625e-05
-10.9395 -4.56773e-23 8.99702e-05
-10.8999 -6.63892e-23 9.10955e-05
-10.8603 -6.65759e-23 9.22386e-05
-10.8208 -6.09565e-23 9.34001e-05
-10.7813 -1.97228e-22 9.45802e-05
-10.7418 -6.74646e-23 9.57793e-05
-10.7024 -4.24916e-23 9.69978e-05
-10.6631 -1.41065e-22 9.82361e-05
-10.6238 -4.41621e-23 9.94945e-05
-10.5845 5.94153e-23 0.000100774
-10.5452 1.54201e-22 0.000102074
-10.506 -1.09732e-22 0.000103395
-10.4669 -9.61503e-25 0.000104739
-10.4278 6.71491e-23 0.000106105
-10.3887 3.30125e-22 0.000107493
-10.3496 1.75564e-22 0.000108905
-10.3106 6.48113e-23 0.000110341
-10.2717 -2.11054e-23 0.000111801
-10.2328 -3.05804e-22 0.000113286
-10.1939 2.26222e-22 0.000114796
-10.155 -3.56264e-23 0.000116332
-10.1162 -6.29239e-23 0.000117894
-10.0774 7.01152e-23 0.000119484
-10.0387 4.3825e-23 0.000121101
-10 8.4084e-24 0.000122746
-9.96134 2.09958e-22 0.00012442
-9.92271 -3.96807e-23 0.000126123
-9.88412 1.63027e-22 0.000127856
-9.84557 3.60104e-22 0.00012962
-9.80704 1.40065e-22 0.000131415
-9.76856 -2.53472e-23 0.000133243
-9.73011 -1.14856e-22 0.000135103
-9.69169 1.45723e-22 0.000136997
-9.65331 -1.50343e-23 0.000138925
-9.61496 2.2709e-22 0.000140888
-9.57664 -1.18232e-22 0.000142887
-9.53836 3.30413e-22 0.000144922
-9.50011 -8.79541e-23 0.000146995
-9.46189 3.19081e-22 0.000149106
-9.42371 2.37765e-22 0.000151257
-9.38556 -2.44668e-22 0.000153447
-9.34744 1.14386e-22 0.000155679
-9.30935 -2.36136e-22 0.000157953
-9.2713 4.12325e-23 0.00016027
-9.23327 5.19465e-22 0.00016263
-9.19528 1.31332e-22 0.000165036
-9.15732 1.4864e-22 0.000167488
-9.11939 1.14847e-22 0.000169987
-9.08149 2.04786e-22 0.000172535
-9.04362 -1.08935e-22 0.000175131
-9.00578 -3.33354e-24 0.000177779
-8.96797 -3.91518e-22 0.000180479
-8.93019 -8.72426e-23 0.000183231
-8.89244 -2.10674e-22 0.000186039
-8.85471 -1.9549e-22 0.000188902
-8.81702 -2.80346e-23 0.000191822
-8.77936 -1.25927e-22 0.000194801
-8.74172 5.02409e-22 0.00019784
-8.70412 -7.53716e-22 0.000200941
-8.66654 6.25695e-22 0.000204104
-8.62899 1.78044e-22 0.000207333
-8.59146 5.03164e-22 0.000210628
-8.55397 2.57749e-22 0.000213991
-8.5165 1.08256e-22 0.000217423
-8.47906 2.71837e-23 0.000220928
-8.44165 -2.49294e-22 0.000224506
-8.40426 6.68553e-24 0.000228159
-8.3669 1.06449e-22 0.00023189
-8.32956 2.9339e-22 0.0002357
-8.29226 -2.3885e-22 0.000239591
-8.25497 -2.72459e-22 0.000243566
-8.21772 3.01791e-22 0.000247627
-8.18049 5.36253e-22 0.000251776
-8.14328 -7.32956e-23 0.000256016
-8.1061 -5.42408e-22 0.000260349
-8.06895 -3.06671e-22 0.000264777
-8.03182 -2.26413e-23 0.000269303
-7.99471 4.38505e-22 0.00027393
-7.95763 -3.96745e-22 0.000278661
-7.92058 -1.28679e-21 0.000283498
-7.88355 6.214e-23 0.000288444
-7.84654 1.70608e-22 0.000293503
-7.80955 -1.01326e-21 0.000298678
-7.77259 -2.25183e-22 0.000303971
-7.73566 -6.67321e-22 0.000309387
-7.69874 -4.04586e-22 0.000314929
-7.66185 -4.3496e-22 0.0003206
-7.62498 1.65165e-21 0.000326405
-7.58814 -1.59572e-21 0.000332346
-7.55132 -1.13203e-21 0.000338428
-7.51452 -8.82846e-23 0.000344656
-7.47774 -1.89392e-23 0.000351033
-7.44099 7.02507e-22 0.000357564
-7.40425 5.02927e-22 0.000364253
-7.36754 3.5139e-22 0.000371106
-7.33085 -2.21669e-22 0.000378127
-7.29418 6.31889e-22 0.000385321
-7.25754 -4.10607e-22 0.000392694
-7.22091 1.24e-21 0.000400251
-7.18431 -7.31001e-22 0.000407998
-7.14772 5.38689e-22 0.00041594
-7.11116 -1.70863e-23 0.000424084
-7.07462 2.4551e-23 0.000432436
-7.0381 5.59445e-22 0.000441003
-7.00159 1.68246e-21 0.000449792
-6.96511 -6.12132e-22 0.000458809
-6.92865 -7.46135e-22 0.000468062
-6.89221 3.74728e-21 0.000477558
-6.85579 2.1797e-22 0.000487306
-6.81938 -2.86318e-21 0.000497314
-6.783 6.54153e-22 0.00050759
-6.74664 5.00415e-21 0.000518143
-6.71029 -3.17284e-22 0.000528983
-6.67397 1.03656e-21 0.000540118
-6.63766 -1.38592e-21 0.00055156
-6.60137 -2.33776e-21 0.000563318
-6.5651 2.6307e-21 0.000575403
-6.52885 -4.99117e-21 0.000587827
-6.49262 1.23231e-21 0.000600601
-6.4564 -3.55153e-22 0.000613737
-6.42021 3.49696e-21 0.000627249
-6.38403 1.12429e-21 0.000641149
-6.34786 6.6989e-22 0.000655451
-6.31172 -6.1652e-22 0.000670169
-6.27559 -4.31122e-22 0.000685319
-6.23949 -1.80655e-21 0.000700917
-6.20339 -3.70998e-21 0.000716977
-6.16732 2.47796e-22 0.000733519
-6.13126 -2.54341e-21 0.000750558
-6.09522 -1.07101e-21 0.000768114
-6.05919 -2.85453e-23 0.000786207
-6.02319 8.04092e-22 0.000804856
-5.9872 -5.12563e-21 0.000824082
-5.95122 3.06865e-22 0.000843909
-5.91526 -4.36401e-21 0.000864358
-5.87932 -9.72031e-21 0.000885454
-5.84339 -7.06965e-21 0.000907223
-5.80748 -4.71884e-21 0.00092969
-5.77158 1.70139e-22 0.000952884
-5.7357 7.23177e-22 0.000976834
-5.69984 1.72656e-21 0.00100157
-5.66399 3.23734e-21 0.00102712
-5.62815 -2.11707e-21 0.00105353
-5.59233 9.54311e-21 0.00108082
-5.55653 1.18256e-21 0.00110904
-5.52074 -7.63121e-21 0.00113821
-5.48497 5.7534e-22 0.00116839
-5.4492 4.29282e-21 0.00119962
-5.41346 3.08122e-21 0.00123193
-5.37773 1.26121e-21 0.00126539
-5.34201 8.62452e-22 0.00130003
-5.30631 -6.78981e-22 0.0013359
-5.27062 -8.11817e-22 0.00137308
-5.23494 1.23101e-21 0.0014116
-5.19928 1.27744e-21 0.00145153
-5.16363 1.11858e-21 0.00149295
-5.128 -9.05042e-22 0.0015359
-5.09237 1.02823e-20 0.00158047
-5.05677 -1.51107e-21 0.00162673
-5.02117 -1.21662e-20 0.00167476
-4.98559 -1.14562e-20 0.00172465
-4.95002 -2.98874e-21 0.00177648
-4.91446 3.87031e-21 0.00183034
-4.87892 8.3789e-21 0.00188634
-4.84339 7.03164e-21 0.00194458
-4.80787 -1.00249e-20 0.00200517
-4.77237 5.51254e-21 0.00206824
-4.73687 6.43306e-21 0.00213389
-4.70139 6.05753e-21 0.00220227
-4.66592 -3.78689e-21 0.00227353
-4.63046 7.64203e-21 0.00234779
-4.59502 -2.0022e-20 0.00242524
-4.55958 -1.12018e-20 0.00250602
-4.52416 4.68189e-21 0.00259033
-4.48875 -2.57359e-20 0.00267836
-4.45335 2.28421e-20 0.0027703
-4.41797 1.01162e-20 0.00286638
-4.38259 -1.48113e-20 0.00296683
-4.34722 -6.3396e-21 0.00307189
-4.31187 1.29396e-20 0.00318182
-4.27653 3.13582e-20 0.00329692
-4.24119 -1.64847e-20 0.00341747
-4.20587 -8.90151e-21 0.00354381
-4.17056 -4.54766e-20 0.00367628
-4.13526 -9.85794e-21 0.00381525
-4.09997 -3.20928e-20 0.00396111
-4.06469 -8.26166e-21 0.0041143
-4.02942 -2.2806e-20 0.00427527
-3.99416 3.25678e-21 0.00444452
-3.95891 -8.36942e-20 0.00462258
-3.92367 3.53449e-21 0.00481002
-3.88844 -5.43259e-20 0.00500747
-3.85322 -1.15148e-20 0.00521558
-3.81801 3.32191e-20 0.00543507
-3.7828 5.11474e-20 0.00566674
-3.74761 -7.37724e-20 0.00591143
-3.71243 -8.55271e-20 0.00617004
-3.67726 7.75618e-20 0.00644358
-3.64209 8.25201e-20 0.00673313
-3.60694 -9.80879e-20 0.00703986
-3.57179 3.40391e-20 0.00736505
-3.53665 2.30214e-21 0.0077101
-3.50152 4.21698e-21 0.00807654
-3.4664 1.70921e-20 0.00846604
-3.43129 -7.66418e-20 0.00888042
-3.39619 -6.65826e-21 0.00932168
-3.36109 8.83953e-20 0.00979203
-3.32601 1.31503e-20 0.0102939
-3.29093 6.91728e-20 0.0108299
-3.25586 -3.57605e-20 0.0114031
-3.2208 -1.17604e-19 0.0120166
-3.18574 6.91938e-20 0.012674
-3.1507 -1.50397e-19 0.0133795
-3.11566 -1.22697e-19 0.0141373
-3.08063 1.20717e-19 0.0149525
-3.0456 -1.64341e-19 0.0158305
-3.01059 3.07923e-19 0.0167776
-2.97558 2.95843e-19 0.0178006
-2.94058 1.03677e-19 0.0189073
-2.90558 1.19893e-19 0.0201065
-2.87059 1.12296e-19 0.021408
-2.83561 7.85387e-19 0.022823
-2.80064 -1.33021e-19 0.0243642
-2.76567 -4.53329e-20 0.0260461
-2.73071 1.08112e-19 0.0278851
-2.69576 -2.04038e-19 0.0299002
-2.66081 -1.13339e-20 0.032113
-2.62587 1.41928e-19 0.0345487
-2.59094 -6.75602e-19 0.0372363
-2.55601 5.81174e-19 0.0402094
-2.52109 -1.14514e-19 0.0435077
-2.48617 7.58791e-19 0.0471771
-2.45126 -2.72069e-18 0.0512723
-2.41636 -4.20924e-19 0.0558578
-2.38146 -1.00408e-18 0.0610102
-2.34657 -4.47045e-19 0.0668218
-2.31168 1.2102e-18 0.0734033
-2.2768 -8.69854e-19 0.0808894
-2.24192 2.26885e-19 0.0894444
-2.20705 -2.57655e-18 0.0992708
-2.17219 -1.96261e-18 0.11062
-2.13733 3.68693e-20 0.123807
-2.10247 3.01237e-18 0.139231
-2.06762 -4.41228e-18 0.157402
-2.03278 -1.45527e-17 0.17898
-1.99794 5.75136e-18 0.204834
-1.9631 -4.16938e-18 0.236116
-1.92827 2.87527e-18 0.274391
-1.89345 -1.92828e-17 0.321811
-1.85862 1.61376e-17 0.38141
-1.82381 7.98832e-18 0.457557
-1.78899 8.94259e-18 0.556725
-1.75419 -7.76656e-17 0.688811
-1.71938 -4.82195e-17 0.869509
-1.68458 7.04383e-17 1.12484
-1.64979 2.56936e-16 1.50025
-1.61499 -1.93361e-16 2.08043
-1.58021 -2.73023e-17 3.03596
-1.54542 9.97744e-16 4.74475
-1.51064 -2.29124e-15 8.13723
-1.47586 -9.45962e-16 15.6447
-1.44109 -4.18627e-15 31.2326
-1.40632 -4.59037e-15 39.3687
-1.37155 -4.02146e-15 23.628
-1.33679 -6.36071e-15 12.3341
-1.30203 8.4739e-16 7.14319
-1.26727 9.94359e-16 4.5988
-1.23251 -2.78947e-16 3.20665
-1.19776 3.8719e-17 2.37159
-1.16301 -1.32437e-16 1.83365
-1.12827 -6.38079e-17 1.46737
-1.09352 -1.50336e-16 1.20681
-1.05878 -3.95738e-17 1.01483
-1.02405 3.37021e-17 0.869244
-0.989309 1.71481e-17 0.756179
-0.954576 -8.4035e-17 0.666591
-0.919844 2.47684e-17 0.594388
-0.885115 -1.18836e-17 0.535344
-0.850388 -1.08814e-17 0.486451
-0.815663 7.2115e-18 0.445523
-0.78094 -8.03123e-18 0.410939
-0.746219 2.59259e-17 0.381477
-0.711499 4.43808e-18 0.3562
-0.676781 1.71691e-18 0.334382
-0.642065 -4.74675e-18 0.315451
-0.60735 5.13053e-18 0.298956
-0.572637 8.41662e-18 0.284532
-0.537925 1.27598e-17 0.271885
-0.503214 1.23838e-17 0.260776
-0.468504 -1.50338e-17 0.251008
-0.433796 4.06691e-18 0.242419
-0.399089 2.46121e-17 0.234875
-0.364382 7.71681e-18 0.228263
-0.329676 7.96452e-18 0.22249
-0.294972 4.45124e-18 0.21748
-0.260267 4.78315e-18 0.213166
-0.225564 1.32255e-19 0.209495
-0.190861 -4.39869e-18 0.206423
-0.156158 -2.0902e-18 0.203915
-0.121456 -4.24089e-17 0.20194
-0.0867541 2.73741e-20 0.200478
-0.0520524 -5.59493e-20 0.199512
-0.0173508 -1.99388e-20 0.199032
0.0173508 -6.39114e-21 0.199032
0.0520524 4.43347e-20 0.199512
0.0867541 -2.22423e-17 0.200478
0.121456 3.04365e-18 0.20194
0.156158 3.44626e-18 0.203915
0.190861 -4.4518e-18 0.206423
0.225564 5.46535e-19 0.209495
0.260267 4.55136e-18 0.213166
0.294972 4.54343e-18 0.21748
0.329676 7.94053e-18 0.22249
0.364382 3.32869e-17 0.228263
0.399089 -4.67595e-17 0.234875
0.433796 1.86026e-17 0.242419
0.468504 2.95635e-20 0.251008
0.503214 -3.13609e-18 0.260776
0.537925 2.96068e-17 0.271885
0.572637 9.46126e-18 0.284532
0.60735 4.93164e-18 0.298956
0.642065 -3.90084e-18 0.315451
0.676781 1.66239e-18 0.334382
0.711499 7.29146e-18 0.3562
0.746219 -3.42008e-17 0.381477
0.78094 -3.61616e-17 0.410939
0.815663 -2.85899e-17 0.445523
0.850388 3.55101e-17 0.486451
0.885115 2.81295e-17 0.535344
0.919844 2.64881e-17 0.594388
0.954576 6.69839e-17 0.666591
0.989309 8.50437e-18 0.756179
1.02405 -6.62379e-17 0.869244
1.05878 -9.00069e-17 1.01483
1.09352 -1.14864e-17 1.20681
1.12827 -5.93658e-17 1.46737
1.16301 -6.1343e-18 1.83365
1.19776 8.41761e-17 2.37159
1.23251 -2.32394e-16 3.20665
1.26727 1.4223e-16 4.5988
1.30203 -2.05267e-15 7.14319
1.33679 2.21164e-15 12.3341
1.37155 -4.56572e-15 23.628
1.40632 -3.80066e-16 39.3687
1.44109 -2.42186e-15 31.2326
1.47586 -1.27104e-16 15.6447
1.51064 7.19422e-16 8.13723
1.54542 4.30494e-16 4.74475
1.58021 -4.76917e-18 3.03596
1.61499 2.29605e-16 2.08043
1.64979 -8.85145e-17 1.50025
1.68458 5.1882e-17 1.12484
1.71938 1.68593e-17 0.869509
1.75419 3.14093e-17 0.688811
1.78899 -6.78952e-17 0.556725
1.82381 1.38568e-17 0.457557
1.85862 2.03245e-18 0.38141
1.89345 2.72778e-17 0.321811
1.92827 -9.27757e-19 0.274391
1.9631 2.62754e-18 0.236116
1.99794 9.54619e-18 0.204834
2.03278 5.13841e-18 0.17898
2.06762 3.31058e-18 0.157402
2.10247 -1.87932e-18 0.139231
2.13733 3.26013e-18 0.123807
2.17219 -3.05145e-18 0.11062
2.20705 -8.64712e-19 0.0992708
2.24192 2.87929e-18 0.0894444
2.2768 1.4288e-18 0.0808894
2.31168 -8.08143e-19 0.0734033
2.34657 -5.14794e-19 0.0668218
2.38146 2.02289e-19 0.0610102
2.41636 -1.07538e-18 0.0558578
2.45126 -9.75123e-19 0.0512723
2.48617 -1.27758e-19 0.0471771
2.52109 -9.00099e-19 0.0435077
2.55601 -1.39934e-19 0.0402094
2.59094 7.28483e-19 0.0372363
2.62587 -6.43711e-19 0.0345487
2.66081 -6.54232e-19 0.032113
2.69576 1.14139e-19 0.0299002
2.73071 4.55981e-19 0.0278851
2.76567 -1.81072e-19 0.0260461
2.80064 -1.54996e-19 0.0243642
2.83561 -5.37552e-19 0.022823
2.87059 6.20123e-20 0.021408
2.90558 2.64521e-19 0.0201065
2.94058 -1.58006e-19 0.0189073
2.97558 2.08349e-19 0.0178006
3.01059 1.62601e-19 0.0167776
3.0456 -4.38153e-20 0.0158305
3.08063 7.23434e-21 0.0149525
3.11566 2.6153e-19 0.0141373
3.1507 7.13099e-20 0.0133795
3.18574 1.6466e-19 0.012674
3.2208 -2.29351e-20 0.0120166
3.25586 6.1105e-20 0.0114031
3.29093 3.00111e-20 0.0108299
3.32601 -6.13882e-20 0.0102939
3.36109 -4.45151e-20 0.00979203
3.39619 -4.07747e-20 0.00932168
3.43129 5.21223e-20 0.00888042
3.4664 4.67546e-20 0.00846604
3.50152 -1.60527e-20 0.00807654
3.53665 -5.72936e-21 0.0077101
3.57179 1.76182e-20 0.00736505
3.60694 1.01695e-19 0.00703986
3.64209 -2.1434e-20 0.00673313
3.67726 1.84465e-20 0.00644358
3.71243 -1.36409e-20 0.00617004
3.74761 2.06572e-22 0.00591143
3.7828 -1.77872e-20 0.00566674
3.81801 -2.58629e-20 0.00543507
3.85322 -3.64686e-21 0.00521558
3.88844 4.02014e-21 0.00500747
3.92367 3.3242e-20 0.00481002
3.95891 3.77869e-20 0.00462258
3.99416 -6.01815e-20 0.00444452
4.02942 -8.7839e-22 0.00427527
4.06469 -2.38232e-20 0.0041143
4.09997 -1.98924e-20 0.00396111
4.13526 1.42872e-20 0.00381525
4.17056 -1.42451e-20 0.00367628
4.20587 2.07393e-20 0.00354381
4.24119 3.44655e-20 0.00341747
4.27653 -3.54303e-20 0.00329692
4.31187 1.37424e-20 0.00318182
4.34722 1.63834e-20 0.00307189
4.38259 1.85304e-21 0.00296683
4.41797 -2.46957e-20 0.00286638
4.45335 6.06201e-21 0.0027703
4.48875 -1.84949e-20 0.00267836
4.52416 -7.79331e-21 0.00259033
4.55958 -2.22362e-20 0.00250602
4.59502 -2.27125e-20 0.00242524
4.63046 -4.67388e-21 0.00234779
4.66592 -2.07363e-20 0.00227353
4.70139 -5.05335e-21 0.00220227
4.73687 -9.27212e-21 0.00213389
4.77237 2.80215e-22 0.00206824
4.80787 3.20543e-21 0.00200517
4.84339 5.18778e-21 0.00194458
4.87892 -4.49002e-21 0.00188634
4.91446 1.16234e-20 0.00183034
4.95002 7.12256e-21 0.00177648
4.98559 2.13719e-22 0.00172465
5.02117 -9.3933e-21 0.00167476
5.05677 6.97024e-21 0.00162673
5.09237 -1.63424e-21 0.00158047
5.128 -1.37685e-21 0.0015359
5.16363 5.68387e-21 0.00149295
5.19928 -2.48216e-21 0.00145153
5.23494 -1.38526e-20 0.0014116
5.27062 8.197e-21 0.00137308
5.30631 3.34698e-21 0.0013359
5.34201 1.65667e-21 0.00130003
5.37773 1.22457e-21 0.00126539
5.41346 -8.80072e-22 0.00123193
5.4492 9.46654e-21 0.00119962
5.48497 -5.1943e-21 0.00116839
5.52074 -9.11627e-21 0.00113821
5.55653 7.2779e-22 0.00110904
5.59233 -6.66293e-21 0.00108082
5.62815 -1.7846e-21 0.00105353
5.66399 -2.37181e-21 0.00102712
5.69984 1.87099e-21 0.00100157
5.7357 9.7129e-21 0.000976834
5.77158 -1.14651e-21 0.000952884
5.80748 -6.42616e-21 0.00092969
5.84339 -4.88321e-21 0.000907223
5.87932 -9.31732e-21 0.000885454
5.91526 1.62872e-21 0.000864358
5.95122 -4.88061e-21 0.000843909
5.9872 1.99397e-21 0.000824082
6.02319 8.00658e-22 0.000804856
6.05919 -2.22004e-22 0.000786207
6.09522 2.12892e-22 0.000768114
6.13126 1.88691e-21 0.000750558
6.16732 -4.06961e-21 0.000733519
6.20339 3.63833e-22 0.000716977
6.23949 -4.25292e-21 0.000700917
6.27559 2.10222e-21 0.000685319
6.31172 -4.41219e-22 0.000670169
6.34786 -4.28963e-21 0.000655451
6.38403 2.51577e-21 0.000641149
6.42021 -1.1487e-21 0.000627249
6.4564 1.18655e-21 0.000613737
6.49262 9.09891e-22 0.000600601
6.52885 5.13176e-24 0.000587827
6.5651 4.14129e-22 0.000575403
6.60137 8.83848e-22 0.000563318
6.63766 -1.90869e-21 0.00055156
6.67397 -5.81559e-22 0.000540118
6.71029 -2.44671e-23 0.000528983
6.74664 -4.46429e-22 0.000518143
6.783 -1.54915e-21 0.00050759
6.81938 2.60264e-21 0.000497314
6.85579 -2.70683e-23 0.000487306
6.89221 1.91571e-23 0.000477558
6.92865 -1.01482e-21 0.000468062
6.96511 -2.01005e-21 0.000458809
7.00159 -2.3365e-22 0.000449792
7.0381 8.87647e-22 0.000441003
7.07462 1.87838e-23 0.000432436
7.11116 1.51487e-21 0.000424084
7.14772 1.09415e-21 0.00041594
7.18431 -1.38702e-21 0.000407998
7.22091 -2.14602e-21 0.000400251
7.25754 2.14927e-22 0.000392694
7.29418 4.33349e-22 0.000385321
7.33085 4.09613e-24 0.000378127
7.36754 8.25813e-22 0.000371106
7.40425 5.88047e-22 0.000364253
7.44099 2.03792e-24 0.000357564
7.47774 1.01902e-21 0.000351033
7.51452 -2.02476e-22 0.000344656
7.55132 -5.56535e-22 0.000338428
7.58814 -5.75315e-22 0.000332346
7.62498 9.11717e-23 0.000326405
7.66185 -6.45235e-23 0.0003206
7.69874 5.31173e-22 0.000314929
7.73566 2.51092e-22 0.000309387
7.77259 -9.96384e-23 0.000303971
7.80955 -2.95518e-22 0.000298678
7.84654 5.04871e-23 0.000293503
7.88355 3.29232e-22 0.000288444
7.92058 5.37325e-23 0.000283498
7.95763 1.3894e-21 0.000278661
7.99471 2.87199e-22 0.00027393
8.03182 -3.3625e-22 0.000269303
8.06895 -4.06239e-22 0.000264777
8.1061 3.90513e-22 0.000260349
8.14328 -2.11903e-22 0.000256016
8.18049 8.87511e-23 0.000251776
8.21772 -4.59022e-22 0.000247627
8.25497 -4.12059e-22 0.000243566
8.29226 1.95182e-22 0.000239591
8.32956 6.70002e-22 0.0002357
8.3669 -1.53389e-22 0.00023189
8.40426 -1.42172e-22 0.000228159
8.44165 -8.49643e-22 0.000224506
8.47906 4.27311e-22 0.000220928
8.5165 4.305e-23 0.000217423
8.55397 6.60996e-23 0.000213991
8.59146 2.0282e-22 0.000210628
8.62899 2.97046e-22 0.000207333
8.66654 9.58874e-23 0.000204104
8.70412 2.13172e-22 0.000200941
8.74172 -1.19107e-22 0.00019784
8.77936 -6.11837e-23 0.000194801
8.81702 -7.51341e-22 0.000191822
8.85471 -8.2006e-23 0.000188902
8.89244 -3.82818e-23 0.000186039
8.93019 1.75048e-22 0.000183231
8.96797 -4.51425e-23 0.000180479
9.00578 7.35571e-23 0.000177779
9.04362 2.68675e-22 0.000175131
9.08149 4.02183e-22 0.000172535
9.11939 -2.03581e-22 0.000169987
9.15732 -1.58529e-22 0.000167488
9.19528 -1.4714e-22 0.000165036
9.23327 -3.71817e-22 0.00016263
9.2713 1.94737e-22 0.00016027
9.30935 2.96221e-22 0.000157953
9.34744 1.85672e-22 0.000155679
9.38556 1.00574e-22 0.000153447
9.42371 -3.59902e-22 0.000151257
9.46189 1.2833e-22 0.000149106
9.50011 4.34363e-22 0.000146995
9.53836 3.80505e-22 0.000144922
9.57664 -4.08327e-22 0.000142887
9.61496 -1.25762e-22 0.000140888
9.65331 6.56386e-23 0.000138925
9.69169 -1.88858e-22 0.000136997
9.73011 8.58757e-23 0.000135103
9.76856 8.24235e-23 0.000133243
9.80704 -2.13829e-23 0.000131415
9.84557 -2.17316e-22 0.00012962
9.88412 -2.37981e-22 0.000127856
9.92271 3.53799e-22 0.000126123
9.96134 1.74761e-22 0.00012442
10 2.60428e-22 0.000122746
10.0387 3.37045e-22 0.000121101
10.0774 7.31625e-23 0.000119484
10.1162 1.16442e-22 0.000117894
10.155 5.84475e-23 0.000116332
10.1939 5.05478e-23 0.000114796
10.2328 -1.50357e-22 0.000113286
10.2717 -4.72998e-23 0.000111801
10.3106 -7.95726e-23 0.000110341
10.3496 5.97221e-23 0.000108905
10.3887 1.92819e-22 0.000107493
10.4278 -8.53361e-23 0.000106105
10.4669 1.45636e-22 0.000104739
10.506 6.86081e-23 0.000103395
10.5452 -2.69328e-23 0.000102074
10.5845 4.11605e-23 0.000100774
10.6238 4.75061e-23 9.94945e-05
10.6631 -5.57992e-23 9.82361e-05
10.7024 8.8419e-23 9.69978e-05
10.7418 -7.84993e-24 9.57793e-05
10.7813 6.23381e-23 9.45802e-05
10.8208 -1.34605e-23 9.34001e-05
10.8603 -5.49263e-23 9.22386e-05
10.8999 1.02539e-23 9.10955e-05
10.9395 6.68652e-23 8.99702e-05
10.9792 1.42081e-24 8.88625e-05
11.0189 -2.50796e-22 8.77721e-05
11.0586 2.40223e-22 8.66985e-05
11.0984 1.9039e-22 8.56415e-05
11.1383 1.56357e-22 8.46008e-05
11.1781 2.58743e-22 8.3576e-05
11.2181 -1.23453e-22 8.25668e-05
11.2581 -5.07826e-24 8.1573e-05
11.2981 -4.56033e-23 8.05943e-05
11.3381 -1.71475e-22 7.96303e-05
11.3783 2.24902e-23 7.86808e-05
11.4184 2.81268e-23 7.77455e-05
11.4587 1.70818e-23 7.68241e-05
11.4989 1.12704e-23 7.59165e-05
11.5392 1.42214e-23 7.50223e-05
11.5796 -1.14239e-24 7.41413e-05
11.62 8.20979e-23 7.32732e-05
11.6605 -1.56549e-22 7.24179e-05
11.701 -9.28808e-24 7.1575e-05
11.7415 -2.80333e-23 7.07444e-05
11.7822 8.75633e-25 6.99258e-05
11.8228 -8.17184e-23 6.9119e-05
11.8636 -9.64955e-23 6.83238e-05
11.9043 -6.4456e-23 6.754e-05
11.9452 -1.10321e-23 6.67674e-05
11.986 6.77102e-25 6.60058e-05
12.027 2.95893e-23 6.5255e-05
12.068 1.52518e-22 6.45147e-05
12.109 -1.44981e-22 6.37849e-05
12.1501 4.6977e-24 6.30653e-05
12.1913 4.12294e-23 6.23558e-05
12.2325 -7.86044e-23 6.16561e-05
12.2738 2.43914e-23 6.09662e-05
12.3151 -6.62862e-23 6.02857e-05
12.3565 -3.69031e-23 5.96147e-05
12.3979 2.1622e-24 5.89528e-05
12.4394 3.6832e-23 5.83e-05
12.481 5.09498e-23 5.76561e-05
12.5226 7.37739e-23 5.70209e-05
12.5643 1.0423e-23 5.63943e-05
12.6061 5.14507e-24 5.57761e-05
12.6479 -2.00005e-22 5.51663e-05
12.6898 -1.10864e-22 5.45646e-05
12.7317 8.06032e-23 5.39709e-05
12.7737 -3.66362e-23 5.33851e-05
12.8158 -2.41827e-23 5.28071e-05
12.8579 -1.29989e-22 5.22367e-05
12.9001 -3.5073e-23 5.16738e-05
12.9424 -1.65807e-23 5.11182e-05
12.9847 -5.08582e-24 5.057e-05
13.0271 -1.95008e-23 5.00288e-05
13.0696 6.66152e-23 4.94947e-05
13.1121 -1.70612e-23 4.89674e-05
13.1547 4.89695e-23 4.8447e-05
13.1974 1.53284e-23 4.79332e-05
13.2402 4.80997e-23 4.7426e-05
13.283 1.78758e-23 4.69253e-05
13.3259 -1.30533e-23 4.64309e-05
13.3689 3.90612e-23 4.59428e-05
13.4119 -1.74004e-24 4.54608e-05
13.455 -2.4911e-24 4.49849e-05
13.4982 -2.03198e-23 4.45149e-05
13.5415 4.36874e-23 4.40508e-05
13.5848 -5.10191e-24 4.35925e-05
13.6283 -5.57018e-24 4.31398e-05
13.6718 -6.36068e-23 4.26927e-05
13.7153 -8.52552e-24 4.22512e-05
13.759 2.7003e-23 4.1815e-05
13.8028 -1.68532e-23 4.13842e-05
13.8466 2.92089e-23 4.09586e-05
13.8905 -3.24789e-23 4.05382e-05
13.9345 -3.44997e-25 4.01228e-05
13.9786 2.01945e-23 3.97125e-05
14.0227 -1.62944e-23 3.93071e-05
14.067 -4.73382e-24 3.89065e-05
14.1113 -4.34579e-23 3.85107e-05
14.1558 -6.72439e-24 3.81196e-05
14.2003 -5.88018e-23 3.77332e-05
14.2449 1.08227e-23 3.73513e-05
14.2896 4.02411e-23 3.69739e-05
14.3344 2.00003e-23 3.66009e-05
14.3793 2.01621e-23 3.62323e-05
14.4243 3.23595e-23 3.58679e-05
14.4693 1.80522e-23 3.55078e-05
14.5145 7.61335e-23 3.51518e-05
14.5598 4.51639e-25 3.47999e-05
14.6052 -1.64232e-23 3.44521e-05
14.6506 -2.10677e-24 3.41082e-05
14.6962 3.50716e-24 3.37683e-05
14.7419 -1.59372e-23 3.34322e-05
14.7877 6.6991e-23 3.30999e-05
14.8336 1.06621e-24 3.27713e-05
14.8796 -1.07339e-25 3.24464e-05
14.9257 -1.76766e-24 3.21252e-05
14.9719 4.23563e-23 3.18075e-05
15.0182 -6.64173e-24 3.14934e-05
15.0647 -1.34189e-23 3.11827e-05
15.1112 -2.61407e-25 3.08755e-05
15.1579 -7.36285e-24 3.05716e-05
15.2047 1.54771e-23 3.0271e-05
15.2516 -6.12981e-24 2.99738e-05
15.2986 -3.37112e-23 2.96797e-05
15.3458 -3.41449e-23 2.93888e-05
15.393 -3.36342e-24 2.91011e-05
15.4404 -2.02996e-23 2.88164e-05
15.488 7.29193e-24 2.85348e-05
15.5356 -3.79636e-24 2.82561e-05
15.5834 1.76734e-23 2.79805e-05
15.6313 -4.81857e-23 2.77077e-05
15.6794 -6.19167e-24 2.74378e-05
15.7276 -4.97168e-24 2.71707e-05
15.7759 -2.55316e-23 2.69064e-05
15.8243 -2.79552e-24 2.66449e-05
15.873 1.32017e-23 2.6386e-05
15.9217 -7.552e-24 2.61298e-05
15.9706 -2.3311e-23 2.58763e-05
16.0197 1.21893e-23 2.56253e-05
16.0689 -1.87173e-24 2.53769e-05
16.1182 -6.78405e-24 2.5131e-05
16.1677 -2.27282e-23 2.48876e-05
16.2174 -4.85452e-24 2.46466e-05
16.2672 -8.16641e-24 2.4408e-05
16.3172 -3.36694e-23 2.41718e-05
16.3674 5.39058e-24 2.3938e-05
16.4177 -3.0893e-23 2.37064e-05
16.4682 -9.7649e-24 2.34771e-05
16.5189 2.50151e-23 2.32501e-05
16.5697 -3.16441e-24 2.30252e-05
16.6208 -1.19371e-25 2.28025e-05
16.672 -5.42508e-24 2.2582e-05
16.7234 -2.92759e-24 2.23635e-05
16.775 -2.1791e-24 2.21472e-05
16.8268 -4.2496e-23 2.19329e-05
16.8787 1.14666e-23 2.17206e-05
16.9309 3.61044e-23 2.15102e-05
16.9833 5.78241e-25 2.13019e-05
17.0359 1.4843e-23 2.10955e-05
17.0887 2.023e-23 2.08909e-05
17.1418 1.1217e-23 2.06882e-05
17.195 2.1864e-24 2.04874e-05
17.2485 3.17142e-24 2.02884e-05
17.3022 -4.83848e-24 2.00912e-05
17.3562 -6.35008e-24 1.98957e-05
17.4104 5.38697e-24 1.97019e-05
17.4648 -4.13027e-24 1.95099e-05
17.5195 -9.83113e-24 1.93195e-05
17.5744 1.68306e-24 1.91308e-05
17.6296 -1.07208e-24 1.89437e-05
17.6851 -7.79006e-24 1.87581e-05
17.7408 -1.69125e-24 1.85742e-05
17.7969 2.01001e-23 1.83918e-05
17.8532 3.43559e-24 1.82109e-05
17.9098 -8.0069e-24 1.80315e-05
17.9667 -2.54053e-24 1.78535e-05
18.0239 -5.01829e-24 1.7677e-05
18.0815 -9.92414e-24 1.75019e-05
18.1393 -1.11907e-23 1.73282e-05
18.1975 6.78546e-24 1.71558e-05
18.256 -3.30383e-24 1.69848e-05
18.3149 1.22582e-23 1.6815e-05
18.3742 4.82552e-24 1.66466e-05
18.4338 -5.0031e-25 1.64794e-05
18.4938 1.20584e-24 1.63134e-05
18.5542 5.12494e-24 1.61487e-05
18.615 4.93137e-24 1.5985e-05
18.6762 1.28331e-24 1.58226e-05
18.7379 -4.33416e-24 1.56612e-05
18.8 -2.85754e-24 1.5501e-05
18.8625 -1.37351e-24 1.53418e-05
18.9255 -7.67638e-24 1.51836e-05
18.9891 -8.32695e-25 1.50264e-05
19.0531 5.72334e-24 1.48702e-05
19.1177 6.48084e-24 1.4715e-05
19.1828 -1.26912e-23 1.45606e-05
19.2484 7.61275e-24 1.44071e-05
19.3147 4.64273e-24 1.42545e-05
19.3816 6.66375e-24 1.41026e-05
19.4491 -2.50098e-24 1.39516e-05
19.5173 -1.67169e-24 1.38012e-05
19.5862 -8.00602e-24 1.36515e-05
19.6558 2.21378e-25 1.35025e-05
19.7262 1.57181e-24 1.33541e-05
19.7974 5.84229e-24 1.32062e-05
19.8694 -6.64175e-24 1.30588e-05
19.9423 4.43041e-24 1.29119e-05
20.0162 3.43518e-24 1.27653e-05
20.091 1.54603e-24 1.26191e-05
20.1669 2.4112e-24 1.24731e-05
20.244 -5.29474e-24 1.23273e-05
20.3222 -1.13219e-23 1.21817e-05
20.4016 2.2531e-23 1.2036e-05
20.4825 -4.83743e-24 1.18902e-05
20.5648 1.79446e-24 1.17442e-05
20.6487 -3.39195e-24 1.15979e-05
20.7344 -2.29296e-24 1.14512e-05
20.8219 7.67609e-25 1.13037e-05
20.9115 -7.75478e-24 1.11555e-05
21.0034 2.80335e-25 1.10061e-05
21.0979 3.70314e-25 1.08554e-05
21.1952 1.63763e-24 1.07029e-05
21.2959 -1.47311e-24 1.05484e-05
21.4004 8.54358e-25 1.03911e-05
21.5093 3.53026e-25 1.02305e-05
21.6237 7.41505e-24 1.00654e-05
21.7448 4.09321e-24 9.89458e-06
21.8747 6.8883e-24 9.71576e-06
22.0165 5.57313e-24 9.52534e-06
22.1768 6.56409e-24 9.31619e-06
22.3723 -5.82264e-24 9.06946e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1Classic/iFpTwoLoop.txt <==
-22.3723 3.56352e-20 9.0287e-06
-22.1768 1.80884e-20 9.27919e-06
-22.0165 6.51305e-21 9.48309e-06
-21.8747 7.30559e-20 9.67567e-06
-21.7448 -4.64567e-21 9.85008e-06
-21.6237 -2.24336e-20 1.00226e-05
-21.5093 -1.46312e-19 1.01837e-05
-21.4004 4.15344e-20 1.03458e-05
-21.2959 9.25467e-20 1.04992e-05
-21.1952 2.70196e-20 1.0655e-05
-21.0979 -1.32318e-19 1.08038e-05
-21.0034 -2.09336e-19 1.09554e-05
-20.9115 1.48128e-20 1.11008e-05
-20.8219 1.66599e-19 1.12493e-05
-20.7344 2.0856e-19 1.13921e-05
-20.6487 1.75455e-19 1.15384e-05
-20.5648 -5.44791e-20 1.16807e-05
-20.4825 -7.74045e-20 1.18285e-05
-20.4016 -1.54303e-19 1.19739e-05
-20.3222 -9.68937e-20 1.21232e-05
-20.244 7.02306e-21 1.22662e-05
-20.1669 1.767e-19 1.2411e-05
-20.091 3.03216e-19 1.25529e-05
-20.0162 1.86756e-19 1.27011e-05
-19.9423 6.52103e-20 1.28454e-05
-19.8694 -5.52768e-20 1.2992e-05
-19.7974 -2.00293e-19 1.31357e-05
-19.7262 -9.63806e-20 1.32853e-05
-19.6558 6.91013e-20 1.34306e-05
-19.5862 8.62849e-20 1.35793e-05
-19.5173 -6.39599e-20 1.37262e-05
-19.4491 1.85734e-20 1.38777e-05
-19.3816 1.64437e-19 1.40248e-05
-19.3147 1.3504e-19 1.41773e-05
-19.2484 4.52087e-20 1.43272e-05
-19.1828 8.2624e-20 1.44806e-05
-19.1177 7.30283e-20 1.46317e-05
-19.0531 -2.84636e-20 1.47879e-05
-18.9891 -8.09897e-20 1.49403e-05
-18.9255 -4.78365e-20 1.5098e-05
-18.8625 -3.89519e-20 1.52532e-05
-18.8 -3.11623e-20 1.54123e-05
-18.7379 2.38795e-20 1.55693e-05
-18.6762 7.04889e-20 1.57312e-05
-18.615 7.3155e-20 1.58898e-05
-18.5542 1.03736e-19 1.60541e-05
-18.4938 8.02448e-20 1.62153e-05
-18.4338 3.65533e-20 1.63813e-05
-18.3742 -5.9199e-20 1.65453e-05
-18.3149 -1.07925e-19 1.67138e-05
-18.256 -1.78901e-19 1.68799e-05
-18.1975 -6.3106e-21 1.70514e-05
-18.1393 2.59381e-19 1.72197e-05
-18.0815 2.4432e-19 1.73939e-05
-18.0239 -4.77913e-20 1.75652e-05
-17.9667 -2.37478e-19 1.77417e-05
-17.9098 -3.3873e-19 1.79161e-05
-17.8532 -4.3726e-19 1.80954e-05
-17.7969 -3.10312e-19 1.82725e-05
-17.7408 -7.29353e-21 1.8455e-05
-17.6851 -1.10307e-21 1.86349e-05
-17.6296 -7.35261e-20 1.88207e-05
-17.5744 -3.59122e-21 1.90035e-05
-17.5195 1.91593e-19 1.91924e-05
-17.4648 3.28167e-19 1.93787e-05
-17.4104 4.23858e-19 1.95705e-05
-17.3562 3.13452e-19 1.97603e-05
-17.3022 9.44248e-20 1.99555e-05
-17.2485 -6.19989e-20 2.01485e-05
-17.195 9.65181e-21 2.03475e-05
-17.1418 2.49241e-19 2.05438e-05
-17.0887 4.04112e-19 2.07465e-05
-17.0359 3.276e-19 2.09464e-05
-16.9833 1.47625e-19 2.11527e-05
-16.9309 -4.10648e-20 2.13565e-05
-16.8787 -1.02358e-19 2.15665e-05
-16.8268 -1.16368e-19 2.17742e-05
-16.775 -2.92056e-20 2.19881e-05
-16.7234 3.29662e-21 2.21998e-05
-16.672 -3.31589e-20 2.24178e-05
-16.6208 -5.55922e-20 2.26335e-05
-16.5697 -9.62832e-20 2.28558e-05
-16.5189 -1.23332e-19 2.30756e-05
-16.4682 3.98138e-21 2.33023e-05
-16.4177 4.98187e-20 2.35263e-05
-16.3674 -3.21147e-20 2.37575e-05
-16.3172 -1.59787e-19 2.39861e-05
-16.2672 -2.38146e-19 2.42217e-05
-16.2174 -2.06932e-19 2.4455e-05
-16.1677 -1.15094e-19 2.46952e-05
-16.1182 -1.37983e-19 2.49332e-05
-16.0689 -1.69874e-19 2.51783e-05
-16.0197 -2.17245e-19 2.54212e-05
-15.9706 -3.09845e-19 2.56714e-05
-15.9217 -3.65153e-19 2.59191e-05
-15.873 -3.04498e-19 2.61745e-05
-15.8243 -2.36481e-19 2.64273e-05
-15.7759 -8.35441e-20 2.66881e-05
-15.7276 -5.8458e-20 2.69462e-05
-15.6794 -1.43093e-19 2.72124e-05
-15.6313 -2.04389e-19 2.7476e-05
-15.5834 -4.05286e-20 2.77477e-05
-15.5356 2.34658e-19 2.80171e-05
-15.488 4.98084e-19 2.82945e-05
-15.4404 5.17065e-19 2.85696e-05
-15.393 3.51545e-19 2.8853e-05
-15.3458 8.93928e-20 2.91341e-05
-15.2986 -9.16003e-20 2.94236e-05
-15.2516 -2.28283e-19 2.97108e-05
-15.2047 -2.83365e-19 3.00067e-05
-15.1579 -2.38267e-19 3.03e-05
-15.1112 -5.42718e-20 3.06025e-05
-15.0647 9.8873e-20 3.09024e-05
-15.0182 1.71945e-19 3.12116e-05
-14.9719 1.26169e-19 3.15181e-05
-14.9257 1.46162e-19 3.18342e-05
-14.8796 1.37402e-19 3.21476e-05
-14.8336 1.64643e-19 3.24707e-05
-14.7877 1.90405e-19 3.27913e-05
-14.7419 2.33263e-19 3.31217e-05
-14.6962 2.65163e-19 3.34497e-05
-14.6506 3.24706e-19 3.37875e-05
-14.6052 1.08675e-19 3.4123e-05
-14.5598 -2.1476e-19 3.44687e-05
-14.5145 -4.00618e-19 3.48119e-05
-14.4693 -2.0935e-19 3.51656e-05
-14.4243 7.66381e-20 3.55168e-05
-14.3793 3.61921e-19 3.58788e-05
-14.3344 4.39325e-19 3.62381e-05
-14.2896 3.87483e-19 3.66087e-05
-14.2449 1.33909e-19 3.69765e-05
-14.2003 -1.44507e-19 3.73558e-05
-14.1558 -3.58152e-19 3.77324e-05
-14.1113 -3.86992e-19 3.81208e-05
-14.067 -2.20529e-19 3.85064e-05
-14.0227 -2.83121e-20 3.8904e-05
-13.9786 7.4629e-20 3.92991e-05
-13.9345 3.0833e-19 3.97062e-05
-13.8905 6.56275e-19 4.01109e-05
-13.8466 7.06691e-19 4.05279e-05
-13.8028 2.90142e-19 4.09426e-05
-13.759 -1.61904e-19 4.13698e-05
-13.7153 -2.52104e-19 4.17946e-05
-13.6718 1.42261e-20 4.22324e-05
-13.6283 2.30708e-19 4.26678e-05
-13.5848 3.98953e-19 4.31165e-05
-13.5415 4.64618e-19 4.35627e-05
-13.4982 3.14898e-19 4.40227e-05
-13.455 -3.80838e-20 4.44801e-05
-13.4119 -4.50227e-19 4.49518e-05
-13.3689 -6.69454e-19 4.54207e-05
-13.3259 -5.0291e-19 4.59044e-05
-13.283 -1.50269e-19 4.63853e-05
-13.2402 3.19124e-20 4.68813e-05
-13.1974 -6.64311e-20 4.73746e-05
-13.1547 -2.97726e-19 4.78834e-05
-13.1121 -4.61559e-19 4.83895e-05
-13.0696 -3.30654e-19 4.89115e-05
-13.0271 -2.97575e-19 4.94308e-05
-12.9847 -4.74824e-19 4.99663e-05
-12.9424 -7.33907e-19 5.04994e-05
-12.9001 -9.43478e-19 5.1049e-05
-12.8579 -8.88742e-19 5.15962e-05
-12.8158 -4.4127e-19 5.21603e-05
-12.7737 2.17526e-20 5.27221e-05
-12.7317 4.56587e-19 5.33012e-05
-12.6898 7.68549e-19 5.38781e-05
-12.6479 1.04934e-18 5.44728e-05
-12.6061 1.10029e-18 5.50652e-05
-12.5643 9.43342e-19 5.56761e-05
-12.5226 4.04972e-19 5.62846e-05
-12.481 -2.18337e-19 5.69121e-05
-12.4394 -5.94505e-19 5.75373e-05
-12.3979 -2.69651e-19 5.81821e-05
-12.3565 5.44385e-19 5.88245e-05
-12.3151 1.3513e-18 5.94872e-05
-12.2738 1.55657e-18 6.01474e-05
-12.2325 9.42656e-19 6.08285e-05
-12.1913 -2.00172e-19 6.15072e-05
-12.1501 -1.05166e-18 6.22075e-05
-12.109 -1.15572e-18 6.29054e-05
-12.068 -5.53385e-19 6.36254e-05
-12.027 1.90867e-19 6.43432e-05
-11.986 7.08368e-19 6.50837e-05
-11.9452 7.46851e-19 6.5822e-05
-11.9043 7.20196e-19 6.65837e-05
-11.8636 8.44447e-19 6.73434e-05
-11.8228 7.84172e-19 6.8127e-05
-11.7822 2.15457e-19 6.89088e-05
-11.7415 -4.07823e-19 6.97152e-05
-11.701 -7.0712e-19 7.05199e-05
-11.6605 -6.03551e-19 7.135e-05
-11.62 -1.52134e-19 7.21784e-05
-11.5796 4.35607e-19 7.3033e-05
-11.5392 6.7592e-19 7.38859e-05
-11.4989 5.21285e-19 7.4766e-05
-11.4587 -1.71108e-19 7.56445e-05
-11.4184 -9.16239e-19 7.6551e-05
-11.3783 -1.47483e-18 7.74559e-05
-11.3381 -1.44276e-18 7.83899e-05
-11.2981 -8.62963e-19 7.93222e-05
-11.2581 -3.60854e-20 8.02847e-05
-11.2181 5.91546e-19 8.12455e-05
-11.1781 1.011e-18 8.22375e-05
-11.1383 1.23925e-18 8.3228e-05
-11.0984 1.4976e-18 8.42507e-05
-11.0586 1.46104e-18 8.52719e-05
-11.0189 9.03595e-19 8.63264e-05
-10.9792 -2.51312e-19 8.73797e-05
-10.9395 -1.57779e-18 8.84673e-05
-10.8999 -2.57444e-18 8.95538e-05
-10.8603 -2.55135e-18 9.06758e-05
-10.8208 -1.80892e-18 9.1797e-05
-10.7813 -7.66654e-19 9.29547e-05
-10.7418 5.57259e-20 9.41118e-05
-10.7024 3.41047e-19 9.53067e-05
-10.6631 1.97651e-19 9.65013e-05
-10.6238 2.4401e-19 9.77349e-05
-10.5845 3.69941e-19 9.89684e-05
-10.5452 2.0003e-19 0.000100242
-10.506 -7.13738e-19 0.000101516
-10.4669 -1.90381e-18 0.000102832
-10.4278 -2.23831e-18 0.000104148
-10.3887 -1.40019e-18 0.000105508
-10.3496 3.11159e-19 0.000106868
-10.3106 1.69894e-18 0.000108273
-10.2717 2.15944e-18 0.000109679
-10.2328 1.52613e-18 0.000111131
-10.1939 1.56889e-19 0.000112584
-10.155 -8.5973e-19 0.000114086
-10.1162 -1.25459e-18 0.000115589
-10.0774 -8.0176e-19 0.000117142
-10.0387 -6.71963e-19 0.000118697
-10 -8.54496e-19 0.000120304
-9.96134 -1.34791e-18 0.000121913
-9.92271 -1.83282e-18 0.000123576
-9.88412 -1.77736e-18 0.000125242
-9.84557 -8.45232e-19 0.000126963
-9.80704 -2.86418e-19 0.000128687
-9.76856 -2.04362e-20 0.00013047
-9.73011 -1.89809e-19 0.000132256
-9.69169 -4.55854e-19 0.000134102
-9.65331 -7.60076e-19 0.000135952
-9.61496 -7.03064e-19 0.000137865
-9.57664 -9.40089e-19 0.000139782
-9.53836 -1.05873e-18 0.000141764
-9.50011 -6.40859e-19 0.000143751
-9.46189 4.29066e-20 0.000145807
-9.42371 6.6369e-19 0.000147867
-9.38556 7.4944e-19 0.000149998
-9.34744 4.19193e-19 0.000152136
-9.30935 2.18201e-19 0.000154347
-9.2713 4.75475e-20 0.000156564
-9.23327 7.7198e-20 0.000158858
-9.19528 -2.70168e-19 0.00016116
-9.15732 -1.20152e-19 0.000163541
-9.11939 4.77082e-19 0.000165931
-9.08149 1.67915e-18 0.000168404
-9.04362 3.23446e-18 0.000170885
-9.00578 4.80704e-18 0.000173454
-8.96797 4.4508e-18 0.000176032
-8.93019 3.05464e-18 0.000178701
-8.89244 9.84374e-19 0.000181381
-8.85471 -5.27039e-19 0.000184155
-8.81702 -2.29928e-18 0.000186941
-8.77936 -3.85288e-18 0.000189826
-8.74172 -4.81062e-18 0.000192723
-8.70412 -4.85505e-18 0.000195724
-8.66654 -4.54424e-18 0.000198739
-8.62899 -3.90477e-18 0.000201861
-8.59146 -3.6692e-18 0.000204998
-8.55397 -3.24299e-18 0.000208248
-8.5165 -2.13408e-18 0.000211515
-8.47906 -7.32547e-19 0.0002149
-8.44165 7.81874e-19 0.000218302
-8.40426 1.04445e-18 0.000221828
-8.3669 -1.80376e-19 0.000225374
-8.32956 -2.13085e-18 0.000229048
-8.29226 -3.09973e-18 0.000232744
-8.25497 -2.74396e-18 0.000236575
-8.21772 -2.0102e-18 0.00024043
-8.18049 -4.28015e-19 0.000244425
-8.14328 8.71256e-19 0.000248446
-8.1061 3.7528e-19 0.000252616
-8.06895 -1.89957e-18 0.000256812
-8.03182 -4.31335e-18 0.000261165
-7.99471 -5.45035e-18 0.000265547
-7.95763 -3.74041e-18 0.000270092
-7.92058 -1.8005e-18 0.00027467
-7.88355 -1.32481e-19 0.000279419
-7.84654 -5.70416e-19 0.000284202
-7.80955 -1.11032e-18 0.000289166
-7.77259 -6.3675e-19 0.000294168
-7.73566 1.59465e-18 0.000299359
-7.69874 3.2313e-18 0.000304591
-7.66185 3.12599e-18 0.000310022
-7.62498 1.11138e-18 0.000315497
-7.58814 -8.97937e-19 0.000321182
-7.55132 -2.9965e-18 0.000326915
-7.51452 -3.65895e-18 0.000332868
-7.47774 -1.97698e-18 0.000338874
-7.44099 1.90508e-18 0.000345111
-7.40425 5.23521e-18 0.000351406
-7.36754 6.8617e-18 0.000357944
-7.33085 6.2934e-18 0.000364545
-7.29418 3.45983e-18 0.000371403
-7.25754 2.10502e-19 0.000378328
-7.22091 -3.22756e-18 0.000385524
-7.18431 -7.90253e-18 0.000392794
-7.14772 -1.37423e-17 0.00040035
-7.11116 -1.63574e-17 0.000407986
-7.07462 -1.30314e-17 0.000415924
-7.0381 -4.48353e-18 0.000423948
-7.00159 6.15555e-18 0.000432292
-6.96511 1.35188e-17 0.00044073
-6.92865 1.56489e-17 0.000449506
-6.89221 1.35953e-17 0.000458383
-6.85579 9.69867e-18 0.000467619
-6.81938 3.71252e-18 0.000476964
-6.783 -3.61308e-18 0.00048669
-6.74664 -9.85942e-18 0.000496535
-6.71029 -1.19868e-17 0.000506783
-6.67397 -1.29045e-17 0.00051716
-6.63766 -1.17858e-17 0.000527965
-6.60137 -7.12607e-18 0.00053891
-6.5651 -1.10969e-18 0.000550311
-6.52885 3.94914e-18 0.000561863
-6.49262 6.76423e-18 0.000573899
-6.4564 7.1571e-18 0.0005861
-6.42021 4.21257e-18 0.000598817
-6.38403 -2.96292e-18 0.000611713
-6.34786 -1.00372e-17 0.000625159
-6.31172 -1.38895e-17 0.000638798
-6.27559 -1.2878e-17 0.000653025
-6.23949 -8.21139e-18 0.000667462
-6.20339 -3.19977e-19 0.000682526
-6.16732 6.40585e-18 0.000697819
-6.13126 8.62819e-18 0.000713783
-6.09522 7.33782e-18 0.000729996
-6.05919 5.34816e-18 0.000746925
-6.02319 5.83523e-18 0.000764128
-5.9872 9.82321e-18 0.000782098
-5.95122 1.52809e-17 0.000800365
-5.91526 1.73225e-17 0.000819455
-5.87932 1.34065e-17 0.000838871
-5.84339 3.92887e-18 0.000859169
-5.80748 -6.02743e-18 0.000879824
-5.77158 -7.31801e-18 0.000901426
-5.7357 -3.90081e-18 0.00092342
-5.69984 7.39404e-19 0.000946432
-5.66399 5.07923e-18 0.000969875
-5.62815 1.02872e-17 0.000994413
-5.59233 1.37316e-17 0.00101943
-5.55653 1.35641e-17 0.00104562
-5.52074 5.17769e-18 0.00107233
-5.48497 -8.56308e-18 0.00110032
-5.4492 -1.41641e-17 0.00112889
-5.41346 -1.19e-17 0.00115883
-5.37773 -2.61283e-18 0.00118941
-5.34201 6.42233e-18 0.00122149
-5.30631 1.02705e-17 0.00125426
-5.27062 1.3246e-17 0.00128866
-5.23494 1.14921e-17 0.00132383
-5.19928 4.80288e-18 0.00136076
-5.16363 -1.25427e-17 0.00139856
-5.128 -2.70879e-17 0.00143827
-5.09237 -3.43962e-17 0.00147895
-5.05677 -3.89454e-17 0.00152172
-5.02117 -3.59123e-17 0.00156556
-4.98559 -2.67277e-17 0.00161169
-4.95002 -3.95662e-18 0.00165902
-4.91446 2.07693e-17 0.00170886
-4.87892 4.21079e-17 0.00176004
-4.84339 6.13028e-17 0.00181398
-4.80787 7.21859e-17 0.00186944
-4.77237 6.39024e-17 0.00192794
-4.73687 4.43321e-17 0.00198815
-4.70139 1.44432e-17 0.00205172
-4.66592 -1.51661e-17 0.00211725
-4.63046 -1.23431e-17 0.00218649
-4.59502 7.44886e-18 0.00225797
-4.55958 2.50723e-17 0.0023336
-4.52416 2.26664e-17 0.00241178
-4.48875 -2.02189e-18 0.00249462
-4.45335 -3.12058e-17 0.00258041
-4.41797 -4.27454e-17 0.00267144
-4.38259 -4.17627e-17 0.00276591
-4.34722 -2.71799e-17 0.00286632
-4.31187 -1.611e-17 0.00297076
-4.27653 4.82637e-18 0.003082
-4.24119 3.71393e-17 0.00319801
-4.20587 8.07146e-17 0.00332187
-4.17056 1.19913e-16 0.00345144
-4.13526 1.56987e-16 0.00359018
-4.09997 1.61014e-16 0.00373586
-4.06469 1.29874e-16 0.00389238
-4.02942 7.76203e-17 0.00405749
-3.99416 2.53835e-17 0.00423564
-3.95891 -3.2792e-18 0.0044246
-3.92367 -1.99147e-18 0.00462956
-3.88844 -3.62199e-18 0.00484846
-3.85322 -7.6387e-18 0.0050875
-3.81801 1.11009e-17 0.005345
-3.7828 4.45624e-17 0.00562858
-3.74761 5.44334e-17 0.00593742
-3.71243 1.82219e-17 0.00628128
-3.67726 -2.15267e-17 0.00666101
-3.64209 -8.52621e-18 0.00708982
-3.60694 3.33547e-17 0.00757185
-3.57179 5.08215e-17 0.00812622
-3.53665 3.31766e-17 0.00876363
-3.50152 -3.84732e-18 0.00951408
-3.4664 -2.07887e-17 0.0104018
-3.43129 -5.44314e-17 0.0114784
-3.39619 -5.32706e-17 0.0127971
-3.36109 -5.71072e-17 0.0144551
-3.32601 2.15315e-17 0.0165709
-3.29093 2.04754e-16 0.0193419
-3.25586 2.82571e-16 0.0230316
-3.2208 3.84888e-16 0.028044
-3.18574 4.38435e-16 0.0348912
-3.1507 6.16633e-16 0.0441564
-3.11566 3.92834e-16 0.0560568
-3.08063 5.43616e-17 0.06956
-3.0456 -1.90791e-16 0.0813151
-3.01059 -5.49545e-16 0.0869085
-2.97558 -3.37095e-16 0.0847955
-2.94058 -2.60587e-16 0.0776791
-2.90558 -1.05293e-16 0.0692618
-2.87059 -1.42943e-16 0.0617388
-2.83561 9.25998e-17 0.0557765
-2.80064 6.70986e-19 0.0513631
-2.76567 2.85021e-16 0.0482344
-2.73071 1.7596e-16 0.0461521
-2.69576 9.99198e-17 0.0448825
-2.66081 -9.51876e-18 0.0442902
-2.62587 7.11562e-17 0.0442365
-2.59094 -1.99477e-16 0.0446702
-2.55601 -3.82947e-16 0.0455098
-2.52109 -2.12781e-16 0.0467555
-2.48617 2.35915e-16 0.0483565
-2.45126 2.52268e-16 0.0503478
-2.41636 3.6801e-16 0.0526961
-2.38146 1.36884e-16 0.0554647
-2.34657 3.92962e-17 0.0586331
-2.31168 -7.43113e-16 0.0622929
-2.2768 -1.2014e-15 0.0664357
-2.24192 -1.0691e-15 0.0711876
-2.20705 -7.00562e-16 0.0765559
-2.17219 -1.18205e-16 0.0827121
-2.13733 6.33628e-16 0.0896878
-2.10247 6.08677e-16 0.0977192
-2.06762 -3.05047e-16 0.106879
-2.03278 -1.52516e-15 0.117501
-1.99794 -2.49863e-15 0.129729
-1.9631 -3.77938e-15 0.14405
-1.92827 -4.06048e-15 0.160739
-1.89345 -4.72421e-15 0.180534
-1.85862 -1.54888e-15 0.20396
-1.82381 3.41554e-15 0.232193
-1.78899 7.95378e-15 0.266241
-1.75419 1.03468e-14 0.308103
-1.71938 8.00029e-15 0.359778
-1.68458 -1.68287e-15 0.424907
-1.64979 1.80763e-16 0.507656
-1.61499 -2.92238e-15 0.61521
-1.58021 -4.49637e-15 0.75678
-1.54542 -1.2296e-14 0.947823
-1.51064 9.78883e-16 1.21
-1.47586 1.70873e-14 1.57898
-1.44109 -4.46527e-14 2.10657
-1.40632 -1.8769e-14 2.87107
-1.37155 4.75722e-13 3.96549
-1.33679 -8.47275e-13 5.44598
-1.30203 6.98554e-13 7.15632
-1.26727 -7.24618e-13 8.53591
-1.23251 -9.19232e-13 8.92074
-1.19776 2.92387e-13 8.29263
-1.16301 5.70204e-13 7.22644
-1.12827 -7.32659e-13 6.19698
-1.09352 2.29798e-13 5.38785
-1.05878 -4.08475e-13 4.81367
-1.02405 4.02629e-13 4.44253
-0.989309 -6.52855e-14 4.23956
-0.954576 -4.61524e-14 4.18766
-0.919844 7.28921e-14 4.27473
-0.885115 -6.49478e-14 4.50431
-0.850388 1.94603e-13 4.89605
-0.815663 -1.978e-13 5.48894
-0.78094 3.21461e-13 6.3502
-0.746219 6.7724e-13 7.58861
-0.711499 7.81811e-14 9.38955
-0.676781 1.24468e-12 12.0638
-0.642065 -1.78026e-12 16.1764
-0.60735 1.71249e-12 22.7637
-0.572637 -5.16289e-12 33.8433
-0.537925 3.92214e-11 53.2101
-0.503214 -4.73708e-11 86.34
-0.468504 6.46369e-11 130.456
-0.433796 -9.21859e-11 148.972
-0.399089 7.56789e-11 120.741
-0.364382 8.59187e-11 83.9301
-0.329676 3.22774e-11 58.3784
-0.294972 1.21753e-11 42.732
-0.260267 9.23722e-13 32.9582
-0.225564 -3.50426e-12 26.7618
-0.190861 -1.53912e-12 22.5736
-0.156158 -6.67097e-12 19.8206
-0.121456 -7.96651e-12 17.854
-0.0867541 -1.10672e-11 16.6631
-0.0520524 -9.07568e-12 15.7768
-0.0173508 -6.3725e-12 15.6782
0.0173508 6.51447e-12 15.6782
0.0520524 1.0259e-11 15.7768
0.0867541 1.08301e-11 16.6631
0.121456 8.30486e-12 17.854
0.156158 5.50098e-12 19.8206
0.190861 4.43626e-13 22.5736
0.225564 -2.60994e-12 26.7618
0.260267 -4.62244e-12 32.9582
0.294972 7.04183e-12 42.732
0.329676 1.5205e-11 58.3784
0.364382 2.49975e-11 83.9301
0.399089 5.70784e-12 120.741
0.433796 -1.47085e-10 148.972
0.468504 1.05181e-10 130.456
0.503214 -4.60095e-11 86.34
0.537925 1.44952e-11 53.2101
0.572637 3.01885e-12 33.8433
0.60735 -1.84083e-12 22.7637
0.642065 1.80485e-12 16.1764
0.676781 5.02699e-13 12.0638
0.711499 -3.50007e-14 9.38955
0.746219 8.05406e-14 7.58861
0.78094 -8.19924e-14 6.3502
0.815663 6.4793e-14 5.48894
0.850388 2.00032e-13 4.89605
0.885115 -1.00348e-13 4.50431
0.919844 2.54535e-13 4.27473
0.954576 -4.15987e-14 4.18766
0.989309 3.32954e-14 4.23956
1.02405 6.17344e-14 4.44253
1.05878 -1.12015e-13 4.81367
1.09352 2.74182e-13 5.38785
1.12827 -4.87143e-13 6.19698
1.16301 7.09447e-13 7.22644
1.19776 -4.98763e-15 8.29263
1.23251 4.85121e-14 8.92074
1.26727 7.30773e-13 8.53591
1.30203 2.53484e-13 7.15632
1.33679 4.5788e-13 5.44598
1.37155 -3.57476e-14 3.96549
1.40632 4.19512e-14 2.87107
1.44109 6.8605e-15 2.10657
1.47586 -2.84627e-14 1.57898
1.51064 -6.51707e-15 1.21
1.54542 8.37964e-15 0.947823
1.58021 5.36161e-15 0.75678
1.61499 1.02917e-15 0.61521
1.64979 8.84475e-16 0.507656
1.68458 -4.56611e-15 0.424907
1.71938 -6.92881e-15 0.359778
1.75419 -1.13526e-14 0.308103
1.78899 -7.99715e-15 0.266241
1.82381 -3.30962e-15 0.232193
1.85862 2.85523e-15 0.20396
1.89345 4.13901e-15 0.180534
1.92827 4.56551e-15 0.160739
1.9631 3.20042e-15 0.14405
1.99794 2.45773e-15 0.129729
2.03278 1.35541e-15 0.117501
2.06762 6.60599e-16 0.106879
2.10247 -8.03327e-16 0.0977192
2.13733 -3.00006e-16 0.0896878
2.17219 -1.32254e-16 0.0827121
2.20705 8.30992e-16 0.0765559
2.24192 1.22365e-15 0.0711876
2.2768 1.17497e-15 0.0664357
2.31168 6.51512e-16 0.0622929
2.34657 1.2307e-16 0.0586331
2.38146 -3.26702e-16 0.0554647
2.41636 -3.05365e-16 0.0526961
2.45126 -3.14324e-16 0.0503478
2.48617 -1.42369e-16 0.0483565
2.52109 1.46141e-16 0.0467555
2.55601 5.37652e-16 0.0455098
2.59094 9.82316e-17 0.0446702
2.62587 -3.1921e-17 0.0442365
2.66081 -1.81672e-17 0.0442902
2.69576 -7.76146e-17 0.0448825
2.73071 -2.77191e-16 0.0461521
2.76567 -1.87698e-16 0.0482344
2.80064 -1.32201e-16 0.0513631
2.83561 2.31644e-17 0.0557765
2.87059 -6.77804e-17 0.0617388
2.90558 2.13632e-16 0.0692618
2.94058 1.68655e-16 0.0776791
2.97558 5.00221e-16 0.0847955
3.01059 2.18638e-16 0.0869085
3.0456 3.40574e-16 0.0813151
3.08063 -1.92567e-16 0.06956
3.11566 -4.47244e-16 0.0560568
3.1507 -6.06413e-16 0.0441564
3.18574 -4.42451e-16 0.0348912
3.2208 -3.99458e-16 0.028044
3.25586 -2.91969e-16 0.0230316
3.29093 -2.19199e-16 0.0193419
3.32601 -1.63159e-18 0.0165709
3.36109 3.70872e-17 0.0144551
3.39619 6.36938e-17 0.0127971
3.43129 3.75505e-17 0.0114784
3.4664 2.79485e-17 0.0104018
3.50152 1.80489e-18 0.00951408
3.53665 -3.33424e-17 0.00876363
3.57179 -5.70281e-17 0.00812622
3.60694 -3.33628e-17 0.00757185
3.64209 1.66278e-18 0.00708982
3.67726 2.08358e-17 0.00666101
3.71243 -1.78063e-17 0.00628128
3.74761 -4.7843e-17 0.00593742
3.7828 -4.73134e-17 0.00562858
3.81801 -1.14066e-17 0.005345
3.85322 9.48194e-18 0.0050875
3.88844 1.90488e-18 0.00484846
3.92367 2.88972e-18 0.00462956
3.95891 3.83721e-18 0.0044246
3.99416 -2.9229e-17 0.00423564
4.02942 -7.64691e-17 0.00405749
4.06469 -1.30151e-16 0.00389238
4.09997 -1.6138e-16 0.00373586
4.13526 -1.55723e-16 0.00359018
4.17056 -1.21214e-16 0.00345144
4.20587 -7.9823e-17 0.00332187
4.24119 -3.60845e-17 0.00319801
4.27653 -5.83591e-18 0.003082
4.31187 1.5321e-17 0.00297076
4.34722 2.80095e-17 0.00286632
4.38259 3.95647e-17 0.00276591
4.41797 4.2875e-17 0.00267144
4.45335 3.10218e-17 0.00258041
4.48875 2.26369e-18 0.00249462
4.52416 -2.30591e-17 0.00241178
4.55958 -2.55652e-17 0.0023336
4.59502 -7.5581e-18 0.00225797
4.63046 1.23796e-17 0.00218649
4.66592 1.55041e-17 0.00211725
4.70139 -1.43268e-17 0.00205172
4.73687 -4.43805e-17 0.00198815
4.77237 -6.43359e-17 0.00192794
4.80787 -7.17726e-17 0.00186944
4.84339 -6.15829e-17 0.00181398
4.87892 -4.19919e-17 0.00176004
4.91446 -2.08567e-17 0.00170886
4.95002 3.18361e-18 0.00165902
4.98559 2.66345e-17 0.00161169
5.02117 3.6044e-17 0.00156556
5.05677 3.86817e-17 0.00152172
5.09237 3.48684e-17 0.00147895
5.128 2.68217e-17 0.00143827
5.16363 1.29016e-17 0.00139856
5.19928 -4.93971e-18 0.00136076
5.23494 -1.14533e-17 0.00132383
5.27062 -1.33761e-17 0.00128866
5.30631 -1.02148e-17 0.00125426
5.34201 -6.60344e-18 0.00122149
5.37773 2.81364e-18 0.00118941
5.41346 1.19496e-17 0.00115883
5.4492 1.4163e-17 0.00112889
5.48497 8.72036e-18 0.00110032
5.52074 -5.16709e-18 0.00107233
5.55653 -1.35796e-17 0.00104562
5.59233 -1.39144e-17 0.00101943
5.62815 -1.04078e-17 0.000994413
5.66399 -5.01645e-18 0.000969875
5.69984 -8.82618e-19 0.000946432
5.7357 4.2313e-18 0.00092342
5.77158 7.34605e-18 0.000901426
5.80748 6.1319e-18 0.000879824
5.84339 -3.77895e-18 0.000859169
5.87932 -1.33426e-17 0.000838871
5.91526 -1.73047e-17 0.000819455
5.95122 -1.52711e-17 0.000800365
5.9872 -9.79679e-18 0.000782098
6.02319 -5.83654e-18 0.000764128
6.05919 -5.38792e-18 0.000746925
6.09522 -7.27277e-18 0.000729996
6.13126 -8.64246e-18 0.000713783
6.16732 -6.38685e-18 0.000697819
6.20339 3.13091e-19 0.000682526
6.23949 8.11821e-18 0.000667462
6.27559 1.2842e-17 0.000653025
6.31172 1.39626e-17 0.000638798
6.34786 9.98689e-18 0.000625159
6.38403 3.00845e-18 0.000611713
6.42021 -4.2737e-18 0.000598817
6.4564 -7.20933e-18 0.0005861
6.49262 -6.69196e-18 0.000573899
6.52885 -4.00817e-18 0.000561863
6.5651 1.13409e-18 0.000550311
6.60137 7.10472e-18 0.00053891
6.63766 1.17441e-17 0.000527965
6.67397 1.29178e-17 0.00051716
6.71029 1.1986e-17 0.000506783
6.74664 9.8993e-18 0.000496535
6.783 3.60413e-18 0.00048669
6.81938 -3.69178e-18 0.000476964
6.85579 -9.6608e-18 0.000467619
6.89221 -1.35794e-17 0.000458383
6.92865 -1.56576e-17 0.000449506
6.96511 -1.35421e-17 0.00044073
7.00159 -6.13689e-18 0.000432292
7.0381 4.49161e-18 0.000423948
7.07462 1.3031e-17 0.000415924
7.11116 1.63456e-17 0.000407986
7.14772 1.37187e-17 0.00040035
7.18431 7.93037e-18 0.000392794
7.22091 3.22532e-18 0.000385524
7.25754 -2.33235e-19 0.000378328
7.29418 -3.47627e-18 0.000371403
7.33085 -6.28645e-18 0.000364545
7.36754 -6.84197e-18 0.000357944
7.40425 -5.22892e-18 0.000351406
7.44099 -1.91877e-18 0.000345111
7.47774 1.97802e-18 0.000338874
7.51452 3.67558e-18 0.000332868
7.55132 3.00128e-18 0.000326915
7.58814 8.78782e-19 0.000321182
7.62498 -1.10037e-18 0.000315497
7.66185 -3.13875e-18 0.000310022
7.69874 -3.2388e-18 0.000304591
7.73566 -1.60777e-18 0.000299359
7.77259 6.56232e-19 0.000294168
7.80955 1.10082e-18 0.000289166
7.84654 5.64593e-19 0.000284202
7.88355 1.13004e-19 0.000279419
7.92058 1.79693e-18 0.00027467
7.95763 3.72477e-18 0.000270092
7.99471 5.46021e-18 0.000265547
8.03182 4.31231e-18 0.000261165
8.06895 1.91011e-18 0.000256812
8.1061 -3.70485e-19 0.000252616
8.14328 -8.82783e-19 0.000248446
8.18049 4.39453e-19 0.000244425
8.21772 2.00906e-18 0.00024043
8.25497 2.74007e-18 0.000236575
8.29226 3.09753e-18 0.000232744
8.32956 2.14728e-18 0.000229048
8.3669 1.81682e-19 0.000225374
8.40426 -1.05046e-18 0.000221828
8.44165 -7.89745e-19 0.000218302
8.47906 7.22513e-19 0.0002149
8.5165 2.13544e-18 0.000211515
8.55397 3.24533e-18 0.000208248
8.59146 3.67453e-18 0.000204998
8.62899 3.90388e-18 0.000201861
8.66654 4.54676e-18 0.000198739
8.70412 4.84752e-18 0.000195724
8.74172 4.81921e-18 0.000192723
8.77936 3.83729e-18 0.000189826
8.81702 2.30527e-18 0.000186941
8.85471 5.19014e-19 0.000184155
8.89244 -9.74979e-19 0.000181381
8.93019 -3.05678e-18 0.000178701
8.96797 -4.45087e-18 0.000176032
9.00578 -4.81409e-18 0.000173454
9.04362 -3.2301e-18 0.000170885
9.08149 -1.6818e-18 0.000168404
9.11939 -4.80563e-19 0.000165931
9.15732 1.14329e-19 0.000163541
9.19528 2.716e-19 0.00016116
9.23327 -7.86742e-20 0.000158858
9.2713 -4.22407e-20 0.000156564
9.30935 -2.1627e-19 0.000154347
9.34744 -4.16483e-19 0.000152136
9.38556 -7.51696e-19 0.000149998
9.42371 -6.59036e-19 0.000147867
9.46189 -4.65074e-20 0.000145807
9.50011 6.44268e-19 0.000143751
9.53836 1.0591e-18 0.000141764
9.57664 9.42095e-19 0.000139782
9.61496 7.04115e-19 0.000137865
9.65331 7.61894e-19 0.000135952
9.69169 4.53642e-19 0.000134102
9.73011 1.85165e-19 0.000132256
9.76856 2.18725e-20 0.00013047
9.80704 2.84912e-19 0.000128687
9.84557 8.44131e-19 0.000126963
9.88412 1.77884e-18 0.000125242
9.92271 1.83108e-18 0.000123576
9.96134 1.34966e-18 0.000121913
10 8.51142e-19 0.000120304
10.0387 6.78503e-19 0.000118697
10.0774 8.03131e-19 0.000117142
10.1162 1.25029e-18 0.000115589
10.155 8.54577e-19 0.000114086
10.1939 -1.51101e-19 0.000112584
10.2328 -1.53101e-18 0.000111131
10.2717 -2.15729e-18 0.000109679
10.3106 -1.70262e-18 0.000108273
10.3496 -3.09269e-19 0.000106868
10.3887 1.39988e-18 0.000105508
10.4278 2.24059e-18 0.000104148
10.4669 1.90156e-18 0.000102832
10.506 7.15825e-19 0.000101516
10.5452 -2.00646e-19 0.000100242
10.5845 -3.71153e-19 9.89684e-05
10.6238 -2.46129e-19 9.77349e-05
10.6631 -1.97475e-19 9.65013e-05
10.7024 -3.44166e-19 9.53067e-05
10.7418 -5.48328e-20 9.41118e-05
10.7813 7.66426e-19 9.29547e-05
10.8208 1.80512e-18 9.1797e-05
10.8603 2.5537e-18 9.06758e-05
10.8999 2.57768e-18 8.95538e-05
10.9395 1.57535e-18 8.84673e-05
10.9792 2.50437e-19 8.73797e-05
11.0189 -9.06392e-19 8.63264e-05
11.0586 -1.46127e-18 8.52719e-05
11.0984 -1.49824e-18 8.42507e-05
11.1383 -1.23955e-18 8.3228e-05
11.1781 -1.0127e-18 8.22375e-05
11.2181 -5.91623e-19 8.12455e-05
11.2581 3.43161e-20 8.02847e-05
11.2981 8.6396e-19 7.93222e-05
11.3381 1.44168e-18 7.83899e-05
11.3783 1.47517e-18 7.74559e-05
11.4184 9.16647e-19 7.6551e-05
11.4587 1.70669e-19 7.56445e-05
11.4989 -5.21742e-19 7.4766e-05
11.5392 -6.77176e-19 7.38859e-05
11.5796 -4.37683e-19 7.3033e-05
11.62 1.51327e-19 7.21784e-05
11.6605 6.04293e-19 7.135e-05
11.701 7.07128e-19 7.05199e-05
11.7415 4.0721e-19 6.97152e-05
11.7822 -2.12058e-19 6.89088e-05
11.8228 -7.85489e-19 6.8127e-05
11.8636 -8.44168e-19 6.73434e-05
11.9043 -7.20908e-19 6.65837e-05
11.9452 -7.46814e-19 6.5822e-05
11.986 -7.09062e-19 6.50837e-05
12.027 -1.92124e-19 6.43432e-05
12.068 5.52824e-19 6.36254e-05
12.109 1.15615e-18 6.29054e-05
12.1501 1.05177e-18 6.22075e-05
12.1913 2.00526e-19 6.15072e-05
12.2325 -9.43197e-19 6.08285e-05
12.2738 -1.55569e-18 6.01474e-05
12.3151 -1.3514e-18 5.94872e-05
12.3565 -5.43138e-19 5.88245e-05
12.3979 2.68779e-19 5.81821e-05
12.4394 5.9509e-19 5.75373e-05
12.481 2.18024e-19 5.69121e-05
12.5226 -4.0633e-19 5.62846e-05
12.5643 -9.43643e-19 5.56761e-05
12.6061 -1.10026e-18 5.50652e-05
12.6479 -1.04842e-18 5.44728e-05
12.6898 -7.68532e-19 5.38781e-05
12.7317 -4.56662e-19 5.33012e-05
12.7737 -2.23861e-20 5.27221e-05
12.8158 4.41608e-19 5.21603e-05
12.8579 8.8989e-19 5.15962e-05
12.9001 9.44314e-19 5.1049e-05
12.9424 7.33536e-19 5.04994e-05
12.9847 4.7383e-19 4.99663e-05
13.0271 2.977e-19 4.94308e-05
13.0696 3.30529e-19 4.89115e-05
13.1121 4.61605e-19 4.83895e-05
13.1547 2.97379e-19 4.78834e-05
13.1974 6.78389e-20 4.73746e-05
13.2402 -3.27205e-20 4.68813e-05
13.283 1.50207e-19 4.63853e-05
13.3259 5.03455e-19 4.59044e-05
13.3689 6.69998e-19 4.54207e-05
13.4119 4.50208e-19 4.49518e-05
13.455 3.86762e-20 4.44801e-05
13.4982 -3.15664e-19 4.40227e-05
13.5415 -4.64403e-19 4.35627e-05
13.5848 -3.99325e-19 4.31165e-05
13.6283 -2.313e-19 4.26678e-05
13.6718 -1.50604e-20 4.22324e-05
13.7153 2.51668e-19 4.17946e-05
13.759 1.61828e-19 4.13698e-05
13.8028 -2.90907e-19 4.09426e-05
13.8466 -7.07333e-19 4.05279e-05
13.8905 -6.57124e-19 4.01109e-05
13.9345 -3.0813e-19 3.97062e-05
13.9786 -7.48223e-20 3.92991e-05
14.0227 2.8e-20 3.8904e-05
14.067 2.20695e-19 3.85064e-05
14.1113 3.86212e-19 3.81208e-05
14.1558 3.58147e-19 3.77324e-05
14.2003 1.44506e-19 3.73558e-05
14.2449 -1.33546e-19 3.69765e-05
14.2896 -3.88e-19 3.66087e-05
14.3344 -4.38934e-19 3.62381e-05
14.3793 -3.62298e-19 3.58788e-05
14.4243 -7.63573e-20 3.55168e-05
14.4693 2.09376e-19 3.51656e-05
14.5145 4.01087e-19 3.48119e-05
14.5598 2.14514e-19 3.44687e-05
14.6052 -1.08544e-19 3.4123e-05
14.6506 -3.24501e-19 3.37875e-05
14.6962 -2.64764e-19 3.34497e-05
14.7419 -2.33615e-19 3.31217e-05
14.7877 -1.90749e-19 3.27913e-05
14.8336 -1.65076e-19 3.24707e-05
14.8796 -1.37246e-19 3.21476e-05
14.9257 -1.46635e-19 3.18342e-05
14.9719 -1.26156e-19 3.15181e-05
15.0182 -1.71818e-19 3.12116e-05
15.0647 -9.8834e-20 3.09024e-05
15.1112 5.39926e-20 3.06025e-05
15.1579 2.38558e-19 3.03e-05
15.2047 2.83697e-19 3.00067e-05
15.2516 2.28353e-19 2.97108e-05
15.2986 9.15368e-20 2.94236e-05
15.3458 -8.94529e-20 2.91341e-05
15.393 -3.51135e-19 2.8853e-05
15.4404 -5.16793e-19 2.85696e-05
15.488 -4.98119e-19 2.82945e-05
15.5356 -2.34298e-19 2.80171e-05
15.5834 4.06703e-20 2.77477e-05
15.6313 2.04147e-19 2.7476e-05
15.6794 1.43351e-19 2.72124e-05
15.7276 5.86831e-20 2.69462e-05
15.7759 8.34317e-20 2.66881e-05
15.8243 2.3675e-19 2.64273e-05
15.873 3.04098e-19 2.61745e-05
15.9217 3.65505e-19 2.59191e-05
15.9706 3.09801e-19 2.56714e-05
16.0197 2.17413e-19 2.54212e-05
16.0689 1.69746e-19 2.51783e-05
16.1182 1.38045e-19 2.49332e-05
16.1677 1.14908e-19 2.46952e-05
16.2174 2.07282e-19 2.4455e-05
16.2672 2.38171e-19 2.42217e-05
16.3172 1.59933e-19 2.39861e-05
16.3674 3.23501e-20 2.37575e-05
16.4177 -4.98221e-20 2.35263e-05
16.4682 -3.49546e-21 2.33023e-05
16.5189 1.23689e-19 2.30756e-05
16.5697 9.63285e-20 2.28558e-05
16.6208 5.55526e-20 2.26335e-05
16.672 3.29728e-20 2.24178e-05
16.7234 -2.99124e-21 2.21998e-05
16.775 2.90803e-20 2.19881e-05
16.8268 1.16309e-19 2.17742e-05
16.8787 1.0236e-19 2.15665e-05
16.9309 4.10253e-20 2.13565e-05
16.9833 -1.47675e-19 2.11527e-05
17.0359 -3.2762e-19 2.09464e-05
17.0887 -4.04061e-19 2.07465e-05
17.1418 -2.49335e-19 2.05438e-05
17.195 -9.3935e-21 2.03475e-05
17.2485 6.19708e-20 2.01485e-05
17.3022 -9.44144e-20 1.99555e-05
17.3562 -3.13263e-19 1.97603e-05
17.4104 -4.23875e-19 1.95705e-05
17.4648 -3.28259e-19 1.93787e-05
17.5195 -1.91782e-19 1.91924e-05
17.5744 3.59158e-21 1.90035e-05
17.6296 7.34963e-20 1.88207e-05
17.6851 1.27646e-21 1.86349e-05
17.7408 7.3294e-21 1.8455e-05
17.7969 3.10299e-19 1.82725e-05
17.8532 4.37211e-19 1.80954e-05
17.9098 3.38922e-19 1.79161e-05
17.9667 2.37498e-19 1.77417e-05
18.0239 4.78678e-20 1.75652e-05
18.0815 -2.44307e-19 1.73939e-05
18.1393 -2.59524e-19 1.72197e-05
18.1975 6.20847e-21 1.70514e-05
18.256 1.78924e-19 1.68799e-05
18.3149 1.07871e-19 1.67138e-05
18.3742 5.92268e-20 1.65453e-05
18.4338 -3.66812e-20 1.63813e-05
18.4938 -8.02441e-20 1.62153e-05
18.5542 -1.03716e-19 1.60541e-05
18.615 -7.30968e-20 1.58898e-05
18.6762 -7.05168e-20 1.57312e-05
18.7379 -2.38273e-20 1.55693e-05
18.8 3.12595e-20 1.54123e-05
18.8625 3.9002e-20 1.52532e-05
18.9255 4.7796e-20 1.5098e-05
18.9891 8.08673e-20 1.49403e-05
19.0531 2.83712e-20 1.47879e-05
19.1177 -7.30228e-20 1.46317e-05
19.1828 -8.2544e-20 1.44806e-05
19.2484 -4.52924e-20 1.43272e-05
19.3147 -1.35032e-19 1.41773e-05
19.3816 -1.64402e-19 1.40248e-05
19.4491 -1.85154e-20 1.38777e-05
19.5173 6.38982e-20 1.37262e-05
19.5862 -8.62949e-20 1.35793e-05
19.6558 -6.90837e-20 1.34306e-05
19.7262 9.64431e-20 1.32853e-05
19.7974 2.00203e-19 1.31357e-05
19.8694 5.53699e-20 1.2992e-05
19.9423 -6.5236e-20 1.28454e-05
20.0162 -1.86734e-19 1.27011e-05
20.091 -3.03271e-19 1.25529e-05
20.1669 -1.76722e-19 1.2411e-05
20.244 -7.04654e-21 1.22662e-05
20.3222 9.68655e-20 1.21232e-05
20.4016 1.54289e-19 1.19739e-05
20.4825 7.74302e-20 1.18285e-05
20.5648 5.44487e-20 1.16807e-05
20.6487 -1.75469e-19 1.15384e-05
20.7344 -2.08533e-19 1.13921e-05
20.8219 -1.66636e-19 1.12493e-05
20.9115 -1.48609e-20 1.11008e-05
21.0034 2.0938e-19 1.09554e-05
21.0979 1.32332e-19 1.08038e-05
21.1952 -2.69752e-20 1.0655e-05
21.2959 -9.26335e-20 1.04992e-05
21.4004 -4.15146e-20 1.03458e-05
21.5093 1.46329e-19 1.01837e-05
21.6237 2.25095e-20 1.00226e-05
21.7448 4.67107e-21 9.85008e-06
21.8747 -7.30114e-20 9.67567e-06
22.0165 -6.55694e-21 9.48309e-06
22.1768 -1.80491e-20 9.27919e-06
22.3723 -3.56672e-20 9.0287e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1Classic/iFp_FRG.txt <==
-22.3723 6.33238e-17 2.30128e-13
-22.1768 1.55905e-16 2.43737e-13
-22.0165 1.48051e-16 3.6468e-13
-21.8747 4.45962e-16 -1.26189e-12
-21.7448 -1.11629e-16 -3.57611e-13
-21.6237 -1.03794e-16 -2.45214e-13
-21.5093 -8.01303e-17 -1.94751e-13
-21.4004 -7.97579e-17 -1.85506e-13
-21.2959 -7.68207e-17 -1.83746e-13
-21.1952 -8.02085e-17 -1.95532e-13
-21.0979 -7.48555e-17 -2.10744e-13
-21.0034 -7.72573e-17 -2.5538e-13
-20.9115 -5.42901e-17 -3.24423e-13
-20.8219 4.79615e-17 -4.97781e-13
-20.7344 7.4924e-16 -8.8734e-13
-20.6487 9.49722e-15 -2.70284e-12
-20.5648 1.13489e-13 -1.04701e-11
-20.4825 4.0005e-12 -8.43591e-11
-20.4016 6.91379e-14 -6.74388e-12
-20.3222 1.42831e-14 -2.7043e-12
-20.244 2.70578e-15 -1.18919e-12
-20.1669 9.69025e-16 -8.11294e-13
-20.091 2.69159e-16 -5.30933e-13
-20.0162 5.88949e-17 -4.05391e-13
-19.9423 -2.3113e-19 -3.2069e-13
-19.8694 -1.61838e-17 -2.73705e-13
-19.7974 -1.23886e-17 -2.35474e-13
-19.7262 -7.48949e-18 -2.22445e-13
-19.6558 1.00927e-18 -2.20283e-13
-19.5862 8.68889e-18 -2.41871e-13
-19.5173 2.27191e-17 -2.78553e-13
-19.4491 4.36815e-17 -3.56616e-13
-19.3816 9.7577e-17 -4.83998e-13
-19.3147 2.56071e-16 -7.90096e-13
-19.2484 7.5789e-16 -1.36457e-12
-19.1828 3.14081e-15 -3.24159e-12
-19.1177 6.32484e-15 -5.34929e-12
-19.0531 4.08119e-14 -2.27762e-11
-18.9891 7.5522e-15 -1.0311e-11
-18.9255 -6.17498e-15 -2.41362e-11
-18.8625 -1.02465e-15 -7.93065e-12
-18.8 -7.38285e-15 -9.167e-12
-18.7379 -3.22451e-15 -5.73232e-12
-18.6762 -5.00408e-15 -6.15567e-12
-18.615 -2.50964e-15 -4.45719e-12
-18.5542 -3.34324e-15 -4.78785e-12
-18.4938 -2.23159e-15 -3.92615e-12
-18.4338 -4.43437e-15 -5.1914e-12
-18.3742 -3.66456e-15 -4.82504e-12
-18.3149 -8.80349e-15 -7.8557e-12
-18.256 8.47269e-16 -6.49023e-12
-18.1975 6.88989e-14 -3.99345e-14
-18.1393 1.31729e-14 2.37836e-11
-18.0815 -1.28131e-14 1.09244e-11
-18.0239 -2.11681e-14 1.56957e-11
-17.9667 -7.22853e-15 9.27269e-12
-17.9098 -1.17389e-14 1.53464e-11
-17.8532 -5.74586e-15 1.0432e-11
-17.7969 -9.37172e-15 1.70328e-11
-17.7408 -5.66733e-15 1.07093e-11
-17.6851 -9.32966e-15 1.24296e-11
-17.6296 -6.03957e-15 7.72071e-12
-17.5744 -6.76205e-15 6.62305e-12
-17.5195 -4.45506e-15 4.50763e-12
-17.4648 -3.84612e-15 3.00869e-12
-17.4104 -3.07456e-15 1.61976e-12
-17.3562 -2.34119e-15 1.52557e-13
-17.3022 -3.03632e-15 -1.69127e-12
-17.2485 -9.01806e-16 -2.68124e-12
-17.195 -2.94576e-15 -5.96683e-12
-17.1418 7.51603e-17 -5.01714e-12
-17.0887 1.78218e-16 -9.54549e-12
-17.0359 2.02017e-15 -5.75473e-12
-16.9833 4.11802e-15 -1.04851e-11
-16.9309 2.78162e-15 -6.0657e-12
-16.8787 4.72739e-15 -8.97444e-12
-16.8268 2.30235e-15 -5.38515e-12
-16.775 2.40931e-15 -7.63184e-12
-16.7234 1.80153e-15 -5.30968e-12
-16.672 1.23926e-15 -7.6226e-12
-16.6208 6.63168e-16 -4.86956e-12
-16.5697 -3.54351e-16 -6.28952e-12
-16.5189 1.3904e-16 -4.84157e-12
-16.4682 -9.25862e-16 -5.82323e-12
-16.4177 -2.59001e-16 -4.93146e-12
-16.3674 -1.73076e-15 -7.12259e-12
-16.3172 -3.92635e-16 -6.00736e-12
-16.2672 -2.37389e-15 -9.37212e-12
-16.2174 3.16862e-16 -8.03521e-12
-16.1677 6.20168e-16 -1.2165e-11
-16.1182 5.84994e-15 -9.55838e-12
-16.0689 2.88257e-14 -2.99465e-11
-16.0197 1.31094e-14 -1.24124e-11
-15.9706 -1.70174e-14 -1.69726e-12
-15.9217 2.54064e-15 -1.07045e-11
-15.873 -1.80456e-14 -7.88625e-12
-15.8243 -4.51772e-14 3.30138e-12
-15.7759 -2.58734e-14 2.60927e-12
-15.7276 -4.36631e-14 8.18537e-12
-15.6794 -1.47209e-14 6.46031e-12
-15.6313 -2.6896e-14 1.42394e-11
-15.5834 -2.73775e-15 8.09323e-12
-15.5356 3.1653e-16 1.49694e-11
-15.488 9.22645e-15 8.74623e-12
-15.4404 4.17444e-14 1.12981e-11
-15.393 5.49942e-14 1.83089e-12
-15.3458 8.14938e-14 -8.24658e-12
-15.2986 1.51609e-13 -2.61279e-11
-15.2516 1.89362e-14 -1.85207e-11
-15.2047 -1.524e-14 -3.62568e-11
-15.1579 -1.42764e-14 -1.74865e-11
-15.1112 -5.49556e-14 -2.73059e-11
-15.0647 -1.70931e-14 -1.436e-11
-15.0182 -3.97633e-14 -2.00047e-11
-14.9719 -1.48893e-14 -1.22658e-11
-14.9257 -3.09863e-14 -1.66978e-11
-14.8796 -1.38342e-14 -1.14214e-11
-14.8336 -2.6946e-14 -1.52223e-11
-14.7877 -1.19698e-14 -1.06078e-11
-14.7419 -2.33273e-14 -1.41985e-11
-14.6962 -1.09702e-14 -1.03024e-11
-14.6506 -2.09572e-14 -1.37851e-11
-14.6052 -9.78897e-15 -1.02019e-11
-14.5598 -1.89066e-14 -1.39508e-11
-14.5145 -9.11406e-15 -1.12465e-11
-14.4693 -1.86958e-14 -1.59193e-11
-14.4243 -7.0209e-15 -1.25143e-11
-14.3793 -1.39506e-14 -1.90668e-11
-14.3344 -1.18752e-15 -1.59978e-11
-14.2896 6.5e-15 -3.54573e-11
-14.2449 1.90181e-14 -1.47219e-11
-14.2003 -2.96764e-15 5.43032e-12
-14.1558 -2.10545e-14 7.13222e-12
-14.1113 1.76118e-15 1.87249e-12
-14.067 -1.77911e-14 3.3612e-11
-14.0227 1.69197e-15 1.38428e-11
-13.9786 7.72841e-15 1.8664e-11
-13.9345 5.26969e-15 1.33061e-11
-13.8905 1.16711e-14 2.14628e-11
-13.8466 5.48565e-15 1.34347e-11
-13.8028 9.72201e-15 2.1246e-11
-13.759 3.72529e-15 1.39409e-11
-13.7153 4.92805e-15 1.9881e-11
-13.6718 2.23132e-15 1.3504e-11
-13.6283 1.24164e-14 1.60105e-11
-13.5848 7.53241e-15 9.09171e-12
-13.5415 2.36184e-14 8.7991e-12
-13.4982 3.71381e-14 1.32701e-12
-13.455 1.74246e-14 9.13872e-12
-13.4119 -7.38203e-15 1.11538e-11
-13.3689 -1.11647e-13 4.81774e-11
-13.3259 -2.76398e-14 2.44934e-11
-13.283 -2.30454e-13 9.2343e-11
-13.2402 -2.01125e-14 3.02511e-11
-13.1974 6.36032e-13 8.47078e-11
-13.1547 -2.82514e-11 -1.73197e-09
-13.1121 2.00255e-14 -3.51702e-11
-13.0696 5.01904e-11 -3.77714e-09
-13.0271 7.63015e-15 -3.64671e-11
-12.9847 -1.02172e-12 -6.52003e-10
-12.9424 -1.61773e-15 -3.02983e-11
-12.9001 -2.8255e-14 -4.85863e-11
-12.8579 7.22866e-15 -2.30736e-11
-12.8158 -1.24058e-14 1.8864e-11
-12.7737 9.44318e-14 5.8375e-11
-12.7317 3.09372e-14 1.81869e-11
-12.6898 -2.1645e-14 2.67925e-11
-12.6479 -3.05474e-14 3.44508e-11
-12.6061 8.77969e-14 7.88198e-11
-12.5643 -4.91647e-14 -3.17615e-11
-12.5226 -4.95986e-15 -2.15382e-11
-12.481 -1.47073e-14 1.84966e-11
-12.4394 -6.8643e-12 7.41726e-10
-12.3979 -1.78568e-13 -1.11287e-10
-12.3565 8.5931e-15 -3.8991e-11
-12.3151 -1.60506e-15 4.11186e-11
-12.2738 7.28612e-12 8.11639e-10
-12.2325 -1.05788e-14 1.62906e-11
-12.1913 -3.86835e-15 7.22452e-12
-12.1501 -2.37832e-15 1.02852e-11
-12.109 -2.77797e-15 1.26434e-11
-12.068 -2.14646e-15 1.24161e-11
-12.027 -2.32892e-15 1.85838e-11
-11.986 -2.13035e-15 1.40966e-11
-11.9452 -3.84053e-17 2.26585e-11
-11.9043 -1.1548e-15 1.56361e-11
-11.8636 4.7718e-15 2.60632e-11
-11.8228 -5.48039e-16 1.3721e-11
-11.7822 -8.49652e-16 1.16973e-11
-11.7415 -2.44847e-15 5.9387e-12
-11.701 -3.9409e-15 3.81613e-12
-11.6605 -5.06912e-15 3.42978e-12
-11.62 -5.34614e-15 3.56028e-12
-11.5796 -1.71511e-15 6.53756e-12
-11.5392 2.33406e-15 1.12797e-11
-11.4989 1.67729e-15 1.22185e-11
-11.4587 1.02341e-14 2.1996e-11
-11.4184 2.49913e-15 1.81381e-11
-11.3783 1.74072e-14 3.35387e-11
-11.3381 -6.70603e-16 1.8351e-11
-11.2981 -6.18655e-15 9.08866e-12
-11.2581 -6.53544e-15 -1.66673e-12
-11.2181 -8.39419e-15 -9.62326e-12
-11.1781 -3.84258e-14 -2.54049e-11
-11.1383 -9.91943e-15 -1.7385e-11
-11.0984 -6.96768e-14 -5.08068e-11
-11.0586 -2.90528e-15 -1.85803e-11
-11.0189 -3.9186e-14 1.93419e-11
-10.9792 -4.38442e-15 -8.27177e-13
-10.9395 -1.80573e-15 -2.8115e-11
-10.8999 2.28127e-14 7.31575e-12
-10.8603 1.42271e-14 2.32548e-11
-10.8208 -4.05653e-15 -4.54674e-12
-10.7813 -1.15789e-13 -5.77744e-11
-10.7418 1.0711e-14 -2.57931e-11
-10.7024 -1.32603e-15 1.93366e-11
-10.6631 1.46414e-13 1.16697e-10
-10.6238 -5.98679e-14 -2.73696e-11
-10.5845 -8.57194e-15 -1.89699e-11
-10.5452 -2.8123e-14 4.75497e-11
-10.506 -6.52036e-12 1.88149e-09
-10.4669 -2.03538e-13 -1.60203e-10
-10.4278 -1.17471e-14 -2.93262e-11
-10.3887 -2.09456e-16 -7.52109e-11
-10.3496 -4.46279e-16 -1.47516e-11
-10.3106 6.29507e-15 -2.30642e-11
-10.2717 -5.89549e-15 5.40768e-12
-10.2328 -5.76784e-15 8.75654e-12
-10.1939 -8.14943e-15 1.49799e-11
-10.155 -3.14267e-15 1.04703e-11
-10.1162 -1.92306e-15 2.06187e-11
-10.0774 -3.88657e-15 1.73689e-11
-10.0387 -1.1646e-14 4.35992e-11
-10 -1.39564e-14 2.44597e-11
-9.96134 1.24409e-14 3.63296e-11
-9.92271 2.85287e-15 8.67482e-12
-9.88412 -2.28298e-15 -9.50246e-12
-9.84557 -1.32659e-14 -1.90382e-11
-9.80704 -6.1442e-15 -2.05841e-11
-9.76856 -2.4232e-14 -4.46881e-11
-9.73011 -4.03444e-15 -3.16058e-11
-9.69169 -1.07317e-13 -9.15807e-11
-9.65331 -2.88115e-15 -1.50798e-11
-9.61496 -1.68984e-15 -3.88348e-12
-9.57664 -3.07514e-15 -6.06812e-13
-9.53836 -1.36524e-15 8.10423e-13
-9.50011 -3.89273e-15 2.25855e-12
-9.46189 -2.60524e-15 1.74847e-12
-9.42371 -4.58457e-15 3.84555e-12
-9.38556 -3.22691e-15 3.3744e-12
-9.34744 -5.71255e-15 5.62133e-12
-9.30935 -4.21646e-15 3.64215e-12
-9.2713 -4.73673e-15 3.81218e-12
-9.23327 -2.02335e-15 1.10301e-12
-9.19528 -1.99751e-15 1.07673e-12
-9.15732 -9.98807e-16 -5.67749e-13
-9.11939 -1.35031e-15 -1.58649e-13
-9.08149 5.6594e-17 -1.57146e-12
-9.04362 4.87995e-16 -9.70573e-13
-9.00578 1.33894e-15 -1.88572e-12
-8.96797 1.26704e-15 -1.37073e-12
-8.93019 2.3032e-15 -2.35604e-12
-8.89244 2.9129e-15 -2.34599e-12
-8.85471 4.01617e-15 -3.47885e-12
-8.81702 3.85234e-15 -3.58229e-12
-8.77936 4.90311e-15 -4.65867e-12
-8.74172 4.95019e-15 -4.61146e-12
-8.70412 6.22208e-15 -5.66696e-12
-8.66654 5.38931e-15 -5.42905e-12
-8.62899 6.45153e-15 -6.5015e-12
-8.59146 5.79197e-15 -6.08277e-12
-8.55397 7.25894e-15 -7.18914e-12
-8.5165 5.86727e-15 -6.51798e-12
-8.47906 6.77244e-15 -7.58955e-12
-8.44165 5.72949e-15 -6.82072e-12
-8.40426 7.28492e-15 -7.93282e-12
-8.3669 6.40352e-15 -7.17749e-12
-8.32956 7.96538e-15 -8.16019e-12
-8.29226 6.70972e-15 -7.21174e-12
-8.25497 7.62232e-15 -7.92257e-12
-8.21772 6.2405e-15 -7.00068e-12
-8.18049 6.48731e-15 -7.30266e-12
-8.14328 5.44856e-15 -6.21406e-12
-8.1061 5.07264e-15 -5.95254e-12
-8.06895 4.17656e-15 -5.22998e-12
-8.03182 3.85257e-15 -4.99897e-12
-7.99471 3.24168e-15 -4.00632e-12
-7.95763 2.44034e-15 -3.32351e-12
-7.92058 1.99545e-15 -2.89732e-12
-7.88355 1.37512e-15 -2.47336e-12
-7.84654 1.30828e-15 -2.14478e-12
-7.80955 5.2958e-16 -1.66468e-12
-7.77259 4.47783e-17 -1.34346e-12
-7.73566 -4.5725e-16 -1.02931e-12
-7.69874 -4.94705e-16 -8.27905e-13
-7.66185 -1.21973e-15 -6.73654e-13
-7.62498 -1.46923e-15 -5.98839e-13
-7.58814 -1.5731e-15 -5.40057e-13
-7.55132 -1.92932e-15 -6.20359e-13
-7.51452 -2.54659e-15 -7.39805e-13
-7.47774 -1.97932e-15 -8.67544e-13
-7.44099 -1.53912e-15 -1.0248e-12
-7.40425 -1.13814e-15 -1.22752e-12
-7.36754 -3.8407e-15 -1.37546e-12
-7.33085 -3.67851e-15 -6.63837e-13
-7.29418 5.98925e-15 1.25799e-12
-7.25754 1.28678e-14 1.85092e-12
-7.22091 7.05554e-15 2.86227e-13
-7.18431 4.1218e-15 -9.20629e-13
-7.14772 2.55361e-15 -1.88707e-12
-7.11116 2.34328e-15 -3.1945e-12
-7.07462 2.34228e-15 -4.1274e-12
-7.0381 -8.7317e-16 -4.13543e-12
-7.00159 -1.838e-15 -4.36684e-12
-6.96511 1.10169e-16 -3.80645e-12
-6.92865 1.25985e-15 -3.88936e-12
-6.89221 3.82729e-16 1.59097e-12
-6.85579 -2.96414e-15 1.07814e-11
-6.81938 4.42152e-16 8.80355e-12
-6.783 1.04132e-14 -8.01392e-12
-6.74664 8.13697e-15 -8.59715e-12
-6.71029 2.40345e-15 -6.43223e-12
-6.67397 2.30131e-15 -5.34808e-12
-6.63766 1.94872e-15 -7.4658e-12
-6.60137 1.78438e-15 -8.92593e-12
-6.5651 4.25883e-16 -7.1715e-12
-6.52885 -1.07792e-15 -2.98175e-12
-6.49262 -8.76773e-16 -2.96597e-12
-6.4564 -1.5156e-16 -3.26686e-12
-6.42021 8.95321e-17 -2.36495e-12
-6.38403 2.69345e-16 -9.68101e-13
-6.34786 3.40808e-16 -9.77996e-13
-6.31172 2.64241e-16 -6.62313e-13
-6.27559 3.90301e-17 -5.72546e-13
-6.23949 4.34306e-16 -1.51482e-13
-6.20339 4.54525e-16 7.68323e-14
-6.16732 1.56377e-16 -6.1387e-15
-6.13126 1.14103e-16 -1.28588e-13
-6.09522 1.50772e-16 -1.10634e-13
-6.05919 -7.13432e-17 -9.03466e-14
-6.02319 1.3984e-16 -8.97456e-14
-5.9872 6.29208e-17 -7.99184e-14
-5.95122 -3.09279e-17 -6.10279e-14
-5.91526 3.06879e-17 -6.10279e-14
-5.87932 1.63027e-16 -6.51333e-14
-5.84339 -9.88248e-17 -3.94596e-14
-5.80748 8.63098e-17 -4.74259e-14
-5.77158 5.69639e-17 -4.3189e-14
-5.7357 -4.35241e-17 -2.24179e-14
-5.69984 7.10513e-18 -2.96225e-14
-5.66399 1.31663e-16 -2.31531e-14
-5.62815 -1.39356e-16 -9.10354e-15
-5.59233 4.11738e-17 -5.53566e-15
-5.55653 4.6095e-17 -1.86961e-14
-5.52074 -6.07238e-17 7.85375e-15
-5.48497 -1.03518e-17 -7.76783e-15
-5.4492 9.73284e-17 -2.61304e-15
-5.41346 -1.53481e-16 9.16273e-15
-5.37773 6.93566e-17 3.51163e-15
-5.34201 3.10861e-17 7.06455e-16
-5.30631 -8.28068e-17 1.84709e-14
-5.27062 -1.4686e-17 1.23559e-14
-5.23494 7.70761e-17 7.03168e-15
-5.19928 -1.56824e-16 3.0459e-14
-5.16363 8.85359e-17 9.84875e-15
-5.128 -3.72408e-17 2.52977e-14
-5.09237 -8.47383e-17 2.59859e-14
-5.05677 2.48281e-17 2.37142e-14
-5.02117 3.79473e-17 1.46309e-14
-4.98559 -1.54626e-16 3.65283e-14
-4.95002 1.18068e-16 5.00101e-15
-4.91446 -7.15477e-17 2.37411e-14
-4.87892 -2.84837e-17 1.36779e-14
-4.84339 4.94945e-17 9.47757e-15
-4.80787 -2.52474e-17 1.04631e-14
-4.77237 -8.33888e-17 1.86483e-14
-4.73687 1.37963e-16 -3.09328e-15
-4.70139 -1.29801e-16 1.98432e-14
-4.66592 2.75631e-17 6.47471e-15
-4.63046 3.20579e-17 3.922e-15
-4.59502 -5.73794e-17 1.10584e-14
-4.55958 -8.62457e-18 4.53066e-15
-4.52416 6.3213e-17 -3.75356e-15
-4.48875 -1.4385e-16 1.12595e-14
-4.45335 1.1811e-16 -9.89375e-15
-4.41797 -4.2362e-17 -4.39693e-16
-4.38259 -3.13486e-17 -2.6361e-15
-4.34722 5.92049e-17 -1.26567e-14
-4.31187 -3.77596e-19 -8.26421e-15
-4.27653 -6.93684e-17 -4.0905e-15
-4.24119 1.22505e-16 -2.40893e-14
-4.20587 -1.18649e-16 -7.26006e-15
-4.17056 5.95908e-17 -2.57248e-14
-4.13526 -9.96573e-18 -2.29941e-14
-4.09997 -6.14496e-17 -2.15949e-14
-4.06469 1.09033e-17 -3.15761e-14
-4.02942 1.67039e-17 -3.73163e-14
-3.99416 -1.2897e-16 -2.63538e-14
-3.95891 1.00743e-16 -4.86882e-14
-3.92367 -1.17511e-16 -3.37835e-14
-3.88844 1.24714e-18 -4.55687e-14
-3.85322 -1.06579e-17 -4.82515e-14
-3.81801 -6.40407e-17 -4.37391e-14
-3.7828 -2.59421e-17 -4.96328e-14
-3.74761 1.90846e-17 -5.34498e-14
-3.71243 -1.34384e-16 -4.17294e-14
-3.67726 8.83486e-17 -5.71164e-14
-3.64209 -1.14268e-16 -4.29882e-14
-3.60694 -6.54803e-18 -4.66381e-14
-3.57179 -4.59911e-18 -4.87284e-14
-3.53665 -5.81959e-17 -3.75541e-14
-3.50152 -3.11399e-17 -4.05841e-14
-3.4664 2.5049e-17 -3.83185e-14
-3.43129 -1.22646e-16 -2.48993e-14
-3.39619 6.89469e-17 -3.26384e-14
-3.36109 -1.28255e-16 -1.57932e-14
-3.32601 -1.12774e-17 -1.59919e-14
-3.29093 -6.06666e-17 -1.23892e-14
-3.25586 -1.07778e-16 8.30304e-16
-3.2208 -9.15432e-17 -4.67398e-16
-3.18574 -9.36827e-17 6.07671e-15
-3.1507 -2.33068e-16 1.76054e-14
-3.11566 -7.97868e-17 9.67832e-15
-3.08063 -2.99136e-16 2.62182e-14
-3.0456 -1.66198e-16 1.97867e-14
-3.01059 -2.64349e-16 2.46192e-14
-2.97558 -2.46223e-16 2.75536e-14
-2.94058 -2.12884e-16 2.17284e-14
-2.90558 -1.83854e-16 2.21307e-14
-2.87059 -1.68723e-16 1.92484e-14
-2.83561 2.96363e-17 4.54446e-15
-2.80064 -4.45963e-17 9.36561e-15
-2.76567 2.66798e-16 -1.38373e-14
-2.73071 2.4816e-16 -1.47845e-14
-2.69576 4.71131e-16 -2.9645e-14
-2.66081 5.85591e-16 -4.2045e-14
-2.62587 7.06524e-16 -4.8861e-14
-2.59094 8.11298e-16 -5.98761e-14
-2.55601 9.56915e-16 -7.0044e-14
-2.52109 9.17095e-16 -6.84173e-14
-2.48617 1.11441e-15 -8.33965e-14
-2.45126 9.48892e-16 -7.22768e-14
-2.41636 1.10192e-15 -8.27652e-14
-2.38146 9.32814e-16 -7.28959e-14
-2.34657 9.26837e-16 -6.97178e-14
-2.31168 8.15586e-16 -6.45957e-14
-2.2768 7.10198e-16 -5.40072e-14
-2.24192 5.78302e-16 -4.57522e-14
-2.20705 5.52001e-16 -4.25896e-14
-2.17219 3.52149e-16 -2.77534e-14
-2.13733 4.54122e-16 -3.50839e-14
-2.10247 2.69581e-16 -2.18165e-14
-2.06762 4.13537e-16 -3.14963e-14
-2.03278 3.25747e-16 -2.70678e-14
-1.99794 4.50885e-16 -3.43706e-14
-1.9631 5.15e-16 -4.24009e-14
-1.92827 6.98285e-16 -5.48399e-14
-1.89345 9.32976e-16 -7.51637e-14
-1.85862 1.3707e-15 -1.09229e-13
-1.82381 1.76392e-15 -1.41906e-13
-1.78899 2.59978e-15 -2.07346e-13
-1.75419 3.20059e-15 -2.57804e-13
-1.71938 4.45251e-15 -3.53049e-13
-1.68458 5.34632e-15 -4.33108e-13
-1.64979 7.06589e-15 -5.57133e-13
-1.61499 8.14314e-15 -6.60496e-13
-1.58021 1.0427e-14 -8.16607e-13
-1.54542 1.13117e-14 -9.17649e-13
-1.51064 1.41858e-14 -1.10094e-12
-1.47586 1.43881e-14 -1.1697e-12
-1.44109 1.77404e-14 -1.36649e-12
-1.40632 1.6878e-14 -1.37624e-12
-1.37155 2.03887e-14 -1.56242e-12
-1.33679 1.83848e-14 -1.50244e-12
-1.30203 2.15237e-14 -1.64494e-12
-1.26727 1.86552e-14 -1.52457e-12
-1.23251 2.09393e-14 -1.6007e-12
-1.19776 1.7621e-14 -1.43651e-12
-1.16301 1.88031e-14 -1.44163e-12
-1.12827 1.54156e-14 -1.2503e-12
-1.09352 1.55037e-14 -1.19411e-12
-1.05878 1.23873e-14 -9.98848e-13
-1.02405 1.17156e-14 -9.08572e-13
-0.989309 9.17026e-15 -7.34324e-13
-0.954576 8.30077e-15 -6.4713e-13
-0.919844 6.46814e-15 -5.13962e-13
-0.885115 5.74204e-15 -4.44585e-13
-0.850388 4.49932e-15 -3.55846e-13
-0.815663 3.84389e-15 -2.98531e-13
-0.78094 2.9231e-15 -2.30199e-13
-0.746219 2.2977e-15 -1.79914e-13
-0.711499 1.62287e-15 -1.27237e-13
-0.676781 1.21826e-15 -9.55066e-14
-0.642065 8.06372e-16 -6.25785e-14
-0.60735 6.99912e-16 -5.54296e-14
-0.572637 4.67995e-16 -3.63973e-14
-0.537925 5.0679e-16 -4.07578e-14
-0.503214 2.83702e-16 -2.29186e-14
-0.468504 3.0727e-16 -2.55528e-14
-0.433796 9.7175e-17 -9.37439e-15
-0.399089 2.00855e-16 -1.80667e-14
-0.364382 1.34456e-16 -1.40501e-14
-0.329676 2.33312e-16 -2.2327e-14
-0.294972 1.75418e-16 -1.89574e-14
-0.260267 2.11832e-16 -2.19952e-14
-0.225564 1.92301e-16 -2.07891e-14
-0.190861 2.7965e-16 -2.79226e-14
-0.156158 2.00947e-16 -2.05545e-14
-0.121456 2.68592e-16 -2.65185e-14
-0.0867541 1.16541e-16 -1.30174e-14
-0.0520524 1.97863e-16 -2.03056e-14
-0.0173508 -1.18492e-17 -2.94943e-15
0.0173508 7.95354e-17 -1.03664e-14
0.0520524 1.02757e-16 -1.26068e-14
0.0867541 2.05271e-16 -2.02358e-14
0.121456 1.71975e-16 -1.87066e-14
0.156158 2.87841e-16 -2.76346e-14
0.190861 1.82813e-16 -2.00914e-14
0.225564 2.79396e-16 -2.78863e-14
0.260267 1.1646e-16 -1.42756e-14
0.294972 2.62888e-16 -2.60831e-14
0.329676 1.37428e-16 -1.45697e-14
0.364382 2.22758e-16 -2.12361e-14
0.399089 1.05577e-16 -1.03584e-14
0.433796 1.86244e-16 -1.66199e-14
0.468504 2.09723e-16 -1.76756e-14
0.503214 3.68842e-16 -2.98714e-14
0.537925 4.05079e-16 -3.25717e-14
0.572637 5.49232e-16 -4.30646e-14
0.60735 5.94156e-16 -4.69459e-14
0.642065 8.804e-16 -6.87083e-14
0.676781 1.10155e-15 -8.62094e-14
0.711499 1.67968e-15 -1.32074e-13
0.746219 2.15813e-15 -1.68925e-13
0.78094 2.95267e-15 -2.3298e-13
0.815663 3.67138e-15 -2.85117e-13
0.850388 4.49605e-15 -3.5613e-13
0.885115 5.5289e-15 -4.28203e-13
0.919844 6.424e-15 -5.11112e-13
0.954576 8.03274e-15 -6.26762e-13
0.989309 9.07036e-15 -7.27138e-13
1.02405 1.13735e-14 -8.82885e-13
1.05878 1.22215e-14 -9.8645e-13
1.09352 1.50786e-14 -1.16254e-12
1.12827 1.51884e-14 -1.23295e-12
1.16301 1.8305e-14 -1.40494e-12
1.19776 1.73494e-14 -1.41551e-12
1.23251 2.03934e-14 -1.5607e-12
1.26727 1.83627e-14 -1.50183e-12
1.30203 2.09644e-14 -1.60399e-12
1.33679 1.80974e-14 -1.4801e-12
1.37155 1.98544e-14 -1.52316e-12
1.40632 1.66204e-14 -1.35633e-12
1.44109 1.72647e-14 -1.33129e-12
1.47586 1.41804e-14 -1.15384e-12
1.51064 1.37885e-14 -1.07122e-12
1.54542 1.11665e-14 -9.06776e-13
1.58021 1.01119e-14 -7.92746e-13
1.61499 8.06302e-15 -6.54753e-13
1.64979 6.82361e-15 -5.3854e-13
1.68458 5.32431e-15 -4.31879e-13
1.71938 4.26651e-15 -3.38581e-13
1.75419 3.22355e-15 -2.6003e-13
1.78899 2.45356e-15 -1.95823e-13
1.82381 1.81713e-15 -1.46438e-13
1.85862 1.25083e-15 -9.96718e-14
1.89345 1.0037e-15 -8.10202e-14
1.92827 5.9282e-16 -4.63652e-14
1.9631 5.9457e-16 -4.89234e-14
1.99794 3.5072e-16 -2.6299e-14
2.03278 4.09392e-16 -3.39016e-14
2.06762 3.14181e-16 -2.34883e-14
2.10247 3.54473e-16 -2.87535e-14
2.13733 3.53954e-16 -2.70177e-14
2.17219 4.35238e-16 -3.45605e-14
2.20705 4.49859e-16 -3.43815e-14
2.24192 6.56487e-16 -5.21938e-14
2.2768 6.04787e-16 -4.55668e-14
2.31168 8.88691e-16 -7.06648e-14
2.34657 8.1683e-16 -6.0952e-14
2.38146 1.00347e-15 -7.87993e-14
2.41636 9.88158e-16 -7.3738e-14
2.45126 1.01922e-15 -7.81814e-14
2.48617 1.00041e-15 -7.43683e-14
2.52109 9.88002e-16 -7.43844e-14
2.55601 8.46383e-16 -6.12924e-14
2.59094 8.84298e-16 -6.60086e-14
2.62587 6.01407e-16 -4.05272e-14
2.66081 6.63316e-16 -4.85349e-14
2.69576 3.70997e-16 -2.16836e-14
2.73071 3.3308e-16 -2.18131e-14
2.76567 1.70975e-16 -6.18718e-15
2.80064 4.65308e-17 1.87989e-15
2.83561 -6.10641e-17 1.18283e-14
2.87059 -7.50815e-17 1.15931e-14
2.90558 -2.69863e-16 2.90769e-14
2.94058 -1.18425e-16 1.40368e-14
2.97558 -3.30848e-16 3.44102e-14
3.01059 -1.68791e-16 1.68632e-14
3.0456 -2.52597e-16 2.67967e-14
3.08063 -2.02816e-16 1.84142e-14
3.11566 -1.68051e-16 1.68433e-14
3.1507 -1.38302e-16 9.92689e-15
3.18574 -1.81556e-16 1.32181e-14
3.2208 -3.08994e-20 -7.89027e-15
3.25586 -1.95319e-16 7.9466e-15
3.29093 3.00623e-17 -1.97455e-14
3.32601 -1.01002e-16 -8.70816e-15
3.36109 -3.61231e-17 -2.32575e-14
3.39619 -2.26244e-17 -2.52075e-14
3.43129 -3.08045e-17 -3.23427e-14
3.4664 -6.55482e-17 -3.09611e-14
3.50152 5.84307e-17 -4.78502e-14
3.53665 -1.46983e-16 -3.0338e-14
3.57179 8.41977e-17 -5.59322e-14
3.60694 -9.65691e-17 -3.93288e-14
3.64209 -2.31831e-17 -5.03666e-14
3.67726 -3.84417e-18 -4.96376e-14
3.71243 -4.29973e-17 -4.91355e-14
3.74761 -7.1504e-17 -4.60924e-14
3.7828 6.28706e-17 -5.68401e-14
3.81801 -1.52701e-16 -3.65355e-14
3.85322 7.77021e-17 -5.54209e-14
3.88844 -8.88556e-17 -3.82556e-14
3.92367 -2.67992e-17 -4.11354e-14
3.95891 8.5016e-18 -4.12093e-14
3.99416 -3.80493e-17 -3.37254e-14
4.02942 -7.3448e-17 -2.99969e-14
4.06469 9.86976e-17 -3.87071e-14
4.09997 -1.49666e-16 -1.44302e-14
4.13526 7.83723e-17 -3.01626e-14
4.17056 -3.10924e-17 -1.83713e-14
4.20587 -2.77014e-17 -1.46327e-14
4.24119 3.07073e-17 -1.6647e-14
4.27653 2.05659e-17 -1.13873e-14
4.31187 -8.92307e-17 -1.04959e-15
4.34722 1.46264e-16 -1.97305e-14
4.38259 -1.19309e-16 4.50487e-15
4.41797 4.69519e-17 -7.68357e-15
4.45335 2.67652e-17 -2.4922e-15
4.48875 -5.26029e-17 3.86155e-15
4.52416 -2.70208e-17 3.56661e-15
4.55958 7.95907e-17 -2.6333e-15
4.59502 -1.44614e-16 1.81441e-14
4.63046 1.19312e-16 -3.16394e-15
4.66592 -6.14841e-17 1.36974e-14
4.70139 -3.89541e-17 1.24813e-14
4.73687 4.6579e-17 4.31265e-15
4.77237 6.3182e-18 1.13688e-14
4.80787 -1.12822e-16 1.75773e-14
4.84339 1.36085e-16 2.44278e-15
4.87892 -1.15888e-16 2.0773e-14
4.91446 1.76223e-17 1.65097e-14
4.95002 2.73391e-17 1.23538e-14
4.98559 -6.38329e-17 2.91687e-14
5.02117 -5.09374e-17 2.18454e-14
5.05677 1.11399e-16 1.66785e-14
5.09237 -1.70828e-16 3.29804e-14
5.128 5.06162e-17 1.81702e-14
5.16363 -1.35763e-18 1.71342e-14
5.19928 -6.62594e-17 2.31187e-14
5.23494 -1.23939e-17 1.4289e-14
5.27062 7.2655e-17 5.26268e-15
5.30631 -1.6849e-16 2.54348e-14
5.34201 1.17488e-16 -6.30923e-15
5.37773 -1.96033e-17 1.07217e-14
5.41346 -6.29481e-17 1.82895e-15
5.4492 7.85145e-18 4.64363e-15
5.48497 7.69339e-17 -1.48562e-14
5.52074 -1.46479e-16 1.48214e-14
5.55653 1.32043e-16 -2.56761e-14
5.59233 -4.67638e-17 1.59563e-15
5.62815 -4.92409e-17 -1.64027e-14
5.66399 4.20435e-17 -1.58879e-14
5.69984 9.40816e-17 -3.66875e-14
5.7357 -1.28756e-16 -1.54901e-14
5.77158 1.42912e-16 -5.01676e-14
5.80748 -1.44619e-18 -4.03089e-14
5.84339 -9.27919e-18 -4.67152e-14
5.87932 7.38724e-17 -5.79051e-14
5.91526 1.17314e-16 -6.80647e-14
5.95122 -1.15459e-16 -5.4154e-14
5.9872 1.48898e-16 -8.68977e-14
6.02319 5.17827e-17 -8.26084e-14
6.05919 1.79241e-17 -9.75792e-14
6.09522 6.28753e-17 -1.03504e-13
6.13126 1.99911e-16 -1.35557e-13
6.16732 7.22089e-17 7.04019e-16
6.20339 5.40836e-16 6.98357e-14
6.23949 3.45928e-16 -1.44325e-13
6.27559 1.27839e-16 -5.7974e-13
6.31172 1.78344e-16 -6.55342e-13
6.34786 4.25942e-16 -9.84909e-13
6.38403 1.85581e-16 -9.613e-13
6.42021 1.77979e-16 -2.37212e-12
6.4564 -2.38011e-16 -3.25986e-12
6.49262 -7.89042e-16 -2.97307e-12
6.52885 -1.16215e-15 -2.97484e-12
6.5651 5.04327e-16 -7.17753e-12
6.60137 1.69369e-15 -8.91817e-12
6.63766 2.03233e-15 -7.4723e-12
6.67397 2.21451e-15 -5.34096e-12
6.71029 2.48808e-15 -6.43901e-12
6.74664 8.05459e-15 -8.59032e-12
6.783 1.04962e-14 -8.02064e-12
6.81938 3.81199e-16 8.80722e-12
6.85579 -2.85662e-15 1.07717e-11
6.89221 3.12197e-16 1.59611e-12
6.92865 1.34821e-15 -3.89664e-12
6.96511 2.94116e-17 -3.79995e-12
7.00159 -1.74652e-15 -4.37426e-12
7.0381 -9.56866e-16 -4.12864e-12
7.07462 2.42898e-15 -4.13442e-12
7.11116 2.26247e-15 -3.18791e-12
7.14772 2.64242e-15 -1.89439e-12
7.18431 4.03825e-15 -9.14067e-13
7.22091 7.14557e-15 2.78695e-13
7.25754 1.2787e-14 1.85716e-12
7.29418 6.07473e-15 1.25085e-12
7.33085 -3.76107e-15 -6.57227e-13
7.36754 -3.74965e-15 -1.38289e-12
7.40425 -1.2199e-15 -1.22094e-12
7.44099 -1.45408e-15 -1.03176e-12
7.47774 -2.06053e-15 -8.60993e-13
7.51452 -2.45912e-15 -7.46937e-13
7.55132 -2.01577e-15 -6.13419e-13
7.58814 -1.49093e-15 -5.46797e-13
7.62498 -1.55238e-15 -5.92152e-13
7.66185 -1.13812e-15 -6.80354e-13
7.69874 -5.85087e-16 -8.20677e-13
7.73566 -3.76633e-16 -1.03593e-12
7.77259 -4.02865e-17 -1.33663e-12
7.80955 6.07307e-16 -1.67108e-12
7.84654 1.21791e-15 -2.13754e-12
7.88355 1.45683e-15 -2.48006e-12
7.92058 1.91143e-15 -2.89055e-12
7.95763 2.5174e-15 -3.32985e-12
7.99471 3.15602e-15 -3.99942e-12
8.03182 3.93692e-15 -5.00585e-12
8.06895 4.09665e-15 -5.22351e-12
8.1061 5.15058e-15 -5.95893e-12
8.14328 5.36954e-15 -6.20765e-12
8.18049 6.57336e-15 -7.30967e-12
8.21772 6.16471e-15 -6.99452e-12
8.25497 7.70048e-15 -7.92897e-12
8.29226 6.63523e-15 -7.20567e-12
8.32956 8.05234e-15 -8.16726e-12
8.3669 6.3297e-15 -7.17147e-12
8.40426 7.36365e-15 -7.93926e-12
8.44165 5.6566e-15 -6.81478e-12
8.47906 6.86094e-15 -7.59674e-12
8.5165 5.79381e-15 -6.51199e-12
8.55397 7.33829e-15 -7.19564e-12
8.59146 5.7184e-15 -6.07678e-12
8.62899 6.54175e-15 -6.50884e-12
8.66654 5.31612e-15 -5.4231e-12
8.70412 6.30223e-15 -5.67354e-12
8.74172 4.87407e-15 -4.60529e-12
8.77936 4.994e-15 -4.66608e-12
8.81702 3.77958e-15 -3.57639e-12
8.85471 4.09638e-15 -3.48544e-12
8.89244 2.83244e-15 -2.3395e-12
8.93019 2.39153e-15 -2.36323e-12
8.96797 1.19434e-15 -1.36484e-12
9.00578 1.41925e-15 -1.89229e-12
9.04362 4.0327e-16 -9.63759e-13
9.08149 1.39111e-16 -1.57819e-12
9.11939 -1.42393e-15 -1.52681e-13
9.15732 -9.17518e-16 -5.74375e-13
9.19528 -2.08515e-15 1.08378e-12
9.23327 -1.95036e-15 1.09703e-12
9.2713 -4.81729e-15 3.8187e-12
9.30935 -4.13568e-15 3.63559e-12
9.34744 -5.79921e-15 5.62834e-12
9.38556 -3.15906e-15 3.36883e-12
9.42371 -4.67213e-15 3.85263e-12
9.46189 -2.52454e-15 1.74192e-12
9.50011 -3.97054e-15 2.26489e-12
9.53836 -1.28986e-15 8.04295e-13
9.57664 -3.16253e-15 -5.99744e-13
9.61496 -1.61338e-15 -3.8897e-12
9.65331 -2.95066e-15 -1.50741e-11
9.69169 -1.0704e-13 -9.1606e-11
9.73011 -4.0846e-15 -3.16018e-11
9.76856 -2.41366e-14 -4.46964e-11
9.80704 -6.16529e-15 -2.05823e-11
9.84557 -1.3235e-14 -1.90409e-11
9.88412 -2.2998e-15 -9.50101e-12
9.92271 2.85506e-15 8.67464e-12
9.96134 1.24718e-14 3.63268e-11
10 -1.39654e-14 2.44604e-11
10.0387 -1.16319e-14 4.3598e-11
10.0774 -3.89119e-15 1.73692e-11
10.1162 -1.91408e-15 2.06179e-11
10.155 -3.14463e-15 1.04704e-11
10.1939 -8.14455e-15 1.49795e-11
10.2328 -5.76077e-15 8.7559e-12
10.2717 -5.9195e-15 5.40977e-12
10.3106 6.39281e-15 -2.3072e-11
10.3496 -5.06142e-16 -1.47467e-11
10.3887 6.51989e-17 -7.52335e-11
10.4278 -1.17848e-14 -2.93231e-11
10.4669 -2.03165e-13 -1.60237e-10
10.506 -6.53142e-12 1.8806e-09
10.5452 -2.81032e-14 4.75475e-11
10.5845 -8.58743e-15 -1.89676e-11
10.6238 -5.98275e-14 -2.73742e-11
10.6631 1.46278e-13 1.16709e-10
10.7024 -1.32227e-15 1.93363e-11
10.7418 1.06918e-14 -2.57907e-11
10.7813 -1.15731e-13 -5.77813e-11
10.8208 -4.0787e-15 -4.54434e-12
10.8603 1.42283e-14 2.32544e-11
10.8999 2.2685e-14 7.32601e-12
10.9395 -1.76167e-15 -2.81192e-11
10.9792 -4.42806e-15 -8.23453e-13
11.0189 -3.91164e-14 1.93361e-11
11.0586 -2.96075e-15 -1.85757e-11
11.0984 -6.95249e-14 -5.08215e-11
11.1383 -9.95144e-15 -1.73822e-11
11.1781 -3.83756e-14 -2.54098e-11
11.2181 -8.4125e-15 -9.62161e-12
11.2581 -6.52331e-15 -1.66786e-12
11.2981 -6.18789e-15 9.08882e-12
11.3381 -6.79077e-16 1.83516e-11
11.3783 1.74267e-14 3.35369e-11
11.4184 2.49249e-15 1.81387e-11
11.4587 1.02444e-14 2.19951e-11
11.4989 1.67395e-15 1.22188e-11
11.5392 2.3394e-15 1.12793e-11
11.5796 -1.71423e-15 6.53747e-12
11.62 -5.34592e-15 3.56033e-12
11.6605 -5.06737e-15 3.42962e-12
11.701 -3.94173e-15 3.81625e-12
11.7415 -2.44896e-15 5.93874e-12
11.7822 -8.45429e-16 1.1697e-11
11.8228 -5.52089e-16 1.37214e-11
11.8636 4.78677e-15 2.6062e-11
11.9043 -1.15851e-15 1.56364e-11
11.9452 -2.61331e-17 2.26576e-11
11.986 -2.13427e-15 1.4097e-11
12.027 -2.31743e-15 1.85829e-11
12.068 -2.14928e-15 1.24163e-11
12.109 -2.77472e-15 1.26432e-11
12.1501 -2.37444e-15 1.02849e-11
12.1913 -3.89097e-15 7.22649e-12
12.2325 -1.05776e-14 1.62904e-11
12.2738 7.28591e-12 8.11748e-10
12.3151 -1.55827e-15 4.11155e-11
12.3565 8.56771e-15 -3.89891e-11
12.3979 -1.79194e-13 -1.11245e-10
12.4394 -6.86823e-12 7.41886e-10
12.481 -1.4721e-14 1.84978e-11
12.5226 -4.96799e-15 -2.15375e-11
12.5643 -4.91939e-14 -3.17583e-11
12.6061 8.77767e-14 7.88239e-11
12.6479 -3.0569e-14 3.44527e-11
12.6898 -2.16476e-14 2.67927e-11
12.7317 3.10338e-14 1.818e-11
12.7737 9.42373e-14 5.83913e-11
12.8158 -1.23659e-14 1.88612e-11
12.8579 7.2079e-15 -2.30714e-11
12.9001 -2.83108e-14 -4.85813e-11
12.9424 -1.60767e-15 -3.02989e-11
12.9847 -1.02246e-12 -6.51926e-10
13.0271 7.6262e-15 -3.64666e-11
13.0696 5.02556e-11 -3.7794e-09
13.1121 2.00061e-14 -3.51681e-11
13.1547 -2.82423e-11 -1.73116e-09
13.1974 6.35895e-13 8.4742e-11
13.2402 -2.01072e-14 3.02507e-11
13.283 -2.30231e-13 9.23288e-11
13.3259 -2.76424e-14 2.44936e-11
13.3689 -1.11548e-13 4.81712e-11
13.4119 -7.37842e-15 1.11536e-11
13.455 1.74117e-14 9.13934e-12
13.4982 3.7182e-14 1.32444e-12
13.5415 2.36024e-14 8.80004e-12
13.5848 7.57063e-15 9.08915e-12
13.6283 1.24134e-14 1.60107e-11
13.6718 2.25009e-15 1.35026e-11
13.7153 4.93103e-15 1.98807e-11
13.759 3.73043e-15 1.39403e-11
13.8028 9.72318e-15 2.12457e-11
13.8466 5.48619e-15 1.34343e-11
13.8905 1.16719e-14 2.14625e-11
13.9345 5.27219e-15 1.33055e-11
13.9786 7.73323e-15 1.86633e-11
14.0227 1.69903e-15 1.38417e-11
14.067 -1.77653e-14 3.36098e-11
14.1113 1.84223e-15 1.8656e-12
14.1558 -2.10552e-14 7.13288e-12
14.2003 -2.87551e-15 5.42303e-12
14.2449 1.90055e-14 -1.47207e-11
14.2896 6.44203e-15 -3.54532e-11
14.3344 -1.18846e-15 -1.59976e-11
14.3793 -1.39663e-14 -1.90654e-11
14.4243 -7.01962e-15 -1.25144e-11
14.4693 -1.8706e-14 -1.59182e-11
14.5145 -9.11227e-15 -1.12467e-11
14.5598 -1.89139e-14 -1.395e-11
14.6052 -9.78737e-15 -1.0202e-11
14.6506 -2.09641e-14 -1.37842e-11
14.6962 -1.09686e-14 -1.03026e-11
14.7419 -2.33345e-14 -1.41977e-11
14.7877 -1.1968e-14 -1.0608e-11
14.8336 -2.6954e-14 -1.52213e-11
14.8796 -1.38321e-14 -1.14216e-11
14.9257 -3.09953e-14 -1.66967e-11
14.9719 -1.48865e-14 -1.22661e-11
15.0182 -3.97749e-14 -2.00033e-11
15.0647 -1.70887e-14 -1.43604e-11
15.1112 -5.49744e-14 -2.73039e-11
15.1579 -1.42689e-14 -1.7487e-11
15.2047 -1.52747e-14 -3.62547e-11
15.2516 1.89432e-14 -1.852e-11
15.2986 1.51613e-13 -2.61296e-11
15.3458 8.1439e-14 -8.24055e-12
15.393 5.5018e-14 1.82907e-12
15.4404 4.1643e-14 1.13056e-11
15.488 9.23617e-15 8.74535e-12
15.5356 2.34246e-16 1.49766e-11
15.5834 -2.73442e-15 8.0929e-12
15.6313 -2.69832e-14 1.42482e-11
15.6794 -1.47232e-14 6.46056e-12
15.7276 -4.37996e-14 8.19706e-12
15.7759 -2.5882e-14 2.60997e-12
15.8243 -4.53459e-14 3.31328e-12
15.873 -1.80578e-14 -7.88552e-12
15.9217 2.46048e-15 -1.06986e-11
15.9706 -1.70098e-14 -1.69793e-12
16.0197 1.30949e-14 -1.24109e-11
16.0689 2.88287e-14 -2.9947e-11
16.1182 5.85299e-15 -9.55851e-12
16.1677 6.29971e-16 -1.21661e-11
16.2174 3.26285e-16 -8.0362e-12
16.2672 -2.36482e-15 -9.3733e-12
16.3172 -3.85249e-16 -6.00817e-12
16.3674 -1.72282e-15 -7.1236e-12
16.4177 -2.52951e-16 -4.93212e-12
16.4682 -9.19571e-16 -5.824e-12
16.5189 1.45684e-16 -4.8423e-12
16.5697 -3.46074e-16 -6.29054e-12
16.6208 6.69448e-16 -4.87024e-12
16.672 1.24987e-15 -7.62388e-12
16.7234 1.80701e-15 -5.31025e-12
16.775 2.41826e-15 -7.63282e-12
16.8268 2.30332e-15 -5.38527e-12
16.8787 4.73598e-15 -8.97527e-12
16.9309 2.77671e-15 -6.06531e-12
16.9833 4.12751e-15 -1.04857e-11
17.0359 2.00203e-15 -5.75313e-12
17.0887 1.98254e-16 -9.54641e-12
17.1418 4.46685e-17 -5.01446e-12
17.195 -2.90695e-15 -5.96917e-12
17.2485 -9.41974e-16 -2.6777e-12
17.3022 -2.98707e-15 -1.69483e-12
17.3562 -2.38553e-15 1.56384e-13
17.4104 -3.02469e-15 1.6159e-12
17.4648 -3.89132e-15 3.01252e-12
17.5195 -4.40896e-15 4.50394e-12
17.5744 -6.80365e-15 6.62656e-12
17.6296 -6.00428e-15 7.71782e-12
17.6851 -9.35611e-15 1.24319e-11
17.7408 -5.65279e-15 1.07081e-11
17.7969 -9.36905e-15 1.70326e-11
17.8532 -5.74487e-15 1.04319e-11
17.9098 -1.17288e-14 1.53456e-11
17.9667 -7.23012e-15 9.27281e-12
18.0239 -2.11555e-14 1.56948e-11
18.0815 -1.28117e-14 1.09244e-11
18.1393 1.31446e-14 2.37839e-11
18.1975 6.89222e-14 -4.26975e-14
18.256 8.47802e-16 -6.49002e-12
18.3149 -8.80512e-15 -7.85554e-12
18.3742 -3.66317e-15 -4.82516e-12
18.4338 -4.43488e-15 -5.19134e-12
18.4938 -2.23033e-15 -3.92626e-12
18.5542 -3.34346e-15 -4.78781e-12
18.615 -2.50788e-15 -4.45735e-12
18.6762 -5.005e-15 -6.15554e-12
18.7379 -3.22265e-15 -5.73247e-12
18.8 -7.39042e-15 -9.16605e-12
18.8625 -1.02617e-15 -7.93046e-12
18.9255 -6.28032e-15 -2.41249e-11
18.9891 7.54231e-15 -1.03102e-11
19.0531 4.06216e-14 -2.27617e-11
19.1177 6.31757e-15 -5.34869e-12
19.1828 3.13566e-15 -3.24116e-12
19.2484 7.57432e-16 -1.36453e-12
19.3147 2.55914e-16 -7.9008e-13
19.3816 9.75876e-17 -4.83997e-13
19.4491 4.36916e-17 -3.56616e-13
19.5173 2.27465e-17 -2.78555e-13
19.5862 8.70883e-18 -2.41872e-13
19.6558 1.03534e-18 -2.20285e-13
19.7262 -7.47001e-18 -2.22447e-13
19.7974 -1.23656e-17 -2.35476e-13
19.8694 -1.61813e-17 -2.73705e-13
19.9423 -2.55008e-19 -3.20688e-13
20.0162 5.87316e-17 -4.05377e-13
20.091 2.6869e-16 -5.30896e-13
20.1669 9.6719e-16 -8.11163e-13
20.244 2.70067e-15 -1.18887e-12
20.3222 1.42464e-14 -2.70256e-12
20.4016 6.89222e-14 -6.73607e-12
20.4825 3.95946e-12 -8.3869e-11
20.5648 1.13144e-13 -1.04576e-11
20.6487 9.47657e-15 -2.70169e-12
20.7344 7.48113e-16 -8.87255e-13
20.8219 4.77616e-17 -4.97763e-13
20.9115 -5.42964e-17 -3.24421e-13
21.0034 -7.72523e-17 -2.5538e-13
21.0979 -7.48382e-17 -2.10745e-13
21.1952 -8.0204e-17 -1.95532e-13
21.2959 -7.68151e-17 -1.83746e-13
21.4004 -7.97665e-17 -1.85505e-13
21.5093 -8.01359e-17 -1.94751e-13
21.6237 -1.03814e-16 -2.45213e-13
21.7448 -1.11586e-16 -3.57616e-13
21.8747 4.47369e-16 -1.262e-12
22.0165 1.48084e-16 3.64682e-13
22.1768 1.56021e-16 2.43727e-13
22.3723 6.3399e-17 2.30123e-13


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1Classic/vANODiaP_FRG.txt <==
-22.3723 1.06435e+21 1.59775e+24
-22.1768 4.20278e+19 6.96855e+23
-22.0165 -7.3492e+20 4.93853e+23
-21.8747 -2.11562e+21 1.08004e+24
-21.7448 1.03926e+21 -1.448e+24
-21.6237 1.41012e+22 2.25536e+24
-21.5093 2.71905e+22 2.20548e+25
-21.4004 3.22802e+23 -1.29515e+26
-21.2959 1.2124e+23 1.19821e+25
-21.1952 -5.03541e+22 5.62032e+25
-21.0979 -1.71481e+22 1.92806e+25
-21.0034 7.77271e+21 6.35371e+24
-20.9115 1.4025e+21 4.2613e+24
-20.8219 -2.68213e+21 1.70674e+24
-20.7344 -2.1395e+20 2.44605e+23
-20.6487 1.12342e+19 6.58977e+22
-20.5648 -2.79003e+18 -3.50824e+22
-20.4825 -1.28247e+18 -2.04648e+23
-20.4016 -3.64266e+19 -4.08211e+23
-20.3222 -1.17021e+20 -9.45436e+23
-20.244 -1.0202e+21 -3.12278e+24
-20.1669 -4.76335e+21 -5.81636e+24
-20.091 -2.79113e+20 8.59742e+23
-20.0162 -5.40626e+21 -1.7661e+24
-19.9423 -1.39079e+22 -9.82613e+24
-19.8694 -2.80692e+21 -2.45635e+24
-19.7974 2.6701e+20 2.79817e+23
-19.7262 4.38477e+20 7.5337e+23
-19.6558 4.15332e+20 1.44578e+24
-19.5862 3.97101e+20 1.53293e+24
-19.5173 2.29406e+20 6.89745e+23
-19.4491 -5.44079e+20 -1.02741e+23
-19.3816 -1.61089e+20 -7.01578e+22
-19.3147 1.69469e+19 -1.0223e+20
-19.2484 5.43518e+18 -1.60415e+21
-19.1828 1.53579e+18 -2.17619e+21
-19.1177 9.49206e+17 -2.06321e+21
-19.0531 8.3846e+17 -2.7543e+21
-18.9891 9.62158e+17 -3.74745e+21
-18.9255 2.03312e+17 -6.40896e+21
-18.8625 -4.64911e+17 -1.0737e+22
-18.8 -1.84493e+18 -1.7095e+22
-18.7379 -3.98122e+18 -2.37985e+22
-18.6762 -1.73258e+18 -2.44879e+22
-18.615 -7.66917e+17 -2.11088e+22
-18.5542 2.5369e+18 -1.09825e+22
-18.4938 1.74879e+18 -4.70934e+21
-18.4338 1.39806e+18 -3.19086e+21
-18.3742 2.21491e+18 -1.55519e+21
-18.3149 1.8136e+18 -1.045e+21
-18.256 5.22693e+17 -2.37175e+20
-18.1975 2.02012e+17 4.46814e+20
-18.1393 -9.38048e+17 1.04154e+20
-18.0815 -9.81274e+17 2.44087e+20
-18.0239 -1.02247e+18 -4.17501e+20
-17.9667 -1.52013e+18 -1.48995e+21
-17.9098 -1.83604e+18 -2.33881e+21
-17.8532 -1.93478e+18 -2.55526e+21
-17.7969 -2.14216e+18 -2.34235e+21
-17.7408 -2.54818e+18 -1.86561e+21
-17.6851 -2.73212e+18 -1.47428e+21
-17.6296 -2.97948e+18 -1.79284e+21
-17.5744 -3.46907e+18 -2.985e+21
-17.5195 -3.75746e+18 -3.72426e+21
-17.4648 -4.08151e+18 -4.0198e+21
-17.4104 -3.68258e+18 -4.37322e+21
-17.3562 -3.27288e+18 -4.52078e+21
-17.3022 -2.69456e+18 -4.58642e+21
-17.2485 -2.01143e+18 -4.62844e+21
-17.195 -1.49019e+18 -4.55302e+21
-17.1418 -8.22504e+17 -4.53445e+21
-17.0887 3.73731e+16 -4.60489e+21
-17.0359 1.06255e+18 -4.7277e+21
-16.9833 1.70764e+18 -4.98931e+21
-16.9309 1.47934e+18 -4.85135e+21
-16.8787 2.07458e+18 -4.37233e+21
-16.8268 6.45566e+18 -5.1489e+21
-16.775 6.08843e+18 -4.46497e+21
-16.7234 3.09557e+18 -2.97973e+21
-16.672 -9.45503e+17 -1.0902e+21
-16.6208 -3.01834e+18 -4.24439e+17
-16.5697 -2.3771e+18 2.61202e+20
-16.5189 -2.11958e+18 7.99956e+20
-16.4682 -2.38823e+18 1.62901e+21
-16.4177 -1.79211e+18 1.33221e+21
-16.3674 -1.31255e+18 1.08192e+21
-16.3172 -9.36742e+17 6.78736e+20
-16.2672 -2.79393e+17 -1.28428e+20
-16.2174 5.14786e+17 -5.22995e+19
-16.1677 7.67887e+17 3.70369e+20
-16.1182 8.85747e+17 1.16472e+21
-16.0689 4.88853e+17 -4.23514e+18
-16.0197 2.57294e+17 -1.17902e+21
-15.9706 4.01476e+17 -1.38952e+21
-15.9217 4.58412e+17 -1.20304e+21
-15.873 4.46803e+17 -1.09507e+21
-15.8243 6.48079e+17 -1.06436e+21
-15.7759 1.27983e+18 -1.06664e+21
-15.7276 1.63471e+18 -1.14251e+21
-15.6794 2.04199e+18 -1.22923e+21
-15.6313 2.54491e+18 -1.22055e+21
-15.5834 1.67749e+18 -1.13619e+21
-15.5356 1.30707e+18 -1.0959e+21
-15.488 3.16817e+18 -9.55963e+20
-15.4404 2.60452e+18 -1.18773e+21
-15.393 -2.01438e+18 -1.62178e+21
-15.3458 2.30209e+18 -1.57237e+21
-15.2986 2.01833e+18 -1.7427e+21
-15.2516 2.51033e+18 -1.94598e+21
-15.2047 6.50498e+18 -2.34166e+21
-15.1579 2.68163e+19 -2.9131e+21
-15.1112 5.08513e+19 -3.13733e+21
-15.0647 5.68472e+19 -5.9949e+21
-15.0182 1.10461e+20 -6.41377e+21
-14.9719 3.25633e+19 -1.28934e+22
-14.9257 4.00559e+19 -1.57435e+22
-14.8796 5.28693e+18 -1.25597e+22
-14.8336 -3.33407e+19 4.88568e+22
-14.7877 5.77016e+19 1.06082e+23
-14.7419 -3.8365e+20 1.31578e+23
-14.6962 -3.51967e+20 8.44447e+22
-14.6506 -1.65947e+20 3.83071e+22
-14.6052 -1.23473e+20 7.60832e+21
-14.5598 -7.88286e+19 -7.81702e+21
-14.5145 -4.5223e+19 -9.87201e+21
-14.4693 -3.67991e+19 -1.25198e+22
-14.4243 -6.25395e+19 -1.86511e+22
-14.3793 -5.17716e+19 -1.66016e+22
-14.3344 -3.3558e+19 -1.24432e+22
-14.2896 -1.5312e+19 -8.90637e+21
-14.2449 -8.26588e+18 -7.12236e+21
-14.2003 -5.36625e+18 -4.54698e+21
-14.1558 -1.05445e+18 -3.16736e+21
-14.1113 9.6065e+18 -4.80059e+21
-14.067 1.76415e+19 -6.12752e+21
-14.0227 1.4263e+19 -1.0053e+22
-13.9786 1.21786e+19 -1.59071e+22
-13.9345 -9.99857e+18 -2.50265e+22
-13.8905 -1.44132e+19 -3.73321e+22
-13.8466 -2.40621e+19 -6.23845e+22
-13.8028 -8.55076e+19 -1.5711e+23
-13.759 -2.70658e+20 -3.26054e+23
-13.7153 -6.15513e+20 -5.04856e+23
-13.6718 -4.56313e+20 -3.18081e+23
-13.6283 -2.68595e+20 -9.43053e+22
-13.5848 -1.58538e+20 5.81833e+22
-13.5415 -1.14861e+20 1.16671e+23
-13.4982 -9.47499e+19 6.1006e+22
-13.455 -1.1876e+19 1.37268e+22
-13.4119 7.32078e+18 6.31306e+21
-13.3689 5.05583e+18 8.42861e+21
-13.3259 2.37161e+18 1.03332e+22
-13.283 7.02945e+18 1.95822e+22
-13.2402 -2.86688e+19 4.16517e+22
-13.1974 -3.56671e+19 4.05384e+22
-13.1547 -2.29989e+19 3.14409e+22
-13.1121 -8.68299e+18 2.18197e+22
-13.0696 1.77475e+16 1.51688e+22
-13.0271 5.54938e+18 1.30516e+22
-12.9847 1.48637e+19 1.52088e+22
-12.9424 3.35135e+19 2.34171e+22
-12.9001 2.92145e+19 1.95961e+22
-12.8579 1.13291e+19 8.28097e+21
-12.8158 3.09317e+18 2.03271e+21
-12.7737 -3.29079e+17 -1.74849e+20
-12.7317 -7.61454e+17 -4.68193e+20
-12.6898 -4.92971e+17 -2.21263e+20
-12.6479 -5.57723e+17 -2.12786e+20
-12.6061 -6.16567e+17 -2.59933e+20
-12.5643 -5.90969e+17 -3.43995e+20
-12.5226 -8.3548e+17 -4.67171e+20
-12.481 -1.54898e+18 -9.638e+20
-12.4394 -9.61498e+17 -1.10272e+21
-12.3979 -5.95741e+17 -8.70785e+20
-12.3565 -4.96606e+17 -5.93582e+20
-12.3151 -2.99043e+17 -2.49443e+20
-12.2738 -1.02078e+17 -6.7227e+19
-12.2325 -3.30226e+16 -2.21109e+19
-12.1913 -1.12853e+16 -9.49066e+18
-12.1501 -2.62775e+15 -4.00326e+18
-12.109 2.71852e+14 -2.0114e+18
-12.068 -5.06526e+14 -1.98445e+18
-12.027 -3.78681e+15 -1.64668e+18
-11.986 -7.16077e+15 -1.26874e+18
-11.9452 7.02731e+15 -6.42605e+17
-11.9043 5.0795e+17 4.81818e+19
-11.8636 -3.15076e+17 -1.37076e+19
-11.8228 -5.46291e+17 -1.47451e+20
-11.7822 -1.87646e+17 -3.00596e+20
-11.7415 -2.41649e+17 -6.09178e+20
-11.701 -6.69713e+17 -3.67715e+21
-11.6605 -1.25933e+18 -8.43143e+21
-11.62 2.69484e+17 -1.27351e+21
-11.5796 -7.18394e+16 1.49693e+20
-11.5392 -1.65485e+18 4.70027e+19
-11.4989 -7.45655e+17 1.22931e+20
-11.4587 3.56949e+17 2.18038e+20
-11.4184 -1.56911e+17 3.72523e+20
-11.3783 -8.00991e+16 1.29469e+20
-11.3381 2.40796e+16 -1.4724e+18
-11.2981 3.21699e+15 4.3856e+17
-11.2581 6.41261e+15 3.80091e+18
-11.2181 5.60847e+14 1.86055e+17
-11.1781 1.86974e+14 -2.26401e+15
-11.1383 5.65603e+13 4.90853e+16
-11.0984 5.83899e+13 6.02817e+16
-11.0586 6.97066e+13 6.52204e+16
-11.0189 6.99854e+13 6.20502e+16
-10.9792 5.84936e+13 5.85409e+16
-10.9395 3.43389e+13 4.53635e+16
-10.8999 -2.26623e+14 -2.47569e+14
-10.8603 -1.26889e+15 -1.91515e+17
-10.8208 -3.46186e+15 -5.40619e+17
-10.7813 -7.07656e+15 -1.14041e+18
-10.7418 -5.98435e+15 -9.97096e+17
-10.7024 -3.36637e+15 -6.26898e+17
-10.6631 -1.10682e+15 -2.51677e+17
-10.6238 -2.37031e+13 -6.77145e+16
-10.5845 2.48237e+14 -9.86602e+15
-10.5452 2.82688e+14 1.67024e+16
-10.506 1.10589e+14 2.17503e+16
-10.4669 1.77298e+13 3.99826e+16
-10.4278 -3.38335e+13 5.49034e+16
-10.3887 4.45804e+13 6.61483e+16
-10.3496 1.66393e+14 8.19804e+16
-10.3106 -7.25628e+13 6.13689e+16
-10.2717 -2.79373e+14 6.79032e+16
-10.2328 -3.1299e+14 1.04896e+17
-10.1939 -2.08706e+14 1.70627e+17
-10.155 -5.68615e+13 2.45616e+17
-10.1162 2.15763e+13 3.03427e+17
-10.0774 5.7763e+13 3.49333e+17
-10.0387 4.62604e+13 3.8095e+17
-10 2.01642e+13 4.04965e+17
-9.96134 -7.65402e+12 4.22657e+17
-9.92271 -3.21097e+13 4.34251e+17
-9.88412 -5.28597e+13 4.40126e+17
-9.84557 -6.80326e+13 4.40057e+17
-9.80704 -7.78544e+13 4.3482e+17
-9.76856 -8.46129e+13 4.24915e+17
-9.73011 -8.79179e+13 4.1096e+17
-9.69169 -8.92411e+13 3.92234e+17
-9.65331 -8.89578e+13 3.69753e+17
-9.61496 -9.6824e+13 3.44418e+17
-9.57664 -1.04168e+14 3.16689e+17
-9.53836 -5.19583e+13 2.87699e+17
-9.50011 -2.76711e+13 2.57588e+17
-9.46189 -1.06175e+14 2.23071e+17
-9.42371 -2.49883e+14 1.86315e+17
-9.38556 -3.7197e+14 1.52431e+17
-9.34744 -5.16043e+14 1.18305e+17
-9.30935 -6.70978e+14 8.38106e+16
-9.2713 -9.11593e+14 4.45199e+16
-9.23327 -1.29654e+15 -1.55355e+15
-9.19528 -1.73566e+15 -4.74999e+16
-9.15732 -3.21686e+15 -1.3757e+17
-9.11939 -7.51302e+15 -3.80734e+17
-9.08149 -1.58036e+16 -8.0794e+17
-9.04362 -2.90385e+16 -1.38997e+18
-9.00578 -2.63675e+16 -1.13819e+18
-8.96797 -1.37601e+16 -5.63063e+17
-8.93019 -5.21573e+15 6.2673e+16
-8.89244 -5.25196e+14 4.28583e+17
-8.85471 -9.80912e+14 1.76946e+18
-8.81702 -7.68864e+15 9.07549e+17
-8.77936 -1.61139e+16 -7.62938e+17
-8.74172 -9.85419e+15 -7.50062e+17
-8.70412 7.66236e+15 1.86217e+18
-8.66654 2.88571e+16 3.4909e+18
-8.62899 3.71454e+16 -8.73604e+17
-8.59146 -3.05679e+15 -3.42847e+18
-8.55397 -3.21065e+16 -8.17138e+17
-8.5165 -1.38262e+16 4.90612e+18
-8.47906 -8.56617e+15 9.04574e+18
-8.44165 -3.79555e+15 1.30994e+19
-8.40426 -3.99717e+15 1.49325e+19
-8.3669 -1.90641e+15 1.35727e+19
-8.32956 -3.33955e+15 1.13961e+19
-8.29226 8.88335e+14 1.44277e+19
-8.25497 -4.31104e+15 1.00058e+19
-8.21772 -3.73361e+15 1.00536e+19
-8.18049 -9.06025e+15 7.04777e+18
-8.14328 -1.3692e+16 5.11396e+18
-8.1061 -2.62663e+16 1.33603e+18
-8.06895 -1.49779e+16 -1.40683e+18
-8.03182 -6.77297e+15 -2.43839e+18
-7.99471 -1.46975e+16 -4.15525e+18
-7.95763 -1.35886e+16 -5.43588e+18
-7.92058 -1.2925e+16 -6.41016e+18
-7.88355 -1.29759e+16 -7.40152e+18
-7.84654 -1.28516e+16 -8.36225e+18
-7.80955 -1.26533e+16 -9.33647e+18
-7.77259 -1.24994e+16 -1.0362e+19
-7.73566 -1.23547e+16 -1.14718e+19
-7.69874 -1.22822e+16 -1.26831e+19
-7.66185 -1.22775e+16 -1.39889e+19
-7.62498 -1.23356e+16 -1.53677e+19
-7.58814 -1.25464e+16 -1.6811e+19
-7.55132 -1.28084e+16 -1.83066e+19
-7.51452 -1.29707e+16 -1.97132e+19
-7.47774 -1.31994e+16 -2.10674e+19
-7.44099 -1.35147e+16 -2.23393e+19
-7.40425 -1.39067e+16 -2.3559e+19
-7.36754 -1.43222e+16 -2.46757e+19
-7.33085 -1.47384e+16 -2.56618e+19
-7.29418 -1.50551e+16 -2.6371e+19
-7.25754 -1.53097e+16 -2.68232e+19
-7.22091 -1.54614e+16 -2.69667e+19
-7.18431 -1.54632e+16 -2.67322e+19
-7.14772 -1.53129e+16 -2.61828e+19
-7.11116 -1.50231e+16 -2.53034e+19
-7.07462 -1.46068e+16 -2.42321e+19
-7.0381 -1.40795e+16 -2.3065e+19
-7.00159 -1.34745e+16 -2.1826e+19
-6.96511 -1.27307e+16 -2.04303e+19
-6.92865 -1.18742e+16 -1.88196e+19
-6.89221 -1.09318e+16 -1.7046e+19
-6.85579 -9.94993e+15 -1.52534e+19
-6.81938 -8.93536e+15 -1.35087e+19
-6.783 -7.89506e+15 -1.18136e+19
-6.74664 -6.87403e+15 -1.02238e+19
-6.71029 -5.91268e+15 -8.78438e+18
-6.67397 -4.97135e+15 -7.42765e+18
-6.63766 -4.03785e+15 -6.10965e+18
-6.60137 -3.17895e+15 -4.89092e+18
-6.5651 -2.38389e+15 -3.78611e+18
-6.52885 -1.65332e+15 -2.7997e+18
-6.49262 -1.01219e+15 -1.96978e+18
-6.4564 -4.79072e+14 -1.31458e+18
-6.42021 -4.77656e+13 -7.77757e+17
-6.38403 3.02055e+14 -3.52666e+17
-6.34786 5.69988e+14 -2.46922e+16
-6.31172 7.46473e+14 2.23402e+17
-6.27559 8.81096e+14 4.02196e+17
-6.23949 9.772e+14 5.21165e+17
-6.20339 1.03026e+15 5.91085e+17
-6.16732 1.04113e+15 6.21577e+17
-6.13126 1.01309e+15 6.19916e+17
-6.09522 9.62864e+14 5.9996e+17
-6.05919 9.14657e+14 5.85817e+17
-6.02319 7.93844e+14 5.25603e+17
-5.9872 5.98678e+14 3.90018e+17
-5.95122 7.21809e+14 3.57922e+17
-5.91526 6.25134e+14 3.81136e+17
-5.87932 5.60947e+14 3.59387e+17
-5.84339 5.04277e+14 3.12859e+17
-5.80748 3.96183e+14 2.41968e+17
-5.77158 2.81897e+14 1.85627e+17
-5.7357 2.33025e+14 1.424e+17
-5.69984 1.89426e+14 1.14147e+17
-5.66399 1.504e+14 9.14477e+16
-5.62815 1.17455e+14 7.15421e+16
-5.59233 9.05145e+13 5.53088e+16
-5.55653 6.80585e+13 4.15813e+16
-5.52074 5.00934e+13 3.05036e+16
-5.48497 3.61774e+13 2.17176e+16
-5.4492 2.58572e+13 1.5026e+16
-5.41346 1.73314e+13 9.8585e+15
-5.37773 1.2043e+13 5.51011e+15
-5.34201 9.0883e+12 3.15584e+15
-5.30631 6.1933e+12 1.87066e+15
-5.27062 4.03026e+12 1.26498e+15
-5.23494 2.26057e+12 1.04929e+15
-5.19928 1.27078e+12 8.77061e+14
-5.16363 9.60406e+11 5.33488e+14
-5.128 6.76545e+11 3.13121e+14
-5.09237 3.97216e+11 1.98955e+14
-5.05677 2.29331e+11 1.19724e+14
-5.02117 1.26056e+11 7.82026e+13
-4.98559 6.93532e+10 5.1598e+13
-4.95002 2.10214e+10 3.28934e+13
-4.91446 -1.35998e+10 1.772e+13
-4.87892 -2.70239e+10 5.57275e+12
-4.84339 -4.08806e+10 -3.07262e+10
-4.80787 -5.68268e+10 -3.33584e+12
-4.77237 -7.69284e+10 -7.97301e+12
-4.73687 -1.00717e+11 -1.23175e+13
-4.70139 -1.08424e+11 -8.43737e+12
-4.66592 -7.68731e+10 1.54921e+13
-4.63046 -5.0734e+10 3.39586e+13
-4.59502 -1.85149e+10 5.37287e+13
-4.55958 1.35608e+10 7.85944e+13
-4.52416 1.79333e+10 1.03772e+14
-4.48875 1.16794e+11 1.36409e+14
-4.45335 2.66426e+11 1.98633e+14
-4.41797 3.23941e+11 2.70824e+14
-4.38259 6.43447e+11 4.62824e+14
-4.34722 1.73181e+12 1.06121e+15
-4.31187 3.57319e+12 1.96869e+15
-4.27653 7.34148e+12 3.65036e+15
-4.24119 8.85849e+12 4.20597e+15
-4.20587 5.53425e+12 2.67076e+15
-4.17056 2.20788e+12 1.12911e+15
-4.13526 5.50984e+11 3.28195e+14
-4.09997 -2.03498e+11 -1.64808e+13
-4.06469 -3.16095e+11 -9.19294e+13
-4.02942 -3.14212e+11 -8.14538e+13
-3.99416 -2.37767e+11 -5.23896e+13
-3.95891 -2.69209e+11 -4.47234e+13
-3.92367 -2.87489e+11 -5.45424e+13
-3.88844 -2.60826e+11 -8.45874e+13
-3.85322 -2.83679e+11 -1.07222e+14
-3.81801 -4.39303e+11 -1.77384e+14
-3.7828 -4.54985e+11 -2.97842e+14
-3.74761 -3.37975e+11 -2.91077e+14
-3.71243 -2.70328e+11 -2.32437e+14
-3.67726 -2.23459e+11 -1.59082e+14
-3.64209 -1.62064e+11 -7.30961e+13
-3.60694 -1.00869e+11 -1.51836e+13
-3.57179 -7.05477e+10 -4.88498e+12
-3.53665 -5.45872e+10 -5.2683e+12
-3.50152 -4.92799e+10 -1.06091e+13
-3.4664 -5.61977e+10 -1.88954e+13
-3.43129 -7.19196e+10 -2.33289e+13
-3.39619 -9.15527e+10 -3.09631e+13
-3.36109 -1.11354e+11 -3.56435e+13
-3.32601 -1.44108e+11 -3.53088e+13
-3.29093 -1.97198e+11 -2.77037e+13
-3.25586 -2.52278e+11 -3.56916e+13
-3.2208 -2.92889e+11 -3.66863e+13
-3.18574 -3.67074e+11 -2.92983e+13
-3.1507 -4.49061e+11 -3.34071e+13
-3.11566 -5.25143e+11 -2.91899e+13
-3.08063 -6.11889e+11 -3.12685e+13
-3.0456 -7.03923e+11 -3.36219e+13
-3.01059 -8.05517e+11 -3.8139e+13
-2.97558 -9.14264e+11 -4.17785e+13
-2.94058 -1.03117e+12 -4.68281e+13
-2.90558 -1.15463e+12 -5.28991e+13
-2.87059 -1.28371e+12 -6.085e+13
-2.83561 -1.41214e+12 -6.80589e+13
-2.80064 -1.53918e+12 -7.49587e+13
-2.76567 -1.66238e+12 -8.06124e+13
-2.73071 -1.77945e+12 -9.343e+13
-2.69576 -1.89208e+12 -9.80013e+13
-2.66081 -1.99137e+12 -9.04373e+13
-2.62587 -2.07584e+12 -9.24523e+13
-2.59094 -2.14256e+12 -1.27798e+14
-2.55601 -2.17454e+12 -1.48555e+14
-2.52109 -2.22614e+12 -1.3581e+14
-2.48617 -2.23023e+12 -1.24211e+14
-2.45126 -2.15547e+12 -1.33424e+14
-2.41636 -1.84094e+12 -9.14371e+13
-2.38146 -1.42666e+12 -5.29104e+13
-2.34657 -2.02502e+12 -9.23273e+13
-2.31168 -1.95983e+12 -9.50715e+13
-2.2768 -1.85139e+12 -9.6613e+13
-2.24192 -1.73186e+12 -9.49184e+13
-2.20705 -1.59884e+12 -8.93342e+13
-2.17219 -1.46938e+12 -8.06358e+13
-2.13733 -1.33681e+12 -7.17719e+13
-2.10247 -1.20105e+12 -6.35762e+13
-2.06762 -1.07321e+12 -5.35582e+13
-2.03278 -9.58285e+11 -4.11719e+13
-1.99794 -8.53443e+11 -2.36014e+13
-1.9631 -7.60318e+11 -1.32072e+13
-1.92827 -6.65547e+11 7.11038e+12
-1.89345 -5.91379e+11 1.88466e+13
-1.85862 -5.11332e+11 2.51784e+13
-1.82381 -4.05153e+11 2.99511e+13
-1.78899 -3.14898e+11 3.17318e+13
-1.75419 -2.69373e+11 3.00076e+13
-1.71938 -1.98797e+11 2.55912e+13
-1.68458 -1.36858e+11 7.84895e+12
-1.64979 -1.03309e+11 -2.31404e+12
-1.61499 -6.77959e+10 -2.16162e+13
-1.58021 -2.41663e+10 -2.09884e+13
-1.54542 3.8184e+09 -4.15453e+13
-1.51064 2.97754e+10 -4.22434e+13
-1.47586 6.64833e+10 -6.27721e+13
-1.44109 9.48945e+10 -6.58303e+13
-1.40632 1.04454e+11 -7.99686e+13
-1.37155 1.0565e+11 -7.47409e+13
-1.33679 7.33445e+10 -7.22543e+13
-1.30203 6.3268e+10 -4.84648e+13
-1.26727 7.68638e+09 -4.14896e+13
-1.23251 -1.49753e+09 -3.2106e+13
-1.19776 -5.64356e+10 -2.87147e+12
-1.16301 -4.57422e+10 -5.1451e+12
-1.12827 -6.61104e+10 8.4115e+11
-1.09352 -4.66044e+10 -7.47088e+12
-1.05878 -6.5365e+10 -1.37414e+13
-1.02405 1.65498e+09 -2.29897e+13
-0.989309 4.59787e+10 -3.74283e+13
-0.954576 7.57253e+10 -5.65391e+13
-0.919844 1.28488e+11 -7.77976e+13
-0.885115 1.77365e+11 -9.21319e+13
-0.850388 5.40087e+10 -9.68235e+13
-0.815663 -2.34156e+10 -6.4115e+13
-0.78094 6.95582e+10 -1.45289e+14
-0.746219 1.59163e+10 4.67418e+13
-0.711499 4.16631e+10 9.19483e+12
-0.676781 4.88995e+10 -4.24499e+13
-0.642065 2.06124e+10 -1.73705e+14
-0.60735 -5.77027e+10 -1.37359e+14
-0.572637 -4.62082e+09 -1.11699e+14
-0.537925 -1.26687e+10 -6.12765e+13
-0.503214 -3.36953e+09 -3.77683e+13
-0.468504 -3.07815e+10 -2.66148e+13
-0.433796 -3.87053e+10 -1.34633e+13
-0.399089 -5.15802e+10 -1.0286e+13
-0.364382 -6.72155e+10 7.526e+12
-0.329676 -7.67522e+10 -6.97719e+12
-0.294972 -7.71416e+10 1.15842e+13
-0.260267 -5.06232e+10 -1.90431e+13
-0.225564 -4.04664e+10 -3.61418e+13
-0.190861 -8.22005e+09 -6.73643e+13
-0.156158 1.33787e+10 -4.21966e+13
-0.121456 2.62441e+10 2.12455e+14
-0.0867541 -3.45683e+11 4.49093e+14
-0.0520524 -6.41043e+10 6.44764e+14
-0.0173508 -7.41984e+11 9.13658e+14
0.0173508 -7.41984e+11 9.13658e+14
0.0520524 -6.41043e+10 6.44764e+14
0.0867541 -3.45683e+11 4.49093e+14
0.121456 2.62441e+10 2.12455e+14
0.156158 1.33787e+10 -4.21966e+13
0.190861 -8.22005e+09 -6.73643e+13
0.225564 -4.04664e+10 -3.61418e+13
0.260267 -5.06232e+10 -1.90431e+13
0.294972 -7.71416e+10 1.15842e+13
0.329676 -7.67522e+10 -6.97719e+12
0.364382 -6.72155e+10 7.526e+12
0.399089 -5.15802e+10 -1.0286e+13
0.433796 -3.87053e+10 -1.34633e+13
0.468504 -3.07815e+10 -2.66148e+13
0.503214 -3.36953e+09 -3.77683e+13
0.537925 -1.26687e+10 -6.12765e+13
0.572637 -4.62082e+09 -1.11699e+14
0.60735 -5.77027e+10 -1.37359e+14
0.642065 2.06124e+10 -1.73705e+14
0.676781 4.88995e+10 -4.24499e+13
0.711499 4.16631e+10 9.19483e+12
0.746219 1.59163e+10 4.67418e+13
0.78094 6.95582e+10 -1.45289e+14
0.815663 -2.34156e+10 -6.4115e+13
0.850388 5.40087e+10 -9.68235e+13
0.885115 1.77365e+11 -9.21319e+13
0.919844 1.28488e+11 -7.77976e+13
0.954576 7.57253e+10 -5.65391e+13
0.989309 4.59787e+10 -3.74283e+13
1.02405 1.65498e+09 -2.29897e+13
1.05878 -6.5365e+10 -1.37414e+13
1.09352 -4.66044e+10 -7.47088e+12
1.12827 -6.61104e+10 8.4115e+11
1.16301 -4.57422e+10 -5.1451e+12
1.19776 -5.64356e+10 -2.87147e+12
1.23251 -1.49753e+09 -3.2106e+13
1.26727 7.68638e+09 -4.14896e+13
1.30203 6.3268e+10 -4.84648e+13
1.33679 7.33445e+10 -7.22543e+13
1.37155 1.0565e+11 -7.47409e+13
1.40632 1.04454e+11 -7.99686e+13
1.44109 9.48945e+10 -6.58303e+13
1.47586 6.64833e+10 -6.27721e+13
1.51064 2.97754e+10 -4.22434e+13
1.54542 3.8184e+09 -4.15453e+13
1.58021 -2.41663e+10 -2.09884e+13
1.61499 -6.77959e+10 -2.16162e+13
1.64979 -1.03309e+11 -2.31404e+12
1.68458 -1.36858e+11 7.84895e+12
1.71938 -1.98797e+11 2.55912e+13
1.75419 -2.69373e+11 3.00076e+13
1.78899 -3.14898e+11 3.17318e+13
1.82381 -4.05153e+11 2.99511e+13
1.85862 -5.11332e+11 2.51784e+13
1.89345 -5.91379e+11 1.88466e+13
1.92827 -6.65547e+11 7.11038e+12
1.9631 -7.60318e+11 -1.32072e+13
1.99794 -8.53443e+11 -2.36014e+13
2.03278 -9.58285e+11 -4.11719e+13
2.06762 -1.07321e+12 -5.35582e+13
2.10247 -1.20105e+12 -6.35762e+13
2.13733 -1.33681e+12 -7.17719e+13
2.17219 -1.46938e+12 -8.06358e+13
2.20705 -1.59884e+12 -8.93342e+13
2.24192 -1.73186e+12 -9.49184e+13
2.2768 -1.85139e+12 -9.6613e+13
2.31168 -1.95983e+12 -9.50715e+13
2.34657 -2.02502e+12 -9.23273e+13
2.38146 -1.42666e+12 -5.29104e+13
2.41636 -1.84094e+12 -9.14371e+13
2.45126 -2.15547e+12 -1.33424e+14
2.48617 -2.23023e+12 -1.24211e+14
2.52109 -2.22614e+12 -1.3581e+14
2.55601 -2.17454e+12 -1.48555e+14
2.59094 -2.14256e+12 -1.27798e+14
2.62587 -2.07584e+12 -9.24523e+13
2.66081 -1.99137e+12 -9.04373e+13
2.69576 -1.89208e+12 -9.80013e+13
2.73071 -1.77945e+12 -9.343e+13
2.76567 -1.66238e+12 -8.06124e+13
2.80064 -1.53918e+12 -7.49587e+13
2.83561 -1.41214e+12 -6.80589e+13
2.87059 -1.28371e+12 -6.085e+13
2.90558 -1.15463e+12 -5.28991e+13
2.94058 -1.03117e+12 -4.68281e+13
2.97558 -9.14264e+11 -4.17785e+13
3.01059 -8.05517e+11 -3.8139e+13
3.0456 -7.03923e+11 -3.36219e+13
3.08063 -6.11889e+11 -3.12685e+13
3.11566 -5.25143e+11 -2.91899e+13
3.1507 -4.49061e+11 -3.34071e+13
3.18574 -3.67074e+11 -2.92983e+13
3.2208 -2.92889e+11 -3.66863e+13
3.25586 -2.52278e+11 -3.56916e+13
3.29093 -1.97198e+11 -2.77037e+13
3.32601 -1.44108e+11 -3.53088e+13
3.36109 -1.11354e+11 -3.56435e+13
3.39619 -9.15527e+10 -3.09631e+13
3.43129 -7.19196e+10 -2.33289e+13
3.4664 -5.61977e+10 -1.88954e+13
3.50152 -4.92799e+10 -1.06091e+13
3.53665 -5.45872e+10 -5.2683e+12
3.57179 -7.05477e+10 -4.88498e+12
3.60694 -1.00869e+11 -1.51836e+13
3.64209 -1.62064e+11 -7.30961e+13
3.67726 -2.23459e+11 -1.59082e+14
3.71243 -2.70328e+11 -2.32437e+14
3.74761 -3.37975e+11 -2.91077e+14
3.7828 -4.54985e+11 -2.97842e+14
3.81801 -4.39303e+11 -1.77384e+14
3.85322 -2.83679e+11 -1.07222e+14
3.88844 -2.60826e+11 -8.45874e+13
3.92367 -2.87489e+11 -5.45424e+13
3.95891 -2.69209e+11 -4.47234e+13
3.99416 -2.37767e+11 -5.23896e+13
4.02942 -3.14212e+11 -8.14538e+13
4.06469 -3.16095e+11 -9.19294e+13
4.09997 -2.03498e+11 -1.64808e+13
4.13526 5.50984e+11 3.28195e+14
4.17056 2.20788e+12 1.12911e+15
4.20587 5.53425e+12 2.67076e+15
4.24119 8.85849e+12 4.20597e+15
4.27653 7.34148e+12 3.65036e+15
4.31187 3.57319e+12 1.96869e+15
4.34722 1.73181e+12 1.06121e+15
4.38259 6.43447e+11 4.62824e+14
4.41797 3.23941e+11 2.70824e+14
4.45335 2.66426e+11 1.98633e+14
4.48875 1.16794e+11 1.36409e+14
4.52416 1.79333e+10 1.03772e+14
4.55958 1.35608e+10 7.85944e+13
4.59502 -1.85149e+10 5.37287e+13
4.63046 -5.0734e+10 3.39586e+13
4.66592 -7.68731e+10 1.54921e+13
4.70139 -1.08424e+11 -8.43737e+12
4.73687 -1.00717e+11 -1.23175e+13
4.77237 -7.69284e+10 -7.97301e+12
4.80787 -5.68268e+10 -3.33584e+12
4.84339 -4.08806e+10 -3.07262e+10
4.87892 -2.70239e+10 5.57275e+12
4.91446 -1.35998e+10 1.772e+13
4.95002 2.10214e+10 3.28934e+13
4.98559 6.93532e+10 5.1598e+13
5.02117 1.26056e+11 7.82026e+13
5.05677 2.29331e+11 1.19724e+14
5.09237 3.97216e+11 1.98955e+14
5.128 6.76545e+11 3.13121e+14
5.16363 9.60406e+11 5.33488e+14
5.19928 1.27078e+12 8.77061e+14
5.23494 2.26057e+12 1.04929e+15
5.27062 4.03026e+12 1.26498e+15
5.30631 6.1933e+12 1.87066e+15
5.34201 9.0883e+12 3.15584e+15
5.37773 1.2043e+13 5.51011e+15
5.41346 1.73314e+13 9.8585e+15
5.4492 2.58572e+13 1.5026e+16
5.48497 3.61774e+13 2.17176e+16
5.52074 5.00934e+13 3.05036e+16
5.55653 6.80585e+13 4.15813e+16
5.59233 9.05145e+13 5.53088e+16
5.62815 1.17455e+14 7.15421e+16
5.66399 1.504e+14 9.14477e+16
5.69984 1.89426e+14 1.14147e+17
5.7357 2.33025e+14 1.424e+17
5.77158 2.81897e+14 1.85627e+17
5.80748 3.96183e+14 2.41968e+17
5.84339 5.04277e+14 3.12859e+17
5.87932 5.60947e+14 3.59387e+17
5.91526 6.25134e+14 3.81136e+17
5.95122 7.21809e+14 3.57922e+17
5.9872 5.98678e+14 3.90018e+17
6.02319 7.93844e+14 5.25603e+17
6.05919 9.14657e+14 5.85817e+17
6.09522 9.62864e+14 5.9996e+17
6.13126 1.01309e+15 6.19916e+17
6.16732 1.04113e+15 6.21577e+17
6.20339 1.03026e+15 5.91085e+17
6.23949 9.772e+14 5.21165e+17
6.27559 8.81096e+14 4.02196e+17
6.31172 7.46473e+14 2.23402e+17
6.34786 5.69988e+14 -2.46922e+16
6.38403 3.02055e+14 -3.52666e+17
6.42021 -4.77656e+13 -7.77757e+17
6.4564 -4.79072e+14 -1.31458e+18
6.49262 -1.01219e+15 -1.96978e+18
6.52885 -1.65332e+15 -2.7997e+18
6.5651 -2.38389e+15 -3.78611e+18
6.60137 -3.17895e+15 -4.89092e+18
6.63766 -4.03785e+15 -6.10965e+18
6.67397 -4.97135e+15 -7.42765e+18
6.71029 -5.91268e+15 -8.78438e+18
6.74664 -6.87403e+15 -1.02238e+19
6.783 -7.89506e+15 -1.18136e+19
6.81938 -8.93536e+15 -1.35087e+19
6.85579 -9.94993e+15 -1.52534e+19
6.89221 -1.09318e+16 -1.7046e+19
6.92865 -1.18742e+16 -1.88196e+19
6.96511 -1.27307e+16 -2.04303e+19
7.00159 -1.34745e+16 -2.1826e+19
7.0381 -1.40795e+16 -2.3065e+19
7.07462 -1.46068e+16 -2.42321e+19
7.11116 -1.50231e+16 -2.53034e+19
7.14772 -1.53129e+16 -2.61828e+19
7.18431 -1.54632e+16 -2.67322e+19
7.22091 -1.54614e+16 -2.69667e+19
7.25754 -1.53097e+16 -2.68232e+19
7.29418 -1.50551e+16 -2.6371e+19
7.33085 -1.47384e+16 -2.56618e+19
7.36754 -1.43222e+16 -2.46757e+19
7.40425 -1.39067e+16 -2.3559e+19
7.44099 -1.35147e+16 -2.23393e+19
7.47774 -1.31994e+16 -2.10674e+19
7.51452 -1.29707e+16 -1.97132e+19
7.55132 -1.28084e+16 -1.83066e+19
7.58814 -1.25464e+16 -1.6811e+19
7.62498 -1.23356e+16 -1.53677e+19
7.66185 -1.22775e+16 -1.39889e+19
7.69874 -1.22822e+16 -1.26831e+19
7.73566 -1.23547e+16 -1.14718e+19
7.77259 -1.24994e+16 -1.0362e+19
7.80955 -1.26533e+16 -9.33647e+18
7.84654 -1.28516e+16 -8.36225e+18
7.88355 -1.29759e+16 -7.40152e+18
7.92058 -1.2925e+16 -6.41016e+18
7.95763 -1.35886e+16 -5.43588e+18
7.99471 -1.46975e+16 -4.15525e+18
8.03182 -6.77297e+15 -2.43839e+18
8.06895 -1.49779e+16 -1.40683e+18
8.1061 -2.62663e+16 1.33603e+18
8.14328 -1.3692e+16 5.11396e+18
8.18049 -9.06025e+15 7.04777e+18
8.21772 -3.73361e+15 1.00536e+19
8.25497 -4.31104e+15 1.00058e+19
8.29226 8.88335e+14 1.44277e+19
8.32956 -3.33955e+15 1.13961e+19
8.3669 -1.90641e+15 1.35727e+19
8.40426 -3.99717e+15 1.49325e+19
8.44165 -3.79555e+15 1.30994e+19
8.47906 -8.56617e+15 9.04574e+18
8.5165 -1.38262e+16 4.90612e+18
8.55397 -3.21065e+16 -8.17138e+17
8.59146 -3.05679e+15 -3.42847e+18
8.62899 3.71454e+16 -8.73604e+17
8.66654 2.88571e+16 3.4909e+18
8.70412 7.66236e+15 1.86217e+18
8.74172 -9.85419e+15 -7.50062e+17
8.77936 -1.61139e+16 -7.62938e+17
8.81702 -7.68864e+15 9.07549e+17
8.85471 -9.80912e+14 1.76946e+18
8.89244 -5.25196e+14 4.28583e+17
8.93019 -5.21573e+15 6.2673e+16
8.96797 -1.37601e+16 -5.63063e+17
9.00578 -2.63675e+16 -1.13819e+18
9.04362 -2.90385e+16 -1.38997e+18
9.08149 -1.58036e+16 -8.0794e+17
9.11939 -7.51302e+15 -3.80734e+17
9.15732 -3.21686e+15 -1.3757e+17
9.19528 -1.73566e+15 -4.74999e+16
9.23327 -1.29654e+15 -1.55355e+15
9.2713 -9.11593e+14 4.45199e+16
9.30935 -6.70978e+14 8.38106e+16
9.34744 -5.16043e+14 1.18305e+17
9.38556 -3.7197e+14 1.52431e+17
9.42371 -2.49883e+14 1.86315e+17
9.46189 -1.06175e+14 2.23071e+17
9.50011 -2.76711e+13 2.57588e+17
9.53836 -5.19583e+13 2.87699e+17
9.57664 -1.04168e+14 3.16689e+17
9.61496 -9.6824e+13 3.44418e+17
9.65331 -8.89578e+13 3.69753e+17
9.69169 -8.92411e+13 3.92234e+17
9.73011 -8.79179e+13 4.1096e+17
9.76856 -8.46129e+13 4.24915e+17
9.80704 -7.78544e+13 4.3482e+17
9.84557 -6.80326e+13 4.40057e+17
9.88412 -5.28597e+13 4.40126e+17
9.92271 -3.21097e+13 4.34251e+17
9.96134 -7.65402e+12 4.22657e+17
10 2.01642e+13 4.04965e+17
10.0387 4.62604e+13 3.8095e+17
10.0774 5.7763e+13 3.49333e+17
10.1162 2.15763e+13 3.03427e+17
10.155 -5.68615e+13 2.45616e+17
10.1939 -2.08706e+14 1.70627e+17
10.2328 -3.1299e+14 1.04896e+17
10.2717 -2.79373e+14 6.79032e+16
10.3106 -7.25628e+13 6.13689e+16
10.3496 1.66393e+14 8.19804e+16
10.3887 4.45804e+13 6.61483e+16
10.4278 -3.38335e+13 5.49034e+16
10.4669 1.77298e+13 3.99826e+16
10.506 1.10589e+14 2.17503e+16
10.5452 2.82688e+14 1.67024e+16
10.5845 2.48237e+14 -9.86602e+15
10.6238 -2.37031e+13 -6.77145e+16
10.6631 -1.10682e+15 -2.51677e+17
10.7024 -3.36637e+15 -6.26898e+17
10.7418 -5.98435e+15 -9.97096e+17
10.7813 -7.07656e+15 -1.14041e+18
10.8208 -3.46186e+15 -5.40619e+17
10.8603 -1.26889e+15 -1.91515e+17
10.8999 -2.26623e+14 -2.47569e+14
10.9395 3.43389e+13 4.53635e+16
10.9792 5.84936e+13 5.85409e+16
11.0189 6.99854e+13 6.20502e+16
11.0586 6.97066e+13 6.52204e+16
11.0984 5.83899e+13 6.02817e+16
11.1383 5.65603e+13 4.90853e+16
11.1781 1.86974e+14 -2.26401e+15
11.2181 5.60847e+14 1.86055e+17
11.2581 6.41261e+15 3.80091e+18
11.2981 3.21699e+15 4.3856e+17
11.3381 2.40796e+16 -1.4724e+18
11.3783 -8.00991e+16 1.29469e+20
11.4184 -1.56911e+17 3.72523e+20
11.4587 3.56949e+17 2.18038e+20
11.4989 -7.45655e+17 1.22931e+20
11.5392 -1.65485e+18 4.70027e+19
11.5796 -7.18394e+16 1.49693e+20
11.62 2.69484e+17 -1.27351e+21
11.6605 -1.25933e+18 -8.43143e+21
11.701 -6.69713e+17 -3.67715e+21
11.7415 -2.41649e+17 -6.09178e+20
11.7822 -1.87646e+17 -3.00596e+20
11.8228 -5.46291e+17 -1.47451e+20
11.8636 -3.15076e+17 -1.37076e+19
11.9043 5.0795e+17 4.81818e+19
11.9452 7.02731e+15 -6.42605e+17
11.986 -7.16077e+15 -1.26874e+18
12.027 -3.78681e+15 -1.64668e+18
12.068 -5.06526e+14 -1.98445e+18
12.109 2.71852e+14 -2.0114e+18
12.1501 -2.62775e+15 -4.00326e+18
12.1913 -1.12853e+16 -9.49066e+18
12.2325 -3.30226e+16 -2.21109e+19
12.2738 -1.02078e+17 -6.7227e+19
12.3151 -2.99043e+17 -2.49443e+20
12.3565 -4.96606e+17 -5.93582e+20
12.3979 -5.95741e+17 -8.70785e+20
12.4394 -9.61498e+17 -1.10272e+21
12.481 -1.54898e+18 -9.638e+20
12.5226 -8.3548e+17 -4.67171e+20
12.5643 -5.90969e+17 -3.43995e+20
12.6061 -6.16567e+17 -2.59933e+20
12.6479 -5.57723e+17 -2.12786e+20
12.6898 -4.92971e+17 -2.21263e+20
12.7317 -7.61454e+17 -4.68193e+20
12.7737 -3.29079e+17 -1.74849e+20
12.8158 3.09317e+18 2.03271e+21
12.8579 1.13291e+19 8.28097e+21
12.9001 2.92145e+19 1.95961e+22
12.9424 3.35135e+19 2.34171e+22
12.9847 1.48637e+19 1.52088e+22
13.0271 5.54938e+18 1.30516e+22
13.0696 1.77475e+16 1.51688e+22
13.1121 -8.68299e+18 2.18197e+22
13.1547 -2.29989e+19 3.14409e+22
13.1974 -3.56671e+19 4.05384e+22
13.2402 -2.86688e+19 4.16517e+22
13.283 7.02945e+18 1.95822e+22
13.3259 2.37161e+18 1.03332e+22
13.3689 5.05583e+18 8.42861e+21
13.4119 7.32078e+18 6.31306e+21
13.455 -1.1876e+19 1.37268e+22
13.4982 -9.47499e+19 6.1006e+22
13.5415 -1.14861e+20 1.16671e+23
13.5848 -1.58538e+20 5.81833e+22
13.6283 -2.68595e+20 -9.43053e+22
13.6718 -4.56313e+20 -3.18081e+23
13.7153 -6.15513e+20 -5.04856e+23
13.759 -2.70658e+20 -3.26054e+23
13.8028 -8.55076e+19 -1.5711e+23
13.8466 -2.40621e+19 -6.23845e+22
13.8905 -1.44132e+19 -3.73321e+22
13.9345 -9.99857e+18 -2.50265e+22
13.9786 1.21786e+19 -1.59071e+22
14.0227 1.4263e+19 -1.0053e+22
14.067 1.76415e+19 -6.12752e+21
14.1113 9.6065e+18 -4.80059e+21
14.1558 -1.05445e+18 -3.16736e+21
14.2003 -5.36625e+18 -4.54698e+21
14.2449 -8.26588e+18 -7.12236e+21
14.2896 -1.5312e+19 -8.90637e+21
14.3344 -3.3558e+19 -1.24432e+22
14.3793 -5.17716e+19 -1.66016e+22
14.4243 -6.25395e+19 -1.86511e+22
14.4693 -3.67991e+19 -1.25198e+22
14.5145 -4.5223e+19 -9.87201e+21
14.5598 -7.88286e+19 -7.81702e+21
14.6052 -1.23473e+20 7.60832e+21
14.6506 -1.65947e+20 3.83071e+22
14.6962 -3.51967e+20 8.44447e+22
14.7419 -3.8365e+20 1.31578e+23
14.7877 5.77016e+19 1.06082e+23
14.8336 -3.33407e+19 4.88568e+22
14.8796 5.28693e+18 -1.25597e+22
14.9257 4.00559e+19 -1.57435e+22
14.9719 3.25633e+19 -1.28934e+22
15.0182 1.10461e+20 -6.41377e+21
15.0647 5.68472e+19 -5.9949e+21
15.1112 5.08513e+19 -3.13733e+21
15.1579 2.68163e+19 -2.9131e+21
15.2047 6.50498e+18 -2.34166e+21
15.2516 2.51033e+18 -1.94598e+21
15.2986 2.01833e+18 -1.7427e+21
15.3458 2.30209e+18 -1.57237e+21
15.393 -2.01438e+18 -1.62178e+21
15.4404 2.60452e+18 -1.18773e+21
15.488 3.16817e+18 -9.55963e+20
15.5356 1.30707e+18 -1.0959e+21
15.5834 1.67749e+18 -1.13619e+21
15.6313 2.54491e+18 -1.22055e+21
15.6794 2.04199e+18 -1.22923e+21
15.7276 1.63471e+18 -1.14251e+21
15.7759 1.27983e+18 -1.06664e+21
15.8243 6.48079e+17 -1.06436e+21
15.873 4.46803e+17 -1.09507e+21
15.9217 4.58412e+17 -1.20304e+21
15.9706 4.01476e+17 -1.38952e+21
16.0197 2.57294e+17 -1.17902e+21
16.0689 4.88853e+17 -4.23514e+18
16.1182 8.85747e+17 1.16472e+21
16.1677 7.67887e+17 3.70369e+20
16.2174 5.14786e+17 -5.22995e+19
16.2672 -2.79393e+17 -1.28428e+20
16.3172 -9.36742e+17 6.78736e+20
16.3674 -1.31255e+18 1.08192e+21
16.4177 -1.79211e+18 1.33221e+21
16.4682 -2.38823e+18 1.62901e+21
16.5189 -2.11958e+18 7.99956e+20
16.5697 -2.3771e+18 2.61202e+20
16.6208 -3.01834e+18 -4.24439e+17
16.672 -9.45503e+17 -1.0902e+21
16.7234 3.09557e+18 -2.97973e+21
16.775 6.08843e+18 -4.46497e+21
16.8268 6.45566e+18 -5.1489e+21
16.8787 2.07458e+18 -4.37233e+21
16.9309 1.47934e+18 -4.85135e+21
16.9833 1.70764e+18 -4.98931e+21
17.0359 1.06255e+18 -4.7277e+21
17.0887 3.73731e+16 -4.60489e+21
17.1418 -8.22504e+17 -4.53445e+21
17.195 -1.49019e+18 -4.55302e+21
17.2485 -2.01143e+18 -4.62844e+21
17.3022 -2.69456e+18 -4.58642e+21
17.3562 -3.27288e+18 -4.52078e+21
17.4104 -3.68258e+18 -4.37322e+21
17.4648 -4.08151e+18 -4.0198e+21
17.5195 -3.75746e+18 -3.72426e+21
17.5744 -3.46907e+18 -2.985e+21
17.6296 -2.97948e+18 -1.79284e+21
17.6851 -2.73212e+18 -1.47428e+21
17.7408 -2.54818e+18 -1.86561e+21
17.7969 -2.14216e+18 -2.34235e+21
17.8532 -1.93478e+18 -2.55526e+21
17.9098 -1.83604e+18 -2.33881e+21
17.9667 -1.52013e+18 -1.48995e+21
18.0239 -1.02247e+18 -4.17501e+20
18.0815 -9.81274e+17 2.44087e+20
18.1393 -9.38048e+17 1.04154e+20
18.1975 2.02012e+17 4.46814e+20
18.256 5.22693e+17 -2.37175e+20
18.3149 1.8136e+18 -1.045e+21
18.3742 2.21491e+18 -1.55519e+21
18.4338 1.39806e+18 -3.19086e+21
18.4938 1.74879e+18 -4.70934e+21
18.5542 2.5369e+18 -1.09825e+22
18.615 -7.66917e+17 -2.11088e+22
18.6762 -1.73258e+18 -2.44879e+22
18.7379 -3.98122e+18 -2.37985e+22
18.8 -1.84493e+18 -1.7095e+22
18.8625 -4.64911e+17 -1.0737e+22
18.9255 2.03312e+17 -6.40896e+21
18.9891 9.62158e+17 -3.74745e+21
19.0531 8.3846e+17 -2.7543e+21
19.1177 9.49206e+17 -2.06321e+21
19.1828 1.53579e+18 -2.17619e+21
19.2484 5.43518e+18 -1.60415e+21
19.3147 1.69469e+19 -1.0223e+20
19.3816 -1.61089e+20 -7.01578e+22
19.4491 -5.44079e+20 -1.02741e+23
19.5173 2.29406e+20 6.89745e+23
19.5862 3.97101e+20 1.53293e+24
19.6558 4.15332e+20 1.44578e+24
19.7262 4.38477e+20 7.5337e+23
19.7974 2.6701e+20 2.79817e+23
19.8694 -2.80692e+21 -2.45635e+24
19.9423 -1.39079e+22 -9.82613e+24
20.0162 -5.40626e+21 -1.7661e+24
20.091 -2.79113e+20 8.59742e+23
20.1669 -4.76335e+21 -5.81636e+24
20.244 -1.0202e+21 -3.12278e+24
20.3222 -1.17021e+20 -9.45436e+23
20.4016 -3.64266e+19 -4.08211e+23
20.4825 -1.28247e+18 -2.04648e+23
20.5648 -2.79003e+18 -3.50824e+22
20.6487 1.12342e+19 6.58977e+22
20.7344 -2.1395e+20 2.44605e+23
20.8219 -2.68213e+21 1.70674e+24
20.9115 1.4025e+21 4.2613e+24
21.0034 7.77271e+21 6.35371e+24
21.0979 -1.71481e+22 1.92806e+25
21.1952 -5.03541e+22 5.62032e+25
21.2959 1.2124e+23 1.19821e+25
21.4004 3.22802e+23 -1.29515e+26
21.5093 2.71905e+22 2.20548e+25
21.6237 1.41012e+22 2.25536e+24
21.7448 1.03926e+21 -1.448e+24
21.8747 -2.11562e+21 1.08004e+24
22.0165 -7.3492e+20 4.93853e+23
22.1768 4.20278e+19 6.96855e+23
22.3723 1.06435e+21 1.59775e+24


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1Classic/vANOOffP_FRG.txt <==
-22.3723 1.06435e+21 1.59775e+24
-22.1768 4.20278e+19 6.96855e+23
-22.0165 -7.3492e+20 4.93853e+23
-21.8747 -2.11562e+21 1.08004e+24
-21.7448 1.03926e+21 -1.448e+24
-21.6237 1.41012e+22 2.25536e+24
-21.5093 2.71905e+22 2.20548e+25
-21.4004 3.22802e+23 -1.29515e+26
-21.2959 1.2124e+23 1.19821e+25
-21.1952 -5.03541e+22 5.62032e+25
-21.0979 -1.71481e+22 1.92806e+25
-21.0034 7.77271e+21 6.35371e+24
-20.9115 1.4025e+21 4.2613e+24
-20.8219 -2.68213e+21 1.70674e+24
-20.7344 -2.1395e+20 2.44605e+23
-20.6487 1.12342e+19 6.58977e+22
-20.5648 -2.79003e+18 -3.50824e+22
-20.4825 -1.28247e+18 -2.04648e+23
-20.4016 -3.64266e+19 -4.08211e+23
-20.3222 -1.17021e+20 -9.45436e+23
-20.244 -1.0202e+21 -3.12278e+24
-20.1669 -4.76335e+21 -5.81636e+24
-20.091 -2.79113e+20 8.59742e+23
-20.0162 -5.40626e+21 -1.7661e+24
-19.9423 -1.39079e+22 -9.82613e+24
-19.8694 -2.80692e+21 -2.45635e+24
-19.7974 2.6701e+20 2.79817e+23
-19.7262 4.38477e+20 7.5337e+23
-19.6558 4.15332e+20 1.44578e+24
-19.5862 3.97101e+20 1.53293e+24
-19.5173 2.29406e+20 6.89745e+23
-19.4491 -5.44079e+20 -1.02741e+23
-19.3816 -1.61089e+20 -7.01578e+22
-19.3147 1.69469e+19 -1.0223e+20
-19.2484 5.43518e+18 -1.60415e+21
-19.1828 1.53579e+18 -2.17619e+21
-19.1177 9.49206e+17 -2.06321e+21
-19.0531 8.3846e+17 -2.7543e+21
-18.9891 9.62158e+17 -3.74745e+21
-18.9255 2.03312e+17 -6.40896e+21
-18.8625 -4.64911e+17 -1.0737e+22
-18.8 -1.84493e+18 -1.7095e+22
-18.7379 -3.98122e+18 -2.37985e+22
-18.6762 -1.73258e+18 -2.44879e+22
-18.615 -7.66917e+17 -2.11088e+22
-18.5542 2.5369e+18 -1.09825e+22
-18.4938 1.74879e+18 -4.70934e+21
-18.4338 1.39806e+18 -3.19086e+21
-18.3742 2.21491e+18 -1.55519e+21
-18.3149 1.8136e+18 -1.045e+21
-18.256 5.22693e+17 -2.37175e+20
-18.1975 2.02012e+17 4.46814e+20
-18.1393 -9.38048e+17 1.04154e+20
-18.0815 -9.81274e+17 2.44087e+20
-18.0239 -1.02247e+18 -4.17501e+20
-17.9667 -1.52013e+18 -1.48995e+21
-17.9098 -1.83604e+18 -2.33881e+21
-17.8532 -1.93478e+18 -2.55526e+21
-17.7969 -2.14216e+18 -2.34235e+21
-17.7408 -2.54818e+18 -1.86561e+21
-17.6851 -2.73212e+18 -1.47428e+21
-17.6296 -2.97948e+18 -1.79284e+21
-17.5744 -3.46907e+18 -2.985e+21
-17.5195 -3.75746e+18 -3.72426e+21
-17.4648 -4.08151e+18 -4.0198e+21
-17.4104 -3.68258e+18 -4.37322e+21
-17.3562 -3.27288e+18 -4.52078e+21
-17.3022 -2.69456e+18 -4.58642e+21
-17.2485 -2.01143e+18 -4.62844e+21
-17.195 -1.49019e+18 -4.55302e+21
-17.1418 -8.22504e+17 -4.53445e+21
-17.0887 3.73731e+16 -4.60489e+21
-17.0359 1.06255e+18 -4.7277e+21
-16.9833 1.70764e+18 -4.98931e+21
-16.9309 1.47934e+18 -4.85135e+21
-16.8787 2.07458e+18 -4.37233e+21
-16.8268 6.45566e+18 -5.1489e+21
-16.775 6.08843e+18 -4.46497e+21
-16.7234 3.09557e+18 -2.97973e+21
-16.672 -9.45503e+17 -1.0902e+21
-16.6208 -3.01834e+18 -4.24439e+17
-16.5697 -2.3771e+18 2.61202e+20
-16.5189 -2.11958e+18 7.99956e+20
-16.4682 -2.38823e+18 1.62901e+21
-16.4177 -1.79211e+18 1.33221e+21
-16.3674 -1.31255e+18 1.08192e+21
-16.3172 -9.36742e+17 6.78736e+20
-16.2672 -2.79393e+17 -1.28428e+20
-16.2174 5.14786e+17 -5.22995e+19
-16.1677 7.67887e+17 3.70369e+20
-16.1182 8.85747e+17 1.16472e+21
-16.0689 4.88853e+17 -4.23514e+18
-16.0197 2.57294e+17 -1.17902e+21
-15.9706 4.01476e+17 -1.38952e+21
-15.9217 4.58412e+17 -1.20304e+21
-15.873 4.46803e+17 -1.09507e+21
-15.8243 6.48079e+17 -1.06436e+21
-15.7759 1.27983e+18 -1.06664e+21
-15.7276 1.63471e+18 -1.14251e+21
-15.6794 2.04199e+18 -1.22923e+21
-15.6313 2.54491e+18 -1.22055e+21
-15.5834 1.67749e+18 -1.13619e+21
-15.5356 1.30707e+18 -1.0959e+21
-15.488 3.16817e+18 -9.55963e+20
-15.4404 2.60452e+18 -1.18773e+21
-15.393 -2.01438e+18 -1.62178e+21
-15.3458 2.30209e+18 -1.57237e+21
-15.2986 2.01833e+18 -1.7427e+21
-15.2516 2.51033e+18 -1.94598e+21
-15.2047 6.50498e+18 -2.34166e+21
-15.1579 2.68163e+19 -2.9131e+21
-15.1112 5.08513e+19 -3.13733e+21
-15.0647 5.68472e+19 -5.9949e+21
-15.0182 1.10461e+20 -6.41377e+21
-14.9719 3.25633e+19 -1.28934e+22
-14.9257 4.00559e+19 -1.57435e+22
-14.8796 5.28693e+18 -1.25597e+22
-14.8336 -3.33407e+19 4.88568e+22
-14.7877 5.77016e+19 1.06082e+23
-14.7419 -3.8365e+20 1.31578e+23
-14.6962 -3.51967e+20 8.44447e+22
-14.6506 -1.65947e+20 3.83071e+22
-14.6052 -1.23473e+20 7.60832e+21
-14.5598 -7.88286e+19 -7.81702e+21
-14.5145 -4.5223e+19 -9.87201e+21
-14.4693 -3.67991e+19 -1.25198e+22
-14.4243 -6.25395e+19 -1.86511e+22
-14.3793 -5.17716e+19 -1.66016e+22
-14.3344 -3.3558e+19 -1.24432e+22
-14.2896 -1.5312e+19 -8.90637e+21
-14.2449 -8.26588e+18 -7.12236e+21
-14.2003 -5.36625e+18 -4.54698e+21
-14.1558 -1.05445e+18 -3.16736e+21
-14.1113 9.6065e+18 -4.80059e+21
-14.067 1.76415e+19 -6.12752e+21
-14.0227 1.4263e+19 -1.0053e+22
-13.9786 1.21786e+19 -1.59071e+22
-13.9345 -9.99857e+18 -2.50265e+22
-13.8905 -1.44132e+19 -3.73321e+22
-13.8466 -2.40621e+19 -6.23845e+22
-13.8028 -8.55076e+19 -1.5711e+23
-13.759 -2.70658e+20 -3.26054e+23
-13.7153 -6.15513e+20 -5.04856e+23
-13.6718 -4.56313e+20 -3.18081e+23
-13.6283 -2.68595e+20 -9.43053e+22
-13.5848 -1.58538e+20 5.81833e+22
-13.5415 -1.14861e+20 1.16671e+23
-13.4982 -9.47499e+19 6.1006e+22
-13.455 -1.1876e+19 1.37268e+22
-13.4119 7.32078e+18 6.31306e+21
-13.3689 5.05583e+18 8.42861e+21
-13.3259 2.37161e+18 1.03332e+22
-13.283 7.02945e+18 1.95822e+22
-13.2402 -2.86688e+19 4.16517e+22
-13.1974 -3.56671e+19 4.05384e+22
-13.1547 -2.29989e+19 3.14409e+22
-13.1121 -8.68299e+18 2.18197e+22
-13.0696 1.77475e+16 1.51688e+22
-13.0271 5.54938e+18 1.30516e+22
-12.9847 1.48637e+19 1.52088e+22
-12.9424 3.35135e+19 2.34171e+22
-12.9001 2.92145e+19 1.95961e+22
-12.8579 1.13291e+19 8.28097e+21
-12.8158 3.09317e+18 2.03271e+21
-12.7737 -3.29079e+17 -1.74849e+20
-12.7317 -7.61454e+17 -4.68193e+20
-12.6898 -4.92971e+17 -2.21263e+20
-12.6479 -5.57723e+17 -2.12786e+20
-12.6061 -6.16567e+17 -2.59933e+20
-12.5643 -5.90969e+17 -3.43995e+20
-12.5226 -8.3548e+17 -4.67171e+20
-12.481 -1.54898e+18 -9.638e+20
-12.4394 -9.61498e+17 -1.10272e+21
-12.3979 -5.95741e+17 -8.70785e+20
-12.3565 -4.96606e+17 -5.93582e+20
-12.3151 -2.99043e+17 -2.49443e+20
-12.2738 -1.02078e+17 -6.7227e+19
-12.2325 -3.30226e+16 -2.21109e+19
-12.1913 -1.12853e+16 -9.49066e+18
-12.1501 -2.62775e+15 -4.00326e+18
-12.109 2.71852e+14 -2.0114e+18
-12.068 -5.06526e+14 -1.98445e+18
-12.027 -3.78681e+15 -1.64668e+18
-11.986 -7.16077e+15 -1.26874e+18
-11.9452 7.02731e+15 -6.42605e+17
-11.9043 5.0795e+17 4.81818e+19
-11.8636 -3.15076e+17 -1.37076e+19
-11.8228 -5.46291e+17 -1.47451e+20
-11.7822 -1.87646e+17 -3.00596e+20
-11.7415 -2.41649e+17 -6.09178e+20
-11.701 -6.69713e+17 -3.67715e+21
-11.6605 -1.25933e+18 -8.43143e+21
-11.62 2.69484e+17 -1.27351e+21
-11.5796 -7.18394e+16 1.49693e+20
-11.5392 -1.65485e+18 4.70027e+19
-11.4989 -7.45655e+17 1.22931e+20
-11.4587 3.56949e+17 2.18038e+20
-11.4184 -1.56911e+17 3.72523e+20
-11.3783 -8.00991e+16 1.29469e+20
-11.3381 2.40796e+16 -1.4724e+18
-11.2981 3.21699e+15 4.3856e+17
-11.2581 6.41261e+15 3.80091e+18
-11.2181 5.60847e+14 1.86055e+17
-11.1781 1.86974e+14 -2.26401e+15
-11.1383 5.65603e+13 4.90853e+16
-11.0984 5.83899e+13 6.02817e+16
-11.0586 6.97066e+13 6.52204e+16
-11.0189 6.99854e+13 6.20502e+16
-10.9792 5.84936e+13 5.85409e+16
-10.9395 3.43389e+13 4.53635e+16
-10.8999 -2.26623e+14 -2.47569e+14
-10.8603 -1.26889e+15 -1.91515e+17
-10.8208 -3.46186e+15 -5.40619e+17
-10.7813 -7.07656e+15 -1.14041e+18
-10.7418 -5.98435e+15 -9.97096e+17
-10.7024 -3.36637e+15 -6.26898e+17
-10.6631 -1.10682e+15 -2.51677e+17
-10.6238 -2.37031e+13 -6.77145e+16
-10.5845 2.48237e+14 -9.86602e+15
-10.5452 2.82688e+14 1.67024e+16
-10.506 1.10589e+14 2.17503e+16
-10.4669 1.77298e+13 3.99826e+16
-10.4278 -3.38335e+13 5.49034e+16
-10.3887 4.45804e+13 6.61483e+16
-10.3496 1.66393e+14 8.19804e+16
-10.3106 -7.25628e+13 6.13689e+16
-10.2717 -2.79373e+14 6.79032e+16
-10.2328 -3.1299e+14 1.04896e+17
-10.1939 -2.08706e+14 1.70627e+17
-10.155 -5.68615e+13 2.45616e+17
-10.1162 2.15763e+13 3.03427e+17
-10.0774 5.7763e+13 3.49333e+17
-10.0387 4.62604e+13 3.8095e+17
-10 2.01642e+13 4.04965e+17
-9.96134 -7.65402e+12 4.22657e+17
-9.92271 -3.21097e+13 4.34251e+17
-9.88412 -5.28597e+13 4.40126e+17
-9.84557 -6.80326e+13 4.40057e+17
-9.80704 -7.78544e+13 4.3482e+17
-9.76856 -8.46129e+13 4.24915e+17
-9.73011 -8.79179e+13 4.1096e+17
-9.69169 -8.92411e+13 3.92234e+17
-9.65331 -8.89578e+13 3.69753e+17
-9.61496 -9.6824e+13 3.44418e+17
-9.57664 -1.04168e+14 3.16689e+17
-9.53836 -5.19583e+13 2.87699e+17
-9.50011 -2.76711e+13 2.57588e+17
-9.46189 -1.06175e+14 2.23071e+17
-9.42371 -2.49883e+14 1.86315e+17
-9.38556 -3.7197e+14 1.52431e+17
-9.34744 -5.16043e+14 1.18305e+17
-9.30935 -6.70978e+14 8.38106e+16
-9.2713 -9.11593e+14 4.45199e+16
-9.23327 -1.29654e+15 -1.55355e+15
-9.19528 -1.73566e+15 -4.74999e+16
-9.15732 -3.21686e+15 -1.3757e+17
-9.11939 -7.51302e+15 -3.80734e+17
-9.08149 -1.58036e+16 -8.0794e+17
-9.04362 -2.90385e+16 -1.38997e+18
-9.00578 -2.63675e+16 -1.13819e+18
-8.96797 -1.37601e+16 -5.63063e+17
-8.93019 -5.21573e+15 6.2673e+16
-8.89244 -5.25196e+14 4.28583e+17
-8.85471 -9.80912e+14 1.76946e+18
-8.81702 -7.68864e+15 9.07549e+17
-8.77936 -1.61139e+16 -7.62938e+17
-8.74172 -9.85419e+15 -7.50062e+17
-8.70412 7.66236e+15 1.86217e+18
-8.66654 2.88571e+16 3.4909e+18
-8.62899 3.71454e+16 -8.73604e+17
-8.59146 -3.05679e+15 -3.42847e+18
-8.55397 -3.21065e+16 -8.17138e+17
-8.5165 -1.38262e+16 4.90612e+18
-8.47906 -8.56617e+15 9.04574e+18
-8.44165 -3.79555e+15 1.30994e+19
-8.40426 -3.99717e+15 1.49325e+19
-8.3669 -1.90641e+15 1.35727e+19
-8.32956 -3.33955e+15 1.13961e+19
-8.29226 8.88335e+14 1.44277e+19
-8.25497 -4.31104e+15 1.00058e+19
-8.21772 -3.73361e+15 1.00536e+19
-8.18049 -9.06025e+15 7.04777e+18
-8.14328 -1.3692e+16 5.11396e+18
-8.1061 -2.62663e+16 1.33603e+18
-8.06895 -1.49779e+16 -1.40683e+18
-8.03182 -6.77297e+15 -2.43839e+18
-7.99471 -1.46975e+16 -4.15525e+18
-7.95763 -1.35886e+16 -5.43588e+18
-7.92058 -1.2925e+16 -6.41016e+18
-7.88355 -1.29759e+16 -7.40152e+18
-7.84654 -1.28516e+16 -8.36225e+18
-7.80955 -1.26533e+16 -9.33647e+18
-7.77259 -1.24994e+16 -1.0362e+19
-7.73566 -1.23547e+16 -1.14718e+19
-7.69874 -1.22822e+16 -1.26831e+19
-7.66185 -1.22775e+16 -1.39889e+19
-7.62498 -1.23356e+16 -1.53677e+19
-7.58814 -1.25464e+16 -1.6811e+19
-7.55132 -1.28084e+16 -1.83066e+19
-7.51452 -1.29707e+16 -1.97132e+19
-7.47774 -1.31994e+16 -2.10674e+19
-7.44099 -1.35147e+16 -2.23393e+19
-7.40425 -1.39067e+16 -2.3559e+19
-7.36754 -1.43222e+16 -2.46757e+19
-7.33085 -1.47384e+16 -2.56618e+19
-7.29418 -1.50551e+16 -2.6371e+19
-7.25754 -1.53097e+16 -2.68232e+19
-7.22091 -1.54614e+16 -2.69667e+19
-7.18431 -1.54632e+16 -2.67322e+19
-7.14772 -1.53129e+16 -2.61828e+19
-7.11116 -1.50231e+16 -2.53034e+19
-7.07462 -1.46068e+16 -2.42321e+19
-7.0381 -1.40795e+16 -2.3065e+19
-7.00159 -1.34745e+16 -2.1826e+19
-6.96511 -1.27307e+16 -2.04303e+19
-6.92865 -1.18742e+16 -1.88196e+19
-6.89221 -1.09318e+16 -1.7046e+19
-6.85579 -9.94993e+15 -1.52534e+19
-6.81938 -8.93536e+15 -1.35087e+19
-6.783 -7.89506e+15 -1.18136e+19
-6.74664 -6.87403e+15 -1.02238e+19
-6.71029 -5.91268e+15 -8.78438e+18
-6.67397 -4.97135e+15 -7.42765e+18
-6.63766 -4.03785e+15 -6.10965e+18
-6.60137 -3.17895e+15 -4.89092e+18
-6.5651 -2.38389e+15 -3.78611e+18
-6.52885 -1.65332e+15 -2.7997e+18
-6.49262 -1.01219e+15 -1.96978e+18
-6.4564 -4.79072e+14 -1.31458e+18
-6.42021 -4.77656e+13 -7.77757e+17
-6.38403 3.02055e+14 -3.52666e+17
-6.34786 5.69988e+14 -2.46922e+16
-6.31172 7.46473e+14 2.23402e+17
-6.27559 8.81096e+14 4.02196e+17
-6.23949 9.772e+14 5.21165e+17
-6.20339 1.03026e+15 5.91085e+17
-6.16732 1.04113e+15 6.21577e+17
-6.13126 1.01309e+15 6.19916e+17
-6.09522 9.62864e+14 5.9996e+17
-6.05919 9.14657e+14 5.85817e+17
-6.02319 7.93844e+14 5.25603e+17
-5.9872 5.98678e+14 3.90018e+17
-5.95122 7.21809e+14 3.57922e+17
-5.91526 6.25134e+14 3.81136e+17
-5.87932 5.60947e+14 3.59387e+17
-5.84339 5.04277e+14 3.12859e+17
-5.80748 3.96183e+14 2.41968e+17
-5.77158 2.81897e+14 1.85627e+17
-5.7357 2.33025e+14 1.424e+17
-5.69984 1.89426e+14 1.14147e+17
-5.66399 1.504e+14 9.14477e+16
-5.62815 1.17455e+14 7.15421e+16
-5.59233 9.05145e+13 5.53088e+16
-5.55653 6.80585e+13 4.15813e+16
-5.52074 5.00934e+13 3.05036e+16
-5.48497 3.61774e+13 2.17176e+16
-5.4492 2.58572e+13 1.5026e+16
-5.41346 1.73314e+13 9.8585e+15
-5.37773 1.2043e+13 5.51011e+15
-5.34201 9.0883e+12 3.15584e+15
-5.30631 6.1933e+12 1.87066e+15
-5.27062 4.03026e+12 1.26498e+15
-5.23494 2.26057e+12 1.04929e+15
-5.19928 1.27078e+12 8.77061e+14
-5.16363 9.60406e+11 5.33488e+14
-5.128 6.76545e+11 3.13121e+14
-5.09237 3.97216e+11 1.98955e+14
-5.05677 2.29331e+11 1.19724e+14
-5.02117 1.26056e+11 7.82026e+13
-4.98559 6.93532e+10 5.1598e+13
-4.95002 2.10214e+10 3.28934e+13
-4.91446 -1.35998e+10 1.772e+13
-4.87892 -2.70239e+10 5.57275e+12
-4.84339 -4.08806e+10 -3.07262e+10
-4.80787 -5.68268e+10 -3.33584e+12
-4.77237 -7.69284e+10 -7.97301e+12
-4.73687 -1.00717e+11 -1.23175e+13
-4.70139 -1.08424e+11 -8.43737e+12
-4.66592 -7.68731e+10 1.54921e+13
-4.63046 -5.0734e+10 3.39586e+13
-4.59502 -1.85149e+10 5.37287e+13
-4.55958 1.35608e+10 7.85944e+13
-4.52416 1.79333e+10 1.03772e+14
-4.48875 1.16794e+11 1.36409e+14
-4.45335 2.66426e+11 1.98633e+14
-4.41797 3.23941e+11 2.70824e+14
-4.38259 6.43447e+11 4.62824e+14
-4.34722 1.73181e+12 1.06121e+15
-4.31187 3.57319e+12 1.96869e+15
-4.27653 7.34148e+12 3.65036e+15
-4.24119 8.85849e+12 4.20597e+15
-4.20587 5.53425e+12 2.67076e+15
-4.17056 2.20788e+12 1.12911e+15
-4.13526 5.50984e+11 3.28195e+14
-4.09997 -2.03498e+11 -1.64808e+13
-4.06469 -3.16095e+11 -9.19294e+13
-4.02942 -3.14212e+11 -8.14538e+13
-3.99416 -2.37767e+11 -5.23896e+13
-3.95891 -2.69209e+11 -4.47234e+13
-3.92367 -2.87489e+11 -5.45424e+13
-3.88844 -2.60826e+11 -8.45874e+13
-3.85322 -2.83679e+11 -1.07222e+14
-3.81801 -4.39303e+11 -1.77384e+14
-3.7828 -4.54985e+11 -2.97842e+14
-3.74761 -3.37975e+11 -2.91077e+14
-3.71243 -2.70328e+11 -2.32437e+14
-3.67726 -2.23459e+11 -1.59082e+14
-3.64209 -1.62064e+11 -7.30961e+13
-3.60694 -1.00869e+11 -1.51836e+13
-3.57179 -7.05477e+10 -4.88498e+12
-3.53665 -5.45872e+10 -5.2683e+12
-3.50152 -4.92799e+10 -1.06091e+13
-3.4664 -5.61977e+10 -1.88954e+13
-3.43129 -7.19196e+10 -2.33289e+13
-3.39619 -9.15527e+10 -3.09631e+13
-3.36109 -1.11354e+11 -3.56435e+13
-3.32601 -1.44108e+11 -3.53088e+13
-3.29093 -1.97198e+11 -2.77037e+13
-3.25586 -2.52278e+11 -3.56916e+13
-3.2208 -2.92889e+11 -3.66863e+13
-3.18574 -3.67074e+11 -2.92983e+13
-3.1507 -4.49061e+11 -3.34071e+13
-3.11566 -5.25143e+11 -2.91899e+13
-3.08063 -6.11889e+11 -3.12685e+13
-3.0456 -7.03923e+11 -3.36219e+13
-3.01059 -8.05517e+11 -3.8139e+13
-2.97558 -9.14264e+11 -4.17785e+13
-2.94058 -1.03117e+12 -4.68281e+13
-2.90558 -1.15463e+12 -5.28991e+13
-2.87059 -1.28371e+12 -6.085e+13
-2.83561 -1.41214e+12 -6.80589e+13
-2.80064 -1.53918e+12 -7.49587e+13
-2.76567 -1.66238e+12 -8.06124e+13
-2.73071 -1.77945e+12 -9.343e+13
-2.69576 -1.89208e+12 -9.80013e+13
-2.66081 -1.99137e+12 -9.04373e+13
-2.62587 -2.07584e+12 -9.24523e+13
-2.59094 -2.14256e+12 -1.27798e+14
-2.55601 -2.17454e+12 -1.48555e+14
-2.52109 -2.22614e+12 -1.3581e+14
-2.48617 -2.23023e+12 -1.24211e+14
-2.45126 -2.15547e+12 -1.33424e+14
-2.41636 -1.84094e+12 -9.14371e+13
-2.38146 -1.42666e+12 -5.29104e+13
-2.34657 -2.02502e+12 -9.23273e+13
-2.31168 -1.95983e+12 -9.50715e+13
-2.2768 -1.85139e+12 -9.6613e+13
-2.24192 -1.73186e+12 -9.49184e+13
-2.20705 -1.59884e+12 -8.93342e+13
-2.17219 -1.46938e+12 -8.06358e+13
-2.13733 -1.33681e+12 -7.17719e+13
-2.10247 -1.20105e+12 -6.35762e+13
-2.06762 -1.07321e+12 -5.35582e+13
-2.03278 -9.58285e+11 -4.11719e+13
-1.99794 -8.53443e+11 -2.36014e+13
-1.9631 -7.60318e+11 -1.32072e+13
-1.92827 -6.65547e+11 7.11038e+12
-1.89345 -5.91379e+11 1.88466e+13
-1.85862 -5.11332e+11 2.51784e+13
-1.82381 -4.05153e+11 2.99511e+13
-1.78899 -3.14898e+11 3.17318e+13
-1.75419 -2.69373e+11 3.00076e+13
-1.71938 -1.98797e+11 2.55912e+13
-1.68458 -1.36858e+11 7.84895e+12
-1.64979 -1.03309e+11 -2.31404e+12
-1.61499 -6.77959e+10 -2.16162e+13
-1.58021 -2.41663e+10 -2.09884e+13
-1.54542 3.8184e+09 -4.15453e+13
-1.51064 2.97754e+10 -4.22434e+13
-1.47586 6.64833e+10 -6.27721e+13
-1.44109 9.48945e+10 -6.58303e+13
-1.40632 1.04454e+11 -7.99686e+13
-1.37155 1.0565e+11 -7.47409e+13
-1.33679 7.33445e+10 -7.22543e+13
-1.30203 6.3268e+10 -4.84648e+13
-1.26727 7.68638e+09 -4.14896e+13
-1.23251 -1.49753e+09 -3.2106e+13
-1.19776 -5.64356e+10 -2.87147e+12
-1.16301 -4.57422e+10 -5.1451e+12
-1.12827 -6.61104e+10 8.4115e+11
-1.09352 -4.66044e+10 -7.47088e+12
-1.05878 -6.5365e+10 -1.37414e+13
-1.02405 1.65498e+09 -2.29897e+13
-0.989309 4.59787e+10 -3.74283e+13
-0.954576 7.57253e+10 -5.65391e+13
-0.919844 1.28488e+11 -7.77976e+13
-0.885115 1.77365e+11 -9.21319e+13
-0.850388 5.40087e+10 -9.68235e+13
-0.815663 -2.34156e+10 -6.4115e+13
-0.78094 6.95582e+10 -1.45289e+14
-0.746219 1.59163e+10 4.67418e+13
-0.711499 4.16631e+10 9.19483e+12
-0.676781 4.88995e+10 -4.24499e+13
-0.642065 2.06124e+10 -1.73705e+14
-0.60735 -5.77027e+10 -1.37359e+14
-0.572637 -4.62082e+09 -1.11699e+14
-0.537925 -1.26687e+10 -6.12765e+13
-0.503214 -3.36953e+09 -3.77683e+13
-0.468504 -3.07815e+10 -2.66148e+13
-0.433796 -3.87053e+10 -1.34633e+13
-0.399089 -5.15802e+10 -1.0286e+13
-0.364382 -6.72155e+10 7.526e+12
-0.329676 -7.67522e+10 -6.97719e+12
-0.294972 -7.71416e+10 1.15842e+13
-0.260267 -5.06232e+10 -1.90431e+13
-0.225564 -4.04664e+10 -3.61418e+13
-0.190861 -8.22005e+09 -6.73643e+13
-0.156158 1.33787e+10 -4.21966e+13
-0.121456 2.62441e+10 2.12455e+14
-0.0867541 -3.45683e+11 4.49093e+14
-0.0520524 -6.41043e+10 6.44764e+14
-0.0173508 -7.41984e+11 9.13658e+14
0.0173508 -7.41984e+11 9.13658e+14
0.0520524 -6.41043e+10 6.44764e+14
0.0867541 -3.45683e+11 4.49093e+14
0.121456 2.62441e+10 2.12455e+14
0.156158 1.33787e+10 -4.21966e+13
0.190861 -8.22005e+09 -6.73643e+13
0.225564 -4.04664e+10 -3.61418e+13
0.260267 -5.06232e+10 -1.90431e+13
0.294972 -7.71416e+10 1.15842e+13
0.329676 -7.67522e+10 -6.97719e+12
0.364382 -6.72155e+10 7.526e+12
0.399089 -5.15802e+10 -1.0286e+13
0.433796 -3.87053e+10 -1.34633e+13
0.468504 -3.07815e+10 -2.66148e+13
0.503214 -3.36953e+09 -3.77683e+13
0.537925 -1.26687e+10 -6.12765e+13
0.572637 -4.62082e+09 -1.11699e+14
0.60735 -5.77027e+10 -1.37359e+14
0.642065 2.06124e+10 -1.73705e+14
0.676781 4.88995e+10 -4.24499e+13
0.711499 4.16631e+10 9.19483e+12
0.746219 1.59163e+10 4.67418e+13
0.78094 6.95582e+10 -1.45289e+14
0.815663 -2.34156e+10 -6.4115e+13
0.850388 5.40087e+10 -9.68235e+13
0.885115 1.77365e+11 -9.21319e+13
0.919844 1.28488e+11 -7.77976e+13
0.954576 7.57253e+10 -5.65391e+13
0.989309 4.59787e+10 -3.74283e+13
1.02405 1.65498e+09 -2.29897e+13
1.05878 -6.5365e+10 -1.37414e+13
1.09352 -4.66044e+10 -7.47088e+12
1.12827 -6.61104e+10 8.4115e+11
1.16301 -4.57422e+10 -5.1451e+12
1.19776 -5.64356e+10 -2.87147e+12
1.23251 -1.49753e+09 -3.2106e+13
1.26727 7.68638e+09 -4.14896e+13
1.30203 6.3268e+10 -4.84648e+13
1.33679 7.33445e+10 -7.22543e+13
1.37155 1.0565e+11 -7.47409e+13
1.40632 1.04454e+11 -7.99686e+13
1.44109 9.48945e+10 -6.58303e+13
1.47586 6.64833e+10 -6.27721e+13
1.51064 2.97754e+10 -4.22434e+13
1.54542 3.8184e+09 -4.15453e+13
1.58021 -2.41663e+10 -2.09884e+13
1.61499 -6.77959e+10 -2.16162e+13
1.64979 -1.03309e+11 -2.31404e+12
1.68458 -1.36858e+11 7.84895e+12
1.71938 -1.98797e+11 2.55912e+13
1.75419 -2.69373e+11 3.00076e+13
1.78899 -3.14898e+11 3.17318e+13
1.82381 -4.05153e+11 2.99511e+13
1.85862 -5.11332e+11 2.51784e+13
1.89345 -5.91379e+11 1.88466e+13
1.92827 -6.65547e+11 7.11038e+12
1.9631 -7.60318e+11 -1.32072e+13
1.99794 -8.53443e+11 -2.36014e+13
2.03278 -9.58285e+11 -4.11719e+13
2.06762 -1.07321e+12 -5.35582e+13
2.10247 -1.20105e+12 -6.35762e+13
2.13733 -1.33681e+12 -7.17719e+13
2.17219 -1.46938e+12 -8.06358e+13
2.20705 -1.59884e+12 -8.93342e+13
2.24192 -1.73186e+12 -9.49184e+13
2.2768 -1.85139e+12 -9.6613e+13
2.31168 -1.95983e+12 -9.50715e+13
2.34657 -2.02502e+12 -9.23273e+13
2.38146 -1.42666e+12 -5.29104e+13
2.41636 -1.84094e+12 -9.14371e+13
2.45126 -2.15547e+12 -1.33424e+14
2.48617 -2.23023e+12 -1.24211e+14
2.52109 -2.22614e+12 -1.3581e+14
2.55601 -2.17454e+12 -1.48555e+14
2.59094 -2.14256e+12 -1.27798e+14
2.62587 -2.07584e+12 -9.24523e+13
2.66081 -1.99137e+12 -9.04373e+13
2.69576 -1.89208e+12 -9.80013e+13
2.73071 -1.77945e+12 -9.343e+13
2.76567 -1.66238e+12 -8.06124e+13
2.80064 -1.53918e+12 -7.49587e+13
2.83561 -1.41214e+12 -6.80589e+13
2.87059 -1.28371e+12 -6.085e+13
2.90558 -1.15463e+12 -5.28991e+13
2.94058 -1.03117e+12 -4.68281e+13
2.97558 -9.14264e+11 -4.17785e+13
3.01059 -8.05517e+11 -3.8139e+13
3.0456 -7.03923e+11 -3.36219e+13
3.08063 -6.11889e+11 -3.12685e+13
3.11566 -5.25143e+11 -2.91899e+13
3.1507 -4.49061e+11 -3.34071e+13
3.18574 -3.67074e+11 -2.92983e+13
3.2208 -2.92889e+11 -3.66863e+13
3.25586 -2.52278e+11 -3.56916e+13
3.29093 -1.97198e+11 -2.77037e+13
3.32601 -1.44108e+11 -3.53088e+13
3.36109 -1.11354e+11 -3.56435e+13
3.39619 -9.15527e+10 -3.09631e+13
3.43129 -7.19196e+10 -2.33289e+13
3.4664 -5.61977e+10 -1.88954e+13
3.50152 -4.92799e+10 -1.06091e+13
3.53665 -5.45872e+10 -5.2683e+12
3.57179 -7.05477e+10 -4.88498e+12
3.60694 -1.00869e+11 -1.51836e+13
3.64209 -1.62064e+11 -7.30961e+13
3.67726 -2.23459e+11 -1.59082e+14
3.71243 -2.70328e+11 -2.32437e+14
3.74761 -3.37975e+11 -2.91077e+14
3.7828 -4.54985e+11 -2.97842e+14
3.81801 -4.39303e+11 -1.77384e+14
3.85322 -2.83679e+11 -1.07222e+14
3.88844 -2.60826e+11 -8.45874e+13
3.92367 -2.87489e+11 -5.45424e+13
3.95891 -2.69209e+11 -4.47234e+13
3.99416 -2.37767e+11 -5.23896e+13
4.02942 -3.14212e+11 -8.14538e+13
4.06469 -3.16095e+11 -9.19294e+13
4.09997 -2.03498e+11 -1.64808e+13
4.13526 5.50984e+11 3.28195e+14
4.17056 2.20788e+12 1.12911e+15
4.20587 5.53425e+12 2.67076e+15
4.24119 8.85849e+12 4.20597e+15
4.27653 7.34148e+12 3.65036e+15
4.31187 3.57319e+12 1.96869e+15
4.34722 1.73181e+12 1.06121e+15
4.38259 6.43447e+11 4.62824e+14
4.41797 3.23941e+11 2.70824e+14
4.45335 2.66426e+11 1.98633e+14
4.48875 1.16794e+11 1.36409e+14
4.52416 1.79333e+10 1.03772e+14
4.55958 1.35608e+10 7.85944e+13
4.59502 -1.85149e+10 5.37287e+13
4.63046 -5.0734e+10 3.39586e+13
4.66592 -7.68731e+10 1.54921e+13
4.70139 -1.08424e+11 -8.43737e+12
4.73687 -1.00717e+11 -1.23175e+13
4.77237 -7.69284e+10 -7.97301e+12
4.80787 -5.68268e+10 -3.33584e+12
4.84339 -4.08806e+10 -3.07262e+10
4.87892 -2.70239e+10 5.57275e+12
4.91446 -1.35998e+10 1.772e+13
4.95002 2.10214e+10 3.28934e+13
4.98559 6.93532e+10 5.1598e+13
5.02117 1.26056e+11 7.82026e+13
5.05677 2.29331e+11 1.19724e+14
5.09237 3.97216e+11 1.98955e+14
5.128 6.76545e+11 3.13121e+14
5.16363 9.60406e+11 5.33488e+14
5.19928 1.27078e+12 8.77061e+14
5.23494 2.26057e+12 1.04929e+15
5.27062 4.03026e+12 1.26498e+15
5.30631 6.1933e+12 1.87066e+15
5.34201 9.0883e+12 3.15584e+15
5.37773 1.2043e+13 5.51011e+15
5.41346 1.73314e+13 9.8585e+15
5.4492 2.58572e+13 1.5026e+16
5.48497 3.61774e+13 2.17176e+16
5.52074 5.00934e+13 3.05036e+16
5.55653 6.80585e+13 4.15813e+16
5.59233 9.05145e+13 5.53088e+16
5.62815 1.17455e+14 7.15421e+16
5.66399 1.504e+14 9.14477e+16
5.69984 1.89426e+14 1.14147e+17
5.7357 2.33025e+14 1.424e+17
5.77158 2.81897e+14 1.85627e+17
5.80748 3.96183e+14 2.41968e+17
5.84339 5.04277e+14 3.12859e+17
5.87932 5.60947e+14 3.59387e+17
5.91526 6.25134e+14 3.81136e+17
5.95122 7.21809e+14 3.57922e+17
5.9872 5.98678e+14 3.90018e+17
6.02319 7.93844e+14 5.25603e+17
6.05919 9.14657e+14 5.85817e+17
6.09522 9.62864e+14 5.9996e+17
6.13126 1.01309e+15 6.19916e+17
6.16732 1.04113e+15 6.21577e+17
6.20339 1.03026e+15 5.91085e+17
6.23949 9.772e+14 5.21165e+17
6.27559 8.81096e+14 4.02196e+17
6.31172 7.46473e+14 2.23402e+17
6.34786 5.69988e+14 -2.46922e+16
6.38403 3.02055e+14 -3.52666e+17
6.42021 -4.77656e+13 -7.77757e+17
6.4564 -4.79072e+14 -1.31458e+18
6.49262 -1.01219e+15 -1.96978e+18
6.52885 -1.65332e+15 -2.7997e+18
6.5651 -2.38389e+15 -3.78611e+18
6.60137 -3.17895e+15 -4.89092e+18
6.63766 -4.03785e+15 -6.10965e+18
6.67397 -4.97135e+15 -7.42765e+18
6.71029 -5.91268e+15 -8.78438e+18
6.74664 -6.87403e+15 -1.02238e+19
6.783 -7.89506e+15 -1.18136e+19
6.81938 -8.93536e+15 -1.35087e+19
6.85579 -9.94993e+15 -1.52534e+19
6.89221 -1.09318e+16 -1.7046e+19
6.92865 -1.18742e+16 -1.88196e+19
6.96511 -1.27307e+16 -2.04303e+19
7.00159 -1.34745e+16 -2.1826e+19
7.0381 -1.40795e+16 -2.3065e+19
7.07462 -1.46068e+16 -2.42321e+19
7.11116 -1.50231e+16 -2.53034e+19
7.14772 -1.53129e+16 -2.61828e+19
7.18431 -1.54632e+16 -2.67322e+19
7.22091 -1.54614e+16 -2.69667e+19
7.25754 -1.53097e+16 -2.68232e+19
7.29418 -1.50551e+16 -2.6371e+19
7.33085 -1.47384e+16 -2.56618e+19
7.36754 -1.43222e+16 -2.46757e+19
7.40425 -1.39067e+16 -2.3559e+19
7.44099 -1.35147e+16 -2.23393e+19
7.47774 -1.31994e+16 -2.10674e+19
7.51452 -1.29707e+16 -1.97132e+19
7.55132 -1.28084e+16 -1.83066e+19
7.58814 -1.25464e+16 -1.6811e+19
7.62498 -1.23356e+16 -1.53677e+19
7.66185 -1.22775e+16 -1.39889e+19
7.69874 -1.22822e+16 -1.26831e+19
7.73566 -1.23547e+16 -1.14718e+19
7.77259 -1.24994e+16 -1.0362e+19
7.80955 -1.26533e+16 -9.33647e+18
7.84654 -1.28516e+16 -8.36225e+18
7.88355 -1.29759e+16 -7.40152e+18
7.92058 -1.2925e+16 -6.41016e+18
7.95763 -1.35886e+16 -5.43588e+18
7.99471 -1.46975e+16 -4.15525e+18
8.03182 -6.77297e+15 -2.43839e+18
8.06895 -1.49779e+16 -1.40683e+18
8.1061 -2.62663e+16 1.33603e+18
8.14328 -1.3692e+16 5.11396e+18
8.18049 -9.06025e+15 7.04777e+18
8.21772 -3.73361e+15 1.00536e+19
8.25497 -4.31104e+15 1.00058e+19
8.29226 8.88335e+14 1.44277e+19
8.32956 -3.33955e+15 1.13961e+19
8.3669 -1.90641e+15 1.35727e+19
8.40426 -3.99717e+15 1.49325e+19
8.44165 -3.79555e+15 1.30994e+19
8.47906 -8.56617e+15 9.04574e+18
8.5165 -1.38262e+16 4.90612e+18
8.55397 -3.21065e+16 -8.17138e+17
8.59146 -3.05679e+15 -3.42847e+18
8.62899 3.71454e+16 -8.73604e+17
8.66654 2.88571e+16 3.4909e+18
8.70412 7.66236e+15 1.86217e+18
8.74172 -9.85419e+15 -7.50062e+17
8.77936 -1.61139e+16 -7.62938e+17
8.81702 -7.68864e+15 9.07549e+17
8.85471 -9.80912e+14 1.76946e+18
8.89244 -5.25196e+14 4.28583e+17
8.93019 -5.21573e+15 6.2673e+16
8.96797 -1.37601e+16 -5.63063e+17
9.00578 -2.63675e+16 -1.13819e+18
9.04362 -2.90385e+16 -1.38997e+18
9.08149 -1.58036e+16 -8.0794e+17
9.11939 -7.51302e+15 -3.80734e+17
9.15732 -3.21686e+15 -1.3757e+17
9.19528 -1.73566e+15 -4.74999e+16
9.23327 -1.29654e+15 -1.55355e+15
9.2713 -9.11593e+14 4.45199e+16
9.30935 -6.70978e+14 8.38106e+16
9.34744 -5.16043e+14 1.18305e+17
9.38556 -3.7197e+14 1.52431e+17
9.42371 -2.49883e+14 1.86315e+17
9.46189 -1.06175e+14 2.23071e+17
9.50011 -2.76711e+13 2.57588e+17
9.53836 -5.19583e+13 2.87699e+17
9.57664 -1.04168e+14 3.16689e+17
9.61496 -9.6824e+13 3.44418e+17
9.65331 -8.89578e+13 3.69753e+17
9.69169 -8.92411e+13 3.92234e+17
9.73011 -8.79179e+13 4.1096e+17
9.76856 -8.46129e+13 4.24915e+17
9.80704 -7.78544e+13 4.3482e+17
9.84557 -6.80326e+13 4.40057e+17
9.88412 -5.28597e+13 4.40126e+17
9.92271 -3.21097e+13 4.34251e+17
9.96134 -7.65402e+12 4.22657e+17
10 2.01642e+13 4.04965e+17
10.0387 4.62604e+13 3.8095e+17
10.0774 5.7763e+13 3.49333e+17
10.1162 2.15763e+13 3.03427e+17
10.155 -5.68615e+13 2.45616e+17
10.1939 -2.08706e+14 1.70627e+17
10.2328 -3.1299e+14 1.04896e+17
10.2717 -2.79373e+14 6.79032e+16
10.3106 -7.25628e+13 6.13689e+16
10.3496 1.66393e+14 8.19804e+16
10.3887 4.45804e+13 6.61483e+16
10.4278 -3.38335e+13 5.49034e+16
10.4669 1.77298e+13 3.99826e+16
10.506 1.10589e+14 2.17503e+16
10.5452 2.82688e+14 1.67024e+16
10.5845 2.48237e+14 -9.86602e+15
10.6238 -2.37031e+13 -6.77145e+16
10.6631 -1.10682e+15 -2.51677e+17
10.7024 -3.36637e+15 -6.26898e+17
10.7418 -5.98435e+15 -9.97096e+17
10.7813 -7.07656e+15 -1.14041e+18
10.8208 -3.46186e+15 -5.40619e+17
10.8603 -1.26889e+15 -1.91515e+17
10.8999 -2.26623e+14 -2.47569e+14
10.9395 3.43389e+13 4.53635e+16
10.9792 5.84936e+13 5.85409e+16
11.0189 6.99854e+13 6.20502e+16
11.0586 6.97066e+13 6.52204e+16
11.0984 5.83899e+13 6.02817e+16
11.1383 5.65603e+13 4.90853e+16
11.1781 1.86974e+14 -2.26401e+15
11.2181 5.60847e+14 1.86055e+17
11.2581 6.41261e+15 3.80091e+18
11.2981 3.21699e+15 4.3856e+17
11.3381 2.40796e+16 -1.4724e+18
11.3783 -8.00991e+16 1.29469e+20
11.4184 -1.56911e+17 3.72523e+20
11.4587 3.56949e+17 2.18038e+20
11.4989 -7.45655e+17 1.22931e+20
11.5392 -1.65485e+18 4.70027e+19
11.5796 -7.18394e+16 1.49693e+20
11.62 2.69484e+17 -1.27351e+21
11.6605 -1.25933e+18 -8.43143e+21
11.701 -6.69713e+17 -3.67715e+21
11.7415 -2.41649e+17 -6.09178e+20
11.7822 -1.87646e+17 -3.00596e+20
11.8228 -5.46291e+17 -1.47451e+20
11.8636 -3.15076e+17 -1.37076e+19
11.9043 5.0795e+17 4.81818e+19
11.9452 7.02731e+15 -6.42605e+17
11.986 -7.16077e+15 -1.26874e+18
12.027 -3.78681e+15 -1.64668e+18
12.068 -5.06526e+14 -1.98445e+18
12.109 2.71852e+14 -2.0114e+18
12.1501 -2.62775e+15 -4.00326e+18
12.1913 -1.12853e+16 -9.49066e+18
12.2325 -3.30226e+16 -2.21109e+19
12.2738 -1.02078e+17 -6.7227e+19
12.3151 -2.99043e+17 -2.49443e+20
12.3565 -4.96606e+17 -5.93582e+20
12.3979 -5.95741e+17 -8.70785e+20
12.4394 -9.61498e+17 -1.10272e+21
12.481 -1.54898e+18 -9.638e+20
12.5226 -8.3548e+17 -4.67171e+20
12.5643 -5.90969e+17 -3.43995e+20
12.6061 -6.16567e+17 -2.59933e+20
12.6479 -5.57723e+17 -2.12786e+20
12.6898 -4.92971e+17 -2.21263e+20
12.7317 -7.61454e+17 -4.68193e+20
12.7737 -3.29079e+17 -1.74849e+20
12.8158 3.09317e+18 2.03271e+21
12.8579 1.13291e+19 8.28097e+21
12.9001 2.92145e+19 1.95961e+22
12.9424 3.35135e+19 2.34171e+22
12.9847 1.48637e+19 1.52088e+22
13.0271 5.54938e+18 1.30516e+22
13.0696 1.77475e+16 1.51688e+22
13.1121 -8.68299e+18 2.18197e+22
13.1547 -2.29989e+19 3.14409e+22
13.1974 -3.56671e+19 4.05384e+22
13.2402 -2.86688e+19 4.16517e+22
13.283 7.02945e+18 1.95822e+22
13.3259 2.37161e+18 1.03332e+22
13.3689 5.05583e+18 8.42861e+21
13.4119 7.32078e+18 6.31306e+21
13.455 -1.1876e+19 1.37268e+22
13.4982 -9.47499e+19 6.1006e+22
13.5415 -1.14861e+20 1.16671e+23
13.5848 -1.58538e+20 5.81833e+22
13.6283 -2.68595e+20 -9.43053e+22
13.6718 -4.56313e+20 -3.18081e+23
13.7153 -6.15513e+20 -5.04856e+23
13.759 -2.70658e+20 -3.26054e+23
13.8028 -8.55076e+19 -1.5711e+23
13.8466 -2.40621e+19 -6.23845e+22
13.8905 -1.44132e+19 -3.73321e+22
13.9345 -9.99857e+18 -2.50265e+22
13.9786 1.21786e+19 -1.59071e+22
14.0227 1.4263e+19 -1.0053e+22
14.067 1.76415e+19 -6.12752e+21
14.1113 9.6065e+18 -4.80059e+21
14.1558 -1.05445e+18 -3.16736e+21
14.2003 -5.36625e+18 -4.54698e+21
14.2449 -8.26588e+18 -7.12236e+21
14.2896 -1.5312e+19 -8.90637e+21
14.3344 -3.3558e+19 -1.24432e+22
14.3793 -5.17716e+19 -1.66016e+22
14.4243 -6.25395e+19 -1.86511e+22
14.4693 -3.67991e+19 -1.25198e+22
14.5145 -4.5223e+19 -9.87201e+21
14.5598 -7.88286e+19 -7.81702e+21
14.6052 -1.23473e+20 7.60832e+21
14.6506 -1.65947e+20 3.83071e+22
14.6962 -3.51967e+20 8.44447e+22
14.7419 -3.8365e+20 1.31578e+23
14.7877 5.77016e+19 1.06082e+23
14.8336 -3.33407e+19 4.88568e+22
14.8796 5.28693e+18 -1.25597e+22
14.9257 4.00559e+19 -1.57435e+22
14.9719 3.25633e+19 -1.28934e+22
15.0182 1.10461e+20 -6.41377e+21
15.0647 5.68472e+19 -5.9949e+21
15.1112 5.08513e+19 -3.13733e+21
15.1579 2.68163e+19 -2.9131e+21
15.2047 6.50498e+18 -2.34166e+21
15.2516 2.51033e+18 -1.94598e+21
15.2986 2.01833e+18 -1.7427e+21
15.3458 2.30209e+18 -1.57237e+21
15.393 -2.01438e+18 -1.62178e+21
15.4404 2.60452e+18 -1.18773e+21
15.488 3.16817e+18 -9.55963e+20
15.5356 1.30707e+18 -1.0959e+21
15.5834 1.67749e+18 -1.13619e+21
15.6313 2.54491e+18 -1.22055e+21
15.6794 2.04199e+18 -1.22923e+21
15.7276 1.63471e+18 -1.14251e+21
15.7759 1.27983e+18 -1.06664e+21
15.8243 6.48079e+17 -1.06436e+21
15.873 4.46803e+17 -1.09507e+21
15.9217 4.58412e+17 -1.20304e+21
15.9706 4.01476e+17 -1.38952e+21
16.0197 2.57294e+17 -1.17902e+21
16.0689 4.88853e+17 -4.23514e+18
16.1182 8.85747e+17 1.16472e+21
16.1677 7.67887e+17 3.70369e+20
16.2174 5.14786e+17 -5.22995e+19
16.2672 -2.79393e+17 -1.28428e+20
16.3172 -9.36742e+17 6.78736e+20
16.3674 -1.31255e+18 1.08192e+21
16.4177 -1.79211e+18 1.33221e+21
16.4682 -2.38823e+18 1.62901e+21
16.5189 -2.11958e+18 7.99956e+20
16.5697 -2.3771e+18 2.61202e+20
16.6208 -3.01834e+18 -4.24439e+17
16.672 -9.45503e+17 -1.0902e+21
16.7234 3.09557e+18 -2.97973e+21
16.775 6.08843e+18 -4.46497e+21
16.8268 6.45566e+18 -5.1489e+21
16.8787 2.07458e+18 -4.37233e+21
16.9309 1.47934e+18 -4.85135e+21
16.9833 1.70764e+18 -4.98931e+21
17.0359 1.06255e+18 -4.7277e+21
17.0887 3.73731e+16 -4.60489e+21
17.1418 -8.22504e+17 -4.53445e+21
17.195 -1.49019e+18 -4.55302e+21
17.2485 -2.01143e+18 -4.62844e+21
17.3022 -2.69456e+18 -4.58642e+21
17.3562 -3.27288e+18 -4.52078e+21
17.4104 -3.68258e+18 -4.37322e+21
17.4648 -4.08151e+18 -4.0198e+21
17.5195 -3.75746e+18 -3.72426e+21
17.5744 -3.46907e+18 -2.985e+21
17.6296 -2.97948e+18 -1.79284e+21
17.6851 -2.73212e+18 -1.47428e+21
17.7408 -2.54818e+18 -1.86561e+21
17.7969 -2.14216e+18 -2.34235e+21
17.8532 -1.93478e+18 -2.55526e+21
17.9098 -1.83604e+18 -2.33881e+21
17.9667 -1.52013e+18 -1.48995e+21
18.0239 -1.02247e+18 -4.17501e+20
18.0815 -9.81274e+17 2.44087e+20
18.1393 -9.38048e+17 1.04154e+20
18.1975 2.02012e+17 4.46814e+20
18.256 5.22693e+17 -2.37175e+20
18.3149 1.8136e+18 -1.045e+21
18.3742 2.21491e+18 -1.55519e+21
18.4338 1.39806e+18 -3.19086e+21
18.4938 1.74879e+18 -4.70934e+21
18.5542 2.5369e+18 -1.09825e+22
18.615 -7.66917e+17 -2.11088e+22
18.6762 -1.73258e+18 -2.44879e+22
18.7379 -3.98122e+18 -2.37985e+22
18.8 -1.84493e+18 -1.7095e+22
18.8625 -4.64911e+17 -1.0737e+22
18.9255 2.03312e+17 -6.40896e+21
18.9891 9.62158e+17 -3.74745e+21
19.0531 8.3846e+17 -2.7543e+21
19.1177 9.49206e+17 -2.06321e+21
19.1828 1.53579e+18 -2.17619e+21
19.2484 5.43518e+18 -1.60415e+21
19.3147 1.69469e+19 -1.0223e+20
19.3816 -1.61089e+20 -7.01578e+22
19.4491 -5.44079e+20 -1.02741e+23
19.5173 2.29406e+20 6.89745e+23
19.5862 3.97101e+20 1.53293e+24
19.6558 4.15332e+20 1.44578e+24
19.7262 4.38477e+20 7.5337e+23
19.7974 2.6701e+20 2.79817e+23
19.8694 -2.80692e+21 -2.45635e+24
19.9423 -1.39079e+22 -9.82613e+24
20.0162 -5.40626e+21 -1.7661e+24
20.091 -2.79113e+20 8.59742e+23
20.1669 -4.76335e+21 -5.81636e+24
20.244 -1.0202e+21 -3.12278e+24
20.3222 -1.17021e+20 -9.45436e+23
20.4016 -3.64266e+19 -4.08211e+23
20.4825 -1.28247e+18 -2.04648e+23
20.5648 -2.79003e+18 -3.50824e+22
20.6487 1.12342e+19 6.58977e+22
20.7344 -2.1395e+20 2.44605e+23
20.8219 -2.68213e+21 1.70674e+24
20.9115 1.4025e+21 4.2613e+24
21.0034 7.77271e+21 6.35371e+24
21.0979 -1.71481e+22 1.92806e+25
21.1952 -5.03541e+22 5.62032e+25
21.2959 1.2124e+23 1.19821e+25
21.4004 3.22802e+23 -1.29515e+26
21.5093 2.71905e+22 2.20548e+25
21.6237 1.41012e+22 2.25536e+24
21.7448 1.03926e+21 -1.448e+24
21.8747 -2.11562e+21 1.08004e+24
22.0165 -7.3492e+20 4.93853e+23
22.1768 4.20278e+19 6.96855e+23
22.3723 1.06435e+21 1.59775e+24


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1Classic/vCLADiaP_FRG_K.txt <==
-22.3723 4.2552e+24 1.58736e+24
-22.1768 1.37947e+24 6.92682e+23
-22.0165 2.1482e+24 4.93354e+23
-21.8747 5.45042e+24 1.08235e+24
-21.7448 1.3764e+25 -1.41408e+24
-21.6237 1.69568e+25 2.28453e+24
-21.5093 1.59257e+25 2.19056e+25
-21.4004 -7.7145e+24 -1.28638e+26
-21.2959 5.50953e+23 1.18413e+25
-21.1952 2.28846e+25 5.57701e+25
-21.0979 2.59885e+25 1.91154e+25
-21.0034 1.89189e+25 6.30686e+24
-20.9115 6.16708e+24 4.34715e+24
-20.8219 2.30615e+24 1.72578e+24
-20.7344 3.36278e+23 2.42204e+23
-20.6487 2.91663e+23 6.51422e+22
-20.5648 9.04622e+23 -3.49301e+22
-20.4825 1.36555e+24 -2.0242e+23
-20.4016 2.00673e+24 -4.03733e+23
-20.3222 4.29741e+24 -9.35017e+23
-20.244 7.17645e+24 -3.07956e+24
-20.1669 6.19766e+24 -5.75066e+24
-20.091 1.15375e+24 8.4586e+23
-20.0162 5.44006e+24 -1.75065e+24
-19.9423 8.64385e+24 -9.70212e+24
-19.8694 4.45213e+24 -2.42359e+24
-19.7974 3.47829e+24 2.76395e+23
-19.7262 3.76372e+24 7.42732e+23
-19.6558 3.60727e+24 1.42583e+24
-19.5862 2.83971e+24 1.51141e+24
-19.5173 1.19975e+24 6.80143e+23
-19.4491 -6.87585e+22 -1.00469e+23
-19.3816 -8.19354e+22 -6.88997e+22
-19.3147 1.04308e+22 -1.19977e+20
-19.2484 5.02285e+21 -1.5889e+21
-19.1828 2.01011e+21 -2.14328e+21
-19.1177 4.45949e+21 -2.02986e+21
-19.0531 8.72027e+21 -2.70769e+21
-18.9891 1.40668e+22 -3.68193e+21
-18.9255 2.06359e+22 -6.2953e+21
-18.8625 2.78883e+22 -1.05452e+22
-18.8 3.52952e+22 -1.67864e+22
-18.7379 3.94603e+22 -2.33623e+22
-18.6762 3.82528e+22 -2.40298e+22
-18.615 3.30446e+22 -2.07069e+22
-18.5542 2.49162e+22 -1.0768e+22
-18.4938 2.27354e+22 -4.61535e+21
-18.4338 2.33283e+22 -3.12661e+21
-18.3742 2.44988e+22 -1.52662e+21
-18.3149 2.45665e+22 -1.02132e+21
-18.256 2.33143e+22 -2.30867e+20
-18.1975 2.11671e+22 4.38503e+20
-18.1393 1.85263e+22 1.01857e+20
-18.0815 1.64754e+22 2.37662e+20
-18.0239 1.47753e+22 -4.1149e+20
-17.9667 1.34359e+22 -1.46226e+21
-17.9098 1.26456e+22 -2.29353e+21
-17.8532 1.24117e+22 -2.50568e+21
-17.7969 1.25952e+22 -2.29809e+21
-17.7408 1.30255e+22 -1.83275e+21
-17.6851 1.34498e+22 -1.45085e+21
-17.6296 1.45529e+22 -1.76201e+21
-17.5744 1.6968e+22 -2.92506e+21
-17.5195 1.85304e+22 -3.64459e+21
-17.4648 1.91269e+22 -3.93068e+21
-17.4104 1.90088e+22 -4.2732e+21
-17.3562 1.86347e+22 -4.41466e+21
-17.3022 1.80653e+22 -4.47607e+21
-17.2485 1.73281e+22 -4.51405e+21
-17.195 1.66184e+22 -4.4373e+21
-17.1418 1.59933e+22 -4.4156e+21
-17.0887 1.54591e+22 -4.48053e+21
-17.0359 1.49901e+22 -4.59636e+21
-16.9833 1.43771e+22 -4.84738e+21
-16.9309 1.32891e+22 -4.71022e+21
-16.8787 1.18076e+22 -4.24146e+21
-16.8268 1.10014e+22 -4.99316e+21
-16.775 9.55228e+21 -4.32881e+21
-16.7234 7.94344e+21 -2.88874e+21
-16.672 6.40596e+21 -1.05743e+21
-16.6208 5.61495e+21 -1.49481e+17
-16.5697 5.02718e+21 2.55045e+20
-16.5189 4.0558e+21 7.77297e+20
-16.4682 3.47358e+21 1.5798e+21
-16.4177 3.23911e+21 1.29161e+21
-16.3674 2.7915e+21 1.04833e+21
-16.3172 2.52274e+21 6.57338e+20
-16.2672 2.20417e+21 -1.24283e+20
-16.2174 1.59223e+21 -5.15716e+19
-16.1677 1.05483e+21 3.56105e+20
-16.1182 1.10967e+21 1.12278e+21
-16.0689 1.76677e+21 -5.1835e+18
-16.0197 2.14178e+21 -1.13757e+21
-15.9706 1.95098e+21 -1.3396e+21
-15.9217 1.7475e+21 -1.15909e+21
-15.873 1.52183e+21 -1.05441e+21
-15.8243 1.70902e+21 -1.02422e+21
-15.7759 1.99298e+21 -1.02577e+21
-15.7276 2.29693e+21 -1.09802e+21
-15.6794 2.651e+21 -1.18074e+21
-15.6313 2.98748e+21 -1.17183e+21
-15.5834 3.23113e+21 -1.08828e+21
-15.5356 3.53826e+21 -1.0477e+21
-15.488 4.13844e+21 -9.13582e+20
-15.4404 4.42074e+21 -1.13321e+21
-15.393 4.91019e+21 -1.54586e+21
-15.3458 5.65357e+21 -1.49906e+21
-15.2986 6.25883e+21 -1.66102e+21
-15.2516 6.98481e+21 -1.85256e+21
-15.2047 8.06529e+21 -2.22429e+21
-15.1579 8.60318e+21 -2.76277e+21
-15.1112 8.23727e+21 -2.98737e+21
-15.0647 1.04667e+22 -5.70386e+21
-15.0182 1.16523e+22 -6.09256e+21
-14.9719 9.7954e+21 -1.2296e+22
-14.9257 2.35007e+22 -1.49791e+22
-14.8796 4.56159e+22 -1.18749e+22
-14.8336 1.15765e+23 4.68463e+22
-14.7877 1.5307e+23 1.01499e+23
-14.7419 1.88794e+23 1.25316e+23
-14.6962 1.28168e+23 8.04506e+22
-14.6506 9.80185e+22 3.6478e+22
-14.6052 7.11685e+22 7.25941e+21
-14.5598 4.65833e+22 -7.42307e+21
-14.5145 3.28323e+22 -9.37867e+21
-14.4693 2.35608e+22 -1.19047e+22
-14.4243 2.1334e+22 -1.77223e+22
-14.3793 1.64233e+22 -1.57657e+22
-14.3344 1.59587e+22 -1.18237e+22
-14.2896 1.57709e+22 -8.47168e+21
-14.2449 1.71625e+22 -6.77841e+21
-14.2003 2.27515e+22 -4.34304e+21
-14.1558 3.68891e+22 -3.04274e+21
-14.1113 5.67535e+22 -4.59181e+21
-14.067 6.42143e+22 -5.83841e+21
-14.0227 6.95267e+22 -9.53073e+21
-13.9786 7.5115e+22 -1.50303e+22
-13.9345 1.01163e+23 -2.35958e+22
-13.8905 1.56854e+23 -3.51607e+22
-13.8466 2.28407e+23 -5.86891e+22
-13.8028 3.25001e+23 -1.47639e+23
-13.759 4.03417e+23 -3.06139e+23
-13.7153 3.55574e+23 -4.73617e+23
-13.6718 1.70737e+23 -2.98183e+23
-13.6283 -7.71536e+21 -8.8458e+22
-13.5848 -2.65183e+22 5.42365e+22
-13.5415 -1.01924e+22 1.08937e+23
-13.4982 4.64433e+22 5.69414e+22
-13.455 1.08579e+23 1.27829e+22
-13.4119 1.1887e+23 5.88204e+21
-13.3689 1.1645e+23 7.85972e+21
-13.3259 1.06874e+23 9.62547e+21
-13.283 9.26537e+22 1.82436e+22
-13.2402 7.18094e+22 3.88269e+22
-13.1974 5.79363e+22 3.77702e+22
-13.1547 4.44007e+22 2.92672e+22
-13.1121 2.98769e+22 2.02913e+22
-13.0696 1.33923e+22 1.40907e+22
-13.0271 9.16174e+20 1.21151e+22
-12.9847 -9.44561e+21 1.41012e+22
-12.9424 -1.47629e+22 2.16731e+22
-12.9001 -1.06753e+22 1.81146e+22
-12.8579 -3.18755e+21 7.64634e+21
-12.8158 -8.35602e+20 1.87588e+21
-12.7737 -2.509e+20 -1.60105e+20
-12.7317 -1.05099e+21 -4.29185e+20
-12.6898 -3.34842e+21 -1.98254e+20
-12.6479 -3.80548e+21 -1.89953e+20
-12.6061 -3.80683e+21 -2.33313e+20
-12.5643 -3.52465e+21 -3.10532e+20
-12.5226 -3.15979e+21 -4.23733e+20
-12.481 -2.31219e+21 -8.80445e+20
-12.4394 -1.46554e+21 -1.00904e+21
-12.3979 -1.11217e+21 -7.96427e+20
-12.3565 -8.12226e+20 -5.42135e+20
-12.3151 -3.92364e+20 -2.27346e+20
-12.2738 -1.24992e+20 -6.10982e+19
-12.2325 -3.62828e+19 -2.00533e+19
-12.1913 -3.41754e+18 -8.60218e+18
-12.1501 9.53006e+18 -3.6287e+18
-12.109 1.27877e+19 -1.82478e+18
-12.068 1.15084e+19 -1.79915e+18
-12.027 7.98993e+18 -1.48766e+18
-11.986 9.8682e+18 -1.14312e+18
-11.9452 1.81414e+19 -4.64504e+17
-11.9043 6.45012e+19 4.41733e+19
-11.8636 3.75089e+20 -1.2874e+19
-11.8228 4.80422e+20 -1.3342e+20
-11.7822 7.10569e+20 -2.70905e+20
-11.7415 1.89009e+21 -5.48236e+20
-11.701 3.10921e+21 -3.30332e+21
-11.6605 -1.4558e+21 -7.56294e+21
-11.62 -8.43144e+20 -1.14099e+21
-11.5796 8.68011e+19 1.33813e+20
-11.5392 5.72484e+20 4.19183e+19
-11.4989 4.53119e+20 1.10064e+20
-11.4587 2.92327e+20 1.9486e+20
-11.4184 2.59939e+19 3.32568e+20
-11.3783 6.60077e+19 1.15542e+20
-11.3381 1.88221e+19 -1.2833e+18
-11.2981 5.15741e+18 3.87647e+17
-11.2581 1.76935e+18 3.36984e+18
-11.2181 2.14027e+17 1.64673e+17
-11.1781 -8.3923e+16 -1.9434e+15
-11.1383 -1.32143e+17 4.34813e+16
-11.0984 -1.68723e+17 5.33757e+16
-11.0586 -1.8761e+17 5.7713e+16
-11.0189 -1.9241e+17 5.48521e+16
-10.9792 -1.76397e+17 5.15973e+16
-10.9395 -1.36347e+17 3.97665e+16
-10.8999 -4.40796e+16 -7.5582e+14
-10.8603 1.66768e+17 -1.69335e+17
-10.8208 4.39513e+17 -4.75896e+17
-10.7813 6.49121e+17 -1.0001e+18
-10.7418 4.93486e+17 -8.72329e+17
-10.7024 2.33822e+17 -5.46783e+17
-10.6631 6.97657e+16 -2.18563e+17
-10.6238 -5.60391e+16 -5.77627e+16
-10.5845 -1.29511e+17 -7.26475e+15
-10.5452 -1.67993e+17 1.56966e+16
-10.506 -2.14747e+17 2.03146e+16
-10.4669 -3.01498e+17 3.74389e+16
-10.4278 -3.6821e+17 5.0181e+16
-10.3887 -4.51723e+17 5.84752e+16
-10.3496 -5.60624e+17 7.1884e+16
-10.3106 -7.01869e+17 5.43526e+16
-10.2717 -8.0261e+17 5.984e+16
-10.2328 -8.78528e+17 9.12211e+16
-10.1939 -9.38375e+17 1.46985e+17
-10.155 -9.90435e+17 2.1046e+17
-10.1162 -1.05645e+18 2.59177e+17
-10.0774 -1.12478e+18 2.97655e+17
-10.0387 -1.19691e+18 3.23911e+17
-10 -1.2637e+18 3.4365e+17
-9.96134 -1.31862e+18 3.57981e+17
-9.92271 -1.35717e+18 3.67118e+17
-9.88412 -1.37892e+18 3.71404e+17
-9.84557 -1.38195e+18 3.7068e+17
-9.80704 -1.3686e+18 3.65622e+17
-9.76856 -1.34119e+18 3.56662e+17
-9.73011 -1.30086e+18 3.44334e+17
-9.69169 -1.24478e+18 3.28053e+17
-9.65331 -1.17713e+18 3.08689e+17
-9.61496 -1.09903e+18 2.86978e+17
-9.57664 -1.00942e+18 2.63313e+17
-9.53836 -9.11907e+17 2.38716e+17
-9.50011 -8.02954e+17 2.13129e+17
-9.46189 -6.79554e+17 1.83632e+17
-9.42371 -5.62834e+17 1.52394e+17
-9.38556 -4.65003e+17 1.23915e+17
-9.34744 -3.68993e+17 9.53293e+16
-9.30935 -2.71471e+17 6.65165e+16
-9.2713 -1.51688e+17 3.34962e+16
-9.23327 6.18686e+15 -5.79828e+15
-9.19528 1.85934e+17 -4.5361e+16
-9.15732 3.79942e+17 -1.21561e+17
-9.11939 5.97239e+17 -3.23634e+17
-9.08149 8.68085e+17 -6.74906e+17
-9.04362 1.01211e+18 -1.14739e+18
-9.00578 7.04198e+17 -9.36446e+17
-8.96797 5.14091e+17 -4.62189e+17
-8.93019 -5.9957e+16 4.64662e+16
-8.89244 1.22174e+17 3.41463e+17
-8.85471 -1.52538e+17 1.41598e+18
-8.81702 6.37725e+17 7.23099e+17
-8.77936 4.02056e+17 -6.05292e+17
-8.74172 -2.65673e+18 -5.82332e+17
-8.70412 1.01876e+18 1.47059e+18
-8.66654 -5.44861e+18 2.75373e+18
-8.62899 -5.9525e+18 -6.89732e+17
-8.59146 1.45155e+19 -2.7055e+18
-8.55397 1.73177e+19 -6.57147e+17
-8.5165 1.67811e+19 3.83652e+18
-8.47906 5.62674e+18 7.08262e+18
-8.44165 7.77893e+18 1.02449e+19
-8.40426 -2.72556e+18 1.16583e+19
-8.3669 -3.90663e+18 1.05685e+19
-8.32956 -4.26799e+18 8.84889e+18
-8.29226 -1.69909e+18 1.11771e+19
-8.25497 3.36384e+18 7.72105e+18
-8.21772 5.10505e+18 7.73499e+18
-8.18049 8.0769e+18 5.39448e+18
-8.14328 9.29637e+18 3.89329e+18
-8.1061 7.73905e+18 1.00663e+18
-8.06895 1.46491e+19 -1.12211e+18
-8.03182 1.55846e+19 -1.91252e+18
-7.99471 1.46365e+19 -3.2025e+18
-7.95763 1.70282e+19 -4.16622e+18
-7.92058 1.89128e+19 -4.89244e+18
-7.88355 2.07935e+19 -5.62797e+18
-7.84654 2.30866e+19 -6.33668e+18
-7.80955 2.55662e+19 -7.05148e+18
-7.77259 2.81543e+19 -7.80077e+18
-7.73566 3.10291e+19 -8.60864e+18
-7.69874 3.42229e+19 -9.4877e+18
-7.66185 3.76295e+19 -1.0432e+19
-7.62498 4.12281e+19 -1.14248e+19
-7.58814 4.50238e+19 -1.24597e+19
-7.55132 4.89745e+19 -1.35272e+19
-7.51452 5.26901e+19 -1.45227e+19
-7.47774 5.62661e+19 -1.54738e+19
-7.44099 5.96165e+19 -1.63589e+19
-7.40425 6.28385e+19 -1.72004e+19
-7.36754 6.58037e+19 -1.79616e+19
-7.33085 6.84307e+19 -1.8623e+19
-7.29418 7.03061e+19 -1.90797e+19
-7.25754 7.15834e+19 -1.93478e+19
-7.22091 7.21234e+19 -1.93917e+19
-7.18431 7.16877e+19 -1.91639e+19
-7.14772 7.03254e+19 -1.87118e+19
-7.11116 6.78623e+19 -1.80268e+19
-7.07462 6.48448e+19 -1.72093e+19
-7.0381 6.16906e+19 -1.63283e+19
-7.00159 5.84923e+19 -1.54016e+19
-6.96511 5.50044e+19 -1.437e+19
-6.92865 5.08176e+19 -1.31938e+19
-6.89221 4.61175e+19 -1.19111e+19
-6.85579 4.13948e+19 -1.06233e+19
-6.81938 3.67706e+19 -9.37668e+18
-6.783 3.2268e+19 -8.17234e+18
-6.74664 2.80493e+19 -7.04833e+18
-6.71029 2.42395e+19 -6.03497e+18
-6.67397 2.06091e+19 -5.08498e+18
-6.63766 1.7027e+19 -4.16781e+18
-6.60137 1.37296e+19 -3.32443e+18
-6.5651 1.07309e+19 -2.56409e+18
-6.52885 8.04127e+18 -1.88897e+18
-6.49262 5.77463e+18 -1.32386e+18
-6.4564 3.98346e+18 -8.79871e+17
-6.42021 2.52056e+18 -5.18141e+17
-6.38403 1.35008e+18 -2.33402e+17
-6.34786 4.30181e+17 -1.51835e+16
-6.31172 -2.4413e+17 1.486e+17
-6.27559 -7.56208e+17 2.65566e+17
-6.23949 -1.11599e+18 3.42448e+17
-6.20339 -1.34146e+18 3.86706e+17
-6.16732 -1.45673e+18 4.04955e+17
-6.13126 -1.47681e+18 4.02205e+17
-6.09522 -1.4402e+18 3.8764e+17
-6.05919 -1.36035e+18 3.76846e+17
-6.02319 -1.26725e+18 3.36763e+17
-5.9872 -1.19273e+18 2.49215e+17
-5.95122 -1.0936e+18 2.27686e+17
-5.91526 -9.61986e+17 2.41136e+17
-5.87932 -8.30605e+17 2.26304e+17
-5.84339 -7.08882e+17 1.96139e+17
-5.80748 -6.02203e+17 1.51129e+17
-5.77158 -5.17124e+17 1.15524e+17
-5.7357 -4.07555e+17 8.82133e+16
-5.69984 -3.05581e+17 7.03695e+16
-5.66399 -2.39672e+17 5.61167e+16
-5.62815 -1.89368e+17 4.37029e+16
-5.59233 -1.4848e+17 3.36328e+16
-5.55653 -1.137e+17 2.51695e+16
-5.52074 -8.56045e+16 1.83795e+16
-5.48497 -6.32615e+16 1.30262e+16
-5.4492 -4.62944e+16 8.97242e+15
-5.41346 -3.36442e+16 5.86181e+15
-5.37773 -2.38113e+16 3.26501e+15
-5.34201 -1.67548e+16 1.86315e+15
-5.30631 -1.15529e+16 1.10044e+15
-5.27062 -7.87068e+15 7.40535e+14
-5.23494 -4.94621e+15 6.09834e+14
-5.19928 -2.9043e+15 5.06049e+14
-5.16363 -1.74301e+15 3.0633e+14
-5.128 -1.05457e+15 1.7894e+14
-5.09237 -6.21627e+14 1.13016e+14
-5.05677 -3.73516e+14 6.76336e+13
-5.02117 -2.13433e+14 4.38715e+13
-4.98559 -1.18637e+14 2.87256e+13
-4.95002 -6.00679e+13 1.81607e+13
-4.91446 -2.70861e+13 9.69424e+12
-4.87892 -8.59079e+12 2.99067e+12
-4.84339 5.713e+11 -8.61902e+10
-4.80787 2.23315e+12 -1.88197e+12
-4.77237 -2.61471e+12 -4.35273e+12
-4.73687 -1.85456e+13 -6.62684e+12
-4.70139 -5.47793e+13 -4.49118e+12
-4.66592 -1.19949e+14 8.21447e+12
-4.63046 -1.57821e+14 1.78513e+13
-4.59502 -1.75609e+14 2.80082e+13
-4.55958 -1.94177e+14 4.06735e+13
-4.52416 -2.17155e+14 5.33241e+13
-4.48875 -2.898e+14 6.96917e+13
-4.45335 -4.44492e+14 1.00967e+14
-4.41797 -6.63887e+14 1.36915e+14
-4.38259 -9.16262e+14 2.32224e+14
-4.34722 -1.28138e+15 5.2791e+14
-4.31187 -1.64378e+15 9.71807e+14
-4.27653 -1.70873e+15 1.78781e+15
-4.24119 -1.42491e+15 2.04475e+15
-4.20587 -7.33265e+14 1.28887e+15
-4.17056 -2.27087e+14 5.40748e+14
-4.13526 -8.18741e+13 1.55934e+14
-4.09997 -3.4964e+13 -7.92846e+12
-4.06469 -7.88564e+13 -4.31972e+13
-4.02942 -2.67217e+14 -3.76724e+13
-3.99416 -3.97909e+14 -2.37423e+13
-3.95891 -4.1629e+14 -2.00319e+13
-3.92367 -4.13438e+14 -2.43595e+13
-3.88844 -3.83257e+14 -3.77477e+13
-3.85322 -3.50252e+14 -4.76233e+13
-3.81801 -2.98428e+14 -7.85649e+13
-3.7828 -2.23409e+14 -1.31315e+14
-3.74761 -1.76496e+14 -1.27434e+14
-3.71243 -1.43068e+14 -1.00972e+14
-3.67726 -1.08979e+14 -6.85576e+13
-3.64209 -6.07553e+13 -3.12874e+13
-3.60694 -2.35013e+13 -6.53163e+12
-3.57179 -1.17147e+13 -2.16168e+12
-3.53665 -3.92555e+12 -2.31289e+12
-3.50152 2.13203e+12 -4.50208e+12
-3.4664 8.48018e+12 -7.85677e+12
-3.43129 1.54868e+13 -9.59528e+12
-3.39619 2.06826e+13 -1.25855e+13
-3.36109 2.57064e+13 -1.43575e+13
-3.32601 2.82241e+13 -1.41401e+13
-3.29093 3.37334e+13 -1.11093e+13
-3.25586 3.51279e+13 -1.41562e+13
-3.2208 4.02336e+13 -1.44814e+13
-3.18574 4.17985e+13 -1.16347e+13
-3.1507 4.32034e+13 -1.31512e+13
-3.11566 4.4572e+13 -1.15537e+13
-3.08063 4.82462e+13 -1.23066e+13
-3.0456 5.20411e+13 -1.31535e+13
-3.01059 5.86913e+13 -1.47701e+13
-2.97558 6.49284e+13 -1.60477e+13
-2.94058 7.33929e+13 -1.77994e+13
-2.90558 8.08005e+13 -1.98746e+13
-2.87059 9.06009e+13 -2.25542e+13
-2.83561 9.83083e+13 -2.4912e+13
-2.80064 1.07671e+14 -2.71048e+13
-2.76567 1.15091e+14 -2.88205e+13
-2.73071 1.21961e+14 -3.28427e+13
-2.69576 1.28283e+14 -3.40801e+13
-2.66081 1.41172e+14 -3.13785e+13
-2.62587 1.47888e+14 -3.17456e+13
-2.59094 1.48027e+14 -4.24935e+13
-2.55601 1.55707e+14 -4.84385e+13
-2.52109 1.50834e+14 -4.3978e+13
-2.48617 1.38225e+14 -3.99139e+13
-2.45126 1.37084e+14 -4.2039e+13
-2.41636 1.0921e+14 -2.87897e+13
-2.38146 6.82169e+13 -1.67569e+13
-2.34657 1.13086e+14 -2.83213e+13
-2.31168 1.15567e+14 -2.87537e+13
-2.2768 1.10711e+14 -2.87128e+13
-2.24192 1.00979e+14 -2.7737e+13
-2.20705 9.12816e+13 -2.57032e+13
-2.17219 7.96573e+13 -2.28906e+13
-2.13733 7.04533e+13 -2.01035e+13
-2.10247 6.04657e+13 -1.75649e+13
-2.06762 5.39664e+13 -1.46379e+13
-2.03278 4.31549e+13 -1.12167e+13
-1.99794 3.95626e+13 -6.63313e+12
-1.9631 2.96675e+13 -3.92158e+12
-1.92827 2.73368e+13 1.0445e+12
-1.89345 2.46559e+13 3.83614e+12
-1.85862 2.26054e+13 5.29021e+12
-1.82381 2.35715e+13 6.33333e+12
-1.78899 2.25969e+13 6.67718e+12
-1.75419 1.99787e+13 6.23432e+12
-1.71938 1.69244e+13 5.22233e+12
-1.68458 1.65655e+13 1.4675e+12
-1.64979 1.62669e+13 -6.04403e+11
-1.61499 1.59361e+13 -4.39293e+12
-1.58021 1.85255e+13 -4.1649e+12
-1.54542 2.36916e+13 -8.01551e+12
-1.51064 2.82161e+13 -7.95318e+12
-1.47586 3.4184e+13 -1.15112e+13
-1.44109 4.12657e+13 -1.17842e+13
-1.40632 4.31505e+13 -1.39572e+13
-1.37155 4.93605e+13 -1.27252e+13
-1.33679 5.00047e+13 -1.19842e+13
-1.30203 5.08594e+13 -7.83374e+12
-1.26727 5.52133e+13 -6.52973e+12
-1.23251 5.15731e+13 -4.91849e+12
-1.19776 5.54713e+13 -4.42301e+11
-1.16301 4.86919e+13 -7.57925e+11
-1.12827 4.76407e+13 1.03088e+11
-1.09352 4.29279e+13 -1.02821e+12
-1.05878 4.8612e+13 -1.82612e+12
-1.02405 4.57595e+13 -2.93671e+12
-0.989309 5.12712e+13 -4.60371e+12
-0.954576 4.98254e+13 -6.70602e+12
-0.919844 5.5509e+13 -8.89367e+12
-0.885115 5.27105e+13 -1.01547e+13
-0.850388 5.42749e+13 -1.02884e+13
-0.815663 4.36743e+13 -6.54598e+12
-0.78094 4.76878e+13 -1.41355e+13
-0.746219 4.72826e+13 4.34267e+12
-0.711499 3.09989e+13 8.05851e+11
-0.676781 2.90191e+13 -3.58806e+12
-0.642065 5.44119e+13 -1.39246e+13
-0.60735 4.23087e+13 -1.04163e+13
-0.572637 3.09792e+13 -7.98332e+12
-0.537925 2.08444e+13 -4.113e+12
-0.503214 1.74315e+13 -2.37198e+12
-0.468504 1.56713e+13 -1.55465e+12
-0.433796 1.54268e+13 -7.27348e+11
-0.399089 1.41305e+13 -5.10679e+11
-0.364382 1.54272e+13 3.45037e+11
-0.329676 1.50997e+13 -2.8627e+11
-0.294972 1.87532e+13 4.27775e+11
-0.260267 1.72888e+13 -6.17941e+11
-0.225564 1.99619e+13 -1.01801e+12
-0.190861 1.73139e+13 -1.60502e+12
-0.156158 2.11601e+13 -8.17587e+11
-0.121456 1.94195e+13 3.22712e+12
-0.0867541 5.39253e+12 4.86607e+12
-0.0520524 6.50847e+12 4.19362e+12
-0.0173508 2.38982e+13 2.00555e+12
0.0173508 2.39014e+13 -1.95762e+12
0.0520524 6.50931e+12 -4.19663e+12
0.0867541 5.40002e+12 -4.87372e+12
0.121456 1.94187e+13 -3.22336e+12
0.156158 2.11596e+13 8.29541e+11
0.190861 1.73143e+13 1.60867e+12
0.225564 1.99642e+13 1.01952e+12
0.260267 1.72921e+13 6.20698e+11
0.294972 1.87589e+13 -4.26086e+11
0.329676 1.5106e+13 2.88459e+11
0.364382 1.54333e+13 -3.40074e+11
0.399089 1.41356e+13 5.14722e+11
0.433796 1.5431e+13 7.31308e+11
0.468504 1.56749e+13 1.55909e+12
0.503214 1.74319e+13 2.37315e+12
0.537925 2.08461e+13 4.11514e+12
0.572637 3.09798e+13 7.98013e+12
0.60735 4.23175e+13 1.04e+13
0.642065 5.44086e+13 1.38982e+13
0.676781 2.90109e+13 3.57718e+12
0.711499 3.09915e+13 -8.25379e+11
0.746219 4.72797e+13 -4.35202e+12
0.78094 4.76743e+13 1.41401e+13
0.815663 4.36791e+13 6.48296e+12
0.850388 5.42635e+13 1.02188e+13
0.885115 5.26714e+13 1.01493e+13
0.919844 5.54796e+13 8.91834e+12
0.954576 4.98074e+13 6.72303e+12
0.989309 5.12599e+13 4.60642e+12
1.02405 4.5759e+13 2.91698e+12
1.05878 4.86292e+13 1.79008e+12
1.09352 4.29406e+13 1.00156e+12
1.12827 4.76592e+13 -1.32612e+11
1.16301 4.87051e+13 7.2758e+11
1.19776 5.54881e+13 4.11165e+11
1.23251 5.15735e+13 4.89676e+12
1.26727 5.52109e+13 6.50604e+12
1.30203 5.0839e+13 7.80404e+12
1.33679 4.99805e+13 1.19407e+13
1.37155 4.93246e+13 1.26544e+13
1.40632 4.31142e+13 1.3872e+13
1.44109 4.12318e+13 1.16794e+13
1.47586 3.41597e+13 1.13903e+13
1.51064 2.82049e+13 7.81349e+12
1.54542 2.36902e+13 7.83902e+12
1.58021 1.85349e+13 4.0204e+12
1.61499 1.59631e+13 4.21791e+12
1.64979 1.63089e+13 3.36712e+11
1.68458 1.66223e+13 -1.79004e+12
1.71938 1.70085e+13 -5.61163e+12
1.75419 2.0095e+13 -6.71848e+12
1.78899 2.27354e+13 -7.28291e+12
1.82381 2.37531e+13 -7.09116e+12
1.85862 2.28388e+13 -6.20303e+12
1.89345 2.49308e+13 -4.92218e+12
1.92827 2.76516e+13 -2.31831e+12
1.9631 3.00334e+13 2.43313e+12
1.99794 3.99802e+13 4.91627e+12
2.03278 4.36317e+13 9.26766e+12
2.06762 5.45091e+13 1.24462e+13
2.10247 6.10828e+13 1.51032e+13
2.13733 7.1151e+13 1.73593e+13
2.17219 8.04362e+13 1.98531e+13
2.20705 9.21421e+13 2.23745e+13
2.24192 1.01925e+14 2.41127e+13
2.2768 1.11737e+14 2.48411e+13
2.31168 1.16669e+14 2.47102e+13
2.34657 1.14241e+14 2.434e+13
2.38146 6.9042e+13 1.38454e+13
2.41636 1.10289e+14 2.48258e+13
2.45126 1.38365e+14 3.7259e+13
2.48617 1.39568e+14 3.48957e+13
2.52109 1.52192e+14 3.88939e+13
2.55601 1.57051e+14 4.33852e+13
2.59094 1.49368e+14 3.75082e+13
2.62587 1.49204e+14 2.68567e+13
2.66081 1.4245e+14 2.66563e+13
2.69576 1.29511e+14 2.95755e+13
2.73071 1.23131e+14 2.8573e+13
2.76567 1.16196e+14 2.47972e+13
2.80064 1.08706e+14 2.33344e+13
2.83561 9.92694e+13 2.14113e+13
2.87059 9.14845e+13 1.93323e+13
2.90558 8.16042e+13 1.69461e+13
2.94058 7.41186e+13 1.51551e+13
2.97558 6.55788e+13 1.3673e+13
3.01059 5.92705e+13 1.26526e+13
3.0456 5.25526e+13 1.12773e+13
3.08063 4.86954e+13 1.06513e+13
3.11566 4.49616e+13 1.00989e+13
3.1507 4.35399e+13 1.18816e+13
3.18574 4.20763e+13 1.05396e+13
3.2208 4.04574e+13 1.35595e+13
3.25586 3.53227e+13 1.33911e+13
3.29093 3.3887e+13 1.04792e+13
3.32601 2.83375e+13 1.3637e+13
3.36109 2.57948e+13 1.39468e+13
3.39619 2.0756e+13 1.22305e+13
3.43129 1.5545e+13 9.27369e+12
3.4664 8.52605e+12 7.56477e+12
3.50152 2.17261e+12 4.23404e+12
3.53665 -3.8802e+12 2.06368e+12
3.57179 -1.16555e+13 1.9319e+12
3.60694 -2.3416e+13 6.3019e+12
3.64209 -6.06172e+13 3.10218e+13
3.67726 -1.08787e+14 6.81908e+13
3.71243 -1.42833e+14 1.00496e+14
3.74761 -1.762e+14 1.26937e+14
3.7828 -2.23008e+14 1.31083e+14
3.81801 -2.98038e+14 7.8966e+13
3.85322 -3.49998e+14 4.83544e+13
3.88844 -3.83022e+14 3.85636e+13
3.92367 -4.13176e+14 2.52283e+13
3.95891 -4.16043e+14 2.09408e+13
3.99416 -3.9769e+14 2.46178e+13
4.02942 -2.66925e+14 3.80803e+13
4.06469 -7.85603e+13 4.2932e+13
4.09997 -3.47719e+13 7.62574e+12
4.13526 -8.23979e+13 -1.56054e+14
4.17056 -2.29201e+14 -5.40299e+14
4.20587 -7.38601e+14 -1.28635e+15
4.24119 -1.43351e+15 -2.0392e+15
4.27653 -1.71591e+15 -1.78124e+15
4.31187 -1.6473e+15 -9.66247e+14
4.34722 -1.2831e+15 -5.23877e+14
4.38259 -9.16904e+14 -2.2957e+14
4.41797 -6.64212e+14 -1.35101e+14
4.45335 -4.44761e+14 -9.98515e+13
4.48875 -2.89919e+14 -6.91153e+13
4.52416 -2.17173e+14 -5.29514e+13
4.55958 -1.94191e+14 -4.03292e+13
4.59502 -1.7559e+14 -2.77156e+13
4.63046 -1.57768e+14 -1.75878e+13
4.66592 -1.19868e+14 -8.05272e+12
4.70139 -5.46647e+13 4.4224e+12
4.73687 -1.84385e+13 6.4645e+12
4.77237 -2.53246e+12 4.17181e+12
4.80787 2.29426e+12 1.70571e+12
4.84339 6.15525e+11 -5.29507e+10
4.87892 -8.56139e+12 -3.07284e+12
4.91446 -2.70712e+13 -9.69689e+12
4.95002 -6.00911e+13 -1.80391e+13
4.98559 -1.18713e+14 -2.8378e+13
5.02117 -2.13574e+14 -4.31569e+13
5.05677 -3.73773e+14 -6.63361e+13
5.09237 -6.22074e+14 -1.10826e+14
5.128 -1.05533e+15 -1.7525e+14
5.16363 -1.74411e+15 -3.00354e+14
5.19928 -2.90575e+15 -4.96623e+14
5.23494 -4.9488e+15 -5.96012e+14
5.27062 -7.87533e+15 -7.20723e+14
5.30631 -1.15601e+16 -1.07158e+15
5.34201 -1.67654e+16 -1.81971e+15
5.37773 -2.38254e+16 -3.19764e+15
5.41346 -3.36647e+16 -5.75857e+15
5.4492 -4.6325e+16 -8.82634e+15
5.48497 -6.33046e+16 -1.28247e+16
5.52074 -8.56644e+16 -1.81053e+16
5.55653 -1.13781e+17 -2.48036e+16
5.59233 -1.48589e+17 -3.31536e+16
5.62815 -1.89511e+17 -4.30915e+16
5.66399 -2.39856e+17 -5.53434e+16
5.69984 -3.05813e+17 -6.93993e+16
5.7357 -4.07842e+17 -8.69457e+16
5.77158 -5.17472e+17 -1.13839e+17
5.80748 -6.02694e+17 -1.49188e+17
5.84339 -7.0951e+17 -1.93887e+17
5.87932 -8.31307e+17 -2.23693e+17
5.91526 -9.62772e+17 -2.38171e+17
5.95122 -1.09451e+18 -2.24367e+17
5.9872 -1.19349e+18 -2.45478e+17
6.02319 -1.26827e+18 -3.32724e+17
6.05919 -1.36152e+18 -3.72463e+17
6.09522 -1.44144e+18 -3.82944e+17
6.13126 -1.47812e+18 -3.97283e+17
6.16732 -1.45808e+18 -3.99939e+17
6.20339 -1.3428e+18 -3.8179e+17
6.23949 -1.11727e+18 -3.37848e+17
6.27559 -7.57363e+17 -2.61514e+17
6.31172 -2.45112e+17 -1.45318e+17
6.34786 4.29428e+17 1.74288e+16
6.38403 1.34968e+18 2.34175e+17
6.42021 2.52062e+18 5.16971e+17
6.4564 3.9841e+18 8.76304e+17
6.49262 5.77599e+18 1.31746e+18
6.52885 8.04349e+18 1.87912e+18
6.5651 1.07341e+19 2.55032e+18
6.60137 1.37339e+19 3.30644e+18
6.63766 1.70325e+19 4.14521e+18
6.67397 2.06159e+19 5.05746e+18
6.71029 2.42476e+19 6.00254e+18
6.74664 2.80588e+19 7.01084e+18
6.783 3.22789e+19 8.12949e+18
6.81938 3.6783e+19 9.32839e+18
6.85579 4.14086e+19 1.05697e+19
6.89221 4.61328e+19 1.18525e+19
6.92865 5.08342e+19 1.31302e+19
6.96511 5.50222e+19 1.43019e+19
7.00159 5.85113e+19 1.53297e+19
7.0381 6.17105e+19 1.62534e+19
7.07462 6.48655e+19 1.71316e+19
7.11116 6.78837e+19 1.79468e+19
7.14772 7.03473e+19 1.86301e+19
7.18431 7.17098e+19 1.90814e+19
7.22091 7.21456e+19 1.93092e+19
7.25754 7.16054e+19 1.92659e+19
7.29418 7.03278e+19 1.89991e+19
7.33085 6.84521e+19 1.8544e+19
7.36754 6.58245e+19 1.78845e+19
7.40425 6.28588e+19 1.71252e+19
7.44099 5.96362e+19 1.62856e+19
7.47774 5.62854e+19 1.5402e+19
7.51452 5.27092e+19 1.44521e+19
7.55132 4.89934e+19 1.34573e+19
7.58814 4.50424e+19 1.23907e+19
7.62498 4.12464e+19 1.1356e+19
7.66185 3.76477e+19 1.03629e+19
7.69874 3.42412e+19 9.41826e+18
7.73566 3.10476e+19 8.53853e+18
7.77259 2.81731e+19 7.72975e+18
7.80955 2.55852e+19 6.97962e+18
7.84654 2.3106e+19 6.26388e+18
7.88355 2.08131e+19 5.55443e+18
7.92058 1.89324e+19 4.81758e+18
7.95763 1.70489e+19 4.08937e+18
7.99471 1.46589e+19 3.12442e+18
8.03182 1.5595e+19 1.80973e+18
8.06895 1.4672e+19 1.03088e+18
8.1061 7.77935e+18 -1.04313e+18
8.14328 9.31742e+18 -3.97213e+18
8.18049 8.09087e+18 -5.47189e+18
8.21772 5.11083e+18 -7.80366e+18
8.25497 3.37051e+18 -7.78113e+18
8.29226 -1.70047e+18 -1.12295e+19
8.32956 -4.26279e+18 -8.89168e+18
8.3669 -3.90365e+18 -1.06102e+19
8.40426 -2.71931e+18 -1.16965e+19
8.44165 7.78488e+18 -1.02902e+19
8.47906 5.6402e+18 -7.13038e+18
8.5165 1.68029e+19 -3.88968e+18
8.55397 1.73684e+19 6.32585e+17
8.59146 1.45203e+19 2.71791e+18
8.62899 -6.01139e+18 6.95258e+17
8.66654 -5.49446e+18 -2.7928e+18
8.70412 1.00656e+18 -1.49456e+18
8.74172 -2.641e+18 6.14568e+17
8.77936 4.27824e+17 6.14754e+17
8.81702 6.50046e+17 -7.31271e+17
8.85471 -1.50962e+17 -1.42557e+18
8.89244 1.23019e+17 -3.48223e+17
8.93019 -5.15465e+16 -5.45963e+16
8.96797 5.36325e+17 4.47625e+17
9.00578 7.4689e+17 9.0639e+17
9.04362 1.05922e+18 1.10762e+18
9.08149 8.93775e+17 6.38459e+17
9.11939 6.09476e+17 2.96497e+17
9.15732 3.85192e+17 1.02947e+17
9.19528 1.88772e+17 3.2307e+16
9.23327 8.31092e+15 -3.25317e+15
9.2713 -1.50192e+17 -3.95775e+16
9.30935 -2.70367e+17 -7.13071e+16
9.34744 -3.68143e+17 -9.95818e+16
9.38556 -4.64389e+17 -1.27685e+17
9.42371 -5.62421e+17 -1.55699e+17
9.46189 -6.79378e+17 -1.85913e+17
9.50011 -8.02908e+17 -2.14368e+17
9.53836 -9.11821e+17 -2.39606e+17
9.57664 -1.00924e+18 -2.64139e+17
9.61496 -1.09886e+18 -2.87666e+17
9.65331 -1.17698e+18 -3.09299e+17
9.69169 -1.24463e+18 -3.28639e+17
9.73011 -1.30071e+18 -3.44887e+17
9.76856 -1.34105e+18 -3.5717e+17
9.80704 -1.36847e+18 -3.66075e+17
9.84557 -1.38184e+18 -3.71062e+17
9.88412 -1.37883e+18 -3.71679e+17
9.92271 -1.35711e+18 -3.67246e+17
9.96134 -1.3186e+18 -3.57935e+17
10 -1.26374e+18 -3.43401e+17
10.0387 -1.19699e+18 -3.23425e+17
10.0774 -1.12488e+18 -2.96893e+17
10.1162 -1.05649e+18 -2.58048e+17
10.155 -9.90338e+17 -2.08869e+17
10.1939 -9.38019e+17 -1.44768e+17
10.2328 -8.77992e+17 -8.84117e+16
10.2717 -8.02131e+17 -5.6619e+16
10.3106 -7.01744e+17 -5.10571e+16
10.3496 -5.6091e+17 -6.91376e+16
10.3887 -4.518e+17 -5.54797e+16
10.4278 -3.68152e+17 -4.45399e+16
10.4669 -3.01529e+17 -3.16398e+16
10.506 -2.14939e+17 -1.73177e+16
10.5452 -1.68483e+17 -1.32428e+16
10.5845 -1.29941e+17 9.85365e+15
10.6238 -5.5998e+16 5.98916e+16
10.6631 7.16915e+16 2.19331e+17
10.7024 2.39688e+17 5.45454e+17
10.7418 5.03927e+17 8.67258e+17
10.7813 6.61484e+17 9.92196e+17
10.8208 4.45569e+17 4.69825e+17
10.8603 1.6899e+17 1.66131e+17
10.8999 -4.36821e+16 -3.21599e+14
10.9395 -1.36408e+17 -3.99016e+16
10.9792 -1.765e+17 -5.13454e+16
11.0189 -1.92533e+17 -5.44007e+16
11.0586 -1.87733e+17 -5.72669e+16
11.0984 -1.68826e+17 -5.30307e+16
11.1383 -1.32243e+17 -4.32693e+16
11.1781 -8.42539e+16 2.06282e+15
11.2181 2.13033e+17 -1.64956e+17
11.2581 1.75798e+18 -3.3723e+18
11.2981 5.1517e+18 -3.91212e+17
11.3381 1.87793e+19 1.3347e+18
11.3783 6.61503e+19 -1.14932e+20
11.4184 2.62736e+19 -3.31352e+20
11.4587 2.91691e+20 -1.94182e+20
11.4989 4.54451e+20 -1.09531e+20
11.5392 5.75443e+20 -4.21395e+19
11.5796 8.69297e+19 -1.34193e+20
11.62 -8.43627e+20 1.14162e+21
11.6605 -1.45354e+21 7.56604e+21
11.701 3.11041e+21 3.30203e+21
11.7415 1.89053e+21 5.47233e+20
11.7822 7.10907e+20 2.70231e+20
11.8228 4.81406e+20 1.32307e+20
11.8636 3.75658e+20 1.18549e+19
11.9043 6.35839e+19 -4.28395e+19
11.9452 1.81287e+19 6.972e+17
11.986 9.88115e+18 1.15287e+18
12.027 7.99679e+18 1.49531e+18
12.068 1.15093e+19 1.79935e+18
12.109 1.27872e+19 1.82624e+18
12.1501 9.53483e+18 3.64508e+18
12.1913 -3.39702e+18 8.65899e+18
12.2325 -3.62227e+19 2.02002e+19
12.2738 -1.24806e+20 6.14089e+19
12.3151 -3.91819e+20 2.27647e+20
12.3565 -8.1132e+20 5.41608e+20
12.3979 -1.11108e+21 7.9492e+20
12.4394 -1.46378e+21 1.00805e+21
12.481 -2.30935e+21 8.84159e+20
12.5226 -3.15826e+21 4.32387e+20
12.5643 -3.52356e+21 3.20431e+20
12.6061 -3.8057e+21 2.43892e+20
12.6479 -3.80445e+21 2.01043e+20
12.6898 -3.34751e+21 2.08679e+20
12.7317 -1.04959e+21 4.3264e+20
12.7737 -2.50293e+20 1.62027e+20
12.8158 -8.41306e+20 -1.87229e+21
12.8579 -3.20846e+21 -7.63621e+21
12.9001 -1.07292e+22 -1.80806e+22
12.9424 -1.48249e+22 -2.1616e+22
12.9847 -9.47311e+21 -1.40373e+22
13.0271 9.05899e+20 -1.2052e+22
13.0696 1.33923e+22 -1.40198e+22
13.1121 2.9893e+22 -2.0177e+22
13.1547 4.44434e+22 -2.90919e+22
13.1974 5.80026e+22 -3.7535e+22
13.2402 7.18627e+22 -3.86072e+22
13.283 9.26406e+22 -1.81898e+22
13.3259 1.0687e+23 -9.61472e+21
13.3689 1.1644e+23 -7.84612e+21
13.4119 1.18857e+23 -5.8906e+21
13.455 1.08601e+23 -1.28342e+22
13.4982 4.66202e+22 -5.69933e+22
13.5415 -9.97768e+21 -1.09117e+23
13.5848 -2.62218e+22 -5.45862e+22
13.6283 -7.21263e+21 8.80531e+22
13.6718 1.71592e+23 2.97596e+23
13.7153 3.56728e+23 4.72673e+23
13.759 4.03924e+23 3.05438e+23
13.8028 3.25161e+23 1.47258e+23
13.8466 2.28452e+23 5.84881e+22
13.8905 1.56881e+23 3.50085e+22
13.9345 1.01182e+23 2.34759e+22
13.9786 7.50921e+22 1.49091e+22
14.0227 6.94998e+22 9.40299e+21
14.067 6.41811e+22 5.70977e+21
14.1113 5.67354e+22 4.46152e+21
14.1558 3.68911e+22 2.93439e+21
14.2003 2.27617e+22 4.2431e+21
14.2449 1.71781e+22 6.67945e+21
14.2896 1.57999e+22 8.36774e+21
14.3344 1.60222e+22 1.17176e+22
14.3793 1.65213e+22 1.56624e+22
14.4243 2.14524e+22 1.76074e+22
14.4693 2.36306e+22 1.18253e+22
14.5145 3.29181e+22 9.34396e+21
14.5598 4.67329e+22 7.41107e+21
14.6052 7.14029e+22 -7.18725e+21
14.6506 9.83338e+22 -3.63022e+22
14.6962 1.28837e+23 -8.00804e+22
14.7419 1.89524e+23 -1.2496e+23
14.7877 1.52961e+23 -1.00396e+23
14.8336 1.15829e+23 -4.61908e+22
14.8796 4.56059e+22 1.20558e+22
14.9257 2.34243e+22 1.50345e+22
14.9719 9.73329e+21 1.22976e+22
15.0182 1.14415e+22 6.14812e+21
15.0647 1.03582e+22 5.74358e+21
15.1112 8.14012e+21 3.00668e+21
15.1579 8.55192e+21 2.80581e+21
15.2047 8.05285e+21 2.25432e+21
15.2516 6.98e+21 1.87122e+21
15.2986 6.25497e+21 1.67549e+21
15.3458 5.64917e+21 1.51289e+21
15.393 4.91405e+21 1.5623e+21
15.4404 4.41575e+21 1.14423e+21
15.488 4.13236e+21 9.20367e+20
15.5356 3.53575e+21 1.05575e+21
15.5834 3.22791e+21 1.09357e+21
15.6313 2.98259e+21 1.17316e+21
15.6794 2.64707e+21 1.18205e+21
15.7276 2.29378e+21 1.09913e+21
15.7759 1.99051e+21 1.02643e+21
15.8243 1.70777e+21 1.02454e+21
15.873 1.52097e+21 1.05445e+21
15.9217 1.74662e+21 1.15876e+21
15.9706 1.95021e+21 1.33875e+21
16.0197 2.14128e+21 1.13607e+21
16.0689 1.76583e+21 2.9872e+18
16.1182 1.10796e+21 -1.12526e+21
16.1677 1.05335e+21 -3.59063e+20
16.2174 1.59124e+21 4.94604e+19
16.2672 2.20471e+21 1.2392e+20
16.3172 2.52455e+21 -6.54963e+20
16.3674 2.79404e+21 -1.04439e+21
16.4177 3.24258e+21 -1.28631e+21
16.4682 3.4782e+21 -1.57376e+21
16.5189 4.05991e+21 -7.71954e+20
16.5697 5.03178e+21 -2.51023e+20
16.6208 5.6208e+21 6.73182e+17
16.672 6.40779e+21 1.05649e+21
16.7234 7.93743e+21 2.89127e+21
16.775 9.54047e+21 4.33563e+21
16.8268 1.09889e+22 5.00236e+21
16.8787 1.18036e+22 4.24976e+21
16.9309 1.32862e+22 4.71488e+21
16.9833 1.43737e+22 4.84941e+21
17.0359 1.49881e+22 4.59543e+21
17.0887 1.54591e+22 4.4758e+21
17.1418 1.59949e+22 4.40697e+21
17.195 1.66213e+22 4.42464e+21
17.2485 1.7332e+22 4.49793e+21
17.3022 1.80705e+22 4.45729e+21
17.3562 1.86411e+22 4.39398e+21
17.4104 1.90159e+22 4.25091e+21
17.4648 1.91349e+22 3.90729e+21
17.5195 1.85378e+22 3.61962e+21
17.5744 1.69748e+22 2.89921e+21
17.6296 1.45587e+22 1.73732e+21
17.6851 1.34551e+22 1.42767e+21
17.7408 1.30305e+22 1.81105e+21
17.7969 1.25994e+22 2.27836e+21
17.8532 1.24155e+22 2.4884e+21
17.9098 1.26492e+22 2.27898e+21
17.9667 1.34388e+22 1.45161e+21
18.0239 1.47773e+22 4.05273e+20
18.0815 1.64773e+22 -2.39999e+20
18.1393 1.85281e+22 -1.02029e+20
18.1975 2.11667e+22 -4.36424e+20
18.256 2.33133e+22 2.33699e+20
18.3149 2.45629e+22 1.0262e+21
18.3742 2.44945e+22 1.52146e+21
18.4338 2.33256e+22 3.12915e+21
18.4938 2.2732e+22 4.62016e+21
18.5542 2.49112e+22 1.07762e+22
18.615 3.30461e+22 2.07139e+22
18.6762 3.82562e+22 2.40357e+22
18.7379 3.94681e+22 2.33635e+22
18.8 3.52988e+22 1.67873e+22
18.8625 2.78892e+22 1.05477e+22
18.9255 2.06355e+22 6.29864e+21
18.9891 1.40649e+22 3.68405e+21
19.0531 8.71862e+21 2.70764e+21
19.1177 4.45762e+21 2.0278e+21
19.1828 2.00709e+21 2.13774e+21
19.2484 5.01216e+21 1.56764e+21
19.3147 1.03974e+22 8.12389e+19
19.3816 -8.16182e+22 6.92262e+22
19.4491 -6.7687e+22 1.01859e+23
19.5173 1.1993e+24 -6.78531e+23
19.5862 2.83893e+24 -1.50896e+24
19.6558 3.60645e+24 -1.42358e+24
19.7262 3.76286e+24 -7.42421e+23
19.7974 3.47776e+24 -2.75361e+23
19.8694 4.45767e+24 2.42119e+24
19.9423 8.67129e+24 9.68329e+24
20.0162 5.45073e+24 1.73446e+24
20.091 1.1543e+24 -8.51122e+23
20.1669 6.20706e+24 5.73267e+24
20.244 7.17846e+24 3.08732e+24
20.3222 4.29764e+24 9.32491e+23
20.4016 2.0068e+24 4.02797e+23
20.4825 1.36555e+24 2.02016e+23
20.5648 9.04628e+23 3.44184e+22
20.6487 2.9164e+23 -6.51517e+22
20.7344 3.36701e+23 -2.4155e+23
20.8219 2.31146e+24 -1.65046e+24
20.9115 6.16431e+24 -4.08449e+24
21.0034 1.89035e+25 -6.26801e+24
21.0979 2.60224e+25 -1.90529e+25
21.1952 2.29843e+25 -5.55183e+25
21.2959 3.10825e+23 -1.18903e+25
21.4004 -8.354e+24 1.27944e+26
21.5093 1.58719e+25 -2.17982e+25
21.6237 1.69289e+25 -2.18588e+24
21.7448 1.3762e+25 1.4568e+24
21.8747 5.45462e+24 -1.05959e+24
22.0165 2.14966e+24 -4.86344e+23
22.1768 1.37938e+24 -6.90172e+23
22.3723 4.25308e+24 -1.58443e+24


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1Classic/vCLAOffP_FRG_K.txt <==
-22.3723 4.2552e+24 1.58736e+24
-22.1768 1.37947e+24 6.92682e+23
-22.0165 2.1482e+24 4.93354e+23
-21.8747 5.45042e+24 1.08235e+24
-21.7448 1.3764e+25 -1.41408e+24
-21.6237 1.69568e+25 2.28453e+24
-21.5093 1.59257e+25 2.19056e+25
-21.4004 -7.7145e+24 -1.28638e+26
-21.2959 5.50953e+23 1.18413e+25
-21.1952 2.28846e+25 5.57701e+25
-21.0979 2.59885e+25 1.91154e+25
-21.0034 1.89189e+25 6.30686e+24
-20.9115 6.16708e+24 4.34715e+24
-20.8219 2.30615e+24 1.72578e+24
-20.7344 3.36278e+23 2.42204e+23
-20.6487 2.91663e+23 6.51422e+22
-20.5648 9.04622e+23 -3.49301e+22
-20.4825 1.36555e+24 -2.0242e+23
-20.4016 2.00673e+24 -4.03733e+23
-20.3222 4.29741e+24 -9.35017e+23
-20.244 7.17645e+24 -3.07956e+24
-20.1669 6.19766e+24 -5.75066e+24
-20.091 1.15375e+24 8.4586e+23
-20.0162 5.44006e+24 -1.75065e+24
-19.9423 8.64385e+24 -9.70212e+24
-19.8694 4.45213e+24 -2.42359e+24
-19.7974 3.47829e+24 2.76395e+23
-19.7262 3.76372e+24 7.42732e+23
-19.6558 3.60727e+24 1.42583e+24
-19.5862 2.83971e+24 1.51141e+24
-19.5173 1.19975e+24 6.80143e+23
-19.4491 -6.87585e+22 -1.00469e+23
-19.3816 -8.19354e+22 -6.88997e+22
-19.3147 1.04308e+22 -1.19977e+20
-19.2484 5.02285e+21 -1.5889e+21
-19.1828 2.01011e+21 -2.14328e+21
-19.1177 4.45949e+21 -2.02986e+21
-19.0531 8.72027e+21 -2.70769e+21
-18.9891 1.40668e+22 -3.68193e+21
-18.9255 2.06359e+22 -6.2953e+21
-18.8625 2.78883e+22 -1.05452e+22
-18.8 3.52952e+22 -1.67864e+22
-18.7379 3.94603e+22 -2.33623e+22
-18.6762 3.82528e+22 -2.40298e+22
-18.615 3.30446e+22 -2.07069e+22
-18.5542 2.49162e+22 -1.0768e+22
-18.4938 2.27354e+22 -4.61535e+21
-18.4338 2.33283e+22 -3.12661e+21
-18.3742 2.44988e+22 -1.52662e+21
-18.3149 2.45665e+22 -1.02132e+21
-18.256 2.33143e+22 -2.30867e+20
-18.1975 2.11671e+22 4.38503e+20
-18.1393 1.85263e+22 1.01857e+20
-18.0815 1.64754e+22 2.37662e+20
-18.0239 1.47753e+22 -4.1149e+20
-17.9667 1.34359e+22 -1.46226e+21
-17.9098 1.26456e+22 -2.29353e+21
-17.8532 1.24117e+22 -2.50568e+21
-17.7969 1.25952e+22 -2.29809e+21
-17.7408 1.30255e+22 -1.83275e+21
-17.6851 1.34498e+22 -1.45085e+21
-17.6296 1.45529e+22 -1.76201e+21
-17.5744 1.6968e+22 -2.92506e+21
-17.5195 1.85304e+22 -3.64459e+21
-17.4648 1.91269e+22 -3.93068e+21
-17.4104 1.90088e+22 -4.2732e+21
-17.3562 1.86347e+22 -4.41466e+21
-17.3022 1.80653e+22 -4.47607e+21
-17.2485 1.73281e+22 -4.51405e+21
-17.195 1.66184e+22 -4.4373e+21
-17.1418 1.59933e+22 -4.4156e+21
-17.0887 1.54591e+22 -4.48053e+21
-17.0359 1.49901e+22 -4.59636e+21
-16.9833 1.43771e+22 -4.84738e+21
-16.9309 1.32891e+22 -4.71022e+21
-16.8787 1.18076e+22 -4.24146e+21
-16.8268 1.10014e+22 -4.99316e+21
-16.775 9.55228e+21 -4.32881e+21
-16.7234 7.94344e+21 -2.88874e+21
-16.672 6.40596e+21 -1.05743e+21
-16.6208 5.61495e+21 -1.49481e+17
-16.5697 5.02718e+21 2.55045e+20
-16.5189 4.0558e+21 7.77297e+20
-16.4682 3.47358e+21 1.5798e+21
-16.4177 3.23911e+21 1.29161e+21
-16.3674 2.7915e+21 1.04833e+21
-16.3172 2.52274e+21 6.57338e+20
-16.2672 2.20417e+21 -1.24283e+20
-16.2174 1.59223e+21 -5.15716e+19
-16.1677 1.05483e+21 3.56105e+20
-16.1182 1.10967e+21 1.12278e+21
-16.0689 1.76677e+21 -5.1835e+18
-16.0197 2.14178e+21 -1.13757e+21
-15.9706 1.95098e+21 -1.3396e+21
-15.9217 1.7475e+21 -1.15909e+21
-15.873 1.52183e+21 -1.05441e+21
-15.8243 1.70902e+21 -1.02422e+21
-15.7759 1.99298e+21 -1.02577e+21
-15.7276 2.29693e+21 -1.09802e+21
-15.6794 2.651e+21 -1.18074e+21
-15.6313 2.98748e+21 -1.17183e+21
-15.5834 3.23113e+21 -1.08828e+21
-15.5356 3.53826e+21 -1.0477e+21
-15.488 4.13844e+21 -9.13582e+20
-15.4404 4.42074e+21 -1.13321e+21
-15.393 4.91019e+21 -1.54586e+21
-15.3458 5.65357e+21 -1.49906e+21
-15.2986 6.25883e+21 -1.66102e+21
-15.2516 6.98481e+21 -1.85256e+21
-15.2047 8.06529e+21 -2.22429e+21
-15.1579 8.60318e+21 -2.76277e+21
-15.1112 8.23727e+21 -2.98737e+21
-15.0647 1.04667e+22 -5.70386e+21
-15.0182 1.16523e+22 -6.09256e+21
-14.9719 9.7954e+21 -1.2296e+22
-14.9257 2.35007e+22 -1.49791e+22
-14.8796 4.56159e+22 -1.18749e+22
-14.8336 1.15765e+23 4.68463e+22
-14.7877 1.5307e+23 1.01499e+23
-14.7419 1.88794e+23 1.25316e+23
-14.6962 1.28168e+23 8.04506e+22
-14.6506 9.80185e+22 3.6478e+22
-14.6052 7.11685e+22 7.25941e+21
-14.5598 4.65833e+22 -7.42307e+21
-14.5145 3.28323e+22 -9.37867e+21
-14.4693 2.35608e+22 -1.19047e+22
-14.4243 2.1334e+22 -1.77223e+22
-14.3793 1.64233e+22 -1.57657e+22
-14.3344 1.59587e+22 -1.18237e+22
-14.2896 1.57709e+22 -8.47168e+21
-14.2449 1.71625e+22 -6.77841e+21
-14.2003 2.27515e+22 -4.34304e+21
-14.1558 3.68891e+22 -3.04274e+21
-14.1113 5.67535e+22 -4.59181e+21
-14.067 6.42143e+22 -5.83841e+21
-14.0227 6.95267e+22 -9.53073e+21
-13.9786 7.5115e+22 -1.50303e+22
-13.9345 1.01163e+23 -2.35958e+22
-13.8905 1.56854e+23 -3.51607e+22
-13.8466 2.28407e+23 -5.86891e+22
-13.8028 3.25001e+23 -1.47639e+23
-13.759 4.03417e+23 -3.06139e+23
-13.7153 3.55574e+23 -4.73617e+23
-13.6718 1.70737e+23 -2.98183e+23
-13.6283 -7.71536e+21 -8.8458e+22
-13.5848 -2.65183e+22 5.42365e+22
-13.5415 -1.01924e+22 1.08937e+23
-13.4982 4.64433e+22 5.69414e+22
-13.455 1.08579e+23 1.27829e+22
-13.4119 1.1887e+23 5.88204e+21
-13.3689 1.1645e+23 7.85972e+21
-13.3259 1.06874e+23 9.62547e+21
-13.283 9.26537e+22 1.82436e+22
-13.2402 7.18094e+22 3.88269e+22
-13.1974 5.79363e+22 3.77702e+22
-13.1547 4.44007e+22 2.92672e+22
-13.1121 2.98769e+22 2.02913e+22
-13.0696 1.33923e+22 1.40907e+22
-13.0271 9.16174e+20 1.21151e+22
-12.9847 -9.44561e+21 1.41012e+22
-12.9424 -1.47629e+22 2.16731e+22
-12.9001 -1.06753e+22 1.81146e+22
-12.8579 -3.18755e+21 7.64634e+21
-12.8158 -8.35602e+20 1.87588e+21
-12.7737 -2.509e+20 -1.60105e+20
-12.7317 -1.05099e+21 -4.29185e+20
-12.6898 -3.34842e+21 -1.98254e+20
-12.6479 -3.80548e+21 -1.89953e+20
-12.6061 -3.80683e+21 -2.33313e+20
-12.5643 -3.52465e+21 -3.10532e+20
-12.5226 -3.15979e+21 -4.23733e+20
-12.481 -2.31219e+21 -8.80445e+20
-12.4394 -1.46554e+21 -1.00904e+21
-12.3979 -1.11217e+21 -7.96427e+20
-12.3565 -8.12226e+20 -5.42135e+20
-12.3151 -3.92364e+20 -2.27346e+20
-12.2738 -1.24992e+20 -6.10982e+19
-12.2325 -3.62828e+19 -2.00533e+19
-12.1913 -3.41754e+18 -8.60218e+18
-12.1501 9.53006e+18 -3.6287e+18
-12.109 1.27877e+19 -1.82478e+18
-12.068 1.15084e+19 -1.79915e+18
-12.027 7.98993e+18 -1.48766e+18
-11.986 9.8682e+18 -1.14312e+18
-11.9452 1.81414e+19 -4.64504e+17
-11.9043 6.45012e+19 4.41733e+19
-11.8636 3.75089e+20 -1.2874e+19
-11.8228 4.80422e+20 -1.3342e+20
-11.7822 7.10569e+20 -2.70905e+20
-11.7415 1.89009e+21 -5.48236e+20
-11.701 3.10921e+21 -3.30332e+21
-11.6605 -1.4558e+21 -7.56294e+21
-11.62 -8.43144e+20 -1.14099e+21
-11.5796 8.68011e+19 1.33813e+20
-11.5392 5.72484e+20 4.19183e+19
-11.4989 4.53119e+20 1.10064e+20
-11.4587 2.92327e+20 1.9486e+20
-11.4184 2.59939e+19 3.32568e+20
-11.3783 6.60077e+19 1.15542e+20
-11.3381 1.88221e+19 -1.2833e+18
-11.2981 5.15741e+18 3.87647e+17
-11.2581 1.76935e+18 3.36984e+18
-11.2181 2.14027e+17 1.64673e+17
-11.1781 -8.3923e+16 -1.9434e+15
-11.1383 -1.32143e+17 4.34813e+16
-11.0984 -1.68723e+17 5.33757e+16
-11.0586 -1.8761e+17 5.7713e+16
-11.0189 -1.9241e+17 5.48521e+16
-10.9792 -1.76397e+17 5.15973e+16
-10.9395 -1.36347e+17 3.97665e+16
-10.8999 -4.40796e+16 -7.5582e+14
-10.8603 1.66768e+17 -1.69335e+17
-10.8208 4.39513e+17 -4.75896e+17
-10.7813 6.49121e+17 -1.0001e+18
-10.7418 4.93486e+17 -8.72329e+17
-10.7024 2.33822e+17 -5.46783e+17
-10.6631 6.97657e+16 -2.18563e+17
-10.6238 -5.60391e+16 -5.77627e+16
-10.5845 -1.29511e+17 -7.26475e+15
-10.5452 -1.67993e+17 1.56966e+16
-10.506 -2.14747e+17 2.03146e+16
-10.4669 -3.01498e+17 3.74389e+16
-10.4278 -3.6821e+17 5.0181e+16
-10.3887 -4.51723e+17 5.84752e+16
-10.3496 -5.60624e+17 7.1884e+16
-10.3106 -7.01869e+17 5.43526e+16
-10.2717 -8.0261e+17 5.984e+16
-10.2328 -8.78528e+17 9.12211e+16
-10.1939 -9.38375e+17 1.46985e+17
-10.155 -9.90435e+17 2.1046e+17
-10.1162 -1.05645e+18 2.59177e+17
-10.0774 -1.12478e+18 2.97655e+17
-10.0387 -1.19691e+18 3.23911e+17
-10 -1.2637e+18 3.4365e+17
-9.96134 -1.31862e+18 3.57981e+17
-9.92271 -1.35717e+18 3.67118e+17
-9.88412 -1.37892e+18 3.71404e+17
-9.84557 -1.38195e+18 3.7068e+17
-9.80704 -1.3686e+18 3.65622e+17
-9.76856 -1.34119e+18 3.56662e+17
-9.73011 -1.30086e+18 3.44334e+17
-9.69169 -1.24478e+18 3.28053e+17
-9.65331 -1.17713e+18 3.08689e+17
-9.61496 -1.09903e+18 2.86978e+17
-9.57664 -1.00942e+18 2.63313e+17
-9.53836 -9.11907e+17 2.38716e+17
-9.50011 -8.02954e+17 2.13129e+17
-9.46189 -6.79554e+17 1.83632e+17
-9.42371 -5.62834e+17 1.52394e+17
-9.38556 -4.65003e+17 1.23915e+17
-9.34744 -3.68993e+17 9.53293e+16
-9.30935 -2.71471e+17 6.65165e+16
-9.2713 -1.51688e+17 3.34962e+16
-9.23327 6.18686e+15 -5.79828e+15
-9.19528 1.85934e+17 -4.5361e+16
-9.15732 3.79942e+17 -1.21561e+17
-9.11939 5.97239e+17 -3.23634e+17
-9.08149 8.68085e+17 -6.74906e+17
-9.04362 1.01211e+18 -1.14739e+18
-9.00578 7.04198e+17 -9.36446e+17
-8.96797 5.14091e+17 -4.62189e+17
-8.93019 -5.9957e+16 4.64662e+16
-8.89244 1.22174e+17 3.41463e+17
-8.85471 -1.52538e+17 1.41598e+18
-8.81702 6.37725e+17 7.23099e+17
-8.77936 4.02056e+17 -6.05292e+17
-8.74172 -2.65673e+18 -5.82332e+17
-8.70412 1.01876e+18 1.47059e+18
-8.66654 -5.44861e+18 2.75373e+18
-8.62899 -5.9525e+18 -6.89732e+17
-8.59146 1.45155e+19 -2.7055e+18
-8.55397 1.73177e+19 -6.57147e+17
-8.5165 1.67811e+19 3.83652e+18
-8.47906 5.62674e+18 7.08262e+18
-8.44165 7.77893e+18 1.02449e+19
-8.40426 -2.72556e+18 1.16583e+19
-8.3669 -3.90663e+18 1.05685e+19
-8.32956 -4.26799e+18 8.84889e+18
-8.29226 -1.69909e+18 1.11771e+19
-8.25497 3.36384e+18 7.72105e+18
-8.21772 5.10505e+18 7.73499e+18
-8.18049 8.0769e+18 5.39448e+18
-8.14328 9.29637e+18 3.89329e+18
-8.1061 7.73905e+18 1.00663e+18
-8.06895 1.46491e+19 -1.12211e+18
-8.03182 1.55846e+19 -1.91252e+18
-7.99471 1.46365e+19 -3.2025e+18
-7.95763 1.70282e+19 -4.16622e+18
-7.92058 1.89128e+19 -4.89244e+18
-7.88355 2.07935e+19 -5.62797e+18
-7.84654 2.30866e+19 -6.33668e+18
-7.80955 2.55662e+19 -7.05148e+18
-7.77259 2.81543e+19 -7.80077e+18
-7.73566 3.10291e+19 -8.60864e+18
-7.69874 3.42229e+19 -9.4877e+18
-7.66185 3.76295e+19 -1.0432e+19
-7.62498 4.12281e+19 -1.14248e+19
-7.58814 4.50238e+19 -1.24597e+19
-7.55132 4.89745e+19 -1.35272e+19
-7.51452 5.26901e+19 -1.45227e+19
-7.47774 5.62661e+19 -1.54738e+19
-7.44099 5.96165e+19 -1.63589e+19
-7.40425 6.28385e+19 -1.72004e+19
-7.36754 6.58037e+19 -1.79616e+19
-7.33085 6.84307e+19 -1.8623e+19
-7.29418 7.03061e+19 -1.90797e+19
-7.25754 7.15834e+19 -1.93478e+19
-7.22091 7.21234e+19 -1.93917e+19
-7.18431 7.16877e+19 -1.91639e+19
-7.14772 7.03254e+19 -1.87118e+19
-7.11116 6.78623e+19 -1.80268e+19
-7.07462 6.48448e+19 -1.72093e+19
-7.0381 6.16906e+19 -1.63283e+19
-7.00159 5.84923e+19 -1.54016e+19
-6.96511 5.50044e+19 -1.437e+19
-6.92865 5.08176e+19 -1.31938e+19
-6.89221 4.61175e+19 -1.19111e+19
-6.85579 4.13948e+19 -1.06233e+19
-6.81938 3.67706e+19 -9.37668e+18
-6.783 3.2268e+19 -8.17234e+18
-6.74664 2.80493e+19 -7.04833e+18
-6.71029 2.42395e+19 -6.03497e+18
-6.67397 2.06091e+19 -5.08498e+18
-6.63766 1.7027e+19 -4.16781e+18
-6.60137 1.37296e+19 -3.32443e+18
-6.5651 1.07309e+19 -2.56409e+18
-6.52885 8.04127e+18 -1.88897e+18
-6.49262 5.77463e+18 -1.32386e+18
-6.4564 3.98346e+18 -8.79871e+17
-6.42021 2.52056e+18 -5.18141e+17
-6.38403 1.35008e+18 -2.33402e+17
-6.34786 4.30181e+17 -1.51835e+16
-6.31172 -2.4413e+17 1.486e+17
-6.27559 -7.56208e+17 2.65566e+17
-6.23949 -1.11599e+18 3.42448e+17
-6.20339 -1.34146e+18 3.86706e+17
-6.16732 -1.45673e+18 4.04955e+17
-6.13126 -1.47681e+18 4.02205e+17
-6.09522 -1.4402e+18 3.8764e+17
-6.05919 -1.36035e+18 3.76846e+17
-6.02319 -1.26725e+18 3.36763e+17
-5.9872 -1.19273e+18 2.49215e+17
-5.95122 -1.0936e+18 2.27686e+17
-5.91526 -9.61986e+17 2.41136e+17
-5.87932 -8.30605e+17 2.26304e+17
-5.84339 -7.08882e+17 1.96139e+17
-5.80748 -6.02203e+17 1.51129e+17
-5.77158 -5.17124e+17 1.15524e+17
-5.7357 -4.07555e+17 8.82133e+16
-5.69984 -3.05581e+17 7.03695e+16
-5.66399 -2.39672e+17 5.61167e+16
-5.62815 -1.89368e+17 4.37029e+16
-5.59233 -1.4848e+17 3.36328e+16
-5.55653 -1.137e+17 2.51695e+16
-5.52074 -8.56045e+16 1.83795e+16
-5.48497 -6.32615e+16 1.30262e+16
-5.4492 -4.62944e+16 8.97242e+15
-5.41346 -3.36442e+16 5.86181e+15
-5.37773 -2.38113e+16 3.26501e+15
-5.34201 -1.67548e+16 1.86315e+15
-5.30631 -1.15529e+16 1.10044e+15
-5.27062 -7.87068e+15 7.40535e+14
-5.23494 -4.94621e+15 6.09834e+14
-5.19928 -2.9043e+15 5.06049e+14
-5.16363 -1.74301e+15 3.0633e+14
-5.128 -1.05457e+15 1.7894e+14
-5.09237 -6.21627e+14 1.13016e+14
-5.05677 -3.73516e+14 6.76336e+13
-5.02117 -2.13433e+14 4.38715e+13
-4.98559 -1.18637e+14 2.87256e+13
-4.95002 -6.00679e+13 1.81607e+13
-4.91446 -2.70861e+13 9.69424e+12
-4.87892 -8.59079e+12 2.99067e+12
-4.84339 5.713e+11 -8.61902e+10
-4.80787 2.23315e+12 -1.88197e+12
-4.77237 -2.61471e+12 -4.35273e+12
-4.73687 -1.85456e+13 -6.62684e+12
-4.70139 -5.47793e+13 -4.49118e+12
-4.66592 -1.19949e+14 8.21447e+12
-4.63046 -1.57821e+14 1.78513e+13
-4.59502 -1.75609e+14 2.80082e+13
-4.55958 -1.94177e+14 4.06735e+13
-4.52416 -2.17155e+14 5.33241e+13
-4.48875 -2.898e+14 6.96917e+13
-4.45335 -4.44492e+14 1.00967e+14
-4.41797 -6.63887e+14 1.36915e+14
-4.38259 -9.16262e+14 2.32224e+14
-4.34722 -1.28138e+15 5.2791e+14
-4.31187 -1.64378e+15 9.71807e+14
-4.27653 -1.70873e+15 1.78781e+15
-4.24119 -1.42491e+15 2.04475e+15
-4.20587 -7.33265e+14 1.28887e+15
-4.17056 -2.27087e+14 5.40748e+14
-4.13526 -8.18741e+13 1.55934e+14
-4.09997 -3.4964e+13 -7.92846e+12
-4.06469 -7.88564e+13 -4.31972e+13
-4.02942 -2.67217e+14 -3.76724e+13
-3.99416 -3.97909e+14 -2.37423e+13
-3.95891 -4.1629e+14 -2.00319e+13
-3.92367 -4.13438e+14 -2.43595e+13
-3.88844 -3.83257e+14 -3.77477e+13
-3.85322 -3.50252e+14 -4.76233e+13
-3.81801 -2.98428e+14 -7.85649e+13
-3.7828 -2.23409e+14 -1.31315e+14
-3.74761 -1.76496e+14 -1.27434e+14
-3.71243 -1.43068e+14 -1.00972e+14
-3.67726 -1.08979e+14 -6.85576e+13
-3.64209 -6.07553e+13 -3.12874e+13
-3.60694 -2.35013e+13 -6.53163e+12
-3.57179 -1.17147e+13 -2.16168e+12
-3.53665 -3.92555e+12 -2.31289e+12
-3.50152 2.13203e+12 -4.50208e+12
-3.4664 8.48018e+12 -7.85677e+12
-3.43129 1.54868e+13 -9.59528e+12
-3.39619 2.06826e+13 -1.25855e+13
-3.36109 2.57064e+13 -1.43575e+13
-3.32601 2.82241e+13 -1.41401e+13
-3.29093 3.37334e+13 -1.11093e+13
-3.25586 3.51279e+13 -1.41562e+13
-3.2208 4.02336e+13 -1.44814e+13
-3.18574 4.17985e+13 -1.16347e+13
-3.1507 4.32034e+13 -1.31512e+13
-3.11566 4.4572e+13 -1.15537e+13
-3.08063 4.82462e+13 -1.23066e+13
-3.0456 5.20411e+13 -1.31535e+13
-3.01059 5.86913e+13 -1.47701e+13
-2.97558 6.49284e+13 -1.60477e+13
-2.94058 7.33929e+13 -1.77994e+13
-2.90558 8.08005e+13 -1.98746e+13
-2.87059 9.06009e+13 -2.25542e+13
-2.83561 9.83083e+13 -2.4912e+13
-2.80064 1.07671e+14 -2.71048e+13
-2.76567 1.15091e+14 -2.88205e+13
-2.73071 1.21961e+14 -3.28427e+13
-2.69576 1.28283e+14 -3.40801e+13
-2.66081 1.41172e+14 -3.13785e+13
-2.62587 1.47888e+14 -3.17456e+13
-2.59094 1.48027e+14 -4.24935e+13
-2.55601 1.55707e+14 -4.84385e+13
-2.52109 1.50834e+14 -4.3978e+13
-2.48617 1.38225e+14 -3.99139e+13
-2.45126 1.37084e+14 -4.2039e+13
-2.41636 1.0921e+14 -2.87897e+13
-2.38146 6.82169e+13 -1.67569e+13
-2.34657 1.13086e+14 -2.83213e+13
-2.31168 1.15567e+14 -2.87537e+13
-2.2768 1.10711e+14 -2.87128e+13
-2.24192 1.00979e+14 -2.7737e+13
-2.20705 9.12816e+13 -2.57032e+13
-2.17219 7.96573e+13 -2.28906e+13
-2.13733 7.04533e+13 -2.01035e+13
-2.10247 6.04657e+13 -1.75649e+13
-2.06762 5.39664e+13 -1.46379e+13
-2.03278 4.31549e+13 -1.12167e+13
-1.99794 3.95626e+13 -6.63313e+12
-1.9631 2.96675e+13 -3.92158e+12
-1.92827 2.73368e+13 1.0445e+12
-1.89345 2.46559e+13 3.83614e+12
-1.85862 2.26054e+13 5.29021e+12
-1.82381 2.35715e+13 6.33333e+12
-1.78899 2.25969e+13 6.67718e+12
-1.75419 1.99787e+13 6.23432e+12
-1.71938 1.69244e+13 5.22233e+12
-1.68458 1.65655e+13 1.4675e+12
-1.64979 1.62669e+13 -6.04403e+11
-1.61499 1.59361e+13 -4.39293e+12
-1.58021 1.85255e+13 -4.1649e+12
-1.54542 2.36916e+13 -8.01551e+12
-1.51064 2.82161e+13 -7.95318e+12
-1.47586 3.4184e+13 -1.15112e+13
-1.44109 4.12657e+13 -1.17842e+13
-1.40632 4.31505e+13 -1.39572e+13
-1.37155 4.93605e+13 -1.27252e+13
-1.33679 5.00047e+13 -1.19842e+13
-1.30203 5.08594e+13 -7.83374e+12
-1.26727 5.52133e+13 -6.52973e+12
-1.23251 5.15731e+13 -4.91849e+12
-1.19776 5.54713e+13 -4.42301e+11
-1.16301 4.86919e+13 -7.57925e+11
-1.12827 4.76407e+13 1.03088e+11
-1.09352 4.29279e+13 -1.02821e+12
-1.05878 4.8612e+13 -1.82612e+12
-1.02405 4.57595e+13 -2.93671e+12
-0.989309 5.12712e+13 -4.60371e+12
-0.954576 4.98254e+13 -6.70602e+12
-0.919844 5.5509e+13 -8.89367e+12
-0.885115 5.27105e+13 -1.01547e+13
-0.850388 5.42749e+13 -1.02884e+13
-0.815663 4.36743e+13 -6.54598e+12
-0.78094 4.76878e+13 -1.41355e+13
-0.746219 4.72826e+13 4.34267e+12
-0.711499 3.09989e+13 8.05851e+11
-0.676781 2.90191e+13 -3.58806e+12
-0.642065 5.44119e+13 -1.39246e+13
-0.60735 4.23087e+13 -1.04163e+13
-0.572637 3.09792e+13 -7.98332e+12
-0.537925 2.08444e+13 -4.113e+12
-0.503214 1.74315e+13 -2.37198e+12
-0.468504 1.56713e+13 -1.55465e+12
-0.433796 1.54268e+13 -7.27348e+11
-0.399089 1.41305e+13 -5.10679e+11
-0.364382 1.54272e+13 3.45037e+11
-0.329676 1.50997e+13 -2.8627e+11
-0.294972 1.87532e+13 4.27775e+11
-0.260267 1.72888e+13 -6.17941e+11
-0.225564 1.99619e+13 -1.01801e+12
-0.190861 1.73139e+13 -1.60502e+12
-0.156158 2.11601e+13 -8.17587e+11
-0.121456 1.94195e+13 3.22712e+12
-0.0867541 5.39253e+12 4.86607e+12
-0.0520524 6.50847e+12 4.19362e+12
-0.0173508 2.38982e+13 2.00555e+12
0.0173508 2.39014e+13 -1.95762e+12
0.0520524 6.50931e+12 -4.19663e+12
0.0867541 5.40002e+12 -4.87372e+12
0.121456 1.94187e+13 -3.22336e+12
0.156158 2.11596e+13 8.29541e+11
0.190861 1.73143e+13 1.60867e+12
0.225564 1.99642e+13 1.01952e+12
0.260267 1.72921e+13 6.20698e+11
0.294972 1.87589e+13 -4.26086e+11
0.329676 1.5106e+13 2.88459e+11
0.364382 1.54333e+13 -3.40074e+11
0.399089 1.41356e+13 5.14722e+11
0.433796 1.5431e+13 7.31308e+11
0.468504 1.56749e+13 1.55909e+12
0.503214 1.74319e+13 2.37315e+12
0.537925 2.08461e+13 4.11514e+12
0.572637 3.09798e+13 7.98013e+12
0.60735 4.23175e+13 1.04e+13
0.642065 5.44086e+13 1.38982e+13
0.676781 2.90109e+13 3.57718e+12
0.711499 3.09915e+13 -8.25379e+11
0.746219 4.72797e+13 -4.35202e+12
0.78094 4.76743e+13 1.41401e+13
0.815663 4.36791e+13 6.48296e+12
0.850388 5.42635e+13 1.02188e+13
0.885115 5.26714e+13 1.01493e+13
0.919844 5.54796e+13 8.91834e+12
0.954576 4.98074e+13 6.72303e+12
0.989309 5.12599e+13 4.60642e+12
1.02405 4.5759e+13 2.91698e+12
1.05878 4.86292e+13 1.79008e+12
1.09352 4.29406e+13 1.00156e+12
1.12827 4.76592e+13 -1.32612e+11
1.16301 4.87051e+13 7.2758e+11
1.19776 5.54881e+13 4.11165e+11
1.23251 5.15735e+13 4.89676e+12
1.26727 5.52109e+13 6.50604e+12
1.30203 5.0839e+13 7.80404e+12
1.33679 4.99805e+13 1.19407e+13
1.37155 4.93246e+13 1.26544e+13
1.40632 4.31142e+13 1.3872e+13
1.44109 4.12318e+13 1.16794e+13
1.47586 3.41597e+13 1.13903e+13
1.51064 2.82049e+13 7.81349e+12
1.54542 2.36902e+13 7.83902e+12
1.58021 1.85349e+13 4.0204e+12
1.61499 1.59631e+13 4.21791e+12
1.64979 1.63089e+13 3.36712e+11
1.68458 1.66223e+13 -1.79004e+12
1.71938 1.70085e+13 -5.61163e+12
1.75419 2.0095e+13 -6.71848e+12
1.78899 2.27354e+13 -7.28291e+12
1.82381 2.37531e+13 -7.09116e+12
1.85862 2.28388e+13 -6.20303e+12
1.89345 2.49308e+13 -4.92218e+12
1.92827 2.76516e+13 -2.31831e+12
1.9631 3.00334e+13 2.43313e+12
1.99794 3.99802e+13 4.91627e+12
2.03278 4.36317e+13 9.26766e+12
2.06762 5.45091e+13 1.24462e+13
2.10247 6.10828e+13 1.51032e+13
2.13733 7.1151e+13 1.73593e+13
2.17219 8.04362e+13 1.98531e+13
2.20705 9.21421e+13 2.23745e+13
2.24192 1.01925e+14 2.41127e+13
2.2768 1.11737e+14 2.48411e+13
2.31168 1.16669e+14 2.47102e+13
2.34657 1.14241e+14 2.434e+13
2.38146 6.9042e+13 1.38454e+13
2.41636 1.10289e+14 2.48258e+13
2.45126 1.38365e+14 3.7259e+13
2.48617 1.39568e+14 3.48957e+13
2.52109 1.52192e+14 3.88939e+13
2.55601 1.57051e+14 4.33852e+13
2.59094 1.49368e+14 3.75082e+13
2.62587 1.49204e+14 2.68567e+13
2.66081 1.4245e+14 2.66563e+13
2.69576 1.29511e+14 2.95755e+13
2.73071 1.23131e+14 2.8573e+13
2.76567 1.16196e+14 2.47972e+13
2.80064 1.08706e+14 2.33344e+13
2.83561 9.92694e+13 2.14113e+13
2.87059 9.14845e+13 1.93323e+13
2.90558 8.16042e+13 1.69461e+13
2.94058 7.41186e+13 1.51551e+13
2.97558 6.55788e+13 1.3673e+13
3.01059 5.92705e+13 1.26526e+13
3.0456 5.25526e+13 1.12773e+13
3.08063 4.86954e+13 1.06513e+13
3.11566 4.49616e+13 1.00989e+13
3.1507 4.35399e+13 1.18816e+13
3.18574 4.20763e+13 1.05396e+13
3.2208 4.04574e+13 1.35595e+13
3.25586 3.53227e+13 1.33911e+13
3.29093 3.3887e+13 1.04792e+13
3.32601 2.83375e+13 1.3637e+13
3.36109 2.57948e+13 1.39468e+13
3.39619 2.0756e+13 1.22305e+13
3.43129 1.5545e+13 9.27369e+12
3.4664 8.52605e+12 7.56477e+12
3.50152 2.17261e+12 4.23404e+12
3.53665 -3.8802e+12 2.06368e+12
3.57179 -1.16555e+13 1.9319e+12
3.60694 -2.3416e+13 6.3019e+12
3.64209 -6.06172e+13 3.10218e+13
3.67726 -1.08787e+14 6.81908e+13
3.71243 -1.42833e+14 1.00496e+14
3.74761 -1.762e+14 1.26937e+14
3.7828 -2.23008e+14 1.31083e+14
3.81801 -2.98038e+14 7.8966e+13
3.85322 -3.49998e+14 4.83544e+13
3.88844 -3.83022e+14 3.85636e+13
3.92367 -4.13176e+14 2.52283e+13
3.95891 -4.16043e+14 2.09408e+13
3.99416 -3.9769e+14 2.46178e+13
4.02942 -2.66925e+14 3.80803e+13
4.06469 -7.85603e+13 4.2932e+13
4.09997 -3.47719e+13 7.62574e+12
4.13526 -8.23979e+13 -1.56054e+14
4.17056 -2.29201e+14 -5.40299e+14
4.20587 -7.38601e+14 -1.28635e+15
4.24119 -1.43351e+15 -2.0392e+15
4.27653 -1.71591e+15 -1.78124e+15
4.31187 -1.6473e+15 -9.66247e+14
4.34722 -1.2831e+15 -5.23877e+14
4.38259 -9.16904e+14 -2.2957e+14
4.41797 -6.64212e+14 -1.35101e+14
4.45335 -4.44761e+14 -9.98515e+13
4.48875 -2.89919e+14 -6.91153e+13
4.52416 -2.17173e+14 -5.29514e+13
4.55958 -1.94191e+14 -4.03292e+13
4.59502 -1.7559e+14 -2.77156e+13
4.63046 -1.57768e+14 -1.75878e+13
4.66592 -1.19868e+14 -8.05272e+12
4.70139 -5.46647e+13 4.4224e+12
4.73687 -1.84385e+13 6.4645e+12
4.77237 -2.53246e+12 4.17181e+12
4.80787 2.29426e+12 1.70571e+12
4.84339 6.15525e+11 -5.29507e+10
4.87892 -8.56139e+12 -3.07284e+12
4.91446 -2.70712e+13 -9.69689e+12
4.95002 -6.00911e+13 -1.80391e+13
4.98559 -1.18713e+14 -2.8378e+13
5.02117 -2.13574e+14 -4.31569e+13
5.05677 -3.73773e+14 -6.63361e+13
5.09237 -6.22074e+14 -1.10826e+14
5.128 -1.05533e+15 -1.7525e+14
5.16363 -1.74411e+15 -3.00354e+14
5.19928 -2.90575e+15 -4.96623e+14
5.23494 -4.9488e+15 -5.96012e+14
5.27062 -7.87533e+15 -7.20723e+14
5.30631 -1.15601e+16 -1.07158e+15
5.34201 -1.67654e+16 -1.81971e+15
5.37773 -2.38254e+16 -3.19764e+15
5.41346 -3.36647e+16 -5.75857e+15
5.4492 -4.6325e+16 -8.82634e+15
5.48497 -6.33046e+16 -1.28247e+16
5.52074 -8.56644e+16 -1.81053e+16
5.55653 -1.13781e+17 -2.48036e+16
5.59233 -1.48589e+17 -3.31536e+16
5.62815 -1.89511e+17 -4.30915e+16
5.66399 -2.39856e+17 -5.53434e+16
5.69984 -3.05813e+17 -6.93993e+16
5.7357 -4.07842e+17 -8.69457e+16
5.77158 -5.17472e+17 -1.13839e+17
5.80748 -6.02694e+17 -1.49188e+17
5.84339 -7.0951e+17 -1.93887e+17
5.87932 -8.31307e+17 -2.23693e+17
5.91526 -9.62772e+17 -2.38171e+17
5.95122 -1.09451e+18 -2.24367e+17
5.9872 -1.19349e+18 -2.45478e+17
6.02319 -1.26827e+18 -3.32724e+17
6.05919 -1.36152e+18 -3.72463e+17
6.09522 -1.44144e+18 -3.82944e+17
6.13126 -1.47812e+18 -3.97283e+17
6.16732 -1.45808e+18 -3.99939e+17
6.20339 -1.3428e+18 -3.8179e+17
6.23949 -1.11727e+18 -3.37848e+17
6.27559 -7.57363e+17 -2.61514e+17
6.31172 -2.45112e+17 -1.45318e+17
6.34786 4.29428e+17 1.74288e+16
6.38403 1.34968e+18 2.34175e+17
6.42021 2.52062e+18 5.16971e+17
6.4564 3.9841e+18 8.76304e+17
6.49262 5.77599e+18 1.31746e+18
6.52885 8.04349e+18 1.87912e+18
6.5651 1.07341e+19 2.55032e+18
6.60137 1.37339e+19 3.30644e+18
6.63766 1.70325e+19 4.14521e+18
6.67397 2.06159e+19 5.05746e+18
6.71029 2.42476e+19 6.00254e+18
6.74664 2.80588e+19 7.01084e+18
6.783 3.22789e+19 8.12949e+18
6.81938 3.6783e+19 9.32839e+18
6.85579 4.14086e+19 1.05697e+19
6.89221 4.61328e+19 1.18525e+19
6.92865 5.08342e+19 1.31302e+19
6.96511 5.50222e+19 1.43019e+19
7.00159 5.85113e+19 1.53297e+19
7.0381 6.17105e+19 1.62534e+19
7.07462 6.48655e+19 1.71316e+19
7.11116 6.78837e+19 1.79468e+19
7.14772 7.03473e+19 1.86301e+19
7.18431 7.17098e+19 1.90814e+19
7.22091 7.21456e+19 1.93092e+19
7.25754 7.16054e+19 1.92659e+19
7.29418 7.03278e+19 1.89991e+19
7.33085 6.84521e+19 1.8544e+19
7.36754 6.58245e+19 1.78845e+19
7.40425 6.28588e+19 1.71252e+19
7.44099 5.96362e+19 1.62856e+19
7.47774 5.62854e+19 1.5402e+19
7.51452 5.27092e+19 1.44521e+19
7.55132 4.89934e+19 1.34573e+19
7.58814 4.50424e+19 1.23907e+19
7.62498 4.12464e+19 1.1356e+19
7.66185 3.76477e+19 1.03629e+19
7.69874 3.42412e+19 9.41826e+18
7.73566 3.10476e+19 8.53853e+18
7.77259 2.81731e+19 7.72975e+18
7.80955 2.55852e+19 6.97962e+18
7.84654 2.3106e+19 6.26388e+18
7.88355 2.08131e+19 5.55443e+18
7.92058 1.89324e+19 4.81758e+18
7.95763 1.70489e+19 4.08937e+18
7.99471 1.46589e+19 3.12442e+18
8.03182 1.5595e+19 1.80973e+18
8.06895 1.4672e+19 1.03088e+18
8.1061 7.77935e+18 -1.04313e+18
8.14328 9.31742e+18 -3.97213e+18
8.18049 8.09087e+18 -5.47189e+18
8.21772 5.11083e+18 -7.80366e+18
8.25497 3.37051e+18 -7.78113e+18
8.29226 -1.70047e+18 -1.12295e+19
8.32956 -4.26279e+18 -8.89168e+18
8.3669 -3.90365e+18 -1.06102e+19
8.40426 -2.71931e+18 -1.16965e+19
8.44165 7.78488e+18 -1.02902e+19
8.47906 5.6402e+18 -7.13038e+18
8.5165 1.68029e+19 -3.88968e+18
8.55397 1.73684e+19 6.32585e+17
8.59146 1.45203e+19 2.71791e+18
8.62899 -6.01139e+18 6.95258e+17
8.66654 -5.49446e+18 -2.7928e+18
8.70412 1.00656e+18 -1.49456e+18
8.74172 -2.641e+18 6.14568e+17
8.77936 4.27824e+17 6.14754e+17
8.81702 6.50046e+17 -7.31271e+17
8.85471 -1.50962e+17 -1.42557e+18
8.89244 1.23019e+17 -3.48223e+17
8.93019 -5.15465e+16 -5.45963e+16
8.96797 5.36325e+17 4.47625e+17
9.00578 7.4689e+17 9.0639e+17
9.04362 1.05922e+18 1.10762e+18
9.08149 8.93775e+17 6.38459e+17
9.11939 6.09476e+17 2.96497e+17
9.15732 3.85192e+17 1.02947e+17
9.19528 1.88772e+17 3.2307e+16
9.23327 8.31092e+15 -3.25317e+15
9.2713 -1.50192e+17 -3.95775e+16
9.30935 -2.70367e+17 -7.13071e+16
9.34744 -3.68143e+17 -9.95818e+16
9.38556 -4.64389e+17 -1.27685e+17
9.42371 -5.62421e+17 -1.55699e+17
9.46189 -6.79378e+17 -1.85913e+17
9.50011 -8.02908e+17 -2.14368e+17
9.53836 -9.11821e+17 -2.39606e+17
9.57664 -1.00924e+18 -2.64139e+17
9.61496 -1.09886e+18 -2.87666e+17
9.65331 -1.17698e+18 -3.09299e+17
9.69169 -1.24463e+18 -3.28639e+17
9.73011 -1.30071e+18 -3.44887e+17
9.76856 -1.34105e+18 -3.5717e+17
9.80704 -1.36847e+18 -3.66075e+17
9.84557 -1.38184e+18 -3.71062e+17
9.88412 -1.37883e+18 -3.71679e+17
9.92271 -1.35711e+18 -3.67246e+17
9.96134 -1.3186e+18 -3.57935e+17
10 -1.26374e+18 -3.43401e+17
10.0387 -1.19699e+18 -3.23425e+17
10.0774 -1.12488e+18 -2.96893e+17
10.1162 -1.05649e+18 -2.58048e+17
10.155 -9.90338e+17 -2.08869e+17
10.1939 -9.38019e+17 -1.44768e+17
10.2328 -8.77992e+17 -8.84117e+16
10.2717 -8.02131e+17 -5.6619e+16
10.3106 -7.01744e+17 -5.10571e+16
10.3496 -5.6091e+17 -6.91376e+16
10.3887 -4.518e+17 -5.54797e+16
10.4278 -3.68152e+17 -4.45399e+16
10.4669 -3.01529e+17 -3.16398e+16
10.506 -2.14939e+17 -1.73177e+16
10.5452 -1.68483e+17 -1.32428e+16
10.5845 -1.29941e+17 9.85365e+15
10.6238 -5.5998e+16 5.98916e+16
10.6631 7.16915e+16 2.19331e+17
10.7024 2.39688e+17 5.45454e+17
10.7418 5.03927e+17 8.67258e+17
10.7813 6.61484e+17 9.92196e+17
10.8208 4.45569e+17 4.69825e+17
10.8603 1.6899e+17 1.66131e+17
10.8999 -4.36821e+16 -3.21599e+14
10.9395 -1.36408e+17 -3.99016e+16
10.9792 -1.765e+17 -5.13454e+16
11.0189 -1.92533e+17 -5.44007e+16
11.0586 -1.87733e+17 -5.72669e+16
11.0984 -1.68826e+17 -5.30307e+16
11.1383 -1.32243e+17 -4.32693e+16
11.1781 -8.42539e+16 2.06282e+15
11.2181 2.13033e+17 -1.64956e+17
11.2581 1.75798e+18 -3.3723e+18
11.2981 5.1517e+18 -3.91212e+17
11.3381 1.87793e+19 1.3347e+18
11.3783 6.61503e+19 -1.14932e+20
11.4184 2.62736e+19 -3.31352e+20
11.4587 2.91691e+20 -1.94182e+20
11.4989 4.54451e+20 -1.09531e+20
11.5392 5.75443e+20 -4.21395e+19
11.5796 8.69297e+19 -1.34193e+20
11.62 -8.43627e+20 1.14162e+21
11.6605 -1.45354e+21 7.56604e+21
11.701 3.11041e+21 3.30203e+21
11.7415 1.89053e+21 5.47233e+20
11.7822 7.10907e+20 2.70231e+20
11.8228 4.81406e+20 1.32307e+20
11.8636 3.75658e+20 1.18549e+19
11.9043 6.35839e+19 -4.28395e+19
11.9452 1.81287e+19 6.972e+17
11.986 9.88115e+18 1.15287e+18
12.027 7.99679e+18 1.49531e+18
12.068 1.15093e+19 1.79935e+18
12.109 1.27872e+19 1.82624e+18
12.1501 9.53483e+18 3.64508e+18
12.1913 -3.39702e+18 8.65899e+18
12.2325 -3.62227e+19 2.02002e+19
12.2738 -1.24806e+20 6.14089e+19
12.3151 -3.91819e+20 2.27647e+20
12.3565 -8.1132e+20 5.41608e+20
12.3979 -1.11108e+21 7.9492e+20
12.4394 -1.46378e+21 1.00805e+21
12.481 -2.30935e+21 8.84159e+20
12.5226 -3.15826e+21 4.32387e+20
12.5643 -3.52356e+21 3.20431e+20
12.6061 -3.8057e+21 2.43892e+20
12.6479 -3.80445e+21 2.01043e+20
12.6898 -3.34751e+21 2.08679e+20
12.7317 -1.04959e+21 4.3264e+20
12.7737 -2.50293e+20 1.62027e+20
12.8158 -8.41306e+20 -1.87229e+21
12.8579 -3.20846e+21 -7.63621e+21
12.9001 -1.07292e+22 -1.80806e+22
12.9424 -1.48249e+22 -2.1616e+22
12.9847 -9.47311e+21 -1.40373e+22
13.0271 9.05899e+20 -1.2052e+22
13.0696 1.33923e+22 -1.40198e+22
13.1121 2.9893e+22 -2.0177e+22
13.1547 4.44434e+22 -2.90919e+22
13.1974 5.80026e+22 -3.7535e+22
13.2402 7.18627e+22 -3.86072e+22
13.283 9.26406e+22 -1.81898e+22
13.3259 1.0687e+23 -9.61472e+21
13.3689 1.1644e+23 -7.84612e+21
13.4119 1.18857e+23 -5.8906e+21
13.455 1.08601e+23 -1.28342e+22
13.4982 4.66202e+22 -5.69933e+22
13.5415 -9.97768e+21 -1.09117e+23
13.5848 -2.62218e+22 -5.45862e+22
13.6283 -7.21263e+21 8.80531e+22
13.6718 1.71592e+23 2.97596e+23
13.7153 3.56728e+23 4.72673e+23
13.759 4.03924e+23 3.05438e+23
13.8028 3.25161e+23 1.47258e+23
13.8466 2.28452e+23 5.84881e+22
13.8905 1.56881e+23 3.50085e+22
13.9345 1.01182e+23 2.34759e+22
13.9786 7.50921e+22 1.49091e+22
14.0227 6.94998e+22 9.40299e+21
14.067 6.41811e+22 5.70977e+21
14.1113 5.67354e+22 4.46152e+21
14.1558 3.68911e+22 2.93439e+21
14.2003 2.27617e+22 4.2431e+21
14.2449 1.71781e+22 6.67945e+21
14.2896 1.57999e+22 8.36774e+21
14.3344 1.60222e+22 1.17176e+22
14.3793 1.65213e+22 1.56624e+22
14.4243 2.14524e+22 1.76074e+22
14.4693 2.36306e+22 1.18253e+22
14.5145 3.29181e+22 9.34396e+21
14.5598 4.67329e+22 7.41107e+21
14.6052 7.14029e+22 -7.18725e+21
14.6506 9.83338e+22 -3.63022e+22
14.6962 1.28837e+23 -8.00804e+22
14.7419 1.89524e+23 -1.2496e+23
14.7877 1.52961e+23 -1.00396e+23
14.8336 1.15829e+23 -4.61908e+22
14.8796 4.56059e+22 1.20558e+22
14.9257 2.34243e+22 1.50345e+22
14.9719 9.73329e+21 1.22976e+22
15.0182 1.14415e+22 6.14812e+21
15.0647 1.03582e+22 5.74358e+21
15.1112 8.14012e+21 3.00668e+21
15.1579 8.55192e+21 2.80581e+21
15.2047 8.05285e+21 2.25432e+21
15.2516 6.98e+21 1.87122e+21
15.2986 6.25497e+21 1.67549e+21
15.3458 5.64917e+21 1.51289e+21
15.393 4.91405e+21 1.5623e+21
15.4404 4.41575e+21 1.14423e+21
15.488 4.13236e+21 9.20367e+20
15.5356 3.53575e+21 1.05575e+21
15.5834 3.22791e+21 1.09357e+21
15.6313 2.98259e+21 1.17316e+21
15.6794 2.64707e+21 1.18205e+21
15.7276 2.29378e+21 1.09913e+21
15.7759 1.99051e+21 1.02643e+21
15.8243 1.70777e+21 1.02454e+21
15.873 1.52097e+21 1.05445e+21
15.9217 1.74662e+21 1.15876e+21
15.9706 1.95021e+21 1.33875e+21
16.0197 2.14128e+21 1.13607e+21
16.0689 1.76583e+21 2.9872e+18
16.1182 1.10796e+21 -1.12526e+21
16.1677 1.05335e+21 -3.59063e+20
16.2174 1.59124e+21 4.94604e+19
16.2672 2.20471e+21 1.2392e+20
16.3172 2.52455e+21 -6.54963e+20
16.3674 2.79404e+21 -1.04439e+21
16.4177 3.24258e+21 -1.28631e+21
16.4682 3.4782e+21 -1.57376e+21
16.5189 4.05991e+21 -7.71954e+20
16.5697 5.03178e+21 -2.51023e+20
16.6208 5.6208e+21 6.73182e+17
16.672 6.40779e+21 1.05649e+21
16.7234 7.93743e+21 2.89127e+21
16.775 9.54047e+21 4.33563e+21
16.8268 1.09889e+22 5.00236e+21
16.8787 1.18036e+22 4.24976e+21
16.9309 1.32862e+22 4.71488e+21
16.9833 1.43737e+22 4.84941e+21
17.0359 1.49881e+22 4.59543e+21
17.0887 1.54591e+22 4.4758e+21
17.1418 1.59949e+22 4.40697e+21
17.195 1.66213e+22 4.42464e+21
17.2485 1.7332e+22 4.49793e+21
17.3022 1.80705e+22 4.45729e+21
17.3562 1.86411e+22 4.39398e+21
17.4104 1.90159e+22 4.25091e+21
17.4648 1.91349e+22 3.90729e+21
17.5195 1.85378e+22 3.61962e+21
17.5744 1.69748e+22 2.89921e+21
17.6296 1.45587e+22 1.73732e+21
17.6851 1.34551e+22 1.42767e+21
17.7408 1.30305e+22 1.81105e+21
17.7969 1.25994e+22 2.27836e+21
17.8532 1.24155e+22 2.4884e+21
17.9098 1.26492e+22 2.27898e+21
17.9667 1.34388e+22 1.45161e+21
18.0239 1.47773e+22 4.05273e+20
18.0815 1.64773e+22 -2.39999e+20
18.1393 1.85281e+22 -1.02029e+20
18.1975 2.11667e+22 -4.36424e+20
18.256 2.33133e+22 2.33699e+20
18.3149 2.45629e+22 1.0262e+21
18.3742 2.44945e+22 1.52146e+21
18.4338 2.33256e+22 3.12915e+21
18.4938 2.2732e+22 4.62016e+21
18.5542 2.49112e+22 1.07762e+22
18.615 3.30461e+22 2.07139e+22
18.6762 3.82562e+22 2.40357e+22
18.7379 3.94681e+22 2.33635e+22
18.8 3.52988e+22 1.67873e+22
18.8625 2.78892e+22 1.05477e+22
18.9255 2.06355e+22 6.29864e+21
18.9891 1.40649e+22 3.68405e+21
19.0531 8.71862e+21 2.70764e+21
19.1177 4.45762e+21 2.0278e+21
19.1828 2.00709e+21 2.13774e+21
19.2484 5.01216e+21 1.56764e+21
19.3147 1.03974e+22 8.12389e+19
19.3816 -8.16182e+22 6.92262e+22
19.4491 -6.7687e+22 1.01859e+23
19.5173 1.1993e+24 -6.78531e+23
19.5862 2.83893e+24 -1.50896e+24
19.6558 3.60645e+24 -1.42358e+24
19.7262 3.76286e+24 -7.42421e+23
19.7974 3.47776e+24 -2.75361e+23
19.8694 4.45767e+24 2.42119e+24
19.9423 8.67129e+24 9.68329e+24
20.0162 5.45073e+24 1.73446e+24
20.091 1.1543e+24 -8.51122e+23
20.1669 6.20706e+24 5.73267e+24
20.244 7.17846e+24 3.08732e+24
20.3222 4.29764e+24 9.32491e+23
20.4016 2.0068e+24 4.02797e+23
20.4825 1.36555e+24 2.02016e+23
20.5648 9.04628e+23 3.44184e+22
20.6487 2.9164e+23 -6.51517e+22
20.7344 3.36701e+23 -2.4155e+23
20.8219 2.31146e+24 -1.65046e+24
20.9115 6.16431e+24 -4.08449e+24
21.0034 1.89035e+25 -6.26801e+24
21.0979 2.60224e+25 -1.90529e+25
21.1952 2.29843e+25 -5.55183e+25
21.2959 3.10825e+23 -1.18903e+25
21.4004 -8.354e+24 1.27944e+26
21.5093 1.58719e+25 -2.17982e+25
21.6237 1.69289e+25 -2.18588e+24
21.7448 1.3762e+25 1.4568e+24
21.8747 5.45462e+24 -1.05959e+24
22.0165 2.14966e+24 -4.86344e+23
22.1768 1.37938e+24 -6.90172e+23
22.3723 4.25308e+24 -1.58443e+24


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1Classic/vCLRDiaP_FRG.txt <==
-22.3723 4.25308e+24 -1.58443e+24
-22.1768 1.37938e+24 -6.90172e+23
-22.0165 2.14966e+24 -4.86344e+23
-21.8747 5.45462e+24 -1.05959e+24
-21.7448 1.3762e+25 1.4568e+24
-21.6237 1.69289e+25 -2.18588e+24
-21.5093 1.58719e+25 -2.17982e+25
-21.4004 -8.354e+24 1.27944e+26
-21.2959 3.10825e+23 -1.18903e+25
-21.1952 2.29843e+25 -5.55183e+25
-21.0979 2.60224e+25 -1.90529e+25
-21.0034 1.89035e+25 -6.26801e+24
-20.9115 6.16431e+24 -4.08449e+24
-20.8219 2.31146e+24 -1.65046e+24
-20.7344 3.36701e+23 -2.4155e+23
-20.6487 2.9164e+23 -6.51517e+22
-20.5648 9.04628e+23 3.44184e+22
-20.4825 1.36555e+24 2.02016e+23
-20.4016 2.0068e+24 4.02797e+23
-20.3222 4.29764e+24 9.32491e+23
-20.244 7.17846e+24 3.08732e+24
-20.1669 6.20706e+24 5.73267e+24
-20.091 1.1543e+24 -8.51122e+23
-20.0162 5.45073e+24 1.73446e+24
-19.9423 8.67129e+24 9.68329e+24
-19.8694 4.45767e+24 2.42119e+24
-19.7974 3.47776e+24 -2.75361e+23
-19.7262 3.76286e+24 -7.42421e+23
-19.6558 3.60645e+24 -1.42358e+24
-19.5862 2.83893e+24 -1.50896e+24
-19.5173 1.1993e+24 -6.78531e+23
-19.4491 -6.7687e+22 1.01859e+23
-19.3816 -8.16182e+22 6.92262e+22
-19.3147 1.03974e+22 8.12389e+19
-19.2484 5.01216e+21 1.56764e+21
-19.1828 2.00709e+21 2.13774e+21
-19.1177 4.45762e+21 2.0278e+21
-19.0531 8.71862e+21 2.70764e+21
-18.9891 1.40649e+22 3.68405e+21
-18.9255 2.06355e+22 6.29864e+21
-18.8625 2.78892e+22 1.05477e+22
-18.8 3.52988e+22 1.67873e+22
-18.7379 3.94681e+22 2.33635e+22
-18.6762 3.82562e+22 2.40357e+22
-18.615 3.30461e+22 2.07139e+22
-18.5542 2.49112e+22 1.07762e+22
-18.4938 2.2732e+22 4.62016e+21
-18.4338 2.33256e+22 3.12915e+21
-18.3742 2.44945e+22 1.52146e+21
-18.3149 2.45629e+22 1.0262e+21
-18.256 2.33133e+22 2.33699e+20
-18.1975 2.11667e+22 -4.36424e+20
-18.1393 1.85281e+22 -1.02029e+20
-18.0815 1.64773e+22 -2.39999e+20
-18.0239 1.47773e+22 4.05273e+20
-17.9667 1.34388e+22 1.45161e+21
-17.9098 1.26492e+22 2.27898e+21
-17.8532 1.24155e+22 2.4884e+21
-17.7969 1.25994e+22 2.27836e+21
-17.7408 1.30305e+22 1.81105e+21
-17.6851 1.34551e+22 1.42767e+21
-17.6296 1.45587e+22 1.73732e+21
-17.5744 1.69748e+22 2.89921e+21
-17.5195 1.85378e+22 3.61962e+21
-17.4648 1.91349e+22 3.90729e+21
-17.4104 1.90159e+22 4.25091e+21
-17.3562 1.86411e+22 4.39398e+21
-17.3022 1.80705e+22 4.45729e+21
-17.2485 1.7332e+22 4.49793e+21
-17.195 1.66213e+22 4.42464e+21
-17.1418 1.59949e+22 4.40697e+21
-17.0887 1.54591e+22 4.4758e+21
-17.0359 1.49881e+22 4.59543e+21
-16.9833 1.43737e+22 4.84941e+21
-16.9309 1.32862e+22 4.71488e+21
-16.8787 1.18036e+22 4.24976e+21
-16.8268 1.09889e+22 5.00236e+21
-16.775 9.54047e+21 4.33563e+21
-16.7234 7.93743e+21 2.89127e+21
-16.672 6.40779e+21 1.05649e+21
-16.6208 5.6208e+21 6.73182e+17
-16.5697 5.03178e+21 -2.51023e+20
-16.5189 4.05991e+21 -7.71954e+20
-16.4682 3.4782e+21 -1.57376e+21
-16.4177 3.24258e+21 -1.28631e+21
-16.3674 2.79404e+21 -1.04439e+21
-16.3172 2.52455e+21 -6.54963e+20
-16.2672 2.20471e+21 1.2392e+20
-16.2174 1.59124e+21 4.94604e+19
-16.1677 1.05335e+21 -3.59063e+20
-16.1182 1.10796e+21 -1.12526e+21
-16.0689 1.76583e+21 2.9872e+18
-16.0197 2.14128e+21 1.13607e+21
-15.9706 1.95021e+21 1.33875e+21
-15.9217 1.74662e+21 1.15876e+21
-15.873 1.52097e+21 1.05445e+21
-15.8243 1.70777e+21 1.02454e+21
-15.7759 1.99051e+21 1.02643e+21
-15.7276 2.29378e+21 1.09913e+21
-15.6794 2.64707e+21 1.18205e+21
-15.6313 2.98259e+21 1.17316e+21
-15.5834 3.22791e+21 1.09357e+21
-15.5356 3.53575e+21 1.05575e+21
-15.488 4.13236e+21 9.20367e+20
-15.4404 4.41575e+21 1.14423e+21
-15.393 4.91405e+21 1.5623e+21
-15.3458 5.64917e+21 1.51289e+21
-15.2986 6.25497e+21 1.67549e+21
-15.2516 6.98e+21 1.87122e+21
-15.2047 8.05285e+21 2.25432e+21
-15.1579 8.55192e+21 2.80581e+21
-15.1112 8.14012e+21 3.00668e+21
-15.0647 1.03582e+22 5.74358e+21
-15.0182 1.14415e+22 6.14812e+21
-14.9719 9.73329e+21 1.22976e+22
-14.9257 2.34243e+22 1.50345e+22
-14.8796 4.56059e+22 1.20558e+22
-14.8336 1.15829e+23 -4.61908e+22
-14.7877 1.52961e+23 -1.00396e+23
-14.7419 1.89524e+23 -1.2496e+23
-14.6962 1.28837e+23 -8.00804e+22
-14.6506 9.83338e+22 -3.63022e+22
-14.6052 7.14029e+22 -7.18725e+21
-14.5598 4.67329e+22 7.41107e+21
-14.5145 3.29181e+22 9.34396e+21
-14.4693 2.36306e+22 1.18253e+22
-14.4243 2.14524e+22 1.76074e+22
-14.3793 1.65213e+22 1.56624e+22
-14.3344 1.60222e+22 1.17176e+22
-14.2896 1.57999e+22 8.36774e+21
-14.2449 1.71781e+22 6.67945e+21
-14.2003 2.27617e+22 4.2431e+21
-14.1558 3.68911e+22 2.93439e+21
-14.1113 5.67354e+22 4.46152e+21
-14.067 6.41811e+22 5.70977e+21
-14.0227 6.94998e+22 9.40299e+21
-13.9786 7.50921e+22 1.49091e+22
-13.9345 1.01182e+23 2.34759e+22
-13.8905 1.56881e+23 3.50085e+22
-13.8466 2.28452e+23 5.84881e+22
-13.8028 3.25161e+23 1.47258e+23
-13.759 4.03924e+23 3.05438e+23
-13.7153 3.56728e+23 4.72673e+23
-13.6718 1.71592e+23 2.97596e+23
-13.6283 -7.21263e+21 8.80531e+22
-13.5848 -2.62218e+22 -5.45862e+22
-13.5415 -9.97768e+21 -1.09117e+23
-13.4982 4.66202e+22 -5.69933e+22
-13.455 1.08601e+23 -1.28342e+22
-13.4119 1.18857e+23 -5.8906e+21
-13.3689 1.1644e+23 -7.84612e+21
-13.3259 1.0687e+23 -9.61472e+21
-13.283 9.26406e+22 -1.81898e+22
-13.2402 7.18627e+22 -3.86072e+22
-13.1974 5.80026e+22 -3.7535e+22
-13.1547 4.44434e+22 -2.90919e+22
-13.1121 2.9893e+22 -2.0177e+22
-13.0696 1.33923e+22 -1.40198e+22
-13.0271 9.05899e+20 -1.2052e+22
-12.9847 -9.47311e+21 -1.40373e+22
-12.9424 -1.48249e+22 -2.1616e+22
-12.9001 -1.07292e+22 -1.80806e+22
-12.8579 -3.20846e+21 -7.63621e+21
-12.8158 -8.41306e+20 -1.87229e+21
-12.7737 -2.50293e+20 1.62027e+20
-12.7317 -1.04959e+21 4.3264e+20
-12.6898 -3.34751e+21 2.08679e+20
-12.6479 -3.80445e+21 2.01043e+20
-12.6061 -3.8057e+21 2.43892e+20
-12.5643 -3.52356e+21 3.20431e+20
-12.5226 -3.15826e+21 4.32387e+20
-12.481 -2.30935e+21 8.84159e+20
-12.4394 -1.46378e+21 1.00805e+21
-12.3979 -1.11108e+21 7.9492e+20
-12.3565 -8.1132e+20 5.41608e+20
-12.3151 -3.91819e+20 2.27647e+20
-12.2738 -1.24806e+20 6.14089e+19
-12.2325 -3.62227e+19 2.02002e+19
-12.1913 -3.39702e+18 8.65899e+18
-12.1501 9.53483e+18 3.64508e+18
-12.109 1.27872e+19 1.82624e+18
-12.068 1.15093e+19 1.79935e+18
-12.027 7.99679e+18 1.49531e+18
-11.986 9.88115e+18 1.15287e+18
-11.9452 1.81287e+19 6.972e+17
-11.9043 6.35839e+19 -4.28395e+19
-11.8636 3.75658e+20 1.18549e+19
-11.8228 4.81406e+20 1.32307e+20
-11.7822 7.10907e+20 2.70231e+20
-11.7415 1.89053e+21 5.47233e+20
-11.701 3.11041e+21 3.30203e+21
-11.6605 -1.45354e+21 7.56604e+21
-11.62 -8.43627e+20 1.14162e+21
-11.5796 8.69297e+19 -1.34193e+20
-11.5392 5.75443e+20 -4.21395e+19
-11.4989 4.54451e+20 -1.09531e+20
-11.4587 2.91691e+20 -1.94182e+20
-11.4184 2.62736e+19 -3.31352e+20
-11.3783 6.61503e+19 -1.14932e+20
-11.3381 1.87793e+19 1.3347e+18
-11.2981 5.1517e+18 -3.91212e+17
-11.2581 1.75798e+18 -3.3723e+18
-11.2181 2.13033e+17 -1.64956e+17
-11.1781 -8.42539e+16 2.06282e+15
-11.1383 -1.32243e+17 -4.32693e+16
-11.0984 -1.68826e+17 -5.30307e+16
-11.0586 -1.87733e+17 -5.72669e+16
-11.0189 -1.92533e+17 -5.44007e+16
-10.9792 -1.765e+17 -5.13454e+16
-10.9395 -1.36408e+17 -3.99016e+16
-10.8999 -4.36821e+16 -3.21599e+14
-10.8603 1.6899e+17 1.66131e+17
-10.8208 4.45569e+17 4.69825e+17
-10.7813 6.61484e+17 9.92196e+17
-10.7418 5.03927e+17 8.67258e+17
-10.7024 2.39688e+17 5.45454e+17
-10.6631 7.16915e+16 2.19331e+17
-10.6238 -5.5998e+16 5.98916e+16
-10.5845 -1.29941e+17 9.85365e+15
-10.5452 -1.68483e+17 -1.32428e+16
-10.506 -2.14939e+17 -1.73177e+16
-10.4669 -3.01529e+17 -3.16398e+16
-10.4278 -3.68152e+17 -4.45399e+16
-10.3887 -4.518e+17 -5.54797e+16
-10.3496 -5.6091e+17 -6.91376e+16
-10.3106 -7.01744e+17 -5.10571e+16
-10.2717 -8.02131e+17 -5.6619e+16
-10.2328 -8.77992e+17 -8.84117e+16
-10.1939 -9.38019e+17 -1.44768e+17
-10.155 -9.90338e+17 -2.08869e+17
-10.1162 -1.05649e+18 -2.58048e+17
-10.0774 -1.12488e+18 -2.96893e+17
-10.0387 -1.19699e+18 -3.23425e+17
-10 -1.26374e+18 -3.43401e+17
-9.96134 -1.3186e+18 -3.57935e+17
-9.92271 -1.35711e+18 -3.67246e+17
-9.88412 -1.37883e+18 -3.71679e+17
-9.84557 -1.38184e+18 -3.71062e+17
-9.80704 -1.36847e+18 -3.66075e+17
-9.76856 -1.34105e+18 -3.5717e+17
-9.73011 -1.30071e+18 -3.44887e+17
-9.69169 -1.24463e+18 -3.28639e+17
-9.65331 -1.17698e+18 -3.09299e+17
-9.61496 -1.09886e+18 -2.87666e+17
-9.57664 -1.00924e+18 -2.64139e+17
-9.53836 -9.11821e+17 -2.39606e+17
-9.50011 -8.02908e+17 -2.14368e+17
-9.46189 -6.79378e+17 -1.85913e+17
-9.42371 -5.62421e+17 -1.55699e+17
-9.38556 -4.64389e+17 -1.27685e+17
-9.34744 -3.68143e+17 -9.95818e+16
-9.30935 -2.70367e+17 -7.13071e+16
-9.2713 -1.50192e+17 -3.95775e+16
-9.23327 8.31092e+15 -3.25317e+15
-9.19528 1.88772e+17 3.2307e+16
-9.15732 3.85192e+17 1.02947e+17
-9.11939 6.09476e+17 2.96497e+17
-9.08149 8.93775e+17 6.38459e+17
-9.04362 1.05922e+18 1.10762e+18
-9.00578 7.4689e+17 9.0639e+17
-8.96797 5.36325e+17 4.47625e+17
-8.93019 -5.15465e+16 -5.45963e+16
-8.89244 1.23019e+17 -3.48223e+17
-8.85471 -1.50962e+17 -1.42557e+18
-8.81702 6.50046e+17 -7.31271e+17
-8.77936 4.27824e+17 6.14754e+17
-8.74172 -2.641e+18 6.14568e+17
-8.70412 1.00656e+18 -1.49456e+18
-8.66654 -5.49446e+18 -2.7928e+18
-8.62899 -6.01139e+18 6.95258e+17
-8.59146 1.45203e+19 2.71791e+18
-8.55397 1.73684e+19 6.32585e+17
-8.5165 1.68029e+19 -3.88968e+18
-8.47906 5.6402e+18 -7.13038e+18
-8.44165 7.78488e+18 -1.02902e+19
-8.40426 -2.71931e+18 -1.16965e+19
-8.3669 -3.90365e+18 -1.06102e+19
-8.32956 -4.26279e+18 -8.89168e+18
-8.29226 -1.70047e+18 -1.12295e+19
-8.25497 3.37051e+18 -7.78113e+18
-8.21772 5.11083e+18 -7.80366e+18
-8.18049 8.09087e+18 -5.47189e+18
-8.14328 9.31742e+18 -3.97213e+18
-8.1061 7.77935e+18 -1.04313e+18
-8.06895 1.4672e+19 1.03088e+18
-8.03182 1.5595e+19 1.80973e+18
-7.99471 1.46589e+19 3.12442e+18
-7.95763 1.70489e+19 4.08937e+18
-7.92058 1.89324e+19 4.81758e+18
-7.88355 2.08131e+19 5.55443e+18
-7.84654 2.3106e+19 6.26388e+18
-7.80955 2.55852e+19 6.97962e+18
-7.77259 2.81731e+19 7.72975e+18
-7.73566 3.10476e+19 8.53853e+18
-7.69874 3.42412e+19 9.41826e+18
-7.66185 3.76477e+19 1.03629e+19
-7.62498 4.12464e+19 1.1356e+19
-7.58814 4.50424e+19 1.23907e+19
-7.55132 4.89934e+19 1.34573e+19
-7.51452 5.27092e+19 1.44521e+19
-7.47774 5.62854e+19 1.5402e+19
-7.44099 5.96362e+19 1.62856e+19
-7.40425 6.28588e+19 1.71252e+19
-7.36754 6.58245e+19 1.78845e+19
-7.33085 6.84521e+19 1.8544e+19
-7.29418 7.03278e+19 1.89991e+19
-7.25754 7.16054e+19 1.92659e+19
-7.22091 7.21456e+19 1.93092e+19
-7.18431 7.17098e+19 1.90814e+19
-7.14772 7.03473e+19 1.86301e+19
-7.11116 6.78837e+19 1.79468e+19
-7.07462 6.48655e+19 1.71316e+19
-7.0381 6.17105e+19 1.62534e+19
-7.00159 5.85113e+19 1.53297e+19
-6.96511 5.50222e+19 1.43019e+19
-6.92865 5.08342e+19 1.31302e+19
-6.89221 4.61328e+19 1.18525e+19
-6.85579 4.14086e+19 1.05697e+19
-6.81938 3.6783e+19 9.32839e+18
-6.783 3.22789e+19 8.12949e+18
-6.74664 2.80588e+19 7.01084e+18
-6.71029 2.42476e+19 6.00254e+18
-6.67397 2.06159e+19 5.05746e+18
-6.63766 1.70325e+19 4.14521e+18
-6.60137 1.37339e+19 3.30644e+18
-6.5651 1.07341e+19 2.55032e+18
-6.52885 8.04349e+18 1.87912e+18
-6.49262 5.77599e+18 1.31746e+18
-6.4564 3.9841e+18 8.76304e+17
-6.42021 2.52062e+18 5.16971e+17
-6.38403 1.34968e+18 2.34175e+17
-6.34786 4.29428e+17 1.74288e+16
-6.31172 -2.45112e+17 -1.45318e+17
-6.27559 -7.57363e+17 -2.61514e+17
-6.23949 -1.11727e+18 -3.37848e+17
-6.20339 -1.3428e+18 -3.8179e+17
-6.16732 -1.45808e+18 -3.99939e+17
-6.13126 -1.47812e+18 -3.97283e+17
-6.09522 -1.44144e+18 -3.82944e+17
-6.05919 -1.36152e+18 -3.72463e+17
-6.02319 -1.26827e+18 -3.32724e+17
-5.9872 -1.19349e+18 -2.45478e+17
-5.95122 -1.09451e+18 -2.24367e+17
-5.91526 -9.62772e+17 -2.38171e+17
-5.87932 -8.31307e+17 -2.23693e+17
-5.84339 -7.0951e+17 -1.93887e+17
-5.80748 -6.02694e+17 -1.49188e+17
-5.77158 -5.17472e+17 -1.13839e+17
-5.7357 -4.07842e+17 -8.69457e+16
-5.69984 -3.05813e+17 -6.93993e+16
-5.66399 -2.39856e+17 -5.53434e+16
-5.62815 -1.89511e+17 -4.30915e+16
-5.59233 -1.48589e+17 -3.31536e+16
-5.55653 -1.13781e+17 -2.48036e+16
-5.52074 -8.56644e+16 -1.81053e+16
-5.48497 -6.33046e+16 -1.28247e+16
-5.4492 -4.6325e+16 -8.82634e+15
-5.41346 -3.36647e+16 -5.75857e+15
-5.37773 -2.38254e+16 -3.19764e+15
-5.34201 -1.67654e+16 -1.81971e+15
-5.30631 -1.15601e+16 -1.07158e+15
-5.27062 -7.87533e+15 -7.20723e+14
-5.23494 -4.9488e+15 -5.96012e+14
-5.19928 -2.90575e+15 -4.96623e+14
-5.16363 -1.74411e+15 -3.00354e+14
-5.128 -1.05533e+15 -1.7525e+14
-5.09237 -6.22074e+14 -1.10826e+14
-5.05677 -3.73773e+14 -6.63361e+13
-5.02117 -2.13574e+14 -4.31569e+13
-4.98559 -1.18713e+14 -2.8378e+13
-4.95002 -6.00911e+13 -1.80391e+13
-4.91446 -2.70712e+13 -9.69689e+12
-4.87892 -8.56139e+12 -3.07284e+12
-4.84339 6.15525e+11 -5.29507e+10
-4.80787 2.29426e+12 1.70571e+12
-4.77237 -2.53246e+12 4.17181e+12
-4.73687 -1.84385e+13 6.4645e+12
-4.70139 -5.46647e+13 4.4224e+12
-4.66592 -1.19868e+14 -8.05272e+12
-4.63046 -1.57768e+14 -1.75878e+13
-4.59502 -1.7559e+14 -2.77156e+13
-4.55958 -1.94191e+14 -4.03292e+13
-4.52416 -2.17173e+14 -5.29514e+13
-4.48875 -2.89919e+14 -6.91153e+13
-4.45335 -4.44761e+14 -9.98515e+13
-4.41797 -6.64212e+14 -1.35101e+14
-4.38259 -9.16904e+14 -2.2957e+14
-4.34722 -1.2831e+15 -5.23877e+14
-4.31187 -1.6473e+15 -9.66247e+14
-4.27653 -1.71591e+15 -1.78124e+15
-4.24119 -1.43351e+15 -2.0392e+15
-4.20587 -7.38601e+14 -1.28635e+15
-4.17056 -2.29201e+14 -5.40299e+14
-4.13526 -8.23979e+13 -1.56054e+14
-4.09997 -3.47719e+13 7.62574e+12
-4.06469 -7.85603e+13 4.2932e+13
-4.02942 -2.66925e+14 3.80803e+13
-3.99416 -3.9769e+14 2.46178e+13
-3.95891 -4.16043e+14 2.09408e+13
-3.92367 -4.13176e+14 2.52283e+13
-3.88844 -3.83022e+14 3.85636e+13
-3.85322 -3.49998e+14 4.83544e+13
-3.81801 -2.98038e+14 7.8966e+13
-3.7828 -2.23008e+14 1.31083e+14
-3.74761 -1.762e+14 1.26937e+14
-3.71243 -1.42833e+14 1.00496e+14
-3.67726 -1.08787e+14 6.81908e+13
-3.64209 -6.06172e+13 3.10218e+13
-3.60694 -2.3416e+13 6.3019e+12
-3.57179 -1.16555e+13 1.9319e+12
-3.53665 -3.8802e+12 2.06368e+12
-3.50152 2.17261e+12 4.23404e+12
-3.4664 8.52605e+12 7.56477e+12
-3.43129 1.5545e+13 9.27369e+12
-3.39619 2.0756e+13 1.22305e+13
-3.36109 2.57948e+13 1.39468e+13
-3.32601 2.83375e+13 1.3637e+13
-3.29093 3.3887e+13 1.04792e+13
-3.25586 3.53227e+13 1.33911e+13
-3.2208 4.04574e+13 1.35595e+13
-3.18574 4.20763e+13 1.05396e+13
-3.1507 4.35399e+13 1.18816e+13
-3.11566 4.49616e+13 1.00989e+13
-3.08063 4.86954e+13 1.06513e+13
-3.0456 5.25526e+13 1.12773e+13
-3.01059 5.92705e+13 1.26526e+13
-2.97558 6.55788e+13 1.3673e+13
-2.94058 7.41186e+13 1.51551e+13
-2.90558 8.16042e+13 1.69461e+13
-2.87059 9.14845e+13 1.93323e+13
-2.83561 9.92694e+13 2.14113e+13
-2.80064 1.08706e+14 2.33344e+13
-2.76567 1.16196e+14 2.47972e+13
-2.73071 1.23131e+14 2.8573e+13
-2.69576 1.29511e+14 2.95755e+13
-2.66081 1.4245e+14 2.66563e+13
-2.62587 1.49204e+14 2.68567e+13
-2.59094 1.49368e+14 3.75082e+13
-2.55601 1.57051e+14 4.33852e+13
-2.52109 1.52192e+14 3.88939e+13
-2.48617 1.39568e+14 3.48957e+13
-2.45126 1.38365e+14 3.7259e+13
-2.41636 1.10289e+14 2.48258e+13
-2.38146 6.9042e+13 1.38454e+13
-2.34657 1.14241e+14 2.434e+13
-2.31168 1.16669e+14 2.47102e+13
-2.2768 1.11737e+14 2.48411e+13
-2.24192 1.01925e+14 2.41127e+13
-2.20705 9.21421e+13 2.23745e+13
-2.17219 8.04362e+13 1.98531e+13
-2.13733 7.1151e+13 1.73593e+13
-2.10247 6.10828e+13 1.51032e+13
-2.06762 5.45091e+13 1.24462e+13
-2.03278 4.36317e+13 9.26766e+12
-1.99794 3.99802e+13 4.91627e+12
-1.9631 3.00334e+13 2.43313e+12
-1.92827 2.76516e+13 -2.31831e+12
-1.89345 2.49308e+13 -4.92218e+12
-1.85862 2.28388e+13 -6.20303e+12
-1.82381 2.37531e+13 -7.09116e+12
-1.78899 2.27354e+13 -7.28291e+12
-1.75419 2.0095e+13 -6.71848e+12
-1.71938 1.70085e+13 -5.61163e+12
-1.68458 1.66223e+13 -1.79004e+12
-1.64979 1.63089e+13 3.36712e+11
-1.61499 1.59631e+13 4.21791e+12
-1.58021 1.85349e+13 4.0204e+12
-1.54542 2.36902e+13 7.83902e+12
-1.51064 2.82049e+13 7.81349e+12
-1.47586 3.41597e+13 1.13903e+13
-1.44109 4.12318e+13 1.16794e+13
-1.40632 4.31142e+13 1.3872e+13
-1.37155 4.93246e+13 1.26544e+13
-1.33679 4.99805e+13 1.19407e+13
-1.30203 5.0839e+13 7.80404e+12
-1.26727 5.52109e+13 6.50604e+12
-1.23251 5.15735e+13 4.89676e+12
-1.19776 5.54881e+13 4.11165e+11
-1.16301 4.87051e+13 7.2758e+11
-1.12827 4.76592e+13 -1.32612e+11
-1.09352 4.29406e+13 1.00156e+12
-1.05878 4.86292e+13 1.79008e+12
-1.02405 4.5759e+13 2.91698e+12
-0.989309 5.12599e+13 4.60642e+12
-0.954576 4.98074e+13 6.72303e+12
-0.919844 5.54796e+13 8.91834e+12
-0.885115 5.26714e+13 1.01493e+13
-0.850388 5.42635e+13 1.02188e+13
-0.815663 4.36791e+13 6.48296e+12
-0.78094 4.76743e+13 1.41401e+13
-0.746219 4.72797e+13 -4.35202e+12
-0.711499 3.09915e+13 -8.25379e+11
-0.676781 2.90109e+13 3.57718e+12
-0.642065 5.44086e+13 1.38982e+13
-0.60735 4.23175e+13 1.04e+13
-0.572637 3.09798e+13 7.98013e+12
-0.537925 2.08461e+13 4.11514e+12
-0.503214 1.74319e+13 2.37315e+12
-0.468504 1.56749e+13 1.55909e+12
-0.433796 1.5431e+13 7.31308e+11
-0.399089 1.41356e+13 5.14722e+11
-0.364382 1.54333e+13 -3.40074e+11
-0.329676 1.5106e+13 2.88459e+11
-0.294972 1.87589e+13 -4.26086e+11
-0.260267 1.72921e+13 6.20698e+11
-0.225564 1.99642e+13 1.01952e+12
-0.190861 1.73143e+13 1.60867e+12
-0.156158 2.11596e+13 8.29541e+11
-0.121456 1.94187e+13 -3.22336e+12
-0.0867541 5.40002e+12 -4.87372e+12
-0.0520524 6.50931e+12 -4.19663e+12
-0.0173508 2.39014e+13 -1.95762e+12
0.0173508 2.38982e+13 2.00555e+12
0.0520524 6.50847e+12 4.19362e+12
0.0867541 5.39253e+12 4.86607e+12
0.121456 1.94195e+13 3.22712e+12
0.156158 2.11601e+13 -8.17587e+11
0.190861 1.73139e+13 -1.60502e+12
0.225564 1.99619e+13 -1.01801e+12
0.260267 1.72888e+13 -6.17941e+11
0.294972 1.87532e+13 4.27775e+11
0.329676 1.50997e+13 -2.8627e+11
0.364382 1.54272e+13 3.45037e+11
0.399089 1.41305e+13 -5.10679e+11
0.433796 1.54268e+13 -7.27348e+11
0.468504 1.56713e+13 -1.55465e+12
0.503214 1.74315e+13 -2.37198e+12
0.537925 2.08444e+13 -4.113e+12
0.572637 3.09792e+13 -7.98332e+12
0.60735 4.23087e+13 -1.04163e+13
0.642065 5.44119e+13 -1.39246e+13
0.676781 2.90191e+13 -3.58806e+12
0.711499 3.09989e+13 8.05851e+11
0.746219 4.72826e+13 4.34267e+12
0.78094 4.76878e+13 -1.41355e+13
0.815663 4.36743e+13 -6.54598e+12
0.850388 5.42749e+13 -1.02884e+13
0.885115 5.27105e+13 -1.01547e+13
0.919844 5.5509e+13 -8.89367e+12
0.954576 4.98254e+13 -6.70602e+12
0.989309 5.12712e+13 -4.60371e+12
1.02405 4.57595e+13 -2.93671e+12
1.05878 4.8612e+13 -1.82612e+12
1.09352 4.29279e+13 -1.02821e+12
1.12827 4.76407e+13 1.03088e+11
1.16301 4.86919e+13 -7.57925e+11
1.19776 5.54713e+13 -4.42301e+11
1.23251 5.15731e+13 -4.91849e+12
1.26727 5.52133e+13 -6.52973e+12
1.30203 5.08594e+13 -7.83374e+12
1.33679 5.00047e+13 -1.19842e+13
1.37155 4.93605e+13 -1.27252e+13
1.40632 4.31505e+13 -1.39572e+13
1.44109 4.12657e+13 -1.17842e+13
1.47586 3.4184e+13 -1.15112e+13
1.51064 2.82161e+13 -7.95318e+12
1.54542 2.36916e+13 -8.01551e+12
1.58021 1.85255e+13 -4.1649e+12
1.61499 1.59361e+13 -4.39293e+12
1.64979 1.62669e+13 -6.04403e+11
1.68458 1.65655e+13 1.4675e+12
1.71938 1.69244e+13 5.22233e+12
1.75419 1.99787e+13 6.23432e+12
1.78899 2.25969e+13 6.67718e+12
1.82381 2.35715e+13 6.33333e+12
1.85862 2.26054e+13 5.29021e+12
1.89345 2.46559e+13 3.83614e+12
1.92827 2.73368e+13 1.0445e+12
1.9631 2.96675e+13 -3.92158e+12
1.99794 3.95626e+13 -6.63313e+12
2.03278 4.31549e+13 -1.12167e+13
2.06762 5.39664e+13 -1.46379e+13
2.10247 6.04657e+13 -1.75649e+13
2.13733 7.04533e+13 -2.01035e+13
2.17219 7.96573e+13 -2.28906e+13
2.20705 9.12816e+13 -2.57032e+13
2.24192 1.00979e+14 -2.7737e+13
2.2768 1.10711e+14 -2.87128e+13
2.31168 1.15567e+14 -2.87537e+13
2.34657 1.13086e+14 -2.83213e+13
2.38146 6.82169e+13 -1.67569e+13
2.41636 1.0921e+14 -2.87897e+13
2.45126 1.37084e+14 -4.2039e+13
2.48617 1.38225e+14 -3.99139e+13
2.52109 1.50834e+14 -4.3978e+13
2.55601 1.55707e+14 -4.84385e+13
2.59094 1.48027e+14 -4.24935e+13
2.62587 1.47888e+14 -3.17456e+13
2.66081 1.41172e+14 -3.13785e+13
2.69576 1.28283e+14 -3.40801e+13
2.73071 1.21961e+14 -3.28427e+13
2.76567 1.15091e+14 -2.88205e+13
2.80064 1.07671e+14 -2.71048e+13
2.83561 9.83083e+13 -2.4912e+13
2.87059 9.06009e+13 -2.25542e+13
2.90558 8.08005e+13 -1.98746e+13
2.94058 7.33929e+13 -1.77994e+13
2.97558 6.49284e+13 -1.60477e+13
3.01059 5.86913e+13 -1.47701e+13
3.0456 5.20411e+13 -1.31535e+13
3.08063 4.82462e+13 -1.23066e+13
3.11566 4.4572e+13 -1.15537e+13
3.1507 4.32034e+13 -1.31512e+13
3.18574 4.17985e+13 -1.16347e+13
3.2208 4.02336e+13 -1.44814e+13
3.25586 3.51279e+13 -1.41562e+13
3.29093 3.37334e+13 -1.11093e+13
3.32601 2.82241e+13 -1.41401e+13
3.36109 2.57064e+13 -1.43575e+13
3.39619 2.06826e+13 -1.25855e+13
3.43129 1.54868e+13 -9.59528e+12
3.4664 8.48018e+12 -7.85677e+12
3.50152 2.13203e+12 -4.50208e+12
3.53665 -3.92555e+12 -2.31289e+12
3.57179 -1.17147e+13 -2.16168e+12
3.60694 -2.35013e+13 -6.53163e+12
3.64209 -6.07553e+13 -3.12874e+13
3.67726 -1.08979e+14 -6.85576e+13
3.71243 -1.43068e+14 -1.00972e+14
3.74761 -1.76496e+14 -1.27434e+14
3.7828 -2.23409e+14 -1.31315e+14
3.81801 -2.98428e+14 -7.85649e+13
3.85322 -3.50252e+14 -4.76233e+13
3.88844 -3.83257e+14 -3.77477e+13
3.92367 -4.13438e+14 -2.43595e+13
3.95891 -4.1629e+14 -2.00319e+13
3.99416 -3.97909e+14 -2.37423e+13
4.02942 -2.67217e+14 -3.76724e+13
4.06469 -7.88564e+13 -4.31972e+13
4.09997 -3.4964e+13 -7.92846e+12
4.13526 -8.18741e+13 1.55934e+14
4.17056 -2.27087e+14 5.40748e+14
4.20587 -7.33265e+14 1.28887e+15
4.24119 -1.42491e+15 2.04475e+15
4.27653 -1.70873e+15 1.78781e+15
4.31187 -1.64378e+15 9.71807e+14
4.34722 -1.28138e+15 5.2791e+14
4.38259 -9.16262e+14 2.32224e+14
4.41797 -6.63887e+14 1.36915e+14
4.45335 -4.44492e+14 1.00967e+14
4.48875 -2.898e+14 6.96917e+13
4.52416 -2.17155e+14 5.33241e+13
4.55958 -1.94177e+14 4.06735e+13
4.59502 -1.75609e+14 2.80082e+13
4.63046 -1.57821e+14 1.78513e+13
4.66592 -1.19949e+14 8.21447e+12
4.70139 -5.47793e+13 -4.49118e+12
4.73687 -1.85456e+13 -6.62684e+12
4.77237 -2.61471e+12 -4.35273e+12
4.80787 2.23315e+12 -1.88197e+12
4.84339 5.713e+11 -8.61902e+10
4.87892 -8.59079e+12 2.99067e+12
4.91446 -2.70861e+13 9.69424e+12
4.95002 -6.00679e+13 1.81607e+13
4.98559 -1.18637e+14 2.87256e+13
5.02117 -2.13433e+14 4.38715e+13
5.05677 -3.73516e+14 6.76336e+13
5.09237 -6.21627e+14 1.13016e+14
5.128 -1.05457e+15 1.7894e+14
5.16363 -1.74301e+15 3.0633e+14
5.19928 -2.9043e+15 5.06049e+14
5.23494 -4.94621e+15 6.09834e+14
5.27062 -7.87068e+15 7.40535e+14
5.30631 -1.15529e+16 1.10044e+15
5.34201 -1.67548e+16 1.86315e+15
5.37773 -2.38113e+16 3.26501e+15
5.41346 -3.36442e+16 5.86181e+15
5.4492 -4.62944e+16 8.97242e+15
5.48497 -6.32615e+16 1.30262e+16
5.52074 -8.56045e+16 1.83795e+16
5.55653 -1.137e+17 2.51695e+16
5.59233 -1.4848e+17 3.36328e+16
5.62815 -1.89368e+17 4.37029e+16
5.66399 -2.39672e+17 5.61167e+16
5.69984 -3.05581e+17 7.03695e+16
5.7357 -4.07555e+17 8.82133e+16
5.77158 -5.17124e+17 1.15524e+17
5.80748 -6.02203e+17 1.51129e+17
5.84339 -7.08882e+17 1.96139e+17
5.87932 -8.30605e+17 2.26304e+17
5.91526 -9.61986e+17 2.41136e+17
5.95122 -1.0936e+18 2.27686e+17
5.9872 -1.19273e+18 2.49215e+17
6.02319 -1.26725e+18 3.36763e+17
6.05919 -1.36035e+18 3.76846e+17
6.09522 -1.4402e+18 3.8764e+17
6.13126 -1.47681e+18 4.02205e+17
6.16732 -1.45673e+18 4.04955e+17
6.20339 -1.34146e+18 3.86706e+17
6.23949 -1.11599e+18 3.42448e+17
6.27559 -7.56208e+17 2.65566e+17
6.31172 -2.4413e+17 1.486e+17
6.34786 4.30181e+17 -1.51835e+16
6.38403 1.35008e+18 -2.33402e+17
6.42021 2.52056e+18 -5.18141e+17
6.4564 3.98346e+18 -8.79871e+17
6.49262 5.77463e+18 -1.32386e+18
6.52885 8.04127e+18 -1.88897e+18
6.5651 1.07309e+19 -2.56409e+18
6.60137 1.37296e+19 -3.32443e+18
6.63766 1.7027e+19 -4.16781e+18
6.67397 2.06091e+19 -5.08498e+18
6.71029 2.42395e+19 -6.03497e+18
6.74664 2.80493e+19 -7.04833e+18
6.783 3.2268e+19 -8.17234e+18
6.81938 3.67706e+19 -9.37668e+18
6.85579 4.13948e+19 -1.06233e+19
6.89221 4.61175e+19 -1.19111e+19
6.92865 5.08176e+19 -1.31938e+19
6.96511 5.50044e+19 -1.437e+19
7.00159 5.84923e+19 -1.54016e+19
7.0381 6.16906e+19 -1.63283e+19
7.07462 6.48448e+19 -1.72093e+19
7.11116 6.78623e+19 -1.80268e+19
7.14772 7.03254e+19 -1.87118e+19
7.18431 7.16877e+19 -1.91639e+19
7.22091 7.21234e+19 -1.93917e+19
7.25754 7.15834e+19 -1.93478e+19
7.29418 7.03061e+19 -1.90797e+19
7.33085 6.84307e+19 -1.8623e+19
7.36754 6.58037e+19 -1.79616e+19
7.40425 6.28385e+19 -1.72004e+19
7.44099 5.96165e+19 -1.63589e+19
7.47774 5.62661e+19 -1.54738e+19
7.51452 5.26901e+19 -1.45227e+19
7.55132 4.89745e+19 -1.35272e+19
7.58814 4.50238e+19 -1.24597e+19
7.62498 4.12281e+19 -1.14248e+19
7.66185 3.76295e+19 -1.0432e+19
7.69874 3.42229e+19 -9.4877e+18
7.73566 3.10291e+19 -8.60864e+18
7.77259 2.81543e+19 -7.80077e+18
7.80955 2.55662e+19 -7.05148e+18
7.84654 2.30866e+19 -6.33668e+18
7.88355 2.07935e+19 -5.62797e+18
7.92058 1.89128e+19 -4.89244e+18
7.95763 1.70282e+19 -4.16622e+18
7.99471 1.46365e+19 -3.2025e+18
8.03182 1.55846e+19 -1.91252e+18
8.06895 1.46491e+19 -1.12211e+18
8.1061 7.73905e+18 1.00663e+18
8.14328 9.29637e+18 3.89329e+18
8.18049 8.0769e+18 5.39448e+18
8.21772 5.10505e+18 7.73499e+18
8.25497 3.36384e+18 7.72105e+18
8.29226 -1.69909e+18 1.11771e+19
8.32956 -4.26799e+18 8.84889e+18
8.3669 -3.90663e+18 1.05685e+19
8.40426 -2.72556e+18 1.16583e+19
8.44165 7.77893e+18 1.02449e+19
8.47906 5.62674e+18 7.08262e+18
8.5165 1.67811e+19 3.83652e+18
8.55397 1.73177e+19 -6.57147e+17
8.59146 1.45155e+19 -2.7055e+18
8.62899 -5.9525e+18 -6.89732e+17
8.66654 -5.44861e+18 2.75373e+18
8.70412 1.01876e+18 1.47059e+18
8.74172 -2.65673e+18 -5.82332e+17
8.77936 4.02056e+17 -6.05292e+17
8.81702 6.37725e+17 7.23099e+17
8.85471 -1.52538e+17 1.41598e+18
8.89244 1.22174e+17 3.41463e+17
8.93019 -5.9957e+16 4.64662e+16
8.96797 5.14091e+17 -4.62189e+17
9.00578 7.04198e+17 -9.36446e+17
9.04362 1.01211e+18 -1.14739e+18
9.08149 8.68085e+17 -6.74906e+17
9.11939 5.97239e+17 -3.23634e+17
9.15732 3.79942e+17 -1.21561e+17
9.19528 1.85934e+17 -4.5361e+16
9.23327 6.18686e+15 -5.79828e+15
9.2713 -1.51688e+17 3.34962e+16
9.30935 -2.71471e+17 6.65165e+16
9.34744 -3.68993e+17 9.53293e+16
9.38556 -4.65003e+17 1.23915e+17
9.42371 -5.62834e+17 1.52394e+17
9.46189 -6.79554e+17 1.83632e+17
9.50011 -8.02954e+17 2.13129e+17
9.53836 -9.11907e+17 2.38716e+17
9.57664 -1.00942e+18 2.63313e+17
9.61496 -1.09903e+18 2.86978e+17
9.65331 -1.17713e+18 3.08689e+17
9.69169 -1.24478e+18 3.28053e+17
9.73011 -1.30086e+18 3.44334e+17
9.76856 -1.34119e+18 3.56662e+17
9.80704 -1.3686e+18 3.65622e+17
9.84557 -1.38195e+18 3.7068e+17
9.88412 -1.37892e+18 3.71404e+17
9.92271 -1.35717e+18 3.67118e+17
9.96134 -1.31862e+18 3.57981e+17
10 -1.2637e+18 3.4365e+17
10.0387 -1.19691e+18 3.23911e+17
10.0774 -1.12478e+18 2.97655e+17
10.1162 -1.05645e+18 2.59177e+17
10.155 -9.90435e+17 2.1046e+17
10.1939 -9.38375e+17 1.46985e+17
10.2328 -8.78528e+17 9.12211e+16
10.2717 -8.0261e+17 5.984e+16
10.3106 -7.01869e+17 5.43526e+16
10.3496 -5.60624e+17 7.1884e+16
10.3887 -4.51723e+17 5.84752e+16
10.4278 -3.6821e+17 5.0181e+16
10.4669 -3.01498e+17 3.74389e+16
10.506 -2.14747e+17 2.03146e+16
10.5452 -1.67993e+17 1.56966e+16
10.5845 -1.29511e+17 -7.26475e+15
10.6238 -5.60391e+16 -5.77627e+16
10.6631 6.97657e+16 -2.18563e+17
10.7024 2.33822e+17 -5.46783e+17
10.7418 4.93486e+17 -8.72329e+17
10.7813 6.49121e+17 -1.0001e+18
10.8208 4.39513e+17 -4.75896e+17
10.8603 1.66768e+17 -1.69335e+17
10.8999 -4.40796e+16 -7.5582e+14
10.9395 -1.36347e+17 3.97665e+16
10.9792 -1.76397e+17 5.15973e+16
11.0189 -1.9241e+17 5.48521e+16
11.0586 -1.8761e+17 5.7713e+16
11.0984 -1.68723e+17 5.33757e+16
11.1383 -1.32143e+17 4.34813e+16
11.1781 -8.3923e+16 -1.9434e+15
11.2181 2.14027e+17 1.64673e+17
11.2581 1.76935e+18 3.36984e+18
11.2981 5.15741e+18 3.87647e+17
11.3381 1.88221e+19 -1.2833e+18
11.3783 6.60077e+19 1.15542e+20
11.4184 2.59939e+19 3.32568e+20
11.4587 2.92327e+20 1.9486e+20
11.4989 4.53119e+20 1.10064e+20
11.5392 5.72484e+20 4.19183e+19
11.5796 8.68011e+19 1.33813e+20
11.62 -8.43144e+20 -1.14099e+21
11.6605 -1.4558e+21 -7.56294e+21
11.701 3.10921e+21 -3.30332e+21
11.7415 1.89009e+21 -5.48236e+20
11.7822 7.10569e+20 -2.70905e+20
11.8228 4.80422e+20 -1.3342e+20
11.8636 3.75089e+20 -1.2874e+19
11.9043 6.45012e+19 4.41733e+19
11.9452 1.81414e+19 -4.64504e+17
11.986 9.8682e+18 -1.14312e+18
12.027 7.98993e+18 -1.48766e+18
12.068 1.15084e+19 -1.79915e+18
12.109 1.27877e+19 -1.82478e+18
12.1501 9.53006e+18 -3.6287e+18
12.1913 -3.41754e+18 -8.60218e+18
12.2325 -3.62828e+19 -2.00533e+19
12.2738 -1.24992e+20 -6.10982e+19
12.3151 -3.92364e+20 -2.27346e+20
12.3565 -8.12226e+20 -5.42135e+20
12.3979 -1.11217e+21 -7.96427e+20
12.4394 -1.46554e+21 -1.00904e+21
12.481 -2.31219e+21 -8.80445e+20
12.5226 -3.15979e+21 -4.23733e+20
12.5643 -3.52465e+21 -3.10532e+20
12.6061 -3.80683e+21 -2.33313e+20
12.6479 -3.80548e+21 -1.89953e+20
12.6898 -3.34842e+21 -1.98254e+20
12.7317 -1.05099e+21 -4.29185e+20
12.7737 -2.509e+20 -1.60105e+20
12.8158 -8.35602e+20 1.87588e+21
12.8579 -3.18755e+21 7.64634e+21
12.9001 -1.06753e+22 1.81146e+22
12.9424 -1.47629e+22 2.16731e+22
12.9847 -9.44561e+21 1.41012e+22
13.0271 9.16174e+20 1.21151e+22
13.0696 1.33923e+22 1.40907e+22
13.1121 2.98769e+22 2.02913e+22
13.1547 4.44007e+22 2.92672e+22
13.1974 5.79363e+22 3.77702e+22
13.2402 7.18094e+22 3.88269e+22
13.283 9.26537e+22 1.82436e+22
13.3259 1.06874e+23 9.62547e+21
13.3689 1.1645e+23 7.85972e+21
13.4119 1.1887e+23 5.88204e+21
13.455 1.08579e+23 1.27829e+22
13.4982 4.64433e+22 5.69414e+22
13.5415 -1.01924e+22 1.08937e+23
13.5848 -2.65183e+22 5.42365e+22
13.6283 -7.71536e+21 -8.8458e+22
13.6718 1.70737e+23 -2.98183e+23
13.7153 3.55574e+23 -4.73617e+23
13.759 4.03417e+23 -3.06139e+23
13.8028 3.25001e+23 -1.47639e+23
13.8466 2.28407e+23 -5.86891e+22
13.8905 1.56854e+23 -3.51607e+22
13.9345 1.01163e+23 -2.35958e+22
13.9786 7.5115e+22 -1.50303e+22
14.0227 6.95267e+22 -9.53073e+21
14.067 6.42143e+22 -5.83841e+21
14.1113 5.67535e+22 -4.59181e+21
14.1558 3.68891e+22 -3.04274e+21
14.2003 2.27515e+22 -4.34304e+21
14.2449 1.71625e+22 -6.77841e+21
14.2896 1.57709e+22 -8.47168e+21
14.3344 1.59587e+22 -1.18237e+22
14.3793 1.64233e+22 -1.57657e+22
14.4243 2.1334e+22 -1.77223e+22
14.4693 2.35608e+22 -1.19047e+22
14.5145 3.28323e+22 -9.37867e+21
14.5598 4.65833e+22 -7.42307e+21
14.6052 7.11685e+22 7.25941e+21
14.6506 9.80185e+22 3.6478e+22
14.6962 1.28168e+23 8.04506e+22
14.7419 1.88794e+23 1.25316e+23
14.7877 1.5307e+23 1.01499e+23
14.8336 1.15765e+23 4.68463e+22
14.8796 4.56159e+22 -1.18749e+22
14.9257 2.35007e+22 -1.49791e+22
14.9719 9.7954e+21 -1.2296e+22
15.0182 1.16523e+22 -6.09256e+21
15.0647 1.04667e+22 -5.70386e+21
15.1112 8.23727e+21 -2.98737e+21
15.1579 8.60318e+21 -2.76277e+21
15.2047 8.06529e+21 -2.22429e+21
15.2516 6.98481e+21 -1.85256e+21
15.2986 6.25883e+21 -1.66102e+21
15.3458 5.65357e+21 -1.49906e+21
15.393 4.91019e+21 -1.54586e+21
15.4404 4.42074e+21 -1.13321e+21
15.488 4.13844e+21 -9.13582e+20
15.5356 3.53826e+21 -1.0477e+21
15.5834 3.23113e+21 -1.08828e+21
15.6313 2.98748e+21 -1.17183e+21
15.6794 2.651e+21 -1.18074e+21
15.7276 2.29693e+21 -1.09802e+21
15.7759 1.99298e+21 -1.02577e+21
15.8243 1.70902e+21 -1.02422e+21
15.873 1.52183e+21 -1.05441e+21
15.9217 1.7475e+21 -1.15909e+21
15.9706 1.95098e+21 -1.3396e+21
16.0197 2.14178e+21 -1.13757e+21
16.0689 1.76677e+21 -5.1835e+18
16.1182 1.10967e+21 1.12278e+21
16.1677 1.05483e+21 3.56105e+20
16.2174 1.59223e+21 -5.15716e+19
16.2672 2.20417e+21 -1.24283e+20
16.3172 2.52274e+21 6.57338e+20
16.3674 2.7915e+21 1.04833e+21
16.4177 3.23911e+21 1.29161e+21
16.4682 3.47358e+21 1.5798e+21
16.5189 4.0558e+21 7.77297e+20
16.5697 5.02718e+21 2.55045e+20
16.6208 5.61495e+21 -1.49481e+17
16.672 6.40596e+21 -1.05743e+21
16.7234 7.94344e+21 -2.88874e+21
16.775 9.55228e+21 -4.32881e+21
16.8268 1.10014e+22 -4.99316e+21
16.8787 1.18076e+22 -4.24146e+21
16.9309 1.32891e+22 -4.71022e+21
16.9833 1.43771e+22 -4.84738e+21
17.0359 1.49901e+22 -4.59636e+21
17.0887 1.54591e+22 -4.48053e+21
17.1418 1.59933e+22 -4.4156e+21
17.195 1.66184e+22 -4.4373e+21
17.2485 1.73281e+22 -4.51405e+21
17.3022 1.80653e+22 -4.47607e+21
17.3562 1.86347e+22 -4.41466e+21
17.4104 1.90088e+22 -4.2732e+21
17.4648 1.91269e+22 -3.93068e+21
17.5195 1.85304e+22 -3.64459e+21
17.5744 1.6968e+22 -2.92506e+21
17.6296 1.45529e+22 -1.76201e+21
17.6851 1.34498e+22 -1.45085e+21
17.7408 1.30255e+22 -1.83275e+21
17.7969 1.25952e+22 -2.29809e+21
17.8532 1.24117e+22 -2.50568e+21
17.9098 1.26456e+22 -2.29353e+21
17.9667 1.34359e+22 -1.46226e+21
18.0239 1.47753e+22 -4.1149e+20
18.0815 1.64754e+22 2.37662e+20
18.1393 1.85263e+22 1.01857e+20
18.1975 2.11671e+22 4.38503e+20
18.256 2.33143e+22 -2.30867e+20
18.3149 2.45665e+22 -1.02132e+21
18.3742 2.44988e+22 -1.52662e+21
18.4338 2.33283e+22 -3.12661e+21
18.4938 2.27354e+22 -4.61535e+21
18.5542 2.49162e+22 -1.0768e+22
18.615 3.30446e+22 -2.07069e+22
18.6762 3.82528e+22 -2.40298e+22
18.7379 3.94603e+22 -2.33623e+22
18.8 3.52952e+22 -1.67864e+22
18.8625 2.78883e+22 -1.05452e+22
18.9255 2.06359e+22 -6.2953e+21
18.9891 1.40668e+22 -3.68193e+21
19.0531 8.72027e+21 -2.70769e+21
19.1177 4.45949e+21 -2.02986e+21
19.1828 2.01011e+21 -2.14328e+21
19.2484 5.02285e+21 -1.5889e+21
19.3147 1.04308e+22 -1.19977e+20
19.3816 -8.19354e+22 -6.88997e+22
19.4491 -6.87585e+22 -1.00469e+23
19.5173 1.19975e+24 6.80143e+23
19.5862 2.83971e+24 1.51141e+24
19.6558 3.60727e+24 1.42583e+24
19.7262 3.76372e+24 7.42732e+23
19.7974 3.47829e+24 2.76395e+23
19.8694 4.45213e+24 -2.42359e+24
19.9423 8.64385e+24 -9.70212e+24
20.0162 5.44006e+24 -1.75065e+24
20.091 1.15375e+24 8.4586e+23
20.1669 6.19766e+24 -5.75066e+24
20.244 7.17645e+24 -3.07956e+24
20.3222 4.29741e+24 -9.35017e+23
20.4016 2.00673e+24 -4.03733e+23
20.4825 1.36555e+24 -2.0242e+23
20.5648 9.04622e+23 -3.49301e+22
20.6487 2.91663e+23 6.51422e+22
20.7344 3.36278e+23 2.42204e+23
20.8219 2.30615e+24 1.72578e+24
20.9115 6.16708e+24 4.34715e+24
21.0034 1.89189e+25 6.30686e+24
21.0979 2.59885e+25 1.91154e+25
21.1952 2.28846e+25 5.57701e+25
21.2959 5.50953e+23 1.18413e+25
21.4004 -7.7145e+24 -1.28638e+26
21.5093 1.59257e+25 2.19056e+25
21.6237 1.69568e+25 2.28453e+24
21.7448 1.3764e+25 -1.41408e+24
21.8747 5.45042e+24 1.08235e+24
22.0165 2.1482e+24 4.93354e+23
22.1768 1.37947e+24 6.92682e+23
22.3723 4.2552e+24 1.58736e+24


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1Classic/vCLROffP_FRG.txt <==
-22.3723 4.25308e+24 -1.58443e+24
-22.1768 1.37938e+24 -6.90172e+23
-22.0165 2.14966e+24 -4.86344e+23
-21.8747 5.45462e+24 -1.05959e+24
-21.7448 1.3762e+25 1.4568e+24
-21.6237 1.69289e+25 -2.18588e+24
-21.5093 1.58719e+25 -2.17982e+25
-21.4004 -8.354e+24 1.27944e+26
-21.2959 3.10825e+23 -1.18903e+25
-21.1952 2.29843e+25 -5.55183e+25
-21.0979 2.60224e+25 -1.90529e+25
-21.0034 1.89035e+25 -6.26801e+24
-20.9115 6.16431e+24 -4.08449e+24
-20.8219 2.31146e+24 -1.65046e+24
-20.7344 3.36701e+23 -2.4155e+23
-20.6487 2.9164e+23 -6.51517e+22
-20.5648 9.04628e+23 3.44184e+22
-20.4825 1.36555e+24 2.02016e+23
-20.4016 2.0068e+24 4.02797e+23
-20.3222 4.29764e+24 9.32491e+23
-20.244 7.17846e+24 3.08732e+24
-20.1669 6.20706e+24 5.73267e+24
-20.091 1.1543e+24 -8.51122e+23
-20.0162 5.45073e+24 1.73446e+24
-19.9423 8.67129e+24 9.68329e+24
-19.8694 4.45767e+24 2.42119e+24
-19.7974 3.47776e+24 -2.75361e+23
-19.7262 3.76286e+24 -7.42421e+23
-19.6558 3.60645e+24 -1.42358e+24
-19.5862 2.83893e+24 -1.50896e+24
-19.5173 1.1993e+24 -6.78531e+23
-19.4491 -6.7687e+22 1.01859e+23
-19.3816 -8.16182e+22 6.92262e+22
-19.3147 1.03974e+22 8.12389e+19
-19.2484 5.01216e+21 1.56764e+21
-19.1828 2.00709e+21 2.13774e+21
-19.1177 4.45762e+21 2.0278e+21
-19.0531 8.71862e+21 2.70764e+21
-18.9891 1.40649e+22 3.68405e+21
-18.9255 2.06355e+22 6.29864e+21
-18.8625 2.78892e+22 1.05477e+22
-18.8 3.52988e+22 1.67873e+22
-18.7379 3.94681e+22 2.33635e+22
-18.6762 3.82562e+22 2.40357e+22
-18.615 3.30461e+22 2.07139e+22
-18.5542 2.49112e+22 1.07762e+22
-18.4938 2.2732e+22 4.62016e+21
-18.4338 2.33256e+22 3.12915e+21
-18.3742 2.44945e+22 1.52146e+21
-18.3149 2.45629e+22 1.0262e+21
-18.256 2.33133e+22 2.33699e+20
-18.1975 2.11667e+22 -4.36424e+20
-18.1393 1.85281e+22 -1.02029e+20
-18.0815 1.64773e+22 -2.39999e+20
-18.0239 1.47773e+22 4.05273e+20
-17.9667 1.34388e+22 1.45161e+21
-17.9098 1.26492e+22 2.27898e+21
-17.8532 1.24155e+22 2.4884e+21
-17.7969 1.25994e+22 2.27836e+21
-17.7408 1.30305e+22 1.81105e+21
-17.6851 1.34551e+22 1.42767e+21
-17.6296 1.45587e+22 1.73732e+21
-17.5744 1.69748e+22 2.89921e+21
-17.5195 1.85378e+22 3.61962e+21
-17.4648 1.91349e+22 3.90729e+21
-17.4104 1.90159e+22 4.25091e+21
-17.3562 1.86411e+22 4.39398e+21
-17.3022 1.80705e+22 4.45729e+21
-17.2485 1.7332e+22 4.49793e+21
-17.195 1.66213e+22 4.42464e+21
-17.1418 1.59949e+22 4.40697e+21
-17.0887 1.54591e+22 4.4758e+21
-17.0359 1.49881e+22 4.59543e+21
-16.9833 1.43737e+22 4.84941e+21
-16.9309 1.32862e+22 4.71488e+21
-16.8787 1.18036e+22 4.24976e+21
-16.8268 1.09889e+22 5.00236e+21
-16.775 9.54047e+21 4.33563e+21
-16.7234 7.93743e+21 2.89127e+21
-16.672 6.40779e+21 1.05649e+21
-16.6208 5.6208e+21 6.73182e+17
-16.5697 5.03178e+21 -2.51023e+20
-16.5189 4.05991e+21 -7.71954e+20
-16.4682 3.4782e+21 -1.57376e+21
-16.4177 3.24258e+21 -1.28631e+21
-16.3674 2.79404e+21 -1.04439e+21
-16.3172 2.52455e+21 -6.54963e+20
-16.2672 2.20471e+21 1.2392e+20
-16.2174 1.59124e+21 4.94604e+19
-16.1677 1.05335e+21 -3.59063e+20
-16.1182 1.10796e+21 -1.12526e+21
-16.0689 1.76583e+21 2.9872e+18
-16.0197 2.14128e+21 1.13607e+21
-15.9706 1.95021e+21 1.33875e+21
-15.9217 1.74662e+21 1.15876e+21
-15.873 1.52097e+21 1.05445e+21
-15.8243 1.70777e+21 1.02454e+21
-15.7759 1.99051e+21 1.02643e+21
-15.7276 2.29378e+21 1.09913e+21
-15.6794 2.64707e+21 1.18205e+21
-15.6313 2.98259e+21 1.17316e+21
-15.5834 3.22791e+21 1.09357e+21
-15.5356 3.53575e+21 1.05575e+21
-15.488 4.13236e+21 9.20367e+20
-15.4404 4.41575e+21 1.14423e+21
-15.393 4.91405e+21 1.5623e+21
-15.3458 5.64917e+21 1.51289e+21
-15.2986 6.25497e+21 1.67549e+21
-15.2516 6.98e+21 1.87122e+21
-15.2047 8.05285e+21 2.25432e+21
-15.1579 8.55192e+21 2.80581e+21
-15.1112 8.14012e+21 3.00668e+21
-15.0647 1.03582e+22 5.74358e+21
-15.0182 1.14415e+22 6.14812e+21
-14.9719 9.73329e+21 1.22976e+22
-14.9257 2.34243e+22 1.50345e+22
-14.8796 4.56059e+22 1.20558e+22
-14.8336 1.15829e+23 -4.61908e+22
-14.7877 1.52961e+23 -1.00396e+23
-14.7419 1.89524e+23 -1.2496e+23
-14.6962 1.28837e+23 -8.00804e+22
-14.6506 9.83338e+22 -3.63022e+22
-14.6052 7.14029e+22 -7.18725e+21
-14.5598 4.67329e+22 7.41107e+21
-14.5145 3.29181e+22 9.34396e+21
-14.4693 2.36306e+22 1.18253e+22
-14.4243 2.14524e+22 1.76074e+22
-14.3793 1.65213e+22 1.56624e+22
-14.3344 1.60222e+22 1.17176e+22
-14.2896 1.57999e+22 8.36774e+21
-14.2449 1.71781e+22 6.67945e+21
-14.2003 2.27617e+22 4.2431e+21
-14.1558 3.68911e+22 2.93439e+21
-14.1113 5.67354e+22 4.46152e+21
-14.067 6.41811e+22 5.70977e+21
-14.0227 6.94998e+22 9.40299e+21
-13.9786 7.50921e+22 1.49091e+22
-13.9345 1.01182e+23 2.34759e+22
-13.8905 1.56881e+23 3.50085e+22
-13.8466 2.28452e+23 5.84881e+22
-13.8028 3.25161e+23 1.47258e+23
-13.759 4.03924e+23 3.05438e+23
-13.7153 3.56728e+23 4.72673e+23
-13.6718 1.71592e+23 2.97596e+23
-13.6283 -7.21263e+21 8.80531e+22
-13.5848 -2.62218e+22 -5.45862e+22
-13.5415 -9.97768e+21 -1.09117e+23
-13.4982 4.66202e+22 -5.69933e+22
-13.455 1.08601e+23 -1.28342e+22
-13.4119 1.18857e+23 -5.8906e+21
-13.3689 1.1644e+23 -7.84612e+21
-13.3259 1.0687e+23 -9.61472e+21
-13.283 9.26406e+22 -1.81898e+22
-13.2402 7.18627e+22 -3.86072e+22
-13.1974 5.80026e+22 -3.7535e+22
-13.1547 4.44434e+22 -2.90919e+22
-13.1121 2.9893e+22 -2.0177e+22
-13.0696 1.33923e+22 -1.40198e+22
-13.0271 9.05899e+20 -1.2052e+22
-12.9847 -9.47311e+21 -1.40373e+22
-12.9424 -1.48249e+22 -2.1616e+22
-12.9001 -1.07292e+22 -1.80806e+22
-12.8579 -3.20846e+21 -7.63621e+21
-12.8158 -8.41306e+20 -1.87229e+21
-12.7737 -2.50293e+20 1.62027e+20
-12.7317 -1.04959e+21 4.3264e+20
-12.6898 -3.34751e+21 2.08679e+20
-12.6479 -3.80445e+21 2.01043e+20
-12.6061 -3.8057e+21 2.43892e+20
-12.5643 -3.52356e+21 3.20431e+20
-12.5226 -3.15826e+21 4.32387e+20
-12.481 -2.30935e+21 8.84159e+20
-12.4394 -1.46378e+21 1.00805e+21
-12.3979 -1.11108e+21 7.9492e+20
-12.3565 -8.1132e+20 5.41608e+20
-12.3151 -3.91819e+20 2.27647e+20
-12.2738 -1.24806e+20 6.14089e+19
-12.2325 -3.62227e+19 2.02002e+19
-12.1913 -3.39702e+18 8.65899e+18
-12.1501 9.53483e+18 3.64508e+18
-12.109 1.27872e+19 1.82624e+18
-12.068 1.15093e+19 1.79935e+18
-12.027 7.99679e+18 1.49531e+18
-11.986 9.88115e+18 1.15287e+18
-11.9452 1.81287e+19 6.972e+17
-11.9043 6.35839e+19 -4.28395e+19
-11.8636 3.75658e+20 1.18549e+19
-11.8228 4.81406e+20 1.32307e+20
-11.7822 7.10907e+20 2.70231e+20
-11.7415 1.89053e+21 5.47233e+20
-11.701 3.11041e+21 3.30203e+21
-11.6605 -1.45354e+21 7.56604e+21
-11.62 -8.43627e+20 1.14162e+21
-11.5796 8.69297e+19 -1.34193e+20
-11.5392 5.75443e+20 -4.21395e+19
-11.4989 4.54451e+20 -1.09531e+20
-11.4587 2.91691e+20 -1.94182e+20
-11.4184 2.62736e+19 -3.31352e+20
-11.3783 6.61503e+19 -1.14932e+20
-11.3381 1.87793e+19 1.3347e+18
-11.2981 5.1517e+18 -3.91212e+17
-11.2581 1.75798e+18 -3.3723e+18
-11.2181 2.13033e+17 -1.64956e+17
-11.1781 -8.42539e+16 2.06282e+15
-11.1383 -1.32243e+17 -4.32693e+16
-11.0984 -1.68826e+17 -5.30307e+16
-11.0586 -1.87733e+17 -5.72669e+16
-11.0189 -1.92533e+17 -5.44007e+16
-10.9792 -1.765e+17 -5.13454e+16
-10.9395 -1.36408e+17 -3.99016e+16
-10.8999 -4.36821e+16 -3.21599e+14
-10.8603 1.6899e+17 1.66131e+17
-10.8208 4.45569e+17 4.69825e+17
-10.7813 6.61484e+17 9.92196e+17
-10.7418 5.03927e+17 8.67258e+17
-10.7024 2.39688e+17 5.45454e+17
-10.6631 7.16915e+16 2.19331e+17
-10.6238 -5.5998e+16 5.98916e+16
-10.5845 -1.29941e+17 9.85365e+15
-10.5452 -1.68483e+17 -1.32428e+16
-10.506 -2.14939e+17 -1.73177e+16
-10.4669 -3.01529e+17 -3.16398e+16
-10.4278 -3.68152e+17 -4.45399e+16
-10.3887 -4.518e+17 -5.54797e+16
-10.3496 -5.6091e+17 -6.91376e+16
-10.3106 -7.01744e+17 -5.10571e+16
-10.2717 -8.02131e+17 -5.6619e+16
-10.2328 -8.77992e+17 -8.84117e+16
-10.1939 -9.38019e+17 -1.44768e+17
-10.155 -9.90338e+17 -2.08869e+17
-10.1162 -1.05649e+18 -2.58048e+17
-10.0774 -1.12488e+18 -2.96893e+17
-10.0387 -1.19699e+18 -3.23425e+17
-10 -1.26374e+18 -3.43401e+17
-9.96134 -1.3186e+18 -3.57935e+17
-9.92271 -1.35711e+18 -3.67246e+17
-9.88412 -1.37883e+18 -3.71679e+17
-9.84557 -1.38184e+18 -3.71062e+17
-9.80704 -1.36847e+18 -3.66075e+17
-9.76856 -1.34105e+18 -3.5717e+17
-9.73011 -1.30071e+18 -3.44887e+17
-9.69169 -1.24463e+18 -3.28639e+17
-9.65331 -1.17698e+18 -3.09299e+17
-9.61496 -1.09886e+18 -2.87666e+17
-9.57664 -1.00924e+18 -2.64139e+17
-9.53836 -9.11821e+17 -2.39606e+17
-9.50011 -8.02908e+17 -2.14368e+17
-9.46189 -6.79378e+17 -1.85913e+17
-9.42371 -5.62421e+17 -1.55699e+17
-9.38556 -4.64389e+17 -1.27685e+17
-9.34744 -3.68143e+17 -9.95818e+16
-9.30935 -2.70367e+17 -7.13071e+16
-9.2713 -1.50192e+17 -3.95775e+16
-9.23327 8.31092e+15 -3.25317e+15
-9.19528 1.88772e+17 3.2307e+16
-9.15732 3.85192e+17 1.02947e+17
-9.11939 6.09476e+17 2.96497e+17
-9.08149 8.93775e+17 6.38459e+17
-9.04362 1.05922e+18 1.10762e+18
-9.00578 7.4689e+17 9.0639e+17
-8.96797 5.36325e+17 4.47625e+17
-8.93019 -5.15465e+16 -5.45963e+16
-8.89244 1.23019e+17 -3.48223e+17
-8.85471 -1.50962e+17 -1.42557e+18
-8.81702 6.50046e+17 -7.31271e+17
-8.77936 4.27824e+17 6.14754e+17
-8.74172 -2.641e+18 6.14568e+17
-8.70412 1.00656e+18 -1.49456e+18
-8.66654 -5.49446e+18 -2.7928e+18
-8.62899 -6.01139e+18 6.95258e+17
-8.59146 1.45203e+19 2.71791e+18
-8.55397 1.73684e+19 6.32585e+17
-8.5165 1.68029e+19 -3.88968e+18
-8.47906 5.6402e+18 -7.13038e+18
-8.44165 7.78488e+18 -1.02902e+19
-8.40426 -2.71931e+18 -1.16965e+19
-8.3669 -3.90365e+18 -1.06102e+19
-8.32956 -4.26279e+18 -8.89168e+18
-8.29226 -1.70047e+18 -1.12295e+19
-8.25497 3.37051e+18 -7.78113e+18
-8.21772 5.11083e+18 -7.80366e+18
-8.18049 8.09087e+18 -5.47189e+18
-8.14328 9.31742e+18 -3.97213e+18
-8.1061 7.77935e+18 -1.04313e+18
-8.06895 1.4672e+19 1.03088e+18
-8.03182 1.5595e+19 1.80973e+18
-7.99471 1.46589e+19 3.12442e+18
-7.95763 1.70489e+19 4.08937e+18
-7.92058 1.89324e+19 4.81758e+18
-7.88355 2.08131e+19 5.55443e+18
-7.84654 2.3106e+19 6.26388e+18
-7.80955 2.55852e+19 6.97962e+18
-7.77259 2.81731e+19 7.72975e+18
-7.73566 3.10476e+19 8.53853e+18
-7.69874 3.42412e+19 9.41826e+18
-7.66185 3.76477e+19 1.03629e+19
-7.62498 4.12464e+19 1.1356e+19
-7.58814 4.50424e+19 1.23907e+19
-7.55132 4.89934e+19 1.34573e+19
-7.51452 5.27092e+19 1.44521e+19
-7.47774 5.62854e+19 1.5402e+19
-7.44099 5.96362e+19 1.62856e+19
-7.40425 6.28588e+19 1.71252e+19
-7.36754 6.58245e+19 1.78845e+19
-7.33085 6.84521e+19 1.8544e+19
-7.29418 7.03278e+19 1.89991e+19
-7.25754 7.16054e+19 1.92659e+19
-7.22091 7.21456e+19 1.93092e+19
-7.18431 7.17098e+19 1.90814e+19
-7.14772 7.03473e+19 1.86301e+19
-7.11116 6.78837e+19 1.79468e+19
-7.07462 6.48655e+19 1.71316e+19
-7.0381 6.17105e+19 1.62534e+19
-7.00159 5.85113e+19 1.53297e+19
-6.96511 5.50222e+19 1.43019e+19
-6.92865 5.08342e+19 1.31302e+19
-6.89221 4.61328e+19 1.18525e+19
-6.85579 4.14086e+19 1.05697e+19
-6.81938 3.6783e+19 9.32839e+18
-6.783 3.22789e+19 8.12949e+18
-6.74664 2.80588e+19 7.01084e+18
-6.71029 2.42476e+19 6.00254e+18
-6.67397 2.06159e+19 5.05746e+18
-6.63766 1.70325e+19 4.14521e+18
-6.60137 1.37339e+19 3.30644e+18
-6.5651 1.07341e+19 2.55032e+18
-6.52885 8.04349e+18 1.87912e+18
-6.49262 5.77599e+18 1.31746e+18
-6.4564 3.9841e+18 8.76304e+17
-6.42021 2.52062e+18 5.16971e+17
-6.38403 1.34968e+18 2.34175e+17
-6.34786 4.29428e+17 1.74288e+16
-6.31172 -2.45112e+17 -1.45318e+17
-6.27559 -7.57363e+17 -2.61514e+17
-6.23949 -1.11727e+18 -3.37848e+17
-6.20339 -1.3428e+18 -3.8179e+17
-6.16732 -1.45808e+18 -3.99939e+17
-6.13126 -1.47812e+18 -3.97283e+17
-6.09522 -1.44144e+18 -3.82944e+17
-6.05919 -1.36152e+18 -3.72463e+17
-6.02319 -1.26827e+18 -3.32724e+17
-5.9872 -1.19349e+18 -2.45478e+17
-5.95122 -1.09451e+18 -2.24367e+17
-5.91526 -9.62772e+17 -2.38171e+17
-5.87932 -8.31307e+17 -2.23693e+17
-5.84339 -7.0951e+17 -1.93887e+17
-5.80748 -6.02694e+17 -1.49188e+17
-5.77158 -5.17472e+17 -1.13839e+17
-5.7357 -4.07842e+17 -8.69457e+16
-5.69984 -3.05813e+17 -6.93993e+16
-5.66399 -2.39856e+17 -5.53434e+16
-5.62815 -1.89511e+17 -4.30915e+16
-5.59233 -1.48589e+17 -3.31536e+16
-5.55653 -1.13781e+17 -2.48036e+16
-5.52074 -8.56644e+16 -1.81053e+16
-5.48497 -6.33046e+16 -1.28247e+16
-5.4492 -4.6325e+16 -8.82634e+15
-5.41346 -3.36647e+16 -5.75857e+15
-5.37773 -2.38254e+16 -3.19764e+15
-5.34201 -1.67654e+16 -1.81971e+15
-5.30631 -1.15601e+16 -1.07158e+15
-5.27062 -7.87533e+15 -7.20723e+14
-5.23494 -4.9488e+15 -5.96012e+14
-5.19928 -2.90575e+15 -4.96623e+14
-5.16363 -1.74411e+15 -3.00354e+14
-5.128 -1.05533e+15 -1.7525e+14
-5.09237 -6.22074e+14 -1.10826e+14
-5.05677 -3.73773e+14 -6.63361e+13
-5.02117 -2.13574e+14 -4.31569e+13
-4.98559 -1.18713e+14 -2.8378e+13
-4.95002 -6.00911e+13 -1.80391e+13
-4.91446 -2.70712e+13 -9.69689e+12
-4.87892 -8.56139e+12 -3.07284e+12
-4.84339 6.15525e+11 -5.29507e+10
-4.80787 2.29426e+12 1.70571e+12
-4.77237 -2.53246e+12 4.17181e+12
-4.73687 -1.84385e+13 6.4645e+12
-4.70139 -5.46647e+13 4.4224e+12
-4.66592 -1.19868e+14 -8.05272e+12
-4.63046 -1.57768e+14 -1.75878e+13
-4.59502 -1.7559e+14 -2.77156e+13
-4.55958 -1.94191e+14 -4.03292e+13
-4.52416 -2.17173e+14 -5.29514e+13
-4.48875 -2.89919e+14 -6.91153e+13
-4.45335 -4.44761e+14 -9.98515e+13
-4.41797 -6.64212e+14 -1.35101e+14
-4.38259 -9.16904e+14 -2.2957e+14
-4.34722 -1.2831e+15 -5.23877e+14
-4.31187 -1.6473e+15 -9.66247e+14
-4.27653 -1.71591e+15 -1.78124e+15
-4.24119 -1.43351e+15 -2.0392e+15
-4.20587 -7.38601e+14 -1.28635e+15
-4.17056 -2.29201e+14 -5.40299e+14
-4.13526 -8.23979e+13 -1.56054e+14
-4.09997 -3.47719e+13 7.62574e+12
-4.06469 -7.85603e+13 4.2932e+13
-4.02942 -2.66925e+14 3.80803e+13
-3.99416 -3.9769e+14 2.46178e+13
-3.95891 -4.16043e+14 2.09408e+13
-3.92367 -4.13176e+14 2.52283e+13
-3.88844 -3.83022e+14 3.85636e+13
-3.85322 -3.49998e+14 4.83544e+13
-3.81801 -2.98038e+14 7.8966e+13
-3.7828 -2.23008e+14 1.31083e+14
-3.74761 -1.762e+14 1.26937e+14
-3.71243 -1.42833e+14 1.00496e+14
-3.67726 -1.08787e+14 6.81908e+13
-3.64209 -6.06172e+13 3.10218e+13
-3.60694 -2.3416e+13 6.3019e+12
-3.57179 -1.16555e+13 1.9319e+12
-3.53665 -3.8802e+12 2.06368e+12
-3.50152 2.17261e+12 4.23404e+12
-3.4664 8.52605e+12 7.56477e+12
-3.43129 1.5545e+13 9.27369e+12
-3.39619 2.0756e+13 1.22305e+13
-3.36109 2.57948e+13 1.39468e+13
-3.32601 2.83375e+13 1.3637e+13
-3.29093 3.3887e+13 1.04792e+13
-3.25586 3.53227e+13 1.33911e+13
-3.2208 4.04574e+13 1.35595e+13
-3.18574 4.20763e+13 1.05396e+13
-3.1507 4.35399e+13 1.18816e+13
-3.11566 4.49616e+13 1.00989e+13
-3.08063 4.86954e+13 1.06513e+13
-3.0456 5.25526e+13 1.12773e+13
-3.01059 5.92705e+13 1.26526e+13
-2.97558 6.55788e+13 1.3673e+13
-2.94058 7.41186e+13 1.51551e+13
-2.90558 8.16042e+13 1.69461e+13
-2.87059 9.14845e+13 1.93323e+13
-2.83561 9.92694e+13 2.14113e+13
-2.80064 1.08706e+14 2.33344e+13
-2.76567 1.16196e+14 2.47972e+13
-2.73071 1.23131e+14 2.8573e+13
-2.69576 1.29511e+14 2.95755e+13
-2.66081 1.4245e+14 2.66563e+13
-2.62587 1.49204e+14 2.68567e+13
-2.59094 1.49368e+14 3.75082e+13
-2.55601 1.57051e+14 4.33852e+13
-2.52109 1.52192e+14 3.88939e+13
-2.48617 1.39568e+14 3.48957e+13
-2.45126 1.38365e+14 3.7259e+13
-2.41636 1.10289e+14 2.48258e+13
-2.38146 6.9042e+13 1.38454e+13
-2.34657 1.14241e+14 2.434e+13
-2.31168 1.16669e+14 2.47102e+13
-2.2768 1.11737e+14 2.48411e+13
-2.24192 1.01925e+14 2.41127e+13
-2.20705 9.21421e+13 2.23745e+13
-2.17219 8.04362e+13 1.98531e+13
-2.13733 7.1151e+13 1.73593e+13
-2.10247 6.10828e+13 1.51032e+13
-2.06762 5.45091e+13 1.24462e+13
-2.03278 4.36317e+13 9.26766e+12
-1.99794 3.99802e+13 4.91627e+12
-1.9631 3.00334e+13 2.43313e+12
-1.92827 2.76516e+13 -2.31831e+12
-1.89345 2.49308e+13 -4.92218e+12
-1.85862 2.28388e+13 -6.20303e+12
-1.82381 2.37531e+13 -7.09116e+12
-1.78899 2.27354e+13 -7.28291e+12
-1.75419 2.0095e+13 -6.71848e+12
-1.71938 1.70085e+13 -5.61163e+12
-1.68458 1.66223e+13 -1.79004e+12
-1.64979 1.63089e+13 3.36712e+11
-1.61499 1.59631e+13 4.21791e+12
-1.58021 1.85349e+13 4.0204e+12
-1.54542 2.36902e+13 7.83902e+12
-1.51064 2.82049e+13 7.81349e+12
-1.47586 3.41597e+13 1.13903e+13
-1.44109 4.12318e+13 1.16794e+13
-1.40632 4.31142e+13 1.3872e+13
-1.37155 4.93246e+13 1.26544e+13
-1.33679 4.99805e+13 1.19407e+13
-1.30203 5.0839e+13 7.80404e+12
-1.26727 5.52109e+13 6.50604e+12
-1.23251 5.15735e+13 4.89676e+12
-1.19776 5.54881e+13 4.11165e+11
-1.16301 4.87051e+13 7.2758e+11
-1.12827 4.76592e+13 -1.32612e+11
-1.09352 4.29406e+13 1.00156e+12
-1.05878 4.86292e+13 1.79008e+12
-1.02405 4.5759e+13 2.91698e+12
-0.989309 5.12599e+13 4.60642e+12
-0.954576 4.98074e+13 6.72303e+12
-0.919844 5.54796e+13 8.91834e+12
-0.885115 5.26714e+13 1.01493e+13
-0.850388 5.42635e+13 1.02188e+13
-0.815663 4.36791e+13 6.48296e+12
-0.78094 4.76743e+13 1.41401e+13
-0.746219 4.72797e+13 -4.35202e+12
-0.711499 3.09915e+13 -8.25379e+11
-0.676781 2.90109e+13 3.57718e+12
-0.642065 5.44086e+13 1.38982e+13
-0.60735 4.23175e+13 1.04e+13
-0.572637 3.09798e+13 7.98013e+12
-0.537925 2.08461e+13 4.11514e+12
-0.503214 1.74319e+13 2.37315e+12
-0.468504 1.56749e+13 1.55909e+12
-0.433796 1.5431e+13 7.31308e+11
-0.399089 1.41356e+13 5.14722e+11
-0.364382 1.54333e+13 -3.40074e+11
-0.329676 1.5106e+13 2.88459e+11
-0.294972 1.87589e+13 -4.26086e+11
-0.260267 1.72921e+13 6.20698e+11
-0.225564 1.99642e+13 1.01952e+12
-0.190861 1.73143e+13 1.60867e+12
-0.156158 2.11596e+13 8.29541e+11
-0.121456 1.94187e+13 -3.22336e+12
-0.0867541 5.40002e+12 -4.87372e+12
-0.0520524 6.50931e+12 -4.19663e+12
-0.0173508 2.39014e+13 -1.95762e+12
0.0173508 2.38982e+13 2.00555e+12
0.0520524 6.50847e+12 4.19362e+12
0.0867541 5.39253e+12 4.86607e+12
0.121456 1.94195e+13 3.22712e+12
0.156158 2.11601e+13 -8.17587e+11
0.190861 1.73139e+13 -1.60502e+12
0.225564 1.99619e+13 -1.01801e+12
0.260267 1.72888e+13 -6.17941e+11
0.294972 1.87532e+13 4.27775e+11
0.329676 1.50997e+13 -2.8627e+11
0.364382 1.54272e+13 3.45037e+11
0.399089 1.41305e+13 -5.10679e+11
0.433796 1.54268e+13 -7.27348e+11
0.468504 1.56713e+13 -1.55465e+12
0.503214 1.74315e+13 -2.37198e+12
0.537925 2.08444e+13 -4.113e+12
0.572637 3.09792e+13 -7.98332e+12
0.60735 4.23087e+13 -1.04163e+13
0.642065 5.44119e+13 -1.39246e+13
0.676781 2.90191e+13 -3.58806e+12
0.711499 3.09989e+13 8.05851e+11
0.746219 4.72826e+13 4.34267e+12
0.78094 4.76878e+13 -1.41355e+13
0.815663 4.36743e+13 -6.54598e+12
0.850388 5.42749e+13 -1.02884e+13
0.885115 5.27105e+13 -1.01547e+13
0.919844 5.5509e+13 -8.89367e+12
0.954576 4.98254e+13 -6.70602e+12
0.989309 5.12712e+13 -4.60371e+12
1.02405 4.57595e+13 -2.93671e+12
1.05878 4.8612e+13 -1.82612e+12
1.09352 4.29279e+13 -1.02821e+12
1.12827 4.76407e+13 1.03088e+11
1.16301 4.86919e+13 -7.57925e+11
1.19776 5.54713e+13 -4.42301e+11
1.23251 5.15731e+13 -4.91849e+12
1.26727 5.52133e+13 -6.52973e+12
1.30203 5.08594e+13 -7.83374e+12
1.33679 5.00047e+13 -1.19842e+13
1.37155 4.93605e+13 -1.27252e+13
1.40632 4.31505e+13 -1.39572e+13
1.44109 4.12657e+13 -1.17842e+13
1.47586 3.4184e+13 -1.15112e+13
1.51064 2.82161e+13 -7.95318e+12
1.54542 2.36916e+13 -8.01551e+12
1.58021 1.85255e+13 -4.1649e+12
1.61499 1.59361e+13 -4.39293e+12
1.64979 1.62669e+13 -6.04403e+11
1.68458 1.65655e+13 1.4675e+12
1.71938 1.69244e+13 5.22233e+12
1.75419 1.99787e+13 6.23432e+12
1.78899 2.25969e+13 6.67718e+12
1.82381 2.35715e+13 6.33333e+12
1.85862 2.26054e+13 5.29021e+12
1.89345 2.46559e+13 3.83614e+12
1.92827 2.73368e+13 1.0445e+12
1.9631 2.96675e+13 -3.92158e+12
1.99794 3.95626e+13 -6.63313e+12
2.03278 4.31549e+13 -1.12167e+13
2.06762 5.39664e+13 -1.46379e+13
2.10247 6.04657e+13 -1.75649e+13
2.13733 7.04533e+13 -2.01035e+13
2.17219 7.96573e+13 -2.28906e+13
2.20705 9.12816e+13 -2.57032e+13
2.24192 1.00979e+14 -2.7737e+13
2.2768 1.10711e+14 -2.87128e+13
2.31168 1.15567e+14 -2.87537e+13
2.34657 1.13086e+14 -2.83213e+13
2.38146 6.82169e+13 -1.67569e+13
2.41636 1.0921e+14 -2.87897e+13
2.45126 1.37084e+14 -4.2039e+13
2.48617 1.38225e+14 -3.99139e+13
2.52109 1.50834e+14 -4.3978e+13
2.55601 1.55707e+14 -4.84385e+13
2.59094 1.48027e+14 -4.24935e+13
2.62587 1.47888e+14 -3.17456e+13
2.66081 1.41172e+14 -3.13785e+13
2.69576 1.28283e+14 -3.40801e+13
2.73071 1.21961e+14 -3.28427e+13
2.76567 1.15091e+14 -2.88205e+13
2.80064 1.07671e+14 -2.71048e+13
2.83561 9.83083e+13 -2.4912e+13
2.87059 9.06009e+13 -2.25542e+13
2.90558 8.08005e+13 -1.98746e+13
2.94058 7.33929e+13 -1.77994e+13
2.97558 6.49284e+13 -1.60477e+13
3.01059 5.86913e+13 -1.47701e+13
3.0456 5.20411e+13 -1.31535e+13
3.08063 4.82462e+13 -1.23066e+13
3.11566 4.4572e+13 -1.15537e+13
3.1507 4.32034e+13 -1.31512e+13
3.18574 4.17985e+13 -1.16347e+13
3.2208 4.02336e+13 -1.44814e+13
3.25586 3.51279e+13 -1.41562e+13
3.29093 3.37334e+13 -1.11093e+13
3.32601 2.82241e+13 -1.41401e+13
3.36109 2.57064e+13 -1.43575e+13
3.39619 2.06826e+13 -1.25855e+13
3.43129 1.54868e+13 -9.59528e+12
3.4664 8.48018e+12 -7.85677e+12
3.50152 2.13203e+12 -4.50208e+12
3.53665 -3.92555e+12 -2.31289e+12
3.57179 -1.17147e+13 -2.16168e+12
3.60694 -2.35013e+13 -6.53163e+12
3.64209 -6.07553e+13 -3.12874e+13
3.67726 -1.08979e+14 -6.85576e+13
3.71243 -1.43068e+14 -1.00972e+14
3.74761 -1.76496e+14 -1.27434e+14
3.7828 -2.23409e+14 -1.31315e+14
3.81801 -2.98428e+14 -7.85649e+13
3.85322 -3.50252e+14 -4.76233e+13
3.88844 -3.83257e+14 -3.77477e+13
3.92367 -4.13438e+14 -2.43595e+13
3.95891 -4.1629e+14 -2.00319e+13
3.99416 -3.97909e+14 -2.37423e+13
4.02942 -2.67217e+14 -3.76724e+13
4.06469 -7.88564e+13 -4.31972e+13
4.09997 -3.4964e+13 -7.92846e+12
4.13526 -8.18741e+13 1.55934e+14
4.17056 -2.27087e+14 5.40748e+14
4.20587 -7.33265e+14 1.28887e+15
4.24119 -1.42491e+15 2.04475e+15
4.27653 -1.70873e+15 1.78781e+15
4.31187 -1.64378e+15 9.71807e+14
4.34722 -1.28138e+15 5.2791e+14
4.38259 -9.16262e+14 2.32224e+14
4.41797 -6.63887e+14 1.36915e+14
4.45335 -4.44492e+14 1.00967e+14
4.48875 -2.898e+14 6.96917e+13
4.52416 -2.17155e+14 5.33241e+13
4.55958 -1.94177e+14 4.06735e+13
4.59502 -1.75609e+14 2.80082e+13
4.63046 -1.57821e+14 1.78513e+13
4.66592 -1.19949e+14 8.21447e+12
4.70139 -5.47793e+13 -4.49118e+12
4.73687 -1.85456e+13 -6.62684e+12
4.77237 -2.61471e+12 -4.35273e+12
4.80787 2.23315e+12 -1.88197e+12
4.84339 5.713e+11 -8.61902e+10
4.87892 -8.59079e+12 2.99067e+12
4.91446 -2.70861e+13 9.69424e+12
4.95002 -6.00679e+13 1.81607e+13
4.98559 -1.18637e+14 2.87256e+13
5.02117 -2.13433e+14 4.38715e+13
5.05677 -3.73516e+14 6.76336e+13
5.09237 -6.21627e+14 1.13016e+14
5.128 -1.05457e+15 1.7894e+14
5.16363 -1.74301e+15 3.0633e+14
5.19928 -2.9043e+15 5.06049e+14
5.23494 -4.94621e+15 6.09834e+14
5.27062 -7.87068e+15 7.40535e+14
5.30631 -1.15529e+16 1.10044e+15
5.34201 -1.67548e+16 1.86315e+15
5.37773 -2.38113e+16 3.26501e+15
5.41346 -3.36442e+16 5.86181e+15
5.4492 -4.62944e+16 8.97242e+15
5.48497 -6.32615e+16 1.30262e+16
5.52074 -8.56045e+16 1.83795e+16
5.55653 -1.137e+17 2.51695e+16
5.59233 -1.4848e+17 3.36328e+16
5.62815 -1.89368e+17 4.37029e+16
5.66399 -2.39672e+17 5.61167e+16
5.69984 -3.05581e+17 7.03695e+16
5.7357 -4.07555e+17 8.82133e+16
5.77158 -5.17124e+17 1.15524e+17
5.80748 -6.02203e+17 1.51129e+17
5.84339 -7.08882e+17 1.96139e+17
5.87932 -8.30605e+17 2.26304e+17
5.91526 -9.61986e+17 2.41136e+17
5.95122 -1.0936e+18 2.27686e+17
5.9872 -1.19273e+18 2.49215e+17
6.02319 -1.26725e+18 3.36763e+17
6.05919 -1.36035e+18 3.76846e+17
6.09522 -1.4402e+18 3.8764e+17
6.13126 -1.47681e+18 4.02205e+17
6.16732 -1.45673e+18 4.04955e+17
6.20339 -1.34146e+18 3.86706e+17
6.23949 -1.11599e+18 3.42448e+17
6.27559 -7.56208e+17 2.65566e+17
6.31172 -2.4413e+17 1.486e+17
6.34786 4.30181e+17 -1.51835e+16
6.38403 1.35008e+18 -2.33402e+17
6.42021 2.52056e+18 -5.18141e+17
6.4564 3.98346e+18 -8.79871e+17
6.49262 5.77463e+18 -1.32386e+18
6.52885 8.04127e+18 -1.88897e+18
6.5651 1.07309e+19 -2.56409e+18
6.60137 1.37296e+19 -3.32443e+18
6.63766 1.7027e+19 -4.16781e+18
6.67397 2.06091e+19 -5.08498e+18
6.71029 2.42395e+19 -6.03497e+18
6.74664 2.80493e+19 -7.04833e+18
6.783 3.2268e+19 -8.17234e+18
6.81938 3.67706e+19 -9.37668e+18
6.85579 4.13948e+19 -1.06233e+19
6.89221 4.61175e+19 -1.19111e+19
6.92865 5.08176e+19 -1.31938e+19
6.96511 5.50044e+19 -1.437e+19
7.00159 5.84923e+19 -1.54016e+19
7.0381 6.16906e+19 -1.63283e+19
7.07462 6.48448e+19 -1.72093e+19
7.11116 6.78623e+19 -1.80268e+19
7.14772 7.03254e+19 -1.87118e+19
7.18431 7.16877e+19 -1.91639e+19
7.22091 7.21234e+19 -1.93917e+19
7.25754 7.15834e+19 -1.93478e+19
7.29418 7.03061e+19 -1.90797e+19
7.33085 6.84307e+19 -1.8623e+19
7.36754 6.58037e+19 -1.79616e+19
7.40425 6.28385e+19 -1.72004e+19
7.44099 5.96165e+19 -1.63589e+19
7.47774 5.62661e+19 -1.54738e+19
7.51452 5.26901e+19 -1.45227e+19
7.55132 4.89745e+19 -1.35272e+19
7.58814 4.50238e+19 -1.24597e+19
7.62498 4.12281e+19 -1.14248e+19
7.66185 3.76295e+19 -1.0432e+19
7.69874 3.42229e+19 -9.4877e+18
7.73566 3.10291e+19 -8.60864e+18
7.77259 2.81543e+19 -7.80077e+18
7.80955 2.55662e+19 -7.05148e+18
7.84654 2.30866e+19 -6.33668e+18
7.88355 2.07935e+19 -5.62797e+18
7.92058 1.89128e+19 -4.89244e+18
7.95763 1.70282e+19 -4.16622e+18
7.99471 1.46365e+19 -3.2025e+18
8.03182 1.55846e+19 -1.91252e+18
8.06895 1.46491e+19 -1.12211e+18
8.1061 7.73905e+18 1.00663e+18
8.14328 9.29637e+18 3.89329e+18
8.18049 8.0769e+18 5.39448e+18
8.21772 5.10505e+18 7.73499e+18
8.25497 3.36384e+18 7.72105e+18
8.29226 -1.69909e+18 1.11771e+19
8.32956 -4.26799e+18 8.84889e+18
8.3669 -3.90663e+18 1.05685e+19
8.40426 -2.72556e+18 1.16583e+19
8.44165 7.77893e+18 1.02449e+19
8.47906 5.62674e+18 7.08262e+18
8.5165 1.67811e+19 3.83652e+18
8.55397 1.73177e+19 -6.57147e+17
8.59146 1.45155e+19 -2.7055e+18
8.62899 -5.9525e+18 -6.89732e+17
8.66654 -5.44861e+18 2.75373e+18
8.70412 1.01876e+18 1.47059e+18
8.74172 -2.65673e+18 -5.82332e+17
8.77936 4.02056e+17 -6.05292e+17
8.81702 6.37725e+17 7.23099e+17
8.85471 -1.52538e+17 1.41598e+18
8.89244 1.22174e+17 3.41463e+17
8.93019 -5.9957e+16 4.64662e+16
8.96797 5.14091e+17 -4.62189e+17
9.00578 7.04198e+17 -9.36446e+17
9.04362 1.01211e+18 -1.14739e+18
9.08149 8.68085e+17 -6.74906e+17
9.11939 5.97239e+17 -3.23634e+17
9.15732 3.79942e+17 -1.21561e+17
9.19528 1.85934e+17 -4.5361e+16
9.23327 6.18686e+15 -5.79828e+15
9.2713 -1.51688e+17 3.34962e+16
9.30935 -2.71471e+17 6.65165e+16
9.34744 -3.68993e+17 9.53293e+16
9.38556 -4.65003e+17 1.23915e+17
9.42371 -5.62834e+17 1.52394e+17
9.46189 -6.79554e+17 1.83632e+17
9.50011 -8.02954e+17 2.13129e+17
9.53836 -9.11907e+17 2.38716e+17
9.57664 -1.00942e+18 2.63313e+17
9.61496 -1.09903e+18 2.86978e+17
9.65331 -1.17713e+18 3.08689e+17
9.69169 -1.24478e+18 3.28053e+17
9.73011 -1.30086e+18 3.44334e+17
9.76856 -1.34119e+18 3.56662e+17
9.80704 -1.3686e+18 3.65622e+17
9.84557 -1.38195e+18 3.7068e+17
9.88412 -1.37892e+18 3.71404e+17
9.92271 -1.35717e+18 3.67118e+17
9.96134 -1.31862e+18 3.57981e+17
10 -1.2637e+18 3.4365e+17
10.0387 -1.19691e+18 3.23911e+17
10.0774 -1.12478e+18 2.97655e+17
10.1162 -1.05645e+18 2.59177e+17
10.155 -9.90435e+17 2.1046e+17
10.1939 -9.38375e+17 1.46985e+17
10.2328 -8.78528e+17 9.12211e+16
10.2717 -8.0261e+17 5.984e+16
10.3106 -7.01869e+17 5.43526e+16
10.3496 -5.60624e+17 7.1884e+16
10.3887 -4.51723e+17 5.84752e+16
10.4278 -3.6821e+17 5.0181e+16
10.4669 -3.01498e+17 3.74389e+16
10.506 -2.14747e+17 2.03146e+16
10.5452 -1.67993e+17 1.56966e+16
10.5845 -1.29511e+17 -7.26475e+15
10.6238 -5.60391e+16 -5.77627e+16
10.6631 6.97657e+16 -2.18563e+17
10.7024 2.33822e+17 -5.46783e+17
10.7418 4.93486e+17 -8.72329e+17
10.7813 6.49121e+17 -1.0001e+18
10.8208 4.39513e+17 -4.75896e+17
10.8603 1.66768e+17 -1.69335e+17
10.8999 -4.40796e+16 -7.5582e+14
10.9395 -1.36347e+17 3.97665e+16
10.9792 -1.76397e+17 5.15973e+16
11.0189 -1.9241e+17 5.48521e+16
11.0586 -1.8761e+17 5.7713e+16
11.0984 -1.68723e+17 5.33757e+16
11.1383 -1.32143e+17 4.34813e+16
11.1781 -8.3923e+16 -1.9434e+15
11.2181 2.14027e+17 1.64673e+17
11.2581 1.76935e+18 3.36984e+18
11.2981 5.15741e+18 3.87647e+17
11.3381 1.88221e+19 -1.2833e+18
11.3783 6.60077e+19 1.15542e+20
11.4184 2.59939e+19 3.32568e+20
11.4587 2.92327e+20 1.9486e+20
11.4989 4.53119e+20 1.10064e+20
11.5392 5.72484e+20 4.19183e+19
11.5796 8.68011e+19 1.33813e+20
11.62 -8.43144e+20 -1.14099e+21
11.6605 -1.4558e+21 -7.56294e+21
11.701 3.10921e+21 -3.30332e+21
11.7415 1.89009e+21 -5.48236e+20
11.7822 7.10569e+20 -2.70905e+20
11.8228 4.80422e+20 -1.3342e+20
11.8636 3.75089e+20 -1.2874e+19
11.9043 6.45012e+19 4.41733e+19
11.9452 1.81414e+19 -4.64504e+17
11.986 9.8682e+18 -1.14312e+18
12.027 7.98993e+18 -1.48766e+18
12.068 1.15084e+19 -1.79915e+18
12.109 1.27877e+19 -1.82478e+18
12.1501 9.53006e+18 -3.6287e+18
12.1913 -3.41754e+18 -8.60218e+18
12.2325 -3.62828e+19 -2.00533e+19
12.2738 -1.24992e+20 -6.10982e+19
12.3151 -3.92364e+20 -2.27346e+20
12.3565 -8.12226e+20 -5.42135e+20
12.3979 -1.11217e+21 -7.96427e+20
12.4394 -1.46554e+21 -1.00904e+21
12.481 -2.31219e+21 -8.80445e+20
12.5226 -3.15979e+21 -4.23733e+20
12.5643 -3.52465e+21 -3.10532e+20
12.6061 -3.80683e+21 -2.33313e+20
12.6479 -3.80548e+21 -1.89953e+20
12.6898 -3.34842e+21 -1.98254e+20
12.7317 -1.05099e+21 -4.29185e+20
12.7737 -2.509e+20 -1.60105e+20
12.8158 -8.35602e+20 1.87588e+21
12.8579 -3.18755e+21 7.64634e+21
12.9001 -1.06753e+22 1.81146e+22
12.9424 -1.47629e+22 2.16731e+22
12.9847 -9.44561e+21 1.41012e+22
13.0271 9.16174e+20 1.21151e+22
13.0696 1.33923e+22 1.40907e+22
13.1121 2.98769e+22 2.02913e+22
13.1547 4.44007e+22 2.92672e+22
13.1974 5.79363e+22 3.77702e+22
13.2402 7.18094e+22 3.88269e+22
13.283 9.26537e+22 1.82436e+22
13.3259 1.06874e+23 9.62547e+21
13.3689 1.1645e+23 7.85972e+21
13.4119 1.1887e+23 5.88204e+21
13.455 1.08579e+23 1.27829e+22
13.4982 4.64433e+22 5.69414e+22
13.5415 -1.01924e+22 1.08937e+23
13.5848 -2.65183e+22 5.42365e+22
13.6283 -7.71536e+21 -8.8458e+22
13.6718 1.70737e+23 -2.98183e+23
13.7153 3.55574e+23 -4.73617e+23
13.759 4.03417e+23 -3.06139e+23
13.8028 3.25001e+23 -1.47639e+23
13.8466 2.28407e+23 -5.86891e+22
13.8905 1.56854e+23 -3.51607e+22
13.9345 1.01163e+23 -2.35958e+22
13.9786 7.5115e+22 -1.50303e+22
14.0227 6.95267e+22 -9.53073e+21
14.067 6.42143e+22 -5.83841e+21
14.1113 5.67535e+22 -4.59181e+21
14.1558 3.68891e+22 -3.04274e+21
14.2003 2.27515e+22 -4.34304e+21
14.2449 1.71625e+22 -6.77841e+21
14.2896 1.57709e+22 -8.47168e+21
14.3344 1.59587e+22 -1.18237e+22
14.3793 1.64233e+22 -1.57657e+22
14.4243 2.1334e+22 -1.77223e+22
14.4693 2.35608e+22 -1.19047e+22
14.5145 3.28323e+22 -9.37867e+21
14.5598 4.65833e+22 -7.42307e+21
14.6052 7.11685e+22 7.25941e+21
14.6506 9.80185e+22 3.6478e+22
14.6962 1.28168e+23 8.04506e+22
14.7419 1.88794e+23 1.25316e+23
14.7877 1.5307e+23 1.01499e+23
14.8336 1.15765e+23 4.68463e+22
14.8796 4.56159e+22 -1.18749e+22
14.9257 2.35007e+22 -1.49791e+22
14.9719 9.7954e+21 -1.2296e+22
15.0182 1.16523e+22 -6.09256e+21
15.0647 1.04667e+22 -5.70386e+21
15.1112 8.23727e+21 -2.98737e+21
15.1579 8.60318e+21 -2.76277e+21
15.2047 8.06529e+21 -2.22429e+21
15.2516 6.98481e+21 -1.85256e+21
15.2986 6.25883e+21 -1.66102e+21
15.3458 5.65357e+21 -1.49906e+21
15.393 4.91019e+21 -1.54586e+21
15.4404 4.42074e+21 -1.13321e+21
15.488 4.13844e+21 -9.13582e+20
15.5356 3.53826e+21 -1.0477e+21
15.5834 3.23113e+21 -1.08828e+21
15.6313 2.98748e+21 -1.17183e+21
15.6794 2.651e+21 -1.18074e+21
15.7276 2.29693e+21 -1.09802e+21
15.7759 1.99298e+21 -1.02577e+21
15.8243 1.70902e+21 -1.02422e+21
15.873 1.52183e+21 -1.05441e+21
15.9217 1.7475e+21 -1.15909e+21
15.9706 1.95098e+21 -1.3396e+21
16.0197 2.14178e+21 -1.13757e+21
16.0689 1.76677e+21 -5.1835e+18
16.1182 1.10967e+21 1.12278e+21
16.1677 1.05483e+21 3.56105e+20
16.2174 1.59223e+21 -5.15716e+19
16.2672 2.20417e+21 -1.24283e+20
16.3172 2.52274e+21 6.57338e+20
16.3674 2.7915e+21 1.04833e+21
16.4177 3.23911e+21 1.29161e+21
16.4682 3.47358e+21 1.5798e+21
16.5189 4.0558e+21 7.77297e+20
16.5697 5.02718e+21 2.55045e+20
16.6208 5.61495e+21 -1.49481e+17
16.672 6.40596e+21 -1.05743e+21
16.7234 7.94344e+21 -2.88874e+21
16.775 9.55228e+21 -4.32881e+21
16.8268 1.10014e+22 -4.99316e+21
16.8787 1.18076e+22 -4.24146e+21
16.9309 1.32891e+22 -4.71022e+21
16.9833 1.43771e+22 -4.84738e+21
17.0359 1.49901e+22 -4.59636e+21
17.0887 1.54591e+22 -4.48053e+21
17.1418 1.59933e+22 -4.4156e+21
17.195 1.66184e+22 -4.4373e+21
17.2485 1.73281e+22 -4.51405e+21
17.3022 1.80653e+22 -4.47607e+21
17.3562 1.86347e+22 -4.41466e+21
17.4104 1.90088e+22 -4.2732e+21
17.4648 1.91269e+22 -3.93068e+21
17.5195 1.85304e+22 -3.64459e+21
17.5744 1.6968e+22 -2.92506e+21
17.6296 1.45529e+22 -1.76201e+21
17.6851 1.34498e+22 -1.45085e+21
17.7408 1.30255e+22 -1.83275e+21
17.7969 1.25952e+22 -2.29809e+21
17.8532 1.24117e+22 -2.50568e+21
17.9098 1.26456e+22 -2.29353e+21
17.9667 1.34359e+22 -1.46226e+21
18.0239 1.47753e+22 -4.1149e+20
18.0815 1.64754e+22 2.37662e+20
18.1393 1.85263e+22 1.01857e+20
18.1975 2.11671e+22 4.38503e+20
18.256 2.33143e+22 -2.30867e+20
18.3149 2.45665e+22 -1.02132e+21
18.3742 2.44988e+22 -1.52662e+21
18.4338 2.33283e+22 -3.12661e+21
18.4938 2.27354e+22 -4.61535e+21
18.5542 2.49162e+22 -1.0768e+22
18.615 3.30446e+22 -2.07069e+22
18.6762 3.82528e+22 -2.40298e+22
18.7379 3.94603e+22 -2.33623e+22
18.8 3.52952e+22 -1.67864e+22
18.8625 2.78883e+22 -1.05452e+22
18.9255 2.06359e+22 -6.2953e+21
18.9891 1.40668e+22 -3.68193e+21
19.0531 8.72027e+21 -2.70769e+21
19.1177 4.45949e+21 -2.02986e+21
19.1828 2.01011e+21 -2.14328e+21
19.2484 5.02285e+21 -1.5889e+21
19.3147 1.04308e+22 -1.19977e+20
19.3816 -8.19354e+22 -6.88997e+22
19.4491 -6.87585e+22 -1.00469e+23
19.5173 1.19975e+24 6.80143e+23
19.5862 2.83971e+24 1.51141e+24
19.6558 3.60727e+24 1.42583e+24
19.7262 3.76372e+24 7.42732e+23
19.7974 3.47829e+24 2.76395e+23
19.8694 4.45213e+24 -2.42359e+24
19.9423 8.64385e+24 -9.70212e+24
20.0162 5.44006e+24 -1.75065e+24
20.091 1.15375e+24 8.4586e+23
20.1669 6.19766e+24 -5.75066e+24
20.244 7.17645e+24 -3.07956e+24
20.3222 4.29741e+24 -9.35017e+23
20.4016 2.00673e+24 -4.03733e+23
20.4825 1.36555e+24 -2.0242e+23
20.5648 9.04622e+23 -3.49301e+22
20.6487 2.91663e+23 6.51422e+22
20.7344 3.36278e+23 2.42204e+23
20.8219 2.30615e+24 1.72578e+24
20.9115 6.16708e+24 4.34715e+24
21.0034 1.89189e+25 6.30686e+24
21.0979 2.59885e+25 1.91154e+25
21.1952 2.28846e+25 5.57701e+25
21.2959 5.50953e+23 1.18413e+25
21.4004 -7.7145e+24 -1.28638e+26
21.5093 1.59257e+25 2.19056e+25
21.6237 1.69568e+25 2.28453e+24
21.7448 1.3764e+25 -1.41408e+24
21.8747 5.45042e+24 1.08235e+24
22.0165 2.1482e+24 4.93354e+23
22.1768 1.37947e+24 6.92682e+23
22.3723 4.2552e+24 1.58736e+24


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1ClassicOneLoop/DeltaGammaFX_0_FRG.txt <==
9.995 -0.026069 -0.0260375
9.99 -0.00913952 -0.00912852
9.985 0.0106274 0.0106148
9.98 0.0283279 0.0282935
9.975 0.0393384 0.0392888
9.97 0.0400967 0.0400428
9.965 0.0294429 0.0293989
9.96 0.00994349 0.00992298
9.955 -0.0122115 -0.0122008
9.95 -0.0295555 -0.0295168
9.945 -0.0366821 -0.0366292
9.94 -0.0321779 -0.0321296
9.935 -0.0182296 -0.0182019
9.93 0.000952186 0.000949864
9.925 0.020463 0.0204303
9.92 0.03542 0.0353653
9.915 0.0415654 0.0415048
9.91 0.0363512 0.0363033
9.905 0.0204253 0.0204052
9.9 -0.00158349 -0.00157118
9.895 -0.022345 -0.0223074
9.89 -0.0350008 -0.0349518
9.885 -0.0360711 -0.0360255
9.88 -0.0261626 -0.0261319
9.875 -0.0087463 -0.00873758
9.87 0.0114329 0.0114174
9.865 0.0293586 0.0293214
9.86 0.0403224 0.0402708
9.855 0.0407396 0.0406848
9.85 0.0295307 0.0294868
9.845 0.00944618 0.00942661
9.84 -0.0131069 -0.0130951
9.835 -0.0305226 -0.0304831
9.83 -0.0373922 -0.037339
9.825 -0.032408 -0.0323591
9.82 -0.0179011 -0.0178724
9.815 0.00177805 0.00177751
9.81 0.0216017 0.0215711
9.805 0.0365869 0.0365335
9.8 0.0424273 0.0423656
9.795 0.0366256 0.0365733
9.79 0.0200068 0.01998
9.785 -0.00254737 -0.00254101
9.78 -0.0235025 -0.023467
9.775 -0.0359504 -0.0358989
9.77 -0.0365132 -0.0364625
9.765 -0.0259681 -0.0259331
9.76 -0.00795205 -0.00794224
9.755 0.0126508 0.0126324
9.75 0.0307099 0.0306674
9.745 0.0414439 0.0413876
9.74 0.0412814 0.0412262
9.735 0.0292919 0.0292535
9.73 0.00849506 0.00848447
9.725 -0.0144295 -0.0144102
9.72 -0.0317481 -0.0317066
9.715 -0.0381213 -0.0380716
9.71 -0.0324302 -0.0323873
9.705 -0.0172085 -0.0171842
9.7 0.00302704 0.00302603
9.695 0.0231176 0.0230906
9.69 0.0379844 0.0379366
9.685 0.0432964 0.0432381
9.68 0.0366622 0.0366081
9.675 0.0191678 0.0191337
9.67 -0.0039754 -0.00397794
9.665 -0.0250086 -0.0249784
9.66 -0.037025 -0.0369729
9.655 -0.0368351 -0.0367801
9.65 -0.0254594 -0.0254203
9.645 -0.00674041 -0.00673005
9.64 0.014284 0.0142617
9.635 0.0323689 0.0323196
9.63 0.0426739 0.0426119
9.625 0.0416832 0.0416277
9.62 0.0286902 0.0286588
9.615 0.00707074 0.00707174
9.61 -0.0161732 -0.0161436
9.605 -0.0332035 -0.0331577
9.6 -0.0388291 -0.0387819
9.595 -0.032205 -0.0321685
9.59 -0.0161221 -0.0161044
9.585 0.00471281 0.00470785
9.58 0.0250044 0.024977
9.575 0.0395856 0.0395399
9.57 0.0441295 0.0440738
9.565 0.0364142 0.036361
9.56 0.017875 0.0178395
9.555 -0.00587433 -0.00587909
9.55 -0.0268418 -0.0268126
9.545 -0.0381845 -0.0381318
9.54 -0.036992 -0.0369355
9.535 -0.0245984 -0.0245587
9.53 -0.00508767 -0.00507866
9.525 0.0163368 0.0163111
9.52 0.0343171 0.0342634
9.515 0.0439727 0.043907
9.51 0.0418925 0.0418359
9.505 0.0276779 0.0276487
9.5 0.0051492 0.00515512
9.495 -0.0183286 -0.0182934
9.49 -0.034851 -0.034801
9.485 -0.0394648 -0.0394159
9.48 -0.0316841 -0.0316488
9.475 -0.0146074 -0.0145934
9.47 0.00684915 0.00683873
9.465 0.0272509 0.0272176
9.46 0.0413535 0.0413034
9.455 0.0448712 0.0448144
9.45 0.0358242 0.0357744
9.445 0.0160907 0.0160623
9.44 -0.00824625 -0.00824326
9.435 -0.028969 -0.0289349
9.43 -0.0393754 -0.0393221
9.425 -0.0369279 -0.0368744
9.42 -0.0233408 -0.0233053
9.415 -0.0029698 -0.00296406
9.41 0.0188076 0.0187807
9.405 0.036525 0.0364716
9.4 0.045286 0.0452207
9.395 0.0418442 0.0417861
9.39 0.0262015 0.0261686
9.385 0.00271097 0.00271284
9.38 -0.0208735 -0.0208395
9.375 -0.0366376 -0.0365847
9.37 -0.0399649 -0.0399107
9.365 -0.0308117 -0.0307724
9.36 -0.0126282 -0.0126145
9.355 0.00944567 0.00942961
9.35 0.0298363 0.0297937
9.345 0.0432382 0.0431791
9.34 0.0454523 0.0453922
9.335 0.034825 0.0347808
9.33 0.0137763 0.0137609
9.325 -0.0110852 -0.0110682
9.32 -0.0313433 -0.0313009
9.315 -0.0405294 -0.0404762
9.31 -0.036576 -0.0365285
9.305 -0.0216373 -0.0216091
9.3 -0.000364464 -0.000363382
9.295 0.0216865 0.021659
9.29 0.0389488 0.038898
9.285 0.0465437 0.0464807
9.28 0.0414608 0.0414015
9.275 0.0242046 0.0241661
9.27 -0.000255876 -0.000260739
9.265 -0.0237709 -0.0237404
9.26 -0.0384946 -0.0384396
9.255 -0.040254 -0.0401943
9.25 -0.0295265 -0.0294825
9.245 -0.010149 -0.0101351
9.24 0.0125055 0.0124841
9.235 0.032728 0.0326764
9.23 0.0451741 0.0451065
9.225 0.0457888 0.0457259
9.22 0.0333416 0.0333031
9.215 0.0108956 0.0108924
9.21 -0.0143725 -0.0143427
9.205 -0.0339009 -0.0338511
9.2 -0.0415635 -0.0415102
9.195 -0.0358602 -0.0358179
9.19 -0.0194364 -0.0194149
9.185 0.00274581 0.00274152
9.18 0.0249519 0.0249219
9.175 0.0415292 0.0414784
9.17 0.0476591 0.0475971
9.165 0.0406537 0.0405948
9.16 0.0216303 0.0215911
9.155 -0.00375168 -0.00375734
9.15 -0.026966 -0.0269349
9.145 -0.0403357 -0.0402788
9.14 -0.0402451 -0.0401834
9.135 -0.0277624 -0.0277179
9.13 -0.00713696 -0.00712512
9.125 0.0160219 0.0159962
9.12 0.0358782 0.0358213
9.115 0.0470782 0.0470065
9.11 0.0457828 0.0457187
9.105 0.0312947 0.0312587
9.1 0.00742134 0.00742355
9.095 -0.0180721 -0.0180362
9.09 -0.0365589 -0.0365044
9.085 -0.0423806 -0.0423253
9.08 -0.0346981 -0.0346569
9.075 -0.0166875 -0.0166701
9.07 0.00637049 0.00636009
9.065 0.0285686 0.0285319
9.06 0.0441888 0.0441328
9.055 0.0485292 0.0484657
9.05 0.0393261 0.0392708
9.045 0.0184262 0.0183951
9.04 -0.00776188 -0.00775831
9.035 -0.0303848 -0.0303473
9.03 -0.0420592 -0.0420012
9.025 -0.0398422 -0.0397839
9.02 -0.0254521 -0.0254132
9.015 -0.00356532 -0.00355848
9.01 0.0199755 0.019947
9.005 0.0392205 0.0391632
9 0.0488481 0.048777
8.995 0.0453232 0.0452589
8.99 0.0286053 0.0285674
8.985 0.00334066 0.00334042
8.98 -0.0221255 -0.02209
8.975 -0.0392145 -0.0391571
8.97 -0.0428718 -0.042812
8.965 -0.0330042 -0.0329604
8.96 -0.0133456 -0.0133302
8.955 0.0105071 0.0104893
8.95 0.0324839 0.0324366
8.945 0.046831 0.0467657
8.94 0.0490351 0.0489693
8.935 0.0373761 0.0373287
8.93 0.0145495 0.0145341
8.925 -0.012251 -0.0122311
8.92 -0.0339305 -0.0338838
8.915 -0.0435464 -0.0434891
8.91 -0.0389417 -0.0388913
8.905 -0.02253 -0.0225007
8.9 0.000582711 0.000582934
8.895 0.0243297 0.0242995
8.89 0.0426677 0.0426126
8.885 0.0503621 0.0502938
8.88 0.0442898 0.0442252
8.875 0.0252013 0.0251592
8.87 -0.00133812 -0.00134366
8.865 -0.0264484 -0.0264149
8.86 -0.0417443 -0.041684
8.855 -0.042918 -0.0428529
8.85 -0.0306938 -0.0306469
8.845 -0.00937393 -0.00936114
8.84 0.0151375 0.015111
8.835 0.0366246 0.0365655
8.83 0.049338 0.0492634
8.825 0.0490441 0.0489776
8.82 0.0347028 0.0346658
8.815 0.00997429 0.0099766
8.81 -0.017158 -0.0171218
8.805 -0.0374834 -0.0374289
8.8 -0.0446652 -0.0446102
8.795 -0.0374378 -0.0373961
8.79 -0.0189375 -0.018918
8.785 0.0053093 0.00530257
8.78 0.0290271 0.0289944
8.775 0.0461087 0.0460547
8.77 0.0514794 0.0514131
8.765 0.042557 0.0424929
8.76 0.0210239 0.0209804
8.755 -0.00658026 -0.00658674
8.75 -0.0309295 -0.0308946
8.745 -0.0440074 -0.0439438
8.74 -0.0423949 -0.0423272
8.735 -0.0276868 -0.0276406
8.73 -0.00474934 -0.00474162
8.725 0.0202237 0.0201888
8.72 0.0408932 0.0408253
8.715 0.0515693 0.0514897
8.71 0.0484115 0.0483469
8.705 0.0312121 0.031184
8.7 0.0046998 0.00471435
8.695 -0.0223902 -0.0223439
8.69 -0.0408987 -0.0408398
8.685 -0.0452726 -0.0452191
8.68 -0.0352265 -0.0351906
8.675 -0.0146276 -0.0146156
8.67 0.0105972 0.0105832
8.665 0.0339855 0.0339473
8.66 0.0494078 0.0493507
8.655 0.0520431 0.0519769
8.65 0.040001 0.0399405
8.645 0.0160358 0.015999
8.64 -0.0123179 -0.0123167
8.635 -0.0354275 -0.0353866
8.63 -0.0458463 -0.045781
8.625 -0.0411761 -0.0411114
8.62 -0.0239126 -0.0238725
8.615 0.000533603 0.000534211
8.61 0.0257031 0.0256624
8.605 0.045165 0.0450942
8.6 0.0533626 0.0532834
8.595 0.0469872 0.0469253
8.59 0.026827 0.0268022
8.585 -0.00124113 -0.00122377
8.58 -0.0278199 -0.0277711
8.575 -0.0440095 -0.0439483
8.57 -0.0452194 -0.0451644
8.565 -0.0322114 -0.0321765
8.56 -0.00957071 -0.00956357
8.555 0.0164047 0.0163823
8.55 0.0390946 0.0390466
8.545 0.0524035 0.0523391
8.54 0.051884 0.0518173
8.535 0.0365078 0.0364559
8.53 0.0102306 0.010209
8.525 -0.0184463 -0.0184298
8.52 -0.0397738 -0.0397249
8.515 -0.047093 -0.0470291
8.51 -0.0391396 -0.0390832
8.505 -0.0193156 -0.0192855
8.5 0.00645706 0.00645056
8.495 0.031484 0.0314412
8.49 0.0492857 0.0492169
8.485 0.054536 0.0544596
8.48 0.0446228 0.0445611
8.475 0.0214972 0.0214689
8.47 -0.00777468 -0.00776174
8.465 -0.0332834 -0.0332357
8.46 -0.0466308 -0.0465661
8.455 -0.0443574 -0.0442973
8.45 -0.0283104 -0.0282735
8.445 -0.00376034 -0.00375743
8.44 0.0226611 0.0226282
8.435 0.0442128 0.0441517
8.43 0.0549096 0.054836
8.425 0.0508262 0.0507605
8.42 0.0319829 0.0319441
8.415 0.00364123 0.00363991
8.41 -0.0248186 -0.0247845
8.405 -0.0437732 -0.0437168
8.4 -0.0475731 -0.0475131
8.395 -0.0361736 -0.0361275
8.39 -0.0138616 -0.0138421
8.385 0.0129741 0.0129613
8.38 0.0374412 0.0373974
8.375 0.0530706 0.0530039
8.37 0.0548926 0.0548175
8.365 0.0411821 0.0411178
8.36 0.015211 0.0151773
8.355 -0.0147792 -0.0147698
8.35 -0.0385813 -0.0385318
8.345 -0.0485645 -0.0484934
8.34 -0.0425454 -0.0424793
8.335 -0.0234613 -0.0234235
8.33 0.00278186 0.00277802
8.325 0.029262 0.0292162
8.32 0.0491652 0.0490902
8.315 0.0567183 0.0566366
8.31 0.0486971 0.0486348
8.305 0.0263641 0.0263402
8.3 -0.00364978 -0.00363123
8.295 -0.0312449 -0.031195
8.29 -0.0472091 -0.0471469
8.285 -0.0471142 -0.0470579
8.28 -0.032184 -0.0321473
8.275 -0.00754431 -0.00753506
8.27 0.0200032 0.0199824
8.265 0.0434131 0.0433645
8.26 0.0563066 0.0562377
8.255 0.0542297 0.0541536
8.25 0.0365544 0.0364902
8.245 0.00800597 0.0079748
8.24 -0.0220831 -0.022068
8.235 -0.0434855 -0.0434284
8.23 -0.0496094 -0.0495326
8.225 -0.039658 -0.0395911
8.22 -0.0176288 -0.0175967
8.215 0.00999999 0.00998503
8.21 0.0360649 0.0360059
8.205 0.0537428 0.0536572
8.2 0.0576051 0.0575203
8.195 0.0453386 0.0452827
8.19 0.0196347 0.0196245
8.185 -0.0115039 -0.0114701
8.18 -0.0374944 -0.0374334
8.175 -0.0498526 -0.0497862
8.17 -0.0455554 -0.0455021
8.165 -0.027103 -0.0270747
8.16 -0.000391794 -0.000393994
8.155 0.0274235 0.0273905
8.15 0.0491996 0.0491409
8.145 0.0587561 0.058682
8.14 0.0523488 0.052275
8.135 0.0306679 0.0306143
8.13 -2.13603e-05 -3.66868e-05
8.125 -0.0294638 -0.0294337
8.12 -0.0477442 -0.0476791
8.115 -0.0495694 -0.049494
8.11 -0.0355926 -0.035535
8.105 -0.0108109 -0.0107917
8.1 0.0177985 0.0177714
8.095 0.042886 0.042819
8.09 0.057704 0.0576162
8.085 0.0573388 0.0572572
8.08 0.0406224 0.0405732
8.075 0.0118371 0.0118343
8.07 -0.019721 -0.0196808
8.065 -0.0432997 -0.0432341
8.06 -0.0514704 -0.051402
8.055 -0.0427558 -0.0427045
8.05 -0.0208961 -0.0208747
8.045 0.00752711 0.00751299
8.04 0.0350701 0.0350229
8.035 0.0545629 0.0544925
8.03 0.0601649 0.0600874
8.025 0.0490711 0.0490064
8.02 0.0235058 0.0234722
8.015 -0.00870782 -0.00870025
8.01 -0.0366516 -0.0366062
8.005 -0.0510926 -0.0510257
8 -0.0482633 -0.0481979
7.995 -0.0302784 -0.0302357
7.99 -0.00304591 -0.00303958
7.985 0.0260367 0.0260032
7.98 0.049498 0.0494315
7.975 0.0607803 0.0606969
7.97 0.0556947 0.0556168
7.965 0.0344681 0.0344184
7.96 0.00308513 0.00307884
7.955 -0.0280408 -0.0280027
7.95 -0.048369 -0.0483013
7.945 -0.0518402 -0.0517672
7.94 -0.0386059 -0.0385521
7.935 -0.0135695 -0.0135522
7.93 0.0160976 0.0160722
7.925 0.0427323 0.0426699
7.92 0.0592305 0.0591477
7.915 0.0602733 0.0601939
7.91 0.0442542 0.0442018
7.905 0.0151205 0.0151095
7.9 -0.0178207 -0.0177906
7.895 -0.0433385 -0.0432807
7.89 -0.0532672 -0.0532014
7.885 -0.045538 -0.0454832
7.88 -0.023685 -0.0236553
7.875 0.00558107 0.00557816
7.87 0.0345243 0.0344875
7.865 0.0556309 0.0555656
7.86 0.0626849 0.0626025
7.855 0.0524726 0.0523915
7.85 0.026861 0.0268048
7.845 -0.00642878 -0.00643969
7.84 -0.0361494 -0.036109
7.835 -0.0523993 -0.0523228
7.83 -0.0507623 -0.0506799
7.825 -0.0330359 -0.0329793
7.82 -0.00517714 -0.00516744
7.815 0.0251541 0.0251118
7.81 0.0501518 0.0500694
7.805 0.0629008 0.0628043
7.8 0.0588314 0.058753
7.795 0.0378118 0.0377771
7.79 0.00564668 0.00566278
7.785 -0.0270579 -0.0270039
7.78 -0.0491891 -0.04912
7.775 -0.0540178 -0.0539547
7.77 -0.0412778 -0.0412346
7.765 -0.0158301 -0.0158146
7.76 0.0149321 0.0149172
7.755 0.0430192 0.0429746
7.75 0.0609773 0.0609076
7.745 0.0631279 0.0630431
7.74 0.0475173 0.0474358
7.735 0.017869 0.0178162
7.73 -0.0164302 -0.0164322
7.725 -0.0436892 -0.0436367
7.72 -0.0550913 -0.0550051
7.715 -0.0480716 -0.0479874
7.71 -0.0260245 -0.0259764
7.705 0.00417377 0.00416629
7.7 0.0344765 0.0344136
7.695 0.0570249 0.0569263
7.69 0.0652558 0.0651553
7.685 0.0556202 0.055554
7.68 0.0297351 0.0297245
7.675 -0.00468925 -0.00464805
7.67 -0.036057 -0.0359875
7.665 -0.0538591 -0.053788
7.66 -0.0531253 -0.0530711
7.655 -0.0354161 -0.035387
7.65 -0.00678675 -0.00678533
7.645 0.0248121 0.0247861
7.64 0.0512278 0.0511763
7.635 0.0652004 0.0651279
7.63 0.061835 0.0617515
7.625 0.0407418 0.0406664
7.62 0.0076561 0.00761431
7.615 -0.0265679 -0.0265567
7.61 -0.0502785 -0.050216
7.605 -0.0561698 -0.0560818
7.6 -0.0436519 -0.0435751
7.595 -0.0176067 -0.0175722
7.59 0.0143173 0.0142949
7.585 0.0437886 0.0437145
7.58 0.0630083 0.0629061
7.575 0.0659766 0.0658812
7.57 0.0504751 0.0504198
7.565 0.0201112 0.0201117
7.56 -0.015569 -0.0155209
7.555 -0.0444106 -0.0443391
7.55 -0.0570154 -0.0569453
7.545 -0.0504162 -0.0503646
7.54 -0.0279445 -0.02792
7.535 0.0033109 0.00330504
7.53 0.0349658 0.0349301
7.525 0.0588081 0.0587459
7.52 0.0679488 0.0678678
7.515 0.0585711 0.0584857
7.51 0.0321499 0.0320825
7.505 -0.00351054 -0.00353529
7.5 -0.036427 -0.0363965
7.495 -0.0555322 -0.0554571
7.49 -0.0554004 -0.0553112
7.485 -0.0374455 -0.0373779
7.48 -0.00788002 -0.00786024
7.475 0.0250249 0.0249879
7.47 0.0527589 0.0526747
7.465 0.0677294 0.0676236
7.46 0.0647655 0.0646723
7.455 0.0433109 0.0432608
7.45 0.00913725 0.0091435
7.445 -0.0265877 -0.0265336
7.44 -0.0516868 -0.0516085
7.435 -0.0583562 -0.0582799
7.43 -0.0457758 -0.0457224
7.425 -0.0189202 -0.0189021
7.42 0.0142632 0.0142416
7.415 0.0450782 0.0450205
7.41 0.0653789 0.0652962
7.405 0.0688764 0.0687863
7.4 0.0531674 0.0530921
7.395 0.0218554 0.0218167
7.39 -0.015261 -0.0152501
7.385 -0.0455454 -0.0454887
7.38 -0.0590826 -0.059001
7.375 -0.0526037 -0.0525268
7.37 -0.0294614 -0.0294162
7.365 0.00299011 0.00298787
7.36 0.0360034 0.035952
7.355 0.0610062 0.0609179
7.35 0.0708045 0.0707033
7.345 0.0613747 0.0612901
7.34 0.0341494 0.0341068
7.335 -0.002872 -0.00286103
7.33 -0.0372713 -0.0372141
7.325 -0.0574564 -0.0573752
7.32 -0.0576329 -0.0575556
7.315 -0.0391598 -0.0391104
7.31 -0.00847133 -0.00846451
7.305 0.0258028 0.0257639
7.3 0.054777 0.054701
7.295 0.0705327 0.0704385
7.29 0.0676676 0.0675805
7.285 0.0455493 0.0454938
7.28 0.0100965 0.0100877
7.275 -0.0271333 -0.0270959
7.27 -0.0534427 -0.0533743
7.265 -0.0606065 -0.0605303
7.26 -0.0476722 -0.0476117
7.255 -0.0197837 -0.0197561
7.25 0.0147669 0.014753
7.245 0.0468963 0.0468418
7.24 0.0681105 0.0680251
7.235 0.0718622 0.0717637
7.23 0.0556363 0.0555494
7.225 0.0231379 0.0230889
7.22 -0.0154897 -0.0154833
7.215 -0.0471026 -0.0470425
7.21 -0.0613209 -0.0612302
7.205 -0.0546672 -0.0545809
7.2 -0.0306019 -0.0305518
7.195 0.00319942 0.00319473
7.19 0.0375946 0.0375343
7.185 0.0636412 0.063542
7.18 0.0738571 0.0737491
7.175 0.064069 0.0639866
7.17 0.0357637 0.035732
7.165 -0.00276079 -0.00273676
7.16 -0.0385967 -0.0385321
7.155 -0.0596519 -0.059572
7.15 -0.0598478 -0.0597767
7.145 -0.0405806 -0.0405357
7.14 -0.00857506 -0.00856613
7.135 0.027141 0.0271111
7.13 0.0572889 0.0572234
7.125 0.0736297 0.0735385
7.12 0.0705722 0.0704725
7.115 0.0474922 0.047409
7.11 0.0105625 0.0105231
7.105 -0.0281929 -0.0281718
7.1 -0.0555534 -0.0554782
7.095 -0.0629408 -0.0628418
7.09 -0.0493659 -0.049283
7.085 -0.0202195 -0.0201853
7.08 0.0158133 0.0157844
7.075 0.0492392 0.0491539
7.07 0.071214 0.071099
7.065 0.0749603 0.0748545
7.06 0.0579197 0.0578591
7.055 0.0239971 0.0239983
7.05 -0.0162305 -0.0161773
7.045 -0.049079 -0.0490008
7.04 -0.0637463 -0.0636704
7.035 -0.0566328 -0.0565773
7.03 -0.0313914 -0.0313651
7.025 0.0039208 0.00391476
7.02 0.039733 0.0396946
7.015 0.0667195 0.0666513
7.01 0.0771249 0.0770338
7.005 0.0666809 0.0665818
7 0.0370226 0.0369413
6.995 -0.00315222 -0.00318561
6.99 -0.0403895 -0.040358
6.985 -0.0621186 -0.0620333
6.98 -0.0620566 -0.0619536
6.975 -0.0417281 -0.0416506
6.97 -0.00821538 -0.00819485
6.965 0.0290167 0.02897
6.96 0.0602803 0.0601794
6.955 0.0770235 0.076901
6.95 0.0735055 0.0734032
6.945 0.0491868 0.0491389
6.94 0.0105883 0.0106055
6.935 -0.0297274 -0.0296609
6.93 -0.058007 -0.0579208
6.925 -0.0653743 -0.065296
6.92 -0.0508873 -0.050835
6.915 -0.0202595 -0.0202424
6.91 0.0173801 0.0173593
6.905 0.0520989 0.0520423
6.9 0.0746964 0.0746106
6.895 0.0781904 0.0780885
6.89 0.0600451 0.0599486
6.885 0.0244628 0.0244005
6.88 -0.0174559 -0.0174595
6.875 -0.0514554 -0.0513959
6.87 -0.0663524 -0.0662532
6.865 -0.0585091 -0.0584111
6.86 -0.0318524 -0.031795
6.855 0.00512243 0.00511605
6.85 0.0423856 0.0423143
6.845 0.0702194 0.0701041
6.84 0.0806112 0.0804892
6.835 0.0692469 0.0691592
6.83 0.0379896 0.0379637
6.825 -0.00397722 -0.00393997
6.82 -0.0426021 -0.0425239
6.815 -0.0648454 -0.0647572
6.81 -0.0642815 -0.0642092
6.805 -0.0426418 -0.0426014
6.8 -0.00743198 -0.00743074
6.795 0.0314025 0.0313643
6.79 0.063742 0.0636697
6.785 0.0807233 0.0806283
6.78 0.0764918 0.0763917
6.775 0.0506664 0.0505853
6.77 0.0102105 0.0101736
6.765 -0.0317041 -0.0316819
6.76 -0.060782 -0.0607078
6.755 -0.0679025 -0.0678051
6.75 -0.0522515 -0.0521683
6.745 -0.0199363 -0.0198984
6.74 0.0194239 0.0194016
6.735 0.0554341 0.055355
6.73 0.0785355 0.0784203
6.725 0.0815654 0.081447
6.72 0.0620666 0.0619806
6.715 0.0246167 0.0245887
6.71 -0.019088 -0.0190529
6.705 -0.0541869 -0.0541054
6.7 -0.0691388 -0.0690414
6.695 -0.060331 -0.0602499
6.69 -0.0320364 -0.0319962
6.685 0.0067555 0.00674254
6.68 0.0455194 0.0454549
6.675 0.0741305 0.0740288
6.67 0.0843295 0.0842157
6.665 0.071801 0.0717055
6.66 0.0387117 0.0386612
6.655 -0.0051871 -0.005179
6.65 -0.045196 -0.0451351
6.645 -0.0678139 -0.0677232
6.64 -0.066529 -0.06644
6.635 -0.0433524 -0.0432937
6.63 -0.00627325 -0.00626331
6.625 0.0342438 0.0341999
6.62 0.0676297 0.0675401
6.615 0.0847144 0.0845991
6.61 0.0795608 0.0794487
6.605 0.0520054 0.0519277
6.6 0.00952542 0.00950596
6.595 -0.0340408 -0.0339968
6.59 -0.0638398 -0.0637497
6.585 -0.0705376 -0.0704356
6.58 -0.0535081 -0.053431
6.575 -0.0193146 -0.0192894
6.57 0.0218857 0.0218488
6.565 0.0592062 0.0591157
6.56 0.0827221 0.0826029
6.555 0.0851089 0.0849964
6.55 0.0640365 0.0639645
6.545 0.024528 0.0245152
6.54 -0.0210589 -0.0210158
6.535 -0.057227 -0.0571489
6.53 -0.0720934 -0.0720074
6.525 -0.0621227 -0.0620526
6.52 -0.0319952 -0.0319577
6.515 0.00875436 0.00875032
6.51 0.0490727 0.049025
6.505 0.0784142 0.0783269
6.5 0.0882831 0.088168
6.495 0.0743978 0.0742776
6.49 0.0392853 0.0391937
6.485 -0.00667394 -0.00670235
6.48 -0.0480903 -0.0480408
6.475 -0.0709963 -0.0708881
6.47 -0.0688267 -0.0687064
6.465 -0.0439257 -0.0438439
6.46 -0.00481886 -0.00480991
6.455 0.0374703 0.0373994
6.45 0.071901 0.0717719
6.445 0.0889954 0.0888521
6.44 0.0827577 0.0826517
6.435 0.0532876 0.0532546
6.43 0.00863332 0.00867519
6.425 -0.0366523 -0.0365648
6.42 -0.0671369 -0.0670422
6.415 -0.0732879 -0.0732131
6.41 -0.0547094 -0.0546659
6.405 -0.0184719 -0.018462
6.4 0.0246848 0.0246616
6.395 0.0633533 0.0632971
6.39 0.0872327 0.0871438
6.385 0.0888499 0.0887345
6.38 0.0660372 0.0659162
6.375 0.0243129 0.0242239
6.37 -0.0232552 -0.0232731
6.365 -0.0605036 -0.0604377
6.36 -0.0752065 -0.0750854
6.355 -0.0639334 -0.0638126
6.35 -0.0318159 -0.0317494
6.345 0.0110216 0.0110034
6.34 0.0529644 0.0528641
6.335 0.0830301 0.0828816
6.33 0.0924892 0.0923471
6.325 0.0771165 0.0770341
6.32 0.0398343 0.0398368
6.315 -0.00830715 -0.00823524
6.31 -0.0511923 -0.0510923
6.305 -0.0743663 -0.0742766
6.3 -0.0712158 -0.0711552
6.295 -0.044449 -0.0444201
6.29 -0.00317221 -0.00317218
6.285 0.0409915 0.0409629
6.28 0.076503 0.0764417
6.275 0.0935687 0.0934698
6.27 0.086146 0.0860147
6.265 0.0546263 0.0544913
6.26 0.00766613 0.00757747
6.255 -0.0394296 -0.0394275
6.25 -0.0706216 -0.0705254
6.245 -0.0761717 -0.0760275
6.24 -0.0559332 -0.0558106
6.235 -0.0175209 -0.0174772
6.23 0.0277047 0.0276465
6.225 0.0677876 0.0676456
6.22 0.0920391 0.0918665
6.215 0.0928399 0.0927062
6.21 0.0681969 0.068155
6.205 0.0241405 0.0241967
6.2 -0.0255261 -0.0254135
6.195 -0.0639369 -0.0638244
6.19 -0.0784896 -0.0784128
6.185 -0.0658496 -0.0658139
6.18 -0.031624 -0.0316189
6.175 0.0134318 0.0134159
6.17 0.0571023 0.057066
6.165 0.0879431 0.0878775
6.16 0.0969827 0.0968781
6.155 0.0800579 0.0799201
6.15 0.0405021 0.0403669
6.145 -0.00994231 -0.0100176
6.14 -0.0544016 -0.0543759
6.135 -0.0778979 -0.0777813
6.13 -0.0737491 -0.0736002
6.125 -0.0450354 -0.044927
6.12 -0.00147501 -0.00145839
6.115 0.0446742 0.0445871
6.11 0.0813499 0.081189
6.105 0.0984307 0.0982574
6.1 0.0898223 0.0897056
6.095 0.0562025 0.0561848
6.09 0.00683358 0.00690769
6.085 -0.0422096 -0.0420913
6.08 -0.0742337 -0.0741237
6.075 -0.0792415 -0.0791684
6.07 -0.0573119 -0.0572794
6.065 -0.0166225 -0.0166234
6.06 0.0308042 0.0307755
6.055 0.072424 0.0723666
6.05 0.0971338 0.0970425
6.045 0.0971542 0.097029
6.04 0.0706586 0.0705187
6.035 0.0241858 0.0240759
6.03 -0.0277145 -0.027744
6.025 -0.067436 -0.0673658
6.02 -0.0819448 -0.0818071
6.015 -0.0679631 -0.0678246
6.01 -0.031572 -0.0314978
6.005 0.0158133 0.0157873
6 0.0613423 0.0612209
5.995 0.093083 0.092909
5.99 0.101804 0.101644
5.985 0.0833815 0.083297
5.98 0.0415293 0.0415459
5.975 -0.0113375 -0.0112437
5.97 -0.0575624 -0.057444
5.965 -0.0815707 -0.0814727
5.96 -0.0765321 -0.0764732
5.955 -0.0458655 -0.0458444
5.95 7.98298e-05 7.02614e-05
5.945 0.0483677 0.0483303
5.94 0.0863714 0.0863027
5.935 0.103611 0.103506
5.93 0.0939135 0.0937758
5.925 0.0582112 0.0580706
5.92 0.00634667 0.00625472
5.915 -0.0448284 -0.044826
5.91 -0.0779072 -0.0778074
5.905 -0.0825461 -0.0823965
5.9 -0.0589905 -0.0588626
5.895 -0.0159751 -0.0159278
5.89 0.0337842 0.0337266
5.885 0.0771177 0.0769719
5.88 0.102477 0.102294
5.875 0.10189 0.101738
5.87 0.0736489 0.0735829
5.865 0.0247433 0.024778
5.86 -0.0295592 -0.0294543
5.855 -0.0708664 -0.0707428
5.85 -0.0856018 -0.0855012
5.845 -0.0704378 -0.0703799
5.84 -0.0318894 -0.0318775
5.835 0.0179447 0.017914
5.83 0.0655307 0.0654622
5.825 0.0984029 0.0983019
5.82 0.107028 0.106903
5.815 0.0872711 0.0871426
5.81 0.0431659 0.0430667
5.805 -0.0122454 -0.0122783
5.8 -0.0605067 -0.0604557
5.795 -0.0853492 -0.0852337
5.79 -0.0796682 -0.0795381
5.785 -0.0471444 -0.0470551
5.78 0.00124662 0.00125738
5.775 0.0518524 0.0517757
5.77 0.0914374 0.0912938
5.765 0.10912 0.108953
5.76 0.0985889 0.0984512
5.755 0.0609509 0.060885
5.75 0.00654414 0.00656429
5.745 -0.047024 -0.0469356
5.74 -0.0815465 -0.0814275
5.735 -0.0861754 -0.086066
5.73 -0.0611941 -0.0611249
5.725 -0.0158561 -0.0158443
5.72 0.0363977 0.0363484
5.715 0.081718 0.0816156
5.71 0.108056 0.10792
5.705 0.107185 0.107043
5.7 0.0774283 0.077314
5.695 0.026128 0.0260746
5.69 -0.0307855 -0.0307604
5.685 -0.0740818 -0.0739876
5.68 -0.0894849 -0.0893583
5.675 -0.0734523 -0.0733419
5.67 -0.0328496 -0.0327967
5.665 0.0195354 0.0195097
5.66 0.0694373 0.0693361
5.655 0.103802 0.10365
5.65 0.112728 0.112568
5.645 0.0919796 0.0918567
5.64 0.0457826 0.0457317
5.635 -0.0122955 -0.0122643
5.63 -0.062993 -0.0628975
5.625 -0.0891978 -0.0890753
5.62 -0.0833221 -0.0832146
5.615 -0.0491655 -0.0491065
5.61 0.00169854 0.00169088
5.605 0.0548578 0.0547827
5.6 0.0964045 0.0962774
5.595 0.114984 0.114834
5.59 0.104055 0.103918
5.585 0.0647631 0.0646752
5.58 0.00780802 0.00779276
5.575 -0.0484964 -0.0484377
5.57 -0.0850326 -0.0849234
5.565 -0.0902227 -0.0901026
5.56 -0.0641851 -0.0640953
5.555 -0.0166101 -0.0165802
5.55 0.0383146 0.038272
5.545 0.0859955 0.0858863
5.54 0.113811 0.113657
5.535 0.113182 0.113018
5.53 0.0823266 0.0821953
5.525 0.0287743 0.0287152
5.52 -0.0309914 -0.0309589
5.515 -0.0768505 -0.0767399
5.51 -0.0936065 -0.0934623
5.505 -0.0772403 -0.0771195
5.5 -0.0348154 -0.0347648
5.495 0.0202064 0.0201655
5.49 0.0727693 0.0726454
5.485 0.109151 0.10898
5.48 0.118987 0.118822
5.475 0.0977953 0.0976879
5.47 0.0498127 0.049791
5.465 -0.0110331 -0.0109758
5.46 -0.0646947 -0.0645915
5.455 -0.0930286 -0.0929187
5.45 -0.0876612 -0.087574
5.445 -0.0522784 -0.0522307
5.44 0.00102013 0.00102084
5.435 0.0570193 0.0569702
5.43 0.101054 0.100956
5.425 0.121198 0.121056
5.42 0.110538 0.110372
5.415 0.0700678 0.0699153
5.41 0.010642 0.0105568
5.405 -0.0488163 -0.0487951
5.4 -0.088157 -0.0880353
5.395 -0.0947625 -0.0945956
5.39 -0.0682776 -0.0681419
5.385 -0.0186776 -0.0186342
5.38 0.0390979 0.0390258
5.375 0.0896342 0.0894668
5.37 0.119635 0.119429
5.365 0.120033 0.119862
5.36 0.0887402 0.0886635
5.355 0.0332264 0.0332596
5.35 -0.0296507 -0.0295405
5.345 -0.0788429 -0.078711
5.34 -0.0979402 -0.0978316
5.335 -0.0820666 -0.0820017
5.33 -0.038235 -0.0382166
5.325 0.0194692 0.0194441
5.32 0.0751291 0.0750624
5.315 0.114245 0.114136
5.31 0.125853 0.125705
5.305 0.105033 0.104865
5.3 0.0557737 0.0556283
5.295 -0.00787657 -0.00794368
5.29 -0.0651527 -0.0651073
5.285 -0.0966616 -0.0965214
5.28 -0.092835 -0.0926661
5.275 -0.0568931 -0.0567742
5.27 -0.0013202 -0.00130652
5.265 0.0578339 0.0577299
5.26 0.105045 0.104855
5.255 0.127679 0.127469
5.25 0.118266 0.118111
5.245 0.0773742 0.0773247
5.24 0.0157114 0.0157692
5.235 -0.0473723 -0.0472497
5.23 -0.0905754 -0.0904437
5.225 -0.0998276 -0.099726
5.22 -0.073839 -0.0737831
5.215 -0.0226127 -0.0226036
5.21 0.0381802 0.0381446
5.205 0.0921998 0.0921191
5.2 0.125331 0.125203
5.195 0.127837 0.127669
5.19 0.0970656 0.0968846
5.185 0.040107 0.0399666
5.18 -0.0260787 -0.0261193
5.175 -0.0795374 -0.0794544
5.17 -0.102313 -0.102144
5.165 -0.0881534 -0.0879794
5.16 -0.0436256 -0.0435297
5.155 0.0166852 0.0166558
5.15 0.0759359 0.0757846
5.145 0.118711 0.11849
5.14 0.133271 0.133061
5.135 0.114004 0.113884
5.13 0.0643049 0.0643104
5.125 -0.00202036 -0.00191387
5.12 -0.0636544 -0.0635108
5.115 -0.099731 -0.099609
5.11 -0.0989372 -0.0988628
5.105 -0.0634876 -0.0634586
5.1 -0.00599471 -0.00600026
5.095 0.0566405 0.0566042
5.09 0.107891 0.107815
5.085 0.134231 0.134102
5.08 0.127391 0.127207
5.075 0.0871847 0.0869767
5.07 0.0237739 0.0236136
5.065 -0.0433561 -0.0433935
5.06 -0.0917019 -0.0915933
5.055 -0.105265 -0.105066
5.05 -0.0811846 -0.0809964
5.045 -0.0290634 -0.0289809
5.04 0.0347928 0.0347252
5.035 0.0930132 0.0928141
5.03 0.130486 0.130229
5.025 0.136573 0.13636
5.02 0.107727 0.10764
5.015 0.0502167 0.0502771
5.01 -0.0193105 -0.0191552
5.005 -0.0781223 -0.0779559
5 -0.106355 -0.106238
4.995 -0.0956758 -0.095624
4.99 -0.0515967 -0.0515937
4.985 0.011041 0.0110145
4.98 0.0744077 0.0743574
4.975 0.121987 0.121902
4.97 0.141029 0.140891
4.965 0.124921 0.12473
4.96 0.0760384 0.0758324
4.955 0.00746636 0.00732193
4.95 -0.0592339 -0.0592457
4.945 -0.101572 -0.101441
4.94 -0.105843 -0.105638
4.935 -0.0724929 -0.0723187
4.93 -0.0138117 -0.0137546
4.925 0.0525084 0.0524153
4.92 0.108784 0.108569
4.915 0.140373 0.140114
4.91 0.137912 0.137707
4.905 0.100033 0.0999556
4.9 0.0358168 0.035879
4.895 -0.0355943 -0.0354428
4.89 -0.0905731 -0.090408
4.885 -0.110668 -0.110545
4.88 -0.0905679 -0.0905072
4.875 -0.0387906 -0.0387872
4.87 0.027947 0.0279038
4.865 0.0911306 0.0910465
4.86 0.134414 0.134289
4.855 0.14597 0.145805
4.85 0.120968 0.12078
4.845 0.0643335 0.0641683
4.84 -0.00817679 -0.00825729
4.835 -0.073383 -0.0733387
4.83 -0.109247 -0.109096
4.825 -0.104508 -0.104321
4.82 -0.0627079 -0.0625746
4.815 0.00153157 0.00154813
4.81 0.0694073 0.0692917
4.805 0.12309 0.122876
4.8 0.148534 0.148292
4.795 0.137763 0.137575
4.79 0.0916146 0.0915389
4.785 0.0218027 0.0218487
4.78 -0.0504212 -0.050292
4.775 -0.100975 -0.100822
4.77 -0.113048 -0.112921
4.765 -0.08423 -0.084157
4.76 -0.0257119 -0.0257015
4.755 0.0442225 0.0441707
4.75 0.106559 0.10645
4.745 0.14524 0.14508
4.74 0.149456 0.149263
4.735 0.116193 0.116001
4.73 0.0528088 0.0526687
4.725 -0.0225929 -0.0226279
4.72 -0.08563 -0.0855413
4.715 -0.114998 -0.114823
4.71 -0.101842 -0.101661
4.705 -0.0525048 -0.0524002
4.7 0.01639 0.0163688
4.695 0.0851427 0.0849942
4.69 0.135893 0.135662
4.685 0.155275 0.155036
4.68 0.136734 0.136566
4.675 0.0832297 0.0831791
4.67 0.00883806 0.00890349
4.665 -0.0634677 -0.0633315
4.66 -0.109461 -0.109312
4.655 -0.114008 -0.113892
4.65 -0.0773511 -0.0772896
4.645 -0.0130079 -0.0130071
4.64 0.059419 0.0593597
4.635 0.120543 0.120426
4.63 0.154662 0.154493
4.625 0.152017 0.151813
4.62 0.111346 0.111143
4.615 0.0422081 0.0420658
4.61 -0.035307 -0.0353319
4.605 -0.0959456 -0.0958384
4.6 -0.119232 -0.11904
4.595 -0.0985147 -0.0983282
4.59 -0.0425878 -0.042493
4.585 0.0302134 0.0301696
4.58 0.0994411 0.099265
4.575 0.147268 0.147014
4.57 0.161027 0.160778
4.565 0.135535 0.135372
4.56 0.0756722 0.0756399
4.555 -0.00245901 -0.00237134
4.55 -0.0745183 -0.0743642
4.545 -0.116288 -0.116131
4.54 -0.114159 -0.114045
4.535 -0.070668 -0.0706183
4.53 -0.00132481 -0.00134387
4.525 0.0731339 0.0730506
4.52 0.133016 0.132876
4.515 0.162985 0.162803
4.51 0.154283 0.15408
4.505 0.10723 0.107045
4.5 0.0332649 0.0331519
4.495 -0.0459099 -0.0459085
4.49 -0.104393 -0.104275
4.485 -0.122442 -0.122259
4.48 -0.0952543 -0.0950864
4.475 -0.0336807 -0.0336024
4.47 0.0424695 0.0424203
4.465 0.112083 0.111913
4.46 0.157367 0.157121
4.455 0.166303 0.166051
4.45 0.134928 0.134742
4.445 0.0697498 0.0696792
4.44 -0.0114989 -0.0114446
4.435 -0.083411 -0.0832646
4.43 -0.121774 -0.121595
4.425 -0.114161 -0.114014
4.42 -0.0649475 -0.0648788
4.415 0.00868525 0.00865281
4.41 0.0849876 0.0848588
4.405 0.143959 0.143762
4.4 0.170572 0.170351
4.395 0.156933 0.156738
4.39 0.104671 0.104547
4.385 0.0267122 0.0266855
4.38 -0.0540088 -0.05394
4.375 -0.111057 -0.110923
4.37 -0.125149 -0.124998
4.365 -0.0928149 -0.0926985
4.36 -0.0265294 -0.0264861
4.355 0.0526195 0.0525716
4.35 0.122864 0.122726
4.345 0.166375 0.166167
4.34 0.17165 0.171407
4.335 0.135704 0.135477
4.33 0.0662846 0.0661359
4.325 -0.0176799 -0.0177015
4.32 -0.0899698 -0.089856
4.315 -0.126225 -0.126024
4.31 -0.11468 -0.114481
4.305 -0.0609802 -0.060871
4.3 0.0163416 0.0163093
4.295 0.0945799 0.0944071
4.29 0.153349 0.153087
4.285 0.177793 0.177522
4.28 0.160654 0.16046
4.275 0.104512 0.104446
4.27 0.023311 0.0233727
4.265 -0.0591649 -0.059024
4.26 -0.115973 -0.115816
4.255 -0.127841 -0.127717
4.25 -0.0919552 -0.0918873
4.245 -0.0219153 -0.0219088
4.24 0.0600748 0.0600207
4.235 0.13153 0.131415
4.23 0.174437 0.174259
4.225 0.17759 0.177358
4.22 0.138645 0.138394
4.215 0.0661229 0.0659199
4.21 -0.0203352 -0.0204136
4.205 -0.0939233 -0.0938396
4.2 -0.129859 -0.129651
4.195 -0.116339 -0.116109
4.19 -0.0595744 -0.0594358
4.185 0.0208993 0.0208754
4.18 0.101425 0.101234
4.175 0.161075 0.160778
4.17 0.184939 0.184636
4.165 0.166084 0.165877
4.16 0.107589 0.107537
4.155 0.0238826 0.0239757
4.15 -0.0608114 -0.0606376
4.145 -0.119018 -0.118842
4.14 -0.130884 -0.13076
4.135 -0.0933976 -0.0933433
4.13 -0.0206709 -0.0206814
4.125 0.0641375 0.0640705
4.12 0.137695 0.137574
4.115 0.181565 0.181386
4.11 0.184532 0.1843
4.105 0.144471 0.144217
4.1 0.070133 0.0699217
4.095 -0.0186679 -0.0187578
4.09 -0.0947846 -0.0947107
4.085 -0.132675 -0.132471
4.08 -0.119627 -0.119395
4.075 -0.0615329 -0.0613879
4.07 0.0215093 0.0214909
4.065 0.104867 0.104678
4.06 0.166829 0.166528
4.055 0.192115 0.191802
4.05 0.173717 0.173493
4.045 0.114687 0.114616
4.04 0.0293354 0.0294144
4.035 -0.0581442 -0.0579754
4.03 -0.11975 -0.119569
4.025 -0.134374 -0.134239
4.02 -0.097745 -0.09768
4.015 -0.0236799 -0.0236848
4.01 0.0639314 0.0638632
4.005 0.140723 0.140594
4 0.187498 0.187308
3.995 0.192638 0.192394
3.99 0.153741 0.153474
3.985 0.0791743 0.0789523
3.98 -0.011685 -0.0117829
3.975 -0.0916914 -0.091621
3.97 -0.134248 -0.134041
3.965 -0.124739 -0.124498
3.96 -0.0675844 -0.0674316
3.955 0.0171894 0.0171727
3.95 0.103978 0.103783
3.945 0.169964 0.16965
3.94 0.199076 0.19875
3.935 0.183751 0.183521
3.93 0.126436 0.126366
3.925 0.0406564 0.0407401
3.92 -0.0500126 -0.049841
3.915 -0.117197 -0.11702
3.91 -0.137899 -0.137773
3.905 -0.105314 -0.105255
3.9 -0.0318293 -0.0318285
3.895 0.0583424 0.058294
3.89 0.139597 0.139496
3.885 0.191539 0.191368
3.88 0.201647 0.201395
3.875 0.166688 0.166379
3.87 0.0940004 0.0937092
3.865 0.0018167 0.0016486
3.86 -0.0832493 -0.0832182
3.855 -0.133463 -0.133248
3.85 -0.1313 -0.131014
3.845 -0.0782169 -0.078016
3.84 0.00684672 0.00685008
3.835 0.0974664 0.0972501
3.83 0.169325 0.168961
3.825 0.205025 0.20465
3.82 0.195888 0.195642
3.815 0.143138 0.1431
3.81 0.0588084 0.0589564
3.805 -0.0348816 -0.0346508
3.8 -0.10964 -0.109443
3.795 -0.1402 -0.1401
3.79 -0.115822 -0.115809
3.785 -0.0458457 -0.0458715
3.78 0.0460095 0.0459809
3.775 0.132786 0.132747
3.77 0.192336 0.192238
3.765 0.210627 0.21041
3.76 0.182983 0.182631
3.755 0.115045 0.114633
3.75 0.0231317 0.0228085
3.745 -0.0674622 -0.0675489
3.74 -0.128215 -0.128026
3.735 -0.137934 -0.137584
3.73 -0.0933202 -0.0930158
3.725 -0.0105664 -0.0104899
3.72 0.0836267 0.0834111
3.715 0.16307 0.162638
3.71 0.208362 0.207892
3.705 0.20904 0.208732
3.7 0.164463 0.164439
3.695 0.0844588 0.0846967
3.69 -0.0109735 -0.0106252
3.685 -0.0944883 -0.0942133
3.68 -0.138744 -0.138644
3.675 -0.127842 -0.127892
3.67 -0.0658898 -0.0659844
3.665 0.0254686 0.0254217
3.66 0.118154 0.118169
3.655 0.187663 0.187667
3.65 0.217674 0.217548
3.645 0.201372 0.201034
3.64 0.142038 0.141526
3.635 0.0532946 0.0527832
3.63 -0.0418926 -0.0421765
3.625 -0.115184 -0.115108
3.62 -0.141675 -0.141304
3.615 -0.111501 -0.111075
3.61 -0.0355967 -0.0353816
3.605 0.0604707 0.0603296
3.6 0.148537 0.14808
3.595 0.206391 0.205815
3.59 0.220947 0.220514
3.585 0.188995 0.1889
3.58 0.117474 0.117737
3.575 0.0232744 0.0237331
3.57 -0.0684466 -0.0680403
3.565 -0.129359 -0.129184
3.56 -0.13798 -0.138044
3.555 -0.0907086 -0.0908783
3.55 -0.00433847 -0.00445486
3.545 0.0930697 0.0930773
3.54 0.174222 0.174296
3.535 0.219537 0.219528
3.53 0.219192 0.218949
3.525 0.173409 0.172899
3.52 0.0924053 0.0917685
3.515 -0.00425823 -0.00475714
3.51 -0.0899974 -0.0901265
3.505 -0.137369 -0.13709
3.5 -0.12897 -0.128481
3.495 -0.067248 -0.0668688
3.49 0.0262931 0.0263174
3.485 0.122321 0.121944
3.48 0.195059 0.19444
3.475 0.227709 0.227132
3.47 0.213611 0.213344
3.465 0.15614 0.156294
3.46 0.0683045 0.0687713
3.455 -0.0282929 -0.0277714
3.45 -0.106343 -0.106021
3.445 -0.139973 -0.139952
3.44 -0.116147 -0.11633
3.435 -0.0427927 -0.0429902
3.43 0.0550389 0.0549699
3.425 0.14769 0.147755
3.42 0.211276 0.211348
3.415 0.231779 0.231674
3.41 0.205503 0.205106
3.405 0.138603 0.13797
3.4 0.0463423 0.0457004
3.395 -0.0482372 -0.048606
3.39 -0.117701 -0.117635
3.385 -0.138204 -0.137782
3.38 -0.101023 -0.100534
3.375 -0.0187795 -0.018543
3.37 0.0809884 0.0808056
3.365 0.16897 0.168427
3.36 0.223344 0.222684
3.355 0.232748 0.232275
3.35 0.196164 0.196084
3.345 0.122074 0.122396
3.34 0.0274481 0.0279784
3.335 -0.0637961 -0.0633338
3.33 -0.124564 -0.124371
3.325 -0.133237 -0.133328
3.32 -0.0850449 -0.0852673
3.315 0.00359576 0.00342996
3.31 0.10354 0.103523
3.305 0.186239 0.186315
3.3 0.231927 0.231934
3.295 0.231679 0.231451
3.29 0.186793 0.186283
3.285 0.107605 0.106941
3.28 0.0122484 0.0116888
3.275 -0.0749655 -0.075176
3.27 -0.127611 -0.127397
3.265 -0.126252 -0.12578
3.26 -0.0694799 -0.0690661
3.255 0.0234069 0.0234867
3.25 0.122343 0.122005
3.245 0.199739 0.19912
3.24 0.237749 0.237125
3.235 0.229587 0.229234
3.23 0.178458 0.178513
3.225 0.0960563 0.0964516
3.22 0.00117893 0.00168999
3.215 -0.0818886 -0.0815162
3.21 -0.127572 -0.127481
3.205 -0.118352 -0.118502
3.2 -0.0554131 -0.0556332
3.195 0.0399476 0.0398215
3.19 0.137234 0.137248
3.185 0.209827 0.209887
3.18 0.241548 0.241483
3.175 0.227388 0.227064
3.17 0.172033 0.171457
3.165 0.0880632 0.0874057
3.16 -0.00551702 -0.00599863
3.155 -0.0847962 -0.0848986
3.15 -0.125122 -0.124831
3.145 -0.110459 -0.109984
3.14 -0.0436964 -0.0433577
3.135 0.0527019 0.0526668
3.13 0.148141 0.147704
3.125 0.216842 0.216186
3.12 0.243949 0.243364
3.115 0.225825 0.225559
3.11 0.1682 0.168338
3.105 0.0840967 0.0845291
3.1 -0.00767734 -0.0071883
3.095 -0.0838833 -0.0835737
3.09 -0.120782 -0.12076
3.085 -0.103268 -0.103461
3.08 -0.0349683 -0.0351923
3.075 0.0612901 0.0611895
3.07 0.155031 0.155074
3.065 0.221066 0.221131
3.06 0.245437 0.245339
3.055 0.225436 0.225054
3.05 0.167414 0.166782
3.045 0.0844492 0.0837613
3.04 -0.00520397 -0.00568438
3.035 -0.079244 -0.0793231
3.03 -0.114815 -0.114496
3.025 -0.0971569 -0.0966711
3.02 -0.0296189 -0.0292993
3.015 0.0654317 0.0653473
3.01 0.157817 0.157319
3.005 0.222609 0.221909
3 0.246254 0.245663
2.995 0.226496 0.226263
2.99 0.169904 0.170096
2.985 0.0892698 0.089752
2.98 0.00199545 0.00251095
2.975 -0.0708046 -0.0705021
2.97 -0.107164 -0.107181
2.965 -0.0921376 -0.0923859
2.96 -0.027769 -0.0280357
2.955 0.0649371 0.0648322
2.95 0.15633 0.15641
2.945 0.22138 0.2215
2.94 0.246375 0.246315
2.935 0.228996 0.228609
2.93 0.17564 0.174951
2.925 0.098534 0.097748
2.92 0.0139872 0.0133938
2.915 -0.0583123 -0.0584824
2.91 -0.0973905 -0.0971057
2.905 -0.0877523 -0.0872324
2.9 -0.0291757 -0.0287865
2.895 0.0597421 0.0597068
2.89 0.150285 0.149777
2.885 0.217009 0.216242
2.88 0.245421 0.244745
2.875 0.232574 0.232284
2.87 0.184294 0.184484
2.865 0.112012 0.112551
2.86 0.0307716 0.0313792
2.855 -0.0413799 -0.0409938
2.85 -0.0846843 -0.0846745
2.845 -0.0830113 -0.0833112
2.84 -0.0331072 -0.0334736
2.835 0.0500278 0.049845
2.83 0.139349 0.139433
2.825 0.20886 0.209072
2.82 0.24265 0.242727
2.815 0.236488 0.236205
2.81 0.195194 0.194511
2.805 0.129195 0.128291
2.8 0.0521786 0.0513659
2.795 -0.0196068 -0.0200246
2.79 -0.0679426 -0.0678298
2.785 -0.076341 -0.0758343
2.78 -0.0381513 -0.0376191
2.775 0.0364463 0.0366102
2.77 0.123283 0.122901
2.765 0.196067 0.195278
2.76 0.236909 0.236078
2.755 0.23954 0.239046
2.75 0.20724 0.20728
2.745 0.149202 0.149713
2.74 0.0777261 0.0784421
2.735 0.00721193 0.00779117
2.73 -0.0459981 -0.045812
2.725 -0.0656851 -0.0659322
2.72 -0.0420584 -0.0425325
2.715 0.0204676 0.0200913
2.71 0.102276 0.102221
2.705 0.177728 0.177964
2.7 0.226692 0.22696
2.695 0.240052 0.240035
2.69 0.218841 0.21836
2.685 0.170676 0.16979
2.68 0.106461 0.10544
2.675 0.0388246 0.038026
2.67 -0.0179801 -0.0182755
2.665 -0.0488188 -0.0485552
2.66 -0.0417455 -0.0411599
2.655 0.00477169 0.00524772
2.65 0.0774911 0.077481
2.645 0.153308 0.152724
2.64 0.210318 0.209409
2.635 0.235867 0.235056
2.63 0.227828 0.227475
2.625 0.191674 0.191898
2.62 0.136805 0.13746
2.615 0.0742598 0.0750243
2.61 0.0162234 0.0167486
2.605 -0.0239612 -0.0238983
2.6 -0.0337116 -0.0340926
2.595 -0.00656562 -0.00712793
2.59 0.0517813 0.0513898
2.585 0.123428 0.123416
2.58 0.186436 0.186729
2.575 0.224534 0.22483
2.57 0.231444 0.231409
2.565 0.209577 0.209049
2.56 0.166449 0.165514
2.555 0.111645 0.110583
2.55 0.0555557 0.0547212
2.545 0.00943102 0.00909647
2.54 -0.0150277 -0.0148075
2.535 -0.00856624 -0.00801659
2.53 0.030193 0.0306548
2.525 0.0909895 0.0909872
2.52 0.155062 0.154494
2.515 0.203903 0.203
2.51 0.226517 0.225691
2.505 0.221047 0.220652
2.5 0.192264 0.192426
2.495 0.148136 0.14873
2.49 0.0976046 0.0983349
2.485 0.0500269 0.0505616
2.48 0.0153234 0.0154304
2.475 0.00310431 0.00276144
2.47 0.0194136 0.0188324
2.465 0.0621172 0.0616326
2.46 0.119233 0.119094
2.455 0.173492 0.173699
2.45 0.210184 0.21049
2.445 0.222232 0.222312
2.44 0.210291 0.209939
2.435 0.179931 0.179155
2.43 0.138686 0.137691
2.425 0.0944849 0.0935743
2.42 0.0554369 0.0548895
2.415 0.0298915 0.0298393
2.41 0.0253516 0.0257007
2.405 0.0454595 0.0459073
2.4 0.0864718 0.0866528
2.395 0.136835 0.136534
2.39 0.181767 0.18105
2.385 0.209725 0.208891
2.38 0.216024 0.21542
2.375 0.202337 0.202177
2.37 0.174064 0.174347
2.365 0.137882 0.138426
2.36 0.100574 0.101111
2.355 0.0689124 0.0691933
2.35 0.0496385 0.0495349
2.345 0.0484616 0.0480273
2.34 0.0676425 0.0670956
2.335 0.103414 0.103021
2.33 0.145954 0.145866
2.325 0.183162 0.183321
2.32 0.205782 0.205964
2.315 0.210241 0.210202
2.31 0.198188 0.197798
2.305 0.174289 0.173588
2.3 0.144194 0.143355
2.295 0.113539 0.112793
2.29 0.0877982 0.08734
2.285 0.0722349 0.072145
2.28 0.0711842 0.0713809
2.275 0.0863423 0.0866043
2.27 0.114908 0.114977
2.265 0.149433 0.149156
2.26 0.180426 0.179844
2.255 0.200238 0.199557
2.25 0.205541 0.205005
2.245 0.197283 0.197049
2.24 0.179061 0.179145
2.235 0.155434 0.155723
2.23 0.130964 0.131278
2.225 0.109967 0.110131
2.22 0.0964564 0.0963687
2.215 0.0937396 0.0934095
2.21 0.10337 0.102917
2.205 0.123869 0.123465
2.2 0.150331 0.150104
2.195 0.175821 0.175782
2.19 0.19404 0.19408
2.185 0.201522 0.201484
2.18 0.198149 0.197916
2.175 0.186224 0.185774
2.17 0.169155 0.16856
2.165 0.150515 0.149904
2.16 0.133654 0.13316
2.155 0.121598 0.121305
2.15 0.116859 0.116774
2.145 0.12092 0.120957
2.14 0.133457 0.133477
2.135 0.151853 0.151727
2.13 0.171656 0.171332
2.125 0.18806 0.18759
2.12 0.197613 0.197116
2.115 0.199128 0.198728
2.11 0.193504 0.193273
2.105 0.182907 0.182842
2.1 0.169942 0.169977
2.095 0.157152 0.157191
2.09 0.146813 0.14677
2.085 0.140827 0.140654
2.08 0.140513 0.140219
2.075 0.14624 0.145881
2.07 0.157057 0.156714
2.065 0.170669 0.170402
2.06 0.183989 0.183811
2.055 0.194128 0.193997
2.05 0.199295 0.199144
2.045 0.199153 0.198925
2.04 0.194582 0.194255
2.035 0.187153 0.18675
2.03 0.178646 0.178214
2.025 0.170739 0.170339
2.02 0.164872 0.164546
2.015 0.162137 0.1619
2.01 0.163148 0.162979
2.005 0.167866 0.167717
2 0.175474 0.175292
1.995 0.184468 0.184216
1.99 0.193018 0.192693
1.985 0.199494 0.199126
1.98 0.202918 0.202552
1.975 0.203132 0.202808
1.97 0.200674 0.200412
1.965 0.196501 0.196294
1.96 0.191706 0.19153
1.955 0.187323 0.187145
1.95 0.184211 0.184003
1.945 0.182979 0.182728
1.94 0.183926 0.183635
1.935 0.186973 0.186659
1.93 0.191646 0.191333
1.925 0.19714 0.196846
1.92 0.202499 0.202227
1.915 0.206848 0.206592
1.91 0.209618 0.209359
1.905 0.210639 0.210363
1.9 0.210123 0.209822
1.895 0.208541 0.208216
1.89 0.206477 0.206138
1.885 0.20451 0.204172
1.88 0.203131 0.202806
1.875 0.202685 0.20238
1.87 0.20335 0.203063
1.865 0.205109 0.204832
1.86 0.207761 0.207482
1.855 0.210951 0.21066
1.85 0.214244 0.213936
1.845 0.217213 0.216889
1.84 0.219538 0.219206
1.835 0.221062 0.220729
1.83 0.221801 0.221475
1.825 0.22192 0.221604
1.82 0.221668 0.221361
1.815 0.221321 0.22102
1.81 0.221134 0.220832
1.805 0.221302 0.220994
1.8 0.221939 0.221623
1.795 0.223076 0.222753
1.79 0.22466 0.22433
1.785 0.226567 0.226234
1.78 0.228632 0.228299
1.775 0.230679 0.230346
1.77 0.232552 0.23222
1.765 0.234148 0.233816
1.76 0.235427 0.235092
1.755 0.236412 0.236073
1.75 0.237176 0.236832
1.745 0.237817 0.23747
1.74 0.238443 0.238093
1.735 0.239147 0.238796
1.73 0.239997 0.239647
1.725 0.24103 0.240679
1.72 0.242247 0.241896
1.715 0.243622 0.24327
1.71 0.245107 0.244753
1.705 0.246643 0.246286
1.7 0.248172 0.247811
1.695 0.249644 0.24928
1.69 0.251027 0.250661
1.685 0.252311 0.251943
1.68 0.253503 0.253134
1.675 0.254626 0.254256
1.67 0.255712 0.25534
1.665 0.256792 0.256419
1.66 0.257897 0.257523
1.655 0.259048 0.258671
1.65 0.260256 0.259877
1.645 0.261522 0.261141
1.64 0.262838 0.262454
1.635 0.26419 0.263804
1.63 0.265562 0.265174
1.625 0.266937 0.266547
1.62 0.268301 0.267909
1.615 0.269645 0.269251
1.61 0.270965 0.270569
1.605 0.272262 0.271864
1.6 0.273542 0.273142
1.595 0.274812 0.274409
1.59 0.27608 0.275675
1.585 0.277354 0.276947
1.58 0.278639 0.27823
1.575 0.27994 0.279529
1.57 0.281256 0.280843
1.565 0.282586 0.28217
1.56 0.283927 0.283509
1.555 0.285275 0.284855
1.55 0.286626 0.286204
1.545 0.287976 0.287552
1.54 0.289323 0.288896
1.535 0.290665 0.290236
1.53 0.292002 0.291571
1.525 0.293334 0.292901
1.52 0.294663 0.294227
1.515 0.29599 0.295552
1.51 0.297317 0.296876
1.505 0.298644 0.298201
1.5 0.299972 0.299527
1.495 0.301301 0.300854
1.49 0.302632 0.302182
1.485 0.303962 0.30351
1.48 0.305292 0.304837
1.475 0.306619 0.306162
1.47 0.307943 0.307484
1.465 0.309263 0.308801
1.46 0.310577 0.310113
1.455 0.311886 0.31142
1.45 0.313188 0.31272
1.445 0.314484 0.314013
1.44 0.315773 0.315299
1.435 0.317054 0.316579
1.43 0.318328 0.31785
1.425 0.319594 0.319114
1.42 0.320852 0.320369
1.415 0.322101 0.321615
1.41 0.323339 0.322852
1.405 0.324567 0.324077
1.4 0.325783 0.325291
1.395 0.326986 0.326492
1.39 0.328176 0.327679
1.385 0.329351 0.328852
1.38 0.330511 0.330009
1.375 0.331654 0.33115
1.37 0.332779 0.332272
1.365 0.333885 0.333376
1.36 0.334972 0.33446
1.355 0.336037 0.335524
1.35 0.33708 0.336565
1.345 0.3381 0.337582
1.34 0.339095 0.338575
1.335 0.340064 0.339541
1.33 0.341005 0.34048
1.325 0.341917 0.34139
1.32 0.342799 0.34227
1.315 0.343648 0.343117
1.31 0.344463 0.34393
1.305 0.345243 0.344707
1.3 0.345984 0.345446
1.295 0.346687 0.346146
1.29 0.347347 0.346805
1.285 0.347964 0.34742
1.28 0.348536 0.34799
1.275 0.34906 0.348512
1.27 0.349534 0.348984
1.265 0.349955 0.349403
1.26 0.350322 0.349768
1.255 0.350631 0.350076
1.25 0.350881 0.350323
1.245 0.351068 0.350509
1.24 0.351189 0.350629
1.235 0.351243 0.350681
1.23 0.351226 0.350663
1.225 0.351135 0.35057
1.22 0.350967 0.350401
1.215 0.350719 0.350152
1.21 0.350388 0.349819
1.205 0.34997 0.349401
1.2 0.349463 0.348892
1.195 0.348862 0.34829
1.19 0.348164 0.347592
1.185 0.347366 0.346793
1.18 0.346464 0.34589
1.175 0.345454 0.34488
1.17 0.344334 0.343759
1.165 0.343098 0.342523
1.16 0.341743 0.341169
1.155 0.340266 0.339691
1.15 0.338663 0.338088
1.145 0.336929 0.336355
1.14 0.335061 0.334488
1.135 0.333056 0.332483
1.13 0.330909 0.330337
1.125 0.328616 0.328046
1.12 0.326175 0.325605
1.115 0.323581 0.323013
1.11 0.320831 0.320265
1.105 0.317922 0.317357
1.1 0.31485 0.314286
1.095 0.311611 0.31105
1.09 0.308204 0.307645
1.085 0.304624 0.304068
1.08 0.30087 0.300317
1.075 0.296938 0.296388
1.07 0.292827 0.29228
1.065 0.288534 0.287991
1.06 0.284058 0.283519
1.055 0.279397 0.278862
1.05 0.27455 0.274019
1.045 0.269516 0.268989
1.04 0.264294 0.263772
1.035 0.258884 0.258367
1.03 0.253286 0.252774
1.025 0.247501 0.246994
1.02 0.241529 0.241028
1.015 0.235372 0.234877
1.01 0.229031 0.228542
1.005 0.222508 0.222026
1 0.215806 0.21533
0.995 0.208927 0.208459
0.99 0.201876 0.201414
0.985 0.194655 0.194201
0.98 0.187269 0.186823
0.975 0.179722 0.179284
0.97 0.17202 0.17159
0.965 0.164167 0.163746
0.96 0.15617 0.155758
0.955 0.148036 0.147632
0.95 0.139769 0.139374
0.945 0.131379 0.130993
0.94 0.122871 0.122494
0.935 0.114253 0.113887
0.93 0.105535 0.105177
0.925 0.0967228 0.0963755
0.92 0.0878264 0.0874891
0.915 0.0788544 0.0785271
0.91 0.0698158 0.0694987
0.905 0.0607199 0.0604133
0.9 0.0515764 0.0512802
0.895 0.042395 0.0421092
0.89 0.0331854 0.0329102
0.885 0.0239577 0.0236932
0.88 0.0147222 0.0144682
0.875 0.00548886 0.00524556
0.87 -0.00373186 -0.00396449
0.865 -0.0129296 -0.0131516
0.86 -0.022094 -0.0223054
0.855 -0.0312146 -0.0314154
0.85 -0.040281 -0.0404712
0.845 -0.0492828 -0.0494625
0.84 -0.0582094 -0.0583788
0.835 -0.0670507 -0.0672098
0.83 -0.0757963 -0.0759451
0.825 -0.0844359 -0.0845746
0.82 -0.0929593 -0.0930881
0.815 -0.101357 -0.101476
0.81 -0.109618 -0.109727
0.805 -0.117733 -0.117833
0.8 -0.125692 -0.125782
0.795 -0.133485 -0.133567
0.79 -0.141104 -0.141177
0.785 -0.148539 -0.148603
0.78 -0.155781 -0.155836
0.775 -0.16282 -0.162867
0.77 -0.169648 -0.169688
0.765 -0.176257 -0.176289
0.76 -0.182637 -0.182662
0.755 -0.188782 -0.1888
0.75 -0.194684 -0.194695
0.745 -0.200334 -0.200339
0.74 -0.205726 -0.205725
0.735 -0.210853 -0.210846
0.73 -0.215708 -0.215696
0.725 -0.220286 -0.220268
0.72 -0.224581 -0.224558
0.715 -0.228587 -0.22856
0.71 -0.232301 -0.23227
0.705 -0.235718 -0.235683
0.7 -0.238834 -0.238796
0.695 -0.241647 -0.241606
0.69 -0.244155 -0.244111
0.685 -0.246355 -0.246309
0.68 -0.248248 -0.2482
0.675 -0.249833 -0.249783
0.67 -0.251112 -0.25106
0.665 -0.252085 -0.252033
0.66 -0.252756 -0.252703
0.655 -0.253128 -0.253074
0.65 -0.253205 -0.253152
0.645 -0.252993 -0.25294
0.64 -0.252498 -0.252445
0.635 -0.251727 -0.251675
0.63 -0.250688 -0.250638
0.625 -0.249391 -0.249342
0.62 -0.247845 -0.247798
0.615 -0.246061 -0.246016
0.61 -0.244051 -0.244007
0.605 -0.241826 -0.241785
0.6 -0.239399 -0.239361
0.595 -0.236784 -0.236749
0.59 -0.233995 -0.233962
0.585 -0.231045 -0.231015
0.58 -0.227949 -0.227923
0.575 -0.224722 -0.224699
0.57 -0.221378 -0.221359
0.565 -0.217932 -0.217916
0.56 -0.214398 -0.214385
0.555 -0.21079 -0.210781
0.55 -0.207121 -0.207117
0.545 -0.203406 -0.203405
0.54 -0.199657 -0.19966
0.535 -0.195885 -0.195892
0.53 -0.192103 -0.192114
0.525 -0.18832 -0.188335
0.52 -0.184548 -0.184566
0.515 -0.180794 -0.180817
0.51 -0.177068 -0.177094
0.505 -0.173376 -0.173407
0.5 -0.169726 -0.169761
0.495 -0.166124 -0.166162
0.49 -0.162574 -0.162616
0.485 -0.159081 -0.159127
0.48 -0.155649 -0.155698
0.475 -0.15228 -0.152333
0.47 -0.148977 -0.149034
0.465 -0.145742 -0.145803
0.46 -0.142576 -0.14264
0.455 -0.139479 -0.139547
0.45 -0.136452 -0.136523
0.445 -0.133494 -0.133569
0.44 -0.130605 -0.130683
0.435 -0.127783 -0.127864
0.43 -0.125027 -0.125112
0.425 -0.122336 -0.122423
0.42 -0.119706 -0.119796
0.415 -0.117136 -0.117229
0.41 -0.114623 -0.114719
0.405 -0.112165 -0.112264
0.4 -0.109759 -0.10986
0.395 -0.107402 -0.107504
0.39 -0.10509 -0.105195
0.385 -0.102821 -0.102927
0.38 -0.100591 -0.100699
0.375 -0.0983979 -0.0985073
0.37 -0.0962378 -0.0963486
0.365 -0.0941081 -0.0942199
0.36 -0.0920057 -0.0921184
0.355 -0.089928 -0.0900413
0.35 -0.0878722 -0.087986
0.345 -0.085836 -0.08595
0.34 -0.0838172 -0.0839313
0.335 -0.0818138 -0.0819277
0.33 -0.0798241 -0.0799375
0.325 -0.0778465 -0.0779593
0.32 -0.0758798 -0.0759919
0.315 -0.0739231 -0.0740342
0.31 -0.0719757 -0.0720857
0.305 -0.0700371 -0.0701458
0.3 -0.0681072 -0.0682144
0.295 -0.0661861 -0.0662916
0.29 -0.064274 -0.0643777
0.285 -0.0623714 -0.0624731
0.28 -0.060479 -0.0605786
0.275 -0.0585976 -0.0586951
0.27 -0.0567283 -0.0568234
0.265 -0.0548721 -0.0549648
0.26 -0.0530302 -0.0531204
0.255 -0.0512039 -0.0512915
0.25 -0.0493945 -0.0494795
0.245 -0.0476034 -0.0476857
0.24 -0.0458319 -0.0459115
0.235 -0.0440815 -0.0441583
0.23 -0.0423534 -0.0424275
0.225 -0.0406491 -0.0407204
0.22 -0.0389698 -0.0390383
0.215 -0.0373168 -0.0373826
0.21 -0.0356913 -0.0357544
0.205 -0.0340944 -0.0341548
0.2 -0.0325274 -0.0325851
0.195 -0.0309911 -0.0310462
0.19 -0.0294866 -0.0295392
0.185 -0.0280147 -0.0280648
0.18 -0.0265764 -0.026624
0.175 -0.0251722 -0.0252175
0.17 -0.0238031 -0.023846
0.165 -0.0224694 -0.0225102
0.16 -0.0211719 -0.0212105
0.155 -0.019911 -0.0199475
0.15 -0.0186872 -0.0187216
0.145 -0.0175008 -0.0175333
0.14 -0.0163522 -0.0163827
0.135 -0.0152416 -0.0152703
0.13 -0.0141694 -0.0141962
0.125 -0.0131356 -0.0131607
0.12 -0.0121406 -0.012164
0.115 -0.0111844 -0.0112061
0.11 -0.0102672 -0.0102873
0.105 -0.00938904 -0.00940758
0.1 -0.00855012 -0.00856712
0.095 -0.00775047 -0.00776598
0.09 -0.00699016 -0.00700423
0.085 -0.00626924 -0.00628193
0.08 -0.00558777 -0.00559912
0.075 -0.00494575 -0.00495582
0.07 -0.00434321 -0.00435207
0.065 -0.00378014 -0.00378785
0.06 -0.00325651 -0.00326314
0.055 -0.00277227 -0.00277791
0.05 -0.00232737 -0.00233208
0.045 -0.00192171 -0.00192558
0.04 -0.00155525 -0.00155837
0.035 -0.00122874 -0.00123119
0.03 -0.000948235 -0.000950117
0.025 -0.000734815 -0.000736267
0.02 -0.000594534 -0.000595692
0.015 -0.000411156 -0.000411943
0.01 -8.54812e-05 -8.56437e-05
0.005 9.92364e-05 9.9425e-05
-1.63468e-13 1.54976e-07 1.5527e-07


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1ClassicOneLoop/DeltaGammaFX_0_OneLoopFRG.txt <==
9.995 -0.0260284 -0.0259928
9.99 -0.00916424 -0.00915171
9.985 0.0105928 0.0105783
9.98 0.0283546 0.0283159
9.975 0.0394365 0.0393826
9.97 0.0401867 0.0401318
9.965 0.0294216 0.0293813
9.96 0.00980095 0.00978755
9.955 -0.0123619 -0.012345
9.95 -0.0295966 -0.0295561
9.945 -0.0366143 -0.0365643
9.94 -0.0320927 -0.0320489
9.935 -0.018196 -0.0181711
9.93 0.000948636 0.000947339
9.925 0.020489 0.020461
9.92 0.035515 0.0354665
9.915 0.0416823 0.0416253
9.91 0.0363772 0.0363274
9.905 0.0202944 0.0202667
9.9 -0.00179703 -0.00179458
9.895 -0.0224866 -0.0224559
9.89 -0.0349939 -0.034946
9.885 -0.0359739 -0.0359247
9.88 -0.0260752 -0.0260396
9.875 -0.00870498 -0.00869308
9.87 0.0114704 0.0114547
9.865 0.0294484 0.0294081
9.86 0.0404557 0.0404004
9.855 0.0408196 0.0407638
9.85 0.0294505 0.0294102
9.845 0.00921569 0.00920308
9.84 -0.0133393 -0.0133211
9.835 -0.030611 -0.0305692
9.83 -0.0373281 -0.0372771
9.825 -0.0322898 -0.0322456
9.82 -0.0178102 -0.0177859
9.815 0.0018439 0.00184138
9.81 0.0216958 0.0216662
9.805 0.0367314 0.0366812
9.8 0.0425551 0.0424969
9.795 0.0366124 0.0365624
9.79 0.0197965 0.0197695
9.785 -0.00284901 -0.00284511
9.78 -0.0237067 -0.0236743
9.775 -0.0359635 -0.0359143
9.77 -0.0363957 -0.0363459
9.765 -0.025831 -0.0257956
9.76 -0.00784318 -0.00783246
9.755 0.0127614 0.012744
9.75 0.0308623 0.0308201
9.745 0.0416077 0.0415508
9.74 0.0413411 0.0412846
9.735 0.0291402 0.0291003
9.73 0.00816804 0.00815687
9.725 -0.0147436 -0.0147235
9.72 -0.031876 -0.0318324
9.715 -0.0380502 -0.0379981
9.71 -0.0322691 -0.032225
9.705 -0.0170522 -0.0170289
9.7 0.00316854 0.0031642
9.695 0.0232832 0.0232513
9.69 0.0381763 0.0381241
9.685 0.0434256 0.0433662
9.68 0.0365947 0.0365447
9.675 0.0188638 0.018838
9.67 -0.00437175 -0.00436577
9.665 -0.0252726 -0.0252381
9.66 -0.0370497 -0.0369991
9.655 -0.0366877 -0.0366375
9.65 -0.0252635 -0.025229
9.645 -0.0065557 -0.00654674
9.64 0.0144747 0.0144549
9.635 0.0325867 0.0325421
9.63 0.0428637 0.0428051
9.625 0.0417097 0.0416527
9.62 0.0284501 0.0284112
9.615 0.00663492 0.00662584
9.61 -0.0165714 -0.0165488
9.605 -0.0333647 -0.033319
9.6 -0.0387413 -0.0386884
9.595 -0.0319911 -0.0319474
9.59 -0.0158909 -0.0158691
9.585 0.00493871 0.00493196
9.58 0.0252473 0.0252128
9.575 0.039824 0.0397695
9.57 0.0442498 0.0441893
9.565 0.0362746 0.036225
9.56 0.0174602 0.0174363
9.555 -0.00637309 -0.00636438
9.55 -0.0271621 -0.027125
9.545 -0.0382108 -0.0381586
9.54 -0.0368031 -0.0367527
9.535 -0.0243329 -0.0242996
9.53 -0.00481748 -0.00481089
9.525 0.0166146 0.0165919
9.52 0.0346015 0.0345542
9.515 0.0441805 0.0441201
9.51 0.0418693 0.041812
9.505 0.0273311 0.0272937
9.5 0.00459387 0.00458759
9.495 -0.0188097 -0.0187839
9.49 -0.035036 -0.0349881
9.485 -0.0393487 -0.0392948
9.48 -0.0314064 -0.0313635
9.475 -0.0142911 -0.0142715
9.47 0.00716847 0.00715867
9.465 0.0275763 0.0275386
9.46 0.0416353 0.0415784
9.455 0.0449684 0.044907
9.45 0.035591 0.0355423
9.445 0.0155466 0.0155253
9.44 -0.00885385 -0.00884174
9.435 -0.0293392 -0.0292991
9.43 -0.03939 -0.0393361
9.425 -0.0366832 -0.036633
9.42 -0.0229927 -0.0229613
9.415 -0.00260334 -0.00259978
9.41 0.0191792 0.0191529
9.405 0.0368747 0.0368243
9.4 0.0454996 0.0454374
9.395 0.0417499 0.0416928
9.39 0.025727 0.0256918
9.385 0.00202631 0.00202354
9.38 -0.0214328 -0.0214035
9.375 -0.0368331 -0.0367827
9.37 -0.0398055 -0.0397511
9.365 -0.0304571 -0.0304154
9.36 -0.0122153 -0.0121986
9.355 0.00986754 0.00985405
9.35 0.0302475 0.0302062
9.345 0.0435559 0.0434963
9.34 0.0455066 0.0454444
9.335 0.0344726 0.0344255
9.33 0.0130842 0.0130663
9.325 -0.0118043 -0.0117881
9.32 -0.031752 -0.0317086
9.315 -0.0405151 -0.0404597
9.31 -0.0362587 -0.0362091
9.305 -0.0211921 -0.0211632
9.3 0.000109638 0.000109489
9.295 0.0221574 0.0221271
9.29 0.0393595 0.0393057
9.285 0.0467453 0.0466814
9.28 0.0412685 0.0412121
9.275 0.0235783 0.0235461
9.27 -0.00107839 -0.00107691
9.265 -0.0243998 -0.0243664
9.26 -0.0386824 -0.0386295
9.255 -0.0400324 -0.0399777
9.25 -0.0290784 -0.0290387
9.245 -0.00962608 -0.00961291
9.24 0.0130386 0.0130207
9.235 0.0332249 0.0331795
9.23 0.045514 0.0454518
9.225 0.0457737 0.0457111
9.22 0.0328409 0.032796
9.215 0.0100388 0.0100251
9.21 -0.0152 -0.0151793
9.205 -0.0343308 -0.0342839
9.2 -0.0414993 -0.0414426
9.195 -0.0354513 -0.0354029
9.19 -0.0188785 -0.0188526
9.185 0.00333919 0.00333462
9.18 0.0255265 0.0254916
9.175 0.041992 0.0419346
9.17 0.0478247 0.0477593
9.165 0.0403305 0.0402754
9.16 0.0208264 0.0207979
9.155 -0.00471811 -0.00471166
9.15 -0.0276508 -0.027613
9.145 -0.0404934 -0.040438
9.14 -0.0399387 -0.0398841
9.135 -0.0272018 -0.0271646
9.13 -0.0064894 -0.00648053
9.125 0.0166739 0.0166511
9.12 0.036456 0.0364061
9.115 0.0474192 0.0473543
9.11 0.0456642 0.0456018
9.105 0.0306134 0.0305715
9.1 0.00638643 0.0063777
9.095 -0.018998 -0.0189721
9.09 -0.0369864 -0.0369358
9.085 -0.0422414 -0.0421836
9.08 -0.0341765 -0.0341298
9.075 -0.0160002 -0.0159783
9.07 0.00709442 0.00708472
9.065 0.0292481 0.0292081
9.06 0.0446891 0.044628
9.055 0.0486266 0.0485601
9.05 0.0388333 0.0387802
9.045 0.0174186 0.0173948
9.04 -0.00887264 -0.00886051
9.035 -0.0311046 -0.0310621
9.03 -0.042158 -0.0421003
9.025 -0.0394245 -0.0393706
9.02 -0.0247575 -0.0247237
9.015 -0.00277799 -0.00277419
9.01 0.0207516 0.0207232
9.005 0.0398687 0.0398142
9 0.0491606 0.0490933
8.995 0.0450597 0.0449981
8.99 0.0277094 0.0276715
8.985 0.00211896 0.00211606
8.98 -0.023132 -0.0231004
8.975 -0.0396092 -0.0395551
8.97 -0.042628 -0.0425697
8.965 -0.0323462 -0.032302
8.96 -0.0125108 -0.0124937
8.955 0.0113718 0.0113563
8.95 0.033265 0.0332195
8.945 0.0473453 0.0472806
8.94 0.0490228 0.0489558
8.935 0.0366701 0.0366199
8.93 0.0133152 0.013297
8.925 -0.0134981 -0.0134797
8.92 -0.0346562 -0.0346088
8.915 -0.0435525 -0.043493
8.91 -0.0383836 -0.0383312
8.905 -0.0216791 -0.0216495
8.9 0.00152438 0.0015223
8.895 0.0252317 0.0251972
8.89 0.0433683 0.043309
8.885 0.0506064 0.0505372
8.88 0.0438322 0.0437723
8.875 0.0240562 0.0240233
8.87 -0.0027487 -0.00274494
8.865 -0.0275091 -0.0274715
8.86 -0.0420695 -0.042012
8.855 -0.0425363 -0.0424782
8.85 -0.0298732 -0.0298323
8.845 -0.00837312 -0.00836167
8.84 0.0161507 0.0161286
8.835 0.0374966 0.0374453
8.83 0.0498318 0.0497637
8.825 0.04887 0.0488032
8.82 0.0337366 0.0336905
8.815 0.00849709 0.00848547
8.81 -0.0185218 -0.0184964
8.805 -0.0381759 -0.0381237
8.8 -0.0445395 -0.0444786
8.795 -0.0367081 -0.0366579
8.79 -0.0179073 -0.0178828
8.785 0.00641819 0.00640942
8.78 0.0300515 0.0300104
8.775 0.0468342 0.0467702
8.77 0.0516048 0.0515342
8.765 0.0418495 0.0417923
8.76 0.0195974 0.0195706
8.755 -0.00817181 -0.00816064
8.75 -0.032007 -0.0319632
8.745 -0.0442188 -0.0441583
8.74 -0.0418378 -0.0417806
8.735 -0.0266753 -0.0266388
8.73 -0.0035642 -0.00355932
8.725 0.0213887 0.0213594
8.72 0.0418358 0.0417786
8.715 0.0519951 0.051924
8.71 0.0480138 0.0479481
8.705 0.0299392 0.0298982
8.7 0.00297381 0.00296974
8.695 -0.0238374 -0.0238048
8.69 -0.0415096 -0.0414529
8.685 -0.0449715 -0.04491
8.68 -0.0342924 -0.0342455
8.675 -0.0133955 -0.0133772
8.67 0.0118831 0.0118668
8.665 0.0351211 0.035073
8.66 0.050118 0.0500494
8.655 0.051986 0.0519149
8.65 0.0389827 0.0389294
8.645 0.0143026 0.0142831
8.64 -0.0140694 -0.0140502
8.635 -0.0364732 -0.0364233
8.63 -0.0458933 -0.0458305
8.625 -0.0404033 -0.040348
8.62 -0.0226812 -0.0226502
8.615 0.00191931 0.00191668
8.61 0.027016 0.0269791
8.605 0.0461451 0.046082
8.6 0.0536579 0.0535845
8.595 0.0462948 0.0462315
8.59 0.0252044 0.0251699
8.585 -0.00320759 -0.0032032
8.58 -0.0293026 -0.0292625
8.575 -0.0444816 -0.0444207
8.57 -0.0446959 -0.0446348
8.565 -0.0310392 -0.0309967
8.56 -0.0081153 -0.0081042
8.555 0.0178722 0.0178478
8.55 0.0403188 0.0402636
8.545 0.0530425 0.05297
8.54 0.0515676 0.0514971
8.535 0.035116 0.035068
8.53 0.00817731 0.00816613
8.525 -0.020319 -0.0202912
8.52 -0.0407259 -0.0406702
8.515 -0.0469187 -0.0468546
8.51 -0.0381087 -0.0380566
8.505 -0.017836 -0.0178116
8.5 0.00805526 0.00804424
8.495 0.0329311 0.0328861
8.49 0.0502544 0.0501857
8.485 0.0546224 0.0545477
8.48 0.0435586 0.0434991
8.475 0.0194911 0.0194644
8.47 -0.00995506 -0.00994145
8.465 -0.0347379 -0.0346904
8.46 -0.0468984 -0.0468343
8.455 -0.0435616 -0.043502
8.45 -0.0268658 -0.026829
8.445 -0.00206254 -0.00205972
8.44 0.0243067 0.0242735
8.435 0.0454878 0.0454256
8.43 0.055403 0.0553272
8.425 0.0501618 0.0500932
8.42 0.0301594 0.0301182
8.415 0.00127327 0.00127153
8.41 -0.0267537 -0.0267172
8.405 -0.0445577 -0.0444968
8.4 -0.0471167 -0.0470523
8.395 -0.0348421 -0.0347945
8.39 -0.0121079 -0.0120913
8.385 0.0147899 0.0147697
8.38 0.0389952 0.0389419
8.375 0.0539604 0.0538866
8.37 0.0546757 0.054601
8.365 0.0396671 0.0396128
8.36 0.0128026 0.0127851
8.355 -0.0171256 -0.0171022
8.35 -0.039929 -0.0398744
8.345 -0.0485561 -0.0484897
8.34 -0.0414258 -0.0413692
8.335 -0.021711 -0.0216813
8.33 0.004736 0.00472952
8.325 0.0310699 0.0310274
8.32 0.0504333 0.0503644
8.315 0.0569707 0.0568928
8.31 0.0475871 0.0475221
8.305 0.0240623 0.0240294
8.3 -0.00630245 -0.00629384
8.295 -0.033162 -0.0331167
8.29 -0.047742 -0.0476767
8.285 -0.0463128 -0.0462495
8.28 -0.030511 -0.0304693
8.275 -0.00549486 -0.00548735
8.27 0.0220316 0.0220014
8.265 0.0450285 0.044967
8.26 0.0570275 0.0569495
8.255 0.0536001 0.0535268
8.25 0.0345136 0.0344664
8.245 0.00519886 0.00519175
8.24 -0.0245224 -0.0244889
8.235 -0.0446322 -0.0445712
8.23 -0.0492481 -0.0491807
8.225 -0.0381627 -0.0381105
8.22 -0.0155423 -0.0155211
8.215 0.012216 0.0121993
8.21 0.0380022 0.0379502
8.205 0.0549222 0.0548471
8.2 0.0575003 0.0574217
8.195 0.0436829 0.0436232
8.19 0.0168284 0.0168054
8.185 -0.014381 -0.0143614
8.18 -0.0392915 -0.0392377
8.175 -0.0500415 -0.049973
8.17 -0.0443456 -0.044285
8.165 -0.0250503 -0.025016
8.16 0.00196808 0.00196539
8.155 0.0296447 0.0296042
8.15 0.0508079 0.0507384
8.145 0.0591933 0.0591124
8.14 0.051186 0.051116
8.135 0.0280402 0.0280019
8.13 -0.00319304 -0.00318868
8.125 -0.0318958 -0.0318522
8.12 -0.048583 -0.0485166
8.115 -0.0487758 -0.0487091
8.11 -0.0336718 -0.0336258
8.105 -0.00836347 -0.00835203
8.1 0.0202689 0.0202412
8.095 0.0448968 0.0448354
8.09 0.0586848 0.0586046
8.085 0.0567421 0.0566646
8.08 0.0383274 0.038275
8.075 0.00853035 0.00851869
8.07 -0.0227294 -0.0226983
8.065 -0.0448566 -0.0447952
8.06 -0.0512195 -0.0511494
8.055 -0.0410765 -0.0410203
8.05 -0.01843 -0.0184048
8.045 0.0102018 0.0101878
8.04 0.0374442 0.037393
8.035 0.0560662 0.0559895
8.03 0.0601778 0.0600955
8.025 0.0472506 0.047186
8.02 0.020255 0.0202274
8.015 -0.0121722 -0.0121556
8.01 -0.038949 -0.0388957
8.005 -0.0515076 -0.0514372
8 -0.0469593 -0.0468951
7.995 -0.027887 -0.0278488
7.99 -0.000221972 -0.000221668
7.985 0.0287355 0.0286962
7.98 0.0514975 0.0514271
7.975 0.0614222 0.0613382
7.97 0.0544583 0.0543839
7.965 0.0314581 0.0314151
7.96 -0.000678831 -0.000677903
7.955 -0.031053 -0.0310105
7.95 -0.0495504 -0.0494826
7.945 -0.0510522 -0.0509824
7.94 -0.0363995 -0.0363497
7.935 -0.0106638 -0.0106492
7.93 0.0190758 0.0190497
7.925 0.0451917 0.0451299
7.92 0.0604964 0.0604137
7.915 0.0596978 0.0596162
7.91 0.0416591 0.0416021
7.905 0.0112488 0.0112334
7.9 -0.0214624 -0.021433
7.895 -0.0453492 -0.0452872
7.89 -0.053137 -0.0530644
7.885 -0.043649 -0.0435893
7.88 -0.020785 -0.0207566
7.875 0.00878312 0.00877111
7.87 0.0374003 0.0373491
7.865 0.0574995 0.0574209
7.86 0.062817 0.0627312
7.855 0.0504448 0.0503759
7.85 0.0230923 0.0230608
7.845 -0.010559 -0.0105446
7.84 -0.0390044 -0.038951
7.835 -0.0530596 -0.0529871
7.83 -0.0493423 -0.0492748
7.825 -0.0302511 -0.0302098
7.82 -0.00181686 -0.00181437
7.815 0.028402 0.0283631
7.81 0.0525933 0.0525214
7.805 0.0637596 0.0636724
7.8 0.0574873 0.0574087
7.795 0.0343485 0.0343015
7.79 0.00120743 0.00120578
7.785 -0.0307169 -0.0306749
7.78 -0.0507429 -0.0506735
7.775 -0.0532225 -0.0531498
7.77 -0.0387365 -0.0386835
7.765 -0.0123945 -0.0123776
7.76 0.0184941 0.0184688
7.755 0.0459878 0.0459249
7.75 0.0625542 0.0624687
7.745 0.0625521 0.0624666
7.74 0.044557 0.044496
7.735 0.0133456 0.0133274
7.73 -0.020783 -0.0207546
7.725 -0.0461982 -0.046135
7.72 -0.055082 -0.0550067
7.715 -0.0459314 -0.0458686
7.71 -0.0226197 -0.0225888
7.705 0.00798635 0.00797543
7.7 0.0379289 0.0378771
7.695 0.0593019 0.0592208
7.69 0.0654997 0.0654101
7.685 0.0533234 0.0532505
7.68 0.0253515 0.0253168
7.675 -0.00958174 -0.00956863
7.67 -0.0395314 -0.0394774
7.665 -0.0547752 -0.0547003
7.66 -0.0515508 -0.0514803
7.655 -0.0321655 -0.0321215
7.65 -0.00280372 -0.00279989
7.645 0.0286882 0.028649
7.64 0.0541619 0.0540879
7.635 0.0662803 0.0661897
7.63 0.0603344 0.0602519
7.625 0.036737 0.0366868
7.62 0.00244507 0.00244172
7.615 -0.0309452 -0.0309029
7.61 -0.0522311 -0.0521597
7.605 -0.0553447 -0.055269
7.6 -0.0407132 -0.0406575
7.595 -0.013554 -0.0135355
7.59 0.0185551 0.0185297
7.585 0.0473392 0.0472745
7.58 0.064924 0.0648352
7.575 0.0653655 0.0652761
7.57 0.0470563 0.0469919
7.565 0.0148168 0.0147965
7.56 -0.0207328 -0.0207044
7.555 -0.0474638 -0.0473989
7.55 -0.0571106 -0.0570325
7.545 -0.0479589 -0.0478933
7.54 -0.0239411 -0.0239083
7.535 0.00783165 0.00782094
7.53 0.0390727 0.0390192
7.525 0.0615291 0.061445
7.52 0.068282 0.0681887
7.515 0.0559259 0.0558494
7.51 0.027041 0.027004
7.505 -0.00926632 -0.00925365
7.5 -0.0405788 -0.0405233
7.495 -0.0567056 -0.0566281
7.49 -0.0536218 -0.0535485
7.485 -0.0336435 -0.0335975
7.48 -0.00317155 -0.00316721
7.475 0.0296261 0.0295856
7.47 0.0562495 0.0561726
7.465 0.0690342 0.0689398
7.46 0.0630397 0.0629535
7.455 0.0386407 0.0385879
7.45 0.00302135 0.00301722
7.445 -0.0317742 -0.0317308
7.44 -0.054059 -0.0539851
7.435 -0.0574547 -0.0573761
7.43 -0.042347 -0.0422891
7.425 -0.0141385 -0.0141191
7.42 0.0192817 0.0192554
7.415 0.0492827 0.0492153
7.41 0.0676483 0.0675558
7.405 0.0681757 0.0680825
7.4 0.0491783 0.049111
7.395 0.0156596 0.0156382
7.39 -0.0213361 -0.0213069
7.385 -0.0491817 -0.0491144
7.38 -0.0592551 -0.0591741
7.375 -0.0497503 -0.0496823
7.37 -0.0247505 -0.0247166
7.365 0.00833462 0.00832322
7.36 0.0408599 0.040804
7.355 0.0642163 0.0641284
7.35 0.0711973 0.0711
7.345 0.0582748 0.0581951
7.34 0.0281653 0.0281268
7.335 -0.00962708 -0.00961392
7.33 -0.0421727 -0.0421151
7.325 -0.0588781 -0.0587976
7.32 -0.0555736 -0.0554976
7.315 -0.0346897 -0.0346422
7.31 -0.00291044 -0.00290646
7.305 0.0312372 0.0311944
7.3 0.0588837 0.0588032
7.295 0.0720491 0.0719506
7.29 0.0656243 0.0655345
7.285 0.0400678 0.040013
7.28 0.00292991 0.0029259
7.275 -0.0332213 -0.0331758
7.27 -0.0562472 -0.0561703
7.265 -0.0595679 -0.0594865
7.26 -0.0436435 -0.0435838
7.255 -0.014142 -0.0141226
7.25 0.0206896 0.0206613
7.245 0.0518396 0.0517687
7.24 0.0707494 0.0706526
7.235 0.0710005 0.0709034
7.23 0.0509321 0.0508625
7.225 0.0158732 0.0158515
7.22 -0.0226024 -0.0225715
7.215 -0.0513649 -0.0512947
7.21 -0.0615269 -0.0614428
7.205 -0.0513106 -0.0512404
7.2 -0.0250444 -0.0250101
7.195 0.00950632 0.00949332
7.19 0.0433064 0.0432472
7.185 0.06738 0.0672878
7.18 0.0742591 0.0741576
7.175 0.060378 0.0602955
7.17 0.0287261 0.0286868
7.165 -0.0106674 -0.0106528
7.16 -0.0443192 -0.0442586
7.155 -0.0612981 -0.0612143
7.15 -0.0574084 -0.0573299
7.145 -0.0353011 -0.0352529
7.14 -0.00201246 -0.00200971
7.135 0.0335325 0.0334866
7.13 0.0620763 0.0619914
7.125 0.0753342 0.0752312
7.12 0.0680932 0.0680001
7.115 0.0410202 0.0409641
7.11 0.00217141 0.00216844
7.105 -0.0352859 -0.0352377
7.1 -0.058795 -0.0587146
7.095 -0.0616829 -0.0615986
7.09 -0.044599 -0.044538
7.085 -0.0135583 -0.0135398
7.08 0.0227863 0.0227552
7.075 0.0550172 0.0549419
7.07 0.0742317 0.0741302
7.065 0.0738415 0.0737405
7.06 0.0523186 0.052247
7.055 0.0154601 0.015439
7.05 -0.0245264 -0.0244928
7.045 -0.0540067 -0.0539328
7.04 -0.0639192 -0.0638318
7.035 -0.0526336 -0.0525616
7.03 -0.0248171 -0.0247831
7.025 0.011352 0.0113364
7.02 0.0464158 0.0463523
7.015 0.0710207 0.0709236
7.01 0.0774651 0.0773592
7.005 0.0622335 0.0621484
7 0.0287256 0.0286864
6.995 -0.0123786 -0.0123617
6.99 -0.0470056 -0.0469413
6.985 -0.0639533 -0.0638659
6.98 -0.0591165 -0.0590357
6.975 -0.0354713 -0.0354228
6.97 -0.000473861 -0.000473213
6.965 0.0365128 0.0364629
6.96 0.0658241 0.065734
6.955 0.0788831 0.0787753
6.95 0.0704409 0.0703445
6.945 0.0414986 0.0414419
6.94 0.000755803 0.00075477
6.935 -0.037951 -0.0378991
6.93 -0.0616839 -0.0615995
6.925 -0.063785 -0.0636978
6.92 -0.0452048 -0.045143
6.915 -0.0123843 -0.0123674
6.91 0.0255705 0.0255355
6.905 0.0588091 0.0587287
6.9 0.0780854 0.0779786
6.895 0.076689 0.0765841
6.89 0.053335 0.053262
6.885 0.0144298 0.0144101
6.88 -0.0270874 -0.0270504
6.875 -0.0570825 -0.0570045
6.87 -0.0664117 -0.0663209
6.865 -0.0537071 -0.0536337
6.86 -0.0240646 -0.0240317
6.855 0.0138686 0.0138497
6.85 0.0501792 0.0501105
6.845 0.0751252 0.0750224
6.84 0.0808018 0.0806913
6.835 0.0638348 0.0637475
6.83 0.0281718 0.0281333
6.825 -0.0147384 -0.0147182
6.82 -0.0502024 -0.0501337
6.815 -0.0668172 -0.0667258
6.81 -0.0606813 -0.0605983
6.805 -0.0351945 -0.0351464
6.8 0.00170172 0.00169939
6.795 0.040167 0.0401121
6.79 0.0701107 0.0700148
6.785 0.0826787 0.0825656
6.78 0.0726568 0.0725574
6.775 0.0415077 0.0414509
6.77 -0.00129424 -0.00129247
6.765 -0.0411826 -0.0411263
6.76 -0.064881 -0.0647923
6.755 -0.0658519 -0.0657619
6.75 -0.0454522 -0.0453901
6.745 -0.0106234 -0.0106089
6.74 0.0290292 0.0289895
6.735 0.0631963 0.0631099
6.73 0.0822897 0.0821771
6.725 0.0795284 0.0794196
6.72 0.0539823 0.0539085
6.715 0.0128039 0.0127863
6.71 -0.0302488 -0.0302074
6.705 -0.0605536 -0.0604708
6.7 -0.068976 -0.0688816
6.695 -0.0545188 -0.0544443
6.69 -0.0227896 -0.0227584
6.685 0.0170422 0.0170189
6.68 0.054575 0.0545004
6.675 0.0796693 0.0795604
6.67 0.0842504 0.0841352
6.665 0.0651786 0.0650895
6.66 0.0270837 0.0270467
6.655 -0.017708 -0.0176838
6.65 -0.0538649 -0.0537912
6.645 -0.0698543 -0.0697588
6.64 -0.0620852 -0.0620003
6.635 -0.0344716 -0.0344244
6.63 0.0044993 0.00449315
6.625 0.0444713 0.0444104
6.62 0.0749088 0.0748064
6.615 0.086698 0.0865795
6.61 0.0747332 0.074631
6.605 0.0410635 0.0410073
6.6 -0.00393938 -0.00393399
6.595 -0.044931 -0.0448696
6.59 -0.0683439 -0.0682504
6.585 -0.0678603 -0.0677675
6.58 -0.0453394 -0.0452774
6.575 -0.00829098 -0.00827964
6.57 0.0331363 0.033091
6.565 0.0681483 0.0680551
6.56 0.0868177 0.086699
6.555 0.0823473 0.0822347
6.55 0.0542729 0.0541987
6.545 0.0106212 0.0106067
6.54 -0.0339562 -0.0339098
6.535 -0.0643698 -0.0642818
6.53 -0.0715815 -0.0714836
6.525 -0.0550628 -0.0549875
6.52 -0.0210071 -0.0209784
6.515 0.020844 0.0208155
6.51 0.059569 0.0594876
6.505 0.084622 0.0845063
6.5 0.0877938 0.0876738
6.495 0.0662732 0.0661826
6.49 0.0254991 0.0254642
6.485 -0.02123 -0.0212009
6.48 -0.0579357 -0.0578564
6.475 -0.0730264 -0.0729266
6.47 -0.0633174 -0.0632309
6.465 -0.0333166 -0.033271
6.46 0.00788809 0.00787731
6.455 0.0493873 0.0493198
6.45 0.0801829 0.0800732
6.445 0.0909191 0.0907948
6.44 0.0766737 0.0765688
6.435 0.0402016 0.0401466
6.43 -0.00711938 -0.00710965
6.425 -0.0491315 -0.0490644
6.42 -0.0720254 -0.0719269
6.415 -0.069793 -0.0696976
6.41 -0.0448785 -0.0448172
6.405 -0.00541972 -0.00541231
6.4 0.0378494 0.0377976
6.395 0.0736241 0.0735234
6.39 0.0916421 0.0915168
6.385 0.0851445 0.0850281
6.38 0.0542396 0.0541654
6.375 0.00794398 0.00793312
6.37 -0.038138 -0.0380859
6.365 -0.0684747 -0.0683811
6.36 -0.0742036 -0.0741021
6.355 -0.0553481 -0.0552724
6.35 -0.0187514 -0.0187257
6.345 0.0252273 0.0251928
6.34 0.0651146 0.0650255
6.335 0.0899499 0.0898269
6.33 0.0914253 0.0913003
6.325 0.0671479 0.0670561
6.32 0.0234811 0.023449
6.315 -0.0252256 -0.0251911
6.31 -0.062348 -0.0622627
6.305 -0.0762995 -0.0761952
6.3 -0.0643822 -0.0642942
6.295 -0.0317643 -0.0317208
6.29 0.0118167 0.0118005
6.285 0.054862 0.054787
6.28 0.0858923 0.0857748
6.275 0.0953289 0.0951985
6.27 0.0785035 0.0783961
6.265 0.0389856 0.0389323
6.26 -0.0107492 -0.0107345
6.255 -0.0537064 -0.053633
6.25 -0.0758807 -0.0757769
6.245 -0.0716477 -0.0715497
6.24 -0.0441037 -0.0440434
6.235 -0.00206557 -0.00206275
6.23 0.0431078 0.0430488
6.225 0.0795751 0.0794663
6.22 0.0967421 0.0966098
6.215 0.0879399 0.0878197
6.21 0.0539453 0.0538716
6.205 0.00486329 0.00485664
6.2 -0.0427048 -0.0426464
6.195 -0.0728106 -0.0727111
6.19 -0.0768312 -0.0767261
6.185 -0.0554067 -0.055331
6.18 -0.0160823 -0.0160603
6.175 0.0301235 0.0300823
6.17 0.0711534 0.0710561
6.165 0.095623 0.0954922
6.16 0.095158 0.0950279
6.155 0.067864 0.0677712
6.15 0.0211263 0.0210974
6.145 -0.0295935 -0.029553
6.14 -0.0670297 -0.066938
6.135 -0.0796514 -0.0795425
6.13 -0.0653077 -0.0652184
6.125 -0.0298779 -0.029837
6.12 0.0162079 0.0161858
6.115 0.0608261 0.0607429
6.11 0.0919963 0.0918705
6.105 0.0999318 0.0997952
6.1 0.0802804 0.0801706
6.095 0.0375164 0.0374651
6.09 -0.0147149 -0.0146948
6.085 -0.0585672 -0.0584871
6.08 -0.0798737 -0.0797645
6.075 -0.0734459 -0.0733455
6.07 -0.0430801 -0.0430212
6.065 0.00168584 0.00168354
6.06 0.0488302 0.0487634
6.055 0.0859475 0.08583
6.05 0.102111 0.101972
6.045 0.0907856 0.0906615
6.04 0.0534939 0.0534208
6.035 0.00150522 0.00150316
6.03 -0.0475501 -0.047485
6.025 -0.0773245 -0.0772188
6.02 -0.0794759 -0.0793673
6.015 -0.0553037 -0.0552281
6.01 -0.0130937 -0.0130758
6.005 0.0354378 0.0353894
6 0.0776169 0.0775108
5.995 0.101622 0.101483
5.99 0.0990357 0.0989003
5.985 0.0685257 0.068432
5.98 0.0185723 0.0185469
5.975 -0.0342074 -0.0341606
5.97 -0.0719073 -0.071809
5.965 -0.0830802 -0.0829666
5.96 -0.0661556 -0.0660651
5.955 -0.0277581 -0.0277201
5.95 0.0209534 0.0209247
5.945 0.0671938 0.0671019
5.94 0.0984588 0.0983242
5.935 0.10476 0.104617
5.93 0.0821065 0.0819942
5.925 0.0359416 0.0358924
5.92 -0.0188699 -0.0188441
5.915 -0.0636167 -0.0635297
5.91 -0.0839843 -0.0838695
5.905 -0.0752425 -0.0751396
5.9 -0.0419132 -0.0418559
5.895 0.00571207 0.00570426
5.89 0.0549118 0.0548367
5.885 0.0926857 0.092559
5.88 0.107767 0.10762
5.875 0.0937779 0.0936496
5.87 0.0530406 0.0529681
5.865 -0.00196282 -0.00196014
5.86 -0.0525497 -0.0524778
5.855 -0.0819733 -0.0818612
5.85 -0.0821811 -0.0820687
5.845 -0.0551463 -0.0550709
5.84 -0.00992111 -0.00990755
5.835 0.0410452 0.0409891
5.83 0.0844265 0.084311
5.825 0.107943 0.107795
5.82 0.103144 0.103003
5.815 0.0692927 0.0691979
5.81 0.0160063 0.0159844
5.805 -0.0389139 -0.0388607
5.8 -0.0769097 -0.0768045
5.795 -0.0866119 -0.0864935
5.79 -0.0670311 -0.0669394
5.785 -0.0255521 -0.0255171
5.78 0.0259066 0.0258711
5.775 0.0738609 0.0737599
5.77 0.105253 0.105109
5.765 0.109884 0.109734
5.76 0.0841406 0.0840255
5.755 0.0344662 0.0344191
5.75 -0.0230293 -0.0229978
5.745 -0.0687501 -0.0686561
5.74 -0.0882148 -0.0880941
5.735 -0.0771349 -0.0770294
5.73 -0.040759 -0.0407033
5.725 0.00984546 0.009832
5.72 0.0612202 0.0611365
5.715 0.0997336 0.0995973
5.71 0.113757 0.113601
5.705 0.0970687 0.096936
5.7 0.0528043 0.0527321
5.695 -0.00532413 -0.00531685
5.69 -0.0575605 -0.0574818
5.685 -0.0867281 -0.0866095
5.68 -0.0850298 -0.0849136
5.675 -0.055095 -0.0550196
5.67 -0.00675227 -0.00674304
5.665 0.0467832 0.0467192
5.66 0.0914928 0.0913677
5.655 0.114607 0.11445
5.65 0.107622 0.107475
5.645 0.0703918 0.0702956
5.64 0.0136757 0.013657
5.635 -0.043527 -0.0434675
5.63 -0.0819688 -0.0818567
5.625 -0.0903068 -0.0901833
5.62 -0.0680927 -0.0679996
5.615 -0.0234648 -0.0234327
5.61 0.0308743 0.0308321
5.605 0.080701 0.0805906
5.6 0.112362 0.112209
5.595 0.115419 0.115261
5.59 0.0866105 0.0864921
5.585 0.0333647 0.0333191
5.58 -0.0269618 -0.0269249
5.575 -0.0738527 -0.0737517
5.57 -0.0925931 -0.0924665
5.565 -0.0792721 -0.0791638
5.56 -0.0398352 -0.0397807
5.555 0.0138626 0.0138436
5.55 0.0675884 0.067496
5.545 0.107034 0.106888
5.54 0.120165 0.120001
5.535 0.100877 0.10074
5.53 0.0530804 0.0530078
5.525 -0.00830159 -0.00829023
5.52 -0.0624136 -0.0623283
5.515 -0.091574 -0.0914488
5.51 -0.0881515 -0.0880309
5.505 -0.0553737 -0.055298
5.5 -0.00383861 -0.00383336
5.495 0.0524423 0.0523706
5.49 0.0987114 0.0985764
5.485 0.121657 0.12149
5.48 0.112668 0.112514
5.475 0.0721311 0.0720325
5.47 0.0119012 0.0118849
5.465 -0.0478182 -0.0477528
5.46 -0.0870159 -0.0868969
5.455 -0.0942629 -0.094134
5.45 -0.069562 -0.0694669
5.445 -0.0217713 -0.0217416
5.44 0.0356042 0.0355555
5.435 0.0875565 0.0874368
5.43 0.119782 0.119618
5.425 0.121533 0.121367
5.42 0.089825 0.0897022
5.415 0.0329956 0.0329505
5.41 -0.0303759 -0.0303344
5.405 -0.078791 -0.0786833
5.4 -0.0971724 -0.0970395
5.395 -0.0818614 -0.0817495
5.39 -0.0394336 -0.0393797
5.385 0.0174698 0.0174459
5.38 0.0738027 0.0737018
5.375 0.114523 0.114366
5.37 0.127116 0.126942
5.365 0.1055 0.105355
5.36 0.0542562 0.054182
5.355 -0.0105406 -0.0105262
5.35 -0.0669011 -0.0668096
5.345 -0.0965043 -0.0963723
5.34 -0.0917246 -0.0915992
5.335 -0.0562808 -0.0562039
5.33 -0.00151086 -0.00150879
5.325 0.0577505 0.0576715
5.32 0.10595 0.105805
5.315 0.129157 0.128981
5.31 0.118548 0.118386
5.305 0.0749127 0.0748103
5.3 0.011096 0.0110809
5.295 -0.0514978 -0.0514274
5.29 -0.091969 -0.0918433
5.285 -0.0986133 -0.0984785
5.28 -0.0717306 -0.0716325
5.275 -0.0208322 -0.0208038
5.27 0.0397665 0.0397121
5.265 0.0942226 0.0940938
5.26 0.127504 0.12733
5.255 0.128445 0.128269
5.25 0.0941838 0.094055
5.245 0.0338216 0.0337753
5.24 -0.0328966 -0.0328516
5.235 -0.0833932 -0.0832791
5.23 -0.102021 -0.101882
5.225 -0.0851708 -0.0850543
5.22 -0.0399335 -0.0398788
5.215 0.0202833 0.0202556
5.21 0.0795811 0.0794722
5.205 0.122109 0.121942
5.2 0.13476 0.134576
5.195 0.111311 0.111159
5.19 0.0568282 0.0567505
5.185 -0.0115829 -0.0115671
5.18 -0.0707491 -0.0706524
5.175 -0.101502 -0.101363
5.17 -0.095973 -0.0958418
5.165 -0.0581992 -0.0581197
5.16 -0.000199074 -0.000198802
5.155 0.0623481 0.0622628
5.15 0.113027 0.112872
5.145 0.137177 0.13699
5.14 0.125593 0.125421
5.135 0.0792464 0.079138
5.13 0.0117934 0.0117772
5.125 -0.0541817 -0.0541076
5.12 -0.0967058 -0.0965736
5.115 -0.103513 -0.103372
5.11 -0.0749647 -0.0748621
5.105 -0.0211117 -0.0210828
5.1 0.0429267 0.042868
5.095 0.100417 0.10028
5.09 0.135497 0.135312
5.085 0.136411 0.136225
5.08 0.100184 0.100047
5.075 0.0364342 0.0363844
5.07 -0.0340278 -0.0339813
5.065 -0.0874123 -0.0872928
5.06 -0.107199 -0.107052
5.055 -0.0895243 -0.0894019
5.05 -0.0418154 -0.0417582
5.045 0.0218017 0.0217719
5.04 0.0845388 0.0844232
5.035 0.129644 0.129467
5.03 0.143259 0.143063
5.025 0.118766 0.118603
5.02 0.0614223 0.0613384
5.015 -0.0108268 -0.010812
5.01 -0.0735719 -0.0734713
5.005 -0.106504 -0.106359
5 -0.101149 -0.10101
4.995 -0.061602 -0.0615178
4.99 -0.000458292 -0.000457665
4.985 0.0657494 0.0656595
4.98 0.119666 0.119502
4.975 0.145754 0.145555
4.97 0.134177 0.133993
4.965 0.0857598 0.0856426
4.96 0.0146837 0.0146636
4.955 -0.0553381 -0.0552624
4.95 -0.101013 -0.100874
4.945 -0.109108 -0.108959
4.94 -0.0796991 -0.0795902
4.935 -0.0231976 -0.0231659
4.93 0.0445063 0.0444455
4.925 0.105732 0.105587
4.92 0.143654 0.143458
4.915 0.145696 0.145497
4.91 0.108415 0.108266
4.905 0.041585 0.0415282
4.9 -0.0330951 -0.0330498
4.895 -0.0904624 -0.0903387
4.89 -0.112708 -0.112554
4.885 -0.0952815 -0.0951512
4.88 -0.0456719 -0.0456095
4.875 0.0213687 0.0213394
4.87 0.0881343 0.0880138
4.865 0.136862 0.136675
4.86 0.152728 0.152519
4.855 0.128371 0.128195
4.85 0.0688114 0.0687173
4.845 -0.00747135 -0.00746114
4.84 -0.0747965 -0.0746942
4.835 -0.111332 -0.11118
4.83 -0.107491 -0.107344
4.825 -0.0670487 -0.066957
4.82 -0.00299837 -0.00299427
4.815 0.0672877 0.0671957
4.81 0.125429 0.125258
4.805 0.154827 0.154615
4.8 0.144678 0.14448
4.795 0.095197 0.0950668
4.79 0.0206624 0.0206342
4.785 -0.0542058 -0.0541316
4.78 -0.104497 -0.104354
4.775 -0.11547 -0.115312
4.77 -0.0864137 -0.0862955
4.765 -0.0278193 -0.0277813
4.76 0.0437302 0.0436704
4.755 0.109555 0.109405
4.75 0.151713 0.151505
4.745 0.156499 0.156285
4.74 0.119533 0.11937
4.735 0.0502157 0.050147
4.73 -0.0291639 -0.0291241
4.725 -0.091914 -0.0917883
4.72 -0.118402 -0.11824
4.715 -0.102786 -0.102646
4.71 -0.0522054 -0.052134
4.705 0.0181296 0.0181048
4.7 0.0895901 0.0894676
4.695 0.143281 0.143085
4.69 0.163148 0.162925
4.685 0.140631 0.140439
4.68 0.0799196 0.0798103
4.675 -0.000445458 -0.000444849
4.67 -0.073548 -0.0734474
4.665 -0.115574 -0.115416
4.66 -0.115146 -0.114989
4.655 -0.075156 -0.0750533
4.65 -0.0087116 -0.00869969
4.645 0.0660391 0.0659488
4.64 0.12961 0.129433
4.635 0.164121 0.163897
4.63 0.157387 0.157172
4.625 0.108387 0.108239
4.62 0.0308787 0.0308364
4.615 -0.0496775 -0.0496096
4.61 -0.106448 -0.106302
4.605 -0.122477 -0.12231
4.6 -0.0955681 -0.0954375
4.595 -0.0358491 -0.0358001
4.59 0.0395632 0.0395091
4.585 0.110962 0.11081
4.58 0.159117 0.1589
4.575 0.168836 0.168606
4.57 0.134189 0.134005
4.565 0.0634712 0.0633844
4.56 -0.0209364 -0.0209077
4.555 -0.0907356 -0.0906116
4.55 -0.123828 -0.123659
4.545 -0.112258 -0.112105
4.54 -0.0621939 -0.0621089
4.535 0.0109898 0.0109747
4.53 0.0877875 0.0876675
4.525 0.148055 0.147853
4.52 0.174209 0.173971
4.515 0.155929 0.155716
4.51 0.0957859 0.0956549
4.505 0.0116667 0.0116507
4.5 -0.068486 -0.0683923
4.495 -0.118394 -0.118232
4.49 -0.124004 -0.123834
4.485 -0.0865158 -0.0863975
4.48 -0.0186794 -0.0186538
4.475 0.060734 0.0606509
4.47 0.131079 0.1309
4.465 0.172963 0.172727
4.46 0.172333 0.172097
4.455 0.126149 0.125976
4.45 0.0467594 0.0466955
4.445 -0.0401523 -0.0400973
4.44 -0.105611 -0.105467
4.435 -0.129602 -0.129425
4.43 -0.10746 -0.107313
4.425 -0.0482598 -0.0481938
4.42 0.030651 0.0306091
4.415 0.108569 0.10842
4.41 0.164817 0.164591
4.405 0.182315 0.182066
4.4 0.152857 0.152648
4.395 0.0826541 0.0825411
4.39 -0.00664336 -0.00663428
4.385 -0.0852664 -0.0851498
4.38 -0.127965 -0.12779
4.375 -0.123581 -0.123412
4.37 -0.0763818 -0.0762774
4.365 -0.00139605 -0.00139414
4.36 0.0811439 0.081033
4.355 0.149763 0.149558
4.35 0.185047 0.184794
4.345 0.174283 0.174045
4.34 0.117432 0.117271
4.335 0.0306619 0.03062
4.33 -0.0575985 -0.0575197
4.325 -0.118227 -0.118066
4.32 -0.133412 -0.133229
4.315 -0.101501 -0.101363
4.31 -0.034114 -0.0340673
4.305 0.0496777 0.0496097
4.3 0.128086 0.127911
4.295 0.179998 0.179752
4.29 0.188982 0.188724
4.285 0.149055 0.148852
4.28 0.0699461 0.0698504
4.275 -0.0233867 -0.0233547
4.27 -0.0998841 -0.0997475
4.265 -0.135552 -0.135367
4.26 -0.121931 -0.121764
4.255 -0.0659733 -0.0658831
4.25 0.0153093 0.0152884
4.245 0.100369 0.100232
4.24 0.166976 0.166747
4.235 0.195783 0.195515
4.23 0.175507 0.175267
4.225 0.109035 0.108886
4.22 0.0160019 0.01598
4.215 -0.0729328 -0.072833
4.21 -0.128808 -0.128631
4.205 -0.135904 -0.135718
4.2 -0.095212 -0.0950819
4.195 -0.0205378 -0.0205097
4.19 0.0675129 0.0674205
4.185 0.146145 0.145945
4.18 0.193861 0.193596
4.175 0.194927 0.19466
4.17 0.145527 0.145328
4.165 0.0586191 0.0585389
4.16 -0.0380025 -0.0379506
4.155 -0.112354 -0.112201
4.15 -0.141678 -0.141484
4.145 -0.119863 -0.119699
4.14 -0.0561419 -0.0560651
4.135 0.0307481 0.030706
4.13 0.118047 0.117885
4.125 0.1828 0.18255
4.12 0.205744 0.205463
4.115 0.17696 0.176718
4.11 0.102011 0.101871
4.105 0.0035541 0.00354924
4.1 -0.0859247 -0.0858072
4.095 -0.137694 -0.137506
4.09 -0.137818 -0.13763
4.085 -0.0894801 -0.0893577
4.08 -0.00833896 -0.00832755
4.075 0.0836179 0.0835035
4.07 0.162625 0.162403
4.065 0.206792 0.206509
4.06 0.200998 0.200723
4.055 0.14336 0.143164
4.05 0.0496363 0.0495684
4.045 -0.0499923 -0.049924
4.04 -0.122778 -0.12261
4.035 -0.146946 -0.146745
4.03 -0.118251 -0.118089
4.025 -0.0477862 -0.0477209
4.02 0.0442118 0.0441514
4.015 0.133836 0.133653
4.01 0.197394 0.197124
4.005 0.21561 0.215315
4 0.179695 0.17945
3.995 0.0974586 0.0973253
3.99 -0.00591518 -0.00590709
3.985 -0.0963845 -0.0962527
3.98 -0.145278 -0.145079
3.975 -0.139944 -0.139753
3.97 -0.0852463 -0.0851298
3.965 0.00162711 0.00162488
3.96 0.0974299 0.0972966
3.955 0.177425 0.177183
3.95 0.219236 0.218936
3.945 0.208126 0.207842
3.94 0.143714 0.143517
3.935 0.043999 0.0439388
3.93 -0.0588436 -0.0587631
3.925 -0.131258 -0.131078
3.92 -0.151973 -0.151765
3.915 -0.118007 -0.117846
3.91 -0.0418636 -0.0418064
3.905 0.0549296 0.0548545
3.9 0.147358 0.147156
3.895 0.210912 0.210624
3.89 0.226096 0.225787
3.885 0.184823 0.184571
3.88 0.0965435 0.0964115
3.875 -0.0115738 -0.0115579
3.87 -0.104059 -0.103917
3.865 -0.151903 -0.151696
3.86 -0.143067 -0.142871
3.855 -0.0834977 -0.0833835
3.85 0.00842167 0.00841016
3.845 0.108293 0.108145
3.84 0.190369 0.190108
3.835 0.231603 0.231287
3.83 0.217254 0.216957
3.825 0.147801 0.147599
3.82 0.0428072 0.0427487
3.815 -0.0639167 -0.0638293
3.81 -0.13777 -0.137582
3.805 -0.157302 -0.157087
3.8 -0.120043 -0.119879
3.795 -0.0394081 -0.0393542
3.79 0.0620038 0.061919
3.785 0.158088 0.157872
3.78 0.223391 0.223085
3.775 0.237848 0.237523
3.77 0.193461 0.193197
3.765 0.100524 0.100387
3.76 -0.0124164 -0.0123994
3.755 -0.108489 -0.10834
3.75 -0.157745 -0.157529
3.745 -0.147891 -0.147689
3.74 -0.0852526 -0.085136
3.735 0.0109765 0.0109615
3.73 0.115361 0.115203
3.725 0.201073 0.200798
3.72 0.244134 0.2438
3.715 0.229233 0.22892
3.71 0.156875 0.15666
3.705 0.0473392 0.0472745
3.7 -0.0642945 -0.0642066
3.695 -0.142007 -0.141813
3.69 -0.16327 -0.163046
3.685 -0.12521 -0.125039
3.68 -0.0415411 -0.0414843
3.675 0.0643301 0.0642421
3.67 0.165231 0.165005
3.665 0.23458 0.234259
3.66 0.251292 0.250949
3.655 0.206647 0.206364
3.65 0.110777 0.110626
3.645 -0.00713363 -0.00712387
3.64 -0.108816 -0.108667
3.635 -0.162616 -0.162393
3.63 -0.154911 -0.154699
3.625 -0.0915155 -0.0913904
3.62 0.00805197 0.00804096
3.615 0.117476 0.117315
3.61 0.208773 0.208488
3.605 0.256696 0.256345
3.6 0.244668 0.244334
3.595 0.172166 0.171931
3.59 0.059125 0.0590441
3.585 -0.0585972 -0.0585171
3.58 -0.143139 -0.142943
3.575 -0.169808 -0.169576
3.57 -0.134173 -0.133989
3.565 -0.0494488 -0.0493812
3.56 0.0605169 0.0604342
3.555 0.167541 0.167312
3.55 0.243718 0.243385
3.545 0.266403 0.266039
3.54 0.22518 0.224872
3.535 0.128775 0.128599
3.53 0.00601881 0.00601058
3.525 -0.103541 -0.1034
3.52 -0.165701 -0.165475
3.515 -0.164189 -0.163964
3.51 -0.103159 -0.103018
3.505 -0.00176918 -0.00176676
3.5 0.113042 0.112888
3.495 0.212089 0.211799
3.49 0.268502 0.268135
3.485 0.263651 0.26329
3.48 0.194728 0.194462
3.475 0.0799641 0.0798547
3.47 -0.0447855 -0.0447242
3.465 -0.139509 -0.139318
3.46 -0.176121 -0.17588
3.455 -0.147168 -0.146967
3.45 -0.0642738 -0.0641859
3.445 0.0488442 0.0487774
3.44 0.163145 0.162922
3.435 0.249235 0.248895
3.43 0.282357 0.281971
3.425 0.24932 0.248979
3.42 0.15593 0.155717
3.415 0.0292907 0.0292506
3.41 -0.0902475 -0.0901241
3.405 -0.165163 -0.164937
3.4 -0.174981 -0.174741
3.395 -0.120662 -0.120497
3.39 -0.0199863 -0.019959
3.385 0.0999393 0.0998026
3.38 0.208779 0.208494
3.375 0.277737 0.277358
3.37 0.285334 0.284944
3.365 0.225086 0.224778
3.36 0.111786 0.111633
3.355 -0.0200186 -0.0199912
3.35 -0.128246 -0.12807
3.345 -0.180191 -0.179944
3.34 -0.163562 -0.163338
3.335 -0.0868273 -0.0867086
3.33 0.0273412 0.0273038
3.325 0.149399 0.149195
3.32 0.248413 0.248074
3.315 0.297044 0.296638
3.31 0.278252 0.277872
3.305 0.193192 0.192928
3.3 0.065319 0.0652297
3.295 -0.0653559 -0.0652666
3.29 -0.15762 -0.157404
3.285 -0.185118 -0.184864
3.28 -0.14358 -0.143383
3.275 -0.0478638 -0.0477983
3.27 0.0755793 0.075476
3.265 0.195523 0.195256
3.26 0.281092 0.280707
3.255 0.307294 0.306874
3.25 0.26257 0.262211
3.245 0.156172 0.155958
3.24 0.0192689 0.0192425
3.235 -0.104888 -0.104745
3.23 -0.178088 -0.177844
3.225 -0.181077 -0.18083
3.22 -0.116965 -0.116805
3.215 -0.00585993 -0.00585192
3.21 0.122918 0.12275
3.205 0.23708 0.236755
3.2 0.30645 0.306031
3.195 0.309251 0.308828
3.19 0.240195 0.239866
3.185 0.116575 0.116416
3.18 -0.0241316 -0.0240986
3.175 -0.137585 -0.137397
3.17 -0.19009 -0.18983
3.165 -0.169594 -0.169362
3.16 -0.0856848 -0.0855676
3.155 0.0373074 0.0372564
3.15 0.167921 0.167692
3.145 0.273334 0.272961
3.14 0.324692 0.324248
3.135 0.304194 0.303778
3.13 0.213274 0.212982
3.125 0.0767354 0.0766305
3.12 -0.0632713 -0.0631847
3.115 -0.163152 -0.162928
3.11 -0.194601 -0.194334
3.105 -0.152393 -0.152185
3.1 -0.0516231 -0.0515525
3.095 0.0800377 0.0799283
3.09 0.209558 0.209271
3.085 0.304044 0.303628
3.08 0.336531 0.336071
3.075 0.293767 0.293365
3.07 0.183987 0.183735
3.065 0.0386083 0.0385555
3.06 -0.0971783 -0.0970454
3.055 -0.181901 -0.181652
3.05 -0.192948 -0.192684
3.045 -0.13126 -0.131081
3.04 -0.0164972 -0.0164746
3.035 0.121039 0.120874
3.03 0.2472 0.246862
3.025 0.329421 0.32897
3.02 0.343091 0.342622
3.015 0.279826 0.279443
3.01 0.154384 0.154173
3.005 0.00369198 0.00368693
3 -0.125462 -0.12529
2.995 -0.194599 -0.194333
2.99 -0.186656 -0.1864
2.985 -0.107933 -0.107786
2.98 0.0181844 0.0181596
2.975 0.159332 0.159114
2.97 0.280598 0.280214
2.965 0.350067 0.349588
2.96 0.345789 0.345316
2.955 0.26429 0.263928
2.95 0.126275 0.126102
2.945 -0.0269747 -0.0269378
2.94 -0.148203 -0.148
2.935 -0.202314 -0.202038
2.93 -0.177323 -0.177081
2.925 -0.084046 -0.0839311
2.92 0.0511329 0.051063
2.915 0.194226 0.19396
2.91 0.309825 0.309401
2.905 0.366882 0.36638
2.9 0.34622 0.345746
2.895 0.249028 0.248687
2.89 0.101186 0.101047
2.885 -0.052753 -0.0526808
2.88 -0.16582 -0.165594
2.875 -0.206276 -0.205994
2.87 -0.166533 -0.166306
2.865 -0.0610947 -0.0610112
2.86 0.0812631 0.0811519
2.855 0.225268 0.22496
2.85 0.3352 0.334741
2.845 0.380963 0.380442
2.84 0.34604 0.345566
2.835 0.235789 0.235466
2.83 0.0803705 0.0802606
2.825 -0.0733008 -0.0732005
2.82 -0.178927 -0.178682
2.815 -0.207756 -0.207472
2.81 -0.155792 -0.155579
2.805 -0.0404369 -0.0403816
2.8 0.107652 0.107505
2.795 0.252174 0.251829
2.79 0.357186 0.356698
2.785 0.393486 0.392948
2.78 0.346876 0.346401
2.775 0.226171 0.225861
2.77 0.0648749 0.0647862
2.765 -0.0884406 -0.0883197
2.76 -0.188186 -0.187929
2.755 -0.20797 -0.207686
2.75 -0.14649 -0.14629
2.745 -0.0233071 -0.0232752
2.74 0.12948 0.129303
2.735 0.274727 0.274351
2.73 0.376274 0.37576
2.725 0.40559 0.405036
2.72 0.350246 0.349767
2.715 0.221623 0.22132
2.71 0.0556292 0.0555531
2.705 -0.0980112 -0.0978772
2.7 -0.194169 -0.193903
2.695 -0.207976 -0.207692
2.69 -0.139869 -0.139678
2.685 -0.010844 -0.0108291
2.68 0.145952 0.145752
2.675 0.292667 0.292267
2.67 0.392844 0.392307
2.665 0.418253 0.417681
2.66 0.357492 0.357003
2.655 0.223473 0.223168
2.65 0.0535606 0.0534874
2.645 -0.101709 -0.10157
2.64 -0.197203 -0.196933
2.635 -0.208581 -0.208296
2.63 -0.136986 -0.136799
2.625 -0.004116 -0.00411038
2.62 0.156217 0.156003
2.615 0.305561 0.305143
2.61 0.407012 0.406456
2.605 0.432154 0.431563
2.6 0.369705 0.3692
2.595 0.232941 0.232622
2.59 0.0597042 0.0596226
2.585 -0.0989266 -0.0987913
2.58 -0.197212 -0.196943
2.575 -0.210214 -0.209926
2.57 -0.13865 -0.138461
2.565 -0.00412798 -0.00412234
2.56 0.159294 0.159076
2.555 0.312672 0.312244
2.55 0.418467 0.417894
2.545 0.447506 0.446894
2.54 0.387613 0.387083
2.535 0.251125 0.250782
2.53 0.0752864 0.0751834
2.525 -0.0885928 -0.0884716
2.52 -0.193532 -0.193267
2.515 -0.21276 -0.212469
2.51 -0.145313 -0.145115
2.505 -0.011783 -0.0117669
2.5 0.154026 0.153815
2.495 0.312831 0.312403
2.49 0.426282 0.425699
2.485 0.46386 0.463226
2.48 0.411407 0.410844
2.475 0.278909 0.278527
2.47 0.101746 0.101607
2.465 -0.0690397 -0.0689453
2.46 -0.184692 -0.18444
2.455 -0.215329 -0.215035
2.45 -0.156868 -0.156653
2.445 -0.0277614 -0.0277234
2.44 0.139102 0.138911
2.435 0.304359 0.303943
2.43 0.42874 0.428154
2.425 0.479844 0.479188
2.42 0.440469 0.439866
2.415 0.316735 0.316301
2.41 0.140632 0.14044
2.405 -0.0379366 -0.0378847
2.4 -0.168201 -0.167971
2.395 -0.215939 -0.215644
2.39 -0.172326 -0.17209
2.385 -0.0522642 -0.0521927
2.38 0.1132 0.113045
2.375 0.285065 0.284675
2.37 0.423184 0.422605
2.365 0.492882 0.492208
2.36 0.472977 0.472331
2.355 0.364191 0.363693
2.35 0.193295 0.193031
2.345 0.0076193 0.00760888
2.34 -0.140368 -0.140176
2.335 -0.21113 -0.210841
2.33 -0.189336 -0.189077
2.325 -0.0845522 -0.0844366
2.32 0.0753339 0.0752309
2.315 0.252427 0.252082
2.31 0.405983 0.405428
2.305 0.498923 0.498241
2.3 0.505407 0.504716
2.295 0.419354 0.41878
2.29 0.260245 0.259889
2.285 0.0707041 0.0706074
2.28 -0.09631 -0.0961783
2.275 -0.195572 -0.195305
2.27 -0.203528 -0.20325
2.265 -0.122209 -0.122042
2.26 0.0255161 0.0254812
2.255 0.204068 0.203789
2.25 0.372751 0.372241
2.245 0.492311 0.491637
2.24 0.532003 0.531275
2.235 0.477897 0.477243
2.23 0.34008 0.339615
2.225 0.153642 0.153431
2.22 -0.0303941 -0.0303525
2.215 -0.161875 -0.161654
2.21 -0.207767 -0.207483
2.205 -0.160084 -0.159865
2.2 -0.0341347 -0.034088
2.195 0.138716 0.138527
2.19 0.319007 0.318571
2.185 0.466026 0.465389
2.18 0.54445 0.543706
2.175 0.532104 0.531376
2.17 0.427949 0.427364
2.165 0.256306 0.255955
2.16 0.0624727 0.0623873
2.155 -0.101007 -0.100869
2.15 -0.191604 -0.191342
2.145 -0.189007 -0.188749
2.14 -0.097747 -0.0976133
2.135 0.0578662 0.057787
2.13 0.241603 0.241272
2.125 0.412655 0.41209
2.12 0.532151 0.531423
2.115 0.570182 0.569402
2.11 0.513787 0.513084
2.105 0.373555 0.373044
2.1 0.184222 0.18397
2.095 -0.00406598 -0.00406042
2.09 -0.141613 -0.141419
2.085 -0.194692 -0.194426
2.08 -0.153611 -0.153401
2.075 -0.0317007 -0.0316573
2.07 0.141223 0.14103
2.065 0.326552 0.326106
2.06 0.483708 0.483046
2.055 0.576625 0.575837
2.05 0.581058 0.580263
2.045 0.492202 0.491529
2.04 0.32942 0.328969
2.035 0.133668 0.133485
2.03 -0.0438889 -0.0438288
2.025 -0.157962 -0.157746
2.02 -0.182308 -0.182059
2.015 -0.114669 -0.114512
2.01 0.0262409 0.026205
2.005 0.207719 0.207435
2 0.390386 0.389852
1.995 0.534687 0.533956
1.99 0.607396 0.606566
1.985 0.588917 0.588112
1.98 0.48022 0.479563
1.975 0.305897 0.305479
1.97 0.109576 0.109426
1.965 -0.0585215 -0.0584414
1.96 -0.156955 -0.156741
1.955 -0.164317 -0.164092
1.95 -0.082386 -0.0822734
1.945 0.0676751 0.0675825
1.94 0.252232 0.251887
1.935 0.432139 0.431549
1.93 0.569023 0.568245
1.925 0.6317 0.630836
1.92 0.603231 0.602406
1.915 0.487202 0.486536
1.91 0.309832 0.309408
1.905 0.114717 0.11456
1.9 -0.0494513 -0.0493837
1.895 -0.143329 -0.143133
1.89 -0.147149 -0.146947
1.885 -0.0633715 -0.0632848
1.88 0.0870191 0.0869002
1.875 0.271084 0.270714
1.87 0.450596 0.44998
1.865 0.58813 0.587325
1.86 0.653242 0.652349
1.855 0.629145 0.628285
1.85 0.518582 0.517872
1.845 0.345876 0.345403
1.84 0.152308 0.1521
1.835 -0.0150688 -0.0150482
1.83 -0.116961 -0.116801
1.825 -0.131952 -0.131771
1.82 -0.0598177 -0.0597359
1.815 0.0813059 0.0811948
1.81 0.26087 0.260514
1.805 0.4423 0.441695
1.8 0.588889 0.588084
1.795 0.669635 0.66872
1.79 0.665439 0.664529
1.785 0.574808 0.574022
1.78 0.41662 0.41605
1.775 0.227223 0.226913
1.77 0.051307 0.0512369
1.765 -0.0704913 -0.070395
1.76 -0.112183 -0.11203
1.755 -0.0674069 -0.0673147
1.75 0.0516374 0.0515668
1.745 0.219035 0.218735
1.74 0.401132 0.400583
1.735 0.56225 0.561481
1.73 0.670143 0.669227
1.725 0.701642 0.700683
1.72 0.648204 0.647318
1.715 0.519699 0.518988
1.71 0.344005 0.343535
1.705 0.160982 0.160762
1.7 0.0120926 0.0120761
1.695 -0.0704756 -0.0703793
1.69 -0.0710496 -0.0709524
1.685 0.0077933 0.00778264
1.68 0.148062 0.147859
1.675 0.321442 0.321002
1.67 0.494752 0.494075
1.665 0.635103 0.634234
1.66 0.714971 0.713994
1.655 0.717354 0.716374
1.65 0.640285 0.639409
1.645 0.498957 0.498275
1.64 0.323597 0.323154
1.635 0.152596 0.152388
1.63 0.0228291 0.0227979
1.625 -0.0393408 -0.039287
1.62 -0.0232807 -0.0232489
1.615 0.0653988 0.0653093
1.61 0.20789 0.207605
1.605 0.376857 0.376341
1.6 0.54132 0.54058
1.595 0.671308 0.67039
1.59 0.742434 0.741419
1.585 0.740385 0.739373
1.58 0.664624 0.663715
1.575 0.529838 0.529114
1.57 0.363754 0.363257
1.565 0.201093 0.200818
1.56 0.0752892 0.0751862
1.555 0.0107878 0.010773
1.55 0.0183862 0.0183611
1.545 0.0944679 0.0943387
1.54 0.223335 0.223029
1.535 0.381124 0.380603
1.53 0.540091 0.539352
1.525 0.672739 0.671819
1.52 0.755821 0.754787
1.515 0.77419 0.773132
1.51 0.72407 0.72308
1.505 0.614727 0.613886
1.5 0.467447 0.466808
1.495 0.311392 0.310967
1.49 0.17717 0.176928
1.485 0.0900827 0.0899595
1.48 0.0651373 0.0650483
1.475 0.10502 0.104876
1.47 0.200923 0.200648
1.465 0.33526 0.334802
1.46 0.485163 0.4845
1.455 0.626059 0.625202
1.45 0.735099 0.734094
1.445 0.794435 0.793349
1.44 0.794182 0.793096
1.435 0.734579 0.733574
1.43 0.626582 0.625725
1.425 0.490248 0.489577
1.42 0.35089 0.35041
1.415 0.233886 0.233566
1.41 0.159587 0.159369
1.405 0.139733 0.139542
1.4 0.176096 0.175856
1.395 0.261201 0.260844
1.39 0.380447 0.379927
1.385 0.514862 0.514158
1.38 0.643961 0.643081
1.375 0.748494 0.74747
1.37 0.813002 0.811891
1.365 0.828088 0.826955
1.36 0.792071 0.790988
1.355 0.711596 0.710623
1.35 0.600766 0.599945
1.345 0.478725 0.47807
1.34 0.36612 0.36562
1.335 0.281301 0.280916
1.33 0.237196 0.236872
1.325 0.239552 0.239225
1.32 0.286685 0.286293
1.315 0.370481 0.369974
1.31 0.47816 0.477506
1.305 0.594345 0.593532
1.3 0.703153 0.702191
1.295 0.790158 0.789078
1.29 0.844159 0.843005
1.285 0.858634 0.85746
1.28 0.832703 0.831565
1.275 0.77135 0.770295
1.27 0.68473 0.683794
1.265 0.586567 0.585765
1.26 0.491903 0.49123
1.255 0.414652 0.414085
1.25 0.365501 0.365001
1.245 0.350542 0.350063
1.24 0.370805 0.370298
1.235 0.422613 0.422035
1.23 0.498527 0.497845
1.225 0.588611 0.587806
1.22 0.681796 0.680863
1.215 0.767198 0.766149
1.21 0.835317 0.834175
1.205 0.879038 0.877836
1.2 0.894396 0.893173
1.195 0.880989 0.879784
1.19 0.841977 0.840826
1.185 0.783616 0.782544
1.18 0.714356 0.713379
1.175 0.643643 0.642763
1.17 0.580618 0.579824
1.165 0.532939 0.53221
1.16 0.505923 0.505231
1.155 0.502096 0.50141
1.15 0.521172 0.520459
1.145 0.560372 0.559606
1.14 0.614996 0.614155
1.135 0.679105 0.678176
1.13 0.746239 0.745218
1.125 0.810088 0.80898
1.12 0.865082 0.863899
1.115 0.906867 0.905627
1.11 0.932635 0.93136
1.105 0.941307 0.94002
1.1 0.933541 0.932265
1.095 0.911567 0.910321
1.09 0.878868 0.877666
1.085 0.839742 0.838594
1.08 0.798807 0.797715
1.075 0.760503 0.759463
1.07 0.728659 0.727662
1.065 0.706178 0.705212
1.06 0.694852 0.693902
1.055 0.695319 0.694368
1.05 0.70714 0.706173
1.045 0.728973 0.727977
1.04 0.758797 0.757759
1.035 0.794164 0.793078
1.03 0.83245 0.831311
1.025 0.871081 0.869889
1.02 0.907722 0.906481
1.015 0.940424 0.939138
1.01 0.96772 0.966397
1.005 0.988679 0.987327
1 1.00291 1.00154
0.995 1.01052 1.00914
0.99 1.01207 1.01069
0.985 1.00845 1.00707
0.98 1.00081 0.999443
0.975 0.990414 0.98906
0.97 0.978551 0.977213
0.965 0.966444 0.965123
0.96 0.955169 0.953863
0.955 0.945603 0.94431
0.95 0.938394 0.937111
0.945 0.933957 0.93268
0.94 0.932475 0.931199
0.935 0.93393 0.932653
0.93 0.938137 0.936854
0.925 0.944777 0.943485
0.92 0.953443 0.952139
0.915 0.963675 0.962357
0.91 0.974996 0.973663
0.905 0.986941 0.985592
0.9 0.999078 0.997712
0.895 1.01102 1.00964
0.89 1.02246 1.02106
0.885 1.03312 1.0317
0.88 1.04281 1.04138
0.875 1.0514 1.04996
0.87 1.05881 1.05736
0.865 1.065 1.06355
0.86 1.06999 1.06852
0.855 1.07378 1.07232
0.85 1.07645 1.07498
0.845 1.07806 1.07658
0.84 1.07866 1.07719
0.835 1.07834 1.07687
0.83 1.07716 1.07568
0.825 1.07516 1.07369
0.82 1.07241 1.07095
0.815 1.06893 1.06747
0.81 1.06476 1.0633
0.805 1.05989 1.05844
0.8 1.05434 1.0529
0.795 1.0481 1.04667
0.79 1.04115 1.03973
0.785 1.03347 1.03206
0.78 1.02504 1.02364
0.775 1.01582 1.01443
0.77 1.00578 1.0044
0.765 0.994881 0.99352
0.76 0.98309 0.981746
0.755 0.970372 0.969045
0.75 0.956692 0.955384
0.745 0.942018 0.94073
0.74 0.926323 0.925056
0.735 0.90958 0.908336
0.73 0.891768 0.890549
0.725 0.872872 0.871678
0.72 0.852879 0.851713
0.715 0.831784 0.830647
0.71 0.809586 0.808479
0.705 0.786291 0.785216
0.7 0.76191 0.760868
0.695 0.736462 0.735455
0.69 0.709972 0.709002
0.685 0.682471 0.681538
0.68 0.653996 0.653102
0.675 0.624592 0.623738
0.67 0.59431 0.593497
0.665 0.563205 0.562435
0.66 0.531341 0.530615
0.655 0.498786 0.498104
0.65 0.465613 0.464977
0.645 0.431902 0.431311
0.64 0.397734 0.39719
0.635 0.363198 0.362701
0.63 0.328385 0.327936
0.625 0.293391 0.292989
0.62 0.258313 0.25796
0.615 0.223255 0.22295
0.61 0.18832 0.188063
0.605 0.153615 0.153405
0.6 0.119249 0.119086
0.595 0.0853305 0.0852138
0.59 0.0519719 0.0519008
0.585 0.019284 0.0192576
0.58 -0.0126224 -0.0126051
0.575 -0.0436376 -0.043578
0.57 -0.0736543 -0.0735536
0.565 -0.102568 -0.102428
0.56 -0.130278 -0.1301
0.555 -0.156689 -0.156475
0.55 -0.181712 -0.181463
0.545 -0.205264 -0.204984
0.54 -0.227272 -0.226961
0.535 -0.24767 -0.247331
0.53 -0.266402 -0.266037
0.525 -0.283422 -0.283034
0.52 -0.298695 -0.298287
0.515 -0.312197 -0.31177
0.51 -0.323914 -0.323471
0.505 -0.333843 -0.333386
0.5 -0.341992 -0.341524
0.495 -0.34838 -0.347904
0.49 -0.353035 -0.352552
0.485 -0.355994 -0.355507
0.48 -0.357305 -0.356817
0.475 -0.357023 -0.356534
0.47 -0.355209 -0.354723
0.465 -0.351935 -0.351454
0.46 -0.347276 -0.346801
0.455 -0.341314 -0.340847
0.45 -0.334137 -0.33368
0.445 -0.325835 -0.325389
0.44 -0.316504 -0.316071
0.435 -0.306242 -0.305823
0.43 -0.295151 -0.294748
0.425 -0.283334 -0.282947
0.42 -0.270895 -0.270525
0.415 -0.25794 -0.257587
0.41 -0.244574 -0.244239
0.405 -0.230901 -0.230586
0.4 -0.217026 -0.216729
0.395 -0.20305 -0.202772
0.39 -0.189072 -0.188814
0.385 -0.175188 -0.174949
0.38 -0.16149 -0.161269
0.375 -0.148062 -0.14786
0.37 -0.134988 -0.134803
0.365 -0.122339 -0.122172
0.36 -0.110184 -0.110034
0.355 -0.0985817 -0.0984469
0.35 -0.0875818 -0.087462
0.345 -0.0772259 -0.0771203
0.34 -0.0675461 -0.0674537
0.335 -0.0585646 -0.0584845
0.33 -0.0502942 -0.0502254
0.325 -0.0427379 -0.0426794
0.32 -0.0358896 -0.0358406
0.315 -0.0297346 -0.029694
0.31 -0.0242501 -0.0242169
0.305 -0.0194061 -0.0193795
0.3 -0.0151668 -0.015146
0.295 -0.0114913 -0.0114756
0.29 -0.00833549 -0.00832409
0.285 -0.00565256 -0.00564483
0.28 -0.0033949 -0.00339025
0.275 -0.00151504 -0.00151297
0.27 3.31673e-05 3.3122e-05
0.265 0.00129364 0.00129187
0.26 0.00230726 0.00230411
0.255 0.00311137 0.00310712
0.25 0.00373937 0.00373426
0.245 0.00422061 0.00421484
0.24 0.00458043 0.00457417
0.235 0.00484031 0.00483369
0.23 0.00501825 0.00501139
0.225 0.00512909 0.00512207
0.22 0.00518496 0.00517787
0.215 0.00519574 0.00518863
0.21 0.0051694 0.00516233
0.205 0.0051124 0.00510541
0.2 0.00503003 0.00502315
0.195 0.00492662 0.00491988
0.19 0.00480576 0.00479918
0.185 0.00467046 0.00466408
0.18 0.00452331 0.00451712
0.175 0.00436649 0.00436052
0.17 0.00420193 0.00419618
0.165 0.00403129 0.00402578
0.16 0.00385605 0.00385077
0.155 0.0036775 0.00367247
0.15 0.00349681 0.00349203
0.145 0.00331503 0.00331049
0.14 0.00313307 0.00312879
0.135 0.00295179 0.00294775
0.13 0.00277194 0.00276815
0.125 0.00259421 0.00259067
0.12 0.00241923 0.00241593
0.115 0.00224757 0.0022445
0.11 0.00207975 0.00207691
0.105 0.00191625 0.00191363
0.1 0.00175749 0.00175509
0.095 0.00160388 0.00160169
0.09 0.00145579 0.0014538
0.085 0.00131354 0.00131174
0.08 0.00117744 0.00117583
0.075 0.00104778 0.00104635
0.07 0.000924815 0.000923551
0.065 0.000808773 0.000807667
0.06 0.000699871 0.000698914
0.055 0.000598303 0.000597485
0.05 0.000504243 0.000503554
0.045 0.000417847 0.000417275
0.04 0.000339266 0.000338803
0.035 0.000268811 0.000268444
0.03 0.00020794 0.000207655
0.025 0.000161494 0.000161273
0.02 0.000131149 0.000130969
0.015 9.10766e-05 9.0952e-05
0.01 1.89639e-05 1.8938e-05
0.005 -2.20173e-05 -2.19872e-05
-1.63468e-13 -3.43835e-08 -3.43365e-08


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1ClassicOneLoop/GApOneLoop.txt <==
-22.3723 -0.0020059 9.00198e-06
-22.1768 -0.00204156 9.24343e-06
-22.0165 -0.00207152 9.44791e-06
-21.8747 -0.00209859 9.63395e-06
-21.7448 -0.00212383 9.80853e-06
-21.6237 -0.00214779 9.97523e-06
-21.5093 -0.00217079 1.01362e-05
-21.4004 -0.00219305 1.02927e-05
-21.2959 -0.00221472 1.04458e-05
-21.1952 -0.0022359 1.05963e-05
-21.0979 -0.00225668 1.07445e-05
-21.0034 -0.00227711 1.0891e-05
-20.9115 -0.00229726 1.10361e-05
-20.8219 -0.00231717 1.11801e-05
-20.7344 -0.00233686 1.13232e-05
-20.6487 -0.00235638 1.14655e-05
-20.5648 -0.00237574 1.16073e-05
-20.4825 -0.00239496 1.17487e-05
-20.4016 -0.00241407 1.18899e-05
-20.3222 -0.00243309 1.20308e-05
-20.244 -0.00245201 1.21717e-05
-20.1669 -0.00247087 1.23126e-05
-20.091 -0.00248967 1.24536e-05
-20.0162 -0.00250842 1.25948e-05
-19.9423 -0.00252712 1.27362e-05
-19.8694 -0.0025458 1.28779e-05
-19.7974 -0.00256446 1.30199e-05
-19.7262 -0.00258309 1.31624e-05
-19.6558 -0.00260172 1.33053e-05
-19.5862 -0.00262035 1.34487e-05
-19.5173 -0.00263897 1.35926e-05
-19.4491 -0.00265761 1.37371e-05
-19.3816 -0.00267626 1.38822e-05
-19.3147 -0.00269492 1.40279e-05
-19.2484 -0.00271361 1.41743e-05
-19.1828 -0.00273233 1.43215e-05
-19.1177 -0.00275107 1.44694e-05
-19.0531 -0.00276985 1.46181e-05
-18.9891 -0.00278866 1.47675e-05
-18.9255 -0.00280752 1.49179e-05
-18.8625 -0.00282642 1.5069e-05
-18.8 -0.00284537 1.52211e-05
-18.7379 -0.00286437 1.53741e-05
-18.6762 -0.00288342 1.5528e-05
-18.615 -0.00290252 1.56829e-05
-18.5542 -0.00292169 1.58388e-05
-18.4938 -0.00294091 1.59957e-05
-18.4338 -0.0029602 1.61536e-05
-18.3742 -0.00297956 1.63126e-05
-18.3149 -0.00299898 1.64727e-05
-18.256 -0.00301848 1.66339e-05
-18.1975 -0.00303804 1.67963e-05
-18.1393 -0.00305769 1.69598e-05
-18.0815 -0.00307741 1.71244e-05
-18.0239 -0.0030972 1.72903e-05
-17.9667 -0.00311709 1.74574e-05
-17.9098 -0.00313705 1.76257e-05
-17.8532 -0.0031571 1.77953e-05
-17.7969 -0.00317724 1.79662e-05
-17.7408 -0.00319746 1.81384e-05
-17.6851 -0.00321778 1.8312e-05
-17.6296 -0.0032382 1.84869e-05
-17.5744 -0.0032587 1.86631e-05
-17.5195 -0.00327931 1.88408e-05
-17.4648 -0.00330001 1.90199e-05
-17.4104 -0.00332081 1.92005e-05
-17.3562 -0.00334172 1.93825e-05
-17.3022 -0.00336273 1.9566e-05
-17.2485 -0.00338385 1.9751e-05
-17.195 -0.00340507 1.99375e-05
-17.1418 -0.00342641 2.01256e-05
-17.0887 -0.00344785 2.03153e-05
-17.0359 -0.00346941 2.05066e-05
-16.9833 -0.00349109 2.06995e-05
-16.9309 -0.00351288 2.08941e-05
-16.8787 -0.00353479 2.10903e-05
-16.8268 -0.00355682 2.12883e-05
-16.775 -0.00357897 2.14879e-05
-16.7234 -0.00360125 2.16893e-05
-16.672 -0.00362365 2.18925e-05
-16.6208 -0.00364618 2.20975e-05
-16.5697 -0.00366884 2.23043e-05
-16.5189 -0.00369163 2.2513e-05
-16.4682 -0.00371455 2.27235e-05
-16.4177 -0.00373761 2.29359e-05
-16.3674 -0.0037608 2.31503e-05
-16.3172 -0.00378413 2.33666e-05
-16.2672 -0.00380761 2.35849e-05
-16.2174 -0.00383122 2.38052e-05
-16.1677 -0.00385497 2.40275e-05
-16.1182 -0.00387888 2.42519e-05
-16.0689 -0.00390293 2.44784e-05
-16.0197 -0.00392712 2.4707e-05
-15.9706 -0.00395147 2.49377e-05
-15.9217 -0.00397597 2.51706e-05
-15.873 -0.00400063 2.54057e-05
-15.8243 -0.00402544 2.56431e-05
-15.7759 -0.00405041 2.58827e-05
-15.7276 -0.00407555 2.61246e-05
-15.6794 -0.00410084 2.63689e-05
-15.6313 -0.0041263 2.66155e-05
-15.5834 -0.00415192 2.68645e-05
-15.5356 -0.00417771 2.71159e-05
-15.488 -0.00420368 2.73698e-05
-15.4404 -0.00422981 2.76262e-05
-15.393 -0.00425612 2.7885e-05
-15.3458 -0.00428261 2.81465e-05
-15.2986 -0.00430927 2.84105e-05
-15.2516 -0.00433612 2.86772e-05
-15.2047 -0.00436315 2.89465e-05
-15.1579 -0.00439036 2.92185e-05
-15.1112 -0.00441776 2.94933e-05
-15.0647 -0.00444535 2.97708e-05
-15.0182 -0.00447313 3.00512e-05
-14.9719 -0.0045011 3.03343e-05
-14.9257 -0.00452927 3.06204e-05
-14.8796 -0.00455764 3.09094e-05
-14.8336 -0.00458621 3.12014e-05
-14.7877 -0.00461498 3.14964e-05
-14.7419 -0.00464396 3.17944e-05
-14.6962 -0.00467314 3.20955e-05
-14.6506 -0.00470254 3.23997e-05
-14.6052 -0.00473214 3.27071e-05
-14.5598 -0.00476196 3.30178e-05
-14.5145 -0.004792 3.33317e-05
-14.4693 -0.00482226 3.36489e-05
-14.4243 -0.00485274 3.39695e-05
-14.3793 -0.00488345 3.42934e-05
-14.3344 -0.00491438 3.46208e-05
-14.2896 -0.00494554 3.49518e-05
-14.2449 -0.00497694 3.52862e-05
-14.2003 -0.00500857 3.56243e-05
-14.1558 -0.00504044 3.5966e-05
-14.1113 -0.00507255 3.63113e-05
-14.067 -0.0051049 3.66605e-05
-14.0227 -0.0051375 3.70134e-05
-13.9786 -0.00517035 3.73702e-05
-13.9345 -0.00520346 3.77309e-05
-13.8905 -0.00523681 3.80956e-05
-13.8466 -0.00527043 3.84643e-05
-13.8028 -0.00530431 3.8837e-05
-13.759 -0.00533845 3.92139e-05
-13.7153 -0.00537286 3.9595e-05
-13.6718 -0.00540754 3.99804e-05
-13.6283 -0.00544249 4.03701e-05
-13.5848 -0.00547772 4.07641e-05
-13.5415 -0.00551323 4.11626e-05
-13.4982 -0.00554903 4.15656e-05
-13.455 -0.00558511 4.19732e-05
-13.4119 -0.00562148 4.23854e-05
-13.3689 -0.00565814 4.28023e-05
-13.3259 -0.0056951 4.3224e-05
-13.283 -0.00573237 4.36505e-05
-13.2402 -0.00576993 4.40819e-05
-13.1974 -0.00580781 4.45183e-05
-13.1547 -0.00584599 4.49598e-05
-13.1121 -0.0058845 4.54065e-05
-13.0696 -0.00592332 4.58583e-05
-13.0271 -0.00596246 4.63154e-05
-12.9847 -0.00600193 4.67779e-05
-12.9424 -0.00604173 4.72458e-05
-12.9001 -0.00608187 4.77193e-05
-12.8579 -0.00612234 4.81984e-05
-12.8158 -0.00616316 4.86832e-05
-12.7737 -0.00620432 4.91737e-05
-12.7317 -0.00624584 4.96702e-05
-12.6898 -0.00628771 5.01726e-05
-12.6479 -0.00632994 5.0681e-05
-12.6061 -0.00637253 5.11956e-05
-12.5643 -0.0064155 5.17164e-05
-12.5226 -0.00645884 5.22436e-05
-12.481 -0.00650255 5.27772e-05
-12.4394 -0.00654665 5.33173e-05
-12.3979 -0.00659113 5.3864e-05
-12.3565 -0.00663601 5.44175e-05
-12.3151 -0.00668129 5.49778e-05
-12.2738 -0.00672696 5.55451e-05
-12.2325 -0.00677305 5.61194e-05
-12.1913 -0.00681954 5.67009e-05
-12.1501 -0.00686646 5.72896e-05
-12.109 -0.00691379 5.78858e-05
-12.068 -0.00696156 5.84895e-05
-12.027 -0.00700976 5.91008e-05
-11.986 -0.00705839 5.97198e-05
-11.9452 -0.00710747 6.03467e-05
-11.9043 -0.00715701 6.09817e-05
-11.8636 -0.00720699 6.16247e-05
-11.8228 -0.00725744 6.2276e-05
-11.7822 -0.00730836 6.29357e-05
-11.7415 -0.00735975 6.3604e-05
-11.701 -0.00741163 6.42809e-05
-11.6605 -0.00746399 6.49666e-05
-11.62 -0.00751684 6.56613e-05
-11.5796 -0.00757019 6.63651e-05
-11.5392 -0.00762404 6.70782e-05
-11.4989 -0.00767841 6.78006e-05
-11.4587 -0.0077333 6.85327e-05
-11.4184 -0.00778872 6.92744e-05
-11.3783 -0.00784466 7.0026e-05
-11.3381 -0.00790115 7.07877e-05
-11.2981 -0.00795819 7.15596e-05
-11.2581 -0.00801578 7.23419e-05
-11.2181 -0.00807393 7.31348e-05
-11.1781 -0.00813266 7.39384e-05
-11.1383 -0.00819196 7.4753e-05
-11.0984 -0.00825184 7.55787e-05
-11.0586 -0.00831232 7.64157e-05
-11.0189 -0.0083734 7.72642e-05
-10.9792 -0.0084351 7.81244e-05
-10.9395 -0.00849741 7.89965e-05
-10.8999 -0.00856034 7.98808e-05
-10.8603 -0.00862392 8.07773e-05
-10.8208 -0.00868813 8.16864e-05
-10.7813 -0.008753 8.26083e-05
-10.7418 -0.00881854 8.35432e-05
-10.7024 -0.00888474 8.44913e-05
-10.6631 -0.00895163 8.54528e-05
-10.6238 -0.0090192 8.6428e-05
-10.5845 -0.00908748 8.74172e-05
-10.5452 -0.00915647 8.84206e-05
-10.506 -0.00922618 8.94384e-05
-10.4669 -0.00929662 9.0471e-05
-10.4278 -0.00936781 9.15185e-05
-10.3887 -0.00943974 9.25812e-05
-10.3496 -0.00951244 9.36595e-05
-10.3106 -0.00958592 9.47536e-05
-10.2717 -0.00966018 9.58638e-05
-10.2328 -0.00973524 9.69904e-05
-10.1939 -0.0098111 9.81338e-05
-10.155 -0.00988779 9.92941e-05
-10.1162 -0.00996531 0.000100472
-10.0774 -0.0100437 0.000101667
-10.0387 -0.0101229 0.00010288
-10 -0.010203 0.000104112
-9.96134 -0.010284 0.000105363
-9.92271 -0.0103659 0.000106632
-9.88412 -0.0104487 0.000107921
-9.84557 -0.0105324 0.000109229
-9.80704 -0.010617 0.000110558
-9.76856 -0.0107026 0.000111907
-9.73011 -0.0107892 0.000113278
-9.69169 -0.0108768 0.000114669
-9.65331 -0.0109653 0.000116083
-9.61496 -0.0110549 0.000117518
-9.57664 -0.0111455 0.000118977
-9.53836 -0.0112372 0.000120458
-9.50011 -0.0113299 0.000121963
-9.46189 -0.0114237 0.000123492
-9.42371 -0.0115185 0.000125045
-9.38556 -0.0116145 0.000126624
-9.34744 -0.0117117 0.000128228
-9.30935 -0.01181 0.000129858
-9.2713 -0.0119094 0.000131515
-9.23327 -0.0120101 0.000133198
-9.19528 -0.0121119 0.00013491
-9.15732 -0.012215 0.000136649
-9.11939 -0.0123193 0.000138418
-9.08149 -0.0124249 0.000140216
-9.04362 -0.0125318 0.000142044
-9.00578 -0.0126399 0.000143902
-8.96797 -0.0127495 0.000145792
-8.93019 -0.0128603 0.000147714
-8.89244 -0.0129726 0.000149669
-8.85471 -0.0130862 0.000151657
-8.81702 -0.0132013 0.000153679
-8.77936 -0.0133178 0.000155736
-8.74172 -0.0134358 0.000157828
-8.70412 -0.0135553 0.000159957
-8.66654 -0.0136763 0.000162123
-8.62899 -0.0137989 0.000164327
-8.59146 -0.013923 0.00016657
-8.55397 -0.0140488 0.000168852
-8.5165 -0.0141761 0.000171175
-8.47906 -0.0143052 0.000173539
-8.44165 -0.0144359 0.000175946
-8.40426 -0.0145684 0.000178396
-8.3669 -0.0147026 0.000180891
-8.32956 -0.0148386 0.000183431
-8.29226 -0.0149764 0.000186017
-8.25497 -0.015116 0.000188651
-8.21772 -0.0152576 0.000191333
-8.18049 -0.015401 0.000194065
-8.14328 -0.0155464 0.000196848
-8.1061 -0.0156938 0.000199683
-8.06895 -0.0158433 0.000202571
-8.03182 -0.0159948 0.000205514
-7.99471 -0.0161484 0.000208513
-7.95763 -0.0163041 0.000211568
-7.92058 -0.016462 0.000214683
-7.88355 -0.0166222 0.000217857
-7.84654 -0.0167846 0.000221093
-7.80955 -0.0169493 0.000224391
-7.77259 -0.0171164 0.000227754
-7.73566 -0.0172859 0.000231184
-7.69874 -0.0174578 0.00023468
-7.66185 -0.0176322 0.000238247
-7.62498 -0.0178092 0.000241884
-7.58814 -0.0179888 0.000245595
-7.55132 -0.018171 0.00024938
-7.51452 -0.0183559 0.000253242
-7.47774 -0.0185436 0.000257183
-7.44099 -0.0187341 0.000261204
-7.40425 -0.0189274 0.000265308
-7.36754 -0.0191237 0.000269497
-7.33085 -0.019323 0.000273773
-7.29418 -0.0195253 0.000278139
-7.25754 -0.0197308 0.000282596
-7.22091 -0.0199394 0.000287148
-7.18431 -0.0201513 0.000291797
-7.14772 -0.0203664 0.000296545
-7.11116 -0.020585 0.000301395
-7.07462 -0.020807 0.00030635
-7.0381 -0.0210326 0.000311413
-7.00159 -0.0212618 0.000316586
-6.96511 -0.0214946 0.000321874
-6.92865 -0.0217313 0.000327278
-6.89221 -0.0219717 0.000332803
-6.85579 -0.0222162 0.000338451
-6.81938 -0.0224646 0.000344227
-6.783 -0.0227172 0.000350133
-6.74664 -0.0229739 0.000356174
-6.71029 -0.023235 0.000362354
-6.67397 -0.0235005 0.000368676
-6.63766 -0.0237705 0.000375144
-6.60137 -0.024045 0.000381764
-6.5651 -0.0243243 0.000388539
-6.52885 -0.0246085 0.000395474
-6.49262 -0.0248975 0.000402575
-6.4564 -0.0251917 0.000409845
-6.42021 -0.025491 0.00041729
-6.38403 -0.0257956 0.000424916
-6.34786 -0.0261056 0.000432728
-6.31172 -0.0264212 0.000440732
-6.27559 -0.0267425 0.000448933
-6.23949 -0.0270697 0.000457339
-6.20339 -0.0274028 0.000465955
-6.16732 -0.027742 0.000474788
-6.13126 -0.0280876 0.000483846
-6.09522 -0.0284396 0.000493135
-6.05919 -0.0287982 0.000502663
-6.02319 -0.0291635 0.000512438
-5.9872 -0.0295359 0.000522467
-5.95122 -0.0299154 0.000532761
-5.91526 -0.0303022 0.000543326
-5.87932 -0.0306965 0.000554174
-5.84339 -0.0310985 0.000565312
-5.80748 -0.0315085 0.000576751
-5.77158 -0.0319266 0.000588502
-5.7357 -0.0323531 0.000600575
-5.69984 -0.0327881 0.000612982
-5.66399 -0.033232 0.000625734
-5.62815 -0.033685 0.000638844
-5.59233 -0.0341473 0.000652325
-5.55653 -0.0346192 0.000666189
-5.52074 -0.0351009 0.000680451
-5.48497 -0.0355928 0.000695126
-5.4492 -0.0360951 0.000710229
-5.41346 -0.0366082 0.000725775
-5.37773 -0.0371323 0.000741782
-5.34201 -0.0376679 0.000758267
-5.30631 -0.0382151 0.000775249
-5.27062 -0.0387744 0.000792745
-5.23494 -0.0393462 0.000810778
-5.19928 -0.0399308 0.000829367
-5.16363 -0.0405286 0.000848534
-5.128 -0.0411401 0.000868304
-5.09237 -0.0417656 0.0008887
-5.05677 -0.0424057 0.000909747
-5.02117 -0.0430607 0.000931472
-4.98559 -0.0437311 0.000953904
-4.95002 -0.0444176 0.000977072
-4.91446 -0.0451205 0.00100101
-4.87892 -0.0458404 0.00102574
-4.84339 -0.046578 0.00105131
-4.80787 -0.0473337 0.00107775
-4.77237 -0.0481082 0.0011051
-4.73687 -0.0489022 0.0011334
-4.70139 -0.0497164 0.00116269
-4.66592 -0.0505514 0.00119301
-4.63046 -0.0514079 0.00122442
-4.59502 -0.0522869 0.00125697
-4.55958 -0.0531889 0.0012907
-4.52416 -0.054115 0.00132567
-4.48875 -0.055066 0.00136194
-4.45335 -0.0560428 0.00139958
-4.41797 -0.0570464 0.00143865
-4.38259 -0.0580779 0.00147922
-4.34722 -0.0591382 0.00152137
-4.31187 -0.0602285 0.00156517
-4.27653 -0.06135 0.00161072
-4.24119 -0.062504 0.00165809
-4.20587 -0.0636917 0.00170739
-4.17056 -0.0649145 0.00175872
-4.13526 -0.0661739 0.00181218
-4.09997 -0.0674713 0.00186789
-4.06469 -0.0688085 0.00192598
-4.02942 -0.0701871 0.00198657
-3.99416 -0.0716089 0.00204981
-3.95891 -0.0730757 0.00211585
-3.92367 -0.0745897 0.00218485
-3.88844 -0.0761528 0.00225698
-3.85322 -0.0777674 0.00233243
-3.81801 -0.0794358 0.0024114
-3.7828 -0.0811605 0.0024941
-3.74761 -0.0829443 0.00258076
-3.71243 -0.0847899 0.00267164
-3.67726 -0.0867004 0.00276699
-3.64209 -0.0886789 0.00286712
-3.60694 -0.090729 0.00297233
-3.57179 -0.0928542 0.00308296
-3.53665 -0.0950585 0.00319938
-3.50152 -0.0973459 0.00332199
-3.4664 -0.099721 0.00345122
-3.43129 -0.102188 0.00358754
-3.39619 -0.104753 0.00373147
-3.36109 -0.107421 0.00388356
-3.32601 -0.110198 0.00404442
-3.29093 -0.11309 0.00421474
-3.25586 -0.116104 0.00439523
-3.2208 -0.119247 0.00458671
-3.18574 -0.122527 0.00479006
-3.1507 -0.125954 0.00500626
-3.11566 -0.129535 0.00523638
-3.08063 -0.133281 0.00548162
-3.0456 -0.137203 0.0057433
-3.01059 -0.141313 0.00602288
-2.97558 -0.145624 0.00632201
-2.94058 -0.15015 0.0066425
-2.90558 -0.154906 0.00698638
-2.87059 -0.15991 0.00735595
-2.83561 -0.165179 0.00775378
-2.80064 -0.170735 0.00818276
-2.76567 -0.1766 0.00864617
-2.73071 -0.1828 0.00914771
-2.69576 -0.189361 0.00969162
-2.66081 -0.196314 0.0102827
-2.62587 -0.203695 0.0109265
-2.59094 -0.211541 0.0116294
-2.55601 -0.219896 0.0123987
-2.52109 -0.228807 0.0132428
-2.48617 -0.238331 0.0141718
-2.45126 -0.248528 0.0151971
-2.41636 -0.25947 0.0163325
-2.38146 -0.271237 0.017594
-2.34657 -0.283922 0.0190008
-2.31168 -0.297631 0.0205757
-2.2768 -0.312489 0.0223465
-2.24192 -0.32864 0.0243466
-2.20705 -0.346253 0.0266169
-2.17219 -0.365527 0.029208
-2.13733 -0.386702 0.0321825
-2.10247 -0.410059 0.0356195
-2.06762 -0.435944 0.0396191
-2.03278 -0.464774 0.0443101
-1.99794 -0.497063 0.0498601
-1.9631 -0.533453 0.0564908
-1.92827 -0.574748 0.0644998
-1.89345 -0.621978 0.0742942
-1.85862 -0.676473 0.0864423
-1.82381 -0.739987 0.101757
-1.78899 -0.814874 0.121431
-1.75419 -0.904357 0.147273
-1.71938 -1.01296 0.182125
-1.68458 -1.14717 0.230654
-1.64979 -1.31662 0.300926
-1.61499 -1.53584 0.407804
-1.58021 -1.82713 0.58085
-1.54542 -2.22298 0.884628
-1.51064 -2.75511 1.47559
-1.47586 -3.32857 2.75686
-1.44109 -2.87926 5.40558
-1.40632 1.09739 6.93717
-1.37155 3.60831 4.16494
-1.33679 3.36833 2.11419
-1.30203 2.77515 1.18585
-1.26727 2.30008 0.739791
-1.23251 1.95131 0.500124
-1.19776 1.69285 0.358657
-1.16301 1.4964 0.268829
-1.12827 1.34318 0.208459
-1.09352 1.22092 0.166021
-1.05878 1.12144 0.135088
-1.02405 1.03914 0.111859
-0.989309 0.970094 0.0939758
-0.954576 0.911467 0.0799131
-0.919844 0.861181 0.0686521
-0.885115 0.817669 0.0594906
-0.850388 0.779738 0.0519323
-0.815663 0.74646 0.0456187
-0.78094 0.717104 0.0402857
-0.746219 0.691088 0.0357349
-0.711499 0.667942 0.0318153
-0.676781 0.647285 0.0284102
-0.642065 0.628802 0.0254282
-0.60735 0.612233 0.0227968
-0.572637 0.597362 0.020458
-0.537925 0.584008 0.0183649
-0.503214 0.572016 0.0164789
-0.468504 0.561257 0.0147686
-0.433796 0.551622 0.0132074
-0.399089 0.543015 0.0117732
-0.364382 0.535356 0.0104474
-0.329676 0.528579 0.00921381
-0.294972 0.522623 0.00805862
-0.260267 0.517441 0.00696979
-0.225564 0.512989 0.00593668
-0.190861 0.509234 0.00494985
-0.156158 0.506146 0.00400077
-0.121456 0.503702 0.00308165
-0.0867541 0.501885 0.00218528
-0.0520524 0.500681 0.00130486
-0.0173508 0.500081 0.000433909
0.0173508 0.500081 -0.000433909
0.0520524 0.500681 -0.00130486
0.0867541 0.501885 -0.00218528
0.121456 0.503702 -0.00308165
0.156158 0.506146 -0.00400077
0.190861 0.509234 -0.00494985
0.225564 0.512989 -0.00593668
0.260267 0.517441 -0.00696979
0.294972 0.522623 -0.00805862
0.329676 0.528579 -0.00921381
0.364382 0.535356 -0.0104474
0.399089 0.543015 -0.0117732
0.433796 0.551622 -0.0132074
0.468504 0.561257 -0.0147686
0.503214 0.572016 -0.0164789
0.537925 0.584008 -0.0183649
0.572637 0.597362 -0.020458
0.60735 0.612233 -0.0227968
0.642065 0.628802 -0.0254282
0.676781 0.647285 -0.0284102
0.711499 0.667942 -0.0318153
0.746219 0.691088 -0.0357349
0.78094 0.717104 -0.0402857
0.815663 0.74646 -0.0456187
0.850388 0.779738 -0.0519323
0.885115 0.817669 -0.0594906
0.919844 0.861181 -0.0686521
0.954576 0.911467 -0.0799131
0.989309 0.970094 -0.0939758
1.02405 1.03914 -0.111859
1.05878 1.12144 -0.135088
1.09352 1.22092 -0.166021
1.12827 1.34318 -0.208459
1.16301 1.4964 -0.268829
1.19776 1.69285 -0.358657
1.23251 1.95131 -0.500124
1.26727 2.30008 -0.739791
1.30203 2.77515 -1.18585
1.33679 3.36833 -2.11419
1.37155 3.60831 -4.16494
1.40632 1.09739 -6.93717
1.44109 -2.87926 -5.40558
1.47586 -3.32857 -2.75686
1.51064 -2.75511 -1.47559
1.54542 -2.22298 -0.884628
1.58021 -1.82713 -0.58085
1.61499 -1.53584 -0.407804
1.64979 -1.31662 -0.300926
1.68458 -1.14717 -0.230654
1.71938 -1.01296 -0.182125
1.75419 -0.904357 -0.147273
1.78899 -0.814874 -0.121431
1.82381 -0.739987 -0.101757
1.85862 -0.676473 -0.0864423
1.89345 -0.621978 -0.0742942
1.92827 -0.574748 -0.0644998
1.9631 -0.533453 -0.0564908
1.99794 -0.497063 -0.0498601
2.03278 -0.464774 -0.0443101
2.06762 -0.435944 -0.0396191
2.10247 -0.410059 -0.0356195
2.13733 -0.386702 -0.0321825
2.17219 -0.365527 -0.029208
2.20705 -0.346253 -0.0266169
2.24192 -0.32864 -0.0243466
2.2768 -0.312489 -0.0223465
2.31168 -0.297631 -0.0205757
2.34657 -0.283922 -0.0190008
2.38146 -0.271237 -0.017594
2.41636 -0.25947 -0.0163325
2.45126 -0.248528 -0.0151971
2.48617 -0.238331 -0.0141718
2.52109 -0.228807 -0.0132428
2.55601 -0.219896 -0.0123987
2.59094 -0.211541 -0.0116294
2.62587 -0.203695 -0.0109265
2.66081 -0.196314 -0.0102827
2.69576 -0.189361 -0.00969162
2.73071 -0.1828 -0.00914771
2.76567 -0.1766 -0.00864617
2.80064 -0.170735 -0.00818276
2.83561 -0.165179 -0.00775378
2.87059 -0.15991 -0.00735595
2.90558 -0.154906 -0.00698638
2.94058 -0.15015 -0.0066425
2.97558 -0.145624 -0.00632201
3.01059 -0.141313 -0.00602288
3.0456 -0.137203 -0.0057433
3.08063 -0.133281 -0.00548162
3.11566 -0.129535 -0.00523638
3.1507 -0.125954 -0.00500626
3.18574 -0.122527 -0.00479006
3.2208 -0.119247 -0.00458671
3.25586 -0.116104 -0.00439523
3.29093 -0.11309 -0.00421474
3.32601 -0.110198 -0.00404442
3.36109 -0.107421 -0.00388356
3.39619 -0.104753 -0.00373147
3.43129 -0.102188 -0.00358754
3.4664 -0.099721 -0.00345122
3.50152 -0.0973459 -0.00332199
3.53665 -0.0950585 -0.00319938
3.57179 -0.0928542 -0.00308296
3.60694 -0.090729 -0.00297233
3.64209 -0.0886789 -0.00286712
3.67726 -0.0867004 -0.00276699
3.71243 -0.0847899 -0.00267164
3.74761 -0.0829443 -0.00258076
3.7828 -0.0811605 -0.0024941
3.81801 -0.0794358 -0.0024114
3.85322 -0.0777674 -0.00233243
3.88844 -0.0761528 -0.00225698
3.92367 -0.0745897 -0.00218485
3.95891 -0.0730757 -0.00211585
3.99416 -0.0716089 -0.00204981
4.02942 -0.0701871 -0.00198657
4.06469 -0.0688085 -0.00192598
4.09997 -0.0674713 -0.00186789
4.13526 -0.0661739 -0.00181218
4.17056 -0.0649145 -0.00175872
4.20587 -0.0636917 -0.00170739
4.24119 -0.062504 -0.00165809
4.27653 -0.06135 -0.00161072
4.31187 -0.0602285 -0.00156517
4.34722 -0.0591382 -0.00152137
4.38259 -0.0580779 -0.00147922
4.41797 -0.0570464 -0.00143865
4.45335 -0.0560428 -0.00139958
4.48875 -0.055066 -0.00136194
4.52416 -0.054115 -0.00132567
4.55958 -0.0531889 -0.0012907
4.59502 -0.0522869 -0.00125697
4.63046 -0.0514079 -0.00122442
4.66592 -0.0505514 -0.00119301
4.70139 -0.0497164 -0.00116269
4.73687 -0.0489022 -0.0011334
4.77237 -0.0481082 -0.0011051
4.80787 -0.0473337 -0.00107775
4.84339 -0.046578 -0.00105131
4.87892 -0.0458404 -0.00102574
4.91446 -0.0451205 -0.00100101
4.95002 -0.0444176 -0.000977072
4.98559 -0.0437311 -0.000953904
5.02117 -0.0430607 -0.000931472
5.05677 -0.0424057 -0.000909747
5.09237 -0.0417656 -0.0008887
5.128 -0.0411401 -0.000868304
5.16363 -0.0405286 -0.000848534
5.19928 -0.0399308 -0.000829367
5.23494 -0.0393462 -0.000810778
5.27062 -0.0387744 -0.000792745
5.30631 -0.0382151 -0.000775249
5.34201 -0.0376679 -0.000758267
5.37773 -0.0371323 -0.000741782
5.41346 -0.0366082 -0.000725775
5.4492 -0.0360951 -0.000710229
5.48497 -0.0355928 -0.000695126
5.52074 -0.0351009 -0.000680451
5.55653 -0.0346192 -0.000666189
5.59233 -0.0341473 -0.000652325
5.62815 -0.033685 -0.000638844
5.66399 -0.033232 -0.000625734
5.69984 -0.0327881 -0.000612982
5.7357 -0.0323531 -0.000600575
5.77158 -0.0319266 -0.000588502
5.80748 -0.0315085 -0.000576751
5.84339 -0.0310985 -0.000565312
5.87932 -0.0306965 -0.000554174
5.91526 -0.0303022 -0.000543326
5.95122 -0.0299154 -0.000532761
5.9872 -0.0295359 -0.000522467
6.02319 -0.0291635 -0.000512438
6.05919 -0.0287982 -0.000502663
6.09522 -0.0284396 -0.000493135
6.13126 -0.0280876 -0.000483846
6.16732 -0.027742 -0.000474788
6.20339 -0.0274028 -0.000465955
6.23949 -0.0270697 -0.000457339
6.27559 -0.0267425 -0.000448933
6.31172 -0.0264212 -0.000440732
6.34786 -0.0261056 -0.000432728
6.38403 -0.0257956 -0.000424916
6.42021 -0.025491 -0.00041729
6.4564 -0.0251917 -0.000409845
6.49262 -0.0248975 -0.000402575
6.52885 -0.0246085 -0.000395474
6.5651 -0.0243243 -0.000388539
6.60137 -0.024045 -0.000381764
6.63766 -0.0237705 -0.000375144
6.67397 -0.0235005 -0.000368676
6.71029 -0.023235 -0.000362354
6.74664 -0.0229739 -0.000356174
6.783 -0.0227172 -0.000350133
6.81938 -0.0224646 -0.000344227
6.85579 -0.0222162 -0.000338451
6.89221 -0.0219717 -0.000332803
6.92865 -0.0217313 -0.000327278
6.96511 -0.0214946 -0.000321874
7.00159 -0.0212618 -0.000316586
7.0381 -0.0210326 -0.000311413
7.07462 -0.020807 -0.00030635
7.11116 -0.020585 -0.000301395
7.14772 -0.0203664 -0.000296545
7.18431 -0.0201513 -0.000291797
7.22091 -0.0199394 -0.000287148
7.25754 -0.0197308 -0.000282596
7.29418 -0.0195253 -0.000278139
7.33085 -0.019323 -0.000273773
7.36754 -0.0191237 -0.000269497
7.40425 -0.0189274 -0.000265308
7.44099 -0.0187341 -0.000261204
7.47774 -0.0185436 -0.000257183
7.51452 -0.0183559 -0.000253242
7.55132 -0.018171 -0.00024938
7.58814 -0.0179888 -0.000245595
7.62498 -0.0178092 -0.000241884
7.66185 -0.0176322 -0.000238247
7.69874 -0.0174578 -0.00023468
7.73566 -0.0172859 -0.000231184
7.77259 -0.0171164 -0.000227754
7.80955 -0.0169493 -0.000224391
7.84654 -0.0167846 -0.000221093
7.88355 -0.0166222 -0.000217857
7.92058 -0.016462 -0.000214683
7.95763 -0.0163041 -0.000211568
7.99471 -0.0161484 -0.000208513
8.03182 -0.0159948 -0.000205514
8.06895 -0.0158433 -0.000202571
8.1061 -0.0156938 -0.000199683
8.14328 -0.0155464 -0.000196848
8.18049 -0.015401 -0.000194065
8.21772 -0.0152576 -0.000191333
8.25497 -0.015116 -0.000188651
8.29226 -0.0149764 -0.000186017
8.32956 -0.0148386 -0.000183431
8.3669 -0.0147026 -0.000180891
8.40426 -0.0145684 -0.000178396
8.44165 -0.0144359 -0.000175946
8.47906 -0.0143052 -0.000173539
8.5165 -0.0141761 -0.000171175
8.55397 -0.0140488 -0.000168852
8.59146 -0.013923 -0.00016657
8.62899 -0.0137989 -0.000164327
8.66654 -0.0136763 -0.000162123
8.70412 -0.0135553 -0.000159957
8.74172 -0.0134358 -0.000157828
8.77936 -0.0133178 -0.000155736
8.81702 -0.0132013 -0.000153679
8.85471 -0.0130862 -0.000151657
8.89244 -0.0129726 -0.000149669
8.93019 -0.0128603 -0.000147714
8.96797 -0.0127495 -0.000145792
9.00578 -0.0126399 -0.000143902
9.04362 -0.0125318 -0.000142044
9.08149 -0.0124249 -0.000140216
9.11939 -0.0123193 -0.000138418
9.15732 -0.012215 -0.000136649
9.19528 -0.0121119 -0.00013491
9.23327 -0.0120101 -0.000133198
9.2713 -0.0119094 -0.000131515
9.30935 -0.01181 -0.000129858
9.34744 -0.0117117 -0.000128228
9.38556 -0.0116145 -0.000126624
9.42371 -0.0115185 -0.000125045
9.46189 -0.0114237 -0.000123492
9.50011 -0.0113299 -0.000121963
9.53836 -0.0112372 -0.000120458
9.57664 -0.0111455 -0.000118977
9.61496 -0.0110549 -0.000117518
9.65331 -0.0109653 -0.000116083
9.69169 -0.0108768 -0.000114669
9.73011 -0.0107892 -0.000113278
9.76856 -0.0107026 -0.000111907
9.80704 -0.010617 -0.000110558
9.84557 -0.0105324 -0.000109229
9.88412 -0.0104487 -0.000107921
9.92271 -0.0103659 -0.000106632
9.96134 -0.010284 -0.000105363
10 -0.010203 -0.000104112
10.0387 -0.0101229 -0.00010288
10.0774 -0.0100437 -0.000101667
10.1162 -0.00996531 -0.000100472
10.155 -0.00988779 -9.92941e-05
10.1939 -0.0098111 -9.81338e-05
10.2328 -0.00973524 -9.69904e-05
10.2717 -0.00966018 -9.58638e-05
10.3106 -0.00958592 -9.47536e-05
10.3496 -0.00951244 -9.36595e-05
10.3887 -0.00943974 -9.25812e-05
10.4278 -0.00936781 -9.15185e-05
10.4669 -0.00929662 -9.0471e-05
10.506 -0.00922618 -8.94384e-05
10.5452 -0.00915647 -8.84206e-05
10.5845 -0.00908748 -8.74172e-05
10.6238 -0.0090192 -8.6428e-05
10.6631 -0.00895163 -8.54528e-05
10.7024 -0.00888474 -8.44913e-05
10.7418 -0.00881854 -8.35432e-05
10.7813 -0.008753 -8.26083e-05
10.8208 -0.00868813 -8.16864e-05
10.8603 -0.00862392 -8.07773e-05
10.8999 -0.00856034 -7.98808e-05
10.9395 -0.00849741 -7.89965e-05
10.9792 -0.0084351 -7.81244e-05
11.0189 -0.0083734 -7.72642e-05
11.0586 -0.00831232 -7.64157e-05
11.0984 -0.00825184 -7.55787e-05
11.1383 -0.00819196 -7.4753e-05
11.1781 -0.00813266 -7.39384e-05
11.2181 -0.00807393 -7.31348e-05
11.2581 -0.00801578 -7.23419e-05
11.2981 -0.00795819 -7.15596e-05
11.3381 -0.00790115 -7.07877e-05
11.3783 -0.00784466 -7.0026e-05
11.4184 -0.00778872 -6.92744e-05
11.4587 -0.0077333 -6.85327e-05
11.4989 -0.00767841 -6.78006e-05
11.5392 -0.00762404 -6.70782e-05
11.5796 -0.00757019 -6.63651e-05
11.62 -0.00751684 -6.56613e-05
11.6605 -0.00746399 -6.49666e-05
11.701 -0.00741163 -6.42809e-05
11.7415 -0.00735975 -6.3604e-05
11.7822 -0.00730836 -6.29357e-05
11.8228 -0.00725744 -6.2276e-05
11.8636 -0.00720699 -6.16247e-05
11.9043 -0.00715701 -6.09817e-05
11.9452 -0.00710747 -6.03467e-05
11.986 -0.00705839 -5.97198e-05
12.027 -0.00700976 -5.91008e-05
12.068 -0.00696156 -5.84895e-05
12.109 -0.00691379 -5.78858e-05
12.1501 -0.00686646 -5.72896e-05
12.1913 -0.00681954 -5.67009e-05
12.2325 -0.00677305 -5.61194e-05
12.2738 -0.00672696 -5.55451e-05
12.3151 -0.00668129 -5.49778e-05
12.3565 -0.00663601 -5.44175e-05
12.3979 -0.00659113 -5.3864e-05
12.4394 -0.00654665 -5.33173e-05
12.481 -0.00650255 -5.27772e-05
12.5226 -0.00645884 -5.22436e-05
12.5643 -0.0064155 -5.17164e-05
12.6061 -0.00637253 -5.11956e-05
12.6479 -0.00632994 -5.0681e-05
12.6898 -0.00628771 -5.01726e-05
12.7317 -0.00624584 -4.96702e-05
12.7737 -0.00620432 -4.91737e-05
12.8158 -0.00616316 -4.86832e-05
12.8579 -0.00612234 -4.81984e-05
12.9001 -0.00608187 -4.77193e-05
12.9424 -0.00604173 -4.72458e-05
12.9847 -0.00600193 -4.67779e-05
13.0271 -0.00596246 -4.63154e-05
13.0696 -0.00592332 -4.58583e-05
13.1121 -0.0058845 -4.54065e-05
13.1547 -0.00584599 -4.49598e-05
13.1974 -0.00580781 -4.45183e-05
13.2402 -0.00576993 -4.40819e-05
13.283 -0.00573237 -4.36505e-05
13.3259 -0.0056951 -4.3224e-05
13.3689 -0.00565814 -4.28023e-05
13.4119 -0.00562148 -4.23854e-05
13.455 -0.00558511 -4.19732e-05
13.4982 -0.00554903 -4.15656e-05
13.5415 -0.00551323 -4.11626e-05
13.5848 -0.00547772 -4.07641e-05
13.6283 -0.00544249 -4.03701e-05
13.6718 -0.00540754 -3.99804e-05
13.7153 -0.00537286 -3.9595e-05
13.759 -0.00533845 -3.92139e-05
13.8028 -0.00530431 -3.8837e-05
13.8466 -0.00527043 -3.84643e-05
13.8905 -0.00523681 -3.80956e-05
13.9345 -0.00520346 -3.77309e-05
13.9786 -0.00517035 -3.73702e-05
14.0227 -0.0051375 -3.70134e-05
14.067 -0.0051049 -3.66605e-05
14.1113 -0.00507255 -3.63113e-05
14.1558 -0.00504044 -3.5966e-05
14.2003 -0.00500857 -3.56243e-05
14.2449 -0.00497694 -3.52862e-05
14.2896 -0.00494554 -3.49518e-05
14.3344 -0.00491438 -3.46208e-05
14.3793 -0.00488345 -3.42934e-05
14.4243 -0.00485274 -3.39695e-05
14.4693 -0.00482226 -3.36489e-05
14.5145 -0.004792 -3.33317e-05
14.5598 -0.00476196 -3.30178e-05
14.6052 -0.00473214 -3.27071e-05
14.6506 -0.00470254 -3.23997e-05
14.6962 -0.00467314 -3.20955e-05
14.7419 -0.00464396 -3.17944e-05
14.7877 -0.00461498 -3.14964e-05
14.8336 -0.00458621 -3.12014e-05
14.8796 -0.00455764 -3.09094e-05
14.9257 -0.00452927 -3.06204e-05
14.9719 -0.0045011 -3.03343e-05
15.0182 -0.00447313 -3.00512e-05
15.0647 -0.00444535 -2.97708e-05
15.1112 -0.00441776 -2.94933e-05
15.1579 -0.00439036 -2.92185e-05
15.2047 -0.00436315 -2.89465e-05
15.2516 -0.00433612 -2.86772e-05
15.2986 -0.00430927 -2.84105e-05
15.3458 -0.00428261 -2.81465e-05
15.393 -0.00425612 -2.7885e-05
15.4404 -0.00422981 -2.76262e-05
15.488 -0.00420368 -2.73698e-05
15.5356 -0.00417771 -2.71159e-05
15.5834 -0.00415192 -2.68645e-05
15.6313 -0.0041263 -2.66155e-05
15.6794 -0.00410084 -2.63689e-05
15.7276 -0.00407555 -2.61246e-05
15.7759 -0.00405041 -2.58827e-05
15.8243 -0.00402544 -2.56431e-05
15.873 -0.00400063 -2.54057e-05
15.9217 -0.00397597 -2.51706e-05
15.9706 -0.00395147 -2.49377e-05
16.0197 -0.00392712 -2.4707e-05
16.0689 -0.00390293 -2.44784e-05
16.1182 -0.00387888 -2.42519e-05
16.1677 -0.00385497 -2.40275e-05
16.2174 -0.00383122 -2.38052e-05
16.2672 -0.00380761 -2.35849e-05
16.3172 -0.00378413 -2.33666e-05
16.3674 -0.0037608 -2.31503e-05
16.4177 -0.00373761 -2.29359e-05
16.4682 -0.00371455 -2.27235e-05
16.5189 -0.00369163 -2.2513e-05
16.5697 -0.00366884 -2.23043e-05
16.6208 -0.00364618 -2.20975e-05
16.672 -0.00362365 -2.18925e-05
16.7234 -0.00360125 -2.16893e-05
16.775 -0.00357897 -2.14879e-05
16.8268 -0.00355682 -2.12883e-05
16.8787 -0.00353479 -2.10903e-05
16.9309 -0.00351288 -2.08941e-05
16.9833 -0.00349109 -2.06995e-05
17.0359 -0.00346941 -2.05066e-05
17.0887 -0.00344785 -2.03153e-05
17.1418 -0.00342641 -2.01256e-05
17.195 -0.00340507 -1.99375e-05
17.2485 -0.00338385 -1.9751e-05
17.3022 -0.00336273 -1.9566e-05
17.3562 -0.00334172 -1.93825e-05
17.4104 -0.00332081 -1.92005e-05
17.4648 -0.00330001 -1.90199e-05
17.5195 -0.00327931 -1.88408e-05
17.5744 -0.0032587 -1.86631e-05
17.6296 -0.0032382 -1.84869e-05
17.6851 -0.00321778 -1.8312e-05
17.7408 -0.00319746 -1.81384e-05
17.7969 -0.00317724 -1.79662e-05
17.8532 -0.0031571 -1.77953e-05
17.9098 -0.00313705 -1.76257e-05
17.9667 -0.00311709 -1.74574e-05
18.0239 -0.0030972 -1.72903e-05
18.0815 -0.00307741 -1.71244e-05
18.1393 -0.00305769 -1.69598e-05
18.1975 -0.00303804 -1.67963e-05
18.256 -0.00301848 -1.66339e-05
18.3149 -0.00299898 -1.64727e-05
18.3742 -0.00297956 -1.63126e-05
18.4338 -0.0029602 -1.61536e-05
18.4938 -0.00294091 -1.59957e-05
18.5542 -0.00292169 -1.58388e-05
18.615 -0.00290252 -1.56829e-05
18.6762 -0.00288342 -1.5528e-05
18.7379 -0.00286437 -1.53741e-05
18.8 -0.00284537 -1.52211e-05
18.8625 -0.00282642 -1.5069e-05
18.9255 -0.00280752 -1.49179e-05
18.9891 -0.00278866 -1.47675e-05
19.0531 -0.00276985 -1.46181e-05
19.1177 -0.00275107 -1.44694e-05
19.1828 -0.00273233 -1.43215e-05
19.2484 -0.00271361 -1.41743e-05
19.3147 -0.00269492 -1.40279e-05
19.3816 -0.00267626 -1.38822e-05
19.4491 -0.00265761 -1.37371e-05
19.5173 -0.00263897 -1.35926e-05
19.5862 -0.00262035 -1.34487e-05
19.6558 -0.00260172 -1.33053e-05
19.7262 -0.00258309 -1.31624e-05
19.7974 -0.00256446 -1.30199e-05
19.8694 -0.0025458 -1.28779e-05
19.9423 -0.00252712 -1.27362e-05
20.0162 -0.00250842 -1.25948e-05
20.091 -0.00248967 -1.24536e-05
20.1669 -0.00247087 -1.23126e-05
20.244 -0.00245201 -1.21717e-05
20.3222 -0.00243309 -1.20308e-05
20.4016 -0.00241407 -1.18899e-05
20.4825 -0.00239496 -1.17487e-05
20.5648 -0.00237574 -1.16073e-05
20.6487 -0.00235638 -1.14655e-05
20.7344 -0.00233686 -1.13232e-05
20.8219 -0.00231717 -1.11801e-05
20.9115 -0.00229726 -1.10361e-05
21.0034 -0.00227711 -1.0891e-05
21.0979 -0.00225668 -1.07445e-05
21.1952 -0.0022359 -1.05963e-05
21.2959 -0.00221472 -1.04458e-05
21.4004 -0.00219305 -1.02927e-05
21.5093 -0.00217079 -1.01362e-05
21.6237 -0.00214779 -9.97523e-06
21.7448 -0.00212383 -9.80853e-06
21.8747 -0.00209859 -9.63395e-06
22.0165 -0.00207152 -9.44791e-06
22.1768 -0.00204156 -9.24343e-06
22.3723 -0.0020059 -9.00198e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1ClassicOneLoop/GApTwoLoop.txt <==
-22.3723 -0.00200181 8.96134e-06
-22.1768 -0.00203732 9.20682e-06
-22.0165 -0.00206716 9.40599e-06
-21.8747 -0.00209411 9.59437e-06
-21.7448 -0.00211924 9.76449e-06
-21.6237 -0.0021431 9.93303e-06
-21.5093 -0.002166 1.00899e-05
-21.4004 -0.00218817 1.0248e-05
-21.2959 -0.00220974 1.03974e-05
-21.1952 -0.00223082 1.05491e-05
-21.0979 -0.0022515 1.06937e-05
-21.0034 -0.00227185 1.08412e-05
-20.9115 -0.0022919 1.09824e-05
-20.8219 -0.00231172 1.11268e-05
-20.7344 -0.00233132 1.12653e-05
-20.6487 -0.00235074 1.14073e-05
-20.5648 -0.00237001 1.15451e-05
-20.4825 -0.00238915 1.16884e-05
-20.4016 -0.00240816 1.1829e-05
-20.3222 -0.00242708 1.19736e-05
-20.244 -0.00244592 1.21117e-05
-20.1669 -0.00246468 1.22517e-05
-20.091 -0.00248338 1.23887e-05
-20.0162 -0.00250204 1.25319e-05
-19.9423 -0.00252065 1.2671e-05
-19.8694 -0.00253923 1.28125e-05
-19.7974 -0.00255779 1.29508e-05
-19.7262 -0.00257633 1.3095e-05
-19.6558 -0.00259486 1.32348e-05
-19.5862 -0.00261339 1.3378e-05
-19.5173 -0.00263192 1.35191e-05
-19.4491 -0.00265045 1.36648e-05
-19.3816 -0.002669 1.38059e-05
-19.3147 -0.00268757 1.39524e-05
-19.2484 -0.00270615 1.40961e-05
-19.1828 -0.00272477 1.42433e-05
-19.1177 -0.00274341 1.4388e-05
-19.0531 -0.00276208 1.45377e-05
-18.9891 -0.00278079 1.46833e-05
-18.9255 -0.00279954 1.48343e-05
-18.8625 -0.00281833 1.49824e-05
-18.8 -0.00283717 1.51345e-05
-18.7379 -0.00285606 1.52843e-05
-18.6762 -0.002875 1.54389e-05
-18.615 -0.00289399 1.559e-05
-18.5542 -0.00291305 1.57466e-05
-18.4938 -0.00293216 1.59e-05
-18.4338 -0.00295133 1.60581e-05
-18.3742 -0.00297057 1.62139e-05
-18.3149 -0.00298988 1.63741e-05
-18.256 -0.00300925 1.65317e-05
-18.1975 -0.0030287 1.66946e-05
-18.1393 -0.00304822 1.68542e-05
-18.0815 -0.00306782 1.70194e-05
-18.0239 -0.0030875 1.71815e-05
-17.9667 -0.00310726 1.73487e-05
-17.9098 -0.00312709 1.75135e-05
-17.8532 -0.00314702 1.76831e-05
-17.7969 -0.00316703 1.78503e-05
-17.7408 -0.00318712 1.80228e-05
-17.6851 -0.00320731 1.81922e-05
-17.6296 -0.00322759 1.83675e-05
-17.5744 -0.00324796 1.85396e-05
-17.5195 -0.00326843 1.87175e-05
-17.4648 -0.003289 1.88926e-05
-17.4104 -0.00330966 1.90731e-05
-17.3562 -0.00333043 1.92512e-05
-17.3022 -0.0033513 1.94346e-05
-17.2485 -0.00337227 1.96155e-05
-17.195 -0.00339335 1.98021e-05
-17.1418 -0.00341454 1.99858e-05
-17.0887 -0.00343584 2.01756e-05
-17.0359 -0.00345725 2.03624e-05
-16.9833 -0.00347877 2.05554e-05
-16.9309 -0.00350041 2.07454e-05
-16.8787 -0.00352217 2.09415e-05
-16.8268 -0.00354404 2.11351e-05
-16.775 -0.00356603 2.13344e-05
-16.7234 -0.00358815 2.15313e-05
-16.672 -0.00361039 2.17343e-05
-16.6208 -0.00363275 2.19345e-05
-16.5697 -0.00365525 2.21412e-05
-16.5189 -0.00367787 2.23448e-05
-16.4682 -0.00370062 2.25552e-05
-16.4177 -0.0037235 2.27626e-05
-16.3674 -0.00374652 2.29767e-05
-16.3172 -0.00376968 2.31879e-05
-16.2672 -0.00379297 2.34058e-05
-16.2174 -0.0038164 2.3621e-05
-16.1677 -0.00383997 2.38428e-05
-16.1182 -0.00386369 2.4062e-05
-16.0689 -0.00388755 2.42879e-05
-16.0197 -0.00391156 2.45111e-05
-15.9706 -0.00393571 2.47413e-05
-15.9217 -0.00396002 2.49686e-05
-15.873 -0.00398448 2.52032e-05
-15.8243 -0.00400909 2.54348e-05
-15.7759 -0.00403386 2.56739e-05
-15.7276 -0.00405879 2.59098e-05
-15.6794 -0.00408388 2.61535e-05
-15.6313 -0.00410912 2.6394e-05
-15.5834 -0.00413454 2.66423e-05
-15.5356 -0.00416011 2.68876e-05
-15.488 -0.00418586 2.71406e-05
-15.4404 -0.00421177 2.73908e-05
-15.393 -0.00423786 2.76486e-05
-15.3458 -0.00426412 2.79037e-05
-15.2986 -0.00429056 2.81667e-05
-15.2516 -0.00431717 2.84268e-05
-15.2047 -0.00434396 2.86951e-05
-15.1579 -0.00437094 2.89603e-05
-15.1112 -0.00439809 2.9234e-05
-15.0647 -0.00442544 2.95045e-05
-15.0182 -0.00445297 2.97837e-05
-14.9719 -0.00448069 3.00596e-05
-14.9257 -0.00450861 3.03445e-05
-14.8796 -0.00453672 3.06261e-05
-14.8336 -0.00456503 3.09167e-05
-14.7877 -0.00459353 3.12042e-05
-14.7419 -0.00462224 3.15007e-05
-14.6962 -0.00465115 3.17941e-05
-14.6506 -0.00468027 3.20967e-05
-14.6052 -0.0047096 3.23963e-05
-14.5598 -0.00473914 3.27052e-05
-14.5145 -0.00476889 3.3011e-05
-14.4693 -0.00479886 3.33264e-05
-14.4243 -0.00482904 3.36386e-05
-14.3793 -0.00485945 3.39607e-05
-14.3344 -0.00489008 3.42794e-05
-14.2896 -0.00492093 3.46084e-05
-14.2449 -0.00495202 3.49339e-05
-14.2003 -0.00498334 3.52699e-05
-14.1558 -0.00501489 3.56024e-05
-14.1113 -0.00504667 3.59456e-05
-14.067 -0.0050787 3.62853e-05
-14.0227 -0.00511096 3.66359e-05
-13.9786 -0.00514348 3.69831e-05
-13.9345 -0.00517624 3.73412e-05
-13.8905 -0.00520925 3.7696e-05
-13.8466 -0.00524251 3.8062e-05
-13.8028 -0.00527603 3.84246e-05
-13.759 -0.00530981 3.87986e-05
-13.7153 -0.00534385 3.91693e-05
-13.6718 -0.00537816 3.95516e-05
-13.6283 -0.00541274 3.99305e-05
-13.5848 -0.00544758 4.03214e-05
-13.5415 -0.0054827 4.07088e-05
-13.4982 -0.0055181 4.11085e-05
-13.455 -0.00555379 4.15045e-05
-13.4119 -0.00558975 4.19133e-05
-13.3689 -0.005626 4.23183e-05
-13.3259 -0.00566255 4.27364e-05
-13.283 -0.00569939 4.31506e-05
-13.2402 -0.00573652 4.35783e-05
-13.1974 -0.00577396 4.40021e-05
-13.1547 -0.00581171 4.44396e-05
-13.1121 -0.00584976 4.48732e-05
-13.0696 -0.00588812 4.53208e-05
-13.0271 -0.00592681 4.57645e-05
-12.9847 -0.00596581 4.62225e-05
-12.9424 -0.00600513 4.66767e-05
-12.9001 -0.00604478 4.71453e-05
-12.8579 -0.00608477 4.76103e-05
-12.8158 -0.00612509 4.809e-05
-12.7737 -0.00616575 4.85659e-05
-12.7317 -0.00620675 4.9057e-05
-12.6898 -0.0062481 4.95444e-05
-12.6479 -0.0062898 5.00472e-05
-12.6061 -0.00633186 5.05462e-05
-12.5643 -0.00637428 5.10612e-05
-12.5226 -0.00641706 5.15722e-05
-12.481 -0.00646022 5.20997e-05
-12.4394 -0.00650374 5.26231e-05
-12.3979 -0.00654765 5.31635e-05
-12.3565 -0.00659194 5.36997e-05
-12.3151 -0.00663662 5.42533e-05
-12.2738 -0.00668169 5.48027e-05
-12.2325 -0.00672716 5.537e-05
-12.1913 -0.00677303 5.5933e-05
-12.1501 -0.00681931 5.65144e-05
-12.109 -0.006866 5.70915e-05
-12.068 -0.00691311 5.76874e-05
-12.027 -0.00696064 5.82789e-05
-11.986 -0.0070086 5.88898e-05
-11.9452 -0.00705699 5.94963e-05
-11.9043 -0.00710583 6.01226e-05
-11.8636 -0.0071551 6.07446e-05
-11.8228 -0.00720483 6.13868e-05
-11.7822 -0.00725502 6.20248e-05
-11.7415 -0.00730567 6.26834e-05
-11.701 -0.00735678 6.33379e-05
-11.6605 -0.00740837 6.40135e-05
-11.62 -0.00746044 6.46849e-05
-11.5796 -0.007513 6.53781e-05
-11.5392 -0.00756605 6.6067e-05
-11.4989 -0.0076196 6.67784e-05
-11.4587 -0.00767366 6.74853e-05
-11.4184 -0.00772822 6.82155e-05
-11.3783 -0.00778331 6.89411e-05
-11.3381 -0.00783892 6.96907e-05
-11.2981 -0.00789507 7.04356e-05
-11.2581 -0.00795175 7.12051e-05
-11.2181 -0.00800899 7.197e-05
-11.1781 -0.00806677 7.27603e-05
-11.1383 -0.00812512 7.35458e-05
-11.0984 -0.00818404 7.43574e-05
-11.0586 -0.00824354 7.51642e-05
-11.0189 -0.00830362 7.5998e-05
-10.9792 -0.00836429 7.68269e-05
-10.9395 -0.00842556 7.76836e-05
-10.8999 -0.00848745 7.85353e-05
-10.8603 -0.00854995 7.94156e-05
-10.8208 -0.00861307 8.0291e-05
-10.7813 -0.00867684 8.11957e-05
-10.7418 -0.00874124 8.20956e-05
-10.7024 -0.0088063 8.30256e-05
-10.6631 -0.00887201 8.39509e-05
-10.6238 -0.0089384 8.49071e-05
-10.5845 -0.00900547 8.58586e-05
-10.5452 -0.00907323 8.6842e-05
-10.506 -0.00914168 8.78207e-05
-10.4669 -0.00921085 8.88321e-05
-10.4278 -0.00928074 8.98389e-05
-10.3887 -0.00935135 9.08795e-05
-10.3496 -0.0094227 9.19155e-05
-10.3106 -0.00949481 9.29863e-05
-10.2717 -0.00956767 9.40524e-05
-10.2328 -0.00964131 9.51546e-05
-10.1939 -0.00971573 9.6252e-05
-10.155 -0.00979094 9.73866e-05
-10.1162 -0.00986697 9.85165e-05
-10.0774 -0.00994381 9.96848e-05
-10.0387 -0.0100215 0.000100848
-10 -0.0101 0.000102052
-9.96134 -0.0101794 0.00010325
-9.92271 -0.0102596 0.00010449
-9.88412 -0.0103407 0.000105724
-9.84557 -0.0104227 0.000107002
-9.80704 -0.0105056 0.000108274
-9.76856 -0.0105895 0.00010959
-9.73011 -0.0106742 0.000110901
-9.69169 -0.01076 0.000112258
-9.65331 -0.0108466 0.00011361
-9.61496 -0.0109343 0.000115009
-9.57664 -0.0110229 0.000116403
-9.53836 -0.0111126 0.000117846
-9.50011 -0.0112033 0.000119284
-9.46189 -0.011295 0.000120772
-9.42371 -0.0113878 0.000122256
-9.38556 -0.0114817 0.000123792
-9.34744 -0.0115766 0.000125323
-9.30935 -0.0116727 0.000126907
-9.2713 -0.0117698 0.000128488
-9.23327 -0.0118681 0.000130124
-9.19528 -0.0119676 0.000131755
-9.15732 -0.0120683 0.000133445
-9.11939 -0.0121701 0.00013513
-9.08149 -0.0122732 0.000136874
-9.04362 -0.0123775 0.000138615
-9.00578 -0.0124831 0.000140418
-8.96797 -0.0125899 0.000142217
-8.93019 -0.0126981 0.000144079
-8.89244 -0.0128075 0.000145938
-8.85471 -0.0129183 0.000147864
-8.81702 -0.0130305 0.000149786
-8.77936 -0.0131441 0.000151776
-8.74172 -0.013259 0.000153764
-8.70412 -0.0133754 0.000155823
-8.66654 -0.0134933 0.000157879
-8.62899 -0.0136126 0.00016001
-8.59146 -0.0137335 0.000162137
-8.55397 -0.0138559 0.000164342
-8.5165 -0.0139798 0.000166544
-8.47906 -0.0141054 0.000168826
-8.44165 -0.0142325 0.000171106
-8.40426 -0.0143613 0.000173469
-8.3669 -0.0144918 0.00017583
-8.32956 -0.014624 0.000178278
-8.29226 -0.0147579 0.000180724
-8.25497 -0.0148935 0.000183261
-8.21772 -0.015031 0.000185796
-8.18049 -0.0151703 0.000188425
-8.14328 -0.0153114 0.000191053
-8.1061 -0.0154545 0.000193779
-8.06895 -0.0155994 0.000196504
-8.03182 -0.0157464 0.000199331
-7.99471 -0.0158953 0.000202158
-7.95763 -0.0160463 0.000205092
-7.92058 -0.0161993 0.000208025
-7.88355 -0.0163545 0.00021107
-7.84654 -0.0165118 0.000214116
-7.80955 -0.0166713 0.000217276
-7.77259 -0.016833 0.000220439
-7.73566 -0.016997 0.000223722
-7.69874 -0.0171633 0.000227008
-7.66185 -0.017332 0.000230419
-7.62498 -0.0175031 0.000233834
-7.58814 -0.0176767 0.00023738
-7.55132 -0.0178528 0.00024093
-7.51452 -0.0180314 0.000244617
-7.47774 -0.0182126 0.00024831
-7.44099 -0.0183965 0.000252145
-7.40425 -0.0185831 0.000255988
-7.36754 -0.0187724 0.000259978
-7.33085 -0.0189646 0.000263978
-7.29418 -0.0191596 0.000268133
-7.25754 -0.0193576 0.000272298
-7.22091 -0.0195585 0.000276626
-7.18431 -0.0197626 0.000280965
-7.14772 -0.0199697 0.000285475
-7.11116 -0.02018 0.000289998
-7.07462 -0.0203936 0.000294699
-7.0381 -0.0206105 0.000299415
-7.00159 -0.0208307 0.000304318
-6.96511 -0.0210545 0.000309238
-6.92865 -0.0212817 0.000314354
-6.89221 -0.0215126 0.000319489
-6.85579 -0.0217471 0.00032483
-6.81938 -0.0219855 0.000330193
-6.783 -0.0222276 0.000335771
-6.74664 -0.0224737 0.000341373
-6.71029 -0.0227238 0.000347203
-6.67397 -0.0229781 0.000353059
-6.63766 -0.0232365 0.000359154
-6.60137 -0.0234992 0.00036528
-6.5651 -0.0237663 0.000371656
-6.52885 -0.0240379 0.000378065
-6.49262 -0.0243141 0.000384739
-6.4564 -0.024595 0.00039145
-6.42021 -0.0248808 0.00039844
-6.38403 -0.0251714 0.000405471
-6.34786 -0.0254671 0.000412796
-6.31172 -0.0257679 0.000420166
-6.27559 -0.026074 0.000427847
-6.23949 -0.0263855 0.000435577
-6.20339 -0.0267026 0.000443636
-6.16732 -0.0270253 0.00045175
-6.13126 -0.0273538 0.000460211
-6.09522 -0.0276883 0.000468733
-6.05919 -0.0280289 0.000477622
-6.02319 -0.0283757 0.000486578
-5.9872 -0.028729 0.000495925
-5.95122 -0.0290888 0.000505344
-5.91526 -0.0294554 0.000515178
-5.87932 -0.0298288 0.000525092
-5.84339 -0.0302094 0.000535446
-5.80748 -0.0305972 0.000545889
-5.77158 -0.0309925 0.000556799
-5.7357 -0.0313955 0.000567809
-5.69984 -0.0318064 0.000579314
-5.66399 -0.0322253 0.00059093
-5.62815 -0.0326525 0.000603073
-5.59233 -0.0330882 0.00061534
-5.55653 -0.0335327 0.000628169
-5.52074 -0.0339862 0.000641134
-5.48497 -0.034449 0.000654699
-5.4492 -0.0349212 0.000668417
-5.41346 -0.0354033 0.000682775
-5.37773 -0.0358954 0.000697303
-5.34201 -0.0363979 0.000712515
-5.30631 -0.036911 0.000727918
-5.27062 -0.0374351 0.000744054
-5.23494 -0.0379705 0.000760403
-5.19928 -0.0385175 0.000777539
-5.16363 -0.0390765 0.000794913
-5.128 -0.0396479 0.000813133
-5.09237 -0.040232 0.00083162
-5.05677 -0.0408293 0.000851019
-5.02117 -0.04144 0.000870718
-4.98559 -0.0420648 0.000891401
-4.95002 -0.042704 0.000912423
-4.91446 -0.0433581 0.000934509
-4.87892 -0.0440276 0.00095698
-4.84339 -0.0447129 0.000980604
-4.80787 -0.0454147 0.00100467
-4.77237 -0.0461335 0.00102998
-4.73687 -0.0468699 0.0010558
-4.70139 -0.0476244 0.00108298
-4.66592 -0.0483978 0.00111074
-4.63046 -0.0491907 0.00113999
-4.59502 -0.0500039 0.00116991
-4.55958 -0.0508379 0.00120148
-4.52416 -0.0516937 0.0012338
-4.48875 -0.0525721 0.00126796
-4.45335 -0.053474 0.00130301
-4.41797 -0.0544001 0.00134009
-4.38259 -0.0553517 0.00137821
-4.34722 -0.0563295 0.00141862
-4.31187 -0.0573349 0.00146027
-4.27653 -0.0583688 0.0015045
-4.24119 -0.0594326 0.00155021
-4.20587 -0.0605275 0.00159888
-4.17056 -0.0616551 0.00164934
-4.13526 -0.0628166 0.00170322
-4.09997 -0.0640139 0.00175931
-4.06469 -0.0652485 0.00181942
-4.02942 -0.0665224 0.0018823
-3.99416 -0.0678376 0.00194998
-3.95891 -0.0691963 0.0020212
-3.92367 -0.0706008 0.00209828
-3.88844 -0.0720539 0.00218
-3.85322 -0.0735582 0.00226906
-3.81801 -0.0751172 0.00236436
-3.7828 -0.0767341 0.00246913
-3.74761 -0.0784131 0.00258258
-3.71243 -0.0801583 0.00270871
-3.67726 -0.0819748 0.00284733
-3.64209 -0.083868 0.0030037
-3.60694 -0.0858446 0.0031788
-3.57179 -0.0879116 0.00338002
-3.53665 -0.0900776 0.00361069
-3.50152 -0.0923519 0.0038821
-3.4664 -0.094746 0.0042024
-3.43129 -0.0972722 0.00459052
-3.39619 -0.0999448 0.00506492
-3.36109 -0.102778 0.00566051
-3.32601 -0.105786 0.00641857
-3.29093 -0.108977 0.00740888
-3.25586 -0.112344 0.00872257
-3.2208 -0.115839 0.0104997
-3.18574 -0.119335 0.0129142
-3.1507 -0.122541 0.0161608
-3.11566 -0.124906 0.0202976
-3.08063 -0.125649 0.0249421
-3.0456 -0.124263 0.0289055
-3.01059 -0.12142 0.0306505
-2.97558 -0.118926 0.0296682
-2.94058 -0.118193 0.0269466
-2.90558 -0.1194 0.0238061
-2.87059 -0.12204 0.0210157
-2.83561 -0.125589 0.0187968
-2.80064 -0.129687 0.0171328
-2.76567 -0.134139 0.0159213
-2.73071 -0.138841 0.0150719
-2.69576 -0.143753 0.014498
-2.66081 -0.148858 0.014148
-2.62587 -0.154161 0.0139707
-2.59094 -0.159672 0.0139446
-2.55601 -0.16541 0.0140389
-2.52109 -0.171396 0.0142497
-2.48617 -0.177653 0.0145566
-2.45126 -0.184207 0.0149666
-2.41636 -0.191089 0.015465
-2.38146 -0.198326 0.0160665
-2.34657 -0.205955 0.0167598
-2.31168 -0.214013 0.0175669
-2.2768 -0.222542 0.0184789
-2.24192 -0.231587 0.0195256
-2.20705 -0.241202 0.020701
-2.17219 -0.251442 0.0220445
-2.13733 -0.262377 0.0235543
-2.10247 -0.274076 0.0252831
-2.06762 -0.286631 0.0272358
-2.03278 -0.300133 0.0294842
-1.99794 -0.314703 0.032046
-1.9631 -0.330463 0.035022
-1.92827 -0.347575 0.0384529
-1.89345 -0.366211 0.0424867
-1.85862 -0.386593 0.0472076
-1.82381 -0.408961 0.0528447
-1.78899 -0.433631 0.0595674
-1.75419 -0.460945 0.067753
-1.71938 -0.491359 0.0777454
-1.68458 -0.525363 0.0902139
-1.64979 -0.56361 0.10588
-1.61499 -0.606777 0.126034
-1.58021 -0.655718 0.152265
-1.54542 -0.711157 0.187284
-1.51064 -0.773731 0.234779
-1.47586 -0.842969 0.300801
-1.44109 -0.916312 0.393842
-1.40632 -0.984998 0.526206
-1.37155 -1.02852 0.710617
-1.33679 -1.00497 0.948925
-1.30203 -0.859806 1.20119
-1.26727 -0.579744 1.36608
-1.23251 -0.260365 1.35628
-1.19776 -0.0284501 1.20423
-1.16301 0.0782232 1.01044
-1.12827 0.0928838 0.838847
-1.09352 0.0559552 0.7076
-1.05878 -0.00708462 0.613433
-1.02405 -0.0834481 0.548794
-0.989309 -0.167265 0.506867
-0.954576 -0.256911 0.4836
-0.919844 -0.353291 0.475813
-0.885115 -0.458027 0.482137
-0.850388 -0.57333 0.502719
-0.815663 -0.702657 0.539182
-0.78094 -0.849996 0.595003
-0.746219 -1.02119 0.67601
-0.711499 -1.22284 0.792285
-0.676781 -1.46448 0.960089
-0.642065 -1.75543 1.20824
-0.60735 -2.10561 1.58668
-0.572637 -2.50626 2.18849
-0.537925 -2.89069 3.18027
-0.503214 -2.95738 4.80783
-0.468504 -1.85836 7.0569
-0.433796 1.26627 8.37486
-0.399089 4.40714 6.94392
-0.364382 5.45168 4.56103
-0.329676 5.29855 2.86053
-0.294972 4.84851 1.84899
-0.260267 4.41607 1.24193
-0.225564 4.05974 0.864429
-0.190861 3.78393 0.61164
-0.156158 3.57422 0.43651
-0.121456 3.42022 0.304304
-0.0867541 3.31165 0.202171
-0.0520524 3.24277 0.114582
-0.0173508 3.20918 0.037926
0.0173508 3.20918 -0.037926
0.0520524 3.24277 -0.114582
0.0867541 3.31165 -0.202171
0.121456 3.42022 -0.304304
0.156158 3.57422 -0.43651
0.190861 3.78393 -0.61164
0.225564 4.05974 -0.864429
0.260267 4.41607 -1.24193
0.294972 4.84851 -1.84899
0.329676 5.29855 -2.86053
0.364382 5.45168 -4.56103
0.399089 4.40714 -6.94392
0.433796 1.26627 -8.37486
0.468504 -1.85836 -7.0569
0.503214 -2.95738 -4.80783
0.537925 -2.89069 -3.18027
0.572637 -2.50626 -2.18849
0.60735 -2.10561 -1.58668
0.642065 -1.75543 -1.20824
0.676781 -1.46448 -0.960089
0.711499 -1.22284 -0.792285
0.746219 -1.02119 -0.67601
0.78094 -0.849996 -0.595003
0.815663 -0.702657 -0.539182
0.850388 -0.57333 -0.502719
0.885115 -0.458027 -0.482137
0.919844 -0.353291 -0.475813
0.954576 -0.256911 -0.4836
0.989309 -0.167265 -0.506867
1.02405 -0.0834481 -0.548794
1.05878 -0.00708462 -0.613433
1.09352 0.0559552 -0.7076
1.12827 0.0928838 -0.838847
1.16301 0.0782232 -1.01044
1.19776 -0.0284501 -1.20423
1.23251 -0.260365 -1.35628
1.26727 -0.579744 -1.36608
1.30203 -0.859806 -1.20119
1.33679 -1.00497 -0.948925
1.37155 -1.02852 -0.710617
1.40632 -0.984998 -0.526206
1.44109 -0.916312 -0.393842
1.47586 -0.842969 -0.300801
1.51064 -0.773731 -0.234779
1.54542 -0.711157 -0.187284
1.58021 -0.655718 -0.152265
1.61499 -0.606777 -0.126034
1.64979 -0.56361 -0.10588
1.68458 -0.525363 -0.0902139
1.71938 -0.491359 -0.0777454
1.75419 -0.460945 -0.067753
1.78899 -0.433631 -0.0595674
1.82381 -0.408961 -0.0528447
1.85862 -0.386593 -0.0472076
1.89345 -0.366211 -0.0424867
1.92827 -0.347575 -0.0384529
1.9631 -0.330463 -0.035022
1.99794 -0.314703 -0.032046
2.03278 -0.300133 -0.0294842
2.06762 -0.286631 -0.0272358
2.10247 -0.274076 -0.0252831
2.13733 -0.262377 -0.0235543
2.17219 -0.251442 -0.0220445
2.20705 -0.241202 -0.020701
2.24192 -0.231587 -0.0195256
2.2768 -0.222542 -0.0184789
2.31168 -0.214013 -0.0175669
2.34657 -0.205955 -0.0167598
2.38146 -0.198326 -0.0160665
2.41636 -0.191089 -0.015465
2.45126 -0.184207 -0.0149666
2.48617 -0.177653 -0.0145566
2.52109 -0.171396 -0.0142497
2.55601 -0.16541 -0.0140389
2.59094 -0.159672 -0.0139446
2.62587 -0.154161 -0.0139707
2.66081 -0.148858 -0.014148
2.69576 -0.143753 -0.014498
2.73071 -0.138841 -0.0150719
2.76567 -0.134139 -0.0159213
2.80064 -0.129687 -0.0171328
2.83561 -0.125589 -0.0187968
2.87059 -0.12204 -0.0210157
2.90558 -0.1194 -0.0238061
2.94058 -0.118193 -0.0269466
2.97558 -0.118926 -0.0296682
3.01059 -0.12142 -0.0306505
3.0456 -0.124263 -0.0289055
3.08063 -0.125649 -0.0249421
3.11566 -0.124906 -0.0202976
3.1507 -0.122541 -0.0161608
3.18574 -0.119335 -0.0129142
3.2208 -0.115839 -0.0104997
3.25586 -0.112344 -0.00872257
3.29093 -0.108977 -0.00740888
3.32601 -0.105786 -0.00641857
3.36109 -0.102778 -0.00566051
3.39619 -0.0999448 -0.00506492
3.43129 -0.0972722 -0.00459052
3.4664 -0.094746 -0.0042024
3.50152 -0.0923519 -0.0038821
3.53665 -0.0900776 -0.00361069
3.57179 -0.0879116 -0.00338002
3.60694 -0.0858446 -0.0031788
3.64209 -0.083868 -0.0030037
3.67726 -0.0819748 -0.00284733
3.71243 -0.0801583 -0.00270871
3.74761 -0.0784131 -0.00258258
3.7828 -0.0767341 -0.00246913
3.81801 -0.0751172 -0.00236436
3.85322 -0.0735582 -0.00226906
3.88844 -0.0720539 -0.00218
3.92367 -0.0706008 -0.00209828
3.95891 -0.0691963 -0.0020212
3.99416 -0.0678376 -0.00194998
4.02942 -0.0665224 -0.0018823
4.06469 -0.0652485 -0.00181942
4.09997 -0.0640139 -0.00175931
4.13526 -0.0628166 -0.00170322
4.17056 -0.0616551 -0.00164934
4.20587 -0.0605275 -0.00159888
4.24119 -0.0594326 -0.00155021
4.27653 -0.0583688 -0.0015045
4.31187 -0.0573349 -0.00146027
4.34722 -0.0563295 -0.00141862
4.38259 -0.0553517 -0.00137821
4.41797 -0.0544001 -0.00134009
4.45335 -0.053474 -0.00130301
4.48875 -0.0525721 -0.00126796
4.52416 -0.0516937 -0.0012338
4.55958 -0.0508379 -0.00120148
4.59502 -0.0500039 -0.00116991
4.63046 -0.0491907 -0.00113999
4.66592 -0.0483978 -0.00111074
4.70139 -0.0476244 -0.00108298
4.73687 -0.0468699 -0.0010558
4.77237 -0.0461335 -0.00102998
4.80787 -0.0454147 -0.00100467
4.84339 -0.0447129 -0.000980604
4.87892 -0.0440276 -0.00095698
4.91446 -0.0433581 -0.000934509
4.95002 -0.042704 -0.000912423
4.98559 -0.0420648 -0.000891401
5.02117 -0.04144 -0.000870718
5.05677 -0.0408293 -0.000851019
5.09237 -0.040232 -0.00083162
5.128 -0.0396479 -0.000813133
5.16363 -0.0390765 -0.000794913
5.19928 -0.0385175 -0.000777539
5.23494 -0.0379705 -0.000760403
5.27062 -0.0374351 -0.000744054
5.30631 -0.036911 -0.000727918
5.34201 -0.0363979 -0.000712515
5.37773 -0.0358954 -0.000697303
5.41346 -0.0354033 -0.000682775
5.4492 -0.0349212 -0.000668417
5.48497 -0.034449 -0.000654699
5.52074 -0.0339862 -0.000641134
5.55653 -0.0335327 -0.000628169
5.59233 -0.0330882 -0.00061534
5.62815 -0.0326525 -0.000603073
5.66399 -0.0322253 -0.00059093
5.69984 -0.0318064 -0.000579314
5.7357 -0.0313955 -0.000567809
5.77158 -0.0309925 -0.000556799
5.80748 -0.0305972 -0.000545889
5.84339 -0.0302094 -0.000535446
5.87932 -0.0298288 -0.000525092
5.91526 -0.0294554 -0.000515178
5.95122 -0.0290888 -0.000505344
5.9872 -0.028729 -0.000495925
6.02319 -0.0283757 -0.000486578
6.05919 -0.0280289 -0.000477622
6.09522 -0.0276883 -0.000468733
6.13126 -0.0273538 -0.000460211
6.16732 -0.0270253 -0.00045175
6.20339 -0.0267026 -0.000443636
6.23949 -0.0263855 -0.000435577
6.27559 -0.026074 -0.000427847
6.31172 -0.0257679 -0.000420166
6.34786 -0.0254671 -0.000412796
6.38403 -0.0251714 -0.000405471
6.42021 -0.0248808 -0.00039844
6.4564 -0.024595 -0.00039145
6.49262 -0.0243141 -0.000384739
6.52885 -0.0240379 -0.000378065
6.5651 -0.0237663 -0.000371656
6.60137 -0.0234992 -0.00036528
6.63766 -0.0232365 -0.000359154
6.67397 -0.0229781 -0.000353059
6.71029 -0.0227238 -0.000347203
6.74664 -0.0224737 -0.000341373
6.783 -0.0222276 -0.000335771
6.81938 -0.0219855 -0.000330193
6.85579 -0.0217471 -0.00032483
6.89221 -0.0215126 -0.000319489
6.92865 -0.0212817 -0.000314354
6.96511 -0.0210545 -0.000309238
7.00159 -0.0208307 -0.000304318
7.0381 -0.0206105 -0.000299415
7.07462 -0.0203936 -0.000294699
7.11116 -0.02018 -0.000289998
7.14772 -0.0199697 -0.000285475
7.18431 -0.0197626 -0.000280965
7.22091 -0.0195585 -0.000276626
7.25754 -0.0193576 -0.000272298
7.29418 -0.0191596 -0.000268133
7.33085 -0.0189646 -0.000263978
7.36754 -0.0187724 -0.000259978
7.40425 -0.0185831 -0.000255988
7.44099 -0.0183965 -0.000252145
7.47774 -0.0182126 -0.00024831
7.51452 -0.0180314 -0.000244617
7.55132 -0.0178528 -0.00024093
7.58814 -0.0176767 -0.00023738
7.62498 -0.0175031 -0.000233834
7.66185 -0.017332 -0.000230419
7.69874 -0.0171633 -0.000227008
7.73566 -0.016997 -0.000223722
7.77259 -0.016833 -0.000220439
7.80955 -0.0166713 -0.000217276
7.84654 -0.0165118 -0.000214116
7.88355 -0.0163545 -0.00021107
7.92058 -0.0161993 -0.000208025
7.95763 -0.0160463 -0.000205092
7.99471 -0.0158953 -0.000202158
8.03182 -0.0157464 -0.000199331
8.06895 -0.0155994 -0.000196504
8.1061 -0.0154545 -0.000193779
8.14328 -0.0153114 -0.000191053
8.18049 -0.0151703 -0.000188425
8.21772 -0.015031 -0.000185796
8.25497 -0.0148935 -0.000183261
8.29226 -0.0147579 -0.000180724
8.32956 -0.014624 -0.000178278
8.3669 -0.0144918 -0.00017583
8.40426 -0.0143613 -0.000173469
8.44165 -0.0142325 -0.000171106
8.47906 -0.0141054 -0.000168826
8.5165 -0.0139798 -0.000166544
8.55397 -0.0138559 -0.000164342
8.59146 -0.0137335 -0.000162137
8.62899 -0.0136126 -0.00016001
8.66654 -0.0134933 -0.000157879
8.70412 -0.0133754 -0.000155823
8.74172 -0.013259 -0.000153764
8.77936 -0.0131441 -0.000151776
8.81702 -0.0130305 -0.000149786
8.85471 -0.0129183 -0.000147864
8.89244 -0.0128075 -0.000145938
8.93019 -0.0126981 -0.000144079
8.96797 -0.0125899 -0.000142217
9.00578 -0.0124831 -0.000140418
9.04362 -0.0123775 -0.000138615
9.08149 -0.0122732 -0.000136874
9.11939 -0.0121701 -0.00013513
9.15732 -0.0120683 -0.000133445
9.19528 -0.0119676 -0.000131755
9.23327 -0.0118681 -0.000130124
9.2713 -0.0117698 -0.000128488
9.30935 -0.0116727 -0.000126907
9.34744 -0.0115766 -0.000125323
9.38556 -0.0114817 -0.000123792
9.42371 -0.0113878 -0.000122256
9.46189 -0.011295 -0.000120772
9.50011 -0.0112033 -0.000119284
9.53836 -0.0111126 -0.000117846
9.57664 -0.0110229 -0.000116403
9.61496 -0.0109343 -0.000115009
9.65331 -0.0108466 -0.00011361
9.69169 -0.01076 -0.000112258
9.73011 -0.0106742 -0.000110901
9.76856 -0.0105895 -0.00010959
9.80704 -0.0105056 -0.000108274
9.84557 -0.0104227 -0.000107002
9.88412 -0.0103407 -0.000105724
9.92271 -0.0102596 -0.00010449
9.96134 -0.0101794 -0.00010325
10 -0.0101 -0.000102052
10.0387 -0.0100215 -0.000100848
10.0774 -0.00994381 -9.96848e-05
10.1162 -0.00986697 -9.85165e-05
10.155 -0.00979094 -9.73866e-05
10.1939 -0.00971573 -9.6252e-05
10.2328 -0.00964131 -9.51546e-05
10.2717 -0.00956767 -9.40524e-05
10.3106 -0.00949481 -9.29863e-05
10.3496 -0.0094227 -9.19155e-05
10.3887 -0.00935135 -9.08795e-05
10.4278 -0.00928074 -8.98389e-05
10.4669 -0.00921085 -8.88321e-05
10.506 -0.00914168 -8.78207e-05
10.5452 -0.00907323 -8.6842e-05
10.5845 -0.00900547 -8.58586e-05
10.6238 -0.0089384 -8.49071e-05
10.6631 -0.00887201 -8.39509e-05
10.7024 -0.0088063 -8.30256e-05
10.7418 -0.00874124 -8.20956e-05
10.7813 -0.00867684 -8.11957e-05
10.8208 -0.00861307 -8.0291e-05
10.8603 -0.00854995 -7.94156e-05
10.8999 -0.00848745 -7.85353e-05
10.9395 -0.00842556 -7.76836e-05
10.9792 -0.00836429 -7.68269e-05
11.0189 -0.00830362 -7.5998e-05
11.0586 -0.00824354 -7.51642e-05
11.0984 -0.00818404 -7.43574e-05
11.1383 -0.00812512 -7.35458e-05
11.1781 -0.00806677 -7.27603e-05
11.2181 -0.00800899 -7.197e-05
11.2581 -0.00795175 -7.12051e-05
11.2981 -0.00789507 -7.04356e-05
11.3381 -0.00783892 -6.96907e-05
11.3783 -0.00778331 -6.89411e-05
11.4184 -0.00772822 -6.82155e-05
11.4587 -0.00767366 -6.74853e-05
11.4989 -0.0076196 -6.67784e-05
11.5392 -0.00756605 -6.6067e-05
11.5796 -0.007513 -6.53781e-05
11.62 -0.00746044 -6.46849e-05
11.6605 -0.00740837 -6.40135e-05
11.701 -0.00735678 -6.33379e-05
11.7415 -0.00730567 -6.26834e-05
11.7822 -0.00725502 -6.20248e-05
11.8228 -0.00720483 -6.13868e-05
11.8636 -0.0071551 -6.07446e-05
11.9043 -0.00710583 -6.01226e-05
11.9452 -0.00705699 -5.94963e-05
11.986 -0.0070086 -5.88898e-05
12.027 -0.00696064 -5.82789e-05
12.068 -0.00691311 -5.76874e-05
12.109 -0.006866 -5.70915e-05
12.1501 -0.00681931 -5.65144e-05
12.1913 -0.00677303 -5.5933e-05
12.2325 -0.00672716 -5.537e-05
12.2738 -0.00668169 -5.48027e-05
12.3151 -0.00663662 -5.42533e-05
12.3565 -0.00659194 -5.36997e-05
12.3979 -0.00654765 -5.31635e-05
12.4394 -0.00650374 -5.26231e-05
12.481 -0.00646022 -5.20997e-05
12.5226 -0.00641706 -5.15722e-05
12.5643 -0.00637428 -5.10612e-05
12.6061 -0.00633186 -5.05462e-05
12.6479 -0.0062898 -5.00472e-05
12.6898 -0.0062481 -4.95444e-05
12.7317 -0.00620675 -4.9057e-05
12.7737 -0.00616575 -4.85659e-05
12.8158 -0.00612509 -4.809e-05
12.8579 -0.00608477 -4.76103e-05
12.9001 -0.00604478 -4.71453e-05
12.9424 -0.00600513 -4.66767e-05
12.9847 -0.00596581 -4.62225e-05
13.0271 -0.00592681 -4.57645e-05
13.0696 -0.00588812 -4.53208e-05
13.1121 -0.00584976 -4.48732e-05
13.1547 -0.00581171 -4.44396e-05
13.1974 -0.00577396 -4.40021e-05
13.2402 -0.00573652 -4.35783e-05
13.283 -0.00569939 -4.31506e-05
13.3259 -0.00566255 -4.27364e-05
13.3689 -0.005626 -4.23183e-05
13.4119 -0.00558975 -4.19133e-05
13.455 -0.00555379 -4.15045e-05
13.4982 -0.0055181 -4.11085e-05
13.5415 -0.0054827 -4.07088e-05
13.5848 -0.00544758 -4.03214e-05
13.6283 -0.00541274 -3.99305e-05
13.6718 -0.00537816 -3.95516e-05
13.7153 -0.00534385 -3.91693e-05
13.759 -0.00530981 -3.87986e-05
13.8028 -0.00527603 -3.84246e-05
13.8466 -0.00524251 -3.8062e-05
13.8905 -0.00520925 -3.7696e-05
13.9345 -0.00517624 -3.73412e-05
13.9786 -0.00514348 -3.69831e-05
14.0227 -0.00511096 -3.66359e-05
14.067 -0.0050787 -3.62853e-05
14.1113 -0.00504667 -3.59456e-05
14.1558 -0.00501489 -3.56024e-05
14.2003 -0.00498334 -3.52699e-05
14.2449 -0.00495202 -3.49339e-05
14.2896 -0.00492093 -3.46084e-05
14.3344 -0.00489008 -3.42794e-05
14.3793 -0.00485945 -3.39607e-05
14.4243 -0.00482904 -3.36386e-05
14.4693 -0.00479886 -3.33264e-05
14.5145 -0.00476889 -3.3011e-05
14.5598 -0.00473914 -3.27052e-05
14.6052 -0.0047096 -3.23963e-05
14.6506 -0.00468027 -3.20967e-05
14.6962 -0.00465115 -3.17941e-05
14.7419 -0.00462224 -3.15007e-05
14.7877 -0.00459353 -3.12042e-05
14.8336 -0.00456503 -3.09167e-05
14.8796 -0.00453672 -3.06261e-05
14.9257 -0.00450861 -3.03445e-05
14.9719 -0.00448069 -3.00596e-05
15.0182 -0.00445297 -2.97837e-05
15.0647 -0.00442544 -2.95045e-05
15.1112 -0.00439809 -2.9234e-05
15.1579 -0.00437094 -2.89603e-05
15.2047 -0.00434396 -2.86951e-05
15.2516 -0.00431717 -2.84268e-05
15.2986 -0.00429056 -2.81667e-05
15.3458 -0.00426412 -2.79037e-05
15.393 -0.00423786 -2.76486e-05
15.4404 -0.00421177 -2.73908e-05
15.488 -0.00418586 -2.71406e-05
15.5356 -0.00416011 -2.68876e-05
15.5834 -0.00413454 -2.66423e-05
15.6313 -0.00410912 -2.6394e-05
15.6794 -0.00408388 -2.61535e-05
15.7276 -0.00405879 -2.59098e-05
15.7759 -0.00403386 -2.56739e-05
15.8243 -0.00400909 -2.54348e-05
15.873 -0.00398448 -2.52032e-05
15.9217 -0.00396002 -2.49686e-05
15.9706 -0.00393571 -2.47413e-05
16.0197 -0.00391156 -2.45111e-05
16.0689 -0.00388755 -2.42879e-05
16.1182 -0.00386369 -2.4062e-05
16.1677 -0.00383997 -2.38428e-05
16.2174 -0.0038164 -2.3621e-05
16.2672 -0.00379297 -2.34058e-05
16.3172 -0.00376968 -2.31879e-05
16.3674 -0.00374652 -2.29767e-05
16.4177 -0.0037235 -2.27626e-05
16.4682 -0.00370062 -2.25552e-05
16.5189 -0.00367787 -2.23448e-05
16.5697 -0.00365525 -2.21412e-05
16.6208 -0.00363275 -2.19345e-05
16.672 -0.00361039 -2.17343e-05
16.7234 -0.00358815 -2.15313e-05
16.775 -0.00356603 -2.13344e-05
16.8268 -0.00354404 -2.11351e-05
16.8787 -0.00352217 -2.09415e-05
16.9309 -0.00350041 -2.07454e-05
16.9833 -0.00347877 -2.05554e-05
17.0359 -0.00345725 -2.03624e-05
17.0887 -0.00343584 -2.01756e-05
17.1418 -0.00341454 -1.99858e-05
17.195 -0.00339335 -1.98021e-05
17.2485 -0.00337227 -1.96155e-05
17.3022 -0.0033513 -1.94346e-05
17.3562 -0.00333043 -1.92512e-05
17.4104 -0.00330966 -1.90731e-05
17.4648 -0.003289 -1.88926e-05
17.5195 -0.00326843 -1.87175e-05
17.5744 -0.00324796 -1.85396e-05
17.6296 -0.00322759 -1.83675e-05
17.6851 -0.00320731 -1.81922e-05
17.7408 -0.00318712 -1.80228e-05
17.7969 -0.00316703 -1.78503e-05
17.8532 -0.00314702 -1.76831e-05
17.9098 -0.00312709 -1.75135e-05
17.9667 -0.00310726 -1.73487e-05
18.0239 -0.0030875 -1.71815e-05
18.0815 -0.00306782 -1.70194e-05
18.1393 -0.00304822 -1.68542e-05
18.1975 -0.0030287 -1.66946e-05
18.256 -0.00300925 -1.65317e-05
18.3149 -0.00298988 -1.63741e-05
18.3742 -0.00297057 -1.62139e-05
18.4338 -0.00295133 -1.60581e-05
18.4938 -0.00293216 -1.59e-05
18.5542 -0.00291305 -1.57466e-05
18.615 -0.00289399 -1.559e-05
18.6762 -0.002875 -1.54389e-05
18.7379 -0.00285606 -1.52843e-05
18.8 -0.00283717 -1.51345e-05
18.8625 -0.00281833 -1.49824e-05
18.9255 -0.00279954 -1.48343e-05
18.9891 -0.00278079 -1.46833e-05
19.0531 -0.00276208 -1.45377e-05
19.1177 -0.00274341 -1.4388e-05
19.1828 -0.00272477 -1.42433e-05
19.2484 -0.00270615 -1.40961e-05
19.3147 -0.00268757 -1.39524e-05
19.3816 -0.002669 -1.38059e-05
19.4491 -0.00265045 -1.36648e-05
19.5173 -0.00263192 -1.35191e-05
19.5862 -0.00261339 -1.3378e-05
19.6558 -0.00259486 -1.32348e-05
19.7262 -0.00257633 -1.3095e-05
19.7974 -0.00255779 -1.29508e-05
19.8694 -0.00253923 -1.28125e-05
19.9423 -0.00252065 -1.2671e-05
20.0162 -0.00250204 -1.25319e-05
20.091 -0.00248338 -1.23887e-05
20.1669 -0.00246468 -1.22517e-05
20.244 -0.00244592 -1.21117e-05
20.3222 -0.00242708 -1.19736e-05
20.4016 -0.00240816 -1.1829e-05
20.4825 -0.00238915 -1.16884e-05
20.5648 -0.00237001 -1.15451e-05
20.6487 -0.00235074 -1.14073e-05
20.7344 -0.00233132 -1.12653e-05
20.8219 -0.00231172 -1.11268e-05
20.9115 -0.0022919 -1.09824e-05
21.0034 -0.00227185 -1.08412e-05
21.0979 -0.0022515 -1.06937e-05
21.1952 -0.00223082 -1.05491e-05
21.2959 -0.00220974 -1.03974e-05
21.4004 -0.00218817 -1.0248e-05
21.5093 -0.002166 -1.00899e-05
21.6237 -0.0021431 -9.93303e-06
21.7448 -0.00211924 -9.76449e-06
21.8747 -0.00209411 -9.59437e-06
22.0165 -0.00206716 -9.40599e-06
22.1768 -0.00203732 -9.20682e-06
22.3723 -0.00200181 -8.96134e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1ClassicOneLoop/GAp_FRG.txt <==
-22.3723 -0.00200443 8.98884e-06
-22.1768 -0.00204004 9.22969e-06
-22.0165 -0.00206995 9.43369e-06
-21.8747 -0.00209698 9.61925e-06
-21.7448 -0.00212218 9.7934e-06
-21.6237 -0.00214611 9.95965e-06
-21.5093 -0.00216907 1.01202e-05
-21.4004 -0.0021913 1.02763e-05
-21.2959 -0.00221293 1.0429e-05
-21.1952 -0.00223408 1.0579e-05
-21.0979 -0.00225482 1.07269e-05
-21.0034 -0.00227522 1.0873e-05
-20.9115 -0.00229534 1.10177e-05
-20.8219 -0.00231521 1.11613e-05
-20.7344 -0.00233487 1.1304e-05
-20.6487 -0.00235436 1.14459e-05
-20.5648 -0.00237368 1.15873e-05
-20.4825 -0.00239288 1.17283e-05
-20.4016 -0.00241195 1.18691e-05
-20.3222 -0.00243093 1.20096e-05
-20.244 -0.00244983 1.21501e-05
-20.1669 -0.00246865 1.22906e-05
-20.091 -0.00248741 1.24312e-05
-20.0162 -0.00250613 1.25719e-05
-19.9423 -0.0025248 1.27129e-05
-19.8694 -0.00254345 1.28542e-05
-19.7974 -0.00256207 1.29958e-05
-19.7262 -0.00258067 1.31378e-05
-19.6558 -0.00259926 1.32802e-05
-19.5862 -0.00261785 1.34232e-05
-19.5173 -0.00263645 1.35666e-05
-19.4491 -0.00265505 1.37106e-05
-19.3816 -0.00267366 1.38553e-05
-19.3147 -0.00269229 1.40005e-05
-19.2484 -0.00271094 1.41465e-05
-19.1828 -0.00272962 1.4293e-05
-19.1177 -0.00274832 1.44404e-05
-19.0531 -0.00276706 1.45886e-05
-18.9891 -0.00278584 1.47377e-05
-18.9255 -0.00280466 1.48875e-05
-18.8625 -0.00282352 1.50382e-05
-18.8 -0.00284243 1.51898e-05
-18.7379 -0.00286139 1.53423e-05
-18.6762 -0.0028804 1.54957e-05
-18.615 -0.00289947 1.565e-05
-18.5542 -0.00291859 1.58054e-05
-18.4938 -0.00293777 1.59617e-05
-18.4338 -0.00295702 1.61191e-05
-18.3742 -0.00297634 1.62775e-05
-18.3149 -0.00299572 1.64371e-05
-18.256 -0.00301517 1.65977e-05
-18.1975 -0.0030347 1.67594e-05
-18.1393 -0.00305429 1.69223e-05
-18.0815 -0.00307397 1.70864e-05
-18.0239 -0.00309373 1.72517e-05
-17.9667 -0.00311356 1.74181e-05
-17.9098 -0.00313348 1.75859e-05
-17.8532 -0.00315349 1.77548e-05
-17.7969 -0.00317358 1.7925e-05
-17.7408 -0.00319376 1.80966e-05
-17.6851 -0.00321403 1.82695e-05
-17.6296 -0.00323439 1.84437e-05
-17.5744 -0.00325485 1.86193e-05
-17.5195 -0.00327541 1.87963e-05
-17.4648 -0.00329606 1.89746e-05
-17.4104 -0.00331682 1.91545e-05
-17.3562 -0.00333767 1.93357e-05
-17.3022 -0.00335863 1.95185e-05
-17.2485 -0.0033797 1.97028e-05
-17.195 -0.00340087 1.98885e-05
-17.1418 -0.00342216 2.00759e-05
-17.0887 -0.00344355 2.02649e-05
-17.0359 -0.00346505 2.04553e-05
-16.9833 -0.00348667 2.06475e-05
-16.9309 -0.00350841 2.08412e-05
-16.8787 -0.00353027 2.10366e-05
-16.8268 -0.00355224 2.12338e-05
-16.775 -0.00357434 2.14325e-05
-16.7234 -0.00359656 2.16331e-05
-16.672 -0.0036189 2.18355e-05
-16.6208 -0.00364137 2.20395e-05
-16.5697 -0.00366397 2.22454e-05
-16.5189 -0.0036867 2.24533e-05
-16.4682 -0.00370956 2.26627e-05
-16.4177 -0.00373255 2.28743e-05
-16.3674 -0.00375568 2.30877e-05
-16.3172 -0.00377895 2.33029e-05
-16.2672 -0.00380236 2.35204e-05
-16.2174 -0.00382591 2.37396e-05
-16.1677 -0.0038496 2.39608e-05
-16.1182 -0.00387343 2.41844e-05
-16.0689 -0.00389741 2.44096e-05
-16.0197 -0.00392154 2.46372e-05
-15.9706 -0.00394582 2.4867e-05
-15.9217 -0.00397026 2.50986e-05
-15.873 -0.00399484 2.53328e-05
-15.8243 -0.00401958 2.5569e-05
-15.7759 -0.00404448 2.58073e-05
-15.7276 -0.00406954 2.60483e-05
-15.6794 -0.00409476 2.62913e-05
-15.6313 -0.00412014 2.65365e-05
-15.5834 -0.00414569 2.67845e-05
-15.5356 -0.00417141 2.70346e-05
-15.488 -0.00419729 2.72871e-05
-15.4404 -0.00422335 2.75424e-05
-15.393 -0.00424958 2.77999e-05
-15.3458 -0.00427598 2.806e-05
-15.2986 -0.00430257 2.83228e-05
-15.2516 -0.00432933 2.8588e-05
-15.2047 -0.00435627 2.88559e-05
-15.1579 -0.0043834 2.91266e-05
-15.1112 -0.00441071 2.93998e-05
-15.0647 -0.00443821 2.96759e-05
-15.0182 -0.00446591 2.99549e-05
-14.9719 -0.00449379 3.02365e-05
-14.9257 -0.00452187 3.0521e-05
-14.8796 -0.00455014 3.08085e-05
-14.8336 -0.00457862 3.10989e-05
-14.7877 -0.0046073 3.13922e-05
-14.7419 -0.00463618 3.16887e-05
-14.6962 -0.00466526 3.19881e-05
-14.6506 -0.00469456 3.22906e-05
-14.6052 -0.00472406 3.25964e-05
-14.5598 -0.00475378 3.29052e-05
-14.5145 -0.00478372 3.32174e-05
-14.4693 -0.00481387 3.35328e-05
-14.4243 -0.00484425 3.38516e-05
-14.3793 -0.00487485 3.41736e-05
-14.3344 -0.00490567 3.44992e-05
-14.2896 -0.00493672 3.48282e-05
-14.2449 -0.00496801 3.51606e-05
-14.2003 -0.00499953 3.54967e-05
-14.1558 -0.00503128 3.58364e-05
-14.1113 -0.00506328 3.61797e-05
-14.067 -0.00509551 3.65268e-05
-14.0227 -0.00512799 3.68776e-05
-13.9786 -0.00516072 3.72322e-05
-13.9345 -0.0051937 3.75907e-05
-13.8905 -0.00522694 3.79532e-05
-13.8466 -0.00526043 3.83196e-05
-13.8028 -0.00529417 3.869e-05
-13.759 -0.00532819 3.90646e-05
-13.7153 -0.00536246 3.94433e-05
-13.6718 -0.00539701 3.98262e-05
-13.6283 -0.00543183 4.02134e-05
-13.5848 -0.00546692 4.06049e-05
-13.5415 -0.00550229 4.10008e-05
-13.4982 -0.00553795 4.14012e-05
-13.455 -0.00557388 4.18061e-05
-13.4119 -0.00561011 4.22156e-05
-13.3689 -0.00564663 4.26298e-05
-13.3259 -0.00568344 4.30486e-05
-13.283 -0.00572055 4.34723e-05
-13.2402 -0.00575796 4.39009e-05
-13.1974 -0.00579568 4.43343e-05
-13.1547 -0.00583371 4.47728e-05
-13.1121 -0.00587205 4.52164e-05
-13.0696 -0.00591071 4.56651e-05
-13.0271 -0.00594968 4.61191e-05
-12.9847 -0.00598899 4.65783e-05
-12.9424 -0.00602862 4.7043e-05
-12.9001 -0.00606858 4.75131e-05
-12.8579 -0.00610888 4.79887e-05
-12.8158 -0.00614952 4.847e-05
-12.7737 -0.0061905 4.89571e-05
-12.7317 -0.00623183 4.94499e-05
-12.6898 -0.00627352 4.99486e-05
-12.6479 -0.00631556 5.04533e-05
-12.6061 -0.00635796 5.09641e-05
-12.5643 -0.00640073 5.1481e-05
-12.5226 -0.00644387 5.20043e-05
-12.481 -0.00648738 5.25338e-05
-12.4394 -0.00653128 5.30698e-05
-12.3979 -0.00657556 5.36124e-05
-12.3565 -0.00662022 5.41616e-05
-12.3151 -0.00666528 5.47176e-05
-12.2738 -0.00671074 5.52805e-05
-12.2325 -0.00675661 5.58503e-05
-12.1913 -0.00680288 5.64273e-05
-12.1501 -0.00684957 5.70113e-05
-12.109 -0.00689667 5.76027e-05
-12.068 -0.0069442 5.82015e-05
-12.027 -0.00699216 5.88078e-05
-11.986 -0.00704056 5.94219e-05
-11.9452 -0.00708939 6.00437e-05
-11.9043 -0.00713867 6.06733e-05
-11.8636 -0.00718841 6.13111e-05
-11.8228 -0.0072386 6.19569e-05
-11.7822 -0.00728926 6.26112e-05
-11.7415 -0.00734038 6.32737e-05
-11.701 -0.00739198 6.39448e-05
-11.6605 -0.00744407 6.46247e-05
-11.62 -0.00749664 6.53134e-05
-11.5796 -0.00754971 6.60111e-05
-11.5392 -0.00760327 6.67179e-05
-11.4989 -0.00765735 6.74339e-05
-11.4587 -0.00771194 6.81596e-05
-11.4184 -0.00776705 6.88946e-05
-11.3783 -0.00782269 6.96395e-05
-11.3381 -0.00787887 7.03944e-05
-11.2981 -0.00793558 7.11592e-05
-11.2581 -0.00799285 7.19344e-05
-11.2181 -0.00805067 7.27199e-05
-11.1781 -0.00810906 7.3516e-05
-11.1383 -0.00816802 7.43231e-05
-11.0984 -0.00822756 7.51409e-05
-11.0586 -0.00828769 7.597e-05
-11.0189 -0.00834841 7.68105e-05
-10.9792 -0.00840974 7.76623e-05
-10.9395 -0.00847168 7.85261e-05
-10.8999 -0.00853424 7.94017e-05
-10.8603 -0.00859743 8.02893e-05
-10.8208 -0.00866126 8.11897e-05
-10.7813 -0.00872573 8.21022e-05
-10.7418 -0.00879086 8.30278e-05
-10.7024 -0.00885665 8.39664e-05
-10.6631 -0.00892312 8.4918e-05
-10.6238 -0.00899027 8.58835e-05
-10.5845 -0.00905812 8.68625e-05
-10.5452 -0.00912667 8.78553e-05
-10.506 -0.00919593 8.88628e-05
-10.4669 -0.00926592 8.98842e-05
-10.4278 -0.00933664 9.09207e-05
-10.3887 -0.0094081 9.19724e-05
-10.3496 -0.00948032 9.30388e-05
-10.3106 -0.0095533 9.41213e-05
-10.2717 -0.00962706 9.52195e-05
-10.2328 -0.00970161 9.63335e-05
-10.1939 -0.00977696 9.74646e-05
-10.155 -0.00985313 9.86118e-05
-10.1162 -0.00993011 9.97763e-05
-10.0774 -0.0100079 0.000100959
-10.0387 -0.0100866 0.000102158
-10 -0.0101661 0.000103376
-9.96134 -0.0102465 0.000104612
-9.92271 -0.0103278 0.000105866
-9.88412 -0.01041 0.00010714
-9.84557 -0.0104931 0.000108433
-9.80704 -0.0105772 0.000109746
-9.76856 -0.0106621 0.00011108
-9.73011 -0.0107481 0.000112433
-9.69169 -0.010835 0.000113808
-9.65331 -0.0109229 0.000115205
-9.61496 -0.0110117 0.000116622
-9.57664 -0.0111017 0.000118063
-9.53836 -0.0111926 0.000119526
-9.50011 -0.0112846 0.000121011
-9.46189 -0.0113776 0.000122522
-9.42371 -0.0114718 0.000124055
-9.38556 -0.011567 0.000125613
-9.34744 -0.0116634 0.000127198
-9.30935 -0.0117608 0.000128806
-9.2713 -0.0118595 0.000130441
-9.23327 -0.0119593 0.000132103
-9.19528 -0.0120603 0.00013379
-9.15732 -0.0121625 0.000135508
-9.11939 -0.012266 0.000137253
-9.08149 -0.0123706 0.000139025
-9.04362 -0.0124766 0.000140829
-9.00578 -0.0125839 0.000142662
-8.96797 -0.0126924 0.000144525
-8.93019 -0.0128023 0.000146422
-8.89244 -0.0129136 0.000148347
-8.85471 -0.0130262 0.000150307
-8.81702 -0.0131402 0.000152302
-8.77936 -0.0132557 0.000154327
-8.74172 -0.0133726 0.00015639
-8.70412 -0.013491 0.000158489
-8.66654 -0.0136109 0.000160621
-8.62899 -0.0137323 0.000162794
-8.59146 -0.0138553 0.000165004
-8.55397 -0.0139798 0.000167249
-8.5165 -0.014106 0.00016954
-8.47906 -0.0142338 0.000171867
-8.44165 -0.0143633 0.000174236
-8.40426 -0.0144944 0.000176652
-8.3669 -0.0146273 0.000179104
-8.32956 -0.0147619 0.000181604
-8.29226 -0.0148983 0.000184153
-8.25497 -0.0150366 0.000186741
-8.21772 -0.0151767 0.000189382
-8.18049 -0.0153186 0.000192072
-8.14328 -0.0154625 0.000194804
-8.1061 -0.0156084 0.000197597
-8.06895 -0.0157562 0.000200438
-8.03182 -0.0159061 0.000203326
-7.99471 -0.0160581 0.000206281
-7.95763 -0.0162121 0.000209283
-7.92058 -0.0163683 0.00021234
-7.88355 -0.0165267 0.000215468
-7.84654 -0.0166873 0.000218643
-7.80955 -0.0168501 0.000221882
-7.77259 -0.0170153 0.000225194
-7.73566 -0.0171829 0.000228555
-7.69874 -0.0173528 0.000231991
-7.66185 -0.0175252 0.000235501
-7.62498 -0.0177001 0.000239062
-7.58814 -0.0178775 0.000242711
-7.55132 -0.0180576 0.000246432
-7.51452 -0.0182403 0.00025021
-7.47774 -0.0184257 0.000254088
-7.44099 -0.0186138 0.000258036
-7.40425 -0.0188048 0.00026205
-7.36754 -0.0189986 0.000266174
-7.33085 -0.0191954 0.000270366
-7.29418 -0.0193952 0.000274636
-7.25754 -0.019598 0.000279026
-7.22091 -0.0198039 0.00028348
-7.18431 -0.020013 0.000288029
-7.14772 -0.0202253 0.000292705
-7.11116 -0.020441 0.000297443
-7.07462 -0.02066 0.000302296
-7.0381 -0.0208825 0.00030728
-7.00159 -0.0211086 0.000312325
-6.96511 -0.0213383 0.00031751
-6.92865 -0.0215716 0.000322826
-6.89221 -0.0218087 0.000328206
-6.85579 -0.0220497 0.000333754
-6.81938 -0.0222945 0.000339427
-6.783 -0.0225434 0.000345174
-6.74664 -0.0227965 0.000351116
-6.71029 -0.0230537 0.000357176
-6.67397 -0.0233153 0.000363325
-6.63766 -0.0235812 0.000369697
-6.60137 -0.0238516 0.000376175
-6.5651 -0.0241267 0.000382766
-6.52885 -0.0244065 0.000389607
-6.49262 -0.024691 0.000396539
-6.4564 -0.0249806 0.000403616
-6.42021 -0.0252752 0.000410963
-6.38403 -0.0255749 0.000418389
-6.34786 -0.02588 0.000426012
-6.31172 -0.0261905 0.000433931
-6.27559 -0.0265065 0.000441913
-6.23949 -0.0268283 0.000450135
-6.20339 -0.0271559 0.000458657
-6.16732 -0.0274894 0.000467232
-6.13126 -0.0278291 0.00047611
-6.09522 -0.028175 0.000485291
-6.05919 -0.0285274 0.00049452
-6.02319 -0.0288865 0.000504123
-5.9872 -0.0292522 0.000514017
-5.95122 -0.0296249 0.000523967
-5.91526 -0.0300049 0.000534368
-5.87932 -0.030392 0.000545041
-5.84339 -0.0307867 0.00055579
-5.80748 -0.0311893 0.000567073
-5.77158 -0.0315995 0.000578601
-5.7357 -0.0320181 0.000590246
-5.69984 -0.0324451 0.000602509
-5.66399 -0.0328804 0.000614984
-5.62815 -0.0333248 0.000627637
-5.59233 -0.0337783 0.000640992
-5.55653 -0.0342409 0.000654522
-5.52074 -0.0347134 0.000668316
-5.48497 -0.0351957 0.00068289
-5.4492 -0.035688 0.000697603
-5.41346 -0.0361911 0.00071269
-5.37773 -0.0367048 0.000728627
-5.34201 -0.0372295 0.000744674
-5.30631 -0.0377659 0.000761232
-5.27062 -0.038314 0.000778697
-5.23494 -0.0388741 0.000796262
-5.19928 -0.039447 0.000814497
-5.16363 -0.0400327 0.00083369
-5.128 -0.0406316 0.000852997
-5.09237 -0.0412446 0.000873162
-5.05677 -0.0418716 0.000894328
-5.02117 -0.0425132 0.000915666
-4.98559 -0.0431704 0.00093807
-4.95002 -0.0438429 0.000961529
-4.91446 -0.0445317 0.000985275
-4.87892 -0.0452376 0.00101033
-4.84339 -0.0459606 0.00103652
-4.80787 -0.0467016 0.00106319
-4.77237 -0.0474616 0.00109145
-4.73687 -0.0482407 0.00112101
-4.70139 -0.0490399 0.00115137
-4.66592 -0.0498601 0.00118368
-4.63046 -0.0507018 0.00121758
-4.59502 -0.051566 0.00125279
-4.55958 -0.0524537 0.00129046
-4.52416 -0.0533654 0.00133024
-4.48875 -0.0543025 0.00137208
-4.45335 -0.0552657 0.0014171
-4.41797 -0.056256 0.00146503
-4.38259 -0.0572746 0.00151602
-4.34722 -0.0583225 0.00157102
-4.31187 -0.0594008 0.00162987
-4.27653 -0.060511 0.00169276
-4.24119 -0.0616545 0.00176049
-4.20587 -0.0628331 0.00183314
-4.17056 -0.0640493 0.00191141
-4.13526 -0.0653053 0.0019968
-4.09997 -0.0666042 0.0020912
-4.06469 -0.0679486 0.0021978
-4.02942 -0.0693406 0.00232137
-3.99416 -0.0707809 0.00246776
-3.95891 -0.0722677 0.0026438
-3.92367 -0.0737961 0.00285615
-3.88844 -0.075358 0.00310958
-3.85322 -0.0769423 0.00340535
-3.81801 -0.078537 0.00373966
-3.7828 -0.0801313 0.00410308
-3.74761 -0.0817179 0.00448121
-3.71243 -0.0832954 0.00485647
-3.67726 -0.0848689 0.00521065
-3.64209 -0.0864497 0.00552749
-3.60694 -0.0880542 0.00579479
-3.57179 -0.0897014 0.00600556
-3.53665 -0.0914112 0.00615827
-3.50152 -0.0932023 0.00625622
-3.4664 -0.0950913 0.00630648
-3.43129 -0.0970916 0.00631849
-3.39619 -0.0992135 0.00630281
-3.36109 -0.101465 0.00627003
-3.32601 -0.103851 0.00623009
-3.29093 -0.106375 0.00619179
-3.25586 -0.109041 0.00616274
-3.2208 -0.111852 0.00614927
-3.18574 -0.114809 0.00615667
-3.1507 -0.117916 0.00618921
-3.11566 -0.121176 0.0062503
-3.08063 -0.124592 0.0063425
-3.0456 -0.128169 0.00646764
-3.01059 -0.131912 0.0066268
-2.97558 -0.135829 0.00682055
-2.94058 -0.139927 0.00704895
-2.90558 -0.144216 0.00731195
-2.87059 -0.148708 0.00760946
-2.83561 -0.153416 0.00794171
-2.80064 -0.158356 0.00830932
-2.76567 -0.163546 0.00871358
-2.73071 -0.169004 0.00915643
-2.69576 -0.174753 0.00964065
-2.66081 -0.180816 0.0101698
-2.62587 -0.18722 0.0107484
-2.59094 -0.193994 0.011382
-2.55601 -0.20117 0.0120772
-2.52109 -0.208785 0.0128418
-2.48617 -0.216879 0.0136853
-2.45126 -0.225498 0.0146188
-2.41636 -0.234692 0.0156555
-2.38146 -0.244518 0.0168112
-2.34657 -0.255042 0.0181052
-2.31168 -0.266336 0.0195604
-2.2768 -0.278486 0.021205
-2.24192 -0.291587 0.0230734
-2.20705 -0.30575 0.025208
-2.17219 -0.3211 0.0276613
-2.13733 -0.337786 0.0304988
-2.10247 -0.355975 0.0338027
-2.06762 -0.375866 0.0376767
-2.03278 -0.397688 0.042252
-1.99794 -0.421709 0.0476961
-1.9631 -0.448243 0.0542236
-1.92827 -0.477661 0.0621117
-1.89345 -0.5104 0.0717206
-1.85862 -0.546981 0.0835243
-1.82381 -0.588027 0.0981524
-1.78899 -0.634286 0.116457
-1.75419 -0.686659 0.139613
-1.71938 -0.746231 0.169282
-1.68458 -0.814278 0.207883
-1.64979 -0.892208 0.259062
-1.61499 -0.981263 0.32849
-1.58021 -1.08152 0.425159
-1.54542 -1.18907 0.562974
-1.51064 -1.28939 0.760804
-1.47586 -1.34628 1.03406
-1.44109 -1.29953 1.36665
-1.40632 -1.10729 1.68009
-1.37155 -0.815983 1.87792
-1.33679 -0.529526 1.94602
-1.30203 -0.305831 1.94611
-1.26727 -0.139029 1.93822
-1.23251 0.00184748 1.95106
-1.19776 0.149227 1.98889
-1.16301 0.330645 2.03906
-1.12827 0.564291 2.07348
-1.09352 0.848629 2.05128
-1.05878 1.15061 1.93404
-1.02405 1.41143 1.71382
-0.989309 1.57991 1.42702
-0.954576 1.64373 1.13128
-0.919844 1.62585 0.87031
-0.885115 1.55992 0.661182
-0.850388 1.47306 0.502266
-0.815663 1.38192 0.384418
-0.78094 1.29499 0.297614
-0.746219 1.21582 0.233463
-0.711499 1.1454 0.185629
-0.676781 1.08351 0.149542
-0.642065 1.0294 0.121956
-0.60735 0.982185 0.100579
-0.572637 0.941004 0.0837781
-0.537925 0.905062 0.0703863
-0.503214 0.873666 0.0595593
-0.468504 0.846225 0.0506827
-0.433796 0.822237 0.0433028
-0.399089 0.801281 0.0370838
-0.364382 0.783008 0.0317718
-0.329676 0.767125 0.0271754
-0.294972 0.753391 0.0231452
-0.260267 0.741607 0.0195663
-0.225564 0.731608 0.0163457
-0.190861 0.723261 0.0134095
-0.156158 0.716456 0.0106958
-0.121456 0.711109 0.00815345
-0.0867541 0.707154 0.00573738
-0.0520524 0.704544 0.00340862
-0.0173508 0.703246 0.00113053
0.0173508 0.703246 -0.00113053
0.0520524 0.704544 -0.00340862
0.0867541 0.707154 -0.00573738
0.121456 0.711109 -0.00815345
0.156158 0.716456 -0.0106958
0.190861 0.723261 -0.0134095
0.225564 0.731608 -0.0163457
0.260267 0.741607 -0.0195663
0.294972 0.753391 -0.0231452
0.329676 0.767125 -0.0271754
0.364382 0.783008 -0.0317718
0.399089 0.801281 -0.0370838
0.433796 0.822237 -0.0433028
0.468504 0.846225 -0.0506827
0.503214 0.873666 -0.0595593
0.537925 0.905062 -0.0703863
0.572637 0.941004 -0.0837781
0.60735 0.982185 -0.100579
0.642065 1.0294 -0.121956
0.676781 1.08351 -0.149542
0.711499 1.1454 -0.185629
0.746219 1.21582 -0.233463
0.78094 1.29499 -0.297614
0.815663 1.38192 -0.384418
0.850388 1.47306 -0.502266
0.885115 1.55992 -0.661182
0.919844 1.62585 -0.87031
0.954576 1.64373 -1.13128
0.989309 1.57991 -1.42702
1.02405 1.41143 -1.71382
1.05878 1.15061 -1.93404
1.09352 0.848629 -2.05128
1.12827 0.564291 -2.07348
1.16301 0.330645 -2.03906
1.19776 0.149227 -1.98889
1.23251 0.00184748 -1.95106
1.26727 -0.139029 -1.93822
1.30203 -0.305831 -1.94611
1.33679 -0.529526 -1.94602
1.37155 -0.815983 -1.87792
1.40632 -1.10729 -1.68009
1.44109 -1.29953 -1.36665
1.47586 -1.34628 -1.03406
1.51064 -1.28939 -0.760804
1.54542 -1.18907 -0.562974
1.58021 -1.08152 -0.425159
1.61499 -0.981263 -0.32849
1.64979 -0.892208 -0.259062
1.68458 -0.814278 -0.207883
1.71938 -0.746231 -0.169282
1.75419 -0.686659 -0.139613
1.78899 -0.634286 -0.116457
1.82381 -0.588027 -0.0981524
1.85862 -0.546981 -0.0835243
1.89345 -0.5104 -0.0717206
1.92827 -0.477661 -0.0621117
1.9631 -0.448243 -0.0542236
1.99794 -0.421709 -0.0476961
2.03278 -0.397688 -0.042252
2.06762 -0.375866 -0.0376767
2.10247 -0.355975 -0.0338027
2.13733 -0.337786 -0.0304988
2.17219 -0.3211 -0.0276613
2.20705 -0.30575 -0.025208
2.24192 -0.291587 -0.0230734
2.2768 -0.278486 -0.021205
2.31168 -0.266336 -0.0195604
2.34657 -0.255042 -0.0181052
2.38146 -0.244518 -0.0168112
2.41636 -0.234692 -0.0156555
2.45126 -0.225498 -0.0146188
2.48617 -0.216879 -0.0136853
2.52109 -0.208785 -0.0128418
2.55601 -0.20117 -0.0120772
2.59094 -0.193994 -0.011382
2.62587 -0.18722 -0.0107484
2.66081 -0.180816 -0.0101698
2.69576 -0.174753 -0.00964065
2.73071 -0.169004 -0.00915643
2.76567 -0.163546 -0.00871358
2.80064 -0.158356 -0.00830932
2.83561 -0.153416 -0.00794171
2.87059 -0.148708 -0.00760946
2.90558 -0.144216 -0.00731195
2.94058 -0.139927 -0.00704895
2.97558 -0.135829 -0.00682055
3.01059 -0.131912 -0.0066268
3.0456 -0.128169 -0.00646764
3.08063 -0.124592 -0.0063425
3.11566 -0.121176 -0.0062503
3.1507 -0.117916 -0.00618921
3.18574 -0.114809 -0.00615667
3.2208 -0.111852 -0.00614927
3.25586 -0.109041 -0.00616274
3.29093 -0.106375 -0.00619179
3.32601 -0.103851 -0.00623009
3.36109 -0.101465 -0.00627003
3.39619 -0.0992135 -0.00630281
3.43129 -0.0970916 -0.00631849
3.4664 -0.0950913 -0.00630648
3.50152 -0.0932023 -0.00625622
3.53665 -0.0914112 -0.00615827
3.57179 -0.0897014 -0.00600556
3.60694 -0.0880542 -0.00579479
3.64209 -0.0864497 -0.00552749
3.67726 -0.0848689 -0.00521065
3.71243 -0.0832954 -0.00485647
3.74761 -0.0817179 -0.00448121
3.7828 -0.0801313 -0.00410308
3.81801 -0.078537 -0.00373966
3.85322 -0.0769423 -0.00340535
3.88844 -0.075358 -0.00310958
3.92367 -0.0737961 -0.00285615
3.95891 -0.0722677 -0.0026438
3.99416 -0.0707809 -0.00246776
4.02942 -0.0693406 -0.00232137
4.06469 -0.0679486 -0.0021978
4.09997 -0.0666042 -0.0020912
4.13526 -0.0653053 -0.0019968
4.17056 -0.0640493 -0.00191141
4.20587 -0.0628331 -0.00183314
4.24119 -0.0616545 -0.00176049
4.27653 -0.060511 -0.00169276
4.31187 -0.0594008 -0.00162987
4.34722 -0.0583225 -0.00157102
4.38259 -0.0572746 -0.00151602
4.41797 -0.056256 -0.00146503
4.45335 -0.0552657 -0.0014171
4.48875 -0.0543025 -0.00137208
4.52416 -0.0533654 -0.00133024
4.55958 -0.0524537 -0.00129046
4.59502 -0.051566 -0.00125279
4.63046 -0.0507018 -0.00121758
4.66592 -0.0498601 -0.00118368
4.70139 -0.0490399 -0.00115137
4.73687 -0.0482407 -0.00112101
4.77237 -0.0474616 -0.00109145
4.80787 -0.0467016 -0.00106319
4.84339 -0.0459606 -0.00103652
4.87892 -0.0452376 -0.00101033
4.91446 -0.0445317 -0.000985275
4.95002 -0.0438429 -0.000961529
4.98559 -0.0431704 -0.00093807
5.02117 -0.0425132 -0.000915666
5.05677 -0.0418716 -0.000894328
5.09237 -0.0412446 -0.000873162
5.128 -0.0406316 -0.000852997
5.16363 -0.0400327 -0.00083369
5.19928 -0.039447 -0.000814497
5.23494 -0.0388741 -0.000796262
5.27062 -0.038314 -0.000778697
5.30631 -0.0377659 -0.000761232
5.34201 -0.0372295 -0.000744674
5.37773 -0.0367048 -0.000728627
5.41346 -0.0361911 -0.00071269
5.4492 -0.035688 -0.000697603
5.48497 -0.0351957 -0.00068289
5.52074 -0.0347134 -0.000668316
5.55653 -0.0342409 -0.000654522
5.59233 -0.0337783 -0.000640992
5.62815 -0.0333248 -0.000627637
5.66399 -0.0328804 -0.000614984
5.69984 -0.0324451 -0.000602509
5.7357 -0.0320181 -0.000590246
5.77158 -0.0315995 -0.000578601
5.80748 -0.0311893 -0.000567073
5.84339 -0.0307867 -0.00055579
5.87932 -0.030392 -0.000545041
5.91526 -0.0300049 -0.000534368
5.95122 -0.0296249 -0.000523967
5.9872 -0.0292522 -0.000514017
6.02319 -0.0288865 -0.000504123
6.05919 -0.0285274 -0.00049452
6.09522 -0.028175 -0.000485291
6.13126 -0.0278291 -0.00047611
6.16732 -0.0274894 -0.000467232
6.20339 -0.0271559 -0.000458657
6.23949 -0.0268283 -0.000450135
6.27559 -0.0265065 -0.000441913
6.31172 -0.0261905 -0.000433931
6.34786 -0.02588 -0.000426012
6.38403 -0.0255749 -0.000418389
6.42021 -0.0252752 -0.000410963
6.4564 -0.0249806 -0.000403616
6.49262 -0.024691 -0.000396539
6.52885 -0.0244065 -0.000389607
6.5651 -0.0241267 -0.000382766
6.60137 -0.0238516 -0.000376175
6.63766 -0.0235812 -0.000369697
6.67397 -0.0233153 -0.000363325
6.71029 -0.0230537 -0.000357176
6.74664 -0.0227965 -0.000351116
6.783 -0.0225434 -0.000345174
6.81938 -0.0222945 -0.000339427
6.85579 -0.0220497 -0.000333754
6.89221 -0.0218087 -0.000328206
6.92865 -0.0215716 -0.000322826
6.96511 -0.0213383 -0.00031751
7.00159 -0.0211086 -0.000312325
7.0381 -0.0208825 -0.00030728
7.07462 -0.02066 -0.000302296
7.11116 -0.020441 -0.000297443
7.14772 -0.0202253 -0.000292705
7.18431 -0.020013 -0.000288029
7.22091 -0.0198039 -0.00028348
7.25754 -0.019598 -0.000279026
7.29418 -0.0193952 -0.000274636
7.33085 -0.0191954 -0.000270366
7.36754 -0.0189986 -0.000266174
7.40425 -0.0188048 -0.00026205
7.44099 -0.0186138 -0.000258036
7.47774 -0.0184257 -0.000254088
7.51452 -0.0182403 -0.00025021
7.55132 -0.0180576 -0.000246432
7.58814 -0.0178775 -0.000242711
7.62498 -0.0177001 -0.000239062
7.66185 -0.0175252 -0.000235501
7.69874 -0.0173528 -0.000231991
7.73566 -0.0171829 -0.000228555
7.77259 -0.0170153 -0.000225194
7.80955 -0.0168501 -0.000221882
7.84654 -0.0166873 -0.000218643
7.88355 -0.0165267 -0.000215468
7.92058 -0.0163683 -0.00021234
7.95763 -0.0162121 -0.000209283
7.99471 -0.0160581 -0.000206281
8.03182 -0.0159061 -0.000203326
8.06895 -0.0157562 -0.000200438
8.1061 -0.0156084 -0.000197597
8.14328 -0.0154625 -0.000194804
8.18049 -0.0153186 -0.000192072
8.21772 -0.0151767 -0.000189382
8.25497 -0.0150366 -0.000186741
8.29226 -0.0148983 -0.000184153
8.32956 -0.0147619 -0.000181604
8.3669 -0.0146273 -0.000179104
8.40426 -0.0144944 -0.000176652
8.44165 -0.0143633 -0.000174236
8.47906 -0.0142338 -0.000171867
8.5165 -0.014106 -0.00016954
8.55397 -0.0139798 -0.000167249
8.59146 -0.0138553 -0.000165004
8.62899 -0.0137323 -0.000162794
8.66654 -0.0136109 -0.000160621
8.70412 -0.013491 -0.000158489
8.74172 -0.0133726 -0.00015639
8.77936 -0.0132557 -0.000154327
8.81702 -0.0131402 -0.000152302
8.85471 -0.0130262 -0.000150307
8.89244 -0.0129136 -0.000148347
8.93019 -0.0128023 -0.000146422
8.96797 -0.0126924 -0.000144525
9.00578 -0.0125839 -0.000142662
9.04362 -0.0124766 -0.000140829
9.08149 -0.0123706 -0.000139025
9.11939 -0.012266 -0.000137253
9.15732 -0.0121625 -0.000135508
9.19528 -0.0120603 -0.00013379
9.23327 -0.0119593 -0.000132103
9.2713 -0.0118595 -0.000130441
9.30935 -0.0117608 -0.000128806
9.34744 -0.0116634 -0.000127198
9.38556 -0.011567 -0.000125613
9.42371 -0.0114718 -0.000124055
9.46189 -0.0113776 -0.000122522
9.50011 -0.0112846 -0.000121011
9.53836 -0.0111926 -0.000119526
9.57664 -0.0111017 -0.000118063
9.61496 -0.0110117 -0.000116622
9.65331 -0.0109229 -0.000115205
9.69169 -0.010835 -0.000113808
9.73011 -0.0107481 -0.000112433
9.76856 -0.0106621 -0.00011108
9.80704 -0.0105772 -0.000109746
9.84557 -0.0104931 -0.000108433
9.88412 -0.01041 -0.00010714
9.92271 -0.0103278 -0.000105866
9.96134 -0.0102465 -0.000104612
10 -0.0101661 -0.000103376
10.0387 -0.0100866 -0.000102158
10.0774 -0.0100079 -0.000100959
10.1162 -0.00993011 -9.97763e-05
10.155 -0.00985313 -9.86118e-05
10.1939 -0.00977696 -9.74646e-05
10.2328 -0.00970161 -9.63335e-05
10.2717 -0.00962706 -9.52195e-05
10.3106 -0.0095533 -9.41213e-05
10.3496 -0.00948032 -9.30388e-05
10.3887 -0.0094081 -9.19724e-05
10.4278 -0.00933664 -9.09207e-05
10.4669 -0.00926592 -8.98842e-05
10.506 -0.00919593 -8.88628e-05
10.5452 -0.00912667 -8.78553e-05
10.5845 -0.00905812 -8.68625e-05
10.6238 -0.00899027 -8.58835e-05
10.6631 -0.00892312 -8.4918e-05
10.7024 -0.00885665 -8.39664e-05
10.7418 -0.00879086 -8.30278e-05
10.7813 -0.00872573 -8.21022e-05
10.8208 -0.00866126 -8.11897e-05
10.8603 -0.00859743 -8.02893e-05
10.8999 -0.00853424 -7.94017e-05
10.9395 -0.00847168 -7.85261e-05
10.9792 -0.00840974 -7.76623e-05
11.0189 -0.00834841 -7.68105e-05
11.0586 -0.00828769 -7.597e-05
11.0984 -0.00822756 -7.51409e-05
11.1383 -0.00816802 -7.43231e-05
11.1781 -0.00810906 -7.3516e-05
11.2181 -0.00805067 -7.27199e-05
11.2581 -0.00799285 -7.19344e-05
11.2981 -0.00793558 -7.11592e-05
11.3381 -0.00787887 -7.03944e-05
11.3783 -0.00782269 -6.96395e-05
11.4184 -0.00776705 -6.88946e-05
11.4587 -0.00771194 -6.81596e-05
11.4989 -0.00765735 -6.74339e-05
11.5392 -0.00760327 -6.67179e-05
11.5796 -0.00754971 -6.60111e-05
11.62 -0.00749664 -6.53134e-05
11.6605 -0.00744407 -6.46247e-05
11.701 -0.00739198 -6.39448e-05
11.7415 -0.00734038 -6.32737e-05
11.7822 -0.00728926 -6.26112e-05
11.8228 -0.0072386 -6.19569e-05
11.8636 -0.00718841 -6.13111e-05
11.9043 -0.00713867 -6.06733e-05
11.9452 -0.00708939 -6.00437e-05
11.986 -0.00704056 -5.94219e-05
12.027 -0.00699216 -5.88078e-05
12.068 -0.0069442 -5.82015e-05
12.109 -0.00689667 -5.76027e-05
12.1501 -0.00684957 -5.70113e-05
12.1913 -0.00680288 -5.64273e-05
12.2325 -0.00675661 -5.58503e-05
12.2738 -0.00671074 -5.52805e-05
12.3151 -0.00666528 -5.47176e-05
12.3565 -0.00662022 -5.41616e-05
12.3979 -0.00657556 -5.36124e-05
12.4394 -0.00653128 -5.30698e-05
12.481 -0.00648738 -5.25338e-05
12.5226 -0.00644387 -5.20043e-05
12.5643 -0.00640073 -5.1481e-05
12.6061 -0.00635796 -5.09641e-05
12.6479 -0.00631556 -5.04533e-05
12.6898 -0.00627352 -4.99486e-05
12.7317 -0.00623183 -4.94499e-05
12.7737 -0.0061905 -4.89571e-05
12.8158 -0.00614952 -4.847e-05
12.8579 -0.00610888 -4.79887e-05
12.9001 -0.00606858 -4.75131e-05
12.9424 -0.00602862 -4.7043e-05
12.9847 -0.00598899 -4.65783e-05
13.0271 -0.00594968 -4.61191e-05
13.0696 -0.00591071 -4.56651e-05
13.1121 -0.00587205 -4.52164e-05
13.1547 -0.00583371 -4.47728e-05
13.1974 -0.00579568 -4.43343e-05
13.2402 -0.00575796 -4.39009e-05
13.283 -0.00572055 -4.34723e-05
13.3259 -0.00568344 -4.30486e-05
13.3689 -0.00564663 -4.26298e-05
13.4119 -0.00561011 -4.22156e-05
13.455 -0.00557388 -4.18061e-05
13.4982 -0.00553795 -4.14012e-05
13.5415 -0.00550229 -4.10008e-05
13.5848 -0.00546692 -4.06049e-05
13.6283 -0.00543183 -4.02134e-05
13.6718 -0.00539701 -3.98262e-05
13.7153 -0.00536246 -3.94433e-05
13.759 -0.00532819 -3.90646e-05
13.8028 -0.00529417 -3.869e-05
13.8466 -0.00526043 -3.83196e-05
13.8905 -0.00522694 -3.79532e-05
13.9345 -0.0051937 -3.75907e-05
13.9786 -0.00516072 -3.72322e-05
14.0227 -0.00512799 -3.68776e-05
14.067 -0.00509551 -3.65268e-05
14.1113 -0.00506328 -3.61797e-05
14.1558 -0.00503128 -3.58364e-05
14.2003 -0.00499953 -3.54967e-05
14.2449 -0.00496801 -3.51606e-05
14.2896 -0.00493672 -3.48282e-05
14.3344 -0.00490567 -3.44992e-05
14.3793 -0.00487485 -3.41736e-05
14.4243 -0.00484425 -3.38516e-05
14.4693 -0.00481387 -3.35328e-05
14.5145 -0.00478372 -3.32174e-05
14.5598 -0.00475378 -3.29052e-05
14.6052 -0.00472406 -3.25964e-05
14.6506 -0.00469456 -3.22906e-05
14.6962 -0.00466526 -3.19881e-05
14.7419 -0.00463618 -3.16887e-05
14.7877 -0.0046073 -3.13922e-05
14.8336 -0.00457862 -3.10989e-05
14.8796 -0.00455014 -3.08085e-05
14.9257 -0.00452187 -3.0521e-05
14.9719 -0.00449379 -3.02365e-05
15.0182 -0.00446591 -2.99549e-05
15.0647 -0.00443821 -2.96759e-05
15.1112 -0.00441071 -2.93998e-05
15.1579 -0.0043834 -2.91266e-05
15.2047 -0.00435627 -2.88559e-05
15.2516 -0.00432933 -2.8588e-05
15.2986 -0.00430257 -2.83228e-05
15.3458 -0.00427598 -2.806e-05
15.393 -0.00424958 -2.77999e-05
15.4404 -0.00422335 -2.75424e-05
15.488 -0.00419729 -2.72871e-05
15.5356 -0.00417141 -2.70346e-05
15.5834 -0.00414569 -2.67845e-05
15.6313 -0.00412014 -2.65365e-05
15.6794 -0.00409476 -2.62913e-05
15.7276 -0.00406954 -2.60483e-05
15.7759 -0.00404448 -2.58073e-05
15.8243 -0.00401958 -2.5569e-05
15.873 -0.00399484 -2.53328e-05
15.9217 -0.00397026 -2.50986e-05
15.9706 -0.00394582 -2.4867e-05
16.0197 -0.00392154 -2.46372e-05
16.0689 -0.00389741 -2.44096e-05
16.1182 -0.00387343 -2.41844e-05
16.1677 -0.0038496 -2.39608e-05
16.2174 -0.00382591 -2.37396e-05
16.2672 -0.00380236 -2.35204e-05
16.3172 -0.00377895 -2.33029e-05
16.3674 -0.00375568 -2.30877e-05
16.4177 -0.00373255 -2.28743e-05
16.4682 -0.00370956 -2.26627e-05
16.5189 -0.0036867 -2.24533e-05
16.5697 -0.00366397 -2.22454e-05
16.6208 -0.00364137 -2.20395e-05
16.672 -0.0036189 -2.18355e-05
16.7234 -0.00359656 -2.16331e-05
16.775 -0.00357434 -2.14325e-05
16.8268 -0.00355224 -2.12338e-05
16.8787 -0.00353027 -2.10366e-05
16.9309 -0.00350841 -2.08412e-05
16.9833 -0.00348667 -2.06475e-05
17.0359 -0.00346505 -2.04553e-05
17.0887 -0.00344355 -2.02649e-05
17.1418 -0.00342216 -2.00759e-05
17.195 -0.00340087 -1.98885e-05
17.2485 -0.0033797 -1.97028e-05
17.3022 -0.00335863 -1.95185e-05
17.3562 -0.00333767 -1.93357e-05
17.4104 -0.00331682 -1.91545e-05
17.4648 -0.00329606 -1.89746e-05
17.5195 -0.00327541 -1.87963e-05
17.5744 -0.00325485 -1.86193e-05
17.6296 -0.00323439 -1.84437e-05
17.6851 -0.00321403 -1.82695e-05
17.7408 -0.00319376 -1.80966e-05
17.7969 -0.00317358 -1.7925e-05
17.8532 -0.00315349 -1.77548e-05
17.9098 -0.00313348 -1.75859e-05
17.9667 -0.00311356 -1.74181e-05
18.0239 -0.00309373 -1.72517e-05
18.0815 -0.00307397 -1.70864e-05
18.1393 -0.00305429 -1.69223e-05
18.1975 -0.0030347 -1.67594e-05
18.256 -0.00301517 -1.65977e-05
18.3149 -0.00299572 -1.64371e-05
18.3742 -0.00297634 -1.62775e-05
18.4338 -0.00295702 -1.61191e-05
18.4938 -0.00293777 -1.59617e-05
18.5542 -0.00291859 -1.58054e-05
18.615 -0.00289947 -1.565e-05
18.6762 -0.0028804 -1.54957e-05
18.7379 -0.00286139 -1.53423e-05
18.8 -0.00284243 -1.51898e-05
18.8625 -0.00282352 -1.50382e-05
18.9255 -0.00280466 -1.48875e-05
18.9891 -0.00278584 -1.47377e-05
19.0531 -0.00276706 -1.45886e-05
19.1177 -0.00274832 -1.44404e-05
19.1828 -0.00272962 -1.4293e-05
19.2484 -0.00271094 -1.41465e-05
19.3147 -0.00269229 -1.40005e-05
19.3816 -0.00267366 -1.38553e-05
19.4491 -0.00265505 -1.37106e-05
19.5173 -0.00263645 -1.35666e-05
19.5862 -0.00261785 -1.34232e-05
19.6558 -0.00259926 -1.32802e-05
19.7262 -0.00258067 -1.31378e-05
19.7974 -0.00256207 -1.29958e-05
19.8694 -0.00254345 -1.28542e-05
19.9423 -0.0025248 -1.27129e-05
20.0162 -0.00250613 -1.25719e-05
20.091 -0.00248741 -1.24312e-05
20.1669 -0.00246865 -1.22906e-05
20.244 -0.00244983 -1.21501e-05
20.3222 -0.00243093 -1.20096e-05
20.4016 -0.00241195 -1.18691e-05
20.4825 -0.00239288 -1.17283e-05
20.5648 -0.00237368 -1.15873e-05
20.6487 -0.00235436 -1.14459e-05
20.7344 -0.00233487 -1.1304e-05
20.8219 -0.00231521 -1.11613e-05
20.9115 -0.00229534 -1.10177e-05
21.0034 -0.00227522 -1.0873e-05
21.0979 -0.00225482 -1.07269e-05
21.1952 -0.00223408 -1.0579e-05
21.2959 -0.00221293 -1.0429e-05
21.4004 -0.0021913 -1.02763e-05
21.5093 -0.00216907 -1.01202e-05
21.6237 -0.00214611 -9.95965e-06
21.7448 -0.00212218 -9.7934e-06
21.8747 -0.00209698 -9.61925e-06
22.0165 -0.00206995 -9.43369e-06
22.1768 -0.00204004 -9.22969e-06
22.3723 -0.00200443 -8.98884e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1ClassicOneLoop/GAp_OneLoopFRG.txt <==
-22.3723 -0.00200585 9.00155e-06
-22.1768 -0.00204151 9.24298e-06
-22.0165 -0.00207147 9.44745e-06
-21.8747 -0.00209853 9.63347e-06
-21.7448 -0.00212377 9.80804e-06
-21.6237 -0.00214773 9.97472e-06
-21.5093 -0.00217074 1.01356e-05
-21.4004 -0.002193 1.02922e-05
-21.2959 -0.00221466 1.04453e-05
-21.1952 -0.00223584 1.05957e-05
-21.0979 -0.00225662 1.07439e-05
-21.0034 -0.00227705 1.08904e-05
-20.9115 -0.0022972 1.10355e-05
-20.8219 -0.00231711 1.11795e-05
-20.7344 -0.0023368 1.13225e-05
-20.6487 -0.00235631 1.14649e-05
-20.5648 -0.00237567 1.16067e-05
-20.4825 -0.0023949 1.17481e-05
-20.4016 -0.00241401 1.18892e-05
-20.3222 -0.00243302 1.20301e-05
-20.244 -0.00245194 1.2171e-05
-20.1669 -0.0024708 1.23119e-05
-20.091 -0.0024896 1.24529e-05
-20.0162 -0.00250834 1.25941e-05
-19.9423 -0.00252705 1.27355e-05
-19.8694 -0.00254573 1.28771e-05
-19.7974 -0.00256438 1.30192e-05
-19.7262 -0.00258301 1.31616e-05
-19.6558 -0.00260164 1.33045e-05
-19.5862 -0.00262027 1.34478e-05
-19.5173 -0.00263889 1.35917e-05
-19.4491 -0.00265753 1.37362e-05
-19.3816 -0.00267617 1.38813e-05
-19.3147 -0.00269484 1.4027e-05
-19.2484 -0.00271353 1.41734e-05
-19.1828 -0.00273224 1.43206e-05
-19.1177 -0.00275098 1.44685e-05
-19.0531 -0.00276976 1.46171e-05
-18.9891 -0.00278857 1.47666e-05
-18.9255 -0.00280743 1.49169e-05
-18.8625 -0.00282633 1.5068e-05
-18.8 -0.00284527 1.52201e-05
-18.7379 -0.00286427 1.53731e-05
-18.6762 -0.00288332 1.5527e-05
-18.615 -0.00290242 1.56818e-05
-18.5542 -0.00292159 1.58377e-05
-18.4938 -0.00294081 1.59946e-05
-18.4338 -0.0029601 1.61525e-05
-18.3742 -0.00297945 1.63115e-05
-18.3149 -0.00299888 1.64716e-05
-18.256 -0.00301837 1.66328e-05
-18.1975 -0.00303793 1.67951e-05
-18.1393 -0.00305758 1.69585e-05
-18.0815 -0.00307729 1.71232e-05
-18.0239 -0.00309709 1.7289e-05
-17.9667 -0.00311697 1.74561e-05
-17.9098 -0.00313693 1.76244e-05
-17.8532 -0.00315698 1.7794e-05
-17.7969 -0.00317712 1.79649e-05
-17.7408 -0.00319734 1.81371e-05
-17.6851 -0.00321766 1.83106e-05
-17.6296 -0.00323807 1.84855e-05
-17.5744 -0.00325858 1.86617e-05
-17.5195 -0.00327918 1.88394e-05
-17.4648 -0.00329988 1.90184e-05
-17.4104 -0.00332068 1.9199e-05
-17.3562 -0.00334159 1.93809e-05
-17.3022 -0.0033626 1.95644e-05
-17.2485 -0.00338371 1.97494e-05
-17.195 -0.00340494 1.99359e-05
-17.1418 -0.00342627 2.0124e-05
-17.0887 -0.00344771 2.03137e-05
-17.0359 -0.00346927 2.05049e-05
-16.9833 -0.00349095 2.06978e-05
-16.9309 -0.00351274 2.08923e-05
-16.8787 -0.00353464 2.10886e-05
-16.8268 -0.00355667 2.12865e-05
-16.775 -0.00357882 2.14861e-05
-16.7234 -0.0036011 2.16875e-05
-16.672 -0.0036235 2.18907e-05
-16.6208 -0.00364603 2.20956e-05
-16.5697 -0.00366868 2.23024e-05
-16.5189 -0.00369147 2.2511e-05
-16.4682 -0.00371439 2.27215e-05
-16.4177 -0.00373745 2.29339e-05
-16.3674 -0.00376064 2.31482e-05
-16.3172 -0.00378397 2.33645e-05
-16.2672 -0.00380743 2.35828e-05
-16.2174 -0.00383105 2.3803e-05
-16.1677 -0.0038548 2.40253e-05
-16.1182 -0.0038787 2.42497e-05
-16.0689 -0.00390275 2.44761e-05
-16.0197 -0.00392694 2.47047e-05
-15.9706 -0.00395129 2.49354e-05
-15.9217 -0.00397579 2.51683e-05
-15.873 -0.00400044 2.54033e-05
-15.8243 -0.00402525 2.56407e-05
-15.7759 -0.00405022 2.58803e-05
-15.7276 -0.00407535 2.61221e-05
-15.6794 -0.00410064 2.63663e-05
-15.6313 -0.0041261 2.66129e-05
-15.5834 -0.00415172 2.68619e-05
-15.5356 -0.00417751 2.71132e-05
-15.488 -0.00420347 2.73671e-05
-15.4404 -0.0042296 2.76234e-05
-15.393 -0.00425591 2.78822e-05
-15.3458 -0.00428239 2.81436e-05
-15.2986 -0.00430906 2.84076e-05
-15.2516 -0.0043359 2.86743e-05
-15.2047 -0.00436292 2.89435e-05
-15.1579 -0.00439013 2.92155e-05
-15.1112 -0.00441753 2.94902e-05
-15.0647 -0.00444512 2.97677e-05
-15.0182 -0.00447289 3.0048e-05
-14.9719 -0.00450087 3.03311e-05
-14.9257 -0.00452903 3.06171e-05
-14.8796 -0.0045574 3.09061e-05
-14.8336 -0.00458596 3.1198e-05
-14.7877 -0.00461473 3.14929e-05
-14.7419 -0.0046437 3.17909e-05
-14.6962 -0.00467289 3.2092e-05
-14.6506 -0.00470228 3.23961e-05
-14.6052 -0.00473188 3.27035e-05
-14.5598 -0.0047617 3.30141e-05
-14.5145 -0.00479173 3.33279e-05
-14.4693 -0.00482199 3.36451e-05
-14.4243 -0.00485246 3.39656e-05
-14.3793 -0.00488316 3.42895e-05
-14.3344 -0.00491409 3.46168e-05
-14.2896 -0.00494525 3.49477e-05
-14.2449 -0.00497665 3.52821e-05
-14.2003 -0.00500827 3.56201e-05
-14.1558 -0.00504014 3.59617e-05
-14.1113 -0.00507224 3.6307e-05
-14.067 -0.0051046 3.66561e-05
-14.0227 -0.00513719 3.70089e-05
-13.9786 -0.00517004 3.73657e-05
-13.9345 -0.00520314 3.77263e-05
-13.8905 -0.00523649 3.80909e-05
-13.8466 -0.0052701 3.84595e-05
-13.8028 -0.00530398 3.88322e-05
-13.759 -0.00533811 3.9209e-05
-13.7153 -0.00537252 3.959e-05
-13.6718 -0.00540719 3.99753e-05
-13.6283 -0.00544214 4.03649e-05
-13.5848 -0.00547737 4.07588e-05
-13.5415 -0.00551287 4.11573e-05
-13.4982 -0.00554866 4.15602e-05
-13.455 -0.00558474 4.19676e-05
-13.4119 -0.0056211 4.23797e-05
-13.3689 -0.00565776 4.27966e-05
-13.3259 -0.00569472 4.32182e-05
-13.283 -0.00573198 4.36446e-05
-13.2402 -0.00576954 4.40759e-05
-13.1974 -0.00580741 4.45123e-05
-13.1547 -0.00584559 4.49536e-05
-13.1121 -0.00588409 4.54002e-05
-13.0696 -0.0059229 4.58519e-05
-13.0271 -0.00596204 4.63089e-05
-12.9847 -0.00600151 4.67713e-05
-12.9424 -0.0060413 4.72391e-05
-12.9001 -0.00608143 4.77125e-05
-12.8579 -0.0061219 4.81914e-05
-12.8158 -0.00616271 4.86761e-05
-12.7737 -0.00620387 4.91665e-05
-12.7317 -0.00624538 4.96629e-05
-12.6898 -0.00628724 5.01651e-05
-12.6479 -0.00632947 5.06734e-05
-12.6061 -0.00637206 5.11879e-05
-12.5643 -0.00641501 5.17086e-05
-12.5226 -0.00645834 5.22356e-05
-12.481 -0.00650205 5.27691e-05
-12.4394 -0.00654614 5.3309e-05
-12.3979 -0.00659062 5.38557e-05
-12.3565 -0.00663549 5.4409e-05
-12.3151 -0.00668076 5.49692e-05
-12.2738 -0.00672643 5.55363e-05
-12.2325 -0.00677251 5.61104e-05
-12.1913 -0.006819 5.66918e-05
-12.1501 -0.0068659 5.72804e-05
-12.109 -0.00691323 5.78764e-05
-12.068 -0.00696099 5.84799e-05
-12.027 -0.00700918 5.9091e-05
-11.986 -0.00705781 5.97099e-05
-11.9452 -0.00710688 6.03366e-05
-11.9043 -0.0071564 6.09714e-05
-11.8636 -0.00720638 6.16143e-05
-11.8228 -0.00725682 6.22654e-05
-11.7822 -0.00730773 6.29249e-05
-11.7415 -0.00735912 6.3593e-05
-11.701 -0.00741098 6.42697e-05
-11.6605 -0.00746333 6.49552e-05
-11.62 -0.00751617 6.56497e-05
-11.5796 -0.00756951 6.63533e-05
-11.5392 -0.00762336 6.70661e-05
-11.4989 -0.00767772 6.77884e-05
-11.4587 -0.0077326 6.85202e-05
-11.4184 -0.007788 6.92617e-05
-11.3783 -0.00784394 7.00131e-05
-11.3381 -0.00790042 7.07745e-05
-11.2981 -0.00795744 7.15462e-05
-11.2581 -0.00801502 7.23283e-05
-11.2181 -0.00807316 7.31209e-05
-11.1781 -0.00813188 7.39243e-05
-11.1383 -0.00819117 7.47386e-05
-11.0984 -0.00825104 7.5564e-05
-11.0586 -0.00831151 7.64007e-05
-11.0189 -0.00837258 7.72489e-05
-10.9792 -0.00843426 7.81089e-05
-10.9395 -0.00849656 7.89807e-05
-10.8999 -0.00855948 7.98646e-05
-10.8603 -0.00862304 8.07609e-05
-10.8208 -0.00868724 8.16697e-05
-10.7813 -0.0087521 8.25913e-05
-10.7418 -0.00881762 8.35258e-05
-10.7024 -0.00888381 8.44736e-05
-10.6631 -0.00895068 8.54348e-05
-10.6238 -0.00901825 8.64097e-05
-10.5845 -0.00908651 8.73985e-05
-10.5452 -0.00915548 8.84015e-05
-10.506 -0.00922518 8.9419e-05
-10.4669 -0.00929561 9.04511e-05
-10.4278 -0.00936677 9.14983e-05
-10.3887 -0.00943869 9.25606e-05
-10.3496 -0.00951138 9.36385e-05
-10.3106 -0.00958484 9.47322e-05
-10.2717 -0.00965908 9.5842e-05
-10.2328 -0.00973412 9.69682e-05
-10.1939 -0.00980997 9.81111e-05
-10.155 -0.00988664 9.9271e-05
-10.1162 -0.00996414 0.000100448
-10.0774 -0.0100425 0.000101643
-10.0387 -0.0101217 0.000102856
-10 -0.0102018 0.000104087
-9.96134 -0.0102827 0.000105337
-9.92271 -0.0103646 0.000106606
-9.88412 -0.0104474 0.000107894
-9.84557 -0.0105311 0.000109202
-9.80704 -0.0106157 0.00011053
-9.76856 -0.0107013 0.000111879
-9.73011 -0.0107878 0.000113249
-9.69169 -0.0108754 0.00011464
-9.65331 -0.0109639 0.000116053
-9.61496 -0.0110535 0.000117488
-9.57664 -0.011144 0.000118945
-9.53836 -0.0112357 0.000120426
-9.50011 -0.0113284 0.00012193
-9.46189 -0.0114221 0.000123459
-9.42371 -0.011517 0.000125012
-9.38556 -0.011613 0.000126589
-9.34744 -0.0117101 0.000128193
-9.30935 -0.0118083 0.000129822
-9.2713 -0.0119077 0.000131478
-9.23327 -0.0120084 0.000133161
-9.19528 -0.0121102 0.000134871
-9.15732 -0.0122132 0.00013661
-9.11939 -0.0123175 0.000138378
-9.08149 -0.0124231 0.000140175
-9.04362 -0.0125299 0.000142002
-9.00578 -0.0126381 0.000143859
-8.96797 -0.0127475 0.000145748
-8.93019 -0.0128584 0.000147669
-8.89244 -0.0129706 0.000149623
-8.85471 -0.0130842 0.00015161
-8.81702 -0.0131992 0.000153631
-8.77936 -0.0133157 0.000155687
-8.74172 -0.0134337 0.000157778
-8.70412 -0.0135531 0.000159906
-8.66654 -0.0136741 0.000162071
-8.62899 -0.0137966 0.000164273
-8.59146 -0.0139207 0.000166515
-8.55397 -0.0140464 0.000168796
-8.5165 -0.0141738 0.000171118
-8.47906 -0.0143028 0.000173481
-8.44165 -0.0144335 0.000175886
-8.40426 -0.0145659 0.000178335
-8.3669 -0.0147 0.000180828
-8.32956 -0.014836 0.000183367
-8.29226 -0.0149737 0.000185952
-8.25497 -0.0151133 0.000188584
-8.21772 -0.0152548 0.000191264
-8.18049 -0.0153982 0.000193995
-8.14328 -0.0155436 0.000196776
-8.1061 -0.0156909 0.000199609
-8.06895 -0.0158403 0.000202496
-8.03182 -0.0159918 0.000205436
-7.99471 -0.0161453 0.000208433
-7.95763 -0.016301 0.000211487
-7.92058 -0.0164588 0.000214599
-7.88355 -0.0166189 0.000217772
-7.84654 -0.0167813 0.000221005
-7.80955 -0.0169459 0.000224302
-7.77259 -0.0171129 0.000227663
-7.73566 -0.0172823 0.000231089
-7.69874 -0.0174542 0.000234584
-7.66185 -0.0176286 0.000238148
-7.62498 -0.0178055 0.000241783
-7.58814 -0.017985 0.000245491
-7.55132 -0.0181671 0.000249273
-7.51452 -0.0183519 0.000253132
-7.47774 -0.0185395 0.00025707
-7.44099 -0.0187299 0.000261089
-7.40425 -0.0189232 0.00026519
-7.36754 -0.0191194 0.000269376
-7.33085 -0.0193186 0.000273649
-7.29418 -0.0195208 0.000278011
-7.25754 -0.0197262 0.000282465
-7.22091 -0.0199347 0.000287013
-7.18431 -0.0201465 0.000291658
-7.14772 -0.0203616 0.000296402
-7.11116 -0.02058 0.000301249
-7.07462 -0.0208019 0.0003062
-7.0381 -0.0210274 0.000311259
-7.00159 -0.0212565 0.000316428
-6.96511 -0.0214892 0.000321711
-6.92865 -0.0217257 0.000327111
-6.89221 -0.0219661 0.000332631
-6.85579 -0.0222103 0.000338274
-6.81938 -0.0224587 0.000344045
-6.783 -0.0227111 0.000349946
-6.74664 -0.0229677 0.000355981
-6.71029 -0.0232286 0.000362155
-6.67397 -0.023494 0.000368471
-6.63766 -0.0237638 0.000374934
-6.60137 -0.0240382 0.000381548
-6.5651 -0.0243174 0.000388316
-6.52885 -0.0246013 0.000395245
-6.49262 -0.0248902 0.000402339
-6.4564 -0.0251842 0.000409602
-6.42021 -0.0254833 0.00041704
-6.38403 -0.0257877 0.000424658
-6.34786 -0.0260976 0.000432462
-6.31172 -0.026413 0.000440457
-6.27559 -0.0267341 0.00044865
-6.23949 -0.027061 0.000457047
-6.20339 -0.0273939 0.000465654
-6.16732 -0.027733 0.000474478
-6.13126 -0.0280783 0.000483526
-6.09522 -0.02843 0.000492804
-6.05919 -0.0287884 0.000502322
-6.02319 -0.0291535 0.000512086
-5.9872 -0.0295256 0.000522104
-5.95122 -0.0299048 0.000532385
-5.91526 -0.0302914 0.000542939
-5.87932 -0.0306854 0.000553773
-5.84339 -0.0310871 0.000564898
-5.80748 -0.0314968 0.000576323
-5.77158 -0.0319146 0.00058806
-5.7357 -0.0323408 0.000600118
-5.69984 -0.0327755 0.000612509
-5.66399 -0.033219 0.000625245
-5.62815 -0.0336716 0.000638337
-5.59233 -0.0341336 0.0006518
-5.55653 -0.034605 0.000665646
-5.52074 -0.0350864 0.000679889
-5.48497 -0.0355779 0.000694543
-5.4492 -0.0360798 0.000709625
-5.41346 -0.0365924 0.000725149
-5.37773 -0.0371161 0.000741133
-5.34201 -0.0376511 0.000757595
-5.30631 -0.0381979 0.000774551
-5.27062 -0.0387567 0.000792021
-5.23494 -0.039328 0.000810026
-5.19928 -0.039912 0.000828587
-5.16363 -0.0405093 0.000847725
-5.128 -0.0411202 0.000867463
-5.09237 -0.0417451 0.000887826
-5.05677 -0.0423845 0.000908838
-5.02117 -0.0430389 0.000930528
-4.98559 -0.0437086 0.000952922
-4.95002 -0.0443944 0.00097605
-4.91446 -0.0450965 0.000999944
-4.87892 -0.0458157 0.00102464
-4.84339 -0.0465524 0.00105016
-4.80787 -0.0473073 0.00107655
-4.77237 -0.048081 0.00110385
-4.73687 -0.0488741 0.00113209
-4.70139 -0.0496873 0.00116133
-4.66592 -0.0505213 0.00119159
-4.63046 -0.0513768 0.00122294
-4.59502 -0.0522547 0.00125542
-4.55958 -0.0531556 0.00128908
-4.52416 -0.0540806 0.00132398
-4.48875 -0.0550303 0.00136018
-4.45335 -0.0560059 0.00139773
-4.41797 -0.0570081 0.00143672
-4.38259 -0.0580382 0.0014772
-4.34722 -0.059097 0.00151925
-4.31187 -0.0601858 0.00156295
-4.27653 -0.0613057 0.00160839
-4.24119 -0.062458 0.00165565
-4.20587 -0.0636439 0.00170483
-4.17056 -0.0648649 0.00175603
-4.13526 -0.0661223 0.00180936
-4.09997 -0.0674178 0.00186493
-4.06469 -0.0687528 0.00192286
-4.02942 -0.0701292 0.00198329
-3.99416 -0.0715486 0.00204636
-3.95891 -0.0730129 0.00211221
-3.92367 -0.0745242 0.00218102
-3.88844 -0.0760846 0.00225294
-3.85322 -0.0776963 0.00232816
-3.81801 -0.0793616 0.00240689
-3.7828 -0.0810831 0.00248934
-3.74761 -0.0828634 0.00257573
-3.71243 -0.0847054 0.00266631
-3.67726 -0.086612 0.00276135
-3.64209 -0.0885865 0.00286114
-3.60694 -0.0906322 0.00296598
-3.57179 -0.0927528 0.00307622
-3.53665 -0.0949522 0.00319222
-3.50152 -0.0972345 0.00331438
-3.4664 -0.0996041 0.00344312
-3.43129 -0.102066 0.00357892
-3.39619 -0.104624 0.00372227
-3.36109 -0.107286 0.00387374
-3.32601 -0.110055 0.00403394
-3.29093 -0.11294 0.00420353
-3.25586 -0.115946 0.00438323
-3.2208 -0.11908 0.00457385
-3.18574 -0.122351 0.00477626
-3.1507 -0.125767 0.00499143
-3.11566 -0.129338 0.00522043
-3.08063 -0.133072 0.00546444
-3.0456 -0.136982 0.00572477
-3.01059 -0.141079 0.00600288
-2.97558 -0.145375 0.00630037
-2.94058 -0.149885 0.00661905
-2.90558 -0.154624 0.00696095
-2.87059 -0.15961 0.00732831
-2.83561 -0.164859 0.00772369
-2.80064 -0.170393 0.00814994
-2.76567 -0.176235 0.0086103
-2.73071 -0.182408 0.00910843
-2.69576 -0.18894 0.00964851
-2.66081 -0.195862 0.0102353
-2.62587 -0.203209 0.0108743
-2.59094 -0.211017 0.0115716
-2.55601 -0.219329 0.0123346
-2.52109 -0.228194 0.0131717
-2.48617 -0.237666 0.0140925
-2.45126 -0.247805 0.0151085
-2.41636 -0.258682 0.0162331
-2.38146 -0.270377 0.0174821
-2.34657 -0.282979 0.0188743
-2.31168 -0.296596 0.0204322
-2.2768 -0.311349 0.0221828
-2.24192 -0.327379 0.0241591
-2.20705 -0.344854 0.026401
-2.17219 -0.36397 0.028958
-2.13733 -0.38496 0.0318912
-2.10247 -0.408102 0.0352778
-2.06762 -0.433734 0.0392152
-2.03278 -0.462265 0.0438287
-1.99794 -0.494198 0.0492811
-1.9631 -0.530158 0.0557873
-1.92827 -0.57093 0.063635
-1.89345 -0.617516 0.073217
-1.85862 -0.671209 0.0850805
-1.82381 -0.73371 0.100005
-1.78899 -0.807293 0.119132
-1.75419 -0.895069 0.144183
-1.71938 -1.00138 0.177853
-1.68458 -1.13247 0.224541
-1.64979 -1.29752 0.291799
-1.61499 -1.5104 0.393427
-1.58021 -1.79235 0.5566
-1.54542 -2.17477 0.839958
-1.51064 -2.69178 1.38386
-1.47586 -3.28266 2.5502
-1.44109 -3.09511 5.03753
-1.40632 0.526154 7.07162
-1.37155 3.5363 4.53113
-1.33679 3.44811 2.29102
-1.30203 2.85066 1.26711
-1.26727 2.35716 0.781519
-1.23251 1.99408 0.523921
-1.19776 1.7257 0.373398
-1.16301 1.52236 0.278563
-1.12827 1.36425 0.215216
-1.09352 1.23841 0.170902
-1.05878 1.13624 0.13873
-1.02405 1.05187 0.11465
-0.989309 0.981203 0.0961615
-0.954576 0.921285 0.0816576
-0.919844 0.869952 0.0700668
-0.885115 0.825581 0.0606536
-0.850388 0.786936 0.0528998
-0.815663 0.753059 0.0464319
-0.78094 0.723195 0.0409752
-0.746219 0.696746 0.036324
-0.711499 0.673229 0.0323221
-0.676781 0.65225 0.0288486
-0.642065 0.633487 0.0258092
-0.60735 0.616676 0.0231293
-0.572637 0.601592 0.0207491
-0.537925 0.58805 0.0186203
-0.503214 0.575894 0.0167033
-0.468504 0.564991 0.0149659
-0.433796 0.555228 0.0133808
-0.399089 0.54651 0.0119254
-0.364382 0.538754 0.0105805
-0.329676 0.53189 0.00932966
-0.294972 0.525861 0.0081588
-0.260267 0.520614 0.00705556
-0.225564 0.516108 0.00600911
-0.190861 0.512307 0.00500979
-0.156158 0.509182 0.00404892
-0.121456 0.506709 0.00311856
-0.0867541 0.50487 0.00221135
-0.0520524 0.503652 0.0013204
-0.0173508 0.503045 0.000439069
0.0173508 0.503045 -0.000439069
0.0520524 0.503652 -0.0013204
0.0867541 0.50487 -0.00221135
0.121456 0.506709 -0.00311856
0.156158 0.509182 -0.00404892
0.190861 0.512307 -0.00500979
0.225564 0.516108 -0.00600911
0.260267 0.520614 -0.00705556
0.294972 0.525861 -0.0081588
0.329676 0.53189 -0.00932966
0.364382 0.538754 -0.0105805
0.399089 0.54651 -0.0119254
0.433796 0.555228 -0.0133808
0.468504 0.564991 -0.0149659
0.503214 0.575894 -0.0167033
0.537925 0.58805 -0.0186203
0.572637 0.601592 -0.0207491
0.60735 0.616676 -0.0231293
0.642065 0.633487 -0.0258092
0.676781 0.65225 -0.0288486
0.711499 0.673229 -0.0323221
0.746219 0.696746 -0.036324
0.78094 0.723195 -0.0409752
0.815663 0.753059 -0.0464319
0.850388 0.786936 -0.0528998
0.885115 0.825581 -0.0606536
0.919844 0.869952 -0.0700668
0.954576 0.921285 -0.0816576
0.989309 0.981203 -0.0961615
1.02405 1.05187 -0.11465
1.05878 1.13624 -0.13873
1.09352 1.23841 -0.170902
1.12827 1.36425 -0.215216
1.16301 1.52236 -0.278563
1.19776 1.7257 -0.373398
1.23251 1.99408 -0.523921
1.26727 2.35716 -0.781519
1.30203 2.85066 -1.26711
1.33679 3.44811 -2.29102
1.37155 3.5363 -4.53113
1.40632 0.526154 -7.07162
1.44109 -3.09511 -5.03753
1.47586 -3.28266 -2.5502
1.51064 -2.69178 -1.38386
1.54542 -2.17477 -0.839958
1.58021 -1.79235 -0.5566
1.61499 -1.5104 -0.393427
1.64979 -1.29752 -0.291799
1.68458 -1.13247 -0.224541
1.71938 -1.00138 -0.177853
1.75419 -0.895069 -0.144183
1.78899 -0.807293 -0.119132
1.82381 -0.73371 -0.100005
1.85862 -0.671209 -0.0850805
1.89345 -0.617516 -0.073217
1.92827 -0.57093 -0.063635
1.9631 -0.530158 -0.0557873
1.99794 -0.494198 -0.0492811
2.03278 -0.462265 -0.0438287
2.06762 -0.433734 -0.0392152
2.10247 -0.408102 -0.0352778
2.13733 -0.38496 -0.0318912
2.17219 -0.36397 -0.028958
2.20705 -0.344854 -0.026401
2.24192 -0.327379 -0.0241591
2.2768 -0.311349 -0.0221828
2.31168 -0.296596 -0.0204322
2.34657 -0.282979 -0.0188743
2.38146 -0.270377 -0.0174821
2.41636 -0.258682 -0.0162331
2.45126 -0.247805 -0.0151085
2.48617 -0.237666 -0.0140925
2.52109 -0.228194 -0.0131717
2.55601 -0.219329 -0.0123346
2.59094 -0.211017 -0.0115716
2.62587 -0.203209 -0.0108743
2.66081 -0.195862 -0.0102353
2.69576 -0.18894 -0.00964851
2.73071 -0.182408 -0.00910843
2.76567 -0.176235 -0.0086103
2.80064 -0.170393 -0.00814994
2.83561 -0.164859 -0.00772369
2.87059 -0.15961 -0.00732831
2.90558 -0.154624 -0.00696095
2.94058 -0.149885 -0.00661905
2.97558 -0.145375 -0.00630037
3.01059 -0.141079 -0.00600288
3.0456 -0.136982 -0.00572477
3.08063 -0.133072 -0.00546444
3.11566 -0.129338 -0.00522043
3.1507 -0.125767 -0.00499143
3.18574 -0.122351 -0.00477626
3.2208 -0.11908 -0.00457385
3.25586 -0.115946 -0.00438323
3.29093 -0.11294 -0.00420353
3.32601 -0.110055 -0.00403394
3.36109 -0.107286 -0.00387374
3.39619 -0.104624 -0.00372227
3.43129 -0.102066 -0.00357892
3.4664 -0.0996041 -0.00344312
3.50152 -0.0972345 -0.00331438
3.53665 -0.0949522 -0.00319222
3.57179 -0.0927528 -0.00307622
3.60694 -0.0906322 -0.00296598
3.64209 -0.0885865 -0.00286114
3.67726 -0.086612 -0.00276135
3.71243 -0.0847054 -0.00266631
3.74761 -0.0828634 -0.00257573
3.7828 -0.0810831 -0.00248934
3.81801 -0.0793616 -0.00240689
3.85322 -0.0776963 -0.00232816
3.88844 -0.0760846 -0.00225294
3.92367 -0.0745242 -0.00218102
3.95891 -0.0730129 -0.00211221
3.99416 -0.0715486 -0.00204636
4.02942 -0.0701292 -0.00198329
4.06469 -0.0687528 -0.00192286
4.09997 -0.0674178 -0.00186493
4.13526 -0.0661223 -0.00180936
4.17056 -0.0648649 -0.00175603
4.20587 -0.0636439 -0.00170483
4.24119 -0.062458 -0.00165565
4.27653 -0.0613057 -0.00160839
4.31187 -0.0601858 -0.00156295
4.34722 -0.059097 -0.00151925
4.38259 -0.0580382 -0.0014772
4.41797 -0.0570081 -0.00143672
4.45335 -0.0560059 -0.00139773
4.48875 -0.0550303 -0.00136018
4.52416 -0.0540806 -0.00132398
4.55958 -0.0531556 -0.00128908
4.59502 -0.0522547 -0.00125542
4.63046 -0.0513768 -0.00122294
4.66592 -0.0505213 -0.00119159
4.70139 -0.0496873 -0.00116133
4.73687 -0.0488741 -0.00113209
4.77237 -0.048081 -0.00110385
4.80787 -0.0473073 -0.00107655
4.84339 -0.0465524 -0.00105016
4.87892 -0.0458157 -0.00102464
4.91446 -0.0450965 -0.000999944
4.95002 -0.0443944 -0.00097605
4.98559 -0.0437086 -0.000952922
5.02117 -0.0430389 -0.000930528
5.05677 -0.0423845 -0.000908838
5.09237 -0.0417451 -0.000887826
5.128 -0.0411202 -0.000867463
5.16363 -0.0405093 -0.000847725
5.19928 -0.039912 -0.000828587
5.23494 -0.039328 -0.000810026
5.27062 -0.0387567 -0.000792021
5.30631 -0.0381979 -0.000774551
5.34201 -0.0376511 -0.000757595
5.37773 -0.0371161 -0.000741133
5.41346 -0.0365924 -0.000725149
5.4492 -0.0360798 -0.000709625
5.48497 -0.0355779 -0.000694543
5.52074 -0.0350864 -0.000679889
5.55653 -0.034605 -0.000665646
5.59233 -0.0341336 -0.0006518
5.62815 -0.0336716 -0.000638337
5.66399 -0.033219 -0.000625245
5.69984 -0.0327755 -0.000612509
5.7357 -0.0323408 -0.000600118
5.77158 -0.0319146 -0.00058806
5.80748 -0.0314968 -0.000576323
5.84339 -0.0310871 -0.000564898
5.87932 -0.0306854 -0.000553773
5.91526 -0.0302914 -0.000542939
5.95122 -0.0299048 -0.000532385
5.9872 -0.0295256 -0.000522104
6.02319 -0.0291535 -0.000512086
6.05919 -0.0287884 -0.000502322
6.09522 -0.02843 -0.000492804
6.13126 -0.0280783 -0.000483526
6.16732 -0.027733 -0.000474478
6.20339 -0.0273939 -0.000465654
6.23949 -0.027061 -0.000457047
6.27559 -0.0267341 -0.00044865
6.31172 -0.026413 -0.000440457
6.34786 -0.0260976 -0.000432462
6.38403 -0.0257877 -0.000424658
6.42021 -0.0254833 -0.00041704
6.4564 -0.0251842 -0.000409602
6.49262 -0.0248902 -0.000402339
6.52885 -0.0246013 -0.000395245
6.5651 -0.0243174 -0.000388316
6.60137 -0.0240382 -0.000381548
6.63766 -0.0237638 -0.000374934
6.67397 -0.023494 -0.000368471
6.71029 -0.0232286 -0.000362155
6.74664 -0.0229677 -0.000355981
6.783 -0.0227111 -0.000349946
6.81938 -0.0224587 -0.000344045
6.85579 -0.0222103 -0.000338274
6.89221 -0.0219661 -0.000332631
6.92865 -0.0217257 -0.000327111
6.96511 -0.0214892 -0.000321711
7.00159 -0.0212565 -0.000316428
7.0381 -0.0210274 -0.000311259
7.07462 -0.0208019 -0.0003062
7.11116 -0.02058 -0.000301249
7.14772 -0.0203616 -0.000296402
7.18431 -0.0201465 -0.000291658
7.22091 -0.0199347 -0.000287013
7.25754 -0.0197262 -0.000282465
7.29418 -0.0195208 -0.000278011
7.33085 -0.0193186 -0.000273649
7.36754 -0.0191194 -0.000269376
7.40425 -0.0189232 -0.00026519
7.44099 -0.0187299 -0.000261089
7.47774 -0.0185395 -0.00025707
7.51452 -0.0183519 -0.000253132
7.55132 -0.0181671 -0.000249273
7.58814 -0.017985 -0.000245491
7.62498 -0.0178055 -0.000241783
7.66185 -0.0176286 -0.000238148
7.69874 -0.0174542 -0.000234584
7.73566 -0.0172823 -0.000231089
7.77259 -0.0171129 -0.000227663
7.80955 -0.0169459 -0.000224302
7.84654 -0.0167813 -0.000221005
7.88355 -0.0166189 -0.000217772
7.92058 -0.0164588 -0.000214599
7.95763 -0.016301 -0.000211487
7.99471 -0.0161453 -0.000208433
8.03182 -0.0159918 -0.000205436
8.06895 -0.0158403 -0.000202496
8.1061 -0.0156909 -0.000199609
8.14328 -0.0155436 -0.000196776
8.18049 -0.0153982 -0.000193995
8.21772 -0.0152548 -0.000191264
8.25497 -0.0151133 -0.000188584
8.29226 -0.0149737 -0.000185952
8.32956 -0.014836 -0.000183367
8.3669 -0.0147 -0.000180828
8.40426 -0.0145659 -0.000178335
8.44165 -0.0144335 -0.000175886
8.47906 -0.0143028 -0.000173481
8.5165 -0.0141738 -0.000171118
8.55397 -0.0140464 -0.000168796
8.59146 -0.0139207 -0.000166515
8.62899 -0.0137966 -0.000164273
8.66654 -0.0136741 -0.000162071
8.70412 -0.0135531 -0.000159906
8.74172 -0.0134337 -0.000157778
8.77936 -0.0133157 -0.000155687
8.81702 -0.0131992 -0.000153631
8.85471 -0.0130842 -0.00015161
8.89244 -0.0129706 -0.000149623
8.93019 -0.0128584 -0.000147669
8.96797 -0.0127475 -0.000145748
9.00578 -0.0126381 -0.000143859
9.04362 -0.0125299 -0.000142002
9.08149 -0.0124231 -0.000140175
9.11939 -0.0123175 -0.000138378
9.15732 -0.0122132 -0.00013661
9.19528 -0.0121102 -0.000134871
9.23327 -0.0120084 -0.000133161
9.2713 -0.0119077 -0.000131478
9.30935 -0.0118083 -0.000129822
9.34744 -0.0117101 -0.000128193
9.38556 -0.011613 -0.000126589
9.42371 -0.011517 -0.000125012
9.46189 -0.0114221 -0.000123459
9.50011 -0.0113284 -0.00012193
9.53836 -0.0112357 -0.000120426
9.57664 -0.011144 -0.000118945
9.61496 -0.0110535 -0.000117488
9.65331 -0.0109639 -0.000116053
9.69169 -0.0108754 -0.00011464
9.73011 -0.0107878 -0.000113249
9.76856 -0.0107013 -0.000111879
9.80704 -0.0106157 -0.00011053
9.84557 -0.0105311 -0.000109202
9.88412 -0.0104474 -0.000107894
9.92271 -0.0103646 -0.000106606
9.96134 -0.0102827 -0.000105337
10 -0.0102018 -0.000104087
10.0387 -0.0101217 -0.000102856
10.0774 -0.0100425 -0.000101643
10.1162 -0.00996414 -0.000100448
10.155 -0.00988664 -9.9271e-05
10.1939 -0.00980997 -9.81111e-05
10.2328 -0.00973412 -9.69682e-05
10.2717 -0.00965908 -9.5842e-05
10.3106 -0.00958484 -9.47322e-05
10.3496 -0.00951138 -9.36385e-05
10.3887 -0.00943869 -9.25606e-05
10.4278 -0.00936677 -9.14983e-05
10.4669 -0.00929561 -9.04511e-05
10.506 -0.00922518 -8.9419e-05
10.5452 -0.00915548 -8.84015e-05
10.5845 -0.00908651 -8.73985e-05
10.6238 -0.00901825 -8.64097e-05
10.6631 -0.00895068 -8.54348e-05
10.7024 -0.00888381 -8.44736e-05
10.7418 -0.00881762 -8.35258e-05
10.7813 -0.0087521 -8.25913e-05
10.8208 -0.00868724 -8.16697e-05
10.8603 -0.00862304 -8.07609e-05
10.8999 -0.00855948 -7.98646e-05
10.9395 -0.00849656 -7.89807e-05
10.9792 -0.00843426 -7.81089e-05
11.0189 -0.00837258 -7.72489e-05
11.0586 -0.00831151 -7.64007e-05
11.0984 -0.00825104 -7.5564e-05
11.1383 -0.00819117 -7.47386e-05
11.1781 -0.00813188 -7.39243e-05
11.2181 -0.00807316 -7.31209e-05
11.2581 -0.00801502 -7.23283e-05
11.2981 -0.00795744 -7.15462e-05
11.3381 -0.00790042 -7.07745e-05
11.3783 -0.00784394 -7.00131e-05
11.4184 -0.007788 -6.92617e-05
11.4587 -0.0077326 -6.85202e-05
11.4989 -0.00767772 -6.77884e-05
11.5392 -0.00762336 -6.70661e-05
11.5796 -0.00756951 -6.63533e-05
11.62 -0.00751617 -6.56497e-05
11.6605 -0.00746333 -6.49552e-05
11.701 -0.00741098 -6.42697e-05
11.7415 -0.00735912 -6.3593e-05
11.7822 -0.00730773 -6.29249e-05
11.8228 -0.00725682 -6.22654e-05
11.8636 -0.00720638 -6.16143e-05
11.9043 -0.0071564 -6.09714e-05
11.9452 -0.00710688 -6.03366e-05
11.986 -0.00705781 -5.97099e-05
12.027 -0.00700918 -5.9091e-05
12.068 -0.00696099 -5.84799e-05
12.109 -0.00691323 -5.78764e-05
12.1501 -0.0068659 -5.72804e-05
12.1913 -0.006819 -5.66918e-05
12.2325 -0.00677251 -5.61104e-05
12.2738 -0.00672643 -5.55363e-05
12.3151 -0.00668076 -5.49692e-05
12.3565 -0.00663549 -5.4409e-05
12.3979 -0.00659062 -5.38557e-05
12.4394 -0.00654614 -5.3309e-05
12.481 -0.00650205 -5.27691e-05
12.5226 -0.00645834 -5.22356e-05
12.5643 -0.00641501 -5.17086e-05
12.6061 -0.00637206 -5.11879e-05
12.6479 -0.00632947 -5.06734e-05
12.6898 -0.00628724 -5.01651e-05
12.7317 -0.00624538 -4.96629e-05
12.7737 -0.00620387 -4.91665e-05
12.8158 -0.00616271 -4.86761e-05
12.8579 -0.0061219 -4.81914e-05
12.9001 -0.00608143 -4.77125e-05
12.9424 -0.0060413 -4.72391e-05
12.9847 -0.00600151 -4.67713e-05
13.0271 -0.00596204 -4.63089e-05
13.0696 -0.0059229 -4.58519e-05
13.1121 -0.00588409 -4.54002e-05
13.1547 -0.00584559 -4.49536e-05
13.1974 -0.00580741 -4.45123e-05
13.2402 -0.00576954 -4.40759e-05
13.283 -0.00573198 -4.36446e-05
13.3259 -0.00569472 -4.32182e-05
13.3689 -0.00565776 -4.27966e-05
13.4119 -0.0056211 -4.23797e-05
13.455 -0.00558474 -4.19676e-05
13.4982 -0.00554866 -4.15602e-05
13.5415 -0.00551287 -4.11573e-05
13.5848 -0.00547737 -4.07588e-05
13.6283 -0.00544214 -4.03649e-05
13.6718 -0.00540719 -3.99753e-05
13.7153 -0.00537252 -3.959e-05
13.759 -0.00533811 -3.9209e-05
13.8028 -0.00530398 -3.88322e-05
13.8466 -0.0052701 -3.84595e-05
13.8905 -0.00523649 -3.80909e-05
13.9345 -0.00520314 -3.77263e-05
13.9786 -0.00517004 -3.73657e-05
14.0227 -0.00513719 -3.70089e-05
14.067 -0.0051046 -3.66561e-05
14.1113 -0.00507224 -3.6307e-05
14.1558 -0.00504014 -3.59617e-05
14.2003 -0.00500827 -3.56201e-05
14.2449 -0.00497665 -3.52821e-05
14.2896 -0.00494525 -3.49477e-05
14.3344 -0.00491409 -3.46168e-05
14.3793 -0.00488316 -3.42895e-05
14.4243 -0.00485246 -3.39656e-05
14.4693 -0.00482199 -3.36451e-05
14.5145 -0.00479173 -3.33279e-05
14.5598 -0.0047617 -3.30141e-05
14.6052 -0.00473188 -3.27035e-05
14.6506 -0.00470228 -3.23961e-05
14.6962 -0.00467289 -3.2092e-05
14.7419 -0.0046437 -3.17909e-05
14.7877 -0.00461473 -3.14929e-05
14.8336 -0.00458596 -3.1198e-05
14.8796 -0.0045574 -3.09061e-05
14.9257 -0.00452903 -3.06171e-05
14.9719 -0.00450087 -3.03311e-05
15.0182 -0.00447289 -3.0048e-05
15.0647 -0.00444512 -2.97677e-05
15.1112 -0.00441753 -2.94902e-05
15.1579 -0.00439013 -2.92155e-05
15.2047 -0.00436292 -2.89435e-05
15.2516 -0.0043359 -2.86743e-05
15.2986 -0.00430906 -2.84076e-05
15.3458 -0.00428239 -2.81436e-05
15.393 -0.00425591 -2.78822e-05
15.4404 -0.0042296 -2.76234e-05
15.488 -0.00420347 -2.73671e-05
15.5356 -0.00417751 -2.71132e-05
15.5834 -0.00415172 -2.68619e-05
15.6313 -0.0041261 -2.66129e-05
15.6794 -0.00410064 -2.63663e-05
15.7276 -0.00407535 -2.61221e-05
15.7759 -0.00405022 -2.58803e-05
15.8243 -0.00402525 -2.56407e-05
15.873 -0.00400044 -2.54033e-05
15.9217 -0.00397579 -2.51683e-05
15.9706 -0.00395129 -2.49354e-05
16.0197 -0.00392694 -2.47047e-05
16.0689 -0.00390275 -2.44761e-05
16.1182 -0.0038787 -2.42497e-05
16.1677 -0.0038548 -2.40253e-05
16.2174 -0.00383105 -2.3803e-05
16.2672 -0.00380743 -2.35828e-05
16.3172 -0.00378397 -2.33645e-05
16.3674 -0.00376064 -2.31482e-05
16.4177 -0.00373745 -2.29339e-05
16.4682 -0.00371439 -2.27215e-05
16.5189 -0.00369147 -2.2511e-05
16.5697 -0.00366868 -2.23024e-05
16.6208 -0.00364603 -2.20956e-05
16.672 -0.0036235 -2.18907e-05
16.7234 -0.0036011 -2.16875e-05
16.775 -0.00357882 -2.14861e-05
16.8268 -0.00355667 -2.12865e-05
16.8787 -0.00353464 -2.10886e-05
16.9309 -0.00351274 -2.08923e-05
16.9833 -0.00349095 -2.06978e-05
17.0359 -0.00346927 -2.05049e-05
17.0887 -0.00344771 -2.03137e-05
17.1418 -0.00342627 -2.0124e-05
17.195 -0.00340494 -1.99359e-05
17.2485 -0.00338371 -1.97494e-05
17.3022 -0.0033626 -1.95644e-05
17.3562 -0.00334159 -1.93809e-05
17.4104 -0.00332068 -1.9199e-05
17.4648 -0.00329988 -1.90184e-05
17.5195 -0.00327918 -1.88394e-05
17.5744 -0.00325858 -1.86617e-05
17.6296 -0.00323807 -1.84855e-05
17.6851 -0.00321766 -1.83106e-05
17.7408 -0.00319734 -1.81371e-05
17.7969 -0.00317712 -1.79649e-05
17.8532 -0.00315698 -1.7794e-05
17.9098 -0.00313693 -1.76244e-05
17.9667 -0.00311697 -1.74561e-05
18.0239 -0.00309709 -1.7289e-05
18.0815 -0.00307729 -1.71232e-05
18.1393 -0.00305758 -1.69585e-05
18.1975 -0.00303793 -1.67951e-05
18.256 -0.00301837 -1.66328e-05
18.3149 -0.00299888 -1.64716e-05
18.3742 -0.00297945 -1.63115e-05
18.4338 -0.0029601 -1.61525e-05
18.4938 -0.00294081 -1.59946e-05
18.5542 -0.00292159 -1.58377e-05
18.615 -0.00290242 -1.56818e-05
18.6762 -0.00288332 -1.5527e-05
18.7379 -0.00286427 -1.53731e-05
18.8 -0.00284527 -1.52201e-05
18.8625 -0.00282633 -1.5068e-05
18.9255 -0.00280743 -1.49169e-05
18.9891 -0.00278857 -1.47666e-05
19.0531 -0.00276976 -1.46171e-05
19.1177 -0.00275098 -1.44685e-05
19.1828 -0.00273224 -1.43206e-05
19.2484 -0.00271353 -1.41734e-05
19.3147 -0.00269484 -1.4027e-05
19.3816 -0.00267617 -1.38813e-05
19.4491 -0.00265753 -1.37362e-05
19.5173 -0.00263889 -1.35917e-05
19.5862 -0.00262027 -1.34478e-05
19.6558 -0.00260164 -1.33045e-05
19.7262 -0.00258301 -1.31616e-05
19.7974 -0.00256438 -1.30192e-05
19.8694 -0.00254573 -1.28771e-05
19.9423 -0.00252705 -1.27355e-05
20.0162 -0.00250834 -1.25941e-05
20.091 -0.0024896 -1.24529e-05
20.1669 -0.0024708 -1.23119e-05
20.244 -0.00245194 -1.2171e-05
20.3222 -0.00243302 -1.20301e-05
20.4016 -0.00241401 -1.18892e-05
20.4825 -0.0023949 -1.17481e-05
20.5648 -0.00237567 -1.16067e-05
20.6487 -0.00235631 -1.14649e-05
20.7344 -0.0023368 -1.13225e-05
20.8219 -0.00231711 -1.11795e-05
20.9115 -0.0022972 -1.10355e-05
21.0034 -0.00227705 -1.08904e-05
21.0979 -0.00225662 -1.07439e-05
21.1952 -0.00223584 -1.05957e-05
21.2959 -0.00221466 -1.04453e-05
21.4004 -0.002193 -1.02922e-05
21.5093 -0.00217074 -1.01356e-05
21.6237 -0.00214773 -9.97472e-06
21.7448 -0.00212377 -9.80804e-06
21.8747 -0.00209853 -9.63347e-06
22.0165 -0.00207147 -9.44745e-06
22.1768 -0.00204151 -9.24298e-06
22.3723 -0.00200585 -9.00155e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1ClassicOneLoop/GRpOneLoop.txt <==
-22.3723 -0.0020059 -9.00198e-06
-22.1768 -0.00204156 -9.24343e-06
-22.0165 -0.00207152 -9.44791e-06
-21.8747 -0.00209859 -9.63395e-06
-21.7448 -0.00212383 -9.80853e-06
-21.6237 -0.00214779 -9.97523e-06
-21.5093 -0.00217079 -1.01362e-05
-21.4004 -0.00219305 -1.02927e-05
-21.2959 -0.00221472 -1.04458e-05
-21.1952 -0.0022359 -1.05963e-05
-21.0979 -0.00225668 -1.07445e-05
-21.0034 -0.00227711 -1.0891e-05
-20.9115 -0.00229726 -1.10361e-05
-20.8219 -0.00231717 -1.11801e-05
-20.7344 -0.00233686 -1.13232e-05
-20.6487 -0.00235638 -1.14655e-05
-20.5648 -0.00237574 -1.16073e-05
-20.4825 -0.00239496 -1.17487e-05
-20.4016 -0.00241407 -1.18899e-05
-20.3222 -0.00243309 -1.20308e-05
-20.244 -0.00245201 -1.21717e-05
-20.1669 -0.00247087 -1.23126e-05
-20.091 -0.00248967 -1.24536e-05
-20.0162 -0.00250842 -1.25948e-05
-19.9423 -0.00252712 -1.27362e-05
-19.8694 -0.0025458 -1.28779e-05
-19.7974 -0.00256446 -1.30199e-05
-19.7262 -0.00258309 -1.31624e-05
-19.6558 -0.00260172 -1.33053e-05
-19.5862 -0.00262035 -1.34487e-05
-19.5173 -0.00263897 -1.35926e-05
-19.4491 -0.00265761 -1.37371e-05
-19.3816 -0.00267626 -1.38822e-05
-19.3147 -0.00269492 -1.40279e-05
-19.2484 -0.00271361 -1.41743e-05
-19.1828 -0.00273233 -1.43215e-05
-19.1177 -0.00275107 -1.44694e-05
-19.0531 -0.00276985 -1.46181e-05
-18.9891 -0.00278866 -1.47675e-05
-18.9255 -0.00280752 -1.49179e-05
-18.8625 -0.00282642 -1.5069e-05
-18.8 -0.00284537 -1.52211e-05
-18.7379 -0.00286437 -1.53741e-05
-18.6762 -0.00288342 -1.5528e-05
-18.615 -0.00290252 -1.56829e-05
-18.5542 -0.00292169 -1.58388e-05
-18.4938 -0.00294091 -1.59957e-05
-18.4338 -0.0029602 -1.61536e-05
-18.3742 -0.00297956 -1.63126e-05
-18.3149 -0.00299898 -1.64727e-05
-18.256 -0.00301848 -1.66339e-05
-18.1975 -0.00303804 -1.67963e-05
-18.1393 -0.00305769 -1.69598e-05
-18.0815 -0.00307741 -1.71244e-05
-18.0239 -0.0030972 -1.72903e-05
-17.9667 -0.00311709 -1.74574e-05
-17.9098 -0.00313705 -1.76257e-05
-17.8532 -0.0031571 -1.77953e-05
-17.7969 -0.00317724 -1.79662e-05
-17.7408 -0.00319746 -1.81384e-05
-17.6851 -0.00321778 -1.8312e-05
-17.6296 -0.0032382 -1.84869e-05
-17.5744 -0.0032587 -1.86631e-05
-17.5195 -0.00327931 -1.88408e-05
-17.4648 -0.00330001 -1.90199e-05
-17.4104 -0.00332081 -1.92005e-05
-17.3562 -0.00334172 -1.93825e-05
-17.3022 -0.00336273 -1.9566e-05
-17.2485 -0.00338385 -1.9751e-05
-17.195 -0.00340507 -1.99375e-05
-17.1418 -0.00342641 -2.01256e-05
-17.0887 -0.00344785 -2.03153e-05
-17.0359 -0.00346941 -2.05066e-05
-16.9833 -0.00349109 -2.06995e-05
-16.9309 -0.00351288 -2.08941e-05
-16.8787 -0.00353479 -2.10903e-05
-16.8268 -0.00355682 -2.12883e-05
-16.775 -0.00357897 -2.14879e-05
-16.7234 -0.00360125 -2.16893e-05
-16.672 -0.00362365 -2.18925e-05
-16.6208 -0.00364618 -2.20975e-05
-16.5697 -0.00366884 -2.23043e-05
-16.5189 -0.00369163 -2.2513e-05
-16.4682 -0.00371455 -2.27235e-05
-16.4177 -0.00373761 -2.29359e-05
-16.3674 -0.0037608 -2.31503e-05
-16.3172 -0.00378413 -2.33666e-05
-16.2672 -0.00380761 -2.35849e-05
-16.2174 -0.00383122 -2.38052e-05
-16.1677 -0.00385497 -2.40275e-05
-16.1182 -0.00387888 -2.42519e-05
-16.0689 -0.00390293 -2.44784e-05
-16.0197 -0.00392712 -2.4707e-05
-15.9706 -0.00395147 -2.49377e-05
-15.9217 -0.00397597 -2.51706e-05
-15.873 -0.00400063 -2.54057e-05
-15.8243 -0.00402544 -2.56431e-05
-15.7759 -0.00405041 -2.58827e-05
-15.7276 -0.00407555 -2.61246e-05
-15.6794 -0.00410084 -2.63689e-05
-15.6313 -0.0041263 -2.66155e-05
-15.5834 -0.00415192 -2.68645e-05
-15.5356 -0.00417771 -2.71159e-05
-15.488 -0.00420368 -2.73698e-05
-15.4404 -0.00422981 -2.76262e-05
-15.393 -0.00425612 -2.7885e-05
-15.3458 -0.00428261 -2.81465e-05
-15.2986 -0.00430927 -2.84105e-05
-15.2516 -0.00433612 -2.86772e-05
-15.2047 -0.00436315 -2.89465e-05
-15.1579 -0.00439036 -2.92185e-05
-15.1112 -0.00441776 -2.94933e-05
-15.0647 -0.00444535 -2.97708e-05
-15.0182 -0.00447313 -3.00512e-05
-14.9719 -0.0045011 -3.03343e-05
-14.9257 -0.00452927 -3.06204e-05
-14.8796 -0.00455764 -3.09094e-05
-14.8336 -0.00458621 -3.12014e-05
-14.7877 -0.00461498 -3.14964e-05
-14.7419 -0.00464396 -3.17944e-05
-14.6962 -0.00467314 -3.20955e-05
-14.6506 -0.00470254 -3.23997e-05
-14.6052 -0.00473214 -3.27071e-05
-14.5598 -0.00476196 -3.30178e-05
-14.5145 -0.004792 -3.33317e-05
-14.4693 -0.00482226 -3.36489e-05
-14.4243 -0.00485274 -3.39695e-05
-14.3793 -0.00488345 -3.42934e-05
-14.3344 -0.00491438 -3.46208e-05
-14.2896 -0.00494554 -3.49518e-05
-14.2449 -0.00497694 -3.52862e-05
-14.2003 -0.00500857 -3.56243e-05
-14.1558 -0.00504044 -3.5966e-05
-14.1113 -0.00507255 -3.63113e-05
-14.067 -0.0051049 -3.66605e-05
-14.0227 -0.0051375 -3.70134e-05
-13.9786 -0.00517035 -3.73702e-05
-13.9345 -0.00520346 -3.77309e-05
-13.8905 -0.00523681 -3.80956e-05
-13.8466 -0.00527043 -3.84643e-05
-13.8028 -0.00530431 -3.8837e-05
-13.759 -0.00533845 -3.92139e-05
-13.7153 -0.00537286 -3.9595e-05
-13.6718 -0.00540754 -3.99804e-05
-13.6283 -0.00544249 -4.03701e-05
-13.5848 -0.00547772 -4.07641e-05
-13.5415 -0.00551323 -4.11626e-05
-13.4982 -0.00554903 -4.15656e-05
-13.455 -0.00558511 -4.19732e-05
-13.4119 -0.00562148 -4.23854e-05
-13.3689 -0.00565814 -4.28023e-05
-13.3259 -0.0056951 -4.3224e-05
-13.283 -0.00573237 -4.36505e-05
-13.2402 -0.00576993 -4.40819e-05
-13.1974 -0.00580781 -4.45183e-05
-13.1547 -0.00584599 -4.49598e-05
-13.1121 -0.0058845 -4.54065e-05
-13.0696 -0.00592332 -4.58583e-05
-13.0271 -0.00596246 -4.63154e-05
-12.9847 -0.00600193 -4.67779e-05
-12.9424 -0.00604173 -4.72458e-05
-12.9001 -0.00608187 -4.77193e-05
-12.8579 -0.00612234 -4.81984e-05
-12.8158 -0.00616316 -4.86832e-05
-12.7737 -0.00620432 -4.91737e-05
-12.7317 -0.00624584 -4.96702e-05
-12.6898 -0.00628771 -5.01726e-05
-12.6479 -0.00632994 -5.0681e-05
-12.6061 -0.00637253 -5.11956e-05
-12.5643 -0.0064155 -5.17164e-05
-12.5226 -0.00645884 -5.22436e-05
-12.481 -0.00650255 -5.27772e-05
-12.4394 -0.00654665 -5.33173e-05
-12.3979 -0.00659113 -5.3864e-05
-12.3565 -0.00663601 -5.44175e-05
-12.3151 -0.00668129 -5.49778e-05
-12.2738 -0.00672696 -5.55451e-05
-12.2325 -0.00677305 -5.61194e-05
-12.1913 -0.00681954 -5.67009e-05
-12.1501 -0.00686646 -5.72896e-05
-12.109 -0.00691379 -5.78858e-05
-12.068 -0.00696156 -5.84895e-05
-12.027 -0.00700976 -5.91008e-05
-11.986 -0.00705839 -5.97198e-05
-11.9452 -0.00710747 -6.03467e-05
-11.9043 -0.00715701 -6.09817e-05
-11.8636 -0.00720699 -6.16247e-05
-11.8228 -0.00725744 -6.2276e-05
-11.7822 -0.00730836 -6.29357e-05
-11.7415 -0.00735975 -6.3604e-05
-11.701 -0.00741163 -6.42809e-05
-11.6605 -0.00746399 -6.49666e-05
-11.62 -0.00751684 -6.56613e-05
-11.5796 -0.00757019 -6.63651e-05
-11.5392 -0.00762404 -6.70782e-05
-11.4989 -0.00767841 -6.78006e-05
-11.4587 -0.0077333 -6.85327e-05
-11.4184 -0.00778872 -6.92744e-05
-11.3783 -0.00784466 -7.0026e-05
-11.3381 -0.00790115 -7.07877e-05
-11.2981 -0.00795819 -7.15596e-05
-11.2581 -0.00801578 -7.23419e-05
-11.2181 -0.00807393 -7.31348e-05
-11.1781 -0.00813266 -7.39384e-05
-11.1383 -0.00819196 -7.4753e-05
-11.0984 -0.00825184 -7.55787e-05
-11.0586 -0.00831232 -7.64157e-05
-11.0189 -0.0083734 -7.72642e-05
-10.9792 -0.0084351 -7.81244e-05
-10.9395 -0.00849741 -7.89965e-05
-10.8999 -0.00856034 -7.98808e-05
-10.8603 -0.00862392 -8.07773e-05
-10.8208 -0.00868813 -8.16864e-05
-10.7813 -0.008753 -8.26083e-05
-10.7418 -0.00881854 -8.35432e-05
-10.7024 -0.00888474 -8.44913e-05
-10.6631 -0.00895163 -8.54528e-05
-10.6238 -0.0090192 -8.6428e-05
-10.5845 -0.00908748 -8.74172e-05
-10.5452 -0.00915647 -8.84206e-05
-10.506 -0.00922618 -8.94384e-05
-10.4669 -0.00929662 -9.0471e-05
-10.4278 -0.00936781 -9.15185e-05
-10.3887 -0.00943974 -9.25812e-05
-10.3496 -0.00951244 -9.36595e-05
-10.3106 -0.00958592 -9.47536e-05
-10.2717 -0.00966018 -9.58638e-05
-10.2328 -0.00973524 -9.69904e-05
-10.1939 -0.0098111 -9.81338e-05
-10.155 -0.00988779 -9.92941e-05
-10.1162 -0.00996531 -0.000100472
-10.0774 -0.0100437 -0.000101667
-10.0387 -0.0101229 -0.00010288
-10 -0.010203 -0.000104112
-9.96134 -0.010284 -0.000105363
-9.92271 -0.0103659 -0.000106632
-9.88412 -0.0104487 -0.000107921
-9.84557 -0.0105324 -0.000109229
-9.80704 -0.010617 -0.000110558
-9.76856 -0.0107026 -0.000111907
-9.73011 -0.0107892 -0.000113278
-9.69169 -0.0108768 -0.000114669
-9.65331 -0.0109653 -0.000116083
-9.61496 -0.0110549 -0.000117518
-9.57664 -0.0111455 -0.000118977
-9.53836 -0.0112372 -0.000120458
-9.50011 -0.0113299 -0.000121963
-9.46189 -0.0114237 -0.000123492
-9.42371 -0.0115185 -0.000125045
-9.38556 -0.0116145 -0.000126624
-9.34744 -0.0117117 -0.000128228
-9.30935 -0.01181 -0.000129858
-9.2713 -0.0119094 -0.000131515
-9.23327 -0.0120101 -0.000133198
-9.19528 -0.0121119 -0.00013491
-9.15732 -0.012215 -0.000136649
-9.11939 -0.0123193 -0.000138418
-9.08149 -0.0124249 -0.000140216
-9.04362 -0.0125318 -0.000142044
-9.00578 -0.0126399 -0.000143902
-8.96797 -0.0127495 -0.000145792
-8.93019 -0.0128603 -0.000147714
-8.89244 -0.0129726 -0.000149669
-8.85471 -0.0130862 -0.000151657
-8.81702 -0.0132013 -0.000153679
-8.77936 -0.0133178 -0.000155736
-8.74172 -0.0134358 -0.000157828
-8.70412 -0.0135553 -0.000159957
-8.66654 -0.0136763 -0.000162123
-8.62899 -0.0137989 -0.000164327
-8.59146 -0.013923 -0.00016657
-8.55397 -0.0140488 -0.000168852
-8.5165 -0.0141761 -0.000171175
-8.47906 -0.0143052 -0.000173539
-8.44165 -0.0144359 -0.000175946
-8.40426 -0.0145684 -0.000178396
-8.3669 -0.0147026 -0.000180891
-8.32956 -0.0148386 -0.000183431
-8.29226 -0.0149764 -0.000186017
-8.25497 -0.015116 -0.000188651
-8.21772 -0.0152576 -0.000191333
-8.18049 -0.015401 -0.000194065
-8.14328 -0.0155464 -0.000196848
-8.1061 -0.0156938 -0.000199683
-8.06895 -0.0158433 -0.000202571
-8.03182 -0.0159948 -0.000205514
-7.99471 -0.0161484 -0.000208513
-7.95763 -0.0163041 -0.000211568
-7.92058 -0.016462 -0.000214683
-7.88355 -0.0166222 -0.000217857
-7.84654 -0.0167846 -0.000221093
-7.80955 -0.0169493 -0.000224391
-7.77259 -0.0171164 -0.000227754
-7.73566 -0.0172859 -0.000231184
-7.69874 -0.0174578 -0.00023468
-7.66185 -0.0176322 -0.000238247
-7.62498 -0.0178092 -0.000241884
-7.58814 -0.0179888 -0.000245595
-7.55132 -0.018171 -0.00024938
-7.51452 -0.0183559 -0.000253242
-7.47774 -0.0185436 -0.000257183
-7.44099 -0.0187341 -0.000261204
-7.40425 -0.0189274 -0.000265308
-7.36754 -0.0191237 -0.000269497
-7.33085 -0.019323 -0.000273773
-7.29418 -0.0195253 -0.000278139
-7.25754 -0.0197308 -0.000282596
-7.22091 -0.0199394 -0.000287148
-7.18431 -0.0201513 -0.000291797
-7.14772 -0.0203664 -0.000296545
-7.11116 -0.020585 -0.000301395
-7.07462 -0.020807 -0.00030635
-7.0381 -0.0210326 -0.000311413
-7.00159 -0.0212618 -0.000316586
-6.96511 -0.0214946 -0.000321874
-6.92865 -0.0217313 -0.000327278
-6.89221 -0.0219717 -0.000332803
-6.85579 -0.0222162 -0.000338451
-6.81938 -0.0224646 -0.000344227
-6.783 -0.0227172 -0.000350133
-6.74664 -0.0229739 -0.000356174
-6.71029 -0.023235 -0.000362354
-6.67397 -0.0235005 -0.000368676
-6.63766 -0.0237705 -0.000375144
-6.60137 -0.024045 -0.000381764
-6.5651 -0.0243243 -0.000388539
-6.52885 -0.0246085 -0.000395474
-6.49262 -0.0248975 -0.000402575
-6.4564 -0.0251917 -0.000409845
-6.42021 -0.025491 -0.00041729
-6.38403 -0.0257956 -0.000424916
-6.34786 -0.0261056 -0.000432728
-6.31172 -0.0264212 -0.000440732
-6.27559 -0.0267425 -0.000448933
-6.23949 -0.0270697 -0.000457339
-6.20339 -0.0274028 -0.000465955
-6.16732 -0.027742 -0.000474788
-6.13126 -0.0280876 -0.000483846
-6.09522 -0.0284396 -0.000493135
-6.05919 -0.0287982 -0.000502663
-6.02319 -0.0291635 -0.000512438
-5.9872 -0.0295359 -0.000522467
-5.95122 -0.0299154 -0.000532761
-5.91526 -0.0303022 -0.000543326
-5.87932 -0.0306965 -0.000554174
-5.84339 -0.0310985 -0.000565312
-5.80748 -0.0315085 -0.000576751
-5.77158 -0.0319266 -0.000588502
-5.7357 -0.0323531 -0.000600575
-5.69984 -0.0327881 -0.000612982
-5.66399 -0.033232 -0.000625734
-5.62815 -0.033685 -0.000638844
-5.59233 -0.0341473 -0.000652325
-5.55653 -0.0346192 -0.000666189
-5.52074 -0.0351009 -0.000680451
-5.48497 -0.0355928 -0.000695126
-5.4492 -0.0360951 -0.000710229
-5.41346 -0.0366082 -0.000725775
-5.37773 -0.0371323 -0.000741782
-5.34201 -0.0376679 -0.000758267
-5.30631 -0.0382151 -0.000775249
-5.27062 -0.0387744 -0.000792745
-5.23494 -0.0393462 -0.000810778
-5.19928 -0.0399308 -0.000829367
-5.16363 -0.0405286 -0.000848534
-5.128 -0.0411401 -0.000868304
-5.09237 -0.0417656 -0.0008887
-5.05677 -0.0424057 -0.000909747
-5.02117 -0.0430607 -0.000931472
-4.98559 -0.0437311 -0.000953904
-4.95002 -0.0444176 -0.000977072
-4.91446 -0.0451205 -0.00100101
-4.87892 -0.0458404 -0.00102574
-4.84339 -0.046578 -0.00105131
-4.80787 -0.0473337 -0.00107775
-4.77237 -0.0481082 -0.0011051
-4.73687 -0.0489022 -0.0011334
-4.70139 -0.0497164 -0.00116269
-4.66592 -0.0505514 -0.00119301
-4.63046 -0.0514079 -0.00122442
-4.59502 -0.0522869 -0.00125697
-4.55958 -0.0531889 -0.0012907
-4.52416 -0.054115 -0.00132567
-4.48875 -0.055066 -0.00136194
-4.45335 -0.0560428 -0.00139958
-4.41797 -0.0570464 -0.00143865
-4.38259 -0.0580779 -0.00147922
-4.34722 -0.0591382 -0.00152137
-4.31187 -0.0602285 -0.00156517
-4.27653 -0.06135 -0.00161072
-4.24119 -0.062504 -0.00165809
-4.20587 -0.0636917 -0.00170739
-4.17056 -0.0649145 -0.00175872
-4.13526 -0.0661739 -0.00181218
-4.09997 -0.0674713 -0.00186789
-4.06469 -0.0688085 -0.00192598
-4.02942 -0.0701871 -0.00198657
-3.99416 -0.0716089 -0.00204981
-3.95891 -0.0730757 -0.00211585
-3.92367 -0.0745897 -0.00218485
-3.88844 -0.0761528 -0.00225698
-3.85322 -0.0777674 -0.00233243
-3.81801 -0.0794358 -0.0024114
-3.7828 -0.0811605 -0.0024941
-3.74761 -0.0829443 -0.00258076
-3.71243 -0.0847899 -0.00267164
-3.67726 -0.0867004 -0.00276699
-3.64209 -0.0886789 -0.00286712
-3.60694 -0.090729 -0.00297233
-3.57179 -0.0928542 -0.00308296
-3.53665 -0.0950585 -0.00319938
-3.50152 -0.0973459 -0.00332199
-3.4664 -0.099721 -0.00345122
-3.43129 -0.102188 -0.00358754
-3.39619 -0.104753 -0.00373147
-3.36109 -0.107421 -0.00388356
-3.32601 -0.110198 -0.00404442
-3.29093 -0.11309 -0.00421474
-3.25586 -0.116104 -0.00439523
-3.2208 -0.119247 -0.00458671
-3.18574 -0.122527 -0.00479006
-3.1507 -0.125954 -0.00500626
-3.11566 -0.129535 -0.00523638
-3.08063 -0.133281 -0.00548162
-3.0456 -0.137203 -0.0057433
-3.01059 -0.141313 -0.00602288
-2.97558 -0.145624 -0.00632201
-2.94058 -0.15015 -0.0066425
-2.90558 -0.154906 -0.00698638
-2.87059 -0.15991 -0.00735595
-2.83561 -0.165179 -0.00775378
-2.80064 -0.170735 -0.00818276
-2.76567 -0.1766 -0.00864617
-2.73071 -0.1828 -0.00914771
-2.69576 -0.189361 -0.00969162
-2.66081 -0.196314 -0.0102827
-2.62587 -0.203695 -0.0109265
-2.59094 -0.211541 -0.0116294
-2.55601 -0.219896 -0.0123987
-2.52109 -0.228807 -0.0132428
-2.48617 -0.238331 -0.0141718
-2.45126 -0.248528 -0.0151971
-2.41636 -0.25947 -0.0163325
-2.38146 -0.271237 -0.017594
-2.34657 -0.283922 -0.0190008
-2.31168 -0.297631 -0.0205757
-2.2768 -0.312489 -0.0223465
-2.24192 -0.32864 -0.0243466
-2.20705 -0.346253 -0.0266169
-2.17219 -0.365527 -0.029208
-2.13733 -0.386702 -0.0321825
-2.10247 -0.410059 -0.0356195
-2.06762 -0.435944 -0.0396191
-2.03278 -0.464774 -0.0443101
-1.99794 -0.497063 -0.0498601
-1.9631 -0.533453 -0.0564908
-1.92827 -0.574748 -0.0644998
-1.89345 -0.621978 -0.0742942
-1.85862 -0.676473 -0.0864423
-1.82381 -0.739987 -0.101757
-1.78899 -0.814874 -0.121431
-1.75419 -0.904357 -0.147273
-1.71938 -1.01296 -0.182125
-1.68458 -1.14717 -0.230654
-1.64979 -1.31662 -0.300926
-1.61499 -1.53584 -0.407804
-1.58021 -1.82713 -0.58085
-1.54542 -2.22298 -0.884628
-1.51064 -2.75511 -1.47559
-1.47586 -3.32857 -2.75686
-1.44109 -2.87926 -5.40558
-1.40632 1.09739 -6.93717
-1.37155 3.60831 -4.16494
-1.33679 3.36833 -2.11419
-1.30203 2.77515 -1.18585
-1.26727 2.30008 -0.739791
-1.23251 1.95131 -0.500124
-1.19776 1.69285 -0.358657
-1.16301 1.4964 -0.268829
-1.12827 1.34318 -0.208459
-1.09352 1.22092 -0.166021
-1.05878 1.12144 -0.135088
-1.02405 1.03914 -0.111859
-0.989309 0.970094 -0.0939758
-0.954576 0.911467 -0.0799131
-0.919844 0.861181 -0.0686521
-0.885115 0.817669 -0.0594906
-0.850388 0.779738 -0.0519323
-0.815663 0.74646 -0.0456187
-0.78094 0.717104 -0.0402857
-0.746219 0.691088 -0.0357349
-0.711499 0.667942 -0.0318153
-0.676781 0.647285 -0.0284102
-0.642065 0.628802 -0.0254282
-0.60735 0.612233 -0.0227968
-0.572637 0.597362 -0.020458
-0.537925 0.584008 -0.0183649
-0.503214 0.572016 -0.0164789
-0.468504 0.561257 -0.0147686
-0.433796 0.551622 -0.0132074
-0.399089 0.543015 -0.0117732
-0.364382 0.535356 -0.0104474
-0.329676 0.528579 -0.00921381
-0.294972 0.522623 -0.00805862
-0.260267 0.517441 -0.00696979
-0.225564 0.512989 -0.00593668
-0.190861 0.509234 -0.00494985
-0.156158 0.506146 -0.00400077
-0.121456 0.503702 -0.00308165
-0.0867541 0.501885 -0.00218528
-0.0520524 0.500681 -0.00130486
-0.0173508 0.500081 -0.000433909
0.0173508 0.500081 0.000433909
0.0520524 0.500681 0.00130486
0.0867541 0.501885 0.00218528
0.121456 0.503702 0.00308165
0.156158 0.506146 0.00400077
0.190861 0.509234 0.00494985
0.225564 0.512989 0.00593668
0.260267 0.517441 0.00696979
0.294972 0.522623 0.00805862
0.329676 0.528579 0.00921381
0.364382 0.535356 0.0104474
0.399089 0.543015 0.0117732
0.433796 0.551622 0.0132074
0.468504 0.561257 0.0147686
0.503214 0.572016 0.0164789
0.537925 0.584008 0.0183649
0.572637 0.597362 0.020458
0.60735 0.612233 0.0227968
0.642065 0.628802 0.0254282
0.676781 0.647285 0.0284102
0.711499 0.667942 0.0318153
0.746219 0.691088 0.0357349
0.78094 0.717104 0.0402857
0.815663 0.74646 0.0456187
0.850388 0.779738 0.0519323
0.885115 0.817669 0.0594906
0.919844 0.861181 0.0686521
0.954576 0.911467 0.0799131
0.989309 0.970094 0.0939758
1.02405 1.03914 0.111859
1.05878 1.12144 0.135088
1.09352 1.22092 0.166021
1.12827 1.34318 0.208459
1.16301 1.4964 0.268829
1.19776 1.69285 0.358657
1.23251 1.95131 0.500124
1.26727 2.30008 0.739791
1.30203 2.77515 1.18585
1.33679 3.36833 2.11419
1.37155 3.60831 4.16494
1.40632 1.09739 6.93717
1.44109 -2.87926 5.40558
1.47586 -3.32857 2.75686
1.51064 -2.75511 1.47559
1.54542 -2.22298 0.884628
1.58021 -1.82713 0.58085
1.61499 -1.53584 0.407804
1.64979 -1.31662 0.300926
1.68458 -1.14717 0.230654
1.71938 -1.01296 0.182125
1.75419 -0.904357 0.147273
1.78899 -0.814874 0.121431
1.82381 -0.739987 0.101757
1.85862 -0.676473 0.0864423
1.89345 -0.621978 0.0742942
1.92827 -0.574748 0.0644998
1.9631 -0.533453 0.0564908
1.99794 -0.497063 0.0498601
2.03278 -0.464774 0.0443101
2.06762 -0.435944 0.0396191
2.10247 -0.410059 0.0356195
2.13733 -0.386702 0.0321825
2.17219 -0.365527 0.029208
2.20705 -0.346253 0.0266169
2.24192 -0.32864 0.0243466
2.2768 -0.312489 0.0223465
2.31168 -0.297631 0.0205757
2.34657 -0.283922 0.0190008
2.38146 -0.271237 0.017594
2.41636 -0.25947 0.0163325
2.45126 -0.248528 0.0151971
2.48617 -0.238331 0.0141718
2.52109 -0.228807 0.0132428
2.55601 -0.219896 0.0123987
2.59094 -0.211541 0.0116294
2.62587 -0.203695 0.0109265
2.66081 -0.196314 0.0102827
2.69576 -0.189361 0.00969162
2.73071 -0.1828 0.00914771
2.76567 -0.1766 0.00864617
2.80064 -0.170735 0.00818276
2.83561 -0.165179 0.00775378
2.87059 -0.15991 0.00735595
2.90558 -0.154906 0.00698638
2.94058 -0.15015 0.0066425
2.97558 -0.145624 0.00632201
3.01059 -0.141313 0.00602288
3.0456 -0.137203 0.0057433
3.08063 -0.133281 0.00548162
3.11566 -0.129535 0.00523638
3.1507 -0.125954 0.00500626
3.18574 -0.122527 0.00479006
3.2208 -0.119247 0.00458671
3.25586 -0.116104 0.00439523
3.29093 -0.11309 0.00421474
3.32601 -0.110198 0.00404442
3.36109 -0.107421 0.00388356
3.39619 -0.104753 0.00373147
3.43129 -0.102188 0.00358754
3.4664 -0.099721 0.00345122
3.50152 -0.0973459 0.00332199
3.53665 -0.0950585 0.00319938
3.57179 -0.0928542 0.00308296
3.60694 -0.090729 0.00297233
3.64209 -0.0886789 0.00286712
3.67726 -0.0867004 0.00276699
3.71243 -0.0847899 0.00267164
3.74761 -0.0829443 0.00258076
3.7828 -0.0811605 0.0024941
3.81801 -0.0794358 0.0024114
3.85322 -0.0777674 0.00233243
3.88844 -0.0761528 0.00225698
3.92367 -0.0745897 0.00218485
3.95891 -0.0730757 0.00211585
3.99416 -0.0716089 0.00204981
4.02942 -0.0701871 0.00198657
4.06469 -0.0688085 0.00192598
4.09997 -0.0674713 0.00186789
4.13526 -0.0661739 0.00181218
4.17056 -0.0649145 0.00175872
4.20587 -0.0636917 0.00170739
4.24119 -0.062504 0.00165809
4.27653 -0.06135 0.00161072
4.31187 -0.0602285 0.00156517
4.34722 -0.0591382 0.00152137
4.38259 -0.0580779 0.00147922
4.41797 -0.0570464 0.00143865
4.45335 -0.0560428 0.00139958
4.48875 -0.055066 0.00136194
4.52416 -0.054115 0.00132567
4.55958 -0.0531889 0.0012907
4.59502 -0.0522869 0.00125697
4.63046 -0.0514079 0.00122442
4.66592 -0.0505514 0.00119301
4.70139 -0.0497164 0.00116269
4.73687 -0.0489022 0.0011334
4.77237 -0.0481082 0.0011051
4.80787 -0.0473337 0.00107775
4.84339 -0.046578 0.00105131
4.87892 -0.0458404 0.00102574
4.91446 -0.0451205 0.00100101
4.95002 -0.0444176 0.000977072
4.98559 -0.0437311 0.000953904
5.02117 -0.0430607 0.000931472
5.05677 -0.0424057 0.000909747
5.09237 -0.0417656 0.0008887
5.128 -0.0411401 0.000868304
5.16363 -0.0405286 0.000848534
5.19928 -0.0399308 0.000829367
5.23494 -0.0393462 0.000810778
5.27062 -0.0387744 0.000792745
5.30631 -0.0382151 0.000775249
5.34201 -0.0376679 0.000758267
5.37773 -0.0371323 0.000741782
5.41346 -0.0366082 0.000725775
5.4492 -0.0360951 0.000710229
5.48497 -0.0355928 0.000695126
5.52074 -0.0351009 0.000680451
5.55653 -0.0346192 0.000666189
5.59233 -0.0341473 0.000652325
5.62815 -0.033685 0.000638844
5.66399 -0.033232 0.000625734
5.69984 -0.0327881 0.000612982
5.7357 -0.0323531 0.000600575
5.77158 -0.0319266 0.000588502
5.80748 -0.0315085 0.000576751
5.84339 -0.0310985 0.000565312
5.87932 -0.0306965 0.000554174
5.91526 -0.0303022 0.000543326
5.95122 -0.0299154 0.000532761
5.9872 -0.0295359 0.000522467
6.02319 -0.0291635 0.000512438
6.05919 -0.0287982 0.000502663
6.09522 -0.0284396 0.000493135
6.13126 -0.0280876 0.000483846
6.16732 -0.027742 0.000474788
6.20339 -0.0274028 0.000465955
6.23949 -0.0270697 0.000457339
6.27559 -0.0267425 0.000448933
6.31172 -0.0264212 0.000440732
6.34786 -0.0261056 0.000432728
6.38403 -0.0257956 0.000424916
6.42021 -0.025491 0.00041729
6.4564 -0.0251917 0.000409845
6.49262 -0.0248975 0.000402575
6.52885 -0.0246085 0.000395474
6.5651 -0.0243243 0.000388539
6.60137 -0.024045 0.000381764
6.63766 -0.0237705 0.000375144
6.67397 -0.0235005 0.000368676
6.71029 -0.023235 0.000362354
6.74664 -0.0229739 0.000356174
6.783 -0.0227172 0.000350133
6.81938 -0.0224646 0.000344227
6.85579 -0.0222162 0.000338451
6.89221 -0.0219717 0.000332803
6.92865 -0.0217313 0.000327278
6.96511 -0.0214946 0.000321874
7.00159 -0.0212618 0.000316586
7.0381 -0.0210326 0.000311413
7.07462 -0.020807 0.00030635
7.11116 -0.020585 0.000301395
7.14772 -0.0203664 0.000296545
7.18431 -0.0201513 0.000291797
7.22091 -0.0199394 0.000287148
7.25754 -0.0197308 0.000282596
7.29418 -0.0195253 0.000278139
7.33085 -0.019323 0.000273773
7.36754 -0.0191237 0.000269497
7.40425 -0.0189274 0.000265308
7.44099 -0.0187341 0.000261204
7.47774 -0.0185436 0.000257183
7.51452 -0.0183559 0.000253242
7.55132 -0.018171 0.00024938
7.58814 -0.0179888 0.000245595
7.62498 -0.0178092 0.000241884
7.66185 -0.0176322 0.000238247
7.69874 -0.0174578 0.00023468
7.73566 -0.0172859 0.000231184
7.77259 -0.0171164 0.000227754
7.80955 -0.0169493 0.000224391
7.84654 -0.0167846 0.000221093
7.88355 -0.0166222 0.000217857
7.92058 -0.016462 0.000214683
7.95763 -0.0163041 0.000211568
7.99471 -0.0161484 0.000208513
8.03182 -0.0159948 0.000205514
8.06895 -0.0158433 0.000202571
8.1061 -0.0156938 0.000199683
8.14328 -0.0155464 0.000196848
8.18049 -0.015401 0.000194065
8.21772 -0.0152576 0.000191333
8.25497 -0.015116 0.000188651
8.29226 -0.0149764 0.000186017
8.32956 -0.0148386 0.000183431
8.3669 -0.0147026 0.000180891
8.40426 -0.0145684 0.000178396
8.44165 -0.0144359 0.000175946
8.47906 -0.0143052 0.000173539
8.5165 -0.0141761 0.000171175
8.55397 -0.0140488 0.000168852
8.59146 -0.013923 0.00016657
8.62899 -0.0137989 0.000164327
8.66654 -0.0136763 0.000162123
8.70412 -0.0135553 0.000159957
8.74172 -0.0134358 0.000157828
8.77936 -0.0133178 0.000155736
8.81702 -0.0132013 0.000153679
8.85471 -0.0130862 0.000151657
8.89244 -0.0129726 0.000149669
8.93019 -0.0128603 0.000147714
8.96797 -0.0127495 0.000145792
9.00578 -0.0126399 0.000143902
9.04362 -0.0125318 0.000142044
9.08149 -0.0124249 0.000140216
9.11939 -0.0123193 0.000138418
9.15732 -0.012215 0.000136649
9.19528 -0.0121119 0.00013491
9.23327 -0.0120101 0.000133198
9.2713 -0.0119094 0.000131515
9.30935 -0.01181 0.000129858
9.34744 -0.0117117 0.000128228
9.38556 -0.0116145 0.000126624
9.42371 -0.0115185 0.000125045
9.46189 -0.0114237 0.000123492
9.50011 -0.0113299 0.000121963
9.53836 -0.0112372 0.000120458
9.57664 -0.0111455 0.000118977
9.61496 -0.0110549 0.000117518
9.65331 -0.0109653 0.000116083
9.69169 -0.0108768 0.000114669
9.73011 -0.0107892 0.000113278
9.76856 -0.0107026 0.000111907
9.80704 -0.010617 0.000110558
9.84557 -0.0105324 0.000109229
9.88412 -0.0104487 0.000107921
9.92271 -0.0103659 0.000106632
9.96134 -0.010284 0.000105363
10 -0.010203 0.000104112
10.0387 -0.0101229 0.00010288
10.0774 -0.0100437 0.000101667
10.1162 -0.00996531 0.000100472
10.155 -0.00988779 9.92941e-05
10.1939 -0.0098111 9.81338e-05
10.2328 -0.00973524 9.69904e-05
10.2717 -0.00966018 9.58638e-05
10.3106 -0.00958592 9.47536e-05
10.3496 -0.00951244 9.36595e-05
10.3887 -0.00943974 9.25812e-05
10.4278 -0.00936781 9.15185e-05
10.4669 -0.00929662 9.0471e-05
10.506 -0.00922618 8.94384e-05
10.5452 -0.00915647 8.84206e-05
10.5845 -0.00908748 8.74172e-05
10.6238 -0.0090192 8.6428e-05
10.6631 -0.00895163 8.54528e-05
10.7024 -0.00888474 8.44913e-05
10.7418 -0.00881854 8.35432e-05
10.7813 -0.008753 8.26083e-05
10.8208 -0.00868813 8.16864e-05
10.8603 -0.00862392 8.07773e-05
10.8999 -0.00856034 7.98808e-05
10.9395 -0.00849741 7.89965e-05
10.9792 -0.0084351 7.81244e-05
11.0189 -0.0083734 7.72642e-05
11.0586 -0.00831232 7.64157e-05
11.0984 -0.00825184 7.55787e-05
11.1383 -0.00819196 7.4753e-05
11.1781 -0.00813266 7.39384e-05
11.2181 -0.00807393 7.31348e-05
11.2581 -0.00801578 7.23419e-05
11.2981 -0.00795819 7.15596e-05
11.3381 -0.00790115 7.07877e-05
11.3783 -0.00784466 7.0026e-05
11.4184 -0.00778872 6.92744e-05
11.4587 -0.0077333 6.85327e-05
11.4989 -0.00767841 6.78006e-05
11.5392 -0.00762404 6.70782e-05
11.5796 -0.00757019 6.63651e-05
11.62 -0.00751684 6.56613e-05
11.6605 -0.00746399 6.49666e-05
11.701 -0.00741163 6.42809e-05
11.7415 -0.00735975 6.3604e-05
11.7822 -0.00730836 6.29357e-05
11.8228 -0.00725744 6.2276e-05
11.8636 -0.00720699 6.16247e-05
11.9043 -0.00715701 6.09817e-05
11.9452 -0.00710747 6.03467e-05
11.986 -0.00705839 5.97198e-05
12.027 -0.00700976 5.91008e-05
12.068 -0.00696156 5.84895e-05
12.109 -0.00691379 5.78858e-05
12.1501 -0.00686646 5.72896e-05
12.1913 -0.00681954 5.67009e-05
12.2325 -0.00677305 5.61194e-05
12.2738 -0.00672696 5.55451e-05
12.3151 -0.00668129 5.49778e-05
12.3565 -0.00663601 5.44175e-05
12.3979 -0.00659113 5.3864e-05
12.4394 -0.00654665 5.33173e-05
12.481 -0.00650255 5.27772e-05
12.5226 -0.00645884 5.22436e-05
12.5643 -0.0064155 5.17164e-05
12.6061 -0.00637253 5.11956e-05
12.6479 -0.00632994 5.0681e-05
12.6898 -0.00628771 5.01726e-05
12.7317 -0.00624584 4.96702e-05
12.7737 -0.00620432 4.91737e-05
12.8158 -0.00616316 4.86832e-05
12.8579 -0.00612234 4.81984e-05
12.9001 -0.00608187 4.77193e-05
12.9424 -0.00604173 4.72458e-05
12.9847 -0.00600193 4.67779e-05
13.0271 -0.00596246 4.63154e-05
13.0696 -0.00592332 4.58583e-05
13.1121 -0.0058845 4.54065e-05
13.1547 -0.00584599 4.49598e-05
13.1974 -0.00580781 4.45183e-05
13.2402 -0.00576993 4.40819e-05
13.283 -0.00573237 4.36505e-05
13.3259 -0.0056951 4.3224e-05
13.3689 -0.00565814 4.28023e-05
13.4119 -0.00562148 4.23854e-05
13.455 -0.00558511 4.19732e-05
13.4982 -0.00554903 4.15656e-05
13.5415 -0.00551323 4.11626e-05
13.5848 -0.00547772 4.07641e-05
13.6283 -0.00544249 4.03701e-05
13.6718 -0.00540754 3.99804e-05
13.7153 -0.00537286 3.9595e-05
13.759 -0.00533845 3.92139e-05
13.8028 -0.00530431 3.8837e-05
13.8466 -0.00527043 3.84643e-05
13.8905 -0.00523681 3.80956e-05
13.9345 -0.00520346 3.77309e-05
13.9786 -0.00517035 3.73702e-05
14.0227 -0.0051375 3.70134e-05
14.067 -0.0051049 3.66605e-05
14.1113 -0.00507255 3.63113e-05
14.1558 -0.00504044 3.5966e-05
14.2003 -0.00500857 3.56243e-05
14.2449 -0.00497694 3.52862e-05
14.2896 -0.00494554 3.49518e-05
14.3344 -0.00491438 3.46208e-05
14.3793 -0.00488345 3.42934e-05
14.4243 -0.00485274 3.39695e-05
14.4693 -0.00482226 3.36489e-05
14.5145 -0.004792 3.33317e-05
14.5598 -0.00476196 3.30178e-05
14.6052 -0.00473214 3.27071e-05
14.6506 -0.00470254 3.23997e-05
14.6962 -0.00467314 3.20955e-05
14.7419 -0.00464396 3.17944e-05
14.7877 -0.00461498 3.14964e-05
14.8336 -0.00458621 3.12014e-05
14.8796 -0.00455764 3.09094e-05
14.9257 -0.00452927 3.06204e-05
14.9719 -0.0045011 3.03343e-05
15.0182 -0.00447313 3.00512e-05
15.0647 -0.00444535 2.97708e-05
15.1112 -0.00441776 2.94933e-05
15.1579 -0.00439036 2.92185e-05
15.2047 -0.00436315 2.89465e-05
15.2516 -0.00433612 2.86772e-05
15.2986 -0.00430927 2.84105e-05
15.3458 -0.00428261 2.81465e-05
15.393 -0.00425612 2.7885e-05
15.4404 -0.00422981 2.76262e-05
15.488 -0.00420368 2.73698e-05
15.5356 -0.00417771 2.71159e-05
15.5834 -0.00415192 2.68645e-05
15.6313 -0.0041263 2.66155e-05
15.6794 -0.00410084 2.63689e-05
15.7276 -0.00407555 2.61246e-05
15.7759 -0.00405041 2.58827e-05
15.8243 -0.00402544 2.56431e-05
15.873 -0.00400063 2.54057e-05
15.9217 -0.00397597 2.51706e-05
15.9706 -0.00395147 2.49377e-05
16.0197 -0.00392712 2.4707e-05
16.0689 -0.00390293 2.44784e-05
16.1182 -0.00387888 2.42519e-05
16.1677 -0.00385497 2.40275e-05
16.2174 -0.00383122 2.38052e-05
16.2672 -0.00380761 2.35849e-05
16.3172 -0.00378413 2.33666e-05
16.3674 -0.0037608 2.31503e-05
16.4177 -0.00373761 2.29359e-05
16.4682 -0.00371455 2.27235e-05
16.5189 -0.00369163 2.2513e-05
16.5697 -0.00366884 2.23043e-05
16.6208 -0.00364618 2.20975e-05
16.672 -0.00362365 2.18925e-05
16.7234 -0.00360125 2.16893e-05
16.775 -0.00357897 2.14879e-05
16.8268 -0.00355682 2.12883e-05
16.8787 -0.00353479 2.10903e-05
16.9309 -0.00351288 2.08941e-05
16.9833 -0.00349109 2.06995e-05
17.0359 -0.00346941 2.05066e-05
17.0887 -0.00344785 2.03153e-05
17.1418 -0.00342641 2.01256e-05
17.195 -0.00340507 1.99375e-05
17.2485 -0.00338385 1.9751e-05
17.3022 -0.00336273 1.9566e-05
17.3562 -0.00334172 1.93825e-05
17.4104 -0.00332081 1.92005e-05
17.4648 -0.00330001 1.90199e-05
17.5195 -0.00327931 1.88408e-05
17.5744 -0.0032587 1.86631e-05
17.6296 -0.0032382 1.84869e-05
17.6851 -0.00321778 1.8312e-05
17.7408 -0.00319746 1.81384e-05
17.7969 -0.00317724 1.79662e-05
17.8532 -0.0031571 1.77953e-05
17.9098 -0.00313705 1.76257e-05
17.9667 -0.00311709 1.74574e-05
18.0239 -0.0030972 1.72903e-05
18.0815 -0.00307741 1.71244e-05
18.1393 -0.00305769 1.69598e-05
18.1975 -0.00303804 1.67963e-05
18.256 -0.00301848 1.66339e-05
18.3149 -0.00299898 1.64727e-05
18.3742 -0.00297956 1.63126e-05
18.4338 -0.0029602 1.61536e-05
18.4938 -0.00294091 1.59957e-05
18.5542 -0.00292169 1.58388e-05
18.615 -0.00290252 1.56829e-05
18.6762 -0.00288342 1.5528e-05
18.7379 -0.00286437 1.53741e-05
18.8 -0.00284537 1.52211e-05
18.8625 -0.00282642 1.5069e-05
18.9255 -0.00280752 1.49179e-05
18.9891 -0.00278866 1.47675e-05
19.0531 -0.00276985 1.46181e-05
19.1177 -0.00275107 1.44694e-05
19.1828 -0.00273233 1.43215e-05
19.2484 -0.00271361 1.41743e-05
19.3147 -0.00269492 1.40279e-05
19.3816 -0.00267626 1.38822e-05
19.4491 -0.00265761 1.37371e-05
19.5173 -0.00263897 1.35926e-05
19.5862 -0.00262035 1.34487e-05
19.6558 -0.00260172 1.33053e-05
19.7262 -0.00258309 1.31624e-05
19.7974 -0.00256446 1.30199e-05
19.8694 -0.0025458 1.28779e-05
19.9423 -0.00252712 1.27362e-05
20.0162 -0.00250842 1.25948e-05
20.091 -0.00248967 1.24536e-05
20.1669 -0.00247087 1.23126e-05
20.244 -0.00245201 1.21717e-05
20.3222 -0.00243309 1.20308e-05
20.4016 -0.00241407 1.18899e-05
20.4825 -0.00239496 1.17487e-05
20.5648 -0.00237574 1.16073e-05
20.6487 -0.00235638 1.14655e-05
20.7344 -0.00233686 1.13232e-05
20.8219 -0.00231717 1.11801e-05
20.9115 -0.00229726 1.10361e-05
21.0034 -0.00227711 1.0891e-05
21.0979 -0.00225668 1.07445e-05
21.1952 -0.0022359 1.05963e-05
21.2959 -0.00221472 1.04458e-05
21.4004 -0.00219305 1.02927e-05
21.5093 -0.00217079 1.01362e-05
21.6237 -0.00214779 9.97523e-06
21.7448 -0.00212383 9.80853e-06
21.8747 -0.00209859 9.63395e-06
22.0165 -0.00207152 9.44791e-06
22.1768 -0.00204156 9.24343e-06
22.3723 -0.0020059 9.00198e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1ClassicOneLoop/GRpTwoLoop.txt <==
-22.3723 -0.00200181 -8.96134e-06
-22.1768 -0.00203732 -9.20682e-06
-22.0165 -0.00206716 -9.40599e-06
-21.8747 -0.00209411 -9.59437e-06
-21.7448 -0.00211924 -9.76449e-06
-21.6237 -0.0021431 -9.93303e-06
-21.5093 -0.002166 -1.00899e-05
-21.4004 -0.00218817 -1.0248e-05
-21.2959 -0.00220974 -1.03974e-05
-21.1952 -0.00223082 -1.05491e-05
-21.0979 -0.0022515 -1.06937e-05
-21.0034 -0.00227185 -1.08412e-05
-20.9115 -0.0022919 -1.09824e-05
-20.8219 -0.00231172 -1.11268e-05
-20.7344 -0.00233132 -1.12653e-05
-20.6487 -0.00235074 -1.14073e-05
-20.5648 -0.00237001 -1.15451e-05
-20.4825 -0.00238915 -1.16884e-05
-20.4016 -0.00240816 -1.1829e-05
-20.3222 -0.00242708 -1.19736e-05
-20.244 -0.00244592 -1.21117e-05
-20.1669 -0.00246468 -1.22517e-05
-20.091 -0.00248338 -1.23887e-05
-20.0162 -0.00250204 -1.25319e-05
-19.9423 -0.00252065 -1.2671e-05
-19.8694 -0.00253923 -1.28125e-05
-19.7974 -0.00255779 -1.29508e-05
-19.7262 -0.00257633 -1.3095e-05
-19.6558 -0.00259486 -1.32348e-05
-19.5862 -0.00261339 -1.3378e-05
-19.5173 -0.00263192 -1.35191e-05
-19.4491 -0.00265045 -1.36648e-05
-19.3816 -0.002669 -1.38059e-05
-19.3147 -0.00268757 -1.39524e-05
-19.2484 -0.00270615 -1.40961e-05
-19.1828 -0.00272477 -1.42433e-05
-19.1177 -0.00274341 -1.4388e-05
-19.0531 -0.00276208 -1.45377e-05
-18.9891 -0.00278079 -1.46833e-05
-18.9255 -0.00279954 -1.48343e-05
-18.8625 -0.00281833 -1.49824e-05
-18.8 -0.00283717 -1.51345e-05
-18.7379 -0.00285606 -1.52843e-05
-18.6762 -0.002875 -1.54389e-05
-18.615 -0.00289399 -1.559e-05
-18.5542 -0.00291305 -1.57466e-05
-18.4938 -0.00293216 -1.59e-05
-18.4338 -0.00295133 -1.60581e-05
-18.3742 -0.00297057 -1.62139e-05
-18.3149 -0.00298988 -1.63741e-05
-18.256 -0.00300925 -1.65317e-05
-18.1975 -0.0030287 -1.66946e-05
-18.1393 -0.00304822 -1.68542e-05
-18.0815 -0.00306782 -1.70194e-05
-18.0239 -0.0030875 -1.71815e-05
-17.9667 -0.00310726 -1.73487e-05
-17.9098 -0.00312709 -1.75135e-05
-17.8532 -0.00314702 -1.76831e-05
-17.7969 -0.00316703 -1.78503e-05
-17.7408 -0.00318712 -1.80228e-05
-17.6851 -0.00320731 -1.81922e-05
-17.6296 -0.00322759 -1.83675e-05
-17.5744 -0.00324796 -1.85396e-05
-17.5195 -0.00326843 -1.87175e-05
-17.4648 -0.003289 -1.88926e-05
-17.4104 -0.00330966 -1.90731e-05
-17.3562 -0.00333043 -1.92512e-05
-17.3022 -0.0033513 -1.94346e-05
-17.2485 -0.00337227 -1.96155e-05
-17.195 -0.00339335 -1.98021e-05
-17.1418 -0.00341454 -1.99858e-05
-17.0887 -0.00343584 -2.01756e-05
-17.0359 -0.00345725 -2.03624e-05
-16.9833 -0.00347877 -2.05554e-05
-16.9309 -0.00350041 -2.07454e-05
-16.8787 -0.00352217 -2.09415e-05
-16.8268 -0.00354404 -2.11351e-05
-16.775 -0.00356603 -2.13344e-05
-16.7234 -0.00358815 -2.15313e-05
-16.672 -0.00361039 -2.17343e-05
-16.6208 -0.00363275 -2.19345e-05
-16.5697 -0.00365525 -2.21412e-05
-16.5189 -0.00367787 -2.23448e-05
-16.4682 -0.00370062 -2.25552e-05
-16.4177 -0.0037235 -2.27626e-05
-16.3674 -0.00374652 -2.29767e-05
-16.3172 -0.00376968 -2.31879e-05
-16.2672 -0.00379297 -2.34058e-05
-16.2174 -0.0038164 -2.3621e-05
-16.1677 -0.00383997 -2.38428e-05
-16.1182 -0.00386369 -2.4062e-05
-16.0689 -0.00388755 -2.42879e-05
-16.0197 -0.00391156 -2.45111e-05
-15.9706 -0.00393571 -2.47413e-05
-15.9217 -0.00396002 -2.49686e-05
-15.873 -0.00398448 -2.52032e-05
-15.8243 -0.00400909 -2.54348e-05
-15.7759 -0.00403386 -2.56739e-05
-15.7276 -0.00405879 -2.59098e-05
-15.6794 -0.00408388 -2.61535e-05
-15.6313 -0.00410912 -2.6394e-05
-15.5834 -0.00413454 -2.66423e-05
-15.5356 -0.00416011 -2.68876e-05
-15.488 -0.00418586 -2.71406e-05
-15.4404 -0.00421177 -2.73908e-05
-15.393 -0.00423786 -2.76486e-05
-15.3458 -0.00426412 -2.79037e-05
-15.2986 -0.00429056 -2.81667e-05
-15.2516 -0.00431717 -2.84268e-05
-15.2047 -0.00434396 -2.86951e-05
-15.1579 -0.00437094 -2.89603e-05
-15.1112 -0.00439809 -2.9234e-05
-15.0647 -0.00442544 -2.95045e-05
-15.0182 -0.00445297 -2.97837e-05
-14.9719 -0.00448069 -3.00596e-05
-14.9257 -0.00450861 -3.03445e-05
-14.8796 -0.00453672 -3.06261e-05
-14.8336 -0.00456503 -3.09167e-05
-14.7877 -0.00459353 -3.12042e-05
-14.7419 -0.00462224 -3.15007e-05
-14.6962 -0.00465115 -3.17941e-05
-14.6506 -0.00468027 -3.20967e-05
-14.6052 -0.0047096 -3.23963e-05
-14.5598 -0.00473914 -3.27052e-05
-14.5145 -0.00476889 -3.3011e-05
-14.4693 -0.00479886 -3.33264e-05
-14.4243 -0.00482904 -3.36386e-05
-14.3793 -0.00485945 -3.39607e-05
-14.3344 -0.00489008 -3.42794e-05
-14.2896 -0.00492093 -3.46084e-05
-14.2449 -0.00495202 -3.49339e-05
-14.2003 -0.00498334 -3.52699e-05
-14.1558 -0.00501489 -3.56024e-05
-14.1113 -0.00504667 -3.59456e-05
-14.067 -0.0050787 -3.62853e-05
-14.0227 -0.00511096 -3.66359e-05
-13.9786 -0.00514348 -3.69831e-05
-13.9345 -0.00517624 -3.73412e-05
-13.8905 -0.00520925 -3.7696e-05
-13.8466 -0.00524251 -3.8062e-05
-13.8028 -0.00527603 -3.84246e-05
-13.759 -0.00530981 -3.87986e-05
-13.7153 -0.00534385 -3.91693e-05
-13.6718 -0.00537816 -3.95516e-05
-13.6283 -0.00541274 -3.99305e-05
-13.5848 -0.00544758 -4.03214e-05
-13.5415 -0.0054827 -4.07088e-05
-13.4982 -0.0055181 -4.11085e-05
-13.455 -0.00555379 -4.15045e-05
-13.4119 -0.00558975 -4.19133e-05
-13.3689 -0.005626 -4.23183e-05
-13.3259 -0.00566255 -4.27364e-05
-13.283 -0.00569939 -4.31506e-05
-13.2402 -0.00573652 -4.35783e-05
-13.1974 -0.00577396 -4.40021e-05
-13.1547 -0.00581171 -4.44396e-05
-13.1121 -0.00584976 -4.48732e-05
-13.0696 -0.00588812 -4.53208e-05
-13.0271 -0.00592681 -4.57645e-05
-12.9847 -0.00596581 -4.62225e-05
-12.9424 -0.00600513 -4.66767e-05
-12.9001 -0.00604478 -4.71453e-05
-12.8579 -0.00608477 -4.76103e-05
-12.8158 -0.00612509 -4.809e-05
-12.7737 -0.00616575 -4.85659e-05
-12.7317 -0.00620675 -4.9057e-05
-12.6898 -0.0062481 -4.95444e-05
-12.6479 -0.0062898 -5.00472e-05
-12.6061 -0.00633186 -5.05462e-05
-12.5643 -0.00637428 -5.10612e-05
-12.5226 -0.00641706 -5.15722e-05
-12.481 -0.00646022 -5.20997e-05
-12.4394 -0.00650374 -5.26231e-05
-12.3979 -0.00654765 -5.31635e-05
-12.3565 -0.00659194 -5.36997e-05
-12.3151 -0.00663662 -5.42533e-05
-12.2738 -0.00668169 -5.48027e-05
-12.2325 -0.00672716 -5.537e-05
-12.1913 -0.00677303 -5.5933e-05
-12.1501 -0.00681931 -5.65144e-05
-12.109 -0.006866 -5.70915e-05
-12.068 -0.00691311 -5.76874e-05
-12.027 -0.00696064 -5.82789e-05
-11.986 -0.0070086 -5.88898e-05
-11.9452 -0.00705699 -5.94963e-05
-11.9043 -0.00710583 -6.01226e-05
-11.8636 -0.0071551 -6.07446e-05
-11.8228 -0.00720483 -6.13868e-05
-11.7822 -0.00725502 -6.20248e-05
-11.7415 -0.00730567 -6.26834e-05
-11.701 -0.00735678 -6.33379e-05
-11.6605 -0.00740837 -6.40135e-05
-11.62 -0.00746044 -6.46849e-05
-11.5796 -0.007513 -6.53781e-05
-11.5392 -0.00756605 -6.6067e-05
-11.4989 -0.0076196 -6.67784e-05
-11.4587 -0.00767366 -6.74853e-05
-11.4184 -0.00772822 -6.82155e-05
-11.3783 -0.00778331 -6.89411e-05
-11.3381 -0.00783892 -6.96907e-05
-11.2981 -0.00789507 -7.04356e-05
-11.2581 -0.00795175 -7.12051e-05
-11.2181 -0.00800899 -7.197e-05
-11.1781 -0.00806677 -7.27603e-05
-11.1383 -0.00812512 -7.35458e-05
-11.0984 -0.00818404 -7.43574e-05
-11.0586 -0.00824354 -7.51642e-05
-11.0189 -0.00830362 -7.5998e-05
-10.9792 -0.00836429 -7.68269e-05
-10.9395 -0.00842556 -7.76836e-05
-10.8999 -0.00848745 -7.85353e-05
-10.8603 -0.00854995 -7.94156e-05
-10.8208 -0.00861307 -8.0291e-05
-10.7813 -0.00867684 -8.11957e-05
-10.7418 -0.00874124 -8.20956e-05
-10.7024 -0.0088063 -8.30256e-05
-10.6631 -0.00887201 -8.39509e-05
-10.6238 -0.0089384 -8.49071e-05
-10.5845 -0.00900547 -8.58586e-05
-10.5452 -0.00907323 -8.6842e-05
-10.506 -0.00914168 -8.78207e-05
-10.4669 -0.00921085 -8.88321e-05
-10.4278 -0.00928074 -8.98389e-05
-10.3887 -0.00935135 -9.08795e-05
-10.3496 -0.0094227 -9.19155e-05
-10.3106 -0.00949481 -9.29863e-05
-10.2717 -0.00956767 -9.40524e-05
-10.2328 -0.00964131 -9.51546e-05
-10.1939 -0.00971573 -9.6252e-05
-10.155 -0.00979094 -9.73866e-05
-10.1162 -0.00986697 -9.85165e-05
-10.0774 -0.00994381 -9.96848e-05
-10.0387 -0.0100215 -0.000100848
-10 -0.0101 -0.000102052
-9.96134 -0.0101794 -0.00010325
-9.92271 -0.0102596 -0.00010449
-9.88412 -0.0103407 -0.000105724
-9.84557 -0.0104227 -0.000107002
-9.80704 -0.0105056 -0.000108274
-9.76856 -0.0105895 -0.00010959
-9.73011 -0.0106742 -0.000110901
-9.69169 -0.01076 -0.000112258
-9.65331 -0.0108466 -0.00011361
-9.61496 -0.0109343 -0.000115009
-9.57664 -0.0110229 -0.000116403
-9.53836 -0.0111126 -0.000117846
-9.50011 -0.0112033 -0.000119284
-9.46189 -0.011295 -0.000120772
-9.42371 -0.0113878 -0.000122256
-9.38556 -0.0114817 -0.000123792
-9.34744 -0.0115766 -0.000125323
-9.30935 -0.0116727 -0.000126907
-9.2713 -0.0117698 -0.000128488
-9.23327 -0.0118681 -0.000130124
-9.19528 -0.0119676 -0.000131755
-9.15732 -0.0120683 -0.000133445
-9.11939 -0.0121701 -0.00013513
-9.08149 -0.0122732 -0.000136874
-9.04362 -0.0123775 -0.000138615
-9.00578 -0.0124831 -0.000140418
-8.96797 -0.0125899 -0.000142217
-8.93019 -0.0126981 -0.000144079
-8.89244 -0.0128075 -0.000145938
-8.85471 -0.0129183 -0.000147864
-8.81702 -0.0130305 -0.000149786
-8.77936 -0.0131441 -0.000151776
-8.74172 -0.013259 -0.000153764
-8.70412 -0.0133754 -0.000155823
-8.66654 -0.0134933 -0.000157879
-8.62899 -0.0136126 -0.00016001
-8.59146 -0.0137335 -0.000162137
-8.55397 -0.0138559 -0.000164342
-8.5165 -0.0139798 -0.000166544
-8.47906 -0.0141054 -0.000168826
-8.44165 -0.0142325 -0.000171106
-8.40426 -0.0143613 -0.000173469
-8.3669 -0.0144918 -0.00017583
-8.32956 -0.014624 -0.000178278
-8.29226 -0.0147579 -0.000180724
-8.25497 -0.0148935 -0.000183261
-8.21772 -0.015031 -0.000185796
-8.18049 -0.0151703 -0.000188425
-8.14328 -0.0153114 -0.000191053
-8.1061 -0.0154545 -0.000193779
-8.06895 -0.0155994 -0.000196504
-8.03182 -0.0157464 -0.000199331
-7.99471 -0.0158953 -0.000202158
-7.95763 -0.0160463 -0.000205092
-7.92058 -0.0161993 -0.000208025
-7.88355 -0.0163545 -0.00021107
-7.84654 -0.0165118 -0.000214116
-7.80955 -0.0166713 -0.000217276
-7.77259 -0.016833 -0.000220439
-7.73566 -0.016997 -0.000223722
-7.69874 -0.0171633 -0.000227008
-7.66185 -0.017332 -0.000230419
-7.62498 -0.0175031 -0.000233834
-7.58814 -0.0176767 -0.00023738
-7.55132 -0.0178528 -0.00024093
-7.51452 -0.0180314 -0.000244617
-7.47774 -0.0182126 -0.00024831
-7.44099 -0.0183965 -0.000252145
-7.40425 -0.0185831 -0.000255988
-7.36754 -0.0187724 -0.000259978
-7.33085 -0.0189646 -0.000263978
-7.29418 -0.0191596 -0.000268133
-7.25754 -0.0193576 -0.000272298
-7.22091 -0.0195585 -0.000276626
-7.18431 -0.0197626 -0.000280965
-7.14772 -0.0199697 -0.000285475
-7.11116 -0.02018 -0.000289998
-7.07462 -0.0203936 -0.000294699
-7.0381 -0.0206105 -0.000299415
-7.00159 -0.0208307 -0.000304318
-6.96511 -0.0210545 -0.000309238
-6.92865 -0.0212817 -0.000314354
-6.89221 -0.0215126 -0.000319489
-6.85579 -0.0217471 -0.00032483
-6.81938 -0.0219855 -0.000330193
-6.783 -0.0222276 -0.000335771
-6.74664 -0.0224737 -0.000341373
-6.71029 -0.0227238 -0.000347203
-6.67397 -0.0229781 -0.000353059
-6.63766 -0.0232365 -0.000359154
-6.60137 -0.0234992 -0.00036528
-6.5651 -0.0237663 -0.000371656
-6.52885 -0.0240379 -0.000378065
-6.49262 -0.0243141 -0.000384739
-6.4564 -0.024595 -0.00039145
-6.42021 -0.0248808 -0.00039844
-6.38403 -0.0251714 -0.000405471
-6.34786 -0.0254671 -0.000412796
-6.31172 -0.0257679 -0.000420166
-6.27559 -0.026074 -0.000427847
-6.23949 -0.0263855 -0.000435577
-6.20339 -0.0267026 -0.000443636
-6.16732 -0.0270253 -0.00045175
-6.13126 -0.0273538 -0.000460211
-6.09522 -0.0276883 -0.000468733
-6.05919 -0.0280289 -0.000477622
-6.02319 -0.0283757 -0.000486578
-5.9872 -0.028729 -0.000495925
-5.95122 -0.0290888 -0.000505344
-5.91526 -0.0294554 -0.000515178
-5.87932 -0.0298288 -0.000525092
-5.84339 -0.0302094 -0.000535446
-5.80748 -0.0305972 -0.000545889
-5.77158 -0.0309925 -0.000556799
-5.7357 -0.0313955 -0.000567809
-5.69984 -0.0318064 -0.000579314
-5.66399 -0.0322253 -0.00059093
-5.62815 -0.0326525 -0.000603073
-5.59233 -0.0330882 -0.00061534
-5.55653 -0.0335327 -0.000628169
-5.52074 -0.0339862 -0.000641134
-5.48497 -0.034449 -0.000654699
-5.4492 -0.0349212 -0.000668417
-5.41346 -0.0354033 -0.000682775
-5.37773 -0.0358954 -0.000697303
-5.34201 -0.0363979 -0.000712515
-5.30631 -0.036911 -0.000727918
-5.27062 -0.0374351 -0.000744054
-5.23494 -0.0379705 -0.000760403
-5.19928 -0.0385175 -0.000777539
-5.16363 -0.0390765 -0.000794913
-5.128 -0.0396479 -0.000813133
-5.09237 -0.040232 -0.00083162
-5.05677 -0.0408293 -0.000851019
-5.02117 -0.04144 -0.000870718
-4.98559 -0.0420648 -0.000891401
-4.95002 -0.042704 -0.000912423
-4.91446 -0.0433581 -0.000934509
-4.87892 -0.0440276 -0.00095698
-4.84339 -0.0447129 -0.000980604
-4.80787 -0.0454147 -0.00100467
-4.77237 -0.0461335 -0.00102998
-4.73687 -0.0468699 -0.0010558
-4.70139 -0.0476244 -0.00108298
-4.66592 -0.0483978 -0.00111074
-4.63046 -0.0491907 -0.00113999
-4.59502 -0.0500039 -0.00116991
-4.55958 -0.0508379 -0.00120148
-4.52416 -0.0516937 -0.0012338
-4.48875 -0.0525721 -0.00126796
-4.45335 -0.053474 -0.00130301
-4.41797 -0.0544001 -0.00134009
-4.38259 -0.0553517 -0.00137821
-4.34722 -0.0563295 -0.00141862
-4.31187 -0.0573349 -0.00146027
-4.27653 -0.0583688 -0.0015045
-4.24119 -0.0594326 -0.00155021
-4.20587 -0.0605275 -0.00159888
-4.17056 -0.0616551 -0.00164934
-4.13526 -0.0628166 -0.00170322
-4.09997 -0.0640139 -0.00175931
-4.06469 -0.0652485 -0.00181942
-4.02942 -0.0665224 -0.0018823
-3.99416 -0.0678376 -0.00194998
-3.95891 -0.0691963 -0.0020212
-3.92367 -0.0706008 -0.00209828
-3.88844 -0.0720539 -0.00218
-3.85322 -0.0735582 -0.00226906
-3.81801 -0.0751172 -0.00236436
-3.7828 -0.0767341 -0.00246913
-3.74761 -0.0784131 -0.00258258
-3.71243 -0.0801583 -0.00270871
-3.67726 -0.0819748 -0.00284733
-3.64209 -0.083868 -0.0030037
-3.60694 -0.0858446 -0.0031788
-3.57179 -0.0879116 -0.00338002
-3.53665 -0.0900776 -0.00361069
-3.50152 -0.0923519 -0.0038821
-3.4664 -0.094746 -0.0042024
-3.43129 -0.0972722 -0.00459052
-3.39619 -0.0999448 -0.00506492
-3.36109 -0.102778 -0.00566051
-3.32601 -0.105786 -0.00641857
-3.29093 -0.108977 -0.00740888
-3.25586 -0.112344 -0.00872257
-3.2208 -0.115839 -0.0104997
-3.18574 -0.119335 -0.0129142
-3.1507 -0.122541 -0.0161608
-3.11566 -0.124906 -0.0202976
-3.08063 -0.125649 -0.0249421
-3.0456 -0.124263 -0.0289055
-3.01059 -0.12142 -0.0306505
-2.97558 -0.118926 -0.0296682
-2.94058 -0.118193 -0.0269466
-2.90558 -0.1194 -0.0238061
-2.87059 -0.12204 -0.0210157
-2.83561 -0.125589 -0.0187968
-2.80064 -0.129687 -0.0171328
-2.76567 -0.134139 -0.0159213
-2.73071 -0.138841 -0.0150719
-2.69576 -0.143753 -0.014498
-2.66081 -0.148858 -0.014148
-2.62587 -0.154161 -0.0139707
-2.59094 -0.159672 -0.0139446
-2.55601 -0.16541 -0.0140389
-2.52109 -0.171396 -0.0142497
-2.48617 -0.177653 -0.0145566
-2.45126 -0.184207 -0.0149666
-2.41636 -0.191089 -0.015465
-2.38146 -0.198326 -0.0160665
-2.34657 -0.205955 -0.0167598
-2.31168 -0.214013 -0.0175669
-2.2768 -0.222542 -0.0184789
-2.24192 -0.231587 -0.0195256
-2.20705 -0.241202 -0.020701
-2.17219 -0.251442 -0.0220445
-2.13733 -0.262377 -0.0235543
-2.10247 -0.274076 -0.0252831
-2.06762 -0.286631 -0.0272358
-2.03278 -0.300133 -0.0294842
-1.99794 -0.314703 -0.032046
-1.9631 -0.330463 -0.035022
-1.92827 -0.347575 -0.0384529
-1.89345 -0.366211 -0.0424867
-1.85862 -0.386593 -0.0472076
-1.82381 -0.408961 -0.0528447
-1.78899 -0.433631 -0.0595674
-1.75419 -0.460945 -0.067753
-1.71938 -0.491359 -0.0777454
-1.68458 -0.525363 -0.0902139
-1.64979 -0.56361 -0.10588
-1.61499 -0.606777 -0.126034
-1.58021 -0.655718 -0.152265
-1.54542 -0.711157 -0.187284
-1.51064 -0.773731 -0.234779
-1.47586 -0.842969 -0.300801
-1.44109 -0.916312 -0.393842
-1.40632 -0.984998 -0.526206
-1.37155 -1.02852 -0.710617
-1.33679 -1.00497 -0.948925
-1.30203 -0.859806 -1.20119
-1.26727 -0.579744 -1.36608
-1.23251 -0.260365 -1.35628
-1.19776 -0.0284501 -1.20423
-1.16301 0.0782232 -1.01044
-1.12827 0.0928838 -0.838847
-1.09352 0.0559552 -0.7076
-1.05878 -0.00708462 -0.613433
-1.02405 -0.0834481 -0.548794
-0.989309 -0.167265 -0.506867
-0.954576 -0.256911 -0.4836
-0.919844 -0.353291 -0.475813
-0.885115 -0.458027 -0.482137
-0.850388 -0.57333 -0.502719
-0.815663 -0.702657 -0.539182
-0.78094 -0.849996 -0.595003
-0.746219 -1.02119 -0.67601
-0.711499 -1.22284 -0.792285
-0.676781 -1.46448 -0.960089
-0.642065 -1.75543 -1.20824
-0.60735 -2.10561 -1.58668
-0.572637 -2.50626 -2.18849
-0.537925 -2.89069 -3.18027
-0.503214 -2.95738 -4.80783
-0.468504 -1.85836 -7.0569
-0.433796 1.26627 -8.37486
-0.399089 4.40714 -6.94392
-0.364382 5.45168 -4.56103
-0.329676 5.29855 -2.86053
-0.294972 4.84851 -1.84899
-0.260267 4.41607 -1.24193
-0.225564 4.05974 -0.864429
-0.190861 3.78393 -0.61164
-0.156158 3.57422 -0.43651
-0.121456 3.42022 -0.304304
-0.0867541 3.31165 -0.202171
-0.0520524 3.24277 -0.114582
-0.0173508 3.20918 -0.037926
0.0173508 3.20918 0.037926
0.0520524 3.24277 0.114582
0.0867541 3.31165 0.202171
0.121456 3.42022 0.304304
0.156158 3.57422 0.43651
0.190861 3.78393 0.61164
0.225564 4.05974 0.864429
0.260267 4.41607 1.24193
0.294972 4.84851 1.84899
0.329676 5.29855 2.86053
0.364382 5.45168 4.56103
0.399089 4.40714 6.94392
0.433796 1.26627 8.37486
0.468504 -1.85836 7.0569
0.503214 -2.95738 4.80783
0.537925 -2.89069 3.18027
0.572637 -2.50626 2.18849
0.60735 -2.10561 1.58668
0.642065 -1.75543 1.20824
0.676781 -1.46448 0.960089
0.711499 -1.22284 0.792285
0.746219 -1.02119 0.67601
0.78094 -0.849996 0.595003
0.815663 -0.702657 0.539182
0.850388 -0.57333 0.502719
0.885115 -0.458027 0.482137
0.919844 -0.353291 0.475813
0.954576 -0.256911 0.4836
0.989309 -0.167265 0.506867
1.02405 -0.0834481 0.548794
1.05878 -0.00708462 0.613433
1.09352 0.0559552 0.7076
1.12827 0.0928838 0.838847
1.16301 0.0782232 1.01044
1.19776 -0.0284501 1.20423
1.23251 -0.260365 1.35628
1.26727 -0.579744 1.36608
1.30203 -0.859806 1.20119
1.33679 -1.00497 0.948925
1.37155 -1.02852 0.710617
1.40632 -0.984998 0.526206
1.44109 -0.916312 0.393842
1.47586 -0.842969 0.300801
1.51064 -0.773731 0.234779
1.54542 -0.711157 0.187284
1.58021 -0.655718 0.152265
1.61499 -0.606777 0.126034
1.64979 -0.56361 0.10588
1.68458 -0.525363 0.0902139
1.71938 -0.491359 0.0777454
1.75419 -0.460945 0.067753
1.78899 -0.433631 0.0595674
1.82381 -0.408961 0.0528447
1.85862 -0.386593 0.0472076
1.89345 -0.366211 0.0424867
1.92827 -0.347575 0.0384529
1.9631 -0.330463 0.035022
1.99794 -0.314703 0.032046
2.03278 -0.300133 0.0294842
2.06762 -0.286631 0.0272358
2.10247 -0.274076 0.0252831
2.13733 -0.262377 0.0235543
2.17219 -0.251442 0.0220445
2.20705 -0.241202 0.020701
2.24192 -0.231587 0.0195256
2.2768 -0.222542 0.0184789
2.31168 -0.214013 0.0175669
2.34657 -0.205955 0.0167598
2.38146 -0.198326 0.0160665
2.41636 -0.191089 0.015465
2.45126 -0.184207 0.0149666
2.48617 -0.177653 0.0145566
2.52109 -0.171396 0.0142497
2.55601 -0.16541 0.0140389
2.59094 -0.159672 0.0139446
2.62587 -0.154161 0.0139707
2.66081 -0.148858 0.014148
2.69576 -0.143753 0.014498
2.73071 -0.138841 0.0150719
2.76567 -0.134139 0.0159213
2.80064 -0.129687 0.0171328
2.83561 -0.125589 0.0187968
2.87059 -0.12204 0.0210157
2.90558 -0.1194 0.0238061
2.94058 -0.118193 0.0269466
2.97558 -0.118926 0.0296682
3.01059 -0.12142 0.0306505
3.0456 -0.124263 0.0289055
3.08063 -0.125649 0.0249421
3.11566 -0.124906 0.0202976
3.1507 -0.122541 0.0161608
3.18574 -0.119335 0.0129142
3.2208 -0.115839 0.0104997
3.25586 -0.112344 0.00872257
3.29093 -0.108977 0.00740888
3.32601 -0.105786 0.00641857
3.36109 -0.102778 0.00566051
3.39619 -0.0999448 0.00506492
3.43129 -0.0972722 0.00459052
3.4664 -0.094746 0.0042024
3.50152 -0.0923519 0.0038821
3.53665 -0.0900776 0.00361069
3.57179 -0.0879116 0.00338002
3.60694 -0.0858446 0.0031788
3.64209 -0.083868 0.0030037
3.67726 -0.0819748 0.00284733
3.71243 -0.0801583 0.00270871
3.74761 -0.0784131 0.00258258
3.7828 -0.0767341 0.00246913
3.81801 -0.0751172 0.00236436
3.85322 -0.0735582 0.00226906
3.88844 -0.0720539 0.00218
3.92367 -0.0706008 0.00209828
3.95891 -0.0691963 0.0020212
3.99416 -0.0678376 0.00194998
4.02942 -0.0665224 0.0018823
4.06469 -0.0652485 0.00181942
4.09997 -0.0640139 0.00175931
4.13526 -0.0628166 0.00170322
4.17056 -0.0616551 0.00164934
4.20587 -0.0605275 0.00159888
4.24119 -0.0594326 0.00155021
4.27653 -0.0583688 0.0015045
4.31187 -0.0573349 0.00146027
4.34722 -0.0563295 0.00141862
4.38259 -0.0553517 0.00137821
4.41797 -0.0544001 0.00134009
4.45335 -0.053474 0.00130301
4.48875 -0.0525721 0.00126796
4.52416 -0.0516937 0.0012338
4.55958 -0.0508379 0.00120148
4.59502 -0.0500039 0.00116991
4.63046 -0.0491907 0.00113999
4.66592 -0.0483978 0.00111074
4.70139 -0.0476244 0.00108298
4.73687 -0.0468699 0.0010558
4.77237 -0.0461335 0.00102998
4.80787 -0.0454147 0.00100467
4.84339 -0.0447129 0.000980604
4.87892 -0.0440276 0.00095698
4.91446 -0.0433581 0.000934509
4.95002 -0.042704 0.000912423
4.98559 -0.0420648 0.000891401
5.02117 -0.04144 0.000870718
5.05677 -0.0408293 0.000851019
5.09237 -0.040232 0.00083162
5.128 -0.0396479 0.000813133
5.16363 -0.0390765 0.000794913
5.19928 -0.0385175 0.000777539
5.23494 -0.0379705 0.000760403
5.27062 -0.0374351 0.000744054
5.30631 -0.036911 0.000727918
5.34201 -0.0363979 0.000712515
5.37773 -0.0358954 0.000697303
5.41346 -0.0354033 0.000682775
5.4492 -0.0349212 0.000668417
5.48497 -0.034449 0.000654699
5.52074 -0.0339862 0.000641134
5.55653 -0.0335327 0.000628169
5.59233 -0.0330882 0.00061534
5.62815 -0.0326525 0.000603073
5.66399 -0.0322253 0.00059093
5.69984 -0.0318064 0.000579314
5.7357 -0.0313955 0.000567809
5.77158 -0.0309925 0.000556799
5.80748 -0.0305972 0.000545889
5.84339 -0.0302094 0.000535446
5.87932 -0.0298288 0.000525092
5.91526 -0.0294554 0.000515178
5.95122 -0.0290888 0.000505344
5.9872 -0.028729 0.000495925
6.02319 -0.0283757 0.000486578
6.05919 -0.0280289 0.000477622
6.09522 -0.0276883 0.000468733
6.13126 -0.0273538 0.000460211
6.16732 -0.0270253 0.00045175
6.20339 -0.0267026 0.000443636
6.23949 -0.0263855 0.000435577
6.27559 -0.026074 0.000427847
6.31172 -0.0257679 0.000420166
6.34786 -0.0254671 0.000412796
6.38403 -0.0251714 0.000405471
6.42021 -0.0248808 0.00039844
6.4564 -0.024595 0.00039145
6.49262 -0.0243141 0.000384739
6.52885 -0.0240379 0.000378065
6.5651 -0.0237663 0.000371656
6.60137 -0.0234992 0.00036528
6.63766 -0.0232365 0.000359154
6.67397 -0.0229781 0.000353059
6.71029 -0.0227238 0.000347203
6.74664 -0.0224737 0.000341373
6.783 -0.0222276 0.000335771
6.81938 -0.0219855 0.000330193
6.85579 -0.0217471 0.00032483
6.89221 -0.0215126 0.000319489
6.92865 -0.0212817 0.000314354
6.96511 -0.0210545 0.000309238
7.00159 -0.0208307 0.000304318
7.0381 -0.0206105 0.000299415
7.07462 -0.0203936 0.000294699
7.11116 -0.02018 0.000289998
7.14772 -0.0199697 0.000285475
7.18431 -0.0197626 0.000280965
7.22091 -0.0195585 0.000276626
7.25754 -0.0193576 0.000272298
7.29418 -0.0191596 0.000268133
7.33085 -0.0189646 0.000263978
7.36754 -0.0187724 0.000259978
7.40425 -0.0185831 0.000255988
7.44099 -0.0183965 0.000252145
7.47774 -0.0182126 0.00024831
7.51452 -0.0180314 0.000244617
7.55132 -0.0178528 0.00024093
7.58814 -0.0176767 0.00023738
7.62498 -0.0175031 0.000233834
7.66185 -0.017332 0.000230419
7.69874 -0.0171633 0.000227008
7.73566 -0.016997 0.000223722
7.77259 -0.016833 0.000220439
7.80955 -0.0166713 0.000217276
7.84654 -0.0165118 0.000214116
7.88355 -0.0163545 0.00021107
7.92058 -0.0161993 0.000208025
7.95763 -0.0160463 0.000205092
7.99471 -0.0158953 0.000202158
8.03182 -0.0157464 0.000199331
8.06895 -0.0155994 0.000196504
8.1061 -0.0154545 0.000193779
8.14328 -0.0153114 0.000191053
8.18049 -0.0151703 0.000188425
8.21772 -0.015031 0.000185796
8.25497 -0.0148935 0.000183261
8.29226 -0.0147579 0.000180724
8.32956 -0.014624 0.000178278
8.3669 -0.0144918 0.00017583
8.40426 -0.0143613 0.000173469
8.44165 -0.0142325 0.000171106
8.47906 -0.0141054 0.000168826
8.5165 -0.0139798 0.000166544
8.55397 -0.0138559 0.000164342
8.59146 -0.0137335 0.000162137
8.62899 -0.0136126 0.00016001
8.66654 -0.0134933 0.000157879
8.70412 -0.0133754 0.000155823
8.74172 -0.013259 0.000153764
8.77936 -0.0131441 0.000151776
8.81702 -0.0130305 0.000149786
8.85471 -0.0129183 0.000147864
8.89244 -0.0128075 0.000145938
8.93019 -0.0126981 0.000144079
8.96797 -0.0125899 0.000142217
9.00578 -0.0124831 0.000140418
9.04362 -0.0123775 0.000138615
9.08149 -0.0122732 0.000136874
9.11939 -0.0121701 0.00013513
9.15732 -0.0120683 0.000133445
9.19528 -0.0119676 0.000131755
9.23327 -0.0118681 0.000130124
9.2713 -0.0117698 0.000128488
9.30935 -0.0116727 0.000126907
9.34744 -0.0115766 0.000125323
9.38556 -0.0114817 0.000123792
9.42371 -0.0113878 0.000122256
9.46189 -0.011295 0.000120772
9.50011 -0.0112033 0.000119284
9.53836 -0.0111126 0.000117846
9.57664 -0.0110229 0.000116403
9.61496 -0.0109343 0.000115009
9.65331 -0.0108466 0.00011361
9.69169 -0.01076 0.000112258
9.73011 -0.0106742 0.000110901
9.76856 -0.0105895 0.00010959
9.80704 -0.0105056 0.000108274
9.84557 -0.0104227 0.000107002
9.88412 -0.0103407 0.000105724
9.92271 -0.0102596 0.00010449
9.96134 -0.0101794 0.00010325
10 -0.0101 0.000102052
10.0387 -0.0100215 0.000100848
10.0774 -0.00994381 9.96848e-05
10.1162 -0.00986697 9.85165e-05
10.155 -0.00979094 9.73866e-05
10.1939 -0.00971573 9.6252e-05
10.2328 -0.00964131 9.51546e-05
10.2717 -0.00956767 9.40524e-05
10.3106 -0.00949481 9.29863e-05
10.3496 -0.0094227 9.19155e-05
10.3887 -0.00935135 9.08795e-05
10.4278 -0.00928074 8.98389e-05
10.4669 -0.00921085 8.88321e-05
10.506 -0.00914168 8.78207e-05
10.5452 -0.00907323 8.6842e-05
10.5845 -0.00900547 8.58586e-05
10.6238 -0.0089384 8.49071e-05
10.6631 -0.00887201 8.39509e-05
10.7024 -0.0088063 8.30256e-05
10.7418 -0.00874124 8.20956e-05
10.7813 -0.00867684 8.11957e-05
10.8208 -0.00861307 8.0291e-05
10.8603 -0.00854995 7.94156e-05
10.8999 -0.00848745 7.85353e-05
10.9395 -0.00842556 7.76836e-05
10.9792 -0.00836429 7.68269e-05
11.0189 -0.00830362 7.5998e-05
11.0586 -0.00824354 7.51642e-05
11.0984 -0.00818404 7.43574e-05
11.1383 -0.00812512 7.35458e-05
11.1781 -0.00806677 7.27603e-05
11.2181 -0.00800899 7.197e-05
11.2581 -0.00795175 7.12051e-05
11.2981 -0.00789507 7.04356e-05
11.3381 -0.00783892 6.96907e-05
11.3783 -0.00778331 6.89411e-05
11.4184 -0.00772822 6.82155e-05
11.4587 -0.00767366 6.74853e-05
11.4989 -0.0076196 6.67784e-05
11.5392 -0.00756605 6.6067e-05
11.5796 -0.007513 6.53781e-05
11.62 -0.00746044 6.46849e-05
11.6605 -0.00740837 6.40135e-05
11.701 -0.00735678 6.33379e-05
11.7415 -0.00730567 6.26834e-05
11.7822 -0.00725502 6.20248e-05
11.8228 -0.00720483 6.13868e-05
11.8636 -0.0071551 6.07446e-05
11.9043 -0.00710583 6.01226e-05
11.9452 -0.00705699 5.94963e-05
11.986 -0.0070086 5.88898e-05
12.027 -0.00696064 5.82789e-05
12.068 -0.00691311 5.76874e-05
12.109 -0.006866 5.70915e-05
12.1501 -0.00681931 5.65144e-05
12.1913 -0.00677303 5.5933e-05
12.2325 -0.00672716 5.537e-05
12.2738 -0.00668169 5.48027e-05
12.3151 -0.00663662 5.42533e-05
12.3565 -0.00659194 5.36997e-05
12.3979 -0.00654765 5.31635e-05
12.4394 -0.00650374 5.26231e-05
12.481 -0.00646022 5.20997e-05
12.5226 -0.00641706 5.15722e-05
12.5643 -0.00637428 5.10612e-05
12.6061 -0.00633186 5.05462e-05
12.6479 -0.0062898 5.00472e-05
12.6898 -0.0062481 4.95444e-05
12.7317 -0.00620675 4.9057e-05
12.7737 -0.00616575 4.85659e-05
12.8158 -0.00612509 4.809e-05
12.8579 -0.00608477 4.76103e-05
12.9001 -0.00604478 4.71453e-05
12.9424 -0.00600513 4.66767e-05
12.9847 -0.00596581 4.62225e-05
13.0271 -0.00592681 4.57645e-05
13.0696 -0.00588812 4.53208e-05
13.1121 -0.00584976 4.48732e-05
13.1547 -0.00581171 4.44396e-05
13.1974 -0.00577396 4.40021e-05
13.2402 -0.00573652 4.35783e-05
13.283 -0.00569939 4.31506e-05
13.3259 -0.00566255 4.27364e-05
13.3689 -0.005626 4.23183e-05
13.4119 -0.00558975 4.19133e-05
13.455 -0.00555379 4.15045e-05
13.4982 -0.0055181 4.11085e-05
13.5415 -0.0054827 4.07088e-05
13.5848 -0.00544758 4.03214e-05
13.6283 -0.00541274 3.99305e-05
13.6718 -0.00537816 3.95516e-05
13.7153 -0.00534385 3.91693e-05
13.759 -0.00530981 3.87986e-05
13.8028 -0.00527603 3.84246e-05
13.8466 -0.00524251 3.8062e-05
13.8905 -0.00520925 3.7696e-05
13.9345 -0.00517624 3.73412e-05
13.9786 -0.00514348 3.69831e-05
14.0227 -0.00511096 3.66359e-05
14.067 -0.0050787 3.62853e-05
14.1113 -0.00504667 3.59456e-05
14.1558 -0.00501489 3.56024e-05
14.2003 -0.00498334 3.52699e-05
14.2449 -0.00495202 3.49339e-05
14.2896 -0.00492093 3.46084e-05
14.3344 -0.00489008 3.42794e-05
14.3793 -0.00485945 3.39607e-05
14.4243 -0.00482904 3.36386e-05
14.4693 -0.00479886 3.33264e-05
14.5145 -0.00476889 3.3011e-05
14.5598 -0.00473914 3.27052e-05
14.6052 -0.0047096 3.23963e-05
14.6506 -0.00468027 3.20967e-05
14.6962 -0.00465115 3.17941e-05
14.7419 -0.00462224 3.15007e-05
14.7877 -0.00459353 3.12042e-05
14.8336 -0.00456503 3.09167e-05
14.8796 -0.00453672 3.06261e-05
14.9257 -0.00450861 3.03445e-05
14.9719 -0.00448069 3.00596e-05
15.0182 -0.00445297 2.97837e-05
15.0647 -0.00442544 2.95045e-05
15.1112 -0.00439809 2.9234e-05
15.1579 -0.00437094 2.89603e-05
15.2047 -0.00434396 2.86951e-05
15.2516 -0.00431717 2.84268e-05
15.2986 -0.00429056 2.81667e-05
15.3458 -0.00426412 2.79037e-05
15.393 -0.00423786 2.76486e-05
15.4404 -0.00421177 2.73908e-05
15.488 -0.00418586 2.71406e-05
15.5356 -0.00416011 2.68876e-05
15.5834 -0.00413454 2.66423e-05
15.6313 -0.00410912 2.6394e-05
15.6794 -0.00408388 2.61535e-05
15.7276 -0.00405879 2.59098e-05
15.7759 -0.00403386 2.56739e-05
15.8243 -0.00400909 2.54348e-05
15.873 -0.00398448 2.52032e-05
15.9217 -0.00396002 2.49686e-05
15.9706 -0.00393571 2.47413e-05
16.0197 -0.00391156 2.45111e-05
16.0689 -0.00388755 2.42879e-05
16.1182 -0.00386369 2.4062e-05
16.1677 -0.00383997 2.38428e-05
16.2174 -0.0038164 2.3621e-05
16.2672 -0.00379297 2.34058e-05
16.3172 -0.00376968 2.31879e-05
16.3674 -0.00374652 2.29767e-05
16.4177 -0.0037235 2.27626e-05
16.4682 -0.00370062 2.25552e-05
16.5189 -0.00367787 2.23448e-05
16.5697 -0.00365525 2.21412e-05
16.6208 -0.00363275 2.19345e-05
16.672 -0.00361039 2.17343e-05
16.7234 -0.00358815 2.15313e-05
16.775 -0.00356603 2.13344e-05
16.8268 -0.00354404 2.11351e-05
16.8787 -0.00352217 2.09415e-05
16.9309 -0.00350041 2.07454e-05
16.9833 -0.00347877 2.05554e-05
17.0359 -0.00345725 2.03624e-05
17.0887 -0.00343584 2.01756e-05
17.1418 -0.00341454 1.99858e-05
17.195 -0.00339335 1.98021e-05
17.2485 -0.00337227 1.96155e-05
17.3022 -0.0033513 1.94346e-05
17.3562 -0.00333043 1.92512e-05
17.4104 -0.00330966 1.90731e-05
17.4648 -0.003289 1.88926e-05
17.5195 -0.00326843 1.87175e-05
17.5744 -0.00324796 1.85396e-05
17.6296 -0.00322759 1.83675e-05
17.6851 -0.00320731 1.81922e-05
17.7408 -0.00318712 1.80228e-05
17.7969 -0.00316703 1.78503e-05
17.8532 -0.00314702 1.76831e-05
17.9098 -0.00312709 1.75135e-05
17.9667 -0.00310726 1.73487e-05
18.0239 -0.0030875 1.71815e-05
18.0815 -0.00306782 1.70194e-05
18.1393 -0.00304822 1.68542e-05
18.1975 -0.0030287 1.66946e-05
18.256 -0.00300925 1.65317e-05
18.3149 -0.00298988 1.63741e-05
18.3742 -0.00297057 1.62139e-05
18.4338 -0.00295133 1.60581e-05
18.4938 -0.00293216 1.59e-05
18.5542 -0.00291305 1.57466e-05
18.615 -0.00289399 1.559e-05
18.6762 -0.002875 1.54389e-05
18.7379 -0.00285606 1.52843e-05
18.8 -0.00283717 1.51345e-05
18.8625 -0.00281833 1.49824e-05
18.9255 -0.00279954 1.48343e-05
18.9891 -0.00278079 1.46833e-05
19.0531 -0.00276208 1.45377e-05
19.1177 -0.00274341 1.4388e-05
19.1828 -0.00272477 1.42433e-05
19.2484 -0.00270615 1.40961e-05
19.3147 -0.00268757 1.39524e-05
19.3816 -0.002669 1.38059e-05
19.4491 -0.00265045 1.36648e-05
19.5173 -0.00263192 1.35191e-05
19.5862 -0.00261339 1.3378e-05
19.6558 -0.00259486 1.32348e-05
19.7262 -0.00257633 1.3095e-05
19.7974 -0.00255779 1.29508e-05
19.8694 -0.00253923 1.28125e-05
19.9423 -0.00252065 1.2671e-05
20.0162 -0.00250204 1.25319e-05
20.091 -0.00248338 1.23887e-05
20.1669 -0.00246468 1.22517e-05
20.244 -0.00244592 1.21117e-05
20.3222 -0.00242708 1.19736e-05
20.4016 -0.00240816 1.1829e-05
20.4825 -0.00238915 1.16884e-05
20.5648 -0.00237001 1.15451e-05
20.6487 -0.00235074 1.14073e-05
20.7344 -0.00233132 1.12653e-05
20.8219 -0.00231172 1.11268e-05
20.9115 -0.0022919 1.09824e-05
21.0034 -0.00227185 1.08412e-05
21.0979 -0.0022515 1.06937e-05
21.1952 -0.00223082 1.05491e-05
21.2959 -0.00220974 1.03974e-05
21.4004 -0.00218817 1.0248e-05
21.5093 -0.002166 1.00899e-05
21.6237 -0.0021431 9.93303e-06
21.7448 -0.00211924 9.76449e-06
21.8747 -0.00209411 9.59437e-06
22.0165 -0.00206716 9.40599e-06
22.1768 -0.00203732 9.20682e-06
22.3723 -0.00200181 8.96134e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1ClassicOneLoop/GRp_FRG.txt <==
-22.3723 -0.00200443 -8.98884e-06
-22.1768 -0.00204004 -9.22969e-06
-22.0165 -0.00206995 -9.43369e-06
-21.8747 -0.00209698 -9.61925e-06
-21.7448 -0.00212218 -9.7934e-06
-21.6237 -0.00214611 -9.95965e-06
-21.5093 -0.00216907 -1.01202e-05
-21.4004 -0.0021913 -1.02763e-05
-21.2959 -0.00221293 -1.0429e-05
-21.1952 -0.00223408 -1.0579e-05
-21.0979 -0.00225482 -1.07269e-05
-21.0034 -0.00227522 -1.0873e-05
-20.9115 -0.00229534 -1.10177e-05
-20.8219 -0.00231521 -1.11613e-05
-20.7344 -0.00233487 -1.1304e-05
-20.6487 -0.00235436 -1.14459e-05
-20.5648 -0.00237368 -1.15873e-05
-20.4825 -0.00239288 -1.17283e-05
-20.4016 -0.00241195 -1.18691e-05
-20.3222 -0.00243093 -1.20096e-05
-20.244 -0.00244983 -1.21501e-05
-20.1669 -0.00246865 -1.22906e-05
-20.091 -0.00248741 -1.24312e-05
-20.0162 -0.00250613 -1.25719e-05
-19.9423 -0.0025248 -1.27129e-05
-19.8694 -0.00254345 -1.28542e-05
-19.7974 -0.00256207 -1.29958e-05
-19.7262 -0.00258067 -1.31378e-05
-19.6558 -0.00259926 -1.32802e-05
-19.5862 -0.00261785 -1.34232e-05
-19.5173 -0.00263645 -1.35666e-05
-19.4491 -0.00265505 -1.37106e-05
-19.3816 -0.00267366 -1.38553e-05
-19.3147 -0.00269229 -1.40005e-05
-19.2484 -0.00271094 -1.41465e-05
-19.1828 -0.00272962 -1.4293e-05
-19.1177 -0.00274832 -1.44404e-05
-19.0531 -0.00276706 -1.45886e-05
-18.9891 -0.00278584 -1.47377e-05
-18.9255 -0.00280466 -1.48875e-05
-18.8625 -0.00282352 -1.50382e-05
-18.8 -0.00284243 -1.51898e-05
-18.7379 -0.00286139 -1.53423e-05
-18.6762 -0.0028804 -1.54957e-05
-18.615 -0.00289947 -1.565e-05
-18.5542 -0.00291859 -1.58054e-05
-18.4938 -0.00293777 -1.59617e-05
-18.4338 -0.00295702 -1.61191e-05
-18.3742 -0.00297634 -1.62775e-05
-18.3149 -0.00299572 -1.64371e-05
-18.256 -0.00301517 -1.65977e-05
-18.1975 -0.0030347 -1.67594e-05
-18.1393 -0.00305429 -1.69223e-05
-18.0815 -0.00307397 -1.70864e-05
-18.0239 -0.00309373 -1.72517e-05
-17.9667 -0.00311356 -1.74181e-05
-17.9098 -0.00313348 -1.75859e-05
-17.8532 -0.00315349 -1.77548e-05
-17.7969 -0.00317358 -1.7925e-05
-17.7408 -0.00319376 -1.80966e-05
-17.6851 -0.00321403 -1.82695e-05
-17.6296 -0.00323439 -1.84437e-05
-17.5744 -0.00325485 -1.86193e-05
-17.5195 -0.00327541 -1.87963e-05
-17.4648 -0.00329606 -1.89746e-05
-17.4104 -0.00331682 -1.91545e-05
-17.3562 -0.00333767 -1.93357e-05
-17.3022 -0.00335863 -1.95185e-05
-17.2485 -0.0033797 -1.97028e-05
-17.195 -0.00340087 -1.98885e-05
-17.1418 -0.00342216 -2.00759e-05
-17.0887 -0.00344355 -2.02649e-05
-17.0359 -0.00346505 -2.04553e-05
-16.9833 -0.00348667 -2.06475e-05
-16.9309 -0.00350841 -2.08412e-05
-16.8787 -0.00353027 -2.10366e-05
-16.8268 -0.00355224 -2.12338e-05
-16.775 -0.00357434 -2.14325e-05
-16.7234 -0.00359656 -2.16331e-05
-16.672 -0.0036189 -2.18355e-05
-16.6208 -0.00364137 -2.20395e-05
-16.5697 -0.00366397 -2.22454e-05
-16.5189 -0.0036867 -2.24533e-05
-16.4682 -0.00370956 -2.26627e-05
-16.4177 -0.00373255 -2.28743e-05
-16.3674 -0.00375568 -2.30877e-05
-16.3172 -0.00377895 -2.33029e-05
-16.2672 -0.00380236 -2.35204e-05
-16.2174 -0.00382591 -2.37396e-05
-16.1677 -0.0038496 -2.39608e-05
-16.1182 -0.00387343 -2.41844e-05
-16.0689 -0.00389741 -2.44096e-05
-16.0197 -0.00392154 -2.46372e-05
-15.9706 -0.00394582 -2.4867e-05
-15.9217 -0.00397026 -2.50986e-05
-15.873 -0.00399484 -2.53328e-05
-15.8243 -0.00401958 -2.5569e-05
-15.7759 -0.00404448 -2.58073e-05
-15.7276 -0.00406954 -2.60483e-05
-15.6794 -0.00409476 -2.62913e-05
-15.6313 -0.00412014 -2.65365e-05
-15.5834 -0.00414569 -2.67845e-05
-15.5356 -0.00417141 -2.70346e-05
-15.488 -0.00419729 -2.72871e-05
-15.4404 -0.00422335 -2.75424e-05
-15.393 -0.00424958 -2.77999e-05
-15.3458 -0.00427598 -2.806e-05
-15.2986 -0.00430257 -2.83228e-05
-15.2516 -0.00432933 -2.8588e-05
-15.2047 -0.00435627 -2.88559e-05
-15.1579 -0.0043834 -2.91266e-05
-15.1112 -0.00441071 -2.93998e-05
-15.0647 -0.00443821 -2.96759e-05
-15.0182 -0.00446591 -2.99549e-05
-14.9719 -0.00449379 -3.02365e-05
-14.9257 -0.00452187 -3.0521e-05
-14.8796 -0.00455014 -3.08085e-05
-14.8336 -0.00457862 -3.10989e-05
-14.7877 -0.0046073 -3.13922e-05
-14.7419 -0.00463618 -3.16887e-05
-14.6962 -0.00466526 -3.19881e-05
-14.6506 -0.00469456 -3.22906e-05
-14.6052 -0.00472406 -3.25964e-05
-14.5598 -0.00475378 -3.29052e-05
-14.5145 -0.00478372 -3.32174e-05
-14.4693 -0.00481387 -3.35328e-05
-14.4243 -0.00484425 -3.38516e-05
-14.3793 -0.00487485 -3.41736e-05
-14.3344 -0.00490567 -3.44992e-05
-14.2896 -0.00493672 -3.48282e-05
-14.2449 -0.00496801 -3.51606e-05
-14.2003 -0.00499953 -3.54967e-05
-14.1558 -0.00503128 -3.58364e-05
-14.1113 -0.00506328 -3.61797e-05
-14.067 -0.00509551 -3.65268e-05
-14.0227 -0.00512799 -3.68776e-05
-13.9786 -0.00516072 -3.72322e-05
-13.9345 -0.0051937 -3.75907e-05
-13.8905 -0.00522694 -3.79532e-05
-13.8466 -0.00526043 -3.83196e-05
-13.8028 -0.00529417 -3.869e-05
-13.759 -0.00532819 -3.90646e-05
-13.7153 -0.00536246 -3.94433e-05
-13.6718 -0.00539701 -3.98262e-05
-13.6283 -0.00543183 -4.02134e-05
-13.5848 -0.00546692 -4.06049e-05
-13.5415 -0.00550229 -4.10008e-05
-13.4982 -0.00553795 -4.14012e-05
-13.455 -0.00557388 -4.18061e-05
-13.4119 -0.00561011 -4.22156e-05
-13.3689 -0.00564663 -4.26298e-05
-13.3259 -0.00568344 -4.30486e-05
-13.283 -0.00572055 -4.34723e-05
-13.2402 -0.00575796 -4.39009e-05
-13.1974 -0.00579568 -4.43343e-05
-13.1547 -0.00583371 -4.47728e-05
-13.1121 -0.00587205 -4.52164e-05
-13.0696 -0.00591071 -4.56651e-05
-13.0271 -0.00594968 -4.61191e-05
-12.9847 -0.00598899 -4.65783e-05
-12.9424 -0.00602862 -4.7043e-05
-12.9001 -0.00606858 -4.75131e-05
-12.8579 -0.00610888 -4.79887e-05
-12.8158 -0.00614952 -4.847e-05
-12.7737 -0.0061905 -4.89571e-05
-12.7317 -0.00623183 -4.94499e-05
-12.6898 -0.00627352 -4.99486e-05
-12.6479 -0.00631556 -5.04533e-05
-12.6061 -0.00635796 -5.09641e-05
-12.5643 -0.00640073 -5.1481e-05
-12.5226 -0.00644387 -5.20043e-05
-12.481 -0.00648738 -5.25338e-05
-12.4394 -0.00653128 -5.30698e-05
-12.3979 -0.00657556 -5.36124e-05
-12.3565 -0.00662022 -5.41616e-05
-12.3151 -0.00666528 -5.47176e-05
-12.2738 -0.00671074 -5.52805e-05
-12.2325 -0.00675661 -5.58503e-05
-12.1913 -0.00680288 -5.64273e-05
-12.1501 -0.00684957 -5.70113e-05
-12.109 -0.00689667 -5.76027e-05
-12.068 -0.0069442 -5.82015e-05
-12.027 -0.00699216 -5.88078e-05
-11.986 -0.00704056 -5.94219e-05
-11.9452 -0.00708939 -6.00437e-05
-11.9043 -0.00713867 -6.06733e-05
-11.8636 -0.00718841 -6.13111e-05
-11.8228 -0.0072386 -6.19569e-05
-11.7822 -0.00728926 -6.26112e-05
-11.7415 -0.00734038 -6.32737e-05
-11.701 -0.00739198 -6.39448e-05
-11.6605 -0.00744407 -6.46247e-05
-11.62 -0.00749664 -6.53134e-05
-11.5796 -0.00754971 -6.60111e-05
-11.5392 -0.00760327 -6.67179e-05
-11.4989 -0.00765735 -6.74339e-05
-11.4587 -0.00771194 -6.81596e-05
-11.4184 -0.00776705 -6.88946e-05
-11.3783 -0.00782269 -6.96395e-05
-11.3381 -0.00787887 -7.03944e-05
-11.2981 -0.00793558 -7.11592e-05
-11.2581 -0.00799285 -7.19344e-05
-11.2181 -0.00805067 -7.27199e-05
-11.1781 -0.00810906 -7.3516e-05
-11.1383 -0.00816802 -7.43231e-05
-11.0984 -0.00822756 -7.51409e-05
-11.0586 -0.00828769 -7.597e-05
-11.0189 -0.00834841 -7.68105e-05
-10.9792 -0.00840974 -7.76623e-05
-10.9395 -0.00847168 -7.85261e-05
-10.8999 -0.00853424 -7.94017e-05
-10.8603 -0.00859743 -8.02893e-05
-10.8208 -0.00866126 -8.11897e-05
-10.7813 -0.00872573 -8.21022e-05
-10.7418 -0.00879086 -8.30278e-05
-10.7024 -0.00885665 -8.39664e-05
-10.6631 -0.00892312 -8.4918e-05
-10.6238 -0.00899027 -8.58835e-05
-10.5845 -0.00905812 -8.68625e-05
-10.5452 -0.00912667 -8.78553e-05
-10.506 -0.00919593 -8.88628e-05
-10.4669 -0.00926592 -8.98842e-05
-10.4278 -0.00933664 -9.09207e-05
-10.3887 -0.0094081 -9.19724e-05
-10.3496 -0.00948032 -9.30388e-05
-10.3106 -0.0095533 -9.41213e-05
-10.2717 -0.00962706 -9.52195e-05
-10.2328 -0.00970161 -9.63335e-05
-10.1939 -0.00977696 -9.74646e-05
-10.155 -0.00985313 -9.86118e-05
-10.1162 -0.00993011 -9.97763e-05
-10.0774 -0.0100079 -0.000100959
-10.0387 -0.0100866 -0.000102158
-10 -0.0101661 -0.000103376
-9.96134 -0.0102465 -0.000104612
-9.92271 -0.0103278 -0.000105866
-9.88412 -0.01041 -0.00010714
-9.84557 -0.0104931 -0.000108433
-9.80704 -0.0105772 -0.000109746
-9.76856 -0.0106621 -0.00011108
-9.73011 -0.0107481 -0.000112433
-9.69169 -0.010835 -0.000113808
-9.65331 -0.0109229 -0.000115205
-9.61496 -0.0110117 -0.000116622
-9.57664 -0.0111017 -0.000118063
-9.53836 -0.0111926 -0.000119526
-9.50011 -0.0112846 -0.000121011
-9.46189 -0.0113776 -0.000122522
-9.42371 -0.0114718 -0.000124055
-9.38556 -0.011567 -0.000125613
-9.34744 -0.0116634 -0.000127198
-9.30935 -0.0117608 -0.000128806
-9.2713 -0.0118595 -0.000130441
-9.23327 -0.0119593 -0.000132103
-9.19528 -0.0120603 -0.00013379
-9.15732 -0.0121625 -0.000135508
-9.11939 -0.012266 -0.000137253
-9.08149 -0.0123706 -0.000139025
-9.04362 -0.0124766 -0.000140829
-9.00578 -0.0125839 -0.000142662
-8.96797 -0.0126924 -0.000144525
-8.93019 -0.0128023 -0.000146422
-8.89244 -0.0129136 -0.000148347
-8.85471 -0.0130262 -0.000150307
-8.81702 -0.0131402 -0.000152302
-8.77936 -0.0132557 -0.000154327
-8.74172 -0.0133726 -0.00015639
-8.70412 -0.013491 -0.000158489
-8.66654 -0.0136109 -0.000160621
-8.62899 -0.0137323 -0.000162794
-8.59146 -0.0138553 -0.000165004
-8.55397 -0.0139798 -0.000167249
-8.5165 -0.014106 -0.00016954
-8.47906 -0.0142338 -0.000171867
-8.44165 -0.0143633 -0.000174236
-8.40426 -0.0144944 -0.000176652
-8.3669 -0.0146273 -0.000179104
-8.32956 -0.0147619 -0.000181604
-8.29226 -0.0148983 -0.000184153
-8.25497 -0.0150366 -0.000186741
-8.21772 -0.0151767 -0.000189382
-8.18049 -0.0153186 -0.000192072
-8.14328 -0.0154625 -0.000194804
-8.1061 -0.0156084 -0.000197597
-8.06895 -0.0157562 -0.000200438
-8.03182 -0.0159061 -0.000203326
-7.99471 -0.0160581 -0.000206281
-7.95763 -0.0162121 -0.000209283
-7.92058 -0.0163683 -0.00021234
-7.88355 -0.0165267 -0.000215468
-7.84654 -0.0166873 -0.000218643
-7.80955 -0.0168501 -0.000221882
-7.77259 -0.0170153 -0.000225194
-7.73566 -0.0171829 -0.000228555
-7.69874 -0.0173528 -0.000231991
-7.66185 -0.0175252 -0.000235501
-7.62498 -0.0177001 -0.000239062
-7.58814 -0.0178775 -0.000242711
-7.55132 -0.0180576 -0.000246432
-7.51452 -0.0182403 -0.00025021
-7.47774 -0.0184257 -0.000254088
-7.44099 -0.0186138 -0.000258036
-7.40425 -0.0188048 -0.00026205
-7.36754 -0.0189986 -0.000266174
-7.33085 -0.0191954 -0.000270366
-7.29418 -0.0193952 -0.000274636
-7.25754 -0.019598 -0.000279026
-7.22091 -0.0198039 -0.00028348
-7.18431 -0.020013 -0.000288029
-7.14772 -0.0202253 -0.000292705
-7.11116 -0.020441 -0.000297443
-7.07462 -0.02066 -0.000302296
-7.0381 -0.0208825 -0.00030728
-7.00159 -0.0211086 -0.000312325
-6.96511 -0.0213383 -0.00031751
-6.92865 -0.0215716 -0.000322826
-6.89221 -0.0218087 -0.000328206
-6.85579 -0.0220497 -0.000333754
-6.81938 -0.0222945 -0.000339427
-6.783 -0.0225434 -0.000345174
-6.74664 -0.0227965 -0.000351116
-6.71029 -0.0230537 -0.000357176
-6.67397 -0.0233153 -0.000363325
-6.63766 -0.0235812 -0.000369697
-6.60137 -0.0238516 -0.000376175
-6.5651 -0.0241267 -0.000382766
-6.52885 -0.0244065 -0.000389607
-6.49262 -0.024691 -0.000396539
-6.4564 -0.0249806 -0.000403616
-6.42021 -0.0252752 -0.000410963
-6.38403 -0.0255749 -0.000418389
-6.34786 -0.02588 -0.000426012
-6.31172 -0.0261905 -0.000433931
-6.27559 -0.0265065 -0.000441913
-6.23949 -0.0268283 -0.000450135
-6.20339 -0.0271559 -0.000458657
-6.16732 -0.0274894 -0.000467232
-6.13126 -0.0278291 -0.00047611
-6.09522 -0.028175 -0.000485291
-6.05919 -0.0285274 -0.00049452
-6.02319 -0.0288865 -0.000504123
-5.9872 -0.0292522 -0.000514017
-5.95122 -0.0296249 -0.000523967
-5.91526 -0.0300049 -0.000534368
-5.87932 -0.030392 -0.000545041
-5.84339 -0.0307867 -0.00055579
-5.80748 -0.0311893 -0.000567073
-5.77158 -0.0315995 -0.000578601
-5.7357 -0.0320181 -0.000590246
-5.69984 -0.0324451 -0.000602509
-5.66399 -0.0328804 -0.000614984
-5.62815 -0.0333248 -0.000627637
-5.59233 -0.0337783 -0.000640992
-5.55653 -0.0342409 -0.000654522
-5.52074 -0.0347134 -0.000668316
-5.48497 -0.0351957 -0.00068289
-5.4492 -0.035688 -0.000697603
-5.41346 -0.0361911 -0.00071269
-5.37773 -0.0367048 -0.000728627
-5.34201 -0.0372295 -0.000744674
-5.30631 -0.0377659 -0.000761232
-5.27062 -0.038314 -0.000778697
-5.23494 -0.0388741 -0.000796262
-5.19928 -0.039447 -0.000814497
-5.16363 -0.0400327 -0.00083369
-5.128 -0.0406316 -0.000852997
-5.09237 -0.0412446 -0.000873162
-5.05677 -0.0418716 -0.000894328
-5.02117 -0.0425132 -0.000915666
-4.98559 -0.0431704 -0.00093807
-4.95002 -0.0438429 -0.000961529
-4.91446 -0.0445317 -0.000985275
-4.87892 -0.0452376 -0.00101033
-4.84339 -0.0459606 -0.00103652
-4.80787 -0.0467016 -0.00106319
-4.77237 -0.0474616 -0.00109145
-4.73687 -0.0482407 -0.00112101
-4.70139 -0.0490399 -0.00115137
-4.66592 -0.0498601 -0.00118368
-4.63046 -0.0507018 -0.00121758
-4.59502 -0.051566 -0.00125279
-4.55958 -0.0524537 -0.00129046
-4.52416 -0.0533654 -0.00133024
-4.48875 -0.0543025 -0.00137208
-4.45335 -0.0552657 -0.0014171
-4.41797 -0.056256 -0.00146503
-4.38259 -0.0572746 -0.00151602
-4.34722 -0.0583225 -0.00157102
-4.31187 -0.0594008 -0.00162987
-4.27653 -0.060511 -0.00169276
-4.24119 -0.0616545 -0.00176049
-4.20587 -0.0628331 -0.00183314
-4.17056 -0.0640493 -0.00191141
-4.13526 -0.0653053 -0.0019968
-4.09997 -0.0666042 -0.0020912
-4.06469 -0.0679486 -0.0021978
-4.02942 -0.0693406 -0.00232137
-3.99416 -0.0707809 -0.00246776
-3.95891 -0.0722677 -0.0026438
-3.92367 -0.0737961 -0.00285615
-3.88844 -0.075358 -0.00310958
-3.85322 -0.0769423 -0.00340535
-3.81801 -0.078537 -0.00373966
-3.7828 -0.0801313 -0.00410308
-3.74761 -0.0817179 -0.00448121
-3.71243 -0.0832954 -0.00485647
-3.67726 -0.0848689 -0.00521065
-3.64209 -0.0864497 -0.00552749
-3.60694 -0.0880542 -0.00579479
-3.57179 -0.0897014 -0.00600556
-3.53665 -0.0914112 -0.00615827
-3.50152 -0.0932023 -0.00625622
-3.4664 -0.0950913 -0.00630648
-3.43129 -0.0970916 -0.00631849
-3.39619 -0.0992135 -0.00630281
-3.36109 -0.101465 -0.00627003
-3.32601 -0.103851 -0.00623009
-3.29093 -0.106375 -0.00619179
-3.25586 -0.109041 -0.00616274
-3.2208 -0.111852 -0.00614927
-3.18574 -0.114809 -0.00615667
-3.1507 -0.117916 -0.00618921
-3.11566 -0.121176 -0.0062503
-3.08063 -0.124592 -0.0063425
-3.0456 -0.128169 -0.00646764
-3.01059 -0.131912 -0.0066268
-2.97558 -0.135829 -0.00682055
-2.94058 -0.139927 -0.00704895
-2.90558 -0.144216 -0.00731195
-2.87059 -0.148708 -0.00760946
-2.83561 -0.153416 -0.00794171
-2.80064 -0.158356 -0.00830932
-2.76567 -0.163546 -0.00871358
-2.73071 -0.169004 -0.00915643
-2.69576 -0.174753 -0.00964065
-2.66081 -0.180816 -0.0101698
-2.62587 -0.18722 -0.0107484
-2.59094 -0.193994 -0.011382
-2.55601 -0.20117 -0.0120772
-2.52109 -0.208785 -0.0128418
-2.48617 -0.216879 -0.0136853
-2.45126 -0.225498 -0.0146188
-2.41636 -0.234692 -0.0156555
-2.38146 -0.244518 -0.0168112
-2.34657 -0.255042 -0.0181052
-2.31168 -0.266336 -0.0195604
-2.2768 -0.278486 -0.021205
-2.24192 -0.291587 -0.0230734
-2.20705 -0.30575 -0.025208
-2.17219 -0.3211 -0.0276613
-2.13733 -0.337786 -0.0304988
-2.10247 -0.355975 -0.0338027
-2.06762 -0.375866 -0.0376767
-2.03278 -0.397688 -0.042252
-1.99794 -0.421709 -0.0476961
-1.9631 -0.448243 -0.0542236
-1.92827 -0.477661 -0.0621117
-1.89345 -0.5104 -0.0717206
-1.85862 -0.546981 -0.0835243
-1.82381 -0.588027 -0.0981524
-1.78899 -0.634286 -0.116457
-1.75419 -0.686659 -0.139613
-1.71938 -0.746231 -0.169282
-1.68458 -0.814278 -0.207883
-1.64979 -0.892208 -0.259062
-1.61499 -0.981263 -0.32849
-1.58021 -1.08152 -0.425159
-1.54542 -1.18907 -0.562974
-1.51064 -1.28939 -0.760804
-1.47586 -1.34628 -1.03406
-1.44109 -1.29953 -1.36665
-1.40632 -1.10729 -1.68009
-1.37155 -0.815983 -1.87792
-1.33679 -0.529526 -1.94602
-1.30203 -0.305831 -1.94611
-1.26727 -0.139029 -1.93822
-1.23251 0.00184748 -1.95106
-1.19776 0.149227 -1.98889
-1.16301 0.330645 -2.03906
-1.12827 0.564291 -2.07348
-1.09352 0.848629 -2.05128
-1.05878 1.15061 -1.93404
-1.02405 1.41143 -1.71382
-0.989309 1.57991 -1.42702
-0.954576 1.64373 -1.13128
-0.919844 1.62585 -0.87031
-0.885115 1.55992 -0.661182
-0.850388 1.47306 -0.502266
-0.815663 1.38192 -0.384418
-0.78094 1.29499 -0.297614
-0.746219 1.21582 -0.233463
-0.711499 1.1454 -0.185629
-0.676781 1.08351 -0.149542
-0.642065 1.0294 -0.121956
-0.60735 0.982185 -0.100579
-0.572637 0.941004 -0.0837781
-0.537925 0.905062 -0.0703863
-0.503214 0.873666 -0.0595593
-0.468504 0.846225 -0.0506827
-0.433796 0.822237 -0.0433028
-0.399089 0.801281 -0.0370838
-0.364382 0.783008 -0.0317718
-0.329676 0.767125 -0.0271754
-0.294972 0.753391 -0.0231452
-0.260267 0.741607 -0.0195663
-0.225564 0.731608 -0.0163457
-0.190861 0.723261 -0.0134095
-0.156158 0.716456 -0.0106958
-0.121456 0.711109 -0.00815345
-0.0867541 0.707154 -0.00573738
-0.0520524 0.704544 -0.00340862
-0.0173508 0.703246 -0.00113053
0.0173508 0.703246 0.00113053
0.0520524 0.704544 0.00340862
0.0867541 0.707154 0.00573738
0.121456 0.711109 0.00815345
0.156158 0.716456 0.0106958
0.190861 0.723261 0.0134095
0.225564 0.731608 0.0163457
0.260267 0.741607 0.0195663
0.294972 0.753391 0.0231452
0.329676 0.767125 0.0271754
0.364382 0.783008 0.0317718
0.399089 0.801281 0.0370838
0.433796 0.822237 0.0433028
0.468504 0.846225 0.0506827
0.503214 0.873666 0.0595593
0.537925 0.905062 0.0703863
0.572637 0.941004 0.0837781
0.60735 0.982185 0.100579
0.642065 1.0294 0.121956
0.676781 1.08351 0.149542
0.711499 1.1454 0.185629
0.746219 1.21582 0.233463
0.78094 1.29499 0.297614
0.815663 1.38192 0.384418
0.850388 1.47306 0.502266
0.885115 1.55992 0.661182
0.919844 1.62585 0.87031
0.954576 1.64373 1.13128
0.989309 1.57991 1.42702
1.02405 1.41143 1.71382
1.05878 1.15061 1.93404
1.09352 0.848629 2.05128
1.12827 0.564291 2.07348
1.16301 0.330645 2.03906
1.19776 0.149227 1.98889
1.23251 0.00184748 1.95106
1.26727 -0.139029 1.93822
1.30203 -0.305831 1.94611
1.33679 -0.529526 1.94602
1.37155 -0.815983 1.87792
1.40632 -1.10729 1.68009
1.44109 -1.29953 1.36665
1.47586 -1.34628 1.03406
1.51064 -1.28939 0.760804
1.54542 -1.18907 0.562974
1.58021 -1.08152 0.425159
1.61499 -0.981263 0.32849
1.64979 -0.892208 0.259062
1.68458 -0.814278 0.207883
1.71938 -0.746231 0.169282
1.75419 -0.686659 0.139613
1.78899 -0.634286 0.116457
1.82381 -0.588027 0.0981524
1.85862 -0.546981 0.0835243
1.89345 -0.5104 0.0717206
1.92827 -0.477661 0.0621117
1.9631 -0.448243 0.0542236
1.99794 -0.421709 0.0476961
2.03278 -0.397688 0.042252
2.06762 -0.375866 0.0376767
2.10247 -0.355975 0.0338027
2.13733 -0.337786 0.0304988
2.17219 -0.3211 0.0276613
2.20705 -0.30575 0.025208
2.24192 -0.291587 0.0230734
2.2768 -0.278486 0.021205
2.31168 -0.266336 0.0195604
2.34657 -0.255042 0.0181052
2.38146 -0.244518 0.0168112
2.41636 -0.234692 0.0156555
2.45126 -0.225498 0.0146188
2.48617 -0.216879 0.0136853
2.52109 -0.208785 0.0128418
2.55601 -0.20117 0.0120772
2.59094 -0.193994 0.011382
2.62587 -0.18722 0.0107484
2.66081 -0.180816 0.0101698
2.69576 -0.174753 0.00964065
2.73071 -0.169004 0.00915643
2.76567 -0.163546 0.00871358
2.80064 -0.158356 0.00830932
2.83561 -0.153416 0.00794171
2.87059 -0.148708 0.00760946
2.90558 -0.144216 0.00731195
2.94058 -0.139927 0.00704895
2.97558 -0.135829 0.00682055
3.01059 -0.131912 0.0066268
3.0456 -0.128169 0.00646764
3.08063 -0.124592 0.0063425
3.11566 -0.121176 0.0062503
3.1507 -0.117916 0.00618921
3.18574 -0.114809 0.00615667
3.2208 -0.111852 0.00614927
3.25586 -0.109041 0.00616274
3.29093 -0.106375 0.00619179
3.32601 -0.103851 0.00623009
3.36109 -0.101465 0.00627003
3.39619 -0.0992135 0.00630281
3.43129 -0.0970916 0.00631849
3.4664 -0.0950913 0.00630648
3.50152 -0.0932023 0.00625622
3.53665 -0.0914112 0.00615827
3.57179 -0.0897014 0.00600556
3.60694 -0.0880542 0.00579479
3.64209 -0.0864497 0.00552749
3.67726 -0.0848689 0.00521065
3.71243 -0.0832954 0.00485647
3.74761 -0.0817179 0.00448121
3.7828 -0.0801313 0.00410308
3.81801 -0.078537 0.00373966
3.85322 -0.0769423 0.00340535
3.88844 -0.075358 0.00310958
3.92367 -0.0737961 0.00285615
3.95891 -0.0722677 0.0026438
3.99416 -0.0707809 0.00246776
4.02942 -0.0693406 0.00232137
4.06469 -0.0679486 0.0021978
4.09997 -0.0666042 0.0020912
4.13526 -0.0653053 0.0019968
4.17056 -0.0640493 0.00191141
4.20587 -0.0628331 0.00183314
4.24119 -0.0616545 0.00176049
4.27653 -0.060511 0.00169276
4.31187 -0.0594008 0.00162987
4.34722 -0.0583225 0.00157102
4.38259 -0.0572746 0.00151602
4.41797 -0.056256 0.00146503
4.45335 -0.0552657 0.0014171
4.48875 -0.0543025 0.00137208
4.52416 -0.0533654 0.00133024
4.55958 -0.0524537 0.00129046
4.59502 -0.051566 0.00125279
4.63046 -0.0507018 0.00121758
4.66592 -0.0498601 0.00118368
4.70139 -0.0490399 0.00115137
4.73687 -0.0482407 0.00112101
4.77237 -0.0474616 0.00109145
4.80787 -0.0467016 0.00106319
4.84339 -0.0459606 0.00103652
4.87892 -0.0452376 0.00101033
4.91446 -0.0445317 0.000985275
4.95002 -0.0438429 0.000961529
4.98559 -0.0431704 0.00093807
5.02117 -0.0425132 0.000915666
5.05677 -0.0418716 0.000894328
5.09237 -0.0412446 0.000873162
5.128 -0.0406316 0.000852997
5.16363 -0.0400327 0.00083369
5.19928 -0.039447 0.000814497
5.23494 -0.0388741 0.000796262
5.27062 -0.038314 0.000778697
5.30631 -0.0377659 0.000761232
5.34201 -0.0372295 0.000744674
5.37773 -0.0367048 0.000728627
5.41346 -0.0361911 0.00071269
5.4492 -0.035688 0.000697603
5.48497 -0.0351957 0.00068289
5.52074 -0.0347134 0.000668316
5.55653 -0.0342409 0.000654522
5.59233 -0.0337783 0.000640992
5.62815 -0.0333248 0.000627637
5.66399 -0.0328804 0.000614984
5.69984 -0.0324451 0.000602509
5.7357 -0.0320181 0.000590246
5.77158 -0.0315995 0.000578601
5.80748 -0.0311893 0.000567073
5.84339 -0.0307867 0.00055579
5.87932 -0.030392 0.000545041
5.91526 -0.0300049 0.000534368
5.95122 -0.0296249 0.000523967
5.9872 -0.0292522 0.000514017
6.02319 -0.0288865 0.000504123
6.05919 -0.0285274 0.00049452
6.09522 -0.028175 0.000485291
6.13126 -0.0278291 0.00047611
6.16732 -0.0274894 0.000467232
6.20339 -0.0271559 0.000458657
6.23949 -0.0268283 0.000450135
6.27559 -0.0265065 0.000441913
6.31172 -0.0261905 0.000433931
6.34786 -0.02588 0.000426012
6.38403 -0.0255749 0.000418389
6.42021 -0.0252752 0.000410963
6.4564 -0.0249806 0.000403616
6.49262 -0.024691 0.000396539
6.52885 -0.0244065 0.000389607
6.5651 -0.0241267 0.000382766
6.60137 -0.0238516 0.000376175
6.63766 -0.0235812 0.000369697
6.67397 -0.0233153 0.000363325
6.71029 -0.0230537 0.000357176
6.74664 -0.0227965 0.000351116
6.783 -0.0225434 0.000345174
6.81938 -0.0222945 0.000339427
6.85579 -0.0220497 0.000333754
6.89221 -0.0218087 0.000328206
6.92865 -0.0215716 0.000322826
6.96511 -0.0213383 0.00031751
7.00159 -0.0211086 0.000312325
7.0381 -0.0208825 0.00030728
7.07462 -0.02066 0.000302296
7.11116 -0.020441 0.000297443
7.14772 -0.0202253 0.000292705
7.18431 -0.020013 0.000288029
7.22091 -0.0198039 0.00028348
7.25754 -0.019598 0.000279026
7.29418 -0.0193952 0.000274636
7.33085 -0.0191954 0.000270366
7.36754 -0.0189986 0.000266174
7.40425 -0.0188048 0.00026205
7.44099 -0.0186138 0.000258036
7.47774 -0.0184257 0.000254088
7.51452 -0.0182403 0.00025021
7.55132 -0.0180576 0.000246432
7.58814 -0.0178775 0.000242711
7.62498 -0.0177001 0.000239062
7.66185 -0.0175252 0.000235501
7.69874 -0.0173528 0.000231991
7.73566 -0.0171829 0.000228555
7.77259 -0.0170153 0.000225194
7.80955 -0.0168501 0.000221882
7.84654 -0.0166873 0.000218643
7.88355 -0.0165267 0.000215468
7.92058 -0.0163683 0.00021234
7.95763 -0.0162121 0.000209283
7.99471 -0.0160581 0.000206281
8.03182 -0.0159061 0.000203326
8.06895 -0.0157562 0.000200438
8.1061 -0.0156084 0.000197597
8.14328 -0.0154625 0.000194804
8.18049 -0.0153186 0.000192072
8.21772 -0.0151767 0.000189382
8.25497 -0.0150366 0.000186741
8.29226 -0.0148983 0.000184153
8.32956 -0.0147619 0.000181604
8.3669 -0.0146273 0.000179104
8.40426 -0.0144944 0.000176652
8.44165 -0.0143633 0.000174236
8.47906 -0.0142338 0.000171867
8.5165 -0.014106 0.00016954
8.55397 -0.0139798 0.000167249
8.59146 -0.0138553 0.000165004
8.62899 -0.0137323 0.000162794
8.66654 -0.0136109 0.000160621
8.70412 -0.013491 0.000158489
8.74172 -0.0133726 0.00015639
8.77936 -0.0132557 0.000154327
8.81702 -0.0131402 0.000152302
8.85471 -0.0130262 0.000150307
8.89244 -0.0129136 0.000148347
8.93019 -0.0128023 0.000146422
8.96797 -0.0126924 0.000144525
9.00578 -0.0125839 0.000142662
9.04362 -0.0124766 0.000140829
9.08149 -0.0123706 0.000139025
9.11939 -0.012266 0.000137253
9.15732 -0.0121625 0.000135508
9.19528 -0.0120603 0.00013379
9.23327 -0.0119593 0.000132103
9.2713 -0.0118595 0.000130441
9.30935 -0.0117608 0.000128806
9.34744 -0.0116634 0.000127198
9.38556 -0.011567 0.000125613
9.42371 -0.0114718 0.000124055
9.46189 -0.0113776 0.000122522
9.50011 -0.0112846 0.000121011
9.53836 -0.0111926 0.000119526
9.57664 -0.0111017 0.000118063
9.61496 -0.0110117 0.000116622
9.65331 -0.0109229 0.000115205
9.69169 -0.010835 0.000113808
9.73011 -0.0107481 0.000112433
9.76856 -0.0106621 0.00011108
9.80704 -0.0105772 0.000109746
9.84557 -0.0104931 0.000108433
9.88412 -0.01041 0.00010714
9.92271 -0.0103278 0.000105866
9.96134 -0.0102465 0.000104612
10 -0.0101661 0.000103376
10.0387 -0.0100866 0.000102158
10.0774 -0.0100079 0.000100959
10.1162 -0.00993011 9.97763e-05
10.155 -0.00985313 9.86118e-05
10.1939 -0.00977696 9.74646e-05
10.2328 -0.00970161 9.63335e-05
10.2717 -0.00962706 9.52195e-05
10.3106 -0.0095533 9.41213e-05
10.3496 -0.00948032 9.30388e-05
10.3887 -0.0094081 9.19724e-05
10.4278 -0.00933664 9.09207e-05
10.4669 -0.00926592 8.98842e-05
10.506 -0.00919593 8.88628e-05
10.5452 -0.00912667 8.78553e-05
10.5845 -0.00905812 8.68625e-05
10.6238 -0.00899027 8.58835e-05
10.6631 -0.00892312 8.4918e-05
10.7024 -0.00885665 8.39664e-05
10.7418 -0.00879086 8.30278e-05
10.7813 -0.00872573 8.21022e-05
10.8208 -0.00866126 8.11897e-05
10.8603 -0.00859743 8.02893e-05
10.8999 -0.00853424 7.94017e-05
10.9395 -0.00847168 7.85261e-05
10.9792 -0.00840974 7.76623e-05
11.0189 -0.00834841 7.68105e-05
11.0586 -0.00828769 7.597e-05
11.0984 -0.00822756 7.51409e-05
11.1383 -0.00816802 7.43231e-05
11.1781 -0.00810906 7.3516e-05
11.2181 -0.00805067 7.27199e-05
11.2581 -0.00799285 7.19344e-05
11.2981 -0.00793558 7.11592e-05
11.3381 -0.00787887 7.03944e-05
11.3783 -0.00782269 6.96395e-05
11.4184 -0.00776705 6.88946e-05
11.4587 -0.00771194 6.81596e-05
11.4989 -0.00765735 6.74339e-05
11.5392 -0.00760327 6.67179e-05
11.5796 -0.00754971 6.60111e-05
11.62 -0.00749664 6.53134e-05
11.6605 -0.00744407 6.46247e-05
11.701 -0.00739198 6.39448e-05
11.7415 -0.00734038 6.32737e-05
11.7822 -0.00728926 6.26112e-05
11.8228 -0.0072386 6.19569e-05
11.8636 -0.00718841 6.13111e-05
11.9043 -0.00713867 6.06733e-05
11.9452 -0.00708939 6.00437e-05
11.986 -0.00704056 5.94219e-05
12.027 -0.00699216 5.88078e-05
12.068 -0.0069442 5.82015e-05
12.109 -0.00689667 5.76027e-05
12.1501 -0.00684957 5.70113e-05
12.1913 -0.00680288 5.64273e-05
12.2325 -0.00675661 5.58503e-05
12.2738 -0.00671074 5.52805e-05
12.3151 -0.00666528 5.47176e-05
12.3565 -0.00662022 5.41616e-05
12.3979 -0.00657556 5.36124e-05
12.4394 -0.00653128 5.30698e-05
12.481 -0.00648738 5.25338e-05
12.5226 -0.00644387 5.20043e-05
12.5643 -0.00640073 5.1481e-05
12.6061 -0.00635796 5.09641e-05
12.6479 -0.00631556 5.04533e-05
12.6898 -0.00627352 4.99486e-05
12.7317 -0.00623183 4.94499e-05
12.7737 -0.0061905 4.89571e-05
12.8158 -0.00614952 4.847e-05
12.8579 -0.00610888 4.79887e-05
12.9001 -0.00606858 4.75131e-05
12.9424 -0.00602862 4.7043e-05
12.9847 -0.00598899 4.65783e-05
13.0271 -0.00594968 4.61191e-05
13.0696 -0.00591071 4.56651e-05
13.1121 -0.00587205 4.52164e-05
13.1547 -0.00583371 4.47728e-05
13.1974 -0.00579568 4.43343e-05
13.2402 -0.00575796 4.39009e-05
13.283 -0.00572055 4.34723e-05
13.3259 -0.00568344 4.30486e-05
13.3689 -0.00564663 4.26298e-05
13.4119 -0.00561011 4.22156e-05
13.455 -0.00557388 4.18061e-05
13.4982 -0.00553795 4.14012e-05
13.5415 -0.00550229 4.10008e-05
13.5848 -0.00546692 4.06049e-05
13.6283 -0.00543183 4.02134e-05
13.6718 -0.00539701 3.98262e-05
13.7153 -0.00536246 3.94433e-05
13.759 -0.00532819 3.90646e-05
13.8028 -0.00529417 3.869e-05
13.8466 -0.00526043 3.83196e-05
13.8905 -0.00522694 3.79532e-05
13.9345 -0.0051937 3.75907e-05
13.9786 -0.00516072 3.72322e-05
14.0227 -0.00512799 3.68776e-05
14.067 -0.00509551 3.65268e-05
14.1113 -0.00506328 3.61797e-05
14.1558 -0.00503128 3.58364e-05
14.2003 -0.00499953 3.54967e-05
14.2449 -0.00496801 3.51606e-05
14.2896 -0.00493672 3.48282e-05
14.3344 -0.00490567 3.44992e-05
14.3793 -0.00487485 3.41736e-05
14.4243 -0.00484425 3.38516e-05
14.4693 -0.00481387 3.35328e-05
14.5145 -0.00478372 3.32174e-05
14.5598 -0.00475378 3.29052e-05
14.6052 -0.00472406 3.25964e-05
14.6506 -0.00469456 3.22906e-05
14.6962 -0.00466526 3.19881e-05
14.7419 -0.00463618 3.16887e-05
14.7877 -0.0046073 3.13922e-05
14.8336 -0.00457862 3.10989e-05
14.8796 -0.00455014 3.08085e-05
14.9257 -0.00452187 3.0521e-05
14.9719 -0.00449379 3.02365e-05
15.0182 -0.00446591 2.99549e-05
15.0647 -0.00443821 2.96759e-05
15.1112 -0.00441071 2.93998e-05
15.1579 -0.0043834 2.91266e-05
15.2047 -0.00435627 2.88559e-05
15.2516 -0.00432933 2.8588e-05
15.2986 -0.00430257 2.83228e-05
15.3458 -0.00427598 2.806e-05
15.393 -0.00424958 2.77999e-05
15.4404 -0.00422335 2.75424e-05
15.488 -0.00419729 2.72871e-05
15.5356 -0.00417141 2.70346e-05
15.5834 -0.00414569 2.67845e-05
15.6313 -0.00412014 2.65365e-05
15.6794 -0.00409476 2.62913e-05
15.7276 -0.00406954 2.60483e-05
15.7759 -0.00404448 2.58073e-05
15.8243 -0.00401958 2.5569e-05
15.873 -0.00399484 2.53328e-05
15.9217 -0.00397026 2.50986e-05
15.9706 -0.00394582 2.4867e-05
16.0197 -0.00392154 2.46372e-05
16.0689 -0.00389741 2.44096e-05
16.1182 -0.00387343 2.41844e-05
16.1677 -0.0038496 2.39608e-05
16.2174 -0.00382591 2.37396e-05
16.2672 -0.00380236 2.35204e-05
16.3172 -0.00377895 2.33029e-05
16.3674 -0.00375568 2.30877e-05
16.4177 -0.00373255 2.28743e-05
16.4682 -0.00370956 2.26627e-05
16.5189 -0.0036867 2.24533e-05
16.5697 -0.00366397 2.22454e-05
16.6208 -0.00364137 2.20395e-05
16.672 -0.0036189 2.18355e-05
16.7234 -0.00359656 2.16331e-05
16.775 -0.00357434 2.14325e-05
16.8268 -0.00355224 2.12338e-05
16.8787 -0.00353027 2.10366e-05
16.9309 -0.00350841 2.08412e-05
16.9833 -0.00348667 2.06475e-05
17.0359 -0.00346505 2.04553e-05
17.0887 -0.00344355 2.02649e-05
17.1418 -0.00342216 2.00759e-05
17.195 -0.00340087 1.98885e-05
17.2485 -0.0033797 1.97028e-05
17.3022 -0.00335863 1.95185e-05
17.3562 -0.00333767 1.93357e-05
17.4104 -0.00331682 1.91545e-05
17.4648 -0.00329606 1.89746e-05
17.5195 -0.00327541 1.87963e-05
17.5744 -0.00325485 1.86193e-05
17.6296 -0.00323439 1.84437e-05
17.6851 -0.00321403 1.82695e-05
17.7408 -0.00319376 1.80966e-05
17.7969 -0.00317358 1.7925e-05
17.8532 -0.00315349 1.77548e-05
17.9098 -0.00313348 1.75859e-05
17.9667 -0.00311356 1.74181e-05
18.0239 -0.00309373 1.72517e-05
18.0815 -0.00307397 1.70864e-05
18.1393 -0.00305429 1.69223e-05
18.1975 -0.0030347 1.67594e-05
18.256 -0.00301517 1.65977e-05
18.3149 -0.00299572 1.64371e-05
18.3742 -0.00297634 1.62775e-05
18.4338 -0.00295702 1.61191e-05
18.4938 -0.00293777 1.59617e-05
18.5542 -0.00291859 1.58054e-05
18.615 -0.00289947 1.565e-05
18.6762 -0.0028804 1.54957e-05
18.7379 -0.00286139 1.53423e-05
18.8 -0.00284243 1.51898e-05
18.8625 -0.00282352 1.50382e-05
18.9255 -0.00280466 1.48875e-05
18.9891 -0.00278584 1.47377e-05
19.0531 -0.00276706 1.45886e-05
19.1177 -0.00274832 1.44404e-05
19.1828 -0.00272962 1.4293e-05
19.2484 -0.00271094 1.41465e-05
19.3147 -0.00269229 1.40005e-05
19.3816 -0.00267366 1.38553e-05
19.4491 -0.00265505 1.37106e-05
19.5173 -0.00263645 1.35666e-05
19.5862 -0.00261785 1.34232e-05
19.6558 -0.00259926 1.32802e-05
19.7262 -0.00258067 1.31378e-05
19.7974 -0.00256207 1.29958e-05
19.8694 -0.00254345 1.28542e-05
19.9423 -0.0025248 1.27129e-05
20.0162 -0.00250613 1.25719e-05
20.091 -0.00248741 1.24312e-05
20.1669 -0.00246865 1.22906e-05
20.244 -0.00244983 1.21501e-05
20.3222 -0.00243093 1.20096e-05
20.4016 -0.00241195 1.18691e-05
20.4825 -0.00239288 1.17283e-05
20.5648 -0.00237368 1.15873e-05
20.6487 -0.00235436 1.14459e-05
20.7344 -0.00233487 1.1304e-05
20.8219 -0.00231521 1.11613e-05
20.9115 -0.00229534 1.10177e-05
21.0034 -0.00227522 1.0873e-05
21.0979 -0.00225482 1.07269e-05
21.1952 -0.00223408 1.0579e-05
21.2959 -0.00221293 1.0429e-05
21.4004 -0.0021913 1.02763e-05
21.5093 -0.00216907 1.01202e-05
21.6237 -0.00214611 9.95965e-06
21.7448 -0.00212218 9.7934e-06
21.8747 -0.00209698 9.61925e-06
22.0165 -0.00206995 9.43369e-06
22.1768 -0.00204004 9.22969e-06
22.3723 -0.00200443 8.98884e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1ClassicOneLoop/GRp_OneLoopFRG.txt <==
-22.3723 -0.00200585 -9.00155e-06
-22.1768 -0.00204151 -9.24298e-06
-22.0165 -0.00207147 -9.44745e-06
-21.8747 -0.00209853 -9.63347e-06
-21.7448 -0.00212377 -9.80804e-06
-21.6237 -0.00214773 -9.97472e-06
-21.5093 -0.00217074 -1.01356e-05
-21.4004 -0.002193 -1.02922e-05
-21.2959 -0.00221466 -1.04453e-05
-21.1952 -0.00223584 -1.05957e-05
-21.0979 -0.00225662 -1.07439e-05
-21.0034 -0.00227705 -1.08904e-05
-20.9115 -0.0022972 -1.10355e-05
-20.8219 -0.00231711 -1.11795e-05
-20.7344 -0.0023368 -1.13225e-05
-20.6487 -0.00235631 -1.14649e-05
-20.5648 -0.00237567 -1.16067e-05
-20.4825 -0.0023949 -1.17481e-05
-20.4016 -0.00241401 -1.18892e-05
-20.3222 -0.00243302 -1.20301e-05
-20.244 -0.00245194 -1.2171e-05
-20.1669 -0.0024708 -1.23119e-05
-20.091 -0.0024896 -1.24529e-05
-20.0162 -0.00250834 -1.25941e-05
-19.9423 -0.00252705 -1.27355e-05
-19.8694 -0.00254573 -1.28771e-05
-19.7974 -0.00256438 -1.30192e-05
-19.7262 -0.00258301 -1.31616e-05
-19.6558 -0.00260164 -1.33045e-05
-19.5862 -0.00262027 -1.34478e-05
-19.5173 -0.00263889 -1.35917e-05
-19.4491 -0.00265753 -1.37362e-05
-19.3816 -0.00267617 -1.38813e-05
-19.3147 -0.00269484 -1.4027e-05
-19.2484 -0.00271353 -1.41734e-05
-19.1828 -0.00273224 -1.43206e-05
-19.1177 -0.00275098 -1.44685e-05
-19.0531 -0.00276976 -1.46171e-05
-18.9891 -0.00278857 -1.47666e-05
-18.9255 -0.00280743 -1.49169e-05
-18.8625 -0.00282633 -1.5068e-05
-18.8 -0.00284527 -1.52201e-05
-18.7379 -0.00286427 -1.53731e-05
-18.6762 -0.00288332 -1.5527e-05
-18.615 -0.00290242 -1.56818e-05
-18.5542 -0.00292159 -1.58377e-05
-18.4938 -0.00294081 -1.59946e-05
-18.4338 -0.0029601 -1.61525e-05
-18.3742 -0.00297945 -1.63115e-05
-18.3149 -0.00299888 -1.64716e-05
-18.256 -0.00301837 -1.66328e-05
-18.1975 -0.00303793 -1.67951e-05
-18.1393 -0.00305758 -1.69585e-05
-18.0815 -0.00307729 -1.71232e-05
-18.0239 -0.00309709 -1.7289e-05
-17.9667 -0.00311697 -1.74561e-05
-17.9098 -0.00313693 -1.76244e-05
-17.8532 -0.00315698 -1.7794e-05
-17.7969 -0.00317712 -1.79649e-05
-17.7408 -0.00319734 -1.81371e-05
-17.6851 -0.00321766 -1.83106e-05
-17.6296 -0.00323807 -1.84855e-05
-17.5744 -0.00325858 -1.86617e-05
-17.5195 -0.00327918 -1.88394e-05
-17.4648 -0.00329988 -1.90184e-05
-17.4104 -0.00332068 -1.9199e-05
-17.3562 -0.00334159 -1.93809e-05
-17.3022 -0.0033626 -1.95644e-05
-17.2485 -0.00338371 -1.97494e-05
-17.195 -0.00340494 -1.99359e-05
-17.1418 -0.00342627 -2.0124e-05
-17.0887 -0.00344771 -2.03137e-05
-17.0359 -0.00346927 -2.05049e-05
-16.9833 -0.00349095 -2.06978e-05
-16.9309 -0.00351274 -2.08923e-05
-16.8787 -0.00353464 -2.10886e-05
-16.8268 -0.00355667 -2.12865e-05
-16.775 -0.00357882 -2.14861e-05
-16.7234 -0.0036011 -2.16875e-05
-16.672 -0.0036235 -2.18907e-05
-16.6208 -0.00364603 -2.20956e-05
-16.5697 -0.00366868 -2.23024e-05
-16.5189 -0.00369147 -2.2511e-05
-16.4682 -0.00371439 -2.27215e-05
-16.4177 -0.00373745 -2.29339e-05
-16.3674 -0.00376064 -2.31482e-05
-16.3172 -0.00378397 -2.33645e-05
-16.2672 -0.00380743 -2.35828e-05
-16.2174 -0.00383105 -2.3803e-05
-16.1677 -0.0038548 -2.40253e-05
-16.1182 -0.0038787 -2.42497e-05
-16.0689 -0.00390275 -2.44761e-05
-16.0197 -0.00392694 -2.47047e-05
-15.9706 -0.00395129 -2.49354e-05
-15.9217 -0.00397579 -2.51683e-05
-15.873 -0.00400044 -2.54033e-05
-15.8243 -0.00402525 -2.56407e-05
-15.7759 -0.00405022 -2.58803e-05
-15.7276 -0.00407535 -2.61221e-05
-15.6794 -0.00410064 -2.63663e-05
-15.6313 -0.0041261 -2.66129e-05
-15.5834 -0.00415172 -2.68619e-05
-15.5356 -0.00417751 -2.71132e-05
-15.488 -0.00420347 -2.73671e-05
-15.4404 -0.0042296 -2.76234e-05
-15.393 -0.00425591 -2.78822e-05
-15.3458 -0.00428239 -2.81436e-05
-15.2986 -0.00430906 -2.84076e-05
-15.2516 -0.0043359 -2.86743e-05
-15.2047 -0.00436292 -2.89435e-05
-15.1579 -0.00439013 -2.92155e-05
-15.1112 -0.00441753 -2.94902e-05
-15.0647 -0.00444512 -2.97677e-05
-15.0182 -0.00447289 -3.0048e-05
-14.9719 -0.00450087 -3.03311e-05
-14.9257 -0.00452903 -3.06171e-05
-14.8796 -0.0045574 -3.09061e-05
-14.8336 -0.00458596 -3.1198e-05
-14.7877 -0.00461473 -3.14929e-05
-14.7419 -0.0046437 -3.17909e-05
-14.6962 -0.00467289 -3.2092e-05
-14.6506 -0.00470228 -3.23961e-05
-14.6052 -0.00473188 -3.27035e-05
-14.5598 -0.0047617 -3.30141e-05
-14.5145 -0.00479173 -3.33279e-05
-14.4693 -0.00482199 -3.36451e-05
-14.4243 -0.00485246 -3.39656e-05
-14.3793 -0.00488316 -3.42895e-05
-14.3344 -0.00491409 -3.46168e-05
-14.2896 -0.00494525 -3.49477e-05
-14.2449 -0.00497665 -3.52821e-05
-14.2003 -0.00500827 -3.56201e-05
-14.1558 -0.00504014 -3.59617e-05
-14.1113 -0.00507224 -3.6307e-05
-14.067 -0.0051046 -3.66561e-05
-14.0227 -0.00513719 -3.70089e-05
-13.9786 -0.00517004 -3.73657e-05
-13.9345 -0.00520314 -3.77263e-05
-13.8905 -0.00523649 -3.80909e-05
-13.8466 -0.0052701 -3.84595e-05
-13.8028 -0.00530398 -3.88322e-05
-13.759 -0.00533811 -3.9209e-05
-13.7153 -0.00537252 -3.959e-05
-13.6718 -0.00540719 -3.99753e-05
-13.6283 -0.00544214 -4.03649e-05
-13.5848 -0.00547737 -4.07588e-05
-13.5415 -0.00551287 -4.11573e-05
-13.4982 -0.00554866 -4.15602e-05
-13.455 -0.00558474 -4.19676e-05
-13.4119 -0.0056211 -4.23797e-05
-13.3689 -0.00565776 -4.27966e-05
-13.3259 -0.00569472 -4.32182e-05
-13.283 -0.00573198 -4.36446e-05
-13.2402 -0.00576954 -4.40759e-05
-13.1974 -0.00580741 -4.45123e-05
-13.1547 -0.00584559 -4.49536e-05
-13.1121 -0.00588409 -4.54002e-05
-13.0696 -0.0059229 -4.58519e-05
-13.0271 -0.00596204 -4.63089e-05
-12.9847 -0.00600151 -4.67713e-05
-12.9424 -0.0060413 -4.72391e-05
-12.9001 -0.00608143 -4.77125e-05
-12.8579 -0.0061219 -4.81914e-05
-12.8158 -0.00616271 -4.86761e-05
-12.7737 -0.00620387 -4.91665e-05
-12.7317 -0.00624538 -4.96629e-05
-12.6898 -0.00628724 -5.01651e-05
-12.6479 -0.00632947 -5.06734e-05
-12.6061 -0.00637206 -5.11879e-05
-12.5643 -0.00641501 -5.17086e-05
-12.5226 -0.00645834 -5.22356e-05
-12.481 -0.00650205 -5.27691e-05
-12.4394 -0.00654614 -5.3309e-05
-12.3979 -0.00659062 -5.38557e-05
-12.3565 -0.00663549 -5.4409e-05
-12.3151 -0.00668076 -5.49692e-05
-12.2738 -0.00672643 -5.55363e-05
-12.2325 -0.00677251 -5.61104e-05
-12.1913 -0.006819 -5.66918e-05
-12.1501 -0.0068659 -5.72804e-05
-12.109 -0.00691323 -5.78764e-05
-12.068 -0.00696099 -5.84799e-05
-12.027 -0.00700918 -5.9091e-05
-11.986 -0.00705781 -5.97099e-05
-11.9452 -0.00710688 -6.03366e-05
-11.9043 -0.0071564 -6.09714e-05
-11.8636 -0.00720638 -6.16143e-05
-11.8228 -0.00725682 -6.22654e-05
-11.7822 -0.00730773 -6.29249e-05
-11.7415 -0.00735912 -6.3593e-05
-11.701 -0.00741098 -6.42697e-05
-11.6605 -0.00746333 -6.49552e-05
-11.62 -0.00751617 -6.56497e-05
-11.5796 -0.00756951 -6.63533e-05
-11.5392 -0.00762336 -6.70661e-05
-11.4989 -0.00767772 -6.77884e-05
-11.4587 -0.0077326 -6.85202e-05
-11.4184 -0.007788 -6.92617e-05
-11.3783 -0.00784394 -7.00131e-05
-11.3381 -0.00790042 -7.07745e-05
-11.2981 -0.00795744 -7.15462e-05
-11.2581 -0.00801502 -7.23283e-05
-11.2181 -0.00807316 -7.31209e-05
-11.1781 -0.00813188 -7.39243e-05
-11.1383 -0.00819117 -7.47386e-05
-11.0984 -0.00825104 -7.5564e-05
-11.0586 -0.00831151 -7.64007e-05
-11.0189 -0.00837258 -7.72489e-05
-10.9792 -0.00843426 -7.81089e-05
-10.9395 -0.00849656 -7.89807e-05
-10.8999 -0.00855948 -7.98646e-05
-10.8603 -0.00862304 -8.07609e-05
-10.8208 -0.00868724 -8.16697e-05
-10.7813 -0.0087521 -8.25913e-05
-10.7418 -0.00881762 -8.35258e-05
-10.7024 -0.00888381 -8.44736e-05
-10.6631 -0.00895068 -8.54348e-05
-10.6238 -0.00901825 -8.64097e-05
-10.5845 -0.00908651 -8.73985e-05
-10.5452 -0.00915548 -8.84015e-05
-10.506 -0.00922518 -8.9419e-05
-10.4669 -0.00929561 -9.04511e-05
-10.4278 -0.00936677 -9.14983e-05
-10.3887 -0.00943869 -9.25606e-05
-10.3496 -0.00951138 -9.36385e-05
-10.3106 -0.00958484 -9.47322e-05
-10.2717 -0.00965908 -9.5842e-05
-10.2328 -0.00973412 -9.69682e-05
-10.1939 -0.00980997 -9.81111e-05
-10.155 -0.00988664 -9.9271e-05
-10.1162 -0.00996414 -0.000100448
-10.0774 -0.0100425 -0.000101643
-10.0387 -0.0101217 -0.000102856
-10 -0.0102018 -0.000104087
-9.96134 -0.0102827 -0.000105337
-9.92271 -0.0103646 -0.000106606
-9.88412 -0.0104474 -0.000107894
-9.84557 -0.0105311 -0.000109202
-9.80704 -0.0106157 -0.00011053
-9.76856 -0.0107013 -0.000111879
-9.73011 -0.0107878 -0.000113249
-9.69169 -0.0108754 -0.00011464
-9.65331 -0.0109639 -0.000116053
-9.61496 -0.0110535 -0.000117488
-9.57664 -0.011144 -0.000118945
-9.53836 -0.0112357 -0.000120426
-9.50011 -0.0113284 -0.00012193
-9.46189 -0.0114221 -0.000123459
-9.42371 -0.011517 -0.000125012
-9.38556 -0.011613 -0.000126589
-9.34744 -0.0117101 -0.000128193
-9.30935 -0.0118083 -0.000129822
-9.2713 -0.0119077 -0.000131478
-9.23327 -0.0120084 -0.000133161
-9.19528 -0.0121102 -0.000134871
-9.15732 -0.0122132 -0.00013661
-9.11939 -0.0123175 -0.000138378
-9.08149 -0.0124231 -0.000140175
-9.04362 -0.0125299 -0.000142002
-9.00578 -0.0126381 -0.000143859
-8.96797 -0.0127475 -0.000145748
-8.93019 -0.0128584 -0.000147669
-8.89244 -0.0129706 -0.000149623
-8.85471 -0.0130842 -0.00015161
-8.81702 -0.0131992 -0.000153631
-8.77936 -0.0133157 -0.000155687
-8.74172 -0.0134337 -0.000157778
-8.70412 -0.0135531 -0.000159906
-8.66654 -0.0136741 -0.000162071
-8.62899 -0.0137966 -0.000164273
-8.59146 -0.0139207 -0.000166515
-8.55397 -0.0140464 -0.000168796
-8.5165 -0.0141738 -0.000171118
-8.47906 -0.0143028 -0.000173481
-8.44165 -0.0144335 -0.000175886
-8.40426 -0.0145659 -0.000178335
-8.3669 -0.0147 -0.000180828
-8.32956 -0.014836 -0.000183367
-8.29226 -0.0149737 -0.000185952
-8.25497 -0.0151133 -0.000188584
-8.21772 -0.0152548 -0.000191264
-8.18049 -0.0153982 -0.000193995
-8.14328 -0.0155436 -0.000196776
-8.1061 -0.0156909 -0.000199609
-8.06895 -0.0158403 -0.000202496
-8.03182 -0.0159918 -0.000205436
-7.99471 -0.0161453 -0.000208433
-7.95763 -0.016301 -0.000211487
-7.92058 -0.0164588 -0.000214599
-7.88355 -0.0166189 -0.000217772
-7.84654 -0.0167813 -0.000221005
-7.80955 -0.0169459 -0.000224302
-7.77259 -0.0171129 -0.000227663
-7.73566 -0.0172823 -0.000231089
-7.69874 -0.0174542 -0.000234584
-7.66185 -0.0176286 -0.000238148
-7.62498 -0.0178055 -0.000241783
-7.58814 -0.017985 -0.000245491
-7.55132 -0.0181671 -0.000249273
-7.51452 -0.0183519 -0.000253132
-7.47774 -0.0185395 -0.00025707
-7.44099 -0.0187299 -0.000261089
-7.40425 -0.0189232 -0.00026519
-7.36754 -0.0191194 -0.000269376
-7.33085 -0.0193186 -0.000273649
-7.29418 -0.0195208 -0.000278011
-7.25754 -0.0197262 -0.000282465
-7.22091 -0.0199347 -0.000287013
-7.18431 -0.0201465 -0.000291658
-7.14772 -0.0203616 -0.000296402
-7.11116 -0.02058 -0.000301249
-7.07462 -0.0208019 -0.0003062
-7.0381 -0.0210274 -0.000311259
-7.00159 -0.0212565 -0.000316428
-6.96511 -0.0214892 -0.000321711
-6.92865 -0.0217257 -0.000327111
-6.89221 -0.0219661 -0.000332631
-6.85579 -0.0222103 -0.000338274
-6.81938 -0.0224587 -0.000344045
-6.783 -0.0227111 -0.000349946
-6.74664 -0.0229677 -0.000355981
-6.71029 -0.0232286 -0.000362155
-6.67397 -0.023494 -0.000368471
-6.63766 -0.0237638 -0.000374934
-6.60137 -0.0240382 -0.000381548
-6.5651 -0.0243174 -0.000388316
-6.52885 -0.0246013 -0.000395245
-6.49262 -0.0248902 -0.000402339
-6.4564 -0.0251842 -0.000409602
-6.42021 -0.0254833 -0.00041704
-6.38403 -0.0257877 -0.000424658
-6.34786 -0.0260976 -0.000432462
-6.31172 -0.026413 -0.000440457
-6.27559 -0.0267341 -0.00044865
-6.23949 -0.027061 -0.000457047
-6.20339 -0.0273939 -0.000465654
-6.16732 -0.027733 -0.000474478
-6.13126 -0.0280783 -0.000483526
-6.09522 -0.02843 -0.000492804
-6.05919 -0.0287884 -0.000502322
-6.02319 -0.0291535 -0.000512086
-5.9872 -0.0295256 -0.000522104
-5.95122 -0.0299048 -0.000532385
-5.91526 -0.0302914 -0.000542939
-5.87932 -0.0306854 -0.000553773
-5.84339 -0.0310871 -0.000564898
-5.80748 -0.0314968 -0.000576323
-5.77158 -0.0319146 -0.00058806
-5.7357 -0.0323408 -0.000600118
-5.69984 -0.0327755 -0.000612509
-5.66399 -0.033219 -0.000625245
-5.62815 -0.0336716 -0.000638337
-5.59233 -0.0341336 -0.0006518
-5.55653 -0.034605 -0.000665646
-5.52074 -0.0350864 -0.000679889
-5.48497 -0.0355779 -0.000694543
-5.4492 -0.0360798 -0.000709625
-5.41346 -0.0365924 -0.000725149
-5.37773 -0.0371161 -0.000741133
-5.34201 -0.0376511 -0.000757595
-5.30631 -0.0381979 -0.000774551
-5.27062 -0.0387567 -0.000792021
-5.23494 -0.039328 -0.000810026
-5.19928 -0.039912 -0.000828587
-5.16363 -0.0405093 -0.000847725
-5.128 -0.0411202 -0.000867463
-5.09237 -0.0417451 -0.000887826
-5.05677 -0.0423845 -0.000908838
-5.02117 -0.0430389 -0.000930528
-4.98559 -0.0437086 -0.000952922
-4.95002 -0.0443944 -0.00097605
-4.91446 -0.0450965 -0.000999944
-4.87892 -0.0458157 -0.00102464
-4.84339 -0.0465524 -0.00105016
-4.80787 -0.0473073 -0.00107655
-4.77237 -0.048081 -0.00110385
-4.73687 -0.0488741 -0.00113209
-4.70139 -0.0496873 -0.00116133
-4.66592 -0.0505213 -0.00119159
-4.63046 -0.0513768 -0.00122294
-4.59502 -0.0522547 -0.00125542
-4.55958 -0.0531556 -0.00128908
-4.52416 -0.0540806 -0.00132398
-4.48875 -0.0550303 -0.00136018
-4.45335 -0.0560059 -0.00139773
-4.41797 -0.0570081 -0.00143672
-4.38259 -0.0580382 -0.0014772
-4.34722 -0.059097 -0.00151925
-4.31187 -0.0601858 -0.00156295
-4.27653 -0.0613057 -0.00160839
-4.24119 -0.062458 -0.00165565
-4.20587 -0.0636439 -0.00170483
-4.17056 -0.0648649 -0.00175603
-4.13526 -0.0661223 -0.00180936
-4.09997 -0.0674178 -0.00186493
-4.06469 -0.0687528 -0.00192286
-4.02942 -0.0701292 -0.00198329
-3.99416 -0.0715486 -0.00204636
-3.95891 -0.0730129 -0.00211221
-3.92367 -0.0745242 -0.00218102
-3.88844 -0.0760846 -0.00225294
-3.85322 -0.0776963 -0.00232816
-3.81801 -0.0793616 -0.00240689
-3.7828 -0.0810831 -0.00248934
-3.74761 -0.0828634 -0.00257573
-3.71243 -0.0847054 -0.00266631
-3.67726 -0.086612 -0.00276135
-3.64209 -0.0885865 -0.00286114
-3.60694 -0.0906322 -0.00296598
-3.57179 -0.0927528 -0.00307622
-3.53665 -0.0949522 -0.00319222
-3.50152 -0.0972345 -0.00331438
-3.4664 -0.0996041 -0.00344312
-3.43129 -0.102066 -0.00357892
-3.39619 -0.104624 -0.00372227
-3.36109 -0.107286 -0.00387374
-3.32601 -0.110055 -0.00403394
-3.29093 -0.11294 -0.00420353
-3.25586 -0.115946 -0.00438323
-3.2208 -0.11908 -0.00457385
-3.18574 -0.122351 -0.00477626
-3.1507 -0.125767 -0.00499143
-3.11566 -0.129338 -0.00522043
-3.08063 -0.133072 -0.00546444
-3.0456 -0.136982 -0.00572477
-3.01059 -0.141079 -0.00600288
-2.97558 -0.145375 -0.00630037
-2.94058 -0.149885 -0.00661905
-2.90558 -0.154624 -0.00696095
-2.87059 -0.15961 -0.00732831
-2.83561 -0.164859 -0.00772369
-2.80064 -0.170393 -0.00814994
-2.76567 -0.176235 -0.0086103
-2.73071 -0.182408 -0.00910843
-2.69576 -0.18894 -0.00964851
-2.66081 -0.195862 -0.0102353
-2.62587 -0.203209 -0.0108743
-2.59094 -0.211017 -0.0115716
-2.55601 -0.219329 -0.0123346
-2.52109 -0.228194 -0.0131717
-2.48617 -0.237666 -0.0140925
-2.45126 -0.247805 -0.0151085
-2.41636 -0.258682 -0.0162331
-2.38146 -0.270377 -0.0174821
-2.34657 -0.282979 -0.0188743
-2.31168 -0.296596 -0.0204322
-2.2768 -0.311349 -0.0221828
-2.24192 -0.327379 -0.0241591
-2.20705 -0.344854 -0.026401
-2.17219 -0.36397 -0.028958
-2.13733 -0.38496 -0.0318912
-2.10247 -0.408102 -0.0352778
-2.06762 -0.433734 -0.0392152
-2.03278 -0.462265 -0.0438287
-1.99794 -0.494198 -0.0492811
-1.9631 -0.530158 -0.0557873
-1.92827 -0.57093 -0.063635
-1.89345 -0.617516 -0.073217
-1.85862 -0.671209 -0.0850805
-1.82381 -0.73371 -0.100005
-1.78899 -0.807293 -0.119132
-1.75419 -0.895069 -0.144183
-1.71938 -1.00138 -0.177853
-1.68458 -1.13247 -0.224541
-1.64979 -1.29752 -0.291799
-1.61499 -1.5104 -0.393427
-1.58021 -1.79235 -0.5566
-1.54542 -2.17477 -0.839958
-1.51064 -2.69178 -1.38386
-1.47586 -3.28266 -2.5502
-1.44109 -3.09511 -5.03753
-1.40632 0.526154 -7.07162
-1.37155 3.5363 -4.53113
-1.33679 3.44811 -2.29102
-1.30203 2.85066 -1.26711
-1.26727 2.35716 -0.781519
-1.23251 1.99408 -0.523921
-1.19776 1.7257 -0.373398
-1.16301 1.52236 -0.278563
-1.12827 1.36425 -0.215216
-1.09352 1.23841 -0.170902
-1.05878 1.13624 -0.13873
-1.02405 1.05187 -0.11465
-0.989309 0.981203 -0.0961615
-0.954576 0.921285 -0.0816576
-0.919844 0.869952 -0.0700668
-0.885115 0.825581 -0.0606536
-0.850388 0.786936 -0.0528998
-0.815663 0.753059 -0.0464319
-0.78094 0.723195 -0.0409752
-0.746219 0.696746 -0.036324
-0.711499 0.673229 -0.0323221
-0.676781 0.65225 -0.0288486
-0.642065 0.633487 -0.0258092
-0.60735 0.616676 -0.0231293
-0.572637 0.601592 -0.0207491
-0.537925 0.58805 -0.0186203
-0.503214 0.575894 -0.0167033
-0.468504 0.564991 -0.0149659
-0.433796 0.555228 -0.0133808
-0.399089 0.54651 -0.0119254
-0.364382 0.538754 -0.0105805
-0.329676 0.53189 -0.00932966
-0.294972 0.525861 -0.0081588
-0.260267 0.520614 -0.00705556
-0.225564 0.516108 -0.00600911
-0.190861 0.512307 -0.00500979
-0.156158 0.509182 -0.00404892
-0.121456 0.506709 -0.00311856
-0.0867541 0.50487 -0.00221135
-0.0520524 0.503652 -0.0013204
-0.0173508 0.503045 -0.000439069
0.0173508 0.503045 0.000439069
0.0520524 0.503652 0.0013204
0.0867541 0.50487 0.00221135
0.121456 0.506709 0.00311856
0.156158 0.509182 0.00404892
0.190861 0.512307 0.00500979
0.225564 0.516108 0.00600911
0.260267 0.520614 0.00705556
0.294972 0.525861 0.0081588
0.329676 0.53189 0.00932966
0.364382 0.538754 0.0105805
0.399089 0.54651 0.0119254
0.433796 0.555228 0.0133808
0.468504 0.564991 0.0149659
0.503214 0.575894 0.0167033
0.537925 0.58805 0.0186203
0.572637 0.601592 0.0207491
0.60735 0.616676 0.0231293
0.642065 0.633487 0.0258092
0.676781 0.65225 0.0288486
0.711499 0.673229 0.0323221
0.746219 0.696746 0.036324
0.78094 0.723195 0.0409752
0.815663 0.753059 0.0464319
0.850388 0.786936 0.0528998
0.885115 0.825581 0.0606536
0.919844 0.869952 0.0700668
0.954576 0.921285 0.0816576
0.989309 0.981203 0.0961615
1.02405 1.05187 0.11465
1.05878 1.13624 0.13873
1.09352 1.23841 0.170902
1.12827 1.36425 0.215216
1.16301 1.52236 0.278563
1.19776 1.7257 0.373398
1.23251 1.99408 0.523921
1.26727 2.35716 0.781519
1.30203 2.85066 1.26711
1.33679 3.44811 2.29102
1.37155 3.5363 4.53113
1.40632 0.526154 7.07162
1.44109 -3.09511 5.03753
1.47586 -3.28266 2.5502
1.51064 -2.69178 1.38386
1.54542 -2.17477 0.839958
1.58021 -1.79235 0.5566
1.61499 -1.5104 0.393427
1.64979 -1.29752 0.291799
1.68458 -1.13247 0.224541
1.71938 -1.00138 0.177853
1.75419 -0.895069 0.144183
1.78899 -0.807293 0.119132
1.82381 -0.73371 0.100005
1.85862 -0.671209 0.0850805
1.89345 -0.617516 0.073217
1.92827 -0.57093 0.063635
1.9631 -0.530158 0.0557873
1.99794 -0.494198 0.0492811
2.03278 -0.462265 0.0438287
2.06762 -0.433734 0.0392152
2.10247 -0.408102 0.0352778
2.13733 -0.38496 0.0318912
2.17219 -0.36397 0.028958
2.20705 -0.344854 0.026401
2.24192 -0.327379 0.0241591
2.2768 -0.311349 0.0221828
2.31168 -0.296596 0.0204322
2.34657 -0.282979 0.0188743
2.38146 -0.270377 0.0174821
2.41636 -0.258682 0.0162331
2.45126 -0.247805 0.0151085
2.48617 -0.237666 0.0140925
2.52109 -0.228194 0.0131717
2.55601 -0.219329 0.0123346
2.59094 -0.211017 0.0115716
2.62587 -0.203209 0.0108743
2.66081 -0.195862 0.0102353
2.69576 -0.18894 0.00964851
2.73071 -0.182408 0.00910843
2.76567 -0.176235 0.0086103
2.80064 -0.170393 0.00814994
2.83561 -0.164859 0.00772369
2.87059 -0.15961 0.00732831
2.90558 -0.154624 0.00696095
2.94058 -0.149885 0.00661905
2.97558 -0.145375 0.00630037
3.01059 -0.141079 0.00600288
3.0456 -0.136982 0.00572477
3.08063 -0.133072 0.00546444
3.11566 -0.129338 0.00522043
3.1507 -0.125767 0.00499143
3.18574 -0.122351 0.00477626
3.2208 -0.11908 0.00457385
3.25586 -0.115946 0.00438323
3.29093 -0.11294 0.00420353
3.32601 -0.110055 0.00403394
3.36109 -0.107286 0.00387374
3.39619 -0.104624 0.00372227
3.43129 -0.102066 0.00357892
3.4664 -0.0996041 0.00344312
3.50152 -0.0972345 0.00331438
3.53665 -0.0949522 0.00319222
3.57179 -0.0927528 0.00307622
3.60694 -0.0906322 0.00296598
3.64209 -0.0885865 0.00286114
3.67726 -0.086612 0.00276135
3.71243 -0.0847054 0.00266631
3.74761 -0.0828634 0.00257573
3.7828 -0.0810831 0.00248934
3.81801 -0.0793616 0.00240689
3.85322 -0.0776963 0.00232816
3.88844 -0.0760846 0.00225294
3.92367 -0.0745242 0.00218102
3.95891 -0.0730129 0.00211221
3.99416 -0.0715486 0.00204636
4.02942 -0.0701292 0.00198329
4.06469 -0.0687528 0.00192286
4.09997 -0.0674178 0.00186493
4.13526 -0.0661223 0.00180936
4.17056 -0.0648649 0.00175603
4.20587 -0.0636439 0.00170483
4.24119 -0.062458 0.00165565
4.27653 -0.0613057 0.00160839
4.31187 -0.0601858 0.00156295
4.34722 -0.059097 0.00151925
4.38259 -0.0580382 0.0014772
4.41797 -0.0570081 0.00143672
4.45335 -0.0560059 0.00139773
4.48875 -0.0550303 0.00136018
4.52416 -0.0540806 0.00132398
4.55958 -0.0531556 0.00128908
4.59502 -0.0522547 0.00125542
4.63046 -0.0513768 0.00122294
4.66592 -0.0505213 0.00119159
4.70139 -0.0496873 0.00116133
4.73687 -0.0488741 0.00113209
4.77237 -0.048081 0.00110385
4.80787 -0.0473073 0.00107655
4.84339 -0.0465524 0.00105016
4.87892 -0.0458157 0.00102464
4.91446 -0.0450965 0.000999944
4.95002 -0.0443944 0.00097605
4.98559 -0.0437086 0.000952922
5.02117 -0.0430389 0.000930528
5.05677 -0.0423845 0.000908838
5.09237 -0.0417451 0.000887826
5.128 -0.0411202 0.000867463
5.16363 -0.0405093 0.000847725
5.19928 -0.039912 0.000828587
5.23494 -0.039328 0.000810026
5.27062 -0.0387567 0.000792021
5.30631 -0.0381979 0.000774551
5.34201 -0.0376511 0.000757595
5.37773 -0.0371161 0.000741133
5.41346 -0.0365924 0.000725149
5.4492 -0.0360798 0.000709625
5.48497 -0.0355779 0.000694543
5.52074 -0.0350864 0.000679889
5.55653 -0.034605 0.000665646
5.59233 -0.0341336 0.0006518
5.62815 -0.0336716 0.000638337
5.66399 -0.033219 0.000625245
5.69984 -0.0327755 0.000612509
5.7357 -0.0323408 0.000600118
5.77158 -0.0319146 0.00058806
5.80748 -0.0314968 0.000576323
5.84339 -0.0310871 0.000564898
5.87932 -0.0306854 0.000553773
5.91526 -0.0302914 0.000542939
5.95122 -0.0299048 0.000532385
5.9872 -0.0295256 0.000522104
6.02319 -0.0291535 0.000512086
6.05919 -0.0287884 0.000502322
6.09522 -0.02843 0.000492804
6.13126 -0.0280783 0.000483526
6.16732 -0.027733 0.000474478
6.20339 -0.0273939 0.000465654
6.23949 -0.027061 0.000457047
6.27559 -0.0267341 0.00044865
6.31172 -0.026413 0.000440457
6.34786 -0.0260976 0.000432462
6.38403 -0.0257877 0.000424658
6.42021 -0.0254833 0.00041704
6.4564 -0.0251842 0.000409602
6.49262 -0.0248902 0.000402339
6.52885 -0.0246013 0.000395245
6.5651 -0.0243174 0.000388316
6.60137 -0.0240382 0.000381548
6.63766 -0.0237638 0.000374934
6.67397 -0.023494 0.000368471
6.71029 -0.0232286 0.000362155
6.74664 -0.0229677 0.000355981
6.783 -0.0227111 0.000349946
6.81938 -0.0224587 0.000344045
6.85579 -0.0222103 0.000338274
6.89221 -0.0219661 0.000332631
6.92865 -0.0217257 0.000327111
6.96511 -0.0214892 0.000321711
7.00159 -0.0212565 0.000316428
7.0381 -0.0210274 0.000311259
7.07462 -0.0208019 0.0003062
7.11116 -0.02058 0.000301249
7.14772 -0.0203616 0.000296402
7.18431 -0.0201465 0.000291658
7.22091 -0.0199347 0.000287013
7.25754 -0.0197262 0.000282465
7.29418 -0.0195208 0.000278011
7.33085 -0.0193186 0.000273649
7.36754 -0.0191194 0.000269376
7.40425 -0.0189232 0.00026519
7.44099 -0.0187299 0.000261089
7.47774 -0.0185395 0.00025707
7.51452 -0.0183519 0.000253132
7.55132 -0.0181671 0.000249273
7.58814 -0.017985 0.000245491
7.62498 -0.0178055 0.000241783
7.66185 -0.0176286 0.000238148
7.69874 -0.0174542 0.000234584
7.73566 -0.0172823 0.000231089
7.77259 -0.0171129 0.000227663
7.80955 -0.0169459 0.000224302
7.84654 -0.0167813 0.000221005
7.88355 -0.0166189 0.000217772
7.92058 -0.0164588 0.000214599
7.95763 -0.016301 0.000211487
7.99471 -0.0161453 0.000208433
8.03182 -0.0159918 0.000205436
8.06895 -0.0158403 0.000202496
8.1061 -0.0156909 0.000199609
8.14328 -0.0155436 0.000196776
8.18049 -0.0153982 0.000193995
8.21772 -0.0152548 0.000191264
8.25497 -0.0151133 0.000188584
8.29226 -0.0149737 0.000185952
8.32956 -0.014836 0.000183367
8.3669 -0.0147 0.000180828
8.40426 -0.0145659 0.000178335
8.44165 -0.0144335 0.000175886
8.47906 -0.0143028 0.000173481
8.5165 -0.0141738 0.000171118
8.55397 -0.0140464 0.000168796
8.59146 -0.0139207 0.000166515
8.62899 -0.0137966 0.000164273
8.66654 -0.0136741 0.000162071
8.70412 -0.0135531 0.000159906
8.74172 -0.0134337 0.000157778
8.77936 -0.0133157 0.000155687
8.81702 -0.0131992 0.000153631
8.85471 -0.0130842 0.00015161
8.89244 -0.0129706 0.000149623
8.93019 -0.0128584 0.000147669
8.96797 -0.0127475 0.000145748
9.00578 -0.0126381 0.000143859
9.04362 -0.0125299 0.000142002
9.08149 -0.0124231 0.000140175
9.11939 -0.0123175 0.000138378
9.15732 -0.0122132 0.00013661
9.19528 -0.0121102 0.000134871
9.23327 -0.0120084 0.000133161
9.2713 -0.0119077 0.000131478
9.30935 -0.0118083 0.000129822
9.34744 -0.0117101 0.000128193
9.38556 -0.011613 0.000126589
9.42371 -0.011517 0.000125012
9.46189 -0.0114221 0.000123459
9.50011 -0.0113284 0.00012193
9.53836 -0.0112357 0.000120426
9.57664 -0.011144 0.000118945
9.61496 -0.0110535 0.000117488
9.65331 -0.0109639 0.000116053
9.69169 -0.0108754 0.00011464
9.73011 -0.0107878 0.000113249
9.76856 -0.0107013 0.000111879
9.80704 -0.0106157 0.00011053
9.84557 -0.0105311 0.000109202
9.88412 -0.0104474 0.000107894
9.92271 -0.0103646 0.000106606
9.96134 -0.0102827 0.000105337
10 -0.0102018 0.000104087
10.0387 -0.0101217 0.000102856
10.0774 -0.0100425 0.000101643
10.1162 -0.00996414 0.000100448
10.155 -0.00988664 9.9271e-05
10.1939 -0.00980997 9.81111e-05
10.2328 -0.00973412 9.69682e-05
10.2717 -0.00965908 9.5842e-05
10.3106 -0.00958484 9.47322e-05
10.3496 -0.00951138 9.36385e-05
10.3887 -0.00943869 9.25606e-05
10.4278 -0.00936677 9.14983e-05
10.4669 -0.00929561 9.04511e-05
10.506 -0.00922518 8.9419e-05
10.5452 -0.00915548 8.84015e-05
10.5845 -0.00908651 8.73985e-05
10.6238 -0.00901825 8.64097e-05
10.6631 -0.00895068 8.54348e-05
10.7024 -0.00888381 8.44736e-05
10.7418 -0.00881762 8.35258e-05
10.7813 -0.0087521 8.25913e-05
10.8208 -0.00868724 8.16697e-05
10.8603 -0.00862304 8.07609e-05
10.8999 -0.00855948 7.98646e-05
10.9395 -0.00849656 7.89807e-05
10.9792 -0.00843426 7.81089e-05
11.0189 -0.00837258 7.72489e-05
11.0586 -0.00831151 7.64007e-05
11.0984 -0.00825104 7.5564e-05
11.1383 -0.00819117 7.47386e-05
11.1781 -0.00813188 7.39243e-05
11.2181 -0.00807316 7.31209e-05
11.2581 -0.00801502 7.23283e-05
11.2981 -0.00795744 7.15462e-05
11.3381 -0.00790042 7.07745e-05
11.3783 -0.00784394 7.00131e-05
11.4184 -0.007788 6.92617e-05
11.4587 -0.0077326 6.85202e-05
11.4989 -0.00767772 6.77884e-05
11.5392 -0.00762336 6.70661e-05
11.5796 -0.00756951 6.63533e-05
11.62 -0.00751617 6.56497e-05
11.6605 -0.00746333 6.49552e-05
11.701 -0.00741098 6.42697e-05
11.7415 -0.00735912 6.3593e-05
11.7822 -0.00730773 6.29249e-05
11.8228 -0.00725682 6.22654e-05
11.8636 -0.00720638 6.16143e-05
11.9043 -0.0071564 6.09714e-05
11.9452 -0.00710688 6.03366e-05
11.986 -0.00705781 5.97099e-05
12.027 -0.00700918 5.9091e-05
12.068 -0.00696099 5.84799e-05
12.109 -0.00691323 5.78764e-05
12.1501 -0.0068659 5.72804e-05
12.1913 -0.006819 5.66918e-05
12.2325 -0.00677251 5.61104e-05
12.2738 -0.00672643 5.55363e-05
12.3151 -0.00668076 5.49692e-05
12.3565 -0.00663549 5.4409e-05
12.3979 -0.00659062 5.38557e-05
12.4394 -0.00654614 5.3309e-05
12.481 -0.00650205 5.27691e-05
12.5226 -0.00645834 5.22356e-05
12.5643 -0.00641501 5.17086e-05
12.6061 -0.00637206 5.11879e-05
12.6479 -0.00632947 5.06734e-05
12.6898 -0.00628724 5.01651e-05
12.7317 -0.00624538 4.96629e-05
12.7737 -0.00620387 4.91665e-05
12.8158 -0.00616271 4.86761e-05
12.8579 -0.0061219 4.81914e-05
12.9001 -0.00608143 4.77125e-05
12.9424 -0.0060413 4.72391e-05
12.9847 -0.00600151 4.67713e-05
13.0271 -0.00596204 4.63089e-05
13.0696 -0.0059229 4.58519e-05
13.1121 -0.00588409 4.54002e-05
13.1547 -0.00584559 4.49536e-05
13.1974 -0.00580741 4.45123e-05
13.2402 -0.00576954 4.40759e-05
13.283 -0.00573198 4.36446e-05
13.3259 -0.00569472 4.32182e-05
13.3689 -0.00565776 4.27966e-05
13.4119 -0.0056211 4.23797e-05
13.455 -0.00558474 4.19676e-05
13.4982 -0.00554866 4.15602e-05
13.5415 -0.00551287 4.11573e-05
13.5848 -0.00547737 4.07588e-05
13.6283 -0.00544214 4.03649e-05
13.6718 -0.00540719 3.99753e-05
13.7153 -0.00537252 3.959e-05
13.759 -0.00533811 3.9209e-05
13.8028 -0.00530398 3.88322e-05
13.8466 -0.0052701 3.84595e-05
13.8905 -0.00523649 3.80909e-05
13.9345 -0.00520314 3.77263e-05
13.9786 -0.00517004 3.73657e-05
14.0227 -0.00513719 3.70089e-05
14.067 -0.0051046 3.66561e-05
14.1113 -0.00507224 3.6307e-05
14.1558 -0.00504014 3.59617e-05
14.2003 -0.00500827 3.56201e-05
14.2449 -0.00497665 3.52821e-05
14.2896 -0.00494525 3.49477e-05
14.3344 -0.00491409 3.46168e-05
14.3793 -0.00488316 3.42895e-05
14.4243 -0.00485246 3.39656e-05
14.4693 -0.00482199 3.36451e-05
14.5145 -0.00479173 3.33279e-05
14.5598 -0.0047617 3.30141e-05
14.6052 -0.00473188 3.27035e-05
14.6506 -0.00470228 3.23961e-05
14.6962 -0.00467289 3.2092e-05
14.7419 -0.0046437 3.17909e-05
14.7877 -0.00461473 3.14929e-05
14.8336 -0.00458596 3.1198e-05
14.8796 -0.0045574 3.09061e-05
14.9257 -0.00452903 3.06171e-05
14.9719 -0.00450087 3.03311e-05
15.0182 -0.00447289 3.0048e-05
15.0647 -0.00444512 2.97677e-05
15.1112 -0.00441753 2.94902e-05
15.1579 -0.00439013 2.92155e-05
15.2047 -0.00436292 2.89435e-05
15.2516 -0.0043359 2.86743e-05
15.2986 -0.00430906 2.84076e-05
15.3458 -0.00428239 2.81436e-05
15.393 -0.00425591 2.78822e-05
15.4404 -0.0042296 2.76234e-05
15.488 -0.00420347 2.73671e-05
15.5356 -0.00417751 2.71132e-05
15.5834 -0.00415172 2.68619e-05
15.6313 -0.0041261 2.66129e-05
15.6794 -0.00410064 2.63663e-05
15.7276 -0.00407535 2.61221e-05
15.7759 -0.00405022 2.58803e-05
15.8243 -0.00402525 2.56407e-05
15.873 -0.00400044 2.54033e-05
15.9217 -0.00397579 2.51683e-05
15.9706 -0.00395129 2.49354e-05
16.0197 -0.00392694 2.47047e-05
16.0689 -0.00390275 2.44761e-05
16.1182 -0.0038787 2.42497e-05
16.1677 -0.0038548 2.40253e-05
16.2174 -0.00383105 2.3803e-05
16.2672 -0.00380743 2.35828e-05
16.3172 -0.00378397 2.33645e-05
16.3674 -0.00376064 2.31482e-05
16.4177 -0.00373745 2.29339e-05
16.4682 -0.00371439 2.27215e-05
16.5189 -0.00369147 2.2511e-05
16.5697 -0.00366868 2.23024e-05
16.6208 -0.00364603 2.20956e-05
16.672 -0.0036235 2.18907e-05
16.7234 -0.0036011 2.16875e-05
16.775 -0.00357882 2.14861e-05
16.8268 -0.00355667 2.12865e-05
16.8787 -0.00353464 2.10886e-05
16.9309 -0.00351274 2.08923e-05
16.9833 -0.00349095 2.06978e-05
17.0359 -0.00346927 2.05049e-05
17.0887 -0.00344771 2.03137e-05
17.1418 -0.00342627 2.0124e-05
17.195 -0.00340494 1.99359e-05
17.2485 -0.00338371 1.97494e-05
17.3022 -0.0033626 1.95644e-05
17.3562 -0.00334159 1.93809e-05
17.4104 -0.00332068 1.9199e-05
17.4648 -0.00329988 1.90184e-05
17.5195 -0.00327918 1.88394e-05
17.5744 -0.00325858 1.86617e-05
17.6296 -0.00323807 1.84855e-05
17.6851 -0.00321766 1.83106e-05
17.7408 -0.00319734 1.81371e-05
17.7969 -0.00317712 1.79649e-05
17.8532 -0.00315698 1.7794e-05
17.9098 -0.00313693 1.76244e-05
17.9667 -0.00311697 1.74561e-05
18.0239 -0.00309709 1.7289e-05
18.0815 -0.00307729 1.71232e-05
18.1393 -0.00305758 1.69585e-05
18.1975 -0.00303793 1.67951e-05
18.256 -0.00301837 1.66328e-05
18.3149 -0.00299888 1.64716e-05
18.3742 -0.00297945 1.63115e-05
18.4338 -0.0029601 1.61525e-05
18.4938 -0.00294081 1.59946e-05
18.5542 -0.00292159 1.58377e-05
18.615 -0.00290242 1.56818e-05
18.6762 -0.00288332 1.5527e-05
18.7379 -0.00286427 1.53731e-05
18.8 -0.00284527 1.52201e-05
18.8625 -0.00282633 1.5068e-05
18.9255 -0.00280743 1.49169e-05
18.9891 -0.00278857 1.47666e-05
19.0531 -0.00276976 1.46171e-05
19.1177 -0.00275098 1.44685e-05
19.1828 -0.00273224 1.43206e-05
19.2484 -0.00271353 1.41734e-05
19.3147 -0.00269484 1.4027e-05
19.3816 -0.00267617 1.38813e-05
19.4491 -0.00265753 1.37362e-05
19.5173 -0.00263889 1.35917e-05
19.5862 -0.00262027 1.34478e-05
19.6558 -0.00260164 1.33045e-05
19.7262 -0.00258301 1.31616e-05
19.7974 -0.00256438 1.30192e-05
19.8694 -0.00254573 1.28771e-05
19.9423 -0.00252705 1.27355e-05
20.0162 -0.00250834 1.25941e-05
20.091 -0.0024896 1.24529e-05
20.1669 -0.0024708 1.23119e-05
20.244 -0.00245194 1.2171e-05
20.3222 -0.00243302 1.20301e-05
20.4016 -0.00241401 1.18892e-05
20.4825 -0.0023949 1.17481e-05
20.5648 -0.00237567 1.16067e-05
20.6487 -0.00235631 1.14649e-05
20.7344 -0.0023368 1.13225e-05
20.8219 -0.00231711 1.11795e-05
20.9115 -0.0022972 1.10355e-05
21.0034 -0.00227705 1.08904e-05
21.0979 -0.00225662 1.07439e-05
21.1952 -0.00223584 1.05957e-05
21.2959 -0.00221466 1.04453e-05
21.4004 -0.002193 1.02922e-05
21.5093 -0.00217074 1.01356e-05
21.6237 -0.00214773 9.97472e-06
21.7448 -0.00212377 9.80804e-06
21.8747 -0.00209853 9.63347e-06
22.0165 -0.00207147 9.44745e-06
22.1768 -0.00204151 9.24298e-06
22.3723 -0.00200585 9.00155e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1ClassicOneLoop/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.025
#Lambda=0.5
#Beta=0.25
#Nc=1
#QUANTUM=0

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=1024 aX=2 aP=0.5

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1ClassicOneLoop/SigmaAOneLoop.txt <==
-22.3723 -0.999978 1.19519e-17
-22.1768 -0.999978 1.19519e-17
-22.0165 -0.999978 1.19519e-17
-21.8747 -0.999978 1.19519e-17
-21.7448 -0.999978 1.19519e-17
-21.6237 -0.999978 1.19519e-17
-21.5093 -0.999978 1.19519e-17
-21.4004 -0.999978 1.19519e-17
-21.2959 -0.999978 1.19519e-17
-21.1952 -0.999978 1.19519e-17
-21.0979 -0.999978 1.19519e-17
-21.0034 -0.999978 1.19519e-17
-20.9115 -0.999978 1.19519e-17
-20.8219 -0.999978 1.19519e-17
-20.7344 -0.999978 1.19519e-17
-20.6487 -0.999978 1.19519e-17
-20.5648 -0.999978 1.19519e-17
-20.4825 -0.999978 1.19519e-17
-20.4016 -0.999978 1.19519e-17
-20.3222 -0.999978 1.19519e-17
-20.244 -0.999978 1.19519e-17
-20.1669 -0.999978 1.19519e-17
-20.091 -0.999978 1.19519e-17
-20.0162 -0.999978 1.19519e-17
-19.9423 -0.999978 1.19519e-17
-19.8694 -0.999978 1.19519e-17
-19.7974 -0.999978 1.19519e-17
-19.7262 -0.999978 1.19519e-17
-19.6558 -0.999978 1.19519e-17
-19.5862 -0.999978 1.19519e-17
-19.5173 -0.999978 1.19519e-17
-19.4491 -0.999978 1.19519e-17
-19.3816 -0.999978 1.19519e-17
-19.3147 -0.999978 1.19519e-17
-19.2484 -0.999978 1.19519e-17
-19.1828 -0.999978 1.19519e-17
-19.1177 -0.999978 1.19519e-17
-19.0531 -0.999978 1.19519e-17
-18.9891 -0.999978 1.19519e-17
-18.9255 -0.999978 1.19519e-17
-18.8625 -0.999978 1.19519e-17
-18.8 -0.999978 1.19519e-17
-18.7379 -0.999978 1.19519e-17
-18.6762 -0.999978 1.19519e-17
-18.615 -0.999978 1.19519e-17
-18.5542 -0.999978 1.19519e-17
-18.4938 -0.999978 1.19519e-17
-18.4338 -0.999978 1.19519e-17
-18.3742 -0.999978 1.19519e-17
-18.3149 -0.999978 1.19519e-17
-18.256 -0.999978 1.19519e-17
-18.1975 -0.999978 1.19519e-17
-18.1393 -0.999978 1.19519e-17
-18.0815 -0.999978 1.19519e-17
-18.0239 -0.999978 1.19519e-17
-17.9667 -0.999978 1.19519e-17
-17.9098 -0.999978 1.19519e-17
-17.8532 -0.999978 1.19519e-17
-17.7969 -0.999978 1.19519e-17
-17.7408 -0.999978 1.19519e-17
-17.6851 -0.999978 1.19519e-17
-17.6296 -0.999978 1.19519e-17
-17.5744 -0.999978 1.19519e-17
-17.5195 -0.999978 1.19519e-17
-17.4648 -0.999978 1.19519e-17
-17.4104 -0.999978 1.19519e-17
-17.3562 -0.999978 1.19519e-17
-17.3022 -0.999978 1.19519e-17
-17.2485 -0.999978 1.19519e-17
-17.195 -0.999978 1.19519e-17
-17.1418 -0.999978 1.19519e-17
-17.0887 -0.999978 1.19519e-17
-17.0359 -0.999978 1.19519e-17
-16.9833 -0.999978 1.19519e-17
-16.9309 -0.999978 1.19519e-17
-16.8787 -0.999978 1.19519e-17
-16.8268 -0.999978 1.19519e-17
-16.775 -0.999978 1.19519e-17
-16.7234 -0.999978 1.19519e-17
-16.672 -0.999978 1.19519e-17
-16.6208 -0.999978 1.19519e-17
-16.5697 -0.999978 1.19519e-17
-16.5189 -0.999978 1.19519e-17
-16.4682 -0.999978 1.19519e-17
-16.4177 -0.999978 1.19519e-17
-16.3674 -0.999978 1.19519e-17
-16.3172 -0.999978 1.19519e-17
-16.2672 -0.999978 1.19519e-17
-16.2174 -0.999978 1.19519e-17
-16.1677 -0.999978 1.19519e-17
-16.1182 -0.999978 1.19519e-17
-16.0689 -0.999978 1.19519e-17
-16.0197 -0.999978 1.19519e-17
-15.9706 -0.999978 1.19519e-17
-15.9217 -0.999978 1.19519e-17
-15.873 -0.999978 1.19519e-17
-15.8243 -0.999978 1.19519e-17
-15.7759 -0.999978 1.19519e-17
-15.7276 -0.999978 1.19519e-17
-15.6794 -0.999978 1.19519e-17
-15.6313 -0.999978 1.19519e-17
-15.5834 -0.999978 1.19519e-17
-15.5356 -0.999978 1.19519e-17
-15.488 -0.999978 1.19519e-17
-15.4404 -0.999978 1.19519e-17
-15.393 -0.999978 1.19519e-17
-15.3458 -0.999978 1.19519e-17
-15.2986 -0.999978 1.19519e-17
-15.2516 -0.999978 1.19519e-17
-15.2047 -0.999978 1.19519e-17
-15.1579 -0.999978 1.19519e-17
-15.1112 -0.999978 1.19519e-17
-15.0647 -0.999978 1.19519e-17
-15.0182 -0.999978 1.19519e-17
-14.9719 -0.999978 1.19519e-17
-14.9257 -0.999978 1.19519e-17
-14.8796 -0.999978 1.19519e-17
-14.8336 -0.999978 1.19519e-17
-14.7877 -0.999978 1.19519e-17
-14.7419 -0.999978 1.19519e-17
-14.6962 -0.999978 1.19519e-17
-14.6506 -0.999978 1.19519e-17
-14.6052 -0.999978 1.19519e-17
-14.5598 -0.999978 1.19519e-17
-14.5145 -0.999978 1.19519e-17
-14.4693 -0.999978 1.19519e-17
-14.4243 -0.999978 1.19519e-17
-14.3793 -0.999978 1.19519e-17
-14.3344 -0.999978 1.19519e-17
-14.2896 -0.999978 1.19519e-17
-14.2449 -0.999978 1.19519e-17
-14.2003 -0.999978 1.19519e-17
-14.1558 -0.999978 1.19519e-17
-14.1113 -0.999978 1.19519e-17
-14.067 -0.999978 1.19519e-17
-14.0227 -0.999978 1.19519e-17
-13.9786 -0.999978 1.19519e-17
-13.9345 -0.999978 1.19519e-17
-13.8905 -0.999978 1.19519e-17
-13.8466 -0.999978 1.19519e-17
-13.8028 -0.999978 1.19519e-17
-13.759 -0.999978 1.19519e-17
-13.7153 -0.999978 1.19519e-17
-13.6718 -0.999978 1.19519e-17
-13.6283 -0.999978 1.19519e-17
-13.5848 -0.999978 1.19519e-17
-13.5415 -0.999978 1.19519e-17
-13.4982 -0.999978 1.19519e-17
-13.455 -0.999978 1.19519e-17
-13.4119 -0.999978 1.19519e-17
-13.3689 -0.999978 1.19519e-17
-13.3259 -0.999978 1.19519e-17
-13.283 -0.999978 1.19519e-17
-13.2402 -0.999978 1.19519e-17
-13.1974 -0.999978 1.19519e-17
-13.1547 -0.999978 1.19519e-17
-13.1121 -0.999978 1.19519e-17
-13.0696 -0.999978 1.19519e-17
-13.0271 -0.999978 1.19519e-17
-12.9847 -0.999978 1.19519e-17
-12.9424 -0.999978 1.19519e-17
-12.9001 -0.999978 1.19519e-17
-12.8579 -0.999978 1.19519e-17
-12.8158 -0.999978 1.19519e-17
-12.7737 -0.999978 1.19519e-17
-12.7317 -0.999978 1.19519e-17
-12.6898 -0.999978 1.19519e-17
-12.6479 -0.999978 1.19519e-17
-12.6061 -0.999978 1.19519e-17
-12.5643 -0.999978 1.19519e-17
-12.5226 -0.999978 1.19519e-17
-12.481 -0.999978 1.19519e-17
-12.4394 -0.999978 1.19519e-17
-12.3979 -0.999978 1.19519e-17
-12.3565 -0.999978 1.19519e-17
-12.3151 -0.999978 1.19519e-17
-12.2738 -0.999978 1.19519e-17
-12.2325 -0.999978 1.19519e-17
-12.1913 -0.999978 1.19519e-17
-12.1501 -0.999978 1.19519e-17
-12.109 -0.999978 1.19519e-17
-12.068 -0.999978 1.19519e-17
-12.027 -0.999978 1.19519e-17
-11.986 -0.999978 1.19519e-17
-11.9452 -0.999978 1.19519e-17
-11.9043 -0.999978 1.19519e-17
-11.8636 -0.999978 1.19519e-17
-11.8228 -0.999978 1.19519e-17
-11.7822 -0.999978 1.19519e-17
-11.7415 -0.999978 1.19519e-17
-11.701 -0.999978 1.19519e-17
-11.6605 -0.999978 1.19519e-17
-11.62 -0.999978 1.19519e-17
-11.5796 -0.999978 1.19519e-17
-11.5392 -0.999978 1.19519e-17
-11.4989 -0.999978 1.19519e-17
-11.4587 -0.999978 1.19519e-17
-11.4184 -0.999978 1.19519e-17
-11.3783 -0.999978 1.19519e-17
-11.3381 -0.999978 1.19519e-17
-11.2981 -0.999978 1.19519e-17
-11.2581 -0.999978 1.19519e-17
-11.2181 -0.999978 1.19519e-17
-11.1781 -0.999978 1.19519e-17
-11.1383 -0.999978 1.19519e-17
-11.0984 -0.999978 1.19519e-17
-11.0586 -0.999978 1.19519e-17
-11.0189 -0.999978 1.19519e-17
-10.9792 -0.999978 1.19519e-17
-10.9395 -0.999978 1.19519e-17
-10.8999 -0.999978 1.19519e-17
-10.8603 -0.999978 1.19519e-17
-10.8208 -0.999978 1.19519e-17
-10.7813 -0.999978 1.19519e-17
-10.7418 -0.999978 1.19519e-17
-10.7024 -0.999978 1.19519e-17
-10.6631 -0.999978 1.19519e-17
-10.6238 -0.999978 1.19519e-17
-10.5845 -0.999978 1.19519e-17
-10.5452 -0.999978 1.19519e-17
-10.506 -0.999978 1.19519e-17
-10.4669 -0.999978 1.19519e-17
-10.4278 -0.999978 1.19519e-17
-10.3887 -0.999978 1.19519e-17
-10.3496 -0.999978 1.19519e-17
-10.3106 -0.999978 1.19519e-17
-10.2717 -0.999978 1.19519e-17
-10.2328 -0.999978 1.19519e-17
-10.1939 -0.999978 1.19519e-17
-10.155 -0.999978 1.19519e-17
-10.1162 -0.999978 1.19519e-17
-10.0774 -0.999978 1.19519e-17
-10.0387 -0.999978 1.19519e-17
-10 -0.999978 1.19519e-17
-9.96134 -0.999978 1.19519e-17
-9.92271 -0.999978 1.19519e-17
-9.88412 -0.999978 1.19519e-17
-9.84557 -0.999978 1.19519e-17
-9.80704 -0.999978 1.19519e-17
-9.76856 -0.999978 1.19519e-17
-9.73011 -0.999978 1.19519e-17
-9.69169 -0.999978 1.19519e-17
-9.65331 -0.999978 1.19519e-17
-9.61496 -0.999978 1.19519e-17
-9.57664 -0.999978 1.19519e-17
-9.53836 -0.999978 1.19519e-17
-9.50011 -0.999978 1.19519e-17
-9.46189 -0.999978 1.19519e-17
-9.42371 -0.999978 1.19519e-17
-9.38556 -0.999978 1.19519e-17
-9.34744 -0.999978 1.19519e-17
-9.30935 -0.999978 1.19519e-17
-9.2713 -0.999978 1.19519e-17
-9.23327 -0.999978 1.19519e-17
-9.19528 -0.999978 1.19519e-17
-9.15732 -0.999978 1.19519e-17
-9.11939 -0.999978 1.19519e-17
-9.08149 -0.999978 1.19519e-17
-9.04362 -0.999978 1.19519e-17
-9.00578 -0.999978 1.19519e-17
-8.96797 -0.999978 1.19519e-17
-8.93019 -0.999978 1.19519e-17
-8.89244 -0.999978 1.19519e-17
-8.85471 -0.999978 1.19519e-17
-8.81702 -0.999978 1.19519e-17
-8.77936 -0.999978 1.19519e-17
-8.74172 -0.999978 1.19519e-17
-8.70412 -0.999978 1.19519e-17
-8.66654 -0.999978 1.19519e-17
-8.62899 -0.999978 1.19519e-17
-8.59146 -0.999978 1.19519e-17
-8.55397 -0.999978 1.19519e-17
-8.5165 -0.999978 1.19519e-17
-8.47906 -0.999978 1.19519e-17
-8.44165 -0.999978 1.19519e-17
-8.40426 -0.999978 1.19519e-17
-8.3669 -0.999978 1.19519e-17
-8.32956 -0.999978 1.19519e-17
-8.29226 -0.999978 1.19519e-17
-8.25497 -0.999978 1.19519e-17
-8.21772 -0.999978 1.19519e-17
-8.18049 -0.999978 1.19519e-17
-8.14328 -0.999978 1.19519e-17
-8.1061 -0.999978 1.19519e-17
-8.06895 -0.999978 1.19519e-17
-8.03182 -0.999978 1.19519e-17
-7.99471 -0.999978 1.19519e-17
-7.95763 -0.999978 1.19519e-17
-7.92058 -0.999978 1.19519e-17
-7.88355 -0.999978 1.19519e-17
-7.84654 -0.999978 1.19519e-17
-7.80955 -0.999978 1.19519e-17
-7.77259 -0.999978 1.19519e-17
-7.73566 -0.999978 1.19519e-17
-7.69874 -0.999978 1.19519e-17
-7.66185 -0.999978 1.19519e-17
-7.62498 -0.999978 1.19519e-17
-7.58814 -0.999978 1.19519e-17
-7.55132 -0.999978 1.19519e-17
-7.51452 -0.999978 1.19519e-17
-7.47774 -0.999978 1.19519e-17
-7.44099 -0.999978 1.19519e-17
-7.40425 -0.999978 1.19519e-17
-7.36754 -0.999978 1.19519e-17
-7.33085 -0.999978 1.19519e-17
-7.29418 -0.999978 1.19519e-17
-7.25754 -0.999978 1.19519e-17
-7.22091 -0.999978 1.19519e-17
-7.18431 -0.999978 1.19519e-17
-7.14772 -0.999978 1.19519e-17
-7.11116 -0.999978 1.19519e-17
-7.07462 -0.999978 1.19519e-17
-7.0381 -0.999978 1.19519e-17
-7.00159 -0.999978 1.19519e-17
-6.96511 -0.999978 1.19519e-17
-6.92865 -0.999978 1.19519e-17
-6.89221 -0.999978 1.19519e-17
-6.85579 -0.999978 1.19519e-17
-6.81938 -0.999978 1.19519e-17
-6.783 -0.999978 1.19519e-17
-6.74664 -0.999978 1.19519e-17
-6.71029 -0.999978 1.19519e-17
-6.67397 -0.999978 1.19519e-17
-6.63766 -0.999978 1.19519e-17
-6.60137 -0.999978 1.19519e-17
-6.5651 -0.999978 1.19519e-17
-6.52885 -0.999978 1.19519e-17
-6.49262 -0.999978 1.19519e-17
-6.4564 -0.999978 1.19519e-17
-6.42021 -0.999978 1.19519e-17
-6.38403 -0.999978 1.19519e-17
-6.34786 -0.999978 1.19519e-17
-6.31172 -0.999978 1.19519e-17
-6.27559 -0.999978 1.19519e-17
-6.23949 -0.999978 1.19519e-17
-6.20339 -0.999978 1.19519e-17
-6.16732 -0.999978 1.19519e-17
-6.13126 -0.999978 1.19519e-17
-6.09522 -0.999978 1.19519e-17
-6.05919 -0.999978 1.19519e-17
-6.02319 -0.999978 1.19519e-17
-5.9872 -0.999978 1.19519e-17
-5.95122 -0.999978 1.19519e-17
-5.91526 -0.999978 1.19519e-17
-5.87932 -0.999978 1.19519e-17
-5.84339 -0.999978 1.19519e-17
-5.80748 -0.999978 1.19519e-17
-5.77158 -0.999978 1.19519e-17
-5.7357 -0.999978 1.19519e-17
-5.69984 -0.999978 1.19519e-17
-5.66399 -0.999978 1.19519e-17
-5.62815 -0.999978 1.19519e-17
-5.59233 -0.999978 1.19519e-17
-5.55653 -0.999978 1.19519e-17
-5.52074 -0.999978 1.19519e-17
-5.48497 -0.999978 1.19519e-17
-5.4492 -0.999978 1.19519e-17
-5.41346 -0.999978 1.19519e-17
-5.37773 -0.999978 1.19519e-17
-5.34201 -0.999978 1.19519e-17
-5.30631 -0.999978 1.19519e-17
-5.27062 -0.999978 1.19519e-17
-5.23494 -0.999978 1.19519e-17
-5.19928 -0.999978 1.19519e-17
-5.16363 -0.999978 1.19519e-17
-5.128 -0.999978 1.19519e-17
-5.09237 -0.999978 1.19519e-17
-5.05677 -0.999978 1.19519e-17
-5.02117 -0.999978 1.19519e-17
-4.98559 -0.999978 1.19519e-17
-4.95002 -0.999978 1.19519e-17
-4.91446 -0.999978 1.19519e-17
-4.87892 -0.999978 1.19519e-17
-4.84339 -0.999978 1.19519e-17
-4.80787 -0.999978 1.19519e-17
-4.77237 -0.999978 1.19519e-17
-4.73687 -0.999978 1.19519e-17
-4.70139 -0.999978 1.19519e-17
-4.66592 -0.999978 1.19519e-17
-4.63046 -0.999978 1.19519e-17
-4.59502 -0.999978 1.19519e-17
-4.55958 -0.999978 1.19519e-17
-4.52416 -0.999978 1.19519e-17
-4.48875 -0.999978 1.19519e-17
-4.45335 -0.999978 1.19519e-17
-4.41797 -0.999978 1.19519e-17
-4.38259 -0.999978 1.19519e-17
-4.34722 -0.999978 1.19519e-17
-4.31187 -0.999978 1.19519e-17
-4.27653 -0.999978 1.19519e-17
-4.24119 -0.999978 1.19519e-17
-4.20587 -0.999978 1.19519e-17
-4.17056 -0.999978 1.19519e-17
-4.13526 -0.999978 1.19519e-17
-4.09997 -0.999978 1.19519e-17
-4.06469 -0.999978 1.19519e-17
-4.02942 -0.999978 1.19519e-17
-3.99416 -0.999978 1.19519e-17
-3.95891 -0.999978 1.19519e-17
-3.92367 -0.999978 1.19519e-17
-3.88844 -0.999978 1.19519e-17
-3.85322 -0.999978 1.19519e-17
-3.81801 -0.999978 1.19519e-17
-3.7828 -0.999978 1.19519e-17
-3.74761 -0.999978 1.19519e-17
-3.71243 -0.999978 1.19519e-17
-3.67726 -0.999978 1.19519e-17
-3.64209 -0.999978 1.19519e-17
-3.60694 -0.999978 1.19519e-17
-3.57179 -0.999978 1.19519e-17
-3.53665 -0.999978 1.19519e-17
-3.50152 -0.999978 1.19519e-17
-3.4664 -0.999978 1.19519e-17
-3.43129 -0.999978 1.19519e-17
-3.39619 -0.999978 1.19519e-17
-3.36109 -0.999978 1.19519e-17
-3.32601 -0.999978 1.19519e-17
-3.29093 -0.999978 1.19519e-17
-3.25586 -0.999978 1.19519e-17
-3.2208 -0.999978 1.19519e-17
-3.18574 -0.999978 1.19519e-17
-3.1507 -0.999978 1.19519e-17
-3.11566 -0.999978 1.19519e-17
-3.08063 -0.999978 1.19519e-17
-3.0456 -0.999978 1.19519e-17
-3.01059 -0.999978 1.19519e-17
-2.97558 -0.999978 1.19519e-17
-2.94058 -0.999978 1.19519e-17
-2.90558 -0.999978 1.19519e-17
-2.87059 -0.999978 1.19519e-17
-2.83561 -0.999978 1.19519e-17
-2.80064 -0.999978 1.19519e-17
-2.76567 -0.999978 1.19519e-17
-2.73071 -0.999978 1.19519e-17
-2.69576 -0.999978 1.19519e-17
-2.66081 -0.999978 1.19519e-17
-2.62587 -0.999978 1.19519e-17
-2.59094 -0.999978 1.19519e-17
-2.55601 -0.999978 1.19519e-17
-2.52109 -0.999978 1.19519e-17
-2.48617 -0.999978 1.19519e-17
-2.45126 -0.999978 1.19519e-17
-2.41636 -0.999978 1.19519e-17
-2.38146 -0.999978 1.19519e-17
-2.34657 -0.999978 1.19519e-17
-2.31168 -0.999978 1.19519e-17
-2.2768 -0.999978 1.19519e-17
-2.24192 -0.999978 1.19519e-17
-2.20705 -0.999978 1.19519e-17
-2.17219 -0.999978 1.19519e-17
-2.13733 -0.999978 1.19519e-17
-2.10247 -0.999978 1.19519e-17
-2.06762 -0.999978 1.19519e-17
-2.03278 -0.999978 1.19519e-17
-1.99794 -0.999978 1.19519e-17
-1.9631 -0.999978 1.19519e-17
-1.92827 -0.999978 1.19519e-17
-1.89345 -0.999978 1.19519e-17
-1.85862 -0.999978 1.19519e-17
-1.82381 -0.999978 1.19519e-17
-1.78899 -0.999978 1.19519e-17
-1.75419 -0.999978 1.19519e-17
-1.71938 -0.999978 1.19519e-17
-1.68458 -0.999978 1.19519e-17
-1.64979 -0.999978 1.19519e-17
-1.61499 -0.999978 1.19519e-17
-1.58021 -0.999978 1.19519e-17
-1.54542 -0.999978 1.19519e-17
-1.51064 -0.999978 1.19519e-17
-1.47586 -0.999978 1.19519e-17
-1.44109 -0.999978 1.19519e-17
-1.40632 -0.999978 1.19519e-17
-1.37155 -0.999978 1.19519e-17
-1.33679 -0.999978 1.19519e-17
-1.30203 -0.999978 1.19519e-17
-1.26727 -0.999978 1.19519e-17
-1.23251 -0.999978 1.19519e-17
-1.19776 -0.999978 1.19519e-17
-1.16301 -0.999978 1.19519e-17
-1.12827 -0.999978 1.19519e-17
-1.09352 -0.999978 1.19519e-17
-1.05878 -0.999978 1.19519e-17
-1.02405 -0.999978 1.19519e-17
-0.989309 -0.999978 1.19519e-17
-0.954576 -0.999978 1.19519e-17
-0.919844 -0.999978 1.19519e-17
-0.885115 -0.999978 1.19519e-17
-0.850388 -0.999978 1.19519e-17
-0.815663 -0.999978 1.19519e-17
-0.78094 -0.999978 1.19519e-17
-0.746219 -0.999978 1.19519e-17
-0.711499 -0.999978 1.19519e-17
-0.676781 -0.999978 1.19519e-17
-0.642065 -0.999978 1.19519e-17
-0.60735 -0.999978 1.19519e-17
-0.572637 -0.999978 1.19519e-17
-0.537925 -0.999978 1.19519e-17
-0.503214 -0.999978 1.19519e-17
-0.468504 -0.999978 1.19519e-17
-0.433796 -0.999978 1.19519e-17
-0.399089 -0.999978 1.19519e-17
-0.364382 -0.999978 1.19519e-17
-0.329676 -0.999978 1.19519e-17
-0.294972 -0.999978 1.19519e-17
-0.260267 -0.999978 1.19519e-17
-0.225564 -0.999978 1.19519e-17
-0.190861 -0.999978 1.19519e-17
-0.156158 -0.999978 1.19519e-17
-0.121456 -0.999978 1.19519e-17
-0.0867541 -0.999978 1.19519e-17
-0.0520524 -0.999978 1.19519e-17
-0.0173508 -0.999978 1.19519e-17
0.0173508 -0.999978 1.19519e-17
0.0520524 -0.999978 1.19519e-17
0.0867541 -0.999978 1.19519e-17
0.121456 -0.999978 1.19519e-17
0.156158 -0.999978 1.19519e-17
0.190861 -0.999978 1.19519e-17
0.225564 -0.999978 1.19519e-17
0.260267 -0.999978 1.19519e-17
0.294972 -0.999978 1.19519e-17
0.329676 -0.999978 1.19519e-17
0.364382 -0.999978 1.19519e-17
0.399089 -0.999978 1.19519e-17
0.433796 -0.999978 1.19519e-17
0.468504 -0.999978 1.19519e-17
0.503214 -0.999978 1.19519e-17
0.537925 -0.999978 1.19519e-17
0.572637 -0.999978 1.19519e-17
0.60735 -0.999978 1.19519e-17
0.642065 -0.999978 1.19519e-17
0.676781 -0.999978 1.19519e-17
0.711499 -0.999978 1.19519e-17
0.746219 -0.999978 1.19519e-17
0.78094 -0.999978 1.19519e-17
0.815663 -0.999978 1.19519e-17
0.850388 -0.999978 1.19519e-17
0.885115 -0.999978 1.19519e-17
0.919844 -0.999978 1.19519e-17
0.954576 -0.999978 1.19519e-17
0.989309 -0.999978 1.19519e-17
1.02405 -0.999978 1.19519e-17
1.05878 -0.999978 1.19519e-17
1.09352 -0.999978 1.19519e-17
1.12827 -0.999978 1.19519e-17
1.16301 -0.999978 1.19519e-17
1.19776 -0.999978 1.19519e-17
1.23251 -0.999978 1.19519e-17
1.26727 -0.999978 1.19519e-17
1.30203 -0.999978 1.19519e-17
1.33679 -0.999978 1.19519e-17
1.37155 -0.999978 1.19519e-17
1.40632 -0.999978 1.19519e-17
1.44109 -0.999978 1.19519e-17
1.47586 -0.999978 1.19519e-17
1.51064 -0.999978 1.19519e-17
1.54542 -0.999978 1.19519e-17
1.58021 -0.999978 1.19519e-17
1.61499 -0.999978 1.19519e-17
1.64979 -0.999978 1.19519e-17
1.68458 -0.999978 1.19519e-17
1.71938 -0.999978 1.19519e-17
1.75419 -0.999978 1.19519e-17
1.78899 -0.999978 1.19519e-17
1.82381 -0.999978 1.19519e-17
1.85862 -0.999978 1.19519e-17
1.89345 -0.999978 1.19519e-17
1.92827 -0.999978 1.19519e-17
1.9631 -0.999978 1.19519e-17
1.99794 -0.999978 1.19519e-17
2.03278 -0.999978 1.19519e-17
2.06762 -0.999978 1.19519e-17
2.10247 -0.999978 1.19519e-17
2.13733 -0.999978 1.19519e-17
2.17219 -0.999978 1.19519e-17
2.20705 -0.999978 1.19519e-17
2.24192 -0.999978 1.19519e-17
2.2768 -0.999978 1.19519e-17
2.31168 -0.999978 1.19519e-17
2.34657 -0.999978 1.19519e-17
2.38146 -0.999978 1.19519e-17
2.41636 -0.999978 1.19519e-17
2.45126 -0.999978 1.19519e-17
2.48617 -0.999978 1.19519e-17
2.52109 -0.999978 1.19519e-17
2.55601 -0.999978 1.19519e-17
2.59094 -0.999978 1.19519e-17
2.62587 -0.999978 1.19519e-17
2.66081 -0.999978 1.19519e-17
2.69576 -0.999978 1.19519e-17
2.73071 -0.999978 1.19519e-17
2.76567 -0.999978 1.19519e-17
2.80064 -0.999978 1.19519e-17
2.83561 -0.999978 1.19519e-17
2.87059 -0.999978 1.19519e-17
2.90558 -0.999978 1.19519e-17
2.94058 -0.999978 1.19519e-17
2.97558 -0.999978 1.19519e-17
3.01059 -0.999978 1.19519e-17
3.0456 -0.999978 1.19519e-17
3.08063 -0.999978 1.19519e-17
3.11566 -0.999978 1.19519e-17
3.1507 -0.999978 1.19519e-17
3.18574 -0.999978 1.19519e-17
3.2208 -0.999978 1.19519e-17
3.25586 -0.999978 1.19519e-17
3.29093 -0.999978 1.19519e-17
3.32601 -0.999978 1.19519e-17
3.36109 -0.999978 1.19519e-17
3.39619 -0.999978 1.19519e-17
3.43129 -0.999978 1.19519e-17
3.4664 -0.999978 1.19519e-17
3.50152 -0.999978 1.19519e-17
3.53665 -0.999978 1.19519e-17
3.57179 -0.999978 1.19519e-17
3.60694 -0.999978 1.19519e-17
3.64209 -0.999978 1.19519e-17
3.67726 -0.999978 1.19519e-17
3.71243 -0.999978 1.19519e-17
3.74761 -0.999978 1.19519e-17
3.7828 -0.999978 1.19519e-17
3.81801 -0.999978 1.19519e-17
3.85322 -0.999978 1.19519e-17
3.88844 -0.999978 1.19519e-17
3.92367 -0.999978 1.19519e-17
3.95891 -0.999978 1.19519e-17
3.99416 -0.999978 1.19519e-17
4.02942 -0.999978 1.19519e-17
4.06469 -0.999978 1.19519e-17
4.09997 -0.999978 1.19519e-17
4.13526 -0.999978 1.19519e-17
4.17056 -0.999978 1.19519e-17
4.20587 -0.999978 1.19519e-17
4.24119 -0.999978 1.19519e-17
4.27653 -0.999978 1.19519e-17
4.31187 -0.999978 1.19519e-17
4.34722 -0.999978 1.19519e-17
4.38259 -0.999978 1.19519e-17
4.41797 -0.999978 1.19519e-17
4.45335 -0.999978 1.19519e-17
4.48875 -0.999978 1.19519e-17
4.52416 -0.999978 1.19519e-17
4.55958 -0.999978 1.19519e-17
4.59502 -0.999978 1.19519e-17
4.63046 -0.999978 1.19519e-17
4.66592 -0.999978 1.19519e-17
4.70139 -0.999978 1.19519e-17
4.73687 -0.999978 1.19519e-17
4.77237 -0.999978 1.19519e-17
4.80787 -0.999978 1.19519e-17
4.84339 -0.999978 1.19519e-17
4.87892 -0.999978 1.19519e-17
4.91446 -0.999978 1.19519e-17
4.95002 -0.999978 1.19519e-17
4.98559 -0.999978 1.19519e-17
5.02117 -0.999978 1.19519e-17
5.05677 -0.999978 1.19519e-17
5.09237 -0.999978 1.19519e-17
5.128 -0.999978 1.19519e-17
5.16363 -0.999978 1.19519e-17
5.19928 -0.999978 1.19519e-17
5.23494 -0.999978 1.19519e-17
5.27062 -0.999978 1.19519e-17
5.30631 -0.999978 1.19519e-17
5.34201 -0.999978 1.19519e-17
5.37773 -0.999978 1.19519e-17
5.41346 -0.999978 1.19519e-17
5.4492 -0.999978 1.19519e-17
5.48497 -0.999978 1.19519e-17
5.52074 -0.999978 1.19519e-17
5.55653 -0.999978 1.19519e-17
5.59233 -0.999978 1.19519e-17
5.62815 -0.999978 1.19519e-17
5.66399 -0.999978 1.19519e-17
5.69984 -0.999978 1.19519e-17
5.7357 -0.999978 1.19519e-17
5.77158 -0.999978 1.19519e-17
5.80748 -0.999978 1.19519e-17
5.84339 -0.999978 1.19519e-17
5.87932 -0.999978 1.19519e-17
5.91526 -0.999978 1.19519e-17
5.95122 -0.999978 1.19519e-17
5.9872 -0.999978 1.19519e-17
6.02319 -0.999978 1.19519e-17
6.05919 -0.999978 1.19519e-17
6.09522 -0.999978 1.19519e-17
6.13126 -0.999978 1.19519e-17
6.16732 -0.999978 1.19519e-17
6.20339 -0.999978 1.19519e-17
6.23949 -0.999978 1.19519e-17
6.27559 -0.999978 1.19519e-17
6.31172 -0.999978 1.19519e-17
6.34786 -0.999978 1.19519e-17
6.38403 -0.999978 1.19519e-17
6.42021 -0.999978 1.19519e-17
6.4564 -0.999978 1.19519e-17
6.49262 -0.999978 1.19519e-17
6.52885 -0.999978 1.19519e-17
6.5651 -0.999978 1.19519e-17
6.60137 -0.999978 1.19519e-17
6.63766 -0.999978 1.19519e-17
6.67397 -0.999978 1.19519e-17
6.71029 -0.999978 1.19519e-17
6.74664 -0.999978 1.19519e-17
6.783 -0.999978 1.19519e-17
6.81938 -0.999978 1.19519e-17
6.85579 -0.999978 1.19519e-17
6.89221 -0.999978 1.19519e-17
6.92865 -0.999978 1.19519e-17
6.96511 -0.999978 1.19519e-17
7.00159 -0.999978 1.19519e-17
7.0381 -0.999978 1.19519e-17
7.07462 -0.999978 1.19519e-17
7.11116 -0.999978 1.19519e-17
7.14772 -0.999978 1.19519e-17
7.18431 -0.999978 1.19519e-17
7.22091 -0.999978 1.19519e-17
7.25754 -0.999978 1.19519e-17
7.29418 -0.999978 1.19519e-17
7.33085 -0.999978 1.19519e-17
7.36754 -0.999978 1.19519e-17
7.40425 -0.999978 1.19519e-17
7.44099 -0.999978 1.19519e-17
7.47774 -0.999978 1.19519e-17
7.51452 -0.999978 1.19519e-17
7.55132 -0.999978 1.19519e-17
7.58814 -0.999978 1.19519e-17
7.62498 -0.999978 1.19519e-17
7.66185 -0.999978 1.19519e-17
7.69874 -0.999978 1.19519e-17
7.73566 -0.999978 1.19519e-17
7.77259 -0.999978 1.19519e-17
7.80955 -0.999978 1.19519e-17
7.84654 -0.999978 1.19519e-17
7.88355 -0.999978 1.19519e-17
7.92058 -0.999978 1.19519e-17
7.95763 -0.999978 1.19519e-17
7.99471 -0.999978 1.19519e-17
8.03182 -0.999978 1.19519e-17
8.06895 -0.999978 1.19519e-17
8.1061 -0.999978 1.19519e-17
8.14328 -0.999978 1.19519e-17
8.18049 -0.999978 1.19519e-17
8.21772 -0.999978 1.19519e-17
8.25497 -0.999978 1.19519e-17
8.29226 -0.999978 1.19519e-17
8.32956 -0.999978 1.19519e-17
8.3669 -0.999978 1.19519e-17
8.40426 -0.999978 1.19519e-17
8.44165 -0.999978 1.19519e-17
8.47906 -0.999978 1.19519e-17
8.5165 -0.999978 1.19519e-17
8.55397 -0.999978 1.19519e-17
8.59146 -0.999978 1.19519e-17
8.62899 -0.999978 1.19519e-17
8.66654 -0.999978 1.19519e-17
8.70412 -0.999978 1.19519e-17
8.74172 -0.999978 1.19519e-17
8.77936 -0.999978 1.19519e-17
8.81702 -0.999978 1.19519e-17
8.85471 -0.999978 1.19519e-17
8.89244 -0.999978 1.19519e-17
8.93019 -0.999978 1.19519e-17
8.96797 -0.999978 1.19519e-17
9.00578 -0.999978 1.19519e-17
9.04362 -0.999978 1.19519e-17
9.08149 -0.999978 1.19519e-17
9.11939 -0.999978 1.19519e-17
9.15732 -0.999978 1.19519e-17
9.19528 -0.999978 1.19519e-17
9.23327 -0.999978 1.19519e-17
9.2713 -0.999978 1.19519e-17
9.30935 -0.999978 1.19519e-17
9.34744 -0.999978 1.19519e-17
9.38556 -0.999978 1.19519e-17
9.42371 -0.999978 1.19519e-17
9.46189 -0.999978 1.19519e-17
9.50011 -0.999978 1.19519e-17
9.53836 -0.999978 1.19519e-17
9.57664 -0.999978 1.19519e-17
9.61496 -0.999978 1.19519e-17
9.65331 -0.999978 1.19519e-17
9.69169 -0.999978 1.19519e-17
9.73011 -0.999978 1.19519e-17
9.76856 -0.999978 1.19519e-17
9.80704 -0.999978 1.19519e-17
9.84557 -0.999978 1.19519e-17
9.88412 -0.999978 1.19519e-17
9.92271 -0.999978 1.19519e-17
9.96134 -0.999978 1.19519e-17
10 -0.999978 1.19519e-17
10.0387 -0.999978 1.19519e-17
10.0774 -0.999978 1.19519e-17
10.1162 -0.999978 1.19519e-17
10.155 -0.999978 1.19519e-17
10.1939 -0.999978 1.19519e-17
10.2328 -0.999978 1.19519e-17
10.2717 -0.999978 1.19519e-17
10.3106 -0.999978 1.19519e-17
10.3496 -0.999978 1.19519e-17
10.3887 -0.999978 1.19519e-17
10.4278 -0.999978 1.19519e-17
10.4669 -0.999978 1.19519e-17
10.506 -0.999978 1.19519e-17
10.5452 -0.999978 1.19519e-17
10.5845 -0.999978 1.19519e-17
10.6238 -0.999978 1.19519e-17
10.6631 -0.999978 1.19519e-17
10.7024 -0.999978 1.19519e-17
10.7418 -0.999978 1.19519e-17
10.7813 -0.999978 1.19519e-17
10.8208 -0.999978 1.19519e-17
10.8603 -0.999978 1.19519e-17
10.8999 -0.999978 1.19519e-17
10.9395 -0.999978 1.19519e-17
10.9792 -0.999978 1.19519e-17
11.0189 -0.999978 1.19519e-17
11.0586 -0.999978 1.19519e-17
11.0984 -0.999978 1.19519e-17
11.1383 -0.999978 1.19519e-17
11.1781 -0.999978 1.19519e-17
11.2181 -0.999978 1.19519e-17
11.2581 -0.999978 1.19519e-17
11.2981 -0.999978 1.19519e-17
11.3381 -0.999978 1.19519e-17
11.3783 -0.999978 1.19519e-17
11.4184 -0.999978 1.19519e-17
11.4587 -0.999978 1.19519e-17
11.4989 -0.999978 1.19519e-17
11.5392 -0.999978 1.19519e-17
11.5796 -0.999978 1.19519e-17
11.62 -0.999978 1.19519e-17
11.6605 -0.999978 1.19519e-17
11.701 -0.999978 1.19519e-17
11.7415 -0.999978 1.19519e-17
11.7822 -0.999978 1.19519e-17
11.8228 -0.999978 1.19519e-17
11.8636 -0.999978 1.19519e-17
11.9043 -0.999978 1.19519e-17
11.9452 -0.999978 1.19519e-17
11.986 -0.999978 1.19519e-17
12.027 -0.999978 1.19519e-17
12.068 -0.999978 1.19519e-17
12.109 -0.999978 1.19519e-17
12.1501 -0.999978 1.19519e-17
12.1913 -0.999978 1.19519e-17
12.2325 -0.999978 1.19519e-17
12.2738 -0.999978 1.19519e-17
12.3151 -0.999978 1.19519e-17
12.3565 -0.999978 1.19519e-17
12.3979 -0.999978 1.19519e-17
12.4394 -0.999978 1.19519e-17
12.481 -0.999978 1.19519e-17
12.5226 -0.999978 1.19519e-17
12.5643 -0.999978 1.19519e-17
12.6061 -0.999978 1.19519e-17
12.6479 -0.999978 1.19519e-17
12.6898 -0.999978 1.19519e-17
12.7317 -0.999978 1.19519e-17
12.7737 -0.999978 1.19519e-17
12.8158 -0.999978 1.19519e-17
12.8579 -0.999978 1.19519e-17
12.9001 -0.999978 1.19519e-17
12.9424 -0.999978 1.19519e-17
12.9847 -0.999978 1.19519e-17
13.0271 -0.999978 1.19519e-17
13.0696 -0.999978 1.19519e-17
13.1121 -0.999978 1.19519e-17
13.1547 -0.999978 1.19519e-17
13.1974 -0.999978 1.19519e-17
13.2402 -0.999978 1.19519e-17
13.283 -0.999978 1.19519e-17
13.3259 -0.999978 1.19519e-17
13.3689 -0.999978 1.19519e-17
13.4119 -0.999978 1.19519e-17
13.455 -0.999978 1.19519e-17
13.4982 -0.999978 1.19519e-17
13.5415 -0.999978 1.19519e-17
13.5848 -0.999978 1.19519e-17
13.6283 -0.999978 1.19519e-17
13.6718 -0.999978 1.19519e-17
13.7153 -0.999978 1.19519e-17
13.759 -0.999978 1.19519e-17
13.8028 -0.999978 1.19519e-17
13.8466 -0.999978 1.19519e-17
13.8905 -0.999978 1.19519e-17
13.9345 -0.999978 1.19519e-17
13.9786 -0.999978 1.19519e-17
14.0227 -0.999978 1.19519e-17
14.067 -0.999978 1.19519e-17
14.1113 -0.999978 1.19519e-17
14.1558 -0.999978 1.19519e-17
14.2003 -0.999978 1.19519e-17
14.2449 -0.999978 1.19519e-17
14.2896 -0.999978 1.19519e-17
14.3344 -0.999978 1.19519e-17
14.3793 -0.999978 1.19519e-17
14.4243 -0.999978 1.19519e-17
14.4693 -0.999978 1.19519e-17
14.5145 -0.999978 1.19519e-17
14.5598 -0.999978 1.19519e-17
14.6052 -0.999978 1.19519e-17
14.6506 -0.999978 1.19519e-17
14.6962 -0.999978 1.19519e-17
14.7419 -0.999978 1.19519e-17
14.7877 -0.999978 1.19519e-17
14.8336 -0.999978 1.19519e-17
14.8796 -0.999978 1.19519e-17
14.9257 -0.999978 1.19519e-17
14.9719 -0.999978 1.19519e-17
15.0182 -0.999978 1.19519e-17
15.0647 -0.999978 1.19519e-17
15.1112 -0.999978 1.19519e-17
15.1579 -0.999978 1.19519e-17
15.2047 -0.999978 1.19519e-17
15.2516 -0.999978 1.19519e-17
15.2986 -0.999978 1.19519e-17
15.3458 -0.999978 1.19519e-17
15.393 -0.999978 1.19519e-17
15.4404 -0.999978 1.19519e-17
15.488 -0.999978 1.19519e-17
15.5356 -0.999978 1.19519e-17
15.5834 -0.999978 1.19519e-17
15.6313 -0.999978 1.19519e-17
15.6794 -0.999978 1.19519e-17
15.7276 -0.999978 1.19519e-17
15.7759 -0.999978 1.19519e-17
15.8243 -0.999978 1.19519e-17
15.873 -0.999978 1.19519e-17
15.9217 -0.999978 1.19519e-17
15.9706 -0.999978 1.19519e-17
16.0197 -0.999978 1.19519e-17
16.0689 -0.999978 1.19519e-17
16.1182 -0.999978 1.19519e-17
16.1677 -0.999978 1.19519e-17
16.2174 -0.999978 1.19519e-17
16.2672 -0.999978 1.19519e-17
16.3172 -0.999978 1.19519e-17
16.3674 -0.999978 1.19519e-17
16.4177 -0.999978 1.19519e-17
16.4682 -0.999978 1.19519e-17
16.5189 -0.999978 1.19519e-17
16.5697 -0.999978 1.19519e-17
16.6208 -0.999978 1.19519e-17
16.672 -0.999978 1.19519e-17
16.7234 -0.999978 1.19519e-17
16.775 -0.999978 1.19519e-17
16.8268 -0.999978 1.19519e-17
16.8787 -0.999978 1.19519e-17
16.9309 -0.999978 1.19519e-17
16.9833 -0.999978 1.19519e-17
17.0359 -0.999978 1.19519e-17
17.0887 -0.999978 1.19519e-17
17.1418 -0.999978 1.19519e-17
17.195 -0.999978 1.19519e-17
17.2485 -0.999978 1.19519e-17
17.3022 -0.999978 1.19519e-17
17.3562 -0.999978 1.19519e-17
17.4104 -0.999978 1.19519e-17
17.4648 -0.999978 1.19519e-17
17.5195 -0.999978 1.19519e-17
17.5744 -0.999978 1.19519e-17
17.6296 -0.999978 1.19519e-17
17.6851 -0.999978 1.19519e-17
17.7408 -0.999978 1.19519e-17
17.7969 -0.999978 1.19519e-17
17.8532 -0.999978 1.19519e-17
17.9098 -0.999978 1.19519e-17
17.9667 -0.999978 1.19519e-17
18.0239 -0.999978 1.19519e-17
18.0815 -0.999978 1.19519e-17
18.1393 -0.999978 1.19519e-17
18.1975 -0.999978 1.19519e-17
18.256 -0.999978 1.19519e-17
18.3149 -0.999978 1.19519e-17
18.3742 -0.999978 1.19519e-17
18.4338 -0.999978 1.19519e-17
18.4938 -0.999978 1.19519e-17
18.5542 -0.999978 1.19519e-17
18.615 -0.999978 1.19519e-17
18.6762 -0.999978 1.19519e-17
18.7379 -0.999978 1.19519e-17
18.8 -0.999978 1.19519e-17
18.8625 -0.999978 1.19519e-17
18.9255 -0.999978 1.19519e-17
18.9891 -0.999978 1.19519e-17
19.0531 -0.999978 1.19519e-17
19.1177 -0.999978 1.19519e-17
19.1828 -0.999978 1.19519e-17
19.2484 -0.999978 1.19519e-17
19.3147 -0.999978 1.19519e-17
19.3816 -0.999978 1.19519e-17
19.4491 -0.999978 1.19519e-17
19.5173 -0.999978 1.19519e-17
19.5862 -0.999978 1.19519e-17
19.6558 -0.999978 1.19519e-17
19.7262 -0.999978 1.19519e-17
19.7974 -0.999978 1.19519e-17
19.8694 -0.999978 1.19519e-17
19.9423 -0.999978 1.19519e-17
20.0162 -0.999978 1.19519e-17
20.091 -0.999978 1.19519e-17
20.1669 -0.999978 1.19519e-17
20.244 -0.999978 1.19519e-17
20.3222 -0.999978 1.19519e-17
20.4016 -0.999978 1.19519e-17
20.4825 -0.999978 1.19519e-17
20.5648 -0.999978 1.19519e-17
20.6487 -0.999978 1.19519e-17
20.7344 -0.999978 1.19519e-17
20.8219 -0.999978 1.19519e-17
20.9115 -0.999978 1.19519e-17
21.0034 -0.999978 1.19519e-17
21.0979 -0.999978 1.19519e-17
21.1952 -0.999978 1.19519e-17
21.2959 -0.999978 1.19519e-17
21.4004 -0.999978 1.19519e-17
21.5093 -0.999978 1.19519e-17
21.6237 -0.999978 1.19519e-17
21.7448 -0.999978 1.19519e-17
21.8747 -0.999978 1.19519e-17
22.0165 -0.999978 1.19519e-17
22.1768 -0.999978 1.19519e-17
22.3723 -0.999978 1.19519e-17


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1ClassicOneLoop/SigmaATwoLoop.txt <==
-22.3723 0.0198113 -0.000979351
-22.1768 0.0193803 0.000421415
-22.0165 0.0192528 -0.000503023
-21.8747 0.0191214 0.000341286
-21.7448 0.0190339 -0.000384412
-21.6237 0.0189406 0.000286392
-21.5093 0.0188633 -0.00032991
-21.4004 0.0187801 0.000241461
-21.2959 0.0187022 -0.000306595
-21.1952 0.018615 0.000191921
-21.0979 0.0185218 -0.000318963
-21.0034 0.018406 0.000102135
-20.9115 0.01826 -0.000426884
-20.8219 0.0180619 -0.00014301
-20.7344 0.0178042 -0.000775598
-20.6487 0.0174879 -0.000618508
-20.5648 0.0171493 -0.00112998
-20.4825 0.0168408 -0.000581674
-20.4016 0.0166158 -0.000474331
-20.3222 0.0164854 0.000343638
-20.244 0.0164199 6.20829e-05
-20.1669 0.0163717 0.000118282
-20.091 0.0163198 -0.000352395
-20.0162 0.0162674 0.000175303
-19.9423 0.0162229 -2.42956e-06
-19.8694 0.0161811 0.00014714
-19.7974 0.0161386 -0.000235874
-19.7262 0.0160961 0.000219039
-19.6558 0.0160563 -6.22008e-05
-19.5862 0.0160159 9.51748e-05
-19.5173 0.0159757 -0.000125257
-19.4491 0.0159359 0.00022664
-19.3816 0.0158968 -0.000146637
-19.3147 0.015857 0.000135908
-19.2484 0.0158179 -5.37952e-05
-19.1828 0.0157785 0.000134819
-19.1177 0.0157394 -0.000121287
-19.0531 0.0157 0.000195833
-18.9891 0.015661 -0.000116924
-18.9255 0.0156215 0.000141162
-18.8625 0.0155823 -5.94849e-05
-18.8 0.0155428 0.000126523
-18.7379 0.0155035 -8.68046e-05
-18.6762 0.0154638 0.000169966
-18.615 0.0154243 -0.000109183
-18.5542 0.0153844 0.000160233
-18.4938 0.0153447 -7.41967e-05
-18.4338 0.0153046 0.000126427
-18.3742 0.0152646 -5.77927e-05
-18.3149 0.0152243 0.000135676
-18.256 0.015184 -8.01877e-05
-18.1975 0.0151434 0.000158568
-18.1393 0.0151028 -8.78004e-05
-18.0815 0.0150619 0.000150475
-18.0239 0.015021 -6.64775e-05
-17.9667 0.0149798 0.000129448
-17.9098 0.0149385 -5.20508e-05
-17.8532 0.014897 0.000129112
-17.7969 0.0148553 -6.08725e-05
-17.7408 0.0148134 0.000144144
-17.6851 0.0147714 -7.17959e-05
-17.6296 0.014729 0.000149035
-17.5744 0.0146866 -6.60722e-05
-17.5195 0.0146439 0.000138192
-17.4648 0.0146011 -5.13791e-05
-17.4104 0.0145579 0.000127637
-17.3562 0.0145147 -4.49306e-05
-17.3022 0.0144711 0.000129442
-17.2485 0.0144274 -5.02028e-05
-17.195 0.0143833 0.000138559
-17.1418 0.0143391 -5.65154e-05
-17.0887 0.0142946 0.000142931
-17.0359 0.0142499 -5.4431e-05
-16.9833 0.0142049 0.000138286
-16.9309 0.0141598 -4.54149e-05
-16.8787 0.0141143 0.000130622
-16.8268 0.0140686 -3.76654e-05
-16.775 0.0140226 0.000127746
-16.7234 0.0139764 -3.65058e-05
-16.672 0.0139298 0.000131392
-16.6208 0.013883 -4.00816e-05
-16.5697 0.0138359 0.00013705
-16.5189 0.0137886 -4.26883e-05
-16.4682 0.0137409 0.000139373
-16.4177 0.013693 -4.05777e-05
-16.3674 0.0136448 0.000136902
-16.3172 0.0135963 -3.4639e-05
-16.2672 0.0135474 0.000132396
-16.2174 0.0134984 -2.86663e-05
-16.1677 0.0134489 0.000129742
-16.1182 0.0133992 -2.57992e-05
-16.0689 0.0133491 0.000130765
-16.0197 0.0132987 -2.63199e-05
-15.9706 0.0132479 0.000134321
-15.9217 0.0131969 -2.80431e-05
-15.873 0.0131455 0.000137723
-15.8243 0.0130938 -2.83365e-05
-15.7759 0.0130417 0.000138879
-15.7276 0.0129893 -2.59729e-05
-15.6794 0.0129365 0.000137557
-15.6313 0.0128835 -2.16455e-05
-15.5834 0.0128299 0.000135161
-15.5356 0.0127761 -1.71581e-05
-15.488 0.0127219 0.000133555
-15.4404 0.0126673 -1.41188e-05
-15.393 0.0126123 0.000133861
-15.3458 0.012557 -1.3034e-05
-15.2986 0.0125012 0.000135955
-15.2516 0.0124451 -1.32254e-05
-15.2047 0.0123886 0.000138764
-15.1579 0.0123316 -1.34187e-05
-15.1112 0.0122743 0.000141018
-15.0647 0.0122165 -1.25285e-05
-15.0182 0.0121583 0.000141954
-14.9719 0.0120998 -1.01829e-05
-14.9257 0.0120407 0.000141609
-14.8796 0.0119813 -6.78314e-06
-14.8336 0.0119214 0.000140664
-14.7877 0.0118611 -3.17422e-06
-14.7419 0.0118003 0.000140008
-14.6962 0.011739 -1.71266e-07
-14.6506 0.0116773 0.000140293
-14.6052 0.0116152 1.80794e-06
-14.5598 0.0115525 0.000141678
-14.5145 0.0114894 2.86236e-06
-14.4693 0.0114258 0.000143842
-14.4243 0.0113618 3.48085e-06
-14.3793 0.0112972 0.000146201
-14.3344 0.0112321 4.27546e-06
-14.2896 0.0111665 0.000148188
-14.2449 0.0111005 5.71406e-06
-14.2003 0.0110338 0.000149479
-14.1558 0.0109667 7.9595e-06
-14.1113 0.0108991 0.00015008
-14.067 0.0108309 1.08555e-05
-14.0227 0.0107621 0.000150274
-13.9786 0.0106929 1.4035e-05
-13.9345 0.010623 0.000150474
-13.8905 0.0105526 1.70855e-05
-13.8466 0.0104816 0.000151058
-13.8028 0.0104101 1.97023e-05
-13.759 0.0103379 0.000152241
-13.7153 0.0102652 2.17771e-05
-13.6718 0.0101918 0.000154027
-13.6283 0.0101179 2.34058e-05
-13.5848 0.0100433 0.000156242
-13.5415 0.00996819 2.4828e-05
-13.4982 0.00989237 0.000158611
-13.455 0.00981595 2.63311e-05
-13.4119 0.00973885 0.000160863
-13.3689 0.00966113 2.81558e-05
-13.3259 0.00958271 0.000162811
-13.283 0.00950366 3.04307e-05
-13.2402 0.00942391 0.000164397
-13.1974 0.00934349 3.31515e-05
-13.1547 0.00926236 0.000165688
-13.1121 0.00918054 3.62006e-05
-13.0696 0.00909799 0.000166847
-13.0271 0.00901474 3.93965e-05
-12.9847 0.00893074 0.000168067
-12.9424 0.00884602 4.25512e-05
-12.9001 0.00876053 0.000169524
-12.8579 0.0086743 4.55221e-05
-12.8158 0.00858729 0.000171328
-12.7737 0.00849951 4.82422e-05
-12.7317 0.00841093 0.000173509
-12.6898 0.00832157 5.07282e-05
-12.6479 0.00823138 0.000176016
-12.6061 0.00814039 5.30656e-05
-12.5643 0.00804854 0.000178744
-12.5226 0.00795589 5.53804e-05
-12.481 0.00786235 0.000181565
-12.4394 0.00776798 5.78049e-05
-12.3979 0.0076727 0.000184359
-12.3565 0.00757657 6.04478e-05
-12.3151 0.00747951 0.000187044
-12.2738 0.00738156 6.33734e-05
-12.2325 0.00728267 0.000189585
-12.1913 0.00718287 6.65944e-05
-12.1501 0.0070821 0.000192001
-12.109 0.00698039 7.00757e-05
-12.068 0.00687769 0.000194351
-12.027 0.00677402 7.37485e-05
-11.986 0.00666933 0.000196721
-11.9452 0.00656365 7.75283e-05
-11.9043 0.00645692 0.000199201
-11.8636 0.00634917 8.13347e-05
-11.8228 0.00624035 0.00020187
-11.7822 0.00613047 8.51062e-05
-11.7415 0.0060195 0.000204784
-11.701 0.00590744 8.88107e-05
-11.6605 0.00579424 0.000207965
-11.62 0.00567994 9.24482e-05
-11.5796 0.00556446 0.000211404
-11.5392 0.00544785 9.6048e-05
-11.4989 0.00533003 0.00021507
-11.4587 0.00521104 9.96605e-05
-11.4184 0.00509081 0.000218912
-11.3783 0.00496938 0.000103348
-11.3381 0.00484667 0.000222875
-11.2981 0.00472272 0.000107172
-11.2581 0.00459746 0.000226911
-11.2181 0.00447093 0.000111186
-11.1781 0.00434304 0.000230982
-11.1383 0.00421384 0.000115427
-11.0984 0.00408325 0.00023507
-11.0586 0.00395131 0.000119915
-11.0189 0.00381793 0.000239176
-10.9792 0.00368316 0.000124648
-10.9395 0.00354692 0.00024332
-10.8999 0.00340924 0.000129611
-10.8603 0.00327005 0.000247535
-10.8208 0.00312936 0.000134777
-10.7813 0.00298713 0.000251864
-10.7418 0.00284336 0.000140113
-10.7024 0.00269798 0.000256352
-10.6631 0.00255103 0.000145588
-10.6238 0.00240242 0.00026104
-10.5845 0.00225218 0.000151177
-10.5452 0.00210023 0.000265965
-10.506 0.0019466 0.000156863
-10.4669 0.00179122 0.00027115
-10.4278 0.0016341 0.000162643
-10.3887 0.00147517 0.00027661
-10.3496 0.00131444 0.000168523
-10.3106 0.00115184 0.000282348
-10.2717 0.000987396 0.000174521
-10.2328 0.000821019 0.000288358
-10.1939 0.000652731 0.000180666
-10.155 0.000482448 0.000294627
-10.1162 0.000310194 0.00018699
-10.0774 0.000135878 0.00030114
-10.0387 -4.04727e-05 0.000193527
-10 -0.000218955 0.000307882
-9.96134 -0.00039954 0.000200313
-9.92271 -0.000582328 0.00031484
-9.88412 -0.000767288 0.000207378
-9.84557 -0.000954526 0.000322009
-9.80704 -0.00114401 0.000214751
-9.76856 -0.00133585 0.000329387
-9.73011 -0.00153002 0.000222451
-9.69169 -0.00172662 0.000336981
-9.65331 -0.00192562 0.000230493
-9.61496 -0.00212715 0.000344807
-9.57664 -0.00233116 0.000238887
-9.53836 -0.00253778 0.000352885
-9.50011 -0.00274699 0.000247637
-9.46189 -0.00295889 0.000361243
-9.42371 -0.00317346 0.000256745
-9.38556 -0.00339082 0.00036991
-9.34744 -0.00361097 0.000266212
-9.30935 -0.00383399 0.00037892
-9.2713 -0.0040599 0.000276039
-9.23327 -0.00428879 0.000388306
-9.19528 -0.00452068 0.000286228
-9.15732 -0.00475566 0.000398101
-9.11939 -0.00499374 0.000296787
-9.08149 -0.00523504 0.000408338
-9.04362 -0.00547955 0.000307726
-9.00578 -0.0057274 0.000419045
-8.96797 -0.00597858 0.00031906
-8.93019 -0.00623323 0.00043025
-8.89244 -0.00649134 0.000330812
-8.85471 -0.00675305 0.000441977
-8.81702 -0.00701836 0.000343007
-8.77936 -0.00728741 0.00045425
-8.74172 -0.00756019 0.000355676
-8.70412 -0.00783687 0.00046709
-8.66654 -0.00811742 0.000368856
-8.62899 -0.00840202 0.000480518
-8.59146 -0.00869066 0.000382587
-8.55397 -0.00898351 0.000494557
-8.5165 -0.00928056 0.00039691
-8.47906 -0.00958199 0.000509229
-8.44165 -0.00988779 0.000411871
-8.40426 -0.0101982 0.000524562
-8.3669 -0.0105131 0.000427518
-8.32956 -0.0108328 0.000540584
-8.29226 -0.0111572 0.000443899
-8.25497 -0.0114865 0.000557329
-8.21772 -0.0118209 0.000461064
-8.18049 -0.0121604 0.000574836
-8.14328 -0.012505 0.000479065
-8.1061 -0.012855 0.00059315
-8.06895 -0.0132105 0.000497955
-8.03182 -0.0135715 0.000612321
-7.99471 -0.0139382 0.000517789
-7.95763 -0.0143108 0.000632403
-7.92058 -0.0146892 0.000538623
-7.88355 -0.0150738 0.00065346
-7.84654 -0.0154645 0.000560517
-7.80955 -0.0158616 0.000675561
-7.77259 -0.0162652 0.000583535
-7.73566 -0.0166755 0.000698779
-7.69874 -0.0170925 0.000607745
-7.66185 -0.0175165 0.000723198
-7.62498 -0.0179476 0.000633219
-7.58814 -0.0183861 0.000748906
-7.55132 -0.018832 0.000660037
-7.51452 -0.0192855 0.000775998
-7.47774 -0.0197469 0.000688287
-7.44099 -0.0202163 0.000804579
-7.40425 -0.0206938 0.000718064
-7.36754 -0.0211799 0.000834758
-7.33085 -0.0216745 0.000749474
-7.29418 -0.022178 0.000866656
-7.25754 -0.0226905 0.000782632
-7.22091 -0.0232124 0.000900403
-7.18431 -0.0237438 0.000817666
-7.14772 -0.024285 0.000936138
-7.11116 -0.0248362 0.000854719
-7.07462 -0.0253977 0.000974014
-7.0381 -0.0259697 0.000893945
-7.00159 -0.0265527 0.00101419
-6.96511 -0.0271467 0.000935518
-6.92865 -0.0277523 0.00105686
-6.89221 -0.0283695 0.000979628
-6.85579 -0.028999 0.00110221
-6.81938 -0.0296407 0.00102648
-6.783 -0.0302954 0.00115046
-6.74664 -0.030963 0.00107632
-6.71029 -0.0316443 0.00120184
-6.67397 -0.0323393 0.00112939
-6.63766 -0.0330488 0.00125663
-6.60137 -0.0337728 0.00118598
-6.5651 -0.0345122 0.0013151
-6.52885 -0.035267 0.0012464
-6.49262 -0.0360381 0.0013776
-6.4564 -0.0368255 0.001311
-6.42021 -0.0376302 0.00144447
-6.38403 -0.0384523 0.00138017
-6.34786 -0.0392928 0.00151611
-6.31172 -0.0401518 0.00145434
-6.27559 -0.0410304 0.00159298
-6.23949 -0.0419287 0.00153399
-6.20339 -0.0428478 0.00167559
-6.16732 -0.043788 0.00161967
-6.13126 -0.0447505 0.00176449
-6.09522 -0.0457354 0.00171197
-6.05919 -0.0467441 0.00186032
-6.02319 -0.0477769 0.00181158
-5.9872 -0.0488351 0.0019638
-5.95122 -0.0499191 0.00191925
-5.91526 -0.0510304 0.00207575
-5.87932 -0.0521693 0.00203587
-5.84339 -0.0533375 0.00219709
-5.80748 -0.0545355 0.00216241
-5.77158 -0.0557649 0.00232886
-5.7357 -0.0570264 0.0023
-5.69984 -0.0583218 0.00247228
-5.66399 -0.0596517 0.00244992
-5.62815 -0.0610182 0.0026287
-5.59233 -0.0624221 0.00261364
-5.55653 -0.0638656 0.00279972
-5.52074 -0.0653494 0.00279284
-5.48497 -0.0668762 0.00298715
-5.4492 -0.0684469 0.00298948
-5.41346 -0.0700641 0.00319308
-5.37773 -0.0717291 0.00320582
-5.34201 -0.0734447 0.00341998
-5.30631 -0.0752124 0.00344451
-5.27062 -0.0770354 0.00367068
-5.23494 -0.0789153 0.00370862
-5.19928 -0.0808557 0.00394854
-5.16363 -0.0828584 0.00400177
-5.128 -0.0849275 0.0042575
-5.09237 -0.0870651 0.00432825
-5.05677 -0.0892757 0.00460221
-5.02117 -0.0915619 0.00469313
-4.98559 -0.0939287 0.00498823
-4.95002 -0.096379 0.00510248
-4.91446 -0.0989186 0.0054222
-4.87892 -0.101551 0.00556358
-4.84339 -0.104282 0.00591211
-4.80787 -0.107117 0.00608523
-4.77237 -0.110063 0.00646767
-4.73687 -0.113124 0.00667812
-4.70139 -0.116309 0.00710071
-4.66592 -0.119623 0.00735537
-4.63046 -0.123078 0.00782578
-4.59502 -0.126678 0.00813317
-4.55958 -0.130437 0.00866095
-4.52416 -0.134362 0.0090317
-4.48875 -0.138466 0.0096288
-4.45335 -0.142759 0.0100763
-4.41797 -0.147258 0.0107579
-4.38259 -0.151974 0.0112991
-4.34722 -0.156926 0.0120845
-4.31187 -0.162129 0.0127415
-4.27653 -0.167606 0.0136557
-4.24119 -0.173374 0.014457
-4.20587 -0.179461 0.0155328
-4.17056 -0.185891 0.0165161
-4.13526 -0.192696 0.0177971
-4.09997 -0.199905 0.0190129
-4.06469 -0.20756 0.0205579
-4.02942 -0.215697 0.0220748
-3.99416 -0.224369 0.0239645
-3.95891 -0.233622 0.0258777
-3.92367 -0.243522 0.028225
-3.88844 -0.254133 0.030669
-3.85322 -0.265536 0.0336352
-3.81801 -0.277816 0.0368048
-3.7828 -0.291081 0.0406263
-3.74761 -0.305443 0.0448103
-3.71243 -0.321045 0.0498427
-3.67726 -0.33804 0.0554826
-3.64209 -0.356619 0.0622788
-3.60694 -0.376992 0.0700728
-3.57179 -0.399417 0.0795228
-3.53665 -0.42418 0.0906177
-3.50152 -0.451631 0.104216
-3.4664 -0.48215 0.12058
-3.43129 -0.516187 0.140952
-3.39619 -0.554207 0.166134
-3.36109 -0.596689 0.198133
-3.32601 -0.643998 0.238855
-3.29093 -0.696219 0.291887
-3.25586 -0.752695 0.361384
-3.2208 -0.811206 0.454017
-3.18574 -0.866221 0.577764
-3.1507 -0.905878 0.742743
-3.11566 -0.907302 0.955959
-3.08063 -0.833307 1.21189
-3.0456 -0.641349 1.47131
-3.01059 -0.321145 1.6534
-2.97558 0.0619086 1.67722
-2.94058 0.395684 1.53957
-2.90558 0.612621 1.31546
-2.87059 0.717732 1.08334
-2.83561 0.747349 0.88207
-2.80064 0.735026 0.721137
-2.76567 0.702464 0.595993
-2.73071 0.661797 0.499688
-2.69576 0.619231 0.424935
-2.66081 0.577772 0.366691
-2.62587 0.538707 0.320479
-2.59094 0.502495 0.28372
-2.55601 0.469154 0.253836
-2.52109 0.438527 0.229632
-2.48617 0.410358 0.209532
-2.45126 0.384387 0.193053
-2.41636 0.360346 0.179134
-2.38146 0.337996 0.167664
-2.34657 0.317108 0.157858
-2.31168 0.297488 0.149809
-2.2768 0.278951 0.142887
-2.24192 0.261342 0.137301
-2.20705 0.244511 0.132512
-2.17219 0.228331 0.1288
-2.13733 0.212679 0.125685
-2.10247 0.197447 0.123492
-2.06762 0.182528 0.121779
-2.03278 0.167825 0.120905
-1.99794 0.15324 0.120459
-1.9631 0.138683 0.120826
-1.92827 0.124055 0.12162
-1.89345 0.109265 0.123252
-1.85862 0.0942118 0.125364
-1.82381 0.0787935 0.128395
-1.78899 0.062898 0.132021
-1.75419 0.0464083 0.13672
-1.71938 0.0291928 0.142213
-1.68458 0.0111101 0.149034
-1.64979 -0.00800021 0.156975
-1.61499 -0.0283136 0.16666
-1.58021 -0.0500286 0.177995
-1.54542 -0.0733636 0.191754
-1.51064 -0.0985605 0.208045
-1.47586 -0.125877 0.227909
-1.44109 -0.155578 0.251816
-1.40632 -0.187909 0.281307
-1.37155 -0.223038 0.317545
-1.33679 -0.260954 0.363031
-1.30203 -0.301252 0.420265
-1.26727 -0.342722 0.493578
-1.23251 -0.382581 0.587853
-1.19776 -0.415028 0.710169
-1.16301 -0.42876 0.867471
-1.12827 -0.40339 1.06485
-1.09352 -0.306856 1.29509
-1.05878 -0.102198 1.52407
-1.02405 0.222145 1.67859
-0.989309 0.608385 1.68022
-0.954576 0.94552 1.51723
-0.919844 1.1598 1.26279
-0.885115 1.25226 1.00169
-0.850388 1.2629 0.779581
-0.815663 1.23043 0.605776
-0.78094 1.17971 0.474615
-0.746219 1.12403 0.376104
-0.711499 1.06975 0.302032
-0.676781 1.01955 0.245414
-0.642065 0.974295 0.201845
-0.60735 0.934042 0.167527
-0.572637 0.898472 0.140417
-0.537925 0.867143 0.118392
-0.503214 0.839596 0.100577
-0.468504 0.8154 0.0856652
-0.433796 0.794171 0.0733566
-0.399089 0.775573 0.0627497
-0.364382 0.759323 0.0538367
-0.329676 0.745176 0.0459278
-0.294972 0.732929 0.0391703
-0.260267 0.722412 0.0329891
-0.225564 0.713483 0.0276173
-0.190861 0.706026 0.0225441
-0.156158 0.699945 0.0180509
-0.121456 0.695166 0.0136636
-0.0867541 0.691631 0.00969061
-0.0520524 0.689297 0.00567766
-0.0173508 0.688136 0.00194696
0.0173508 0.688136 -0.00194696
0.0520524 0.689297 -0.00567766
0.0867541 0.691631 -0.00969061
0.121456 0.695166 -0.0136636
0.156158 0.699945 -0.0180509
0.190861 0.706026 -0.0225441
0.225564 0.713483 -0.0276173
0.260267 0.722412 -0.0329891
0.294972 0.732929 -0.0391703
0.329676 0.745176 -0.0459278
0.364382 0.759323 -0.0538367
0.399089 0.775573 -0.0627497
0.433796 0.794171 -0.0733566
0.468504 0.8154 -0.0856652
0.503214 0.839596 -0.100577
0.537925 0.867143 -0.118392
0.572637 0.898472 -0.140417
0.60735 0.934042 -0.167527
0.642065 0.974295 -0.201845
0.676781 1.01955 -0.245414
0.711499 1.06975 -0.302032
0.746219 1.12403 -0.376104
0.78094 1.17971 -0.474615
0.815663 1.23043 -0.605776
0.850388 1.2629 -0.779581
0.885115 1.25226 -1.00169
0.919844 1.1598 -1.26279
0.954576 0.94552 -1.51723
0.989309 0.608385 -1.68022
1.02405 0.222145 -1.67859
1.05878 -0.102198 -1.52407
1.09352 -0.306856 -1.29509
1.12827 -0.40339 -1.06485
1.16301 -0.42876 -0.867471
1.19776 -0.415028 -0.710169
1.23251 -0.382581 -0.587853
1.26727 -0.342722 -0.493578
1.30203 -0.301252 -0.420265
1.33679 -0.260954 -0.363031
1.37155 -0.223038 -0.317545
1.40632 -0.187909 -0.281307
1.44109 -0.155578 -0.251816
1.47586 -0.125877 -0.227909
1.51064 -0.0985605 -0.208045
1.54542 -0.0733636 -0.191754
1.58021 -0.0500286 -0.177995
1.61499 -0.0283136 -0.16666
1.64979 -0.00800021 -0.156975
1.68458 0.0111101 -0.149034
1.71938 0.0291928 -0.142213
1.75419 0.0464083 -0.13672
1.78899 0.062898 -0.132021
1.82381 0.0787935 -0.128395
1.85862 0.0942118 -0.125364
1.89345 0.109265 -0.123252
1.92827 0.124055 -0.12162
1.9631 0.138683 -0.120826
1.99794 0.15324 -0.120459
2.03278 0.167825 -0.120905
2.06762 0.182528 -0.121779
2.10247 0.197447 -0.123492
2.13733 0.212679 -0.125685
2.17219 0.228331 -0.1288
2.20705 0.244511 -0.132512
2.24192 0.261342 -0.137301
2.2768 0.278951 -0.142887
2.31168 0.297488 -0.149809
2.34657 0.317108 -0.157858
2.38146 0.337996 -0.167664
2.41636 0.360346 -0.179134
2.45126 0.384387 -0.193053
2.48617 0.410358 -0.209532
2.52109 0.438527 -0.229632
2.55601 0.469154 -0.253836
2.59094 0.502495 -0.28372
2.62587 0.538707 -0.320479
2.66081 0.577772 -0.366691
2.69576 0.619231 -0.424935
2.73071 0.661797 -0.499688
2.76567 0.702464 -0.595993
2.80064 0.735026 -0.721137
2.83561 0.747349 -0.88207
2.87059 0.717732 -1.08334
2.90558 0.612621 -1.31546
2.94058 0.395684 -1.53957
2.97558 0.0619086 -1.67722
3.01059 -0.321145 -1.6534
3.0456 -0.641349 -1.47131
3.08063 -0.833307 -1.21189
3.11566 -0.907302 -0.955959
3.1507 -0.905878 -0.742743
3.18574 -0.866221 -0.577764
3.2208 -0.811206 -0.454017
3.25586 -0.752695 -0.361384
3.29093 -0.696219 -0.291887
3.32601 -0.643998 -0.238855
3.36109 -0.596689 -0.198133
3.39619 -0.554207 -0.166134
3.43129 -0.516187 -0.140952
3.4664 -0.48215 -0.12058
3.50152 -0.451631 -0.104216
3.53665 -0.42418 -0.0906177
3.57179 -0.399417 -0.0795228
3.60694 -0.376992 -0.0700728
3.64209 -0.356619 -0.0622788
3.67726 -0.33804 -0.0554826
3.71243 -0.321045 -0.0498427
3.74761 -0.305443 -0.0448103
3.7828 -0.291081 -0.0406263
3.81801 -0.277816 -0.0368048
3.85322 -0.265536 -0.0336352
3.88844 -0.254133 -0.030669
3.92367 -0.243522 -0.028225
3.95891 -0.233622 -0.0258777
3.99416 -0.224369 -0.0239645
4.02942 -0.215697 -0.0220748
4.06469 -0.20756 -0.0205579
4.09997 -0.199905 -0.0190129
4.13526 -0.192696 -0.0177971
4.17056 -0.185891 -0.0165161
4.20587 -0.179461 -0.0155328
4.24119 -0.173374 -0.014457
4.27653 -0.167606 -0.0136557
4.31187 -0.162129 -0.0127415
4.34722 -0.156926 -0.0120845
4.38259 -0.151974 -0.0112991
4.41797 -0.147258 -0.0107579
4.45335 -0.142759 -0.0100763
4.48875 -0.138466 -0.0096288
4.52416 -0.134362 -0.0090317
4.55958 -0.130437 -0.00866095
4.59502 -0.126678 -0.00813317
4.63046 -0.123078 -0.00782578
4.66592 -0.119623 -0.00735537
4.70139 -0.116309 -0.00710071
4.73687 -0.113124 -0.00667812
4.77237 -0.110063 -0.00646767
4.80787 -0.107117 -0.00608523
4.84339 -0.104282 -0.00591211
4.87892 -0.101551 -0.00556358
4.91446 -0.0989186 -0.0054222
4.95002 -0.096379 -0.00510248
4.98559 -0.0939287 -0.00498823
5.02117 -0.0915619 -0.00469313
5.05677 -0.0892757 -0.00460221
5.09237 -0.0870651 -0.00432825
5.128 -0.0849275 -0.0042575
5.16363 -0.0828584 -0.00400177
5.19928 -0.0808557 -0.00394854
5.23494 -0.0789153 -0.00370862
5.27062 -0.0770354 -0.00367068
5.30631 -0.0752124 -0.00344451
5.34201 -0.0734447 -0.00341998
5.37773 -0.0717291 -0.00320582
5.41346 -0.0700641 -0.00319308
5.4492 -0.0684469 -0.00298948
5.48497 -0.0668762 -0.00298715
5.52074 -0.0653494 -0.00279284
5.55653 -0.0638656 -0.00279972
5.59233 -0.0624221 -0.00261364
5.62815 -0.0610182 -0.0026287
5.66399 -0.0596517 -0.00244992
5.69984 -0.0583218 -0.00247228
5.7357 -0.0570264 -0.0023
5.77158 -0.0557649 -0.00232886
5.80748 -0.0545355 -0.00216241
5.84339 -0.0533375 -0.00219709
5.87932 -0.0521693 -0.00203587
5.91526 -0.0510304 -0.00207575
5.95122 -0.0499191 -0.00191925
5.9872 -0.0488351 -0.0019638
6.02319 -0.0477769 -0.00181158
6.05919 -0.0467441 -0.00186032
6.09522 -0.0457354 -0.00171197
6.13126 -0.0447505 -0.00176449
6.16732 -0.043788 -0.00161967
6.20339 -0.0428478 -0.00167559
6.23949 -0.0419287 -0.00153399
6.27559 -0.0410304 -0.00159298
6.31172 -0.0401518 -0.00145434
6.34786 -0.0392928 -0.00151611
6.38403 -0.0384523 -0.00138017
6.42021 -0.0376302 -0.00144447
6.4564 -0.0368255 -0.001311
6.49262 -0.0360381 -0.0013776
6.52885 -0.035267 -0.0012464
6.5651 -0.0345122 -0.0013151
6.60137 -0.0337728 -0.00118598
6.63766 -0.0330488 -0.00125663
6.67397 -0.0323393 -0.00112939
6.71029 -0.0316443 -0.00120184
6.74664 -0.030963 -0.00107632
6.783 -0.0302954 -0.00115046
6.81938 -0.0296407 -0.00102648
6.85579 -0.028999 -0.00110221
6.89221 -0.0283695 -0.000979628
6.92865 -0.0277523 -0.00105686
6.96511 -0.0271467 -0.000935518
7.00159 -0.0265527 -0.00101419
7.0381 -0.0259697 -0.000893945
7.07462 -0.0253977 -0.000974014
7.11116 -0.0248362 -0.000854719
7.14772 -0.024285 -0.000936138
7.18431 -0.0237438 -0.000817666
7.22091 -0.0232124 -0.000900403
7.25754 -0.0226905 -0.000782632
7.29418 -0.022178 -0.000866656
7.33085 -0.0216745 -0.000749474
7.36754 -0.0211799 -0.000834758
7.40425 -0.0206938 -0.000718064
7.44099 -0.0202163 -0.000804579
7.47774 -0.0197469 -0.000688287
7.51452 -0.0192855 -0.000775998
7.55132 -0.018832 -0.000660037
7.58814 -0.0183861 -0.000748906
7.62498 -0.0179476 -0.000633219
7.66185 -0.0175165 -0.000723198
7.69874 -0.0170925 -0.000607745
7.73566 -0.0166755 -0.000698779
7.77259 -0.0162652 -0.000583535
7.80955 -0.0158616 -0.000675561
7.84654 -0.0154645 -0.000560517
7.88355 -0.0150738 -0.00065346
7.92058 -0.0146892 -0.000538623
7.95763 -0.0143108 -0.000632403
7.99471 -0.0139382 -0.000517789
8.03182 -0.0135715 -0.000612321
8.06895 -0.0132105 -0.000497955
8.1061 -0.012855 -0.00059315
8.14328 -0.012505 -0.000479065
8.18049 -0.0121604 -0.000574836
8.21772 -0.0118209 -0.000461064
8.25497 -0.0114865 -0.000557329
8.29226 -0.0111572 -0.000443899
8.32956 -0.0108328 -0.000540584
8.3669 -0.0105131 -0.000427518
8.40426 -0.0101982 -0.000524562
8.44165 -0.00988779 -0.000411871
8.47906 -0.00958199 -0.000509229
8.5165 -0.00928056 -0.00039691
8.55397 -0.00898351 -0.000494557
8.59146 -0.00869066 -0.000382587
8.62899 -0.00840202 -0.000480518
8.66654 -0.00811742 -0.000368856
8.70412 -0.00783687 -0.00046709
8.74172 -0.00756019 -0.000355676
8.77936 -0.00728741 -0.00045425
8.81702 -0.00701836 -0.000343007
8.85471 -0.00675305 -0.000441977
8.89244 -0.00649134 -0.000330812
8.93019 -0.00623323 -0.00043025
8.96797 -0.00597858 -0.00031906
9.00578 -0.0057274 -0.000419045
9.04362 -0.00547955 -0.000307726
9.08149 -0.00523504 -0.000408338
9.11939 -0.00499374 -0.000296787
9.15732 -0.00475566 -0.000398101
9.19528 -0.00452068 -0.000286228
9.23327 -0.00428879 -0.000388306
9.2713 -0.0040599 -0.000276039
9.30935 -0.00383399 -0.00037892
9.34744 -0.00361097 -0.000266212
9.38556 -0.00339082 -0.00036991
9.42371 -0.00317346 -0.000256745
9.46189 -0.00295889 -0.000361243
9.50011 -0.00274699 -0.000247637
9.53836 -0.00253778 -0.000352885
9.57664 -0.00233116 -0.000238887
9.61496 -0.00212715 -0.000344807
9.65331 -0.00192562 -0.000230493
9.69169 -0.00172662 -0.000336981
9.73011 -0.00153002 -0.000222451
9.76856 -0.00133585 -0.000329387
9.80704 -0.00114401 -0.000214751
9.84557 -0.000954526 -0.000322009
9.88412 -0.000767288 -0.000207378
9.92271 -0.000582328 -0.00031484
9.96134 -0.00039954 -0.000200313
10 -0.000218955 -0.000307882
10.0387 -4.04727e-05 -0.000193527
10.0774 0.000135878 -0.00030114
10.1162 0.000310194 -0.00018699
10.155 0.000482448 -0.000294627
10.1939 0.000652731 -0.000180666
10.2328 0.000821019 -0.000288358
10.2717 0.000987396 -0.000174521
10.3106 0.00115184 -0.000282348
10.3496 0.00131444 -0.000168523
10.3887 0.00147517 -0.00027661
10.4278 0.0016341 -0.000162643
10.4669 0.00179122 -0.00027115
10.506 0.0019466 -0.000156863
10.5452 0.00210023 -0.000265965
10.5845 0.00225218 -0.000151177
10.6238 0.00240242 -0.00026104
10.6631 0.00255103 -0.000145588
10.7024 0.00269798 -0.000256352
10.7418 0.00284336 -0.000140113
10.7813 0.00298713 -0.000251864
10.8208 0.00312936 -0.000134777
10.8603 0.00327005 -0.000247535
10.8999 0.00340924 -0.000129611
10.9395 0.00354692 -0.00024332
10.9792 0.00368316 -0.000124648
11.0189 0.00381793 -0.000239176
11.0586 0.00395131 -0.000119915
11.0984 0.00408325 -0.00023507
11.1383 0.00421384 -0.000115427
11.1781 0.00434304 -0.000230982
11.2181 0.00447093 -0.000111186
11.2581 0.00459746 -0.000226911
11.2981 0.00472272 -0.000107172
11.3381 0.00484667 -0.000222875
11.3783 0.00496938 -0.000103348
11.4184 0.00509081 -0.000218912
11.4587 0.00521104 -9.96605e-05
11.4989 0.00533003 -0.00021507
11.5392 0.00544785 -9.6048e-05
11.5796 0.00556446 -0.000211404
11.62 0.00567994 -9.24482e-05
11.6605 0.00579424 -0.000207965
11.701 0.00590744 -8.88107e-05
11.7415 0.0060195 -0.000204784
11.7822 0.00613047 -8.51062e-05
11.8228 0.00624035 -0.00020187
11.8636 0.00634917 -8.13347e-05
11.9043 0.00645692 -0.000199201
11.9452 0.00656365 -7.75283e-05
11.986 0.00666933 -0.000196721
12.027 0.00677402 -7.37485e-05
12.068 0.00687769 -0.000194351
12.109 0.00698039 -7.00757e-05
12.1501 0.0070821 -0.000192001
12.1913 0.00718287 -6.65944e-05
12.2325 0.00728267 -0.000189585
12.2738 0.00738156 -6.33734e-05
12.3151 0.00747951 -0.000187044
12.3565 0.00757657 -6.04478e-05
12.3979 0.0076727 -0.000184359
12.4394 0.00776798 -5.78049e-05
12.481 0.00786235 -0.000181565
12.5226 0.00795589 -5.53804e-05
12.5643 0.00804854 -0.000178744
12.6061 0.00814039 -5.30656e-05
12.6479 0.00823138 -0.000176016
12.6898 0.00832157 -5.07282e-05
12.7317 0.00841093 -0.000173509
12.7737 0.00849951 -4.82422e-05
12.8158 0.00858729 -0.000171328
12.8579 0.0086743 -4.55221e-05
12.9001 0.00876053 -0.000169524
12.9424 0.00884602 -4.25512e-05
12.9847 0.00893074 -0.000168067
13.0271 0.00901474 -3.93965e-05
13.0696 0.00909799 -0.000166847
13.1121 0.00918054 -3.62006e-05
13.1547 0.00926236 -0.000165688
13.1974 0.00934349 -3.31515e-05
13.2402 0.00942391 -0.000164397
13.283 0.00950366 -3.04307e-05
13.3259 0.00958271 -0.000162811
13.3689 0.00966113 -2.81558e-05
13.4119 0.00973885 -0.000160863
13.455 0.00981595 -2.63311e-05
13.4982 0.00989237 -0.000158611
13.5415 0.00996819 -2.4828e-05
13.5848 0.0100433 -0.000156242
13.6283 0.0101179 -2.34058e-05
13.6718 0.0101918 -0.000154027
13.7153 0.0102652 -2.17771e-05
13.759 0.0103379 -0.000152241
13.8028 0.0104101 -1.97023e-05
13.8466 0.0104816 -0.000151058
13.8905 0.0105526 -1.70855e-05
13.9345 0.010623 -0.000150474
13.9786 0.0106929 -1.4035e-05
14.0227 0.0107621 -0.000150274
14.067 0.0108309 -1.08555e-05
14.1113 0.0108991 -0.00015008
14.1558 0.0109667 -7.9595e-06
14.2003 0.0110338 -0.000149479
14.2449 0.0111005 -5.71406e-06
14.2896 0.0111665 -0.000148188
14.3344 0.0112321 -4.27545e-06
14.3793 0.0112972 -0.000146201
14.4243 0.0113618 -3.48085e-06
14.4693 0.0114258 -0.000143842
14.5145 0.0114894 -2.86236e-06
14.5598 0.0115525 -0.000141678
14.6052 0.0116152 -1.80794e-06
14.6506 0.0116773 -0.000140293
14.6962 0.011739 1.71266e-07
14.7419 0.0118003 -0.000140008
14.7877 0.0118611 3.17422e-06
14.8336 0.0119214 -0.000140664
14.8796 0.0119813 6.78314e-06
14.9257 0.0120407 -0.000141609
14.9719 0.0120998 1.01829e-05
15.0182 0.0121583 -0.000141954
15.0647 0.0122165 1.25285e-05
15.1112 0.0122743 -0.000141018
15.1579 0.0123316 1.34187e-05
15.2047 0.0123886 -0.000138764
15.2516 0.0124451 1.32254e-05
15.2986 0.0125012 -0.000135955
15.3458 0.012557 1.3034e-05
15.393 0.0126123 -0.000133861
15.4404 0.0126673 1.41188e-05
15.488 0.0127219 -0.000133555
15.5356 0.0127761 1.71581e-05
15.5834 0.0128299 -0.000135161
15.6313 0.0128835 2.16455e-05
15.6794 0.0129365 -0.000137557
15.7276 0.0129893 2.59729e-05
15.7759 0.0130417 -0.000138879
15.8243 0.0130938 2.83365e-05
15.873 0.0131455 -0.000137723
15.9217 0.0131969 2.80431e-05
15.9706 0.0132479 -0.000134321
16.0197 0.0132987 2.63199e-05
16.0689 0.0133491 -0.000130765
16.1182 0.0133992 2.57992e-05
16.1677 0.0134489 -0.000129742
16.2174 0.0134984 2.86663e-05
16.2672 0.0135474 -0.000132396
16.3172 0.0135963 3.4639e-05
16.3674 0.0136448 -0.000136902
16.4177 0.013693 4.05777e-05
16.4682 0.0137409 -0.000139373
16.5189 0.0137886 4.26883e-05
16.5697 0.0138359 -0.00013705
16.6208 0.013883 4.00816e-05
16.672 0.0139298 -0.000131392
16.7234 0.0139764 3.65058e-05
16.775 0.0140226 -0.000127746
16.8268 0.0140686 3.76654e-05
16.8787 0.0141143 -0.000130622
16.9309 0.0141598 4.54149e-05
16.9833 0.0142049 -0.000138286
17.0359 0.0142499 5.4431e-05
17.0887 0.0142946 -0.000142931
17.1418 0.0143391 5.65154e-05
17.195 0.0143833 -0.000138559
17.2485 0.0144274 5.02028e-05
17.3022 0.0144711 -0.000129442
17.3562 0.0145147 4.49306e-05
17.4104 0.0145579 -0.000127637
17.4648 0.0146011 5.13791e-05
17.5195 0.0146439 -0.000138192
17.5744 0.0146866 6.60722e-05
17.6296 0.014729 -0.000149035
17.6851 0.0147714 7.17959e-05
17.7408 0.0148134 -0.000144144
17.7969 0.0148553 6.08725e-05
17.8532 0.014897 -0.000129112
17.9098 0.0149385 5.20508e-05
17.9667 0.0149798 -0.000129448
18.0239 0.015021 6.64775e-05
18.0815 0.0150619 -0.000150475
18.1393 0.0151028 8.78004e-05
18.1975 0.0151434 -0.000158568
18.256 0.015184 8.01877e-05
18.3149 0.0152243 -0.000135676
18.3742 0.0152646 5.77927e-05
18.4338 0.0153046 -0.000126427
18.4938 0.0153447 7.41967e-05
18.5542 0.0153844 -0.000160233
18.615 0.0154243 0.000109183
18.6762 0.0154638 -0.000169966
18.7379 0.0155035 8.68046e-05
18.8 0.0155428 -0.000126523
18.8625 0.0155823 5.94849e-05
18.9255 0.0156215 -0.000141162
18.9891 0.015661 0.000116924
19.0531 0.0157 -0.000195833
19.1177 0.0157394 0.000121287
19.1828 0.0157785 -0.000134819
19.2484 0.0158179 5.37952e-05
19.3147 0.015857 -0.000135908
19.3816 0.0158968 0.000146637
19.4491 0.0159359 -0.00022664
19.5173 0.0159757 0.000125257
19.5862 0.0160159 -9.51748e-05
19.6558 0.0160563 6.22008e-05
19.7262 0.0160961 -0.000219039
19.7974 0.0161386 0.000235874
19.8694 0.0161811 -0.00014714
19.9423 0.0162229 2.42956e-06
20.0162 0.0162674 -0.000175303
20.091 0.0163198 0.000352395
20.1669 0.0163717 -0.000118282
20.244 0.0164199 -6.20829e-05
20.3222 0.0164854 -0.000343638
20.4016 0.0166158 0.000474331
20.4825 0.0168408 0.000581674
20.5648 0.0171493 0.00112998
20.6487 0.0174879 0.000618508
20.7344 0.0178042 0.000775598
20.8219 0.0180619 0.00014301
20.9115 0.01826 0.000426884
21.0034 0.018406 -0.000102135
21.0979 0.0185218 0.000318963
21.1952 0.018615 -0.000191921
21.2959 0.0187022 0.000306595
21.4004 0.0187801 -0.000241461
21.5093 0.0188633 0.00032991
21.6237 0.0189406 -0.000286392
21.7448 0.0190339 0.000384412
21.8747 0.0191214 -0.000341286
22.0165 0.0192528 0.000503023
22.1768 0.0193803 -0.000421415
22.3723 0.0198113 0.000979351


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1ClassicOneLoop/SigmaROneLoop.txt <==
-22.3723 -0.999978 1.19519e-17
-22.1768 -0.999978 1.19519e-17
-22.0165 -0.999978 1.19519e-17
-21.8747 -0.999978 1.19519e-17
-21.7448 -0.999978 1.19519e-17
-21.6237 -0.999978 1.19519e-17
-21.5093 -0.999978 1.19519e-17
-21.4004 -0.999978 1.19519e-17
-21.2959 -0.999978 1.19519e-17
-21.1952 -0.999978 1.19519e-17
-21.0979 -0.999978 1.19519e-17
-21.0034 -0.999978 1.19519e-17
-20.9115 -0.999978 1.19519e-17
-20.8219 -0.999978 1.19519e-17
-20.7344 -0.999978 1.19519e-17
-20.6487 -0.999978 1.19519e-17
-20.5648 -0.999978 1.19519e-17
-20.4825 -0.999978 1.19519e-17
-20.4016 -0.999978 1.19519e-17
-20.3222 -0.999978 1.19519e-17
-20.244 -0.999978 1.19519e-17
-20.1669 -0.999978 1.19519e-17
-20.091 -0.999978 1.19519e-17
-20.0162 -0.999978 1.19519e-17
-19.9423 -0.999978 1.19519e-17
-19.8694 -0.999978 1.19519e-17
-19.7974 -0.999978 1.19519e-17
-19.7262 -0.999978 1.19519e-17
-19.6558 -0.999978 1.19519e-17
-19.5862 -0.999978 1.19519e-17
-19.5173 -0.999978 1.19519e-17
-19.4491 -0.999978 1.19519e-17
-19.3816 -0.999978 1.19519e-17
-19.3147 -0.999978 1.19519e-17
-19.2484 -0.999978 1.19519e-17
-19.1828 -0.999978 1.19519e-17
-19.1177 -0.999978 1.19519e-17
-19.0531 -0.999978 1.19519e-17
-18.9891 -0.999978 1.19519e-17
-18.9255 -0.999978 1.19519e-17
-18.8625 -0.999978 1.19519e-17
-18.8 -0.999978 1.19519e-17
-18.7379 -0.999978 1.19519e-17
-18.6762 -0.999978 1.19519e-17
-18.615 -0.999978 1.19519e-17
-18.5542 -0.999978 1.19519e-17
-18.4938 -0.999978 1.19519e-17
-18.4338 -0.999978 1.19519e-17
-18.3742 -0.999978 1.19519e-17
-18.3149 -0.999978 1.19519e-17
-18.256 -0.999978 1.19519e-17
-18.1975 -0.999978 1.19519e-17
-18.1393 -0.999978 1.19519e-17
-18.0815 -0.999978 1.19519e-17
-18.0239 -0.999978 1.19519e-17
-17.9667 -0.999978 1.19519e-17
-17.9098 -0.999978 1.19519e-17
-17.8532 -0.999978 1.19519e-17
-17.7969 -0.999978 1.19519e-17
-17.7408 -0.999978 1.19519e-17
-17.6851 -0.999978 1.19519e-17
-17.6296 -0.999978 1.19519e-17
-17.5744 -0.999978 1.19519e-17
-17.5195 -0.999978 1.19519e-17
-17.4648 -0.999978 1.19519e-17
-17.4104 -0.999978 1.19519e-17
-17.3562 -0.999978 1.19519e-17
-17.3022 -0.999978 1.19519e-17
-17.2485 -0.999978 1.19519e-17
-17.195 -0.999978 1.19519e-17
-17.1418 -0.999978 1.19519e-17
-17.0887 -0.999978 1.19519e-17
-17.0359 -0.999978 1.19519e-17
-16.9833 -0.999978 1.19519e-17
-16.9309 -0.999978 1.19519e-17
-16.8787 -0.999978 1.19519e-17
-16.8268 -0.999978 1.19519e-17
-16.775 -0.999978 1.19519e-17
-16.7234 -0.999978 1.19519e-17
-16.672 -0.999978 1.19519e-17
-16.6208 -0.999978 1.19519e-17
-16.5697 -0.999978 1.19519e-17
-16.5189 -0.999978 1.19519e-17
-16.4682 -0.999978 1.19519e-17
-16.4177 -0.999978 1.19519e-17
-16.3674 -0.999978 1.19519e-17
-16.3172 -0.999978 1.19519e-17
-16.2672 -0.999978 1.19519e-17
-16.2174 -0.999978 1.19519e-17
-16.1677 -0.999978 1.19519e-17
-16.1182 -0.999978 1.19519e-17
-16.0689 -0.999978 1.19519e-17
-16.0197 -0.999978 1.19519e-17
-15.9706 -0.999978 1.19519e-17
-15.9217 -0.999978 1.19519e-17
-15.873 -0.999978 1.19519e-17
-15.8243 -0.999978 1.19519e-17
-15.7759 -0.999978 1.19519e-17
-15.7276 -0.999978 1.19519e-17
-15.6794 -0.999978 1.19519e-17
-15.6313 -0.999978 1.19519e-17
-15.5834 -0.999978 1.19519e-17
-15.5356 -0.999978 1.19519e-17
-15.488 -0.999978 1.19519e-17
-15.4404 -0.999978 1.19519e-17
-15.393 -0.999978 1.19519e-17
-15.3458 -0.999978 1.19519e-17
-15.2986 -0.999978 1.19519e-17
-15.2516 -0.999978 1.19519e-17
-15.2047 -0.999978 1.19519e-17
-15.1579 -0.999978 1.19519e-17
-15.1112 -0.999978 1.19519e-17
-15.0647 -0.999978 1.19519e-17
-15.0182 -0.999978 1.19519e-17
-14.9719 -0.999978 1.19519e-17
-14.9257 -0.999978 1.19519e-17
-14.8796 -0.999978 1.19519e-17
-14.8336 -0.999978 1.19519e-17
-14.7877 -0.999978 1.19519e-17
-14.7419 -0.999978 1.19519e-17
-14.6962 -0.999978 1.19519e-17
-14.6506 -0.999978 1.19519e-17
-14.6052 -0.999978 1.19519e-17
-14.5598 -0.999978 1.19519e-17
-14.5145 -0.999978 1.19519e-17
-14.4693 -0.999978 1.19519e-17
-14.4243 -0.999978 1.19519e-17
-14.3793 -0.999978 1.19519e-17
-14.3344 -0.999978 1.19519e-17
-14.2896 -0.999978 1.19519e-17
-14.2449 -0.999978 1.19519e-17
-14.2003 -0.999978 1.19519e-17
-14.1558 -0.999978 1.19519e-17
-14.1113 -0.999978 1.19519e-17
-14.067 -0.999978 1.19519e-17
-14.0227 -0.999978 1.19519e-17
-13.9786 -0.999978 1.19519e-17
-13.9345 -0.999978 1.19519e-17
-13.8905 -0.999978 1.19519e-17
-13.8466 -0.999978 1.19519e-17
-13.8028 -0.999978 1.19519e-17
-13.759 -0.999978 1.19519e-17
-13.7153 -0.999978 1.19519e-17
-13.6718 -0.999978 1.19519e-17
-13.6283 -0.999978 1.19519e-17
-13.5848 -0.999978 1.19519e-17
-13.5415 -0.999978 1.19519e-17
-13.4982 -0.999978 1.19519e-17
-13.455 -0.999978 1.19519e-17
-13.4119 -0.999978 1.19519e-17
-13.3689 -0.999978 1.19519e-17
-13.3259 -0.999978 1.19519e-17
-13.283 -0.999978 1.19519e-17
-13.2402 -0.999978 1.19519e-17
-13.1974 -0.999978 1.19519e-17
-13.1547 -0.999978 1.19519e-17
-13.1121 -0.999978 1.19519e-17
-13.0696 -0.999978 1.19519e-17
-13.0271 -0.999978 1.19519e-17
-12.9847 -0.999978 1.19519e-17
-12.9424 -0.999978 1.19519e-17
-12.9001 -0.999978 1.19519e-17
-12.8579 -0.999978 1.19519e-17
-12.8158 -0.999978 1.19519e-17
-12.7737 -0.999978 1.19519e-17
-12.7317 -0.999978 1.19519e-17
-12.6898 -0.999978 1.19519e-17
-12.6479 -0.999978 1.19519e-17
-12.6061 -0.999978 1.19519e-17
-12.5643 -0.999978 1.19519e-17
-12.5226 -0.999978 1.19519e-17
-12.481 -0.999978 1.19519e-17
-12.4394 -0.999978 1.19519e-17
-12.3979 -0.999978 1.19519e-17
-12.3565 -0.999978 1.19519e-17
-12.3151 -0.999978 1.19519e-17
-12.2738 -0.999978 1.19519e-17
-12.2325 -0.999978 1.19519e-17
-12.1913 -0.999978 1.19519e-17
-12.1501 -0.999978 1.19519e-17
-12.109 -0.999978 1.19519e-17
-12.068 -0.999978 1.19519e-17
-12.027 -0.999978 1.19519e-17
-11.986 -0.999978 1.19519e-17
-11.9452 -0.999978 1.19519e-17
-11.9043 -0.999978 1.19519e-17
-11.8636 -0.999978 1.19519e-17
-11.8228 -0.999978 1.19519e-17
-11.7822 -0.999978 1.19519e-17
-11.7415 -0.999978 1.19519e-17
-11.701 -0.999978 1.19519e-17
-11.6605 -0.999978 1.19519e-17
-11.62 -0.999978 1.19519e-17
-11.5796 -0.999978 1.19519e-17
-11.5392 -0.999978 1.19519e-17
-11.4989 -0.999978 1.19519e-17
-11.4587 -0.999978 1.19519e-17
-11.4184 -0.999978 1.19519e-17
-11.3783 -0.999978 1.19519e-17
-11.3381 -0.999978 1.19519e-17
-11.2981 -0.999978 1.19519e-17
-11.2581 -0.999978 1.19519e-17
-11.2181 -0.999978 1.19519e-17
-11.1781 -0.999978 1.19519e-17
-11.1383 -0.999978 1.19519e-17
-11.0984 -0.999978 1.19519e-17
-11.0586 -0.999978 1.19519e-17
-11.0189 -0.999978 1.19519e-17
-10.9792 -0.999978 1.19519e-17
-10.9395 -0.999978 1.19519e-17
-10.8999 -0.999978 1.19519e-17
-10.8603 -0.999978 1.19519e-17
-10.8208 -0.999978 1.19519e-17
-10.7813 -0.999978 1.19519e-17
-10.7418 -0.999978 1.19519e-17
-10.7024 -0.999978 1.19519e-17
-10.6631 -0.999978 1.19519e-17
-10.6238 -0.999978 1.19519e-17
-10.5845 -0.999978 1.19519e-17
-10.5452 -0.999978 1.19519e-17
-10.506 -0.999978 1.19519e-17
-10.4669 -0.999978 1.19519e-17
-10.4278 -0.999978 1.19519e-17
-10.3887 -0.999978 1.19519e-17
-10.3496 -0.999978 1.19519e-17
-10.3106 -0.999978 1.19519e-17
-10.2717 -0.999978 1.19519e-17
-10.2328 -0.999978 1.19519e-17
-10.1939 -0.999978 1.19519e-17
-10.155 -0.999978 1.19519e-17
-10.1162 -0.999978 1.19519e-17
-10.0774 -0.999978 1.19519e-17
-10.0387 -0.999978 1.19519e-17
-10 -0.999978 1.19519e-17
-9.96134 -0.999978 1.19519e-17
-9.92271 -0.999978 1.19519e-17
-9.88412 -0.999978 1.19519e-17
-9.84557 -0.999978 1.19519e-17
-9.80704 -0.999978 1.19519e-17
-9.76856 -0.999978 1.19519e-17
-9.73011 -0.999978 1.19519e-17
-9.69169 -0.999978 1.19519e-17
-9.65331 -0.999978 1.19519e-17
-9.61496 -0.999978 1.19519e-17
-9.57664 -0.999978 1.19519e-17
-9.53836 -0.999978 1.19519e-17
-9.50011 -0.999978 1.19519e-17
-9.46189 -0.999978 1.19519e-17
-9.42371 -0.999978 1.19519e-17
-9.38556 -0.999978 1.19519e-17
-9.34744 -0.999978 1.19519e-17
-9.30935 -0.999978 1.19519e-17
-9.2713 -0.999978 1.19519e-17
-9.23327 -0.999978 1.19519e-17
-9.19528 -0.999978 1.19519e-17
-9.15732 -0.999978 1.19519e-17
-9.11939 -0.999978 1.19519e-17
-9.08149 -0.999978 1.19519e-17
-9.04362 -0.999978 1.19519e-17
-9.00578 -0.999978 1.19519e-17
-8.96797 -0.999978 1.19519e-17
-8.93019 -0.999978 1.19519e-17
-8.89244 -0.999978 1.19519e-17
-8.85471 -0.999978 1.19519e-17
-8.81702 -0.999978 1.19519e-17
-8.77936 -0.999978 1.19519e-17
-8.74172 -0.999978 1.19519e-17
-8.70412 -0.999978 1.19519e-17
-8.66654 -0.999978 1.19519e-17
-8.62899 -0.999978 1.19519e-17
-8.59146 -0.999978 1.19519e-17
-8.55397 -0.999978 1.19519e-17
-8.5165 -0.999978 1.19519e-17
-8.47906 -0.999978 1.19519e-17
-8.44165 -0.999978 1.19519e-17
-8.40426 -0.999978 1.19519e-17
-8.3669 -0.999978 1.19519e-17
-8.32956 -0.999978 1.19519e-17
-8.29226 -0.999978 1.19519e-17
-8.25497 -0.999978 1.19519e-17
-8.21772 -0.999978 1.19519e-17
-8.18049 -0.999978 1.19519e-17
-8.14328 -0.999978 1.19519e-17
-8.1061 -0.999978 1.19519e-17
-8.06895 -0.999978 1.19519e-17
-8.03182 -0.999978 1.19519e-17
-7.99471 -0.999978 1.19519e-17
-7.95763 -0.999978 1.19519e-17
-7.92058 -0.999978 1.19519e-17
-7.88355 -0.999978 1.19519e-17
-7.84654 -0.999978 1.19519e-17
-7.80955 -0.999978 1.19519e-17
-7.77259 -0.999978 1.19519e-17
-7.73566 -0.999978 1.19519e-17
-7.69874 -0.999978 1.19519e-17
-7.66185 -0.999978 1.19519e-17
-7.62498 -0.999978 1.19519e-17
-7.58814 -0.999978 1.19519e-17
-7.55132 -0.999978 1.19519e-17
-7.51452 -0.999978 1.19519e-17
-7.47774 -0.999978 1.19519e-17
-7.44099 -0.999978 1.19519e-17
-7.40425 -0.999978 1.19519e-17
-7.36754 -0.999978 1.19519e-17
-7.33085 -0.999978 1.19519e-17
-7.29418 -0.999978 1.19519e-17
-7.25754 -0.999978 1.19519e-17
-7.22091 -0.999978 1.19519e-17
-7.18431 -0.999978 1.19519e-17
-7.14772 -0.999978 1.19519e-17
-7.11116 -0.999978 1.19519e-17
-7.07462 -0.999978 1.19519e-17
-7.0381 -0.999978 1.19519e-17
-7.00159 -0.999978 1.19519e-17
-6.96511 -0.999978 1.19519e-17
-6.92865 -0.999978 1.19519e-17
-6.89221 -0.999978 1.19519e-17
-6.85579 -0.999978 1.19519e-17
-6.81938 -0.999978 1.19519e-17
-6.783 -0.999978 1.19519e-17
-6.74664 -0.999978 1.19519e-17
-6.71029 -0.999978 1.19519e-17
-6.67397 -0.999978 1.19519e-17
-6.63766 -0.999978 1.19519e-17
-6.60137 -0.999978 1.19519e-17
-6.5651 -0.999978 1.19519e-17
-6.52885 -0.999978 1.19519e-17
-6.49262 -0.999978 1.19519e-17
-6.4564 -0.999978 1.19519e-17
-6.42021 -0.999978 1.19519e-17
-6.38403 -0.999978 1.19519e-17
-6.34786 -0.999978 1.19519e-17
-6.31172 -0.999978 1.19519e-17
-6.27559 -0.999978 1.19519e-17
-6.23949 -0.999978 1.19519e-17
-6.20339 -0.999978 1.19519e-17
-6.16732 -0.999978 1.19519e-17
-6.13126 -0.999978 1.19519e-17
-6.09522 -0.999978 1.19519e-17
-6.05919 -0.999978 1.19519e-17
-6.02319 -0.999978 1.19519e-17
-5.9872 -0.999978 1.19519e-17
-5.95122 -0.999978 1.19519e-17
-5.91526 -0.999978 1.19519e-17
-5.87932 -0.999978 1.19519e-17
-5.84339 -0.999978 1.19519e-17
-5.80748 -0.999978 1.19519e-17
-5.77158 -0.999978 1.19519e-17
-5.7357 -0.999978 1.19519e-17
-5.69984 -0.999978 1.19519e-17
-5.66399 -0.999978 1.19519e-17
-5.62815 -0.999978 1.19519e-17
-5.59233 -0.999978 1.19519e-17
-5.55653 -0.999978 1.19519e-17
-5.52074 -0.999978 1.19519e-17
-5.48497 -0.999978 1.19519e-17
-5.4492 -0.999978 1.19519e-17
-5.41346 -0.999978 1.19519e-17
-5.37773 -0.999978 1.19519e-17
-5.34201 -0.999978 1.19519e-17
-5.30631 -0.999978 1.19519e-17
-5.27062 -0.999978 1.19519e-17
-5.23494 -0.999978 1.19519e-17
-5.19928 -0.999978 1.19519e-17
-5.16363 -0.999978 1.19519e-17
-5.128 -0.999978 1.19519e-17
-5.09237 -0.999978 1.19519e-17
-5.05677 -0.999978 1.19519e-17
-5.02117 -0.999978 1.19519e-17
-4.98559 -0.999978 1.19519e-17
-4.95002 -0.999978 1.19519e-17
-4.91446 -0.999978 1.19519e-17
-4.87892 -0.999978 1.19519e-17
-4.84339 -0.999978 1.19519e-17
-4.80787 -0.999978 1.19519e-17
-4.77237 -0.999978 1.19519e-17
-4.73687 -0.999978 1.19519e-17
-4.70139 -0.999978 1.19519e-17
-4.66592 -0.999978 1.19519e-17
-4.63046 -0.999978 1.19519e-17
-4.59502 -0.999978 1.19519e-17
-4.55958 -0.999978 1.19519e-17
-4.52416 -0.999978 1.19519e-17
-4.48875 -0.999978 1.19519e-17
-4.45335 -0.999978 1.19519e-17
-4.41797 -0.999978 1.19519e-17
-4.38259 -0.999978 1.19519e-17
-4.34722 -0.999978 1.19519e-17
-4.31187 -0.999978 1.19519e-17
-4.27653 -0.999978 1.19519e-17
-4.24119 -0.999978 1.19519e-17
-4.20587 -0.999978 1.19519e-17
-4.17056 -0.999978 1.19519e-17
-4.13526 -0.999978 1.19519e-17
-4.09997 -0.999978 1.19519e-17
-4.06469 -0.999978 1.19519e-17
-4.02942 -0.999978 1.19519e-17
-3.99416 -0.999978 1.19519e-17
-3.95891 -0.999978 1.19519e-17
-3.92367 -0.999978 1.19519e-17
-3.88844 -0.999978 1.19519e-17
-3.85322 -0.999978 1.19519e-17
-3.81801 -0.999978 1.19519e-17
-3.7828 -0.999978 1.19519e-17
-3.74761 -0.999978 1.19519e-17
-3.71243 -0.999978 1.19519e-17
-3.67726 -0.999978 1.19519e-17
-3.64209 -0.999978 1.19519e-17
-3.60694 -0.999978 1.19519e-17
-3.57179 -0.999978 1.19519e-17
-3.53665 -0.999978 1.19519e-17
-3.50152 -0.999978 1.19519e-17
-3.4664 -0.999978 1.19519e-17
-3.43129 -0.999978 1.19519e-17
-3.39619 -0.999978 1.19519e-17
-3.36109 -0.999978 1.19519e-17
-3.32601 -0.999978 1.19519e-17
-3.29093 -0.999978 1.19519e-17
-3.25586 -0.999978 1.19519e-17
-3.2208 -0.999978 1.19519e-17
-3.18574 -0.999978 1.19519e-17
-3.1507 -0.999978 1.19519e-17
-3.11566 -0.999978 1.19519e-17
-3.08063 -0.999978 1.19519e-17
-3.0456 -0.999978 1.19519e-17
-3.01059 -0.999978 1.19519e-17
-2.97558 -0.999978 1.19519e-17
-2.94058 -0.999978 1.19519e-17
-2.90558 -0.999978 1.19519e-17
-2.87059 -0.999978 1.19519e-17
-2.83561 -0.999978 1.19519e-17
-2.80064 -0.999978 1.19519e-17
-2.76567 -0.999978 1.19519e-17
-2.73071 -0.999978 1.19519e-17
-2.69576 -0.999978 1.19519e-17
-2.66081 -0.999978 1.19519e-17
-2.62587 -0.999978 1.19519e-17
-2.59094 -0.999978 1.19519e-17
-2.55601 -0.999978 1.19519e-17
-2.52109 -0.999978 1.19519e-17
-2.48617 -0.999978 1.19519e-17
-2.45126 -0.999978 1.19519e-17
-2.41636 -0.999978 1.19519e-17
-2.38146 -0.999978 1.19519e-17
-2.34657 -0.999978 1.19519e-17
-2.31168 -0.999978 1.19519e-17
-2.2768 -0.999978 1.19519e-17
-2.24192 -0.999978 1.19519e-17
-2.20705 -0.999978 1.19519e-17
-2.17219 -0.999978 1.19519e-17
-2.13733 -0.999978 1.19519e-17
-2.10247 -0.999978 1.19519e-17
-2.06762 -0.999978 1.19519e-17
-2.03278 -0.999978 1.19519e-17
-1.99794 -0.999978 1.19519e-17
-1.9631 -0.999978 1.19519e-17
-1.92827 -0.999978 1.19519e-17
-1.89345 -0.999978 1.19519e-17
-1.85862 -0.999978 1.19519e-17
-1.82381 -0.999978 1.19519e-17
-1.78899 -0.999978 1.19519e-17
-1.75419 -0.999978 1.19519e-17
-1.71938 -0.999978 1.19519e-17
-1.68458 -0.999978 1.19519e-17
-1.64979 -0.999978 1.19519e-17
-1.61499 -0.999978 1.19519e-17
-1.58021 -0.999978 1.19519e-17
-1.54542 -0.999978 1.19519e-17
-1.51064 -0.999978 1.19519e-17
-1.47586 -0.999978 1.19519e-17
-1.44109 -0.999978 1.19519e-17
-1.40632 -0.999978 1.19519e-17
-1.37155 -0.999978 1.19519e-17
-1.33679 -0.999978 1.19519e-17
-1.30203 -0.999978 1.19519e-17
-1.26727 -0.999978 1.19519e-17
-1.23251 -0.999978 1.19519e-17
-1.19776 -0.999978 1.19519e-17
-1.16301 -0.999978 1.19519e-17
-1.12827 -0.999978 1.19519e-17
-1.09352 -0.999978 1.19519e-17
-1.05878 -0.999978 1.19519e-17
-1.02405 -0.999978 1.19519e-17
-0.989309 -0.999978 1.19519e-17
-0.954576 -0.999978 1.19519e-17
-0.919844 -0.999978 1.19519e-17
-0.885115 -0.999978 1.19519e-17
-0.850388 -0.999978 1.19519e-17
-0.815663 -0.999978 1.19519e-17
-0.78094 -0.999978 1.19519e-17
-0.746219 -0.999978 1.19519e-17
-0.711499 -0.999978 1.19519e-17
-0.676781 -0.999978 1.19519e-17
-0.642065 -0.999978 1.19519e-17
-0.60735 -0.999978 1.19519e-17
-0.572637 -0.999978 1.19519e-17
-0.537925 -0.999978 1.19519e-17
-0.503214 -0.999978 1.19519e-17
-0.468504 -0.999978 1.19519e-17
-0.433796 -0.999978 1.19519e-17
-0.399089 -0.999978 1.19519e-17
-0.364382 -0.999978 1.19519e-17
-0.329676 -0.999978 1.19519e-17
-0.294972 -0.999978 1.19519e-17
-0.260267 -0.999978 1.19519e-17
-0.225564 -0.999978 1.19519e-17
-0.190861 -0.999978 1.19519e-17
-0.156158 -0.999978 1.19519e-17
-0.121456 -0.999978 1.19519e-17
-0.0867541 -0.999978 1.19519e-17
-0.0520524 -0.999978 1.19519e-17
-0.0173508 -0.999978 1.19519e-17
0.0173508 -0.999978 1.19519e-17
0.0520524 -0.999978 1.19519e-17
0.0867541 -0.999978 1.19519e-17
0.121456 -0.999978 1.19519e-17
0.156158 -0.999978 1.19519e-17
0.190861 -0.999978 1.19519e-17
0.225564 -0.999978 1.19519e-17
0.260267 -0.999978 1.19519e-17
0.294972 -0.999978 1.19519e-17
0.329676 -0.999978 1.19519e-17
0.364382 -0.999978 1.19519e-17
0.399089 -0.999978 1.19519e-17
0.433796 -0.999978 1.19519e-17
0.468504 -0.999978 1.19519e-17
0.503214 -0.999978 1.19519e-17
0.537925 -0.999978 1.19519e-17
0.572637 -0.999978 1.19519e-17
0.60735 -0.999978 1.19519e-17
0.642065 -0.999978 1.19519e-17
0.676781 -0.999978 1.19519e-17
0.711499 -0.999978 1.19519e-17
0.746219 -0.999978 1.19519e-17
0.78094 -0.999978 1.19519e-17
0.815663 -0.999978 1.19519e-17
0.850388 -0.999978 1.19519e-17
0.885115 -0.999978 1.19519e-17
0.919844 -0.999978 1.19519e-17
0.954576 -0.999978 1.19519e-17
0.989309 -0.999978 1.19519e-17
1.02405 -0.999978 1.19519e-17
1.05878 -0.999978 1.19519e-17
1.09352 -0.999978 1.19519e-17
1.12827 -0.999978 1.19519e-17
1.16301 -0.999978 1.19519e-17
1.19776 -0.999978 1.19519e-17
1.23251 -0.999978 1.19519e-17
1.26727 -0.999978 1.19519e-17
1.30203 -0.999978 1.19519e-17
1.33679 -0.999978 1.19519e-17
1.37155 -0.999978 1.19519e-17
1.40632 -0.999978 1.19519e-17
1.44109 -0.999978 1.19519e-17
1.47586 -0.999978 1.19519e-17
1.51064 -0.999978 1.19519e-17
1.54542 -0.999978 1.19519e-17
1.58021 -0.999978 1.19519e-17
1.61499 -0.999978 1.19519e-17
1.64979 -0.999978 1.19519e-17
1.68458 -0.999978 1.19519e-17
1.71938 -0.999978 1.19519e-17
1.75419 -0.999978 1.19519e-17
1.78899 -0.999978 1.19519e-17
1.82381 -0.999978 1.19519e-17
1.85862 -0.999978 1.19519e-17
1.89345 -0.999978 1.19519e-17
1.92827 -0.999978 1.19519e-17
1.9631 -0.999978 1.19519e-17
1.99794 -0.999978 1.19519e-17
2.03278 -0.999978 1.19519e-17
2.06762 -0.999978 1.19519e-17
2.10247 -0.999978 1.19519e-17
2.13733 -0.999978 1.19519e-17
2.17219 -0.999978 1.19519e-17
2.20705 -0.999978 1.19519e-17
2.24192 -0.999978 1.19519e-17
2.2768 -0.999978 1.19519e-17
2.31168 -0.999978 1.19519e-17
2.34657 -0.999978 1.19519e-17
2.38146 -0.999978 1.19519e-17
2.41636 -0.999978 1.19519e-17
2.45126 -0.999978 1.19519e-17
2.48617 -0.999978 1.19519e-17
2.52109 -0.999978 1.19519e-17
2.55601 -0.999978 1.19519e-17
2.59094 -0.999978 1.19519e-17
2.62587 -0.999978 1.19519e-17
2.66081 -0.999978 1.19519e-17
2.69576 -0.999978 1.19519e-17
2.73071 -0.999978 1.19519e-17
2.76567 -0.999978 1.19519e-17
2.80064 -0.999978 1.19519e-17
2.83561 -0.999978 1.19519e-17
2.87059 -0.999978 1.19519e-17
2.90558 -0.999978 1.19519e-17
2.94058 -0.999978 1.19519e-17
2.97558 -0.999978 1.19519e-17
3.01059 -0.999978 1.19519e-17
3.0456 -0.999978 1.19519e-17
3.08063 -0.999978 1.19519e-17
3.11566 -0.999978 1.19519e-17
3.1507 -0.999978 1.19519e-17
3.18574 -0.999978 1.19519e-17
3.2208 -0.999978 1.19519e-17
3.25586 -0.999978 1.19519e-17
3.29093 -0.999978 1.19519e-17
3.32601 -0.999978 1.19519e-17
3.36109 -0.999978 1.19519e-17
3.39619 -0.999978 1.19519e-17
3.43129 -0.999978 1.19519e-17
3.4664 -0.999978 1.19519e-17
3.50152 -0.999978 1.19519e-17
3.53665 -0.999978 1.19519e-17
3.57179 -0.999978 1.19519e-17
3.60694 -0.999978 1.19519e-17
3.64209 -0.999978 1.19519e-17
3.67726 -0.999978 1.19519e-17
3.71243 -0.999978 1.19519e-17
3.74761 -0.999978 1.19519e-17
3.7828 -0.999978 1.19519e-17
3.81801 -0.999978 1.19519e-17
3.85322 -0.999978 1.19519e-17
3.88844 -0.999978 1.19519e-17
3.92367 -0.999978 1.19519e-17
3.95891 -0.999978 1.19519e-17
3.99416 -0.999978 1.19519e-17
4.02942 -0.999978 1.19519e-17
4.06469 -0.999978 1.19519e-17
4.09997 -0.999978 1.19519e-17
4.13526 -0.999978 1.19519e-17
4.17056 -0.999978 1.19519e-17
4.20587 -0.999978 1.19519e-17
4.24119 -0.999978 1.19519e-17
4.27653 -0.999978 1.19519e-17
4.31187 -0.999978 1.19519e-17
4.34722 -0.999978 1.19519e-17
4.38259 -0.999978 1.19519e-17
4.41797 -0.999978 1.19519e-17
4.45335 -0.999978 1.19519e-17
4.48875 -0.999978 1.19519e-17
4.52416 -0.999978 1.19519e-17
4.55958 -0.999978 1.19519e-17
4.59502 -0.999978 1.19519e-17
4.63046 -0.999978 1.19519e-17
4.66592 -0.999978 1.19519e-17
4.70139 -0.999978 1.19519e-17
4.73687 -0.999978 1.19519e-17
4.77237 -0.999978 1.19519e-17
4.80787 -0.999978 1.19519e-17
4.84339 -0.999978 1.19519e-17
4.87892 -0.999978 1.19519e-17
4.91446 -0.999978 1.19519e-17
4.95002 -0.999978 1.19519e-17
4.98559 -0.999978 1.19519e-17
5.02117 -0.999978 1.19519e-17
5.05677 -0.999978 1.19519e-17
5.09237 -0.999978 1.19519e-17
5.128 -0.999978 1.19519e-17
5.16363 -0.999978 1.19519e-17
5.19928 -0.999978 1.19519e-17
5.23494 -0.999978 1.19519e-17
5.27062 -0.999978 1.19519e-17
5.30631 -0.999978 1.19519e-17
5.34201 -0.999978 1.19519e-17
5.37773 -0.999978 1.19519e-17
5.41346 -0.999978 1.19519e-17
5.4492 -0.999978 1.19519e-17
5.48497 -0.999978 1.19519e-17
5.52074 -0.999978 1.19519e-17
5.55653 -0.999978 1.19519e-17
5.59233 -0.999978 1.19519e-17
5.62815 -0.999978 1.19519e-17
5.66399 -0.999978 1.19519e-17
5.69984 -0.999978 1.19519e-17
5.7357 -0.999978 1.19519e-17
5.77158 -0.999978 1.19519e-17
5.80748 -0.999978 1.19519e-17
5.84339 -0.999978 1.19519e-17
5.87932 -0.999978 1.19519e-17
5.91526 -0.999978 1.19519e-17
5.95122 -0.999978 1.19519e-17
5.9872 -0.999978 1.19519e-17
6.02319 -0.999978 1.19519e-17
6.05919 -0.999978 1.19519e-17
6.09522 -0.999978 1.19519e-17
6.13126 -0.999978 1.19519e-17
6.16732 -0.999978 1.19519e-17
6.20339 -0.999978 1.19519e-17
6.23949 -0.999978 1.19519e-17
6.27559 -0.999978 1.19519e-17
6.31172 -0.999978 1.19519e-17
6.34786 -0.999978 1.19519e-17
6.38403 -0.999978 1.19519e-17
6.42021 -0.999978 1.19519e-17
6.4564 -0.999978 1.19519e-17
6.49262 -0.999978 1.19519e-17
6.52885 -0.999978 1.19519e-17
6.5651 -0.999978 1.19519e-17
6.60137 -0.999978 1.19519e-17
6.63766 -0.999978 1.19519e-17
6.67397 -0.999978 1.19519e-17
6.71029 -0.999978 1.19519e-17
6.74664 -0.999978 1.19519e-17
6.783 -0.999978 1.19519e-17
6.81938 -0.999978 1.19519e-17
6.85579 -0.999978 1.19519e-17
6.89221 -0.999978 1.19519e-17
6.92865 -0.999978 1.19519e-17
6.96511 -0.999978 1.19519e-17
7.00159 -0.999978 1.19519e-17
7.0381 -0.999978 1.19519e-17
7.07462 -0.999978 1.19519e-17
7.11116 -0.999978 1.19519e-17
7.14772 -0.999978 1.19519e-17
7.18431 -0.999978 1.19519e-17
7.22091 -0.999978 1.19519e-17
7.25754 -0.999978 1.19519e-17
7.29418 -0.999978 1.19519e-17
7.33085 -0.999978 1.19519e-17
7.36754 -0.999978 1.19519e-17
7.40425 -0.999978 1.19519e-17
7.44099 -0.999978 1.19519e-17
7.47774 -0.999978 1.19519e-17
7.51452 -0.999978 1.19519e-17
7.55132 -0.999978 1.19519e-17
7.58814 -0.999978 1.19519e-17
7.62498 -0.999978 1.19519e-17
7.66185 -0.999978 1.19519e-17
7.69874 -0.999978 1.19519e-17
7.73566 -0.999978 1.19519e-17
7.77259 -0.999978 1.19519e-17
7.80955 -0.999978 1.19519e-17
7.84654 -0.999978 1.19519e-17
7.88355 -0.999978 1.19519e-17
7.92058 -0.999978 1.19519e-17
7.95763 -0.999978 1.19519e-17
7.99471 -0.999978 1.19519e-17
8.03182 -0.999978 1.19519e-17
8.06895 -0.999978 1.19519e-17
8.1061 -0.999978 1.19519e-17
8.14328 -0.999978 1.19519e-17
8.18049 -0.999978 1.19519e-17
8.21772 -0.999978 1.19519e-17
8.25497 -0.999978 1.19519e-17
8.29226 -0.999978 1.19519e-17
8.32956 -0.999978 1.19519e-17
8.3669 -0.999978 1.19519e-17
8.40426 -0.999978 1.19519e-17
8.44165 -0.999978 1.19519e-17
8.47906 -0.999978 1.19519e-17
8.5165 -0.999978 1.19519e-17
8.55397 -0.999978 1.19519e-17
8.59146 -0.999978 1.19519e-17
8.62899 -0.999978 1.19519e-17
8.66654 -0.999978 1.19519e-17
8.70412 -0.999978 1.19519e-17
8.74172 -0.999978 1.19519e-17
8.77936 -0.999978 1.19519e-17
8.81702 -0.999978 1.19519e-17
8.85471 -0.999978 1.19519e-17
8.89244 -0.999978 1.19519e-17
8.93019 -0.999978 1.19519e-17
8.96797 -0.999978 1.19519e-17
9.00578 -0.999978 1.19519e-17
9.04362 -0.999978 1.19519e-17
9.08149 -0.999978 1.19519e-17
9.11939 -0.999978 1.19519e-17
9.15732 -0.999978 1.19519e-17
9.19528 -0.999978 1.19519e-17
9.23327 -0.999978 1.19519e-17
9.2713 -0.999978 1.19519e-17
9.30935 -0.999978 1.19519e-17
9.34744 -0.999978 1.19519e-17
9.38556 -0.999978 1.19519e-17
9.42371 -0.999978 1.19519e-17
9.46189 -0.999978 1.19519e-17
9.50011 -0.999978 1.19519e-17
9.53836 -0.999978 1.19519e-17
9.57664 -0.999978 1.19519e-17
9.61496 -0.999978 1.19519e-17
9.65331 -0.999978 1.19519e-17
9.69169 -0.999978 1.19519e-17
9.73011 -0.999978 1.19519e-17
9.76856 -0.999978 1.19519e-17
9.80704 -0.999978 1.19519e-17
9.84557 -0.999978 1.19519e-17
9.88412 -0.999978 1.19519e-17
9.92271 -0.999978 1.19519e-17
9.96134 -0.999978 1.19519e-17
10 -0.999978 1.19519e-17
10.0387 -0.999978 1.19519e-17
10.0774 -0.999978 1.19519e-17
10.1162 -0.999978 1.19519e-17
10.155 -0.999978 1.19519e-17
10.1939 -0.999978 1.19519e-17
10.2328 -0.999978 1.19519e-17
10.2717 -0.999978 1.19519e-17
10.3106 -0.999978 1.19519e-17
10.3496 -0.999978 1.19519e-17
10.3887 -0.999978 1.19519e-17
10.4278 -0.999978 1.19519e-17
10.4669 -0.999978 1.19519e-17
10.506 -0.999978 1.19519e-17
10.5452 -0.999978 1.19519e-17
10.5845 -0.999978 1.19519e-17
10.6238 -0.999978 1.19519e-17
10.6631 -0.999978 1.19519e-17
10.7024 -0.999978 1.19519e-17
10.7418 -0.999978 1.19519e-17
10.7813 -0.999978 1.19519e-17
10.8208 -0.999978 1.19519e-17
10.8603 -0.999978 1.19519e-17
10.8999 -0.999978 1.19519e-17
10.9395 -0.999978 1.19519e-17
10.9792 -0.999978 1.19519e-17
11.0189 -0.999978 1.19519e-17
11.0586 -0.999978 1.19519e-17
11.0984 -0.999978 1.19519e-17
11.1383 -0.999978 1.19519e-17
11.1781 -0.999978 1.19519e-17
11.2181 -0.999978 1.19519e-17
11.2581 -0.999978 1.19519e-17
11.2981 -0.999978 1.19519e-17
11.3381 -0.999978 1.19519e-17
11.3783 -0.999978 1.19519e-17
11.4184 -0.999978 1.19519e-17
11.4587 -0.999978 1.19519e-17
11.4989 -0.999978 1.19519e-17
11.5392 -0.999978 1.19519e-17
11.5796 -0.999978 1.19519e-17
11.62 -0.999978 1.19519e-17
11.6605 -0.999978 1.19519e-17
11.701 -0.999978 1.19519e-17
11.7415 -0.999978 1.19519e-17
11.7822 -0.999978 1.19519e-17
11.8228 -0.999978 1.19519e-17
11.8636 -0.999978 1.19519e-17
11.9043 -0.999978 1.19519e-17
11.9452 -0.999978 1.19519e-17
11.986 -0.999978 1.19519e-17
12.027 -0.999978 1.19519e-17
12.068 -0.999978 1.19519e-17
12.109 -0.999978 1.19519e-17
12.1501 -0.999978 1.19519e-17
12.1913 -0.999978 1.19519e-17
12.2325 -0.999978 1.19519e-17
12.2738 -0.999978 1.19519e-17
12.3151 -0.999978 1.19519e-17
12.3565 -0.999978 1.19519e-17
12.3979 -0.999978 1.19519e-17
12.4394 -0.999978 1.19519e-17
12.481 -0.999978 1.19519e-17
12.5226 -0.999978 1.19519e-17
12.5643 -0.999978 1.19519e-17
12.6061 -0.999978 1.19519e-17
12.6479 -0.999978 1.19519e-17
12.6898 -0.999978 1.19519e-17
12.7317 -0.999978 1.19519e-17
12.7737 -0.999978 1.19519e-17
12.8158 -0.999978 1.19519e-17
12.8579 -0.999978 1.19519e-17
12.9001 -0.999978 1.19519e-17
12.9424 -0.999978 1.19519e-17
12.9847 -0.999978 1.19519e-17
13.0271 -0.999978 1.19519e-17
13.0696 -0.999978 1.19519e-17
13.1121 -0.999978 1.19519e-17
13.1547 -0.999978 1.19519e-17
13.1974 -0.999978 1.19519e-17
13.2402 -0.999978 1.19519e-17
13.283 -0.999978 1.19519e-17
13.3259 -0.999978 1.19519e-17
13.3689 -0.999978 1.19519e-17
13.4119 -0.999978 1.19519e-17
13.455 -0.999978 1.19519e-17
13.4982 -0.999978 1.19519e-17
13.5415 -0.999978 1.19519e-17
13.5848 -0.999978 1.19519e-17
13.6283 -0.999978 1.19519e-17
13.6718 -0.999978 1.19519e-17
13.7153 -0.999978 1.19519e-17
13.759 -0.999978 1.19519e-17
13.8028 -0.999978 1.19519e-17
13.8466 -0.999978 1.19519e-17
13.8905 -0.999978 1.19519e-17
13.9345 -0.999978 1.19519e-17
13.9786 -0.999978 1.19519e-17
14.0227 -0.999978 1.19519e-17
14.067 -0.999978 1.19519e-17
14.1113 -0.999978 1.19519e-17
14.1558 -0.999978 1.19519e-17
14.2003 -0.999978 1.19519e-17
14.2449 -0.999978 1.19519e-17
14.2896 -0.999978 1.19519e-17
14.3344 -0.999978 1.19519e-17
14.3793 -0.999978 1.19519e-17
14.4243 -0.999978 1.19519e-17
14.4693 -0.999978 1.19519e-17
14.5145 -0.999978 1.19519e-17
14.5598 -0.999978 1.19519e-17
14.6052 -0.999978 1.19519e-17
14.6506 -0.999978 1.19519e-17
14.6962 -0.999978 1.19519e-17
14.7419 -0.999978 1.19519e-17
14.7877 -0.999978 1.19519e-17
14.8336 -0.999978 1.19519e-17
14.8796 -0.999978 1.19519e-17
14.9257 -0.999978 1.19519e-17
14.9719 -0.999978 1.19519e-17
15.0182 -0.999978 1.19519e-17
15.0647 -0.999978 1.19519e-17
15.1112 -0.999978 1.19519e-17
15.1579 -0.999978 1.19519e-17
15.2047 -0.999978 1.19519e-17
15.2516 -0.999978 1.19519e-17
15.2986 -0.999978 1.19519e-17
15.3458 -0.999978 1.19519e-17
15.393 -0.999978 1.19519e-17
15.4404 -0.999978 1.19519e-17
15.488 -0.999978 1.19519e-17
15.5356 -0.999978 1.19519e-17
15.5834 -0.999978 1.19519e-17
15.6313 -0.999978 1.19519e-17
15.6794 -0.999978 1.19519e-17
15.7276 -0.999978 1.19519e-17
15.7759 -0.999978 1.19519e-17
15.8243 -0.999978 1.19519e-17
15.873 -0.999978 1.19519e-17
15.9217 -0.999978 1.19519e-17
15.9706 -0.999978 1.19519e-17
16.0197 -0.999978 1.19519e-17
16.0689 -0.999978 1.19519e-17
16.1182 -0.999978 1.19519e-17
16.1677 -0.999978 1.19519e-17
16.2174 -0.999978 1.19519e-17
16.2672 -0.999978 1.19519e-17
16.3172 -0.999978 1.19519e-17
16.3674 -0.999978 1.19519e-17
16.4177 -0.999978 1.19519e-17
16.4682 -0.999978 1.19519e-17
16.5189 -0.999978 1.19519e-17
16.5697 -0.999978 1.19519e-17
16.6208 -0.999978 1.19519e-17
16.672 -0.999978 1.19519e-17
16.7234 -0.999978 1.19519e-17
16.775 -0.999978 1.19519e-17
16.8268 -0.999978 1.19519e-17
16.8787 -0.999978 1.19519e-17
16.9309 -0.999978 1.19519e-17
16.9833 -0.999978 1.19519e-17
17.0359 -0.999978 1.19519e-17
17.0887 -0.999978 1.19519e-17
17.1418 -0.999978 1.19519e-17
17.195 -0.999978 1.19519e-17
17.2485 -0.999978 1.19519e-17
17.3022 -0.999978 1.19519e-17
17.3562 -0.999978 1.19519e-17
17.4104 -0.999978 1.19519e-17
17.4648 -0.999978 1.19519e-17
17.5195 -0.999978 1.19519e-17
17.5744 -0.999978 1.19519e-17
17.6296 -0.999978 1.19519e-17
17.6851 -0.999978 1.19519e-17
17.7408 -0.999978 1.19519e-17
17.7969 -0.999978 1.19519e-17
17.8532 -0.999978 1.19519e-17
17.9098 -0.999978 1.19519e-17
17.9667 -0.999978 1.19519e-17
18.0239 -0.999978 1.19519e-17
18.0815 -0.999978 1.19519e-17
18.1393 -0.999978 1.19519e-17
18.1975 -0.999978 1.19519e-17
18.256 -0.999978 1.19519e-17
18.3149 -0.999978 1.19519e-17
18.3742 -0.999978 1.19519e-17
18.4338 -0.999978 1.19519e-17
18.4938 -0.999978 1.19519e-17
18.5542 -0.999978 1.19519e-17
18.615 -0.999978 1.19519e-17
18.6762 -0.999978 1.19519e-17
18.7379 -0.999978 1.19519e-17
18.8 -0.999978 1.19519e-17
18.8625 -0.999978 1.19519e-17
18.9255 -0.999978 1.19519e-17
18.9891 -0.999978 1.19519e-17
19.0531 -0.999978 1.19519e-17
19.1177 -0.999978 1.19519e-17
19.1828 -0.999978 1.19519e-17
19.2484 -0.999978 1.19519e-17
19.3147 -0.999978 1.19519e-17
19.3816 -0.999978 1.19519e-17
19.4491 -0.999978 1.19519e-17
19.5173 -0.999978 1.19519e-17
19.5862 -0.999978 1.19519e-17
19.6558 -0.999978 1.19519e-17
19.7262 -0.999978 1.19519e-17
19.7974 -0.999978 1.19519e-17
19.8694 -0.999978 1.19519e-17
19.9423 -0.999978 1.19519e-17
20.0162 -0.999978 1.19519e-17
20.091 -0.999978 1.19519e-17
20.1669 -0.999978 1.19519e-17
20.244 -0.999978 1.19519e-17
20.3222 -0.999978 1.19519e-17
20.4016 -0.999978 1.19519e-17
20.4825 -0.999978 1.19519e-17
20.5648 -0.999978 1.19519e-17
20.6487 -0.999978 1.19519e-17
20.7344 -0.999978 1.19519e-17
20.8219 -0.999978 1.19519e-17
20.9115 -0.999978 1.19519e-17
21.0034 -0.999978 1.19519e-17
21.0979 -0.999978 1.19519e-17
21.1952 -0.999978 1.19519e-17
21.2959 -0.999978 1.19519e-17
21.4004 -0.999978 1.19519e-17
21.5093 -0.999978 1.19519e-17
21.6237 -0.999978 1.19519e-17
21.7448 -0.999978 1.19519e-17
21.8747 -0.999978 1.19519e-17
22.0165 -0.999978 1.19519e-17
22.1768 -0.999978 1.19519e-17
22.3723 -0.999978 1.19519e-17


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1ClassicOneLoop/SigmaRTwoLoop.txt <==
-22.3723 0.0198113 0.000979351
-22.1768 0.0193803 -0.000421415
-22.0165 0.0192528 0.000503023
-21.8747 0.0191214 -0.000341286
-21.7448 0.0190339 0.000384412
-21.6237 0.0189406 -0.000286392
-21.5093 0.0188633 0.00032991
-21.4004 0.0187801 -0.000241461
-21.2959 0.0187022 0.000306595
-21.1952 0.018615 -0.000191921
-21.0979 0.0185218 0.000318963
-21.0034 0.018406 -0.000102135
-20.9115 0.01826 0.000426884
-20.8219 0.0180619 0.00014301
-20.7344 0.0178042 0.000775598
-20.6487 0.0174879 0.000618508
-20.5648 0.0171493 0.00112998
-20.4825 0.0168408 0.000581674
-20.4016 0.0166158 0.000474331
-20.3222 0.0164854 -0.000343638
-20.244 0.0164199 -6.20829e-05
-20.1669 0.0163717 -0.000118282
-20.091 0.0163198 0.000352395
-20.0162 0.0162674 -0.000175303
-19.9423 0.0162229 2.42956e-06
-19.8694 0.0161811 -0.00014714
-19.7974 0.0161386 0.000235874
-19.7262 0.0160961 -0.000219039
-19.6558 0.0160563 6.22008e-05
-19.5862 0.0160159 -9.51748e-05
-19.5173 0.0159757 0.000125257
-19.4491 0.0159359 -0.00022664
-19.3816 0.0158968 0.000146637
-19.3147 0.015857 -0.000135908
-19.2484 0.0158179 5.37952e-05
-19.1828 0.0157785 -0.000134819
-19.1177 0.0157394 0.000121287
-19.0531 0.0157 -0.000195833
-18.9891 0.015661 0.000116924
-18.9255 0.0156215 -0.000141162
-18.8625 0.0155823 5.94849e-05
-18.8 0.0155428 -0.000126523
-18.7379 0.0155035 8.68046e-05
-18.6762 0.0154638 -0.000169966
-18.615 0.0154243 0.000109183
-18.5542 0.0153844 -0.000160233
-18.4938 0.0153447 7.41967e-05
-18.4338 0.0153046 -0.000126427
-18.3742 0.0152646 5.77927e-05
-18.3149 0.0152243 -0.000135676
-18.256 0.015184 8.01877e-05
-18.1975 0.0151434 -0.000158568
-18.1393 0.0151028 8.78004e-05
-18.0815 0.0150619 -0.000150475
-18.0239 0.015021 6.64775e-05
-17.9667 0.0149798 -0.000129448
-17.9098 0.0149385 5.20508e-05
-17.8532 0.014897 -0.000129112
-17.7969 0.0148553 6.08725e-05
-17.7408 0.0148134 -0.000144144
-17.6851 0.0147714 7.17959e-05
-17.6296 0.014729 -0.000149035
-17.5744 0.0146866 6.60722e-05
-17.5195 0.0146439 -0.000138192
-17.4648 0.0146011 5.13791e-05
-17.4104 0.0145579 -0.000127637
-17.3562 0.0145147 4.49306e-05
-17.3022 0.0144711 -0.000129442
-17.2485 0.0144274 5.02028e-05
-17.195 0.0143833 -0.000138559
-17.1418 0.0143391 5.65154e-05
-17.0887 0.0142946 -0.000142931
-17.0359 0.0142499 5.4431e-05
-16.9833 0.0142049 -0.000138286
-16.9309 0.0141598 4.54149e-05
-16.8787 0.0141143 -0.000130622
-16.8268 0.0140686 3.76654e-05
-16.775 0.0140226 -0.000127746
-16.7234 0.0139764 3.65058e-05
-16.672 0.0139298 -0.000131392
-16.6208 0.013883 4.00816e-05
-16.5697 0.0138359 -0.00013705
-16.5189 0.0137886 4.26883e-05
-16.4682 0.0137409 -0.000139373
-16.4177 0.013693 4.05777e-05
-16.3674 0.0136448 -0.000136902
-16.3172 0.0135963 3.4639e-05
-16.2672 0.0135474 -0.000132396
-16.2174 0.0134984 2.86663e-05
-16.1677 0.0134489 -0.000129742
-16.1182 0.0133992 2.57992e-05
-16.0689 0.0133491 -0.000130765
-16.0197 0.0132987 2.63199e-05
-15.9706 0.0132479 -0.000134321
-15.9217 0.0131969 2.80431e-05
-15.873 0.0131455 -0.000137723
-15.8243 0.0130938 2.83365e-05
-15.7759 0.0130417 -0.000138879
-15.7276 0.0129893 2.59729e-05
-15.6794 0.0129365 -0.000137557
-15.6313 0.0128835 2.16455e-05
-15.5834 0.0128299 -0.000135161
-15.5356 0.0127761 1.71581e-05
-15.488 0.0127219 -0.000133555
-15.4404 0.0126673 1.41188e-05
-15.393 0.0126123 -0.000133861
-15.3458 0.012557 1.3034e-05
-15.2986 0.0125012 -0.000135955
-15.2516 0.0124451 1.32254e-05
-15.2047 0.0123886 -0.000138764
-15.1579 0.0123316 1.34187e-05
-15.1112 0.0122743 -0.000141018
-15.0647 0.0122165 1.25285e-05
-15.0182 0.0121583 -0.000141954
-14.9719 0.0120998 1.01829e-05
-14.9257 0.0120407 -0.000141609
-14.8796 0.0119813 6.78314e-06
-14.8336 0.0119214 -0.000140664
-14.7877 0.0118611 3.17422e-06
-14.7419 0.0118003 -0.000140008
-14.6962 0.011739 1.71266e-07
-14.6506 0.0116773 -0.000140293
-14.6052 0.0116152 -1.80794e-06
-14.5598 0.0115525 -0.000141678
-14.5145 0.0114894 -2.86236e-06
-14.4693 0.0114258 -0.000143842
-14.4243 0.0113618 -3.48085e-06
-14.3793 0.0112972 -0.000146201
-14.3344 0.0112321 -4.27546e-06
-14.2896 0.0111665 -0.000148188
-14.2449 0.0111005 -5.71406e-06
-14.2003 0.0110338 -0.000149479
-14.1558 0.0109667 -7.9595e-06
-14.1113 0.0108991 -0.00015008
-14.067 0.0108309 -1.08555e-05
-14.0227 0.0107621 -0.000150274
-13.9786 0.0106929 -1.4035e-05
-13.9345 0.010623 -0.000150474
-13.8905 0.0105526 -1.70855e-05
-13.8466 0.0104816 -0.000151058
-13.8028 0.0104101 -1.97023e-05
-13.759 0.0103379 -0.000152241
-13.7153 0.0102652 -2.17771e-05
-13.6718 0.0101918 -0.000154027
-13.6283 0.0101179 -2.34058e-05
-13.5848 0.0100433 -0.000156242
-13.5415 0.00996819 -2.4828e-05
-13.4982 0.00989237 -0.000158611
-13.455 0.00981595 -2.63311e-05
-13.4119 0.00973885 -0.000160863
-13.3689 0.00966113 -2.81558e-05
-13.3259 0.00958271 -0.000162811
-13.283 0.00950366 -3.04307e-05
-13.2402 0.00942391 -0.000164397
-13.1974 0.00934349 -3.31515e-05
-13.1547 0.00926236 -0.000165688
-13.1121 0.00918054 -3.62006e-05
-13.0696 0.00909799 -0.000166847
-13.0271 0.00901474 -3.93965e-05
-12.9847 0.00893074 -0.000168067
-12.9424 0.00884602 -4.25512e-05
-12.9001 0.00876053 -0.000169524
-12.8579 0.0086743 -4.55221e-05
-12.8158 0.00858729 -0.000171328
-12.7737 0.00849951 -4.82422e-05
-12.7317 0.00841093 -0.000173509
-12.6898 0.00832157 -5.07282e-05
-12.6479 0.00823138 -0.000176016
-12.6061 0.00814039 -5.30656e-05
-12.5643 0.00804854 -0.000178744
-12.5226 0.00795589 -5.53804e-05
-12.481 0.00786235 -0.000181565
-12.4394 0.00776798 -5.78049e-05
-12.3979 0.0076727 -0.000184359
-12.3565 0.00757657 -6.04478e-05
-12.3151 0.00747951 -0.000187044
-12.2738 0.00738156 -6.33734e-05
-12.2325 0.00728267 -0.000189585
-12.1913 0.00718287 -6.65944e-05
-12.1501 0.0070821 -0.000192001
-12.109 0.00698039 -7.00757e-05
-12.068 0.00687769 -0.000194351
-12.027 0.00677402 -7.37485e-05
-11.986 0.00666933 -0.000196721
-11.9452 0.00656365 -7.75283e-05
-11.9043 0.00645692 -0.000199201
-11.8636 0.00634917 -8.13347e-05
-11.8228 0.00624035 -0.00020187
-11.7822 0.00613047 -8.51062e-05
-11.7415 0.0060195 -0.000204784
-11.701 0.00590744 -8.88107e-05
-11.6605 0.00579424 -0.000207965
-11.62 0.00567994 -9.24482e-05
-11.5796 0.00556446 -0.000211404
-11.5392 0.00544785 -9.6048e-05
-11.4989 0.00533003 -0.00021507
-11.4587 0.00521104 -9.96605e-05
-11.4184 0.00509081 -0.000218912
-11.3783 0.00496938 -0.000103348
-11.3381 0.00484667 -0.000222875
-11.2981 0.00472272 -0.000107172
-11.2581 0.00459746 -0.000226911
-11.2181 0.00447093 -0.000111186
-11.1781 0.00434304 -0.000230982
-11.1383 0.00421384 -0.000115427
-11.0984 0.00408325 -0.00023507
-11.0586 0.00395131 -0.000119915
-11.0189 0.00381793 -0.000239176
-10.9792 0.00368316 -0.000124648
-10.9395 0.00354692 -0.00024332
-10.8999 0.00340924 -0.000129611
-10.8603 0.00327005 -0.000247535
-10.8208 0.00312936 -0.000134777
-10.7813 0.00298713 -0.000251864
-10.7418 0.00284336 -0.000140113
-10.7024 0.00269798 -0.000256352
-10.6631 0.00255103 -0.000145588
-10.6238 0.00240242 -0.00026104
-10.5845 0.00225218 -0.000151177
-10.5452 0.00210023 -0.000265965
-10.506 0.0019466 -0.000156863
-10.4669 0.00179122 -0.00027115
-10.4278 0.0016341 -0.000162643
-10.3887 0.00147517 -0.00027661
-10.3496 0.00131444 -0.000168523
-10.3106 0.00115184 -0.000282348
-10.2717 0.000987396 -0.000174521
-10.2328 0.000821019 -0.000288358
-10.1939 0.000652731 -0.000180666
-10.155 0.000482448 -0.000294627
-10.1162 0.000310194 -0.00018699
-10.0774 0.000135878 -0.00030114
-10.0387 -4.04727e-05 -0.000193527
-10 -0.000218955 -0.000307882
-9.96134 -0.00039954 -0.000200313
-9.92271 -0.000582328 -0.00031484
-9.88412 -0.000767288 -0.000207378
-9.84557 -0.000954526 -0.000322009
-9.80704 -0.00114401 -0.000214751
-9.76856 -0.00133585 -0.000329387
-9.73011 -0.00153002 -0.000222451
-9.69169 -0.00172662 -0.000336981
-9.65331 -0.00192562 -0.000230493
-9.61496 -0.00212715 -0.000344807
-9.57664 -0.00233116 -0.000238887
-9.53836 -0.00253778 -0.000352885
-9.50011 -0.00274699 -0.000247637
-9.46189 -0.00295889 -0.000361243
-9.42371 -0.00317346 -0.000256745
-9.38556 -0.00339082 -0.00036991
-9.34744 -0.00361097 -0.000266212
-9.30935 -0.00383399 -0.00037892
-9.2713 -0.0040599 -0.000276039
-9.23327 -0.00428879 -0.000388306
-9.19528 -0.00452068 -0.000286228
-9.15732 -0.00475566 -0.000398101
-9.11939 -0.00499374 -0.000296787
-9.08149 -0.00523504 -0.000408338
-9.04362 -0.00547955 -0.000307726
-9.00578 -0.0057274 -0.000419045
-8.96797 -0.00597858 -0.00031906
-8.93019 -0.00623323 -0.00043025
-8.89244 -0.00649134 -0.000330812
-8.85471 -0.00675305 -0.000441977
-8.81702 -0.00701836 -0.000343007
-8.77936 -0.00728741 -0.00045425
-8.74172 -0.00756019 -0.000355676
-8.70412 -0.00783687 -0.00046709
-8.66654 -0.00811742 -0.000368856
-8.62899 -0.00840202 -0.000480518
-8.59146 -0.00869066 -0.000382587
-8.55397 -0.00898351 -0.000494557
-8.5165 -0.00928056 -0.00039691
-8.47906 -0.00958199 -0.000509229
-8.44165 -0.00988779 -0.000411871
-8.40426 -0.0101982 -0.000524562
-8.3669 -0.0105131 -0.000427518
-8.32956 -0.0108328 -0.000540584
-8.29226 -0.0111572 -0.000443899
-8.25497 -0.0114865 -0.000557329
-8.21772 -0.0118209 -0.000461064
-8.18049 -0.0121604 -0.000574836
-8.14328 -0.012505 -0.000479065
-8.1061 -0.012855 -0.00059315
-8.06895 -0.0132105 -0.000497955
-8.03182 -0.0135715 -0.000612321
-7.99471 -0.0139382 -0.000517789
-7.95763 -0.0143108 -0.000632403
-7.92058 -0.0146892 -0.000538623
-7.88355 -0.0150738 -0.00065346
-7.84654 -0.0154645 -0.000560517
-7.80955 -0.0158616 -0.000675561
-7.77259 -0.0162652 -0.000583535
-7.73566 -0.0166755 -0.000698779
-7.69874 -0.0170925 -0.000607745
-7.66185 -0.0175165 -0.000723198
-7.62498 -0.0179476 -0.000633219
-7.58814 -0.0183861 -0.000748906
-7.55132 -0.018832 -0.000660037
-7.51452 -0.0192855 -0.000775998
-7.47774 -0.0197469 -0.000688287
-7.44099 -0.0202163 -0.000804579
-7.40425 -0.0206938 -0.000718064
-7.36754 -0.0211799 -0.000834758
-7.33085 -0.0216745 -0.000749474
-7.29418 -0.022178 -0.000866656
-7.25754 -0.0226905 -0.000782632
-7.22091 -0.0232124 -0.000900403
-7.18431 -0.0237438 -0.000817666
-7.14772 -0.024285 -0.000936138
-7.11116 -0.0248362 -0.000854719
-7.07462 -0.0253977 -0.000974014
-7.0381 -0.0259697 -0.000893945
-7.00159 -0.0265527 -0.00101419
-6.96511 -0.0271467 -0.000935518
-6.92865 -0.0277523 -0.00105686
-6.89221 -0.0283695 -0.000979628
-6.85579 -0.028999 -0.00110221
-6.81938 -0.0296407 -0.00102648
-6.783 -0.0302954 -0.00115046
-6.74664 -0.030963 -0.00107632
-6.71029 -0.0316443 -0.00120184
-6.67397 -0.0323393 -0.00112939
-6.63766 -0.0330488 -0.00125663
-6.60137 -0.0337728 -0.00118598
-6.5651 -0.0345122 -0.0013151
-6.52885 -0.035267 -0.0012464
-6.49262 -0.0360381 -0.0013776
-6.4564 -0.0368255 -0.001311
-6.42021 -0.0376302 -0.00144447
-6.38403 -0.0384523 -0.00138017
-6.34786 -0.0392928 -0.00151611
-6.31172 -0.0401518 -0.00145434
-6.27559 -0.0410304 -0.00159298
-6.23949 -0.0419287 -0.00153399
-6.20339 -0.0428478 -0.00167559
-6.16732 -0.043788 -0.00161967
-6.13126 -0.0447505 -0.00176449
-6.09522 -0.0457354 -0.00171197
-6.05919 -0.0467441 -0.00186032
-6.02319 -0.0477769 -0.00181158
-5.9872 -0.0488351 -0.0019638
-5.95122 -0.0499191 -0.00191925
-5.91526 -0.0510304 -0.00207575
-5.87932 -0.0521693 -0.00203587
-5.84339 -0.0533375 -0.00219709
-5.80748 -0.0545355 -0.00216241
-5.77158 -0.0557649 -0.00232886
-5.7357 -0.0570264 -0.0023
-5.69984 -0.0583218 -0.00247228
-5.66399 -0.0596517 -0.00244992
-5.62815 -0.0610182 -0.0026287
-5.59233 -0.0624221 -0.00261364
-5.55653 -0.0638656 -0.00279972
-5.52074 -0.0653494 -0.00279284
-5.48497 -0.0668762 -0.00298715
-5.4492 -0.0684469 -0.00298948
-5.41346 -0.0700641 -0.00319308
-5.37773 -0.0717291 -0.00320582
-5.34201 -0.0734447 -0.00341998
-5.30631 -0.0752124 -0.00344451
-5.27062 -0.0770354 -0.00367068
-5.23494 -0.0789153 -0.00370862
-5.19928 -0.0808557 -0.00394854
-5.16363 -0.0828584 -0.00400177
-5.128 -0.0849275 -0.0042575
-5.09237 -0.0870651 -0.00432825
-5.05677 -0.0892757 -0.00460221
-5.02117 -0.0915619 -0.00469313
-4.98559 -0.0939287 -0.00498823
-4.95002 -0.096379 -0.00510248
-4.91446 -0.0989186 -0.0054222
-4.87892 -0.101551 -0.00556358
-4.84339 -0.104282 -0.00591211
-4.80787 -0.107117 -0.00608523
-4.77237 -0.110063 -0.00646767
-4.73687 -0.113124 -0.00667812
-4.70139 -0.116309 -0.00710071
-4.66592 -0.119623 -0.00735537
-4.63046 -0.123078 -0.00782578
-4.59502 -0.126678 -0.00813317
-4.55958 -0.130437 -0.00866095
-4.52416 -0.134362 -0.0090317
-4.48875 -0.138466 -0.0096288
-4.45335 -0.142759 -0.0100763
-4.41797 -0.147258 -0.0107579
-4.38259 -0.151974 -0.0112991
-4.34722 -0.156926 -0.0120845
-4.31187 -0.162129 -0.0127415
-4.27653 -0.167606 -0.0136557
-4.24119 -0.173374 -0.014457
-4.20587 -0.179461 -0.0155328
-4.17056 -0.185891 -0.0165161
-4.13526 -0.192696 -0.0177971
-4.09997 -0.199905 -0.0190129
-4.06469 -0.20756 -0.0205579
-4.02942 -0.215697 -0.0220748
-3.99416 -0.224369 -0.0239645
-3.95891 -0.233622 -0.0258777
-3.92367 -0.243522 -0.028225
-3.88844 -0.254133 -0.030669
-3.85322 -0.265536 -0.0336352
-3.81801 -0.277816 -0.0368048
-3.7828 -0.291081 -0.0406263
-3.74761 -0.305443 -0.0448103
-3.71243 -0.321045 -0.0498427
-3.67726 -0.33804 -0.0554826
-3.64209 -0.356619 -0.0622788
-3.60694 -0.376992 -0.0700728
-3.57179 -0.399417 -0.0795228
-3.53665 -0.42418 -0.0906177
-3.50152 -0.451631 -0.104216
-3.4664 -0.48215 -0.12058
-3.43129 -0.516187 -0.140952
-3.39619 -0.554207 -0.166134
-3.36109 -0.596689 -0.198133
-3.32601 -0.643998 -0.238855
-3.29093 -0.696219 -0.291887
-3.25586 -0.752695 -0.361384
-3.2208 -0.811206 -0.454017
-3.18574 -0.866221 -0.577764
-3.1507 -0.905878 -0.742743
-3.11566 -0.907302 -0.955959
-3.08063 -0.833307 -1.21189
-3.0456 -0.641349 -1.47131
-3.01059 -0.321145 -1.6534
-2.97558 0.0619086 -1.67722
-2.94058 0.395684 -1.53957
-2.90558 0.612621 -1.31546
-2.87059 0.717732 -1.08334
-2.83561 0.747349 -0.88207
-2.80064 0.735026 -0.721137
-2.76567 0.702464 -0.595993
-2.73071 0.661797 -0.499688
-2.69576 0.619231 -0.424935
-2.66081 0.577772 -0.366691
-2.62587 0.538707 -0.320479
-2.59094 0.502495 -0.28372
-2.55601 0.469154 -0.253836
-2.52109 0.438527 -0.229632
-2.48617 0.410358 -0.209532
-2.45126 0.384387 -0.193053
-2.41636 0.360346 -0.179134
-2.38146 0.337996 -0.167664
-2.34657 0.317108 -0.157858
-2.31168 0.297488 -0.149809
-2.2768 0.278951 -0.142887
-2.24192 0.261342 -0.137301
-2.20705 0.244511 -0.132512
-2.17219 0.228331 -0.1288
-2.13733 0.212679 -0.125685
-2.10247 0.197447 -0.123492
-2.06762 0.182528 -0.121779
-2.03278 0.167825 -0.120905
-1.99794 0.15324 -0.120459
-1.9631 0.138683 -0.120826
-1.92827 0.124055 -0.12162
-1.89345 0.109265 -0.123252
-1.85862 0.0942118 -0.125364
-1.82381 0.0787935 -0.128395
-1.78899 0.062898 -0.132021
-1.75419 0.0464083 -0.13672
-1.71938 0.0291928 -0.142213
-1.68458 0.0111101 -0.149034
-1.64979 -0.00800021 -0.156975
-1.61499 -0.0283136 -0.16666
-1.58021 -0.0500286 -0.177995
-1.54542 -0.0733636 -0.191754
-1.51064 -0.0985605 -0.208045
-1.47586 -0.125877 -0.227909
-1.44109 -0.155578 -0.251816
-1.40632 -0.187909 -0.281307
-1.37155 -0.223038 -0.317545
-1.33679 -0.260954 -0.363031
-1.30203 -0.301252 -0.420265
-1.26727 -0.342722 -0.493578
-1.23251 -0.382581 -0.587853
-1.19776 -0.415028 -0.710169
-1.16301 -0.42876 -0.867471
-1.12827 -0.40339 -1.06485
-1.09352 -0.306856 -1.29509
-1.05878 -0.102198 -1.52407
-1.02405 0.222145 -1.67859
-0.989309 0.608385 -1.68022
-0.954576 0.94552 -1.51723
-0.919844 1.1598 -1.26279
-0.885115 1.25226 -1.00169
-0.850388 1.2629 -0.779581
-0.815663 1.23043 -0.605776
-0.78094 1.17971 -0.474615
-0.746219 1.12403 -0.376104
-0.711499 1.06975 -0.302032
-0.676781 1.01955 -0.245414
-0.642065 0.974295 -0.201845
-0.60735 0.934042 -0.167527
-0.572637 0.898472 -0.140417
-0.537925 0.867143 -0.118392
-0.503214 0.839596 -0.100577
-0.468504 0.8154 -0.0856652
-0.433796 0.794171 -0.0733566
-0.399089 0.775573 -0.0627497
-0.364382 0.759323 -0.0538367
-0.329676 0.745176 -0.0459278
-0.294972 0.732929 -0.0391703
-0.260267 0.722412 -0.0329891
-0.225564 0.713483 -0.0276173
-0.190861 0.706026 -0.0225441
-0.156158 0.699945 -0.0180509
-0.121456 0.695166 -0.0136636
-0.0867541 0.691631 -0.00969061
-0.0520524 0.689297 -0.00567766
-0.0173508 0.688136 -0.00194696
0.0173508 0.688136 0.00194696
0.0520524 0.689297 0.00567766
0.0867541 0.691631 0.00969061
0.121456 0.695166 0.0136636
0.156158 0.699945 0.0180509
0.190861 0.706026 0.0225441
0.225564 0.713483 0.0276173
0.260267 0.722412 0.0329891
0.294972 0.732929 0.0391703
0.329676 0.745176 0.0459278
0.364382 0.759323 0.0538367
0.399089 0.775573 0.0627497
0.433796 0.794171 0.0733566
0.468504 0.8154 0.0856652
0.503214 0.839596 0.100577
0.537925 0.867143 0.118392
0.572637 0.898472 0.140417
0.60735 0.934042 0.167527
0.642065 0.974295 0.201845
0.676781 1.01955 0.245414
0.711499 1.06975 0.302032
0.746219 1.12403 0.376104
0.78094 1.17971 0.474615
0.815663 1.23043 0.605776
0.850388 1.2629 0.779581
0.885115 1.25226 1.00169
0.919844 1.1598 1.26279
0.954576 0.94552 1.51723
0.989309 0.608385 1.68022
1.02405 0.222145 1.67859
1.05878 -0.102198 1.52407
1.09352 -0.306856 1.29509
1.12827 -0.40339 1.06485
1.16301 -0.42876 0.867471
1.19776 -0.415028 0.710169
1.23251 -0.382581 0.587853
1.26727 -0.342722 0.493578
1.30203 -0.301252 0.420265
1.33679 -0.260954 0.363031
1.37155 -0.223038 0.317545
1.40632 -0.187909 0.281307
1.44109 -0.155578 0.251816
1.47586 -0.125877 0.227909
1.51064 -0.0985605 0.208045
1.54542 -0.0733636 0.191754
1.58021 -0.0500286 0.177995
1.61499 -0.0283136 0.16666
1.64979 -0.00800021 0.156975
1.68458 0.0111101 0.149034
1.71938 0.0291928 0.142213
1.75419 0.0464083 0.13672
1.78899 0.062898 0.132021
1.82381 0.0787935 0.128395
1.85862 0.0942118 0.125364
1.89345 0.109265 0.123252
1.92827 0.124055 0.12162
1.9631 0.138683 0.120826
1.99794 0.15324 0.120459
2.03278 0.167825 0.120905
2.06762 0.182528 0.121779
2.10247 0.197447 0.123492
2.13733 0.212679 0.125685
2.17219 0.228331 0.1288
2.20705 0.244511 0.132512
2.24192 0.261342 0.137301
2.2768 0.278951 0.142887
2.31168 0.297488 0.149809
2.34657 0.317108 0.157858
2.38146 0.337996 0.167664
2.41636 0.360346 0.179134
2.45126 0.384387 0.193053
2.48617 0.410358 0.209532
2.52109 0.438527 0.229632
2.55601 0.469154 0.253836
2.59094 0.502495 0.28372
2.62587 0.538707 0.320479
2.66081 0.577772 0.366691
2.69576 0.619231 0.424935
2.73071 0.661797 0.499688
2.76567 0.702464 0.595993
2.80064 0.735026 0.721137
2.83561 0.747349 0.88207
2.87059 0.717732 1.08334
2.90558 0.612621 1.31546
2.94058 0.395684 1.53957
2.97558 0.0619086 1.67722
3.01059 -0.321145 1.6534
3.0456 -0.641349 1.47131
3.08063 -0.833307 1.21189
3.11566 -0.907302 0.955959
3.1507 -0.905878 0.742743
3.18574 -0.866221 0.577764
3.2208 -0.811206 0.454017
3.25586 -0.752695 0.361384
3.29093 -0.696219 0.291887
3.32601 -0.643998 0.238855
3.36109 -0.596689 0.198133
3.39619 -0.554207 0.166134
3.43129 -0.516187 0.140952
3.4664 -0.48215 0.12058
3.50152 -0.451631 0.104216
3.53665 -0.42418 0.0906177
3.57179 -0.399417 0.0795228
3.60694 -0.376992 0.0700728
3.64209 -0.356619 0.0622788
3.67726 -0.33804 0.0554826
3.71243 -0.321045 0.0498427
3.74761 -0.305443 0.0448103
3.7828 -0.291081 0.0406263
3.81801 -0.277816 0.0368048
3.85322 -0.265536 0.0336352
3.88844 -0.254133 0.030669
3.92367 -0.243522 0.028225
3.95891 -0.233622 0.0258777
3.99416 -0.224369 0.0239645
4.02942 -0.215697 0.0220748
4.06469 -0.20756 0.0205579
4.09997 -0.199905 0.0190129
4.13526 -0.192696 0.0177971
4.17056 -0.185891 0.0165161
4.20587 -0.179461 0.0155328
4.24119 -0.173374 0.014457
4.27653 -0.167606 0.0136557
4.31187 -0.162129 0.0127415
4.34722 -0.156926 0.0120845
4.38259 -0.151974 0.0112991
4.41797 -0.147258 0.0107579
4.45335 -0.142759 0.0100763
4.48875 -0.138466 0.0096288
4.52416 -0.134362 0.0090317
4.55958 -0.130437 0.00866095
4.59502 -0.126678 0.00813317
4.63046 -0.123078 0.00782578
4.66592 -0.119623 0.00735537
4.70139 -0.116309 0.00710071
4.73687 -0.113124 0.00667812
4.77237 -0.110063 0.00646767
4.80787 -0.107117 0.00608523
4.84339 -0.104282 0.00591211
4.87892 -0.101551 0.00556358
4.91446 -0.0989186 0.0054222
4.95002 -0.096379 0.00510248
4.98559 -0.0939287 0.00498823
5.02117 -0.0915619 0.00469313
5.05677 -0.0892757 0.00460221
5.09237 -0.0870651 0.00432825
5.128 -0.0849275 0.0042575
5.16363 -0.0828584 0.00400177
5.19928 -0.0808557 0.00394854
5.23494 -0.0789153 0.00370862
5.27062 -0.0770354 0.00367068
5.30631 -0.0752124 0.00344451
5.34201 -0.0734447 0.00341998
5.37773 -0.0717291 0.00320582
5.41346 -0.0700641 0.00319308
5.4492 -0.0684469 0.00298948
5.48497 -0.0668762 0.00298715
5.52074 -0.0653494 0.00279284
5.55653 -0.0638656 0.00279972
5.59233 -0.0624221 0.00261364
5.62815 -0.0610182 0.0026287
5.66399 -0.0596517 0.00244992
5.69984 -0.0583218 0.00247228
5.7357 -0.0570264 0.0023
5.77158 -0.0557649 0.00232886
5.80748 -0.0545355 0.00216241
5.84339 -0.0533375 0.00219709
5.87932 -0.0521693 0.00203587
5.91526 -0.0510304 0.00207575
5.95122 -0.0499191 0.00191925
5.9872 -0.0488351 0.0019638
6.02319 -0.0477769 0.00181158
6.05919 -0.0467441 0.00186032
6.09522 -0.0457354 0.00171197
6.13126 -0.0447505 0.00176449
6.16732 -0.043788 0.00161967
6.20339 -0.0428478 0.00167559
6.23949 -0.0419287 0.00153399
6.27559 -0.0410304 0.00159298
6.31172 -0.0401518 0.00145434
6.34786 -0.0392928 0.00151611
6.38403 -0.0384523 0.00138017
6.42021 -0.0376302 0.00144447
6.4564 -0.0368255 0.001311
6.49262 -0.0360381 0.0013776
6.52885 -0.035267 0.0012464
6.5651 -0.0345122 0.0013151
6.60137 -0.0337728 0.00118598
6.63766 -0.0330488 0.00125663
6.67397 -0.0323393 0.00112939
6.71029 -0.0316443 0.00120184
6.74664 -0.030963 0.00107632
6.783 -0.0302954 0.00115046
6.81938 -0.0296407 0.00102648
6.85579 -0.028999 0.00110221
6.89221 -0.0283695 0.000979628
6.92865 -0.0277523 0.00105686
6.96511 -0.0271467 0.000935518
7.00159 -0.0265527 0.00101419
7.0381 -0.0259697 0.000893945
7.07462 -0.0253977 0.000974014
7.11116 -0.0248362 0.000854719
7.14772 -0.024285 0.000936138
7.18431 -0.0237438 0.000817666
7.22091 -0.0232124 0.000900403
7.25754 -0.0226905 0.000782632
7.29418 -0.022178 0.000866656
7.33085 -0.0216745 0.000749474
7.36754 -0.0211799 0.000834758
7.40425 -0.0206938 0.000718064
7.44099 -0.0202163 0.000804579
7.47774 -0.0197469 0.000688287
7.51452 -0.0192855 0.000775998
7.55132 -0.018832 0.000660037
7.58814 -0.0183861 0.000748906
7.62498 -0.0179476 0.000633219
7.66185 -0.0175165 0.000723198
7.69874 -0.0170925 0.000607745
7.73566 -0.0166755 0.000698779
7.77259 -0.0162652 0.000583535
7.80955 -0.0158616 0.000675561
7.84654 -0.0154645 0.000560517
7.88355 -0.0150738 0.00065346
7.92058 -0.0146892 0.000538623
7.95763 -0.0143108 0.000632403
7.99471 -0.0139382 0.000517789
8.03182 -0.0135715 0.000612321
8.06895 -0.0132105 0.000497955
8.1061 -0.012855 0.00059315
8.14328 -0.012505 0.000479065
8.18049 -0.0121604 0.000574836
8.21772 -0.0118209 0.000461064
8.25497 -0.0114865 0.000557329
8.29226 -0.0111572 0.000443899
8.32956 -0.0108328 0.000540584
8.3669 -0.0105131 0.000427518
8.40426 -0.0101982 0.000524562
8.44165 -0.00988779 0.000411871
8.47906 -0.00958199 0.000509229
8.5165 -0.00928056 0.00039691
8.55397 -0.00898351 0.000494557
8.59146 -0.00869066 0.000382587
8.62899 -0.00840202 0.000480518
8.66654 -0.00811742 0.000368856
8.70412 -0.00783687 0.00046709
8.74172 -0.00756019 0.000355676
8.77936 -0.00728741 0.00045425
8.81702 -0.00701836 0.000343007
8.85471 -0.00675305 0.000441977
8.89244 -0.00649134 0.000330812
8.93019 -0.00623323 0.00043025
8.96797 -0.00597858 0.00031906
9.00578 -0.0057274 0.000419045
9.04362 -0.00547955 0.000307726
9.08149 -0.00523504 0.000408338
9.11939 -0.00499374 0.000296787
9.15732 -0.00475566 0.000398101
9.19528 -0.00452068 0.000286228
9.23327 -0.00428879 0.000388306
9.2713 -0.0040599 0.000276039
9.30935 -0.00383399 0.00037892
9.34744 -0.00361097 0.000266212
9.38556 -0.00339082 0.00036991
9.42371 -0.00317346 0.000256745
9.46189 -0.00295889 0.000361243
9.50011 -0.00274699 0.000247637
9.53836 -0.00253778 0.000352885
9.57664 -0.00233116 0.000238887
9.61496 -0.00212715 0.000344807
9.65331 -0.00192562 0.000230493
9.69169 -0.00172662 0.000336981
9.73011 -0.00153002 0.000222451
9.76856 -0.00133585 0.000329387
9.80704 -0.00114401 0.000214751
9.84557 -0.000954526 0.000322009
9.88412 -0.000767288 0.000207378
9.92271 -0.000582328 0.00031484
9.96134 -0.00039954 0.000200313
10 -0.000218955 0.000307882
10.0387 -4.04727e-05 0.000193527
10.0774 0.000135878 0.00030114
10.1162 0.000310194 0.00018699
10.155 0.000482448 0.000294627
10.1939 0.000652731 0.000180666
10.2328 0.000821019 0.000288358
10.2717 0.000987396 0.000174521
10.3106 0.00115184 0.000282348
10.3496 0.00131444 0.000168523
10.3887 0.00147517 0.00027661
10.4278 0.0016341 0.000162643
10.4669 0.00179122 0.00027115
10.506 0.0019466 0.000156863
10.5452 0.00210023 0.000265965
10.5845 0.00225218 0.000151177
10.6238 0.00240242 0.00026104
10.6631 0.00255103 0.000145588
10.7024 0.00269798 0.000256352
10.7418 0.00284336 0.000140113
10.7813 0.00298713 0.000251864
10.8208 0.00312936 0.000134777
10.8603 0.00327005 0.000247535
10.8999 0.00340924 0.000129611
10.9395 0.00354692 0.00024332
10.9792 0.00368316 0.000124648
11.0189 0.00381793 0.000239176
11.0586 0.00395131 0.000119915
11.0984 0.00408325 0.00023507
11.1383 0.00421384 0.000115427
11.1781 0.00434304 0.000230982
11.2181 0.00447093 0.000111186
11.2581 0.00459746 0.000226911
11.2981 0.00472272 0.000107172
11.3381 0.00484667 0.000222875
11.3783 0.00496938 0.000103348
11.4184 0.00509081 0.000218912
11.4587 0.00521104 9.96605e-05
11.4989 0.00533003 0.00021507
11.5392 0.00544785 9.6048e-05
11.5796 0.00556446 0.000211404
11.62 0.00567994 9.24482e-05
11.6605 0.00579424 0.000207965
11.701 0.00590744 8.88107e-05
11.7415 0.0060195 0.000204784
11.7822 0.00613047 8.51062e-05
11.8228 0.00624035 0.00020187
11.8636 0.00634917 8.13347e-05
11.9043 0.00645692 0.000199201
11.9452 0.00656365 7.75283e-05
11.986 0.00666933 0.000196721
12.027 0.00677402 7.37485e-05
12.068 0.00687769 0.000194351
12.109 0.00698039 7.00757e-05
12.1501 0.0070821 0.000192001
12.1913 0.00718287 6.65944e-05
12.2325 0.00728267 0.000189585
12.2738 0.00738156 6.33734e-05
12.3151 0.00747951 0.000187044
12.3565 0.00757657 6.04478e-05
12.3979 0.0076727 0.000184359
12.4394 0.00776798 5.78049e-05
12.481 0.00786235 0.000181565
12.5226 0.00795589 5.53804e-05
12.5643 0.00804854 0.000178744
12.6061 0.00814039 5.30656e-05
12.6479 0.00823138 0.000176016
12.6898 0.00832157 5.07282e-05
12.7317 0.00841093 0.000173509
12.7737 0.00849951 4.82422e-05
12.8158 0.00858729 0.000171328
12.8579 0.0086743 4.55221e-05
12.9001 0.00876053 0.000169524
12.9424 0.00884602 4.25512e-05
12.9847 0.00893074 0.000168067
13.0271 0.00901474 3.93965e-05
13.0696 0.00909799 0.000166847
13.1121 0.00918054 3.62006e-05
13.1547 0.00926236 0.000165688
13.1974 0.00934349 3.31515e-05
13.2402 0.00942391 0.000164397
13.283 0.00950366 3.04307e-05
13.3259 0.00958271 0.000162811
13.3689 0.00966113 2.81558e-05
13.4119 0.00973885 0.000160863
13.455 0.00981595 2.63311e-05
13.4982 0.00989237 0.000158611
13.5415 0.00996819 2.4828e-05
13.5848 0.0100433 0.000156242
13.6283 0.0101179 2.34058e-05
13.6718 0.0101918 0.000154027
13.7153 0.0102652 2.17771e-05
13.759 0.0103379 0.000152241
13.8028 0.0104101 1.97023e-05
13.8466 0.0104816 0.000151058
13.8905 0.0105526 1.70855e-05
13.9345 0.010623 0.000150474
13.9786 0.0106929 1.4035e-05
14.0227 0.0107621 0.000150274
14.067 0.0108309 1.08555e-05
14.1113 0.0108991 0.00015008
14.1558 0.0109667 7.9595e-06
14.2003 0.0110338 0.000149479
14.2449 0.0111005 5.71406e-06
14.2896 0.0111665 0.000148188
14.3344 0.0112321 4.27545e-06
14.3793 0.0112972 0.000146201
14.4243 0.0113618 3.48085e-06
14.4693 0.0114258 0.000143842
14.5145 0.0114894 2.86236e-06
14.5598 0.0115525 0.000141678
14.6052 0.0116152 1.80794e-06
14.6506 0.0116773 0.000140293
14.6962 0.011739 -1.71266e-07
14.7419 0.0118003 0.000140008
14.7877 0.0118611 -3.17422e-06
14.8336 0.0119214 0.000140664
14.8796 0.0119813 -6.78314e-06
14.9257 0.0120407 0.000141609
14.9719 0.0120998 -1.01829e-05
15.0182 0.0121583 0.000141954
15.0647 0.0122165 -1.25285e-05
15.1112 0.0122743 0.000141018
15.1579 0.0123316 -1.34187e-05
15.2047 0.0123886 0.000138764
15.2516 0.0124451 -1.32254e-05
15.2986 0.0125012 0.000135955
15.3458 0.012557 -1.3034e-05
15.393 0.0126123 0.000133861
15.4404 0.0126673 -1.41188e-05
15.488 0.0127219 0.000133555
15.5356 0.0127761 -1.71581e-05
15.5834 0.0128299 0.000135161
15.6313 0.0128835 -2.16455e-05
15.6794 0.0129365 0.000137557
15.7276 0.0129893 -2.59729e-05
15.7759 0.0130417 0.000138879
15.8243 0.0130938 -2.83365e-05
15.873 0.0131455 0.000137723
15.9217 0.0131969 -2.80431e-05
15.9706 0.0132479 0.000134321
16.0197 0.0132987 -2.63199e-05
16.0689 0.0133491 0.000130765
16.1182 0.0133992 -2.57992e-05
16.1677 0.0134489 0.000129742
16.2174 0.0134984 -2.86663e-05
16.2672 0.0135474 0.000132396
16.3172 0.0135963 -3.4639e-05
16.3674 0.0136448 0.000136902
16.4177 0.013693 -4.05777e-05
16.4682 0.0137409 0.000139373
16.5189 0.0137886 -4.26883e-05
16.5697 0.0138359 0.00013705
16.6208 0.013883 -4.00816e-05
16.672 0.0139298 0.000131392
16.7234 0.0139764 -3.65058e-05
16.775 0.0140226 0.000127746
16.8268 0.0140686 -3.76654e-05
16.8787 0.0141143 0.000130622
16.9309 0.0141598 -4.54149e-05
16.9833 0.0142049 0.000138286
17.0359 0.0142499 -5.4431e-05
17.0887 0.0142946 0.000142931
17.1418 0.0143391 -5.65154e-05
17.195 0.0143833 0.000138559
17.2485 0.0144274 -5.02028e-05
17.3022 0.0144711 0.000129442
17.3562 0.0145147 -4.49306e-05
17.4104 0.0145579 0.000127637
17.4648 0.0146011 -5.13791e-05
17.5195 0.0146439 0.000138192
17.5744 0.0146866 -6.60722e-05
17.6296 0.014729 0.000149035
17.6851 0.0147714 -7.17959e-05
17.7408 0.0148134 0.000144144
17.7969 0.0148553 -6.08725e-05
17.8532 0.014897 0.000129112
17.9098 0.0149385 -5.20508e-05
17.9667 0.0149798 0.000129448
18.0239 0.015021 -6.64775e-05
18.0815 0.0150619 0.000150475
18.1393 0.0151028 -8.78004e-05
18.1975 0.0151434 0.000158568
18.256 0.015184 -8.01877e-05
18.3149 0.0152243 0.000135676
18.3742 0.0152646 -5.77927e-05
18.4338 0.0153046 0.000126427
18.4938 0.0153447 -7.41967e-05
18.5542 0.0153844 0.000160233
18.615 0.0154243 -0.000109183
18.6762 0.0154638 0.000169966
18.7379 0.0155035 -8.68046e-05
18.8 0.0155428 0.000126523
18.8625 0.0155823 -5.94849e-05
18.9255 0.0156215 0.000141162
18.9891 0.015661 -0.000116924
19.0531 0.0157 0.000195833
19.1177 0.0157394 -0.000121287
19.1828 0.0157785 0.000134819
19.2484 0.0158179 -5.37952e-05
19.3147 0.015857 0.000135908
19.3816 0.0158968 -0.000146637
19.4491 0.0159359 0.00022664
19.5173 0.0159757 -0.000125257
19.5862 0.0160159 9.51748e-05
19.6558 0.0160563 -6.22008e-05
19.7262 0.0160961 0.000219039
19.7974 0.0161386 -0.000235874
19.8694 0.0161811 0.00014714
19.9423 0.0162229 -2.42956e-06
20.0162 0.0162674 0.000175303
20.091 0.0163198 -0.000352395
20.1669 0.0163717 0.000118282
20.244 0.0164199 6.20829e-05
20.3222 0.0164854 0.000343638
20.4016 0.0166158 -0.000474331
20.4825 0.0168408 -0.000581674
20.5648 0.0171493 -0.00112998
20.6487 0.0174879 -0.000618508
20.7344 0.0178042 -0.000775598
20.8219 0.0180619 -0.00014301
20.9115 0.01826 -0.000426884
21.0034 0.018406 0.000102135
21.0979 0.0185218 -0.000318963
21.1952 0.018615 0.000191921
21.2959 0.0187022 -0.000306595
21.4004 0.0187801 0.000241461
21.5093 0.0188633 -0.00032991
21.6237 0.0189406 0.000286392
21.7448 0.0190339 -0.000384412
21.8747 0.0191214 0.000341286
22.0165 0.0192528 -0.000503023
22.1768 0.0193803 0.000421415
22.3723 0.0198113 -0.000979351


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1ClassicOneLoop/iFpOneLoop.txt <==
-22.3723 9.81243e-25 3.21897e-06
-22.1768 2.99303e-25 3.33445e-06
-22.0165 -2.32528e-24 3.43303e-06
-21.8747 7.06251e-25 3.52333e-06
-21.7448 -6.01302e-25 3.60859e-06
-21.6237 1.10429e-24 3.69048e-06
-21.5093 1.48205e-24 3.76996e-06
-21.4004 3.16953e-24 3.84767e-06
-21.2959 7.24869e-25 3.92408e-06
-21.1952 2.32084e-24 3.99949e-06
-21.0979 4.15482e-25 4.07416e-06
-21.0034 -1.48497e-26 4.14829e-06
-20.9115 2.82772e-25 4.22204e-06
-20.8219 3.45469e-25 4.29552e-06
-20.7344 -1.39878e-24 4.36885e-06
-20.6487 -1.46914e-24 4.44212e-06
-20.5648 4.16278e-24 4.51542e-06
-20.4825 2.34014e-24 4.58879e-06
-20.4016 1.88777e-25 4.66232e-06
-20.3222 1.023e-25 4.73604e-06
-20.244 -1.68604e-24 4.81002e-06
-20.1669 -1.01167e-24 4.88428e-06
-20.091 -9.89482e-25 4.95888e-06
-20.0162 -5.47289e-25 5.03385e-06
-19.9423 -6.24732e-25 5.10922e-06
-19.8694 -5.39957e-25 5.18502e-06
-19.7974 -4.18001e-24 5.26128e-06
-19.7262 -1.11527e-23 5.33804e-06
-19.6558 -7.62288e-24 5.41531e-06
-19.5862 -4.67007e-24 5.49312e-06
-19.5173 1.28659e-23 5.5715e-06
-19.4491 -2.91283e-24 5.65047e-06
-19.3816 -7.12639e-24 5.73004e-06
-19.3147 2.28201e-24 5.81025e-06
-19.2484 -3.43689e-24 5.89112e-06
-19.1828 1.17244e-24 5.97265e-06
-19.1177 -6.4247e-24 6.05488e-06
-19.0531 -1.14437e-23 6.13782e-06
-18.9891 -1.63783e-24 6.2215e-06
-18.9255 -3.94025e-24 6.30592e-06
-18.8625 9.27143e-24 6.39111e-06
-18.8 -3.44393e-24 6.47708e-06
-18.7379 1.63311e-24 6.56386e-06
-18.6762 5.31516e-25 6.65146e-06
-18.615 -4.6885e-24 6.73991e-06
-18.5542 -9.24301e-25 6.82921e-06
-18.4938 -8.94724e-25 6.91938e-06
-18.4338 6.56309e-24 7.01045e-06
-18.3742 -2.11913e-24 7.10242e-06
-18.3149 8.21249e-25 7.19533e-06
-18.256 -1.49855e-23 7.28918e-06
-18.1975 1.27693e-23 7.38399e-06
-18.1393 2.96123e-24 7.47978e-06
-18.0815 1.87461e-23 7.57657e-06
-18.0239 5.5603e-24 7.67438e-06
-17.9667 -1.39421e-23 7.77322e-06
-17.9098 1.10622e-23 7.87312e-06
-17.8532 -3.0911e-24 7.97408e-06
-17.7969 1.32177e-23 8.07613e-06
-17.7408 -3.27526e-24 8.17929e-06
-17.6851 -6.70875e-24 8.28357e-06
-17.6296 4.79532e-24 8.389e-06
-17.5744 -1.74639e-23 8.49559e-06
-17.5195 -1.09671e-24 8.60337e-06
-17.4648 -1.16687e-24 8.71234e-06
-17.4104 -4.69389e-24 8.82254e-06
-17.3562 2.87391e-24 8.93398e-06
-17.3022 1.33168e-23 9.04668e-06
-17.2485 -1.53482e-25 9.16066e-06
-17.195 -2.21049e-23 9.27594e-06
-17.1418 -6.93627e-24 9.39254e-06
-17.0887 -3.40336e-24 9.51049e-06
-17.0359 -1.83651e-24 9.62981e-06
-16.9833 2.16759e-23 9.75051e-06
-16.9309 -1.84801e-23 9.87262e-06
-16.8787 2.21432e-24 9.99615e-06
-16.8268 -1.50953e-23 1.01211e-05
-16.775 1.14511e-23 1.02476e-05
-16.7234 1.06181e-23 1.03756e-05
-16.672 1.59142e-23 1.05051e-05
-16.6208 7.86327e-24 1.06361e-05
-16.5697 -7.30659e-24 1.07687e-05
-16.5189 3.13753e-24 1.09029e-05
-16.4682 -2.78422e-23 1.10387e-05
-16.4177 -2.2425e-23 1.11762e-05
-16.3674 -1.0867e-23 1.13153e-05
-16.3172 1.51251e-23 1.14562e-05
-16.2672 5.16667e-24 1.15987e-05
-16.2174 1.49253e-25 1.1743e-05
-16.1677 7.35931e-24 1.18891e-05
-16.1182 -1.33571e-24 1.2037e-05
-16.0689 -2.74667e-24 1.21867e-05
-16.0197 7.08329e-24 1.23383e-05
-15.9706 -1.79844e-23 1.24918e-05
-15.9217 9.46121e-24 1.26472e-05
-15.873 -1.05133e-23 1.28045e-05
-15.8243 -1.47376e-23 1.29639e-05
-15.7759 -3.88249e-24 1.31252e-05
-15.7276 -2.20412e-24 1.32886e-05
-15.6794 1.01992e-24 1.34541e-05
-15.6313 -3.29449e-23 1.36216e-05
-15.5834 3.00196e-24 1.37913e-05
-15.5356 3.77817e-23 1.39632e-05
-15.488 3.01789e-23 1.41373e-05
-15.4404 2.95918e-24 1.43137e-05
-15.393 5.58483e-24 1.44923e-05
-15.3458 1.08066e-24 1.46732e-05
-15.2986 -2.77471e-24 1.48565e-05
-15.2516 4.36389e-23 1.50422e-05
-15.2047 1.89409e-23 1.52303e-05
-15.1579 1.06452e-23 1.54209e-05
-15.1112 -3.81672e-23 1.5614e-05
-15.0647 5.6911e-23 1.58096e-05
-15.0182 3.68619e-24 1.60078e-05
-14.9719 -1.02574e-23 1.62087e-05
-14.9257 -4.64251e-23 1.64122e-05
-14.8796 8.55784e-24 1.66184e-05
-14.8336 4.4143e-24 1.68274e-05
-14.7877 1.50099e-23 1.70392e-05
-14.7419 6.67625e-25 1.72539e-05
-14.6962 -1.54375e-23 1.74714e-05
-14.6506 1.23875e-24 1.76919e-05
-14.6052 -9.24674e-24 1.79154e-05
-14.5598 1.41115e-23 1.81419e-05
-14.5145 -1.23116e-25 1.83715e-05
-14.4693 -2.20872e-23 1.86043e-05
-14.4243 1.79088e-23 1.88402e-05
-14.3793 2.36475e-23 1.90794e-05
-14.3344 -1.26716e-23 1.93219e-05
-14.2896 2.07764e-23 1.95677e-05
-14.2449 3.24434e-23 1.98169e-05
-14.2003 -2.68182e-23 2.00696e-05
-14.1558 1.75147e-23 2.03258e-05
-14.1113 1.71136e-23 2.05856e-05
-14.067 -1.16394e-23 2.08491e-05
-14.0227 -1.29418e-23 2.11162e-05
-13.9786 5.57898e-23 2.13872e-05
-13.9345 -1.07062e-23 2.16619e-05
-13.8905 5.6681e-24 2.19405e-05
-13.8466 5.11963e-23 2.22231e-05
-13.8028 -2.71065e-26 2.25097e-05
-13.759 5.86135e-23 2.28005e-05
-13.7153 -1.26806e-23 2.30953e-05
-13.6718 7.63097e-23 2.33944e-05
-13.6283 -2.73822e-23 2.36979e-05
-13.5848 -4.43092e-23 2.40057e-05
-13.5415 2.92893e-23 2.43179e-05
-13.4982 -5.54282e-23 2.46347e-05
-13.455 -5.27488e-23 2.49561e-05
-13.4119 -5.11931e-23 2.52822e-05
-13.3689 -4.53197e-23 2.56131e-05
-13.3259 -9.98128e-24 2.59489e-05
-13.283 4.21589e-23 2.62895e-05
-13.2402 -4.7224e-23 2.66353e-05
-13.1974 2.51675e-25 2.69861e-05
-13.1547 -3.85912e-23 2.73421e-05
-13.1121 -3.18653e-23 2.77035e-05
-13.0696 1.81489e-23 2.80702e-05
-13.0271 -6.94379e-24 2.84425e-05
-12.9847 -2.08231e-23 2.88203e-05
-12.9424 3.91329e-23 2.92038e-05
-12.9001 -1.15351e-22 2.95931e-05
-12.8579 -3.83995e-23 2.99883e-05
-12.8158 -3.46244e-23 3.03895e-05
-12.7737 -3.04762e-23 3.07968e-05
-12.7317 1.33827e-23 3.12104e-05
-12.6898 -1.04406e-22 3.16302e-05
-12.6479 8.03837e-24 3.20566e-05
-12.6061 -1.17783e-23 3.24895e-05
-12.5643 1.14115e-22 3.2929e-05
-12.5226 -7.6868e-23 3.33754e-05
-12.481 2.43476e-23 3.38288e-05
-12.4394 1.40041e-24 3.42892e-05
-12.3979 5.73478e-23 3.47568e-05
-12.3565 7.90329e-24 3.52317e-05
-12.3151 -2.52523e-23 3.57141e-05
-12.2738 4.6948e-23 3.62041e-05
-12.2325 -4.07569e-23 3.67019e-05
-12.1913 3.60718e-23 3.72075e-05
-12.1501 -3.57365e-23 3.77212e-05
-12.109 1.6296e-23 3.82431e-05
-12.068 -4.33012e-23 3.87734e-05
-12.027 -1.65133e-23 3.93121e-05
-11.986 1.00835e-22 3.98596e-05
-11.9452 2.95179e-24 4.04159e-05
-11.9043 -6.75753e-23 4.09812e-05
-11.8636 -2.41917e-23 4.15556e-05
-11.8228 -1.27694e-22 4.21395e-05
-11.7822 8.95737e-23 4.27329e-05
-11.7415 -1.02635e-22 4.3336e-05
-11.701 7.29023e-23 4.39491e-05
-11.6605 2.05396e-22 4.45722e-05
-11.62 -3.68731e-23 4.52057e-05
-11.5796 -3.42685e-24 4.58497e-05
-11.5392 2.22686e-23 4.65044e-05
-11.4989 -5.05616e-23 4.71701e-05
-11.4587 2.09214e-22 4.78469e-05
-11.4184 -1.12769e-22 4.85351e-05
-11.3783 8.46071e-24 4.92349e-05
-11.3381 -1.51057e-23 4.99466e-05
-11.2981 1.22205e-22 5.06703e-05
-11.2581 -1.46289e-22 5.14064e-05
-11.2181 9.39868e-24 5.2155e-05
-11.1781 1.12191e-22 5.29164e-05
-11.1383 -7.48595e-24 5.3691e-05
-11.0984 5.78563e-23 5.44789e-05
-11.0586 -1.09402e-22 5.52804e-05
-11.0189 9.62475e-23 5.60959e-05
-10.9792 -1.19231e-22 5.69256e-05
-10.9395 -2.57965e-22 5.77697e-05
-10.8999 9.49109e-23 5.86287e-05
-10.8603 1.32497e-22 5.95028e-05
-10.8208 1.92997e-22 6.03923e-05
-10.7813 -1.46307e-22 6.12975e-05
-10.7418 -3.10371e-23 6.22188e-05
-10.7024 3.76253e-24 6.31566e-05
-10.6631 8.5348e-23 6.41111e-05
-10.6238 3.459e-24 6.50828e-05
-10.5845 -1.8605e-22 6.6072e-05
-10.5452 1.9512e-22 6.7079e-05
-10.506 8.58202e-23 6.81044e-05
-10.4669 1.57814e-22 6.91483e-05
-10.4278 7.56328e-23 7.02114e-05
-10.3887 1.16056e-22 7.12939e-05
-10.3496 4.17784e-22 7.23963e-05
-10.3106 3.2572e-22 7.3519e-05
-10.2717 -6.28257e-23 7.46626e-05
-10.2328 -1.58582e-22 7.58274e-05
-10.1939 1.6504e-22 7.70139e-05
-10.155 -2.29116e-22 7.82226e-05
-10.1162 7.63747e-24 7.9454e-05
-10.0774 4.02171e-22 8.07087e-05
-10.0387 -4.41328e-22 8.1987e-05
-10 2.25923e-22 8.32897e-05
-9.96134 -3.56097e-22 8.46171e-05
-9.92271 -2.82085e-22 8.597e-05
-9.88412 3.72261e-22 8.73488e-05
-9.84557 -1.57269e-22 8.87542e-05
-9.80704 4.2823e-23 9.01867e-05
-9.76856 1.36267e-22 9.16471e-05
-9.73011 -2.88513e-22 9.31359e-05
-9.69169 1.55525e-22 9.46538e-05
-9.65331 2.99852e-24 9.62015e-05
-9.61496 7.89207e-23 9.77797e-05
-9.57664 1.05139e-23 9.93891e-05
-9.53836 3.63805e-22 0.00010103
-9.50011 -1.03006e-22 0.000102705
-9.46189 1.20928e-22 0.000104412
-9.42371 -4.83685e-22 0.000106154
-9.38556 -8.60097e-23 0.000107931
-9.34744 3.1705e-22 0.000109744
-9.30935 -6.38202e-23 0.000111594
-9.2713 1.75439e-22 0.000113481
-9.23327 -2.56697e-22 0.000115407
-9.19528 -1.35069e-22 0.000117373
-9.15732 -9.16206e-23 0.000119379
-9.11939 8.13963e-23 0.000121427
-9.08149 -1.1425e-22 0.000123518
-9.04362 -3.87023e-22 0.000125652
-9.00578 1.76453e-22 0.000127831
-8.96797 -1.16384e-22 0.000130056
-8.93019 -6.48296e-22 0.000132328
-8.89244 -4.73625e-22 0.000134648
-8.85471 2.59514e-22 0.000137018
-8.81702 -5.70966e-22 0.000139438
-8.77936 8.07862e-23 0.000141911
-8.74172 -5.71383e-22 0.000144437
-8.70412 2.5316e-22 0.000147017
-8.66654 1.64751e-22 0.000149654
-8.62899 -3.76852e-22 0.000152349
-8.59146 -1.53841e-22 0.000155102
-8.55397 5.04448e-22 0.000157917
-8.5165 -2.87236e-22 0.000160794
-8.47906 8.22101e-22 0.000163735
-8.44165 -1.3042e-22 0.000166741
-8.40426 9.13396e-22 0.000169815
-8.3669 -2.49046e-22 0.000172959
-8.32956 -4.73959e-23 0.000176173
-8.29226 -6.20002e-22 0.000179461
-8.25497 -2.04891e-23 0.000182824
-8.21772 2.10164e-22 0.000186264
-8.18049 -1.01691e-22 0.000189784
-8.14328 2.87073e-22 0.000193385
-8.1061 2.75976e-22 0.000197069
-8.06895 -3.24117e-22 0.00020084
-8.03182 7.81452e-22 0.0002047
-7.99471 1.36497e-21 0.00020865
-7.95763 -4.94724e-23 0.000212695
-7.92058 -7.35591e-22 0.000216835
-7.88355 4.46922e-25 0.000221075
-7.84654 -5.6804e-22 0.000225417
-7.80955 1.83066e-22 0.000229863
-7.77259 4.25534e-22 0.000234418
-7.73566 -2.17907e-22 0.000239084
-7.69874 -7.73019e-23 0.000243864
-7.66185 -6.51092e-22 0.000248762
-7.62498 -1.82793e-21 0.000253781
-7.58814 1.47895e-21 0.000258925
-7.55132 2.19228e-23 0.000264198
-7.51452 9.92091e-23 0.000269603
-7.47774 8.98068e-22 0.000275145
-7.44099 -7.35768e-22 0.000280827
-7.40425 2.82798e-21 0.000286655
-7.36754 -1.49627e-21 0.000292632
-7.33085 4.60979e-22 0.000298763
-7.29418 -1.96763e-21 0.000305053
-7.25754 2.39807e-21 0.000311507
-7.22091 6.828e-23 0.00031813
-7.18431 -7.11538e-22 0.000324927
-7.14772 -9.90333e-22 0.000331904
-7.11116 -4.42503e-22 0.000339067
-7.07462 3.53035e-21 0.000346422
-7.0381 -2.29469e-22 0.000353974
-7.00159 2.71e-22 0.000361731
-6.96511 4.31393e-22 0.000369698
-6.92865 -5.62972e-22 0.000377884
-6.89221 1.18708e-21 0.000386295
-6.85579 -1.45697e-21 0.000394938
-6.81938 -1.35449e-21 0.000403822
-6.783 1.61628e-21 0.000412954
-6.74664 -2.04086e-21 0.000422343
-6.71029 -1.03117e-21 0.000431997
-6.67397 9.70575e-23 0.000441927
-6.63766 4.97483e-22 0.00045214
-6.60137 3.85882e-21 0.000462648
-6.5651 -3.74296e-21 0.00047346
-6.52885 4.35524e-22 0.000484587
-6.49262 1.60106e-21 0.00049604
-6.4564 1.19689e-21 0.000507831
-6.42021 -1.56767e-21 0.000519971
-6.38403 2.40367e-22 0.000532474
-6.34786 2.79023e-22 0.000545352
-6.31172 4.03358e-21 0.00055862
-6.27559 -7.21164e-21 0.000572291
-6.23949 -1.13481e-21 0.00058638
-6.20339 1.82338e-21 0.000600903
-6.16732 4.87807e-21 0.000615876
-6.13126 -1.34658e-21 0.000631316
-6.09522 5.38054e-21 0.000647241
-6.05919 7.42336e-21 0.000663669
-6.02319 2.85673e-21 0.00068062
-5.9872 -1.32966e-21 0.000698113
-5.95122 9.84514e-21 0.00071617
-5.91526 5.58503e-21 0.000734813
-5.87932 -4.83705e-21 0.000754065
-5.84339 5.75253e-21 0.000773951
-5.80748 1.30126e-21 0.000794495
-5.77158 -1.10422e-21 0.000815724
-5.7357 -8.26486e-21 0.000837666
-5.69984 6.94583e-21 0.00086035
-5.66399 -8.79663e-21 0.000883807
-5.62815 6.40879e-22 0.000908069
-5.59233 -3.54866e-22 0.00093317
-5.55653 2.71281e-21 0.000959144
-5.52074 5.47239e-21 0.000986029
-5.48497 8.04006e-21 0.00101386
-5.4492 -2.98551e-21 0.00104269
-5.41346 2.15423e-21 0.00107255
-5.37773 2.1052e-20 0.00110349
-5.34201 -6.38144e-22 0.00113555
-5.30631 -3.21739e-21 0.0011688
-5.27062 3.30863e-21 0.00120327
-5.23494 -6.14983e-21 0.00123902
-5.19928 1.28923e-20 0.00127613
-5.16363 -2.72456e-20 0.00131463
-5.128 1.72775e-20 0.00135461
-5.09237 -9.07286e-21 0.00139613
-5.05677 1.71462e-20 0.00143925
-5.02117 1.02204e-21 0.00148407
-4.98559 4.06852e-21 0.00153066
-4.95002 2.84108e-21 0.0015791
-4.91446 6.48654e-21 0.00162949
-4.87892 8.22595e-21 0.00168192
-4.84339 1.68213e-20 0.00173649
-4.80787 -4.48107e-21 0.00179331
-4.77237 -1.54576e-20 0.0018525
-4.73687 -1.0186e-20 0.00191417
-4.70139 2.41447e-20 0.00197846
-4.66592 -3.30218e-20 0.00204549
-4.63046 -2.82847e-20 0.00211542
-4.59502 7.0116e-21 0.0021884
-4.55958 -8.28114e-21 0.00226458
-4.52416 -1.09464e-20 0.00234416
-4.48875 2.98951e-20 0.0024273
-4.45335 1.28553e-20 0.00251421
-4.41797 6.68416e-20 0.00260509
-4.38259 -3.12119e-21 0.00270018
-4.34722 1.15115e-20 0.00279971
-4.31187 1.08692e-20 0.00290394
-4.27653 4.66789e-22 0.00301313
-4.24119 -3.74121e-20 0.0031276
-4.20587 5.38878e-21 0.00324763
-4.17056 -8.01656e-20 0.00337359
-4.13526 3.16274e-20 0.00350581
-4.09997 -1.91253e-21 0.0036447
-4.06469 7.72478e-22 0.00379066
-4.02942 6.60977e-20 0.00394414
-3.99416 -1.5241e-20 0.00410563
-3.95891 1.64307e-20 0.00427563
-3.92367 -1.05603e-19 0.00445471
-3.88844 -1.16119e-20 0.00464348
-3.85322 -4.32346e-20 0.00484257
-3.81801 -4.67213e-20 0.00505269
-3.7828 -1.12678e-19 0.0052746
-3.74761 1.1027e-20 0.00550913
-3.71243 -3.6012e-20 0.00575717
-3.67726 -2.53781e-20 0.00601969
-3.64209 8.87856e-20 0.00629774
-3.60694 -1.35454e-19 0.00659247
-3.57179 -8.91691e-21 0.00690513
-3.53665 -3.50742e-20 0.00723708
-3.50152 3.93134e-20 0.00758981
-3.4664 1.68948e-20 0.00796495
-3.43129 1.89617e-19 0.00836429
-3.39619 2.18527e-21 0.00878977
-3.36109 1.26096e-19 0.00924355
-3.32601 -7.48902e-20 0.009728
-3.29093 2.42988e-19 0.0102457
-3.25586 -8.69269e-20 0.0107996
-3.2208 2.04825e-19 0.0113927
-3.18574 -2.11416e-19 0.0120287
-3.1507 2.13724e-19 0.0127115
-3.11566 1.50102e-19 0.0134453
-3.08063 -1.7025e-20 0.0142351
-3.0456 -2.49923e-19 0.0150861
-3.01059 4.9777e-20 0.0160046
-2.97558 4.98373e-19 0.0169971
-2.94058 -5.20855e-19 0.0180713
-2.90558 1.20432e-19 0.0192358
-2.87059 3.68209e-20 0.0205002
-2.83561 -3.96643e-20 0.0218754
-2.80064 -6.01944e-19 0.023374
-2.76567 7.0089e-19 0.02501
-2.73071 -1.39386e-19 0.0267995
-2.69576 -3.69597e-19 0.0287611
-2.66081 -3.59613e-19 0.030916
-2.62587 -9.50305e-20 0.0332888
-2.59094 -5.73184e-19 0.0359079
-2.55601 -2.64429e-18 0.0388063
-2.52109 9.00955e-19 0.0420226
-2.48617 1.46663e-18 0.045602
-2.45126 -8.2371e-19 0.0495978
-2.41636 6.47492e-19 0.0540732
-2.38146 -1.73875e-18 0.0591033
-2.34657 -5.32145e-18 0.0647781
-2.31168 -3.44573e-20 0.0712062
-2.2768 6.71898e-20 0.0785191
-2.24192 4.28132e-18 0.0868776
-2.20705 -7.1896e-18 0.0964795
-2.17219 2.1772e-18 0.107571
-2.13733 -3.05806e-18 0.120459
-2.10247 -2.00156e-18 0.135534
-2.06762 1.17581e-17 0.153293
-2.03278 -1.17309e-18 0.174382
-1.99794 2.9578e-17 0.199646
-1.9631 1.38264e-17 0.230211
-1.92827 -3.4178e-18 0.267597
-1.89345 -4.11011e-17 0.313901
-1.85862 -1.92174e-17 0.37207
-1.82381 -6.94136e-17 0.446349
-1.78899 6.39329e-17 0.543013
-1.75419 -1.15107e-16 0.671641
-1.71938 2.36954e-17 0.847398
-1.68458 -4.08035e-16 1.09536
-1.64979 2.77249e-16 1.45923
-1.61499 -1.32782e-16 2.02009
-1.58021 6.98915e-16 2.94063
-1.54542 7.46495e-18 4.57935
-1.51064 9.04184e-16 7.81438
-1.47586 -2.42099e-15 14.9437
-1.44109 5.0476e-15 30.0083
-1.40632 -6.87792e-15 39.4629
-1.37155 -2.41301e-14 24.2933
-1.33679 5.30001e-15 12.6524
-1.30203 2.35291e-15 7.28615
-1.26727 2.55344e-15 4.67014
-1.23251 2.31395e-16 3.2462
-1.19776 -4.2273e-16 2.39551
-1.16301 -2.31238e-16 1.84919
-1.12827 -4.18846e-16 1.47808
-1.09352 1.52024e-16 1.21458
-1.05878 1.96278e-16 1.02071
-1.02405 -3.08476e-17 0.873863
-0.989309 -4.72788e-17 0.75993
-0.954576 6.82427e-17 0.669727
-0.919844 -3.24036e-17 0.597076
-0.885115 9.61768e-17 0.537698
-0.850388 6.0358e-18 0.488551
-0.815663 9.80775e-17 0.447427
-0.78094 -1.4301e-17 0.412689
-0.746219 1.75719e-17 0.383104
-0.711499 -2.15546e-17 0.357727
-0.676781 -5.26752e-18 0.335828
-0.642065 -8.42486e-17 0.31683
-0.60735 -6.67622e-17 0.300279
-0.572637 -1.54563e-18 0.285808
-0.537925 -5.28072e-17 0.273122
-0.503214 -7.88109e-18 0.261979
-0.468504 -2.33477e-17 0.252182
-0.433796 1.69317e-17 0.243569
-0.399089 3.38941e-17 0.236003
-0.364382 1.41641e-17 0.229373
-0.329676 2.14433e-17 0.223584
-0.294972 -1.58376e-17 0.21856
-0.260267 3.22777e-17 0.214235
-0.225564 6.08476e-18 0.210554
-0.190861 -9.09098e-18 0.207475
-0.156158 7.19659e-17 0.20496
-0.121456 7.92079e-17 0.20298
-0.0867541 -5.6533e-18 0.201515
-0.0520524 -3.69747e-20 0.200546
-0.0173508 -2.12874e-20 0.200065
0.0173508 1.14543e-20 0.200065
0.0520524 -4.46501e-17 0.200546
0.0867541 2.79871e-17 0.201515
0.121456 6.51991e-17 0.20298
0.156158 -3.75257e-17 0.20496
0.190861 -6.72644e-17 0.207475
0.225564 -4.16276e-17 0.210554
0.260267 -7.25499e-17 0.214235
0.294972 1.57994e-17 0.21856
0.329676 -3.84196e-17 0.223584
0.364382 -6.67756e-17 0.229373
0.399089 -2.99163e-17 0.236003
0.433796 -1.30946e-17 0.243569
0.468504 1.48441e-17 0.252182
0.503214 -4.31461e-17 0.261979
0.537925 5.16342e-17 0.273122
0.572637 8.60891e-19 0.285808
0.60735 3.58981e-17 0.300279
0.642065 -1.65609e-17 0.31683
0.676781 4.27073e-17 0.335828
0.711499 -4.76974e-17 0.357727
0.746219 -8.79219e-17 0.383104
0.78094 5.88729e-18 0.412689
0.815663 -8.54735e-17 0.447427
0.850388 -7.31695e-17 0.488551
0.885115 -1.46055e-16 0.537698
0.919844 -3.75369e-17 0.597076
0.954576 -1.01427e-16 0.669727
0.989309 2.654e-17 0.75993
1.02405 6.88838e-18 0.873863
1.05878 -1.72049e-16 1.02071
1.09352 -1.0065e-16 1.21458
1.12827 3.44375e-16 1.47808
1.16301 3.00135e-16 1.84919
1.19776 -5.4665e-16 2.39551
1.23251 -1.71571e-15 3.2462
1.26727 1.54768e-15 4.67014
1.30203 -4.35749e-15 7.28615
1.33679 4.76177e-15 12.6524
1.37155 -7.82244e-15 24.2933
1.40632 -1.91982e-15 39.4629
1.44109 9.91611e-15 30.0083
1.47586 -9.07593e-15 14.9437
1.51064 -1.48996e-15 7.81438
1.54542 2.18059e-15 4.57935
1.58021 5.71468e-16 2.94063
1.61499 1.02923e-16 2.02009
1.64979 -5.37598e-17 1.45923
1.68458 -1.09838e-16 1.09536
1.71938 -1.70264e-16 0.847398
1.75419 -1.50979e-16 0.671641
1.78899 -5.43303e-18 0.543013
1.82381 1.97108e-18 0.446349
1.85862 -5.41195e-17 0.37207
1.89345 5.72726e-17 0.313901
1.92827 -3.37121e-18 0.267597
1.9631 2.05666e-17 0.230211
1.99794 9.94143e-18 0.199646
2.03278 -6.82852e-18 0.174382
2.06762 -6.66419e-18 0.153293
2.10247 -4.97549e-18 0.135534
2.13733 2.17258e-18 0.120459
2.17219 -2.98379e-19 0.107571
2.20705 -6.94131e-18 0.0964795
2.24192 1.94591e-18 0.0868776
2.2768 7.33186e-18 0.0785191
2.31168 -2.78561e-18 0.0712062
2.34657 -1.16198e-18 0.0647781
2.38146 1.29069e-18 0.0591033
2.41636 -2.41153e-18 0.0540732
2.45126 -1.25752e-18 0.0495978
2.48617 4.58263e-19 0.045602
2.52109 -3.75101e-19 0.0420226
2.55601 -1.29301e-18 0.0388063
2.59094 -1.02752e-18 0.0359079
2.62587 -3.13949e-19 0.0332888
2.66081 -2.47949e-19 0.030916
2.69576 6.04465e-19 0.0287611
2.73071 -1.27531e-18 0.0267995
2.76567 -1.01043e-19 0.02501
2.80064 -8.94445e-19 0.023374
2.83561 -5.11624e-19 0.0218754
2.87059 -1.03754e-19 0.0205002
2.90558 -4.65963e-19 0.0192358
2.94058 -4.16118e-20 0.0180713
2.97558 5.68422e-19 0.0169971
3.01059 -7.59012e-20 0.0160046
3.0456 2.28092e-19 0.0150861
3.08063 1.42522e-19 0.0142351
3.11566 1.23511e-19 0.0134453
3.1507 -2.76312e-19 0.0127115
3.18574 -8.41214e-21 0.0120287
3.2208 2.62328e-19 0.0113927
3.25586 1.602e-19 0.0107996
3.29093 2.01663e-19 0.0102457
3.32601 1.90468e-20 0.009728
3.36109 -1.61271e-20 0.00924355
3.39619 2.41046e-19 0.00878977
3.43129 -3.5197e-19 0.00836429
3.4664 1.17744e-19 0.00796495
3.50152 6.40999e-20 0.00758981
3.53665 -8.3605e-20 0.00723708
3.57179 8.19301e-20 0.00690513
3.60694 -8.71019e-20 0.00659247
3.64209 2.04514e-19 0.00629774
3.67726 1.02634e-20 0.00601969
3.71243 4.21129e-20 0.00575717
3.74761 5.31043e-20 0.00550913
3.7828 7.23109e-21 0.0052746
3.81801 2.20543e-20 0.00505269
3.85322 8.54064e-20 0.00484257
3.88844 -1.47855e-20 0.00464348
3.92367 -1.77783e-20 0.00445471
3.95891 -3.12644e-20 0.00427563
3.99416 -3.01827e-20 0.00410563
4.02942 2.61032e-20 0.00394414
4.06469 5.46668e-21 0.00379066
4.09997 -8.11571e-20 0.0036447
4.13526 -2.34996e-20 0.00350581
4.17056 1.61242e-20 0.00337359
4.20587 -3.66405e-20 0.00324763
4.24119 3.72608e-20 0.0031276
4.27653 -4.77921e-20 0.00301313
4.31187 4.06357e-20 0.00290394
4.34722 -1.37684e-20 0.00279971
4.38259 5.19534e-21 0.00270018
4.41797 -1.22946e-20 0.00260509
4.45335 -2.18581e-20 0.00251421
4.48875 1.9544e-20 0.0024273
4.52416 1.2152e-20 0.00234416
4.55958 5.60737e-22 0.00226458
4.59502 2.52463e-20 0.0021884
4.63046 -7.83134e-21 0.00211542
4.66592 -3.77216e-22 0.00204549
4.70139 -1.54705e-20 0.00197846
4.73687 3.45529e-20 0.00191417
4.77237 1.11868e-20 0.0018525
4.80787 1.53921e-21 0.00179331
4.84339 1.35154e-21 0.00173649
4.87892 3.31553e-20 0.00168192
4.91446 6.16233e-22 0.00162949
4.95002 -2.40377e-20 0.0015791
4.98559 -8.88425e-21 0.00153066
5.02117 -1.55556e-20 0.00148407
5.05677 -1.30673e-20 0.00143925
5.09237 1.63844e-20 0.00139613
5.128 2.15303e-21 0.00135461
5.16363 1.2032e-20 0.00131463
5.19928 -1.22008e-21 0.00127613
5.23494 -1.27102e-20 0.00123902
5.27062 1.01423e-20 0.00120327
5.30631 1.73045e-21 0.0011688
5.34201 8.85181e-21 0.00113555
5.37773 3.51347e-21 0.00110349
5.41346 -8.97528e-21 0.00107255
5.4492 7.42454e-22 0.00104269
5.48497 -5.45046e-21 0.00101386
5.52074 1.02236e-22 0.000986029
5.55653 -1.03966e-20 0.000959144
5.59233 1.01101e-20 0.00093317
5.62815 2.56259e-21 0.000908069
5.66399 6.75467e-21 0.000883807
5.69984 -3.46401e-21 0.00086035
5.7357 1.53808e-20 0.000837666
5.77158 -4.4143e-21 0.000815724
5.80748 -3.42827e-22 0.000794495
5.84339 1.12693e-22 0.000773951
5.87932 -8.47275e-22 0.000754065
5.91526 2.42148e-21 0.000734813
5.95122 -8.02718e-22 0.00071617
5.9872 2.80114e-23 0.000698113
6.02319 -5.65267e-21 0.00068062
6.05919 -6.31496e-22 0.000663669
6.09522 3.07074e-21 0.000647241
6.13126 3.05746e-21 0.000631316
6.16732 1.46961e-21 0.000615876
6.20339 -1.28161e-21 0.000600903
6.23949 -1.96669e-21 0.00058638
6.27559 -5.11727e-21 0.000572291
6.31172 3.41745e-21 0.00055862
6.34786 1.08517e-21 0.000545352
6.38403 -1.40171e-21 0.000532474
6.42021 9.07414e-22 0.000519971
6.4564 1.5469e-21 0.000507831
6.49262 -1.68544e-21 0.00049604
6.52885 1.55421e-21 0.000484587
6.5651 -2.07931e-21 0.00047346
6.60137 2.7239e-21 0.000462648
6.63766 2.43651e-21 0.00045214
6.67397 5.86207e-22 0.000441927
6.71029 -9.72043e-22 0.000431997
6.74664 -3.96684e-23 0.000422343
6.783 -2.76388e-21 0.000412954
6.81938 3.48981e-22 0.000403822
6.85579 1.88541e-21 0.000394938
6.89221 -7.49477e-23 0.000386295
6.92865 -3.20038e-22 0.000377884
6.96511 -2.39955e-21 0.000369698
7.00159 -8.99915e-22 0.000361731
7.0381 -3.3092e-22 0.000353974
7.07462 1.9009e-21 0.000346422
7.11116 -1.79543e-21 0.000339067
7.14772 -2.24635e-21 0.000331904
7.18431 1.79494e-22 0.000324927
7.22091 -1.32205e-21 0.00031813
7.25754 -5.15107e-22 0.000311507
7.29418 1.67052e-22 0.000305053
7.33085 1.12469e-21 0.000298763
7.36754 -1.2392e-21 0.000292632
7.40425 -7.78218e-22 0.000286655
7.44099 -8.98434e-22 0.000280827
7.47774 -6.89128e-22 0.000275145
7.51452 2.31106e-22 0.000269603
7.55132 -9.8433e-22 0.000264198
7.58814 1.2547e-21 0.000258925
7.62498 -3.03922e-22 0.000253781
7.66185 5.6772e-22 0.000248762
7.69874 -1.2648e-21 0.000243864
7.73566 -5.06182e-22 0.000239084
7.77259 1.1755e-22 0.000234418
7.80955 -8.67928e-23 0.000229863
7.84654 -7.2847e-22 0.000225417
7.88355 1.67299e-22 0.000221075
7.92058 -9.64571e-23 0.000216835
7.95763 -3.00111e-22 0.000212695
7.99471 1.39954e-22 0.00020865
8.03182 1.72076e-22 0.0002047
8.06895 -3.23564e-22 0.00020084
8.1061 1.3168e-22 0.000197069
8.14328 -8.22945e-22 0.000193385
8.18049 9.9902e-22 0.000189784
8.21772 3.90133e-22 0.000186264
8.25497 -5.41284e-22 0.000182824
8.29226 -3.7974e-22 0.000179461
8.32956 3.02953e-22 0.000176173
8.3669 -5.67062e-22 0.000172959
8.40426 -1.44649e-22 0.000169815
8.44165 -1.12102e-21 0.000166741
8.47906 3.60022e-23 0.000163735
8.5165 -5.39585e-23 0.000160794
8.55397 6.28423e-23 0.000157917
8.59146 -3.96032e-22 0.000155102
8.62899 -1.88115e-22 0.000152349
8.66654 -7.20611e-22 0.000149654
8.70412 6.06688e-23 0.000147017
8.74172 -1.86166e-22 0.000144437
8.77936 -2.39592e-22 0.000141911
8.81702 3.34577e-22 0.000139438
8.85471 3.42501e-23 0.000137018
8.89244 6.65098e-22 0.000134648
8.93019 -5.76333e-22 0.000132328
8.96797 -1.47531e-22 0.000130056
9.00578 -5.37471e-23 0.000127831
9.04362 1.47113e-22 0.000125652
9.08149 9.17578e-23 0.000123518
9.11939 -2.54835e-23 0.000121427
9.15732 7.25062e-23 0.000119379
9.19528 9.6162e-23 0.000117373
9.23327 6.24425e-22 0.000115407
9.2713 -3.77279e-22 0.000113481
9.30935 -5.36998e-23 0.000111594
9.34744 -4.33863e-22 0.000109744
9.38556 -2.27545e-22 0.000107931
9.42371 -6.49771e-23 0.000106154
9.46189 -1.79637e-22 0.000104412
9.50011 4.24161e-22 0.000102705
9.53836 -2.47982e-22 0.00010103
9.57664 1.78205e-22 9.93891e-05
9.61496 2.03963e-24 9.77797e-05
9.65331 1.31974e-23 9.62015e-05
9.69169 5.86557e-23 9.46538e-05
9.73011 3.14198e-23 9.31359e-05
9.76856 -1.94616e-22 9.16471e-05
9.80704 -7.0634e-23 9.01867e-05
9.84557 -5.15867e-23 8.87542e-05
9.88412 5.5752e-22 8.73488e-05
9.92271 1.13099e-22 8.597e-05
9.96134 -2.41492e-22 8.46171e-05
10 2.38417e-23 8.32897e-05
10.0387 1.33244e-22 8.1987e-05
10.0774 1.95214e-22 8.07087e-05
10.1162 -1.59405e-22 7.9454e-05
10.155 -6.36308e-23 7.82226e-05
10.1939 5.55683e-23 7.70139e-05
10.2328 1.77885e-22 7.58274e-05
10.2717 -8.84322e-23 7.46626e-05
10.3106 -1.97853e-23 7.3519e-05
10.3496 6.51334e-23 7.23963e-05
10.3887 -3.12929e-23 7.12939e-05
10.4278 7.15706e-23 7.02114e-05
10.4669 3.51474e-22 6.91483e-05
10.506 -3.52277e-22 6.81044e-05
10.5452 1.5831e-23 6.7079e-05
10.5845 2.27283e-22 6.6072e-05
10.6238 -9.73761e-23 6.50828e-05
10.6631 3.12217e-23 6.41111e-05
10.7024 5.79791e-23 6.31566e-05
10.7418 -3.06312e-22 6.22188e-05
10.7813 -9.41139e-23 6.12975e-05
10.8208 -1.0259e-22 6.03923e-05
10.8603 -2.94715e-22 5.95028e-05
10.8999 -4.62781e-23 5.86287e-05
10.9395 -1.10902e-22 5.77697e-05
10.9792 1.12014e-22 5.69256e-05
11.0189 -7.14327e-23 5.60959e-05
11.0586 6.97675e-23 5.52804e-05
11.0984 3.99542e-24 5.44789e-05
11.1383 1.23369e-22 5.3691e-05
11.1781 1.7139e-22 5.29164e-05
11.2181 -1.00328e-22 5.2155e-05
11.2581 -1.5035e-22 5.14064e-05
11.2981 -1.25627e-23 5.06703e-05
11.3381 2.48473e-23 4.99466e-05
11.3783 3.76832e-23 4.92349e-05
11.4184 -8.97081e-23 4.85351e-05
11.4587 1.58148e-23 4.78469e-05
11.4989 -1.63159e-23 4.71701e-05
11.5392 -8.37346e-23 4.65044e-05
11.5796 -1.50838e-23 4.58497e-05
11.62 1.76447e-22 4.52057e-05
11.6605 -1.55685e-24 4.45722e-05
11.701 3.76572e-23 4.39491e-05
11.7415 1.74e-23 4.3336e-05
11.7822 4.01873e-23 4.27329e-05
11.8228 9.80783e-23 4.21395e-05
11.8636 5.20248e-23 4.15556e-05
11.9043 -1.0769e-23 4.09812e-05
11.9452 5.1373e-23 4.04159e-05
11.986 -1.38169e-22 3.98596e-05
12.027 3.86908e-23 3.93121e-05
12.068 -6.39369e-23 3.87734e-05
12.109 -2.74089e-23 3.82431e-05
12.1501 -3.08522e-23 3.77212e-05
12.1913 3.81855e-23 3.72075e-05
12.2325 1.10197e-22 3.67019e-05
12.2738 2.19384e-23 3.62041e-05
12.3151 -9.56372e-23 3.57141e-05
12.3565 3.82284e-23 3.52317e-05
12.3979 -4.25891e-23 3.47568e-05
12.4394 4.73018e-23 3.42892e-05
12.481 2.86153e-23 3.38288e-05
12.5226 -2.61287e-23 3.33754e-05
12.5643 5.95039e-24 3.2929e-05
12.6061 9.21364e-23 3.24895e-05
12.6479 -2.23063e-23 3.20566e-05
12.6898 2.59785e-23 3.16302e-05
12.7317 -1.66082e-23 3.12104e-05
12.7737 2.71484e-23 3.07968e-05
12.8158 7.65182e-23 3.03895e-05
12.8579 -4.70624e-23 2.99883e-05
12.9001 2.60754e-23 2.95931e-05
12.9424 1.78479e-23 2.92038e-05
12.9847 8.25636e-24 2.88203e-05
13.0271 1.09489e-22 2.84425e-05
13.0696 -8.31285e-23 2.80702e-05
13.1121 2.51593e-23 2.77035e-05
13.1547 -5.20748e-23 2.73421e-05
13.1974 -1.73879e-24 2.69861e-05
13.2402 -9.55373e-25 2.66353e-05
13.283 -7.15172e-24 2.62895e-05
13.3259 -2.76877e-23 2.59489e-05
13.3689 -9.16683e-23 2.56131e-05
13.4119 -7.38476e-24 2.52822e-05
13.455 4.57487e-23 2.49561e-05
13.4982 4.62905e-23 2.46347e-05
13.5415 2.21808e-23 2.43179e-05
13.5848 3.76871e-23 2.40057e-05
13.6283 6.18071e-24 2.36979e-05
13.6718 -1.69786e-23 2.33944e-05
13.7153 3.53656e-23 2.30953e-05
13.759 2.6493e-23 2.28005e-05
13.8028 3.33812e-23 2.25097e-05
13.8466 3.2465e-23 2.22231e-05
13.8905 -4.52597e-24 2.19405e-05
13.9345 -3.56885e-23 2.16619e-05
13.9786 -3.89182e-23 2.13872e-05
14.0227 1.84096e-23 2.11162e-05
14.067 -1.82662e-23 2.08491e-05
14.1113 -1.2953e-23 2.05856e-05
14.1558 7.36345e-23 2.03258e-05
14.2003 2.26883e-23 2.00696e-05
14.2449 -5.79845e-23 1.98169e-05
14.2896 4.62425e-23 1.95677e-05
14.3344 3.75075e-23 1.93219e-05
14.3793 2.76586e-24 1.90794e-05
14.4243 -6.25196e-23 1.88402e-05
14.4693 1.40957e-23 1.86043e-05
14.5145 -3.52414e-23 1.83715e-05
14.5598 -1.12192e-23 1.81419e-05
14.6052 -4.83584e-23 1.79154e-05
14.6506 3.00459e-23 1.76919e-05
14.6962 -9.49951e-24 1.74714e-05
14.7419 -7.45277e-25 1.72539e-05
14.7877 3.55413e-24 1.70392e-05
14.8336 -1.28313e-23 1.68274e-05
14.8796 1.13326e-23 1.66184e-05
14.9257 -2.23692e-23 1.64122e-05
14.9719 -3.47319e-23 1.62087e-05
15.0182 2.22379e-23 1.60078e-05
15.0647 -3.27944e-23 1.58096e-05
15.1112 6.03249e-24 1.5614e-05
15.1579 -2.54195e-26 1.54209e-05
15.2047 -7.66068e-24 1.52303e-05
15.2516 2.36096e-24 1.50422e-05
15.2986 3.96426e-23 1.48565e-05
15.3458 5.13223e-24 1.46732e-05
15.393 -8.76838e-24 1.44923e-05
15.4404 7.53555e-24 1.43137e-05
15.488 4.94041e-25 1.41373e-05
15.5356 5.52391e-24 1.39632e-05
15.5834 1.0116e-24 1.37913e-05
15.6313 -3.2991e-25 1.36216e-05
15.6794 -2.10571e-23 1.34541e-05
15.7276 -2.13492e-23 1.32886e-05
15.7759 1.5081e-23 1.31252e-05
15.8243 1.21926e-24 1.29639e-05
15.873 3.15832e-23 1.28045e-05
15.9217 -5.25636e-23 1.26472e-05
15.9706 -1.85703e-24 1.24918e-05
16.0197 -9.44185e-25 1.23383e-05
16.0689 -1.2022e-23 1.21867e-05
16.1182 2.58716e-23 1.2037e-05
16.1677 -2.52488e-23 1.18891e-05
16.2174 -3.91486e-24 1.1743e-05
16.2672 -1.63524e-23 1.15987e-05
16.3172 1.84655e-23 1.14562e-05
16.3674 -1.03793e-23 1.13153e-05
16.4177 -2.43776e-24 1.11762e-05
16.4682 5.73102e-24 1.10387e-05
16.5189 8.09949e-24 1.09029e-05
16.5697 1.56375e-23 1.07687e-05
16.6208 -1.31652e-24 1.06361e-05
16.672 1.28076e-23 1.05051e-05
16.7234 -7.28194e-24 1.03756e-05
16.775 -2.24621e-23 1.02476e-05
16.8268 -4.44829e-24 1.01211e-05
16.8787 -7.94101e-24 9.99615e-06
16.9309 -2.07436e-23 9.87262e-06
16.9833 -1.31266e-23 9.75051e-06
17.0359 -8.74578e-24 9.62981e-06
17.0887 9.50999e-24 9.51049e-06
17.1418 1.39856e-24 9.39254e-06
17.195 -1.99581e-23 9.27594e-06
17.2485 2.01577e-24 9.16066e-06
17.3022 3.07927e-24 9.04668e-06
17.3562 -3.34957e-24 8.93398e-06
17.4104 5.51054e-24 8.82254e-06
17.4648 -4.30521e-24 8.71234e-06
17.5195 8.58146e-24 8.60337e-06
17.5744 2.14892e-24 8.49559e-06
17.6296 -6.98343e-24 8.389e-06
17.6851 -2.69456e-25 8.28357e-06
17.7408 -3.27874e-24 8.17929e-06
17.7969 -4.67871e-24 8.07613e-06
17.8532 -1.20433e-23 7.97408e-06
17.9098 9.47615e-24 7.87312e-06
17.9667 1.30067e-24 7.77322e-06
18.0239 -1.02638e-23 7.67438e-06
18.0815 1.01133e-23 7.57657e-06
18.1393 -4.49336e-24 7.47978e-06
18.1975 -3.5696e-24 7.38399e-06
18.256 1.41981e-24 7.28918e-06
18.3149 1.95854e-24 7.19533e-06
18.3742 7.32791e-24 7.10242e-06
18.4338 -1.91437e-24 7.01045e-06
18.4938 -1.81173e-24 6.91938e-06
18.5542 -1.73899e-24 6.82921e-06
18.615 -1.70012e-23 6.73991e-06
18.6762 9.63812e-26 6.65146e-06
18.7379 9.48943e-24 6.56386e-06
18.8 4.446e-24 6.47708e-06
18.8625 9.77731e-24 6.39111e-06
18.9255 -1.80838e-24 6.30592e-06
18.9891 1.11591e-24 6.2215e-06
19.0531 -2.47274e-24 6.13782e-06
19.1177 6.9963e-24 6.05488e-06
19.1828 2.29289e-24 5.97265e-06
19.2484 -1.09048e-23 5.89112e-06
19.3147 -7.37484e-24 5.81025e-06
19.3816 -3.65796e-24 5.73004e-06
19.4491 1.199e-24 5.65047e-06
19.5173 5.30845e-24 5.5715e-06
19.5862 -2.19341e-24 5.49312e-06
19.6558 7.49311e-24 5.41531e-06
19.7262 -3.43495e-24 5.33804e-06
19.7974 -5.1854e-24 5.26128e-06
19.8694 7.89503e-25 5.18502e-06
19.9423 4.89102e-25 5.10922e-06
20.0162 6.90022e-24 5.03385e-06
20.091 1.06399e-23 4.95888e-06
20.1669 -3.5238e-24 4.88428e-06
20.244 -3.70816e-25 4.81002e-06
20.3222 3.75114e-25 4.73604e-06
20.4016 -5.14283e-25 4.66232e-06
20.4825 -2.14912e-25 4.58879e-06
20.5648 6.40655e-25 4.51542e-06
20.6487 7.37079e-24 4.44212e-06
20.7344 9.40429e-25 4.36885e-06
20.8219 6.33399e-25 4.29552e-06
20.9115 -2.11135e-24 4.22204e-06
21.0034 -1.47267e-24 4.14829e-06
21.0979 -2.87308e-24 4.07416e-06
21.1952 5.94333e-24 3.99949e-06
21.2959 -2.04499e-25 3.92408e-06
21.4004 -5.66166e-24 3.84767e-06
21.5093 -2.04784e-24 3.76996e-06
21.6237 -6.30352e-25 3.69048e-06
21.7448 -2.5914e-24 3.60859e-06
21.8747 -1.27715e-24 3.52333e-06
22.0165 -1.38662e-24 3.43303e-06
22.1768 2.30062e-24 3.33445e-06
22.3723 -8.74404e-25 3.21897e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1ClassicOneLoop/iFpTwoLoop.txt <==
-22.3723 1.129e-20 3.20444e-06
-22.1768 4.18662e-21 3.32124e-06
-22.0165 1.81093e-21 3.41779e-06
-21.8747 2.58278e-20 3.50885e-06
-21.7448 -3.0599e-21 3.59239e-06
-21.6237 -9.41985e-21 3.67486e-06
-21.5093 -5.23018e-20 3.75276e-06
-21.4004 1.78359e-20 3.83097e-06
-21.2959 3.43615e-20 3.90587e-06
-21.1952 9.75532e-21 3.98169e-06
-21.0979 -4.98277e-20 4.05489e-06
-21.0034 -7.63169e-20 4.12932e-06
-20.9115 1.08856e-20 4.20149e-06
-20.8219 6.712e-20 4.27503e-06
-20.7344 8.13222e-20 4.34652e-06
-20.6487 6.72433e-20 4.41958e-06
-20.5648 -2.28548e-20 4.4912e-06
-20.4825 -3.08522e-20 4.56523e-06
-20.4016 -5.9465e-20 4.63844e-06
-20.3222 -3.50956e-20 4.7135e-06
-20.244 4.2859e-21 4.78628e-06
-20.1669 7.03693e-20 4.86013e-06
-20.091 1.19778e-19 4.93302e-06
-20.0162 7.16027e-20 5.00872e-06
-19.9423 2.37594e-20 5.08307e-06
-19.8694 -2.24099e-20 5.15868e-06
-19.7974 -8.15528e-20 5.23334e-06
-19.7262 -4.18082e-20 5.31071e-06
-19.6558 2.74491e-20 5.38662e-06
-19.5862 3.55346e-20 5.46425e-06
-19.5173 -2.69527e-20 5.54139e-06
-19.4491 3.5942e-21 5.62073e-06
-19.3816 6.28698e-20 5.69858e-06
-19.3147 5.25694e-20 5.77898e-06
-19.2484 1.82248e-20 5.85861e-06
-19.1828 3.37723e-20 5.94006e-06
-19.1177 2.80532e-20 6.0208e-06
-19.0531 -1.23114e-20 6.10406e-06
-18.9891 -3.64094e-20 6.18602e-06
-18.9255 -2.40219e-20 6.27058e-06
-18.8625 -2.23932e-20 6.35437e-06
-18.8 -1.72967e-20 6.44025e-06
-18.7379 3.68276e-21 6.52554e-06
-18.6762 2.40177e-20 6.61329e-06
-18.615 2.98424e-20 6.69996e-06
-18.5542 4.507e-20 6.78945e-06
-18.4938 3.51518e-20 6.87797e-06
-18.4338 1.94529e-20 6.96897e-06
-18.3742 -1.98087e-20 7.05943e-06
-18.3149 -4.21323e-20 7.15224e-06
-18.256 -7.33779e-20 7.24439e-06
-18.1975 -1.45886e-21 7.33929e-06
-18.1393 1.13652e-19 7.43321e-06
-18.0815 1.04461e-19 7.53009e-06
-18.0239 -1.95648e-20 7.62608e-06
-17.9667 -9.93889e-20 7.72483e-06
-17.9098 -1.47752e-19 7.82299e-06
-17.8532 -1.91413e-19 7.9238e-06
-17.7969 -1.34835e-19 8.02403e-06
-17.7408 -6.23421e-21 8.12713e-06
-17.6851 -3.62589e-21 8.22941e-06
-17.6296 -3.98663e-20 8.33485e-06
-17.5744 -7.25473e-21 8.43937e-06
-17.5195 7.94794e-20 8.54707e-06
-17.4648 1.44066e-19 8.65404e-06
-17.4104 1.82624e-19 8.76403e-06
-17.3562 1.33865e-19 8.87348e-06
-17.3022 3.25187e-20 8.98594e-06
-17.2485 -3.97864e-20 9.09782e-06
-17.195 -3.43154e-21 9.21293e-06
-17.1418 1.05739e-19 9.32729e-06
-17.0887 1.80578e-19 9.44511e-06
-17.0359 1.43248e-19 9.56209e-06
-16.9833 6.64865e-20 9.68261e-06
-16.9309 -2.30518e-20 9.80238e-06
-16.8787 -5.17507e-20 9.92564e-06
-16.8268 -5.92523e-20 1.00483e-05
-16.775 -2.00309e-20 1.01744e-05
-16.7234 -4.3204e-21 1.03e-05
-16.672 -2.4004e-20 1.04291e-05
-16.6208 -3.95675e-20 1.05577e-05
-16.5697 -5.816e-20 1.06899e-05
-16.5189 -7.03148e-20 1.08215e-05
-16.4682 -1.15915e-20 1.0957e-05
-16.4177 5.97626e-21 1.10917e-05
-16.3674 -2.61307e-20 1.12305e-05
-16.3172 -8.92145e-20 1.13686e-05
-16.2672 -1.2357e-19 1.15107e-05
-16.2174 -1.07155e-19 1.16522e-05
-16.1677 -6.388e-20 1.17977e-05
-16.1182 -7.91964e-20 1.19428e-05
-16.0689 -8.88308e-20 1.20919e-05
-16.0197 -1.0551e-19 1.22405e-05
-15.9706 -1.50365e-19 1.23934e-05
-15.9217 -1.83115e-19 1.25457e-05
-15.873 -1.57585e-19 1.27025e-05
-15.8243 -1.18486e-19 1.28586e-05
-15.7759 -4.70607e-20 1.30193e-05
-15.7276 -3.09834e-20 1.31793e-05
-15.6794 -6.58278e-20 1.33442e-05
-15.6313 -9.80742e-20 1.35083e-05
-15.5834 -2.16538e-20 1.36773e-05
-15.5356 1.1602e-19 1.38457e-05
-15.488 2.39203e-19 1.40189e-05
-15.4404 2.52758e-19 1.41917e-05
-15.393 1.72674e-19 1.43694e-05
-15.3458 4.41471e-20 1.45467e-05
-15.2986 -4.46111e-20 1.4729e-05
-15.2516 -1.16168e-19 1.49109e-05
-15.2047 -1.46145e-19 1.5098e-05
-15.1579 -1.26165e-19 1.52846e-05
-15.1112 -2.62123e-20 1.54767e-05
-15.0647 5.47648e-20 1.56682e-05
-15.0182 8.01576e-20 1.58654e-05
-14.9719 5.82407e-20 1.60619e-05
-14.9257 7.21054e-20 1.62643e-05
-14.8796 6.61453e-20 1.64661e-05
-14.8336 8.33599e-20 1.66739e-05
-14.7877 1.0477e-19 1.68812e-05
-14.7419 1.21904e-19 1.70945e-05
-14.6962 1.35143e-19 1.73074e-05
-14.6506 1.6788e-19 1.75265e-05
-14.6052 6.00683e-20 1.77451e-05
-14.5598 -1.27019e-19 1.79701e-05
-14.5145 -2.24446e-19 1.81947e-05
-14.4693 -1.18129e-19 1.84259e-05
-14.4243 4.97445e-20 1.86567e-05
-14.3793 1.98984e-19 1.88942e-05
-14.3344 2.33539e-19 1.91313e-05
-14.2896 1.97562e-19 1.93754e-05
-14.2449 7.72817e-20 1.96191e-05
-14.2003 -6.93986e-20 1.987e-05
-14.1558 -1.86227e-19 2.01204e-05
-14.1113 -1.92916e-19 2.03783e-05
-14.067 -1.12243e-19 2.06357e-05
-14.0227 -1.95499e-20 2.09009e-05
-13.9786 3.23427e-20 2.11656e-05
-13.9345 1.68451e-19 2.14382e-05
-13.8905 3.66327e-19 2.17104e-05
-13.8466 4.0513e-19 2.19907e-05
-13.8028 1.81353e-19 2.22707e-05
-13.759 -6.65217e-20 2.2559e-05
-13.7153 -1.14175e-19 2.2847e-05
-13.6718 3.72811e-20 2.31435e-05
-13.6283 1.62367e-19 2.34398e-05
-13.5848 2.59404e-19 2.3745e-05
-13.5415 2.86639e-19 2.40498e-05
-13.4982 2.07721e-19 2.43638e-05
-13.455 -1.0598e-20 2.46775e-05
-13.4119 -2.42642e-19 2.50007e-05
-13.3689 -3.56016e-19 2.53235e-05
-13.3259 -2.62036e-19 2.56562e-05
-13.283 -7.59439e-20 2.59885e-05
-13.2402 4.1482e-20 2.6331e-05
-13.1974 -1.97713e-20 2.66731e-05
-13.1547 -1.68435e-19 2.70257e-05
-13.1121 -2.70239e-19 2.73781e-05
-13.0696 -1.93194e-19 2.77412e-05
-13.0271 -1.70858e-19 2.81041e-05
-12.9847 -2.52903e-19 2.84781e-05
-12.9424 -4.0026e-19 2.8852e-05
-12.9001 -5.12463e-19 2.92371e-05
-12.8579 -4.92827e-19 2.96224e-05
-12.8158 -2.39369e-19 3.00192e-05
-12.7737 4.53957e-20 3.04162e-05
-12.7317 3.0503e-19 3.08251e-05
-12.6898 5.02072e-19 3.12342e-05
-12.6479 6.58084e-19 3.16557e-05
-12.6061 6.98798e-19 3.20774e-05
-12.5643 6.24407e-19 3.25119e-05
-12.5226 3.20138e-19 3.29465e-05
-12.481 -5.78483e-20 3.33946e-05
-12.4394 -2.78132e-19 3.38427e-05
-12.3979 -8.88447e-20 3.43047e-05
-12.3565 3.90468e-19 3.4767e-05
-12.3151 8.65716e-19 3.52435e-05
-12.2738 9.63932e-19 3.57202e-05
-12.2325 6.07732e-19 3.62118e-05
-12.1913 -7.08379e-20 3.67036e-05
-12.1501 -5.92102e-19 3.72108e-05
-12.109 -6.51524e-19 3.77183e-05
-12.068 -2.78739e-19 3.82416e-05
-12.027 1.54759e-19 3.87655e-05
-11.986 4.54052e-19 3.93056e-05
-11.9452 4.75355e-19 3.98463e-05
-11.9043 4.78411e-19 4.04039e-05
-11.8636 5.22111e-19 4.09622e-05
-11.8228 4.79107e-19 4.15378e-05
-11.7822 1.33187e-19 4.21144e-05
-11.7415 -2.48876e-19 4.27088e-05
-11.701 -4.51643e-19 4.33043e-05
-11.6605 -3.76144e-19 4.39183e-05
-11.62 -1.12327e-19 4.45335e-05
-11.5796 2.37979e-19 4.51678e-05
-11.5392 4.26649e-19 4.58034e-05
-11.4989 3.27144e-19 4.64589e-05
-11.4587 -1.10665e-19 4.71157e-05
-11.4184 -5.86492e-19 4.77932e-05
-11.3783 -9.17666e-19 4.84721e-05
-11.3381 -9.0795e-19 4.91725e-05
-11.2981 -5.85368e-19 4.98744e-05
-11.2581 -6.37935e-20 5.05986e-05
-11.2181 3.61201e-19 5.13243e-05
-11.1781 6.46508e-19 5.20733e-05
-11.1383 7.92855e-19 5.28239e-05
-11.0984 9.75025e-19 5.35986e-05
-11.0586 9.63563e-19 5.43751e-05
-11.0189 6.42138e-19 5.51766e-05
-10.9792 -1.15629e-19 5.59802e-05
-10.9395 -9.78234e-19 5.68096e-05
-10.8999 -1.61432e-18 5.76412e-05
-10.8603 -1.6012e-18 5.84997e-05
-10.8208 -1.12196e-18 5.93606e-05
-10.7813 -4.49637e-19 6.02493e-05
-10.7418 5.64079e-20 6.11408e-05
-10.7024 2.25692e-19 6.20611e-05
-10.6631 1.03875e-19 6.29843e-05
-10.6238 9.34997e-20 6.39375e-05
-10.5845 1.70546e-19 6.4894e-05
-10.5452 7.59556e-20 6.58814e-05
-10.506 -5.09132e-19 6.68725e-05
-10.4669 -1.26149e-18 6.78957e-05
-10.4278 -1.52179e-18 6.89228e-05
-10.3887 -9.29438e-19 6.99834e-05
-10.3496 1.3654e-19 7.10482e-05
-10.3106 1.08443e-18 7.21478e-05
-10.2717 1.40995e-18 7.32518e-05
-10.2328 1.03518e-18 7.43921e-05
-10.1939 9.89346e-20 7.55371e-05
-10.155 -6.48996e-19 7.67199e-05
-10.1162 -8.48017e-19 7.79078e-05
-10.0774 -6.47735e-19 7.9135e-05
-10.0387 -5.93654e-19 8.03676e-05
-10 -7.5633e-19 8.16413e-05
-9.96134 -1.13435e-18 8.29206e-05
-9.92271 -1.44719e-18 8.42428e-05
-9.88412 -1.40169e-18 8.5571e-05
-9.84557 -7.84941e-19 8.69439e-05
-9.80704 -3.36101e-19 8.83233e-05
-9.76856 -1.58795e-19 8.97492e-05
-9.73011 -2.676e-19 9.11821e-05
-9.69169 -4.38472e-19 9.26635e-05
-9.65331 -6.17036e-19 9.41524e-05
-9.61496 -5.97908e-19 9.56919e-05
-9.57664 -7.40936e-19 9.72394e-05
-9.53836 -8.3588e-19 9.88398e-05
-9.50011 -6.61718e-19 0.000100449
-9.46189 -1.43126e-19 0.000102113
-9.42371 2.93961e-19 0.000103786
-9.38556 4.34061e-19 0.000105517
-9.34744 2.67249e-19 0.000107257
-9.30935 1.82556e-19 0.000109058
-9.2713 1.5717e-19 0.000110869
-9.23327 1.23896e-19 0.000112743
-9.19528 -7.353e-20 0.000114629
-9.15732 -5.46072e-21 0.00011658
-9.11939 3.91049e-19 0.000118543
-9.08149 1.16987e-18 0.000120574
-9.04362 2.33867e-18 0.000122619
-9.00578 3.43234e-18 0.000124736
-8.96797 3.26113e-18 0.000126866
-8.93019 2.05697e-18 0.000129071
-8.89244 5.81191e-19 0.000131292
-8.85471 -6.95991e-19 0.000133591
-8.81702 -2.06207e-18 0.000135906
-8.77936 -3.28224e-18 0.000138303
-8.74172 -3.92379e-18 0.000140718
-8.70412 -3.83476e-18 0.000143218
-8.66654 -3.56714e-18 0.000145737
-8.62899 -3.20195e-18 0.000148346
-8.59146 -3.0596e-18 0.000150975
-8.55397 -2.68007e-18 0.000153699
-8.5165 -2.04532e-18 0.000156443
-8.47906 -8.66207e-19 0.000159287
-8.44165 2.43158e-19 0.000162154
-8.40426 5.26558e-19 0.000165125
-8.3669 -5.90571e-19 0.00016812
-8.32956 -1.82516e-18 0.000171224
-8.29226 -2.62221e-18 0.000174355
-8.25497 -2.43138e-18 0.0001776
-8.21772 -1.61844e-18 0.000180873
-8.18049 -2.81499e-19 0.000184268
-8.14328 6.12377e-19 0.000187691
-8.1061 3.37537e-19 0.000191242
-8.06895 -1.3782e-18 0.000194825
-8.03182 -3.30162e-18 0.000198541
-7.99471 -4.08834e-18 0.000202292
-7.95763 -2.82172e-18 0.000206183
-7.92058 -1.18757e-18 0.000210111
-7.88355 -1.54177e-19 0.000214188
-7.84654 -3.97221e-19 0.000218303
-7.80955 -7.64865e-19 0.000222575
-7.77259 -1.38206e-19 0.000226889
-7.73566 1.29497e-18 0.000231367
-7.69874 2.44404e-18 0.000235891
-7.66185 2.466e-18 0.000240589
-7.62498 1.17462e-18 0.000245335
-7.58814 -8.16309e-19 0.000250264
-7.55132 -2.66137e-18 0.000255246
-7.51452 -3.00384e-18 0.000260421
-7.47774 -1.50193e-18 0.000265652
-7.44099 1.46412e-18 0.000271088
-7.40425 4.07235e-18 0.000276584
-7.36754 5.16149e-18 0.000282296
-7.33085 4.39465e-18 0.000288074
-7.29418 2.48067e-18 0.000294079
-7.25754 -1.06521e-19 0.000300155
-7.22091 -3.03937e-18 0.000306472
-7.18431 -7.09016e-18 0.000312866
-7.14772 -1.1152e-17 0.000319514
-7.11116 -1.32344e-17 0.000326245
-7.07462 -1.07582e-17 0.000333246
-7.0381 -4.01395e-18 0.000340336
-7.00159 4.40886e-18 0.000347712
-6.96511 1.00307e-17 0.000355185
-6.92865 1.18139e-17 0.000362961
-6.89221 1.0386e-17 0.000370841
-6.85579 7.31338e-18 0.000379043
-6.81938 2.25112e-18 0.000387358
-6.783 -4.27766e-18 0.000396014
-6.74664 -9.45044e-18 0.000404792
-6.71029 -1.15373e-17 0.000413935
-6.67397 -1.18467e-17 0.000423208
-6.63766 -1.06602e-17 0.000432869
-6.60137 -7.09654e-18 0.000442671
-6.5651 -1.38061e-18 0.000452887
-6.52885 3.12388e-18 0.000463255
-6.49262 5.54013e-18 0.000474064
-6.4564 5.76591e-18 0.000485038
-6.42021 3.22058e-18 0.000496483
-6.38403 -2.4809e-18 0.000508107
-6.34786 -8.18925e-18 0.000520233
-6.31172 -1.12413e-17 0.000532553
-6.27559 -1.02264e-17 0.00054541
-6.23949 -6.03017e-18 0.000558478
-6.20339 -1.52674e-19 0.000572121
-6.16732 5.11087e-18 0.000585992
-6.13126 6.96475e-18 0.000600478
-6.09522 5.64741e-18 0.000615213
-6.05919 4.72309e-18 0.000630608
-6.02319 6.19007e-18 0.000646274
-5.9872 1.01556e-17 0.000662647
-5.95122 1.44904e-17 0.000679315
-5.91526 1.64324e-17 0.000696744
-5.87932 1.32471e-17 0.000714494
-5.84339 4.87542e-18 0.000733062
-5.80748 -3.24792e-18 0.000751981
-5.77158 -5.45794e-18 0.00077178
-5.7357 -2.90732e-18 0.000791964
-5.69984 8.72194e-19 0.000813095
-5.66399 4.88403e-18 0.000834649
-5.62815 9.17782e-18 0.000857224
-5.59233 1.28587e-17 0.000880262
-5.55653 1.19711e-17 0.000904404
-5.52074 3.66241e-18 0.000929056
-5.48497 -7.3782e-18 0.0009549
-5.4492 -1.51055e-17 0.000981306
-5.41346 -1.25362e-17 0.001009
-5.37773 -4.13889e-18 0.00103732
-5.34201 3.64271e-18 0.00106704
-5.30631 6.23402e-18 0.00109744
-5.27062 8.28166e-18 0.00112936
-5.23494 8.12168e-18 0.00116204
-5.19928 1.18407e-18 0.00119638
-5.16363 -1.30538e-17 0.00123156
-5.128 -2.64597e-17 0.00126854
-5.09237 -3.39483e-17 0.00130646
-5.05677 -3.70935e-17 0.00134634
-5.02117 -3.7005e-17 0.00138728
-4.98559 -2.72987e-17 0.00143036
-4.95002 -7.50229e-18 0.00147462
-4.91446 1.41232e-17 0.00152124
-4.87892 3.33331e-17 0.00156917
-4.84339 5.20991e-17 0.0016197
-4.80787 6.19818e-17 0.0016717
-4.77237 5.89106e-17 0.00172658
-4.73687 4.1373e-17 0.00178311
-4.70139 1.40284e-17 0.00184283
-4.66592 -9.54812e-18 0.00190442
-4.63046 -9.60522e-18 0.00196956
-4.59502 8.84486e-18 0.00203683
-4.55958 2.25233e-17 0.00210805
-4.52416 1.53202e-17 0.00218171
-4.48875 -5.88122e-18 0.00225981
-4.45335 -3.16147e-17 0.00234072
-4.41797 -4.55181e-17 0.00242662
-4.38259 -4.70647e-17 0.0025158
-4.34722 -3.60374e-17 0.00261063
-4.31187 -2.5022e-17 0.0027093
-4.27653 -1.24246e-17 0.00281443
-4.24119 1.10427e-17 0.0029241
-4.20587 4.83797e-17 0.00304123
-4.17056 9.18803e-17 0.00316377
-4.13526 1.23662e-16 0.00329502
-4.09997 1.2992e-16 0.00343283
-4.06469 1.05368e-16 0.00358093
-4.02942 5.78829e-17 0.00373712
-3.99416 1.08179e-17 0.00390566
-3.95891 -1.71402e-17 0.00408436
-3.92367 -2.45168e-17 0.0042782
-3.88844 -2.67548e-17 0.0044851
-3.85322 -2.86338e-17 0.00471099
-3.81801 -7.66383e-18 0.00495413
-3.7828 2.99741e-17 0.0052218
-3.74761 2.82811e-17 0.00551301
-3.71243 -1.48388e-18 0.00583706
-3.67726 -3.61302e-17 0.00619447
-3.64209 -2.48185e-17 0.00659775
-3.60694 5.54497e-18 0.00705041
-3.57179 1.83726e-17 0.00757047
-3.53665 -9.23739e-18 0.00816747
-3.50152 -2.31585e-17 0.00886951
-3.4664 -3.71967e-17 0.00969858
-3.43129 -5.96789e-17 0.0107027
-3.39619 -6.86063e-17 0.0119308
-3.36109 -5.17211e-17 0.013473
-3.32601 3.26102e-17 0.0154385
-3.29093 1.73765e-16 0.0180104
-3.25586 2.94763e-16 0.0214323
-3.2208 3.31917e-16 0.0260799
-3.18574 4.43305e-16 0.03243
-3.1507 5.27888e-16 0.0410342
-3.11566 4.26037e-16 0.0521178
-3.08063 2.53505e-16 0.0647715
-3.0456 -3.51702e-16 0.0759272
-3.01059 -2.11955e-16 0.0814472
-2.97558 -4.97515e-16 0.0797645
-2.94058 -2.17825e-17 0.0733097
-2.90558 -4.22683e-17 0.0655458
-2.87059 4.11735e-17 0.0585682
-2.83561 1.66699e-17 0.0530306
-2.80064 9.16523e-17 0.0489397
-2.76567 2.59027e-16 0.0460542
-2.73071 2.10249e-16 0.0441554
-2.69576 9.24899e-17 0.0430245
-2.66081 4.40898e-17 0.0425375
-2.62587 3.7721e-17 0.0425632
-2.59094 -1.41184e-16 0.0430566
-2.55601 -3.79701e-16 0.0439401
-2.52109 -1.5178e-16 0.0452176
-2.48617 1.49923e-17 0.0468403
-2.45126 3.4267e-16 0.0488454
-2.41636 1.66504e-16 0.0512009
-2.38146 9.13212e-17 0.0539719
-2.34657 -1.90936e-16 0.0571381
-2.31168 -7.18252e-16 0.0607935
-2.2768 -1.44511e-15 0.0649294
-2.24192 -1.25913e-15 0.0696745
-2.20705 -9.52263e-16 0.0750358
-2.17219 -6.47474e-17 0.0811884
-2.13733 3.41928e-16 0.0881638
-2.10247 2.43758e-16 0.0962032
-2.06762 -3.63079e-16 0.10538
-2.03278 -1.7514e-15 0.116035
-1.99794 -1.85614e-15 0.128316
-1.9631 -3.8407e-15 0.142721
-1.92827 -3.46845e-15 0.159533
-1.89345 -3.71916e-15 0.179511
-1.85862 -5.44221e-16 0.203194
-1.82381 3.74027e-15 0.2318
-1.78899 9.72865e-15 0.266372
-1.75419 7.05571e-15 0.308989
-1.71938 8.60023e-15 0.361736
-1.68458 2.03088e-15 0.428421
-1.64979 3.2002e-15 0.513425
-1.61499 -9.78813e-15 0.624317
-1.58021 -4.31852e-16 0.770864
-1.54542 -5.09666e-15 0.969491
-1.51064 2.45376e-14 1.24333
-1.47586 4.73503e-15 1.63051
-1.44109 7.52356e-14 2.18636
-1.40632 -9.8515e-15 2.99338
-1.37155 1.3674e-13 4.1449
-1.33679 -3.96201e-14 5.67884
-1.30203 6.59923e-13 7.38044
-1.26727 1.22358e-13 8.62374
-1.23251 -1.71812e-12 8.80334
-1.19776 5.74287e-13 8.04317
-1.16301 -1.51703e-13 6.95049
-1.12827 2.51016e-13 5.94786
-1.09352 -1.95115e-13 5.17666
-1.05878 1.11891e-13 4.63501
-1.02405 -4.88347e-13 4.28726
-0.989309 4.16335e-13 4.09876
-0.954576 8.20409e-14 4.0529
-0.919844 -3.88048e-14 4.13821
-0.885115 -1.0049e-13 4.35774
-0.850388 -3.95947e-14 4.72931
-0.815663 1.13032e-13 5.28828
-0.78094 -2.45266e-13 6.09525
-0.746219 1.90453e-13 7.24731
-0.711499 4.88222e-13 8.90835
-0.676781 1.55965e-12 11.3489
-0.642065 -1.42387e-12 15.0544
-0.60735 5.4482e-12 20.8997
-0.572637 1.91998e-12 30.5742
-0.537925 2.8232e-11 47.2968
-0.503214 -2.41647e-11 76.434
-0.468504 1.55012e-10 120.501
-0.433796 1.25242e-11 154.448
-0.399089 1.78354e-10 139.196
-0.364382 -1.12215e-11 100.137
-0.329676 -2.3549e-11 69.4142
-0.294972 1.77648e-11 50.147
-0.260267 1.99334e-12 38.1741
-0.225564 1.84968e-12 30.6584
-0.190861 3.90831e-12 25.6371
-0.156158 -1.05593e-12 22.3625
-0.121456 -7.78741e-12 20.0438
-0.0867541 -8.10206e-12 18.6432
-0.0520524 -5.43392e-12 17.6103
-0.0173508 1.00181e-11 17.4867
0.0173508 -1.00535e-11 17.4867
0.0520524 6.15842e-12 17.6103
0.0867541 6.98321e-12 18.6432
0.121456 5.87199e-12 20.0438
0.156158 2.92025e-12 22.3625
0.190861 4.79445e-12 25.6371
0.225564 -6.82685e-12 30.6584
0.260267 -9.42955e-12 38.1741
0.294972 -1.14535e-11 50.147
0.329676 8.34706e-13 69.4142
0.364382 3.82127e-11 100.137
0.399089 4.12982e-11 139.196
0.433796 6.11981e-11 154.448
0.468504 -5.86668e-11 120.501
0.503214 1.40973e-11 76.434
0.537925 2.7332e-11 47.2968
0.572637 -5.83077e-12 30.5742
0.60735 5.01158e-12 20.8997
0.642065 3.08374e-13 15.0544
0.676781 -2.80044e-13 11.3489
0.711499 3.10998e-13 8.90835
0.746219 1.49116e-13 7.24731
0.78094 -2.321e-13 6.09525
0.815663 5.49163e-13 5.28828
0.850388 -1.29515e-13 4.72931
0.885115 1.06556e-13 4.35774
0.919844 7.4792e-14 4.13821
0.954576 1.46369e-13 4.0529
0.989309 -2.36873e-13 4.09876
1.02405 -1.29472e-14 4.28726
1.05878 -3.13389e-13 4.63501
1.09352 -1.32604e-14 5.17666
1.12827 -3.21361e-13 5.94786
1.16301 7.51231e-13 6.95049
1.19776 5.25514e-13 8.04317
1.23251 3.56094e-13 8.80334
1.26727 -1.28382e-12 8.62374
1.30203 7.32439e-13 7.38044
1.33679 -3.87376e-13 5.67884
1.37155 3.71511e-13 4.1449
1.40632 1.92512e-14 2.99338
1.44109 -2.96613e-14 2.18636
1.47586 -1.48567e-14 1.63051
1.51064 -2.24725e-14 1.24333
1.54542 1.37281e-14 0.969491
1.58021 9.19902e-15 0.770864
1.61499 1.07776e-14 0.624317
1.64979 2.0218e-15 0.513425
1.68458 -5.27745e-15 0.428421
1.71938 -7.25985e-15 0.361736
1.75419 -8.53829e-15 0.308989
1.78899 -8.94605e-15 0.266372
1.82381 -3.90894e-15 0.2318
1.85862 6.50124e-16 0.203194
1.89345 3.74741e-15 0.179511
1.92827 3.34302e-15 0.159533
1.9631 4.01632e-15 0.142721
1.99794 1.9609e-15 0.128316
2.03278 1.65612e-15 0.116035
2.06762 5.84685e-16 0.10538
2.10247 -3.11057e-16 0.0962032
2.13733 -3.38223e-16 0.0881638
2.17219 2.88406e-16 0.0811884
2.20705 7.6005e-16 0.0750358
2.24192 1.24824e-15 0.0696745
2.2768 1.39716e-15 0.0649294
2.31168 7.04398e-16 0.0607935
2.34657 2.76281e-16 0.0571381
2.38146 -1.95936e-16 0.0539719
2.41636 -2.60898e-16 0.0512009
2.45126 -2.40402e-16 0.0488454
2.48617 -1.48324e-16 0.0468403
2.52109 2.25159e-16 0.0452176
2.55601 3.73011e-16 0.0439401
2.59094 9.70901e-17 0.0430566
2.62587 6.85272e-17 0.0425632
2.66081 -1.25928e-16 0.0425375
2.69576 -1.18468e-16 0.0430245
2.73071 -1.36118e-16 0.0441554
2.76567 -2.67487e-16 0.0460542
2.80064 -9.54376e-17 0.0489397
2.83561 -3.17657e-17 0.0530306
2.87059 -6.43593e-17 0.0585682
2.90558 1.08782e-16 0.0655458
2.94058 2.0758e-17 0.0733097
2.97558 3.28538e-16 0.0797645
3.01059 4.2255e-16 0.0814472
3.0456 1.02338e-16 0.0759272
3.08063 -1.17476e-16 0.0647715
3.11566 -4.08425e-16 0.0521178
3.1507 -5.37205e-16 0.0410342
3.18574 -4.34463e-16 0.03243
3.2208 -3.64642e-16 0.0260799
3.25586 -2.7511e-16 0.0214323
3.29093 -1.92719e-16 0.0180104
3.32601 -1.97527e-17 0.0154385
3.36109 4.59624e-17 0.013473
3.39619 7.43417e-17 0.0119308
3.43129 4.8828e-17 0.0107027
3.4664 4.61289e-17 0.00969858
3.50152 2.49851e-17 0.00886951
3.53665 1.25011e-17 0.00816747
3.57179 -2.05243e-17 0.00757047
3.60694 -7.32921e-18 0.00705041
3.64209 2.67938e-17 0.00659775
3.67726 3.57534e-17 0.00619447
3.71243 4.65596e-18 0.00583706
3.74761 -3.37823e-17 0.00551301
3.7828 -2.95118e-17 0.0052218
3.81801 6.8922e-18 0.00495413
3.85322 2.59578e-17 0.00471099
3.88844 2.81748e-17 0.0044851
3.92367 2.03771e-17 0.0042782
3.95891 1.78175e-17 0.00408436
3.99416 -1.09933e-17 0.00390566
4.02942 -5.95065e-17 0.00373712
4.06469 -1.05223e-16 0.00358093
4.09997 -1.27751e-16 0.00343283
4.13526 -1.23303e-16 0.00329502
4.17056 -9.18619e-17 0.00316377
4.20587 -4.9386e-17 0.00304123
4.24119 -1.25988e-17 0.0029241
4.27653 1.30814e-17 0.00281443
4.31187 2.62331e-17 0.0027093
4.34722 3.63719e-17 0.00261063
4.38259 4.74696e-17 0.0025158
4.41797 4.65427e-17 0.00242662
4.45335 3.07321e-17 0.00234072
4.48875 6.61566e-18 0.00225981
4.52416 -1.49779e-17 0.00218171
4.55958 -2.21369e-17 0.00210805
4.59502 -8.90123e-18 0.00203683
4.63046 9.86629e-18 0.00196956
4.66592 9.34152e-18 0.00190442
4.70139 -1.4338e-17 0.00184283
4.73687 -4.09594e-17 0.00178311
4.77237 -5.91317e-17 0.00172658
4.80787 -6.17106e-17 0.0016717
4.84339 -5.2383e-17 0.0016197
4.87892 -3.31838e-17 0.00156917
4.91446 -1.41686e-17 0.00152124
4.95002 7.73408e-18 0.00147462
4.98559 2.73074e-17 0.00143036
5.02117 3.70668e-17 0.00138728
5.05677 3.71001e-17 0.00134634
5.09237 3.41621e-17 0.00130646
5.128 2.63842e-17 0.00126854
5.16363 1.33123e-17 0.00123156
5.19928 -1.1778e-18 0.00119638
5.23494 -8.05006e-18 0.00116204
5.27062 -8.40039e-18 0.00112936
5.30631 -6.23322e-18 0.00109744
5.34201 -3.49123e-18 0.00106704
5.37773 4.00604e-18 0.00103732
5.41346 1.26265e-17 0.001009
5.4492 1.52577e-17 0.000981306
5.48497 7.40948e-18 0.0009549
5.52074 -3.62229e-18 0.000929056
5.55653 -1.20038e-17 0.000904404
5.59233 -1.29016e-17 0.000880262
5.62815 -9.27558e-18 0.000857224
5.66399 -4.9184e-18 0.000834649
5.69984 -6.99512e-19 0.000813095
5.7357 2.89738e-18 0.000791964
5.77158 5.4215e-18 0.00077178
5.80748 3.23078e-18 0.000751981
5.84339 -4.87723e-18 0.000733062
5.87932 -1.31604e-17 0.000714494
5.91526 -1.64577e-17 0.000696744
5.95122 -1.43859e-17 0.000679315
5.9872 -1.02384e-17 0.000662647
6.02319 -6.08725e-18 0.000646274
6.05919 -4.73279e-18 0.000630608
6.09522 -5.64945e-18 0.000615213
6.13126 -6.93115e-18 0.000600478
6.16732 -5.08148e-18 0.000585992
6.20339 2.24527e-19 0.000572121
6.23949 6.12603e-18 0.000558478
6.27559 1.02569e-17 0.00054541
6.31172 1.1261e-17 0.000532553
6.34786 8.23403e-18 0.000520233
6.38403 2.47374e-18 0.000508107
6.42021 -3.23145e-18 0.000496483
6.4564 -5.74657e-18 0.000485038
6.49262 -5.52977e-18 0.000474064
6.52885 -3.1478e-18 0.000463255
6.5651 1.32789e-18 0.000452887
6.60137 7.14149e-18 0.000442671
6.63766 1.06507e-17 0.000432869
6.67397 1.18471e-17 0.000423208
6.71029 1.15352e-17 0.000413935
6.74664 9.47616e-18 0.000404792
6.783 4.22099e-18 0.000396014
6.81938 -2.2311e-18 0.000387358
6.85579 -7.33238e-18 0.000379043
6.89221 -1.03697e-17 0.000370841
6.92865 -1.18576e-17 0.000362961
6.96511 -1.00025e-17 0.000355185
7.00159 -4.39412e-18 0.000347712
7.0381 4.03123e-18 0.000340336
7.07462 1.07241e-17 0.000333246
7.11116 1.32372e-17 0.000326245
7.14772 1.11631e-17 0.000319514
7.18431 7.08963e-18 0.000312866
7.22091 3.05706e-18 0.000306472
7.25754 9.55537e-20 0.000300155
7.29418 -2.46476e-18 0.000294079
7.33085 -4.41683e-18 0.000288074
7.36754 -5.16679e-18 0.000282296
7.40425 -4.07873e-18 0.000276584
7.44099 -1.47241e-18 0.000271088
7.47774 1.49659e-18 0.000265652
7.51452 2.99245e-18 0.000260421
7.55132 2.65839e-18 0.000255246
7.58814 8.15803e-19 0.000250264
7.62498 -1.17495e-18 0.000245335
7.66185 -2.45024e-18 0.000240589
7.69874 -2.45195e-18 0.000235891
7.73566 -1.30982e-18 0.000231367
7.77259 1.46618e-19 0.000226889
7.80955 7.63463e-19 0.000222575
7.84654 3.91163e-19 0.000218303
7.88355 1.54387e-19 0.000214188
7.92058 1.18573e-18 0.000210111
7.95763 2.83587e-18 0.000206183
7.99471 4.09409e-18 0.000202292
8.03182 3.30521e-18 0.000198541
8.06895 1.37606e-18 0.000194825
8.1061 -3.36797e-19 0.000191242
8.14328 -6.15279e-19 0.000187691
8.18049 2.85073e-19 0.000184268
8.21772 1.61458e-18 0.000180873
8.25497 2.4289e-18 0.0001776
8.29226 2.62436e-18 0.000174355
8.32956 1.82964e-18 0.000171224
8.3669 5.86883e-19 0.00016812
8.40426 -5.19308e-19 0.000165125
8.44165 -2.47731e-19 0.000162154
8.47906 8.72467e-19 0.000159287
8.5165 2.03895e-18 0.000156443
8.55397 2.68815e-18 0.000153699
8.59146 3.06177e-18 0.000150975
8.62899 3.20521e-18 0.000148346
8.66654 3.5749e-18 0.000145737
8.70412 3.83492e-18 0.000143218
8.74172 3.92228e-18 0.000140718
8.77936 3.28183e-18 0.000138303
8.81702 2.0652e-18 0.000135906
8.85471 6.93689e-19 0.000133591
8.89244 -5.75645e-19 0.000131292
8.93019 -2.05593e-18 0.000129071
8.96797 -3.26179e-18 0.000126866
9.00578 -3.43422e-18 0.000124736
9.04362 -2.34065e-18 0.000122619
9.08149 -1.16647e-18 0.000120574
9.11939 -3.90658e-19 0.000118543
9.15732 6.25185e-21 0.00011658
9.19528 7.55651e-20 0.000114629
9.23327 -1.23469e-19 0.000112743
9.2713 -1.56861e-19 0.000110869
9.30935 -1.86395e-19 0.000109058
9.34744 -2.65987e-19 0.000107257
9.38556 -4.35609e-19 0.000105517
9.42371 -2.90684e-19 0.000103786
9.46189 1.4878e-19 0.000102113
9.50011 6.59518e-19 0.000100449
9.53836 8.36107e-19 9.88398e-05
9.57664 7.44784e-19 9.72394e-05
9.61496 5.94187e-19 9.56919e-05
9.65331 6.20642e-19 9.41524e-05
9.69169 4.36976e-19 9.26635e-05
9.73011 2.72488e-19 9.11821e-05
9.76856 1.59058e-19 8.97492e-05
9.80704 3.36525e-19 8.83233e-05
9.84557 7.85223e-19 8.69439e-05
9.88412 1.39836e-18 8.5571e-05
9.92271 1.45016e-18 8.42428e-05
9.96134 1.13331e-18 8.29206e-05
10 7.58143e-19 8.16413e-05
10.0387 5.94888e-19 8.03676e-05
10.0774 6.49292e-19 7.9135e-05
10.1162 8.49232e-19 7.79078e-05
10.155 6.47434e-19 7.67199e-05
10.1939 -9.86896e-20 7.55371e-05
10.2328 -1.0359e-18 7.43921e-05
10.2717 -1.40907e-18 7.32518e-05
10.3106 -1.08678e-18 7.21478e-05
10.3496 -1.36215e-19 7.10482e-05
10.3887 9.26391e-19 6.99834e-05
10.4278 1.52295e-18 6.89228e-05
10.4669 1.25954e-18 6.78957e-05
10.506 5.11014e-19 6.68725e-05
10.5452 -7.36716e-20 6.58814e-05
10.5845 -1.70935e-19 6.4894e-05
10.6238 -9.44265e-20 6.39375e-05
10.6631 -1.0211e-19 6.29843e-05
10.7024 -2.26162e-19 6.20611e-05
10.7418 -5.87385e-20 6.11408e-05
10.7813 4.52394e-19 6.02493e-05
10.8208 1.12309e-18 5.93606e-05
10.8603 1.60174e-18 5.84997e-05
10.8999 1.61474e-18 5.76412e-05
10.9395 9.78501e-19 5.68096e-05
10.9792 1.15357e-19 5.59802e-05
11.0189 -6.42363e-19 5.51766e-05
11.0586 -9.63244e-19 5.43751e-05
11.0984 -9.73589e-19 5.35986e-05
11.1383 -7.93449e-19 5.28239e-05
11.1781 -6.46935e-19 5.20733e-05
11.2181 -3.62696e-19 5.13243e-05
11.2581 6.36204e-20 5.05986e-05
11.2981 5.84833e-19 4.98744e-05
11.3381 9.09055e-19 4.91725e-05
11.3783 9.16986e-19 4.84721e-05
11.4184 5.86428e-19 4.77932e-05
11.4587 1.09901e-19 4.71157e-05
11.4989 -3.26341e-19 4.64589e-05
11.5392 -4.27261e-19 4.58034e-05
11.5796 -2.38321e-19 4.51678e-05
11.62 1.12369e-19 4.45335e-05
11.6605 3.76636e-19 4.39183e-05
11.701 4.49828e-19 4.33043e-05
11.7415 2.50032e-19 4.27088e-05
11.7822 -1.32741e-19 4.21144e-05
11.8228 -4.79712e-19 4.15378e-05
11.8636 -5.22289e-19 4.09622e-05
11.9043 -4.78779e-19 4.04039e-05
11.9452 -4.76037e-19 3.98463e-05
11.986 -4.5382e-19 3.93056e-05
12.027 -1.55751e-19 3.87655e-05
12.068 2.80358e-19 3.82416e-05
12.109 6.50201e-19 3.77183e-05
12.1501 5.9365e-19 3.72108e-05
12.1913 7.07406e-20 3.67036e-05
12.2325 -6.07325e-19 3.62118e-05
12.2738 -9.6387e-19 3.57202e-05
12.3151 -8.65272e-19 3.52435e-05
12.3565 -3.90982e-19 3.4767e-05
12.3979 8.97427e-20 3.43047e-05
12.4394 2.78457e-19 3.38427e-05
12.481 5.74947e-20 3.33946e-05
12.5226 -3.20861e-19 3.29465e-05
12.5643 -6.24221e-19 3.25119e-05
12.6061 -6.9819e-19 3.20774e-05
12.6479 -6.57807e-19 3.16557e-05
12.6898 -5.01949e-19 3.12342e-05
12.7317 -3.05131e-19 3.08251e-05
12.7737 -4.47485e-20 3.04162e-05
12.8158 2.38678e-19 3.00192e-05
12.8579 4.9312e-19 2.96224e-05
12.9001 5.12517e-19 2.92371e-05
12.9424 3.99756e-19 2.8852e-05
12.9847 2.53441e-19 2.84781e-05
13.0271 1.70573e-19 2.81041e-05
13.0696 1.93309e-19 2.77412e-05
13.1121 2.70517e-19 2.73781e-05
13.1547 1.68619e-19 2.70257e-05
13.1974 1.98853e-20 2.66731e-05
13.2402 -4.12938e-20 2.6331e-05
13.283 7.57404e-20 2.59885e-05
13.3259 2.62195e-19 2.56562e-05
13.3689 3.55721e-19 2.53235e-05
13.4119 2.42673e-19 2.50007e-05
13.455 1.07385e-20 2.46775e-05
13.4982 -2.07641e-19 2.43638e-05
13.5415 -2.86707e-19 2.40498e-05
13.5848 -2.59251e-19 2.3745e-05
13.6283 -1.62386e-19 2.34398e-05
13.6718 -3.70365e-20 2.31435e-05
13.7153 1.14082e-19 2.2847e-05
13.759 6.66507e-20 2.2559e-05
13.8028 -1.81349e-19 2.22707e-05
13.8466 -4.05262e-19 2.19907e-05
13.8905 -3.66702e-19 2.17104e-05
13.9345 -1.68357e-19 2.14382e-05
13.9786 -3.24566e-20 2.11656e-05
14.0227 1.91661e-20 2.09009e-05
14.067 1.12018e-19 2.06357e-05
14.1113 1.92732e-19 2.03783e-05
14.1558 1.8631e-19 2.01204e-05
14.2003 7.0095e-20 1.987e-05
14.2449 -7.72677e-20 1.96191e-05
14.2896 -1.97408e-19 1.93754e-05
14.3344 -2.3351e-19 1.91313e-05
14.3793 -1.98624e-19 1.88942e-05
14.4243 -4.97105e-20 1.86567e-05
14.4693 1.18247e-19 1.84259e-05
14.5145 2.24175e-19 1.81947e-05
14.5598 1.27089e-19 1.79701e-05
14.6052 -6.01247e-20 1.77451e-05
14.6506 -1.67499e-19 1.75265e-05
14.6962 -1.3564e-19 1.73074e-05
14.7419 -1.21848e-19 1.70945e-05
14.7877 -1.04888e-19 1.68812e-05
14.8336 -8.31931e-20 1.66739e-05
14.8796 -6.6101e-20 1.64661e-05
14.9257 -7.19559e-20 1.62643e-05
14.9719 -5.82473e-20 1.60619e-05
15.0182 -8.01265e-20 1.58654e-05
15.0647 -5.48485e-20 1.56682e-05
15.1112 2.61428e-20 1.54767e-05
15.1579 1.26248e-19 1.52846e-05
15.2047 1.46277e-19 1.5098e-05
15.2516 1.16295e-19 1.49109e-05
15.2986 4.45386e-20 1.4729e-05
15.3458 -4.43942e-20 1.45467e-05
15.393 -1.72457e-19 1.43694e-05
15.4404 -2.52863e-19 1.41917e-05
15.488 -2.39177e-19 1.40189e-05
15.5356 -1.1583e-19 1.38457e-05
15.5834 2.18861e-20 1.36773e-05
15.6313 9.78985e-20 1.35083e-05
15.6794 6.56576e-20 1.33442e-05
15.7276 3.10065e-20 1.31793e-05
15.7759 4.68269e-20 1.30193e-05
15.8243 1.18552e-19 1.28586e-05
15.873 1.57573e-19 1.27025e-05
15.9217 1.83042e-19 1.25457e-05
15.9706 1.50502e-19 1.23934e-05
16.0197 1.05423e-19 1.22405e-05
16.0689 8.87898e-20 1.20919e-05
16.1182 7.92975e-20 1.19428e-05
16.1677 6.39235e-20 1.17977e-05
16.2174 1.07086e-19 1.16522e-05
16.2672 1.23574e-19 1.15107e-05
16.3172 8.92204e-20 1.13686e-05
16.3674 2.63483e-20 1.12305e-05
16.4177 -5.89578e-21 1.10917e-05
16.4682 1.1554e-20 1.0957e-05
16.5189 7.03915e-20 1.08215e-05
16.5697 5.80787e-20 1.06899e-05
16.6208 3.96141e-20 1.05577e-05
16.672 2.40938e-20 1.04291e-05
16.7234 4.29755e-21 1.03e-05
16.775 2.00373e-20 1.01744e-05
16.8268 5.93243e-20 1.00483e-05
16.8787 5.17731e-20 9.92564e-06
16.9309 2.3112e-20 9.80238e-06
16.9833 -6.64947e-20 9.68261e-06
17.0359 -1.43222e-19 9.56209e-06
17.0887 -1.80573e-19 9.44511e-06
17.1418 -1.05785e-19 9.32729e-06
17.195 3.40473e-21 9.21293e-06
17.2485 3.96942e-20 9.09782e-06
17.3022 -3.24422e-20 8.98594e-06
17.3562 -1.33801e-19 8.87348e-06
17.4104 -1.82587e-19 8.76403e-06
17.4648 -1.44103e-19 8.65404e-06
17.5195 -7.94002e-20 8.54707e-06
17.5744 7.28454e-21 8.43937e-06
17.6296 3.98376e-20 8.33485e-06
17.6851 3.64051e-21 8.22941e-06
17.7408 6.28695e-21 8.12713e-06
17.7969 1.34854e-19 8.02403e-06
17.8532 1.914e-19 7.9238e-06
17.9098 1.47775e-19 7.82299e-06
17.9667 9.94296e-20 7.72483e-06
18.0239 1.96049e-20 7.62608e-06
18.0815 -1.04451e-19 7.53009e-06
18.1393 -1.13605e-19 7.43321e-06
18.1975 1.49822e-21 7.33929e-06
18.256 7.33437e-20 7.24439e-06
18.3149 4.21457e-20 7.15224e-06
18.3742 1.98401e-20 7.05943e-06
18.4338 -1.95794e-20 6.96897e-06
18.4938 -3.51609e-20 6.87797e-06
18.5542 -4.50765e-20 6.78945e-06
18.615 -2.9792e-20 6.69996e-06
18.6762 -2.40163e-20 6.61329e-06
18.7379 -3.68156e-21 6.52554e-06
18.8 1.7284e-20 6.44025e-06
18.8625 2.23825e-20 6.35437e-06
18.9255 2.40491e-20 6.27058e-06
18.9891 3.64168e-20 6.18602e-06
19.0531 1.23422e-20 6.10406e-06
19.1177 -2.80092e-20 6.0208e-06
19.1828 -3.37784e-20 5.94006e-06
19.2484 -1.81394e-20 5.85861e-06
19.3147 -5.25589e-20 5.77898e-06
19.3816 -6.28396e-20 5.69858e-06
19.4491 -3.56422e-21 5.62073e-06
19.5173 2.70132e-20 5.54139e-06
19.5862 -3.55614e-20 5.46425e-06
19.6558 -2.7427e-20 5.38662e-06
19.7262 4.17968e-20 5.31071e-06
19.7974 8.15857e-20 5.23334e-06
19.8694 2.24276e-20 5.15868e-06
19.9423 -2.37638e-20 5.08307e-06
20.0162 -7.1577e-20 5.00872e-06
20.091 -1.19769e-19 4.93302e-06
20.1669 -7.03152e-20 4.86013e-06
20.244 -4.28931e-21 4.78628e-06
20.3222 3.5112e-20 4.7135e-06
20.4016 5.94871e-20 4.63844e-06
20.4825 3.08387e-20 4.56523e-06
20.5648 2.28687e-20 4.4912e-06
20.6487 -6.7225e-20 4.41958e-06
20.7344 -8.13259e-20 4.34652e-06
20.8219 -6.7106e-20 4.27503e-06
20.9115 -1.08776e-20 4.20149e-06
21.0034 7.63125e-20 4.12932e-06
21.0979 4.98035e-20 4.05489e-06
21.1952 -9.76215e-21 3.98169e-06
21.2959 -3.43635e-20 3.90587e-06
21.4004 -1.78526e-20 3.83097e-06
21.5093 5.23002e-20 3.75276e-06
21.6237 9.43708e-21 3.67486e-06
21.7448 3.07005e-21 3.59239e-06
21.8747 -2.58222e-20 3.50885e-06
22.0165 -1.79694e-21 3.41779e-06
22.1768 -4.20292e-21 3.32124e-06
22.3723 -1.12982e-20 3.20444e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1ClassicOneLoop/iFp_FRG.txt <==
-22.3723 -5.5773e-20 3.21426e-06
-22.1768 8.8429e-20 3.32949e-06
-22.0165 4.45935e-20 3.42785e-06
-21.8747 -6.41199e-20 3.51794e-06
-21.7448 -1.04969e-19 3.60301e-06
-21.6237 -4.53489e-20 3.68471e-06
-21.5093 -9.14761e-21 3.764e-06
-21.4004 -2.57929e-20 3.84153e-06
-21.2959 -4.93127e-20 3.91775e-06
-21.1952 5.10432e-21 3.99298e-06
-21.0979 5.84452e-20 4.06748e-06
-21.0034 1.27157e-19 4.14142e-06
-20.9115 1.05312e-19 4.21498e-06
-20.8219 4.39541e-20 4.28828e-06
-20.7344 -3.66087e-20 4.36143e-06
-20.6487 -8.73007e-20 4.43452e-06
-20.5648 -9.80017e-20 4.50762e-06
-20.4825 -4.87277e-20 4.58081e-06
-20.4016 -1.18385e-22 4.65415e-06
-20.3222 7.48721e-20 4.72768e-06
-20.244 1.20161e-19 4.80147e-06
-20.1669 1.22771e-19 4.87554e-06
-20.091 6.90938e-20 4.94994e-06
-20.0162 4.66809e-20 5.0247e-06
-19.9423 5.16881e-20 5.09987e-06
-19.8694 5.81528e-20 5.17546e-06
-19.7974 3.40254e-20 5.25152e-06
-19.7262 5.17257e-20 5.32806e-06
-19.6558 6.46549e-20 5.40511e-06
-19.5862 6.17097e-20 5.4827e-06
-19.5173 2.13745e-20 5.56086e-06
-19.4491 -3.21356e-20 5.6396e-06
-19.3816 -1.18068e-19 5.71895e-06
-19.3147 -1.63655e-19 5.79892e-06
-19.2484 -1.66624e-19 5.87953e-06
-19.1828 -1.22005e-19 5.96079e-06
-19.1177 -1.03107e-19 6.04273e-06
-19.0531 -9.75265e-20 6.12547e-06
-18.9891 -1.0313e-19 6.20893e-06
-18.9255 -6.94126e-20 6.29311e-06
-18.8625 -2.14842e-20 6.37804e-06
-18.8 6.47948e-20 6.46376e-06
-18.7379 1.45757e-19 6.55027e-06
-18.6762 2.18188e-19 6.63761e-06
-18.615 2.31462e-19 6.72577e-06
-18.5542 2.14828e-19 6.81479e-06
-18.4938 1.6359e-19 6.90468e-06
-18.4338 1.23809e-19 6.99546e-06
-18.3742 6.95248e-20 7.08714e-06
-18.3149 3.46149e-20 7.17975e-06
-18.256 3.81043e-21 7.27329e-06
-18.1975 1.16116e-20 7.36779e-06
-18.1393 3.09179e-20 7.46327e-06
-18.0815 8.86425e-20 7.55974e-06
-18.0239 1.43005e-19 7.65723e-06
-17.9667 1.99934e-19 7.75574e-06
-17.9098 2.17653e-19 7.85529e-06
-17.8532 2.28684e-19 7.95591e-06
-17.7969 2.20388e-19 8.05762e-06
-17.7408 2.34553e-19 8.16042e-06
-17.6851 2.30772e-19 8.26435e-06
-17.6296 2.20657e-19 8.36941e-06
-17.5744 1.77455e-19 8.47563e-06
-17.5195 1.60083e-19 8.58302e-06
-17.4648 1.51317e-19 8.69161e-06
-17.4104 1.67393e-19 8.80142e-06
-17.3562 1.48824e-19 8.91246e-06
-17.3022 1.09364e-19 9.02475e-06
-17.2485 3.51314e-20 9.13832e-06
-17.195 -3.71974e-21 9.25318e-06
-17.1418 -1.666e-20 9.36935e-06
-17.0887 1.20108e-20 9.48687e-06
-17.0359 8.11479e-21 9.60574e-06
-16.9833 -2.41941e-20 9.72599e-06
-16.9309 -9.81199e-20 9.84764e-06
-16.8787 -1.44932e-19 9.97071e-06
-16.8268 -1.75743e-19 1.00952e-05
-16.775 -1.68259e-19 1.02212e-05
-16.7234 -1.65641e-19 1.03487e-05
-16.672 -1.4452e-19 1.04777e-05
-16.6208 -1.36873e-19 1.06082e-05
-16.5697 -1.03329e-19 1.07403e-05
-16.5189 -7.37728e-20 1.0874e-05
-16.4682 -1.19276e-20 1.10092e-05
-16.4177 5.30726e-20 1.11462e-05
-16.3674 1.52147e-19 1.12847e-05
-16.3172 2.19891e-19 1.1425e-05
-16.2672 2.53407e-19 1.1567e-05
-16.2174 2.03768e-19 1.17107e-05
-16.1677 1.42053e-19 1.18562e-05
-16.1182 6.97483e-20 1.20035e-05
-16.0689 4.19821e-20 1.21525e-05
-16.0197 1.80417e-20 1.23035e-05
-15.9706 2.47463e-20 1.24563e-05
-15.9217 2.33495e-20 1.26111e-05
-15.873 4.54454e-20 1.27677e-05
-15.8243 5.3801e-20 1.29264e-05
-15.7759 8.96314e-20 1.3087e-05
-15.7276 1.16499e-19 1.32497e-05
-15.6794 1.61512e-19 1.34144e-05
-15.6313 1.74638e-19 1.35813e-05
-15.5834 1.85134e-19 1.37502e-05
-15.5356 1.83238e-19 1.39214e-05
-15.488 2.24905e-19 1.40947e-05
-15.4404 2.65346e-19 1.42702e-05
-15.393 3.12865e-19 1.4448e-05
-15.3458 3.18506e-19 1.46281e-05
-15.2986 3.47849e-19 1.48106e-05
-15.2516 3.81004e-19 1.49954e-05
-15.2047 4.62282e-19 1.51827e-05
-15.1579 5.20245e-19 1.53723e-05
-15.1112 5.7376e-19 1.55645e-05
-15.0647 5.62858e-19 1.57592e-05
-15.0182 5.34395e-19 1.59565e-05
-14.9719 4.51548e-19 1.61564e-05
-14.9257 3.66964e-19 1.63589e-05
-14.8796 2.5265e-19 1.65642e-05
-14.8336 1.78268e-19 1.67722e-05
-14.7877 1.17941e-19 1.69829e-05
-14.7419 1.07985e-19 1.71965e-05
-14.6962 9.54208e-20 1.7413e-05
-14.6506 9.72203e-20 1.76324e-05
-14.6052 6.87838e-20 1.78547e-05
-14.5598 5.54212e-20 1.80801e-05
-14.5145 3.00728e-20 1.83085e-05
-14.4693 4.22088e-20 1.85401e-05
-14.4243 2.74053e-20 1.87748e-05
-14.3793 2.49067e-20 1.90127e-05
-14.3344 -1.24554e-20 1.9254e-05
-14.2896 -1.32483e-20 1.94985e-05
-14.2449 -2.93291e-20 1.97464e-05
-14.2003 -3.36113e-20 1.99978e-05
-14.1558 -9.44093e-20 2.02526e-05
-14.1113 -1.42909e-19 2.0511e-05
-14.067 -1.81667e-19 2.07731e-05
-14.0227 -1.31922e-19 2.10388e-05
-13.9786 -4.68171e-20 2.13082e-05
-13.9345 7.63176e-20 2.15814e-05
-13.8905 1.42307e-19 2.18585e-05
-13.8466 1.75172e-19 2.21395e-05
-13.8028 1.2003e-19 2.24245e-05
-13.759 6.73963e-20 2.27136e-05
-13.7153 -2.44505e-20 2.30068e-05
-13.6718 -7.21337e-20 2.33042e-05
-13.6283 -1.33674e-19 2.36059e-05
-13.5848 -1.39177e-19 2.39119e-05
-13.5415 -1.33396e-19 2.42224e-05
-13.4982 -7.36444e-20 2.45373e-05
-13.455 -4.13396e-20 2.48568e-05
-13.4119 -1.65383e-20 2.5181e-05
-13.3689 -4.18596e-20 2.55099e-05
-13.3259 -2.50622e-20 2.58436e-05
-13.283 6.62504e-21 2.61822e-05
-13.2402 1.17438e-19 2.65259e-05
-13.1974 2.04321e-19 2.68745e-05
-13.1547 3.09123e-19 2.72284e-05
-13.1121 3.47824e-19 2.75875e-05
-13.0696 4.04465e-19 2.7952e-05
-13.0271 4.50157e-19 2.83219e-05
-12.9847 5.76588e-19 2.86973e-05
-12.9424 7.23907e-19 2.90784e-05
-12.9001 9.27693e-19 2.94652e-05
-12.8579 1.07542e-18 2.98579e-05
-12.8158 1.19591e-18 3.02565e-05
-12.7737 1.20404e-18 3.06611e-05
-12.7317 1.20483e-18 3.1072e-05
-12.6898 1.15986e-18 3.14891e-05
-12.6479 1.15835e-18 3.19126e-05
-12.6061 1.099e-18 3.23426e-05
-12.5643 1.00976e-18 3.27792e-05
-12.5226 7.95369e-19 3.32226e-05
-12.481 5.51415e-19 3.36728e-05
-12.4394 2.81167e-19 3.413e-05
-12.3979 1.32613e-19 3.45944e-05
-12.3565 5.26178e-20 3.5066e-05
-12.3151 1.11162e-19 3.55451e-05
-12.2738 2.02903e-19 3.60316e-05
-12.2325 3.76572e-19 3.65259e-05
-12.1913 5.19336e-19 3.7028e-05
-12.1501 6.43047e-19 3.75379e-05
-12.109 6.08881e-19 3.80561e-05
-12.068 5.01063e-19 3.85825e-05
-12.027 2.91116e-19 3.91173e-05
-11.986 1.70394e-19 3.96607e-05
-11.9452 1.1635e-19 4.02129e-05
-11.9043 2.22905e-19 4.0774e-05
-11.8636 3.44432e-19 4.13442e-05
-11.8228 4.71863e-19 4.19236e-05
-11.7822 4.7344e-19 4.25125e-05
-11.7415 4.23014e-19 4.3111e-05
-11.701 2.71363e-19 4.37193e-05
-11.6605 1.66052e-19 4.43377e-05
-11.62 3.20646e-20 4.49661e-05
-11.5796 9.99347e-21 4.56051e-05
-11.5392 -6.10039e-21 4.62547e-05
-11.4989 1.13249e-19 4.6915e-05
-11.4587 2.44707e-19 4.75864e-05
-11.4184 4.31055e-19 4.8269e-05
-11.3783 4.72114e-19 4.89632e-05
-11.3381 4.17557e-19 4.9669e-05
-11.2981 1.64566e-19 5.03867e-05
-11.2581 -9.75058e-20 5.11167e-05
-11.2181 -3.8541e-19 5.18591e-05
-11.1781 -4.85841e-19 5.26141e-05
-11.1383 -4.92551e-19 5.33822e-05
-11.0984 -3.16712e-19 5.41633e-05
-11.0586 -1.32565e-19 5.4958e-05
-11.0189 1.11999e-19 5.57665e-05
-10.9792 2.43891e-19 5.65888e-05
-10.9395 3.87316e-19 5.74257e-05
-10.8999 3.99721e-19 5.82771e-05
-10.8603 4.10066e-19 5.91433e-05
-10.8208 3.16797e-19 6.0025e-05
-10.7813 2.78781e-19 6.0922e-05
-10.7418 2.57291e-19 6.1835e-05
-10.7024 4.34807e-19 6.27643e-05
-10.6631 7.18755e-19 6.37099e-05
-10.6238 1.19427e-18 6.46728e-05
-10.5845 1.60344e-18 6.56527e-05
-10.5452 1.97487e-18 6.66502e-05
-10.506 2.14273e-18 6.7666e-05
-10.4669 2.23309e-18 6.86999e-05
-10.4278 2.17832e-18 6.97528e-05
-10.3887 2.12257e-18 7.0825e-05
-10.3496 1.92901e-18 7.19165e-05
-10.3106 1.73585e-18 7.30285e-05
-10.2717 1.41466e-18 7.41607e-05
-10.2328 1.16567e-18 7.53138e-05
-10.1939 9.09057e-19 7.64888e-05
-10.155 7.8489e-19 7.76851e-05
-10.1162 6.11117e-19 7.8904e-05
-10.0774 5.02103e-19 8.01462e-05
-10.0387 2.43456e-19 8.1411e-05
-10 8.84242e-20 8.27004e-05
-9.96134 -9.40273e-20 8.40142e-05
-9.92271 -7.98076e-20 8.53524e-05
-9.88412 2.05253e-20 8.67171e-05
-9.84557 3.54606e-19 8.81073e-05
-9.80704 6.90947e-19 8.95243e-05
-9.76856 1.11677e-18 9.09694e-05
-9.73011 1.31759e-18 9.24416e-05
-9.69169 1.4222e-18 9.39429e-05
-9.65331 1.21792e-18 9.5474e-05
-9.61496 9.51824e-19 9.7034e-05
-9.57664 5.76555e-19 9.86258e-05
-9.53836 4.14485e-19 0.000100249
-9.50011 3.11438e-19 0.000101903
-9.46189 5.86749e-19 0.000103592
-9.42371 9.09672e-19 0.000105313
-9.38556 1.45735e-18 0.000107069
-9.34744 1.82504e-18 0.000108862
-9.30935 2.09136e-18 0.000110689
-9.2713 1.93362e-18 0.000112554
-9.23327 1.55774e-18 0.000114458
-9.19528 8.30249e-19 0.000116399
-9.15732 1.57868e-19 0.000118382
-9.11939 -5.24028e-19 0.000120405
-9.08149 -7.53382e-19 0.000122469
-9.04362 -6.86001e-19 0.000124578
-9.00578 -1.59854e-19 0.000126729
-8.96797 3.66256e-19 0.000128925
-8.93019 9.01584e-19 0.00013117
-8.89244 9.65426e-19 0.000133459
-8.85471 7.93295e-19 0.000135798
-8.81702 1.06599e-19 0.000138189
-8.77936 -5.46324e-19 0.000140627
-8.74172 -1.28223e-18 0.000143121
-8.70412 -1.60782e-18 0.000145668
-8.66654 -1.64842e-18 0.000148268
-8.62899 -1.10907e-18 0.000150928
-8.59146 -4.79103e-19 0.000153644
-8.55397 4.20553e-19 0.000156418
-8.5165 1.01406e-18 0.000159258
-8.47906 1.51698e-18 0.000162157
-8.44165 1.56711e-18 0.00016512
-8.40426 1.44274e-18 0.000168154
-8.3669 9.91535e-19 0.00017125
-8.32956 6.29246e-19 0.000174419
-8.29226 1.67201e-19 0.000177663
-8.25497 5.8925e-20 0.000180973
-8.21772 7.56116e-20 0.000184364
-8.18049 4.86172e-19 0.000187834
-8.14328 1.00537e-18 0.000191377
-8.1061 1.85258e-18 0.00019501
-8.06895 2.40977e-18 0.000198725
-8.03182 2.873e-18 0.000202521
-7.99471 2.52679e-18 0.000206417
-7.95763 1.79864e-18 0.000210397
-7.92058 4.72933e-19 0.000214469
-7.88355 -6.40565e-19 0.000218651
-7.84654 -1.4612e-18 0.000222919
-7.80955 -1.44475e-18 0.000227293
-7.77259 -1.17164e-18 0.000231783
-7.73566 -3.98454e-19 0.000236365
-7.69874 -7.47345e-20 0.000241069
-7.66185 9.51077e-20 0.000245895
-7.62498 -6.33916e-20 0.00025082
-7.58814 -4.40312e-19 0.000255884
-7.55132 -1.04357e-18 0.000261075
-7.51452 -1.42008e-18 0.000266376
-7.47774 -2.04503e-18 0.000271834
-7.44099 -1.86242e-18 0.000277422
-7.40425 -1.52755e-18 0.000283134
-7.36754 -5.17007e-19 0.000289024
-7.33085 6.30739e-19 0.000295044
-7.29418 2.12424e-18 0.000301211
-7.25754 2.74631e-18 0.000307571
-7.22091 3.32962e-18 0.000314065
-7.18431 2.89851e-18 0.000320731
-7.14772 2.27072e-18 0.000327607
-7.11116 1.20313e-18 0.000334621
-7.07462 4.40724e-19 0.000341837
-7.0381 -8.45681e-20 0.000349277
-7.00159 1.54884e-19 0.000356862
-6.96511 2.11562e-19 0.000364687
-6.92865 1.10993e-18 0.000372744
-6.89221 1.85057e-18 0.000380959
-6.85579 2.54889e-18 0.000389456
-6.81938 2.57736e-18 0.000398191
-6.783 1.82003e-18 0.000407105
-6.74664 8.92728e-20 0.000416345
-6.71029 -1.35314e-18 0.000425825
-6.67397 -2.84817e-18 0.000435513
-6.63766 -3.75046e-18 0.000445575
-6.60137 -3.7986e-18 0.000455875
-6.5651 -2.75658e-18 0.000466425
-6.52885 -1.97434e-18 0.000477398
-6.49262 -1.37717e-18 0.000488603
-6.4564 -1.96251e-18 0.000500112
-6.42021 -2.27215e-18 0.000512088
-6.38403 -3.33546e-18 0.000524294
-6.34786 -4.51912e-18 0.000536889
-6.31172 -5.89865e-18 0.000550001
-6.27559 -6.49871e-18 0.000563342
-6.23949 -6.94779e-18 0.000577144
-6.20339 -5.92354e-18 0.000591492
-6.16732 -4.43486e-18 0.000606074
-6.13126 -2.32183e-18 0.000621224
-6.09522 -1.41128e-18 0.000636946
-6.05919 -1.59374e-18 0.000652918
-6.02319 -1.96913e-18 0.000669576
-5.9872 -1.33937e-18 0.000686822
-5.95122 -2.4938e-18 0.000704349
-5.91526 -2.78724e-18 0.000722697
-5.87932 -2.22918e-18 0.000741638
-5.84339 -3.36257e-18 0.000760915
-5.80748 -5.50248e-18 0.000781162
-5.77158 -5.19945e-18 0.000802
-5.7357 -5.41503e-18 0.000823259
-5.69984 -6.05233e-18 0.00084565
-5.66399 -7.50633e-18 0.000868622
-5.62815 -5.18329e-18 0.000892139
-5.59233 -3.02393e-18 0.000916958
-5.55653 -2.41587e-18 0.000942346
-5.52074 -5.33326e-18 0.000968444
-5.48497 -5.82769e-18 0.000996017
-5.4492 -8.32094e-18 0.00102415
-5.41346 -1.10697e-17 0.00105321
-5.37773 -1.63388e-17 0.00108392
-5.34201 -1.82306e-17 0.0011152
-5.30631 -1.60691e-17 0.00114766
-5.27062 -1.21462e-17 0.00118195
-5.23494 -1.11899e-17 0.00121684
-5.19928 -9.30031e-18 0.00125325
-5.16363 -7.54764e-18 0.00129163
-5.128 -1.29917e-17 0.00133073
-5.09237 -2.30724e-17 0.00137172
-5.05677 -2.70852e-17 0.00141486
-5.02117 -3.06753e-17 0.00145889
-4.98559 -3.57491e-17 0.00150525
-4.95002 -4.23448e-17 0.00155398
-4.91446 -4.19731e-17 0.00160388
-4.87892 -4.00522e-17 0.00165664
-4.84339 -4.33435e-17 0.00171205
-4.80787 -5.76943e-17 0.00176908
-4.77237 -7.10732e-17 0.00182962
-4.73687 -8.22654e-17 0.00189325
-4.70139 -1.08525e-16 0.0019592
-4.66592 -1.49385e-16 0.0020295
-4.63046 -1.71858e-16 0.00210361
-4.59502 -1.82935e-16 0.00218113
-4.55958 -2.14807e-16 0.00226417
-4.52416 -2.72213e-16 0.00235223
-4.48875 -3.32176e-16 0.00244536
-4.45335 -3.95338e-16 0.00254567
-4.41797 -4.72244e-16 0.00265285
-4.38259 -5.88007e-16 0.00276734
-4.34722 -7.35993e-16 0.00289109
-4.31187 -9.30341e-16 0.00302397
-4.27653 -1.17159e-15 0.00316662
-4.24119 -1.45045e-15 0.00332075
-4.20587 -1.75591e-15 0.00348682
-4.17056 -2.10409e-15 0.00366647
-4.13526 -2.50882e-15 0.00386298
-4.09997 -2.95824e-15 0.00408041
-4.06469 -3.43004e-15 0.00432565
-4.02942 -3.92642e-15 0.00460884
-3.99416 -4.43385e-15 0.00494275
-3.95891 -4.94283e-15 0.00534249
-3.92367 -5.45929e-15 0.00582343
-3.88844 -5.96247e-15 0.0063976
-3.85322 -6.49277e-15 0.00707014
-3.81801 -7.05587e-15 0.00783583
-3.7828 -7.65396e-15 0.00867733
-3.74761 -8.29357e-15 0.009566
-3.71243 -8.95965e-15 0.0104653
-3.67726 -9.52985e-15 0.0113359
-3.64209 -1.0028e-14 0.0121413
-3.60694 -1.03385e-14 0.0128525
-3.57179 -1.04524e-14 0.0134511
-3.53665 -1.03284e-14 0.0139302
-3.50152 -9.97652e-15 0.0142937
-3.4664 -9.27964e-15 0.0145545
-3.43129 -8.37948e-15 0.0147315
-3.39619 -7.27777e-15 0.0148468
-3.36109 -5.97594e-15 0.0149238
-3.32601 -4.61186e-15 0.0149851
-3.29093 -3.12026e-15 0.0150518
-3.25586 -1.74714e-15 0.0151425
-3.2208 -3.30116e-16 0.0152739
-3.18574 8.29092e-16 0.0154606
-3.1507 1.8732e-15 0.0157152
-3.11566 2.61664e-15 0.0160487
-3.08063 3.01313e-15 0.0164707
-3.0456 3.09804e-15 0.0169888
-3.01059 2.82336e-15 0.0176093
-2.97558 2.22808e-15 0.0183374
-2.94058 1.34521e-15 0.0191771
-2.90558 3.13883e-16 0.0201322
-2.87059 -9.18265e-16 0.0212067
-2.83561 -2.17005e-15 0.0224056
-2.80064 -3.41923e-15 0.0237355
-2.76567 -4.6776e-15 0.0252049
-2.73071 -5.86003e-15 0.026825
-2.69576 -6.86651e-15 0.0286098
-2.66081 -7.97524e-15 0.0305766
-2.62587 -8.88711e-15 0.0327463
-2.59094 -9.69298e-15 0.0351441
-2.55601 -1.06102e-14 0.0378002
-2.52109 -1.14201e-14 0.0407502
-2.48617 -1.22929e-14 0.0440367
-2.45126 -1.29407e-14 0.0477103
-2.41636 -1.39629e-14 0.0518316
-2.38146 -1.49769e-14 0.0564737
-2.34657 -1.65185e-14 0.0617249
-2.31168 -1.77821e-14 0.0676925
-2.2768 -1.97437e-14 0.0745083
-2.24192 -2.18107e-14 0.0823345
-2.20705 -2.44619e-14 0.0913726
-2.17219 -2.66981e-14 0.101875
-2.13733 -3.014e-14 0.114157
-2.10247 -3.29456e-14 0.128621
-2.06762 -3.92087e-14 0.145778
-2.03278 -4.43069e-14 0.166283
-1.99794 -5.1235e-14 0.190982
-1.9631 -6.12207e-14 0.220971
-1.92827 -7.58839e-14 0.257689
-1.89345 -9.56758e-14 0.303027
-1.85862 -1.10446e-13 0.35951
-1.82381 -1.33221e-13 0.430538
-1.78899 -1.5537e-13 0.520771
-1.75419 -1.93283e-13 0.636709
-1.71938 -2.19026e-13 0.787641
-1.68458 -2.83063e-13 0.987226
-1.64979 -3.45583e-13 1.25622
-1.61499 -3.40775e-13 1.6272
-1.58021 -5.27884e-13 2.15242
-1.54542 -6.67995e-13 2.91429
-1.51064 -7.61464e-13 4.02905
-1.47586 -1.46673e-12 5.60521
-1.44109 -6.75762e-12 7.58676
-1.40632 -1.33261e-11 9.55743
-1.37155 -2.26523e-11 10.9535
-1.33679 -2.39615e-11 11.646
-1.30203 -3.0909e-11 11.9575
-1.26727 -3.40409e-11 12.2356
-1.23251 -3.4638e-11 12.6639
-1.19776 -3.82924e-11 13.2841
-1.16301 -5.54754e-11 14.0261
-1.12827 -4.71059e-11 14.7021
-1.09352 -6.4547e-11 15.0067
-1.05878 -5.09111e-11 14.6133
-1.02405 -4.46257e-11 13.3886
-0.989309 -3.90373e-11 11.5395
-0.954576 -2.16892e-11 9.4809
-0.919844 -1.61326e-11 7.56919
-0.885115 -1.04271e-11 5.976
-0.850388 -5.92201e-12 4.72505
-0.815663 -3.74059e-12 3.77035
-0.78094 -2.37609e-12 3.04878
-0.746219 -1.45889e-12 2.50288
-0.711499 -9.69128e-13 2.08719
-0.676781 -5.44496e-13 1.76768
-0.642065 -3.35879e-13 1.51955
-0.60735 -1.90642e-13 1.32482
-0.572637 -1.81325e-13 1.17042
-0.537925 -6.67309e-14 1.04678
-0.503214 -7.98747e-14 0.946863
-0.468504 -3.69962e-14 0.865435
-0.433796 -4.82251e-14 0.798585
-0.399089 -2.32982e-14 0.743367
-0.364382 -3.03959e-14 0.697552
-0.329676 -2.19911e-14 0.65944
-0.294972 -2.45002e-14 0.62773
-0.260267 -2.1502e-14 0.601419
-0.225564 -2.37671e-14 0.579729
-0.190861 -1.48469e-14 0.56206
-0.156158 -1.87201e-14 0.547949
-0.121456 -1.25023e-14 0.537042
-0.0867541 -1.17122e-14 0.529077
-0.0520524 -9.48277e-15 0.523865
-0.0173508 -2.35226e-15 0.521289
0.0173508 -4.77961e-15 0.521289
0.0520524 2.08097e-15 0.523865
0.0867541 -3.25018e-15 0.529077
0.121456 3.63486e-15 0.537042
0.156158 5.59261e-15 0.547949
0.190861 9.06318e-15 0.56206
0.225564 9.37314e-15 0.579729
0.260267 5.88338e-15 0.601419
0.294972 1.79111e-14 0.62773
0.329676 7.49166e-15 0.65944
0.364382 1.84659e-14 0.697552
0.399089 1.15628e-14 0.743367
0.433796 2.35733e-14 0.798585
0.468504 1.26947e-14 0.865435
0.503214 4.87541e-14 0.946863
0.537925 3.04249e-14 1.04678
0.572637 1.35991e-13 1.17042
0.60735 1.46799e-13 1.32482
0.642065 2.82243e-13 1.51955
0.676781 4.60381e-13 1.76768
0.711499 9.11575e-13 2.08719
0.746219 1.37495e-12 2.50288
0.78094 2.11303e-12 3.04878
0.815663 3.63808e-12 3.77035
0.850388 6.31307e-12 4.72505
0.885115 9.91782e-12 5.976
0.919844 1.5757e-11 7.56919
0.954576 2.21281e-11 9.4809
0.989309 3.92273e-11 11.5395
1.02405 4.40642e-11 13.3886
1.05878 5.00146e-11 14.6133
1.09352 6.0654e-11 15.0067
1.12827 4.72576e-11 14.7021
1.16301 5.20343e-11 14.0261
1.19776 3.66748e-11 13.2841
1.23251 3.45769e-11 12.6639
1.26727 3.43608e-11 12.2356
1.30203 3.01097e-11 11.9575
1.33679 2.27515e-11 11.646
1.37155 2.42796e-11 10.9535
1.40632 1.33576e-11 9.55743
1.44109 6.74206e-12 7.58676
1.47586 2.33931e-12 5.60521
1.51064 9.85442e-13 4.02905
1.54542 7.9055e-13 2.91429
1.58021 5.12012e-13 2.15242
1.61499 3.19318e-13 1.6272
1.64979 3.13588e-13 1.25622
1.68458 2.83501e-13 0.987226
1.71938 2.23456e-13 0.787641
1.75419 2.03486e-13 0.636709
1.78899 1.5661e-13 0.520771
1.82381 1.34256e-13 0.430538
1.85862 1.10936e-13 0.35951
1.89345 9.48726e-14 0.303027
1.92827 7.79721e-14 0.257689
1.9631 6.4768e-14 0.220971
1.99794 5.30802e-14 0.190982
2.03278 4.55986e-14 0.166283
2.06762 4.0026e-14 0.145778
2.10247 3.34363e-14 0.128621
2.13733 3.0451e-14 0.114157
2.17219 2.67458e-14 0.101875
2.20705 2.43036e-14 0.0913726
2.24192 2.14129e-14 0.0823345
2.2768 1.94922e-14 0.0745083
2.31168 1.76465e-14 0.0676925
2.34657 1.6477e-14 0.0617249
2.38146 1.50599e-14 0.0564737
2.41636 1.40744e-14 0.0518316
2.45126 1.29503e-14 0.0477103
2.48617 1.22499e-14 0.0440367
2.52109 1.13778e-14 0.0407502
2.55601 1.05362e-14 0.0378002
2.59094 9.60496e-15 0.0351441
2.62587 8.81509e-15 0.0327463
2.66081 7.91584e-15 0.0305766
2.69576 6.78165e-15 0.0286098
2.73071 5.77969e-15 0.026825
2.76567 4.57956e-15 0.0252049
2.80064 3.3344e-15 0.0237355
2.83561 2.07421e-15 0.0224056
2.87059 8.16083e-16 0.0212067
2.90558 -4.33789e-16 0.0201322
2.94058 -1.46928e-15 0.0191771
2.97558 -2.36555e-15 0.0183374
3.01059 -2.98078e-15 0.0176093
3.0456 -3.28022e-15 0.0169888
3.08063 -3.21605e-15 0.0164707
3.11566 -2.84449e-15 0.0160487
3.1507 -2.12134e-15 0.0157152
3.18574 -1.09924e-15 0.0154606
3.2208 4.00268e-17 0.0152739
3.25586 1.44126e-15 0.0151425
3.29093 2.80596e-15 0.0150518
3.32601 4.29036e-15 0.0149851
3.36109 5.64905e-15 0.0149238
3.39619 6.9536e-15 0.0148468
3.43129 8.07029e-15 0.0147315
3.4664 8.99451e-15 0.0145545
3.50152 9.72516e-15 0.0142937
3.53665 1.01214e-14 0.0139302
3.57179 1.03079e-14 0.0134511
3.60694 1.0254e-14 0.0128525
3.64209 1.00087e-14 0.0121413
3.67726 9.57979e-15 0.0113359
3.71243 9.08108e-15 0.0104653
3.74761 8.48811e-15 0.009566
3.7828 7.9047e-15 0.00867733
3.81801 7.3418e-15 0.00783583
3.85322 6.77381e-15 0.00707014
3.88844 6.19505e-15 0.0063976
3.92367 5.60335e-15 0.00582343
3.95891 4.98769e-15 0.00534249
3.99416 4.40164e-15 0.00494275
4.02942 3.85199e-15 0.00460884
4.06469 3.33623e-15 0.00432565
4.09997 2.85919e-15 0.00408041
4.13526 2.42815e-15 0.00386298
4.17056 2.04712e-15 0.00366647
4.20587 1.70674e-15 0.00348682
4.24119 1.40236e-15 0.00332075
4.27653 1.14564e-15 0.00316662
4.31187 9.25117e-16 0.00302397
4.34722 7.34881e-16 0.00289109
4.38259 5.88925e-16 0.00276734
4.41797 4.7433e-16 0.00265285
4.45335 3.9101e-16 0.00254567
4.48875 3.27144e-16 0.00244536
4.52416 2.73704e-16 0.00235223
4.55958 2.15484e-16 0.00226417
4.59502 1.72357e-16 0.00218113
4.63046 1.46119e-16 0.00210361
4.66592 1.29397e-16 0.0020295
4.70139 1.03909e-16 0.0019592
4.73687 8.43051e-17 0.00189325
4.77237 7.483e-17 0.00182962
4.80787 6.75896e-17 0.00176908
4.84339 5.89093e-17 0.00171205
4.87892 4.53138e-17 0.00165664
4.91446 3.25796e-17 0.00160388
4.95002 2.75321e-17 0.00155398
4.98559 2.76158e-17 0.00150525
5.02117 2.71819e-17 0.00145889
5.05677 2.30424e-17 0.00141486
5.09237 2.04892e-17 0.00137172
5.128 2.06385e-17 0.00133073
5.16363 2.43418e-17 0.00129163
5.19928 1.89622e-17 0.00125325
5.23494 1.82238e-17 0.00121684
5.27062 2.05598e-17 0.00118195
5.30631 1.95292e-17 0.00114766
5.34201 1.72772e-17 0.0011152
5.37773 1.61045e-17 0.00108392
5.41346 1.17899e-17 0.00105321
5.4492 1.03729e-17 0.00102415
5.48497 7.74455e-18 0.000996017
5.52074 3.75312e-18 0.000968444
5.55653 3.7741e-19 0.000942346
5.59233 2.3963e-18 0.000916958
5.62815 5.98514e-18 0.000892139
5.66399 8.3421e-18 0.000868622
5.69984 7.709e-18 0.00084565
5.7357 7.69194e-18 0.000823259
5.77158 6.88444e-18 0.000802
5.80748 5.61146e-18 0.000781162
5.84339 4.45908e-18 0.000760915
5.87932 6.4376e-18 0.000741638
5.91526 6.54805e-18 0.000722697
5.95122 5.32119e-18 0.000704349
5.9872 2.55783e-18 0.000686822
6.02319 1.69385e-18 0.000669576
6.05919 1.62162e-18 0.000652918
6.09522 2.91558e-18 0.000636946
6.13126 3.70746e-18 0.000621224
6.16732 4.98558e-18 0.000606074
6.20339 6.25929e-18 0.000591492
6.23949 7.18072e-18 0.000577144
6.27559 6.87199e-18 0.000563342
6.31172 6.43489e-18 0.000550001
6.34786 5.01381e-18 0.000536889
6.38403 3.56375e-18 0.000524294
6.42021 2.29921e-18 0.000512088
6.4564 1.99195e-18 0.000500112
6.49262 1.82353e-18 0.000488603
6.52885 2.56367e-18 0.000477398
6.5651 2.91849e-18 0.000466425
6.60137 3.41724e-18 0.000455875
6.63766 3.0757e-18 0.000445575
6.67397 2.39293e-18 0.000435513
6.71029 9.29652e-19 0.000425825
6.74664 -3.21458e-19 0.000416345
6.783 -2.0096e-18 0.000407105
6.81938 -2.49354e-18 0.000398191
6.85579 -2.34148e-18 0.000389456
6.89221 -1.83091e-18 0.000380959
6.92865 -1.27173e-18 0.000372744
6.96511 -3.51409e-19 0.000364687
7.00159 -2.35527e-19 0.000356862
7.0381 -5.52497e-20 0.000349277
7.07462 -4.03075e-19 0.000341837
7.11116 -9.53218e-19 0.000334621
7.14772 -1.89798e-18 0.000327607
7.18431 -2.59102e-18 0.000320731
7.22091 -2.99053e-18 0.000314065
7.25754 -2.44625e-18 0.000307571
7.29418 -1.96066e-18 0.000301211
7.33085 -6.04377e-19 0.000295044
7.36754 4.71814e-19 0.000289024
7.40425 1.5748e-18 0.000283134
7.44099 1.96626e-18 0.000277422
7.47774 2.05832e-18 0.000271834
7.51452 1.40038e-18 0.000266376
7.55132 1.01887e-18 0.000261075
7.58814 4.4851e-19 0.000255884
7.62498 1.20707e-19 0.00025082
7.66185 -1.08039e-19 0.000245895
7.69874 6.00458e-20 0.000241069
7.73566 4.1433e-19 0.000236365
7.77259 1.16902e-18 0.000231783
7.80955 1.43536e-18 0.000227293
7.84654 1.46361e-18 0.000222919
7.88355 6.52548e-19 0.000218651
7.92058 -4.63787e-19 0.000214469
7.95763 -1.80502e-18 0.000210397
7.99471 -2.52641e-18 0.000206417
8.03182 -2.85624e-18 0.000202521
8.06895 -2.37913e-18 0.000198725
8.1061 -1.82642e-18 0.00019501
8.14328 -9.84797e-19 0.000191377
8.18049 -4.97814e-19 0.000187834
8.21772 -9.37743e-20 0.000184364
8.25497 -6.29432e-20 0.000180973
8.29226 -1.33441e-19 0.000177663
8.32956 -5.91973e-19 0.000174419
8.3669 -9.69256e-19 0.00017125
8.40426 -1.4391e-18 0.000168154
8.44165 -1.55208e-18 0.00016512
8.47906 -1.53099e-18 0.000162157
8.5165 -1.03124e-18 0.000159258
8.55397 -4.14749e-19 0.000156418
8.59146 4.90202e-19 0.000153644
8.62899 1.12804e-18 0.000150928
8.66654 1.64949e-18 0.000148268
8.70412 1.60278e-18 0.000145668
8.74172 1.28881e-18 0.000143121
8.77936 5.47003e-19 0.000140627
8.81702 -9.9482e-20 0.000138189
8.85471 -7.76648e-19 0.000135798
8.89244 -9.5039e-19 0.000133459
8.93019 -8.8846e-19 0.00013117
8.96797 -3.58545e-19 0.000128925
9.00578 1.80516e-19 0.000126729
9.04362 7.08092e-19 0.000124578
9.08149 7.60621e-19 0.000122469
9.11939 5.3357e-19 0.000120405
9.15732 -1.40891e-19 0.000118382
9.19528 -8.19839e-19 0.000116399
9.23327 -1.55186e-18 0.000114458
9.2713 -1.92888e-18 0.000112554
9.30935 -2.08322e-18 0.000110689
9.34744 -1.81808e-18 0.000108862
9.38556 -1.45029e-18 0.000107069
9.42371 -9.01191e-19 0.000105313
9.46189 -5.79352e-19 0.000103592
9.50011 -3.04948e-19 0.000101903
9.53836 -4.07217e-19 0.000100249
9.57664 -5.73259e-19 9.86258e-05
9.61496 -9.43378e-19 9.7034e-05
9.65331 -1.21172e-18 9.5474e-05
9.69169 -1.41376e-18 9.39429e-05
9.73011 -1.31006e-18 9.24416e-05
9.76856 -1.10976e-18 9.09694e-05
9.80704 -6.82175e-19 8.95243e-05
9.84557 -3.47626e-19 8.81073e-05
9.88412 -1.12913e-20 8.67171e-05
9.92271 8.42961e-20 8.53524e-05
9.96134 1.01281e-19 8.40142e-05
10 -8.40263e-20 8.27004e-05
10.0387 -2.39895e-19 8.1411e-05
10.0774 -4.98176e-19 8.01462e-05
10.1162 -6.04747e-19 7.8904e-05
10.155 -7.8217e-19 7.76851e-05
10.1939 -9.0409e-19 7.64888e-05
10.2328 -1.16152e-18 7.53138e-05
10.2717 -1.40995e-18 7.41607e-05
10.3106 -1.73264e-18 7.30285e-05
10.3496 -1.92541e-18 7.19165e-05
10.3887 -2.11802e-18 7.0825e-05
10.4278 -2.17445e-18 6.97528e-05
10.4669 -2.22831e-18 6.86999e-05
10.506 -2.14035e-18 6.7666e-05
10.5452 -1.96975e-18 6.66502e-05
10.5845 -1.60063e-18 6.56527e-05
10.6238 -1.19098e-18 6.46728e-05
10.6631 -7.14703e-19 6.37099e-05
10.7024 -4.31658e-19 6.27643e-05
10.7418 -2.50812e-19 6.1835e-05
10.7813 -2.7626e-19 6.0922e-05
10.8208 -3.13528e-19 6.0025e-05
10.8603 -4.07588e-19 5.91433e-05
10.8999 -3.94488e-19 5.82771e-05
10.9395 -3.85239e-19 5.74257e-05
10.9792 -2.41572e-19 5.65888e-05
11.0189 -1.0987e-19 5.57665e-05
11.0586 1.35154e-19 5.4958e-05
11.0984 3.17322e-19 5.41633e-05
11.1383 4.94847e-19 5.33822e-05
11.1781 4.87702e-19 5.26141e-05
11.2181 3.87904e-19 5.18591e-05
11.2581 9.96521e-20 5.11167e-05
11.2981 -1.63061e-19 5.03867e-05
11.3381 -4.15641e-19 4.9669e-05
11.3783 -4.69153e-19 4.89632e-05
11.4184 -4.28182e-19 4.8269e-05
11.4587 -2.43344e-19 4.75864e-05
11.4989 -1.10834e-19 4.6915e-05
11.5392 8.067e-21 4.62547e-05
11.5796 -7.52096e-21 4.56051e-05
11.62 -3.14632e-20 4.49661e-05
11.6605 -1.65027e-19 4.43377e-05
11.701 -2.70745e-19 4.37193e-05
11.7415 -4.2083e-19 4.3111e-05
11.7822 -4.72869e-19 4.25125e-05
11.8228 -4.69577e-19 4.19236e-05
11.8636 -3.41777e-19 4.13442e-05
11.9043 -2.21105e-19 4.0774e-05
11.9452 -1.14698e-19 4.02129e-05
11.986 -1.6875e-19 3.96607e-05
12.027 -2.88728e-19 3.91173e-05
12.068 -5.0001e-19 3.85825e-05
12.109 -6.07572e-19 3.80561e-05
12.1501 -6.41065e-19 3.75379e-05
12.1913 -5.16903e-19 3.7028e-05
12.2325 -3.74652e-19 3.65259e-05
12.2738 -2.00698e-19 3.60316e-05
12.3151 -1.09738e-19 3.55451e-05
12.3565 -5.12621e-20 3.5066e-05
12.3979 -1.31637e-19 3.45944e-05
12.4394 -2.80396e-19 3.413e-05
12.481 -5.50354e-19 3.36728e-05
12.5226 -7.94002e-19 3.32226e-05
12.5643 -1.00879e-18 3.27792e-05
12.6061 -1.09748e-18 3.23426e-05
12.6479 -1.15714e-18 3.19126e-05
12.6898 -1.15887e-18 3.14891e-05
12.7317 -1.20378e-18 3.1072e-05
12.7737 -1.20248e-18 3.06611e-05
12.8158 -1.19439e-18 3.02565e-05
12.8579 -1.07389e-18 2.98579e-05
12.9001 -9.26517e-19 2.94652e-05
12.9424 -7.22882e-19 2.90784e-05
12.9847 -5.75465e-19 2.86973e-05
13.0271 -4.49575e-19 2.83219e-05
13.0696 -4.03579e-19 2.7952e-05
13.1121 -3.46678e-19 2.75875e-05
13.1547 -3.08512e-19 2.72284e-05
13.1974 -2.03186e-19 2.68745e-05
13.2402 -1.16657e-19 2.65259e-05
13.283 -5.721e-21 2.61822e-05
13.3259 2.59939e-20 2.58436e-05
13.3689 4.27049e-20 2.55099e-05
13.4119 1.72616e-20 2.5181e-05
13.455 4.20525e-20 2.48568e-05
13.4982 7.39489e-20 2.45373e-05
13.5415 1.34265e-19 2.42224e-05
13.5848 1.39804e-19 2.39119e-05
13.6283 1.34193e-19 2.36059e-05
13.6718 7.26208e-20 2.33042e-05
13.7153 2.51128e-20 2.30068e-05
13.759 -6.6607e-20 2.27136e-05
13.8028 -1.19259e-19 2.24245e-05
13.8466 -1.74225e-19 2.21395e-05
13.8905 -1.41577e-19 2.18585e-05
13.9345 -7.54796e-20 2.15814e-05
13.9786 4.76097e-20 2.13082e-05
14.0227 1.32683e-19 2.10388e-05
14.067 1.82054e-19 2.07731e-05
14.1113 1.43427e-19 2.0511e-05
14.1558 9.4901e-20 2.02526e-05
14.2003 3.40926e-20 1.99978e-05
14.2449 3.00043e-20 1.97464e-05
14.2896 1.34703e-20 1.94985e-05
14.3344 1.29351e-20 1.9254e-05
14.3793 -2.42195e-20 1.90127e-05
14.4243 -2.69485e-20 1.87748e-05
14.4693 -4.17062e-20 1.85401e-05
14.5145 -2.96713e-20 1.83085e-05
14.5598 -5.50845e-20 1.80801e-05
14.6052 -6.83112e-20 1.78547e-05
14.6506 -9.67612e-20 1.76324e-05
14.6962 -9.47836e-20 1.7413e-05
14.7419 -1.07499e-19 1.71965e-05
14.7877 -1.17354e-19 1.69829e-05
14.8336 -1.77863e-19 1.67722e-05
14.8796 -2.52177e-19 1.65642e-05
14.9257 -3.66512e-19 1.63589e-05
14.9719 -4.51071e-19 1.61564e-05
15.0182 -5.33882e-19 1.59565e-05
15.0647 -5.6246e-19 1.57592e-05
15.1112 -5.73604e-19 1.55645e-05
15.1579 -5.19818e-19 1.53723e-05
15.2047 -4.61866e-19 1.51827e-05
15.2516 -3.80525e-19 1.49954e-05
15.2986 -3.47439e-19 1.48106e-05
15.3458 -3.18012e-19 1.46281e-05
15.393 -3.12461e-19 1.4448e-05
15.4404 -2.64886e-19 1.42702e-05
15.488 -2.24502e-19 1.40947e-05
15.5356 -1.82929e-19 1.39214e-05
15.5834 -1.8488e-19 1.37502e-05
15.6313 -1.74342e-19 1.35813e-05
15.6794 -1.61271e-19 1.34144e-05
15.7276 -1.16133e-19 1.32497e-05
15.7759 -8.92505e-20 1.3087e-05
15.8243 -5.34704e-20 1.29264e-05
15.873 -4.51527e-20 1.27677e-05
15.9217 -2.30248e-20 1.26111e-05
15.9706 -2.43932e-20 1.24563e-05
16.0197 -1.77348e-20 1.23035e-05
16.0689 -4.17095e-20 1.21525e-05
16.1182 -6.95307e-20 1.20035e-05
16.1677 -1.41599e-19 1.18562e-05
16.2174 -2.03572e-19 1.17107e-05
16.2672 -2.53118e-19 1.1567e-05
16.3172 -2.1975e-19 1.1425e-05
16.3674 -1.51957e-19 1.12847e-05
16.4177 -5.28894e-20 1.11462e-05
16.4682 1.21578e-20 1.10092e-05
16.5189 7.40442e-20 1.0874e-05
16.5697 1.03613e-19 1.07403e-05
16.6208 1.37028e-19 1.06082e-05
16.672 1.44793e-19 1.04777e-05
16.7234 1.65837e-19 1.03487e-05
16.775 1.68391e-19 1.02212e-05
16.8268 1.75921e-19 1.00952e-05
16.8787 1.45083e-19 9.97071e-06
16.9309 9.8285e-20 9.84764e-06
16.9833 2.44089e-20 9.72599e-06
17.0359 -7.91157e-21 9.60574e-06
17.0887 -1.18103e-20 9.48687e-06
17.1418 1.6888e-20 9.36935e-06
17.195 3.91979e-21 9.25318e-06
17.2485 -3.49528e-20 9.13832e-06
17.3022 -1.09231e-19 9.02475e-06
17.3562 -1.48676e-19 8.91246e-06
17.4104 -1.67162e-19 8.80142e-06
17.4648 -1.51155e-19 8.69161e-06
17.5195 -1.59874e-19 8.58302e-06
17.5744 -1.77327e-19 8.47563e-06
17.6296 -2.20406e-19 8.36941e-06
17.6851 -2.3065e-19 8.26435e-06
17.7408 -2.34407e-19 8.16042e-06
17.7969 -2.20257e-19 8.05762e-06
17.8532 -2.28554e-19 7.95591e-06
17.9098 -2.17574e-19 7.85529e-06
17.9667 -1.99783e-19 7.75574e-06
18.0239 -1.42851e-19 7.65723e-06
18.0815 -8.85119e-20 7.55974e-06
18.1393 -3.07984e-20 7.46327e-06
18.1975 -1.14992e-20 7.36779e-06
18.256 -3.68122e-21 7.27329e-06
18.3149 -3.44874e-20 7.17975e-06
18.3742 -6.93751e-20 7.08714e-06
18.4338 -1.23626e-19 6.99546e-06
18.4938 -1.63491e-19 6.90468e-06
18.5542 -2.14706e-19 6.81479e-06
18.615 -2.31354e-19 6.72577e-06
18.6762 -2.18079e-19 6.63761e-06
18.7379 -1.45669e-19 6.55027e-06
18.8 -6.46784e-20 6.46376e-06
18.8625 2.15425e-20 6.37804e-06
18.9255 6.95006e-20 6.29311e-06
18.9891 1.03228e-19 6.20893e-06
19.0531 9.76424e-20 6.12547e-06
19.1177 1.03224e-19 6.04273e-06
19.1828 1.22119e-19 5.96079e-06
19.2484 1.66741e-19 5.87953e-06
19.3147 1.63714e-19 5.79892e-06
19.3816 1.18127e-19 5.71895e-06
19.4491 3.22241e-20 5.6396e-06
19.5173 -2.12779e-20 5.56086e-06
19.5862 -6.15938e-20 5.4827e-06
19.6558 -6.45447e-20 5.40511e-06
19.7262 -5.16649e-20 5.32806e-06
19.7974 -3.39675e-20 5.25152e-06
19.8694 -5.80932e-20 5.17546e-06
19.9423 -5.16343e-20 5.09987e-06
20.0162 -4.66139e-20 5.0247e-06
20.091 -6.90358e-20 4.94994e-06
20.1669 -1.22729e-19 4.87554e-06
20.244 -1.20088e-19 4.80147e-06
20.3222 -7.47946e-20 4.72768e-06
20.4016 2.09514e-22 4.65415e-06
20.4825 4.8813e-20 4.58081e-06
20.5648 9.80869e-20 4.50762e-06
20.6487 8.73492e-20 4.43452e-06
20.7344 3.66463e-20 4.36143e-06
20.8219 -4.39084e-20 4.28828e-06
20.9115 -1.05232e-19 4.21498e-06
21.0034 -1.27105e-19 4.14142e-06
21.0979 -5.83806e-20 4.06748e-06
21.1952 -5.04291e-21 3.99298e-06
21.2959 4.93664e-20 3.91775e-06
21.4004 2.58183e-20 3.84153e-06
21.5093 9.20148e-21 3.764e-06
21.6237 4.53921e-20 3.68471e-06
21.7448 1.05014e-19 3.60301e-06
21.8747 6.41583e-20 3.51794e-06
22.0165 -4.45494e-20 3.42785e-06
22.1768 -8.83865e-20 3.32949e-06
22.3723 5.58096e-20 3.21426e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1ClassicOneLoop/iFp_OneLoopFRG.txt <==
-22.3723 -7.45451e-25 3.21882e-06
-22.1768 1.91129e-24 3.33429e-06
-22.0165 -1.31751e-24 3.43286e-06
-21.8747 -2.64224e-24 3.52315e-06
-21.7448 2.26211e-24 3.60841e-06
-21.6237 -9.53357e-25 3.69029e-06
-21.5093 -3.10612e-24 3.76976e-06
-21.4004 1.97843e-24 3.84748e-06
-21.2959 8.14781e-25 3.92387e-06
-21.1952 5.52792e-25 3.99928e-06
-21.0979 -9.45878e-25 4.07395e-06
-21.0034 2.77916e-24 4.14807e-06
-20.9115 8.08646e-25 4.22181e-06
-20.8219 2.80109e-25 4.29528e-06
-20.7344 -7.06948e-25 4.36861e-06
-20.6487 -2.48768e-25 4.44188e-06
-20.5648 5.13628e-25 4.51516e-06
-20.4825 -5.94991e-25 4.58853e-06
-20.4016 -8.87285e-25 4.66205e-06
-20.3222 1.62877e-24 4.73577e-06
-20.244 3.22989e-24 4.80974e-06
-20.1669 3.33481e-24 4.884e-06
-20.091 -3.73888e-25 4.95859e-06
-20.0162 -6.53618e-25 5.03355e-06
-19.9423 -4.48758e-25 5.10891e-06
-19.8694 -4.19782e-24 5.18471e-06
-19.7974 1.69952e-24 5.26096e-06
-19.7262 -2.38581e-24 5.33771e-06
-19.6558 -2.54225e-24 5.41497e-06
-19.5862 -6.00875e-25 5.49278e-06
-19.5173 1.55917e-24 5.57115e-06
-19.4491 -3.35277e-24 5.65011e-06
-19.3816 3.0235e-24 5.72968e-06
-19.3147 -1.87701e-24 5.80988e-06
-19.2484 -5.09829e-25 5.89074e-06
-19.1828 1.53465e-24 5.97227e-06
-19.1177 -2.48925e-24 6.05449e-06
-19.0531 3.35169e-25 6.13742e-06
-18.9891 -3.80894e-25 6.22109e-06
-18.9255 1.6275e-24 6.3055e-06
-18.8625 -1.60818e-24 6.39068e-06
-18.8 5.15791e-24 6.47665e-06
-18.7379 -2.48571e-24 6.56342e-06
-18.6762 -1.28839e-24 6.65101e-06
-18.615 4.38503e-24 6.73944e-06
-18.5542 1.5083e-24 6.82873e-06
-18.4938 -4.49057e-24 6.9189e-06
-18.4338 2.17365e-24 7.00996e-06
-18.3742 -2.03584e-24 7.10192e-06
-18.3149 -4.84579e-24 7.19482e-06
-18.256 -7.44172e-24 7.28866e-06
-18.1975 -7.67587e-24 7.38346e-06
-18.1393 -2.19873e-24 7.47924e-06
-18.0815 -5.25507e-25 7.57602e-06
-18.0239 7.56946e-25 7.67382e-06
-17.9667 -9.21683e-25 7.77265e-06
-17.9098 -4.40083e-24 7.87253e-06
-17.8532 1.27009e-24 7.97349e-06
-17.7969 -4.48744e-24 8.07553e-06
-17.7408 3.0018e-24 8.17867e-06
-17.6851 -5.99456e-24 8.28294e-06
-17.6296 -3.06454e-24 8.38836e-06
-17.5744 1.82558e-24 8.49494e-06
-17.5195 -2.39865e-24 8.6027e-06
-17.4648 -6.59261e-24 8.71166e-06
-17.4104 -3.99648e-24 8.82185e-06
-17.3562 -1.70185e-24 8.93327e-06
-17.3022 6.44506e-24 9.04596e-06
-17.2485 7.52567e-25 9.15993e-06
-17.195 -2.9752e-25 9.27519e-06
-17.1418 -8.15451e-24 9.39179e-06
-17.0887 1.94356e-24 9.50972e-06
-17.0359 -8.008e-26 9.62902e-06
-16.9833 1.46049e-24 9.7497e-06
-16.9309 -4.47091e-24 9.8718e-06
-16.8787 -1.08151e-24 9.99532e-06
-16.8268 2.99021e-24 1.01203e-05
-16.775 -1.14534e-23 1.02468e-05
-16.7234 7.26964e-25 1.03747e-05
-16.672 -8.93137e-25 1.05042e-05
-16.6208 3.81127e-24 1.06352e-05
-16.5697 -1.66973e-23 1.07678e-05
-16.5189 -7.09689e-25 1.0902e-05
-16.4682 4.93769e-24 1.10378e-05
-16.4177 4.4446e-24 1.11752e-05
-16.3674 8.74921e-24 1.13143e-05
-16.3172 5.28742e-24 1.14552e-05
-16.2672 7.85599e-24 1.15977e-05
-16.2174 2.602e-24 1.1742e-05
-16.1677 6.32813e-24 1.1888e-05
-16.1182 -3.20087e-24 1.20359e-05
-16.0689 5.00366e-24 1.21856e-05
-16.0197 -3.41228e-24 1.23372e-05
-15.9706 1.90289e-24 1.24906e-05
-15.9217 5.26395e-24 1.2646e-05
-15.873 3.11373e-24 1.28033e-05
-15.8243 2.82725e-24 1.29626e-05
-15.7759 -3.09548e-24 1.3124e-05
-15.7276 3.99103e-24 1.32873e-05
-15.6794 7.5896e-24 1.34528e-05
-15.6313 5.50981e-24 1.36203e-05
-15.5834 4.40023e-24 1.379e-05
-15.5356 3.25544e-24 1.39619e-05
-15.488 5.43352e-24 1.41359e-05
-15.4404 -3.24298e-25 1.43122e-05
-15.393 -1.21213e-23 1.44908e-05
-15.3458 2.62122e-24 1.46717e-05
-15.2986 4.97353e-24 1.4855e-05
-15.2516 6.1769e-25 1.50407e-05
-15.2047 -6.00084e-24 1.52287e-05
-15.1579 2.4079e-24 1.54193e-05
-15.1112 7.76774e-24 1.56124e-05
-15.0647 -6.851e-24 1.5808e-05
-15.0182 -1.01064e-23 1.60061e-05
-14.9719 -4.97965e-24 1.6207e-05
-14.9257 -3.67326e-25 1.64105e-05
-14.8796 1.61975e-23 1.66167e-05
-14.8336 -1.41885e-24 1.68256e-05
-14.7877 1.36679e-24 1.70374e-05
-14.7419 2.18358e-24 1.7252e-05
-14.6962 9.62471e-24 1.74695e-05
-14.6506 -8.788e-24 1.769e-05
-14.6052 -4.11145e-25 1.79134e-05
-14.5598 -7.02601e-25 1.81399e-05
-14.5145 3.72367e-24 1.83694e-05
-14.4693 3.60329e-25 1.86021e-05
-14.4243 1.2754e-23 1.8838e-05
-14.3793 1.06725e-23 1.90772e-05
-14.3344 7.83583e-24 1.93196e-05
-14.2896 -4.85522e-24 1.95654e-05
-14.2449 5.67829e-25 1.98146e-05
-14.2003 -5.13318e-25 2.00673e-05
-14.1558 -1.91222e-23 2.03234e-05
-14.1113 -3.00538e-24 2.05832e-05
-14.067 9.09022e-24 2.08466e-05
-14.0227 2.35929e-25 2.11137e-05
-13.9786 1.60951e-23 2.13846e-05
-13.9345 -1.73305e-23 2.16592e-05
-13.8905 1.30602e-23 2.19378e-05
-13.8466 -1.53876e-23 2.22204e-05
-13.8028 1.29622e-23 2.25069e-05
-13.759 -2.51969e-23 2.27976e-05
-13.7153 -1.88952e-23 2.30924e-05
-13.6718 -4.86734e-25 2.33915e-05
-13.6283 1.19217e-23 2.36948e-05
-13.5848 -1.60531e-23 2.40026e-05
-13.5415 -3.91807e-24 2.43148e-05
-13.4982 -1.32315e-23 2.46315e-05
-13.455 -3.93332e-24 2.49529e-05
-13.4119 2.03771e-23 2.52789e-05
-13.3689 -4.27004e-24 2.56097e-05
-13.3259 -2.42393e-23 2.59454e-05
-13.283 2.72795e-24 2.6286e-05
-13.2402 1.93886e-23 2.66316e-05
-13.1974 -1.73328e-23 2.69824e-05
-13.1547 5.12229e-24 2.73384e-05
-13.1121 -2.26477e-23 2.76996e-05
-13.0696 3.50814e-24 2.80663e-05
-13.0271 6.00629e-25 2.84385e-05
-12.9847 -8.08708e-24 2.88162e-05
-12.9424 -2.68672e-24 2.91996e-05
-12.9001 -1.90919e-23 2.95889e-05
-12.8579 2.28789e-23 2.9984e-05
-12.8158 -2.23334e-23 3.03851e-05
-12.7737 -6.40431e-24 3.07923e-05
-12.7317 -1.87321e-23 3.12058e-05
-12.6898 -2.62366e-23 3.16256e-05
-12.6479 -3.75193e-24 3.20518e-05
-12.6061 1.54401e-23 3.24846e-05
-12.5643 3.92232e-23 3.29241e-05
-12.5226 -2.97692e-23 3.33704e-05
-12.481 1.55612e-23 3.38236e-05
-12.4394 -4.87923e-23 3.42839e-05
-12.3979 2.47915e-23 3.47514e-05
-12.3565 -1.5007e-23 3.52262e-05
-12.3151 -1.73987e-23 3.57085e-05
-12.2738 3.31381e-23 3.61984e-05
-12.2325 -1.95323e-24 3.6696e-05
-12.1913 -9.39025e-24 3.72015e-05
-12.1501 1.64253e-23 3.77151e-05
-12.109 1.10198e-23 3.82369e-05
-12.068 -1.86348e-23 3.8767e-05
-12.027 -9.56038e-24 3.93056e-05
-11.986 3.33338e-23 3.98529e-05
-11.9452 1.83588e-23 4.04091e-05
-11.9043 -1.96224e-23 4.09743e-05
-11.8636 3.80449e-23 4.15486e-05
-11.8228 4.61581e-23 4.21323e-05
-11.7822 -3.19635e-23 4.27255e-05
-11.7415 5.20403e-23 4.33285e-05
-11.701 3.63645e-23 4.39414e-05
-11.6605 1.45481e-23 4.45644e-05
-11.62 2.35062e-23 4.51977e-05
-11.5796 -2.86694e-23 4.58415e-05
-11.5392 -7.54344e-24 4.64961e-05
-11.4989 -2.192e-23 4.71616e-05
-11.4587 -1.7326e-24 4.78382e-05
-11.4184 1.18704e-23 4.85262e-05
-11.3783 -2.45172e-24 4.92258e-05
-11.3381 -5.59168e-24 4.99373e-05
-11.2981 5.24229e-23 5.06608e-05
-11.2581 -3.38088e-23 5.13967e-05
-11.2181 2.26715e-23 5.21451e-05
-11.1781 3.34089e-23 5.29063e-05
-11.1383 -4.18849e-23 5.36806e-05
-11.0984 4.96742e-23 5.44683e-05
-11.0586 9.32118e-23 5.52696e-05
-11.0189 9.99432e-23 5.60848e-05
-10.9792 4.01873e-23 5.69142e-05
-10.9395 6.10861e-24 5.77582e-05
-10.8999 1.42102e-23 5.86169e-05
-10.8603 7.71404e-23 5.94907e-05
-10.8208 -9.8978e-23 6.03799e-05
-10.7813 -8.45909e-23 6.12849e-05
-10.7418 -7.98716e-23 6.22059e-05
-10.7024 7.85854e-23 6.31434e-05
-10.6631 -2.60885e-23 6.40976e-05
-10.6238 -4.47187e-23 6.5069e-05
-10.5845 -8.15122e-23 6.60578e-05
-10.5452 6.80757e-23 6.70646e-05
-10.506 -1.34378e-25 6.80895e-05
-10.4669 -8.21903e-23 6.91332e-05
-10.4278 -1.77208e-23 7.01959e-05
-10.3887 -1.2912e-22 7.1278e-05
-10.3496 6.02264e-23 7.23801e-05
-10.3106 9.39583e-24 7.35024e-05
-10.2717 6.22716e-23 7.46456e-05
-10.2328 2.07757e-23 7.581e-05
-10.1939 3.64766e-24 7.69961e-05
-10.155 6.51439e-23 7.82044e-05
-10.1162 1.10557e-22 7.94354e-05
-10.0774 -2.55772e-23 8.06896e-05
-10.0387 -5.44223e-23 8.19675e-05
-10 4.61432e-23 8.32697e-05
-9.96134 -7.94234e-23 8.45966e-05
-9.92271 -3.99543e-23 8.5949e-05
-9.88412 -1.02906e-22 8.73273e-05
-9.84557 3.10884e-23 8.87322e-05
-9.80704 -6.62953e-23 9.01642e-05
-9.76856 -1.38974e-22 9.1624e-05
-9.73011 -4.1141e-23 9.31122e-05
-9.69169 8.49579e-23 9.46295e-05
-9.65331 -5.53546e-23 9.61766e-05
-9.61496 -4.03474e-23 9.77542e-05
-9.57664 1.6676e-23 9.9363e-05
-9.53836 -1.31266e-22 0.000101004
-9.50011 -5.33953e-23 0.000102677
-9.46189 1.22185e-22 0.000104384
-9.42371 2.16101e-22 0.000106125
-9.38556 2.56281e-23 0.000107901
-9.34744 5.65743e-23 0.000109714
-9.30935 -5.65918e-23 0.000111563
-9.2713 8.45039e-24 0.000113449
-9.23327 -1.55653e-23 0.000115375
-9.19528 7.34692e-23 0.00011734
-9.15732 2.11766e-22 0.000119345
-9.11939 3.23278e-23 0.000121392
-9.08149 2.06666e-22 0.000123482
-9.04362 4.83108e-24 0.000125615
-9.00578 6.4618e-23 0.000127793
-8.96797 9.22272e-23 0.000130017
-8.93019 1.32715e-24 0.000132288
-8.89244 -2.18188e-23 0.000134607
-8.85471 -1.73146e-22 0.000136976
-8.81702 6.869e-23 0.000139395
-8.77936 1.2651e-23 0.000141866
-8.74172 3.82822e-23 0.000144391
-8.70412 -2.81543e-24 0.00014697
-8.66654 1.33566e-22 0.000149606
-8.62899 -2.57283e-22 0.000152299
-8.59146 -1.13508e-22 0.000155051
-8.55397 -2.51302e-22 0.000157865
-8.5165 -2.35776e-22 0.00016074
-8.47906 -2.39206e-22 0.000163679
-8.44165 -2.32677e-22 0.000166684
-8.40426 2.71952e-22 0.000169757
-8.3669 -2.4045e-22 0.000172899
-8.32956 -1.32005e-22 0.000176112
-8.29226 1.24819e-22 0.000179398
-8.25497 9.53291e-23 0.000182759
-8.21772 2.75821e-22 0.000186197
-8.18049 -5.66861e-22 0.000189715
-8.14328 6.80983e-23 0.000193314
-8.1061 -4.20111e-22 0.000196996
-8.06895 3.6743e-22 0.000200765
-8.03182 -7.66063e-23 0.000204623
-7.99471 -2.68086e-22 0.000208571
-7.95763 2.6804e-22 0.000212613
-7.92058 -3.90031e-22 0.000216751
-7.88355 -4.98807e-22 0.000220988
-7.84654 -7.27932e-23 0.000225328
-7.80955 4.19208e-22 0.000229772
-7.77259 -4.4684e-23 0.000234323
-7.73566 6.14173e-23 0.000238986
-7.69874 3.63251e-22 0.000243763
-7.66185 4.1961e-23 0.000248658
-7.62498 -8.58956e-22 0.000253674
-7.58814 1.93725e-22 0.000258815
-7.55132 4.77419e-22 0.000264084
-7.51452 -1.69923e-22 0.000269486
-7.47774 -2.36493e-22 0.000275024
-7.44099 -4.16982e-22 0.000280703
-7.40425 -1.31951e-22 0.000286527
-7.36754 6.19257e-22 0.0002925
-7.33085 2.87167e-22 0.000298627
-7.29418 -2.72518e-22 0.000304912
-7.25754 -2.76213e-22 0.000311362
-7.22091 -3.44416e-22 0.00031798
-7.18431 -2.44189e-22 0.000324773
-7.14772 -8.17989e-22 0.000331745
-7.11116 1.02258e-22 0.000338903
-7.07462 -1.22657e-22 0.000346252
-7.0381 -4.18096e-22 0.000353799
-7.00159 1.79862e-22 0.000361549
-6.96511 2.91168e-22 0.000369511
-6.92865 -2.30954e-24 0.00037769
-6.89221 -1.66569e-21 0.000386095
-6.85579 4.64068e-22 0.000394731
-6.81938 1.23209e-21 0.000403608
-6.783 -2.81015e-22 0.000412733
-6.74664 -3.08761e-22 0.000422114
-6.71029 2.72395e-22 0.000431761
-6.67397 3.69413e-22 0.000441682
-6.63766 -1.43716e-22 0.000451887
-6.60137 -6.35692e-22 0.000462386
-6.5651 -3.18767e-22 0.000473189
-6.52885 5.25769e-22 0.000484306
-6.49262 7.96758e-22 0.000495749
-6.4564 -8.79879e-22 0.000507529
-6.42021 -1.17629e-21 0.000519659
-6.38403 3.6576e-22 0.000532151
-6.34786 6.09645e-22 0.000545017
-6.31172 -1.83577e-21 0.000558272
-6.27559 1.49421e-21 0.00057193
-6.23949 -5.93896e-22 0.000586006
-6.20339 -6.0382e-22 0.000600515
-6.16732 -5.01823e-22 0.000615474
-6.13126 5.92703e-22 0.000630899
-6.09522 2.66158e-22 0.000646808
-6.05919 -7.0756e-22 0.000663219
-6.02319 -4.87924e-22 0.000680152
-5.9872 -3.86243e-22 0.000697627
-5.95122 -1.25941e-23 0.000715666
-5.91526 9.23736e-22 0.000734289
-5.87932 5.46453e-22 0.00075352
-5.84339 -2.09153e-21 0.000773384
-5.80748 -1.12906e-21 0.000793905
-5.77158 4.86186e-23 0.00081511
-5.7357 3.37654e-22 0.000837028
-5.69984 2.69186e-21 0.000859686
-5.66399 2.03556e-21 0.000883116
-5.62815 -8.33169e-22 0.000907349
-5.59233 8.88441e-22 0.000932419
-5.55653 4.07732e-22 0.000958362
-5.52074 -1.40305e-22 0.000985214
-5.48497 -6.81841e-21 0.00101301
-5.4492 -2.16278e-21 0.0010418
-5.41346 1.91568e-21 0.00107162
-5.37773 1.16607e-21 0.00110252
-5.34201 -6.16916e-21 0.00113455
-5.30631 2.06139e-21 0.00116774
-5.27062 -7.2919e-21 0.00120217
-5.23494 1.06597e-21 0.00123788
-5.19928 -2.10598e-21 0.00127493
-5.16363 -9.04309e-22 0.00131338
-5.128 1.20617e-21 0.0013533
-5.09237 1.04074e-21 0.00139475
-5.05677 -2.30067e-21 0.00143782
-5.02117 -1.07898e-21 0.00148257
-4.98559 6.53377e-23 0.00152908
-4.95002 4.35931e-21 0.00157745
-4.91446 -4.29483e-21 0.00162776
-4.87892 -7.94375e-23 0.0016801
-4.84339 5.29902e-21 0.00173459
-4.80787 -7.41852e-21 0.00179131
-4.77237 3.11355e-21 0.0018504
-4.73687 1.4164e-21 0.00191197
-4.70139 -5.16403e-21 0.00197614
-4.66592 5.15652e-21 0.00204306
-4.63046 -1.17208e-22 0.00211286
-4.59502 -3.64712e-21 0.0021857
-4.55958 -9.22164e-21 0.00226175
-4.52416 -3.95018e-21 0.00234117
-4.48875 1.53869e-21 0.00242415
-4.45335 -2.3571e-21 0.00251089
-4.41797 9.3237e-22 0.00260159
-4.38259 8.94613e-21 0.00269649
-4.34722 8.50437e-22 0.00279581
-4.31187 -2.48946e-21 0.00289982
-4.27653 3.42393e-21 0.00300878
-4.24119 -9.03975e-21 0.00312299
-4.20587 -1.96841e-21 0.00324277
-4.17056 1.92419e-21 0.00336843
-4.13526 -6.21525e-21 0.00350035
-4.09997 2.31978e-21 0.00363891
-4.06469 1.50296e-20 0.00378452
-4.02942 9.15591e-22 0.00393763
-3.99416 -3.27181e-21 0.00409871
-3.95891 -7.02792e-21 0.00426828
-3.92367 -2.87333e-21 0.00444689
-3.88844 -3.49834e-21 0.00463515
-3.85322 2.21297e-21 0.0048337
-3.81801 4.87551e-21 0.00504324
-3.7828 -4.2724e-20 0.00526453
-3.74761 3.08469e-20 0.00549838
-3.71243 4.86483e-21 0.00574569
-3.67726 -1.14788e-20 0.00600741
-3.64209 -3.7752e-20 0.0062846
-3.60694 9.11892e-21 0.0065784
-3.57179 -1.07585e-20 0.00689004
-3.53665 1.31802e-21 0.00722089
-3.50152 -9.44582e-21 0.00757243
-3.4664 -1.27436e-20 0.00794627
-3.43129 -2.10976e-20 0.00834418
-3.39619 2.17023e-20 0.00876811
-3.36109 -5.264e-21 0.0092202
-3.32601 -5.0234e-20 0.00970278
-3.29093 -3.82026e-20 0.0102185
-3.25586 -1.41087e-20 0.0107701
-3.2208 -1.07373e-20 0.0113608
-3.18574 3.51311e-20 0.0119941
-3.1507 1.31128e-20 0.0126738
-3.11566 6.15553e-20 0.0134044
-3.08063 -1.11592e-19 0.0141905
-3.0456 3.82942e-20 0.0150375
-3.01059 4.40795e-20 0.0159514
-2.97558 4.27692e-20 0.0169389
-2.94058 -2.47358e-19 0.0180075
-2.90558 1.83952e-20 0.0191657
-2.87059 8.02206e-20 0.0204231
-2.83561 -3.54981e-20 0.0217905
-2.80064 -1.32153e-19 0.0232802
-2.76567 -2.87132e-19 0.0249062
-2.73071 -7.03888e-20 0.0266844
-2.69576 1.29105e-19 0.0286332
-2.66081 1.70153e-19 0.0307735
-2.62587 1.50927e-19 0.0331296
-2.59094 -1.60763e-19 0.0357296
-2.55601 -2.19979e-19 0.038606
-2.52109 1.26832e-19 0.0417969
-2.48617 -4.12048e-19 0.0453469
-2.45126 -2.32793e-19 0.0493086
-2.41636 1.08883e-19 0.0537441
-2.38146 1.09163e-20 0.0587273
-2.34657 -4.43998e-19 0.0643469
-2.31168 3.84001e-19 0.0707094
-2.2768 6.58418e-19 0.077944
-2.24192 1.6372e-19 0.0862086
-2.20705 2.83925e-20 0.0956971
-2.17219 -2.0606e-18 0.10665
-2.13733 -1.51832e-18 0.119369
-2.10247 1.07183e-18 0.134234
-2.06762 1.08674e-18 0.151731
-2.03278 7.89762e-19 0.172488
-1.99794 -1.45154e-18 0.197328
-1.9631 -3.27003e-18 0.227343
-1.92827 -3.08167e-18 0.264008
-1.89345 4.33596e-20 0.309349
-1.85862 -1.8423e-18 0.366208
-1.82381 -3.855e-18 0.438665
-1.78899 5.32335e-20 0.532732
-1.75419 -1.05831e-17 0.65755
-1.71938 4.14751e-18 0.827522
-1.68458 -3.20011e-17 1.06633
-1.64979 -6.55933e-17 1.41497
-1.61499 -7.46298e-17 1.94887
-1.58021 -3.30913e-17 2.81786
-1.54542 -2.39621e-16 4.34811
-1.51064 -3.92582e-16 7.32861
-1.47586 1.05117e-15 13.8235
-1.44109 6.26544e-16 27.9651
-1.40632 4.52883e-16 40.2277
-1.37155 3.54228e-15 26.4292
-1.33679 1.8911e-16 13.7106
-1.30203 1.00443e-16 7.78547
-1.26727 -1.07182e-16 4.93356
-1.23251 -7.18011e-18 3.40066
-1.19776 3.9823e-17 2.49397
-1.16301 -2.85814e-17 1.91615
-1.12827 7.63358e-17 1.52599
-1.09352 9.26361e-18 1.25029
-1.05878 -3.74658e-18 1.04822
-1.02405 1.4613e-17 0.895661
-0.989309 1.9614e-17 0.777605
-0.954576 1.76883e-17 0.684347
-0.919844 -1.73361e-19 0.60938
-0.885115 2.42494e-19 0.54821
-0.850388 -2.7205e-18 0.497654
-0.815663 3.24596e-18 0.455403
-0.78094 5.52515e-18 0.419752
-0.746219 2.52773e-18 0.38942
-0.711499 -2.3272e-20 0.363425
-0.676781 3.02263e-18 0.34101
-0.642065 3.25267e-18 0.321578
-0.60735 4.41737e-18 0.304659
-0.572637 -1.94953e-18 0.289875
-0.537925 3.78092e-18 0.27692
-0.503214 -2.62094e-19 0.265547
-0.468504 6.98208e-19 0.255551
-0.433796 2.03296e-18 0.246766
-0.399089 1.01753e-18 0.239052
-0.364382 1.26238e-18 0.232294
-0.329676 -1.1954e-19 0.226396
-0.294972 2.40157e-20 0.221277
-0.260267 1.60591e-18 0.216871
-0.225564 -2.0664e-19 0.213123
-0.190861 4.54016e-19 0.209987
-0.156158 9.54195e-19 0.207426
-0.121456 7.91587e-20 0.205411
-0.0867541 5.63358e-18 0.203919
-0.0520524 4.33564e-20 0.202934
-0.0173508 2.655e-20 0.202443
0.0173508 -6.73999e-21 0.202443
0.0520524 -3.54196e-20 0.202934
0.0867541 5.75597e-18 0.203919
0.121456 -5.0672e-20 0.205411
0.156158 4.53502e-19 0.207426
0.190861 5.14391e-19 0.209987
0.225564 7.0247e-20 0.213123
0.260267 1.95661e-18 0.216871
0.294972 -7.16048e-20 0.221277
0.329676 -2.08518e-19 0.226396
0.364382 1.77978e-18 0.232294
0.399089 2.02987e-18 0.239052
0.433796 1.80519e-18 0.246766
0.468504 1.46416e-19 0.255551
0.503214 1.06803e-18 0.265547
0.537925 5.2686e-18 0.27692
0.572637 -1.80267e-19 0.289875
0.60735 5.10538e-18 0.304659
0.642065 4.44037e-18 0.321578
0.676781 3.42611e-18 0.34101
0.711499 9.64749e-19 0.363425
0.746219 6.4413e-18 0.38942
0.78094 4.97729e-18 0.419752
0.815663 6.52047e-18 0.455403
0.850388 1.93526e-18 0.497654
0.885115 6.80902e-18 0.54821
0.919844 4.0939e-18 0.60938
0.954576 4.64525e-18 0.684347
0.989309 5.62078e-18 0.777605
1.02405 1.94126e-17 0.895661
1.05878 1.29487e-17 1.04822
1.09352 -1.72339e-17 1.25029
1.12827 9.0642e-17 1.52599
1.16301 3.07551e-17 1.91615
1.19776 2.02487e-17 2.49397
1.23251 -4.40653e-17 3.40066
1.26727 -1.87105e-16 4.93356
1.30203 7.21813e-16 7.78547
1.33679 3.4327e-16 13.7106
1.37155 4.00383e-15 26.4292
1.40632 -1.45591e-16 40.2277
1.44109 1.63932e-15 27.9651
1.47586 3.01506e-16 13.8235
1.51064 2.29897e-17 7.32861
1.54542 -2.14098e-16 4.34811
1.58021 4.86995e-17 2.81786
1.61499 -1.57111e-16 1.94887
1.64979 -3.3522e-17 1.41497
1.68458 7.2624e-18 1.06633
1.71938 -2.56205e-18 0.827522
1.75419 -1.64451e-18 0.65755
1.78899 -2.79568e-18 0.532732
1.82381 -4.82589e-18 0.438665
1.85862 2.04639e-18 0.366208
1.89345 2.72395e-18 0.309349
1.92827 1.17275e-18 0.264008
1.9631 -4.92017e-18 0.227343
1.99794 1.83979e-19 0.197328
2.03278 2.778e-18 0.172488
2.06762 -1.95759e-19 0.151731
2.10247 -1.22297e-18 0.134234
2.13733 5.5093e-19 0.119369
2.17219 -3.0131e-18 0.10665
2.20705 -7.99195e-19 0.0956971
2.24192 6.8027e-20 0.0862086
2.2768 -2.78309e-19 0.077944
2.31168 -5.53679e-19 0.0707094
2.34657 7.85809e-20 0.0643469
2.38146 9.82778e-20 0.0587273
2.41636 3.31677e-19 0.0537441
2.45126 2.73456e-19 0.0493086
2.48617 -7.24318e-19 0.0453469
2.52109 6.62921e-20 0.0417969
2.55601 2.31196e-20 0.038606
2.59094 -1.45941e-19 0.0357296
2.62587 -6.86827e-20 0.0331296
2.66081 2.62764e-19 0.0307735
2.69576 8.11295e-20 0.0286332
2.73071 -2.38895e-19 0.0266844
2.76567 -2.53098e-19 0.0249062
2.80064 1.52699e-19 0.0232802
2.83561 -4.59548e-20 0.0217905
2.87059 -6.48218e-20 0.0204231
2.90558 -1.18622e-19 0.0191657
2.94058 -2.46273e-19 0.0180075
2.97558 -2.31614e-20 0.0169389
3.01059 -4.6297e-20 0.0159514
3.0456 -5.16158e-20 0.0150375
3.08063 -1.59961e-19 0.0141905
3.11566 -3.07202e-20 0.0134044
3.1507 4.67942e-20 0.0126738
3.18574 -1.78699e-20 0.0119941
3.2208 -5.70618e-20 0.0113608
3.25586 -5.85084e-22 0.0107701
3.29093 -7.62527e-20 0.0102185
3.32601 -4.36402e-20 0.00970278
3.36109 -3.09104e-20 0.0092202
3.39619 3.62295e-20 0.00876811
3.43129 1.80388e-20 0.00834418
3.4664 1.41634e-20 0.00794627
3.50152 2.41636e-20 0.00757243
3.53665 2.82659e-20 0.00722089
3.57179 1.80309e-21 0.00689004
3.60694 -1.47902e-20 0.0065784
3.64209 -1.12465e-20 0.0062846
3.67726 2.23166e-20 0.00600741
3.71243 -3.28445e-21 0.00574569
3.74761 9.40075e-21 0.00549838
3.7828 2.91827e-20 0.00526453
3.81801 -7.26652e-21 0.00504324
3.85322 -1.30442e-20 0.0048337
3.88844 3.48121e-21 0.00463515
3.92367 -1.99226e-20 0.00444689
3.95891 -7.33831e-23 0.00426828
3.99416 -1.3196e-20 0.00409871
4.02942 3.2248e-21 0.00393763
4.06469 -7.59985e-21 0.00378452
4.09997 -1.02513e-20 0.00363891
4.13526 1.23501e-21 0.00350035
4.17056 -4.02177e-21 0.00336843
4.20587 -1.11002e-20 0.00324277
4.24119 7.63794e-21 0.00312299
4.27653 -1.02725e-21 0.00300878
4.31187 4.97093e-22 0.00289982
4.34722 1.27469e-21 0.00279581
4.38259 -2.17563e-20 0.00269649
4.41797 -4.4388e-21 0.00260159
4.45335 6.52812e-21 0.00251089
4.48875 -1.07115e-20 0.00242415
4.52416 3.35891e-21 0.00234117
4.55958 1.9492e-21 0.00226175
4.59502 5.55058e-21 0.0021857
4.63046 7.41935e-21 0.00211286
4.66592 2.78698e-21 0.00204306
4.70139 -4.04458e-21 0.00197614
4.73687 -5.69307e-22 0.00191197
4.77237 -1.66338e-21 0.0018504
4.80787 -4.99888e-21 0.00179131
4.84339 4.88497e-22 0.00173459
4.87892 1.11721e-21 0.0016801
4.91446 1.93714e-21 0.00162776
4.95002 4.54331e-23 0.00157745
4.98559 8.5065e-22 0.00152908
5.02117 -3.38592e-21 0.00148257
5.05677 1.67683e-21 0.00143782
5.09237 5.06473e-21 0.00139475
5.128 5.64038e-21 0.0013533
5.16363 -3.99899e-21 0.00131338
5.19928 3.14188e-21 0.00127493
5.23494 -4.11154e-22 0.00123788
5.27062 -1.98037e-21 0.00120217
5.30631 9.10246e-22 0.00116774
5.34201 -8.59421e-21 0.00113455
5.37773 1.14335e-21 0.00110252
5.41346 1.88605e-22 0.00107162
5.4492 5.26622e-22 0.0010418
5.48497 -1.55051e-21 0.00101301
5.52074 2.89837e-22 0.000985214
5.55653 -2.3158e-21 0.000958362
5.59233 -1.56633e-21 0.000932419
5.62815 1.01894e-21 0.000907349
5.66399 -7.47953e-22 0.000883116
5.69984 4.89602e-22 0.000859686
5.7357 -1.00092e-21 0.000837028
5.77158 7.08584e-22 0.00081511
5.80748 -4.00981e-22 0.000793905
5.84339 -3.41361e-21 0.000773384
5.87932 -1.84502e-21 0.00075352
5.91526 -1.09234e-21 0.000734289
5.95122 3.39226e-22 0.000715666
5.9872 -1.18165e-21 0.000697627
6.02319 -3.94376e-22 0.000680152
6.05919 2.5207e-22 0.000663219
6.09522 -8.64766e-25 0.000646808
6.13126 -1.04249e-21 0.000630899
6.16732 1.34671e-22 0.000615474
6.20339 -1.1829e-21 0.000600515
6.23949 -1.97724e-21 0.000586006
6.27559 -2.22438e-22 0.00057193
6.31172 -2.24857e-21 0.000558272
6.34786 -8.85666e-22 0.000545017
6.38403 1.01743e-21 0.000532151
6.42021 1.19225e-21 0.000519659
6.4564 -8.63291e-22 0.000507529
6.49262 5.93097e-22 0.000495749
6.52885 -3.48205e-22 0.000484306
6.5651 -6.15319e-22 0.000473189
6.60137 2.73952e-22 0.000462386
6.63766 4.40074e-22 0.000451887
6.67397 1.06584e-21 0.000441682
6.71029 6.67785e-22 0.000431761
6.74664 5.03256e-22 0.000422114
6.783 -6.83619e-23 0.000412733
6.81938 -6.38037e-22 0.000403608
6.85579 2.48465e-22 0.000394731
6.89221 -8.43696e-22 0.000386095
6.92865 5.24259e-22 0.00037769
6.96511 -8.07398e-22 0.000369511
7.00159 -8.66102e-22 0.000361549
7.0381 6.34451e-22 0.000353799
7.07462 -1.36435e-23 0.000346252
7.11116 5.15393e-22 0.000338903
7.14772 -5.87729e-22 0.000331745
7.18431 -9.69276e-22 0.000324773
7.22091 5.78718e-22 0.00031798
7.25754 -1.59188e-22 0.000311362
7.29418 -5.64803e-22 0.000304912
7.33085 8.67801e-23 0.000298627
7.36754 -3.25102e-22 0.0002925
7.40425 2.75032e-22 0.000286527
7.44099 -2.06701e-22 0.000280703
7.47774 1.01915e-22 0.000275024
7.51452 -1.13865e-23 0.000269486
7.55132 2.85028e-22 0.000264084
7.58814 -1.7346e-23 0.000258815
7.62498 -9.04735e-22 0.000253674
7.66185 -3.03513e-22 0.000248658
7.69874 3.83893e-23 0.000243763
7.73566 -1.38618e-22 0.000238986
7.77259 1.12216e-22 0.000234323
7.80955 -3.55458e-23 0.000229772
7.84654 -2.0614e-22 0.000225328
7.88355 -8.14457e-23 0.000220988
7.92058 -1.33438e-22 0.000216751
7.95763 1.79785e-23 0.000212613
7.99471 -1.95301e-22 0.000208571
8.03182 -1.13854e-22 0.000204623
8.06895 1.51888e-22 0.000200765
8.1061 -5.37106e-24 0.000196996
8.14328 -7.24951e-23 0.000193314
8.18049 -5.56655e-22 0.000189715
8.21772 2.90606e-23 0.000186197
8.25497 -1.02722e-22 0.000182759
8.29226 2.06383e-22 0.000179398
8.32956 -6.76598e-23 0.000176112
8.3669 1.45934e-22 0.000172899
8.40426 -5.97607e-23 0.000169757
8.44165 -1.57396e-22 0.000166684
8.47906 -1.42157e-22 0.000163679
8.5165 -2.32945e-22 0.00016074
8.55397 -8.51941e-23 0.000157865
8.59146 -1.8591e-22 0.000155051
8.62899 -1.97137e-22 0.000152299
8.66654 1.11434e-22 0.000149606
8.70412 -6.76551e-23 0.00014697
8.74172 -6.04593e-23 0.000144391
8.77936 -3.13072e-23 0.000141866
8.81702 -3.51488e-24 0.000139395
8.85471 -2.89066e-22 0.000136976
8.89244 8.64994e-23 0.000134607
8.93019 1.00288e-22 0.000132288
8.96797 5.48455e-23 0.000130017
9.00578 -2.40478e-22 0.000127793
9.04362 1.00859e-22 0.000125615
9.08149 -1.73224e-22 0.000123482
9.11939 5.24722e-23 0.000121392
9.15732 -1.23543e-22 0.000119345
9.19528 8.5773e-23 0.00011734
9.23327 7.57441e-23 0.000115375
9.2713 -1.10932e-22 0.000113449
9.30935 1.35328e-22 0.000111563
9.34744 1.14825e-23 0.000109714
9.38556 -1.92176e-22 0.000107901
9.42371 -4.6935e-23 0.000106125
9.46189 -1.14702e-22 0.000104384
9.50011 -1.27682e-22 0.000102677
9.53836 -2.32046e-22 0.000101004
9.57664 1.69526e-22 9.9363e-05
9.61496 -1.52366e-22 9.77542e-05
9.65331 3.8599e-23 9.61766e-05
9.69169 7.71548e-23 9.46295e-05
9.73011 -7.37152e-23 9.31122e-05
9.76856 1.55643e-22 9.1624e-05
9.80704 -6.15748e-23 9.01642e-05
9.84557 1.26182e-22 8.87322e-05
9.88412 -7.54887e-23 8.73273e-05
9.92271 1.25397e-22 8.5949e-05
9.96134 -3.06109e-23 8.45966e-05
10 7.60479e-23 8.32697e-05
10.0387 1.35284e-22 8.19675e-05
10.0774 7.91045e-23 8.06896e-05
10.1162 3.32665e-23 7.94354e-05
10.155 -1.07707e-22 7.82044e-05
10.1939 -7.69517e-23 7.69961e-05
10.2328 -5.64247e-24 7.581e-05
10.2717 3.96066e-23 7.46456e-05
10.3106 4.52788e-23 7.35024e-05
10.3496 -7.17995e-23 7.23801e-05
10.3887 7.13892e-23 7.1278e-05
10.4278 7.20362e-23 7.01959e-05
10.4669 3.41386e-23 6.91332e-05
10.506 -7.85184e-23 6.80895e-05
10.5452 -2.94789e-23 6.70646e-05
10.5845 -4.22384e-24 6.60578e-05
10.6238 -3.10295e-23 6.5069e-05
10.6631 3.63499e-23 6.40976e-05
10.7024 -1.15679e-22 6.31434e-05
10.7418 8.35804e-24 6.22059e-05
10.7813 6.39194e-23 6.12849e-05
10.8208 -3.59651e-23 6.03799e-05
10.8603 3.08504e-23 5.94907e-05
10.8999 -9.10914e-23 5.86169e-05
10.9395 2.90363e-23 5.77582e-05
10.9792 -7.01291e-24 5.69142e-05
11.0189 -4.37804e-24 5.60848e-05
11.0586 -1.22866e-23 5.52696e-05
11.0984 -1.10476e-22 5.44683e-05
11.1383 -8.34336e-24 5.36806e-05
11.1781 2.84518e-23 5.29063e-05
11.2181 -7.09979e-23 5.21451e-05
11.2581 -4.56393e-24 5.13967e-05
11.2981 -3.34403e-23 5.06608e-05
11.3381 3.15451e-23 4.99373e-05
11.3783 -8.93877e-25 4.92258e-05
11.4184 -3.81292e-23 4.85262e-05
11.4587 2.82935e-23 4.78382e-05
11.4989 -4.40714e-23 4.71616e-05
11.5392 -1.51998e-23 4.64961e-05
11.5796 3.76186e-23 4.58415e-05
11.62 5.21581e-24 4.51977e-05
11.6605 -1.30786e-23 4.45644e-05
11.701 2.40822e-23 4.39414e-05
11.7415 1.80026e-23 4.33285e-05
11.7822 3.60634e-23 4.27255e-05
11.8228 -3.90915e-24 4.21323e-05
11.8636 1.10907e-23 4.15486e-05
11.9043 7.41353e-24 4.09743e-05
11.9452 3.50893e-23 4.04091e-05
11.986 -4.1283e-23 3.98529e-05
12.027 -4.09697e-23 3.93056e-05
12.068 1.91687e-23 3.8767e-05
12.109 -1.13349e-23 3.82369e-05
12.1501 -2.00915e-23 3.77151e-05
12.1913 4.98977e-23 3.72015e-05
12.2325 -1.91765e-23 3.6696e-05
12.2738 -6.86398e-24 3.61984e-05
12.3151 2.11277e-23 3.57085e-05
12.3565 -7.28315e-24 3.52262e-05
12.3979 -6.18547e-24 3.47514e-05
12.4394 3.87079e-23 3.42839e-05
12.481 1.64565e-23 3.38236e-05
12.5226 2.54322e-23 3.33704e-05
12.5643 3.20936e-24 3.29241e-05
12.6061 -2.13355e-23 3.24846e-05
12.6479 -1.22595e-23 3.20518e-05
12.6898 3.1988e-23 3.16256e-05
12.7317 4.13884e-24 3.12058e-05
12.7737 7.42699e-24 3.07923e-05
12.8158 4.62356e-23 3.03851e-05
12.8579 -3.50854e-23 2.9984e-05
12.9001 2.64871e-25 2.95889e-05
12.9424 -4.32375e-24 2.91996e-05
12.9847 -6.9225e-24 2.88162e-05
13.0271 2.59942e-24 2.84385e-05
13.0696 4.61705e-24 2.80663e-05
13.1121 1.25884e-23 2.76996e-05
13.1547 -1.87622e-23 2.73384e-05
13.1974 -2.04456e-23 2.69824e-05
13.2402 7.47589e-24 2.66316e-05
13.283 3.2191e-23 2.6286e-05
13.3259 -3.061e-23 2.59454e-05
13.3689 -1.03202e-24 2.56097e-05
13.4119 1.21308e-23 2.52789e-05
13.455 1.4482e-24 2.49529e-05
13.4982 2.12925e-24 2.46315e-05
13.5415 2.24669e-23 2.43148e-05
13.5848 -5.50087e-24 2.40026e-05
13.6283 2.28618e-23 2.36948e-05
13.6718 7.23656e-24 2.33915e-05
13.7153 6.55962e-24 2.30924e-05
13.759 1.8759e-23 2.27976e-05
13.8028 2.49258e-23 2.25069e-05
13.8466 -2.58607e-23 2.22204e-05
13.8905 -2.65002e-23 2.19378e-05
13.9345 -3.57636e-24 2.16592e-05
13.9786 2.51449e-23 2.13846e-05
14.0227 -1.58462e-23 2.11137e-05
14.067 3.5007e-24 2.08466e-05
14.1113 8.85875e-24 2.05832e-05
14.1558 -1.67959e-23 2.03234e-05
14.2003 -2.06533e-23 2.00673e-05
14.2449 -2.91932e-24 1.98146e-05
14.2896 9.23908e-24 1.95654e-05
14.3344 -1.17581e-23 1.93196e-05
14.3793 -1.01741e-23 1.90772e-05
14.4243 -5.5821e-24 1.8838e-05
14.4693 -8.53809e-24 1.86021e-05
14.5145 6.36612e-24 1.83694e-05
14.5598 -1.41469e-23 1.81399e-05
14.6052 1.74585e-23 1.79134e-05
14.6506 1.50174e-25 1.769e-05
14.6962 -1.37565e-23 1.74695e-05
14.7419 8.82978e-24 1.7252e-05
14.7877 2.60004e-24 1.70374e-05
14.8336 -6.5306e-25 1.68256e-05
14.8796 1.20184e-24 1.66167e-05
14.9257 9.20708e-24 1.64105e-05
14.9719 -6.5628e-24 1.6207e-05
15.0182 5.56327e-24 1.60061e-05
15.0647 9.21704e-24 1.5808e-05
15.1112 -1.38889e-23 1.56124e-05
15.1579 2.50396e-24 1.54193e-05
15.2047 -6.97641e-24 1.52287e-05
15.2516 2.29824e-24 1.50407e-05
15.2986 -2.42403e-24 1.4855e-05
15.3458 1.15283e-23 1.46717e-05
15.393 -4.63417e-24 1.44908e-05
15.4404 -9.78272e-24 1.43122e-05
15.488 2.27738e-24 1.41359e-05
15.5356 1.45509e-24 1.39619e-05
15.5834 6.97539e-25 1.379e-05
15.6313 -8.24618e-24 1.36203e-05
15.6794 -6.24671e-24 1.34528e-05
15.7276 8.25319e-25 1.32873e-05
15.7759 -1.17917e-24 1.3124e-05
15.8243 -3.31477e-24 1.29626e-05
15.873 1.04852e-24 1.28033e-05
15.9217 3.65905e-24 1.2646e-05
15.9706 -1.68033e-24 1.24906e-05
16.0197 -4.14052e-24 1.23372e-05
16.0689 5.088e-24 1.21856e-05
16.1182 -5.3673e-24 1.20359e-05
16.1677 -1.53843e-26 1.1888e-05
16.2174 6.17786e-24 1.1742e-05
16.2672 -1.03757e-23 1.15977e-05
16.3172 2.82266e-24 1.14552e-05
16.3674 -9.29374e-24 1.13143e-05
16.4177 -9.83195e-24 1.11752e-05
16.4682 4.88709e-24 1.10378e-05
16.5189 1.51438e-23 1.0902e-05
16.5697 -1.04549e-23 1.07678e-05
16.6208 2.16844e-24 1.06352e-05
16.672 -9.32366e-24 1.05042e-05
16.7234 -4.88167e-25 1.03747e-05
16.775 3.40114e-24 1.02468e-05
16.8268 -5.04975e-24 1.01203e-05
16.8787 1.87382e-24 9.99532e-06
16.9309 -3.89575e-24 9.8718e-06
16.9833 2.72272e-24 9.7497e-06
17.0359 7.7077e-24 9.62902e-06
17.0887 1.53886e-24 9.50972e-06
17.1418 8.39836e-24 9.39179e-06
17.195 -4.83725e-24 9.27519e-06
17.2485 -7.57621e-24 9.15993e-06
17.3022 8.64633e-24 9.04596e-06
17.3562 4.02948e-24 8.93327e-06
17.4104 -2.0558e-24 8.82185e-06
17.4648 3.2746e-25 8.71166e-06
17.5195 -2.51111e-24 8.6027e-06
17.5744 -2.82712e-24 8.49494e-06
17.6296 1.22087e-26 8.38836e-06
17.6851 2.10696e-25 8.28294e-06
17.7408 2.62955e-25 8.17867e-06
17.7969 -4.33191e-24 8.07553e-06
17.8532 4.38765e-25 7.97349e-06
17.9098 -3.98013e-24 7.87253e-06
17.9667 1.91047e-24 7.77265e-06
18.0239 -4.07821e-25 7.67382e-06
18.0815 -1.15548e-24 7.57602e-06
18.1393 5.59092e-24 7.47924e-06
18.1975 2.18086e-24 7.38346e-06
18.256 5.14142e-25 7.28866e-06
18.3149 5.80143e-24 7.19482e-06
18.3742 -4.48067e-26 7.10192e-06
18.4338 -4.42036e-24 7.00996e-06
18.4938 -7.91969e-26 6.9189e-06
18.5542 -2.591e-24 6.82873e-06
18.615 4.13821e-24 6.73944e-06
18.6762 1.1721e-24 6.65101e-06
18.7379 4.04179e-24 6.56342e-06
18.8 -1.36749e-25 6.47665e-06
18.8625 3.27354e-24 6.39068e-06
18.9255 1.34116e-24 6.3055e-06
18.9891 -4.80971e-25 6.22109e-06
19.0531 -5.39368e-25 6.13742e-06
19.1177 -1.32357e-24 6.05449e-06
19.1828 7.1507e-25 5.97227e-06
19.2484 -2.65353e-24 5.89074e-06
19.3147 -7.86643e-24 5.80988e-06
19.3816 -1.21195e-24 5.72968e-06
19.4491 1.40576e-24 5.65011e-06
19.5173 -2.76182e-24 5.57115e-06
19.5862 -3.20345e-24 5.49278e-06
19.6558 -2.53462e-24 5.41497e-06
19.7262 1.67024e-24 5.33771e-06
19.7974 -3.70606e-24 5.26096e-06
19.8694 -6.96822e-24 5.18471e-06
19.9423 4.0236e-24 5.10891e-06
20.0162 1.87631e-24 5.03355e-06
20.091 1.11264e-25 4.95859e-06
20.1669 -2.53357e-24 4.884e-06
20.244 -3.48965e-24 4.80974e-06
20.3222 -2.25113e-24 4.73577e-06
20.4016 2.09118e-25 4.66205e-06
20.4825 -3.30889e-24 4.58853e-06
20.5648 2.80369e-26 4.51516e-06
20.6487 -8.08522e-25 4.44188e-06
20.7344 -3.85774e-24 4.36861e-06
20.8219 -1.49399e-24 4.29528e-06
20.9115 1.27103e-24 4.22181e-06
21.0034 -1.28671e-24 4.14807e-06
21.0979 9.28156e-25 4.07395e-06
21.1952 1.81032e-24 3.99928e-06
21.2959 -1.23855e-24 3.92387e-06
21.4004 -1.68485e-24 3.84748e-06
21.5093 -1.69064e-24 3.76976e-06
21.6237 1.86525e-24 3.69029e-06
21.7448 1.1286e-24 3.60841e-06
21.8747 1.52622e-24 3.52315e-06
22.0165 1.94535e-24 3.43286e-06
22.1768 5.3574e-25 3.33429e-06
22.3723 -3.84942e-25 3.21882e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1ClassicOneLoop/vCLAx_FRG.txt <==
-89.4891 -1.89484e-14 8.30166e-20
-88.7073 -5.47082e-13 6.34707e-19
-88.0661 2.18756e-13 -4.20661e-19
-87.4987 1.48083e-13 -5.9735e-19
-86.9793 -7.21845e-13 3.37029e-18
-86.4949 -5.18328e-13 5.39048e-18
-86.0373 2.28498e-13 3.69372e-18
-85.6014 4.88697e-13 8.74424e-19
-85.1835 -6.66133e-16 9.84757e-21
-84.7809 -9.1604e-13 2.82278e-18
-84.3914 -8.25695e-13 6.68181e-18
-84.0136 1.48302e-15 7.96768e-18
-83.646 8.23685e-13 6.0877e-18
-83.2875 8.56351e-13 2.28348e-18
-82.9374 -2.39795e-13 -2.92347e-19
-82.5949 -1.15752e-12 5.59257e-19
-82.2593 -1.3543e-12 3.15144e-18
-81.93 -2.84997e-13 6.76284e-18
-81.6066 1.13478e-12 7.32381e-18
-81.2887 1.70828e-12 5.81127e-18
-80.9758 1.09677e-12 2.21844e-18
-80.6678 -6.868e-13 -1.11227e-18
-80.3642 -1.96791e-12 -1.80421e-18
-80.0648 -2.09319e-12 -1.2678e-18
-79.7693 -5.04698e-13 2.01772e-18
-79.4776 1.74737e-12 3.43707e-18
-79.1895 3.14051e-12 4.67988e-18
-78.9048 2.86027e-12 2.94789e-18
-78.6232 4.97288e-13 5.09995e-19
-78.3448 -2.16368e-12 -1.77674e-18
-78.0692 -3.94711e-12 -3.84147e-18
-77.7964 -3.13351e-12 -2.97233e-18
-77.5263 -1.58779e-13 -2.78152e-18
-77.2588 3.63381e-12 -1.0365e-19
-76.9937 6.24147e-12 2.0623e-19
-76.731 5.7009e-12 1.26733e-18
-76.4706 2.41646e-12 3.87375e-19
-76.2124 -2.75592e-12 -7.54532e-19
-75.9562 -6.5415e-12 -1.43037e-18
-75.7022 -7.30695e-12 -3.09709e-18
-75.45 -3.70785e-12 -2.28372e-18
-75.1998 2.72851e-12 -3.42694e-18
-74.9514 9.1745e-12 -1.6786e-18
-74.7048 1.26737e-11 -2.21342e-18
-74.46 1.06573e-11 -6.76731e-19
-74.2168 4.12555e-12 -4.22112e-19
-73.9752 -5.18269e-12 2.60763e-19
-73.7352 -1.23175e-11 1.34971e-18
-73.4967 -1.44808e-11 7.26101e-19
-73.2597 -9.34975e-12 1.96237e-18
-73.0242 1.27303e-12 -1.03319e-19
-72.79 1.35157e-11 6.71498e-19
-72.5573 2.24484e-11 -1.69945e-18
-72.3258 2.33509e-11 -9.20916e-19
-72.0957 1.57562e-11 -1.51557e-18
-71.8668 9.32934e-13 -6.38777e-20
-71.6392 -1.45832e-11 1.98631e-18
-71.4127 -2.55738e-11 3.2944e-18
-71.1875 -2.60124e-11 6.36183e-18
-70.9634 -1.5364e-11 5.59227e-18
-70.7404 3.83578e-12 7.25892e-18
-70.5185 2.48188e-11 3.92555e-18
-70.2977 3.93671e-11 3.77361e-18
-70.0779 4.19284e-11 2.7425e-19
-69.8592 2.94142e-11 1.40302e-19
-69.6415 6.42401e-12 -2.74399e-19
-69.4247 -2.0749e-11 9.93298e-19
-69.2089 -4.09006e-11 4.31736e-18
-68.9941 -4.72351e-11 5.73766e-18
-68.7802 -3.50606e-11 1.00698e-17
-68.5671 -7.8993e-12 9.04415e-18
-68.355 2.61214e-11 1.11503e-17
-68.1437 5.5542e-11 7.0787e-18
-67.9333 6.89504e-11 6.46701e-18
-67.7237 6.13265e-11 2.11434e-18
-67.515 3.23092e-11 1.00742e-18
-67.307 -8.01181e-12 7.23336e-20
-67.0999 -4.81778e-11 3.62504e-19
-66.8935 -7.24995e-11 3.81777e-18
-66.6879 -7.27792e-11 4.69229e-18
-66.483 -4.57318e-11 9.85077e-18
-66.2789 8.70566e-13 8.81496e-18
-66.0755 5.30679e-11 1.20099e-17
-65.8728 9.39667e-11 8.05588e-18
-65.6708 1.08114e-10 7.97763e-18
-65.4694 9.00101e-11 3.26455e-18
-65.2688 4.15315e-11 1.54902e-18
-65.0688 -2.14784e-11 -3.22832e-19
-64.8695 -8.11548e-11 -1.49023e-18
-64.6709 -1.15206e-10 1.18234e-18
-64.4728 -1.1179e-10 7.93883e-19
-64.2754 -6.71613e-11 6.2651e-18
-64.0786 6.99462e-12 4.98482e-18
-63.8824 8.95549e-11 9.69321e-18
-63.6868 1.54941e-10 6.27425e-18
-63.4918 1.79471e-10 7.85197e-18
-63.2974 1.53267e-10 3.41608e-18
-63.1035 7.81496e-11 2.16367e-18
-62.9102 -2.35916e-11 -3.63811e-19
-62.7175 -1.24252e-10 -2.63624e-18
-62.5252 -1.88599e-10 -1.04607e-18
-62.3336 -1.94246e-10 -3.20428e-18
-62.1424 -1.30563e-10 2.04387e-18
-61.9518 -1.04989e-11 -3.91545e-19
-61.7617 1.35806e-10 5.73526e-18
-61.5721 2.66665e-10 2.22018e-18
-61.383 3.39209e-10 6.26465e-18
-61.1944 3.2741e-10 2.12238e-18
-61.0063 2.23399e-10 2.86901e-18
-60.8187 5.20435e-11 1.15098e-19
-60.6316 -1.46241e-10 -1.81623e-18
-60.4449 -3.11008e-10 -1.04261e-18
-60.2587 -3.91392e-10 -4.50099e-18
-60.0729 -3.48518e-10 3.09936e-19
-59.8876 -1.80742e-10 -4.07512e-18
-59.7027 8.08602e-11 3.07509e-18
-59.5183 3.73406e-10 -2.08188e-18
-59.3343 6.17974e-10 4.63056e-18
-59.1507 7.43306e-10 -6.41335e-19
-58.9676 6.97481e-10 3.44467e-18
-58.7848 4.77516e-10 -2.75857e-19
-58.6025 1.19132e-10 3.71918e-19
-58.4206 -2.88948e-10 1.99355e-19
-58.2391 -6.45237e-10 -2.38062e-18
-58.058 -8.39887e-10 1.93521e-18
-57.8773 -8.04176e-10 -3.39952e-18
-57.697 -5.14474e-10 4.46316e-18
-57.5171 -1.75194e-11 -3.07331e-18
-57.3375 5.84007e-10 5.97821e-18
-57.1583 1.14896e-09 -2.6019e-18
-56.9795 1.52695e-09 5.13155e-18
-56.8011 1.60617e-09 -2.32592e-18
-56.623 1.32908e-09 2.42531e-18
-56.4453 7.35107e-10 -1.22139e-18
-56.2679 -6.74414e-11 -1.80532e-19
-56.0909 -8.90847e-10 1.88678e-18
-55.9143 -1.5401e-09 -1.0843e-18
-55.7379 -1.8277e-09 6.62758e-18
-55.562 -1.65107e-09 -4.97879e-19
-55.3863 -9.9876e-10 1.07295e-17
-55.211 1.80243e-11 -4.899e-20
-55.036 1.19457e-09 1.16192e-17
-54.8614 2.26929e-09 -8.91321e-19
-54.687 2.97643e-09 8.6232e-18
-54.513 3.1235e-09 -2.19653e-18
-54.3393 2.61907e-09 3.73392e-18
-54.1659 1.53465e-09 -1.59574e-18
-53.9928 6.18123e-11 1.32647e-19
-53.8201 -1.4792e-09 2.65101e-18
-53.6476 -2.75088e-09 -3.35053e-19
-53.4754 -3.42839e-09 9.65933e-18
-53.3036 -3.31995e-09 1.4393e-18
-53.132 -2.38101e-09 1.59728e-17
-52.9607 -7.66717e-10 2.78635e-18
-52.7897 1.21196e-09 1.78589e-17
-52.619 3.1375e-09 1.79822e-18
-52.4485 4.57204e-09 1.41098e-17
-52.2784 5.16931e-09 -7.48681e-19
-52.1085 4.73187e-09 7.04172e-18
-51.9389 3.30298e-09 -1.82277e-18
-51.7695 1.12337e-09 8.51438e-19
-51.6005 -1.35532e-09 1.34814e-18
-51.4317 -3.61991e-09 -1.41257e-18
-51.2631 -5.14466e-09 8.71628e-18
-51.0949 -5.56838e-09 1.19974e-19
-50.9268 -4.72846e-09 1.68874e-17
-50.7591 -2.75496e-09 2.60762e-18
-50.5916 -2.06923e-11 2.1223e-17
-50.4243 2.90624e-09 3.10428e-18
-50.2573 5.38692e-09 1.90735e-17
-50.0906 6.85823e-09 1.14185e-18
-49.924 6.93809e-09 1.16485e-17
-49.7578 5.55835e-09 -8.67293e-19
-49.5917 2.943e-09 3.08513e-18
-49.4259 -3.64721e-10 3.28888e-19
-49.2604 -3.67899e-09 -2.42974e-18
-49.0951 -6.24336e-09 5.97181e-18
-48.93 -7.47133e-09 -3.38382e-18
-48.7651 -7.01578e-09 1.39076e-17
-48.6005 -4.92052e-09 -1.46208e-18
-48.4361 -1.57946e-09 1.97538e-17
-48.2719 2.30027e-09 2.7167e-19
-48.1079 5.86e-09 1.98088e-17
-47.9442 8.27854e-09 5.94347e-20
-47.7806 8.93976e-09 1.35987e-17
-47.6173 7.62457e-09 -1.13092e-18
-47.4542 4.52608e-09 4.17708e-18
-47.2913 3.00697e-10 -5.86884e-19
-47.1287 -4.13695e-09 -3.99595e-18
-46.9662 -7.72055e-09 3.65277e-18
-46.8039 -9.55733e-09 -7.91125e-18
-46.6419 -9.06129e-09 1.07904e-17
-46.48 -6.18495e-09 -7.56259e-18
-46.3184 -1.40883e-09 1.73495e-17
-46.1569 4.28955e-09 -5.23855e-18
-45.9957 9.64267e-09 1.9305e-17
-45.8346 1.33707e-08 -3.29856e-18
-45.6737 1.44457e-08 1.47733e-17
-45.5131 1.24103e-08 -2.21138e-18
-45.3526 7.45448e-09 5.3142e-18
-45.1923 5.33953e-10 -4.24136e-19
-45.0322 -6.8931e-09 -5.08008e-18
-44.8723 -1.30262e-08 3.90024e-18
-44.7126 -1.6228e-08 -1.24983e-17
-44.553 -1.52957e-08 1.08215e-17
-44.3937 -9.888e-09 -1.52108e-17
-44.2345 -6.13347e-10 1.78425e-17
-44.0755 1.09458e-08 -1.40663e-17
-43.9167 2.24978e-08 2.11618e-17
-43.758 3.14909e-08 -1.10307e-17
-43.5996 3.55886e-08 1.80834e-17
-43.4413 3.33156e-08 -7.30981e-18
-43.2831 2.43406e-08 8.7829e-18
-43.1252 9.86862e-09 -2.53531e-18
-42.9674 -7.6418e-09 -3.67207e-18
-42.8098 -2.46235e-08 4.4205e-18
-42.6523 -3.72641e-08 -1.51135e-17
-42.495 -4.20484e-08 1.36897e-17
-42.3379 -3.67537e-08 -2.24439e-17
-42.181 -2.08848e-08 2.33453e-17
-42.0242 3.86525e-09 -2.47456e-17
-41.8675 3.37842e-08 2.98076e-17
-41.7111 6.36289e-08 -2.28499e-17
-41.5548 8.74531e-08 2.97153e-17
-41.3986 9.98482e-08 -1.7847e-17
-41.2426 9.68819e-08 2.19292e-17
-41.0867 7.73389e-08 -1.00211e-17
-40.9311 4.2927e-08 8.22492e-18
-40.7755 -1.30408e-09 9.80958e-19
-40.6201 -4.80151e-08 -7.56455e-18
-40.4649 -8.82534e-08 1.50012e-17
-40.3098 -1.13476e-07 -2.14837e-17
-40.1548 -1.16757e-07 3.0124e-17
-40 -9.47052e-08 -3.10511e-17
-39.8454 -4.81289e-08 4.24997e-17
-39.6909 1.74e-08 -3.56147e-17
-39.5365 9.22379e-08 4.78372e-17
-39.3823 1.64002e-07 -3.53468e-17
-39.2282 2.19459e-07 4.34992e-17
-39.0742 2.47121e-07 -3.00981e-17
-38.9204 2.391e-07 2.99605e-17
-38.7668 1.93432e-07 -1.89821e-17
-38.6132 1.14313e-07 1.07766e-17
-38.4598 1.27044e-08 -1.446e-18
-38.3066 -9.58781e-08 -9.27105e-18
-38.1534 -1.92794e-07 2.12142e-17
-38.0004 -2.60242e-07 -2.62163e-17
-37.8476 -2.83549e-07 4.49315e-17
-37.6948 -2.54856e-07 -3.82029e-17
-37.5422 -1.74304e-07 6.35814e-17
-37.3898 -5.12369e-08 -4.50493e-17
-37.2374 9.71132e-08 7.1436e-17
-37.0852 2.4781e-07 -4.68004e-17
-36.9331 3.75697e-07 6.56473e-17
-36.7811 4.5785e-07 -4.24584e-17
-36.6293 4.77091e-07 4.77669e-17
-36.4775 4.26108e-07 -3.00492e-17
-36.3259 3.08296e-07 2.29559e-17
-36.1745 1.39105e-07 -8.37079e-18
-36.0231 -5.72677e-08 -2.57553e-18
-35.8719 -2.49896e-07 2.09848e-17
-35.7207 -4.07571e-07 -2.41322e-17
-35.5697 -5.02411e-07 5.25216e-17
-35.4189 -5.16272e-07 -3.99519e-17
-35.2681 -4.42843e-07 7.81085e-17
-35.1174 -2.90508e-07 -5.0351e-17
-34.9669 -8.0631e-08 9.02133e-17
-34.8165 1.54772e-07 -5.55481e-17
-34.6661 3.78256e-07 8.51907e-17
-34.5159 5.53055e-07 -5.4326e-17
-34.3659 6.48765e-07 6.47135e-17
-34.2159 6.47519e-07 -4.40573e-17
-34.066 5.46107e-07 3.51114e-17
-33.9162 3.58582e-07 -2.2716e-17
-33.7666 1.12458e-07 4.25341e-18
-33.617 -1.53374e-07 8.68308e-18
-33.4676 -3.97255e-07 -2.1535e-17
-33.3183 -5.79274e-07 4.45938e-17
-33.169 -6.70453e-07 -3.96809e-17
-33.0199 -6.55524e-07 7.59944e-17
-32.8709 -5.37831e-07 -5.03973e-17
-32.722 -3.37193e-07 9.39292e-17
-32.5731 -8.81078e-08 -5.48201e-17
-32.4244 1.67019e-07 9.29105e-17
-32.2758 3.84711e-07 -5.29531e-17
-32.1273 5.27898e-07 7.35503e-17
-31.9789 5.73096e-07 -4.33531e-17
-31.8305 5.13418e-07 4.17661e-17
-31.6823 3.61516e-07 -2.44691e-17
-31.5342 1.452e-07 6.67438e-18
-31.3862 -9.51193e-08 3.44746e-18
-31.2382 -3.16563e-07 -2.29503e-17
-31.0904 -4.78852e-07 3.61832e-17
-30.9426 -5.54703e-07 -4.22352e-17
-30.795 -5.3224e-07 6.52141e-17
-30.6474 -4.19749e-07 -5.07143e-17
-30.4999 -2.41981e-07 8.11671e-17
-30.3526 -3.69369e-08 -4.98163e-17
-30.2053 1.52744e-07 7.83144e-17
-30.0581 2.88e-07 -4.07152e-17
-29.911 3.41298e-07 5.63628e-17
-29.7639 3.03533e-07 -2.45484e-17
-29.617 1.85041e-07 2.06352e-17
-29.4702 1.6028e-08 -1.81092e-18
-29.3234 -1.61584e-07 -1.86487e-17
-29.1767 -3.00205e-07 2.63116e-17
-29.0301 -3.59662e-07 -5.08665e-17
-28.8836 -3.14214e-07 5.50255e-17
-28.7372 -1.61939e-07 -6.93189e-17
-28.5909 7.43777e-08 7.57809e-17
-28.4446 3.48856e-07 -7.16193e-17
-28.2985 6.00611e-07 8.03937e-17
-28.1524 7.66777e-07 -5.79784e-17
-28.0064 7.94673e-07 6.36025e-17
-27.8604 6.5848e-07 -3.156e-17
-27.7146 3.64938e-07 2.47665e-17
-27.5688 -3.76356e-08 3.40836e-18
-27.4231 -4.69127e-07 -2.9812e-17
-27.2775 -8.23049e-07 4.34474e-17
-27.132 -9.91449e-07 -8.7379e-17
-26.9865 -8.81053e-07 8.49306e-17
-26.8412 -4.40884e-07 -1.33742e-16
-26.6959 3.24013e-07 1.20695e-16
-26.5506 1.34104e-06 -1.58381e-16
-26.4055 2.47252e-06 1.41522e-16
-26.2604 3.53365e-06 -1.54792e-16
-26.1154 4.31404e-06 1.38558e-16
-25.9705 4.62256e-06 -1.21639e-16
-25.8256 4.31383e-06 1.06102e-16
-25.6808 3.33966e-06 -6.3101e-17
-25.5361 1.7548e-06 4.23355e-17
-25.3915 -2.52481e-07 1.17801e-17
-25.2469 -2.39677e-06 -4.69636e-17
-25.1024 -4.30292e-06 9.32185e-17
-24.9579 -5.58413e-06 -1.47672e-16
-24.8136 -5.88013e-06 1.7134e-16
-24.6693 -4.94763e-06 -2.40286e-16
-24.525 -2.6984e-06 2.35633e-16
-24.3809 7.45617e-07 -3.06049e-16
-24.2368 5.05082e-06 2.74523e-16
-24.0927 9.69302e-06 -3.28816e-16
-23.9488 1.40081e-05 2.79538e-16
-23.8049 1.72961e-05 -2.98141e-16
-23.661 1.89003e-05 2.4512e-16
-23.5173 1.83568e-05 -2.12675e-16
-23.3736 1.54425e-05 1.70093e-16
-23.2299 1.03042e-05 -8.17913e-17
-23.0863 3.41149e-06 5.66981e-17
-22.9428 -4.39401e-06 7.49794e-17
-22.7994 -1.20677e-05 -8.62474e-17
-22.656 -1.84058e-05 2.33142e-16
-22.5126 -2.22993e-05 -2.42596e-16
-22.3693 -2.28234e-05 3.6849e-16
-22.2261 -1.9478e-05 -3.89409e-16
-22.083 -1.22393e-05 4.60152e-16
-21.9399 -1.67147e-06 -5.00309e-16
-21.7968 1.11303e-05 4.94847e-16
-21.6538 2.46294e-05 -5.49487e-16
-21.5109 3.70148e-05 4.69059e-16
-21.368 4.64751e-05 -5.15106e-16
-21.2252 5.13885e-05 3.89238e-16
-21.0825 5.06751e-05 -3.88498e-16
-20.9398 4.38664e-05 2.64417e-16
-20.7971 3.13902e-05 -1.81024e-16
-20.6545 1.4396e-05 1.04125e-16
-20.512 -5.13026e-06 7.69766e-17
-20.3695 -2.48109e-05 -8.22314e-17
-20.2271 -4.19293e-05 3.41114e-16
-20.0847 -5.40343e-05 -2.82134e-16
-19.9424 -5.90494e-05 5.64668e-16
-19.8001 -5.58231e-05 -4.77052e-16
-19.6579 -4.41368e-05 7.08404e-16
-19.5157 -2.49797e-05 -6.41207e-16
-19.3736 -3.50388e-07 7.50551e-16
-19.2315 2.68627e-05 -7.43266e-16
-19.0895 5.32515e-05 6.90858e-16
-18.9475 7.53567e-05 -7.49001e-16
-18.8056 9.0023e-05 5.52341e-16
-18.6637 9.50221e-05 -6.34595e-16
-18.5219 8.91359e-05 3.64791e-16
-18.3801 7.26968e-05 -3.98896e-16
-18.2383 4.72042e-05 1.58871e-16
-18.0967 1.56353e-05 -6.96288e-17
-17.955 -1.8417e-05 -4.73376e-17
-17.8134 -5.06392e-05 2.98525e-16
-17.6719 -7.71311e-05 -2.43323e-16
-17.5304 -9.43361e-05 6.35545e-16
-17.3889 -0.0001001 -4.26397e-16
-17.2475 -9.34302e-05 8.7459e-16
-17.1061 -7.51452e-05 -5.89627e-16
-16.9648 -4.73621e-05 9.70595e-16
-16.8235 -1.35718e-05 -7.15146e-16
-16.6822 2.20447e-05 9.15183e-16
-16.541 5.50522e-05 -7.73701e-16
-16.3999 8.13213e-05 7.35407e-16
-16.2587 9.77327e-05 -7.33444e-16
-16.1177 0.000102265 4.8459e-16
-15.9766 9.46962e-05 -5.75242e-16
-15.8356 7.60017e-05 2.19594e-16
-15.6947 4.89169e-05 -3.07003e-16
-15.5537 1.66873e-05 -1.21324e-17
-15.4129 -1.64453e-05 3.33012e-17
-15.272 -4.6844e-05 -1.88277e-16
-15.1312 -7.088e-05 3.79773e-16
-14.9905 -8.64766e-05 -3.09633e-16
-14.8497 -9.22438e-05 6.5744e-16
-14.709 -8.86279e-05 -3.91408e-16
-14.5684 -7.67866e-05 8.05027e-16
-14.4277 -5.92109e-05 -4.4772e-16
-14.2872 -3.85554e-05 7.95986e-16
-14.1466 -1.78202e-05 -4.79361e-16
-14.0061 5.23877e-07 6.51612e-16
-13.8656 1.45888e-05 -4.72939e-16
-13.7252 2.33535e-05 4.28619e-16
-13.5848 2.67951e-05 -4.1412e-16
-13.4444 2.55015e-05 1.98746e-16
-13.304 2.08809e-05 -3.01745e-16
-13.1637 1.42808e-05 2.17092e-17
-13.0234 7.4124e-06 -1.60937e-16
-12.8832 1.28833e-06 -7.44271e-17
-12.743 -3.0142e-06 -3.74276e-17
-12.6028 -5.3516e-06 -9.25706e-17
-12.4626 -5.43464e-06 2.00256e-17
-12.3225 -3.72142e-06 -5.38896e-17
-12.1824 -1.97899e-07 -1.20898e-17
-12.0423 4.68786e-06 2.44926e-17
-11.9023 1.11851e-05 -1.15136e-16
-11.7623 1.90623e-05 1.3569e-16
-11.6223 2.86666e-05 -2.2919e-16
-11.4824 3.94022e-05 2.77265e-16
-11.3424 5.09325e-05 -2.80136e-16
-11.2026 6.13914e-05 4.26242e-16
-11.0627 6.91958e-05 -2.1718e-16
-10.9228 7.11384e-05 5.20451e-16
-10.783 6.5209e-05 -4.4547e-17
-10.6432 4.85445e-05 4.6084e-16
-10.5035 2.12157e-05 1.79668e-16
-10.3637 -1.63134e-05 1.50939e-16
-10.224 -5.90694e-05 3.81339e-16
-10.0843 -0.000101071 -4.45471e-16
-9.94468 -0.000131871 5.21931e-16
-9.80504 -0.000141098 -1.248e-15
-9.66542 -0.000116539 6.37979e-16
-9.52583 -4.89341e-05 -2.05718e-15
-9.38626 6.79775e-05 8.22196e-16
-9.24671 0.00023424 -2.60463e-15
-9.10719 0.000441751 1.16937e-15
-8.96769 0.000675228 -2.65221e-15
-8.82821 0.00090871 1.67668e-15
-8.68874 0.00111325 -2.11279e-15
-8.54931 0.00125172 2.18719e-15
-8.40989 0.00129442 -1.10017e-15
-8.27049 0.00121069 2.39011e-15
-8.13111 0.000991171 7.67227e-17
-7.99175 0.00063332 1.93109e-15
-7.85241 0.000166475 1.05552e-15
-7.71309 -0.000371414 5.8427e-16
-7.57378 -0.000910452 1.57915e-15
-7.4345 -0.00138097 -1.58098e-15
-7.29523 -0.00169495 1.64502e-15
-7.15598 -0.00178263 -4.13876e-15
-7.01674 -0.00157942 1.50956e-15
-6.87753 -0.00105828 -6.40483e-15
-6.73833 -0.000221387 1.55824e-15
-6.59914 0.000882585 -7.66286e-15
-6.45997 0.00216254 2.07578e-15
-6.32082 0.00349289 -7.4463e-15
-6.18168 0.00471177 3.03298e-15
-6.04256 0.00566024 -5.75788e-15
-5.90345 0.00616868 4.003e-15
-5.76435 0.00612566 -3.0742e-15
-5.62527 0.00544172 4.27984e-15
-5.4862 0.00413735 -2.31103e-16
-5.34715 0.00227187 3.15143e-15
-5.20811 3.55854e-05 1.95563e-15
-5.06908 -0.00236182 2.684e-16
-4.93006 -0.0046063 2.98731e-15
-4.79105 -0.00642185 -4.09375e-15
-4.65206 -0.00749586 2.94187e-15
-4.51307 -0.00762616 -8.98364e-15
-4.3741 -0.0066545 2.40134e-15
-4.23513 -0.0045831 -1.30732e-14
-4.09618 -0.00151627 2.14067e-15
-3.95724 0.00228757 -1.50988e-14
-3.8183 0.00645754 2.6881e-15
-3.67938 0.010548 -1.43885e-14
-3.54046 0.0140441 3.96909e-15
-3.40155 0.0164993 -1.1106e-14
-3.26265 0.0174734 5.2676e-15
-3.12376 0.0167607 -6.23807e-15
-2.98487 0.0142218 5.4446e-15
-2.846 0.0100745 -1.24059e-15
-2.70712 0.00458858 3.46005e-15
-2.56826 -0.00159049 2.52242e-15
-2.4294 -0.00788264 -1.10367e-15
-2.29055 -0.0134329 4.29191e-15
-2.1517 -0.0176386 -7.69642e-15
-2.01286 -0.0197927 4.19845e-15
-1.87402 -0.0196083 -1.48865e-14
-1.73518 -0.016853 3.0391e-15
-1.59635 -0.0117668 -2.08426e-14
-1.45753 -0.00473076 1.88559e-15
-1.31871 0.00352282 -2.39241e-14
-1.17989 0.012112 1.47346e-15
-1.04107 0.0201065 -2.32829e-14
-0.902255 0.0264441 1.88718e-15
-0.763443 0.0304695 -1.91381e-14
-0.624633 0.0313242 2.47159e-15
-0.485824 0.0291323 -1.26641e-14
-0.347016 0.0234397 2.08941e-15
-0.208209 0.0155815 -5.70533e-15
-0.0694031 0.00504942 -3.37785e-16
0.0694031 -0.000299639 -9.93154e-16
0.208209 0.00023298 -9.13294e-16
0.347016 -7.26017e-05 -5.90815e-16
0.485824 0.000122852 -4.11274e-16
0.624633 -1.7439e-05 -1.24372e-16
0.763443 7.07452e-05 8.75913e-18
0.902255 -1.51686e-06 1.6085e-16
1.04107 3.29395e-05 1.89923e-16
1.17989 7.7204e-07 1.57915e-16
1.31871 4.64538e-06 8.13062e-17
1.45753 -3.29976e-07 -9.34333e-17
1.59635 -1.38473e-05 -2.20861e-16
1.73518 -4.8849e-07 -4.6475e-16
1.87402 -2.33254e-05 -5.6523e-16
2.01286 8.72307e-07 -7.97132e-16
2.1517 -2.61183e-05 -8.10323e-16
2.29055 2.6651e-06 -9.64281e-16
2.4294 -2.47865e-05 -8.6696e-16
2.56826 3.92081e-06 -9.4148e-16
2.70712 -2.11334e-05 -7.59883e-16
2.846 4.40015e-06 -7.49002e-16
2.98487 -1.62378e-05 -5.25954e-16
3.12376 4.23994e-06 -4.80991e-16
3.26265 -1.09462e-05 -2.79323e-16
3.40155 3.51413e-06 -2.31714e-16
3.54046 -6.07498e-06 -9.25368e-17
3.67938 2.22339e-06 -7.00643e-17
3.8183 -2.21492e-06 -9.89253e-18
3.95724 5.22076e-07 -3.55737e-18
4.09618 4.68958e-07 -1.59652e-18
4.23513 -1.21338e-06 9.71056e-18
4.3741 2.16285e-06 -1.5792e-17
4.51307 -2.56401e-06 2.71372e-17
4.65206 3.14923e-06 1.60927e-18
4.79105 -3.29065e-06 7.96219e-17
4.93006 3.61526e-06 6.6715e-17
5.06908 -3.40397e-06 1.67803e-16
5.20811 3.63538e-06 1.51802e-16
5.34715 -3.07476e-06 2.41381e-16
5.4862 3.25882e-06 2.11109e-16
5.62527 -2.50063e-06 2.68739e-16
5.76435 2.58229e-06 2.09157e-16
5.90345 -1.82771e-06 2.2432e-16
6.04256 1.75363e-06 1.53529e-16
6.18168 -1.14312e-06 1.38564e-16
6.32082 9.28579e-07 7.39175e-17
6.45997 -5.00939e-07 4.95523e-17
6.59914 2.259e-07 1.41509e-17
6.73833 5.55426e-08 -3.22941e-18
6.87753 -2.92581e-07 -3.94431e-18
7.01674 4.88302e-07 -1.15488e-17
7.15598 -6.17158e-07 1.53111e-17
7.29523 7.70713e-07 1.22171e-17
7.4345 -7.72373e-07 5.17273e-17
7.57378 8.95816e-07 4.32174e-17
7.71309 -7.97502e-07 8.10695e-17
7.85241 8.80071e-07 6.18043e-17
7.99175 -7.32237e-07 8.66034e-17
8.13111 7.59792e-07 5.77702e-17
8.27049 -6.10014e-07 7.0134e-17
8.40989 5.8126e-07 3.76317e-17
8.54931 -4.57611e-07 3.93624e-17
8.68874 3.88667e-07 9.9125e-18
8.82821 -2.97359e-07 1.01066e-17
8.96769 2.14762e-07 -7.89462e-18
9.10719 -1.48519e-07 -5.38696e-18
9.24671 7.72679e-08 -9.21009e-18
9.38626 -2.64242e-08 -2.86347e-18
9.52583 -1.91728e-08 5.26472e-18
9.66542 5.96707e-08 1.25583e-17
9.80504 -7.81922e-08 2.6406e-17
9.94468 1.08041e-07 3.03561e-17
10.0843 -1.07013e-07 4.38518e-17
10.224 1.23936e-07 4.1812e-17
10.3637 -1.1354e-07 5.12885e-17
10.5035 1.17048e-07 4.4006e-17
10.6432 -1.05256e-07 4.94732e-17
10.783 9.81364e-08 3.92906e-17
10.9228 -8.89979e-08 4.126e-17
11.0627 7.62035e-08 3.06894e-17
11.2026 -7.06759e-08 3.1179e-17
11.3424 5.70899e-08 2.22542e-17
11.4824 -5.47011e-08 2.21558e-17
11.6223 4.34576e-08 1.48258e-17
11.7623 -4.34292e-08 1.53419e-17
11.9023 3.55799e-08 9.7675e-18
12.0423 -3.70648e-08 1.04225e-17
12.1824 3.22721e-08 5.28787e-18
12.3225 -3.41827e-08 5.94494e-18
12.4626 3.16053e-08 7.54547e-19
12.6028 -3.26327e-08 9.4249e-19
12.743 3.14014e-08 -4.62525e-18
12.8832 -3.04168e-08 -4.25414e-18
13.0234 2.96587e-08 -9.51042e-18
13.1637 -2.62266e-08 -8.40708e-18
13.304 2.49832e-08 -1.21088e-17
13.4444 -1.95752e-08 -9.69882e-18
13.5848 1.69388e-08 -1.05668e-17
13.7252 -1.06635e-08 -6.68168e-18
13.8656 6.16099e-09 -4.23674e-18
14.0061 -1.74075e-10 6.76469e-20
14.1466 -5.85819e-09 4.42369e-18
14.2872 1.08813e-08 6.46355e-18
14.4277 -1.72552e-08 1.03132e-17
14.5684 2.1261e-08 7.49879e-18
14.709 -2.63455e-08 9.29772e-18
14.8497 2.96272e-08 6.27524e-19
14.9905 -3.2019e-08 -6.12366e-19
15.1312 3.47689e-08 -1.37431e-17
15.272 -3.38721e-08 -1.59475e-17
15.4129 3.58874e-08 -3.04076e-17
15.5537 -3.20987e-08 -3.1185e-17
15.6947 3.2846e-08 -4.24465e-17
15.8356 -2.72728e-08 -3.8503e-17
15.9766 2.62523e-08 -4.32528e-17
16.1177 -2.01664e-08 -3.40873e-17
16.2587 1.73161e-08 -3.13689e-17
16.3999 -1.16589e-08 -1.96163e-17
16.541 7.53973e-09 -1.29541e-17
16.6822 -2.70724e-09 -3.60963e-18
16.8235 -1.64376e-09 2.33329e-18
16.9648 5.68447e-09 4.58655e-18
17.1061 -9.1532e-09 7.03917e-18
17.2475 1.25598e-08 9.29118e-19
17.3889 -1.43763e-08 -5.42785e-19
17.5304 1.71673e-08 -1.27288e-17
17.6719 -1.71363e-08 -1.48445e-17
17.8134 1.91145e-08 -2.8659e-17
17.955 -1.7575e-08 -2.86224e-17
18.0967 1.84534e-08 -3.94636e-17
18.2383 -1.60268e-08 -3.45254e-17
18.3801 1.56515e-08 -3.94009e-17
18.5219 -1.29404e-08 -2.98892e-17
18.6637 1.14489e-08 -2.92559e-17
18.8056 -8.84532e-09 -1.77595e-17
18.9475 6.66909e-09 -1.40484e-17
19.0895 -4.32498e-09 -5.34843e-18
19.2315 2.04785e-09 -2.47846e-18
19.3736 2.70238e-11 4.82484e-20
19.5157 -1.87644e-09 6.20568e-20
19.6579 3.67819e-09 -4.33303e-18
19.8001 -4.79049e-09 -6.70363e-18
19.9424 6.24376e-09 -1.5646e-17
20.0847 -6.57579e-09 -1.81993e-17
20.2271 7.54779e-09 -2.7904e-17
20.3695 -7.25957e-09 -2.70109e-17
20.512 7.63652e-09 -3.34306e-17
20.6545 -6.9685e-09 -2.79125e-17
20.7971 6.73996e-09 -2.9706e-17
20.9398 -5.90094e-09 -2.02229e-17
21.0825 5.19188e-09 -1.83402e-17
21.2252 -4.31078e-09 -8.56907e-18
21.368 3.34448e-09 -5.93977e-18
21.5109 -2.48226e-09 5.3929e-19
21.6538 1.505e-09 1.06472e-18
21.7968 -6.95298e-10 1.99112e-18
21.9399 -1.00325e-10 -3.10572e-19
22.083 8.13495e-10 -4.4072e-18
22.2261 -1.33243e-09 -7.94108e-18
22.3693 1.88716e-09 -1.44146e-17
22.5126 -2.12757e-09 -1.6558e-17
22.656 2.4651e-09 -2.18946e-17
22.7994 -2.48377e-09 -2.01566e-17
22.9428 2.57648e-09 -2.23774e-17
23.0863 -2.44708e-09 -1.69846e-17
23.2299 2.31706e-09 -1.62118e-17
23.3736 -2.10013e-09 -8.97549e-18
23.5173 1.81501e-09 -6.98744e-18
23.661 -1.5517e-09 -7.91943e-19
23.8049 1.19976e-09 4.04541e-19
23.9488 -9.1992e-10 3.71708e-18
24.0927 5.82527e-10 2.97217e-18
24.2368 -3.1357e-10 2.67552e-18
24.3809 4.54818e-11 4.41433e-19
24.525 1.83321e-10 -2.19164e-18
24.6693 -3.6038e-10 -4.22202e-18
24.8136 5.22345e-10 -6.92238e-18
24.9579 -6.12084e-10 -6.91212e-18
25.1024 6.92129e-10 -7.95758e-18
25.2469 -7.11463e-10 -5.23313e-18
25.3915 7.11291e-10 -4.44618e-18
25.5361 -6.80286e-10 -2.74618e-19
25.6808 6.17961e-10 1.15254e-18
25.8256 -5.54196e-10 4.99264e-18
25.9705 4.57542e-10 5.63482e-18
26.1154 -3.76323e-10 7.47313e-18
26.2604 2.72995e-10 6.45017e-18
26.4055 -1.88914e-10 5.83208e-18
26.5506 9.96406e-11 3.41077e-18
26.6959 -2.60108e-11 1.05091e-18
26.8412 -3.79737e-11 -1.5526e-18
26.9865 9.06271e-11 -4.04887e-18
27.132 -1.26803e-10 -5.35432e-18
27.2775 1.53047e-10 -6.56558e-18
27.4231 -1.64315e-10 -5.83937e-18
27.5688 1.65148e-10 -5.32536e-18
27.7146 -1.57078e-10 -3.15355e-18
27.8604 1.38763e-10 -1.86631e-18
28.0064 -1.1797e-10 2.76509e-19
28.1524 8.96493e-11 1.06404e-18
28.2985 -6.28376e-11 1.87387e-18
28.4446 3.35504e-11 1.38863e-18
28.5909 -7.26466e-12 4.39755e-19
28.7372 -1.64025e-11 -1.14965e-18
28.8836 3.65647e-11 -3.1733e-18
29.0301 -5.10621e-11 -4.83443e-18
29.1767 6.15426e-11 -6.57948e-18
29.3234 -6.60632e-11 -7.09933e-18
29.4702 6.59315e-11 -7.46594e-18
29.617 -6.1572e-11 -6.38962e-18
29.7639 5.26225e-11 -5.34218e-18
29.911 -4.15784e-11 -3.41505e-18
30.0581 2.73849e-11 -1.9635e-18
30.2053 -1.26721e-11 -5.54135e-19
30.3526 -2.76061e-12 7.56035e-20
30.4999 1.77687e-11 -1.25096e-19
30.6474 -3.10084e-11 -9.56412e-19
30.795 4.30892e-11 -2.91251e-18
30.9426 -5.19773e-11 -4.80878e-18
31.0904 5.86631e-11 -7.55747e-18
31.2382 -6.22461e-11 -9.24922e-18
31.3862 6.25483e-11 -1.12612e-17
31.5342 -6.08031e-11 -1.1475e-17
31.6823 5.5228e-11 -1.15997e-17
31.8305 -4.89743e-11 -9.83158e-18
31.9789 3.92358e-11 -8.09877e-18
32.1273 -2.97746e-11 -5.27875e-18
32.2758 1.83033e-11 -3.01975e-18
32.4244 -7.35963e-12 -8.67113e-19
32.5731 -3.62411e-12 3.1812e-19
32.722 1.39654e-11 3.6565e-19
32.8709 -2.28806e-11 -4.18821e-19
33.0199 3.06906e-11 -2.68542e-18
33.169 -3.66882e-11 -5.01473e-18
33.3183 4.05605e-11 -8.44715e-18
33.4676 -4.34491e-11 -1.07367e-17
33.617 4.29612e-11 -1.34029e-17
33.7666 -4.27796e-11 -1.39624e-17
33.9162 3.86446e-11 -1.4426e-17
34.066 -3.56988e-11 -1.26188e-17
34.2159 2.92192e-11 -1.08177e-17
34.3659 -2.42084e-11 -7.55949e-18
34.5159 1.69192e-11 -4.92273e-18
34.6661 -1.07588e-11 -2.15648e-18
34.8165 4.01058e-12 -5.62704e-19
34.9669 2.0865e-12 5.89971e-20
35.1174 -7.55658e-12 -4.50906e-19
35.2681 1.23126e-11 -2.3411e-18
35.4189 -1.6231e-11 -4.60493e-18
35.5697 1.87325e-11 -7.92367e-18
35.7207 -2.11463e-11 -1.03886e-17
35.8719 2.10299e-11 -1.31762e-17
36.0231 -2.20613e-11 -1.4057e-17
36.1745 1.97535e-11 -1.47565e-17
36.3259 -1.93925e-11 -1.33211e-17
36.4775 1.58346e-11 -1.17848e-17
36.6293 -1.42351e-11 -8.70368e-18
36.7811 1.0364e-11 -6.11437e-18
36.9331 -7.91284e-12 -3.16172e-18
37.0852 4.48843e-12 -1.30443e-18
37.2374 -1.75113e-12 -1.13416e-19
37.3898 -8.92854e-13 -9.4497e-20
37.5422 3.1559e-12 -1.12357e-18
37.6948 -5.08913e-12 -2.69992e-18
37.8476 6.25642e-12 -5.01492e-18
38.0004 -7.65729e-12 -6.79398e-18
38.1534 7.46429e-12 -8.6984e-18
38.3066 -8.48842e-12 -9.18065e-18
38.4598 7.11755e-12 -9.40605e-18
38.6132 -7.70944e-12 -7.99845e-18
38.7668 5.7753e-12 -6.54087e-18
38.9204 -5.78814e-12 -4.00505e-18
39.0742 3.9089e-12 -2.06295e-18
39.2282 -3.39281e-12 -3.3103e-20
39.3823 1.94402e-12 8.71075e-19
39.5365 -1.12488e-12 1.13553e-18
39.6909 1.91711e-13 3.11241e-19
39.8454 5.34139e-13 -1.24857e-18
40 -1.16907e-12 -3.18603e-18
40.1548 1.39785e-12 -5.3976e-18
40.3098 -1.98984e-12 -7.00027e-18
40.4649 1.56381e-12 -8.29189e-18
40.6201 -2.23484e-12 -8.29846e-18
40.7755 1.2788e-12 -7.81105e-18
40.9311 -1.95632e-12 -6.06852e-18
41.0867 8.57468e-13 -4.26796e-18
41.2426 -1.32188e-12 -1.90761e-18
41.3986 4.79343e-13 -1.78101e-19
41.5548 -6.32305e-13 1.27405e-18
41.7111 1.95027e-13 1.66612e-18
41.8675 -1.37054e-13 1.36061e-18
42.0242 1.01748e-14 2.02423e-19
42.181 2.61762e-14 -1.44752e-18
42.3379 -1.08905e-13 -3.18683e-18
42.495 -1.20298e-13 -4.83182e-18
42.6523 -1.50709e-13 -5.74091e-18
42.8098 -3.96431e-13 -6.12469e-18
42.9674 -9.91382e-14 -5.43365e-18
43.1252 -6.08484e-13 -4.32507e-18
43.2831 2.28163e-14 -2.4937e-18
43.4413 -6.17595e-13 -8.26686e-19
43.5996 1.53003e-13 8.08983e-19
43.758 -4.21788e-13 1.67543e-18
43.9167 1.68151e-13 1.91537e-18
44.0755 -1.34621e-13 1.2373e-18
44.2345 -7.58122e-15 -9.17453e-20
44.3937 1.33504e-13 -1.85859e-18
44.553 -3.46885e-13 -3.76814e-18
44.7126 3.08912e-13 -5.31349e-18
44.8723 -7.20533e-13 -6.40633e-18
45.0322 3.93043e-13 -6.5786e-18
45.1923 -9.38742e-13 -6.11135e-18
45.3526 4.17882e-13 -4.79815e-18
45.5131 -8.9197e-13 -3.24849e-18
45.6737 3.80676e-13 -1.49686e-18
45.8346 -5.9111e-13 -1.80766e-19
45.9957 2.42686e-13 6.15375e-19
46.1569 -1.59278e-13 5.55264e-19
46.3184 -4.49568e-14 -2.90589e-19
46.48 2.3646e-13 -1.78861e-18
46.6419 -4.52728e-13 -3.70173e-18
46.8039 4.87858e-13 -5.53855e-18
46.9662 -8.62594e-13 -7.08969e-18
47.1287 5.68905e-13 -7.83365e-18
47.2913 -1.10757e-12 -7.84716e-18
47.4542 5.35395e-13 -6.88315e-18
47.6173 -1.04493e-12 -5.3917e-18
47.7806 4.34733e-13 -3.45775e-18
47.9442 -6.7833e-13 -1.71093e-18
48.1079 2.44284e-13 -3.70725e-19
48.2719 -1.54353e-13 1.29832e-19
48.4361 -7.81453e-14 -2.96518e-19
48.6005 3.26943e-13 -1.61174e-18
48.7651 -5.22741e-13 -3.65277e-18
48.93 6.25076e-13 -5.92062e-18
49.0951 -9.79088e-13 -8.14252e-18
49.2604 7.06734e-13 -9.67164e-18
49.4259 -1.28357e-12 -1.04307e-17
49.5917 6.24899e-13 -1.00131e-17
49.7578 -1.27363e-12 -8.75131e-18
49.924 4.81461e-13 -6.65826e-18
50.0906 -8.93817e-13 -4.36326e-18
50.2573 2.9726e-13 -2.16176e-18
50.4243 -2.97997e-13 -6.29367e-19
50.5916 -1.31745e-15 -6.43122e-22
50.7591 2.66937e-13 -4.22716e-19
50.9268 -4.39158e-13 -1.83966e-18
51.0949 6.29678e-13 -3.87477e-18
51.2631 -9.24185e-13 -6.23949e-18
51.4317 7.40902e-13 -8.2764e-18
51.6005 -1.30055e-12 -9.76632e-18
51.7695 6.43493e-13 -1.01836e-17
51.9389 -1.40001e-12 -9.66673e-18
52.1085 4.71065e-13 -8.11031e-18
52.2784 -1.09429e-12 -6.0392e-18
52.4485 3.22034e-13 -3.70646e-18
52.619 -4.9033e-13 -1.71836e-18
52.7897 9.96705e-14 -3.68712e-19
52.9607 1.06103e-13 5.43335e-20
53.132 -2.81923e-13 -4.88625e-19
53.3036 5.07854e-13 -1.78079e-18
53.4754 -7.27562e-13 -3.58846e-18
53.6476 6.63613e-13 -5.3604e-18
53.8201 -1.12215e-12 -6.84944e-18
53.9928 5.61015e-13 -7.55385e-18
54.1659 -1.32642e-12 -7.51405e-18
54.3393 3.67094e-13 -6.57414e-18
54.513 -1.11486e-12 -5.12868e-18
54.687 2.7754e-13 -3.351e-18
54.8614 -5.46373e-13 -1.7461e-18
55.036 1.44907e-13 -5.42864e-19
55.211 -3.58241e-15 -3.30527e-21
55.3863 -1.71142e-13 -1.51058e-19
55.562 3.70962e-13 -8.39467e-19
55.7379 -5.19382e-13 -1.87601e-18
55.9143 5.37256e-13 -2.86059e-18
56.0909 -8.9236e-13 -3.61787e-18
56.2679 3.70588e-13 -3.81747e-18
56.4453 -1.16596e-12 -3.54308e-18
56.623 1.87876e-13 -2.74034e-18
56.8011 -9.26698e-13 -1.75601e-18
56.9795 2.35542e-13 -7.41965e-19
57.1583 -3.84775e-13 -5.15478e-20
57.3375 1.3031e-13 2.17542e-19
57.5171 5.19226e-15 -1.4499e-20
57.697 -1.29152e-13 -6.27974e-19
57.8773 3.29095e-13 -1.3923e-18
58.058 -3.86009e-13 -2.08005e-18
58.2391 3.31882e-13 -2.39415e-18
58.4206 -8.60411e-13 -2.273e-18
58.6025 4.35537e-14 -1.62798e-18
58.7848 -9.53973e-13 -7.02521e-19
58.9676 1.68373e-13 3.40809e-19
59.1507 -4.69139e-13 1.12109e-18
59.3343 2.36146e-13 1.45907e-18
59.5183 -1.83764e-13 1.17012e-18
59.7027 1.86721e-14 3.2332e-19
59.8876 1.21021e-13 -9.00843e-19
60.0729 -1.53361e-13 -2.18086e-18
60.2587 1.62603e-13 -3.1486e-18
60.4449 -6.24848e-13 -3.54637e-18
60.6316 -1.62185e-15 -3.19639e-18
60.8187 -6.88045e-13 -2.2121e-18
61.0063 1.55743e-13 -7.98573e-19
61.1944 -4.67644e-13 6.10575e-19
61.383 1.08948e-13 1.63296e-18
61.5721 -2.9195e-13 1.90339e-18
61.7617 2.99464e-14 1.29019e-18
61.9518 9.27507e-15 -1.27564e-19
62.1424 -9.60863e-14 -2.03439e-18
62.3336 9.64396e-14 -3.95094e-18
62.5252 -3.93762e-13 -5.40375e-18
62.7175 3.70217e-14 -5.98352e-18
62.9102 -5.55145e-13 -5.55445e-18
63.1035 8.12257e-15 -4.21336e-18
63.2974 -5.18666e-13 -2.35225e-18
63.4918 -7.1571e-15 -5.10437e-19
63.6868 -2.97218e-13 7.56995e-19
63.8824 1.80175e-14 1.012e-18
64.0786 -9.31849e-15 1.32046e-19
64.2754 -6.01076e-14 -1.74951e-18
64.4728 9.20295e-14 -4.12972e-18
64.6709 -3.07473e-13 -6.43129e-18
64.8695 4.67166e-15 -7.99086e-18
65.0688 -5.32113e-13 -8.41441e-18
65.2688 -9.65597e-14 -7.56036e-18
65.4694 -5.41008e-13 -5.68538e-18
65.6708 -8.94553e-14 -3.34621e-18
65.8728 -3.00238e-13 -1.21101e-18
66.0755 -8.19691e-15 2.56564e-20
66.2789 -1.88844e-15 3.10047e-20
66.483 -4.34674e-14 -1.31038e-18
66.6879 9.43892e-14 -3.5496e-18
66.8935 -2.78737e-13 -6.14131e-18
67.0999 -3.30358e-14 -8.24539e-18
67.307 -5.31904e-13 -9.32188e-18
67.515 -1.73039e-13 -8.99011e-18
67.7237 -5.46909e-13 -7.38837e-18
67.9333 -1.45995e-13 -4.98156e-18
68.1437 -2.78011e-13 -2.46816e-18
68.355 -2.12915e-14 -6.35679e-19
68.5671 2.70395e-14 7.38943e-20
68.7802 -4.00695e-14 -6.05292e-19
68.9941 8.66134e-14 -2.27694e-18
69.2089 -2.86046e-13 -4.4955e-18
69.4247 -8.70388e-14 -6.38319e-18
69.6415 -5.31465e-13 -7.45425e-18
69.8592 -2.22744e-13 -7.25378e-18
70.0779 -4.90872e-13 -5.94692e-18
70.2977 -1.44534e-13 -3.89833e-18
70.5185 -1.8003e-13 -1.76472e-18
70.7404 -5.06561e-15 -1.8719e-19
70.9634 7.41783e-14 4.96103e-19
71.1875 -7.60138e-14 1.21872e-19
71.4127 2.98284e-14 -8.94423e-19
71.6392 -3.48068e-13 -2.22064e-18
71.8668 -1.6993e-13 -3.1607e-18
72.0957 -4.99355e-13 -3.53791e-18
72.3258 -2.12137e-13 -3.09856e-18
72.5573 -3.18043e-13 -2.18398e-18
72.79 -6.13903e-14 -1.0295e-18
73.0242 -1.17031e-14 -8.03628e-20
73.2597 -7.30597e-15 4.82859e-19
73.4967 5.97338e-14 6.45871e-19
73.7352 -2.12132e-13 5.18577e-19
73.9752 -1.16428e-13 4.00971e-19
74.2168 -4.22503e-13 3.23312e-19
74.46 -2.11067e-13 4.37982e-19
74.7048 -3.24996e-13 4.61591e-19
74.9514 -8.17242e-14 4.23543e-19
75.1998 -4.10777e-14 9.66041e-20
75.45 -2.46525e-15 -2.26689e-19
75.7022 3.7247e-14 -4.55216e-19
75.9562 -1.89201e-13 -1.98196e-19
76.2124 -1.35022e-13 4.91753e-19
76.4706 -3.81519e-13 1.48257e-18
76.731 -2.00269e-13 2.25918e-18
76.9937 -2.50584e-13 2.3323e-18
77.2588 -4.79535e-14 1.49969e-18
77.5263 3.19421e-15 -1.29739e-19
77.7964 -3.10182e-14 -1.73556e-18
78.0692 -2.98126e-14 -2.7348e-18
78.3448 -2.75451e-13 -2.29338e-18
78.6232 -2.17057e-13 -8.67471e-19
78.9048 -3.52907e-13 1.11818e-18
79.1895 -1.46424e-13 2.12011e-18
79.4776 -8.92113e-14 1.64345e-18
79.7693 3.05379e-15 -5.79731e-19
80.0648 1.50941e-14 -3.35838e-18
80.3642 -1.92541e-13 -5.15088e-18
80.6678 -2.10365e-13 -5.03013e-18
80.9758 -3.86254e-13 -2.66864e-18
81.2887 -2.04557e-13 -1.46823e-19
81.6066 -1.21719e-13 1.36434e-18
81.93 8.12766e-15 -2.05576e-19
82.2593 2.4589e-14 -3.30213e-18
82.5949 -2.13035e-13 -6.43765e-18
82.9374 -2.58555e-13 -6.81791e-18
83.2875 -3.9307e-13 -4.03666e-18
83.646 -1.58745e-13 -5.95507e-19
84.0136 -2.37598e-16 1.27604e-18
84.3914 6.54866e-16 -1.38333e-18
84.7809 -8.76871e-14 -4.90091e-18
85.1835 -4.16854e-13 -6.97783e-18
85.6014 -2.81535e-13 -4.04891e-18
86.0373 -8.4087e-14 5.57982e-19
86.4949 5.14456e-14 1.3048e-18
86.9793 -5.1363e-14 -1.52969e-18
87.4987 -4.85601e-13 -5.3146e-18
88.0661 -1.53422e-13 -1.76167e-18
88.7073 2.13323e-13 1.80525e-18
89.4891 -5.10337e-13 -1.1707e-18


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1Quantum/DeltaGammaFX_0_FRG.txt <==
9.995 -0.0186367 -0.0186111
9.99 -0.138627 -0.138415
9.985 -0.235143 -0.234678
9.98 -0.294288 -0.29366
9.975 -0.315286 -0.314586
9.97 -0.306746 -0.306046
9.965 -0.28007 -0.279417
9.96 -0.244868 -0.244287
9.955 -0.207485 -0.206984
9.95 -0.171386 -0.170966
9.945 -0.138077 -0.137733
9.94 -0.107914 -0.10764
9.935 -0.0806546 -0.0804461
9.93 -0.0557773 -0.0556288
9.925 -0.0326494 -0.0325571
9.92 -0.0106085 -0.01057
9.915 0.0110054 0.0109909
9.91 0.0328403 0.0327726
9.905 0.0555293 0.0554065
9.9 0.0796809 0.0795
9.895 0.10585 0.105606
9.89 0.134468 0.134157
9.885 0.165714 0.165331
9.88 0.199282 0.198822
9.875 0.234005 0.233469
9.87 0.267342 0.266737
9.865 0.294772 0.294114
9.86 0.309377 0.308702
9.855 0.302184 0.301546
9.85 0.264049 0.26352
9.845 0.189584 0.189243
9.84 0.0821387 0.0820517
9.835 -0.0433305 -0.0431362
9.83 -0.163455 -0.163002
9.825 -0.255865 -0.255219
9.82 -0.308789 -0.30804
9.815 -0.323681 -0.322911
9.81 -0.31043 -0.3097
9.805 -0.280671 -0.280016
9.8 -0.243681 -0.243116
9.795 -0.20535 -0.204877
9.79 -0.168771 -0.168387
9.785 -0.135203 -0.134899
9.78 -0.104853 -0.104621
9.775 -0.0773947 -0.0772282
9.77 -0.0522573 -0.0521507
9.765 -0.0287802 -0.0287298
9.76 -0.00628194 -0.00628552
9.755 0.015913 0.015856
9.75 0.0384668 0.0383552
9.745 0.0620245 0.0618557
9.74 0.0872011 0.086971
9.735 0.114545 0.114248
9.73 0.144455 0.144085
9.725 0.177032 0.176582
9.72 0.211809 0.211273
9.715 0.247343 0.246721
9.71 0.280661 0.279957
9.705 0.306653 0.305885
9.7 0.317756 0.31696
9.695 0.304558 0.303793
9.69 0.258123 0.257469
9.685 0.174341 0.173892
9.68 0.0589018 0.0587354
9.675 -0.0707224 -0.0705661
9.67 -0.189913 -0.189455
9.665 -0.277207 -0.276524
9.66 -0.323227 -0.32242
9.655 -0.331702 -0.330869
9.65 -0.313672 -0.312881
9.645 -0.280861 -0.280149
9.64 -0.24213 -0.241515
9.635 -0.202886 -0.202369
9.63 -0.165847 -0.165422
9.625 -0.132023 -0.131683
9.62 -0.101478 -0.101213
9.615 -0.0738017 -0.0736052
9.61 -0.0483765 -0.0482427
9.605 -0.0245135 -0.0244384
9.6 -0.00151163 -0.00149291
9.595 0.0213208 0.0212836
9.59 0.0446602 0.0445658
9.585 0.0691626 0.069008
9.58 0.0954464 0.0952268
9.575 0.124046 0.123755
9.57 0.155316 0.154946
9.565 0.189251 0.188794
9.56 0.225189 0.224637
9.555 0.261355 0.260705
9.55 0.294274 0.293529
9.545 0.318188 0.317366
9.54 0.324877 0.324015
9.535 0.304588 0.303753
9.53 0.248855 0.248139
9.525 0.155235 0.15474
9.52 0.0320762 0.0318869
9.515 -0.100618 -0.100469
9.51 -0.217386 -0.216934
9.505 -0.298247 -0.297582
9.5 -0.336572 -0.335802
9.495 -0.338362 -0.337578
9.49 -0.315599 -0.314862
9.485 -0.279901 -0.279245
9.48 -0.239608 -0.239044
9.475 -0.199599 -0.199129
9.47 -0.162207 -0.161825
9.465 -0.1282 -0.1279
9.46 -0.0975007 -0.0972757
9.455 -0.0696214 -0.069465
9.45 -0.0439015 -0.043809
9.445 -0.019625 -0.0195935
9.44 0.00392817 0.00390007
9.435 0.0274658 0.0273778
9.43 0.0516784 0.0515287
9.425 0.0772326 0.0770178
9.42 0.104748 0.104463
9.415 0.134738 0.134378
9.41 0.167498 0.167057
9.405 0.202895 0.202369
9.4 0.240028 0.239414
9.395 0.276729 0.276032
9.39 0.308943 0.308182
9.385 0.330192 0.329402
9.38 0.331573 0.330813
9.375 0.303084 0.302438
9.37 0.236978 0.236545
9.365 0.132844 0.132714
9.36 0.00200747 0.00222893
9.355 -0.132985 -0.132428
9.35 -0.246192 -0.245378
9.345 -0.319616 -0.318658
9.34 -0.349656 -0.348663
9.335 -0.344549 -0.343603
9.33 -0.317047 -0.316195
9.325 -0.278524 -0.277786
9.32 -0.236729 -0.236107
9.315 -0.195993 -0.19548
9.31 -0.158263 -0.157848
9.305 -0.12407 -0.123742
9.3 -0.0931992 -0.0929478
9.295 -0.0650872 -0.0649043
9.29 -0.0390305 -0.0389101
9.285 -0.0142872 -0.0142253
9.28 0.00988244 0.00988777
9.275 0.0342023 0.0341511
9.27 0.0593769 0.059267
9.265 0.0860806 0.0859083
9.26 0.114928 0.114687
9.255 0.146401 0.146084
9.25 0.180714 0.180313
9.245 0.217568 0.217074
9.24 0.255769 0.255174
9.235 0.292681 0.291982
9.23 0.323592 0.322795
9.225 0.341249 0.340375
9.22 0.336107 0.335201
9.215 0.298128 0.297258
9.21 0.220684 0.219939
9.205 0.105867 0.10534
9.2 -0.031766 -0.0320035
9.195 -0.167364 -0.167289
9.19 -0.275195 -0.274843
9.185 -0.339905 -0.339355
9.18 -0.361119 -0.360464
9.175 -0.349108 -0.34843
9.17 -0.317095 -0.31645
9.165 -0.276011 -0.275431
9.16 -0.232931 -0.232431
9.155 -0.191623 -0.191207
9.15 -0.153656 -0.153321
9.145 -0.119335 -0.119076
9.14 -0.0883179 -0.0881312
9.135 -0.0599729 -0.0598539
9.13 -0.0335574 -0.0335029
9.125 -0.00830475 -0.00831312
9.12 0.0165432 0.0164723
9.115 0.0417265 0.041592
9.11 0.0679625 0.067762
9.105 0.0959314 0.0956613
9.1 0.126236 0.125892
9.095 0.159315 0.158892
9.09 0.195276 0.194771
9.085 0.233618 0.23303
9.08 0.272789 0.272123
9.075 0.309607 0.308879
9.07 0.338617 0.337858
9.065 0.351746 0.351008
9.06 0.338872 0.338232
9.055 0.290156 0.28971
9.05 0.200507 0.20035
9.045 0.074961 0.0751621
9.04 -0.0685462 -0.0679751
9.035 -0.203208 -0.202327
9.03 -0.304183 -0.303105
9.025 -0.35928 -0.358133
9.02 -0.371405 -0.370296
9.015 -0.352607 -0.351601
9.01 -0.316314 -0.315442
9.005 -0.272874 -0.272141
9 -0.228648 -0.228046
8.995 -0.186847 -0.186361
8.99 -0.148676 -0.148292
8.985 -0.114228 -0.113932
8.98 -0.0830439 -0.082826
8.975 -0.0544278 -0.0542794
8.97 -0.0276003 -0.0275159
8.965 -0.00177136 -0.00174776
8.96 0.0238355 0.023799
8.955 0.0499759 0.0498776
8.95 0.077378 0.077214
8.945 0.106723 0.106487
8.94 0.138592 0.138275
8.935 0.17336 0.17295
8.93 0.210996 0.210481
8.925 0.250741 0.250107
8.92 0.290618 0.289852
8.915 0.326805 0.325902
8.91 0.35303 0.351997
8.905 0.360393 0.35926
8.9 0.33834 0.337168
8.895 0.27759 0.276477
8.89 0.175105 0.174174
8.885 0.0393106 0.0386829
8.88 -0.108465 -0.108711
8.875 -0.240055 -0.239916
8.87 -0.332367 -0.331916
8.865 -0.376891 -0.376242
8.86 -0.379751 -0.379015
8.855 -0.354406 -0.353668
8.85 -0.31418 -0.313493
8.845 -0.268682 -0.268074
8.84 -0.223522 -0.223003
8.835 -0.181361 -0.180932
8.83 -0.14306 -0.142719
8.825 -0.108517 -0.108258
8.82 -0.0771659 -0.0769848
8.815 -0.0482532 -0.0481458
8.81 -0.0209663 -0.0209299
8.805 0.00550739 0.00547396
8.8 0.0319625 0.031859
8.795 0.0591696 0.0589945
8.79 0.0878665 0.087617
8.785 0.118731 0.118403
8.78 0.152311 0.151902
8.775 0.188899 0.188405
8.77 0.228292 0.227713
8.765 0.269416 0.268758
8.76 0.309789 0.309067
8.755 0.344862 0.344108
8.75 0.367471 0.366738
8.745 0.367895 0.367262
8.74 0.335306 0.334873
8.735 0.261342 0.261213
8.73 0.145502 0.145756
8.725 -4.14422e-05 0.000616025
8.72 -0.150658 -0.149654
8.715 -0.277432 -0.276201
8.71 -0.35977 -0.358453
8.705 -0.393177 -0.391894
8.7 -0.386822 -0.385654
8.695 -0.355226 -0.35421
8.69 -0.311365 -0.310508
8.685 -0.26402 -0.263315
8.68 -0.218046 -0.217475
8.675 -0.175574 -0.175119
8.67 -0.137146 -0.136792
8.665 -0.102479 -0.102212
8.66 -0.0709118 -0.0707202
8.655 -0.0416354 -0.0415118
8.65 -0.0138069 -0.0137464
8.645 0.0134085 0.0134081
8.64 0.040823 0.0407614
8.635 0.0692212 0.0690955
8.63 0.0993469 0.0991515
8.625 0.131865 0.131592
8.62 0.167276 0.166914
8.615 0.205757 0.205294
8.61 0.246883 0.246302
8.605 0.289195 0.288482
8.6 0.329608 0.328751
8.595 0.362751 0.361746
8.59 0.380514 0.379375
8.585 0.37243 0.371196
8.58 0.327693 0.326435
8.575 0.239387 0.238212
8.57 0.110146 0.109181
8.565 -0.0438173 -0.0444569
8.56 -0.194939 -0.195189
8.555 -0.31452 -0.314395
8.55 -0.385354 -0.384935
8.545 -0.407173 -0.406573
8.54 -0.39183 -0.391155
8.535 -0.354447 -0.353774
8.53 -0.307376 -0.306754
8.525 -0.25849 -0.257942
8.52 -0.211887 -0.211424
8.515 -0.169204 -0.168828
8.51 -0.13069 -0.130399
8.505 -0.0959015 -0.0956912
8.5 -0.0640893 -0.0639569
8.495 -0.0343988 -0.0343417
8.49 -0.00595814 -0.00597496
8.485 0.0220884 0.0219979
8.48 0.0505703 0.050405
8.475 0.0802846 0.0800424
8.47 0.111977 0.111655
8.465 0.146289 0.145884
8.46 0.183656 0.183166
8.455 0.224106 0.22353
8.45 0.266937 0.266281
8.445 0.310228 0.309506
8.44 0.3502 0.34944
8.435 0.380569 0.379817
8.43 0.39226 0.391588
8.425 0.374187 0.37369
8.42 0.315906 0.315692
8.415 0.212475 0.212641
8.41 0.0701674 0.0707684
8.405 -0.0906633 -0.0896474
8.4 -0.240069 -0.238738
8.395 -0.350517 -0.349022
8.39 -0.408857 -0.407353
8.385 -0.419032 -0.417634
8.38 -0.395134 -0.393908
8.375 -0.352474 -0.351438
8.37 -0.302591 -0.301741
8.365 -0.25241 -0.251724
8.36 -0.205308 -0.204764
8.355 -0.162462 -0.162038
8.35 -0.123857 -0.123535
8.345 -0.0889068 -0.0886727
8.34 -0.0567877 -0.0566307
8.335 -0.0266018 -0.026515
8.33 0.00254914 0.00256954
8.325 0.0315409 0.0314954
8.32 0.0612187 0.0611048
8.315 0.0923888 0.092201
8.31 0.125791 0.125521
8.305 0.162031 0.161665
8.3 0.201446 0.200969
8.295 0.243873 0.243267
8.29 0.288265 0.287509
8.285 0.332144 0.331219
8.28 0.370933 0.369827
8.275 0.397358 0.396075
8.27 0.401405 0.399978
8.265 0.371587 0.37009
8.26 0.298293 0.296844
8.255 0.179184 0.177933
8.25 0.0246735 0.0237646
8.245 -0.140809 -0.141288
8.24 -0.285745 -0.285791
8.235 -0.38489 -0.38458
8.23 -0.42977 -0.42922
8.225 -0.428357 -0.427684
8.22 -0.396427 -0.395722
8.215 -0.349051 -0.348374
8.21 -0.296778 -0.296165
8.205 -0.245566 -0.245034
8.2 -0.198106 -0.197662
8.195 -0.155155 -0.154801
8.19 -0.116465 -0.116198
8.185 -0.0813238 -0.0811416
8.18 -0.0488403 -0.0487404
8.175 -0.0180798 -0.0180606
8.17 0.0118816 0.0118206
8.165 0.0419389 0.0417972
8.16 0.0729526 0.0727284
8.155 0.105735 0.105426
8.15 0.141012 0.140616
8.145 0.179336 0.17885
8.14 0.220922 0.220348
8.135 0.265364 0.264708
8.13 0.311201 0.310475
8.125 0.355304 0.354537
8.12 0.3922 0.391438
8.115 0.413568 0.412878
8.11 0.408509 0.407982
8.105 0.365382 0.365123
8.1 0.275873 0.275983
8.095 0.140819 0.141363
8.09 -0.0248541 -0.023868
8.085 -0.192848 -0.191487
8.08 -0.330956 -0.329355
8.075 -0.417216 -0.415537
8.07 -0.448198 -0.446586
8.065 -0.435562 -0.434114
8.06 -0.396221 -0.394981
8.055 -0.344669 -0.343641
8.05 -0.290364 -0.289531
8.045 -0.238316 -0.237653
8.04 -0.190578 -0.190058
8.035 -0.14753 -0.14713
8.03 -0.108716 -0.108417
8.025 -0.073314 -0.0731031
8.02 -0.0403751 -0.0402418
8.015 -0.00893008 -0.00886812
8.01 0.0219683 0.0219616
8.005 0.0532332 0.0531573
8 0.0857376 0.0855885
7.995 0.120294 0.120064
7.99 0.1576 0.157279
7.985 0.198131 0.197704
7.98 0.241936 0.241386
7.975 0.288304 0.28761
7.97 0.335262 0.334404
7.965 0.378926 0.377887
7.96 0.412826 0.411599
7.955 0.427575 0.426174
7.95 0.411539 0.410012
7.945 0.353327 0.351766
7.94 0.246559 0.245096
7.935 0.0959031 0.094692
7.93 -0.0789774 -0.0798031
7.925 -0.246494 -0.246868
7.92 -0.374988 -0.374933
7.915 -0.446802 -0.446416
7.91 -0.46368 -0.463087
7.905 -0.440389 -0.439704
7.9 -0.394366 -0.393674
7.895 -0.339216 -0.33857
7.89 -0.283243 -0.282671
7.885 -0.230549 -0.230065
7.88 -0.182608 -0.182215
7.875 -0.139465 -0.139165
7.87 -0.100487 -0.100276
7.865 -0.0647564 -0.0646324
7.86 -0.0312721 -0.0312338
7.855 0.000965607 0.000918919
7.85 0.0329263 0.0327939
7.845 0.0655406 0.0653205
7.84 0.0996907 0.0993799
7.835 0.136182 0.135777
7.83 0.175669 0.175166
7.825 0.218522 0.21792
7.82 0.264579 0.263879
7.815 0.312753 0.311964
7.81 0.360471 0.359613
7.805 0.402988 0.402102
7.8 0.432769 0.431919
7.795 0.439388 0.438668
7.79 0.410685 0.410218
7.785 0.335964 0.335882
7.78 0.211379 0.211788
7.775 0.0459393 0.0468783
7.77 -0.135945 -0.134536
7.765 -0.300152 -0.298426
7.76 -0.416763 -0.414916
7.755 -0.473207 -0.471416
7.75 -0.476236 -0.474618
7.745 -0.443069 -0.441678
7.74 -0.391134 -0.389976
7.735 -0.332932 -0.331989
7.73 -0.275605 -0.274851
7.725 -0.222412 -0.221817
7.72 -0.174306 -0.173845
7.715 -0.131043 -0.130695
7.71 -0.0918337 -0.0915832
7.705 -0.0556798 -0.0555147
7.7 -0.0215355 -0.0214483
7.695 0.0116274 0.0116406
7.69 0.0447992 0.044739
7.685 0.0789255 0.0787892
7.68 0.114893 0.114674
7.675 0.153486 0.153176
7.67 0.195298 0.194884
7.665 0.240557 0.240022
7.66 0.28883 0.288154
7.655 0.338571 0.337735
7.65 0.386501 0.385486
7.645 0.426914 0.425708
7.64 0.451153 0.449762
7.635 0.447833 0.44629
7.63 0.404568 0.402944
7.625 0.311897 0.310312
7.62 0.169181 0.167795
7.615 -0.00974416 -0.010767
7.61 -0.195887 -0.196431
7.605 -0.353605 -0.35365
7.6 -0.456032 -0.45566
7.595 -0.496303 -0.495655
7.59 -0.485842 -0.485061
7.585 -0.443589 -0.442784
7.58 -0.386466 -0.385708
7.575 -0.325707 -0.325034
7.57 -0.267309 -0.266736
7.565 -0.213747 -0.213279
7.56 -0.165511 -0.165146
7.555 -0.122103 -0.121838
7.55 -0.0826003 -0.082432
7.545 -0.0459345 -0.0458601
7.54 -0.0110204 -0.0110384
7.535 0.0231965 0.0230861
7.53 0.0577265 0.0575218
7.525 0.0935274 0.0932252
7.52 0.131484 0.13108
7.515 0.172349 0.171838
7.51 0.216629 0.216007
7.505 0.264368 0.263635
7.5 0.314804 0.313963
7.495 0.365846 0.364912
7.49 0.413414 0.412419
7.485 0.450753 0.449752
7.48 0.468075 0.467154
7.475 0.453164 0.452437
7.47 0.393737 0.393337
7.465 0.282095 0.282148
7.46 0.1214 0.121986
7.455 -0.0693791 -0.0682627
7.45 -0.257036 -0.255488
7.445 -0.40553 -0.403721
7.44 -0.492194 -0.490317
7.435 -0.516158 -0.514371
7.43 -0.492944 -0.491347
7.425 -0.44251 -0.441142
7.42 -0.380897 -0.37976
7.415 -0.318003 -0.317076
7.41 -0.258733 -0.257991
7.405 -0.20486 -0.204275
7.4 -0.156465 -0.156014
7.395 -0.112836 -0.112499
7.39 -0.0729331 -0.0726959
7.385 -0.0356268 -0.0354792
7.38 0.00020298 0.000267405
7.375 0.0356354 0.0356194
7.37 0.0716983 0.0716013
7.365 0.109358 0.109176
7.36 0.149486 0.149212
7.355 0.192786 0.19241
7.35 0.239642 0.23915
7.345 0.289864 0.289241
7.34 0.342277 0.341505
7.335 0.394146 0.393211
7.33 0.440478 0.439374
7.325 0.473398 0.47213
7.32 0.482022 0.480621
7.315 0.453536 0.452068
7.31 0.376243 0.374813
7.305 0.244881 0.243627
7.3 0.0670246 0.0660911
7.295 -0.133115 -0.133618
7.29 -0.318886 -0.318924
7.285 -0.455271 -0.454902
7.28 -0.52484 -0.524186
7.275 -0.532679 -0.531877
7.27 -0.497628 -0.496792
7.265 -0.439953 -0.439159
7.26 -0.374514 -0.373804
7.255 -0.309855 -0.309248
7.25 -0.249873 -0.249375
7.245 -0.195716 -0.195326
7.24 -0.147119 -0.146832
7.235 -0.103179 -0.102992
7.23 -0.0627605 -0.0626706
7.225 -0.0246819 -0.0246868
7.22 0.0122101 0.0121105
7.215 0.0490179 0.0488218
7.21 0.0867848 0.0864886
7.205 0.126479 0.126078
7.2 0.16895 0.168437
7.195 0.214827 0.214196
7.19 0.264338 0.263583
7.185 0.317 0.316119
7.18 0.37115 0.370148
7.175 0.423314 0.422211
7.17 0.467504 0.466338
7.165 0.494693 0.493532
7.16 0.492991 0.491935
7.155 0.449251 0.448434


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1Quantum/GApOneLoop.txt <==
-31.4301 -0.0010143 3.23359e-06
-30.9905 -0.00104334 3.37355e-06
-30.6297 -0.00106812 3.49452e-06
-30.3101 -0.00109081 3.60655e-06
-30.0173 -0.00111224 3.71341e-06
-29.7441 -0.00113281 3.81701e-06
-29.4858 -0.00115279 3.91849e-06
-29.2396 -0.00117233 4.01861e-06
-29.0035 -0.00119154 4.11789e-06
-28.7758 -0.00121052 4.21673e-06
-28.5554 -0.00122932 4.31541e-06
-28.3415 -0.00124799 4.41418e-06
-28.1333 -0.00126658 4.51325e-06
-27.9302 -0.00128511 4.61277e-06
-27.7317 -0.00130362 4.71288e-06
-27.5373 -0.00132214 4.81371e-06
-27.3468 -0.00134067 4.91537e-06
-27.1598 -0.00135924 5.01796e-06
-26.9761 -0.00137787 5.12157e-06
-26.7954 -0.00139657 5.22629e-06
-26.6174 -0.00141536 5.33218e-06
-26.4421 -0.00143424 5.43934e-06
-26.2693 -0.00145323 5.54783e-06
-26.0988 -0.00147234 5.65771e-06
-25.9304 -0.00149157 5.76905e-06
-25.7641 -0.00151095 5.88193e-06
-25.5998 -0.00153046 5.99639e-06
-25.4373 -0.00155014 6.11251e-06
-25.2766 -0.00156998 6.23034e-06
-25.1175 -0.00158999 6.34995e-06
-24.9601 -0.00161017 6.4714e-06
-24.8041 -0.00163055 6.59474e-06
-24.6496 -0.00165111 6.72005e-06
-24.4966 -0.00167188 6.84737e-06
-24.3448 -0.00169286 6.97679e-06
-24.1944 -0.00171405 7.10834e-06
-24.0451 -0.00173546 7.24211e-06
-23.8971 -0.0017571 7.37816e-06
-23.7502 -0.00177898 7.51654e-06
-23.6044 -0.0018011 7.65734e-06
-23.4597 -0.00182347 7.8006e-06
-23.316 -0.0018461 7.94642e-06
-23.1733 -0.00186899 8.09485e-06
-23.0316 -0.00189215 8.24596e-06
-22.8908 -0.00191558 8.39984e-06
-22.7509 -0.00193931 8.55655e-06
-22.6118 -0.00196332 8.71618e-06
-22.4736 -0.00198763 8.8788e-06
-22.3363 -0.00201225 9.04449e-06
-22.1997 -0.00203719 9.21334e-06
-22.0639 -0.00206244 9.38544e-06
-21.9288 -0.00208803 9.56086e-06
-21.7945 -0.00211395 9.7397e-06
-21.6609 -0.00214022 9.92206e-06
-21.528 -0.00216684 1.0108e-05
-21.3958 -0.00219382 1.02977e-05
-21.2642 -0.00222117 1.04912e-05
-21.1332 -0.00224891 1.06885e-05
-21.0029 -0.00227702 1.08899e-05
-20.8732 -0.00230554 1.10954e-05
-20.7441 -0.00233446 1.13052e-05
-20.6156 -0.0023638 1.15193e-05
-20.4876 -0.00239356 1.17379e-05
-20.3602 -0.00242376 1.19611e-05
-20.2333 -0.0024544 1.21889e-05
-20.1069 -0.00248549 1.24217e-05
-19.9811 -0.00251705 1.26594e-05
-19.8557 -0.00254909 1.29023e-05
-19.7309 -0.00258161 1.31504e-05
-19.6065 -0.00261463 1.3404e-05
-19.4826 -0.00264816 1.36631e-05
-19.3592 -0.00268222 1.3928e-05
-19.2362 -0.00271681 1.41987e-05
-19.1137 -0.00275194 1.44755e-05
-18.9916 -0.00278763 1.47586e-05
-18.8699 -0.0028239 1.5048e-05
-18.7487 -0.00286075 1.53441e-05
-18.6278 -0.0028982 1.5647e-05
-18.5074 -0.00293626 1.59569e-05
-18.3873 -0.00297496 1.62739e-05
-18.2676 -0.0030143 1.65984e-05
-18.1483 -0.00305429 1.69305e-05
-18.0294 -0.00309496 1.72705e-05
-17.9108 -0.00313633 1.76186e-05
-17.7926 -0.0031784 1.79751e-05
-17.6748 -0.0032212 1.83401e-05
-17.5572 -0.00326474 1.8714e-05
-17.4401 -0.00330904 1.90971e-05
-17.3232 -0.00335412 1.94895e-05
-17.2067 -0.00340001 1.98917e-05
-17.0905 -0.00344671 2.03039e-05
-16.9746 -0.00349426 2.07264e-05
-16.859 -0.00354266 2.11596e-05
-16.7437 -0.00359196 2.16038e-05
-16.6288 -0.00364216 2.20594e-05
-16.5141 -0.00369328 2.25266e-05
-16.3997 -0.00374537 2.3006e-05
-16.2856 -0.00379843 2.34978e-05
-16.1717 -0.0038525 2.40026e-05
-16.0582 -0.0039076 2.45207e-05
-15.9449 -0.00396375 2.50526e-05
-15.8319 -0.004021 2.55987e-05
-15.7191 -0.00407936 2.61595e-05
-15.6066 -0.00413887 2.67355e-05
-15.4943 -0.00419955 2.73273e-05
-15.3823 -0.00426144 2.79353e-05
-15.2705 -0.00432458 2.85602e-05
-15.159 -0.00438899 2.92025e-05
-15.0477 -0.00445472 2.98629e-05
-14.9367 -0.0045218 3.05419e-05
-14.8258 -0.00459026 3.12402e-05
-14.7152 -0.00466015 3.19586e-05
-14.6049 -0.00473151 3.26978e-05
-14.4947 -0.00480438 3.34584e-05
-14.3848 -0.00487881 3.42414e-05
-14.275 -0.00495483 3.50474e-05
-14.1655 -0.0050325 3.58775e-05
-14.0562 -0.00511187 3.67324e-05
-13.9471 -0.00519298 3.76131e-05
-13.8382 -0.00527589 3.85206e-05
-13.7294 -0.00536066 3.94559e-05
-13.6209 -0.00544733 4.04201e-05
-13.5126 -0.00553597 4.14143e-05
-13.4044 -0.00562665 4.24398e-05
-13.2965 -0.00571942 4.34976e-05
-13.1887 -0.00581434 4.45891e-05
-13.0811 -0.0059115 4.57157e-05
-12.9737 -0.00601095 4.68787e-05
-12.8664 -0.00611278 4.80797e-05
-12.7593 -0.00621706 4.93203e-05
-12.6524 -0.00632387 5.0602e-05
-12.5457 -0.00643329 5.19265e-05
-12.4391 -0.00654541 5.32958e-05
-12.3327 -0.00666033 5.47116e-05
-12.2265 -0.00677813 5.6176e-05
-12.1204 -0.00689892 5.76911e-05
-12.0144 -0.0070228 5.92591e-05
-11.9086 -0.00714988 6.08823e-05
-11.803 -0.00728026 6.25631e-05
-11.6975 -0.00741407 6.43042e-05
-11.5922 -0.00755143 6.61083e-05
-11.487 -0.00769246 6.79783e-05
-11.3819 -0.0078373 6.99171e-05
-11.277 -0.0079861 7.1928e-05
-11.1722 -0.00813898 7.40143e-05
-11.0676 -0.00829612 7.61797e-05
-10.9631 -0.00845767 7.8428e-05
-10.8587 -0.00862379 8.0763e-05
-10.7545 -0.00879467 8.31891e-05
-10.6503 -0.00897049 8.57108e-05
-10.5463 -0.00915144 8.83328e-05
-10.4425 -0.00933773 9.10601e-05
-10.3387 -0.00952958 9.38981e-05
-10.2351 -0.00972719 9.68526e-05
-10.1316 -0.00993082 9.99294e-05
-10.0282 -0.0101407 0.000103135
-9.92496 -0.0103571 0.000106477
-9.82181 -0.0105803 0.000109961
-9.71877 -0.0108107 0.000113596
-9.61583 -0.0110484 0.00011739
-9.51301 -0.0112938 0.000121352
-9.4103 -0.0115473 0.000125491
-9.30769 -0.0118092 0.000129817
-9.20518 -0.0120799 0.000134342
-9.10278 -0.0123598 0.000139075
-9.00048 -0.0126493 0.000144031
-8.89828 -0.0129489 0.000149222
-8.79618 -0.0132591 0.000154662
-8.69417 -0.0135804 0.000160366
-8.59226 -0.0139133 0.000166352
-8.49044 -0.0142583 0.000172635
-8.38872 -0.0146161 0.000179236
-8.28708 -0.0149874 0.000186175
-8.18554 -0.0153728 0.000193473
-8.08408 -0.015773 0.000201155
-7.98271 -0.0161889 0.000209246
-7.88143 -0.0166212 0.000217774
-7.78023 -0.017071 0.00022677
-7.67911 -0.017539 0.000236265
-7.57807 -0.0180264 0.000246296
-7.47712 -0.0185342 0.0002569
-7.37624 -0.0190636 0.000268121
-7.27544 -0.0196159 0.000280004
-7.17471 -0.0201924 0.000292598
-7.07406 -0.0207946 0.000305959
-6.97348 -0.021424 0.000320146
-6.87298 -0.0220824 0.000335225
-6.77254 -0.0227715 0.000351268
-6.67218 -0.0234934 0.000368355
-6.57188 -0.0242502 0.000386571
-6.47166 -0.0250441 0.000406014
-6.37149 -0.0258778 0.00042679
-6.2714 -0.026754 0.000449017
-6.17136 -0.0276756 0.000472825
-6.07139 -0.0286459 0.00049836
-5.97148 -0.0296684 0.000525784
-5.87163 -0.0307471 0.000555277
-5.77184 -0.0318863 0.000587041
-5.67211 -0.0330905 0.000621304
-5.57243 -0.034365 0.000658319
-5.47281 -0.0357155 0.000698376
-5.37325 -0.0371482 0.000741797
-5.27373 -0.0386702 0.000788952
-5.17427 -0.0402891 0.000840259
-5.07487 -0.0420136 0.000896195
-4.97551 -0.0438534 0.000957307
-4.8762 -0.0458192 0.00102422
-4.77694 -0.0479231 0.00109766
-4.67772 -0.0501787 0.00117845
-4.57855 -0.0526014 0.00126758
-4.47943 -0.0552087 0.00136617
-4.38035 -0.0580204 0.00147554
-4.28131 -0.0610592 0.00159726
-4.18232 -0.0643511 0.00173318
-4.08336 -0.0679261 0.00188549
-3.98445 -0.0718188 0.00205684
-3.88557 -0.0760696 0.00225038
-3.78673 -0.0807257 0.00246999
-3.68793 -0.0858427 0.00272035
-3.58916 -0.0914863 0.00300728
-3.49043 -0.0977352 0.003338
-3.39173 -0.104683 0.00372157
-3.29307 -0.112445 0.00416947
-3.19443 -0.121161 0.00469647
-3.09583 -0.131003 0.00532173
-2.99725 -0.142186 0.00607057
-2.89871 -0.154984 0.00697685
-2.80019 -0.169747 0.00808681
-2.7017 -0.186931 0.00946481
-2.60323 -0.207142 0.0112025
-2.50479 -0.231201 0.0134342
-2.40638 -0.260248 0.0163626
-2.30798 -0.295917 0.0203054
-2.20961 -0.340621 0.0257834
-2.11126 -0.39809 0.0336981
-2.01293 -0.474386 0.0457201
-1.91462 -0.580048 0.0652331
-1.81632 -0.73506 0.0999529
-1.71804 -0.982075 0.170707
-1.61978 -1.42829 0.350314
-1.52154 -2.39463 1.0357
-1.42331 -2.58695 5.88959
-1.32509 3.42378 2.18723
-1.22689 2.03706 0.545639
-1.12869 1.41278 0.231322
-1.03051 1.09515 0.125209
-0.932337 0.907456 0.0773332
-0.834173 0.785586 0.0517036
-0.736016 0.701567 0.0363236
-0.637867 0.641425 0.0262876
-0.539723 0.597468 0.0192865
-0.441585 0.565165 0.0141135
-0.343451 0.541721 0.0100824
-0.24532 0.525369 0.00677226
-0.147191 0.515003 0.00390414
-0.0490634 0.509971 0.00127601
0.0490634 0.509971 -0.00127601
0.147191 0.515003 -0.00390414
0.24532 0.525369 -0.00677226
0.343451 0.541721 -0.0100824
0.441585 0.565165 -0.0141135
0.539723 0.597468 -0.0192865
0.637867 0.641425 -0.0262876
0.736016 0.701567 -0.0363236
0.834173 0.785586 -0.0517036
0.932337 0.907456 -0.0773332
1.03051 1.09515 -0.125209
1.12869 1.41278 -0.231322
1.22689 2.03706 -0.545639
1.32509 3.42378 -2.18723
1.42331 -2.58695 -5.88959
1.52154 -2.39463 -1.0357
1.61978 -1.42829 -0.350314
1.71804 -0.982075 -0.170707
1.81632 -0.73506 -0.0999529
1.91462 -0.580048 -0.0652331
2.01293 -0.474386 -0.0457201
2.11126 -0.39809 -0.0336981
2.20961 -0.340621 -0.0257834
2.30798 -0.295917 -0.0203054
2.40638 -0.260248 -0.0163626
2.50479 -0.231201 -0.0134342
2.60323 -0.207142 -0.0112025
2.7017 -0.186931 -0.00946481
2.80019 -0.169747 -0.00808681
2.89871 -0.154984 -0.00697685
2.99725 -0.142186 -0.00607057
3.09583 -0.131003 -0.00532173
3.19443 -0.121161 -0.00469647
3.29307 -0.112445 -0.00416947
3.39173 -0.104683 -0.00372157
3.49043 -0.0977352 -0.003338
3.58916 -0.0914863 -0.00300728
3.68793 -0.0858427 -0.00272035
3.78673 -0.0807257 -0.00246999
3.88557 -0.0760696 -0.00225038
3.98445 -0.0718188 -0.00205684
4.08336 -0.0679261 -0.00188549
4.18232 -0.0643511 -0.00173318
4.28131 -0.0610592 -0.00159726
4.38035 -0.0580204 -0.00147554
4.47943 -0.0552087 -0.00136617
4.57855 -0.0526014 -0.00126758
4.67772 -0.0501787 -0.00117845
4.77694 -0.0479231 -0.00109766
4.8762 -0.0458192 -0.00102422
4.97551 -0.0438534 -0.000957307
5.07487 -0.0420136 -0.000896195
5.17427 -0.0402891 -0.000840259
5.27373 -0.0386702 -0.000788952
5.37325 -0.0371482 -0.000741797
5.47281 -0.0357155 -0.000698376
5.57243 -0.034365 -0.000658319
5.67211 -0.0330905 -0.000621304
5.77184 -0.0318863 -0.000587041
5.87163 -0.0307471 -0.000555277
5.97148 -0.0296684 -0.000525784
6.07139 -0.0286459 -0.00049836
6.17136 -0.0276756 -0.000472825
6.2714 -0.026754 -0.000449017
6.37149 -0.0258778 -0.00042679
6.47166 -0.0250441 -0.000406014
6.57188 -0.0242502 -0.000386571
6.67218 -0.0234934 -0.000368355
6.77254 -0.0227715 -0.000351268
6.87298 -0.0220824 -0.000335225
6.97348 -0.021424 -0.000320146
7.07406 -0.0207946 -0.000305959
7.17471 -0.0201924 -0.000292598
7.27544 -0.0196159 -0.000280004
7.37624 -0.0190636 -0.000268121
7.47712 -0.0185342 -0.0002569
7.57807 -0.0180264 -0.000246296
7.67911 -0.017539 -0.000236265
7.78023 -0.017071 -0.00022677
7.88143 -0.0166212 -0.000217774
7.98271 -0.0161889 -0.000209246
8.08408 -0.015773 -0.000201155
8.18554 -0.0153728 -0.000193473
8.28708 -0.0149874 -0.000186175
8.38872 -0.0146161 -0.000179236
8.49044 -0.0142583 -0.000172635
8.59226 -0.0139133 -0.000166352
8.69417 -0.0135804 -0.000160366
8.79618 -0.0132591 -0.000154662
8.89828 -0.0129489 -0.000149222
9.00048 -0.0126493 -0.000144031
9.10278 -0.0123598 -0.000139075
9.20518 -0.0120799 -0.000134342
9.30769 -0.0118092 -0.000129817
9.4103 -0.0115473 -0.000125491
9.51301 -0.0112938 -0.000121352
9.61583 -0.0110484 -0.00011739
9.71877 -0.0108107 -0.000113596
9.82181 -0.0105803 -0.000109961
9.92496 -0.0103571 -0.000106477
10.0282 -0.0101407 -0.000103135
10.1316 -0.00993082 -9.99294e-05
10.2351 -0.00972719 -9.68526e-05
10.3387 -0.00952958 -9.38981e-05
10.4425 -0.00933773 -9.10601e-05
10.5463 -0.00915144 -8.83328e-05
10.6503 -0.00897049 -8.57108e-05
10.7545 -0.00879467 -8.31891e-05
10.8587 -0.00862379 -8.0763e-05
10.9631 -0.00845767 -7.8428e-05
11.0676 -0.00829612 -7.61797e-05
11.1722 -0.00813898 -7.40143e-05
11.277 -0.0079861 -7.1928e-05
11.3819 -0.0078373 -6.99171e-05
11.487 -0.00769246 -6.79783e-05
11.5922 -0.00755143 -6.61083e-05
11.6975 -0.00741407 -6.43042e-05
11.803 -0.00728026 -6.25631e-05
11.9086 -0.00714988 -6.08823e-05
12.0144 -0.0070228 -5.92591e-05
12.1204 -0.00689892 -5.76911e-05
12.2265 -0.00677813 -5.6176e-05
12.3327 -0.00666033 -5.47116e-05
12.4391 -0.00654541 -5.32958e-05
12.5457 -0.00643329 -5.19265e-05
12.6524 -0.00632387 -5.0602e-05
12.7593 -0.00621706 -4.93203e-05
12.8664 -0.00611278 -4.80797e-05
12.9737 -0.00601095 -4.68787e-05
13.0811 -0.0059115 -4.57157e-05
13.1887 -0.00581434 -4.45891e-05
13.2965 -0.00571942 -4.34976e-05
13.4044 -0.00562665 -4.24398e-05
13.5126 -0.00553597 -4.14143e-05
13.6209 -0.00544733 -4.04201e-05
13.7294 -0.00536066 -3.94559e-05
13.8382 -0.00527589 -3.85206e-05
13.9471 -0.00519298 -3.76131e-05
14.0562 -0.00511187 -3.67324e-05
14.1655 -0.0050325 -3.58775e-05
14.275 -0.00495483 -3.50474e-05
14.3848 -0.00487881 -3.42414e-05
14.4947 -0.00480438 -3.34584e-05
14.6049 -0.00473151 -3.26978e-05
14.7152 -0.00466015 -3.19586e-05
14.8258 -0.00459026 -3.12402e-05
14.9367 -0.0045218 -3.05419e-05
15.0477 -0.00445472 -2.98629e-05
15.159 -0.00438899 -2.92025e-05
15.2705 -0.00432458 -2.85602e-05
15.3823 -0.00426144 -2.79353e-05
15.4943 -0.00419955 -2.73273e-05
15.6066 -0.00413887 -2.67355e-05
15.7191 -0.00407936 -2.61595e-05
15.8319 -0.004021 -2.55987e-05
15.9449 -0.00396375 -2.50526e-05
16.0582 -0.0039076 -2.45207e-05
16.1717 -0.0038525 -2.40026e-05
16.2856 -0.00379843 -2.34978e-05
16.3997 -0.00374537 -2.3006e-05
16.5141 -0.00369328 -2.25266e-05
16.6288 -0.00364216 -2.20594e-05
16.7437 -0.00359196 -2.16038e-05
16.859 -0.00354266 -2.11596e-05
16.9746 -0.00349426 -2.07264e-05
17.0905 -0.00344671 -2.03039e-05
17.2067 -0.00340001 -1.98917e-05
17.3232 -0.00335412 -1.94895e-05
17.4401 -0.00330904 -1.90971e-05
17.5572 -0.00326474 -1.8714e-05
17.6748 -0.0032212 -1.83401e-05
17.7926 -0.0031784 -1.79751e-05
17.9108 -0.00313633 -1.76186e-05
18.0294 -0.00309496 -1.72705e-05
18.1483 -0.00305429 -1.69305e-05
18.2676 -0.0030143 -1.65984e-05
18.3873 -0.00297496 -1.62739e-05
18.5074 -0.00293626 -1.59569e-05
18.6278 -0.0028982 -1.5647e-05
18.7487 -0.00286075 -1.53441e-05
18.8699 -0.0028239 -1.5048e-05
18.9916 -0.00278763 -1.47586e-05
19.1137 -0.00275194 -1.44755e-05
19.2362 -0.00271681 -1.41987e-05
19.3592 -0.00268222 -1.3928e-05
19.4826 -0.00264816 -1.36631e-05
19.6065 -0.00261463 -1.3404e-05
19.7309 -0.00258161 -1.31504e-05
19.8557 -0.00254909 -1.29023e-05
19.9811 -0.00251705 -1.26594e-05
20.1069 -0.00248549 -1.24217e-05
20.2333 -0.0024544 -1.21889e-05
20.3602 -0.00242376 -1.19611e-05
20.4876 -0.00239356 -1.17379e-05
20.6156 -0.0023638 -1.15193e-05
20.7441 -0.00233446 -1.13052e-05
20.8732 -0.00230554 -1.10954e-05
21.0029 -0.00227702 -1.08899e-05
21.1332 -0.00224891 -1.06885e-05
21.2642 -0.00222117 -1.04912e-05
21.3958 -0.00219382 -1.02977e-05
21.528 -0.00216684 -1.0108e-05
21.6609 -0.00214022 -9.92206e-06
21.7945 -0.00211395 -9.7397e-06
21.9288 -0.00208803 -9.56086e-06
22.0639 -0.00206244 -9.38544e-06
22.1997 -0.00203719 -9.21334e-06
22.3363 -0.00201225 -9.04449e-06
22.4736 -0.00198763 -8.8788e-06
22.6118 -0.00196332 -8.71618e-06
22.7509 -0.00193931 -8.55655e-06
22.8908 -0.00191558 -8.39984e-06
23.0316 -0.00189215 -8.24596e-06
23.1733 -0.00186899 -8.09485e-06
23.316 -0.0018461 -7.94642e-06
23.4597 -0.00182347 -7.8006e-06
23.6044 -0.0018011 -7.65734e-06
23.7502 -0.00177898 -7.51654e-06
23.8971 -0.0017571 -7.37816e-06
24.0451 -0.00173546 -7.24211e-06
24.1944 -0.00171405 -7.10834e-06
24.3448 -0.00169286 -6.97679e-06
24.4966 -0.00167188 -6.84737e-06
24.6496 -0.00165111 -6.72005e-06
24.8041 -0.00163055 -6.59474e-06
24.9601 -0.00161017 -6.4714e-06
25.1175 -0.00158999 -6.34995e-06
25.2766 -0.00156998 -6.23034e-06
25.4373 -0.00155014 -6.11251e-06
25.5998 -0.00153046 -5.99639e-06
25.7641 -0.00151095 -5.88193e-06
25.9304 -0.00149157 -5.76905e-06
26.0988 -0.00147234 -5.65771e-06
26.2693 -0.00145323 -5.54783e-06
26.4421 -0.00143424 -5.43934e-06
26.6174 -0.00141536 -5.33218e-06
26.7954 -0.00139657 -5.22629e-06
26.9761 -0.00137787 -5.12157e-06
27.1598 -0.00135924 -5.01796e-06
27.3468 -0.00134067 -4.91537e-06
27.5373 -0.00132214 -4.81371e-06
27.7317 -0.00130362 -4.71288e-06
27.9302 -0.00128511 -4.61277e-06
28.1333 -0.00126658 -4.51325e-06
28.3415 -0.00124799 -4.41418e-06
28.5554 -0.00122932 -4.31541e-06
28.7758 -0.00121052 -4.21673e-06
29.0035 -0.00119154 -4.11789e-06
29.2396 -0.00117233 -4.01861e-06
29.4858 -0.00115279 -3.91849e-06
29.7441 -0.00113281 -3.81701e-06
30.0173 -0.00111224 -3.71341e-06
30.3101 -0.00109081 -3.60655e-06
30.6297 -0.00106812 -3.49452e-06
30.9905 -0.00104334 -3.37355e-06
31.4301 -0.0010143 -3.23359e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1Quantum/GApTwoLoop.txt <==
-31.4301 -0.00101545 3.23361e-06
-30.9905 -0.00104456 3.38556e-06
-30.6297 -0.0010694 3.49581e-06
-30.3101 -0.00109214 3.61511e-06
-30.0173 -0.00111362 3.70659e-06
-29.7441 -0.00113425 3.81769e-06
-29.4858 -0.00115428 3.92003e-06
-29.2396 -0.00117387 4.04164e-06
-29.0035 -0.00119313 4.12481e-06
-28.7758 -0.00121216 4.22638e-06
-28.5554 -0.00123101 4.32632e-06
-28.3415 -0.00124973 4.43324e-06
-28.1333 -0.00126837 4.51602e-06
-27.9302 -0.00128696 4.635e-06
-27.7317 -0.00130553 4.72128e-06
-27.5373 -0.00132409 4.82986e-06
-27.3468 -0.00134268 4.92968e-06
-27.1598 -0.00136131 5.03463e-06
-26.9761 -0.00138 5.13353e-06
-26.7954 -0.00139876 5.24929e-06
-26.6174 -0.0014176 5.3405e-06
-26.4421 -0.00143654 5.46606e-06
-26.2693 -0.00145559 5.55743e-06
-26.0988 -0.00147476 5.68321e-06
-25.9304 -0.00149406 5.78354e-06
-25.7641 -0.0015135 5.90497e-06
-25.5998 -0.00153309 6.01492e-06
-25.4373 -0.00155283 6.1357e-06
-25.2766 -0.00157274 6.24968e-06
-25.1175 -0.00159282 6.37656e-06
-24.9601 -0.00161308 6.48921e-06
-24.8041 -0.00163353 6.62611e-06
-24.6496 -0.00165417 6.7364e-06
-24.4966 -0.00167502 6.88252e-06
-24.3448 -0.00169607 6.99359e-06
-24.1944 -0.00171734 7.14517e-06
-24.0451 -0.00173884 7.26164e-06
-23.8971 -0.00176056 7.41494e-06
-23.7502 -0.00178253 7.54014e-06
-23.6044 -0.00180474 7.69362e-06
-23.4597 -0.0018272 7.82825e-06
-23.316 -0.00184992 7.98306e-06
-23.1733 -0.0018729 8.12545e-06
-23.0316 -0.00189616 8.28459e-06
-22.8908 -0.0019197 8.43194e-06
-22.7509 -0.00194352 8.59879e-06
-22.6118 -0.00196764 8.74865e-06
-22.4736 -0.00199206 8.92573e-06
-22.3363 -0.00201679 9.07695e-06
-22.1997 -0.00204184 9.26522e-06
-22.0639 -0.00206721 9.41832e-06
-21.9288 -0.00209292 9.61723e-06
-21.7945 -0.00211896 9.77408e-06
-21.6609 -0.00214536 9.98203e-06
-21.528 -0.00217211 1.01452e-05
-21.3958 -0.00219922 1.03603e-05
-21.2642 -0.00222671 1.05324e-05
-21.1332 -0.00225458 1.07532e-05
-21.0029 -0.00228284 1.09361e-05
-20.8732 -0.00231151 1.11619e-05
-20.7441 -0.00234058 1.13567e-05
-20.6156 -0.00237007 1.15879e-05
-20.4876 -0.00239999 1.17945e-05
-20.3602 -0.00243035 1.20326e-05
-20.2333 -0.00246116 1.22503e-05
-20.1069 -0.00249243 1.24973e-05
-19.9811 -0.00252417 1.27249e-05
-19.8557 -0.00255639 1.29833e-05
-19.7309 -0.0025891 1.32194e-05
-19.6065 -0.00262231 1.34915e-05
-19.4826 -0.00265604 1.37352e-05
-19.3592 -0.0026903 1.40229e-05
-19.2362 -0.0027251 1.42738e-05
-19.1137 -0.00276045 1.45786e-05
-18.9916 -0.00279637 1.48369e-05
-18.8699 -0.00283286 1.51597e-05
-18.7487 -0.00286995 1.54264e-05
-18.6278 -0.00290764 1.57672e-05
-18.5074 -0.00294596 1.60441e-05
-18.3873 -0.00298491 1.64026e-05
-18.2676 -0.00302451 1.66917e-05
-18.1483 -0.00306479 1.70674e-05
-18.0294 -0.00310574 1.73712e-05
-17.9108 -0.00314739 1.77636e-05
-17.7926 -0.00318977 1.80844e-05
-17.6748 -0.00323287 1.84931e-05
-17.5572 -0.00327673 1.88334e-05
-17.4401 -0.00332137 1.92582e-05
-17.3232 -0.00336679 1.96199e-05
-17.2067 -0.00341302 2.00615e-05
-17.0905 -0.00346009 2.04463e-05
-16.9746 -0.00350801 2.09057e-05
-16.859 -0.0035568 2.13147e-05
-16.7437 -0.00360649 2.17936e-05
-16.6288 -0.0036571 2.22278e-05
-16.5141 -0.00370866 2.27284e-05
-16.3997 -0.00376118 2.31882e-05
-16.2856 -0.00381469 2.37133e-05
-16.1717 -0.00386923 2.41989e-05
-16.0582 -0.00392481 2.47518e-05
-15.9449 -0.00398147 2.52634e-05
-15.8319 -0.00403924 2.58475e-05
-15.7191 -0.00409813 2.63853e-05
-15.6066 -0.00415819 2.70044e-05
-15.4943 -0.00421945 2.75688e-05
-15.3823 -0.00428194 2.82265e-05
-15.2705 -0.00434569 2.88182e-05
-15.159 -0.00441074 2.95185e-05
-15.0477 -0.00447713 3.01385e-05
-14.9367 -0.00454489 3.0885e-05
-14.8258 -0.00461407 3.15351e-05
-14.7152 -0.00468469 3.23313e-05
-14.6049 -0.00475682 3.30137e-05
-14.4947 -0.00483047 3.38631e-05
-14.3848 -0.00490572 3.45808e-05
-14.275 -0.00498259 3.54866e-05
-14.1655 -0.00506115 3.62431e-05
-14.0562 -0.00514143 3.72087e-05
-13.9471 -0.0052235 3.80083e-05
-13.8382 -0.0053074 3.90367e-05
-13.7294 -0.0053932 3.98844e-05
-13.6209 -0.00548094 4.0979e-05
-13.5126 -0.0055707 4.18804e-05
-13.4044 -0.00566252 4.30446e-05
-13.2965 -0.0057565 4.4006e-05
-13.1887 -0.00585267 4.52435e-05
-13.0811 -0.00595113 4.62718e-05
-12.9737 -0.00605194 4.75868e-05
-12.8664 -0.00615518 4.86894e-05
-12.7593 -0.00626093 5.00866e-05
-12.6524 -0.00636927 5.12716e-05
-12.5457 -0.00648029 5.27566e-05
-12.4391 -0.00659409 5.40326e-05
-12.3327 -0.00671075 5.56117e-05
-12.2265 -0.00683037 5.69877e-05
-12.1204 -0.00695306 5.86684e-05
-12.0144 -0.00707892 6.01542e-05
-11.9086 -0.00720806 6.19452e-05
-11.803 -0.00734061 6.35512e-05
-11.6975 -0.00747668 6.54626e-05
-11.5922 -0.00761641 6.71998e-05
-11.487 -0.00775992 6.92434e-05
-11.3819 -0.00790736 7.11236e-05
-11.277 -0.00805886 7.33129e-05
-11.1722 -0.0082146 7.53488e-05
-11.0676 -0.00837472 7.76998e-05
-10.9631 -0.0085394 7.99051e-05
-10.8587 -0.0087088 8.24356e-05
-10.7545 -0.00888313 8.48255e-05
-10.6503 -0.00906257 8.75563e-05
-10.5463 -0.00924733 9.01471e-05
-10.4425 -0.00943761 9.31019e-05
-10.3387 -0.00963367 9.5912e-05
-10.2351 -0.0098357 9.91179e-05
-10.1316 -0.010044 0.000102167
-10.0282 -0.0102588 0.000105655
-9.92496 -0.0104804 0.000108967
-9.82181 -0.0107091 0.000112772
-9.71877 -0.0109451 0.000116373
-9.61583 -0.0111889 0.000120535
-9.51301 -0.0114408 0.000124453
-9.4103 -0.011701 0.000129019
-9.30769 -0.0119701 0.000133288
-9.20518 -0.0122484 0.000138311
-9.10278 -0.0125364 0.000142969
-9.00048 -0.0128344 0.000148509
-8.89828 -0.0131431 0.000153602
-8.79618 -0.0134629 0.000159728
-8.69417 -0.0137944 0.000165307
-8.59226 -0.0141381 0.0001721
-8.49044 -0.0144947 0.000178226
-8.38872 -0.0148647 0.000185779
-8.28708 -0.0152492 0.000192522
-8.18554 -0.0156484 0.000200945
-8.08408 -0.0160637 0.000208388
-7.98271 -0.0164954 0.000217806
-7.88143 -0.0169449 0.000226049
-7.78023 -0.0174127 0.000236611
-7.67911 -0.0179004 0.00024577
-7.57807 -0.0184086 0.000257653
-7.47712 -0.0189391 0.000267869
-7.37624 -0.0194925 0.000281281
-7.27544 -0.020071 0.000292722
-7.17471 -0.0206753 0.000307912
-7.07406 -0.021308 0.000320783
-6.97348 -0.0219699 0.00033805
-6.87298 -0.0226639 0.0003526
-6.77254 -0.0233909 0.000372308
-6.67218 -0.0241547 0.000388841
-6.57188 -0.0249561 0.000411432
-6.47166 -0.0257995 0.000430327
-6.37149 -0.0266861 0.000456348
-6.2714 -0.0276211 0.000478075
-6.17136 -0.0286059 0.000508203
-6.07139 -0.0296466 0.000533359
-5.97148 -0.030745 0.000568446
-5.87163 -0.0319088 0.000597789
-5.77184 -0.0331398 0.00063892
-5.67211 -0.0344475 0.000673434
-5.57243 -0.0358344 0.000722006
-5.47281 -0.0373119 0.000762982
-5.37325 -0.0388834 0.000820825
-5.27373 -0.0405632 0.000869995
-5.17427 -0.0423555 0.000939554
-5.07487 -0.0442784 0.000999287
-4.97551 -0.0463374 0.0010839
-4.8762 -0.048556 0.00115754
-4.77694 -0.0509416 0.00126192
-4.67772 -0.0535247 0.00135434
-4.57855 -0.0563159 0.00148539
-4.47943 -0.059356 0.00160408
-4.38035 -0.0626603 0.00177243
-4.28131 -0.0662851 0.00192968
-4.18232 -0.0702537 0.00215309
-4.08336 -0.0746474 0.00237111
-3.98445 -0.0795043 0.00268271
-3.88557 -0.0849489 0.00300762
-3.78673 -0.0910499 0.00348078
-3.68793 -0.0980182 0.00403053
-3.58916 -0.105998 0.00487522
-3.49043 -0.115402 0.00605921
-3.39173 -0.126583 0.00815537
-3.29307 -0.140399 0.0121984
-3.19443 -0.156607 0.0216329
-3.09583 -0.16739 0.0434121
-2.99725 -0.16111 0.0474184
-2.89871 -0.163997 0.0373716
-2.80019 -0.180974 0.0307715
-2.7017 -0.206261 0.0286344
-2.60323 -0.237495 0.0305342
-2.50479 -0.276226 0.0348549
-2.40638 -0.325588 0.0437087
-2.30798 -0.391295 0.0572153
-2.20961 -0.482578 0.0830007
-2.11126 -0.618933 0.129208
-2.01293 -0.837273 0.23874
-1.91462 -1.227 0.543216
-1.81632 -1.64466 1.80744
-1.71804 1.10885 2.90803
-1.61978 1.44011 0.922955
-1.52154 1.00904 0.392545
-1.42331 0.741521 0.233959
-1.32509 0.575614 0.171882
-1.22689 0.45527 0.156125
-1.12869 0.360719 0.169291
-1.03051 0.302939 0.176124
-0.932337 0.407278 0.280667
-0.834173 0.579479 0.275786
-0.736016 0.58517 0.134749
-0.637867 0.529776 0.0673617
-0.539723 0.484627 0.0366497
-0.441585 0.452431 0.0229892
-0.343451 0.430378 0.0138273
-0.24532 0.415491 0.00918436
-0.147191 0.406353 0.00448803
-0.0490634 0.401957 0.00189273
0.0490634 0.401957 -0.00189273
0.147191 0.406353 -0.00448803
0.24532 0.415491 -0.00918436
0.343451 0.430378 -0.0138273
0.441585 0.452431 -0.0229892
0.539723 0.484627 -0.0366497
0.637867 0.529776 -0.0673617
0.736016 0.58517 -0.134749
0.834173 0.579479 -0.275786
0.932337 0.407278 -0.280667
1.03051 0.302939 -0.176124
1.12869 0.360719 -0.169291
1.22689 0.45527 -0.156125
1.32509 0.575614 -0.171882
1.42331 0.741521 -0.233959
1.52154 1.00904 -0.392545
1.61978 1.44011 -0.922955
1.71804 1.10885 -2.90803
1.81632 -1.64466 -1.80744
1.91462 -1.227 -0.543216
2.01293 -0.837273 -0.23874
2.11126 -0.618933 -0.129208
2.20961 -0.482578 -0.0830007
2.30798 -0.391295 -0.0572153
2.40638 -0.325588 -0.0437087
2.50479 -0.276226 -0.0348549
2.60323 -0.237495 -0.0305342
2.7017 -0.206261 -0.0286344
2.80019 -0.180974 -0.0307715
2.89871 -0.163997 -0.0373716
2.99725 -0.16111 -0.0474184
3.09583 -0.16739 -0.0434121
3.19443 -0.156607 -0.0216329
3.29307 -0.140399 -0.0121984
3.39173 -0.126583 -0.00815537
3.49043 -0.115402 -0.00605921
3.58916 -0.105998 -0.00487522
3.68793 -0.0980182 -0.00403053
3.78673 -0.0910499 -0.00348078
3.88557 -0.0849489 -0.00300762
3.98445 -0.0795043 -0.00268271
4.08336 -0.0746474 -0.00237111
4.18232 -0.0702537 -0.00215309
4.28131 -0.0662851 -0.00192968
4.38035 -0.0626603 -0.00177243
4.47943 -0.059356 -0.00160408
4.57855 -0.0563159 -0.00148539
4.67772 -0.0535247 -0.00135434
4.77694 -0.0509416 -0.00126192
4.8762 -0.048556 -0.00115754
4.97551 -0.0463374 -0.0010839
5.07487 -0.0442784 -0.000999287
5.17427 -0.0423555 -0.000939554
5.27373 -0.0405632 -0.000869995
5.37325 -0.0388834 -0.000820825
5.47281 -0.0373119 -0.000762982
5.57243 -0.0358344 -0.000722006
5.67211 -0.0344475 -0.000673434
5.77184 -0.0331398 -0.00063892
5.87163 -0.0319088 -0.000597789
5.97148 -0.030745 -0.000568446
6.07139 -0.0296466 -0.000533359
6.17136 -0.0286059 -0.000508203
6.2714 -0.0276211 -0.000478075
6.37149 -0.0266861 -0.000456348
6.47166 -0.0257995 -0.000430327
6.57188 -0.0249561 -0.000411432
6.67218 -0.0241547 -0.000388841
6.77254 -0.0233909 -0.000372308
6.87298 -0.0226639 -0.0003526
6.97348 -0.0219699 -0.00033805
7.07406 -0.021308 -0.000320783
7.17471 -0.0206753 -0.000307912
7.27544 -0.020071 -0.000292722
7.37624 -0.0194925 -0.000281281
7.47712 -0.0189391 -0.000267869
7.57807 -0.0184086 -0.000257653
7.67911 -0.0179004 -0.00024577
7.78023 -0.0174127 -0.000236611
7.88143 -0.0169449 -0.000226049
7.98271 -0.0164954 -0.000217806
8.08408 -0.0160637 -0.000208388
8.18554 -0.0156484 -0.000200945
8.28708 -0.0152492 -0.000192522
8.38872 -0.0148647 -0.000185779
8.49044 -0.0144947 -0.000178226
8.59226 -0.0141381 -0.0001721
8.69417 -0.0137944 -0.000165307
8.79618 -0.0134629 -0.000159728
8.89828 -0.0131431 -0.000153602
9.00048 -0.0128344 -0.000148509
9.10278 -0.0125364 -0.000142969
9.20518 -0.0122484 -0.000138311
9.30769 -0.0119701 -0.000133288
9.4103 -0.011701 -0.000129019
9.51301 -0.0114408 -0.000124453
9.61583 -0.0111889 -0.000120535
9.71877 -0.0109451 -0.000116373
9.82181 -0.0107091 -0.000112772
9.92496 -0.0104804 -0.000108967
10.0282 -0.0102588 -0.000105655
10.1316 -0.010044 -0.000102167
10.2351 -0.0098357 -9.91179e-05
10.3387 -0.00963367 -9.5912e-05
10.4425 -0.00943761 -9.31019e-05
10.5463 -0.00924733 -9.01471e-05
10.6503 -0.00906257 -8.75563e-05
10.7545 -0.00888313 -8.48255e-05
10.8587 -0.0087088 -8.24356e-05
10.9631 -0.0085394 -7.99051e-05
11.0676 -0.00837472 -7.76998e-05
11.1722 -0.0082146 -7.53488e-05
11.277 -0.00805886 -7.33129e-05
11.3819 -0.00790736 -7.11236e-05
11.487 -0.00775992 -6.92434e-05
11.5922 -0.00761641 -6.71998e-05
11.6975 -0.00747668 -6.54626e-05
11.803 -0.00734061 -6.35512e-05
11.9086 -0.00720806 -6.19452e-05
12.0144 -0.00707892 -6.01542e-05
12.1204 -0.00695306 -5.86684e-05
12.2265 -0.00683037 -5.69877e-05
12.3327 -0.00671075 -5.56117e-05
12.4391 -0.00659409 -5.40326e-05
12.5457 -0.00648029 -5.27566e-05
12.6524 -0.00636927 -5.12716e-05
12.7593 -0.00626093 -5.00866e-05
12.8664 -0.00615518 -4.86894e-05
12.9737 -0.00605194 -4.75868e-05
13.0811 -0.00595113 -4.62718e-05
13.1887 -0.00585267 -4.52435e-05
13.2965 -0.0057565 -4.4006e-05
13.4044 -0.00566252 -4.30446e-05
13.5126 -0.0055707 -4.18804e-05
13.6209 -0.00548094 -4.0979e-05
13.7294 -0.0053932 -3.98844e-05
13.8382 -0.0053074 -3.90367e-05
13.9471 -0.0052235 -3.80083e-05
14.0562 -0.00514143 -3.72087e-05
14.1655 -0.00506115 -3.62431e-05
14.275 -0.00498259 -3.54866e-05
14.3848 -0.00490572 -3.45808e-05
14.4947 -0.00483047 -3.38631e-05
14.6049 -0.00475682 -3.30137e-05
14.7152 -0.00468469 -3.23313e-05
14.8258 -0.00461407 -3.15351e-05
14.9367 -0.00454489 -3.0885e-05
15.0477 -0.00447713 -3.01385e-05
15.159 -0.00441074 -2.95185e-05
15.2705 -0.00434569 -2.88182e-05
15.3823 -0.00428194 -2.82265e-05
15.4943 -0.00421945 -2.75688e-05
15.6066 -0.00415819 -2.70044e-05
15.7191 -0.00409813 -2.63853e-05
15.8319 -0.00403924 -2.58475e-05
15.9449 -0.00398147 -2.52634e-05
16.0582 -0.00392481 -2.47518e-05
16.1717 -0.00386923 -2.41989e-05
16.2856 -0.00381469 -2.37133e-05
16.3997 -0.00376118 -2.31882e-05
16.5141 -0.00370866 -2.27284e-05
16.6288 -0.0036571 -2.22278e-05
16.7437 -0.00360649 -2.17936e-05
16.859 -0.0035568 -2.13147e-05
16.9746 -0.00350801 -2.09057e-05
17.0905 -0.00346009 -2.04463e-05
17.2067 -0.00341302 -2.00615e-05
17.3232 -0.00336679 -1.96199e-05
17.4401 -0.00332137 -1.92582e-05
17.5572 -0.00327673 -1.88334e-05
17.6748 -0.00323287 -1.84931e-05
17.7926 -0.00318977 -1.80844e-05
17.9108 -0.00314739 -1.77636e-05
18.0294 -0.00310574 -1.73712e-05
18.1483 -0.00306479 -1.70674e-05
18.2676 -0.00302451 -1.66917e-05
18.3873 -0.00298491 -1.64026e-05
18.5074 -0.00294596 -1.60441e-05
18.6278 -0.00290764 -1.57672e-05
18.7487 -0.00286995 -1.54264e-05
18.8699 -0.00283286 -1.51597e-05
18.9916 -0.00279637 -1.48369e-05
19.1137 -0.00276045 -1.45786e-05
19.2362 -0.0027251 -1.42738e-05
19.3592 -0.0026903 -1.40229e-05
19.4826 -0.00265604 -1.37352e-05
19.6065 -0.00262231 -1.34915e-05
19.7309 -0.0025891 -1.32194e-05
19.8557 -0.00255639 -1.29833e-05
19.9811 -0.00252417 -1.27249e-05
20.1069 -0.00249243 -1.24973e-05
20.2333 -0.00246116 -1.22503e-05
20.3602 -0.00243035 -1.20326e-05
20.4876 -0.00239999 -1.17945e-05
20.6156 -0.00237007 -1.15879e-05
20.7441 -0.00234058 -1.13567e-05
20.8732 -0.00231151 -1.11619e-05
21.0029 -0.00228284 -1.09361e-05
21.1332 -0.00225458 -1.07532e-05
21.2642 -0.00222671 -1.05324e-05
21.3958 -0.00219922 -1.03603e-05
21.528 -0.00217211 -1.01452e-05
21.6609 -0.00214536 -9.98203e-06
21.7945 -0.00211896 -9.77408e-06
21.9288 -0.00209292 -9.61723e-06
22.0639 -0.00206721 -9.41832e-06
22.1997 -0.00204184 -9.26522e-06
22.3363 -0.00201679 -9.07695e-06
22.4736 -0.00199206 -8.92573e-06
22.6118 -0.00196764 -8.74865e-06
22.7509 -0.00194352 -8.59879e-06
22.8908 -0.0019197 -8.43194e-06
23.0316 -0.00189616 -8.28459e-06
23.1733 -0.0018729 -8.12545e-06
23.316 -0.00184992 -7.98306e-06
23.4597 -0.0018272 -7.82825e-06
23.6044 -0.00180474 -7.69362e-06
23.7502 -0.00178253 -7.54014e-06
23.8971 -0.00176056 -7.41494e-06
24.0451 -0.00173884 -7.26164e-06
24.1944 -0.00171734 -7.14517e-06
24.3448 -0.00169607 -6.99359e-06
24.4966 -0.00167502 -6.88252e-06
24.6496 -0.00165417 -6.7364e-06
24.8041 -0.00163353 -6.62611e-06
24.9601 -0.00161308 -6.48921e-06
25.1175 -0.00159282 -6.37656e-06
25.2766 -0.00157274 -6.24968e-06
25.4373 -0.00155283 -6.1357e-06
25.5998 -0.00153309 -6.01492e-06
25.7641 -0.0015135 -5.90497e-06
25.9304 -0.00149406 -5.78354e-06
26.0988 -0.00147476 -5.68321e-06
26.2693 -0.00145559 -5.55743e-06
26.4421 -0.00143654 -5.46606e-06
26.6174 -0.0014176 -5.3405e-06
26.7954 -0.00139876 -5.24929e-06
26.9761 -0.00138 -5.13353e-06
27.1598 -0.00136131 -5.03463e-06
27.3468 -0.00134268 -4.92968e-06
27.5373 -0.00132409 -4.82986e-06
27.7317 -0.00130553 -4.72128e-06
27.9302 -0.00128696 -4.635e-06
28.1333 -0.00126837 -4.51602e-06
28.3415 -0.00124973 -4.43324e-06
28.5554 -0.00123101 -4.32632e-06
28.7758 -0.00121216 -4.22638e-06
29.0035 -0.00119313 -4.12481e-06
29.2396 -0.00117387 -4.04164e-06
29.4858 -0.00115428 -3.92003e-06
29.7441 -0.00113425 -3.81769e-06
30.0173 -0.00111362 -3.70659e-06
30.3101 -0.00109214 -3.61511e-06
30.6297 -0.0010694 -3.49581e-06
30.9905 -0.00104456 -3.38556e-06
31.4301 -0.00101545 -3.23361e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1Quantum/GRpOneLoop.txt <==
-31.4301 -0.0010143 -3.23359e-06
-30.9905 -0.00104334 -3.37355e-06
-30.6297 -0.00106812 -3.49452e-06
-30.3101 -0.00109081 -3.60655e-06
-30.0173 -0.00111224 -3.71341e-06
-29.7441 -0.00113281 -3.81701e-06
-29.4858 -0.00115279 -3.91849e-06
-29.2396 -0.00117233 -4.01861e-06
-29.0035 -0.00119154 -4.11789e-06
-28.7758 -0.00121052 -4.21673e-06
-28.5554 -0.00122932 -4.31541e-06
-28.3415 -0.00124799 -4.41418e-06
-28.1333 -0.00126658 -4.51325e-06
-27.9302 -0.00128511 -4.61277e-06
-27.7317 -0.00130362 -4.71288e-06
-27.5373 -0.00132214 -4.81371e-06
-27.3468 -0.00134067 -4.91537e-06
-27.1598 -0.00135924 -5.01796e-06
-26.9761 -0.00137787 -5.12157e-06
-26.7954 -0.00139657 -5.22629e-06
-26.6174 -0.00141536 -5.33218e-06
-26.4421 -0.00143424 -5.43934e-06
-26.2693 -0.00145323 -5.54783e-06
-26.0988 -0.00147234 -5.65771e-06
-25.9304 -0.00149157 -5.76905e-06
-25.7641 -0.00151095 -5.88193e-06
-25.5998 -0.00153046 -5.99639e-06
-25.4373 -0.00155014 -6.11251e-06
-25.2766 -0.00156998 -6.23034e-06
-25.1175 -0.00158999 -6.34995e-06
-24.9601 -0.00161017 -6.4714e-06
-24.8041 -0.00163055 -6.59474e-06
-24.6496 -0.00165111 -6.72005e-06
-24.4966 -0.00167188 -6.84737e-06
-24.3448 -0.00169286 -6.97679e-06
-24.1944 -0.00171405 -7.10834e-06
-24.0451 -0.00173546 -7.24211e-06
-23.8971 -0.0017571 -7.37816e-06
-23.7502 -0.00177898 -7.51654e-06
-23.6044 -0.0018011 -7.65734e-06
-23.4597 -0.00182347 -7.8006e-06
-23.316 -0.0018461 -7.94642e-06
-23.1733 -0.00186899 -8.09485e-06
-23.0316 -0.00189215 -8.24596e-06
-22.8908 -0.00191558 -8.39984e-06
-22.7509 -0.00193931 -8.55655e-06
-22.6118 -0.00196332 -8.71618e-06
-22.4736 -0.00198763 -8.8788e-06
-22.3363 -0.00201225 -9.04449e-06
-22.1997 -0.00203719 -9.21334e-06
-22.0639 -0.00206244 -9.38544e-06
-21.9288 -0.00208803 -9.56086e-06
-21.7945 -0.00211395 -9.7397e-06
-21.6609 -0.00214022 -9.92206e-06
-21.528 -0.00216684 -1.0108e-05
-21.3958 -0.00219382 -1.02977e-05
-21.2642 -0.00222117 -1.04912e-05
-21.1332 -0.00224891 -1.06885e-05
-21.0029 -0.00227702 -1.08899e-05
-20.8732 -0.00230554 -1.10954e-05
-20.7441 -0.00233446 -1.13052e-05
-20.6156 -0.0023638 -1.15193e-05
-20.4876 -0.00239356 -1.17379e-05
-20.3602 -0.00242376 -1.19611e-05
-20.2333 -0.0024544 -1.21889e-05
-20.1069 -0.00248549 -1.24217e-05
-19.9811 -0.00251705 -1.26594e-05
-19.8557 -0.00254909 -1.29023e-05
-19.7309 -0.00258161 -1.31504e-05
-19.6065 -0.00261463 -1.3404e-05
-19.4826 -0.00264816 -1.36631e-05
-19.3592 -0.00268222 -1.3928e-05
-19.2362 -0.00271681 -1.41987e-05
-19.1137 -0.00275194 -1.44755e-05
-18.9916 -0.00278763 -1.47586e-05
-18.8699 -0.0028239 -1.5048e-05
-18.7487 -0.00286075 -1.53441e-05
-18.6278 -0.0028982 -1.5647e-05
-18.5074 -0.00293626 -1.59569e-05
-18.3873 -0.00297496 -1.62739e-05
-18.2676 -0.0030143 -1.65984e-05
-18.1483 -0.00305429 -1.69305e-05
-18.0294 -0.00309496 -1.72705e-05
-17.9108 -0.00313633 -1.76186e-05
-17.7926 -0.0031784 -1.79751e-05
-17.6748 -0.0032212 -1.83401e-05
-17.5572 -0.00326474 -1.8714e-05
-17.4401 -0.00330904 -1.90971e-05
-17.3232 -0.00335412 -1.94895e-05
-17.2067 -0.00340001 -1.98917e-05
-17.0905 -0.00344671 -2.03039e-05
-16.9746 -0.00349426 -2.07264e-05
-16.859 -0.00354266 -2.11596e-05
-16.7437 -0.00359196 -2.16038e-05
-16.6288 -0.00364216 -2.20594e-05
-16.5141 -0.00369328 -2.25266e-05
-16.3997 -0.00374537 -2.3006e-05
-16.2856 -0.00379843 -2.34978e-05
-16.1717 -0.0038525 -2.40026e-05
-16.0582 -0.0039076 -2.45207e-05
-15.9449 -0.00396375 -2.50526e-05
-15.8319 -0.004021 -2.55987e-05
-15.7191 -0.00407936 -2.61595e-05
-15.6066 -0.00413887 -2.67355e-05
-15.4943 -0.00419955 -2.73273e-05
-15.3823 -0.00426144 -2.79353e-05
-15.2705 -0.00432458 -2.85602e-05
-15.159 -0.00438899 -2.92025e-05
-15.0477 -0.00445472 -2.98629e-05
-14.9367 -0.0045218 -3.05419e-05
-14.8258 -0.00459026 -3.12402e-05
-14.7152 -0.00466015 -3.19586e-05
-14.6049 -0.00473151 -3.26978e-05
-14.4947 -0.00480438 -3.34584e-05
-14.3848 -0.00487881 -3.42414e-05
-14.275 -0.00495483 -3.50474e-05
-14.1655 -0.0050325 -3.58775e-05
-14.0562 -0.00511187 -3.67324e-05
-13.9471 -0.00519298 -3.76131e-05
-13.8382 -0.00527589 -3.85206e-05
-13.7294 -0.00536066 -3.94559e-05
-13.6209 -0.00544733 -4.04201e-05
-13.5126 -0.00553597 -4.14143e-05
-13.4044 -0.00562665 -4.24398e-05
-13.2965 -0.00571942 -4.34976e-05
-13.1887 -0.00581434 -4.45891e-05
-13.0811 -0.0059115 -4.57157e-05
-12.9737 -0.00601095 -4.68787e-05
-12.8664 -0.00611278 -4.80797e-05
-12.7593 -0.00621706 -4.93203e-05
-12.6524 -0.00632387 -5.0602e-05
-12.5457 -0.00643329 -5.19265e-05
-12.4391 -0.00654541 -5.32958e-05
-12.3327 -0.00666033 -5.47116e-05
-12.2265 -0.00677813 -5.6176e-05
-12.1204 -0.00689892 -5.76911e-05
-12.0144 -0.0070228 -5.92591e-05
-11.9086 -0.00714988 -6.08823e-05
-11.803 -0.00728026 -6.25631e-05
-11.6975 -0.00741407 -6.43042e-05
-11.5922 -0.00755143 -6.61083e-05
-11.487 -0.00769246 -6.79783e-05
-11.3819 -0.0078373 -6.99171e-05
-11.277 -0.0079861 -7.1928e-05
-11.1722 -0.00813898 -7.40143e-05
-11.0676 -0.00829612 -7.61797e-05
-10.9631 -0.00845767 -7.8428e-05
-10.8587 -0.00862379 -8.0763e-05
-10.7545 -0.00879467 -8.31891e-05
-10.6503 -0.00897049 -8.57108e-05
-10.5463 -0.00915144 -8.83328e-05
-10.4425 -0.00933773 -9.10601e-05
-10.3387 -0.00952958 -9.38981e-05
-10.2351 -0.00972719 -9.68526e-05
-10.1316 -0.00993082 -9.99294e-05
-10.0282 -0.0101407 -0.000103135
-9.92496 -0.0103571 -0.000106477
-9.82181 -0.0105803 -0.000109961
-9.71877 -0.0108107 -0.000113596
-9.61583 -0.0110484 -0.00011739
-9.51301 -0.0112938 -0.000121352
-9.4103 -0.0115473 -0.000125491
-9.30769 -0.0118092 -0.000129817
-9.20518 -0.0120799 -0.000134342
-9.10278 -0.0123598 -0.000139075
-9.00048 -0.0126493 -0.000144031
-8.89828 -0.0129489 -0.000149222
-8.79618 -0.0132591 -0.000154662
-8.69417 -0.0135804 -0.000160366
-8.59226 -0.0139133 -0.000166352
-8.49044 -0.0142583 -0.000172635
-8.38872 -0.0146161 -0.000179236
-8.28708 -0.0149874 -0.000186175
-8.18554 -0.0153728 -0.000193473
-8.08408 -0.015773 -0.000201155
-7.98271 -0.0161889 -0.000209246
-7.88143 -0.0166212 -0.000217774
-7.78023 -0.017071 -0.00022677
-7.67911 -0.017539 -0.000236265
-7.57807 -0.0180264 -0.000246296
-7.47712 -0.0185342 -0.0002569
-7.37624 -0.0190636 -0.000268121
-7.27544 -0.0196159 -0.000280004
-7.17471 -0.0201924 -0.000292598
-7.07406 -0.0207946 -0.000305959
-6.97348 -0.021424 -0.000320146
-6.87298 -0.0220824 -0.000335225
-6.77254 -0.0227715 -0.000351268
-6.67218 -0.0234934 -0.000368355
-6.57188 -0.0242502 -0.000386571
-6.47166 -0.0250441 -0.000406014
-6.37149 -0.0258778 -0.00042679
-6.2714 -0.026754 -0.000449017
-6.17136 -0.0276756 -0.000472825
-6.07139 -0.0286459 -0.00049836
-5.97148 -0.0296684 -0.000525784
-5.87163 -0.0307471 -0.000555277
-5.77184 -0.0318863 -0.000587041
-5.67211 -0.0330905 -0.000621304
-5.57243 -0.034365 -0.000658319
-5.47281 -0.0357155 -0.000698376
-5.37325 -0.0371482 -0.000741797
-5.27373 -0.0386702 -0.000788952
-5.17427 -0.0402891 -0.000840259
-5.07487 -0.0420136 -0.000896195
-4.97551 -0.0438534 -0.000957307
-4.8762 -0.0458192 -0.00102422
-4.77694 -0.0479231 -0.00109766
-4.67772 -0.0501787 -0.00117845
-4.57855 -0.0526014 -0.00126758
-4.47943 -0.0552087 -0.00136617
-4.38035 -0.0580204 -0.00147554
-4.28131 -0.0610592 -0.00159726
-4.18232 -0.0643511 -0.00173318
-4.08336 -0.0679261 -0.00188549
-3.98445 -0.0718188 -0.00205684
-3.88557 -0.0760696 -0.00225038
-3.78673 -0.0807257 -0.00246999
-3.68793 -0.0858427 -0.00272035
-3.58916 -0.0914863 -0.00300728
-3.49043 -0.0977352 -0.003338
-3.39173 -0.104683 -0.00372157
-3.29307 -0.112445 -0.00416947
-3.19443 -0.121161 -0.00469647
-3.09583 -0.131003 -0.00532173
-2.99725 -0.142186 -0.00607057
-2.89871 -0.154984 -0.00697685
-2.80019 -0.169747 -0.00808681
-2.7017 -0.186931 -0.00946481
-2.60323 -0.207142 -0.0112025
-2.50479 -0.231201 -0.0134342
-2.40638 -0.260248 -0.0163626
-2.30798 -0.295917 -0.0203054
-2.20961 -0.340621 -0.0257834
-2.11126 -0.39809 -0.0336981
-2.01293 -0.474386 -0.0457201
-1.91462 -0.580048 -0.0652331
-1.81632 -0.73506 -0.0999529
-1.71804 -0.982075 -0.170707
-1.61978 -1.42829 -0.350314
-1.52154 -2.39463 -1.0357
-1.42331 -2.58695 -5.88959
-1.32509 3.42378 -2.18723
-1.22689 2.03706 -0.545639
-1.12869 1.41278 -0.231322
-1.03051 1.09515 -0.125209
-0.932337 0.907456 -0.0773332
-0.834173 0.785586 -0.0517036
-0.736016 0.701567 -0.0363236
-0.637867 0.641425 -0.0262876
-0.539723 0.597468 -0.0192865
-0.441585 0.565165 -0.0141135
-0.343451 0.541721 -0.0100824
-0.24532 0.525369 -0.00677226
-0.147191 0.515003 -0.00390414
-0.0490634 0.509971 -0.00127601
0.0490634 0.509971 0.00127601
0.147191 0.515003 0.00390414
0.24532 0.525369 0.00677226
0.343451 0.541721 0.0100824
0.441585 0.565165 0.0141135
0.539723 0.597468 0.0192865
0.637867 0.641425 0.0262876
0.736016 0.701567 0.0363236
0.834173 0.785586 0.0517036
0.932337 0.907456 0.0773332
1.03051 1.09515 0.125209
1.12869 1.41278 0.231322
1.22689 2.03706 0.545639
1.32509 3.42378 2.18723
1.42331 -2.58695 5.88959
1.52154 -2.39463 1.0357
1.61978 -1.42829 0.350314
1.71804 -0.982075 0.170707
1.81632 -0.73506 0.0999529
1.91462 -0.580048 0.0652331
2.01293 -0.474386 0.0457201
2.11126 -0.39809 0.0336981
2.20961 -0.340621 0.0257834
2.30798 -0.295917 0.0203054
2.40638 -0.260248 0.0163626
2.50479 -0.231201 0.0134342
2.60323 -0.207142 0.0112025
2.7017 -0.186931 0.00946481
2.80019 -0.169747 0.00808681
2.89871 -0.154984 0.00697685
2.99725 -0.142186 0.00607057
3.09583 -0.131003 0.00532173
3.19443 -0.121161 0.00469647
3.29307 -0.112445 0.00416947
3.39173 -0.104683 0.00372157
3.49043 -0.0977352 0.003338
3.58916 -0.0914863 0.00300728
3.68793 -0.0858427 0.00272035
3.78673 -0.0807257 0.00246999
3.88557 -0.0760696 0.00225038
3.98445 -0.0718188 0.00205684
4.08336 -0.0679261 0.00188549
4.18232 -0.0643511 0.00173318
4.28131 -0.0610592 0.00159726
4.38035 -0.0580204 0.00147554
4.47943 -0.0552087 0.00136617
4.57855 -0.0526014 0.00126758
4.67772 -0.0501787 0.00117845
4.77694 -0.0479231 0.00109766
4.8762 -0.0458192 0.00102422
4.97551 -0.0438534 0.000957307
5.07487 -0.0420136 0.000896195
5.17427 -0.0402891 0.000840259
5.27373 -0.0386702 0.000788952
5.37325 -0.0371482 0.000741797
5.47281 -0.0357155 0.000698376
5.57243 -0.034365 0.000658319
5.67211 -0.0330905 0.000621304
5.77184 -0.0318863 0.000587041
5.87163 -0.0307471 0.000555277
5.97148 -0.0296684 0.000525784
6.07139 -0.0286459 0.00049836
6.17136 -0.0276756 0.000472825
6.2714 -0.026754 0.000449017
6.37149 -0.0258778 0.00042679
6.47166 -0.0250441 0.000406014
6.57188 -0.0242502 0.000386571
6.67218 -0.0234934 0.000368355
6.77254 -0.0227715 0.000351268
6.87298 -0.0220824 0.000335225
6.97348 -0.021424 0.000320146
7.07406 -0.0207946 0.000305959
7.17471 -0.0201924 0.000292598
7.27544 -0.0196159 0.000280004
7.37624 -0.0190636 0.000268121
7.47712 -0.0185342 0.0002569
7.57807 -0.0180264 0.000246296
7.67911 -0.017539 0.000236265
7.78023 -0.017071 0.00022677
7.88143 -0.0166212 0.000217774
7.98271 -0.0161889 0.000209246
8.08408 -0.015773 0.000201155
8.18554 -0.0153728 0.000193473
8.28708 -0.0149874 0.000186175
8.38872 -0.0146161 0.000179236
8.49044 -0.0142583 0.000172635
8.59226 -0.0139133 0.000166352
8.69417 -0.0135804 0.000160366
8.79618 -0.0132591 0.000154662
8.89828 -0.0129489 0.000149222
9.00048 -0.0126493 0.000144031
9.10278 -0.0123598 0.000139075
9.20518 -0.0120799 0.000134342
9.30769 -0.0118092 0.000129817
9.4103 -0.0115473 0.000125491
9.51301 -0.0112938 0.000121352
9.61583 -0.0110484 0.00011739
9.71877 -0.0108107 0.000113596
9.82181 -0.0105803 0.000109961
9.92496 -0.0103571 0.000106477
10.0282 -0.0101407 0.000103135
10.1316 -0.00993082 9.99294e-05
10.2351 -0.00972719 9.68526e-05
10.3387 -0.00952958 9.38981e-05
10.4425 -0.00933773 9.10601e-05
10.5463 -0.00915144 8.83328e-05
10.6503 -0.00897049 8.57108e-05
10.7545 -0.00879467 8.31891e-05
10.8587 -0.00862379 8.0763e-05
10.9631 -0.00845767 7.8428e-05
11.0676 -0.00829612 7.61797e-05
11.1722 -0.00813898 7.40143e-05
11.277 -0.0079861 7.1928e-05
11.3819 -0.0078373 6.99171e-05
11.487 -0.00769246 6.79783e-05
11.5922 -0.00755143 6.61083e-05
11.6975 -0.00741407 6.43042e-05
11.803 -0.00728026 6.25631e-05
11.9086 -0.00714988 6.08823e-05
12.0144 -0.0070228 5.92591e-05
12.1204 -0.00689892 5.76911e-05
12.2265 -0.00677813 5.6176e-05
12.3327 -0.00666033 5.47116e-05
12.4391 -0.00654541 5.32958e-05
12.5457 -0.00643329 5.19265e-05
12.6524 -0.00632387 5.0602e-05
12.7593 -0.00621706 4.93203e-05
12.8664 -0.00611278 4.80797e-05
12.9737 -0.00601095 4.68787e-05
13.0811 -0.0059115 4.57157e-05
13.1887 -0.00581434 4.45891e-05
13.2965 -0.00571942 4.34976e-05
13.4044 -0.00562665 4.24398e-05
13.5126 -0.00553597 4.14143e-05
13.6209 -0.00544733 4.04201e-05
13.7294 -0.00536066 3.94559e-05
13.8382 -0.00527589 3.85206e-05
13.9471 -0.00519298 3.76131e-05
14.0562 -0.00511187 3.67324e-05
14.1655 -0.0050325 3.58775e-05
14.275 -0.00495483 3.50474e-05
14.3848 -0.00487881 3.42414e-05
14.4947 -0.00480438 3.34584e-05
14.6049 -0.00473151 3.26978e-05
14.7152 -0.00466015 3.19586e-05
14.8258 -0.00459026 3.12402e-05
14.9367 -0.0045218 3.05419e-05
15.0477 -0.00445472 2.98629e-05
15.159 -0.00438899 2.92025e-05
15.2705 -0.00432458 2.85602e-05
15.3823 -0.00426144 2.79353e-05
15.4943 -0.00419955 2.73273e-05
15.6066 -0.00413887 2.67355e-05
15.7191 -0.00407936 2.61595e-05
15.8319 -0.004021 2.55987e-05
15.9449 -0.00396375 2.50526e-05
16.0582 -0.0039076 2.45207e-05
16.1717 -0.0038525 2.40026e-05
16.2856 -0.00379843 2.34978e-05
16.3997 -0.00374537 2.3006e-05
16.5141 -0.00369328 2.25266e-05
16.6288 -0.00364216 2.20594e-05
16.7437 -0.00359196 2.16038e-05
16.859 -0.00354266 2.11596e-05
16.9746 -0.00349426 2.07264e-05
17.0905 -0.00344671 2.03039e-05
17.2067 -0.00340001 1.98917e-05
17.3232 -0.00335412 1.94895e-05
17.4401 -0.00330904 1.90971e-05
17.5572 -0.00326474 1.8714e-05
17.6748 -0.0032212 1.83401e-05
17.7926 -0.0031784 1.79751e-05
17.9108 -0.00313633 1.76186e-05
18.0294 -0.00309496 1.72705e-05
18.1483 -0.00305429 1.69305e-05
18.2676 -0.0030143 1.65984e-05
18.3873 -0.00297496 1.62739e-05
18.5074 -0.00293626 1.59569e-05
18.6278 -0.0028982 1.5647e-05
18.7487 -0.00286075 1.53441e-05
18.8699 -0.0028239 1.5048e-05
18.9916 -0.00278763 1.47586e-05
19.1137 -0.00275194 1.44755e-05
19.2362 -0.00271681 1.41987e-05
19.3592 -0.00268222 1.3928e-05
19.4826 -0.00264816 1.36631e-05
19.6065 -0.00261463 1.3404e-05
19.7309 -0.00258161 1.31504e-05
19.8557 -0.00254909 1.29023e-05
19.9811 -0.00251705 1.26594e-05
20.1069 -0.00248549 1.24217e-05
20.2333 -0.0024544 1.21889e-05
20.3602 -0.00242376 1.19611e-05
20.4876 -0.00239356 1.17379e-05
20.6156 -0.0023638 1.15193e-05
20.7441 -0.00233446 1.13052e-05
20.8732 -0.00230554 1.10954e-05
21.0029 -0.00227702 1.08899e-05
21.1332 -0.00224891 1.06885e-05
21.2642 -0.00222117 1.04912e-05
21.3958 -0.00219382 1.02977e-05
21.528 -0.00216684 1.0108e-05
21.6609 -0.00214022 9.92206e-06
21.7945 -0.00211395 9.7397e-06
21.9288 -0.00208803 9.56086e-06
22.0639 -0.00206244 9.38544e-06
22.1997 -0.00203719 9.21334e-06
22.3363 -0.00201225 9.04449e-06
22.4736 -0.00198763 8.8788e-06
22.6118 -0.00196332 8.71618e-06
22.7509 -0.00193931 8.55655e-06
22.8908 -0.00191558 8.39984e-06
23.0316 -0.00189215 8.24596e-06
23.1733 -0.00186899 8.09485e-06
23.316 -0.0018461 7.94642e-06
23.4597 -0.00182347 7.8006e-06
23.6044 -0.0018011 7.65734e-06
23.7502 -0.00177898 7.51654e-06
23.8971 -0.0017571 7.37816e-06
24.0451 -0.00173546 7.24211e-06
24.1944 -0.00171405 7.10834e-06
24.3448 -0.00169286 6.97679e-06
24.4966 -0.00167188 6.84737e-06
24.6496 -0.00165111 6.72005e-06
24.8041 -0.00163055 6.59474e-06
24.9601 -0.00161017 6.4714e-06
25.1175 -0.00158999 6.34995e-06
25.2766 -0.00156998 6.23034e-06
25.4373 -0.00155014 6.11251e-06
25.5998 -0.00153046 5.99639e-06
25.7641 -0.00151095 5.88193e-06
25.9304 -0.00149157 5.76905e-06
26.0988 -0.00147234 5.65771e-06
26.2693 -0.00145323 5.54783e-06
26.4421 -0.00143424 5.43934e-06
26.6174 -0.00141536 5.33218e-06
26.7954 -0.00139657 5.22629e-06
26.9761 -0.00137787 5.12157e-06
27.1598 -0.00135924 5.01796e-06
27.3468 -0.00134067 4.91537e-06
27.5373 -0.00132214 4.81371e-06
27.7317 -0.00130362 4.71288e-06
27.9302 -0.00128511 4.61277e-06
28.1333 -0.00126658 4.51325e-06
28.3415 -0.00124799 4.41418e-06
28.5554 -0.00122932 4.31541e-06
28.7758 -0.00121052 4.21673e-06
29.0035 -0.00119154 4.11789e-06
29.2396 -0.00117233 4.01861e-06
29.4858 -0.00115279 3.91849e-06
29.7441 -0.00113281 3.81701e-06
30.0173 -0.00111224 3.71341e-06
30.3101 -0.00109081 3.60655e-06
30.6297 -0.00106812 3.49452e-06
30.9905 -0.00104334 3.37355e-06
31.4301 -0.0010143 3.23359e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1Quantum/GRpTwoLoop.txt <==
-31.4301 -0.00101545 -3.23361e-06
-30.9905 -0.00104456 -3.38556e-06
-30.6297 -0.0010694 -3.49581e-06
-30.3101 -0.00109214 -3.61511e-06
-30.0173 -0.00111362 -3.70659e-06
-29.7441 -0.00113425 -3.81769e-06
-29.4858 -0.00115428 -3.92003e-06
-29.2396 -0.00117387 -4.04164e-06
-29.0035 -0.00119313 -4.12481e-06
-28.7758 -0.00121216 -4.22638e-06
-28.5554 -0.00123101 -4.32632e-06
-28.3415 -0.00124973 -4.43324e-06
-28.1333 -0.00126837 -4.51602e-06
-27.9302 -0.00128696 -4.635e-06
-27.7317 -0.00130553 -4.72128e-06
-27.5373 -0.00132409 -4.82986e-06
-27.3468 -0.00134268 -4.92968e-06
-27.1598 -0.00136131 -5.03463e-06
-26.9761 -0.00138 -5.13353e-06
-26.7954 -0.00139876 -5.24929e-06
-26.6174 -0.0014176 -5.3405e-06
-26.4421 -0.00143654 -5.46606e-06
-26.2693 -0.00145559 -5.55743e-06
-26.0988 -0.00147476 -5.68321e-06
-25.9304 -0.00149406 -5.78354e-06
-25.7641 -0.0015135 -5.90497e-06
-25.5998 -0.00153309 -6.01492e-06
-25.4373 -0.00155283 -6.1357e-06
-25.2766 -0.00157274 -6.24968e-06
-25.1175 -0.00159282 -6.37656e-06
-24.9601 -0.00161308 -6.48921e-06
-24.8041 -0.00163353 -6.62611e-06
-24.6496 -0.00165417 -6.7364e-06
-24.4966 -0.00167502 -6.88252e-06
-24.3448 -0.00169607 -6.99359e-06
-24.1944 -0.00171734 -7.14517e-06
-24.0451 -0.00173884 -7.26164e-06
-23.8971 -0.00176056 -7.41494e-06
-23.7502 -0.00178253 -7.54014e-06
-23.6044 -0.00180474 -7.69362e-06
-23.4597 -0.0018272 -7.82825e-06
-23.316 -0.00184992 -7.98306e-06
-23.1733 -0.0018729 -8.12545e-06
-23.0316 -0.00189616 -8.28459e-06
-22.8908 -0.0019197 -8.43194e-06
-22.7509 -0.00194352 -8.59879e-06
-22.6118 -0.00196764 -8.74865e-06
-22.4736 -0.00199206 -8.92573e-06
-22.3363 -0.00201679 -9.07695e-06
-22.1997 -0.00204184 -9.26522e-06
-22.0639 -0.00206721 -9.41832e-06
-21.9288 -0.00209292 -9.61723e-06
-21.7945 -0.00211896 -9.77408e-06
-21.6609 -0.00214536 -9.98203e-06
-21.528 -0.00217211 -1.01452e-05
-21.3958 -0.00219922 -1.03603e-05
-21.2642 -0.00222671 -1.05324e-05
-21.1332 -0.00225458 -1.07532e-05
-21.0029 -0.00228284 -1.09361e-05
-20.8732 -0.00231151 -1.11619e-05
-20.7441 -0.00234058 -1.13567e-05
-20.6156 -0.00237007 -1.15879e-05
-20.4876 -0.00239999 -1.17945e-05
-20.3602 -0.00243035 -1.20326e-05
-20.2333 -0.00246116 -1.22503e-05
-20.1069 -0.00249243 -1.24973e-05
-19.9811 -0.00252417 -1.27249e-05
-19.8557 -0.00255639 -1.29833e-05
-19.7309 -0.0025891 -1.32194e-05
-19.6065 -0.00262231 -1.34915e-05
-19.4826 -0.00265604 -1.37352e-05
-19.3592 -0.0026903 -1.40229e-05
-19.2362 -0.0027251 -1.42738e-05
-19.1137 -0.00276045 -1.45786e-05
-18.9916 -0.00279637 -1.48369e-05
-18.8699 -0.00283286 -1.51597e-05
-18.7487 -0.00286995 -1.54264e-05
-18.6278 -0.00290764 -1.57672e-05
-18.5074 -0.00294596 -1.60441e-05
-18.3873 -0.00298491 -1.64026e-05
-18.2676 -0.00302451 -1.66917e-05
-18.1483 -0.00306479 -1.70674e-05
-18.0294 -0.00310574 -1.73712e-05
-17.9108 -0.00314739 -1.77636e-05
-17.7926 -0.00318977 -1.80844e-05
-17.6748 -0.00323287 -1.84931e-05
-17.5572 -0.00327673 -1.88334e-05
-17.4401 -0.00332137 -1.92582e-05
-17.3232 -0.00336679 -1.96199e-05
-17.2067 -0.00341302 -2.00615e-05
-17.0905 -0.00346009 -2.04463e-05
-16.9746 -0.00350801 -2.09057e-05
-16.859 -0.0035568 -2.13147e-05
-16.7437 -0.00360649 -2.17936e-05
-16.6288 -0.0036571 -2.22278e-05
-16.5141 -0.00370866 -2.27284e-05
-16.3997 -0.00376118 -2.31882e-05
-16.2856 -0.00381469 -2.37133e-05
-16.1717 -0.00386923 -2.41989e-05
-16.0582 -0.00392481 -2.47518e-05
-15.9449 -0.00398147 -2.52634e-05
-15.8319 -0.00403924 -2.58475e-05
-15.7191 -0.00409813 -2.63853e-05
-15.6066 -0.00415819 -2.70044e-05
-15.4943 -0.00421945 -2.75688e-05
-15.3823 -0.00428194 -2.82265e-05
-15.2705 -0.00434569 -2.88182e-05
-15.159 -0.00441074 -2.95185e-05
-15.0477 -0.00447713 -3.01385e-05
-14.9367 -0.00454489 -3.0885e-05
-14.8258 -0.00461407 -3.15351e-05
-14.7152 -0.00468469 -3.23313e-05
-14.6049 -0.00475682 -3.30137e-05
-14.4947 -0.00483047 -3.38631e-05
-14.3848 -0.00490572 -3.45808e-05
-14.275 -0.00498259 -3.54866e-05
-14.1655 -0.00506115 -3.62431e-05
-14.0562 -0.00514143 -3.72087e-05
-13.9471 -0.0052235 -3.80083e-05
-13.8382 -0.0053074 -3.90367e-05
-13.7294 -0.0053932 -3.98844e-05
-13.6209 -0.00548094 -4.0979e-05
-13.5126 -0.0055707 -4.18804e-05
-13.4044 -0.00566252 -4.30446e-05
-13.2965 -0.0057565 -4.4006e-05
-13.1887 -0.00585267 -4.52435e-05
-13.0811 -0.00595113 -4.62718e-05
-12.9737 -0.00605194 -4.75868e-05
-12.8664 -0.00615518 -4.86894e-05
-12.7593 -0.00626093 -5.00866e-05
-12.6524 -0.00636927 -5.12716e-05
-12.5457 -0.00648029 -5.27566e-05
-12.4391 -0.00659409 -5.40326e-05
-12.3327 -0.00671075 -5.56117e-05
-12.2265 -0.00683037 -5.69877e-05
-12.1204 -0.00695306 -5.86684e-05
-12.0144 -0.00707892 -6.01542e-05
-11.9086 -0.00720806 -6.19452e-05
-11.803 -0.00734061 -6.35512e-05
-11.6975 -0.00747668 -6.54626e-05
-11.5922 -0.00761641 -6.71998e-05
-11.487 -0.00775992 -6.92434e-05
-11.3819 -0.00790736 -7.11236e-05
-11.277 -0.00805886 -7.33129e-05
-11.1722 -0.0082146 -7.53488e-05
-11.0676 -0.00837472 -7.76998e-05
-10.9631 -0.0085394 -7.99051e-05
-10.8587 -0.0087088 -8.24356e-05
-10.7545 -0.00888313 -8.48255e-05
-10.6503 -0.00906257 -8.75563e-05
-10.5463 -0.00924733 -9.01471e-05
-10.4425 -0.00943761 -9.31019e-05
-10.3387 -0.00963367 -9.5912e-05
-10.2351 -0.0098357 -9.91179e-05
-10.1316 -0.010044 -0.000102167
-10.0282 -0.0102588 -0.000105655
-9.92496 -0.0104804 -0.000108967
-9.82181 -0.0107091 -0.000112772
-9.71877 -0.0109451 -0.000116373
-9.61583 -0.0111889 -0.000120535
-9.51301 -0.0114408 -0.000124453
-9.4103 -0.011701 -0.000129019
-9.30769 -0.0119701 -0.000133288
-9.20518 -0.0122484 -0.000138311
-9.10278 -0.0125364 -0.000142969
-9.00048 -0.0128344 -0.000148509
-8.89828 -0.0131431 -0.000153602
-8.79618 -0.0134629 -0.000159728
-8.69417 -0.0137944 -0.000165307
-8.59226 -0.0141381 -0.0001721
-8.49044 -0.0144947 -0.000178226
-8.38872 -0.0148647 -0.000185779
-8.28708 -0.0152492 -0.000192522
-8.18554 -0.0156484 -0.000200945
-8.08408 -0.0160637 -0.000208388
-7.98271 -0.0164954 -0.000217806
-7.88143 -0.0169449 -0.000226049
-7.78023 -0.0174127 -0.000236611
-7.67911 -0.0179004 -0.00024577
-7.57807 -0.0184086 -0.000257653
-7.47712 -0.0189391 -0.000267869
-7.37624 -0.0194925 -0.000281281
-7.27544 -0.020071 -0.000292722
-7.17471 -0.0206753 -0.000307912
-7.07406 -0.021308 -0.000320783
-6.97348 -0.0219699 -0.00033805
-6.87298 -0.0226639 -0.0003526
-6.77254 -0.0233909 -0.000372308
-6.67218 -0.0241547 -0.000388841
-6.57188 -0.0249561 -0.000411432
-6.47166 -0.0257995 -0.000430327
-6.37149 -0.0266861 -0.000456348
-6.2714 -0.0276211 -0.000478075
-6.17136 -0.0286059 -0.000508203
-6.07139 -0.0296466 -0.000533359
-5.97148 -0.030745 -0.000568446
-5.87163 -0.0319088 -0.000597789
-5.77184 -0.0331398 -0.00063892
-5.67211 -0.0344475 -0.000673434
-5.57243 -0.0358344 -0.000722006
-5.47281 -0.0373119 -0.000762982
-5.37325 -0.0388834 -0.000820825
-5.27373 -0.0405632 -0.000869995
-5.17427 -0.0423555 -0.000939554
-5.07487 -0.0442784 -0.000999287
-4.97551 -0.0463374 -0.0010839
-4.8762 -0.048556 -0.00115754
-4.77694 -0.0509416 -0.00126192
-4.67772 -0.0535247 -0.00135434
-4.57855 -0.0563159 -0.00148539
-4.47943 -0.059356 -0.00160408
-4.38035 -0.0626603 -0.00177243
-4.28131 -0.0662851 -0.00192968
-4.18232 -0.0702537 -0.00215309
-4.08336 -0.0746474 -0.00237111
-3.98445 -0.0795043 -0.00268271
-3.88557 -0.0849489 -0.00300762
-3.78673 -0.0910499 -0.00348078
-3.68793 -0.0980182 -0.00403053
-3.58916 -0.105998 -0.00487522
-3.49043 -0.115402 -0.00605921
-3.39173 -0.126583 -0.00815537
-3.29307 -0.140399 -0.0121984
-3.19443 -0.156607 -0.0216329
-3.09583 -0.16739 -0.0434121
-2.99725 -0.16111 -0.0474184
-2.89871 -0.163997 -0.0373716
-2.80019 -0.180974 -0.0307715
-2.7017 -0.206261 -0.0286344
-2.60323 -0.237495 -0.0305342
-2.50479 -0.276226 -0.0348549
-2.40638 -0.325588 -0.0437087
-2.30798 -0.391295 -0.0572153
-2.20961 -0.482578 -0.0830007
-2.11126 -0.618933 -0.129208
-2.01293 -0.837273 -0.23874
-1.91462 -1.227 -0.543216
-1.81632 -1.64466 -1.80744
-1.71804 1.10885 -2.90803
-1.61978 1.44011 -0.922955
-1.52154 1.00904 -0.392545
-1.42331 0.741521 -0.233959
-1.32509 0.575614 -0.171882
-1.22689 0.45527 -0.156125
-1.12869 0.360719 -0.169291
-1.03051 0.302939 -0.176124
-0.932337 0.407278 -0.280667
-0.834173 0.579479 -0.275786
-0.736016 0.58517 -0.134749
-0.637867 0.529776 -0.0673617
-0.539723 0.484627 -0.0366497
-0.441585 0.452431 -0.0229892
-0.343451 0.430378 -0.0138273
-0.24532 0.415491 -0.00918436
-0.147191 0.406353 -0.00448803
-0.0490634 0.401957 -0.00189273
0.0490634 0.401957 0.00189273
0.147191 0.406353 0.00448803
0.24532 0.415491 0.00918436
0.343451 0.430378 0.0138273
0.441585 0.452431 0.0229892
0.539723 0.484627 0.0366497
0.637867 0.529776 0.0673617
0.736016 0.58517 0.134749
0.834173 0.579479 0.275786
0.932337 0.407278 0.280667
1.03051 0.302939 0.176124
1.12869 0.360719 0.169291
1.22689 0.45527 0.156125
1.32509 0.575614 0.171882
1.42331 0.741521 0.233959
1.52154 1.00904 0.392545
1.61978 1.44011 0.922955
1.71804 1.10885 2.90803
1.81632 -1.64466 1.80744
1.91462 -1.227 0.543216
2.01293 -0.837273 0.23874
2.11126 -0.618933 0.129208
2.20961 -0.482578 0.0830007
2.30798 -0.391295 0.0572153
2.40638 -0.325588 0.0437087
2.50479 -0.276226 0.0348549
2.60323 -0.237495 0.0305342
2.7017 -0.206261 0.0286344
2.80019 -0.180974 0.0307715
2.89871 -0.163997 0.0373716
2.99725 -0.16111 0.0474184
3.09583 -0.16739 0.0434121
3.19443 -0.156607 0.0216329
3.29307 -0.140399 0.0121984
3.39173 -0.126583 0.00815537
3.49043 -0.115402 0.00605921
3.58916 -0.105998 0.00487522
3.68793 -0.0980182 0.00403053
3.78673 -0.0910499 0.00348078
3.88557 -0.0849489 0.00300762
3.98445 -0.0795043 0.00268271
4.08336 -0.0746474 0.00237111
4.18232 -0.0702537 0.00215309
4.28131 -0.0662851 0.00192968
4.38035 -0.0626603 0.00177243
4.47943 -0.059356 0.00160408
4.57855 -0.0563159 0.00148539
4.67772 -0.0535247 0.00135434
4.77694 -0.0509416 0.00126192
4.8762 -0.048556 0.00115754
4.97551 -0.0463374 0.0010839
5.07487 -0.0442784 0.000999287
5.17427 -0.0423555 0.000939554
5.27373 -0.0405632 0.000869995
5.37325 -0.0388834 0.000820825
5.47281 -0.0373119 0.000762982
5.57243 -0.0358344 0.000722006
5.67211 -0.0344475 0.000673434
5.77184 -0.0331398 0.00063892
5.87163 -0.0319088 0.000597789
5.97148 -0.030745 0.000568446
6.07139 -0.0296466 0.000533359
6.17136 -0.0286059 0.000508203
6.2714 -0.0276211 0.000478075
6.37149 -0.0266861 0.000456348
6.47166 -0.0257995 0.000430327
6.57188 -0.0249561 0.000411432
6.67218 -0.0241547 0.000388841
6.77254 -0.0233909 0.000372308
6.87298 -0.0226639 0.0003526
6.97348 -0.0219699 0.00033805
7.07406 -0.021308 0.000320783
7.17471 -0.0206753 0.000307912
7.27544 -0.020071 0.000292722
7.37624 -0.0194925 0.000281281
7.47712 -0.0189391 0.000267869
7.57807 -0.0184086 0.000257653
7.67911 -0.0179004 0.00024577
7.78023 -0.0174127 0.000236611
7.88143 -0.0169449 0.000226049
7.98271 -0.0164954 0.000217806
8.08408 -0.0160637 0.000208388
8.18554 -0.0156484 0.000200945
8.28708 -0.0152492 0.000192522
8.38872 -0.0148647 0.000185779
8.49044 -0.0144947 0.000178226
8.59226 -0.0141381 0.0001721
8.69417 -0.0137944 0.000165307
8.79618 -0.0134629 0.000159728
8.89828 -0.0131431 0.000153602
9.00048 -0.0128344 0.000148509
9.10278 -0.0125364 0.000142969
9.20518 -0.0122484 0.000138311
9.30769 -0.0119701 0.000133288
9.4103 -0.011701 0.000129019
9.51301 -0.0114408 0.000124453
9.61583 -0.0111889 0.000120535
9.71877 -0.0109451 0.000116373
9.82181 -0.0107091 0.000112772
9.92496 -0.0104804 0.000108967
10.0282 -0.0102588 0.000105655
10.1316 -0.010044 0.000102167
10.2351 -0.0098357 9.91179e-05
10.3387 -0.00963367 9.5912e-05
10.4425 -0.00943761 9.31019e-05
10.5463 -0.00924733 9.01471e-05
10.6503 -0.00906257 8.75563e-05
10.7545 -0.00888313 8.48255e-05
10.8587 -0.0087088 8.24356e-05
10.9631 -0.0085394 7.99051e-05
11.0676 -0.00837472 7.76998e-05
11.1722 -0.0082146 7.53488e-05
11.277 -0.00805886 7.33129e-05
11.3819 -0.00790736 7.11236e-05
11.487 -0.00775992 6.92434e-05
11.5922 -0.00761641 6.71998e-05
11.6975 -0.00747668 6.54626e-05
11.803 -0.00734061 6.35512e-05
11.9086 -0.00720806 6.19452e-05
12.0144 -0.00707892 6.01542e-05
12.1204 -0.00695306 5.86684e-05
12.2265 -0.00683037 5.69877e-05
12.3327 -0.00671075 5.56117e-05
12.4391 -0.00659409 5.40326e-05
12.5457 -0.00648029 5.27566e-05
12.6524 -0.00636927 5.12716e-05
12.7593 -0.00626093 5.00866e-05
12.8664 -0.00615518 4.86894e-05
12.9737 -0.00605194 4.75868e-05
13.0811 -0.00595113 4.62718e-05
13.1887 -0.00585267 4.52435e-05
13.2965 -0.0057565 4.4006e-05
13.4044 -0.00566252 4.30446e-05
13.5126 -0.0055707 4.18804e-05
13.6209 -0.00548094 4.0979e-05
13.7294 -0.0053932 3.98844e-05
13.8382 -0.0053074 3.90367e-05
13.9471 -0.0052235 3.80083e-05
14.0562 -0.00514143 3.72087e-05
14.1655 -0.00506115 3.62431e-05
14.275 -0.00498259 3.54866e-05
14.3848 -0.00490572 3.45808e-05
14.4947 -0.00483047 3.38631e-05
14.6049 -0.00475682 3.30137e-05
14.7152 -0.00468469 3.23313e-05
14.8258 -0.00461407 3.15351e-05
14.9367 -0.00454489 3.0885e-05
15.0477 -0.00447713 3.01385e-05
15.159 -0.00441074 2.95185e-05
15.2705 -0.00434569 2.88182e-05
15.3823 -0.00428194 2.82265e-05
15.4943 -0.00421945 2.75688e-05
15.6066 -0.00415819 2.70044e-05
15.7191 -0.00409813 2.63853e-05
15.8319 -0.00403924 2.58475e-05
15.9449 -0.00398147 2.52634e-05
16.0582 -0.00392481 2.47518e-05
16.1717 -0.00386923 2.41989e-05
16.2856 -0.00381469 2.37133e-05
16.3997 -0.00376118 2.31882e-05
16.5141 -0.00370866 2.27284e-05
16.6288 -0.0036571 2.22278e-05
16.7437 -0.00360649 2.17936e-05
16.859 -0.0035568 2.13147e-05
16.9746 -0.00350801 2.09057e-05
17.0905 -0.00346009 2.04463e-05
17.2067 -0.00341302 2.00615e-05
17.3232 -0.00336679 1.96199e-05
17.4401 -0.00332137 1.92582e-05
17.5572 -0.00327673 1.88334e-05
17.6748 -0.00323287 1.84931e-05
17.7926 -0.00318977 1.80844e-05
17.9108 -0.00314739 1.77636e-05
18.0294 -0.00310574 1.73712e-05
18.1483 -0.00306479 1.70674e-05
18.2676 -0.00302451 1.66917e-05
18.3873 -0.00298491 1.64026e-05
18.5074 -0.00294596 1.60441e-05
18.6278 -0.00290764 1.57672e-05
18.7487 -0.00286995 1.54264e-05
18.8699 -0.00283286 1.51597e-05
18.9916 -0.00279637 1.48369e-05
19.1137 -0.00276045 1.45786e-05
19.2362 -0.0027251 1.42738e-05
19.3592 -0.0026903 1.40229e-05
19.4826 -0.00265604 1.37352e-05
19.6065 -0.00262231 1.34915e-05
19.7309 -0.0025891 1.32194e-05
19.8557 -0.00255639 1.29833e-05
19.9811 -0.00252417 1.27249e-05
20.1069 -0.00249243 1.24973e-05
20.2333 -0.00246116 1.22503e-05
20.3602 -0.00243035 1.20326e-05
20.4876 -0.00239999 1.17945e-05
20.6156 -0.00237007 1.15879e-05
20.7441 -0.00234058 1.13567e-05
20.8732 -0.00231151 1.11619e-05
21.0029 -0.00228284 1.09361e-05
21.1332 -0.00225458 1.07532e-05
21.2642 -0.00222671 1.05324e-05
21.3958 -0.00219922 1.03603e-05
21.528 -0.00217211 1.01452e-05
21.6609 -0.00214536 9.98203e-06
21.7945 -0.00211896 9.77408e-06
21.9288 -0.00209292 9.61723e-06
22.0639 -0.00206721 9.41832e-06
22.1997 -0.00204184 9.26522e-06
22.3363 -0.00201679 9.07695e-06
22.4736 -0.00199206 8.92573e-06
22.6118 -0.00196764 8.74865e-06
22.7509 -0.00194352 8.59879e-06
22.8908 -0.0019197 8.43194e-06
23.0316 -0.00189616 8.28459e-06
23.1733 -0.0018729 8.12545e-06
23.316 -0.00184992 7.98306e-06
23.4597 -0.0018272 7.82825e-06
23.6044 -0.00180474 7.69362e-06
23.7502 -0.00178253 7.54014e-06
23.8971 -0.00176056 7.41494e-06
24.0451 -0.00173884 7.26164e-06
24.1944 -0.00171734 7.14517e-06
24.3448 -0.00169607 6.99359e-06
24.4966 -0.00167502 6.88252e-06
24.6496 -0.00165417 6.7364e-06
24.8041 -0.00163353 6.62611e-06
24.9601 -0.00161308 6.48921e-06
25.1175 -0.00159282 6.37656e-06
25.2766 -0.00157274 6.24968e-06
25.4373 -0.00155283 6.1357e-06
25.5998 -0.00153309 6.01492e-06
25.7641 -0.0015135 5.90497e-06
25.9304 -0.00149406 5.78354e-06
26.0988 -0.00147476 5.68321e-06
26.2693 -0.00145559 5.55743e-06
26.4421 -0.00143654 5.46606e-06
26.6174 -0.0014176 5.3405e-06
26.7954 -0.00139876 5.24929e-06
26.9761 -0.00138 5.13353e-06
27.1598 -0.00136131 5.03463e-06
27.3468 -0.00134268 4.92968e-06
27.5373 -0.00132409 4.82986e-06
27.7317 -0.00130553 4.72128e-06
27.9302 -0.00128696 4.635e-06
28.1333 -0.00126837 4.51602e-06
28.3415 -0.00124973 4.43324e-06
28.5554 -0.00123101 4.32632e-06
28.7758 -0.00121216 4.22638e-06
29.0035 -0.00119313 4.12481e-06
29.2396 -0.00117387 4.04164e-06
29.4858 -0.00115428 3.92003e-06
29.7441 -0.00113425 3.81769e-06
30.0173 -0.00111362 3.70659e-06
30.3101 -0.00109214 3.61511e-06
30.6297 -0.0010694 3.49581e-06
30.9905 -0.00104456 3.38556e-06
31.4301 -0.00101545 3.23361e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1Quantum/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.025
#Lambda=0.5
#Beta=0.25
#Nc=1
#QUANTUM=1

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=512 aX=1 aP=1

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1Quantum/SigmaAOneLoop.txt <==
-31.4301 -0.963289 -3.4843e-18
-30.9905 -0.963289 -3.4843e-18
-30.6297 -0.963289 -3.4843e-18
-30.3101 -0.963289 -3.4843e-18
-30.0173 -0.963289 -3.4843e-18
-29.7441 -0.963289 -3.4843e-18
-29.4858 -0.963289 -3.4843e-18
-29.2396 -0.963289 -3.4843e-18
-29.0035 -0.963289 -3.4843e-18
-28.7758 -0.963289 -3.4843e-18
-28.5554 -0.963289 -3.4843e-18
-28.3415 -0.963289 -3.4843e-18
-28.1333 -0.963289 -3.4843e-18
-27.9302 -0.963289 -3.4843e-18
-27.7317 -0.963289 -3.4843e-18
-27.5373 -0.963289 -3.4843e-18
-27.3468 -0.963289 -3.4843e-18
-27.1598 -0.963289 -3.4843e-18
-26.9761 -0.963289 -3.4843e-18
-26.7954 -0.963289 -3.4843e-18
-26.6174 -0.963289 -3.4843e-18
-26.4421 -0.963289 -3.4843e-18
-26.2693 -0.963289 -3.4843e-18
-26.0988 -0.963289 -3.4843e-18
-25.9304 -0.963289 -3.4843e-18
-25.7641 -0.963289 -3.4843e-18
-25.5998 -0.963289 -3.4843e-18
-25.4373 -0.963289 -3.4843e-18
-25.2766 -0.963289 -3.4843e-18
-25.1175 -0.963289 -3.4843e-18
-24.9601 -0.963289 -3.4843e-18
-24.8041 -0.963289 -3.4843e-18
-24.6496 -0.963289 -3.4843e-18
-24.4966 -0.963289 -3.4843e-18
-24.3448 -0.963289 -3.4843e-18
-24.1944 -0.963289 -3.4843e-18
-24.0451 -0.963289 -3.4843e-18
-23.8971 -0.963289 -3.4843e-18
-23.7502 -0.963289 -3.4843e-18
-23.6044 -0.963289 -3.4843e-18
-23.4597 -0.963289 -3.4843e-18
-23.316 -0.963289 -3.4843e-18
-23.1733 -0.963289 -3.4843e-18
-23.0316 -0.963289 -3.4843e-18
-22.8908 -0.963289 -3.4843e-18
-22.7509 -0.963289 -3.4843e-18
-22.6118 -0.963289 -3.4843e-18
-22.4736 -0.963289 -3.4843e-18
-22.3363 -0.963289 -3.4843e-18
-22.1997 -0.963289 -3.4843e-18
-22.0639 -0.963289 -3.4843e-18
-21.9288 -0.963289 -3.4843e-18
-21.7945 -0.963289 -3.4843e-18
-21.6609 -0.963289 -3.4843e-18
-21.528 -0.963289 -3.4843e-18
-21.3958 -0.963289 -3.4843e-18
-21.2642 -0.963289 -3.4843e-18
-21.1332 -0.963289 -3.4843e-18
-21.0029 -0.963289 -3.4843e-18
-20.8732 -0.963289 -3.4843e-18
-20.7441 -0.963289 -3.4843e-18
-20.6156 -0.963289 -3.4843e-18
-20.4876 -0.963289 -3.4843e-18
-20.3602 -0.963289 -3.4843e-18
-20.2333 -0.963289 -3.4843e-18
-20.1069 -0.963289 -3.4843e-18
-19.9811 -0.963289 -3.4843e-18
-19.8557 -0.963289 -3.4843e-18
-19.7309 -0.963289 -3.4843e-18
-19.6065 -0.963289 -3.4843e-18
-19.4826 -0.963289 -3.4843e-18
-19.3592 -0.963289 -3.4843e-18
-19.2362 -0.963289 -3.4843e-18
-19.1137 -0.963289 -3.4843e-18
-18.9916 -0.963289 -3.4843e-18
-18.8699 -0.963289 -3.4843e-18
-18.7487 -0.963289 -3.4843e-18
-18.6278 -0.963289 -3.4843e-18
-18.5074 -0.963289 -3.4843e-18
-18.3873 -0.963289 -3.4843e-18
-18.2676 -0.963289 -3.4843e-18
-18.1483 -0.963289 -3.4843e-18
-18.0294 -0.963289 -3.4843e-18
-17.9108 -0.963289 -3.4843e-18
-17.7926 -0.963289 -3.4843e-18
-17.6748 -0.963289 -3.4843e-18
-17.5572 -0.963289 -3.4843e-18
-17.4401 -0.963289 -3.4843e-18
-17.3232 -0.963289 -3.4843e-18
-17.2067 -0.963289 -3.4843e-18
-17.0905 -0.963289 -3.4843e-18
-16.9746 -0.963289 -3.4843e-18
-16.859 -0.963289 -3.4843e-18
-16.7437 -0.963289 -3.4843e-18
-16.6288 -0.963289 -3.4843e-18
-16.5141 -0.963289 -3.4843e-18
-16.3997 -0.963289 -3.4843e-18
-16.2856 -0.963289 -3.4843e-18
-16.1717 -0.963289 -3.4843e-18
-16.0582 -0.963289 -3.4843e-18
-15.9449 -0.963289 -3.4843e-18
-15.8319 -0.963289 -3.4843e-18
-15.7191 -0.963289 -3.4843e-18
-15.6066 -0.963289 -3.4843e-18
-15.4943 -0.963289 -3.4843e-18
-15.3823 -0.963289 -3.4843e-18
-15.2705 -0.963289 -3.4843e-18
-15.159 -0.963289 -3.4843e-18
-15.0477 -0.963289 -3.4843e-18
-14.9367 -0.963289 -3.4843e-18
-14.8258 -0.963289 -3.4843e-18
-14.7152 -0.963289 -3.4843e-18
-14.6049 -0.963289 -3.4843e-18
-14.4947 -0.963289 -3.4843e-18
-14.3848 -0.963289 -3.4843e-18
-14.275 -0.963289 -3.4843e-18
-14.1655 -0.963289 -3.4843e-18
-14.0562 -0.963289 -3.4843e-18
-13.9471 -0.963289 -3.4843e-18
-13.8382 -0.963289 -3.4843e-18
-13.7294 -0.963289 -3.4843e-18
-13.6209 -0.963289 -3.4843e-18
-13.5126 -0.963289 -3.4843e-18
-13.4044 -0.963289 -3.4843e-18
-13.2965 -0.963289 -3.4843e-18
-13.1887 -0.963289 -3.4843e-18
-13.0811 -0.963289 -3.4843e-18
-12.9737 -0.963289 -3.4843e-18
-12.8664 -0.963289 -3.4843e-18
-12.7593 -0.963289 -3.4843e-18
-12.6524 -0.963289 -3.4843e-18
-12.5457 -0.963289 -3.4843e-18
-12.4391 -0.963289 -3.4843e-18
-12.3327 -0.963289 -3.4843e-18
-12.2265 -0.963289 -3.4843e-18
-12.1204 -0.963289 -3.4843e-18
-12.0144 -0.963289 -3.4843e-18
-11.9086 -0.963289 -3.4843e-18
-11.803 -0.963289 -3.4843e-18
-11.6975 -0.963289 -3.4843e-18
-11.5922 -0.963289 -3.4843e-18
-11.487 -0.963289 -3.4843e-18
-11.3819 -0.963289 -3.4843e-18
-11.277 -0.963289 -3.4843e-18
-11.1722 -0.963289 -3.4843e-18
-11.0676 -0.963289 -3.4843e-18
-10.9631 -0.963289 -3.4843e-18
-10.8587 -0.963289 -3.4843e-18
-10.7545 -0.963289 -3.4843e-18
-10.6503 -0.963289 -3.4843e-18
-10.5463 -0.963289 -3.4843e-18
-10.4425 -0.963289 -3.4843e-18
-10.3387 -0.963289 -3.4843e-18
-10.2351 -0.963289 -3.4843e-18
-10.1316 -0.963289 -3.4843e-18
-10.0282 -0.963289 -3.4843e-18
-9.92496 -0.963289 -3.4843e-18
-9.82181 -0.963289 -3.4843e-18
-9.71877 -0.963289 -3.4843e-18
-9.61583 -0.963289 -3.4843e-18
-9.51301 -0.963289 -3.4843e-18
-9.4103 -0.963289 -3.4843e-18
-9.30769 -0.963289 -3.4843e-18
-9.20518 -0.963289 -3.4843e-18
-9.10278 -0.963289 -3.4843e-18
-9.00048 -0.963289 -3.4843e-18
-8.89828 -0.963289 -3.4843e-18
-8.79618 -0.963289 -3.4843e-18
-8.69417 -0.963289 -3.4843e-18
-8.59226 -0.963289 -3.4843e-18
-8.49044 -0.963289 -3.4843e-18
-8.38872 -0.963289 -3.4843e-18
-8.28708 -0.963289 -3.4843e-18
-8.18554 -0.963289 -3.4843e-18
-8.08408 -0.963289 -3.4843e-18
-7.98271 -0.963289 -3.4843e-18
-7.88143 -0.963289 -3.4843e-18
-7.78023 -0.963289 -3.4843e-18
-7.67911 -0.963289 -3.4843e-18
-7.57807 -0.963289 -3.4843e-18
-7.47712 -0.963289 -3.4843e-18
-7.37624 -0.963289 -3.4843e-18
-7.27544 -0.963289 -3.4843e-18
-7.17471 -0.963289 -3.4843e-18
-7.07406 -0.963289 -3.4843e-18
-6.97348 -0.963289 -3.4843e-18
-6.87298 -0.963289 -3.4843e-18
-6.77254 -0.963289 -3.4843e-18
-6.67218 -0.963289 -3.4843e-18
-6.57188 -0.963289 -3.4843e-18
-6.47166 -0.963289 -3.4843e-18
-6.37149 -0.963289 -3.4843e-18
-6.2714 -0.963289 -3.4843e-18
-6.17136 -0.963289 -3.4843e-18
-6.07139 -0.963289 -3.4843e-18
-5.97148 -0.963289 -3.4843e-18
-5.87163 -0.963289 -3.4843e-18
-5.77184 -0.963289 -3.4843e-18
-5.67211 -0.963289 -3.4843e-18
-5.57243 -0.963289 -3.4843e-18
-5.47281 -0.963289 -3.4843e-18
-5.37325 -0.963289 -3.4843e-18
-5.27373 -0.963289 -3.4843e-18
-5.17427 -0.963289 -3.4843e-18
-5.07487 -0.963289 -3.4843e-18
-4.97551 -0.963289 -3.4843e-18
-4.8762 -0.963289 -3.4843e-18
-4.77694 -0.963289 -3.4843e-18
-4.67772 -0.963289 -3.4843e-18
-4.57855 -0.963289 -3.4843e-18
-4.47943 -0.963289 -3.4843e-18
-4.38035 -0.963289 -3.4843e-18
-4.28131 -0.963289 -3.4843e-18
-4.18232 -0.963289 -3.4843e-18
-4.08336 -0.963289 -3.4843e-18
-3.98445 -0.963289 -3.4843e-18
-3.88557 -0.963289 -3.4843e-18
-3.78673 -0.963289 -3.4843e-18
-3.68793 -0.963289 -3.4843e-18
-3.58916 -0.963289 -3.4843e-18
-3.49043 -0.963289 -3.4843e-18
-3.39173 -0.963289 -3.4843e-18
-3.29307 -0.963289 -3.4843e-18
-3.19443 -0.963289 -3.4843e-18
-3.09583 -0.963289 -3.4843e-18
-2.99725 -0.963289 -3.4843e-18
-2.89871 -0.963289 -3.4843e-18
-2.80019 -0.963289 -3.4843e-18
-2.7017 -0.963289 -3.4843e-18
-2.60323 -0.963289 -3.4843e-18
-2.50479 -0.963289 -3.4843e-18
-2.40638 -0.963289 -3.4843e-18
-2.30798 -0.963289 -3.4843e-18
-2.20961 -0.963289 -3.4843e-18
-2.11126 -0.963289 -3.4843e-18
-2.01293 -0.963289 -3.4843e-18
-1.91462 -0.963289 -3.4843e-18
-1.81632 -0.963289 -3.4843e-18
-1.71804 -0.963289 -3.4843e-18
-1.61978 -0.963289 -3.4843e-18
-1.52154 -0.963289 -3.4843e-18
-1.42331 -0.963289 -3.4843e-18
-1.32509 -0.963289 -3.4843e-18
-1.22689 -0.963289 -3.4843e-18
-1.12869 -0.963289 -3.4843e-18
-1.03051 -0.963289 -3.4843e-18
-0.932337 -0.963289 -3.4843e-18
-0.834173 -0.963289 -3.4843e-18
-0.736016 -0.963289 -3.4843e-18
-0.637867 -0.963289 -3.4843e-18
-0.539723 -0.963289 -3.4843e-18
-0.441585 -0.963289 -3.4843e-18
-0.343451 -0.963289 -3.4843e-18
-0.24532 -0.963289 -3.4843e-18
-0.147191 -0.963289 -3.4843e-18
-0.0490634 -0.963289 -3.4843e-18
0.0490634 -0.963289 -3.4843e-18
0.147191 -0.963289 -3.4843e-18
0.24532 -0.963289 -3.4843e-18
0.343451 -0.963289 -3.4843e-18
0.441585 -0.963289 -3.4843e-18
0.539723 -0.963289 -3.4843e-18
0.637867 -0.963289 -3.4843e-18
0.736016 -0.963289 -3.4843e-18
0.834173 -0.963289 -3.4843e-18
0.932337 -0.963289 -3.4843e-18
1.03051 -0.963289 -3.4843e-18
1.12869 -0.963289 -3.4843e-18
1.22689 -0.963289 -3.4843e-18
1.32509 -0.963289 -3.4843e-18
1.42331 -0.963289 -3.4843e-18
1.52154 -0.963289 -3.4843e-18
1.61978 -0.963289 -3.4843e-18
1.71804 -0.963289 -3.4843e-18
1.81632 -0.963289 -3.4843e-18
1.91462 -0.963289 -3.4843e-18
2.01293 -0.963289 -3.4843e-18
2.11126 -0.963289 -3.4843e-18
2.20961 -0.963289 -3.4843e-18
2.30798 -0.963289 -3.4843e-18
2.40638 -0.963289 -3.4843e-18
2.50479 -0.963289 -3.4843e-18
2.60323 -0.963289 -3.4843e-18
2.7017 -0.963289 -3.4843e-18
2.80019 -0.963289 -3.4843e-18
2.89871 -0.963289 -3.4843e-18
2.99725 -0.963289 -3.4843e-18
3.09583 -0.963289 -3.4843e-18
3.19443 -0.963289 -3.4843e-18
3.29307 -0.963289 -3.4843e-18
3.39173 -0.963289 -3.4843e-18
3.49043 -0.963289 -3.4843e-18
3.58916 -0.963289 -3.4843e-18
3.68793 -0.963289 -3.4843e-18
3.78673 -0.963289 -3.4843e-18
3.88557 -0.963289 -3.4843e-18
3.98445 -0.963289 -3.4843e-18
4.08336 -0.963289 -3.4843e-18
4.18232 -0.963289 -3.4843e-18
4.28131 -0.963289 -3.4843e-18
4.38035 -0.963289 -3.4843e-18
4.47943 -0.963289 -3.4843e-18
4.57855 -0.963289 -3.4843e-18
4.67772 -0.963289 -3.4843e-18
4.77694 -0.963289 -3.4843e-18
4.8762 -0.963289 -3.4843e-18
4.97551 -0.963289 -3.4843e-18
5.07487 -0.963289 -3.4843e-18
5.17427 -0.963289 -3.4843e-18
5.27373 -0.963289 -3.4843e-18
5.37325 -0.963289 -3.4843e-18
5.47281 -0.963289 -3.4843e-18
5.57243 -0.963289 -3.4843e-18
5.67211 -0.963289 -3.4843e-18
5.77184 -0.963289 -3.4843e-18
5.87163 -0.963289 -3.4843e-18
5.97148 -0.963289 -3.4843e-18
6.07139 -0.963289 -3.4843e-18
6.17136 -0.963289 -3.4843e-18
6.2714 -0.963289 -3.4843e-18
6.37149 -0.963289 -3.4843e-18
6.47166 -0.963289 -3.4843e-18
6.57188 -0.963289 -3.4843e-18
6.67218 -0.963289 -3.4843e-18
6.77254 -0.963289 -3.4843e-18
6.87298 -0.963289 -3.4843e-18
6.97348 -0.963289 -3.4843e-18
7.07406 -0.963289 -3.4843e-18
7.17471 -0.963289 -3.4843e-18
7.27544 -0.963289 -3.4843e-18
7.37624 -0.963289 -3.4843e-18
7.47712 -0.963289 -3.4843e-18
7.57807 -0.963289 -3.4843e-18
7.67911 -0.963289 -3.4843e-18
7.78023 -0.963289 -3.4843e-18
7.88143 -0.963289 -3.4843e-18
7.98271 -0.963289 -3.4843e-18
8.08408 -0.963289 -3.4843e-18
8.18554 -0.963289 -3.4843e-18
8.28708 -0.963289 -3.4843e-18
8.38872 -0.963289 -3.4843e-18
8.49044 -0.963289 -3.4843e-18
8.59226 -0.963289 -3.4843e-18
8.69417 -0.963289 -3.4843e-18
8.79618 -0.963289 -3.4843e-18
8.89828 -0.963289 -3.4843e-18
9.00048 -0.963289 -3.4843e-18
9.10278 -0.963289 -3.4843e-18
9.20518 -0.963289 -3.4843e-18
9.30769 -0.963289 -3.4843e-18
9.4103 -0.963289 -3.4843e-18
9.51301 -0.963289 -3.4843e-18
9.61583 -0.963289 -3.4843e-18
9.71877 -0.963289 -3.4843e-18
9.82181 -0.963289 -3.4843e-18
9.92496 -0.963289 -3.4843e-18
10.0282 -0.963289 -3.4843e-18
10.1316 -0.963289 -3.4843e-18
10.2351 -0.963289 -3.4843e-18
10.3387 -0.963289 -3.4843e-18
10.4425 -0.963289 -3.4843e-18
10.5463 -0.963289 -3.4843e-18
10.6503 -0.963289 -3.4843e-18
10.7545 -0.963289 -3.4843e-18
10.8587 -0.963289 -3.4843e-18
10.9631 -0.963289 -3.4843e-18
11.0676 -0.963289 -3.4843e-18
11.1722 -0.963289 -3.4843e-18
11.277 -0.963289 -3.4843e-18
11.3819 -0.963289 -3.4843e-18
11.487 -0.963289 -3.4843e-18
11.5922 -0.963289 -3.4843e-18
11.6975 -0.963289 -3.4843e-18
11.803 -0.963289 -3.4843e-18
11.9086 -0.963289 -3.4843e-18
12.0144 -0.963289 -3.4843e-18
12.1204 -0.963289 -3.4843e-18
12.2265 -0.963289 -3.4843e-18
12.3327 -0.963289 -3.4843e-18
12.4391 -0.963289 -3.4843e-18
12.5457 -0.963289 -3.4843e-18
12.6524 -0.963289 -3.4843e-18
12.7593 -0.963289 -3.4843e-18
12.8664 -0.963289 -3.4843e-18
12.9737 -0.963289 -3.4843e-18
13.0811 -0.963289 -3.4843e-18
13.1887 -0.963289 -3.4843e-18
13.2965 -0.963289 -3.4843e-18
13.4044 -0.963289 -3.4843e-18
13.5126 -0.963289 -3.4843e-18
13.6209 -0.963289 -3.4843e-18
13.7294 -0.963289 -3.4843e-18
13.8382 -0.963289 -3.4843e-18
13.9471 -0.963289 -3.4843e-18
14.0562 -0.963289 -3.4843e-18
14.1655 -0.963289 -3.4843e-18
14.275 -0.963289 -3.4843e-18
14.3848 -0.963289 -3.4843e-18
14.4947 -0.963289 -3.4843e-18
14.6049 -0.963289 -3.4843e-18
14.7152 -0.963289 -3.4843e-18
14.8258 -0.963289 -3.4843e-18
14.9367 -0.963289 -3.4843e-18
15.0477 -0.963289 -3.4843e-18
15.159 -0.963289 -3.4843e-18
15.2705 -0.963289 -3.4843e-18
15.3823 -0.963289 -3.4843e-18
15.4943 -0.963289 -3.4843e-18
15.6066 -0.963289 -3.4843e-18
15.7191 -0.963289 -3.4843e-18
15.8319 -0.963289 -3.4843e-18
15.9449 -0.963289 -3.4843e-18
16.0582 -0.963289 -3.4843e-18
16.1717 -0.963289 -3.4843e-18
16.2856 -0.963289 -3.4843e-18
16.3997 -0.963289 -3.4843e-18
16.5141 -0.963289 -3.4843e-18
16.6288 -0.963289 -3.4843e-18
16.7437 -0.963289 -3.4843e-18
16.859 -0.963289 -3.4843e-18
16.9746 -0.963289 -3.4843e-18
17.0905 -0.963289 -3.4843e-18
17.2067 -0.963289 -3.4843e-18
17.3232 -0.963289 -3.4843e-18
17.4401 -0.963289 -3.4843e-18
17.5572 -0.963289 -3.4843e-18
17.6748 -0.963289 -3.4843e-18
17.7926 -0.963289 -3.4843e-18
17.9108 -0.963289 -3.4843e-18
18.0294 -0.963289 -3.4843e-18
18.1483 -0.963289 -3.4843e-18
18.2676 -0.963289 -3.4843e-18
18.3873 -0.963289 -3.4843e-18
18.5074 -0.963289 -3.4843e-18
18.6278 -0.963289 -3.4843e-18
18.7487 -0.963289 -3.4843e-18
18.8699 -0.963289 -3.4843e-18
18.9916 -0.963289 -3.4843e-18
19.1137 -0.963289 -3.4843e-18
19.2362 -0.963289 -3.4843e-18
19.3592 -0.963289 -3.4843e-18
19.4826 -0.963289 -3.4843e-18
19.6065 -0.963289 -3.4843e-18
19.7309 -0.963289 -3.4843e-18
19.8557 -0.963289 -3.4843e-18
19.9811 -0.963289 -3.4843e-18
20.1069 -0.963289 -3.4843e-18
20.2333 -0.963289 -3.4843e-18
20.3602 -0.963289 -3.4843e-18
20.4876 -0.963289 -3.4843e-18
20.6156 -0.963289 -3.4843e-18
20.7441 -0.963289 -3.4843e-18
20.8732 -0.963289 -3.4843e-18
21.0029 -0.963289 -3.4843e-18
21.1332 -0.963289 -3.4843e-18
21.2642 -0.963289 -3.4843e-18
21.3958 -0.963289 -3.4843e-18
21.528 -0.963289 -3.4843e-18
21.6609 -0.963289 -3.4843e-18
21.7945 -0.963289 -3.4843e-18
21.9288 -0.963289 -3.4843e-18
22.0639 -0.963289 -3.4843e-18
22.1997 -0.963289 -3.4843e-18
22.3363 -0.963289 -3.4843e-18
22.4736 -0.963289 -3.4843e-18
22.6118 -0.963289 -3.4843e-18
22.7509 -0.963289 -3.4843e-18
22.8908 -0.963289 -3.4843e-18
23.0316 -0.963289 -3.4843e-18
23.1733 -0.963289 -3.4843e-18
23.316 -0.963289 -3.4843e-18
23.4597 -0.963289 -3.4843e-18
23.6044 -0.963289 -3.4843e-18
23.7502 -0.963289 -3.4843e-18
23.8971 -0.963289 -3.4843e-18
24.0451 -0.963289 -3.4843e-18
24.1944 -0.963289 -3.4843e-18
24.3448 -0.963289 -3.4843e-18
24.4966 -0.963289 -3.4843e-18
24.6496 -0.963289 -3.4843e-18
24.8041 -0.963289 -3.4843e-18
24.9601 -0.963289 -3.4843e-18
25.1175 -0.963289 -3.4843e-18
25.2766 -0.963289 -3.4843e-18
25.4373 -0.963289 -3.4843e-18
25.5998 -0.963289 -3.4843e-18
25.7641 -0.963289 -3.4843e-18
25.9304 -0.963289 -3.4843e-18
26.0988 -0.963289 -3.4843e-18
26.2693 -0.963289 -3.4843e-18
26.4421 -0.963289 -3.4843e-18
26.6174 -0.963289 -3.4843e-18
26.7954 -0.963289 -3.4843e-18
26.9761 -0.963289 -3.4843e-18
27.1598 -0.963289 -3.4843e-18
27.3468 -0.963289 -3.4843e-18
27.5373 -0.963289 -3.4843e-18
27.7317 -0.963289 -3.4843e-18
27.9302 -0.963289 -3.4843e-18
28.1333 -0.963289 -3.4843e-18
28.3415 -0.963289 -3.4843e-18
28.5554 -0.963289 -3.4843e-18
28.7758 -0.963289 -3.4843e-18
29.0035 -0.963289 -3.4843e-18
29.2396 -0.963289 -3.4843e-18
29.4858 -0.963289 -3.4843e-18
29.7441 -0.963289 -3.4843e-18
30.0173 -0.963289 -3.4843e-18
30.3101 -0.963289 -3.4843e-18
30.6297 -0.963289 -3.4843e-18
30.9905 -0.963289 -3.4843e-18
31.4301 -0.963289 -3.4843e-18


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1Quantum/SigmaATwoLoop.txt <==
-31.4301 -2.07903 -0.00709446
-30.9905 -2.07959 0.0037925
-30.6297 -2.07946 -0.00617135
-30.3101 -2.07984 -0.00020491
-30.0173 -2.07998 -0.0129479
-29.7441 -2.08064 -0.00699241
-29.4858 -2.08086 -0.00643859
-29.2396 -2.08091 0.00905327
-29.0035 -2.08062 -0.0028614
-28.7758 -2.08093 -0.00121038
-28.5554 -2.0809 -0.000639158
-28.3415 -2.08087 0.00429741
-28.1333 -2.08092 -0.0062358
-27.9302 -2.08106 0.0054077
-27.7317 -2.08089 -0.00314276
-27.5373 -2.08115 0.00107833
-27.3468 -2.08102 -0.000251829
-27.1598 -2.08112 0.000748864
-26.9761 -2.08117 -0.00202531
-26.7954 -2.08116 0.00339498
-26.6174 -2.08122 -0.00427796
-26.4421 -2.08128 0.00447632
-26.2693 -2.08123 -0.00399796
-26.0988 -2.0814 0.0031402
-25.9304 -2.08128 -0.00215142
-25.7641 -2.08147 0.00136155
-25.5998 -2.08138 -0.000871944
-25.4373 -2.0815 0.000807257
-25.2766 -2.08149 -0.00104845
-25.1175 -2.08154 0.00156367
-24.9601 -2.0816 -0.00213548
-24.8041 -2.08161 0.00271721
-24.6496 -2.08167 -0.00312062
-24.4966 -2.0817 0.0033747
-24.3448 -2.08172 -0.00336912
-24.1944 -2.08181 0.00321768
-24.0451 -2.08178 -0.00286803
-23.8971 -2.08191 0.00248048
-23.7502 -2.08185 -0.00201554
-23.6044 -2.082 0.00163626
-23.4597 -2.08193 -0.00127987
-23.316 -2.08207 0.00108653
-23.1733 -2.08204 -0.000955938
-23.0316 -2.08214 0.00100165
-22.8908 -2.08214 -0.0010904
-22.7509 -2.08221 0.00131969
-22.6118 -2.08225 -0.00153713
-22.4736 -2.08229 0.00183921
-22.3363 -2.08235 -0.00206846
-22.1997 -2.08238 0.00233269
-22.0639 -2.08245 -0.00247859
-21.9288 -2.08248 0.00263166
-21.7945 -2.08254 -0.00264579
-21.6609 -2.08259 0.00266486
-21.528 -2.08262 -0.00254809
-21.3958 -2.08271 0.00245453
-21.2642 -2.08271 -0.00224412
-21.1332 -2.08283 0.00208642
-21.0029 -2.08281 -0.00183694
-20.8732 -2.08294 0.00167137
-20.7441 -2.08291 -0.00143653
-20.6156 -2.08305 0.00131127
-20.4876 -2.08303 -0.00113115
-20.3602 -2.08316 0.00107692
-20.2333 -2.08315 -0.000971887
-20.1069 -2.08327 0.000999021
-19.9811 -2.08328 -0.000969715
-19.8557 -2.08338 0.00107051
-19.7309 -2.08342 -0.00110196
-19.6065 -2.08349 0.00125609
-19.4826 -2.08355 -0.00132392
-19.3592 -2.08361 0.00150494
-19.2362 -2.08369 -0.00158182
-19.1137 -2.08374 0.00176324
-18.9916 -2.08383 -0.00182426
-18.8699 -2.08387 0.00198407
-18.7487 -2.08397 -0.00201041
-18.6278 -2.08402 0.00213384
-18.5074 -2.08411 -0.00211458
-18.3873 -2.08417 0.002195
-18.2676 -2.08426 -0.00212723
-18.1483 -2.08433 0.00216566
-18.0294 -2.0844 -0.0020534
-17.9108 -2.08449 0.00205692
-17.7926 -2.08456 -0.00190928
-17.6748 -2.08467 0.00188901
-17.5572 -2.08471 -0.00171803
-17.4401 -2.08484 0.001687
-17.3232 -2.08488 -0.00150562
-17.2067 -2.08502 0.00147684
-17.0905 -2.08505 -0.00129712
-16.9746 -2.0852 0.00128206
-16.859 -2.08524 -0.00111395
-16.7437 -2.08539 0.00112155
-16.6288 -2.08543 -0.000972099
-16.5141 -2.08559 0.00100819
-16.3997 -2.08563 -0.000881266
-16.2856 -2.08579 0.000948565
-16.1717 -2.08584 -0.000844934
-16.0582 -2.08599 0.00094325
-15.9449 -2.08607 -0.000860998
-15.8319 -2.0862 0.000987755
-15.7191 -2.0863 -0.000922849
-15.6066 -2.08642 0.00107372
-15.4943 -2.08654 -0.00102067
-15.3823 -2.08665 0.00119024
-15.2705 -2.08679 -0.00114278
-15.159 -2.0869 0.00132522
-15.0477 -2.08705 -0.00127689
-14.9367 -2.08715 0.00146649
-14.8258 -2.08732 -0.00141116
-14.7152 -2.08741 0.00160279
-14.6049 -2.0876 -0.00153505
-14.4947 -2.08769 0.00172452
-14.3848 -2.08789 -0.00163991
-14.275 -2.08798 0.00182411
-14.1655 -2.08819 -0.00171929
-14.0562 -2.08829 0.00189633
-13.9471 -2.0885 -0.0017691
-13.8382 -2.08861 0.00193827
-13.7294 -2.08883 -0.00178751
-13.6209 -2.08895 0.00194921
-13.5126 -2.08917 -0.00177475
-13.4044 -2.08931 0.00193037
-13.2965 -2.08953 -0.00173284
-13.1887 -2.08968 0.00188455
-13.0811 -2.08991 -0.00166518
-12.9737 -2.09008 0.00181577
-12.8664 -2.0903 -0.00157619
-12.7593 -2.09049 0.00172889
-12.6524 -2.09072 -0.00147096
-12.5457 -2.09092 0.00162924
-12.4391 -2.09115 -0.00135484
-12.3327 -2.09138 0.00152229
-12.2265 -2.09161 -0.00123318
-12.1204 -2.09186 0.00141338
-12.0144 -2.0921 -0.00111107
-11.9086 -2.09236 0.00130746
-11.803 -2.09262 -0.000993099
-11.6975 -2.09289 0.00120896
-11.5922 -2.09316 -0.000883271
-11.487 -2.09345 0.00112165
-11.3819 -2.09374 -0.000784861
-11.277 -2.09404 0.00104859
-11.1722 -2.09436 -0.000700393
-11.0676 -2.09467 0.000992065
-10.9631 -2.09501 -0.000631626
-10.8587 -2.09533 0.000953656
-10.7545 -2.0957 -0.000579582
-10.6503 -2.09603 0.000934242
-10.5463 -2.09644 -0.000544596
-10.4425 -2.09678 0.000934084
-10.3387 -2.09722 -0.000526383
-10.2351 -2.09757 0.000952896
-10.1316 -2.09806 -0.00052412
-10.0282 -2.09842 0.00098994
-9.92496 -2.09896 -0.000536529
-9.82181 -2.09932 0.00104412
-9.71877 -2.09992 -0.000561964
-9.61583 -2.10029 0.00111407
-9.51301 -2.10094 -0.000598493
-9.4103 -2.10132 0.00119825
-9.30769 -2.10204 -0.000643973
-9.20518 -2.10244 0.00129505
-9.10278 -2.10323 -0.000696115
-9.00048 -2.10364 0.00140283
-8.89828 -2.1045 -0.000752542
-8.79618 -2.10493 0.00152004
-8.69417 -2.10588 -0.000810829
-8.59226 -2.10633 0.00164523
-8.49044 -2.10736 -0.000868532
-8.38872 -2.10785 0.00177718
-8.28708 -2.10898 -0.000923207
-8.18554 -2.1095 0.0019149
-8.08408 -2.11073 -0.000972403
-7.98271 -2.1113 0.00205773
-7.88143 -2.11264 -0.00101365
-7.78023 -2.11326 0.00220535
-7.67911 -2.11473 -0.00104441
-7.57807 -2.11542 0.00235791
-7.47712 -2.11702 -0.00106202
-7.37624 -2.11779 0.00251604
-7.27544 -2.11954 -0.00106362
-7.17471 -2.12041 0.002681
-7.07406 -2.12232 -0.001046
-6.97348 -2.12332 0.00285482
-6.87298 -2.12542 -0.00100542
-6.77254 -2.12656 0.00304045
-6.67218 -2.12887 -0.000937368
-6.57188 -2.13018 0.00324207
-6.47166 -2.13273 -0.000836188
-6.37149 -2.13425 0.0034655
-6.2714 -2.13709 -0.000694565
-6.17136 -2.13887 0.00371876
-6.07139 -2.14204 -0.000502738
-5.97148 -2.14412 0.00401299
-5.87163 -2.1477 -0.000247334
-5.77184 -2.15016 0.00436387
-5.67211 -2.15422 9.04673e-05
-5.57243 -2.15715 0.00479385
-5.47281 -2.1618 0.000537868
-5.37325 -2.16533 0.00533586
-5.27373 -2.17073 0.00113533
-5.17427 -2.17502 0.00603952
-5.07487 -2.18136 0.00194498
-4.97551 -2.18665 0.00698222
-4.8762 -2.19423 0.00306579
-4.77694 -2.20084 0.00828962
-4.67772 -2.21009 0.00466243
-4.57855 -2.21853 0.0101758
-4.47943 -2.23009 0.0070236
-4.38035 -2.24114 0.0130276
-4.28131 -2.25605 0.0106893
-4.18232 -2.271 0.017597
-4.08336 -2.29104 0.0167559
-3.98445 -2.31218 0.0254891
-3.88557 -2.34061 0.0277018
-3.78673 -2.37237 0.0405873
-3.68793 -2.41585 0.0500154
-3.58916 -2.46783 0.0740797
-3.49043 -2.54158 0.104681
-3.39173 -2.63656 0.167692
-3.29307 -2.77507 0.284892
-3.19443 -2.93852 0.546094
-3.09583 -2.98658 1.14213
-2.99725 -2.27141 1.38148
-2.89871 -1.60585 1.03107
-2.80019 -1.47066 0.633125
-2.7017 -1.54262 0.390162
-2.60323 -1.63467 0.272224
-2.50479 -1.71049 0.199172
-2.40638 -1.77365 0.164379
-2.30798 -1.82466 0.135062
-2.20961 -1.86971 0.125206
-2.11126 -1.9092 0.112077
-2.01293 -1.94733 0.113658
-1.91462 -1.98432 0.110221
-1.81632 -2.02362 0.121033
-1.71804 -2.06616 0.12842
-1.61978 -2.11592 0.153481
-1.52154 -2.17585 0.182709
-1.42331 -2.25229 0.244641
-1.32509 -2.35092 0.343784
-1.22689 -2.47062 0.551291
-1.12869 -2.54579 0.953343
-1.03051 -2.52905 1.33128
-0.932337 -1.53399 1.05399
-0.834173 -1.10285 0.586203
-0.736016 -1.16457 0.300097
-0.637867 -1.26443 0.172404
-0.539723 -1.34301 0.101187
-0.441585 -1.39959 0.0678627
-0.343451 -1.4391 0.0402291
-0.24532 -1.4658 0.0286438
-0.147191 -1.48228 0.0124576
-0.0490634 -1.49018 0.00680805
0.0490634 -1.49018 -0.00680805
0.147191 -1.48228 -0.0124576
0.24532 -1.4658 -0.0286438
0.343451 -1.4391 -0.0402291
0.441585 -1.39959 -0.0678627
0.539723 -1.34301 -0.101187
0.637867 -1.26443 -0.172404
0.736016 -1.16457 -0.300097
0.834173 -1.10285 -0.586203
0.932337 -1.53399 -1.05399
1.03051 -2.52905 -1.33128
1.12869 -2.54579 -0.953343
1.22689 -2.47062 -0.551291
1.32509 -2.35092 -0.343784
1.42331 -2.25229 -0.244641
1.52154 -2.17585 -0.182709
1.61978 -2.11592 -0.153481
1.71804 -2.06616 -0.12842
1.81632 -2.02362 -0.121033
1.91462 -1.98432 -0.110221
2.01293 -1.94733 -0.113658
2.11126 -1.9092 -0.112077
2.20961 -1.86971 -0.125206
2.30798 -1.82466 -0.135062
2.40638 -1.77365 -0.164379
2.50479 -1.71049 -0.199172
2.60323 -1.63467 -0.272224
2.7017 -1.54262 -0.390162
2.80019 -1.47066 -0.633125
2.89871 -1.60585 -1.03107
2.99725 -2.27141 -1.38148
3.09583 -2.98658 -1.14213
3.19443 -2.93852 -0.546094
3.29307 -2.77507 -0.284892
3.39173 -2.63656 -0.167692
3.49043 -2.54158 -0.104681
3.58916 -2.46783 -0.0740797
3.68793 -2.41585 -0.0500154
3.78673 -2.37237 -0.0405873
3.88557 -2.34061 -0.0277018
3.98445 -2.31218 -0.0254891
4.08336 -2.29104 -0.0167559
4.18232 -2.271 -0.017597
4.28131 -2.25605 -0.0106893
4.38035 -2.24114 -0.0130276
4.47943 -2.23009 -0.0070236
4.57855 -2.21853 -0.0101758
4.67772 -2.21009 -0.00466243
4.77694 -2.20084 -0.00828962
4.8762 -2.19423 -0.00306579
4.97551 -2.18665 -0.00698222
5.07487 -2.18136 -0.00194498
5.17427 -2.17502 -0.00603952
5.27373 -2.17073 -0.00113533
5.37325 -2.16533 -0.00533586
5.47281 -2.1618 -0.000537868
5.57243 -2.15715 -0.00479385
5.67211 -2.15422 -9.04673e-05
5.77184 -2.15016 -0.00436387
5.87163 -2.1477 0.000247334
5.97148 -2.14412 -0.00401299
6.07139 -2.14204 0.000502738
6.17136 -2.13887 -0.00371876
6.2714 -2.13709 0.000694565
6.37149 -2.13425 -0.0034655
6.47166 -2.13273 0.000836188
6.57188 -2.13018 -0.00324207
6.67218 -2.12887 0.000937368
6.77254 -2.12656 -0.00304045
6.87298 -2.12542 0.00100542
6.97348 -2.12332 -0.00285482
7.07406 -2.12232 0.001046
7.17471 -2.12041 -0.002681
7.27544 -2.11954 0.00106362
7.37624 -2.11779 -0.00251604
7.47712 -2.11702 0.00106202
7.57807 -2.11542 -0.00235791
7.67911 -2.11473 0.00104441
7.78023 -2.11326 -0.00220535
7.88143 -2.11264 0.00101365
7.98271 -2.1113 -0.00205773
8.08408 -2.11073 0.000972403
8.18554 -2.1095 -0.0019149
8.28708 -2.10898 0.000923207
8.38872 -2.10785 -0.00177718
8.49044 -2.10736 0.000868532
8.59226 -2.10633 -0.00164523
8.69417 -2.10588 0.000810829
8.79618 -2.10493 -0.00152004
8.89828 -2.1045 0.000752542
9.00048 -2.10364 -0.00140283
9.10278 -2.10323 0.000696115
9.20518 -2.10244 -0.00129505
9.30769 -2.10204 0.000643973
9.4103 -2.10132 -0.00119825
9.51301 -2.10094 0.000598493
9.61583 -2.10029 -0.00111407
9.71877 -2.09992 0.000561964
9.82181 -2.09932 -0.00104412
9.92496 -2.09896 0.000536529
10.0282 -2.09842 -0.00098994
10.1316 -2.09806 0.00052412
10.2351 -2.09757 -0.000952896
10.3387 -2.09722 0.000526383
10.4425 -2.09678 -0.000934084
10.5463 -2.09644 0.000544596
10.6503 -2.09603 -0.000934242
10.7545 -2.0957 0.000579582
10.8587 -2.09533 -0.000953656
10.9631 -2.09501 0.000631626
11.0676 -2.09467 -0.000992065
11.1722 -2.09436 0.000700393
11.277 -2.09404 -0.00104859
11.3819 -2.09374 0.000784861
11.487 -2.09345 -0.00112165
11.5922 -2.09316 0.000883271
11.6975 -2.09289 -0.00120896
11.803 -2.09262 0.000993099
11.9086 -2.09236 -0.00130746
12.0144 -2.0921 0.00111107
12.1204 -2.09186 -0.00141338
12.2265 -2.09161 0.00123318
12.3327 -2.09138 -0.00152229
12.4391 -2.09115 0.00135484
12.5457 -2.09092 -0.00162924
12.6524 -2.09072 0.00147096
12.7593 -2.09049 -0.00172889
12.8664 -2.0903 0.00157619
12.9737 -2.09008 -0.00181577
13.0811 -2.08991 0.00166518
13.1887 -2.08968 -0.00188455
13.2965 -2.08953 0.00173284
13.4044 -2.08931 -0.00193037
13.5126 -2.08917 0.00177475
13.6209 -2.08895 -0.00194921
13.7294 -2.08883 0.00178751
13.8382 -2.08861 -0.00193827
13.9471 -2.0885 0.0017691
14.0562 -2.08829 -0.00189633
14.1655 -2.08819 0.00171929
14.275 -2.08798 -0.00182411
14.3848 -2.08789 0.00163991
14.4947 -2.08769 -0.00172452
14.6049 -2.0876 0.00153505
14.7152 -2.08741 -0.00160279
14.8258 -2.08732 0.00141116
14.9367 -2.08715 -0.00146649
15.0477 -2.08705 0.00127689
15.159 -2.0869 -0.00132522
15.2705 -2.08679 0.00114278
15.3823 -2.08665 -0.00119024
15.4943 -2.08654 0.00102067
15.6066 -2.08642 -0.00107372
15.7191 -2.0863 0.000922849
15.8319 -2.0862 -0.000987755
15.9449 -2.08607 0.000860998
16.0582 -2.08599 -0.00094325
16.1717 -2.08584 0.000844934
16.2856 -2.08579 -0.000948565
16.3997 -2.08563 0.000881266
16.5141 -2.08559 -0.00100819
16.6288 -2.08543 0.000972099
16.7437 -2.08539 -0.00112155
16.859 -2.08524 0.00111395
16.9746 -2.0852 -0.00128206
17.0905 -2.08505 0.00129712
17.2067 -2.08502 -0.00147684
17.3232 -2.08488 0.00150562
17.4401 -2.08484 -0.001687
17.5572 -2.08471 0.00171803
17.6748 -2.08467 -0.00188901
17.7926 -2.08456 0.00190928
17.9108 -2.08449 -0.00205692
18.0294 -2.0844 0.0020534
18.1483 -2.08433 -0.00216566
18.2676 -2.08426 0.00212723
18.3873 -2.08417 -0.002195
18.5074 -2.08411 0.00211458
18.6278 -2.08402 -0.00213384
18.7487 -2.08397 0.00201041
18.8699 -2.08387 -0.00198407
18.9916 -2.08383 0.00182426
19.1137 -2.08374 -0.00176324
19.2362 -2.08369 0.00158182
19.3592 -2.08361 -0.00150494
19.4826 -2.08355 0.00132392
19.6065 -2.08349 -0.00125609
19.7309 -2.08342 0.00110196
19.8557 -2.08338 -0.00107051
19.9811 -2.08328 0.000969715
20.1069 -2.08327 -0.000999021
20.2333 -2.08315 0.000971887
20.3602 -2.08316 -0.00107692
20.4876 -2.08303 0.00113115
20.6156 -2.08305 -0.00131127
20.7441 -2.08291 0.00143653
20.8732 -2.08294 -0.00167137
21.0029 -2.08281 0.00183694
21.1332 -2.08283 -0.00208642
21.2642 -2.08271 0.00224412
21.3958 -2.08271 -0.00245453
21.528 -2.08262 0.00254809
21.6609 -2.08259 -0.00266486
21.7945 -2.08254 0.00264579
21.9288 -2.08248 -0.00263166
22.0639 -2.08245 0.00247859
22.1997 -2.08238 -0.00233269
22.3363 -2.08235 0.00206846
22.4736 -2.08229 -0.00183921
22.6118 -2.08225 0.00153713
22.7509 -2.08221 -0.00131969
22.8908 -2.08214 0.0010904
23.0316 -2.08214 -0.00100165
23.1733 -2.08204 0.000955938
23.316 -2.08207 -0.00108653
23.4597 -2.08193 0.00127987
23.6044 -2.082 -0.00163626
23.7502 -2.08185 0.00201554
23.8971 -2.08191 -0.00248048
24.0451 -2.08178 0.00286803
24.1944 -2.08181 -0.00321768
24.3448 -2.08172 0.00336912
24.4966 -2.0817 -0.0033747
24.6496 -2.08167 0.00312062
24.8041 -2.08161 -0.00271721
24.9601 -2.0816 0.00213548
25.1175 -2.08154 -0.00156367
25.2766 -2.08149 0.00104845
25.4373 -2.0815 -0.000807257
25.5998 -2.08138 0.000871944
25.7641 -2.08147 -0.00136155
25.9304 -2.08128 0.00215142
26.0988 -2.0814 -0.0031402
26.2693 -2.08123 0.00399796
26.4421 -2.08128 -0.00447632
26.6174 -2.08122 0.00427796
26.7954 -2.08116 -0.00339498
26.9761 -2.08117 0.00202531
27.1598 -2.08112 -0.000748864
27.3468 -2.08102 0.000251829
27.5373 -2.08115 -0.00107833
27.7317 -2.08089 0.00314276
27.9302 -2.08106 -0.0054077
28.1333 -2.08092 0.0062358
28.3415 -2.08087 -0.00429741
28.5554 -2.0809 0.000639158
28.7758 -2.08093 0.00121038
29.0035 -2.08062 0.0028614
29.2396 -2.08091 -0.00905327
29.4858 -2.08086 0.00643859
29.7441 -2.08064 0.00699241
30.0173 -2.07998 0.0129479
30.3101 -2.07984 0.00020491
30.6297 -2.07946 0.00617135
30.9905 -2.07959 -0.0037925
31.4301 -2.07903 0.00709446


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1Quantum/SigmaROneLoop.txt <==
-31.4301 -0.963289 -3.4843e-18
-30.9905 -0.963289 -3.4843e-18
-30.6297 -0.963289 -3.4843e-18
-30.3101 -0.963289 -3.4843e-18
-30.0173 -0.963289 -3.4843e-18
-29.7441 -0.963289 -3.4843e-18
-29.4858 -0.963289 -3.4843e-18
-29.2396 -0.963289 -3.4843e-18
-29.0035 -0.963289 -3.4843e-18
-28.7758 -0.963289 -3.4843e-18
-28.5554 -0.963289 -3.4843e-18
-28.3415 -0.963289 -3.4843e-18
-28.1333 -0.963289 -3.4843e-18
-27.9302 -0.963289 -3.4843e-18
-27.7317 -0.963289 -3.4843e-18
-27.5373 -0.963289 -3.4843e-18
-27.3468 -0.963289 -3.4843e-18
-27.1598 -0.963289 -3.4843e-18
-26.9761 -0.963289 -3.4843e-18
-26.7954 -0.963289 -3.4843e-18
-26.6174 -0.963289 -3.4843e-18
-26.4421 -0.963289 -3.4843e-18
-26.2693 -0.963289 -3.4843e-18
-26.0988 -0.963289 -3.4843e-18
-25.9304 -0.963289 -3.4843e-18
-25.7641 -0.963289 -3.4843e-18
-25.5998 -0.963289 -3.4843e-18
-25.4373 -0.963289 -3.4843e-18
-25.2766 -0.963289 -3.4843e-18
-25.1175 -0.963289 -3.4843e-18
-24.9601 -0.963289 -3.4843e-18
-24.8041 -0.963289 -3.4843e-18
-24.6496 -0.963289 -3.4843e-18
-24.4966 -0.963289 -3.4843e-18
-24.3448 -0.963289 -3.4843e-18
-24.1944 -0.963289 -3.4843e-18
-24.0451 -0.963289 -3.4843e-18
-23.8971 -0.963289 -3.4843e-18
-23.7502 -0.963289 -3.4843e-18
-23.6044 -0.963289 -3.4843e-18
-23.4597 -0.963289 -3.4843e-18
-23.316 -0.963289 -3.4843e-18
-23.1733 -0.963289 -3.4843e-18
-23.0316 -0.963289 -3.4843e-18
-22.8908 -0.963289 -3.4843e-18
-22.7509 -0.963289 -3.4843e-18
-22.6118 -0.963289 -3.4843e-18
-22.4736 -0.963289 -3.4843e-18
-22.3363 -0.963289 -3.4843e-18
-22.1997 -0.963289 -3.4843e-18
-22.0639 -0.963289 -3.4843e-18
-21.9288 -0.963289 -3.4843e-18
-21.7945 -0.963289 -3.4843e-18
-21.6609 -0.963289 -3.4843e-18
-21.528 -0.963289 -3.4843e-18
-21.3958 -0.963289 -3.4843e-18
-21.2642 -0.963289 -3.4843e-18
-21.1332 -0.963289 -3.4843e-18
-21.0029 -0.963289 -3.4843e-18
-20.8732 -0.963289 -3.4843e-18
-20.7441 -0.963289 -3.4843e-18
-20.6156 -0.963289 -3.4843e-18
-20.4876 -0.963289 -3.4843e-18
-20.3602 -0.963289 -3.4843e-18
-20.2333 -0.963289 -3.4843e-18
-20.1069 -0.963289 -3.4843e-18
-19.9811 -0.963289 -3.4843e-18
-19.8557 -0.963289 -3.4843e-18
-19.7309 -0.963289 -3.4843e-18
-19.6065 -0.963289 -3.4843e-18
-19.4826 -0.963289 -3.4843e-18
-19.3592 -0.963289 -3.4843e-18
-19.2362 -0.963289 -3.4843e-18
-19.1137 -0.963289 -3.4843e-18
-18.9916 -0.963289 -3.4843e-18
-18.8699 -0.963289 -3.4843e-18
-18.7487 -0.963289 -3.4843e-18
-18.6278 -0.963289 -3.4843e-18
-18.5074 -0.963289 -3.4843e-18
-18.3873 -0.963289 -3.4843e-18
-18.2676 -0.963289 -3.4843e-18
-18.1483 -0.963289 -3.4843e-18
-18.0294 -0.963289 -3.4843e-18
-17.9108 -0.963289 -3.4843e-18
-17.7926 -0.963289 -3.4843e-18
-17.6748 -0.963289 -3.4843e-18
-17.5572 -0.963289 -3.4843e-18
-17.4401 -0.963289 -3.4843e-18
-17.3232 -0.963289 -3.4843e-18
-17.2067 -0.963289 -3.4843e-18
-17.0905 -0.963289 -3.4843e-18
-16.9746 -0.963289 -3.4843e-18
-16.859 -0.963289 -3.4843e-18
-16.7437 -0.963289 -3.4843e-18
-16.6288 -0.963289 -3.4843e-18
-16.5141 -0.963289 -3.4843e-18
-16.3997 -0.963289 -3.4843e-18
-16.2856 -0.963289 -3.4843e-18
-16.1717 -0.963289 -3.4843e-18
-16.0582 -0.963289 -3.4843e-18
-15.9449 -0.963289 -3.4843e-18
-15.8319 -0.963289 -3.4843e-18
-15.7191 -0.963289 -3.4843e-18
-15.6066 -0.963289 -3.4843e-18
-15.4943 -0.963289 -3.4843e-18
-15.3823 -0.963289 -3.4843e-18
-15.2705 -0.963289 -3.4843e-18
-15.159 -0.963289 -3.4843e-18
-15.0477 -0.963289 -3.4843e-18
-14.9367 -0.963289 -3.4843e-18
-14.8258 -0.963289 -3.4843e-18
-14.7152 -0.963289 -3.4843e-18
-14.6049 -0.963289 -3.4843e-18
-14.4947 -0.963289 -3.4843e-18
-14.3848 -0.963289 -3.4843e-18
-14.275 -0.963289 -3.4843e-18
-14.1655 -0.963289 -3.4843e-18
-14.0562 -0.963289 -3.4843e-18
-13.9471 -0.963289 -3.4843e-18
-13.8382 -0.963289 -3.4843e-18
-13.7294 -0.963289 -3.4843e-18
-13.6209 -0.963289 -3.4843e-18
-13.5126 -0.963289 -3.4843e-18
-13.4044 -0.963289 -3.4843e-18
-13.2965 -0.963289 -3.4843e-18
-13.1887 -0.963289 -3.4843e-18
-13.0811 -0.963289 -3.4843e-18
-12.9737 -0.963289 -3.4843e-18
-12.8664 -0.963289 -3.4843e-18
-12.7593 -0.963289 -3.4843e-18
-12.6524 -0.963289 -3.4843e-18
-12.5457 -0.963289 -3.4843e-18
-12.4391 -0.963289 -3.4843e-18
-12.3327 -0.963289 -3.4843e-18
-12.2265 -0.963289 -3.4843e-18
-12.1204 -0.963289 -3.4843e-18
-12.0144 -0.963289 -3.4843e-18
-11.9086 -0.963289 -3.4843e-18
-11.803 -0.963289 -3.4843e-18
-11.6975 -0.963289 -3.4843e-18
-11.5922 -0.963289 -3.4843e-18
-11.487 -0.963289 -3.4843e-18
-11.3819 -0.963289 -3.4843e-18
-11.277 -0.963289 -3.4843e-18
-11.1722 -0.963289 -3.4843e-18
-11.0676 -0.963289 -3.4843e-18
-10.9631 -0.963289 -3.4843e-18
-10.8587 -0.963289 -3.4843e-18
-10.7545 -0.963289 -3.4843e-18
-10.6503 -0.963289 -3.4843e-18
-10.5463 -0.963289 -3.4843e-18
-10.4425 -0.963289 -3.4843e-18
-10.3387 -0.963289 -3.4843e-18
-10.2351 -0.963289 -3.4843e-18
-10.1316 -0.963289 -3.4843e-18
-10.0282 -0.963289 -3.4843e-18
-9.92496 -0.963289 -3.4843e-18
-9.82181 -0.963289 -3.4843e-18
-9.71877 -0.963289 -3.4843e-18
-9.61583 -0.963289 -3.4843e-18
-9.51301 -0.963289 -3.4843e-18
-9.4103 -0.963289 -3.4843e-18
-9.30769 -0.963289 -3.4843e-18
-9.20518 -0.963289 -3.4843e-18
-9.10278 -0.963289 -3.4843e-18
-9.00048 -0.963289 -3.4843e-18
-8.89828 -0.963289 -3.4843e-18
-8.79618 -0.963289 -3.4843e-18
-8.69417 -0.963289 -3.4843e-18
-8.59226 -0.963289 -3.4843e-18
-8.49044 -0.963289 -3.4843e-18
-8.38872 -0.963289 -3.4843e-18
-8.28708 -0.963289 -3.4843e-18
-8.18554 -0.963289 -3.4843e-18
-8.08408 -0.963289 -3.4843e-18
-7.98271 -0.963289 -3.4843e-18
-7.88143 -0.963289 -3.4843e-18
-7.78023 -0.963289 -3.4843e-18
-7.67911 -0.963289 -3.4843e-18
-7.57807 -0.963289 -3.4843e-18
-7.47712 -0.963289 -3.4843e-18
-7.37624 -0.963289 -3.4843e-18
-7.27544 -0.963289 -3.4843e-18
-7.17471 -0.963289 -3.4843e-18
-7.07406 -0.963289 -3.4843e-18
-6.97348 -0.963289 -3.4843e-18
-6.87298 -0.963289 -3.4843e-18
-6.77254 -0.963289 -3.4843e-18
-6.67218 -0.963289 -3.4843e-18
-6.57188 -0.963289 -3.4843e-18
-6.47166 -0.963289 -3.4843e-18
-6.37149 -0.963289 -3.4843e-18
-6.2714 -0.963289 -3.4843e-18
-6.17136 -0.963289 -3.4843e-18
-6.07139 -0.963289 -3.4843e-18
-5.97148 -0.963289 -3.4843e-18
-5.87163 -0.963289 -3.4843e-18
-5.77184 -0.963289 -3.4843e-18
-5.67211 -0.963289 -3.4843e-18
-5.57243 -0.963289 -3.4843e-18
-5.47281 -0.963289 -3.4843e-18
-5.37325 -0.963289 -3.4843e-18
-5.27373 -0.963289 -3.4843e-18
-5.17427 -0.963289 -3.4843e-18
-5.07487 -0.963289 -3.4843e-18
-4.97551 -0.963289 -3.4843e-18
-4.8762 -0.963289 -3.4843e-18
-4.77694 -0.963289 -3.4843e-18
-4.67772 -0.963289 -3.4843e-18
-4.57855 -0.963289 -3.4843e-18
-4.47943 -0.963289 -3.4843e-18
-4.38035 -0.963289 -3.4843e-18
-4.28131 -0.963289 -3.4843e-18
-4.18232 -0.963289 -3.4843e-18
-4.08336 -0.963289 -3.4843e-18
-3.98445 -0.963289 -3.4843e-18
-3.88557 -0.963289 -3.4843e-18
-3.78673 -0.963289 -3.4843e-18
-3.68793 -0.963289 -3.4843e-18
-3.58916 -0.963289 -3.4843e-18
-3.49043 -0.963289 -3.4843e-18
-3.39173 -0.963289 -3.4843e-18
-3.29307 -0.963289 -3.4843e-18
-3.19443 -0.963289 -3.4843e-18
-3.09583 -0.963289 -3.4843e-18
-2.99725 -0.963289 -3.4843e-18
-2.89871 -0.963289 -3.4843e-18
-2.80019 -0.963289 -3.4843e-18
-2.7017 -0.963289 -3.4843e-18
-2.60323 -0.963289 -3.4843e-18
-2.50479 -0.963289 -3.4843e-18
-2.40638 -0.963289 -3.4843e-18
-2.30798 -0.963289 -3.4843e-18
-2.20961 -0.963289 -3.4843e-18
-2.11126 -0.963289 -3.4843e-18
-2.01293 -0.963289 -3.4843e-18
-1.91462 -0.963289 -3.4843e-18
-1.81632 -0.963289 -3.4843e-18
-1.71804 -0.963289 -3.4843e-18
-1.61978 -0.963289 -3.4843e-18
-1.52154 -0.963289 -3.4843e-18
-1.42331 -0.963289 -3.4843e-18
-1.32509 -0.963289 -3.4843e-18
-1.22689 -0.963289 -3.4843e-18
-1.12869 -0.963289 -3.4843e-18
-1.03051 -0.963289 -3.4843e-18
-0.932337 -0.963289 -3.4843e-18
-0.834173 -0.963289 -3.4843e-18
-0.736016 -0.963289 -3.4843e-18
-0.637867 -0.963289 -3.4843e-18
-0.539723 -0.963289 -3.4843e-18
-0.441585 -0.963289 -3.4843e-18
-0.343451 -0.963289 -3.4843e-18
-0.24532 -0.963289 -3.4843e-18
-0.147191 -0.963289 -3.4843e-18
-0.0490634 -0.963289 -3.4843e-18
0.0490634 -0.963289 -3.4843e-18
0.147191 -0.963289 -3.4843e-18
0.24532 -0.963289 -3.4843e-18
0.343451 -0.963289 -3.4843e-18
0.441585 -0.963289 -3.4843e-18
0.539723 -0.963289 -3.4843e-18
0.637867 -0.963289 -3.4843e-18
0.736016 -0.963289 -3.4843e-18
0.834173 -0.963289 -3.4843e-18
0.932337 -0.963289 -3.4843e-18
1.03051 -0.963289 -3.4843e-18
1.12869 -0.963289 -3.4843e-18
1.22689 -0.963289 -3.4843e-18
1.32509 -0.963289 -3.4843e-18
1.42331 -0.963289 -3.4843e-18
1.52154 -0.963289 -3.4843e-18
1.61978 -0.963289 -3.4843e-18
1.71804 -0.963289 -3.4843e-18
1.81632 -0.963289 -3.4843e-18
1.91462 -0.963289 -3.4843e-18
2.01293 -0.963289 -3.4843e-18
2.11126 -0.963289 -3.4843e-18
2.20961 -0.963289 -3.4843e-18
2.30798 -0.963289 -3.4843e-18
2.40638 -0.963289 -3.4843e-18
2.50479 -0.963289 -3.4843e-18
2.60323 -0.963289 -3.4843e-18
2.7017 -0.963289 -3.4843e-18
2.80019 -0.963289 -3.4843e-18
2.89871 -0.963289 -3.4843e-18
2.99725 -0.963289 -3.4843e-18
3.09583 -0.963289 -3.4843e-18
3.19443 -0.963289 -3.4843e-18
3.29307 -0.963289 -3.4843e-18
3.39173 -0.963289 -3.4843e-18
3.49043 -0.963289 -3.4843e-18
3.58916 -0.963289 -3.4843e-18
3.68793 -0.963289 -3.4843e-18
3.78673 -0.963289 -3.4843e-18
3.88557 -0.963289 -3.4843e-18
3.98445 -0.963289 -3.4843e-18
4.08336 -0.963289 -3.4843e-18
4.18232 -0.963289 -3.4843e-18
4.28131 -0.963289 -3.4843e-18
4.38035 -0.963289 -3.4843e-18
4.47943 -0.963289 -3.4843e-18
4.57855 -0.963289 -3.4843e-18
4.67772 -0.963289 -3.4843e-18
4.77694 -0.963289 -3.4843e-18
4.8762 -0.963289 -3.4843e-18
4.97551 -0.963289 -3.4843e-18
5.07487 -0.963289 -3.4843e-18
5.17427 -0.963289 -3.4843e-18
5.27373 -0.963289 -3.4843e-18
5.37325 -0.963289 -3.4843e-18
5.47281 -0.963289 -3.4843e-18
5.57243 -0.963289 -3.4843e-18
5.67211 -0.963289 -3.4843e-18
5.77184 -0.963289 -3.4843e-18
5.87163 -0.963289 -3.4843e-18
5.97148 -0.963289 -3.4843e-18
6.07139 -0.963289 -3.4843e-18
6.17136 -0.963289 -3.4843e-18
6.2714 -0.963289 -3.4843e-18
6.37149 -0.963289 -3.4843e-18
6.47166 -0.963289 -3.4843e-18
6.57188 -0.963289 -3.4843e-18
6.67218 -0.963289 -3.4843e-18
6.77254 -0.963289 -3.4843e-18
6.87298 -0.963289 -3.4843e-18
6.97348 -0.963289 -3.4843e-18
7.07406 -0.963289 -3.4843e-18
7.17471 -0.963289 -3.4843e-18
7.27544 -0.963289 -3.4843e-18
7.37624 -0.963289 -3.4843e-18
7.47712 -0.963289 -3.4843e-18
7.57807 -0.963289 -3.4843e-18
7.67911 -0.963289 -3.4843e-18
7.78023 -0.963289 -3.4843e-18
7.88143 -0.963289 -3.4843e-18
7.98271 -0.963289 -3.4843e-18
8.08408 -0.963289 -3.4843e-18
8.18554 -0.963289 -3.4843e-18
8.28708 -0.963289 -3.4843e-18
8.38872 -0.963289 -3.4843e-18
8.49044 -0.963289 -3.4843e-18
8.59226 -0.963289 -3.4843e-18
8.69417 -0.963289 -3.4843e-18
8.79618 -0.963289 -3.4843e-18
8.89828 -0.963289 -3.4843e-18
9.00048 -0.963289 -3.4843e-18
9.10278 -0.963289 -3.4843e-18
9.20518 -0.963289 -3.4843e-18
9.30769 -0.963289 -3.4843e-18
9.4103 -0.963289 -3.4843e-18
9.51301 -0.963289 -3.4843e-18
9.61583 -0.963289 -3.4843e-18
9.71877 -0.963289 -3.4843e-18
9.82181 -0.963289 -3.4843e-18
9.92496 -0.963289 -3.4843e-18
10.0282 -0.963289 -3.4843e-18
10.1316 -0.963289 -3.4843e-18
10.2351 -0.963289 -3.4843e-18
10.3387 -0.963289 -3.4843e-18
10.4425 -0.963289 -3.4843e-18
10.5463 -0.963289 -3.4843e-18
10.6503 -0.963289 -3.4843e-18
10.7545 -0.963289 -3.4843e-18
10.8587 -0.963289 -3.4843e-18
10.9631 -0.963289 -3.4843e-18
11.0676 -0.963289 -3.4843e-18
11.1722 -0.963289 -3.4843e-18
11.277 -0.963289 -3.4843e-18
11.3819 -0.963289 -3.4843e-18
11.487 -0.963289 -3.4843e-18
11.5922 -0.963289 -3.4843e-18
11.6975 -0.963289 -3.4843e-18
11.803 -0.963289 -3.4843e-18
11.9086 -0.963289 -3.4843e-18
12.0144 -0.963289 -3.4843e-18
12.1204 -0.963289 -3.4843e-18
12.2265 -0.963289 -3.4843e-18
12.3327 -0.963289 -3.4843e-18
12.4391 -0.963289 -3.4843e-18
12.5457 -0.963289 -3.4843e-18
12.6524 -0.963289 -3.4843e-18
12.7593 -0.963289 -3.4843e-18
12.8664 -0.963289 -3.4843e-18
12.9737 -0.963289 -3.4843e-18
13.0811 -0.963289 -3.4843e-18
13.1887 -0.963289 -3.4843e-18
13.2965 -0.963289 -3.4843e-18
13.4044 -0.963289 -3.4843e-18
13.5126 -0.963289 -3.4843e-18
13.6209 -0.963289 -3.4843e-18
13.7294 -0.963289 -3.4843e-18
13.8382 -0.963289 -3.4843e-18
13.9471 -0.963289 -3.4843e-18
14.0562 -0.963289 -3.4843e-18
14.1655 -0.963289 -3.4843e-18
14.275 -0.963289 -3.4843e-18
14.3848 -0.963289 -3.4843e-18
14.4947 -0.963289 -3.4843e-18
14.6049 -0.963289 -3.4843e-18
14.7152 -0.963289 -3.4843e-18
14.8258 -0.963289 -3.4843e-18
14.9367 -0.963289 -3.4843e-18
15.0477 -0.963289 -3.4843e-18
15.159 -0.963289 -3.4843e-18
15.2705 -0.963289 -3.4843e-18
15.3823 -0.963289 -3.4843e-18
15.4943 -0.963289 -3.4843e-18
15.6066 -0.963289 -3.4843e-18
15.7191 -0.963289 -3.4843e-18
15.8319 -0.963289 -3.4843e-18
15.9449 -0.963289 -3.4843e-18
16.0582 -0.963289 -3.4843e-18
16.1717 -0.963289 -3.4843e-18
16.2856 -0.963289 -3.4843e-18
16.3997 -0.963289 -3.4843e-18
16.5141 -0.963289 -3.4843e-18
16.6288 -0.963289 -3.4843e-18
16.7437 -0.963289 -3.4843e-18
16.859 -0.963289 -3.4843e-18
16.9746 -0.963289 -3.4843e-18
17.0905 -0.963289 -3.4843e-18
17.2067 -0.963289 -3.4843e-18
17.3232 -0.963289 -3.4843e-18
17.4401 -0.963289 -3.4843e-18
17.5572 -0.963289 -3.4843e-18
17.6748 -0.963289 -3.4843e-18
17.7926 -0.963289 -3.4843e-18
17.9108 -0.963289 -3.4843e-18
18.0294 -0.963289 -3.4843e-18
18.1483 -0.963289 -3.4843e-18
18.2676 -0.963289 -3.4843e-18
18.3873 -0.963289 -3.4843e-18
18.5074 -0.963289 -3.4843e-18
18.6278 -0.963289 -3.4843e-18
18.7487 -0.963289 -3.4843e-18
18.8699 -0.963289 -3.4843e-18
18.9916 -0.963289 -3.4843e-18
19.1137 -0.963289 -3.4843e-18
19.2362 -0.963289 -3.4843e-18
19.3592 -0.963289 -3.4843e-18
19.4826 -0.963289 -3.4843e-18
19.6065 -0.963289 -3.4843e-18
19.7309 -0.963289 -3.4843e-18
19.8557 -0.963289 -3.4843e-18
19.9811 -0.963289 -3.4843e-18
20.1069 -0.963289 -3.4843e-18
20.2333 -0.963289 -3.4843e-18
20.3602 -0.963289 -3.4843e-18
20.4876 -0.963289 -3.4843e-18
20.6156 -0.963289 -3.4843e-18
20.7441 -0.963289 -3.4843e-18
20.8732 -0.963289 -3.4843e-18
21.0029 -0.963289 -3.4843e-18
21.1332 -0.963289 -3.4843e-18
21.2642 -0.963289 -3.4843e-18
21.3958 -0.963289 -3.4843e-18
21.528 -0.963289 -3.4843e-18
21.6609 -0.963289 -3.4843e-18
21.7945 -0.963289 -3.4843e-18
21.9288 -0.963289 -3.4843e-18
22.0639 -0.963289 -3.4843e-18
22.1997 -0.963289 -3.4843e-18
22.3363 -0.963289 -3.4843e-18
22.4736 -0.963289 -3.4843e-18
22.6118 -0.963289 -3.4843e-18
22.7509 -0.963289 -3.4843e-18
22.8908 -0.963289 -3.4843e-18
23.0316 -0.963289 -3.4843e-18
23.1733 -0.963289 -3.4843e-18
23.316 -0.963289 -3.4843e-18
23.4597 -0.963289 -3.4843e-18
23.6044 -0.963289 -3.4843e-18
23.7502 -0.963289 -3.4843e-18
23.8971 -0.963289 -3.4843e-18
24.0451 -0.963289 -3.4843e-18
24.1944 -0.963289 -3.4843e-18
24.3448 -0.963289 -3.4843e-18
24.4966 -0.963289 -3.4843e-18
24.6496 -0.963289 -3.4843e-18
24.8041 -0.963289 -3.4843e-18
24.9601 -0.963289 -3.4843e-18
25.1175 -0.963289 -3.4843e-18
25.2766 -0.963289 -3.4843e-18
25.4373 -0.963289 -3.4843e-18
25.5998 -0.963289 -3.4843e-18
25.7641 -0.963289 -3.4843e-18
25.9304 -0.963289 -3.4843e-18
26.0988 -0.963289 -3.4843e-18
26.2693 -0.963289 -3.4843e-18
26.4421 -0.963289 -3.4843e-18
26.6174 -0.963289 -3.4843e-18
26.7954 -0.963289 -3.4843e-18
26.9761 -0.963289 -3.4843e-18
27.1598 -0.963289 -3.4843e-18
27.3468 -0.963289 -3.4843e-18
27.5373 -0.963289 -3.4843e-18
27.7317 -0.963289 -3.4843e-18
27.9302 -0.963289 -3.4843e-18
28.1333 -0.963289 -3.4843e-18
28.3415 -0.963289 -3.4843e-18
28.5554 -0.963289 -3.4843e-18
28.7758 -0.963289 -3.4843e-18
29.0035 -0.963289 -3.4843e-18
29.2396 -0.963289 -3.4843e-18
29.4858 -0.963289 -3.4843e-18
29.7441 -0.963289 -3.4843e-18
30.0173 -0.963289 -3.4843e-18
30.3101 -0.963289 -3.4843e-18
30.6297 -0.963289 -3.4843e-18
30.9905 -0.963289 -3.4843e-18
31.4301 -0.963289 -3.4843e-18


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1Quantum/SigmaRTwoLoop.txt <==
-31.4301 -2.07903 0.00709446
-30.9905 -2.07959 -0.0037925
-30.6297 -2.07946 0.00617135
-30.3101 -2.07984 0.00020491
-30.0173 -2.07998 0.0129479
-29.7441 -2.08064 0.00699241
-29.4858 -2.08086 0.00643859
-29.2396 -2.08091 -0.00905327
-29.0035 -2.08062 0.0028614
-28.7758 -2.08093 0.00121038
-28.5554 -2.0809 0.000639158
-28.3415 -2.08087 -0.00429741
-28.1333 -2.08092 0.0062358
-27.9302 -2.08106 -0.0054077
-27.7317 -2.08089 0.00314276
-27.5373 -2.08115 -0.00107833
-27.3468 -2.08102 0.000251829
-27.1598 -2.08112 -0.000748864
-26.9761 -2.08117 0.00202531
-26.7954 -2.08116 -0.00339498
-26.6174 -2.08122 0.00427796
-26.4421 -2.08128 -0.00447632
-26.2693 -2.08123 0.00399796
-26.0988 -2.0814 -0.0031402
-25.9304 -2.08128 0.00215142
-25.7641 -2.08147 -0.00136155
-25.5998 -2.08138 0.000871944
-25.4373 -2.0815 -0.000807257
-25.2766 -2.08149 0.00104845
-25.1175 -2.08154 -0.00156367
-24.9601 -2.0816 0.00213548
-24.8041 -2.08161 -0.00271721
-24.6496 -2.08167 0.00312062
-24.4966 -2.0817 -0.0033747
-24.3448 -2.08172 0.00336912
-24.1944 -2.08181 -0.00321768
-24.0451 -2.08178 0.00286803
-23.8971 -2.08191 -0.00248048
-23.7502 -2.08185 0.00201554
-23.6044 -2.082 -0.00163626
-23.4597 -2.08193 0.00127987
-23.316 -2.08207 -0.00108653
-23.1733 -2.08204 0.000955938
-23.0316 -2.08214 -0.00100165
-22.8908 -2.08214 0.0010904
-22.7509 -2.08221 -0.00131969
-22.6118 -2.08225 0.00153713
-22.4736 -2.08229 -0.00183921
-22.3363 -2.08235 0.00206846
-22.1997 -2.08238 -0.00233269
-22.0639 -2.08245 0.00247859
-21.9288 -2.08248 -0.00263166
-21.7945 -2.08254 0.00264579
-21.6609 -2.08259 -0.00266486
-21.528 -2.08262 0.00254809
-21.3958 -2.08271 -0.00245453
-21.2642 -2.08271 0.00224412
-21.1332 -2.08283 -0.00208642
-21.0029 -2.08281 0.00183694
-20.8732 -2.08294 -0.00167137
-20.7441 -2.08291 0.00143653
-20.6156 -2.08305 -0.00131127
-20.4876 -2.08303 0.00113115
-20.3602 -2.08316 -0.00107692
-20.2333 -2.08315 0.000971887
-20.1069 -2.08327 -0.000999021
-19.9811 -2.08328 0.000969715
-19.8557 -2.08338 -0.00107051
-19.7309 -2.08342 0.00110196
-19.6065 -2.08349 -0.00125609
-19.4826 -2.08355 0.00132392
-19.3592 -2.08361 -0.00150494
-19.2362 -2.08369 0.00158182
-19.1137 -2.08374 -0.00176324
-18.9916 -2.08383 0.00182426
-18.8699 -2.08387 -0.00198407
-18.7487 -2.08397 0.00201041
-18.6278 -2.08402 -0.00213384
-18.5074 -2.08411 0.00211458
-18.3873 -2.08417 -0.002195
-18.2676 -2.08426 0.00212723
-18.1483 -2.08433 -0.00216566
-18.0294 -2.0844 0.0020534
-17.9108 -2.08449 -0.00205692
-17.7926 -2.08456 0.00190928
-17.6748 -2.08467 -0.00188901
-17.5572 -2.08471 0.00171803
-17.4401 -2.08484 -0.001687
-17.3232 -2.08488 0.00150562
-17.2067 -2.08502 -0.00147684
-17.0905 -2.08505 0.00129712
-16.9746 -2.0852 -0.00128206
-16.859 -2.08524 0.00111395
-16.7437 -2.08539 -0.00112155
-16.6288 -2.08543 0.000972099
-16.5141 -2.08559 -0.00100819
-16.3997 -2.08563 0.000881266
-16.2856 -2.08579 -0.000948565
-16.1717 -2.08584 0.000844934
-16.0582 -2.08599 -0.00094325
-15.9449 -2.08607 0.000860998
-15.8319 -2.0862 -0.000987755
-15.7191 -2.0863 0.000922849
-15.6066 -2.08642 -0.00107372
-15.4943 -2.08654 0.00102067
-15.3823 -2.08665 -0.00119024
-15.2705 -2.08679 0.00114278
-15.159 -2.0869 -0.00132522
-15.0477 -2.08705 0.00127689
-14.9367 -2.08715 -0.00146649
-14.8258 -2.08732 0.00141116
-14.7152 -2.08741 -0.00160279
-14.6049 -2.0876 0.00153505
-14.4947 -2.08769 -0.00172452
-14.3848 -2.08789 0.00163991
-14.275 -2.08798 -0.00182411
-14.1655 -2.08819 0.00171929
-14.0562 -2.08829 -0.00189633
-13.9471 -2.0885 0.0017691
-13.8382 -2.08861 -0.00193827
-13.7294 -2.08883 0.00178751
-13.6209 -2.08895 -0.00194921
-13.5126 -2.08917 0.00177475
-13.4044 -2.08931 -0.00193037
-13.2965 -2.08953 0.00173284
-13.1887 -2.08968 -0.00188455
-13.0811 -2.08991 0.00166518
-12.9737 -2.09008 -0.00181577
-12.8664 -2.0903 0.00157619
-12.7593 -2.09049 -0.00172889
-12.6524 -2.09072 0.00147096
-12.5457 -2.09092 -0.00162924
-12.4391 -2.09115 0.00135484
-12.3327 -2.09138 -0.00152229
-12.2265 -2.09161 0.00123318
-12.1204 -2.09186 -0.00141338
-12.0144 -2.0921 0.00111107
-11.9086 -2.09236 -0.00130746
-11.803 -2.09262 0.000993099
-11.6975 -2.09289 -0.00120896
-11.5922 -2.09316 0.000883271
-11.487 -2.09345 -0.00112165
-11.3819 -2.09374 0.000784861
-11.277 -2.09404 -0.00104859
-11.1722 -2.09436 0.000700393
-11.0676 -2.09467 -0.000992065
-10.9631 -2.09501 0.000631626
-10.8587 -2.09533 -0.000953656
-10.7545 -2.0957 0.000579582
-10.6503 -2.09603 -0.000934242
-10.5463 -2.09644 0.000544596
-10.4425 -2.09678 -0.000934084
-10.3387 -2.09722 0.000526383
-10.2351 -2.09757 -0.000952896
-10.1316 -2.09806 0.00052412
-10.0282 -2.09842 -0.00098994
-9.92496 -2.09896 0.000536529
-9.82181 -2.09932 -0.00104412
-9.71877 -2.09992 0.000561964
-9.61583 -2.10029 -0.00111407
-9.51301 -2.10094 0.000598493
-9.4103 -2.10132 -0.00119825
-9.30769 -2.10204 0.000643973
-9.20518 -2.10244 -0.00129505
-9.10278 -2.10323 0.000696115
-9.00048 -2.10364 -0.00140283
-8.89828 -2.1045 0.000752542
-8.79618 -2.10493 -0.00152004
-8.69417 -2.10588 0.000810829
-8.59226 -2.10633 -0.00164523
-8.49044 -2.10736 0.000868532
-8.38872 -2.10785 -0.00177718
-8.28708 -2.10898 0.000923207
-8.18554 -2.1095 -0.0019149
-8.08408 -2.11073 0.000972403
-7.98271 -2.1113 -0.00205773
-7.88143 -2.11264 0.00101365
-7.78023 -2.11326 -0.00220535
-7.67911 -2.11473 0.00104441
-7.57807 -2.11542 -0.00235791
-7.47712 -2.11702 0.00106202
-7.37624 -2.11779 -0.00251604
-7.27544 -2.11954 0.00106362
-7.17471 -2.12041 -0.002681
-7.07406 -2.12232 0.001046
-6.97348 -2.12332 -0.00285482
-6.87298 -2.12542 0.00100542
-6.77254 -2.12656 -0.00304045
-6.67218 -2.12887 0.000937368
-6.57188 -2.13018 -0.00324207
-6.47166 -2.13273 0.000836188
-6.37149 -2.13425 -0.0034655
-6.2714 -2.13709 0.000694565
-6.17136 -2.13887 -0.00371876
-6.07139 -2.14204 0.000502738
-5.97148 -2.14412 -0.00401299
-5.87163 -2.1477 0.000247334
-5.77184 -2.15016 -0.00436387
-5.67211 -2.15422 -9.04673e-05
-5.57243 -2.15715 -0.00479385
-5.47281 -2.1618 -0.000537868
-5.37325 -2.16533 -0.00533586
-5.27373 -2.17073 -0.00113533
-5.17427 -2.17502 -0.00603952
-5.07487 -2.18136 -0.00194498
-4.97551 -2.18665 -0.00698222
-4.8762 -2.19423 -0.00306579
-4.77694 -2.20084 -0.00828962
-4.67772 -2.21009 -0.00466243
-4.57855 -2.21853 -0.0101758
-4.47943 -2.23009 -0.0070236
-4.38035 -2.24114 -0.0130276
-4.28131 -2.25605 -0.0106893
-4.18232 -2.271 -0.017597
-4.08336 -2.29104 -0.0167559
-3.98445 -2.31218 -0.0254891
-3.88557 -2.34061 -0.0277018
-3.78673 -2.37237 -0.0405873
-3.68793 -2.41585 -0.0500154
-3.58916 -2.46783 -0.0740797
-3.49043 -2.54158 -0.104681
-3.39173 -2.63656 -0.167692
-3.29307 -2.77507 -0.284892
-3.19443 -2.93852 -0.546094
-3.09583 -2.98658 -1.14213
-2.99725 -2.27141 -1.38148
-2.89871 -1.60585 -1.03107
-2.80019 -1.47066 -0.633125
-2.7017 -1.54262 -0.390162
-2.60323 -1.63467 -0.272224
-2.50479 -1.71049 -0.199172
-2.40638 -1.77365 -0.164379
-2.30798 -1.82466 -0.135062
-2.20961 -1.86971 -0.125206
-2.11126 -1.9092 -0.112077
-2.01293 -1.94733 -0.113658
-1.91462 -1.98432 -0.110221
-1.81632 -2.02362 -0.121033
-1.71804 -2.06616 -0.12842
-1.61978 -2.11592 -0.153481
-1.52154 -2.17585 -0.182709
-1.42331 -2.25229 -0.244641
-1.32509 -2.35092 -0.343784
-1.22689 -2.47062 -0.551291
-1.12869 -2.54579 -0.953343
-1.03051 -2.52905 -1.33128
-0.932337 -1.53399 -1.05399
-0.834173 -1.10285 -0.586203
-0.736016 -1.16457 -0.300097
-0.637867 -1.26443 -0.172404
-0.539723 -1.34301 -0.101187
-0.441585 -1.39959 -0.0678627
-0.343451 -1.4391 -0.0402291
-0.24532 -1.4658 -0.0286438
-0.147191 -1.48228 -0.0124576
-0.0490634 -1.49018 -0.00680805
0.0490634 -1.49018 0.00680805
0.147191 -1.48228 0.0124576
0.24532 -1.4658 0.0286438
0.343451 -1.4391 0.0402291
0.441585 -1.39959 0.0678627
0.539723 -1.34301 0.101187
0.637867 -1.26443 0.172404
0.736016 -1.16457 0.300097
0.834173 -1.10285 0.586203
0.932337 -1.53399 1.05399
1.03051 -2.52905 1.33128
1.12869 -2.54579 0.953343
1.22689 -2.47062 0.551291
1.32509 -2.35092 0.343784
1.42331 -2.25229 0.244641
1.52154 -2.17585 0.182709
1.61978 -2.11592 0.153481
1.71804 -2.06616 0.12842
1.81632 -2.02362 0.121033
1.91462 -1.98432 0.110221
2.01293 -1.94733 0.113658
2.11126 -1.9092 0.112077
2.20961 -1.86971 0.125206
2.30798 -1.82466 0.135062
2.40638 -1.77365 0.164379
2.50479 -1.71049 0.199172
2.60323 -1.63467 0.272224
2.7017 -1.54262 0.390162
2.80019 -1.47066 0.633125
2.89871 -1.60585 1.03107
2.99725 -2.27141 1.38148
3.09583 -2.98658 1.14213
3.19443 -2.93852 0.546094
3.29307 -2.77507 0.284892
3.39173 -2.63656 0.167692
3.49043 -2.54158 0.104681
3.58916 -2.46783 0.0740797
3.68793 -2.41585 0.0500154
3.78673 -2.37237 0.0405873
3.88557 -2.34061 0.0277018
3.98445 -2.31218 0.0254891
4.08336 -2.29104 0.0167559
4.18232 -2.271 0.017597
4.28131 -2.25605 0.0106893
4.38035 -2.24114 0.0130276
4.47943 -2.23009 0.0070236
4.57855 -2.21853 0.0101758
4.67772 -2.21009 0.00466243
4.77694 -2.20084 0.00828962
4.8762 -2.19423 0.00306579
4.97551 -2.18665 0.00698222
5.07487 -2.18136 0.00194498
5.17427 -2.17502 0.00603952
5.27373 -2.17073 0.00113533
5.37325 -2.16533 0.00533586
5.47281 -2.1618 0.000537868
5.57243 -2.15715 0.00479385
5.67211 -2.15422 9.04673e-05
5.77184 -2.15016 0.00436387
5.87163 -2.1477 -0.000247334
5.97148 -2.14412 0.00401299
6.07139 -2.14204 -0.000502738
6.17136 -2.13887 0.00371876
6.2714 -2.13709 -0.000694565
6.37149 -2.13425 0.0034655
6.47166 -2.13273 -0.000836188
6.57188 -2.13018 0.00324207
6.67218 -2.12887 -0.000937368
6.77254 -2.12656 0.00304045
6.87298 -2.12542 -0.00100542
6.97348 -2.12332 0.00285482
7.07406 -2.12232 -0.001046
7.17471 -2.12041 0.002681
7.27544 -2.11954 -0.00106362
7.37624 -2.11779 0.00251604
7.47712 -2.11702 -0.00106202
7.57807 -2.11542 0.00235791
7.67911 -2.11473 -0.00104441
7.78023 -2.11326 0.00220535
7.88143 -2.11264 -0.00101365
7.98271 -2.1113 0.00205773
8.08408 -2.11073 -0.000972403
8.18554 -2.1095 0.0019149
8.28708 -2.10898 -0.000923207
8.38872 -2.10785 0.00177718
8.49044 -2.10736 -0.000868532
8.59226 -2.10633 0.00164523
8.69417 -2.10588 -0.000810829
8.79618 -2.10493 0.00152004
8.89828 -2.1045 -0.000752542
9.00048 -2.10364 0.00140283
9.10278 -2.10323 -0.000696115
9.20518 -2.10244 0.00129505
9.30769 -2.10204 -0.000643973
9.4103 -2.10132 0.00119825
9.51301 -2.10094 -0.000598493
9.61583 -2.10029 0.00111407
9.71877 -2.09992 -0.000561964
9.82181 -2.09932 0.00104412
9.92496 -2.09896 -0.000536529
10.0282 -2.09842 0.00098994
10.1316 -2.09806 -0.00052412
10.2351 -2.09757 0.000952896
10.3387 -2.09722 -0.000526383
10.4425 -2.09678 0.000934084
10.5463 -2.09644 -0.000544596
10.6503 -2.09603 0.000934242
10.7545 -2.0957 -0.000579582
10.8587 -2.09533 0.000953656
10.9631 -2.09501 -0.000631626
11.0676 -2.09467 0.000992065
11.1722 -2.09436 -0.000700393
11.277 -2.09404 0.00104859
11.3819 -2.09374 -0.000784861
11.487 -2.09345 0.00112165
11.5922 -2.09316 -0.000883271
11.6975 -2.09289 0.00120896
11.803 -2.09262 -0.000993099
11.9086 -2.09236 0.00130746
12.0144 -2.0921 -0.00111107
12.1204 -2.09186 0.00141338
12.2265 -2.09161 -0.00123318
12.3327 -2.09138 0.00152229
12.4391 -2.09115 -0.00135484
12.5457 -2.09092 0.00162924
12.6524 -2.09072 -0.00147096
12.7593 -2.09049 0.00172889
12.8664 -2.0903 -0.00157619
12.9737 -2.09008 0.00181577
13.0811 -2.08991 -0.00166518
13.1887 -2.08968 0.00188455
13.2965 -2.08953 -0.00173284
13.4044 -2.08931 0.00193037
13.5126 -2.08917 -0.00177475
13.6209 -2.08895 0.00194921
13.7294 -2.08883 -0.00178751
13.8382 -2.08861 0.00193827
13.9471 -2.0885 -0.0017691
14.0562 -2.08829 0.00189633
14.1655 -2.08819 -0.00171929
14.275 -2.08798 0.00182411
14.3848 -2.08789 -0.00163991
14.4947 -2.08769 0.00172452
14.6049 -2.0876 -0.00153505
14.7152 -2.08741 0.00160279
14.8258 -2.08732 -0.00141116
14.9367 -2.08715 0.00146649
15.0477 -2.08705 -0.00127689
15.159 -2.0869 0.00132522
15.2705 -2.08679 -0.00114278
15.3823 -2.08665 0.00119024
15.4943 -2.08654 -0.00102067
15.6066 -2.08642 0.00107372
15.7191 -2.0863 -0.000922849
15.8319 -2.0862 0.000987755
15.9449 -2.08607 -0.000860998
16.0582 -2.08599 0.00094325
16.1717 -2.08584 -0.000844934
16.2856 -2.08579 0.000948565
16.3997 -2.08563 -0.000881266
16.5141 -2.08559 0.00100819
16.6288 -2.08543 -0.000972099
16.7437 -2.08539 0.00112155
16.859 -2.08524 -0.00111395
16.9746 -2.0852 0.00128206
17.0905 -2.08505 -0.00129712
17.2067 -2.08502 0.00147684
17.3232 -2.08488 -0.00150562
17.4401 -2.08484 0.001687
17.5572 -2.08471 -0.00171803
17.6748 -2.08467 0.00188901
17.7926 -2.08456 -0.00190928
17.9108 -2.08449 0.00205692
18.0294 -2.0844 -0.0020534
18.1483 -2.08433 0.00216566
18.2676 -2.08426 -0.00212723
18.3873 -2.08417 0.002195
18.5074 -2.08411 -0.00211458
18.6278 -2.08402 0.00213384
18.7487 -2.08397 -0.00201041
18.8699 -2.08387 0.00198407
18.9916 -2.08383 -0.00182426
19.1137 -2.08374 0.00176324
19.2362 -2.08369 -0.00158182
19.3592 -2.08361 0.00150494
19.4826 -2.08355 -0.00132392
19.6065 -2.08349 0.00125609
19.7309 -2.08342 -0.00110196
19.8557 -2.08338 0.00107051
19.9811 -2.08328 -0.000969715
20.1069 -2.08327 0.000999021
20.2333 -2.08315 -0.000971887
20.3602 -2.08316 0.00107692
20.4876 -2.08303 -0.00113115
20.6156 -2.08305 0.00131127
20.7441 -2.08291 -0.00143653
20.8732 -2.08294 0.00167137
21.0029 -2.08281 -0.00183694
21.1332 -2.08283 0.00208642
21.2642 -2.08271 -0.00224412
21.3958 -2.08271 0.00245453
21.528 -2.08262 -0.00254809
21.6609 -2.08259 0.00266486
21.7945 -2.08254 -0.00264579
21.9288 -2.08248 0.00263166
22.0639 -2.08245 -0.00247859
22.1997 -2.08238 0.00233269
22.3363 -2.08235 -0.00206846
22.4736 -2.08229 0.00183921
22.6118 -2.08225 -0.00153713
22.7509 -2.08221 0.00131969
22.8908 -2.08214 -0.0010904
23.0316 -2.08214 0.00100165
23.1733 -2.08204 -0.000955938
23.316 -2.08207 0.00108653
23.4597 -2.08193 -0.00127987
23.6044 -2.082 0.00163626
23.7502 -2.08185 -0.00201554
23.8971 -2.08191 0.00248048
24.0451 -2.08178 -0.00286803
24.1944 -2.08181 0.00321768
24.3448 -2.08172 -0.00336912
24.4966 -2.0817 0.0033747
24.6496 -2.08167 -0.00312062
24.8041 -2.08161 0.00271721
24.9601 -2.0816 -0.00213548
25.1175 -2.08154 0.00156367
25.2766 -2.08149 -0.00104845
25.4373 -2.0815 0.000807257
25.5998 -2.08138 -0.000871944
25.7641 -2.08147 0.00136155
25.9304 -2.08128 -0.00215142
26.0988 -2.0814 0.0031402
26.2693 -2.08123 -0.00399796
26.4421 -2.08128 0.00447632
26.6174 -2.08122 -0.00427796
26.7954 -2.08116 0.00339498
26.9761 -2.08117 -0.00202531
27.1598 -2.08112 0.000748864
27.3468 -2.08102 -0.000251829
27.5373 -2.08115 0.00107833
27.7317 -2.08089 -0.00314276
27.9302 -2.08106 0.0054077
28.1333 -2.08092 -0.0062358
28.3415 -2.08087 0.00429741
28.5554 -2.0809 -0.000639158
28.7758 -2.08093 -0.00121038
29.0035 -2.08062 -0.0028614
29.2396 -2.08091 0.00905327
29.4858 -2.08086 -0.00643859
29.7441 -2.08064 -0.00699241
30.0173 -2.07998 -0.0129479
30.3101 -2.07984 -0.00020491
30.6297 -2.07946 -0.00617135
30.9905 -2.07959 0.0037925
31.4301 -2.07903 -0.00709446


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1Quantum/iFpOneLoop.txt <==
-31.4301 2.10293e-24 3.2361e-06
-30.9905 2.7478e-25 3.37646e-06
-30.6297 1.32022e-25 3.49783e-06
-30.3101 -2.2527e-25 3.61025e-06
-30.0173 -4.98385e-25 3.7175e-06
-29.7441 -1.61898e-24 3.82151e-06
-29.4858 2.02897e-24 3.92343e-06
-29.2396 -2.26865e-25 4.02399e-06
-29.0035 2.72034e-25 4.12374e-06
-28.7758 8.28954e-25 4.22307e-06
-28.5554 3.76894e-25 4.32227e-06
-28.3415 -3.26799e-25 4.42158e-06
-28.1333 2.11458e-25 4.52122e-06
-27.9302 1.1802e-24 4.62133e-06
-27.7317 -1.03902e-24 4.72208e-06
-27.5373 3.59716e-24 4.82358e-06
-27.3468 -1.71994e-24 4.92594e-06
-27.1598 4.4932e-26 5.02926e-06
-26.9761 -8.30277e-26 5.13365e-06
-26.7954 1.40383e-24 5.23918e-06
-26.6174 -1.5144e-24 5.34594e-06
-26.4421 8.42163e-25 5.454e-06
-26.2693 4.22563e-24 5.56344e-06
-26.0988 -1.40814e-24 5.67433e-06
-25.9304 6.92421e-24 5.78673e-06
-25.7641 9.28794e-25 5.90072e-06
-25.5998 3.80253e-26 6.01635e-06
-25.4373 3.64116e-24 6.1337e-06
-25.2766 -4.2518e-24 6.25283e-06
-25.1175 2.61935e-24 6.3738e-06
-24.9601 -3.13369e-24 6.49668e-06
-24.8041 -3.9727e-24 6.62154e-06
-24.6496 -3.10615e-24 6.74843e-06
-24.4966 -6.30354e-24 6.87742e-06
-24.3448 3.26005e-24 7.00859e-06
-24.1944 -2.70857e-24 7.14199e-06
-24.0451 2.8815e-24 7.2777e-06
-23.8971 -3.38356e-24 7.41578e-06
-23.7502 8.88292e-25 7.55631e-06
-23.6044 4.09952e-24 7.69936e-06
-23.4597 -5.72091e-25 7.84499e-06
-23.316 -3.30977e-24 7.9933e-06
-23.1733 3.96619e-24 8.14434e-06
-23.0316 -3.74748e-25 8.2982e-06
-22.8908 5.52783e-25 8.45497e-06
-22.7509 -1.67313e-24 8.61472e-06
-22.6118 -9.38e-25 8.77753e-06
-22.4736 3.00303e-24 8.9435e-06
-22.3363 -5.71231e-24 9.11271e-06
-22.1997 -1.89683e-24 9.28526e-06
-22.0639 2.31848e-25 9.46124e-06
-21.9288 -9.10147e-25 9.64074e-06
-21.7945 -2.31413e-24 9.82387e-06
-21.6609 1.5328e-24 1.00107e-05
-21.528 -6.92955e-25 1.02014e-05
-21.3958 1.12753e-23 1.0396e-05
-21.2642 -6.86907e-24 1.05947e-05
-21.1332 2.3668e-24 1.07976e-05
-21.0029 -3.11247e-24 1.10047e-05
-20.8732 1.40926e-24 1.12163e-05
-20.7441 -5.17375e-24 1.14324e-05
-20.6156 5.2786e-24 1.16532e-05
-20.4876 -1.12464e-24 1.18788e-05
-20.3602 3.98207e-24 1.21093e-05
-20.2333 2.73577e-24 1.23449e-05
-20.1069 -1.20631e-23 1.25858e-05
-19.9811 -5.75796e-24 1.2832e-05
-19.8557 -2.09794e-25 1.30838e-05
-19.7309 -2.36952e-24 1.33413e-05
-19.6065 8.50788e-24 1.36048e-05
-19.4826 -2.36904e-25 1.38743e-05
-19.3592 8.29469e-24 1.415e-05
-19.2362 2.80901e-25 1.44322e-05
-19.1137 2.40115e-25 1.4721e-05
-18.9916 -9.90862e-24 1.50167e-05
-18.8699 2.72746e-24 1.53195e-05
-18.7487 1.54583e-24 1.56295e-05
-18.6278 1.34645e-25 1.5947e-05
-18.5074 2.16978e-23 1.62722e-05
-18.3873 4.74818e-24 1.66055e-05
-18.2676 4.70702e-24 1.6947e-05
-18.1483 -4.32567e-24 1.72969e-05
-18.0294 -2.48817e-23 1.76557e-05
-17.9108 4.92763e-24 1.80235e-05
-17.7926 -3.25756e-24 1.84007e-05
-17.6748 1.61745e-23 1.87875e-05
-17.5572 -1.41636e-23 1.91843e-05
-17.4401 8.51095e-24 1.95914e-05
-17.3232 1.19372e-23 2.00092e-05
-17.2067 -6.78558e-24 2.0438e-05
-17.0905 -3.3979e-24 2.08782e-05
-16.9746 -5.68635e-24 2.13302e-05
-16.859 1.71044e-23 2.17943e-05
-16.7437 2.39983e-23 2.22711e-05
-16.6288 2.09e-23 2.27609e-05
-16.5141 1.0818e-23 2.32642e-05
-16.3997 -1.72326e-23 2.37814e-05
-16.2856 -3.15197e-24 2.43132e-05
-16.1717 8.51714e-24 2.48599e-05
-16.0582 -2.46885e-24 2.54222e-05
-15.9449 -3.98697e-24 2.60006e-05
-15.8319 9.69566e-24 2.65957e-05
-15.7191 -2.53061e-25 2.72081e-05
-15.6066 1.95046e-23 2.78384e-05
-15.4943 6.15826e-24 2.84873e-05
-15.3823 -1.20888e-23 2.91556e-05
-15.2705 -1.67469e-23 2.98439e-05
-15.159 7.14135e-23 3.05531e-05
-15.0477 -1.75764e-23 3.12838e-05
-14.9367 2.34342e-23 3.20371e-05
-14.8258 -4.73207e-24 3.28137e-05
-14.7152 2.89355e-24 3.36145e-05
-14.6049 -2.09515e-23 3.44406e-05
-14.4947 8.15124e-24 3.5293e-05
-14.3848 1.08209e-23 3.61727e-05
-14.275 -4.38316e-23 3.70808e-05
-14.1655 -3.19048e-23 3.80185e-05
-14.0562 -7.3146e-24 3.8987e-05
-13.9471 4.12983e-23 3.99876e-05
-13.8382 8.2182e-23 4.10217e-05
-13.7294 -1.66767e-23 4.20907e-05
-13.6209 1.60616e-23 4.31961e-05
-13.5126 -1.18378e-23 4.43395e-05
-13.4044 3.93743e-23 4.55224e-05
-13.2965 -7.48081e-23 4.67467e-05
-13.1887 1.75287e-23 4.80143e-05
-13.0811 1.57896e-23 4.93269e-05
-12.9737 -5.51332e-23 5.06867e-05
-12.8664 4.50669e-23 5.20959e-05
-12.7593 -1.02566e-23 5.35566e-05
-12.6524 1.41208e-23 5.50713e-05
-12.5457 8.20619e-24 5.66425e-05
-12.4391 -5.34397e-23 5.82729e-05
-12.3327 1.54816e-24 5.99654e-05
-12.2265 -1.67958e-23 6.17228e-05
-12.1204 9.6827e-23 6.35483e-05
-12.0144 3.92081e-23 6.54454e-05
-11.9086 7.99575e-23 6.74175e-05
-11.803 -2.65654e-23 6.94684e-05
-11.6975 -7.26656e-23 7.16022e-05
-11.5922 1.03377e-22 7.38229e-05
-11.487 -6.50578e-23 7.61351e-05
-11.3819 -3.75578e-23 7.85436e-05
-11.277 3.56194e-23 8.10534e-05
-11.1722 -6.62478e-24 8.367e-05
-11.0676 4.73632e-22 8.63989e-05
-10.9631 2.61547e-23 8.92465e-05
-10.8587 5.3949e-23 9.2219e-05
-10.7545 8.80774e-23 9.53236e-05
-10.6503 -1.49081e-22 9.85675e-05
-10.5463 2.02906e-23 0.000101959
-10.4425 1.60298e-22 0.000105506
-10.3387 7.88737e-24 0.000109217
-10.2351 4.61245e-23 0.000113103
-10.1316 -1.66706e-22 0.000117173
-10.0282 -1.68778e-23 0.00012144
-9.92496 1.41217e-23 0.000125913
-9.82181 1.87974e-22 0.000130608
-9.71877 8.68243e-23 0.000135535
-9.61583 -1.75455e-22 0.000140712
-9.51301 -6.61e-23 0.000146153
-9.4103 3.72236e-23 0.000151875
-9.30769 -1.09991e-22 0.000157897
-9.20518 -1.19813e-22 0.000164238
-9.10278 -2.53854e-22 0.00017092
-9.00048 1.94652e-22 0.000177965
-8.89828 8.32478e-23 0.000185399
-8.79618 -3.77692e-22 0.000193248
-8.69417 -4.01731e-22 0.000201542
-8.59226 -2.23838e-22 0.000210312
-8.49044 -1.02542e-22 0.000219592
-8.38872 -2.67373e-22 0.00022942
-8.28708 -7.63853e-22 0.000239836
-8.18554 3.83923e-22 0.000250885
-8.08408 1.58088e-22 0.000262614
-7.98271 -2.19255e-22 0.000275076
-7.88143 9.09205e-22 0.000288329
-7.78023 -9.66203e-22 0.000302435
-7.67911 -5.79828e-22 0.000317464
-7.57807 -8.41105e-22 0.00033349
-7.47712 -1.38615e-22 0.000350598
-7.37624 1.73988e-22 0.000368878
-7.27544 -2.5632e-22 0.000388431
-7.17471 8.46134e-22 0.000409368
-7.07406 3.00532e-23 0.000431813
-6.97348 1.70902e-22 0.0004559
-6.87298 -5.31072e-22 0.000481781
-6.77254 -4.72304e-22 0.000509622
-6.67218 -1.65995e-22 0.000539611
-6.57188 -1.57653e-21 0.000571954
-6.47166 9.55111e-22 0.000606884
-6.37149 -1.04362e-21 0.000644659
-6.2714 -1.44887e-21 0.000685571
-6.17136 8.82992e-22 0.000729945
-6.07139 4.42223e-21 0.00077815
-5.97148 -2.21242e-22 0.000830599
-5.87163 1.55635e-21 0.000887763
-5.77184 -1.94285e-21 0.000950173
-5.67211 6.04658e-21 0.00101843
-5.57243 -6.20902e-22 0.00109323
-5.47281 -5.9989e-22 0.00117536
-5.37325 2.34955e-21 0.00126572
-5.27373 8.34297e-21 0.00136534
-5.17427 -2.18141e-21 0.00147543
-5.07487 2.94677e-21 0.00159737
-4.97551 -1.71594e-21 0.00173276
-4.8762 -9.19952e-22 0.00188348
-4.77694 1.5032e-20 0.00205172
-4.67772 1.12012e-20 0.00224005
-4.57855 -2.99336e-20 0.00245151
-4.47943 1.5846e-20 0.0026897
-4.38035 -9.39061e-21 0.00295891
-4.28131 -6.61789e-22 0.00326426
-4.18232 -8.77611e-22 0.00361192
-4.08336 -2.31404e-20 0.00400936
-3.98445 2.34513e-20 0.00446569
-3.88557 -1.92537e-20 0.00499204
-3.78673 4.94459e-20 0.00560221
-3.68793 2.26769e-20 0.00631331
-3.58916 3.89965e-20 0.00714685
-3.49043 -9.56459e-20 0.00813005
-3.39173 -9.35666e-20 0.00929772
-3.29307 -1.60305e-20 0.0106948
-3.19443 7.55797e-20 0.0123802
-3.09583 -9.45266e-20 0.0144317
-2.99725 -1.12335e-19 0.0169541
-2.89871 -7.21216e-20 0.0200904
-2.80019 2.83997e-19 0.0240395
-2.7017 3.66708e-19 0.0290837
-2.60323 1.49402e-18 0.0356332
-2.50479 -4.64798e-19 0.0443003
-2.40638 -7.54467e-20 0.0560284
-2.30798 2.20874e-18 0.0723253
-2.20961 -4.8547e-18 0.095712
-2.11126 -2.12172e-18 0.13064
-2.01293 2.28979e-18 0.185525
-1.91462 -3.7773e-18 0.277753
-1.81632 -2.5592e-17 0.447782
-1.71804 -1.82084e-16 0.807072
-1.61978 5.27525e-17 1.75375
-1.52154 4.04902e-16 5.51107
-1.42331 7.17448e-15 33.4522
-1.32509 -4.37963e-16 13.3256
-1.22689 -3.65643e-16 3.58573
-1.12869 6.93795e-18 1.65044
-1.03051 4.74073e-19 0.977388
-0.932337 -1.357e-16 0.666566
-0.834173 4.84199e-18 0.497651
-0.736016 6.86915e-18 0.395926
-0.637867 -9.83799e-19 0.330392
-0.539723 4.89692e-20 0.286306
-0.441585 8.42549e-18 0.255948
-0.343451 -4.17291e-18 0.234995
-0.24532 6.58092e-18 0.220916
-0.147191 -5.87789e-22 0.212219
-0.0490634 8.72113e-20 0.208061
0.0490634 -3.48971e-20 0.208061
0.147191 -1.26968e-19 0.212219
0.24532 6.45987e-18 0.220916
0.343451 -5.09485e-18 0.234995
0.441585 7.43702e-18 0.255948
0.539723 1.2023e-18 0.286306
0.637867 -2.06712e-18 0.330392
0.736016 7.73265e-18 0.395926
0.834173 1.58134e-18 0.497651
0.932337 -2.77936e-18 0.666566
1.03051 7.29038e-18 0.977388
1.12869 -2.5856e-17 1.65044
1.22689 -3.56234e-16 3.58573
1.32509 5.1109e-16 13.3256
1.42331 1.40178e-15 33.4522
1.52154 4.65611e-16 5.51107
1.61978 -2.49901e-16 1.75375
1.71804 1.00344e-16 0.807072
1.81632 -3.75207e-17 0.447782
1.91462 1.98549e-18 0.277753
2.01293 -8.42143e-18 0.185525
2.11126 -1.11137e-18 0.13064
2.20961 -6.8297e-21 0.095712
2.30798 -1.45996e-19 0.0723253
2.40638 2.22966e-20 0.0560284
2.50479 -1.70898e-18 0.0443003
2.60323 5.07858e-19 0.0356332
2.7017 6.31584e-20 0.0290837
2.80019 -1.69436e-20 0.0240395
2.89871 2.57944e-19 0.0200904
2.99725 1.6731e-19 0.0169541
3.09583 -3.19181e-19 0.0144317
3.19443 -2.26195e-20 0.0123802
3.29307 -1.70727e-19 0.0106948
3.39173 1.23975e-20 0.00929772
3.49043 4.99528e-20 0.00813005
3.58916 -6.41805e-20 0.00714685
3.68793 4.70858e-20 0.00631331
3.78673 2.98522e-20 0.00560221
3.88557 6.25292e-21 0.00499204
3.98445 2.83327e-21 0.00446569
4.08336 3.27169e-20 0.00400936
4.18232 -4.86316e-21 0.00361192
4.28131 -1.95071e-20 0.00326426
4.38035 1.491e-20 0.00295891
4.47943 -5.47219e-21 0.0026897
4.57855 -1.23419e-20 0.00245151
4.67772 -8.51747e-21 0.00224005
4.77694 1.41274e-21 0.00205172
4.8762 -4.25839e-21 0.00188348
4.97551 2.64319e-21 0.00173276
5.07487 1.0268e-20 0.00159737
5.17427 2.88847e-21 0.00147543
5.27373 -2.26796e-21 0.00136534
5.37325 4.70188e-22 0.00126572
5.47281 2.97486e-21 0.00117536
5.57243 -1.03151e-21 0.00109323
5.67211 2.54437e-21 0.00101843
5.77184 2.43419e-22 0.000950173
5.87163 4.45115e-21 0.000887763
5.97148 -1.97641e-21 0.000830599
6.07139 -1.56297e-21 0.00077815
6.17136 -4.15434e-21 0.000729945
6.2714 7.97282e-23 0.000685571
6.37149 3.28584e-21 0.000644659
6.47166 1.68092e-21 0.000606884
6.57188 -4.29354e-22 0.000571954
6.67218 1.45952e-21 0.000539611
6.77254 1.32261e-23 0.000509622
6.87298 -4.32132e-22 0.000481781
6.97348 3.65507e-22 0.0004559
7.07406 -5.96891e-22 0.000431813
7.17471 -4.60808e-22 0.000409368
7.27544 6.69205e-22 0.000388431
7.37624 -2.91331e-24 0.000368878
7.47712 -2.30292e-21 0.000350598
7.57807 5.04324e-22 0.00033349
7.67911 1.11577e-21 0.000317464
7.78023 1.93323e-22 0.000302435
7.88143 1.22765e-21 0.000288329
7.98271 -8.10316e-23 0.000275076
8.08408 -4.62688e-22 0.000262614
8.18554 2.64993e-22 0.000250885
8.28708 -5.75247e-22 0.000239836
8.38872 1.15538e-22 0.00022942
8.49044 -5.34475e-22 0.000219592
8.59226 2.73278e-22 0.000210312
8.69417 -8.64856e-24 0.000201542
8.79618 -1.57864e-22 0.000193248
8.89828 -3.18057e-22 0.000185399
9.00048 -2.59594e-22 0.000177965
9.10278 2.17787e-22 0.00017092
9.20518 -5.05548e-22 0.000164238
9.30769 2.46392e-22 0.000157897
9.4103 3.75309e-22 0.000151875
9.51301 2.3589e-23 0.000146153
9.61583 -9.56996e-23 0.000140712
9.71877 -4.43419e-22 0.000135535
9.82181 3.13016e-22 0.000130608
9.92496 -1.39299e-22 0.000125913
10.0282 5.52853e-23 0.00012144
10.1316 -3.19682e-22 0.000117173
10.2351 -1.29797e-22 0.000113103
10.3387 1.36504e-23 0.000109217
10.4425 3.65053e-23 0.000105506
10.5463 -1.21326e-23 0.000101959
10.6503 -1.23295e-22 9.85675e-05
10.7545 -2.03972e-23 9.53236e-05
10.8587 1.48098e-22 9.2219e-05
10.9631 -4.03266e-23 8.92465e-05
11.0676 4.58115e-23 8.63989e-05
11.1722 3.76464e-23 8.367e-05
11.277 -9.60964e-23 8.10534e-05
11.3819 5.69896e-23 7.85436e-05
11.487 -2.54388e-23 7.61351e-05
11.5922 -2.6373e-23 7.38229e-05
11.6975 -3.62443e-23 7.16022e-05
11.803 -6.93683e-23 6.94684e-05
11.9086 8.06905e-23 6.74175e-05
12.0144 1.11549e-22 6.54454e-05
12.1204 -5.92857e-23 6.35483e-05
12.2265 -3.96002e-23 6.17228e-05
12.3327 -1.28091e-23 5.99654e-05
12.4391 -1.48398e-24 5.82729e-05
12.5457 6.32012e-23 5.66425e-05
12.6524 2.97669e-23 5.50713e-05
12.7593 6.63013e-23 5.35566e-05
12.8664 6.85268e-23 5.20959e-05
12.9737 -3.94551e-23 5.06867e-05
13.0811 1.01828e-22 4.93269e-05
13.1887 -1.4991e-22 4.80143e-05
13.2965 -6.40525e-23 4.67467e-05
13.4044 1.74517e-23 4.55224e-05
13.5126 -2.75271e-23 4.43395e-05
13.6209 -4.82105e-23 4.31961e-05
13.7294 5.86877e-24 4.20907e-05
13.8382 5.00803e-23 4.10217e-05
13.9471 -3.61306e-23 3.99876e-05
14.0562 -6.94404e-24 3.8987e-05
14.1655 1.0625e-23 3.80185e-05
14.275 -7.44945e-24 3.70808e-05
14.3848 2.17208e-23 3.61727e-05
14.4947 1.85346e-23 3.5293e-05
14.6049 8.70119e-24 3.44406e-05
14.7152 -1.72701e-24 3.36145e-05
14.8258 -1.24776e-23 3.28137e-05
14.9367 1.51159e-23 3.20371e-05
15.0477 2.81907e-23 3.12838e-05
15.159 2.30154e-23 3.05531e-05
15.2705 -8.38538e-24 2.98439e-05
15.3823 -1.3422e-23 2.91556e-05
15.4943 -7.50923e-24 2.84873e-05
15.6066 -9.79955e-24 2.78384e-05
15.7191 -7.09922e-24 2.72081e-05
15.8319 -5.67561e-24 2.65957e-05
15.9449 -5.79217e-24 2.60006e-05
16.0582 -2.80748e-24 2.54222e-05
16.1717 -1.35928e-24 2.48599e-05
16.2856 -7.74879e-24 2.43132e-05
16.3997 -1.06633e-23 2.37814e-05
16.5141 -1.64227e-23 2.32642e-05
16.6288 -4.98273e-24 2.27609e-05
16.7437 1.99443e-23 2.22711e-05
16.859 4.55515e-23 2.17943e-05
16.9746 -4.20128e-23 2.13302e-05
17.0905 -2.26867e-23 2.08782e-05
17.2067 -2.03791e-23 2.0438e-05
17.3232 1.4943e-24 2.00092e-05
17.4401 -8.07759e-25 1.95914e-05
17.5572 1.75596e-23 1.91843e-05
17.6748 1.07959e-23 1.87875e-05
17.7926 1.07629e-23 1.84007e-05
17.9108 -4.76046e-24 1.80235e-05
18.0294 4.80054e-24 1.76557e-05
18.1483 -1.84842e-23 1.72969e-05
18.2676 1.17888e-23 1.6947e-05
18.3873 -6.12862e-24 1.66055e-05
18.5074 2.2096e-24 1.62722e-05
18.6278 -2.55991e-24 1.5947e-05
18.7487 7.13776e-24 1.56295e-05
18.8699 6.97252e-24 1.53195e-05
18.9916 -1.07614e-23 1.50167e-05
19.1137 -2.14543e-23 1.4721e-05
19.2362 2.95543e-24 1.44322e-05
19.3592 8.56348e-24 1.415e-05
19.4826 -5.88211e-24 1.38743e-05
19.6065 -7.63488e-25 1.36048e-05
19.7309 1.13127e-23 1.33413e-05
19.8557 1.83116e-23 1.30838e-05
19.9811 1.32517e-24 1.2832e-05
20.1069 -2.67358e-24 1.25858e-05
20.2333 -4.05722e-24 1.23449e-05
20.3602 -7.76216e-25 1.21093e-05
20.4876 -1.24979e-24 1.18788e-05
20.6156 -3.97704e-24 1.16532e-05
20.7441 -4.89405e-24 1.14324e-05
20.8732 -1.51603e-23 1.12163e-05
21.0029 -8.99171e-24 1.10047e-05
21.1332 1.26109e-23 1.07976e-05
21.2642 -8.26586e-25 1.05947e-05
21.3958 -6.56605e-24 1.0396e-05
21.528 2.76747e-24 1.02014e-05
21.6609 1.48055e-24 1.00107e-05
21.7945 5.61188e-24 9.82387e-06
21.9288 -2.48217e-24 9.64074e-06
22.0639 2.32126e-24 9.46124e-06
22.1997 5.96012e-25 9.28526e-06
22.3363 4.69289e-24 9.11271e-06
22.4736 3.04467e-24 8.9435e-06
22.6118 -5.17023e-24 8.77753e-06
22.7509 7.85603e-24 8.61472e-06
22.8908 3.94603e-24 8.45497e-06
23.0316 5.77842e-25 8.2982e-06
23.1733 1.57855e-24 8.14434e-06
23.316 -6.0917e-24 7.9933e-06
23.4597 4.44818e-24 7.84499e-06
23.6044 3.3349e-24 7.69936e-06
23.7502 3.09923e-24 7.55631e-06
23.8971 6.5783e-24 7.41578e-06
24.0451 -6.26027e-25 7.2777e-06
24.1944 1.56548e-24 7.14199e-06
24.3448 -2.06821e-25 7.00859e-06
24.4966 2.99548e-25 6.87742e-06
24.6496 2.24077e-24 6.74843e-06
24.8041 1.60463e-24 6.62154e-06
24.9601 -1.30053e-25 6.49668e-06
25.1175 2.65349e-25 6.3738e-06
25.2766 -1.36663e-24 6.25283e-06
25.4373 -5.63986e-25 6.1337e-06
25.5998 -4.54582e-25 6.01635e-06
25.7641 1.87284e-24 5.90072e-06
25.9304 1.44368e-24 5.78673e-06
26.0988 -8.07332e-25 5.67433e-06
26.2693 -2.11831e-24 5.56344e-06
26.4421 -1.23382e-24 5.454e-06
26.6174 -1.51803e-24 5.34594e-06
26.7954 -1.05515e-24 5.23918e-06
26.9761 3.54522e-25 5.13365e-06
27.1598 1.55725e-26 5.02926e-06
27.3468 1.15073e-24 4.92594e-06
27.5373 -8.77958e-25 4.82358e-06
27.7317 -1.77903e-24 4.72208e-06
27.9302 4.23653e-25 4.62133e-06
28.1333 -2.51654e-24 4.52122e-06
28.3415 1.35067e-24 4.42158e-06
28.5554 -6.7935e-26 4.32227e-06
28.7758 9.42835e-25 4.22307e-06
29.0035 -8.747e-25 4.12374e-06
29.2396 1.20578e-25 4.02399e-06
29.4858 4.60094e-25 3.92343e-06
29.7441 -7.89968e-25 3.82151e-06
30.0173 7.62689e-25 3.7175e-06
30.3101 -5.47182e-25 3.61025e-06
30.6297 2.20943e-26 3.49783e-06
30.9905 4.45302e-25 3.37646e-06
31.4301 5.64069e-25 3.2361e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1Quantum/iFpTwoLoop.txt <==
-31.4301 -3.20185e-21 3.23611e-06
-30.9905 9.93757e-21 3.38848e-06
-30.6297 -1.2324e-20 3.49912e-06
-30.3101 -1.23143e-20 3.61881e-06
-30.0173 8.23669e-21 3.71068e-06
-29.7441 -1.19127e-20 3.8222e-06
-29.4858 2.40561e-20 3.92497e-06
-29.2396 6.10116e-24 4.04705e-06
-29.0035 2.49479e-20 4.13067e-06
-28.7758 -6.75935e-21 4.23273e-06
-28.5554 -2.73796e-20 4.3332e-06
-28.3415 -1.97201e-20 4.44067e-06
-28.1333 1.9553e-20 4.52399e-06
-27.9302 1.00059e-21 4.64361e-06
-27.7317 1.6426e-20 4.7305e-06
-27.5373 7.6094e-21 4.83976e-06
-27.3468 -1.19158e-20 4.94028e-06
-27.1598 1.93508e-20 5.04597e-06
-26.9761 -1.75599e-20 5.14564e-06
-26.7954 -1.94025e-20 5.26224e-06
-26.6174 6.39023e-21 5.35428e-06
-26.4421 3.12788e-20 5.4808e-06
-26.2693 2.50684e-20 5.57307e-06
-26.0988 -3.32702e-20 5.69991e-06
-25.9304 3.13878e-20 5.80126e-06
-25.7641 -3.13315e-22 5.92383e-06
-25.5998 5.86652e-21 6.03494e-06
-25.4373 -1.00138e-20 6.15697e-06
-25.2766 -2.98422e-20 6.27224e-06
-25.1175 -5.19739e-20 6.40051e-06
-24.9601 -5.99987e-21 6.51456e-06
-24.8041 -1.16339e-20 6.65303e-06
-24.6496 3.95482e-20 6.76485e-06
-24.4966 6.64292e-20 6.91273e-06
-24.3448 8.343e-20 7.02547e-06
-24.1944 -5.8159e-20 7.17899e-06
-24.0451 -6.93547e-20 7.29732e-06
-23.8971 -8.89728e-22 7.45275e-06
-23.7502 3.73262e-20 7.58004e-06
-23.6044 -5.14751e-21 7.73584e-06
-23.4597 -3.39041e-20 7.8728e-06
-23.316 -6.42988e-20 8.03016e-06
-23.1733 -2.98981e-20 8.17513e-06
-23.0316 3.71788e-20 8.33707e-06
-22.8908 6.28682e-20 8.48728e-06
-22.7509 -2.88114e-20 8.65724e-06
-22.6118 -2.70245e-20 8.81023e-06
-22.4736 5.17825e-20 8.99077e-06
-22.3363 4.53127e-20 9.14542e-06
-22.1997 -2.94734e-20 9.33755e-06
-22.0639 -3.7002e-20 9.49439e-06
-21.9288 -4.14214e-22 9.69758e-06
-21.7945 5.68809e-21 9.85854e-06
-21.6609 -1.14484e-20 1.00712e-05
-21.528 -1.04886e-19 1.02389e-05
-21.3958 -4.05428e-20 1.04593e-05
-21.2642 -2.10949e-20 1.06364e-05
-21.1332 5.812e-20 1.08629e-05
-21.0029 7.28388e-20 1.10514e-05
-20.8732 -4.26734e-20 1.12835e-05
-20.7441 1.79362e-20 1.14844e-05
-20.6156 -4.85486e-20 1.17226e-05
-20.4876 1.08088e-21 1.19361e-05
-20.3602 -7.19931e-20 1.21817e-05
-20.2333 -1.14226e-20 1.24071e-05
-20.1069 1.02619e-19 1.26624e-05
-19.9811 1.13253e-19 1.28984e-05
-19.8557 7.24944e-20 1.31659e-05
-19.7309 -1.71473e-19 1.34113e-05
-19.6065 -1.09854e-19 1.36936e-05
-19.4826 -8.77647e-20 1.39475e-05
-19.3592 8.86701e-20 1.42465e-05
-19.2362 9.23192e-20 1.45085e-05
-19.1137 1.20458e-20 1.48259e-05
-18.9916 -5.21562e-20 1.50965e-05
-18.8699 -1.51794e-19 1.54331e-05
-18.7487 3.91657e-20 1.57133e-05
-18.6278 1.00453e-19 1.60695e-05
-18.5074 5.13005e-20 1.63612e-05
-18.3873 -7.92388e-20 1.67367e-05
-18.2676 -2.0152e-19 1.70422e-05
-18.1483 1.49881e-22 1.74368e-05
-18.0294 2.13296e-19 1.77586e-05
-17.9108 1.0565e-19 1.81718e-05
-17.7926 5.89434e-20 1.85126e-05
-17.6748 -9.2726e-20 1.89442e-05
-17.5572 1.77406e-20 1.93066e-05
-17.4401 1.26029e-19 1.97567e-05
-17.3232 7.59897e-20 2.01431e-05
-17.2067 1.34936e-19 2.06125e-05
-17.0905 3.26863e-20 2.10246e-05
-16.9746 -6.63968e-20 2.15146e-05
-16.859 -9.89945e-20 2.19541e-05
-16.7437 -5.90872e-20 2.24667e-05
-16.6288 6.84389e-20 2.29346e-05
-16.5141 -4.91048e-20 2.34725e-05
-16.3997 2.83952e-20 2.39698e-05
-16.2856 -1.59822e-20 2.45361e-05
-16.1717 -1.46057e-20 2.50633e-05
-16.0582 1.29458e-19 2.56618e-05
-15.9449 -1.21461e-19 2.62194e-05
-15.8319 -2.28608e-19 2.68542e-05
-15.7191 1.65137e-19 2.74429e-05
-15.6066 9.09328e-20 2.81183e-05
-15.4943 1.13067e-19 2.87391e-05
-15.3823 2.13369e-19 2.94595e-05
-15.2705 2.15541e-20 3.01135e-05
-15.159 -8.66555e-21 3.08836e-05
-15.0477 1.38511e-19 3.15726e-05
-14.9367 -1.3882e-19 3.2397e-05
-14.8258 1.79343e-19 3.31234e-05
-14.7152 -4.75478e-20 3.40065e-05
-14.6049 3.91381e-20 3.47734e-05
-14.4947 -7.77177e-19 3.57199e-05
-14.3848 -2.45348e-20 3.65312e-05
-14.275 5.93322e-19 3.75454e-05
-14.1655 5.60781e-19 3.84059e-05
-14.0562 2.83949e-20 3.94925e-05
-13.9471 -5.66925e-19 4.04078e-05
-13.8382 -6.75839e-19 4.15714e-05
-13.7294 2.65675e-19 4.25478e-05
-13.6209 4.76309e-19 4.37934e-05
-13.5126 1.76624e-20 4.48384e-05
-13.4044 -1.60729e-19 4.61712e-05
-13.2965 -6.39661e-19 4.72931e-05
-13.1887 -7.67784e-19 4.87189e-05
-13.0811 1.21008e-19 4.99269e-05
-12.9737 9.99409e-20 5.14523e-05
-12.8664 4.57223e-19 5.27565e-05
-12.7593 1.03529e-18 5.43888e-05
-12.6524 -9.94463e-21 5.58001e-05
-12.5457 -5.56895e-20 5.7548e-05
-12.4391 -9.748e-19 5.90785e-05
-12.3327 8.24282e-20 6.09518e-05
-12.2265 2.4027e-19 6.26146e-05
-12.1204 5.75389e-19 6.46248e-05
-12.0144 -5.48537e-19 6.6434e-05
-11.9086 1.99394e-19 6.85946e-05
-11.803 5.35076e-20 7.05656e-05
-11.6975 2.56234e-19 7.2892e-05
-11.5922 6.5804e-19 7.50417e-05
-11.487 4.99218e-20 7.7552e-05
-11.3819 -7.91392e-19 7.98989e-05
-11.277 -1.68984e-18 8.26141e-05
-11.1722 -7.88442e-19 8.51785e-05
-11.0676 1.22342e-19 8.81228e-05
-10.9631 1.76431e-19 9.09274e-05
-10.8587 1.86864e-18 9.41289e-05
-10.7545 5.22456e-19 9.71986e-05
-10.6503 -5.83888e-20 0.00010069
-10.5463 8.10373e-21 0.000104053
-10.4425 1.77048e-19 0.000107871
-10.3387 -1.5154e-18 0.000111559
-10.2351 -2.60514e-18 0.000115748
-10.1316 1.52389e-18 0.000119798
-10.0282 1.43229e-18 0.000124407
-9.92496 2.16912e-18 0.000128859
-9.82181 6.78115e-19 0.000133947
-9.71877 -9.54837e-19 0.000138848
-9.61583 -7.39993e-19 0.000144482
-9.51301 -2.57201e-19 0.000149888
-9.4103 -1.01379e-18 0.000156145
-9.30769 1.86805e-18 0.000162119
-9.20518 1.52346e-18 0.000169091
-9.10278 -2.70518e-19 0.000175705
-9.00048 -1.20757e-18 0.000183498
-8.89828 -2.35696e-19 0.000190841
-8.79618 6.26612e-19 0.000199579
-8.69417 -7.74495e-18 0.000207751
-8.59226 -7.35155e-19 0.00021758
-8.49044 -1.27559e-18 0.000226703
-8.38872 2.95435e-18 0.000237795
-8.28708 -2.30943e-18 0.000248013
-8.18554 4.99351e-18 0.000260573
-8.08408 6.15348e-18 0.000272056
-7.98271 3.0693e-18 0.000286329
-7.88143 -7.84635e-19 0.000299284
-7.78023 -4.11197e-18 0.00031556
-7.67911 -2.4962e-18 0.000330236
-7.57807 1.55228e-18 0.000348868
-7.47712 -5.86565e-18 0.000365567
-7.37624 1.32834e-18 0.000386982
-7.27544 8.02721e-18 0.000406075
-7.17471 9.03458e-18 0.000430793
-7.07406 -9.72005e-18 0.000452735
-6.97348 1.25424e-18 0.000481396
-6.87298 -5.06532e-18 0.000506751
-6.77254 -3.31239e-18 0.000540146
-6.67218 -1.09136e-17 0.000569622
-6.57188 7.06042e-18 0.000608738
-6.47166 -3.46472e-18 0.000643226
-6.37149 4.22144e-18 0.000689305
-6.2714 4.80647e-18 0.000729938
-6.17136 1.86663e-17 0.000784561
-6.07139 -1.54748e-17 0.000832797
-5.97148 -2.40534e-17 0.000897995
-5.87163 -1.85894e-17 0.000955732
-5.77184 1.50137e-17 0.00103414
-5.67211 -8.8195e-18 0.00110389
-5.57243 2.55879e-17 0.001199
-5.47281 9.76123e-18 0.00128409
-5.37325 3.80428e-17 0.00140056
-5.27373 1.47042e-17 0.00150559
-5.17427 2.93817e-17 0.00164978
-5.07487 -3.1333e-17 0.00178111
-4.97551 -3.78799e-17 0.0019619
-4.8762 3.41578e-17 0.00212864
-4.77694 -2.77123e-17 0.00235876
-4.67772 9.53343e-17 0.00257439
-4.57855 9.5922e-17 0.00287275
-4.47943 -7.15676e-17 0.00315811
-4.38035 -3.95962e-17 0.00355426
-4.28131 -2.92545e-17 0.00394361
-4.18232 -9.19083e-17 0.004487
-4.08336 -9.79234e-17 0.00504198
-3.98445 -1.01455e-16 0.00582454
-3.88557 -1.59921e-16 0.00667183
-3.78673 2.23755e-16 0.00789481
-3.68793 3.69111e-17 0.00935394
-3.58916 -1.05336e-16 0.011586
-3.49043 3.09611e-16 0.0147578
-3.39173 9.76751e-16 0.0203749
-3.29307 -2.33414e-17 0.0312892
-3.19443 -1.05913e-15 0.0570257
-3.09583 1.32118e-15 0.117727
-2.99725 -2.61228e-15 0.132432
-2.89871 1.91621e-15 0.107615
-2.80019 5.0697e-16 0.0914738
-2.7017 4.23234e-17 0.0879884
-2.60323 1.78207e-15 0.0971236
-2.50479 -9.29257e-16 0.114936
-2.40638 3.45782e-15 0.149666
-2.30798 3.30666e-15 0.203793
-2.20961 -4.48254e-15 0.308111
-2.11126 -2.17381e-14 0.500909
-2.01293 2.62833e-14 0.968766
-1.91462 -3.80739e-14 2.31294
-1.81632 1.33548e-12 8.09722
-1.71804 -6.55659e-13 13.7486
-1.61978 -1.08382e-12 4.62053
-1.52154 9.47695e-14 2.08876
-1.42331 -4.98065e-14 1.32886
-1.32509 -1.32663e-14 1.04718
-1.22689 8.07135e-15 1.02599
-1.12869 1.57659e-14 1.20786
-1.03051 -3.48829e-14 1.37483
-0.932337 5.55127e-14 2.41919
-0.834173 -3.2022e-14 2.65446
-0.736016 5.25305e-14 1.46876
-0.637867 -2.91163e-14 0.846627
-0.539723 -5.28469e-14 0.544061
-0.441585 6.93893e-14 0.416909
-0.343451 3.60066e-14 0.322278
-0.24532 2.68857e-14 0.299601
-0.147191 5.43739e-15 0.243958
-0.0490634 -5.55593e-13 0.308622
0.0490634 5.58784e-13 0.308622
0.147191 -7.84926e-15 0.243958
0.24532 -2.66411e-14 0.299601
0.343451 -3.64079e-14 0.322278
0.441585 -6.87726e-14 0.416909
0.539723 4.81383e-14 0.544061
0.637867 3.55457e-14 0.846627
0.736016 3.57819e-14 1.46876
0.834173 1.1631e-13 2.65446
0.932337 -1.49174e-14 2.41919
1.03051 7.01884e-15 1.37483
1.12869 1.82435e-14 1.20786
1.22689 2.04956e-14 1.02599
1.32509 1.39432e-14 1.04718
1.42331 1.50073e-14 1.32886
1.52154 -2.22496e-14 2.08876
1.61978 -2.47226e-13 4.62053
1.71804 5.20695e-12 13.7486
1.81632 -5.43e-13 8.09722
1.91462 -2.97737e-14 2.31294
2.01293 2.46673e-14 0.968766
2.11126 1.49065e-14 0.500909
2.20961 6.78697e-15 0.308111
2.30798 -2.98348e-15 0.203793
2.40638 -3.92265e-15 0.149666
2.50479 7.05147e-16 0.114936
2.60323 -2.03663e-15 0.0971236
2.7017 2.75717e-16 0.0879884
2.80019 -1.00199e-15 0.0914738
2.89871 -1.05681e-15 0.107615
2.99725 1.88124e-15 0.132432
3.09583 -4.87087e-16 0.117727
3.19443 1.15337e-15 0.0570257
3.29307 5.01176e-17 0.0312892
3.39173 -9.75401e-16 0.0203749
3.49043 -3.33402e-16 0.0147578
3.58916 1.25431e-16 0.011586
3.68793 -3.57565e-17 0.00935394
3.78673 -2.22342e-16 0.00789481
3.88557 1.63418e-16 0.00667183
3.98445 1.0215e-16 0.00582454
4.08336 9.51831e-17 0.00504198
4.18232 8.97753e-17 0.004487
4.28131 2.99865e-17 0.00394361
4.38035 4.03012e-17 0.00355426
4.47943 7.03002e-17 0.00315811
4.57855 -9.66255e-17 0.00287275
4.67772 -9.44868e-17 0.00257439
4.77694 2.88754e-17 0.00235876
4.8762 -3.5382e-17 0.00212864
4.97551 3.81112e-17 0.0019619
5.07487 3.09367e-17 0.00178111
5.17427 -2.98123e-17 0.00164978
5.27373 -1.4093e-17 0.00150559
5.37325 -3.82759e-17 0.00140056
5.47281 -1.03269e-17 0.00128409
5.57243 -2.50972e-17 0.001199
5.67211 9.26006e-18 0.00110389
5.77184 -1.51204e-17 0.00103414
5.87163 1.89076e-17 0.000955732
5.97148 2.40714e-17 0.000897995
6.07139 1.51872e-17 0.000832797
6.17136 -1.87273e-17 0.000784561
6.2714 -4.80364e-18 0.000729938
6.37149 -4.05225e-18 0.000689305
6.47166 3.2051e-18 0.000643226
6.57188 -6.89044e-18 0.000608738
6.67218 1.11022e-17 0.000569622
6.77254 3.09752e-18 0.000540146
6.87298 4.9303e-18 0.000506751
6.97348 -1.42973e-18 0.000481396
7.07406 9.85392e-18 0.000452735
7.17471 -9.16163e-18 0.000430793
7.27544 -8.13963e-18 0.000406075
7.37624 -1.3433e-18 0.000386982
7.47712 5.96045e-18 0.000365567
7.57807 -1.55866e-18 0.000348868
7.67911 2.50398e-18 0.000330236
7.78023 3.99967e-18 0.00031556
7.88143 8.74894e-19 0.000299284
7.98271 -3.07959e-18 0.000286329
8.08408 -6.08368e-18 0.000272056
8.18554 -4.99609e-18 0.000260573
8.28708 2.30632e-18 0.000248013
8.38872 -2.8902e-18 0.000237795
8.49044 1.26737e-18 0.000226703
8.59226 7.37167e-19 0.00021758
8.69417 7.73528e-18 0.000207751
8.79618 -6.82639e-19 0.000199579
8.89828 1.86085e-19 0.000190841
9.00048 1.21322e-18 0.000183498
9.10278 2.68226e-19 0.000175705
9.20518 -1.51622e-18 0.000169091
9.30769 -1.87218e-18 0.000162119
9.4103 1.0084e-18 0.000156145
9.51301 2.93376e-19 0.000149888
9.61583 7.36729e-19 0.000144482
9.71877 9.25967e-19 0.000138848
9.82181 -6.53314e-19 0.000133947
9.92496 -2.1659e-18 0.000128859
10.0282 -1.43697e-18 0.000124407
10.1316 -1.52176e-18 0.000119798
10.2351 2.57861e-18 0.000115748
10.3387 1.5161e-18 0.000111559
10.4425 -1.98645e-19 0.000107871
10.5463 -8.7214e-21 0.000104053
10.6503 5.63616e-20 0.00010069
10.7545 -5.25036e-19 9.71986e-05
10.8587 -1.86923e-18 9.41289e-05
10.9631 -1.95471e-19 9.09274e-05
11.0676 -1.22835e-19 8.81228e-05
11.1722 7.90285e-19 8.51785e-05
11.277 1.6897e-18 8.26141e-05
11.3819 7.90063e-19 7.98989e-05
11.487 -3.46399e-20 7.7552e-05
11.5922 -6.58656e-19 7.50417e-05
11.6975 -2.56861e-19 7.2892e-05
11.803 -5.35376e-20 7.05656e-05
11.9086 -1.87024e-19 6.85946e-05
12.0144 5.35729e-19 6.6434e-05
12.1204 -5.63672e-19 6.46248e-05
12.2265 -2.4051e-19 6.26146e-05
12.3327 -8.30988e-20 6.09518e-05
12.4391 9.74974e-19 5.90785e-05
12.5457 4.50331e-20 5.7548e-05
12.6524 9.26488e-21 5.58001e-05
12.7593 -1.04495e-18 5.43888e-05
12.8664 -4.56313e-19 5.27565e-05
12.9737 -1.01051e-19 5.14523e-05
13.0811 -1.20906e-19 4.99269e-05
13.1887 7.66848e-19 4.87189e-05
13.2965 6.47379e-19 4.72931e-05
13.4044 1.60879e-19 4.61712e-05
13.5126 -1.75775e-20 4.48384e-05
13.6209 -4.7722e-19 4.37934e-05
13.7294 -2.65378e-19 4.25478e-05
13.8382 6.76014e-19 4.15714e-05
13.9471 5.60104e-19 4.04078e-05
14.0562 -2.81899e-20 3.94925e-05
14.1655 -5.6095e-19 3.84059e-05
14.275 -5.8755e-19 3.75454e-05
14.3848 2.47801e-20 3.65312e-05
14.4947 7.76863e-19 3.57199e-05
14.6049 -3.90173e-20 3.47734e-05
14.7152 4.75392e-20 3.40065e-05
14.8258 -1.79534e-19 3.31234e-05
14.9367 1.33989e-19 3.2397e-05
15.0477 -1.38312e-19 3.15726e-05
15.159 8.37705e-21 3.08836e-05
15.2705 -2.16982e-20 3.01135e-05
15.3823 -2.13725e-19 2.94595e-05
15.4943 -1.13067e-19 2.87391e-05
15.6066 -9.12582e-20 2.81183e-05
15.7191 -1.64792e-19 2.74429e-05
15.8319 2.28182e-19 2.68542e-05
15.9449 1.17884e-19 2.62194e-05
16.0582 -1.29506e-19 2.56618e-05
16.1717 1.4692e-20 2.50633e-05
16.2856 1.57679e-20 2.45361e-05
16.3997 -2.83746e-20 2.39698e-05
16.5141 5.21532e-20 2.34725e-05
16.6288 -6.82979e-20 2.29346e-05
16.7437 5.89489e-20 2.24667e-05
16.859 1.01878e-19 2.19541e-05
16.9746 6.64299e-20 2.15146e-05
17.0905 -3.27477e-20 2.10246e-05
17.2067 -1.3505e-19 2.06125e-05
17.3232 -7.59189e-20 2.01431e-05
17.4401 -1.23548e-19 1.97567e-05
17.5572 -1.7771e-20 1.93066e-05
17.6748 9.49027e-20 1.89442e-05
17.7926 -6.12375e-20 1.85126e-05
17.9108 -1.03423e-19 1.81718e-05
18.0294 -2.13235e-19 1.77586e-05
18.1483 -2.27454e-22 1.74368e-05
18.2676 1.99613e-19 1.70422e-05
18.3873 7.92069e-20 1.67367e-05
18.5074 -5.13432e-20 1.63612e-05
18.6278 -1.00596e-19 1.60695e-05
18.7487 -3.92675e-20 1.57133e-05
18.8699 1.51709e-19 1.54331e-05
18.9916 5.20999e-20 1.50965e-05
19.1137 -1.21029e-20 1.48259e-05
19.2362 -9.23404e-20 1.45085e-05
19.3592 -8.873e-20 1.42465e-05
19.4826 8.77603e-20 1.39475e-05
19.6065 1.09839e-19 1.36936e-05
19.7309 1.71388e-19 1.34113e-05
19.8557 -7.11048e-20 1.31659e-05
19.9811 -1.13135e-19 1.28984e-05
20.1069 -1.04133e-19 1.26624e-05
20.2333 1.14102e-20 1.24071e-05
20.3602 7.19189e-20 1.21817e-05
20.4876 1.63643e-22 1.19361e-05
20.6156 4.84893e-20 1.17226e-05
20.7441 -1.91929e-20 1.14844e-05
20.8732 4.38641e-20 1.12835e-05
21.0029 -7.39851e-20 1.10514e-05
21.1332 -5.93313e-20 1.08629e-05
21.2642 1.99531e-20 1.06364e-05
21.3958 4.05666e-20 1.04593e-05
21.528 1.06001e-19 1.02389e-05
21.6609 1.04545e-20 1.00712e-05
21.7945 -5.63136e-21 9.85854e-06
21.9288 3.81236e-22 9.69758e-06
22.0639 3.79243e-20 9.49439e-06
22.1997 2.94374e-20 9.33755e-06
22.3363 -4.53205e-20 9.14542e-06
22.4736 -5.27548e-20 8.99077e-06
22.6118 2.79413e-20 8.81023e-06
22.7509 2.79176e-20 8.65724e-06
22.8908 -6.28832e-20 8.48728e-06
23.0316 -3.72432e-20 8.33707e-06
23.1733 2.9889e-20 8.17513e-06
23.316 6.427e-20 8.03016e-06
23.4597 3.39069e-20 7.8728e-06
23.6044 5.19389e-21 7.73584e-06
23.7502 -3.73541e-20 7.58004e-06
23.8971 8.88774e-22 7.45275e-06
24.0451 6.94172e-20 7.29732e-06
24.1944 5.81324e-20 7.17899e-06
24.3448 -8.40835e-20 7.02547e-06
24.4966 -6.64092e-20 6.91273e-06
24.6496 -3.95504e-20 6.76485e-06
24.8041 1.16052e-20 6.65303e-06
24.9601 6.00621e-21 6.51456e-06
25.1175 5.19116e-20 6.40051e-06
25.2766 2.98463e-20 6.27224e-06
25.4373 1.0009e-20 6.15697e-06
25.5998 -5.82401e-21 6.03494e-06
25.7641 7.91328e-22 5.92383e-06
25.9304 -3.18648e-20 5.80126e-06
26.0988 3.32747e-20 5.69991e-06
26.2693 -2.46128e-20 5.57307e-06
26.4421 -3.17462e-20 5.4808e-06
26.6174 -6.3905e-21 5.35428e-06
26.7954 1.9397e-20 5.26224e-06
26.9761 1.79834e-20 5.14564e-06
27.1598 -1.93784e-20 5.04597e-06
27.3468 1.19375e-20 4.94028e-06
27.5373 -7.6201e-21 4.83976e-06
27.7317 -1.64183e-20 4.7305e-06
27.9302 -1.0014e-21 4.64361e-06
28.1333 -1.95519e-20 4.52399e-06
28.3415 1.97031e-20 4.44067e-06
28.5554 2.73636e-20 4.3332e-06
28.7758 6.7396e-21 4.23273e-06
29.0035 -2.495e-20 4.13067e-06
29.2396 -8.44838e-24 4.04705e-06
29.4858 -2.40551e-20 3.92497e-06
29.7441 1.18977e-20 3.8222e-06
30.0173 -8.23581e-21 3.71068e-06
30.3101 1.23174e-20 3.61881e-06
30.6297 1.25723e-20 3.49912e-06
30.9905 -1.01774e-20 3.38848e-06
31.4301 3.19403e-21 3.23611e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1QuantumOneLoop/DeltaGammaFX_0_FRG.txt <==
9.995 -0.0186367 -0.0186111
9.99 -0.138103 -0.137776
9.985 -0.233277 -0.232705
9.98 -0.290997 -0.290275
9.975 -0.311137 -0.31036
9.97 -0.302488 -0.301732
9.965 -0.276246 -0.275556
9.96 -0.241723 -0.24112
9.955 -0.205045 -0.204534
9.95 -0.169569 -0.169149
9.945 -0.136771 -0.136432
9.94 -0.10701 -0.106746
9.935 -0.0800639 -0.0798666
9.93 -0.0554294 -0.0552933
9.925 -0.0324916 -0.0324126
9.92 -0.0106014 -0.0105769
9.915 0.0108918 0.0108625
9.91 0.0326303 0.0325464
9.905 0.0552447 0.0551036
9.9 0.0793443 0.0791417
9.895 0.105488 0.105218
9.89 0.134118 0.133773
9.885 0.165426 0.164998
9.88 0.199122 0.198605
9.875 0.234061 0.233451
9.87 0.267713 0.267016
9.865 0.295543 0.29478
9.86 0.310566 0.309783
9.855 0.30367 0.302943
9.85 0.265534 0.264964
9.845 0.190699 0.190385
9.84 0.0827564 0.0827586
9.835 -0.0428068 -0.0424959
9.83 -0.162226 -0.161676
9.825 -0.253349 -0.252656
9.82 -0.305087 -0.30434
9.815 -0.319432 -0.318694
9.81 -0.30633 -0.30564
9.805 -0.277157 -0.276538
9.8 -0.240903 -0.240364
9.795 -0.203276 -0.202818
9.79 -0.167291 -0.166911
9.785 -0.134193 -0.133886
9.78 -0.104205 -0.103964
9.775 -0.0770215 -0.0768424
9.77 -0.0520942 -0.0519722
9.765 -0.0287796 -0.0287115
9.76 -0.00640878 -0.00639251
9.755 0.0156854 0.0156507
9.75 0.0381605 0.0380742
9.745 0.0616601 0.0615206
9.74 0.0868013 0.086606
9.735 0.114139 0.113884
9.73 0.144083 0.143765
9.725 0.17675 0.176365
9.72 0.211694 0.211238
9.715 0.247495 0.246966
9.71 0.281189 0.280588
9.705 0.307645 0.306973
9.7 0.319216 0.31848
9.695 0.306324 0.30554
9.69 0.259847 0.259055
9.685 0.175644 0.174923
9.68 0.0597207 0.0591944
9.675 -0.0698716 -0.0700729
9.67 -0.188199 -0.188008
9.665 -0.274154 -0.273611
9.66 -0.319093 -0.31832
9.655 -0.327213 -0.326348
9.65 -0.309508 -0.308659
9.645 -0.277399 -0.27663
9.64 -0.239464 -0.238802
9.635 -0.200945 -0.200394
9.63 -0.164498 -0.164051
9.625 -0.131134 -0.130781
9.62 -0.100935 -0.100666
9.615 -0.0735166 -0.0733216
9.61 -0.0482845 -0.048157
9.605 -0.024567 -0.0245021
9.6 -0.00167502 -0.00167011
9.595 0.0210755 0.0210208
9.59 0.0443573 0.0442413
9.585 0.0688266 0.0686453
9.58 0.0951058 0.0948534
9.575 0.123739 0.123407
9.57 0.155094 0.154674
9.565 0.189188 0.18867
9.56 0.225383 0.22476
9.555 0.261928 0.2612
9.55 0.295356 0.294538
9.545 0.319873 0.319006
9.54 0.32714 0.326304
9.535 0.307198 0.306508
9.53 0.251362 0.250952
9.525 0.157182 0.157147
9.52 0.0334019 0.0337515
9.515 -0.0993477 -0.0987017
9.51 -0.215341 -0.214534
9.505 -0.295035 -0.294187
9.5 -0.332521 -0.331704
9.495 -0.334175 -0.333423
9.49 -0.311869 -0.311195
9.485 -0.276917 -0.276326
9.48 -0.237401 -0.236893
9.475 -0.19807 -0.197642
9.47 -0.161216 -0.160863
9.465 -0.127615 -0.127333
9.46 -0.0972164 -0.0969995
9.455 -0.0695568 -0.0694005
9.45 -0.0439978 -0.0438986
9.445 -0.0198401 -0.0197956
9.44 0.00362573 0.00361679
9.435 0.0271008 0.0270385
9.43 0.0512734 0.0511564
9.425 0.0768114 0.0766375
9.42 0.10434 0.104106
9.415 0.134383 0.134085
9.41 0.167255 0.166888
9.405 0.202843 0.202404
9.4 0.240272 0.239758
9.395 0.277398 0.276806
9.39 0.310166 0.309498
9.385 0.332043 0.331299
9.38 0.333984 0.333172
9.375 0.305767 0.304908
9.37 0.23946 0.238609
9.365 0.13475 0.134014
9.36 0.00346114 0.0029873
9.355 -0.131271 -0.131356
9.35 -0.24345 -0.243115
9.345 -0.315691 -0.31502
9.34 -0.34509 -0.344229
9.335 -0.340107 -0.339198
9.33 -0.313272 -0.312411
9.325 -0.275619 -0.274857
9.32 -0.234659 -0.234012
9.315 -0.194617 -0.194085
9.31 -0.15742 -0.156994
9.305 -0.12362 -0.123288
9.3 -0.093032 -0.0927847
9.295 -0.0651222 -0.0649503
9.29 -0.0392098 -0.0391069
9.285 -0.0145689 -0.0145311
9.28 0.0095298 0.00950406
9.275 0.0338047 0.0337147
9.27 0.058959 0.0588016
9.265 0.0856705 0.0854404
9.26 0.114562 0.114251
9.255 0.146129 0.145729
9.25 0.180608 0.180107
9.245 0.217727 0.217116
9.24 0.256322 0.255596
9.235 0.29378 0.292947
9.23 0.325381 0.324474
9.225 0.343795 0.342881
9.22 0.339301 0.338494
9.215 0.3016 0.301048
9.21 0.223891 0.223727
9.205 0.108436 0.108714
9.2 -0.029649 -0.0289947
9.195 -0.164971 -0.164095
9.19 -0.271876 -0.270937
9.185 -0.335672 -0.334772
9.18 -0.356583 -0.355763
9.175 -0.344967 -0.344236
9.17 -0.313766 -0.313123
9.165 -0.273591 -0.273033
9.16 -0.231322 -0.230846
9.155 -0.190658 -0.190259
9.15 -0.153166 -0.152841
9.145 -0.119183 -0.118926
9.14 -0.0884011 -0.0882082
9.135 -0.060217 -0.0600845
9.13 -0.0339105 -0.0338353
9.125 -0.00872955 -0.00871
9.12 0.0160749 0.0160396
9.115 0.0412388 0.0411483
9.11 0.0674802 0.0673331
9.105 0.0954844 0.0952786
9.1 0.125865 0.125598
9.095 0.159078 0.158746
9.09 0.195256 0.194857
9.085 0.233927 0.233458
9.08 0.273575 0.273035
9.075 0.311036 0.31042
9.07 0.340833 0.340135
9.065 0.354784 0.353994
9.06 0.34255 0.341658
9.055 0.294016 0.293035
9.05 0.203966 0.20297
9.045 0.0777254 0.0768731
9.04 -0.0661229 -0.0666291
9.035 -0.200326 -0.200343
9.03 -0.300318 -0.299849
9.025 -0.354652 -0.353835
9.02 -0.366736 -0.365755
9.015 -0.348563 -0.347572
9.01 -0.313221 -0.312311
9.005 -0.270744 -0.269958
9 -0.227331 -0.226677
8.995 -0.186148 -0.185619
8.99 -0.148419 -0.148002
8.985 -0.114273 -0.113956
8.98 -0.0832916 -0.0830623
8.975 -0.0548059 -0.0546555
8.97 -0.0280591 -0.0279816
8.965 -0.00227461 -0.00226658
8.96 0.0233165 0.0232557
8.955 0.0494675 0.0493361
8.95 0.0769096 0.0767031
8.945 0.106332 0.106044
8.94 0.138332 0.137951
8.935 0.173305 0.172822
8.93 0.211254 0.210657
8.925 0.251456 0.250736
8.92 0.291972 0.29113
8.915 0.328998 0.328053
8.91 0.35622 0.355224
8.905 0.364589 0.36364
8.9 0.34327 0.342513
8.895 0.282666 0.282261
8.89 0.17964 0.179699
8.885 0.042995 0.0435136
8.88 -0.105243 -0.104392
8.875 -0.236533 -0.23553
8.87 -0.328156 -0.327149
8.865 -0.372313 -0.371378
8.86 -0.375487 -0.374649
8.855 -0.350984 -0.350245
8.85 -0.311781 -0.311137
8.845 -0.267224 -0.266671
8.84 -0.222809 -0.222343
8.835 -0.181185 -0.180801
8.83 -0.143247 -0.14294
8.825 -0.108938 -0.108701
8.82 -0.0777291 -0.0775594
8.815 -0.0488964 -0.0487898
8.81 -0.0216469 -0.0216011
8.805 0.0048202 0.00480629
8.8 0.0312937 0.0312199
8.795 0.0585441 0.0584089
8.79 0.0873143 0.087115
8.785 0.118293 0.118026
8.78 0.152047 0.151708
8.775 0.188894 0.188478
8.77 0.228668 0.22817
8.765 0.270335 0.269753
8.76 0.31145 0.310782
8.755 0.34747 0.346719
8.75 0.371165 0.370335
8.745 0.37262 0.371723
8.74 0.340695 0.339758
8.735 0.266735 0.265821
8.73 0.15026 0.149485
8.725 0.00395228 0.00346872
8.72 -0.146883 -0.146946
8.715 -0.273182 -0.272794
8.71 -0.354917 -0.354171
8.705 -0.388263 -0.387315
8.7 -0.382561 -0.381563
8.695 -0.352044 -0.3511
8.69 -0.309319 -0.308482
8.685 -0.262941 -0.262231
8.68 -0.217689 -0.217105
8.675 -0.175713 -0.175245
8.67 -0.137604 -0.13724
8.665 -0.103129 -0.102857
8.66 -0.0716658 -0.0714777
8.655 -0.042436 -0.0423244
8.65 -0.0146147 -0.0145752
8.645 0.0126225 0.0125918
8.64 0.040084 0.0399824
8.635 0.0685567 0.0683813
8.63 0.0987923 0.098538
8.625 0.131471 0.13113
8.62 0.167117 0.166681
8.615 0.205941 0.205399
8.61 0.24756 0.246904
8.605 0.290566 0.289792
8.6 0.331915 0.33103
8.595 0.366228 0.365262
8.59 0.3853 0.384313
8.585 0.378414 0.377507
8.58 0.334395 0.333699
8.575 0.246026 0.245671
8.57 0.11604 0.116104
8.565 -0.0387614 -0.0382946
8.56 -0.190186 -0.189416
8.555 -0.309526 -0.308587
8.55 -0.380181 -0.37919
8.545 -0.402414 -0.401451
8.54 -0.388079 -0.38719
8.535 -0.351947 -0.351155
8.53 -0.306042 -0.305356
8.525 -0.258071 -0.257491
8.52 -0.212109 -0.211629
8.515 -0.169836 -0.169448
8.51 -0.13156 -0.131258
8.505 -0.0968927 -0.0966691
8.5 -0.0651249 -0.064974
8.495 -0.035429 -0.0353468
8.49 -0.00694941 -0.00693344
8.485 0.0211613 0.0211119
8.48 0.0497314 0.0496157
8.475 0.0795627 0.0793784
8.47 0.111412 0.111155
8.465 0.145942 0.145608
8.46 0.183614 0.183197
8.455 0.224498 0.223993
8.45 0.267942 0.267345
8.445 0.31208 0.311387
8.44 0.353167 0.352382
8.435 0.384894 0.384024
8.43 0.398041 0.397104
8.425 0.381209 0.380238
8.42 0.323545 0.3226
8.415 0.219857 0.219039
8.41 0.0766603 0.076109
8.405 -0.0850059 -0.0851568
8.4 -0.234668 -0.234359
8.395 -0.344988 -0.344276
8.39 -0.403477 -0.402506
8.385 -0.414458 -0.413391
8.38 -0.391854 -0.390815
8.375 -0.350576 -0.349637
8.37 -0.30187 -0.301063
8.365 -0.252553 -0.251881
8.36 -0.206016 -0.205472
8.355 -0.163503 -0.163074
8.35 -0.125067 -0.124741
8.345 -0.0901781 -0.0899437
8.34 -0.0580502 -0.0578997
8.335 -0.027812 -0.0277397
8.33 0.00142129 0.00141821
8.325 0.0305198 0.0304418
8.32 0.0603308 0.0601756
8.315 0.091669 0.0914321
8.31 0.12529 0.124965
8.305 0.161826 0.161403
8.3 0.201654 0.201121
8.295 0.244658 0.244007
8.29 0.289856 0.289078
8.285 0.33483 0.333928
8.28 0.375034 0.374026
8.275 0.403141 0.402074
8.27 0.408925 0.407886
8.265 0.380499 0.379612
8.26 0.307776 0.307185
8.255 0.188206 0.188026
8.25 0.0325549 0.0328201
8.245 -0.134001 -0.133355
8.24 -0.27951 -0.278612
8.235 -0.379017 -0.378001
8.23 -0.424624 -0.423596
8.225 -0.42449 -0.423516
8.22 -0.394107 -0.393224
8.215 -0.348168 -0.347393
8.21 -0.297008 -0.296345
8.205 -0.246546 -0.245992
8.2 -0.199529 -0.199077
8.195 -0.156797 -0.15644
8.19 -0.118178 -0.117907
8.185 -0.083013 -0.0828226
8.18 -0.0504493 -0.0503341
8.175 -0.0195743 -0.0195311
8.17 0.0105248 0.0104974
8.165 0.0407407 0.0406422
8.16 0.0719387 0.0717671
8.155 0.104944 0.104695
8.15 0.140502 0.140171
8.145 0.179199 0.178779
8.14 0.221294 0.220778
8.135 0.26644 0.265824
8.13 0.313244 0.312523
8.125 0.358641 0.35782
8.12 0.397174 0.396264
8.115 0.420429 0.419457
8.11 0.417232 0.416244
8.105 0.375483 0.374549
8.1 0.286406 0.285625
8.095 0.150746 0.150236
8.09 -0.0160987 -0.0162277
8.085 -0.185141 -0.184837
8.08 -0.323961 -0.323264
8.075 -0.411003 -0.410033
8.07 -0.443264 -0.442172
8.065 -0.43235 -0.431262
8.06 -0.394779 -0.393777
8.055 -0.344702 -0.343824
8.05 -0.29144 -0.2907
8.045 -0.240032 -0.239423
8.04 -0.192621 -0.192133
8.035 -0.149687 -0.149309
8.03 -0.110853 -0.110573
8.025 -0.0753513 -0.0751602
8.02 -0.042267 -0.0421583
8.015 -0.0106504 -0.01062
8.01 0.0204382 0.0203921
8.005 0.0519134 0.0517902
8 0.0846571 0.0844542
7.995 0.119499 0.119212
7.99 0.157166 0.156788
7.985 0.198174 0.197698
7.98 0.242629 0.242046
7.975 0.289893 0.289196
7.97 0.338074 0.337261
7.965 0.383355 0.38243
7.96 0.419263 0.418243
7.955 0.436263 0.435186
7.95 0.422353 0.421281
7.945 0.365592 0.364618
7.94 0.259128 0.258372
7.935 0.10763 0.107221
7.93 -0.0686713 -0.0686406
7.925 -0.237558 -0.237073
7.92 -0.367282 -0.366423
7.915 -0.44057 -0.439485
7.91 -0.459372 -0.458214
7.905 -0.438205 -0.43709
7.9 -0.394091 -0.393086
7.895 -0.340375 -0.339508
7.89 -0.285321 -0.284597
7.885 -0.23312 -0.232531
7.88 -0.185367 -0.1849
7.875 -0.142217 -0.14186
7.87 -0.103113 -0.102856
7.865 -0.0671929 -0.0670263
7.86 -0.0334854 -0.033404
7.855 -0.0010061 -0.0010069
7.85 0.0312109 0.0311281
7.845 0.0641014 0.0639343
7.84 0.0985616 0.0983051
7.835 0.135419 0.135066
7.83 0.175367 0.174907
7.825 0.218826 0.218248
7.82 0.265702 0.264995
7.815 0.314995 0.314152
7.81 0.364222 0.363244
7.805 0.408698 0.407606
7.8 0.440851 0.439695
7.795 0.450028 0.448901
7.79 0.423595 0.422635
7.785 0.350239 0.349602
7.78 0.225695 0.225508
7.775 0.0591221 0.0594242
7.77 -0.124432 -0.123711
7.765 -0.290346 -0.289349
7.76 -0.408746 -0.407625
7.755 -0.467351 -0.466219
7.75 -0.472877 -0.471807
7.745 -0.442134 -0.441162
7.74 -0.392153 -0.391298
7.735 -0.335282 -0.334548
7.73 -0.278714 -0.278099
7.725 -0.225847 -0.225344
7.72 -0.17778 -0.17738
7.715 -0.134381 -0.134076
7.71 -0.0949389 -0.0947223
7.705 -0.0585043 -0.05837
7.7 -0.0240577 -0.024002
7.695 0.00941852 0.00939786
7.69 0.0429159 0.042819
7.685 0.0773903 0.0772159
7.68 0.113748 0.113493
7.675 0.152806 0.152467
7.67 0.195204 0.194775
7.665 0.241234 0.240711
7.66 0.290549 0.289928
7.655 0.341705 0.340983
7.65 0.391525 0.390701
7.645 0.434349 0.433423
7.64 0.461434 0.460411
7.635 0.461071 0.45996
7.63 0.420283 0.419111
7.625 0.328927 0.32777
7.62 0.186017 0.185019
7.615 0.00563869 0.00500286
7.61 -0.182598 -0.182694
7.605 -0.342698 -0.342205
7.6 -0.447843 -0.446873
7.595 -0.491211 -0.489972
7.59 -0.483892 -0.482589
7.585 -0.444331 -0.443103
7.58 -0.389147 -0.388066
7.575 -0.329558 -0.328647
7.57 -0.271709 -0.270964
7.565 -0.218267 -0.217674
7.56 -0.169886 -0.169428
7.555 -0.126185 -0.125847
7.55 -0.0863168 -0.0860867
7.545 -0.0492566 -0.0491253
7.54 -0.0139403 -0.0139022
7.535 0.0206815 0.0206284
7.53 0.0556251 0.0554796
7.525 0.0918643 0.0916222
7.52 0.13031 0.129964
7.515 0.171756 0.171296
7.51 0.216767 0.21618
7.505 0.265464 0.264737
7.5 0.317185 0.316307
7.495 0.369955 0.368923
7.49 0.419794 0.418623
7.485 0.459969 0.458704
7.48 0.480539 0.479272
7.475 0.468863 0.467742
7.47 0.411986 0.411192
7.465 0.301543 0.301243
7.46 0.140456 0.140726
7.455 -0.052003 -0.0512218
7.45 -0.242162 -0.241038
7.445 -0.393802 -0.392529
7.44 -0.4842 -0.482924
7.435 -0.512183 -0.510986
7.43 -0.492665 -0.491583
7.425 -0.445085 -0.444132
7.42 -0.385317 -0.384495
7.415 -0.323383 -0.322689
7.41 -0.264428 -0.263854
7.405 -0.210456 -0.209994
7.4 -0.161728 -0.16137
7.395 -0.117646 -0.117383
7.39 -0.077243 -0.0770703
7.385 -0.0394285 -0.0393407
7.38 -0.00309607 -0.00309061
7.375 0.0328341 0.032758
7.37 0.069402 0.0692435
7.365 0.107597 0.107353
7.36 0.148326 0.147993
7.355 0.192345 0.191918
7.35 0.240111 0.239585
7.345 0.291531 0.290901
7.34 0.345554 0.344815
7.335 0.399577 0.398729
7.33 0.448712 0.447754
7.325 0.485068 0.484003
7.32 0.497522 0.496356
7.315 0.472697 0.47145
7.31 0.398106 0.396834
7.305 0.267806 0.266631
7.3 0.0891982 0.0883176
7.295 -0.113185 -0.113558
7.29 -0.302332 -0.302075
7.285 -0.44303 -0.442193
7.28 -0.517542 -0.516316
7.275 -0.530292 -0.52891
7.27 -0.499352 -0.497996
7.265 -0.444559 -0.443336
7.26 -0.380785 -0.379737
7.255 -0.316831 -0.315964
7.25 -0.256908 -0.256211
7.245 -0.202424 -0.20188
7.24 -0.153297 -0.152888
7.235 -0.108739 -0.108451
7.23 -0.0676802 -0.0675016
7.225 -0.0289699 -0.0288937
7.22 0.00853753 0.00851478
7.215 0.0459512 0.0458294
7.21 0.0843332 0.084109
7.205 0.124683 0.12435
7.2 0.167896 0.167443
7.195 0.214667 0.214082
7.19 0.265315 0.264583
7.185 0.319474 0.318583
7.18 0.375626 0.374569
7.175 0.430445 0.42923
7.17 0.478033 0.476697
7.165 0.509295 0.507922
7.16 0.511989 0.510719
7.155 0.472274 0.4713
7.15 0.378627 0.378147
7.145 0.22814 0.228276
7.14 0.0331203 0.033853
7.135 -0.176797 -0.175631
7.13 -0.362143 -0.360768
7.125 -0.489889 -0.488491
7.12 -0.5479 -0.546585
7.115 -0.545897 -0.544708
7.11 -0.504403 -0.503351
7.105 -0.443155 -0.442241
7.1 -0.375856 -0.375076
7.095 -0.310118 -0.309466
7.09 -0.249295 -0.248763
7.085 -0.194267 -0.193847
7.08 -0.144651 -0.144334
7.075 -0.0994941 -0.0992742
7.07 -0.0576358 -0.0575068
7.065 -0.0178698 -0.017828
7.06 0.0209866 0.0209432
7.055 0.0600711 0.059943
7.05 0.100466 0.100252
7.045 0.143175 0.142873
7.04 0.189066 0.188674
7.035 0.238752 0.238266
7.03 0.292369 0.291787
7.025 0.349219 0.348539
7.02 0.407231 0.406452
7.015 0.462256 0.461373
7.01 0.507301 0.506302
7.005 0.532049 0.530911
7 0.523264 0.521956
6.995 0.466978 0.465493
6.99 0.353177 0.351588
6.985 0.18258 0.181093
6.98 -0.027298 -0.0283605
6.975 -0.242078 -0.242417
6.97 -0.42087 -0.420381
6.965 -0.533959 -0.532792
6.96 -0.575201 -0.573656
6.955 -0.559125 -0.557493
6.95 -0.507988 -0.506461
6.945 -0.441004 -0.439674
6.94 -0.37061 -0.369503
6.935 -0.303282 -0.302389
6.93 -0.241598 -0.240898
6.925 -0.185974 -0.185443
6.92 -0.135764 -0.135381
6.915 -0.0898744 -0.0896241
6.91 -0.0470618 -0.0469329
6.905 -0.00606995 -0.00605659
6.9 0.0343199 0.034219
6.895 0.0752726 0.0750541
6.89 0.117887 0.117543
6.885 0.163162 0.16268
6.88 0.211924 0.211287
6.875 0.264672 0.26386
6.87 0.321315 0.320307
6.865 0.380755 0.379536
6.86 0.440283 0.438855
6.855 0.494835 0.493234
6.85 0.536267 0.534592
6.845 0.553065 0.551498
6.84 0.531185 0.529994
6.835 0.456913 0.456396
6.83 0.322278 0.322637
6.825 0.132096 0.133305
6.82 -0.0908254 -0.0890526
6.815 -0.307902 -0.305977
6.81 -0.477869 -0.476117
6.805 -0.575221 -0.57377
6.8 -0.59989 -0.598712
6.795 -0.570595 -0.569618
6.79 -0.510687 -0.509852
6.785 -0.438565 -0.437844
6.78 -0.365382 -0.364762
6.775 -0.296558 -0.296037
6.77 -0.23398 -0.233554
6.765 -0.177654 -0.177321
6.76 -0.126709 -0.126466
6.755 -0.0799237 -0.0797672
6.75 -0.0359811 -0.0359087
6.745 0.00642319 0.00641345
6.74 0.0485429 0.0484526
6.735 0.0915685 0.0913987
6.73 0.13661 0.136362
6.725 0.184653 0.184328
6.72 0.236459 0.236061
6.715 0.292381 0.291914
6.71 0.35205 0.35152
6.705 0.413894 0.413305
6.7 0.474483 0.473831
6.695 0.527761 0.527017
6.69 0.564398 0.563498
6.685 0.571758 0.570589
6.68 0.535228 0.533657
6.675 0.441774 0.439741
6.67 0.285983 0.283632
6.665 0.0771437 0.0748993
6.66 -0.15672 -0.158275
6.655 -0.373514 -0.373936
6.65 -0.532651 -0.531894
6.645 -0.613562 -0.611956
6.64 -0.622112 -0.620123
6.635 -0.580529 -0.578531
6.63 -0.512685 -0.51089
6.625 -0.435958 -0.434446
6.62 -0.360236 -0.359012
6.615 -0.289973 -0.289011
6.61 -0.226442 -0.225708
6.605 -0.169294 -0.168756
6.6 -0.117461 -0.117093
6.595 -0.0696072 -0.0693913
6.59 -0.0243496 -0.0242742
6.585 0.0196623 0.019602
6.58 0.0637164 0.0635186
6.575 0.109026 0.108683
6.57 0.156706 0.156203
6.565 0.207715 0.207032
6.56 0.262727 0.261838
6.555 0.321913 0.320789
6.55 0.384569 0.383183
6.545 0.448583 0.446924
6.54 0.509726 0.507819
6.535 0.560895 0.558835
6.53 0.591585 0.589575
6.525 0.588157 0.586526
6.52 0.535708 0.534867
6.515 0.422288 0.422586
6.51 0.24545 0.246966
6.505 0.0191299 0.0215489
6.5 -0.223702 -0.220985
6.495 -0.438159 -0.435726
6.49 -0.585186 -0.583326
6.485 -0.64955 -0.648232
6.48 -0.642712 -0.64176
6.475 -0.589756 -0.589008
6.47 -0.514663 -0.514029
6.465 -0.433693 -0.433136
6.46 -0.355541 -0.355053
6.455 -0.28379 -0.283375
6.45 -0.219174 -0.218836
6.445 -0.161033 -0.160774
6.44 -0.108119 -0.107941
6.435 -0.0589992 -0.0589021
6.43 -0.0122233 -0.0122064
6.425 0.0336036 0.0335412
6.42 0.0798021 0.0796622
6.415 0.127605 0.12739
6.41 0.178125 0.177839
6.405 0.232276 0.231925
6.4 0.290621 0.290214
6.395 0.353105 0.352653
6.39 0.418636 0.41815
6.385 0.484494 0.483978
6.38 0.545592 0.545025
6.375 0.593749 0.593065
6.37 0.61733 0.616395
6.365 0.601866 0.600483
6.36 0.532463 0.530453
6.355 0.398645 0.396003
6.35 0.201245 0.198305
6.345 -0.0411301 -0.0437028
6.34 -0.290958 -0.292439
6.335 -0.501286 -0.501295
6.33 -0.635316 -0.634008
6.325 -0.683342 -0.681238
6.32 -0.661971 -0.65962
6.315 -0.598535 -0.59631
6.31 -0.516803 -0.514877
6.305 -0.431881 -0.430301
6.3 -0.351357 -0.350104
6.295 -0.27804 -0.277075
6.29 -0.212187 -0.211468
6.285 -0.152866 -0.152356
6.28 -0.0986733 -0.0983466
6.275 -0.0480796 -0.047918
6.27 0.000425246 0.000431503
6.265 0.0482805 0.0481336
6.26 0.0968383 0.0965329
6.255 0.147346 0.14687
6.25 0.200905 0.200238
6.245 0.258368 0.257483
6.24 0.320156 0.319022
6.235 0.385951 0.384535
6.23 0.45422 0.4525
6.225 0.521582 0.519561
6.22 0.582051 0.579792
6.215 0.626376 0.624044
6.21 0.641882 0.639774
6.205 0.613459 0.612001
6.2 0.526507 0.526146
6.195 0.372303 0.373302
6.19 0.155077 0.157315
6.185 -0.102074 -0.0991324
6.18 -0.35752 -0.354585
6.175 -0.562793 -0.560389
6.17 -0.683726 -0.681998
6.165 -0.716063 -0.714867
6.16 -0.681069 -0.680192
6.155 -0.607882 -0.607172
6.15 -0.519893 -0.519278
6.145 -0.43111 -0.430567
6.14 -0.34812 -0.347648
6.135 -0.273047 -0.272652
6.13 -0.205729 -0.205417
6.125 -0.14499 -0.144763
6.12 -0.0892802 -0.0891399
6.115 -0.0369818 -0.0369281
6.11 0.0134767 0.0134444
6.105 0.0635788 0.0634618
6.1 0.114706 0.114507
6.095 0.168116 0.167837
6.09 0.224885 0.224533
6.085 0.285787 0.285369
6.08 0.351073 0.350602
6.075 0.420121 0.41961
6.07 0.490914 0.490374
6.065 0.559367 0.558793
6.06 0.618585 0.617938
6.055 0.658292 0.657471
6.05 0.664895 0.663728
6.045 0.622864 0.621142
6.04 0.518154 0.515755
6.035 0.343989 0.341056
6.03 0.107968 0.105015
6.025 -0.162639 -0.164849
6.02 -0.422582 -0.423404
6.015 -0.622311 -0.621579
6.01 -0.730465 -0.728546
6.005 -0.747992 -0.745498
6 -0.700328 -0.697783
5.995 -0.618056 -0.615763
5.99 -0.524116 -0.522189
5.985 -0.431499 -0.429948
5.98 -0.345909 -0.344697
5.975 -0.268866 -0.267947
5.97 -0.199839 -0.19917
5.965 -0.137431 -0.136976
5.96 -0.0799598 -0.0796946
5.955 -0.0257192 -0.0256285
5.95 0.0269226 0.0268455
5.945 0.0794929 0.0792467
5.94 0.133401 0.132976
5.935 0.189907 0.189287
5.93 0.250053 0.249213
5.925 0.314512 0.313422
5.92 0.383342 0.381966
5.915 0.455582 0.453889
5.91 0.5287 0.526676
5.905 0.597892 0.595567
5.9 0.655371 0.652853
5.895 0.689912 0.687434
5.89 0.687159 0.685093
5.885 0.631355 0.630169
5.88 0.509182 0.509285
5.875 0.31583 0.317348
5.87 0.062015 0.0646489
5.865 -0.221281 -0.218179
5.86 -0.485589 -0.482708
5.855 -0.680376 -0.678124
5.85 -0.776852 -0.775255
5.845 -0.780736 -0.7796
5.84 -0.721252 -0.720375
5.835 -0.630293 -0.629555
5.83 -0.530427 -0.529779
5.825 -0.433778 -0.43321
5.82 -0.345282 -0.344798
5.815 -0.265933 -0.265538
5.81 -0.194868 -0.194567
5.805 -0.130483 -0.130276
5.8 -0.0709661 -0.0708542
5.795 -0.0145233 -0.0145054
5.79 0.0405401 0.0404656
5.785 0.0957956 0.0956313
5.78 0.152677 0.152427
5.775 0.212443 0.212112
5.77 0.276085 0.275684
5.765 0.344162 0.343703
5.76 0.416509 0.416008
5.755 0.491806 0.491279
5.75 0.566987 0.566443
5.745 0.63654 0.63596
5.74 0.691839 0.691151
5.735 0.720828 0.719883
5.73 0.708562 0.707133
5.725 0.639248 0.637114
5.72 0.500409 0.49752
5.715 0.289099 0.285761
5.71 0.0187384 0.0156497
5.705 -0.276571 -0.278553
5.7 -0.545546 -0.545837
5.695 -0.736596 -0.735209
5.69 -0.822994 -0.820481
5.685 -0.814646 -0.81171
5.68 -0.744226 -0.741394
5.675 -0.644924 -0.642457
5.67 -0.539088 -0.537063
5.665 -0.43815 -0.436546
5.66 -0.346404 -0.345171
5.655 -0.264386 -0.263468
5.65 -0.190932 -0.190283
5.645 -0.124248 -0.12383
5.64 -0.0623911 -0.0621813
5.635 -0.00347944 -0.00346448
5.63 0.0542469 0.0540704
5.625 0.112405 0.11203
5.62 0.17245 0.171863
5.615 0.235632 0.234807
5.61 0.302884 0.301789
5.605 0.374634 0.373227
5.6 0.45048 0.44872
5.595 0.528731 0.526586
5.59 0.605795 0.603265
5.585 0.675487 0.672641
5.58 0.728428 0.725453
5.575 0.751871 0.749117
5.57 0.730446 0.728422
5.565 0.648463 0.647729
5.56 0.494271 0.49521
5.555 0.266493 0.269057
5.55 -0.019367 -0.0157437
5.545 -0.326804 -0.323004
5.54 -0.60202 -0.598834
5.535 -0.791866 -0.789638
5.53 -0.870672 -0.869274
5.525 -0.851768 -0.850873
5.52 -0.771133 -0.77047
5.515 -0.663501 -0.66293
5.51 -0.551326 -0.550803
5.505 -0.445575 -0.4451
5.5 -0.350033 -0.34962
5.495 -0.264837 -0.264498
5.49 -0.188544 -0.188289
5.485 -0.119167 -0.119
5.48 -0.0546334 -0.0545558
5.475 0.00703624 0.00702527
5.47 0.067671 0.067575
5.465 0.128934 0.12876
5.46 0.192304 0.19206
5.455 0.259012 0.258715
5.45 0.329928 0.329597
5.445 0.405334 0.404996
5.44 0.484587 0.484272
5.435 0.56563 0.565363
5.43 0.644372 0.644154
5.425 0.714024 0.713798
5.42 0.764578 0.764187
5.415 0.782761 0.781913
5.41 0.752962 0.751266
5.405 0.659703 0.656824
5.4 0.492092 0.488017
5.395 0.249909 0.245179
5.39 -0.050042 -0.0543638
5.385 -0.369764 -0.372478
5.38 -0.653352 -0.653711
5.375 -0.845424 -0.843545
5.37 -0.919945 -0.916654
5.365 -0.892625 -0.888887
5.36 -0.802632 -0.799113
5.355 -0.686653 -0.683654
5.35 -0.567684 -0.565268
5.345 -0.456513 -0.454635
5.34 -0.356559 -0.355141
5.335 -0.267621 -0.266588
5.33 -0.187995 -0.187286
5.325 -0.115504 -0.115075
5.32 -0.047935 -0.0477583
5.315 0.016794 0.0167315
5.31 0.0805875 0.0802854
5.305 0.145159 0.144603
5.3 0.212005 0.211171
5.295 0.282343 0.281189
5.29 0.356968 0.355443
5.285 0.436021 0.434065
5.28 0.51862 0.516173
5.275 0.602364 0.599391
5.27 0.68272 0.679243
5.265 0.752391 0.748555
5.26 0.800882 0.797023
5.255 0.81457 0.811271
5.25 0.777756 0.775798
5.245 0.675233 0.675375
5.24 0.496683 0.499299
5.235 0.242506 0.247265
5.23 -0.0701652 -0.0643126
5.225 -0.402957 -0.397409
5.22 -0.698355 -0.694232
5.215 -0.897748 -0.895399
5.21 -0.972631 -0.971651
5.205 -0.939623 -0.939352
5.2 -0.841092 -0.841037
5.195 -0.716426 -0.716358
5.19 -0.589835 -0.589696
5.185 -0.472311 -0.472118
5.18 -0.367073 -0.366863
5.175 -0.273639 -0.273445
5.17 -0.190051 -0.189897
5.165 -0.113929 -0.11383
5.16 -0.0429071 -0.0428693
5.155 0.0252138 0.0251903
5.15 0.0924227 0.0923447
5.145 0.160488 0.16037
5.14 0.230931 0.230794
5.135 0.304948 0.304826
5.13 0.383265 0.383202
5.125 0.465885 0.465934
5.12 0.551709 0.551926
5.115 0.638036 0.638458
5.11 0.719967 0.720577
5.105 0.789825 0.790486
5.1 0.836798 0.83718
5.095 0.847108 0.846647
5.09 0.805136 0.803124
5.085 0.695985 0.691855
5.08 0.509722 0.503477
5.075 0.246777 0.23929
5.07 -0.0764616 -0.083541
5.065 -0.422674 -0.427483
5.06 -0.733692 -0.735008
5.055 -0.946822 -0.944713
5.05 -1.02836 -1.02404
5.045 -0.993573 -0.98852
5.04 -0.887818 -0.883059
5.035 -0.754175 -0.750159
5.03 -0.618999 -0.615808
5.025 -0.494012 -0.491568
5.02 -0.382458 -0.380641
5.015 -0.283643 -0.282341
5.01 -0.195362 -0.194488
5.005 -0.11502 -0.114512
5 -0.0400759 -0.0398965
4.995 0.0318014 0.0316679
4.99 0.102699 0.102248
4.985 0.174449 0.173657
4.98 0.2486 0.247425
4.975 0.326338 0.324717
4.97 0.408326 0.406178
4.965 0.494446 0.491679
4.96 0.583416 0.579945
4.955 0.672298 0.668075
4.95 0.755927 0.75101
4.945 0.826391 0.821032
4.94 0.872742 0.867499
4.935 0.881237 0.877035
4.93 0.836483 0.834496
4.925 0.723912 0.725197
4.92 0.533764 0.538721
4.915 0.265927 0.273905
4.91 -0.0650709 -0.0557281
4.905 -0.42466 -0.416093
4.9 -0.755611 -0.74958
4.895 -0.990714 -0.987798
4.89 -1.08766 -1.08716
4.885 -1.0568 -1.0575
4.88 -0.945796 -0.946772
4.875 -0.802785 -0.803592
4.87 -0.657668 -0.658202
4.865 -0.523681 -0.523979
4.86 -0.404411 -0.404548
4.855 -0.299043 -0.299088
4.85 -0.205126 -0.205131
4.845 -0.119821 -0.119818
4.84 -0.0403836 -0.0403902
4.835 0.0356767 0.0356588
4.83 0.110564 0.110546
4.825 0.186189 0.186196
4.82 0.26414 0.264212
4.815 0.345601 0.345797
4.81 0.431188 0.431586
4.805 0.520692 0.521383
4.8 0.612698 0.613774
4.795 0.704108 0.705626
4.79 0.789615 0.791535
4.785 0.861231 0.863311
4.78 0.908069 0.909755
4.775 0.916626 0.916996
4.77 0.871889 0.869804
4.765 0.759659 0.754209
4.76 0.570197 0.561297
4.755 0.3024 0.291187
4.75 -0.0320341 -0.0433199
4.745 -0.403165 -0.411817
4.74 -0.757261 -0.761147
4.735 -1.02358 -1.02222
4.73 -1.14779 -1.14261
4.725 -1.12977 -1.12299
4.72 -1.01731 -1.01069
4.715 -0.865047 -0.859406
4.71 -0.708478 -0.704006
4.705 -0.563592 -0.560191
4.7 -0.434838 -0.432329
4.695 -0.321434 -0.319649
4.69 -0.220695 -0.219501
4.685 -0.129505 -0.128808
4.68 -0.0448733 -0.0446178
4.675 0.0358848 0.0357231
4.67 0.115119 0.114535
4.665 0.194839 0.193799
4.66 0.27669 0.275133
4.655 0.361875 0.359712
4.65 0.45099 0.448105
4.645 0.543772 0.540032
4.64 0.638733 0.634015
4.635 0.732714 0.726948
4.63 0.820389 0.813651
4.625 0.893863 0.886505
4.62 0.942505 0.935309
4.615 0.953246 0.947499
4.61 0.911603 0.908938
4.605 0.803806 0.805685
4.6 0.620063 0.62707
4.595 0.358064 0.369433
4.59 0.0260685 0.0397247
4.585 -0.3523 -0.339218
4.58 -0.730211 -0.720437
4.575 -1.03673 -1.03172
4.57 -1.20356 -1.20281
4.565 -1.2123 -1.21399
4.56 -1.10552 -1.1079
4.555 -0.945231 -0.947359
4.55 -0.775561 -0.777148
4.545 -0.617313 -0.618388
4.54 -0.476703 -0.47739
4.535 -0.353267 -0.35369
4.53 -0.244119 -0.244373
4.525 -0.14582 -0.145968
4.52 -0.0550765 -0.0551539
4.515 0.0310445 0.0310276
4.51 0.115079 0.115135
4.505 0.19917 0.199335
4.5 0.285048 0.285383
4.495 0.373961 0.374552
4.49 0.466521 0.467483
4.485 0.56246 0.563932
4.48 0.660293 0.662413
4.475 0.756896 0.759761
4.47 0.847067 0.850641
4.465 0.923168 0.927146
4.46 0.975015 0.978657
4.455 0.990166 0.992209
4.45 0.954836 0.953667
4.445 0.855761 0.849977
4.44 0.683118 0.672292
4.435 0.43343 0.418611
4.43 0.111481 0.0951276
4.425 -0.26637 -0.280914
4.42 -0.66374 -0.673149
4.415 -1.01577 -1.01805
4.41 -1.24273 -1.2384
4.405 -1.29945 -1.29123
4.4 -1.21215 -1.20305
4.395 -1.04821 -1.04006
4.39 -0.864338 -0.857758
4.385 -0.689733 -0.684702
4.38 -0.534115 -0.530398
4.375 -0.397927 -0.39527
4.37 -0.278199 -0.276391
4.365 -0.171121 -0.170015
4.36 -0.0730168 -0.0725171
4.355 0.0193714 0.0193115
4.35 0.108828 0.108213
4.345 0.197679 0.196473
4.34 0.287781 0.28591
4.335 0.380467 0.377817
4.33 0.47641 0.472831
4.325 0.575397 0.570713
4.32 0.676023 0.670057
4.315 0.775306 0.767936
4.31 0.868294 0.859561
4.305 0.947766 0.938034
4.3 1.00415 0.994314
4.295 1.02582 1.01743
4.29 0.999836 0.994973
4.285 0.913569 0.914239
4.28 0.757249 0.764531
4.275 0.526508 0.539957
4.27 0.223277 0.240915
4.265 -0.142978 -0.124247
4.26 -0.548477 -0.532231
4.255 -0.942304 -0.931599
4.25 -1.2434 -1.2394
4.245 -1.37682 -1.37811
4.24 -1.33452 -1.3383
4.235 -1.17873 -1.18279
4.23 -0.981942 -0.985278
4.225 -0.787797 -0.790233
4.22 -0.613024 -0.614697
4.215 -0.460312 -0.461421
4.21 -0.326938 -0.327655
4.205 -0.208715 -0.20916
4.2 -0.101474 -0.101722
4.195 -0.00152293 -0.00160642
4.19 0.0942654 0.0943494
4.185 0.188472 0.188761
4.18 0.283143 0.28371
4.175 0.379751 0.380708
4.17 0.479086 0.480584
4.165 0.581061 0.583284
4.16 0.68443 0.687581
4.155 0.786458 0.790703
4.15 0.882566 0.887945
4.145 0.96608 0.972339
4.14 1.02819 1.03457
4.135 1.05824 1.06328
4.13 1.04431 1.04598
4.125 0.974533 0.970762
4.12 0.83927 0.82892
4.115 0.633587 0.617098
4.11 0.357601 0.33702
4.105 0.0156499 -0.00577979
4.1 -0.380354 -0.398713
4.095 -0.798981 -0.810453
4.09 -1.17405 -1.17633
4.085 -1.41326 -1.40711
4.08 -1.45798 -1.44706
4.075 -1.33836 -1.32666
4.07 -1.13741 -1.12719
4.065 -0.921852 -0.913781
4.06 -0.722692 -0.716633
4.055 -0.548086 -0.543689
4.05 -0.396552 -0.393477
4.045 -0.263655 -0.261639
4.04 -0.144615 -0.143481
4.035 -0.0351435 -0.0347862
4.03 0.0683745 0.0679951
4.025 0.168892 0.167759
4.02 0.268735 0.266779
4.015 0.369597 0.366694
4.01 0.472456 0.468433
4.005 0.577425 0.572062
4 0.683506 0.676565
3.995 0.788306 0.779574
3.99 0.887723 0.87712
3.985 0.975743 0.963491
3.98 1.04442 1.0313
3.975 1.08418 1.07175
3.97 1.0843 1.07495
3.965 1.03382 1.03021
3.96 0.923345 0.927435
3.955 0.747548 0.75973
3.95 0.505754 0.524731
3.945 0.199749 0.222943
3.94 -0.166626 -0.142643
3.935 -0.580495 -0.559628
3.93 -1.00336 -0.989257
3.925 -1.35536 -1.34992
3.92 -1.53761 -1.53956
3.915 -1.51099 -1.51669
3.91 -1.33583 -1.34203
3.905 -1.10469 -1.10983
3.9 -0.876383 -0.880178
3.895 -0.672674 -0.675325
3.89 -0.496324 -0.49812
3.885 -0.343385 -0.344566
3.88 -0.20844 -0.209173
3.875 -0.0863884 -0.0867707
3.87 0.0270912 0.0270212
3.865 0.135506 0.135764
3.86 0.241607 0.242258
3.855 0.347421 0.348583
3.85 0.454216 0.456062
3.845 0.562392 0.565147
3.84 0.671292 0.675222
3.835 0.778953 0.784329
3.83 0.881845 0.888862
3.825 0.974688 0.983305
3.82 1.05047 1.06016
3.815 1.10074 1.11021
3.81 1.11611 1.12314
3.805 1.08677 1.08861
3.8 1.00367 0.998048
3.795 0.861016 0.847177
3.79 0.657769 0.636788
3.785 0.395394 0.369709
3.78 0.0746442 0.0475538
3.775 -0.303053 -0.327653
3.77 -0.725766 -0.743662
3.765 -1.15116 -1.15874
3.76 -1.4895 -1.48572
3.755 -1.63548 -1.62339
3.75 -1.56175 -1.54673
3.745 -1.34829 -1.33444
3.74 -1.09392 -1.08279
3.735 -0.853029 -0.844654
3.73 -0.642039 -0.635977
3.725 -0.460523 -0.456298
3.72 -0.302975 -0.300212
3.715 -0.163293 -0.161739
3.71 -0.0361211 -0.0356276
3.705 0.0829029 0.0823926
3.7 0.197191 0.195655
3.695 0.309288 0.306628
3.69 0.420895 0.416944
3.685 0.532821 0.527342
3.68 0.644849 0.63755
3.675 0.755543 0.746106
3.67 0.862027 0.850183
3.665 0.959813 0.945487
3.66 1.04283 1.02639
3.655 1.10375 1.08634
3.65 1.13454 1.11839
3.645 1.12684 1.1151
3.64 1.07229 1.06815
3.635 0.964434 0.969786
3.63 0.80151 0.816272
3.625 0.585572 0.608075
3.62 0.318132 0.345811
3.615 -0.00242328 0.0273391
3.61 -0.378127 -0.349866
3.605 -0.800874 -0.778113
3.6 -1.23097 -1.2174
3.595 -1.57581 -1.57297
3.59 -1.71962 -1.72511
3.585 -1.62889 -1.63779
3.58 -1.39153 -1.40005
3.575 -1.1159 -1.12261
3.57 -0.85889 -0.863752
3.565 -0.635776 -0.639157
3.56 -0.444572 -0.446851
3.555 -0.278687 -0.280146
3.55 -0.13139 -0.132202
3.545 0.00299965 0.00275507
3.54 0.128958 0.129284
3.535 0.249859 0.250834
3.53 0.368071 0.36985
3.525 0.484991 0.487803
3.52 0.600981 0.605132
3.515 0.715247 0.721099
3.51 0.825649 0.833582
3.505 0.928558 0.938859
3.5 1.01884 1.0315
3.495 1.09019 1.10455
3.49 1.1358 1.15016
3.485 1.14889 1.16032
3.48 1.12253 1.12745
3.475 1.0499 1.04558
3.47 0.927504 0.913261
3.465 0.757167 0.734315
3.46 0.542575 0.513523
3.455 0.284364 0.25197
3.45 -0.0213616 -0.0539247
3.445 -0.380295 -0.409401
3.44 -0.791093 -0.812594
3.435 -1.22544 -1.23529
3.43 -1.6006 -1.59686
3.425 -1.78949 -1.7749
3.42 -1.7254 -1.70651
3.415 -1.48309 -1.4655
3.41 -1.18632 -1.17225
3.405 -0.906456 -0.895987
3.4 -0.663718 -0.656251
3.395 -0.456461 -0.451378
3.39 -0.277319 -0.274152
3.385 -0.118793 -0.117242
3.38 0.0253275 0.0254163
3.375 0.159809 0.158466
3.37 0.28812 0.285262
3.365 0.412555 0.408
3.36 0.53429 0.527756
3.355 0.653337 0.644456
3.35 0.768428 0.756776
3.345 0.876881 0.862051
3.34 0.974545 0.956312
3.335 1.05604 1.03465
3.33 1.11545 1.09211
3.325 1.14735 1.12467
3.32 1.14683 1.1288
3.315 1.10821 1.09897
3.31 1.02596 1.02794
3.305 0.899377 0.912483
3.3 0.733045 0.755475
3.295 0.531395 0.560732
3.29 0.294423 0.328146
3.285 0.0170987 0.0525787
3.28 -0.308755 -0.27449
3.275 -0.688987 -0.659498
3.27 -1.11284 -1.09217
3.265 -1.52503 -1.51653
3.26 -1.80621 -1.80992
3.255 -1.83738 -1.84861
3.25 -1.6333 -1.64597
3.245 -1.3241 -1.3348
3.24 -1.01409 -1.0221
3.235 -0.741303 -0.746982
3.23 -0.508832 -0.512708
3.225 -0.30937 -0.311858
3.22 -0.134467 -0.135823
3.215 0.0229711 0.0226374
3.21 0.168328 0.169033
3.205 0.305419 0.307296
3.2 0.436673 0.43997
3.195 0.563224 0.568301
3.19 0.684904 0.692222
3.185 0.800157 0.810252
3.18 0.905958 0.919347
3.175 0.997891 1.01487
3.17 1.07069 1.09094
3.165 1.11945 1.14142
3.16 1.14089 1.16127
3.155 1.13232 1.14638
3.15 1.08883 1.09231
3.145 1.00541 0.996742
3.14 0.883506 0.863863
3.135 0.729711 0.701561
3.13 0.549046 0.515012
3.125 0.341667 0.304199
3.12 0.102915 0.0644181
3.115 -0.175611 -0.212495
3.11 -0.503777 -0.535847
3.105 -0.886151 -0.909466
3.1 -1.30399 -1.31432
3.095 -1.68351 -1.67836
3.09 -1.88877 -1.87062
3.085 -1.8229 -1.79932
3.08 -1.55043 -1.52849
3.075 -1.21373 -1.19633
3.07 -0.898083 -0.885298
3.065 -0.626091 -0.617171
3.06 -0.394585 -0.388783
3.055 -0.194564 -0.191349
3.05 -0.0175508 -0.0166224
3.045 0.143024 0.141767
3.04 0.291811 0.288295
3.035 0.431761 0.425756
3.03 0.564295 0.555422
3.025 0.689355 0.677104
3.02 0.805365 0.789141
3.015 0.909205 0.88843
3.01 0.99641 0.97078
3.005 1.06205 1.03203
3 1.10258 1.07018
2.995 1.11747 1.08692
2.99 1.10679 1.08396
2.985 1.06582 1.05555
2.98 0.988759 0.992353
2.975 0.87809 0.893843
2.97 0.741927 0.76712
2.965 0.586172 0.61826
2.96 0.411902 0.448738
2.955 0.215966 0.255644
2.95 -0.00817801 0.0324258
2.945 -0.269824 -0.230507
2.94 -0.579329 -0.544103
2.935 -0.942016 -0.914478
2.93 -1.34094 -1.32513
2.925 -1.70509 -1.70371
2.92 -1.89896 -1.91026
2.915 -1.82102 -1.8383
2.91 -1.53323 -1.54993
2.905 -1.18117 -1.19447
2.9 -0.852314 -0.86204
2.895 -0.569167 -0.575901
2.89 -0.327943 -0.332257
2.885 -0.119292 -0.121548
2.88 0.0652859 0.0649499
2.875 0.232127 0.233776
2.87 0.385433 0.389321
2.865 0.527503 0.534065
2.86 0.658884 0.668727
2.855 0.778403 0.792278
2.85 0.883174 0.901882
2.845 0.968855 0.993
2.84 1.03075 1.06019
2.835 1.06639 1.09925
2.83 1.07822 1.10986
2.825 1.07039 1.09392
2.82 1.03897 1.0486
2.815 0.975147 0.969652
2.81 0.880317 0.862086
2.805 0.763869 0.736176
2.8 0.633184 0.598816
2.795 0.490804 0.451916
2.79 0.3355 0.293841
2.785 0.163353 0.120518
2.78 -0.0318517 -0.0741791
2.775 -0.258529 -0.298333
2.77 -0.526635 -0.561302
2.765 -0.844285 -0.870376
2.76 -1.20662 -1.22002
2.755 -1.57034 -1.56756
2.75 -1.82647 -1.80784
2.745 -1.84382 -1.81588
2.74 -1.61178 -1.58351
2.735 -1.26024 -1.2369
2.73 -0.907159 -0.889829
2.725 -0.59646 -0.584512
2.72 -0.331319 -0.323915
2.715 -0.103501 -0.100047
2.71 0.0958115 0.0955986
2.705 0.273343 0.269453
2.7 0.433424 0.425581
2.695 0.578161 0.565846
2.69 0.707582 0.690059
2.685 0.819683 0.796068
2.68 0.910613 0.880072
2.675 0.975629 0.93787
2.67 1.01196 0.968257
2.665 1.02342 0.978125
2.66 1.02001 0.98101
2.655 1.0033 0.978733
2.65 0.960311 0.953219
2.645 0.886057 0.894217
2.64 0.789969 0.809602
2.635 0.68196 0.70989
2.63 0.566779 0.600713
2.625 0.445189 0.483457
2.62 0.315594 0.35687
2.615 0.174798 0.217896
2.61 0.0181596 0.0618622
2.605 -0.160555 -0.117663
2.6 -0.369259 -0.328982
2.595 -0.616782 -0.581534
2.59 -0.90912 -0.882097
2.585 -1.23796 -1.22293
2.58 -1.55644 -1.55644
2.575 -1.75832 -1.77272
2.57 -1.72874 -1.75148
2.565 -1.47292 -1.49618
2.56 -1.11589 -1.13517
2.555 -0.763215 -0.777527
2.55 -0.453047 -0.462761
2.545 -0.187695 -0.193325
2.54 0.040334 0.0385236
2.535 0.238739 0.240805
2.53 0.412984 0.419304
2.525 0.565943 0.577206
2.52 0.697943 0.715128
2.515 0.806843 0.83114
2.51 0.888431 0.920971
2.505 0.938243 0.979367
2.5 0.956531 1.00423
2.495 0.954748 1.00258
2.49 0.948911 0.986443
2.485 0.933833 0.952959
2.48 0.890015 0.890454
2.475 0.817826 0.803891
2.47 0.730165 0.706148
2.465 0.636114 0.605043
2.46 0.539257 0.503163
2.455 0.44006 0.400378
2.45 0.337424 0.295268
2.445 0.229323 0.185663
2.44 0.112953 0.0687474
2.435 -0.0153595 -0.0590594
2.43 -0.16037 -0.202298
2.425 -0.328086 -0.36662
2.42 -0.525511 -0.558496
2.415 -0.758844 -0.783433
2.41 -1.02744 -1.04015
2.405 -1.30916 -1.30663
2.4 -1.53851 -1.5197
2.395 -1.61034 -1.57937
2.39 -1.46153 -1.42698
2.385 -1.15228 -1.1217
2.38 -0.797437 -0.774049
2.375 -0.466619 -0.450757
2.37 -0.17944 -0.170592
2.365 0.0657463 0.06799
2.36 0.275184 0.270855
2.355 0.453976 0.442679
2.35 0.604554 0.585476
2.345 0.726345 0.698323
2.34 0.815989 0.777735
2.335 0.868975 0.819748
2.33 0.885058 0.826296
2.325 0.877742 0.81574
2.32 0.871669 0.818372
2.315 0.867747 0.833975
2.31 0.838758 0.825998
2.305 0.779396 0.782872
2.3 0.704033 0.718863
2.295 0.623631 0.646486
2.29 0.542764 0.571509
2.285 0.462576 0.495781
2.28 0.38271 0.419335
2.275 0.302128 0.34134
2.27 0.219391 0.260454
2.265 0.132717 0.174915
2.26 0.0399107 0.0824838
2.255 -0.0617653 -0.0196828
2.25 -0.175748 -0.135205
2.245 -0.306288 -0.268614
2.24 -0.458283 -0.425205
2.235 -0.636221 -0.60998
2.23 -0.840758 -0.824116
2.225 -1.06035 -1.0562
2.22 -1.25687 -1.26701
2.215 -1.35787 -1.38084
2.21 -1.29096 -1.32102
2.205 -1.05718 -1.087
2.2 -0.737173 -0.761832
2.195 -0.41192 -0.429535
2.19 -0.119957 -0.130158
2.185 0.129858 0.127186
2.18 0.339314 0.34457
2.175 0.511365 0.525405
2.17 0.646723 0.670867
2.165 0.743095 0.778931
2.16 0.796734 0.845408
2.155 0.808681 0.869038
2.15 0.796223 0.861554
2.145 0.789951 0.846855
2.14 0.791126 0.82762
2.135 0.767925 0.782897
2.13 0.715014 0.713919
2.125 0.647952 0.635906
2.12 0.577847 0.558167
2.115 0.509216 0.483953
2.11 0.44329 0.413781
2.105 0.379971 0.347163
2.1 0.318643 0.28327
2.095 0.258472 0.221159
2.09 0.198506 0.159832
2.085 0.137684 0.0982231
2.08 0.0747966 0.0351567
2.075 0.00843383 -0.0307131
2.07 -0.0630947 -0.100973
2.065 -0.141837 -0.177522
2.06 -0.230244 -0.262605
2.055 -0.331089 -0.35872
2.05 -0.447009 -0.468167
2.045 -0.579132 -0.591732
2.04 -0.723781 -0.725563
2.035 -0.866173 -0.8553
2.03 -0.972817 -0.949109
2.025 -0.993464 -0.959878
2.02 -0.889172 -0.851864
2.015 -0.671168 -0.63699
2.01 -0.395788 -0.369489
2.005 -0.118949 -0.102752
2 0.128854 0.134076
1.995 0.336901 0.330546
1.99 0.50246 0.483685
1.985 0.623868 0.591526
1.98 0.698743 0.651848
1.975 0.727472 0.666595
1.97 0.722595 0.652599
1.965 0.712594 0.644792
1.96 0.712526 0.660058
1.955 0.699861 0.667763
1.95 0.660011 0.644977
1.945 0.603681 0.600833
1.94 0.542949 0.548741
1.935 0.483718 0.495896
1.93 0.428043 0.445158
1.925 0.376311 0.397371
1.92 0.328261 0.352537
1.915 0.283409 0.310316
1.91 0.241198 0.270233
1.905 0.20106 0.231758
1.9 0.162421 0.194332
1.895 0.124697 0.157363
1.89 0.0872753 0.120217
1.885 0.0494958 0.0821992
1.88 0.0106256 0.0425269
1.875 -0.0301618 0.00030863
1.87 -0.0737998 -0.0454717
1.865 -0.121316 -0.0959439
1.86 -0.173759 -0.152277
1.855 -0.231983 -0.215458
1.85 -0.296166 -0.285782
1.845 -0.36482 -0.361803
1.84 -0.433072 -0.438484
1.835 -0.490324 -0.504666
1.83 -0.5188 -0.541411
1.825 -0.496638 -0.525164
1.82 -0.408672 -0.439136
1.815 -0.25917 -0.286959
1.81 -0.0724769 -0.0936002
1.805 0.120726 0.109063
1.8 0.296473 0.296084
1.795 0.44051 0.452654
1.79 0.545518 0.571017
1.785 0.609141 0.647904
1.78 0.63557 0.685379
1.775 0.638088 0.693176
1.77 0.632884 0.684475
1.765 0.623157 0.66373
1.76 0.600481 0.627717
1.755 0.563221 0.578849
1.75 0.517862 0.524602
1.745 0.470768 0.470876
1.74 0.425489 0.420566
1.735 0.383514 0.374666
1.73 0.345271 0.333282
1.725 0.310709 0.29616
1.72 0.27959 0.262938
1.715 0.251611 0.233237
1.71 0.226458 0.206701
1.705 0.20383 0.183005
1.7 0.183442 0.161854
1.695 0.165023 0.142978
1.69 0.148315 0.126124
1.685 0.133069 0.111053
1.68 0.119043 0.0975331
1.675 0.105998 0.085341
1.67 0.0937036 0.0742591
1.665 0.0819421 0.0640816
1.66 0.0705189 0.0546239
1.655 0.0592835 0.0457405
1.65 0.0481625 0.0373552
1.645 0.0372113 0.029508
1.64 0.0266897 0.022423
1.635 0.0171657 0.016602
1.63 0.00964257 0.0129362
1.625 0.00568219 0.0128144
1.62 0.00746399 0.0181666
1.615 0.0176673 0.0313443
1.61 0.0390454 0.0547173
1.605 0.0736328 0.0899402
1.6 0.121752 0.137047
1.595 0.181263 0.193791
1.59 0.247567 0.255693
1.585 0.314504 0.316938
1.58 0.375796 0.371766
1.575 0.426438 0.41583
1.57 0.463637 0.447088
1.565 0.487075 0.466
1.56 0.498407 0.474845
1.555 0.500107 0.47634
1.55 0.494365 0.472396
1.545 0.482774 0.46393
1.54 0.466706 0.451554
1.535 0.447616 0.436146
1.53 0.426965 0.418842
1.525 0.406001 0.400768
1.52 0.385636 0.382828
1.515 0.366457 0.36565
1.51 0.348799 0.349624
1.505 0.332819 0.334964
1.5 0.318561 0.32176
1.495 0.306006 0.310032
1.49 0.295093 0.299748
1.485 0.285742 0.290855
1.48 0.277865 0.283281
1.475 0.271369 0.276951
1.47 0.266164 0.271787
1.465 0.262162 0.267712
1.46 0.259279 0.264652
1.455 0.257434 0.262539
1.45 0.256554 0.261307
1.445 0.256571 0.260898
1.44 0.25742 0.261262
1.435 0.259045 0.262351
1.43 0.261394 0.264126
1.425 0.264418 0.266555
1.42 0.268076 0.269609
1.415 0.272326 0.273261
1.41 0.277131 0.27749
1.405 0.282451 0.28227
1.4 0.288242 0.287571
1.395 0.294455 0.29336
1.39 0.301032 0.299587
1.385 0.307904 0.306194
1.38 0.314988 0.313101
1.375 0.322187 0.320216
1.37 0.329394 0.327428
1.365 0.336488 0.33461
1.36 0.343348 0.34163
1.355 0.34985 0.348349
1.35 0.355879 0.354636
1.345 0.361334 0.360371
1.34 0.366136 0.365455
1.335 0.37023 0.369816
1.33 0.37359 0.373412
1.325 0.376215 0.376231
1.32 0.378133 0.37829
1.315 0.379389 0.379635
1.31 0.380048 0.380329
1.305 0.380184 0.380452
1.3 0.379878 0.380091
1.295 0.379213 0.379338
1.29 0.378269 0.378281
1.285 0.377119 0.377005
1.28 0.375834 0.375586
1.275 0.374471 0.37409
1.27 0.373081 0.372575
1.265 0.371707 0.371087
1.26 0.37038 0.36966
1.255 0.369126 0.368321
1.25 0.367961 0.367088
1.245 0.366895 0.365971
1.24 0.365932 0.364973
1.235 0.365072 0.364092
1.23 0.364309 0.363321
1.225 0.363634 0.36265
1.22 0.363036 0.362065
1.215 0.362501 0.361551
1.21 0.362013 0.36109
1.205 0.361555 0.360663
1.2 0.36111 0.360252
1.195 0.360659 0.359836
1.19 0.360186 0.359397
1.185 0.35967 0.358916
1.18 0.359095 0.358374
1.175 0.358444 0.357754
1.17 0.357701 0.357038
1.165 0.356849 0.356212
1.16 0.355876 0.355262
1.155 0.354767 0.354173
1.15 0.353511 0.352934
1.145 0.352097 0.351535
1.14 0.350516 0.349966
1.135 0.348759 0.34822
1.13 0.346818 0.34629
1.125 0.344689 0.34417
1.12 0.342366 0.341855
1.115 0.339844 0.339342
1.11 0.337121 0.336628
1.105 0.334195 0.333711
1.1 0.331062 0.330589
1.095 0.327723 0.327261
1.09 0.324176 0.323726
1.085 0.320421 0.319984
1.08 0.316457 0.316035
1.075 0.312285 0.311879
1.07 0.307904 0.307516
1.065 0.303315 0.302945
1.06 0.298518 0.298168
1.055 0.293512 0.293183
1.05 0.288299 0.287992
1.045 0.282878 0.282594
1.04 0.277249 0.276989
1.035 0.271413 0.271177
1.03 0.265369 0.26516
1.025 0.259119 0.258936
1.02 0.252662 0.252506
1.015 0.246 0.245871
1.01 0.239132 0.239031
1.005 0.232061 0.231988
1 0.224786 0.224743
0.995 0.217311 0.217297
0.99 0.209637 0.209652
0.985 0.201766 0.201811
0.98 0.193701 0.193777
0.975 0.185445 0.185551
0.97 0.177001 0.177139
0.965 0.168375 0.168544
0.96 0.15957 0.159771
0.955 0.150591 0.150824
0.95 0.141444 0.141709
0.945 0.132135 0.132432
0.94 0.12267 0.122999
0.935 0.113056 0.113418
0.93 0.1033 0.103695
0.925 0.0934107 0.0938377
0.92 0.0833956 0.083855
0.915 0.0732634 0.0737551
0.91 0.0630229 0.0635467
0.905 0.0526834 0.0532392
0.9 0.0422544 0.0428419
0.895 0.0317459 0.0323646
0.89 0.0211678 0.0218175
0.885 0.0105306 0.0112106
0.88 -0.000155227 0.000554641
0.875 -0.010879 -0.0101399
0.87 -0.02163 -0.0208623
0.865 -0.032397 -0.0316015
0.86 -0.0431692 -0.0423467
0.855 -0.0539353 -0.0530867
0.85 -0.0646843 -0.0638104
0.845 -0.0754049 -0.0745067
0.84 -0.0860858 -0.0851646
0.835 -0.096716 -0.0957727
0.83 -0.107284 -0.10632
0.825 -0.117779 -0.116795
0.82 -0.12819 -0.127188
0.815 -0.138506 -0.137487
0.81 -0.148715 -0.14768
0.805 -0.158807 -0.157758
0.8 -0.168771 -0.16771
0.795 -0.178596 -0.177524
0.79 -0.188271 -0.18719
0.785 -0.197786 -0.196697
0.78 -0.20713 -0.206035
0.775 -0.216293 -0.215193
0.77 -0.225264 -0.224161
0.765 -0.234032 -0.232929
0.76 -0.242587 -0.241485
0.755 -0.250919 -0.24982
0.75 -0.259018 -0.257924
0.745 -0.266872 -0.265786
0.74 -0.274473 -0.273396
0.735 -0.28181 -0.280743
0.73 -0.288872 -0.287819
0.725 -0.29565 -0.294612
0.72 -0.302134 -0.301114
0.715 -0.308314 -0.307314
0.71 -0.31418 -0.313202
0.705 -0.319723 -0.318769
0.7 -0.324934 -0.324005
0.695 -0.329802 -0.328903
0.69 -0.33432 -0.333451
0.685 -0.338479 -0.337643
0.68 -0.34227 -0.34147
0.675 -0.345686 -0.344923
0.67 -0.34872 -0.347996
0.665 -0.351363 -0.350682
0.66 -0.353612 -0.352974
0.655 -0.355459 -0.354868
0.65 -0.3569 -0.356357
0.645 -0.357932 -0.357439
0.64 -0.358551 -0.358111
0.635 -0.358757 -0.358371
0.63 -0.358547 -0.358217
0.625 -0.357924 -0.357651
0.62 -0.356888 -0.356675
0.615 -0.355445 -0.355292
0.61 -0.353597 -0.353507
0.605 -0.351353 -0.351326
0.6 -0.348721 -0.348758
0.595 -0.34571 -0.345813
0.59 -0.342332 -0.342501
0.585 -0.338602 -0.338837
0.58 -0.334533 -0.334836
0.575 -0.330145 -0.330514
0.57 -0.325454 -0.32589
0.565 -0.320482 -0.320984
0.56 -0.31525 -0.315818
0.555 -0.309781 -0.310415
0.55 -0.3041 -0.304798
0.545 -0.298232 -0.298994
0.54 -0.292204 -0.293026
0.535 -0.286041 -0.286923
0.53 -0.27977 -0.280711
0.525 -0.273419 -0.274416
0.52 -0.267015 -0.268065
0.515 -0.260582 -0.261684
0.51 -0.254148 -0.255298
0.505 -0.247736 -0.248932
0.5 -0.241369 -0.242608
0.495 -0.23507 -0.236349
0.49 -0.228858 -0.230174
0.485 -0.222752 -0.224102
0.48 -0.216768 -0.218149
0.475 -0.210921 -0.21233
0.47 -0.205223 -0.206657
0.465 -0.199684 -0.20114
0.46 -0.194314 -0.195788
0.455 -0.189117 -0.190608
0.45 -0.184099 -0.185602
0.445 -0.179262 -0.180775
0.44 -0.174606 -0.176127
0.435 -0.170131 -0.171657
0.43 -0.165834 -0.167363
0.425 -0.161711 -0.16324
0.42 -0.157757 -0.159285
0.415 -0.153967 -0.15549
0.41 -0.150332 -0.15185
0.405 -0.146845 -0.148355
0.4 -0.143498 -0.144999
0.395 -0.140281 -0.141771
0.39 -0.137186 -0.138663
0.385 -0.134202 -0.135665
0.38 -0.13132 -0.132768
0.375 -0.12853 -0.129961
0.37 -0.125822 -0.127236
0.365 -0.123188 -0.124582
0.36 -0.120617 -0.121992
0.355 -0.118101 -0.119455
0.35 -0.115632 -0.116964
0.345 -0.113201 -0.114511
0.34 -0.110802 -0.112089
0.335 -0.108427 -0.10969
0.33 -0.106071 -0.107309
0.325 -0.103728 -0.104941
0.32 -0.101393 -0.10258
0.315 -0.0990629 -0.100223
0.31 -0.0967336 -0.0978668
0.305 -0.0944029 -0.0955086
0.3 -0.0920688 -0.0931468
0.295 -0.0897301 -0.0907801
0.29 -0.0873864 -0.0884081
0.285 -0.0850376 -0.0860308
0.28 -0.0826843 -0.0836489
0.275 -0.0803276 -0.0812635
0.27 -0.077969 -0.0788762
0.265 -0.0756104 -0.0764889
0.26 -0.0732538 -0.0741038
0.255 -0.0709017 -0.0717233
0.25 -0.0685566 -0.0693501
0.245 -0.0662213 -0.0669869
0.24 -0.0638983 -0.0646364
0.235 -0.0615906 -0.0623015
0.23 -0.0593008 -0.059985
0.225 -0.0570315 -0.0576895
0.22 -0.0547854 -0.0554177
0.215 -0.0525649 -0.053172
0.21 -0.0503723 -0.0509549
0.205 -0.04821 -0.0487685
0.2 -0.0460799 -0.0466149
0.195 -0.043984 -0.0444962
0.19 -0.0419241 -0.042414
0.185 -0.039902 -0.0403702
0.18 -0.0379191 -0.0383662
0.175 -0.035977 -0.0364034
0.17 -0.034077 -0.0344833
0.165 -0.0322203 -0.0326069
0.16 -0.030408 -0.0307754
0.155 -0.0286413 -0.0289898
0.15 -0.026921 -0.027251
0.145 -0.0252481 -0.02556
0.14 -0.0236234 -0.0239176
0.135 -0.0220478 -0.0223246
0.13 -0.0205223 -0.0207819
0.125 -0.0190478 -0.0192907
0.12 -0.0176257 -0.0178522
0.115 -0.0162577 -0.0164683
0.11 -0.0149468 -0.0151418
0.105 -0.0136973 -0.0138774
0.1 -0.0125164 -0.0126822
0.095 -0.0114147 -0.011567
0.09 -0.0104065 -0.0105462
0.085 -0.00950787 -0.00963586
0.08 -0.00873072 -0.00884793
0.075 -0.00807271 -0.00817995
0.07 -0.0075045 -0.00760224
0.065 -0.00696039 -0.00704857
0.06 -0.00634178 -0.00641961
0.055 -0.00554152 -0.00560747
0.05 -0.0044874 -0.00453951
0.045 -0.00318688 -0.00322328
0.04 -0.00174558 -0.00176535
0.035 -0.000353469 -0.000357463
0.03 0.000728904 0.000737126
0.025 0.00119244 0.00120589
0.02 0.000878747 0.000888658
0.015 0.000235579 0.000238236
0.01 5.76587e-06 5.8309e-06
0.005 3.22653e-11 3.26292e-11
-1.63468e-13 1.15655e-41 1.1696e-41


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1QuantumOneLoop/DeltaGammaFX_0_OneLoopFRG.txt <==
9.995 -0.0186102 -0.0185647
9.99 -0.13699 -0.136655
9.985 -0.229533 -0.228972
9.98 -0.285254 -0.284556
9.975 -0.305267 -0.30452
9.97 -0.298092 -0.297362
9.965 -0.273982 -0.273312
9.96 -0.241473 -0.240883
9.955 -0.206337 -0.205832
9.95 -0.171886 -0.171465
9.945 -0.13969 -0.139348
9.94 -0.11024 -0.10997
9.935 -0.0834268 -0.0832226
9.93 -0.0588313 -0.0586874
9.925 -0.0358945 -0.0358067
9.92 -0.014001 -0.0139667
9.915 0.00748324 0.00746493
9.91 0.0291977 0.0291262
9.905 0.0517836 0.0516569
9.9 0.0758765 0.0756909
9.895 0.102082 0.101832
9.89 0.130913 0.130593
9.885 0.162666 0.162268
9.88 0.19718 0.196697
9.875 0.233441 0.23287
9.87 0.268978 0.26832
9.865 0.299113 0.298381
9.86 0.316349 0.315575
9.855 0.310656 0.309895
9.85 0.271771 0.271106
9.845 0.194182 0.193707
9.84 0.0830445 0.0828413
9.835 -0.0437689 -0.0436618
9.83 -0.161519 -0.161124
9.825 -0.24957 -0.24896
9.82 -0.299213 -0.298481
9.815 -0.31354 -0.312772
9.81 -0.30203 -0.301291
9.805 -0.275042 -0.274369
9.8 -0.240802 -0.240213
9.795 -0.204692 -0.204192
9.79 -0.169705 -0.16929
9.785 -0.137191 -0.136856
9.78 -0.107504 -0.107241
9.775 -0.0804517 -0.0802548
9.77 -0.0555661 -0.0554301
9.765 -0.0322577 -0.0321788
9.76 -0.00988927 -0.00986507
9.755 0.0121921 0.0121623
9.75 0.0346439 0.0345591
9.745 0.0581244 0.0579822
9.74 0.0832828 0.083079
9.735 0.110728 0.110457
9.73 0.140953 0.140608
9.725 0.174188 0.173762
9.72 0.210126 0.209611
9.715 0.247468 0.246863
9.71 0.283271 0.282578
9.705 0.312164 0.311401
9.7 0.325839 0.325042
9.695 0.313671 0.312904
9.69 0.265654 0.265004
9.685 0.177963 0.177528
9.68 0.058678 0.0585344
9.675 -0.0716352 -0.0714599
9.67 -0.187529 -0.18707
9.665 -0.269975 -0.269314
9.66 -0.312826 -0.31206
9.655 -0.321139 -0.320353
9.65 -0.305217 -0.30447
9.645 -0.275388 -0.274714
9.64 -0.239488 -0.238902
9.635 -0.202476 -0.20198
9.63 -0.167009 -0.1666
9.625 -0.134215 -0.133887
9.62 -0.104311 -0.104056
9.615 -0.0770225 -0.076834
9.61 -0.0518351 -0.0517083
9.605 -0.0281284 -0.0280596
9.6 -0.00524259 -0.00522976
9.595 0.0174945 0.0174517
9.59 0.0407591 0.0406594
9.585 0.065227 0.0650674
9.58 0.0915596 0.0913356
9.575 0.120364 0.12007
9.57 0.152105 0.151733
9.565 0.186923 0.186466
9.56 0.224324 0.223775
9.555 0.262663 0.26202
9.55 0.29843 0.2977
9.545 0.325463 0.324667
9.54 0.334587 0.333768
9.535 0.314676 0.313906
9.53 0.25631 0.255682
9.525 0.157867 0.157481
9.52 0.0307203 0.0306451
9.515 -0.101981 -0.101731
9.51 -0.214633 -0.214108
9.505 -0.290368 -0.289657
9.5 -0.32581 -0.325012
9.495 -0.327894 -0.327092
9.49 -0.307566 -0.306813
9.485 -0.274986 -0.274313
9.48 -0.237527 -0.236946
9.475 -0.199694 -0.199206
9.47 -0.163806 -0.163405
9.465 -0.130767 -0.130447
9.46 -0.100661 -0.100414
9.455 -0.0731334 -0.0729545
9.45 -0.0476246 -0.0475081
9.445 -0.0234838 -0.0234263
9.44 -2.86911e-05 -2.86209e-05
9.435 0.0234331 0.0233758
9.43 0.0475972 0.0474807
9.425 0.0731568 0.0729778
9.42 0.100784 0.100537
9.415 0.131078 0.130758
9.41 0.164459 0.164057
9.405 0.200954 0.200462
9.4 0.239829 0.239242
9.395 0.279017 0.278334
9.39 0.31434 0.313571
9.385 0.338741 0.337912
9.38 0.342147 0.34131
9.375 0.313099 0.312333
9.37 0.243196 0.242601
9.365 0.133581 0.133254
9.36 -0.000787272 -0.000785346
9.355 -0.13447 -0.134141
9.35 -0.242387 -0.241794
9.345 -0.31036 -0.3096
9.34 -0.3379 -0.337073
9.335 -0.333658 -0.332842
9.33 -0.309012 -0.308256
9.325 -0.273818 -0.273148
9.32 -0.234925 -0.23435
9.315 -0.196361 -0.195881
9.31 -0.160109 -0.159717
9.305 -0.126855 -0.126545
9.3 -0.0965536 -0.0963174
9.295 -0.0687763 -0.068608
9.29 -0.0429173 -0.0428123
9.285 -0.0182971 -0.0182523
9.28 0.00578972 0.00577555
9.275 0.0300564 0.0299829
9.27 0.0552187 0.0550836
9.265 0.0819868 0.0817862
9.26 0.11104 0.110768
9.255 0.142963 0.142613
9.25 0.17811 0.177674
9.245 0.21636 0.21583
9.24 0.256681 0.256053
9.235 0.296493 0.295768
9.23 0.330833 0.330023
9.225 0.351648 0.350788
9.22 0.347987 0.347136
9.215 0.308312 0.307558
9.21 0.225782 0.22523
9.205 0.104887 0.10463
9.2 -0.0356717 -0.0355844
9.195 -0.168663 -0.168251
9.19 -0.270302 -0.269641
9.185 -0.329567 -0.328761
9.18 -0.348862 -0.348008
9.175 -0.338316 -0.337488
9.17 -0.309516 -0.308759
9.165 -0.271884 -0.271219
9.16 -0.231694 -0.231127
9.155 -0.192493 -0.192022
9.15 -0.155931 -0.155549
9.145 -0.122486 -0.122186
9.14 -0.0919883 -0.0917632
9.135 -0.06394 -0.0637836
9.13 -0.0376923 -0.0376001
9.125 -0.0125367 -0.012506
9.12 0.0122557 0.0122257
9.115 0.0374199 0.0373283
9.11 0.0636921 0.0635363
9.105 0.0917987 0.0915741
9.1 0.122421 0.122122
9.095 0.156118 0.155736
9.09 0.193156 0.192683
9.085 0.233218 0.232647
9.08 0.274905 0.274232
9.075 0.315013 0.314242
9.07 0.34767 0.346819
9.065 0.363748 0.362858
9.06 0.351488 0.350628
9.055 0.299647 0.298913
9.05 0.203584 0.203086
9.045 0.0716952 0.0715198
9.04 -0.0736142 -0.0734341
9.035 -0.204027 -0.203528
9.03 -0.297866 -0.297137
9.025 -0.347632 -0.346782
9.02 -0.358499 -0.357622
9.015 -0.341786 -0.34095
9.01 -0.309061 -0.308305
9.005 -0.269196 -0.268537
9 -0.227856 -0.227298
8.995 -0.188111 -0.18765
8.99 -0.151286 -0.150916
8.985 -0.117664 -0.117376
8.98 -0.0869601 -0.0867473
8.975 -0.05861 -0.0584666
8.97 -0.0319241 -0.031846
8.965 -0.00616541 -0.00615032
8.96 0.0194188 0.0193713
8.955 0.0455863 0.0454747
8.95 0.0730941 0.0729153
8.945 0.102683 0.102431
8.94 0.13503 0.1347
8.935 0.17065 0.170233
8.93 0.209695 0.209181
8.925 0.251595 0.250979
8.92 0.294494 0.293774
8.915 0.334444 0.333626
8.91 0.364534 0.363642
8.905 0.374502 0.373585
8.9 0.351947 0.351086
8.895 0.28642 0.285719
8.89 0.176208 0.175777
8.885 0.0340756 0.0339922
8.88 -0.114147 -0.113868
8.875 -0.239953 -0.239365
8.87 -0.32457 -0.323776
8.865 -0.364237 -0.363346
8.86 -0.366661 -0.365764
8.855 -0.344024 -0.343182
8.85 -0.307653 -0.3069
8.845 -0.265778 -0.265128
8.84 -0.223438 -0.222892
8.835 -0.183235 -0.182786
8.83 -0.146186 -0.145829
8.825 -0.112392 -0.112117
8.82 -0.0814612 -0.0812619
8.815 -0.0527671 -0.052638
8.81 -0.0255819 -0.0255193
8.805 0.000859899 0.000857795
8.8 0.0273356 0.0272687
8.795 0.0546266 0.0544929
8.79 0.0835105 0.0833061
8.785 0.114738 0.114458
8.78 0.148975 0.148611
8.775 0.186672 0.186216
8.77 0.227823 0.227266
8.765 0.271542 0.270877
8.76 0.315407 0.314635
8.755 0.354589 0.353721
8.75 0.38101 0.380077
8.745 0.383267 0.38233
8.74 0.348594 0.347741
8.735 0.267975 0.267319
8.73 0.143393 0.143042
8.725 -0.00771622 -0.00769734
8.72 -0.156663 -0.156279
8.715 -0.275788 -0.275113
8.71 -0.349934 -0.349078
8.705 -0.37912 -0.378193
8.7 -0.37325 -0.372336
8.695 -0.34502 -0.344176
8.69 -0.305319 -0.304572
8.685 -0.261668 -0.261028
8.68 -0.218474 -0.21794
8.675 -0.177889 -0.177453
8.67 -0.140645 -0.1403
8.665 -0.106671 -0.10641
8.66 -0.07548 -0.0752953
8.655 -0.0463877 -0.0462742
8.65 -0.0186291 -0.0185835
8.645 0.00858931 0.0085683
8.64 0.0360707 0.0359825
8.635 0.0646206 0.0644624
8.63 0.0950361 0.0948036
8.625 0.128074 0.127761
8.62 0.164375 0.163973
8.615 0.204298 0.203798
8.61 0.247631 0.247025
8.605 0.293085 0.292368
8.6 0.337551 0.336725
8.595 0.375167 0.374249
8.59 0.396576 0.395606
8.585 0.389301 0.388348
8.58 0.340619 0.339785
8.575 0.243731 0.243134
8.57 0.105061 0.104804
8.565 -0.0532277 -0.0530975
8.56 -0.200438 -0.199948
8.555 -0.31087 -0.310109
8.55 -0.373532 -0.372618
8.545 -0.392087 -0.391128
8.54 -0.378218 -0.377293
8.535 -0.344797 -0.343953
8.53 -0.302106 -0.301366
8.525 -0.256911 -0.256282
8.52 -0.212999 -0.212478
8.515 -0.172095 -0.171674
8.51 -0.13467 -0.13434
8.505 -0.100497 -0.100251
8.5 -0.0690001 -0.0688313
8.495 -0.0394422 -0.0393457
8.49 -0.0110229 -0.0109959
8.485 0.0170803 0.0170385
8.48 0.045697 0.0455852
8.475 0.0756572 0.075472
8.47 0.107776 0.107512
8.465 0.142809 0.142459
8.46 0.181352 0.180908
8.455 0.223642 0.223095
8.45 0.269195 0.268536
8.445 0.316218 0.315445
8.44 0.360772 0.359889
8.435 0.395803 0.394834
8.43 0.410597 0.409593
8.425 0.391766 0.390808
8.42 0.327211 0.32641
8.415 0.213234 0.212713
8.41 0.0613507 0.0612006
8.405 -0.101814 -0.101565
8.4 -0.244672 -0.244073
8.395 -0.344565 -0.343722
8.39 -0.395012 -0.394046
8.385 -0.403015 -0.402029
8.38 -0.381571 -0.380637
8.375 -0.343409 -0.342569
8.37 -0.298074 -0.297345
8.365 -0.251558 -0.250942
8.36 -0.207048 -0.206541
8.355 -0.165875 -0.165469
8.35 -0.128268 -0.127955
8.345 -0.0938624 -0.0936327
8.34 -0.062 -0.0618483
8.335 -0.0318953 -0.0318172
8.33 -0.00271312 -0.00270649
8.325 0.0263983 0.0263337
8.32 0.0562962 0.0561584
8.315 0.0878349 0.08762
8.31 0.121844 0.121546
8.305 0.159067 0.158678
8.3 0.200035 0.199545
8.295 0.244813 0.244214
8.29 0.292571 0.291855
8.285 0.340889 0.340055
8.28 0.384834 0.383893
8.275 0.41601 0.414992
8.27 0.422319 0.421285
8.265 0.389761 0.388807
8.26 0.30761 0.306857
8.255 0.176223 0.175792
8.25 0.012645 0.012614
8.245 -0.152662 -0.152288
8.24 -0.288529 -0.287823
8.235 -0.376305 -0.375384
8.23 -0.414115 -0.413102
8.225 -0.411854 -0.410847
8.22 -0.383358 -0.38242
8.215 -0.340935 -0.340101
8.21 -0.293297 -0.29258
8.205 -0.245664 -0.245063
8.2 -0.200658 -0.200167
8.195 -0.159247 -0.158858
8.19 -0.121443 -0.121145
8.185 -0.0867543 -0.086542
8.18 -0.0544524 -0.0543192
8.175 -0.023705 -0.0236469
8.17 0.00635753 0.00634198
8.165 0.0366171 0.0365275
8.16 0.0679593 0.067793
8.155 0.101262 0.101014
8.15 0.137364 0.137027
8.145 0.176982 0.176549
8.14 0.220552 0.220012
8.135 0.267912 0.267256
8.13 0.317786 0.317008
8.125 0.366987 0.366089
8.12 0.409413 0.408411
8.115 0.435184 0.434119
8.11 0.430878 0.429824
8.105 0.382354 0.381418
8.1 0.281171 0.280483
8.095 0.132673 0.132348
8.09 -0.0404272 -0.0403283
8.085 -0.204833 -0.204331
8.08 -0.331195 -0.330384
8.075 -0.405616 -0.404624
8.07 -0.43068 -0.429626
8.065 -0.418628 -0.417603
8.06 -0.383671 -0.382733
8.055 -0.337472 -0.336646
8.05 -0.287855 -0.28715
8.045 -0.239285 -0.2387
8.04 -0.193863 -0.193389
8.035 -0.152226 -0.151853
8.03 -0.11419 -0.113911
8.025 -0.0791547 -0.078961
8.02 -0.046324 -0.0462107
8.015 -0.0148223 -0.014786
8.01 0.0162543 0.0162145
8.005 0.0478191 0.0477021
8 0.0807867 0.080589
7.995 0.116056 0.115772
7.99 0.154467 0.154089
7.985 0.196692 0.196211
7.98 0.243029 0.242435
7.975 0.29302 0.292303
7.97 0.344826 0.343983
7.965 0.394329 0.393364
7.96 0.434072 0.43301
7.955 0.452594 0.451486
7.95 0.435325 0.43426
7.945 0.368639 0.367737
7.94 0.247432 0.246827
7.935 0.0828409 0.0826382
7.93 -0.0970102 -0.0967728
7.925 -0.257321 -0.256691
7.92 -0.371927 -0.371017
7.915 -0.432146 -0.431089
7.91 -0.444648 -0.44356
7.905 -0.42342 -0.422384
7.9 -0.382634 -0.381698
7.895 -0.333132 -0.332317
7.89 -0.28183 -0.28114
7.885 -0.232478 -0.23191
7.88 -0.186695 -0.186238
7.875 -0.144821 -0.144467
7.87 -0.106503 -0.106243
7.865 -0.07104 -0.0708662
7.86 -0.0375753 -0.0374833
7.855 -0.00519144 -0.00517873
7.85 0.0270502 0.026984
7.845 0.0600955 0.0599485
7.84 0.0948879 0.0946557
7.835 0.132345 0.132021
7.83 0.173294 0.17287
7.825 0.218337 0.217803
7.82 0.267586 0.266931
7.815 0.320195 0.319411
7.81 0.373627 0.372713
7.805 0.422645 0.421611
7.8 0.45826 0.457139
7.795 0.467391 0.466248
7.79 0.434659 0.433595
7.785 0.347805 0.346954
7.78 0.206182 0.205677
7.775 0.0272799 0.0272131
7.77 -0.156068 -0.155686
7.765 -0.309122 -0.308366
7.76 -0.410098 -0.409095
7.755 -0.455676 -0.454561
7.75 -0.456057 -0.454941
7.745 -0.42637 -0.425327
7.74 -0.380394 -0.379463
7.735 -0.328035 -0.327232
7.73 -0.275308 -0.274635
7.725 -0.225296 -0.224745
7.72 -0.17918 -0.178741
7.715 -0.13704 -0.136704
7.71 -0.09837 -0.0981292
7.705 -0.0623808 -0.0622282
7.7 -0.0281601 -0.0280912
7.695 0.00525075 0.0052379
7.69 0.0388264 0.0387314
7.685 0.073546 0.073366
7.68 0.110381 0.110111
7.675 0.150261 0.149893
7.67 0.193986 0.193512
7.665 0.242055 0.241462
7.66 0.294325 0.293605
7.655 0.349459 0.348604
7.65 0.404058 0.403069
7.645 0.451565 0.45046
7.64 0.481302 0.480125
7.635 0.478631 0.477459
7.63 0.42788 0.426833
7.625 0.319208 0.318427
7.62 0.157511 0.157125
7.615 -0.0331749 -0.0330937
7.61 -0.216451 -0.215921
7.605 -0.359301 -0.358422
7.6 -0.445233 -0.444144
7.595 -0.476121 -0.474956
7.59 -0.46503 -0.463892
7.585 -0.427661 -0.426614
7.58 -0.377117 -0.376194
7.575 -0.322305 -0.321517
7.57 -0.268374 -0.267717
7.565 -0.217788 -0.217255
7.56 -0.171341 -0.170922
7.555 -0.128883 -0.128567
7.55 -0.0897726 -0.0895529
7.545 -0.0531421 -0.053012
7.54 -0.0180264 -0.0179822
7.535 0.0165742 0.0165336
7.53 0.0516711 0.0515447
7.525 0.0882781 0.088062
7.52 0.127392 0.12708
7.515 0.169946 0.16953
7.51 0.216691 0.216161
7.505 0.267976 0.267321
7.5 0.323331 0.322539
7.495 0.380789 0.379857
7.49 0.435909 0.434843
7.485 0.480611 0.479435
7.48 0.502408 0.501179
7.475 0.485301 0.484113
7.47 0.414061 0.413048
7.465 0.28245 0.281759
7.46 0.101841 0.101592
7.455 -0.0974493 -0.0972108
7.45 -0.27698 -0.276303
7.445 -0.407053 -0.406057
7.44 -0.477026 -0.475858
7.435 -0.493525 -0.492317
7.43 -0.471762 -0.470608
7.425 -0.427504 -0.426458
7.42 -0.372977 -0.372065
7.415 -0.316068 -0.315295
7.41 -0.261106 -0.260467
7.405 -0.209999 -0.209485
7.4 -0.163197 -0.162798
7.395 -0.120346 -0.120052
7.39 -0.0806886 -0.0804912
7.385 -0.0432836 -0.0431777
7.38 -0.0071161 -0.00709869
7.375 0.028855 0.0287844
7.37 0.0656798 0.0655191
7.365 0.104406 0.104151
7.36 0.146053 0.145696
7.355 0.191543 0.191074
7.35 0.241552 0.240961
7.345 0.296222 0.295497
7.34 0.354654 0.353786
7.335 0.414106 0.413093
7.33 0.468886 0.467739
7.325 0.509192 0.507946
7.32 0.520689 0.519415
7.315 0.48638 0.48519
7.31 0.392428 0.391467
7.305 0.237445 0.236864
7.3 0.0399262 0.0398285
7.295 -0.164304 -0.163902
7.29 -0.336533 -0.335709
7.285 -0.451753 -0.450648
7.28 -0.505345 -0.504109
7.275 -0.508048 -0.506805
7.27 -0.476505 -0.475339
7.265 -0.426135 -0.425093
7.26 -0.368155 -0.367254
7.255 -0.309447 -0.30869
7.25 -0.253582 -0.252962
7.245 -0.201972 -0.201477
7.24 -0.154762 -0.154384
7.235 -0.111423 -0.11115
7.23 -0.0710915 -0.0709175
7.225 -0.0327607 -0.0326805
7.22 0.00463351 0.00462217
7.215 0.0421748 0.0420716
7.21 0.080953 0.0807549
7.205 0.122049 0.121751
7.2 0.166499 0.166092
7.195 0.215197 0.21467
7.19 0.268705 0.268048
7.185 0.326891 0.326091
7.18 0.388309 0.387359
7.175 0.449264 0.448165
7.17 0.502599 0.501369
7.165 0.536614 0.535301
7.16 0.535192 0.533882
7.155 0.480903 0.479726
7.15 0.362438 0.361551
7.145 0.184459 0.184008
7.14 -0.0271884 -0.0271219
7.135 -0.232427 -0.231858
7.13 -0.39412 -0.393155
7.125 -0.492983 -0.491777
7.12 -0.53023 -0.528932
7.115 -0.519946 -0.518674
7.11 -0.479552 -0.478378
7.105 -0.423801 -0.422764
7.1 -0.36283 -0.361942
7.095 -0.30256 -0.30182
7.09 -0.245875 -0.245273
7.085 -0.193743 -0.193269
7.08 -0.146048 -0.14569
7.075 -0.102102 -0.101852
7.07 -0.0609512 -0.0608021
7.065 -0.0215251 -0.0214725
7.06 0.0172889 0.0172466
7.055 0.0566189 0.0564803
7.05 0.0975952 0.0973564
7.045 0.141331 0.140985
7.04 0.188866 0.188404
7.035 0.241048 0.240458
7.03 0.298276 0.297546
7.025 0.360057 0.359176
7.02 0.424262 0.423224
7.015 0.486045 0.484856
7.01 0.536564 0.535251
7.005 0.562099 0.560723
7 0.544953 0.54362
6.995 0.468044 0.466899
6.99 0.32386 0.323067
6.985 0.124124 0.12382
6.98 -0.0982395 -0.0979992
6.975 -0.300538 -0.299802
6.97 -0.448954 -0.447856
6.965 -0.530545 -0.529247
6.96 -0.551869 -0.550518
6.955 -0.52955 -0.528254
6.95 -0.481224 -0.480047
6.945 -0.420753 -0.419724
6.94 -0.357178 -0.356304
6.935 -0.295524 -0.294801
6.93 -0.238053 -0.237471
6.925 -0.185349 -0.184895
6.92 -0.137062 -0.136727
6.915 -0.0923717 -0.0921457
6.91 -0.0502365 -0.0501136
6.905 -0.00952721 -0.0095039
6.9 0.0309185 0.0308428
6.895 0.0722742 0.0720974
6.89 0.115712 0.115429
6.885 0.162371 0.161974
6.88 0.213288 0.212766
6.875 0.269227 0.268568
6.87 0.330369 0.329561
6.865 0.395759 0.394791
6.86 0.462424 0.461293
6.855 0.524156 0.522873
6.85 0.570217 0.568822
6.845 0.584821 0.58339
6.84 0.549068 0.547724
6.835 0.447203 0.446109
6.83 0.276822 0.276145
6.825 0.0574036 0.0572632
6.82 -0.171844 -0.171424
6.815 -0.367483 -0.366584
6.81 -0.500491 -0.499266
6.805 -0.564454 -0.563073
6.8 -0.570578 -0.569182
6.795 -0.537248 -0.535933
6.79 -0.48186 -0.480681
6.785 -0.417245 -0.416224
6.78 -0.351375 -0.350515
6.775 -0.28845 -0.287744
6.77 -0.230184 -0.229621
6.765 -0.176823 -0.17639
6.76 -0.127816 -0.127503
6.755 -0.0822195 -0.0820183
6.75 -0.0389162 -0.0388209
6.745 0.00328241 0.00327438
6.74 0.0455896 0.045478
6.735 0.0892265 0.0890081
6.73 0.135406 0.135074
6.725 0.185289 0.184836
6.72 0.239888 0.239301
6.715 0.299849 0.299116
6.71 0.365065 0.364172
6.705 0.433998 0.432936
6.7 0.502651 0.501422
6.695 0.563234 0.561856
6.69 0.602935 0.60146
6.685 0.603959 0.602482
6.68 0.546767 0.545429
6.675 0.418083 0.41706
6.67 0.221839 0.221296
6.665 -0.0144701 -0.0144347
6.66 -0.246613 -0.24601
6.655 -0.432318 -0.43126
6.65 -0.548445 -0.547103
6.645 -0.594918 -0.593462
6.64 -0.586777 -0.585342
6.635 -0.543467 -0.542137
6.63 -0.481806 -0.480627
6.625 -0.413528 -0.412516
6.62 -0.34559 -0.344745
6.615 -0.28145 -0.280761
6.61 -0.222337 -0.221793
6.605 -0.168202 -0.16779
6.6 -0.118319 -0.118029
6.595 -0.0716364 -0.0714611
6.59 -0.0269625 -0.0268965
6.585 0.0169494 0.0169079
6.58 0.0613655 0.0612154
6.575 0.107556 0.107293
6.57 0.156773 0.156389
6.565 0.210191 0.209677
6.56 0.268775 0.268118
6.555 0.33301 0.332195
6.55 0.402413 0.401428
6.545 0.474728 0.473566
6.54 0.544743 0.54341
6.535 0.602863 0.601388
6.53 0.634077 0.632526
6.525 0.61877 0.617256
6.52 0.537513 0.536198
6.515 0.380755 0.379823
6.51 0.159791 0.1594
6.505 -0.0900955 -0.0898751
6.5 -0.321261 -0.320475
6.495 -0.494363 -0.493154
6.49 -0.59279 -0.59134
6.485 -0.622312 -0.620789
6.48 -0.600963 -0.599493
6.475 -0.548661 -0.547318
6.47 -0.481415 -0.480237
6.465 -0.409855 -0.408852
6.46 -0.339998 -0.339166
6.455 -0.274637 -0.273965
6.45 -0.214583 -0.214058
6.445 -0.159527 -0.159137
6.44 -0.108589 -0.108324
6.435 -0.0606196 -0.0604713
6.43 -0.0143545 -0.0143194
6.425 0.0315119 0.0314348
6.42 0.078301 0.0781094
6.415 0.127333 0.127022
6.41 0.179897 0.179457
6.405 0.237169 0.236589
6.4 0.300039 0.299305
6.395 0.368775 0.367873
6.39 0.442424 0.441341
6.385 0.51786 0.516593
6.38 0.588452 0.587012
6.375 0.642602 0.64103
6.37 0.663039 0.661417
6.365 0.628667 0.627128
6.36 0.521075 0.5198
6.355 0.33569 0.334868
6.35 0.0918695 0.0916447
6.345 -0.168016 -0.167605
6.34 -0.3947 -0.393735
6.335 -0.553234 -0.55188
6.33 -0.633743 -0.632192
6.325 -0.647149 -0.645565
6.32 -0.613692 -0.61219
6.315 -0.553301 -0.551947
6.31 -0.481044 -0.479867
6.305 -0.40648 -0.405486
6.3 -0.334773 -0.333954
6.295 -0.268134 -0.267478
6.29 -0.207003 -0.206496
6.285 -0.150849 -0.15048
6.28 -0.098655 -0.0984136
6.275 -0.0491774 -0.049057
6.27 -0.00108311 -0.00108046
6.265 0.0469952 0.0468802
6.26 0.0964364 0.0962004
6.255 0.148612 0.148248
6.25 0.204842 0.204341
6.245 0.266289 0.265638
6.24 0.333738 0.332922
6.235 0.407175 0.406178
6.23 0.485068 0.483881
6.225 0.563263 0.561885
6.22 0.633507 0.631957
6.215 0.682025 0.680357
6.21 0.689326 0.687639
6.205 0.633308 0.631758
6.2 0.497606 0.496389
6.195 0.283759 0.283064
6.19 0.0194949 0.0194472
6.185 -0.246833 -0.246229
6.18 -0.466112 -0.464971
6.175 -0.608841 -0.607352
6.17 -0.671726 -0.670082
6.165 -0.670048 -0.668409
6.16 -0.625562 -0.624031
6.155 -0.557875 -0.55651
6.15 -0.481057 -0.47988
6.145 -0.403667 -0.402679
6.14 -0.330105 -0.329297
6.135 -0.262073 -0.261431
6.13 -0.199692 -0.199203
6.125 -0.142235 -0.141887
6.12 -0.0885593 -0.0883426
6.115 -0.0373344 -0.037243
6.11 0.0128434 0.012812
6.105 0.0634055 0.0632503
6.1 0.11579 0.115507
6.095 0.171421 0.171001
6.09 0.231642 0.231075
6.085 0.297587 0.296859
6.08 0.369894 0.368989
6.075 0.448199 0.447102
6.07 0.530277 0.52898
6.065 0.610779 0.609284
6.06 0.679638 0.677974
6.055 0.720783 0.719019
6.05 0.712632 0.710889
6.045 0.632688 0.63114
6.04 0.467686 0.466542
6.035 0.226198 0.225645
6.03 -0.0557891 -0.0556526
6.025 -0.325306 -0.32451
6.02 -0.534979 -0.53367
6.015 -0.66138 -0.659762
6.01 -0.707344 -0.705614
6.005 -0.69172 -0.690028
6 -0.637211 -0.635651
5.995 -0.562889 -0.561511
5.99 -0.481834 -0.480655
5.985 -0.401694 -0.400711
5.98 -0.326199 -0.325401
5.975 -0.256609 -0.255981
5.97 -0.192767 -0.192295
5.965 -0.133773 -0.133446
5.96 -0.0783686 -0.0781768
5.955 -0.025139 -0.0250775
5.95 0.0273915 0.0273245
5.945 0.0807214 0.0805238
5.94 0.136352 0.136018
5.935 0.195755 0.195276
5.93 0.260295 0.259658
5.925 0.331054 0.330243
5.92 0.408482 0.407483
5.915 0.49179 0.490587
5.91 0.577945 0.576531
5.905 0.660236 0.658621
5.9 0.72662 0.724842
5.895 0.758665 0.756809
5.89 0.732932 0.731139
5.885 0.627215 0.62568
5.88 0.432344 0.431286
5.875 0.164551 0.164149
5.87 -0.132415 -0.132091
5.865 -0.402422 -0.401437
5.86 -0.601098 -0.599628
5.855 -0.711293 -0.709552
5.85 -0.741348 -0.739534
5.845 -0.712945 -0.711201
5.84 -0.64931 -0.647721
5.835 -0.568873 -0.567481
5.83 -0.48378 -0.482596
5.825 -0.40087 -0.399889
5.82 -0.323293 -0.322502
5.815 -0.251927 -0.25131
5.81 -0.186375 -0.185919
5.805 -0.125582 -0.125274
5.8 -0.0681804 -0.0680136
5.795 -0.0126723 -0.0126413
5.79 0.0424929 0.042389
5.785 0.0988842 0.0986423
5.78 0.158068 0.157681
5.775 0.221564 0.221022
5.77 0.290747 0.290036
5.765 0.366625 0.365728
5.76 0.449421 0.448321
5.755 0.537843 0.536527
5.75 0.627934 0.626397
5.745 0.711479 0.709738
5.74 0.774326 0.772431
5.735 0.795684 0.793737
5.73 0.750566 0.748729
5.725 0.617768 0.616257
5.72 0.393053 0.392091
5.715 0.100595 0.100349
5.71 -0.208876 -0.208365
5.705 -0.47743 -0.476262
5.7 -0.664559 -0.662933
5.695 -0.759238 -0.757381
5.69 -0.774612 -0.772717
5.685 -0.734571 -0.732773
5.68 -0.662578 -0.660957
5.675 -0.576399 -0.574988
5.67 -0.487341 -0.486149
5.665 -0.401545 -0.400562
5.66 -0.321665 -0.320878
5.655 -0.248254 -0.247647
5.65 -0.180706 -0.180264
5.645 -0.117823 -0.117534
5.64 -0.058135 -0.0579927
5.635 -5.90379e-05 -5.88935e-05
5.63 0.0580335 0.0578915
5.625 0.117786 0.117498
5.62 0.180831 0.180388
5.615 0.248737 0.248128
5.61 0.322879 0.322089
5.605 0.404171 0.403182
5.6 0.492565 0.491359
5.595 0.586198 0.584764
5.59 0.680088 0.678424
5.585 0.764396 0.762526
5.58 0.822776 0.820763
5.575 0.832144 0.830108
5.57 0.76632 0.764444
5.565 0.605744 0.604262
5.56 0.351711 0.350851
5.555 0.0362786 0.0361899
5.55 -0.283769 -0.283075
5.545 -0.549837 -0.548491
5.54 -0.725703 -0.723927
5.535 -0.806051 -0.804078
5.53 -0.808117 -0.806139
5.525 -0.757514 -0.755661
5.52 -0.67779 -0.676132
5.515 -0.586096 -0.584662
5.51 -0.493024 -0.491817
5.505 -0.40413 -0.403141
5.5 -0.321655 -0.320868
5.495 -0.245878 -0.245276
5.49 -0.176006 -0.175575
5.485 -0.110713 -0.110442
5.48 -0.0484283 -0.0483098
5.475 0.0125188 0.0124882
5.47 0.0738387 0.0736581
5.465 0.137253 0.136917
5.46 0.204464 0.203964
5.455 0.277088 0.27641
5.45 0.356492 0.355619
5.445 0.443476 0.442391
5.44 0.537688 0.536373
5.435 0.63664 0.635082
5.43 0.734241 0.732444
5.425 0.818952 0.816948
5.42 0.872199 0.870065
5.415 0.868722 0.866596
5.41 0.781487 0.779575
5.405 0.593083 0.591632
5.4 0.310622 0.309862
5.395 -0.0263078 -0.0262434
5.39 -0.355799 -0.354928
5.385 -0.619365 -0.617849
5.38 -0.785074 -0.783153
5.375 -0.852706 -0.850619
5.37 -0.842942 -0.84088
5.365 -0.782779 -0.780864
5.36 -0.695806 -0.694104
5.355 -0.59868 -0.597215
5.35 -0.501421 -0.500194
5.345 -0.409121 -0.408119
5.34 -0.323685 -0.322893
5.335 -0.245161 -0.244562
5.33 -0.172596 -0.172174
5.325 -0.104542 -0.104287
5.32 -0.0393293 -0.039233
5.315 0.0248048 0.0247441
5.31 0.0896566 0.0894372
5.305 0.157031 0.156646
5.3 0.228703 0.228143
5.295 0.306335 0.305585
5.29 0.391284 0.390326
5.285 0.484225 0.48304
5.28 0.584476 0.583046
5.275 0.688887 0.687202
5.27 0.790224 0.78829
5.265 0.875209 0.873068
5.26 0.923072 0.920813
5.255 0.906513 0.904294
5.25 0.797917 0.795965
5.245 0.582285 0.580861
5.24 0.272495 0.271828
5.235 -0.0849186 -0.0847108
5.23 -0.423718 -0.422681
5.225 -0.685868 -0.68419
5.22 -0.843343 -0.84128
5.215 -0.900289 -0.898086
5.21 -0.880272 -0.878118
5.205 -0.811475 -0.809489
5.2 -0.717603 -0.715847
5.195 -0.614988 -0.613483
5.19 -0.513247 -0.511991
5.185 -0.41713 -0.416109
5.18 -0.328286 -0.327482
5.175 -0.246573 -0.24597
5.17 -0.170898 -0.17048
5.165 -0.0996973 -0.0994534
5.16 -0.031201 -0.0311246
5.155 0.0364474 0.0363582
5.15 0.105137 0.104879
5.145 0.176759 0.176327
5.14 0.253169 0.25255
5.135 0.336077 0.335255
5.13 0.42683 0.425785
5.125 0.525975 0.524688
5.12 0.632498 0.63095
5.115 0.742585 0.740768
5.11 0.847858 0.845783
5.105 0.933339 0.931055
5.1 0.976139 0.973751
5.095 0.947057 0.94474
5.09 0.818034 0.816032
5.085 0.576436 0.575025
5.08 0.240486 0.239897
5.075 -0.137065 -0.13673
5.07 -0.486201 -0.485011
5.065 -0.749209 -0.747376
5.06 -0.901229 -0.899024
5.055 -0.94996 -0.947635
5.05 -0.921397 -0.919143
5.045 -0.844853 -0.842785
5.04 -0.744317 -0.742495
5.035 -0.636023 -0.634466
5.03 -0.52938 -0.528084
5.025 -0.428926 -0.427877
5.02 -0.336135 -0.335312
5.015 -0.250719 -0.250105
5.01 -0.17146 -0.17104
5.005 -0.0966867 -0.0964501
5 -0.0245271 -0.0244671
4.995 0.0469745 0.0468595
4.99 0.119805 0.119512
4.985 0.195951 0.195472
4.98 0.27735 0.276671
4.975 0.365769 0.364874
4.97 0.462552 0.46142
4.965 0.568133 0.566742
4.96 0.681184 0.679517
4.955 0.797267 0.795316
4.95 0.906929 0.90471
4.945 0.993596 0.991165
4.94 1.03239 1.02987
4.935 0.992328 0.989899
4.93 0.844834 0.842767
4.925 0.579235 0.577818
4.92 0.218298 0.217764
4.915 -0.179841 -0.179401
4.91 -0.541634 -0.540308
4.905 -0.809071 -0.807092
4.9 -0.959375 -0.957028
4.895 -1.00291 -1.00046
4.89 -0.967729 -0.965361
4.885 -0.884342 -0.882178
4.88 -0.777296 -0.775394
4.875 -0.663014 -0.661391
4.87 -0.550919 -0.549571
4.865 -0.445489 -0.444399
4.86 -0.348107 -0.347255
4.855 -0.258385 -0.257752
4.85 -0.175001 -0.174572
4.845 -0.0961802 -0.0959448
4.84 -0.0199463 -0.0198975
4.835 0.0557609 0.0556245
4.83 0.133032 0.132707
4.825 0.213957 0.213434
4.82 0.300564 0.299829
4.815 0.394687 0.393722
4.81 0.497686 0.496469
4.805 0.609912 0.608419
4.8 0.729779 0.727993
4.795 0.852313 0.850228
4.79 0.96713 0.964764
4.785 1.05624 1.05366
4.78 1.09299 1.09032
4.775 1.04465 1.04209
4.77 0.881845 0.879688
4.765 0.595044 0.593588
4.76 0.210352 0.209837
4.755 -0.209642 -0.209129
4.75 -0.587794 -0.586356
4.745 -0.864688 -0.862572
4.74 -1.01818 -1.01569
4.735 -1.06028 -1.05769
4.73 -1.02079 -1.01829
4.725 -0.9316 -0.92932
4.72 -0.818175 -0.816173
4.715 -0.697492 -0.695786
4.71 -0.579264 -0.577846
4.705 -0.468081 -0.466936
4.7 -0.365338 -0.364444
4.695 -0.2706 -0.269938
4.69 -0.182463 -0.182017
4.685 -0.0990559 -0.0988135
4.68 -0.0182953 -0.0182505
4.675 0.0619887 0.061837
4.67 0.143999 0.143646
4.665 0.229933 0.229371
4.66 0.321925 0.321137
4.655 0.421892 0.42086
4.65 0.53124 0.52994
4.645 0.650286 0.648695
4.64 0.777283 0.775381
4.635 0.906869 0.90465
4.63 1.02795 1.02544
4.625 1.12142 1.11868
4.62 1.15909 1.15625
4.615 1.10651 1.10381
4.61 0.933016 0.930733
4.605 0.62892 0.627381
4.6 0.22202 0.221477
4.595 -0.22176 -0.221217
4.59 -0.621385 -0.619865
4.585 -0.914432 -0.912195
4.58 -1.0775 -1.07486
4.575 -1.12302 -1.12027
4.57 -1.0822 -1.07955
4.565 -0.988543 -0.986124
4.56 -0.868946 -0.86682
4.555 -0.74139 -0.739576
4.55 -0.616213 -0.614705
4.545 -0.498344 -0.497125
4.54 -0.389318 -0.388365
4.535 -0.288715 -0.288009
4.53 -0.195085 -0.194607
4.525 -0.106465 -0.106205
4.52 -0.0206673 -0.0206167
4.515 0.0645946 0.0644365
4.51 0.151642 0.151271
4.505 0.242795 0.242201
4.5 0.3403 0.339468
4.495 0.446186 0.445094
4.49 0.561942 0.560567
4.485 0.687932 0.686249
4.48 0.822372 0.82036
4.475 0.959731 0.957382
4.47 1.08852 1.08586
4.465 1.18892 1.18601
4.46 1.23155 1.22854
4.455 1.18031 1.17742
4.45 1.00248 1.00003
4.445 0.686587 0.684907
4.44 0.259889 0.259253
4.435 -0.209847 -0.209334
4.43 -0.637364 -0.635804
4.425 -0.955187 -0.952849
4.42 -1.1362 -1.13342
4.415 -1.19161 -1.1887
4.41 -1.15352 -1.15069
4.405 -1.05736 -1.05478
4.4 -0.932052 -0.929771
4.395 -0.79716 -0.795209
4.39 -0.664102 -0.662477
4.385 -0.538438 -0.537121
4.38 -0.422013 -0.42098
4.375 -0.314521 -0.313751
4.37 -0.214501 -0.213976
4.365 -0.119923 -0.119629
4.36 -0.0284903 -0.0284206
4.355 0.0622017 0.0620495
4.35 0.154602 0.154224
4.345 0.251161 0.250546
4.34 0.354259 0.353392
4.335 0.466059 0.464918
4.33 0.58819 0.58675
4.325 0.721154 0.719389
4.32 0.8633 0.861187
4.315 1.0092 1.00673
4.31 1.14738 1.14458
4.305 1.25783 1.25476
4.3 1.31052 1.30731
4.295 1.26778 1.26468
4.29 1.09412 1.09144
4.285 0.774213 0.772319
4.28 0.331945 0.331133
4.275 -0.165292 -0.164888
4.27 -0.628016 -0.626479
4.265 -0.981366 -0.978965
4.26 -1.19133 -1.18841
4.255 -1.26552 -1.26242
4.25 -1.23603 -1.233
4.245 -1.14046 -1.13767
4.24 -1.01045 -1.00797
4.235 -0.867924 -0.8658
4.23 -0.725984 -0.724208
4.225 -0.591224 -0.589777
4.22 -0.46605 -0.46491
4.215 -0.350406 -0.349549
4.21 -0.242892 -0.242298
4.205 -0.141433 -0.141087
4.2 -0.0436375 -0.0435307
4.195 0.0530242 0.0528945
4.19 0.151135 0.150765
4.185 0.253286 0.252666
4.18 0.362009 0.361123
4.175 0.479633 0.478459
4.17 0.607983 0.606496
4.165 0.74781 0.74598
4.16 0.897786 0.89559
4.155 1.05291 1.05033
4.15 1.20223 1.19929
4.145 1.32619 1.32295
4.14 1.39481 1.3914
4.135 1.36928 1.36593
4.13 1.21072 1.20775
4.125 0.897787 0.89559
4.12 0.447452 0.446358
4.115 -0.0766394 -0.0764519
4.11 -0.581768 -0.580344
4.105 -0.983444 -0.981037
4.1 -1.23673 -1.23371
4.095 -1.34215 -1.33887
4.09 -1.33007 -1.32682
4.085 -1.24017 -1.23714
4.08 -1.10759 -1.10488
4.075 -0.957619 -0.955276
4.07 -0.805852 -0.80388
4.065 -0.660521 -0.658904
4.06 -0.524969 -0.523684
4.055 -0.399602 -0.398624
4.05 -0.283195 -0.282502
4.045 -0.173681 -0.173256
4.04 -0.0685887 -0.0684209
4.035 0.0347307 0.0346457
4.03 0.139001 0.138661
4.025 0.246964 0.24636
4.02 0.36132 0.360436
4.015 0.484594 0.483408
4.01 0.618865 0.617351
4.005 0.765241 0.763369
4 0.92292 0.920662
3.995 1.08767 1.08501
3.99 1.24961 1.24655
3.985 1.39044 1.38704
3.98 1.48119 1.47757
3.975 1.4827 1.47907
3.97 1.35262 1.34931
3.965 1.06177 1.05917
3.96 0.616088 0.61458
3.955 0.0705379 0.0703653
3.95 -0.481893 -0.480714
3.945 -0.945848 -0.943533
3.94 -1.26078 -1.2577
3.935 -1.41495 -1.41149
3.93 -1.43376 -1.43025
3.925 -1.35808 -1.35475
3.92 -1.22723 -1.22423
3.915 -1.07108 -1.06846
3.91 -0.9089 -0.906676
3.905 -0.751448 -0.749609
3.9 -0.603584 -0.602107
3.895 -0.46653 -0.465388
3.89 -0.339427 -0.338596
3.885 -0.220311 -0.219772
3.88 -0.106676 -0.106415
3.875 0.00423626 0.00422589
3.87 0.115291 0.115009
3.865 0.229389 0.228828
3.86 0.349412 0.348557
3.855 0.478105 0.476935
3.85 0.617852 0.61634
3.845 0.770212 0.768327
3.84 0.935088 0.9328
3.835 1.10935 1.10663
3.83 1.28472 1.28158
3.825 1.44506 1.44153
3.82 1.5636 1.55977
3.815 1.60216 1.59824
3.81 1.51582 1.51211
3.805 1.26661 1.26352
3.8 0.845618 0.843549
3.795 0.292456 0.29174
3.79 -0.305784 -0.305036
3.785 -0.844379 -0.842313
3.78 -1.2428 -1.23976
3.775 -1.46989 -1.4663
3.77 -1.54024 -1.53647
3.765 -1.49327 -1.48962
3.76 -1.37254 -1.36918
3.755 -1.21383 -1.21086
3.75 -1.04173 -1.03918
3.745 -0.87084 -0.86871
3.74 -0.708495 -0.706761
3.735 -0.557322 -0.555958
3.73 -0.417175 -0.416154
3.725 -0.286377 -0.285676
3.72 -0.162471 -0.162073
3.715 -0.042626 -0.0425217
3.71 0.0761546 0.0759682
3.705 0.196936 0.196454
3.7 0.322785 0.321996
3.695 0.456688 0.45557
3.69 0.601358 0.599887
3.685 0.758871 0.757014
3.68 0.929968 0.927692
3.675 1.11287 1.11015
3.67 1.3014 1.29822
3.665 1.48238 1.47875
3.66 1.63259 1.62859
3.655 1.71678 1.71258
3.65 1.68952 1.68538
3.645 1.50508 1.50139
3.64 1.13726 1.13448
3.635 0.603082 0.601606
3.63 -0.026457 -0.0263922
3.625 -0.644188 -0.642612
3.62 -1.14823 -1.14543
3.615 -1.4796 -1.47598
3.61 -1.63243 -1.62843
3.605 -1.63854 -1.63453
3.6 -1.54386 -1.54009
3.595 -1.39111 -1.3877
3.59 -1.2122 -1.20924
3.585 -1.02763 -1.02512
3.58 -0.848729 -0.846652
3.575 -0.68057 -0.678905
3.57 -0.524351 -0.523068
3.565 -0.379039 -0.378112
3.56 -0.242411 -0.241818
3.555 -0.111648 -0.111375
3.55 0.0163449 0.0163049
3.545 0.144787 0.144432
3.54 0.276935 0.276257
3.535 0.416011 0.414993
3.53 0.565069 0.563687
3.525 0.726717 0.724939
3.52 0.902586 0.900377
3.515 1.09238 1.08971
3.51 1.29232 1.28916
3.505 1.49282 1.48917
3.5 1.67548 1.67138
3.495 1.81016 1.80573
3.49 1.85423 1.8497
3.485 1.75777 1.75347
3.48 1.47841 1.4748
3.475 1.00528 1.00282
3.47 0.380345 0.379415
3.465 -0.30163 -0.300892
3.46 -0.924194 -0.921932
3.455 -1.39462 -1.39121
3.45 -1.67327 -1.66918
3.445 -1.7721 -1.76777
3.44 -1.73298 -1.72874
3.435 -1.60455 -1.60063
3.43 -1.42809 -1.4246
3.425 -1.23275 -1.22973
3.42 -1.03637 -1.03384
3.415 -0.848317 -0.846242
3.41 -0.672313 -0.670668
3.405 -0.508684 -0.507439
3.4 -0.355837 -0.354967
3.395 -0.211169 -0.210653
3.39 -0.0715771 -0.071402
3.385 0.066273 0.0661108
3.38 0.205813 0.205309
3.375 0.350491 0.349633
3.37 0.503679 0.502446
3.365 0.668484 0.666848
3.36 0.847383 0.845309
3.355 1.04153 1.03898
3.35 1.24959 1.24653
3.345 1.46583 1.46225
3.34 1.67748 1.67338
3.335 1.86147 1.85692
3.33 1.98181 1.97696
3.325 1.99025 1.98538
3.32 1.83443 1.82994
3.315 1.47653 1.47291
3.31 0.919042 0.916794
3.305 0.22278 0.222235
3.3 -0.502101 -0.500873
3.295 -1.135 -1.13223
3.29 -1.59057 -1.58668
3.285 -1.84141 -1.83691
3.28 -1.90979 -1.90512
3.275 -1.84319 -1.83868
3.27 -1.69195 -1.68781
3.265 -1.49698 -1.49331
3.26 -1.28639 -1.28324
3.255 -1.07701 -1.07437
3.25 -0.877369 -0.875222
3.245 -0.690628 -0.688938
3.24 -0.516692 -0.515428
3.235 -0.353654 -0.352789
3.23 -0.19865 -0.198164
3.225 -0.048345 -0.0482267
3.22 0.100815 0.100569
3.215 0.252475 0.251857
3.21 0.410279 0.409275
3.205 0.57776 0.576347
3.2 0.758111 0.756256
3.195 0.953747 0.951413
3.19 1.16551 1.16266
3.185 1.39132 1.38791
3.18 1.62409 1.62011
3.175 1.84882 1.8443
3.17 2.03925 2.03426
3.165 2.15545 2.15018
3.16 2.14534 2.14009
3.155 1.95446 1.94968
3.15 1.54667 1.54289
3.145 0.930796 0.928518
3.14 0.177002 0.176569
3.135 -0.595857 -0.594399
3.13 -1.26241 -1.25932
3.125 -1.73698 -1.73273
3.12 -1.99458 -1.9897
3.115 -2.06066 -2.05562
3.11 -1.98561 -1.98075
3.105 -1.82209 -1.81763
3.1 -1.61272 -1.60877
3.095 -1.38684 -1.38345
3.09 -1.16206 -1.15921
3.085 -0.947369 -0.945051
3.08 -0.746151 -0.744325
3.075 -0.558359 -0.556993
3.07 -0.382019 -0.381085
3.065 -0.214133 -0.213609
3.06 -0.0511867 -0.0510614
3.055 0.110574 0.110303
3.05 0.275003 0.27433
3.045 0.445956 0.444865
3.04 0.627163 0.625629
3.035 0.821989 0.819977
3.03 1.03297 1.03044
3.025 1.26099 1.25791
3.02 1.50391 1.50023
3.015 1.75438 1.75008
3.01 1.99692 1.99203
3.005 2.20446 2.19907
3 2.33579 2.33007
2.995 2.33684 2.33112
2.99 2.15008 2.14482
2.985 1.73505 1.73081
2.98 1.09567 1.09299
2.975 0.298936 0.298205
2.97 -0.534529 -0.533221
2.965 -1.27125 -1.26814
2.96 -1.81368 -1.80924
2.955 -2.12627 -2.12106
2.95 -2.22889 -2.22344
2.945 -2.17177 -2.16646
2.94 -2.01088 -2.00596
2.935 -1.79337 -1.78899
2.93 -1.55275 -1.54895
2.925 -1.30984 -1.30664
2.92 -1.07583 -1.0732
2.915 -0.855399 -0.853305
2.91 -0.649212 -0.647624
2.905 -0.455603 -0.454488
2.9 -0.27163 -0.270966
2.895 -0.0936981 -0.0934688
2.89 0.0821073 0.0819064
2.885 0.259839 0.259203
2.88 0.443575 0.442489
2.875 0.637291 0.635732
2.87 0.844641 0.842574
2.865 1.06854 1.06592
2.86 1.3104 1.30719
2.855 1.56887 1.56504
2.85 1.83785 1.83335
2.845 2.10362 2.09847
2.84 2.34143 2.3357
2.835 2.5124 2.50625
2.83 2.56339 2.55712
2.825 2.43368 2.42772
2.82 2.07237 2.0673
2.815 1.46524 1.46165
2.81 0.658955 0.657342
2.805 -0.237015 -0.236435
2.8 -1.08201 -1.07937
2.795 -1.75479 -1.7505
2.79 -2.19163 -2.18627
2.785 -2.39208 -2.38623
2.78 -2.39859 -2.39272
2.775 -2.26943 -2.26388
2.77 -2.05903 -2.05399
2.765 -1.80904 -1.80461
2.76 -1.54716 -1.54337
2.755 -1.28956 -1.28641
2.75 -1.04419 -1.04163
2.745 -0.813613 -0.811622
2.74 -0.59721 -0.595748
2.735 -0.392505 -0.391544
2.73 -0.196037 -0.195557
2.725 -0.00384246 -0.00383306
2.72 0.188279 0.187819
2.715 0.384617 0.383676
2.71 0.589422 0.587979
2.705 0.806727 0.804753
2.7 1.04003 1.03749
2.695 1.29171 1.28855
2.69 1.562 1.55817
2.685 1.84737 1.84285
2.68 2.13813 2.1329
2.675 2.41515 2.40925
2.67 2.64644 2.63996
2.665 2.78489 2.77808
2.66 2.77061 2.76383
2.655 2.54178 2.53556
2.65 2.05668 2.05165
2.645 1.32176 1.31853
2.64 0.410041 0.409038
2.635 -0.548731 -0.547388
2.63 -1.40932 -1.40587
2.625 -2.06135 -2.05631
2.62 -2.45856 -2.45254
2.615 -2.61528 -2.60888
2.61 -2.58215 -2.57583
2.605 -2.41994 -2.41402
2.6 -2.1825 -2.17716
2.595 -1.9099 -1.90523
2.59 -1.62831 -1.62433
2.585 -1.35276 -1.34945
2.58 -1.09041 -1.08774
2.575 -0.843353 -0.841289
2.57 -0.61061 -0.609116
2.565 -0.389441 -0.388488
2.56 -0.176156 -0.175725
2.555 0.0334263 0.0333445
2.55 0.243717 0.243121
2.545 0.4592 0.458076
2.54 0.684285 0.682611
2.535 0.923101 0.920842
2.53 1.17912 1.17624
2.525 1.45451 1.45095
2.52 1.749 1.74472
2.515 2.05818 2.05315
2.51 2.37093 2.36513
2.505 2.66616 2.65963
2.5 2.90941 2.90229
2.495 3.05095 3.04349
2.49 3.02858 3.02117
2.485 2.77905 2.77225
2.48 2.26026 2.25473
2.475 1.47906 1.47544
2.47 0.509399 0.508153
2.465 -0.51688 -0.515615
2.46 -1.44998 -1.44644
2.455 -2.17231 -2.167
2.45 -2.62963 -2.6232
2.445 -2.83041 -2.82348
2.44 -2.82314 -2.81623
2.435 -2.66991 -2.66338
2.43 -2.42794 -2.422
2.425 -2.14124 -2.136
2.42 -1.83957 -1.83507
2.415 -1.54075 -1.53698
2.41 -1.2539 -1.25083
2.405 -0.982361 -0.979957
2.4 -0.72588 -0.724103
2.395 -0.482073 -0.480894
2.39 -0.247373 -0.246768
2.385 -0.017577 -0.017534
2.38 0.211829 0.211311
2.375 0.445477 0.444387
2.37 0.687955 0.686272
2.365 0.943613 0.941304
2.36 1.21622 1.21324
2.355 1.50839 1.50469
2.35 1.8206 1.81614
2.345 2.14969 2.14443
2.34 2.48658 2.48049
2.335 2.8133 2.80641
2.33 3.09961 3.09203
2.325 3.30047 3.2924
2.32 3.35667 3.34846
2.315 3.20236 3.19452
2.31 2.78245 2.77564
2.305 2.07836 2.07328
2.3 1.13211 1.12934
2.295 0.0514819 0.0513559
2.29 -1.01485 -1.01237
2.285 -1.92424 -1.91953
2.28 -2.58309 -2.57677
2.275 -2.96376 -2.95651
2.27 -3.09327 -3.0857
2.265 -3.02814 -3.02073
2.26 -2.83094 -2.82402
2.255 -2.55588 -2.54963
2.25 -2.24333 -2.23784
2.245 -1.92002 -1.91532
2.24 -1.6017 -1.59778
2.235 -1.29619 -1.29302
2.23 -1.0061 -1.00364
2.225 -0.730733 -0.728945
2.22 -0.467449 -0.466305
2.215 -0.212504 -0.211984
2.21 0.0384427 0.0383487
2.205 0.290018 0.289309
2.2 0.546939 0.545601
2.195 0.81383 0.811839
2.19 1.09499 1.09231
2.185 1.394 1.39058
2.18 1.71309 1.70889
2.175 2.05211 2.04709
2.17 2.40694 2.40105
2.165 2.76727 2.7605
2.16 3.11365 3.10604
2.155 3.41444 3.40609
2.15 3.62359 3.61472
2.145 3.68168 3.67267
2.14 3.52337 3.51475
2.135 3.09383 3.08626
2.13 2.37269 2.36689
2.125 1.39681 1.39339
2.12 0.266888 0.266235
2.115 -0.872831 -0.870695
2.11 -1.87668 -1.87209
2.105 -2.63997 -2.63351
2.1 -3.12023 -3.1126
2.095 -3.3319 -3.32375
2.09 -3.32471 -3.31657
2.085 -3.16039 -3.15266
2.08 -2.8964 -2.88931
2.075 -2.57813 -2.57182
2.07 -2.23749 -2.23202
2.065 -1.89464 -1.89
2.06 -1.56079 -1.55697
2.055 -1.24093 -1.23789
2.05 -0.935973 -0.933683
2.045 -0.644283 -0.642707
2.04 -0.362716 -0.361829
2.035 -0.0872672 -0.0870536
2.03 0.186521 0.186065
2.025 0.463297 0.462163
2.02 0.747702 0.745873
2.015 1.04416 1.0416
2.01 1.35655 1.35323
2.005 1.68776 1.68363
2 2.0389 2.03391
1.995 2.40812 2.40223
1.99 2.78893 2.78211
1.985 3.1679 3.16015
1.98 3.52195 3.51334
1.975 3.8158 3.80646
1.97 4.00074 3.99095
1.965 4.01715 4.00732
1.96 3.80308 3.79377
1.955 3.3107 3.3026
1.95 2.52805 2.52186
1.945 1.49769 1.49402
1.94 0.320062 0.319278
1.935 -0.866286 -0.864166
1.93 -1.92206 -1.91736
1.925 -2.74452 -2.7378
1.92 -3.28724 -3.27919
1.915 -3.55727 -3.54857
1.91 -3.59739 -3.58859
1.905 -3.46522 -3.45674
1.9 -3.21739 -3.20952
1.895 -2.90094 -2.89384
1.89 -2.55065 -2.54441
1.885 -2.18983 -2.18447
1.88 -1.83258 -1.8281
1.875 -1.48623 -1.4826
1.87 -1.15348 -1.15065
1.865 -0.833973 -0.831932
1.86 -0.52548 -0.524194
1.855 -0.224624 -0.224074
1.85 0.0726083 0.0724306
1.845 0.370546 0.369639
1.84 0.673598 0.67195
1.835 0.986039 0.983626
1.83 1.31175 1.30854
1.825 1.65387 1.64982
1.82 2.0142 2.00927
1.815 2.39242 2.38657
1.81 2.78486 2.77805
1.805 3.18286 3.17507
1.8 3.57076 3.56202
1.795 3.92364 3.91404
1.79 4.20558 4.19529
1.785 4.36945 4.35875
1.78 4.36 4.34933
1.775 4.12222 4.11214
1.77 3.61536 3.60651
1.765 2.83053 2.82361
1.76 1.80533 1.80092
1.755 0.626688 0.625154
1.75 -0.58368 -0.582252
1.745 -1.69797 -1.69382
1.74 -2.61331 -2.60692
1.735 -3.27172 -3.26371
1.73 -3.66295 -3.65399
1.725 -3.8136 -3.80426
1.72 -3.77051 -3.76128
1.715 -3.58588 -3.5771
1.71 -3.30732 -3.29922
1.705 -2.97318 -2.96591
1.7 -2.61157 -2.60518
1.695 -2.24137 -2.23589
1.69 -1.87415 -1.86957
1.685 -1.51604 -1.51233
1.68 -1.16936 -1.16649
1.675 -0.833848 -0.831808
1.67 -0.507639 -0.506396
1.665 -0.187828 -0.187368
1.66 0.129063 0.128747
1.655 0.446789 0.445696
1.65 0.769149 0.767267
1.645 1.09977 1.09708
1.64 1.44185 1.43832
1.635 1.79784 1.79344
1.63 2.16897 2.16366
1.625 2.55457 2.54832
1.62 2.9512 2.94398
1.615 3.35148 3.34328
1.61 3.74262 3.73347
1.605 4.10499 4.09495
1.6 4.41081 4.40001
1.595 4.62384 4.61252
1.59 4.7009 4.6894
1.585 4.59629 4.58505
1.58 4.26984 4.25939
1.575 3.69802 3.68897
1.57 2.88568 2.87862
1.565 1.87374 1.86916
1.56 0.738172 0.736366
1.555 -0.421917 -0.420885
1.55 -1.50412 -1.50044
1.545 -2.42349 -2.41756
1.54 -3.12667 -3.11902
1.535 -3.59562 -3.58682
1.53 -3.8422 -3.8328
1.525 -3.89778 -3.88824
1.52 -3.80247 -3.79316
1.515 -3.59672 -3.58792
1.51 -3.31623 -3.30812
1.505 -2.98968 -2.98236
1.5 -2.63843 -2.63198
1.495 -2.27736 -2.27179
1.49 -1.91602 -1.91133
1.485 -1.55991 -1.5561
1.48 -1.21159 -1.20862
1.475 -0.871515 -0.869382
1.47 -0.538759 -0.537441
1.465 -0.211491 -0.210974
1.46 0.112661 0.112386
1.455 0.436337 0.43527
1.45 0.76223 0.760365
1.445 1.09289 1.09022
1.44 1.43055 1.42705
1.435 1.77684 1.77249
1.43 2.13255 2.12733
1.425 2.49725 2.49114
1.42 2.86877 2.86175
1.415 3.24266 3.23473
1.41 3.61149 3.60265
1.405 3.96412 3.95442
1.4 4.28504 4.27456
1.395 4.55403 4.54289
1.39 4.74629 4.73468
1.385 4.8336 4.82177
1.38 4.78669 4.77498
1.375 4.57921 4.56801
1.37 4.19282 4.18256
1.365 3.62287 3.614
1.36 2.88293 2.87588
1.355 2.00668 2.00177
1.35 1.04557 1.04301
1.345 0.0622733 0.0621209
1.34 -0.878666 -0.876516
1.335 -1.72055 -1.71634
1.33 -2.42186 -2.41593
1.325 -2.95972 -2.95248
1.32 -3.32928 -3.32113
1.315 -3.54014 -3.53147
1.31 -3.6115 -3.60266
1.305 -3.56733 -3.5586
1.3 -3.43247 -3.42408
1.295 -3.23002 -3.22212
1.29 -2.97986 -2.97257
1.285 -2.69814 -2.69154
1.28 -2.39734 -2.39147
1.275 -2.0866 -2.08149
1.27 -1.77234 -1.768
1.265 -1.45875 -1.45518
1.26 -1.14832 -1.14551
1.255 -0.842262 -0.840201
1.25 -0.540896 -0.539572
1.245 -0.243903 -0.243306
1.24 0.0494322 0.0493112
1.235 0.340048 0.339216
1.23 0.628962 0.627423
1.225 0.917149 0.914905
1.22 1.20543 1.20248
1.215 1.49437 1.49071
1.21 1.78417 1.77981
1.205 2.07456 2.06949
1.2 2.36467 2.35888
1.195 2.65289 2.6464
1.19 2.93676 2.92957
1.185 3.21282 3.20496
1.18 3.47652 3.46801
1.175 3.7221 3.71299
1.17 3.94261 3.93296
1.165 4.12999 4.11988
1.16 4.27529 4.26483
1.155 4.36902 4.35833
1.15 4.40174 4.39097
1.145 4.3648 4.35412
1.14 4.25121 4.2408
1.135 4.05657 4.04665
1.13 3.78003 3.77079
1.125 3.4249 3.41652
1.12 2.999 2.99166
1.115 2.51453 2.50838
1.11 1.98739 1.98253
1.105 1.43607 1.43255
1.1 0.88017 0.878017
1.095 0.338883 0.338054
1.09 -0.170486 -0.170069
1.085 -0.633634 -0.632083
1.08 -1.03996 -1.03742
1.075 -1.38282 -1.37944
1.07 -1.65934 -1.65528
1.065 -1.86993 -1.86535
1.06 -2.01763 -2.01269
1.055 -2.10739 -2.10223
1.05 -2.14535 -2.1401
1.045 -2.13823 -2.133
1.04 -2.09287 -2.08774
1.035 -2.01584 -2.0109
1.03 -1.91323 -1.90855
1.025 -1.79051 -1.78613
1.02 -1.65245 -1.6484
1.015 -1.50314 -1.49946
1.01 -1.34603 -1.34273
1.005 -1.18395 -1.18106
1 -1.01924 -1.01675
0.995 -0.853771 -0.851682
0.99 -0.689033 -0.687347
0.985 -0.526209 -0.524922
0.98 -0.366227 -0.365331
0.975 -0.20981 -0.209296
0.97 -0.0575211 -0.0573803
0.965 0.0901976 0.0899769
0.96 0.232998 0.232428
0.955 0.370601 0.369694
0.95 0.502775 0.501544
0.945 0.629325 0.627785
0.94 0.750079 0.748243
0.935 0.86488 0.862764
0.93 0.973584 0.971202
0.925 1.07605 1.07342
0.92 1.17215 1.16929
0.915 1.26177 1.25868
0.91 1.34478 1.34149
0.905 1.42109 1.41761
0.9 1.4906 1.48696
0.895 1.55326 1.54946
0.89 1.60901 1.60508
0.885 1.65784 1.65379
0.88 1.69976 1.6956
0.875 1.7348 1.73055
0.87 1.76304 1.75872
0.865 1.78458 1.78022
0.86 1.79958 1.79518
0.855 1.80822 1.80379
0.85 1.8107 1.80627
0.845 1.80728 1.80286
0.84 1.79822 1.79382
0.835 1.78383 1.77947
0.83 1.76443 1.76011
0.825 1.74036 1.7361
0.82 1.71196 1.70777
0.815 1.6796 1.67549
0.81 1.64363 1.63961
0.805 1.60441 1.60049
0.8 1.56231 1.55848
0.795 1.51765 1.51393
0.79 1.47077 1.46717
0.785 1.42199 1.41851
0.78 1.37161 1.36825
0.775 1.31991 1.31668
0.77 1.26716 1.26405
0.765 1.21359 1.21062
0.76 1.15944 1.15661
0.755 1.10493 1.10222
0.75 1.05023 1.04766
0.745 0.995539 0.993103
0.74 0.941016 0.938714
0.735 0.88682 0.88465
0.73 0.833097 0.831058
0.725 0.779985 0.778076
0.72 0.727618 0.725837
0.715 0.676122 0.674468
0.71 0.625623 0.624092
0.705 0.576239 0.574829
0.7 0.528087 0.526795
0.695 0.481283 0.480105
0.69 0.435936 0.434869
0.685 0.392154 0.391194
0.68 0.350038 0.349182
0.675 0.309686 0.308928
0.67 0.271186 0.270523
0.665 0.234619 0.234045
0.66 0.200055 0.199566
0.655 0.167553 0.167143
0.65 0.137158 0.136822
0.645 0.108901 0.108635
0.64 0.0827975 0.0825949
0.635 0.0588457 0.0587017
0.63 0.0370271 0.0369365
0.625 0.0173055 0.0172631
0.62 -0.000372795 -0.000371883
0.615 -0.0160785 -0.0160391
0.61 -0.0298984 -0.0298252
0.605 -0.0419344 -0.0418318
0.6 -0.0523019 -0.052174
0.595 -0.0611279 -0.0609784
0.59 -0.0685488 -0.0683811
0.585 -0.0747082 -0.0745254
0.58 -0.0797545 -0.0795593
0.575 -0.0838379 -0.0836327
0.57 -0.0871084 -0.0868952
0.565 -0.0897127 -0.0894932
0.56 -0.0917922 -0.0915676
0.555 -0.0934803 -0.0932515
0.55 -0.0949006 -0.0946684
0.545 -0.0961652 -0.0959299
0.54 -0.0973728 -0.0971345
0.535 -0.098608 -0.0983667
0.53 -0.0999403 -0.0996957
0.525 -0.101423 -0.101175
0.52 -0.103096 -0.102844
0.515 -0.104981 -0.104724
0.51 -0.107086 -0.106824
0.505 -0.109405 -0.109137
0.5 -0.11192 -0.111646
0.495 -0.114601 -0.11432
0.49 -0.117406 -0.117119
0.485 -0.120288 -0.119993
0.48 -0.12319 -0.122888
0.475 -0.126052 -0.125743
0.47 -0.128809 -0.128494
0.465 -0.131397 -0.131075
0.46 -0.133749 -0.133422
0.455 -0.135801 -0.135469
0.45 -0.137493 -0.137157
0.445 -0.138769 -0.138429
0.44 -0.139576 -0.139234
0.435 -0.139872 -0.13953
0.43 -0.13962 -0.139278
0.425 -0.138792 -0.138452
0.42 -0.137369 -0.137033
0.415 -0.135344 -0.135013
0.41 -0.132715 -0.13239
0.405 -0.129495 -0.129178
0.4 -0.125702 -0.125395
0.395 -0.121369 -0.121072
0.39 -0.116533 -0.116247
0.385 -0.111241 -0.110969
0.38 -0.10555 -0.105292
0.375 -0.0995204 -0.0992769
0.37 -0.0932187 -0.0929906
0.365 -0.0867156 -0.0865034
0.36 -0.0800841 -0.0798882
0.355 -0.073398 -0.0732184
0.35 -0.0667303 -0.066567
0.345 -0.0601516 -0.0600044
0.34 -0.0537287 -0.0535972
0.335 -0.0475229 -0.0474066
0.33 -0.0415889 -0.0414871
0.325 -0.0359737 -0.0358856
0.32 -0.0307156 -0.0306405
0.315 -0.025844 -0.0257808
0.31 -0.0213787 -0.0213264
0.305 -0.0173302 -0.0172878
0.3 -0.0137001 -0.0136666
0.295 -0.0104819 -0.0104562
0.29 -0.00766127 -0.00764253
0.285 -0.00521811 -0.00520534
0.28 -0.00312711 -0.00311946
0.275 -0.00135939 -0.00135607
0.27 0.000116197 0.000115912
0.265 0.00133177 0.00132851
0.26 0.00231925 0.00231358
0.255 0.00310935 0.00310174
0.25 0.0037308 0.00372167
0.245 0.00420978 0.00419948
0.24 0.00456957 0.00455839
0.235 0.00483045 0.00481863
0.23 0.0050097 0.00499745
0.225 0.00512184 0.00510931
0.22 0.00517886 0.00516619
0.215 0.00519059 0.00517789
0.21 0.00516503 0.00515239
0.205 0.00510869 0.00509618
0.2 0.00502685 0.00501455
0.195 0.0049239 0.00491185
0.19 0.00480342 0.00479167
0.185 0.00466847 0.00465705
0.18 0.00452161 0.00451054
0.175 0.00436504 0.00435436
0.17 0.0042007 0.00419042
0.165 0.00403023 0.00402037
0.16 0.00385511 0.00384568
0.155 0.00367664 0.00366764
0.15 0.00349595 0.00348739
0.145 0.00331407 0.00330596
0.14 0.00313192 0.00312426
0.135 0.00295034 0.00294312
0.13 0.00277009 0.00276332
0.125 0.00259191 0.00258557
0.12 0.0024165 0.00241058
0.115 0.00224459 0.0022391
0.11 0.00207702 0.00207194
0.105 0.00191479 0.0019101
0.1 0.00175929 0.00175499
0.095 0.00161247 0.00160852
0.09 0.00147694 0.00147332
0.085 0.00135577 0.00135245
0.08 0.00125161 0.00124854
0.075 0.00116498 0.00116213
0.07 0.001092 0.00108933
0.065 0.00102263 0.00102013
0.06 0.000941033 0.000938731
0.055 0.000829635 0.000827605
0.05 0.000676442 0.000674787
0.045 0.000482521 0.000481341
0.04 0.000264885 0.000264237
0.035 5.36739e-05 5.35426e-05
0.03 -0.00011073 -0.000110459
0.025 -0.000181132 -0.000180689
0.02 -0.000133472 -0.000133146
0.015 -3.57807e-05 -3.56931e-05
0.01 -8.7574e-07 -8.73598e-07
0.005 -4.90057e-12 -4.88857e-12
-1.63468e-13 -1.75661e-42 -1.75232e-42


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1QuantumOneLoop/GApOneLoop.txt <==
-31.4301 -0.0010143 3.23359e-06
-30.9905 -0.00104334 3.37355e-06
-30.6297 -0.00106812 3.49452e-06
-30.3101 -0.00109081 3.60655e-06
-30.0173 -0.00111224 3.71341e-06
-29.7441 -0.00113281 3.81701e-06
-29.4858 -0.00115279 3.91849e-06
-29.2396 -0.00117233 4.01861e-06
-29.0035 -0.00119154 4.11789e-06
-28.7758 -0.00121052 4.21673e-06
-28.5554 -0.00122932 4.31541e-06
-28.3415 -0.00124799 4.41418e-06
-28.1333 -0.00126658 4.51325e-06
-27.9302 -0.00128511 4.61277e-06
-27.7317 -0.00130362 4.71288e-06
-27.5373 -0.00132214 4.81371e-06
-27.3468 -0.00134067 4.91537e-06
-27.1598 -0.00135924 5.01796e-06
-26.9761 -0.00137787 5.12157e-06
-26.7954 -0.00139657 5.22629e-06
-26.6174 -0.00141536 5.33218e-06
-26.4421 -0.00143424 5.43934e-06
-26.2693 -0.00145323 5.54783e-06
-26.0988 -0.00147234 5.65771e-06
-25.9304 -0.00149157 5.76905e-06
-25.7641 -0.00151095 5.88193e-06
-25.5998 -0.00153046 5.99639e-06
-25.4373 -0.00155014 6.11251e-06
-25.2766 -0.00156998 6.23034e-06
-25.1175 -0.00158999 6.34995e-06
-24.9601 -0.00161017 6.4714e-06
-24.8041 -0.00163055 6.59474e-06
-24.6496 -0.00165111 6.72005e-06
-24.4966 -0.00167188 6.84737e-06
-24.3448 -0.00169286 6.97679e-06
-24.1944 -0.00171405 7.10834e-06
-24.0451 -0.00173546 7.24211e-06
-23.8971 -0.0017571 7.37816e-06
-23.7502 -0.00177898 7.51654e-06
-23.6044 -0.0018011 7.65734e-06
-23.4597 -0.00182347 7.8006e-06
-23.316 -0.0018461 7.94642e-06
-23.1733 -0.00186899 8.09485e-06
-23.0316 -0.00189215 8.24596e-06
-22.8908 -0.00191558 8.39984e-06
-22.7509 -0.00193931 8.55655e-06
-22.6118 -0.00196332 8.71618e-06
-22.4736 -0.00198763 8.8788e-06
-22.3363 -0.00201225 9.04449e-06
-22.1997 -0.00203719 9.21334e-06
-22.0639 -0.00206244 9.38544e-06
-21.9288 -0.00208803 9.56086e-06
-21.7945 -0.00211395 9.7397e-06
-21.6609 -0.00214022 9.92206e-06
-21.528 -0.00216684 1.0108e-05
-21.3958 -0.00219382 1.02977e-05
-21.2642 -0.00222117 1.04912e-05
-21.1332 -0.00224891 1.06885e-05
-21.0029 -0.00227702 1.08899e-05
-20.8732 -0.00230554 1.10954e-05
-20.7441 -0.00233446 1.13052e-05
-20.6156 -0.0023638 1.15193e-05
-20.4876 -0.00239356 1.17379e-05
-20.3602 -0.00242376 1.19611e-05
-20.2333 -0.0024544 1.21889e-05
-20.1069 -0.00248549 1.24217e-05
-19.9811 -0.00251705 1.26594e-05
-19.8557 -0.00254909 1.29023e-05
-19.7309 -0.00258161 1.31504e-05
-19.6065 -0.00261463 1.3404e-05
-19.4826 -0.00264816 1.36631e-05
-19.3592 -0.00268222 1.3928e-05
-19.2362 -0.00271681 1.41987e-05
-19.1137 -0.00275194 1.44755e-05
-18.9916 -0.00278763 1.47586e-05
-18.8699 -0.0028239 1.5048e-05
-18.7487 -0.00286075 1.53441e-05
-18.6278 -0.0028982 1.5647e-05
-18.5074 -0.00293626 1.59569e-05
-18.3873 -0.00297496 1.62739e-05
-18.2676 -0.0030143 1.65984e-05
-18.1483 -0.00305429 1.69305e-05
-18.0294 -0.00309496 1.72705e-05
-17.9108 -0.00313633 1.76186e-05
-17.7926 -0.0031784 1.79751e-05
-17.6748 -0.0032212 1.83401e-05
-17.5572 -0.00326474 1.8714e-05
-17.4401 -0.00330904 1.90971e-05
-17.3232 -0.00335412 1.94895e-05
-17.2067 -0.00340001 1.98917e-05
-17.0905 -0.00344671 2.03039e-05
-16.9746 -0.00349426 2.07264e-05
-16.859 -0.00354266 2.11596e-05
-16.7437 -0.00359196 2.16038e-05
-16.6288 -0.00364216 2.20594e-05
-16.5141 -0.00369328 2.25266e-05
-16.3997 -0.00374537 2.3006e-05
-16.2856 -0.00379843 2.34978e-05
-16.1717 -0.0038525 2.40026e-05
-16.0582 -0.0039076 2.45207e-05
-15.9449 -0.00396375 2.50526e-05
-15.8319 -0.004021 2.55987e-05
-15.7191 -0.00407936 2.61595e-05
-15.6066 -0.00413887 2.67355e-05
-15.4943 -0.00419955 2.73273e-05
-15.3823 -0.00426144 2.79353e-05
-15.2705 -0.00432458 2.85602e-05
-15.159 -0.00438899 2.92025e-05
-15.0477 -0.00445472 2.98629e-05
-14.9367 -0.0045218 3.05419e-05
-14.8258 -0.00459026 3.12402e-05
-14.7152 -0.00466015 3.19586e-05
-14.6049 -0.00473151 3.26978e-05
-14.4947 -0.00480438 3.34584e-05
-14.3848 -0.00487881 3.42414e-05
-14.275 -0.00495483 3.50474e-05
-14.1655 -0.0050325 3.58775e-05
-14.0562 -0.00511187 3.67324e-05
-13.9471 -0.00519298 3.76131e-05
-13.8382 -0.00527589 3.85206e-05
-13.7294 -0.00536066 3.94559e-05
-13.6209 -0.00544733 4.04201e-05
-13.5126 -0.00553597 4.14143e-05
-13.4044 -0.00562665 4.24398e-05
-13.2965 -0.00571942 4.34976e-05
-13.1887 -0.00581434 4.45891e-05
-13.0811 -0.0059115 4.57157e-05
-12.9737 -0.00601095 4.68787e-05
-12.8664 -0.00611278 4.80797e-05
-12.7593 -0.00621706 4.93203e-05
-12.6524 -0.00632387 5.0602e-05
-12.5457 -0.00643329 5.19265e-05
-12.4391 -0.00654541 5.32958e-05
-12.3327 -0.00666033 5.47116e-05
-12.2265 -0.00677813 5.6176e-05
-12.1204 -0.00689892 5.76911e-05
-12.0144 -0.0070228 5.92591e-05
-11.9086 -0.00714988 6.08823e-05
-11.803 -0.00728026 6.25631e-05
-11.6975 -0.00741407 6.43042e-05
-11.5922 -0.00755143 6.61083e-05
-11.487 -0.00769246 6.79783e-05
-11.3819 -0.0078373 6.99171e-05
-11.277 -0.0079861 7.1928e-05
-11.1722 -0.00813898 7.40143e-05
-11.0676 -0.00829612 7.61797e-05
-10.9631 -0.00845767 7.8428e-05
-10.8587 -0.00862379 8.0763e-05
-10.7545 -0.00879467 8.31891e-05
-10.6503 -0.00897049 8.57108e-05
-10.5463 -0.00915144 8.83328e-05
-10.4425 -0.00933773 9.10601e-05
-10.3387 -0.00952958 9.38981e-05
-10.2351 -0.00972719 9.68526e-05
-10.1316 -0.00993082 9.99294e-05
-10.0282 -0.0101407 0.000103135
-9.92496 -0.0103571 0.000106477
-9.82181 -0.0105803 0.000109961
-9.71877 -0.0108107 0.000113596
-9.61583 -0.0110484 0.00011739
-9.51301 -0.0112938 0.000121352
-9.4103 -0.0115473 0.000125491
-9.30769 -0.0118092 0.000129817
-9.20518 -0.0120799 0.000134342
-9.10278 -0.0123598 0.000139075
-9.00048 -0.0126493 0.000144031
-8.89828 -0.0129489 0.000149222
-8.79618 -0.0132591 0.000154662
-8.69417 -0.0135804 0.000160366
-8.59226 -0.0139133 0.000166352
-8.49044 -0.0142583 0.000172635
-8.38872 -0.0146161 0.000179236
-8.28708 -0.0149874 0.000186175
-8.18554 -0.0153728 0.000193473
-8.08408 -0.015773 0.000201155
-7.98271 -0.0161889 0.000209246
-7.88143 -0.0166212 0.000217774
-7.78023 -0.017071 0.00022677
-7.67911 -0.017539 0.000236265
-7.57807 -0.0180264 0.000246296
-7.47712 -0.0185342 0.0002569
-7.37624 -0.0190636 0.000268121
-7.27544 -0.0196159 0.000280004
-7.17471 -0.0201924 0.000292598
-7.07406 -0.0207946 0.000305959
-6.97348 -0.021424 0.000320146
-6.87298 -0.0220824 0.000335225
-6.77254 -0.0227715 0.000351268
-6.67218 -0.0234934 0.000368355
-6.57188 -0.0242502 0.000386571
-6.47166 -0.0250441 0.000406014
-6.37149 -0.0258778 0.00042679
-6.2714 -0.026754 0.000449017
-6.17136 -0.0276756 0.000472825
-6.07139 -0.0286459 0.00049836
-5.97148 -0.0296684 0.000525784
-5.87163 -0.0307471 0.000555277
-5.77184 -0.0318863 0.000587041
-5.67211 -0.0330905 0.000621304
-5.57243 -0.034365 0.000658319
-5.47281 -0.0357155 0.000698376
-5.37325 -0.0371482 0.000741797
-5.27373 -0.0386702 0.000788952
-5.17427 -0.0402891 0.000840259
-5.07487 -0.0420136 0.000896195
-4.97551 -0.0438534 0.000957307
-4.8762 -0.0458192 0.00102422
-4.77694 -0.0479231 0.00109766
-4.67772 -0.0501787 0.00117845
-4.57855 -0.0526014 0.00126758
-4.47943 -0.0552087 0.00136617
-4.38035 -0.0580204 0.00147554
-4.28131 -0.0610592 0.00159726
-4.18232 -0.0643511 0.00173318
-4.08336 -0.0679261 0.00188549
-3.98445 -0.0718188 0.00205684
-3.88557 -0.0760696 0.00225038
-3.78673 -0.0807257 0.00246999
-3.68793 -0.0858427 0.00272035
-3.58916 -0.0914863 0.00300728
-3.49043 -0.0977352 0.003338
-3.39173 -0.104683 0.00372157
-3.29307 -0.112445 0.00416947
-3.19443 -0.121161 0.00469647
-3.09583 -0.131003 0.00532173
-2.99725 -0.142186 0.00607057
-2.89871 -0.154984 0.00697685
-2.80019 -0.169747 0.00808681
-2.7017 -0.186931 0.00946481
-2.60323 -0.207142 0.0112025
-2.50479 -0.231201 0.0134342
-2.40638 -0.260248 0.0163626
-2.30798 -0.295917 0.0203054
-2.20961 -0.340621 0.0257834
-2.11126 -0.39809 0.0336981
-2.01293 -0.474386 0.0457201
-1.91462 -0.580048 0.0652331
-1.81632 -0.73506 0.0999529
-1.71804 -0.982075 0.170707
-1.61978 -1.42829 0.350314
-1.52154 -2.39463 1.0357
-1.42331 -2.58695 5.88959
-1.32509 3.42378 2.18723
-1.22689 2.03706 0.545639
-1.12869 1.41278 0.231322
-1.03051 1.09515 0.125209
-0.932337 0.907456 0.0773332
-0.834173 0.785586 0.0517036
-0.736016 0.701567 0.0363236
-0.637867 0.641425 0.0262876
-0.539723 0.597468 0.0192865
-0.441585 0.565165 0.0141135
-0.343451 0.541721 0.0100824
-0.24532 0.525369 0.00677226
-0.147191 0.515003 0.00390414
-0.0490634 0.509971 0.00127601
0.0490634 0.509971 -0.00127601
0.147191 0.515003 -0.00390414
0.24532 0.525369 -0.00677226
0.343451 0.541721 -0.0100824
0.441585 0.565165 -0.0141135
0.539723 0.597468 -0.0192865
0.637867 0.641425 -0.0262876
0.736016 0.701567 -0.0363236
0.834173 0.785586 -0.0517036
0.932337 0.907456 -0.0773332
1.03051 1.09515 -0.125209
1.12869 1.41278 -0.231322
1.22689 2.03706 -0.545639
1.32509 3.42378 -2.18723
1.42331 -2.58695 -5.88959
1.52154 -2.39463 -1.0357
1.61978 -1.42829 -0.350314
1.71804 -0.982075 -0.170707
1.81632 -0.73506 -0.0999529
1.91462 -0.580048 -0.0652331
2.01293 -0.474386 -0.0457201
2.11126 -0.39809 -0.0336981
2.20961 -0.340621 -0.0257834
2.30798 -0.295917 -0.0203054
2.40638 -0.260248 -0.0163626
2.50479 -0.231201 -0.0134342
2.60323 -0.207142 -0.0112025
2.7017 -0.186931 -0.00946481
2.80019 -0.169747 -0.00808681
2.89871 -0.154984 -0.00697685
2.99725 -0.142186 -0.00607057
3.09583 -0.131003 -0.00532173
3.19443 -0.121161 -0.00469647
3.29307 -0.112445 -0.00416947
3.39173 -0.104683 -0.00372157
3.49043 -0.0977352 -0.003338
3.58916 -0.0914863 -0.00300728
3.68793 -0.0858427 -0.00272035
3.78673 -0.0807257 -0.00246999
3.88557 -0.0760696 -0.00225038
3.98445 -0.0718188 -0.00205684
4.08336 -0.0679261 -0.00188549
4.18232 -0.0643511 -0.00173318
4.28131 -0.0610592 -0.00159726
4.38035 -0.0580204 -0.00147554
4.47943 -0.0552087 -0.00136617
4.57855 -0.0526014 -0.00126758
4.67772 -0.0501787 -0.00117845
4.77694 -0.0479231 -0.00109766
4.8762 -0.0458192 -0.00102422
4.97551 -0.0438534 -0.000957307
5.07487 -0.0420136 -0.000896195
5.17427 -0.0402891 -0.000840259
5.27373 -0.0386702 -0.000788952
5.37325 -0.0371482 -0.000741797
5.47281 -0.0357155 -0.000698376
5.57243 -0.034365 -0.000658319
5.67211 -0.0330905 -0.000621304
5.77184 -0.0318863 -0.000587041
5.87163 -0.0307471 -0.000555277
5.97148 -0.0296684 -0.000525784
6.07139 -0.0286459 -0.00049836
6.17136 -0.0276756 -0.000472825
6.2714 -0.026754 -0.000449017
6.37149 -0.0258778 -0.00042679
6.47166 -0.0250441 -0.000406014
6.57188 -0.0242502 -0.000386571
6.67218 -0.0234934 -0.000368355
6.77254 -0.0227715 -0.000351268
6.87298 -0.0220824 -0.000335225
6.97348 -0.021424 -0.000320146
7.07406 -0.0207946 -0.000305959
7.17471 -0.0201924 -0.000292598
7.27544 -0.0196159 -0.000280004
7.37624 -0.0190636 -0.000268121
7.47712 -0.0185342 -0.0002569
7.57807 -0.0180264 -0.000246296
7.67911 -0.017539 -0.000236265
7.78023 -0.017071 -0.00022677
7.88143 -0.0166212 -0.000217774
7.98271 -0.0161889 -0.000209246
8.08408 -0.015773 -0.000201155
8.18554 -0.0153728 -0.000193473
8.28708 -0.0149874 -0.000186175
8.38872 -0.0146161 -0.000179236
8.49044 -0.0142583 -0.000172635
8.59226 -0.0139133 -0.000166352
8.69417 -0.0135804 -0.000160366
8.79618 -0.0132591 -0.000154662
8.89828 -0.0129489 -0.000149222
9.00048 -0.0126493 -0.000144031
9.10278 -0.0123598 -0.000139075
9.20518 -0.0120799 -0.000134342
9.30769 -0.0118092 -0.000129817
9.4103 -0.0115473 -0.000125491
9.51301 -0.0112938 -0.000121352
9.61583 -0.0110484 -0.00011739
9.71877 -0.0108107 -0.000113596
9.82181 -0.0105803 -0.000109961
9.92496 -0.0103571 -0.000106477
10.0282 -0.0101407 -0.000103135
10.1316 -0.00993082 -9.99294e-05
10.2351 -0.00972719 -9.68526e-05
10.3387 -0.00952958 -9.38981e-05
10.4425 -0.00933773 -9.10601e-05
10.5463 -0.00915144 -8.83328e-05
10.6503 -0.00897049 -8.57108e-05
10.7545 -0.00879467 -8.31891e-05
10.8587 -0.00862379 -8.0763e-05
10.9631 -0.00845767 -7.8428e-05
11.0676 -0.00829612 -7.61797e-05
11.1722 -0.00813898 -7.40143e-05
11.277 -0.0079861 -7.1928e-05
11.3819 -0.0078373 -6.99171e-05
11.487 -0.00769246 -6.79783e-05
11.5922 -0.00755143 -6.61083e-05
11.6975 -0.00741407 -6.43042e-05
11.803 -0.00728026 -6.25631e-05
11.9086 -0.00714988 -6.08823e-05
12.0144 -0.0070228 -5.92591e-05
12.1204 -0.00689892 -5.76911e-05
12.2265 -0.00677813 -5.6176e-05
12.3327 -0.00666033 -5.47116e-05
12.4391 -0.00654541 -5.32958e-05
12.5457 -0.00643329 -5.19265e-05
12.6524 -0.00632387 -5.0602e-05
12.7593 -0.00621706 -4.93203e-05
12.8664 -0.00611278 -4.80797e-05
12.9737 -0.00601095 -4.68787e-05
13.0811 -0.0059115 -4.57157e-05
13.1887 -0.00581434 -4.45891e-05
13.2965 -0.00571942 -4.34976e-05
13.4044 -0.00562665 -4.24398e-05
13.5126 -0.00553597 -4.14143e-05
13.6209 -0.00544733 -4.04201e-05
13.7294 -0.00536066 -3.94559e-05
13.8382 -0.00527589 -3.85206e-05
13.9471 -0.00519298 -3.76131e-05
14.0562 -0.00511187 -3.67324e-05
14.1655 -0.0050325 -3.58775e-05
14.275 -0.00495483 -3.50474e-05
14.3848 -0.00487881 -3.42414e-05
14.4947 -0.00480438 -3.34584e-05
14.6049 -0.00473151 -3.26978e-05
14.7152 -0.00466015 -3.19586e-05
14.8258 -0.00459026 -3.12402e-05
14.9367 -0.0045218 -3.05419e-05
15.0477 -0.00445472 -2.98629e-05
15.159 -0.00438899 -2.92025e-05
15.2705 -0.00432458 -2.85602e-05
15.3823 -0.00426144 -2.79353e-05
15.4943 -0.00419955 -2.73273e-05
15.6066 -0.00413887 -2.67355e-05
15.7191 -0.00407936 -2.61595e-05
15.8319 -0.004021 -2.55987e-05
15.9449 -0.00396375 -2.50526e-05
16.0582 -0.0039076 -2.45207e-05
16.1717 -0.0038525 -2.40026e-05
16.2856 -0.00379843 -2.34978e-05
16.3997 -0.00374537 -2.3006e-05
16.5141 -0.00369328 -2.25266e-05
16.6288 -0.00364216 -2.20594e-05
16.7437 -0.00359196 -2.16038e-05
16.859 -0.00354266 -2.11596e-05
16.9746 -0.00349426 -2.07264e-05
17.0905 -0.00344671 -2.03039e-05
17.2067 -0.00340001 -1.98917e-05
17.3232 -0.00335412 -1.94895e-05
17.4401 -0.00330904 -1.90971e-05
17.5572 -0.00326474 -1.8714e-05
17.6748 -0.0032212 -1.83401e-05
17.7926 -0.0031784 -1.79751e-05
17.9108 -0.00313633 -1.76186e-05
18.0294 -0.00309496 -1.72705e-05
18.1483 -0.00305429 -1.69305e-05
18.2676 -0.0030143 -1.65984e-05
18.3873 -0.00297496 -1.62739e-05
18.5074 -0.00293626 -1.59569e-05
18.6278 -0.0028982 -1.5647e-05
18.7487 -0.00286075 -1.53441e-05
18.8699 -0.0028239 -1.5048e-05
18.9916 -0.00278763 -1.47586e-05
19.1137 -0.00275194 -1.44755e-05
19.2362 -0.00271681 -1.41987e-05
19.3592 -0.00268222 -1.3928e-05
19.4826 -0.00264816 -1.36631e-05
19.6065 -0.00261463 -1.3404e-05
19.7309 -0.00258161 -1.31504e-05
19.8557 -0.00254909 -1.29023e-05
19.9811 -0.00251705 -1.26594e-05
20.1069 -0.00248549 -1.24217e-05
20.2333 -0.0024544 -1.21889e-05
20.3602 -0.00242376 -1.19611e-05
20.4876 -0.00239356 -1.17379e-05
20.6156 -0.0023638 -1.15193e-05
20.7441 -0.00233446 -1.13052e-05
20.8732 -0.00230554 -1.10954e-05
21.0029 -0.00227702 -1.08899e-05
21.1332 -0.00224891 -1.06885e-05
21.2642 -0.00222117 -1.04912e-05
21.3958 -0.00219382 -1.02977e-05
21.528 -0.00216684 -1.0108e-05
21.6609 -0.00214022 -9.92206e-06
21.7945 -0.00211395 -9.7397e-06
21.9288 -0.00208803 -9.56086e-06
22.0639 -0.00206244 -9.38544e-06
22.1997 -0.00203719 -9.21334e-06
22.3363 -0.00201225 -9.04449e-06
22.4736 -0.00198763 -8.8788e-06
22.6118 -0.00196332 -8.71618e-06
22.7509 -0.00193931 -8.55655e-06
22.8908 -0.00191558 -8.39984e-06
23.0316 -0.00189215 -8.24596e-06
23.1733 -0.00186899 -8.09485e-06
23.316 -0.0018461 -7.94642e-06
23.4597 -0.00182347 -7.8006e-06
23.6044 -0.0018011 -7.65734e-06
23.7502 -0.00177898 -7.51654e-06
23.8971 -0.0017571 -7.37816e-06
24.0451 -0.00173546 -7.24211e-06
24.1944 -0.00171405 -7.10834e-06
24.3448 -0.00169286 -6.97679e-06
24.4966 -0.00167188 -6.84737e-06
24.6496 -0.00165111 -6.72005e-06
24.8041 -0.00163055 -6.59474e-06
24.9601 -0.00161017 -6.4714e-06
25.1175 -0.00158999 -6.34995e-06
25.2766 -0.00156998 -6.23034e-06
25.4373 -0.00155014 -6.11251e-06
25.5998 -0.00153046 -5.99639e-06
25.7641 -0.00151095 -5.88193e-06
25.9304 -0.00149157 -5.76905e-06
26.0988 -0.00147234 -5.65771e-06
26.2693 -0.00145323 -5.54783e-06
26.4421 -0.00143424 -5.43934e-06
26.6174 -0.00141536 -5.33218e-06
26.7954 -0.00139657 -5.22629e-06
26.9761 -0.00137787 -5.12157e-06
27.1598 -0.00135924 -5.01796e-06
27.3468 -0.00134067 -4.91537e-06
27.5373 -0.00132214 -4.81371e-06
27.7317 -0.00130362 -4.71288e-06
27.9302 -0.00128511 -4.61277e-06
28.1333 -0.00126658 -4.51325e-06
28.3415 -0.00124799 -4.41418e-06
28.5554 -0.00122932 -4.31541e-06
28.7758 -0.00121052 -4.21673e-06
29.0035 -0.00119154 -4.11789e-06
29.2396 -0.00117233 -4.01861e-06
29.4858 -0.00115279 -3.91849e-06
29.7441 -0.00113281 -3.81701e-06
30.0173 -0.00111224 -3.71341e-06
30.3101 -0.00109081 -3.60655e-06
30.6297 -0.00106812 -3.49452e-06
30.9905 -0.00104334 -3.37355e-06
31.4301 -0.0010143 -3.23359e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1QuantumOneLoop/GApTwoLoop.txt <==
-31.4301 -0.00101545 3.23361e-06
-30.9905 -0.00104456 3.38556e-06
-30.6297 -0.0010694 3.49581e-06
-30.3101 -0.00109214 3.61511e-06
-30.0173 -0.00111362 3.70659e-06
-29.7441 -0.00113425 3.81769e-06
-29.4858 -0.00115428 3.92003e-06
-29.2396 -0.00117387 4.04164e-06
-29.0035 -0.00119313 4.12481e-06
-28.7758 -0.00121216 4.22638e-06
-28.5554 -0.00123101 4.32632e-06
-28.3415 -0.00124973 4.43324e-06
-28.1333 -0.00126837 4.51602e-06
-27.9302 -0.00128696 4.635e-06
-27.7317 -0.00130553 4.72128e-06
-27.5373 -0.00132409 4.82986e-06
-27.3468 -0.00134268 4.92968e-06
-27.1598 -0.00136131 5.03463e-06
-26.9761 -0.00138 5.13353e-06
-26.7954 -0.00139876 5.24929e-06
-26.6174 -0.0014176 5.3405e-06
-26.4421 -0.00143654 5.46606e-06
-26.2693 -0.00145559 5.55743e-06
-26.0988 -0.00147476 5.68321e-06
-25.9304 -0.00149406 5.78354e-06
-25.7641 -0.0015135 5.90497e-06
-25.5998 -0.00153309 6.01492e-06
-25.4373 -0.00155283 6.1357e-06
-25.2766 -0.00157274 6.24968e-06
-25.1175 -0.00159282 6.37656e-06
-24.9601 -0.00161308 6.48921e-06
-24.8041 -0.00163353 6.62611e-06
-24.6496 -0.00165417 6.7364e-06
-24.4966 -0.00167502 6.88252e-06
-24.3448 -0.00169607 6.99359e-06
-24.1944 -0.00171734 7.14517e-06
-24.0451 -0.00173884 7.26164e-06
-23.8971 -0.00176056 7.41494e-06
-23.7502 -0.00178253 7.54014e-06
-23.6044 -0.00180474 7.69362e-06
-23.4597 -0.0018272 7.82825e-06
-23.316 -0.00184992 7.98306e-06
-23.1733 -0.0018729 8.12545e-06
-23.0316 -0.00189616 8.28459e-06
-22.8908 -0.0019197 8.43194e-06
-22.7509 -0.00194352 8.59879e-06
-22.6118 -0.00196764 8.74865e-06
-22.4736 -0.00199206 8.92573e-06
-22.3363 -0.00201679 9.07695e-06
-22.1997 -0.00204184 9.26522e-06
-22.0639 -0.00206721 9.41832e-06
-21.9288 -0.00209292 9.61723e-06
-21.7945 -0.00211896 9.77408e-06
-21.6609 -0.00214536 9.98203e-06
-21.528 -0.00217211 1.01452e-05
-21.3958 -0.00219922 1.03603e-05
-21.2642 -0.00222671 1.05324e-05
-21.1332 -0.00225458 1.07532e-05
-21.0029 -0.00228284 1.09361e-05
-20.8732 -0.00231151 1.11619e-05
-20.7441 -0.00234058 1.13567e-05
-20.6156 -0.00237007 1.15879e-05
-20.4876 -0.00239999 1.17945e-05
-20.3602 -0.00243035 1.20326e-05
-20.2333 -0.00246116 1.22503e-05
-20.1069 -0.00249243 1.24973e-05
-19.9811 -0.00252417 1.27249e-05
-19.8557 -0.00255639 1.29833e-05
-19.7309 -0.0025891 1.32194e-05
-19.6065 -0.00262231 1.34915e-05
-19.4826 -0.00265604 1.37352e-05
-19.3592 -0.0026903 1.40229e-05
-19.2362 -0.0027251 1.42738e-05
-19.1137 -0.00276045 1.45786e-05
-18.9916 -0.00279637 1.48369e-05
-18.8699 -0.00283286 1.51597e-05
-18.7487 -0.00286995 1.54264e-05
-18.6278 -0.00290764 1.57672e-05
-18.5074 -0.00294596 1.60441e-05
-18.3873 -0.00298491 1.64026e-05
-18.2676 -0.00302451 1.66917e-05
-18.1483 -0.00306479 1.70674e-05
-18.0294 -0.00310574 1.73712e-05
-17.9108 -0.00314739 1.77636e-05
-17.7926 -0.00318977 1.80844e-05
-17.6748 -0.00323287 1.84931e-05
-17.5572 -0.00327673 1.88334e-05
-17.4401 -0.00332137 1.92582e-05
-17.3232 -0.00336679 1.96199e-05
-17.2067 -0.00341302 2.00615e-05
-17.0905 -0.00346009 2.04463e-05
-16.9746 -0.00350801 2.09057e-05
-16.859 -0.0035568 2.13147e-05
-16.7437 -0.00360649 2.17936e-05
-16.6288 -0.0036571 2.22278e-05
-16.5141 -0.00370866 2.27284e-05
-16.3997 -0.00376118 2.31882e-05
-16.2856 -0.00381469 2.37133e-05
-16.1717 -0.00386923 2.41989e-05
-16.0582 -0.00392481 2.47518e-05
-15.9449 -0.00398147 2.52634e-05
-15.8319 -0.00403924 2.58475e-05
-15.7191 -0.00409813 2.63853e-05
-15.6066 -0.00415819 2.70044e-05
-15.4943 -0.00421945 2.75688e-05
-15.3823 -0.00428194 2.82265e-05
-15.2705 -0.00434569 2.88182e-05
-15.159 -0.00441074 2.95185e-05
-15.0477 -0.00447713 3.01385e-05
-14.9367 -0.00454489 3.0885e-05
-14.8258 -0.00461407 3.15351e-05
-14.7152 -0.00468469 3.23313e-05
-14.6049 -0.00475682 3.30137e-05
-14.4947 -0.00483047 3.38631e-05
-14.3848 -0.00490572 3.45808e-05
-14.275 -0.00498259 3.54866e-05
-14.1655 -0.00506115 3.62431e-05
-14.0562 -0.00514143 3.72087e-05
-13.9471 -0.0052235 3.80083e-05
-13.8382 -0.0053074 3.90367e-05
-13.7294 -0.0053932 3.98844e-05
-13.6209 -0.00548094 4.0979e-05
-13.5126 -0.0055707 4.18804e-05
-13.4044 -0.00566252 4.30446e-05
-13.2965 -0.0057565 4.4006e-05
-13.1887 -0.00585267 4.52435e-05
-13.0811 -0.00595113 4.62718e-05
-12.9737 -0.00605194 4.75868e-05
-12.8664 -0.00615518 4.86894e-05
-12.7593 -0.00626093 5.00866e-05
-12.6524 -0.00636927 5.12716e-05
-12.5457 -0.00648029 5.27566e-05
-12.4391 -0.00659409 5.40326e-05
-12.3327 -0.00671075 5.56117e-05
-12.2265 -0.00683037 5.69877e-05
-12.1204 -0.00695306 5.86684e-05
-12.0144 -0.00707892 6.01542e-05
-11.9086 -0.00720806 6.19452e-05
-11.803 -0.00734061 6.35512e-05
-11.6975 -0.00747668 6.54626e-05
-11.5922 -0.00761641 6.71998e-05
-11.487 -0.00775992 6.92434e-05
-11.3819 -0.00790736 7.11236e-05
-11.277 -0.00805886 7.33129e-05
-11.1722 -0.0082146 7.53488e-05
-11.0676 -0.00837472 7.76998e-05
-10.9631 -0.0085394 7.99051e-05
-10.8587 -0.0087088 8.24356e-05
-10.7545 -0.00888313 8.48255e-05
-10.6503 -0.00906257 8.75563e-05
-10.5463 -0.00924733 9.01471e-05
-10.4425 -0.00943761 9.31019e-05
-10.3387 -0.00963367 9.5912e-05
-10.2351 -0.0098357 9.91179e-05
-10.1316 -0.010044 0.000102167
-10.0282 -0.0102588 0.000105655
-9.92496 -0.0104804 0.000108967
-9.82181 -0.0107091 0.000112772
-9.71877 -0.0109451 0.000116373
-9.61583 -0.0111889 0.000120535
-9.51301 -0.0114408 0.000124453
-9.4103 -0.011701 0.000129019
-9.30769 -0.0119701 0.000133288
-9.20518 -0.0122484 0.000138311
-9.10278 -0.0125364 0.000142969
-9.00048 -0.0128344 0.000148509
-8.89828 -0.0131431 0.000153602
-8.79618 -0.0134629 0.000159728
-8.69417 -0.0137944 0.000165307
-8.59226 -0.0141381 0.0001721
-8.49044 -0.0144947 0.000178226
-8.38872 -0.0148647 0.000185779
-8.28708 -0.0152492 0.000192522
-8.18554 -0.0156484 0.000200945
-8.08408 -0.0160637 0.000208388
-7.98271 -0.0164954 0.000217806
-7.88143 -0.0169449 0.000226049
-7.78023 -0.0174127 0.000236611
-7.67911 -0.0179004 0.00024577
-7.57807 -0.0184086 0.000257653
-7.47712 -0.0189391 0.000267869
-7.37624 -0.0194925 0.000281281
-7.27544 -0.020071 0.000292722
-7.17471 -0.0206753 0.000307912
-7.07406 -0.021308 0.000320783
-6.97348 -0.0219699 0.00033805
-6.87298 -0.0226639 0.0003526
-6.77254 -0.0233909 0.000372308
-6.67218 -0.0241547 0.000388841
-6.57188 -0.0249561 0.000411432
-6.47166 -0.0257995 0.000430327
-6.37149 -0.0266861 0.000456348
-6.2714 -0.0276211 0.000478075
-6.17136 -0.0286059 0.000508203
-6.07139 -0.0296466 0.000533359
-5.97148 -0.030745 0.000568446
-5.87163 -0.0319088 0.000597789
-5.77184 -0.0331398 0.00063892
-5.67211 -0.0344475 0.000673434
-5.57243 -0.0358344 0.000722006
-5.47281 -0.0373119 0.000762982
-5.37325 -0.0388834 0.000820825
-5.27373 -0.0405632 0.000869995
-5.17427 -0.0423555 0.000939554
-5.07487 -0.0442784 0.000999287
-4.97551 -0.0463374 0.0010839
-4.8762 -0.048556 0.00115754
-4.77694 -0.0509416 0.00126192
-4.67772 -0.0535247 0.00135434
-4.57855 -0.0563159 0.00148539
-4.47943 -0.059356 0.00160408
-4.38035 -0.0626603 0.00177243
-4.28131 -0.0662851 0.00192968
-4.18232 -0.0702537 0.00215309
-4.08336 -0.0746474 0.00237111
-3.98445 -0.0795043 0.00268271
-3.88557 -0.0849489 0.00300762
-3.78673 -0.0910499 0.00348078
-3.68793 -0.0980182 0.00403053
-3.58916 -0.105998 0.00487522
-3.49043 -0.115402 0.00605921
-3.39173 -0.126583 0.00815537
-3.29307 -0.140399 0.0121984
-3.19443 -0.156607 0.0216329
-3.09583 -0.16739 0.0434121
-2.99725 -0.16111 0.0474184
-2.89871 -0.163997 0.0373716
-2.80019 -0.180974 0.0307715
-2.7017 -0.206261 0.0286344
-2.60323 -0.237495 0.0305342
-2.50479 -0.276226 0.0348549
-2.40638 -0.325588 0.0437087
-2.30798 -0.391295 0.0572153
-2.20961 -0.482578 0.0830007
-2.11126 -0.618933 0.129208
-2.01293 -0.837273 0.23874
-1.91462 -1.227 0.543216
-1.81632 -1.64466 1.80744
-1.71804 1.10885 2.90803
-1.61978 1.44011 0.922955
-1.52154 1.00904 0.392545
-1.42331 0.741521 0.233959
-1.32509 0.575614 0.171882
-1.22689 0.45527 0.156125
-1.12869 0.360719 0.169291
-1.03051 0.302939 0.176124
-0.932337 0.407278 0.280667
-0.834173 0.579479 0.275786
-0.736016 0.58517 0.134749
-0.637867 0.529776 0.0673617
-0.539723 0.484627 0.0366497
-0.441585 0.452431 0.0229892
-0.343451 0.430378 0.0138273
-0.24532 0.415491 0.00918436
-0.147191 0.406353 0.00448803
-0.0490634 0.401957 0.00189273
0.0490634 0.401957 -0.00189273
0.147191 0.406353 -0.00448803
0.24532 0.415491 -0.00918436
0.343451 0.430378 -0.0138273
0.441585 0.452431 -0.0229892
0.539723 0.484627 -0.0366497
0.637867 0.529776 -0.0673617
0.736016 0.58517 -0.134749
0.834173 0.579479 -0.275786
0.932337 0.407278 -0.280667
1.03051 0.302939 -0.176124
1.12869 0.360719 -0.169291
1.22689 0.45527 -0.156125
1.32509 0.575614 -0.171882
1.42331 0.741521 -0.233959
1.52154 1.00904 -0.392545
1.61978 1.44011 -0.922955
1.71804 1.10885 -2.90803
1.81632 -1.64466 -1.80744
1.91462 -1.227 -0.543216
2.01293 -0.837273 -0.23874
2.11126 -0.618933 -0.129208
2.20961 -0.482578 -0.0830007
2.30798 -0.391295 -0.0572153
2.40638 -0.325588 -0.0437087
2.50479 -0.276226 -0.0348549
2.60323 -0.237495 -0.0305342
2.7017 -0.206261 -0.0286344
2.80019 -0.180974 -0.0307715
2.89871 -0.163997 -0.0373716
2.99725 -0.16111 -0.0474184
3.09583 -0.16739 -0.0434121
3.19443 -0.156607 -0.0216329
3.29307 -0.140399 -0.0121984
3.39173 -0.126583 -0.00815537
3.49043 -0.115402 -0.00605921
3.58916 -0.105998 -0.00487522
3.68793 -0.0980182 -0.00403053
3.78673 -0.0910499 -0.00348078
3.88557 -0.0849489 -0.00300762
3.98445 -0.0795043 -0.00268271
4.08336 -0.0746474 -0.00237111
4.18232 -0.0702537 -0.00215309
4.28131 -0.0662851 -0.00192968
4.38035 -0.0626603 -0.00177243
4.47943 -0.059356 -0.00160408
4.57855 -0.0563159 -0.00148539
4.67772 -0.0535247 -0.00135434
4.77694 -0.0509416 -0.00126192
4.8762 -0.048556 -0.00115754
4.97551 -0.0463374 -0.0010839
5.07487 -0.0442784 -0.000999287
5.17427 -0.0423555 -0.000939554
5.27373 -0.0405632 -0.000869995
5.37325 -0.0388834 -0.000820825
5.47281 -0.0373119 -0.000762982
5.57243 -0.0358344 -0.000722006
5.67211 -0.0344475 -0.000673434
5.77184 -0.0331398 -0.00063892
5.87163 -0.0319088 -0.000597789
5.97148 -0.030745 -0.000568446
6.07139 -0.0296466 -0.000533359
6.17136 -0.0286059 -0.000508203
6.2714 -0.0276211 -0.000478075
6.37149 -0.0266861 -0.000456348
6.47166 -0.0257995 -0.000430327
6.57188 -0.0249561 -0.000411432
6.67218 -0.0241547 -0.000388841
6.77254 -0.0233909 -0.000372308
6.87298 -0.0226639 -0.0003526
6.97348 -0.0219699 -0.00033805
7.07406 -0.021308 -0.000320783
7.17471 -0.0206753 -0.000307912
7.27544 -0.020071 -0.000292722
7.37624 -0.0194925 -0.000281281
7.47712 -0.0189391 -0.000267869
7.57807 -0.0184086 -0.000257653
7.67911 -0.0179004 -0.00024577
7.78023 -0.0174127 -0.000236611
7.88143 -0.0169449 -0.000226049
7.98271 -0.0164954 -0.000217806
8.08408 -0.0160637 -0.000208388
8.18554 -0.0156484 -0.000200945
8.28708 -0.0152492 -0.000192522
8.38872 -0.0148647 -0.000185779
8.49044 -0.0144947 -0.000178226
8.59226 -0.0141381 -0.0001721
8.69417 -0.0137944 -0.000165307
8.79618 -0.0134629 -0.000159728
8.89828 -0.0131431 -0.000153602
9.00048 -0.0128344 -0.000148509
9.10278 -0.0125364 -0.000142969
9.20518 -0.0122484 -0.000138311
9.30769 -0.0119701 -0.000133288
9.4103 -0.011701 -0.000129019
9.51301 -0.0114408 -0.000124453
9.61583 -0.0111889 -0.000120535
9.71877 -0.0109451 -0.000116373
9.82181 -0.0107091 -0.000112772
9.92496 -0.0104804 -0.000108967
10.0282 -0.0102588 -0.000105655
10.1316 -0.010044 -0.000102167
10.2351 -0.0098357 -9.91179e-05
10.3387 -0.00963367 -9.5912e-05
10.4425 -0.00943761 -9.31019e-05
10.5463 -0.00924733 -9.01471e-05
10.6503 -0.00906257 -8.75563e-05
10.7545 -0.00888313 -8.48255e-05
10.8587 -0.0087088 -8.24356e-05
10.9631 -0.0085394 -7.99051e-05
11.0676 -0.00837472 -7.76998e-05
11.1722 -0.0082146 -7.53488e-05
11.277 -0.00805886 -7.33129e-05
11.3819 -0.00790736 -7.11236e-05
11.487 -0.00775992 -6.92434e-05
11.5922 -0.00761641 -6.71998e-05
11.6975 -0.00747668 -6.54626e-05
11.803 -0.00734061 -6.35512e-05
11.9086 -0.00720806 -6.19452e-05
12.0144 -0.00707892 -6.01542e-05
12.1204 -0.00695306 -5.86684e-05
12.2265 -0.00683037 -5.69877e-05
12.3327 -0.00671075 -5.56117e-05
12.4391 -0.00659409 -5.40326e-05
12.5457 -0.00648029 -5.27566e-05
12.6524 -0.00636927 -5.12716e-05
12.7593 -0.00626093 -5.00866e-05
12.8664 -0.00615518 -4.86894e-05
12.9737 -0.00605194 -4.75868e-05
13.0811 -0.00595113 -4.62718e-05
13.1887 -0.00585267 -4.52435e-05
13.2965 -0.0057565 -4.4006e-05
13.4044 -0.00566252 -4.30446e-05
13.5126 -0.0055707 -4.18804e-05
13.6209 -0.00548094 -4.0979e-05
13.7294 -0.0053932 -3.98844e-05
13.8382 -0.0053074 -3.90367e-05
13.9471 -0.0052235 -3.80083e-05
14.0562 -0.00514143 -3.72087e-05
14.1655 -0.00506115 -3.62431e-05
14.275 -0.00498259 -3.54866e-05
14.3848 -0.00490572 -3.45808e-05
14.4947 -0.00483047 -3.38631e-05
14.6049 -0.00475682 -3.30137e-05
14.7152 -0.00468469 -3.23313e-05
14.8258 -0.00461407 -3.15351e-05
14.9367 -0.00454489 -3.0885e-05
15.0477 -0.00447713 -3.01385e-05
15.159 -0.00441074 -2.95185e-05
15.2705 -0.00434569 -2.88182e-05
15.3823 -0.00428194 -2.82265e-05
15.4943 -0.00421945 -2.75688e-05
15.6066 -0.00415819 -2.70044e-05
15.7191 -0.00409813 -2.63853e-05
15.8319 -0.00403924 -2.58475e-05
15.9449 -0.00398147 -2.52634e-05
16.0582 -0.00392481 -2.47518e-05
16.1717 -0.00386923 -2.41989e-05
16.2856 -0.00381469 -2.37133e-05
16.3997 -0.00376118 -2.31882e-05
16.5141 -0.00370866 -2.27284e-05
16.6288 -0.0036571 -2.22278e-05
16.7437 -0.00360649 -2.17936e-05
16.859 -0.0035568 -2.13147e-05
16.9746 -0.00350801 -2.09057e-05
17.0905 -0.00346009 -2.04463e-05
17.2067 -0.00341302 -2.00615e-05
17.3232 -0.00336679 -1.96199e-05
17.4401 -0.00332137 -1.92582e-05
17.5572 -0.00327673 -1.88334e-05
17.6748 -0.00323287 -1.84931e-05
17.7926 -0.00318977 -1.80844e-05
17.9108 -0.00314739 -1.77636e-05
18.0294 -0.00310574 -1.73712e-05
18.1483 -0.00306479 -1.70674e-05
18.2676 -0.00302451 -1.66917e-05
18.3873 -0.00298491 -1.64026e-05
18.5074 -0.00294596 -1.60441e-05
18.6278 -0.00290764 -1.57672e-05
18.7487 -0.00286995 -1.54264e-05
18.8699 -0.00283286 -1.51597e-05
18.9916 -0.00279637 -1.48369e-05
19.1137 -0.00276045 -1.45786e-05
19.2362 -0.0027251 -1.42738e-05
19.3592 -0.0026903 -1.40229e-05
19.4826 -0.00265604 -1.37352e-05
19.6065 -0.00262231 -1.34915e-05
19.7309 -0.0025891 -1.32194e-05
19.8557 -0.00255639 -1.29833e-05
19.9811 -0.00252417 -1.27249e-05
20.1069 -0.00249243 -1.24973e-05
20.2333 -0.00246116 -1.22503e-05
20.3602 -0.00243035 -1.20326e-05
20.4876 -0.00239999 -1.17945e-05
20.6156 -0.00237007 -1.15879e-05
20.7441 -0.00234058 -1.13567e-05
20.8732 -0.00231151 -1.11619e-05
21.0029 -0.00228284 -1.09361e-05
21.1332 -0.00225458 -1.07532e-05
21.2642 -0.00222671 -1.05324e-05
21.3958 -0.00219922 -1.03603e-05
21.528 -0.00217211 -1.01452e-05
21.6609 -0.00214536 -9.98203e-06
21.7945 -0.00211896 -9.77408e-06
21.9288 -0.00209292 -9.61723e-06
22.0639 -0.00206721 -9.41832e-06
22.1997 -0.00204184 -9.26522e-06
22.3363 -0.00201679 -9.07695e-06
22.4736 -0.00199206 -8.92573e-06
22.6118 -0.00196764 -8.74865e-06
22.7509 -0.00194352 -8.59879e-06
22.8908 -0.0019197 -8.43194e-06
23.0316 -0.00189616 -8.28459e-06
23.1733 -0.0018729 -8.12545e-06
23.316 -0.00184992 -7.98306e-06
23.4597 -0.0018272 -7.82825e-06
23.6044 -0.00180474 -7.69362e-06
23.7502 -0.00178253 -7.54014e-06
23.8971 -0.00176056 -7.41494e-06
24.0451 -0.00173884 -7.26164e-06
24.1944 -0.00171734 -7.14517e-06
24.3448 -0.00169607 -6.99359e-06
24.4966 -0.00167502 -6.88252e-06
24.6496 -0.00165417 -6.7364e-06
24.8041 -0.00163353 -6.62611e-06
24.9601 -0.00161308 -6.48921e-06
25.1175 -0.00159282 -6.37656e-06
25.2766 -0.00157274 -6.24968e-06
25.4373 -0.00155283 -6.1357e-06
25.5998 -0.00153309 -6.01492e-06
25.7641 -0.0015135 -5.90497e-06
25.9304 -0.00149406 -5.78354e-06
26.0988 -0.00147476 -5.68321e-06
26.2693 -0.00145559 -5.55743e-06
26.4421 -0.00143654 -5.46606e-06
26.6174 -0.0014176 -5.3405e-06
26.7954 -0.00139876 -5.24929e-06
26.9761 -0.00138 -5.13353e-06
27.1598 -0.00136131 -5.03463e-06
27.3468 -0.00134268 -4.92968e-06
27.5373 -0.00132409 -4.82986e-06
27.7317 -0.00130553 -4.72128e-06
27.9302 -0.00128696 -4.635e-06
28.1333 -0.00126837 -4.51602e-06
28.3415 -0.00124973 -4.43324e-06
28.5554 -0.00123101 -4.32632e-06
28.7758 -0.00121216 -4.22638e-06
29.0035 -0.00119313 -4.12481e-06
29.2396 -0.00117387 -4.04164e-06
29.4858 -0.00115428 -3.92003e-06
29.7441 -0.00113425 -3.81769e-06
30.0173 -0.00111362 -3.70659e-06
30.3101 -0.00109214 -3.61511e-06
30.6297 -0.0010694 -3.49581e-06
30.9905 -0.00104456 -3.38556e-06
31.4301 -0.00101545 -3.23361e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1QuantumOneLoop/GAp_FRG.txt <==
-31.4301 -0.00101389 3.23081e-06
-30.9905 -0.0010429 3.37079e-06
-30.6297 -0.00106766 3.49144e-06
-30.3101 -0.00109033 3.60343e-06
-30.0173 -0.00111174 3.70998e-06
-29.7441 -0.0011323 3.81356e-06
-29.4858 -0.00115226 3.91456e-06
-29.2396 -0.00117178 4.0144e-06
-29.0035 -0.00119097 4.11355e-06
-28.7758 -0.00120993 4.21311e-06
-28.5554 -0.00122871 4.31124e-06
-28.3415 -0.00124736 4.4094e-06
-28.1333 -0.00126593 4.50873e-06
-27.9302 -0.00128445 4.60841e-06
-27.7317 -0.00130294 4.70734e-06
-27.5373 -0.00132143 4.80905e-06
-27.3468 -0.00133995 4.91007e-06
-27.1598 -0.0013585 5.01211e-06
-26.9761 -0.00137711 5.11648e-06
-26.7954 -0.00139579 5.22009e-06
-26.6174 -0.00141455 5.32592e-06
-26.4421 -0.00143341 5.43403e-06
-26.2693 -0.00145238 5.53997e-06
-26.0988 -0.00147146 5.6523e-06
-25.9304 -0.00149068 5.76176e-06
-25.7641 -0.00151003 5.8739e-06
-25.5998 -0.00152952 5.99109e-06
-25.4373 -0.00154917 6.10266e-06
-25.2766 -0.00156899 6.22372e-06
-25.1175 -0.00158897 6.34277e-06
-24.9601 -0.00160913 6.45994e-06
-24.8041 -0.00162948 6.5904e-06
-24.6496 -0.00165002 6.70768e-06
-24.4966 -0.00167076 6.83916e-06
-24.3448 -0.00169171 6.96968e-06
-24.1944 -0.00171287 7.09392e-06
-24.0451 -0.00173425 7.23695e-06
-23.8971 -0.00175586 7.36505e-06
-23.7502 -0.00177771 7.50521e-06
-23.6044 -0.0017998 7.64993e-06
-23.4597 -0.00182213 7.78451e-06
-23.316 -0.00184473 7.93845e-06
-23.1733 -0.00186758 8.08126e-06
-23.0316 -0.00189071 8.23294e-06
-22.8908 -0.00191411 8.38848e-06
-22.7509 -0.00193779 8.54215e-06
-22.6118 -0.00196177 8.70285e-06
-22.4736 -0.00198605 8.86489e-06
-22.3363 -0.00201063 9.03004e-06
-22.1997 -0.00203552 9.19772e-06
-22.0639 -0.00206073 9.37102e-06
-21.9288 -0.00208628 9.5442e-06
-21.7945 -0.00211215 9.72335e-06
-21.6609 -0.00213838 9.90576e-06
-21.528 -0.00216495 1.00897e-05
-21.3958 -0.00219189 1.02805e-05
-21.2642 -0.00221919 1.04719e-05
-21.1332 -0.00224688 1.06702e-05
-21.0029 -0.00227494 1.08692e-05
-20.8732 -0.00230341 1.10762e-05
-20.7441 -0.00233228 1.12832e-05
-20.6156 -0.00236156 1.14983e-05
-20.4876 -0.00239126 1.17152e-05
-20.3602 -0.0024214 1.19383e-05
-20.2333 -0.00245198 1.2165e-05
-20.1069 -0.00248301 1.23973e-05
-19.9811 -0.00251451 1.26343e-05
-19.8557 -0.00254648 1.28759e-05
-19.7309 -0.00257894 1.31239e-05
-19.6065 -0.00261189 1.33759e-05
-19.4826 -0.00264536 1.36346e-05
-19.3592 -0.00267934 1.38981e-05
-19.2362 -0.00271385 1.4168e-05
-19.1137 -0.00274891 1.4442e-05
-18.9916 -0.00278452 1.47255e-05
-18.8699 -0.0028207 1.5015e-05
-18.7487 -0.00285747 1.53088e-05
-18.6278 -0.00289484 1.56118e-05
-18.5074 -0.00293281 1.59191e-05
-18.3873 -0.00297142 1.62365e-05
-18.2676 -0.00301066 1.6558e-05
-18.1483 -0.00305056 1.68907e-05
-18.0294 -0.00309113 1.72274e-05
-17.9108 -0.00313239 1.75762e-05
-17.7926 -0.00317436 1.79286e-05
-17.6748 -0.00321705 1.82949e-05
-17.5572 -0.00326048 1.86646e-05
-17.4401 -0.00330466 1.90483e-05
-17.3232 -0.00334963 1.94374e-05
-17.2067 -0.00339539 1.9839e-05
-17.0905 -0.00344197 2.02484e-05
-16.9746 -0.00348938 2.06699e-05
-16.859 -0.00353765 2.11002e-05
-16.7437 -0.00358681 2.15435e-05
-16.6288 -0.00363686 2.19955e-05
-16.5141 -0.00368784 2.24618e-05
-16.3997 -0.00373977 2.29384e-05
-16.2856 -0.00379268 2.34275e-05
-16.1717 -0.00384658 2.39306e-05
-16.0582 -0.00390151 2.44453e-05
-15.9449 -0.00395749 2.49748e-05
-15.8319 -0.00401456 2.55185e-05
-15.7191 -0.00407273 2.60752e-05
-15.6066 -0.00413205 2.66497e-05
-15.4943 -0.00419253 2.72373e-05
-15.3823 -0.00425422 2.78422e-05
-15.2705 -0.00431714 2.84642e-05
-15.159 -0.00438133 2.91025e-05
-15.0477 -0.00444683 2.97585e-05
-14.9367 -0.00451367 3.04358e-05
-14.8258 -0.00458189 3.11267e-05
-14.7152 -0.00465153 3.18446e-05
-14.6049 -0.00472262 3.25765e-05
-14.4947 -0.00479522 3.33339e-05
-14.3848 -0.00486936 3.41117e-05
-14.275 -0.00494509 3.49137e-05
-14.1655 -0.00502245 3.57354e-05
-14.0562 -0.00510151 3.65903e-05
-13.9471 -0.00518229 3.74588e-05
-13.8382 -0.00526486 3.83659e-05
-13.7294 -0.00534928 3.92921e-05
-13.6209 -0.00543558 4.02503e-05
-13.5126 -0.00552385 4.12375e-05
-13.4044 -0.00561413 4.22584e-05
-13.2965 -0.00570648 4.33023e-05
-13.1887 -0.00580099 4.43951e-05
-13.0811 -0.00589769 4.55054e-05
-12.9737 -0.00599668 4.66636e-05
-12.8664 -0.00609804 4.78569e-05
-12.7593 -0.00620181 4.90853e-05
-12.6524 -0.0063081 5.03562e-05
-12.5457 -0.00641698 5.16783e-05
-12.4391 -0.00652853 5.30241e-05
-12.3327 -0.00664287 5.44396e-05
-12.2265 -0.00676006 5.58893e-05
-12.1204 -0.0068802 5.73856e-05
-12.0144 -0.00700342 5.89494e-05
-11.9086 -0.0071298 6.05575e-05
-11.803 -0.00725945 6.22124e-05
-11.6975 -0.00739251 6.3958e-05
-11.5922 -0.00752907 6.57318e-05
-11.487 -0.00766927 6.75827e-05
-11.3819 -0.00781326 6.95224e-05
-11.277 -0.00796114 7.14954e-05
-11.1722 -0.00811308 7.35639e-05
-11.0676 -0.00826925 7.57324e-05
-10.9631 -0.00842973 7.79254e-05
-10.8587 -0.00859479 8.02548e-05
-10.7545 -0.00876454 8.26758e-05
-10.6503 -0.00893914 8.51288e-05
-10.5463 -0.00911887 8.77578e-05
-10.4425 -0.00930385 9.04699e-05
-10.3387 -0.00949429 9.3221e-05
-10.2351 -0.0096905 9.62062e-05
-10.1316 -0.00989261 9.92433e-05
-10.0282 -0.0101009 0.000102351
-9.92496 -0.0103157 0.000105748
-9.82181 -0.0105371 0.000109163
-9.71877 -0.0107655 0.000112684
-9.61583 -0.0110013 0.000116579
-9.51301 -0.0112447 0.000120407
-9.4103 -0.011496 0.000124445
-9.30769 -0.0117557 0.000128906
-9.20518 -0.0120239 0.000133231
-9.10278 -0.0123013 0.000137864
-9.00048 -0.0125882 0.000143035
-8.89828 -0.0128849 0.000147881
-8.79618 -0.0131922 0.000153301
-8.69417 -0.0135103 0.000159255
-8.59226 -0.0138396 0.000164758
-8.49044 -0.0141813 0.000171091
-8.38872 -0.0145354 0.000178054
-8.28708 -0.0149024 0.00018422
-8.18554 -0.0152838 0.000191812
-8.08408 -0.0156795 0.000199869
-7.98271 -0.0160904 0.000206895
-7.88143 -0.0165181 0.000216001
-7.78023 -0.0169622 0.000225462
-7.67911 -0.0174242 0.000233356
-7.57807 -0.0179061 0.000244591
-7.47712 -0.0184069 0.000255558
-7.37624 -0.0189291 0.000264596
-7.27544 -0.0194748 0.000278516
-7.17471 -0.0200426 0.00029137
-7.07406 -0.0206361 0.000301597
-6.97348 -0.0212577 0.000319339
-6.87298 -0.0219049 0.000334155
-6.77254 -0.0225836 0.000346005
-6.67218 -0.023296 0.00036876
-6.57188 -0.0240384 0.000385945
-6.47166 -0.0248199 0.000399581
-6.37149 -0.0256421 0.000429456
-6.2714 -0.0264996 0.000449008
-6.17136 -0.0274064 0.000465364
-6.07139 -0.0283622 0.000505071
-5.97148 -0.0293601 0.000527118
-5.87163 -0.0304214 0.00054674
-5.77184 -0.0315421 0.000600447
-5.67211 -0.0327134 0.000624317
-5.57243 -0.0339679 0.000649047
-5.47281 -0.0352945 0.000721625
-5.37325 -0.0366832 0.000747184
-5.27373 -0.0381835 0.000778849
-5.17427 -0.039771 0.000878802
-5.07487 -0.041437 0.000904425
-4.97551 -0.0432558 0.000948126
-4.8762 -0.0451802 0.00108594
-4.77694 -0.0472082 0.00111191
-4.67772 -0.04945 0.00117577
-4.57855 -0.0518202 0.00137048
-4.47943 -0.0543364 0.00140086
-4.38035 -0.0571552 0.00151015
-4.28131 -0.0601328 0.00179648
-4.18232 -0.0633331 0.00186079
-4.08336 -0.0669609 0.00207662
-3.98445 -0.0708279 0.00254431
-3.88557 -0.0750887 0.00282042
-3.78673 -0.0798629 0.00356065
-3.68793 -0.0847265 0.00482702
-3.58916 -0.0895955 0.00599604
-3.49043 -0.0945034 0.00712117
-3.39173 -0.0997122 0.00784381
-3.29307 -0.105714 0.00806145
-3.19443 -0.112817 0.00804586
-3.09583 -0.121196 0.00800551
-2.99725 -0.130979 0.00810662
-2.89871 -0.142311 0.00846347
-2.80019 -0.155376 0.00918384
-2.7017 -0.170435 0.0103334
-2.60323 -0.187871 0.0119951
-2.50479 -0.208257 0.0142598
-2.40638 -0.232405 0.0173583
-2.30798 -0.26145 0.0216555
-2.20961 -0.296964 0.0278689
-2.11126 -0.341188 0.0371735
-2.01293 -0.397308 0.0518089
-1.91462 -0.469955 0.0757825
-1.81632 -0.565674 0.117007
-1.71804 -0.693478 0.191205
-1.61978 -0.86259 0.333485
-1.52154 -1.05868 0.627788
-1.42331 -1.08383 1.19212
-1.32509 -0.626987 1.63751
-1.22689 -0.232692 1.70651
-1.12869 0.0720803 1.87485
-1.03051 0.679577 2.0502
-0.932337 1.46696 1.62647
-0.834173 1.62607 0.866866
-0.736016 1.42169 0.420679
-0.637867 1.21154 0.217919
-0.539723 1.05815 0.122433
-0.441585 0.95233 0.0733392
-0.343451 0.880547 0.0452884
-0.24532 0.833196 0.0275894
-0.147191 0.804366 0.014931
-0.0490634 0.7907 0.00475996
0.0490634 0.7907 -0.00475996
0.147191 0.804366 -0.014931
0.24532 0.833196 -0.0275894
0.343451 0.880547 -0.0452884
0.441585 0.95233 -0.0733392
0.539723 1.05815 -0.122433
0.637867 1.21154 -0.217919
0.736016 1.42169 -0.420679
0.834173 1.62607 -0.866866
0.932337 1.46696 -1.62647
1.03051 0.679577 -2.0502
1.12869 0.0720803 -1.87485
1.22689 -0.232692 -1.70651
1.32509 -0.626987 -1.63751
1.42331 -1.08383 -1.19212
1.52154 -1.05868 -0.627788
1.61978 -0.86259 -0.333485
1.71804 -0.693478 -0.191205
1.81632 -0.565674 -0.117007
1.91462 -0.469955 -0.0757825
2.01293 -0.397308 -0.0518089
2.11126 -0.341188 -0.0371735
2.20961 -0.296964 -0.0278689
2.30798 -0.26145 -0.0216555
2.40638 -0.232405 -0.0173583
2.50479 -0.208257 -0.0142598
2.60323 -0.187871 -0.0119951
2.7017 -0.170435 -0.0103334
2.80019 -0.155376 -0.00918384
2.89871 -0.142311 -0.00846347
2.99725 -0.130979 -0.00810662
3.09583 -0.121196 -0.00800551
3.19443 -0.112817 -0.00804586
3.29307 -0.105714 -0.00806145
3.39173 -0.0997122 -0.00784381
3.49043 -0.0945034 -0.00712117
3.58916 -0.0895955 -0.00599604
3.68793 -0.0847265 -0.00482702
3.78673 -0.0798629 -0.00356065
3.88557 -0.0750887 -0.00282042
3.98445 -0.0708279 -0.00254431
4.08336 -0.0669609 -0.00207662
4.18232 -0.0633331 -0.00186079
4.28131 -0.0601328 -0.00179648
4.38035 -0.0571552 -0.00151015
4.47943 -0.0543364 -0.00140086
4.57855 -0.0518202 -0.00137048
4.67772 -0.04945 -0.00117577
4.77694 -0.0472082 -0.00111191
4.8762 -0.0451802 -0.00108594
4.97551 -0.0432558 -0.000948126
5.07487 -0.041437 -0.000904425
5.17427 -0.039771 -0.000878802
5.27373 -0.0381835 -0.000778849
5.37325 -0.0366832 -0.000747184
5.47281 -0.0352945 -0.000721625
5.57243 -0.0339679 -0.000649047
5.67211 -0.0327134 -0.000624317
5.77184 -0.0315421 -0.000600447
5.87163 -0.0304214 -0.00054674
5.97148 -0.0293601 -0.000527118
6.07139 -0.0283622 -0.000505071
6.17136 -0.0274064 -0.000465364
6.2714 -0.0264996 -0.000449008
6.37149 -0.0256421 -0.000429456
6.47166 -0.0248199 -0.000399581
6.57188 -0.0240384 -0.000385945
6.67218 -0.023296 -0.00036876
6.77254 -0.0225836 -0.000346005
6.87298 -0.0219049 -0.000334155
6.97348 -0.0212577 -0.000319339
7.07406 -0.0206361 -0.000301597
7.17471 -0.0200426 -0.00029137
7.27544 -0.0194748 -0.000278516
7.37624 -0.0189291 -0.000264596
7.47712 -0.0184069 -0.000255558
7.57807 -0.0179061 -0.000244591
7.67911 -0.0174242 -0.000233356
7.78023 -0.0169622 -0.000225462
7.88143 -0.0165181 -0.000216001
7.98271 -0.0160904 -0.000206895
8.08408 -0.0156795 -0.000199869
8.18554 -0.0152838 -0.000191812
8.28708 -0.0149024 -0.00018422
8.38872 -0.0145354 -0.000178054
8.49044 -0.0141813 -0.000171091
8.59226 -0.0138396 -0.000164758
8.69417 -0.0135103 -0.000159255
8.79618 -0.0131922 -0.000153301
8.89828 -0.0128849 -0.000147881
9.00048 -0.0125882 -0.000143035
9.10278 -0.0123013 -0.000137864
9.20518 -0.0120239 -0.000133231
9.30769 -0.0117557 -0.000128906
9.4103 -0.011496 -0.000124445
9.51301 -0.0112447 -0.000120407
9.61583 -0.0110013 -0.000116579
9.71877 -0.0107655 -0.000112684
9.82181 -0.0105371 -0.000109163
9.92496 -0.0103157 -0.000105748
10.0282 -0.0101009 -0.000102351
10.1316 -0.00989261 -9.92433e-05
10.2351 -0.0096905 -9.62062e-05
10.3387 -0.00949429 -9.3221e-05
10.4425 -0.00930385 -9.04699e-05
10.5463 -0.00911887 -8.77578e-05
10.6503 -0.00893914 -8.51288e-05
10.7545 -0.00876454 -8.26758e-05
10.8587 -0.00859479 -8.02548e-05
10.9631 -0.00842973 -7.79254e-05
11.0676 -0.00826925 -7.57324e-05
11.1722 -0.00811308 -7.35639e-05
11.277 -0.00796114 -7.14954e-05
11.3819 -0.00781326 -6.95224e-05
11.487 -0.00766927 -6.75827e-05
11.5922 -0.00752907 -6.57318e-05
11.6975 -0.00739251 -6.3958e-05
11.803 -0.00725945 -6.22124e-05
11.9086 -0.0071298 -6.05575e-05
12.0144 -0.00700342 -5.89494e-05
12.1204 -0.0068802 -5.73856e-05
12.2265 -0.00676006 -5.58893e-05
12.3327 -0.00664287 -5.44396e-05
12.4391 -0.00652853 -5.30241e-05
12.5457 -0.00641698 -5.16783e-05
12.6524 -0.0063081 -5.03562e-05
12.7593 -0.00620181 -4.90853e-05
12.8664 -0.00609804 -4.78569e-05
12.9737 -0.00599668 -4.66636e-05
13.0811 -0.00589769 -4.55054e-05
13.1887 -0.00580099 -4.43951e-05
13.2965 -0.00570648 -4.33023e-05
13.4044 -0.00561413 -4.22584e-05
13.5126 -0.00552385 -4.12375e-05
13.6209 -0.00543558 -4.02503e-05
13.7294 -0.00534928 -3.92921e-05
13.8382 -0.00526486 -3.83659e-05
13.9471 -0.00518229 -3.74588e-05
14.0562 -0.00510151 -3.65903e-05
14.1655 -0.00502245 -3.57354e-05
14.275 -0.00494509 -3.49137e-05
14.3848 -0.00486936 -3.41117e-05
14.4947 -0.00479522 -3.33339e-05
14.6049 -0.00472262 -3.25765e-05
14.7152 -0.00465153 -3.18446e-05
14.8258 -0.00458189 -3.11267e-05
14.9367 -0.00451367 -3.04358e-05
15.0477 -0.00444683 -2.97585e-05
15.159 -0.00438133 -2.91025e-05
15.2705 -0.00431714 -2.84642e-05
15.3823 -0.00425422 -2.78422e-05
15.4943 -0.00419253 -2.72373e-05
15.6066 -0.00413205 -2.66497e-05
15.7191 -0.00407273 -2.60752e-05
15.8319 -0.00401456 -2.55185e-05
15.9449 -0.00395749 -2.49748e-05
16.0582 -0.00390151 -2.44453e-05
16.1717 -0.00384658 -2.39306e-05
16.2856 -0.00379268 -2.34275e-05
16.3997 -0.00373977 -2.29384e-05
16.5141 -0.00368784 -2.24618e-05
16.6288 -0.00363686 -2.19955e-05
16.7437 -0.00358681 -2.15435e-05
16.859 -0.00353765 -2.11002e-05
16.9746 -0.00348938 -2.06699e-05
17.0905 -0.00344197 -2.02484e-05
17.2067 -0.00339539 -1.9839e-05
17.3232 -0.00334963 -1.94374e-05
17.4401 -0.00330466 -1.90483e-05
17.5572 -0.00326048 -1.86646e-05
17.6748 -0.00321705 -1.82949e-05
17.7926 -0.00317436 -1.79286e-05
17.9108 -0.00313239 -1.75762e-05
18.0294 -0.00309113 -1.72274e-05
18.1483 -0.00305056 -1.68907e-05
18.2676 -0.00301066 -1.6558e-05
18.3873 -0.00297142 -1.62365e-05
18.5074 -0.00293281 -1.59191e-05
18.6278 -0.00289484 -1.56118e-05
18.7487 -0.00285747 -1.53088e-05
18.8699 -0.0028207 -1.5015e-05
18.9916 -0.00278452 -1.47255e-05
19.1137 -0.00274891 -1.4442e-05
19.2362 -0.00271385 -1.4168e-05
19.3592 -0.00267934 -1.38981e-05
19.4826 -0.00264536 -1.36346e-05
19.6065 -0.00261189 -1.33759e-05
19.7309 -0.00257894 -1.31239e-05
19.8557 -0.00254648 -1.28759e-05
19.9811 -0.00251451 -1.26343e-05
20.1069 -0.00248301 -1.23973e-05
20.2333 -0.00245198 -1.2165e-05
20.3602 -0.0024214 -1.19383e-05
20.4876 -0.00239126 -1.17152e-05
20.6156 -0.00236156 -1.14983e-05
20.7441 -0.00233228 -1.12832e-05
20.8732 -0.00230341 -1.10762e-05
21.0029 -0.00227494 -1.08692e-05
21.1332 -0.00224688 -1.06702e-05
21.2642 -0.00221919 -1.04719e-05
21.3958 -0.00219189 -1.02805e-05
21.528 -0.00216495 -1.00897e-05
21.6609 -0.00213838 -9.90576e-06
21.7945 -0.00211215 -9.72335e-06
21.9288 -0.00208628 -9.5442e-06
22.0639 -0.00206073 -9.37102e-06
22.1997 -0.00203552 -9.19772e-06
22.3363 -0.00201063 -9.03004e-06
22.4736 -0.00198605 -8.86489e-06
22.6118 -0.00196177 -8.70285e-06
22.7509 -0.00193779 -8.54215e-06
22.8908 -0.00191411 -8.38848e-06
23.0316 -0.00189071 -8.23294e-06
23.1733 -0.00186758 -8.08126e-06
23.316 -0.00184473 -7.93845e-06
23.4597 -0.00182213 -7.78451e-06
23.6044 -0.0017998 -7.64993e-06
23.7502 -0.00177771 -7.50521e-06
23.8971 -0.00175586 -7.36505e-06
24.0451 -0.00173425 -7.23695e-06
24.1944 -0.00171287 -7.09392e-06
24.3448 -0.00169171 -6.96968e-06
24.4966 -0.00167076 -6.83916e-06
24.6496 -0.00165002 -6.70768e-06
24.8041 -0.00162948 -6.5904e-06
24.9601 -0.00160913 -6.45994e-06
25.1175 -0.00158897 -6.34277e-06
25.2766 -0.00156899 -6.22372e-06
25.4373 -0.00154917 -6.10266e-06
25.5998 -0.00152952 -5.99109e-06
25.7641 -0.00151003 -5.8739e-06
25.9304 -0.00149068 -5.76176e-06
26.0988 -0.00147146 -5.6523e-06
26.2693 -0.00145238 -5.53997e-06
26.4421 -0.00143341 -5.43403e-06
26.6174 -0.00141455 -5.32592e-06
26.7954 -0.00139579 -5.22009e-06
26.9761 -0.00137711 -5.11648e-06
27.1598 -0.0013585 -5.01211e-06
27.3468 -0.00133995 -4.91007e-06
27.5373 -0.00132143 -4.80905e-06
27.7317 -0.00130294 -4.70734e-06
27.9302 -0.00128445 -4.60841e-06
28.1333 -0.00126593 -4.50873e-06
28.3415 -0.00124736 -4.4094e-06
28.5554 -0.00122871 -4.31124e-06
28.7758 -0.00120993 -4.21311e-06
29.0035 -0.00119097 -4.11355e-06
29.2396 -0.00117178 -4.0144e-06
29.4858 -0.00115226 -3.91456e-06
29.7441 -0.0011323 -3.81356e-06
30.0173 -0.00111174 -3.70998e-06
30.3101 -0.00109033 -3.60343e-06
30.6297 -0.00106766 -3.49144e-06
30.9905 -0.0010429 -3.37079e-06
31.4301 -0.00101389 -3.23081e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1QuantumOneLoop/GAp_OneLoopFRG.txt <==
-31.4301 -0.00101428 3.23345e-06
-30.9905 -0.00104332 3.37339e-06
-30.6297 -0.0010681 3.49435e-06
-30.3101 -0.00109079 3.60638e-06
-30.0173 -0.00111221 3.71322e-06
-29.7441 -0.00113279 3.81682e-06
-29.4858 -0.00115276 3.91829e-06
-29.2396 -0.0011723 4.0184e-06
-29.0035 -0.00119151 4.11768e-06
-28.7758 -0.00121049 4.2165e-06
-28.5554 -0.00122928 4.31517e-06
-28.3415 -0.00124795 4.41394e-06
-28.1333 -0.00126654 4.51299e-06
-27.9302 -0.00128507 4.6125e-06
-27.7317 -0.00130359 4.7126e-06
-27.5373 -0.0013221 4.81342e-06
-27.3468 -0.00134063 4.91508e-06
-27.1598 -0.0013592 5.01766e-06
-26.9761 -0.00137783 5.12126e-06
-26.7954 -0.00139653 5.22596e-06
-26.6174 -0.00141531 5.33185e-06
-26.4421 -0.00143419 5.43899e-06
-26.2693 -0.00145318 5.54746e-06
-26.0988 -0.00147229 5.65733e-06
-25.9304 -0.00149152 5.76867e-06
-25.7641 -0.00151089 5.88153e-06
-25.5998 -0.00153041 5.99598e-06
-25.4373 -0.00155009 6.11208e-06
-25.2766 -0.00156992 6.2299e-06
-25.1175 -0.00158993 6.3495e-06
-24.9601 -0.00161012 6.47093e-06
-24.8041 -0.00163049 6.59426e-06
-24.6496 -0.00165105 6.71955e-06
-24.4966 -0.00167182 6.84686e-06
-24.3448 -0.00169279 6.97626e-06
-24.1944 -0.00171398 7.1078e-06
-24.0451 -0.0017354 7.24155e-06
-23.8971 -0.00175704 7.37758e-06
-23.7502 -0.00177891 7.51594e-06
-23.6044 -0.00180103 7.65672e-06
-23.4597 -0.0018234 7.79997e-06
-23.316 -0.00184602 7.94576e-06
-23.1733 -0.00186891 8.09417e-06
-23.0316 -0.00189207 8.24526e-06
-22.8908 -0.0019155 8.39912e-06
-22.7509 -0.00193922 8.55581e-06
-22.6118 -0.00196323 8.71541e-06
-22.4736 -0.00198754 8.87801e-06
-22.3363 -0.00201216 9.04368e-06
-22.1997 -0.00203709 9.2125e-06
-22.0639 -0.00206235 9.38457e-06
-21.9288 -0.00208793 9.55997e-06
-21.7945 -0.00211385 9.73878e-06
-21.6609 -0.00214011 9.92111e-06
-21.528 -0.00216673 1.0107e-05
-21.3958 -0.00219371 1.02967e-05
-21.2642 -0.00222106 1.04901e-05
-21.1332 -0.00224879 1.06875e-05
-21.0029 -0.00227691 1.08888e-05
-20.8732 -0.00230542 1.10943e-05
-20.7441 -0.00233434 1.1304e-05
-20.6156 -0.00236367 1.15181e-05
-20.4876 -0.00239343 1.17366e-05
-20.3602 -0.00242362 1.19598e-05
-20.2333 -0.00245426 1.21876e-05
-20.1069 -0.00248535 1.24203e-05
-19.9811 -0.00251691 1.2658e-05
-19.8557 -0.00254894 1.29008e-05
-19.7309 -0.00258146 1.31489e-05
-19.6065 -0.00261448 1.34024e-05
-19.4826 -0.00264801 1.36615e-05
-19.3592 -0.00268206 1.39263e-05
-19.2362 -0.00271664 1.4197e-05
-19.1137 -0.00275177 1.44737e-05
-18.9916 -0.00278746 1.47567e-05
-18.8699 -0.00282372 1.50461e-05
-18.7487 -0.00286056 1.53422e-05
-18.6278 -0.00289801 1.5645e-05
-18.5074 -0.00293607 1.59548e-05
-18.3873 -0.00297476 1.62718e-05
-18.2676 -0.00301409 1.65962e-05
-18.1483 -0.00305408 1.69282e-05
-18.0294 -0.00309475 1.72681e-05
-17.9108 -0.00313611 1.76161e-05
-17.7926 -0.00317817 1.79725e-05
-17.6748 -0.00322096 1.83375e-05
-17.5572 -0.0032645 1.87113e-05
-17.4401 -0.00330879 1.90942e-05
-17.3232 -0.00335387 1.94866e-05
-17.2067 -0.00339975 1.98887e-05
-17.0905 -0.00344645 2.03008e-05
-16.9746 -0.00349398 2.07232e-05
-16.859 -0.00354238 2.11563e-05
-16.7437 -0.00359167 2.16003e-05
-16.6288 -0.00364186 2.20558e-05
-16.5141 -0.00369298 2.25229e-05
-16.3997 -0.00374505 2.30021e-05
-16.2856 -0.00379811 2.34938e-05
-16.1717 -0.00385217 2.39985e-05
-16.0582 -0.00390725 2.45164e-05
-15.9449 -0.0039634 2.50481e-05
-15.8319 -0.00402064 2.55941e-05
-15.7191 -0.00407899 2.61547e-05
-15.6066 -0.00413848 2.67306e-05
-15.4943 -0.00419916 2.73221e-05
-15.3823 -0.00426104 2.793e-05
-15.2705 -0.00432416 2.85547e-05
-15.159 -0.00438856 2.91968e-05
-15.0477 -0.00445428 2.98569e-05
-14.9367 -0.00452134 3.05357e-05
-14.8258 -0.00458979 3.12338e-05
-14.7152 -0.00465967 3.1952e-05
-14.6049 -0.00473101 3.26908e-05
-14.4947 -0.00480386 3.34512e-05
-14.3848 -0.00487827 3.42339e-05
-14.275 -0.00495428 3.50396e-05
-14.1655 -0.00503193 3.58694e-05
-14.0562 -0.00511128 3.6724e-05
-13.9471 -0.00519237 3.76043e-05
-13.8382 -0.00527527 3.85115e-05
-13.7294 -0.00536001 3.94464e-05
-13.6209 -0.00544667 4.04103e-05
-13.5126 -0.00553529 4.14041e-05
-13.4044 -0.00562594 4.24291e-05
-13.2965 -0.00571868 4.34864e-05
-13.1887 -0.00581359 4.45775e-05
-13.0811 -0.00591072 4.57036e-05
-12.9737 -0.00601014 4.68661e-05
-12.8664 -0.00611194 4.80666e-05
-12.7593 -0.00621619 4.93065e-05
-12.6524 -0.00632297 5.05876e-05
-12.5457 -0.00643236 5.19116e-05
-12.4391 -0.00654445 5.32802e-05
-12.3327 -0.00665934 5.46953e-05
-12.2265 -0.00677711 5.6159e-05
-12.1204 -0.00689786 5.76733e-05
-12.0144 -0.0070217 5.92405e-05
-11.9086 -0.00714873 6.08628e-05
-11.803 -0.00727908 6.25427e-05
-11.6975 -0.00741284 6.42829e-05
-11.5922 -0.00755015 6.6086e-05
-11.487 -0.00769114 6.79549e-05
-11.3819 -0.00783593 6.98925e-05
-11.277 -0.00798467 7.19023e-05
-11.1722 -0.0081375 7.39874e-05
-11.0676 -0.00829458 7.61515e-05
-10.9631 -0.00845607 7.83983e-05
-10.8587 -0.00862213 8.07318e-05
-10.7545 -0.00879294 8.31564e-05
-10.6503 -0.00896869 8.56764e-05
-10.5463 -0.00914957 8.82966e-05
-10.4425 -0.00933578 9.1022e-05
-10.3387 -0.00952754 9.38581e-05
-10.2351 -0.00972508 9.68104e-05
-10.1316 -0.00992862 9.9885e-05
-10.0282 -0.0101384 0.000103088
-9.92496 -0.0103547 0.000106427
-9.82181 -0.0105778 0.000109909
-9.71877 -0.010808 0.000113541
-9.61583 -0.0110456 0.000117332
-9.51301 -0.0112909 0.000121291
-9.4103 -0.0115443 0.000125426
-9.30769 -0.011806 0.000129749
-9.20518 -0.0120766 0.000134269
-9.10278 -0.0123564 0.000138999
-9.00048 -0.0126457 0.00014395
-8.89828 -0.0129452 0.000149135
-8.79618 -0.0132552 0.00015457
-8.69417 -0.0135763 0.000160269
-8.59226 -0.0139089 0.000166248
-8.49044 -0.0142537 0.000172525
-8.38872 -0.0146113 0.000179119
-8.28708 -0.0149824 0.00018605
-8.18554 -0.0153675 0.00019334
-8.08408 -0.0157674 0.000201013
-7.98271 -0.016183 0.000209095
-7.88143 -0.0166151 0.000217612
-7.78023 -0.0170644 0.000226596
-7.67911 -0.0175321 0.00023608
-7.57807 -0.0180191 0.000246097
-7.47712 -0.0185265 0.000256687
-7.37624 -0.0190555 0.000267892
-7.27544 -0.0196073 0.000279758
-7.17471 -0.0201833 0.000292334
-7.07406 -0.0207849 0.000305674
-6.97348 -0.0214137 0.000319839
-6.87298 -0.0220715 0.000334894
-6.77254 -0.0227599 0.00035091
-6.67218 -0.023481 0.000367967
-6.57188 -0.024237 0.000386152
-6.47166 -0.0250301 0.000405559
-6.37149 -0.0258628 0.000426296
-6.2714 -0.026738 0.000448479
-6.17136 -0.0276584 0.00047224
-6.07139 -0.0286275 0.000497721
-5.97148 -0.0296487 0.000525086
-5.87163 -0.030726 0.000554513
-5.77184 -0.0318635 0.000586204
-5.67211 -0.033066 0.000620384
-5.57243 -0.0343386 0.000657307
-5.47281 -0.0356869 0.00069726
-5.37325 -0.0371173 0.000740565
-5.27373 -0.0386367 0.000787588
-5.17427 -0.0402528 0.000838745
-5.07487 -0.0419742 0.000894511
-4.97551 -0.0438104 0.000955429
-4.8762 -0.0457723 0.00102212
-4.77694 -0.0478717 0.0010953
-4.67772 -0.0501224 0.00117581
-4.57855 -0.0525396 0.0012646
-4.47943 -0.0551406 0.0013628
-4.38035 -0.0579452 0.00147171
-4.28131 -0.0609759 0.0015929
-4.18232 -0.0642586 0.0017282
-4.08336 -0.067823 0.00187977
-3.98445 -0.0717035 0.00205024
-3.88557 -0.0759403 0.00224274
-3.78673 -0.0805802 0.00246108
-3.68793 -0.0856781 0.00270992
-3.58916 -0.0912995 0.002995
-3.49043 -0.097522 0.00332344
-3.39173 -0.104439 0.00370418
-3.29307 -0.112163 0.00414855
-3.19443 -0.120834 0.00467108
-3.09583 -0.13062 0.00529065
-2.99725 -0.141736 0.00603209
-2.89871 -0.154449 0.00692867
-2.80019 -0.169106 0.00802568
-2.7017 -0.186154 0.00938607
-2.60323 -0.206188 0.0110993
-2.50479 -0.230014 0.0132962
-2.40638 -0.258746 0.0161736
-2.30798 -0.293978 0.020039
-2.20961 -0.338057 0.0253945
-2.11126 -0.394597 0.0331052
-2.01293 -0.469445 0.0447639
-1.91462 -0.572702 0.0635707
-1.81632 -0.72337 0.0967413
-1.71804 -0.961553 0.163437
-1.61978 -1.38652 0.328916
-1.52154 -2.29328 0.93251
-1.42331 -3.09128 5.1817
-1.32509 3.57237 2.55836
-1.22689 2.12676 0.598948
-1.12869 1.45762 0.246677
-1.03051 1.1223 0.131583
-0.932337 0.926136 0.0805745
-0.834173 0.79959 0.0535718
-0.736016 0.712734 0.0374924
-0.637867 0.650756 0.0270593
-0.539723 0.605561 0.0198131
-0.441585 0.572405 0.0144777
-0.343451 0.548371 0.0103316
-0.24532 0.531623 0.00693446
-0.147191 0.521012 0.00399577
-0.0490634 0.515863 0.00130566
0.0490634 0.515863 -0.00130566
0.147191 0.521012 -0.00399577
0.24532 0.531623 -0.00693446
0.343451 0.548371 -0.0103316
0.441585 0.572405 -0.0144777
0.539723 0.605561 -0.0198131
0.637867 0.650756 -0.0270593
0.736016 0.712734 -0.0374924
0.834173 0.79959 -0.0535718
0.932337 0.926136 -0.0805745
1.03051 1.1223 -0.131583
1.12869 1.45762 -0.246677
1.22689 2.12676 -0.598948
1.32509 3.57237 -2.55836
1.42331 -3.09128 -5.1817
1.52154 -2.29328 -0.93251
1.61978 -1.38652 -0.328916
1.71804 -0.961553 -0.163437
1.81632 -0.72337 -0.0967413
1.91462 -0.572702 -0.0635707
2.01293 -0.469445 -0.0447639
2.11126 -0.394597 -0.0331052
2.20961 -0.338057 -0.0253945
2.30798 -0.293978 -0.020039
2.40638 -0.258746 -0.0161736
2.50479 -0.230014 -0.0132962
2.60323 -0.206188 -0.0110993
2.7017 -0.186154 -0.00938607
2.80019 -0.169106 -0.00802568
2.89871 -0.154449 -0.00692867
2.99725 -0.141736 -0.00603209
3.09583 -0.13062 -0.00529065
3.19443 -0.120834 -0.00467108
3.29307 -0.112163 -0.00414855
3.39173 -0.104439 -0.00370418
3.49043 -0.097522 -0.00332344
3.58916 -0.0912995 -0.002995
3.68793 -0.0856781 -0.00270992
3.78673 -0.0805802 -0.00246108
3.88557 -0.0759403 -0.00224274
3.98445 -0.0717035 -0.00205024
4.08336 -0.067823 -0.00187977
4.18232 -0.0642586 -0.0017282
4.28131 -0.0609759 -0.0015929
4.38035 -0.0579452 -0.00147171
4.47943 -0.0551406 -0.0013628
4.57855 -0.0525396 -0.0012646
4.67772 -0.0501224 -0.00117581
4.77694 -0.0478717 -0.0010953
4.8762 -0.0457723 -0.00102212
4.97551 -0.0438104 -0.000955429
5.07487 -0.0419742 -0.000894511
5.17427 -0.0402528 -0.000838745
5.27373 -0.0386367 -0.000787588
5.37325 -0.0371173 -0.000740565
5.47281 -0.0356869 -0.00069726
5.57243 -0.0343386 -0.000657307
5.67211 -0.033066 -0.000620384
5.77184 -0.0318635 -0.000586204
5.87163 -0.030726 -0.000554513
5.97148 -0.0296487 -0.000525086
6.07139 -0.0286275 -0.000497721
6.17136 -0.0276584 -0.00047224
6.2714 -0.026738 -0.000448479
6.37149 -0.0258628 -0.000426296
6.47166 -0.0250301 -0.000405559
6.57188 -0.024237 -0.000386152
6.67218 -0.023481 -0.000367967
6.77254 -0.0227599 -0.00035091
6.87298 -0.0220715 -0.000334894
6.97348 -0.0214137 -0.000319839
7.07406 -0.0207849 -0.000305674
7.17471 -0.0201833 -0.000292334
7.27544 -0.0196073 -0.000279758
7.37624 -0.0190555 -0.000267892
7.47712 -0.0185265 -0.000256687
7.57807 -0.0180191 -0.000246097
7.67911 -0.0175321 -0.00023608
7.78023 -0.0170644 -0.000226596
7.88143 -0.0166151 -0.000217612
7.98271 -0.016183 -0.000209095
8.08408 -0.0157674 -0.000201013
8.18554 -0.0153675 -0.00019334
8.28708 -0.0149824 -0.00018605
8.38872 -0.0146113 -0.000179119
8.49044 -0.0142537 -0.000172525
8.59226 -0.0139089 -0.000166248
8.69417 -0.0135763 -0.000160269
8.79618 -0.0132552 -0.00015457
8.89828 -0.0129452 -0.000149135
9.00048 -0.0126457 -0.00014395
9.10278 -0.0123564 -0.000138999
9.20518 -0.0120766 -0.000134269
9.30769 -0.011806 -0.000129749
9.4103 -0.0115443 -0.000125426
9.51301 -0.0112909 -0.000121291
9.61583 -0.0110456 -0.000117332
9.71877 -0.010808 -0.000113541
9.82181 -0.0105778 -0.000109909
9.92496 -0.0103547 -0.000106427
10.0282 -0.0101384 -0.000103088
10.1316 -0.00992862 -9.9885e-05
10.2351 -0.00972508 -9.68104e-05
10.3387 -0.00952754 -9.38581e-05
10.4425 -0.00933578 -9.1022e-05
10.5463 -0.00914957 -8.82966e-05
10.6503 -0.00896869 -8.56764e-05
10.7545 -0.00879294 -8.31564e-05
10.8587 -0.00862213 -8.07318e-05
10.9631 -0.00845607 -7.83983e-05
11.0676 -0.00829458 -7.61515e-05
11.1722 -0.0081375 -7.39874e-05
11.277 -0.00798467 -7.19023e-05
11.3819 -0.00783593 -6.98925e-05
11.487 -0.00769114 -6.79549e-05
11.5922 -0.00755015 -6.6086e-05
11.6975 -0.00741284 -6.42829e-05
11.803 -0.00727908 -6.25427e-05
11.9086 -0.00714873 -6.08628e-05
12.0144 -0.0070217 -5.92405e-05
12.1204 -0.00689786 -5.76733e-05
12.2265 -0.00677711 -5.6159e-05
12.3327 -0.00665934 -5.46953e-05
12.4391 -0.00654445 -5.32802e-05
12.5457 -0.00643236 -5.19116e-05
12.6524 -0.00632297 -5.05876e-05
12.7593 -0.00621619 -4.93065e-05
12.8664 -0.00611194 -4.80666e-05
12.9737 -0.00601014 -4.68661e-05
13.0811 -0.00591072 -4.57036e-05
13.1887 -0.00581359 -4.45775e-05
13.2965 -0.00571868 -4.34864e-05
13.4044 -0.00562594 -4.24291e-05
13.5126 -0.00553529 -4.14041e-05
13.6209 -0.00544667 -4.04103e-05
13.7294 -0.00536001 -3.94464e-05
13.8382 -0.00527527 -3.85115e-05
13.9471 -0.00519237 -3.76043e-05
14.0562 -0.00511128 -3.6724e-05
14.1655 -0.00503193 -3.58694e-05
14.275 -0.00495428 -3.50396e-05
14.3848 -0.00487827 -3.42339e-05
14.4947 -0.00480386 -3.34512e-05
14.6049 -0.00473101 -3.26908e-05
14.7152 -0.00465967 -3.1952e-05
14.8258 -0.00458979 -3.12338e-05
14.9367 -0.00452134 -3.05357e-05
15.0477 -0.00445428 -2.98569e-05
15.159 -0.00438856 -2.91968e-05
15.2705 -0.00432416 -2.85547e-05
15.3823 -0.00426104 -2.793e-05
15.4943 -0.00419916 -2.73221e-05
15.6066 -0.00413848 -2.67306e-05
15.7191 -0.00407899 -2.61547e-05
15.8319 -0.00402064 -2.55941e-05
15.9449 -0.0039634 -2.50481e-05
16.0582 -0.00390725 -2.45164e-05
16.1717 -0.00385217 -2.39985e-05
16.2856 -0.00379811 -2.34938e-05
16.3997 -0.00374505 -2.30021e-05
16.5141 -0.00369298 -2.25229e-05
16.6288 -0.00364186 -2.20558e-05
16.7437 -0.00359167 -2.16003e-05
16.859 -0.00354238 -2.11563e-05
16.9746 -0.00349398 -2.07232e-05
17.0905 -0.00344645 -2.03008e-05
17.2067 -0.00339975 -1.98887e-05
17.3232 -0.00335387 -1.94866e-05
17.4401 -0.00330879 -1.90942e-05
17.5572 -0.0032645 -1.87113e-05
17.6748 -0.00322096 -1.83375e-05
17.7926 -0.00317817 -1.79725e-05
17.9108 -0.00313611 -1.76161e-05
18.0294 -0.00309475 -1.72681e-05
18.1483 -0.00305408 -1.69282e-05
18.2676 -0.00301409 -1.65962e-05
18.3873 -0.00297476 -1.62718e-05
18.5074 -0.00293607 -1.59548e-05
18.6278 -0.00289801 -1.5645e-05
18.7487 -0.00286056 -1.53422e-05
18.8699 -0.00282372 -1.50461e-05
18.9916 -0.00278746 -1.47567e-05
19.1137 -0.00275177 -1.44737e-05
19.2362 -0.00271664 -1.4197e-05
19.3592 -0.00268206 -1.39263e-05
19.4826 -0.00264801 -1.36615e-05
19.6065 -0.00261448 -1.34024e-05
19.7309 -0.00258146 -1.31489e-05
19.8557 -0.00254894 -1.29008e-05
19.9811 -0.00251691 -1.2658e-05
20.1069 -0.00248535 -1.24203e-05
20.2333 -0.00245426 -1.21876e-05
20.3602 -0.00242362 -1.19598e-05
20.4876 -0.00239343 -1.17366e-05
20.6156 -0.00236367 -1.15181e-05
20.7441 -0.00233434 -1.1304e-05
20.8732 -0.00230542 -1.10943e-05
21.0029 -0.00227691 -1.08888e-05
21.1332 -0.00224879 -1.06875e-05
21.2642 -0.00222106 -1.04901e-05
21.3958 -0.00219371 -1.02967e-05
21.528 -0.00216673 -1.0107e-05
21.6609 -0.00214011 -9.92111e-06
21.7945 -0.00211385 -9.73878e-06
21.9288 -0.00208793 -9.55997e-06
22.0639 -0.00206235 -9.38457e-06
22.1997 -0.00203709 -9.2125e-06
22.3363 -0.00201216 -9.04368e-06
22.4736 -0.00198754 -8.87801e-06
22.6118 -0.00196323 -8.71541e-06
22.7509 -0.00193922 -8.55581e-06
22.8908 -0.0019155 -8.39912e-06
23.0316 -0.00189207 -8.24526e-06
23.1733 -0.00186891 -8.09417e-06
23.316 -0.00184602 -7.94576e-06
23.4597 -0.0018234 -7.79997e-06
23.6044 -0.00180103 -7.65672e-06
23.7502 -0.00177891 -7.51594e-06
23.8971 -0.00175704 -7.37758e-06
24.0451 -0.0017354 -7.24155e-06
24.1944 -0.00171398 -7.1078e-06
24.3448 -0.00169279 -6.97626e-06
24.4966 -0.00167182 -6.84686e-06
24.6496 -0.00165105 -6.71955e-06
24.8041 -0.00163049 -6.59426e-06
24.9601 -0.00161012 -6.47093e-06
25.1175 -0.00158993 -6.3495e-06
25.2766 -0.00156992 -6.2299e-06
25.4373 -0.00155009 -6.11208e-06
25.5998 -0.00153041 -5.99598e-06
25.7641 -0.00151089 -5.88153e-06
25.9304 -0.00149152 -5.76867e-06
26.0988 -0.00147229 -5.65733e-06
26.2693 -0.00145318 -5.54746e-06
26.4421 -0.00143419 -5.43899e-06
26.6174 -0.00141531 -5.33185e-06
26.7954 -0.00139653 -5.22596e-06
26.9761 -0.00137783 -5.12126e-06
27.1598 -0.0013592 -5.01766e-06
27.3468 -0.00134063 -4.91508e-06
27.5373 -0.0013221 -4.81342e-06
27.7317 -0.00130359 -4.7126e-06
27.9302 -0.00128507 -4.6125e-06
28.1333 -0.00126654 -4.51299e-06
28.3415 -0.00124795 -4.41394e-06
28.5554 -0.00122928 -4.31517e-06
28.7758 -0.00121049 -4.2165e-06
29.0035 -0.00119151 -4.11768e-06
29.2396 -0.0011723 -4.0184e-06
29.4858 -0.00115276 -3.91829e-06
29.7441 -0.00113279 -3.81682e-06
30.0173 -0.00111221 -3.71322e-06
30.3101 -0.00109079 -3.60638e-06
30.6297 -0.0010681 -3.49435e-06
30.9905 -0.00104332 -3.37339e-06
31.4301 -0.00101428 -3.23345e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1QuantumOneLoop/GRpOneLoop.txt <==
-31.4301 -0.0010143 -3.23359e-06
-30.9905 -0.00104334 -3.37355e-06
-30.6297 -0.00106812 -3.49452e-06
-30.3101 -0.00109081 -3.60655e-06
-30.0173 -0.00111224 -3.71341e-06
-29.7441 -0.00113281 -3.81701e-06
-29.4858 -0.00115279 -3.91849e-06
-29.2396 -0.00117233 -4.01861e-06
-29.0035 -0.00119154 -4.11789e-06
-28.7758 -0.00121052 -4.21673e-06
-28.5554 -0.00122932 -4.31541e-06
-28.3415 -0.00124799 -4.41418e-06
-28.1333 -0.00126658 -4.51325e-06
-27.9302 -0.00128511 -4.61277e-06
-27.7317 -0.00130362 -4.71288e-06
-27.5373 -0.00132214 -4.81371e-06
-27.3468 -0.00134067 -4.91537e-06
-27.1598 -0.00135924 -5.01796e-06
-26.9761 -0.00137787 -5.12157e-06
-26.7954 -0.00139657 -5.22629e-06
-26.6174 -0.00141536 -5.33218e-06
-26.4421 -0.00143424 -5.43934e-06
-26.2693 -0.00145323 -5.54783e-06
-26.0988 -0.00147234 -5.65771e-06
-25.9304 -0.00149157 -5.76905e-06
-25.7641 -0.00151095 -5.88193e-06
-25.5998 -0.00153046 -5.99639e-06
-25.4373 -0.00155014 -6.11251e-06
-25.2766 -0.00156998 -6.23034e-06
-25.1175 -0.00158999 -6.34995e-06
-24.9601 -0.00161017 -6.4714e-06
-24.8041 -0.00163055 -6.59474e-06
-24.6496 -0.00165111 -6.72005e-06
-24.4966 -0.00167188 -6.84737e-06
-24.3448 -0.00169286 -6.97679e-06
-24.1944 -0.00171405 -7.10834e-06
-24.0451 -0.00173546 -7.24211e-06
-23.8971 -0.0017571 -7.37816e-06
-23.7502 -0.00177898 -7.51654e-06
-23.6044 -0.0018011 -7.65734e-06
-23.4597 -0.00182347 -7.8006e-06
-23.316 -0.0018461 -7.94642e-06
-23.1733 -0.00186899 -8.09485e-06
-23.0316 -0.00189215 -8.24596e-06
-22.8908 -0.00191558 -8.39984e-06
-22.7509 -0.00193931 -8.55655e-06
-22.6118 -0.00196332 -8.71618e-06
-22.4736 -0.00198763 -8.8788e-06
-22.3363 -0.00201225 -9.04449e-06
-22.1997 -0.00203719 -9.21334e-06
-22.0639 -0.00206244 -9.38544e-06
-21.9288 -0.00208803 -9.56086e-06
-21.7945 -0.00211395 -9.7397e-06
-21.6609 -0.00214022 -9.92206e-06
-21.528 -0.00216684 -1.0108e-05
-21.3958 -0.00219382 -1.02977e-05
-21.2642 -0.00222117 -1.04912e-05
-21.1332 -0.00224891 -1.06885e-05
-21.0029 -0.00227702 -1.08899e-05
-20.8732 -0.00230554 -1.10954e-05
-20.7441 -0.00233446 -1.13052e-05
-20.6156 -0.0023638 -1.15193e-05
-20.4876 -0.00239356 -1.17379e-05
-20.3602 -0.00242376 -1.19611e-05
-20.2333 -0.0024544 -1.21889e-05
-20.1069 -0.00248549 -1.24217e-05
-19.9811 -0.00251705 -1.26594e-05
-19.8557 -0.00254909 -1.29023e-05
-19.7309 -0.00258161 -1.31504e-05
-19.6065 -0.00261463 -1.3404e-05
-19.4826 -0.00264816 -1.36631e-05
-19.3592 -0.00268222 -1.3928e-05
-19.2362 -0.00271681 -1.41987e-05
-19.1137 -0.00275194 -1.44755e-05
-18.9916 -0.00278763 -1.47586e-05
-18.8699 -0.0028239 -1.5048e-05
-18.7487 -0.00286075 -1.53441e-05
-18.6278 -0.0028982 -1.5647e-05
-18.5074 -0.00293626 -1.59569e-05
-18.3873 -0.00297496 -1.62739e-05
-18.2676 -0.0030143 -1.65984e-05
-18.1483 -0.00305429 -1.69305e-05
-18.0294 -0.00309496 -1.72705e-05
-17.9108 -0.00313633 -1.76186e-05
-17.7926 -0.0031784 -1.79751e-05
-17.6748 -0.0032212 -1.83401e-05
-17.5572 -0.00326474 -1.8714e-05
-17.4401 -0.00330904 -1.90971e-05
-17.3232 -0.00335412 -1.94895e-05
-17.2067 -0.00340001 -1.98917e-05
-17.0905 -0.00344671 -2.03039e-05
-16.9746 -0.00349426 -2.07264e-05
-16.859 -0.00354266 -2.11596e-05
-16.7437 -0.00359196 -2.16038e-05
-16.6288 -0.00364216 -2.20594e-05
-16.5141 -0.00369328 -2.25266e-05
-16.3997 -0.00374537 -2.3006e-05
-16.2856 -0.00379843 -2.34978e-05
-16.1717 -0.0038525 -2.40026e-05
-16.0582 -0.0039076 -2.45207e-05
-15.9449 -0.00396375 -2.50526e-05
-15.8319 -0.004021 -2.55987e-05
-15.7191 -0.00407936 -2.61595e-05
-15.6066 -0.00413887 -2.67355e-05
-15.4943 -0.00419955 -2.73273e-05
-15.3823 -0.00426144 -2.79353e-05
-15.2705 -0.00432458 -2.85602e-05
-15.159 -0.00438899 -2.92025e-05
-15.0477 -0.00445472 -2.98629e-05
-14.9367 -0.0045218 -3.05419e-05
-14.8258 -0.00459026 -3.12402e-05
-14.7152 -0.00466015 -3.19586e-05
-14.6049 -0.00473151 -3.26978e-05
-14.4947 -0.00480438 -3.34584e-05
-14.3848 -0.00487881 -3.42414e-05
-14.275 -0.00495483 -3.50474e-05
-14.1655 -0.0050325 -3.58775e-05
-14.0562 -0.00511187 -3.67324e-05
-13.9471 -0.00519298 -3.76131e-05
-13.8382 -0.00527589 -3.85206e-05
-13.7294 -0.00536066 -3.94559e-05
-13.6209 -0.00544733 -4.04201e-05
-13.5126 -0.00553597 -4.14143e-05
-13.4044 -0.00562665 -4.24398e-05
-13.2965 -0.00571942 -4.34976e-05
-13.1887 -0.00581434 -4.45891e-05
-13.0811 -0.0059115 -4.57157e-05
-12.9737 -0.00601095 -4.68787e-05
-12.8664 -0.00611278 -4.80797e-05
-12.7593 -0.00621706 -4.93203e-05
-12.6524 -0.00632387 -5.0602e-05
-12.5457 -0.00643329 -5.19265e-05
-12.4391 -0.00654541 -5.32958e-05
-12.3327 -0.00666033 -5.47116e-05
-12.2265 -0.00677813 -5.6176e-05
-12.1204 -0.00689892 -5.76911e-05
-12.0144 -0.0070228 -5.92591e-05
-11.9086 -0.00714988 -6.08823e-05
-11.803 -0.00728026 -6.25631e-05
-11.6975 -0.00741407 -6.43042e-05
-11.5922 -0.00755143 -6.61083e-05
-11.487 -0.00769246 -6.79783e-05
-11.3819 -0.0078373 -6.99171e-05
-11.277 -0.0079861 -7.1928e-05
-11.1722 -0.00813898 -7.40143e-05
-11.0676 -0.00829612 -7.61797e-05
-10.9631 -0.00845767 -7.8428e-05
-10.8587 -0.00862379 -8.0763e-05
-10.7545 -0.00879467 -8.31891e-05
-10.6503 -0.00897049 -8.57108e-05
-10.5463 -0.00915144 -8.83328e-05
-10.4425 -0.00933773 -9.10601e-05
-10.3387 -0.00952958 -9.38981e-05
-10.2351 -0.00972719 -9.68526e-05
-10.1316 -0.00993082 -9.99294e-05
-10.0282 -0.0101407 -0.000103135
-9.92496 -0.0103571 -0.000106477
-9.82181 -0.0105803 -0.000109961
-9.71877 -0.0108107 -0.000113596
-9.61583 -0.0110484 -0.00011739
-9.51301 -0.0112938 -0.000121352
-9.4103 -0.0115473 -0.000125491
-9.30769 -0.0118092 -0.000129817
-9.20518 -0.0120799 -0.000134342
-9.10278 -0.0123598 -0.000139075
-9.00048 -0.0126493 -0.000144031
-8.89828 -0.0129489 -0.000149222
-8.79618 -0.0132591 -0.000154662
-8.69417 -0.0135804 -0.000160366
-8.59226 -0.0139133 -0.000166352
-8.49044 -0.0142583 -0.000172635
-8.38872 -0.0146161 -0.000179236
-8.28708 -0.0149874 -0.000186175
-8.18554 -0.0153728 -0.000193473
-8.08408 -0.015773 -0.000201155
-7.98271 -0.0161889 -0.000209246
-7.88143 -0.0166212 -0.000217774
-7.78023 -0.017071 -0.00022677
-7.67911 -0.017539 -0.000236265
-7.57807 -0.0180264 -0.000246296
-7.47712 -0.0185342 -0.0002569
-7.37624 -0.0190636 -0.000268121
-7.27544 -0.0196159 -0.000280004
-7.17471 -0.0201924 -0.000292598
-7.07406 -0.0207946 -0.000305959
-6.97348 -0.021424 -0.000320146
-6.87298 -0.0220824 -0.000335225
-6.77254 -0.0227715 -0.000351268
-6.67218 -0.0234934 -0.000368355
-6.57188 -0.0242502 -0.000386571
-6.47166 -0.0250441 -0.000406014
-6.37149 -0.0258778 -0.00042679
-6.2714 -0.026754 -0.000449017
-6.17136 -0.0276756 -0.000472825
-6.07139 -0.0286459 -0.00049836
-5.97148 -0.0296684 -0.000525784
-5.87163 -0.0307471 -0.000555277
-5.77184 -0.0318863 -0.000587041
-5.67211 -0.0330905 -0.000621304
-5.57243 -0.034365 -0.000658319
-5.47281 -0.0357155 -0.000698376
-5.37325 -0.0371482 -0.000741797
-5.27373 -0.0386702 -0.000788952
-5.17427 -0.0402891 -0.000840259
-5.07487 -0.0420136 -0.000896195
-4.97551 -0.0438534 -0.000957307
-4.8762 -0.0458192 -0.00102422
-4.77694 -0.0479231 -0.00109766
-4.67772 -0.0501787 -0.00117845
-4.57855 -0.0526014 -0.00126758
-4.47943 -0.0552087 -0.00136617
-4.38035 -0.0580204 -0.00147554
-4.28131 -0.0610592 -0.00159726
-4.18232 -0.0643511 -0.00173318
-4.08336 -0.0679261 -0.00188549
-3.98445 -0.0718188 -0.00205684
-3.88557 -0.0760696 -0.00225038
-3.78673 -0.0807257 -0.00246999
-3.68793 -0.0858427 -0.00272035
-3.58916 -0.0914863 -0.00300728
-3.49043 -0.0977352 -0.003338
-3.39173 -0.104683 -0.00372157
-3.29307 -0.112445 -0.00416947
-3.19443 -0.121161 -0.00469647
-3.09583 -0.131003 -0.00532173
-2.99725 -0.142186 -0.00607057
-2.89871 -0.154984 -0.00697685
-2.80019 -0.169747 -0.00808681
-2.7017 -0.186931 -0.00946481
-2.60323 -0.207142 -0.0112025
-2.50479 -0.231201 -0.0134342
-2.40638 -0.260248 -0.0163626
-2.30798 -0.295917 -0.0203054
-2.20961 -0.340621 -0.0257834
-2.11126 -0.39809 -0.0336981
-2.01293 -0.474386 -0.0457201
-1.91462 -0.580048 -0.0652331
-1.81632 -0.73506 -0.0999529
-1.71804 -0.982075 -0.170707
-1.61978 -1.42829 -0.350314
-1.52154 -2.39463 -1.0357
-1.42331 -2.58695 -5.88959
-1.32509 3.42378 -2.18723
-1.22689 2.03706 -0.545639
-1.12869 1.41278 -0.231322
-1.03051 1.09515 -0.125209
-0.932337 0.907456 -0.0773332
-0.834173 0.785586 -0.0517036
-0.736016 0.701567 -0.0363236
-0.637867 0.641425 -0.0262876
-0.539723 0.597468 -0.0192865
-0.441585 0.565165 -0.0141135
-0.343451 0.541721 -0.0100824
-0.24532 0.525369 -0.00677226
-0.147191 0.515003 -0.00390414
-0.0490634 0.509971 -0.00127601
0.0490634 0.509971 0.00127601
0.147191 0.515003 0.00390414
0.24532 0.525369 0.00677226
0.343451 0.541721 0.0100824
0.441585 0.565165 0.0141135
0.539723 0.597468 0.0192865
0.637867 0.641425 0.0262876
0.736016 0.701567 0.0363236
0.834173 0.785586 0.0517036
0.932337 0.907456 0.0773332
1.03051 1.09515 0.125209
1.12869 1.41278 0.231322
1.22689 2.03706 0.545639
1.32509 3.42378 2.18723
1.42331 -2.58695 5.88959
1.52154 -2.39463 1.0357
1.61978 -1.42829 0.350314
1.71804 -0.982075 0.170707
1.81632 -0.73506 0.0999529
1.91462 -0.580048 0.0652331
2.01293 -0.474386 0.0457201
2.11126 -0.39809 0.0336981
2.20961 -0.340621 0.0257834
2.30798 -0.295917 0.0203054
2.40638 -0.260248 0.0163626
2.50479 -0.231201 0.0134342
2.60323 -0.207142 0.0112025
2.7017 -0.186931 0.00946481
2.80019 -0.169747 0.00808681
2.89871 -0.154984 0.00697685
2.99725 -0.142186 0.00607057
3.09583 -0.131003 0.00532173
3.19443 -0.121161 0.00469647
3.29307 -0.112445 0.00416947
3.39173 -0.104683 0.00372157
3.49043 -0.0977352 0.003338
3.58916 -0.0914863 0.00300728
3.68793 -0.0858427 0.00272035
3.78673 -0.0807257 0.00246999
3.88557 -0.0760696 0.00225038
3.98445 -0.0718188 0.00205684
4.08336 -0.0679261 0.00188549
4.18232 -0.0643511 0.00173318
4.28131 -0.0610592 0.00159726
4.38035 -0.0580204 0.00147554
4.47943 -0.0552087 0.00136617
4.57855 -0.0526014 0.00126758
4.67772 -0.0501787 0.00117845
4.77694 -0.0479231 0.00109766
4.8762 -0.0458192 0.00102422
4.97551 -0.0438534 0.000957307
5.07487 -0.0420136 0.000896195
5.17427 -0.0402891 0.000840259
5.27373 -0.0386702 0.000788952
5.37325 -0.0371482 0.000741797
5.47281 -0.0357155 0.000698376
5.57243 -0.034365 0.000658319
5.67211 -0.0330905 0.000621304
5.77184 -0.0318863 0.000587041
5.87163 -0.0307471 0.000555277
5.97148 -0.0296684 0.000525784
6.07139 -0.0286459 0.00049836
6.17136 -0.0276756 0.000472825
6.2714 -0.026754 0.000449017
6.37149 -0.0258778 0.00042679
6.47166 -0.0250441 0.000406014
6.57188 -0.0242502 0.000386571
6.67218 -0.0234934 0.000368355
6.77254 -0.0227715 0.000351268
6.87298 -0.0220824 0.000335225
6.97348 -0.021424 0.000320146
7.07406 -0.0207946 0.000305959
7.17471 -0.0201924 0.000292598
7.27544 -0.0196159 0.000280004
7.37624 -0.0190636 0.000268121
7.47712 -0.0185342 0.0002569
7.57807 -0.0180264 0.000246296
7.67911 -0.017539 0.000236265
7.78023 -0.017071 0.00022677
7.88143 -0.0166212 0.000217774
7.98271 -0.0161889 0.000209246
8.08408 -0.015773 0.000201155
8.18554 -0.0153728 0.000193473
8.28708 -0.0149874 0.000186175
8.38872 -0.0146161 0.000179236
8.49044 -0.0142583 0.000172635
8.59226 -0.0139133 0.000166352
8.69417 -0.0135804 0.000160366
8.79618 -0.0132591 0.000154662
8.89828 -0.0129489 0.000149222
9.00048 -0.0126493 0.000144031
9.10278 -0.0123598 0.000139075
9.20518 -0.0120799 0.000134342
9.30769 -0.0118092 0.000129817
9.4103 -0.0115473 0.000125491
9.51301 -0.0112938 0.000121352
9.61583 -0.0110484 0.00011739
9.71877 -0.0108107 0.000113596
9.82181 -0.0105803 0.000109961
9.92496 -0.0103571 0.000106477
10.0282 -0.0101407 0.000103135
10.1316 -0.00993082 9.99294e-05
10.2351 -0.00972719 9.68526e-05
10.3387 -0.00952958 9.38981e-05
10.4425 -0.00933773 9.10601e-05
10.5463 -0.00915144 8.83328e-05
10.6503 -0.00897049 8.57108e-05
10.7545 -0.00879467 8.31891e-05
10.8587 -0.00862379 8.0763e-05
10.9631 -0.00845767 7.8428e-05
11.0676 -0.00829612 7.61797e-05
11.1722 -0.00813898 7.40143e-05
11.277 -0.0079861 7.1928e-05
11.3819 -0.0078373 6.99171e-05
11.487 -0.00769246 6.79783e-05
11.5922 -0.00755143 6.61083e-05
11.6975 -0.00741407 6.43042e-05
11.803 -0.00728026 6.25631e-05
11.9086 -0.00714988 6.08823e-05
12.0144 -0.0070228 5.92591e-05
12.1204 -0.00689892 5.76911e-05
12.2265 -0.00677813 5.6176e-05
12.3327 -0.00666033 5.47116e-05
12.4391 -0.00654541 5.32958e-05
12.5457 -0.00643329 5.19265e-05
12.6524 -0.00632387 5.0602e-05
12.7593 -0.00621706 4.93203e-05
12.8664 -0.00611278 4.80797e-05
12.9737 -0.00601095 4.68787e-05
13.0811 -0.0059115 4.57157e-05
13.1887 -0.00581434 4.45891e-05
13.2965 -0.00571942 4.34976e-05
13.4044 -0.00562665 4.24398e-05
13.5126 -0.00553597 4.14143e-05
13.6209 -0.00544733 4.04201e-05
13.7294 -0.00536066 3.94559e-05
13.8382 -0.00527589 3.85206e-05
13.9471 -0.00519298 3.76131e-05
14.0562 -0.00511187 3.67324e-05
14.1655 -0.0050325 3.58775e-05
14.275 -0.00495483 3.50474e-05
14.3848 -0.00487881 3.42414e-05
14.4947 -0.00480438 3.34584e-05
14.6049 -0.00473151 3.26978e-05
14.7152 -0.00466015 3.19586e-05
14.8258 -0.00459026 3.12402e-05
14.9367 -0.0045218 3.05419e-05
15.0477 -0.00445472 2.98629e-05
15.159 -0.00438899 2.92025e-05
15.2705 -0.00432458 2.85602e-05
15.3823 -0.00426144 2.79353e-05
15.4943 -0.00419955 2.73273e-05
15.6066 -0.00413887 2.67355e-05
15.7191 -0.00407936 2.61595e-05
15.8319 -0.004021 2.55987e-05
15.9449 -0.00396375 2.50526e-05
16.0582 -0.0039076 2.45207e-05
16.1717 -0.0038525 2.40026e-05
16.2856 -0.00379843 2.34978e-05
16.3997 -0.00374537 2.3006e-05
16.5141 -0.00369328 2.25266e-05
16.6288 -0.00364216 2.20594e-05
16.7437 -0.00359196 2.16038e-05
16.859 -0.00354266 2.11596e-05
16.9746 -0.00349426 2.07264e-05
17.0905 -0.00344671 2.03039e-05
17.2067 -0.00340001 1.98917e-05
17.3232 -0.00335412 1.94895e-05
17.4401 -0.00330904 1.90971e-05
17.5572 -0.00326474 1.8714e-05
17.6748 -0.0032212 1.83401e-05
17.7926 -0.0031784 1.79751e-05
17.9108 -0.00313633 1.76186e-05
18.0294 -0.00309496 1.72705e-05
18.1483 -0.00305429 1.69305e-05
18.2676 -0.0030143 1.65984e-05
18.3873 -0.00297496 1.62739e-05
18.5074 -0.00293626 1.59569e-05
18.6278 -0.0028982 1.5647e-05
18.7487 -0.00286075 1.53441e-05
18.8699 -0.0028239 1.5048e-05
18.9916 -0.00278763 1.47586e-05
19.1137 -0.00275194 1.44755e-05
19.2362 -0.00271681 1.41987e-05
19.3592 -0.00268222 1.3928e-05
19.4826 -0.00264816 1.36631e-05
19.6065 -0.00261463 1.3404e-05
19.7309 -0.00258161 1.31504e-05
19.8557 -0.00254909 1.29023e-05
19.9811 -0.00251705 1.26594e-05
20.1069 -0.00248549 1.24217e-05
20.2333 -0.0024544 1.21889e-05
20.3602 -0.00242376 1.19611e-05
20.4876 -0.00239356 1.17379e-05
20.6156 -0.0023638 1.15193e-05
20.7441 -0.00233446 1.13052e-05
20.8732 -0.00230554 1.10954e-05
21.0029 -0.00227702 1.08899e-05
21.1332 -0.00224891 1.06885e-05
21.2642 -0.00222117 1.04912e-05
21.3958 -0.00219382 1.02977e-05
21.528 -0.00216684 1.0108e-05
21.6609 -0.00214022 9.92206e-06
21.7945 -0.00211395 9.7397e-06
21.9288 -0.00208803 9.56086e-06
22.0639 -0.00206244 9.38544e-06
22.1997 -0.00203719 9.21334e-06
22.3363 -0.00201225 9.04449e-06
22.4736 -0.00198763 8.8788e-06
22.6118 -0.00196332 8.71618e-06
22.7509 -0.00193931 8.55655e-06
22.8908 -0.00191558 8.39984e-06
23.0316 -0.00189215 8.24596e-06
23.1733 -0.00186899 8.09485e-06
23.316 -0.0018461 7.94642e-06
23.4597 -0.00182347 7.8006e-06
23.6044 -0.0018011 7.65734e-06
23.7502 -0.00177898 7.51654e-06
23.8971 -0.0017571 7.37816e-06
24.0451 -0.00173546 7.24211e-06
24.1944 -0.00171405 7.10834e-06
24.3448 -0.00169286 6.97679e-06
24.4966 -0.00167188 6.84737e-06
24.6496 -0.00165111 6.72005e-06
24.8041 -0.00163055 6.59474e-06
24.9601 -0.00161017 6.4714e-06
25.1175 -0.00158999 6.34995e-06
25.2766 -0.00156998 6.23034e-06
25.4373 -0.00155014 6.11251e-06
25.5998 -0.00153046 5.99639e-06
25.7641 -0.00151095 5.88193e-06
25.9304 -0.00149157 5.76905e-06
26.0988 -0.00147234 5.65771e-06
26.2693 -0.00145323 5.54783e-06
26.4421 -0.00143424 5.43934e-06
26.6174 -0.00141536 5.33218e-06
26.7954 -0.00139657 5.22629e-06
26.9761 -0.00137787 5.12157e-06
27.1598 -0.00135924 5.01796e-06
27.3468 -0.00134067 4.91537e-06
27.5373 -0.00132214 4.81371e-06
27.7317 -0.00130362 4.71288e-06
27.9302 -0.00128511 4.61277e-06
28.1333 -0.00126658 4.51325e-06
28.3415 -0.00124799 4.41418e-06
28.5554 -0.00122932 4.31541e-06
28.7758 -0.00121052 4.21673e-06
29.0035 -0.00119154 4.11789e-06
29.2396 -0.00117233 4.01861e-06
29.4858 -0.00115279 3.91849e-06
29.7441 -0.00113281 3.81701e-06
30.0173 -0.00111224 3.71341e-06
30.3101 -0.00109081 3.60655e-06
30.6297 -0.00106812 3.49452e-06
30.9905 -0.00104334 3.37355e-06
31.4301 -0.0010143 3.23359e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1QuantumOneLoop/GRpTwoLoop.txt <==
-31.4301 -0.00101545 -3.23361e-06
-30.9905 -0.00104456 -3.38556e-06
-30.6297 -0.0010694 -3.49581e-06
-30.3101 -0.00109214 -3.61511e-06
-30.0173 -0.00111362 -3.70659e-06
-29.7441 -0.00113425 -3.81769e-06
-29.4858 -0.00115428 -3.92003e-06
-29.2396 -0.00117387 -4.04164e-06
-29.0035 -0.00119313 -4.12481e-06
-28.7758 -0.00121216 -4.22638e-06
-28.5554 -0.00123101 -4.32632e-06
-28.3415 -0.00124973 -4.43324e-06
-28.1333 -0.00126837 -4.51602e-06
-27.9302 -0.00128696 -4.635e-06
-27.7317 -0.00130553 -4.72128e-06
-27.5373 -0.00132409 -4.82986e-06
-27.3468 -0.00134268 -4.92968e-06
-27.1598 -0.00136131 -5.03463e-06
-26.9761 -0.00138 -5.13353e-06
-26.7954 -0.00139876 -5.24929e-06
-26.6174 -0.0014176 -5.3405e-06
-26.4421 -0.00143654 -5.46606e-06
-26.2693 -0.00145559 -5.55743e-06
-26.0988 -0.00147476 -5.68321e-06
-25.9304 -0.00149406 -5.78354e-06
-25.7641 -0.0015135 -5.90497e-06
-25.5998 -0.00153309 -6.01492e-06
-25.4373 -0.00155283 -6.1357e-06
-25.2766 -0.00157274 -6.24968e-06
-25.1175 -0.00159282 -6.37656e-06
-24.9601 -0.00161308 -6.48921e-06
-24.8041 -0.00163353 -6.62611e-06
-24.6496 -0.00165417 -6.7364e-06
-24.4966 -0.00167502 -6.88252e-06
-24.3448 -0.00169607 -6.99359e-06
-24.1944 -0.00171734 -7.14517e-06
-24.0451 -0.00173884 -7.26164e-06
-23.8971 -0.00176056 -7.41494e-06
-23.7502 -0.00178253 -7.54014e-06
-23.6044 -0.00180474 -7.69362e-06
-23.4597 -0.0018272 -7.82825e-06
-23.316 -0.00184992 -7.98306e-06
-23.1733 -0.0018729 -8.12545e-06
-23.0316 -0.00189616 -8.28459e-06
-22.8908 -0.0019197 -8.43194e-06
-22.7509 -0.00194352 -8.59879e-06
-22.6118 -0.00196764 -8.74865e-06
-22.4736 -0.00199206 -8.92573e-06
-22.3363 -0.00201679 -9.07695e-06
-22.1997 -0.00204184 -9.26522e-06
-22.0639 -0.00206721 -9.41832e-06
-21.9288 -0.00209292 -9.61723e-06
-21.7945 -0.00211896 -9.77408e-06
-21.6609 -0.00214536 -9.98203e-06
-21.528 -0.00217211 -1.01452e-05
-21.3958 -0.00219922 -1.03603e-05
-21.2642 -0.00222671 -1.05324e-05
-21.1332 -0.00225458 -1.07532e-05
-21.0029 -0.00228284 -1.09361e-05
-20.8732 -0.00231151 -1.11619e-05
-20.7441 -0.00234058 -1.13567e-05
-20.6156 -0.00237007 -1.15879e-05
-20.4876 -0.00239999 -1.17945e-05
-20.3602 -0.00243035 -1.20326e-05
-20.2333 -0.00246116 -1.22503e-05
-20.1069 -0.00249243 -1.24973e-05
-19.9811 -0.00252417 -1.27249e-05
-19.8557 -0.00255639 -1.29833e-05
-19.7309 -0.0025891 -1.32194e-05
-19.6065 -0.00262231 -1.34915e-05
-19.4826 -0.00265604 -1.37352e-05
-19.3592 -0.0026903 -1.40229e-05
-19.2362 -0.0027251 -1.42738e-05
-19.1137 -0.00276045 -1.45786e-05
-18.9916 -0.00279637 -1.48369e-05
-18.8699 -0.00283286 -1.51597e-05
-18.7487 -0.00286995 -1.54264e-05
-18.6278 -0.00290764 -1.57672e-05
-18.5074 -0.00294596 -1.60441e-05
-18.3873 -0.00298491 -1.64026e-05
-18.2676 -0.00302451 -1.66917e-05
-18.1483 -0.00306479 -1.70674e-05
-18.0294 -0.00310574 -1.73712e-05
-17.9108 -0.00314739 -1.77636e-05
-17.7926 -0.00318977 -1.80844e-05
-17.6748 -0.00323287 -1.84931e-05
-17.5572 -0.00327673 -1.88334e-05
-17.4401 -0.00332137 -1.92582e-05
-17.3232 -0.00336679 -1.96199e-05
-17.2067 -0.00341302 -2.00615e-05
-17.0905 -0.00346009 -2.04463e-05
-16.9746 -0.00350801 -2.09057e-05
-16.859 -0.0035568 -2.13147e-05
-16.7437 -0.00360649 -2.17936e-05
-16.6288 -0.0036571 -2.22278e-05
-16.5141 -0.00370866 -2.27284e-05
-16.3997 -0.00376118 -2.31882e-05
-16.2856 -0.00381469 -2.37133e-05
-16.1717 -0.00386923 -2.41989e-05
-16.0582 -0.00392481 -2.47518e-05
-15.9449 -0.00398147 -2.52634e-05
-15.8319 -0.00403924 -2.58475e-05
-15.7191 -0.00409813 -2.63853e-05
-15.6066 -0.00415819 -2.70044e-05
-15.4943 -0.00421945 -2.75688e-05
-15.3823 -0.00428194 -2.82265e-05
-15.2705 -0.00434569 -2.88182e-05
-15.159 -0.00441074 -2.95185e-05
-15.0477 -0.00447713 -3.01385e-05
-14.9367 -0.00454489 -3.0885e-05
-14.8258 -0.00461407 -3.15351e-05
-14.7152 -0.00468469 -3.23313e-05
-14.6049 -0.00475682 -3.30137e-05
-14.4947 -0.00483047 -3.38631e-05
-14.3848 -0.00490572 -3.45808e-05
-14.275 -0.00498259 -3.54866e-05
-14.1655 -0.00506115 -3.62431e-05
-14.0562 -0.00514143 -3.72087e-05
-13.9471 -0.0052235 -3.80083e-05
-13.8382 -0.0053074 -3.90367e-05
-13.7294 -0.0053932 -3.98844e-05
-13.6209 -0.00548094 -4.0979e-05
-13.5126 -0.0055707 -4.18804e-05
-13.4044 -0.00566252 -4.30446e-05
-13.2965 -0.0057565 -4.4006e-05
-13.1887 -0.00585267 -4.52435e-05
-13.0811 -0.00595113 -4.62718e-05
-12.9737 -0.00605194 -4.75868e-05
-12.8664 -0.00615518 -4.86894e-05
-12.7593 -0.00626093 -5.00866e-05
-12.6524 -0.00636927 -5.12716e-05
-12.5457 -0.00648029 -5.27566e-05
-12.4391 -0.00659409 -5.40326e-05
-12.3327 -0.00671075 -5.56117e-05
-12.2265 -0.00683037 -5.69877e-05
-12.1204 -0.00695306 -5.86684e-05
-12.0144 -0.00707892 -6.01542e-05
-11.9086 -0.00720806 -6.19452e-05
-11.803 -0.00734061 -6.35512e-05
-11.6975 -0.00747668 -6.54626e-05
-11.5922 -0.00761641 -6.71998e-05
-11.487 -0.00775992 -6.92434e-05
-11.3819 -0.00790736 -7.11236e-05
-11.277 -0.00805886 -7.33129e-05
-11.1722 -0.0082146 -7.53488e-05
-11.0676 -0.00837472 -7.76998e-05
-10.9631 -0.0085394 -7.99051e-05
-10.8587 -0.0087088 -8.24356e-05
-10.7545 -0.00888313 -8.48255e-05
-10.6503 -0.00906257 -8.75563e-05
-10.5463 -0.00924733 -9.01471e-05
-10.4425 -0.00943761 -9.31019e-05
-10.3387 -0.00963367 -9.5912e-05
-10.2351 -0.0098357 -9.91179e-05
-10.1316 -0.010044 -0.000102167
-10.0282 -0.0102588 -0.000105655
-9.92496 -0.0104804 -0.000108967
-9.82181 -0.0107091 -0.000112772
-9.71877 -0.0109451 -0.000116373
-9.61583 -0.0111889 -0.000120535
-9.51301 -0.0114408 -0.000124453
-9.4103 -0.011701 -0.000129019
-9.30769 -0.0119701 -0.000133288
-9.20518 -0.0122484 -0.000138311
-9.10278 -0.0125364 -0.000142969
-9.00048 -0.0128344 -0.000148509
-8.89828 -0.0131431 -0.000153602
-8.79618 -0.0134629 -0.000159728
-8.69417 -0.0137944 -0.000165307
-8.59226 -0.0141381 -0.0001721
-8.49044 -0.0144947 -0.000178226
-8.38872 -0.0148647 -0.000185779
-8.28708 -0.0152492 -0.000192522
-8.18554 -0.0156484 -0.000200945
-8.08408 -0.0160637 -0.000208388
-7.98271 -0.0164954 -0.000217806
-7.88143 -0.0169449 -0.000226049
-7.78023 -0.0174127 -0.000236611
-7.67911 -0.0179004 -0.00024577
-7.57807 -0.0184086 -0.000257653
-7.47712 -0.0189391 -0.000267869
-7.37624 -0.0194925 -0.000281281
-7.27544 -0.020071 -0.000292722
-7.17471 -0.0206753 -0.000307912
-7.07406 -0.021308 -0.000320783
-6.97348 -0.0219699 -0.00033805
-6.87298 -0.0226639 -0.0003526
-6.77254 -0.0233909 -0.000372308
-6.67218 -0.0241547 -0.000388841
-6.57188 -0.0249561 -0.000411432
-6.47166 -0.0257995 -0.000430327
-6.37149 -0.0266861 -0.000456348
-6.2714 -0.0276211 -0.000478075
-6.17136 -0.0286059 -0.000508203
-6.07139 -0.0296466 -0.000533359
-5.97148 -0.030745 -0.000568446
-5.87163 -0.0319088 -0.000597789
-5.77184 -0.0331398 -0.00063892
-5.67211 -0.0344475 -0.000673434
-5.57243 -0.0358344 -0.000722006
-5.47281 -0.0373119 -0.000762982
-5.37325 -0.0388834 -0.000820825
-5.27373 -0.0405632 -0.000869995
-5.17427 -0.0423555 -0.000939554
-5.07487 -0.0442784 -0.000999287
-4.97551 -0.0463374 -0.0010839
-4.8762 -0.048556 -0.00115754
-4.77694 -0.0509416 -0.00126192
-4.67772 -0.0535247 -0.00135434
-4.57855 -0.0563159 -0.00148539
-4.47943 -0.059356 -0.00160408
-4.38035 -0.0626603 -0.00177243
-4.28131 -0.0662851 -0.00192968
-4.18232 -0.0702537 -0.00215309
-4.08336 -0.0746474 -0.00237111
-3.98445 -0.0795043 -0.00268271
-3.88557 -0.0849489 -0.00300762
-3.78673 -0.0910499 -0.00348078
-3.68793 -0.0980182 -0.00403053
-3.58916 -0.105998 -0.00487522
-3.49043 -0.115402 -0.00605921
-3.39173 -0.126583 -0.00815537
-3.29307 -0.140399 -0.0121984
-3.19443 -0.156607 -0.0216329
-3.09583 -0.16739 -0.0434121
-2.99725 -0.16111 -0.0474184
-2.89871 -0.163997 -0.0373716
-2.80019 -0.180974 -0.0307715
-2.7017 -0.206261 -0.0286344
-2.60323 -0.237495 -0.0305342
-2.50479 -0.276226 -0.0348549
-2.40638 -0.325588 -0.0437087
-2.30798 -0.391295 -0.0572153
-2.20961 -0.482578 -0.0830007
-2.11126 -0.618933 -0.129208
-2.01293 -0.837273 -0.23874
-1.91462 -1.227 -0.543216
-1.81632 -1.64466 -1.80744
-1.71804 1.10885 -2.90803
-1.61978 1.44011 -0.922955
-1.52154 1.00904 -0.392545
-1.42331 0.741521 -0.233959
-1.32509 0.575614 -0.171882
-1.22689 0.45527 -0.156125
-1.12869 0.360719 -0.169291
-1.03051 0.302939 -0.176124
-0.932337 0.407278 -0.280667
-0.834173 0.579479 -0.275786
-0.736016 0.58517 -0.134749
-0.637867 0.529776 -0.0673617
-0.539723 0.484627 -0.0366497
-0.441585 0.452431 -0.0229892
-0.343451 0.430378 -0.0138273
-0.24532 0.415491 -0.00918436
-0.147191 0.406353 -0.00448803
-0.0490634 0.401957 -0.00189273
0.0490634 0.401957 0.00189273
0.147191 0.406353 0.00448803
0.24532 0.415491 0.00918436
0.343451 0.430378 0.0138273
0.441585 0.452431 0.0229892
0.539723 0.484627 0.0366497
0.637867 0.529776 0.0673617
0.736016 0.58517 0.134749
0.834173 0.579479 0.275786
0.932337 0.407278 0.280667
1.03051 0.302939 0.176124
1.12869 0.360719 0.169291
1.22689 0.45527 0.156125
1.32509 0.575614 0.171882
1.42331 0.741521 0.233959
1.52154 1.00904 0.392545
1.61978 1.44011 0.922955
1.71804 1.10885 2.90803
1.81632 -1.64466 1.80744
1.91462 -1.227 0.543216
2.01293 -0.837273 0.23874
2.11126 -0.618933 0.129208
2.20961 -0.482578 0.0830007
2.30798 -0.391295 0.0572153
2.40638 -0.325588 0.0437087
2.50479 -0.276226 0.0348549
2.60323 -0.237495 0.0305342
2.7017 -0.206261 0.0286344
2.80019 -0.180974 0.0307715
2.89871 -0.163997 0.0373716
2.99725 -0.16111 0.0474184
3.09583 -0.16739 0.0434121
3.19443 -0.156607 0.0216329
3.29307 -0.140399 0.0121984
3.39173 -0.126583 0.00815537
3.49043 -0.115402 0.00605921
3.58916 -0.105998 0.00487522
3.68793 -0.0980182 0.00403053
3.78673 -0.0910499 0.00348078
3.88557 -0.0849489 0.00300762
3.98445 -0.0795043 0.00268271
4.08336 -0.0746474 0.00237111
4.18232 -0.0702537 0.00215309
4.28131 -0.0662851 0.00192968
4.38035 -0.0626603 0.00177243
4.47943 -0.059356 0.00160408
4.57855 -0.0563159 0.00148539
4.67772 -0.0535247 0.00135434
4.77694 -0.0509416 0.00126192
4.8762 -0.048556 0.00115754
4.97551 -0.0463374 0.0010839
5.07487 -0.0442784 0.000999287
5.17427 -0.0423555 0.000939554
5.27373 -0.0405632 0.000869995
5.37325 -0.0388834 0.000820825
5.47281 -0.0373119 0.000762982
5.57243 -0.0358344 0.000722006
5.67211 -0.0344475 0.000673434
5.77184 -0.0331398 0.00063892
5.87163 -0.0319088 0.000597789
5.97148 -0.030745 0.000568446
6.07139 -0.0296466 0.000533359
6.17136 -0.0286059 0.000508203
6.2714 -0.0276211 0.000478075
6.37149 -0.0266861 0.000456348
6.47166 -0.0257995 0.000430327
6.57188 -0.0249561 0.000411432
6.67218 -0.0241547 0.000388841
6.77254 -0.0233909 0.000372308
6.87298 -0.0226639 0.0003526
6.97348 -0.0219699 0.00033805
7.07406 -0.021308 0.000320783
7.17471 -0.0206753 0.000307912
7.27544 -0.020071 0.000292722
7.37624 -0.0194925 0.000281281
7.47712 -0.0189391 0.000267869
7.57807 -0.0184086 0.000257653
7.67911 -0.0179004 0.00024577
7.78023 -0.0174127 0.000236611
7.88143 -0.0169449 0.000226049
7.98271 -0.0164954 0.000217806
8.08408 -0.0160637 0.000208388
8.18554 -0.0156484 0.000200945
8.28708 -0.0152492 0.000192522
8.38872 -0.0148647 0.000185779
8.49044 -0.0144947 0.000178226
8.59226 -0.0141381 0.0001721
8.69417 -0.0137944 0.000165307
8.79618 -0.0134629 0.000159728
8.89828 -0.0131431 0.000153602
9.00048 -0.0128344 0.000148509
9.10278 -0.0125364 0.000142969
9.20518 -0.0122484 0.000138311
9.30769 -0.0119701 0.000133288
9.4103 -0.011701 0.000129019
9.51301 -0.0114408 0.000124453
9.61583 -0.0111889 0.000120535
9.71877 -0.0109451 0.000116373
9.82181 -0.0107091 0.000112772
9.92496 -0.0104804 0.000108967
10.0282 -0.0102588 0.000105655
10.1316 -0.010044 0.000102167
10.2351 -0.0098357 9.91179e-05
10.3387 -0.00963367 9.5912e-05
10.4425 -0.00943761 9.31019e-05
10.5463 -0.00924733 9.01471e-05
10.6503 -0.00906257 8.75563e-05
10.7545 -0.00888313 8.48255e-05
10.8587 -0.0087088 8.24356e-05
10.9631 -0.0085394 7.99051e-05
11.0676 -0.00837472 7.76998e-05
11.1722 -0.0082146 7.53488e-05
11.277 -0.00805886 7.33129e-05
11.3819 -0.00790736 7.11236e-05
11.487 -0.00775992 6.92434e-05
11.5922 -0.00761641 6.71998e-05
11.6975 -0.00747668 6.54626e-05
11.803 -0.00734061 6.35512e-05
11.9086 -0.00720806 6.19452e-05
12.0144 -0.00707892 6.01542e-05
12.1204 -0.00695306 5.86684e-05
12.2265 -0.00683037 5.69877e-05
12.3327 -0.00671075 5.56117e-05
12.4391 -0.00659409 5.40326e-05
12.5457 -0.00648029 5.27566e-05
12.6524 -0.00636927 5.12716e-05
12.7593 -0.00626093 5.00866e-05
12.8664 -0.00615518 4.86894e-05
12.9737 -0.00605194 4.75868e-05
13.0811 -0.00595113 4.62718e-05
13.1887 -0.00585267 4.52435e-05
13.2965 -0.0057565 4.4006e-05
13.4044 -0.00566252 4.30446e-05
13.5126 -0.0055707 4.18804e-05
13.6209 -0.00548094 4.0979e-05
13.7294 -0.0053932 3.98844e-05
13.8382 -0.0053074 3.90367e-05
13.9471 -0.0052235 3.80083e-05
14.0562 -0.00514143 3.72087e-05
14.1655 -0.00506115 3.62431e-05
14.275 -0.00498259 3.54866e-05
14.3848 -0.00490572 3.45808e-05
14.4947 -0.00483047 3.38631e-05
14.6049 -0.00475682 3.30137e-05
14.7152 -0.00468469 3.23313e-05
14.8258 -0.00461407 3.15351e-05
14.9367 -0.00454489 3.0885e-05
15.0477 -0.00447713 3.01385e-05
15.159 -0.00441074 2.95185e-05
15.2705 -0.00434569 2.88182e-05
15.3823 -0.00428194 2.82265e-05
15.4943 -0.00421945 2.75688e-05
15.6066 -0.00415819 2.70044e-05
15.7191 -0.00409813 2.63853e-05
15.8319 -0.00403924 2.58475e-05
15.9449 -0.00398147 2.52634e-05
16.0582 -0.00392481 2.47518e-05
16.1717 -0.00386923 2.41989e-05
16.2856 -0.00381469 2.37133e-05
16.3997 -0.00376118 2.31882e-05
16.5141 -0.00370866 2.27284e-05
16.6288 -0.0036571 2.22278e-05
16.7437 -0.00360649 2.17936e-05
16.859 -0.0035568 2.13147e-05
16.9746 -0.00350801 2.09057e-05
17.0905 -0.00346009 2.04463e-05
17.2067 -0.00341302 2.00615e-05
17.3232 -0.00336679 1.96199e-05
17.4401 -0.00332137 1.92582e-05
17.5572 -0.00327673 1.88334e-05
17.6748 -0.00323287 1.84931e-05
17.7926 -0.00318977 1.80844e-05
17.9108 -0.00314739 1.77636e-05
18.0294 -0.00310574 1.73712e-05
18.1483 -0.00306479 1.70674e-05
18.2676 -0.00302451 1.66917e-05
18.3873 -0.00298491 1.64026e-05
18.5074 -0.00294596 1.60441e-05
18.6278 -0.00290764 1.57672e-05
18.7487 -0.00286995 1.54264e-05
18.8699 -0.00283286 1.51597e-05
18.9916 -0.00279637 1.48369e-05
19.1137 -0.00276045 1.45786e-05
19.2362 -0.0027251 1.42738e-05
19.3592 -0.0026903 1.40229e-05
19.4826 -0.00265604 1.37352e-05
19.6065 -0.00262231 1.34915e-05
19.7309 -0.0025891 1.32194e-05
19.8557 -0.00255639 1.29833e-05
19.9811 -0.00252417 1.27249e-05
20.1069 -0.00249243 1.24973e-05
20.2333 -0.00246116 1.22503e-05
20.3602 -0.00243035 1.20326e-05
20.4876 -0.00239999 1.17945e-05
20.6156 -0.00237007 1.15879e-05
20.7441 -0.00234058 1.13567e-05
20.8732 -0.00231151 1.11619e-05
21.0029 -0.00228284 1.09361e-05
21.1332 -0.00225458 1.07532e-05
21.2642 -0.00222671 1.05324e-05
21.3958 -0.00219922 1.03603e-05
21.528 -0.00217211 1.01452e-05
21.6609 -0.00214536 9.98203e-06
21.7945 -0.00211896 9.77408e-06
21.9288 -0.00209292 9.61723e-06
22.0639 -0.00206721 9.41832e-06
22.1997 -0.00204184 9.26522e-06
22.3363 -0.00201679 9.07695e-06
22.4736 -0.00199206 8.92573e-06
22.6118 -0.00196764 8.74865e-06
22.7509 -0.00194352 8.59879e-06
22.8908 -0.0019197 8.43194e-06
23.0316 -0.00189616 8.28459e-06
23.1733 -0.0018729 8.12545e-06
23.316 -0.00184992 7.98306e-06
23.4597 -0.0018272 7.82825e-06
23.6044 -0.00180474 7.69362e-06
23.7502 -0.00178253 7.54014e-06
23.8971 -0.00176056 7.41494e-06
24.0451 -0.00173884 7.26164e-06
24.1944 -0.00171734 7.14517e-06
24.3448 -0.00169607 6.99359e-06
24.4966 -0.00167502 6.88252e-06
24.6496 -0.00165417 6.7364e-06
24.8041 -0.00163353 6.62611e-06
24.9601 -0.00161308 6.48921e-06
25.1175 -0.00159282 6.37656e-06
25.2766 -0.00157274 6.24968e-06
25.4373 -0.00155283 6.1357e-06
25.5998 -0.00153309 6.01492e-06
25.7641 -0.0015135 5.90497e-06
25.9304 -0.00149406 5.78354e-06
26.0988 -0.00147476 5.68321e-06
26.2693 -0.00145559 5.55743e-06
26.4421 -0.00143654 5.46606e-06
26.6174 -0.0014176 5.3405e-06
26.7954 -0.00139876 5.24929e-06
26.9761 -0.00138 5.13353e-06
27.1598 -0.00136131 5.03463e-06
27.3468 -0.00134268 4.92968e-06
27.5373 -0.00132409 4.82986e-06
27.7317 -0.00130553 4.72128e-06
27.9302 -0.00128696 4.635e-06
28.1333 -0.00126837 4.51602e-06
28.3415 -0.00124973 4.43324e-06
28.5554 -0.00123101 4.32632e-06
28.7758 -0.00121216 4.22638e-06
29.0035 -0.00119313 4.12481e-06
29.2396 -0.00117387 4.04164e-06
29.4858 -0.00115428 3.92003e-06
29.7441 -0.00113425 3.81769e-06
30.0173 -0.00111362 3.70659e-06
30.3101 -0.00109214 3.61511e-06
30.6297 -0.0010694 3.49581e-06
30.9905 -0.00104456 3.38556e-06
31.4301 -0.00101545 3.23361e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1QuantumOneLoop/GRp_FRG.txt <==
-31.4301 -0.00101389 -3.23081e-06
-30.9905 -0.0010429 -3.37079e-06
-30.6297 -0.00106766 -3.49144e-06
-30.3101 -0.00109033 -3.60343e-06
-30.0173 -0.00111174 -3.70998e-06
-29.7441 -0.0011323 -3.81356e-06
-29.4858 -0.00115226 -3.91456e-06
-29.2396 -0.00117178 -4.0144e-06
-29.0035 -0.00119097 -4.11355e-06
-28.7758 -0.00120993 -4.21311e-06
-28.5554 -0.00122871 -4.31124e-06
-28.3415 -0.00124736 -4.4094e-06
-28.1333 -0.00126593 -4.50873e-06
-27.9302 -0.00128445 -4.60841e-06
-27.7317 -0.00130294 -4.70734e-06
-27.5373 -0.00132143 -4.80905e-06
-27.3468 -0.00133995 -4.91007e-06
-27.1598 -0.0013585 -5.01211e-06
-26.9761 -0.00137711 -5.11648e-06
-26.7954 -0.00139579 -5.22009e-06
-26.6174 -0.00141455 -5.32592e-06
-26.4421 -0.00143341 -5.43403e-06
-26.2693 -0.00145238 -5.53997e-06
-26.0988 -0.00147146 -5.6523e-06
-25.9304 -0.00149068 -5.76176e-06
-25.7641 -0.00151003 -5.8739e-06
-25.5998 -0.00152952 -5.99109e-06
-25.4373 -0.00154917 -6.10266e-06
-25.2766 -0.00156899 -6.22372e-06
-25.1175 -0.00158897 -6.34277e-06
-24.9601 -0.00160913 -6.45994e-06
-24.8041 -0.00162948 -6.5904e-06
-24.6496 -0.00165002 -6.70768e-06
-24.4966 -0.00167076 -6.83916e-06
-24.3448 -0.00169171 -6.96968e-06
-24.1944 -0.00171287 -7.09392e-06
-24.0451 -0.00173425 -7.23695e-06
-23.8971 -0.00175586 -7.36505e-06
-23.7502 -0.00177771 -7.50521e-06
-23.6044 -0.0017998 -7.64993e-06
-23.4597 -0.00182213 -7.78451e-06
-23.316 -0.00184473 -7.93845e-06
-23.1733 -0.00186758 -8.08126e-06
-23.0316 -0.00189071 -8.23294e-06
-22.8908 -0.00191411 -8.38848e-06
-22.7509 -0.00193779 -8.54215e-06
-22.6118 -0.00196177 -8.70285e-06
-22.4736 -0.00198605 -8.86489e-06
-22.3363 -0.00201063 -9.03004e-06
-22.1997 -0.00203552 -9.19772e-06
-22.0639 -0.00206073 -9.37102e-06
-21.9288 -0.00208628 -9.5442e-06
-21.7945 -0.00211215 -9.72335e-06
-21.6609 -0.00213838 -9.90576e-06
-21.528 -0.00216495 -1.00897e-05
-21.3958 -0.00219189 -1.02805e-05
-21.2642 -0.00221919 -1.04719e-05
-21.1332 -0.00224688 -1.06702e-05
-21.0029 -0.00227494 -1.08692e-05
-20.8732 -0.00230341 -1.10762e-05
-20.7441 -0.00233228 -1.12832e-05
-20.6156 -0.00236156 -1.14983e-05
-20.4876 -0.00239126 -1.17152e-05
-20.3602 -0.0024214 -1.19383e-05
-20.2333 -0.00245198 -1.2165e-05
-20.1069 -0.00248301 -1.23973e-05
-19.9811 -0.00251451 -1.26343e-05
-19.8557 -0.00254648 -1.28759e-05
-19.7309 -0.00257894 -1.31239e-05
-19.6065 -0.00261189 -1.33759e-05
-19.4826 -0.00264536 -1.36346e-05
-19.3592 -0.00267934 -1.38981e-05
-19.2362 -0.00271385 -1.4168e-05
-19.1137 -0.00274891 -1.4442e-05
-18.9916 -0.00278452 -1.47255e-05
-18.8699 -0.0028207 -1.5015e-05
-18.7487 -0.00285747 -1.53088e-05
-18.6278 -0.00289484 -1.56118e-05
-18.5074 -0.00293281 -1.59191e-05
-18.3873 -0.00297142 -1.62365e-05
-18.2676 -0.00301066 -1.6558e-05
-18.1483 -0.00305056 -1.68907e-05
-18.0294 -0.00309113 -1.72274e-05
-17.9108 -0.00313239 -1.75762e-05
-17.7926 -0.00317436 -1.79286e-05
-17.6748 -0.00321705 -1.82949e-05
-17.5572 -0.00326048 -1.86646e-05
-17.4401 -0.00330466 -1.90483e-05
-17.3232 -0.00334963 -1.94374e-05
-17.2067 -0.00339539 -1.9839e-05
-17.0905 -0.00344197 -2.02484e-05
-16.9746 -0.00348938 -2.06699e-05
-16.859 -0.00353765 -2.11002e-05
-16.7437 -0.00358681 -2.15435e-05
-16.6288 -0.00363686 -2.19955e-05
-16.5141 -0.00368784 -2.24618e-05
-16.3997 -0.00373977 -2.29384e-05
-16.2856 -0.00379268 -2.34275e-05
-16.1717 -0.00384658 -2.39306e-05
-16.0582 -0.00390151 -2.44453e-05
-15.9449 -0.00395749 -2.49748e-05
-15.8319 -0.00401456 -2.55185e-05
-15.7191 -0.00407273 -2.60752e-05
-15.6066 -0.00413205 -2.66497e-05
-15.4943 -0.00419253 -2.72373e-05
-15.3823 -0.00425422 -2.78422e-05
-15.2705 -0.00431714 -2.84642e-05
-15.159 -0.00438133 -2.91025e-05
-15.0477 -0.00444683 -2.97585e-05
-14.9367 -0.00451367 -3.04358e-05
-14.8258 -0.00458189 -3.11267e-05
-14.7152 -0.00465153 -3.18446e-05
-14.6049 -0.00472262 -3.25765e-05
-14.4947 -0.00479522 -3.33339e-05
-14.3848 -0.00486936 -3.41117e-05
-14.275 -0.00494509 -3.49137e-05
-14.1655 -0.00502245 -3.57354e-05
-14.0562 -0.00510151 -3.65903e-05
-13.9471 -0.00518229 -3.74588e-05
-13.8382 -0.00526486 -3.83659e-05
-13.7294 -0.00534928 -3.92921e-05
-13.6209 -0.00543558 -4.02503e-05
-13.5126 -0.00552385 -4.12375e-05
-13.4044 -0.00561413 -4.22584e-05
-13.2965 -0.00570648 -4.33023e-05
-13.1887 -0.00580099 -4.43951e-05
-13.0811 -0.00589769 -4.55054e-05
-12.9737 -0.00599668 -4.66636e-05
-12.8664 -0.00609804 -4.78569e-05
-12.7593 -0.00620181 -4.90853e-05
-12.6524 -0.0063081 -5.03562e-05
-12.5457 -0.00641698 -5.16783e-05
-12.4391 -0.00652853 -5.30241e-05
-12.3327 -0.00664287 -5.44396e-05
-12.2265 -0.00676006 -5.58893e-05
-12.1204 -0.0068802 -5.73856e-05
-12.0144 -0.00700342 -5.89494e-05
-11.9086 -0.0071298 -6.05575e-05
-11.803 -0.00725945 -6.22124e-05
-11.6975 -0.00739251 -6.3958e-05
-11.5922 -0.00752907 -6.57318e-05
-11.487 -0.00766927 -6.75827e-05
-11.3819 -0.00781326 -6.95224e-05
-11.277 -0.00796114 -7.14954e-05
-11.1722 -0.00811308 -7.35639e-05
-11.0676 -0.00826925 -7.57324e-05
-10.9631 -0.00842973 -7.79254e-05
-10.8587 -0.00859479 -8.02548e-05
-10.7545 -0.00876454 -8.26758e-05
-10.6503 -0.00893914 -8.51288e-05
-10.5463 -0.00911887 -8.77578e-05
-10.4425 -0.00930385 -9.04699e-05
-10.3387 -0.00949429 -9.3221e-05
-10.2351 -0.0096905 -9.62062e-05
-10.1316 -0.00989261 -9.92433e-05
-10.0282 -0.0101009 -0.000102351
-9.92496 -0.0103157 -0.000105748
-9.82181 -0.0105371 -0.000109163
-9.71877 -0.0107655 -0.000112684
-9.61583 -0.0110013 -0.000116579
-9.51301 -0.0112447 -0.000120407
-9.4103 -0.011496 -0.000124445
-9.30769 -0.0117557 -0.000128906
-9.20518 -0.0120239 -0.000133231
-9.10278 -0.0123013 -0.000137864
-9.00048 -0.0125882 -0.000143035
-8.89828 -0.0128849 -0.000147881
-8.79618 -0.0131922 -0.000153301
-8.69417 -0.0135103 -0.000159255
-8.59226 -0.0138396 -0.000164758
-8.49044 -0.0141813 -0.000171091
-8.38872 -0.0145354 -0.000178054
-8.28708 -0.0149024 -0.00018422
-8.18554 -0.0152838 -0.000191812
-8.08408 -0.0156795 -0.000199869
-7.98271 -0.0160904 -0.000206895
-7.88143 -0.0165181 -0.000216001
-7.78023 -0.0169622 -0.000225462
-7.67911 -0.0174242 -0.000233356
-7.57807 -0.0179061 -0.000244591
-7.47712 -0.0184069 -0.000255558
-7.37624 -0.0189291 -0.000264596
-7.27544 -0.0194748 -0.000278516
-7.17471 -0.0200426 -0.00029137
-7.07406 -0.0206361 -0.000301597
-6.97348 -0.0212577 -0.000319339
-6.87298 -0.0219049 -0.000334155
-6.77254 -0.0225836 -0.000346005
-6.67218 -0.023296 -0.00036876
-6.57188 -0.0240384 -0.000385945
-6.47166 -0.0248199 -0.000399581
-6.37149 -0.0256421 -0.000429456
-6.2714 -0.0264996 -0.000449008
-6.17136 -0.0274064 -0.000465364
-6.07139 -0.0283622 -0.000505071
-5.97148 -0.0293601 -0.000527118
-5.87163 -0.0304214 -0.00054674
-5.77184 -0.0315421 -0.000600447
-5.67211 -0.0327134 -0.000624317
-5.57243 -0.0339679 -0.000649047
-5.47281 -0.0352945 -0.000721625
-5.37325 -0.0366832 -0.000747184
-5.27373 -0.0381835 -0.000778849
-5.17427 -0.039771 -0.000878802
-5.07487 -0.041437 -0.000904425
-4.97551 -0.0432558 -0.000948126
-4.8762 -0.0451802 -0.00108594
-4.77694 -0.0472082 -0.00111191
-4.67772 -0.04945 -0.00117577
-4.57855 -0.0518202 -0.00137048
-4.47943 -0.0543364 -0.00140086
-4.38035 -0.0571552 -0.00151015
-4.28131 -0.0601328 -0.00179648
-4.18232 -0.0633331 -0.00186079
-4.08336 -0.0669609 -0.00207662
-3.98445 -0.0708279 -0.00254431
-3.88557 -0.0750887 -0.00282042
-3.78673 -0.0798629 -0.00356065
-3.68793 -0.0847265 -0.00482702
-3.58916 -0.0895955 -0.00599604
-3.49043 -0.0945034 -0.00712117
-3.39173 -0.0997122 -0.00784381
-3.29307 -0.105714 -0.00806145
-3.19443 -0.112817 -0.00804586
-3.09583 -0.121196 -0.00800551
-2.99725 -0.130979 -0.00810662
-2.89871 -0.142311 -0.00846347
-2.80019 -0.155376 -0.00918384
-2.7017 -0.170435 -0.0103334
-2.60323 -0.187871 -0.0119951
-2.50479 -0.208257 -0.0142598
-2.40638 -0.232405 -0.0173583
-2.30798 -0.26145 -0.0216555
-2.20961 -0.296964 -0.0278689
-2.11126 -0.341188 -0.0371735
-2.01293 -0.397308 -0.0518089
-1.91462 -0.469955 -0.0757825
-1.81632 -0.565674 -0.117007
-1.71804 -0.693478 -0.191205
-1.61978 -0.86259 -0.333485
-1.52154 -1.05868 -0.627788
-1.42331 -1.08383 -1.19212
-1.32509 -0.626987 -1.63751
-1.22689 -0.232692 -1.70651
-1.12869 0.0720803 -1.87485
-1.03051 0.679577 -2.0502
-0.932337 1.46696 -1.62647
-0.834173 1.62607 -0.866866
-0.736016 1.42169 -0.420679
-0.637867 1.21154 -0.217919
-0.539723 1.05815 -0.122433
-0.441585 0.95233 -0.0733392
-0.343451 0.880547 -0.0452884
-0.24532 0.833196 -0.0275894
-0.147191 0.804366 -0.014931
-0.0490634 0.7907 -0.00475996
0.0490634 0.7907 0.00475996
0.147191 0.804366 0.014931
0.24532 0.833196 0.0275894
0.343451 0.880547 0.0452884
0.441585 0.95233 0.0733392
0.539723 1.05815 0.122433
0.637867 1.21154 0.217919
0.736016 1.42169 0.420679
0.834173 1.62607 0.866866
0.932337 1.46696 1.62647
1.03051 0.679577 2.0502
1.12869 0.0720803 1.87485
1.22689 -0.232692 1.70651
1.32509 -0.626987 1.63751
1.42331 -1.08383 1.19212
1.52154 -1.05868 0.627788
1.61978 -0.86259 0.333485
1.71804 -0.693478 0.191205
1.81632 -0.565674 0.117007
1.91462 -0.469955 0.0757825
2.01293 -0.397308 0.0518089
2.11126 -0.341188 0.0371735
2.20961 -0.296964 0.0278689
2.30798 -0.26145 0.0216555
2.40638 -0.232405 0.0173583
2.50479 -0.208257 0.0142598
2.60323 -0.187871 0.0119951
2.7017 -0.170435 0.0103334
2.80019 -0.155376 0.00918384
2.89871 -0.142311 0.00846347
2.99725 -0.130979 0.00810662
3.09583 -0.121196 0.00800551
3.19443 -0.112817 0.00804586
3.29307 -0.105714 0.00806145
3.39173 -0.0997122 0.00784381
3.49043 -0.0945034 0.00712117
3.58916 -0.0895955 0.00599604
3.68793 -0.0847265 0.00482702
3.78673 -0.0798629 0.00356065
3.88557 -0.0750887 0.00282042
3.98445 -0.0708279 0.00254431
4.08336 -0.0669609 0.00207662
4.18232 -0.0633331 0.00186079
4.28131 -0.0601328 0.00179648
4.38035 -0.0571552 0.00151015
4.47943 -0.0543364 0.00140086
4.57855 -0.0518202 0.00137048
4.67772 -0.04945 0.00117577
4.77694 -0.0472082 0.00111191
4.8762 -0.0451802 0.00108594
4.97551 -0.0432558 0.000948126
5.07487 -0.041437 0.000904425
5.17427 -0.039771 0.000878802
5.27373 -0.0381835 0.000778849
5.37325 -0.0366832 0.000747184
5.47281 -0.0352945 0.000721625
5.57243 -0.0339679 0.000649047
5.67211 -0.0327134 0.000624317
5.77184 -0.0315421 0.000600447
5.87163 -0.0304214 0.00054674
5.97148 -0.0293601 0.000527118
6.07139 -0.0283622 0.000505071
6.17136 -0.0274064 0.000465364
6.2714 -0.0264996 0.000449008
6.37149 -0.0256421 0.000429456
6.47166 -0.0248199 0.000399581
6.57188 -0.0240384 0.000385945
6.67218 -0.023296 0.00036876
6.77254 -0.0225836 0.000346005
6.87298 -0.0219049 0.000334155
6.97348 -0.0212577 0.000319339
7.07406 -0.0206361 0.000301597
7.17471 -0.0200426 0.00029137
7.27544 -0.0194748 0.000278516
7.37624 -0.0189291 0.000264596
7.47712 -0.0184069 0.000255558
7.57807 -0.0179061 0.000244591
7.67911 -0.0174242 0.000233356
7.78023 -0.0169622 0.000225462
7.88143 -0.0165181 0.000216001
7.98271 -0.0160904 0.000206895
8.08408 -0.0156795 0.000199869
8.18554 -0.0152838 0.000191812
8.28708 -0.0149024 0.00018422
8.38872 -0.0145354 0.000178054
8.49044 -0.0141813 0.000171091
8.59226 -0.0138396 0.000164758
8.69417 -0.0135103 0.000159255
8.79618 -0.0131922 0.000153301
8.89828 -0.0128849 0.000147881
9.00048 -0.0125882 0.000143035
9.10278 -0.0123013 0.000137864
9.20518 -0.0120239 0.000133231
9.30769 -0.0117557 0.000128906
9.4103 -0.011496 0.000124445
9.51301 -0.0112447 0.000120407
9.61583 -0.0110013 0.000116579
9.71877 -0.0107655 0.000112684
9.82181 -0.0105371 0.000109163
9.92496 -0.0103157 0.000105748
10.0282 -0.0101009 0.000102351
10.1316 -0.00989261 9.92433e-05
10.2351 -0.0096905 9.62062e-05
10.3387 -0.00949429 9.3221e-05
10.4425 -0.00930385 9.04699e-05
10.5463 -0.00911887 8.77578e-05
10.6503 -0.00893914 8.51288e-05
10.7545 -0.00876454 8.26758e-05
10.8587 -0.00859479 8.02548e-05
10.9631 -0.00842973 7.79254e-05
11.0676 -0.00826925 7.57324e-05
11.1722 -0.00811308 7.35639e-05
11.277 -0.00796114 7.14954e-05
11.3819 -0.00781326 6.95224e-05
11.487 -0.00766927 6.75827e-05
11.5922 -0.00752907 6.57318e-05
11.6975 -0.00739251 6.3958e-05
11.803 -0.00725945 6.22124e-05
11.9086 -0.0071298 6.05575e-05
12.0144 -0.00700342 5.89494e-05
12.1204 -0.0068802 5.73856e-05
12.2265 -0.00676006 5.58893e-05
12.3327 -0.00664287 5.44396e-05
12.4391 -0.00652853 5.30241e-05
12.5457 -0.00641698 5.16783e-05
12.6524 -0.0063081 5.03562e-05
12.7593 -0.00620181 4.90853e-05
12.8664 -0.00609804 4.78569e-05
12.9737 -0.00599668 4.66636e-05
13.0811 -0.00589769 4.55054e-05
13.1887 -0.00580099 4.43951e-05
13.2965 -0.00570648 4.33023e-05
13.4044 -0.00561413 4.22584e-05
13.5126 -0.00552385 4.12375e-05
13.6209 -0.00543558 4.02503e-05
13.7294 -0.00534928 3.92921e-05
13.8382 -0.00526486 3.83659e-05
13.9471 -0.00518229 3.74588e-05
14.0562 -0.00510151 3.65903e-05
14.1655 -0.00502245 3.57354e-05
14.275 -0.00494509 3.49137e-05
14.3848 -0.00486936 3.41117e-05
14.4947 -0.00479522 3.33339e-05
14.6049 -0.00472262 3.25765e-05
14.7152 -0.00465153 3.18446e-05
14.8258 -0.00458189 3.11267e-05
14.9367 -0.00451367 3.04358e-05
15.0477 -0.00444683 2.97585e-05
15.159 -0.00438133 2.91025e-05
15.2705 -0.00431714 2.84642e-05
15.3823 -0.00425422 2.78422e-05
15.4943 -0.00419253 2.72373e-05
15.6066 -0.00413205 2.66497e-05
15.7191 -0.00407273 2.60752e-05
15.8319 -0.00401456 2.55185e-05
15.9449 -0.00395749 2.49748e-05
16.0582 -0.00390151 2.44453e-05
16.1717 -0.00384658 2.39306e-05
16.2856 -0.00379268 2.34275e-05
16.3997 -0.00373977 2.29384e-05
16.5141 -0.00368784 2.24618e-05
16.6288 -0.00363686 2.19955e-05
16.7437 -0.00358681 2.15435e-05
16.859 -0.00353765 2.11002e-05
16.9746 -0.00348938 2.06699e-05
17.0905 -0.00344197 2.02484e-05
17.2067 -0.00339539 1.9839e-05
17.3232 -0.00334963 1.94374e-05
17.4401 -0.00330466 1.90483e-05
17.5572 -0.00326048 1.86646e-05
17.6748 -0.00321705 1.82949e-05
17.7926 -0.00317436 1.79286e-05
17.9108 -0.00313239 1.75762e-05
18.0294 -0.00309113 1.72274e-05
18.1483 -0.00305056 1.68907e-05
18.2676 -0.00301066 1.6558e-05
18.3873 -0.00297142 1.62365e-05
18.5074 -0.00293281 1.59191e-05
18.6278 -0.00289484 1.56118e-05
18.7487 -0.00285747 1.53088e-05
18.8699 -0.0028207 1.5015e-05
18.9916 -0.00278452 1.47255e-05
19.1137 -0.00274891 1.4442e-05
19.2362 -0.00271385 1.4168e-05
19.3592 -0.00267934 1.38981e-05
19.4826 -0.00264536 1.36346e-05
19.6065 -0.00261189 1.33759e-05
19.7309 -0.00257894 1.31239e-05
19.8557 -0.00254648 1.28759e-05
19.9811 -0.00251451 1.26343e-05
20.1069 -0.00248301 1.23973e-05
20.2333 -0.00245198 1.2165e-05
20.3602 -0.0024214 1.19383e-05
20.4876 -0.00239126 1.17152e-05
20.6156 -0.00236156 1.14983e-05
20.7441 -0.00233228 1.12832e-05
20.8732 -0.00230341 1.10762e-05
21.0029 -0.00227494 1.08692e-05
21.1332 -0.00224688 1.06702e-05
21.2642 -0.00221919 1.04719e-05
21.3958 -0.00219189 1.02805e-05
21.528 -0.00216495 1.00897e-05
21.6609 -0.00213838 9.90576e-06
21.7945 -0.00211215 9.72335e-06
21.9288 -0.00208628 9.5442e-06
22.0639 -0.00206073 9.37102e-06
22.1997 -0.00203552 9.19772e-06
22.3363 -0.00201063 9.03004e-06
22.4736 -0.00198605 8.86489e-06
22.6118 -0.00196177 8.70285e-06
22.7509 -0.00193779 8.54215e-06
22.8908 -0.00191411 8.38848e-06
23.0316 -0.00189071 8.23294e-06
23.1733 -0.00186758 8.08126e-06
23.316 -0.00184473 7.93845e-06
23.4597 -0.00182213 7.78451e-06
23.6044 -0.0017998 7.64993e-06
23.7502 -0.00177771 7.50521e-06
23.8971 -0.00175586 7.36505e-06
24.0451 -0.00173425 7.23695e-06
24.1944 -0.00171287 7.09392e-06
24.3448 -0.00169171 6.96968e-06
24.4966 -0.00167076 6.83916e-06
24.6496 -0.00165002 6.70768e-06
24.8041 -0.00162948 6.5904e-06
24.9601 -0.00160913 6.45994e-06
25.1175 -0.00158897 6.34277e-06
25.2766 -0.00156899 6.22372e-06
25.4373 -0.00154917 6.10266e-06
25.5998 -0.00152952 5.99109e-06
25.7641 -0.00151003 5.8739e-06
25.9304 -0.00149068 5.76176e-06
26.0988 -0.00147146 5.6523e-06
26.2693 -0.00145238 5.53997e-06
26.4421 -0.00143341 5.43403e-06
26.6174 -0.00141455 5.32592e-06
26.7954 -0.00139579 5.22009e-06
26.9761 -0.00137711 5.11648e-06
27.1598 -0.0013585 5.01211e-06
27.3468 -0.00133995 4.91007e-06
27.5373 -0.00132143 4.80905e-06
27.7317 -0.00130294 4.70734e-06
27.9302 -0.00128445 4.60841e-06
28.1333 -0.00126593 4.50873e-06
28.3415 -0.00124736 4.4094e-06
28.5554 -0.00122871 4.31124e-06
28.7758 -0.00120993 4.21311e-06
29.0035 -0.00119097 4.11355e-06
29.2396 -0.00117178 4.0144e-06
29.4858 -0.00115226 3.91456e-06
29.7441 -0.0011323 3.81356e-06
30.0173 -0.00111174 3.70998e-06
30.3101 -0.00109033 3.60343e-06
30.6297 -0.00106766 3.49144e-06
30.9905 -0.0010429 3.37079e-06
31.4301 -0.00101389 3.23081e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1QuantumOneLoop/GRp_OneLoopFRG.txt <==
-31.4301 -0.00101428 -3.23345e-06
-30.9905 -0.00104332 -3.37339e-06
-30.6297 -0.0010681 -3.49435e-06
-30.3101 -0.00109079 -3.60638e-06
-30.0173 -0.00111221 -3.71322e-06
-29.7441 -0.00113279 -3.81682e-06
-29.4858 -0.00115276 -3.91829e-06
-29.2396 -0.0011723 -4.0184e-06
-29.0035 -0.00119151 -4.11768e-06
-28.7758 -0.00121049 -4.2165e-06
-28.5554 -0.00122928 -4.31517e-06
-28.3415 -0.00124795 -4.41394e-06
-28.1333 -0.00126654 -4.51299e-06
-27.9302 -0.00128507 -4.6125e-06
-27.7317 -0.00130359 -4.7126e-06
-27.5373 -0.0013221 -4.81342e-06
-27.3468 -0.00134063 -4.91508e-06
-27.1598 -0.0013592 -5.01766e-06
-26.9761 -0.00137783 -5.12126e-06
-26.7954 -0.00139653 -5.22596e-06
-26.6174 -0.00141531 -5.33185e-06
-26.4421 -0.00143419 -5.43899e-06
-26.2693 -0.00145318 -5.54746e-06
-26.0988 -0.00147229 -5.65733e-06
-25.9304 -0.00149152 -5.76867e-06
-25.7641 -0.00151089 -5.88153e-06
-25.5998 -0.00153041 -5.99598e-06
-25.4373 -0.00155009 -6.11208e-06
-25.2766 -0.00156992 -6.2299e-06
-25.1175 -0.00158993 -6.3495e-06
-24.9601 -0.00161012 -6.47093e-06
-24.8041 -0.00163049 -6.59426e-06
-24.6496 -0.00165105 -6.71955e-06
-24.4966 -0.00167182 -6.84686e-06
-24.3448 -0.00169279 -6.97626e-06
-24.1944 -0.00171398 -7.1078e-06
-24.0451 -0.0017354 -7.24155e-06
-23.8971 -0.00175704 -7.37758e-06
-23.7502 -0.00177891 -7.51594e-06
-23.6044 -0.00180103 -7.65672e-06
-23.4597 -0.0018234 -7.79997e-06
-23.316 -0.00184602 -7.94576e-06
-23.1733 -0.00186891 -8.09417e-06
-23.0316 -0.00189207 -8.24526e-06
-22.8908 -0.0019155 -8.39912e-06
-22.7509 -0.00193922 -8.55581e-06
-22.6118 -0.00196323 -8.71541e-06
-22.4736 -0.00198754 -8.87801e-06
-22.3363 -0.00201216 -9.04368e-06
-22.1997 -0.00203709 -9.2125e-06
-22.0639 -0.00206235 -9.38457e-06
-21.9288 -0.00208793 -9.55997e-06
-21.7945 -0.00211385 -9.73878e-06
-21.6609 -0.00214011 -9.92111e-06
-21.528 -0.00216673 -1.0107e-05
-21.3958 -0.00219371 -1.02967e-05
-21.2642 -0.00222106 -1.04901e-05
-21.1332 -0.00224879 -1.06875e-05
-21.0029 -0.00227691 -1.08888e-05
-20.8732 -0.00230542 -1.10943e-05
-20.7441 -0.00233434 -1.1304e-05
-20.6156 -0.00236367 -1.15181e-05
-20.4876 -0.00239343 -1.17366e-05
-20.3602 -0.00242362 -1.19598e-05
-20.2333 -0.00245426 -1.21876e-05
-20.1069 -0.00248535 -1.24203e-05
-19.9811 -0.00251691 -1.2658e-05
-19.8557 -0.00254894 -1.29008e-05
-19.7309 -0.00258146 -1.31489e-05
-19.6065 -0.00261448 -1.34024e-05
-19.4826 -0.00264801 -1.36615e-05
-19.3592 -0.00268206 -1.39263e-05
-19.2362 -0.00271664 -1.4197e-05
-19.1137 -0.00275177 -1.44737e-05
-18.9916 -0.00278746 -1.47567e-05
-18.8699 -0.00282372 -1.50461e-05
-18.7487 -0.00286056 -1.53422e-05
-18.6278 -0.00289801 -1.5645e-05
-18.5074 -0.00293607 -1.59548e-05
-18.3873 -0.00297476 -1.62718e-05
-18.2676 -0.00301409 -1.65962e-05
-18.1483 -0.00305408 -1.69282e-05
-18.0294 -0.00309475 -1.72681e-05
-17.9108 -0.00313611 -1.76161e-05
-17.7926 -0.00317817 -1.79725e-05
-17.6748 -0.00322096 -1.83375e-05
-17.5572 -0.0032645 -1.87113e-05
-17.4401 -0.00330879 -1.90942e-05
-17.3232 -0.00335387 -1.94866e-05
-17.2067 -0.00339975 -1.98887e-05
-17.0905 -0.00344645 -2.03008e-05
-16.9746 -0.00349398 -2.07232e-05
-16.859 -0.00354238 -2.11563e-05
-16.7437 -0.00359167 -2.16003e-05
-16.6288 -0.00364186 -2.20558e-05
-16.5141 -0.00369298 -2.25229e-05
-16.3997 -0.00374505 -2.30021e-05
-16.2856 -0.00379811 -2.34938e-05
-16.1717 -0.00385217 -2.39985e-05
-16.0582 -0.00390725 -2.45164e-05
-15.9449 -0.0039634 -2.50481e-05
-15.8319 -0.00402064 -2.55941e-05
-15.7191 -0.00407899 -2.61547e-05
-15.6066 -0.00413848 -2.67306e-05
-15.4943 -0.00419916 -2.73221e-05
-15.3823 -0.00426104 -2.793e-05
-15.2705 -0.00432416 -2.85547e-05
-15.159 -0.00438856 -2.91968e-05
-15.0477 -0.00445428 -2.98569e-05
-14.9367 -0.00452134 -3.05357e-05
-14.8258 -0.00458979 -3.12338e-05
-14.7152 -0.00465967 -3.1952e-05
-14.6049 -0.00473101 -3.26908e-05
-14.4947 -0.00480386 -3.34512e-05
-14.3848 -0.00487827 -3.42339e-05
-14.275 -0.00495428 -3.50396e-05
-14.1655 -0.00503193 -3.58694e-05
-14.0562 -0.00511128 -3.6724e-05
-13.9471 -0.00519237 -3.76043e-05
-13.8382 -0.00527527 -3.85115e-05
-13.7294 -0.00536001 -3.94464e-05
-13.6209 -0.00544667 -4.04103e-05
-13.5126 -0.00553529 -4.14041e-05
-13.4044 -0.00562594 -4.24291e-05
-13.2965 -0.00571868 -4.34864e-05
-13.1887 -0.00581359 -4.45775e-05
-13.0811 -0.00591072 -4.57036e-05
-12.9737 -0.00601014 -4.68661e-05
-12.8664 -0.00611194 -4.80666e-05
-12.7593 -0.00621619 -4.93065e-05
-12.6524 -0.00632297 -5.05876e-05
-12.5457 -0.00643236 -5.19116e-05
-12.4391 -0.00654445 -5.32802e-05
-12.3327 -0.00665934 -5.46953e-05
-12.2265 -0.00677711 -5.6159e-05
-12.1204 -0.00689786 -5.76733e-05
-12.0144 -0.0070217 -5.92405e-05
-11.9086 -0.00714873 -6.08628e-05
-11.803 -0.00727908 -6.25427e-05
-11.6975 -0.00741284 -6.42829e-05
-11.5922 -0.00755015 -6.6086e-05
-11.487 -0.00769114 -6.79549e-05
-11.3819 -0.00783593 -6.98925e-05
-11.277 -0.00798467 -7.19023e-05
-11.1722 -0.0081375 -7.39874e-05
-11.0676 -0.00829458 -7.61515e-05
-10.9631 -0.00845607 -7.83983e-05
-10.8587 -0.00862213 -8.07318e-05
-10.7545 -0.00879294 -8.31564e-05
-10.6503 -0.00896869 -8.56764e-05
-10.5463 -0.00914957 -8.82966e-05
-10.4425 -0.00933578 -9.1022e-05
-10.3387 -0.00952754 -9.38581e-05
-10.2351 -0.00972508 -9.68104e-05
-10.1316 -0.00992862 -9.9885e-05
-10.0282 -0.0101384 -0.000103088
-9.92496 -0.0103547 -0.000106427
-9.82181 -0.0105778 -0.000109909
-9.71877 -0.010808 -0.000113541
-9.61583 -0.0110456 -0.000117332
-9.51301 -0.0112909 -0.000121291
-9.4103 -0.0115443 -0.000125426
-9.30769 -0.011806 -0.000129749
-9.20518 -0.0120766 -0.000134269
-9.10278 -0.0123564 -0.000138999
-9.00048 -0.0126457 -0.00014395
-8.89828 -0.0129452 -0.000149135
-8.79618 -0.0132552 -0.00015457
-8.69417 -0.0135763 -0.000160269
-8.59226 -0.0139089 -0.000166248
-8.49044 -0.0142537 -0.000172525
-8.38872 -0.0146113 -0.000179119
-8.28708 -0.0149824 -0.00018605
-8.18554 -0.0153675 -0.00019334
-8.08408 -0.0157674 -0.000201013
-7.98271 -0.016183 -0.000209095
-7.88143 -0.0166151 -0.000217612
-7.78023 -0.0170644 -0.000226596
-7.67911 -0.0175321 -0.00023608
-7.57807 -0.0180191 -0.000246097
-7.47712 -0.0185265 -0.000256687
-7.37624 -0.0190555 -0.000267892
-7.27544 -0.0196073 -0.000279758
-7.17471 -0.0201833 -0.000292334
-7.07406 -0.0207849 -0.000305674
-6.97348 -0.0214137 -0.000319839
-6.87298 -0.0220715 -0.000334894
-6.77254 -0.0227599 -0.00035091
-6.67218 -0.023481 -0.000367967
-6.57188 -0.024237 -0.000386152
-6.47166 -0.0250301 -0.000405559
-6.37149 -0.0258628 -0.000426296
-6.2714 -0.026738 -0.000448479
-6.17136 -0.0276584 -0.00047224
-6.07139 -0.0286275 -0.000497721
-5.97148 -0.0296487 -0.000525086
-5.87163 -0.030726 -0.000554513
-5.77184 -0.0318635 -0.000586204
-5.67211 -0.033066 -0.000620384
-5.57243 -0.0343386 -0.000657307
-5.47281 -0.0356869 -0.00069726
-5.37325 -0.0371173 -0.000740565
-5.27373 -0.0386367 -0.000787588
-5.17427 -0.0402528 -0.000838745
-5.07487 -0.0419742 -0.000894511
-4.97551 -0.0438104 -0.000955429
-4.8762 -0.0457723 -0.00102212
-4.77694 -0.0478717 -0.0010953
-4.67772 -0.0501224 -0.00117581
-4.57855 -0.0525396 -0.0012646
-4.47943 -0.0551406 -0.0013628
-4.38035 -0.0579452 -0.00147171
-4.28131 -0.0609759 -0.0015929
-4.18232 -0.0642586 -0.0017282
-4.08336 -0.067823 -0.00187977
-3.98445 -0.0717035 -0.00205024
-3.88557 -0.0759403 -0.00224274
-3.78673 -0.0805802 -0.00246108
-3.68793 -0.0856781 -0.00270992
-3.58916 -0.0912995 -0.002995
-3.49043 -0.097522 -0.00332344
-3.39173 -0.104439 -0.00370418
-3.29307 -0.112163 -0.00414855
-3.19443 -0.120834 -0.00467108
-3.09583 -0.13062 -0.00529065
-2.99725 -0.141736 -0.00603209
-2.89871 -0.154449 -0.00692867
-2.80019 -0.169106 -0.00802568
-2.7017 -0.186154 -0.00938607
-2.60323 -0.206188 -0.0110993
-2.50479 -0.230014 -0.0132962
-2.40638 -0.258746 -0.0161736
-2.30798 -0.293978 -0.020039
-2.20961 -0.338057 -0.0253945
-2.11126 -0.394597 -0.0331052
-2.01293 -0.469445 -0.0447639
-1.91462 -0.572702 -0.0635707
-1.81632 -0.72337 -0.0967413
-1.71804 -0.961553 -0.163437
-1.61978 -1.38652 -0.328916
-1.52154 -2.29328 -0.93251
-1.42331 -3.09128 -5.1817
-1.32509 3.57237 -2.55836
-1.22689 2.12676 -0.598948
-1.12869 1.45762 -0.246677
-1.03051 1.1223 -0.131583
-0.932337 0.926136 -0.0805745
-0.834173 0.79959 -0.0535718
-0.736016 0.712734 -0.0374924
-0.637867 0.650756 -0.0270593
-0.539723 0.605561 -0.0198131
-0.441585 0.572405 -0.0144777
-0.343451 0.548371 -0.0103316
-0.24532 0.531623 -0.00693446
-0.147191 0.521012 -0.00399577
-0.0490634 0.515863 -0.00130566
0.0490634 0.515863 0.00130566
0.147191 0.521012 0.00399577
0.24532 0.531623 0.00693446
0.343451 0.548371 0.0103316
0.441585 0.572405 0.0144777
0.539723 0.605561 0.0198131
0.637867 0.650756 0.0270593
0.736016 0.712734 0.0374924
0.834173 0.79959 0.0535718
0.932337 0.926136 0.0805745
1.03051 1.1223 0.131583
1.12869 1.45762 0.246677
1.22689 2.12676 0.598948
1.32509 3.57237 2.55836
1.42331 -3.09128 5.1817
1.52154 -2.29328 0.93251
1.61978 -1.38652 0.328916
1.71804 -0.961553 0.163437
1.81632 -0.72337 0.0967413
1.91462 -0.572702 0.0635707
2.01293 -0.469445 0.0447639
2.11126 -0.394597 0.0331052
2.20961 -0.338057 0.0253945
2.30798 -0.293978 0.020039
2.40638 -0.258746 0.0161736
2.50479 -0.230014 0.0132962
2.60323 -0.206188 0.0110993
2.7017 -0.186154 0.00938607
2.80019 -0.169106 0.00802568
2.89871 -0.154449 0.00692867
2.99725 -0.141736 0.00603209
3.09583 -0.13062 0.00529065
3.19443 -0.120834 0.00467108
3.29307 -0.112163 0.00414855
3.39173 -0.104439 0.00370418
3.49043 -0.097522 0.00332344
3.58916 -0.0912995 0.002995
3.68793 -0.0856781 0.00270992
3.78673 -0.0805802 0.00246108
3.88557 -0.0759403 0.00224274
3.98445 -0.0717035 0.00205024
4.08336 -0.067823 0.00187977
4.18232 -0.0642586 0.0017282
4.28131 -0.0609759 0.0015929
4.38035 -0.0579452 0.00147171
4.47943 -0.0551406 0.0013628
4.57855 -0.0525396 0.0012646
4.67772 -0.0501224 0.00117581
4.77694 -0.0478717 0.0010953
4.8762 -0.0457723 0.00102212
4.97551 -0.0438104 0.000955429
5.07487 -0.0419742 0.000894511
5.17427 -0.0402528 0.000838745
5.27373 -0.0386367 0.000787588
5.37325 -0.0371173 0.000740565
5.47281 -0.0356869 0.00069726
5.57243 -0.0343386 0.000657307
5.67211 -0.033066 0.000620384
5.77184 -0.0318635 0.000586204
5.87163 -0.030726 0.000554513
5.97148 -0.0296487 0.000525086
6.07139 -0.0286275 0.000497721
6.17136 -0.0276584 0.00047224
6.2714 -0.026738 0.000448479
6.37149 -0.0258628 0.000426296
6.47166 -0.0250301 0.000405559
6.57188 -0.024237 0.000386152
6.67218 -0.023481 0.000367967
6.77254 -0.0227599 0.00035091
6.87298 -0.0220715 0.000334894
6.97348 -0.0214137 0.000319839
7.07406 -0.0207849 0.000305674
7.17471 -0.0201833 0.000292334
7.27544 -0.0196073 0.000279758
7.37624 -0.0190555 0.000267892
7.47712 -0.0185265 0.000256687
7.57807 -0.0180191 0.000246097
7.67911 -0.0175321 0.00023608
7.78023 -0.0170644 0.000226596
7.88143 -0.0166151 0.000217612
7.98271 -0.016183 0.000209095
8.08408 -0.0157674 0.000201013
8.18554 -0.0153675 0.00019334
8.28708 -0.0149824 0.00018605
8.38872 -0.0146113 0.000179119
8.49044 -0.0142537 0.000172525
8.59226 -0.0139089 0.000166248
8.69417 -0.0135763 0.000160269
8.79618 -0.0132552 0.00015457
8.89828 -0.0129452 0.000149135
9.00048 -0.0126457 0.00014395
9.10278 -0.0123564 0.000138999
9.20518 -0.0120766 0.000134269
9.30769 -0.011806 0.000129749
9.4103 -0.0115443 0.000125426
9.51301 -0.0112909 0.000121291
9.61583 -0.0110456 0.000117332
9.71877 -0.010808 0.000113541
9.82181 -0.0105778 0.000109909
9.92496 -0.0103547 0.000106427
10.0282 -0.0101384 0.000103088
10.1316 -0.00992862 9.9885e-05
10.2351 -0.00972508 9.68104e-05
10.3387 -0.00952754 9.38581e-05
10.4425 -0.00933578 9.1022e-05
10.5463 -0.00914957 8.82966e-05
10.6503 -0.00896869 8.56764e-05
10.7545 -0.00879294 8.31564e-05
10.8587 -0.00862213 8.07318e-05
10.9631 -0.00845607 7.83983e-05
11.0676 -0.00829458 7.61515e-05
11.1722 -0.0081375 7.39874e-05
11.277 -0.00798467 7.19023e-05
11.3819 -0.00783593 6.98925e-05
11.487 -0.00769114 6.79549e-05
11.5922 -0.00755015 6.6086e-05
11.6975 -0.00741284 6.42829e-05
11.803 -0.00727908 6.25427e-05
11.9086 -0.00714873 6.08628e-05
12.0144 -0.0070217 5.92405e-05
12.1204 -0.00689786 5.76733e-05
12.2265 -0.00677711 5.6159e-05
12.3327 -0.00665934 5.46953e-05
12.4391 -0.00654445 5.32802e-05
12.5457 -0.00643236 5.19116e-05
12.6524 -0.00632297 5.05876e-05
12.7593 -0.00621619 4.93065e-05
12.8664 -0.00611194 4.80666e-05
12.9737 -0.00601014 4.68661e-05
13.0811 -0.00591072 4.57036e-05
13.1887 -0.00581359 4.45775e-05
13.2965 -0.00571868 4.34864e-05
13.4044 -0.00562594 4.24291e-05
13.5126 -0.00553529 4.14041e-05
13.6209 -0.00544667 4.04103e-05
13.7294 -0.00536001 3.94464e-05
13.8382 -0.00527527 3.85115e-05
13.9471 -0.00519237 3.76043e-05
14.0562 -0.00511128 3.6724e-05
14.1655 -0.00503193 3.58694e-05
14.275 -0.00495428 3.50396e-05
14.3848 -0.00487827 3.42339e-05
14.4947 -0.00480386 3.34512e-05
14.6049 -0.00473101 3.26908e-05
14.7152 -0.00465967 3.1952e-05
14.8258 -0.00458979 3.12338e-05
14.9367 -0.00452134 3.05357e-05
15.0477 -0.00445428 2.98569e-05
15.159 -0.00438856 2.91968e-05
15.2705 -0.00432416 2.85547e-05
15.3823 -0.00426104 2.793e-05
15.4943 -0.00419916 2.73221e-05
15.6066 -0.00413848 2.67306e-05
15.7191 -0.00407899 2.61547e-05
15.8319 -0.00402064 2.55941e-05
15.9449 -0.0039634 2.50481e-05
16.0582 -0.00390725 2.45164e-05
16.1717 -0.00385217 2.39985e-05
16.2856 -0.00379811 2.34938e-05
16.3997 -0.00374505 2.30021e-05
16.5141 -0.00369298 2.25229e-05
16.6288 -0.00364186 2.20558e-05
16.7437 -0.00359167 2.16003e-05
16.859 -0.00354238 2.11563e-05
16.9746 -0.00349398 2.07232e-05
17.0905 -0.00344645 2.03008e-05
17.2067 -0.00339975 1.98887e-05
17.3232 -0.00335387 1.94866e-05
17.4401 -0.00330879 1.90942e-05
17.5572 -0.0032645 1.87113e-05
17.6748 -0.00322096 1.83375e-05
17.7926 -0.00317817 1.79725e-05
17.9108 -0.00313611 1.76161e-05
18.0294 -0.00309475 1.72681e-05
18.1483 -0.00305408 1.69282e-05
18.2676 -0.00301409 1.65962e-05
18.3873 -0.00297476 1.62718e-05
18.5074 -0.00293607 1.59548e-05
18.6278 -0.00289801 1.5645e-05
18.7487 -0.00286056 1.53422e-05
18.8699 -0.00282372 1.50461e-05
18.9916 -0.00278746 1.47567e-05
19.1137 -0.00275177 1.44737e-05
19.2362 -0.00271664 1.4197e-05
19.3592 -0.00268206 1.39263e-05
19.4826 -0.00264801 1.36615e-05
19.6065 -0.00261448 1.34024e-05
19.7309 -0.00258146 1.31489e-05
19.8557 -0.00254894 1.29008e-05
19.9811 -0.00251691 1.2658e-05
20.1069 -0.00248535 1.24203e-05
20.2333 -0.00245426 1.21876e-05
20.3602 -0.00242362 1.19598e-05
20.4876 -0.00239343 1.17366e-05
20.6156 -0.00236367 1.15181e-05
20.7441 -0.00233434 1.1304e-05
20.8732 -0.00230542 1.10943e-05
21.0029 -0.00227691 1.08888e-05
21.1332 -0.00224879 1.06875e-05
21.2642 -0.00222106 1.04901e-05
21.3958 -0.00219371 1.02967e-05
21.528 -0.00216673 1.0107e-05
21.6609 -0.00214011 9.92111e-06
21.7945 -0.00211385 9.73878e-06
21.9288 -0.00208793 9.55997e-06
22.0639 -0.00206235 9.38457e-06
22.1997 -0.00203709 9.2125e-06
22.3363 -0.00201216 9.04368e-06
22.4736 -0.00198754 8.87801e-06
22.6118 -0.00196323 8.71541e-06
22.7509 -0.00193922 8.55581e-06
22.8908 -0.0019155 8.39912e-06
23.0316 -0.00189207 8.24526e-06
23.1733 -0.00186891 8.09417e-06
23.316 -0.00184602 7.94576e-06
23.4597 -0.0018234 7.79997e-06
23.6044 -0.00180103 7.65672e-06
23.7502 -0.00177891 7.51594e-06
23.8971 -0.00175704 7.37758e-06
24.0451 -0.0017354 7.24155e-06
24.1944 -0.00171398 7.1078e-06
24.3448 -0.00169279 6.97626e-06
24.4966 -0.00167182 6.84686e-06
24.6496 -0.00165105 6.71955e-06
24.8041 -0.00163049 6.59426e-06
24.9601 -0.00161012 6.47093e-06
25.1175 -0.00158993 6.3495e-06
25.2766 -0.00156992 6.2299e-06
25.4373 -0.00155009 6.11208e-06
25.5998 -0.00153041 5.99598e-06
25.7641 -0.00151089 5.88153e-06
25.9304 -0.00149152 5.76867e-06
26.0988 -0.00147229 5.65733e-06
26.2693 -0.00145318 5.54746e-06
26.4421 -0.00143419 5.43899e-06
26.6174 -0.00141531 5.33185e-06
26.7954 -0.00139653 5.22596e-06
26.9761 -0.00137783 5.12126e-06
27.1598 -0.0013592 5.01766e-06
27.3468 -0.00134063 4.91508e-06
27.5373 -0.0013221 4.81342e-06
27.7317 -0.00130359 4.7126e-06
27.9302 -0.00128507 4.6125e-06
28.1333 -0.00126654 4.51299e-06
28.3415 -0.00124795 4.41394e-06
28.5554 -0.00122928 4.31517e-06
28.7758 -0.00121049 4.2165e-06
29.0035 -0.00119151 4.11768e-06
29.2396 -0.0011723 4.0184e-06
29.4858 -0.00115276 3.91829e-06
29.7441 -0.00113279 3.81682e-06
30.0173 -0.00111221 3.71322e-06
30.3101 -0.00109079 3.60638e-06
30.6297 -0.0010681 3.49435e-06
30.9905 -0.00104332 3.37339e-06
31.4301 -0.00101428 3.23345e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1QuantumOneLoop/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.025
#Lambda=0.5
#Beta=0.25
#Nc=1
#QUANTUM=1

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=512 aX=1 aP=1

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1QuantumOneLoop/SigmaAOneLoop.txt <==
-31.4301 -0.963289 -1.91683e-17
-30.9905 -0.963289 -1.91683e-17
-30.6297 -0.963289 -1.91683e-17
-30.3101 -0.963289 -1.91683e-17
-30.0173 -0.963289 -1.91683e-17
-29.7441 -0.963289 -1.91683e-17
-29.4858 -0.963289 -1.91683e-17
-29.2396 -0.963289 -1.91683e-17
-29.0035 -0.963289 -1.91683e-17
-28.7758 -0.963289 -1.91683e-17
-28.5554 -0.963289 -1.91683e-17
-28.3415 -0.963289 -1.91683e-17
-28.1333 -0.963289 -1.91683e-17
-27.9302 -0.963289 -1.91683e-17
-27.7317 -0.963289 -1.91683e-17
-27.5373 -0.963289 -1.91683e-17
-27.3468 -0.963289 -1.91683e-17
-27.1598 -0.963289 -1.91683e-17
-26.9761 -0.963289 -1.91683e-17
-26.7954 -0.963289 -1.91683e-17
-26.6174 -0.963289 -1.91683e-17
-26.4421 -0.963289 -1.91683e-17
-26.2693 -0.963289 -1.91683e-17
-26.0988 -0.963289 -1.91683e-17
-25.9304 -0.963289 -1.91683e-17
-25.7641 -0.963289 -1.91683e-17
-25.5998 -0.963289 -1.91683e-17
-25.4373 -0.963289 -1.91683e-17
-25.2766 -0.963289 -1.91683e-17
-25.1175 -0.963289 -1.91683e-17
-24.9601 -0.963289 -1.91683e-17
-24.8041 -0.963289 -1.91683e-17
-24.6496 -0.963289 -1.91683e-17
-24.4966 -0.963289 -1.91683e-17
-24.3448 -0.963289 -1.91683e-17
-24.1944 -0.963289 -1.91683e-17
-24.0451 -0.963289 -1.91683e-17
-23.8971 -0.963289 -1.91683e-17
-23.7502 -0.963289 -1.91683e-17
-23.6044 -0.963289 -1.91683e-17
-23.4597 -0.963289 -1.91683e-17
-23.316 -0.963289 -1.91683e-17
-23.1733 -0.963289 -1.91683e-17
-23.0316 -0.963289 -1.91683e-17
-22.8908 -0.963289 -1.91683e-17
-22.7509 -0.963289 -1.91683e-17
-22.6118 -0.963289 -1.91683e-17
-22.4736 -0.963289 -1.91683e-17
-22.3363 -0.963289 -1.91683e-17
-22.1997 -0.963289 -1.91683e-17
-22.0639 -0.963289 -1.91683e-17
-21.9288 -0.963289 -1.91683e-17
-21.7945 -0.963289 -1.91683e-17
-21.6609 -0.963289 -1.91683e-17
-21.528 -0.963289 -1.91683e-17
-21.3958 -0.963289 -1.91683e-17
-21.2642 -0.963289 -1.91683e-17
-21.1332 -0.963289 -1.91683e-17
-21.0029 -0.963289 -1.91683e-17
-20.8732 -0.963289 -1.91683e-17
-20.7441 -0.963289 -1.91683e-17
-20.6156 -0.963289 -1.91683e-17
-20.4876 -0.963289 -1.91683e-17
-20.3602 -0.963289 -1.91683e-17
-20.2333 -0.963289 -1.91683e-17
-20.1069 -0.963289 -1.91683e-17
-19.9811 -0.963289 -1.91683e-17
-19.8557 -0.963289 -1.91683e-17
-19.7309 -0.963289 -1.91683e-17
-19.6065 -0.963289 -1.91683e-17
-19.4826 -0.963289 -1.91683e-17
-19.3592 -0.963289 -1.91683e-17
-19.2362 -0.963289 -1.91683e-17
-19.1137 -0.963289 -1.91683e-17
-18.9916 -0.963289 -1.91683e-17
-18.8699 -0.963289 -1.91683e-17
-18.7487 -0.963289 -1.91683e-17
-18.6278 -0.963289 -1.91683e-17
-18.5074 -0.963289 -1.91683e-17
-18.3873 -0.963289 -1.91683e-17
-18.2676 -0.963289 -1.91683e-17
-18.1483 -0.963289 -1.91683e-17
-18.0294 -0.963289 -1.91683e-17
-17.9108 -0.963289 -1.91683e-17
-17.7926 -0.963289 -1.91683e-17
-17.6748 -0.963289 -1.91683e-17
-17.5572 -0.963289 -1.91683e-17
-17.4401 -0.963289 -1.91683e-17
-17.3232 -0.963289 -1.91683e-17
-17.2067 -0.963289 -1.91683e-17
-17.0905 -0.963289 -1.91683e-17
-16.9746 -0.963289 -1.91683e-17
-16.859 -0.963289 -1.91683e-17
-16.7437 -0.963289 -1.91683e-17
-16.6288 -0.963289 -1.91683e-17
-16.5141 -0.963289 -1.91683e-17
-16.3997 -0.963289 -1.91683e-17
-16.2856 -0.963289 -1.91683e-17
-16.1717 -0.963289 -1.91683e-17
-16.0582 -0.963289 -1.91683e-17
-15.9449 -0.963289 -1.91683e-17
-15.8319 -0.963289 -1.91683e-17
-15.7191 -0.963289 -1.91683e-17
-15.6066 -0.963289 -1.91683e-17
-15.4943 -0.963289 -1.91683e-17
-15.3823 -0.963289 -1.91683e-17
-15.2705 -0.963289 -1.91683e-17
-15.159 -0.963289 -1.91683e-17
-15.0477 -0.963289 -1.91683e-17
-14.9367 -0.963289 -1.91683e-17
-14.8258 -0.963289 -1.91683e-17
-14.7152 -0.963289 -1.91683e-17
-14.6049 -0.963289 -1.91683e-17
-14.4947 -0.963289 -1.91683e-17
-14.3848 -0.963289 -1.91683e-17
-14.275 -0.963289 -1.91683e-17
-14.1655 -0.963289 -1.91683e-17
-14.0562 -0.963289 -1.91683e-17
-13.9471 -0.963289 -1.91683e-17
-13.8382 -0.963289 -1.91683e-17
-13.7294 -0.963289 -1.91683e-17
-13.6209 -0.963289 -1.91683e-17
-13.5126 -0.963289 -1.91683e-17
-13.4044 -0.963289 -1.91683e-17
-13.2965 -0.963289 -1.91683e-17
-13.1887 -0.963289 -1.91683e-17
-13.0811 -0.963289 -1.91683e-17
-12.9737 -0.963289 -1.91683e-17
-12.8664 -0.963289 -1.91683e-17
-12.7593 -0.963289 -1.91683e-17
-12.6524 -0.963289 -1.91683e-17
-12.5457 -0.963289 -1.91683e-17
-12.4391 -0.963289 -1.91683e-17
-12.3327 -0.963289 -1.91683e-17
-12.2265 -0.963289 -1.91683e-17
-12.1204 -0.963289 -1.91683e-17
-12.0144 -0.963289 -1.91683e-17
-11.9086 -0.963289 -1.91683e-17
-11.803 -0.963289 -1.91683e-17
-11.6975 -0.963289 -1.91683e-17
-11.5922 -0.963289 -1.91683e-17
-11.487 -0.963289 -1.91683e-17
-11.3819 -0.963289 -1.91683e-17
-11.277 -0.963289 -1.91683e-17
-11.1722 -0.963289 -1.91683e-17
-11.0676 -0.963289 -1.91683e-17
-10.9631 -0.963289 -1.91683e-17
-10.8587 -0.963289 -1.91683e-17
-10.7545 -0.963289 -1.91683e-17
-10.6503 -0.963289 -1.91683e-17
-10.5463 -0.963289 -1.91683e-17
-10.4425 -0.963289 -1.91683e-17
-10.3387 -0.963289 -1.91683e-17
-10.2351 -0.963289 -1.91683e-17
-10.1316 -0.963289 -1.91683e-17
-10.0282 -0.963289 -1.91683e-17
-9.92496 -0.963289 -1.91683e-17
-9.82181 -0.963289 -1.91683e-17
-9.71877 -0.963289 -1.91683e-17
-9.61583 -0.963289 -1.91683e-17
-9.51301 -0.963289 -1.91683e-17
-9.4103 -0.963289 -1.91683e-17
-9.30769 -0.963289 -1.91683e-17
-9.20518 -0.963289 -1.91683e-17
-9.10278 -0.963289 -1.91683e-17
-9.00048 -0.963289 -1.91683e-17
-8.89828 -0.963289 -1.91683e-17
-8.79618 -0.963289 -1.91683e-17
-8.69417 -0.963289 -1.91683e-17
-8.59226 -0.963289 -1.91683e-17
-8.49044 -0.963289 -1.91683e-17
-8.38872 -0.963289 -1.91683e-17
-8.28708 -0.963289 -1.91683e-17
-8.18554 -0.963289 -1.91683e-17
-8.08408 -0.963289 -1.91683e-17
-7.98271 -0.963289 -1.91683e-17
-7.88143 -0.963289 -1.91683e-17
-7.78023 -0.963289 -1.91683e-17
-7.67911 -0.963289 -1.91683e-17
-7.57807 -0.963289 -1.91683e-17
-7.47712 -0.963289 -1.91683e-17
-7.37624 -0.963289 -1.91683e-17
-7.27544 -0.963289 -1.91683e-17
-7.17471 -0.963289 -1.91683e-17
-7.07406 -0.963289 -1.91683e-17
-6.97348 -0.963289 -1.91683e-17
-6.87298 -0.963289 -1.91683e-17
-6.77254 -0.963289 -1.91683e-17
-6.67218 -0.963289 -1.91683e-17
-6.57188 -0.963289 -1.91683e-17
-6.47166 -0.963289 -1.91683e-17
-6.37149 -0.963289 -1.91683e-17
-6.2714 -0.963289 -1.91683e-17
-6.17136 -0.963289 -1.91683e-17
-6.07139 -0.963289 -1.91683e-17
-5.97148 -0.963289 -1.91683e-17
-5.87163 -0.963289 -1.91683e-17
-5.77184 -0.963289 -1.91683e-17
-5.67211 -0.963289 -1.91683e-17
-5.57243 -0.963289 -1.91683e-17
-5.47281 -0.963289 -1.91683e-17
-5.37325 -0.963289 -1.91683e-17
-5.27373 -0.963289 -1.91683e-17
-5.17427 -0.963289 -1.91683e-17
-5.07487 -0.963289 -1.91683e-17
-4.97551 -0.963289 -1.91683e-17
-4.8762 -0.963289 -1.91683e-17
-4.77694 -0.963289 -1.91683e-17
-4.67772 -0.963289 -1.91683e-17
-4.57855 -0.963289 -1.91683e-17
-4.47943 -0.963289 -1.91683e-17
-4.38035 -0.963289 -1.91683e-17
-4.28131 -0.963289 -1.91683e-17
-4.18232 -0.963289 -1.91683e-17
-4.08336 -0.963289 -1.91683e-17
-3.98445 -0.963289 -1.91683e-17
-3.88557 -0.963289 -1.91683e-17
-3.78673 -0.963289 -1.91683e-17
-3.68793 -0.963289 -1.91683e-17
-3.58916 -0.963289 -1.91683e-17
-3.49043 -0.963289 -1.91683e-17
-3.39173 -0.963289 -1.91683e-17
-3.29307 -0.963289 -1.91683e-17
-3.19443 -0.963289 -1.91683e-17
-3.09583 -0.963289 -1.91683e-17
-2.99725 -0.963289 -1.91683e-17
-2.89871 -0.963289 -1.91683e-17
-2.80019 -0.963289 -1.91683e-17
-2.7017 -0.963289 -1.91683e-17
-2.60323 -0.963289 -1.91683e-17
-2.50479 -0.963289 -1.91683e-17
-2.40638 -0.963289 -1.91683e-17
-2.30798 -0.963289 -1.91683e-17
-2.20961 -0.963289 -1.91683e-17
-2.11126 -0.963289 -1.91683e-17
-2.01293 -0.963289 -1.91683e-17
-1.91462 -0.963289 -1.91683e-17
-1.81632 -0.963289 -1.91683e-17
-1.71804 -0.963289 -1.91683e-17
-1.61978 -0.963289 -1.91683e-17
-1.52154 -0.963289 -1.91683e-17
-1.42331 -0.963289 -1.91683e-17
-1.32509 -0.963289 -1.91683e-17
-1.22689 -0.963289 -1.91683e-17
-1.12869 -0.963289 -1.91683e-17
-1.03051 -0.963289 -1.91683e-17
-0.932337 -0.963289 -1.91683e-17
-0.834173 -0.963289 -1.91683e-17
-0.736016 -0.963289 -1.91683e-17
-0.637867 -0.963289 -1.91683e-17
-0.539723 -0.963289 -1.91683e-17
-0.441585 -0.963289 -1.91683e-17
-0.343451 -0.963289 -1.91683e-17
-0.24532 -0.963289 -1.91683e-17
-0.147191 -0.963289 -1.91683e-17
-0.0490634 -0.963289 -1.91683e-17
0.0490634 -0.963289 -1.91683e-17
0.147191 -0.963289 -1.91683e-17
0.24532 -0.963289 -1.91683e-17
0.343451 -0.963289 -1.91683e-17
0.441585 -0.963289 -1.91683e-17
0.539723 -0.963289 -1.91683e-17
0.637867 -0.963289 -1.91683e-17
0.736016 -0.963289 -1.91683e-17
0.834173 -0.963289 -1.91683e-17
0.932337 -0.963289 -1.91683e-17
1.03051 -0.963289 -1.91683e-17
1.12869 -0.963289 -1.91683e-17
1.22689 -0.963289 -1.91683e-17
1.32509 -0.963289 -1.91683e-17
1.42331 -0.963289 -1.91683e-17
1.52154 -0.963289 -1.91683e-17
1.61978 -0.963289 -1.91683e-17
1.71804 -0.963289 -1.91683e-17
1.81632 -0.963289 -1.91683e-17
1.91462 -0.963289 -1.91683e-17
2.01293 -0.963289 -1.91683e-17
2.11126 -0.963289 -1.91683e-17
2.20961 -0.963289 -1.91683e-17
2.30798 -0.963289 -1.91683e-17
2.40638 -0.963289 -1.91683e-17
2.50479 -0.963289 -1.91683e-17
2.60323 -0.963289 -1.91683e-17
2.7017 -0.963289 -1.91683e-17
2.80019 -0.963289 -1.91683e-17
2.89871 -0.963289 -1.91683e-17
2.99725 -0.963289 -1.91683e-17
3.09583 -0.963289 -1.91683e-17
3.19443 -0.963289 -1.91683e-17
3.29307 -0.963289 -1.91683e-17
3.39173 -0.963289 -1.91683e-17
3.49043 -0.963289 -1.91683e-17
3.58916 -0.963289 -1.91683e-17
3.68793 -0.963289 -1.91683e-17
3.78673 -0.963289 -1.91683e-17
3.88557 -0.963289 -1.91683e-17
3.98445 -0.963289 -1.91683e-17
4.08336 -0.963289 -1.91683e-17
4.18232 -0.963289 -1.91683e-17
4.28131 -0.963289 -1.91683e-17
4.38035 -0.963289 -1.91683e-17
4.47943 -0.963289 -1.91683e-17
4.57855 -0.963289 -1.91683e-17
4.67772 -0.963289 -1.91683e-17
4.77694 -0.963289 -1.91683e-17
4.8762 -0.963289 -1.91683e-17
4.97551 -0.963289 -1.91683e-17
5.07487 -0.963289 -1.91683e-17
5.17427 -0.963289 -1.91683e-17
5.27373 -0.963289 -1.91683e-17
5.37325 -0.963289 -1.91683e-17
5.47281 -0.963289 -1.91683e-17
5.57243 -0.963289 -1.91683e-17
5.67211 -0.963289 -1.91683e-17
5.77184 -0.963289 -1.91683e-17
5.87163 -0.963289 -1.91683e-17
5.97148 -0.963289 -1.91683e-17
6.07139 -0.963289 -1.91683e-17
6.17136 -0.963289 -1.91683e-17
6.2714 -0.963289 -1.91683e-17
6.37149 -0.963289 -1.91683e-17
6.47166 -0.963289 -1.91683e-17
6.57188 -0.963289 -1.91683e-17
6.67218 -0.963289 -1.91683e-17
6.77254 -0.963289 -1.91683e-17
6.87298 -0.963289 -1.91683e-17
6.97348 -0.963289 -1.91683e-17
7.07406 -0.963289 -1.91683e-17
7.17471 -0.963289 -1.91683e-17
7.27544 -0.963289 -1.91683e-17
7.37624 -0.963289 -1.91683e-17
7.47712 -0.963289 -1.91683e-17
7.57807 -0.963289 -1.91683e-17
7.67911 -0.963289 -1.91683e-17
7.78023 -0.963289 -1.91683e-17
7.88143 -0.963289 -1.91683e-17
7.98271 -0.963289 -1.91683e-17
8.08408 -0.963289 -1.91683e-17
8.18554 -0.963289 -1.91683e-17
8.28708 -0.963289 -1.91683e-17
8.38872 -0.963289 -1.91683e-17
8.49044 -0.963289 -1.91683e-17
8.59226 -0.963289 -1.91683e-17
8.69417 -0.963289 -1.91683e-17
8.79618 -0.963289 -1.91683e-17
8.89828 -0.963289 -1.91683e-17
9.00048 -0.963289 -1.91683e-17
9.10278 -0.963289 -1.91683e-17
9.20518 -0.963289 -1.91683e-17
9.30769 -0.963289 -1.91683e-17
9.4103 -0.963289 -1.91683e-17
9.51301 -0.963289 -1.91683e-17
9.61583 -0.963289 -1.91683e-17
9.71877 -0.963289 -1.91683e-17
9.82181 -0.963289 -1.91683e-17
9.92496 -0.963289 -1.91683e-17
10.0282 -0.963289 -1.91683e-17
10.1316 -0.963289 -1.91683e-17
10.2351 -0.963289 -1.91683e-17
10.3387 -0.963289 -1.91683e-17
10.4425 -0.963289 -1.91683e-17
10.5463 -0.963289 -1.91683e-17
10.6503 -0.963289 -1.91683e-17
10.7545 -0.963289 -1.91683e-17
10.8587 -0.963289 -1.91683e-17
10.9631 -0.963289 -1.91683e-17
11.0676 -0.963289 -1.91683e-17
11.1722 -0.963289 -1.91683e-17
11.277 -0.963289 -1.91683e-17
11.3819 -0.963289 -1.91683e-17
11.487 -0.963289 -1.91683e-17
11.5922 -0.963289 -1.91683e-17
11.6975 -0.963289 -1.91683e-17
11.803 -0.963289 -1.91683e-17
11.9086 -0.963289 -1.91683e-17
12.0144 -0.963289 -1.91683e-17
12.1204 -0.963289 -1.91683e-17
12.2265 -0.963289 -1.91683e-17
12.3327 -0.963289 -1.91683e-17
12.4391 -0.963289 -1.91683e-17
12.5457 -0.963289 -1.91683e-17
12.6524 -0.963289 -1.91683e-17
12.7593 -0.963289 -1.91683e-17
12.8664 -0.963289 -1.91683e-17
12.9737 -0.963289 -1.91683e-17
13.0811 -0.963289 -1.91683e-17
13.1887 -0.963289 -1.91683e-17
13.2965 -0.963289 -1.91683e-17
13.4044 -0.963289 -1.91683e-17
13.5126 -0.963289 -1.91683e-17
13.6209 -0.963289 -1.91683e-17
13.7294 -0.963289 -1.91683e-17
13.8382 -0.963289 -1.91683e-17
13.9471 -0.963289 -1.91683e-17
14.0562 -0.963289 -1.91683e-17
14.1655 -0.963289 -1.91683e-17
14.275 -0.963289 -1.91683e-17
14.3848 -0.963289 -1.91683e-17
14.4947 -0.963289 -1.91683e-17
14.6049 -0.963289 -1.91683e-17
14.7152 -0.963289 -1.91683e-17
14.8258 -0.963289 -1.91683e-17
14.9367 -0.963289 -1.91683e-17
15.0477 -0.963289 -1.91683e-17
15.159 -0.963289 -1.91683e-17
15.2705 -0.963289 -1.91683e-17
15.3823 -0.963289 -1.91683e-17
15.4943 -0.963289 -1.91683e-17
15.6066 -0.963289 -1.91683e-17
15.7191 -0.963289 -1.91683e-17
15.8319 -0.963289 -1.91683e-17
15.9449 -0.963289 -1.91683e-17
16.0582 -0.963289 -1.91683e-17
16.1717 -0.963289 -1.91683e-17
16.2856 -0.963289 -1.91683e-17
16.3997 -0.963289 -1.91683e-17
16.5141 -0.963289 -1.91683e-17
16.6288 -0.963289 -1.91683e-17
16.7437 -0.963289 -1.91683e-17
16.859 -0.963289 -1.91683e-17
16.9746 -0.963289 -1.91683e-17
17.0905 -0.963289 -1.91683e-17
17.2067 -0.963289 -1.91683e-17
17.3232 -0.963289 -1.91683e-17
17.4401 -0.963289 -1.91683e-17
17.5572 -0.963289 -1.91683e-17
17.6748 -0.963289 -1.91683e-17
17.7926 -0.963289 -1.91683e-17
17.9108 -0.963289 -1.91683e-17
18.0294 -0.963289 -1.91683e-17
18.1483 -0.963289 -1.91683e-17
18.2676 -0.963289 -1.91683e-17
18.3873 -0.963289 -1.91683e-17
18.5074 -0.963289 -1.91683e-17
18.6278 -0.963289 -1.91683e-17
18.7487 -0.963289 -1.91683e-17
18.8699 -0.963289 -1.91683e-17
18.9916 -0.963289 -1.91683e-17
19.1137 -0.963289 -1.91683e-17
19.2362 -0.963289 -1.91683e-17
19.3592 -0.963289 -1.91683e-17
19.4826 -0.963289 -1.91683e-17
19.6065 -0.963289 -1.91683e-17
19.7309 -0.963289 -1.91683e-17
19.8557 -0.963289 -1.91683e-17
19.9811 -0.963289 -1.91683e-17
20.1069 -0.963289 -1.91683e-17
20.2333 -0.963289 -1.91683e-17
20.3602 -0.963289 -1.91683e-17
20.4876 -0.963289 -1.91683e-17
20.6156 -0.963289 -1.91683e-17
20.7441 -0.963289 -1.91683e-17
20.8732 -0.963289 -1.91683e-17
21.0029 -0.963289 -1.91683e-17
21.1332 -0.963289 -1.91683e-17
21.2642 -0.963289 -1.91683e-17
21.3958 -0.963289 -1.91683e-17
21.528 -0.963289 -1.91683e-17
21.6609 -0.963289 -1.91683e-17
21.7945 -0.963289 -1.91683e-17
21.9288 -0.963289 -1.91683e-17
22.0639 -0.963289 -1.91683e-17
22.1997 -0.963289 -1.91683e-17
22.3363 -0.963289 -1.91683e-17
22.4736 -0.963289 -1.91683e-17
22.6118 -0.963289 -1.91683e-17
22.7509 -0.963289 -1.91683e-17
22.8908 -0.963289 -1.91683e-17
23.0316 -0.963289 -1.91683e-17
23.1733 -0.963289 -1.91683e-17
23.316 -0.963289 -1.91683e-17
23.4597 -0.963289 -1.91683e-17
23.6044 -0.963289 -1.91683e-17
23.7502 -0.963289 -1.91683e-17
23.8971 -0.963289 -1.91683e-17
24.0451 -0.963289 -1.91683e-17
24.1944 -0.963289 -1.91683e-17
24.3448 -0.963289 -1.91683e-17
24.4966 -0.963289 -1.91683e-17
24.6496 -0.963289 -1.91683e-17
24.8041 -0.963289 -1.91683e-17
24.9601 -0.963289 -1.91683e-17
25.1175 -0.963289 -1.91683e-17
25.2766 -0.963289 -1.91683e-17
25.4373 -0.963289 -1.91683e-17
25.5998 -0.963289 -1.91683e-17
25.7641 -0.963289 -1.91683e-17
25.9304 -0.963289 -1.91683e-17
26.0988 -0.963289 -1.91683e-17
26.2693 -0.963289 -1.91683e-17
26.4421 -0.963289 -1.91683e-17
26.6174 -0.963289 -1.91683e-17
26.7954 -0.963289 -1.91683e-17
26.9761 -0.963289 -1.91683e-17
27.1598 -0.963289 -1.91683e-17
27.3468 -0.963289 -1.91683e-17
27.5373 -0.963289 -1.91683e-17
27.7317 -0.963289 -1.91683e-17
27.9302 -0.963289 -1.91683e-17
28.1333 -0.963289 -1.91683e-17
28.3415 -0.963289 -1.91683e-17
28.5554 -0.963289 -1.91683e-17
28.7758 -0.963289 -1.91683e-17
29.0035 -0.963289 -1.91683e-17
29.2396 -0.963289 -1.91683e-17
29.4858 -0.963289 -1.91683e-17
29.7441 -0.963289 -1.91683e-17
30.0173 -0.963289 -1.91683e-17
30.3101 -0.963289 -1.91683e-17
30.6297 -0.963289 -1.91683e-17
30.9905 -0.963289 -1.91683e-17
31.4301 -0.963289 -1.91683e-17


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1QuantumOneLoop/SigmaATwoLoop.txt <==
-31.4301 -2.07903 -0.00709446
-30.9905 -2.07959 0.0037925
-30.6297 -2.07946 -0.00617135
-30.3101 -2.07984 -0.00020491
-30.0173 -2.07998 -0.0129479
-29.7441 -2.08064 -0.00699241
-29.4858 -2.08086 -0.00643859
-29.2396 -2.08091 0.00905327
-29.0035 -2.08062 -0.0028614
-28.7758 -2.08093 -0.00121038
-28.5554 -2.0809 -0.000639158
-28.3415 -2.08087 0.00429741
-28.1333 -2.08092 -0.0062358
-27.9302 -2.08106 0.0054077
-27.7317 -2.08089 -0.00314276
-27.5373 -2.08115 0.00107833
-27.3468 -2.08102 -0.000251829
-27.1598 -2.08112 0.000748864
-26.9761 -2.08117 -0.00202531
-26.7954 -2.08116 0.00339498
-26.6174 -2.08122 -0.00427796
-26.4421 -2.08128 0.00447632
-26.2693 -2.08123 -0.00399796
-26.0988 -2.0814 0.0031402
-25.9304 -2.08128 -0.00215142
-25.7641 -2.08147 0.00136155
-25.5998 -2.08138 -0.000871944
-25.4373 -2.0815 0.000807257
-25.2766 -2.08149 -0.00104845
-25.1175 -2.08154 0.00156367
-24.9601 -2.0816 -0.00213548
-24.8041 -2.08161 0.00271721
-24.6496 -2.08167 -0.00312062
-24.4966 -2.0817 0.0033747
-24.3448 -2.08172 -0.00336912
-24.1944 -2.08181 0.00321768
-24.0451 -2.08178 -0.00286803
-23.8971 -2.08191 0.00248048
-23.7502 -2.08185 -0.00201554
-23.6044 -2.082 0.00163626
-23.4597 -2.08193 -0.00127987
-23.316 -2.08207 0.00108653
-23.1733 -2.08204 -0.000955938
-23.0316 -2.08214 0.00100165
-22.8908 -2.08214 -0.0010904
-22.7509 -2.08221 0.00131969
-22.6118 -2.08225 -0.00153713
-22.4736 -2.08229 0.00183921
-22.3363 -2.08235 -0.00206846
-22.1997 -2.08238 0.00233269
-22.0639 -2.08245 -0.00247859
-21.9288 -2.08248 0.00263166
-21.7945 -2.08254 -0.00264579
-21.6609 -2.08259 0.00266486
-21.528 -2.08262 -0.00254809
-21.3958 -2.08271 0.00245453
-21.2642 -2.08271 -0.00224412
-21.1332 -2.08283 0.00208642
-21.0029 -2.08281 -0.00183694
-20.8732 -2.08294 0.00167137
-20.7441 -2.08291 -0.00143653
-20.6156 -2.08305 0.00131127
-20.4876 -2.08303 -0.00113115
-20.3602 -2.08316 0.00107692
-20.2333 -2.08315 -0.000971887
-20.1069 -2.08327 0.000999021
-19.9811 -2.08328 -0.000969715
-19.8557 -2.08338 0.00107051
-19.7309 -2.08342 -0.00110196
-19.6065 -2.08349 0.00125609
-19.4826 -2.08355 -0.00132392
-19.3592 -2.08361 0.00150494
-19.2362 -2.08369 -0.00158182
-19.1137 -2.08374 0.00176324
-18.9916 -2.08383 -0.00182426
-18.8699 -2.08387 0.00198407
-18.7487 -2.08397 -0.00201041
-18.6278 -2.08402 0.00213384
-18.5074 -2.08411 -0.00211458
-18.3873 -2.08417 0.002195
-18.2676 -2.08426 -0.00212723
-18.1483 -2.08433 0.00216566
-18.0294 -2.0844 -0.0020534
-17.9108 -2.08449 0.00205692
-17.7926 -2.08456 -0.00190928
-17.6748 -2.08467 0.00188901
-17.5572 -2.08471 -0.00171803
-17.4401 -2.08484 0.001687
-17.3232 -2.08488 -0.00150562
-17.2067 -2.08502 0.00147684
-17.0905 -2.08505 -0.00129712
-16.9746 -2.0852 0.00128206
-16.859 -2.08524 -0.00111395
-16.7437 -2.08539 0.00112155
-16.6288 -2.08543 -0.000972099
-16.5141 -2.08559 0.00100819
-16.3997 -2.08563 -0.000881266
-16.2856 -2.08579 0.000948565
-16.1717 -2.08584 -0.000844934
-16.0582 -2.08599 0.00094325
-15.9449 -2.08607 -0.000860998
-15.8319 -2.0862 0.000987755
-15.7191 -2.0863 -0.000922849
-15.6066 -2.08642 0.00107372
-15.4943 -2.08654 -0.00102067
-15.3823 -2.08665 0.00119024
-15.2705 -2.08679 -0.00114278
-15.159 -2.0869 0.00132522
-15.0477 -2.08705 -0.00127689
-14.9367 -2.08715 0.00146649
-14.8258 -2.08732 -0.00141116
-14.7152 -2.08741 0.00160279
-14.6049 -2.0876 -0.00153505
-14.4947 -2.08769 0.00172452
-14.3848 -2.08789 -0.00163991
-14.275 -2.08798 0.00182411
-14.1655 -2.08819 -0.00171929
-14.0562 -2.08829 0.00189633
-13.9471 -2.0885 -0.0017691
-13.8382 -2.08861 0.00193827
-13.7294 -2.08883 -0.00178751
-13.6209 -2.08895 0.00194921
-13.5126 -2.08917 -0.00177475
-13.4044 -2.08931 0.00193037
-13.2965 -2.08953 -0.00173284
-13.1887 -2.08968 0.00188455
-13.0811 -2.08991 -0.00166518
-12.9737 -2.09008 0.00181577
-12.8664 -2.0903 -0.00157619
-12.7593 -2.09049 0.00172889
-12.6524 -2.09072 -0.00147096
-12.5457 -2.09092 0.00162924
-12.4391 -2.09115 -0.00135484
-12.3327 -2.09138 0.00152229
-12.2265 -2.09161 -0.00123318
-12.1204 -2.09186 0.00141338
-12.0144 -2.0921 -0.00111107
-11.9086 -2.09236 0.00130746
-11.803 -2.09262 -0.000993099
-11.6975 -2.09289 0.00120896
-11.5922 -2.09316 -0.000883271
-11.487 -2.09345 0.00112165
-11.3819 -2.09374 -0.000784861
-11.277 -2.09404 0.00104859
-11.1722 -2.09436 -0.000700393
-11.0676 -2.09467 0.000992065
-10.9631 -2.09501 -0.000631626
-10.8587 -2.09533 0.000953656
-10.7545 -2.0957 -0.000579582
-10.6503 -2.09603 0.000934242
-10.5463 -2.09644 -0.000544596
-10.4425 -2.09678 0.000934084
-10.3387 -2.09722 -0.000526383
-10.2351 -2.09757 0.000952896
-10.1316 -2.09806 -0.00052412
-10.0282 -2.09842 0.00098994
-9.92496 -2.09896 -0.000536529
-9.82181 -2.09932 0.00104412
-9.71877 -2.09992 -0.000561964
-9.61583 -2.10029 0.00111407
-9.51301 -2.10094 -0.000598493
-9.4103 -2.10132 0.00119825
-9.30769 -2.10204 -0.000643973
-9.20518 -2.10244 0.00129505
-9.10278 -2.10323 -0.000696115
-9.00048 -2.10364 0.00140283
-8.89828 -2.1045 -0.000752542
-8.79618 -2.10493 0.00152004
-8.69417 -2.10588 -0.000810829
-8.59226 -2.10633 0.00164523
-8.49044 -2.10736 -0.000868532
-8.38872 -2.10785 0.00177718
-8.28708 -2.10898 -0.000923207
-8.18554 -2.1095 0.0019149
-8.08408 -2.11073 -0.000972403
-7.98271 -2.1113 0.00205773
-7.88143 -2.11264 -0.00101365
-7.78023 -2.11326 0.00220535
-7.67911 -2.11473 -0.00104441
-7.57807 -2.11542 0.00235791
-7.47712 -2.11702 -0.00106202
-7.37624 -2.11779 0.00251604
-7.27544 -2.11954 -0.00106362
-7.17471 -2.12041 0.002681
-7.07406 -2.12232 -0.001046
-6.97348 -2.12332 0.00285482
-6.87298 -2.12542 -0.00100542
-6.77254 -2.12656 0.00304045
-6.67218 -2.12887 -0.000937368
-6.57188 -2.13018 0.00324207
-6.47166 -2.13273 -0.000836188
-6.37149 -2.13425 0.0034655
-6.2714 -2.13709 -0.000694565
-6.17136 -2.13887 0.00371876
-6.07139 -2.14204 -0.000502738
-5.97148 -2.14412 0.00401299
-5.87163 -2.1477 -0.000247334
-5.77184 -2.15016 0.00436387
-5.67211 -2.15422 9.04673e-05
-5.57243 -2.15715 0.00479385
-5.47281 -2.1618 0.000537868
-5.37325 -2.16533 0.00533586
-5.27373 -2.17073 0.00113533
-5.17427 -2.17502 0.00603952
-5.07487 -2.18136 0.00194498
-4.97551 -2.18665 0.00698222
-4.8762 -2.19423 0.00306579
-4.77694 -2.20084 0.00828962
-4.67772 -2.21009 0.00466243
-4.57855 -2.21853 0.0101758
-4.47943 -2.23009 0.0070236
-4.38035 -2.24114 0.0130276
-4.28131 -2.25605 0.0106893
-4.18232 -2.271 0.017597
-4.08336 -2.29104 0.0167559
-3.98445 -2.31218 0.0254891
-3.88557 -2.34061 0.0277018
-3.78673 -2.37237 0.0405873
-3.68793 -2.41585 0.0500154
-3.58916 -2.46783 0.0740797
-3.49043 -2.54158 0.104681
-3.39173 -2.63656 0.167692
-3.29307 -2.77507 0.284892
-3.19443 -2.93852 0.546094
-3.09583 -2.98658 1.14213
-2.99725 -2.27141 1.38148
-2.89871 -1.60585 1.03107
-2.80019 -1.47066 0.633125
-2.7017 -1.54262 0.390162
-2.60323 -1.63467 0.272224
-2.50479 -1.71049 0.199172
-2.40638 -1.77365 0.164379
-2.30798 -1.82466 0.135062
-2.20961 -1.86971 0.125206
-2.11126 -1.9092 0.112077
-2.01293 -1.94733 0.113658
-1.91462 -1.98432 0.110221
-1.81632 -2.02362 0.121033
-1.71804 -2.06616 0.12842
-1.61978 -2.11592 0.153481
-1.52154 -2.17585 0.182709
-1.42331 -2.25229 0.244641
-1.32509 -2.35092 0.343784
-1.22689 -2.47062 0.551291
-1.12869 -2.54579 0.953343
-1.03051 -2.52905 1.33128
-0.932337 -1.53399 1.05399
-0.834173 -1.10285 0.586203
-0.736016 -1.16457 0.300097
-0.637867 -1.26443 0.172404
-0.539723 -1.34301 0.101187
-0.441585 -1.39959 0.0678627
-0.343451 -1.4391 0.0402291
-0.24532 -1.4658 0.0286438
-0.147191 -1.48228 0.0124576
-0.0490634 -1.49018 0.00680805
0.0490634 -1.49018 -0.00680805
0.147191 -1.48228 -0.0124576
0.24532 -1.4658 -0.0286438
0.343451 -1.4391 -0.0402291
0.441585 -1.39959 -0.0678627
0.539723 -1.34301 -0.101187
0.637867 -1.26443 -0.172404
0.736016 -1.16457 -0.300097
0.834173 -1.10285 -0.586203
0.932337 -1.53399 -1.05399
1.03051 -2.52905 -1.33128
1.12869 -2.54579 -0.953343
1.22689 -2.47062 -0.551291
1.32509 -2.35092 -0.343784
1.42331 -2.25229 -0.244641
1.52154 -2.17585 -0.182709
1.61978 -2.11592 -0.153481
1.71804 -2.06616 -0.12842
1.81632 -2.02362 -0.121033
1.91462 -1.98432 -0.110221
2.01293 -1.94733 -0.113658
2.11126 -1.9092 -0.112077
2.20961 -1.86971 -0.125206
2.30798 -1.82466 -0.135062
2.40638 -1.77365 -0.164379
2.50479 -1.71049 -0.199172
2.60323 -1.63467 -0.272224
2.7017 -1.54262 -0.390162
2.80019 -1.47066 -0.633125
2.89871 -1.60585 -1.03107
2.99725 -2.27141 -1.38148
3.09583 -2.98658 -1.14213
3.19443 -2.93852 -0.546094
3.29307 -2.77507 -0.284892
3.39173 -2.63656 -0.167692
3.49043 -2.54158 -0.104681
3.58916 -2.46783 -0.0740797
3.68793 -2.41585 -0.0500154
3.78673 -2.37237 -0.0405873
3.88557 -2.34061 -0.0277018
3.98445 -2.31218 -0.0254891
4.08336 -2.29104 -0.0167559
4.18232 -2.271 -0.017597
4.28131 -2.25605 -0.0106893
4.38035 -2.24114 -0.0130276
4.47943 -2.23009 -0.0070236
4.57855 -2.21853 -0.0101758
4.67772 -2.21009 -0.00466243
4.77694 -2.20084 -0.00828962
4.8762 -2.19423 -0.00306579
4.97551 -2.18665 -0.00698222
5.07487 -2.18136 -0.00194498
5.17427 -2.17502 -0.00603952
5.27373 -2.17073 -0.00113533
5.37325 -2.16533 -0.00533586
5.47281 -2.1618 -0.000537868
5.57243 -2.15715 -0.00479385
5.67211 -2.15422 -9.04673e-05
5.77184 -2.15016 -0.00436387
5.87163 -2.1477 0.000247334
5.97148 -2.14412 -0.00401299
6.07139 -2.14204 0.000502738
6.17136 -2.13887 -0.00371876
6.2714 -2.13709 0.000694565
6.37149 -2.13425 -0.0034655
6.47166 -2.13273 0.000836188
6.57188 -2.13018 -0.00324207
6.67218 -2.12887 0.000937368
6.77254 -2.12656 -0.00304045
6.87298 -2.12542 0.00100542
6.97348 -2.12332 -0.00285482
7.07406 -2.12232 0.001046
7.17471 -2.12041 -0.002681
7.27544 -2.11954 0.00106362
7.37624 -2.11779 -0.00251604
7.47712 -2.11702 0.00106202
7.57807 -2.11542 -0.00235791
7.67911 -2.11473 0.00104441
7.78023 -2.11326 -0.00220535
7.88143 -2.11264 0.00101365
7.98271 -2.1113 -0.00205773
8.08408 -2.11073 0.000972403
8.18554 -2.1095 -0.0019149
8.28708 -2.10898 0.000923207
8.38872 -2.10785 -0.00177718
8.49044 -2.10736 0.000868532
8.59226 -2.10633 -0.00164523
8.69417 -2.10588 0.000810829
8.79618 -2.10493 -0.00152004
8.89828 -2.1045 0.000752542
9.00048 -2.10364 -0.00140283
9.10278 -2.10323 0.000696115
9.20518 -2.10244 -0.00129505
9.30769 -2.10204 0.000643973
9.4103 -2.10132 -0.00119825
9.51301 -2.10094 0.000598493
9.61583 -2.10029 -0.00111407
9.71877 -2.09992 0.000561964
9.82181 -2.09932 -0.00104412
9.92496 -2.09896 0.000536529
10.0282 -2.09842 -0.00098994
10.1316 -2.09806 0.00052412
10.2351 -2.09757 -0.000952896
10.3387 -2.09722 0.000526383
10.4425 -2.09678 -0.000934084
10.5463 -2.09644 0.000544596
10.6503 -2.09603 -0.000934242
10.7545 -2.0957 0.000579582
10.8587 -2.09533 -0.000953656
10.9631 -2.09501 0.000631626
11.0676 -2.09467 -0.000992065
11.1722 -2.09436 0.000700393
11.277 -2.09404 -0.00104859
11.3819 -2.09374 0.000784861
11.487 -2.09345 -0.00112165
11.5922 -2.09316 0.000883271
11.6975 -2.09289 -0.00120896
11.803 -2.09262 0.000993099
11.9086 -2.09236 -0.00130746
12.0144 -2.0921 0.00111107
12.1204 -2.09186 -0.00141338
12.2265 -2.09161 0.00123318
12.3327 -2.09138 -0.00152229
12.4391 -2.09115 0.00135484
12.5457 -2.09092 -0.00162924
12.6524 -2.09072 0.00147096
12.7593 -2.09049 -0.00172889
12.8664 -2.0903 0.00157619
12.9737 -2.09008 -0.00181577
13.0811 -2.08991 0.00166518
13.1887 -2.08968 -0.00188455
13.2965 -2.08953 0.00173284
13.4044 -2.08931 -0.00193037
13.5126 -2.08917 0.00177475
13.6209 -2.08895 -0.00194921
13.7294 -2.08883 0.00178751
13.8382 -2.08861 -0.00193827
13.9471 -2.0885 0.0017691
14.0562 -2.08829 -0.00189633
14.1655 -2.08819 0.00171929
14.275 -2.08798 -0.00182411
14.3848 -2.08789 0.00163991
14.4947 -2.08769 -0.00172452
14.6049 -2.0876 0.00153505
14.7152 -2.08741 -0.00160279
14.8258 -2.08732 0.00141116
14.9367 -2.08715 -0.00146649
15.0477 -2.08705 0.00127689
15.159 -2.0869 -0.00132522
15.2705 -2.08679 0.00114278
15.3823 -2.08665 -0.00119024
15.4943 -2.08654 0.00102067
15.6066 -2.08642 -0.00107372
15.7191 -2.0863 0.000922849
15.8319 -2.0862 -0.000987755
15.9449 -2.08607 0.000860998
16.0582 -2.08599 -0.00094325
16.1717 -2.08584 0.000844934
16.2856 -2.08579 -0.000948565
16.3997 -2.08563 0.000881266
16.5141 -2.08559 -0.00100819
16.6288 -2.08543 0.000972099
16.7437 -2.08539 -0.00112155
16.859 -2.08524 0.00111395
16.9746 -2.0852 -0.00128206
17.0905 -2.08505 0.00129712
17.2067 -2.08502 -0.00147684
17.3232 -2.08488 0.00150562
17.4401 -2.08484 -0.001687
17.5572 -2.08471 0.00171803
17.6748 -2.08467 -0.00188901
17.7926 -2.08456 0.00190928
17.9108 -2.08449 -0.00205692
18.0294 -2.0844 0.0020534
18.1483 -2.08433 -0.00216566
18.2676 -2.08426 0.00212723
18.3873 -2.08417 -0.002195
18.5074 -2.08411 0.00211458
18.6278 -2.08402 -0.00213384
18.7487 -2.08397 0.00201041
18.8699 -2.08387 -0.00198407
18.9916 -2.08383 0.00182426
19.1137 -2.08374 -0.00176324
19.2362 -2.08369 0.00158182
19.3592 -2.08361 -0.00150494
19.4826 -2.08355 0.00132392
19.6065 -2.08349 -0.00125609
19.7309 -2.08342 0.00110196
19.8557 -2.08338 -0.00107051
19.9811 -2.08328 0.000969715
20.1069 -2.08327 -0.000999021
20.2333 -2.08315 0.000971887
20.3602 -2.08316 -0.00107692
20.4876 -2.08303 0.00113115
20.6156 -2.08305 -0.00131127
20.7441 -2.08291 0.00143653
20.8732 -2.08294 -0.00167137
21.0029 -2.08281 0.00183694
21.1332 -2.08283 -0.00208642
21.2642 -2.08271 0.00224412
21.3958 -2.08271 -0.00245453
21.528 -2.08262 0.00254809
21.6609 -2.08259 -0.00266486
21.7945 -2.08254 0.00264579
21.9288 -2.08248 -0.00263166
22.0639 -2.08245 0.00247859
22.1997 -2.08238 -0.00233269
22.3363 -2.08235 0.00206846
22.4736 -2.08229 -0.00183921
22.6118 -2.08225 0.00153713
22.7509 -2.08221 -0.00131969
22.8908 -2.08214 0.0010904
23.0316 -2.08214 -0.00100165
23.1733 -2.08204 0.000955938
23.316 -2.08207 -0.00108653
23.4597 -2.08193 0.00127987
23.6044 -2.082 -0.00163626
23.7502 -2.08185 0.00201554
23.8971 -2.08191 -0.00248048
24.0451 -2.08178 0.00286803
24.1944 -2.08181 -0.00321768
24.3448 -2.08172 0.00336912
24.4966 -2.0817 -0.0033747
24.6496 -2.08167 0.00312062
24.8041 -2.08161 -0.00271721
24.9601 -2.0816 0.00213548
25.1175 -2.08154 -0.00156367
25.2766 -2.08149 0.00104845
25.4373 -2.0815 -0.000807257
25.5998 -2.08138 0.000871944
25.7641 -2.08147 -0.00136155
25.9304 -2.08128 0.00215142
26.0988 -2.0814 -0.0031402
26.2693 -2.08123 0.00399796
26.4421 -2.08128 -0.00447632
26.6174 -2.08122 0.00427796
26.7954 -2.08116 -0.00339498
26.9761 -2.08117 0.00202531
27.1598 -2.08112 -0.000748864
27.3468 -2.08102 0.000251829
27.5373 -2.08115 -0.00107833
27.7317 -2.08089 0.00314276
27.9302 -2.08106 -0.0054077
28.1333 -2.08092 0.0062358
28.3415 -2.08087 -0.00429741
28.5554 -2.0809 0.000639158
28.7758 -2.08093 0.00121038
29.0035 -2.08062 0.0028614
29.2396 -2.08091 -0.00905327
29.4858 -2.08086 0.00643859
29.7441 -2.08064 0.00699241
30.0173 -2.07998 0.0129479
30.3101 -2.07984 0.00020491
30.6297 -2.07946 0.00617135
30.9905 -2.07959 -0.0037925
31.4301 -2.07903 0.00709446


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1QuantumOneLoop/SigmaROneLoop.txt <==
-31.4301 -0.963289 -1.91683e-17
-30.9905 -0.963289 -1.91683e-17
-30.6297 -0.963289 -1.91683e-17
-30.3101 -0.963289 -1.91683e-17
-30.0173 -0.963289 -1.91683e-17
-29.7441 -0.963289 -1.91683e-17
-29.4858 -0.963289 -1.91683e-17
-29.2396 -0.963289 -1.91683e-17
-29.0035 -0.963289 -1.91683e-17
-28.7758 -0.963289 -1.91683e-17
-28.5554 -0.963289 -1.91683e-17
-28.3415 -0.963289 -1.91683e-17
-28.1333 -0.963289 -1.91683e-17
-27.9302 -0.963289 -1.91683e-17
-27.7317 -0.963289 -1.91683e-17
-27.5373 -0.963289 -1.91683e-17
-27.3468 -0.963289 -1.91683e-17
-27.1598 -0.963289 -1.91683e-17
-26.9761 -0.963289 -1.91683e-17
-26.7954 -0.963289 -1.91683e-17
-26.6174 -0.963289 -1.91683e-17
-26.4421 -0.963289 -1.91683e-17
-26.2693 -0.963289 -1.91683e-17
-26.0988 -0.963289 -1.91683e-17
-25.9304 -0.963289 -1.91683e-17
-25.7641 -0.963289 -1.91683e-17
-25.5998 -0.963289 -1.91683e-17
-25.4373 -0.963289 -1.91683e-17
-25.2766 -0.963289 -1.91683e-17
-25.1175 -0.963289 -1.91683e-17
-24.9601 -0.963289 -1.91683e-17
-24.8041 -0.963289 -1.91683e-17
-24.6496 -0.963289 -1.91683e-17
-24.4966 -0.963289 -1.91683e-17
-24.3448 -0.963289 -1.91683e-17
-24.1944 -0.963289 -1.91683e-17
-24.0451 -0.963289 -1.91683e-17
-23.8971 -0.963289 -1.91683e-17
-23.7502 -0.963289 -1.91683e-17
-23.6044 -0.963289 -1.91683e-17
-23.4597 -0.963289 -1.91683e-17
-23.316 -0.963289 -1.91683e-17
-23.1733 -0.963289 -1.91683e-17
-23.0316 -0.963289 -1.91683e-17
-22.8908 -0.963289 -1.91683e-17
-22.7509 -0.963289 -1.91683e-17
-22.6118 -0.963289 -1.91683e-17
-22.4736 -0.963289 -1.91683e-17
-22.3363 -0.963289 -1.91683e-17
-22.1997 -0.963289 -1.91683e-17
-22.0639 -0.963289 -1.91683e-17
-21.9288 -0.963289 -1.91683e-17
-21.7945 -0.963289 -1.91683e-17
-21.6609 -0.963289 -1.91683e-17
-21.528 -0.963289 -1.91683e-17
-21.3958 -0.963289 -1.91683e-17
-21.2642 -0.963289 -1.91683e-17
-21.1332 -0.963289 -1.91683e-17
-21.0029 -0.963289 -1.91683e-17
-20.8732 -0.963289 -1.91683e-17
-20.7441 -0.963289 -1.91683e-17
-20.6156 -0.963289 -1.91683e-17
-20.4876 -0.963289 -1.91683e-17
-20.3602 -0.963289 -1.91683e-17
-20.2333 -0.963289 -1.91683e-17
-20.1069 -0.963289 -1.91683e-17
-19.9811 -0.963289 -1.91683e-17
-19.8557 -0.963289 -1.91683e-17
-19.7309 -0.963289 -1.91683e-17
-19.6065 -0.963289 -1.91683e-17
-19.4826 -0.963289 -1.91683e-17
-19.3592 -0.963289 -1.91683e-17
-19.2362 -0.963289 -1.91683e-17
-19.1137 -0.963289 -1.91683e-17
-18.9916 -0.963289 -1.91683e-17
-18.8699 -0.963289 -1.91683e-17
-18.7487 -0.963289 -1.91683e-17
-18.6278 -0.963289 -1.91683e-17
-18.5074 -0.963289 -1.91683e-17
-18.3873 -0.963289 -1.91683e-17
-18.2676 -0.963289 -1.91683e-17
-18.1483 -0.963289 -1.91683e-17
-18.0294 -0.963289 -1.91683e-17
-17.9108 -0.963289 -1.91683e-17
-17.7926 -0.963289 -1.91683e-17
-17.6748 -0.963289 -1.91683e-17
-17.5572 -0.963289 -1.91683e-17
-17.4401 -0.963289 -1.91683e-17
-17.3232 -0.963289 -1.91683e-17
-17.2067 -0.963289 -1.91683e-17
-17.0905 -0.963289 -1.91683e-17
-16.9746 -0.963289 -1.91683e-17
-16.859 -0.963289 -1.91683e-17
-16.7437 -0.963289 -1.91683e-17
-16.6288 -0.963289 -1.91683e-17
-16.5141 -0.963289 -1.91683e-17
-16.3997 -0.963289 -1.91683e-17
-16.2856 -0.963289 -1.91683e-17
-16.1717 -0.963289 -1.91683e-17
-16.0582 -0.963289 -1.91683e-17
-15.9449 -0.963289 -1.91683e-17
-15.8319 -0.963289 -1.91683e-17
-15.7191 -0.963289 -1.91683e-17
-15.6066 -0.963289 -1.91683e-17
-15.4943 -0.963289 -1.91683e-17
-15.3823 -0.963289 -1.91683e-17
-15.2705 -0.963289 -1.91683e-17
-15.159 -0.963289 -1.91683e-17
-15.0477 -0.963289 -1.91683e-17
-14.9367 -0.963289 -1.91683e-17
-14.8258 -0.963289 -1.91683e-17
-14.7152 -0.963289 -1.91683e-17
-14.6049 -0.963289 -1.91683e-17
-14.4947 -0.963289 -1.91683e-17
-14.3848 -0.963289 -1.91683e-17
-14.275 -0.963289 -1.91683e-17
-14.1655 -0.963289 -1.91683e-17
-14.0562 -0.963289 -1.91683e-17
-13.9471 -0.963289 -1.91683e-17
-13.8382 -0.963289 -1.91683e-17
-13.7294 -0.963289 -1.91683e-17
-13.6209 -0.963289 -1.91683e-17
-13.5126 -0.963289 -1.91683e-17
-13.4044 -0.963289 -1.91683e-17
-13.2965 -0.963289 -1.91683e-17
-13.1887 -0.963289 -1.91683e-17
-13.0811 -0.963289 -1.91683e-17
-12.9737 -0.963289 -1.91683e-17
-12.8664 -0.963289 -1.91683e-17
-12.7593 -0.963289 -1.91683e-17
-12.6524 -0.963289 -1.91683e-17
-12.5457 -0.963289 -1.91683e-17
-12.4391 -0.963289 -1.91683e-17
-12.3327 -0.963289 -1.91683e-17
-12.2265 -0.963289 -1.91683e-17
-12.1204 -0.963289 -1.91683e-17
-12.0144 -0.963289 -1.91683e-17
-11.9086 -0.963289 -1.91683e-17
-11.803 -0.963289 -1.91683e-17
-11.6975 -0.963289 -1.91683e-17
-11.5922 -0.963289 -1.91683e-17
-11.487 -0.963289 -1.91683e-17
-11.3819 -0.963289 -1.91683e-17
-11.277 -0.963289 -1.91683e-17
-11.1722 -0.963289 -1.91683e-17
-11.0676 -0.963289 -1.91683e-17
-10.9631 -0.963289 -1.91683e-17
-10.8587 -0.963289 -1.91683e-17
-10.7545 -0.963289 -1.91683e-17
-10.6503 -0.963289 -1.91683e-17
-10.5463 -0.963289 -1.91683e-17
-10.4425 -0.963289 -1.91683e-17
-10.3387 -0.963289 -1.91683e-17
-10.2351 -0.963289 -1.91683e-17
-10.1316 -0.963289 -1.91683e-17
-10.0282 -0.963289 -1.91683e-17
-9.92496 -0.963289 -1.91683e-17
-9.82181 -0.963289 -1.91683e-17
-9.71877 -0.963289 -1.91683e-17
-9.61583 -0.963289 -1.91683e-17
-9.51301 -0.963289 -1.91683e-17
-9.4103 -0.963289 -1.91683e-17
-9.30769 -0.963289 -1.91683e-17
-9.20518 -0.963289 -1.91683e-17
-9.10278 -0.963289 -1.91683e-17
-9.00048 -0.963289 -1.91683e-17
-8.89828 -0.963289 -1.91683e-17
-8.79618 -0.963289 -1.91683e-17
-8.69417 -0.963289 -1.91683e-17
-8.59226 -0.963289 -1.91683e-17
-8.49044 -0.963289 -1.91683e-17
-8.38872 -0.963289 -1.91683e-17
-8.28708 -0.963289 -1.91683e-17
-8.18554 -0.963289 -1.91683e-17
-8.08408 -0.963289 -1.91683e-17
-7.98271 -0.963289 -1.91683e-17
-7.88143 -0.963289 -1.91683e-17
-7.78023 -0.963289 -1.91683e-17
-7.67911 -0.963289 -1.91683e-17
-7.57807 -0.963289 -1.91683e-17
-7.47712 -0.963289 -1.91683e-17
-7.37624 -0.963289 -1.91683e-17
-7.27544 -0.963289 -1.91683e-17
-7.17471 -0.963289 -1.91683e-17
-7.07406 -0.963289 -1.91683e-17
-6.97348 -0.963289 -1.91683e-17
-6.87298 -0.963289 -1.91683e-17
-6.77254 -0.963289 -1.91683e-17
-6.67218 -0.963289 -1.91683e-17
-6.57188 -0.963289 -1.91683e-17
-6.47166 -0.963289 -1.91683e-17
-6.37149 -0.963289 -1.91683e-17
-6.2714 -0.963289 -1.91683e-17
-6.17136 -0.963289 -1.91683e-17
-6.07139 -0.963289 -1.91683e-17
-5.97148 -0.963289 -1.91683e-17
-5.87163 -0.963289 -1.91683e-17
-5.77184 -0.963289 -1.91683e-17
-5.67211 -0.963289 -1.91683e-17
-5.57243 -0.963289 -1.91683e-17
-5.47281 -0.963289 -1.91683e-17
-5.37325 -0.963289 -1.91683e-17
-5.27373 -0.963289 -1.91683e-17
-5.17427 -0.963289 -1.91683e-17
-5.07487 -0.963289 -1.91683e-17
-4.97551 -0.963289 -1.91683e-17
-4.8762 -0.963289 -1.91683e-17
-4.77694 -0.963289 -1.91683e-17
-4.67772 -0.963289 -1.91683e-17
-4.57855 -0.963289 -1.91683e-17
-4.47943 -0.963289 -1.91683e-17
-4.38035 -0.963289 -1.91683e-17
-4.28131 -0.963289 -1.91683e-17
-4.18232 -0.963289 -1.91683e-17
-4.08336 -0.963289 -1.91683e-17
-3.98445 -0.963289 -1.91683e-17
-3.88557 -0.963289 -1.91683e-17
-3.78673 -0.963289 -1.91683e-17
-3.68793 -0.963289 -1.91683e-17
-3.58916 -0.963289 -1.91683e-17
-3.49043 -0.963289 -1.91683e-17
-3.39173 -0.963289 -1.91683e-17
-3.29307 -0.963289 -1.91683e-17
-3.19443 -0.963289 -1.91683e-17
-3.09583 -0.963289 -1.91683e-17
-2.99725 -0.963289 -1.91683e-17
-2.89871 -0.963289 -1.91683e-17
-2.80019 -0.963289 -1.91683e-17
-2.7017 -0.963289 -1.91683e-17
-2.60323 -0.963289 -1.91683e-17
-2.50479 -0.963289 -1.91683e-17
-2.40638 -0.963289 -1.91683e-17
-2.30798 -0.963289 -1.91683e-17
-2.20961 -0.963289 -1.91683e-17
-2.11126 -0.963289 -1.91683e-17
-2.01293 -0.963289 -1.91683e-17
-1.91462 -0.963289 -1.91683e-17
-1.81632 -0.963289 -1.91683e-17
-1.71804 -0.963289 -1.91683e-17
-1.61978 -0.963289 -1.91683e-17
-1.52154 -0.963289 -1.91683e-17
-1.42331 -0.963289 -1.91683e-17
-1.32509 -0.963289 -1.91683e-17
-1.22689 -0.963289 -1.91683e-17
-1.12869 -0.963289 -1.91683e-17
-1.03051 -0.963289 -1.91683e-17
-0.932337 -0.963289 -1.91683e-17
-0.834173 -0.963289 -1.91683e-17
-0.736016 -0.963289 -1.91683e-17
-0.637867 -0.963289 -1.91683e-17
-0.539723 -0.963289 -1.91683e-17
-0.441585 -0.963289 -1.91683e-17
-0.343451 -0.963289 -1.91683e-17
-0.24532 -0.963289 -1.91683e-17
-0.147191 -0.963289 -1.91683e-17
-0.0490634 -0.963289 -1.91683e-17
0.0490634 -0.963289 -1.91683e-17
0.147191 -0.963289 -1.91683e-17
0.24532 -0.963289 -1.91683e-17
0.343451 -0.963289 -1.91683e-17
0.441585 -0.963289 -1.91683e-17
0.539723 -0.963289 -1.91683e-17
0.637867 -0.963289 -1.91683e-17
0.736016 -0.963289 -1.91683e-17
0.834173 -0.963289 -1.91683e-17
0.932337 -0.963289 -1.91683e-17
1.03051 -0.963289 -1.91683e-17
1.12869 -0.963289 -1.91683e-17
1.22689 -0.963289 -1.91683e-17
1.32509 -0.963289 -1.91683e-17
1.42331 -0.963289 -1.91683e-17
1.52154 -0.963289 -1.91683e-17
1.61978 -0.963289 -1.91683e-17
1.71804 -0.963289 -1.91683e-17
1.81632 -0.963289 -1.91683e-17
1.91462 -0.963289 -1.91683e-17
2.01293 -0.963289 -1.91683e-17
2.11126 -0.963289 -1.91683e-17
2.20961 -0.963289 -1.91683e-17
2.30798 -0.963289 -1.91683e-17
2.40638 -0.963289 -1.91683e-17
2.50479 -0.963289 -1.91683e-17
2.60323 -0.963289 -1.91683e-17
2.7017 -0.963289 -1.91683e-17
2.80019 -0.963289 -1.91683e-17
2.89871 -0.963289 -1.91683e-17
2.99725 -0.963289 -1.91683e-17
3.09583 -0.963289 -1.91683e-17
3.19443 -0.963289 -1.91683e-17
3.29307 -0.963289 -1.91683e-17
3.39173 -0.963289 -1.91683e-17
3.49043 -0.963289 -1.91683e-17
3.58916 -0.963289 -1.91683e-17
3.68793 -0.963289 -1.91683e-17
3.78673 -0.963289 -1.91683e-17
3.88557 -0.963289 -1.91683e-17
3.98445 -0.963289 -1.91683e-17
4.08336 -0.963289 -1.91683e-17
4.18232 -0.963289 -1.91683e-17
4.28131 -0.963289 -1.91683e-17
4.38035 -0.963289 -1.91683e-17
4.47943 -0.963289 -1.91683e-17
4.57855 -0.963289 -1.91683e-17
4.67772 -0.963289 -1.91683e-17
4.77694 -0.963289 -1.91683e-17
4.8762 -0.963289 -1.91683e-17
4.97551 -0.963289 -1.91683e-17
5.07487 -0.963289 -1.91683e-17
5.17427 -0.963289 -1.91683e-17
5.27373 -0.963289 -1.91683e-17
5.37325 -0.963289 -1.91683e-17
5.47281 -0.963289 -1.91683e-17
5.57243 -0.963289 -1.91683e-17
5.67211 -0.963289 -1.91683e-17
5.77184 -0.963289 -1.91683e-17
5.87163 -0.963289 -1.91683e-17
5.97148 -0.963289 -1.91683e-17
6.07139 -0.963289 -1.91683e-17
6.17136 -0.963289 -1.91683e-17
6.2714 -0.963289 -1.91683e-17
6.37149 -0.963289 -1.91683e-17
6.47166 -0.963289 -1.91683e-17
6.57188 -0.963289 -1.91683e-17
6.67218 -0.963289 -1.91683e-17
6.77254 -0.963289 -1.91683e-17
6.87298 -0.963289 -1.91683e-17
6.97348 -0.963289 -1.91683e-17
7.07406 -0.963289 -1.91683e-17
7.17471 -0.963289 -1.91683e-17
7.27544 -0.963289 -1.91683e-17
7.37624 -0.963289 -1.91683e-17
7.47712 -0.963289 -1.91683e-17
7.57807 -0.963289 -1.91683e-17
7.67911 -0.963289 -1.91683e-17
7.78023 -0.963289 -1.91683e-17
7.88143 -0.963289 -1.91683e-17
7.98271 -0.963289 -1.91683e-17
8.08408 -0.963289 -1.91683e-17
8.18554 -0.963289 -1.91683e-17
8.28708 -0.963289 -1.91683e-17
8.38872 -0.963289 -1.91683e-17
8.49044 -0.963289 -1.91683e-17
8.59226 -0.963289 -1.91683e-17
8.69417 -0.963289 -1.91683e-17
8.79618 -0.963289 -1.91683e-17
8.89828 -0.963289 -1.91683e-17
9.00048 -0.963289 -1.91683e-17
9.10278 -0.963289 -1.91683e-17
9.20518 -0.963289 -1.91683e-17
9.30769 -0.963289 -1.91683e-17
9.4103 -0.963289 -1.91683e-17
9.51301 -0.963289 -1.91683e-17
9.61583 -0.963289 -1.91683e-17
9.71877 -0.963289 -1.91683e-17
9.82181 -0.963289 -1.91683e-17
9.92496 -0.963289 -1.91683e-17
10.0282 -0.963289 -1.91683e-17
10.1316 -0.963289 -1.91683e-17
10.2351 -0.963289 -1.91683e-17
10.3387 -0.963289 -1.91683e-17
10.4425 -0.963289 -1.91683e-17
10.5463 -0.963289 -1.91683e-17
10.6503 -0.963289 -1.91683e-17
10.7545 -0.963289 -1.91683e-17
10.8587 -0.963289 -1.91683e-17
10.9631 -0.963289 -1.91683e-17
11.0676 -0.963289 -1.91683e-17
11.1722 -0.963289 -1.91683e-17
11.277 -0.963289 -1.91683e-17
11.3819 -0.963289 -1.91683e-17
11.487 -0.963289 -1.91683e-17
11.5922 -0.963289 -1.91683e-17
11.6975 -0.963289 -1.91683e-17
11.803 -0.963289 -1.91683e-17
11.9086 -0.963289 -1.91683e-17
12.0144 -0.963289 -1.91683e-17
12.1204 -0.963289 -1.91683e-17
12.2265 -0.963289 -1.91683e-17
12.3327 -0.963289 -1.91683e-17
12.4391 -0.963289 -1.91683e-17
12.5457 -0.963289 -1.91683e-17
12.6524 -0.963289 -1.91683e-17
12.7593 -0.963289 -1.91683e-17
12.8664 -0.963289 -1.91683e-17
12.9737 -0.963289 -1.91683e-17
13.0811 -0.963289 -1.91683e-17
13.1887 -0.963289 -1.91683e-17
13.2965 -0.963289 -1.91683e-17
13.4044 -0.963289 -1.91683e-17
13.5126 -0.963289 -1.91683e-17
13.6209 -0.963289 -1.91683e-17
13.7294 -0.963289 -1.91683e-17
13.8382 -0.963289 -1.91683e-17
13.9471 -0.963289 -1.91683e-17
14.0562 -0.963289 -1.91683e-17
14.1655 -0.963289 -1.91683e-17
14.275 -0.963289 -1.91683e-17
14.3848 -0.963289 -1.91683e-17
14.4947 -0.963289 -1.91683e-17
14.6049 -0.963289 -1.91683e-17
14.7152 -0.963289 -1.91683e-17
14.8258 -0.963289 -1.91683e-17
14.9367 -0.963289 -1.91683e-17
15.0477 -0.963289 -1.91683e-17
15.159 -0.963289 -1.91683e-17
15.2705 -0.963289 -1.91683e-17
15.3823 -0.963289 -1.91683e-17
15.4943 -0.963289 -1.91683e-17
15.6066 -0.963289 -1.91683e-17
15.7191 -0.963289 -1.91683e-17
15.8319 -0.963289 -1.91683e-17
15.9449 -0.963289 -1.91683e-17
16.0582 -0.963289 -1.91683e-17
16.1717 -0.963289 -1.91683e-17
16.2856 -0.963289 -1.91683e-17
16.3997 -0.963289 -1.91683e-17
16.5141 -0.963289 -1.91683e-17
16.6288 -0.963289 -1.91683e-17
16.7437 -0.963289 -1.91683e-17
16.859 -0.963289 -1.91683e-17
16.9746 -0.963289 -1.91683e-17
17.0905 -0.963289 -1.91683e-17
17.2067 -0.963289 -1.91683e-17
17.3232 -0.963289 -1.91683e-17
17.4401 -0.963289 -1.91683e-17
17.5572 -0.963289 -1.91683e-17
17.6748 -0.963289 -1.91683e-17
17.7926 -0.963289 -1.91683e-17
17.9108 -0.963289 -1.91683e-17
18.0294 -0.963289 -1.91683e-17
18.1483 -0.963289 -1.91683e-17
18.2676 -0.963289 -1.91683e-17
18.3873 -0.963289 -1.91683e-17
18.5074 -0.963289 -1.91683e-17
18.6278 -0.963289 -1.91683e-17
18.7487 -0.963289 -1.91683e-17
18.8699 -0.963289 -1.91683e-17
18.9916 -0.963289 -1.91683e-17
19.1137 -0.963289 -1.91683e-17
19.2362 -0.963289 -1.91683e-17
19.3592 -0.963289 -1.91683e-17
19.4826 -0.963289 -1.91683e-17
19.6065 -0.963289 -1.91683e-17
19.7309 -0.963289 -1.91683e-17
19.8557 -0.963289 -1.91683e-17
19.9811 -0.963289 -1.91683e-17
20.1069 -0.963289 -1.91683e-17
20.2333 -0.963289 -1.91683e-17
20.3602 -0.963289 -1.91683e-17
20.4876 -0.963289 -1.91683e-17
20.6156 -0.963289 -1.91683e-17
20.7441 -0.963289 -1.91683e-17
20.8732 -0.963289 -1.91683e-17
21.0029 -0.963289 -1.91683e-17
21.1332 -0.963289 -1.91683e-17
21.2642 -0.963289 -1.91683e-17
21.3958 -0.963289 -1.91683e-17
21.528 -0.963289 -1.91683e-17
21.6609 -0.963289 -1.91683e-17
21.7945 -0.963289 -1.91683e-17
21.9288 -0.963289 -1.91683e-17
22.0639 -0.963289 -1.91683e-17
22.1997 -0.963289 -1.91683e-17
22.3363 -0.963289 -1.91683e-17
22.4736 -0.963289 -1.91683e-17
22.6118 -0.963289 -1.91683e-17
22.7509 -0.963289 -1.91683e-17
22.8908 -0.963289 -1.91683e-17
23.0316 -0.963289 -1.91683e-17
23.1733 -0.963289 -1.91683e-17
23.316 -0.963289 -1.91683e-17
23.4597 -0.963289 -1.91683e-17
23.6044 -0.963289 -1.91683e-17
23.7502 -0.963289 -1.91683e-17
23.8971 -0.963289 -1.91683e-17
24.0451 -0.963289 -1.91683e-17
24.1944 -0.963289 -1.91683e-17
24.3448 -0.963289 -1.91683e-17
24.4966 -0.963289 -1.91683e-17
24.6496 -0.963289 -1.91683e-17
24.8041 -0.963289 -1.91683e-17
24.9601 -0.963289 -1.91683e-17
25.1175 -0.963289 -1.91683e-17
25.2766 -0.963289 -1.91683e-17
25.4373 -0.963289 -1.91683e-17
25.5998 -0.963289 -1.91683e-17
25.7641 -0.963289 -1.91683e-17
25.9304 -0.963289 -1.91683e-17
26.0988 -0.963289 -1.91683e-17
26.2693 -0.963289 -1.91683e-17
26.4421 -0.963289 -1.91683e-17
26.6174 -0.963289 -1.91683e-17
26.7954 -0.963289 -1.91683e-17
26.9761 -0.963289 -1.91683e-17
27.1598 -0.963289 -1.91683e-17
27.3468 -0.963289 -1.91683e-17
27.5373 -0.963289 -1.91683e-17
27.7317 -0.963289 -1.91683e-17
27.9302 -0.963289 -1.91683e-17
28.1333 -0.963289 -1.91683e-17
28.3415 -0.963289 -1.91683e-17
28.5554 -0.963289 -1.91683e-17
28.7758 -0.963289 -1.91683e-17
29.0035 -0.963289 -1.91683e-17
29.2396 -0.963289 -1.91683e-17
29.4858 -0.963289 -1.91683e-17
29.7441 -0.963289 -1.91683e-17
30.0173 -0.963289 -1.91683e-17
30.3101 -0.963289 -1.91683e-17
30.6297 -0.963289 -1.91683e-17
30.9905 -0.963289 -1.91683e-17
31.4301 -0.963289 -1.91683e-17


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1QuantumOneLoop/SigmaRTwoLoop.txt <==
-31.4301 -2.07903 0.00709446
-30.9905 -2.07959 -0.0037925
-30.6297 -2.07946 0.00617135
-30.3101 -2.07984 0.00020491
-30.0173 -2.07998 0.0129479
-29.7441 -2.08064 0.00699241
-29.4858 -2.08086 0.00643859
-29.2396 -2.08091 -0.00905327
-29.0035 -2.08062 0.0028614
-28.7758 -2.08093 0.00121038
-28.5554 -2.0809 0.000639158
-28.3415 -2.08087 -0.00429741
-28.1333 -2.08092 0.0062358
-27.9302 -2.08106 -0.0054077
-27.7317 -2.08089 0.00314276
-27.5373 -2.08115 -0.00107833
-27.3468 -2.08102 0.000251829
-27.1598 -2.08112 -0.000748864
-26.9761 -2.08117 0.00202531
-26.7954 -2.08116 -0.00339498
-26.6174 -2.08122 0.00427796
-26.4421 -2.08128 -0.00447632
-26.2693 -2.08123 0.00399796
-26.0988 -2.0814 -0.0031402
-25.9304 -2.08128 0.00215142
-25.7641 -2.08147 -0.00136155
-25.5998 -2.08138 0.000871944
-25.4373 -2.0815 -0.000807257
-25.2766 -2.08149 0.00104845
-25.1175 -2.08154 -0.00156367
-24.9601 -2.0816 0.00213548
-24.8041 -2.08161 -0.00271721
-24.6496 -2.08167 0.00312062
-24.4966 -2.0817 -0.0033747
-24.3448 -2.08172 0.00336912
-24.1944 -2.08181 -0.00321768
-24.0451 -2.08178 0.00286803
-23.8971 -2.08191 -0.00248048
-23.7502 -2.08185 0.00201554
-23.6044 -2.082 -0.00163626
-23.4597 -2.08193 0.00127987
-23.316 -2.08207 -0.00108653
-23.1733 -2.08204 0.000955938
-23.0316 -2.08214 -0.00100165
-22.8908 -2.08214 0.0010904
-22.7509 -2.08221 -0.00131969
-22.6118 -2.08225 0.00153713
-22.4736 -2.08229 -0.00183921
-22.3363 -2.08235 0.00206846
-22.1997 -2.08238 -0.00233269
-22.0639 -2.08245 0.00247859
-21.9288 -2.08248 -0.00263166
-21.7945 -2.08254 0.00264579
-21.6609 -2.08259 -0.00266486
-21.528 -2.08262 0.00254809
-21.3958 -2.08271 -0.00245453
-21.2642 -2.08271 0.00224412
-21.1332 -2.08283 -0.00208642
-21.0029 -2.08281 0.00183694
-20.8732 -2.08294 -0.00167137
-20.7441 -2.08291 0.00143653
-20.6156 -2.08305 -0.00131127
-20.4876 -2.08303 0.00113115
-20.3602 -2.08316 -0.00107692
-20.2333 -2.08315 0.000971887
-20.1069 -2.08327 -0.000999021
-19.9811 -2.08328 0.000969715
-19.8557 -2.08338 -0.00107051
-19.7309 -2.08342 0.00110196
-19.6065 -2.08349 -0.00125609
-19.4826 -2.08355 0.00132392
-19.3592 -2.08361 -0.00150494
-19.2362 -2.08369 0.00158182
-19.1137 -2.08374 -0.00176324
-18.9916 -2.08383 0.00182426
-18.8699 -2.08387 -0.00198407
-18.7487 -2.08397 0.00201041
-18.6278 -2.08402 -0.00213384
-18.5074 -2.08411 0.00211458
-18.3873 -2.08417 -0.002195
-18.2676 -2.08426 0.00212723
-18.1483 -2.08433 -0.00216566
-18.0294 -2.0844 0.0020534
-17.9108 -2.08449 -0.00205692
-17.7926 -2.08456 0.00190928
-17.6748 -2.08467 -0.00188901
-17.5572 -2.08471 0.00171803
-17.4401 -2.08484 -0.001687
-17.3232 -2.08488 0.00150562
-17.2067 -2.08502 -0.00147684
-17.0905 -2.08505 0.00129712
-16.9746 -2.0852 -0.00128206
-16.859 -2.08524 0.00111395
-16.7437 -2.08539 -0.00112155
-16.6288 -2.08543 0.000972099
-16.5141 -2.08559 -0.00100819
-16.3997 -2.08563 0.000881266
-16.2856 -2.08579 -0.000948565
-16.1717 -2.08584 0.000844934
-16.0582 -2.08599 -0.00094325
-15.9449 -2.08607 0.000860998
-15.8319 -2.0862 -0.000987755
-15.7191 -2.0863 0.000922849
-15.6066 -2.08642 -0.00107372
-15.4943 -2.08654 0.00102067
-15.3823 -2.08665 -0.00119024
-15.2705 -2.08679 0.00114278
-15.159 -2.0869 -0.00132522
-15.0477 -2.08705 0.00127689
-14.9367 -2.08715 -0.00146649
-14.8258 -2.08732 0.00141116
-14.7152 -2.08741 -0.00160279
-14.6049 -2.0876 0.00153505
-14.4947 -2.08769 -0.00172452
-14.3848 -2.08789 0.00163991
-14.275 -2.08798 -0.00182411
-14.1655 -2.08819 0.00171929
-14.0562 -2.08829 -0.00189633
-13.9471 -2.0885 0.0017691
-13.8382 -2.08861 -0.00193827
-13.7294 -2.08883 0.00178751
-13.6209 -2.08895 -0.00194921
-13.5126 -2.08917 0.00177475
-13.4044 -2.08931 -0.00193037
-13.2965 -2.08953 0.00173284
-13.1887 -2.08968 -0.00188455
-13.0811 -2.08991 0.00166518
-12.9737 -2.09008 -0.00181577
-12.8664 -2.0903 0.00157619
-12.7593 -2.09049 -0.00172889
-12.6524 -2.09072 0.00147096
-12.5457 -2.09092 -0.00162924
-12.4391 -2.09115 0.00135484
-12.3327 -2.09138 -0.00152229
-12.2265 -2.09161 0.00123318
-12.1204 -2.09186 -0.00141338
-12.0144 -2.0921 0.00111107
-11.9086 -2.09236 -0.00130746
-11.803 -2.09262 0.000993099
-11.6975 -2.09289 -0.00120896
-11.5922 -2.09316 0.000883271
-11.487 -2.09345 -0.00112165
-11.3819 -2.09374 0.000784861
-11.277 -2.09404 -0.00104859
-11.1722 -2.09436 0.000700393
-11.0676 -2.09467 -0.000992065
-10.9631 -2.09501 0.000631626
-10.8587 -2.09533 -0.000953656
-10.7545 -2.0957 0.000579582
-10.6503 -2.09603 -0.000934242
-10.5463 -2.09644 0.000544596
-10.4425 -2.09678 -0.000934084
-10.3387 -2.09722 0.000526383
-10.2351 -2.09757 -0.000952896
-10.1316 -2.09806 0.00052412
-10.0282 -2.09842 -0.00098994
-9.92496 -2.09896 0.000536529
-9.82181 -2.09932 -0.00104412
-9.71877 -2.09992 0.000561964
-9.61583 -2.10029 -0.00111407
-9.51301 -2.10094 0.000598493
-9.4103 -2.10132 -0.00119825
-9.30769 -2.10204 0.000643973
-9.20518 -2.10244 -0.00129505
-9.10278 -2.10323 0.000696115
-9.00048 -2.10364 -0.00140283
-8.89828 -2.1045 0.000752542
-8.79618 -2.10493 -0.00152004
-8.69417 -2.10588 0.000810829
-8.59226 -2.10633 -0.00164523
-8.49044 -2.10736 0.000868532
-8.38872 -2.10785 -0.00177718
-8.28708 -2.10898 0.000923207
-8.18554 -2.1095 -0.0019149
-8.08408 -2.11073 0.000972403
-7.98271 -2.1113 -0.00205773
-7.88143 -2.11264 0.00101365
-7.78023 -2.11326 -0.00220535
-7.67911 -2.11473 0.00104441
-7.57807 -2.11542 -0.00235791
-7.47712 -2.11702 0.00106202
-7.37624 -2.11779 -0.00251604
-7.27544 -2.11954 0.00106362
-7.17471 -2.12041 -0.002681
-7.07406 -2.12232 0.001046
-6.97348 -2.12332 -0.00285482
-6.87298 -2.12542 0.00100542
-6.77254 -2.12656 -0.00304045
-6.67218 -2.12887 0.000937368
-6.57188 -2.13018 -0.00324207
-6.47166 -2.13273 0.000836188
-6.37149 -2.13425 -0.0034655
-6.2714 -2.13709 0.000694565
-6.17136 -2.13887 -0.00371876
-6.07139 -2.14204 0.000502738
-5.97148 -2.14412 -0.00401299
-5.87163 -2.1477 0.000247334
-5.77184 -2.15016 -0.00436387
-5.67211 -2.15422 -9.04673e-05
-5.57243 -2.15715 -0.00479385
-5.47281 -2.1618 -0.000537868
-5.37325 -2.16533 -0.00533586
-5.27373 -2.17073 -0.00113533
-5.17427 -2.17502 -0.00603952
-5.07487 -2.18136 -0.00194498
-4.97551 -2.18665 -0.00698222
-4.8762 -2.19423 -0.00306579
-4.77694 -2.20084 -0.00828962
-4.67772 -2.21009 -0.00466243
-4.57855 -2.21853 -0.0101758
-4.47943 -2.23009 -0.0070236
-4.38035 -2.24114 -0.0130276
-4.28131 -2.25605 -0.0106893
-4.18232 -2.271 -0.017597
-4.08336 -2.29104 -0.0167559
-3.98445 -2.31218 -0.0254891
-3.88557 -2.34061 -0.0277018
-3.78673 -2.37237 -0.0405873
-3.68793 -2.41585 -0.0500154
-3.58916 -2.46783 -0.0740797
-3.49043 -2.54158 -0.104681
-3.39173 -2.63656 -0.167692
-3.29307 -2.77507 -0.284892
-3.19443 -2.93852 -0.546094
-3.09583 -2.98658 -1.14213
-2.99725 -2.27141 -1.38148
-2.89871 -1.60585 -1.03107
-2.80019 -1.47066 -0.633125
-2.7017 -1.54262 -0.390162
-2.60323 -1.63467 -0.272224
-2.50479 -1.71049 -0.199172
-2.40638 -1.77365 -0.164379
-2.30798 -1.82466 -0.135062
-2.20961 -1.86971 -0.125206
-2.11126 -1.9092 -0.112077
-2.01293 -1.94733 -0.113658
-1.91462 -1.98432 -0.110221
-1.81632 -2.02362 -0.121033
-1.71804 -2.06616 -0.12842
-1.61978 -2.11592 -0.153481
-1.52154 -2.17585 -0.182709
-1.42331 -2.25229 -0.244641
-1.32509 -2.35092 -0.343784
-1.22689 -2.47062 -0.551291
-1.12869 -2.54579 -0.953343
-1.03051 -2.52905 -1.33128
-0.932337 -1.53399 -1.05399
-0.834173 -1.10285 -0.586203
-0.736016 -1.16457 -0.300097
-0.637867 -1.26443 -0.172404
-0.539723 -1.34301 -0.101187
-0.441585 -1.39959 -0.0678627
-0.343451 -1.4391 -0.0402291
-0.24532 -1.4658 -0.0286438
-0.147191 -1.48228 -0.0124576
-0.0490634 -1.49018 -0.00680805
0.0490634 -1.49018 0.00680805
0.147191 -1.48228 0.0124576
0.24532 -1.4658 0.0286438
0.343451 -1.4391 0.0402291
0.441585 -1.39959 0.0678627
0.539723 -1.34301 0.101187
0.637867 -1.26443 0.172404
0.736016 -1.16457 0.300097
0.834173 -1.10285 0.586203
0.932337 -1.53399 1.05399
1.03051 -2.52905 1.33128
1.12869 -2.54579 0.953343
1.22689 -2.47062 0.551291
1.32509 -2.35092 0.343784
1.42331 -2.25229 0.244641
1.52154 -2.17585 0.182709
1.61978 -2.11592 0.153481
1.71804 -2.06616 0.12842
1.81632 -2.02362 0.121033
1.91462 -1.98432 0.110221
2.01293 -1.94733 0.113658
2.11126 -1.9092 0.112077
2.20961 -1.86971 0.125206
2.30798 -1.82466 0.135062
2.40638 -1.77365 0.164379
2.50479 -1.71049 0.199172
2.60323 -1.63467 0.272224
2.7017 -1.54262 0.390162
2.80019 -1.47066 0.633125
2.89871 -1.60585 1.03107
2.99725 -2.27141 1.38148
3.09583 -2.98658 1.14213
3.19443 -2.93852 0.546094
3.29307 -2.77507 0.284892
3.39173 -2.63656 0.167692
3.49043 -2.54158 0.104681
3.58916 -2.46783 0.0740797
3.68793 -2.41585 0.0500154
3.78673 -2.37237 0.0405873
3.88557 -2.34061 0.0277018
3.98445 -2.31218 0.0254891
4.08336 -2.29104 0.0167559
4.18232 -2.271 0.017597
4.28131 -2.25605 0.0106893
4.38035 -2.24114 0.0130276
4.47943 -2.23009 0.0070236
4.57855 -2.21853 0.0101758
4.67772 -2.21009 0.00466243
4.77694 -2.20084 0.00828962
4.8762 -2.19423 0.00306579
4.97551 -2.18665 0.00698222
5.07487 -2.18136 0.00194498
5.17427 -2.17502 0.00603952
5.27373 -2.17073 0.00113533
5.37325 -2.16533 0.00533586
5.47281 -2.1618 0.000537868
5.57243 -2.15715 0.00479385
5.67211 -2.15422 9.04673e-05
5.77184 -2.15016 0.00436387
5.87163 -2.1477 -0.000247334
5.97148 -2.14412 0.00401299
6.07139 -2.14204 -0.000502738
6.17136 -2.13887 0.00371876
6.2714 -2.13709 -0.000694565
6.37149 -2.13425 0.0034655
6.47166 -2.13273 -0.000836188
6.57188 -2.13018 0.00324207
6.67218 -2.12887 -0.000937368
6.77254 -2.12656 0.00304045
6.87298 -2.12542 -0.00100542
6.97348 -2.12332 0.00285482
7.07406 -2.12232 -0.001046
7.17471 -2.12041 0.002681
7.27544 -2.11954 -0.00106362
7.37624 -2.11779 0.00251604
7.47712 -2.11702 -0.00106202
7.57807 -2.11542 0.00235791
7.67911 -2.11473 -0.00104441
7.78023 -2.11326 0.00220535
7.88143 -2.11264 -0.00101365
7.98271 -2.1113 0.00205773
8.08408 -2.11073 -0.000972403
8.18554 -2.1095 0.0019149
8.28708 -2.10898 -0.000923207
8.38872 -2.10785 0.00177718
8.49044 -2.10736 -0.000868532
8.59226 -2.10633 0.00164523
8.69417 -2.10588 -0.000810829
8.79618 -2.10493 0.00152004
8.89828 -2.1045 -0.000752542
9.00048 -2.10364 0.00140283
9.10278 -2.10323 -0.000696115
9.20518 -2.10244 0.00129505
9.30769 -2.10204 -0.000643973
9.4103 -2.10132 0.00119825
9.51301 -2.10094 -0.000598493
9.61583 -2.10029 0.00111407
9.71877 -2.09992 -0.000561964
9.82181 -2.09932 0.00104412
9.92496 -2.09896 -0.000536529
10.0282 -2.09842 0.00098994
10.1316 -2.09806 -0.00052412
10.2351 -2.09757 0.000952896
10.3387 -2.09722 -0.000526383
10.4425 -2.09678 0.000934084
10.5463 -2.09644 -0.000544596
10.6503 -2.09603 0.000934242
10.7545 -2.0957 -0.000579582
10.8587 -2.09533 0.000953656
10.9631 -2.09501 -0.000631626
11.0676 -2.09467 0.000992065
11.1722 -2.09436 -0.000700393
11.277 -2.09404 0.00104859
11.3819 -2.09374 -0.000784861
11.487 -2.09345 0.00112165
11.5922 -2.09316 -0.000883271
11.6975 -2.09289 0.00120896
11.803 -2.09262 -0.000993099
11.9086 -2.09236 0.00130746
12.0144 -2.0921 -0.00111107
12.1204 -2.09186 0.00141338
12.2265 -2.09161 -0.00123318
12.3327 -2.09138 0.00152229
12.4391 -2.09115 -0.00135484
12.5457 -2.09092 0.00162924
12.6524 -2.09072 -0.00147096
12.7593 -2.09049 0.00172889
12.8664 -2.0903 -0.00157619
12.9737 -2.09008 0.00181577
13.0811 -2.08991 -0.00166518
13.1887 -2.08968 0.00188455
13.2965 -2.08953 -0.00173284
13.4044 -2.08931 0.00193037
13.5126 -2.08917 -0.00177475
13.6209 -2.08895 0.00194921
13.7294 -2.08883 -0.00178751
13.8382 -2.08861 0.00193827
13.9471 -2.0885 -0.0017691
14.0562 -2.08829 0.00189633
14.1655 -2.08819 -0.00171929
14.275 -2.08798 0.00182411
14.3848 -2.08789 -0.00163991
14.4947 -2.08769 0.00172452
14.6049 -2.0876 -0.00153505
14.7152 -2.08741 0.00160279
14.8258 -2.08732 -0.00141116
14.9367 -2.08715 0.00146649
15.0477 -2.08705 -0.00127689
15.159 -2.0869 0.00132522
15.2705 -2.08679 -0.00114278
15.3823 -2.08665 0.00119024
15.4943 -2.08654 -0.00102067
15.6066 -2.08642 0.00107372
15.7191 -2.0863 -0.000922849
15.8319 -2.0862 0.000987755
15.9449 -2.08607 -0.000860998
16.0582 -2.08599 0.00094325
16.1717 -2.08584 -0.000844934
16.2856 -2.08579 0.000948565
16.3997 -2.08563 -0.000881266
16.5141 -2.08559 0.00100819
16.6288 -2.08543 -0.000972099
16.7437 -2.08539 0.00112155
16.859 -2.08524 -0.00111395
16.9746 -2.0852 0.00128206
17.0905 -2.08505 -0.00129712
17.2067 -2.08502 0.00147684
17.3232 -2.08488 -0.00150562
17.4401 -2.08484 0.001687
17.5572 -2.08471 -0.00171803
17.6748 -2.08467 0.00188901
17.7926 -2.08456 -0.00190928
17.9108 -2.08449 0.00205692
18.0294 -2.0844 -0.0020534
18.1483 -2.08433 0.00216566
18.2676 -2.08426 -0.00212723
18.3873 -2.08417 0.002195
18.5074 -2.08411 -0.00211458
18.6278 -2.08402 0.00213384
18.7487 -2.08397 -0.00201041
18.8699 -2.08387 0.00198407
18.9916 -2.08383 -0.00182426
19.1137 -2.08374 0.00176324
19.2362 -2.08369 -0.00158182
19.3592 -2.08361 0.00150494
19.4826 -2.08355 -0.00132392
19.6065 -2.08349 0.00125609
19.7309 -2.08342 -0.00110196
19.8557 -2.08338 0.00107051
19.9811 -2.08328 -0.000969715
20.1069 -2.08327 0.000999021
20.2333 -2.08315 -0.000971887
20.3602 -2.08316 0.00107692
20.4876 -2.08303 -0.00113115
20.6156 -2.08305 0.00131127
20.7441 -2.08291 -0.00143653
20.8732 -2.08294 0.00167137
21.0029 -2.08281 -0.00183694
21.1332 -2.08283 0.00208642
21.2642 -2.08271 -0.00224412
21.3958 -2.08271 0.00245453
21.528 -2.08262 -0.00254809
21.6609 -2.08259 0.00266486
21.7945 -2.08254 -0.00264579
21.9288 -2.08248 0.00263166
22.0639 -2.08245 -0.00247859
22.1997 -2.08238 0.00233269
22.3363 -2.08235 -0.00206846
22.4736 -2.08229 0.00183921
22.6118 -2.08225 -0.00153713
22.7509 -2.08221 0.00131969
22.8908 -2.08214 -0.0010904
23.0316 -2.08214 0.00100165
23.1733 -2.08204 -0.000955938
23.316 -2.08207 0.00108653
23.4597 -2.08193 -0.00127987
23.6044 -2.082 0.00163626
23.7502 -2.08185 -0.00201554
23.8971 -2.08191 0.00248048
24.0451 -2.08178 -0.00286803
24.1944 -2.08181 0.00321768
24.3448 -2.08172 -0.00336912
24.4966 -2.0817 0.0033747
24.6496 -2.08167 -0.00312062
24.8041 -2.08161 0.00271721
24.9601 -2.0816 -0.00213548
25.1175 -2.08154 0.00156367
25.2766 -2.08149 -0.00104845
25.4373 -2.0815 0.000807257
25.5998 -2.08138 -0.000871944
25.7641 -2.08147 0.00136155
25.9304 -2.08128 -0.00215142
26.0988 -2.0814 0.0031402
26.2693 -2.08123 -0.00399796
26.4421 -2.08128 0.00447632
26.6174 -2.08122 -0.00427796
26.7954 -2.08116 0.00339498
26.9761 -2.08117 -0.00202531
27.1598 -2.08112 0.000748864
27.3468 -2.08102 -0.000251829
27.5373 -2.08115 0.00107833
27.7317 -2.08089 -0.00314276
27.9302 -2.08106 0.0054077
28.1333 -2.08092 -0.0062358
28.3415 -2.08087 0.00429741
28.5554 -2.0809 -0.000639158
28.7758 -2.08093 -0.00121038
29.0035 -2.08062 -0.0028614
29.2396 -2.08091 0.00905327
29.4858 -2.08086 -0.00643859
29.7441 -2.08064 -0.00699241
30.0173 -2.07998 -0.0129479
30.3101 -2.07984 -0.00020491
30.6297 -2.07946 -0.00617135
30.9905 -2.07959 0.0037925
31.4301 -2.07903 -0.00709446


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1QuantumOneLoop/iFpOneLoop.txt <==
-31.4301 -1.20779e-25 3.2361e-06
-30.9905 5.49435e-25 3.37646e-06
-30.6297 -3.65197e-25 3.49783e-06
-30.3101 -1.85633e-25 3.61025e-06
-30.0173 -9.35832e-25 3.7175e-06
-29.7441 1.33901e-24 3.82151e-06
-29.4858 3.16983e-25 3.92343e-06
-29.2396 8.06672e-25 4.02399e-06
-29.0035 9.55583e-26 4.12374e-06
-28.7758 -5.0175e-26 4.22307e-06
-28.5554 -6.98314e-25 4.32227e-06
-28.3415 1.22629e-24 4.42158e-06
-28.1333 -8.18587e-25 4.52122e-06
-27.9302 -2.50075e-25 4.62133e-06
-27.7317 -1.26819e-24 4.72208e-06
-27.5373 -1.73355e-24 4.82358e-06
-27.3468 2.94504e-24 4.92594e-06
-27.1598 9.16332e-25 5.02926e-06
-26.9761 2.5029e-24 5.13365e-06
-26.7954 5.42807e-25 5.23918e-06
-26.6174 5.2589e-24 5.34594e-06
-26.4421 -1.25546e-24 5.454e-06
-26.2693 2.95534e-25 5.56344e-06
-26.0988 -8.57532e-25 5.67433e-06
-25.9304 -2.82238e-24 5.78673e-06
-25.7641 -1.56755e-24 5.90072e-06
-25.5998 -8.77675e-25 6.01635e-06
-25.4373 -8.54664e-25 6.1337e-06
-25.2766 1.51306e-24 6.25283e-06
-25.1175 7.35313e-25 6.3738e-06
-24.9601 8.72084e-24 6.49668e-06
-24.8041 -1.10716e-23 6.62154e-06
-24.6496 -5.03264e-24 6.74843e-06
-24.4966 2.88631e-24 6.87742e-06
-24.3448 3.3907e-24 7.00859e-06
-24.1944 -6.04168e-24 7.14199e-06
-24.0451 2.23713e-24 7.2777e-06
-23.8971 2.84984e-24 7.41578e-06
-23.7502 -6.05464e-24 7.55631e-06
-23.6044 1.05726e-24 7.69936e-06
-23.4597 3.97328e-24 7.84499e-06
-23.316 -3.95246e-24 7.9933e-06
-23.1733 3.2674e-24 8.14434e-06
-23.0316 5.32588e-24 8.2982e-06
-22.8908 -1.82128e-24 8.45497e-06
-22.7509 -3.29488e-24 8.61472e-06
-22.6118 -6.67269e-24 8.77753e-06
-22.4736 7.06801e-24 8.9435e-06
-22.3363 1.16517e-24 9.11271e-06
-22.1997 -4.43797e-24 9.28526e-06
-22.0639 1.24355e-23 9.46124e-06
-21.9288 1.95963e-23 9.64074e-06
-21.7945 -5.49986e-24 9.82387e-06
-21.6609 1.77293e-24 1.00107e-05
-21.528 1.73599e-24 1.02014e-05
-21.3958 1.02879e-23 1.0396e-05
-21.2642 3.04211e-25 1.05947e-05
-21.1332 -1.14284e-23 1.07976e-05
-21.0029 6.63548e-25 1.10047e-05
-20.8732 -9.49411e-25 1.12163e-05
-20.7441 1.86965e-24 1.14324e-05
-20.6156 2.42599e-23 1.16532e-05
-20.4876 1.7531e-24 1.18788e-05
-20.3602 8.38584e-24 1.21093e-05
-20.2333 1.8381e-23 1.23449e-05
-20.1069 -7.05638e-24 1.25858e-05
-19.9811 1.26218e-23 1.2832e-05
-19.8557 -2.95299e-23 1.30838e-05
-19.7309 4.35567e-24 1.33413e-05
-19.6065 1.23667e-23 1.36048e-05
-19.4826 -8.87979e-25 1.38743e-05
-19.3592 -1.339e-23 1.415e-05
-19.2362 -3.15472e-24 1.44322e-05
-19.1137 9.93086e-24 1.4721e-05
-18.9916 -8.69816e-24 1.50167e-05
-18.8699 1.8982e-23 1.53195e-05
-18.7487 6.14819e-24 1.56295e-05
-18.6278 1.11751e-24 1.5947e-05
-18.5074 -2.2531e-23 1.62722e-05
-18.3873 1.68539e-24 1.66055e-05
-18.2676 -2.07447e-24 1.6947e-05
-18.1483 -2.16444e-23 1.72969e-05
-18.0294 1.2337e-23 1.76557e-05
-17.9108 -2.66699e-23 1.80235e-05
-17.7926 -9.86178e-27 1.84007e-05
-17.6748 3.12087e-24 1.87875e-05
-17.5572 -3.93808e-24 1.91843e-05
-17.4401 1.30043e-23 1.95914e-05
-17.3232 -1.94932e-23 2.00092e-05
-17.2067 2.84487e-23 2.0438e-05
-17.0905 6.43422e-24 2.08782e-05
-16.9746 6.87607e-23 2.13302e-05
-16.859 -2.7579e-23 2.17943e-05
-16.7437 -3.24192e-24 2.22711e-05
-16.6288 6.08512e-24 2.27609e-05
-16.5141 2.27773e-23 2.32642e-05
-16.3997 -1.78151e-24 2.37814e-05
-16.2856 -3.09423e-23 2.43132e-05
-16.1717 6.98067e-24 2.48599e-05
-16.0582 8.80748e-24 2.54222e-05
-15.9449 -1.68591e-23 2.60006e-05
-15.8319 5.81114e-24 2.65957e-05
-15.7191 -1.08193e-23 2.72081e-05
-15.6066 -9.19714e-24 2.78384e-05
-15.4943 4.02607e-25 2.84873e-05
-15.3823 -4.3303e-24 2.91556e-05
-15.2705 9.078e-25 2.98439e-05
-15.159 -1.09702e-23 3.05531e-05
-15.0477 1.23327e-23 3.12838e-05
-14.9367 3.56703e-24 3.20371e-05
-14.8258 -1.18587e-22 3.28137e-05
-14.7152 -5.29984e-23 3.36145e-05
-14.6049 -5.79492e-23 3.44406e-05
-14.4947 -5.69438e-23 3.5293e-05
-14.3848 -8.4051e-23 3.61727e-05
-14.275 3.0489e-23 3.70808e-05
-14.1655 1.42452e-23 3.80185e-05
-14.0562 4.79913e-23 3.8987e-05
-13.9471 4.38171e-23 3.99876e-05
-13.8382 -1.69167e-22 4.10217e-05
-13.7294 -5.14156e-23 4.20907e-05
-13.6209 -8.9936e-24 4.31961e-05
-13.5126 -5.17929e-23 4.43395e-05
-13.4044 -4.54267e-23 4.55224e-05
-13.2965 -1.96062e-23 4.67467e-05
-13.1887 1.76557e-23 4.80143e-05
-13.0811 9.03281e-23 4.93269e-05
-12.9737 4.00102e-24 5.06867e-05
-12.8664 4.28212e-23 5.20959e-05
-12.7593 -1.90162e-23 5.35566e-05
-12.6524 1.09389e-22 5.50713e-05
-12.5457 -2.77777e-23 5.66425e-05
-12.4391 -2.50038e-23 5.82729e-05
-12.3327 -1.91583e-22 5.99654e-05
-12.2265 -5.14768e-23 6.17228e-05
-12.1204 1.06081e-22 6.35483e-05
-12.0144 -1.42169e-22 6.54454e-05
-11.9086 -6.6293e-23 6.74175e-05
-11.803 -3.08877e-23 6.94684e-05
-11.6975 -1.28464e-22 7.16022e-05
-11.5922 -1.73575e-22 7.38229e-05
-11.487 3.3401e-22 7.61351e-05
-11.3819 -7.95076e-23 7.85436e-05
-11.277 -1.43271e-22 8.10534e-05
-11.1722 -7.00399e-23 8.367e-05
-11.0676 -1.56412e-22 8.63989e-05
-10.9631 2.30011e-22 8.92465e-05
-10.8587 -3.16325e-22 9.2219e-05
-10.7545 1.98806e-22 9.53236e-05
-10.6503 1.04842e-22 9.85675e-05
-10.5463 2.41369e-22 0.000101959
-10.4425 -1.21631e-22 0.000105506
-10.3387 -2.09349e-22 0.000109217
-10.2351 2.88907e-22 0.000113103
-10.1316 3.88085e-22 0.000117173
-10.0282 -2.63752e-22 0.00012144
-9.92496 2.49074e-22 0.000125913
-9.82181 1.9267e-22 0.000130608
-9.71877 7.20233e-23 0.000135535
-9.61583 1.58313e-22 0.000140712
-9.51301 -7.52673e-22 0.000146153
-9.4103 1.06161e-21 0.000151875
-9.30769 -5.18736e-22 0.000157897
-9.20518 -4.51408e-22 0.000164238
-9.10278 -4.13457e-22 0.00017092
-9.00048 -1.84202e-22 0.000177965
-8.89828 2.80337e-22 0.000185399
-8.79618 -8.06278e-22 0.000193248
-8.69417 -7.07568e-23 0.000201542
-8.59226 6.46779e-22 0.000210312
-8.49044 3.06199e-22 0.000219592
-8.38872 -1.29781e-21 0.00022942
-8.28708 1.91038e-22 0.000239836
-8.18554 -1.3295e-21 0.000250885
-8.08408 1.1442e-21 0.000262614
-7.98271 1.65955e-22 0.000275076
-7.88143 5.04353e-22 0.000288329
-7.78023 -5.17829e-22 0.000302435
-7.67911 -2.65923e-22 0.000317464
-7.57807 2.06596e-21 0.00033349
-7.47712 -3.22951e-22 0.000350598
-7.37624 3.1128e-21 0.000368878
-7.27544 -2.01599e-21 0.000388431
-7.17471 3.17892e-21 0.000409368
-7.07406 -2.19871e-22 0.000431813
-6.97348 2.49286e-21 0.0004559
-6.87298 2.06614e-21 0.000481781
-6.77254 2.16392e-21 0.000509622
-6.67218 1.7694e-21 0.000539611
-6.57188 -4.64546e-21 0.000571954
-6.47166 -1.49252e-21 0.000606884
-6.37149 -1.76875e-22 0.000644659
-6.2714 -4.52513e-21 0.000685571
-6.17136 -1.76318e-21 0.000729945
-6.07139 -3.41234e-21 0.00077815
-5.97148 -1.54765e-21 0.000830599
-5.87163 7.63619e-21 0.000887763
-5.77184 -1.03338e-21 0.000950173
-5.67211 -1.72479e-21 0.00101843
-5.57243 6.37449e-21 0.00109323
-5.47281 -9.5746e-21 0.00117536
-5.37325 4.41364e-21 0.00126572
-5.27373 -3.90588e-21 0.00136534
-5.17427 1.78576e-23 0.00147543
-5.07487 -3.31381e-21 0.00159737
-4.97551 2.32676e-20 0.00173276
-4.8762 -2.03821e-20 0.00188348
-4.77694 -1.98921e-20 0.00205172
-4.67772 -3.08174e-20 0.00224005
-4.57855 5.02217e-20 0.00245151
-4.47943 -2.43639e-21 0.0026897
-4.38035 2.75734e-20 0.00295891
-4.28131 1.28318e-20 0.00326426
-4.18232 1.51469e-20 0.00361192
-4.08336 3.1776e-20 0.00400936
-3.98445 7.4449e-20 0.00446569
-3.88557 1.28778e-19 0.00499204
-3.78673 3.24267e-20 0.00560221
-3.68793 2.36325e-20 0.00631331
-3.58916 4.98004e-20 0.00714685
-3.49043 -1.38468e-19 0.00813005
-3.39173 -3.00266e-20 0.00929772
-3.29307 -1.40788e-19 0.0106948
-3.19443 4.4878e-19 0.0123802
-3.09583 -6.75084e-20 0.0144317
-2.99725 -1.81938e-19 0.0169541
-2.89871 -3.08169e-19 0.0200904
-2.80019 8.37346e-19 0.0240395
-2.7017 -8.21164e-19 0.0290837
-2.60323 1.31005e-18 0.0356332
-2.50479 1.86089e-18 0.0443003
-2.40638 -4.10678e-18 0.0560284
-2.30798 5.06664e-18 0.0723253
-2.20961 -4.36929e-18 0.095712
-2.11126 9.50063e-18 0.13064
-2.01293 8.07709e-18 0.185525
-1.91462 -3.99211e-17 0.277753
-1.81632 6.12172e-18 0.447782
-1.71804 5.71553e-17 0.807072
-1.61978 -5.31776e-16 1.75375
-1.52154 -5.05023e-15 5.51107
-1.42331 -2.94683e-14 33.4522
-1.32509 -1.03848e-14 13.3256
-1.22689 2.53467e-15 3.58573
-1.12869 2.17267e-16 1.65044
-1.03051 3.21261e-16 0.977388
-0.932337 -9.82403e-17 0.666566
-0.834173 -4.4225e-17 0.497651
-0.736016 -1.42566e-16 0.395926
-0.637867 1.77902e-17 0.330392
-0.539723 3.78622e-18 0.286306
-0.441585 7.77459e-17 0.255948
-0.343451 4.89557e-17 0.234995
-0.24532 1.08957e-16 0.220916
-0.147191 1.6979e-16 0.212219
-0.0490634 -8.17727e-20 0.208061
0.0490634 -3.76956e-16 0.208061
0.147191 -2.42749e-17 0.212219
0.24532 4.50209e-17 0.220916
0.343451 3.76913e-18 0.234995
0.441585 1.22159e-16 0.255948
0.539723 9.87206e-17 0.286306
0.637867 -3.89943e-18 0.330392
0.736016 2.85921e-17 0.395926
0.834173 -4.35042e-17 0.497651
0.932337 3.35974e-16 0.666566
1.03051 -2.27295e-17 0.977388
1.12869 2.84527e-16 1.65044
1.22689 7.50059e-16 3.58573
1.32509 3.15072e-15 13.3256
1.42331 1.67743e-14 33.4522
1.52154 1.79018e-15 5.51107
1.61978 -5.14811e-16 1.75375
1.71804 -2.64927e-16 0.807072
1.81632 -1.68361e-17 0.447782
1.91462 -4.88811e-17 0.277753
2.01293 -1.8168e-17 0.185525
2.11126 -1.24002e-17 0.13064
2.20961 -8.5517e-19 0.095712
2.30798 2.60376e-18 0.0723253
2.40638 -1.75365e-20 0.0560284
2.50479 -1.54709e-18 0.0443003
2.60323 -4.74e-20 0.0356332
2.7017 -7.8704e-19 0.0290837
2.80019 -6.49599e-19 0.0240395
2.89871 7.53408e-19 0.0200904
2.99725 6.04193e-19 0.0169541
3.09583 1.74306e-19 0.0144317
3.19443 -1.74738e-19 0.0123802
3.29307 -1.90551e-20 0.0106948
3.39173 1.65822e-19 0.00929772
3.49043 1.93298e-19 0.00813005
3.58916 -8.07234e-20 0.00714685
3.68793 -6.18401e-20 0.00631331
3.78673 -9.24405e-20 0.00560221
3.88557 -1.00845e-19 0.00499204
3.98445 5.40203e-20 0.00446569
4.08336 2.92061e-20 0.00400936
4.18232 1.48894e-21 0.00361192
4.28131 -5.28916e-21 0.00326426
4.38035 5.64848e-20 0.00295891
4.47943 -2.85592e-20 0.0026897
4.57855 -7.99186e-21 0.00245151
4.67772 2.66046e-20 0.00224005
4.77694 -1.04444e-20 0.00205172
4.8762 1.20655e-21 0.00188348
4.97551 1.39907e-20 0.00173276
5.07487 2.62845e-21 0.00159737
5.17427 1.69374e-21 0.00147543
5.27373 -1.78859e-20 0.00136534
5.37325 7.94923e-21 0.00126572
5.47281 -1.14741e-20 0.00117536
5.57243 -8.28475e-21 0.00109323
5.67211 1.78035e-21 0.00101843
5.77184 7.72802e-21 0.000950173
5.87163 -6.15327e-21 0.000887763
5.97148 -3.15466e-21 0.000830599
6.07139 3.15026e-21 0.00077815
6.17136 1.85658e-21 0.000729945
6.2714 6.67259e-21 0.000685571
6.37149 1.69781e-21 0.000644659
6.47166 -2.01462e-21 0.000606884
6.57188 5.19679e-21 0.000571954
6.67218 2.00126e-21 0.000539611
6.77254 -1.58671e-21 0.000509622
6.87298 -4.00633e-21 0.000481781
6.97348 2.41694e-22 0.0004559
7.07406 3.3915e-21 0.000431813
7.17471 -9.56715e-22 0.000409368
7.27544 1.20653e-21 0.000388431
7.37624 1.07227e-21 0.000368878
7.47712 -2.40195e-23 0.000350598
7.57807 8.43528e-22 0.00033349
7.67911 -1.63966e-22 0.000317464
7.78023 1.30742e-21 0.000302435
7.88143 1.3889e-21 0.000288329
7.98271 -2.89021e-22 0.000275076
8.08408 -2.39931e-22 0.000262614
8.18554 -8.78765e-22 0.000250885
8.28708 -1.28693e-21 0.000239836
8.38872 1.71458e-21 0.00022942
8.49044 -3.06906e-22 0.000219592
8.59226 -1.0584e-21 0.000210312
8.69417 6.86676e-22 0.000201542
8.79618 9.23585e-22 0.000193248
8.89828 9.7112e-22 0.000185399
9.00048 -3.92101e-22 0.000177965
9.10278 -8.69932e-23 0.00017092
9.20518 -1.80055e-22 0.000164238
9.30769 -2.28223e-22 0.000157897
9.4103 -7.94842e-23 0.000151875
9.51301 -4.58986e-22 0.000146153
9.61583 3.79984e-22 0.000140712
9.71877 -6.6938e-23 0.000135535
9.82181 -5.56017e-23 0.000130608
9.92496 -2.07661e-22 0.000125913
10.0282 -2.57675e-22 0.00012144
10.1316 -6.25058e-23 0.000117173
10.2351 4.54145e-23 0.000113103
10.3387 -4.82912e-22 0.000109217
10.4425 -2.52898e-22 0.000105506
10.5463 -5.04658e-23 0.000101959
10.6503 7.38511e-23 9.85675e-05
10.7545 -8.81131e-23 9.53236e-05
10.8587 6.53113e-23 9.2219e-05
10.9631 -4.92144e-23 8.92465e-05
11.0676 4.66911e-23 8.63989e-05
11.1722 -3.96736e-23 8.367e-05
11.277 3.74224e-22 8.10534e-05
11.3819 1.72159e-22 7.85436e-05
11.487 1.72689e-23 7.61351e-05
11.5922 1.01289e-22 7.38229e-05
11.6975 2.58754e-22 7.16022e-05
11.803 1.08824e-22 6.94684e-05
11.9086 -1.27462e-22 6.74175e-05
12.0144 -1.84769e-22 6.54454e-05
12.1204 2.54723e-22 6.35483e-05
12.2265 7.19648e-23 6.17228e-05
12.3327 2.43682e-22 5.99654e-05
12.4391 9.08046e-23 5.82729e-05
12.5457 -1.06016e-22 5.66425e-05
12.6524 -4.58395e-23 5.50713e-05
12.7593 -5.12103e-23 5.35566e-05
12.8664 -5.1734e-23 5.20959e-05
12.9737 -2.6886e-24 5.06867e-05
13.0811 -9.86372e-23 4.93269e-05
13.1887 -6.22886e-23 4.80143e-05
13.2965 1.61788e-23 4.67467e-05
13.4044 3.75662e-23 4.55224e-05
13.5126 -2.8615e-23 4.43395e-05
13.6209 4.9775e-23 4.31961e-05
13.7294 -2.68716e-23 4.20907e-05
13.8382 -5.61882e-23 4.10217e-05
13.9471 -7.78579e-23 3.99876e-05
14.0562 1.49792e-23 3.8987e-05
14.1655 2.16526e-23 3.80185e-05
14.275 7.58107e-23 3.70808e-05
14.3848 2.01326e-23 3.61727e-05
14.4947 3.39197e-23 3.5293e-05
14.6049 2.6437e-25 3.44406e-05
14.7152 -9.35856e-23 3.36145e-05
14.8258 6.70692e-24 3.28137e-05
14.9367 -1.12395e-23 3.20371e-05
15.0477 6.4914e-23 3.12838e-05
15.159 3.11762e-23 3.05531e-05
15.2705 -4.22856e-23 2.98439e-05
15.3823 1.9814e-24 2.91556e-05
15.4943 -2.86716e-24 2.84873e-05
15.6066 5.25161e-23 2.78384e-05
15.7191 4.79072e-24 2.72081e-05
15.8319 4.74431e-23 2.65957e-05
15.9449 7.8705e-23 2.60006e-05
16.0582 -5.13002e-23 2.54222e-05
16.1717 3.32387e-24 2.48599e-05
16.2856 -4.13852e-23 2.43132e-05
16.3997 -1.62135e-23 2.37814e-05
16.5141 -1.14966e-23 2.32642e-05
16.6288 -2.25492e-23 2.27609e-05
16.7437 -2.55789e-23 2.22711e-05
16.859 1.86707e-23 2.17943e-05
16.9746 4.99055e-24 2.13302e-05
17.0905 1.64176e-23 2.08782e-05
17.2067 1.7204e-23 2.0438e-05
17.3232 3.92166e-24 2.00092e-05
17.4401 8.73742e-24 1.95914e-05
17.5572 1.45437e-23 1.91843e-05
17.6748 1.38191e-24 1.87875e-05
17.7926 -8.00449e-24 1.84007e-05
17.9108 7.16914e-24 1.80235e-05
18.0294 1.00883e-23 1.76557e-05
18.1483 -1.39938e-23 1.72969e-05
18.2676 7.12192e-24 1.6947e-05
18.3873 9.5325e-24 1.66055e-05
18.5074 -8.90596e-24 1.62722e-05
18.6278 -1.69833e-24 1.5947e-05
18.7487 2.41262e-24 1.56295e-05
18.8699 -4.08385e-24 1.53195e-05
18.9916 1.25626e-23 1.50167e-05
19.1137 3.14055e-24 1.4721e-05
19.2362 -1.37283e-23 1.44322e-05
19.3592 -1.00857e-23 1.415e-05
19.4826 3.96841e-24 1.38743e-05
19.6065 -6.02555e-24 1.36048e-05
19.7309 -2.25129e-25 1.33413e-05
19.8557 1.80112e-23 1.30838e-05
19.9811 -3.38874e-24 1.2832e-05
20.1069 -1.33923e-23 1.25858e-05
20.2333 -7.45134e-24 1.23449e-05
20.3602 2.03811e-23 1.21093e-05
20.4876 -1.03435e-23 1.18788e-05
20.6156 1.59731e-23 1.16532e-05
20.7441 7.64043e-24 1.14324e-05
20.8732 1.87898e-24 1.12163e-05
21.0029 -2.23961e-23 1.10047e-05
21.1332 5.56558e-24 1.07976e-05
21.2642 1.37776e-23 1.05947e-05
21.3958 -1.15159e-23 1.0396e-05
21.528 -1.8631e-24 1.02014e-05
21.6609 1.36723e-24 1.00107e-05
21.7945 5.55951e-25 9.82387e-06
21.9288 7.8678e-24 9.64074e-06
22.0639 5.1779e-24 9.46124e-06
22.1997 2.90222e-24 9.28526e-06
22.3363 1.00796e-24 9.11271e-06
22.4736 5.77287e-24 8.9435e-06
22.6118 3.20457e-24 8.77753e-06
22.7509 -5.96321e-25 8.61472e-06
22.8908 -1.21826e-23 8.45497e-06
23.0316 -9.87618e-24 8.2982e-06
23.1733 4.23806e-24 8.14434e-06
23.316 -7.32961e-24 7.9933e-06
23.4597 -6.62334e-24 7.84499e-06
23.6044 -2.05432e-25 7.69936e-06
23.7502 2.12791e-24 7.55631e-06
23.8971 8.08786e-24 7.41578e-06
24.0451 -2.03378e-24 7.2777e-06
24.1944 1.71862e-24 7.14199e-06
24.3448 5.35294e-24 7.00859e-06
24.4966 5.84329e-26 6.87742e-06
24.6496 2.86468e-24 6.74843e-06
24.8041 -1.52851e-24 6.62154e-06
24.9601 3.92559e-25 6.49668e-06
25.1175 -2.61724e-24 6.3738e-06
25.2766 -9.38637e-24 6.25283e-06
25.4373 -1.72157e-24 6.1337e-06
25.5998 5.45047e-24 6.01635e-06
25.7641 -2.19158e-25 5.90072e-06
25.9304 -1.42785e-24 5.78673e-06
26.0988 -1.20075e-24 5.67433e-06
26.2693 1.21899e-24 5.56344e-06
26.4421 -1.68656e-24 5.454e-06
26.6174 -6.20787e-26 5.34594e-06
26.7954 1.17753e-24 5.23918e-06
26.9761 1.43558e-24 5.13365e-06
27.1598 -8.37543e-26 5.02926e-06
27.3468 1.24214e-24 4.92594e-06
27.5373 -1.49794e-24 4.82358e-06
27.7317 2.92998e-25 4.72208e-06
27.9302 6.28323e-25 4.62133e-06
28.1333 -2.38876e-24 4.52122e-06
28.3415 4.28619e-24 4.42158e-06
28.5554 1.62293e-24 4.32227e-06
28.7758 -3.46524e-25 4.22307e-06
29.0035 -1.41057e-25 4.12374e-06
29.2396 3.13853e-24 4.02399e-06
29.4858 2.52845e-24 3.92343e-06
29.7441 -2.44263e-25 3.82151e-06
30.0173 2.14234e-26 3.7175e-06
30.3101 -4.56934e-25 3.61025e-06
30.6297 1.26342e-24 3.49783e-06
30.9905 8.86184e-25 3.37646e-06
31.4301 -1.68063e-24 3.2361e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1QuantumOneLoop/iFpTwoLoop.txt <==
-31.4301 -2.96186e-21 3.23611e-06
-30.9905 1.09063e-20 3.38848e-06
-30.6297 -1.15515e-20 3.49912e-06
-30.3101 -1.20638e-20 3.61881e-06
-30.0173 8.2475e-21 3.71068e-06
-29.7441 -1.16279e-20 3.8222e-06
-29.4858 2.43545e-20 3.92497e-06
-29.2396 -3.05892e-22 4.04705e-06
-29.0035 2.56179e-20 4.13067e-06
-28.7758 -5.78053e-21 4.23273e-06
-28.5554 -2.73597e-20 4.3332e-06
-28.3415 -1.97278e-20 4.44067e-06
-28.1333 1.92079e-20 4.52399e-06
-27.9302 9.85461e-22 4.64361e-06
-27.7317 1.6806e-20 4.7305e-06
-27.5373 7.20124e-21 4.83976e-06
-27.3468 -1.3904e-20 4.94028e-06
-27.1598 1.85339e-20 5.04597e-06
-26.9761 -1.83843e-20 5.14564e-06
-26.7954 -1.9838e-20 5.26224e-06
-26.6174 5.95781e-21 5.35428e-06
-26.4421 2.94192e-20 5.4808e-06
-26.2693 2.36777e-20 5.57307e-06
-26.0988 -3.32805e-20 5.69991e-06
-25.9304 3.19115e-20 5.80126e-06
-25.7641 -3.19758e-22 5.92383e-06
-25.5998 6.9109e-21 6.03494e-06
-25.4373 -9.50009e-21 6.15697e-06
-25.2766 -2.98198e-20 6.27224e-06
-25.1175 -5.14184e-20 6.40051e-06
-24.9601 -4.84711e-21 6.51456e-06
-24.8041 -1.16534e-20 6.65303e-06
-24.6496 3.95477e-20 6.76485e-06
-24.4966 6.57424e-20 6.91273e-06
-24.3448 8.34834e-20 7.02547e-06
-24.1944 -5.75284e-20 7.17899e-06
-24.0451 -6.79847e-20 7.29732e-06
-23.8971 5.43786e-22 7.45275e-06
-23.7502 3.81603e-20 7.58004e-06
-23.6044 -2.98874e-21 7.73584e-06
-23.4597 -2.94172e-20 7.8728e-06
-23.316 -6.0509e-20 8.03016e-06
-23.1733 -2.59797e-20 8.17513e-06
-23.0316 4.12379e-20 8.33707e-06
-22.8908 6.44786e-20 8.48728e-06
-22.7509 -2.7096e-20 8.65724e-06
-22.6118 -2.79032e-20 8.81023e-06
-22.4736 5.44529e-20 8.99077e-06
-22.3363 4.71171e-20 9.14542e-06
-22.1997 -2.94657e-20 9.33755e-06
-22.0639 -3.41142e-20 9.49439e-06
-21.9288 5.37603e-22 9.69758e-06
-21.7945 7.71809e-21 9.85854e-06
-21.6609 -7.34138e-21 1.00712e-05
-21.528 -1.02879e-19 1.02389e-05
-21.3958 -3.39796e-20 1.04593e-05
-21.2642 -1.99805e-20 1.06364e-05
-21.1332 6.03587e-20 1.08629e-05
-21.0029 7.75048e-20 1.10514e-05
-20.8732 -4.15021e-20 1.12835e-05
-20.7441 1.90844e-20 1.14844e-05
-20.6156 -5.49546e-20 1.17226e-05
-20.4876 -2.3487e-22 1.19361e-05
-20.3602 -7.20442e-20 1.21817e-05
-20.2333 -1.14493e-20 1.24071e-05
-20.1069 1.05464e-19 1.26624e-05
-19.9811 1.13362e-19 1.28984e-05
-19.8557 7.10088e-20 1.31659e-05
-19.7309 -1.69822e-19 1.34113e-05
-19.6065 -1.05148e-19 1.36936e-05
-19.4826 -8.76842e-20 1.39475e-05
-19.3592 9.35776e-20 1.42465e-05
-19.2362 9.58128e-20 1.45085e-05
-19.1137 1.72476e-20 1.48259e-05
-18.9916 -4.85476e-20 1.50965e-05
-18.8699 -1.5352e-19 1.54331e-05
-18.7487 3.55818e-20 1.57133e-05
-18.6278 9.46528e-20 1.60695e-05
-18.5074 4.93941e-20 1.63612e-05
-18.3873 -7.71037e-20 1.67367e-05
-18.2676 -1.95507e-19 1.70422e-05
-18.1483 -2.09336e-21 1.74368e-05
-18.0294 2.11436e-19 1.77586e-05
-17.9108 1.03764e-19 1.81718e-05
-17.7926 6.6075e-20 1.85126e-05
-17.6748 -8.55474e-20 1.89442e-05
-17.5572 2.51526e-20 1.93066e-05
-17.4401 1.2623e-19 1.97567e-05
-17.3232 7.86191e-20 2.01431e-05
-17.2067 1.40265e-19 2.06125e-05
-17.0905 3.53636e-20 2.10246e-05
-16.9746 -6.64164e-20 2.15146e-05
-16.859 -9.88109e-20 2.19541e-05
-16.7437 -5.93645e-20 2.24667e-05
-16.6288 7.13527e-20 2.29346e-05
-16.5141 -5.21442e-20 2.34725e-05
-16.3997 2.85094e-20 2.39698e-05
-16.2856 -9.60558e-21 2.45361e-05
-16.1717 -7.66652e-21 2.50633e-05
-16.0582 1.25898e-19 2.56618e-05
-15.9449 -1.17554e-19 2.62194e-05
-15.8319 -2.24586e-19 2.68542e-05
-15.7191 1.72936e-19 2.74429e-05
-15.6066 9.51507e-20 2.81183e-05
-15.4943 1.09022e-19 2.87391e-05
-15.3823 2.09537e-19 2.94595e-05
-15.2705 1.71907e-20 3.01135e-05
-15.159 -1.35697e-20 3.08836e-05
-15.0477 1.2914e-19 3.15726e-05
-14.9367 -1.34187e-19 3.2397e-05
-14.8258 1.89683e-19 3.31234e-05
-14.7152 -4.74246e-20 3.40065e-05
-14.6049 4.42716e-20 3.47734e-05
-14.4947 -7.54917e-19 3.57199e-05
-14.3848 3.633e-21 3.65312e-05
-14.275 6.23051e-19 3.75454e-05
-14.1655 6.0265e-19 3.84059e-05
-14.0562 4.05583e-20 3.94925e-05
-13.9471 -5.86552e-19 4.04078e-05
-13.8382 -6.89975e-19 4.15714e-05
-13.7294 2.45171e-19 4.25478e-05
-13.6209 4.55403e-19 4.37934e-05
-13.5126 1.1043e-20 4.48384e-05
-13.4044 -1.75397e-19 4.61712e-05
-13.2965 -6.55031e-19 4.72931e-05
-13.1887 -7.67247e-19 4.87189e-05
-13.0811 1.21509e-19 4.99269e-05
-12.9737 1.00409e-19 5.14523e-05
-12.8664 4.67006e-19 5.27565e-05
-12.7593 1.07387e-18 5.43888e-05
-12.6524 3.89395e-20 5.58001e-05
-12.5457 1.63775e-20 5.7548e-05
-12.4391 -8.90737e-19 5.90785e-05
-12.3327 1.26554e-19 6.09518e-05
-12.2265 3.07431e-19 6.26146e-05
-12.1204 6.093e-19 6.46248e-05
-12.0144 -5.1165e-19 6.6434e-05
-11.9086 1.97395e-19 6.85946e-05
-11.803 3.94266e-20 7.05656e-05
-11.6975 2.71396e-19 7.2892e-05
-11.5922 6.71396e-19 7.50417e-05
-11.487 1.11618e-19 7.7552e-05
-11.3819 -7.27868e-19 7.98989e-05
-11.277 -1.60793e-18 8.26141e-05
-11.1722 -7.22516e-19 8.51785e-05
-11.0676 1.77038e-19 8.81228e-05
-10.9631 2.28628e-19 9.09274e-05
-10.8587 1.92741e-18 9.41289e-05
-10.7545 6.62328e-19 9.71986e-05
-10.6503 6.66851e-20 0.00010069
-10.5463 1.81806e-19 0.000104053
-10.4425 2.88277e-19 0.000107871
-10.3387 -1.45098e-18 0.000111559
-10.2351 -2.53295e-18 0.000115748
-10.1316 1.56859e-18 0.000119798
-10.0282 1.46352e-18 0.000124407
-9.92496 2.24944e-18 0.000128859
-9.82181 7.42035e-19 0.000133947
-9.71877 -9.65258e-19 0.000138848
-9.61583 -8.08257e-19 0.000144482
-9.51301 -3.69202e-19 0.000149888
-9.4103 -1.08891e-18 0.000156145
-9.30769 1.67131e-18 0.000162119
-9.20518 1.31828e-18 0.000169091
-9.10278 -4.36572e-19 0.000175705
-9.00048 -1.25293e-18 0.000183498
-8.89828 -1.80898e-19 0.000190841
-8.79618 7.77852e-19 0.000199579
-8.69417 -7.57764e-18 0.000207751
-8.59226 -6.80567e-19 0.00021758
-8.49044 -1.38753e-18 0.000226703
-8.38872 3.09005e-18 0.000237795
-8.28708 -2.04176e-18 0.000248013
-8.18554 5.06195e-18 0.000260573
-8.08408 6.29987e-18 0.000272056
-7.98271 3.22283e-18 0.000286329
-7.88143 -8.7714e-19 0.000299284
-7.78023 -4.08817e-18 0.00031556
-7.67911 -2.52356e-18 0.000330236
-7.57807 1.43854e-18 0.000348868
-7.47712 -6.07327e-18 0.000365567
-7.37624 7.38425e-19 0.000386982
-7.27544 7.52653e-18 0.000406075
-7.17471 8.27903e-18 0.000430793
-7.07406 -9.95532e-18 0.000452735
-6.97348 1.57435e-18 0.000481396
-6.87298 -4.92566e-18 0.000506751
-6.77254 -3.44932e-18 0.000540146
-6.67218 -1.12455e-17 0.000569622
-6.57188 7.25435e-18 0.000608738
-6.47166 -3.17411e-18 0.000643226
-6.37149 5.0472e-18 0.000689305
-6.2714 6.10694e-18 0.000729938
-6.17136 1.95656e-17 0.000784561
-6.07139 -1.36483e-17 0.000832797
-5.97148 -2.20419e-17 0.000897995
-5.87163 -1.64032e-17 0.000955732
-5.77184 1.57702e-17 0.00103414
-5.67211 -7.85017e-18 0.00110389
-5.57243 2.81548e-17 0.001199
-5.47281 1.12493e-17 0.00128409
-5.37325 4.11172e-17 0.00140056
-5.27373 1.59644e-17 0.00150559
-5.17427 2.97064e-17 0.00164978
-5.07487 -3.0419e-17 0.00178111
-4.97551 -3.81833e-17 0.0019619
-4.8762 3.43098e-17 0.00212864
-4.77694 -2.90135e-17 0.00235876
-4.67772 9.33768e-17 0.00257439
-4.57855 9.63848e-17 0.00287275
-4.47943 -6.97315e-17 0.00315811
-4.38035 -3.632e-17 0.00355426
-4.28131 -3.30243e-17 0.00394361
-4.18232 -8.8247e-17 0.004487
-4.08336 -8.54382e-17 0.00504198
-3.98445 -9.44025e-17 0.00582454
-3.88557 -1.5956e-16 0.00667183
-3.78673 2.16644e-16 0.00789481
-3.68793 4.72846e-17 0.00935394
-3.58916 -1.12277e-16 0.011586
-3.49043 3.4009e-16 0.0147578
-3.39173 1.00981e-15 0.0203749
-3.29307 6.04821e-17 0.0312892
-3.19443 -1.13655e-15 0.0570257
-3.09583 1.70428e-15 0.117727
-2.99725 -2.96816e-15 0.132432
-2.89871 1.25574e-15 0.107615
-2.80019 7.78379e-16 0.0914738
-2.7017 -6.93487e-16 0.0879884
-2.60323 2.54142e-15 0.0971236
-2.50479 -1.35114e-15 0.114936
-2.40638 4.24335e-15 0.149666
-2.30798 3.03648e-15 0.203793
-2.20961 -2.57184e-15 0.308111
-2.11126 -2.14021e-14 0.500909
-2.01293 5.11338e-15 0.968766
-1.91462 1.85991e-14 2.31294
-1.81632 -1.56961e-12 8.09722
-1.71804 4.32387e-13 13.7486
-1.61978 -6.22702e-13 4.62053
-1.52154 1.53661e-13 2.08876
-1.42331 -8.5495e-14 1.32886
-1.32509 4.91239e-14 1.04718
-1.22689 -2.86448e-14 1.02599
-1.12869 -1.80621e-14 1.20786
-1.03051 -4.81198e-14 1.37483
-0.932337 1.40152e-14 2.41919
-0.834173 4.90996e-15 2.65446
-0.736016 9.41903e-15 1.46876
-0.637867 -2.23404e-14 0.846627
-0.539723 -4.64642e-14 0.544061
-0.441585 7.28117e-14 0.416909
-0.343451 3.73545e-14 0.322278
-0.24532 2.49163e-14 0.299601
-0.147191 1.09787e-14 0.243958
-0.0490634 -5.61268e-13 0.308622
0.0490634 5.58168e-13 0.308622
0.147191 -1.08388e-14 0.243958
0.24532 -2.51369e-14 0.299601
0.343451 -3.65981e-14 0.322278
0.441585 -7.07223e-14 0.416909
0.539723 5.25614e-14 0.544061
0.637867 2.97119e-14 0.846627
0.736016 -9.6972e-15 1.46876
0.834173 1.57847e-13 2.65446
0.932337 -2.07352e-13 2.41919
1.03051 4.86171e-14 1.37483
1.12869 -3.98898e-14 1.20786
1.22689 4.69789e-14 1.02599
1.32509 2.21611e-14 1.04718
1.42331 1.61829e-14 1.32886
1.52154 -1.67254e-14 2.08876
1.61978 1.56138e-14 4.62053
1.71804 9.79201e-12 13.7486
1.81632 7.3254e-13 8.09722
1.91462 -1.4416e-14 2.31294
2.01293 7.92628e-15 0.968766
2.11126 1.76986e-14 0.500909
2.20961 2.5539e-15 0.308111
2.30798 -3.06741e-15 0.203793
2.40638 -3.09601e-15 0.149666
2.50479 9.17363e-16 0.114936
2.60323 -2.09813e-15 0.0971236
2.7017 5.57743e-16 0.0879884
2.80019 -7.40685e-16 0.0914738
2.89871 -1.04164e-15 0.107615
2.99725 1.42604e-15 0.132432
3.09583 -1.05116e-15 0.117727
3.19443 1.06662e-15 0.0570257
3.29307 -1.96554e-17 0.0312892
3.39173 -1.04758e-15 0.0203749
3.49043 -3.2414e-16 0.0147578
3.58916 9.84706e-17 0.011586
3.68793 -3.14452e-17 0.00935394
3.78673 -2.20183e-16 0.00789481
3.88557 1.59217e-16 0.00667183
3.98445 9.07262e-17 0.00582454
4.08336 8.95161e-17 0.00504198
4.18232 8.9588e-17 0.004487
4.28131 3.12283e-17 0.00394361
4.38035 3.84774e-17 0.00355426
4.47943 6.94474e-17 0.00315811
4.57855 -9.6914e-17 0.00287275
4.67772 -9.41705e-17 0.00257439
4.77694 2.78437e-17 0.00235876
4.8762 -3.36313e-17 0.00212864
4.97551 3.68448e-17 0.0019619
5.07487 3.07942e-17 0.00178111
5.17427 -2.98855e-17 0.00164978
5.27373 -1.60002e-17 0.00150559
5.37325 -4.03824e-17 0.00140056
5.47281 -1.02564e-17 0.00128409
5.57243 -2.83142e-17 0.001199
5.67211 7.02223e-18 0.00110389
5.77184 -1.58141e-17 0.00103414
5.87163 1.64582e-17 0.000955732
5.97148 2.16993e-17 0.000897995
6.07139 1.36761e-17 0.000832797
6.17136 -1.98544e-17 0.000784561
6.2714 -6.09988e-18 0.000729938
6.37149 -4.97064e-18 0.000689305
6.47166 3.1792e-18 0.000643226
6.57188 -7.27778e-18 0.000608738
6.67218 1.12778e-17 0.000569622
6.77254 3.61163e-18 0.000540146
6.87298 5.09054e-18 0.000506751
6.97348 -1.43603e-18 0.000481396
7.07406 9.96562e-18 0.000452735
7.17471 -8.25927e-18 0.000430793
7.27544 -7.40946e-18 0.000406075
7.37624 -7.69501e-19 0.000386982
7.47712 6.23724e-18 0.000365567
7.57807 -1.46198e-18 0.000348868
7.67911 2.52769e-18 0.000330236
7.78023 4.09772e-18 0.00031556
7.88143 8.81875e-19 0.000299284
7.98271 -3.24108e-18 0.000286329
8.08408 -6.29386e-18 0.000272056
8.18554 -5.06769e-18 0.000260573
8.28708 2.05198e-18 0.000248013
8.38872 -3.09755e-18 0.000237795
8.49044 1.39067e-18 0.000226703
8.59226 6.20725e-19 0.00021758
8.69417 7.52373e-18 0.000207751
8.79618 -7.84396e-19 0.000199579
8.89828 1.40119e-19 0.000190841
9.00048 1.2485e-18 0.000183498
9.10278 4.79989e-19 0.000175705
9.20518 -1.31863e-18 0.000169091
9.30769 -1.67275e-18 0.000162119
9.4103 1.08502e-18 0.000156145
9.51301 3.33381e-19 0.000149888
9.61583 7.74438e-19 0.000144482
9.71877 9.32568e-19 0.000138848
9.82181 -7.39212e-19 0.000133947
9.92496 -2.24909e-18 0.000128859
10.0282 -1.46397e-18 0.000124407
10.1316 -1.57119e-18 0.000119798
10.2351 2.53233e-18 0.000115748
10.3387 1.42734e-18 0.000111559
10.4425 -2.66762e-19 0.000107871
10.5463 -1.78663e-19 0.000104053
10.6503 -6.68222e-20 0.00010069
10.7545 -6.60843e-19 9.71986e-05
10.8587 -1.92801e-18 9.41289e-05
10.9631 -2.29404e-19 9.09274e-05
11.0676 -1.59367e-19 8.81228e-05
11.1722 7.23222e-19 8.51785e-05
11.277 1.59022e-18 8.26141e-05
11.3819 7.28952e-19 7.98989e-05
11.487 -9.6881e-20 7.7552e-05
11.5922 -6.71074e-19 7.50417e-05
11.6975 -2.7145e-19 7.2892e-05
11.803 -3.86872e-20 7.05656e-05
11.9086 -1.98943e-19 6.85946e-05
12.0144 5.12197e-19 6.6434e-05
12.1204 -6.09306e-19 6.46248e-05
12.2265 -2.96391e-19 6.26146e-05
12.3327 -1.38001e-19 6.09518e-05
12.4391 8.90612e-19 5.90785e-05
12.5457 -1.7244e-20 5.7548e-05
12.6524 -3.82596e-20 5.58001e-05
12.7593 -1.07447e-18 5.43888e-05
12.8664 -4.57112e-19 5.27565e-05
12.9737 -1.00633e-19 5.14523e-05
13.0811 -1.2213e-19 4.99269e-05
13.1887 7.67917e-19 4.87189e-05
13.2965 6.55395e-19 4.72931e-05
13.4044 1.75455e-19 4.61712e-05
13.5126 -1.79185e-20 4.48384e-05
13.6209 -4.55893e-19 4.37934e-05
13.7294 -2.38331e-19 4.25478e-05
13.8382 6.90155e-19 4.15714e-05
13.9471 5.79939e-19 4.04078e-05
14.0562 -4.04823e-20 3.94925e-05
14.1655 -6.02634e-19 3.84059e-05
14.275 -6.17428e-19 3.75454e-05
14.3848 1.77373e-21 3.65312e-05
14.4947 7.54357e-19 3.57199e-05
14.6049 -3.93408e-20 3.47734e-05
14.7152 4.70893e-20 3.40065e-05
14.8258 -1.89345e-19 3.31234e-05
14.9367 1.33752e-19 3.2397e-05
15.0477 -1.29117e-19 3.15726e-05
15.159 1.33878e-20 3.08836e-05
15.2705 -1.73223e-20 3.01135e-05
15.3823 -2.05352e-19 2.94595e-05
15.4943 -1.13403e-19 2.87391e-05
15.6066 -9.10409e-20 2.81183e-05
15.7191 -1.72953e-19 2.74429e-05
15.8319 2.20819e-19 2.68542e-05
15.9449 1.17435e-19 2.62194e-05
16.0582 -1.29471e-19 2.56618e-05
16.1717 4.43003e-21 2.50633e-05
16.2856 5.68136e-21 2.45361e-05
16.3997 -2.81521e-20 2.39698e-05
16.5141 5.53789e-20 2.34725e-05
16.6288 -7.45612e-20 2.29346e-05
16.7437 5.93105e-20 2.24667e-05
16.859 9.90606e-20 2.19541e-05
16.9746 6.6508e-20 2.15146e-05
17.0905 -3.26372e-20 2.10246e-05
17.2067 -1.4317e-19 2.06125e-05
17.3232 -7.84591e-20 2.01431e-05
17.4401 -1.25946e-19 1.97567e-05
17.5572 -2.51545e-20 1.93066e-05
17.6748 8.54409e-20 1.89442e-05
17.7926 -6.59637e-20 1.85126e-05
17.9108 -1.03898e-19 1.81718e-05
18.0294 -2.11193e-19 1.77586e-05
18.1483 1.96421e-21 1.74368e-05
18.2676 1.97471e-19 1.70422e-05
18.3873 7.91724e-20 1.67367e-05
18.5074 -5.13319e-20 1.63612e-05
18.6278 -9.67321e-20 1.60695e-05
18.7487 -3.56842e-20 1.57133e-05
18.8699 1.53442e-19 1.54331e-05
18.9916 5.03141e-20 1.50965e-05
19.1137 -1.73043e-20 1.48259e-05
19.2362 -9.56177e-20 1.45085e-05
19.3592 -9.36828e-20 1.42465e-05
19.4826 8.77527e-20 1.39475e-05
19.6065 1.05131e-19 1.36936e-05
19.7309 1.68271e-19 1.34113e-05
19.8557 -7.11066e-20 1.31659e-05
19.9811 -1.13255e-19 1.28984e-05
20.1069 -1.05549e-19 1.26624e-05
20.2333 1.28466e-20 1.24071e-05
20.3602 7.20487e-20 1.21817e-05
20.4876 1.56281e-21 1.19361e-05
20.6156 5.36179e-20 1.17226e-05
20.7441 -1.91441e-20 1.14844e-05
20.8732 4.02376e-20 1.12835e-05
21.0029 -7.62847e-20 1.10514e-05
21.1332 -6.15231e-20 1.08629e-05
21.2642 1.99691e-20 1.06364e-05
21.3958 3.41104e-20 1.04593e-05
21.528 1.01795e-19 1.02389e-05
21.6609 7.31693e-21 1.00712e-05
21.7945 -7.6548e-21 9.85854e-06
21.9288 -5.33167e-22 9.69758e-06
22.0639 3.41368e-20 9.49439e-06
22.1997 2.94628e-20 9.33755e-06
22.3363 -4.70617e-20 9.14542e-06
22.4736 -5.44945e-20 8.99077e-06
22.6118 2.79464e-20 8.81023e-06
22.7509 2.7059e-20 8.65724e-06
22.8908 -6.53278e-20 8.48728e-06
23.0316 -4.04644e-20 8.33707e-06
23.1733 2.60152e-20 8.17513e-06
23.316 6.11771e-20 8.03016e-06
23.4597 2.94127e-20 7.8728e-06
23.6044 3.03346e-21 7.73584e-06
23.7502 -3.88077e-20 7.58004e-06
23.8971 -5.46568e-22 7.45275e-06
24.0451 6.80207e-20 7.29732e-06
24.1944 5.7499e-20 7.17899e-06
24.3448 -8.40774e-20 7.02547e-06
24.4966 -6.51852e-20 6.91273e-06
24.6496 -3.95486e-20 6.76485e-06
24.8041 1.16415e-20 6.65303e-06
24.9601 4.82338e-21 6.51456e-06
25.1175 5.13892e-20 6.40051e-06
25.2766 2.98123e-20 6.27224e-06
25.4373 1.00116e-20 6.15697e-06
25.5998 -6.37822e-21 6.03494e-06
25.7641 2.86796e-22 5.92383e-06
25.9304 -3.1395e-20 5.80126e-06
26.0988 3.37518e-20 5.69991e-06
26.2693 -2.31907e-20 5.57307e-06
26.4421 -2.94458e-20 5.4808e-06
26.6174 -5.96207e-21 5.35428e-06
26.7954 1.98282e-20 5.26224e-06
26.9761 1.83865e-20 5.14564e-06
27.1598 -1.85515e-20 5.04597e-06
27.3468 1.35273e-20 4.94028e-06
27.5373 -7.23137e-21 4.83976e-06
27.7317 -1.64232e-20 4.7305e-06
27.9302 -9.85417e-22 4.64361e-06
28.1333 -1.9576e-20 4.52399e-06
28.3415 2.00548e-20 4.44067e-06
28.5554 2.73744e-20 4.3332e-06
28.7758 5.76367e-21 4.23273e-06
29.0035 -2.52919e-20 4.13067e-06
29.2396 2.91685e-22 4.04705e-06
29.4858 -2.40501e-20 3.92497e-06
29.7441 1.13409e-20 3.8222e-06
30.0173 -8.25331e-21 3.71068e-06
30.3101 1.20601e-20 3.61881e-06
30.6297 1.15472e-20 3.49912e-06
30.9905 -1.09102e-20 3.38848e-06
31.4301 2.96392e-21 3.23611e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1QuantumOneLoop/iFp_FRG.txt <==
-31.4301 1.11653e-17 3.23346e-06
-30.9905 -3.75382e-18 3.37364e-06
-30.6297 4.63598e-18 3.49485e-06
-30.3101 1.96195e-18 3.60713e-06
-30.0173 1.1242e-17 3.71424e-06
-29.7441 8.9798e-18 3.81812e-06
-29.4858 8.97522e-18 3.91991e-06
-29.2396 -1.68602e-19 4.02035e-06
-29.0035 2.64496e-18 4.11989e-06
-28.7758 -8.19232e-19 4.21895e-06
-28.5554 1.17408e-18 4.31801e-06
-28.3415 -1.73909e-18 4.41724e-06
-28.1333 2.26867e-18 4.51662e-06
-27.9302 -2.06663e-18 4.61655e-06
-27.7317 1.83532e-18 4.71722e-06
-27.5373 -1.53922e-18 4.81842e-06
-27.3468 1.42482e-18 4.92063e-06
-27.1598 -1.35766e-18 5.02384e-06
-26.9761 1.53281e-18 5.12787e-06
-26.7954 -1.78566e-18 5.23338e-06
-26.6174 1.83685e-18 5.33985e-06
-26.4421 -2.07595e-18 5.44761e-06
-26.2693 1.92732e-18 5.55712e-06
-26.0988 -1.90824e-18 5.6674e-06
-25.9304 1.58901e-18 5.77986e-06
-25.7641 -1.58026e-18 5.89366e-06
-25.5998 1.42305e-18 6.00858e-06
-25.4373 -1.52381e-18 6.12646e-06
-25.2766 1.56517e-18 6.24461e-06
-25.1175 -1.96652e-18 6.36556e-06
-24.9601 2.06104e-18 6.48872e-06
-24.8041 -2.2202e-18 6.61207e-06
-24.6496 2.18854e-18 6.7401e-06
-24.4966 -2.30235e-18 6.86793e-06
-24.3448 1.87535e-18 6.99856e-06
-24.1944 -2.02493e-18 7.13305e-06
-24.0451 1.63662e-18 7.26648e-06
-23.8971 -1.72392e-18 7.40584e-06
-23.7502 1.54533e-18 7.54558e-06
-23.6044 -1.86746e-18 7.68737e-06
-23.4597 1.71169e-18 7.83443e-06
-23.316 -2.13716e-18 7.98064e-06
-23.1733 2.15232e-18 8.13219e-06
-23.0316 -2.53068e-18 8.28585e-06
-22.8908 2.33898e-18 8.44134e-06
-22.7509 -2.80101e-18 8.60155e-06
-22.6118 2.56473e-18 8.76355e-06
-22.4736 -2.70139e-18 8.92897e-06
-22.3363 2.39619e-18 9.09797e-06
-22.1997 -2.71309e-18 9.27007e-06
-22.0639 2.04343e-18 9.44518e-06
-21.9288 -2.50799e-18 9.62469e-06
-21.7945 1.93629e-18 9.80701e-06
-21.6609 -2.28448e-18 9.99326e-06
-21.528 1.88868e-18 1.01837e-05
-21.3958 -2.42079e-18 1.03775e-05
-21.2642 1.9912e-18 1.05757e-05
-21.1332 -2.66611e-18 1.07779e-05
-21.0029 2.31961e-18 1.09846e-05
-20.8732 -3.00456e-18 1.11952e-05
-20.7441 2.65768e-18 1.1411e-05
-20.6156 -3.37398e-18 1.16308e-05
-20.4876 2.89402e-18 1.18557e-05
-20.3602 -3.66979e-18 1.20856e-05
-20.2333 3.22004e-18 1.23204e-05
-20.1069 -3.80345e-18 1.25604e-05
-19.9811 3.15557e-18 1.28058e-05
-19.8557 -4.18202e-18 1.30569e-05
-19.7309 3.00385e-18 1.33133e-05
-19.6065 -4.1058e-18 1.35761e-05
-19.4826 3.06088e-18 1.38445e-05
-19.3592 -3.98168e-18 1.41193e-05
-19.2362 2.88473e-18 1.44001e-05
-19.1137 -4.02484e-18 1.46867e-05
-18.9916 2.8775e-18 1.49826e-05
-18.8699 -4.00475e-18 1.52844e-05
-18.7487 2.99262e-18 1.55934e-05
-18.6278 -4.2239e-18 1.59095e-05
-18.5074 3.09825e-18 1.62338e-05
-18.3873 -4.42534e-18 1.65655e-05
-18.2676 3.32952e-18 1.69059e-05
-18.1483 -4.6563e-18 1.72541e-05
-18.0294 3.45951e-18 1.76117e-05
-17.9108 -5.06475e-18 1.79778e-05
-17.7926 3.72735e-18 1.83536e-05
-17.6748 -5.67842e-18 1.87386e-05
-17.5572 3.92837e-18 1.9134e-05
-17.4401 -6.53285e-18 1.9539e-05
-17.3232 4.35762e-18 1.99553e-05
-17.2067 -6.78731e-18 2.03819e-05
-17.0905 4.56863e-18 2.08204e-05
-16.9746 -7.12108e-18 2.12702e-05
-16.859 4.58991e-18 2.17321e-05
-16.7437 -7.31414e-18 2.22068e-05
-16.6288 5.11345e-18 2.26942e-05
-16.5141 -7.83136e-18 2.3195e-05
-16.3997 5.02025e-18 2.371e-05
-16.2856 -8.2896e-18 2.42388e-05
-16.1717 5.17719e-18 2.47831e-05
-16.0582 -8.21526e-18 2.53425e-05
-15.9449 5.08697e-18 2.59176e-05
-15.8319 -8.62484e-18 2.65101e-05
-15.7191 5.08094e-18 2.71189e-05
-15.6066 -9.12048e-18 2.7746e-05
-15.4943 5.30149e-18 2.83917e-05
-15.3823 -9.75795e-18 2.90557e-05
-15.2705 5.14187e-18 2.97408e-05
-15.159 -1.04144e-17 3.04459e-05
-15.0477 4.75761e-18 3.11719e-05
-14.9367 -1.08141e-17 3.19218e-05
-14.8258 5.19882e-18 3.2693e-05
-14.7152 -1.19259e-17 3.34893e-05
-14.6049 5.67873e-18 3.43111e-05
-14.4947 -1.26752e-17 3.51572e-05
-14.3848 6.24958e-18 3.60323e-05
-14.275 -1.31816e-17 3.69348e-05
-14.1655 5.66571e-18 3.78653e-05
-14.0562 -1.5088e-17 3.88294e-05
-13.9471 5.82831e-18 3.98223e-05
-13.8382 -1.62653e-17 4.08492e-05
-13.7294 6.87597e-18 4.1913e-05
-13.6209 -1.78735e-17 4.30085e-05
-13.5126 6.71817e-18 4.4145e-05
-13.4044 -1.92443e-17 4.53211e-05
-13.2965 7.32187e-18 4.65335e-05
-13.1887 -2.02208e-17 4.77949e-05
-13.0811 7.81936e-18 4.90977e-05
-12.9737 -2.25633e-17 5.04442e-05
-12.8664 7.58831e-18 5.18478e-05
-12.7593 -2.51693e-17 5.32941e-05
-12.6524 6.96495e-18 5.47959e-05
-12.5457 -2.67651e-17 5.63604e-05
-12.4391 7.39481e-18 5.79719e-05
-12.3327 -2.90661e-17 5.9652e-05
-12.2265 7.62076e-18 6.1401e-05
-12.1204 -3.15877e-17 6.32013e-05
-12.0144 7.69755e-18 6.50898e-05
-11.9086 -3.50472e-17 6.70471e-05
-11.803 5.79289e-18 6.90691e-05
-11.6975 -3.91138e-17 7.11969e-05
-11.5922 4.42942e-18 7.33949e-05
-11.487 -4.31987e-17 7.56747e-05
-11.3819 4.00437e-18 7.80813e-05
-11.277 -4.77312e-17 8.05553e-05
-11.1722 2.96938e-18 8.31397e-05
-11.0676 -5.10215e-17 8.58694e-05
-10.9631 1.92839e-18 8.86632e-05
-10.8587 -5.50952e-17 9.16099e-05
-10.7545 4.67431e-19 9.47127e-05
-10.6503 -6.2975e-17 9.78832e-05
-10.5463 -2.23554e-18 0.000101258
-10.4425 -7.10088e-17 0.000104798
-10.3387 -6.85478e-18 0.000108409
-10.2351 -7.82381e-17 0.000112302
-10.1316 -1.14938e-17 0.000116345
-10.0282 -8.75434e-17 0.000120487
-9.92496 -1.56482e-17 0.000124997
-9.82181 -1.01021e-16 0.000129633
-9.71877 -2.2418e-17 0.000134409
-9.61583 -1.14445e-16 0.000139669
-9.51301 -3.34141e-17 0.000144993
-9.4103 -1.31127e-16 0.000150547
-9.30769 -4.31275e-17 0.000156715
-9.20518 -1.53927e-16 0.000162845
-9.10278 -5.59396e-17 0.000169361
-9.00048 -1.75939e-16 0.000176628
-8.89828 -7.30738e-17 0.000183713
-8.79618 -2.00161e-16 0.000191428
-8.69417 -8.92572e-17 0.000200047
-8.59226 -2.37423e-16 0.000208245
-8.49044 -1.11204e-16 0.000217498
-8.38872 -2.79906e-16 0.000227755
-8.28708 -1.45714e-16 0.000237292
-8.18554 -3.29235e-16 0.00024851
-8.08408 -1.8901e-16 0.000260794
-7.98271 -4.03165e-16 0.000271909
-7.88143 -2.42487e-16 0.000285727
-7.78023 -4.87832e-16 0.000300479
-7.67911 -3.20996e-16 0.000313505
-7.57807 -5.92419e-16 0.000330776
-7.47712 -4.15254e-16 0.000348567
-7.37624 -7.3889e-16 0.000363903
-7.27544 -5.3501e-16 0.000385868
-7.17471 -9.23375e-16 0.000407362
-7.07406 -7.09335e-16 0.000425546
-6.97348 -1.17045e-15 0.00045399
-6.87298 -9.73278e-16 0.000479979
-6.77254 -1.50162e-15 0.000501748
-6.67218 -1.31871e-15 0.000539243
-6.57188 -2.02032e-15 0.000570647
-6.47166 -1.87522e-15 0.000597046
-6.37149 -2.8165e-15 0.000647224
-6.2714 -2.82979e-15 0.000685283
-6.17136 -4.02214e-15 0.000717938
-6.07139 -4.22945e-15 0.000786776
-5.97148 -5.81472e-15 0.000832276
-5.87163 -6.13496e-15 0.000873587
-5.77184 -8.21805e-15 0.000969096
-5.67211 -8.70424e-15 0.00102325
-5.57243 -1.08642e-14 0.00107676
-5.47281 -1.19654e-14 0.00121105
-5.37325 -1.48821e-14 0.00127472
-5.27373 -1.64125e-14 0.00134672
-5.17427 -2.16831e-14 0.00153822
-5.07487 -2.57986e-14 0.00161273
-4.97551 -3.50708e-14 0.0017142
-4.8762 -4.7364e-14 0.00199129
-4.77694 -6.76101e-14 0.00207968
-4.67772 -9.70239e-14 0.00223318
-4.57855 -1.5632e-13 0.0026434
-4.47943 -2.51017e-13 0.00276184
-4.38035 -4.33172e-13 0.00302628
-4.28131 -7.58492e-13 0.00366454
-4.18232 -1.28742e-12 0.00388424
-4.08336 -2.10064e-12 0.00441599
-3.98445 -3.26713e-12 0.00551625
-3.88557 -4.7092e-12 0.00626764
-3.78673 -6.48881e-12 0.00807966
-3.68793 -8.62024e-12 0.0111993
-3.58916 -1.09832e-11 0.0142622
-3.49043 -1.32101e-11 0.0173613
-3.39173 -1.41671e-11 0.0196104
-3.29307 -1.2835e-11 0.0206976
-3.19443 -9.438e-12 0.0212287
-3.09583 -4.58325e-12 0.0217346
-2.99725 7.19804e-13 0.0226636
-2.89871 4.75484e-12 0.0244034
-2.80019 5.25571e-12 0.0273294
-2.7017 1.42548e-12 0.0317953
-2.60323 -5.43858e-12 0.0381891
-2.50479 -1.3022e-11 0.0470762
-2.40638 -2.01783e-11 0.0594713
-2.30798 -2.67341e-11 0.0771889
-2.20961 -3.37329e-11 0.103459
-2.11126 -4.2293e-11 0.144135
-2.01293 -5.44723e-11 0.210125
-1.91462 -7.1352e-11 0.322546
-1.81632 -9.22374e-11 0.523706
-1.71804 -1.05009e-10 0.903369
-1.61978 -9.69292e-11 1.66787
-1.52154 -3.01355e-10 3.33873
-1.42331 -4.0601e-09 6.76831
-1.32509 -1.63744e-08 9.97883
-1.22689 -2.57241e-08 11.2176
-1.12869 -4.00331e-08 13.3819
-1.03051 -6.17458e-08 16.0035
-0.932337 -5.15721e-08 14.0204
-0.834173 -1.96049e-08 8.34053
-0.736016 -5.97501e-09 4.58451
-0.637867 -1.90126e-09 2.73637
-0.539723 -6.19777e-10 1.8163
-0.441585 -2.07223e-10 1.32772
-0.343451 -8.14379e-11 1.05433
-0.24532 -4.49381e-11 0.897616
-0.147191 -2.58169e-11 0.81079
-0.0490634 -9.15949e-12 0.771797
0.0490634 9.51286e-12 0.771797
0.147191 2.62501e-11 0.81079
0.24532 4.54015e-11 0.897616
0.343451 8.19983e-11 1.05433
0.441585 2.08042e-10 1.32772
0.539723 6.21014e-10 1.8163
0.637867 1.9032e-09 2.73637
0.736016 5.97803e-09 4.58451
0.834173 1.96127e-08 8.34053
0.932337 5.15822e-08 14.0204
1.03051 6.1757e-08 16.0035
1.12869 4.00287e-08 13.3819
1.22689 2.57206e-08 11.2176
1.32509 1.63804e-08 9.97883
1.42331 4.05569e-09 6.76831
1.52154 3.01338e-10 3.33873
1.61978 9.63563e-11 1.66787
1.71804 1.0506e-10 0.903369
1.81632 9.22535e-11 0.523706
1.91462 7.13889e-11 0.322546
2.01293 5.44807e-11 0.210125
2.11126 4.23042e-11 0.144135
2.20961 3.3739e-11 0.103459
2.30798 2.67344e-11 0.0771889
2.40638 2.01837e-11 0.0594713
2.50479 1.30256e-11 0.0470762
2.60323 5.44055e-12 0.0381891
2.7017 -1.42232e-12 0.0317953
2.80019 -5.25186e-12 0.0273294
2.89871 -4.74972e-12 0.0244034
2.99725 -7.13897e-13 0.0226636
3.09583 4.58926e-12 0.0217346
3.19443 9.44312e-12 0.0212287
3.29307 1.28392e-11 0.0206976
3.39173 1.41708e-11 0.0196104
3.49043 1.32131e-11 0.0173613
3.58916 1.09847e-11 0.0142622
3.68793 8.62052e-12 0.0111993
3.78673 6.48943e-12 0.00807966
3.88557 4.70931e-12 0.00626764
3.98445 3.26733e-12 0.00551625
4.08336 2.09993e-12 0.00441599
4.18232 1.2871e-12 0.00388424
4.28131 7.58412e-13 0.00366454
4.38035 4.33264e-13 0.00302628
4.47943 2.50915e-13 0.00276184
4.57855 1.55967e-13 0.0026434
4.67772 9.6909e-14 0.00223318
4.77694 6.75685e-14 0.00207968
4.8762 4.74094e-14 0.00199129
4.97551 3.51098e-14 0.0017142
5.07487 2.58135e-14 0.00161273
5.17427 2.16938e-14 0.00153822
5.27373 1.64015e-14 0.00134672
5.37325 1.48781e-14 0.00127472
5.47281 1.19537e-14 0.00121105
5.57243 1.08665e-14 0.00107676
5.67211 8.70486e-15 0.00102325
5.77184 8.21929e-15 0.000969096
5.87163 6.12646e-15 0.000873587
5.97148 5.81354e-15 0.000832276
6.07139 4.22513e-15 0.000786776
6.17136 4.02207e-15 0.000717938
6.2714 2.82796e-15 0.000685283
6.37149 2.81958e-15 0.000647224
6.47166 1.87124e-15 0.000597046
6.57188 2.02191e-15 0.000570647
6.67218 1.31541e-15 0.000539243
6.77254 1.50409e-15 0.000501748
6.87298 9.61791e-16 0.000479979
6.97348 1.15985e-15 0.00045399
7.07406 7.09111e-16 0.000425546
7.17471 9.24505e-16 0.000407362
7.27544 5.37643e-16 0.000385868
7.37624 7.36479e-16 0.000363903
7.47712 4.16945e-16 0.000348567
7.57807 5.92289e-16 0.000330776
7.67911 3.20777e-16 0.000313505
7.78023 4.85255e-16 0.000300479
7.88143 2.41335e-16 0.000285727
7.98271 4.02748e-16 0.000271909
8.08408 1.88633e-16 0.000260794
8.18554 3.28847e-16 0.00024851
8.28708 1.45293e-16 0.000237292
8.38872 2.78972e-16 0.000227755
8.49044 1.10785e-16 0.000217498
8.59226 2.37064e-16 0.000208245
8.69417 8.84814e-17 0.000200047
8.79618 1.99895e-16 0.000191428
8.89828 7.27966e-17 0.000183713
9.00048 1.75607e-16 0.000176628
9.10278 5.56976e-17 0.000169361
9.20518 1.53778e-16 0.000162845
9.30769 4.31484e-17 0.000156715
9.4103 1.30921e-16 0.000150547
9.51301 3.32158e-17 0.000144993
9.61583 1.14146e-16 0.000139669
9.71877 2.23028e-17 0.000134409
9.82181 1.00777e-16 0.000129633
9.92496 1.5464e-17 0.000124997
10.0282 8.7407e-17 0.000120487
10.1316 1.14298e-17 0.000116345
10.2351 7.81639e-17 0.000112302
10.3387 6.73828e-18 0.000108409
10.4425 7.092e-17 0.000104798
10.5463 2.14479e-18 0.000101258
10.6503 6.28789e-17 9.78832e-05
10.7545 -5.72227e-19 9.47127e-05
10.8587 5.50017e-17 9.16099e-05
10.9631 -2.00355e-18 8.86632e-05
11.0676 5.09725e-17 8.58694e-05
11.1722 -3.04384e-18 8.31397e-05
11.277 4.76617e-17 8.05553e-05
11.3819 -4.06208e-18 7.80813e-05
11.487 4.31351e-17 7.56747e-05
11.5922 -4.48724e-18 7.33949e-05
11.6975 3.9066e-17 7.11969e-05
11.803 -5.8555e-18 6.90691e-05
11.9086 3.49995e-17 6.70471e-05
12.0144 -7.7566e-18 6.50898e-05
12.1204 3.15487e-17 6.32013e-05
12.2265 -7.67955e-18 6.1401e-05
12.3327 2.90297e-17 5.9652e-05
12.4391 -7.44798e-18 5.79719e-05
12.5457 2.67308e-17 5.63604e-05
12.6524 -7.0143e-18 5.47959e-05
12.7593 2.51401e-17 5.32941e-05
12.8664 -7.63277e-18 5.18478e-05
12.9737 2.25367e-17 5.04442e-05
13.0811 -7.85812e-18 4.90977e-05
13.1887 2.0194e-17 4.77949e-05
13.2965 -7.35562e-18 4.65335e-05
13.4044 1.92184e-17 4.53211e-05
13.5126 -6.74528e-18 4.4145e-05
13.6209 1.78454e-17 4.30085e-05
13.7294 -6.90147e-18 4.1913e-05
13.8382 1.62377e-17 4.08492e-05
13.9471 -5.8482e-18 3.98223e-05
14.0562 1.50643e-17 3.88294e-05
14.1655 -5.68394e-18 3.78653e-05
14.275 1.31583e-17 3.69348e-05
14.3848 -6.26622e-18 3.60323e-05
14.4947 1.26531e-17 3.51572e-05
14.6049 -5.69523e-18 3.43111e-05
14.7152 1.19053e-17 3.34893e-05
14.8258 -5.21386e-18 3.2693e-05
14.9367 1.07957e-17 3.19218e-05
15.0477 -4.77166e-18 3.11719e-05
15.159 1.03976e-17 3.04459e-05
15.2705 -5.15524e-18 2.97408e-05
15.3823 9.74272e-18 2.90557e-05
15.4943 -5.31448e-18 2.83917e-05
15.6066 9.10667e-18 2.7746e-05
15.7191 -5.09334e-18 2.71189e-05
15.8319 8.61302e-18 2.65101e-05
15.9449 -5.09929e-18 2.59176e-05
16.0582 8.20524e-18 2.53425e-05
16.1717 -5.18974e-18 2.47831e-05
16.2856 8.28051e-18 2.42388e-05
16.3997 -5.03292e-18 2.371e-05
16.5141 7.82385e-18 2.3195e-05
16.6288 -5.12555e-18 2.26942e-05
16.7437 7.307e-18 2.22068e-05
16.859 -4.60073e-18 2.17321e-05
16.9746 7.11412e-18 2.12702e-05
17.0905 -4.5779e-18 2.08204e-05
17.2067 6.7796e-18 2.03819e-05
17.3232 -4.36521e-18 1.99553e-05
17.4401 6.52466e-18 1.9539e-05
17.5572 -3.93451e-18 1.9134e-05
17.6748 5.66999e-18 1.87386e-05
17.7926 -3.73255e-18 1.83536e-05
17.9108 5.05663e-18 1.79778e-05
18.0294 -3.46437e-18 1.76117e-05
18.1483 4.64915e-18 1.72541e-05
18.2676 -3.33455e-18 1.69059e-05
18.3873 4.41884e-18 1.65655e-05
18.5074 -3.10347e-18 1.62338e-05
18.6278 4.21832e-18 1.59095e-05
18.7487 -2.99768e-18 1.55934e-05
18.8699 3.99977e-18 1.52844e-05
18.9916 -2.88258e-18 1.49826e-05
19.1137 4.02041e-18 1.46867e-05
19.2362 -2.88969e-18 1.44001e-05
19.3592 3.97778e-18 1.41193e-05
19.4826 -3.06583e-18 1.38445e-05
19.6065 4.10234e-18 1.35761e-05
19.7309 -3.00851e-18 1.33133e-05
19.8557 4.17879e-18 1.30569e-05
19.9811 -3.15974e-18 1.28058e-05
20.1069 3.79996e-18 1.25604e-05
20.2333 -3.22347e-18 1.23204e-05
20.3602 3.66611e-18 1.20856e-05
20.4876 -2.89683e-18 1.18557e-05
20.6156 3.37018e-18 1.16308e-05
20.7441 -2.66017e-18 1.1411e-05
20.8732 3.00095e-18 1.11952e-05
21.0029 -2.32203e-18 1.09846e-05
21.1332 2.66298e-18 1.07779e-05
21.2642 -1.99378e-18 1.05757e-05
21.3958 2.41819e-18 1.03775e-05
21.528 -1.89146e-18 1.01837e-05
21.6609 2.28225e-18 9.99326e-06
21.7945 -1.93895e-18 9.80701e-06
21.9288 2.50582e-18 9.62469e-06
22.0639 -2.04585e-18 9.44518e-06
22.1997 2.71097e-18 9.27007e-06
22.3363 -2.39844e-18 9.09797e-06
22.4736 2.69933e-18 8.92897e-06
22.6118 -2.56667e-18 8.76355e-06
22.7509 2.79882e-18 8.60155e-06
22.8908 -2.34061e-18 8.44134e-06
23.0316 2.52862e-18 8.28585e-06
23.1733 -2.15393e-18 8.13219e-06
23.316 2.13536e-18 7.98064e-06
23.4597 -1.71338e-18 7.83443e-06
23.6044 1.86588e-18 7.68737e-06
23.7502 -1.54686e-18 7.54558e-06
23.8971 1.72233e-18 7.40584e-06
24.0451 -1.63806e-18 7.26648e-06
24.1944 2.02347e-18 7.13305e-06
24.3448 -1.87675e-18 6.99856e-06
24.4966 2.30102e-18 6.86793e-06
24.6496 -2.18993e-18 6.7401e-06
24.8041 2.21896e-18 6.61207e-06
24.9601 -2.06217e-18 6.48872e-06
25.1175 1.96528e-18 6.36556e-06
25.2766 -1.56626e-18 6.24461e-06
25.4373 1.5226e-18 6.12646e-06
25.5998 -1.424e-18 6.00858e-06
25.7641 1.57911e-18 5.89366e-06
25.9304 -1.59014e-18 5.77986e-06
26.0988 1.90749e-18 5.6674e-06
26.2693 -1.92822e-18 5.55712e-06
26.4421 2.07478e-18 5.44761e-06
26.6174 -1.83776e-18 5.33985e-06
26.7954 1.78471e-18 5.23338e-06
26.9761 -1.53355e-18 5.12787e-06
27.1598 1.35706e-18 5.02384e-06
27.3468 -1.42554e-18 4.92063e-06
27.5373 1.53842e-18 4.81842e-06
27.7317 -1.83587e-18 4.71722e-06
27.9302 2.06596e-18 4.61655e-06
28.1333 -2.26951e-18 4.51662e-06
28.3415 1.73839e-18 4.41724e-06
28.5554 -1.17428e-18 4.31801e-06
28.7758 8.19014e-19 4.21895e-06
29.0035 -2.64552e-18 4.11989e-06
29.2396 1.67723e-19 4.02035e-06
29.4858 -8.97599e-18 3.91991e-06
29.7441 -8.98043e-18 3.81812e-06
30.0173 -1.12424e-17 3.71424e-06
30.3101 -1.96242e-18 3.60713e-06
30.6297 -4.63641e-18 3.49485e-06
30.9905 3.75341e-18 3.37364e-06
31.4301 -1.11657e-17 3.23346e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1QuantumOneLoop/iFp_OneLoopFRG.txt <==
-31.4301 1.01882e-24 3.23595e-06
-30.9905 -1.4177e-24 3.3763e-06
-30.6297 -4.1284e-25 3.49766e-06
-30.3101 1.79343e-24 3.61007e-06
-30.0173 -1.57018e-24 3.71732e-06
-29.7441 -1.11645e-24 3.82132e-06
-29.4858 3.18233e-26 3.92322e-06
-29.2396 1.42524e-25 4.02378e-06
-29.0035 1.14162e-25 4.12352e-06
-28.7758 -1.72278e-24 4.22284e-06
-28.5554 -1.18724e-24 4.32203e-06
-28.3415 -2.42496e-24 4.42134e-06
-28.1333 -4.1367e-25 4.52096e-06
-27.9302 3.21221e-24 4.62107e-06
-27.7317 -2.33666e-25 4.7218e-06
-27.5373 1.01715e-24 4.82329e-06
-27.3468 -2.93451e-24 4.92564e-06
-27.1598 3.66365e-24 5.02896e-06
-26.9761 -6.12622e-25 5.13333e-06
-26.7954 2.73263e-24 5.23886e-06
-26.6174 -2.30209e-24 5.3456e-06
-26.4421 3.99245e-25 5.45365e-06
-26.2693 -2.6194e-24 5.56308e-06
-26.0988 9.51309e-26 5.67395e-06
-25.9304 6.21058e-25 5.78634e-06
-25.7641 3.88799e-24 5.90032e-06
-25.5998 6.04809e-25 6.01594e-06
-25.4373 -2.54228e-24 6.13327e-06
-25.2766 3.57594e-24 6.25239e-06
-25.1175 -6.135e-25 6.37335e-06
-24.9601 -7.62e-25 6.49621e-06
-24.8041 -2.92786e-24 6.62105e-06
-24.6496 -1.89521e-24 6.74793e-06
-24.4966 -1.80758e-24 6.87691e-06
-24.3448 2.88892e-24 7.00806e-06
-24.1944 1.71769e-25 7.14144e-06
-24.0451 -7.91772e-25 7.27714e-06
-23.8971 -1.6988e-24 7.4152e-06
-23.7502 7.57361e-24 7.55571e-06
-23.6044 2.6711e-26 7.69874e-06
-23.4597 5.19481e-24 7.84435e-06
-23.316 4.51178e-24 7.99263e-06
-23.1733 2.11463e-24 8.14366e-06
-23.0316 3.64099e-24 8.2975e-06
-22.8908 -2.65731e-24 8.45424e-06
-22.7509 4.03516e-24 8.61397e-06
-22.6118 -2.12642e-24 8.77676e-06
-22.4736 3.44476e-24 8.94271e-06
-22.3363 4.09923e-24 9.11189e-06
-22.1997 1.17998e-24 9.28442e-06
-22.0639 1.0918e-25 9.46037e-06
-21.9288 1.13148e-23 9.63984e-06
-21.7945 -3.61001e-24 9.82294e-06
-21.6609 -3.8899e-24 1.00098e-05
-21.528 1.0079e-24 1.02004e-05
-21.3958 5.36179e-24 1.0395e-05
-21.2642 -2.1296e-25 1.05937e-05
-21.1332 4.19908e-24 1.07965e-05
-21.0029 -8.78032e-25 1.10036e-05
-20.8732 4.17151e-24 1.12151e-05
-20.7441 7.21972e-24 1.14312e-05
-20.6156 -5.12966e-24 1.16519e-05
-20.4876 2.39219e-24 1.18775e-05
-20.3602 -3.32464e-24 1.2108e-05
-20.2333 -1.1308e-24 1.23435e-05
-20.1069 -4.72631e-25 1.25844e-05
-19.9811 -5.12355e-24 1.28306e-05
-19.8557 3.17414e-25 1.30823e-05
-19.7309 -1.76523e-24 1.33398e-05
-19.6065 -3.55394e-24 1.36032e-05
-19.4826 -2.72947e-24 1.38726e-05
-19.3592 -7.40815e-24 1.41483e-05
-19.2362 -5.26847e-24 1.44305e-05
-19.1137 2.73932e-24 1.47192e-05
-18.9916 -2.21493e-25 1.50148e-05
-18.8699 -6.43158e-24 1.53175e-05
-18.7487 7.64723e-24 1.56275e-05
-18.6278 1.28139e-23 1.59449e-05
-18.5074 -6.07809e-24 1.62701e-05
-18.3873 4.8637e-24 1.66033e-05
-18.2676 1.56286e-23 1.69447e-05
-18.1483 5.00033e-24 1.72946e-05
-18.0294 3.31036e-24 1.76532e-05
-17.9108 -6.11393e-24 1.8021e-05
-17.7926 6.88067e-24 1.8398e-05
-17.6748 7.81045e-24 1.87848e-05
-17.5572 -7.7862e-24 1.91815e-05
-17.4401 1.11836e-23 1.95885e-05
-17.3232 1.04733e-23 2.00062e-05
-17.2067 1.20837e-24 2.04349e-05
-17.0905 4.31973e-24 2.0875e-05
-16.9746 7.77638e-24 2.13268e-05
-16.859 1.33661e-24 2.17908e-05
-16.7437 3.01965e-24 2.22675e-05
-16.6288 2.18447e-23 2.27571e-05
-16.5141 -8.01554e-24 2.32603e-05
-16.3997 1.00087e-23 2.37774e-05
-16.2856 3.73745e-24 2.43091e-05
-16.1717 -1.42649e-23 2.48557e-05
-16.0582 2.46435e-23 2.54178e-05
-15.9449 1.55805e-23 2.5996e-05
-15.8319 -1.38837e-23 2.65909e-05
-15.7191 -4.14738e-24 2.72031e-05
-15.6066 3.30612e-24 2.78332e-05
-15.4943 5.94096e-23 2.8482e-05
-15.3823 1.45399e-23 2.915e-05
-15.2705 1.92853e-23 2.98381e-05
-15.159 -1.1821e-25 3.05471e-05
-15.0477 -2.95759e-24 3.12776e-05
-14.9367 -1.08323e-23 3.20306e-05
-14.8258 -2.53973e-24 3.28069e-05
-14.7152 -1.58797e-23 3.36075e-05
-14.6049 -1.90718e-23 3.44334e-05
-14.4947 7.47639e-24 3.52854e-05
-14.3848 1.29352e-23 3.61648e-05
-14.275 -1.39976e-24 3.70726e-05
-14.1655 3.13951e-23 3.80099e-05
-14.0562 7.43618e-23 3.89781e-05
-13.9471 2.499e-23 3.99783e-05
-13.8382 1.92082e-23 4.10121e-05
-13.7294 2.76222e-23 4.20806e-05
-13.6209 2.98169e-24 4.31856e-05
-13.5126 2.07009e-23 4.43285e-05
-13.4044 -2.82667e-23 4.5511e-05
-13.2965 1.01036e-22 4.67348e-05
-13.1887 6.49829e-23 4.80018e-05
-13.0811 -4.77993e-23 4.93139e-05
-12.9737 7.15339e-23 5.06731e-05
-12.8664 9.69471e-24 5.20816e-05
-12.7593 1.45884e-22 5.35417e-05
-12.6524 2.07122e-23 5.50557e-05
-12.5457 1.21445e-23 5.66262e-05
-12.4391 -2.4582e-23 5.82559e-05
-12.3327 1.10617e-22 5.99475e-05
-12.2265 -3.4521e-23 6.1704e-05
-12.1204 -6.88597e-23 6.35287e-05
-12.0144 1.97587e-24 6.54248e-05
-11.9086 -2.623e-23 6.73959e-05
-11.803 1.59191e-23 6.94458e-05
-11.6975 -6.57737e-23 7.15784e-05
-11.5922 4.00458e-24 7.37979e-05
-11.487 2.41258e-23 7.61089e-05
-11.3819 4.05838e-23 7.8516e-05
-11.277 1.38556e-24 8.10244e-05
-11.1722 1.44741e-23 8.36395e-05
-11.0676 -1.15846e-23 8.63668e-05
-10.9631 7.04077e-23 8.92127e-05
-10.8587 3.16853e-23 9.21834e-05
-10.7545 1.07374e-22 9.5286e-05
-10.6503 2.3708e-23 9.85279e-05
-10.5463 1.59426e-23 0.000101917
-10.4425 -8.58438e-23 0.000105461
-10.3387 8.46323e-23 0.00010917
-10.2351 -1.64937e-24 0.000113054
-10.1316 5.50716e-24 0.000117121
-10.0282 -6.17981e-23 0.000121385
-9.92496 1.83386e-22 0.000125855
-9.82181 -1.30183e-22 0.000130546
-9.71877 3.1213e-22 0.00013547
-9.61583 1.35654e-22 0.000140642
-9.51301 -1.13223e-22 0.000146079
-9.4103 5.03176e-23 0.000151797
-9.30769 1.28147e-22 0.000157813
-9.20518 -9.2955e-23 0.000164149
-9.10278 2.43856e-22 0.000170825
-9.00048 7.9317e-22 0.000177864
-8.89828 -4.17769e-22 0.000185292
-8.79618 3.88962e-23 0.000193134
-8.69417 -1.22734e-22 0.000201419
-8.59226 3.09311e-22 0.000210181
-8.49044 1.01333e-22 0.000219452
-8.38872 5.74134e-22 0.00022927
-8.28708 -3.12033e-22 0.000239675
-8.18554 1.8526e-22 0.000250712
-8.08408 -2.8341e-22 0.000262428
-7.98271 1.19427e-21 0.000274877
-7.88143 7.25511e-22 0.000288114
-7.78023 -5.4494e-22 0.000302204
-7.67911 3.4014e-23 0.000317214
-7.57807 -3.53778e-22 0.000333221
-7.47712 -2.79069e-22 0.000350307
-7.37624 -1.06053e-22 0.000368563
-7.27544 -8.10906e-23 0.00038809
-7.17471 -9.16447e-22 0.000408998
-7.07406 4.1801e-22 0.000431411
-6.97348 -1.45419e-22 0.000455463
-6.87298 2.93309e-22 0.000481304
-6.77254 -8.40215e-22 0.000509103
-6.67218 -8.09167e-23 0.000539044
-6.57188 1.89693e-22 0.000571334
-6.47166 2.17321e-21 0.000606204
-6.37149 3.92153e-21 0.000643913
-6.2714 1.32799e-21 0.00068475
-6.17136 2.64257e-21 0.000729041
-6.07139 3.63278e-21 0.000777152
-5.97148 9.44342e-22 0.000829497
-5.87163 2.81764e-21 0.000886542
-5.77184 4.80313e-21 0.000948818
-5.67211 -2.30985e-22 0.00101693
-5.57243 -5.41349e-22 0.00109155
-5.47281 1.12652e-21 0.00117348
-5.37325 -6.81521e-22 0.00126362
-5.27373 1.84633e-21 0.00136298
-5.17427 7.8848e-21 0.00147277
-5.07487 4.64401e-22 0.00159436
-4.97551 5.62898e-21 0.00172936
-4.8762 6.49929e-22 0.00187962
-4.77694 1.9655e-21 0.00204732
-4.67772 2.91315e-21 0.00223502
-4.57855 1.90448e-20 0.00244575
-4.47943 6.31506e-21 0.00268307
-4.38035 5.12999e-21 0.00295124
-4.28131 2.5198e-20 0.00325535
-4.18232 1.16522e-20 0.00360153
-4.08336 1.61795e-20 0.00399719
-3.98445 -1.0549e-21 0.00445136
-3.88557 5.83728e-20 0.00497508
-3.78673 3.81124e-20 0.00558201
-3.68793 7.11082e-20 0.0062891
-3.58916 8.6126e-20 0.00711765
-3.49043 2.97118e-20 0.00809458
-3.39173 3.41866e-20 0.00925428
-3.29307 -2.60921e-20 0.0106412
-3.19443 1.23275e-19 0.0123133
-3.09583 1.53777e-19 0.0143474
-2.99725 4.22532e-20 0.0168467
-2.89871 2.97477e-19 0.0199517
-2.80019 -1.19112e-20 0.0238578
-2.7017 2.33502e-19 0.0288417
-2.60323 -1.41169e-19 0.0353049
-2.50479 4.86782e-19 0.0438451
-2.40638 5.0833e-19 0.055381
-2.30798 7.19281e-19 0.0713761
-2.20961 2.03434e-18 0.0942684
-2.11126 9.92599e-19 0.128341
-2.01293 1.12518e-18 0.181645
-1.91462 9.7043e-18 0.270675
-1.81632 6.35744e-18 0.433394
-1.71804 3.89494e-17 0.7727
-1.61978 2.30201e-16 1.64663
-1.52154 3.24907e-16 4.96196
-1.42331 2.25581e-15 29.4315
-1.32509 -1.94609e-15 15.5866
-1.22689 -5.02621e-16 3.93606
-1.12869 -4.3956e-17 1.75999
-1.03051 -6.635e-17 1.02714
-0.932337 -4.27243e-17 0.694504
-0.834173 -1.69805e-17 0.515633
-0.736016 -2.04178e-17 0.408666
-0.637867 -1.24263e-17 0.340092
-0.539723 -1.07946e-17 0.294123
-0.441585 -5.03415e-18 0.262552
-0.343451 -5.08572e-18 0.240802
-0.24532 -6.37701e-18 0.226207
-0.147191 -3.59566e-21 0.2172
-0.0490634 7.43471e-20 0.212895
0.0490634 4.11041e-21 0.212895
0.147191 -2.44926e-20 0.2172
0.24532 -6.48184e-18 0.226207
0.343451 -4.81441e-18 0.240802
0.441585 -5.39212e-18 0.262552
0.539723 -1.02826e-17 0.294123
0.637867 -1.28119e-17 0.340092
0.736016 -1.65463e-17 0.408666
0.834173 -1.20488e-17 0.515633
0.932337 -3.95874e-17 0.694504
1.03051 -8.09925e-17 1.02714
1.12869 -8.58743e-17 1.75999
1.22689 -1.3464e-16 3.93606
1.32509 -1.16445e-15 15.5866
1.42331 4.16961e-15 29.4315
1.52154 3.81171e-16 4.96196
1.61978 2.21208e-16 1.64663
1.71804 2.35756e-17 0.7727
1.81632 9.42953e-19 0.433394
1.91462 1.14182e-17 0.270675
2.01293 1.71882e-18 0.181645
2.11126 1.95208e-18 0.128341
2.20961 1.99738e-18 0.0942684
2.30798 1.14742e-19 0.0713761
2.40638 3.59403e-19 0.055381
2.50479 7.67581e-19 0.0438451
2.60323 3.21037e-19 0.0353049
2.7017 8.87898e-20 0.0288417
2.80019 1.07446e-19 0.0238578
2.89871 4.52584e-19 0.0199517
2.99725 2.30256e-19 0.0168467
3.09583 7.5647e-20 0.0143474
3.19443 6.81512e-20 0.0123133
3.29307 -2.64959e-20 0.0106412
3.39173 1.58198e-19 0.00925428
3.49043 4.85586e-20 0.00809458
3.58916 1.1956e-20 0.00711765
3.68793 2.53225e-20 0.0062891
3.78673 -1.71683e-21 0.00558201
3.88557 5.62606e-20 0.00497508
3.98445 2.47557e-20 0.00445136
4.08336 1.99834e-20 0.00399719
4.18232 3.02823e-20 0.00360153
4.28131 1.81978e-20 0.00325535
4.38035 -5.69358e-22 0.00295124
4.47943 1.39005e-20 0.00268307
4.57855 1.36471e-20 0.00244575
4.67772 8.01328e-21 0.00223502
4.77694 9.60475e-22 0.00204732
4.8762 3.81183e-21 0.00187962
4.97551 1.21483e-21 0.00172936
5.07487 -1.02494e-21 0.00159436
5.17427 4.20691e-21 0.00147277
5.27373 2.15176e-21 0.00136298
5.37325 2.77709e-21 0.00126362
5.47281 -1.66131e-21 0.00117348
5.57243 2.46992e-21 0.00109155
5.67211 2.46151e-21 0.00101693
5.77184 2.39589e-21 0.000948818
5.87163 1.23539e-21 0.000886542
5.97148 2.29004e-21 0.000829497
6.07139 2.81837e-21 0.000777152
6.17136 -4.86105e-22 0.000729041
6.2714 2.96283e-21 0.00068475
6.37149 -3.29507e-22 0.000643913
6.47166 9.92992e-22 0.000606204
6.57188 1.8196e-22 0.000571334
6.67218 1.30962e-21 0.000539044
6.77254 1.25704e-21 0.000509103
6.87298 1.42507e-21 0.000481304
6.97348 7.48005e-22 0.000455463
7.07406 3.37323e-22 0.000431411
7.17471 -8.21453e-22 0.000408998
7.27544 1.84876e-22 0.00038809
7.37624 1.57015e-21 0.000368563
7.47712 6.17698e-22 0.000350307
7.57807 -6.10506e-22 0.000333221
7.67911 -4.43264e-22 0.000317214
7.78023 -6.07017e-22 0.000302204
7.88143 -3.62406e-22 0.000288114
7.98271 7.52435e-22 0.000274877
8.08408 -1.98019e-22 0.000262428
8.18554 1.68115e-24 0.000250712
8.28708 3.43908e-22 0.000239675
8.38872 1.40326e-22 0.00022927
8.49044 4.40278e-23 0.000219452
8.59226 6.97018e-22 0.000210181
8.69417 -3.85953e-23 0.000201419
8.79618 -2.445e-22 0.000193134
8.89828 -1.84477e-22 0.000185292
9.00048 5.35947e-22 0.000177864
9.10278 1.10605e-21 0.000170825
9.20518 2.92418e-22 0.000164149
9.30769 -7.35615e-23 0.000157813
9.4103 3.21602e-23 0.000151797
9.51301 -3.0877e-24 0.000146079
9.61583 4.56229e-22 0.000140642
9.71877 1.60811e-22 0.00013547
9.82181 1.24173e-22 0.000130546
9.92496 1.20619e-22 0.000125855
10.0282 -1.06873e-22 0.000121385
10.1316 7.41838e-23 0.000117121
10.2351 1.69072e-22 0.000113054
10.3387 -7.47079e-23 0.00010917
10.4425 -7.31241e-23 0.000105461
10.5463 -1.74524e-22 0.000101917
10.6503 -1.14485e-22 9.85279e-05
10.7545 9.20522e-24 9.5286e-05
10.8587 9.05805e-23 9.21834e-05
10.9631 -4.99319e-23 8.92127e-05
11.0676 -7.61315e-23 8.63668e-05
11.1722 3.46821e-23 8.36395e-05
11.277 4.38701e-23 8.10244e-05
11.3819 -6.33079e-23 7.8516e-05
11.487 7.54178e-24 7.61089e-05
11.5922 -7.85044e-24 7.37979e-05
11.6975 9.87516e-24 7.15784e-05
11.803 3.03588e-23 6.94458e-05
11.9086 3.36139e-23 6.73959e-05
12.0144 -5.63929e-24 6.54248e-05
12.1204 -4.15081e-23 6.35287e-05
12.2265 2.07586e-23 6.1704e-05
12.3327 -4.4718e-23 5.99475e-05
12.4391 2.21702e-23 5.82559e-05
12.5457 -2.34153e-23 5.66262e-05
12.6524 -1.11703e-23 5.50557e-05
12.7593 9.36884e-23 5.35417e-05
12.8664 4.22418e-23 5.20816e-05
12.9737 1.27299e-24 5.06731e-05
13.0811 -7.70199e-24 4.93139e-05
13.1887 8.71917e-23 4.80018e-05
13.2965 4.76339e-23 4.67348e-05
13.4044 9.69239e-24 4.5511e-05
13.5126 -1.93024e-23 4.43285e-05
13.6209 -5.67162e-24 4.31856e-05
13.7294 4.29629e-23 4.20806e-05
13.8382 -5.42741e-24 4.10121e-05
13.9471 -4.50045e-24 3.99783e-05
14.0562 2.02458e-23 3.89781e-05
14.1655 -2.19518e-24 3.80099e-05
14.275 2.83052e-23 3.70726e-05
14.3848 1.7676e-23 3.61648e-05
14.4947 6.71659e-23 3.52854e-05
14.6049 -9.49467e-24 3.44334e-05
14.7152 -1.78198e-23 3.36075e-05
14.8258 1.99992e-23 3.28069e-05
14.9367 1.50428e-23 3.20306e-05
15.0477 2.06697e-23 3.12776e-05
15.159 2.59555e-23 3.05471e-05
15.2705 -2.40402e-24 2.98381e-05
15.3823 2.82789e-23 2.915e-05
15.4943 -2.29597e-24 2.8482e-05
15.6066 -1.63008e-23 2.78332e-05
15.7191 2.07524e-24 2.72031e-05
15.8319 3.90849e-25 2.65909e-05
15.9449 2.14101e-23 2.5996e-05
16.0582 -1.91129e-23 2.54178e-05
16.1717 -1.98797e-23 2.48557e-05
16.2856 1.7492e-23 2.43091e-05
16.3997 -6.28627e-24 2.37774e-05
16.5141 -1.70817e-23 2.32603e-05
16.6288 -1.45688e-23 2.27571e-05
16.7437 1.0389e-23 2.22675e-05
16.859 -9.29172e-24 2.17908e-05
16.9746 1.14199e-23 2.13268e-05
17.0905 -1.13693e-23 2.0875e-05
17.2067 -1.91682e-23 2.04349e-05
17.3232 9.10766e-24 2.00062e-05
17.4401 7.40444e-24 1.95885e-05
17.5572 9.97595e-24 1.91815e-05
17.6748 -8.28974e-24 1.87848e-05
17.7926 -1.77806e-23 1.8398e-05
17.9108 3.21962e-24 1.8021e-05
18.0294 5.6689e-24 1.76532e-05
18.1483 -7.11278e-24 1.72946e-05
18.2676 -2.19867e-24 1.69447e-05
18.3873 -9.67942e-24 1.66033e-05
18.5074 -1.25947e-24 1.62701e-05
18.6278 4.37384e-24 1.59449e-05
18.7487 3.33797e-24 1.56275e-05
18.8699 -7.52707e-24 1.53175e-05
18.9916 -2.8245e-24 1.50148e-05
19.1137 7.12583e-24 1.47192e-05
19.2362 4.76589e-24 1.44305e-05
19.3592 4.57258e-24 1.41483e-05
19.4826 -7.99142e-24 1.38726e-05
19.6065 7.51794e-24 1.36032e-05
19.7309 -2.91061e-24 1.33398e-05
19.8557 -1.01637e-25 1.30823e-05
19.9811 1.56534e-25 1.28306e-05
20.1069 3.11806e-24 1.25844e-05
20.2333 -6.06593e-24 1.23435e-05
20.3602 -3.83798e-25 1.2108e-05
20.4876 5.02568e-24 1.18775e-05
20.6156 -1.44243e-24 1.16519e-05
20.7441 -2.22685e-24 1.14312e-05
20.8732 -3.6484e-24 1.12151e-05
21.0029 1.63451e-23 1.10036e-05
21.1332 -5.01242e-24 1.07965e-05
21.2642 4.33091e-24 1.05937e-05
21.3958 7.42122e-24 1.0395e-05
21.528 7.70459e-25 1.02004e-05
21.6609 -6.34503e-25 1.00098e-05
21.7945 1.0303e-24 9.82294e-06
21.9288 -6.00662e-24 9.63984e-06
22.0639 -1.67255e-24 9.46037e-06
22.1997 6.32924e-24 9.28442e-06
22.3363 1.48329e-24 9.11189e-06
22.4736 5.0905e-24 8.94271e-06
22.6118 9.88997e-24 8.77676e-06
22.7509 9.30142e-24 8.61397e-06
22.8908 5.57162e-24 8.45424e-06
23.0316 4.6387e-24 8.2975e-06
23.1733 8.24441e-25 8.14366e-06
23.316 3.24745e-24 7.99263e-06
23.4597 4.5572e-24 7.84435e-06
23.6044 -4.87758e-24 7.69874e-06
23.7502 -1.42773e-24 7.55571e-06
23.8971 -7.58467e-24 7.4152e-06
24.0451 -2.94732e-25 7.27714e-06
24.1944 3.47617e-24 7.14144e-06
24.3448 -1.71365e-24 7.00806e-06
24.4966 2.95586e-24 6.87691e-06
24.6496 -1.49611e-24 6.74793e-06
24.8041 -1.15733e-24 6.62105e-06
24.9601 4.93234e-24 6.49621e-06
25.1175 -4.28109e-24 6.37335e-06
25.2766 9.72729e-25 6.25239e-06
25.4373 2.80032e-24 6.13327e-06
25.5998 2.90712e-24 6.01594e-06
25.7641 4.81523e-24 5.90032e-06
25.9304 2.88119e-24 5.78634e-06
26.0988 -5.63635e-25 5.67395e-06
26.2693 -2.56019e-24 5.56308e-06
26.4421 -5.13473e-25 5.45365e-06
26.6174 6.28277e-25 5.3456e-06
26.7954 -3.92617e-25 5.23886e-06
26.9761 6.49151e-25 5.13333e-06
27.1598 3.18e-24 5.02896e-06
27.3468 1.38608e-24 4.92564e-06
27.5373 4.58682e-26 4.82329e-06
27.7317 9.4455e-25 4.7218e-06
27.9302 -3.10063e-25 4.62107e-06
28.1333 2.18672e-24 4.52096e-06
28.3415 -1.86568e-24 4.42134e-06
28.5554 5.69767e-25 4.32203e-06
28.7758 8.32475e-25 4.22284e-06
29.0035 7.35725e-25 4.12352e-06
29.2396 -6.57979e-25 4.02378e-06
29.4858 3.10517e-25 3.92322e-06
29.7441 1.54946e-24 3.82132e-06
30.0173 1.54569e-24 3.71732e-06
30.3101 -4.90263e-25 3.61007e-06
30.6297 -1.56668e-24 3.49766e-06
30.9905 -1.95042e-25 3.3763e-06
31.4301 -4.8006e-25 3.23595e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1QuantumOneLoop/vANODiaP_FRG.txt <==
-31.4301 -4.59206e-16 -0.0131574
-30.9905 3.32094e-15 -0.0143855
-30.6297 5.63273e-15 -0.0152123
-30.3101 8.70301e-15 -0.015778
-30.0173 1.19502e-14 -0.0161678
-29.7441 1.47848e-14 -0.0164421
-29.4858 1.67743e-14 -0.0166199
-29.2396 1.84837e-14 -0.0166998
-29.0035 1.87644e-14 -0.0166748
-28.7758 1.82338e-14 -0.0165397
-28.5554 1.75658e-14 -0.0163029
-28.3415 1.59983e-14 -0.0159716
-28.1333 1.39936e-14 -0.0155568
-27.9302 1.12174e-14 -0.0150714
-27.7317 7.95085e-15 -0.0145152
-27.5373 4.56388e-15 -0.0138851
-27.3468 4.83115e-16 -0.0131827
-27.1598 -2.41994e-15 -0.0124143
-26.9761 -5.99229e-15 -0.0115907
-26.7954 -9.50897e-15 -0.0107268
-26.6174 -1.17873e-14 -0.00984479
-26.4421 -1.44897e-14 -0.0089587
-26.2693 -1.61995e-14 -0.00808049
-26.0988 -1.63564e-14 -0.0072348
-25.9304 -1.76913e-14 -0.00642886
-25.7641 -1.83313e-14 -0.0056612
-25.5998 -1.77897e-14 -0.00492571
-25.4373 -1.70261e-14 -0.00422463
-25.2766 -1.68093e-14 -0.00355859
-25.1175 -1.58638e-14 -0.0029266
-24.9601 -1.40579e-14 -0.00233277
-24.8041 -1.30407e-14 -0.00178783
-24.6496 -1.20764e-14 -0.00129689
-24.4966 -1.11163e-14 -0.00086834
-24.3448 -1.01937e-14 -0.000494721
-24.1944 -9.39436e-15 -0.000174084
-24.0451 -8.65907e-15 9.73087e-05
-23.8971 -7.7092e-15 0.000316037
-23.7502 -7.45596e-15 0.00049269
-23.6044 -6.70977e-15 0.000630674
-23.4597 -6.24715e-15 0.00073655
-23.316 -5.58391e-15 0.000814622
-23.1733 -4.78107e-15 0.00086537
-23.0316 -4.31098e-15 0.000899296
-22.8908 -3.42068e-15 0.00091996
-22.7509 -2.97888e-15 0.000921113
-22.6118 -2.28004e-15 0.000889781
-22.4736 -1.94023e-15 0.000824983
-22.3363 -1.43896e-15 0.000737388
-22.1997 -9.51454e-16 0.000617712
-22.0639 -5.87469e-16 0.000477058
-21.9288 -2.48079e-16 0.000302068
-21.7945 -1.20984e-17 0.000119354
-21.6609 2.46022e-16 -7.67748e-05
-21.528 5.01529e-16 -0.000242708
-21.3958 7.60835e-16 -0.000448094
-21.2642 9.40449e-16 -0.000673155
-21.1332 1.26411e-15 -0.000958007
-21.0029 1.55145e-15 -0.00125542
-20.8732 1.89751e-15 -0.00156848
-20.7441 2.18696e-15 -0.00189758
-20.6156 2.26455e-15 -0.002241
-20.4876 2.68647e-15 -0.00262292
-20.3602 3.05875e-15 -0.00299195
-20.2333 3.50901e-15 -0.00335593
-20.1069 3.34919e-15 -0.00367697
-19.9811 3.37758e-15 -0.00406933
-19.8557 3.27204e-15 -0.00451148
-19.7309 2.89166e-15 -0.00503092
-19.6065 2.72314e-15 -0.00555818
-19.4826 2.2173e-15 -0.00604985
-19.3592 1.69169e-15 -0.00659456
-19.2362 1.24845e-15 -0.00716163
-19.1137 8.8108e-16 -0.00778973
-18.9916 1.55683e-15 -0.00840507
-18.8699 1.70182e-15 -0.00901004
-18.7487 3.21248e-15 -0.0096495
-18.6278 4.44916e-15 -0.0103518
-18.5074 7.93944e-15 -0.0112046
-18.3873 1.13393e-14 -0.0121756
-18.2676 1.53777e-14 -0.0132382
-18.1483 1.93175e-14 -0.014358
-18.0294 2.37524e-14 -0.0155737
-17.9108 2.86345e-14 -0.016911
-17.7926 3.29711e-14 -0.0183445
-17.6748 3.6696e-14 -0.0198001
-17.5572 3.92718e-14 -0.0212508
-17.4401 4.03378e-14 -0.0226867
-17.3232 4.29619e-14 -0.0241483
-17.2067 4.09203e-14 -0.0256162
-17.0905 3.9581e-14 -0.0270539
-16.9746 3.48216e-14 -0.0284196
-16.859 3.1445e-14 -0.0296879
-16.7437 2.60917e-14 -0.030833
-16.6288 2.13649e-14 -0.0318141
-16.5141 1.68543e-14 -0.032632
-16.3997 1.20502e-14 -0.0332714
-16.2856 7.81253e-15 -0.0337761
-16.1717 3.15799e-15 -0.0341291
-16.0582 -3.11119e-16 -0.0343678
-15.9449 -3.27255e-15 -0.0345053
-15.8319 -5.06309e-15 -0.0345182
-15.7191 -5.79158e-15 -0.0344787
-15.6066 -5.84756e-15 -0.034336
-15.4943 -4.48551e-15 -0.0341662
-15.3823 -1.80438e-15 -0.033969
-15.2705 7.99739e-16 -0.0337138
-15.159 4.51149e-15 -0.0334425
-15.0477 7.89447e-15 -0.0330705
-14.9367 1.20858e-14 -0.0326797
-14.8258 1.5516e-14 -0.0322015
-14.7152 1.94955e-14 -0.0317832
-14.6049 2.2121e-14 -0.0313524
-14.4947 2.42347e-14 -0.0309599
-14.3848 2.44817e-14 -0.0306152
-14.275 2.37677e-14 -0.0301855
-14.1655 2.1318e-14 -0.0296859
-14.0562 1.7424e-14 -0.0289544
-13.9471 1.19881e-14 -0.0280091
-13.8382 3.77077e-15 -0.0268748
-13.7294 -4.72248e-15 -0.025497
-13.6209 -1.51443e-14 -0.0240132
-13.5126 -2.4813e-14 -0.0224032
-13.4044 -3.42896e-14 -0.020738
-13.2965 -4.2901e-14 -0.0190012
-13.1887 -5.00029e-14 -0.0171917
-13.0811 -5.5184e-14 -0.0152864
-12.9737 -5.8328e-14 -0.0132236
-12.8664 -5.61737e-14 -0.0110323
-12.7593 -5.71672e-14 -0.0088126
-12.6524 -5.40701e-14 -0.00668245
-12.5457 -5.15214e-14 -0.00466398
-12.4391 -4.92584e-14 -0.00273677
-12.3327 -4.49753e-14 -0.00097243
-12.2265 -4.07351e-14 0.000645831
-12.1204 -3.77574e-14 0.00218396
-12.0144 -3.42e-14 0.00360212
-11.9086 -3.1679e-14 0.00499499
-11.803 -2.88396e-14 0.00625539
-11.6975 -2.72205e-14 0.00749102
-11.5922 -2.66346e-14 0.00857877
-11.487 -2.55351e-14 0.00960864
-11.3819 -2.47368e-14 0.0105554
-11.277 -2.29291e-14 0.011645
-11.1722 -2.35118e-14 0.0125763
-11.0676 -2.23999e-14 0.0135804
-10.9631 -2.17324e-14 0.0144474
-10.8587 -2.1793e-14 0.0154159
-10.7545 -2.2763e-14 0.0163614
-10.6503 -2.40332e-14 0.0174063
-10.5463 -2.43018e-14 0.0184676
-10.4425 -2.67549e-14 0.0196268
-10.3387 -2.75979e-14 0.0206826
-10.2351 -2.89674e-14 0.0217669
-10.1316 -2.97756e-14 0.023071
-10.0282 -3.0412e-14 0.0243715
-9.92496 -3.09941e-14 0.0257648
-9.82181 -3.21363e-14 0.0270133
-9.71877 -3.30996e-14 0.028432
-9.61583 -3.42491e-14 0.0297809
-9.51301 -3.48323e-14 0.0313792
-9.4103 -3.5447e-14 0.0327599
-9.30769 -3.61385e-14 0.0346499
-9.20518 -3.61277e-14 0.0359194
-9.10278 -3.5004e-14 0.0371916
-9.00048 -3.39009e-14 0.0383805
-8.89828 -3.13114e-14 0.0399517
-8.79618 -2.97918e-14 0.0413084
-8.69417 -2.92044e-14 0.0429859
-8.59226 -3.01532e-14 0.0437097
-8.49044 -3.27329e-14 0.0452327
-8.38872 -3.85792e-14 0.0459209
-8.28708 -5.1103e-14 0.0469402
-8.18554 -5.83388e-14 0.0482084
-8.08408 -7.36387e-14 0.0497889
-7.98271 -7.16949e-14 0.0507224
-7.88143 -7.37784e-14 0.0523974
-7.78023 -5.91412e-14 0.0524169
-7.67911 -2.97973e-14 0.0526143
-7.57807 7.10548e-16 0.0525547
-7.47712 4.09367e-14 0.051839
-7.37624 6.06118e-14 0.0500841
-7.27544 8.76833e-14 0.0473185
-7.17471 9.07247e-14 0.043157
-7.07406 9.3177e-14 0.0386287
-6.97348 7.69843e-14 0.0337703
-6.87298 6.45573e-14 0.0285106
-6.77254 5.26461e-14 0.0234417
-6.67218 4.19068e-14 0.0180263
-6.57188 2.79841e-14 0.0129412
-6.47166 2.23103e-14 0.00747242
-6.37149 2.18551e-14 0.00255454
-6.2714 2.45319e-14 -0.00285392
-6.17136 2.29776e-14 -0.00717912
-6.07139 2.63458e-14 -0.0118037
-5.97148 3.05886e-14 -0.0144699
-5.87163 3.40207e-14 -0.0174351
-5.77184 3.2041e-14 -0.0178091
-5.67211 3.32503e-14 -0.0187887
-5.57243 3.66094e-14 -0.0169865
-5.47281 4.23017e-14 -0.0167956
-5.37325 4.6797e-14 -0.0144033
-5.27373 5.6331e-14 -0.0150907
-5.17427 6.82903e-14 -0.0141694
-5.07487 7.98281e-14 -0.0178732
-4.97551 8.61758e-14 -0.0203946
-4.8762 9.62156e-14 -0.0282912
-4.77694 1.01649e-13 -0.0346229
-4.67772 1.04336e-13 -0.0466692
-4.57855 1.008e-13 -0.0560992
-4.47943 1.03669e-13 -0.0715593
-4.38035 1.10937e-13 -0.0826087
-4.28131 1.24602e-13 -0.100398
-4.18232 1.3898e-13 -0.112214
-4.08336 1.56975e-13 -0.131019
-3.98445 1.68382e-13 -0.141119
-3.88557 1.84096e-13 -0.158584
-3.78673 1.89003e-13 -0.163623
-3.68793 1.85826e-13 -0.175635
-3.58916 1.5396e-13 -0.168029
-3.49043 1.25441e-13 -0.168376
-3.39173 8.39362e-14 -0.140077
-3.29307 4.0454e-14 -0.121436
-3.19443 -1.00355e-13 -0.0600966
-3.09583 -1.79162e-13 -0.0139142
-2.99725 -3.31076e-13 0.0740763
-2.89871 -4.25395e-13 0.141838
-2.80019 -3.18315e-13 0.222556
-2.7017 -1.70209e-13 0.272671
-2.60323 2.04875e-13 0.286589
-2.50479 3.17814e-13 0.27746
-2.40638 2.60592e-13 0.22651
-2.30798 1.56734e-13 0.188078
-2.20961 -3.04109e-14 0.138174
-2.11126 -1.37328e-13 0.108413
-2.01293 -2.31146e-13 0.0785449
-1.91462 -2.64659e-13 0.0635961
-1.81632 -2.69782e-13 0.0507887
-1.71804 -2.65901e-13 0.0475118
-1.61978 -2.36044e-13 0.0442557
-1.52154 -2.01599e-13 0.0487116
-1.42331 -1.58151e-13 0.051817
-1.32509 -1.27903e-13 0.061476
-1.22689 -9.92914e-14 0.0680531
-1.12869 -9.19331e-14 0.082165
-1.03051 -8.5764e-14 0.0925674
-0.932337 -6.95276e-14 0.112178
-0.834173 7.08719e-15 0.126277
-0.736016 8.08891e-14 0.153454
-0.637867 1.75467e-13 0.172511
-0.539723 2.85078e-13 0.210121
-0.441585 4.09308e-13 0.231966
-0.343451 5.89012e-13 0.282491
-0.24532 9.22661e-13 0.302383
-0.147191 1.30395e-12 0.364565
-0.0490634 1.80913e-12 0.352517
0.0490634 1.80913e-12 0.352517
0.147191 1.30395e-12 0.364565
0.24532 9.22661e-13 0.302383
0.343451 5.89012e-13 0.282491
0.441585 4.09308e-13 0.231966
0.539723 2.85078e-13 0.210121
0.637867 1.75467e-13 0.172511
0.736016 8.08891e-14 0.153454
0.834173 7.08719e-15 0.126277
0.932337 -6.95276e-14 0.112178
1.03051 -8.5764e-14 0.0925674
1.12869 -9.19331e-14 0.082165
1.22689 -9.92914e-14 0.0680531
1.32509 -1.27903e-13 0.061476
1.42331 -1.58151e-13 0.051817
1.52154 -2.01599e-13 0.0487116
1.61978 -2.36044e-13 0.0442557
1.71804 -2.65901e-13 0.0475118
1.81632 -2.69782e-13 0.0507887
1.91462 -2.64659e-13 0.0635961
2.01293 -2.31146e-13 0.0785449
2.11126 -1.37328e-13 0.108413
2.20961 -3.04109e-14 0.138174
2.30798 1.56734e-13 0.188078
2.40638 2.60592e-13 0.22651
2.50479 3.17814e-13 0.27746
2.60323 2.04875e-13 0.286589
2.7017 -1.70209e-13 0.272671
2.80019 -3.18315e-13 0.222556
2.89871 -4.25395e-13 0.141838
2.99725 -3.31076e-13 0.0740763
3.09583 -1.79162e-13 -0.0139142
3.19443 -1.00355e-13 -0.0600966
3.29307 4.0454e-14 -0.121436
3.39173 8.39362e-14 -0.140077
3.49043 1.25441e-13 -0.168376
3.58916 1.5396e-13 -0.168029
3.68793 1.85826e-13 -0.175635
3.78673 1.89003e-13 -0.163623
3.88557 1.84096e-13 -0.158584
3.98445 1.68382e-13 -0.141119
4.08336 1.56975e-13 -0.131019
4.18232 1.3898e-13 -0.112214
4.28131 1.24602e-13 -0.100398
4.38035 1.10937e-13 -0.0826087
4.47943 1.03669e-13 -0.0715593
4.57855 1.008e-13 -0.0560992
4.67772 1.04336e-13 -0.0466692
4.77694 1.01649e-13 -0.0346229
4.8762 9.62156e-14 -0.0282912
4.97551 8.61758e-14 -0.0203946
5.07487 7.98281e-14 -0.0178732
5.17427 6.82903e-14 -0.0141694
5.27373 5.6331e-14 -0.0150907
5.37325 4.6797e-14 -0.0144033
5.47281 4.23017e-14 -0.0167956
5.57243 3.66094e-14 -0.0169865
5.67211 3.32503e-14 -0.0187887
5.77184 3.2041e-14 -0.0178091
5.87163 3.40207e-14 -0.0174351
5.97148 3.05886e-14 -0.0144699
6.07139 2.63458e-14 -0.0118037
6.17136 2.29776e-14 -0.00717912
6.2714 2.45319e-14 -0.00285392
6.37149 2.18551e-14 0.00255454
6.47166 2.23103e-14 0.00747242
6.57188 2.79841e-14 0.0129412
6.67218 4.19068e-14 0.0180263
6.77254 5.26461e-14 0.0234417
6.87298 6.45573e-14 0.0285106
6.97348 7.69843e-14 0.0337703
7.07406 9.3177e-14 0.0386287
7.17471 9.07247e-14 0.043157
7.27544 8.76833e-14 0.0473185
7.37624 6.06118e-14 0.0500841
7.47712 4.09367e-14 0.051839
7.57807 7.10548e-16 0.0525547
7.67911 -2.97973e-14 0.0526143
7.78023 -5.91412e-14 0.0524169
7.88143 -7.37784e-14 0.0523974
7.98271 -7.16949e-14 0.0507224
8.08408 -7.36387e-14 0.0497889
8.18554 -5.83388e-14 0.0482084
8.28708 -5.1103e-14 0.0469402
8.38872 -3.85792e-14 0.0459209
8.49044 -3.27329e-14 0.0452327
8.59226 -3.01532e-14 0.0437097
8.69417 -2.92044e-14 0.0429859
8.79618 -2.97918e-14 0.0413084
8.89828 -3.13114e-14 0.0399517
9.00048 -3.39009e-14 0.0383805
9.10278 -3.5004e-14 0.0371916
9.20518 -3.61277e-14 0.0359194
9.30769 -3.61385e-14 0.0346499
9.4103 -3.5447e-14 0.0327599
9.51301 -3.48323e-14 0.0313792
9.61583 -3.42491e-14 0.0297809
9.71877 -3.30996e-14 0.028432
9.82181 -3.21363e-14 0.0270133
9.92496 -3.09941e-14 0.0257648
10.0282 -3.0412e-14 0.0243715
10.1316 -2.97756e-14 0.023071
10.2351 -2.89674e-14 0.0217669
10.3387 -2.75979e-14 0.0206826
10.4425 -2.67549e-14 0.0196268
10.5463 -2.43018e-14 0.0184676
10.6503 -2.40332e-14 0.0174063
10.7545 -2.2763e-14 0.0163614
10.8587 -2.1793e-14 0.0154159
10.9631 -2.17324e-14 0.0144474
11.0676 -2.23999e-14 0.0135804
11.1722 -2.35118e-14 0.0125763
11.277 -2.29291e-14 0.011645
11.3819 -2.47368e-14 0.0105554
11.487 -2.55351e-14 0.00960864
11.5922 -2.66346e-14 0.00857877
11.6975 -2.72205e-14 0.00749102
11.803 -2.88396e-14 0.00625539
11.9086 -3.1679e-14 0.00499499
12.0144 -3.42e-14 0.00360212
12.1204 -3.77574e-14 0.00218396
12.2265 -4.07351e-14 0.000645831
12.3327 -4.49753e-14 -0.00097243
12.4391 -4.92584e-14 -0.00273677
12.5457 -5.15214e-14 -0.00466398
12.6524 -5.40701e-14 -0.00668245
12.7593 -5.71672e-14 -0.0088126
12.8664 -5.61737e-14 -0.0110323
12.9737 -5.8328e-14 -0.0132236
13.0811 -5.5184e-14 -0.0152864
13.1887 -5.00029e-14 -0.0171917
13.2965 -4.2901e-14 -0.0190012
13.4044 -3.42896e-14 -0.020738
13.5126 -2.4813e-14 -0.0224032
13.6209 -1.51443e-14 -0.0240132
13.7294 -4.72248e-15 -0.025497
13.8382 3.77077e-15 -0.0268748
13.9471 1.19881e-14 -0.0280091
14.0562 1.7424e-14 -0.0289544
14.1655 2.1318e-14 -0.0296859
14.275 2.37677e-14 -0.0301855
14.3848 2.44817e-14 -0.0306152
14.4947 2.42347e-14 -0.0309599
14.6049 2.2121e-14 -0.0313524
14.7152 1.94955e-14 -0.0317832
14.8258 1.5516e-14 -0.0322015
14.9367 1.20858e-14 -0.0326797
15.0477 7.89447e-15 -0.0330705
15.159 4.51149e-15 -0.0334425
15.2705 7.99739e-16 -0.0337138
15.3823 -1.80438e-15 -0.033969
15.4943 -4.48551e-15 -0.0341662
15.6066 -5.84756e-15 -0.034336
15.7191 -5.79158e-15 -0.0344787
15.8319 -5.06309e-15 -0.0345182
15.9449 -3.27255e-15 -0.0345053
16.0582 -3.11119e-16 -0.0343678
16.1717 3.15799e-15 -0.0341291
16.2856 7.81253e-15 -0.0337761
16.3997 1.20502e-14 -0.0332714
16.5141 1.68543e-14 -0.032632
16.6288 2.13649e-14 -0.0318141
16.7437 2.60917e-14 -0.030833
16.859 3.1445e-14 -0.0296879
16.9746 3.48216e-14 -0.0284196
17.0905 3.9581e-14 -0.0270539
17.2067 4.09203e-14 -0.0256162
17.3232 4.29619e-14 -0.0241483
17.4401 4.03378e-14 -0.0226867
17.5572 3.92718e-14 -0.0212508
17.6748 3.6696e-14 -0.0198001
17.7926 3.29711e-14 -0.0183445
17.9108 2.86345e-14 -0.016911
18.0294 2.37524e-14 -0.0155737
18.1483 1.93175e-14 -0.014358
18.2676 1.53777e-14 -0.0132382
18.3873 1.13393e-14 -0.0121756
18.5074 7.93944e-15 -0.0112046
18.6278 4.44916e-15 -0.0103518
18.7487 3.21248e-15 -0.0096495
18.8699 1.70182e-15 -0.00901004
18.9916 1.55683e-15 -0.00840507
19.1137 8.8108e-16 -0.00778973
19.2362 1.24845e-15 -0.00716163
19.3592 1.69169e-15 -0.00659456
19.4826 2.2173e-15 -0.00604985
19.6065 2.72314e-15 -0.00555818
19.7309 2.89166e-15 -0.00503092
19.8557 3.27204e-15 -0.00451148
19.9811 3.37758e-15 -0.00406933
20.1069 3.34919e-15 -0.00367697
20.2333 3.50901e-15 -0.00335593
20.3602 3.05875e-15 -0.00299195
20.4876 2.68647e-15 -0.00262292
20.6156 2.26455e-15 -0.002241
20.7441 2.18696e-15 -0.00189758
20.8732 1.89751e-15 -0.00156848
21.0029 1.55145e-15 -0.00125542
21.1332 1.26411e-15 -0.000958007
21.2642 9.40449e-16 -0.000673155
21.3958 7.60835e-16 -0.000448094
21.528 5.01529e-16 -0.000242708
21.6609 2.46022e-16 -7.67748e-05
21.7945 -1.20984e-17 0.000119354
21.9288 -2.48079e-16 0.000302068
22.0639 -5.87469e-16 0.000477058
22.1997 -9.51454e-16 0.000617712
22.3363 -1.43896e-15 0.000737388
22.4736 -1.94023e-15 0.000824983
22.6118 -2.28004e-15 0.000889781
22.7509 -2.97888e-15 0.000921113
22.8908 -3.42068e-15 0.00091996
23.0316 -4.31098e-15 0.000899296
23.1733 -4.78107e-15 0.00086537
23.316 -5.58391e-15 0.000814622
23.4597 -6.24715e-15 0.00073655
23.6044 -6.70977e-15 0.000630674
23.7502 -7.45596e-15 0.00049269
23.8971 -7.7092e-15 0.000316037
24.0451 -8.65907e-15 9.73087e-05
24.1944 -9.39436e-15 -0.000174084
24.3448 -1.01937e-14 -0.000494721
24.4966 -1.11163e-14 -0.00086834
24.6496 -1.20764e-14 -0.00129689
24.8041 -1.30407e-14 -0.00178783
24.9601 -1.40579e-14 -0.00233277
25.1175 -1.58638e-14 -0.0029266
25.2766 -1.68093e-14 -0.00355859
25.4373 -1.70261e-14 -0.00422463
25.5998 -1.77897e-14 -0.00492571
25.7641 -1.83313e-14 -0.0056612
25.9304 -1.76913e-14 -0.00642886
26.0988 -1.63564e-14 -0.0072348
26.2693 -1.61995e-14 -0.00808049
26.4421 -1.44897e-14 -0.0089587
26.6174 -1.17873e-14 -0.00984479
26.7954 -9.50897e-15 -0.0107268
26.9761 -5.99229e-15 -0.0115907
27.1598 -2.41994e-15 -0.0124143
27.3468 4.83115e-16 -0.0131827
27.5373 4.56388e-15 -0.0138851
27.7317 7.95085e-15 -0.0145152
27.9302 1.12174e-14 -0.0150714
28.1333 1.39936e-14 -0.0155568
28.3415 1.59983e-14 -0.0159716
28.5554 1.75658e-14 -0.0163029
28.7758 1.82338e-14 -0.0165397
29.0035 1.87644e-14 -0.0166748
29.2396 1.84837e-14 -0.0166998
29.4858 1.67743e-14 -0.0166199
29.7441 1.47848e-14 -0.0164421
30.0173 1.19502e-14 -0.0161678
30.3101 8.70301e-15 -0.015778
30.6297 5.63273e-15 -0.0152123
30.9905 3.32094e-15 -0.0143855
31.4301 -4.59206e-16 -0.0131574


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1QuantumOneLoop/vANOOffP_FRG.txt <==
-31.4301 -4.60972e-16 -0.0131574
-30.9905 3.32452e-15 -0.0143856
-30.6297 5.63635e-15 -0.0152123
-30.3101 8.70301e-15 -0.015778
-30.0173 1.19502e-14 -0.0161679
-29.7441 1.47848e-14 -0.0164421
-29.4858 1.67743e-14 -0.0166199
-29.2396 1.84799e-14 -0.0166999
-29.0035 1.87644e-14 -0.0166748
-28.7758 1.82261e-14 -0.0165397
-28.5554 1.75658e-14 -0.0163029
-28.3415 1.59904e-14 -0.0159717
-28.1333 1.39936e-14 -0.0155569
-27.9302 1.12174e-14 -0.0150714
-27.7317 7.94284e-15 -0.0145152
-27.5373 4.56388e-15 -0.0138851
-27.3468 4.79055e-16 -0.0131827
-27.1598 -2.41994e-15 -0.0124143
-26.9761 -5.9964e-15 -0.0115908
-26.7954 -9.50897e-15 -0.0107269
-26.6174 -1.17873e-14 -0.00984484
-26.4421 -1.44939e-14 -0.00895874
-26.2693 -1.61995e-14 -0.00808053
-26.0988 -1.63564e-14 -0.00723482
-25.9304 -1.76913e-14 -0.00642884
-25.7641 -1.83356e-14 -0.00566111
-25.5998 -1.77919e-14 -0.00492556
-25.4373 -1.70283e-14 -0.00422444
-25.2766 -1.68115e-14 -0.00355845
-25.1175 -1.5866e-14 -0.00292659
-24.9601 -1.40579e-14 -0.0023329
-24.8041 -1.30407e-14 -0.00178802
-24.6496 -1.20775e-14 -0.00129699
-24.4966 -1.11174e-14 -0.000868329
-24.3448 -1.01937e-14 -0.000494731
-24.1944 -9.39436e-15 -0.000174215
-24.0451 -8.65965e-15 9.71516e-05
-23.8971 -7.70979e-15 0.000315981
-23.7502 -7.45713e-15 0.000492667
-23.6044 -6.71094e-15 0.000630549
-23.4597 -6.24774e-15 0.000736399
-23.316 -5.5845e-15 0.000814561
-23.1733 -4.78227e-15 0.000865307
-23.0316 -4.31218e-15 0.000899139
-22.8908 -3.42204e-15 0.000919836
-22.7509 -2.9801e-15 0.000921052
-22.6118 -2.28066e-15 0.000889651
-22.4736 -1.94085e-15 0.000824822
-22.3363 -1.43958e-15 0.000737306
-22.1997 -9.52079e-16 0.000617593
-22.0639 -5.88727e-16 0.000476884
-21.9288 -2.49345e-16 0.000301956
-21.7945 -1.33719e-17 0.000119236
-21.6609 2.44741e-16 -7.69631e-05
-21.528 4.99595e-16 -0.000242836
-21.3958 7.59537e-16 -0.000448229
-21.2642 9.39144e-16 -0.00067335
-21.1332 1.26345e-15 -0.000958153
-21.0029 1.55013e-15 -0.00125557
-20.8732 1.89618e-15 -0.00156869
-20.7441 2.18562e-15 -0.00189774
-20.6156 2.26253e-15 -0.00224118
-20.4876 2.68512e-15 -0.00262314
-20.3602 3.05704e-15 -0.00299212
-20.2333 3.50695e-15 -0.00335615
-20.1069 3.34781e-15 -0.00367721
-19.9811 3.37584e-15 -0.00406952
-19.8557 3.27065e-15 -0.00451173
-19.7309 2.89061e-15 -0.00503115
-19.6065 2.72172e-15 -0.00555841
-19.4826 2.21624e-15 -0.00605013
-19.3592 1.69026e-15 -0.00659481
-19.2362 1.24647e-15 -0.00716189
-19.1137 8.79628e-16 -0.00779004
-18.9916 1.555e-15 -0.00840533
-18.8699 1.70035e-15 -0.00901037
-18.7487 3.21174e-15 -0.00964982
-18.6278 4.44693e-15 -0.0103522
-18.5074 7.93944e-15 -0.011205
-18.3873 1.13363e-14 -0.0121759
-18.2676 1.53762e-14 -0.0132386
-18.1483 1.9316e-14 -0.0143584
-18.0294 2.37508e-14 -0.0155741
-17.9108 2.86345e-14 -0.0169114
-17.7926 3.29711e-14 -0.0183449
-17.6748 3.6696e-14 -0.0198005
-17.5572 3.92718e-14 -0.0212512
-17.4401 4.03378e-14 -0.0226872
-17.3232 4.29587e-14 -0.0241488
-17.2067 4.09139e-14 -0.0256168
-17.0905 3.95745e-14 -0.0270545
-16.9746 3.48151e-14 -0.0284203
-16.859 3.14384e-14 -0.0296885
-16.7437 2.60851e-14 -0.0308337
-16.6288 2.13649e-14 -0.0318148
-16.5141 1.68543e-14 -0.0326328
-16.3997 1.20434e-14 -0.0332722
-16.2856 7.80572e-15 -0.033777
-16.1717 3.15799e-15 -0.03413
-16.0582 -3.11119e-16 -0.0343687
-15.9449 -3.27255e-15 -0.0345064
-15.8319 -5.06309e-15 -0.0345194
-15.7191 -5.79158e-15 -0.0344799
-15.6066 -5.84756e-15 -0.0343373
-15.4943 -4.48551e-15 -0.0341676
-15.3823 -1.80438e-15 -0.0339706
-15.2705 7.99739e-16 -0.0337155
-15.159 4.48219e-15 -0.0334444
-15.0477 7.89447e-15 -0.0330726
-14.9367 1.20858e-14 -0.032682
-14.8258 1.5501e-14 -0.032204
-14.7152 1.94955e-14 -0.031786
-14.6049 2.2121e-14 -0.0313555
-14.4947 2.42347e-14 -0.0309634
-14.3848 2.44662e-14 -0.0306192
-14.275 2.37521e-14 -0.0301901
-14.1655 2.1318e-14 -0.0296911
-14.0562 1.7424e-14 -0.0289606
-13.9471 1.19722e-14 -0.0280164
-13.8382 3.75472e-15 -0.0268836
-13.7294 -4.72248e-15 -0.0255076
-13.6209 -1.51606e-14 -0.0240266
-13.5126 -2.48294e-14 -0.0224202
-13.4044 -3.43227e-14 -0.0207604
-13.2965 -4.29177e-14 -0.0190317
-13.1887 -5.00534e-14 -0.017235
-13.0811 -5.52349e-14 -0.0153509
-12.9737 -5.83793e-14 -0.0133238
-12.8664 -5.61392e-14 -0.0111848
-12.7593 -5.70628e-14 -0.00900879
-12.6524 -5.39824e-14 -0.00685828
-12.5457 -5.1424e-14 -0.00478559
-12.4391 -4.91603e-14 -0.00281618
-12.3327 -4.48943e-14 -0.00102528
-12.2265 -4.06715e-14 0.000608582
-12.1204 -3.77208e-14 0.00215684
-12.0144 -3.41631e-14 0.00358125
-11.9086 -3.1651e-14 0.00497879
-11.803 -2.88114e-14 0.00624209
-11.6975 -2.7192e-14 0.00748028
-11.5922 -2.66059e-14 0.0085695
-11.487 -2.55158e-14 0.00960099
-11.3819 -2.47173e-14 0.0105486
-11.277 -2.29094e-14 0.0116393
-11.1722 -2.34919e-14 0.0125709
-11.0676 -2.23798e-14 0.0135759
-10.9631 -2.17071e-14 0.0144432
-10.8587 -2.17726e-14 0.0154122
-10.7545 -2.27424e-14 0.0163578
-10.6503 -2.40228e-14 0.0174033
-10.5463 -2.4286e-14 0.0184646
-10.4425 -2.6739e-14 0.0196242
-10.3387 -2.75818e-14 0.0206799
-10.2351 -2.89539e-14 0.0217646
-10.1316 -2.97592e-14 0.0230687
-10.0282 -3.03981e-14 0.0243696
-9.92496 -3.09801e-14 0.0257627
-9.82181 -3.2125e-14 0.0270116
-9.71877 -3.30839e-14 0.02843
-9.61583 -3.42347e-14 0.0297795
-9.51301 -3.48177e-14 0.0313774
-9.4103 -3.54337e-14 0.0327586
-9.30769 -3.61255e-14 0.0346482
-9.20518 -3.61139e-14 0.0359182
-9.10278 -3.49911e-14 0.03719
-9.00048 -3.38885e-14 0.0383794
-8.89828 -3.12973e-14 0.0399502
-8.79618 -2.97792e-14 0.0413073
-8.69417 -2.919e-14 0.0429845
-8.59226 -3.01371e-14 0.0437086
-8.49044 -3.27198e-14 0.0452314
-8.38872 -3.85627e-14 0.0459199
-8.28708 -5.10896e-14 0.0469389
-8.18554 -5.83252e-14 0.0482074
-8.08408 -7.3625e-14 0.0497877
-7.98271 -7.1681e-14 0.0507214
-7.88143 -7.37643e-14 0.0523962
-7.78023 -5.91198e-14 0.052416
-7.67911 -2.97901e-14 0.0526131
-7.57807 7.25198e-16 0.0525539
-7.47712 4.09516e-14 0.0518378
-7.37624 6.06193e-14 0.0500833
-7.27544 8.76986e-14 0.0473173
-7.17471 9.07402e-14 0.0431561
-7.07406 9.32005e-14 0.0386275
-6.97348 7.70002e-14 0.0337694
-6.87298 6.45734e-14 0.0285095
-6.77254 5.26707e-14 0.0234408
-6.67218 4.19234e-14 0.0180252
-6.57188 2.8001e-14 0.0129402
-6.47166 2.23189e-14 0.00747134
-6.37149 2.18725e-14 0.00255351
-6.2714 2.45496e-14 -0.00285496
-6.17136 2.29956e-14 -0.00718023
-6.07139 2.6364e-14 -0.0118047
-5.97148 3.06165e-14 -0.0144711
-5.87163 3.40396e-14 -0.0174361
-5.77184 3.20602e-14 -0.0178104
-5.67211 3.3265e-14 -0.0187896
-5.57243 3.66293e-14 -0.0169879
-5.47281 4.23271e-14 -0.0167965
-5.37325 4.68228e-14 -0.0144047
-5.27373 5.63495e-14 -0.0150917
-5.17427 6.83185e-14 -0.0141709
-5.07487 7.98527e-14 -0.0178742
-4.97551 8.62037e-14 -0.0203961
-4.8762 9.62412e-14 -0.0282923
-4.77694 1.01678e-13 -0.0346246
-4.67772 1.0436e-13 -0.0466703
-4.57855 1.00831e-13 -0.0561009
-4.47943 1.037e-13 -0.0715606
-4.38035 1.10969e-13 -0.0826104
-4.28131 1.24641e-13 -0.1004
-4.18232 1.3902e-13 -0.112216
-4.08336 1.57003e-13 -0.131021
-3.98445 1.68437e-13 -0.141121
-3.88557 1.84139e-13 -0.158586
-3.78673 1.89047e-13 -0.163625
-3.68793 1.85871e-13 -0.175637
-3.58916 1.53998e-13 -0.168031
-3.49043 1.25493e-13 -0.168379
-3.39173 8.39935e-14 -0.140079
-3.29307 4.05088e-14 -0.121439
-3.19443 -1.00303e-13 -0.0600989
-3.09583 -1.79108e-13 -0.0139172
-2.99725 -3.31011e-13 0.0740738
-2.89871 -4.25328e-13 0.141835
-2.80019 -3.18236e-13 0.222553
-2.7017 -1.70127e-13 0.272667
-2.60323 2.0496e-13 0.286585
-2.50479 3.17914e-13 0.277455
-2.40638 2.60696e-13 0.226507
-2.30798 1.56842e-13 0.188073
-2.20961 -3.03104e-14 0.138169
-2.11126 -1.3721e-13 0.108407
-2.01293 -2.31008e-13 0.0785394
-1.91462 -2.64514e-13 0.0635892
-1.81632 -2.69606e-13 0.050782
-1.71804 -2.65711e-13 0.0475034
-1.61978 -2.3583e-13 0.0442472
-1.52154 -2.01348e-13 0.0487013
-1.42331 -1.57859e-13 0.0518059
-1.32509 -1.27583e-13 0.0614627
-1.22689 -9.89238e-14 0.0680383
-1.12869 -9.14659e-14 0.0821471
-1.03051 -8.51917e-14 0.0925468
-0.932337 -6.88503e-14 0.112153
-0.834173 7.90238e-15 0.126246
-0.736016 8.20016e-14 0.153415
-0.637867 1.76946e-13 0.172461
-0.539723 2.87263e-13 0.210055
-0.441585 4.12357e-13 0.231875
-0.343451 5.92972e-13 0.28236
-0.24532 9.28544e-13 0.302189
-0.147191 1.31206e-12 0.364277
-0.0490634 1.81819e-12 0.352142
0.0490634 1.81819e-12 0.352142
0.147191 1.31206e-12 0.364277
0.24532 9.28544e-13 0.302189
0.343451 5.92972e-13 0.28236
0.441585 4.12357e-13 0.231875
0.539723 2.87263e-13 0.210055
0.637867 1.76946e-13 0.172461
0.736016 8.20016e-14 0.153415
0.834173 7.90238e-15 0.126246
0.932337 -6.88503e-14 0.112153
1.03051 -8.51917e-14 0.0925468
1.12869 -9.14659e-14 0.0821471
1.22689 -9.89238e-14 0.0680383
1.32509 -1.27583e-13 0.0614627
1.42331 -1.57859e-13 0.0518059
1.52154 -2.01348e-13 0.0487013
1.61978 -2.3583e-13 0.0442472
1.71804 -2.65711e-13 0.0475034
1.81632 -2.69606e-13 0.050782
1.91462 -2.64514e-13 0.0635892
2.01293 -2.31008e-13 0.0785394
2.11126 -1.3721e-13 0.108407
2.20961 -3.03104e-14 0.138169
2.30798 1.56842e-13 0.188073
2.40638 2.60696e-13 0.226507
2.50479 3.17914e-13 0.277455
2.60323 2.0496e-13 0.286585
2.7017 -1.70127e-13 0.272667
2.80019 -3.18236e-13 0.222553
2.89871 -4.25328e-13 0.141835
2.99725 -3.31011e-13 0.0740738
3.09583 -1.79108e-13 -0.0139172
3.19443 -1.00303e-13 -0.0600989
3.29307 4.05088e-14 -0.121439
3.39173 8.39935e-14 -0.140079
3.49043 1.25493e-13 -0.168379
3.58916 1.53998e-13 -0.168031
3.68793 1.85871e-13 -0.175637
3.78673 1.89047e-13 -0.163625
3.88557 1.84139e-13 -0.158586
3.98445 1.68437e-13 -0.141121
4.08336 1.57003e-13 -0.131021
4.18232 1.3902e-13 -0.112216
4.28131 1.24641e-13 -0.1004
4.38035 1.10969e-13 -0.0826104
4.47943 1.037e-13 -0.0715606
4.57855 1.00831e-13 -0.0561009
4.67772 1.0436e-13 -0.0466703
4.77694 1.01678e-13 -0.0346246
4.8762 9.62412e-14 -0.0282923
4.97551 8.62037e-14 -0.0203961
5.07487 7.98527e-14 -0.0178742
5.17427 6.83185e-14 -0.0141709
5.27373 5.63495e-14 -0.0150917
5.37325 4.68228e-14 -0.0144047
5.47281 4.23271e-14 -0.0167965
5.57243 3.66293e-14 -0.0169879
5.67211 3.3265e-14 -0.0187896
5.77184 3.20602e-14 -0.0178104
5.87163 3.40396e-14 -0.0174361
5.97148 3.06165e-14 -0.0144711
6.07139 2.6364e-14 -0.0118047
6.17136 2.29956e-14 -0.00718023
6.2714 2.45496e-14 -0.00285496
6.37149 2.18725e-14 0.00255351
6.47166 2.23189e-14 0.00747134
6.57188 2.8001e-14 0.0129402
6.67218 4.19234e-14 0.0180252
6.77254 5.26707e-14 0.0234408
6.87298 6.45734e-14 0.0285095
6.97348 7.70002e-14 0.0337694
7.07406 9.32005e-14 0.0386275
7.17471 9.07402e-14 0.0431561
7.27544 8.76986e-14 0.0473173
7.37624 6.06193e-14 0.0500833
7.47712 4.09516e-14 0.0518378
7.57807 7.25198e-16 0.0525539
7.67911 -2.97901e-14 0.0526131
7.78023 -5.91198e-14 0.052416
7.88143 -7.37643e-14 0.0523962
7.98271 -7.1681e-14 0.0507214
8.08408 -7.3625e-14 0.0497877
8.18554 -5.83252e-14 0.0482074
8.28708 -5.10896e-14 0.0469389
8.38872 -3.85627e-14 0.0459199
8.49044 -3.27198e-14 0.0452314
8.59226 -3.01371e-14 0.0437086
8.69417 -2.919e-14 0.0429845
8.79618 -2.97792e-14 0.0413073
8.89828 -3.12973e-14 0.0399502
9.00048 -3.38885e-14 0.0383794
9.10278 -3.49911e-14 0.03719
9.20518 -3.61139e-14 0.0359182
9.30769 -3.61255e-14 0.0346482
9.4103 -3.54337e-14 0.0327586
9.51301 -3.48177e-14 0.0313774
9.61583 -3.42347e-14 0.0297795
9.71877 -3.30839e-14 0.02843
9.82181 -3.2125e-14 0.0270116
9.92496 -3.09801e-14 0.0257627
10.0282 -3.03981e-14 0.0243696
10.1316 -2.97592e-14 0.0230687
10.2351 -2.89539e-14 0.0217646
10.3387 -2.75818e-14 0.0206799
10.4425 -2.6739e-14 0.0196242
10.5463 -2.4286e-14 0.0184646
10.6503 -2.40228e-14 0.0174033
10.7545 -2.27424e-14 0.0163578
10.8587 -2.17726e-14 0.0154122
10.9631 -2.17071e-14 0.0144432
11.0676 -2.23798e-14 0.0135759
11.1722 -2.34919e-14 0.0125709
11.277 -2.29094e-14 0.0116393
11.3819 -2.47173e-14 0.0105486
11.487 -2.55158e-14 0.00960099
11.5922 -2.66059e-14 0.0085695
11.6975 -2.7192e-14 0.00748028
11.803 -2.88114e-14 0.00624209
11.9086 -3.1651e-14 0.00497879
12.0144 -3.41631e-14 0.00358125
12.1204 -3.77208e-14 0.00215684
12.2265 -4.06715e-14 0.000608582
12.3327 -4.48943e-14 -0.00102528
12.4391 -4.91603e-14 -0.00281618
12.5457 -5.1424e-14 -0.00478559
12.6524 -5.39824e-14 -0.00685828
12.7593 -5.70628e-14 -0.00900879
12.8664 -5.61392e-14 -0.0111848
12.9737 -5.83793e-14 -0.0133238
13.0811 -5.52349e-14 -0.0153509
13.1887 -5.00534e-14 -0.017235
13.2965 -4.29177e-14 -0.0190317
13.4044 -3.43227e-14 -0.0207604
13.5126 -2.48294e-14 -0.0224202
13.6209 -1.51606e-14 -0.0240266
13.7294 -4.72248e-15 -0.0255076
13.8382 3.75472e-15 -0.0268836
13.9471 1.19722e-14 -0.0280164
14.0562 1.7424e-14 -0.0289606
14.1655 2.1318e-14 -0.0296911
14.275 2.37521e-14 -0.0301901
14.3848 2.44662e-14 -0.0306192
14.4947 2.42347e-14 -0.0309634
14.6049 2.2121e-14 -0.0313555
14.7152 1.94955e-14 -0.031786
14.8258 1.5501e-14 -0.032204
14.9367 1.20858e-14 -0.032682
15.0477 7.89447e-15 -0.0330726
15.159 4.48219e-15 -0.0334444
15.2705 7.99739e-16 -0.0337155
15.3823 -1.80438e-15 -0.0339706
15.4943 -4.48551e-15 -0.0341676
15.6066 -5.84756e-15 -0.0343373
15.7191 -5.79158e-15 -0.0344799
15.8319 -5.06309e-15 -0.0345194
15.9449 -3.27255e-15 -0.0345064
16.0582 -3.11119e-16 -0.0343687
16.1717 3.15799e-15 -0.03413
16.2856 7.80572e-15 -0.033777
16.3997 1.20434e-14 -0.0332722
16.5141 1.68543e-14 -0.0326328
16.6288 2.13649e-14 -0.0318148
16.7437 2.60851e-14 -0.0308337
16.859 3.14384e-14 -0.0296885
16.9746 3.48151e-14 -0.0284203
17.0905 3.95745e-14 -0.0270545
17.2067 4.09139e-14 -0.0256168
17.3232 4.29587e-14 -0.0241488
17.4401 4.03378e-14 -0.0226872
17.5572 3.92718e-14 -0.0212512
17.6748 3.6696e-14 -0.0198005
17.7926 3.29711e-14 -0.0183449
17.9108 2.86345e-14 -0.0169114
18.0294 2.37508e-14 -0.0155741
18.1483 1.9316e-14 -0.0143584
18.2676 1.53762e-14 -0.0132386
18.3873 1.13363e-14 -0.0121759
18.5074 7.93944e-15 -0.011205
18.6278 4.44693e-15 -0.0103522
18.7487 3.21174e-15 -0.00964982
18.8699 1.70035e-15 -0.00901037
18.9916 1.555e-15 -0.00840533
19.1137 8.79628e-16 -0.00779004
19.2362 1.24647e-15 -0.00716189
19.3592 1.69026e-15 -0.00659481
19.4826 2.21624e-15 -0.00605013
19.6065 2.72172e-15 -0.00555841
19.7309 2.89061e-15 -0.00503115
19.8557 3.27065e-15 -0.00451173
19.9811 3.37584e-15 -0.00406952
20.1069 3.34781e-15 -0.00367721
20.2333 3.50695e-15 -0.00335615
20.3602 3.05704e-15 -0.00299212
20.4876 2.68512e-15 -0.00262314
20.6156 2.26253e-15 -0.00224118
20.7441 2.18562e-15 -0.00189774
20.8732 1.89618e-15 -0.00156869
21.0029 1.55013e-15 -0.00125557
21.1332 1.26345e-15 -0.000958153
21.2642 9.39144e-16 -0.00067335
21.3958 7.59537e-16 -0.000448229
21.528 4.99595e-16 -0.000242836
21.6609 2.44741e-16 -7.69631e-05
21.7945 -1.33719e-17 0.000119236
21.9288 -2.49345e-16 0.000301956
22.0639 -5.88727e-16 0.000476884
22.1997 -9.52079e-16 0.000617593
22.3363 -1.43958e-15 0.000737306
22.4736 -1.94085e-15 0.000824822
22.6118 -2.28066e-15 0.000889651
22.7509 -2.9801e-15 0.000921052
22.8908 -3.42204e-15 0.000919836
23.0316 -4.31218e-15 0.000899139
23.1733 -4.78227e-15 0.000865307
23.316 -5.5845e-15 0.000814561
23.4597 -6.24774e-15 0.000736399
23.6044 -6.71094e-15 0.000630549
23.7502 -7.45713e-15 0.000492667
23.8971 -7.70979e-15 0.000315981
24.0451 -8.65965e-15 9.71516e-05
24.1944 -9.39436e-15 -0.000174215
24.3448 -1.01937e-14 -0.000494731
24.4966 -1.11174e-14 -0.000868329
24.6496 -1.20775e-14 -0.00129699
24.8041 -1.30407e-14 -0.00178802
24.9601 -1.40579e-14 -0.0023329
25.1175 -1.5866e-14 -0.00292659
25.2766 -1.68115e-14 -0.00355845
25.4373 -1.70283e-14 -0.00422444
25.5998 -1.77919e-14 -0.00492556
25.7641 -1.83356e-14 -0.00566111
25.9304 -1.76913e-14 -0.00642884
26.0988 -1.63564e-14 -0.00723482
26.2693 -1.61995e-14 -0.00808053
26.4421 -1.44939e-14 -0.00895874
26.6174 -1.17873e-14 -0.00984484
26.7954 -9.50897e-15 -0.0107269
26.9761 -5.9964e-15 -0.0115908
27.1598 -2.41994e-15 -0.0124143
27.3468 4.79055e-16 -0.0131827
27.5373 4.56388e-15 -0.0138851
27.7317 7.94284e-15 -0.0145152
27.9302 1.12174e-14 -0.0150714
28.1333 1.39936e-14 -0.0155569
28.3415 1.59904e-14 -0.0159717
28.5554 1.75658e-14 -0.0163029
28.7758 1.82261e-14 -0.0165397
29.0035 1.87644e-14 -0.0166748
29.2396 1.84799e-14 -0.0166999
29.4858 1.67743e-14 -0.0166199
29.7441 1.47848e-14 -0.0164421
30.0173 1.19502e-14 -0.0161679
30.3101 8.70301e-15 -0.015778
30.6297 5.63635e-15 -0.0152123
30.9905 3.32452e-15 -0.0143856
31.4301 -4.60972e-16 -0.0131574


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1QuantumOneLoop/vCLADiaP_FRG_K.txt <==
-31.4301 0.113968 -0.0516922
-30.9905 0.145287 -0.0557269
-30.6297 0.171172 -0.0582434
-30.3101 0.19194 -0.0597789
-30.0173 0.208541 -0.0606644
-29.7441 0.223049 -0.0611317
-29.4858 0.236112 -0.0612564
-29.2396 0.247408 -0.0610371
-29.0035 0.256062 -0.0604534
-28.7758 0.261722 -0.0594928
-28.5554 0.26455 -0.0581919
-28.3415 0.264861 -0.0565825
-28.1333 0.263259 -0.0547081
-27.9302 0.260366 -0.0526184
-27.7317 0.256431 -0.0503162
-27.5373 0.251308 -0.0477948
-27.3468 0.244561 -0.045063
-27.1598 0.236124 -0.0421463
-26.9761 0.225918 -0.039084
-26.7954 0.214197 -0.0359287
-26.6174 0.201466 -0.0327554
-26.4421 0.188066 -0.0296109
-26.2693 0.174513 -0.0265336
-26.0988 0.161287 -0.0236024
-25.9304 0.14856 -0.0208379
-25.7641 0.136276 -0.018232
-25.5998 0.124641 -0.0157622
-25.4373 0.113564 -0.0134329
-25.2766 0.102659 -0.0112436
-25.1175 0.0917712 -0.00918861
-24.9601 0.0809678 -0.00727824
-24.8041 0.0704607 -0.00554318
-24.6496 0.0603254 -0.00399597
-24.4966 0.0508144 -0.00265892
-24.3448 0.041965 -0.00150549
-24.1944 0.0338997 -0.000526483
-24.0451 0.0267899 0.000292475
-23.8971 0.0204907 0.000944046
-23.7502 0.0149258 0.00146269
-23.6044 0.0100162 0.00186084
-23.4597 0.00566672 0.00215991
-23.316 0.00183154 0.00237422
-23.1733 -0.00153613 0.00250669
-23.0316 -0.00468063 0.00258902
-22.8908 -0.00769715 0.00263232
-22.7509 -0.0105167 0.00261951
-22.6118 -0.0131776 0.00251495
-22.4736 -0.0156389 0.00231755
-22.3363 -0.0179388 0.00205881
-22.1997 -0.0196528 0.00171413
-22.0639 -0.0208236 0.00131572
-21.9288 -0.0213706 0.000828
-21.7945 -0.0216685 0.000325159
-21.6609 -0.0216834 -0.000207877
-21.528 -0.021691 -0.000653129
-21.3958 -0.0214734 -0.00119841
-21.2642 -0.0213546 -0.00178926
-21.1332 -0.0214082 -0.00253072
-21.0029 -0.0214154 -0.00329593
-20.8732 -0.0213175 -0.0040924
-20.7441 -0.0204916 -0.00492046
-20.6156 -0.0191539 -0.00577493
-20.4876 -0.0173474 -0.00671717
-20.3602 -0.0155752 -0.00761457
-20.2333 -0.0137997 -0.00848769
-20.1069 -0.0120753 -0.00924158
-19.9811 -0.00999876 -0.0101637
-19.8557 -0.0078705 -0.0111973
-19.7309 -0.00565105 -0.0124081
-19.6065 -0.00340645 -0.0136221
-19.4826 -0.00118493 -0.0147334
-19.3592 0.00209946 -0.0159582
-19.2362 0.00613291 -0.0172203
-19.1137 0.0107035 -0.0186113
-18.9916 0.0149864 -0.0199532
-18.8699 0.0190405 -0.0212523
-18.7487 0.0234788 -0.0226144
-18.6278 0.0283461 -0.024104
-18.5074 0.0340927 -0.025921
-18.3873 0.040261 -0.0279845
-18.2676 0.0469289 -0.0302288
-18.1483 0.0542679 -0.0325716
-18.0294 0.0623995 -0.035098
-17.9108 0.0718438 -0.0378612
-17.7926 0.0818188 -0.0407996
-17.6748 0.0918187 -0.0437451
-17.5572 0.101871 -0.0466381
-17.4401 0.111965 -0.0494572
-17.3232 0.122634 -0.0522907
-17.2067 0.133386 -0.0550963
-17.0905 0.14436 -0.0577956
-16.9746 0.155255 -0.0603015
-16.859 0.166613 -0.0625636
-16.7437 0.177926 -0.0645324
-16.6288 0.189393 -0.0661287
-16.5141 0.200793 -0.067361
-16.3997 0.211846 -0.0682051
-16.2856 0.22261 -0.0687579
-16.1717 0.232816 -0.0689908
-16.0582 0.242898 -0.0689854
-15.9449 0.252541 -0.0687729
-15.8319 0.261617 -0.068311
-15.7191 0.270464 -0.0677466
-15.6066 0.278715 -0.0669834
-15.4943 0.287063 -0.0661728
-15.3823 0.295218 -0.0653151
-15.2705 0.303438 -0.0643535
-15.159 0.311656 -0.0633695
-15.0477 0.319158 -0.0622045
-14.9367 0.326206 -0.0610158
-14.8258 0.331417 -0.0596769
-14.7152 0.336242 -0.0584623
-14.6049 0.339285 -0.0572372
-14.4947 0.342359 -0.0560943
-14.3848 0.34493 -0.0550491
-14.275 0.347254 -0.0538624
-14.1655 0.349515 -0.0525644
-14.0562 0.350294 -0.0508736
-13.9471 0.350182 -0.0488307
-13.8382 0.347658 -0.0464872
-13.7294 0.343601 -0.0437574
-13.6209 0.337897 -0.0408853
-13.5126 0.331028 -0.0378406
-13.4044 0.323569 -0.0347477
-13.2965 0.315774 -0.0315812
-13.1887 0.308041 -0.028342
-13.0811 0.299731 -0.0249954
-12.9737 0.290782 -0.0214449
-12.8664 0.280777 -0.0177432
-12.7593 0.270092 -0.0140554
-12.6524 0.258941 -0.0105687
-12.5457 0.247781 -0.00731411
-12.4391 0.236402 -0.00425537
-12.3327 0.225635 -0.00149909
-12.2265 0.214783 0.000987029
-12.1204 0.204743 0.0033088
-12.0144 0.194691 0.00540967
-11.9086 0.184868 0.00743544
-11.803 0.175051 0.00922905
-11.6975 0.165267 0.0109533
-11.5922 0.155907 0.0124308
-11.487 0.146917 0.0137968
-11.3819 0.138384 0.0150177
-11.277 0.129827 0.0164151
-11.1722 0.121849 0.0175631
-11.0676 0.113415 0.0187878
-10.9631 0.105793 0.0197986
-10.8587 0.0981211 0.0209245
-10.7545 0.0908986 0.0219947
-10.6503 0.0837151 0.0231729
-10.5463 0.0770456 0.0243458
-10.4425 0.0700853 0.0256191
-10.3387 0.0641429 0.026729
-10.2351 0.0578472 0.0278483
-10.1316 0.0518399 0.0292184
-10.0282 0.0459562 0.0305504
-9.92496 0.039846 0.0319643
-9.82181 0.0340775 0.0331649
-9.71877 0.0290508 0.0345405
-9.61583 0.0237946 0.0357961
-9.51301 0.0187641 0.0373139
-9.4103 0.0137434 0.0385351
-9.30769 0.00750547 0.0403138
-9.20518 0.00226423 0.0413306
-9.10278 -0.00334585 0.0423184
-9.00048 -0.00844773 0.0431804
-8.89828 -0.0128768 0.0444376
-8.79618 -0.0175783 0.0454195
-8.69417 -0.0237104 0.0467158
-8.59226 -0.0287181 0.0469456
-8.49044 -0.0355004 0.0480057
-8.38872 -0.0415435 0.0481522
-8.28708 -0.0484683 0.0486246
-8.18554 -0.0553064 0.0493264
-8.08408 -0.0625562 0.0503122
-7.98271 -0.0695514 0.0506128
-7.88143 -0.0777573 0.0516208
-7.78023 -0.0827936 0.0509769
-7.67911 -0.0874487 0.0505039
-7.57807 -0.0919765 0.049783
-7.47712 -0.0944688 0.0484507
-7.37624 -0.0965309 0.0461791
-7.27544 -0.0970738 0.0430328
-7.17471 -0.0955495 0.0387049
-7.07406 -0.0936987 0.0341577
-6.97348 -0.0905723 0.0294371
-6.87298 -0.086425 0.0244941
-6.77254 -0.0819405 0.019845
-6.67218 -0.0767394 0.0150343
-6.57188 -0.0716619 0.010631
-6.47166 -0.0665624 0.00604487
-6.37149 -0.061683 0.00203453
-6.2714 -0.0569492 -0.00223726
-6.17136 -0.0529073 -0.00553812
-6.07139 -0.0490008 -0.00895814
-5.97148 -0.0462548 -0.0108009
-5.87163 -0.0431085 -0.0127966
-5.77184 -0.0404038 -0.0128489
-5.67211 -0.0365743 -0.0133214
-5.57243 -0.0326997 -0.011832
-5.47281 -0.0271494 -0.0114899
-5.37325 -0.0211947 -0.00967403
-5.27373 -0.0136021 -0.00994805
-5.17427 -0.00595101 -0.00916453
-5.07487 0.00309458 -0.011338
-4.97551 0.0121019 -0.0126842
-4.8762 0.0218089 -0.0172442
-4.77694 0.0307017 -0.0206739
-4.67772 0.0398041 -0.0272882
-4.57855 0.0474167 -0.0321067
-4.47943 0.0549167 -0.0400681
-4.38035 0.0601284 -0.0452319
-4.28131 0.0653631 -0.0537295
-4.18232 0.0684807 -0.0586642
-4.08336 0.070818 -0.0668747
-3.98445 0.070253 -0.0702853
-3.88557 0.0683837 -0.0770238
-3.78673 0.0630333 -0.0774496
-3.68793 0.0556279 -0.0809663
-3.58916 0.044245 -0.0753855
-3.49043 0.0311156 -0.0734632
-3.39173 0.0161282 -0.0593878
-3.29307 0.000168645 -0.0499871
-3.19443 -0.0140642 -0.0239968
-3.09583 -0.0286789 -0.00538451
-2.99725 -0.0313551 0.0277532
-2.89871 -0.0370494 0.0513935
-2.80019 -0.0183409 0.0778997
-2.7017 -0.00975359 0.0920842
-2.60323 0.0183972 0.0932572
-2.50479 0.0292639 0.0868723
-2.40638 0.0423064 0.0681337
-2.30798 0.0418482 0.0542601
-2.20961 0.0401337 0.0381637
-2.11126 0.0337835 0.0286111
-2.01293 0.0291966 0.0197631
-1.91462 0.0227125 0.0152203
-1.81632 0.0189907 0.0115311
-1.71804 0.0142391 0.0102034
-1.61978 0.0130752 0.00896059
-1.52154 0.0100529 0.00926458
-1.42331 0.0105473 0.00921894
-1.32509 0.0088329 0.0101827
-1.22689 0.0111604 0.0104367
-1.12869 0.0103135 0.0115924
-1.03051 0.0135856 0.011924
-0.932337 0.0132703 0.0130735
-0.834173 0.0177188 0.0131671
-0.736016 0.0175722 0.0141181
-0.637867 0.022612 0.0137549
-0.539723 0.022538 0.0141759
-0.441585 0.0288028 0.0128041
-0.343451 0.0284863 0.0121277
-0.24532 0.0351519 0.00927257
-0.147191 0.0334938 0.00670758
-0.0490634 0.0372343 0.00216196
0.0490634 0.0372343 -0.00216196
0.147191 0.0334938 -0.00670758
0.24532 0.0351519 -0.00927257
0.343451 0.0284863 -0.0121277
0.441585 0.0288028 -0.0128041
0.539723 0.022538 -0.0141759
0.637867 0.022612 -0.0137549
0.736016 0.0175722 -0.0141181
0.834173 0.0177188 -0.0131671
0.932337 0.0132703 -0.0130735
1.03051 0.0135856 -0.011924
1.12869 0.0103135 -0.0115924
1.22689 0.0111604 -0.0104367
1.32509 0.0088329 -0.0101827
1.42331 0.0105473 -0.00921894
1.52154 0.0100529 -0.00926458
1.61978 0.0130752 -0.00896059
1.71804 0.0142391 -0.0102034
1.81632 0.0189907 -0.0115311
1.91462 0.0227125 -0.0152203
2.01293 0.0291966 -0.0197631
2.11126 0.0337835 -0.0286111
2.20961 0.0401337 -0.0381637
2.30798 0.0418482 -0.0542601
2.40638 0.0423064 -0.0681337
2.50479 0.0292639 -0.0868723
2.60323 0.0183972 -0.0932572
2.7017 -0.00975359 -0.0920842
2.80019 -0.0183409 -0.0778997
2.89871 -0.0370494 -0.0513935
2.99725 -0.0313551 -0.0277532
3.09583 -0.0286789 0.00538451
3.19443 -0.0140642 0.0239968
3.29307 0.000168645 0.0499871
3.39173 0.0161282 0.0593878
3.49043 0.0311156 0.0734632
3.58916 0.044245 0.0753855
3.68793 0.0556279 0.0809663
3.78673 0.0630333 0.0774496
3.88557 0.0683837 0.0770238
3.98445 0.070253 0.0702853
4.08336 0.070818 0.0668747
4.18232 0.0684807 0.0586642
4.28131 0.0653631 0.0537295
4.38035 0.0601284 0.0452319
4.47943 0.0549167 0.0400681
4.57855 0.0474167 0.0321067
4.67772 0.0398041 0.0272882
4.77694 0.0307017 0.0206739
4.8762 0.0218089 0.0172442
4.97551 0.0121019 0.0126842
5.07487 0.00309458 0.011338
5.17427 -0.00595101 0.00916453
5.27373 -0.0136021 0.00994805
5.37325 -0.0211947 0.00967403
5.47281 -0.0271494 0.0114899
5.57243 -0.0326997 0.011832
5.67211 -0.0365743 0.0133214
5.77184 -0.0404038 0.0128489
5.87163 -0.0431085 0.0127966
5.97148 -0.0462548 0.0108009
6.07139 -0.0490008 0.00895814
6.17136 -0.0529073 0.00553812
6.2714 -0.0569492 0.00223726
6.37149 -0.061683 -0.00203453
6.47166 -0.0665624 -0.00604487
6.57188 -0.0716619 -0.010631
6.67218 -0.0767394 -0.0150343
6.77254 -0.0819405 -0.019845
6.87298 -0.086425 -0.0244941
6.97348 -0.0905723 -0.0294371
7.07406 -0.0936987 -0.0341577
7.17471 -0.0955495 -0.0387049
7.27544 -0.0970738 -0.0430328
7.37624 -0.0965309 -0.0461791
7.47712 -0.0944688 -0.0484507
7.57807 -0.0919765 -0.049783
7.67911 -0.0874487 -0.0505039
7.78023 -0.0827936 -0.0509769
7.88143 -0.0777573 -0.0516208
7.98271 -0.0695514 -0.0506128
8.08408 -0.0625562 -0.0503122
8.18554 -0.0553064 -0.0493264
8.28708 -0.0484683 -0.0486246
8.38872 -0.0415435 -0.0481522
8.49044 -0.0355004 -0.0480057
8.59226 -0.0287181 -0.0469456
8.69417 -0.0237104 -0.0467158
8.79618 -0.0175783 -0.0454195
8.89828 -0.0128768 -0.0444376
9.00048 -0.00844773 -0.0431804
9.10278 -0.00334585 -0.0423184
9.20518 0.00226423 -0.0413306
9.30769 0.00750547 -0.0403138
9.4103 0.0137434 -0.0385351
9.51301 0.0187641 -0.0373139
9.61583 0.0237946 -0.0357961
9.71877 0.0290508 -0.0345405
9.82181 0.0340775 -0.0331649
9.92496 0.039846 -0.0319643
10.0282 0.0459562 -0.0305504
10.1316 0.0518399 -0.0292184
10.2351 0.0578472 -0.0278483
10.3387 0.0641429 -0.026729
10.4425 0.0700853 -0.0256191
10.5463 0.0770456 -0.0243458
10.6503 0.0837151 -0.0231729
10.7545 0.0908986 -0.0219947
10.8587 0.0981211 -0.0209245
10.9631 0.105793 -0.0197986
11.0676 0.113415 -0.0187878
11.1722 0.121849 -0.0175631
11.277 0.129827 -0.0164151
11.3819 0.138384 -0.0150177
11.487 0.146917 -0.0137968
11.5922 0.155907 -0.0124308
11.6975 0.165267 -0.0109533
11.803 0.175051 -0.00922905
11.9086 0.184868 -0.00743544
12.0144 0.194691 -0.00540967
12.1204 0.204743 -0.0033088
12.2265 0.214783 -0.000987029
12.3327 0.225635 0.00149909
12.4391 0.236402 0.00425537
12.5457 0.247781 0.00731411
12.6524 0.258941 0.0105687
12.7593 0.270092 0.0140554
12.8664 0.280777 0.0177432
12.9737 0.290782 0.0214449
13.0811 0.299731 0.0249954
13.1887 0.308041 0.028342
13.2965 0.315774 0.0315812
13.4044 0.323569 0.0347477
13.5126 0.331028 0.0378406
13.6209 0.337897 0.0408853
13.7294 0.343601 0.0437574
13.8382 0.347658 0.0464872
13.9471 0.350182 0.0488307
14.0562 0.350294 0.0508736
14.1655 0.349515 0.0525644
14.275 0.347254 0.0538624
14.3848 0.34493 0.0550491
14.4947 0.342359 0.0560943
14.6049 0.339285 0.0572372
14.7152 0.336242 0.0584623
14.8258 0.331417 0.0596769
14.9367 0.326206 0.0610158
15.0477 0.319158 0.0622045
15.159 0.311656 0.0633695
15.2705 0.303438 0.0643535
15.3823 0.295218 0.0653151
15.4943 0.287063 0.0661728
15.6066 0.278715 0.0669834
15.7191 0.270464 0.0677466
15.8319 0.261617 0.068311
15.9449 0.252541 0.0687729
16.0582 0.242898 0.0689854
16.1717 0.232816 0.0689908
16.2856 0.22261 0.0687579
16.3997 0.211846 0.0682051
16.5141 0.200793 0.067361
16.6288 0.189393 0.0661287
16.7437 0.177926 0.0645324
16.859 0.166613 0.0625636
16.9746 0.155255 0.0603015
17.0905 0.14436 0.0577956
17.2067 0.133386 0.0550963
17.3232 0.122634 0.0522907
17.4401 0.111965 0.0494572
17.5572 0.101871 0.0466381
17.6748 0.0918187 0.0437451
17.7926 0.0818188 0.0407996
17.9108 0.0718438 0.0378612
18.0294 0.0623995 0.035098
18.1483 0.0542679 0.0325716
18.2676 0.0469289 0.0302288
18.3873 0.040261 0.0279845
18.5074 0.0340927 0.025921
18.6278 0.0283461 0.024104
18.7487 0.0234788 0.0226144
18.8699 0.0190405 0.0212523
18.9916 0.0149864 0.0199532
19.1137 0.0107035 0.0186113
19.2362 0.00613291 0.0172203
19.3592 0.00209946 0.0159582
19.4826 -0.00118493 0.0147334
19.6065 -0.00340645 0.0136221
19.7309 -0.00565105 0.0124081
19.8557 -0.0078705 0.0111973
19.9811 -0.00999876 0.0101637
20.1069 -0.0120753 0.00924158
20.2333 -0.0137997 0.00848769
20.3602 -0.0155752 0.00761457
20.4876 -0.0173474 0.00671717
20.6156 -0.0191539 0.00577493
20.7441 -0.0204916 0.00492046
20.8732 -0.0213175 0.0040924
21.0029 -0.0214154 0.00329593
21.1332 -0.0214082 0.00253072
21.2642 -0.0213546 0.00178926
21.3958 -0.0214734 0.00119841
21.528 -0.021691 0.000653129
21.6609 -0.0216834 0.000207877
21.7945 -0.0216685 -0.000325159
21.9288 -0.0213706 -0.000828
22.0639 -0.0208236 -0.00131572
22.1997 -0.0196528 -0.00171413
22.3363 -0.0179388 -0.00205881
22.4736 -0.0156389 -0.00231755
22.6118 -0.0131776 -0.00251495
22.7509 -0.0105167 -0.00261951
22.8908 -0.00769715 -0.00263232
23.0316 -0.00468063 -0.00258902
23.1733 -0.00153613 -0.00250669
23.316 0.00183154 -0.00237422
23.4597 0.00566672 -0.00215991
23.6044 0.0100162 -0.00186084
23.7502 0.0149258 -0.00146269
23.8971 0.0204907 -0.000944046
24.0451 0.0267899 -0.000292475
24.1944 0.0338997 0.000526483
24.3448 0.041965 0.00150549
24.4966 0.0508144 0.00265892
24.6496 0.0603254 0.00399597
24.8041 0.0704607 0.00554318
24.9601 0.0809678 0.00727824
25.1175 0.0917712 0.00918861
25.2766 0.102659 0.0112436
25.4373 0.113564 0.0134329
25.5998 0.124641 0.0157622
25.7641 0.136276 0.018232
25.9304 0.14856 0.0208379
26.0988 0.161287 0.0236024
26.2693 0.174513 0.0265336
26.4421 0.188066 0.0296109
26.6174 0.201466 0.0327554
26.7954 0.214197 0.0359287
26.9761 0.225918 0.039084
27.1598 0.236124 0.0421463
27.3468 0.244561 0.045063
27.5373 0.251308 0.0477948
27.7317 0.256431 0.0503162
27.9302 0.260366 0.0526184
28.1333 0.263259 0.0547081
28.3415 0.264861 0.0565825
28.5554 0.26455 0.0581919
28.7758 0.261722 0.0594928
29.0035 0.256062 0.0604534
29.2396 0.247408 0.0610371
29.4858 0.236112 0.0612564
29.7441 0.223049 0.0611317
30.0173 0.208541 0.0606644
30.3101 0.19194 0.0597789
30.6297 0.171172 0.0582434
30.9905 0.145287 0.0557269
31.4301 0.113968 0.0516922


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1QuantumOneLoop/vCLAOffP_FRG_K.txt <==
-31.4301 0.113968 -0.0516923
-30.9905 0.145288 -0.055727
-30.6297 0.171173 -0.0582436
-30.3101 0.191941 -0.059779
-30.0173 0.208542 -0.0606646
-29.7441 0.22305 -0.0611319
-29.4858 0.236114 -0.0612565
-29.2396 0.247409 -0.0610373
-29.0035 0.256063 -0.0604535
-28.7758 0.261724 -0.0594929
-28.5554 0.264551 -0.0581921
-28.3415 0.264863 -0.0565827
-28.1333 0.263261 -0.0547083
-27.9302 0.260368 -0.0526186
-27.7317 0.256433 -0.0503164
-27.5373 0.25131 -0.0477949
-27.3468 0.244563 -0.0450632
-27.1598 0.236127 -0.0421464
-26.9761 0.225921 -0.0390842
-26.7954 0.2142 -0.0359288
-26.6174 0.201469 -0.0327555
-26.4421 0.188069 -0.029611
-26.2693 0.174517 -0.0265337
-26.0988 0.161291 -0.0236025
-25.9304 0.148564 -0.0208378
-25.7641 0.13628 -0.0182317
-25.5998 0.124646 -0.0157617
-25.4373 0.11357 -0.0134323
-25.2766 0.102665 -0.0112432
-25.1175 0.0917785 -0.00918857
-24.9601 0.0809753 -0.00727868
-24.8041 0.0704683 -0.00554377
-24.6496 0.0603332 -0.00399629
-24.4966 0.0508223 -0.00265888
-24.3448 0.0419731 -0.00150552
-24.1944 0.0339079 -0.000526878
-24.0451 0.0267982 0.000292003
-23.8971 0.0204991 0.000943879
-23.7502 0.0149344 0.00146262
-23.6044 0.0100249 0.00186047
-23.4597 0.00567551 0.00215946
-23.316 0.00184045 0.00237404
-23.1733 -0.00152708 0.0025065
-23.0316 -0.00467145 0.00258857
-22.8908 -0.00768783 0.00263197
-22.7509 -0.0105073 0.00261934
-22.6118 -0.013168 0.00251458
-22.4736 -0.0156292 0.00231709
-22.3363 -0.017929 0.00205858
-22.1997 -0.0196428 0.0017138
-22.0639 -0.0208134 0.00131524
-21.9288 -0.0213602 0.000827695
-21.7945 -0.021658 0.000324835
-21.6609 -0.0216728 -0.000208386
-21.528 -0.0216802 -0.000653471
-21.3958 -0.0214625 -0.00119878
-21.2642 -0.0213435 -0.00178978
-21.1332 -0.0213969 -0.00253111
-21.0029 -0.021404 -0.00329632
-20.8732 -0.0213059 -0.00409295
-20.7441 -0.0204799 -0.00492085
-20.6156 -0.0191419 -0.0057754
-20.4876 -0.0173353 -0.00671773
-20.3602 -0.0155628 -0.007615
-20.2333 -0.0137872 -0.00848823
-20.1069 -0.0120626 -0.00924217
-19.9811 -0.00998584 -0.0101642
-19.8557 -0.00785738 -0.011198
-19.7309 -0.00563771 -0.0124086
-19.6065 -0.0033929 -0.0136226
-19.4826 -0.00117114 -0.0147341
-19.3592 0.00211347 -0.0159588
-19.2362 0.00614716 -0.017221
-19.1137 0.010718 -0.0186121
-18.9916 0.0150011 -0.0199538
-18.8699 0.0190555 -0.0212531
-18.7487 0.0234941 -0.0226151
-18.6278 0.0283616 -0.0241047
-18.5074 0.0341086 -0.0259218
-18.3873 0.0402771 -0.0279853
-18.2676 0.0469454 -0.0302297
-18.1483 0.0542847 -0.0325725
-18.0294 0.0624166 -0.0350989
-17.9108 0.0718613 -0.0378622
-17.7926 0.0818366 -0.0408006
-17.6748 0.0918369 -0.0437462
-17.5572 0.10189 -0.0466392
-17.4401 0.111984 -0.0494583
-17.3232 0.122654 -0.0522919
-17.2067 0.133406 -0.0550975
-17.0905 0.14438 -0.0577968
-16.9746 0.155276 -0.0603029
-16.859 0.166634 -0.0625649
-16.7437 0.177948 -0.064534
-16.6288 0.189415 -0.0661302
-16.5141 0.200816 -0.0673626
-16.3997 0.21187 -0.0682068
-16.2856 0.222634 -0.0687596
-16.1717 0.232841 -0.0689927
-16.0582 0.242924 -0.0689874
-15.9449 0.252567 -0.068775
-15.8319 0.261645 -0.0683133
-15.7191 0.270492 -0.067749
-15.6066 0.278744 -0.066986
-15.4943 0.287094 -0.0661755
-15.3823 0.29525 -0.0653182
-15.2705 0.303471 -0.0643567
-15.159 0.31169 -0.063373
-15.0477 0.319193 -0.0622083
-14.9367 0.326243 -0.06102
-14.8258 0.331456 -0.0596815
-14.7152 0.336283 -0.0584673
-14.6049 0.339328 -0.0572429
-14.4947 0.342405 -0.0561007
-14.3848 0.344978 -0.0550562
-14.275 0.347306 -0.0538706
-14.1655 0.34957 -0.0525737
-14.0562 0.350353 -0.0508845
-13.9471 0.350245 -0.0488433
-13.8382 0.347727 -0.0465024
-13.7294 0.343677 -0.0437757
-13.6209 0.33798 -0.040908
-13.5126 0.33112 -0.0378693
-13.4044 0.323673 -0.0347852
-13.2965 0.315891 -0.0316318
-13.1887 0.308174 -0.0284134
-13.0811 0.299881 -0.0251007
-12.9737 0.290941 -0.0216073
-12.8664 0.280908 -0.0179886
-12.7593 0.270121 -0.0143683
-12.6524 0.258844 -0.0108467
-12.5457 0.247631 -0.00750482
-12.4391 0.236252 -0.00437885
-12.3327 0.2255 -0.00158056
-12.2265 0.214665 0.000930101
-12.1204 0.20464 0.00326771
-12.0144 0.1946 0.00537833
-11.9086 0.184787 0.00741133
-11.803 0.174978 0.00920942
-11.6975 0.165201 0.0109376
-11.5922 0.155847 0.0124174
-11.487 0.146862 0.0137858
-11.3819 0.138333 0.0150079
-11.277 0.12978 0.016407
-11.1722 0.121805 0.0175557
-11.0676 0.113374 0.0187815
-10.9631 0.105755 0.0197927
-10.8587 0.098085 0.0209195
-10.7545 0.0908645 0.0219899
-10.6503 0.0836829 0.0231688
-10.5463 0.077015 0.0243418
-10.4425 0.0700562 0.0256157
-10.3387 0.0641152 0.0267256
-10.2351 0.0578208 0.0278455
-10.1316 0.0518146 0.0292154
-10.0282 0.045932 0.030548
-9.92496 0.0398228 0.0319617
-9.82181 0.0340553 0.0331629
-9.71877 0.0290294 0.0345381
-9.61583 0.0237741 0.0357943
-9.51301 0.0187443 0.0373117
-9.4103 0.0137243 0.0385335
-9.30769 0.00748709 0.0403119
-9.20518 0.00224651 0.0413292
-9.10278 -0.003363 0.0423166
-9.00048 -0.00846429 0.0431791
-8.89828 -0.0128928 0.044436
-8.79618 -0.0175938 0.0454183
-8.69417 -0.0237255 0.0467143
-8.59226 -0.0287327 0.0469445
-8.49044 -0.0355146 0.0480043
-8.38872 -0.0415573 0.0481511
-8.28708 -0.0484817 0.0486233
-8.18554 -0.0553194 0.0493254
-8.08408 -0.0625688 0.050311
-7.98271 -0.0695637 0.0506118
-7.88143 -0.0777692 0.0516196
-7.78023 -0.0828053 0.050976
-7.67911 -0.08746 0.0505027
-7.57807 -0.0919875 0.0497821
-7.47712 -0.0944795 0.0484496
-7.37624 -0.0965414 0.0461783
-7.27544 -0.097084 0.0430317
-7.17471 -0.0955595 0.0387041
-7.07406 -0.0937085 0.0341567
-6.97348 -0.0905818 0.0294363
-6.87298 -0.0864343 0.0244931
-6.77254 -0.0819496 0.0198442
-6.67218 -0.0767483 0.0150334
-6.57188 -0.0716706 0.0106302
-6.47166 -0.0665709 0.00604399
-6.37149 -0.0616914 0.00203371
-6.2714 -0.0569573 -0.00223807
-6.17136 -0.0529153 -0.00553898
-6.07139 -0.0490086 -0.0089589
-5.97148 -0.0462624 -0.0108018
-5.87163 -0.043116 -0.0127973
-5.77184 -0.0404112 -0.0128498
-5.67211 -0.0365815 -0.0133221
-5.57243 -0.0327068 -0.011833
-5.47281 -0.0271563 -0.0114905
-5.37325 -0.0212015 -0.00967501
-5.27373 -0.0136088 -0.00994868
-5.17427 -0.00595756 -0.00916552
-5.07487 0.00308816 -0.0113387
-4.97551 0.0120955 -0.0126851
-4.8762 0.0218027 -0.0172449
-4.77694 0.0306956 -0.0206749
-4.67772 0.0397981 -0.0272889
-4.57855 0.0474108 -0.0321076
-4.47943 0.0549109 -0.0400688
-4.38035 0.0601227 -0.0452328
-4.28131 0.0653575 -0.0537303
-4.18232 0.0684752 -0.0586652
-4.08336 0.0708125 -0.0668756
-3.98445 0.0702476 -0.0702863
-3.88557 0.0683784 -0.0770247
-3.78673 0.0630281 -0.0774505
-3.68793 0.0556228 -0.0809673
-3.58916 0.0442399 -0.0753864
-3.49043 0.0311106 -0.0734642
-3.39173 0.0161232 -0.0593887
-3.29307 0.000163743 -0.0499882
-3.19443 -0.014069 -0.0239977
-3.09583 -0.0286837 -0.00538567
-2.99725 -0.0313598 0.0277522
-2.89871 -0.0370541 0.0513923
-2.80019 -0.0183455 0.0778987
-2.7017 -0.00975819 0.0920829
-2.60323 0.0183927 0.0932561
-2.50479 0.0292594 0.0868709
-2.40638 0.0423019 0.0681325
-2.30798 0.0418437 0.0542586
-2.20961 0.0401293 0.0381625
-2.11126 0.0337791 0.0286095
-2.01293 0.0291922 0.0197618
-1.91462 0.0227081 0.0152186
-1.81632 0.0189863 0.0115295
-1.71804 0.0142347 0.0102016
-1.61978 0.0130709 0.00895886
-1.52154 0.0100486 0.00926261
-1.42331 0.0105429 0.00921698
-1.32509 0.0088285 0.0101805
-1.22689 0.011156 0.0104344
-1.12869 0.010309 0.0115898
-1.03051 0.0135811 0.0119213
-0.932337 0.0132656 0.0130705
-0.834173 0.0177139 0.0131639
-0.736016 0.0175671 0.0141145
-0.637867 0.0226066 0.0137509
-0.539723 0.0225321 0.0141714
-0.441585 0.0287962 0.0127991
-0.343451 0.0284784 0.0121221
-0.24532 0.0351422 0.00926662
-0.147191 0.0334811 0.00670228
-0.0490634 0.0372195 0.00215966
0.0490634 0.0372195 -0.00215966
0.147191 0.0334811 -0.00670228
0.24532 0.0351422 -0.00926662
0.343451 0.0284784 -0.0121221
0.441585 0.0287962 -0.0127991
0.539723 0.0225321 -0.0141714
0.637867 0.0226066 -0.0137509
0.736016 0.0175671 -0.0141145
0.834173 0.0177139 -0.0131639
0.932337 0.0132656 -0.0130705
1.03051 0.0135811 -0.0119213
1.12869 0.010309 -0.0115898
1.22689 0.011156 -0.0104344
1.32509 0.0088285 -0.0101805
1.42331 0.0105429 -0.00921698
1.52154 0.0100486 -0.00926261
1.61978 0.0130709 -0.00895886
1.71804 0.0142347 -0.0102016
1.81632 0.0189863 -0.0115295
1.91462 0.0227081 -0.0152186
2.01293 0.0291922 -0.0197618
2.11126 0.0337791 -0.0286095
2.20961 0.0401293 -0.0381625
2.30798 0.0418437 -0.0542586
2.40638 0.0423019 -0.0681325
2.50479 0.0292594 -0.0868709
2.60323 0.0183927 -0.0932561
2.7017 -0.00975819 -0.0920829
2.80019 -0.0183455 -0.0778987
2.89871 -0.0370541 -0.0513923
2.99725 -0.0313598 -0.0277522
3.09583 -0.0286837 0.00538567
3.19443 -0.014069 0.0239977
3.29307 0.000163743 0.0499882
3.39173 0.0161232 0.0593887
3.49043 0.0311106 0.0734642
3.58916 0.0442399 0.0753864
3.68793 0.0556228 0.0809673
3.78673 0.0630281 0.0774505
3.88557 0.0683784 0.0770247
3.98445 0.0702476 0.0702863
4.08336 0.0708125 0.0668756
4.18232 0.0684752 0.0586652
4.28131 0.0653575 0.0537303
4.38035 0.0601227 0.0452328
4.47943 0.0549109 0.0400688
4.57855 0.0474108 0.0321076
4.67772 0.0397981 0.0272889
4.77694 0.0306956 0.0206749
4.8762 0.0218027 0.0172449
4.97551 0.0120955 0.0126851
5.07487 0.00308816 0.0113387
5.17427 -0.00595756 0.00916552
5.27373 -0.0136088 0.00994868
5.37325 -0.0212015 0.00967501
5.47281 -0.0271563 0.0114905
5.57243 -0.0327068 0.011833
5.67211 -0.0365815 0.0133221
5.77184 -0.0404112 0.0128498
5.87163 -0.043116 0.0127973
5.97148 -0.0462624 0.0108018
6.07139 -0.0490086 0.0089589
6.17136 -0.0529153 0.00553898
6.2714 -0.0569573 0.00223807
6.37149 -0.0616914 -0.00203371
6.47166 -0.0665709 -0.00604399
6.57188 -0.0716706 -0.0106302
6.67218 -0.0767483 -0.0150334
6.77254 -0.0819496 -0.0198442
6.87298 -0.0864343 -0.0244931
6.97348 -0.0905818 -0.0294363
7.07406 -0.0937085 -0.0341567
7.17471 -0.0955595 -0.0387041
7.27544 -0.097084 -0.0430317
7.37624 -0.0965414 -0.0461783
7.47712 -0.0944795 -0.0484496
7.57807 -0.0919875 -0.0497821
7.67911 -0.08746 -0.0505027
7.78023 -0.0828053 -0.050976
7.88143 -0.0777692 -0.0516196
7.98271 -0.0695637 -0.0506118
8.08408 -0.0625688 -0.050311
8.18554 -0.0553194 -0.0493254
8.28708 -0.0484817 -0.0486233
8.38872 -0.0415573 -0.0481511
8.49044 -0.0355146 -0.0480043
8.59226 -0.0287327 -0.0469445
8.69417 -0.0237255 -0.0467143
8.79618 -0.0175938 -0.0454183
8.89828 -0.0128928 -0.044436
9.00048 -0.00846429 -0.0431791
9.10278 -0.003363 -0.0423166
9.20518 0.00224651 -0.0413292
9.30769 0.00748709 -0.0403119
9.4103 0.0137243 -0.0385335
9.51301 0.0187443 -0.0373117
9.61583 0.0237741 -0.0357943
9.71877 0.0290294 -0.0345381
9.82181 0.0340553 -0.0331629
9.92496 0.0398228 -0.0319617
10.0282 0.045932 -0.030548
10.1316 0.0518146 -0.0292154
10.2351 0.0578208 -0.0278455
10.3387 0.0641152 -0.0267256
10.4425 0.0700562 -0.0256157
10.5463 0.077015 -0.0243418
10.6503 0.0836829 -0.0231688
10.7545 0.0908645 -0.0219899
10.8587 0.098085 -0.0209195
10.9631 0.105755 -0.0197927
11.0676 0.113374 -0.0187815
11.1722 0.121805 -0.0175557
11.277 0.12978 -0.016407
11.3819 0.138333 -0.0150079
11.487 0.146862 -0.0137858
11.5922 0.155847 -0.0124174
11.6975 0.165201 -0.0109376
11.803 0.174978 -0.00920942
11.9086 0.184787 -0.00741133
12.0144 0.1946 -0.00537833
12.1204 0.20464 -0.00326771
12.2265 0.214665 -0.000930101
12.3327 0.2255 0.00158056
12.4391 0.236252 0.00437885
12.5457 0.247631 0.00750482
12.6524 0.258844 0.0108467
12.7593 0.270121 0.0143683
12.8664 0.280908 0.0179886
12.9737 0.290941 0.0216073
13.0811 0.299881 0.0251007
13.1887 0.308174 0.0284134
13.2965 0.315891 0.0316318
13.4044 0.323673 0.0347852
13.5126 0.33112 0.0378693
13.6209 0.33798 0.040908
13.7294 0.343677 0.0437757
13.8382 0.347727 0.0465024
13.9471 0.350245 0.0488433
14.0562 0.350353 0.0508845
14.1655 0.34957 0.0525737
14.275 0.347306 0.0538706
14.3848 0.344978 0.0550562
14.4947 0.342405 0.0561007
14.6049 0.339328 0.0572429
14.7152 0.336283 0.0584673
14.8258 0.331456 0.0596815
14.9367 0.326243 0.06102
15.0477 0.319193 0.0622083
15.159 0.31169 0.063373
15.2705 0.303471 0.0643567
15.3823 0.29525 0.0653182
15.4943 0.287094 0.0661755
15.6066 0.278744 0.066986
15.7191 0.270492 0.067749
15.8319 0.261645 0.0683133
15.9449 0.252567 0.068775
16.0582 0.242924 0.0689874
16.1717 0.232841 0.0689927
16.2856 0.222634 0.0687596
16.3997 0.21187 0.0682068
16.5141 0.200816 0.0673626
16.6288 0.189415 0.0661302
16.7437 0.177948 0.064534
16.859 0.166634 0.0625649
16.9746 0.155276 0.0603029
17.0905 0.14438 0.0577968
17.2067 0.133406 0.0550975
17.3232 0.122654 0.0522919
17.4401 0.111984 0.0494583
17.5572 0.10189 0.0466392
17.6748 0.0918369 0.0437462
17.7926 0.0818366 0.0408006
17.9108 0.0718613 0.0378622
18.0294 0.0624166 0.0350989
18.1483 0.0542847 0.0325725
18.2676 0.0469454 0.0302297
18.3873 0.0402771 0.0279853
18.5074 0.0341086 0.0259218
18.6278 0.0283616 0.0241047
18.7487 0.0234941 0.0226151
18.8699 0.0190555 0.0212531
18.9916 0.0150011 0.0199538
19.1137 0.010718 0.0186121
19.2362 0.00614716 0.017221
19.3592 0.00211347 0.0159588
19.4826 -0.00117114 0.0147341
19.6065 -0.0033929 0.0136226
19.7309 -0.00563771 0.0124086
19.8557 -0.00785738 0.011198
19.9811 -0.00998584 0.0101642
20.1069 -0.0120626 0.00924217
20.2333 -0.0137872 0.00848823
20.3602 -0.0155628 0.007615
20.4876 -0.0173353 0.00671773
20.6156 -0.0191419 0.0057754
20.7441 -0.0204799 0.00492085
20.8732 -0.0213059 0.00409295
21.0029 -0.021404 0.00329632
21.1332 -0.0213969 0.00253111
21.2642 -0.0213435 0.00178978
21.3958 -0.0214625 0.00119878
21.528 -0.0216802 0.000653471
21.6609 -0.0216728 0.000208386
21.7945 -0.021658 -0.000324835
21.9288 -0.0213602 -0.000827695
22.0639 -0.0208134 -0.00131524
22.1997 -0.0196428 -0.0017138
22.3363 -0.017929 -0.00205858
22.4736 -0.0156292 -0.00231709
22.6118 -0.013168 -0.00251458
22.7509 -0.0105073 -0.00261934
22.8908 -0.00768783 -0.00263197
23.0316 -0.00467145 -0.00258857
23.1733 -0.00152708 -0.0025065
23.316 0.00184045 -0.00237404
23.4597 0.00567551 -0.00215946
23.6044 0.0100249 -0.00186047
23.7502 0.0149344 -0.00146262
23.8971 0.0204991 -0.000943879
24.0451 0.0267982 -0.000292003
24.1944 0.0339079 0.000526878
24.3448 0.0419731 0.00150552
24.4966 0.0508223 0.00265888
24.6496 0.0603332 0.00399629
24.8041 0.0704683 0.00554377
24.9601 0.0809753 0.00727868
25.1175 0.0917785 0.00918857
25.2766 0.102665 0.0112432
25.4373 0.11357 0.0134323
25.5998 0.124646 0.0157617
25.7641 0.13628 0.0182317
25.9304 0.148564 0.0208378
26.0988 0.161291 0.0236025
26.2693 0.174517 0.0265337
26.4421 0.188069 0.029611
26.6174 0.201469 0.0327555
26.7954 0.2142 0.0359288
26.9761 0.225921 0.0390842
27.1598 0.236127 0.0421464
27.3468 0.244563 0.0450632
27.5373 0.25131 0.0477949
27.7317 0.256433 0.0503164
27.9302 0.260368 0.0526186
28.1333 0.263261 0.0547083
28.3415 0.264863 0.0565827
28.5554 0.264551 0.0581921
28.7758 0.261724 0.0594929
29.0035 0.256063 0.0604535
29.2396 0.247409 0.0610373
29.4858 0.236114 0.0612565
29.7441 0.22305 0.0611319
30.0173 0.208542 0.0606646
30.3101 0.191941 0.059779
30.6297 0.171173 0.0582436
30.9905 0.145288 0.055727
31.4301 0.113968 0.0516923


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1QuantumOneLoop/vCLAx_FRG.txt <==
-31.4301 2.12523e-07 1.93961e-16
-30.9905 5.00668e-07 1.0912e-16
-30.6297 7.03596e-07 1.56512e-16
-30.3101 6.9177e-07 2.48332e-17
-30.0173 5.68476e-07 2.89111e-17
-29.7441 2.93101e-07 -3.47805e-17
-29.4858 4.49212e-08 -1.76044e-17
-29.2396 -1.91658e-07 3.21736e-18
-29.0035 -2.90114e-07 3.35116e-17
-28.7758 -3.01263e-07 1.01542e-16
-28.5554 -1.97418e-07 1.20147e-16
-28.3415 -4.83965e-08 1.87789e-16
-28.1333 1.13082e-07 1.76166e-16
-27.9302 2.4899e-07 2.14452e-16
-27.7317 3.1939e-07 1.72809e-16
-27.5373 3.4246e-07 1.76864e-16
-27.3468 2.92167e-07 1.2003e-16
-27.1598 2.26487e-07 1.01969e-16
-26.9761 1.24212e-07 4.95197e-17
-26.7954 4.93868e-08 2.71289e-17
-26.6174 -2.86465e-08 -6.94697e-18
-26.4421 -6.15114e-08 -2.12399e-17
-26.2693 -8.99923e-08 -3.58699e-17
-26.0988 -8.02734e-08 -4.19259e-17
-25.9304 -7.2929e-08 -4.98951e-17
-25.7641 -3.67376e-08 -5.87693e-17
-25.5998 -6.77799e-09 -7.87022e-17
-25.4373 5.15185e-08 -1.02474e-16
-25.2766 1.00653e-07 -1.44332e-16
-25.1175 1.75455e-07 -1.82503e-16
-24.9601 2.23447e-07 -2.35408e-16
-24.8041 2.77509e-07 -2.67685e-16
-24.6496 2.67704e-07 -2.99352e-16
-24.4966 2.32958e-07 -2.92081e-16
-24.3448 1.00949e-07 -2.62878e-16
-24.1944 -6.5787e-08 -1.88465e-16
-24.0451 -3.15011e-07 -7.65409e-17
-23.8971 -5.46558e-07 6.10528e-17
-23.7502 -7.6332e-07 2.35283e-16
-23.6044 -8.38222e-07 3.84257e-16
-23.4597 -7.3709e-07 5.51551e-16
-23.316 -3.54226e-07 6.21575e-16
-23.1733 3.42395e-07 6.86565e-16
-23.0316 1.36708e-06 5.86727e-16
-22.8908 2.70646e-06 4.75272e-16
-22.7509 4.23337e-06 1.65649e-16
-22.6118 5.88037e-06 -1.2718e-16
-22.4736 7.3826e-06 -5.97831e-16
-22.3363 8.65909e-06 -9.85647e-16
-22.1997 9.36574e-06 -1.47846e-15
-22.0639 9.48348e-06 -1.80079e-15
-21.9288 8.68474e-06 -2.12299e-15
-21.7945 7.10476e-06 -2.19762e-15
-21.6609 4.5476e-06 -2.16943e-15
-21.528 1.38396e-06 -1.86758e-15
-21.3958 -2.36677e-06 -1.40358e-15
-21.2642 -6.10294e-06 -7.2496e-16
-21.1332 -9.62277e-06 1.04327e-16
-21.0029 -1.22415e-05 9.99298e-16
-20.8732 -1.37268e-05 1.96866e-15
-20.7441 -1.35326e-05 2.79733e-15
-20.6156 -1.15632e-05 3.59569e-15
-20.4876 -7.60354e-06 4.04425e-15
-20.3602 -1.81214e-06 4.37802e-15
-20.2333 5.57448e-06 4.20989e-15
-20.1069 1.41076e-05 3.90921e-15
-19.9811 2.30959e-05 3.06114e-15
-19.8557 3.1895e-05 2.15664e-15
-19.7309 3.95169e-05 7.88447e-16
-19.6065 4.53586e-05 -4.70348e-16
-19.4826 4.84287e-05 -1.99796e-15
-19.3592 4.84745e-05 -3.20362e-15
-19.2362 4.48227e-05 -4.42645e-15
-19.1137 3.78235e-05 -5.13629e-15
-18.9916 2.73412e-05 -5.62985e-15
-18.8699 1.44083e-05 -5.51248e-15
-18.7487 -5.4916e-07 -5.03178e-15
-18.6278 -1.59639e-05 -3.98553e-15
-18.5074 -3.1038e-05 -2.55306e-15
-18.3873 -4.40181e-05 -7.53387e-16
-18.2676 -5.40802e-05 1.33237e-15
-18.1483 -5.97408e-05 3.46863e-15
-18.0294 -6.05391e-05 5.70854e-15
-17.9108 -5.56905e-05 7.63302e-15
-17.7926 -4.53958e-05 9.46327e-15
-17.6748 -2.98335e-05 1.06486e-14
-17.5572 -9.95632e-06 1.15986e-14
-17.4401 1.30925e-05 1.16882e-14
-17.3232 3.77866e-05 1.15124e-14
-17.2067 6.23009e-05 1.04242e-14
-17.0905 8.49547e-05 9.17166e-15
-16.9746 0.000103737 7.12692e-15
-16.859 0.000117357 5.12768e-15
-16.7437 0.000124179 2.59238e-15
-16.6288 0.000123798 3.68309e-16
-16.5141 0.000115399 -2.06548e-15
-16.3997 9.97489e-05 -3.93756e-15
-16.2856 7.7042e-05 -5.69798e-15
-16.1717 4.91786e-05 -6.7302e-15
-16.0582 1.72328e-05 -7.40039e-15
-15.9449 -1.61185e-05 -7.30699e-15
-15.8319 -4.93326e-05 -6.71412e-15
-15.7191 -7.95435e-05 -5.46767e-15
-15.6066 -0.000105301 -3.7077e-15
-15.4943 -0.000124208 -1.53196e-15
-15.3823 -0.000135449 1.06772e-15
-15.2705 -0.000137641 3.76111e-15
-15.159 -0.000130962 6.72278e-15
-15.0477 -0.000115327 9.42978e-15
-14.9367 -9.19728e-05 1.22298e-14
-14.8258 -6.20604e-05 1.44577e-14
-14.7152 -2.76208e-05 1.66272e-14
-14.6049 9.30478e-06 1.79835e-14
-14.4947 4.64023e-05 1.91839e-14
-14.3848 8.13243e-05 1.94366e-14
-14.275 0.000112087 1.95066e-14
-14.1655 0.000136643 1.86108e-14
-14.0562 0.000153874 1.75741e-14
-13.9471 0.000162492 1.56635e-14
-13.8382 0.000162548 1.37133e-14
-13.7294 0.000153716 1.10738e-14
-13.6209 0.000137216 8.53406e-15
-13.5126 0.000113583 5.55245e-15
-13.4044 8.49234e-05 2.82697e-15
-13.2965 5.23108e-05 -5.96225e-17
-13.1887 1.82652e-05 -2.54235e-15
-13.0811 -1.60416e-05 -4.91041e-15
-12.9737 -4.81868e-05 -6.76121e-15
-12.8664 -7.73183e-05 -8.26021e-15
-12.7593 -0.000101536 -9.1842e-15
-12.6524 -0.000120587 -9.58822e-15
-12.5457 -0.000133338 -9.43442e-15
-12.4391 -0.000140222 -8.6832e-15
-12.3327 -0.000140895 -7.47319e-15
-12.2265 -0.000136357 -5.68495e-15
-12.1204 -0.000126892 -3.60992e-15
-12.0144 -0.000113805 -1.0579e-15
-11.9086 -9.77254e-05 1.5607e-15
-11.803 -7.99446e-05 4.50048e-15
-11.6975 -6.11437e-05 7.27435e-15
-11.5922 -4.23309e-05 1.02003e-14
-11.487 -2.40174e-05 1.27546e-14
-11.3819 -6.772e-06 1.53163e-14
-11.277 9.16026e-06 1.73541e-14
-11.1722 2.36715e-05 1.93019e-14
-11.0676 3.67605e-05 2.06343e-14
-10.9631 4.86981e-05 2.18269e-14
-10.8587 5.9629e-05 2.23565e-14
-10.7545 7.00723e-05 2.27248e-14
-10.6503 8.01979e-05 2.23927e-14
-10.5463 9.06424e-05 2.18738e-14
-10.4425 0.000101492 2.0593e-14
-10.3387 0.000113389 1.90707e-14
-10.2351 0.000126241 1.66809e-14
-10.1316 0.000140597 1.39599e-14
-10.0282 0.000156088 1.02346e-14
-9.92496 0.000173062 6.08573e-15
-9.82181 0.000190753 8.14485e-16
-9.71877 0.00020918 -4.9128e-15
-9.61583 0.000227057 -1.17737e-14
-9.51301 0.000243956 -1.8969e-14
-9.4103 0.000257982 -2.7098e-14
-9.30769 0.000268232 -3.5197e-14
-9.20518 0.000272265 -4.37331e-14
-9.10278 0.000268862 -5.158e-14
-9.00048 0.000255358 -5.90443e-14
-8.89828 0.00023068 -6.48982e-14
-8.79618 0.000192581 -6.93047e-14
-8.69417 0.000140904 -7.1066e-14
-8.59226 7.47435e-05 -7.02633e-14
-8.49044 -4.21068e-06 -6.59283e-14
-8.38872 -9.45539e-05 -5.81632e-14
-8.28708 -0.000191953 -4.64551e-14
-8.18554 -0.000292052 -3.10225e-14
-8.08408 -0.00038762 -1.20248e-14
-7.98271 -0.00047143 1.01494e-14
-7.88143 -0.000533982 3.45384e-14
-7.78023 -0.000566255 6.06235e-14
-7.67911 -0.000558143 8.66227e-14
-7.57807 -0.000500902 1.12041e-13
-7.47712 -0.000386361 1.34413e-13
-7.37624 -0.000208845 1.53522e-13
-7.27544 3.49018e-05 1.66478e-13
-7.17471 0.000344535 1.73672e-13
-7.07406 0.000715641 1.72138e-13
-6.97348 0.00113949 1.63203e-13
-6.87298 0.00160229 1.44201e-13
-6.77254 0.00208599 1.17649e-13
-6.67218 0.00256765 8.1501e-14
-6.57188 0.00302123 3.95766e-14
-6.47166 0.00341749 -9.37169e-15
-6.37149 0.00372658 -6.03571e-14
-6.2714 0.0039187 -1.13831e-13
-6.17136 0.00396703 -1.64029e-13
-6.07139 0.00384935 -2.1085e-13
-5.97148 0.00355031 -2.48419e-13
-5.87163 0.00306396 -2.76515e-13
-5.77184 0.00239438 -2.89993e-13
-5.67211 0.00155874 -2.89032e-13
-5.57243 0.000585152 -2.70108e-13
-5.47281 -0.000483888 -2.34265e-13
-5.37325 -0.00159722 -1.80305e-13
-5.27373 -0.00269138 -1.10369e-13
-5.17427 -0.0036999 -2.59549e-14
-5.07487 -0.00454936 6.9817e-14
-4.97551 -0.00517166 1.72851e-13
-4.8762 -0.00549942 2.7958e-13
-4.77694 -0.00547974 3.83867e-13
-4.67772 -0.00506896 4.82542e-13
-4.57855 -0.00424571 5.68347e-13
-4.47943 -0.00300552 6.39522e-13
-4.38035 -0.00137042 6.88749e-13
-4.28131 0.00061545 7.1664e-13
-4.18232 0.00288264 7.16845e-13
-4.08336 0.00533803 6.93024e-13
-3.98445 0.00787117 6.40561e-13
-3.88557 0.0103505 5.66427e-13
-3.78673 0.0126426 4.68134e-13
-3.68793 0.0145992 3.55659e-13
-3.58916 0.016092 2.28536e-13
-3.49043 0.0169867 9.88757e-14
-3.39173 0.017195 -3.23198e-14
-3.29307 0.0166298 -1.52176e-13
-3.19443 0.0152759 -2.59235e-13
-3.09583 0.0131212 -3.41561e-13
-2.99725 0.010246 -3.98389e-13
-2.89871 0.00672605 -4.20481e-13
-2.80019 0.00273894 -4.08859e-13
-2.7017 -0.00156105 -3.58422e-13
-2.60323 -0.00592129 -2.72594e-13
-2.50479 -0.0101417 -1.51181e-13
-2.40638 -0.0139389 2.70204e-17
-2.30798 -0.0171162 1.76453e-13
-2.20961 -0.0194168 3.70726e-13
-2.11126 -0.0207014 5.74492e-13
-2.01293 -0.0207959 7.80199e-13
-1.91462 -0.0196632 9.77327e-13
-1.81632 -0.0172551 1.15979e-12
-1.71804 -0.0136596 1.31673e-12
-1.61978 -0.00897438 1.44505e-12
-1.52154 -0.00340821 1.53527e-12
-1.42331 0.00280266 1.58825e-12
-1.32509 0.00936362 1.59719e-12
-1.22689 0.0159325 1.56731e-12
-1.12869 0.0221913 1.4952e-12
-1.03051 0.0277444 1.3901e-12
-0.932337 0.032334 1.2521e-12
-0.834173 0.0355712 1.09346e-12
-0.736016 0.037353 9.17314e-13
-0.637867 0.0373469 7.37296e-13
-0.539723 0.0356995 5.5857e-13
-0.441585 0.0321447 3.9408e-13
-0.343451 0.0271746 2.49576e-13
-0.24532 0.0205034 1.35121e-13
-0.147191 0.0131372 5.53637e-14
-0.0490634 0.00435514 1.60961e-14
0.0490634 5.719e-06 1.23737e-14
0.147191 0.000381805 1.30814e-14
0.24532 7.26129e-05 1.36576e-14
0.343451 0.000189176 1.30072e-14
0.441585 1.36292e-05 1.29365e-14
0.539723 6.43672e-05 1.16176e-14
0.637867 -4.54325e-05 1.12758e-14
0.736016 -1.43558e-05 9.72548e-15
0.834173 -7.6438e-05 9.43145e-15
0.932337 -4.90682e-05 7.87875e-15
1.03051 -7.44071e-05 7.78274e-15
1.12869 -4.70868e-05 6.28393e-15
1.22689 -4.68637e-05 6.35443e-15
1.32509 -2.23343e-05 4.8378e-15
1.42331 -8.34414e-06 4.97879e-15
1.52154 8.10163e-06 3.37941e-15
1.61978 2.51193e-05 3.53006e-15
1.71804 2.87788e-05 1.85062e-15
1.81632 4.10875e-05 2.02172e-15
1.91462 3.00277e-05 3.49919e-16
2.01293 3.40781e-05 6.16793e-16
2.11126 9.98012e-06 -9.16323e-16
2.20961 6.38202e-06 -4.62208e-16
2.30798 -2.59546e-05 -1.7216e-15
2.40638 -3.3567e-05 -1.02136e-15
2.50479 -6.76779e-05 -1.94493e-15
2.60323 -7.44174e-05 -1.01367e-15
2.7017 -0.00010399 -1.59086e-15
2.80019 -0.000105532 -5.0286e-16
2.89871 -0.000125999 -8.10019e-16
2.99725 -0.000119931 3.08851e-16
3.09583 -0.000129407 1.72797e-16
3.19443 -0.000115797 1.16708e-15
3.29307 -0.000115178 1.07672e-15
3.39173 -9.63232e-05 1.8242e-15
3.49043 -8.86204e-05 1.69783e-15
3.58916 -6.81591e-05 2.11503e-15
3.68793 -5.73731e-05 1.90321e-15
3.78673 -3.9125e-05 1.97666e-15
3.88557 -2.90387e-05 1.68781e-15
3.98445 -1.59578e-05 1.45776e-15
4.08336 -9.20974e-06 1.14536e-15
4.18232 -2.73491e-06 6.96885e-16
4.28131 -3.7617e-07 4.27286e-16
4.38035 -2.9298e-07 -1.42122e-16
4.47943 -1.85297e-06 -3.00948e-16
4.57855 -6.60856e-06 -8.99627e-16
4.67772 -1.05455e-05 -9.03556e-16
4.77694 -1.78455e-05 -1.45971e-15
4.8762 -2.21829e-05 -1.28907e-15
4.97551 -2.96627e-05 -1.76632e-15
5.07487 -3.261e-05 -1.44048e-15
5.17427 -3.83974e-05 -1.82682e-15
5.27373 -3.88005e-05 -1.38701e-15
5.37325 -4.18538e-05 -1.69961e-15
5.47281 -3.93953e-05 -1.20898e-15
5.57243 -3.95749e-05 -1.47166e-15
5.67211 -3.47209e-05 -9.88375e-16
5.77184 -3.26274e-05 -1.23133e-15
5.87163 -2.63805e-05 -8.06353e-16
5.97148 -2.30418e-05 -1.04782e-15
6.07139 -1.65994e-05 -7.1633e-16
6.17136 -1.31164e-05 -9.57429e-16
6.2714 -7.54169e-06 -7.24056e-16
6.37149 -4.79148e-06 -9.50551e-16
6.47166 -7.81773e-07 -8.05985e-16
6.57188 7.55229e-07 -9.90266e-16
6.67218 2.96135e-06 -9.00742e-16
6.77254 3.23257e-06 -1.01601e-15
6.87298 3.81445e-06 -9.59483e-16
6.97348 3.10921e-06 -9.85531e-16
7.07406 2.53031e-06 -9.34879e-16
7.17471 1.32686e-06 -8.64103e-16
7.27544 1.63065e-07 -8.08513e-16
7.37624 -1.03623e-06 -6.50181e-16
7.47712 -2.25489e-06 -5.90243e-16
7.57807 -3.05605e-06 -3.67183e-16
7.67911 -3.955e-06 -3.13463e-16
7.78023 -4.14716e-06 -5.67344e-17
7.88143 -4.5531e-06 -2.59654e-17
7.98271 -4.12032e-06 2.30304e-16
8.08408 -4.04725e-06 2.21363e-16
8.18554 -3.12871e-06 4.46559e-16
8.28708 -2.72161e-06 3.85048e-16
8.38872 -1.54207e-06 5.58369e-16
8.49044 -1.00252e-06 4.43442e-16
8.59226 2.02205e-07 5.58641e-16
8.69417 6.84654e-07 3.9664e-16
8.79618 1.72624e-06 4.54391e-16
8.89828 2.02006e-06 2.6212e-16
9.00048 2.78837e-06 2.77507e-16
9.10278 2.83697e-06 7.70899e-17
9.20518 3.30214e-06 6.85957e-17
9.30769 3.11563e-06 -1.19101e-16
9.4103 3.30963e-06 -1.32592e-16
9.51301 2.94219e-06 -2.88944e-16
9.61583 2.93184e-06 -2.9124e-16
9.71877 2.45629e-06 -4.05005e-16
9.82181 2.31846e-06 -3.8558e-16
9.92496 1.80652e-06 -4.5183e-16
10.0282 1.61147e-06 -4.09019e-16
10.1316 1.12307e-06 -4.30746e-16
10.2351 9.26935e-07 -3.67429e-16
10.3387 5.07337e-07 -3.52535e-16
10.4425 3.51037e-07 -2.76966e-16
10.5463 3.21051e-08 -2.36442e-16
10.6503 -5.72379e-08 -1.58238e-16
10.7545 -2.55434e-07 -1.03806e-16
10.8587 -2.64006e-07 -3.44518e-17
10.9631 -3.33766e-07 2.19438e-17
11.0676 -2.62745e-07 7.11971e-17
11.1722 -2.11514e-07 1.18627e-16
11.277 -7.98072e-08 1.37934e-16
11.3819 6.70773e-08 1.67908e-16
11.487 2.21994e-07 1.49477e-16
11.5922 4.21907e-07 1.56129e-16
11.6975 5.48131e-07 9.52469e-17
11.803 7.47621e-07 7.68157e-17
11.9086 7.89211e-07 -2.62922e-17
12.0144 9.36166e-07 -6.75467e-17
12.1204 8.4789e-07 -2.07376e-16
12.2265 9.06098e-07 -2.64019e-16
12.3327 6.6787e-07 -4.29214e-16
12.4391 6.28678e-07 -4.89155e-16
12.5457 2.54262e-07 -6.63813e-16
12.6524 1.40618e-07 -7.12038e-16
12.7593 -3.22984e-07 -8.76053e-16
12.8664 -4.62019e-07 -8.96348e-16
12.9737 -9.44617e-07 -1.0316e-15
13.0811 -1.04731e-06 -1.01176e-15
13.1887 -1.4721e-06 -1.10107e-15
13.2965 -1.48164e-06 -1.03347e-15
13.4044 -1.78394e-06 -1.06809e-15
13.5126 -1.66569e-06 -9.55156e-16
13.6209 -1.80952e-06 -9.35432e-16
13.7294 -1.56381e-06 -7.87983e-16
13.8382 -1.55205e-06 -7.23538e-16
13.9471 -1.21856e-06 -5.62103e-16
14.0562 -1.09306e-06 -4.71125e-16
14.1655 -7.43776e-07 -3.21031e-16
14.275 -5.73522e-07 -2.25826e-16
14.3848 -2.94095e-07 -1.13413e-16
14.4947 -1.53092e-07 -3.52567e-17
14.6049 -1.70318e-08 1.91751e-17
14.7152 4.11144e-08 6.56474e-17
14.8258 -3.46997e-09 5.21143e-17
14.9367 -4.25255e-08 6.22022e-17
15.0477 -2.56374e-07 -1.60239e-17
15.159 -3.63751e-07 -3.53645e-17
15.2705 -6.91548e-07 -1.62349e-16
15.3823 -8.07706e-07 -1.95007e-16
15.4943 -1.16958e-06 -3.45504e-16
15.6066 -1.22723e-06 -3.70733e-16
15.7191 -1.54392e-06 -5.16467e-16
15.8319 -1.49125e-06 -5.15264e-16
15.9449 -1.70543e-06 -6.31892e-16
16.0582 -1.5219e-06 -5.91911e-16
16.1717 -1.61026e-06 -6.64776e-16
16.2856 -1.31233e-06 -5.84944e-16
16.3997 -1.28807e-06 -6.09852e-16
16.5141 -9.25771e-07 -5.01564e-16
16.6288 -8.32485e-07 -4.86977e-16
16.7437 -4.77822e-07 -3.70116e-16
16.859 -3.75494e-07 -3.32489e-16
16.9746 -1.03468e-07 -2.2977e-16
17.0905 -4.78183e-08 -1.86808e-16
17.2067 8.67986e-08 -1.17252e-16
17.3232 6.60507e-08 -8.29124e-17
17.4401 4.80442e-08 -5.73976e-17
17.5572 -3.98416e-08 -3.71132e-17
17.6748 -1.80888e-07 -5.57256e-17
17.7926 -2.91843e-07 -4.72321e-17
17.9108 -4.9502e-07 -1.00976e-16
18.0294 -5.70864e-07 -9.68203e-17
18.1483 -7.69801e-07 -1.71521e-16
18.2676 -7.6432e-07 -1.62257e-16
18.3873 -9.11398e-07 -2.4234e-16
18.5074 -8.0768e-07 -2.2021e-16
18.6278 -8.84985e-07 -2.92189e-16
18.7487 -6.97167e-07 -2.53771e-16
18.8699 -7.12845e-07 -3.0892e-16
18.9916 -4.76318e-07 -2.56421e-16
19.1137 -4.54017e-07 -2.91643e-16
19.2362 -2.13288e-07 -2.31759e-16
19.3592 -1.82732e-07 -2.48829e-16
19.4826 1.78379e-08 -1.902e-16
19.6065 2.79847e-08 -1.92815e-16
19.7309 1.5286e-07 -1.43292e-16
19.8557 1.24173e-07 -1.35167e-16
19.9811 1.58395e-07 -9.91844e-17
20.1069 9.44236e-08 -8.18233e-17
20.2333 5.35253e-08 -5.96942e-17
20.3602 -1.65624e-08 -3.29951e-17
20.4876 -9.29352e-08 -2.29049e-17
20.6156 -1.32142e-07 1.17171e-17
20.7441 -2.08146e-07 1.04299e-17
20.8732 -2.01541e-07 4.83108e-17
21.0029 -2.67985e-07 3.49461e-17
21.1332 -2.27023e-07 7.03161e-17
21.2642 -2.86036e-07 4.60485e-17
21.3958 -2.19584e-07 7.59028e-17
21.528 -2.61444e-07 4.40987e-17
21.6609 -1.71461e-07 6.65533e-17
21.7945 -1.93017e-07 3.04183e-17
21.9288 -9.81415e-08 4.35618e-17
22.0639 -1.15203e-07 7.01785e-18
22.1997 -4.069e-08 1.23564e-17
22.3363 -6.37211e-08 -1.79265e-17
22.4736 -1.60694e-08 -1.49834e-17
22.6118 -3.77497e-08 -3.18517e-17
22.7509 -8.43626e-09 -2.63154e-17
22.8908 -1.90329e-08 -2.62648e-17
23.0316 -2.44081e-09 -1.69026e-17
23.1733 -2.47713e-09 -2.26188e-18
23.316 -4.35909e-10 8.22765e-18
23.4597 2.74187e-09 3.04724e-17
23.6044 -1.20567e-08 3.70625e-17
23.7502 -1.14463e-08 5.84848e-17
23.8971 -4.02793e-08 5.68646e-17
24.0451 -4.27775e-08 7.09655e-17
24.1944 -7.78891e-08 5.98735e-17
24.3448 -7.98912e-08 6.43691e-17
24.4966 -1.11837e-07 4.68297e-17
24.6496 -1.08602e-07 4.41203e-17
24.8041 -1.30187e-07 2.59504e-17
24.9601 -1.19214e-07 2.07942e-17
25.1175 -1.28732e-07 7.34187e-18
25.2766 -1.1177e-07 3.54454e-18
25.4373 -1.13143e-07 -3.33884e-18
25.5998 -9.41602e-08 -5.06567e-18
25.7641 -9.21037e-08 -8.10198e-18
25.9304 -7.13902e-08 -1.01408e-17
26.0988 -6.49119e-08 -1.48086e-17
26.2693 -3.56593e-08 -1.98809e-17
26.4421 -1.80325e-08 -3.05429e-17
26.6174 2.73324e-08 -3.86052e-17
26.7954 5.82012e-08 -5.55504e-17
26.9761 1.14002e-07 -6.30264e-17
27.1598 1.43156e-07 -8.27572e-17
27.3468 1.82855e-07 -8.47525e-17
27.5373 1.80357e-07 -1.02129e-16
27.7317 1.70803e-07 -9.52784e-17
27.9302 1.17817e-07 -1.05336e-16
28.1333 5.46978e-08 -8.94196e-17
28.3415 -2.0634e-08 -8.82247e-17
28.5554 -8.50841e-08 -6.75779e-17
28.7758 -1.0267e-07 -5.4286e-17
29.0035 -8.47834e-08 -4.0685e-17
29.2396 2.52986e-08 -2.14891e-17
29.4858 1.50836e-07 -3.56581e-17
29.7441 3.47289e-07 -2.22832e-17
30.0173 4.67952e-07 -8.21312e-17
30.3101 5.75666e-07 -7.4452e-17
30.6297 5.05578e-07 -1.62168e-16
30.9905 3.82559e-07 -1.18251e-16
31.4301 1.11183e-07 -1.20554e-16


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1QuantumOneLoop/vCLRDiaP_FRG.txt <==
-31.4301 0.113968 0.0516922
-30.9905 0.145287 0.0557269
-30.6297 0.171172 0.0582434
-30.3101 0.19194 0.0597789
-30.0173 0.208541 0.0606644
-29.7441 0.223049 0.0611317
-29.4858 0.236112 0.0612564
-29.2396 0.247408 0.0610371
-29.0035 0.256062 0.0604534
-28.7758 0.261722 0.0594928
-28.5554 0.26455 0.0581919
-28.3415 0.264861 0.0565825
-28.1333 0.263259 0.0547081
-27.9302 0.260366 0.0526184
-27.7317 0.256431 0.0503162
-27.5373 0.251308 0.0477948
-27.3468 0.244561 0.045063
-27.1598 0.236124 0.0421463
-26.9761 0.225918 0.039084
-26.7954 0.214197 0.0359287
-26.6174 0.201466 0.0327554
-26.4421 0.188066 0.0296109
-26.2693 0.174513 0.0265336
-26.0988 0.161287 0.0236024
-25.9304 0.14856 0.0208379
-25.7641 0.136276 0.018232
-25.5998 0.124641 0.0157622
-25.4373 0.113564 0.0134329
-25.2766 0.102659 0.0112436
-25.1175 0.0917712 0.00918861
-24.9601 0.0809678 0.00727824
-24.8041 0.0704607 0.00554318
-24.6496 0.0603254 0.00399597
-24.4966 0.0508144 0.00265892
-24.3448 0.041965 0.00150549
-24.1944 0.0338997 0.000526483
-24.0451 0.0267899 -0.000292475
-23.8971 0.0204907 -0.000944046
-23.7502 0.0149258 -0.00146269
-23.6044 0.0100162 -0.00186084
-23.4597 0.00566672 -0.00215991
-23.316 0.00183154 -0.00237422
-23.1733 -0.00153613 -0.00250669
-23.0316 -0.00468063 -0.00258902
-22.8908 -0.00769715 -0.00263232
-22.7509 -0.0105167 -0.00261951
-22.6118 -0.0131776 -0.00251495
-22.4736 -0.0156389 -0.00231755
-22.3363 -0.0179388 -0.00205881
-22.1997 -0.0196528 -0.00171413
-22.0639 -0.0208236 -0.00131572
-21.9288 -0.0213706 -0.000828
-21.7945 -0.0216685 -0.000325159
-21.6609 -0.0216834 0.000207877
-21.528 -0.021691 0.000653129
-21.3958 -0.0214734 0.00119841
-21.2642 -0.0213546 0.00178926
-21.1332 -0.0214082 0.00253072
-21.0029 -0.0214154 0.00329593
-20.8732 -0.0213175 0.0040924
-20.7441 -0.0204916 0.00492046
-20.6156 -0.0191539 0.00577493
-20.4876 -0.0173474 0.00671717
-20.3602 -0.0155752 0.00761457
-20.2333 -0.0137997 0.00848769
-20.1069 -0.0120753 0.00924158
-19.9811 -0.00999876 0.0101637
-19.8557 -0.0078705 0.0111973
-19.7309 -0.00565105 0.0124081
-19.6065 -0.00340645 0.0136221
-19.4826 -0.00118493 0.0147334
-19.3592 0.00209946 0.0159582
-19.2362 0.00613291 0.0172203
-19.1137 0.0107035 0.0186113
-18.9916 0.0149864 0.0199532
-18.8699 0.0190405 0.0212523
-18.7487 0.0234788 0.0226144
-18.6278 0.0283461 0.024104
-18.5074 0.0340927 0.025921
-18.3873 0.040261 0.0279845
-18.2676 0.0469289 0.0302288
-18.1483 0.0542679 0.0325716
-18.0294 0.0623995 0.035098
-17.9108 0.0718438 0.0378612
-17.7926 0.0818188 0.0407996
-17.6748 0.0918187 0.0437451
-17.5572 0.101871 0.0466381
-17.4401 0.111965 0.0494572
-17.3232 0.122634 0.0522907
-17.2067 0.133386 0.0550963
-17.0905 0.14436 0.0577956
-16.9746 0.155255 0.0603015
-16.859 0.166613 0.0625636
-16.7437 0.177926 0.0645324
-16.6288 0.189393 0.0661287
-16.5141 0.200793 0.067361
-16.3997 0.211846 0.0682051
-16.2856 0.22261 0.0687579
-16.1717 0.232816 0.0689908
-16.0582 0.242898 0.0689854
-15.9449 0.252541 0.0687729
-15.8319 0.261617 0.068311
-15.7191 0.270464 0.0677466
-15.6066 0.278715 0.0669834
-15.4943 0.287063 0.0661728
-15.3823 0.295218 0.0653151
-15.2705 0.303438 0.0643535
-15.159 0.311656 0.0633695
-15.0477 0.319158 0.0622045
-14.9367 0.326206 0.0610158
-14.8258 0.331417 0.0596769
-14.7152 0.336242 0.0584623
-14.6049 0.339285 0.0572372
-14.4947 0.342359 0.0560943
-14.3848 0.34493 0.0550491
-14.275 0.347254 0.0538624
-14.1655 0.349515 0.0525644
-14.0562 0.350294 0.0508736
-13.9471 0.350182 0.0488307
-13.8382 0.347658 0.0464872
-13.7294 0.343601 0.0437574
-13.6209 0.337897 0.0408853
-13.5126 0.331028 0.0378406
-13.4044 0.323569 0.0347477
-13.2965 0.315774 0.0315812
-13.1887 0.308041 0.028342
-13.0811 0.299731 0.0249954
-12.9737 0.290782 0.0214449
-12.8664 0.280777 0.0177432
-12.7593 0.270092 0.0140554
-12.6524 0.258941 0.0105687
-12.5457 0.247781 0.00731411
-12.4391 0.236402 0.00425537
-12.3327 0.225635 0.00149909
-12.2265 0.214783 -0.000987029
-12.1204 0.204743 -0.0033088
-12.0144 0.194691 -0.00540967
-11.9086 0.184868 -0.00743544
-11.803 0.175051 -0.00922905
-11.6975 0.165267 -0.0109533
-11.5922 0.155907 -0.0124308
-11.487 0.146917 -0.0137968
-11.3819 0.138384 -0.0150177
-11.277 0.129827 -0.0164151
-11.1722 0.121849 -0.0175631
-11.0676 0.113415 -0.0187878
-10.9631 0.105793 -0.0197986
-10.8587 0.0981211 -0.0209245
-10.7545 0.0908986 -0.0219947
-10.6503 0.0837151 -0.0231729
-10.5463 0.0770456 -0.0243458
-10.4425 0.0700853 -0.0256191
-10.3387 0.0641429 -0.026729
-10.2351 0.0578472 -0.0278483
-10.1316 0.0518399 -0.0292184
-10.0282 0.0459562 -0.0305504
-9.92496 0.039846 -0.0319643
-9.82181 0.0340775 -0.0331649
-9.71877 0.0290508 -0.0345405
-9.61583 0.0237946 -0.0357961
-9.51301 0.0187641 -0.0373139
-9.4103 0.0137434 -0.0385351
-9.30769 0.00750547 -0.0403138
-9.20518 0.00226423 -0.0413306
-9.10278 -0.00334585 -0.0423184
-9.00048 -0.00844773 -0.0431804
-8.89828 -0.0128768 -0.0444376
-8.79618 -0.0175783 -0.0454195
-8.69417 -0.0237104 -0.0467158
-8.59226 -0.0287181 -0.0469456
-8.49044 -0.0355004 -0.0480057
-8.38872 -0.0415435 -0.0481522
-8.28708 -0.0484683 -0.0486246
-8.18554 -0.0553064 -0.0493264
-8.08408 -0.0625562 -0.0503122
-7.98271 -0.0695514 -0.0506128
-7.88143 -0.0777573 -0.0516208
-7.78023 -0.0827936 -0.0509769
-7.67911 -0.0874487 -0.0505039
-7.57807 -0.0919765 -0.049783
-7.47712 -0.0944688 -0.0484507
-7.37624 -0.0965309 -0.0461791
-7.27544 -0.0970738 -0.0430328
-7.17471 -0.0955495 -0.0387049
-7.07406 -0.0936987 -0.0341577
-6.97348 -0.0905723 -0.0294371
-6.87298 -0.086425 -0.0244941
-6.77254 -0.0819405 -0.019845
-6.67218 -0.0767394 -0.0150343
-6.57188 -0.0716619 -0.010631
-6.47166 -0.0665624 -0.00604487
-6.37149 -0.061683 -0.00203453
-6.2714 -0.0569492 0.00223726
-6.17136 -0.0529073 0.00553812
-6.07139 -0.0490008 0.00895814
-5.97148 -0.0462548 0.0108009
-5.87163 -0.0431085 0.0127966
-5.77184 -0.0404038 0.0128489
-5.67211 -0.0365743 0.0133214
-5.57243 -0.0326997 0.011832
-5.47281 -0.0271494 0.0114899
-5.37325 -0.0211947 0.00967403
-5.27373 -0.0136021 0.00994805
-5.17427 -0.00595101 0.00916453
-5.07487 0.00309458 0.011338
-4.97551 0.0121019 0.0126842
-4.8762 0.0218089 0.0172442
-4.77694 0.0307017 0.0206739
-4.67772 0.0398041 0.0272882
-4.57855 0.0474167 0.0321067
-4.47943 0.0549167 0.0400681
-4.38035 0.0601284 0.0452319
-4.28131 0.0653631 0.0537295
-4.18232 0.0684807 0.0586642
-4.08336 0.070818 0.0668747
-3.98445 0.070253 0.0702853
-3.88557 0.0683837 0.0770238
-3.78673 0.0630333 0.0774496
-3.68793 0.0556279 0.0809663
-3.58916 0.044245 0.0753855
-3.49043 0.0311156 0.0734632
-3.39173 0.0161282 0.0593878
-3.29307 0.000168645 0.0499871
-3.19443 -0.0140642 0.0239968
-3.09583 -0.0286789 0.00538451
-2.99725 -0.0313551 -0.0277532
-2.89871 -0.0370494 -0.0513935
-2.80019 -0.0183409 -0.0778997
-2.7017 -0.00975359 -0.0920842
-2.60323 0.0183972 -0.0932572
-2.50479 0.0292639 -0.0868723
-2.40638 0.0423064 -0.0681337
-2.30798 0.0418482 -0.0542601
-2.20961 0.0401337 -0.0381637
-2.11126 0.0337835 -0.0286111
-2.01293 0.0291966 -0.0197631
-1.91462 0.0227125 -0.0152203
-1.81632 0.0189907 -0.0115311
-1.71804 0.0142391 -0.0102034
-1.61978 0.0130752 -0.00896059
-1.52154 0.0100529 -0.00926458
-1.42331 0.0105473 -0.00921894
-1.32509 0.0088329 -0.0101827
-1.22689 0.0111604 -0.0104367
-1.12869 0.0103135 -0.0115924
-1.03051 0.0135856 -0.011924
-0.932337 0.0132703 -0.0130735
-0.834173 0.0177188 -0.0131671
-0.736016 0.0175722 -0.0141181
-0.637867 0.022612 -0.0137549
-0.539723 0.022538 -0.0141759
-0.441585 0.0288028 -0.0128041
-0.343451 0.0284863 -0.0121277
-0.24532 0.0351519 -0.00927257
-0.147191 0.0334938 -0.00670758
-0.0490634 0.0372343 -0.00216196
0.0490634 0.0372343 0.00216196
0.147191 0.0334938 0.00670758
0.24532 0.0351519 0.00927257
0.343451 0.0284863 0.0121277
0.441585 0.0288028 0.0128041
0.539723 0.022538 0.0141759
0.637867 0.022612 0.0137549
0.736016 0.0175722 0.0141181
0.834173 0.0177188 0.0131671
0.932337 0.0132703 0.0130735
1.03051 0.0135856 0.011924
1.12869 0.0103135 0.0115924
1.22689 0.0111604 0.0104367
1.32509 0.0088329 0.0101827
1.42331 0.0105473 0.00921894
1.52154 0.0100529 0.00926458
1.61978 0.0130752 0.00896059
1.71804 0.0142391 0.0102034
1.81632 0.0189907 0.0115311
1.91462 0.0227125 0.0152203
2.01293 0.0291966 0.0197631
2.11126 0.0337835 0.0286111
2.20961 0.0401337 0.0381637
2.30798 0.0418482 0.0542601
2.40638 0.0423064 0.0681337
2.50479 0.0292639 0.0868723
2.60323 0.0183972 0.0932572
2.7017 -0.00975359 0.0920842
2.80019 -0.0183409 0.0778997
2.89871 -0.0370494 0.0513935
2.99725 -0.0313551 0.0277532
3.09583 -0.0286789 -0.00538451
3.19443 -0.0140642 -0.0239968
3.29307 0.000168645 -0.0499871
3.39173 0.0161282 -0.0593878
3.49043 0.0311156 -0.0734632
3.58916 0.044245 -0.0753855
3.68793 0.0556279 -0.0809663
3.78673 0.0630333 -0.0774496
3.88557 0.0683837 -0.0770238
3.98445 0.070253 -0.0702853
4.08336 0.070818 -0.0668747
4.18232 0.0684807 -0.0586642
4.28131 0.0653631 -0.0537295
4.38035 0.0601284 -0.0452319
4.47943 0.0549167 -0.0400681
4.57855 0.0474167 -0.0321067
4.67772 0.0398041 -0.0272882
4.77694 0.0307017 -0.0206739
4.8762 0.0218089 -0.0172442
4.97551 0.0121019 -0.0126842
5.07487 0.00309458 -0.011338
5.17427 -0.00595101 -0.00916453
5.27373 -0.0136021 -0.00994805
5.37325 -0.0211947 -0.00967403
5.47281 -0.0271494 -0.0114899
5.57243 -0.0326997 -0.011832
5.67211 -0.0365743 -0.0133214
5.77184 -0.0404038 -0.0128489
5.87163 -0.0431085 -0.0127966
5.97148 -0.0462548 -0.0108009
6.07139 -0.0490008 -0.00895814
6.17136 -0.0529073 -0.00553812
6.2714 -0.0569492 -0.00223726
6.37149 -0.061683 0.00203453
6.47166 -0.0665624 0.00604487
6.57188 -0.0716619 0.010631
6.67218 -0.0767394 0.0150343
6.77254 -0.0819405 0.019845
6.87298 -0.086425 0.0244941
6.97348 -0.0905723 0.0294371
7.07406 -0.0936987 0.0341577
7.17471 -0.0955495 0.0387049
7.27544 -0.0970738 0.0430328
7.37624 -0.0965309 0.0461791
7.47712 -0.0944688 0.0484507
7.57807 -0.0919765 0.049783
7.67911 -0.0874487 0.0505039
7.78023 -0.0827936 0.0509769
7.88143 -0.0777573 0.0516208
7.98271 -0.0695514 0.0506128
8.08408 -0.0625562 0.0503122
8.18554 -0.0553064 0.0493264
8.28708 -0.0484683 0.0486246
8.38872 -0.0415435 0.0481522
8.49044 -0.0355004 0.0480057
8.59226 -0.0287181 0.0469456
8.69417 -0.0237104 0.0467158
8.79618 -0.0175783 0.0454195
8.89828 -0.0128768 0.0444376
9.00048 -0.00844773 0.0431804
9.10278 -0.00334585 0.0423184
9.20518 0.00226423 0.0413306
9.30769 0.00750547 0.0403138
9.4103 0.0137434 0.0385351
9.51301 0.0187641 0.0373139
9.61583 0.0237946 0.0357961
9.71877 0.0290508 0.0345405
9.82181 0.0340775 0.0331649
9.92496 0.039846 0.0319643
10.0282 0.0459562 0.0305504
10.1316 0.0518399 0.0292184
10.2351 0.0578472 0.0278483
10.3387 0.0641429 0.026729
10.4425 0.0700853 0.0256191
10.5463 0.0770456 0.0243458
10.6503 0.0837151 0.0231729
10.7545 0.0908986 0.0219947
10.8587 0.0981211 0.0209245
10.9631 0.105793 0.0197986
11.0676 0.113415 0.0187878
11.1722 0.121849 0.0175631
11.277 0.129827 0.0164151
11.3819 0.138384 0.0150177
11.487 0.146917 0.0137968
11.5922 0.155907 0.0124308
11.6975 0.165267 0.0109533
11.803 0.175051 0.00922905
11.9086 0.184868 0.00743544
12.0144 0.194691 0.00540967
12.1204 0.204743 0.0033088
12.2265 0.214783 0.000987029
12.3327 0.225635 -0.00149909
12.4391 0.236402 -0.00425537
12.5457 0.247781 -0.00731411
12.6524 0.258941 -0.0105687
12.7593 0.270092 -0.0140554
12.8664 0.280777 -0.0177432
12.9737 0.290782 -0.0214449
13.0811 0.299731 -0.0249954
13.1887 0.308041 -0.028342
13.2965 0.315774 -0.0315812
13.4044 0.323569 -0.0347477
13.5126 0.331028 -0.0378406
13.6209 0.337897 -0.0408853
13.7294 0.343601 -0.0437574
13.8382 0.347658 -0.0464872
13.9471 0.350182 -0.0488307
14.0562 0.350294 -0.0508736
14.1655 0.349515 -0.0525644
14.275 0.347254 -0.0538624
14.3848 0.34493 -0.0550491
14.4947 0.342359 -0.0560943
14.6049 0.339285 -0.0572372
14.7152 0.336242 -0.0584623
14.8258 0.331417 -0.0596769
14.9367 0.326206 -0.0610158
15.0477 0.319158 -0.0622045
15.159 0.311656 -0.0633695
15.2705 0.303438 -0.0643535
15.3823 0.295218 -0.0653151
15.4943 0.287063 -0.0661728
15.6066 0.278715 -0.0669834
15.7191 0.270464 -0.0677466
15.8319 0.261617 -0.068311
15.9449 0.252541 -0.0687729
16.0582 0.242898 -0.0689854
16.1717 0.232816 -0.0689908
16.2856 0.22261 -0.0687579
16.3997 0.211846 -0.0682051
16.5141 0.200793 -0.067361
16.6288 0.189393 -0.0661287
16.7437 0.177926 -0.0645324
16.859 0.166613 -0.0625636
16.9746 0.155255 -0.0603015
17.0905 0.14436 -0.0577956
17.2067 0.133386 -0.0550963
17.3232 0.122634 -0.0522907
17.4401 0.111965 -0.0494572
17.5572 0.101871 -0.0466381
17.6748 0.0918187 -0.0437451
17.7926 0.0818188 -0.0407996
17.9108 0.0718438 -0.0378612
18.0294 0.0623995 -0.035098
18.1483 0.0542679 -0.0325716
18.2676 0.0469289 -0.0302288
18.3873 0.040261 -0.0279845
18.5074 0.0340927 -0.025921
18.6278 0.0283461 -0.024104
18.7487 0.0234788 -0.0226144
18.8699 0.0190405 -0.0212523
18.9916 0.0149864 -0.0199532
19.1137 0.0107035 -0.0186113
19.2362 0.00613291 -0.0172203
19.3592 0.00209946 -0.0159582
19.4826 -0.00118493 -0.0147334
19.6065 -0.00340645 -0.0136221
19.7309 -0.00565105 -0.0124081
19.8557 -0.0078705 -0.0111973
19.9811 -0.00999876 -0.0101637
20.1069 -0.0120753 -0.00924158
20.2333 -0.0137997 -0.00848769
20.3602 -0.0155752 -0.00761457
20.4876 -0.0173474 -0.00671717
20.6156 -0.0191539 -0.00577493
20.7441 -0.0204916 -0.00492046
20.8732 -0.0213175 -0.0040924
21.0029 -0.0214154 -0.00329593
21.1332 -0.0214082 -0.00253072
21.2642 -0.0213546 -0.00178926
21.3958 -0.0214734 -0.00119841
21.528 -0.021691 -0.000653129
21.6609 -0.0216834 -0.000207877
21.7945 -0.0216685 0.000325159
21.9288 -0.0213706 0.000828
22.0639 -0.0208236 0.00131572
22.1997 -0.0196528 0.00171413
22.3363 -0.0179388 0.00205881
22.4736 -0.0156389 0.00231755
22.6118 -0.0131776 0.00251495
22.7509 -0.0105167 0.00261951
22.8908 -0.00769715 0.00263232
23.0316 -0.00468063 0.00258902
23.1733 -0.00153613 0.00250669
23.316 0.00183154 0.00237422
23.4597 0.00566672 0.00215991
23.6044 0.0100162 0.00186084
23.7502 0.0149258 0.00146269
23.8971 0.0204907 0.000944046
24.0451 0.0267899 0.000292475
24.1944 0.0338997 -0.000526483
24.3448 0.041965 -0.00150549
24.4966 0.0508144 -0.00265892
24.6496 0.0603254 -0.00399597
24.8041 0.0704607 -0.00554318
24.9601 0.0809678 -0.00727824
25.1175 0.0917712 -0.00918861
25.2766 0.102659 -0.0112436
25.4373 0.113564 -0.0134329
25.5998 0.124641 -0.0157622
25.7641 0.136276 -0.018232
25.9304 0.14856 -0.0208379
26.0988 0.161287 -0.0236024
26.2693 0.174513 -0.0265336
26.4421 0.188066 -0.0296109
26.6174 0.201466 -0.0327554
26.7954 0.214197 -0.0359287
26.9761 0.225918 -0.039084
27.1598 0.236124 -0.0421463
27.3468 0.244561 -0.045063
27.5373 0.251308 -0.0477948
27.7317 0.256431 -0.0503162
27.9302 0.260366 -0.0526184
28.1333 0.263259 -0.0547081
28.3415 0.264861 -0.0565825
28.5554 0.26455 -0.0581919
28.7758 0.261722 -0.0594928
29.0035 0.256062 -0.0604534
29.2396 0.247408 -0.0610371
29.4858 0.236112 -0.0612564
29.7441 0.223049 -0.0611317
30.0173 0.208541 -0.0606644
30.3101 0.19194 -0.0597789
30.6297 0.171172 -0.0582434
30.9905 0.145287 -0.0557269
31.4301 0.113968 -0.0516922


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1QuantumOneLoop/vCLROffP_FRG.txt <==
-31.4301 0.113968 0.0516923
-30.9905 0.145288 0.055727
-30.6297 0.171173 0.0582436
-30.3101 0.191941 0.059779
-30.0173 0.208542 0.0606646
-29.7441 0.22305 0.0611319
-29.4858 0.236114 0.0612565
-29.2396 0.247409 0.0610373
-29.0035 0.256063 0.0604535
-28.7758 0.261724 0.0594929
-28.5554 0.264551 0.0581921
-28.3415 0.264863 0.0565827
-28.1333 0.263261 0.0547083
-27.9302 0.260368 0.0526186
-27.7317 0.256433 0.0503164
-27.5373 0.25131 0.0477949
-27.3468 0.244563 0.0450632
-27.1598 0.236127 0.0421464
-26.9761 0.225921 0.0390842
-26.7954 0.2142 0.0359288
-26.6174 0.201469 0.0327555
-26.4421 0.188069 0.029611
-26.2693 0.174517 0.0265337
-26.0988 0.161291 0.0236025
-25.9304 0.148564 0.0208378
-25.7641 0.13628 0.0182317
-25.5998 0.124646 0.0157617
-25.4373 0.11357 0.0134323
-25.2766 0.102665 0.0112432
-25.1175 0.0917785 0.00918857
-24.9601 0.0809753 0.00727868
-24.8041 0.0704683 0.00554377
-24.6496 0.0603332 0.00399629
-24.4966 0.0508223 0.00265888
-24.3448 0.0419731 0.00150552
-24.1944 0.0339079 0.000526878
-24.0451 0.0267982 -0.000292003
-23.8971 0.0204991 -0.000943879
-23.7502 0.0149344 -0.00146262
-23.6044 0.0100249 -0.00186047
-23.4597 0.00567551 -0.00215946
-23.316 0.00184045 -0.00237404
-23.1733 -0.00152708 -0.0025065
-23.0316 -0.00467145 -0.00258857
-22.8908 -0.00768783 -0.00263197
-22.7509 -0.0105073 -0.00261934
-22.6118 -0.013168 -0.00251458
-22.4736 -0.0156292 -0.00231709
-22.3363 -0.017929 -0.00205858
-22.1997 -0.0196428 -0.0017138
-22.0639 -0.0208134 -0.00131524
-21.9288 -0.0213602 -0.000827695
-21.7945 -0.021658 -0.000324835
-21.6609 -0.0216728 0.000208386
-21.528 -0.0216802 0.000653471
-21.3958 -0.0214625 0.00119878
-21.2642 -0.0213435 0.00178978
-21.1332 -0.0213969 0.00253111
-21.0029 -0.021404 0.00329632
-20.8732 -0.0213059 0.00409295
-20.7441 -0.0204799 0.00492085
-20.6156 -0.0191419 0.0057754
-20.4876 -0.0173353 0.00671773
-20.3602 -0.0155628 0.007615
-20.2333 -0.0137872 0.00848823
-20.1069 -0.0120626 0.00924217
-19.9811 -0.00998584 0.0101642
-19.8557 -0.00785738 0.011198
-19.7309 -0.00563771 0.0124086
-19.6065 -0.0033929 0.0136226
-19.4826 -0.00117114 0.0147341
-19.3592 0.00211347 0.0159588
-19.2362 0.00614716 0.017221
-19.1137 0.010718 0.0186121
-18.9916 0.0150011 0.0199538
-18.8699 0.0190555 0.0212531
-18.7487 0.0234941 0.0226151
-18.6278 0.0283616 0.0241047
-18.5074 0.0341086 0.0259218
-18.3873 0.0402771 0.0279853
-18.2676 0.0469454 0.0302297
-18.1483 0.0542847 0.0325725
-18.0294 0.0624166 0.0350989
-17.9108 0.0718613 0.0378622
-17.7926 0.0818366 0.0408006
-17.6748 0.0918369 0.0437462
-17.5572 0.10189 0.0466392
-17.4401 0.111984 0.0494583
-17.3232 0.122654 0.0522919
-17.2067 0.133406 0.0550975
-17.0905 0.14438 0.0577968
-16.9746 0.155276 0.0603029
-16.859 0.166634 0.0625649
-16.7437 0.177948 0.064534
-16.6288 0.189415 0.0661302
-16.5141 0.200816 0.0673626
-16.3997 0.21187 0.0682068
-16.2856 0.222634 0.0687596
-16.1717 0.232841 0.0689927
-16.0582 0.242924 0.0689874
-15.9449 0.252567 0.068775
-15.8319 0.261645 0.0683133
-15.7191 0.270492 0.067749
-15.6066 0.278744 0.066986
-15.4943 0.287094 0.0661755
-15.3823 0.29525 0.0653182
-15.2705 0.303471 0.0643567
-15.159 0.31169 0.063373
-15.0477 0.319193 0.0622083
-14.9367 0.326243 0.06102
-14.8258 0.331456 0.0596815
-14.7152 0.336283 0.0584673
-14.6049 0.339328 0.0572429
-14.4947 0.342405 0.0561007
-14.3848 0.344978 0.0550562
-14.275 0.347306 0.0538706
-14.1655 0.34957 0.0525737
-14.0562 0.350353 0.0508845
-13.9471 0.350245 0.0488433
-13.8382 0.347727 0.0465024
-13.7294 0.343677 0.0437757
-13.6209 0.33798 0.040908
-13.5126 0.33112 0.0378693
-13.4044 0.323673 0.0347852
-13.2965 0.315891 0.0316318
-13.1887 0.308174 0.0284134
-13.0811 0.299881 0.0251007
-12.9737 0.290941 0.0216073
-12.8664 0.280908 0.0179886
-12.7593 0.270121 0.0143683
-12.6524 0.258844 0.0108467
-12.5457 0.247631 0.00750482
-12.4391 0.236252 0.00437885
-12.3327 0.2255 0.00158056
-12.2265 0.214665 -0.000930101
-12.1204 0.20464 -0.00326771
-12.0144 0.1946 -0.00537833
-11.9086 0.184787 -0.00741133
-11.803 0.174978 -0.00920942
-11.6975 0.165201 -0.0109376
-11.5922 0.155847 -0.0124174
-11.487 0.146862 -0.0137858
-11.3819 0.138333 -0.0150079
-11.277 0.12978 -0.016407
-11.1722 0.121805 -0.0175557
-11.0676 0.113374 -0.0187815
-10.9631 0.105755 -0.0197927
-10.8587 0.098085 -0.0209195
-10.7545 0.0908645 -0.0219899
-10.6503 0.0836829 -0.0231688
-10.5463 0.077015 -0.0243418
-10.4425 0.0700562 -0.0256157
-10.3387 0.0641152 -0.0267256
-10.2351 0.0578208 -0.0278455
-10.1316 0.0518146 -0.0292154
-10.0282 0.045932 -0.030548
-9.92496 0.0398228 -0.0319617
-9.82181 0.0340553 -0.0331629
-9.71877 0.0290294 -0.0345381
-9.61583 0.0237741 -0.0357943
-9.51301 0.0187443 -0.0373117
-9.4103 0.0137243 -0.0385335
-9.30769 0.00748709 -0.0403119
-9.20518 0.00224651 -0.0413292
-9.10278 -0.003363 -0.0423166
-9.00048 -0.00846429 -0.0431791
-8.89828 -0.0128928 -0.044436
-8.79618 -0.0175938 -0.0454183
-8.69417 -0.0237255 -0.0467143
-8.59226 -0.0287327 -0.0469445
-8.49044 -0.0355146 -0.0480043
-8.38872 -0.0415573 -0.0481511
-8.28708 -0.0484817 -0.0486233
-8.18554 -0.0553194 -0.0493254
-8.08408 -0.0625688 -0.050311
-7.98271 -0.0695637 -0.0506118
-7.88143 -0.0777692 -0.0516196
-7.78023 -0.0828053 -0.050976
-7.67911 -0.08746 -0.0505027
-7.57807 -0.0919875 -0.0497821
-7.47712 -0.0944795 -0.0484496
-7.37624 -0.0965414 -0.0461783
-7.27544 -0.097084 -0.0430317
-7.17471 -0.0955595 -0.0387041
-7.07406 -0.0937085 -0.0341567
-6.97348 -0.0905818 -0.0294363
-6.87298 -0.0864343 -0.0244931
-6.77254 -0.0819496 -0.0198442
-6.67218 -0.0767483 -0.0150334
-6.57188 -0.0716706 -0.0106302
-6.47166 -0.0665709 -0.00604399
-6.37149 -0.0616914 -0.00203371
-6.2714 -0.0569573 0.00223807
-6.17136 -0.0529153 0.00553898
-6.07139 -0.0490086 0.0089589
-5.97148 -0.0462624 0.0108018
-5.87163 -0.043116 0.0127973
-5.77184 -0.0404112 0.0128498
-5.67211 -0.0365815 0.0133221
-5.57243 -0.0327068 0.011833
-5.47281 -0.0271563 0.0114905
-5.37325 -0.0212015 0.00967501
-5.27373 -0.0136088 0.00994868
-5.17427 -0.00595756 0.00916552
-5.07487 0.00308816 0.0113387
-4.97551 0.0120955 0.0126851
-4.8762 0.0218027 0.0172449
-4.77694 0.0306956 0.0206749
-4.67772 0.0397981 0.0272889
-4.57855 0.0474108 0.0321076
-4.47943 0.0549109 0.0400688
-4.38035 0.0601227 0.0452328
-4.28131 0.0653575 0.0537303
-4.18232 0.0684752 0.0586652
-4.08336 0.0708125 0.0668756
-3.98445 0.0702476 0.0702863
-3.88557 0.0683784 0.0770247
-3.78673 0.0630281 0.0774505
-3.68793 0.0556228 0.0809673
-3.58916 0.0442399 0.0753864
-3.49043 0.0311106 0.0734642
-3.39173 0.0161232 0.0593887
-3.29307 0.000163743 0.0499882
-3.19443 -0.014069 0.0239977
-3.09583 -0.0286837 0.00538567
-2.99725 -0.0313598 -0.0277522
-2.89871 -0.0370541 -0.0513923
-2.80019 -0.0183455 -0.0778987
-2.7017 -0.00975819 -0.0920829
-2.60323 0.0183927 -0.0932561
-2.50479 0.0292594 -0.0868709
-2.40638 0.0423019 -0.0681325
-2.30798 0.0418437 -0.0542586
-2.20961 0.0401293 -0.0381625
-2.11126 0.0337791 -0.0286095
-2.01293 0.0291922 -0.0197618
-1.91462 0.0227081 -0.0152186
-1.81632 0.0189863 -0.0115295
-1.71804 0.0142347 -0.0102016
-1.61978 0.0130709 -0.00895886
-1.52154 0.0100486 -0.00926261
-1.42331 0.0105429 -0.00921698
-1.32509 0.0088285 -0.0101805
-1.22689 0.011156 -0.0104344
-1.12869 0.010309 -0.0115898
-1.03051 0.0135811 -0.0119213
-0.932337 0.0132656 -0.0130705
-0.834173 0.0177139 -0.0131639
-0.736016 0.0175671 -0.0141145
-0.637867 0.0226066 -0.0137509
-0.539723 0.0225321 -0.0141714
-0.441585 0.0287962 -0.0127991
-0.343451 0.0284784 -0.0121221
-0.24532 0.0351422 -0.00926662
-0.147191 0.0334811 -0.00670228
-0.0490634 0.0372195 -0.00215966
0.0490634 0.0372195 0.00215966
0.147191 0.0334811 0.00670228
0.24532 0.0351422 0.00926662
0.343451 0.0284784 0.0121221
0.441585 0.0287962 0.0127991
0.539723 0.0225321 0.0141714
0.637867 0.0226066 0.0137509
0.736016 0.0175671 0.0141145
0.834173 0.0177139 0.0131639
0.932337 0.0132656 0.0130705
1.03051 0.0135811 0.0119213
1.12869 0.010309 0.0115898
1.22689 0.011156 0.0104344
1.32509 0.0088285 0.0101805
1.42331 0.0105429 0.00921698
1.52154 0.0100486 0.00926261
1.61978 0.0130709 0.00895886
1.71804 0.0142347 0.0102016
1.81632 0.0189863 0.0115295
1.91462 0.0227081 0.0152186
2.01293 0.0291922 0.0197618
2.11126 0.0337791 0.0286095
2.20961 0.0401293 0.0381625
2.30798 0.0418437 0.0542586
2.40638 0.0423019 0.0681325
2.50479 0.0292594 0.0868709
2.60323 0.0183927 0.0932561
2.7017 -0.00975819 0.0920829
2.80019 -0.0183455 0.0778987
2.89871 -0.0370541 0.0513923
2.99725 -0.0313598 0.0277522
3.09583 -0.0286837 -0.00538567
3.19443 -0.014069 -0.0239977
3.29307 0.000163743 -0.0499882
3.39173 0.0161232 -0.0593887
3.49043 0.0311106 -0.0734642
3.58916 0.0442399 -0.0753864
3.68793 0.0556228 -0.0809673
3.78673 0.0630281 -0.0774505
3.88557 0.0683784 -0.0770247
3.98445 0.0702476 -0.0702863
4.08336 0.0708125 -0.0668756
4.18232 0.0684752 -0.0586652
4.28131 0.0653575 -0.0537303
4.38035 0.0601227 -0.0452328
4.47943 0.0549109 -0.0400688
4.57855 0.0474108 -0.0321076
4.67772 0.0397981 -0.0272889
4.77694 0.0306956 -0.0206749
4.8762 0.0218027 -0.0172449
4.97551 0.0120955 -0.0126851
5.07487 0.00308816 -0.0113387
5.17427 -0.00595756 -0.00916552
5.27373 -0.0136088 -0.00994868
5.37325 -0.0212015 -0.00967501
5.47281 -0.0271563 -0.0114905
5.57243 -0.0327068 -0.011833
5.67211 -0.0365815 -0.0133221
5.77184 -0.0404112 -0.0128498
5.87163 -0.043116 -0.0127973
5.97148 -0.0462624 -0.0108018
6.07139 -0.0490086 -0.0089589
6.17136 -0.0529153 -0.00553898
6.2714 -0.0569573 -0.00223807
6.37149 -0.0616914 0.00203371
6.47166 -0.0665709 0.00604399
6.57188 -0.0716706 0.0106302
6.67218 -0.0767483 0.0150334
6.77254 -0.0819496 0.0198442
6.87298 -0.0864343 0.0244931
6.97348 -0.0905818 0.0294363
7.07406 -0.0937085 0.0341567
7.17471 -0.0955595 0.0387041
7.27544 -0.097084 0.0430317
7.37624 -0.0965414 0.0461783
7.47712 -0.0944795 0.0484496
7.57807 -0.0919875 0.0497821
7.67911 -0.08746 0.0505027
7.78023 -0.0828053 0.050976
7.88143 -0.0777692 0.0516196
7.98271 -0.0695637 0.0506118
8.08408 -0.0625688 0.050311
8.18554 -0.0553194 0.0493254
8.28708 -0.0484817 0.0486233
8.38872 -0.0415573 0.0481511
8.49044 -0.0355146 0.0480043
8.59226 -0.0287327 0.0469445
8.69417 -0.0237255 0.0467143
8.79618 -0.0175938 0.0454183
8.89828 -0.0128928 0.044436
9.00048 -0.00846429 0.0431791
9.10278 -0.003363 0.0423166
9.20518 0.00224651 0.0413292
9.30769 0.00748709 0.0403119
9.4103 0.0137243 0.0385335
9.51301 0.0187443 0.0373117
9.61583 0.0237741 0.0357943
9.71877 0.0290294 0.0345381
9.82181 0.0340553 0.0331629
9.92496 0.0398228 0.0319617
10.0282 0.045932 0.030548
10.1316 0.0518146 0.0292154
10.2351 0.0578208 0.0278455
10.3387 0.0641152 0.0267256
10.4425 0.0700562 0.0256157
10.5463 0.077015 0.0243418
10.6503 0.0836829 0.0231688
10.7545 0.0908645 0.0219899
10.8587 0.098085 0.0209195
10.9631 0.105755 0.0197927
11.0676 0.113374 0.0187815
11.1722 0.121805 0.0175557
11.277 0.12978 0.016407
11.3819 0.138333 0.0150079
11.487 0.146862 0.0137858
11.5922 0.155847 0.0124174
11.6975 0.165201 0.0109376
11.803 0.174978 0.00920942
11.9086 0.184787 0.00741133
12.0144 0.1946 0.00537833
12.1204 0.20464 0.00326771
12.2265 0.214665 0.000930101
12.3327 0.2255 -0.00158056
12.4391 0.236252 -0.00437885
12.5457 0.247631 -0.00750482
12.6524 0.258844 -0.0108467
12.7593 0.270121 -0.0143683
12.8664 0.280908 -0.0179886
12.9737 0.290941 -0.0216073
13.0811 0.299881 -0.0251007
13.1887 0.308174 -0.0284134
13.2965 0.315891 -0.0316318
13.4044 0.323673 -0.0347852
13.5126 0.33112 -0.0378693
13.6209 0.33798 -0.040908
13.7294 0.343677 -0.0437757
13.8382 0.347727 -0.0465024
13.9471 0.350245 -0.0488433
14.0562 0.350353 -0.0508845
14.1655 0.34957 -0.0525737
14.275 0.347306 -0.0538706
14.3848 0.344978 -0.0550562
14.4947 0.342405 -0.0561007
14.6049 0.339328 -0.0572429
14.7152 0.336283 -0.0584673
14.8258 0.331456 -0.0596815
14.9367 0.326243 -0.06102
15.0477 0.319193 -0.0622083
15.159 0.31169 -0.063373
15.2705 0.303471 -0.0643567
15.3823 0.29525 -0.0653182
15.4943 0.287094 -0.0661755
15.6066 0.278744 -0.066986
15.7191 0.270492 -0.067749
15.8319 0.261645 -0.0683133
15.9449 0.252567 -0.068775
16.0582 0.242924 -0.0689874
16.1717 0.232841 -0.0689927
16.2856 0.222634 -0.0687596
16.3997 0.21187 -0.0682068
16.5141 0.200816 -0.0673626
16.6288 0.189415 -0.0661302
16.7437 0.177948 -0.064534
16.859 0.166634 -0.0625649
16.9746 0.155276 -0.0603029
17.0905 0.14438 -0.0577968
17.2067 0.133406 -0.0550975
17.3232 0.122654 -0.0522919
17.4401 0.111984 -0.0494583
17.5572 0.10189 -0.0466392
17.6748 0.0918369 -0.0437462
17.7926 0.0818366 -0.0408006
17.9108 0.0718613 -0.0378622
18.0294 0.0624166 -0.0350989
18.1483 0.0542847 -0.0325725
18.2676 0.0469454 -0.0302297
18.3873 0.0402771 -0.0279853
18.5074 0.0341086 -0.0259218
18.6278 0.0283616 -0.0241047
18.7487 0.0234941 -0.0226151
18.8699 0.0190555 -0.0212531
18.9916 0.0150011 -0.0199538
19.1137 0.010718 -0.0186121
19.2362 0.00614716 -0.017221
19.3592 0.00211347 -0.0159588
19.4826 -0.00117114 -0.0147341
19.6065 -0.0033929 -0.0136226
19.7309 -0.00563771 -0.0124086
19.8557 -0.00785738 -0.011198
19.9811 -0.00998584 -0.0101642
20.1069 -0.0120626 -0.00924217
20.2333 -0.0137872 -0.00848823
20.3602 -0.0155628 -0.007615
20.4876 -0.0173353 -0.00671773
20.6156 -0.0191419 -0.0057754
20.7441 -0.0204799 -0.00492085
20.8732 -0.0213059 -0.00409295
21.0029 -0.021404 -0.00329632
21.1332 -0.0213969 -0.00253111
21.2642 -0.0213435 -0.00178978
21.3958 -0.0214625 -0.00119878
21.528 -0.0216802 -0.000653471
21.6609 -0.0216728 -0.000208386
21.7945 -0.021658 0.000324835
21.9288 -0.0213602 0.000827695
22.0639 -0.0208134 0.00131524
22.1997 -0.0196428 0.0017138
22.3363 -0.017929 0.00205858
22.4736 -0.0156292 0.00231709
22.6118 -0.013168 0.00251458
22.7509 -0.0105073 0.00261934
22.8908 -0.00768783 0.00263197
23.0316 -0.00467145 0.00258857
23.1733 -0.00152708 0.0025065
23.316 0.00184045 0.00237404
23.4597 0.00567551 0.00215946
23.6044 0.0100249 0.00186047
23.7502 0.0149344 0.00146262
23.8971 0.0204991 0.000943879
24.0451 0.0267982 0.000292003
24.1944 0.0339079 -0.000526878
24.3448 0.0419731 -0.00150552
24.4966 0.0508223 -0.00265888
24.6496 0.0603332 -0.00399629
24.8041 0.0704683 -0.00554377
24.9601 0.0809753 -0.00727868
25.1175 0.0917785 -0.00918857
25.2766 0.102665 -0.0112432
25.4373 0.11357 -0.0134323
25.5998 0.124646 -0.0157617
25.7641 0.13628 -0.0182317
25.9304 0.148564 -0.0208378
26.0988 0.161291 -0.0236025
26.2693 0.174517 -0.0265337
26.4421 0.188069 -0.029611
26.6174 0.201469 -0.0327555
26.7954 0.2142 -0.0359288
26.9761 0.225921 -0.0390842
27.1598 0.236127 -0.0421464
27.3468 0.244563 -0.0450632
27.5373 0.25131 -0.0477949
27.7317 0.256433 -0.0503164
27.9302 0.260368 -0.0526186
28.1333 0.263261 -0.0547083
28.3415 0.264863 -0.0565827
28.5554 0.264551 -0.0581921
28.7758 0.261724 -0.0594929
29.0035 0.256063 -0.0604535
29.2396 0.247409 -0.0610373
29.4858 0.236114 -0.0612565
29.7441 0.22305 -0.0611319
30.0173 0.208542 -0.0606646
30.3101 0.191941 -0.059779
30.6297 0.171173 -0.0582436
30.9905 0.145288 -0.055727
31.4301 0.113968 -0.0516923


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda2.0Nc1Quantum/DeltaGammaFX_0_FRG.txt <==
9.995 -0.0875621 -0.0874958
9.99 -0.0330046 -0.0330099
9.985 0.0301304 0.0300447
9.98 0.0859561 0.085803
9.975 0.120256 0.120069
9.97 0.122562 0.122388
9.965 0.0895954 0.089486
9.96 0.0288587 0.0288524
9.955 -0.0411545 -0.0410491
9.95 -0.0970363 -0.0968455
9.945 -0.120665 -0.120438
9.94 -0.106618 -0.10641
9.935 -0.0619262 -0.0617815
9.93 -0.000754226 -0.00069731
9.925 0.0607656 0.0607322
9.92 0.107327 0.107222
9.915 0.126254 0.126111
9.91 0.110238 0.110102
9.905 0.0611945 0.0611095
9.9 -0.00735217 -0.00736114
9.895 -0.07318 -0.0731158
9.89 -0.114209 -0.114103
9.885 -0.118301 -0.1182
9.88 -0.0869094 -0.0868588
9.875 -0.0315482 -0.0315771
9.87 0.0320338 0.0319174
9.865 0.0878214 0.0876324
9.86 0.121559 0.121333
9.855 0.122869 0.122659
9.85 0.0887315 0.0885924
9.845 0.0270403 0.0270164
9.84 -0.0433344 -0.0432311
9.835 -0.0988177 -0.0986135
9.83 -0.121434 -0.121182
9.825 -0.106122 -0.105884
9.82 -0.0602971 -0.0601217
9.815 0.00159573 0.00167955
9.81 0.0632511 0.0632382
9.805 0.109289 0.109195
9.8 0.127085 0.126943
9.795 0.109583 0.109437
9.79 0.0591514 0.0590453
9.785 -0.0101613 -0.0101991
9.78 -0.0758008 -0.075768
9.775 -0.11575 -0.115675
9.77 -0.118287 -0.118213
9.765 -0.0853737 -0.0853462
9.76 -0.0289219 -0.0289698
9.755 0.035082 0.034951
9.75 0.0905066 0.0903078
9.745 0.123104 0.122874
9.74 0.122697 0.122487
9.735 0.086723 0.0865901
9.73 0.023718 0.0237035
9.725 -0.0469012 -0.0467864
9.72 -0.101426 -0.101209
9.715 -0.122262 -0.121995
9.71 -0.104989 -0.104734
9.705 -0.0575906 -0.0573949
9.7 0.00514471 0.00525318
9.695 0.0667472 0.0667633
9.69 0.111803 0.111742
9.685 0.127823 0.127716
9.68 0.108152 0.108038
9.675 0.0558264 0.0557432
9.67 -0.0143747 -0.0144036
9.665 -0.0794834 -0.0794577
9.66 -0.11767 -0.117617
9.655 -0.117892 -0.117851
9.65 -0.0828695 -0.0828809
9.645 -0.0250408 -0.025128
9.64 0.0393494 0.0391832
9.635 0.0940876 0.093861
9.63 0.125002 0.124754
9.625 0.122235 0.12202
9.62 0.0838571 0.0837298
9.615 0.0192459 0.019245
9.61 -0.051504 -0.0513728
9.605 -0.104578 -0.104345
9.6 -0.122953 -0.122673
9.595 -0.1031 -0.102834
9.59 -0.0537419 -0.0535357
9.585 0.00991702 0.0100374
9.58 0.0712425 0.0712732
9.575 0.11483 0.114786
9.57 0.12842 0.128332
9.565 0.105922 0.105827
9.56 0.0512663 0.051198
9.555 -0.0198474 -0.0198722
9.55 -0.0840122 -0.0839982
9.545 -0.11976 -0.119735
9.54 -0.116992 -0.116994
9.535 -0.0793883 -0.079452
9.53 -0.0200061 -0.0201498
9.525 0.0446377 0.044416
9.52 0.0982708 0.0979956
9.515 0.126863 0.126579
9.51 0.121012 0.120779
9.505 0.0796448 0.0795211
9.5 0.0132183 0.0132424
9.495 -0.0573741 -0.0572018
9.49 -0.108314 -0.108031
9.485 -0.123428 -0.123095
9.48 -0.100347 -0.100029
9.475 -0.0486858 -0.0484302
9.47 0.0159078 0.0160741
9.465 0.0766626 0.0767355
9.46 0.118242 0.118236
9.455 0.128722 0.128665
9.45 0.102756 0.102682
9.445 0.0453847 0.0453242
9.44 -0.0265986 -0.0266301
9.435 -0.0893328 -0.0893408
9.43 -0.121898 -0.121909
9.425 -0.115416 -0.115466
9.42 -0.0747465 -0.0748667
9.415 -0.0136544 -0.0138594
9.41 0.0510758 0.0507922
9.405 0.103164 0.102832
9.4 0.128815 0.128484
9.395 0.119231 0.118967
9.39 0.0743938 0.0742601
9.385 0.00603117 0.00606577
9.38 -0.0641008 -0.0639023
9.375 -0.112287 -0.111971
9.37 -0.123453 -0.123087
9.365 -0.09662 -0.0962708
9.36 -0.0424154 -0.0421334
9.355 0.0230362 0.0232251
9.35 0.0828509 0.0829443
9.345 0.121823 0.121837
9.34 0.128488 0.128454
9.335 0.0984482 0.0984005
9.33 0.0380932 0.0380597
9.325 -0.0345528 -0.034562
9.32 -0.095246 -0.095244
9.315 -0.123872 -0.12389
9.31 -0.113049 -0.113124
9.305 -0.0689731 -0.0691316
9.3 -0.0061508 -0.00640244
9.295 0.0583796 0.058047
9.29 0.108372 0.107994
9.285 0.130359 0.129993
9.28 0.116326 0.116044
9.275 0.0675627 0.06743
9.27 -0.00271335 -0.00266017
9.265 -0.0718422 -0.0716137
9.26 -0.11644 -0.116088
9.255 -0.122856 -0.122456
9.25 -0.0917445 -0.0913665
9.245 -0.0348308 -0.0345262
9.24 0.0313051 0.0315108
9.235 0.0897201 0.0898255
9.23 0.125422 0.125444
9.225 0.127556 0.127525
9.22 0.0928793 0.0928305
9.215 0.0293614 0.0293237
9.21 -0.0436309 -0.0436462
9.205 -0.101573 -0.101578
9.2 -0.125437 -0.125462
9.195 -0.109627 -0.109708
9.19 -0.0618308 -0.061996
9.185 0.00267984 0.00242014
9.18 0.0666562 0.0663151
9.175 0.11397 0.113585
9.17 0.131598 0.131228
9.165 0.112504 0.11222
9.16 0.0595042 0.0593703
9.155 -0.012547 -0.0124961
9.15 -0.0801148 -0.0798913
9.145 -0.120372 -0.12003
9.14 -0.121381 -0.120996
9.135 -0.0856144 -0.0852564
9.13 -0.0259528 -0.0256707
9.125 0.0405877 0.0407718
9.12 0.0970585 0.097147
9.115 0.128779 0.128794
9.11 0.125676 0.12565
9.105 0.085904 0.0858743
9.1 0.019226 0.0192189
9.095 -0.0536098 -0.0535896
9.09 -0.107999 -0.107972
9.085 -0.126333 -0.126336
9.08 -0.105046 -0.105116
9.075 -0.0533949 -0.053558
9.07 0.0126023 0.0123398
9.065 0.0755339 0.0751889
9.06 0.119457 0.119071
9.055 0.131934 0.131569
9.05 0.107139 0.106866
9.045 0.0496883 0.0495692
9.04 -0.0237706 -0.023709
9.035 -0.0889451 -0.0887224
9.03 -0.123919 -0.123594
9.025 -0.118814 -0.118461
9.02 -0.0780817 -0.0777667
9.015 -0.0157525 -0.015518
9.01 0.0507871 0.0509248
9.005 0.104656 0.104704
9 0.131601 0.131586
8.995 0.122528 0.122487
8.99 0.0772585 0.0772309
8.985 0.00756187 0.0075737
8.98 -0.0644363 -0.0643844
8.975 -0.114315 -0.114247
8.97 -0.126266 -0.126225
8.965 -0.0990103 -0.0990361
8.96 -0.0434329 -0.0435547
8.955 0.0237557 0.0235312
8.95 0.0850661 0.0847569
8.945 0.124849 0.124497
8.94 0.131424 0.131091
8.935 0.100418 0.100172
8.93 0.0384727 0.0383722
8.925 -0.0359083 -0.0358415
8.92 -0.0978512 -0.0976395
8.915 -0.126695 -0.126396
8.91 -0.114915 -0.114601
8.905 -0.0690576 -0.0687887
8.9 -0.00427073 -0.00408458
8.895 0.0617577 0.0618503
8.89 0.112304 0.112316
8.885 0.133692 0.133654
8.88 0.11803 0.117981
8.875 0.0670616 0.0670401
8.87 -0.00529179 -0.00526549
8.865 -0.0756276 -0.0755602
8.86 -0.120062 -0.119987
8.855 -0.124956 -0.124916
8.85 -0.0914769 -0.0915144
8.845 -0.0321238 -0.0322629
8.84 0.0357808 0.0355381
8.835 0.0947476 0.0944241
8.83 0.129532 0.129174
8.825 0.129419 0.129091
8.82 0.0917665 0.0915375
8.815 0.0255052 0.0254274
8.81 -0.048995 -0.0489077
8.805 -0.106596 -0.106374
8.8 -0.128357 -0.128063
8.795 -0.109409 -0.109112
8.79 -0.0584229 -0.0581776
8.785 0.00843464 0.00859809
8.78 0.0732705 0.073347
8.775 0.119622 0.119629
8.77 0.134545 0.134514
8.765 0.11163 0.111602
8.76 0.0548555 0.0548645
8.755 -0.0195592 -0.019499
8.75 -0.0871227 -0.0870247
8.745 -0.124973 -0.124874
8.74 -0.122063 -0.122011
8.735 -0.0821618 -0.0821964
8.73 -0.0193047 -0.0194472
8.725 0.048703 0.0484556
8.72 0.104488 0.104164
8.715 0.133363 0.133012
8.71 0.125816 0.125505
8.705 0.081228 0.0810253
8.7 0.0110126 0.0109642
8.695 -0.0626781 -0.0625669
8.69 -0.114813 -0.114579
8.685 -0.128631 -0.128336
8.68 -0.10216 -0.101871
8.675 -0.0461891 -0.0459576
8.67 0.0222162 0.0223643
8.665 0.085084 0.0851474
8.66 0.126351 0.126348
8.655 0.134015 0.133979
8.65 0.103435 0.1034
8.645 0.0410516 0.0410481
8.64 -0.0346148 -0.0345793
8.635 -0.0982844 -0.0982275
8.63 -0.12858 -0.128538
8.625 -0.117375 -0.117391
8.62 -0.0710856 -0.0711912
8.615 -0.00517111 -0.00537965
8.61 0.0622034 0.0619021
8.605 0.113894 0.113534
8.6 0.135948 0.135586
8.595 0.12033 0.120035
8.59 0.0687534 0.0685906
8.585 -0.00474156 -0.00473373
8.58 -0.0764168 -0.0762433
8.575 -0.121861 -0.121569
8.57 -0.126979 -0.126637
8.565 -0.0928485 -0.0925216
8.56 -0.0322685 -0.0320036
8.555 0.0369584 0.0371398
8.55 0.0969041 0.0970034
8.545 0.132041 0.132078
8.54 0.131563 0.131568
8.535 0.0929237 0.0929273
8.53 0.0253185 0.0253423
8.525 -0.050476 -0.05043
8.52 -0.10885 -0.108802
8.515 -0.13052 -0.130507
8.51 -0.110618 -0.110678
8.505 -0.0581665 -0.0583251
8.5 0.0101494 0.00988541
8.495 0.0759615 0.0756095
8.49 0.1225 0.122101
8.485 0.136737 0.136353
8.48 0.11244 0.11214
8.475 0.0539856 0.0538338
8.47 -0.0218646 -0.0218357
8.465 -0.0900992 -0.0899015
8.46 -0.127561 -0.127246
8.455 -0.1233 -0.122938
8.45 -0.0815335 -0.0811912
8.445 -0.0168957 -0.016619
8.44 0.0522745 0.052465
8.435 0.108245 0.108351
8.43 0.136212 0.136251
8.425 0.126851 0.126851
8.42 0.080049 0.080037
8.415 0.00793631 0.00793204
8.41 -0.06665 -0.0666432
8.405 -0.118305 -0.118307
8.4 -0.130416 -0.13046
8.395 -0.101597 -0.101717
8.39 -0.0433761 -0.0435914
8.385 0.0265474 0.0262362
8.38 0.0897763 0.0893926
8.375 0.13008 0.129671
8.37 0.135617 0.135251
8.365 0.102292 0.102041
8.36 0.0374111 0.0373322
8.355 -0.0396019 -0.0394865
8.35 -0.102913 -0.10263
8.345 -0.131246 -0.13086
8.34 -0.117176 -0.116766
8.335 -0.0680359 -0.0676693
8.33 -7.30019e-05 0.000208803
8.325 0.0680274 0.0682085
8.32 0.118887 0.118974
8.315 0.138646 0.138662
8.31 0.11979 0.119767
8.305 0.0649789 0.0649505
8.3 -0.0106164 -0.0106298
8.295 -0.0824175 -0.082416
8.29 -0.12592 -0.125926
8.285 -0.127754 -0.127805
8.28 -0.090119 -0.0902514
8.275 -0.0268252 -0.0270606
8.27 0.0436603 0.0433242
8.265 0.103086 0.102677
8.26 0.135947 0.135519
8.255 0.131898 0.131523
8.25 0.0893551 0.089108
8.245 0.0188164 0.0187533
8.24 -0.0578003 -0.0576642
8.235 -0.114481 -0.11418
8.23 -0.13257 -0.132177
8.225 -0.10848 -0.108077
8.22 -0.0525087 -0.0521617
8.215 0.0177865 0.0180381
8.21 0.0835901 0.0837361
8.205 0.128059 0.128113
8.2 0.138526 0.138518
8.195 0.109675 0.109645
8.19 0.0472967 0.0472774
8.185 -0.0303896 -0.0303812
8.18 -0.0975639 -0.0975381
8.175 -0.131437 -0.131426
8.17 -0.122412 -0.122458
8.165 -0.07627 -0.0764082
8.16 -0.0088005 -0.00904527
8.155 0.0610457 0.0607047
8.15 0.115353 0.114953
8.145 0.139577 0.139181
8.14 0.125216 0.1249
8.135 0.0735856 0.0734229
8.13 -0.0014703 -0.00143781
8.125 -0.0758781 -0.0756569
8.12 -0.124198 -0.123842
8.115 -0.1311 -0.130691
8.11 -0.0970151 -0.0966335
8.105 -0.0349652 -0.0346683
8.1 0.0365071 0.0366919
8.095 0.0986959 0.098769
8.09 0.135503 0.135487
8.085 0.135775 0.135707
8.08 0.0967745 0.0966968
8.075 0.0276743 0.027623
8.07 -0.0504318 -0.0504442
8.065 -0.111137 -0.111125
8.06 -0.134151 -0.134148
8.055 -0.114025 -0.114074
8.05 -0.0599737 -0.0601073
8.045 0.0105879 0.0103582
8.04 0.0784824 0.0781722
8.035 0.126344 0.125994
8.03 0.140844 0.140515
8.025 0.115712 0.115473
8.02 0.0555058 0.0554155
8.015 -0.0225835 -0.0225001
8.01 -0.0928288 -0.0925913
8.005 -0.13124 -0.130908
8 -0.126398 -0.126046
7.995 -0.0827399 -0.0824331
7.99 -0.0156588 -0.0154377
7.985 0.0556409 0.055762
7.98 0.112769 0.1128
7.975 0.140609 0.140578
7.97 0.129883 0.129827
7.965 0.0808472 0.0808033
7.96 0.00626029 0.00625247
7.955 -0.0702662 -0.070238
7.95 -0.122572 -0.122534
7.945 -0.133698 -0.13369
7.94 -0.102559 -0.102619
7.935 -0.0415068 -0.0416572
7.93 0.0308103 0.0305679
7.925 0.0952485 0.0949356
7.92 0.135196 0.134857
7.915 0.138867 0.138563
7.91 0.102665 0.102462
7.905 0.0347547 0.0347028
7.9 -0.0444549 -0.0443384
7.895 -0.108323 -0.108065
7.89 -0.135293 -0.134958
7.885 -0.118373 -0.118035
7.88 -0.0658478 -0.0655706
7.875 0.00497312 0.00515208
7.87 0.0745567 0.074627
7.865 0.125058 0.125033
7.86 0.142619 0.142528
7.855 0.120263 0.120148
7.85 0.0616721 0.0615748
7.845 -0.0167336 -0.0167844
7.84 -0.0893409 -0.0893414
7.835 -0.131282 -0.131258
7.83 -0.129708 -0.129704
7.825 -0.0879613 -0.0880216
7.82 -0.0211105 -0.0212605
7.815 0.0513925 0.0511529
7.81 0.110724 0.110422
7.805 0.141295 0.140984
7.8 0.133256 0.133005
7.795 0.0861153 0.08599
7.79 0.0118527 0.0118952
7.785 -0.0662591 -0.0660503
7.78 -0.121558 -0.121229
7.775 -0.13585 -0.135478
7.77 -0.106876 -0.106538
7.765 -0.0464688 -0.0462218
7.76 0.0266117 0.0267398
7.755 0.0928426 0.0928511
7.75 0.135191 0.135105
7.745 0.141392 0.141254
7.74 0.10722 0.107083
7.735 0.0400882 0.0399948
7.73 -0.0400932 -0.040122
7.725 -0.106467 -0.106442
7.72 -0.136463 -0.136423
7.715 -0.121888 -0.121884
7.71 -0.0703468 -0.0704235
7.705 0.000867838 0.000690111
7.7 0.0718923 0.0716223
7.695 0.124484 0.124159
7.69 0.144381 0.14406
7.685 0.12409 0.123845
7.68 0.0666296 0.0665259
7.675 -0.0121599 -0.0120866
7.67 -0.0867133 -0.0864752
7.665 -0.131419 -0.13107
7.66 -0.132281 -0.131898
7.655 -0.0918164 -0.0914715
7.65 -0.0249189 -0.0246623
7.645 0.0486887 0.0488357
7.64 0.109796 0.109839
7.635 0.142442 0.142407
7.63 0.136356 0.13628
7.625 0.0905032 0.0904271
7.62 0.0162947 0.0162471
7.615 -0.0632269 -0.0632376
7.61 -0.120953 -0.12095
7.605 -0.137686 -0.137708
7.6 -0.110241 -0.110329
7.595 -0.0501041 -0.0502826
7.59 0.0237773 0.023506
7.585 0.091495 0.0911543
7.58 0.135648 0.135286
7.575 0.143622 0.143306
7.57 0.11077 0.11057
7.565 0.0440313 0.0440007
7.56 -0.037004 -0.0368508
7.555 -0.105306 -0.105001
7.55 -0.137542 -0.137152
7.545 -0.124603 -0.124206
7.54 -0.0735931 -0.073256
7.535 -0.00186477 -0.0016286
7.53 0.0703674 0.0704888
7.525 0.124483 0.124498
7.52 0.145901 0.145838
7.515 0.12681 0.126703
7.51 0.0698658 0.0697547
7.505 -0.00939887 -0.00948661
7.5 -0.0854212 -0.0854776
7.495 -0.132073 -0.132119
7.49 -0.134543 -0.134619
7.485 -0.0947642 -0.0949082
7.48 -0.0275609 -0.0277964
7.475 0.0470457 0.0467208
7.47 0.10947 0.109086
7.465 0.14344 0.143053
7.46 0.138426 0.138112
7.455 0.0931289 0.0929641
7.45 0.0187047 0.0187425
7.445 -0.0618732 -0.0616274
7.44 -0.12118 -0.120774
7.435 -0.139352 -0.13887
7.43 -0.112621 -0.112154
7.425 -0.0523139 -0.0519306
7.42 0.0223977 0.0226597
7.415 0.0912523 0.0913842
7.41 0.13655 0.136569
7.405 0.145452 0.145393
7.4 0.113101 0.113012
7.395 0.046225 0.0461455
7.39 -0.0356808 -0.0357273
7.385 -0.10537 -0.105388
7.38 -0.138951 -0.138971
7.375 -0.126742 -0.126811
7.37 -0.0756378 -0.075795
7.365 -0.0031674 -0.00343134
7.36 0.0701172 0.0697581
7.355 0.125297 0.124884
7.35 0.147594 0.14719
7.345 0.129023 0.128706
7.34 0.0720548 0.0718976
7.335 -0.00790416 -0.00785979
7.33 -0.0851615 -0.0849257
7.325 -0.13311 -0.132741
7.32 -0.136367 -0.135945
7.315 -0.0965876 -0.0961896
7.31 -0.0287251 -0.028405
7.305 0.046868 0.0470862
7.3 0.110297 0.110417
7.295 0.145087 0.145131
7.29 0.140567 0.140567
7.285 0.0952898 0.095277
7.28 0.0202814 0.0202722
7.275 -0.0614284 -0.0614346
7.27 -0.122026 -0.122053
7.265 -0.141083 -0.141165
7.26 -0.114477 -0.114646
7.255 -0.0535915 -0.0538654
7.25 0.022071 0.0216946
7.245 0.0919003 0.0914471
7.24 0.137964 0.137486
7.235 0.1473 0.146871
7.23 0.114972 0.114674
7.225 0.0476411 0.0475409
7.22 -0.0351639 -0.0350381
7.215 -0.10594 -0.105613
7.21 -0.140333 -0.139876
7.205 -0.128287 -0.127793
7.2 -0.0766637 -0.0762166
7.195 -0.00328124 -0.00293587
7.19 0.0709379 0.0711585
7.185 0.126796 0.126897
7.18 0.149384 0.149387
7.175 0.130681 0.130626
7.17 0.0731865 0.0731138
7.165 -0.00761388 -0.00767014
7.16 -0.0858335 -0.0858608
7.155 -0.134518 -0.134532
7.15 -0.137945 -0.137987
7.145 -0.0976908 -0.0978069
7.14 -0.0289383 -0.0291588
7.135 0.0475836 0.0472576
7.13 0.111664 0.111264
7.125 0.146663 0.146251
7.12 0.1419 0.141555
7.115 0.0960218 0.095824
7.11 0.020208 0.0202086
7.105 -0.0623234 -0.0621248
7.1 -0.123511 -0.123169
7.095 -0.142664 -0.142263
7.09 -0.115565 -0.11519
7.085 -0.0537779 -0.0534885
7.08 0.0228398 0.0230156
7.075 0.0933395 0.0934035
7.07 0.139592 0.139569
7.065 0.148608 0.148539
7.06 0.115569 0.115498
7.055 0.0473332 0.0472985
7.05 -0.0363414 -0.0363261
7.045 -0.107706 -0.107658
7.04 -0.142168 -0.142127
7.035 -0.129581 -0.129595
7.03 -0.0769795 -0.0770848
7.025 -0.00254103 -0.00275352
7.02 0.0724452 0.0721359
7.015 0.12855 0.128179
7.01 0.150813 0.150435
7.005 0.131335 0.131016
7 0.0728467 0.0726497
6.995 -0.00888466 -0.00891788
6.99 -0.0876886 -0.0875534
6.985 -0.136371 -0.13611
6.98 -0.139133 -0.138816
6.975 -0.097743 -0.0974403
6.97 -0.0277708 -0.0275338
6.965 0.0496624 0.0498103
6.96 0.114088 0.11415
6.955 0.148794 0.148798
6.95 0.143197 0.143185
6.945 0.0961679 0.0961866
6.94 0.0191825 0.0192674
6.935 -0.0642088 -0.0640517
6.93 -0.125622 -0.125422
6.925 -0.144213 -0.144031
6.92 -0.115936 -0.115836
6.915 -0.0527771 -0.0528042
6.91 0.0249475 0.024778
6.905 0.0959805 0.0956844
6.9 0.142086 0.141709
6.895 0.150349 0.149962
6.89 0.116153 0.115833
6.885 0.0466351 0.0464445
6.88 -0.0381068 -0.0381407
6.875 -0.109948 -0.109843
6.87 -0.144052 -0.143861
6.865 -0.130361 -0.130161
6.86 -0.0763261 -0.0761823
6.855 -0.000629243 -0.000582796
6.85 0.0750699 0.0750136
6.845 0.131192 0.131059
6.84 0.152822 0.152657
6.835 0.132244 0.132104
6.83 0.0724452 0.0723834
6.825 -0.0104885 -0.0104441
6.82 -0.0900121 -0.0898716
6.815 -0.138604 -0.138415
6.81 -0.140434 -0.140254
6.805 -0.0976072 -0.0974897
6.8 -0.0262259 -0.026203
6.795 0.0521305 0.0520531
6.79 0.11675 0.116593
6.785 0.150909 0.150716
6.78 0.1442 0.144025
6.775 0.095797 0.0956945
6.77 0.017553 0.0175567
6.765 -0.0665988 -0.066486
6.76 -0.127966 -0.127781
6.755 -0.14566 -0.145468
6.75 -0.115925 -0.11579
6.745 -0.0512544 -0.0512198
6.74 0.0275468 0.0274655
6.735 0.0989145 0.0987295
6.73 0.144535 0.144285
6.725 0.151639 0.151382
6.72 0.115938 0.11574
6.715 0.0450039 0.0449207
6.71 -0.0406387 -0.0405809
6.705 -0.112563 -0.112376
6.7 -0.145861 -0.145597
6.695 -0.130716 -0.130451
6.69 -0.0750469 -0.0748513
6.685 0.0019406 0.00202163
6.68 0.0781935 0.0781501
6.675 0.133965 0.13382
6.67 0.154418 0.154216
6.665 0.132165 0.131967
6.66 0.0707013 0.070565
6.655 -0.0133497 -0.013388
6.65 -0.0930779 -0.0930227
6.645 -0.140896 -0.140793
6.64 -0.141223 -0.141135
6.635 -0.0966394 -0.0966229
6.63 -0.0237892 -0.0238728
6.625 0.0553218 0.0551402
6.62 0.119764 0.119516
6.615 0.152839 0.152582
6.61 0.144419 0.144222
6.605 0.0941685 0.0940988
6.6 0.0145099 0.0146085
6.595 -0.0701739 -0.0699107
6.59 -0.130995 -0.130615
6.585 -0.147216 -0.146797
6.58 -0.115552 -0.115173
6.575 -0.0491052 -0.0488238
6.57 0.0308017 0.0309556
6.565 0.102305 0.102332
6.56 0.147052 0.146973
6.555 0.152492 0.152343
6.55 0.114801 0.114623
6.545 0.0421455 0.0419781
6.54 -0.044389 -0.0445233
6.535 -0.116045 -0.116153
6.53 -0.14797 -0.148085
6.525 -0.130804 -0.130966
6.52 -0.0731375 -0.0733782
6.515 0.00522869 0.0048994
6.51 0.0818955 0.0814934
6.505 0.13705 0.136619
6.5 0.156029 0.155641
6.495 0.131833 0.131569
6.49 0.0684743 0.068404
6.485 -0.01686 -0.0167029
6.48 -0.0968065 -0.0964396
6.475 -0.14361 -0.143106
6.47 -0.141988 -0.14145
6.465 -0.0951961 -0.0947168
6.46 -0.0205919 -0.0202338
6.455 0.0593447 0.0595559
6.45 0.123522 0.123593
6.445 0.15536 0.155323
6.44 0.145066 0.144971
6.435 0.0927915 0.092695
6.43 0.0115256 0.0114749
6.425 -0.0738211 -0.0738117
6.42 -0.134038 -0.133979
6.415 -0.148546 -0.148478
6.41 -0.11468 -0.114661
6.405 -0.0463042 -0.0463807
6.4 0.0346979 0.034508
6.395 0.106236 0.10595
6.39 0.150022 0.149685
6.385 0.153789 0.153462
6.38 0.11414 0.113892
6.375 0.0397271 0.0396107
6.37 -0.047864 -0.0478256
6.365 -0.11946 -0.119292
6.36 -0.150128 -0.149896
6.355 -0.130931 -0.130708
6.35 -0.0711926 -0.0710368
6.345 0.00861539 0.00867606
6.34 0.0857208 0.0856891
6.335 0.140264 0.140172
6.33 0.157796 0.157695
6.325 0.131711 0.131657
6.32 0.0665224 0.0665475
6.315 -0.0200685 -0.0199662
6.31 -0.100264 -0.100125
6.305 -0.14615 -0.146031
6.3 -0.142734 -0.142695
6.295 -0.0939112 -0.0939976
6.29 -0.0177296 -0.017959
6.285 0.0628812 0.0625195
6.28 0.126693 0.126238
6.275 0.157271 0.156791
6.27 0.145189 0.144767
6.265 0.0910971 0.0908214
6.26 0.00850993 0.00844246
6.255 -0.0772549 -0.0770964
6.25 -0.136765 -0.136415
6.245 -0.149607 -0.149151
6.24 -0.113628 -0.113166
6.235 -0.0433738 -0.0429854
6.23 0.0387027 0.0389735
6.225 0.110215 0.11036
6.22 0.152886 0.152922
6.215 0.154748 0.15471
6.21 0.11296 0.112897
6.205 0.0368543 0.0368179
6.2 -0.05143 -0.0514086
6.195 -0.122485 -0.122415
6.19 -0.151557 -0.151475
6.185 -0.130235 -0.130193
6.18 -0.0685086 -0.0685492
6.175 0.0125604 0.0124204
6.17 0.0898522 0.0896253
6.165 0.143458 0.143184
6.16 0.159166 0.158904
6.155 0.130876 0.130691
6.15 0.0637505 0.0636933
6.145 -0.023915 -0.023824
6.14 -0.104005 -0.103783
6.135 -0.14865 -0.148361
6.13 -0.143258 -0.142984
6.125 -0.0923497 -0.092163
6.12 -0.0146173 -0.0145581
6.115 0.0665593 0.0664863
6.11 0.129796 0.12962
6.105 0.158816 0.158591
6.1 0.14462 0.144414
6.095 0.0884715 0.088342
6.09 0.00451148 0.00448929
6.085 -0.0815236 -0.0814603
6.08 -0.140096 -0.140002
6.075 -0.151105 -0.151042
6.07 -0.113009 -0.113034
6.065 -0.0410281 -0.041167
6.06 0.0418817 0.0416276
6.055 0.113126 0.112782
6.05 0.154529 0.154147
6.045 0.154493 0.15414
6.04 0.110716 0.110465
6.035 0.033116 0.0330212
6.03 -0.0556924 -0.0556125
6.025 -0.126064 -0.125834
6.02 -0.153381 -0.153075
6.015 -0.129769 -0.129474
6.01 -0.0659455 -0.0657347
6.005 0.01641 0.0164952
6 0.093846 0.0938019
5.995 0.146451 0.146302
5.99 0.160301 0.160095
5.985 0.129815 0.129618
5.98 0.0607902 0.0606812
5.975 -0.0278788 -0.0278328
5.97 -0.107696 -0.107472
5.965 -0.150817 -0.150442
5.96 -0.143143 -0.142681
5.955 -0.0899655 -0.0894958
5.95 -0.0106738 -0.0102577
5.945 0.0709693 0.0713008
5.94 0.13354 0.133784
5.935 0.161004 0.161179
5.93 0.144788 0.144918
5.925 0.086657 0.0867553
5.92 0.00124305 0.00130755
5.915 -0.0852996 -0.0852794
5.91 -0.143217 -0.143284
5.905 -0.152557 -0.15277
5.9 -0.11238 -0.112784
5.895 -0.0386474 -0.0392567
5.89 0.0451646 0.0443731
5.885 0.1163 0.115391
5.88 0.156733 0.155818
5.875 0.155204 0.154422
5.87 0.109793 0.109275
5.865 0.0307699 0.0305949
5.86 -0.0589115 -0.0587577
5.855 -0.129273 -0.128871
5.85 -0.155585 -0.155041
5.845 -0.130285 -0.12971
5.84 -0.0647201 -0.0641945
5.835 0.0188244 0.0192517
5.83 0.0965841 0.0969001
5.825 0.148666 0.148874
5.82 0.161395 0.161505
5.815 0.129541 0.129567
5.81 0.0592374 0.0592035
5.805 -0.0303199 -0.0303854
5.8 -0.11034 -0.110418
5.795 -0.152764 -0.152873
5.79 -0.143586 -0.14376
5.785 -0.0885667 -0.0888302
5.78 -0.00775201 -0.00810835
5.775 0.0746229 0.0741931
5.77 0.136971 0.136512
5.765 0.163402 0.162983
5.76 0.14569 0.1454
5.755 0.0860497 0.0859803
5.75 -0.000457363 -0.000231506
5.745 -0.0873799 -0.0868464
5.74 -0.144804 -0.144008
5.735 -0.152851 -0.1519
5.73 -0.110943 -0.109974
5.725 -0.0356201 -0.0347515
5.72 0.0491106 0.0498034
5.715 0.120244 0.120726
5.71 0.159825 0.16009
5.705 0.15689 0.156952
5.7 0.109924 0.109809
5.695 0.0295732 0.0293063
5.69 -0.0609599 -0.0613559
5.685 -0.131533 -0.132047
5.68 -0.157322 -0.157967
5.675 -0.130882 -0.13167
5.67 -0.0639855 -0.0649139
5.665 0.0205388 0.0195003
5.66 0.0985892 0.0975169
5.655 0.150271 0.149282
5.65 0.162162 0.161395
5.645 0.129348 0.128941
5.64 0.0581841 0.0582159
5.635 -0.032047 -0.0315926
5.63 -0.112469 -0.111712
5.625 -0.154828 -0.153926
5.62 -0.144999 -0.144088
5.615 -0.0889408 -0.088111
5.61 -0.00716224 -0.00645793
5.605 0.0756861 0.0762445
5.6 0.137883 0.138284
5.595 0.163698 0.16394
5.59 0.14521 0.145295
5.585 0.0848963 0.0848329
5.58 -0.00206263 -0.00225542
5.575 -0.0891725 -0.0894538
5.57 -0.146417 -0.146755
5.565 -0.153806 -0.154212
5.56 -0.110841 -0.111348
5.555 -0.0344299 -0.0350678
5.55 0.0509788 0.0502034
5.545 0.122126 0.121246
5.54 0.161097 0.160183
5.535 0.157197 0.156362
5.53 0.109275 0.108668
5.525 0.0282634 0.028041
5.52 -0.0625232 -0.0622585
5.515 -0.132939 -0.132185
5.51 -0.158166 -0.157015
5.505 -0.130816 -0.129429
5.5 -0.0628992 -0.0614354
5.495 0.0223833 0.0238081
5.49 0.100647 0.101967
5.485 0.151959 0.153142
5.48 0.163087 0.164105
5.475 0.129398 0.13021
5.47 0.0574525 0.0579922
5.465 -0.0334163 -0.0332241
5.46 -0.114356 -0.114569
5.455 -0.157026 -0.157679
5.45 -0.147135 -0.148222
5.445 -0.0906379 -0.0921085
5.44 -0.00830001 -0.0100723
5.435 0.0749304 0.0729706
5.43 0.137219 0.135224
5.425 0.162948 0.161107
5.42 0.144385 0.142902
5.415 0.0840726 0.0831126
5.41 -0.00297006 -0.00332762
5.405 -0.0904681 -0.0902694
5.4 -0.148331 -0.147701
5.395 -0.156161 -0.155247
5.39 -0.113145 -0.112085
5.385 -0.0362551 -0.0351557
5.38 0.0497209 0.0507865
5.375 0.121244 0.122222
5.37 0.160342 0.161189
5.365 0.156454 0.157132
5.36 0.108592 0.109076
5.355 0.0276828 0.0279684
5.35 -0.0631337 -0.0630273
5.345 -0.133794 -0.133845
5.34 -0.159227 -0.159446
5.335 -0.13169 -0.1321
5.33 -0.0631481 -0.0637605
5.325 0.0228885 0.0220888
5.32 0.101675 0.100739
5.315 0.153111 0.152123
5.31 0.164042 0.163116
5.305 0.130043 0.129327
5.3 0.0578351 0.0574902
5.295 -0.0332743 -0.0331152
5.29 -0.114555 -0.11385
5.285 -0.157562 -0.156375
5.28 -0.147679 -0.146163
5.275 -0.0906952 -0.0890383
5.27 -0.0075919 -0.00595834
5.265 0.0763284 0.0778245
5.26 0.139027 0.140311
5.255 0.164912 0.165928
5.25 0.146367 0.147058
5.245 0.0859231 0.0862253
5.24 -0.00161714 -0.0017707
5.235 -0.0902147 -0.0908514
5.23 -0.149625 -0.150751
5.225 -0.158839 -0.160425
5.22 -0.116497 -0.118468
5.215 -0.0395038 -0.0417497
5.21 0.0470537 0.0446725
5.205 0.119391 0.117051
5.2 0.159521 0.157447
5.195 0.156915 0.155362
5.19 0.110369 0.109558
5.185 0.0301946 0.0302403
5.18 -0.0611081 -0.0602643
5.175 -0.133541 -0.132086
5.17 -0.161238 -0.159407
5.165 -0.135382 -0.133399
5.16 -0.0673993 -0.0654375
5.155 0.0190349 0.0208523
5.15 0.0987777 0.100365
5.145 0.151494 0.152772
5.14 0.163986 0.164861
5.135 0.131697 0.132096
5.13 0.0609078 0.0608067
5.125 -0.0297401 -0.0302819
5.12 -0.111955 -0.11282
5.115 -0.156917 -0.158005
5.11 -0.148944 -0.15018
5.105 -0.0929268 -0.0942633
5.1 -0.00966756 -0.0110636
5.095 0.0751251 0.0737152
5.09 0.139029 0.137675
5.085 0.166283 0.165095
5.08 0.149184 0.148311
5.075 0.0900313 0.0896351
5.07 0.00311151 0.00333092
5.065 -0.0861371 -0.0852616
5.06 -0.147484 -0.146004
5.055 -0.159124 -0.157217
5.05 -0.118521 -0.116433
5.045 -0.041996 -0.0399429
5.04 0.0451694 0.0470439
5.035 0.118777 0.120399
5.03 0.160605 0.161937
5.025 0.159999 0.161011
5.02 0.115381 0.116033
5.015 0.0363025 0.0365352
5.01 -0.0556038 -0.0558518
5.005 -0.130684 -0.131451
5 -0.162255 -0.163536
4.995 -0.139901 -0.141631
4.99 -0.0738587 -0.0759365
4.985 0.012367 0.0100669
4.98 0.0932585 0.090888
4.975 0.148151 0.145896
4.97 0.163659 0.161736
4.965 0.134772 0.133384
4.96 0.0667756 0.0660532
4.955 -0.0229834 -0.0230358
4.95 -0.107065 -0.106568
4.945 -0.156106 -0.155242
4.94 -0.152608 -0.151547
4.935 -0.0996514 -0.0985302
4.93 -0.017351 -0.0162588
4.925 0.0682715 0.069271
4.92 0.134273 0.135129
4.915 0.164538 0.165215
4.91 0.150998 0.151483
4.905 0.0952497 0.09556
4.9 0.0104283 0.0106215
4.895 -0.0791074 -0.0789548
4.89 -0.14338 -0.143197
4.885 -0.159315 -0.159114
4.88 -0.122387 -0.122234
4.875 -0.0476228 -0.0475892
4.87 0.0397336 0.0396061
4.865 0.114954 0.114674
4.86 0.159345 0.158953
4.855 0.161908 0.161465
4.85 0.120528 0.120132
4.845 0.0438656 0.0436419
4.84 -0.0475558 -0.0474882
4.835 -0.124812 -0.124409
4.83 -0.160636 -0.159947
4.825 -0.142779 -0.141923
4.82 -0.0796964 -0.0788131
4.815 0.00572938 0.00653884
4.81 0.0877091 0.0883939
4.805 0.145121 0.145676
4.8 0.16423 0.164684
4.795 0.139435 0.139801
4.79 0.0749327 0.0751634
4.785 -0.013439 -0.0134492
4.78 -0.0995429 -0.0998944
4.775 -0.153861 -0.154602
4.77 -0.156932 -0.15807
4.765 -0.109311 -0.110807
4.76 -0.0296346 -0.0314116
4.755 0.056139 0.0541974
4.75 0.124593 0.122653
4.745 0.159148 0.157414
4.74 0.151136 0.14983
4.735 0.101047 0.100359
4.73 0.0201785 0.0202034
4.725 -0.0690057 -0.0683173
4.72 -0.137309 -0.136133
4.715 -0.160136 -0.158673
4.71 -0.129971 -0.128398
4.705 -0.0594566 -0.0579052
4.7 0.026836 0.028278
4.695 0.103711 0.104978
4.69 0.151801 0.15283
4.685 0.159521 0.160243
4.68 0.123956 0.12431
4.675 0.0524184 0.0523819
4.67 -0.0364776 -0.036854
4.665 -0.115436 -0.116035
4.66 -0.156869 -0.157593
4.655 -0.145966 -0.146781
4.65 -0.0881947 -0.0891135
4.645 -0.00500516 -0.00604244
4.64 0.0776471 0.0765077
4.635 0.137851 0.136673
4.63 0.161139 0.160036
4.625 0.141363 0.140489
4.62 0.0819475 0.0814752
4.615 -0.00285372 -0.00277352
4.61 -0.0888602 -0.0881866
4.605 -0.14741 -0.146202
4.6 -0.157419 -0.155819
4.595 -0.11634 -0.114542
4.59 -0.0404314 -0.0385958
4.585 0.0448672 0.0466339
4.58 0.115536 0.117172
4.575 0.154215 0.155673
4.57 0.151546 0.152767
4.565 0.107022 0.107922
4.56 0.0303415 0.0308084
4.555 -0.0580452 -0.058131
4.55 -0.130309 -0.131052
4.545 -0.160808 -0.162261
4.54 -0.13884 -0.140969
4.535 -0.073975 -0.076661
4.53 0.0104446 0.00736363
4.525 0.0889087 0.0856316
4.52 0.141177 0.137941
4.515 0.154943 0.152017
4.51 0.126264 0.123915
4.505 0.0608724 0.0593069
4.5 -0.0247956 -0.025486
4.495 -0.105423 -0.105276
4.49 -0.153337 -0.152466
4.485 -0.151017 -0.149563
4.48 -0.100368 -0.0984827
4.475 -0.0205557 -0.0183775
4.47 0.062609 0.0649507
4.465 0.126403 0.12877
4.46 0.1554 0.157642
4.455 0.142456 0.144421
4.45 0.0896954 0.0912899
4.445 0.00941642 0.0106223
4.44 -0.0762376 -0.0753748
4.435 -0.13953 -0.138971
4.43 -0.157756 -0.15754
4.425 -0.124793 -0.124996
4.42 -0.0538662 -0.0545484
4.415 0.0305321 0.0293597
4.41 0.103815 0.102211
4.405 0.147649 0.145744
4.4 0.151749 0.149732
4.395 0.114385 0.112478
4.39 0.0434662 0.0418799
4.385 -0.0427498 -0.0438555
4.38 -0.118177 -0.118712
4.375 -0.156668 -0.156608
4.37 -0.14441 -0.143813
4.365 -0.087159 -0.0861539
4.36 -0.00608443 -0.00480304
4.355 0.0734977 0.0749735
4.35 0.130581 0.132215
4.345 0.151762 0.153531
4.34 0.131776 0.133625
4.335 0.0743404 0.0761482
4.33 -0.00674212 -0.00517404
4.325 -0.088842 -0.0877236
4.32 -0.144862 -0.144383
4.315 -0.154469 -0.154729
4.31 -0.114807 -0.115787
4.305 -0.0413568 -0.0429622
4.3 0.0410688 0.038971
4.295 0.109019 0.106588
4.29 0.145823 0.143255
4.285 0.14292 0.140446
4.28 0.100335 0.0982001
4.275 0.0276473 0.0260888
4.27 -0.0558235 -0.0566513
4.265 -0.124169 -0.12423
4.26 -0.153303 -0.152662
4.255 -0.132591 -0.131405
4.25 -0.0704912 -0.0689508
4.245 0.0108043 0.0125275
4.24 0.0865098 0.0882928
4.235 0.136933 0.138677
4.23 0.1503 0.151893
4.225 0.12316 0.124476
4.22 0.0612058 0.0621299
4.215 -0.0201595 -0.0196843
4.21 -0.0976801 -0.0976051
4.205 -0.145534 -0.145807
4.2 -0.14627 -0.146841
4.195 -0.100129 -0.100938
4.19 -0.0244418 -0.0254362
4.185 0.0558924 0.0547863
4.18 0.118498 0.117375
4.175 0.148282 0.147266
4.17 0.138428 0.137682
4.165 0.0907734 0.0904654
4.16 0.0163843 0.0166418
4.155 -0.0648409 -0.0640449
4.15 -0.127646 -0.126471
4.145 -0.149979 -0.148667
4.14 -0.123647 -0.122444
4.135 -0.0589776 -0.0580527
4.13 0.021206 0.0217578
4.125 0.0927271 0.0928924
4.12 0.137259 0.137062
4.115 0.144731 0.14418
4.11 0.11321 0.112317
4.105 0.049553 0.0483322
4.1 -0.0302725 -0.0317831
4.095 -0.103175 -0.104902
4.09 -0.144607 -0.146501
4.085 -0.139231 -0.141224
4.08 -0.089268 -0.0912182
4.075 -0.0132042 -0.0149474
4.07 0.0641 0.0627053
4.065 0.121364 0.120445
4.06 0.145101 0.144795
4.055 0.130078 0.130529
4.05 0.0794327 0.0807413
4.045 0.00503792 0.00719593
4.04 -0.0729289 -0.0701077
4.035 -0.129667 -0.126422
4.03 -0.14488 -0.141495
4.025 -0.112797 -0.109594
4.02 -0.0456526 -0.0429253
4.015 0.0332115 0.035233
4.01 0.100471 0.101624
4.005 0.139402 0.13956
4 0.141475 0.140557
3.995 0.105954 0.10399
3.99 0.0405232 0.0377057
3.985 -0.0382545 -0.0415575
3.98 -0.107319 -0.110718
3.975 -0.143231 -0.146447
3.97 -0.132716 -0.135566
3.965 -0.0801914 -0.0825758
3.96 -0.00512341 -0.00695715
3.955 0.0684712 0.0672964
3.95 0.120984 0.120612
3.945 0.140689 0.141273
3.94 0.123456 0.12509
3.935 0.0727346 0.0753515
3.93 0.000282622 0.00358855
3.925 -0.0744086 -0.0707983
3.92 -0.127457 -0.123835
3.915 -0.140141 -0.13679
3.91 -0.107963 -0.105104
3.905 -0.043536 -0.0413793
3.9 0.0306509 0.0319412
3.895 0.0928434 0.0931637
3.89 0.128047 0.127365
3.885 0.129086 0.127449
3.88 0.0957608 0.0932927
3.875 0.0352886 0.0321901
3.87 -0.0372066 -0.0406759
3.865 -0.100565 -0.10417
3.86 -0.133315 -0.136849
3.855 -0.123253 -0.126561
3.85 -0.0745205 -0.0774836
3.845 -0.00529535 -0.00782871
3.84 0.0621232 0.0601441
3.835 0.109731 0.108466
3.83 0.127053 0.126658
3.825 0.110786 0.11136
3.82 0.0644483 0.0660042
3.815 -0.000915444 0.00154445
3.81 -0.0678825 -0.0646792
3.805 -0.115142 -0.111445
3.8 -0.126082 -0.122183
3.795 -0.0964459 -0.0926448
3.79 -0.0374182 -0.0339613
3.785 0.0304875 0.0334356
3.78 0.087077 0.0894116
3.775 0.11842 0.120084
3.77 0.118174 0.119156
3.765 0.0867386 0.0870257
3.76 0.0312735 0.0308089
3.755 -0.0345012 -0.0357397
3.75 -0.0919617 -0.0939405
3.745 -0.122051 -0.12462
3.74 -0.113607 -0.116652
3.735 -0.0696712 -0.0730697
3.73 -0.00638402 -0.00997895
3.725 0.0555585 0.0519839
3.72 0.0991195 0.0958315
3.715 0.11446 0.111741
3.71 0.0989431 0.0970562
3.705 0.0564462 0.0556209
3.7 -0.00281196 -0.00244596
3.695 -0.0636194 -0.0621131
3.69 -0.107202 -0.104936
3.685 -0.118344 -0.115744
3.68 -0.0922446 -0.0895362
3.675 -0.0385846 -0.0358445
3.67 0.0237293 0.0265198
3.665 0.0755424 0.0783871
3.66 0.103507 0.10632
3.655 0.102071 0.104731
3.65 0.0724429 0.0747616
3.645 0.0220769 0.0237565
3.64 -0.0364547 -0.0356836
3.635 -0.086749 -0.0869803
3.63 -0.112113 -0.113275
3.625 -0.102612 -0.104629
3.62 -0.0609944 -0.0638031
3.615 -0.00218827 -0.00577079
3.61 0.0543858 0.0500288
3.605 0.0926242 0.0875244
3.6 0.10355 0.0978685
3.595 0.085612 0.0797207
3.59 0.0437718 0.038346
3.585 -0.0115273 -0.0156567
3.58 -0.0660794 -0.0681987
3.575 -0.103359 -0.103229
3.57 -0.110628 -0.10831
3.565 -0.0844807 -0.0801773
3.56 -0.0341787 -0.0282132
3.555 0.0230905 0.0303596
3.55 0.0699518 0.0781392
3.545 0.0944605 0.103128
3.54 0.0917364 0.100371
3.535 0.0630812 0.0710736
3.53 0.0155905 0.0222058
3.525 -0.0389574 -0.0343058
3.52 -0.0854423 -0.0830448
3.515 -0.109123 -0.109051
3.51 -0.101527 -0.103746
3.505 -0.0653779 -0.0697486
3.5 -0.0136379 -0.0198913
3.495 0.0369552 0.0292101
3.49 0.0724897 0.0637548
3.485 0.0850556 0.0759201
3.48 0.0727104 0.0637572
3.475 0.038751 0.0304987
3.47 -0.00828892 -0.0154996
3.465 -0.0559369 -0.0619867
3.46 -0.0892278 -0.0940781
3.455 -0.0968066 -0.100303
3.45 -0.075747 -0.077735
3.445 -0.0335454 -0.0339929
3.44 0.0152874 0.0163074
3.435 0.0558959 0.0582394
3.43 0.077934 0.0814132
3.425 0.0770775 0.0814671
3.42 0.0544302 0.0594522
3.415 0.0162853 0.0216465
3.41 -0.0271781 -0.0217329
3.405 -0.0633475 -0.0580815
3.4 -0.0803599 -0.0756654
3.395 -0.0717653 -0.0680409
3.39 -0.0401047 -0.0376249
3.385 0.00375021 0.0048655
3.38 0.0457748 0.0455107
3.375 0.0742275 0.0726789
3.37 0.0826162 0.079981
3.365 0.0699352 0.0665229
3.36 0.0398846 0.0361314
3.355 0.000261537 -0.00334515
3.35 -0.0382851 -0.041232
3.345 -0.0638161 -0.0655462
3.34 -0.0683311 -0.0683995
3.335 -0.0499782 -0.0482059
3.33 -0.0150604 -0.0116053
3.325 0.0247481 0.0295589
3.32 0.0572217 0.0629936
3.315 0.0739356 0.0802371
3.31 0.0717239 0.078061
3.305 0.052087 0.0578728
3.3 0.020468 0.0251168
3.295 -0.0148751 -0.0119159
3.29 -0.0440873 -0.0432681
3.285 -0.0583392 -0.0599729
3.28 -0.0526559 -0.0567752
3.275 -0.0289655 -0.0353206
3.27 0.00459321 -0.00338766
3.265 0.0367254 0.0279161
3.26 0.0580363 0.0492629
3.255 0.0636078 0.0557124
3.25 0.0532487 0.0469609
3.245 0.0305977 0.0263235
3.24 0.0021006 -8.68777e-05
3.235 -0.0240519 -0.0244645
3.23 -0.0395061 -0.0385216
3.225 -0.0380913 -0.0360888
3.22 -0.0195485 -0.0167868
3.215 0.0098334 0.0131761
3.21 0.0393187 0.043019
3.205 0.0591186 0.062931
3.2 0.063569 0.067218
3.195 0.0523331 0.0555483
3.19 0.0296785 0.0323364
3.185 0.00263476 0.00475222
3.18 -0.020751 -0.0189676
3.175 -0.032982 -0.0314264
3.17 -0.0287653 -0.0273644
3.165 -0.00854429 -0.00735269
3.16 0.0212621 0.0220919
3.155 0.0503347 0.0506317
3.15 0.0687821 0.0684151
3.145 0.0709426 0.0698969
3.14 0.0566025 0.0550761
3.135 0.0305015 0.0289242
3.13 0.000581341 -0.000497497
3.125 -0.0244369 -0.0246484
3.12 -0.0368465 -0.0359781
3.115 -0.0314209 -0.029586
3.11 -0.00955002 -0.00708169
3.105 0.0211872 0.0239211
3.1 0.0496172 0.0521627
3.095 0.0655493 0.0674402
3.09 0.0635092 0.0642778
3.085 0.0436707 0.0428993
3.08 0.0115363 0.0088854
3.075 -0.0232422 -0.0277969
3.07 -0.0487092 -0.054793
3.065 -0.0561733 -0.0630781
3.06 -0.0433319 -0.0503173
3.055 -0.0161427 -0.0224706
3.05 0.0136851 0.00875867
3.045 0.0337489 0.0309317
3.04 0.0361289 0.0359893
3.035 0.018707 0.0214453
3.03 -0.0138854 -0.00861053
3.025 -0.0514128 -0.0445441
3.02 -0.0793546 -0.0720204
3.015 -0.0873164 -0.0803883
3.01 -0.0731683 -0.0670802
3.005 -0.0444684 -0.0395199
3 -0.0135976 -0.0101374
2.995 0.00775362 0.00937658
2.99 0.0127882 0.0122894
2.985 -0.000247093 -0.00291489
2.98 -0.0281189 -0.0326318
2.975 -0.0634727 -0.0691665
2.97 -0.0972484 -0.103148
2.965 -0.119082 -0.124498
2.96 -0.124795 -0.12942
2.955 -0.113653 -0.117393
2.95 -0.0891079 -0.0920013
2.945 -0.0571406 -0.0592321
2.94 -0.0248535 -0.026163
2.935 0.00175874 0.00129277
2.93 0.0187942 0.0193115
2.925 0.0245065 0.0261724
2.92 0.0189457 0.0218772
2.915 0.00341499 0.00765533
2.91 -0.0194281 -0.0139037
2.905 -0.0458407 -0.0390796
2.9 -0.0714878 -0.063508
2.895 -0.091507 -0.0821485
2.89 -0.102677 -0.091743
2.885 -0.103721 -0.0912594
2.88 -0.0946047 -0.0808182
2.875 -0.0768816 -0.0621029
2.87 -0.0534648 -0.0381039
2.865 -0.0277493 -0.0122454
2.86 -0.00301265 0.0122035
2.855 0.0181293 0.0326524
2.85 0.0339949 0.0474508
2.845 0.0438055 0.0558546
2.84 0.0475539 0.0578931
2.835 0.0457021 0.0540572
2.83 0.0390694 0.0451838
2.825 0.0288797 0.032488
2.82 0.0164853 0.0173183
2.815 0.00373328 0.00161465
2.81 -0.00733959 -0.0126262
2.805 -0.01482 -0.0234636
2.8 -0.0177371 -0.0297782
2.795 -0.0161033 -0.0314941
2.79 -0.0110401 -0.0295698
2.785 -0.00430108 -0.025582
2.78 0.0020196 -0.0213523
2.775 0.00627732 -0.0182695
2.77 0.00779185 -0.0167749
2.765 0.00680617 -0.0164953
2.76 0.00447234 -0.0162759
2.755 0.00247776 -0.0145593
2.75 0.00307771 -0.00935694
2.745 0.00782947 0.000553545
2.74 0.0175775 0.0155698
2.735 0.0324569 0.0354237
2.73 0.0521333 0.0594759
2.725 0.07494 0.0859454
2.72 0.0982766 0.111642
2.715 0.117519 0.131764
2.71 0.126838 0.140254
2.705 0.120175 0.130604
2.7 0.0897989 0.0943049
2.695 0.0320609 0.0269239
2.69 -0.0506425 -0.07007
2.685 -0.145657 -0.18376
2.68 -0.232963 -0.292265
2.675 -0.296925 -0.37819
2.67 -0.330817 -0.438724
2.665 -0.332831 -0.484595
2.66 -0.305544 -0.515666
2.655 -0.261107 -0.524535
2.65 -0.205453 -0.49252
2.645 -0.13782 -0.398376
2.64 -0.00452771 -0.452118
2.635 -2.41719 -9.43343
2.63 -26.6494 -40.8727
2.625 -376.666 -464.425
2.62 -9410.84 -9413.85
2.615 1.26021e+06 1.26822e+06
2.61 -8.36573e+07 -8.36001e+07
2.605 -1.23399e+08 -1.21842e+08
2.6 3.72488e+10 3.67813e+10
2.595 -3.30629e+08 -2.75354e+08
2.59 -2.85502e+08 -2.40703e+08
2.585 -2.6056e+08 -9.43279e+07
2.58 1.00728e+08 -1.19502e+09
2.575 -3.67333e+10 -3.30259e+09
2.57 -3.45634e+12 1.18919e+12
2.565 1.01396e+14 -4.30544e+13
2.56 1.12207e+15 -3.42726e+15
2.555 -5.46163e+15 -3.28068e+15
2.55 2.5824e+16 1.0142e+17
2.545 -1.48546e+17 1.17111e+17
2.54 3.48452e+19 -2.19653e+19
2.535 6.21977e+18 1.14121e+17
2.53 -5.19947e+20 -4.92525e+18
2.525 1.03707e+19 3.49603e+18
2.52 8.38521e+20 1.63379e+20
2.515 3.39265e+22 6.80206e+21
2.51 -1.07473e+24 1.08394e+23
2.505 3.77609e+22 -8.95836e+21
2.5 1.39968e+23 -5.65299e+21
2.495 -4.27699e+23 -1.64479e+23
2.49 6.83001e+25 7.98102e+25
2.485 1.94792e+24 1.28685e+25
2.48 8.20903e+25 -8.8846e+25
2.475 -1.10645e+28 -4.34695e+26
2.47 -6.24115e+29 -7.96777e+28
2.465 4.58702e+30 8.92147e+29
2.46 -1.64194e+33 -2.28736e+31
2.455 1.25682e+34 2.5376e+30
2.45 1.23334e+32 2.266e+29
2.445 1.43425e+32 1.14682e+30
2.44 2.08678e+31 3.72857e+29
2.435 -2.00083e+30 2.12644e+29
2.43 3.62358e+29 2.37089e+29
2.425 1.03729e+31 3.55169e+29
2.42 2.21629e+31 5.20693e+29
2.415 3.40164e+31 6.43046e+29
2.41 4.29904e+31 7.02922e+29
2.405 4.83395e+31 7.27769e+29
2.4 5.09727e+31 7.30654e+29
2.395 5.1761e+31 7.19921e+29
2.39 5.13604e+31 7.013e+29
2.385 5.02279e+31 6.78524e+29
2.38 4.86684e+31 6.53928e+29
2.375 4.68803e+31 6.28929e+29
2.37 4.49906e+31 6.04357e+29
2.365 4.30796e+31 5.80681e+29
2.36 4.11967e+31 5.58145e+29
2.355 3.93711e+31 5.36855e+29
2.35 3.76182e+31 5.16822e+29
2.345 3.59467e+31 4.98026e+29
2.34 3.43602e+31 4.80413e+29
2.335 3.28592e+31 4.63922e+29
2.33 3.14418e+31 4.48486e+29
2.325 3.01049e+31 4.34033e+29
2.32 2.88446e+31 4.20494e+29
2.315 2.76564e+31 4.07801e+29
2.31 2.65359e+31 3.95891e+29
2.305 2.54787e+31 3.84703e+29
2.3 2.44806e+31 3.74181e+29
2.295 2.35373e+31 3.64276e+29
2.29 2.26452e+31 3.54938e+29
2.285 2.18005e+31 3.46126e+29
2.28 2.10001e+31 3.37799e+29
2.275 2.02407e+31 3.29921e+29
2.27 1.95194e+31 3.22458e+29
2.265 1.88337e+31 3.15382e+29
2.26 1.81811e+31 3.08662e+29
2.255 1.75593e+31 3.02273e+29
2.25 1.69663e+31 2.96193e+29
2.245 1.64001e+31 2.90398e+29
2.24 1.58589e+31 2.8487e+29
2.235 1.53412e+31 2.79588e+29
2.23 1.48455e+31 2.74537e+29
2.225 1.43703e+31 2.697e+29
2.22 1.39144e+31 2.65064e+29
2.215 1.34766e+31 2.60613e+29
2.21 1.30558e+31 2.56337e+29
2.205 1.2651e+31 2.52223e+29
2.2 1.22613e+31 2.4826e+29
2.195 1.18859e+31 2.44439e+29
2.19 1.15239e+31 2.40749e+29
2.185 1.11746e+31 2.37183e+29
2.18 1.08374e+31 2.33733e+29
2.175 1.05115e+31 2.30389e+29
2.17 1.01965e+31 2.27147e+29
2.165 9.89177e+30 2.23999e+29
2.16 9.5968e+30 2.20939e+29
2.155 9.31115e+30 2.17962e+29
2.15 9.03437e+30 2.15062e+29
2.145 8.76607e+30 2.12235e+29
2.14 8.50588e+30 2.09475e+29
2.135 8.25344e+30 2.0678e+29
2.13 8.00844e+30 2.04144e+29
2.125 7.77055e+30 2.01565e+29
2.12 7.53951e+30 1.99039e+29
2.115 7.31505e+30 1.96563e+29
2.11 7.09691e+30 1.94134e+29
2.105 6.88487e+30 1.9175e+29
2.1 6.67871e+30 1.89408e+29
2.095 6.47821e+30 1.87106e+29
2.09 6.28319e+30 1.84843e+29
2.085 6.09346e+30 1.82615e+29
2.08 5.90885e+30 1.80422e+29
2.075 5.7292e+30 1.78262e+29
2.07 5.55435e+30 1.76134e+29
2.065 5.38415e+30 1.74035e+29
2.06 5.21845e+30 1.71967e+29
2.055 5.05713e+30 1.69926e+29
2.05 4.90006e+30 1.67912e+29
2.045 4.74711e+30 1.65925e+29
2.04 4.59817e+30 1.63963e+29
2.035 4.45312e+30 1.62026e+29
2.03 4.31185e+30 1.60114e+29
2.025 4.17426e+30 1.58225e+29
2.02 4.04025e+30 1.5636e+29
2.015 3.90972e+30 1.54517e+29
2.01 3.78259e+30 1.52696e+29
2.005 3.65875e+30 1.50898e+29
2 3.53812e+30 1.49121e+29
1.995 3.42062e+30 1.47365e+29
1.99 3.30616e+30 1.4563e+29
1.985 3.19468e+30 1.43916e+29
1.98 3.08608e+30 1.42223e+29
1.975 2.9803e+30 1.4055e+29
1.97 2.87727e+30 1.38896e+29
1.965 2.77692e+30 1.37263e+29
1.96 2.67918e+30 1.35649e+29
1.955 2.58398e+30 1.34055e+29
1.95 2.49127e+30 1.3248e+29
1.945 2.40098e+30 1.30924e+29
1.94 2.31305e+30 1.29387e+29
1.935 2.22743e+30 1.27869e+29
1.93 2.14406e+30 1.26369e+29
1.925 2.06288e+30 1.24887e+29
1.92 1.98385e+30 1.23424e+29
1.915 1.90692e+30 1.21978e+29
1.91 1.83203e+30 1.20551e+29
1.905 1.75914e+30 1.19141e+29
1.9 1.6882e+30 1.17748e+29
1.895 1.61917e+30 1.16373e+29
1.89 1.552e+30 1.15014e+29
1.885 1.48666e+30 1.13673e+29
1.88 1.42309e+30 1.12348e+29
1.875 1.36127e+30 1.11039e+29
1.87 1.30115e+30 1.09747e+29
1.865 1.2427e+30 1.0847e+29
1.86 1.18588e+30 1.07209e+29
1.855 1.13065e+30 1.05964e+29
1.85 1.07698e+30 1.04734e+29
1.845 1.02483e+30 1.03519e+29
1.84 9.74182e+29 1.0232e+29
1.835 9.24988e+29 1.01135e+29
1.83 8.77222e+29 9.9964e+28
1.825 8.30853e+29 9.88078e+28
1.82 7.8585e+29 9.76657e+28
1.815 7.42185e+29 9.65375e+28
1.81 6.99827e+29 9.5423e+28
1.805 6.58748e+29 9.4322e+28
1.8 6.18921e+29 9.32344e+28
1.795 5.80318e+29 9.21598e+28
1.79 5.42912e+29 9.10982e+28
1.785 5.06677e+29 9.00492e+28
1.78 4.71586e+29 8.90128e+28
1.775 4.37615e+29 8.79887e+28
1.77 4.04738e+29 8.69768e+28
1.765 3.7293e+29 8.59768e+28
1.76 3.42168e+29 8.49885e+28
1.755 3.12426e+29 8.40118e+28
1.75 2.83683e+29 8.30465e+28
1.745 2.55914e+29 8.20924e+28
1.74 2.29097e+29 8.11493e+28
1.735 2.03208e+29 8.02171e+28
1.73 1.78227e+29 7.92955e+28
1.725 1.54131e+29 7.83843e+28
1.72 1.30899e+29 7.74835e+28
1.715 1.08509e+29 7.65928e+28
1.71 8.69399e+28 7.57121e+28
1.705 6.6172e+28 7.48411e+28
1.7 4.61844e+28 7.39798e+28
1.695 2.69573e+28 7.31279e+28
1.69 8.47068e+27 7.22853e+28
1.685 -9.29479e+27 7.14519e+28
1.68 -2.63583e+28 7.06274e+28
1.675 -4.27388e+28 6.98117e+28
1.67 -5.8455e+28 6.90047e+28
1.665 -7.35251e+28 6.82061e+28
1.66 -8.79672e+28 6.7416e+28
1.655 -1.01799e+29 6.66339e+28
1.65 -1.15038e+29 6.586e+28
1.645 -1.27702e+29 6.50939e+28
1.64 -1.39808e+29 6.43355e+28
1.635 -1.51371e+29 6.35848e+28
1.63 -1.6241e+29 6.28415e+28
1.625 -1.72939e+29 6.21055e+28
1.62 -1.82974e+29 6.13767e+28
1.615 -1.92532e+29 6.0655e+28
1.61 -2.01627e+29 5.99401e+28
1.605 -2.10274e+29 5.9232e+28
1.6 -2.18489e+29 5.85305e+28
1.595 -2.26285e+29 5.78355e+28
1.59 -2.33677e+29 5.71469e+28
1.585 -2.40679e+29 5.64645e+28
1.58 -2.47304e+29 5.57882e+28
1.575 -2.53565e+29 5.5118e+28
1.57 -2.59476e+29 5.44536e+28
1.565 -2.6505e+29 5.3795e+28
1.56 -2.70298e+29 5.31419e+28
1.555 -2.75234e+29 5.24945e+28
1.55 -2.79869e+29 5.18524e+28
1.545 -2.84215e+29 5.12156e+28
1.54 -2.88283e+29 5.0584e+28
1.535 -2.92084e+29 4.99575e+28
1.53 -2.9563e+29 4.93359e+28
1.525 -2.98931e+29 4.87192e+28
1.52 -3.01997e+29 4.81073e+28
1.515 -3.04838e+29 4.75001e+28
1.51 -3.07464e+29 4.68974e+28
1.505 -3.09885e+29 4.62992e+28
1.5 -3.1211e+29 4.57054e+28
1.495 -3.14148e+29 4.51158e+28
1.49 -3.16008e+29 4.45305e+28
1.485 -3.17698e+29 4.39494e+28
1.48 -3.19227e+29 4.33722e+28
1.475 -3.20603e+29 4.27991e+28
1.47 -3.21833e+29 4.22298e+28
1.465 -3.22926e+29 4.16643e+28
1.46 -3.23888e+29 4.11026e+28
1.455 -3.24727e+29 4.05445e+28
1.45 -3.25449e+29 3.99901e+28
1.445 -3.26062e+29 3.94392e+28
1.44 -3.26571e+29 3.88918e+28
1.435 -3.26984e+29 3.83478e+28
1.43 -3.27305e+29 3.78072e+28
1.425 -3.27541e+29 3.72699e+28
1.42 -3.27697e+29 3.67358e+28
1.415 -3.27779e+29 3.6205e+28
1.41 -3.27792e+29 3.56773e+28
1.405 -3.27741e+29 3.51528e+28
1.4 -3.2763e+29 3.46313e+28
1.395 -3.27465e+29 3.41129e+28
1.39 -3.2725e+29 3.35975e+28
1.385 -3.26989e+29 3.30851e+28
1.38 -3.26685e+29 3.25757e+28
1.375 -3.26344e+29 3.20691e+28
1.37 -3.25969e+29 3.15655e+28
1.365 -3.25563e+29 3.10648e+28
1.36 -3.2513e+29 3.05669e+28
1.355 -3.24672e+29 3.00718e+28
1.35 -3.24194e+29 2.95797e+28
1.345 -3.23698e+29 2.90903e+28
1.34 -3.23187e+29 2.86037e+28
1.335 -3.22663e+29 2.812e+28
1.33 -3.2213e+29 2.76391e+28
1.325 -3.21589e+29 2.71609e+28
1.32 -3.21043e+29 2.66856e+28
1.315 -3.20493e+29 2.62131e+28
1.31 -3.19943e+29 2.57434e+28
1.305 -3.19393e+29 2.52766e+28
1.3 -3.18846e+29 2.48125e+28
1.295 -3.18303e+29 2.43514e+28
1.29 -3.17766e+29 2.38931e+28
1.285 -3.17236e+29 2.34376e+28
1.28 -3.16715e+29 2.29851e+28
1.275 -3.16204e+29 2.25355e+28
1.27 -3.15704e+29 2.20889e+28
1.265 -3.15215e+29 2.16452e+28
1.26 -3.1474e+29 2.12046e+28
1.255 -3.14279e+29 2.07669e+28
1.25 -3.13833e+29 2.03323e+28
1.245 -3.13402e+29 1.99008e+28
1.24 -3.12988e+29 1.94725e+28
1.235 -3.1259e+29 1.90473e+28
1.23 -3.12209e+29 1.86252e+28
1.225 -3.11847e+29 1.82064e+28
1.22 -3.11502e+29 1.77909e+28
1.215 -3.11175e+29 1.73787e+28
1.21 -3.10867e+29 1.69698e+28
1.205 -3.10578e+29 1.65643e+28
1.2 -3.10308e+29 1.61623e+28
1.195 -3.10057e+29 1.57637e+28
1.19 -3.09825e+29 1.53686e+28
1.185 -3.09612e+29 1.49771e+28
1.18 -3.09417e+29 1.45892e+28
1.175 -3.09242e+29 1.4205e+28
1.17 -3.09085e+29 1.38245e+28
1.165 -3.08946e+29 1.34476e+28
1.16 -3.08825e+29 1.30746e+28
1.155 -3.08722e+29 1.27055e+28
1.15 -3.08637e+29 1.23402e+28
1.145 -3.08569e+29 1.19788e+28
1.14 -3.08517e+29 1.16214e+28
1.135 -3.08482e+29 1.1268e+28
1.13 -3.08462e+29 1.09187e+28
1.125 -3.08458e+29 1.05735e+28
1.12 -3.08468e+29 1.02325e+28
1.115 -3.08493e+29 9.89564e+27
1.11 -3.08531e+29 9.56305e+27
1.105 -3.08582e+29 9.23475e+27
1.1 -3.08645e+29 8.91078e+27
1.095 -3.0872e+29 8.59118e+27
1.09 -3.08806e+29 8.276e+27
1.085 -3.08902e+29 7.96527e+27
1.08 -3.09007e+29 7.65904e+27
1.075 -3.09121e+29 7.35734e+27
1.07 -3.09243e+29 7.06022e+27
1.065 -3.09372e+29 6.7677e+27
1.06 -3.09507e+29 6.47982e+27
1.055 -3.09647e+29 6.19662e+27
1.05 -3.09792e+29 5.91813e+27
1.045 -3.0994e+29 5.64438e+27
1.04 -3.10091e+29 5.37539e+27
1.035 -3.10244e+29 5.11121e+27
1.03 -3.10397e+29 4.85186e+27
1.025 -3.1055e+29 4.59736e+27
1.02 -3.10701e+29 4.34773e+27
1.015 -3.1085e+29 4.10301e+27
1.01 -3.10996e+29 3.8632e+27
1.005 -3.11137e+29 3.62834e+27
1 -3.11273e+29 3.39844e+27
0.995 -3.11402e+29 3.17352e+27
0.99 -3.11523e+29 2.95359e+27
0.985 -3.11635e+29 2.73867e+27
0.98 -3.11737e+29 2.52876e+27
0.975 -3.11828e+29 2.32388e+27
0.97 -3.11906e+29 2.12404e+27
0.965 -3.11971e+29 1.92924e+27
0.96 -3.12021e+29 1.73949e+27
0.955 -3.12054e+29 1.55479e+27
0.95 -3.1207e+29 1.37515e+27
0.945 -3.12068e+29 1.20056e+27
0.94 -3.12045e+29 1.03102e+27
0.935 -3.12e+29 8.66531e+26
0.93 -3.11933e+29 7.07083e+26
0.925 -3.11842e+29 5.5267e+26
0.92 -3.11726e+29 4.03283e+26
0.915 -3.11582e+29 2.5891e+26
0.91 -3.1141e+29 1.1954e+26
0.905 -3.11209e+29 -1.48439e+25
0.9 -3.10976e+29 -1.44258e+26
0.895 -3.10711e+29 -2.6872e+26
0.89 -3.10412e+29 -3.88252e+26
0.885 -3.10077e+29 -5.02877e+26
0.88 -3.09705e+29 -6.12619e+26
0.875 -3.09295e+29 -7.17505e+26
0.87 -3.08845e+29 -8.17566e+26
0.865 -3.08353e+29 -9.12832e+26
0.86 -3.07819e+29 -1.00334e+27
0.855 -3.0724e+29 -1.08912e+27
0.85 -3.06615e+29 -1.17021e+27
0.845 -3.05943e+29 -1.24666e+27
0.84 -3.05223e+29 -1.3185e+27
0.835 -3.04452e+29 -1.38579e+27
0.83 -3.03629e+29 -1.44857e+27
0.825 -3.02753e+29 -1.50689e+27
0.82 -3.01822e+29 -1.56081e+27
0.815 -3.00836e+29 -1.61038e+27
0.81 -2.99792e+29 -1.65566e+27
0.805 -2.9869e+29 -1.69671e+27
0.8 -2.97528e+29 -1.7336e+27
0.795 -2.96304e+29 -1.7664e+27
0.79 -2.95019e+29 -1.79518e+27
0.785 -2.93669e+29 -1.82001e+27
0.78 -2.92254e+29 -1.84098e+27
0.775 -2.90774e+29 -1.85815e+27
0.77 -2.89227e+29 -1.87163e+27
0.765 -2.87612e+29 -1.88149e+27
0.76 -2.85928e+29 -1.88783e+27
0.755 -2.84174e+29 -1.89074e+27
0.75 -2.8235e+29 -1.89032e+27
0.745 -2.80454e+29 -1.88668e+27
0.74 -2.78487e+29 -1.87993e+27
0.735 -2.76448e+29 -1.87016e+27
0.73 -2.74336e+29 -1.8575e+27
0.725 -2.72151e+29 -1.84207e+27
0.72 -2.69892e+29 -1.82398e+27
0.715 -2.6756e+29 -1.80336e+27
0.71 -2.65154e+29 -1.78035e+27
0.705 -2.62675e+29 -1.75508e+27
0.7 -2.60122e+29 -1.72767e+27
0.695 -2.57497e+29 -1.69828e+27
0.69 -2.54798e+29 -1.66705e+27
0.685 -2.52028e+29 -1.63413e+27
0.68 -2.49186e+29 -1.59966e+27
0.675 -2.46274e+29 -1.5638e+27
0.67 -2.43292e+29 -1.52671e+27
0.665 -2.40241e+29 -1.48855e+27
0.66 -2.37123e+29 -1.44949e+27
0.655 -2.33939e+29 -1.40967e+27
0.65 -2.3069e+29 -1.36928e+27
0.645 -2.27379e+29 -1.32848e+27
0.64 -2.24006e+29 -1.28743e+27
0.635 -2.20574e+29 -1.24632e+27
0.63 -2.17085e+29 -1.20531e+27
0.625 -2.1354e+29 -1.16456e+27
0.62 -2.09943e+29 -1.12426e+27
0.615 -2.06296e+29 -1.08456e+27
0.61 -2.02601e+29 -1.04564e+27
0.605 -1.98861e+29 -1.00765e+27
0.6 -1.95079e+29 -9.70766e+26
0.595 -1.91257e+29 -9.35137e+26
0.59 -1.87399e+29 -9.00918e+26
0.585 -1.83508e+29 -8.68256e+26
0.58 -1.79586e+29 -8.37293e+26
0.575 -1.75638e+29 -8.08165e+26
0.57 -1.71665e+29 -7.80998e+26
0.565 -1.67673e+29 -7.55912e+26
0.56 -1.63663e+29 -7.33018e+26
0.555 -1.5964e+29 -7.12415e+26
0.55 -1.55606e+29 -6.94195e+26
0.545 -1.51565e+29 -6.78435e+26
0.54 -1.47521e+29 -6.65205e+26
0.535 -1.43475e+29 -6.54557e+26
0.53 -1.39433e+29 -6.46534e+26
0.525 -1.35396e+29 -6.41165e+26
0.52 -1.31369e+29 -6.38464e+26
0.515 -1.27352e+29 -6.38433e+26
0.51 -1.23351e+29 -6.41058e+26
0.505 -1.19366e+29 -6.46312e+26
0.5 -1.15402e+29 -6.54154e+26
0.495 -1.11458e+29 -6.64534e+26
0.49 -1.07539e+29 -6.77376e+26
0.485 -1.03647e+29 -6.926e+26
0.48 -9.97826e+28 -7.10114e+26
0.475 -9.59478e+28 -7.29815e+26
0.47 -9.21442e+28 -7.51586e+26
0.465 -8.83728e+28 -7.75305e+26
0.46 -8.46348e+28 -8.00839e+26
0.455 -8.09309e+28 -8.2805e+26
0.45 -7.72619e+28 -8.56794e+26
0.445 -7.36284e+28 -8.86924e+26
0.44 -7.00308e+28 -9.18288e+26
0.435 -6.64693e+28 -9.50737e+26
0.43 -6.29443e+28 -9.84119e+26
0.425 -5.94557e+28 -1.01829e+27
0.42 -5.60036e+28 -1.0531e+27
0.415 -5.25881e+28 -1.08841e+27
0.41 -4.92091e+28 -1.12408e+27
0.405 -4.58667e+28 -1.16e+27
0.4 -4.25611e+28 -1.19603e+27
0.395 -3.92924e+28 -1.23206e+27
0.39 -3.6061e+28 -1.26799e+27
0.385 -3.28675e+28 -1.30373e+27
0.38 -2.97127e+28 -1.33916e+27
0.375 -2.65976e+28 -1.37422e+27
0.37 -2.35237e+28 -1.40882e+27
0.365 -2.04926e+28 -1.44288e+27
0.36 -1.75066e+28 -1.47632e+27
0.355 -1.45684e+28 -1.50907e+27
0.35 -1.1681e+28 -1.54105e+27
0.345 -8.84817e+27 -1.57216e+27
0.34 -6.07413e+27 -1.60233e+27
0.335 -3.36376e+27 -1.63145e+27
0.33 -7.22532e+26 -1.65942e+27
0.325 1.84344e+27 -1.6861e+27
0.32 4.3274e+27 -1.71136e+27
0.315 6.72198e+27 -1.73504e+27
0.31 9.01919e+27 -1.75698e+27
0.305 1.12105e+28 -1.77698e+27
0.3 1.32869e+28 -1.79483e+27
0.295 1.52389e+28 -1.81032e+27
0.29 1.70568e+28 -1.82319e+27
0.285 1.87308e+28 -1.8332e+27
0.28 2.02509e+28 -1.84008e+27
0.275 2.16073e+28 -1.84354e+27
0.27 2.27909e+28 -1.84332e+27
0.265 2.37927e+28 -1.83913e+27
0.26 2.4605e+28 -1.83071e+27
0.255 2.52211e+28 -1.81778e+27
0.25 2.56357e+28 -1.80013e+27
0.245 2.58453e+28 -1.77755e+27
0.24 2.58484e+28 -1.74988e+27
0.235 2.56462e+28 -1.71702e+27
0.23 2.52421e+28 -1.67893e+27
0.225 2.46428e+28 -1.63565e+27
0.22 2.38582e+28 -1.58733e+27
0.215 2.29013e+28 -1.53418e+27
0.21 2.17889e+28 -1.47655e+27
0.205 2.05407e+28 -1.41491e+27
0.2 1.91803e+28 -1.34981e+27
0.195 1.77337e+28 -1.28194e+27
0.19 1.62295e+28 -1.21208e+27
0.185 1.46982e+28 -1.14107e+27
0.18 1.31706e+28 -1.06979e+27
0.175 1.16776e+28 -9.99146e+26
0.17 1.0248e+28 -9.29949e+26
0.165 8.90748e+27 -8.62915e+26
0.16 7.67722e+27 -7.98581e+26
0.155 6.57216e+27 -7.37253e+26
0.15 5.60018e+27 -6.78969e+26
0.145 4.76143e+27 -6.23479e+26
0.14 4.0484e+27 -5.70277e+26
0.135 3.44683e+27 -5.18656e+26
0.13 2.93743e+27 -4.67819e+26
0.125 2.49831e+27 -4.17022e+26
0.12 2.10784e+27 -3.6572e+26
0.115 1.74745e+27 -3.13707e+26
0.11 1.40379e+27 -2.61206e+26
0.105 1.06992e+27 -2.08881e+26
0.1 7.45334e+26 -1.57782e+26
0.095 4.34936e+26 -1.09233e+26
0.09 1.47549e+26 -6.47085e+25
0.085 -1.05614e+26 -2.57308e+25
0.08 -3.12212e+26 6.18735e+24
0.075 -4.59983e+26 2.96085e+25
0.07 -5.38483e+26 4.3324e+25
0.065 -5.41949e+26 4.66953e+25
0.06 -4.73373e+26 4.02067e+25
0.055 -3.48625e+26 2.60663e+25
0.05 -1.97605e+26 8.41155e+24
0.045 -5.81752e+25 -7.51915e+24
0.04 3.88518e+25 -1.752e+25
0.035 8.55105e+25 -2.06998e+25
0.03 9.56211e+25 -1.93683e+25
0.025 8.46997e+25 -1.60931e+25
0.02 6.03186e+25 -1.18666e+25
0.015 3.13461e+25 -6.84072e+24
0.01 5.71089e+24 -1.31627e+24
0.005 -6.56563e+24 1.51965e+24
-1.63468e-13 -1.02536e+22 2.37324e+21


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda2.0Nc1Quantum/GApOneLoop.txt <==
-22.3723 -0.00200623 9.0049e-06
-22.1768 -0.0020419 9.24649e-06
-22.0165 -0.00207187 9.45109e-06
-21.8747 -0.00209894 9.63723e-06
-21.7448 -0.00212419 9.81191e-06
-21.6237 -0.00214816 9.9787e-06
-21.5093 -0.00217118 1.01397e-05
-21.4004 -0.00219344 1.02964e-05
-21.2959 -0.00221512 1.04496e-05
-21.1952 -0.00223631 1.06001e-05
-21.0979 -0.00225709 1.07484e-05
-21.0034 -0.00227753 1.0895e-05
-20.9115 -0.00229769 1.10402e-05
-20.8219 -0.0023176 1.11843e-05
-20.7344 -0.00233731 1.13275e-05
-20.6487 -0.00235683 1.14699e-05
-20.5648 -0.0023762 1.16118e-05
-20.4825 -0.00239543 1.17533e-05
-20.4016 -0.00241455 1.18945e-05
-20.3222 -0.00243357 1.20356e-05
-20.244 -0.0024525 1.21766e-05
-20.1669 -0.00247137 1.23176e-05
-20.091 -0.00249017 1.24587e-05
-20.0162 -0.00250893 1.25999e-05
-19.9423 -0.00252764 1.27414e-05
-19.8694 -0.00254633 1.28832e-05
-19.7974 -0.00256499 1.30254e-05
-19.7262 -0.00258363 1.31679e-05
-19.6558 -0.00260227 1.33109e-05
-19.5862 -0.0026209 1.34544e-05
-19.5173 -0.00263954 1.35984e-05
-19.4491 -0.00265818 1.3743e-05
-19.3816 -0.00267684 1.38882e-05
-19.3147 -0.00269551 1.4034e-05
-19.2484 -0.00271421 1.41806e-05
-19.1828 -0.00273293 1.43278e-05
-19.1177 -0.00275168 1.44758e-05
-19.0531 -0.00277047 1.46246e-05
-18.9891 -0.00278929 1.47742e-05
-18.9255 -0.00280816 1.49246e-05
-18.8625 -0.00282707 1.50759e-05
-18.8 -0.00284602 1.52281e-05
-18.7379 -0.00286503 1.53812e-05
-18.6762 -0.00288409 1.55353e-05
-18.615 -0.00290321 1.56903e-05
-18.5542 -0.00292238 1.58463e-05
-18.4938 -0.00294161 1.60033e-05
-18.4338 -0.00296091 1.61614e-05
-18.3742 -0.00298028 1.63205e-05
-18.3149 -0.00299971 1.64807e-05
-18.256 -0.00301921 1.66421e-05
-18.1975 -0.00303879 1.68045e-05
-18.1393 -0.00305844 1.69682e-05
-18.0815 -0.00307817 1.7133e-05
-18.0239 -0.00309798 1.7299e-05
-17.9667 -0.00311787 1.74662e-05
-17.9098 -0.00313785 1.76347e-05
-17.8532 -0.00315791 1.78044e-05
-17.7969 -0.00317806 1.79755e-05
-17.7408 -0.00319829 1.81478e-05
-17.6851 -0.00321862 1.83215e-05
-17.6296 -0.00323905 1.84966e-05
-17.5744 -0.00325956 1.8673e-05
-17.5195 -0.00328018 1.88508e-05
-17.4648 -0.00330089 1.90301e-05
-17.4104 -0.00332171 1.92108e-05
-17.3562 -0.00334263 1.9393e-05
-17.3022 -0.00336365 1.95766e-05
-17.2485 -0.00338478 1.97618e-05
-17.195 -0.00340601 1.99485e-05
-17.1418 -0.00342736 2.01368e-05
-17.0887 -0.00344882 2.03267e-05
-17.0359 -0.00347039 2.05181e-05
-16.9833 -0.00349208 2.07112e-05
-16.9309 -0.00351388 2.0906e-05
-16.8787 -0.0035358 2.11024e-05
-16.8268 -0.00355785 2.13005e-05
-16.775 -0.00358001 2.15004e-05
-16.7234 -0.0036023 2.1702e-05
-16.672 -0.00362472 2.19054e-05
-16.6208 -0.00364726 2.21106e-05
-16.5697 -0.00366993 2.23176e-05
-16.5189 -0.00369274 2.25265e-05
-16.4682 -0.00371567 2.27372e-05
-16.4177 -0.00373874 2.29498e-05
-16.3674 -0.00376195 2.31644e-05
-16.3172 -0.0037853 2.33809e-05
-16.2672 -0.00380878 2.35994e-05
-16.2174 -0.00383241 2.382e-05
-16.1677 -0.00385618 2.40425e-05
-16.1182 -0.0038801 2.42671e-05
-16.0689 -0.00390416 2.44939e-05
-16.0197 -0.00392837 2.47227e-05
-15.9706 -0.00395274 2.49537e-05
-15.9217 -0.00397725 2.51868e-05
-15.873 -0.00400193 2.54222e-05
-15.8243 -0.00402676 2.56598e-05
-15.7759 -0.00405174 2.58997e-05
-15.7276 -0.00407689 2.61419e-05
-15.6794 -0.0041022 2.63864e-05
-15.6313 -0.00412768 2.66333e-05
-15.5834 -0.00415332 2.68826e-05
-15.5356 -0.00417913 2.71343e-05
-15.488 -0.00420511 2.73884e-05
-15.4404 -0.00423126 2.76451e-05
-15.393 -0.00425759 2.79043e-05
-15.3458 -0.0042841 2.8166e-05
-15.2986 -0.00431078 2.84304e-05
-15.2516 -0.00433764 2.86973e-05
-15.2047 -0.00436469 2.8967e-05
-15.1579 -0.00439192 2.92393e-05
-15.1112 -0.00441934 2.95144e-05
-15.0647 -0.00444695 2.97923e-05
-15.0182 -0.00447475 3.00729e-05
-14.9719 -0.00450275 3.03565e-05
-14.9257 -0.00453094 3.06429e-05
-14.8796 -0.00455933 3.09323e-05
-14.8336 -0.00458792 3.12246e-05
-14.7877 -0.00461671 3.15199e-05
-14.7419 -0.00464571 3.18183e-05
-14.6962 -0.00467491 3.21198e-05
-14.6506 -0.00470433 3.24244e-05
-14.6052 -0.00473396 3.27322e-05
-14.5598 -0.0047638 3.30433e-05
-14.5145 -0.00479386 3.33576e-05
-14.4693 -0.00482415 3.36752e-05
-14.4243 -0.00485465 3.39962e-05
-14.3793 -0.00488538 3.43206e-05
-14.3344 -0.00491634 3.46484e-05
-14.2896 -0.00494752 3.49798e-05
-14.2449 -0.00497894 3.53147e-05
-14.2003 -0.0050106 3.56532e-05
-14.1558 -0.0050425 3.59954e-05
-14.1113 -0.00507463 3.63412e-05
-14.067 -0.00510701 3.66908e-05
-14.0227 -0.00513964 3.70443e-05
-13.9786 -0.00517252 3.74016e-05
-13.9345 -0.00520565 3.77628e-05
-13.8905 -0.00523904 3.81279e-05
-13.8466 -0.00527268 3.84972e-05
-13.8028 -0.00530659 3.88704e-05
-13.759 -0.00534076 3.92479e-05
-13.7153 -0.0053752 3.96295e-05
-13.6718 -0.00540991 4.00155e-05
-13.6283 -0.00544489 4.04057e-05
-13.5848 -0.00548015 4.08003e-05
-13.5415 -0.0055157 4.11994e-05
-13.4982 -0.00555152 4.1603e-05
-13.455 -0.00558763 4.20112e-05
-13.4119 -0.00562404 4.2424e-05
-13.3689 -0.00566074 4.28415e-05
-13.3259 -0.00569773 4.32639e-05
-13.283 -0.00573503 4.36911e-05
-13.2402 -0.00577263 4.41232e-05
-13.1974 -0.00581054 4.45603e-05
-13.1547 -0.00584876 4.50025e-05
-13.1121 -0.0058873 4.54498e-05
-13.0696 -0.00592616 4.59023e-05
-13.0271 -0.00596534 4.63602e-05
-12.9847 -0.00600485 4.68234e-05
-12.9424 -0.00604469 4.72921e-05
-12.9001 -0.00608486 4.77664e-05
-12.8579 -0.00612538 4.82463e-05
-12.8158 -0.00616624 4.87318e-05
-12.7737 -0.00620744 4.92232e-05
-12.7317 -0.006249 4.97205e-05
-12.6898 -0.00629091 5.02237e-05
-12.6479 -0.00633319 5.0733e-05
-12.6061 -0.00637583 5.12485e-05
-12.5643 -0.00641884 5.17702e-05
-12.5226 -0.00646222 5.22983e-05
-12.481 -0.00650598 5.28328e-05
-12.4394 -0.00655012 5.33739e-05
-12.3979 -0.00659466 5.39216e-05
-12.3565 -0.00663958 5.44761e-05
-12.3151 -0.00668491 5.50374e-05
-12.2738 -0.00673063 5.56057e-05
-12.2325 -0.00677677 5.6181e-05
-12.1913 -0.00682331 5.67636e-05
-12.1501 -0.00687028 5.73535e-05
-12.109 -0.00691767 5.79507e-05
-12.068 -0.00696549 5.85555e-05
-12.027 -0.00701374 5.9168e-05
-11.986 -0.00706243 5.97882e-05
-11.9452 -0.00711157 6.04163e-05
-11.9043 -0.00716116 6.10525e-05
-11.8636 -0.0072112 6.16968e-05
-11.8228 -0.00726171 6.23493e-05
-11.7822 -0.00731269 6.30104e-05
-11.7415 -0.00736415 6.36799e-05
-11.701 -0.00741608 6.43582e-05
-11.6605 -0.0074685 6.50453e-05
-11.62 -0.00752142 6.57414e-05
-11.5796 -0.00757483 6.64466e-05
-11.5392 -0.00762876 6.71611e-05
-11.4989 -0.00768319 6.78851e-05
-11.4587 -0.00773815 6.86186e-05
-11.4184 -0.00779363 6.93619e-05
-11.3783 -0.00784965 7.01151e-05
-11.3381 -0.00790621 7.08784e-05
-11.2981 -0.00796332 7.1652e-05
-11.2581 -0.00802099 7.2436e-05
-11.2181 -0.00807922 7.32306e-05
-11.1781 -0.00813802 7.4036e-05
-11.1383 -0.0081974 7.48523e-05
-11.0984 -0.00825736 7.56799e-05
-11.0586 -0.00831792 7.65187e-05
-11.0189 -0.00837909 7.73691e-05
-10.9792 -0.00844086 7.82313e-05
-10.9395 -0.00850326 7.91054e-05
-10.8999 -0.00856628 7.99917e-05
-10.8603 -0.00862995 8.08903e-05
-10.8208 -0.00869425 8.18016e-05
-10.7813 -0.00875921 8.27256e-05
-10.7418 -0.00882484 8.36627e-05
-10.7024 -0.00889114 8.4613e-05
-10.6631 -0.00895812 8.55769e-05
-10.6238 -0.0090258 8.65545e-05
-10.5845 -0.00909418 8.75461e-05
-10.5452 -0.00916327 8.8552e-05
-10.506 -0.00923308 8.95723e-05
-10.4669 -0.00930363 9.06074e-05
-10.4278 -0.00937492 9.16576e-05
-10.3887 -0.00944697 9.2723e-05
-10.3496 -0.00951978 9.38041e-05
-10.3106 -0.00959337 9.4901e-05
-10.2717 -0.00966774 9.60141e-05
-10.2328 -0.00974292 9.71436e-05
-10.1939 -0.00981891 9.829e-05
-10.155 -0.00989572 9.94534e-05
-10.1162 -0.00997337 0.000100634
-10.0774 -0.0100519 0.000101833
-10.0387 -0.0101312 0.000103049
-10 -0.0102114 0.000104285
-9.96134 -0.0102926 0.000105538
-9.92271 -0.0103746 0.000106811
-9.88412 -0.0104575 0.000108104
-9.84557 -0.0105414 0.000109416
-9.80704 -0.0106262 0.000110749
-9.76856 -0.0107119 0.000112102
-9.73011 -0.0107986 0.000113476
-9.69169 -0.0108864 0.000114872
-9.65331 -0.0109751 0.000116289
-9.61496 -0.0110648 0.000117729
-9.57664 -0.0111556 0.000119192
-9.53836 -0.0112474 0.000120678
-9.50011 -0.0113403 0.000122187
-9.46189 -0.0114342 0.000123721
-9.42371 -0.0115293 0.000125279
-9.38556 -0.0116255 0.000126863
-9.34744 -0.0117228 0.000128472
-9.30935 -0.0118213 0.000130107
-9.2713 -0.0119209 0.000131769
-9.23327 -0.0120217 0.000133458
-9.19528 -0.0121238 0.000135175
-9.15732 -0.0122271 0.00013692
-9.11939 -0.0123316 0.000138695
-9.08149 -0.0124374 0.000140498
-9.04362 -0.0125445 0.000142333
-9.00578 -0.0126529 0.000144197
-8.96797 -0.0127626 0.000146094
-8.93019 -0.0128737 0.000148022
-8.89244 -0.0129862 0.000149984
-8.85471 -0.0131001 0.000151979
-8.81702 -0.0132154 0.000154008
-8.77936 -0.0133322 0.000156072
-8.74172 -0.0134504 0.000158172
-8.70412 -0.0135702 0.000160309
-8.66654 -0.0136915 0.000162483
-8.62899 -0.0138143 0.000164695
-8.59146 -0.0139387 0.000166946
-8.55397 -0.0140648 0.000169237
-8.5165 -0.0141924 0.000171569
-8.47906 -0.0143218 0.000173942
-8.44165 -0.0144528 0.000176359
-8.40426 -0.0145856 0.000178818
-8.3669 -0.0147201 0.000181323
-8.32956 -0.0148564 0.000183873
-8.29226 -0.0149946 0.000186469
-8.25497 -0.0151346 0.000189114
-8.21772 -0.0152765 0.000191807
-8.18049 -0.0154203 0.000194551
-8.14328 -0.015566 0.000197345
-8.1061 -0.0157138 0.000200192
-8.06895 -0.0158636 0.000203092
-8.03182 -0.0160155 0.000206048
-7.99471 -0.0161695 0.000209059
-7.95763 -0.0163257 0.000212128
-7.92058 -0.016484 0.000215256
-7.88355 -0.0166446 0.000218445
-7.84654 -0.0168074 0.000221695
-7.80955 -0.0169726 0.000225009
-7.77259 -0.0171401 0.000228387
-7.73566 -0.0173101 0.000231833
-7.69874 -0.0174825 0.000235346
-7.66185 -0.0176574 0.000238929
-7.62498 -0.0178349 0.000242584
-7.58814 -0.018015 0.000246312
-7.55132 -0.0181978 0.000250116
-7.51452 -0.0183832 0.000253997
-7.47774 -0.0185715 0.000257957
-7.44099 -0.0187626 0.000261999
-7.40425 -0.0189565 0.000266124
-7.36754 -0.0191534 0.000270334
-7.33085 -0.0193533 0.000274632
-7.29418 -0.0195563 0.000279021
-7.25754 -0.0197624 0.000283502
-7.22091 -0.0199717 0.000288078
-7.18431 -0.0201842 0.000292752
-7.14772 -0.0204001 0.000297526
-7.11116 -0.0206194 0.000302403
-7.07462 -0.0208422 0.000307386
-7.0381 -0.0210685 0.000312477
-7.00159 -0.0212985 0.00031768
-6.96511 -0.0215321 0.000322998
-6.92865 -0.0217696 0.000328434
-6.89221 -0.0220109 0.000333991
-6.85579 -0.0222562 0.000339673
-6.81938 -0.0225056 0.000345483
-6.783 -0.022759 0.000351426
-6.74664 -0.0230168 0.000357504
-6.71029 -0.0232788 0.000363722
-6.67397 -0.0235453 0.000370084
-6.63766 -0.0238163 0.000376594
-6.60137 -0.024092 0.000383256
-6.5651 -0.0243724 0.000390075
-6.52885 -0.0246576 0.000397056
-6.49262 -0.0249479 0.000404204
-6.4564 -0.0252432 0.000411523
-6.42021 -0.0255437 0.000419019
-6.38403 -0.0258496 0.000426698
-6.34786 -0.0261609 0.000434564
-6.31172 -0.0264779 0.000442625
-6.27559 -0.0268006 0.000450885
-6.23949 -0.0271291 0.000459352
-6.20339 -0.0274637 0.000468031
-6.16732 -0.0278045 0.00047693
-6.13126 -0.0281516 0.000486056
-6.09522 -0.0285052 0.000495415
-6.05919 -0.0288655 0.000505017
-6.02319 -0.0292326 0.000514868
-5.9872 -0.0296067 0.000524977
-5.95122 -0.029988 0.000535353
-5.91526 -0.0303767 0.000546004
-5.87932 -0.030773 0.000556941
-5.84339 -0.0311771 0.000568172
-5.80748 -0.0315891 0.000579708
-5.77158 -0.0320094 0.000591559
-5.7357 -0.0324381 0.000603737
-5.69984 -0.0328755 0.000616252
-5.66399 -0.0333217 0.000629118
-5.62815 -0.0337771 0.000642346
-5.59233 -0.034242 0.00065595
-5.55653 -0.0347165 0.000669942
-5.52074 -0.035201 0.000684338
-5.48497 -0.0356957 0.000699153
-5.4492 -0.036201 0.000714401
-5.41346 -0.0367171 0.0007301
-5.37773 -0.0372443 0.000746266
-5.34201 -0.0377831 0.000762917
-5.30631 -0.0383338 0.000780072
-5.27062 -0.0388966 0.00079775
-5.23494 -0.039472 0.000815972
-5.19928 -0.0400604 0.00083476
-5.16363 -0.0406621 0.000854135
-5.128 -0.0412776 0.000874122
-5.09237 -0.0419074 0.000894745
-5.05677 -0.0425518 0.000916031
-5.02117 -0.0432114 0.000938007
-4.98559 -0.0438866 0.000960701
-4.95002 -0.0445779 0.000984144
-4.91446 -0.045286 0.00100837
-4.87892 -0.0460112 0.00103341
-4.84339 -0.0467543 0.00105929
-4.80787 -0.0475158 0.00108607
-4.77237 -0.0482964 0.00111377
-4.73687 -0.0490967 0.00114243
-4.70139 -0.0499174 0.00117211
-4.66592 -0.0507592 0.00120285
-4.63046 -0.0516228 0.00123469
-4.59502 -0.0525092 0.00126768
-4.55958 -0.053419 0.00130189
-4.52416 -0.0543532 0.00133737
-4.48875 -0.0553127 0.00137418
-4.45335 -0.0562983 0.00141238
-4.41797 -0.0573112 0.00145204
-4.38259 -0.0583523 0.00149324
-4.34722 -0.0594227 0.00153606
-4.31187 -0.0605237 0.00158056
-4.27653 -0.0616563 0.00162685
-4.24119 -0.0628219 0.00167502
-4.20587 -0.0640218 0.00172515
-4.17056 -0.0652575 0.00177737
-4.13526 -0.0665303 0.00183177
-4.09997 -0.067842 0.00188848
-4.06469 -0.069194 0.00194764
-4.02942 -0.0705882 0.00200936
-3.99416 -0.0720265 0.00207381
-3.95891 -0.0735106 0.00214113
-3.92367 -0.0750428 0.0022115
-3.88844 -0.0766252 0.0022851
-3.85322 -0.0782601 0.00236211
-3.81801 -0.0799499 0.00244274
-3.7828 -0.0816973 0.00252723
-3.74761 -0.083505 0.0026158
-3.71243 -0.0853759 0.00270873
-3.67726 -0.0873131 0.00280628
-3.64209 -0.0893201 0.00290877
-3.60694 -0.0914002 0.00301652
-3.57179 -0.0935573 0.00312988
-3.53665 -0.0957955 0.00324924
-3.50152 -0.0981189 0.00337502
-3.4664 -0.100532 0.00350767
-3.43129 -0.103041 0.0036477
-3.39619 -0.105649 0.00379563
-3.36109 -0.108363 0.00395206
-3.32601 -0.11119 0.00411763
-3.29093 -0.114134 0.00429306
-3.25586 -0.117205 0.00447911
-3.2208 -0.120409 0.00467665
-3.18574 -0.123754 0.00488661
-3.1507 -0.12725 0.00511003
-3.11566 -0.130906 0.00534806
-3.08063 -0.134733 0.00560196
-3.0456 -0.138743 0.00587316
-3.01059 -0.142947 0.00616322
-2.97558 -0.14736 0.00647388
-2.94058 -0.151995 0.00680712
-2.90558 -0.156871 0.00716512
-2.87059 -0.162004 0.00755035
-2.83561 -0.167415 0.00796558
-2.80064 -0.173125 0.00841395
-2.76567 -0.179158 0.00889902
-2.73071 -0.185541 0.00942484
-2.69576 -0.192303 0.00999601
-2.66081 -0.199479 0.0106178
-2.62587 -0.207103 0.0112963
-2.59094 -0.215219 0.0120385
-2.55601 -0.223872 0.0128526
-2.52109 -0.233115 0.0137478
-2.48617 -0.243007 0.0147354
-2.45126 -0.253616 0.0158282
-2.41636 -0.265019 0.0170415
-2.38146 -0.277305 0.0183936
-2.34657 -0.290576 0.0199061
-2.31168 -0.30495 0.0216052
-2.2768 -0.320563 0.0235225
-2.24192 -0.337579 0.0256968
-2.20705 -0.356185 0.0281756
-2.17219 -0.376608 0.031018
-2.13733 -0.399118 0.034298
-2.10247 -0.424038 0.0381096
-2.06762 -0.451765 0.0425732
-2.03278 -0.482783 0.0478453
-1.99794 -0.517695 0.0541319
-1.9631 -0.557258 0.0617089
-1.92827 -0.602433 0.0709526
-1.89345 -0.654465 0.0823861
-1.85862 -0.714986 0.0967536
-1.82381 -0.786177 0.115143
-1.78899 -0.871016 0.139191
-1.75419 -0.973659 0.171456
-1.71938 -1.10006 0.216095
-1.68458 -1.25896 0.280231
-1.64979 -1.46356 0.376812
-1.61499 -1.73409 0.531212
-1.58021 -2.10057 0.797831
-1.54542 -2.59717 1.30604
-1.51064 -3.17919 2.38903
-1.47586 -3.11199 4.72689
-1.44109 0.205378 6.93311
-1.40632 3.3924 4.61953
-1.37155 3.4016 2.33445
-1.33679 2.8186 1.28156
-1.30203 2.32731 0.785575
-1.26727 1.96525 0.524277
-1.23251 1.69794 0.372431
-1.19776 1.49574 0.27717
-1.16301 1.33874 0.213751
-1.12827 1.21393 0.169506
-1.09352 1.1127 0.137454
-1.05878 1.02917 0.113509
-1.02405 0.959237 0.0951533
-0.989309 0.899967 0.0807737
-0.954576 0.849199 0.0692966
-0.919844 0.805319 0.0599865
-0.885115 0.767098 0.052326
-0.850388 0.733584 0.0459427
-0.815663 0.704028 0.0405629
-0.78094 0.677836 0.0359823
-0.746219 0.654529 0.0320452
-0.711499 0.633718 0.028632
-0.676781 0.615084 0.025649
-0.642065 0.598362 0.0230223
-0.60735 0.583333 0.0206928
-0.572637 0.569813 0.0186126
-0.537925 0.557644 0.0167428
-0.503214 0.546697 0.0150513
-0.468504 0.536859 0.0135116
-0.433796 0.528033 0.0121014
-0.399089 0.520139 0.0108018
-0.364382 0.513107 0.00959675
-0.329676 0.506876 0.00847251
-0.294972 0.501395 0.00741713
-0.260267 0.496622 0.00642014
-0.225564 0.492519 0.0054723
-0.190861 0.489056 0.00456532
-0.156158 0.486207 0.00369174
-0.121456 0.483951 0.0028447
-0.0867541 0.482273 0.00201782
-0.0520524 0.48116 0.0012051
-0.0173508 0.480606 0.000400772
0.0173508 0.480606 -0.000400772
0.0520524 0.48116 -0.0012051
0.0867541 0.482273 -0.00201782
0.121456 0.483951 -0.0028447
0.156158 0.486207 -0.00369174
0.190861 0.489056 -0.00456532
0.225564 0.492519 -0.0054723
0.260267 0.496622 -0.00642014
0.294972 0.501395 -0.00741713
0.329676 0.506876 -0.00847251
0.364382 0.513107 -0.00959675
0.399089 0.520139 -0.0108018
0.433796 0.528033 -0.0121014
0.468504 0.536859 -0.0135116
0.503214 0.546697 -0.0150513
0.537925 0.557644 -0.0167428
0.572637 0.569813 -0.0186126
0.60735 0.583333 -0.0206928
0.642065 0.598362 -0.0230223
0.676781 0.615084 -0.025649
0.711499 0.633718 -0.028632
0.746219 0.654529 -0.0320452
0.78094 0.677836 -0.0359823
0.815663 0.704028 -0.0405629
0.850388 0.733584 -0.0459427
0.885115 0.767098 -0.052326
0.919844 0.805319 -0.0599865
0.954576 0.849199 -0.0692966
0.989309 0.899967 -0.0807737
1.02405 0.959237 -0.0951533
1.05878 1.02917 -0.113509
1.09352 1.1127 -0.137454
1.12827 1.21393 -0.169506
1.16301 1.33874 -0.213751
1.19776 1.49574 -0.27717
1.23251 1.69794 -0.372431
1.26727 1.96525 -0.524277
1.30203 2.32731 -0.785575
1.33679 2.8186 -1.28156
1.37155 3.4016 -2.33445
1.40632 3.3924 -4.61953
1.44109 0.205378 -6.93311
1.47586 -3.11199 -4.72689
1.51064 -3.17919 -2.38903
1.54542 -2.59717 -1.30604
1.58021 -2.10057 -0.797831
1.61499 -1.73409 -0.531212
1.64979 -1.46356 -0.376812
1.68458 -1.25896 -0.280231
1.71938 -1.10006 -0.216095
1.75419 -0.973659 -0.171456
1.78899 -0.871016 -0.139191
1.82381 -0.786177 -0.115143
1.85862 -0.714986 -0.0967536
1.89345 -0.654465 -0.0823861
1.92827 -0.602433 -0.0709526
1.9631 -0.557258 -0.0617089
1.99794 -0.517695 -0.0541319
2.03278 -0.482783 -0.0478453
2.06762 -0.451765 -0.0425732
2.10247 -0.424038 -0.0381096
2.13733 -0.399118 -0.034298
2.17219 -0.376608 -0.031018
2.20705 -0.356185 -0.0281756
2.24192 -0.337579 -0.0256968
2.2768 -0.320563 -0.0235225
2.31168 -0.30495 -0.0216052
2.34657 -0.290576 -0.0199061
2.38146 -0.277305 -0.0183936
2.41636 -0.265019 -0.0170415
2.45126 -0.253616 -0.0158282
2.48617 -0.243007 -0.0147354
2.52109 -0.233115 -0.0137478
2.55601 -0.223872 -0.0128526
2.59094 -0.215219 -0.0120385
2.62587 -0.207103 -0.0112963
2.66081 -0.199479 -0.0106178
2.69576 -0.192303 -0.00999601
2.73071 -0.185541 -0.00942484
2.76567 -0.179158 -0.00889902
2.80064 -0.173125 -0.00841395
2.83561 -0.167415 -0.00796558
2.87059 -0.162004 -0.00755035
2.90558 -0.156871 -0.00716512
2.94058 -0.151995 -0.00680712
2.97558 -0.14736 -0.00647388
3.01059 -0.142947 -0.00616322
3.0456 -0.138743 -0.00587316
3.08063 -0.134733 -0.00560196
3.11566 -0.130906 -0.00534806
3.1507 -0.12725 -0.00511003
3.18574 -0.123754 -0.00488661
3.2208 -0.120409 -0.00467665
3.25586 -0.117205 -0.00447911
3.29093 -0.114134 -0.00429306
3.32601 -0.11119 -0.00411763
3.36109 -0.108363 -0.00395206
3.39619 -0.105649 -0.00379563
3.43129 -0.103041 -0.0036477
3.4664 -0.100532 -0.00350767
3.50152 -0.0981189 -0.00337502
3.53665 -0.0957955 -0.00324924
3.57179 -0.0935573 -0.00312988
3.60694 -0.0914002 -0.00301652
3.64209 -0.0893201 -0.00290877
3.67726 -0.0873131 -0.00280628
3.71243 -0.0853759 -0.00270873
3.74761 -0.083505 -0.0026158
3.7828 -0.0816973 -0.00252723
3.81801 -0.0799499 -0.00244274
3.85322 -0.0782601 -0.00236211
3.88844 -0.0766252 -0.0022851
3.92367 -0.0750428 -0.0022115
3.95891 -0.0735106 -0.00214113
3.99416 -0.0720265 -0.00207381
4.02942 -0.0705882 -0.00200936
4.06469 -0.069194 -0.00194764
4.09997 -0.067842 -0.00188848
4.13526 -0.0665303 -0.00183177
4.17056 -0.0652575 -0.00177737
4.20587 -0.0640218 -0.00172515
4.24119 -0.0628219 -0.00167502
4.27653 -0.0616563 -0.00162685
4.31187 -0.0605237 -0.00158056
4.34722 -0.0594227 -0.00153606
4.38259 -0.0583523 -0.00149324
4.41797 -0.0573112 -0.00145204
4.45335 -0.0562983 -0.00141238
4.48875 -0.0553127 -0.00137418
4.52416 -0.0543532 -0.00133737
4.55958 -0.053419 -0.00130189
4.59502 -0.0525092 -0.00126768
4.63046 -0.0516228 -0.00123469
4.66592 -0.0507592 -0.00120285
4.70139 -0.0499174 -0.00117211
4.73687 -0.0490967 -0.00114243
4.77237 -0.0482964 -0.00111377
4.80787 -0.0475158 -0.00108607
4.84339 -0.0467543 -0.00105929
4.87892 -0.0460112 -0.00103341
4.91446 -0.045286 -0.00100837
4.95002 -0.0445779 -0.000984144
4.98559 -0.0438866 -0.000960701
5.02117 -0.0432114 -0.000938007
5.05677 -0.0425518 -0.000916031
5.09237 -0.0419074 -0.000894745
5.128 -0.0412776 -0.000874122
5.16363 -0.0406621 -0.000854135
5.19928 -0.0400604 -0.00083476
5.23494 -0.039472 -0.000815972
5.27062 -0.0388966 -0.00079775
5.30631 -0.0383338 -0.000780072
5.34201 -0.0377831 -0.000762917
5.37773 -0.0372443 -0.000746266
5.41346 -0.0367171 -0.0007301
5.4492 -0.036201 -0.000714401
5.48497 -0.0356957 -0.000699153
5.52074 -0.035201 -0.000684338
5.55653 -0.0347165 -0.000669942
5.59233 -0.034242 -0.00065595
5.62815 -0.0337771 -0.000642346
5.66399 -0.0333217 -0.000629118
5.69984 -0.0328755 -0.000616252
5.7357 -0.0324381 -0.000603737
5.77158 -0.0320094 -0.000591559
5.80748 -0.0315891 -0.000579708
5.84339 -0.0311771 -0.000568172
5.87932 -0.030773 -0.000556941
5.91526 -0.0303767 -0.000546004
5.95122 -0.029988 -0.000535353
5.9872 -0.0296067 -0.000524977
6.02319 -0.0292326 -0.000514868
6.05919 -0.0288655 -0.000505017
6.09522 -0.0285052 -0.000495415
6.13126 -0.0281516 -0.000486056
6.16732 -0.0278045 -0.00047693
6.20339 -0.0274637 -0.000468031
6.23949 -0.0271291 -0.000459352
6.27559 -0.0268006 -0.000450885
6.31172 -0.0264779 -0.000442625
6.34786 -0.0261609 -0.000434564
6.38403 -0.0258496 -0.000426698
6.42021 -0.0255437 -0.000419019
6.4564 -0.0252432 -0.000411523
6.49262 -0.0249479 -0.000404204
6.52885 -0.0246576 -0.000397056
6.5651 -0.0243724 -0.000390075
6.60137 -0.024092 -0.000383256
6.63766 -0.0238163 -0.000376594
6.67397 -0.0235453 -0.000370084
6.71029 -0.0232788 -0.000363722
6.74664 -0.0230168 -0.000357504
6.783 -0.022759 -0.000351426
6.81938 -0.0225056 -0.000345483
6.85579 -0.0222562 -0.000339673
6.89221 -0.0220109 -0.000333991
6.92865 -0.0217696 -0.000328434
6.96511 -0.0215321 -0.000322998
7.00159 -0.0212985 -0.00031768
7.0381 -0.0210685 -0.000312477
7.07462 -0.0208422 -0.000307386
7.11116 -0.0206194 -0.000302403
7.14772 -0.0204001 -0.000297526
7.18431 -0.0201842 -0.000292752
7.22091 -0.0199717 -0.000288078
7.25754 -0.0197624 -0.000283502
7.29418 -0.0195563 -0.000279021
7.33085 -0.0193533 -0.000274632
7.36754 -0.0191534 -0.000270334
7.40425 -0.0189565 -0.000266124
7.44099 -0.0187626 -0.000261999
7.47774 -0.0185715 -0.000257957
7.51452 -0.0183832 -0.000253997
7.55132 -0.0181978 -0.000250116
7.58814 -0.018015 -0.000246312
7.62498 -0.0178349 -0.000242584
7.66185 -0.0176574 -0.000238929
7.69874 -0.0174825 -0.000235346
7.73566 -0.0173101 -0.000231833
7.77259 -0.0171401 -0.000228387
7.80955 -0.0169726 -0.000225009
7.84654 -0.0168074 -0.000221695
7.88355 -0.0166446 -0.000218445
7.92058 -0.016484 -0.000215256
7.95763 -0.0163257 -0.000212128
7.99471 -0.0161695 -0.000209059
8.03182 -0.0160155 -0.000206048
8.06895 -0.0158636 -0.000203092
8.1061 -0.0157138 -0.000200192
8.14328 -0.015566 -0.000197345
8.18049 -0.0154203 -0.000194551
8.21772 -0.0152765 -0.000191807
8.25497 -0.0151346 -0.000189114
8.29226 -0.0149946 -0.000186469
8.32956 -0.0148564 -0.000183873
8.3669 -0.0147201 -0.000181323
8.40426 -0.0145856 -0.000178818
8.44165 -0.0144528 -0.000176359
8.47906 -0.0143218 -0.000173942
8.5165 -0.0141924 -0.000171569
8.55397 -0.0140648 -0.000169237
8.59146 -0.0139387 -0.000166946
8.62899 -0.0138143 -0.000164695
8.66654 -0.0136915 -0.000162483
8.70412 -0.0135702 -0.000160309
8.74172 -0.0134504 -0.000158172
8.77936 -0.0133322 -0.000156072
8.81702 -0.0132154 -0.000154008
8.85471 -0.0131001 -0.000151979
8.89244 -0.0129862 -0.000149984
8.93019 -0.0128737 -0.000148022
8.96797 -0.0127626 -0.000146094
9.00578 -0.0126529 -0.000144197
9.04362 -0.0125445 -0.000142333
9.08149 -0.0124374 -0.000140498
9.11939 -0.0123316 -0.000138695
9.15732 -0.0122271 -0.00013692
9.19528 -0.0121238 -0.000135175
9.23327 -0.0120217 -0.000133458
9.2713 -0.0119209 -0.000131769
9.30935 -0.0118213 -0.000130107
9.34744 -0.0117228 -0.000128472
9.38556 -0.0116255 -0.000126863
9.42371 -0.0115293 -0.000125279
9.46189 -0.0114342 -0.000123721
9.50011 -0.0113403 -0.000122187
9.53836 -0.0112474 -0.000120678
9.57664 -0.0111556 -0.000119192
9.61496 -0.0110648 -0.000117729
9.65331 -0.0109751 -0.000116289
9.69169 -0.0108864 -0.000114872
9.73011 -0.0107986 -0.000113476
9.76856 -0.0107119 -0.000112102
9.80704 -0.0106262 -0.000110749
9.84557 -0.0105414 -0.000109416
9.88412 -0.0104575 -0.000108104
9.92271 -0.0103746 -0.000106811
9.96134 -0.0102926 -0.000105538
10 -0.0102114 -0.000104285
10.0387 -0.0101312 -0.000103049
10.0774 -0.0100519 -0.000101833
10.1162 -0.00997337 -0.000100634
10.155 -0.00989572 -9.94534e-05
10.1939 -0.00981891 -9.829e-05
10.2328 -0.00974292 -9.71436e-05
10.2717 -0.00966774 -9.60141e-05
10.3106 -0.00959337 -9.4901e-05
10.3496 -0.00951978 -9.38041e-05
10.3887 -0.00944697 -9.2723e-05
10.4278 -0.00937492 -9.16576e-05
10.4669 -0.00930363 -9.06074e-05
10.506 -0.00923308 -8.95723e-05
10.5452 -0.00916327 -8.8552e-05
10.5845 -0.00909418 -8.75461e-05
10.6238 -0.0090258 -8.65545e-05
10.6631 -0.00895812 -8.55769e-05
10.7024 -0.00889114 -8.4613e-05
10.7418 -0.00882484 -8.36627e-05
10.7813 -0.00875921 -8.27256e-05
10.8208 -0.00869425 -8.18016e-05
10.8603 -0.00862995 -8.08903e-05
10.8999 -0.00856628 -7.99917e-05
10.9395 -0.00850326 -7.91054e-05
10.9792 -0.00844086 -7.82313e-05
11.0189 -0.00837909 -7.73691e-05
11.0586 -0.00831792 -7.65187e-05
11.0984 -0.00825736 -7.56799e-05
11.1383 -0.0081974 -7.48523e-05
11.1781 -0.00813802 -7.4036e-05
11.2181 -0.00807922 -7.32306e-05
11.2581 -0.00802099 -7.2436e-05
11.2981 -0.00796332 -7.1652e-05
11.3381 -0.00790621 -7.08784e-05
11.3783 -0.00784965 -7.01151e-05
11.4184 -0.00779363 -6.93619e-05
11.4587 -0.00773815 -6.86186e-05
11.4989 -0.00768319 -6.78851e-05
11.5392 -0.00762876 -6.71611e-05
11.5796 -0.00757483 -6.64466e-05
11.62 -0.00752142 -6.57414e-05
11.6605 -0.0074685 -6.50453e-05
11.701 -0.00741608 -6.43582e-05
11.7415 -0.00736415 -6.36799e-05
11.7822 -0.00731269 -6.30104e-05
11.8228 -0.00726171 -6.23493e-05
11.8636 -0.0072112 -6.16968e-05
11.9043 -0.00716116 -6.10525e-05
11.9452 -0.00711157 -6.04163e-05
11.986 -0.00706243 -5.97882e-05
12.027 -0.00701374 -5.9168e-05
12.068 -0.00696549 -5.85555e-05
12.109 -0.00691767 -5.79507e-05
12.1501 -0.00687028 -5.73535e-05
12.1913 -0.00682331 -5.67636e-05
12.2325 -0.00677677 -5.6181e-05
12.2738 -0.00673063 -5.56057e-05
12.3151 -0.00668491 -5.50374e-05
12.3565 -0.00663958 -5.44761e-05
12.3979 -0.00659466 -5.39216e-05
12.4394 -0.00655012 -5.33739e-05
12.481 -0.00650598 -5.28328e-05
12.5226 -0.00646222 -5.22983e-05
12.5643 -0.00641884 -5.17702e-05
12.6061 -0.00637583 -5.12485e-05
12.6479 -0.00633319 -5.0733e-05
12.6898 -0.00629091 -5.02237e-05
12.7317 -0.006249 -4.97205e-05
12.7737 -0.00620744 -4.92232e-05
12.8158 -0.00616624 -4.87318e-05
12.8579 -0.00612538 -4.82463e-05
12.9001 -0.00608486 -4.77664e-05
12.9424 -0.00604469 -4.72921e-05
12.9847 -0.00600485 -4.68234e-05
13.0271 -0.00596534 -4.63602e-05
13.0696 -0.00592616 -4.59023e-05
13.1121 -0.0058873 -4.54498e-05
13.1547 -0.00584876 -4.50025e-05
13.1974 -0.00581054 -4.45603e-05
13.2402 -0.00577263 -4.41232e-05
13.283 -0.00573503 -4.36911e-05
13.3259 -0.00569773 -4.32639e-05
13.3689 -0.00566074 -4.28415e-05
13.4119 -0.00562404 -4.2424e-05
13.455 -0.00558763 -4.20112e-05
13.4982 -0.00555152 -4.1603e-05
13.5415 -0.0055157 -4.11994e-05
13.5848 -0.00548015 -4.08003e-05
13.6283 -0.00544489 -4.04057e-05
13.6718 -0.00540991 -4.00155e-05
13.7153 -0.0053752 -3.96295e-05
13.759 -0.00534076 -3.92479e-05
13.8028 -0.00530659 -3.88704e-05
13.8466 -0.00527268 -3.84972e-05
13.8905 -0.00523904 -3.81279e-05
13.9345 -0.00520565 -3.77628e-05
13.9786 -0.00517252 -3.74016e-05
14.0227 -0.00513964 -3.70443e-05
14.067 -0.00510701 -3.66908e-05
14.1113 -0.00507463 -3.63412e-05
14.1558 -0.0050425 -3.59954e-05
14.2003 -0.0050106 -3.56532e-05
14.2449 -0.00497894 -3.53147e-05
14.2896 -0.00494752 -3.49798e-05
14.3344 -0.00491634 -3.46484e-05
14.3793 -0.00488538 -3.43206e-05
14.4243 -0.00485465 -3.39962e-05
14.4693 -0.00482415 -3.36752e-05
14.5145 -0.00479386 -3.33576e-05
14.5598 -0.0047638 -3.30433e-05
14.6052 -0.00473396 -3.27322e-05
14.6506 -0.00470433 -3.24244e-05
14.6962 -0.00467491 -3.21198e-05
14.7419 -0.00464571 -3.18183e-05
14.7877 -0.00461671 -3.15199e-05
14.8336 -0.00458792 -3.12246e-05
14.8796 -0.00455933 -3.09323e-05
14.9257 -0.00453094 -3.06429e-05
14.9719 -0.00450275 -3.03565e-05
15.0182 -0.00447475 -3.00729e-05
15.0647 -0.00444695 -2.97923e-05
15.1112 -0.00441934 -2.95144e-05
15.1579 -0.00439192 -2.92393e-05
15.2047 -0.00436469 -2.8967e-05
15.2516 -0.00433764 -2.86973e-05
15.2986 -0.00431078 -2.84304e-05
15.3458 -0.0042841 -2.8166e-05
15.393 -0.00425759 -2.79043e-05
15.4404 -0.00423126 -2.76451e-05
15.488 -0.00420511 -2.73884e-05
15.5356 -0.00417913 -2.71343e-05
15.5834 -0.00415332 -2.68826e-05
15.6313 -0.00412768 -2.66333e-05
15.6794 -0.0041022 -2.63864e-05
15.7276 -0.00407689 -2.61419e-05
15.7759 -0.00405174 -2.58997e-05
15.8243 -0.00402676 -2.56598e-05
15.873 -0.00400193 -2.54222e-05
15.9217 -0.00397725 -2.51868e-05
15.9706 -0.00395274 -2.49537e-05
16.0197 -0.00392837 -2.47227e-05
16.0689 -0.00390416 -2.44939e-05
16.1182 -0.0038801 -2.42671e-05
16.1677 -0.00385618 -2.40425e-05
16.2174 -0.00383241 -2.382e-05
16.2672 -0.00380878 -2.35994e-05
16.3172 -0.0037853 -2.33809e-05
16.3674 -0.00376195 -2.31644e-05
16.4177 -0.00373874 -2.29498e-05
16.4682 -0.00371567 -2.27372e-05
16.5189 -0.00369274 -2.25265e-05
16.5697 -0.00366993 -2.23176e-05
16.6208 -0.00364726 -2.21106e-05
16.672 -0.00362472 -2.19054e-05
16.7234 -0.0036023 -2.1702e-05
16.775 -0.00358001 -2.15004e-05
16.8268 -0.00355785 -2.13005e-05
16.8787 -0.0035358 -2.11024e-05
16.9309 -0.00351388 -2.0906e-05
16.9833 -0.00349208 -2.07112e-05
17.0359 -0.00347039 -2.05181e-05
17.0887 -0.00344882 -2.03267e-05
17.1418 -0.00342736 -2.01368e-05
17.195 -0.00340601 -1.99485e-05
17.2485 -0.00338478 -1.97618e-05
17.3022 -0.00336365 -1.95766e-05
17.3562 -0.00334263 -1.9393e-05
17.4104 -0.00332171 -1.92108e-05
17.4648 -0.00330089 -1.90301e-05
17.5195 -0.00328018 -1.88508e-05
17.5744 -0.00325956 -1.8673e-05
17.6296 -0.00323905 -1.84966e-05
17.6851 -0.00321862 -1.83215e-05
17.7408 -0.00319829 -1.81478e-05
17.7969 -0.00317806 -1.79755e-05
17.8532 -0.00315791 -1.78044e-05
17.9098 -0.00313785 -1.76347e-05
17.9667 -0.00311787 -1.74662e-05
18.0239 -0.00309798 -1.7299e-05
18.0815 -0.00307817 -1.7133e-05
18.1393 -0.00305844 -1.69682e-05
18.1975 -0.00303879 -1.68045e-05
18.256 -0.00301921 -1.66421e-05
18.3149 -0.00299971 -1.64807e-05
18.3742 -0.00298028 -1.63205e-05
18.4338 -0.00296091 -1.61614e-05
18.4938 -0.00294161 -1.60033e-05
18.5542 -0.00292238 -1.58463e-05
18.615 -0.00290321 -1.56903e-05
18.6762 -0.00288409 -1.55353e-05
18.7379 -0.00286503 -1.53812e-05
18.8 -0.00284602 -1.52281e-05
18.8625 -0.00282707 -1.50759e-05
18.9255 -0.00280816 -1.49246e-05
18.9891 -0.00278929 -1.47742e-05
19.0531 -0.00277047 -1.46246e-05
19.1177 -0.00275168 -1.44758e-05
19.1828 -0.00273293 -1.43278e-05
19.2484 -0.00271421 -1.41806e-05
19.3147 -0.00269551 -1.4034e-05
19.3816 -0.00267684 -1.38882e-05
19.4491 -0.00265818 -1.3743e-05
19.5173 -0.00263954 -1.35984e-05
19.5862 -0.0026209 -1.34544e-05
19.6558 -0.00260227 -1.33109e-05
19.7262 -0.00258363 -1.31679e-05
19.7974 -0.00256499 -1.30254e-05
19.8694 -0.00254633 -1.28832e-05
19.9423 -0.00252764 -1.27414e-05
20.0162 -0.00250893 -1.25999e-05
20.091 -0.00249017 -1.24587e-05
20.1669 -0.00247137 -1.23176e-05
20.244 -0.0024525 -1.21766e-05
20.3222 -0.00243357 -1.20356e-05
20.4016 -0.00241455 -1.18945e-05
20.4825 -0.00239543 -1.17533e-05
20.5648 -0.0023762 -1.16118e-05
20.6487 -0.00235683 -1.14699e-05
20.7344 -0.00233731 -1.13275e-05
20.8219 -0.0023176 -1.11843e-05
20.9115 -0.00229769 -1.10402e-05
21.0034 -0.00227753 -1.0895e-05
21.0979 -0.00225709 -1.07484e-05
21.1952 -0.00223631 -1.06001e-05
21.2959 -0.00221512 -1.04496e-05
21.4004 -0.00219344 -1.02964e-05
21.5093 -0.00217118 -1.01397e-05
21.6237 -0.00214816 -9.9787e-06
21.7448 -0.00212419 -9.81191e-06
21.8747 -0.00209894 -9.63723e-06
22.0165 -0.00207187 -9.45109e-06
22.1768 -0.0020419 -9.24649e-06
22.3723 -0.00200623 -9.0049e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda2.0Nc1Quantum/GApTwoLoop.txt <==
-22.3723 -0.00200178 8.96718e-06
-22.1768 -0.0020373 9.20802e-06
-22.0165 -0.00206713 9.40929e-06
-21.8747 -0.00209408 9.5949e-06
-21.7448 -0.00211922 9.76673e-06
-21.6237 -0.00214307 9.933e-06
-21.5093 -0.00216598 1.00914e-05
-21.4004 -0.00218814 1.02474e-05
-21.2959 -0.00220971 1.03981e-05
-21.1952 -0.00223079 1.05479e-05
-21.0979 -0.00225147 1.06936e-05
-21.0034 -0.00227182 1.08391e-05
-20.9115 -0.00229188 1.09811e-05
-20.8219 -0.00231169 1.11232e-05
-20.7344 -0.00233129 1.1262e-05
-20.6487 -0.00235072 1.14015e-05
-20.5648 -0.00236999 1.154e-05
-20.4825 -0.00238912 1.16824e-05
-20.4016 -0.00240814 1.18259e-05
-20.3222 -0.00242706 1.19711e-05
-20.244 -0.00244589 1.2111e-05
-20.1669 -0.00246466 1.22491e-05
-20.091 -0.00248336 1.23869e-05
-20.0162 -0.00250201 1.25296e-05
-19.9423 -0.00252063 1.26706e-05
-19.8694 -0.00253921 1.28104e-05
-19.7974 -0.00255776 1.29497e-05
-19.7262 -0.0025763 1.30933e-05
-19.6558 -0.00259483 1.32344e-05
-19.5862 -0.00261336 1.33759e-05
-19.5173 -0.00263189 1.35185e-05
-19.4491 -0.00265043 1.36633e-05
-19.3816 -0.00266897 1.38054e-05
-19.3147 -0.00268754 1.39506e-05
-19.2484 -0.00270612 1.40959e-05
-19.1828 -0.00272474 1.42416e-05
-19.1177 -0.00274338 1.43875e-05
-19.0531 -0.00276205 1.45362e-05
-18.9891 -0.00278076 1.46829e-05
-18.9255 -0.00279951 1.48327e-05
-18.8625 -0.0028183 1.49823e-05
-18.8 -0.00283714 1.51329e-05
-18.7379 -0.00285603 1.52841e-05
-18.6762 -0.00287497 1.54375e-05
-18.615 -0.00289396 1.55896e-05
-18.5542 -0.00291301 1.57452e-05
-18.4938 -0.00293212 1.58998e-05
-18.4338 -0.0029513 1.60565e-05
-18.3742 -0.00297054 1.62138e-05
-18.3149 -0.00298984 1.63726e-05
-18.256 -0.00300922 1.65315e-05
-18.1975 -0.00302867 1.66933e-05
-18.1393 -0.00304819 1.68539e-05
-18.0815 -0.00306779 1.7018e-05
-18.0239 -0.00308746 1.71814e-05
-17.9667 -0.00310722 1.73472e-05
-17.9098 -0.00312706 1.75135e-05
-17.8532 -0.00314698 1.76817e-05
-17.7969 -0.00316699 1.78502e-05
-17.7408 -0.00318708 1.80214e-05
-17.6851 -0.00320727 1.81921e-05
-17.6296 -0.00322755 1.83662e-05
-17.5744 -0.00324792 1.85395e-05
-17.5195 -0.00326839 1.87161e-05
-17.4648 -0.00328896 1.88926e-05
-17.4104 -0.00330962 1.90716e-05
-17.3562 -0.00333039 1.92512e-05
-17.3022 -0.00335126 1.94331e-05
-17.2485 -0.00337223 1.96155e-05
-17.195 -0.00339331 1.98007e-05
-17.1418 -0.0034145 1.99857e-05
-17.0887 -0.0034358 2.01742e-05
-17.0359 -0.0034572 2.03623e-05
-16.9833 -0.00347873 2.05539e-05
-16.9309 -0.00350037 2.07454e-05
-16.8787 -0.00352212 2.09401e-05
-16.8268 -0.00354399 2.11351e-05
-16.775 -0.00356599 2.13329e-05
-16.7234 -0.0035881 2.15314e-05
-16.672 -0.00361034 2.17328e-05
-16.6208 -0.00363271 2.19345e-05
-16.5697 -0.0036552 2.21397e-05
-16.5189 -0.00367782 2.23448e-05
-16.4682 -0.00370057 2.25538e-05
-16.4177 -0.00372345 2.27626e-05
-16.3674 -0.00374647 2.29752e-05
-16.3172 -0.00376962 2.31879e-05
-16.2672 -0.00379292 2.34043e-05
-16.2174 -0.00381635 2.3621e-05
-16.1677 -0.00383992 2.38412e-05
-16.1182 -0.00386364 2.40621e-05
-16.0689 -0.0038875 2.42863e-05
-16.0197 -0.0039115 2.45112e-05
-15.9706 -0.00393566 2.47397e-05
-15.9217 -0.00395997 2.49687e-05
-15.873 -0.00398442 2.52017e-05
-15.8243 -0.00400904 2.54348e-05
-15.7759 -0.00403381 2.56723e-05
-15.7276 -0.00405873 2.59099e-05
-15.6794 -0.00408382 2.61519e-05
-15.6313 -0.00410907 2.63942e-05
-15.5834 -0.00413448 2.66407e-05
-15.5356 -0.00416005 2.68878e-05
-15.488 -0.0041858 2.71389e-05
-15.4404 -0.00421171 2.73909e-05
-15.393 -0.0042378 2.7647e-05
-15.3458 -0.00426406 2.79039e-05
-15.2986 -0.00429049 2.81651e-05
-15.2516 -0.0043171 2.8427e-05
-15.2047 -0.0043439 2.86934e-05
-15.1579 -0.00437087 2.89605e-05
-15.1112 -0.00439803 2.92323e-05
-15.0647 -0.00442537 2.95047e-05
-15.0182 -0.0044529 2.9782e-05
-14.9719 -0.00448063 3.00599e-05
-14.9257 -0.00450854 3.03428e-05
-14.8796 -0.00453665 3.06264e-05
-14.8336 -0.00456496 3.0915e-05
-14.7877 -0.00459346 3.12045e-05
-14.7419 -0.00462217 3.14989e-05
-14.6962 -0.00465108 3.17945e-05
-14.6506 -0.0046802 3.20949e-05
-14.6052 -0.00470953 3.23966e-05
-14.5598 -0.00473906 3.27034e-05
-14.5145 -0.00476881 3.30113e-05
-14.4693 -0.00479878 3.33246e-05
-14.4243 -0.00482897 3.36389e-05
-14.3793 -0.00485937 3.39589e-05
-14.3344 -0.00489 3.42798e-05
-14.2896 -0.00492086 3.46066e-05
-14.2449 -0.00495194 3.49343e-05
-14.2003 -0.00498326 3.52681e-05
-14.1558 -0.00501481 3.56029e-05
-14.1113 -0.00504659 3.59438e-05
-14.067 -0.00507862 3.62858e-05
-14.0227 -0.00511088 3.66341e-05
-13.9786 -0.0051434 3.69836e-05
-13.9345 -0.00517615 3.73394e-05
-13.8905 -0.00520916 3.76966e-05
-13.8466 -0.00524243 3.80601e-05
-13.8028 -0.00527595 3.84253e-05
-13.759 -0.00530973 3.87967e-05
-13.7153 -0.00534377 3.917e-05
-13.6718 -0.00537807 3.95497e-05
-13.6283 -0.00541265 3.99312e-05
-13.5848 -0.00544749 4.03195e-05
-13.5415 -0.00548262 4.07095e-05
-13.4982 -0.00551801 4.11066e-05
-13.455 -0.0055537 4.15053e-05
-13.4119 -0.00558966 4.19114e-05
-13.3689 -0.00562591 4.23191e-05
-13.3259 -0.00566246 4.27345e-05
-13.283 -0.00569929 4.31515e-05
-13.2402 -0.00573643 4.35764e-05
-13.1974 -0.00577387 4.40031e-05
-13.1547 -0.00581161 4.44377e-05
-13.1121 -0.00584966 4.48742e-05
-13.0696 -0.00588803 4.53189e-05
-13.0271 -0.00592671 4.57657e-05
-12.9847 -0.00596571 4.62206e-05
-12.9424 -0.00600503 4.66779e-05
-12.9001 -0.00604468 4.71435e-05
-12.8579 -0.00608467 4.76116e-05
-12.8158 -0.00612499 4.80881e-05
-12.7737 -0.00616564 4.85673e-05
-12.7317 -0.00620665 4.90552e-05
-12.6898 -0.006248 4.95458e-05
-12.6479 -0.0062897 5.00454e-05
-12.6061 -0.00633175 5.05478e-05
-12.5643 -0.00637417 5.10594e-05
-12.5226 -0.00641696 5.15739e-05
-12.481 -0.00646011 5.2098e-05
-12.4394 -0.00650364 5.26249e-05
-12.3979 -0.00654754 5.31618e-05
-12.3565 -0.00659183 5.37015e-05
-12.3151 -0.00663651 5.42517e-05
-12.2738 -0.00668158 5.48047e-05
-12.2325 -0.00672705 5.53684e-05
-12.1913 -0.00677292 5.59351e-05
-12.1501 -0.00681919 5.65129e-05
-12.109 -0.00686588 5.70937e-05
-12.068 -0.00691299 5.76859e-05
-12.027 -0.00696052 5.82814e-05
-11.986 -0.00700848 5.88883e-05
-11.9452 -0.00705688 5.9499e-05
-11.9043 -0.00710571 6.01212e-05
-11.8636 -0.00715499 6.07474e-05
-11.8228 -0.00720472 6.13855e-05
-11.7822 -0.0072549 6.20278e-05
-11.7415 -0.00730555 6.26822e-05
-11.701 -0.00735667 6.33411e-05
-11.6605 -0.00740825 6.40124e-05
-11.62 -0.00746033 6.46883e-05
-11.5796 -0.00751288 6.53771e-05
-11.5392 -0.00756593 6.60706e-05
-11.4989 -0.00761948 6.67775e-05
-11.4587 -0.00767353 6.74892e-05
-11.4184 -0.0077281 6.82148e-05
-11.3783 -0.00778319 6.89452e-05
-11.3381 -0.0078388 6.96901e-05
-11.2981 -0.00789495 7.04399e-05
-11.2581 -0.00795163 7.12048e-05
-11.2181 -0.00800886 7.19747e-05
-11.1781 -0.00806665 7.27601e-05
-11.1383 -0.008125 7.35507e-05
-11.0984 -0.00818392 7.43575e-05
-11.0586 -0.00824341 7.51696e-05
-11.0189 -0.00830349 7.59983e-05
-10.9792 -0.00836417 7.68326e-05
-10.9395 -0.00842544 7.7684e-05
-10.8999 -0.00848732 7.85414e-05
-10.8603 -0.00854983 7.94163e-05
-10.8208 -0.00861295 8.02975e-05
-10.7813 -0.00867671 8.11967e-05
-10.7418 -0.00874112 8.21026e-05
-10.7024 -0.00880617 8.30269e-05
-10.6631 -0.00887189 8.39584e-05
-10.6238 -0.00893828 8.49087e-05
-10.5845 -0.00900535 8.58666e-05
-10.5452 -0.00907311 8.6844e-05
-10.506 -0.00914157 8.78292e-05
-10.4669 -0.00921073 8.88345e-05
-10.4278 -0.00928062 8.98481e-05
-10.3887 -0.00935123 9.08824e-05
-10.3496 -0.00942259 9.19253e-05
-10.3106 -0.00949469 9.29896e-05
-10.2717 -0.00956756 9.40629e-05
-10.2328 -0.0096412 9.51584e-05
-10.1939 -0.00971562 9.62632e-05
-10.155 -0.00979084 9.73911e-05
-10.1162 -0.00986686 9.85285e-05
-10.0774 -0.0099437 9.96899e-05
-10.0387 -0.0100214 0.000100861
-10 -0.0100999 0.000102057
-9.96134 -0.0101793 0.000103264
-9.92271 -0.0102595 0.000104496
-9.88412 -0.0103406 0.000105739
-9.84557 -0.0104226 0.000107009
-9.80704 -0.0105055 0.00010829
-9.76856 -0.0105894 0.000109598
-9.73011 -0.0106742 0.000110918
-9.69169 -0.0107599 0.000112267
-9.65331 -0.0108466 0.000113628
-9.61496 -0.0109342 0.000115019
-9.57664 -0.0110229 0.000116423
-9.53836 -0.0111125 0.000117857
-9.50011 -0.0112032 0.000119305
-9.46189 -0.011295 0.000120785
-9.42371 -0.0113878 0.000122279
-9.38556 -0.0114816 0.000123805
-9.34744 -0.0115766 0.000125347
-9.30935 -0.0116726 0.000126923
-9.2713 -0.0117698 0.000128514
-9.23327 -0.0118681 0.00013014
-9.19528 -0.0119676 0.000131783
-9.15732 -0.0120683 0.000133463
-9.11939 -0.0121701 0.00013516
-9.08149 -0.0122732 0.000136895
-9.04362 -0.0123775 0.000138648
-9.00578 -0.0124831 0.00014044
-8.96797 -0.01259 0.000142251
-8.93019 -0.0126981 0.000144104
-8.89244 -0.0128076 0.000145976
-8.85471 -0.0129184 0.000147891
-8.81702 -0.0130306 0.000149826
-8.77936 -0.0131441 0.000151806
-8.74172 -0.0132591 0.000153808
-8.70412 -0.0133755 0.000155856
-8.66654 -0.0134934 0.000157926
-8.62899 -0.0136128 0.000160045
-8.59146 -0.0137336 0.000162188
-8.55397 -0.013856 0.000164381
-8.5165 -0.01398 0.000166599
-8.47906 -0.0141055 0.000168869
-8.44165 -0.0142327 0.000171165
-8.40426 -0.0143615 0.000173516
-8.3669 -0.014492 0.000175894
-8.32956 -0.0146242 0.00017833
-8.29226 -0.0147581 0.000180793
-8.25497 -0.0148938 0.000183317
-8.21772 -0.0150313 0.000185871
-8.18049 -0.0151706 0.000188487
-8.14328 -0.0153118 0.000191134
-8.1061 -0.0154549 0.000193846
-8.06895 -0.0155999 0.000196592
-8.03182 -0.0157468 0.000199405
-7.99471 -0.0158958 0.000202253
-7.95763 -0.0160468 0.000205173
-7.92058 -0.0161998 0.000208128
-7.88355 -0.016355 0.000211159
-7.84654 -0.0165124 0.000214227
-7.80955 -0.0166719 0.000217374
-7.77259 -0.0168337 0.000220561
-7.73566 -0.0169977 0.000223829
-7.69874 -0.0171641 0.00022714
-7.66185 -0.0173328 0.000230536
-7.62498 -0.017504 0.000233978
-7.58814 -0.0176776 0.000237508
-7.55132 -0.0178537 0.000241087
-7.51452 -0.0180324 0.000244758
-7.47774 -0.0182136 0.00024848
-7.44099 -0.0183976 0.0002523
-7.40425 -0.0185842 0.000256173
-7.36754 -0.0187736 0.000260148
-7.33085 -0.0189659 0.000264181
-7.29418 -0.019161 0.00026832
-7.25754 -0.019359 0.00027252
-7.22091 -0.01956 0.000276831
-7.18431 -0.0197641 0.000281207
-7.14772 -0.0199714 0.0002857
-7.11116 -0.0201818 0.000290262
-7.07462 -0.0203954 0.000294947
-7.0381 -0.0206124 0.000299705
-7.00159 -0.0208328 0.000304592
-6.96511 -0.0210566 0.000309556
-6.92865 -0.021284 0.000314656
-6.89221 -0.021515 0.000319838
-6.85579 -0.0217496 0.000325163
-6.81938 -0.0219881 0.000330575
-6.783 -0.0222304 0.000336139
-6.74664 -0.0224766 0.000341794
-6.71029 -0.0227269 0.00034761
-6.67397 -0.0229813 0.000353523
-6.63766 -0.0232399 0.000359604
-6.60137 -0.0235028 0.00036579
-6.5651 -0.02377 0.000372154
-6.52885 -0.0240418 0.000378628
-6.49262 -0.0243182 0.000385292
-6.4564 -0.0245994 0.000392072
-6.42021 -0.0248853 0.000399053
-6.38403 -0.0251762 0.000406159
-6.34786 -0.0254721 0.000413477
-6.31172 -0.0257732 0.000420928
-6.27559 -0.0260796 0.000428604
-6.23949 -0.0263914 0.000436422
-6.20339 -0.0267087 0.000444479
-6.16732 -0.0270318 0.000452688
-6.13126 -0.0273606 0.000461151
-6.09522 -0.0276955 0.000469776
-6.05919 -0.0280364 0.000478672
-6.02319 -0.0283837 0.000487741
-5.9872 -0.0287373 0.000497098
-5.95122 -0.0290976 0.000506641
-5.91526 -0.0294646 0.000516492
-5.87932 -0.0298386 0.000526542
-5.84339 -0.0302197 0.000536919
-5.80748 -0.0306081 0.000547512
-5.77158 -0.031004 0.000558454
-5.7357 -0.0314075 0.000569629
-5.69984 -0.031819 0.000581177
-5.66399 -0.0322387 0.000592975
-5.62815 -0.0326666 0.000605173
-5.59233 -0.0331031 0.000617643
-5.55653 -0.0335485 0.000630541
-5.52074 -0.0340028 0.000643733
-5.48497 -0.0344665 0.000657384
-5.4492 -0.0349398 0.000671355
-5.41346 -0.0354229 0.00068582
-5.37773 -0.0359161 0.000700633
-5.34201 -0.0364198 0.000715977
-5.30631 -0.0369342 0.000731702
-5.27062 -0.0374597 0.000747999
-5.23494 -0.0379965 0.000764713
-5.19928 -0.0385451 0.000782046
-5.16363 -0.0391058 0.000799835
-5.128 -0.0396789 0.000818295
-5.09237 -0.0402649 0.000837257
-5.05677 -0.0408642 0.000856949
-5.02117 -0.0414772 0.000877193
-4.98559 -0.0421043 0.000898233
-4.95002 -0.0427459 0.000919885
-4.91446 -0.0434027 0.000942407
-4.87892 -0.044075 0.000965608
-4.84339 -0.0447635 0.000989765
-4.80787 -0.0454686 0.00101468
-4.77237 -0.046191 0.00104065
-4.73687 -0.0469312 0.00106746
-4.70139 -0.0476899 0.00109544
-4.66592 -0.0484677 0.00112438
-4.63046 -0.0492654 0.00115462
-4.59502 -0.0500838 0.00118594
-4.55958 -0.0509235 0.00121872
-4.52416 -0.0517854 0.00125273
-4.48875 -0.0526705 0.00128839
-4.45335 -0.0535795 0.00132547
-4.41797 -0.0545135 0.00136442
-4.38259 -0.0554736 0.00140502
-4.34722 -0.0564608 0.00144778
-4.31187 -0.0574763 0.00149246
-4.27653 -0.0585213 0.00153965
-4.24119 -0.0595973 0.00158913
-4.20587 -0.0607055 0.00164156
-4.17056 -0.0618477 0.00169675
-4.13526 -0.0630254 0.00175545
-4.09997 -0.0642403 0.00181754
-4.06469 -0.0654946 0.0018839
-4.02942 -0.0667902 0.00195448
-3.99416 -0.0681294 0.00203035
-3.95891 -0.0695148 0.00211161
-3.92367 -0.0709492 0.00219958
-3.88844 -0.0724354 0.00229459
-3.85322 -0.073977 0.00239837
-3.81801 -0.0755777 0.0025116
-3.7828 -0.0772416 0.00263663
-3.74761 -0.0789734 0.0027748
-3.71243 -0.0807786 0.00292943
-3.67726 -0.0826632 0.003103
-3.64209 -0.0846342 0.00330051
-3.60694 -0.0866994 0.00352652
-3.57179 -0.0888682 0.00378902
-3.53665 -0.0911512 0.00409652
-3.50152 -0.0935607 0.00446275
-3.4664 -0.0961109 0.00490407
-3.43129 -0.0988177 0.00544576
-3.39619 -0.101698 0.00612073
-3.36109 -0.10477 0.00697891
-3.32601 -0.108047 0.00808935
-3.29093 -0.111531 0.0095557
-3.25586 -0.115191 0.0115238
-3.2208 -0.118928 0.0141996
-3.18574 -0.122494 0.0178355
-3.1507 -0.12537 0.0226542
-3.11566 -0.12666 0.0285673
-3.08063 -0.125308 0.0346598
-3.0456 -0.121105 0.0389452
-3.01059 -0.11573 0.039607
-2.97558 -0.111754 0.0368386
-2.94058 -0.110474 0.0324399
-2.90558 -0.111608 0.0280197
-2.87059 -0.114345 0.0242996
-2.83561 -0.118021 0.0214011
-2.80064 -0.122229 0.0192228
-2.76567 -0.126755 0.0176132
-2.73071 -0.131491 0.0164426
-2.69576 -0.136393 0.015606
-2.66081 -0.141447 0.0150306
-2.62587 -0.146656 0.0146591
-2.59094 -0.152033 0.0144556
-2.55601 -0.157594 0.0143889
-2.52109 -0.163359 0.014443
-2.48617 -0.16935 0.0146004
-2.45126 -0.175591 0.014856
-2.41636 -0.182107 0.0152001
-2.38146 -0.188925 0.0156344
-2.34657 -0.196073 0.0161537
-2.31168 -0.203582 0.016765
-2.2768 -0.211486 0.0174663
-2.24192 -0.219822 0.0182694
-2.20705 -0.228631 0.0191754
-2.17219 -0.237955 0.0202012
-2.13733 -0.247846 0.0213513
-2.10247 -0.258358 0.0226491
-2.06762 -0.269552 0.024104
-2.03278 -0.281497 0.025748
-1.99794 -0.294274 0.0275975
-1.9631 -0.307967 0.0296973
-1.92827 -0.322682 0.0320752
-1.89345 -0.338532 0.0347949
-1.85862 -0.355652 0.0379035
-1.82381 -0.374194 0.0414952
-1.78899 -0.394341 0.0456498
-1.75419 -0.416298 0.0505129
-1.71938 -0.440315 0.0562238
-1.68458 -0.466673 0.0630187
-1.64979 -0.49572 0.0711493
-1.61499 -0.527847 0.0810226
-1.58021 -0.563533 0.0931141
-1.54542 -0.603309 0.108172
-1.51064 -0.647806 0.127144
-1.47586 -0.697659 0.151503
-1.44109 -0.753507 0.183239
-1.40632 -0.81567 0.225411
-1.37155 -0.883797 0.282276
-1.33679 -0.955613 0.360041
-1.30203 -1.02502 0.466473
-1.26727 -1.07809 0.609337
-1.23251 -1.08984 0.788664
-1.19776 -1.02804 0.981842
-1.16301 -0.881378 1.13299
-1.12827 -0.693532 1.18404
-1.09352 -0.542674 1.1331
-1.05878 -0.474442 1.03126
-1.02405 -0.487014 0.929207
-0.989309 -0.559201 0.853959
-0.954576 -0.675506 0.816175
-0.919844 -0.82991 0.816923
-0.885115 -1.02263 0.860522
-0.850388 -1.26 0.958192
-0.815663 -1.55456 1.13325
-0.78094 -1.92218 1.43323
-0.746219 -2.37436 1.95603
-0.711499 -2.86563 2.90863
-0.676781 -3.06767 4.67568
-0.642065 -1.66946 7.31864
-0.60735 2.38591 8.06938
-0.572637 4.93632 5.40385
-0.537925 4.96996 3.05541
-0.503214 4.37598 1.79584
-0.468504 3.80975 1.13557
-0.433796 3.36296 0.76621
-0.399089 3.02165 0.542717
-0.364382 2.75936 0.399313
-0.329676 2.55575 0.301423
-0.294972 2.39581 0.232114
-0.260267 2.26941 0.180428
-0.225564 2.1692 0.141014
-0.190861 2.09017 0.1094
-0.156158 2.0286 0.0836862
-0.121456 1.98197 0.0615879
-0.0867541 1.94839 0.0424091
-0.0520524 1.92665 0.0247008
-0.0173508 1.91596 0.00821083
0.0173508 1.91596 -0.00821083
0.0520524 1.92665 -0.0247008
0.0867541 1.94839 -0.0424091
0.121456 1.98197 -0.0615879
0.156158 2.0286 -0.0836862
0.190861 2.09017 -0.1094
0.225564 2.1692 -0.141014
0.260267 2.26941 -0.180428
0.294972 2.39581 -0.232114
0.329676 2.55575 -0.301423
0.364382 2.75936 -0.399313
0.399089 3.02165 -0.542717
0.433796 3.36296 -0.76621
0.468504 3.80975 -1.13557
0.503214 4.37598 -1.79584
0.537925 4.96996 -3.05541
0.572637 4.93632 -5.40385
0.60735 2.38591 -8.06938
0.642065 -1.66946 -7.31864
0.676781 -3.06767 -4.67568
0.711499 -2.86563 -2.90863
0.746219 -2.37436 -1.95603
0.78094 -1.92218 -1.43323
0.815663 -1.55456 -1.13325
0.850388 -1.26 -0.958192
0.885115 -1.02263 -0.860522
0.919844 -0.82991 -0.816923
0.954576 -0.675506 -0.816175
0.989309 -0.559201 -0.853959
1.02405 -0.487014 -0.929207
1.05878 -0.474442 -1.03126
1.09352 -0.542674 -1.1331
1.12827 -0.693532 -1.18404
1.16301 -0.881378 -1.13299
1.19776 -1.02804 -0.981842
1.23251 -1.08984 -0.788664
1.26727 -1.07809 -0.609337
1.30203 -1.02502 -0.466473
1.33679 -0.955613 -0.360041
1.37155 -0.883797 -0.282276
1.40632 -0.81567 -0.225411
1.44109 -0.753507 -0.183239
1.47586 -0.697659 -0.151503
1.51064 -0.647806 -0.127144
1.54542 -0.603309 -0.108172
1.58021 -0.563533 -0.0931141
1.61499 -0.527847 -0.0810226
1.64979 -0.49572 -0.0711493
1.68458 -0.466673 -0.0630187
1.71938 -0.440315 -0.0562238
1.75419 -0.416298 -0.0505129
1.78899 -0.394341 -0.0456498
1.82381 -0.374194 -0.0414952
1.85862 -0.355652 -0.0379035
1.89345 -0.338532 -0.0347949
1.92827 -0.322682 -0.0320752
1.9631 -0.307967 -0.0296973
1.99794 -0.294274 -0.0275975
2.03278 -0.281497 -0.025748
2.06762 -0.269552 -0.024104
2.10247 -0.258358 -0.0226491
2.13733 -0.247846 -0.0213513
2.17219 -0.237955 -0.0202012
2.20705 -0.228631 -0.0191754
2.24192 -0.219822 -0.0182694
2.2768 -0.211486 -0.0174663
2.31168 -0.203582 -0.016765
2.34657 -0.196073 -0.0161537
2.38146 -0.188925 -0.0156344
2.41636 -0.182107 -0.0152001
2.45126 -0.175591 -0.014856
2.48617 -0.16935 -0.0146004
2.52109 -0.163359 -0.014443
2.55601 -0.157594 -0.0143889
2.59094 -0.152033 -0.0144556
2.62587 -0.146656 -0.0146591
2.66081 -0.141447 -0.0150306
2.69576 -0.136393 -0.015606
2.73071 -0.131491 -0.0164426
2.76567 -0.126755 -0.0176132
2.80064 -0.122229 -0.0192228
2.83561 -0.118021 -0.0214011
2.87059 -0.114345 -0.0242996
2.90558 -0.111608 -0.0280197
2.94058 -0.110474 -0.0324399
2.97558 -0.111754 -0.0368386
3.01059 -0.11573 -0.039607
3.0456 -0.121105 -0.0389452
3.08063 -0.125308 -0.0346598
3.11566 -0.12666 -0.0285673
3.1507 -0.12537 -0.0226542
3.18574 -0.122494 -0.0178355
3.2208 -0.118928 -0.0141996
3.25586 -0.115191 -0.0115238
3.29093 -0.111531 -0.0095557
3.32601 -0.108047 -0.00808935
3.36109 -0.10477 -0.00697891
3.39619 -0.101698 -0.00612073
3.43129 -0.0988177 -0.00544576
3.4664 -0.0961109 -0.00490407
3.50152 -0.0935607 -0.00446275
3.53665 -0.0911512 -0.00409652
3.57179 -0.0888682 -0.00378902
3.60694 -0.0866994 -0.00352652
3.64209 -0.0846342 -0.00330051
3.67726 -0.0826632 -0.003103
3.71243 -0.0807786 -0.00292943
3.74761 -0.0789734 -0.0027748
3.7828 -0.0772416 -0.00263663
3.81801 -0.0755777 -0.0025116
3.85322 -0.073977 -0.00239837
3.88844 -0.0724354 -0.00229459
3.92367 -0.0709492 -0.00219958
3.95891 -0.0695148 -0.00211161
3.99416 -0.0681294 -0.00203035
4.02942 -0.0667902 -0.00195448
4.06469 -0.0654946 -0.0018839
4.09997 -0.0642403 -0.00181754
4.13526 -0.0630254 -0.00175545
4.17056 -0.0618477 -0.00169675
4.20587 -0.0607055 -0.00164156
4.24119 -0.0595973 -0.00158913
4.27653 -0.0585213 -0.00153965
4.31187 -0.0574763 -0.00149246
4.34722 -0.0564608 -0.00144778
4.38259 -0.0554736 -0.00140502
4.41797 -0.0545135 -0.00136442
4.45335 -0.0535795 -0.00132547
4.48875 -0.0526705 -0.00128839
4.52416 -0.0517854 -0.00125273
4.55958 -0.0509235 -0.00121872
4.59502 -0.0500838 -0.00118594
4.63046 -0.0492654 -0.00115462
4.66592 -0.0484677 -0.00112438
4.70139 -0.0476899 -0.00109544
4.73687 -0.0469312 -0.00106746
4.77237 -0.046191 -0.00104065
4.80787 -0.0454686 -0.00101468
4.84339 -0.0447635 -0.000989765
4.87892 -0.044075 -0.000965608
4.91446 -0.0434027 -0.000942407
4.95002 -0.0427459 -0.000919885
4.98559 -0.0421043 -0.000898233
5.02117 -0.0414772 -0.000877193
5.05677 -0.0408642 -0.000856949
5.09237 -0.0402649 -0.000837257
5.128 -0.0396789 -0.000818295
5.16363 -0.0391058 -0.000799835
5.19928 -0.0385451 -0.000782046
5.23494 -0.0379965 -0.000764713
5.27062 -0.0374597 -0.000747999
5.30631 -0.0369342 -0.000731702
5.34201 -0.0364198 -0.000715977
5.37773 -0.0359161 -0.000700633
5.41346 -0.0354229 -0.00068582
5.4492 -0.0349398 -0.000671355
5.48497 -0.0344665 -0.000657384
5.52074 -0.0340028 -0.000643733
5.55653 -0.0335485 -0.000630541
5.59233 -0.0331031 -0.000617643
5.62815 -0.0326666 -0.000605173
5.66399 -0.0322387 -0.000592975
5.69984 -0.031819 -0.000581177
5.7357 -0.0314075 -0.000569629
5.77158 -0.031004 -0.000558454
5.80748 -0.0306081 -0.000547512
5.84339 -0.0302197 -0.000536919
5.87932 -0.0298386 -0.000526542
5.91526 -0.0294646 -0.000516492
5.95122 -0.0290976 -0.000506641
5.9872 -0.0287373 -0.000497098
6.02319 -0.0283837 -0.000487741
6.05919 -0.0280364 -0.000478672
6.09522 -0.0276955 -0.000469776
6.13126 -0.0273606 -0.000461151
6.16732 -0.0270318 -0.000452688
6.20339 -0.0267087 -0.000444479
6.23949 -0.0263914 -0.000436422
6.27559 -0.0260796 -0.000428604
6.31172 -0.0257732 -0.000420928
6.34786 -0.0254721 -0.000413477
6.38403 -0.0251762 -0.000406159
6.42021 -0.0248853 -0.000399053
6.4564 -0.0245994 -0.000392072
6.49262 -0.0243182 -0.000385292
6.52885 -0.0240418 -0.000378628
6.5651 -0.02377 -0.000372154
6.60137 -0.0235028 -0.00036579
6.63766 -0.0232399 -0.000359604
6.67397 -0.0229813 -0.000353523
6.71029 -0.0227269 -0.00034761
6.74664 -0.0224766 -0.000341794
6.783 -0.0222304 -0.000336139
6.81938 -0.0219881 -0.000330575
6.85579 -0.0217496 -0.000325163
6.89221 -0.021515 -0.000319838
6.92865 -0.021284 -0.000314656
6.96511 -0.0210566 -0.000309556
7.00159 -0.0208328 -0.000304592
7.0381 -0.0206124 -0.000299705
7.07462 -0.0203954 -0.000294947
7.11116 -0.0201818 -0.000290262
7.14772 -0.0199714 -0.0002857
7.18431 -0.0197641 -0.000281207
7.22091 -0.01956 -0.000276831
7.25754 -0.019359 -0.00027252
7.29418 -0.019161 -0.00026832
7.33085 -0.0189659 -0.000264181
7.36754 -0.0187736 -0.000260148
7.40425 -0.0185842 -0.000256173
7.44099 -0.0183976 -0.0002523
7.47774 -0.0182136 -0.00024848
7.51452 -0.0180324 -0.000244758
7.55132 -0.0178537 -0.000241087
7.58814 -0.0176776 -0.000237508
7.62498 -0.017504 -0.000233978
7.66185 -0.0173328 -0.000230536
7.69874 -0.0171641 -0.00022714
7.73566 -0.0169977 -0.000223829
7.77259 -0.0168337 -0.000220561
7.80955 -0.0166719 -0.000217374
7.84654 -0.0165124 -0.000214227
7.88355 -0.016355 -0.000211159
7.92058 -0.0161998 -0.000208128
7.95763 -0.0160468 -0.000205173
7.99471 -0.0158958 -0.000202253
8.03182 -0.0157468 -0.000199405
8.06895 -0.0155999 -0.000196592
8.1061 -0.0154549 -0.000193846
8.14328 -0.0153118 -0.000191134
8.18049 -0.0151706 -0.000188487
8.21772 -0.0150313 -0.000185871
8.25497 -0.0148938 -0.000183317
8.29226 -0.0147581 -0.000180793
8.32956 -0.0146242 -0.00017833
8.3669 -0.014492 -0.000175894
8.40426 -0.0143615 -0.000173516
8.44165 -0.0142327 -0.000171165
8.47906 -0.0141055 -0.000168869
8.5165 -0.01398 -0.000166599
8.55397 -0.013856 -0.000164381
8.59146 -0.0137336 -0.000162188
8.62899 -0.0136128 -0.000160045
8.66654 -0.0134934 -0.000157926
8.70412 -0.0133755 -0.000155856
8.74172 -0.0132591 -0.000153808
8.77936 -0.0131441 -0.000151806
8.81702 -0.0130306 -0.000149826
8.85471 -0.0129184 -0.000147891
8.89244 -0.0128076 -0.000145976
8.93019 -0.0126981 -0.000144104
8.96797 -0.01259 -0.000142251
9.00578 -0.0124831 -0.00014044
9.04362 -0.0123775 -0.000138648
9.08149 -0.0122732 -0.000136895
9.11939 -0.0121701 -0.00013516
9.15732 -0.0120683 -0.000133463
9.19528 -0.0119676 -0.000131783
9.23327 -0.0118681 -0.00013014
9.2713 -0.0117698 -0.000128514
9.30935 -0.0116726 -0.000126923
9.34744 -0.0115766 -0.000125347
9.38556 -0.0114816 -0.000123805
9.42371 -0.0113878 -0.000122279
9.46189 -0.011295 -0.000120785
9.50011 -0.0112032 -0.000119305
9.53836 -0.0111125 -0.000117857
9.57664 -0.0110229 -0.000116423
9.61496 -0.0109342 -0.000115019
9.65331 -0.0108466 -0.000113628
9.69169 -0.0107599 -0.000112267
9.73011 -0.0106742 -0.000110918
9.76856 -0.0105894 -0.000109598
9.80704 -0.0105055 -0.00010829
9.84557 -0.0104226 -0.000107009
9.88412 -0.0103406 -0.000105739
9.92271 -0.0102595 -0.000104496
9.96134 -0.0101793 -0.000103264
10 -0.0100999 -0.000102057
10.0387 -0.0100214 -0.000100861
10.0774 -0.0099437 -9.96899e-05
10.1162 -0.00986686 -9.85285e-05
10.155 -0.00979084 -9.73911e-05
10.1939 -0.00971562 -9.62632e-05
10.2328 -0.0096412 -9.51584e-05
10.2717 -0.00956756 -9.40629e-05
10.3106 -0.00949469 -9.29896e-05
10.3496 -0.00942259 -9.19253e-05
10.3887 -0.00935123 -9.08824e-05
10.4278 -0.00928062 -8.98481e-05
10.4669 -0.00921073 -8.88345e-05
10.506 -0.00914157 -8.78292e-05
10.5452 -0.00907311 -8.6844e-05
10.5845 -0.00900535 -8.58666e-05
10.6238 -0.00893828 -8.49087e-05
10.6631 -0.00887189 -8.39584e-05
10.7024 -0.00880617 -8.30269e-05
10.7418 -0.00874112 -8.21026e-05
10.7813 -0.00867671 -8.11967e-05
10.8208 -0.00861295 -8.02975e-05
10.8603 -0.00854983 -7.94163e-05
10.8999 -0.00848732 -7.85414e-05
10.9395 -0.00842544 -7.7684e-05
10.9792 -0.00836417 -7.68326e-05
11.0189 -0.00830349 -7.59983e-05
11.0586 -0.00824341 -7.51696e-05
11.0984 -0.00818392 -7.43575e-05
11.1383 -0.008125 -7.35507e-05
11.1781 -0.00806665 -7.27601e-05
11.2181 -0.00800886 -7.19747e-05
11.2581 -0.00795163 -7.12048e-05
11.2981 -0.00789495 -7.04399e-05
11.3381 -0.0078388 -6.96901e-05
11.3783 -0.00778319 -6.89452e-05
11.4184 -0.0077281 -6.82148e-05
11.4587 -0.00767353 -6.74892e-05
11.4989 -0.00761948 -6.67775e-05
11.5392 -0.00756593 -6.60706e-05
11.5796 -0.00751288 -6.53771e-05
11.62 -0.00746033 -6.46883e-05
11.6605 -0.00740825 -6.40124e-05
11.701 -0.00735667 -6.33411e-05
11.7415 -0.00730555 -6.26822e-05
11.7822 -0.0072549 -6.20278e-05
11.8228 -0.00720472 -6.13855e-05
11.8636 -0.00715499 -6.07474e-05
11.9043 -0.00710571 -6.01212e-05
11.9452 -0.00705688 -5.9499e-05
11.986 -0.00700848 -5.88883e-05
12.027 -0.00696052 -5.82814e-05
12.068 -0.00691299 -5.76859e-05
12.109 -0.00686588 -5.70937e-05
12.1501 -0.00681919 -5.65129e-05
12.1913 -0.00677292 -5.59351e-05
12.2325 -0.00672705 -5.53684e-05
12.2738 -0.00668158 -5.48047e-05
12.3151 -0.00663651 -5.42517e-05
12.3565 -0.00659183 -5.37015e-05
12.3979 -0.00654754 -5.31618e-05
12.4394 -0.00650364 -5.26249e-05
12.481 -0.00646011 -5.2098e-05
12.5226 -0.00641696 -5.15739e-05
12.5643 -0.00637417 -5.10594e-05
12.6061 -0.00633175 -5.05478e-05
12.6479 -0.0062897 -5.00454e-05
12.6898 -0.006248 -4.95458e-05
12.7317 -0.00620665 -4.90552e-05
12.7737 -0.00616564 -4.85673e-05
12.8158 -0.00612499 -4.80881e-05
12.8579 -0.00608467 -4.76116e-05
12.9001 -0.00604468 -4.71435e-05
12.9424 -0.00600503 -4.66779e-05
12.9847 -0.00596571 -4.62206e-05
13.0271 -0.00592671 -4.57657e-05
13.0696 -0.00588803 -4.53189e-05
13.1121 -0.00584966 -4.48742e-05
13.1547 -0.00581161 -4.44377e-05
13.1974 -0.00577387 -4.40031e-05
13.2402 -0.00573643 -4.35764e-05
13.283 -0.00569929 -4.31515e-05
13.3259 -0.00566246 -4.27345e-05
13.3689 -0.00562591 -4.23191e-05
13.4119 -0.00558966 -4.19114e-05
13.455 -0.0055537 -4.15053e-05
13.4982 -0.00551801 -4.11066e-05
13.5415 -0.00548262 -4.07095e-05
13.5848 -0.00544749 -4.03195e-05
13.6283 -0.00541265 -3.99312e-05
13.6718 -0.00537807 -3.95497e-05
13.7153 -0.00534377 -3.917e-05
13.759 -0.00530973 -3.87967e-05
13.8028 -0.00527595 -3.84253e-05
13.8466 -0.00524243 -3.80601e-05
13.8905 -0.00520916 -3.76966e-05
13.9345 -0.00517615 -3.73394e-05
13.9786 -0.0051434 -3.69836e-05
14.0227 -0.00511088 -3.66341e-05
14.067 -0.00507862 -3.62858e-05
14.1113 -0.00504659 -3.59438e-05
14.1558 -0.00501481 -3.56029e-05
14.2003 -0.00498326 -3.52681e-05
14.2449 -0.00495194 -3.49343e-05
14.2896 -0.00492086 -3.46066e-05
14.3344 -0.00489 -3.42798e-05
14.3793 -0.00485937 -3.39589e-05
14.4243 -0.00482897 -3.36389e-05
14.4693 -0.00479878 -3.33246e-05
14.5145 -0.00476881 -3.30113e-05
14.5598 -0.00473906 -3.27034e-05
14.6052 -0.00470953 -3.23966e-05
14.6506 -0.0046802 -3.20949e-05
14.6962 -0.00465108 -3.17945e-05
14.7419 -0.00462217 -3.14989e-05
14.7877 -0.00459346 -3.12045e-05
14.8336 -0.00456496 -3.0915e-05
14.8796 -0.00453665 -3.06264e-05
14.9257 -0.00450854 -3.03428e-05
14.9719 -0.00448063 -3.00599e-05
15.0182 -0.0044529 -2.9782e-05
15.0647 -0.00442537 -2.95047e-05
15.1112 -0.00439803 -2.92323e-05
15.1579 -0.00437087 -2.89605e-05
15.2047 -0.0043439 -2.86934e-05
15.2516 -0.0043171 -2.8427e-05
15.2986 -0.00429049 -2.81651e-05
15.3458 -0.00426406 -2.79039e-05
15.393 -0.0042378 -2.7647e-05
15.4404 -0.00421171 -2.73909e-05
15.488 -0.0041858 -2.71389e-05
15.5356 -0.00416005 -2.68878e-05
15.5834 -0.00413448 -2.66407e-05
15.6313 -0.00410907 -2.63942e-05
15.6794 -0.00408382 -2.61519e-05
15.7276 -0.00405873 -2.59099e-05
15.7759 -0.00403381 -2.56723e-05
15.8243 -0.00400904 -2.54348e-05
15.873 -0.00398442 -2.52017e-05
15.9217 -0.00395997 -2.49687e-05
15.9706 -0.00393566 -2.47397e-05
16.0197 -0.0039115 -2.45112e-05
16.0689 -0.0038875 -2.42863e-05
16.1182 -0.00386364 -2.40621e-05
16.1677 -0.00383992 -2.38412e-05
16.2174 -0.00381635 -2.3621e-05
16.2672 -0.00379292 -2.34043e-05
16.3172 -0.00376962 -2.31879e-05
16.3674 -0.00374647 -2.29752e-05
16.4177 -0.00372345 -2.27626e-05
16.4682 -0.00370057 -2.25538e-05
16.5189 -0.00367782 -2.23448e-05
16.5697 -0.0036552 -2.21397e-05
16.6208 -0.00363271 -2.19345e-05
16.672 -0.00361034 -2.17328e-05
16.7234 -0.0035881 -2.15314e-05
16.775 -0.00356599 -2.13329e-05
16.8268 -0.00354399 -2.11351e-05
16.8787 -0.00352212 -2.09401e-05
16.9309 -0.00350037 -2.07454e-05
16.9833 -0.00347873 -2.05539e-05
17.0359 -0.0034572 -2.03623e-05
17.0887 -0.0034358 -2.01742e-05
17.1418 -0.0034145 -1.99857e-05
17.195 -0.00339331 -1.98007e-05
17.2485 -0.00337223 -1.96155e-05
17.3022 -0.00335126 -1.94331e-05
17.3562 -0.00333039 -1.92512e-05
17.4104 -0.00330962 -1.90716e-05
17.4648 -0.00328896 -1.88926e-05
17.5195 -0.00326839 -1.87161e-05
17.5744 -0.00324792 -1.85395e-05
17.6296 -0.00322755 -1.83662e-05
17.6851 -0.00320727 -1.81921e-05
17.7408 -0.00318708 -1.80214e-05
17.7969 -0.00316699 -1.78502e-05
17.8532 -0.00314698 -1.76817e-05
17.9098 -0.00312706 -1.75135e-05
17.9667 -0.00310722 -1.73472e-05
18.0239 -0.00308746 -1.71814e-05
18.0815 -0.00306779 -1.7018e-05
18.1393 -0.00304819 -1.68539e-05
18.1975 -0.00302867 -1.66933e-05
18.256 -0.00300922 -1.65315e-05
18.3149 -0.00298984 -1.63726e-05
18.3742 -0.00297054 -1.62138e-05
18.4338 -0.0029513 -1.60565e-05
18.4938 -0.00293212 -1.58998e-05
18.5542 -0.00291301 -1.57452e-05
18.615 -0.00289396 -1.55896e-05
18.6762 -0.00287497 -1.54375e-05
18.7379 -0.00285603 -1.52841e-05
18.8 -0.00283714 -1.51329e-05
18.8625 -0.0028183 -1.49823e-05
18.9255 -0.00279951 -1.48327e-05
18.9891 -0.00278076 -1.46829e-05
19.0531 -0.00276205 -1.45362e-05
19.1177 -0.00274338 -1.43875e-05
19.1828 -0.00272474 -1.42416e-05
19.2484 -0.00270612 -1.40959e-05
19.3147 -0.00268754 -1.39506e-05
19.3816 -0.00266897 -1.38054e-05
19.4491 -0.00265043 -1.36633e-05
19.5173 -0.00263189 -1.35185e-05
19.5862 -0.00261336 -1.33759e-05
19.6558 -0.00259483 -1.32344e-05
19.7262 -0.0025763 -1.30933e-05
19.7974 -0.00255776 -1.29497e-05
19.8694 -0.00253921 -1.28104e-05
19.9423 -0.00252063 -1.26706e-05
20.0162 -0.00250201 -1.25296e-05
20.091 -0.00248336 -1.23869e-05
20.1669 -0.00246466 -1.22491e-05
20.244 -0.00244589 -1.2111e-05
20.3222 -0.00242706 -1.19711e-05
20.4016 -0.00240814 -1.18259e-05
20.4825 -0.00238912 -1.16824e-05
20.5648 -0.00236999 -1.154e-05
20.6487 -0.00235072 -1.14015e-05
20.7344 -0.00233129 -1.1262e-05
20.8219 -0.00231169 -1.11232e-05
20.9115 -0.00229188 -1.09811e-05
21.0034 -0.00227182 -1.08391e-05
21.0979 -0.00225147 -1.06936e-05
21.1952 -0.00223079 -1.05479e-05
21.2959 -0.00220971 -1.03981e-05
21.4004 -0.00218814 -1.02474e-05
21.5093 -0.00216598 -1.00914e-05
21.6237 -0.00214307 -9.933e-06
21.7448 -0.00211922 -9.76673e-06
21.8747 -0.00209408 -9.5949e-06
22.0165 -0.00206713 -9.40929e-06
22.1768 -0.0020373 -9.20802e-06
22.3723 -0.00200178 -8.96718e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda2.0Nc1Quantum/GAp_FRG.txt <==
-22.3723 7.22814e-34 -7.13249e-33
-22.1768 5.06561e-33 -4.18444e-33
-22.0165 4.97483e-34 2.2671e-33
-21.8747 -1.01551e-33 -1.11151e-32
-21.7448 -7.67174e-33 -1.18249e-32
-21.6237 -1.39884e-32 -5.06874e-33
-21.5093 -2.61044e-32 -2.93552e-33
-21.4004 -1.52519e-32 -5.64388e-33
-21.2959 -1.16834e-32 -1.62594e-33
-21.1952 -3.23953e-32 -2.827e-33
-21.0979 -1.0175e-32 -4.90415e-34
-21.0034 -1.22779e-33 4.77802e-34
-20.9115 -9.95633e-33 -4.57605e-33
-20.8219 -1.34672e-32 -5.45425e-33
-20.7344 -4.7516e-33 -6.08043e-34
-20.6487 -1.09894e-32 -4.13319e-33
-20.5648 -1.07772e-32 -3.84667e-33
-20.4825 -1.27948e-33 -3.14409e-34
-20.4016 -1.3273e-32 3.07429e-33
-20.3222 -5.87176e-34 -8.62405e-33
-20.244 -1.49989e-34 2.14034e-34
-20.1669 -1.48277e-33 -4.69452e-34
-20.091 2.42593e-33 -1.14858e-32
-20.0162 -9.02584e-33 1.85053e-33
-19.9423 3.12435e-34 -1.69757e-32
-19.8694 -7.43917e-33 -1.12154e-33
-19.7974 -1.59668e-33 -7.49571e-33
-19.7262 -1.03673e-33 1.73961e-34
-19.6558 -1.63081e-33 -2.84408e-33
-19.5862 2.41043e-34 6.5888e-34
-19.5173 -1.96754e-32 -2.91211e-32
-19.4491 1.54851e-33 4.76254e-34
-19.3816 4.09872e-33 7.28873e-33
-19.3147 8.36756e-33 -9.20929e-34
-19.2484 1.06116e-32 -3.5303e-33
-19.1828 -1.69528e-32 2.78267e-33
-19.1177 2.50121e-32 -4.10878e-33
-19.0531 -2.62259e-32 -1.03631e-32
-18.9891 3.39115e-32 -6.805e-33
-18.9255 -2.5995e-32 -1.55727e-32
-18.8625 3.13877e-32 -1.60685e-32
-18.8 -2.66959e-32 -3.15277e-32
-18.7379 3.52945e-32 -1.89862e-32
-18.6762 -6.18402e-33 -4.3388e-32
-18.615 2.43722e-32 -3.90583e-32
-18.5542 -1.7081e-31 -1.48953e-31
-18.4938 2.32081e-32 -3.40559e-32
-18.4338 -8.30989e-32 3.43242e-33
-18.3742 2.77571e-32 -2.72948e-32
-18.3149 -2.71809e-32 -5.6042e-32
-18.256 3.30729e-32 -3.52348e-32
-18.1975 -1.5679e-32 -3.2819e-32
-18.1393 8.65625e-32 -3.64045e-32
-18.0815 -7.85763e-32 -1.04976e-32
-18.0239 2.35796e-32 -2.11034e-32
-17.9667 -3.97152e-32 -3.80008e-32
-17.9098 3.912e-32 -2.12711e-32
-17.8532 3.73947e-33 -6.36627e-32
-17.7969 1.86361e-32 -4.47635e-32
-17.7408 -9.63307e-32 -7.17075e-32
-17.6851 2.50012e-32 -4.02379e-32
-17.6296 -5.13127e-32 -4.8455e-32
-17.5744 4.66976e-32 -3.53722e-32
-17.5195 -2.56093e-32 -6.71362e-32
-17.4648 6.06405e-32 -3.21117e-32
-17.4104 -6.96734e-32 -5.16916e-32
-17.3562 1.3155e-32 -1.81165e-31
-17.3022 -9.73905e-32 4.37331e-33
-17.2485 3.74945e-32 -4.53815e-32
-17.195 -6.70925e-32 -4.74151e-32
-17.1418 5.40752e-32 -3.21623e-32
-17.0887 -2.46442e-32 -5.13023e-32
-17.0359 2.99915e-32 -3.46261e-32
-16.9833 -5.12896e-33 -9.15144e-32
-16.9309 2.52605e-32 -3.75896e-32
-16.8787 -4.9914e-32 -1.26525e-31
-16.8268 5.2389e-32 -3.44052e-32
-16.775 -2.20188e-32 -9.03747e-32
-16.7234 4.54285e-32 -3.63034e-32
-16.672 8.71628e-32 -1.91216e-31
-16.6208 4.40431e-32 -2.89276e-32
-16.5697 1.49379e-31 -2.47037e-31
-16.5189 4.875e-32 -1.60305e-32
-16.4682 1.4309e-31 -4.69792e-32
-16.4177 6.06163e-32 7.90843e-33
-16.3674 1.72187e-32 -1.29075e-31
-16.3172 3.39633e-32 -7.91225e-33
-16.2672 -7.94056e-33 4.08489e-32
-16.2174 -4.83921e-32 1.39497e-33
-16.1677 -2.79297e-32 -2.13097e-32
-16.1182 9.42932e-32 -1.0995e-31
-16.0689 -6.5697e-32 1.15067e-32
-16.0197 9.72343e-32 6.97815e-33
-15.9706 -8.0559e-32 7.51129e-32
-15.9217 -1.40886e-31 -7.21366e-32
-15.873 -7.29021e-32 -2.52083e-32
-15.8243 -1.1539e-32 -9.51292e-32
-15.7759 -5.96191e-32 2.86695e-33
-15.7276 1.39456e-31 9.92103e-32
-15.6794 -1.12394e-31 2.66983e-32
-15.6313 1.02323e-31 1.64883e-31
-15.5834 1.74705e-32 2.82765e-31
-15.5356 5.26004e-32 -2.81519e-31
-15.488 -2.5612e-32 2.12677e-32
-15.4404 1.07189e-31 -2.56888e-32
-15.393 -3.6366e-33 -3.27318e-32
-15.3458 2.50229e-33 -6.70088e-32
-15.2986 -8.06941e-32 5.36865e-32
-15.2516 2.27135e-31 -4.16779e-32
-15.2047 -1.25954e-31 -3.60939e-32
-15.1579 -3.20676e-32 -8.91442e-32
-15.1112 -4.51586e-32 -1.12951e-32
-15.0647 1.74947e-32 -1.67443e-31
-15.0182 -1.2455e-31 -1.91053e-31
-14.9719 6.08666e-32 -7.22294e-32
-14.9257 -1.49433e-31 -1.0413e-31
-14.8796 8.83905e-32 -4.42898e-32
-14.8336 -2.87067e-31 -1.60158e-31
-14.7877 9.63597e-32 -2.69232e-32
-14.7419 -3.87479e-31 1.69778e-31
-14.6962 1.69305e-31 -6.1118e-32
-14.6506 -1.38396e-31 2.13802e-32
-14.6052 1.16952e-31 -3.04092e-32
-14.5598 -3.83399e-31 3.41982e-31
-14.5145 9.10437e-32 -3.38484e-32
-14.4693 -2.77428e-31 -7.34679e-32
-14.4243 1.07532e-31 -7.37025e-32
-14.3793 -1.67759e-31 -2.74955e-32
-14.3344 2.36767e-31 -6.64723e-32
-14.2896 -1.8987e-31 6.92448e-32
-14.2449 2.05907e-31 -1.13714e-33
-14.2003 -1.21116e-31 1.13575e-31
-14.1558 2.07474e-31 -8.23936e-32
-14.1113 -1.13028e-31 -1.75391e-32
-14.067 1.16446e-31 -5.8063e-32
-14.0227 -2.34551e-31 1.1695e-31
-13.9786 1.52885e-31 -3.48174e-32
-13.9345 -1.74667e-31 1.03858e-31
-13.8905 1.20733e-31 -1.43649e-32
-13.8466 -1.93765e-31 6.54891e-32
-13.8028 1.64409e-31 2.81823e-32
-13.759 -5.97614e-32 4.08022e-31
-13.7153 1.56378e-31 1.79227e-32
-13.6718 -4.64679e-32 1.05128e-31
-13.6283 8.27787e-32 2.07697e-32
-13.5848 -2.42508e-32 1.84156e-31
-13.5415 4.31628e-32 6.80218e-32
-13.4982 4.09862e-32 2.70197e-32
-13.455 2.61349e-32 -8.20699e-33
-13.4119 -2.02911e-32 -9.08409e-32
-13.3689 -1.27697e-31 5.88092e-34
-13.3259 -1.04625e-31 9.8688e-32
-13.283 9.84393e-32 -3.90737e-32
-13.2402 -1.04783e-31 1.51685e-32
-13.1974 2.07939e-31 9.20391e-33
-13.1547 -6.16142e-31 2.47599e-31
-13.1121 2.16322e-31 -4.15996e-32
-13.0696 -2.15484e-31 1.01057e-31
-13.0271 1.59142e-31 -8.0105e-32
-12.9847 -1.49725e-31 4.53352e-32
-12.9424 1.80166e-31 -4.37721e-32
-12.9001 -2.36018e-31 5.34668e-32
-12.8579 2.56309e-31 -8.2066e-32
-12.8158 -2.13732e-31 8.95156e-32
-12.7737 1.73582e-31 -6.24609e-32
-12.7317 -1.5704e-31 4.6087e-32
-12.6898 1.66423e-31 -4.01193e-32
-12.6479 -2.02305e-31 4.40605e-32
-12.6061 2.34702e-31 -4.67407e-32
-12.5643 -2.36613e-31 6.65999e-32
-12.5226 2.07719e-31 -7.39851e-32
-12.481 -1.8442e-31 6.666e-32
-12.4394 1.77906e-31 -5.77146e-32
-12.3979 -1.86916e-31 5.58875e-32
-12.3565 2.12894e-31 -5.27441e-32
-12.3151 -2.35476e-31 6.35743e-32
-12.2738 2.30282e-31 -8.12117e-32
-12.2325 -2.11941e-31 8.6005e-32
-12.1913 1.88617e-31 -6.74784e-32
-12.1501 -1.81971e-31 6.00404e-32
-12.109 1.87585e-31 -5.47381e-32
-12.068 -2.1587e-31 6.58141e-32
-12.027 2.27565e-31 -6.37052e-32
-11.986 -2.24951e-31 6.47479e-32
-11.9452 2.06144e-31 -5.74383e-32
-11.9043 -1.97094e-31 6.37445e-32
-11.8636 1.94185e-31 -6.5348e-32
-11.8228 -1.95223e-31 6.72025e-32
-11.7822 1.94053e-31 -4.48692e-32
-11.7415 -1.75856e-31 2.21305e-32
-11.701 3.20696e-31 -2.38657e-31
-11.6605 -2.0041e-31 6.93994e-32
-11.62 2.03618e-31 -3.76252e-32
-11.5796 -2.10755e-31 7.78077e-32
-11.5392 2.02492e-31 -7.65375e-32
-11.4989 -2.05734e-31 7.8729e-32
-11.4587 2.06831e-31 -6.1409e-32
-11.4184 -2.18672e-31 6.85418e-32
-11.3783 2.25672e-31 -6.84896e-32
-11.3381 -2.30066e-31 8.74524e-32
-11.2981 2.18102e-31 -8.0253e-32
-11.2581 -2.07652e-31 7.71475e-32
-11.2181 1.985e-31 -6.20497e-32
-11.1781 -2.02227e-31 6.08175e-32
-11.1383 2.1014e-31 -5.65683e-32
-11.0984 -2.25453e-31 6.39187e-32
-11.0586 2.33415e-31 -6.12803e-32
-11.0189 -2.3767e-31 6.74582e-32
-10.9792 2.29461e-31 -6.19834e-32
-10.9395 -2.23327e-31 6.95612e-32
-10.8999 2.15558e-31 -6.64668e-32
-10.8603 -2.1439e-31 7.35551e-32
-10.8208 2.14617e-31 -6.85747e-32
-10.7813 -2.20946e-31 7.44673e-32
-10.7418 2.26856e-31 -7.03387e-32
-10.7024 -2.34717e-31 8.08917e-32
-10.6631 2.35571e-31 -8.02479e-32
-10.6238 -2.32338e-31 9.0024e-32
-10.5845 2.23898e-31 -8.18071e-32
-10.5452 -2.17982e-31 8.24421e-32
-10.506 2.13915e-31 -7.14641e-32
-10.4669 -2.17029e-31 7.33324e-32
-10.4278 2.21634e-31 -6.67741e-32
-10.3887 -2.31205e-31 7.38401e-32
-10.3496 2.36724e-31 -6.82521e-32
-10.3106 -2.4441e-31 7.62215e-32
-10.2717 2.34848e-31 -6.78798e-32
-10.2328 -2.33524e-31 7.28177e-32
-10.1939 2.26874e-31 -6.6179e-32
-10.155 -2.23982e-31 7.1706e-32
-10.1162 2.21441e-31 -6.6077e-32
-10.0774 -2.24694e-31 7.18296e-32
-10.0387 2.2769e-31 -6.64283e-32
-10 -2.34264e-31 7.37986e-32
-9.96134 2.36879e-31 -7.01883e-32
-9.92271 -2.39907e-31 8.04566e-32
-9.88412 2.37149e-31 -7.72544e-32
-9.84557 -2.34149e-31 8.53988e-32
-9.80704 2.28198e-31 -7.81724e-32
-9.76856 -2.25008e-31 8.1704e-32
-9.73011 2.2243e-31 -7.2862e-32
-9.69169 -2.25026e-31 7.66251e-32
-9.65331 2.28229e-31 -6.99697e-32
-9.61496 -2.35467e-31 7.66814e-32
-9.57664 2.39355e-31 -7.12654e-32
-9.53836 -2.43681e-31 7.85308e-32
-9.50011 2.41626e-31 -7.14711e-32
-9.46189 -2.39963e-31 7.69982e-32
-9.42371 2.34204e-31 -6.93628e-32
-9.38556 -2.3186e-31 7.47846e-32
-9.34744 2.28428e-31 -6.85622e-32
-9.30935 -2.29914e-31 7.49706e-32
-9.2713 2.30962e-31 -6.96365e-32
-9.23327 -2.36447e-31 7.69902e-32
-9.19528 2.39931e-31 -7.19758e-32
-9.15732 -2.45997e-31 8.07861e-32
-9.11939 2.47639e-31 -7.62263e-32
-9.08149 -2.49954e-31 8.65177e-32
-9.04362 2.47275e-31 -8.15393e-32
-9.00578 -2.45295e-31 9.00982e-32
-8.96797 2.40527e-31 -8.30288e-32
-8.93019 -2.38121e-31 8.87707e-32
-8.89244 2.35306e-31 -8.05854e-32
-8.85471 -2.3623e-31 8.59704e-32
-8.81702 2.37062e-31 -7.88752e-32
-8.77936 -2.41443e-31 8.61039e-32
-8.74172 2.441e-31 -8.02741e-32
-8.70412 -2.48414e-31 8.86005e-32
-8.66654 2.48743e-31 -8.18615e-32
-8.62899 -2.49453e-31 8.87258e-32
-8.59146 2.46033e-31 -8.00625e-32
-8.55397 -2.44193e-31 8.51971e-32
-8.5165 2.40047e-31 -7.63411e-32
-8.47906 -2.39382e-31 8.14865e-32
-8.44165 2.37648e-31 -7.39185e-32
-8.40426 -2.40202e-31 8.01639e-32
-8.3669 2.41511e-31 -7.35951e-32
-8.32956 -2.46732e-31 8.09661e-32
-8.29226 2.49352e-31 -7.4748e-32
-8.25497 -2.54805e-31 8.32446e-32
-8.21772 2.56038e-31 -7.73271e-32
-8.18049 -2.59064e-31 8.68523e-32
-8.14328 2.57375e-31 -8.10518e-32
-8.1061 -2.57274e-31 9.04733e-32
-8.06895 2.53632e-31 -8.39038e-32
-8.03182 -2.52273e-31 9.19239e-32
-7.99471 2.49048e-31 -8.42848e-32
-7.95763 -2.4892e-31 9.11377e-32
-7.92058 2.47752e-31 -8.32406e-32
-7.88355 -2.49972e-31 9.02687e-32
-7.84654 2.5081e-31 -8.29517e-32
-7.80955 -2.54527e-31 9.10292e-32
-7.77259 2.5564e-31 -8.41371e-32
-7.73566 -2.58531e-31 9.26847e-32
-7.69874 2.57666e-31 -8.5162e-32
-7.66185 -2.57966e-31 9.27544e-32
-7.62498 2.54601e-31 -8.40805e-32
-7.58814 -2.53065e-31 9.03205e-32
-7.55132 2.49012e-31 -8.13626e-32
-7.51452 -2.47981e-31 8.72357e-32
-7.47774 2.45426e-31 -7.90618e-32
-7.44099 -2.46605e-31 8.5577e-32
-7.40425 2.46434e-31 -7.83552e-32
-7.36754 -2.49989e-31 8.57872e-32
-7.33085 2.51567e-31 -7.89477e-32
-7.29418 -2.56355e-31 8.70427e-32
-7.25754 2.58067e-31 -7.99967e-32
-7.22091 -2.62327e-31 8.84699e-32
-7.18431 2.62548e-31 -8.11161e-32
-7.14772 -2.6493e-31 8.98071e-32
-7.11116 2.63086e-31 -8.23087e-32
-7.07462 -2.63506e-31 9.09025e-32
-7.0381 2.60368e-31 -8.32356e-32
-7.00159 -2.59923e-31 9.13172e-32
-6.96511 2.5687e-31 -8.33965e-32
-6.92865 -2.5695e-31 9.09267e-32
-6.89221 2.55034e-31 -8.29154e-32
-6.85579 -2.56481e-31 9.03595e-32
-6.81938 2.55968e-31 -8.259e-32
-6.783 -2.5874e-31 9.05479e-32
-6.74664 2.59095e-31 -8.31924e-32
-6.71029 -2.62312e-31 9.18892e-32
-6.67397 2.62433e-31 -8.47061e-32
-6.63766 -2.64813e-31 9.36987e-32
-6.60137 2.63646e-31 -8.61395e-32
-6.5651 -2.64371e-31 9.46149e-32
-6.52885 2.61707e-31 -8.63627e-32
-6.49262 -2.61112e-31 9.39149e-32
-6.4564 2.57781e-31 -8.52731e-32
-6.42021 -2.57059e-31 9.22588e-32
-6.38403 2.54278e-31 -8.38414e-32
-6.34786 -2.54571e-31 9.09518e-32
-6.31172 2.53142e-31 -8.31242e-32
-6.27559 -2.5494e-31 9.08326e-32
-6.23949 2.54901e-31 -8.35122e-32
-6.20339 -2.57955e-31 9.18662e-32
-6.16732 2.58688e-31 -8.46836e-32
-6.13126 -2.62221e-31 9.34232e-32
-6.09522 2.62811e-31 -8.60061e-32
-6.05919 -2.65914e-31 9.48332e-32
-6.02319 2.65599e-31 -8.70453e-32
-5.9872 -2.67667e-31 9.57831e-32
-5.95122 2.66204e-31 -8.77511e-32
-5.91526 -2.672e-31 9.63016e-32
-5.87932 2.64929e-31 -8.82058e-32
-5.84339 -2.65316e-31 9.64877e-32
-5.80748 2.62889e-31 -8.83677e-32
-5.77158 -2.63351e-31 9.63829e-32
-5.7357 2.61383e-31 -8.81434e-32
-5.69984 -2.62474e-31 9.60482e-32
-5.66399 2.61328e-31 -8.76402e-32
-5.62815 -2.6329e-31 9.56401e-32
-5.59233 2.62954e-31 -8.72116e-32
-5.55653 -2.65704e-31 9.54399e-32
-5.52074 2.65822e-31 -8.71907e-32
-5.48497 -2.68946e-31 9.57366e-32
-5.4492 2.6898e-31 -8.76619e-32
-5.41346 -2.71895e-31 9.65138e-32
-5.37773 2.71225e-31 -8.84055e-32
-5.34201 -2.73462e-31 9.73622e-32
-5.30631 2.7169e-31 -8.89614e-32
-5.27062 -2.72976e-31 9.77364e-32
-5.23494 2.70342e-31 -8.89629e-32
-5.19928 -2.70626e-31 9.7379e-32
-5.16363 2.67821e-31 -8.83749e-32
-5.128 -2.67545e-31 9.6594e-32
-5.09237 2.65053e-31 -8.75762e-32
-5.05677 -2.65078e-31 9.58383e-32
-5.02117 2.63068e-31 -8.72379e-32
-4.98559 -2.63934e-31 9.54626e-32
-4.95002 2.6269e-31 -8.76711e-32
-4.91446 -2.64098e-31 9.57764e-32
-4.87892 2.64067e-31 -8.87641e-32
-4.84339 -2.6518e-31 9.65985e-32
-4.80787 2.6665e-31 -9.04287e-32
-4.77237 -2.66619e-31 9.74162e-32
-4.73687 2.6944e-31 -9.2229e-32
-4.70139 -2.67974e-31 9.82823e-32
-4.66592 2.71274e-31 -9.32543e-32
-4.63046 -2.6909e-31 9.96248e-32
-4.59502 2.71392e-31 -9.30655e-32
-4.55958 -2.69806e-31 1.01458e-31
-4.52416 2.70097e-31 -9.21572e-32
-4.48875 -2.69654e-31 1.03165e-31
-4.45335 2.68581e-31 -9.16616e-32
-4.41797 -2.68163e-31 1.03768e-31
-4.38259 2.68301e-31 -9.22665e-32
-4.34722 -2.65117e-31 1.03428e-31
-4.31187 2.69797e-31 -9.30275e-32
-4.27653 -2.62084e-31 1.03617e-31
-4.24119 2.71156e-31 -9.27399e-32
-4.20587 -2.61663e-31 1.05125e-31
-4.17056 2.71201e-31 -9.1492e-32
-4.13526 -2.63339e-31 1.07293e-31
-4.09997 2.71856e-31 -9.07698e-32
-4.06469 -2.65359e-31 1.08e-31
-4.02942 2.73298e-31 -9.28295e-32
-3.99416 -2.68954e-31 1.05939e-31
-3.95891 2.7242e-31 -9.80594e-32
-3.92367 -2.76203e-31 1.00803e-31
-3.88844 2.6645e-31 -1.08178e-31
-3.85322 -2.8713e-31 8.4463e-32
-3.81801 2.49756e-31 -1.32736e-31
-3.7828 -2.93438e-31 3.29337e-32
-3.74761 1.91701e-31 -1.77058e-31
-3.71243 -2.37994e-31 -7.14537e-32
-3.67726 6.77411e-32 -1.68422e-31
-3.64209 -9.85818e-32 -9.94326e-32
-3.60694 2.84347e-33 -9.06111e-32
-3.57179 -3.1403e-32 -5.65402e-32
-3.53665 -5.783e-33 -4.36129e-32
-3.50152 -1.26291e-32 -3.01082e-32
-3.4664 -4.85272e-33 -2.3877e-32
-3.43129 -6.8123e-33 -1.84307e-32
-3.39619 -3.73008e-33 -1.59606e-32
-3.36109 -4.96389e-33 -1.40499e-32
-3.32601 -3.41769e-33 -1.40674e-32
-3.29093 -5.44371e-33 -1.50626e-32
-3.25586 -4.57495e-33 -2.02312e-32
-3.2208 -1.73969e-32 -3.6122e-32
-3.18574 2.34761e-31 1.14734e-31
-3.1507 4.86972e-33 3.23429e-32
-3.11566 6.90181e-33 1.92103e-32
-3.08063 3.91428e-33 1.78463e-32
-3.0456 8.55719e-33 2.22573e-32
-3.01059 5.30491e-33 6.16482e-32
-2.97558 -3.47514e-33 -5.66727e-32
-2.94058 -8.25798e-33 -2.23193e-32
-2.90558 -4.11013e-33 -1.95918e-32
-2.87059 -1.10001e-32 -2.75456e-32
-2.83561 1.54299e-31 -1.87831e-31
-2.80064 5.24107e-33 3.12186e-32
-2.76567 7.32681e-33 2.00417e-32
-2.73071 4.97274e-33 2.64714e-32
-2.69576 1.61897e-31 9.85171e-32
-2.66081 -1.24044e-32 -3.06221e-32
-2.62587 -4.23303e-33 -2.1292e-32
-2.59094 -1.27449e-32 -3.14921e-32
-2.55601 9.79613e-32 9.16935e-32
-2.52109 5.04995e-33 2.51386e-32
-2.48617 8.91289e-33 2.28053e-32
-2.45126 2.41436e-33 7.77785e-32
-2.41636 -5.04034e-33 -3.61617e-32
-2.38146 -8.10018e-33 -2.19631e-32
-2.34657 -4.9874e-33 -4.21427e-32
-2.31168 5.2618e-33 5.42335e-32
-2.2768 8.52378e-33 2.24096e-32
-2.24192 5.2225e-33 3.46744e-32
-2.20705 -2.9599e-33 -7.32919e-32
-2.17219 -9.02882e-33 -2.31501e-32
-2.13733 -5.45129e-33 -3.46562e-32
-2.10247 3.50778e-33 6.855e-32
-2.06762 8.92143e-33 2.28649e-32
-2.03278 5.74467e-33 3.82097e-32
-1.99794 -5.01019e-33 -5.36308e-32
-1.9631 -9.17312e-33 -2.34212e-32
-1.92827 -5.49286e-33 -5.80662e-32
-1.89345 4.94912e-33 3.54129e-32
-1.85862 9.0083e-33 2.41665e-32
-1.82381 -4.99613e-32 1.38913e-31
-1.78899 -5.30538e-33 -2.77867e-32
-1.75419 -1.28951e-32 -3.08691e-32
-1.71938 4.20573e-32 6.47706e-32
-1.68458 4.97481e-33 2.41963e-32
-1.64979 3.63295e-32 5.90539e-32
-1.61499 -1.25928e-32 -3.12999e-32
-1.58021 -4.52206e-33 -2.82467e-32
-1.54542 1.03569e-33 1.06137e-31
-1.51064 1.00993e-32 2.40011e-32
-1.47586 5.83436e-33 6.78077e-32
-1.44109 -5.14722e-33 -3.07767e-32
-1.40632 -1.30742e-32 -3.00867e-32
-1.37155 3.12858e-32 6.17493e-32
-1.33679 4.08389e-33 2.54446e-32
-1.30203 2.7822e-31 1.57918e-31
-1.26727 -1.09538e-32 -2.47853e-32
-1.23251 -8.18247e-33 -4.70333e-32
-1.19776 4.17205e-33 3.45963e-32
-1.16301 1.23312e-32 3.11373e-32
-1.12827 -2.979e-32 -5.22848e-32
-1.09352 -4.85113e-33 -2.59067e-32
-1.05878 -8.09754e-32 1.82868e-31
-1.02405 1.04112e-32 2.53104e-32
-0.989309 -2.12369e-32 1.29095e-31
-0.954576 -4.80436e-33 -2.53129e-32
-0.919844 -2.15485e-32 -4.36875e-32
-0.885115 1.49961e-32 3.47168e-32
-0.850388 4.90578e-33 4.9698e-32
-0.815663 -5.05047e-33 -2.91158e-32
-0.78094 -8.92071e-33 -2.44298e-32
-0.746219 6.35595e-32 7.0091e-32
-0.711499 7.94989e-33 4.28822e-32
-0.676781 -4.95368e-33 -3.79781e-32
-0.642065 -8.1411e-33 -2.20173e-32
-0.60735 1.00416e-31 9.92614e-32
-0.572637 6.26769e-33 2.87183e-32
-0.537925 2.19729e-32 -1.02078e-31
-0.503214 -9.4164e-33 -2.87032e-32
-0.468504 4.20553e-32 6.2216e-32
-0.433796 5.62621e-33 2.33599e-32
-0.399089 1.16116e-31 -2.38134e-31
-0.364382 -9.27969e-33 -2.63095e-32
-0.329676 6.39493e-32 1.09789e-31
-0.294972 8.31028e-33 3.1691e-32
-0.260267 -1.23286e-32 -7.45956e-32
-0.225564 -5.96167e-33 -2.29418e-32
-0.190861 1.86714e-32 6.45987e-32
-0.156158 1.40994e-32 3.27134e-32
-0.121456 -6.85425e-32 -6.87362e-32
-0.0867541 -2.15227e-33 -2.36295e-32
-0.0520524 -2.36053e-33 2.17477e-32
-0.0173508 2.45746e-32 -1.5393e-32
0.0173508 -1.6004e-33 2.76296e-33
0.0520524 -8.09176e-34 1.75264e-33
0.0867541 1.35887e-33 -1.73176e-33
0.121456 5.59931e-33 -5.15976e-33
0.156158 -1.49769e-33 2.1032e-33
0.190861 -3.56783e-33 3.63808e-33
0.225564 6.59981e-34 -1.25829e-33
0.260267 2.38037e-33 -5.45386e-33
0.294972 -1.23843e-33 2.13023e-33
0.329676 -1.47737e-33 4.11187e-33
0.364382 1.24989e-33 -1.44735e-33
0.399089 4.25646e-34 8.6615e-33
0.433796 -7.48135e-34 1.54902e-33
0.468504 -1.90046e-33 3.32117e-33
0.503214 9.18686e-34 -1.44185e-33
0.537925 4.55731e-34 -7.84897e-33
0.572637 -1.79819e-33 2.15267e-33
0.60735 -7.81048e-33 1.16383e-33
0.642065 6.48412e-34 -1.17834e-33
0.676781 9.85644e-34 -2.51561e-33
0.711499 -2.08714e-33 3.31523e-33
0.746219 -3.99205e-33 4.23876e-33
0.78094 9.37223e-34 -1.38248e-33
0.815663 1.05053e-33 -1.87707e-33
0.850388 -1.72249e-33 3.22532e-33
0.885115 -1.46283e-33 2.11695e-33
0.919844 2.06015e-33 -2.85473e-33
0.954576 8.97581e-34 -1.47348e-33
0.989309 -3.42676e-33 6.24192e-33
1.02405 -1.11163e-33 1.73005e-33
1.05878 -4.60915e-33 6.6492e-33
1.09352 8.60245e-34 -1.35778e-33
1.12827 3.00108e-33 -6.31888e-33
1.16301 -1.52266e-33 2.61949e-33
1.19776 -1.09005e-33 1.55014e-33
1.23251 1.31501e-33 -1.89342e-33
1.26727 1.12655e-33 -2.2354e-33
1.30203 5.93857e-33 -6.13598e-33
1.33679 -8.21608e-34 1.1362e-33
1.37155 -5.25825e-34 1.66949e-32
1.40632 1.40878e-33 -3.23126e-33
1.44109 9.51441e-34 -1.31189e-33
1.47586 -1.65132e-33 2.16746e-33
1.51064 -1.06556e-33 2.17062e-33
1.54542 -2.26951e-33 2.934e-33
1.58021 9.17463e-34 -1.29248e-33
1.61499 1.47096e-33 -2.73965e-33
1.64979 -3.35068e-33 8.34815e-33
1.68458 -8.3578e-34 1.26315e-33
1.71938 -3.78605e-33 6.71478e-33
1.75419 1.30797e-33 -2.12345e-33
1.78899 1.00282e-33 -1.65777e-33
1.82381 -7.65302e-33 1.40399e-32
1.85862 -9.36331e-34 1.36172e-33
1.89345 -1.47347e-33 2.57429e-33
1.92827 2.24352e-33 -5.8347e-33
1.9631 8.24036e-34 -1.20479e-33
1.99794 2.23943e-33 -6.67367e-33
2.03278 -1.78555e-33 3.96e-33
2.06762 -7.64531e-34 1.09935e-33
2.10247 3.21416e-33 2.02964e-32
2.13733 1.73551e-33 -3.78441e-33
2.17219 7.36014e-34 -1.08326e-33
2.20705 -1.50196e-32 -2.81976e-32
2.24192 -1.98657e-33 3.76249e-33
2.2768 -7.15067e-34 1.07961e-33
2.31168 -4.2205e-33 8.6705e-33
2.34657 2.69611e-33 -4.48125e-33
2.38146 7.17574e-34 -1.12298e-33
2.41636 1.98297e-33 -2.98455e-33
2.45126 -6.90897e-33 9.70043e-33
2.48617 -7.75263e-34 1.28222e-33
2.52109 -1.09223e-33 1.64515e-33
2.55601 -3.14777e-33 6.91305e-33
2.59094 1.14622e-33 -1.94169e-33
2.62587 8.37272e-34 -1.24298e-33
2.66081 1.20554e-33 -2.0539e-33
2.69576 2.31176e-33 3.91771e-32
2.73071 -9.46066e-34 1.42634e-33
2.76567 -8.50643e-34 1.38619e-33
2.80064 -1.0328e-33 1.58556e-33
2.83561 4.68383e-33 -7.04519e-33
2.87059 1.35806e-33 -2.13491e-33
2.90558 6.47377e-34 -1.03056e-33
2.94058 1.08813e-33 -1.65784e-33
2.97558 1.45057e-33 -2.39682e-33
3.01059 -1.47887e-33 2.54292e-33
3.0456 -1.1193e-33 1.68398e-33
3.08063 -5.81524e-34 9.45126e-34
3.11566 -9.24724e-34 1.39119e-33
3.1507 -9.68927e-34 1.56924e-33
3.18574 5.94687e-33 -1.4034e-32
3.2208 1.9989e-33 -3.18424e-33
3.25586 6.78809e-34 -1.08119e-33
3.29093 6.30339e-34 -1.02149e-33
3.32601 5.09372e-34 -7.92518e-34
3.36109 5.56671e-34 -9.19157e-34
3.39619 6.05508e-34 -9.16839e-34
3.43129 6.90071e-34 -1.17722e-33
3.4664 9.88946e-34 -1.42278e-33
3.50152 1.00653e-33 -1.80904e-33
3.53665 2.34218e-33 -3.00335e-33
3.57179 1.51234e-33 -2.85342e-33
3.60694 1.9366e-32 -1.22789e-32
3.64209 2.12332e-33 -3.82823e-33
3.67726 -5.29659e-33 9.4443e-33
3.71243 2.67674e-33 -4.06851e-33
3.74761 -3.75661e-33 5.00807e-33
3.7828 3.11056e-33 -3.8734e-33
3.81801 -3.63526e-33 4.06927e-33
3.85322 3.67387e-33 -3.82223e-33
3.88844 -4.26578e-33 4.03546e-33
3.92367 4.94252e-33 -4.28998e-33
3.95891 -6.41537e-33 4.89582e-33
3.99416 9.36625e-33 -5.99447e-33
4.02942 -1.82994e-32 6.77661e-33
4.06469 3.49582e-32 3.39693e-32
4.09997 7.63301e-33 -1.80537e-32
4.13526 -6.00155e-33 8.29489e-33
4.17056 4.51554e-33 -5.39084e-33
4.20587 -3.6863e-33 4.01422e-33
4.24119 3.18663e-33 -3.35549e-33
4.27653 -2.9147e-33 2.97481e-33
4.31187 2.78497e-33 -2.84109e-33
4.34722 -2.78737e-33 2.85428e-33
4.38259 2.9278e-33 -3.07469e-33
4.41797 -3.23176e-33 3.54665e-33
4.45335 3.8252e-33 -4.54029e-33
4.48875 -4.86129e-33 6.75207e-33
4.52416 6.19384e-33 -1.39152e-32
4.55958 2.62139e-32 2.78677e-32
4.59502 -1.41827e-32 5.43738e-33
4.63046 6.96503e-33 -4.59537e-33
4.66592 -4.65289e-33 3.70605e-33
4.70139 3.57675e-33 -3.24999e-33
4.73687 -3.02155e-33 3.04905e-33
4.77237 2.70142e-33 -3.0406e-33
4.80787 -2.5382e-33 3.20666e-33
4.84339 2.4604e-33 -3.56898e-33
4.87892 -2.4348e-33 4.21028e-33
4.91446 2.3829e-33 -5.28179e-33
4.95002 -2.08496e-33 7.13062e-33
4.98559 7.40581e-34 -1.04068e-32
5.02117 5.12439e-33 1.52648e-32
5.05677 -1.96747e-32 -1.03439e-32
5.09237 1.74139e-32 -5.20481e-33
5.128 -9.9021e-33 8.43264e-33
5.16363 5.9993e-33 -8.14832e-33
5.19928 -3.93393e-33 7.51454e-33
5.23494 2.79038e-33 -6.97024e-33
5.27062 -2.15551e-33 6.56995e-33
5.30631 1.90012e-33 -6.29474e-33
5.34201 -1.92468e-33 6.12117e-33
5.37773 2.21663e-33 -6.00401e-33
5.41346 -2.72652e-33 5.90917e-33
5.4492 3.45841e-33 -5.80476e-33
5.48497 -4.42949e-33 5.72055e-33
5.52074 5.85234e-33 -5.68359e-33
5.55653 -8.36118e-33 5.66124e-33
5.59233 1.4132e-32 -4.27555e-33
5.62815 -2.08686e-32 -1.26344e-32
5.66399 -1.3931e-33 1.50835e-32
5.69984 3.61811e-33 -7.16843e-33
5.7357 -3.05343e-33 4.29065e-33
5.77158 2.5628e-33 -3.03484e-33
5.80748 -2.26281e-33 2.42013e-33
5.84339 2.12616e-33 -2.12548e-33
5.87932 -2.13633e-33 2.04594e-33
5.91526 2.3255e-33 -2.16811e-33
5.95122 -2.81063e-33 2.59751e-33
5.9872 4.02827e-33 -3.76938e-33
6.02319 -8.63544e-33 8.90384e-33
6.05919 -2.66704e-32 1.44611e-32
6.09522 5.38554e-33 -4.25194e-33
6.13126 -3.08753e-33 2.58581e-33
6.16732 2.28934e-33 -1.99161e-33
6.20339 -1.94519e-33 1.76364e-33
6.23949 1.82302e-33 -1.73837e-33
6.27559 -1.85483e-33 1.89928e-33
6.31172 2.04169e-33 -2.32806e-33
6.34786 -2.40833e-33 3.33901e-33
6.38403 2.67662e-33 -6.17857e-33
6.42021 5.29457e-33 1.28716e-32
6.4564 -9.26161e-33 5.83704e-34
6.49262 4.79995e-33 -2.13439e-33
6.52885 -3.22829e-33 2.05659e-33
6.5651 2.53766e-33 -1.99187e-33
6.60137 -2.19177e-33 2.04643e-33
6.63766 2.01583e-33 -2.23385e-33
6.67397 -1.92905e-33 2.59447e-33
6.71029 1.8778e-33 -3.21608e-33
6.74664 -1.75193e-33 4.3106e-33
6.783 1.14289e-33 -6.39294e-33
6.81938 2.41497e-33 1.02396e-32
6.85579 -1.37278e-32 -5.58211e-33
6.89221 8.66681e-33 -4.13522e-33
6.92865 -4.40762e-33 4.30027e-33
6.96511 2.74994e-33 -3.66334e-33
7.00159 -2.01349e-33 3.21031e-33
7.0381 1.68444e-33 -2.95089e-33
7.07462 -1.5853e-33 2.85316e-33
7.11116 1.67512e-33 -2.90772e-33
7.14772 -1.98749e-33 3.14937e-33
7.18431 2.71554e-33 -3.69235e-33
7.22091 -4.63611e-33 4.88199e-33
7.25754 1.39212e-32 -6.37462e-33
7.29418 2.31783e-34 -1.67565e-32
7.33085 -2.79042e-33 5.39464e-33
7.36754 2.10032e-33 -2.96838e-33
7.40425 -1.71721e-33 2.0539e-33
7.44099 1.53876e-33 -1.63678e-33
7.47774 -1.5081e-33 1.46796e-33
7.51452 1.64043e-33 -1.48627e-33
7.55132 -2.06151e-33 1.76008e-33
7.58814 3.40198e-33 -2.73225e-33
7.62498 -1.86795e-32 1.18141e-32
7.66185 -4.69144e-33 4.03994e-33
7.69874 2.14735e-33 -1.75746e-33
7.73566 -1.49608e-33 1.21151e-33
7.77259 1.27112e-33 -1.0363e-33
7.80955 -1.25234e-33 1.04959e-33
7.84654 1.43056e-33 -1.2738e-33
7.88355 -1.96885e-33 2.02929e-33
7.92058 3.14678e-33 -6.29216e-33
7.95763 7.94669e-33 -8.04329e-34
7.99471 -2.81197e-33 1.43151e-33
8.03182 1.84734e-33 -1.19404e-33
8.06895 -1.55782e-33 1.18061e-33
8.1061 1.52524e-33 -1.36847e-33
8.14328 -1.64222e-33 1.85986e-33
8.18049 1.77025e-33 -2.97641e-33
8.21772 -1.08675e-33 5.40686e-33
8.25497 -3.6513e-33 -8.12599e-33
8.29226 1.00952e-32 3.3453e-33
8.32956 -8.65073e-33 3.3805e-33
8.3669 4.72004e-33 -5.13082e-33
8.40426 -2.52861e-33 4.34047e-33
8.44165 1.73918e-33 -3.30921e-33
8.47906 -1.48757e-33 2.54897e-33
8.5165 1.43437e-33 -2.07662e-33
8.55397 -1.52325e-33 1.874e-33
8.59146 1.88003e-33 -1.99463e-33
8.62899 -3.2078e-33 2.89114e-33
8.66654 3.88432e-32 9.64095e-34
8.70412 2.81409e-33 -2.99869e-33
8.74172 -1.46406e-33 1.38199e-33
8.77936 1.09397e-33 -9.80993e-34
8.81702 -1.01499e-33 8.90904e-34
8.85471 1.15547e-33 -1.02024e-33
8.89244 -1.74563e-33 1.64692e-33
8.93019 4.82978e-33 -8.97293e-33
8.96797 3.34821e-33 -1.9266e-33
9.00578 -1.49511e-33 1.07075e-33
9.04362 1.10515e-33 -8.78234e-34
9.08149 -1.03017e-33 9.25861e-34
9.11939 1.12824e-33 -1.24712e-33
9.15732 -1.26695e-33 2.33721e-33
9.19528 -1.85033e-33 -5.00629e-33
9.23327 3.62189e-33 4.11511e-35
9.2713 -2.11825e-33 8.16035e-34
9.30935 1.57188e-33 -1.01019e-33
9.34744 -1.33648e-33 1.24774e-33
9.38556 1.18268e-33 -1.65102e-33
9.42371 -9.39453e-34 2.34575e-33
9.46189 1.91993e-34 -3.5781e-33
9.50011 2.99015e-33 5.009e-33
9.53836 -6.49537e-33 2.9248e-34
9.57664 3.11281e-33 -2.62849e-33
9.61496 -1.65043e-33 2.36198e-33
9.65331 1.03814e-33 -1.97354e-33
9.69169 -8.33256e-34 1.93361e-33
9.73011 8.77043e-34 -2.17762e-33
9.76856 -9.87656e-34 2.97536e-33
9.80704 2.36287e-34 -6.9193e-33
9.84557 6.11193e-33 -3.18286e-33
9.88412 -1.67688e-33 1.76368e-33
9.92271 9.98636e-34 -1.16866e-33
9.96134 -8.2054e-34 9.92636e-34
10 8.69401e-34 -1.08598e-33
10.0387 -1.2129e-33 1.75666e-33
10.0774 -6.25627e-33 -9.43538e-33
10.1162 1.62009e-33 -1.1259e-33
10.155 -8.30904e-34 6.94524e-34
10.1939 6.71884e-34 -6.19853e-34
10.2328 -7.32174e-34 7.87008e-34
10.2717 9.43348e-34 -1.80908e-33
10.3106 3.21987e-33 1.00638e-33
10.3496 -1.26068e-33 4.37741e-34
10.3887 8.73044e-34 -4.72937e-34
10.4278 -8.43742e-34 6.37542e-34
10.4669 9.09597e-34 -1.26093e-33
10.506 5.65615e-34 2.61422e-33
10.5452 -2.01582e-33 -7.92726e-34
10.5845 1.80165e-33 -9.37816e-35
10.6238 -1.83795e-33 7.58763e-34
10.6631 1.4868e-33 -1.80682e-33
10.7024 -5.59105e-34 2.04753e-33
10.7418 3.25559e-34 -1.7697e-33
10.7813 -4.73015e-34 1.68434e-33
10.8208 8.45693e-34 -2.19524e-33
10.8603 7.95137e-33 1.20873e-32
10.8999 -1.06844e-33 1.1911e-33
10.9395 8.74775e-34 -6.68268e-34
10.9792 -5.03522e-34 5.84976e-34
11.0189 5.29657e-34 -7.08398e-34
11.0586 -2.46863e-34 2.14798e-33
11.0984 -1.4376e-33 3.12223e-34
11.1383 6.01554e-34 -3.93483e-34
11.1781 -4.45099e-34 4.08302e-34
11.2181 4.19994e-34 -6.05637e-34
11.2581 -7.59953e-35 1.38858e-33
11.2981 -1.44397e-33 -1.39519e-34
11.3381 7.0445e-34 -3.86499e-34
11.3783 -4.90576e-34 4.59333e-34
11.4184 4.21876e-34 -6.66948e-34
11.4587 -2.96231e-34 1.27294e-33
11.4989 -1.46136e-33 -1.54999e-33
11.5392 1.67443e-33 -3.3349e-34
11.5796 -1.03163e-33 6.76661e-34
11.62 6.96827e-34 -8.5105e-34
11.6605 -4.10945e-34 9.43634e-34
11.701 2.12934e-34 -1.04049e-33
11.7415 9.40506e-36 1.51639e-33
11.7822 -4.24122e-33 -1.36203e-33
11.8228 6.78665e-34 -8.63668e-34
11.8636 -3.44334e-34 4.8725e-34
11.9043 3.287e-34 -4.0758e-34
11.9452 -3.52742e-34 5.01685e-34
11.986 -8.01176e-34 -2.77551e-34
12.027 2.02159e-34 -4.345e-34
12.068 -3.45212e-34 2.0321e-34
12.109 2.51026e-34 -3.93523e-34
12.1501 4.06383e-35 9.8989e-34
12.1913 -5.7102e-34 5.95254e-35
12.2325 3.47121e-34 -2.02654e-34
12.2738 -2.58092e-34 3.84798e-34
12.3151 -1.78868e-34 -5.87162e-34
12.3565 5.19835e-34 2.68152e-34
12.3979 -7.83774e-34 1.25957e-34
12.4394 1.18657e-35 -1.06478e-33
12.481 2.24138e-34 5.97728e-34
12.5226 -1.50352e-34 -5.66447e-34
12.5643 -4.63211e-34 5.01143e-34
12.6061 8.85486e-34 -3.83269e-34
12.6479 1.90319e-35 -8.57786e-34
12.6898 -2.04854e-34 2.42764e-34
12.7317 1.86746e-34 -2.07782e-34
12.7737 -2.62344e-34 6.81323e-34
12.8158 -3.52597e-34 1.65023e-34
12.8579 1.59222e-34 -1.36274e-34
12.9001 -1.43136e-34 2.39369e-34
12.9424 -3.95549e-34 -3.74206e-34
12.9847 2.58458e-34 -9.51986e-35
13.0271 -1.96297e-34 1.99294e-34
13.0696 -1.94095e-35 -4.5709e-34
13.1121 3.91333e-34 2.22625e-34
13.1547 -4.39583e-34 1.07991e-35
13.1974 5.56187e-34 -1.12739e-33
13.2402 5.4155e-35 6.31217e-34
13.283 -1.06448e-34 -3.86141e-34
13.3259 -3.796e-35 4.73941e-34
13.3689 1.31829e-33 -6.22659e-33
13.4119 9.04151e-35 -3.23788e-34
13.455 -8.28509e-35 1.94691e-34
13.4982 1.31288e-34 -2.39167e-34
13.5415 6.91236e-34 -7.29709e-34
13.5848 -1.11274e-34 1.3032e-34
13.6283 8.96766e-35 -1.03557e-34
13.6718 -1.00996e-34 3.24943e-34
13.7153 -1.47835e-34 7.99222e-35
13.759 9.33726e-35 -6.70579e-35
13.8028 -6.20519e-35 1.1568e-34
13.8466 -1.46709e-34 1.34905e-35
13.8905 1.37688e-34 -5.04117e-35
13.9345 -6.19003e-35 1.29692e-34
13.9786 -1.35236e-34 -1.26106e-34
14.0227 1.97843e-34 4.79121e-35
14.067 -2.15127e-35 3.98057e-34
14.1113 -3.50957e-35 -1.51646e-34
14.1558 -1.55295e-35 1.54973e-34
14.2003 1.78053e-34 -1.31839e-34
14.2449 1.94933e-35 -1.61595e-34
14.2896 -4.03085e-35 6.74174e-35
14.3344 5.87264e-35 -6.59282e-35
14.3793 1.36075e-34 -1.95795e-34
14.4243 -3.79962e-35 4.39841e-35
14.4693 3.71062e-35 -4.8693e-35
14.5145 2.83874e-34 9.32378e-35
14.5598 -4.30485e-35 3.82093e-35
14.6052 2.9008e-35 -4.59082e-35
14.6506 5.31368e-35 1.27863e-34
14.6962 -6.83773e-35 3.94058e-35
14.7419 2.67403e-35 -4.73231e-35
14.7877 8.46395e-36 8.16186e-35
14.8336 -1.34256e-34 -1.24687e-35
14.8796 2.88638e-35 -5.68901e-35
14.9257 4.1781e-38 6.05801e-35
14.9719 -2.44714e-35 -1.03493e-34
15.0182 3.44078e-35 -9.85414e-35
15.0647 -7.87444e-36 4.92674e-35
15.1112 1.44424e-35 -5.00114e-35
15.1579 4.8252e-35 -3.16584e-34
15.2047 -1.3815e-35 3.64249e-35
15.2516 1.39002e-35 -3.1647e-35
15.2986 3.1136e-34 5.17035e-34
15.3458 -1.57988e-35 2.56247e-35
15.393 1.08323e-35 -2.72458e-35
15.4404 2.35178e-34 2.00367e-34
15.488 -1.68583e-35 2.32627e-35
15.5356 1.13406e-35 -2.37161e-35
15.5834 1.07506e-34 6.77341e-35
15.6313 -1.62957e-35 1.96714e-35
15.6794 1.13056e-35 -2.44761e-35
15.7276 8.63772e-35 2.22923e-35
15.7759 -1.74706e-35 1.94671e-35
15.8243 1.17536e-35 -2.84781e-35
15.873 7.86721e-35 1.88996e-35
15.9217 -2.00569e-35 2.0276e-35
15.9706 1.246e-35 -3.31379e-35
16.0197 7.62139e-35 1.3924e-35
16.0689 -2.58038e-35 2.43603e-35
16.1182 1.30534e-35 -4.06513e-35
16.1677 8.51058e-35 6.82537e-35
16.2174 -3.652e-35 3.07993e-35
16.2672 1.60623e-35 -3.99088e-35
16.3172 4.24742e-36 8.68244e-35
16.3674 -5.57574e-35 4.38092e-35
16.4177 1.7133e-35 -2.49674e-35
16.4682 -2.09524e-35 4.74656e-35
16.5189 -3.82073e-35 2.45965e-35
16.5697 1.38062e-35 -1.77166e-35
16.6208 -1.49214e-35 5.21941e-35
16.672 -2.2949e-35 1.60495e-35
16.7234 1.20647e-35 -1.83966e-35
16.775 3.52248e-35 8.68882e-35
16.8268 -1.93595e-35 1.74034e-35
16.8787 1.14026e-35 -2.57211e-35
16.9309 5.6522e-35 1.21769e-34
16.9833 -2.06267e-35 2.9662e-35
17.0359 1.38902e-35 -2.77147e-35
17.0887 -4.46505e-35 4.76057e-35
17.1418 -2.24939e-35 2.91122e-35
17.195 1.32169e-35 -1.84023e-35
17.2485 -4.79387e-35 4.84873e-35
17.3022 -1.69412e-35 1.75188e-35
17.3562 1.29857e-35 -2.00004e-35
17.4104 -1.3726e-34 1.13367e-34
17.4648 -1.66573e-35 1.76315e-35
17.5195 1.40507e-35 -2.13392e-35
17.5744 1.60446e-34 2.21945e-34
17.6296 -1.42998e-35 1.42838e-35
17.6851 8.22452e-36 -3.00221e-35
17.7408 9.44232e-35 -9.81953e-35
17.7969 -1.52151e-35 1.92045e-35
17.8532 1.19356e-35 -3.87016e-35
17.9098 -5.28265e-34 -9.8573e-34
17.9667 -1.29765e-35 1.71366e-35
18.0239 9.65169e-36 -4.83818e-35
18.0815 8.9782e-35 -9.78293e-35
18.1393 -1.14067e-35 1.36608e-35
18.1975 -4.51915e-35 -5.32989e-35
18.256 3.20061e-35 -2.47957e-35
18.3149 -9.94158e-36 1.71486e-35
18.3742 -3.54305e-35 9.83088e-36
18.4338 2.67845e-35 -3.37881e-35
18.4938 -1.48956e-35 2.83102e-35
18.5542 -3.02226e-35 1.2599e-35
18.615 1.68091e-35 -6.73516e-35
18.6762 -1.21961e-35 2.69816e-35
18.7379 -1.70698e-35 9.73922e-36
18.8 -6.43218e-37 -5.04825e-35
18.8625 6.94514e-35 3.67317e-35
18.9255 -1.32266e-35 8.86475e-36
18.9891 -3.78773e-35 7.53825e-36
19.0531 5.05167e-35 7.51276e-36
19.1177 -1.35989e-35 1.82874e-35
19.1828 -2.43907e-35 1.36858e-35
19.2484 6.17651e-35 -2.54668e-35
19.3147 -1.64136e-35 1.97729e-35
19.3816 -1.41223e-35 9.35312e-36
19.4491 2.45222e-35 -2.01676e-35
19.5173 3.30454e-35 -1.37833e-35
19.5862 -2.0473e-35 1.30261e-35
19.6558 -3.41007e-35 -7.37031e-35
19.7262 2.53677e-35 -1.42193e-35
19.7974 -1.33068e-35 1.70115e-35
19.8694 -1.93983e-35 7.59434e-36
19.9423 1.25935e-35 -2.91964e-35
20.0162 4.38416e-35 3.7184e-35
20.091 -1.43489e-35 1.55056e-35
20.1669 -2.3618e-35 -2.66138e-35
20.244 2.02824e-35 -2.06231e-35
20.3222 1.55295e-35 3.32979e-35
20.4016 -3.10792e-35 9.14217e-36
20.4825 -1.36231e-35 -2.32741e-35
20.5648 3.3725e-35 -7.95137e-36
20.6487 1.8557e-35 2.7884e-35
20.7344 -2.60057e-35 2.17003e-36
20.8219 -1.62386e-35 -1.42033e-35
20.9115 1.90982e-35 -2.47525e-35
21.0034 2.80839e-35 1.4963e-35
21.0979 -7.10399e-36 2.23433e-35
21.1952 -2.92923e-35 4.59656e-36
21.2959 -5.31874e-36 -1.32938e-35
21.4004 -2.3562e-36 -1.09193e-35
21.5093 -3.16547e-36 -1.8178e-35
21.6237 4.55216e-36 -4.30827e-35
21.7448 1.7024e-36 -5.68323e-35
21.8747 -2.74318e-35 -4.2191e-35
22.0165 -5.37575e-35 -3.17267e-35
22.1768 -1.29536e-34 -1.85613e-35
22.3723 -5.0177e-34 1.42671e-34


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda2.0Nc1Quantum/GRpOneLoop.txt <==
-22.3723 -0.00200623 -9.0049e-06
-22.1768 -0.0020419 -9.24649e-06
-22.0165 -0.00207187 -9.45109e-06
-21.8747 -0.00209894 -9.63723e-06
-21.7448 -0.00212419 -9.81191e-06
-21.6237 -0.00214816 -9.9787e-06
-21.5093 -0.00217118 -1.01397e-05
-21.4004 -0.00219344 -1.02964e-05
-21.2959 -0.00221512 -1.04496e-05
-21.1952 -0.00223631 -1.06001e-05
-21.0979 -0.00225709 -1.07484e-05
-21.0034 -0.00227753 -1.0895e-05
-20.9115 -0.00229769 -1.10402e-05
-20.8219 -0.0023176 -1.11843e-05
-20.7344 -0.00233731 -1.13275e-05
-20.6487 -0.00235683 -1.14699e-05
-20.5648 -0.0023762 -1.16118e-05
-20.4825 -0.00239543 -1.17533e-05
-20.4016 -0.00241455 -1.18945e-05
-20.3222 -0.00243357 -1.20356e-05
-20.244 -0.0024525 -1.21766e-05
-20.1669 -0.00247137 -1.23176e-05
-20.091 -0.00249017 -1.24587e-05
-20.0162 -0.00250893 -1.25999e-05
-19.9423 -0.00252764 -1.27414e-05
-19.8694 -0.00254633 -1.28832e-05
-19.7974 -0.00256499 -1.30254e-05
-19.7262 -0.00258363 -1.31679e-05
-19.6558 -0.00260227 -1.33109e-05
-19.5862 -0.0026209 -1.34544e-05
-19.5173 -0.00263954 -1.35984e-05
-19.4491 -0.00265818 -1.3743e-05
-19.3816 -0.00267684 -1.38882e-05
-19.3147 -0.00269551 -1.4034e-05
-19.2484 -0.00271421 -1.41806e-05
-19.1828 -0.00273293 -1.43278e-05
-19.1177 -0.00275168 -1.44758e-05
-19.0531 -0.00277047 -1.46246e-05
-18.9891 -0.00278929 -1.47742e-05
-18.9255 -0.00280816 -1.49246e-05
-18.8625 -0.00282707 -1.50759e-05
-18.8 -0.00284602 -1.52281e-05
-18.7379 -0.00286503 -1.53812e-05
-18.6762 -0.00288409 -1.55353e-05
-18.615 -0.00290321 -1.56903e-05
-18.5542 -0.00292238 -1.58463e-05
-18.4938 -0.00294161 -1.60033e-05
-18.4338 -0.00296091 -1.61614e-05
-18.3742 -0.00298028 -1.63205e-05
-18.3149 -0.00299971 -1.64807e-05
-18.256 -0.00301921 -1.66421e-05
-18.1975 -0.00303879 -1.68045e-05
-18.1393 -0.00305844 -1.69682e-05
-18.0815 -0.00307817 -1.7133e-05
-18.0239 -0.00309798 -1.7299e-05
-17.9667 -0.00311787 -1.74662e-05
-17.9098 -0.00313785 -1.76347e-05
-17.8532 -0.00315791 -1.78044e-05
-17.7969 -0.00317806 -1.79755e-05
-17.7408 -0.00319829 -1.81478e-05
-17.6851 -0.00321862 -1.83215e-05
-17.6296 -0.00323905 -1.84966e-05
-17.5744 -0.00325956 -1.8673e-05
-17.5195 -0.00328018 -1.88508e-05
-17.4648 -0.00330089 -1.90301e-05
-17.4104 -0.00332171 -1.92108e-05
-17.3562 -0.00334263 -1.9393e-05
-17.3022 -0.00336365 -1.95766e-05
-17.2485 -0.00338478 -1.97618e-05
-17.195 -0.00340601 -1.99485e-05
-17.1418 -0.00342736 -2.01368e-05
-17.0887 -0.00344882 -2.03267e-05
-17.0359 -0.00347039 -2.05181e-05
-16.9833 -0.00349208 -2.07112e-05
-16.9309 -0.00351388 -2.0906e-05
-16.8787 -0.0035358 -2.11024e-05
-16.8268 -0.00355785 -2.13005e-05
-16.775 -0.00358001 -2.15004e-05
-16.7234 -0.0036023 -2.1702e-05
-16.672 -0.00362472 -2.19054e-05
-16.6208 -0.00364726 -2.21106e-05
-16.5697 -0.00366993 -2.23176e-05
-16.5189 -0.00369274 -2.25265e-05
-16.4682 -0.00371567 -2.27372e-05
-16.4177 -0.00373874 -2.29498e-05
-16.3674 -0.00376195 -2.31644e-05
-16.3172 -0.0037853 -2.33809e-05
-16.2672 -0.00380878 -2.35994e-05
-16.2174 -0.00383241 -2.382e-05
-16.1677 -0.00385618 -2.40425e-05
-16.1182 -0.0038801 -2.42671e-05
-16.0689 -0.00390416 -2.44939e-05
-16.0197 -0.00392837 -2.47227e-05
-15.9706 -0.00395274 -2.49537e-05
-15.9217 -0.00397725 -2.51868e-05
-15.873 -0.00400193 -2.54222e-05
-15.8243 -0.00402676 -2.56598e-05
-15.7759 -0.00405174 -2.58997e-05
-15.7276 -0.00407689 -2.61419e-05
-15.6794 -0.0041022 -2.63864e-05
-15.6313 -0.00412768 -2.66333e-05
-15.5834 -0.00415332 -2.68826e-05
-15.5356 -0.00417913 -2.71343e-05
-15.488 -0.00420511 -2.73884e-05
-15.4404 -0.00423126 -2.76451e-05
-15.393 -0.00425759 -2.79043e-05
-15.3458 -0.0042841 -2.8166e-05
-15.2986 -0.00431078 -2.84304e-05
-15.2516 -0.00433764 -2.86973e-05
-15.2047 -0.00436469 -2.8967e-05
-15.1579 -0.00439192 -2.92393e-05
-15.1112 -0.00441934 -2.95144e-05
-15.0647 -0.00444695 -2.97923e-05
-15.0182 -0.00447475 -3.00729e-05
-14.9719 -0.00450275 -3.03565e-05
-14.9257 -0.00453094 -3.06429e-05
-14.8796 -0.00455933 -3.09323e-05
-14.8336 -0.00458792 -3.12246e-05
-14.7877 -0.00461671 -3.15199e-05
-14.7419 -0.00464571 -3.18183e-05
-14.6962 -0.00467491 -3.21198e-05
-14.6506 -0.00470433 -3.24244e-05
-14.6052 -0.00473396 -3.27322e-05
-14.5598 -0.0047638 -3.30433e-05
-14.5145 -0.00479386 -3.33576e-05
-14.4693 -0.00482415 -3.36752e-05
-14.4243 -0.00485465 -3.39962e-05
-14.3793 -0.00488538 -3.43206e-05
-14.3344 -0.00491634 -3.46484e-05
-14.2896 -0.00494752 -3.49798e-05
-14.2449 -0.00497894 -3.53147e-05
-14.2003 -0.0050106 -3.56532e-05
-14.1558 -0.0050425 -3.59954e-05
-14.1113 -0.00507463 -3.63412e-05
-14.067 -0.00510701 -3.66908e-05
-14.0227 -0.00513964 -3.70443e-05
-13.9786 -0.00517252 -3.74016e-05
-13.9345 -0.00520565 -3.77628e-05
-13.8905 -0.00523904 -3.81279e-05
-13.8466 -0.00527268 -3.84972e-05
-13.8028 -0.00530659 -3.88704e-05
-13.759 -0.00534076 -3.92479e-05
-13.7153 -0.0053752 -3.96295e-05
-13.6718 -0.00540991 -4.00155e-05
-13.6283 -0.00544489 -4.04057e-05
-13.5848 -0.00548015 -4.08003e-05
-13.5415 -0.0055157 -4.11994e-05
-13.4982 -0.00555152 -4.1603e-05
-13.455 -0.00558763 -4.20112e-05
-13.4119 -0.00562404 -4.2424e-05
-13.3689 -0.00566074 -4.28415e-05
-13.3259 -0.00569773 -4.32639e-05
-13.283 -0.00573503 -4.36911e-05
-13.2402 -0.00577263 -4.41232e-05
-13.1974 -0.00581054 -4.45603e-05
-13.1547 -0.00584876 -4.50025e-05
-13.1121 -0.0058873 -4.54498e-05
-13.0696 -0.00592616 -4.59023e-05
-13.0271 -0.00596534 -4.63602e-05
-12.9847 -0.00600485 -4.68234e-05
-12.9424 -0.00604469 -4.72921e-05
-12.9001 -0.00608486 -4.77664e-05
-12.8579 -0.00612538 -4.82463e-05
-12.8158 -0.00616624 -4.87318e-05
-12.7737 -0.00620744 -4.92232e-05
-12.7317 -0.006249 -4.97205e-05
-12.6898 -0.00629091 -5.02237e-05
-12.6479 -0.00633319 -5.0733e-05
-12.6061 -0.00637583 -5.12485e-05
-12.5643 -0.00641884 -5.17702e-05
-12.5226 -0.00646222 -5.22983e-05
-12.481 -0.00650598 -5.28328e-05
-12.4394 -0.00655012 -5.33739e-05
-12.3979 -0.00659466 -5.39216e-05
-12.3565 -0.00663958 -5.44761e-05
-12.3151 -0.00668491 -5.50374e-05
-12.2738 -0.00673063 -5.56057e-05
-12.2325 -0.00677677 -5.6181e-05
-12.1913 -0.00682331 -5.67636e-05
-12.1501 -0.00687028 -5.73535e-05
-12.109 -0.00691767 -5.79507e-05
-12.068 -0.00696549 -5.85555e-05
-12.027 -0.00701374 -5.9168e-05
-11.986 -0.00706243 -5.97882e-05
-11.9452 -0.00711157 -6.04163e-05
-11.9043 -0.00716116 -6.10525e-05
-11.8636 -0.0072112 -6.16968e-05
-11.8228 -0.00726171 -6.23493e-05
-11.7822 -0.00731269 -6.30104e-05
-11.7415 -0.00736415 -6.36799e-05
-11.701 -0.00741608 -6.43582e-05
-11.6605 -0.0074685 -6.50453e-05
-11.62 -0.00752142 -6.57414e-05
-11.5796 -0.00757483 -6.64466e-05
-11.5392 -0.00762876 -6.71611e-05
-11.4989 -0.00768319 -6.78851e-05
-11.4587 -0.00773815 -6.86186e-05
-11.4184 -0.00779363 -6.93619e-05
-11.3783 -0.00784965 -7.01151e-05
-11.3381 -0.00790621 -7.08784e-05
-11.2981 -0.00796332 -7.1652e-05
-11.2581 -0.00802099 -7.2436e-05
-11.2181 -0.00807922 -7.32306e-05
-11.1781 -0.00813802 -7.4036e-05
-11.1383 -0.0081974 -7.48523e-05
-11.0984 -0.00825736 -7.56799e-05
-11.0586 -0.00831792 -7.65187e-05
-11.0189 -0.00837909 -7.73691e-05
-10.9792 -0.00844086 -7.82313e-05
-10.9395 -0.00850326 -7.91054e-05
-10.8999 -0.00856628 -7.99917e-05
-10.8603 -0.00862995 -8.08903e-05
-10.8208 -0.00869425 -8.18016e-05
-10.7813 -0.00875921 -8.27256e-05
-10.7418 -0.00882484 -8.36627e-05
-10.7024 -0.00889114 -8.4613e-05
-10.6631 -0.00895812 -8.55769e-05
-10.6238 -0.0090258 -8.65545e-05
-10.5845 -0.00909418 -8.75461e-05
-10.5452 -0.00916327 -8.8552e-05
-10.506 -0.00923308 -8.95723e-05
-10.4669 -0.00930363 -9.06074e-05
-10.4278 -0.00937492 -9.16576e-05
-10.3887 -0.00944697 -9.2723e-05
-10.3496 -0.00951978 -9.38041e-05
-10.3106 -0.00959337 -9.4901e-05
-10.2717 -0.00966774 -9.60141e-05
-10.2328 -0.00974292 -9.71436e-05
-10.1939 -0.00981891 -9.829e-05
-10.155 -0.00989572 -9.94534e-05
-10.1162 -0.00997337 -0.000100634
-10.0774 -0.0100519 -0.000101833
-10.0387 -0.0101312 -0.000103049
-10 -0.0102114 -0.000104285
-9.96134 -0.0102926 -0.000105538
-9.92271 -0.0103746 -0.000106811
-9.88412 -0.0104575 -0.000108104
-9.84557 -0.0105414 -0.000109416
-9.80704 -0.0106262 -0.000110749
-9.76856 -0.0107119 -0.000112102
-9.73011 -0.0107986 -0.000113476
-9.69169 -0.0108864 -0.000114872
-9.65331 -0.0109751 -0.000116289
-9.61496 -0.0110648 -0.000117729
-9.57664 -0.0111556 -0.000119192
-9.53836 -0.0112474 -0.000120678
-9.50011 -0.0113403 -0.000122187
-9.46189 -0.0114342 -0.000123721
-9.42371 -0.0115293 -0.000125279
-9.38556 -0.0116255 -0.000126863
-9.34744 -0.0117228 -0.000128472
-9.30935 -0.0118213 -0.000130107
-9.2713 -0.0119209 -0.000131769
-9.23327 -0.0120217 -0.000133458
-9.19528 -0.0121238 -0.000135175
-9.15732 -0.0122271 -0.00013692
-9.11939 -0.0123316 -0.000138695
-9.08149 -0.0124374 -0.000140498
-9.04362 -0.0125445 -0.000142333
-9.00578 -0.0126529 -0.000144197
-8.96797 -0.0127626 -0.000146094
-8.93019 -0.0128737 -0.000148022
-8.89244 -0.0129862 -0.000149984
-8.85471 -0.0131001 -0.000151979
-8.81702 -0.0132154 -0.000154008
-8.77936 -0.0133322 -0.000156072
-8.74172 -0.0134504 -0.000158172
-8.70412 -0.0135702 -0.000160309
-8.66654 -0.0136915 -0.000162483
-8.62899 -0.0138143 -0.000164695
-8.59146 -0.0139387 -0.000166946
-8.55397 -0.0140648 -0.000169237
-8.5165 -0.0141924 -0.000171569
-8.47906 -0.0143218 -0.000173942
-8.44165 -0.0144528 -0.000176359
-8.40426 -0.0145856 -0.000178818
-8.3669 -0.0147201 -0.000181323
-8.32956 -0.0148564 -0.000183873
-8.29226 -0.0149946 -0.000186469
-8.25497 -0.0151346 -0.000189114
-8.21772 -0.0152765 -0.000191807
-8.18049 -0.0154203 -0.000194551
-8.14328 -0.015566 -0.000197345
-8.1061 -0.0157138 -0.000200192
-8.06895 -0.0158636 -0.000203092
-8.03182 -0.0160155 -0.000206048
-7.99471 -0.0161695 -0.000209059
-7.95763 -0.0163257 -0.000212128
-7.92058 -0.016484 -0.000215256
-7.88355 -0.0166446 -0.000218445
-7.84654 -0.0168074 -0.000221695
-7.80955 -0.0169726 -0.000225009
-7.77259 -0.0171401 -0.000228387
-7.73566 -0.0173101 -0.000231833
-7.69874 -0.0174825 -0.000235346
-7.66185 -0.0176574 -0.000238929
-7.62498 -0.0178349 -0.000242584
-7.58814 -0.018015 -0.000246312
-7.55132 -0.0181978 -0.000250116
-7.51452 -0.0183832 -0.000253997
-7.47774 -0.0185715 -0.000257957
-7.44099 -0.0187626 -0.000261999
-7.40425 -0.0189565 -0.000266124
-7.36754 -0.0191534 -0.000270334
-7.33085 -0.0193533 -0.000274632
-7.29418 -0.0195563 -0.000279021
-7.25754 -0.0197624 -0.000283502
-7.22091 -0.0199717 -0.000288078
-7.18431 -0.0201842 -0.000292752
-7.14772 -0.0204001 -0.000297526
-7.11116 -0.0206194 -0.000302403
-7.07462 -0.0208422 -0.000307386
-7.0381 -0.0210685 -0.000312477
-7.00159 -0.0212985 -0.00031768
-6.96511 -0.0215321 -0.000322998
-6.92865 -0.0217696 -0.000328434
-6.89221 -0.0220109 -0.000333991
-6.85579 -0.0222562 -0.000339673
-6.81938 -0.0225056 -0.000345483
-6.783 -0.022759 -0.000351426
-6.74664 -0.0230168 -0.000357504
-6.71029 -0.0232788 -0.000363722
-6.67397 -0.0235453 -0.000370084
-6.63766 -0.0238163 -0.000376594
-6.60137 -0.024092 -0.000383256
-6.5651 -0.0243724 -0.000390075
-6.52885 -0.0246576 -0.000397056
-6.49262 -0.0249479 -0.000404204
-6.4564 -0.0252432 -0.000411523
-6.42021 -0.0255437 -0.000419019
-6.38403 -0.0258496 -0.000426698
-6.34786 -0.0261609 -0.000434564
-6.31172 -0.0264779 -0.000442625
-6.27559 -0.0268006 -0.000450885
-6.23949 -0.0271291 -0.000459352
-6.20339 -0.0274637 -0.000468031
-6.16732 -0.0278045 -0.00047693
-6.13126 -0.0281516 -0.000486056
-6.09522 -0.0285052 -0.000495415
-6.05919 -0.0288655 -0.000505017
-6.02319 -0.0292326 -0.000514868
-5.9872 -0.0296067 -0.000524977
-5.95122 -0.029988 -0.000535353
-5.91526 -0.0303767 -0.000546004
-5.87932 -0.030773 -0.000556941
-5.84339 -0.0311771 -0.000568172
-5.80748 -0.0315891 -0.000579708
-5.77158 -0.0320094 -0.000591559
-5.7357 -0.0324381 -0.000603737
-5.69984 -0.0328755 -0.000616252
-5.66399 -0.0333217 -0.000629118
-5.62815 -0.0337771 -0.000642346
-5.59233 -0.034242 -0.00065595
-5.55653 -0.0347165 -0.000669942
-5.52074 -0.035201 -0.000684338
-5.48497 -0.0356957 -0.000699153
-5.4492 -0.036201 -0.000714401
-5.41346 -0.0367171 -0.0007301
-5.37773 -0.0372443 -0.000746266
-5.34201 -0.0377831 -0.000762917
-5.30631 -0.0383338 -0.000780072
-5.27062 -0.0388966 -0.00079775
-5.23494 -0.039472 -0.000815972
-5.19928 -0.0400604 -0.00083476
-5.16363 -0.0406621 -0.000854135
-5.128 -0.0412776 -0.000874122
-5.09237 -0.0419074 -0.000894745
-5.05677 -0.0425518 -0.000916031
-5.02117 -0.0432114 -0.000938007
-4.98559 -0.0438866 -0.000960701
-4.95002 -0.0445779 -0.000984144
-4.91446 -0.045286 -0.00100837
-4.87892 -0.0460112 -0.00103341
-4.84339 -0.0467543 -0.00105929
-4.80787 -0.0475158 -0.00108607
-4.77237 -0.0482964 -0.00111377
-4.73687 -0.0490967 -0.00114243
-4.70139 -0.0499174 -0.00117211
-4.66592 -0.0507592 -0.00120285
-4.63046 -0.0516228 -0.00123469
-4.59502 -0.0525092 -0.00126768
-4.55958 -0.053419 -0.00130189
-4.52416 -0.0543532 -0.00133737
-4.48875 -0.0553127 -0.00137418
-4.45335 -0.0562983 -0.00141238
-4.41797 -0.0573112 -0.00145204
-4.38259 -0.0583523 -0.00149324
-4.34722 -0.0594227 -0.00153606
-4.31187 -0.0605237 -0.00158056
-4.27653 -0.0616563 -0.00162685
-4.24119 -0.0628219 -0.00167502
-4.20587 -0.0640218 -0.00172515
-4.17056 -0.0652575 -0.00177737
-4.13526 -0.0665303 -0.00183177
-4.09997 -0.067842 -0.00188848
-4.06469 -0.069194 -0.00194764
-4.02942 -0.0705882 -0.00200936
-3.99416 -0.0720265 -0.00207381
-3.95891 -0.0735106 -0.00214113
-3.92367 -0.0750428 -0.0022115
-3.88844 -0.0766252 -0.0022851
-3.85322 -0.0782601 -0.00236211
-3.81801 -0.0799499 -0.00244274
-3.7828 -0.0816973 -0.00252723
-3.74761 -0.083505 -0.0026158
-3.71243 -0.0853759 -0.00270873
-3.67726 -0.0873131 -0.00280628
-3.64209 -0.0893201 -0.00290877
-3.60694 -0.0914002 -0.00301652
-3.57179 -0.0935573 -0.00312988
-3.53665 -0.0957955 -0.00324924
-3.50152 -0.0981189 -0.00337502
-3.4664 -0.100532 -0.00350767
-3.43129 -0.103041 -0.0036477
-3.39619 -0.105649 -0.00379563
-3.36109 -0.108363 -0.00395206
-3.32601 -0.11119 -0.00411763
-3.29093 -0.114134 -0.00429306
-3.25586 -0.117205 -0.00447911
-3.2208 -0.120409 -0.00467665
-3.18574 -0.123754 -0.00488661
-3.1507 -0.12725 -0.00511003
-3.11566 -0.130906 -0.00534806
-3.08063 -0.134733 -0.00560196
-3.0456 -0.138743 -0.00587316
-3.01059 -0.142947 -0.00616322
-2.97558 -0.14736 -0.00647388
-2.94058 -0.151995 -0.00680712
-2.90558 -0.156871 -0.00716512
-2.87059 -0.162004 -0.00755035
-2.83561 -0.167415 -0.00796558
-2.80064 -0.173125 -0.00841395
-2.76567 -0.179158 -0.00889902
-2.73071 -0.185541 -0.00942484
-2.69576 -0.192303 -0.00999601
-2.66081 -0.199479 -0.0106178
-2.62587 -0.207103 -0.0112963
-2.59094 -0.215219 -0.0120385
-2.55601 -0.223872 -0.0128526
-2.52109 -0.233115 -0.0137478
-2.48617 -0.243007 -0.0147354
-2.45126 -0.253616 -0.0158282
-2.41636 -0.265019 -0.0170415
-2.38146 -0.277305 -0.0183936
-2.34657 -0.290576 -0.0199061
-2.31168 -0.30495 -0.0216052
-2.2768 -0.320563 -0.0235225
-2.24192 -0.337579 -0.0256968
-2.20705 -0.356185 -0.0281756
-2.17219 -0.376608 -0.031018
-2.13733 -0.399118 -0.034298
-2.10247 -0.424038 -0.0381096
-2.06762 -0.451765 -0.0425732
-2.03278 -0.482783 -0.0478453
-1.99794 -0.517695 -0.0541319
-1.9631 -0.557258 -0.0617089
-1.92827 -0.602433 -0.0709526
-1.89345 -0.654465 -0.0823861
-1.85862 -0.714986 -0.0967536
-1.82381 -0.786177 -0.115143
-1.78899 -0.871016 -0.139191
-1.75419 -0.973659 -0.171456
-1.71938 -1.10006 -0.216095
-1.68458 -1.25896 -0.280231
-1.64979 -1.46356 -0.376812
-1.61499 -1.73409 -0.531212
-1.58021 -2.10057 -0.797831
-1.54542 -2.59717 -1.30604
-1.51064 -3.17919 -2.38903
-1.47586 -3.11199 -4.72689
-1.44109 0.205378 -6.93311
-1.40632 3.3924 -4.61953
-1.37155 3.4016 -2.33445
-1.33679 2.8186 -1.28156
-1.30203 2.32731 -0.785575
-1.26727 1.96525 -0.524277
-1.23251 1.69794 -0.372431
-1.19776 1.49574 -0.27717
-1.16301 1.33874 -0.213751
-1.12827 1.21393 -0.169506
-1.09352 1.1127 -0.137454
-1.05878 1.02917 -0.113509
-1.02405 0.959237 -0.0951533
-0.989309 0.899967 -0.0807737
-0.954576 0.849199 -0.0692966
-0.919844 0.805319 -0.0599865
-0.885115 0.767098 -0.052326
-0.850388 0.733584 -0.0459427
-0.815663 0.704028 -0.0405629
-0.78094 0.677836 -0.0359823
-0.746219 0.654529 -0.0320452
-0.711499 0.633718 -0.028632
-0.676781 0.615084 -0.025649
-0.642065 0.598362 -0.0230223
-0.60735 0.583333 -0.0206928
-0.572637 0.569813 -0.0186126
-0.537925 0.557644 -0.0167428
-0.503214 0.546697 -0.0150513
-0.468504 0.536859 -0.0135116
-0.433796 0.528033 -0.0121014
-0.399089 0.520139 -0.0108018
-0.364382 0.513107 -0.00959675
-0.329676 0.506876 -0.00847251
-0.294972 0.501395 -0.00741713
-0.260267 0.496622 -0.00642014
-0.225564 0.492519 -0.0054723
-0.190861 0.489056 -0.00456532
-0.156158 0.486207 -0.00369174
-0.121456 0.483951 -0.0028447
-0.0867541 0.482273 -0.00201782
-0.0520524 0.48116 -0.0012051
-0.0173508 0.480606 -0.000400772
0.0173508 0.480606 0.000400772
0.0520524 0.48116 0.0012051
0.0867541 0.482273 0.00201782
0.121456 0.483951 0.0028447
0.156158 0.486207 0.00369174
0.190861 0.489056 0.00456532
0.225564 0.492519 0.0054723
0.260267 0.496622 0.00642014
0.294972 0.501395 0.00741713
0.329676 0.506876 0.00847251
0.364382 0.513107 0.00959675
0.399089 0.520139 0.0108018
0.433796 0.528033 0.0121014
0.468504 0.536859 0.0135116
0.503214 0.546697 0.0150513
0.537925 0.557644 0.0167428
0.572637 0.569813 0.0186126
0.60735 0.583333 0.0206928
0.642065 0.598362 0.0230223
0.676781 0.615084 0.025649
0.711499 0.633718 0.028632
0.746219 0.654529 0.0320452
0.78094 0.677836 0.0359823
0.815663 0.704028 0.0405629
0.850388 0.733584 0.0459427
0.885115 0.767098 0.052326
0.919844 0.805319 0.0599865
0.954576 0.849199 0.0692966
0.989309 0.899967 0.0807737
1.02405 0.959237 0.0951533
1.05878 1.02917 0.113509
1.09352 1.1127 0.137454
1.12827 1.21393 0.169506
1.16301 1.33874 0.213751
1.19776 1.49574 0.27717
1.23251 1.69794 0.372431
1.26727 1.96525 0.524277
1.30203 2.32731 0.785575
1.33679 2.8186 1.28156
1.37155 3.4016 2.33445
1.40632 3.3924 4.61953
1.44109 0.205378 6.93311
1.47586 -3.11199 4.72689
1.51064 -3.17919 2.38903
1.54542 -2.59717 1.30604
1.58021 -2.10057 0.797831
1.61499 -1.73409 0.531212
1.64979 -1.46356 0.376812
1.68458 -1.25896 0.280231
1.71938 -1.10006 0.216095
1.75419 -0.973659 0.171456
1.78899 -0.871016 0.139191
1.82381 -0.786177 0.115143
1.85862 -0.714986 0.0967536
1.89345 -0.654465 0.0823861
1.92827 -0.602433 0.0709526
1.9631 -0.557258 0.0617089
1.99794 -0.517695 0.0541319
2.03278 -0.482783 0.0478453
2.06762 -0.451765 0.0425732
2.10247 -0.424038 0.0381096
2.13733 -0.399118 0.034298
2.17219 -0.376608 0.031018
2.20705 -0.356185 0.0281756
2.24192 -0.337579 0.0256968
2.2768 -0.320563 0.0235225
2.31168 -0.30495 0.0216052
2.34657 -0.290576 0.0199061
2.38146 -0.277305 0.0183936
2.41636 -0.265019 0.0170415
2.45126 -0.253616 0.0158282
2.48617 -0.243007 0.0147354
2.52109 -0.233115 0.0137478
2.55601 -0.223872 0.0128526
2.59094 -0.215219 0.0120385
2.62587 -0.207103 0.0112963
2.66081 -0.199479 0.0106178
2.69576 -0.192303 0.00999601
2.73071 -0.185541 0.00942484
2.76567 -0.179158 0.00889902
2.80064 -0.173125 0.00841395
2.83561 -0.167415 0.00796558
2.87059 -0.162004 0.00755035
2.90558 -0.156871 0.00716512
2.94058 -0.151995 0.00680712
2.97558 -0.14736 0.00647388
3.01059 -0.142947 0.00616322
3.0456 -0.138743 0.00587316
3.08063 -0.134733 0.00560196
3.11566 -0.130906 0.00534806
3.1507 -0.12725 0.00511003
3.18574 -0.123754 0.00488661
3.2208 -0.120409 0.00467665
3.25586 -0.117205 0.00447911
3.29093 -0.114134 0.00429306
3.32601 -0.11119 0.00411763
3.36109 -0.108363 0.00395206
3.39619 -0.105649 0.00379563
3.43129 -0.103041 0.0036477
3.4664 -0.100532 0.00350767
3.50152 -0.0981189 0.00337502
3.53665 -0.0957955 0.00324924
3.57179 -0.0935573 0.00312988
3.60694 -0.0914002 0.00301652
3.64209 -0.0893201 0.00290877
3.67726 -0.0873131 0.00280628
3.71243 -0.0853759 0.00270873
3.74761 -0.083505 0.0026158
3.7828 -0.0816973 0.00252723
3.81801 -0.0799499 0.00244274
3.85322 -0.0782601 0.00236211
3.88844 -0.0766252 0.0022851
3.92367 -0.0750428 0.0022115
3.95891 -0.0735106 0.00214113
3.99416 -0.0720265 0.00207381
4.02942 -0.0705882 0.00200936
4.06469 -0.069194 0.00194764
4.09997 -0.067842 0.00188848
4.13526 -0.0665303 0.00183177
4.17056 -0.0652575 0.00177737
4.20587 -0.0640218 0.00172515
4.24119 -0.0628219 0.00167502
4.27653 -0.0616563 0.00162685
4.31187 -0.0605237 0.00158056
4.34722 -0.0594227 0.00153606
4.38259 -0.0583523 0.00149324
4.41797 -0.0573112 0.00145204
4.45335 -0.0562983 0.00141238
4.48875 -0.0553127 0.00137418
4.52416 -0.0543532 0.00133737
4.55958 -0.053419 0.00130189
4.59502 -0.0525092 0.00126768
4.63046 -0.0516228 0.00123469
4.66592 -0.0507592 0.00120285
4.70139 -0.0499174 0.00117211
4.73687 -0.0490967 0.00114243
4.77237 -0.0482964 0.00111377
4.80787 -0.0475158 0.00108607
4.84339 -0.0467543 0.00105929
4.87892 -0.0460112 0.00103341
4.91446 -0.045286 0.00100837
4.95002 -0.0445779 0.000984144
4.98559 -0.0438866 0.000960701
5.02117 -0.0432114 0.000938007
5.05677 -0.0425518 0.000916031
5.09237 -0.0419074 0.000894745
5.128 -0.0412776 0.000874122
5.16363 -0.0406621 0.000854135
5.19928 -0.0400604 0.00083476
5.23494 -0.039472 0.000815972
5.27062 -0.0388966 0.00079775
5.30631 -0.0383338 0.000780072
5.34201 -0.0377831 0.000762917
5.37773 -0.0372443 0.000746266
5.41346 -0.0367171 0.0007301
5.4492 -0.036201 0.000714401
5.48497 -0.0356957 0.000699153
5.52074 -0.035201 0.000684338
5.55653 -0.0347165 0.000669942
5.59233 -0.034242 0.00065595
5.62815 -0.0337771 0.000642346
5.66399 -0.0333217 0.000629118
5.69984 -0.0328755 0.000616252
5.7357 -0.0324381 0.000603737
5.77158 -0.0320094 0.000591559
5.80748 -0.0315891 0.000579708
5.84339 -0.0311771 0.000568172
5.87932 -0.030773 0.000556941
5.91526 -0.0303767 0.000546004
5.95122 -0.029988 0.000535353
5.9872 -0.0296067 0.000524977
6.02319 -0.0292326 0.000514868
6.05919 -0.0288655 0.000505017
6.09522 -0.0285052 0.000495415
6.13126 -0.0281516 0.000486056
6.16732 -0.0278045 0.00047693
6.20339 -0.0274637 0.000468031
6.23949 -0.0271291 0.000459352
6.27559 -0.0268006 0.000450885
6.31172 -0.0264779 0.000442625
6.34786 -0.0261609 0.000434564
6.38403 -0.0258496 0.000426698
6.42021 -0.0255437 0.000419019
6.4564 -0.0252432 0.000411523
6.49262 -0.0249479 0.000404204
6.52885 -0.0246576 0.000397056
6.5651 -0.0243724 0.000390075
6.60137 -0.024092 0.000383256
6.63766 -0.0238163 0.000376594
6.67397 -0.0235453 0.000370084
6.71029 -0.0232788 0.000363722
6.74664 -0.0230168 0.000357504
6.783 -0.022759 0.000351426
6.81938 -0.0225056 0.000345483
6.85579 -0.0222562 0.000339673
6.89221 -0.0220109 0.000333991
6.92865 -0.0217696 0.000328434
6.96511 -0.0215321 0.000322998
7.00159 -0.0212985 0.00031768
7.0381 -0.0210685 0.000312477
7.07462 -0.0208422 0.000307386
7.11116 -0.0206194 0.000302403
7.14772 -0.0204001 0.000297526
7.18431 -0.0201842 0.000292752
7.22091 -0.0199717 0.000288078
7.25754 -0.0197624 0.000283502
7.29418 -0.0195563 0.000279021
7.33085 -0.0193533 0.000274632
7.36754 -0.0191534 0.000270334
7.40425 -0.0189565 0.000266124
7.44099 -0.0187626 0.000261999
7.47774 -0.0185715 0.000257957
7.51452 -0.0183832 0.000253997
7.55132 -0.0181978 0.000250116
7.58814 -0.018015 0.000246312
7.62498 -0.0178349 0.000242584
7.66185 -0.0176574 0.000238929
7.69874 -0.0174825 0.000235346
7.73566 -0.0173101 0.000231833
7.77259 -0.0171401 0.000228387
7.80955 -0.0169726 0.000225009
7.84654 -0.0168074 0.000221695
7.88355 -0.0166446 0.000218445
7.92058 -0.016484 0.000215256
7.95763 -0.0163257 0.000212128
7.99471 -0.0161695 0.000209059
8.03182 -0.0160155 0.000206048
8.06895 -0.0158636 0.000203092
8.1061 -0.0157138 0.000200192
8.14328 -0.015566 0.000197345
8.18049 -0.0154203 0.000194551
8.21772 -0.0152765 0.000191807
8.25497 -0.0151346 0.000189114
8.29226 -0.0149946 0.000186469
8.32956 -0.0148564 0.000183873
8.3669 -0.0147201 0.000181323
8.40426 -0.0145856 0.000178818
8.44165 -0.0144528 0.000176359
8.47906 -0.0143218 0.000173942
8.5165 -0.0141924 0.000171569
8.55397 -0.0140648 0.000169237
8.59146 -0.0139387 0.000166946
8.62899 -0.0138143 0.000164695
8.66654 -0.0136915 0.000162483
8.70412 -0.0135702 0.000160309
8.74172 -0.0134504 0.000158172
8.77936 -0.0133322 0.000156072
8.81702 -0.0132154 0.000154008
8.85471 -0.0131001 0.000151979
8.89244 -0.0129862 0.000149984
8.93019 -0.0128737 0.000148022
8.96797 -0.0127626 0.000146094
9.00578 -0.0126529 0.000144197
9.04362 -0.0125445 0.000142333
9.08149 -0.0124374 0.000140498
9.11939 -0.0123316 0.000138695
9.15732 -0.0122271 0.00013692
9.19528 -0.0121238 0.000135175
9.23327 -0.0120217 0.000133458
9.2713 -0.0119209 0.000131769
9.30935 -0.0118213 0.000130107
9.34744 -0.0117228 0.000128472
9.38556 -0.0116255 0.000126863
9.42371 -0.0115293 0.000125279
9.46189 -0.0114342 0.000123721
9.50011 -0.0113403 0.000122187
9.53836 -0.0112474 0.000120678
9.57664 -0.0111556 0.000119192
9.61496 -0.0110648 0.000117729
9.65331 -0.0109751 0.000116289
9.69169 -0.0108864 0.000114872
9.73011 -0.0107986 0.000113476
9.76856 -0.0107119 0.000112102
9.80704 -0.0106262 0.000110749
9.84557 -0.0105414 0.000109416
9.88412 -0.0104575 0.000108104
9.92271 -0.0103746 0.000106811
9.96134 -0.0102926 0.000105538
10 -0.0102114 0.000104285
10.0387 -0.0101312 0.000103049
10.0774 -0.0100519 0.000101833
10.1162 -0.00997337 0.000100634
10.155 -0.00989572 9.94534e-05
10.1939 -0.00981891 9.829e-05
10.2328 -0.00974292 9.71436e-05
10.2717 -0.00966774 9.60141e-05
10.3106 -0.00959337 9.4901e-05
10.3496 -0.00951978 9.38041e-05
10.3887 -0.00944697 9.2723e-05
10.4278 -0.00937492 9.16576e-05
10.4669 -0.00930363 9.06074e-05
10.506 -0.00923308 8.95723e-05
10.5452 -0.00916327 8.8552e-05
10.5845 -0.00909418 8.75461e-05
10.6238 -0.0090258 8.65545e-05
10.6631 -0.00895812 8.55769e-05
10.7024 -0.00889114 8.4613e-05
10.7418 -0.00882484 8.36627e-05
10.7813 -0.00875921 8.27256e-05
10.8208 -0.00869425 8.18016e-05
10.8603 -0.00862995 8.08903e-05
10.8999 -0.00856628 7.99917e-05
10.9395 -0.00850326 7.91054e-05
10.9792 -0.00844086 7.82313e-05
11.0189 -0.00837909 7.73691e-05
11.0586 -0.00831792 7.65187e-05
11.0984 -0.00825736 7.56799e-05
11.1383 -0.0081974 7.48523e-05
11.1781 -0.00813802 7.4036e-05
11.2181 -0.00807922 7.32306e-05
11.2581 -0.00802099 7.2436e-05
11.2981 -0.00796332 7.1652e-05
11.3381 -0.00790621 7.08784e-05
11.3783 -0.00784965 7.01151e-05
11.4184 -0.00779363 6.93619e-05
11.4587 -0.00773815 6.86186e-05
11.4989 -0.00768319 6.78851e-05
11.5392 -0.00762876 6.71611e-05
11.5796 -0.00757483 6.64466e-05
11.62 -0.00752142 6.57414e-05
11.6605 -0.0074685 6.50453e-05
11.701 -0.00741608 6.43582e-05
11.7415 -0.00736415 6.36799e-05
11.7822 -0.00731269 6.30104e-05
11.8228 -0.00726171 6.23493e-05
11.8636 -0.0072112 6.16968e-05
11.9043 -0.00716116 6.10525e-05
11.9452 -0.00711157 6.04163e-05
11.986 -0.00706243 5.97882e-05
12.027 -0.00701374 5.9168e-05
12.068 -0.00696549 5.85555e-05
12.109 -0.00691767 5.79507e-05
12.1501 -0.00687028 5.73535e-05
12.1913 -0.00682331 5.67636e-05
12.2325 -0.00677677 5.6181e-05
12.2738 -0.00673063 5.56057e-05
12.3151 -0.00668491 5.50374e-05
12.3565 -0.00663958 5.44761e-05
12.3979 -0.00659466 5.39216e-05
12.4394 -0.00655012 5.33739e-05
12.481 -0.00650598 5.28328e-05
12.5226 -0.00646222 5.22983e-05
12.5643 -0.00641884 5.17702e-05
12.6061 -0.00637583 5.12485e-05
12.6479 -0.00633319 5.0733e-05
12.6898 -0.00629091 5.02237e-05
12.7317 -0.006249 4.97205e-05
12.7737 -0.00620744 4.92232e-05
12.8158 -0.00616624 4.87318e-05
12.8579 -0.00612538 4.82463e-05
12.9001 -0.00608486 4.77664e-05
12.9424 -0.00604469 4.72921e-05
12.9847 -0.00600485 4.68234e-05
13.0271 -0.00596534 4.63602e-05
13.0696 -0.00592616 4.59023e-05
13.1121 -0.0058873 4.54498e-05
13.1547 -0.00584876 4.50025e-05
13.1974 -0.00581054 4.45603e-05
13.2402 -0.00577263 4.41232e-05
13.283 -0.00573503 4.36911e-05
13.3259 -0.00569773 4.32639e-05
13.3689 -0.00566074 4.28415e-05
13.4119 -0.00562404 4.2424e-05
13.455 -0.00558763 4.20112e-05
13.4982 -0.00555152 4.1603e-05
13.5415 -0.0055157 4.11994e-05
13.5848 -0.00548015 4.08003e-05
13.6283 -0.00544489 4.04057e-05
13.6718 -0.00540991 4.00155e-05
13.7153 -0.0053752 3.96295e-05
13.759 -0.00534076 3.92479e-05
13.8028 -0.00530659 3.88704e-05
13.8466 -0.00527268 3.84972e-05
13.8905 -0.00523904 3.81279e-05
13.9345 -0.00520565 3.77628e-05
13.9786 -0.00517252 3.74016e-05
14.0227 -0.00513964 3.70443e-05
14.067 -0.00510701 3.66908e-05
14.1113 -0.00507463 3.63412e-05
14.1558 -0.0050425 3.59954e-05
14.2003 -0.0050106 3.56532e-05
14.2449 -0.00497894 3.53147e-05
14.2896 -0.00494752 3.49798e-05
14.3344 -0.00491634 3.46484e-05
14.3793 -0.00488538 3.43206e-05
14.4243 -0.00485465 3.39962e-05
14.4693 -0.00482415 3.36752e-05
14.5145 -0.00479386 3.33576e-05
14.5598 -0.0047638 3.30433e-05
14.6052 -0.00473396 3.27322e-05
14.6506 -0.00470433 3.24244e-05
14.6962 -0.00467491 3.21198e-05
14.7419 -0.00464571 3.18183e-05
14.7877 -0.00461671 3.15199e-05
14.8336 -0.00458792 3.12246e-05
14.8796 -0.00455933 3.09323e-05
14.9257 -0.00453094 3.06429e-05
14.9719 -0.00450275 3.03565e-05
15.0182 -0.00447475 3.00729e-05
15.0647 -0.00444695 2.97923e-05
15.1112 -0.00441934 2.95144e-05
15.1579 -0.00439192 2.92393e-05
15.2047 -0.00436469 2.8967e-05
15.2516 -0.00433764 2.86973e-05
15.2986 -0.00431078 2.84304e-05
15.3458 -0.0042841 2.8166e-05
15.393 -0.00425759 2.79043e-05
15.4404 -0.00423126 2.76451e-05
15.488 -0.00420511 2.73884e-05
15.5356 -0.00417913 2.71343e-05
15.5834 -0.00415332 2.68826e-05
15.6313 -0.00412768 2.66333e-05
15.6794 -0.0041022 2.63864e-05
15.7276 -0.00407689 2.61419e-05
15.7759 -0.00405174 2.58997e-05
15.8243 -0.00402676 2.56598e-05
15.873 -0.00400193 2.54222e-05
15.9217 -0.00397725 2.51868e-05
15.9706 -0.00395274 2.49537e-05
16.0197 -0.00392837 2.47227e-05
16.0689 -0.00390416 2.44939e-05
16.1182 -0.0038801 2.42671e-05
16.1677 -0.00385618 2.40425e-05
16.2174 -0.00383241 2.382e-05
16.2672 -0.00380878 2.35994e-05
16.3172 -0.0037853 2.33809e-05
16.3674 -0.00376195 2.31644e-05
16.4177 -0.00373874 2.29498e-05
16.4682 -0.00371567 2.27372e-05
16.5189 -0.00369274 2.25265e-05
16.5697 -0.00366993 2.23176e-05
16.6208 -0.00364726 2.21106e-05
16.672 -0.00362472 2.19054e-05
16.7234 -0.0036023 2.1702e-05
16.775 -0.00358001 2.15004e-05
16.8268 -0.00355785 2.13005e-05
16.8787 -0.0035358 2.11024e-05
16.9309 -0.00351388 2.0906e-05
16.9833 -0.00349208 2.07112e-05
17.0359 -0.00347039 2.05181e-05
17.0887 -0.00344882 2.03267e-05
17.1418 -0.00342736 2.01368e-05
17.195 -0.00340601 1.99485e-05
17.2485 -0.00338478 1.97618e-05
17.3022 -0.00336365 1.95766e-05
17.3562 -0.00334263 1.9393e-05
17.4104 -0.00332171 1.92108e-05
17.4648 -0.00330089 1.90301e-05
17.5195 -0.00328018 1.88508e-05
17.5744 -0.00325956 1.8673e-05
17.6296 -0.00323905 1.84966e-05
17.6851 -0.00321862 1.83215e-05
17.7408 -0.00319829 1.81478e-05
17.7969 -0.00317806 1.79755e-05
17.8532 -0.00315791 1.78044e-05
17.9098 -0.00313785 1.76347e-05
17.9667 -0.00311787 1.74662e-05
18.0239 -0.00309798 1.7299e-05
18.0815 -0.00307817 1.7133e-05
18.1393 -0.00305844 1.69682e-05
18.1975 -0.00303879 1.68045e-05
18.256 -0.00301921 1.66421e-05
18.3149 -0.00299971 1.64807e-05
18.3742 -0.00298028 1.63205e-05
18.4338 -0.00296091 1.61614e-05
18.4938 -0.00294161 1.60033e-05
18.5542 -0.00292238 1.58463e-05
18.615 -0.00290321 1.56903e-05
18.6762 -0.00288409 1.55353e-05
18.7379 -0.00286503 1.53812e-05
18.8 -0.00284602 1.52281e-05
18.8625 -0.00282707 1.50759e-05
18.9255 -0.00280816 1.49246e-05
18.9891 -0.00278929 1.47742e-05
19.0531 -0.00277047 1.46246e-05
19.1177 -0.00275168 1.44758e-05
19.1828 -0.00273293 1.43278e-05
19.2484 -0.00271421 1.41806e-05
19.3147 -0.00269551 1.4034e-05
19.3816 -0.00267684 1.38882e-05
19.4491 -0.00265818 1.3743e-05
19.5173 -0.00263954 1.35984e-05
19.5862 -0.0026209 1.34544e-05
19.6558 -0.00260227 1.33109e-05
19.7262 -0.00258363 1.31679e-05
19.7974 -0.00256499 1.30254e-05
19.8694 -0.00254633 1.28832e-05
19.9423 -0.00252764 1.27414e-05
20.0162 -0.00250893 1.25999e-05
20.091 -0.00249017 1.24587e-05
20.1669 -0.00247137 1.23176e-05
20.244 -0.0024525 1.21766e-05
20.3222 -0.00243357 1.20356e-05
20.4016 -0.00241455 1.18945e-05
20.4825 -0.00239543 1.17533e-05
20.5648 -0.0023762 1.16118e-05
20.6487 -0.00235683 1.14699e-05
20.7344 -0.00233731 1.13275e-05
20.8219 -0.0023176 1.11843e-05
20.9115 -0.00229769 1.10402e-05
21.0034 -0.00227753 1.0895e-05
21.0979 -0.00225709 1.07484e-05
21.1952 -0.00223631 1.06001e-05
21.2959 -0.00221512 1.04496e-05
21.4004 -0.00219344 1.02964e-05
21.5093 -0.00217118 1.01397e-05
21.6237 -0.00214816 9.9787e-06
21.7448 -0.00212419 9.81191e-06
21.8747 -0.00209894 9.63723e-06
22.0165 -0.00207187 9.45109e-06
22.1768 -0.0020419 9.24649e-06
22.3723 -0.00200623 9.0049e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda2.0Nc1Quantum/GRpTwoLoop.txt <==
-22.3723 -0.00200178 -8.96718e-06
-22.1768 -0.0020373 -9.20802e-06
-22.0165 -0.00206713 -9.40929e-06
-21.8747 -0.00209408 -9.5949e-06
-21.7448 -0.00211922 -9.76673e-06
-21.6237 -0.00214307 -9.933e-06
-21.5093 -0.00216598 -1.00914e-05
-21.4004 -0.00218814 -1.02474e-05
-21.2959 -0.00220971 -1.03981e-05
-21.1952 -0.00223079 -1.05479e-05
-21.0979 -0.00225147 -1.06936e-05
-21.0034 -0.00227182 -1.08391e-05
-20.9115 -0.00229188 -1.09811e-05
-20.8219 -0.00231169 -1.11232e-05
-20.7344 -0.00233129 -1.1262e-05
-20.6487 -0.00235072 -1.14015e-05
-20.5648 -0.00236999 -1.154e-05
-20.4825 -0.00238912 -1.16824e-05
-20.4016 -0.00240814 -1.18259e-05
-20.3222 -0.00242706 -1.19711e-05
-20.244 -0.00244589 -1.2111e-05
-20.1669 -0.00246466 -1.22491e-05
-20.091 -0.00248336 -1.23869e-05
-20.0162 -0.00250201 -1.25296e-05
-19.9423 -0.00252063 -1.26706e-05
-19.8694 -0.00253921 -1.28104e-05
-19.7974 -0.00255776 -1.29497e-05
-19.7262 -0.0025763 -1.30933e-05
-19.6558 -0.00259483 -1.32344e-05
-19.5862 -0.00261336 -1.33759e-05
-19.5173 -0.00263189 -1.35185e-05
-19.4491 -0.00265043 -1.36633e-05
-19.3816 -0.00266897 -1.38054e-05
-19.3147 -0.00268754 -1.39506e-05
-19.2484 -0.00270612 -1.40959e-05
-19.1828 -0.00272474 -1.42416e-05
-19.1177 -0.00274338 -1.43875e-05
-19.0531 -0.00276205 -1.45362e-05
-18.9891 -0.00278076 -1.46829e-05
-18.9255 -0.00279951 -1.48327e-05
-18.8625 -0.0028183 -1.49823e-05
-18.8 -0.00283714 -1.51329e-05
-18.7379 -0.00285603 -1.52841e-05
-18.6762 -0.00287497 -1.54375e-05
-18.615 -0.00289396 -1.55896e-05
-18.5542 -0.00291301 -1.57452e-05
-18.4938 -0.00293212 -1.58998e-05
-18.4338 -0.0029513 -1.60565e-05
-18.3742 -0.00297054 -1.62138e-05
-18.3149 -0.00298984 -1.63726e-05
-18.256 -0.00300922 -1.65315e-05
-18.1975 -0.00302867 -1.66933e-05
-18.1393 -0.00304819 -1.68539e-05
-18.0815 -0.00306779 -1.7018e-05
-18.0239 -0.00308746 -1.71814e-05
-17.9667 -0.00310722 -1.73472e-05
-17.9098 -0.00312706 -1.75135e-05
-17.8532 -0.00314698 -1.76817e-05
-17.7969 -0.00316699 -1.78502e-05
-17.7408 -0.00318708 -1.80214e-05
-17.6851 -0.00320727 -1.81921e-05
-17.6296 -0.00322755 -1.83662e-05
-17.5744 -0.00324792 -1.85395e-05
-17.5195 -0.00326839 -1.87161e-05
-17.4648 -0.00328896 -1.88926e-05
-17.4104 -0.00330962 -1.90716e-05
-17.3562 -0.00333039 -1.92512e-05
-17.3022 -0.00335126 -1.94331e-05
-17.2485 -0.00337223 -1.96155e-05
-17.195 -0.00339331 -1.98007e-05
-17.1418 -0.0034145 -1.99857e-05
-17.0887 -0.0034358 -2.01742e-05
-17.0359 -0.0034572 -2.03623e-05
-16.9833 -0.00347873 -2.05539e-05
-16.9309 -0.00350037 -2.07454e-05
-16.8787 -0.00352212 -2.09401e-05
-16.8268 -0.00354399 -2.11351e-05
-16.775 -0.00356599 -2.13329e-05
-16.7234 -0.0035881 -2.15314e-05
-16.672 -0.00361034 -2.17328e-05
-16.6208 -0.00363271 -2.19345e-05
-16.5697 -0.0036552 -2.21397e-05
-16.5189 -0.00367782 -2.23448e-05
-16.4682 -0.00370057 -2.25538e-05
-16.4177 -0.00372345 -2.27626e-05
-16.3674 -0.00374647 -2.29752e-05
-16.3172 -0.00376962 -2.31879e-05
-16.2672 -0.00379292 -2.34043e-05
-16.2174 -0.00381635 -2.3621e-05
-16.1677 -0.00383992 -2.38412e-05
-16.1182 -0.00386364 -2.40621e-05
-16.0689 -0.0038875 -2.42863e-05
-16.0197 -0.0039115 -2.45112e-05
-15.9706 -0.00393566 -2.47397e-05
-15.9217 -0.00395997 -2.49687e-05
-15.873 -0.00398442 -2.52017e-05
-15.8243 -0.00400904 -2.54348e-05
-15.7759 -0.00403381 -2.56723e-05
-15.7276 -0.00405873 -2.59099e-05
-15.6794 -0.00408382 -2.61519e-05
-15.6313 -0.00410907 -2.63942e-05
-15.5834 -0.00413448 -2.66407e-05
-15.5356 -0.00416005 -2.68878e-05
-15.488 -0.0041858 -2.71389e-05
-15.4404 -0.00421171 -2.73909e-05
-15.393 -0.0042378 -2.7647e-05
-15.3458 -0.00426406 -2.79039e-05
-15.2986 -0.00429049 -2.81651e-05
-15.2516 -0.0043171 -2.8427e-05
-15.2047 -0.0043439 -2.86934e-05
-15.1579 -0.00437087 -2.89605e-05
-15.1112 -0.00439803 -2.92323e-05
-15.0647 -0.00442537 -2.95047e-05
-15.0182 -0.0044529 -2.9782e-05
-14.9719 -0.00448063 -3.00599e-05
-14.9257 -0.00450854 -3.03428e-05
-14.8796 -0.00453665 -3.06264e-05
-14.8336 -0.00456496 -3.0915e-05
-14.7877 -0.00459346 -3.12045e-05
-14.7419 -0.00462217 -3.14989e-05
-14.6962 -0.00465108 -3.17945e-05
-14.6506 -0.0046802 -3.20949e-05
-14.6052 -0.00470953 -3.23966e-05
-14.5598 -0.00473906 -3.27034e-05
-14.5145 -0.00476881 -3.30113e-05
-14.4693 -0.00479878 -3.33246e-05
-14.4243 -0.00482897 -3.36389e-05
-14.3793 -0.00485937 -3.39589e-05
-14.3344 -0.00489 -3.42798e-05
-14.2896 -0.00492086 -3.46066e-05
-14.2449 -0.00495194 -3.49343e-05
-14.2003 -0.00498326 -3.52681e-05
-14.1558 -0.00501481 -3.56029e-05
-14.1113 -0.00504659 -3.59438e-05
-14.067 -0.00507862 -3.62858e-05
-14.0227 -0.00511088 -3.66341e-05
-13.9786 -0.0051434 -3.69836e-05
-13.9345 -0.00517615 -3.73394e-05
-13.8905 -0.00520916 -3.76966e-05
-13.8466 -0.00524243 -3.80601e-05
-13.8028 -0.00527595 -3.84253e-05
-13.759 -0.00530973 -3.87967e-05
-13.7153 -0.00534377 -3.917e-05
-13.6718 -0.00537807 -3.95497e-05
-13.6283 -0.00541265 -3.99312e-05
-13.5848 -0.00544749 -4.03195e-05
-13.5415 -0.00548262 -4.07095e-05
-13.4982 -0.00551801 -4.11066e-05
-13.455 -0.0055537 -4.15053e-05
-13.4119 -0.00558966 -4.19114e-05
-13.3689 -0.00562591 -4.23191e-05
-13.3259 -0.00566246 -4.27345e-05
-13.283 -0.00569929 -4.31515e-05
-13.2402 -0.00573643 -4.35764e-05
-13.1974 -0.00577387 -4.40031e-05
-13.1547 -0.00581161 -4.44377e-05
-13.1121 -0.00584966 -4.48742e-05
-13.0696 -0.00588803 -4.53189e-05
-13.0271 -0.00592671 -4.57657e-05
-12.9847 -0.00596571 -4.62206e-05
-12.9424 -0.00600503 -4.66779e-05
-12.9001 -0.00604468 -4.71435e-05
-12.8579 -0.00608467 -4.76116e-05
-12.8158 -0.00612499 -4.80881e-05
-12.7737 -0.00616564 -4.85673e-05
-12.7317 -0.00620665 -4.90552e-05
-12.6898 -0.006248 -4.95458e-05
-12.6479 -0.0062897 -5.00454e-05
-12.6061 -0.00633175 -5.05478e-05
-12.5643 -0.00637417 -5.10594e-05
-12.5226 -0.00641696 -5.15739e-05
-12.481 -0.00646011 -5.2098e-05
-12.4394 -0.00650364 -5.26249e-05
-12.3979 -0.00654754 -5.31618e-05
-12.3565 -0.00659183 -5.37015e-05
-12.3151 -0.00663651 -5.42517e-05
-12.2738 -0.00668158 -5.48047e-05
-12.2325 -0.00672705 -5.53684e-05
-12.1913 -0.00677292 -5.59351e-05
-12.1501 -0.00681919 -5.65129e-05
-12.109 -0.00686588 -5.70937e-05
-12.068 -0.00691299 -5.76859e-05
-12.027 -0.00696052 -5.82814e-05
-11.986 -0.00700848 -5.88883e-05
-11.9452 -0.00705688 -5.9499e-05
-11.9043 -0.00710571 -6.01212e-05
-11.8636 -0.00715499 -6.07474e-05
-11.8228 -0.00720472 -6.13855e-05
-11.7822 -0.0072549 -6.20278e-05
-11.7415 -0.00730555 -6.26822e-05
-11.701 -0.00735667 -6.33411e-05
-11.6605 -0.00740825 -6.40124e-05
-11.62 -0.00746033 -6.46883e-05
-11.5796 -0.00751288 -6.53771e-05
-11.5392 -0.00756593 -6.60706e-05
-11.4989 -0.00761948 -6.67775e-05
-11.4587 -0.00767353 -6.74892e-05
-11.4184 -0.0077281 -6.82148e-05
-11.3783 -0.00778319 -6.89452e-05
-11.3381 -0.0078388 -6.96901e-05
-11.2981 -0.00789495 -7.04399e-05
-11.2581 -0.00795163 -7.12048e-05
-11.2181 -0.00800886 -7.19747e-05
-11.1781 -0.00806665 -7.27601e-05
-11.1383 -0.008125 -7.35507e-05
-11.0984 -0.00818392 -7.43575e-05
-11.0586 -0.00824341 -7.51696e-05
-11.0189 -0.00830349 -7.59983e-05
-10.9792 -0.00836417 -7.68326e-05
-10.9395 -0.00842544 -7.7684e-05
-10.8999 -0.00848732 -7.85414e-05
-10.8603 -0.00854983 -7.94163e-05
-10.8208 -0.00861295 -8.02975e-05
-10.7813 -0.00867671 -8.11967e-05
-10.7418 -0.00874112 -8.21026e-05
-10.7024 -0.00880617 -8.30269e-05
-10.6631 -0.00887189 -8.39584e-05
-10.6238 -0.00893828 -8.49087e-05
-10.5845 -0.00900535 -8.58666e-05
-10.5452 -0.00907311 -8.6844e-05
-10.506 -0.00914157 -8.78292e-05
-10.4669 -0.00921073 -8.88345e-05
-10.4278 -0.00928062 -8.98481e-05
-10.3887 -0.00935123 -9.08824e-05
-10.3496 -0.00942259 -9.19253e-05
-10.3106 -0.00949469 -9.29896e-05
-10.2717 -0.00956756 -9.40629e-05
-10.2328 -0.0096412 -9.51584e-05
-10.1939 -0.00971562 -9.62632e-05
-10.155 -0.00979084 -9.73911e-05
-10.1162 -0.00986686 -9.85285e-05
-10.0774 -0.0099437 -9.96899e-05
-10.0387 -0.0100214 -0.000100861
-10 -0.0100999 -0.000102057
-9.96134 -0.0101793 -0.000103264
-9.92271 -0.0102595 -0.000104496
-9.88412 -0.0103406 -0.000105739
-9.84557 -0.0104226 -0.000107009
-9.80704 -0.0105055 -0.00010829
-9.76856 -0.0105894 -0.000109598
-9.73011 -0.0106742 -0.000110918
-9.69169 -0.0107599 -0.000112267
-9.65331 -0.0108466 -0.000113628
-9.61496 -0.0109342 -0.000115019
-9.57664 -0.0110229 -0.000116423
-9.53836 -0.0111125 -0.000117857
-9.50011 -0.0112032 -0.000119305
-9.46189 -0.011295 -0.000120785
-9.42371 -0.0113878 -0.000122279
-9.38556 -0.0114816 -0.000123805
-9.34744 -0.0115766 -0.000125347
-9.30935 -0.0116726 -0.000126923
-9.2713 -0.0117698 -0.000128514
-9.23327 -0.0118681 -0.00013014
-9.19528 -0.0119676 -0.000131783
-9.15732 -0.0120683 -0.000133463
-9.11939 -0.0121701 -0.00013516
-9.08149 -0.0122732 -0.000136895
-9.04362 -0.0123775 -0.000138648
-9.00578 -0.0124831 -0.00014044
-8.96797 -0.01259 -0.000142251
-8.93019 -0.0126981 -0.000144104
-8.89244 -0.0128076 -0.000145976
-8.85471 -0.0129184 -0.000147891
-8.81702 -0.0130306 -0.000149826
-8.77936 -0.0131441 -0.000151806
-8.74172 -0.0132591 -0.000153808
-8.70412 -0.0133755 -0.000155856
-8.66654 -0.0134934 -0.000157926
-8.62899 -0.0136128 -0.000160045
-8.59146 -0.0137336 -0.000162188
-8.55397 -0.013856 -0.000164381
-8.5165 -0.01398 -0.000166599
-8.47906 -0.0141055 -0.000168869
-8.44165 -0.0142327 -0.000171165
-8.40426 -0.0143615 -0.000173516
-8.3669 -0.014492 -0.000175894
-8.32956 -0.0146242 -0.00017833
-8.29226 -0.0147581 -0.000180793
-8.25497 -0.0148938 -0.000183317
-8.21772 -0.0150313 -0.000185871
-8.18049 -0.0151706 -0.000188487
-8.14328 -0.0153118 -0.000191134
-8.1061 -0.0154549 -0.000193846
-8.06895 -0.0155999 -0.000196592
-8.03182 -0.0157468 -0.000199405
-7.99471 -0.0158958 -0.000202253
-7.95763 -0.0160468 -0.000205173
-7.92058 -0.0161998 -0.000208128
-7.88355 -0.016355 -0.000211159
-7.84654 -0.0165124 -0.000214227
-7.80955 -0.0166719 -0.000217374
-7.77259 -0.0168337 -0.000220561
-7.73566 -0.0169977 -0.000223829
-7.69874 -0.0171641 -0.00022714
-7.66185 -0.0173328 -0.000230536
-7.62498 -0.017504 -0.000233978
-7.58814 -0.0176776 -0.000237508
-7.55132 -0.0178537 -0.000241087
-7.51452 -0.0180324 -0.000244758
-7.47774 -0.0182136 -0.00024848
-7.44099 -0.0183976 -0.0002523
-7.40425 -0.0185842 -0.000256173
-7.36754 -0.0187736 -0.000260148
-7.33085 -0.0189659 -0.000264181
-7.29418 -0.019161 -0.00026832
-7.25754 -0.019359 -0.00027252
-7.22091 -0.01956 -0.000276831
-7.18431 -0.0197641 -0.000281207
-7.14772 -0.0199714 -0.0002857
-7.11116 -0.0201818 -0.000290262
-7.07462 -0.0203954 -0.000294947
-7.0381 -0.0206124 -0.000299705
-7.00159 -0.0208328 -0.000304592
-6.96511 -0.0210566 -0.000309556
-6.92865 -0.021284 -0.000314656
-6.89221 -0.021515 -0.000319838
-6.85579 -0.0217496 -0.000325163
-6.81938 -0.0219881 -0.000330575
-6.783 -0.0222304 -0.000336139
-6.74664 -0.0224766 -0.000341794
-6.71029 -0.0227269 -0.00034761
-6.67397 -0.0229813 -0.000353523
-6.63766 -0.0232399 -0.000359604
-6.60137 -0.0235028 -0.00036579
-6.5651 -0.02377 -0.000372154
-6.52885 -0.0240418 -0.000378628
-6.49262 -0.0243182 -0.000385292
-6.4564 -0.0245994 -0.000392072
-6.42021 -0.0248853 -0.000399053
-6.38403 -0.0251762 -0.000406159
-6.34786 -0.0254721 -0.000413477
-6.31172 -0.0257732 -0.000420928
-6.27559 -0.0260796 -0.000428604
-6.23949 -0.0263914 -0.000436422
-6.20339 -0.0267087 -0.000444479
-6.16732 -0.0270318 -0.000452688
-6.13126 -0.0273606 -0.000461151
-6.09522 -0.0276955 -0.000469776
-6.05919 -0.0280364 -0.000478672
-6.02319 -0.0283837 -0.000487741
-5.9872 -0.0287373 -0.000497098
-5.95122 -0.0290976 -0.000506641
-5.91526 -0.0294646 -0.000516492
-5.87932 -0.0298386 -0.000526542
-5.84339 -0.0302197 -0.000536919
-5.80748 -0.0306081 -0.000547512
-5.77158 -0.031004 -0.000558454
-5.7357 -0.0314075 -0.000569629
-5.69984 -0.031819 -0.000581177
-5.66399 -0.0322387 -0.000592975
-5.62815 -0.0326666 -0.000605173
-5.59233 -0.0331031 -0.000617643
-5.55653 -0.0335485 -0.000630541
-5.52074 -0.0340028 -0.000643733
-5.48497 -0.0344665 -0.000657384
-5.4492 -0.0349398 -0.000671355
-5.41346 -0.0354229 -0.00068582
-5.37773 -0.0359161 -0.000700633
-5.34201 -0.0364198 -0.000715977
-5.30631 -0.0369342 -0.000731702
-5.27062 -0.0374597 -0.000747999
-5.23494 -0.0379965 -0.000764713
-5.19928 -0.0385451 -0.000782046
-5.16363 -0.0391058 -0.000799835
-5.128 -0.0396789 -0.000818295
-5.09237 -0.0402649 -0.000837257
-5.05677 -0.0408642 -0.000856949
-5.02117 -0.0414772 -0.000877193
-4.98559 -0.0421043 -0.000898233
-4.95002 -0.0427459 -0.000919885
-4.91446 -0.0434027 -0.000942407
-4.87892 -0.044075 -0.000965608
-4.84339 -0.0447635 -0.000989765
-4.80787 -0.0454686 -0.00101468
-4.77237 -0.046191 -0.00104065
-4.73687 -0.0469312 -0.00106746
-4.70139 -0.0476899 -0.00109544
-4.66592 -0.0484677 -0.00112438
-4.63046 -0.0492654 -0.00115462
-4.59502 -0.0500838 -0.00118594
-4.55958 -0.0509235 -0.00121872
-4.52416 -0.0517854 -0.00125273
-4.48875 -0.0526705 -0.00128839
-4.45335 -0.0535795 -0.00132547
-4.41797 -0.0545135 -0.00136442
-4.38259 -0.0554736 -0.00140502
-4.34722 -0.0564608 -0.00144778
-4.31187 -0.0574763 -0.00149246
-4.27653 -0.0585213 -0.00153965
-4.24119 -0.0595973 -0.00158913
-4.20587 -0.0607055 -0.00164156
-4.17056 -0.0618477 -0.00169675
-4.13526 -0.0630254 -0.00175545
-4.09997 -0.0642403 -0.00181754
-4.06469 -0.0654946 -0.0018839
-4.02942 -0.0667902 -0.00195448
-3.99416 -0.0681294 -0.00203035
-3.95891 -0.0695148 -0.00211161
-3.92367 -0.0709492 -0.00219958
-3.88844 -0.0724354 -0.00229459
-3.85322 -0.073977 -0.00239837
-3.81801 -0.0755777 -0.0025116
-3.7828 -0.0772416 -0.00263663
-3.74761 -0.0789734 -0.0027748
-3.71243 -0.0807786 -0.00292943
-3.67726 -0.0826632 -0.003103
-3.64209 -0.0846342 -0.00330051
-3.60694 -0.0866994 -0.00352652
-3.57179 -0.0888682 -0.00378902
-3.53665 -0.0911512 -0.00409652
-3.50152 -0.0935607 -0.00446275
-3.4664 -0.0961109 -0.00490407
-3.43129 -0.0988177 -0.00544576
-3.39619 -0.101698 -0.00612073
-3.36109 -0.10477 -0.00697891
-3.32601 -0.108047 -0.00808935
-3.29093 -0.111531 -0.0095557
-3.25586 -0.115191 -0.0115238
-3.2208 -0.118928 -0.0141996
-3.18574 -0.122494 -0.0178355
-3.1507 -0.12537 -0.0226542
-3.11566 -0.12666 -0.0285673
-3.08063 -0.125308 -0.0346598
-3.0456 -0.121105 -0.0389452
-3.01059 -0.11573 -0.039607
-2.97558 -0.111754 -0.0368386
-2.94058 -0.110474 -0.0324399
-2.90558 -0.111608 -0.0280197
-2.87059 -0.114345 -0.0242996
-2.83561 -0.118021 -0.0214011
-2.80064 -0.122229 -0.0192228
-2.76567 -0.126755 -0.0176132
-2.73071 -0.131491 -0.0164426
-2.69576 -0.136393 -0.015606
-2.66081 -0.141447 -0.0150306
-2.62587 -0.146656 -0.0146591
-2.59094 -0.152033 -0.0144556
-2.55601 -0.157594 -0.0143889
-2.52109 -0.163359 -0.014443
-2.48617 -0.16935 -0.0146004
-2.45126 -0.175591 -0.014856
-2.41636 -0.182107 -0.0152001
-2.38146 -0.188925 -0.0156344
-2.34657 -0.196073 -0.0161537
-2.31168 -0.203582 -0.016765
-2.2768 -0.211486 -0.0174663
-2.24192 -0.219822 -0.0182694
-2.20705 -0.228631 -0.0191754
-2.17219 -0.237955 -0.0202012
-2.13733 -0.247846 -0.0213513
-2.10247 -0.258358 -0.0226491
-2.06762 -0.269552 -0.024104
-2.03278 -0.281497 -0.025748
-1.99794 -0.294274 -0.0275975
-1.9631 -0.307967 -0.0296973
-1.92827 -0.322682 -0.0320752
-1.89345 -0.338532 -0.0347949
-1.85862 -0.355652 -0.0379035
-1.82381 -0.374194 -0.0414952
-1.78899 -0.394341 -0.0456498
-1.75419 -0.416298 -0.0505129
-1.71938 -0.440315 -0.0562238
-1.68458 -0.466673 -0.0630187
-1.64979 -0.49572 -0.0711493
-1.61499 -0.527847 -0.0810226
-1.58021 -0.563533 -0.0931141
-1.54542 -0.603309 -0.108172
-1.51064 -0.647806 -0.127144
-1.47586 -0.697659 -0.151503
-1.44109 -0.753507 -0.183239
-1.40632 -0.81567 -0.225411
-1.37155 -0.883797 -0.282276
-1.33679 -0.955613 -0.360041
-1.30203 -1.02502 -0.466473
-1.26727 -1.07809 -0.609337
-1.23251 -1.08984 -0.788664
-1.19776 -1.02804 -0.981842
-1.16301 -0.881378 -1.13299
-1.12827 -0.693532 -1.18404
-1.09352 -0.542674 -1.1331
-1.05878 -0.474442 -1.03126
-1.02405 -0.487014 -0.929207
-0.989309 -0.559201 -0.853959
-0.954576 -0.675506 -0.816175
-0.919844 -0.82991 -0.816923
-0.885115 -1.02263 -0.860522
-0.850388 -1.26 -0.958192
-0.815663 -1.55456 -1.13325
-0.78094 -1.92218 -1.43323
-0.746219 -2.37436 -1.95603
-0.711499 -2.86563 -2.90863
-0.676781 -3.06767 -4.67568
-0.642065 -1.66946 -7.31864
-0.60735 2.38591 -8.06938
-0.572637 4.93632 -5.40385
-0.537925 4.96996 -3.05541
-0.503214 4.37598 -1.79584
-0.468504 3.80975 -1.13557
-0.433796 3.36296 -0.76621
-0.399089 3.02165 -0.542717
-0.364382 2.75936 -0.399313
-0.329676 2.55575 -0.301423
-0.294972 2.39581 -0.232114
-0.260267 2.26941 -0.180428
-0.225564 2.1692 -0.141014
-0.190861 2.09017 -0.1094
-0.156158 2.0286 -0.0836862
-0.121456 1.98197 -0.0615879
-0.0867541 1.94839 -0.0424091
-0.0520524 1.92665 -0.0247008
-0.0173508 1.91596 -0.00821083
0.0173508 1.91596 0.00821083
0.0520524 1.92665 0.0247008
0.0867541 1.94839 0.0424091
0.121456 1.98197 0.0615879
0.156158 2.0286 0.0836862
0.190861 2.09017 0.1094
0.225564 2.1692 0.141014
0.260267 2.26941 0.180428
0.294972 2.39581 0.232114
0.329676 2.55575 0.301423
0.364382 2.75936 0.399313
0.399089 3.02165 0.542717
0.433796 3.36296 0.76621
0.468504 3.80975 1.13557
0.503214 4.37598 1.79584
0.537925 4.96996 3.05541
0.572637 4.93632 5.40385
0.60735 2.38591 8.06938
0.642065 -1.66946 7.31864
0.676781 -3.06767 4.67568
0.711499 -2.86563 2.90863
0.746219 -2.37436 1.95603
0.78094 -1.92218 1.43323
0.815663 -1.55456 1.13325
0.850388 -1.26 0.958192
0.885115 -1.02263 0.860522
0.919844 -0.82991 0.816923
0.954576 -0.675506 0.816175
0.989309 -0.559201 0.853959
1.02405 -0.487014 0.929207
1.05878 -0.474442 1.03126
1.09352 -0.542674 1.1331
1.12827 -0.693532 1.18404
1.16301 -0.881378 1.13299
1.19776 -1.02804 0.981842
1.23251 -1.08984 0.788664
1.26727 -1.07809 0.609337
1.30203 -1.02502 0.466473
1.33679 -0.955613 0.360041
1.37155 -0.883797 0.282276
1.40632 -0.81567 0.225411
1.44109 -0.753507 0.183239
1.47586 -0.697659 0.151503
1.51064 -0.647806 0.127144
1.54542 -0.603309 0.108172
1.58021 -0.563533 0.0931141
1.61499 -0.527847 0.0810226
1.64979 -0.49572 0.0711493
1.68458 -0.466673 0.0630187
1.71938 -0.440315 0.0562238
1.75419 -0.416298 0.0505129
1.78899 -0.394341 0.0456498
1.82381 -0.374194 0.0414952
1.85862 -0.355652 0.0379035
1.89345 -0.338532 0.0347949
1.92827 -0.322682 0.0320752
1.9631 -0.307967 0.0296973
1.99794 -0.294274 0.0275975
2.03278 -0.281497 0.025748
2.06762 -0.269552 0.024104
2.10247 -0.258358 0.0226491
2.13733 -0.247846 0.0213513
2.17219 -0.237955 0.0202012
2.20705 -0.228631 0.0191754
2.24192 -0.219822 0.0182694
2.2768 -0.211486 0.0174663
2.31168 -0.203582 0.016765
2.34657 -0.196073 0.0161537
2.38146 -0.188925 0.0156344
2.41636 -0.182107 0.0152001
2.45126 -0.175591 0.014856
2.48617 -0.16935 0.0146004
2.52109 -0.163359 0.014443
2.55601 -0.157594 0.0143889
2.59094 -0.152033 0.0144556
2.62587 -0.146656 0.0146591
2.66081 -0.141447 0.0150306
2.69576 -0.136393 0.015606
2.73071 -0.131491 0.0164426
2.76567 -0.126755 0.0176132
2.80064 -0.122229 0.0192228
2.83561 -0.118021 0.0214011
2.87059 -0.114345 0.0242996
2.90558 -0.111608 0.0280197
2.94058 -0.110474 0.0324399
2.97558 -0.111754 0.0368386
3.01059 -0.11573 0.039607
3.0456 -0.121105 0.0389452
3.08063 -0.125308 0.0346598
3.11566 -0.12666 0.0285673
3.1507 -0.12537 0.0226542
3.18574 -0.122494 0.0178355
3.2208 -0.118928 0.0141996
3.25586 -0.115191 0.0115238
3.29093 -0.111531 0.0095557
3.32601 -0.108047 0.00808935
3.36109 -0.10477 0.00697891
3.39619 -0.101698 0.00612073
3.43129 -0.0988177 0.00544576
3.4664 -0.0961109 0.00490407
3.50152 -0.0935607 0.00446275
3.53665 -0.0911512 0.00409652
3.57179 -0.0888682 0.00378902
3.60694 -0.0866994 0.00352652
3.64209 -0.0846342 0.00330051
3.67726 -0.0826632 0.003103
3.71243 -0.0807786 0.00292943
3.74761 -0.0789734 0.0027748
3.7828 -0.0772416 0.00263663
3.81801 -0.0755777 0.0025116
3.85322 -0.073977 0.00239837
3.88844 -0.0724354 0.00229459
3.92367 -0.0709492 0.00219958
3.95891 -0.0695148 0.00211161
3.99416 -0.0681294 0.00203035
4.02942 -0.0667902 0.00195448
4.06469 -0.0654946 0.0018839
4.09997 -0.0642403 0.00181754
4.13526 -0.0630254 0.00175545
4.17056 -0.0618477 0.00169675
4.20587 -0.0607055 0.00164156
4.24119 -0.0595973 0.00158913
4.27653 -0.0585213 0.00153965
4.31187 -0.0574763 0.00149246
4.34722 -0.0564608 0.00144778
4.38259 -0.0554736 0.00140502
4.41797 -0.0545135 0.00136442
4.45335 -0.0535795 0.00132547
4.48875 -0.0526705 0.00128839
4.52416 -0.0517854 0.00125273
4.55958 -0.0509235 0.00121872
4.59502 -0.0500838 0.00118594
4.63046 -0.0492654 0.00115462
4.66592 -0.0484677 0.00112438
4.70139 -0.0476899 0.00109544
4.73687 -0.0469312 0.00106746
4.77237 -0.046191 0.00104065
4.80787 -0.0454686 0.00101468
4.84339 -0.0447635 0.000989765
4.87892 -0.044075 0.000965608
4.91446 -0.0434027 0.000942407
4.95002 -0.0427459 0.000919885
4.98559 -0.0421043 0.000898233
5.02117 -0.0414772 0.000877193
5.05677 -0.0408642 0.000856949
5.09237 -0.0402649 0.000837257
5.128 -0.0396789 0.000818295
5.16363 -0.0391058 0.000799835
5.19928 -0.0385451 0.000782046
5.23494 -0.0379965 0.000764713
5.27062 -0.0374597 0.000747999
5.30631 -0.0369342 0.000731702
5.34201 -0.0364198 0.000715977
5.37773 -0.0359161 0.000700633
5.41346 -0.0354229 0.00068582
5.4492 -0.0349398 0.000671355
5.48497 -0.0344665 0.000657384
5.52074 -0.0340028 0.000643733
5.55653 -0.0335485 0.000630541
5.59233 -0.0331031 0.000617643
5.62815 -0.0326666 0.000605173
5.66399 -0.0322387 0.000592975
5.69984 -0.031819 0.000581177
5.7357 -0.0314075 0.000569629
5.77158 -0.031004 0.000558454
5.80748 -0.0306081 0.000547512
5.84339 -0.0302197 0.000536919
5.87932 -0.0298386 0.000526542
5.91526 -0.0294646 0.000516492
5.95122 -0.0290976 0.000506641
5.9872 -0.0287373 0.000497098
6.02319 -0.0283837 0.000487741
6.05919 -0.0280364 0.000478672
6.09522 -0.0276955 0.000469776
6.13126 -0.0273606 0.000461151
6.16732 -0.0270318 0.000452688
6.20339 -0.0267087 0.000444479
6.23949 -0.0263914 0.000436422
6.27559 -0.0260796 0.000428604
6.31172 -0.0257732 0.000420928
6.34786 -0.0254721 0.000413477
6.38403 -0.0251762 0.000406159
6.42021 -0.0248853 0.000399053
6.4564 -0.0245994 0.000392072
6.49262 -0.0243182 0.000385292
6.52885 -0.0240418 0.000378628
6.5651 -0.02377 0.000372154
6.60137 -0.0235028 0.00036579
6.63766 -0.0232399 0.000359604
6.67397 -0.0229813 0.000353523
6.71029 -0.0227269 0.00034761
6.74664 -0.0224766 0.000341794
6.783 -0.0222304 0.000336139
6.81938 -0.0219881 0.000330575
6.85579 -0.0217496 0.000325163
6.89221 -0.021515 0.000319838
6.92865 -0.021284 0.000314656
6.96511 -0.0210566 0.000309556
7.00159 -0.0208328 0.000304592
7.0381 -0.0206124 0.000299705
7.07462 -0.0203954 0.000294947
7.11116 -0.0201818 0.000290262
7.14772 -0.0199714 0.0002857
7.18431 -0.0197641 0.000281207
7.22091 -0.01956 0.000276831
7.25754 -0.019359 0.00027252
7.29418 -0.019161 0.00026832
7.33085 -0.0189659 0.000264181
7.36754 -0.0187736 0.000260148
7.40425 -0.0185842 0.000256173
7.44099 -0.0183976 0.0002523
7.47774 -0.0182136 0.00024848
7.51452 -0.0180324 0.000244758
7.55132 -0.0178537 0.000241087
7.58814 -0.0176776 0.000237508
7.62498 -0.017504 0.000233978
7.66185 -0.0173328 0.000230536
7.69874 -0.0171641 0.00022714
7.73566 -0.0169977 0.000223829
7.77259 -0.0168337 0.000220561
7.80955 -0.0166719 0.000217374
7.84654 -0.0165124 0.000214227
7.88355 -0.016355 0.000211159
7.92058 -0.0161998 0.000208128
7.95763 -0.0160468 0.000205173
7.99471 -0.0158958 0.000202253
8.03182 -0.0157468 0.000199405
8.06895 -0.0155999 0.000196592
8.1061 -0.0154549 0.000193846
8.14328 -0.0153118 0.000191134
8.18049 -0.0151706 0.000188487
8.21772 -0.0150313 0.000185871
8.25497 -0.0148938 0.000183317
8.29226 -0.0147581 0.000180793
8.32956 -0.0146242 0.00017833
8.3669 -0.014492 0.000175894
8.40426 -0.0143615 0.000173516
8.44165 -0.0142327 0.000171165
8.47906 -0.0141055 0.000168869
8.5165 -0.01398 0.000166599
8.55397 -0.013856 0.000164381
8.59146 -0.0137336 0.000162188
8.62899 -0.0136128 0.000160045
8.66654 -0.0134934 0.000157926
8.70412 -0.0133755 0.000155856
8.74172 -0.0132591 0.000153808
8.77936 -0.0131441 0.000151806
8.81702 -0.0130306 0.000149826
8.85471 -0.0129184 0.000147891
8.89244 -0.0128076 0.000145976
8.93019 -0.0126981 0.000144104
8.96797 -0.01259 0.000142251
9.00578 -0.0124831 0.00014044
9.04362 -0.0123775 0.000138648
9.08149 -0.0122732 0.000136895
9.11939 -0.0121701 0.00013516
9.15732 -0.0120683 0.000133463
9.19528 -0.0119676 0.000131783
9.23327 -0.0118681 0.00013014
9.2713 -0.0117698 0.000128514
9.30935 -0.0116726 0.000126923
9.34744 -0.0115766 0.000125347
9.38556 -0.0114816 0.000123805
9.42371 -0.0113878 0.000122279
9.46189 -0.011295 0.000120785
9.50011 -0.0112032 0.000119305
9.53836 -0.0111125 0.000117857
9.57664 -0.0110229 0.000116423
9.61496 -0.0109342 0.000115019
9.65331 -0.0108466 0.000113628
9.69169 -0.0107599 0.000112267
9.73011 -0.0106742 0.000110918
9.76856 -0.0105894 0.000109598
9.80704 -0.0105055 0.00010829
9.84557 -0.0104226 0.000107009
9.88412 -0.0103406 0.000105739
9.92271 -0.0102595 0.000104496
9.96134 -0.0101793 0.000103264
10 -0.0100999 0.000102057
10.0387 -0.0100214 0.000100861
10.0774 -0.0099437 9.96899e-05
10.1162 -0.00986686 9.85285e-05
10.155 -0.00979084 9.73911e-05
10.1939 -0.00971562 9.62632e-05
10.2328 -0.0096412 9.51584e-05
10.2717 -0.00956756 9.40629e-05
10.3106 -0.00949469 9.29896e-05
10.3496 -0.00942259 9.19253e-05
10.3887 -0.00935123 9.08824e-05
10.4278 -0.00928062 8.98481e-05
10.4669 -0.00921073 8.88345e-05
10.506 -0.00914157 8.78292e-05
10.5452 -0.00907311 8.6844e-05
10.5845 -0.00900535 8.58666e-05
10.6238 -0.00893828 8.49087e-05
10.6631 -0.00887189 8.39584e-05
10.7024 -0.00880617 8.30269e-05
10.7418 -0.00874112 8.21026e-05
10.7813 -0.00867671 8.11967e-05
10.8208 -0.00861295 8.02975e-05
10.8603 -0.00854983 7.94163e-05
10.8999 -0.00848732 7.85414e-05
10.9395 -0.00842544 7.7684e-05
10.9792 -0.00836417 7.68326e-05
11.0189 -0.00830349 7.59983e-05
11.0586 -0.00824341 7.51696e-05
11.0984 -0.00818392 7.43575e-05
11.1383 -0.008125 7.35507e-05
11.1781 -0.00806665 7.27601e-05
11.2181 -0.00800886 7.19747e-05
11.2581 -0.00795163 7.12048e-05
11.2981 -0.00789495 7.04399e-05
11.3381 -0.0078388 6.96901e-05
11.3783 -0.00778319 6.89452e-05
11.4184 -0.0077281 6.82148e-05
11.4587 -0.00767353 6.74892e-05
11.4989 -0.00761948 6.67775e-05
11.5392 -0.00756593 6.60706e-05
11.5796 -0.00751288 6.53771e-05
11.62 -0.00746033 6.46883e-05
11.6605 -0.00740825 6.40124e-05
11.701 -0.00735667 6.33411e-05
11.7415 -0.00730555 6.26822e-05
11.7822 -0.0072549 6.20278e-05
11.8228 -0.00720472 6.13855e-05
11.8636 -0.00715499 6.07474e-05
11.9043 -0.00710571 6.01212e-05
11.9452 -0.00705688 5.9499e-05
11.986 -0.00700848 5.88883e-05
12.027 -0.00696052 5.82814e-05
12.068 -0.00691299 5.76859e-05
12.109 -0.00686588 5.70937e-05
12.1501 -0.00681919 5.65129e-05
12.1913 -0.00677292 5.59351e-05
12.2325 -0.00672705 5.53684e-05
12.2738 -0.00668158 5.48047e-05
12.3151 -0.00663651 5.42517e-05
12.3565 -0.00659183 5.37015e-05
12.3979 -0.00654754 5.31618e-05
12.4394 -0.00650364 5.26249e-05
12.481 -0.00646011 5.2098e-05
12.5226 -0.00641696 5.15739e-05
12.5643 -0.00637417 5.10594e-05
12.6061 -0.00633175 5.05478e-05
12.6479 -0.0062897 5.00454e-05
12.6898 -0.006248 4.95458e-05
12.7317 -0.00620665 4.90552e-05
12.7737 -0.00616564 4.85673e-05
12.8158 -0.00612499 4.80881e-05
12.8579 -0.00608467 4.76116e-05
12.9001 -0.00604468 4.71435e-05
12.9424 -0.00600503 4.66779e-05
12.9847 -0.00596571 4.62206e-05
13.0271 -0.00592671 4.57657e-05
13.0696 -0.00588803 4.53189e-05
13.1121 -0.00584966 4.48742e-05
13.1547 -0.00581161 4.44377e-05
13.1974 -0.00577387 4.40031e-05
13.2402 -0.00573643 4.35764e-05
13.283 -0.00569929 4.31515e-05
13.3259 -0.00566246 4.27345e-05
13.3689 -0.00562591 4.23191e-05
13.4119 -0.00558966 4.19114e-05
13.455 -0.0055537 4.15053e-05
13.4982 -0.00551801 4.11066e-05
13.5415 -0.00548262 4.07095e-05
13.5848 -0.00544749 4.03195e-05
13.6283 -0.00541265 3.99312e-05
13.6718 -0.00537807 3.95497e-05
13.7153 -0.00534377 3.917e-05
13.759 -0.00530973 3.87967e-05
13.8028 -0.00527595 3.84253e-05
13.8466 -0.00524243 3.80601e-05
13.8905 -0.00520916 3.76966e-05
13.9345 -0.00517615 3.73394e-05
13.9786 -0.0051434 3.69836e-05
14.0227 -0.00511088 3.66341e-05
14.067 -0.00507862 3.62858e-05
14.1113 -0.00504659 3.59438e-05
14.1558 -0.00501481 3.56029e-05
14.2003 -0.00498326 3.52681e-05
14.2449 -0.00495194 3.49343e-05
14.2896 -0.00492086 3.46066e-05
14.3344 -0.00489 3.42798e-05
14.3793 -0.00485937 3.39589e-05
14.4243 -0.00482897 3.36389e-05
14.4693 -0.00479878 3.33246e-05
14.5145 -0.00476881 3.30113e-05
14.5598 -0.00473906 3.27034e-05
14.6052 -0.00470953 3.23966e-05
14.6506 -0.0046802 3.20949e-05
14.6962 -0.00465108 3.17945e-05
14.7419 -0.00462217 3.14989e-05
14.7877 -0.00459346 3.12045e-05
14.8336 -0.00456496 3.0915e-05
14.8796 -0.00453665 3.06264e-05
14.9257 -0.00450854 3.03428e-05
14.9719 -0.00448063 3.00599e-05
15.0182 -0.0044529 2.9782e-05
15.0647 -0.00442537 2.95047e-05
15.1112 -0.00439803 2.92323e-05
15.1579 -0.00437087 2.89605e-05
15.2047 -0.0043439 2.86934e-05
15.2516 -0.0043171 2.8427e-05
15.2986 -0.00429049 2.81651e-05
15.3458 -0.00426406 2.79039e-05
15.393 -0.0042378 2.7647e-05
15.4404 -0.00421171 2.73909e-05
15.488 -0.0041858 2.71389e-05
15.5356 -0.00416005 2.68878e-05
15.5834 -0.00413448 2.66407e-05
15.6313 -0.00410907 2.63942e-05
15.6794 -0.00408382 2.61519e-05
15.7276 -0.00405873 2.59099e-05
15.7759 -0.00403381 2.56723e-05
15.8243 -0.00400904 2.54348e-05
15.873 -0.00398442 2.52017e-05
15.9217 -0.00395997 2.49687e-05
15.9706 -0.00393566 2.47397e-05
16.0197 -0.0039115 2.45112e-05
16.0689 -0.0038875 2.42863e-05
16.1182 -0.00386364 2.40621e-05
16.1677 -0.00383992 2.38412e-05
16.2174 -0.00381635 2.3621e-05
16.2672 -0.00379292 2.34043e-05
16.3172 -0.00376962 2.31879e-05
16.3674 -0.00374647 2.29752e-05
16.4177 -0.00372345 2.27626e-05
16.4682 -0.00370057 2.25538e-05
16.5189 -0.00367782 2.23448e-05
16.5697 -0.0036552 2.21397e-05
16.6208 -0.00363271 2.19345e-05
16.672 -0.00361034 2.17328e-05
16.7234 -0.0035881 2.15314e-05
16.775 -0.00356599 2.13329e-05
16.8268 -0.00354399 2.11351e-05
16.8787 -0.00352212 2.09401e-05
16.9309 -0.00350037 2.07454e-05
16.9833 -0.00347873 2.05539e-05
17.0359 -0.0034572 2.03623e-05
17.0887 -0.0034358 2.01742e-05
17.1418 -0.0034145 1.99857e-05
17.195 -0.00339331 1.98007e-05
17.2485 -0.00337223 1.96155e-05
17.3022 -0.00335126 1.94331e-05
17.3562 -0.00333039 1.92512e-05
17.4104 -0.00330962 1.90716e-05
17.4648 -0.00328896 1.88926e-05
17.5195 -0.00326839 1.87161e-05
17.5744 -0.00324792 1.85395e-05
17.6296 -0.00322755 1.83662e-05
17.6851 -0.00320727 1.81921e-05
17.7408 -0.00318708 1.80214e-05
17.7969 -0.00316699 1.78502e-05
17.8532 -0.00314698 1.76817e-05
17.9098 -0.00312706 1.75135e-05
17.9667 -0.00310722 1.73472e-05
18.0239 -0.00308746 1.71814e-05
18.0815 -0.00306779 1.7018e-05
18.1393 -0.00304819 1.68539e-05
18.1975 -0.00302867 1.66933e-05
18.256 -0.00300922 1.65315e-05
18.3149 -0.00298984 1.63726e-05
18.3742 -0.00297054 1.62138e-05
18.4338 -0.0029513 1.60565e-05
18.4938 -0.00293212 1.58998e-05
18.5542 -0.00291301 1.57452e-05
18.615 -0.00289396 1.55896e-05
18.6762 -0.00287497 1.54375e-05
18.7379 -0.00285603 1.52841e-05
18.8 -0.00283714 1.51329e-05
18.8625 -0.0028183 1.49823e-05
18.9255 -0.00279951 1.48327e-05
18.9891 -0.00278076 1.46829e-05
19.0531 -0.00276205 1.45362e-05
19.1177 -0.00274338 1.43875e-05
19.1828 -0.00272474 1.42416e-05
19.2484 -0.00270612 1.40959e-05
19.3147 -0.00268754 1.39506e-05
19.3816 -0.00266897 1.38054e-05
19.4491 -0.00265043 1.36633e-05
19.5173 -0.00263189 1.35185e-05
19.5862 -0.00261336 1.33759e-05
19.6558 -0.00259483 1.32344e-05
19.7262 -0.0025763 1.30933e-05
19.7974 -0.00255776 1.29497e-05
19.8694 -0.00253921 1.28104e-05
19.9423 -0.00252063 1.26706e-05
20.0162 -0.00250201 1.25296e-05
20.091 -0.00248336 1.23869e-05
20.1669 -0.00246466 1.22491e-05
20.244 -0.00244589 1.2111e-05
20.3222 -0.00242706 1.19711e-05
20.4016 -0.00240814 1.18259e-05
20.4825 -0.00238912 1.16824e-05
20.5648 -0.00236999 1.154e-05
20.6487 -0.00235072 1.14015e-05
20.7344 -0.00233129 1.1262e-05
20.8219 -0.00231169 1.11232e-05
20.9115 -0.00229188 1.09811e-05
21.0034 -0.00227182 1.08391e-05
21.0979 -0.00225147 1.06936e-05
21.1952 -0.00223079 1.05479e-05
21.2959 -0.00220971 1.03981e-05
21.4004 -0.00218814 1.02474e-05
21.5093 -0.00216598 1.00914e-05
21.6237 -0.00214307 9.933e-06
21.7448 -0.00211922 9.76673e-06
21.8747 -0.00209408 9.5949e-06
22.0165 -0.00206713 9.40929e-06
22.1768 -0.0020373 9.20802e-06
22.3723 -0.00200178 8.96718e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda2.0Nc1Quantum/GRp_FRG.txt <==
-22.3723 1.08269e-32 7.73935e-33
-22.1768 -9.73656e-33 4.31975e-32
-22.0165 -8.22494e-33 -2.18742e-33
-21.8747 -1.55358e-32 4.9399e-33
-21.7448 -3.55605e-32 3.83637e-32
-21.6237 -3.96882e-32 -1.16828e-32
-21.5093 -7.18105e-32 5.10551e-32
-21.4004 -3.83048e-32 -2.30574e-32
-21.2959 -4.21436e-32 1.92362e-32
-21.1952 -5.69944e-32 -6.80383e-33
-21.0979 -4.09968e-32 4.32954e-33
-21.0034 -5.89639e-33 -1.5464e-33
-20.9115 -2.40299e-32 9.37961e-33
-20.8219 -2.47429e-32 -4.14025e-34
-20.7344 -1.42149e-32 6.48618e-34
-20.6487 -2.8646e-32 -3.47043e-33
-20.5648 -1.88549e-32 4.80571e-33
-20.4825 -1.31282e-33 6.23409e-34
-20.4016 -5.61737e-32 -3.31844e-32
-20.3222 -2.53725e-32 3.52616e-33
-20.244 -1.81872e-33 -3.71492e-34
-20.1669 -6.72246e-33 -1.86633e-34
-20.091 -1.08961e-31 9.1279e-32
-20.0162 -2.2486e-32 2.99062e-33
-19.9423 -7.84888e-32 1.25987e-31
-19.8694 -2.01675e-32 -1.59565e-34
-19.7974 -2.32938e-32 -1.48881e-33
-19.7262 -7.38656e-33 1.54842e-33
-19.6558 -1.29239e-32 -2.66068e-33
-19.5862 -2.83078e-33 2.23825e-33
-19.5173 -1.88544e-32 -3.08399e-33
-19.4491 -2.45023e-33 7.44642e-33
-19.3816 -3.40059e-32 2.04312e-32
-19.3147 2.80709e-32 4.80117e-32
-19.2484 4.68891e-32 2.89309e-32
-19.1828 -3.92232e-32 -6.07366e-32
-19.1177 1.86671e-32 4.97001e-32
-19.0531 -6.29222e-32 -4.77361e-32
-18.9891 -1.00543e-32 4.4102e-32
-18.9255 -5.79199e-32 4.46502e-32
-18.8625 -1.04989e-33 5.50897e-32
-18.8 -7.00831e-32 4.32909e-32
-18.7379 3.07631e-32 6.16509e-32
-18.6762 -6.5393e-32 1.34808e-32
-18.615 -1.97593e-33 5.95192e-32
-18.5542 -5.23355e-32 2.83041e-32
-18.4938 -3.74827e-33 6.73813e-32
-18.4338 -3.04989e-32 3.80943e-32
-18.3742 3.05745e-33 7.07816e-32
-18.3149 -7.59923e-32 3.3287e-32
-18.256 -5.43322e-33 5.74703e-32
-18.1975 -6.43562e-32 4.12674e-32
-18.1393 -6.72228e-33 5.23734e-32
-18.0815 -5.32187e-32 5.60284e-32
-18.0239 -4.65928e-33 5.99623e-32
-17.9667 -6.11457e-32 4.93565e-32
-17.9098 -2.18601e-32 6.28872e-32
-17.8532 -5.96311e-32 5.10036e-32
-17.7969 -1.19661e-32 4.0485e-32
-17.7408 -3.32481e-32 3.83894e-32
-17.6851 -1.32494e-32 6.26052e-32
-17.6296 -5.3582e-32 3.41981e-32
-17.5744 2.06266e-33 7.29613e-32
-17.5195 -7.99691e-32 4.39683e-32
-17.4648 1.46816e-32 8.55805e-32
-17.4104 -6.8657e-32 3.78304e-32
-17.3562 -8.56416e-33 6.46006e-32
-17.3022 -3.52571e-32 7.12725e-32
-17.2485 -2.82156e-32 6.78873e-32
-17.195 -5.25627e-32 6.9038e-32
-17.1418 -9.40947e-34 7.39616e-32
-17.0887 -9.40258e-32 5.91445e-32
-17.0359 5.77191e-34 7.46489e-32
-16.9833 -8.30695e-32 5.89616e-32
-16.9309 -1.25255e-32 6.89651e-32
-16.8787 -6.64717e-32 4.48816e-32
-16.8268 -3.36833e-32 7.86644e-32
-16.775 -5.65806e-32 3.08797e-32
-16.7234 -4.15324e-32 9.75186e-32
-16.672 -8.82487e-32 1.20092e-32
-16.6208 -2.15642e-32 6.05011e-32
-16.5697 -8.94765e-32 3.6788e-32
-16.5189 -2.59095e-32 1.10555e-31
-16.4682 -5.89443e-32 3.07276e-32
-16.4177 -8.83427e-31 -5.35523e-32
-16.3674 -7.37146e-32 3.02971e-32
-16.3172 -3.30589e-32 2.57001e-32
-16.2672 -4.87614e-33 -4.23237e-32
-16.2174 3.3691e-32 -7.51949e-33
-16.1677 2.20964e-32 3.81438e-32
-16.1182 9.02929e-32 5.31394e-32
-16.0689 3.59265e-32 -1.32075e-31
-16.0197 4.38755e-32 1.01362e-31
-15.9706 2.45156e-32 -1.42555e-31
-15.9217 8.2068e-32 1.09277e-32
-15.873 9.4089e-32 8.0313e-32
-15.8243 8.96057e-32 3.37516e-32
-15.7759 1.89877e-31 -1.24762e-31
-15.7276 8.74605e-32 -1.31761e-32
-15.6794 -3.79891e-32 -9.23989e-32
-15.6313 1.44164e-31 4.04737e-32
-15.5834 -1.00835e-32 -1.21733e-31
-15.5356 -1.75194e-31 -7.35925e-32
-15.488 -2.69645e-33 3.88393e-31
-15.4404 1.06899e-31 -8.67889e-32
-15.393 -1.90229e-32 -3.62917e-32
-15.3458 -7.55913e-32 -1.88149e-31
-15.2986 6.65604e-31 6.34466e-31
-15.2516 8.5778e-32 -6.10125e-33
-15.2047 9.55934e-32 -2.58388e-32
-15.1579 5.31517e-32 1.23179e-31
-15.1112 -6.06021e-32 1.32258e-32
-15.0647 3.89074e-32 7.31171e-32
-15.0182 1.44208e-31 2.22709e-32
-14.9719 1.03331e-31 1.17346e-31
-14.9257 8.8864e-32 4.24952e-31
-14.8796 1.18403e-31 6.7118e-32
-14.8336 -5.54934e-31 8.24412e-32
-14.7877 9.64261e-32 1.0958e-31
-14.7419 -4.93278e-31 -1.16452e-31
-14.6962 2.15247e-31 3.0688e-31
-14.6506 -9.3737e-32 -1.10261e-32
-14.6052 -1.10018e-31 7.7885e-32
-14.5598 -2.17245e-32 -2.82333e-31
-14.5145 1.82726e-31 7.87258e-32
-14.4693 -2.73704e-31 9.13643e-32
-14.4243 1.22878e-31 6.73042e-32
-14.3793 1.71114e-31 -3.70406e-31
-14.3344 1.59764e-31 5.64099e-32
-14.2896 -2.3124e-32 -3.11663e-31
-14.2449 1.6777e-31 -1.87579e-32
-14.2003 -2.10626e-31 -2.51802e-31
-14.1558 2.44531e-31 2.22494e-31
-14.1113 -4.78186e-32 -1.5761e-31
-14.067 5.03643e-31 -1.61097e-32
-14.0227 -7.11116e-31 -4.52747e-31
-13.9786 1.89995e-31 8.83908e-32
-13.9345 -1.2072e-31 -2.323e-31
-13.8905 1.41927e-31 2.55417e-31
-13.8466 -2.4407e-32 -3.88855e-31
-13.8028 2.44754e-31 -4.07514e-32
-13.759 -2.31218e-31 -9.61046e-32
-13.7153 1.66494e-31 -1.09454e-33
-13.6718 -1.01332e-32 -1.46311e-31
-13.6283 7.78059e-31 3.60875e-31
-13.5848 1.18157e-32 -1.68225e-31
-13.5415 5.61642e-32 -7.36104e-32
-13.4982 -4.94765e-32 -1.49034e-32
-13.455 -3.46354e-32 2.54491e-32
-13.4119 2.1714e-32 1.9889e-31
-13.3689 6.50017e-32 -1.59989e-32
-13.3259 -7.6427e-32 -1.46797e-31
-13.283 -5.45124e-32 3.00804e-31
-13.2402 1.11248e-31 -3.03379e-31
-13.1974 4.72985e-31 1.4933e-31
-13.1547 -2.90262e-31 -9.91277e-32
-13.1121 1.67066e-31 1.48542e-32
-13.0696 -1.9522e-31 -1.89231e-31
-13.0271 1.48395e-31 2.96988e-31
-12.9847 -1.27855e-31 -3.06878e-31
-12.9424 2.94723e-31 2.30256e-31
-12.9001 -2.77188e-31 -1.28608e-31
-12.8579 2.37493e-31 9.57145e-32
-12.8158 -2.30154e-31 -1.68005e-31
-12.7737 1.99683e-31 2.58028e-31
-12.7317 -1.90749e-31 -3.62252e-31
-12.6898 2.9441e-31 3.25771e-31
-12.6479 -3.36217e-31 -2.25928e-31
-12.6061 2.7668e-31 1.30454e-31
-12.5643 -2.67878e-31 -1.4897e-31
-12.5226 2.53622e-31 1.84742e-31
-12.481 -2.34046e-31 -2.56213e-31
-12.4394 2.29917e-31 2.62638e-31
-12.3979 -2.76319e-31 -2.6988e-31
-12.3565 2.92932e-31 1.87935e-31
-12.3151 -2.76765e-31 -1.51626e-31
-12.2738 2.48934e-31 1.40643e-31
-12.2325 -2.43677e-31 -1.94703e-31
-12.1913 2.29163e-31 2.41035e-31
-12.1501 -2.38785e-31 -3.03654e-31
-12.109 2.79488e-31 2.51108e-31
-12.068 -2.83762e-31 -2.03574e-31
-12.027 2.78819e-31 1.65684e-31
-11.986 -2.91427e-31 -1.97798e-31
-11.9452 2.80892e-31 2.17557e-31
-11.9043 -2.72419e-31 -2.58132e-31
-11.8636 2.55695e-31 2.42075e-31
-11.8228 -2.68504e-31 -2.63359e-31
-11.7822 3.24975e-31 2.94642e-31
-11.7415 -2.97237e-31 -5.74838e-31
-11.701 1.8333e-31 5.92416e-32
-11.6605 -2.73341e-31 -3.01171e-31
-11.62 3.23761e-31 2.50728e-31
-11.5796 -2.63902e-31 -2.41784e-31
-11.5392 2.45332e-31 2.09634e-31
-11.4989 -2.62701e-31 -2.41566e-31
-11.4587 2.77536e-31 2.33552e-31
-11.4184 -2.99349e-31 -2.28812e-31
-11.3783 2.76341e-31 1.92885e-31
-11.3381 -2.70769e-31 -1.90438e-31
-11.2981 2.54074e-31 2.02494e-31
-11.2581 -2.69086e-31 -2.49269e-31
-11.2181 2.67665e-31 2.75044e-31
-11.1781 -3.00544e-31 -2.98408e-31
-11.1383 3.01521e-31 2.50687e-31
-11.0984 -3.2186e-31 -2.23797e-31
-11.0586 3.05044e-31 1.90303e-31
-11.0189 -3.20513e-31 -1.95174e-31
-10.9792 3.03487e-31 2.04576e-31
-10.9395 -3.09365e-31 -2.32611e-31
-10.8999 2.8505e-31 2.39247e-31
-10.8603 -2.89663e-31 -2.54328e-31
-10.8208 2.79143e-31 2.41827e-31
-10.7813 -2.97252e-31 -2.4102e-31
-10.7418 2.87521e-31 2.16533e-31
-10.7024 -2.95598e-31 -2.09364e-31
-10.6631 2.75527e-31 1.96411e-31
-10.6238 -2.78543e-31 -2.09158e-31
-10.5845 2.65124e-31 2.17839e-31
-10.5452 -2.77898e-31 -2.47679e-31
-10.506 2.75886e-31 2.53633e-31
-10.4669 -2.98975e-31 -2.6668e-31
-10.4278 2.96559e-31 2.43372e-31
-10.3887 -3.15194e-31 -2.32949e-31
-10.3496 3.04642e-31 2.09046e-31
-10.3106 -3.19985e-31 -2.05597e-31
-10.2717 3.06527e-31 2.16639e-31
-10.2328 -3.21994e-31 -2.35357e-31
-10.1939 3.06663e-31 2.42056e-31
-10.155 -3.16778e-31 -2.65468e-31
-10.1162 3.0199e-31 2.59684e-31
-10.0774 -3.18486e-31 -2.66747e-31
-10.0387 3.08697e-31 2.45949e-31
-10 -3.24856e-31 -2.42378e-31
-9.96134 3.07754e-31 2.23653e-31
-9.92271 -3.14917e-31 -2.26436e-31
-9.88412 2.93914e-31 2.20694e-31
-9.84557 -3.00276e-31 -2.36992e-31
-9.80704 2.84662e-31 2.40832e-31
-9.76856 -2.97614e-31 -2.64605e-31
-9.73011 2.8971e-31 2.63231e-31
-9.69169 -3.10452e-31 -2.75489e-31
-9.65331 3.04627e-31 2.55634e-31
-9.61496 -3.24339e-31 -2.51688e-31
-9.57664 3.12357e-31 2.30509e-31
-9.53836 -3.28218e-31 -2.33161e-31
-9.50011 3.1473e-31 2.28138e-31
-9.46189 -3.30602e-31 -2.46783e-31
-9.42371 3.154e-31 2.50872e-31
-9.38556 -3.28774e-31 -2.742e-31
-9.34744 3.11994e-31 2.70102e-31
-9.30935 -3.26344e-31 -2.82676e-31
-9.2713 3.13023e-31 2.64813e-31
-9.23327 -3.30411e-31 -2.64912e-31
-9.19528 3.16814e-31 2.42272e-31
-9.15732 -3.3111e-31 -2.39733e-31
-9.11939 3.13498e-31 2.24085e-31
-9.08149 -3.22339e-31 -2.28801e-31
-9.04362 3.03187e-31 2.23416e-31
-9.00578 -3.11966e-31 -2.37851e-31
-8.96797 2.95395e-31 2.37955e-31
-8.93019 -3.07501e-31 -2.56816e-31
-8.89244 2.95452e-31 2.53937e-31
-8.85471 -3.11847e-31 -2.67746e-31
-8.81702 3.01875e-31 2.54891e-31
-8.77936 -3.19032e-31 -2.58671e-31
-8.74172 3.06798e-31 2.40857e-31
-8.70412 -3.2192e-31 -2.43386e-31
-8.66654 3.0832e-31 2.32281e-31
-8.62899 -3.23679e-31 -2.43516e-31
-8.59146 3.10756e-31 2.41591e-31
-8.55397 -3.27199e-31 -2.61325e-31
-8.5165 3.14051e-31 2.60939e-31
-8.47906 -3.30936e-31 -2.80257e-31
-8.44165 3.17842e-31 2.71821e-31
-8.40426 -3.36215e-31 -2.82277e-31
-8.3669 3.23703e-31 2.64529e-31
-8.32956 -3.42795e-31 -2.66456e-31
-8.29226 3.2866e-31 2.46402e-31
-8.25497 -3.45374e-31 -2.46686e-31
-8.21772 3.28045e-31 2.31704e-31
-8.18049 -3.41193e-31 -2.36777e-31
-8.14328 3.21888e-31 2.29012e-31
-8.1061 -3.33078e-31 -2.40509e-31
-8.06895 3.1437e-31 2.37051e-31
-8.03182 -3.26335e-31 -2.52336e-31
-7.99471 3.10328e-31 2.48413e-31
-7.95763 -3.25069e-31 -2.62863e-31
-7.92058 3.11833e-31 2.54335e-31
-7.88355 -3.28881e-31 -2.63809e-31
-7.84654 3.16041e-31 2.50072e-31
-7.80955 -3.32802e-31 -2.5497e-31
-7.77259 3.18356e-31 2.40747e-31
-7.73566 -3.3379e-31 -2.46714e-31
-7.69874 3.18573e-31 2.37558e-31
-7.66185 -3.34005e-31 -2.49715e-31
-7.62498 3.19148e-31 2.46459e-31
-7.58814 -3.35243e-31 -2.64935e-31
-7.55132 3.20468e-31 2.63148e-31
-7.51452 -3.36995e-31 -2.82924e-31
-7.47774 3.22335e-31 2.76263e-31
-7.44099 -3.39818e-31 -2.91044e-31
-7.40425 3.258e-31 2.76841e-31
-7.36754 -3.44507e-31 -2.84506e-31
-7.33085 3.30559e-31 2.65887e-31
-7.29418 -3.49427e-31 -2.69445e-31
-7.25754 3.34468e-31 2.51829e-31
-7.22091 -3.52293e-31 -2.55996e-31
-7.18431 3.35821e-31 2.43001e-31
-7.14772 -3.5211e-31 -2.50958e-31
-7.11116 3.343e-31 2.42956e-31
-7.07462 -3.49324e-31 -2.55217e-31
-7.0381 3.31044e-31 2.49996e-31
-7.00159 -3.45825e-31 -2.64879e-31
-6.96511 3.28368e-31 2.59282e-31
-6.92865 -3.44193e-31 -2.74106e-31
-6.89221 3.28288e-31 2.65523e-31
-6.85579 -3.456e-31 -2.7785e-31
-6.81938 3.30555e-31 2.65317e-31
-6.783 -3.48389e-31 -2.74234e-31
-6.74664 3.32697e-31 2.59297e-31
-6.71029 -3.49687e-31 -2.66362e-31
-6.67397 3.32797e-31 2.52331e-31
-6.63766 -3.48659e-31 -2.60817e-31
-6.60137 3.31383e-31 2.50187e-31
-6.5651 -3.46851e-31 -2.62821e-31
-6.52885 3.29951e-31 2.55634e-31
-6.49262 -3.45679e-31 -2.72696e-31
-6.4564 3.29095e-31 2.66887e-31
-6.42021 -3.45296e-31 -2.85709e-31
-6.38403 3.28844e-31 2.7841e-31
-6.34786 -3.4559e-31 -2.94864e-31
-6.31172 3.29509e-31 2.84079e-31
-6.27559 -3.46854e-31 -2.95653e-31
-6.23949 3.31121e-31 2.81219e-31
-6.20339 -3.48967e-31 -2.88973e-31
-6.16732 3.33026e-31 2.7234e-31
-6.13126 -3.51159e-31 -2.79256e-31
-6.09522 3.34433e-31 2.63029e-31
-6.05919 -3.52762e-31 -2.70971e-31
-6.02319 3.34892e-31 2.57887e-31
-5.9872 -3.532e-31 -2.6709e-31
-5.95122 3.34396e-31 2.58065e-31
-5.91526 -3.5196e-31 -2.68777e-31
-5.87932 3.33266e-31 2.61809e-31
-5.84339 -3.49511e-31 -2.74773e-31
-5.80748 3.32008e-31 2.66843e-31
-5.77158 -3.47592e-31 -2.81427e-31
-5.7357 3.31539e-31 2.71524e-31
-5.69984 -3.47841e-31 -2.85273e-31
-5.66399 3.32687e-31 2.73808e-31
-5.62815 -3.50841e-31 -2.85415e-31
-5.59233 3.34976e-31 2.71741e-31
-5.55653 -3.55719e-31 -2.82302e-31
-5.52074 3.37151e-31 2.66179e-31
-5.48497 -3.60287e-31 -2.76474e-31
-5.4492 3.38406e-31 2.6001e-31
-5.41346 -3.62766e-31 -2.70767e-31
-5.37773 3.38611e-31 2.55477e-31
-5.34201 -3.63225e-31 -2.68353e-31
-5.30631 3.38156e-31 2.55354e-31
-5.27062 -3.62182e-31 -2.69622e-31
-5.23494 3.38526e-31 2.60731e-31
-5.19928 -3.58926e-31 -2.74951e-31
-5.16363 3.4086e-31 2.69279e-31
-5.128 -3.54533e-31 -2.82954e-31
-5.09237 3.42394e-31 2.78252e-31
-5.05677 -3.53347e-31 -2.90766e-31
-5.02117 3.39711e-31 2.83654e-31
-4.98559 -3.56608e-31 -2.97058e-31
-4.95002 3.34674e-31 2.83468e-31
-4.91446 -3.6085e-31 -2.98712e-31
-4.87892 3.31141e-31 2.81066e-31
-4.84339 -3.6243e-31 -2.93573e-31
-4.80787 3.30779e-31 2.78061e-31
-4.77237 -3.61348e-31 -2.88009e-31
-4.73687 3.31548e-31 2.71336e-31
-4.70139 -3.60456e-31 -2.88274e-31
-4.66592 3.32783e-31 2.63871e-31
-4.63046 -3.55103e-31 -2.88963e-31
-4.59502 3.41241e-31 2.63777e-31
-4.55958 -3.39429e-31 -2.84117e-31
-4.52416 3.56877e-31 2.71727e-31
-4.48875 -3.24842e-31 -2.78457e-31
-4.45335 3.63334e-31 2.8064e-31
-4.41797 -3.23617e-31 -2.79251e-31
-4.38259 3.54814e-31 2.83151e-31
-4.34722 -3.28719e-31 -2.87638e-31
-4.31187 3.47053e-31 2.76335e-31
-4.27653 -3.29582e-31 -3.0354e-31
-4.24119 3.41925e-31 2.61507e-31
-4.20587 -3.3468e-31 -3.22031e-31
-4.17056 3.28979e-31 2.50741e-31
-4.13526 -3.56901e-31 -3.30372e-31
-4.09997 3.10681e-31 2.48212e-31
-4.06469 -3.83235e-31 -3.31331e-31
-4.02942 3.03135e-31 2.39056e-31
-3.99416 -3.78143e-31 -3.51928e-31
-3.95891 3.10131e-31 2.06856e-31
-3.92367 -3.39797e-31 -4.49251e-31
-3.88844 2.63717e-31 1.31952e-31
-3.85322 3.69029e-31 -7.49104e-31
-3.81801 1.42535e-31 5.37299e-32
-3.7828 1.63886e-31 8.29932e-33
-3.74761 5.91421e-32 1.68566e-32
-3.71243 4.4902e-32 7.28586e-33
-3.67726 2.34315e-32 5.43627e-33
-3.64209 1.60927e-32 2.97476e-33
-3.60694 9.80069e-33 2.09536e-33
-3.57179 6.80424e-33 1.32759e-33
-3.53665 4.59973e-33 9.59275e-34
-3.50152 3.38514e-33 6.74865e-34
-3.4664 2.52523e-33 5.20906e-34
-3.43129 2.0281e-33 4.0758e-34
-3.39619 1.69323e-33 3.48023e-34
-3.36109 1.53656e-33 3.10264e-34
-3.32601 1.49586e-33 3.07941e-34
-3.29093 1.65415e-33 3.34957e-34
-3.25586 2.15024e-33 4.471e-34
-3.2208 4.19171e-33 8.51304e-34
-3.18574 -3.75917e-32 -4.0668e-33
-3.1507 -3.41323e-33 -6.90463e-34
-3.11566 -2.10614e-33 -4.16354e-34
-3.08063 -1.89412e-33 -3.85525e-34
-3.0456 -2.46619e-33 -4.90993e-34
-3.01059 -6.60327e-33 -1.40884e-33
-2.97558 5.98654e-33 1.22565e-33
-2.94058 2.44173e-33 4.80818e-34
-2.90558 2.06848e-33 4.20437e-34
-2.87059 3.05234e-33 6.03131e-34
-2.83561 4.73817e-32 1.3151e-32
-2.80064 -3.29294e-33 -6.72293e-34
-2.76567 -2.19508e-33 -4.34142e-34
-2.73071 -2.80604e-33 -5.72959e-34
-2.69576 -2.64923e-32 -4.28324e-33
-2.66081 3.37577e-33 6.67319e-34
-2.62587 2.24355e-33 4.58921e-34
-2.59094 3.47762e-33 6.84145e-34
-2.55601 -1.57441e-32 -2.84274e-33
-2.52109 -2.66684e-33 -5.4461e-34
-2.48617 -2.52072e-33 -4.94967e-34
-2.45126 -8.49946e-33 -1.75451e-33
-2.41636 3.80687e-33 7.93449e-34
-2.38146 2.39159e-33 4.73261e-34
-2.34657 4.45396e-33 9.13318e-34
-2.31168 -5.78424e-33 -1.23645e-33
-2.2768 -2.45493e-33 -4.89583e-34
-2.24192 -3.67101e-33 -7.63631e-34
-2.20705 7.8632e-33 1.64911e-33
-2.17219 2.5326e-33 4.9679e-34
-2.13733 3.63876e-33 7.3625e-34
-2.10247 -7.50571e-33 -1.68416e-33
-2.06762 -2.52333e-33 -5.10449e-34
-2.03278 -4.07254e-33 -8.75762e-34
-1.99794 5.69299e-33 1.11796e-33
-1.9631 2.57004e-33 4.8715e-34
-1.92827 6.21968e-33 1.15023e-33
-1.89345 -3.7388e-33 -8.38515e-34
-1.85862 -2.62548e-33 -5.50348e-34
-1.82381 -1.92587e-32 -6.15181e-33
-1.78899 2.95193e-33 5.71127e-34
-1.75419 3.42286e-33 6.25095e-34
-1.71938 -8.0341e-33 -1.7609e-33
-1.68458 -2.56544e-33 -5.44486e-34
-1.64979 -7.22811e-33 -1.44098e-33
-1.61499 3.42163e-33 6.76634e-34
-1.58021 2.97553e-33 6.27441e-34
-1.54542 -1.18444e-32 -2.28193e-33
-1.51064 -2.65032e-33 -5.07326e-34
-1.47586 -7.11997e-33 -1.4249e-33
-1.44109 3.31023e-33 6.8984e-34
-1.40632 3.4005e-33 6.58038e-34
-1.37155 -6.81357e-33 -1.37209e-33
-1.33679 -2.66133e-33 -5.54383e-34
-1.30203 -3.4841e-32 -4.48243e-33
-1.26727 2.78625e-33 5.67415e-34
-1.23251 5.07482e-33 1.14656e-33
-1.19776 -3.61756e-33 -7.18497e-34
-1.16301 -3.33629e-33 -6.58787e-34
-1.12827 6.44334e-33 1.06255e-33
-1.09352 2.80146e-33 5.18684e-34
-1.05878 -2.16859e-32 -9.8121e-33
-1.02405 -2.68468e-33 -5.76922e-34
-0.989309 -1.20606e-32 -3.0213e-33
-0.954576 2.88512e-33 6.13664e-34
-0.919844 6.16905e-33 1.43837e-33
-0.885115 -3.17364e-33 -5.22598e-34
-0.850388 -3.79314e-33 -5.80126e-34
-0.815663 4.28982e-33 1.28837e-33
-0.78094 3.7569e-33 1.15493e-33
-0.746219 -4.34934e-33 -2.11752e-34
-0.711499 -2.77855e-33 -2.81392e-34
-0.676781 7.44609e-33 4.22664e-33
-0.642065 3.23991e-33 1.01286e-33
-0.60735 -6.77727e-33 -5.02355e-35
-0.572637 -2.66758e-33 -3.88168e-34
-0.537925 1.14956e-32 4.35436e-33
-0.503214 2.77626e-33 5.64362e-34
-0.468504 -1.70105e-32 -6.889e-33
-0.433796 -2.91715e-33 -7.68582e-34
-0.399089 1.02e-32 -2.58347e-34
-0.364382 2.69555e-33 4.22962e-34
-0.329676 -1.43431e-32 -4.16729e-33
-0.294972 -2.78071e-33 -4.78704e-34
-0.260267 1.09225e-32 4.63547e-33
-0.225564 3.09843e-33 9.13203e-34
-0.190861 -6.78958e-33 -6.4644e-34
-0.156158 -2.94295e-33 -4.74455e-34
-0.121456 5.46925e-33 4.41444e-34
-0.0867541 3.23773e-33 5.53335e-34
-0.0520524 -4.50878e-33 -2.12751e-33
-0.0173508 -3.56802e-33 -1.9871e-34
0.0173508 1.83384e-33 -1.06643e-33
0.0520524 1.16032e-33 -1.2369e-33
0.0867541 -1.27068e-33 7.67161e-34
0.121456 -3.38741e-33 1.02439e-33
0.156158 1.43504e-33 -7.57709e-34
0.190861 2.85865e-33 -1.43704e-33
0.225564 -8.65347e-34 8.13711e-34
0.260267 -3.71671e-33 3.51388e-33
0.294972 1.36358e-33 -8.00112e-34
0.329676 2.28335e-33 -3.36979e-33
0.364382 -1.11987e-33 6.03414e-34
0.399089 -4.57816e-33 -4.77447e-33
0.433796 1.02957e-33 -8.75709e-34
0.468504 2.24307e-33 -2.81639e-33
0.503214 -1.03317e-33 7.22398e-34
0.537925 -4.51094e-33 5.73458e-33
0.572637 1.43393e-33 -6.17455e-34
0.60735 3.70514e-33 -3.09312e-34
0.642065 -8.27924e-34 7.99338e-34
0.676781 -1.52888e-33 2.05886e-33
0.711499 1.74853e-33 -7.25242e-34
0.746219 2.60609e-33 -9.30253e-34
0.78094 -1.0694e-33 8.62961e-34
0.815663 -1.31894e-33 1.13872e-33
0.850388 1.95207e-33 -1.12565e-33
0.885115 1.46252e-33 -8.2865e-34
0.919844 -2.18839e-33 1.49723e-33
0.954576 -1.0332e-33 7.64669e-34
0.989309 4.33283e-33 -3.27405e-33
1.02405 1.20933e-33 -7.31433e-34
1.05878 5.50096e-33 -4.4225e-33
1.09352 -9.59518e-34 7.13975e-34
1.12827 -3.66087e-33 2.13086e-33
1.16301 1.69094e-33 -9.7522e-34
1.19776 1.16418e-33 -8.37683e-34
1.23251 -1.44704e-33 1.12308e-33
1.26727 -1.40662e-33 8.85061e-34
1.30203 -5.266e-33 8.18534e-33
1.33679 8.68596e-34 -6.08676e-34
1.37155 6.63882e-33 -2.15325e-33
1.40632 -1.90087e-33 1.15342e-33
1.44109 -1.01063e-33 7.36245e-34
1.47586 1.73772e-33 -1.36074e-33
1.51064 1.34259e-33 -8.51393e-34
1.54542 2.38099e-33 -1.99719e-33
1.58021 -9.79055e-34 6.91141e-34
1.61499 -1.73485e-33 1.0508e-33
1.64979 4.66972e-33 -2.48612e-33
1.68458 9.19628e-34 -6.43861e-34
1.71938 4.35488e-33 -2.43259e-33
1.75419 -1.44791e-33 9.55866e-34
1.78899 -1.13888e-33 8.01439e-34
1.82381 9.38723e-33 -5.39343e-33
1.85862 1.0033e-33 -6.62735e-34
1.89345 1.7126e-33 -1.07563e-33
1.92827 -3.31939e-33 2.15973e-33
1.9631 -8.88634e-34 6.32002e-34
1.99794 -3.56557e-33 2.01266e-33
2.03278 2.32124e-33 -1.31533e-33
2.06762 8.27829e-34 -5.99836e-34
2.10247 7.78119e-33 -2.22523e-33
2.13733 -2.1572e-33 1.1578e-33
2.17219 -8.06752e-34 6.03975e-34
2.20705 -9.19448e-33 1.36626e-33
2.24192 2.1894e-33 -1.08312e-33
2.2768 7.94672e-34 -5.97951e-34
2.31168 4.22683e-33 -1.53731e-33
2.34657 -2.65257e-33 1.22069e-33
2.38146 -8.09221e-34 6.06087e-34
2.41636 -1.96554e-33 1.01353e-33
2.45126 5.49953e-33 -1.97248e-33
2.48617 8.98528e-34 -6.72921e-34
2.52109 1.15159e-33 -7.04227e-34
2.55601 4.39931e-33 -4.4956e-33
2.59094 -1.33726e-33 9.64919e-34
2.62587 -8.91745e-34 5.76533e-34
2.66081 -1.39712e-33 9.58475e-34
2.69576 2.12956e-32 -1.47603e-32
2.73071 1.03052e-33 -7.10489e-34
2.76567 9.47385e-34 -6.12017e-34
2.80064 1.1451e-33 -8.26502e-34
2.83561 -5.15809e-33 5.71765e-33
2.87059 -1.44313e-33 8.47067e-34
2.90558 -7.32203e-34 5.34915e-34
2.94058 -1.13578e-33 6.63304e-34
2.97558 -1.69801e-33 1.43494e-33
3.01059 1.77967e-33 -1.57861e-33
3.0456 1.15799e-33 -6.65948e-34
3.08063 6.66715e-34 -4.9439e-34
3.11566 9.62474e-34 -5.66556e-34
3.1507 1.11364e-33 -8.60497e-34
3.18574 -8.3091e-34 1.61841e-32
3.2208 -2.1184e-33 1.18874e-33
3.25586 -7.69207e-34 5.57566e-34
3.29093 -7.03847e-34 4.59556e-34
3.32601 -5.64599e-34 3.8973e-34
3.36109 -6.32889e-34 4.28106e-34
3.39619 -6.5675e-34 4.37278e-34
3.43129 -8.06296e-34 5.71074e-34
3.4664 -1.02849e-33 6.38848e-34
3.50152 -1.23027e-33 9.57265e-34
3.53665 -2.16634e-33 1.09852e-33
3.57179 -1.92063e-33 1.79112e-33
3.60694 -7.33859e-33 7.41078e-34
3.64209 -2.54673e-33 2.98336e-33
3.67726 3.82503e-34 -1.17947e-32
3.71243 -2.85659e-33 3.70205e-33
3.74761 3.40986e-33 -5.67512e-33
3.7828 -3.13893e-33 3.80613e-33
3.81801 3.5815e-33 -4.3288e-33
3.85322 -3.66446e-33 3.8858e-33
3.88844 4.27209e-33 -4.22728e-33
3.92367 -4.94828e-33 4.45155e-33
3.95891 6.48266e-33 -5.19344e-33
3.99416 -9.55538e-33 6.47082e-33
4.02942 1.95459e-32 -8.07282e-33
4.06469 -3.35685e-32 -4.50913e-32
4.09997 -8.734e-33 1.68588e-32
4.13526 6.13451e-33 -7.88379e-33
4.17056 -4.55412e-33 5.17821e-33
4.20587 3.70228e-33 -3.88406e-33
4.24119 -3.19203e-33 3.25877e-33
4.27653 2.92083e-33 -2.89205e-33
4.31187 -2.7874e-33 2.7659e-33
4.34722 2.79459e-33 -2.77238e-33
4.38259 -2.93359e-33 2.98348e-33
4.41797 3.25268e-33 -3.42102e-33
4.45335 -3.85885e-33 4.35303e-33
4.48875 5.00984e-33 -6.3781e-33
4.52416 -7.03046e-33 1.29081e-32
4.55958 -2.44581e-32 -3.8511e-32
4.59502 1.52247e-32 -6.55621e-33
4.63046 -7.09912e-33 5.02883e-33
4.66592 4.6868e-33 -3.92447e-33
4.70139 -3.57905e-33 3.39675e-33
4.73687 3.01433e-33 -3.15842e-33
4.77237 -2.6835e-33 3.13727e-33
4.80787 2.51287e-33 -3.29542e-33
4.84339 -2.41863e-33 3.66214e-33
4.87892 2.37166e-33 -4.3101e-33
4.91446 -2.26744e-33 5.3968e-33
4.95002 1.87299e-33 -7.25217e-33
4.98559 -2.72528e-34 1.04301e-32
5.02117 -5.87218e-33 -1.46049e-32
5.05677 1.85126e-32 8.95196e-33
5.09237 -1.64561e-32 4.57504e-33
5.128 9.82036e-33 -7.80811e-33
5.16363 -6.10817e-33 7.79087e-33
5.19928 4.10282e-33 -7.28497e-33
5.23494 -2.95335e-33 6.81455e-33
5.27062 2.32752e-33 -6.44983e-33
5.30631 -2.06323e-33 6.18643e-33
5.34201 2.09499e-33 -6.00792e-33
5.37773 -2.37709e-33 5.86747e-33
5.41346 2.88423e-33 -5.73301e-33
5.4492 -3.5846e-33 5.57635e-33
5.48497 4.51874e-33 -5.41477e-33
5.52074 -5.84788e-33 5.27775e-33
5.55653 8.1474e-33 -5.05634e-33
5.59233 -1.307e-32 3.51186e-33
5.62815 1.88076e-32 9.8405e-33
5.66399 -7.98271e-35 -1.51041e-32
5.69984 -3.32266e-33 7.46878e-33
5.7357 2.98393e-33 -4.44419e-33
5.77158 -2.53857e-33 3.12442e-33
5.80748 2.25608e-33 -2.47804e-33
5.84339 -2.12372e-33 2.17116e-33
5.87932 2.13813e-33 -2.08524e-33
5.91526 -2.3283e-33 2.21162e-33
5.95122 2.81801e-33 -2.65391e-33
5.9872 -4.03873e-33 3.88692e-33
6.02319 8.64539e-33 -9.47587e-33
6.05919 2.47587e-32 -1.19542e-32
6.09522 -5.33516e-33 4.08557e-33
6.13126 3.07643e-33 -2.52033e-33
6.16732 -2.28415e-33 1.95293e-33
6.20339 1.94398e-33 -1.73101e-33
6.23949 -1.82319e-33 1.70717e-33
6.27559 1.85911e-33 -1.86122e-33
6.31172 -2.05234e-33 2.27557e-33
6.34786 2.44886e-33 -3.24483e-33
6.38403 -2.87611e-33 5.9842e-33
6.42021 -4.35856e-33 -1.38289e-32
6.4564 9.85835e-33 -7.11541e-34
6.49262 -4.9159e-33 2.29467e-33
6.52885 3.26416e-33 -2.15211e-33
6.5651 -2.54884e-33 2.06421e-33
6.60137 2.19275e-33 -2.1063e-33
6.63766 -2.00632e-33 2.29174e-33
6.67397 1.91026e-33 -2.65258e-33
6.71029 -1.83891e-33 3.28019e-33
6.74664 1.68191e-33 -4.38095e-33
6.783 -9.82036e-34 6.45125e-33
6.81938 -2.74753e-33 -1.00927e-32
6.85579 1.3283e-32 5.12452e-33
6.89221 -8.49597e-33 3.96445e-33
6.92865 4.40196e-33 -4.19116e-33
6.96511 -2.76609e-33 3.59985e-33
7.00159 2.04043e-33 -3.16047e-33
7.0381 -1.7136e-33 2.90589e-33
7.07462 1.62188e-33 -2.80375e-33
7.11116 -1.71592e-33 2.8467e-33
7.14772 2.03894e-33 -3.06002e-33
7.18431 -2.77188e-33 3.54016e-33
7.22091 4.67333e-33 -4.52308e-33
7.25754 -1.28484e-32 5.08098e-33
7.29418 1.85983e-33 1.6369e-32
7.33085 2.62023e-33 -5.59121e-33
7.36754 -2.06481e-33 3.04616e-33
7.40425 1.70843e-33 -2.09269e-33
7.44099 -1.5359e-33 1.66196e-33
7.47774 1.50865e-33 -1.48685e-33
7.51452 -1.64218e-33 1.50554e-33
7.55132 2.06715e-33 -1.78479e-33
7.58814 -3.41946e-33 2.79443e-33
7.62498 1.9543e-32 -1.31968e-32
7.66185 4.65936e-33 -3.91873e-33
7.69874 -2.13931e-33 1.7327e-33
7.73566 1.49295e-33 -1.19717e-33
7.77259 -1.26908e-33 1.02445e-33
7.80955 1.2514e-33 -1.03488e-33
7.84654 -1.43058e-33 1.2505e-33
7.88355 1.97874e-33 -1.97012e-33
7.92058 -3.41284e-33 5.99179e-33
7.95763 -8.52162e-33 1.02239e-33
7.99471 2.85513e-33 -1.51109e-33
8.03182 -1.85994e-33 1.23468e-33
8.06895 1.56379e-33 -1.20963e-33
8.1061 -1.52725e-33 1.39672e-33
8.14328 1.6402e-33 -1.89217e-33
8.18049 -1.7518e-33 3.02181e-33
8.21772 1.01813e-33 -5.45899e-33
8.25497 3.78696e-33 8.02842e-33
8.29226 -9.98995e-33 -3.20374e-33
8.32956 8.53429e-33 -3.28559e-33
8.3669 -4.72654e-33 5.02744e-33
8.40426 2.57701e-33 -4.27424e-33
8.44165 -1.77898e-33 3.26359e-33
8.47906 1.51968e-33 -2.50769e-33
8.5165 -1.4561e-33 2.03487e-33
8.55397 1.53953e-33 -1.82399e-33
8.59146 -1.88991e-33 1.92109e-33
8.62899 3.20124e-33 -2.69908e-33
8.66654 -2.79403e-32 -1.25285e-33
8.70412 -2.78179e-33 3.15066e-33
8.74172 1.46338e-33 -1.41066e-33
8.77936 -1.09518e-33 9.92312e-34
8.81702 1.01741e-33 -8.96323e-34
8.85471 -1.15794e-33 1.02405e-33
8.89244 1.75e-33 -1.65018e-33
8.93019 -4.85972e-33 9.13163e-33
8.96797 -3.32874e-33 1.91429e-33
9.00578 1.49114e-33 -1.062e-33
9.04362 -1.10339e-33 8.70437e-34
9.08149 1.03118e-33 -9.15005e-34
9.11939 -1.13536e-33 1.2289e-33
9.15732 1.31318e-33 -2.29636e-33
9.19528 1.66685e-33 5.22749e-33
9.23327 -3.77471e-33 -4.39132e-35
9.2713 2.15819e-33 -8.57739e-34
9.30935 -1.58307e-33 1.04638e-33
9.34744 1.33435e-33 -1.27913e-33
9.38556 -1.1729e-33 1.68092e-33
9.42371 9.28292e-34 -2.37827e-33
9.46189 -1.81229e-34 3.61181e-33
9.50011 -2.95026e-33 -5.10915e-33
9.53836 6.69376e-33 -1.98757e-34
9.57664 -3.10499e-33 2.66269e-33
9.61496 1.5763e-33 -2.27075e-33
9.65331 -1.06758e-33 2.01506e-33
9.69169 9.12824e-34 -1.92915e-33
9.73011 -9.08902e-34 2.08964e-33
9.76856 1.09869e-33 -2.88386e-33
9.80704 -8.48057e-34 7.08593e-33
9.84557 -6.20486e-33 3.78466e-33
9.88412 1.68617e-33 -1.82213e-33
9.92271 -1.00731e-33 1.18921e-33
9.96134 8.25678e-34 -9.97136e-34
10 -8.66024e-34 1.08626e-33
10.0387 1.21516e-33 -1.74558e-33
10.0774 6.3973e-33 9.23684e-33
10.1162 -1.61748e-33 1.13531e-33
10.155 8.30044e-34 -6.94258e-34
10.1939 -6.73668e-34 6.18233e-34
10.2328 7.35018e-34 -7.79888e-34
10.2717 -9.73157e-34 1.76315e-33
10.3106 -3.42709e-33 -1.10153e-33
10.3496 1.28383e-33 -4.66595e-34
10.3887 -8.75323e-34 4.90075e-34
10.4278 8.47447e-34 -6.50666e-34
10.4669 -9.29164e-34 1.27687e-33
10.506 -5.5996e-34 -2.68336e-33
10.5452 2.04049e-33 7.85956e-34
10.5845 -1.81252e-33 8.12332e-35
10.6238 1.89824e-33 -7.64365e-34
10.6631 -1.44504e-33 1.79056e-33
10.7024 5.7845e-34 -2.05302e-33
10.7418 -3.44321e-34 1.76808e-33
10.7813 5.63662e-34 -1.67939e-33
10.8208 -9.58371e-34 2.09097e-33
10.8603 -1.04983e-33 -1.77879e-32
10.8999 1.20159e-33 -1.04922e-33
10.9395 -7.79823e-34 8.21696e-34
10.9792 5.28546e-34 -5.53958e-34
11.0189 -5.5429e-34 7.05531e-34
11.0586 3.97057e-34 -2.16043e-33
11.0984 1.42218e-33 -2.89887e-34
11.1383 -6.13021e-34 3.84454e-34
11.1781 4.46517e-34 -4.07257e-34
11.2181 -4.23213e-34 5.96214e-34
11.2581 6.55929e-35 -1.41389e-33
11.2981 1.5339e-33 1.46049e-34
11.3381 -7.23692e-34 3.8736e-34
11.3783 4.91359e-34 -4.67304e-34
11.4184 -4.17329e-34 6.79816e-34
11.4587 2.45654e-34 -1.26297e-33
11.4989 1.53611e-33 1.54122e-33
11.5392 -1.809e-33 3.72055e-34
11.5796 1.12474e-33 -8.80106e-34
11.62 -6.18197e-34 8.06065e-34
11.6605 4.96164e-34 -9.31709e-34
11.701 -2.8284e-34 1.01955e-33
11.7415 2.47979e-34 -1.66947e-33
11.7822 3.66629e-33 1.79286e-33
11.8228 -6.48392e-34 8.33712e-34
11.8636 4.04772e-34 -4.53225e-34
11.9043 -2.87987e-34 4.67847e-34
11.9452 3.67606e-34 -4.72642e-34
11.986 1.04368e-33 3.54468e-34
12.027 -3.45183e-34 4.25712e-34
12.068 2.80785e-34 -2.36037e-34
12.109 -2.37732e-34 3.86312e-34
12.1501 -1.55959e-34 -1.03753e-33
12.1913 4.65494e-34 -1.72508e-34
12.2325 -4.19162e-34 2.97226e-34
12.2738 2.76605e-34 -5.48974e-34
12.3151 -1.00181e-34 5.62382e-34
12.3565 -4.74428e-34 1.19308e-33
12.3979 1.69379e-34 1.22582e-34
12.4394 1.73947e-34 3.16535e-34
12.481 -2.11372e-34 -3.60522e-34
12.5226 7.88522e-35 7.03852e-34
12.5643 4.93697e-34 -2.3064e-34
12.6061 -8.57236e-34 -4.28822e-35
12.6479 -5.74415e-34 1.19158e-33
12.6898 2.13489e-34 -2.71502e-34
12.7317 -1.79482e-34 1.6456e-34
12.7737 4.8439e-34 -6.28529e-34
12.8158 3.34507e-34 -7.53793e-35
12.8579 -1.47818e-34 1.22191e-34
12.9001 1.67158e-34 -2.31075e-34
12.9424 2.91236e-34 2.12874e-34
12.9847 -1.96307e-34 8.4074e-35
13.0271 2.38754e-34 -1.84639e-34
13.0696 1.35365e-34 4.36454e-35
13.1121 1.93381e-34 -6.20247e-35
13.1547 4.04422e-34 -1.20418e-34
13.1974 -6.45527e-34 4.29472e-34
13.2402 7.91647e-34 -4.42542e-34
13.283 1.78789e-34 3.1769e-34
13.3259 5.17214e-35 -2.27051e-34
13.3689 -2.40816e-34 -5.37325e-34
13.4119 -1.26387e-34 1.68211e-34
13.455 1.47818e-34 -3.63172e-34
13.4982 -5.94282e-35 2.21745e-34
13.5415 -9.58454e-35 3.79679e-34
13.5848 2.28127e-34 -9.99684e-35
13.6283 -2.65216e-35 1.44515e-34
13.6718 1.4964e-34 -1.20266e-34
13.7153 1.36187e-34 -1.02577e-34
13.759 -9.70867e-35 9.13419e-35
13.8028 8.32178e-35 -1.11905e-34
13.8466 1.84619e-34 -1.29803e-35
13.8905 -1.8782e-34 9.43209e-35
13.9345 6.65838e-35 -1.05025e-34
13.9786 1.2058e-34 5.41572e-35
14.0227 4.78359e-34 5.01443e-34
14.067 8.66867e-34 9.32336e-34
14.1113 4.43003e-35 1.08571e-34
14.1558 1.05944e-34 -1.71156e-34
14.2003 -1.23157e-34 1.02486e-34
14.2449 5.29716e-35 1.00679e-34
14.2896 6.00796e-35 -8.49511e-35
14.3344 -5.45584e-35 6.02478e-35
14.3793 7.44157e-35 7.30102e-35
14.4243 7.53513e-35 -1.15811e-34
14.4693 8.15159e-36 6.35278e-35
14.5145 2.80711e-35 -6.77352e-36
14.5598 -5.15272e-36 -1.98936e-35
14.6052 -4.81803e-36 -2.361e-35
14.6506 7.54966e-36 -1.19475e-36
14.6962 9.91454e-36 2.88731e-36
14.7419 -1.47121e-35 1.11238e-35
14.7877 1.06792e-35 -7.33603e-35
14.8336 3.51591e-35 1.43652e-35
14.8796 -2.59606e-35 1.78541e-35
14.9257 2.70815e-35 -4.14954e-35
14.9719 2.38724e-35 4.60771e-35
15.0182 -4.00171e-35 2.82518e-35
15.0647 2.80901e-35 -2.9479e-35
15.1112 -3.89124e-36 3.20422e-35
15.1579 -2.24003e-35 8.27432e-35
15.2047 1.98115e-35 -1.33371e-35
15.2516 -1.36692e-35 3.261e-35
15.2986 -1.07081e-34 -1.12126e-34
15.3458 1.59962e-35 -1.27081e-35
15.393 -1.49136e-35 2.39692e-35
15.4404 -7.95206e-35 -6.88376e-35
15.488 1.73249e-35 -1.3056e-35
15.5356 -1.3304e-35 1.80951e-35
15.5834 -7.30626e-35 -5.61191e-35
15.6313 1.64661e-35 -1.23363e-35
15.6794 -1.41609e-35 1.73388e-35
15.7276 -8.34497e-35 -4.69239e-35
15.7759 1.74865e-35 -1.20404e-35
15.8243 -1.64177e-35 1.82767e-35
15.873 -8.85513e-35 -5.90576e-35
15.9217 1.97257e-35 -1.15716e-35
15.9706 -1.92133e-35 1.93105e-35
16.0197 -8.99888e-35 -6.03637e-35
16.0689 2.48445e-35 -1.15598e-35
16.1182 -2.28245e-35 2.15871e-35
16.1677 -2.44426e-35 -1.01951e-34
16.2174 3.22674e-35 -1.17068e-35
16.2672 -2.45572e-35 2.17936e-35
16.3172 2.40003e-35 -5.79012e-35
16.3674 4.49923e-35 -7.3584e-36
16.4177 -1.86147e-35 1.53418e-35
16.4682 2.22454e-35 -3.04609e-35
16.5189 3.31935e-35 -8.87713e-36
16.5697 -1.45255e-35 1.20269e-35
16.6208 2.20242e-35 -3.23391e-35
16.672 2.17572e-35 -8.74789e-36
16.7234 -1.37741e-35 1.26827e-35
16.775 2.54298e-35 -6.31657e-35
16.8268 1.94286e-35 -1.02939e-35
16.8787 -1.63047e-35 1.70666e-35
16.9309 4.06505e-35 -7.32806e-35
16.9833 2.40916e-35 -1.5739e-35
17.0359 -1.88751e-35 1.69232e-35
17.0887 3.51342e-35 -2.53978e-35
17.1418 2.46298e-35 -1.2264e-35
17.195 -1.49641e-35 1.20989e-35
17.2485 3.62775e-35 -3.08121e-35
17.3022 1.73319e-35 -8.72566e-36
17.3562 -1.51109e-35 1.36259e-35
17.4104 6.29517e-35 -6.57527e-35
17.4648 1.71763e-35 -9.1556e-36
17.5195 -1.58836e-35 1.49667e-35
17.5744 2.7425e-35 -1.35655e-34
17.6296 1.42529e-35 -7.90949e-36
17.6851 -1.53479e-35 2.23617e-35
17.7408 -1.74236e-34 4.57609e-35
17.7969 1.58684e-35 -9.23271e-36
17.8532 -1.99436e-35 2.67384e-35
17.9098 -1.13121e-34 -9.3784e-35
17.9667 1.36154e-35 -9.68183e-36
18.0239 -2.5166e-35 3.65684e-35
18.0815 -5.19014e-35 5.35797e-36
18.1393 1.35976e-35 -9.92036e-36
18.1975 1.32939e-35 6.99718e-35
18.256 -2.67323e-35 7.56351e-36
18.3149 1.18302e-35 -1.29769e-35
18.3742 4.21614e-35 -3.45388e-36
18.4338 -2.51194e-35 1.07097e-35
18.4938 1.73926e-35 -1.94718e-35
18.5542 2.95912e-35 -5.26841e-36
18.615 -3.40105e-35 1.24085e-35
18.6762 9.69298e-36 -2.43235e-35
18.7379 1.6672e-35 -5.47902e-36
18.8 -2.23574e-35 2.83244e-35
18.8625 -3.51145e-35 -3.03008e-35
18.9255 1.30074e-35 -5.44269e-36
18.9891 7.83656e-35 -1.19164e-36
19.0531 -2.60102e-35 -1.00427e-35
19.1177 1.43594e-35 -1.31006e-35
19.1828 3.34999e-35 -1.04349e-35
19.2484 -2.73769e-35 -7.53211e-37
19.3147 1.42321e-35 -1.77169e-35
19.3816 1.54865e-35 -6.17467e-36
19.4491 -2.01081e-35 8.41032e-36
19.5173 -3.20892e-35 2.07261e-36
19.5862 1.82579e-35 -5.15933e-36
19.6558 -2.89563e-36 5.828e-35
19.7262 -2.25103e-35 2.19636e-36
19.7974 1.31118e-35 -1.29675e-35
19.8694 2.00024e-35 -2.417e-36
19.9423 -1.84254e-35 1.58541e-35
20.0162 -2.1795e-35 -3.18888e-35
20.091 1.51396e-35 -8.4988e-36
20.1669 1.21327e-35 2.67283e-35
20.244 -2.1244e-35 8.49808e-36
20.3222 -2.37156e-36 -2.74855e-35
20.4016 2.29849e-35 -6.90561e-37
20.4825 3.94032e-36 2.31849e-35
20.5648 -2.45987e-35 -1.07963e-36
20.6487 -3.63518e-36 -2.6287e-35
20.7344 2.03197e-35 1.37823e-36
20.8219 8.5787e-36 1.81543e-35
20.9115 -2.04476e-35 1.17584e-35
21.0034 -1.35774e-35 -2.04335e-35
21.0979 9.27857e-36 -1.40516e-35
21.1952 2.4979e-35 2.72845e-36
21.2959 8.37821e-37 1.2641e-35
21.4004 -1.77407e-36 1.00994e-35
21.5093 -5.20039e-36 1.54589e-35
21.6237 -2.05508e-35 3.01988e-35
21.7448 -3.21627e-35 7.23592e-35
21.8747 4.41029e-35 7.74018e-35
22.0165 8.53806e-35 6.65935e-35
22.1768 2.44478e-34 1.15028e-34
22.3723 1.77e-33 1.42348e-34


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda2.0Nc1Quantum/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.1
#Lambda=2
#Beta=1
#Nc=1
#QUANTUM=1

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=1024 aX=2 aP=0.5

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda2.0Nc1Quantum/SigmaAOneLoop.txt <==
-22.3723 -1.08101 -6.41771e-19
-22.1768 -1.08101 -6.41771e-19
-22.0165 -1.08101 -6.41771e-19
-21.8747 -1.08101 -6.41771e-19
-21.7448 -1.08101 -6.41771e-19
-21.6237 -1.08101 -6.41771e-19
-21.5093 -1.08101 -6.41771e-19
-21.4004 -1.08101 -6.41771e-19
-21.2959 -1.08101 -6.41771e-19
-21.1952 -1.08101 -6.41771e-19
-21.0979 -1.08101 -6.41771e-19
-21.0034 -1.08101 -6.41771e-19
-20.9115 -1.08101 -6.41771e-19
-20.8219 -1.08101 -6.41771e-19
-20.7344 -1.08101 -6.41771e-19
-20.6487 -1.08101 -6.41771e-19
-20.5648 -1.08101 -6.41771e-19
-20.4825 -1.08101 -6.41771e-19
-20.4016 -1.08101 -6.41771e-19
-20.3222 -1.08101 -6.41771e-19
-20.244 -1.08101 -6.41771e-19
-20.1669 -1.08101 -6.41771e-19
-20.091 -1.08101 -6.41771e-19
-20.0162 -1.08101 -6.41771e-19
-19.9423 -1.08101 -6.41771e-19
-19.8694 -1.08101 -6.41771e-19
-19.7974 -1.08101 -6.41771e-19
-19.7262 -1.08101 -6.41771e-19
-19.6558 -1.08101 -6.41771e-19
-19.5862 -1.08101 -6.41771e-19
-19.5173 -1.08101 -6.41771e-19
-19.4491 -1.08101 -6.41771e-19
-19.3816 -1.08101 -6.41771e-19
-19.3147 -1.08101 -6.41771e-19
-19.2484 -1.08101 -6.41771e-19
-19.1828 -1.08101 -6.41771e-19
-19.1177 -1.08101 -6.41771e-19
-19.0531 -1.08101 -6.41771e-19
-18.9891 -1.08101 -6.41771e-19
-18.9255 -1.08101 -6.41771e-19
-18.8625 -1.08101 -6.41771e-19
-18.8 -1.08101 -6.41771e-19
-18.7379 -1.08101 -6.41771e-19
-18.6762 -1.08101 -6.41771e-19
-18.615 -1.08101 -6.41771e-19
-18.5542 -1.08101 -6.41771e-19
-18.4938 -1.08101 -6.41771e-19
-18.4338 -1.08101 -6.41771e-19
-18.3742 -1.08101 -6.41771e-19
-18.3149 -1.08101 -6.41771e-19
-18.256 -1.08101 -6.41771e-19
-18.1975 -1.08101 -6.41771e-19
-18.1393 -1.08101 -6.41771e-19
-18.0815 -1.08101 -6.41771e-19
-18.0239 -1.08101 -6.41771e-19
-17.9667 -1.08101 -6.41771e-19
-17.9098 -1.08101 -6.41771e-19
-17.8532 -1.08101 -6.41771e-19
-17.7969 -1.08101 -6.41771e-19
-17.7408 -1.08101 -6.41771e-19
-17.6851 -1.08101 -6.41771e-19
-17.6296 -1.08101 -6.41771e-19
-17.5744 -1.08101 -6.41771e-19
-17.5195 -1.08101 -6.41771e-19
-17.4648 -1.08101 -6.41771e-19
-17.4104 -1.08101 -6.41771e-19
-17.3562 -1.08101 -6.41771e-19
-17.3022 -1.08101 -6.41771e-19
-17.2485 -1.08101 -6.41771e-19
-17.195 -1.08101 -6.41771e-19
-17.1418 -1.08101 -6.41771e-19
-17.0887 -1.08101 -6.41771e-19
-17.0359 -1.08101 -6.41771e-19
-16.9833 -1.08101 -6.41771e-19
-16.9309 -1.08101 -6.41771e-19
-16.8787 -1.08101 -6.41771e-19
-16.8268 -1.08101 -6.41771e-19
-16.775 -1.08101 -6.41771e-19
-16.7234 -1.08101 -6.41771e-19
-16.672 -1.08101 -6.41771e-19
-16.6208 -1.08101 -6.41771e-19
-16.5697 -1.08101 -6.41771e-19
-16.5189 -1.08101 -6.41771e-19
-16.4682 -1.08101 -6.41771e-19
-16.4177 -1.08101 -6.41771e-19
-16.3674 -1.08101 -6.41771e-19
-16.3172 -1.08101 -6.41771e-19
-16.2672 -1.08101 -6.41771e-19
-16.2174 -1.08101 -6.41771e-19
-16.1677 -1.08101 -6.41771e-19
-16.1182 -1.08101 -6.41771e-19
-16.0689 -1.08101 -6.41771e-19
-16.0197 -1.08101 -6.41771e-19
-15.9706 -1.08101 -6.41771e-19
-15.9217 -1.08101 -6.41771e-19
-15.873 -1.08101 -6.41771e-19
-15.8243 -1.08101 -6.41771e-19
-15.7759 -1.08101 -6.41771e-19
-15.7276 -1.08101 -6.41771e-19
-15.6794 -1.08101 -6.41771e-19
-15.6313 -1.08101 -6.41771e-19
-15.5834 -1.08101 -6.41771e-19
-15.5356 -1.08101 -6.41771e-19
-15.488 -1.08101 -6.41771e-19
-15.4404 -1.08101 -6.41771e-19
-15.393 -1.08101 -6.41771e-19
-15.3458 -1.08101 -6.41771e-19
-15.2986 -1.08101 -6.41771e-19
-15.2516 -1.08101 -6.41771e-19
-15.2047 -1.08101 -6.41771e-19
-15.1579 -1.08101 -6.41771e-19
-15.1112 -1.08101 -6.41771e-19
-15.0647 -1.08101 -6.41771e-19
-15.0182 -1.08101 -6.41771e-19
-14.9719 -1.08101 -6.41771e-19
-14.9257 -1.08101 -6.41771e-19
-14.8796 -1.08101 -6.41771e-19
-14.8336 -1.08101 -6.41771e-19
-14.7877 -1.08101 -6.41771e-19
-14.7419 -1.08101 -6.41771e-19
-14.6962 -1.08101 -6.41771e-19
-14.6506 -1.08101 -6.41771e-19
-14.6052 -1.08101 -6.41771e-19
-14.5598 -1.08101 -6.41771e-19
-14.5145 -1.08101 -6.41771e-19
-14.4693 -1.08101 -6.41771e-19
-14.4243 -1.08101 -6.41771e-19
-14.3793 -1.08101 -6.41771e-19
-14.3344 -1.08101 -6.41771e-19
-14.2896 -1.08101 -6.41771e-19
-14.2449 -1.08101 -6.41771e-19
-14.2003 -1.08101 -6.41771e-19
-14.1558 -1.08101 -6.41771e-19
-14.1113 -1.08101 -6.41771e-19
-14.067 -1.08101 -6.41771e-19
-14.0227 -1.08101 -6.41771e-19
-13.9786 -1.08101 -6.41771e-19
-13.9345 -1.08101 -6.41771e-19
-13.8905 -1.08101 -6.41771e-19
-13.8466 -1.08101 -6.41771e-19
-13.8028 -1.08101 -6.41771e-19
-13.759 -1.08101 -6.41771e-19
-13.7153 -1.08101 -6.41771e-19
-13.6718 -1.08101 -6.41771e-19
-13.6283 -1.08101 -6.41771e-19
-13.5848 -1.08101 -6.41771e-19
-13.5415 -1.08101 -6.41771e-19
-13.4982 -1.08101 -6.41771e-19
-13.455 -1.08101 -6.41771e-19
-13.4119 -1.08101 -6.41771e-19
-13.3689 -1.08101 -6.41771e-19
-13.3259 -1.08101 -6.41771e-19
-13.283 -1.08101 -6.41771e-19
-13.2402 -1.08101 -6.41771e-19
-13.1974 -1.08101 -6.41771e-19
-13.1547 -1.08101 -6.41771e-19
-13.1121 -1.08101 -6.41771e-19
-13.0696 -1.08101 -6.41771e-19
-13.0271 -1.08101 -6.41771e-19
-12.9847 -1.08101 -6.41771e-19
-12.9424 -1.08101 -6.41771e-19
-12.9001 -1.08101 -6.41771e-19
-12.8579 -1.08101 -6.41771e-19
-12.8158 -1.08101 -6.41771e-19
-12.7737 -1.08101 -6.41771e-19
-12.7317 -1.08101 -6.41771e-19
-12.6898 -1.08101 -6.41771e-19
-12.6479 -1.08101 -6.41771e-19
-12.6061 -1.08101 -6.41771e-19
-12.5643 -1.08101 -6.41771e-19
-12.5226 -1.08101 -6.41771e-19
-12.481 -1.08101 -6.41771e-19
-12.4394 -1.08101 -6.41771e-19
-12.3979 -1.08101 -6.41771e-19
-12.3565 -1.08101 -6.41771e-19
-12.3151 -1.08101 -6.41771e-19
-12.2738 -1.08101 -6.41771e-19
-12.2325 -1.08101 -6.41771e-19
-12.1913 -1.08101 -6.41771e-19
-12.1501 -1.08101 -6.41771e-19
-12.109 -1.08101 -6.41771e-19
-12.068 -1.08101 -6.41771e-19
-12.027 -1.08101 -6.41771e-19
-11.986 -1.08101 -6.41771e-19
-11.9452 -1.08101 -6.41771e-19
-11.9043 -1.08101 -6.41771e-19
-11.8636 -1.08101 -6.41771e-19
-11.8228 -1.08101 -6.41771e-19
-11.7822 -1.08101 -6.41771e-19
-11.7415 -1.08101 -6.41771e-19
-11.701 -1.08101 -6.41771e-19
-11.6605 -1.08101 -6.41771e-19
-11.62 -1.08101 -6.41771e-19
-11.5796 -1.08101 -6.41771e-19
-11.5392 -1.08101 -6.41771e-19
-11.4989 -1.08101 -6.41771e-19
-11.4587 -1.08101 -6.41771e-19
-11.4184 -1.08101 -6.41771e-19
-11.3783 -1.08101 -6.41771e-19
-11.3381 -1.08101 -6.41771e-19
-11.2981 -1.08101 -6.41771e-19
-11.2581 -1.08101 -6.41771e-19
-11.2181 -1.08101 -6.41771e-19
-11.1781 -1.08101 -6.41771e-19
-11.1383 -1.08101 -6.41771e-19
-11.0984 -1.08101 -6.41771e-19
-11.0586 -1.08101 -6.41771e-19
-11.0189 -1.08101 -6.41771e-19
-10.9792 -1.08101 -6.41771e-19
-10.9395 -1.08101 -6.41771e-19
-10.8999 -1.08101 -6.41771e-19
-10.8603 -1.08101 -6.41771e-19
-10.8208 -1.08101 -6.41771e-19
-10.7813 -1.08101 -6.41771e-19
-10.7418 -1.08101 -6.41771e-19
-10.7024 -1.08101 -6.41771e-19
-10.6631 -1.08101 -6.41771e-19
-10.6238 -1.08101 -6.41771e-19
-10.5845 -1.08101 -6.41771e-19
-10.5452 -1.08101 -6.41771e-19
-10.506 -1.08101 -6.41771e-19
-10.4669 -1.08101 -6.41771e-19
-10.4278 -1.08101 -6.41771e-19
-10.3887 -1.08101 -6.41771e-19
-10.3496 -1.08101 -6.41771e-19
-10.3106 -1.08101 -6.41771e-19
-10.2717 -1.08101 -6.41771e-19
-10.2328 -1.08101 -6.41771e-19
-10.1939 -1.08101 -6.41771e-19
-10.155 -1.08101 -6.41771e-19
-10.1162 -1.08101 -6.41771e-19
-10.0774 -1.08101 -6.41771e-19
-10.0387 -1.08101 -6.41771e-19
-10 -1.08101 -6.41771e-19
-9.96134 -1.08101 -6.41771e-19
-9.92271 -1.08101 -6.41771e-19
-9.88412 -1.08101 -6.41771e-19
-9.84557 -1.08101 -6.41771e-19
-9.80704 -1.08101 -6.41771e-19
-9.76856 -1.08101 -6.41771e-19
-9.73011 -1.08101 -6.41771e-19
-9.69169 -1.08101 -6.41771e-19
-9.65331 -1.08101 -6.41771e-19
-9.61496 -1.08101 -6.41771e-19
-9.57664 -1.08101 -6.41771e-19
-9.53836 -1.08101 -6.41771e-19
-9.50011 -1.08101 -6.41771e-19
-9.46189 -1.08101 -6.41771e-19
-9.42371 -1.08101 -6.41771e-19
-9.38556 -1.08101 -6.41771e-19
-9.34744 -1.08101 -6.41771e-19
-9.30935 -1.08101 -6.41771e-19
-9.2713 -1.08101 -6.41771e-19
-9.23327 -1.08101 -6.41771e-19
-9.19528 -1.08101 -6.41771e-19
-9.15732 -1.08101 -6.41771e-19
-9.11939 -1.08101 -6.41771e-19
-9.08149 -1.08101 -6.41771e-19
-9.04362 -1.08101 -6.41771e-19
-9.00578 -1.08101 -6.41771e-19
-8.96797 -1.08101 -6.41771e-19
-8.93019 -1.08101 -6.41771e-19
-8.89244 -1.08101 -6.41771e-19
-8.85471 -1.08101 -6.41771e-19
-8.81702 -1.08101 -6.41771e-19
-8.77936 -1.08101 -6.41771e-19
-8.74172 -1.08101 -6.41771e-19
-8.70412 -1.08101 -6.41771e-19
-8.66654 -1.08101 -6.41771e-19
-8.62899 -1.08101 -6.41771e-19
-8.59146 -1.08101 -6.41771e-19
-8.55397 -1.08101 -6.41771e-19
-8.5165 -1.08101 -6.41771e-19
-8.47906 -1.08101 -6.41771e-19
-8.44165 -1.08101 -6.41771e-19
-8.40426 -1.08101 -6.41771e-19
-8.3669 -1.08101 -6.41771e-19
-8.32956 -1.08101 -6.41771e-19
-8.29226 -1.08101 -6.41771e-19
-8.25497 -1.08101 -6.41771e-19
-8.21772 -1.08101 -6.41771e-19
-8.18049 -1.08101 -6.41771e-19
-8.14328 -1.08101 -6.41771e-19
-8.1061 -1.08101 -6.41771e-19
-8.06895 -1.08101 -6.41771e-19
-8.03182 -1.08101 -6.41771e-19
-7.99471 -1.08101 -6.41771e-19
-7.95763 -1.08101 -6.41771e-19
-7.92058 -1.08101 -6.41771e-19
-7.88355 -1.08101 -6.41771e-19
-7.84654 -1.08101 -6.41771e-19
-7.80955 -1.08101 -6.41771e-19
-7.77259 -1.08101 -6.41771e-19
-7.73566 -1.08101 -6.41771e-19
-7.69874 -1.08101 -6.41771e-19
-7.66185 -1.08101 -6.41771e-19
-7.62498 -1.08101 -6.41771e-19
-7.58814 -1.08101 -6.41771e-19
-7.55132 -1.08101 -6.41771e-19
-7.51452 -1.08101 -6.41771e-19
-7.47774 -1.08101 -6.41771e-19
-7.44099 -1.08101 -6.41771e-19
-7.40425 -1.08101 -6.41771e-19
-7.36754 -1.08101 -6.41771e-19
-7.33085 -1.08101 -6.41771e-19
-7.29418 -1.08101 -6.41771e-19
-7.25754 -1.08101 -6.41771e-19
-7.22091 -1.08101 -6.41771e-19
-7.18431 -1.08101 -6.41771e-19
-7.14772 -1.08101 -6.41771e-19
-7.11116 -1.08101 -6.41771e-19
-7.07462 -1.08101 -6.41771e-19
-7.0381 -1.08101 -6.41771e-19
-7.00159 -1.08101 -6.41771e-19
-6.96511 -1.08101 -6.41771e-19
-6.92865 -1.08101 -6.41771e-19
-6.89221 -1.08101 -6.41771e-19
-6.85579 -1.08101 -6.41771e-19
-6.81938 -1.08101 -6.41771e-19
-6.783 -1.08101 -6.41771e-19
-6.74664 -1.08101 -6.41771e-19
-6.71029 -1.08101 -6.41771e-19
-6.67397 -1.08101 -6.41771e-19
-6.63766 -1.08101 -6.41771e-19
-6.60137 -1.08101 -6.41771e-19
-6.5651 -1.08101 -6.41771e-19
-6.52885 -1.08101 -6.41771e-19
-6.49262 -1.08101 -6.41771e-19
-6.4564 -1.08101 -6.41771e-19
-6.42021 -1.08101 -6.41771e-19
-6.38403 -1.08101 -6.41771e-19
-6.34786 -1.08101 -6.41771e-19
-6.31172 -1.08101 -6.41771e-19
-6.27559 -1.08101 -6.41771e-19
-6.23949 -1.08101 -6.41771e-19
-6.20339 -1.08101 -6.41771e-19
-6.16732 -1.08101 -6.41771e-19
-6.13126 -1.08101 -6.41771e-19
-6.09522 -1.08101 -6.41771e-19
-6.05919 -1.08101 -6.41771e-19
-6.02319 -1.08101 -6.41771e-19
-5.9872 -1.08101 -6.41771e-19
-5.95122 -1.08101 -6.41771e-19
-5.91526 -1.08101 -6.41771e-19
-5.87932 -1.08101 -6.41771e-19
-5.84339 -1.08101 -6.41771e-19
-5.80748 -1.08101 -6.41771e-19
-5.77158 -1.08101 -6.41771e-19
-5.7357 -1.08101 -6.41771e-19
-5.69984 -1.08101 -6.41771e-19
-5.66399 -1.08101 -6.41771e-19
-5.62815 -1.08101 -6.41771e-19
-5.59233 -1.08101 -6.41771e-19
-5.55653 -1.08101 -6.41771e-19
-5.52074 -1.08101 -6.41771e-19
-5.48497 -1.08101 -6.41771e-19
-5.4492 -1.08101 -6.41771e-19
-5.41346 -1.08101 -6.41771e-19
-5.37773 -1.08101 -6.41771e-19
-5.34201 -1.08101 -6.41771e-19
-5.30631 -1.08101 -6.41771e-19
-5.27062 -1.08101 -6.41771e-19
-5.23494 -1.08101 -6.41771e-19
-5.19928 -1.08101 -6.41771e-19
-5.16363 -1.08101 -6.41771e-19
-5.128 -1.08101 -6.41771e-19
-5.09237 -1.08101 -6.41771e-19
-5.05677 -1.08101 -6.41771e-19
-5.02117 -1.08101 -6.41771e-19
-4.98559 -1.08101 -6.41771e-19
-4.95002 -1.08101 -6.41771e-19
-4.91446 -1.08101 -6.41771e-19
-4.87892 -1.08101 -6.41771e-19
-4.84339 -1.08101 -6.41771e-19
-4.80787 -1.08101 -6.41771e-19
-4.77237 -1.08101 -6.41771e-19
-4.73687 -1.08101 -6.41771e-19
-4.70139 -1.08101 -6.41771e-19
-4.66592 -1.08101 -6.41771e-19
-4.63046 -1.08101 -6.41771e-19
-4.59502 -1.08101 -6.41771e-19
-4.55958 -1.08101 -6.41771e-19
-4.52416 -1.08101 -6.41771e-19
-4.48875 -1.08101 -6.41771e-19
-4.45335 -1.08101 -6.41771e-19
-4.41797 -1.08101 -6.41771e-19
-4.38259 -1.08101 -6.41771e-19
-4.34722 -1.08101 -6.41771e-19
-4.31187 -1.08101 -6.41771e-19
-4.27653 -1.08101 -6.41771e-19
-4.24119 -1.08101 -6.41771e-19
-4.20587 -1.08101 -6.41771e-19
-4.17056 -1.08101 -6.41771e-19
-4.13526 -1.08101 -6.41771e-19
-4.09997 -1.08101 -6.41771e-19
-4.06469 -1.08101 -6.41771e-19
-4.02942 -1.08101 -6.41771e-19
-3.99416 -1.08101 -6.41771e-19
-3.95891 -1.08101 -6.41771e-19
-3.92367 -1.08101 -6.41771e-19
-3.88844 -1.08101 -6.41771e-19
-3.85322 -1.08101 -6.41771e-19
-3.81801 -1.08101 -6.41771e-19
-3.7828 -1.08101 -6.41771e-19
-3.74761 -1.08101 -6.41771e-19
-3.71243 -1.08101 -6.41771e-19
-3.67726 -1.08101 -6.41771e-19
-3.64209 -1.08101 -6.41771e-19
-3.60694 -1.08101 -6.41771e-19
-3.57179 -1.08101 -6.41771e-19
-3.53665 -1.08101 -6.41771e-19
-3.50152 -1.08101 -6.41771e-19
-3.4664 -1.08101 -6.41771e-19
-3.43129 -1.08101 -6.41771e-19
-3.39619 -1.08101 -6.41771e-19
-3.36109 -1.08101 -6.41771e-19
-3.32601 -1.08101 -6.41771e-19
-3.29093 -1.08101 -6.41771e-19
-3.25586 -1.08101 -6.41771e-19
-3.2208 -1.08101 -6.41771e-19
-3.18574 -1.08101 -6.41771e-19
-3.1507 -1.08101 -6.41771e-19
-3.11566 -1.08101 -6.41771e-19
-3.08063 -1.08101 -6.41771e-19
-3.0456 -1.08101 -6.41771e-19
-3.01059 -1.08101 -6.41771e-19
-2.97558 -1.08101 -6.41771e-19
-2.94058 -1.08101 -6.41771e-19
-2.90558 -1.08101 -6.41771e-19
-2.87059 -1.08101 -6.41771e-19
-2.83561 -1.08101 -6.41771e-19
-2.80064 -1.08101 -6.41771e-19
-2.76567 -1.08101 -6.41771e-19
-2.73071 -1.08101 -6.41771e-19
-2.69576 -1.08101 -6.41771e-19
-2.66081 -1.08101 -6.41771e-19
-2.62587 -1.08101 -6.41771e-19
-2.59094 -1.08101 -6.41771e-19
-2.55601 -1.08101 -6.41771e-19
-2.52109 -1.08101 -6.41771e-19
-2.48617 -1.08101 -6.41771e-19
-2.45126 -1.08101 -6.41771e-19
-2.41636 -1.08101 -6.41771e-19
-2.38146 -1.08101 -6.41771e-19
-2.34657 -1.08101 -6.41771e-19
-2.31168 -1.08101 -6.41771e-19
-2.2768 -1.08101 -6.41771e-19
-2.24192 -1.08101 -6.41771e-19
-2.20705 -1.08101 -6.41771e-19
-2.17219 -1.08101 -6.41771e-19
-2.13733 -1.08101 -6.41771e-19
-2.10247 -1.08101 -6.41771e-19
-2.06762 -1.08101 -6.41771e-19
-2.03278 -1.08101 -6.41771e-19
-1.99794 -1.08101 -6.41771e-19
-1.9631 -1.08101 -6.41771e-19
-1.92827 -1.08101 -6.41771e-19
-1.89345 -1.08101 -6.41771e-19
-1.85862 -1.08101 -6.41771e-19
-1.82381 -1.08101 -6.41771e-19
-1.78899 -1.08101 -6.41771e-19
-1.75419 -1.08101 -6.41771e-19
-1.71938 -1.08101 -6.41771e-19
-1.68458 -1.08101 -6.41771e-19
-1.64979 -1.08101 -6.41771e-19
-1.61499 -1.08101 -6.41771e-19
-1.58021 -1.08101 -6.41771e-19
-1.54542 -1.08101 -6.41771e-19
-1.51064 -1.08101 -6.41771e-19
-1.47586 -1.08101 -6.41771e-19
-1.44109 -1.08101 -6.41771e-19
-1.40632 -1.08101 -6.41771e-19
-1.37155 -1.08101 -6.41771e-19
-1.33679 -1.08101 -6.41771e-19
-1.30203 -1.08101 -6.41771e-19
-1.26727 -1.08101 -6.41771e-19
-1.23251 -1.08101 -6.41771e-19
-1.19776 -1.08101 -6.41771e-19
-1.16301 -1.08101 -6.41771e-19
-1.12827 -1.08101 -6.41771e-19
-1.09352 -1.08101 -6.41771e-19
-1.05878 -1.08101 -6.41771e-19
-1.02405 -1.08101 -6.41771e-19
-0.989309 -1.08101 -6.41771e-19
-0.954576 -1.08101 -6.41771e-19
-0.919844 -1.08101 -6.41771e-19
-0.885115 -1.08101 -6.41771e-19
-0.850388 -1.08101 -6.41771e-19
-0.815663 -1.08101 -6.41771e-19
-0.78094 -1.08101 -6.41771e-19
-0.746219 -1.08101 -6.41771e-19
-0.711499 -1.08101 -6.41771e-19
-0.676781 -1.08101 -6.41771e-19
-0.642065 -1.08101 -6.41771e-19
-0.60735 -1.08101 -6.41771e-19
-0.572637 -1.08101 -6.41771e-19
-0.537925 -1.08101 -6.41771e-19
-0.503214 -1.08101 -6.41771e-19
-0.468504 -1.08101 -6.41771e-19
-0.433796 -1.08101 -6.41771e-19
-0.399089 -1.08101 -6.41771e-19
-0.364382 -1.08101 -6.41771e-19
-0.329676 -1.08101 -6.41771e-19
-0.294972 -1.08101 -6.41771e-19
-0.260267 -1.08101 -6.41771e-19
-0.225564 -1.08101 -6.41771e-19
-0.190861 -1.08101 -6.41771e-19
-0.156158 -1.08101 -6.41771e-19
-0.121456 -1.08101 -6.41771e-19
-0.0867541 -1.08101 -6.41771e-19
-0.0520524 -1.08101 -6.41771e-19
-0.0173508 -1.08101 -6.41771e-19
0.0173508 -1.08101 -6.41771e-19
0.0520524 -1.08101 -6.41771e-19
0.0867541 -1.08101 -6.41771e-19
0.121456 -1.08101 -6.41771e-19
0.156158 -1.08101 -6.41771e-19
0.190861 -1.08101 -6.41771e-19
0.225564 -1.08101 -6.41771e-19
0.260267 -1.08101 -6.41771e-19
0.294972 -1.08101 -6.41771e-19
0.329676 -1.08101 -6.41771e-19
0.364382 -1.08101 -6.41771e-19
0.399089 -1.08101 -6.41771e-19
0.433796 -1.08101 -6.41771e-19
0.468504 -1.08101 -6.41771e-19
0.503214 -1.08101 -6.41771e-19
0.537925 -1.08101 -6.41771e-19
0.572637 -1.08101 -6.41771e-19
0.60735 -1.08101 -6.41771e-19
0.642065 -1.08101 -6.41771e-19
0.676781 -1.08101 -6.41771e-19
0.711499 -1.08101 -6.41771e-19
0.746219 -1.08101 -6.41771e-19
0.78094 -1.08101 -6.41771e-19
0.815663 -1.08101 -6.41771e-19
0.850388 -1.08101 -6.41771e-19
0.885115 -1.08101 -6.41771e-19
0.919844 -1.08101 -6.41771e-19
0.954576 -1.08101 -6.41771e-19
0.989309 -1.08101 -6.41771e-19
1.02405 -1.08101 -6.41771e-19
1.05878 -1.08101 -6.41771e-19
1.09352 -1.08101 -6.41771e-19
1.12827 -1.08101 -6.41771e-19
1.16301 -1.08101 -6.41771e-19
1.19776 -1.08101 -6.41771e-19
1.23251 -1.08101 -6.41771e-19
1.26727 -1.08101 -6.41771e-19
1.30203 -1.08101 -6.41771e-19
1.33679 -1.08101 -6.41771e-19
1.37155 -1.08101 -6.41771e-19
1.40632 -1.08101 -6.41771e-19
1.44109 -1.08101 -6.41771e-19
1.47586 -1.08101 -6.41771e-19
1.51064 -1.08101 -6.41771e-19
1.54542 -1.08101 -6.41771e-19
1.58021 -1.08101 -6.41771e-19
1.61499 -1.08101 -6.41771e-19
1.64979 -1.08101 -6.41771e-19
1.68458 -1.08101 -6.41771e-19
1.71938 -1.08101 -6.41771e-19
1.75419 -1.08101 -6.41771e-19
1.78899 -1.08101 -6.41771e-19
1.82381 -1.08101 -6.41771e-19
1.85862 -1.08101 -6.41771e-19
1.89345 -1.08101 -6.41771e-19
1.92827 -1.08101 -6.41771e-19
1.9631 -1.08101 -6.41771e-19
1.99794 -1.08101 -6.41771e-19
2.03278 -1.08101 -6.41771e-19
2.06762 -1.08101 -6.41771e-19
2.10247 -1.08101 -6.41771e-19
2.13733 -1.08101 -6.41771e-19
2.17219 -1.08101 -6.41771e-19
2.20705 -1.08101 -6.41771e-19
2.24192 -1.08101 -6.41771e-19
2.2768 -1.08101 -6.41771e-19
2.31168 -1.08101 -6.41771e-19
2.34657 -1.08101 -6.41771e-19
2.38146 -1.08101 -6.41771e-19
2.41636 -1.08101 -6.41771e-19
2.45126 -1.08101 -6.41771e-19
2.48617 -1.08101 -6.41771e-19
2.52109 -1.08101 -6.41771e-19
2.55601 -1.08101 -6.41771e-19
2.59094 -1.08101 -6.41771e-19
2.62587 -1.08101 -6.41771e-19
2.66081 -1.08101 -6.41771e-19
2.69576 -1.08101 -6.41771e-19
2.73071 -1.08101 -6.41771e-19
2.76567 -1.08101 -6.41771e-19
2.80064 -1.08101 -6.41771e-19
2.83561 -1.08101 -6.41771e-19
2.87059 -1.08101 -6.41771e-19
2.90558 -1.08101 -6.41771e-19
2.94058 -1.08101 -6.41771e-19
2.97558 -1.08101 -6.41771e-19
3.01059 -1.08101 -6.41771e-19
3.0456 -1.08101 -6.41771e-19
3.08063 -1.08101 -6.41771e-19
3.11566 -1.08101 -6.41771e-19
3.1507 -1.08101 -6.41771e-19
3.18574 -1.08101 -6.41771e-19
3.2208 -1.08101 -6.41771e-19
3.25586 -1.08101 -6.41771e-19
3.29093 -1.08101 -6.41771e-19
3.32601 -1.08101 -6.41771e-19
3.36109 -1.08101 -6.41771e-19
3.39619 -1.08101 -6.41771e-19
3.43129 -1.08101 -6.41771e-19
3.4664 -1.08101 -6.41771e-19
3.50152 -1.08101 -6.41771e-19
3.53665 -1.08101 -6.41771e-19
3.57179 -1.08101 -6.41771e-19
3.60694 -1.08101 -6.41771e-19
3.64209 -1.08101 -6.41771e-19
3.67726 -1.08101 -6.41771e-19
3.71243 -1.08101 -6.41771e-19
3.74761 -1.08101 -6.41771e-19
3.7828 -1.08101 -6.41771e-19
3.81801 -1.08101 -6.41771e-19
3.85322 -1.08101 -6.41771e-19
3.88844 -1.08101 -6.41771e-19
3.92367 -1.08101 -6.41771e-19
3.95891 -1.08101 -6.41771e-19
3.99416 -1.08101 -6.41771e-19
4.02942 -1.08101 -6.41771e-19
4.06469 -1.08101 -6.41771e-19
4.09997 -1.08101 -6.41771e-19
4.13526 -1.08101 -6.41771e-19
4.17056 -1.08101 -6.41771e-19
4.20587 -1.08101 -6.41771e-19
4.24119 -1.08101 -6.41771e-19
4.27653 -1.08101 -6.41771e-19
4.31187 -1.08101 -6.41771e-19
4.34722 -1.08101 -6.41771e-19
4.38259 -1.08101 -6.41771e-19
4.41797 -1.08101 -6.41771e-19
4.45335 -1.08101 -6.41771e-19
4.48875 -1.08101 -6.41771e-19
4.52416 -1.08101 -6.41771e-19
4.55958 -1.08101 -6.41771e-19
4.59502 -1.08101 -6.41771e-19
4.63046 -1.08101 -6.41771e-19
4.66592 -1.08101 -6.41771e-19
4.70139 -1.08101 -6.41771e-19
4.73687 -1.08101 -6.41771e-19
4.77237 -1.08101 -6.41771e-19
4.80787 -1.08101 -6.41771e-19
4.84339 -1.08101 -6.41771e-19
4.87892 -1.08101 -6.41771e-19
4.91446 -1.08101 -6.41771e-19
4.95002 -1.08101 -6.41771e-19
4.98559 -1.08101 -6.41771e-19
5.02117 -1.08101 -6.41771e-19
5.05677 -1.08101 -6.41771e-19
5.09237 -1.08101 -6.41771e-19
5.128 -1.08101 -6.41771e-19
5.16363 -1.08101 -6.41771e-19
5.19928 -1.08101 -6.41771e-19
5.23494 -1.08101 -6.41771e-19
5.27062 -1.08101 -6.41771e-19
5.30631 -1.08101 -6.41771e-19
5.34201 -1.08101 -6.41771e-19
5.37773 -1.08101 -6.41771e-19
5.41346 -1.08101 -6.41771e-19
5.4492 -1.08101 -6.41771e-19
5.48497 -1.08101 -6.41771e-19
5.52074 -1.08101 -6.41771e-19
5.55653 -1.08101 -6.41771e-19
5.59233 -1.08101 -6.41771e-19
5.62815 -1.08101 -6.41771e-19
5.66399 -1.08101 -6.41771e-19
5.69984 -1.08101 -6.41771e-19
5.7357 -1.08101 -6.41771e-19
5.77158 -1.08101 -6.41771e-19
5.80748 -1.08101 -6.41771e-19
5.84339 -1.08101 -6.41771e-19
5.87932 -1.08101 -6.41771e-19
5.91526 -1.08101 -6.41771e-19
5.95122 -1.08101 -6.41771e-19
5.9872 -1.08101 -6.41771e-19
6.02319 -1.08101 -6.41771e-19
6.05919 -1.08101 -6.41771e-19
6.09522 -1.08101 -6.41771e-19
6.13126 -1.08101 -6.41771e-19
6.16732 -1.08101 -6.41771e-19
6.20339 -1.08101 -6.41771e-19
6.23949 -1.08101 -6.41771e-19
6.27559 -1.08101 -6.41771e-19
6.31172 -1.08101 -6.41771e-19
6.34786 -1.08101 -6.41771e-19
6.38403 -1.08101 -6.41771e-19
6.42021 -1.08101 -6.41771e-19
6.4564 -1.08101 -6.41771e-19
6.49262 -1.08101 -6.41771e-19
6.52885 -1.08101 -6.41771e-19
6.5651 -1.08101 -6.41771e-19
6.60137 -1.08101 -6.41771e-19
6.63766 -1.08101 -6.41771e-19
6.67397 -1.08101 -6.41771e-19
6.71029 -1.08101 -6.41771e-19
6.74664 -1.08101 -6.41771e-19
6.783 -1.08101 -6.41771e-19
6.81938 -1.08101 -6.41771e-19
6.85579 -1.08101 -6.41771e-19
6.89221 -1.08101 -6.41771e-19
6.92865 -1.08101 -6.41771e-19
6.96511 -1.08101 -6.41771e-19
7.00159 -1.08101 -6.41771e-19
7.0381 -1.08101 -6.41771e-19
7.07462 -1.08101 -6.41771e-19
7.11116 -1.08101 -6.41771e-19
7.14772 -1.08101 -6.41771e-19
7.18431 -1.08101 -6.41771e-19
7.22091 -1.08101 -6.41771e-19
7.25754 -1.08101 -6.41771e-19
7.29418 -1.08101 -6.41771e-19
7.33085 -1.08101 -6.41771e-19
7.36754 -1.08101 -6.41771e-19
7.40425 -1.08101 -6.41771e-19
7.44099 -1.08101 -6.41771e-19
7.47774 -1.08101 -6.41771e-19
7.51452 -1.08101 -6.41771e-19
7.55132 -1.08101 -6.41771e-19
7.58814 -1.08101 -6.41771e-19
7.62498 -1.08101 -6.41771e-19
7.66185 -1.08101 -6.41771e-19
7.69874 -1.08101 -6.41771e-19
7.73566 -1.08101 -6.41771e-19
7.77259 -1.08101 -6.41771e-19
7.80955 -1.08101 -6.41771e-19
7.84654 -1.08101 -6.41771e-19
7.88355 -1.08101 -6.41771e-19
7.92058 -1.08101 -6.41771e-19
7.95763 -1.08101 -6.41771e-19
7.99471 -1.08101 -6.41771e-19
8.03182 -1.08101 -6.41771e-19
8.06895 -1.08101 -6.41771e-19
8.1061 -1.08101 -6.41771e-19
8.14328 -1.08101 -6.41771e-19
8.18049 -1.08101 -6.41771e-19
8.21772 -1.08101 -6.41771e-19
8.25497 -1.08101 -6.41771e-19
8.29226 -1.08101 -6.41771e-19
8.32956 -1.08101 -6.41771e-19
8.3669 -1.08101 -6.41771e-19
8.40426 -1.08101 -6.41771e-19
8.44165 -1.08101 -6.41771e-19
8.47906 -1.08101 -6.41771e-19
8.5165 -1.08101 -6.41771e-19
8.55397 -1.08101 -6.41771e-19
8.59146 -1.08101 -6.41771e-19
8.62899 -1.08101 -6.41771e-19
8.66654 -1.08101 -6.41771e-19
8.70412 -1.08101 -6.41771e-19
8.74172 -1.08101 -6.41771e-19
8.77936 -1.08101 -6.41771e-19
8.81702 -1.08101 -6.41771e-19
8.85471 -1.08101 -6.41771e-19
8.89244 -1.08101 -6.41771e-19
8.93019 -1.08101 -6.41771e-19
8.96797 -1.08101 -6.41771e-19
9.00578 -1.08101 -6.41771e-19
9.04362 -1.08101 -6.41771e-19
9.08149 -1.08101 -6.41771e-19
9.11939 -1.08101 -6.41771e-19
9.15732 -1.08101 -6.41771e-19
9.19528 -1.08101 -6.41771e-19
9.23327 -1.08101 -6.41771e-19
9.2713 -1.08101 -6.41771e-19
9.30935 -1.08101 -6.41771e-19
9.34744 -1.08101 -6.41771e-19
9.38556 -1.08101 -6.41771e-19
9.42371 -1.08101 -6.41771e-19
9.46189 -1.08101 -6.41771e-19
9.50011 -1.08101 -6.41771e-19
9.53836 -1.08101 -6.41771e-19
9.57664 -1.08101 -6.41771e-19
9.61496 -1.08101 -6.41771e-19
9.65331 -1.08101 -6.41771e-19
9.69169 -1.08101 -6.41771e-19
9.73011 -1.08101 -6.41771e-19
9.76856 -1.08101 -6.41771e-19
9.80704 -1.08101 -6.41771e-19
9.84557 -1.08101 -6.41771e-19
9.88412 -1.08101 -6.41771e-19
9.92271 -1.08101 -6.41771e-19
9.96134 -1.08101 -6.41771e-19
10 -1.08101 -6.41771e-19
10.0387 -1.08101 -6.41771e-19
10.0774 -1.08101 -6.41771e-19
10.1162 -1.08101 -6.41771e-19
10.155 -1.08101 -6.41771e-19
10.1939 -1.08101 -6.41771e-19
10.2328 -1.08101 -6.41771e-19
10.2717 -1.08101 -6.41771e-19
10.3106 -1.08101 -6.41771e-19
10.3496 -1.08101 -6.41771e-19
10.3887 -1.08101 -6.41771e-19
10.4278 -1.08101 -6.41771e-19
10.4669 -1.08101 -6.41771e-19
10.506 -1.08101 -6.41771e-19
10.5452 -1.08101 -6.41771e-19
10.5845 -1.08101 -6.41771e-19
10.6238 -1.08101 -6.41771e-19
10.6631 -1.08101 -6.41771e-19
10.7024 -1.08101 -6.41771e-19
10.7418 -1.08101 -6.41771e-19
10.7813 -1.08101 -6.41771e-19
10.8208 -1.08101 -6.41771e-19
10.8603 -1.08101 -6.41771e-19
10.8999 -1.08101 -6.41771e-19
10.9395 -1.08101 -6.41771e-19
10.9792 -1.08101 -6.41771e-19
11.0189 -1.08101 -6.41771e-19
11.0586 -1.08101 -6.41771e-19
11.0984 -1.08101 -6.41771e-19
11.1383 -1.08101 -6.41771e-19
11.1781 -1.08101 -6.41771e-19
11.2181 -1.08101 -6.41771e-19
11.2581 -1.08101 -6.41771e-19
11.2981 -1.08101 -6.41771e-19
11.3381 -1.08101 -6.41771e-19
11.3783 -1.08101 -6.41771e-19
11.4184 -1.08101 -6.41771e-19
11.4587 -1.08101 -6.41771e-19
11.4989 -1.08101 -6.41771e-19
11.5392 -1.08101 -6.41771e-19
11.5796 -1.08101 -6.41771e-19
11.62 -1.08101 -6.41771e-19
11.6605 -1.08101 -6.41771e-19
11.701 -1.08101 -6.41771e-19
11.7415 -1.08101 -6.41771e-19
11.7822 -1.08101 -6.41771e-19
11.8228 -1.08101 -6.41771e-19
11.8636 -1.08101 -6.41771e-19
11.9043 -1.08101 -6.41771e-19
11.9452 -1.08101 -6.41771e-19
11.986 -1.08101 -6.41771e-19
12.027 -1.08101 -6.41771e-19
12.068 -1.08101 -6.41771e-19
12.109 -1.08101 -6.41771e-19
12.1501 -1.08101 -6.41771e-19
12.1913 -1.08101 -6.41771e-19
12.2325 -1.08101 -6.41771e-19
12.2738 -1.08101 -6.41771e-19
12.3151 -1.08101 -6.41771e-19
12.3565 -1.08101 -6.41771e-19
12.3979 -1.08101 -6.41771e-19
12.4394 -1.08101 -6.41771e-19
12.481 -1.08101 -6.41771e-19
12.5226 -1.08101 -6.41771e-19
12.5643 -1.08101 -6.41771e-19
12.6061 -1.08101 -6.41771e-19
12.6479 -1.08101 -6.41771e-19
12.6898 -1.08101 -6.41771e-19
12.7317 -1.08101 -6.41771e-19
12.7737 -1.08101 -6.41771e-19
12.8158 -1.08101 -6.41771e-19
12.8579 -1.08101 -6.41771e-19
12.9001 -1.08101 -6.41771e-19
12.9424 -1.08101 -6.41771e-19
12.9847 -1.08101 -6.41771e-19
13.0271 -1.08101 -6.41771e-19
13.0696 -1.08101 -6.41771e-19
13.1121 -1.08101 -6.41771e-19
13.1547 -1.08101 -6.41771e-19
13.1974 -1.08101 -6.41771e-19
13.2402 -1.08101 -6.41771e-19
13.283 -1.08101 -6.41771e-19
13.3259 -1.08101 -6.41771e-19
13.3689 -1.08101 -6.41771e-19
13.4119 -1.08101 -6.41771e-19
13.455 -1.08101 -6.41771e-19
13.4982 -1.08101 -6.41771e-19
13.5415 -1.08101 -6.41771e-19
13.5848 -1.08101 -6.41771e-19
13.6283 -1.08101 -6.41771e-19
13.6718 -1.08101 -6.41771e-19
13.7153 -1.08101 -6.41771e-19
13.759 -1.08101 -6.41771e-19
13.8028 -1.08101 -6.41771e-19
13.8466 -1.08101 -6.41771e-19
13.8905 -1.08101 -6.41771e-19
13.9345 -1.08101 -6.41771e-19
13.9786 -1.08101 -6.41771e-19
14.0227 -1.08101 -6.41771e-19
14.067 -1.08101 -6.41771e-19
14.1113 -1.08101 -6.41771e-19
14.1558 -1.08101 -6.41771e-19
14.2003 -1.08101 -6.41771e-19
14.2449 -1.08101 -6.41771e-19
14.2896 -1.08101 -6.41771e-19
14.3344 -1.08101 -6.41771e-19
14.3793 -1.08101 -6.41771e-19
14.4243 -1.08101 -6.41771e-19
14.4693 -1.08101 -6.41771e-19
14.5145 -1.08101 -6.41771e-19
14.5598 -1.08101 -6.41771e-19
14.6052 -1.08101 -6.41771e-19
14.6506 -1.08101 -6.41771e-19
14.6962 -1.08101 -6.41771e-19
14.7419 -1.08101 -6.41771e-19
14.7877 -1.08101 -6.41771e-19
14.8336 -1.08101 -6.41771e-19
14.8796 -1.08101 -6.41771e-19
14.9257 -1.08101 -6.41771e-19
14.9719 -1.08101 -6.41771e-19
15.0182 -1.08101 -6.41771e-19
15.0647 -1.08101 -6.41771e-19
15.1112 -1.08101 -6.41771e-19
15.1579 -1.08101 -6.41771e-19
15.2047 -1.08101 -6.41771e-19
15.2516 -1.08101 -6.41771e-19
15.2986 -1.08101 -6.41771e-19
15.3458 -1.08101 -6.41771e-19
15.393 -1.08101 -6.41771e-19
15.4404 -1.08101 -6.41771e-19
15.488 -1.08101 -6.41771e-19
15.5356 -1.08101 -6.41771e-19
15.5834 -1.08101 -6.41771e-19
15.6313 -1.08101 -6.41771e-19
15.6794 -1.08101 -6.41771e-19
15.7276 -1.08101 -6.41771e-19
15.7759 -1.08101 -6.41771e-19
15.8243 -1.08101 -6.41771e-19
15.873 -1.08101 -6.41771e-19
15.9217 -1.08101 -6.41771e-19
15.9706 -1.08101 -6.41771e-19
16.0197 -1.08101 -6.41771e-19
16.0689 -1.08101 -6.41771e-19
16.1182 -1.08101 -6.41771e-19
16.1677 -1.08101 -6.41771e-19
16.2174 -1.08101 -6.41771e-19
16.2672 -1.08101 -6.41771e-19
16.3172 -1.08101 -6.41771e-19
16.3674 -1.08101 -6.41771e-19
16.4177 -1.08101 -6.41771e-19
16.4682 -1.08101 -6.41771e-19
16.5189 -1.08101 -6.41771e-19
16.5697 -1.08101 -6.41771e-19
16.6208 -1.08101 -6.41771e-19
16.672 -1.08101 -6.41771e-19
16.7234 -1.08101 -6.41771e-19
16.775 -1.08101 -6.41771e-19
16.8268 -1.08101 -6.41771e-19
16.8787 -1.08101 -6.41771e-19
16.9309 -1.08101 -6.41771e-19
16.9833 -1.08101 -6.41771e-19
17.0359 -1.08101 -6.41771e-19
17.0887 -1.08101 -6.41771e-19
17.1418 -1.08101 -6.41771e-19
17.195 -1.08101 -6.41771e-19
17.2485 -1.08101 -6.41771e-19
17.3022 -1.08101 -6.41771e-19
17.3562 -1.08101 -6.41771e-19
17.4104 -1.08101 -6.41771e-19
17.4648 -1.08101 -6.41771e-19
17.5195 -1.08101 -6.41771e-19
17.5744 -1.08101 -6.41771e-19
17.6296 -1.08101 -6.41771e-19
17.6851 -1.08101 -6.41771e-19
17.7408 -1.08101 -6.41771e-19
17.7969 -1.08101 -6.41771e-19
17.8532 -1.08101 -6.41771e-19
17.9098 -1.08101 -6.41771e-19
17.9667 -1.08101 -6.41771e-19
18.0239 -1.08101 -6.41771e-19
18.0815 -1.08101 -6.41771e-19
18.1393 -1.08101 -6.41771e-19
18.1975 -1.08101 -6.41771e-19
18.256 -1.08101 -6.41771e-19
18.3149 -1.08101 -6.41771e-19
18.3742 -1.08101 -6.41771e-19
18.4338 -1.08101 -6.41771e-19
18.4938 -1.08101 -6.41771e-19
18.5542 -1.08101 -6.41771e-19
18.615 -1.08101 -6.41771e-19
18.6762 -1.08101 -6.41771e-19
18.7379 -1.08101 -6.41771e-19
18.8 -1.08101 -6.41771e-19
18.8625 -1.08101 -6.41771e-19
18.9255 -1.08101 -6.41771e-19
18.9891 -1.08101 -6.41771e-19
19.0531 -1.08101 -6.41771e-19
19.1177 -1.08101 -6.41771e-19
19.1828 -1.08101 -6.41771e-19
19.2484 -1.08101 -6.41771e-19
19.3147 -1.08101 -6.41771e-19
19.3816 -1.08101 -6.41771e-19
19.4491 -1.08101 -6.41771e-19
19.5173 -1.08101 -6.41771e-19
19.5862 -1.08101 -6.41771e-19
19.6558 -1.08101 -6.41771e-19
19.7262 -1.08101 -6.41771e-19
19.7974 -1.08101 -6.41771e-19
19.8694 -1.08101 -6.41771e-19
19.9423 -1.08101 -6.41771e-19
20.0162 -1.08101 -6.41771e-19
20.091 -1.08101 -6.41771e-19
20.1669 -1.08101 -6.41771e-19
20.244 -1.08101 -6.41771e-19
20.3222 -1.08101 -6.41771e-19
20.4016 -1.08101 -6.41771e-19
20.4825 -1.08101 -6.41771e-19
20.5648 -1.08101 -6.41771e-19
20.6487 -1.08101 -6.41771e-19
20.7344 -1.08101 -6.41771e-19
20.8219 -1.08101 -6.41771e-19
20.9115 -1.08101 -6.41771e-19
21.0034 -1.08101 -6.41771e-19
21.0979 -1.08101 -6.41771e-19
21.1952 -1.08101 -6.41771e-19
21.2959 -1.08101 -6.41771e-19
21.4004 -1.08101 -6.41771e-19
21.5093 -1.08101 -6.41771e-19
21.6237 -1.08101 -6.41771e-19
21.7448 -1.08101 -6.41771e-19
21.8747 -1.08101 -6.41771e-19
22.0165 -1.08101 -6.41771e-19
22.1768 -1.08101 -6.41771e-19
22.3723 -1.08101 -6.41771e-19


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda2.0Nc1Quantum/SigmaATwoLoop.txt <==
-22.3723 0.0255257 0.000529164
-22.1768 0.0247806 0.000757279
-22.0165 0.0247585 0.000319387
-21.8747 0.0244912 0.000509933
-21.7448 0.0244663 0.000164959
-21.6237 0.024288 0.000330089
-21.5093 0.0242534 3.21381e-05
-21.4004 0.0241095 0.000170269
-21.2959 0.0240629 -0.000106129
-21.1952 0.0239284 -3.11012e-06
-21.0979 0.0238566 -0.000288182
-21.0034 0.0236953 -0.000255797
-20.9115 0.0235465 -0.00062489
-20.8219 0.0232644 -0.000768609
-20.7344 0.0229091 -0.00133424
-20.6487 0.0223613 -0.0016239
-20.5648 0.0217349 -0.00199621
-20.4825 0.0210774 -0.00159375
-20.4016 0.0206505 -0.000959003
-20.3222 0.0204998 -4.45598e-05
-20.244 0.0205761 -5.29888e-07
-20.1669 0.0205696 -0.000271907
-20.091 0.0204402 -0.000598101
-20.0162 0.0203041 -0.000151106
-19.9423 0.0203242 -2.35311e-05
-19.8694 0.0203144 -0.00013651
-19.7974 0.0202186 -0.000365178
-19.7262 0.0201363 -5.88338e-06
-19.6558 0.0201531 -7.57096e-05
-19.5862 0.0200929 -0.000165172
-19.5173 0.0200112 -0.000169323
-19.4491 0.019987 5.72709e-05
-19.3816 0.0199639 -0.00018691
-19.3147 0.0198739 -6.92372e-05
-19.2484 0.01985 -3.96155e-05
-19.1828 0.0198156 -5.1027e-05
-19.1177 0.0197461 -0.000140769
-19.0531 0.0197062 5.3632e-05
-18.9891 0.0196791 -0.00012599
-18.9255 0.0196032 -2.15577e-05
-18.8625 0.019576 -3.53328e-05
-18.8 0.0195305 -3.12878e-05
-18.7379 0.01947 -7.70733e-05
-18.6762 0.0194353 4.44855e-05
-18.615 0.0193899 -0.000107556
-18.5542 0.0193279 3.51138e-05
-18.4938 0.0193013 -5.082e-05
-18.4338 0.0192392 -9.2881e-06
-18.3742 0.0191954 -2.58492e-05
-18.3149 0.0191544 1.30978e-05
-18.256 0.0190972 -5.997e-05
-18.1975 0.0190546 5.37732e-05
-18.1393 0.0190099 -6.95222e-05
-18.0815 0.0189507 4.53851e-05
-18.0239 0.0189165 -3.52801e-05
-17.9667 0.0188562 1.81703e-05
-17.9098 0.0188129 -1.34164e-05
-17.8532 0.0187652 2.33694e-05
-17.7969 0.0187104 -2.74134e-05
-17.7408 0.0186669 5.099e-05
-17.6851 0.0186146 -4.35112e-05
-17.6296 0.0185621 6.16666e-05
-17.5744 0.0185193 -3.36437e-05
-17.5195 0.0184591 4.81157e-05
-17.4648 0.0184179 -1.08184e-05
-17.4104 0.0183604 3.56956e-05
-17.3562 0.0183117 -1.48755e-06
-17.3022 0.0182617 4.23877e-05
-17.2485 0.0182063 -1.00746e-05
-17.195 0.0181582 5.95839e-05
-17.1418 0.0181039 -1.96136e-05
-17.0887 0.0180505 6.8688e-05
-17.0359 0.0180016 -1.59323e-05
-16.9833 0.0179423 6.37529e-05
-16.9309 0.017896 -1.93086e-06
-16.8787 0.0178358 5.45144e-05
-16.8268 0.0177864 9.56964e-06
-16.775 0.01773 5.29041e-05
-16.7234 0.017675 1.07204e-05
-16.672 0.0176221 6.11393e-05
-16.6208 0.0175641 4.82745e-06
-16.5697 0.0175107 7.19672e-05
-16.5189 0.017454 7.99626e-07
-16.4682 0.0173966 7.72457e-05
-16.4177 0.0173429 4.1689e-06
-16.3674 0.0172815 7.50642e-05
-16.3172 0.0172293 1.32398e-05
-16.2672 0.0171666 6.99322e-05
-16.2174 0.0171126 2.20406e-05
-16.1677 0.0170515 6.78343e-05
-16.1182 0.0169938 2.58694e-05
-16.0689 0.0169349 7.13717e-05
-16.0197 0.016874 2.45376e-05
-15.9706 0.0168158 7.85691e-05
-15.9217 0.0167538 2.15705e-05
-15.873 0.016694 8.52186e-05
-15.8243 0.016633 2.10007e-05
-15.7759 0.01657 8.8209e-05
-15.7276 0.0165105 2.4562e-05
-15.6794 0.0164448 8.73616e-05
-15.6313 0.0163857 3.10232e-05
-15.5834 0.0163188 8.49699e-05
-15.5356 0.0162582 3.75405e-05
-15.488 0.0161917 8.39088e-05
-15.4404 0.0161286 4.1694e-05
-15.393 0.016063 8.58104e-05
-15.3458 0.0159972 4.28302e-05
-15.2986 0.0159322 9.03561e-05
-15.2516 0.0158646 4.21057e-05
-15.2047 0.0157988 9.58173e-05
-15.1579 0.0157306 4.15208e-05
-15.1112 0.0156629 0.000100249
-15.0647 0.0155951 4.27024e-05
-15.0182 0.0155249 0.00010255
-14.9719 0.0154575 4.61317e-05
-14.9257 0.0153852 0.000102877
-14.8796 0.0153175 5.11061e-05
-14.8336 0.0152439 0.000102345
-14.7877 0.0151749 5.62874e-05
-14.7419 0.0151009 0.000102333
-14.6962 0.0150299 6.04419e-05
-14.6506 0.0149559 0.000103799
-14.6052 0.0148826 6.29889e-05
-14.5598 0.0148086 0.00010692
-14.5145 0.0147332 6.41499e-05
-14.4693 0.0146587 0.000111144
-14.4243 0.014582 6.47231e-05
-14.3793 0.0145061 0.000115546
-14.3344 0.0144286 6.56559e-05
-14.2896 0.0143508 0.000119272
-14.2449 0.014273 6.76369e-05
-14.2003 0.0141931 0.000121866
-14.1558 0.0141149 7.08656e-05
-14.1113 0.014033 0.000123392
-14.067 0.0139541 7.50534e-05
-14.0227 0.0138705 0.000124327
-13.9786 0.0137903 7.9608e-05
-13.9345 0.0137057 0.000125321
-13.8905 0.0136237 8.3896e-05
-13.8466 0.0135384 0.00012694
-13.8028 0.0134543 8.74744e-05
-13.759 0.0133683 0.000129483
-13.7153 0.0132821 9.0215e-05
-13.6718 0.0131953 0.000132918
-13.6283 0.0131071 9.23023e-05
-13.5848 0.0130192 0.000136947
-13.5415 0.0129294 9.41278e-05
-13.4982 0.0128399 0.000141135
-13.455 0.0127489 9.6137e-05
-13.4119 0.0126574 0.000145072
-13.3689 0.0125654 9.86848e-05
-13.3259 0.0124717 0.000148493
-13.283 0.0123787 0.000101942
-13.2402 0.0122829 0.000151339
-13.1974 0.0121886 0.000105873
-13.1547 0.0120909 0.000153743
-13.1121 0.0119952 0.000110274
-13.0696 0.0118956 0.000155969
-13.0271 0.0117981 0.000114854
-12.9847 0.011697 0.000158323
-12.9424 0.0115974 0.000119329
-12.9001 0.0114949 0.000161064
-12.8579 0.0113931 0.000123493
-12.8158 0.0112892 0.000164345
-12.7737 0.0111851 0.000127266
-12.7317 0.0110797 0.000168187
-12.6898 0.0109733 0.000130696
-12.6479 0.0108663 0.000172494
-12.6061 0.0107578 0.00013393
-12.5643 0.0106489 0.000177093
-12.5226 0.0105383 0.00013717
-12.481 0.0104273 0.000181783
-12.4394 0.0103149 0.000140618
-12.3979 0.0102015 0.000186388
-12.3565 0.0100872 0.00014443
-12.3151 0.00997133 0.000190794
-12.2738 0.0098553 0.000148691
-12.2325 0.00973683 0.000194968
-12.1913 0.00961888 0.000153402
-12.1501 0.00949787 0.000198953
-12.109 0.00937782 0.000158495
-12.068 0.00925435 0.000202854
-12.027 0.00913199 0.000163856
-11.986 0.00900616 0.000206807
-11.9452 0.00888127 0.000169352
-11.9043 0.00875314 0.000210953
-11.8636 0.00862553 0.000174864
-11.8228 0.00849514 0.000215405
-11.7822 0.00836467 0.000180307
-11.7415 0.00823198 0.000220237
-11.701 0.00809857 0.000185646
-11.6605 0.00796349 0.000225472
-11.62 0.00782711 0.000190892
-11.5796 0.00768949 0.000231085
-11.5392 0.00755015 0.000196101
-11.4989 0.00740981 0.000237018
-11.4587 0.00726754 0.000201359
-11.4184 0.00712429 0.00024319
-11.3783 0.00697911 0.000206763
-11.3381 0.00683276 0.000249518
-11.2981 0.00668469 0.000212405
-11.2581 0.00653506 0.000255931
-11.2181 0.00638407 0.000218362
-11.1781 0.00623102 0.000262381
-11.1383 0.00607704 0.000224682
-11.0984 0.00592049 0.000268849
-11.0586 0.0057634 0.000231384
-11.0189 0.00560329 0.000275348
-10.9792 0.00544294 0.000238459
-10.9395 0.00527921 0.000281917
-10.8999 0.00511542 0.000245877
-10.8603 0.00494806 0.000288614
-10.8208 0.00478064 0.00025359
-10.7813 0.00460962 0.000295505
-10.7418 0.00443838 0.000261551
-10.7024 0.00426366 0.000302661
-10.6631 0.00408841 0.000269714
-10.6238 0.00390992 0.000310142
-10.5845 0.00373049 0.000278044
-10.5452 0.00354814 0.000317996
-10.506 0.00336441 0.000286526
-10.4669 0.00317807 0.000326256
-10.4278 0.00298989 0.000295159
-10.3887 0.00279941 0.000334937
-10.3496 0.00260669 0.000303964
-10.3106 0.00241188 0.000344036
-10.2717 0.00221452 0.000312974
-10.2328 0.00201518 0.00035354
-10.1939 0.0018131 0.000322236
-10.155 0.00160901 0.00036343
-10.1162 0.00140212 0.000331801
-10.0774 0.00119307 0.000373681
-10.0387 0.000981252 0.000341725
-10 0.000767016 0.000384274
-9.96134 0.000550152 0.000352057
-9.92271 0.000330528 0.000395193
-9.88412 0.000108464 0.000362843
-9.84557 -0.000116747 0.000406435
-9.80704 -0.000344186 0.00037412
-9.76856 -0.000575172 0.000418005
-9.73011 -0.000808187 0.000385916
-9.69169 -0.00104513 0.000429922
-9.65331 -0.00128395 0.000398247
-9.61496 -0.00152702 0.000442212
-9.57664 -0.00177188 0.000411126
-9.53836 -0.00202126 0.000454915
-9.50011 -0.00227243 0.000424558
-9.46189 -0.00252829 0.000468075
-9.42371 -0.00278606 0.000438545
-9.38556 -0.00304859 0.00048174
-9.34744 -0.00331323 0.000453089
-9.30935 -0.00358265 0.000495962
-9.2713 -0.00385444 0.000468195
-9.23327 -0.00413097 0.000510793
-9.19528 -0.00441021 0.000483872
-9.15732 -0.00469409 0.000526282
-9.11939 -0.00498108 0.000500135
-9.08149 -0.0052726 0.000542475
-9.04362 -0.00556762 0.000517005
-9.00578 -0.00586707 0.000559415
-8.96797 -0.00617043 0.000534514
-8.93019 -0.00647813 0.000577143
-8.89244 -0.00679013 0.000552699
-8.85471 -0.00710644 0.000595695
-8.81702 -0.00742739 0.000571607
-8.77936 -0.00775269 0.000615104
-8.74172 -0.00808291 0.000591291
-8.70412 -0.00841758 0.000635406
-8.66654 -0.00875741 0.000611809
-8.62899 -0.00910187 0.000656635
-8.59146 -0.00945168 0.000633226
-8.55397 -0.00980636 0.000678827
-8.5165 -0.0101665 0.000655609
-8.47906 -0.0105319 0.000702022
-8.44165 -0.0109028 0.000679029
-8.40426 -0.0112793 0.000726266
-8.3669 -0.0116614 0.000703561
-8.32956 -0.0120496 0.00075161
-8.29226 -0.0124434 0.000729281
-8.25497 -0.0128436 0.000778112
-8.21772 -0.0132496 0.000756265
-8.18049 -0.0136625 0.000805839
-8.14328 -0.0140813 0.000784596
-8.1061 -0.0145074 0.000834867
-8.06895 -0.0149394 0.000814355
-8.03182 -0.0153793 0.000865279
-7.99471 -0.0158253 0.000845628
-7.95763 -0.0162796 0.000897169
-7.92058 -0.0167401 0.000878507
-7.88355 -0.0172094 0.000930639
-7.84654 -0.0176853 0.000913087
-7.80955 -0.0181703 0.000965802
-7.77259 -0.0186622 0.000949471
-7.73566 -0.0191636 0.00100278
-7.69874 -0.0196723 0.00098777
-7.66185 -0.0201909 0.00104171
-7.62498 -0.0207172 0.0010281
-7.58814 -0.0212538 0.00108272
-7.55132 -0.0217987 0.0010706
-7.51452 -0.0223541 0.00112598
-7.47774 -0.0229185 0.00111541
-7.44099 -0.0234938 0.00117165
-7.40425 -0.0240786 0.00116268
-7.36754 -0.0246746 0.00121991
-7.33085 -0.025281 0.0012126
-7.29418 -0.0258989 0.00127095
-7.25754 -0.0265278 0.00126535
-7.22091 -0.0271688 0.00132498
-7.18431 -0.0278215 0.00132113
-7.14772 -0.0284868 0.00138222
-7.11116 -0.0291646 0.00138019
-7.07462 -0.0298554 0.00144291
-7.0381 -0.0305597 0.00144278
-7.00159 -0.0312775 0.00150733
-6.96511 -0.0320096 0.00150918
-6.92865 -0.032756 0.00157577
-6.89221 -0.0335176 0.00157969
-6.85579 -0.0342942 0.00164854
-6.81938 -0.0350868 0.00165466
-6.783 -0.0358953 0.00172599
-6.74664 -0.0367209 0.00173447
-6.71029 -0.0375633 0.00180851
-6.67397 -0.0384236 0.00181952
-6.63766 -0.039302 0.00189652
-6.60137 -0.0401992 0.00191029
-6.5651 -0.0411157 0.00199051
-6.52885 -0.0420522 0.00200726
-6.49262 -0.0430092 0.00209098
-6.4564 -0.0439873 0.00211101
-6.42021 -0.0449873 0.00219853
-6.38403 -0.0460097 0.00222216
-6.34786 -0.0470557 0.0023138
-6.31172 -0.0481253 0.0023414
-6.27559 -0.0492202 0.00243752
-6.23949 -0.0503402 0.00246951
-6.20339 -0.0514872 0.0025705
-6.16732 -0.052661 0.00260735
-6.13126 -0.0538639 0.00271365
-6.09522 -0.0550952 0.00275589
-6.05919 -0.0563578 0.002868
-6.02319 -0.0576509 0.00291623
-5.9872 -0.0589775 0.0030347
-5.95122 -0.0603367 0.00308958
-5.91526 -0.061732 0.00321506
-5.87932 -0.0631623 0.00327735
-5.84339 -0.0646314 0.00341055
-5.80748 -0.0661383 0.0034811
-5.77158 -0.0676871 0.00362286
-5.7357 -0.0692765 0.00370263
-5.69984 -0.0709111 0.0038539
-5.66399 -0.0725897 0.00394398
-5.62815 -0.074317 0.00410586
-5.59233 -0.0760922 0.00420748
-5.55653 -0.0779201 0.00438125
-5.52074 -0.0797999 0.00449583
-5.48497 -0.0817368 0.00468296
-5.4492 -0.0837304 0.00481213
-5.41346 -0.0857861 0.00501432
-5.37773 -0.0879036 0.00515995
-5.34201 -0.0900886 0.00537921
-5.30631 -0.0923414 0.00554348
-5.27062 -0.0946679 0.00578213
-5.23494 -0.0970688 0.00596758
-5.19928 -0.0995503 0.00622836
-5.16363 -0.102114 0.00643795
-5.128 -0.104765 0.00672409
-5.09237 -0.107508 0.00696133
-5.05677 -0.110347 0.00727664
-5.02117 -0.113287 0.00754567
-4.98559 -0.116334 0.0078947
-4.95002 -0.119492 0.00820047
-4.91446 -0.12277 0.00858864
-4.87892 -0.126171 0.00893707
-4.84339 -0.129705 0.00937093
-4.80787 -0.133377 0.00976919
-4.77237 -0.137197 0.0102566
-4.73687 -0.141173 0.0107134
-4.70139 -0.145315 0.0112641
-4.66592 -0.149632 0.01179
-4.63046 -0.154136 0.0124159
-4.59502 -0.158838 0.0130241
-4.55958 -0.163753 0.0137397
-4.52416 -0.168892 0.0144466
-4.48875 -0.174274 0.0152703
-4.45335 -0.179913 0.0160963
-4.41797 -0.18583 0.0170514
-4.38259 -0.192042 0.0180226
-4.34722 -0.198574 0.0191384
-4.31187 -0.205449 0.0202883
-4.27653 -0.212695 0.0216029
-4.24119 -0.22034 0.0229748
-4.20587 -0.22842 0.0245379
-4.17056 -0.236968 0.0261887
-4.13526 -0.246028 0.028066
-4.09997 -0.255643 0.0300718
-4.06469 -0.265867 0.0323516
-4.02942 -0.276755 0.0348154
-3.99416 -0.288373 0.0376186
-3.95891 -0.300793 0.0406827
-3.92367 -0.3141 0.0441776
-3.88844 -0.328385 0.0480422
-3.85322 -0.34376 0.0524684
-3.81801 -0.360343 0.0574218
-3.7828 -0.37828 0.0631287
-3.74761 -0.39773 0.0695973
-3.71243 -0.418887 0.0771087
-3.67726 -0.441964 0.0857409
-3.64209 -0.46722 0.0958666
-3.60694 -0.494945 0.107683
-3.57179 -0.525491 0.121721
-3.53665 -0.559249 0.13839
-3.50152 -0.59669 0.158509
-3.4664 -0.638329 0.182879
-3.43129 -0.684762 0.212868
-3.39619 -0.736599 0.250045
-3.36109 -0.794449 0.296866
-3.32601 -0.858731 0.356458
-3.29093 -0.929427 0.433506
-3.25586 -1.00541 0.534283
-3.2208 -1.08326 0.66775
-3.18574 -1.15479 0.845398
-3.1507 -1.20273 1.08067
-3.11566 -1.19433 1.38294
-3.08063 -1.07709 1.74239
-3.0456 -0.792277 2.10198
-3.01059 -0.32877 2.34609
-2.97558 0.21714 2.36304
-2.94058 0.686339 2.15295
-2.90558 0.986266 1.82549
-2.87059 1.12731 1.49116
-2.83561 1.16266 1.20398
-2.80064 1.1403 0.975547
-2.76567 1.09085 0.798916
-2.73071 1.03121 0.663286
-2.69576 0.969898 0.558479
-2.66081 0.910948 0.476793
-2.62587 0.856026 0.412237
-2.59094 0.805661 0.36071
-2.55601 0.759795 0.318972
-2.52109 0.718144 0.284911
-2.48617 0.680309 0.256714
-2.45126 0.645891 0.233283
-2.41636 0.614495 0.213538
-2.38146 0.58577 0.196906
-2.34657 0.559392 0.182693
-2.31168 0.535085 0.170614
-2.2768 0.512596 0.160189
-2.24192 0.491712 0.151292
-2.20705 0.472238 0.143571
-2.17219 0.454008 0.136996
-2.13733 0.436872 0.131291
-2.10247 0.420699 0.126485
-2.06762 0.405369 0.122351
-2.03278 0.390775 0.11896
-1.99794 0.376819 0.116117
-1.9631 0.363412 0.113922
-1.92827 0.350471 0.112207
-1.89345 0.337917 0.111092
-1.85862 0.325675 0.110432
-1.82381 0.313672 0.110368
-1.78899 0.301839 0.110777
-1.75419 0.290103 0.111822
-1.71938 0.278393 0.113407
-1.68458 0.266636 0.115724
-1.64979 0.254757 0.11871
-1.61499 0.242676 0.122604
-1.58021 0.23031 0.127396
-1.54542 0.217574 0.133392
-1.51064 0.20438 0.140673
-1.47586 0.190643 0.149664
-1.44109 0.17629 0.160604
-1.40632 0.16127 0.174131
-1.37155 0.145591 0.190777
-1.33679 0.129368 0.211577
-1.30203 0.112935 0.237602
-1.26727 0.0970214 0.270603
-1.23251 0.0831158 0.312537
-1.19776 0.0740733 0.366071
-1.16301 0.0751477 0.433561
-1.12827 0.0953367 0.515999
-1.09352 0.148015 0.608522
-1.05878 0.247165 0.694422
-1.02405 0.393827 0.741862
-0.989309 0.557953 0.720646
-0.954576 0.6906 0.63168
-0.919844 0.765863 0.510415
-0.885115 0.789066 0.393228
-0.850388 0.779687 0.297361
-0.815663 0.754743 0.224642
-0.78094 0.724487 0.17121
-0.746219 0.694051 0.132067
-0.711499 0.665652 0.103312
-0.676781 0.640062 0.0818356
-0.642065 0.61738 0.0656726
-0.60735 0.59743 0.0532273
-0.572637 0.579938 0.0436131
-0.537925 0.564616 0.0359775
-0.503214 0.551195 0.0299424
-0.468504 0.539437 0.0250043
-0.433796 0.529138 0.0210264
-0.399089 0.520126 0.0176743
-0.364382 0.512256 0.0149303
-0.329676 0.505407 0.0125459
-0.294972 0.499478 0.0105655
-0.260267 0.494386 0.00878621
-0.225564 0.490061 0.00728595
-0.190861 0.486449 0.00588679
-0.156158 0.483502 0.00468536
-0.121456 0.481186 0.00351772
-0.0867541 0.479471 0.00249075
-0.0520524 0.47834 0.00144803
-0.0173508 0.477777 0.000501617
0.0173508 0.477777 -0.000501617
0.0520524 0.47834 -0.00144803
0.0867541 0.479471 -0.00249075
0.121456 0.481186 -0.00351772
0.156158 0.483502 -0.00468536
0.190861 0.486449 -0.00588679
0.225564 0.490061 -0.00728595
0.260267 0.494386 -0.00878621
0.294972 0.499478 -0.0105655
0.329676 0.505407 -0.0125459
0.364382 0.512256 -0.0149303
0.399089 0.520126 -0.0176743
0.433796 0.529138 -0.0210264
0.468504 0.539437 -0.0250043
0.503214 0.551195 -0.0299424
0.537925 0.564616 -0.0359775
0.572637 0.579938 -0.0436131
0.60735 0.59743 -0.0532273
0.642065 0.61738 -0.0656726
0.676781 0.640062 -0.0818356
0.711499 0.665652 -0.103312
0.746219 0.694051 -0.132067
0.78094 0.724487 -0.17121
0.815663 0.754743 -0.224642
0.850388 0.779687 -0.297361
0.885115 0.789066 -0.393228
0.919844 0.765863 -0.510415
0.954576 0.6906 -0.63168
0.989309 0.557953 -0.720646
1.02405 0.393827 -0.741862
1.05878 0.247165 -0.694422
1.09352 0.148015 -0.608522
1.12827 0.0953367 -0.515999
1.16301 0.0751477 -0.433561
1.19776 0.0740733 -0.366071
1.23251 0.0831158 -0.312537
1.26727 0.0970214 -0.270603
1.30203 0.112935 -0.237602
1.33679 0.129368 -0.211577
1.37155 0.145591 -0.190777
1.40632 0.16127 -0.174131
1.44109 0.17629 -0.160604
1.47586 0.190643 -0.149664
1.51064 0.20438 -0.140673
1.54542 0.217574 -0.133392
1.58021 0.23031 -0.127396
1.61499 0.242676 -0.122604
1.64979 0.254757 -0.11871
1.68458 0.266636 -0.115724
1.71938 0.278393 -0.113407
1.75419 0.290103 -0.111822
1.78899 0.301839 -0.110777
1.82381 0.313672 -0.110368
1.85862 0.325675 -0.110432
1.89345 0.337917 -0.111092
1.92827 0.350471 -0.112207
1.9631 0.363412 -0.113922
1.99794 0.376819 -0.116117
2.03278 0.390775 -0.11896
2.06762 0.405369 -0.122351
2.10247 0.420699 -0.126485
2.13733 0.436872 -0.131291
2.17219 0.454008 -0.136996
2.20705 0.472238 -0.143571
2.24192 0.491712 -0.151292
2.2768 0.512596 -0.160189
2.31168 0.535085 -0.170614
2.34657 0.559392 -0.182693
2.38146 0.58577 -0.196906
2.41636 0.614495 -0.213538
2.45126 0.645891 -0.233283
2.48617 0.680309 -0.256714
2.52109 0.718144 -0.284911
2.55601 0.759795 -0.318972
2.59094 0.805661 -0.36071
2.62587 0.856026 -0.412237
2.66081 0.910948 -0.476793
2.69576 0.969898 -0.558479
2.73071 1.03121 -0.663286
2.76567 1.09085 -0.798916
2.80064 1.1403 -0.975547
2.83561 1.16266 -1.20398
2.87059 1.12731 -1.49116
2.90558 0.986266 -1.82549
2.94058 0.686339 -2.15295
2.97558 0.21714 -2.36304
3.01059 -0.32877 -2.34609
3.0456 -0.792277 -2.10198
3.08063 -1.07709 -1.74239
3.11566 -1.19433 -1.38294
3.1507 -1.20273 -1.08067
3.18574 -1.15479 -0.845398
3.2208 -1.08326 -0.66775
3.25586 -1.00541 -0.534283
3.29093 -0.929427 -0.433506
3.32601 -0.858731 -0.356458
3.36109 -0.794449 -0.296866
3.39619 -0.736599 -0.250045
3.43129 -0.684762 -0.212868
3.4664 -0.638329 -0.182879
3.50152 -0.59669 -0.158509
3.53665 -0.559249 -0.13839
3.57179 -0.525491 -0.121721
3.60694 -0.494945 -0.107683
3.64209 -0.46722 -0.0958666
3.67726 -0.441964 -0.0857409
3.71243 -0.418887 -0.0771087
3.74761 -0.39773 -0.0695973
3.7828 -0.37828 -0.0631287
3.81801 -0.360343 -0.0574218
3.85322 -0.34376 -0.0524684
3.88844 -0.328385 -0.0480422
3.92367 -0.3141 -0.0441776
3.95891 -0.300793 -0.0406827
3.99416 -0.288373 -0.0376186
4.02942 -0.276755 -0.0348154
4.06469 -0.265867 -0.0323516
4.09997 -0.255643 -0.0300718
4.13526 -0.246028 -0.028066
4.17056 -0.236968 -0.0261887
4.20587 -0.22842 -0.0245379
4.24119 -0.22034 -0.0229748
4.27653 -0.212695 -0.0216029
4.31187 -0.205449 -0.0202883
4.34722 -0.198574 -0.0191384
4.38259 -0.192042 -0.0180226
4.41797 -0.18583 -0.0170514
4.45335 -0.179913 -0.0160963
4.48875 -0.174274 -0.0152703
4.52416 -0.168892 -0.0144466
4.55958 -0.163753 -0.0137397
4.59502 -0.158838 -0.0130241
4.63046 -0.154136 -0.0124159
4.66592 -0.149632 -0.01179
4.70139 -0.145315 -0.0112641
4.73687 -0.141173 -0.0107134
4.77237 -0.137197 -0.0102566
4.80787 -0.133377 -0.00976919
4.84339 -0.129705 -0.00937093
4.87892 -0.126171 -0.00893707
4.91446 -0.12277 -0.00858864
4.95002 -0.119492 -0.00820047
4.98559 -0.116334 -0.0078947
5.02117 -0.113287 -0.00754567
5.05677 -0.110347 -0.00727664
5.09237 -0.107508 -0.00696133
5.128 -0.104765 -0.00672409
5.16363 -0.102114 -0.00643795
5.19928 -0.0995503 -0.00622836
5.23494 -0.0970688 -0.00596758
5.27062 -0.0946679 -0.00578213
5.30631 -0.0923414 -0.00554348
5.34201 -0.0900886 -0.00537921
5.37773 -0.0879036 -0.00515995
5.41346 -0.0857861 -0.00501432
5.4492 -0.0837304 -0.00481213
5.48497 -0.0817368 -0.00468296
5.52074 -0.0797999 -0.00449583
5.55653 -0.0779201 -0.00438125
5.59233 -0.0760922 -0.00420748
5.62815 -0.074317 -0.00410586
5.66399 -0.0725897 -0.00394398
5.69984 -0.0709111 -0.0038539
5.7357 -0.0692765 -0.00370263
5.77158 -0.0676871 -0.00362286
5.80748 -0.0661383 -0.0034811
5.84339 -0.0646314 -0.00341055
5.87932 -0.0631623 -0.00327735
5.91526 -0.061732 -0.00321506
5.95122 -0.0603367 -0.00308958
5.9872 -0.0589775 -0.0030347
6.02319 -0.0576509 -0.00291623
6.05919 -0.0563578 -0.002868
6.09522 -0.0550952 -0.00275589
6.13126 -0.0538639 -0.00271365
6.16732 -0.052661 -0.00260735
6.20339 -0.0514872 -0.0025705
6.23949 -0.0503402 -0.00246951
6.27559 -0.0492202 -0.00243752
6.31172 -0.0481253 -0.0023414
6.34786 -0.0470557 -0.0023138
6.38403 -0.0460097 -0.00222216
6.42021 -0.0449873 -0.00219853
6.4564 -0.0439873 -0.00211101
6.49262 -0.0430092 -0.00209098
6.52885 -0.0420522 -0.00200726
6.5651 -0.0411157 -0.00199051
6.60137 -0.0401992 -0.00191029
6.63766 -0.039302 -0.00189652
6.67397 -0.0384236 -0.00181952
6.71029 -0.0375633 -0.00180851
6.74664 -0.0367209 -0.00173447
6.783 -0.0358953 -0.00172599
6.81938 -0.0350868 -0.00165466
6.85579 -0.0342942 -0.00164854
6.89221 -0.0335176 -0.00157969
6.92865 -0.032756 -0.00157577
6.96511 -0.0320096 -0.00150918
7.00159 -0.0312775 -0.00150733
7.0381 -0.0305597 -0.00144278
7.07462 -0.0298554 -0.00144291
7.11116 -0.0291646 -0.00138019
7.14772 -0.0284868 -0.00138222
7.18431 -0.0278215 -0.00132113
7.22091 -0.0271688 -0.00132498
7.25754 -0.0265278 -0.00126535
7.29418 -0.0258989 -0.00127095
7.33085 -0.025281 -0.0012126
7.36754 -0.0246746 -0.00121991
7.40425 -0.0240786 -0.00116268
7.44099 -0.0234938 -0.00117165
7.47774 -0.0229185 -0.00111541
7.51452 -0.0223541 -0.00112598
7.55132 -0.0217987 -0.0010706
7.58814 -0.0212538 -0.00108272
7.62498 -0.0207172 -0.0010281
7.66185 -0.0201909 -0.00104171
7.69874 -0.0196723 -0.00098777
7.73566 -0.0191636 -0.00100278
7.77259 -0.0186622 -0.000949471
7.80955 -0.0181703 -0.000965802
7.84654 -0.0176853 -0.000913087
7.88355 -0.0172094 -0.000930639
7.92058 -0.0167401 -0.000878507
7.95763 -0.0162796 -0.000897169
7.99471 -0.0158253 -0.000845628
8.03182 -0.0153793 -0.000865279
8.06895 -0.0149394 -0.000814355
8.1061 -0.0145074 -0.000834867
8.14328 -0.0140813 -0.000784596
8.18049 -0.0136625 -0.000805839
8.21772 -0.0132496 -0.000756265
8.25497 -0.0128436 -0.000778112
8.29226 -0.0124434 -0.000729281
8.32956 -0.0120496 -0.00075161
8.3669 -0.0116614 -0.000703561
8.40426 -0.0112793 -0.000726266
8.44165 -0.0109028 -0.000679029
8.47906 -0.0105319 -0.000702022
8.5165 -0.0101665 -0.000655609
8.55397 -0.00980636 -0.000678827
8.59146 -0.00945168 -0.000633226
8.62899 -0.00910187 -0.000656635
8.66654 -0.00875741 -0.000611809
8.70412 -0.00841758 -0.000635406
8.74172 -0.00808291 -0.000591291
8.77936 -0.00775269 -0.000615104
8.81702 -0.00742739 -0.000571607
8.85471 -0.00710644 -0.000595695
8.89244 -0.00679013 -0.000552699
8.93019 -0.00647813 -0.000577143
8.96797 -0.00617043 -0.000534514
9.00578 -0.00586707 -0.000559415
9.04362 -0.00556762 -0.000517005
9.08149 -0.0052726 -0.000542475
9.11939 -0.00498108 -0.000500135
9.15732 -0.00469409 -0.000526282
9.19528 -0.00441021 -0.000483872
9.23327 -0.00413097 -0.000510793
9.2713 -0.00385444 -0.000468195
9.30935 -0.00358265 -0.000495962
9.34744 -0.00331323 -0.000453089
9.38556 -0.00304859 -0.00048174
9.42371 -0.00278606 -0.000438545
9.46189 -0.00252829 -0.000468075
9.50011 -0.00227243 -0.000424558
9.53836 -0.00202126 -0.000454915
9.57664 -0.00177188 -0.000411126
9.61496 -0.00152702 -0.000442212
9.65331 -0.00128395 -0.000398247
9.69169 -0.00104513 -0.000429922
9.73011 -0.000808187 -0.000385916
9.76856 -0.000575172 -0.000418005
9.80704 -0.000344186 -0.00037412
9.84557 -0.000116747 -0.000406435
9.88412 0.000108464 -0.000362843
9.92271 0.000330528 -0.000395193
9.96134 0.000550152 -0.000352057
10 0.000767016 -0.000384274
10.0387 0.000981252 -0.000341725
10.0774 0.00119307 -0.000373681
10.1162 0.00140212 -0.000331801
10.155 0.00160901 -0.00036343
10.1939 0.0018131 -0.000322236
10.2328 0.00201518 -0.00035354
10.2717 0.00221452 -0.000312974
10.3106 0.00241188 -0.000344036
10.3496 0.00260669 -0.000303964
10.3887 0.00279941 -0.000334937
10.4278 0.00298989 -0.000295159
10.4669 0.00317807 -0.000326256
10.506 0.00336441 -0.000286526
10.5452 0.00354814 -0.000317996
10.5845 0.00373049 -0.000278044
10.6238 0.00390992 -0.000310142
10.6631 0.00408841 -0.000269714
10.7024 0.00426366 -0.000302661
10.7418 0.00443838 -0.000261551
10.7813 0.00460962 -0.000295505
10.8208 0.00478064 -0.00025359
10.8603 0.00494806 -0.000288614
10.8999 0.00511542 -0.000245877
10.9395 0.00527921 -0.000281917
10.9792 0.00544294 -0.000238459
11.0189 0.00560329 -0.000275348
11.0586 0.0057634 -0.000231384
11.0984 0.00592049 -0.000268849
11.1383 0.00607704 -0.000224682
11.1781 0.00623102 -0.000262381
11.2181 0.00638407 -0.000218362
11.2581 0.00653506 -0.000255931
11.2981 0.00668469 -0.000212405
11.3381 0.00683276 -0.000249518
11.3783 0.00697911 -0.000206763
11.4184 0.00712429 -0.00024319
11.4587 0.00726754 -0.000201359
11.4989 0.00740981 -0.000237018
11.5392 0.00755015 -0.000196101
11.5796 0.00768949 -0.000231085
11.62 0.00782711 -0.000190892
11.6605 0.00796349 -0.000225472
11.701 0.00809857 -0.000185646
11.7415 0.00823198 -0.000220237
11.7822 0.00836467 -0.000180307
11.8228 0.00849514 -0.000215405
11.8636 0.00862553 -0.000174864
11.9043 0.00875314 -0.000210953
11.9452 0.00888127 -0.000169352
11.986 0.00900616 -0.000206807
12.027 0.00913199 -0.000163856
12.068 0.00925435 -0.000202854
12.109 0.00937782 -0.000158495
12.1501 0.00949787 -0.000198953
12.1913 0.00961888 -0.000153402
12.2325 0.00973683 -0.000194968
12.2738 0.0098553 -0.000148691
12.3151 0.00997133 -0.000190794
12.3565 0.0100872 -0.00014443
12.3979 0.0102015 -0.000186388
12.4394 0.0103149 -0.000140618
12.481 0.0104273 -0.000181783
12.5226 0.0105383 -0.00013717
12.5643 0.0106489 -0.000177093
12.6061 0.0107578 -0.00013393
12.6479 0.0108663 -0.000172494
12.6898 0.0109733 -0.000130696
12.7317 0.0110797 -0.000168187
12.7737 0.0111851 -0.000127266
12.8158 0.0112892 -0.000164345
12.8579 0.0113931 -0.000123493
12.9001 0.0114949 -0.000161064
12.9424 0.0115974 -0.000119329
12.9847 0.011697 -0.000158323
13.0271 0.0117981 -0.000114854
13.0696 0.0118956 -0.000155969
13.1121 0.0119952 -0.000110274
13.1547 0.0120909 -0.000153743
13.1974 0.0121886 -0.000105873
13.2402 0.0122829 -0.000151339
13.283 0.0123787 -0.000101942
13.3259 0.0124717 -0.000148493
13.3689 0.0125654 -9.86848e-05
13.4119 0.0126574 -0.000145072
13.455 0.0127489 -9.6137e-05
13.4982 0.0128399 -0.000141135
13.5415 0.0129294 -9.41278e-05
13.5848 0.0130192 -0.000136947
13.6283 0.0131071 -9.23023e-05
13.6718 0.0131953 -0.000132918
13.7153 0.0132821 -9.0215e-05
13.759 0.0133683 -0.000129483
13.8028 0.0134543 -8.74744e-05
13.8466 0.0135384 -0.00012694
13.8905 0.0136237 -8.3896e-05
13.9345 0.0137057 -0.000125321
13.9786 0.0137903 -7.9608e-05
14.0227 0.0138705 -0.000124327
14.067 0.0139541 -7.50534e-05
14.1113 0.014033 -0.000123392
14.1558 0.0141149 -7.08656e-05
14.2003 0.0141931 -0.000121866
14.2449 0.014273 -6.76369e-05
14.2896 0.0143508 -0.000119272
14.3344 0.0144286 -6.56559e-05
14.3793 0.0145061 -0.000115546
14.4243 0.014582 -6.47231e-05
14.4693 0.0146587 -0.000111144
14.5145 0.0147332 -6.41499e-05
14.5598 0.0148086 -0.00010692
14.6052 0.0148826 -6.29889e-05
14.6506 0.0149559 -0.000103799
14.6962 0.0150299 -6.04419e-05
14.7419 0.0151009 -0.000102333
14.7877 0.0151749 -5.62874e-05
14.8336 0.0152439 -0.000102345
14.8796 0.0153175 -5.11061e-05
14.9257 0.0153852 -0.000102877
14.9719 0.0154575 -4.61317e-05
15.0182 0.0155249 -0.00010255
15.0647 0.0155951 -4.27024e-05
15.1112 0.0156629 -0.000100249
15.1579 0.0157306 -4.15208e-05
15.2047 0.0157988 -9.58173e-05
15.2516 0.0158646 -4.21057e-05
15.2986 0.0159322 -9.03561e-05
15.3458 0.0159972 -4.28302e-05
15.393 0.016063 -8.58104e-05
15.4404 0.0161286 -4.1694e-05
15.488 0.0161917 -8.39088e-05
15.5356 0.0162582 -3.75405e-05
15.5834 0.0163188 -8.49699e-05
15.6313 0.0163857 -3.10232e-05
15.6794 0.0164448 -8.73616e-05
15.7276 0.0165105 -2.4562e-05
15.7759 0.01657 -8.8209e-05
15.8243 0.016633 -2.10007e-05
15.873 0.016694 -8.52186e-05
15.9217 0.0167538 -2.15705e-05
15.9706 0.0168158 -7.85691e-05
16.0197 0.016874 -2.45376e-05
16.0689 0.0169349 -7.13717e-05
16.1182 0.0169938 -2.58694e-05
16.1677 0.0170515 -6.78343e-05
16.2174 0.0171126 -2.20406e-05
16.2672 0.0171666 -6.99322e-05
16.3172 0.0172293 -1.32398e-05
16.3674 0.0172815 -7.50642e-05
16.4177 0.0173429 -4.1689e-06
16.4682 0.0173966 -7.72457e-05
16.5189 0.017454 -7.99626e-07
16.5697 0.0175107 -7.19672e-05
16.6208 0.0175641 -4.82745e-06
16.672 0.0176221 -6.11393e-05
16.7234 0.017675 -1.07204e-05
16.775 0.01773 -5.29041e-05
16.8268 0.0177864 -9.56964e-06
16.8787 0.0178358 -5.45144e-05
16.9309 0.017896 1.93086e-06
16.9833 0.0179423 -6.37529e-05
17.0359 0.0180016 1.59323e-05
17.0887 0.0180505 -6.8688e-05
17.1418 0.0181039 1.96136e-05
17.195 0.0181582 -5.95839e-05
17.2485 0.0182063 1.00746e-05
17.3022 0.0182617 -4.23877e-05
17.3562 0.0183117 1.48755e-06
17.4104 0.0183604 -3.56956e-05
17.4648 0.0184179 1.08184e-05
17.5195 0.0184591 -4.81157e-05
17.5744 0.0185193 3.36437e-05
17.6296 0.0185621 -6.16666e-05
17.6851 0.0186146 4.35112e-05
17.7408 0.0186669 -5.099e-05
17.7969 0.0187104 2.74134e-05
17.8532 0.0187652 -2.33694e-05
17.9098 0.0188129 1.34164e-05
17.9667 0.0188562 -1.81703e-05
18.0239 0.0189165 3.52801e-05
18.0815 0.0189507 -4.53851e-05
18.1393 0.0190099 6.95222e-05
18.1975 0.0190546 -5.37732e-05
18.256 0.0190972 5.997e-05
18.3149 0.0191544 -1.30978e-05
18.3742 0.0191954 2.58492e-05
18.4338 0.0192392 9.2881e-06
18.4938 0.0193013 5.082e-05
18.5542 0.0193279 -3.51138e-05
18.615 0.0193899 0.000107556
18.6762 0.0194353 -4.44855e-05
18.7379 0.01947 7.70733e-05
18.8 0.0195305 3.12878e-05
18.8625 0.019576 3.53328e-05
18.9255 0.0196032 2.15577e-05
18.9891 0.0196791 0.00012599
19.0531 0.0197062 -5.3632e-05
19.1177 0.0197461 0.000140769
19.1828 0.0198156 5.1027e-05
19.2484 0.01985 3.96155e-05
19.3147 0.0198739 6.92372e-05
19.3816 0.0199639 0.00018691
19.4491 0.019987 -5.72709e-05
19.5173 0.0200112 0.000169323
19.5862 0.0200929 0.000165172
19.6558 0.0201531 7.57096e-05
19.7262 0.0201363 5.88338e-06
19.7974 0.0202186 0.000365178
19.8694 0.0203144 0.00013651
19.9423 0.0203242 2.35311e-05
20.0162 0.0203041 0.000151106
20.091 0.0204402 0.000598101
20.1669 0.0205696 0.000271907
20.244 0.0205761 5.29887e-07
20.3222 0.0204998 4.45598e-05
20.4016 0.0206505 0.000959003
20.4825 0.0210774 0.00159375
20.5648 0.0217349 0.00199621
20.6487 0.0223613 0.0016239
20.7344 0.0229091 0.00133424
20.8219 0.0232644 0.000768609
20.9115 0.0235465 0.00062489
21.0034 0.0236953 0.000255797
21.0979 0.0238566 0.000288182
21.1952 0.0239284 3.11012e-06
21.2959 0.0240629 0.000106129
21.4004 0.0241095 -0.000170269
21.5093 0.0242534 -3.21381e-05
21.6237 0.024288 -0.000330089
21.7448 0.0244663 -0.000164959
21.8747 0.0244912 -0.000509933
22.0165 0.0247585 -0.000319387
22.1768 0.0247806 -0.000757279
22.3723 0.0255257 -0.000529164


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda2.0Nc1Quantum/SigmaROneLoop.txt <==
-22.3723 -1.08101 -6.41771e-19
-22.1768 -1.08101 -6.41771e-19
-22.0165 -1.08101 -6.41771e-19
-21.8747 -1.08101 -6.41771e-19
-21.7448 -1.08101 -6.41771e-19
-21.6237 -1.08101 -6.41771e-19
-21.5093 -1.08101 -6.41771e-19
-21.4004 -1.08101 -6.41771e-19
-21.2959 -1.08101 -6.41771e-19
-21.1952 -1.08101 -6.41771e-19
-21.0979 -1.08101 -6.41771e-19
-21.0034 -1.08101 -6.41771e-19
-20.9115 -1.08101 -6.41771e-19
-20.8219 -1.08101 -6.41771e-19
-20.7344 -1.08101 -6.41771e-19
-20.6487 -1.08101 -6.41771e-19
-20.5648 -1.08101 -6.41771e-19
-20.4825 -1.08101 -6.41771e-19
-20.4016 -1.08101 -6.41771e-19
-20.3222 -1.08101 -6.41771e-19
-20.244 -1.08101 -6.41771e-19
-20.1669 -1.08101 -6.41771e-19
-20.091 -1.08101 -6.41771e-19
-20.0162 -1.08101 -6.41771e-19
-19.9423 -1.08101 -6.41771e-19
-19.8694 -1.08101 -6.41771e-19
-19.7974 -1.08101 -6.41771e-19
-19.7262 -1.08101 -6.41771e-19
-19.6558 -1.08101 -6.41771e-19
-19.5862 -1.08101 -6.41771e-19
-19.5173 -1.08101 -6.41771e-19
-19.4491 -1.08101 -6.41771e-19
-19.3816 -1.08101 -6.41771e-19
-19.3147 -1.08101 -6.41771e-19
-19.2484 -1.08101 -6.41771e-19
-19.1828 -1.08101 -6.41771e-19
-19.1177 -1.08101 -6.41771e-19
-19.0531 -1.08101 -6.41771e-19
-18.9891 -1.08101 -6.41771e-19
-18.9255 -1.08101 -6.41771e-19
-18.8625 -1.08101 -6.41771e-19
-18.8 -1.08101 -6.41771e-19
-18.7379 -1.08101 -6.41771e-19
-18.6762 -1.08101 -6.41771e-19
-18.615 -1.08101 -6.41771e-19
-18.5542 -1.08101 -6.41771e-19
-18.4938 -1.08101 -6.41771e-19
-18.4338 -1.08101 -6.41771e-19
-18.3742 -1.08101 -6.41771e-19
-18.3149 -1.08101 -6.41771e-19
-18.256 -1.08101 -6.41771e-19
-18.1975 -1.08101 -6.41771e-19
-18.1393 -1.08101 -6.41771e-19
-18.0815 -1.08101 -6.41771e-19
-18.0239 -1.08101 -6.41771e-19
-17.9667 -1.08101 -6.41771e-19
-17.9098 -1.08101 -6.41771e-19
-17.8532 -1.08101 -6.41771e-19
-17.7969 -1.08101 -6.41771e-19
-17.7408 -1.08101 -6.41771e-19
-17.6851 -1.08101 -6.41771e-19
-17.6296 -1.08101 -6.41771e-19
-17.5744 -1.08101 -6.41771e-19
-17.5195 -1.08101 -6.41771e-19
-17.4648 -1.08101 -6.41771e-19
-17.4104 -1.08101 -6.41771e-19
-17.3562 -1.08101 -6.41771e-19
-17.3022 -1.08101 -6.41771e-19
-17.2485 -1.08101 -6.41771e-19
-17.195 -1.08101 -6.41771e-19
-17.1418 -1.08101 -6.41771e-19
-17.0887 -1.08101 -6.41771e-19
-17.0359 -1.08101 -6.41771e-19
-16.9833 -1.08101 -6.41771e-19
-16.9309 -1.08101 -6.41771e-19
-16.8787 -1.08101 -6.41771e-19
-16.8268 -1.08101 -6.41771e-19
-16.775 -1.08101 -6.41771e-19
-16.7234 -1.08101 -6.41771e-19
-16.672 -1.08101 -6.41771e-19
-16.6208 -1.08101 -6.41771e-19
-16.5697 -1.08101 -6.41771e-19
-16.5189 -1.08101 -6.41771e-19
-16.4682 -1.08101 -6.41771e-19
-16.4177 -1.08101 -6.41771e-19
-16.3674 -1.08101 -6.41771e-19
-16.3172 -1.08101 -6.41771e-19
-16.2672 -1.08101 -6.41771e-19
-16.2174 -1.08101 -6.41771e-19
-16.1677 -1.08101 -6.41771e-19
-16.1182 -1.08101 -6.41771e-19
-16.0689 -1.08101 -6.41771e-19
-16.0197 -1.08101 -6.41771e-19
-15.9706 -1.08101 -6.41771e-19
-15.9217 -1.08101 -6.41771e-19
-15.873 -1.08101 -6.41771e-19
-15.8243 -1.08101 -6.41771e-19
-15.7759 -1.08101 -6.41771e-19
-15.7276 -1.08101 -6.41771e-19
-15.6794 -1.08101 -6.41771e-19
-15.6313 -1.08101 -6.41771e-19
-15.5834 -1.08101 -6.41771e-19
-15.5356 -1.08101 -6.41771e-19
-15.488 -1.08101 -6.41771e-19
-15.4404 -1.08101 -6.41771e-19
-15.393 -1.08101 -6.41771e-19
-15.3458 -1.08101 -6.41771e-19
-15.2986 -1.08101 -6.41771e-19
-15.2516 -1.08101 -6.41771e-19
-15.2047 -1.08101 -6.41771e-19
-15.1579 -1.08101 -6.41771e-19
-15.1112 -1.08101 -6.41771e-19
-15.0647 -1.08101 -6.41771e-19
-15.0182 -1.08101 -6.41771e-19
-14.9719 -1.08101 -6.41771e-19
-14.9257 -1.08101 -6.41771e-19
-14.8796 -1.08101 -6.41771e-19
-14.8336 -1.08101 -6.41771e-19
-14.7877 -1.08101 -6.41771e-19
-14.7419 -1.08101 -6.41771e-19
-14.6962 -1.08101 -6.41771e-19
-14.6506 -1.08101 -6.41771e-19
-14.6052 -1.08101 -6.41771e-19
-14.5598 -1.08101 -6.41771e-19
-14.5145 -1.08101 -6.41771e-19
-14.4693 -1.08101 -6.41771e-19
-14.4243 -1.08101 -6.41771e-19
-14.3793 -1.08101 -6.41771e-19
-14.3344 -1.08101 -6.41771e-19
-14.2896 -1.08101 -6.41771e-19
-14.2449 -1.08101 -6.41771e-19
-14.2003 -1.08101 -6.41771e-19
-14.1558 -1.08101 -6.41771e-19
-14.1113 -1.08101 -6.41771e-19
-14.067 -1.08101 -6.41771e-19
-14.0227 -1.08101 -6.41771e-19
-13.9786 -1.08101 -6.41771e-19
-13.9345 -1.08101 -6.41771e-19
-13.8905 -1.08101 -6.41771e-19
-13.8466 -1.08101 -6.41771e-19
-13.8028 -1.08101 -6.41771e-19
-13.759 -1.08101 -6.41771e-19
-13.7153 -1.08101 -6.41771e-19
-13.6718 -1.08101 -6.41771e-19
-13.6283 -1.08101 -6.41771e-19
-13.5848 -1.08101 -6.41771e-19
-13.5415 -1.08101 -6.41771e-19
-13.4982 -1.08101 -6.41771e-19
-13.455 -1.08101 -6.41771e-19
-13.4119 -1.08101 -6.41771e-19
-13.3689 -1.08101 -6.41771e-19
-13.3259 -1.08101 -6.41771e-19
-13.283 -1.08101 -6.41771e-19
-13.2402 -1.08101 -6.41771e-19
-13.1974 -1.08101 -6.41771e-19
-13.1547 -1.08101 -6.41771e-19
-13.1121 -1.08101 -6.41771e-19
-13.0696 -1.08101 -6.41771e-19
-13.0271 -1.08101 -6.41771e-19
-12.9847 -1.08101 -6.41771e-19
-12.9424 -1.08101 -6.41771e-19
-12.9001 -1.08101 -6.41771e-19
-12.8579 -1.08101 -6.41771e-19
-12.8158 -1.08101 -6.41771e-19
-12.7737 -1.08101 -6.41771e-19
-12.7317 -1.08101 -6.41771e-19
-12.6898 -1.08101 -6.41771e-19
-12.6479 -1.08101 -6.41771e-19
-12.6061 -1.08101 -6.41771e-19
-12.5643 -1.08101 -6.41771e-19
-12.5226 -1.08101 -6.41771e-19
-12.481 -1.08101 -6.41771e-19
-12.4394 -1.08101 -6.41771e-19
-12.3979 -1.08101 -6.41771e-19
-12.3565 -1.08101 -6.41771e-19
-12.3151 -1.08101 -6.41771e-19
-12.2738 -1.08101 -6.41771e-19
-12.2325 -1.08101 -6.41771e-19
-12.1913 -1.08101 -6.41771e-19
-12.1501 -1.08101 -6.41771e-19
-12.109 -1.08101 -6.41771e-19
-12.068 -1.08101 -6.41771e-19
-12.027 -1.08101 -6.41771e-19
-11.986 -1.08101 -6.41771e-19
-11.9452 -1.08101 -6.41771e-19
-11.9043 -1.08101 -6.41771e-19
-11.8636 -1.08101 -6.41771e-19
-11.8228 -1.08101 -6.41771e-19
-11.7822 -1.08101 -6.41771e-19
-11.7415 -1.08101 -6.41771e-19
-11.701 -1.08101 -6.41771e-19
-11.6605 -1.08101 -6.41771e-19
-11.62 -1.08101 -6.41771e-19
-11.5796 -1.08101 -6.41771e-19
-11.5392 -1.08101 -6.41771e-19
-11.4989 -1.08101 -6.41771e-19
-11.4587 -1.08101 -6.41771e-19
-11.4184 -1.08101 -6.41771e-19
-11.3783 -1.08101 -6.41771e-19
-11.3381 -1.08101 -6.41771e-19
-11.2981 -1.08101 -6.41771e-19
-11.2581 -1.08101 -6.41771e-19
-11.2181 -1.08101 -6.41771e-19
-11.1781 -1.08101 -6.41771e-19
-11.1383 -1.08101 -6.41771e-19
-11.0984 -1.08101 -6.41771e-19
-11.0586 -1.08101 -6.41771e-19
-11.0189 -1.08101 -6.41771e-19
-10.9792 -1.08101 -6.41771e-19
-10.9395 -1.08101 -6.41771e-19
-10.8999 -1.08101 -6.41771e-19
-10.8603 -1.08101 -6.41771e-19
-10.8208 -1.08101 -6.41771e-19
-10.7813 -1.08101 -6.41771e-19
-10.7418 -1.08101 -6.41771e-19
-10.7024 -1.08101 -6.41771e-19
-10.6631 -1.08101 -6.41771e-19
-10.6238 -1.08101 -6.41771e-19
-10.5845 -1.08101 -6.41771e-19
-10.5452 -1.08101 -6.41771e-19
-10.506 -1.08101 -6.41771e-19
-10.4669 -1.08101 -6.41771e-19
-10.4278 -1.08101 -6.41771e-19
-10.3887 -1.08101 -6.41771e-19
-10.3496 -1.08101 -6.41771e-19
-10.3106 -1.08101 -6.41771e-19
-10.2717 -1.08101 -6.41771e-19
-10.2328 -1.08101 -6.41771e-19
-10.1939 -1.08101 -6.41771e-19
-10.155 -1.08101 -6.41771e-19
-10.1162 -1.08101 -6.41771e-19
-10.0774 -1.08101 -6.41771e-19
-10.0387 -1.08101 -6.41771e-19
-10 -1.08101 -6.41771e-19
-9.96134 -1.08101 -6.41771e-19
-9.92271 -1.08101 -6.41771e-19
-9.88412 -1.08101 -6.41771e-19
-9.84557 -1.08101 -6.41771e-19
-9.80704 -1.08101 -6.41771e-19
-9.76856 -1.08101 -6.41771e-19
-9.73011 -1.08101 -6.41771e-19
-9.69169 -1.08101 -6.41771e-19
-9.65331 -1.08101 -6.41771e-19
-9.61496 -1.08101 -6.41771e-19
-9.57664 -1.08101 -6.41771e-19
-9.53836 -1.08101 -6.41771e-19
-9.50011 -1.08101 -6.41771e-19
-9.46189 -1.08101 -6.41771e-19
-9.42371 -1.08101 -6.41771e-19
-9.38556 -1.08101 -6.41771e-19
-9.34744 -1.08101 -6.41771e-19
-9.30935 -1.08101 -6.41771e-19
-9.2713 -1.08101 -6.41771e-19
-9.23327 -1.08101 -6.41771e-19
-9.19528 -1.08101 -6.41771e-19
-9.15732 -1.08101 -6.41771e-19
-9.11939 -1.08101 -6.41771e-19
-9.08149 -1.08101 -6.41771e-19
-9.04362 -1.08101 -6.41771e-19
-9.00578 -1.08101 -6.41771e-19
-8.96797 -1.08101 -6.41771e-19
-8.93019 -1.08101 -6.41771e-19
-8.89244 -1.08101 -6.41771e-19
-8.85471 -1.08101 -6.41771e-19
-8.81702 -1.08101 -6.41771e-19
-8.77936 -1.08101 -6.41771e-19
-8.74172 -1.08101 -6.41771e-19
-8.70412 -1.08101 -6.41771e-19
-8.66654 -1.08101 -6.41771e-19
-8.62899 -1.08101 -6.41771e-19
-8.59146 -1.08101 -6.41771e-19
-8.55397 -1.08101 -6.41771e-19
-8.5165 -1.08101 -6.41771e-19
-8.47906 -1.08101 -6.41771e-19
-8.44165 -1.08101 -6.41771e-19
-8.40426 -1.08101 -6.41771e-19
-8.3669 -1.08101 -6.41771e-19
-8.32956 -1.08101 -6.41771e-19
-8.29226 -1.08101 -6.41771e-19
-8.25497 -1.08101 -6.41771e-19
-8.21772 -1.08101 -6.41771e-19
-8.18049 -1.08101 -6.41771e-19
-8.14328 -1.08101 -6.41771e-19
-8.1061 -1.08101 -6.41771e-19
-8.06895 -1.08101 -6.41771e-19
-8.03182 -1.08101 -6.41771e-19
-7.99471 -1.08101 -6.41771e-19
-7.95763 -1.08101 -6.41771e-19
-7.92058 -1.08101 -6.41771e-19
-7.88355 -1.08101 -6.41771e-19
-7.84654 -1.08101 -6.41771e-19
-7.80955 -1.08101 -6.41771e-19
-7.77259 -1.08101 -6.41771e-19
-7.73566 -1.08101 -6.41771e-19
-7.69874 -1.08101 -6.41771e-19
-7.66185 -1.08101 -6.41771e-19
-7.62498 -1.08101 -6.41771e-19
-7.58814 -1.08101 -6.41771e-19
-7.55132 -1.08101 -6.41771e-19
-7.51452 -1.08101 -6.41771e-19
-7.47774 -1.08101 -6.41771e-19
-7.44099 -1.08101 -6.41771e-19
-7.40425 -1.08101 -6.41771e-19
-7.36754 -1.08101 -6.41771e-19
-7.33085 -1.08101 -6.41771e-19
-7.29418 -1.08101 -6.41771e-19
-7.25754 -1.08101 -6.41771e-19
-7.22091 -1.08101 -6.41771e-19
-7.18431 -1.08101 -6.41771e-19
-7.14772 -1.08101 -6.41771e-19
-7.11116 -1.08101 -6.41771e-19
-7.07462 -1.08101 -6.41771e-19
-7.0381 -1.08101 -6.41771e-19
-7.00159 -1.08101 -6.41771e-19
-6.96511 -1.08101 -6.41771e-19
-6.92865 -1.08101 -6.41771e-19
-6.89221 -1.08101 -6.41771e-19
-6.85579 -1.08101 -6.41771e-19
-6.81938 -1.08101 -6.41771e-19
-6.783 -1.08101 -6.41771e-19
-6.74664 -1.08101 -6.41771e-19
-6.71029 -1.08101 -6.41771e-19
-6.67397 -1.08101 -6.41771e-19
-6.63766 -1.08101 -6.41771e-19
-6.60137 -1.08101 -6.41771e-19
-6.5651 -1.08101 -6.41771e-19
-6.52885 -1.08101 -6.41771e-19
-6.49262 -1.08101 -6.41771e-19
-6.4564 -1.08101 -6.41771e-19
-6.42021 -1.08101 -6.41771e-19
-6.38403 -1.08101 -6.41771e-19
-6.34786 -1.08101 -6.41771e-19
-6.31172 -1.08101 -6.41771e-19
-6.27559 -1.08101 -6.41771e-19
-6.23949 -1.08101 -6.41771e-19
-6.20339 -1.08101 -6.41771e-19
-6.16732 -1.08101 -6.41771e-19
-6.13126 -1.08101 -6.41771e-19
-6.09522 -1.08101 -6.41771e-19
-6.05919 -1.08101 -6.41771e-19
-6.02319 -1.08101 -6.41771e-19
-5.9872 -1.08101 -6.41771e-19
-5.95122 -1.08101 -6.41771e-19
-5.91526 -1.08101 -6.41771e-19
-5.87932 -1.08101 -6.41771e-19
-5.84339 -1.08101 -6.41771e-19
-5.80748 -1.08101 -6.41771e-19
-5.77158 -1.08101 -6.41771e-19
-5.7357 -1.08101 -6.41771e-19
-5.69984 -1.08101 -6.41771e-19
-5.66399 -1.08101 -6.41771e-19
-5.62815 -1.08101 -6.41771e-19
-5.59233 -1.08101 -6.41771e-19
-5.55653 -1.08101 -6.41771e-19
-5.52074 -1.08101 -6.41771e-19
-5.48497 -1.08101 -6.41771e-19
-5.4492 -1.08101 -6.41771e-19
-5.41346 -1.08101 -6.41771e-19
-5.37773 -1.08101 -6.41771e-19
-5.34201 -1.08101 -6.41771e-19
-5.30631 -1.08101 -6.41771e-19
-5.27062 -1.08101 -6.41771e-19
-5.23494 -1.08101 -6.41771e-19
-5.19928 -1.08101 -6.41771e-19
-5.16363 -1.08101 -6.41771e-19
-5.128 -1.08101 -6.41771e-19
-5.09237 -1.08101 -6.41771e-19
-5.05677 -1.08101 -6.41771e-19
-5.02117 -1.08101 -6.41771e-19
-4.98559 -1.08101 -6.41771e-19
-4.95002 -1.08101 -6.41771e-19
-4.91446 -1.08101 -6.41771e-19
-4.87892 -1.08101 -6.41771e-19
-4.84339 -1.08101 -6.41771e-19
-4.80787 -1.08101 -6.41771e-19
-4.77237 -1.08101 -6.41771e-19
-4.73687 -1.08101 -6.41771e-19
-4.70139 -1.08101 -6.41771e-19
-4.66592 -1.08101 -6.41771e-19
-4.63046 -1.08101 -6.41771e-19
-4.59502 -1.08101 -6.41771e-19
-4.55958 -1.08101 -6.41771e-19
-4.52416 -1.08101 -6.41771e-19
-4.48875 -1.08101 -6.41771e-19
-4.45335 -1.08101 -6.41771e-19
-4.41797 -1.08101 -6.41771e-19
-4.38259 -1.08101 -6.41771e-19
-4.34722 -1.08101 -6.41771e-19
-4.31187 -1.08101 -6.41771e-19
-4.27653 -1.08101 -6.41771e-19
-4.24119 -1.08101 -6.41771e-19
-4.20587 -1.08101 -6.41771e-19
-4.17056 -1.08101 -6.41771e-19
-4.13526 -1.08101 -6.41771e-19
-4.09997 -1.08101 -6.41771e-19
-4.06469 -1.08101 -6.41771e-19
-4.02942 -1.08101 -6.41771e-19
-3.99416 -1.08101 -6.41771e-19
-3.95891 -1.08101 -6.41771e-19
-3.92367 -1.08101 -6.41771e-19
-3.88844 -1.08101 -6.41771e-19
-3.85322 -1.08101 -6.41771e-19
-3.81801 -1.08101 -6.41771e-19
-3.7828 -1.08101 -6.41771e-19
-3.74761 -1.08101 -6.41771e-19
-3.71243 -1.08101 -6.41771e-19
-3.67726 -1.08101 -6.41771e-19
-3.64209 -1.08101 -6.41771e-19
-3.60694 -1.08101 -6.41771e-19
-3.57179 -1.08101 -6.41771e-19
-3.53665 -1.08101 -6.41771e-19
-3.50152 -1.08101 -6.41771e-19
-3.4664 -1.08101 -6.41771e-19
-3.43129 -1.08101 -6.41771e-19
-3.39619 -1.08101 -6.41771e-19
-3.36109 -1.08101 -6.41771e-19
-3.32601 -1.08101 -6.41771e-19
-3.29093 -1.08101 -6.41771e-19
-3.25586 -1.08101 -6.41771e-19
-3.2208 -1.08101 -6.41771e-19
-3.18574 -1.08101 -6.41771e-19
-3.1507 -1.08101 -6.41771e-19
-3.11566 -1.08101 -6.41771e-19
-3.08063 -1.08101 -6.41771e-19
-3.0456 -1.08101 -6.41771e-19
-3.01059 -1.08101 -6.41771e-19
-2.97558 -1.08101 -6.41771e-19
-2.94058 -1.08101 -6.41771e-19
-2.90558 -1.08101 -6.41771e-19
-2.87059 -1.08101 -6.41771e-19
-2.83561 -1.08101 -6.41771e-19
-2.80064 -1.08101 -6.41771e-19
-2.76567 -1.08101 -6.41771e-19
-2.73071 -1.08101 -6.41771e-19
-2.69576 -1.08101 -6.41771e-19
-2.66081 -1.08101 -6.41771e-19
-2.62587 -1.08101 -6.41771e-19
-2.59094 -1.08101 -6.41771e-19
-2.55601 -1.08101 -6.41771e-19
-2.52109 -1.08101 -6.41771e-19
-2.48617 -1.08101 -6.41771e-19
-2.45126 -1.08101 -6.41771e-19
-2.41636 -1.08101 -6.41771e-19
-2.38146 -1.08101 -6.41771e-19
-2.34657 -1.08101 -6.41771e-19
-2.31168 -1.08101 -6.41771e-19
-2.2768 -1.08101 -6.41771e-19
-2.24192 -1.08101 -6.41771e-19
-2.20705 -1.08101 -6.41771e-19
-2.17219 -1.08101 -6.41771e-19
-2.13733 -1.08101 -6.41771e-19
-2.10247 -1.08101 -6.41771e-19
-2.06762 -1.08101 -6.41771e-19
-2.03278 -1.08101 -6.41771e-19
-1.99794 -1.08101 -6.41771e-19
-1.9631 -1.08101 -6.41771e-19
-1.92827 -1.08101 -6.41771e-19
-1.89345 -1.08101 -6.41771e-19
-1.85862 -1.08101 -6.41771e-19
-1.82381 -1.08101 -6.41771e-19
-1.78899 -1.08101 -6.41771e-19
-1.75419 -1.08101 -6.41771e-19
-1.71938 -1.08101 -6.41771e-19
-1.68458 -1.08101 -6.41771e-19
-1.64979 -1.08101 -6.41771e-19
-1.61499 -1.08101 -6.41771e-19
-1.58021 -1.08101 -6.41771e-19
-1.54542 -1.08101 -6.41771e-19
-1.51064 -1.08101 -6.41771e-19
-1.47586 -1.08101 -6.41771e-19
-1.44109 -1.08101 -6.41771e-19
-1.40632 -1.08101 -6.41771e-19
-1.37155 -1.08101 -6.41771e-19
-1.33679 -1.08101 -6.41771e-19
-1.30203 -1.08101 -6.41771e-19
-1.26727 -1.08101 -6.41771e-19
-1.23251 -1.08101 -6.41771e-19
-1.19776 -1.08101 -6.41771e-19
-1.16301 -1.08101 -6.41771e-19
-1.12827 -1.08101 -6.41771e-19
-1.09352 -1.08101 -6.41771e-19
-1.05878 -1.08101 -6.41771e-19
-1.02405 -1.08101 -6.41771e-19
-0.989309 -1.08101 -6.41771e-19
-0.954576 -1.08101 -6.41771e-19
-0.919844 -1.08101 -6.41771e-19
-0.885115 -1.08101 -6.41771e-19
-0.850388 -1.08101 -6.41771e-19
-0.815663 -1.08101 -6.41771e-19
-0.78094 -1.08101 -6.41771e-19
-0.746219 -1.08101 -6.41771e-19
-0.711499 -1.08101 -6.41771e-19
-0.676781 -1.08101 -6.41771e-19
-0.642065 -1.08101 -6.41771e-19
-0.60735 -1.08101 -6.41771e-19
-0.572637 -1.08101 -6.41771e-19
-0.537925 -1.08101 -6.41771e-19
-0.503214 -1.08101 -6.41771e-19
-0.468504 -1.08101 -6.41771e-19
-0.433796 -1.08101 -6.41771e-19
-0.399089 -1.08101 -6.41771e-19
-0.364382 -1.08101 -6.41771e-19
-0.329676 -1.08101 -6.41771e-19
-0.294972 -1.08101 -6.41771e-19
-0.260267 -1.08101 -6.41771e-19
-0.225564 -1.08101 -6.41771e-19
-0.190861 -1.08101 -6.41771e-19
-0.156158 -1.08101 -6.41771e-19
-0.121456 -1.08101 -6.41771e-19
-0.0867541 -1.08101 -6.41771e-19
-0.0520524 -1.08101 -6.41771e-19
-0.0173508 -1.08101 -6.41771e-19
0.0173508 -1.08101 -6.41771e-19
0.0520524 -1.08101 -6.41771e-19
0.0867541 -1.08101 -6.41771e-19
0.121456 -1.08101 -6.41771e-19
0.156158 -1.08101 -6.41771e-19
0.190861 -1.08101 -6.41771e-19
0.225564 -1.08101 -6.41771e-19
0.260267 -1.08101 -6.41771e-19
0.294972 -1.08101 -6.41771e-19
0.329676 -1.08101 -6.41771e-19
0.364382 -1.08101 -6.41771e-19
0.399089 -1.08101 -6.41771e-19
0.433796 -1.08101 -6.41771e-19
0.468504 -1.08101 -6.41771e-19
0.503214 -1.08101 -6.41771e-19
0.537925 -1.08101 -6.41771e-19
0.572637 -1.08101 -6.41771e-19
0.60735 -1.08101 -6.41771e-19
0.642065 -1.08101 -6.41771e-19
0.676781 -1.08101 -6.41771e-19
0.711499 -1.08101 -6.41771e-19
0.746219 -1.08101 -6.41771e-19
0.78094 -1.08101 -6.41771e-19
0.815663 -1.08101 -6.41771e-19
0.850388 -1.08101 -6.41771e-19
0.885115 -1.08101 -6.41771e-19
0.919844 -1.08101 -6.41771e-19
0.954576 -1.08101 -6.41771e-19
0.989309 -1.08101 -6.41771e-19
1.02405 -1.08101 -6.41771e-19
1.05878 -1.08101 -6.41771e-19
1.09352 -1.08101 -6.41771e-19
1.12827 -1.08101 -6.41771e-19
1.16301 -1.08101 -6.41771e-19
1.19776 -1.08101 -6.41771e-19
1.23251 -1.08101 -6.41771e-19
1.26727 -1.08101 -6.41771e-19
1.30203 -1.08101 -6.41771e-19
1.33679 -1.08101 -6.41771e-19
1.37155 -1.08101 -6.41771e-19
1.40632 -1.08101 -6.41771e-19
1.44109 -1.08101 -6.41771e-19
1.47586 -1.08101 -6.41771e-19
1.51064 -1.08101 -6.41771e-19
1.54542 -1.08101 -6.41771e-19
1.58021 -1.08101 -6.41771e-19
1.61499 -1.08101 -6.41771e-19
1.64979 -1.08101 -6.41771e-19
1.68458 -1.08101 -6.41771e-19
1.71938 -1.08101 -6.41771e-19
1.75419 -1.08101 -6.41771e-19
1.78899 -1.08101 -6.41771e-19
1.82381 -1.08101 -6.41771e-19
1.85862 -1.08101 -6.41771e-19
1.89345 -1.08101 -6.41771e-19
1.92827 -1.08101 -6.41771e-19
1.9631 -1.08101 -6.41771e-19
1.99794 -1.08101 -6.41771e-19
2.03278 -1.08101 -6.41771e-19
2.06762 -1.08101 -6.41771e-19
2.10247 -1.08101 -6.41771e-19
2.13733 -1.08101 -6.41771e-19
2.17219 -1.08101 -6.41771e-19
2.20705 -1.08101 -6.41771e-19
2.24192 -1.08101 -6.41771e-19
2.2768 -1.08101 -6.41771e-19
2.31168 -1.08101 -6.41771e-19
2.34657 -1.08101 -6.41771e-19
2.38146 -1.08101 -6.41771e-19
2.41636 -1.08101 -6.41771e-19
2.45126 -1.08101 -6.41771e-19
2.48617 -1.08101 -6.41771e-19
2.52109 -1.08101 -6.41771e-19
2.55601 -1.08101 -6.41771e-19
2.59094 -1.08101 -6.41771e-19
2.62587 -1.08101 -6.41771e-19
2.66081 -1.08101 -6.41771e-19
2.69576 -1.08101 -6.41771e-19
2.73071 -1.08101 -6.41771e-19
2.76567 -1.08101 -6.41771e-19
2.80064 -1.08101 -6.41771e-19
2.83561 -1.08101 -6.41771e-19
2.87059 -1.08101 -6.41771e-19
2.90558 -1.08101 -6.41771e-19
2.94058 -1.08101 -6.41771e-19
2.97558 -1.08101 -6.41771e-19
3.01059 -1.08101 -6.41771e-19
3.0456 -1.08101 -6.41771e-19
3.08063 -1.08101 -6.41771e-19
3.11566 -1.08101 -6.41771e-19
3.1507 -1.08101 -6.41771e-19
3.18574 -1.08101 -6.41771e-19
3.2208 -1.08101 -6.41771e-19
3.25586 -1.08101 -6.41771e-19
3.29093 -1.08101 -6.41771e-19
3.32601 -1.08101 -6.41771e-19
3.36109 -1.08101 -6.41771e-19
3.39619 -1.08101 -6.41771e-19
3.43129 -1.08101 -6.41771e-19
3.4664 -1.08101 -6.41771e-19
3.50152 -1.08101 -6.41771e-19
3.53665 -1.08101 -6.41771e-19
3.57179 -1.08101 -6.41771e-19
3.60694 -1.08101 -6.41771e-19
3.64209 -1.08101 -6.41771e-19
3.67726 -1.08101 -6.41771e-19
3.71243 -1.08101 -6.41771e-19
3.74761 -1.08101 -6.41771e-19
3.7828 -1.08101 -6.41771e-19
3.81801 -1.08101 -6.41771e-19
3.85322 -1.08101 -6.41771e-19
3.88844 -1.08101 -6.41771e-19
3.92367 -1.08101 -6.41771e-19
3.95891 -1.08101 -6.41771e-19
3.99416 -1.08101 -6.41771e-19
4.02942 -1.08101 -6.41771e-19
4.06469 -1.08101 -6.41771e-19
4.09997 -1.08101 -6.41771e-19
4.13526 -1.08101 -6.41771e-19
4.17056 -1.08101 -6.41771e-19
4.20587 -1.08101 -6.41771e-19
4.24119 -1.08101 -6.41771e-19
4.27653 -1.08101 -6.41771e-19
4.31187 -1.08101 -6.41771e-19
4.34722 -1.08101 -6.41771e-19
4.38259 -1.08101 -6.41771e-19
4.41797 -1.08101 -6.41771e-19
4.45335 -1.08101 -6.41771e-19
4.48875 -1.08101 -6.41771e-19
4.52416 -1.08101 -6.41771e-19
4.55958 -1.08101 -6.41771e-19
4.59502 -1.08101 -6.41771e-19
4.63046 -1.08101 -6.41771e-19
4.66592 -1.08101 -6.41771e-19
4.70139 -1.08101 -6.41771e-19
4.73687 -1.08101 -6.41771e-19
4.77237 -1.08101 -6.41771e-19
4.80787 -1.08101 -6.41771e-19
4.84339 -1.08101 -6.41771e-19
4.87892 -1.08101 -6.41771e-19
4.91446 -1.08101 -6.41771e-19
4.95002 -1.08101 -6.41771e-19
4.98559 -1.08101 -6.41771e-19
5.02117 -1.08101 -6.41771e-19
5.05677 -1.08101 -6.41771e-19
5.09237 -1.08101 -6.41771e-19
5.128 -1.08101 -6.41771e-19
5.16363 -1.08101 -6.41771e-19
5.19928 -1.08101 -6.41771e-19
5.23494 -1.08101 -6.41771e-19
5.27062 -1.08101 -6.41771e-19
5.30631 -1.08101 -6.41771e-19
5.34201 -1.08101 -6.41771e-19
5.37773 -1.08101 -6.41771e-19
5.41346 -1.08101 -6.41771e-19
5.4492 -1.08101 -6.41771e-19
5.48497 -1.08101 -6.41771e-19
5.52074 -1.08101 -6.41771e-19
5.55653 -1.08101 -6.41771e-19
5.59233 -1.08101 -6.41771e-19
5.62815 -1.08101 -6.41771e-19
5.66399 -1.08101 -6.41771e-19
5.69984 -1.08101 -6.41771e-19
5.7357 -1.08101 -6.41771e-19
5.77158 -1.08101 -6.41771e-19
5.80748 -1.08101 -6.41771e-19
5.84339 -1.08101 -6.41771e-19
5.87932 -1.08101 -6.41771e-19
5.91526 -1.08101 -6.41771e-19
5.95122 -1.08101 -6.41771e-19
5.9872 -1.08101 -6.41771e-19
6.02319 -1.08101 -6.41771e-19
6.05919 -1.08101 -6.41771e-19
6.09522 -1.08101 -6.41771e-19
6.13126 -1.08101 -6.41771e-19
6.16732 -1.08101 -6.41771e-19
6.20339 -1.08101 -6.41771e-19
6.23949 -1.08101 -6.41771e-19
6.27559 -1.08101 -6.41771e-19
6.31172 -1.08101 -6.41771e-19
6.34786 -1.08101 -6.41771e-19
6.38403 -1.08101 -6.41771e-19
6.42021 -1.08101 -6.41771e-19
6.4564 -1.08101 -6.41771e-19
6.49262 -1.08101 -6.41771e-19
6.52885 -1.08101 -6.41771e-19
6.5651 -1.08101 -6.41771e-19
6.60137 -1.08101 -6.41771e-19
6.63766 -1.08101 -6.41771e-19
6.67397 -1.08101 -6.41771e-19
6.71029 -1.08101 -6.41771e-19
6.74664 -1.08101 -6.41771e-19
6.783 -1.08101 -6.41771e-19
6.81938 -1.08101 -6.41771e-19
6.85579 -1.08101 -6.41771e-19
6.89221 -1.08101 -6.41771e-19
6.92865 -1.08101 -6.41771e-19
6.96511 -1.08101 -6.41771e-19
7.00159 -1.08101 -6.41771e-19
7.0381 -1.08101 -6.41771e-19
7.07462 -1.08101 -6.41771e-19
7.11116 -1.08101 -6.41771e-19
7.14772 -1.08101 -6.41771e-19
7.18431 -1.08101 -6.41771e-19
7.22091 -1.08101 -6.41771e-19
7.25754 -1.08101 -6.41771e-19
7.29418 -1.08101 -6.41771e-19
7.33085 -1.08101 -6.41771e-19
7.36754 -1.08101 -6.41771e-19
7.40425 -1.08101 -6.41771e-19
7.44099 -1.08101 -6.41771e-19
7.47774 -1.08101 -6.41771e-19
7.51452 -1.08101 -6.41771e-19
7.55132 -1.08101 -6.41771e-19
7.58814 -1.08101 -6.41771e-19
7.62498 -1.08101 -6.41771e-19
7.66185 -1.08101 -6.41771e-19
7.69874 -1.08101 -6.41771e-19
7.73566 -1.08101 -6.41771e-19
7.77259 -1.08101 -6.41771e-19
7.80955 -1.08101 -6.41771e-19
7.84654 -1.08101 -6.41771e-19
7.88355 -1.08101 -6.41771e-19
7.92058 -1.08101 -6.41771e-19
7.95763 -1.08101 -6.41771e-19
7.99471 -1.08101 -6.41771e-19
8.03182 -1.08101 -6.41771e-19
8.06895 -1.08101 -6.41771e-19
8.1061 -1.08101 -6.41771e-19
8.14328 -1.08101 -6.41771e-19
8.18049 -1.08101 -6.41771e-19
8.21772 -1.08101 -6.41771e-19
8.25497 -1.08101 -6.41771e-19
8.29226 -1.08101 -6.41771e-19
8.32956 -1.08101 -6.41771e-19
8.3669 -1.08101 -6.41771e-19
8.40426 -1.08101 -6.41771e-19
8.44165 -1.08101 -6.41771e-19
8.47906 -1.08101 -6.41771e-19
8.5165 -1.08101 -6.41771e-19
8.55397 -1.08101 -6.41771e-19
8.59146 -1.08101 -6.41771e-19
8.62899 -1.08101 -6.41771e-19
8.66654 -1.08101 -6.41771e-19
8.70412 -1.08101 -6.41771e-19
8.74172 -1.08101 -6.41771e-19
8.77936 -1.08101 -6.41771e-19
8.81702 -1.08101 -6.41771e-19
8.85471 -1.08101 -6.41771e-19
8.89244 -1.08101 -6.41771e-19
8.93019 -1.08101 -6.41771e-19
8.96797 -1.08101 -6.41771e-19
9.00578 -1.08101 -6.41771e-19
9.04362 -1.08101 -6.41771e-19
9.08149 -1.08101 -6.41771e-19
9.11939 -1.08101 -6.41771e-19
9.15732 -1.08101 -6.41771e-19
9.19528 -1.08101 -6.41771e-19
9.23327 -1.08101 -6.41771e-19
9.2713 -1.08101 -6.41771e-19
9.30935 -1.08101 -6.41771e-19
9.34744 -1.08101 -6.41771e-19
9.38556 -1.08101 -6.41771e-19
9.42371 -1.08101 -6.41771e-19
9.46189 -1.08101 -6.41771e-19
9.50011 -1.08101 -6.41771e-19
9.53836 -1.08101 -6.41771e-19
9.57664 -1.08101 -6.41771e-19
9.61496 -1.08101 -6.41771e-19
9.65331 -1.08101 -6.41771e-19
9.69169 -1.08101 -6.41771e-19
9.73011 -1.08101 -6.41771e-19
9.76856 -1.08101 -6.41771e-19
9.80704 -1.08101 -6.41771e-19
9.84557 -1.08101 -6.41771e-19
9.88412 -1.08101 -6.41771e-19
9.92271 -1.08101 -6.41771e-19
9.96134 -1.08101 -6.41771e-19
10 -1.08101 -6.41771e-19
10.0387 -1.08101 -6.41771e-19
10.0774 -1.08101 -6.41771e-19
10.1162 -1.08101 -6.41771e-19
10.155 -1.08101 -6.41771e-19
10.1939 -1.08101 -6.41771e-19
10.2328 -1.08101 -6.41771e-19
10.2717 -1.08101 -6.41771e-19
10.3106 -1.08101 -6.41771e-19
10.3496 -1.08101 -6.41771e-19
10.3887 -1.08101 -6.41771e-19
10.4278 -1.08101 -6.41771e-19
10.4669 -1.08101 -6.41771e-19
10.506 -1.08101 -6.41771e-19
10.5452 -1.08101 -6.41771e-19
10.5845 -1.08101 -6.41771e-19
10.6238 -1.08101 -6.41771e-19
10.6631 -1.08101 -6.41771e-19
10.7024 -1.08101 -6.41771e-19
10.7418 -1.08101 -6.41771e-19
10.7813 -1.08101 -6.41771e-19
10.8208 -1.08101 -6.41771e-19
10.8603 -1.08101 -6.41771e-19
10.8999 -1.08101 -6.41771e-19
10.9395 -1.08101 -6.41771e-19
10.9792 -1.08101 -6.41771e-19
11.0189 -1.08101 -6.41771e-19
11.0586 -1.08101 -6.41771e-19
11.0984 -1.08101 -6.41771e-19
11.1383 -1.08101 -6.41771e-19
11.1781 -1.08101 -6.41771e-19
11.2181 -1.08101 -6.41771e-19
11.2581 -1.08101 -6.41771e-19
11.2981 -1.08101 -6.41771e-19
11.3381 -1.08101 -6.41771e-19
11.3783 -1.08101 -6.41771e-19
11.4184 -1.08101 -6.41771e-19
11.4587 -1.08101 -6.41771e-19
11.4989 -1.08101 -6.41771e-19
11.5392 -1.08101 -6.41771e-19
11.5796 -1.08101 -6.41771e-19
11.62 -1.08101 -6.41771e-19
11.6605 -1.08101 -6.41771e-19
11.701 -1.08101 -6.41771e-19
11.7415 -1.08101 -6.41771e-19
11.7822 -1.08101 -6.41771e-19
11.8228 -1.08101 -6.41771e-19
11.8636 -1.08101 -6.41771e-19
11.9043 -1.08101 -6.41771e-19
11.9452 -1.08101 -6.41771e-19
11.986 -1.08101 -6.41771e-19
12.027 -1.08101 -6.41771e-19
12.068 -1.08101 -6.41771e-19
12.109 -1.08101 -6.41771e-19
12.1501 -1.08101 -6.41771e-19
12.1913 -1.08101 -6.41771e-19
12.2325 -1.08101 -6.41771e-19
12.2738 -1.08101 -6.41771e-19
12.3151 -1.08101 -6.41771e-19
12.3565 -1.08101 -6.41771e-19
12.3979 -1.08101 -6.41771e-19
12.4394 -1.08101 -6.41771e-19
12.481 -1.08101 -6.41771e-19
12.5226 -1.08101 -6.41771e-19
12.5643 -1.08101 -6.41771e-19
12.6061 -1.08101 -6.41771e-19
12.6479 -1.08101 -6.41771e-19
12.6898 -1.08101 -6.41771e-19
12.7317 -1.08101 -6.41771e-19
12.7737 -1.08101 -6.41771e-19
12.8158 -1.08101 -6.41771e-19
12.8579 -1.08101 -6.41771e-19
12.9001 -1.08101 -6.41771e-19
12.9424 -1.08101 -6.41771e-19
12.9847 -1.08101 -6.41771e-19
13.0271 -1.08101 -6.41771e-19
13.0696 -1.08101 -6.41771e-19
13.1121 -1.08101 -6.41771e-19
13.1547 -1.08101 -6.41771e-19
13.1974 -1.08101 -6.41771e-19
13.2402 -1.08101 -6.41771e-19
13.283 -1.08101 -6.41771e-19
13.3259 -1.08101 -6.41771e-19
13.3689 -1.08101 -6.41771e-19
13.4119 -1.08101 -6.41771e-19
13.455 -1.08101 -6.41771e-19
13.4982 -1.08101 -6.41771e-19
13.5415 -1.08101 -6.41771e-19
13.5848 -1.08101 -6.41771e-19
13.6283 -1.08101 -6.41771e-19
13.6718 -1.08101 -6.41771e-19
13.7153 -1.08101 -6.41771e-19
13.759 -1.08101 -6.41771e-19
13.8028 -1.08101 -6.41771e-19
13.8466 -1.08101 -6.41771e-19
13.8905 -1.08101 -6.41771e-19
13.9345 -1.08101 -6.41771e-19
13.9786 -1.08101 -6.41771e-19
14.0227 -1.08101 -6.41771e-19
14.067 -1.08101 -6.41771e-19
14.1113 -1.08101 -6.41771e-19
14.1558 -1.08101 -6.41771e-19
14.2003 -1.08101 -6.41771e-19
14.2449 -1.08101 -6.41771e-19
14.2896 -1.08101 -6.41771e-19
14.3344 -1.08101 -6.41771e-19
14.3793 -1.08101 -6.41771e-19
14.4243 -1.08101 -6.41771e-19
14.4693 -1.08101 -6.41771e-19
14.5145 -1.08101 -6.41771e-19
14.5598 -1.08101 -6.41771e-19
14.6052 -1.08101 -6.41771e-19
14.6506 -1.08101 -6.41771e-19
14.6962 -1.08101 -6.41771e-19
14.7419 -1.08101 -6.41771e-19
14.7877 -1.08101 -6.41771e-19
14.8336 -1.08101 -6.41771e-19
14.8796 -1.08101 -6.41771e-19
14.9257 -1.08101 -6.41771e-19
14.9719 -1.08101 -6.41771e-19
15.0182 -1.08101 -6.41771e-19
15.0647 -1.08101 -6.41771e-19
15.1112 -1.08101 -6.41771e-19
15.1579 -1.08101 -6.41771e-19
15.2047 -1.08101 -6.41771e-19
15.2516 -1.08101 -6.41771e-19
15.2986 -1.08101 -6.41771e-19
15.3458 -1.08101 -6.41771e-19
15.393 -1.08101 -6.41771e-19
15.4404 -1.08101 -6.41771e-19
15.488 -1.08101 -6.41771e-19
15.5356 -1.08101 -6.41771e-19
15.5834 -1.08101 -6.41771e-19
15.6313 -1.08101 -6.41771e-19
15.6794 -1.08101 -6.41771e-19
15.7276 -1.08101 -6.41771e-19
15.7759 -1.08101 -6.41771e-19
15.8243 -1.08101 -6.41771e-19
15.873 -1.08101 -6.41771e-19
15.9217 -1.08101 -6.41771e-19
15.9706 -1.08101 -6.41771e-19
16.0197 -1.08101 -6.41771e-19
16.0689 -1.08101 -6.41771e-19
16.1182 -1.08101 -6.41771e-19
16.1677 -1.08101 -6.41771e-19
16.2174 -1.08101 -6.41771e-19
16.2672 -1.08101 -6.41771e-19
16.3172 -1.08101 -6.41771e-19
16.3674 -1.08101 -6.41771e-19
16.4177 -1.08101 -6.41771e-19
16.4682 -1.08101 -6.41771e-19
16.5189 -1.08101 -6.41771e-19
16.5697 -1.08101 -6.41771e-19
16.6208 -1.08101 -6.41771e-19
16.672 -1.08101 -6.41771e-19
16.7234 -1.08101 -6.41771e-19
16.775 -1.08101 -6.41771e-19
16.8268 -1.08101 -6.41771e-19
16.8787 -1.08101 -6.41771e-19
16.9309 -1.08101 -6.41771e-19
16.9833 -1.08101 -6.41771e-19
17.0359 -1.08101 -6.41771e-19
17.0887 -1.08101 -6.41771e-19
17.1418 -1.08101 -6.41771e-19
17.195 -1.08101 -6.41771e-19
17.2485 -1.08101 -6.41771e-19
17.3022 -1.08101 -6.41771e-19
17.3562 -1.08101 -6.41771e-19
17.4104 -1.08101 -6.41771e-19
17.4648 -1.08101 -6.41771e-19
17.5195 -1.08101 -6.41771e-19
17.5744 -1.08101 -6.41771e-19
17.6296 -1.08101 -6.41771e-19
17.6851 -1.08101 -6.41771e-19
17.7408 -1.08101 -6.41771e-19
17.7969 -1.08101 -6.41771e-19
17.8532 -1.08101 -6.41771e-19
17.9098 -1.08101 -6.41771e-19
17.9667 -1.08101 -6.41771e-19
18.0239 -1.08101 -6.41771e-19
18.0815 -1.08101 -6.41771e-19
18.1393 -1.08101 -6.41771e-19
18.1975 -1.08101 -6.41771e-19
18.256 -1.08101 -6.41771e-19
18.3149 -1.08101 -6.41771e-19
18.3742 -1.08101 -6.41771e-19
18.4338 -1.08101 -6.41771e-19
18.4938 -1.08101 -6.41771e-19
18.5542 -1.08101 -6.41771e-19
18.615 -1.08101 -6.41771e-19
18.6762 -1.08101 -6.41771e-19
18.7379 -1.08101 -6.41771e-19
18.8 -1.08101 -6.41771e-19
18.8625 -1.08101 -6.41771e-19
18.9255 -1.08101 -6.41771e-19
18.9891 -1.08101 -6.41771e-19
19.0531 -1.08101 -6.41771e-19
19.1177 -1.08101 -6.41771e-19
19.1828 -1.08101 -6.41771e-19
19.2484 -1.08101 -6.41771e-19
19.3147 -1.08101 -6.41771e-19
19.3816 -1.08101 -6.41771e-19
19.4491 -1.08101 -6.41771e-19
19.5173 -1.08101 -6.41771e-19
19.5862 -1.08101 -6.41771e-19
19.6558 -1.08101 -6.41771e-19
19.7262 -1.08101 -6.41771e-19
19.7974 -1.08101 -6.41771e-19
19.8694 -1.08101 -6.41771e-19
19.9423 -1.08101 -6.41771e-19
20.0162 -1.08101 -6.41771e-19
20.091 -1.08101 -6.41771e-19
20.1669 -1.08101 -6.41771e-19
20.244 -1.08101 -6.41771e-19
20.3222 -1.08101 -6.41771e-19
20.4016 -1.08101 -6.41771e-19
20.4825 -1.08101 -6.41771e-19
20.5648 -1.08101 -6.41771e-19
20.6487 -1.08101 -6.41771e-19
20.7344 -1.08101 -6.41771e-19
20.8219 -1.08101 -6.41771e-19
20.9115 -1.08101 -6.41771e-19
21.0034 -1.08101 -6.41771e-19
21.0979 -1.08101 -6.41771e-19
21.1952 -1.08101 -6.41771e-19
21.2959 -1.08101 -6.41771e-19
21.4004 -1.08101 -6.41771e-19
21.5093 -1.08101 -6.41771e-19
21.6237 -1.08101 -6.41771e-19
21.7448 -1.08101 -6.41771e-19
21.8747 -1.08101 -6.41771e-19
22.0165 -1.08101 -6.41771e-19
22.1768 -1.08101 -6.41771e-19
22.3723 -1.08101 -6.41771e-19


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda2.0Nc1Quantum/SigmaRTwoLoop.txt <==
-22.3723 0.0255257 -0.000529164
-22.1768 0.0247806 -0.000757279
-22.0165 0.0247585 -0.000319387
-21.8747 0.0244912 -0.000509933
-21.7448 0.0244663 -0.000164959
-21.6237 0.024288 -0.000330089
-21.5093 0.0242534 -3.21381e-05
-21.4004 0.0241095 -0.000170269
-21.2959 0.0240629 0.000106129
-21.1952 0.0239284 3.11012e-06
-21.0979 0.0238566 0.000288182
-21.0034 0.0236953 0.000255797
-20.9115 0.0235465 0.00062489
-20.8219 0.0232644 0.000768609
-20.7344 0.0229091 0.00133424
-20.6487 0.0223613 0.0016239
-20.5648 0.0217349 0.00199621
-20.4825 0.0210774 0.00159375
-20.4016 0.0206505 0.000959003
-20.3222 0.0204998 4.45598e-05
-20.244 0.0205761 5.29888e-07
-20.1669 0.0205696 0.000271907
-20.091 0.0204402 0.000598101
-20.0162 0.0203041 0.000151106
-19.9423 0.0203242 2.35311e-05
-19.8694 0.0203144 0.00013651
-19.7974 0.0202186 0.000365178
-19.7262 0.0201363 5.88338e-06
-19.6558 0.0201531 7.57096e-05
-19.5862 0.0200929 0.000165172
-19.5173 0.0200112 0.000169323
-19.4491 0.019987 -5.72709e-05
-19.3816 0.0199639 0.00018691
-19.3147 0.0198739 6.92372e-05
-19.2484 0.01985 3.96155e-05
-19.1828 0.0198156 5.1027e-05
-19.1177 0.0197461 0.000140769
-19.0531 0.0197062 -5.3632e-05
-18.9891 0.0196791 0.00012599
-18.9255 0.0196032 2.15577e-05
-18.8625 0.019576 3.53328e-05
-18.8 0.0195305 3.12878e-05
-18.7379 0.01947 7.70733e-05
-18.6762 0.0194353 -4.44855e-05
-18.615 0.0193899 0.000107556
-18.5542 0.0193279 -3.51138e-05
-18.4938 0.0193013 5.082e-05
-18.4338 0.0192392 9.2881e-06
-18.3742 0.0191954 2.58492e-05
-18.3149 0.0191544 -1.30978e-05
-18.256 0.0190972 5.997e-05
-18.1975 0.0190546 -5.37732e-05
-18.1393 0.0190099 6.95222e-05
-18.0815 0.0189507 -4.53851e-05
-18.0239 0.0189165 3.52801e-05
-17.9667 0.0188562 -1.81703e-05
-17.9098 0.0188129 1.34164e-05
-17.8532 0.0187652 -2.33694e-05
-17.7969 0.0187104 2.74134e-05
-17.7408 0.0186669 -5.099e-05
-17.6851 0.0186146 4.35112e-05
-17.6296 0.0185621 -6.16666e-05
-17.5744 0.0185193 3.36437e-05
-17.5195 0.0184591 -4.81157e-05
-17.4648 0.0184179 1.08184e-05
-17.4104 0.0183604 -3.56956e-05
-17.3562 0.0183117 1.48755e-06
-17.3022 0.0182617 -4.23877e-05
-17.2485 0.0182063 1.00746e-05
-17.195 0.0181582 -5.95839e-05
-17.1418 0.0181039 1.96136e-05
-17.0887 0.0180505 -6.8688e-05
-17.0359 0.0180016 1.59323e-05
-16.9833 0.0179423 -6.37529e-05
-16.9309 0.017896 1.93086e-06
-16.8787 0.0178358 -5.45144e-05
-16.8268 0.0177864 -9.56964e-06
-16.775 0.01773 -5.29041e-05
-16.7234 0.017675 -1.07204e-05
-16.672 0.0176221 -6.11393e-05
-16.6208 0.0175641 -4.82745e-06
-16.5697 0.0175107 -7.19672e-05
-16.5189 0.017454 -7.99626e-07
-16.4682 0.0173966 -7.72457e-05
-16.4177 0.0173429 -4.1689e-06
-16.3674 0.0172815 -7.50642e-05
-16.3172 0.0172293 -1.32398e-05
-16.2672 0.0171666 -6.99322e-05
-16.2174 0.0171126 -2.20406e-05
-16.1677 0.0170515 -6.78343e-05
-16.1182 0.0169938 -2.58694e-05
-16.0689 0.0169349 -7.13717e-05
-16.0197 0.016874 -2.45376e-05
-15.9706 0.0168158 -7.85691e-05
-15.9217 0.0167538 -2.15705e-05
-15.873 0.016694 -8.52186e-05
-15.8243 0.016633 -2.10007e-05
-15.7759 0.01657 -8.8209e-05
-15.7276 0.0165105 -2.4562e-05
-15.6794 0.0164448 -8.73616e-05
-15.6313 0.0163857 -3.10232e-05
-15.5834 0.0163188 -8.49699e-05
-15.5356 0.0162582 -3.75405e-05
-15.488 0.0161917 -8.39088e-05
-15.4404 0.0161286 -4.1694e-05
-15.393 0.016063 -8.58104e-05
-15.3458 0.0159972 -4.28302e-05
-15.2986 0.0159322 -9.03561e-05
-15.2516 0.0158646 -4.21057e-05
-15.2047 0.0157988 -9.58173e-05
-15.1579 0.0157306 -4.15208e-05
-15.1112 0.0156629 -0.000100249
-15.0647 0.0155951 -4.27024e-05
-15.0182 0.0155249 -0.00010255
-14.9719 0.0154575 -4.61317e-05
-14.9257 0.0153852 -0.000102877
-14.8796 0.0153175 -5.11061e-05
-14.8336 0.0152439 -0.000102345
-14.7877 0.0151749 -5.62874e-05
-14.7419 0.0151009 -0.000102333
-14.6962 0.0150299 -6.04419e-05
-14.6506 0.0149559 -0.000103799
-14.6052 0.0148826 -6.29889e-05
-14.5598 0.0148086 -0.00010692
-14.5145 0.0147332 -6.41499e-05
-14.4693 0.0146587 -0.000111144
-14.4243 0.014582 -6.47231e-05
-14.3793 0.0145061 -0.000115546
-14.3344 0.0144286 -6.56559e-05
-14.2896 0.0143508 -0.000119272
-14.2449 0.014273 -6.76369e-05
-14.2003 0.0141931 -0.000121866
-14.1558 0.0141149 -7.08656e-05
-14.1113 0.014033 -0.000123392
-14.067 0.0139541 -7.50534e-05
-14.0227 0.0138705 -0.000124327
-13.9786 0.0137903 -7.9608e-05
-13.9345 0.0137057 -0.000125321
-13.8905 0.0136237 -8.3896e-05
-13.8466 0.0135384 -0.00012694
-13.8028 0.0134543 -8.74744e-05
-13.759 0.0133683 -0.000129483
-13.7153 0.0132821 -9.0215e-05
-13.6718 0.0131953 -0.000132918
-13.6283 0.0131071 -9.23023e-05
-13.5848 0.0130192 -0.000136947
-13.5415 0.0129294 -9.41278e-05
-13.4982 0.0128399 -0.000141135
-13.455 0.0127489 -9.6137e-05
-13.4119 0.0126574 -0.000145072
-13.3689 0.0125654 -9.86848e-05
-13.3259 0.0124717 -0.000148493
-13.283 0.0123787 -0.000101942
-13.2402 0.0122829 -0.000151339
-13.1974 0.0121886 -0.000105873
-13.1547 0.0120909 -0.000153743
-13.1121 0.0119952 -0.000110274
-13.0696 0.0118956 -0.000155969
-13.0271 0.0117981 -0.000114854
-12.9847 0.011697 -0.000158323
-12.9424 0.0115974 -0.000119329
-12.9001 0.0114949 -0.000161064
-12.8579 0.0113931 -0.000123493
-12.8158 0.0112892 -0.000164345
-12.7737 0.0111851 -0.000127266
-12.7317 0.0110797 -0.000168187
-12.6898 0.0109733 -0.000130696
-12.6479 0.0108663 -0.000172494
-12.6061 0.0107578 -0.00013393
-12.5643 0.0106489 -0.000177093
-12.5226 0.0105383 -0.00013717
-12.481 0.0104273 -0.000181783
-12.4394 0.0103149 -0.000140618
-12.3979 0.0102015 -0.000186388
-12.3565 0.0100872 -0.00014443
-12.3151 0.00997133 -0.000190794
-12.2738 0.0098553 -0.000148691
-12.2325 0.00973683 -0.000194968
-12.1913 0.00961888 -0.000153402
-12.1501 0.00949787 -0.000198953
-12.109 0.00937782 -0.000158495
-12.068 0.00925435 -0.000202854
-12.027 0.00913199 -0.000163856
-11.986 0.00900616 -0.000206807
-11.9452 0.00888127 -0.000169352
-11.9043 0.00875314 -0.000210953
-11.8636 0.00862553 -0.000174864
-11.8228 0.00849514 -0.000215405
-11.7822 0.00836467 -0.000180307
-11.7415 0.00823198 -0.000220237
-11.701 0.00809857 -0.000185646
-11.6605 0.00796349 -0.000225472
-11.62 0.00782711 -0.000190892
-11.5796 0.00768949 -0.000231085
-11.5392 0.00755015 -0.000196101
-11.4989 0.00740981 -0.000237018
-11.4587 0.00726754 -0.000201359
-11.4184 0.00712429 -0.00024319
-11.3783 0.00697911 -0.000206763
-11.3381 0.00683276 -0.000249518
-11.2981 0.00668469 -0.000212405
-11.2581 0.00653506 -0.000255931
-11.2181 0.00638407 -0.000218362
-11.1781 0.00623102 -0.000262381
-11.1383 0.00607704 -0.000224682
-11.0984 0.00592049 -0.000268849
-11.0586 0.0057634 -0.000231384
-11.0189 0.00560329 -0.000275348
-10.9792 0.00544294 -0.000238459
-10.9395 0.00527921 -0.000281917
-10.8999 0.00511542 -0.000245877
-10.8603 0.00494806 -0.000288614
-10.8208 0.00478064 -0.00025359
-10.7813 0.00460962 -0.000295505
-10.7418 0.00443838 -0.000261551
-10.7024 0.00426366 -0.000302661
-10.6631 0.00408841 -0.000269714
-10.6238 0.00390992 -0.000310142
-10.5845 0.00373049 -0.000278044
-10.5452 0.00354814 -0.000317996
-10.506 0.00336441 -0.000286526
-10.4669 0.00317807 -0.000326256
-10.4278 0.00298989 -0.000295159
-10.3887 0.00279941 -0.000334937
-10.3496 0.00260669 -0.000303964
-10.3106 0.00241188 -0.000344036
-10.2717 0.00221452 -0.000312974
-10.2328 0.00201518 -0.00035354
-10.1939 0.0018131 -0.000322236
-10.155 0.00160901 -0.00036343
-10.1162 0.00140212 -0.000331801
-10.0774 0.00119307 -0.000373681
-10.0387 0.000981252 -0.000341725
-10 0.000767016 -0.000384274
-9.96134 0.000550152 -0.000352057
-9.92271 0.000330528 -0.000395193
-9.88412 0.000108464 -0.000362843
-9.84557 -0.000116747 -0.000406435
-9.80704 -0.000344186 -0.00037412
-9.76856 -0.000575172 -0.000418005
-9.73011 -0.000808187 -0.000385916
-9.69169 -0.00104513 -0.000429922
-9.65331 -0.00128395 -0.000398247
-9.61496 -0.00152702 -0.000442212
-9.57664 -0.00177188 -0.000411126
-9.53836 -0.00202126 -0.000454915
-9.50011 -0.00227243 -0.000424558
-9.46189 -0.00252829 -0.000468075
-9.42371 -0.00278606 -0.000438545
-9.38556 -0.00304859 -0.00048174
-9.34744 -0.00331323 -0.000453089
-9.30935 -0.00358265 -0.000495962
-9.2713 -0.00385444 -0.000468195
-9.23327 -0.00413097 -0.000510793
-9.19528 -0.00441021 -0.000483872
-9.15732 -0.00469409 -0.000526282
-9.11939 -0.00498108 -0.000500135
-9.08149 -0.0052726 -0.000542475
-9.04362 -0.00556762 -0.000517005
-9.00578 -0.00586707 -0.000559415
-8.96797 -0.00617043 -0.000534514
-8.93019 -0.00647813 -0.000577143
-8.89244 -0.00679013 -0.000552699
-8.85471 -0.00710644 -0.000595695
-8.81702 -0.00742739 -0.000571607
-8.77936 -0.00775269 -0.000615104
-8.74172 -0.00808291 -0.000591291
-8.70412 -0.00841758 -0.000635406
-8.66654 -0.00875741 -0.000611809
-8.62899 -0.00910187 -0.000656635
-8.59146 -0.00945168 -0.000633226
-8.55397 -0.00980636 -0.000678827
-8.5165 -0.0101665 -0.000655609
-8.47906 -0.0105319 -0.000702022
-8.44165 -0.0109028 -0.000679029
-8.40426 -0.0112793 -0.000726266
-8.3669 -0.0116614 -0.000703561
-8.32956 -0.0120496 -0.00075161
-8.29226 -0.0124434 -0.000729281
-8.25497 -0.0128436 -0.000778112
-8.21772 -0.0132496 -0.000756265
-8.18049 -0.0136625 -0.000805839
-8.14328 -0.0140813 -0.000784596
-8.1061 -0.0145074 -0.000834867
-8.06895 -0.0149394 -0.000814355
-8.03182 -0.0153793 -0.000865279
-7.99471 -0.0158253 -0.000845628
-7.95763 -0.0162796 -0.000897169
-7.92058 -0.0167401 -0.000878507
-7.88355 -0.0172094 -0.000930639
-7.84654 -0.0176853 -0.000913087
-7.80955 -0.0181703 -0.000965802
-7.77259 -0.0186622 -0.000949471
-7.73566 -0.0191636 -0.00100278
-7.69874 -0.0196723 -0.00098777
-7.66185 -0.0201909 -0.00104171
-7.62498 -0.0207172 -0.0010281
-7.58814 -0.0212538 -0.00108272
-7.55132 -0.0217987 -0.0010706
-7.51452 -0.0223541 -0.00112598
-7.47774 -0.0229185 -0.00111541
-7.44099 -0.0234938 -0.00117165
-7.40425 -0.0240786 -0.00116268
-7.36754 -0.0246746 -0.00121991
-7.33085 -0.025281 -0.0012126
-7.29418 -0.0258989 -0.00127095
-7.25754 -0.0265278 -0.00126535
-7.22091 -0.0271688 -0.00132498
-7.18431 -0.0278215 -0.00132113
-7.14772 -0.0284868 -0.00138222
-7.11116 -0.0291646 -0.00138019
-7.07462 -0.0298554 -0.00144291
-7.0381 -0.0305597 -0.00144278
-7.00159 -0.0312775 -0.00150733
-6.96511 -0.0320096 -0.00150918
-6.92865 -0.032756 -0.00157577
-6.89221 -0.0335176 -0.00157969
-6.85579 -0.0342942 -0.00164854
-6.81938 -0.0350868 -0.00165466
-6.783 -0.0358953 -0.00172599
-6.74664 -0.0367209 -0.00173447
-6.71029 -0.0375633 -0.00180851
-6.67397 -0.0384236 -0.00181952
-6.63766 -0.039302 -0.00189652
-6.60137 -0.0401992 -0.00191029
-6.5651 -0.0411157 -0.00199051
-6.52885 -0.0420522 -0.00200726
-6.49262 -0.0430092 -0.00209098
-6.4564 -0.0439873 -0.00211101
-6.42021 -0.0449873 -0.00219853
-6.38403 -0.0460097 -0.00222216
-6.34786 -0.0470557 -0.0023138
-6.31172 -0.0481253 -0.0023414
-6.27559 -0.0492202 -0.00243752
-6.23949 -0.0503402 -0.00246951
-6.20339 -0.0514872 -0.0025705
-6.16732 -0.052661 -0.00260735
-6.13126 -0.0538639 -0.00271365
-6.09522 -0.0550952 -0.00275589
-6.05919 -0.0563578 -0.002868
-6.02319 -0.0576509 -0.00291623
-5.9872 -0.0589775 -0.0030347
-5.95122 -0.0603367 -0.00308958
-5.91526 -0.061732 -0.00321506
-5.87932 -0.0631623 -0.00327735
-5.84339 -0.0646314 -0.00341055
-5.80748 -0.0661383 -0.0034811
-5.77158 -0.0676871 -0.00362286
-5.7357 -0.0692765 -0.00370263
-5.69984 -0.0709111 -0.0038539
-5.66399 -0.0725897 -0.00394398
-5.62815 -0.074317 -0.00410586
-5.59233 -0.0760922 -0.00420748
-5.55653 -0.0779201 -0.00438125
-5.52074 -0.0797999 -0.00449583
-5.48497 -0.0817368 -0.00468296
-5.4492 -0.0837304 -0.00481213
-5.41346 -0.0857861 -0.00501432
-5.37773 -0.0879036 -0.00515995
-5.34201 -0.0900886 -0.00537921
-5.30631 -0.0923414 -0.00554348
-5.27062 -0.0946679 -0.00578213
-5.23494 -0.0970688 -0.00596758
-5.19928 -0.0995503 -0.00622836
-5.16363 -0.102114 -0.00643795
-5.128 -0.104765 -0.00672409
-5.09237 -0.107508 -0.00696133
-5.05677 -0.110347 -0.00727664
-5.02117 -0.113287 -0.00754567
-4.98559 -0.116334 -0.0078947
-4.95002 -0.119492 -0.00820047
-4.91446 -0.12277 -0.00858864
-4.87892 -0.126171 -0.00893707
-4.84339 -0.129705 -0.00937093
-4.80787 -0.133377 -0.00976919
-4.77237 -0.137197 -0.0102566
-4.73687 -0.141173 -0.0107134
-4.70139 -0.145315 -0.0112641
-4.66592 -0.149632 -0.01179
-4.63046 -0.154136 -0.0124159
-4.59502 -0.158838 -0.0130241
-4.55958 -0.163753 -0.0137397
-4.52416 -0.168892 -0.0144466
-4.48875 -0.174274 -0.0152703
-4.45335 -0.179913 -0.0160963
-4.41797 -0.18583 -0.0170514
-4.38259 -0.192042 -0.0180226
-4.34722 -0.198574 -0.0191384
-4.31187 -0.205449 -0.0202883
-4.27653 -0.212695 -0.0216029
-4.24119 -0.22034 -0.0229748
-4.20587 -0.22842 -0.0245379
-4.17056 -0.236968 -0.0261887
-4.13526 -0.246028 -0.028066
-4.09997 -0.255643 -0.0300718
-4.06469 -0.265867 -0.0323516
-4.02942 -0.276755 -0.0348154
-3.99416 -0.288373 -0.0376186
-3.95891 -0.300793 -0.0406827
-3.92367 -0.3141 -0.0441776
-3.88844 -0.328385 -0.0480422
-3.85322 -0.34376 -0.0524684
-3.81801 -0.360343 -0.0574218
-3.7828 -0.37828 -0.0631287
-3.74761 -0.39773 -0.0695973
-3.71243 -0.418887 -0.0771087
-3.67726 -0.441964 -0.0857409
-3.64209 -0.46722 -0.0958666
-3.60694 -0.494945 -0.107683
-3.57179 -0.525491 -0.121721
-3.53665 -0.559249 -0.13839
-3.50152 -0.59669 -0.158509
-3.4664 -0.638329 -0.182879
-3.43129 -0.684762 -0.212868
-3.39619 -0.736599 -0.250045
-3.36109 -0.794449 -0.296866
-3.32601 -0.858731 -0.356458
-3.29093 -0.929427 -0.433506
-3.25586 -1.00541 -0.534283
-3.2208 -1.08326 -0.66775
-3.18574 -1.15479 -0.845398
-3.1507 -1.20273 -1.08067
-3.11566 -1.19433 -1.38294
-3.08063 -1.07709 -1.74239
-3.0456 -0.792277 -2.10198
-3.01059 -0.32877 -2.34609
-2.97558 0.21714 -2.36304
-2.94058 0.686339 -2.15295
-2.90558 0.986266 -1.82549
-2.87059 1.12731 -1.49116
-2.83561 1.16266 -1.20398
-2.80064 1.1403 -0.975547
-2.76567 1.09085 -0.798916
-2.73071 1.03121 -0.663286
-2.69576 0.969898 -0.558479
-2.66081 0.910948 -0.476793
-2.62587 0.856026 -0.412237
-2.59094 0.805661 -0.36071
-2.55601 0.759795 -0.318972
-2.52109 0.718144 -0.284911
-2.48617 0.680309 -0.256714
-2.45126 0.645891 -0.233283
-2.41636 0.614495 -0.213538
-2.38146 0.58577 -0.196906
-2.34657 0.559392 -0.182693
-2.31168 0.535085 -0.170614
-2.2768 0.512596 -0.160189
-2.24192 0.491712 -0.151292
-2.20705 0.472238 -0.143571
-2.17219 0.454008 -0.136996
-2.13733 0.436872 -0.131291
-2.10247 0.420699 -0.126485
-2.06762 0.405369 -0.122351
-2.03278 0.390775 -0.11896
-1.99794 0.376819 -0.116117
-1.9631 0.363412 -0.113922
-1.92827 0.350471 -0.112207
-1.89345 0.337917 -0.111092
-1.85862 0.325675 -0.110432
-1.82381 0.313672 -0.110368
-1.78899 0.301839 -0.110777
-1.75419 0.290103 -0.111822
-1.71938 0.278393 -0.113407
-1.68458 0.266636 -0.115724
-1.64979 0.254757 -0.11871
-1.61499 0.242676 -0.122604
-1.58021 0.23031 -0.127396
-1.54542 0.217574 -0.133392
-1.51064 0.20438 -0.140673
-1.47586 0.190643 -0.149664
-1.44109 0.17629 -0.160604
-1.40632 0.16127 -0.174131
-1.37155 0.145591 -0.190777
-1.33679 0.129368 -0.211577
-1.30203 0.112935 -0.237602
-1.26727 0.0970214 -0.270603
-1.23251 0.0831158 -0.312537
-1.19776 0.0740733 -0.366071
-1.16301 0.0751477 -0.433561
-1.12827 0.0953367 -0.515999
-1.09352 0.148015 -0.608522
-1.05878 0.247165 -0.694422
-1.02405 0.393827 -0.741862
-0.989309 0.557953 -0.720646
-0.954576 0.6906 -0.63168
-0.919844 0.765863 -0.510415
-0.885115 0.789066 -0.393228
-0.850388 0.779687 -0.297361
-0.815663 0.754743 -0.224642
-0.78094 0.724487 -0.17121
-0.746219 0.694051 -0.132067
-0.711499 0.665652 -0.103312
-0.676781 0.640062 -0.0818356
-0.642065 0.61738 -0.0656726
-0.60735 0.59743 -0.0532273
-0.572637 0.579938 -0.0436131
-0.537925 0.564616 -0.0359775
-0.503214 0.551195 -0.0299424
-0.468504 0.539437 -0.0250043
-0.433796 0.529138 -0.0210264
-0.399089 0.520126 -0.0176743
-0.364382 0.512256 -0.0149303
-0.329676 0.505407 -0.0125459
-0.294972 0.499478 -0.0105655
-0.260267 0.494386 -0.00878621
-0.225564 0.490061 -0.00728595
-0.190861 0.486449 -0.00588679
-0.156158 0.483502 -0.00468536
-0.121456 0.481186 -0.00351772
-0.0867541 0.479471 -0.00249075
-0.0520524 0.47834 -0.00144803
-0.0173508 0.477777 -0.000501617
0.0173508 0.477777 0.000501617
0.0520524 0.47834 0.00144803
0.0867541 0.479471 0.00249075
0.121456 0.481186 0.00351772
0.156158 0.483502 0.00468536
0.190861 0.486449 0.00588679
0.225564 0.490061 0.00728595
0.260267 0.494386 0.00878621
0.294972 0.499478 0.0105655
0.329676 0.505407 0.0125459
0.364382 0.512256 0.0149303
0.399089 0.520126 0.0176743
0.433796 0.529138 0.0210264
0.468504 0.539437 0.0250043
0.503214 0.551195 0.0299424
0.537925 0.564616 0.0359775
0.572637 0.579938 0.0436131
0.60735 0.59743 0.0532273
0.642065 0.61738 0.0656726
0.676781 0.640062 0.0818356
0.711499 0.665652 0.103312
0.746219 0.694051 0.132067
0.78094 0.724487 0.17121
0.815663 0.754743 0.224642
0.850388 0.779687 0.297361
0.885115 0.789066 0.393228
0.919844 0.765863 0.510415
0.954576 0.6906 0.63168
0.989309 0.557953 0.720646
1.02405 0.393827 0.741862
1.05878 0.247165 0.694422
1.09352 0.148015 0.608522
1.12827 0.0953367 0.515999
1.16301 0.0751477 0.433561
1.19776 0.0740733 0.366071
1.23251 0.0831158 0.312537
1.26727 0.0970214 0.270603
1.30203 0.112935 0.237602
1.33679 0.129368 0.211577
1.37155 0.145591 0.190777
1.40632 0.16127 0.174131
1.44109 0.17629 0.160604
1.47586 0.190643 0.149664
1.51064 0.20438 0.140673
1.54542 0.217574 0.133392
1.58021 0.23031 0.127396
1.61499 0.242676 0.122604
1.64979 0.254757 0.11871
1.68458 0.266636 0.115724
1.71938 0.278393 0.113407
1.75419 0.290103 0.111822
1.78899 0.301839 0.110777
1.82381 0.313672 0.110368
1.85862 0.325675 0.110432
1.89345 0.337917 0.111092
1.92827 0.350471 0.112207
1.9631 0.363412 0.113922
1.99794 0.376819 0.116117
2.03278 0.390775 0.11896
2.06762 0.405369 0.122351
2.10247 0.420699 0.126485
2.13733 0.436872 0.131291
2.17219 0.454008 0.136996
2.20705 0.472238 0.143571
2.24192 0.491712 0.151292
2.2768 0.512596 0.160189
2.31168 0.535085 0.170614
2.34657 0.559392 0.182693
2.38146 0.58577 0.196906
2.41636 0.614495 0.213538
2.45126 0.645891 0.233283
2.48617 0.680309 0.256714
2.52109 0.718144 0.284911
2.55601 0.759795 0.318972
2.59094 0.805661 0.36071
2.62587 0.856026 0.412237
2.66081 0.910948 0.476793
2.69576 0.969898 0.558479
2.73071 1.03121 0.663286
2.76567 1.09085 0.798916
2.80064 1.1403 0.975547
2.83561 1.16266 1.20398
2.87059 1.12731 1.49116
2.90558 0.986266 1.82549
2.94058 0.686339 2.15295
2.97558 0.21714 2.36304
3.01059 -0.32877 2.34609
3.0456 -0.792277 2.10198
3.08063 -1.07709 1.74239
3.11566 -1.19433 1.38294
3.1507 -1.20273 1.08067
3.18574 -1.15479 0.845398
3.2208 -1.08326 0.66775
3.25586 -1.00541 0.534283
3.29093 -0.929427 0.433506
3.32601 -0.858731 0.356458
3.36109 -0.794449 0.296866
3.39619 -0.736599 0.250045
3.43129 -0.684762 0.212868
3.4664 -0.638329 0.182879
3.50152 -0.59669 0.158509
3.53665 -0.559249 0.13839
3.57179 -0.525491 0.121721
3.60694 -0.494945 0.107683
3.64209 -0.46722 0.0958666
3.67726 -0.441964 0.0857409
3.71243 -0.418887 0.0771087
3.74761 -0.39773 0.0695973
3.7828 -0.37828 0.0631287
3.81801 -0.360343 0.0574218
3.85322 -0.34376 0.0524684
3.88844 -0.328385 0.0480422
3.92367 -0.3141 0.0441776
3.95891 -0.300793 0.0406827
3.99416 -0.288373 0.0376186
4.02942 -0.276755 0.0348154
4.06469 -0.265867 0.0323516
4.09997 -0.255643 0.0300718
4.13526 -0.246028 0.028066
4.17056 -0.236968 0.0261887
4.20587 -0.22842 0.0245379
4.24119 -0.22034 0.0229748
4.27653 -0.212695 0.0216029
4.31187 -0.205449 0.0202883
4.34722 -0.198574 0.0191384
4.38259 -0.192042 0.0180226
4.41797 -0.18583 0.0170514
4.45335 -0.179913 0.0160963
4.48875 -0.174274 0.0152703
4.52416 -0.168892 0.0144466
4.55958 -0.163753 0.0137397
4.59502 -0.158838 0.0130241
4.63046 -0.154136 0.0124159
4.66592 -0.149632 0.01179
4.70139 -0.145315 0.0112641
4.73687 -0.141173 0.0107134
4.77237 -0.137197 0.0102566
4.80787 -0.133377 0.00976919
4.84339 -0.129705 0.00937093
4.87892 -0.126171 0.00893707
4.91446 -0.12277 0.00858864
4.95002 -0.119492 0.00820047
4.98559 -0.116334 0.0078947
5.02117 -0.113287 0.00754567
5.05677 -0.110347 0.00727664
5.09237 -0.107508 0.00696133
5.128 -0.104765 0.00672409
5.16363 -0.102114 0.00643795
5.19928 -0.0995503 0.00622836
5.23494 -0.0970688 0.00596758
5.27062 -0.0946679 0.00578213
5.30631 -0.0923414 0.00554348
5.34201 -0.0900886 0.00537921
5.37773 -0.0879036 0.00515995
5.41346 -0.0857861 0.00501432
5.4492 -0.0837304 0.00481213
5.48497 -0.0817368 0.00468296
5.52074 -0.0797999 0.00449583
5.55653 -0.0779201 0.00438125
5.59233 -0.0760922 0.00420748
5.62815 -0.074317 0.00410586
5.66399 -0.0725897 0.00394398
5.69984 -0.0709111 0.0038539
5.7357 -0.0692765 0.00370263
5.77158 -0.0676871 0.00362286
5.80748 -0.0661383 0.0034811
5.84339 -0.0646314 0.00341055
5.87932 -0.0631623 0.00327735
5.91526 -0.061732 0.00321506
5.95122 -0.0603367 0.00308958
5.9872 -0.0589775 0.0030347
6.02319 -0.0576509 0.00291623
6.05919 -0.0563578 0.002868
6.09522 -0.0550952 0.00275589
6.13126 -0.0538639 0.00271365
6.16732 -0.052661 0.00260735
6.20339 -0.0514872 0.0025705
6.23949 -0.0503402 0.00246951
6.27559 -0.0492202 0.00243752
6.31172 -0.0481253 0.0023414
6.34786 -0.0470557 0.0023138
6.38403 -0.0460097 0.00222216
6.42021 -0.0449873 0.00219853
6.4564 -0.0439873 0.00211101
6.49262 -0.0430092 0.00209098
6.52885 -0.0420522 0.00200726
6.5651 -0.0411157 0.00199051
6.60137 -0.0401992 0.00191029
6.63766 -0.039302 0.00189652
6.67397 -0.0384236 0.00181952
6.71029 -0.0375633 0.00180851
6.74664 -0.0367209 0.00173447
6.783 -0.0358953 0.00172599
6.81938 -0.0350868 0.00165466
6.85579 -0.0342942 0.00164854
6.89221 -0.0335176 0.00157969
6.92865 -0.032756 0.00157577
6.96511 -0.0320096 0.00150918
7.00159 -0.0312775 0.00150733
7.0381 -0.0305597 0.00144278
7.07462 -0.0298554 0.00144291
7.11116 -0.0291646 0.00138019
7.14772 -0.0284868 0.00138222
7.18431 -0.0278215 0.00132113
7.22091 -0.0271688 0.00132498
7.25754 -0.0265278 0.00126535
7.29418 -0.0258989 0.00127095
7.33085 -0.025281 0.0012126
7.36754 -0.0246746 0.00121991
7.40425 -0.0240786 0.00116268
7.44099 -0.0234938 0.00117165
7.47774 -0.0229185 0.00111541
7.51452 -0.0223541 0.00112598
7.55132 -0.0217987 0.0010706
7.58814 -0.0212538 0.00108272
7.62498 -0.0207172 0.0010281
7.66185 -0.0201909 0.00104171
7.69874 -0.0196723 0.00098777
7.73566 -0.0191636 0.00100278
7.77259 -0.0186622 0.000949471
7.80955 -0.0181703 0.000965802
7.84654 -0.0176853 0.000913087
7.88355 -0.0172094 0.000930639
7.92058 -0.0167401 0.000878507
7.95763 -0.0162796 0.000897169
7.99471 -0.0158253 0.000845628
8.03182 -0.0153793 0.000865279
8.06895 -0.0149394 0.000814355
8.1061 -0.0145074 0.000834867
8.14328 -0.0140813 0.000784596
8.18049 -0.0136625 0.000805839
8.21772 -0.0132496 0.000756265
8.25497 -0.0128436 0.000778112
8.29226 -0.0124434 0.000729281
8.32956 -0.0120496 0.00075161
8.3669 -0.0116614 0.000703561
8.40426 -0.0112793 0.000726266
8.44165 -0.0109028 0.000679029
8.47906 -0.0105319 0.000702022
8.5165 -0.0101665 0.000655609
8.55397 -0.00980636 0.000678827
8.59146 -0.00945168 0.000633226
8.62899 -0.00910187 0.000656635
8.66654 -0.00875741 0.000611809
8.70412 -0.00841758 0.000635406
8.74172 -0.00808291 0.000591291
8.77936 -0.00775269 0.000615104
8.81702 -0.00742739 0.000571607
8.85471 -0.00710644 0.000595695
8.89244 -0.00679013 0.000552699
8.93019 -0.00647813 0.000577143
8.96797 -0.00617043 0.000534514
9.00578 -0.00586707 0.000559415
9.04362 -0.00556762 0.000517005
9.08149 -0.0052726 0.000542475
9.11939 -0.00498108 0.000500135
9.15732 -0.00469409 0.000526282
9.19528 -0.00441021 0.000483872
9.23327 -0.00413097 0.000510793
9.2713 -0.00385444 0.000468195
9.30935 -0.00358265 0.000495962
9.34744 -0.00331323 0.000453089
9.38556 -0.00304859 0.00048174
9.42371 -0.00278606 0.000438545
9.46189 -0.00252829 0.000468075
9.50011 -0.00227243 0.000424558
9.53836 -0.00202126 0.000454915
9.57664 -0.00177188 0.000411126
9.61496 -0.00152702 0.000442212
9.65331 -0.00128395 0.000398247
9.69169 -0.00104513 0.000429922
9.73011 -0.000808187 0.000385916
9.76856 -0.000575172 0.000418005
9.80704 -0.000344186 0.00037412
9.84557 -0.000116747 0.000406435
9.88412 0.000108464 0.000362843
9.92271 0.000330528 0.000395193
9.96134 0.000550152 0.000352057
10 0.000767016 0.000384274
10.0387 0.000981252 0.000341725
10.0774 0.00119307 0.000373681
10.1162 0.00140212 0.000331801
10.155 0.00160901 0.00036343
10.1939 0.0018131 0.000322236
10.2328 0.00201518 0.00035354
10.2717 0.00221452 0.000312974
10.3106 0.00241188 0.000344036
10.3496 0.00260669 0.000303964
10.3887 0.00279941 0.000334937
10.4278 0.00298989 0.000295159
10.4669 0.00317807 0.000326256
10.506 0.00336441 0.000286526
10.5452 0.00354814 0.000317996
10.5845 0.00373049 0.000278044
10.6238 0.00390992 0.000310142
10.6631 0.00408841 0.000269714
10.7024 0.00426366 0.000302661
10.7418 0.00443838 0.000261551
10.7813 0.00460962 0.000295505
10.8208 0.00478064 0.00025359
10.8603 0.00494806 0.000288614
10.8999 0.00511542 0.000245877
10.9395 0.00527921 0.000281917
10.9792 0.00544294 0.000238459
11.0189 0.00560329 0.000275348
11.0586 0.0057634 0.000231384
11.0984 0.00592049 0.000268849
11.1383 0.00607704 0.000224682
11.1781 0.00623102 0.000262381
11.2181 0.00638407 0.000218362
11.2581 0.00653506 0.000255931
11.2981 0.00668469 0.000212405
11.3381 0.00683276 0.000249518
11.3783 0.00697911 0.000206763
11.4184 0.00712429 0.00024319
11.4587 0.00726754 0.000201359
11.4989 0.00740981 0.000237018
11.5392 0.00755015 0.000196101
11.5796 0.00768949 0.000231085
11.62 0.00782711 0.000190892
11.6605 0.00796349 0.000225472
11.701 0.00809857 0.000185646
11.7415 0.00823198 0.000220237
11.7822 0.00836467 0.000180307
11.8228 0.00849514 0.000215405
11.8636 0.00862553 0.000174864
11.9043 0.00875314 0.000210953
11.9452 0.00888127 0.000169352
11.986 0.00900616 0.000206807
12.027 0.00913199 0.000163856
12.068 0.00925435 0.000202854
12.109 0.00937782 0.000158495
12.1501 0.00949787 0.000198953
12.1913 0.00961888 0.000153402
12.2325 0.00973683 0.000194968
12.2738 0.0098553 0.000148691
12.3151 0.00997133 0.000190794
12.3565 0.0100872 0.00014443
12.3979 0.0102015 0.000186388
12.4394 0.0103149 0.000140618
12.481 0.0104273 0.000181783
12.5226 0.0105383 0.00013717
12.5643 0.0106489 0.000177093
12.6061 0.0107578 0.00013393
12.6479 0.0108663 0.000172494
12.6898 0.0109733 0.000130696
12.7317 0.0110797 0.000168187
12.7737 0.0111851 0.000127266
12.8158 0.0112892 0.000164345
12.8579 0.0113931 0.000123493
12.9001 0.0114949 0.000161064
12.9424 0.0115974 0.000119329
12.9847 0.011697 0.000158323
13.0271 0.0117981 0.000114854
13.0696 0.0118956 0.000155969
13.1121 0.0119952 0.000110274
13.1547 0.0120909 0.000153743
13.1974 0.0121886 0.000105873
13.2402 0.0122829 0.000151339
13.283 0.0123787 0.000101942
13.3259 0.0124717 0.000148493
13.3689 0.0125654 9.86848e-05
13.4119 0.0126574 0.000145072
13.455 0.0127489 9.6137e-05
13.4982 0.0128399 0.000141135
13.5415 0.0129294 9.41278e-05
13.5848 0.0130192 0.000136947
13.6283 0.0131071 9.23023e-05
13.6718 0.0131953 0.000132918
13.7153 0.0132821 9.0215e-05
13.759 0.0133683 0.000129483
13.8028 0.0134543 8.74744e-05
13.8466 0.0135384 0.00012694
13.8905 0.0136237 8.3896e-05
13.9345 0.0137057 0.000125321
13.9786 0.0137903 7.9608e-05
14.0227 0.0138705 0.000124327
14.067 0.0139541 7.50534e-05
14.1113 0.014033 0.000123392
14.1558 0.0141149 7.08656e-05
14.2003 0.0141931 0.000121866
14.2449 0.014273 6.76369e-05
14.2896 0.0143508 0.000119272
14.3344 0.0144286 6.56559e-05
14.3793 0.0145061 0.000115546
14.4243 0.014582 6.47231e-05
14.4693 0.0146587 0.000111144
14.5145 0.0147332 6.41499e-05
14.5598 0.0148086 0.00010692
14.6052 0.0148826 6.29889e-05
14.6506 0.0149559 0.000103799
14.6962 0.0150299 6.04419e-05
14.7419 0.0151009 0.000102333
14.7877 0.0151749 5.62874e-05
14.8336 0.0152439 0.000102345
14.8796 0.0153175 5.11061e-05
14.9257 0.0153852 0.000102877
14.9719 0.0154575 4.61317e-05
15.0182 0.0155249 0.00010255
15.0647 0.0155951 4.27024e-05
15.1112 0.0156629 0.000100249
15.1579 0.0157306 4.15208e-05
15.2047 0.0157988 9.58173e-05
15.2516 0.0158646 4.21057e-05
15.2986 0.0159322 9.03561e-05
15.3458 0.0159972 4.28302e-05
15.393 0.016063 8.58104e-05
15.4404 0.0161286 4.1694e-05
15.488 0.0161917 8.39088e-05
15.5356 0.0162582 3.75405e-05
15.5834 0.0163188 8.49699e-05
15.6313 0.0163857 3.10232e-05
15.6794 0.0164448 8.73616e-05
15.7276 0.0165105 2.4562e-05
15.7759 0.01657 8.8209e-05
15.8243 0.016633 2.10007e-05
15.873 0.016694 8.52186e-05
15.9217 0.0167538 2.15705e-05
15.9706 0.0168158 7.85691e-05
16.0197 0.016874 2.45376e-05
16.0689 0.0169349 7.13717e-05
16.1182 0.0169938 2.58694e-05
16.1677 0.0170515 6.78343e-05
16.2174 0.0171126 2.20406e-05
16.2672 0.0171666 6.99322e-05
16.3172 0.0172293 1.32398e-05
16.3674 0.0172815 7.50642e-05
16.4177 0.0173429 4.1689e-06
16.4682 0.0173966 7.72457e-05
16.5189 0.017454 7.99626e-07
16.5697 0.0175107 7.19672e-05
16.6208 0.0175641 4.82745e-06
16.672 0.0176221 6.11393e-05
16.7234 0.017675 1.07204e-05
16.775 0.01773 5.29041e-05
16.8268 0.0177864 9.56964e-06
16.8787 0.0178358 5.45144e-05
16.9309 0.017896 -1.93086e-06
16.9833 0.0179423 6.37529e-05
17.0359 0.0180016 -1.59323e-05
17.0887 0.0180505 6.8688e-05
17.1418 0.0181039 -1.96136e-05
17.195 0.0181582 5.95839e-05
17.2485 0.0182063 -1.00746e-05
17.3022 0.0182617 4.23877e-05
17.3562 0.0183117 -1.48755e-06
17.4104 0.0183604 3.56956e-05
17.4648 0.0184179 -1.08184e-05
17.5195 0.0184591 4.81157e-05
17.5744 0.0185193 -3.36437e-05
17.6296 0.0185621 6.16666e-05
17.6851 0.0186146 -4.35112e-05
17.7408 0.0186669 5.099e-05
17.7969 0.0187104 -2.74134e-05
17.8532 0.0187652 2.33694e-05
17.9098 0.0188129 -1.34164e-05
17.9667 0.0188562 1.81703e-05
18.0239 0.0189165 -3.52801e-05
18.0815 0.0189507 4.53851e-05
18.1393 0.0190099 -6.95222e-05
18.1975 0.0190546 5.37732e-05
18.256 0.0190972 -5.997e-05
18.3149 0.0191544 1.30978e-05
18.3742 0.0191954 -2.58492e-05
18.4338 0.0192392 -9.2881e-06
18.4938 0.0193013 -5.082e-05
18.5542 0.0193279 3.51138e-05
18.615 0.0193899 -0.000107556
18.6762 0.0194353 4.44855e-05
18.7379 0.01947 -7.70733e-05
18.8 0.0195305 -3.12878e-05
18.8625 0.019576 -3.53328e-05
18.9255 0.0196032 -2.15577e-05
18.9891 0.0196791 -0.00012599
19.0531 0.0197062 5.3632e-05
19.1177 0.0197461 -0.000140769
19.1828 0.0198156 -5.1027e-05
19.2484 0.01985 -3.96155e-05
19.3147 0.0198739 -6.92372e-05
19.3816 0.0199639 -0.00018691
19.4491 0.019987 5.72709e-05
19.5173 0.0200112 -0.000169323
19.5862 0.0200929 -0.000165172
19.6558 0.0201531 -7.57096e-05
19.7262 0.0201363 -5.88338e-06
19.7974 0.0202186 -0.000365178
19.8694 0.0203144 -0.00013651
19.9423 0.0203242 -2.35311e-05
20.0162 0.0203041 -0.000151106
20.091 0.0204402 -0.000598101
20.1669 0.0205696 -0.000271907
20.244 0.0205761 -5.29887e-07
20.3222 0.0204998 -4.45598e-05
20.4016 0.0206505 -0.000959003
20.4825 0.0210774 -0.00159375
20.5648 0.0217349 -0.00199621
20.6487 0.0223613 -0.0016239
20.7344 0.0229091 -0.00133424
20.8219 0.0232644 -0.000768609
20.9115 0.0235465 -0.00062489
21.0034 0.0236953 -0.000255797
21.0979 0.0238566 -0.000288182
21.1952 0.0239284 -3.11012e-06
21.2959 0.0240629 -0.000106129
21.4004 0.0241095 0.000170269
21.5093 0.0242534 3.21381e-05
21.6237 0.024288 0.000330089
21.7448 0.0244663 0.000164959
21.8747 0.0244912 0.000509933
22.0165 0.0247585 0.000319387
22.1768 0.0247806 0.000757279
22.3723 0.0255257 0.000529164


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda2.0Nc1Quantum/iFpOneLoop.txt <==
-22.3723 5.09233e-24 9.0049e-06
-22.1768 -9.29633e-25 9.24649e-06
-22.0165 -2.07083e-24 9.45109e-06
-21.8747 3.16472e-25 9.63723e-06
-21.7448 1.44606e-24 9.81191e-06
-21.6237 3.01252e-24 9.9787e-06
-21.5093 2.85489e-24 1.01397e-05
-21.4004 -2.01233e-24 1.02964e-05
-21.2959 7.59193e-24 1.04496e-05
-21.1952 3.59649e-24 1.06001e-05
-21.0979 9.86497e-25 1.07484e-05
-21.0034 2.76182e-24 1.0895e-05
-20.9115 -8.90136e-25 1.10402e-05
-20.8219 -2.48354e-24 1.11843e-05
-20.7344 -3.69222e-25 1.13275e-05
-20.6487 6.27994e-24 1.14699e-05
-20.5648 5.70216e-24 1.16118e-05
-20.4825 -2.68047e-24 1.17533e-05
-20.4016 -2.08599e-24 1.18945e-05
-20.3222 -9.59484e-24 1.20356e-05
-20.244 2.18548e-24 1.21766e-05
-20.1669 -7.39767e-24 1.23176e-05
-20.091 -8.02439e-24 1.24587e-05
-20.0162 4.82366e-24 1.25999e-05
-19.9423 -3.49668e-24 1.27414e-05
-19.8694 -9.27867e-24 1.28832e-05
-19.7974 1.47087e-23 1.30254e-05
-19.7262 -5.06845e-24 1.31679e-05
-19.6558 -3.68894e-25 1.33109e-05
-19.5862 -4.9354e-24 1.34544e-05
-19.5173 -1.31412e-24 1.35984e-05
-19.4491 3.36543e-24 1.3743e-05
-19.3816 -9.52415e-25 1.38882e-05
-19.3147 2.91768e-24 1.4034e-05
-19.2484 6.92449e-24 1.41806e-05
-19.1828 4.19005e-24 1.43278e-05
-19.1177 -8.21161e-24 1.44758e-05
-19.0531 -3.72837e-25 1.46246e-05
-18.9891 4.2024e-24 1.47742e-05
-18.9255 7.56778e-24 1.49246e-05
-18.8625 -6.92001e-24 1.50759e-05
-18.8 -1.17777e-23 1.52281e-05
-18.7379 5.72266e-24 1.53812e-05
-18.6762 1.59282e-23 1.55353e-05
-18.615 1.66817e-24 1.56903e-05
-18.5542 -5.99116e-24 1.58463e-05
-18.4938 -3.74939e-24 1.60033e-05
-18.4338 2.07914e-24 1.61614e-05
-18.3742 3.56594e-24 1.63205e-05
-18.3149 -5.95419e-24 1.64807e-05
-18.256 -2.60778e-24 1.66421e-05
-18.1975 -2.93147e-24 1.68045e-05
-18.1393 6.04825e-24 1.69682e-05
-18.0815 2.2329e-24 1.7133e-05
-18.0239 -1.58444e-24 1.7299e-05
-17.9667 1.66968e-24 1.74662e-05
-17.9098 -6.38722e-24 1.76347e-05
-17.8532 -6.04377e-24 1.78044e-05
-17.7969 -3.0026e-24 1.79755e-05
-17.7408 -1.03599e-23 1.81478e-05
-17.6851 6.85691e-24 1.83215e-05
-17.6296 1.55269e-23 1.84966e-05
-17.5744 -2.80781e-24 1.8673e-05
-17.5195 1.28058e-23 1.88508e-05
-17.4648 7.47114e-24 1.90301e-05
-17.4104 -5.99301e-24 1.92108e-05
-17.3562 -1.42321e-23 1.9393e-05
-17.3022 3.37327e-24 1.95766e-05
-17.2485 4.90256e-24 1.97618e-05
-17.195 1.16901e-23 1.99485e-05
-17.1418 -1.31613e-24 2.01368e-05
-17.0887 -8.6924e-24 2.03267e-05
-17.0359 6.0883e-24 2.05181e-05
-16.9833 -1.29623e-24 2.07112e-05
-16.9309 1.96005e-23 2.0906e-05
-16.8787 -5.7768e-24 2.11024e-05
-16.8268 -1.3607e-23 2.13005e-05
-16.775 3.09336e-25 2.15004e-05
-16.7234 -6.28954e-26 2.1702e-05
-16.672 -5.87952e-24 2.19054e-05
-16.6208 4.63711e-24 2.21106e-05
-16.5697 7.5123e-24 2.23176e-05
-16.5189 1.15672e-23 2.25265e-05
-16.4682 -1.09191e-23 2.27372e-05
-16.4177 4.93125e-24 2.29498e-05
-16.3674 -5.9454e-24 2.31644e-05
-16.3172 4.59337e-25 2.33809e-05
-16.2672 -3.40914e-24 2.35994e-05
-16.2174 -2.15076e-23 2.382e-05
-16.1677 -1.79881e-23 2.40425e-05
-16.1182 3.2532e-23 2.42671e-05
-16.0689 -9.31196e-24 2.44939e-05
-16.0197 9.02734e-25 2.47227e-05
-15.9706 3.04753e-23 2.49537e-05
-15.9217 1.32446e-23 2.51868e-05
-15.873 -5.51916e-24 2.54222e-05
-15.8243 -1.61845e-23 2.56598e-05
-15.7759 -4.66842e-24 2.58997e-05
-15.7276 -3.40368e-25 2.61419e-05
-15.6794 5.6708e-24 2.63864e-05
-15.6313 -6.39018e-24 2.66333e-05
-15.5834 -2.35765e-24 2.68826e-05
-15.5356 -6.98981e-24 2.71343e-05
-15.488 1.06518e-23 2.73885e-05
-15.4404 -1.29617e-23 2.76451e-05
-15.393 -7.18863e-24 2.79043e-05
-15.3458 -2.14857e-24 2.8166e-05
-15.2986 -2.10827e-23 2.84304e-05
-15.2516 1.29119e-23 2.86974e-05
-15.2047 -4.23816e-24 2.8967e-05
-15.1579 9.80796e-25 2.92393e-05
-15.1112 -1.21207e-23 2.95144e-05
-15.0647 -3.47112e-23 2.97923e-05
-15.0182 2.43292e-24 3.0073e-05
-14.9719 1.8918e-23 3.03565e-05
-14.9257 1.06795e-23 3.06429e-05
-14.8796 5.29776e-24 3.09323e-05
-14.8336 9.14535e-24 3.12246e-05
-14.7877 -3.55531e-23 3.15199e-05
-14.7419 2.12887e-24 3.18183e-05
-14.6962 -2.19521e-23 3.21198e-05
-14.6506 -2.31526e-23 3.24245e-05
-14.6052 2.31115e-23 3.27323e-05
-14.5598 2.61885e-23 3.30433e-05
-14.5145 -9.86377e-24 3.33576e-05
-14.4693 -1.29675e-24 3.36752e-05
-14.4243 1.33692e-23 3.39962e-05
-14.3793 -8.6999e-24 3.43206e-05
-14.3344 -3.50461e-24 3.46485e-05
-14.2896 2.87084e-23 3.49798e-05
-14.2449 1.30272e-23 3.53147e-05
-14.2003 -2.36989e-23 3.56532e-05
-14.1558 1.1385e-23 3.59954e-05
-14.1113 -2.16984e-23 3.63413e-05
-14.067 -6.43841e-24 3.66909e-05
-14.0227 1.13098e-23 3.70443e-05
-13.9786 -2.32123e-23 3.74016e-05
-13.9345 2.4613e-23 3.77628e-05
-13.8905 -2.90531e-23 3.8128e-05
-13.8466 8.0001e-24 3.84972e-05
-13.8028 -3.90301e-23 3.88705e-05
-13.759 2.05802e-23 3.9248e-05
-13.7153 -1.01934e-23 3.96296e-05
-13.6718 5.32501e-25 4.00155e-05
-13.6283 -1.62371e-24 4.04058e-05
-13.5848 -1.59582e-23 4.08004e-05
-13.5415 -1.4699e-23 4.11995e-05
-13.4982 1.63854e-23 4.16031e-05
-13.455 -5.30759e-23 4.20113e-05
-13.4119 2.96838e-23 4.24241e-05
-13.3689 1.86706e-24 4.28417e-05
-13.3259 -9.55243e-24 4.3264e-05
-13.283 -1.56393e-23 4.36912e-05
-13.2402 -4.62468e-23 4.41233e-05
-13.1974 1.33488e-23 4.45604e-05
-13.1547 2.4005e-23 4.50026e-05
-13.1121 8.15194e-24 4.545e-05
-13.0696 -7.61726e-24 4.59025e-05
-13.0271 1.0339e-23 4.63604e-05
-12.9847 -1.13455e-24 4.68237e-05
-12.9424 4.60307e-23 4.72924e-05
-12.9001 -5.60379e-24 4.77666e-05
-12.8579 -1.21969e-23 4.82465e-05
-12.8158 -3.10937e-23 4.87321e-05
-12.7737 -4.00743e-23 4.92235e-05
-12.7317 -6.33117e-23 4.97208e-05
-12.6898 1.74608e-23 5.0224e-05
-12.6479 1.32784e-23 5.07334e-05
-12.6061 -1.01706e-23 5.12488e-05
-12.5643 7.54551e-23 5.17706e-05
-12.5226 -1.18367e-23 5.22987e-05
-12.481 -7.05686e-23 5.28332e-05
-12.4394 6.38831e-23 5.33743e-05
-12.3979 1.80503e-23 5.3922e-05
-12.3565 -4.85702e-23 5.44765e-05
-12.3151 -2.28355e-23 5.50379e-05
-12.2738 -2.33516e-23 5.56062e-05
-12.2325 2.9438e-23 5.61816e-05
-12.1913 7.30498e-23 5.67642e-05
-12.1501 6.02051e-23 5.73541e-05
-12.109 1.92293e-23 5.79514e-05
-12.068 -5.63324e-23 5.85562e-05
-12.027 -2.69721e-23 5.91687e-05
-11.986 8.04981e-23 5.97889e-05
-11.9452 5.79252e-23 6.04171e-05
-11.9043 -2.66017e-23 6.10533e-05
-11.8636 8.26269e-23 6.16976e-05
-11.8228 -1.18703e-22 6.23503e-05
-11.7822 8.18289e-24 6.30113e-05
-11.7415 -6.48829e-24 6.36809e-05
-11.701 9.17338e-24 6.43593e-05
-11.6605 8.17152e-23 6.50464e-05
-11.62 6.48318e-23 6.57426e-05
-11.5796 -3.79155e-23 6.64479e-05
-11.5392 1.15335e-22 6.71624e-05
-11.4989 -2.15398e-23 6.78865e-05
-11.4587 7.26904e-24 6.86201e-05
-11.4184 4.25641e-23 6.93634e-05
-11.3783 -8.33976e-23 7.01167e-05
-11.3381 -4.33868e-23 7.08801e-05
-11.2981 1.06213e-23 7.16538e-05
-11.2581 -9.29621e-23 7.24379e-05
-11.2181 9.12339e-24 7.32326e-05
-11.1781 5.76085e-23 7.40381e-05
-11.1383 3.1461e-23 7.48545e-05
-11.0984 1.376e-23 7.56821e-05
-11.0586 6.90795e-23 7.65211e-05
-11.0189 -4.28996e-23 7.73717e-05
-10.9792 -1.15478e-22 7.8234e-05
-10.9395 9.90009e-23 7.91082e-05
-10.8999 -1.73324e-23 7.99946e-05
-10.8603 -8.2092e-23 8.08934e-05
-10.8208 2.06958e-23 8.18048e-05
-10.7813 2.83456e-23 8.2729e-05
-10.7418 4.02726e-23 8.36663e-05
-10.7024 3.56195e-23 8.46169e-05
-10.6631 -2.28942e-23 8.55809e-05
-10.6238 3.36439e-24 8.65587e-05
-10.5845 5.36483e-23 8.75505e-05
-10.5452 -3.12906e-23 8.85566e-05
-10.506 2.68229e-23 8.95772e-05
-10.4669 2.31804e-23 9.06126e-05
-10.4278 2.50356e-23 9.1663e-05
-10.3887 -1.14621e-23 9.27287e-05
-10.3496 7.31451e-24 9.38101e-05
-10.3106 3.1581e-23 9.49073e-05
-10.2717 -2.50128e-23 9.60207e-05
-10.2328 -4.83037e-23 9.71506e-05
-10.1939 -1.21623e-22 9.82973e-05
-10.155 -6.91834e-24 9.94611e-05
-10.1162 -7.80972e-23 0.000100642
-10.0774 9.32649e-23 0.000101841
-10.0387 1.26898e-22 0.000103058
-10 7.15418e-23 0.000104294
-9.96134 -8.94796e-23 0.000105548
-9.92271 7.47059e-23 0.000106822
-9.88412 1.15953e-22 0.000108115
-9.84557 3.15592e-23 0.000109428
-9.80704 -9.5607e-23 0.000110761
-9.76856 3.42614e-23 0.000112115
-9.73011 -7.60156e-23 0.00011349
-9.69169 -1.98193e-23 0.000114886
-9.65331 9.88346e-23 0.000116304
-9.61496 -3.49544e-23 0.000117745
-9.57664 -6.37031e-23 0.000119208
-9.53836 -4.06941e-24 0.000120695
-9.50011 7.31236e-23 0.000122206
-9.46189 3.85404e-23 0.00012374
-9.42371 -5.54322e-23 0.000125299
-9.38556 -2.94374e-23 0.000126884
-9.34744 -1.41593e-23 0.000128494
-9.30935 3.32465e-23 0.00013013
-9.2713 -1.69338e-22 0.000131794
-9.23327 -1.3776e-22 0.000133484
-9.19528 -9.39991e-23 0.000135202
-9.15732 -1.61124e-22 0.000136949
-9.11939 -3.85893e-23 0.000138725
-9.08149 -8.2505e-23 0.00014053
-9.04362 -1.70763e-22 0.000142366
-9.00578 -4.21932e-23 0.000144233
-8.96797 -9.23052e-24 0.000146131
-8.93019 2.69962e-22 0.000148062
-8.89244 -1.49037e-22 0.000150025
-8.85471 -1.45136e-22 0.000152022
-8.81702 -1.59063e-22 0.000154054
-8.77936 -3.3127e-22 0.00015612
-8.74172 -2.75683e-22 0.000158223
-8.70412 3.47876e-23 0.000160362
-8.66654 1.07948e-22 0.000162539
-8.62899 1.09748e-22 0.000164754
-8.59146 3.26028e-23 0.000167008
-8.55397 3.30099e-22 0.000169302
-8.5165 -4.03336e-22 0.000171638
-8.47906 1.44921e-22 0.000174015
-8.44165 -1.19229e-22 0.000176435
-8.40426 -1.74703e-22 0.000178898
-8.3669 -2.29386e-22 0.000181407
-8.32956 1.41172e-22 0.000183962
-8.29226 1.6722e-22 0.000186563
-8.25497 2.24485e-22 0.000189212
-8.21772 8.35728e-23 0.000191911
-8.18049 -1.12085e-22 0.00019466
-8.14328 3.89176e-22 0.00019746
-8.1061 -1.40772e-22 0.000200313
-8.06895 7.94775e-23 0.00020322
-8.03182 1.04343e-22 0.000206182
-7.99471 -3.04859e-23 0.0002092
-7.95763 -2.8957e-23 0.000212277
-7.92058 1.10137e-22 0.000215413
-7.88355 -3.16902e-22 0.00021861
-7.84654 1.79381e-22 0.000221869
-7.80955 -3.16548e-22 0.000225192
-7.77259 4.50332e-23 0.00022858
-7.73566 -2.37276e-22 0.000232035
-7.69874 -3.51731e-23 0.000235559
-7.66185 4.79689e-23 0.000239154
-7.62498 4.34319e-22 0.000242821
-7.58814 1.63951e-22 0.000246562
-7.55132 -2.02933e-22 0.000250379
-7.51452 -4.13968e-23 0.000254274
-7.47774 1.01827e-22 0.000258249
-7.44099 2.66142e-22 0.000262306
-7.40425 -2.81916e-22 0.000266448
-7.36754 1.13469e-22 0.000270676
-7.33085 2.53151e-22 0.000274992
-7.29418 -9.11823e-23 0.0002794
-7.25754 8.4713e-23 0.000283902
-7.22091 -1.26257e-22 0.0002885
-7.18431 -3.67759e-22 0.000293196
-7.14772 -5.85579e-23 0.000297994
-7.11116 -4.4465e-22 0.000302897
-7.07462 1.35926e-22 0.000307906
-7.0381 -2.88223e-22 0.000313026
-7.00159 2.65584e-22 0.000318259
-6.96511 -1.59125e-22 0.000323608
-6.92865 -3.63223e-22 0.000329078
-6.89221 -1.368e-23 0.00033467
-6.85579 -4.12166e-22 0.000340389
-6.81938 -2.07701e-22 0.000346239
-6.783 2.83245e-22 0.000352223
-6.74664 -6.94547e-23 0.000358345
-6.71029 3.71194e-22 0.000364609
-6.67397 8.939e-23 0.00037102
-6.63766 4.93916e-22 0.000377582
-6.60137 6.31338e-24 0.000384299
-6.5651 -6.57251e-22 0.000391176
-6.52885 3.70333e-22 0.000398218
-6.49262 -2.57975e-22 0.00040543
-6.4564 3.0497e-22 0.000412818
-6.42021 -6.79503e-22 0.000420386
-6.38403 2.66952e-22 0.000428141
-6.34786 -2.05246e-22 0.000436089
-6.31172 7.74617e-23 0.000444234
-6.27559 -1.50826e-23 0.000452585
-6.23949 -3.65528e-22 0.000461147
-6.20339 4.53474e-22 0.000469928
-6.16732 1.2664e-21 0.000478934
-6.13126 1.95133e-21 0.000488173
-6.09522 4.81836e-22 0.000497653
-6.05919 8.17135e-22 0.000507382
-6.02319 8.58696e-22 0.000517368
-5.9872 1.66405e-21 0.00052762
-5.95122 -1.28934e-21 0.000538147
-5.91526 -1.00524e-21 0.000548959
-5.87932 1.08079e-23 0.000560065
-5.84339 3.44933e-22 0.000571476
-5.80748 1.82718e-21 0.000583202
-5.77158 -1.03846e-21 0.000595256
-5.7357 -7.90093e-23 0.000607648
-5.69984 -9.17542e-22 0.000620391
-5.66399 1.86514e-21 0.000633497
-5.62815 5.86218e-22 0.000646981
-5.59233 -1.58199e-21 0.000660856
-5.55653 5.22323e-22 0.000675137
-5.52074 1.6991e-21 0.000689839
-5.48497 1.07975e-21 0.000704978
-5.4492 7.56906e-22 0.000720571
-5.41346 -7.35115e-22 0.000736636
-5.37773 -1.32791e-21 0.000753191
-5.34201 1.80897e-21 0.000770255
-5.30631 3.40461e-22 0.000787849
-5.27062 9.66875e-22 0.000805994
-5.23494 1.30771e-21 0.000824712
-5.19928 -2.08386e-21 0.000844028
-5.16363 -8.19465e-22 0.000863964
-5.128 1.44551e-22 0.000884548
-5.09237 -2.06636e-21 0.000905807
-5.05677 -5.33543e-22 0.000927769
-5.02117 -1.00742e-21 0.000950464
-4.98559 -3.16093e-21 0.000973925
-4.95002 2.35616e-21 0.000998185
-4.91446 -9.11566e-22 0.00102328
-4.87892 -2.36342e-21 0.00104924
-4.84339 -1.34582e-21 0.00107612
-4.80787 -4.35972e-21 0.00110395
-4.77237 1.00431e-21 0.00113277
-4.73687 -1.39469e-21 0.00116264
-4.70139 -2.65429e-21 0.0011936
-4.66592 -1.84862e-21 0.0012257
-4.63046 1.75243e-21 0.001259
-4.59502 3.57465e-21 0.00129356
-4.55958 1.18009e-21 0.00132943
-4.52416 2.47375e-21 0.00136669
-4.48875 -1.43362e-21 0.0014054
-4.45335 -2.35504e-21 0.00144564
-4.41797 1.9323e-21 0.00148749
-4.38259 1.9918e-21 0.00153103
-4.34722 -3.70882e-21 0.00157634
-4.31187 -2.8636e-21 0.00162353
-4.27653 -7.10439e-21 0.00167269
-4.24119 -4.1129e-21 0.00172393
-4.20587 -2.27399e-21 0.00177737
-4.17056 1.21857e-21 0.00183312
-4.13526 2.17955e-21 0.00189133
-4.09997 -2.51253e-21 0.00195214
-4.06469 -4.88816e-22 0.00201568
-4.02942 -2.49503e-22 0.00208213
-3.99416 7.68761e-21 0.00215166
-3.95891 -3.28639e-21 0.00222445
-3.92367 -1.58517e-21 0.0023007
-3.88844 6.00701e-21 0.00238064
-3.85322 -4.18867e-21 0.00246449
-3.81801 4.03836e-21 0.0025525
-3.7828 4.37367e-21 0.00264494
-3.74761 -9.63776e-23 0.00274211
-3.71243 1.0925e-20 0.00284432
-3.67726 -4.31247e-21 0.00295192
-3.64209 5.89312e-21 0.00306527
-3.60694 -4.1229e-21 0.00318479
-3.57179 -1.36526e-20 0.0033109
-3.53665 -4.54479e-21 0.00344409
-3.50152 1.11698e-20 0.00358487
-3.4664 -5.80532e-21 0.00373382
-3.43129 -1.01386e-20 0.00389155
-3.39619 -6.08972e-21 0.00405875
-3.36109 9.77289e-21 0.00423616
-3.32601 -2.08341e-21 0.00442461
-3.29093 -1.2135e-20 0.00462498
-3.25586 6.88135e-21 0.00483827
-3.2208 7.22435e-21 0.00506559
-3.18574 1.17192e-21 0.00530813
-3.1507 1.60172e-20 0.00556725
-3.11566 -5.66755e-21 0.00584444
-3.08063 -2.97801e-20 0.00614134
-3.0456 -6.09792e-20 0.00645981
-3.01059 -3.18796e-20 0.00680191
-2.97558 -1.13845e-20 0.00716997
-2.94058 3.28529e-20 0.00756656
-2.90558 -1.65876e-20 0.00799462
-2.87059 1.24781e-20 0.00845743
-2.83561 3.62211e-20 0.00895874
-2.80064 -2.6816e-20 0.00950277
-2.76567 2.39601e-20 0.0100943
-2.73071 -1.78985e-20 0.010739
-2.69576 -4.43881e-20 0.0114429
-2.66081 -2.3653e-20 0.0122135
-2.62587 -3.95615e-20 0.0130591
-2.59094 7.58603e-21 0.0139893
-2.55601 -1.04662e-19 0.0150155
-2.52109 5.35136e-20 0.0161509
-2.48617 -8.04486e-20 0.0174109
-2.45126 1.44198e-19 0.0188138
-2.41636 1.26929e-19 0.0203814
-2.38146 3.9171e-22 0.0221395
-2.34657 3.96633e-20 0.0241192
-2.31168 -7.79303e-20 0.0263581
-2.2768 5.63657e-20 0.0289019
-2.24192 -3.18061e-19 0.0318068
-2.20705 3.27694e-21 0.0351421
-2.17219 -3.94893e-19 0.0389943
-2.13733 -4.28369e-19 0.0434726
-2.10247 -3.00461e-19 0.0487157
-2.06762 1.04613e-19 0.0549026
-2.03278 -5.97566e-19 0.0622668
-1.99794 -6.42831e-19 0.0711175
-1.9631 3.94924e-19 0.0818707
-1.92827 -1.77603e-18 0.095096
-1.89345 4.48126e-19 0.11159
-1.85862 1.87055e-19 0.13249
-1.82381 -6.68667e-20 0.159468
-1.78899 2.05676e-18 0.195053
-1.75419 3.56524e-18 0.243213
-1.71938 4.64389e-18 0.310438
-1.68458 -3.60484e-18 0.407893
-1.64979 7.93213e-18 0.555997
-1.61499 -6.95977e-18 0.79498
-1.58021 3.77664e-17 1.21165
-1.54542 -9.1293e-17 2.01393
-1.51064 1.14972e-16 3.74274
-1.47586 3.16544e-16 7.52818
-1.44109 -4.0479e-17 11.2323
-1.40632 3.99227e-16 7.61834
-1.37155 -1.68028e-17 3.92172
-1.33679 7.01424e-17 2.19475
-1.30203 7.52906e-17 1.37254
-1.26727 2.82115e-17 0.935291
-1.23251 -5.39368e-18 0.678978
-1.19776 1.09011e-18 0.516864
-1.16301 -1.90143e-18 0.408108
-1.12827 3.40397e-18 0.331689
-1.09352 -9.52564e-19 0.275963
-1.05878 3.56177e-19 0.234079
-1.02405 -1.49385e-18 0.201801
-0.989309 -3.29906e-18 0.176399
-0.954576 5.01405e-19 0.156049
-0.919844 -1.18454e-18 0.139497
-0.885115 -1.67636e-19 0.125856
-0.850388 4.7276e-19 0.114485
-0.815663 -2.8371e-19 0.104914
-0.78094 5.54729e-20 0.0967876
-0.746219 -8.52e-20 0.0898359
-0.711499 -4.32145e-19 0.0838506
-0.676781 -4.66271e-19 0.0786685
-0.642065 -1.60189e-19 0.0741603
-0.60735 -1.73102e-19 0.070223
-0.572637 2.38426e-19 0.0667733
-0.537925 5.08739e-20 0.0637434
-0.503214 7.73748e-20 0.0610779
-0.468504 1.4045e-20 0.0587311
-0.433796 7.25371e-20 0.0566653
-0.399089 1.22982e-19 0.0548489
-0.364382 -8.81959e-21 0.0532556
-0.329676 5.45684e-20 0.0518637
-0.294972 -6.31793e-20 0.0506546
-0.260267 -4.61264e-20 0.0496132
-0.225564 4.90423e-20 0.0487266
-0.190861 -1.4244e-20 0.0479845
-0.156158 -5.85699e-21 0.0473782
-0.121456 4.22285e-20 0.0469009
-0.0867541 1.14569e-20 0.0465474
-0.0520524 -4.34587e-22 0.0463138
-0.0173508 5.33862e-22 0.0461976
0.0173508 8.79939e-22 0.0461976
0.0520524 2.63286e-21 0.0463138
0.0867541 -2.21152e-21 0.0465474
0.121456 -3.86013e-20 0.0469009
0.156158 1.26052e-20 0.0473782
0.190861 2.53881e-20 0.0479845
0.225564 -4.4518e-20 0.0487266
0.260267 3.67387e-21 0.0496132
0.294972 6.26383e-20 0.0506546
0.329676 2.07014e-20 0.0518637
0.364382 -1.49994e-19 0.0532556
0.399089 1.22727e-19 0.0548489
0.433796 -8.94559e-20 0.0566653
0.468504 -7.24755e-20 0.0587311
0.503214 -1.07506e-19 0.0610779
0.537925 -1.66235e-19 0.0637434
0.572637 7.63727e-20 0.0667733
0.60735 2.34353e-19 0.070223
0.642065 2.52163e-19 0.0741603
0.676781 4.60542e-19 0.0786685
0.711499 -2.23437e-20 0.0838506
0.746219 6.56847e-19 0.0898359
0.78094 2.78466e-19 0.0967876
0.815663 -5.69074e-19 0.104914
0.850388 -3.52e-20 0.114485
0.885115 -1.99238e-18 0.125856
0.919844 1.13528e-18 0.139497
0.954576 3.13066e-19 0.156049
0.989309 -2.49064e-18 0.176399
1.02405 -2.55385e-18 0.201801
1.05878 -2.01326e-18 0.234079
1.09352 1.40586e-18 0.275963
1.12827 -1.86725e-18 0.331689
1.16301 -1.11896e-17 0.408108
1.19776 -9.40393e-18 0.516864
1.23251 -8.97949e-18 0.678978
1.26727 4.95621e-18 0.935291
1.30203 -2.54387e-17 1.37254
1.33679 -2.68162e-17 2.19475
1.37155 1.8661e-16 3.92172
1.40632 -1.12707e-16 7.61834
1.44109 -1.50429e-17 11.2323
1.47586 -2.10278e-16 7.52818
1.51064 -1.80227e-16 3.74274
1.54542 1.10546e-16 2.01393
1.58021 -3.13742e-18 1.21165
1.61499 -1.39096e-17 0.79498
1.64979 1.10234e-17 0.555997
1.68458 -3.75742e-18 0.407893
1.71938 2.40095e-18 0.310438
1.75419 4.6795e-18 0.243213
1.78899 7.42195e-19 0.195053
1.82381 -1.44581e-18 0.159468
1.85862 1.22907e-18 0.13249
1.89345 -7.21894e-19 0.11159
1.92827 -1.69679e-18 0.095096
1.9631 1.32482e-19 0.0818707
1.99794 -3.9387e-19 0.0711175
2.03278 3.66964e-19 0.0622668
2.06762 -2.15887e-19 0.0549026
2.10247 -1.19155e-19 0.0487157
2.13733 -3.76897e-19 0.0434726
2.17219 1.73573e-19 0.0389943
2.20705 -1.62826e-19 0.0351421
2.24192 2.82991e-19 0.0318068
2.2768 6.46304e-20 0.0289019
2.31168 2.12905e-20 0.0263581
2.34657 1.56376e-20 0.0241192
2.38146 6.36293e-20 0.0221395
2.41636 2.31143e-20 0.0203814
2.45126 -4.07431e-20 0.0188138
2.48617 2.8796e-20 0.0174109
2.52109 5.13365e-21 0.0161509
2.55601 2.12562e-22 0.0150155
2.59094 1.01324e-19 0.0139893
2.62587 -1.36289e-20 0.0130591
2.66081 -6.27622e-20 0.0122135
2.69576 1.9881e-20 0.0114429
2.73071 -1.2618e-20 0.010739
2.76567 8.37608e-20 0.0100943
2.80064 -2.19633e-20 0.00950277
2.83561 3.18805e-20 0.00895874
2.87059 7.89749e-20 0.00845743
2.90558 -2.47723e-20 0.00799462
2.94058 3.00186e-21 0.00756656
2.97558 -3.65546e-21 0.00716997
3.01059 4.03855e-20 0.00680191
3.0456 -2.90252e-20 0.00645981
3.08063 3.26227e-20 0.00614134
3.11566 -1.326e-20 0.00584444
3.1507 -7.99882e-21 0.00556725
3.18574 2.67188e-21 0.00530813
3.2208 -2.15821e-20 0.00506559
3.25586 3.92651e-21 0.00483827
3.29093 -2.32424e-20 0.00462498
3.32601 7.99638e-22 0.00442461
3.36109 -8.81611e-22 0.00423616
3.39619 -4.50908e-21 0.00405875
3.43129 2.19249e-20 0.00389155
3.4664 -1.89599e-20 0.00373382
3.50152 -2.33227e-21 0.00358487
3.53665 -1.64793e-20 0.00344409
3.57179 5.12729e-21 0.0033109
3.60694 1.89495e-20 0.00318479
3.64209 1.37047e-20 0.00306527
3.67726 -1.20783e-20 0.00295192
3.71243 5.5189e-21 0.00284432
3.74761 2.06315e-21 0.00274211
3.7828 9.4697e-23 0.00264494
3.81801 -5.90688e-21 0.0025525
3.85322 9.46313e-21 0.00246449
3.88844 -7.10459e-21 0.00238064
3.92367 7.06348e-22 0.0023007
3.95891 6.38264e-21 0.00222445
3.99416 2.11314e-21 0.00215166
4.02942 -3.33878e-21 0.00208213
4.06469 -4.95987e-21 0.00201568
4.09997 -2.11768e-21 0.00195214
4.13526 -1.7263e-21 0.00189133
4.17056 2.8297e-21 0.00183312
4.20587 -2.6353e-21 0.00177737
4.24119 5.10083e-21 0.00172393
4.27653 3.01555e-21 0.00167269
4.31187 -2.98425e-21 0.00162353
4.34722 -6.79166e-22 0.00157634
4.38259 -5.7452e-23 0.00153103
4.41797 -1.57389e-21 0.00148749
4.45335 -3.53505e-21 0.00144564
4.48875 2.37814e-21 0.0014054
4.52416 7.47941e-22 0.00136669
4.55958 -1.56666e-21 0.00132943
4.59502 2.75079e-21 0.00129356
4.63046 -2.52869e-21 0.001259
4.66592 -1.73739e-21 0.0012257
4.70139 -1.93058e-21 0.0011936
4.73687 -2.36862e-21 0.00116264
4.77237 1.62179e-21 0.00113277
4.80787 -8.23196e-22 0.00110395
4.84339 -1.01619e-21 0.00107612
4.87892 -1.94782e-21 0.00104924
4.91446 4.1895e-22 0.00102328
4.95002 2.75561e-21 0.000998185
4.98559 3.42775e-21 0.000973925
5.02117 1.04306e-21 0.000950464
5.05677 -1.67302e-21 0.000927769
5.09237 8.14404e-22 0.000905807
5.128 -3.00813e-22 0.000884548
5.16363 1.16481e-21 0.000863964
5.19928 -1.85153e-21 0.000844028
5.23494 2.30376e-21 0.000824712
5.27062 1.50686e-21 0.000805994
5.30631 -5.42851e-23 0.000787849
5.34201 4.41176e-22 0.000770255
5.37773 1.24714e-21 0.000753191
5.41346 -4.40908e-22 0.000736636
5.4492 1.86249e-21 0.000720571
5.48497 1.57941e-21 0.000704978
5.52074 2.58925e-21 0.000689839
5.55653 5.98833e-22 0.000675137
5.59233 -1.62363e-22 0.000660856
5.62815 1.11571e-21 0.000646981
5.66399 -7.67837e-22 0.000633497
5.69984 3.7537e-22 0.000620391
5.7357 2.38335e-21 0.000607648
5.77158 -1.2297e-21 0.000595256
5.80748 2.01655e-21 0.000583202
5.84339 1.44937e-22 0.000571476
5.87932 1.20216e-21 0.000560065
5.91526 4.9747e-22 0.000548959
5.95122 -2.6217e-22 0.000538147
5.9872 -6.9335e-22 0.00052762
6.02319 1.67012e-21 0.000517368
6.05919 7.7421e-22 0.000507382
6.09522 -4.66554e-22 0.000497653
6.13126 -3.8791e-23 0.000488173
6.16732 1.17143e-21 0.000478934
6.20339 -3.93182e-22 0.000469928
6.23949 8.26419e-22 0.000461147
6.27559 -9.83126e-22 0.000452585
6.31172 1.53406e-22 0.000444234
6.34786 -4.72658e-22 0.000436089
6.38403 -1.57065e-21 0.000428141
6.42021 -1.63146e-21 0.000420386
6.4564 1.92321e-22 0.000412818
6.49262 -2.11335e-22 0.00040543
6.52885 6.59175e-22 0.000398218
6.5651 -3.47943e-22 0.000391176
6.60137 -1.00049e-21 0.000384299
6.63766 -1.09277e-22 0.000377582
6.67397 1.03158e-21 0.00037102
6.71029 4.40813e-22 0.000364609
6.74664 -4.52108e-22 0.000358345
6.783 1.53693e-22 0.000352223
6.81938 1.43306e-22 0.000346239
6.85579 -1.71299e-22 0.000340389
6.89221 5.96222e-22 0.00033467
6.92865 -2.69464e-22 0.000329078
6.96511 -2.9563e-22 0.000323608
7.00159 -2.19172e-23 0.000318259
7.0381 7.05263e-23 0.000313026
7.07462 -2.66377e-23 0.000307906
7.11116 -3.09547e-22 0.000302897
7.14772 2.25388e-22 0.000297994
7.18431 4.11323e-22 0.000293196
7.22091 -5.99435e-22 0.0002885
7.25754 6.45426e-23 0.000283902
7.29418 -2.64738e-22 0.0002794
7.33085 -1.34282e-22 0.000274992
7.36754 2.88714e-22 0.000270676
7.40425 -2.09619e-22 0.000266448
7.44099 1.26632e-22 0.000262306
7.47774 1.51501e-22 0.000258249
7.51452 1.89983e-22 0.000254274
7.55132 2.30111e-23 0.000250379
7.58814 -3.56009e-23 0.000246562
7.62498 2.64062e-22 0.000242821
7.66185 2.48574e-22 0.000239154
7.69874 -1.42931e-22 0.000235559
7.73566 2.49713e-22 0.000232035
7.77259 3.97962e-23 0.00022858
7.80955 2.09483e-22 0.000225192
7.84654 -2.25099e-22 0.000221869
7.88355 5.73455e-23 0.00021861
7.92058 3.27547e-23 0.000215413
7.95763 2.27111e-22 0.000212277
7.99471 -5.00745e-23 0.0002092
8.03182 -9.37383e-24 0.000206182
8.06895 -1.49649e-23 0.00020322
8.1061 -9.74538e-23 0.000200313
8.14328 1.91494e-22 0.00019746
8.18049 -1.13728e-22 0.00019466
8.21772 -1.21076e-22 0.000191911
8.25497 9.85382e-23 0.000189212
8.29226 8.38875e-24 0.000186563
8.32956 -1.91591e-22 0.000183962
8.3669 2.22689e-22 0.000181407
8.40426 -3.14644e-22 0.000178898
8.44165 6.64833e-23 0.000176435
8.47906 5.64683e-23 0.000174015
8.5165 2.40878e-22 0.000171638
8.55397 2.41663e-23 0.000169302
8.59146 2.52203e-22 0.000167008
8.62899 -1.96831e-22 0.000164754
8.66654 8.82032e-23 0.000162539
8.70412 -5.83461e-23 0.000160362
8.74172 -6.27761e-23 0.000158223
8.77936 -9.28147e-23 0.00015612
8.81702 -1.13653e-22 0.000154054
8.85471 6.57574e-23 0.000152022
8.89244 3.58111e-23 0.000150025
8.93019 1.49232e-22 0.000148062
8.96797 -2.7997e-22 0.000146131
9.00578 2.36473e-23 0.000144233
9.04362 2.78235e-22 0.000142366
9.08149 9.2902e-23 0.00014053
9.11939 -2.18553e-22 0.000138725
9.15732 -9.3502e-23 0.000136949
9.19528 8.78327e-23 0.000135202
9.23327 -1.6594e-22 0.000133484
9.2713 -8.38369e-23 0.000131794
9.30935 -8.60023e-26 0.00013013
9.34744 -9.10864e-24 0.000128494
9.38556 1.49179e-22 0.000126884
9.42371 -5.32117e-23 0.000125299
9.46189 -1.11489e-22 0.00012374
9.50011 -6.86043e-23 0.000122206
9.53836 -1.57912e-24 0.000120695
9.57664 -6.78214e-23 0.000119208
9.61496 -1.42147e-22 0.000117745
9.65331 -1.23488e-23 0.000116304
9.69169 -1.67675e-22 0.000114886
9.73011 -1.6101e-22 0.00011349
9.76856 -3.7127e-23 0.000112115
9.80704 -1.83144e-22 0.000110761
9.84557 1.02684e-22 0.000109428
9.88412 -1.96727e-22 0.000108115
9.92271 -7.20313e-23 0.000106822
9.96134 5.30074e-23 0.000105548
10 -1.87158e-22 0.000104294
10.0387 3.85086e-23 0.000103058
10.0774 9.43908e-23 0.000101841
10.1162 -3.84959e-23 0.000100642
10.155 -1.13189e-22 9.94611e-05
10.1939 -5.29574e-23 9.82973e-05
10.2328 6.40443e-23 9.71506e-05
10.2717 -4.49589e-23 9.60207e-05
10.3106 9.48049e-23 9.49073e-05
10.3496 4.02404e-23 9.38101e-05
10.3887 -3.00989e-23 9.27287e-05
10.4278 5.98205e-23 9.1663e-05
10.4669 8.59143e-23 9.06126e-05
10.506 1.64581e-22 8.95772e-05
10.5452 -1.02535e-22 8.85566e-05
10.5845 -6.33248e-23 8.75505e-05
10.6238 -3.23356e-23 8.65587e-05
10.6631 -7.74581e-23 8.55809e-05
10.7024 -9.24814e-23 8.46169e-05
10.7418 9.94693e-23 8.36663e-05
10.7813 9.07902e-23 8.2729e-05
10.8208 6.68266e-23 8.18048e-05
10.8603 6.44967e-23 8.08934e-05
10.8999 -4.78732e-23 7.99946e-05
10.9395 -1.02231e-22 7.91082e-05
10.9792 4.83311e-23 7.8234e-05
11.0189 9.94423e-23 7.73717e-05
11.0586 6.08146e-24 7.65211e-05
11.0984 -4.15138e-23 7.56821e-05
11.1383 8.02053e-23 7.48545e-05
11.1781 7.80846e-23 7.40381e-05
11.2181 -9.84752e-23 7.32326e-05
11.2581 1.16807e-23 7.24379e-05
11.2981 1.4688e-23 7.16538e-05
11.3381 5.39346e-23 7.08801e-05
11.3783 1.00314e-22 7.01167e-05
11.4184 4.84719e-23 6.93634e-05
11.4587 4.58164e-23 6.86201e-05
11.4989 -4.92095e-23 6.78865e-05
11.5392 1.81284e-23 6.71624e-05
11.5796 -5.10503e-23 6.64479e-05
11.62 2.49385e-23 6.57426e-05
11.6605 -5.23108e-23 6.50464e-05
11.701 -4.92394e-23 6.43593e-05
11.7415 2.96638e-23 6.36809e-05
11.7822 -4.51788e-23 6.30113e-05
11.8228 -5.55581e-23 6.23503e-05
11.8636 -5.23815e-23 6.16976e-05
11.9043 6.81329e-23 6.10533e-05
11.9452 2.57528e-23 6.04171e-05
11.986 7.30538e-23 5.97889e-05
12.027 -3.38502e-23 5.91687e-05
12.068 2.64114e-23 5.85562e-05
12.109 -2.14521e-24 5.79514e-05
12.1501 -9.31062e-23 5.73541e-05
12.1913 -1.52801e-23 5.67642e-05
12.2325 -4.50838e-23 5.61816e-05
12.2738 6.67842e-23 5.56062e-05
12.3151 3.32487e-23 5.50379e-05
12.3565 -5.20288e-24 5.44765e-05
12.3979 -2.36205e-23 5.3922e-05
12.4394 1.4735e-23 5.33743e-05
12.481 -6.44631e-23 5.28332e-05
12.5226 5.94755e-23 5.22987e-05
12.5643 2.18905e-23 5.17706e-05
12.6061 6.33445e-23 5.12488e-05
12.6479 -5.08462e-23 5.07334e-05
12.6898 2.37801e-23 5.0224e-05
12.7317 -3.52162e-23 4.97208e-05
12.7737 -5.37371e-23 4.92235e-05
12.8158 -4.2609e-23 4.87321e-05
12.8579 1.68428e-23 4.82465e-05
12.9001 6.84903e-23 4.77666e-05
12.9424 -5.7208e-23 4.72924e-05
12.9847 -6.84217e-24 4.68237e-05
13.0271 -1.74074e-23 4.63604e-05
13.0696 3.35861e-23 4.59025e-05
13.1121 -2.63708e-23 4.545e-05
13.1547 2.79306e-23 4.50026e-05
13.1974 -4.30666e-23 4.45604e-05
13.2402 -1.69449e-23 4.41233e-05
13.283 3.26562e-23 4.36912e-05
13.3259 1.70214e-23 4.3264e-05
13.3689 2.38823e-24 4.28417e-05
13.4119 -2.04051e-23 4.24241e-05
13.455 1.41002e-23 4.20113e-05
13.4982 4.70213e-23 4.16031e-05
13.5415 2.57726e-23 4.11995e-05
13.5848 2.61656e-23 4.08004e-05
13.6283 1.16113e-23 4.04058e-05
13.6718 1.81947e-24 4.00155e-05
13.7153 -2.0967e-24 3.96296e-05
13.759 1.75846e-23 3.9248e-05
13.8028 -3.90783e-24 3.88705e-05
13.8466 2.18753e-24 3.84972e-05
13.8905 1.86241e-23 3.8128e-05
13.9345 2.58084e-23 3.77628e-05
13.9786 4.78267e-23 3.74016e-05
14.0227 -8.3743e-24 3.70443e-05
14.067 -4.92415e-24 3.66909e-05
14.1113 -1.53963e-23 3.63413e-05
14.1558 1.33531e-23 3.59954e-05
14.2003 -1.64173e-23 3.56532e-05
14.2449 1.74114e-23 3.53147e-05
14.2896 1.05039e-23 3.49798e-05
14.3344 -3.2558e-23 3.46485e-05
14.3793 8.60737e-24 3.43206e-05
14.4243 -7.25992e-24 3.39962e-05
14.4693 1.3023e-23 3.36752e-05
14.5145 -7.77573e-24 3.33576e-05
14.5598 -2.95773e-24 3.30433e-05
14.6052 -1.42454e-23 3.27323e-05
14.6506 -1.19309e-23 3.24245e-05
14.6962 -1.17051e-23 3.21198e-05
14.7419 1.30079e-23 3.18183e-05
14.7877 1.10954e-23 3.15199e-05
14.8336 -3.83024e-24 3.12246e-05
14.8796 6.01971e-24 3.09323e-05
14.9257 -1.71355e-23 3.06429e-05
14.9719 -1.41133e-23 3.03565e-05
15.0182 -6.05488e-24 3.0073e-05
15.0647 -8.44833e-24 2.97923e-05
15.1112 6.77856e-24 2.95144e-05
15.1579 1.83436e-24 2.92393e-05
15.2047 1.20378e-23 2.8967e-05
15.2516 1.81765e-23 2.86974e-05
15.2986 -2.98535e-23 2.84304e-05
15.3458 -3.89582e-24 2.8166e-05
15.393 4.16431e-25 2.79043e-05
15.4404 1.67947e-23 2.76451e-05
15.488 -3.35587e-24 2.73885e-05
15.5356 -1.54745e-23 2.71343e-05
15.5834 -6.65566e-24 2.68826e-05
15.6313 1.38306e-23 2.66333e-05
15.6794 1.35744e-23 2.63864e-05
15.7276 -1.43689e-24 2.61419e-05
15.7759 -1.64952e-23 2.58997e-05
15.8243 -7.00086e-24 2.56598e-05
15.873 -8.82149e-24 2.54222e-05
15.9217 5.19801e-25 2.51868e-05
15.9706 -1.9295e-24 2.49537e-05
16.0197 1.94814e-24 2.47227e-05
16.0689 4.73544e-24 2.44939e-05
16.1182 -5.47743e-26 2.42671e-05
16.1677 -5.63239e-24 2.40425e-05
16.2174 -3.07247e-23 2.382e-05
16.2672 5.04721e-24 2.35994e-05
16.3172 2.47516e-24 2.33809e-05
16.3674 -2.03776e-24 2.31644e-05
16.4177 -1.41176e-23 2.29498e-05
16.4682 -1.65467e-23 2.27372e-05
16.5189 1.5764e-23 2.25265e-05
16.5697 6.62317e-24 2.23176e-05
16.6208 -3.39743e-25 2.21106e-05
16.672 3.76818e-24 2.19054e-05
16.7234 1.95575e-23 2.1702e-05
16.775 2.33888e-23 2.15004e-05
16.8268 -1.75976e-23 2.13005e-05
16.8787 7.01881e-24 2.11024e-05
16.9309 2.28193e-23 2.0906e-05
16.9833 -9.13736e-24 2.07112e-05
17.0359 -2.13474e-23 2.05181e-05
17.0887 9.26696e-24 2.03267e-05
17.1418 1.68649e-23 2.01368e-05
17.195 7.17935e-25 1.99485e-05
17.2485 1.98198e-23 1.97618e-05
17.3022 -1.31515e-23 1.95766e-05
17.3562 -2.18205e-23 1.9393e-05
17.4104 -1.19464e-23 1.92108e-05
17.4648 1.22032e-24 1.90301e-05
17.5195 -6.41709e-24 1.88508e-05
17.5744 1.16764e-23 1.8673e-05
17.6296 -2.19724e-24 1.84966e-05
17.6851 3.50073e-24 1.83215e-05
17.7408 -1.61964e-23 1.81478e-05
17.7969 -4.17709e-24 1.79755e-05
17.8532 6.96024e-24 1.78044e-05
17.9098 7.78311e-24 1.76347e-05
17.9667 3.78204e-24 1.74662e-05
18.0239 3.39862e-24 1.7299e-05
18.0815 1.44027e-23 1.7133e-05
18.1393 2.37604e-24 1.69682e-05
18.1975 5.59151e-24 1.68045e-05
18.256 3.5271e-24 1.66421e-05
18.3149 3.03151e-24 1.64807e-05
18.3742 -5.34545e-24 1.63205e-05
18.4338 -2.87607e-24 1.61614e-05
18.4938 7.27596e-24 1.60033e-05
18.5542 2.30799e-24 1.58463e-05
18.615 1.35756e-24 1.56903e-05
18.6762 3.07768e-24 1.55353e-05
18.7379 -6.44612e-24 1.53812e-05
18.8 -4.01571e-25 1.52281e-05
18.8625 5.11175e-24 1.50759e-05
18.9255 -1.4435e-24 1.49246e-05
18.9891 4.51054e-24 1.47742e-05
19.0531 8.86052e-24 1.46246e-05
19.1177 4.69271e-24 1.44758e-05
19.1828 2.05087e-24 1.43278e-05
19.2484 1.29479e-23 1.41806e-05
19.3147 -4.31747e-24 1.4034e-05
19.3816 -5.93326e-24 1.38882e-05
19.4491 4.73305e-24 1.3743e-05
19.5173 -7.55358e-24 1.35984e-05
19.5862 -5.79518e-24 1.34544e-05
19.6558 1.67487e-24 1.33109e-05
19.7262 5.16641e-24 1.31679e-05
19.7974 -4.08394e-24 1.30254e-05
19.8694 7.59605e-24 1.28832e-05
19.9423 4.3395e-24 1.27414e-05
20.0162 4.01056e-24 1.25999e-05
20.091 -6.61673e-24 1.24587e-05
20.1669 -1.07979e-24 1.23176e-05
20.244 1.34507e-24 1.21766e-05
20.3222 5.49921e-25 1.20356e-05
20.4016 -4.20473e-24 1.18945e-05
20.4825 4.14235e-24 1.17533e-05
20.5648 -5.15771e-24 1.16118e-05
20.6487 2.04215e-24 1.14699e-05
20.7344 1.60875e-24 1.13275e-05
20.8219 3.32105e-24 1.11843e-05
20.9115 4.63991e-24 1.10402e-05
21.0034 -3.46086e-24 1.0895e-05
21.0979 5.94998e-24 1.07484e-05
21.1952 2.69961e-24 1.06001e-05
21.2959 6.44544e-24 1.04496e-05
21.4004 -2.20469e-25 1.02964e-05
21.5093 1.43627e-24 1.01397e-05
21.6237 -2.64889e-24 9.9787e-06
21.7448 4.11331e-24 9.81191e-06
21.8747 2.63113e-24 9.63723e-06
22.0165 4.72524e-24 9.45109e-06
22.1768 4.06662e-26 9.24649e-06
22.3723 -6.85741e-25 9.0049e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda2.0Nc1Quantum/iFpTwoLoop.txt <==
-22.3723 5.66547e-20 8.96718e-06
-22.1768 6.04434e-20 9.20802e-06
-22.0165 -3.02751e-20 9.40929e-06
-21.8747 3.34087e-20 9.5949e-06
-21.7448 6.0219e-21 9.76673e-06
-21.6237 2.02147e-20 9.933e-06
-21.5093 -1.48617e-19 1.00914e-05
-21.4004 -5.44109e-21 1.02474e-05
-21.2959 1.53342e-19 1.03981e-05
-21.1952 9.67299e-20 1.05479e-05
-21.0979 -9.669e-20 1.06936e-05
-21.0034 -2.22418e-19 1.08391e-05
-20.9115 -8.56984e-20 1.09811e-05
-20.8219 8.83578e-20 1.11232e-05
-20.7344 1.51222e-19 1.1262e-05
-20.6487 1.53238e-19 1.14015e-05
-20.5648 -1.00468e-20 1.154e-05
-20.4825 -3.89852e-20 1.16824e-05
-20.4016 -1.25444e-19 1.18259e-05
-20.3222 -1.33213e-19 1.19711e-05
-20.244 -2.18633e-21 1.2111e-05
-20.1669 1.61443e-19 1.22491e-05
-20.091 2.58741e-19 1.23869e-05
-20.0162 2.04276e-19 1.25296e-05
-19.9423 1.04695e-19 1.26706e-05
-19.8694 -6.22653e-20 1.28104e-05
-19.7974 -1.76667e-19 1.29497e-05
-19.7262 -6.42796e-20 1.30933e-05
-19.6558 2.407e-20 1.32344e-05
-19.5862 1.59399e-20 1.33759e-05
-19.5173 -6.17473e-20 1.35185e-05
-19.4491 1.20086e-19 1.36633e-05
-19.3816 2.60437e-19 1.38054e-05
-19.3147 1.19306e-19 1.39506e-05
-19.2484 -1.1807e-20 1.40959e-05
-19.1828 3.74524e-20 1.42416e-05
-19.1177 6.03057e-20 1.43875e-05
-19.0531 -3.26075e-20 1.45362e-05
-18.9891 -6.59951e-20 1.46829e-05
-18.9255 5.26518e-20 1.48327e-05
-18.8625 7.83676e-20 1.49823e-05
-18.8 5.64807e-20 1.51329e-05
-18.7379 1.37939e-19 1.52841e-05
-18.6762 1.55621e-19 1.54375e-05
-18.615 2.40291e-20 1.55896e-05
-18.5542 -1.79071e-21 1.57452e-05
-18.4938 3.30803e-21 1.58998e-05
-18.4338 -6.40237e-20 1.60565e-05
-18.3742 -1.43546e-19 1.62138e-05
-18.3149 -1.3456e-19 1.63726e-05
-18.256 -1.74716e-19 1.65315e-05
-18.1975 1.00958e-20 1.66933e-05
-18.1393 2.95501e-19 1.68539e-05
-18.0815 2.94797e-19 1.7018e-05
-18.0239 -1.49271e-20 1.71814e-05
-17.9667 -2.2991e-19 1.73472e-05
-17.9098 -3.42459e-19 1.75135e-05
-17.8532 -4.62966e-19 1.76817e-05
-17.7969 -3.82817e-19 1.78502e-05
-17.7408 -9.65694e-20 1.80214e-05
-17.6851 -1.11134e-20 1.81921e-05
-17.6296 -1.80614e-20 1.83662e-05
-17.5744 3.17275e-20 1.85395e-05
-17.5195 1.42406e-19 1.87161e-05
-17.4648 2.39462e-19 1.88926e-05
-17.4104 3.51053e-19 1.90716e-05
-17.3562 3.06448e-19 1.92512e-05
-17.3022 1.38134e-19 1.94331e-05
-17.2485 -3.83879e-20 1.96155e-05
-17.195 1.07122e-20 1.98007e-05
-17.1418 2.15383e-19 1.99857e-05
-17.0887 3.53297e-19 2.01742e-05
-17.0359 2.77043e-19 2.03623e-05
-16.9833 7.9015e-20 2.05539e-05
-16.9309 -1.27192e-19 2.07454e-05
-16.8787 -1.60116e-19 2.09401e-05
-16.8268 -1.21148e-19 2.11351e-05
-16.775 -5.2222e-20 2.13329e-05
-16.7234 -5.49274e-20 2.15314e-05
-16.672 -2.57694e-20 2.17328e-05
-16.6208 5.56161e-20 2.19345e-05
-16.5697 -1.94568e-21 2.21397e-05
-16.5189 -9.17152e-20 2.23448e-05
-16.4682 7.91156e-20 2.25538e-05
-16.4177 2.12313e-19 2.27626e-05
-16.3674 1.30772e-19 2.29752e-05
-16.3172 -6.69483e-20 2.31879e-05
-16.2672 -2.13791e-19 2.34043e-05
-16.2174 -2.01544e-19 2.36211e-05
-16.1677 -4.42001e-20 2.38412e-05
-16.1182 -1.72394e-20 2.40621e-05
-16.0689 -9.83249e-20 2.42863e-05
-16.0197 -2.39995e-19 2.45112e-05
-15.9706 -3.65651e-19 2.47397e-05
-15.9217 -3.70607e-19 2.49687e-05
-15.873 -2.54548e-19 2.52017e-05
-15.8243 -1.77197e-19 2.54348e-05
-15.7759 -2.59921e-20 2.56723e-05
-15.7276 1.0392e-20 2.59099e-05
-15.6794 -8.39842e-20 2.61519e-05
-15.6313 -1.57799e-19 2.63942e-05
-15.5834 2.99992e-20 2.66407e-05
-15.5356 3.30807e-19 2.68878e-05
-15.488 5.89174e-19 2.71389e-05
-15.4404 5.72536e-19 2.7391e-05
-15.393 3.80577e-19 2.7647e-05
-15.3458 8.48768e-20 2.79039e-05
-15.2986 -8.42172e-20 2.81651e-05
-15.2516 -1.77201e-19 2.8427e-05
-15.2047 -2.17516e-19 2.86934e-05
-15.1579 -1.69494e-19 2.89605e-05
-15.1112 7.5376e-21 2.92323e-05
-15.0647 1.4396e-19 2.95047e-05
-15.0182 2.11366e-19 2.9782e-05
-14.9719 1.65886e-19 3.00599e-05
-14.9257 1.32398e-19 3.03428e-05
-14.8796 4.07011e-20 3.06264e-05
-14.8336 5.43844e-21 3.0915e-05
-14.7877 8.95543e-20 3.12045e-05
-14.7419 2.57245e-19 3.14989e-05
-14.6962 3.24458e-19 3.17945e-05
-14.6506 3.3325e-19 3.2095e-05
-14.6052 1.44716e-19 3.23967e-05
-14.5598 -6.18855e-20 3.27034e-05
-14.5145 -2.52727e-19 3.30114e-05
-14.4693 -2.31957e-19 3.33246e-05
-14.4243 -1.2006e-19 3.3639e-05
-14.3793 1.07615e-19 3.39589e-05
-14.3344 2.5635e-19 3.42798e-05
-14.2896 2.94837e-19 3.46066e-05
-14.2449 5.60273e-20 3.49344e-05
-14.2003 -2.85579e-19 3.52682e-05
-14.1558 -6.38648e-19 3.56029e-05
-14.1113 -6.97719e-19 3.59439e-05
-14.067 -3.95259e-19 3.62859e-05
-14.0227 -1.03152e-20 3.66341e-05
-13.9786 1.7797e-19 3.69837e-05
-13.9345 3.01125e-19 3.73394e-05
-13.8905 4.87224e-19 3.76967e-05
-13.8466 5.10438e-19 3.80602e-05
-13.8028 1.84862e-19 3.84254e-05
-13.759 -2.21024e-19 3.87968e-05
-13.7153 -3.79492e-19 3.91701e-05
-13.6718 -2.35607e-19 3.95498e-05
-13.6283 -5.07992e-20 3.99313e-05
-13.5848 1.80631e-19 4.03196e-05
-13.5415 4.05978e-19 4.07096e-05
-13.4982 4.12126e-19 4.11067e-05
-13.455 1.18314e-19 4.15054e-05
-13.4119 -3.2659e-19 4.19116e-05
-13.3689 -6.43106e-19 4.23193e-05
-13.3259 -5.99996e-19 4.27347e-05
-13.283 -3.63756e-19 4.31517e-05
-13.2402 -2.01005e-19 4.35766e-05
-13.1974 -1.78272e-19 4.40032e-05
-13.1547 -2.37148e-19 4.44379e-05
-13.1121 -2.65494e-19 4.48744e-05
-13.0696 -9.36018e-20 4.53191e-05
-13.0271 -1.71204e-19 4.57659e-05
-12.9847 -4.89603e-19 4.62208e-05
-12.9424 -8.0806e-19 4.66781e-05
-12.9001 -9.38563e-19 4.71437e-05
-12.8579 -7.18406e-19 4.76118e-05
-12.8158 -2.19296e-19 4.80884e-05
-12.7737 1.84352e-19 4.85676e-05
-12.7317 4.76567e-19 4.90555e-05
-12.6898 6.88877e-19 4.95461e-05
-12.6479 8.86971e-19 5.00457e-05
-12.6061 7.54916e-19 5.05481e-05
-12.5643 4.30343e-19 5.10598e-05
-12.5226 -3.84212e-20 5.15742e-05
-12.481 -4.27258e-19 5.20984e-05
-12.4394 -5.56424e-19 5.26253e-05
-12.3979 -7.50042e-20 5.31623e-05
-12.3565 7.91914e-19 5.3702e-05
-12.3151 1.55274e-18 5.42522e-05
-12.2738 1.72711e-18 5.48052e-05
-12.2325 1.17082e-18 5.5369e-05
-12.1913 1.03768e-19 5.59357e-05
-12.1501 -6.47326e-19 5.65135e-05
-12.109 -8.11708e-19 5.70944e-05
-12.068 -4.32977e-19 5.76865e-05
-12.027 -3.95002e-21 5.82821e-05
-11.986 2.90109e-19 5.88891e-05
-11.9452 4.24771e-19 5.94997e-05
-11.9043 6.73248e-19 6.01221e-05
-11.8636 9.67096e-19 6.07483e-05
-11.8228 9.10946e-19 6.13864e-05
-11.7822 2.30774e-19 6.20287e-05
-11.7415 -3.55791e-19 6.26832e-05
-11.701 -4.70463e-19 6.33421e-05
-11.6605 -1.94082e-19 6.40135e-05
-11.62 3.02031e-19 6.46895e-05
-11.5796 6.71785e-19 6.53784e-05
-11.5392 6.42456e-19 6.60719e-05
-11.4989 2.74364e-19 6.67789e-05
-11.4587 -4.33656e-19 6.74906e-05
-11.4184 -1.05864e-18 6.82163e-05
-11.3783 -1.4401e-18 6.89468e-05
-11.3381 -1.18268e-18 6.96918e-05
-11.2981 -4.64631e-19 7.04417e-05
-11.2581 3.64241e-19 7.12066e-05
-11.2181 7.19866e-19 7.19766e-05
-11.1781 7.65226e-19 7.27621e-05
-11.1383 7.70686e-19 7.35529e-05
-11.0984 9.63962e-19 7.43597e-05
-11.0586 1.13932e-18 7.51719e-05
-11.0189 9.49532e-19 7.60008e-05
-10.9792 1.17864e-19 7.68353e-05
-10.9395 -1.12265e-18 7.76868e-05
-10.8999 -2.32719e-18 7.85443e-05
-10.8603 -2.58604e-18 7.94194e-05
-10.8208 -2.13064e-18 8.03007e-05
-10.7813 -1.14655e-18 8.12001e-05
-10.7418 -2.36088e-19 8.21062e-05
-10.7024 2.76087e-19 8.30307e-05
-10.6631 5.08132e-19 8.39623e-05
-10.6238 8.55731e-19 8.49129e-05
-10.5845 1.07109e-18 8.5871e-05
-10.5452 7.22132e-19 8.68485e-05
-10.506 -3.87462e-19 8.7834e-05
-10.4669 -1.55891e-18 8.88395e-05
-10.4278 -1.89752e-18 8.98534e-05
-10.3887 -1.27294e-18 9.08879e-05
-10.3496 7.20668e-20 9.19312e-05
-10.3106 1.10304e-18 9.29958e-05
-10.2717 1.36995e-18 9.40694e-05
-10.2328 6.90842e-19 9.51653e-05
-10.1939 -5.4374e-19 9.62704e-05
-10.155 -1.37602e-18 9.73986e-05
-10.1162 -1.48568e-18 9.85365e-05
-10.0774 -8.41062e-19 9.96983e-05
-10.0387 -4.03135e-19 0.00010087
-10 -2.98963e-19 0.000102067
-9.96134 -6.51424e-19 0.000103274
-9.92271 -1.1465e-18 0.000104506
-9.88412 -1.30803e-18 0.00010575
-9.84557 -6.82071e-19 0.00010702
-9.80704 -2.50944e-19 0.000108301
-9.76856 2.11489e-20 0.000109611
-9.73011 -2.24328e-19 0.000110932
-9.69169 -6.49133e-19 0.000112281
-9.65331 -1.14254e-18 0.000113643
-9.61496 -1.16655e-18 0.000115035
-9.57664 -1.14592e-18 0.000116439
-9.53836 -8.18724e-19 0.000117874
-9.50011 -1.77213e-19 0.000119323
-9.46189 5.92286e-19 0.000120804
-9.42371 9.4575e-19 0.000122298
-9.38556 7.39855e-19 0.000123826
-9.34744 8.7254e-20 0.000125369
-9.30935 -3.57858e-19 0.000126946
-9.2713 -5.31602e-19 0.000128538
-9.23327 -3.42246e-19 0.000130166
-9.19528 -3.68039e-19 0.00013181
-9.15732 -1.62413e-19 0.000133491
-9.11939 3.05401e-19 0.00013519
-9.08149 1.13282e-18 0.000136926
-9.04362 2.31478e-18 0.00013868
-9.00578 3.59864e-18 0.000140474
-8.96797 3.39848e-18 0.000142288
-8.93019 2.41803e-18 0.000144142
-8.89244 1.07577e-18 0.000146016
-8.85471 1.75317e-19 0.000147933
-8.81702 -1.2487e-18 0.000149871
-8.77936 -2.76362e-18 0.000151853
-8.74172 -3.85455e-18 0.000153857
-8.70412 -4.45765e-18 0.000155907
-8.66654 -4.81768e-18 0.000157981
-8.62899 -4.58767e-18 0.000160103
-8.59146 -4.09155e-18 0.000162248
-8.55397 -2.87099e-18 0.000164444
-8.5165 -1.52321e-18 0.000166665
-8.47906 -4.77572e-19 0.000168939
-8.44165 2.25863e-19 0.000171239
-8.40426 3.6451e-19 0.000173594
-8.3669 -1.65843e-19 0.000175976
-8.32956 -9.05469e-19 0.000178416
-8.29226 -1.0058e-18 0.000180884
-8.25497 -4.5543e-19 0.000183412
-8.21772 -2.1829e-19 0.000185971
-8.18049 2.38783e-19 0.000188592
-8.14328 3.40042e-19 0.000191245
-8.1061 -7.25554e-19 0.000193963
-8.06895 -2.50432e-18 0.000196715
-8.03182 -4.08629e-18 0.000199535
-7.99471 -4.74796e-18 0.00020239
-7.95763 -3.36301e-18 0.000205316
-7.92058 -1.77063e-18 0.00020828
-7.88355 -3.0255e-19 0.000211318
-7.84654 -4.30475e-19 0.000214395
-7.80955 -1.0917e-18 0.00021755
-7.77259 -1.18894e-18 0.000220747
-7.73566 3.73646e-19 0.000224025
-7.69874 2.02909e-18 0.000227346
-7.66185 2.71327e-18 0.000230753
-7.62498 1.89807e-18 0.000234207
-7.58814 7.40414e-19 0.000237749
-7.55132 -1.38021e-18 0.00024134
-7.51452 -2.81316e-18 0.000245025
-7.47774 -2.72818e-18 0.000248762
-7.44099 -3.32477e-19 0.000252596
-7.40425 2.21749e-18 0.000256485
-7.36754 4.44452e-18 0.000260477
-7.33085 4.92833e-18 0.000264527
-7.29418 3.38812e-18 0.000268685
-7.25754 1.37687e-18 0.000272904
-7.22091 -9.72967e-19 0.000277236
-7.18431 -4.33348e-18 0.000281634
-7.14772 -8.2734e-18 0.00028615
-7.11116 -9.80475e-18 0.000290736
-7.07462 -7.3183e-18 0.000295447
-7.0381 -1.62926e-18 0.000300231
-7.00159 5.11445e-18 0.000305147
-6.96511 9.03955e-18 0.000310141
-6.92865 9.22745e-18 0.000315273
-6.89221 6.79123e-18 0.000320488
-6.85579 4.23841e-18 0.000325849
-6.81938 1.29263e-18 0.000331298
-6.783 -2.49852e-18 0.000336901
-6.74664 -5.91977e-18 0.000342598
-6.71029 -6.88447e-18 0.000348458
-6.67397 -6.69699e-18 0.000354417
-6.63766 -5.61905e-18 0.000360548
-6.60137 -3.35297e-18 0.000366785
-6.5651 -1.28144e-18 0.000373204
-6.52885 1.40825e-19 0.000379736
-6.49262 1.42889e-18 0.000386461
-6.4564 2.43203e-18 0.000393306
-6.42021 1.46103e-18 0.000400355
-6.38403 -3.15287e-18 0.000407532
-6.34786 -8.91964e-18 0.000414927
-6.31172 -1.19685e-17 0.000422458
-6.27559 -1.13788e-17 0.00043022
-6.23949 -7.06191e-18 0.000438128
-6.20339 5.26728e-19 0.000446281
-6.16732 8.19171e-18 0.00045459
-6.13126 1.23112e-17 0.00046316
-6.09522 1.15672e-17 0.000471898
-6.05919 8.37764e-18 0.000480914
-6.02319 5.90517e-18 0.000490109
-5.9872 6.1926e-18 0.0004996
-5.95122 8.61457e-18 0.000509286
-5.91526 9.23157e-18 0.000519286
-5.87932 6.06309e-18 0.000529495
-5.84339 5.16182e-19 0.000540041
-5.80748 -3.67053e-18 0.000550813
-5.77158 -1.64929e-18 0.000561944
-5.7357 8.81773e-19 0.000573319
-5.69984 2.62454e-18 0.000585079
-5.66399 3.08741e-18 0.000597103
-5.62815 3.55638e-18 0.00060954
-5.59233 4.49542e-18 0.000622263
-5.55653 4.66826e-18 0.00063543
-5.52074 2.08592e-18 0.000648907
-5.48497 -2.22043e-18 0.000662861
-5.4492 -2.50892e-18 0.000677153
-5.41346 3.05393e-19 0.00069196
-5.37773 3.77891e-18 0.000707135
-5.34201 7.33179e-18 0.000722864
-5.30631 7.24014e-18 0.000738997
-5.27062 7.9491e-18 0.000755729
-5.23494 4.71592e-18 0.000772904
-5.19928 -2.29625e-18 0.000790728
-5.16363 -1.51498e-17 0.000809039
-5.128 -2.36801e-17 0.000828056
-5.09237 -2.6277e-17 0.000847608
-5.05677 -2.41987e-17 0.00086793
-5.02117 -1.73708e-17 0.000888843
-4.98559 -4.16374e-18 0.000910598
-4.95002 1.5587e-17 0.00093301
-4.91446 3.25109e-17 0.000956343
-4.87892 4.24977e-17 0.000980408
-4.84339 4.54388e-17 0.00100549
-4.80787 4.13466e-17 0.00103138
-4.77237 2.81971e-17 0.0010584
-4.73687 1.29943e-17 0.00108634
-4.70139 -7.12247e-18 0.00111553
-4.66592 -2.52464e-17 0.00114575
-4.63046 -2.03258e-17 0.00117736
-4.59502 -1.38799e-18 0.00121015
-4.55958 1.83109e-17 0.0012445
-4.52416 2.35178e-17 0.0012802
-4.48875 1.61608e-17 0.00131767
-4.45335 -3.04252e-20 0.00135669
-4.41797 -1.07133e-17 0.00139773
-4.38259 -1.49828e-17 0.00144057
-4.34722 -1.25843e-17 0.00148574
-4.31187 -1.07966e-17 0.00153303
-4.27653 -1.94715e-18 0.00158303
-4.24119 1.19734e-17 0.00163554
-4.20587 3.1071e-17 0.00169124
-4.17056 4.64185e-17 0.00174998
-4.13526 5.73642e-17 0.00181253
-4.09997 5.61576e-17 0.0018788
-4.06469 4.17573e-17 0.00194971
-4.02942 1.68777e-17 0.00202525
-3.99416 2.3432e-18 0.00210656
-3.95891 1.97239e-18 0.00219377
-3.92367 1.61559e-17 0.0022883
-3.88844 2.32361e-17 0.00239053
-3.85322 1.5109e-17 0.00250232
-3.81801 1.75588e-17 0.00262445
-3.7828 2.53174e-17 0.00275944
-3.74761 2.46957e-17 0.00290878
-3.71243 1.16138e-17 0.00307607
-3.67726 -2.09926e-18 0.00326404
-3.64209 1.35681e-17 0.00347809
-3.60694 3.29515e-17 0.00372324
-3.57179 3.43438e-17 0.00400816
-3.53665 1.17036e-17 0.00434218
-3.50152 -1.8597e-17 0.00474024
-3.4664 -4.25997e-17 0.00522024
-3.43129 -4.75229e-17 0.00580983
-3.39619 -5.95164e-17 0.00654504
-3.36109 -4.84581e-17 0.00748061
-3.32601 -1.00011e-17 0.00869242
-3.29093 9.08094e-17 0.0102945
-3.25586 1.35874e-16 0.0124478
-3.2208 1.86232e-16 0.0153805
-3.18574 2.54266e-16 0.019374
-3.1507 2.76027e-16 0.0246812
-3.11566 2.11972e-16 0.0312188
-3.08063 -1.76702e-16 0.0379969
-3.0456 -5.69592e-17 0.0428353
-3.01059 -5.14432e-16 0.0437115
-2.97558 -1.17475e-16 0.0407996
-2.94058 -2.47108e-16 0.036059
-2.90558 -6.09249e-17 0.0312635
-2.87059 -1.16496e-16 0.0272189
-2.83561 -2.51688e-18 0.0240694
-2.80064 3.96489e-17 0.0217103
-2.76567 1.3011e-16 0.0199791
-2.73071 1.519e-16 0.0187353
-2.69576 1.21887e-16 0.017865
-2.66081 1.11943e-16 0.0172895
-2.62587 7.24029e-17 0.0169467
-2.59094 -1.0673e-16 0.016798
-2.55601 -1.98511e-16 0.0168104
-2.52109 -1.09515e-16 0.0169675
-2.48617 -3.52722e-17 0.0172513
-2.45126 5.0671e-17 0.0176583
-2.41636 6.52815e-17 0.0181791
-2.38146 5.4546e-17 0.0188184
-2.34657 4.10373e-17 0.0195726
-2.31168 -1.35029e-16 0.0204531
-2.2768 -2.27005e-16 0.0214607
-2.24192 -2.70374e-16 0.0226134
-2.20705 3.43939e-17 0.0239166
-2.17219 2.21757e-16 0.025396
-2.13733 4.84115e-16 0.0270627
-2.10247 6.09886e-16 0.0289525
-2.06762 3.76878e-16 0.0310846
-2.03278 3.38044e-16 0.0335089
-1.99794 3.11016e-17 0.0362572
-1.9631 -6.63264e-16 0.0394001
-1.92827 -1.37814e-15 0.0429895
-1.89345 -1.89289e-15 0.0471287
-1.85862 -1.31767e-15 0.0519032
-1.82381 5.84596e-17 0.057469
-1.78899 1.93593e-15 0.0639704
-1.75419 1.96575e-15 0.0716536
-1.71938 1.61606e-15 0.0807699
-1.68458 5.60842e-16 0.0917276
-1.64979 5.60401e-17 0.104983
-1.61499 -4.0572e-16 0.121254
-1.58021 -6.16327e-16 0.14141
-1.54542 7.94246e-16 0.166803
-1.51064 -1.51052e-15 0.199188
-1.47586 2.18076e-15 0.241288
-1.44109 -3.94147e-15 0.296865
-1.40632 5.83499e-15 0.371738
-1.37155 -4.13471e-15 0.474206
-1.33679 -4.23161e-15 0.616591
-1.30203 -4.6071e-14 0.815011
-1.26727 -1.0193e-14 1.08703
-1.23251 -3.58651e-14 1.43781
-1.19776 1.31624e-13 1.83093
-1.16301 6.10179e-14 2.16319
-1.12827 -5.87768e-14 2.31693
-1.09352 -2.12925e-13 2.27489
-1.05878 -2.78422e-15 2.12667
-1.02405 -5.62929e-14 1.97066
-0.989309 8.9823e-14 1.86493
-0.954576 4.43181e-14 1.83795
-0.919844 -1.72294e-13 1.89973
-0.885115 -7.55099e-14 2.06974
-0.850388 -2.37851e-13 2.38774
-0.815663 3.10902e-13 2.93109
-0.78094 -3.42522e-13 3.85521
-0.746219 -1.01258e-12 5.48356
-0.711499 1.35372e-12 8.51811
-0.676781 3.85414e-12 14.3408
-0.642065 -9.98316e-12 23.5751
-0.60735 3.07755e-11 27.3843
-0.572637 -1.01854e-11 19.3865
-0.537925 -5.75455e-13 11.6326
-0.503214 -1.68065e-12 7.28747
-0.468504 8.13008e-13 4.93599
-0.433796 3.89257e-13 3.58781
-0.399089 4.49294e-13 2.75579
-0.364382 2.31243e-13 2.21592
-0.329676 2.58004e-13 1.84513
-0.294972 9.24078e-14 1.5852
-0.260267 -1.18042e-13 1.3943
-0.225564 -1.93446e-13 1.25562
-0.190861 -2.66293e-13 1.14987
-0.156158 -5.41456e-13 1.07399
-0.121456 -8.38719e-13 1.01541
-0.0867541 -1.07147e-12 0.978299
-0.0520524 -1.79766e-12 0.949288
-0.0173508 -4.49542e-12 0.946475
0.0173508 4.53408e-12 0.946475
0.0520524 1.78964e-12 0.949288
0.0867541 1.11753e-12 0.978299
0.121456 7.98803e-13 1.01541
0.156158 6.14851e-13 1.07399
0.190861 3.18901e-13 1.14987
0.225564 1.31715e-13 1.25562
0.260267 1.36489e-13 1.3943
0.294972 -5.15835e-14 1.5852
0.329676 -2.12769e-13 1.84513
0.364382 -2.25048e-13 2.21592
0.399089 -4.38079e-13 2.75579
0.433796 -5.75504e-13 3.58781
0.468504 -4.35561e-13 4.93599
0.503214 1.02531e-12 7.28747
0.537925 -2.48188e-12 11.6326
0.572637 1.29698e-11 19.3865
0.60735 1.32644e-11 27.3843
0.642065 9.91385e-12 23.5751
0.676781 -1.77854e-12 14.3408
0.711499 1.55727e-13 8.51811
0.746219 1.14512e-13 5.48356
0.78094 3.44348e-13 3.85521
0.815663 1.28253e-13 2.93109
0.850388 3.645e-14 2.38774
0.885115 -7.82893e-14 2.06974
0.919844 -9.19515e-14 1.89973
0.954576 1.27803e-13 1.83795
0.989309 2.80015e-15 1.86493
1.02405 1.60651e-13 1.97066
1.05878 -6.28753e-14 2.12667
1.09352 2.52705e-13 2.27489
1.12827 1.30121e-13 2.31693
1.16301 -9.39415e-14 2.16319
1.19776 1.46745e-13 1.83093
1.23251 9.87895e-14 1.43781
1.26727 2.98743e-14 1.08703
1.30203 1.48556e-14 0.815011
1.33679 1.4138e-15 0.616591
1.37155 7.78723e-15 0.474206
1.40632 1.21166e-14 0.371738
1.44109 -3.57972e-17 0.296865
1.47586 -3.16467e-15 0.241288
1.51064 -1.31676e-15 0.199188
1.54542 1.13334e-15 0.166803
1.58021 3.08368e-16 0.14141
1.61499 5.28479e-16 0.121254
1.64979 -4.60286e-16 0.104983
1.68458 -3.92251e-17 0.0917276
1.71938 -1.52393e-15 0.0807699
1.75419 -2.19632e-15 0.0716536
1.78899 -1.46033e-15 0.0639704
1.82381 -1.93554e-16 0.057469
1.85862 1.46592e-15 0.0519032
1.89345 1.76798e-15 0.0471287
1.92827 1.4391e-15 0.0429895
1.9631 6.71919e-16 0.0394001
1.99794 -1.07283e-16 0.0362572
2.03278 -1.90699e-16 0.0335089
2.06762 -4.29392e-16 0.0310846
2.10247 -6.00577e-16 0.0289525
2.13733 -4.59617e-16 0.0270627
2.17219 -2.82116e-16 0.025396
2.20705 1.33549e-17 0.0239166
2.24192 2.5415e-16 0.0226134
2.2768 2.36074e-16 0.0214607
2.31168 8.2063e-17 0.0204531
2.34657 -2.34274e-18 0.0195726
2.38146 -5.67723e-17 0.0188184
2.41636 -7.33195e-17 0.0181791
2.45126 -2.82248e-17 0.0176583
2.48617 2.95757e-17 0.0172513
2.52109 1.22842e-16 0.0169675
2.55601 2.20968e-16 0.0168104
2.59094 1.15329e-16 0.016798
2.62587 -9.62397e-17 0.0169467
2.66081 -8.13151e-17 0.0172895
2.69576 -1.53224e-16 0.017865
2.73071 -1.47002e-16 0.0187353
2.76567 -1.18473e-16 0.0199791
2.80064 -5.24137e-17 0.0217103
2.83561 2.46856e-17 0.0240694
2.87059 1.1806e-16 0.0272189
2.90558 9.41509e-17 0.0312635
2.94058 2.20866e-16 0.036059
2.97558 2.78169e-16 0.0407996
3.01059 3.25939e-16 0.0437115
3.0456 3.67396e-16 0.0428353
3.08063 -4.63893e-17 0.0379969
3.11566 -3.09493e-17 0.0312188
3.1507 -3.07126e-16 0.0246812
3.18574 -2.51357e-16 0.019374
3.2208 -2.12999e-16 0.0153805
3.25586 -1.30882e-16 0.0124478
3.29093 -8.37022e-17 0.0102945
3.32601 1.15208e-17 0.00869242
3.36109 4.84525e-17 0.00748061
3.39619 5.98066e-17 0.00654504
3.43129 5.23112e-17 0.00580983
3.4664 4.42292e-17 0.00522024
3.50152 1.64687e-17 0.00474024
3.53665 -7.85121e-18 0.00434218
3.57179 -3.79779e-17 0.00400816
3.60694 -2.84319e-17 0.00372324
3.64209 -1.50121e-17 0.00347809
3.67726 2.50322e-18 0.00326404
3.71243 -1.5898e-17 0.00307607
3.74761 -2.31729e-17 0.00290878
3.7828 -2.23528e-17 0.00275944
3.81801 -1.71602e-17 0.00262445
3.85322 -1.70798e-17 0.00250232
3.88844 -2.21371e-17 0.00239053
3.92367 -1.62417e-17 0.0022883
3.95891 -2.90452e-18 0.00219377
3.99416 -2.26752e-18 0.00210656
4.02942 -1.56407e-17 0.00202525
4.06469 -4.05857e-17 0.00194971
4.09997 -5.76231e-17 0.0018788
4.13526 -5.81023e-17 0.00181253
4.17056 -4.61346e-17 0.00174998
4.20587 -3.11484e-17 0.00169124
4.24119 -1.19449e-17 0.00163554
4.27653 1.41622e-18 0.00158303
4.31187 1.06924e-17 0.00153303
4.34722 1.34419e-17 0.00148574
4.38259 1.36002e-17 0.00144057
4.41797 1.11288e-17 0.00139773
4.45335 -3.72545e-19 0.00135669
4.48875 -1.57901e-17 0.00131767
4.52416 -2.32978e-17 0.0012802
4.55958 -1.82791e-17 0.0012445
4.59502 1.30047e-18 0.00121015
4.63046 2.00166e-17 0.00117736
4.66592 2.51401e-17 0.00114575
4.70139 6.76181e-18 0.00111553
4.73687 -1.29338e-17 0.00108634
4.77237 -2.83292e-17 0.0010584
4.80787 -4.08838e-17 0.00103138
4.84339 -4.54587e-17 0.00100549
4.87892 -4.18556e-17 0.000980408
4.91446 -3.23874e-17 0.000956343
4.95002 -1.57434e-17 0.00093301
4.98559 4.07679e-18 0.000910598
5.02117 1.75218e-17 0.000888843
5.05677 2.42475e-17 0.00086793
5.09237 2.64935e-17 0.000847608
5.128 2.36494e-17 0.000828056
5.16363 1.50687e-17 0.000809039
5.19928 2.26986e-18 0.000790728
5.23494 -4.55474e-18 0.000772904
5.27062 -7.6993e-18 0.000755729
5.30631 -7.10086e-18 0.000738997
5.34201 -7.32734e-18 0.000722864
5.37773 -3.8483e-18 0.000707135
5.41346 -2.51787e-19 0.00069196
5.4492 2.47819e-18 0.000677153
5.48497 2.24937e-18 0.000662861
5.52074 -1.9805e-18 0.000648907
5.55653 -4.60607e-18 0.00063543
5.59233 -4.46341e-18 0.000622263
5.62815 -3.55763e-18 0.00060954
5.66399 -3.0779e-18 0.000597103
5.69984 -2.70697e-18 0.000585079
5.7357 -9.22185e-19 0.000573319
5.77158 1.61644e-18 0.000561944
5.80748 3.59986e-18 0.000550813
5.84339 -4.4489e-19 0.000540041
5.87932 -6.11072e-18 0.000529495
5.91526 -9.18317e-18 0.000519286
5.95122 -8.59353e-18 0.000509286
5.9872 -6.2088e-18 0.0004996
6.02319 -5.89559e-18 0.000490109
6.05919 -8.37271e-18 0.000480914
6.09522 -1.15944e-17 0.000471898
6.13126 -1.23559e-17 0.00046316
6.16732 -8.20009e-18 0.00045459
6.20339 -5.22378e-19 0.000446281
6.23949 7.0757e-18 0.000438128
6.27559 1.13764e-17 0.00043022
6.31172 1.19745e-17 0.000422458
6.34786 8.9185e-18 0.000414927
6.38403 3.15765e-18 0.000407532
6.42021 -1.47294e-18 0.000400355
6.4564 -2.46406e-18 0.000393306
6.49262 -1.48481e-18 0.000386461
6.52885 -1.03278e-19 0.000379736
6.5651 1.32288e-18 0.000373204
6.60137 3.36461e-18 0.000366785
6.63766 5.63311e-18 0.000360548
6.67397 6.69477e-18 0.000354417
6.71029 6.94536e-18 0.000348458
6.74664 5.94519e-18 0.000342598
6.783 2.51292e-18 0.000336901
6.81938 -1.28209e-18 0.000331298
6.85579 -4.21198e-18 0.000325849
6.89221 -6.7656e-18 0.000320488
6.92865 -9.2423e-18 0.000315273
6.96511 -9.0536e-18 0.000310141
7.00159 -5.13015e-18 0.000305147
7.0381 1.65421e-18 0.000300231
7.07462 7.30123e-18 0.000295447
7.11116 9.84806e-18 0.000290736
7.14772 8.26208e-18 0.00028615
7.18431 4.33886e-18 0.000281634
7.22091 9.8799e-19 0.000277236
7.25754 -1.38741e-18 0.000272904
7.29418 -3.37369e-18 0.000268685
7.33085 -4.93563e-18 0.000264527
7.36754 -4.46513e-18 0.000260477
7.40425 -2.21844e-18 0.000256485
7.44099 3.29559e-19 0.000252596
7.47774 2.72772e-18 0.000248762
7.51452 2.82236e-18 0.000245025
7.55132 1.39094e-18 0.00024134
7.58814 -7.45897e-19 0.000237749
7.62498 -1.90532e-18 0.000234207
7.66185 -2.70776e-18 0.000230753
7.69874 -2.02907e-18 0.000227346
7.73566 -3.66186e-19 0.000224025
7.77259 1.18965e-18 0.000220747
7.80955 1.08979e-18 0.00021755
7.84654 4.2458e-19 0.000214395
7.88355 3.12486e-19 0.000211318
7.92058 1.75708e-18 0.00020828
7.95763 3.37563e-18 0.000205316
7.99471 4.74624e-18 0.00020239
8.03182 4.08395e-18 0.000199535
8.06895 2.50446e-18 0.000196715
8.1061 7.25492e-19 0.000193963
8.14328 -3.36872e-19 0.000191245
8.18049 -2.4807e-19 0.000188592
8.21772 2.19938e-19 0.000185971
8.25497 4.52568e-19 0.000183412
8.29226 1.00388e-18 0.000180884
8.32956 9.16168e-19 0.000178416
8.3669 1.58255e-19 0.000175976
8.40426 -3.59382e-19 0.000173594
8.44165 -2.33981e-19 0.000171239
8.47906 4.83506e-19 0.000168939
8.5165 1.52391e-18 0.000166665
8.55397 2.87286e-18 0.000164444
8.59146 4.08548e-18 0.000162248
8.62899 4.58453e-18 0.000160103
8.66654 4.82155e-18 0.000157981
8.70412 4.45893e-18 0.000155907
8.74172 3.85742e-18 0.000153857
8.77936 2.76705e-18 0.000151853
8.81702 1.2469e-18 0.000149871
8.85471 -1.72429e-19 0.000147933
8.89244 -1.0792e-18 0.000146016
8.93019 -2.42403e-18 0.000144142
8.96797 -3.3982e-18 0.000142288
9.00578 -3.59555e-18 0.000140474
9.04362 -2.32163e-18 0.00013868
9.08149 -1.13716e-18 0.000136926
9.11939 -2.9816e-19 0.00013519
9.15732 1.59604e-19 0.000133491
9.19528 3.64769e-19 0.00013181
9.23327 3.46345e-19 0.000130166
9.2713 5.34506e-19 0.000128538
9.30935 3.60595e-19 0.000126946
9.34744 -8.75963e-20 0.000125369
9.38556 -7.42371e-19 0.000123826
9.42371 -9.44789e-19 0.000122298
9.46189 -5.91152e-19 0.000120804
9.50011 1.77485e-19 0.000119323
9.53836 8.18726e-19 0.000117874
9.57664 1.14237e-18 0.000116439
9.61496 1.17627e-18 0.000115035
9.65331 1.13755e-18 0.000113643
9.69169 6.50341e-19 0.000112281
9.73011 2.20563e-19 0.000110932
9.76856 -1.90847e-20 0.000109611
9.80704 2.48132e-19 0.000108301
9.84557 6.85772e-19 0.00010702
9.88412 1.30695e-18 0.00010575
9.92271 1.14664e-18 0.000104506
9.96134 6.45998e-19 0.000103274
10 3.00062e-19 0.000102067
10.0387 3.98356e-19 0.00010087
10.0774 8.44117e-19 9.96983e-05
10.1162 1.48302e-18 9.85365e-05
10.155 1.37996e-18 9.73986e-05
10.1939 5.4177e-19 9.62704e-05
10.2328 -6.89862e-19 9.51653e-05
10.2717 -1.36881e-18 9.40694e-05
10.3106 -1.10465e-18 9.29958e-05
10.3496 -7.03631e-20 9.19312e-05
10.3887 1.27379e-18 9.08879e-05
10.4278 1.89606e-18 8.98534e-05
10.4669 1.55944e-18 8.88395e-05
10.506 3.87729e-19 8.7834e-05
10.5452 -7.19875e-19 8.68485e-05
10.5845 -1.07234e-18 8.5871e-05
10.6238 -8.54854e-19 8.49129e-05
10.6631 -5.09137e-19 8.39623e-05
10.7024 -2.74476e-19 8.30307e-05
10.7418 2.37214e-19 8.21062e-05
10.7813 1.14474e-18 8.12001e-05
10.8208 2.12832e-18 8.03007e-05
10.8603 2.59141e-18 7.94194e-05
10.8999 2.32367e-18 7.85443e-05
10.9395 1.12362e-18 7.76868e-05
10.9792 -1.18353e-19 7.68353e-05
11.0189 -9.49636e-19 7.60008e-05
11.0586 -1.13868e-18 7.51719e-05
11.0984 -9.61516e-19 7.43597e-05
11.1383 -7.70807e-19 7.35529e-05
11.1781 -7.65418e-19 7.27621e-05
11.2181 -7.23061e-19 7.19766e-05
11.2581 -3.6377e-19 7.12066e-05
11.2981 4.63963e-19 7.04417e-05
11.3381 1.18251e-18 6.96918e-05
11.3783 1.44065e-18 6.89468e-05
11.4184 1.06072e-18 6.82163e-05
11.4587 4.33091e-19 6.74906e-05
11.4989 -2.71752e-19 6.67789e-05
11.5392 -6.43356e-19 6.60719e-05
11.5796 -6.70214e-19 6.53784e-05
11.62 -3.04161e-19 6.46895e-05
11.6605 1.95248e-19 6.40135e-05
11.701 4.69346e-19 6.33421e-05
11.7415 3.56996e-19 6.26832e-05
11.7822 -2.30586e-19 6.20287e-05
11.8228 -9.10731e-19 6.13864e-05
11.8636 -9.668e-19 6.07483e-05
11.9043 -6.69763e-19 6.01221e-05
11.9452 -4.24648e-19 5.94997e-05
11.986 -2.88594e-19 5.88891e-05
12.027 2.64871e-21 5.82821e-05
12.068 4.32404e-19 5.76865e-05
12.109 8.10508e-19 5.70944e-05
12.1501 6.4718e-19 5.65135e-05
12.1913 -1.04323e-19 5.59357e-05
12.2325 -1.17024e-18 5.5369e-05
12.2738 -1.72699e-18 5.48052e-05
12.3151 -1.55104e-18 5.42522e-05
12.3565 -7.93003e-19 5.3702e-05
12.3979 7.58928e-20 5.31623e-05
12.4394 5.5487e-19 5.26253e-05
12.481 4.2689e-19 5.20984e-05
12.5226 3.76694e-20 5.15742e-05
12.5643 -4.30954e-19 5.10598e-05
12.6061 -7.5453e-19 5.05481e-05
12.6479 -8.85569e-19 5.00457e-05
12.6898 -6.89731e-19 4.95461e-05
12.7317 -4.75063e-19 4.90555e-05
12.7737 -1.85346e-19 4.85676e-05
12.8158 2.19796e-19 4.80884e-05
12.8579 7.17482e-19 4.76118e-05
12.9001 9.39367e-19 4.71437e-05
12.9424 8.08036e-19 4.66781e-05
12.9847 4.89223e-19 4.62208e-05
13.0271 1.70277e-19 4.57659e-05
13.0696 9.43589e-20 4.53191e-05
13.1121 2.64916e-19 4.48744e-05
13.1547 2.38154e-19 4.44379e-05
13.1974 1.77012e-19 4.40032e-05
13.2402 2.01488e-19 4.35766e-05
13.283 3.63536e-19 4.31517e-05
13.3259 5.99806e-19 4.27347e-05
13.3689 6.42562e-19 4.23193e-05
13.4119 3.2627e-19 4.19116e-05
13.455 -1.18585e-19 4.15054e-05
13.4982 -4.11006e-19 4.11067e-05
13.5415 -4.06278e-19 4.07096e-05
13.5848 -1.80511e-19 4.03196e-05
13.6283 5.08704e-20 3.99313e-05
13.6718 2.36162e-19 3.95498e-05
13.7153 3.79329e-19 3.91701e-05
13.759 2.20839e-19 3.87968e-05
13.8028 -1.85074e-19 3.84254e-05
13.8466 -5.09821e-19 3.80602e-05
13.8905 -4.87034e-19 3.76967e-05
13.9345 -3.00318e-19 3.73394e-05
13.9786 -1.78813e-19 3.69837e-05
14.0227 1.02028e-20 3.66341e-05
14.067 3.94965e-19 3.62859e-05
14.1113 6.98261e-19 3.59439e-05
14.1558 6.38582e-19 3.56029e-05
14.2003 2.85473e-19 3.52682e-05
14.2449 -5.62063e-20 3.49344e-05
14.2896 -2.94617e-19 3.46066e-05
14.3344 -2.56054e-19 3.42798e-05
14.3793 -1.07881e-19 3.39589e-05
14.4243 1.19783e-19 3.3639e-05
14.4693 2.31725e-19 3.33246e-05
14.5145 2.52757e-19 3.30114e-05
14.5598 6.23085e-20 3.27034e-05
14.6052 -1.44872e-19 3.23967e-05
14.6506 -3.33018e-19 3.2095e-05
14.6962 -3.24866e-19 3.17945e-05
14.7419 -2.56942e-19 3.14989e-05
14.7877 -8.9829e-20 3.12045e-05
14.8336 -5.26528e-21 3.0915e-05
14.8796 -4.07363e-20 3.06264e-05
14.9257 -1.31945e-19 3.03428e-05
14.9719 -1.66459e-19 3.00599e-05
15.0182 -2.10935e-19 2.9782e-05
15.0647 -1.44171e-19 2.95047e-05
15.1112 -7.00671e-21 2.92323e-05
15.1579 1.69316e-19 2.89605e-05
15.2047 2.17537e-19 2.86934e-05
15.2516 1.7762e-19 2.8427e-05
15.2986 8.45452e-20 2.81651e-05
15.3458 -8.49526e-20 2.79039e-05
15.393 -3.80444e-19 2.7647e-05
15.4404 -5.72815e-19 2.7391e-05
15.488 -5.88997e-19 2.71389e-05
15.5356 -3.31004e-19 2.68878e-05
15.5834 -2.96392e-20 2.66407e-05
15.6313 1.57422e-19 2.63942e-05
15.6794 8.42829e-20 2.61519e-05
15.7276 -1.06282e-20 2.59099e-05
15.7759 2.62874e-20 2.56723e-05
15.8243 1.77384e-19 2.54348e-05
15.873 2.5455e-19 2.52017e-05
15.9217 3.70236e-19 2.49687e-05
15.9706 3.65722e-19 2.47397e-05
16.0197 2.40227e-19 2.45112e-05
16.0689 9.83321e-20 2.42863e-05
16.1182 1.75265e-20 2.40621e-05
16.1677 4.4235e-20 2.38412e-05
16.2174 2.01269e-19 2.36211e-05
16.2672 2.13704e-19 2.34043e-05
16.3172 6.69307e-20 2.31879e-05
16.3674 -1.30675e-19 2.29752e-05
16.4177 -2.12357e-19 2.27626e-05
16.4682 -7.93815e-20 2.25538e-05
16.5189 9.15147e-20 2.23448e-05
16.5697 2.08677e-21 2.21397e-05
16.6208 -5.5941e-20 2.19345e-05
16.672 2.57828e-20 2.17328e-05
16.7234 5.47761e-20 2.15314e-05
16.775 5.22704e-20 2.13329e-05
16.8268 1.20943e-19 2.11351e-05
16.8787 1.60049e-19 2.09401e-05
16.9309 1.27016e-19 2.07454e-05
16.9833 -7.89649e-20 2.05539e-05
17.0359 -2.77168e-19 2.03623e-05
17.0887 -3.53382e-19 2.01742e-05
17.1418 -2.15328e-19 1.99857e-05
17.195 -1.07493e-20 1.98007e-05
17.2485 3.81155e-20 1.96155e-05
17.3022 -1.3806e-19 1.94331e-05
17.3562 -3.06434e-19 1.92512e-05
17.4104 -3.51216e-19 1.90716e-05
17.4648 -2.39448e-19 1.88926e-05
17.5195 -1.42133e-19 1.87161e-05
17.5744 -3.17739e-20 1.85395e-05
17.6296 1.82008e-20 1.83662e-05
17.6851 1.09766e-20 1.81921e-05
17.7408 9.66138e-20 1.80214e-05
17.7969 3.8298e-19 1.78502e-05
17.8532 4.62981e-19 1.76817e-05
17.9098 3.42387e-19 1.75135e-05
17.9667 2.30002e-19 1.73472e-05
18.0239 1.48936e-20 1.71814e-05
18.0815 -2.95008e-19 1.7018e-05
18.1393 -2.95661e-19 1.68539e-05
18.1975 -1.00163e-20 1.66933e-05
18.256 1.74812e-19 1.65315e-05
18.3149 1.34595e-19 1.63726e-05
18.3742 1.4365e-19 1.62138e-05
18.4338 6.40369e-20 1.60565e-05
18.4938 -3.25464e-21 1.58998e-05
18.5542 1.88893e-21 1.57452e-05
18.615 -2.40005e-20 1.55896e-05
18.6762 -1.55566e-19 1.54375e-05
18.7379 -1.37997e-19 1.52841e-05
18.8 -5.64242e-20 1.51329e-05
18.8625 -7.82915e-20 1.49823e-05
18.9255 -5.27196e-20 1.48327e-05
18.9891 6.60276e-20 1.46829e-05
19.0531 3.26406e-20 1.45362e-05
19.1177 -6.0373e-20 1.43875e-05
19.1828 -3.72829e-20 1.42416e-05
19.2484 1.17649e-20 1.40959e-05
19.3147 -1.19311e-19 1.39506e-05
19.3816 -2.60443e-19 1.38054e-05
19.4491 -1.20123e-19 1.36633e-05
19.5173 6.18427e-20 1.35185e-05
19.5862 -1.59061e-20 1.33759e-05
19.6558 -2.40658e-20 1.32344e-05
19.7262 6.43799e-20 1.30933e-05
19.7974 1.76671e-19 1.29497e-05
19.8694 6.23164e-20 1.28104e-05
19.9423 -1.04679e-19 1.26706e-05
20.0162 -2.04267e-19 1.25296e-05
20.091 -2.58815e-19 1.23869e-05
20.1669 -1.6137e-19 1.22491e-05
20.244 2.13885e-21 1.2111e-05
20.3222 1.33251e-19 1.19711e-05
20.4016 1.25457e-19 1.18259e-05
20.4825 3.90717e-20 1.16824e-05
20.5648 1.00153e-20 1.154e-05
20.6487 -1.53243e-19 1.14015e-05
20.7344 -1.51195e-19 1.1262e-05
20.8219 -8.8289e-20 1.11232e-05
20.9115 8.56291e-20 1.09811e-05
21.0034 2.22491e-19 1.08391e-05
21.0979 9.66325e-20 1.06936e-05
21.1952 -9.66747e-20 1.05479e-05
21.2959 -1.53318e-19 1.03981e-05
21.4004 5.3924e-21 1.02474e-05
21.5093 1.48553e-19 1.00914e-05
21.6237 -2.02076e-20 9.933e-06
21.7448 -6.04136e-21 9.76673e-06
21.8747 -3.34521e-20 9.5949e-06
22.0165 3.027e-20 9.40929e-06
22.1768 -6.04316e-20 9.20802e-06
22.3723 -5.66457e-20 8.96718e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda2.0Nc1Quantum/iFp_FRG.txt <==
-22.3723 -5.26471e-33 -3.77069e-33
-22.1768 3.84789e-33 -2.13941e-32
-22.0165 4.12925e-33 1.1536e-33
-21.8747 7.88574e-33 -3.29067e-33
-21.7448 1.7169e-32 -1.83282e-32
-21.6237 2.13045e-32 6.89658e-33
-21.5093 3.05904e-32 -2.59077e-32
-21.4004 2.0716e-32 9.23858e-33
-21.2959 2.00839e-32 -1.00399e-32
-21.1952 2.20352e-32 -1.11228e-33
-21.0979 1.845e-32 -2.28897e-33
-21.0034 2.93141e-33 7.55592e-34
-20.9115 1.16428e-32 -4.86957e-33
-20.8219 1.24157e-32 1.27702e-33
-20.7344 7.25338e-33 -1.2291e-34
-20.6487 1.42434e-32 1.51387e-33
-20.5648 9.8294e-33 -2.28879e-33
-20.4825 6.63099e-34 -3.16246e-34
-20.4016 3.29718e-32 1.62606e-32
-20.3222 1.29926e-32 -8.57516e-34
-20.244 9.10515e-34 1.84762e-34
-20.1669 3.34118e-33 6.68417e-35
-20.091 5.12505e-32 -4.51669e-32
-20.0162 1.15383e-32 -1.01525e-33
-19.9423 3.65044e-32 -6.86414e-32
-19.8694 1.00318e-32 2.68918e-35
-19.7974 1.14547e-32 3.50299e-34
-19.7262 3.68341e-33 -7.94689e-34
-19.6558 6.43543e-33 1.26348e-33
-19.5862 1.4073e-33 -1.11715e-33
-19.5173 7.56124e-33 -1.39226e-33
-19.4491 1.20174e-33 -3.68255e-33
-19.3816 1.726e-32 -1.02831e-32
-19.3147 -1.25633e-32 -2.37694e-32
-19.2484 -2.34657e-32 -1.34298e-32
-19.1828 1.93055e-32 2.95414e-32
-19.1177 -7.79521e-33 -2.84354e-32
-19.0531 3.49427e-32 2.80734e-32
-18.9891 4.07028e-33 -2.32599e-32
-18.9255 2.97981e-32 -2.08021e-32
-18.8625 -1.6717e-33 -2.61723e-32
-18.8 3.69589e-32 -2.94956e-32
-18.7379 -1.35569e-32 -3.44281e-32
-18.6762 3.38769e-32 -2.77205e-33
-18.615 1.01401e-33 -3.07199e-32
-18.5542 3.42635e-32 -1.67751e-32
-18.4938 3.50098e-33 -2.94391e-32
-18.4338 8.87038e-33 -1.13297e-32
-18.3742 9.86411e-34 -3.41579e-32
-18.3149 3.79586e-32 -1.26706e-32
-18.256 3.71734e-33 -3.30761e-32
-18.1975 3.63174e-32 -1.56643e-32
-18.1393 -7.69841e-34 -3.51859e-32
-18.0815 2.2323e-32 -3.57045e-32
-18.0239 1.71561e-33 -2.76868e-32
-17.9667 2.84703e-32 -2.13383e-32
-17.9098 1.50545e-32 -3.36129e-32
-17.8532 2.77117e-32 -2.13537e-32
-17.7969 7.61048e-33 -2.04096e-32
-17.7408 1.47591e-32 -1.88349e-32
-17.6851 6.02029e-33 -2.79112e-32
-17.6296 2.44746e-32 -2.5934e-32
-17.5744 -2.88248e-33 -3.06113e-32
-17.5195 4.14459e-32 -1.87899e-32
-17.4648 -6.21217e-33 -5.32082e-32
-17.4104 4.26716e-32 -1.50411e-32
-17.3562 5.54234e-33 -2.38753e-32
-17.3022 5.03688e-33 -2.73076e-32
-17.2485 1.65817e-32 -2.77107e-32
-17.195 2.40039e-32 -3.00095e-32
-17.1418 5.54397e-33 -4.14766e-32
-17.0887 4.33295e-32 -2.10372e-32
-17.0359 -7.075e-34 -4.13367e-32
-16.9833 4.84855e-32 -2.68091e-32
-16.9309 9.12863e-34 -3.1016e-32
-16.8787 3.5877e-32 -4.41929e-32
-16.8268 1.65642e-32 -3.35905e-32
-16.775 2.15886e-32 -1.02599e-32
-16.7234 2.85444e-32 -5.84974e-32
-16.672 3.64026e-32 1.59608e-32
-16.6208 7.03943e-33 -2.87678e-32
-16.5697 9.18561e-32 -4.34245e-32
-16.5189 9.61274e-33 -4.86968e-32
-16.4682 2.52343e-32 -1.68173e-32
-16.4177 4.92429e-31 9.13053e-32
-16.3674 3.10974e-32 -1.6592e-33
-16.3172 1.7271e-32 -1.3218e-32
-16.2672 2.37697e-33 1.99809e-32
-16.2174 -1.83859e-32 2.34998e-33
-16.1677 -1.23549e-32 -1.79143e-32
-16.1182 -3.66819e-32 -3.48691e-32
-16.0689 -2.99154e-32 6.27816e-32
-16.0197 -9.37667e-33 -5.81184e-32
-15.9706 -8.85499e-33 7.82221e-32
-15.9217 -3.27841e-32 -1.60912e-32
-15.873 -5.44732e-32 -3.21429e-32
-15.8243 -4.11128e-32 -1.91265e-32
-15.7759 -9.8422e-32 5.90995e-32
-15.7276 -4.43013e-32 -4.7941e-33
-15.6794 1.91988e-32 5.35134e-32
-15.6313 -7.63915e-32 -2.75458e-32
-15.5834 4.26562e-33 5.1497e-32
-15.5356 7.75426e-32 3.9309e-32
-15.488 2.9215e-34 -1.91437e-31
-15.4404 -4.72489e-32 4.22163e-32
-15.393 1.00455e-32 1.78838e-32
-15.3458 3.65513e-32 1.02661e-31
-15.2986 -3.34223e-31 -3.86309e-31
-15.2516 -5.0817e-32 -1.42234e-33
-15.2047 -5.13557e-32 1.89475e-32
-15.1579 -2.02129e-32 -5.4037e-32
-15.1112 3.02727e-32 -8.18856e-33
-15.0647 -1.93773e-32 -3.79921e-32
-15.0182 -5.80375e-32 -2.10146e-32
-14.9719 -5.50607e-32 -6.68287e-32
-14.9257 -2.71638e-32 -2.28511e-31
-14.8796 -6.0353e-32 -3.04974e-32
-14.8336 2.81915e-31 -9.51607e-32
-14.7877 -4.60335e-32 -5.3945e-32
-14.7419 2.47878e-31 8.78301e-32
-14.6962 -1.04224e-31 -1.5159e-31
-14.6506 4.48332e-32 2.87544e-33
-14.6052 5.13532e-32 -3.53506e-32
-14.5598 -3.65852e-32 1.43579e-31
-14.5145 -9.00305e-32 -4.53252e-32
-14.4693 1.4945e-31 -4.90871e-32
-14.4243 -6.28448e-32 -2.81651e-32
-14.3793 -6.95958e-32 1.96434e-31
-14.3344 -7.29091e-32 -2.97715e-32
-14.2896 -1.54758e-33 1.53461e-31
-14.2449 -8.34832e-32 6.36207e-33
-14.2003 1.13836e-31 1.18944e-31
-14.1558 -1.31214e-31 -1.05734e-31
-14.1113 2.30009e-32 7.88797e-32
-14.067 -2.52018e-31 -1.26567e-32
-14.0227 3.34525e-31 2.76972e-31
-13.9786 -9.50937e-32 -4.67615e-32
-13.9345 7.0368e-32 1.12093e-31
-13.8905 -7.56912e-32 -1.23772e-31
-13.8466 1.43295e-32 1.82359e-31
-13.8028 -1.13085e-31 1.48088e-32
-13.759 1.26553e-31 6.33857e-32
-13.7153 -8.50319e-32 -2.33403e-33
-13.6718 9.2677e-33 7.32911e-32
-13.6283 -4.00876e-31 -1.84406e-31
-13.5848 -3.87389e-33 8.45914e-32
-13.5415 -2.75796e-32 3.61482e-32
-13.4982 2.46639e-32 7.46355e-33
-13.455 1.72513e-32 -1.28916e-32
-13.4119 -9.14584e-33 -1.04304e-31
-13.3689 -3.21456e-32 7.12141e-33
-13.3259 3.7491e-32 7.39243e-32
-13.283 3.32823e-32 -1.47168e-31
-13.2402 -5.8743e-32 1.49074e-31
-13.1974 -2.35542e-31 -8.01077e-32
-13.1547 1.65159e-31 3.64196e-32
-13.1121 -8.32026e-32 -5.44086e-33
-13.0696 9.37028e-32 8.68924e-32
-13.0271 -6.56415e-32 -1.38816e-31
-12.9847 6.19345e-32 1.46111e-31
-12.9424 -1.44195e-31 -1.1254e-31
-12.9001 1.44902e-31 5.99188e-32
-12.8579 -1.21759e-31 -4.33473e-32
-12.8158 1.17982e-31 7.9429e-32
-12.7737 -9.50274e-32 -1.29567e-31
-12.7317 8.95111e-32 1.84198e-31
-12.6898 -1.40646e-31 -1.69387e-31
-12.6479 1.74223e-31 1.14887e-31
-12.6061 -1.4406e-31 -6.27466e-32
-12.5643 1.41532e-31 6.83697e-32
-12.5226 -1.253e-31 -8.96431e-32
-12.481 1.14777e-31 1.23941e-31
-12.4394 -1.08837e-31 -1.28089e-31
-12.3979 1.37698e-31 1.329e-31
-12.3565 -1.45732e-31 -9.68927e-32
-12.3151 1.42673e-31 7.89188e-32
-12.2738 -1.2305e-31 -7.50442e-32
-12.2325 1.19349e-31 9.92203e-32
-12.1913 -1.0603e-31 -1.22194e-31
-12.1501 1.13489e-31 1.52459e-31
-12.109 -1.32909e-31 -1.27702e-31
-12.068 1.42305e-31 9.96798e-32
-12.027 -1.37932e-31 -7.80843e-32
-11.986 1.48106e-31 8.94717e-32
-11.9452 -1.37251e-31 -1.03163e-31
-11.9043 1.34437e-31 1.25751e-31
-11.8636 -1.21397e-31 -1.22786e-31
-11.8228 1.32489e-31 1.34704e-31
-11.7822 -1.58911e-31 -1.53154e-31
-11.7415 1.50234e-31 2.9591e-31
-11.701 -9.56909e-32 -3.27292e-32
-11.6605 1.40371e-31 1.53064e-31
-11.62 -1.5894e-31 -1.25954e-31
-11.5796 1.3159e-31 1.17862e-31
-11.5392 -1.18727e-31 -1.02804e-31
-11.4989 1.32108e-31 1.1709e-31
-11.4587 -1.37111e-31 -1.14911e-31
-11.4184 1.52855e-31 1.10248e-31
-11.3783 -1.36798e-31 -9.35094e-32
-11.3381 1.36289e-31 9.02405e-32
-11.2981 -1.22877e-31 -9.96078e-32
-11.2581 1.32723e-31 1.23178e-31
-11.2181 -1.27349e-31 -1.38765e-31
-11.1781 1.48189e-31 1.5027e-31
-11.1383 -1.45678e-31 -1.27383e-31
-11.0984 1.61089e-31 1.11236e-31
-11.0586 -1.48477e-31 -9.52412e-32
-11.0189 1.595e-31 9.46452e-32
-10.9792 -1.4579e-31 -1.00894e-31
-10.9395 1.51944e-31 1.12663e-31
-10.8999 -1.35738e-31 -1.1774e-31
-10.8603 1.42919e-31 1.24155e-31
-10.8208 -1.35084e-31 -1.20348e-31
-10.7813 1.50015e-31 1.19151e-31
-10.7418 -1.42219e-31 -1.09221e-31
-10.7024 1.5135e-31 1.03686e-31
-10.6631 -1.37348e-31 -9.92465e-32
-10.6238 1.43085e-31 1.03865e-31
-10.5845 -1.32163e-31 -1.11072e-31
-10.5452 1.42722e-31 1.25639e-31
-10.506 -1.37213e-31 -1.31242e-31
-10.4669 1.53535e-31 1.36897e-31
-10.4278 -1.47908e-31 -1.26321e-31
-10.3887 1.62066e-31 1.18394e-31
-10.3496 -1.51689e-31 -1.07353e-31
-10.3106 1.63141e-31 1.02724e-31
-10.2717 -1.50615e-31 -1.09985e-31
-10.2328 1.61686e-31 1.17138e-31
-10.1939 -1.48302e-31 -1.22189e-31
-10.155 1.57076e-31 1.32115e-31
-10.1162 -1.44588e-31 -1.30915e-31
-10.0774 1.57115e-31 1.33151e-31
-10.0387 -1.47541e-31 -1.24801e-31
-10 1.60121e-31 1.21632e-31
-9.96134 -1.46918e-31 -1.14334e-31
-9.92271 1.54738e-31 1.13846e-31
-9.88412 -1.39562e-31 -1.12773e-31
-9.84557 1.46739e-31 1.18947e-31
-9.80704 -1.34307e-31 -1.22457e-31
-9.76856 1.44759e-31 1.32586e-31
-9.73011 -1.36127e-31 -1.33107e-31
-9.69169 1.50774e-31 1.37225e-31
-9.65331 -1.43395e-31 -1.28207e-31
-9.61496 1.57942e-31 1.23634e-31
-9.57664 -1.47755e-31 -1.14304e-31
-9.53836 1.60531e-31 1.13003e-31
-9.50011 -1.49685e-31 -1.12534e-31
-9.46189 1.62636e-31 1.19885e-31
-9.42371 -1.50793e-31 -1.24401e-31
-9.38556 1.62689e-31 1.34694e-31
-9.34744 -1.49919e-31 -1.35052e-31
-9.30935 1.62542e-31 1.40235e-31
-9.2713 -1.51564e-31 -1.33698e-31
-9.23327 1.66006e-31 1.32485e-31
-9.19528 -1.54956e-31 -1.23564e-31
-9.15732 1.67867e-31 1.20462e-31
-9.11939 -1.54516e-31 -1.14943e-31
-9.08149 1.64153e-31 1.15033e-31
-9.04362 -1.49502e-31 -1.14547e-31
-9.00578 1.58408e-31 1.19524e-31
-8.96797 -1.44642e-31 -1.2163e-31
-8.93019 1.54852e-31 1.29022e-31
-8.89244 -1.4327e-31 -1.29305e-31
-8.85471 1.55795e-31 1.34062e-31
-8.81702 -1.45595e-31 -1.29028e-31
-8.77936 1.59017e-31 1.28346e-31
-8.74172 -1.48205e-31 -1.20872e-31
-8.70412 1.60999e-31 1.19297e-31
-8.66654 -1.49752e-31 -1.15647e-31
-8.62899 1.62748e-31 1.18721e-31
-8.59146 -1.51614e-31 -1.20217e-31
-8.55397 1.65027e-31 1.28158e-31
-8.5165 -1.53305e-31 -1.30605e-31
-8.47906 1.66856e-31 1.38777e-31
-8.44165 -1.54911e-31 -1.37108e-31
-8.40426 1.69366e-31 1.40993e-31
-8.3669 -1.57813e-31 -1.34664e-31
-8.32956 1.72936e-31 1.34123e-31
-8.29226 -1.60731e-31 -1.26641e-31
-8.25497 1.74771e-31 1.24799e-31
-8.21772 -1.60855e-31 -1.19672e-31
-8.18049 1.72783e-31 1.1967e-31
-8.14328 -1.57549e-31 -1.17853e-31
-8.1061 1.67978e-31 1.20745e-31
-8.06895 -1.52842e-31 -1.20822e-31
-8.03182 1.63376e-31 1.25599e-31
-7.99471 -1.49701e-31 -1.25318e-31
-7.95763 1.61752e-31 1.29805e-31
-7.92058 -1.49805e-31 -1.27266e-31
-7.88355 1.63413e-31 1.29341e-31
-7.84654 -1.52059e-31 -1.24417e-31
-7.80955 1.65922e-31 1.24193e-31
-7.77259 -1.54006e-31 -1.19389e-31
-7.73566 1.67364e-31 1.1979e-31
-7.69874 -1.54987e-31 -1.17963e-31
-7.66185 1.68227e-31 1.21827e-31
-7.62498 -1.55631e-31 -1.23271e-31
-7.58814 1.68946e-31 1.30778e-31
-7.55132 -1.55898e-31 -1.32905e-31
-7.51452 1.69273e-31 1.41345e-31
-7.47774 -1.56048e-31 -1.40663e-31
-7.44099 1.70014e-31 1.46553e-31
-7.40425 -1.57226e-31 -1.41719e-31
-7.36754 1.72079e-31 1.43706e-31
-7.33085 -1.59533e-31 -1.36441e-31
-7.29418 1.74626e-31 1.35836e-31
-7.25754 -1.61607e-31 -1.28965e-31
-7.22091 1.76069e-31 1.28111e-31
-7.18431 -1.62125e-31 -1.23477e-31
-7.14772 1.75521e-31 1.24162e-31
-7.11116 -1.60716e-31 -1.21981e-31
-7.07462 1.73213e-31 1.2478e-31
-7.0381 -1.58146e-31 -1.24045e-31
-7.00159 1.7047e-31 1.28394e-31
-6.96511 -1.56001e-31 -1.27665e-31
-6.92865 1.69035e-31 1.32355e-31
-6.89221 -1.55665e-31 -1.30443e-31
-6.85579 1.69773e-31 1.34205e-31
-6.81938 -1.5718e-31 -1.30654e-31
-6.783 1.71879e-31 1.32855e-31
-6.74664 -1.59202e-31 -1.2834e-31
-6.71029 1.7368e-31 1.29581e-31
-6.67397 -1.60415e-31 -1.25631e-31
-6.63766 1.74318e-31 1.27472e-31
-6.60137 -1.60668e-31 -1.25281e-31
-6.5651 1.74156e-31 1.29113e-31
-6.52885 -1.60426e-31 -1.2862e-31
-6.49262 1.73779e-31 1.34678e-31
-6.4564 -1.5993e-31 -1.34625e-31
-6.42021 1.73454e-31 1.41662e-31
-6.38403 -1.59391e-31 -1.40404e-31
-6.34786 1.73441e-31 1.46313e-31
-6.31172 -1.59325e-31 -1.42869e-31
-6.27559 1.74047e-31 1.46237e-31
-6.23949 -1.60073e-31 -1.4076e-31
-6.20339 1.75116e-31 1.41943e-31
-6.16732 -1.61309e-31 -1.35452e-31
-6.13126 1.76167e-31 1.35896e-31
-6.09522 -1.62276e-31 -1.29799e-31
-6.05919 1.76896e-31 1.307e-31
-6.02319 -1.62417e-31 -1.26159e-31
-5.9872 1.77005e-31 1.28031e-31
-5.95122 -1.61756e-31 -1.25377e-31
-5.91526 1.76129e-31 1.28332e-31
-5.87932 -1.60762e-31 -1.26912e-31
-5.84339 1.74497e-31 1.30903e-31
-5.80748 -1.59902e-31 -1.29586e-31
-5.77158 1.7329e-31 1.34179e-31
-5.7357 -1.59576e-31 -1.32296e-31
-5.69984 1.73625e-31 1.36559e-31
-5.66399 -1.60315e-31 -1.33941e-31
-5.62815 1.75552e-31 1.37414e-31
-5.59233 -1.62228e-31 -1.33521e-31
-5.55653 1.78329e-31 1.36773e-31
-5.52074 -1.64489e-31 -1.31278e-31
-5.48497 1.81041e-31 1.34775e-31
-5.4492 -1.66147e-31 -1.28564e-31
-5.41346 1.8276e-31 1.32598e-31
-5.37773 -1.66984e-31 -1.26624e-31
-5.34201 1.83329e-31 1.31807e-31
-5.30631 -1.66923e-31 -1.26745e-31
-5.27062 1.83269e-31 1.32745e-31
-5.23494 -1.66486e-31 -1.29716e-31
-5.19928 1.82246e-31 1.35087e-31
-5.16363 -1.66519e-31 -1.34827e-31
-5.128 1.80604e-31 1.38281e-31
-5.09237 -1.66299e-31 -1.3979e-31
-5.05677 1.79877e-31 1.42068e-31
-5.02117 -1.65228e-31 -1.41722e-31
-4.98559 1.80145e-31 1.45758e-31
-4.95002 -1.6411e-31 -1.4028e-31
-4.91446 1.80753e-31 1.46939e-31
-4.87892 -1.63333e-31 -1.37798e-31
-4.84339 1.81141e-31 1.44118e-31
-4.80787 -1.63474e-31 -1.3551e-31
-4.77237 1.80192e-31 1.40134e-31
-4.73687 -1.65062e-31 -1.32245e-31
-4.70139 1.78254e-31 1.38333e-31
-4.66592 -1.669e-31 -1.29237e-31
-4.63046 1.76113e-31 1.36117e-31
-4.59502 -1.68675e-31 -1.31146e-31
-4.55958 1.73435e-31 1.30273e-31
-4.52416 -1.70509e-31 -1.38233e-31
-4.48875 1.71753e-31 1.25115e-31
-4.45335 -1.70154e-31 -1.43758e-31
-4.41797 1.72083e-31 1.25864e-31
-4.38259 -1.68384e-31 -1.4393e-31
-4.34722 1.71502e-31 1.3028e-31
-4.31187 -1.7012e-31 -1.42142e-31
-4.27653 1.67747e-31 1.35418e-31
-4.24119 -1.73873e-31 -1.37866e-31
-4.20587 1.66323e-31 1.42799e-31
-4.17056 -1.722e-31 -1.31129e-31
-4.13526 1.74138e-31 1.51048e-31
-4.09997 -1.66452e-31 -1.24795e-31
-4.06469 1.83681e-31 1.5757e-31
-4.02942 -1.67595e-31 -1.18101e-31
-3.99416 1.75178e-31 1.64725e-31
-3.95891 -1.80304e-31 -1.05175e-31
-3.92367 1.33386e-31 1.92574e-31
-3.88844 -1.86108e-31 -5.90204e-32
-3.85322 -1.94823e-31 9.18743e-32
-3.81801 -1.6255e-31 1.57153e-32
-3.7828 1.06525e-31 -7.42727e-32
-3.74761 -1.15378e-31 7.54002e-32
-3.71243 1.17428e-31 1.93167e-32
-3.67726 -4.02838e-32 8.35956e-32
-3.64209 5.06617e-32 4.66359e-32
-3.60694 -2.72334e-33 4.5681e-32
-3.57179 1.61284e-32 2.77565e-32
-3.53665 2.61176e-33 2.19449e-32
-3.50152 6.43623e-33 1.49353e-32
-3.4664 2.34404e-33 1.1988e-32
-3.43129 3.45206e-33 9.17357e-33
-3.39619 1.82842e-33 8.00423e-33
-3.36109 2.50878e-33 7.00096e-33
-3.32601 1.68033e-33 7.05285e-33
-3.29093 2.7528e-33 7.50316e-33
-3.25586 2.22788e-33 1.01541e-32
-3.2208 8.87617e-33 1.78636e-32
-3.18574 -1.17516e-31 -4.19825e-32
-3.1507 -2.28335e-33 -1.62612e-32
-3.11566 -3.50307e-33 -9.56137e-33
-3.08063 -1.91202e-33 -8.95367e-33
-3.0456 -4.34891e-33 -1.10678e-32
-3.01059 -2.07318e-33 -3.11037e-32
-2.97558 1.24173e-33 2.85442e-32
-2.94058 4.19698e-33 1.10988e-32
-2.90558 1.99881e-33 9.82965e-33
-2.87059 5.60421e-33 1.36753e-32
-2.83561 -9.41431e-32 8.62169e-32
-2.80064 -2.47781e-33 -1.56932e-32
-2.76567 -3.72143e-33 -9.97309e-33
-2.73071 -2.38311e-33 -1.32992e-32
-2.69576 -8.23345e-32 -4.12844e-32
-2.66081 6.3335e-33 1.51866e-32
-2.62587 2.04743e-33 1.06866e-32
-2.59094 6.51308e-33 1.56121e-32
-2.55601 -5.03198e-32 -4.26047e-32
-2.52109 -2.42887e-33 -1.26308e-32
-2.48617 -4.53473e-33 -1.1334e-32
-2.45126 -1.77691e-34 -3.93266e-32
-2.41636 2.30872e-33 1.819e-32
-2.38146 4.12109e-33 1.09175e-32
-2.34657 2.20103e-33 2.12167e-32
-2.31168 -2.14325e-33 -2.73604e-32
-2.2768 -4.3394e-33 -1.11377e-32
-2.24192 -2.4171e-33 -1.7449e-32
-2.20705 5.39689e-34 3.7023e-32
-2.17219 4.59431e-33 1.14996e-32
-2.13733 2.52871e-33 1.74368e-32
-2.10247 -9.20281e-34 -3.4636e-32
-2.06762 -4.54305e-33 -1.13603e-32
-2.03278 -2.63056e-33 -1.92416e-32
-1.99794 2.01502e-33 2.70496e-32
-1.9631 4.66892e-33 1.1632e-32
-1.92827 2.16932e-33 2.93166e-32
-1.89345 -2.26507e-33 -1.7819e-32
-1.85862 -4.59715e-33 -1.20059e-32
-1.82381 3.01628e-32 -6.9035e-32
-1.78899 2.52461e-33 1.39702e-32
-1.75419 6.59133e-33 1.52901e-32
-1.71938 -2.17234e-32 -3.1505e-32
-1.68458 -2.39112e-33 -1.21593e-32
-1.64979 -1.87308e-32 -2.88167e-32
-1.61499 6.4476e-33 1.5506e-32
-1.58021 2.12397e-33 1.41975e-32
-1.54542 1.59628e-33 -5.39494e-32
-1.51064 -5.14195e-33 -1.19134e-32
-1.47586 -2.12046e-33 -3.43052e-32
-1.44109 2.40584e-33 1.54825e-32
-1.40632 6.68126e-33 1.48948e-32
-1.37155 -1.62434e-32 -3.02246e-32
-1.33679 -1.93145e-33 -1.27884e-32
-1.30203 -1.40899e-31 -5.81989e-32
-1.26727 5.57592e-33 1.229e-32
-1.23251 3.687e-33 2.37434e-32
-1.19776 -1.87776e-33 -1.74158e-32
-1.16301 -6.32246e-33 -1.5424e-32
-1.12827 1.5324e-32 2.55478e-32
-1.09352 2.3067e-33 1.30287e-32
-1.05878 4.90771e-32 -8.92317e-32
-1.02405 -5.30919e-33 -1.25606e-32
-0.989309 1.35791e-32 -6.50848e-32
-0.954576 2.28138e-33 1.27281e-32
-0.919844 1.11614e-32 2.14354e-32
-0.885115 -7.65267e-33 -1.72009e-32
-0.850388 -2.15691e-33 -2.50189e-32
-0.815663 2.31222e-33 1.46527e-32
-0.78094 4.60371e-33 1.2114e-32
-0.746219 -3.20249e-32 -3.43971e-32
-0.711499 -3.815e-33 -2.15562e-32
-0.676781 1.96594e-33 1.90444e-32
-0.642065 4.17029e-33 1.0946e-32
-0.60735 -5.06527e-32 -4.83652e-32
-0.572637 -3.04617e-33 -1.44098e-32
-0.537925 -1.24507e-32 5.07254e-32
-0.503214 4.78475e-33 1.43146e-32
-0.468504 -2.21133e-32 -3.06925e-32
-0.433796 -2.76809e-33 -1.16776e-32
-0.399089 -5.88079e-32 1.1785e-31
-0.364382 4.65705e-33 1.3194e-32
-0.329676 -3.20729e-32 -5.67433e-32
-0.294972 -4.2063e-33 -1.57118e-32
-0.260267 7.67646e-33 3.57687e-32
-0.225564 2.81452e-33 1.16834e-32
-0.190861 -8.24953e-33 -3.4385e-32
-0.156158 -7.40175e-33 -1.56505e-32
-0.121456 3.44256e-32 2.85218e-32
-0.0867541 1.01899e-34 1.2699e-32
-0.0520524 4.15518e-33 -1.1633e-32
-0.0173508 -6.7636e-33 9.33564e-33
0.0173508 -9.90153e-34 2.84822e-34
0.0520524 -5.18544e-34 6.98157e-34
0.0867541 6.22451e-34 -4.72733e-34
0.121456 1.50875e-33 1.59007e-34
0.156158 -7.30804e-34 2.76832e-34
0.190861 -1.44632e-33 1.10279e-33
0.225564 4.13033e-34 -4.39583e-34
0.260267 2.24398e-33 -1.21943e-33
0.294972 -7.04727e-34 3.22686e-34
0.329676 -8.61148e-34 1.89541e-33
0.364382 5.55803e-34 -3.46623e-34
0.399089 2.70276e-33 1.48125e-33
0.433796 -5.35923e-34 4.07289e-34
0.468504 -9.83217e-34 1.55422e-33
0.503214 5.04177e-34 -3.86365e-34
0.537925 2.89033e-33 -2.69879e-33
0.572637 -7.27147e-34 2.67439e-34
0.60735 -2.00629e-33 3.33847e-34
0.642065 4.05505e-34 -4.04518e-34
0.676781 7.97983e-34 -1.03065e-33
0.711499 -9.01939e-34 3.56069e-34
0.746219 -1.23938e-33 4.59719e-34
0.78094 5.28569e-34 -4.21455e-34
0.815663 6.64266e-34 -5.94431e-34
0.850388 -9.90632e-34 6.33597e-34
0.885115 -7.20523e-34 3.69063e-34
0.919844 1.08256e-33 -6.29548e-34
0.954576 5.14449e-34 -4.1502e-34
0.989309 -2.06164e-33 2.27548e-33
1.02405 -6.05767e-34 3.11919e-34
1.05878 -2.58122e-33 3.35543e-33
1.09352 4.72621e-34 -3.98211e-34
1.12827 1.96714e-33 -3.92207e-34
1.16301 -8.63789e-34 3.44915e-34
1.19776 -5.7136e-34 4.86872e-34
1.23251 7.00779e-34 -6.69094e-34
1.26727 7.31754e-34 -3.35725e-34
1.30203 1.76428e-33 -6.13915e-33
1.33679 -4.27848e-34 3.43587e-34
1.37155 -4.69079e-33 -1.6743e-33
1.40632 1.01361e-33 -3.84716e-34
1.44109 4.96035e-34 -4.17563e-34
1.47586 -8.40906e-34 8.19885e-34
1.51064 -6.95692e-34 3.44257e-34
1.54542 -1.13882e-33 1.22778e-33
1.58021 4.83427e-34 -3.79765e-34
1.61499 8.90637e-34 -4.27014e-34
1.64979 -2.51525e-33 6.29217e-34
1.68458 -4.55993e-34 3.39787e-34
1.71938 -2.23354e-33 9.23266e-34
1.75419 7.29318e-34 -4.58233e-34
1.78899 5.67432e-34 -4.0425e-34
1.82381 -4.64857e-33 2.36816e-33
1.85862 -5.01659e-34 3.41851e-34
1.89345 -8.6078e-34 4.8639e-34
1.92827 1.73957e-33 -7.9389e-34
1.9631 4.42248e-34 -3.40161e-34
1.99794 1.92148e-33 -4.93012e-34
2.03278 -1.20213e-33 4.12811e-34
2.06762 -4.10567e-34 3.33014e-34
2.10247 -6.11043e-33 -2.76291e-33
2.13733 1.12415e-33 -2.84534e-34
2.17219 3.9756e-34 -3.42746e-34
2.20705 1.11927e-32 6.52624e-33
2.24192 -1.12478e-33 1.88047e-34
2.2768 -3.89185e-34 3.43352e-34
2.31168 -2.15519e-33 -7.65422e-34
2.34657 1.34466e-33 -7.12775e-35
2.38146 3.93899e-34 -3.48467e-34
2.41636 9.99639e-34 -2.42005e-34
2.45126 -2.56713e-33 -1.20768e-33
2.48617 -4.34083e-34 3.83316e-34
2.52109 -5.89915e-34 2.83672e-34
2.55601 -1.54757e-33 3.11098e-33
2.59094 6.40632e-34 -5.44899e-34
2.62587 4.54438e-34 -2.68077e-34
2.66081 6.76203e-34 -5.06758e-34
2.69576 -6.20214e-33 5.82419e-33
2.73071 -5.22575e-34 3.65141e-34
2.76567 -4.69472e-34 2.86346e-34
2.80064 -5.74184e-34 4.58325e-34
2.83561 2.23093e-33 -4.29551e-33
2.87059 7.21379e-34 -3.03872e-34
2.90558 3.61194e-34 -3.03773e-34
2.94058 5.71428e-34 -2.33944e-34
2.97558 7.82971e-34 -9.6252e-34
3.01059 -7.95119e-34 1.07498e-33
3.0456 -5.87053e-34 2.145e-34
3.08063 -3.24192e-34 2.86392e-34
3.11566 -4.88738e-34 2.05259e-34
3.1507 -5.30552e-34 5.2819e-34
3.18574 -7.80759e-33 -1.05576e-32
3.2208 1.08994e-33 -3.28005e-34
3.25586 3.78289e-34 -3.05778e-34
3.29093 3.54866e-34 -2.14285e-34
3.32601 2.81391e-34 -1.99778e-34
3.36109 3.16297e-34 -2.14363e-34
3.39619 3.29687e-34 -2.11228e-34
3.43129 3.97771e-34 -3.07315e-34
3.4664 5.19097e-34 -2.68911e-34
3.50152 5.86649e-34 -5.74223e-34
3.53665 1.06059e-33 -2.09961e-34
3.57179 8.30691e-34 -1.22172e-33
3.60694 -1.76804e-33 4.91278e-33
3.64209 9.21954e-34 -2.21493e-33
3.67726 5.25713e-33 8.58073e-33
3.71243 1.00493e-33 -2.82849e-33
3.74761 -8.85054e-34 4.50363e-33
3.7828 1.29798e-33 -2.88416e-33
3.81801 -1.54843e-33 3.28145e-33
3.85322 1.73264e-33 -2.84464e-33
3.88844 -2.10898e-33 3.03545e-33
3.92367 2.52642e-33 -3.07645e-33
3.95891 -3.39298e-33 3.43232e-33
3.99416 5.02349e-33 -3.88728e-33
4.02942 -9.31446e-33 3.41722e-33
4.06469 1.70208e-32 -2.72314e-33
4.09997 -4.00847e-35 -1.26296e-32
4.13526 -2.13112e-33 6.13346e-33
4.17056 1.88748e-33 -3.97639e-33
4.20587 -1.65457e-33 2.96382e-33
4.24119 1.46169e-33 -2.4738e-33
4.27653 -1.36648e-33 2.20059e-33
4.31187 1.30807e-33 -2.11048e-33
4.34722 -1.31552e-33 2.13316e-33
4.38259 1.36854e-33 -2.31917e-33
4.41797 -1.49076e-33 2.6998e-33
4.45335 1.68988e-33 -3.50789e-33
4.48875 -1.92956e-33 5.29795e-33
4.52416 7.2187e-34 -1.10049e-32
4.55958 2.54853e-32 -1.8558e-33
4.59502 -6.10775e-33 4.00252e-33
4.63046 3.27642e-33 -3.36724e-33
4.66592 -2.17902e-33 2.79442e-33
4.70139 1.61672e-33 -2.49453e-33
4.73687 -1.29859e-33 2.37644e-33
4.77237 1.06557e-33 -2.39516e-33
4.80787 -8.73325e-34 2.54621e-33
4.84339 6.4827e-34 -2.83889e-33
4.87892 -3.13539e-34 3.32082e-33
4.91446 -3.09691e-34 -4.03842e-33
4.95002 1.64416e-33 4.99865e-33
4.98559 -4.67252e-33 -5.58824e-33
5.02117 9.5605e-33 1.81622e-33
5.05677 -3.96557e-33 3.93689e-33
5.09237 5.65873e-33 -1.5441e-33
5.128 -4.62094e-33 4.92318e-33
5.16363 2.21092e-33 -5.7075e-33
5.19928 -5.67462e-34 5.45805e-33
5.23494 -4.28012e-34 -5.01336e-33
5.27062 9.91588e-34 4.63403e-33
5.30631 -1.2354e-33 -4.41876e-33
5.34201 1.22671e-33 4.38771e-33
5.37773 -9.54296e-34 -4.51493e-33
5.41346 4.15256e-34 4.72049e-33
5.4492 3.99185e-34 -4.8946e-33
5.48497 -1.45903e-33 4.95435e-33
5.52074 2.82082e-33 -4.83243e-33
5.55653 -4.75573e-33 4.28802e-33
5.59233 7.42468e-33 -1.66956e-33
5.62815 -2.97721e-33 -1.12269e-33
5.66399 6.73625e-33 5.59129e-33
5.69984 -8.55056e-34 -5.26896e-33
5.7357 -4.82042e-34 3.45731e-33
5.77158 7.73124e-34 -2.4647e-33
5.80748 -8.41968e-34 1.93533e-33
5.84339 8.74991e-34 -1.66063e-33
5.87932 -9.31149e-34 1.55362e-33
5.91526 1.05009e-33 -1.59448e-33
5.95122 -1.30122e-33 1.8339e-33
5.9872 1.90934e-33 -2.50138e-33
6.02319 -4.44203e-33 4.92227e-33
6.05919 -1.57832e-32 1.93762e-32
6.09522 2.53311e-33 -3.52687e-33
6.13126 -1.43642e-33 1.98574e-33
6.16732 1.05621e-33 -1.47987e-33
6.20339 -8.86869e-34 1.28704e-33
6.23949 8.14504e-34 -1.25856e-33
6.27559 -7.99265e-34 1.37294e-33
6.31172 8.13991e-34 -1.69e-33
6.34786 -7.64084e-34 2.42827e-33
6.38403 -1.38291e-34 -4.26366e-33
6.42021 6.66343e-33 2.19049e-33
6.4564 -3.40809e-33 2.0706e-34
6.49262 2.37597e-33 -1.25443e-33
6.52885 -1.64182e-33 1.39978e-33
6.5651 1.25187e-33 -1.46185e-33
6.60137 -1.0037e-33 1.57731e-33
6.63766 7.95677e-34 -1.77916e-33
6.67397 -5.51761e-34 2.09403e-33
6.71029 1.67636e-34 -2.5581e-33
6.74664 5.77779e-34 3.20561e-33
6.783 -2.27998e-33 -3.872e-33
6.81938 5.84298e-33 2.37276e-33
6.85579 -3.71775e-33 1.09026e-33
6.89221 4.07872e-33 -2.90202e-33
6.92865 -1.79835e-33 3.45317e-33
6.96511 7.36472e-34 -2.96078e-33
7.00159 -3.08933e-34 2.54623e-33
7.0381 1.56382e-34 -2.29772e-33
7.07462 -1.52217e-34 2.19088e-33
7.11116 2.64292e-34 -2.20609e-33
7.14772 -5.20507e-34 2.34032e-33
7.18431 1.04767e-33 -2.60112e-33
7.22091 -2.31118e-33 2.85535e-33
7.25754 4.61181e-33 6.45987e-34
7.29418 -1.28642e-32 -4.58729e-33
7.33085 5.81891e-34 4.4809e-33
7.36754 4.56555e-34 -2.46529e-33
7.40425 -6.12719e-34 1.64591e-33
7.44099 6.50571e-34 -1.2627e-33
7.47774 -6.93158e-34 1.09168e-33
7.51452 7.91082e-34 -1.06833e-33
7.55132 -1.0276e-33 1.2213e-33
7.58814 1.74999e-33 -1.803e-33
7.62498 -1.04747e-32 4.35255e-33
7.66185 -2.19719e-33 3.04717e-33
7.69874 1.05402e-33 -1.26291e-33
7.73566 -7.42832e-34 8.59354e-34
7.77259 6.32787e-34 -7.34896e-34
7.80955 -6.21758e-34 7.49844e-34
7.84654 7.01977e-34 -9.2457e-34
7.88355 -9.23606e-34 1.51204e-33
7.92058 5.9217e-34 -4.78713e-33
7.95763 3.2194e-33 -1.0705e-33
7.99471 -1.38272e-33 1.05325e-33
8.03182 9.17581e-34 -9.18934e-34
8.06895 -7.56806e-34 9.48301e-34
8.1061 6.90391e-34 -1.14486e-33
8.14328 -5.97117e-34 1.59862e-33
8.18049 1.56387e-34 -2.49196e-33
8.21772 1.69171e-33 3.56405e-33
8.25497 -4.67015e-33 -1.93141e-33
8.29226 6.02133e-33 -3.006e-34
8.32956 -5.18313e-33 5.49505e-33
8.3669 6.75483e-34 -6.01985e-33
8.40426 6.04152e-34 4.04806e-33
8.44165 -3.29164e-34 -2.80165e-33
8.47906 -1.07449e-34 2.08169e-33
8.5165 4.2192e-34 -1.62104e-33
8.55397 -6.55123e-34 1.35154e-33
8.59146 9.53786e-34 -1.25291e-33
8.62899 -1.76944e-33 1.21614e-33
8.66654 -4.32158e-32 1.52949e-32
8.70412 8.56204e-34 -3.07793e-33
8.74172 -6.47357e-34 1.17239e-33
8.77936 5.19115e-34 -7.56013e-34
8.81702 -4.9699e-34 6.38628e-34
8.85471 5.8142e-34 -6.79856e-34
8.89244 -9.35103e-34 9.73514e-34
8.93019 6.05793e-33 -4.1662e-33
8.96797 1.64092e-33 -2.12473e-33
9.00578 -7.04181e-34 9.13179e-34
9.04362 5.16844e-34 -7.00625e-34
9.08149 -4.67743e-34 7.19398e-34
9.11939 4.55493e-34 -9.57129e-34
9.15732 -1.85326e-34 1.69899e-33
9.19528 -2.33865e-33 -1.35518e-33
9.23327 1.57747e-33 -1.32911e-34
9.2713 -1.09754e-33 6.03149e-34
9.30935 7.96499e-34 -8.02214e-34
9.34744 -5.71329e-34 1.02493e-33
9.38556 2.70024e-34 -1.32494e-33
9.42371 2.6379e-34 1.65848e-33
9.46189 -1.182e-33 -1.82353e-33
9.50011 2.37978e-33 1.69725e-33
9.53836 -5.23876e-33 1.55093e-33
9.57664 1.17198e-33 -3.49075e-33
9.61496 5.79924e-35 2.34762e-33
9.65331 -2.33783e-34 -1.69215e-33
9.69169 1.7827e-34 1.46372e-33
9.73011 -1.84439e-35 -1.46884e-33
9.76856 -2.95803e-34 1.81773e-33
9.80704 2.08795e-33 -4.71578e-33
9.84557 4.0007e-33 -6.72589e-33
9.88412 -6.14748e-34 1.7e-33
9.92271 4.05931e-34 -9.40648e-34
9.96134 -3.66558e-34 7.27672e-34
10 4.14061e-34 -7.57786e-34
10.0387 -5.96754e-34 1.12428e-33
10.0774 -6.2484e-33 -7.21624e-33
10.1162 7.55566e-34 -9.146e-34
10.155 -3.88588e-34 5.18339e-34
10.1939 3.11989e-34 -4.61003e-34
10.2328 -3.19739e-34 5.9349e-34
10.2717 1.48841e-34 -1.32316e-33
10.3106 1.28882e-33 3.59863e-35
10.3496 -6.71278e-34 3.30264e-34
10.3887 4.73364e-34 -3.80252e-34
10.4278 -4.3684e-34 5.4123e-34
10.4669 2.60045e-34 -1.07812e-33
10.506 1.38457e-33 9.26902e-34
10.5452 -8.1667e-34 8.05181e-35
10.5845 8.45469e-34 -2.78676e-34
10.6238 -9.91951e-34 8.45847e-34
10.6631 2.33737e-34 -1.72653e-33
10.7024 6.02469e-34 1.46483e-33
10.7418 -4.34664e-34 -1.13291e-33
10.7813 -2.90194e-35 1.07674e-33
10.8208 6.32851e-34 -1.07453e-33
10.8603 -1.62588e-32 4.23849e-32
10.8999 -2.0212e-34 8.86953e-34
10.9395 5.31892e-34 -7.81691e-34
10.9792 -2.28591e-34 3.96309e-34
11.0189 2.63305e-34 -4.11723e-34
11.0586 -3.58739e-34 1.49618e-33
11.0984 -7.88172e-34 4.30573e-34
11.1383 3.02377e-34 -2.95988e-34
11.1781 -2.21443e-34 2.84096e-34
11.2181 1.94479e-34 -4.11931e-34
11.2581 2.46741e-34 9.18416e-34
11.2981 -7.52068e-34 1.49394e-34
11.3381 3.61348e-34 -2.72464e-34
11.3783 -2.30421e-34 3.26871e-34
11.4184 1.08347e-34 -5.04674e-34
11.4587 2.80067e-34 8.41141e-34
11.4989 -8.06527e-34 3.58005e-35
11.5392 1.05577e-33 -4.00387e-34
11.5796 -6.00158e-34 9.72463e-34
11.62 4.34044e-35 -7.69379e-34
11.6605 5.95644e-35 7.31799e-34
11.701 -6.58081e-35 -6.25829e-34
11.7415 -3.24135e-34 1.24982e-33
11.7822 -7.50868e-33 -2.10613e-33
11.8228 6.5858e-35 -8.03286e-34
11.8636 -2.13371e-34 3.25582e-34
11.9043 1.64878e-34 -3.06346e-34
11.9452 -1.73347e-34 1.2716e-34
11.986 -2.61969e-35 7.61094e-36
12.027 -6.34268e-35 -2.98395e-34
12.068 -1.80727e-34 1.31048e-34
12.109 5.39859e-35 -2.84076e-34
12.1501 2.05528e-34 5.66178e-34
12.1913 -1.62096e-34 1.70547e-34
12.2325 2.40679e-34 -2.61096e-34
12.2738 -5.32883e-35 4.51348e-34
12.3151 1.32526e-35 -2.57757e-34
12.3565 -2.836e-35 -1.27532e-33
12.3979 1.97031e-34 -1.60652e-34
12.4394 -3.44313e-34 3.1655e-34
12.481 1.85282e-34 -1.94686e-35
12.5226 -2.42783e-34 -3.40772e-34
12.5643 -3.22406e-34 -8.08733e-35
12.6061 2.69783e-34 2.03805e-34
12.6479 -1.74785e-34 -9.86964e-34
12.6898 -8.62351e-35 2.03313e-34
12.7317 8.14316e-35 -8.70963e-35
12.7737 -4.25488e-34 3.46927e-34
12.8158 -1.80672e-34 5.21832e-35
12.8579 6.31847e-35 -7.64141e-35
12.9001 -9.01372e-35 1.5229e-34
12.9424 -1.40263e-34 2.74313e-36
12.9847 6.28167e-35 -5.5646e-35
13.0271 -1.42045e-34 1.28407e-34
13.0696 -1.46876e-34 2.24495e-34
13.1121 -3.46837e-34 -3.28778e-35
13.1547 -9.27398e-35 1.16887e-34
13.1974 2.05583e-34 -5.97401e-34
13.2402 -5.64599e-34 4.51764e-34
13.283 -2.51229e-34 -1.20268e-35
13.3259 -3.62179e-35 2.36162e-35
13.3689 -2.9439e-33 5.21008e-33
13.4119 1.91149e-35 -6.70704e-35
13.455 -7.44798e-35 3.29662e-34
13.4982 1.01152e-35 -1.06456e-34
13.5415 -4.74094e-34 -1.89425e-34
13.5848 -1.88313e-34 7.31619e-35
13.6283 -2.34695e-35 -1.04828e-34
13.6718 -9.23508e-35 -1.94923e-35
13.7153 -4.75081e-35 7.48228e-35
13.759 6.45455e-35 -7.50711e-35
13.8028 -2.66643e-35 4.67303e-35
13.8466 -3.85778e-35 4.75911e-35
13.8905 1.72861e-34 -9.33177e-35
13.9345 -6.96297e-36 4.88212e-35
13.9786 -5.23022e-35 5.7278e-35
14.0227 -6.02949e-34 -4.09833e-34
14.067 -1.42598e-33 -4.58568e-34
14.1113 -5.46994e-35 -1.01441e-35
14.1558 -7.14384e-35 1.45927e-34
14.2003 3.13353e-35 -4.0393e-36
14.2449 -8.75651e-35 7.24344e-37
14.2896 -3.54784e-35 7.0847e-35
14.3344 2.42337e-35 -3.01878e-35
14.3793 -1.55063e-34 4.60623e-35
14.4243 -4.92804e-35 1.14165e-34
14.4693 -3.37564e-35 -4.23002e-35
14.5145 -1.67395e-34 -3.23483e-35
14.5598 2.94749e-35 1.61912e-36
14.6052 -5.55579e-36 4.74255e-35
14.6506 -3.40204e-35 -6.0517e-35
14.6962 2.30556e-35 -2.1696e-35
14.7419 -6.81056e-38 9.21914e-36
14.7877 6.79055e-36 4.11497e-35
14.8336 2.77255e-35 -7.42205e-36
14.8796 7.72689e-36 4.24336e-36
14.9257 -1.56191e-35 2.26687e-35
14.9719 -1.6046e-35 8.2915e-36
15.0182 1.06357e-35 8.52527e-36
15.0647 -1.72296e-35 1.66776e-35
15.1112 -7.24702e-36 -8.75827e-36
15.1579 -8.88981e-35 8.97422e-35
15.2047 -1.13862e-35 1.96486e-36
15.2516 3.31638e-36 -2.13389e-35
15.2986 3.6238e-36 1.18078e-34
15.3458 -7.10556e-36 3.77984e-36
15.393 5.91483e-36 -1.58237e-35
15.4404 6.15301e-35 4.85512e-35
15.488 -9.07997e-36 6.11061e-36
15.5356 5.81744e-36 -9.81905e-36
15.5834 3.62611e-35 1.65908e-35
15.6313 -7.95963e-36 6.38876e-36
15.6794 6.56546e-36 -9.55132e-36
15.7276 4.58639e-35 2.02406e-35
15.7759 -8.6251e-36 6.57929e-36
15.8243 7.64386e-36 -1.01308e-35
15.873 5.40403e-35 3.21299e-35
15.9217 -1.00498e-35 6.43112e-36
15.9706 9.0628e-36 -1.04616e-35
16.0197 6.17512e-35 3.48302e-35
16.0689 -1.30604e-35 6.1925e-36
16.1182 1.17263e-35 -1.05007e-35
16.1677 9.89564e-36 7.12975e-35
16.2174 -1.61872e-35 5.22772e-36
16.2672 1.28514e-35 -1.07563e-35
16.3172 -1.74759e-35 3.20282e-35
16.3674 -2.38323e-35 -2.39023e-36
16.4177 9.04252e-36 -7.64456e-36
16.4682 -1.21425e-35 1.45162e-35
16.5189 -1.56717e-35 1.30451e-36
16.5697 6.85128e-36 -6.70172e-36
16.6208 -1.21823e-35 1.69364e-35
16.672 -1.07262e-35 3.57122e-36
16.7234 6.52747e-36 -7.39104e-36
16.775 -2.22661e-35 3.92443e-35
16.8268 -9.81667e-36 4.64091e-36
16.8787 7.58589e-36 -9.23581e-36
16.9309 -4.80656e-35 4.07387e-35
16.9833 -1.31573e-35 5.69353e-36
17.0359 8.582e-36 -9.33502e-36
17.0887 -1.85368e-35 7.82494e-36
17.1418 -1.32821e-35 3.42855e-36
17.195 6.59317e-36 -7.21249e-36
17.2485 -2.46826e-35 9.57363e-36
17.3022 -8.8436e-36 3.45545e-36
17.3562 7.70825e-36 -7.95787e-36
17.4104 -4.61796e-35 -2.07007e-35
17.4648 -9.56801e-36 3.29689e-36
17.5195 6.59221e-36 -8.41762e-36
17.5744 -2.10284e-35 1.57357e-34
17.6296 -7.35744e-36 2.90218e-36
17.6851 5.03737e-36 -1.21937e-35
17.7408 7.67195e-35 -1.01214e-34
17.7969 -8.87383e-36 3.04651e-36
17.8532 7.12021e-36 -1.15543e-35
17.9098 -2.05072e-34 -1.39358e-34
17.9667 -7.6168e-36 4.7203e-36
18.0239 9.51537e-36 -1.81388e-35
18.0815 -2.99436e-37 1.07885e-35
18.1393 -7.4906e-36 6.72749e-36
18.1975 -1.71678e-35 -3.46749e-35
18.256 1.27274e-35 -4.10837e-36
18.3149 -5.95307e-36 6.84964e-36
18.3742 -1.99219e-35 8.18125e-37
18.4338 1.14821e-35 -3.67406e-36
18.4938 -9.42485e-36 8.89239e-36
18.5542 -1.66594e-35 3.25703e-36
18.615 1.75389e-35 -5.41098e-36
18.6762 -2.86154e-36 1.25141e-35
18.7379 -8.64094e-36 1.5308e-36
18.8 -4.27307e-36 -1.35119e-35
18.8625 1.368e-35 9.26213e-36
18.9255 -6.56846e-36 2.48722e-36
18.9891 -4.12183e-35 4.42528e-37
19.0531 1.20703e-35 4.9714e-36
19.1177 -7.23554e-36 6.58083e-36
19.1828 -1.67874e-35 5.18022e-36
19.2484 1.39533e-35 1.08385e-37
19.3147 -7.10869e-36 9.0284e-36
19.3816 -7.69831e-36 3.00992e-36
19.4491 9.9785e-36 -3.97452e-36
19.5173 1.63195e-35 -1.34225e-36
19.5862 -9.18354e-36 2.70409e-36
19.6558 1.32702e-36 -2.683e-35
19.7262 1.12874e-35 -1.02205e-36
19.7974 -6.6492e-36 6.44402e-36
19.8694 -1.00014e-35 1.19543e-36
19.9423 8.92575e-36 -7.94709e-36
20.0162 1.10106e-35 1.61203e-35
20.091 -7.55858e-36 4.19892e-36
20.1669 -5.92787e-36 -1.33773e-35
20.244 1.04546e-35 -4.39757e-36
20.3222 9.53254e-37 1.41699e-35
20.4016 -1.16499e-35 5.77127e-37
20.4825 -1.72851e-36 -1.18657e-35
20.5648 1.12482e-35 5.61654e-37
20.6487 2.65606e-36 1.37523e-35
20.7344 -9.72333e-36 -7.58014e-37
20.8219 -4.50917e-36 -8.63709e-36
20.9115 1.04199e-35 -6.21561e-36
21.0034 7.00178e-36 1.01807e-35
21.0979 -4.64942e-36 7.18956e-36
21.1952 -1.3051e-35 -1.39121e-36
21.2959 -4.93668e-37 -5.96907e-36
21.4004 4.52755e-37 -4.95078e-36
21.5093 1.84219e-36 -7.91934e-36
21.6237 1.02806e-35 -1.40077e-35
21.7448 1.79925e-35 -3.33393e-35
21.8747 -2.22677e-35 -3.68023e-35
22.0165 -3.96737e-35 -3.31103e-35
22.1768 -1.23044e-34 -6.61813e-35
22.3723 -9.21492e-34 -5.36956e-35


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda2.0Nc1Quantum/vANODiaP_FRG.txt <==
-22.3723 -3.24266e+94 6.44259e+93
-22.1768 -2.51264e+93 9.15157e+93
-22.0165 1.28439e+94 1.13774e+94
-21.8747 -6.52239e+94 -3.49956e+94
-21.7448 -1.74788e+95 -4.48941e+94
-21.6237 1.04335e+94 1.26749e+94
-21.5093 -1.21518e+93 2.32478e+91
-21.4004 -5.44548e+93 -3.91527e+93
-21.2959 -1.47488e+94 -2.24292e+94
-21.1952 1.66993e+93 -2.63553e+94
-21.0979 -1.0688e+94 1.57434e+94
-21.0034 4.32585e+93 2.71504e+94
-20.9115 -1.08157e+93 2.84464e+93
-20.8219 5.02069e+93 3.88674e+93
-20.7344 -5.36316e+92 -1.8937e+93
-20.6487 7.58796e+92 1.18056e+93
-20.5648 1.53643e+93 -7.53676e+92
-20.4825 6.96009e+93 3.70606e+93
-20.4016 -7.80601e+90 2.55548e+93
-20.3222 1.90851e+93 2.39971e+93
-20.244 -5.90366e+92 -9.18285e+92
-20.1669 -2.00304e+92 1.54925e+93
-20.091 3.06627e+92 1.12135e+94
-20.0162 2.21972e+93 8.09729e+93
-19.9423 1.392e+93 -1.3699e+93
-19.8694 3.51348e+92 9.98257e+92
-19.7974 -2.15245e+92 -1.36459e+92
-19.7262 8.70101e+92 5.17965e+92
-19.6558 1.02185e+92 -6.40865e+92
-19.5862 5.31267e+91 3.57343e+92
-19.5173 1.47888e+92 4.62542e+92
-19.4491 1.1881e+93 -1.25985e+93
-19.3816 -1.51139e+92 -1.53149e+94
-19.3147 -4.86578e+93 -2.40878e+94
-19.2484 -3.92898e+93 -1.26879e+94
-19.1828 -4.50761e+95 -1.15951e+95
-19.1177 -2.64855e+92 -1.38522e+93
-19.0531 4.877e+92 2.76504e+92
-18.9891 -6.26002e+91 -1.09739e+92
-18.9255 5.34601e+91 3.02685e+91
-18.8625 -7.12867e+91 -4.80589e+90
-18.8 1.46467e+91 -5.96487e+91
-18.7379 4.02334e+92 1.46498e+92
-18.6762 2.25411e+92 3.76551e+92
-18.615 -1.48063e+91 -1.59277e+91
-18.5542 9.42196e+91 1.21068e+92
-18.4938 1.60403e+93 -4.67949e+92
-18.4338 3.56994e+93 -1.77469e+93
-18.3742 9.10828e+92 -7.64491e+92
-18.3149 1.17815e+92 -1.75624e+92
-18.256 1.42305e+92 -8.59291e+91
-18.1975 2.09949e+92 -1.53041e+92
-18.1393 7.53156e+91 2.39915e+90
-18.0815 -1.34124e+91 -1.59168e+90
-18.0239 -1.08455e+91 8.77287e+90
-17.9667 3.86044e+91 1.0555e+91
-17.9098 2.95404e+91 -2.05893e+92
-17.8532 -1.37235e+92 -9.25817e+92
-17.7969 -1.70456e+92 -9.21006e+92
-17.7408 -2.94443e+91 -7.63891e+91
-17.6851 -8.8574e+91 2.41249e+91
-17.6296 -6.31992e+90 6.77316e+91
-17.5744 9.14845e+91 9.98503e+91
-17.5195 1.24054e+91 1.99744e+91
-17.4648 3.10571e+90 4.82411e+90
-17.4104 3.11353e+90 8.83901e+90
-17.3562 -1.72752e+91 2.48494e+90
-17.3022 4.42474e+90 -1.60811e+91
-17.2485 1.31636e+91 -1.19115e+91
-17.195 5.69329e+89 1.01684e+91
-17.1418 -5.21e+90 -2.69741e+90
-17.0887 -5.78361e+89 -4.95389e+90
-17.0359 6.62633e+90 3.82049e+90
-16.9833 -5.88569e+90 1.01862e+90
-16.9309 -4.8039e+89 1.82512e+90
-16.8787 8.10992e+90 9.47026e+90
-16.8268 -3.56242e+91 2.56905e+91
-16.775 -3.32089e+91 2.24892e+91
-16.7234 2.54166e+90 3.08383e+90
-16.672 -2.69595e+91 -4.83794e+90
-16.6208 -3.49743e+91 -4.41563e+90
-16.5697 -8.16355e+90 1.62681e+90
-16.5189 3.7839e+90 3.93712e+90
-16.4682 6.07785e+90 4.21234e+90
-16.4177 7.09978e+89 2.88823e+90
-16.3674 2.81236e+89 1.19889e+90
-16.3172 6.25192e+89 9.86324e+88
-16.2672 -2.2471e+90 3.89057e+89
-16.2174 -3.71348e+90 -4.33697e+90
-16.1677 -3.54292e+90 -1.01869e+91
-16.1182 -7.6967e+89 -4.21016e+90
-16.0689 6.59534e+89 1.19436e+89
-16.0197 -1.07786e+89 -2.08217e+89
-15.9706 -3.33201e+88 -6.48903e+88
-15.9217 1.62925e+89 2.26587e+89
-15.873 -3.68559e+89 1.5724e+89
-15.8243 -5.02414e+89 -7.7117e+88
-15.7759 -1.94842e+89 -3.84986e+89
-15.7276 8.26643e+88 -2.42861e+89
-15.6794 7.83925e+88 -3.26709e+88
-15.6313 -5.67198e+89 8.98495e+87
-15.5834 -5.28371e+89 -3.29592e+89
-15.5356 7.12306e+88 -9.00242e+89
-15.488 -1.51907e+89 -5.30384e+89
-15.4404 -3.9792e+89 -1.04088e+89
-15.393 6.44441e+88 -3.31252e+89
-15.3458 2.81702e+89 -2.72917e+89
-15.2986 1.55461e+89 1.49758e+89
-15.2516 -2.88831e+88 2.41055e+88
-15.2047 -1.6164e+89 -2.43691e+89
-15.1579 4.23266e+88 -4.52548e+88
-15.1112 1.48551e+89 8.12167e+88
-15.0647 -2.06612e+88 -5.36408e+88
-15.0182 -4.37606e+88 -9.08834e+88
-14.9719 5.58744e+88 -5.0342e+88
-14.9257 7.6392e+88 -9.62483e+88
-14.8796 1.07516e+89 -1.87755e+89
-14.8336 2.68008e+89 -3.09542e+89
-14.7877 3.2271e+89 -3.05621e+89
-14.7419 1.35706e+89 -4.06723e+88
-14.6962 5.67602e+88 5.4296e+88
-14.6506 7.9791e+88 -8.81879e+87
-14.6052 6.45459e+88 -1.84251e+88
-14.5598 2.96647e+88 -9.05576e+87
-14.5145 -8.36414e+87 -4.1631e+88
-14.4693 -3.38095e+88 -7.87509e+88
-14.4243 -1.84998e+88 -9.09378e+88
-14.3793 -3.62263e+87 -7.77832e+88
-14.3344 5.89878e+87 -2.197e+88
-14.2896 4.27824e+88 -5.56774e+88
-14.2449 1.08138e+89 -1.77839e+89
-14.2003 8.76577e+88 -1.46724e+89
-14.1558 1.88816e+88 -3.04042e+88
-14.1113 -6.86674e+87 -1.48374e+87
-14.067 -1.52158e+88 -4.17152e+87
-14.0227 -9.88734e+87 -5.96992e+87
-13.9786 -2.77531e+87 -6.21247e+87
-13.9345 1.61468e+87 -1.00859e+87
-13.8905 2.87295e+87 2.37554e+87
-13.8466 -1.88895e+87 6.42803e+86
-13.8028 -3.11924e+87 -5.61752e+86
-13.759 2.05254e+87 -4.80249e+86
-13.7153 9.23131e+87 2.99797e+86
-13.6718 1.92328e+88 1.78404e+87
-13.6283 1.7584e+88 1.22738e+87
-13.5848 6.40602e+87 -9.62416e+86
-13.5415 2.2524e+87 -1.27089e+87
-13.4982 1.88295e+87 -4.96038e+86
-13.455 4.99409e+86 -1.04491e+86
-13.4119 -1.18407e+87 3.80371e+85
-13.3689 2.10155e+86 -8.55459e+86
-13.3259 2.43742e+87 -2.0611e+87
-13.283 1.29775e+87 -1.64533e+87
-13.2402 -5.41539e+86 -6.87802e+86
-13.1974 -1.59472e+86 6.3502e+86
-13.1547 1.31576e+87 1.83417e+87
-13.1121 5.17989e+87 1.33141e+87
-13.0696 8.4189e+87 4.97077e+86
-13.0271 4.67747e+87 -1.93827e+86
-12.9847 6.06277e+86 -6.4145e+86
-12.9424 -7.55091e+85 -2.09029e+86
-12.9001 -1.37252e+86 1.67869e+86
-12.8579 -2.9776e+86 -2.74886e+86
-12.8158 -4.1461e+86 -7.12923e+86
-12.7737 -2.2601e+86 -5.40497e+86
-12.7317 -2.94048e+85 -3.082e+86
-12.6898 7.34221e+85 -1.03012e+86
-12.6479 1.10991e+86 4.1134e+85
-12.6061 -6.95505e+85 1.16044e+85
-12.5643 -2.23955e+86 -6.15971e+85
-12.5226 -9.53811e+85 -2.06457e+86
-12.481 4.57047e+85 -3.20932e+86
-12.4394 3.0727e+85 -1.5635e+86
-12.3979 -1.07516e+85 1.85127e+85
-12.3565 -3.51938e+85 -2.533e+85
-12.3151 -5.33411e+85 -1.09257e+86
-12.2738 -3.55727e+85 -1.00178e+86
-12.2325 -1.26164e+85 -7.1919e+85
-12.1913 -1.85891e+85 -4.86752e+85
-12.1501 -3.74667e+85 -3.04303e+85
-12.109 -7.22561e+85 -4.12818e+85
-12.068 -1.08605e+86 -6.3516e+85
-12.027 2.56032e+85 -5.07376e+85
-11.986 2.66972e+86 -2.25034e+85
-11.9452 2.61799e+86 -1.61097e+85
-11.9043 9.81575e+85 -2.09432e+85
-11.8636 2.80562e+85 -1.49045e+85
-11.8228 1.56764e+85 3.53164e+84
-11.7822 7.54877e+84 9.61757e+84
-11.7415 -2.03795e+84 2.89204e+84
-11.701 -6.2412e+84 -1.36509e+84
-11.6605 -3.00879e+84 -2.79799e+84
-11.62 -4.48426e+83 -3.49146e+84
-11.5796 8.13684e+83 -2.60399e+84
-11.5392 1.54304e+84 -1.91728e+84
-11.4989 1.02544e+84 -1.68043e+84
-11.4587 4.57976e+83 -1.54331e+84
-11.4184 1.25049e+83 -9.36619e+83
-11.3783 -1.19107e+83 -2.67101e+83
-11.3381 2.31363e+83 -2.0282e+83
-11.2981 8.65102e+83 -4.40527e+83
-11.2581 2.78408e+83 -1.18595e+84
-11.2181 -1.37867e+84 -2.55887e+84
-11.1781 -2.20666e+84 -2.76344e+84
-11.1383 -2.44691e+84 -1.60011e+84
-11.0984 -2.4883e+84 -9.26828e+83
-11.0586 -1.85106e+84 -7.49803e+83
-11.0189 -1.40831e+84 -6.57627e+83
-10.9792 -1.10006e+84 -4.20615e+83
-10.9395 -4.94669e+83 -7.18844e+82
-10.8999 2.99915e+84 8.13619e+83
-10.8603 7.78225e+84 1.92926e+84
-10.8208 6.45273e+84 1.70178e+84
-10.7813 1.49441e+84 7.56545e+83
-10.7418 5.5103e+83 5.95541e+83
-10.7024 3.45612e+84 1.16856e+84
-10.6631 4.6076e+84 1.54472e+84
-10.6238 1.7697e+84 1.51726e+84
-10.5845 -5.70133e+83 1.44597e+84
-10.5452 -7.30345e+83 6.10044e+83
-10.506 -5.42383e+83 -3.36424e+83
-10.4669 -3.89429e+83 -4.86114e+83
-10.4278 -6.64317e+82 -5.69901e+83
-10.3887 3.1988e+84 -7.04248e+84
-10.3496 1.10767e+85 -2.39089e+85
-10.3106 1.54197e+85 -3.01845e+85
-10.2717 1.36068e+85 -1.31723e+85
-10.2328 1.21308e+85 8.34327e+83
-10.1939 7.17051e+84 1.852e+84
-10.155 1.64441e+84 4.89186e+83
-10.1162 3.81776e+82 7.02601e+82
-10.0774 -1.91186e+83 -1.17479e+82
-10.0387 -2.58577e+83 5.08693e+81
-10 -1.59685e+83 1.6178e+83
-9.96134 -8.8973e+82 2.52825e+83
-9.92271 -3.73279e+82 1.01605e+83
-9.88412 7.67391e+81 -6.85348e+82
-9.84557 2.43847e+82 -1.06387e+83
-9.80704 3.7387e+82 -1.13748e+83
-9.76856 4.27041e+82 -9.65363e+82
-9.73011 4.3629e+82 -3.49453e+82
-9.69169 4.28545e+82 8.10009e+81
-9.65331 2.33691e+82 4.13402e+82
-9.61496 4.59412e+81 7.42803e+82
-9.57664 -7.29278e+81 5.88113e+82
-9.53836 -2.18045e+82 2.34559e+82
-9.50011 -2.24072e+82 -5.94683e+80
-9.46189 -7.07457e+81 -3.37628e+82
-9.42371 2.60144e+81 -5.46022e+82
-9.38556 2.53939e+81 -3.48253e+82
-9.34744 1.12721e+81 -1.25028e+82
-9.30935 -2.6606e+81 -3.46269e+81
-9.2713 -9.57095e+81 3.91566e+81
-9.23327 -1.15502e+82 6.00422e+81
-9.19528 -6.13613e+81 1.03278e+81
-9.15732 -2.1522e+81 -2.335e+81
-9.11939 -2.58419e+81 2.11169e+81
-9.08149 -4.30167e+81 9.55844e+81
-9.04362 -3.59668e+81 1.00449e+82
-9.00578 -2.89812e+80 5.1385e+81
-8.96797 2.00481e+81 2.38571e+81
-8.93019 3.49455e+81 1.78238e+81
-8.89244 5.18776e+81 1.46203e+81
-8.85471 3.8627e+81 7.47023e+80
-8.81702 5.66142e+80 -2.71271e+80
-8.77936 -1.37527e+81 -8.00474e+80
-8.74172 -2.96485e+81 -1.67088e+81
-8.70412 -4.49146e+81 -2.61102e+81
-8.66654 -3.0443e+81 -1.77609e+81
-8.62899 -2.95479e+80 -1.90841e+80
-8.59146 6.80987e+80 5.06625e+80
-8.55397 4.07897e+80 8.10651e+80
-8.5165 2.30892e+80 1.04751e+81
-8.47906 2.8241e+80 5.13733e+80
-8.44165 4.13293e+80 -3.06351e+80
-8.40426 3.99165e+80 -5.88429e+80
-8.3669 2.04515e+80 -5.78232e+80
-8.32956 6.48499e+79 -5.96203e+80
-8.29226 -3.27239e+79 -3.43493e+80
-8.25497 -1.51225e+80 -3.4636e+78
-8.21772 -2.06278e+80 6.88996e+79
-8.18049 -2.27511e+80 -5.97799e+79
-8.14328 -2.34851e+80 -1.64642e+80
-8.1061 -8.0212e+79 -2.23651e+80
-8.06895 1.40173e+80 -3.19512e+80
-8.03182 1.92557e+80 -2.90908e+80
-7.99471 1.1751e+80 -1.00457e+80
-7.95763 7.14677e+79 1.91351e+79
-7.92058 8.06599e+79 2.33629e+78
-7.88355 1.15169e+80 -4.68916e+79
-7.84654 1.04092e+80 -1.06535e+80
-7.80955 -1.25941e+79 -2.211e+80
-7.77259 -1.04085e+80 -3.30645e+80
-7.73566 -8.63522e+79 -2.31247e+80
-7.69874 -4.44428e+79 -5.35482e+79
-7.66185 -3.94253e+79 2.19219e+79
-7.62498 -4.51969e+79 2.59412e+79
-7.58814 -4.46823e+79 2.08108e+79
-7.55132 -2.22157e+79 2.31288e+79
-7.51452 3.65181e+79 3.51172e+79
-7.47774 7.21336e+79 3.78539e+79
-7.44099 4.07248e+79 2.15961e+79
-7.40425 7.49598e+78 1.06782e+79
-7.36754 -1.90716e+79 2.96034e+79
-7.33085 -7.65036e+79 9.21389e+79
-7.29418 -1.18376e+80 1.3897e+80
-7.25754 -9.25835e+79 1.04181e+80
-7.22091 -6.23119e+79 6.0533e+79
-7.18431 -4.74716e+79 3.94994e+79
-7.14772 -2.23788e+79 5.20093e+78
-7.11116 -4.67638e+78 -2.30369e+79
-7.07462 -1.78221e+78 -1.86568e+79
-7.0381 -1.31567e+78 -1.27048e+78
-7.00159 -1.42104e+78 7.56743e+78
-6.96511 -5.88843e+78 1.04206e+79
-6.92865 -1.29576e+79 1.5588e+79
-6.89221 -1.24541e+79 1.48576e+79
-6.85579 -3.87399e+78 6.40653e+78
-6.81938 1.90311e+78 1.2008e+78
-6.783 1.76864e+78 9.44939e+77
-6.74664 6.24012e+77 3.04928e+77
-6.71029 3.75477e+77 -5.00241e+77
-6.67397 1.14572e+78 -7.50446e+77
-6.63766 2.63206e+78 -1.54094e+78
-6.60137 2.99661e+78 -1.52624e+78
-6.5651 2.42709e+78 1.72529e+77
-6.52885 2.2869e+78 1.59826e+78
-6.49262 1.54528e+78 1.68849e+78
-6.4564 2.26477e+77 1.65848e+78
-6.42021 -5.86383e+77 1.60524e+78
-6.38403 -2.23598e+78 2.82769e+77
-6.34786 1.52148e+80 8.80371e+78
-6.31172 1.16262e+80 -1.76498e+79
-6.27559 7.63554e+79 -1.09538e+79
-6.23949 3.90066e+79 2.68625e+78
-6.20339 1.11659e+79 -1.63332e+79
-6.16732 -6.95331e+78 -3.39486e+79
-6.13126 -1.39787e+79 -4.03343e+79
-6.09522 -1.02305e+79 -2.70351e+79
-6.05919 -3.74793e+78 -6.43726e+78
-6.02319 -1.19306e+78 4.9598e+77
-5.9872 -1.04103e+77 8.71173e+77
-5.95122 4.7969e+77 1.3052e+78
-5.91526 3.03567e+77 9.52756e+77
-5.87932 5.18798e+76 4.87108e+75
-5.84339 9.0837e+76 -6.45608e+77
-5.80748 2.74071e+77 -5.16314e+77
-5.77158 2.238e+77 -1.80051e+77
-5.7357 1.83043e+77 7.37438e+76
-5.69984 5.31309e+77 1.21223e+77
-5.66399 1.10653e+78 -5.72133e+76
-5.62815 1.47104e+78 -1.87902e+77
-5.59233 7.57249e+77 1.14308e+77
-5.55653 -3.64154e+77 3.65686e+77
-5.52074 -6.15282e+77 3.10404e+77
-5.48497 -2.01204e+77 2.19968e+77
-5.4492 1.92224e+77 3.69005e+77
-5.41346 1.79393e+77 5.33734e+77
-5.37773 1.18635e+77 4.26049e+77
-5.34201 8.79337e+76 2.36682e+77
-5.30631 1.939e+77 2.0783e+77
-5.27062 7.3222e+77 4.52348e+77
-5.23494 1.06257e+78 6.99609e+77
-5.19928 7.74592e+77 5.8987e+77
-5.16363 2.57805e+77 2.43211e+77
-5.128 -2.50745e+76 2.10638e+76
-5.09237 -4.23095e+76 5.3549e+76
-5.05677 -3.23208e+76 1.26903e+77
-5.02117 -4.66512e+75 1.45173e+77
-4.98559 6.09618e+75 1.06091e+77
-4.95002 -1.13465e+76 4.71726e+76
-4.91446 -2.64381e+76 9.74584e+75
-4.87892 -2.10976e+76 9.86045e+73
-4.84339 -1.75766e+76 -3.25876e+75
-4.80787 -1.98932e+76 7.27976e+74
-4.77237 -6.19582e+76 2.52681e+76
-4.73687 -8.50184e+76 3.62728e+76
-4.70139 -5.73701e+76 2.33746e+76
-4.66592 -1.64545e+76 8.04712e+75
-4.63046 5.55544e+75 1.72893e+75
-4.59502 8.2098e+75 -5.26308e+73
-4.55958 -1.63552e+74 -1.208e+75
-4.52416 -9.42311e+75 -2.59853e+75
-4.48875 -1.06747e+76 -2.79771e+75
-4.45335 -6.31073e+75 -2.05553e+75
-4.41797 -4.22581e+75 -1.44792e+75
-4.38259 -3.38439e+75 -1.18735e+74
-4.34722 -1.4529e+75 2.79966e+75
-4.31187 -8.12756e+74 5.98686e+75
-4.27653 -1.57224e+75 5.98867e+75
-4.24119 -3.5478e+75 2.27042e+75
-4.20587 -6.659e+75 -1.12301e+75
-4.17056 -7.15482e+75 -2.23446e+75
-4.13526 -3.38601e+75 -2.05257e+75
-4.09997 2.30333e+74 -1.90206e+75
-4.06469 1.2943e+75 -1.99439e+75
-4.02942 7.17755e+74 -1.09067e+75
-3.99416 1.75296e+73 1.06899e+74
-3.95891 -2.03079e+74 -6.49078e+73
-3.92367 -5.52981e+74 -1.07474e+75
-3.88844 -1.15636e+75 -1.93008e+75
-3.85322 -1.29092e+75 -2.01514e+75
-3.81801 -7.13866e+74 -1.09016e+75
-3.7828 -9.8309e+73 -3.20479e+74
-3.74761 1.21946e+74 -1.19882e+74
-3.71243 -3.62253e+74 -2.78066e+74
-3.67726 -1.36798e+75 -3.2329e+73
-3.64209 -1.98576e+75 5.26353e+74
-3.60694 -2.03082e+75 1.16099e+75
-3.57179 -2.22868e+75 1.9144e+75
-3.53665 -2.20198e+75 2.11039e+75
-3.50152 -1.12593e+75 1.19494e+75
-3.4664 -2.45404e+74 2.35291e+74
-3.43129 -1.82837e+73 -9.72789e+73
-3.39619 1.20192e+74 -8.21532e+73
-3.36109 2.63168e+74 -6.50448e+72
-3.32601 3.43377e+74 3.27941e+73
-3.29093 3.04851e+74 1.32847e+73
-3.25586 1.08897e+74 -6.2044e+73
-3.2208 -7.03677e+72 -2.81904e+74
-3.18574 8.14157e+73 -5.11306e+74
-3.1507 1.31775e+74 -5.34268e+74
-3.11566 5.18467e+73 -4.00797e+74
-3.08063 -3.98214e+73 -2.00043e+74
-3.0456 -9.03609e+73 -3.15328e+73
-3.01059 -8.11709e+73 3.20677e+73
-2.97558 -8.04503e+73 5.94852e+73
-2.94058 -6.01208e+73 1.15055e+74
-2.90558 4.02795e+72 2.00247e+74
-2.87059 3.83159e+73 2.04115e+74
-2.83561 1.0514e+73 1.05675e+74
-2.80064 -9.93448e+72 2.44855e+73
-2.76567 -1.64588e+72 1.6653e+73
-2.73071 2.12296e+73 3.8199e+73
-2.69576 5.32932e+73 5.76243e+73
-2.66081 7.6458e+73 5.96683e+73
-2.62587 6.13223e+73 3.01914e+73
-2.59094 2.48594e+73 3.2391e+72
-2.55601 -3.77158e+72 -4.48975e+71
-2.52109 -8.34216e+72 2.46542e+71
-2.48617 -9.67677e+72 -3.82709e+72
-2.45126 -1.94387e+73 -6.63996e+72
-2.41636 -2.3573e+73 -3.85594e+72
-2.38146 -1.79372e+73 1.77758e+71
-2.34657 -1.15866e+73 2.85057e+72
-2.31168 -1.03832e+73 3.36195e+72
-2.2768 -7.52389e+72 1.59873e+72
-2.24192 3.17659e+72 -3.74782e+72
-2.20705 9.85488e+72 -6.43672e+72
-2.17219 9.37443e+72 -2.87201e+72
-2.13733 2.02037e+73 8.66752e+72
-2.10247 2.94362e+73 2.58699e+73
-2.06762 2.94296e+73 2.47203e+73
-2.03278 2.21219e+73 1.77682e+71
-1.99794 1.16654e+73 -1.80729e+73
-1.9631 8.79307e+72 -1.85965e+73
-1.92827 6.5176e+72 -9.90936e+72
-1.89345 3.81364e+72 -2.89749e+72
-1.85862 1.68429e+72 3.18478e+71
-1.82381 -8.58328e+71 4.12436e+71
-1.78899 -2.08216e+72 -5.7309e+71
-1.75419 -3.61171e+72 -6.56029e+70
-1.71938 -3.37921e+72 7.52597e+71
-1.68458 -1.4224e+72 9.33689e+71
-1.64979 3.52608e+71 -1.01177e+72
-1.61499 9.38983e+71 -3.41407e+72
-1.58021 1.52168e+72 -4.32844e+72
-1.54542 3.76104e+72 -4.57412e+72
-1.51064 6.08876e+72 -3.53657e+72
-1.47586 5.90537e+72 -7.89359e+71
-1.44109 3.87342e+72 6.93437e+71
-1.40632 1.32504e+72 5.14536e+71
-1.37155 -2.25669e+72 1.01962e+72
-1.33679 -4.03554e+72 1.2403e+72
-1.30203 -1.97097e+72 -1.98192e+72
-1.26727 -2.19878e+72 -4.43289e+72
-1.23251 -2.72324e+72 -4.24295e+72
-1.19776 -1.67301e+72 -1.26719e+72
-1.16301 -7.16477e+71 1.18044e+72
-1.12827 -1.70305e+71 2.5357e+72
-1.09352 -1.13947e+70 2.81072e+72
-1.05878 4.46279e+70 1.3427e+72
-1.02405 5.13441e+71 2.32888e+71
-0.989309 1.06502e+72 -3.2278e+71
-0.954576 1.49456e+72 -6.09288e+71
-0.919844 1.34495e+72 3.55682e+71
-0.885115 7.14912e+71 1.15889e+72
-0.850388 3.07767e+71 1.91581e+72
-0.815663 3.77311e+70 1.76421e+72
-0.78094 -1.90936e+71 9.96785e+71
-0.746219 -4.71175e+70 8.13691e+71
-0.711499 -2.26823e+71 4.69755e+71
-0.676781 -3.05567e+71 1.13417e+71
-0.642065 -2.64037e+71 6.31476e+70
-0.60735 -2.14337e+71 5.19096e+69
-0.572637 -3.90279e+71 -1.22995e+71
-0.537925 -9.82203e+71 -7.61674e+71
-0.503214 -2.29107e+72 -2.19345e+72
-0.468504 -4.85252e+72 -5.35828e+72
-0.433796 -6.58881e+72 -8.04508e+72
-0.399089 -6.41504e+72 -8.8879e+72
-0.364382 -4.10007e+72 -9.55031e+72
-0.329676 -1.04266e+72 -7.56127e+72
-0.294972 1.16995e+72 -4.51039e+72
-0.260267 1.13777e+72 -3.12917e+72
-0.225564 7.06608e+71 -1.48208e+72
-0.190861 1.42589e+71 -2.58201e+71
-0.156158 1.12983e+71 1.35767e+71
-0.121456 3.01222e+71 3.18164e+71
-0.0867541 1.15057e+72 -1.0306e+71
-0.0520524 3.25296e+72 -2.36108e+71
-0.0173508 6.00847e+72 -1.17441e+72
0.0173508 6.00847e+72 -1.17441e+72
0.0520524 3.25296e+72 -2.36108e+71
0.0867541 1.15057e+72 -1.0306e+71
0.121456 3.01222e+71 3.18164e+71
0.156158 1.12983e+71 1.35767e+71
0.190861 1.42589e+71 -2.58201e+71
0.225564 7.06608e+71 -1.48208e+72
0.260267 1.13777e+72 -3.12917e+72
0.294972 1.16995e+72 -4.51039e+72
0.329676 -1.04266e+72 -7.56127e+72
0.364382 -4.10007e+72 -9.55031e+72
0.399089 -6.41504e+72 -8.8879e+72
0.433796 -6.58881e+72 -8.04508e+72
0.468504 -4.85252e+72 -5.35828e+72
0.503214 -2.29107e+72 -2.19345e+72
0.537925 -9.82203e+71 -7.61674e+71
0.572637 -3.90279e+71 -1.22995e+71
0.60735 -2.14337e+71 5.19096e+69
0.642065 -2.64037e+71 6.31476e+70
0.676781 -3.05567e+71 1.13417e+71
0.711499 -2.26823e+71 4.69755e+71
0.746219 -4.71175e+70 8.13691e+71
0.78094 -1.90936e+71 9.96785e+71
0.815663 3.77311e+70 1.76421e+72
0.850388 3.07767e+71 1.91581e+72
0.885115 7.14912e+71 1.15889e+72
0.919844 1.34495e+72 3.55682e+71
0.954576 1.49456e+72 -6.09288e+71
0.989309 1.06502e+72 -3.2278e+71
1.02405 5.13441e+71 2.32888e+71
1.05878 4.46279e+70 1.3427e+72
1.09352 -1.13947e+70 2.81072e+72
1.12827 -1.70305e+71 2.5357e+72
1.16301 -7.16477e+71 1.18044e+72
1.19776 -1.67301e+72 -1.26719e+72
1.23251 -2.72324e+72 -4.24295e+72
1.26727 -2.19878e+72 -4.43289e+72
1.30203 -1.97097e+72 -1.98192e+72
1.33679 -4.03554e+72 1.2403e+72
1.37155 -2.25669e+72 1.01962e+72
1.40632 1.32504e+72 5.14536e+71
1.44109 3.87342e+72 6.93437e+71
1.47586 5.90537e+72 -7.89359e+71
1.51064 6.08876e+72 -3.53657e+72
1.54542 3.76104e+72 -4.57412e+72
1.58021 1.52168e+72 -4.32844e+72
1.61499 9.38983e+71 -3.41407e+72
1.64979 3.52608e+71 -1.01177e+72
1.68458 -1.4224e+72 9.33689e+71
1.71938 -3.37921e+72 7.52597e+71
1.75419 -3.61171e+72 -6.56029e+70
1.78899 -2.08216e+72 -5.7309e+71
1.82381 -8.58328e+71 4.12436e+71
1.85862 1.68429e+72 3.18478e+71
1.89345 3.81364e+72 -2.89749e+72
1.92827 6.5176e+72 -9.90936e+72
1.9631 8.79307e+72 -1.85965e+73
1.99794 1.16654e+73 -1.80729e+73
2.03278 2.21219e+73 1.77682e+71
2.06762 2.94296e+73 2.47203e+73
2.10247 2.94362e+73 2.58699e+73
2.13733 2.02037e+73 8.66752e+72
2.17219 9.37443e+72 -2.87201e+72
2.20705 9.85488e+72 -6.43672e+72
2.24192 3.17659e+72 -3.74782e+72
2.2768 -7.52389e+72 1.59873e+72
2.31168 -1.03832e+73 3.36195e+72
2.34657 -1.15866e+73 2.85057e+72
2.38146 -1.79372e+73 1.77758e+71
2.41636 -2.3573e+73 -3.85594e+72
2.45126 -1.94387e+73 -6.63996e+72
2.48617 -9.67677e+72 -3.82709e+72
2.52109 -8.34216e+72 2.46542e+71
2.55601 -3.77158e+72 -4.48975e+71
2.59094 2.48594e+73 3.2391e+72
2.62587 6.13223e+73 3.01914e+73
2.66081 7.6458e+73 5.96683e+73
2.69576 5.32932e+73 5.76243e+73
2.73071 2.12296e+73 3.8199e+73
2.76567 -1.64588e+72 1.6653e+73
2.80064 -9.93448e+72 2.44855e+73
2.83561 1.0514e+73 1.05675e+74
2.87059 3.83159e+73 2.04115e+74
2.90558 4.02795e+72 2.00247e+74
2.94058 -6.01208e+73 1.15055e+74
2.97558 -8.04503e+73 5.94852e+73
3.01059 -8.11709e+73 3.20677e+73
3.0456 -9.03609e+73 -3.15328e+73
3.08063 -3.98214e+73 -2.00043e+74
3.11566 5.18467e+73 -4.00797e+74
3.1507 1.31775e+74 -5.34268e+74
3.18574 8.14157e+73 -5.11306e+74
3.2208 -7.03677e+72 -2.81904e+74
3.25586 1.08897e+74 -6.2044e+73
3.29093 3.04851e+74 1.32847e+73
3.32601 3.43377e+74 3.27941e+73
3.36109 2.63168e+74 -6.50448e+72
3.39619 1.20192e+74 -8.21532e+73
3.43129 -1.82837e+73 -9.72789e+73
3.4664 -2.45404e+74 2.35291e+74
3.50152 -1.12593e+75 1.19494e+75
3.53665 -2.20198e+75 2.11039e+75
3.57179 -2.22868e+75 1.9144e+75
3.60694 -2.03082e+75 1.16099e+75
3.64209 -1.98576e+75 5.26353e+74
3.67726 -1.36798e+75 -3.2329e+73
3.71243 -3.62253e+74 -2.78066e+74
3.74761 1.21946e+74 -1.19882e+74
3.7828 -9.8309e+73 -3.20479e+74
3.81801 -7.13866e+74 -1.09016e+75
3.85322 -1.29092e+75 -2.01514e+75
3.88844 -1.15636e+75 -1.93008e+75
3.92367 -5.52981e+74 -1.07474e+75
3.95891 -2.03079e+74 -6.49078e+73
3.99416 1.75296e+73 1.06899e+74
4.02942 7.17755e+74 -1.09067e+75
4.06469 1.2943e+75 -1.99439e+75
4.09997 2.30333e+74 -1.90206e+75
4.13526 -3.38601e+75 -2.05257e+75
4.17056 -7.15482e+75 -2.23446e+75
4.20587 -6.659e+75 -1.12301e+75
4.24119 -3.5478e+75 2.27042e+75
4.27653 -1.57224e+75 5.98867e+75
4.31187 -8.12756e+74 5.98686e+75
4.34722 -1.4529e+75 2.79966e+75
4.38259 -3.38439e+75 -1.18735e+74
4.41797 -4.22581e+75 -1.44792e+75
4.45335 -6.31073e+75 -2.05553e+75
4.48875 -1.06747e+76 -2.79771e+75
4.52416 -9.42311e+75 -2.59853e+75
4.55958 -1.63552e+74 -1.208e+75
4.59502 8.2098e+75 -5.26308e+73
4.63046 5.55544e+75 1.72893e+75
4.66592 -1.64545e+76 8.04712e+75
4.70139 -5.73701e+76 2.33746e+76
4.73687 -8.50184e+76 3.62728e+76
4.77237 -6.19582e+76 2.52681e+76
4.80787 -1.98932e+76 7.27976e+74
4.84339 -1.75766e+76 -3.25876e+75
4.87892 -2.10976e+76 9.86045e+73
4.91446 -2.64381e+76 9.74584e+75
4.95002 -1.13465e+76 4.71726e+76
4.98559 6.09618e+75 1.06091e+77
5.02117 -4.66512e+75 1.45173e+77
5.05677 -3.23208e+76 1.26903e+77
5.09237 -4.23095e+76 5.3549e+76
5.128 -2.50745e+76 2.10638e+76
5.16363 2.57805e+77 2.43211e+77
5.19928 7.74592e+77 5.8987e+77
5.23494 1.06257e+78 6.99609e+77
5.27062 7.3222e+77 4.52348e+77
5.30631 1.939e+77 2.0783e+77
5.34201 8.79337e+76 2.36682e+77
5.37773 1.18635e+77 4.26049e+77
5.41346 1.79393e+77 5.33734e+77
5.4492 1.92224e+77 3.69005e+77
5.48497 -2.01204e+77 2.19968e+77
5.52074 -6.15282e+77 3.10404e+77
5.55653 -3.64154e+77 3.65686e+77
5.59233 7.57249e+77 1.14308e+77
5.62815 1.47104e+78 -1.87902e+77
5.66399 1.10653e+78 -5.72133e+76
5.69984 5.31309e+77 1.21223e+77
5.7357 1.83043e+77 7.37438e+76
5.77158 2.238e+77 -1.80051e+77
5.80748 2.74071e+77 -5.16314e+77
5.84339 9.0837e+76 -6.45608e+77
5.87932 5.18798e+76 4.87108e+75
5.91526 3.03567e+77 9.52756e+77
5.95122 4.7969e+77 1.3052e+78
5.9872 -1.04103e+77 8.71173e+77
6.02319 -1.19306e+78 4.9598e+77
6.05919 -3.74793e+78 -6.43726e+78
6.09522 -1.02305e+79 -2.70351e+79
6.13126 -1.39787e+79 -4.03343e+79
6.16732 -6.95331e+78 -3.39486e+79
6.20339 1.11659e+79 -1.63332e+79
6.23949 3.90066e+79 2.68625e+78
6.27559 7.63554e+79 -1.09538e+79
6.31172 1.16262e+80 -1.76498e+79
6.34786 1.52148e+80 8.80371e+78
6.38403 -2.23598e+78 2.82769e+77
6.42021 -5.86383e+77 1.60524e+78
6.4564 2.26477e+77 1.65848e+78
6.49262 1.54528e+78 1.68849e+78
6.52885 2.2869e+78 1.59826e+78
6.5651 2.42709e+78 1.72529e+77
6.60137 2.99661e+78 -1.52624e+78
6.63766 2.63206e+78 -1.54094e+78
6.67397 1.14572e+78 -7.50446e+77
6.71029 3.75477e+77 -5.00241e+77
6.74664 6.24012e+77 3.04928e+77
6.783 1.76864e+78 9.44939e+77
6.81938 1.90311e+78 1.2008e+78
6.85579 -3.87399e+78 6.40653e+78
6.89221 -1.24541e+79 1.48576e+79
6.92865 -1.29576e+79 1.5588e+79
6.96511 -5.88843e+78 1.04206e+79
7.00159 -1.42104e+78 7.56743e+78
7.0381 -1.31567e+78 -1.27048e+78
7.07462 -1.78221e+78 -1.86568e+79
7.11116 -4.67638e+78 -2.30369e+79
7.14772 -2.23788e+79 5.20093e+78
7.18431 -4.74716e+79 3.94994e+79
7.22091 -6.23119e+79 6.0533e+79
7.25754 -9.25835e+79 1.04181e+80
7.29418 -1.18376e+80 1.3897e+80
7.33085 -7.65036e+79 9.21389e+79
7.36754 -1.90716e+79 2.96034e+79
7.40425 7.49598e+78 1.06782e+79
7.44099 4.07248e+79 2.15961e+79
7.47774 7.21336e+79 3.78539e+79
7.51452 3.65181e+79 3.51172e+79
7.55132 -2.22157e+79 2.31288e+79
7.58814 -4.46823e+79 2.08108e+79
7.62498 -4.51969e+79 2.59412e+79
7.66185 -3.94253e+79 2.19219e+79
7.69874 -4.44428e+79 -5.35482e+79
7.73566 -8.63522e+79 -2.31247e+80
7.77259 -1.04085e+80 -3.30645e+80
7.80955 -1.25941e+79 -2.211e+80
7.84654 1.04092e+80 -1.06535e+80
7.88355 1.15169e+80 -4.68916e+79
7.92058 8.06599e+79 2.33629e+78
7.95763 7.14677e+79 1.91351e+79
7.99471 1.1751e+80 -1.00457e+80
8.03182 1.92557e+80 -2.90908e+80
8.06895 1.40173e+80 -3.19512e+80
8.1061 -8.0212e+79 -2.23651e+80
8.14328 -2.34851e+80 -1.64642e+80
8.18049 -2.27511e+80 -5.97799e+79
8.21772 -2.06278e+80 6.88996e+79
8.25497 -1.51225e+80 -3.4636e+78
8.29226 -3.27239e+79 -3.43493e+80
8.32956 6.48499e+79 -5.96203e+80
8.3669 2.04515e+80 -5.78232e+80
8.40426 3.99165e+80 -5.88429e+80
8.44165 4.13293e+80 -3.06351e+80
8.47906 2.8241e+80 5.13733e+80
8.5165 2.30892e+80 1.04751e+81
8.55397 4.07897e+80 8.10651e+80
8.59146 6.80987e+80 5.06625e+80
8.62899 -2.95479e+80 -1.90841e+80
8.66654 -3.0443e+81 -1.77609e+81
8.70412 -4.49146e+81 -2.61102e+81
8.74172 -2.96485e+81 -1.67088e+81
8.77936 -1.37527e+81 -8.00474e+80
8.81702 5.66142e+80 -2.71271e+80
8.85471 3.8627e+81 7.47023e+80
8.89244 5.18776e+81 1.46203e+81
8.93019 3.49455e+81 1.78238e+81
8.96797 2.00481e+81 2.38571e+81
9.00578 -2.89812e+80 5.1385e+81
9.04362 -3.59668e+81 1.00449e+82
9.08149 -4.30167e+81 9.55844e+81
9.11939 -2.58419e+81 2.11169e+81
9.15732 -2.1522e+81 -2.335e+81
9.19528 -6.13613e+81 1.03278e+81
9.23327 -1.15502e+82 6.00422e+81
9.2713 -9.57095e+81 3.91566e+81
9.30935 -2.6606e+81 -3.46269e+81
9.34744 1.12721e+81 -1.25028e+82
9.38556 2.53939e+81 -3.48253e+82
9.42371 2.60144e+81 -5.46022e+82
9.46189 -7.07457e+81 -3.37628e+82
9.50011 -2.24072e+82 -5.94683e+80
9.53836 -2.18045e+82 2.34559e+82
9.57664 -7.29278e+81 5.88113e+82
9.61496 4.59412e+81 7.42803e+82
9.65331 2.33691e+82 4.13402e+82
9.69169 4.28545e+82 8.10009e+81
9.73011 4.3629e+82 -3.49453e+82
9.76856 4.27041e+82 -9.65363e+82
9.80704 3.7387e+82 -1.13748e+83
9.84557 2.43847e+82 -1.06387e+83
9.88412 7.67391e+81 -6.85348e+82
9.92271 -3.73279e+82 1.01605e+83
9.96134 -8.8973e+82 2.52825e+83
10 -1.59685e+83 1.6178e+83
10.0387 -2.58577e+83 5.08693e+81
10.0774 -1.91186e+83 -1.17479e+82
10.1162 3.81776e+82 7.02601e+82
10.155 1.64441e+84 4.89186e+83
10.1939 7.17051e+84 1.852e+84
10.2328 1.21308e+85 8.34327e+83
10.2717 1.36068e+85 -1.31723e+85
10.3106 1.54197e+85 -3.01845e+85
10.3496 1.10767e+85 -2.39089e+85
10.3887 3.1988e+84 -7.04248e+84
10.4278 -6.64317e+82 -5.69901e+83
10.4669 -3.89429e+83 -4.86114e+83
10.506 -5.42383e+83 -3.36424e+83
10.5452 -7.30345e+83 6.10044e+83
10.5845 -5.70133e+83 1.44597e+84
10.6238 1.7697e+84 1.51726e+84
10.6631 4.6076e+84 1.54472e+84
10.7024 3.45612e+84 1.16856e+84
10.7418 5.5103e+83 5.95541e+83
10.7813 1.49441e+84 7.56545e+83
10.8208 6.45273e+84 1.70178e+84
10.8603 7.78225e+84 1.92926e+84
10.8999 2.99915e+84 8.13619e+83
10.9395 -4.94669e+83 -7.18844e+82
10.9792 -1.10006e+84 -4.20615e+83
11.0189 -1.40831e+84 -6.57627e+83
11.0586 -1.85106e+84 -7.49803e+83
11.0984 -2.4883e+84 -9.26828e+83
11.1383 -2.44691e+84 -1.60011e+84
11.1781 -2.20666e+84 -2.76344e+84
11.2181 -1.37867e+84 -2.55887e+84
11.2581 2.78408e+83 -1.18595e+84
11.2981 8.65102e+83 -4.40527e+83
11.3381 2.31363e+83 -2.0282e+83
11.3783 -1.19107e+83 -2.67101e+83
11.4184 1.25049e+83 -9.36619e+83
11.4587 4.57976e+83 -1.54331e+84
11.4989 1.02544e+84 -1.68043e+84
11.5392 1.54304e+84 -1.91728e+84
11.5796 8.13684e+83 -2.60399e+84
11.62 -4.48426e+83 -3.49146e+84
11.6605 -3.00879e+84 -2.79799e+84
11.701 -6.2412e+84 -1.36509e+84
11.7415 -2.03795e+84 2.89204e+84
11.7822 7.54877e+84 9.61757e+84
11.8228 1.56764e+85 3.53164e+84
11.8636 2.80562e+85 -1.49045e+85
11.9043 9.81575e+85 -2.09432e+85
11.9452 2.61799e+86 -1.61097e+85
11.986 2.66972e+86 -2.25034e+85
12.027 2.56032e+85 -5.07376e+85
12.068 -1.08605e+86 -6.3516e+85
12.109 -7.22561e+85 -4.12818e+85
12.1501 -3.74667e+85 -3.04303e+85
12.1913 -1.85891e+85 -4.86752e+85
12.2325 -1.26164e+85 -7.1919e+85
12.2738 -3.55727e+85 -1.00178e+86
12.3151 -5.33411e+85 -1.09257e+86
12.3565 -3.51938e+85 -2.533e+85
12.3979 -1.07516e+85 1.85127e+85
12.4394 3.0727e+85 -1.5635e+86
12.481 4.57047e+85 -3.20932e+86
12.5226 -9.53811e+85 -2.06457e+86
12.5643 -2.23955e+86 -6.15971e+85
12.6061 -6.95505e+85 1.16044e+85
12.6479 1.10991e+86 4.1134e+85
12.6898 7.34221e+85 -1.03012e+86
12.7317 -2.94048e+85 -3.082e+86
12.7737 -2.2601e+86 -5.40497e+86
12.8158 -4.1461e+86 -7.12923e+86
12.8579 -2.9776e+86 -2.74886e+86
12.9001 -1.37252e+86 1.67869e+86
12.9424 -7.55091e+85 -2.09029e+86
12.9847 6.06277e+86 -6.4145e+86
13.0271 4.67747e+87 -1.93827e+86
13.0696 8.4189e+87 4.97077e+86
13.1121 5.17989e+87 1.33141e+87
13.1547 1.31576e+87 1.83417e+87
13.1974 -1.59472e+86 6.3502e+86
13.2402 -5.41539e+86 -6.87802e+86
13.283 1.29775e+87 -1.64533e+87
13.3259 2.43742e+87 -2.0611e+87
13.3689 2.10155e+86 -8.55459e+86
13.4119 -1.18407e+87 3.80371e+85
13.455 4.99409e+86 -1.04491e+86
13.4982 1.88295e+87 -4.96038e+86
13.5415 2.2524e+87 -1.27089e+87
13.5848 6.40602e+87 -9.62416e+86
13.6283 1.7584e+88 1.22738e+87
13.6718 1.92328e+88 1.78404e+87
13.7153 9.23131e+87 2.99797e+86
13.759 2.05254e+87 -4.80249e+86
13.8028 -3.11924e+87 -5.61752e+86
13.8466 -1.88895e+87 6.42803e+86
13.8905 2.87295e+87 2.37554e+87
13.9345 1.61468e+87 -1.00859e+87
13.9786 -2.77531e+87 -6.21247e+87
14.0227 -9.88734e+87 -5.96992e+87
14.067 -1.52158e+88 -4.17152e+87
14.1113 -6.86674e+87 -1.48374e+87
14.1558 1.88816e+88 -3.04042e+88
14.2003 8.76577e+88 -1.46724e+89
14.2449 1.08138e+89 -1.77839e+89
14.2896 4.27824e+88 -5.56774e+88
14.3344 5.89878e+87 -2.197e+88
14.3793 -3.62263e+87 -7.77832e+88
14.4243 -1.84998e+88 -9.09378e+88
14.4693 -3.38095e+88 -7.87509e+88
14.5145 -8.36414e+87 -4.1631e+88
14.5598 2.96647e+88 -9.05576e+87
14.6052 6.45459e+88 -1.84251e+88
14.6506 7.9791e+88 -8.81879e+87
14.6962 5.67602e+88 5.4296e+88
14.7419 1.35706e+89 -4.06723e+88
14.7877 3.2271e+89 -3.05621e+89
14.8336 2.68008e+89 -3.09542e+89
14.8796 1.07516e+89 -1.87755e+89
14.9257 7.6392e+88 -9.62483e+88
14.9719 5.58744e+88 -5.0342e+88
15.0182 -4.37606e+88 -9.08834e+88
15.0647 -2.06612e+88 -5.36408e+88
15.1112 1.48551e+89 8.12167e+88
15.1579 4.23266e+88 -4.52548e+88
15.2047 -1.6164e+89 -2.43691e+89
15.2516 -2.88831e+88 2.41055e+88
15.2986 1.55461e+89 1.49758e+89
15.3458 2.81702e+89 -2.72917e+89
15.393 6.44441e+88 -3.31252e+89
15.4404 -3.9792e+89 -1.04088e+89
15.488 -1.51907e+89 -5.30384e+89
15.5356 7.12306e+88 -9.00242e+89
15.5834 -5.28371e+89 -3.29592e+89
15.6313 -5.67198e+89 8.98495e+87
15.6794 7.83925e+88 -3.26709e+88
15.7276 8.26643e+88 -2.42861e+89
15.7759 -1.94842e+89 -3.84986e+89
15.8243 -5.02414e+89 -7.7117e+88
15.873 -3.68559e+89 1.5724e+89
15.9217 1.62925e+89 2.26587e+89
15.9706 -3.33201e+88 -6.48903e+88
16.0197 -1.07786e+89 -2.08217e+89
16.0689 6.59534e+89 1.19436e+89
16.1182 -7.6967e+89 -4.21016e+90
16.1677 -3.54292e+90 -1.01869e+91
16.2174 -3.71348e+90 -4.33697e+90
16.2672 -2.2471e+90 3.89057e+89
16.3172 6.25192e+89 9.86324e+88
16.3674 2.81236e+89 1.19889e+90
16.4177 7.09978e+89 2.88823e+90
16.4682 6.07785e+90 4.21234e+90
16.5189 3.7839e+90 3.93712e+90
16.5697 -8.16355e+90 1.62681e+90
16.6208 -3.49743e+91 -4.41563e+90
16.672 -2.69595e+91 -4.83794e+90
16.7234 2.54166e+90 3.08383e+90
16.775 -3.32089e+91 2.24892e+91
16.8268 -3.56242e+91 2.56905e+91
16.8787 8.10992e+90 9.47026e+90
16.9309 -4.8039e+89 1.82512e+90
16.9833 -5.88569e+90 1.01862e+90
17.0359 6.62633e+90 3.82049e+90
17.0887 -5.78361e+89 -4.95389e+90
17.1418 -5.21e+90 -2.69741e+90
17.195 5.69329e+89 1.01684e+91
17.2485 1.31636e+91 -1.19115e+91
17.3022 4.42474e+90 -1.60811e+91
17.3562 -1.72752e+91 2.48494e+90
17.4104 3.11353e+90 8.83901e+90
17.4648 3.10571e+90 4.82411e+90
17.5195 1.24054e+91 1.99744e+91
17.5744 9.14845e+91 9.98503e+91
17.6296 -6.31992e+90 6.77316e+91
17.6851 -8.8574e+91 2.41249e+91
17.7408 -2.94443e+91 -7.63891e+91
17.7969 -1.70456e+92 -9.21006e+92
17.8532 -1.37235e+92 -9.25817e+92
17.9098 2.95404e+91 -2.05893e+92
17.9667 3.86044e+91 1.0555e+91
18.0239 -1.08455e+91 8.77287e+90
18.0815 -1.34124e+91 -1.59168e+90
18.1393 7.53156e+91 2.39915e+90
18.1975 2.09949e+92 -1.53041e+92
18.256 1.42305e+92 -8.59291e+91
18.3149 1.17815e+92 -1.75624e+92
18.3742 9.10828e+92 -7.64491e+92
18.4338 3.56994e+93 -1.77469e+93
18.4938 1.60403e+93 -4.67949e+92
18.5542 9.42196e+91 1.21068e+92
18.615 -1.48063e+91 -1.59277e+91
18.6762 2.25411e+92 3.76551e+92
18.7379 4.02334e+92 1.46498e+92
18.8 1.46467e+91 -5.96487e+91
18.8625 -7.12867e+91 -4.80589e+90
18.9255 5.34601e+91 3.02685e+91
18.9891 -6.26002e+91 -1.09739e+92
19.0531 4.877e+92 2.76504e+92
19.1177 -2.64855e+92 -1.38522e+93
19.1828 -4.50761e+95 -1.15951e+95
19.2484 -3.92898e+93 -1.26879e+94
19.3147 -4.86578e+93 -2.40878e+94
19.3816 -1.51139e+92 -1.53149e+94
19.4491 1.1881e+93 -1.25985e+93
19.5173 1.47888e+92 4.62542e+92
19.5862 5.31267e+91 3.57343e+92
19.6558 1.02185e+92 -6.40865e+92
19.7262 8.70101e+92 5.17965e+92
19.7974 -2.15245e+92 -1.36459e+92
19.8694 3.51348e+92 9.98257e+92
19.9423 1.392e+93 -1.3699e+93
20.0162 2.21972e+93 8.09729e+93
20.091 3.06627e+92 1.12135e+94
20.1669 -2.00304e+92 1.54925e+93
20.244 -5.90366e+92 -9.18285e+92
20.3222 1.90851e+93 2.39971e+93
20.4016 -7.80601e+90 2.55548e+93
20.4825 6.96009e+93 3.70606e+93
20.5648 1.53643e+93 -7.53676e+92
20.6487 7.58796e+92 1.18056e+93
20.7344 -5.36316e+92 -1.8937e+93
20.8219 5.02069e+93 3.88674e+93
20.9115 -1.08157e+93 2.84464e+93
21.0034 4.32585e+93 2.71504e+94
21.0979 -1.0688e+94 1.57434e+94
21.1952 1.66993e+93 -2.63553e+94
21.2959 -1.47488e+94 -2.24292e+94
21.4004 -5.44548e+93 -3.91527e+93
21.5093 -1.21518e+93 2.32478e+91
21.6237 1.04335e+94 1.26749e+94
21.7448 -1.74788e+95 -4.48941e+94
21.8747 -6.52239e+94 -3.49956e+94
22.0165 1.28439e+94 1.13774e+94
22.1768 -2.51264e+93 9.15157e+93
22.3723 -3.24266e+94 6.44259e+93


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda2.0Nc1Quantum/vANOOffP_FRG.txt <==
-22.3723 -3.24266e+94 6.44259e+93
-22.1768 -2.51264e+93 9.15157e+93
-22.0165 1.28439e+94 1.13774e+94
-21.8747 -6.52239e+94 -3.49956e+94
-21.7448 -1.74788e+95 -4.48941e+94
-21.6237 1.04335e+94 1.26749e+94
-21.5093 -1.21518e+93 2.32478e+91
-21.4004 -5.44548e+93 -3.91527e+93
-21.2959 -1.47488e+94 -2.24292e+94
-21.1952 1.66993e+93 -2.63553e+94
-21.0979 -1.0688e+94 1.57434e+94
-21.0034 4.32585e+93 2.71504e+94
-20.9115 -1.08157e+93 2.84464e+93
-20.8219 5.02069e+93 3.88674e+93
-20.7344 -5.36316e+92 -1.8937e+93
-20.6487 7.58796e+92 1.18056e+93
-20.5648 1.53643e+93 -7.53676e+92
-20.4825 6.96009e+93 3.70606e+93
-20.4016 -7.80601e+90 2.55548e+93
-20.3222 1.90851e+93 2.39971e+93
-20.244 -5.90366e+92 -9.18285e+92
-20.1669 -2.00304e+92 1.54925e+93
-20.091 3.06627e+92 1.12135e+94
-20.0162 2.21972e+93 8.09729e+93
-19.9423 1.392e+93 -1.3699e+93
-19.8694 3.51348e+92 9.98257e+92
-19.7974 -2.15245e+92 -1.36459e+92
-19.7262 8.70101e+92 5.17965e+92
-19.6558 1.02185e+92 -6.40865e+92
-19.5862 5.31267e+91 3.57343e+92
-19.5173 1.47888e+92 4.62542e+92
-19.4491 1.1881e+93 -1.25985e+93
-19.3816 -1.51139e+92 -1.53149e+94
-19.3147 -4.86578e+93 -2.40878e+94
-19.2484 -3.92898e+93 -1.26879e+94
-19.1828 -4.50761e+95 -1.15951e+95
-19.1177 -2.64855e+92 -1.38522e+93
-19.0531 4.877e+92 2.76504e+92
-18.9891 -6.26002e+91 -1.09739e+92
-18.9255 5.34601e+91 3.02685e+91
-18.8625 -7.12867e+91 -4.80589e+90
-18.8 1.46467e+91 -5.96487e+91
-18.7379 4.02334e+92 1.46498e+92
-18.6762 2.25411e+92 3.76551e+92
-18.615 -1.48063e+91 -1.59277e+91
-18.5542 9.42196e+91 1.21068e+92
-18.4938 1.60403e+93 -4.67949e+92
-18.4338 3.56994e+93 -1.77469e+93
-18.3742 9.10828e+92 -7.64491e+92
-18.3149 1.17815e+92 -1.75624e+92
-18.256 1.42305e+92 -8.59291e+91
-18.1975 2.09949e+92 -1.53041e+92
-18.1393 7.53156e+91 2.39915e+90
-18.0815 -1.34124e+91 -1.59168e+90
-18.0239 -1.08455e+91 8.77287e+90
-17.9667 3.86044e+91 1.0555e+91
-17.9098 2.95404e+91 -2.05893e+92
-17.8532 -1.37235e+92 -9.25817e+92
-17.7969 -1.70456e+92 -9.21006e+92
-17.7408 -2.94443e+91 -7.63891e+91
-17.6851 -8.8574e+91 2.41249e+91
-17.6296 -6.31992e+90 6.77316e+91
-17.5744 9.14845e+91 9.98503e+91
-17.5195 1.24054e+91 1.99744e+91
-17.4648 3.10571e+90 4.82411e+90
-17.4104 3.11353e+90 8.83901e+90
-17.3562 -1.72752e+91 2.48494e+90
-17.3022 4.42474e+90 -1.60811e+91
-17.2485 1.31636e+91 -1.19115e+91
-17.195 5.69329e+89 1.01684e+91
-17.1418 -5.21e+90 -2.69741e+90
-17.0887 -5.78361e+89 -4.95389e+90
-17.0359 6.62633e+90 3.82049e+90
-16.9833 -5.88569e+90 1.01862e+90
-16.9309 -4.8039e+89 1.82512e+90
-16.8787 8.10992e+90 9.47026e+90
-16.8268 -3.56242e+91 2.56905e+91
-16.775 -3.32089e+91 2.24892e+91
-16.7234 2.54166e+90 3.08383e+90
-16.672 -2.69595e+91 -4.83794e+90
-16.6208 -3.49743e+91 -4.41563e+90
-16.5697 -8.16355e+90 1.62681e+90
-16.5189 3.7839e+90 3.93712e+90
-16.4682 6.07785e+90 4.21234e+90
-16.4177 7.09978e+89 2.88823e+90
-16.3674 2.81236e+89 1.19889e+90
-16.3172 6.25192e+89 9.86324e+88
-16.2672 -2.2471e+90 3.89057e+89
-16.2174 -3.71348e+90 -4.33697e+90
-16.1677 -3.54292e+90 -1.01869e+91
-16.1182 -7.6967e+89 -4.21016e+90
-16.0689 6.59534e+89 1.19436e+89
-16.0197 -1.07786e+89 -2.08217e+89
-15.9706 -3.33201e+88 -6.48903e+88
-15.9217 1.62925e+89 2.26587e+89
-15.873 -3.68559e+89 1.5724e+89
-15.8243 -5.02414e+89 -7.7117e+88
-15.7759 -1.94842e+89 -3.84986e+89
-15.7276 8.26643e+88 -2.42861e+89
-15.6794 7.83925e+88 -3.26709e+88
-15.6313 -5.67198e+89 8.98495e+87
-15.5834 -5.28371e+89 -3.29592e+89
-15.5356 7.12306e+88 -9.00242e+89
-15.488 -1.51907e+89 -5.30384e+89
-15.4404 -3.9792e+89 -1.04088e+89
-15.393 6.44441e+88 -3.31252e+89
-15.3458 2.81702e+89 -2.72917e+89
-15.2986 1.55461e+89 1.49758e+89
-15.2516 -2.88831e+88 2.41055e+88
-15.2047 -1.6164e+89 -2.43691e+89
-15.1579 4.23266e+88 -4.52548e+88
-15.1112 1.48551e+89 8.12167e+88
-15.0647 -2.06612e+88 -5.36408e+88
-15.0182 -4.37606e+88 -9.08834e+88
-14.9719 5.58744e+88 -5.0342e+88
-14.9257 7.6392e+88 -9.62483e+88
-14.8796 1.07516e+89 -1.87755e+89
-14.8336 2.68008e+89 -3.09542e+89
-14.7877 3.2271e+89 -3.05621e+89
-14.7419 1.35706e+89 -4.06723e+88
-14.6962 5.67602e+88 5.4296e+88
-14.6506 7.9791e+88 -8.81879e+87
-14.6052 6.45459e+88 -1.84251e+88
-14.5598 2.96647e+88 -9.05576e+87
-14.5145 -8.36414e+87 -4.1631e+88
-14.4693 -3.38095e+88 -7.87509e+88
-14.4243 -1.84998e+88 -9.09378e+88
-14.3793 -3.62263e+87 -7.77832e+88
-14.3344 5.89878e+87 -2.197e+88
-14.2896 4.27824e+88 -5.56774e+88
-14.2449 1.08138e+89 -1.77839e+89
-14.2003 8.76577e+88 -1.46724e+89
-14.1558 1.88816e+88 -3.04042e+88
-14.1113 -6.86674e+87 -1.48374e+87
-14.067 -1.52158e+88 -4.17152e+87
-14.0227 -9.88734e+87 -5.96992e+87
-13.9786 -2.77531e+87 -6.21247e+87
-13.9345 1.61468e+87 -1.00859e+87
-13.8905 2.87295e+87 2.37554e+87
-13.8466 -1.88895e+87 6.42803e+86
-13.8028 -3.11924e+87 -5.61752e+86
-13.759 2.05254e+87 -4.80249e+86
-13.7153 9.23131e+87 2.99797e+86
-13.6718 1.92328e+88 1.78404e+87
-13.6283 1.7584e+88 1.22738e+87
-13.5848 6.40602e+87 -9.62416e+86
-13.5415 2.2524e+87 -1.27089e+87
-13.4982 1.88295e+87 -4.96038e+86
-13.455 4.99409e+86 -1.04491e+86
-13.4119 -1.18407e+87 3.80371e+85
-13.3689 2.10155e+86 -8.55459e+86
-13.3259 2.43742e+87 -2.0611e+87
-13.283 1.29775e+87 -1.64533e+87
-13.2402 -5.41539e+86 -6.87802e+86
-13.1974 -1.59472e+86 6.3502e+86
-13.1547 1.31576e+87 1.83417e+87
-13.1121 5.17989e+87 1.33141e+87
-13.0696 8.4189e+87 4.97077e+86
-13.0271 4.67747e+87 -1.93827e+86
-12.9847 6.06277e+86 -6.4145e+86
-12.9424 -7.55091e+85 -2.09029e+86
-12.9001 -1.37252e+86 1.67869e+86
-12.8579 -2.9776e+86 -2.74886e+86
-12.8158 -4.1461e+86 -7.12923e+86
-12.7737 -2.2601e+86 -5.40497e+86
-12.7317 -2.94048e+85 -3.082e+86
-12.6898 7.34221e+85 -1.03012e+86
-12.6479 1.10991e+86 4.1134e+85
-12.6061 -6.95505e+85 1.16044e+85
-12.5643 -2.23955e+86 -6.15971e+85
-12.5226 -9.53811e+85 -2.06457e+86
-12.481 4.57047e+85 -3.20932e+86
-12.4394 3.0727e+85 -1.5635e+86
-12.3979 -1.07516e+85 1.85127e+85
-12.3565 -3.51938e+85 -2.533e+85
-12.3151 -5.33411e+85 -1.09257e+86
-12.2738 -3.55727e+85 -1.00178e+86
-12.2325 -1.26164e+85 -7.1919e+85
-12.1913 -1.85891e+85 -4.86752e+85
-12.1501 -3.74667e+85 -3.04303e+85
-12.109 -7.22561e+85 -4.12818e+85
-12.068 -1.08605e+86 -6.3516e+85
-12.027 2.56032e+85 -5.07376e+85
-11.986 2.66972e+86 -2.25034e+85
-11.9452 2.61799e+86 -1.61097e+85
-11.9043 9.81575e+85 -2.09432e+85
-11.8636 2.80562e+85 -1.49045e+85
-11.8228 1.56764e+85 3.53164e+84
-11.7822 7.54877e+84 9.61757e+84
-11.7415 -2.03795e+84 2.89204e+84
-11.701 -6.2412e+84 -1.36509e+84
-11.6605 -3.00879e+84 -2.79799e+84
-11.62 -4.48426e+83 -3.49146e+84
-11.5796 8.13684e+83 -2.60399e+84
-11.5392 1.54304e+84 -1.91728e+84
-11.4989 1.02544e+84 -1.68043e+84
-11.4587 4.57976e+83 -1.54331e+84
-11.4184 1.25049e+83 -9.36619e+83
-11.3783 -1.19107e+83 -2.67101e+83
-11.3381 2.31363e+83 -2.0282e+83
-11.2981 8.65102e+83 -4.40527e+83
-11.2581 2.78408e+83 -1.18595e+84
-11.2181 -1.37867e+84 -2.55887e+84
-11.1781 -2.20666e+84 -2.76344e+84
-11.1383 -2.44691e+84 -1.60011e+84
-11.0984 -2.4883e+84 -9.26828e+83
-11.0586 -1.85106e+84 -7.49803e+83
-11.0189 -1.40831e+84 -6.57627e+83
-10.9792 -1.10006e+84 -4.20615e+83
-10.9395 -4.94669e+83 -7.18844e+82
-10.8999 2.99915e+84 8.13619e+83
-10.8603 7.78225e+84 1.92926e+84
-10.8208 6.45273e+84 1.70178e+84
-10.7813 1.49441e+84 7.56545e+83
-10.7418 5.5103e+83 5.95541e+83
-10.7024 3.45612e+84 1.16856e+84
-10.6631 4.6076e+84 1.54472e+84
-10.6238 1.7697e+84 1.51726e+84
-10.5845 -5.70133e+83 1.44597e+84
-10.5452 -7.30345e+83 6.10044e+83
-10.506 -5.42383e+83 -3.36424e+83
-10.4669 -3.89429e+83 -4.86114e+83
-10.4278 -6.64317e+82 -5.69901e+83
-10.3887 3.1988e+84 -7.04248e+84
-10.3496 1.10767e+85 -2.39089e+85
-10.3106 1.54197e+85 -3.01845e+85
-10.2717 1.36068e+85 -1.31723e+85
-10.2328 1.21308e+85 8.34327e+83
-10.1939 7.17051e+84 1.852e+84
-10.155 1.64441e+84 4.89186e+83
-10.1162 3.81776e+82 7.02601e+82
-10.0774 -1.91186e+83 -1.17479e+82
-10.0387 -2.58577e+83 5.08693e+81
-10 -1.59685e+83 1.6178e+83
-9.96134 -8.8973e+82 2.52825e+83
-9.92271 -3.73279e+82 1.01605e+83
-9.88412 7.67391e+81 -6.85348e+82
-9.84557 2.43847e+82 -1.06387e+83
-9.80704 3.7387e+82 -1.13748e+83
-9.76856 4.27041e+82 -9.65363e+82
-9.73011 4.3629e+82 -3.49453e+82
-9.69169 4.28545e+82 8.10009e+81
-9.65331 2.33691e+82 4.13402e+82
-9.61496 4.59412e+81 7.42803e+82
-9.57664 -7.29278e+81 5.88113e+82
-9.53836 -2.18045e+82 2.34559e+82
-9.50011 -2.24072e+82 -5.94683e+80
-9.46189 -7.07457e+81 -3.37628e+82
-9.42371 2.60144e+81 -5.46022e+82
-9.38556 2.53939e+81 -3.48253e+82
-9.34744 1.12721e+81 -1.25028e+82
-9.30935 -2.6606e+81 -3.46269e+81
-9.2713 -9.57095e+81 3.91566e+81
-9.23327 -1.15502e+82 6.00422e+81
-9.19528 -6.13613e+81 1.03278e+81
-9.15732 -2.1522e+81 -2.335e+81
-9.11939 -2.58419e+81 2.11169e+81
-9.08149 -4.30167e+81 9.55844e+81
-9.04362 -3.59668e+81 1.00449e+82
-9.00578 -2.89812e+80 5.1385e+81
-8.96797 2.00481e+81 2.38571e+81
-8.93019 3.49455e+81 1.78238e+81
-8.89244 5.18776e+81 1.46203e+81
-8.85471 3.8627e+81 7.47023e+80
-8.81702 5.66142e+80 -2.71271e+80
-8.77936 -1.37527e+81 -8.00474e+80
-8.74172 -2.96485e+81 -1.67088e+81
-8.70412 -4.49146e+81 -2.61102e+81
-8.66654 -3.0443e+81 -1.77609e+81
-8.62899 -2.95479e+80 -1.90841e+80
-8.59146 6.80987e+80 5.06625e+80
-8.55397 4.07897e+80 8.10651e+80
-8.5165 2.30892e+80 1.04751e+81
-8.47906 2.8241e+80 5.13733e+80
-8.44165 4.13293e+80 -3.06351e+80
-8.40426 3.99165e+80 -5.88429e+80
-8.3669 2.04515e+80 -5.78232e+80
-8.32956 6.48499e+79 -5.96203e+80
-8.29226 -3.27239e+79 -3.43493e+80
-8.25497 -1.51225e+80 -3.4636e+78
-8.21772 -2.06278e+80 6.88996e+79
-8.18049 -2.27511e+80 -5.97799e+79
-8.14328 -2.34851e+80 -1.64642e+80
-8.1061 -8.0212e+79 -2.23651e+80
-8.06895 1.40173e+80 -3.19512e+80
-8.03182 1.92557e+80 -2.90908e+80
-7.99471 1.1751e+80 -1.00457e+80
-7.95763 7.14677e+79 1.91351e+79
-7.92058 8.06599e+79 2.33629e+78
-7.88355 1.15169e+80 -4.68916e+79
-7.84654 1.04092e+80 -1.06535e+80
-7.80955 -1.25941e+79 -2.211e+80
-7.77259 -1.04085e+80 -3.30645e+80
-7.73566 -8.63522e+79 -2.31247e+80
-7.69874 -4.44428e+79 -5.35482e+79
-7.66185 -3.94253e+79 2.19219e+79
-7.62498 -4.51969e+79 2.59412e+79
-7.58814 -4.46823e+79 2.08108e+79
-7.55132 -2.22157e+79 2.31288e+79
-7.51452 3.65181e+79 3.51172e+79
-7.47774 7.21336e+79 3.78539e+79
-7.44099 4.07248e+79 2.15961e+79
-7.40425 7.49598e+78 1.06782e+79
-7.36754 -1.90716e+79 2.96034e+79
-7.33085 -7.65036e+79 9.21389e+79
-7.29418 -1.18376e+80 1.3897e+80
-7.25754 -9.25835e+79 1.04181e+80
-7.22091 -6.23119e+79 6.0533e+79
-7.18431 -4.74716e+79 3.94994e+79
-7.14772 -2.23788e+79 5.20093e+78
-7.11116 -4.67638e+78 -2.30369e+79
-7.07462 -1.78221e+78 -1.86568e+79
-7.0381 -1.31567e+78 -1.27048e+78
-7.00159 -1.42104e+78 7.56743e+78
-6.96511 -5.88843e+78 1.04206e+79
-6.92865 -1.29576e+79 1.5588e+79
-6.89221 -1.24541e+79 1.48576e+79
-6.85579 -3.87399e+78 6.40653e+78
-6.81938 1.90311e+78 1.2008e+78
-6.783 1.76864e+78 9.44939e+77
-6.74664 6.24012e+77 3.04928e+77
-6.71029 3.75477e+77 -5.00241e+77
-6.67397 1.14572e+78 -7.50446e+77
-6.63766 2.63206e+78 -1.54094e+78
-6.60137 2.99661e+78 -1.52624e+78
-6.5651 2.42709e+78 1.72529e+77
-6.52885 2.2869e+78 1.59826e+78
-6.49262 1.54528e+78 1.68849e+78
-6.4564 2.26477e+77 1.65848e+78
-6.42021 -5.86383e+77 1.60524e+78
-6.38403 -2.23598e+78 2.82769e+77
-6.34786 1.52148e+80 8.80371e+78
-6.31172 1.16262e+80 -1.76498e+79
-6.27559 7.63554e+79 -1.09538e+79
-6.23949 3.90066e+79 2.68625e+78
-6.20339 1.11659e+79 -1.63332e+79
-6.16732 -6.95331e+78 -3.39486e+79
-6.13126 -1.39787e+79 -4.03343e+79
-6.09522 -1.02305e+79 -2.70351e+79
-6.05919 -3.74793e+78 -6.43726e+78
-6.02319 -1.19306e+78 4.9598e+77
-5.9872 -1.04103e+77 8.71173e+77
-5.95122 4.7969e+77 1.3052e+78
-5.91526 3.03567e+77 9.52756e+77
-5.87932 5.18798e+76 4.87108e+75
-5.84339 9.0837e+76 -6.45608e+77
-5.80748 2.74071e+77 -5.16314e+77
-5.77158 2.238e+77 -1.80051e+77
-5.7357 1.83043e+77 7.37438e+76
-5.69984 5.31309e+77 1.21223e+77
-5.66399 1.10653e+78 -5.72133e+76
-5.62815 1.47104e+78 -1.87902e+77
-5.59233 7.57249e+77 1.14308e+77
-5.55653 -3.64154e+77 3.65686e+77
-5.52074 -6.15282e+77 3.10404e+77
-5.48497 -2.01204e+77 2.19968e+77
-5.4492 1.92224e+77 3.69005e+77
-5.41346 1.79393e+77 5.33734e+77
-5.37773 1.18635e+77 4.26049e+77
-5.34201 8.79337e+76 2.36682e+77
-5.30631 1.939e+77 2.0783e+77
-5.27062 7.3222e+77 4.52348e+77
-5.23494 1.06257e+78 6.99609e+77
-5.19928 7.74592e+77 5.8987e+77
-5.16363 2.57805e+77 2.43211e+77
-5.128 -2.50745e+76 2.10638e+76
-5.09237 -4.23095e+76 5.3549e+76
-5.05677 -3.23208e+76 1.26903e+77
-5.02117 -4.66512e+75 1.45173e+77
-4.98559 6.09618e+75 1.06091e+77
-4.95002 -1.13465e+76 4.71726e+76
-4.91446 -2.64381e+76 9.74584e+75
-4.87892 -2.10976e+76 9.86045e+73
-4.84339 -1.75766e+76 -3.25876e+75
-4.80787 -1.98932e+76 7.27976e+74
-4.77237 -6.19582e+76 2.52681e+76
-4.73687 -8.50184e+76 3.62728e+76
-4.70139 -5.73701e+76 2.33746e+76
-4.66592 -1.64545e+76 8.04712e+75
-4.63046 5.55544e+75 1.72893e+75
-4.59502 8.2098e+75 -5.26308e+73
-4.55958 -1.63552e+74 -1.208e+75
-4.52416 -9.42311e+75 -2.59853e+75
-4.48875 -1.06747e+76 -2.79771e+75
-4.45335 -6.31073e+75 -2.05553e+75
-4.41797 -4.22581e+75 -1.44792e+75
-4.38259 -3.38439e+75 -1.18735e+74
-4.34722 -1.4529e+75 2.79966e+75
-4.31187 -8.12756e+74 5.98686e+75
-4.27653 -1.57224e+75 5.98867e+75
-4.24119 -3.5478e+75 2.27042e+75
-4.20587 -6.659e+75 -1.12301e+75
-4.17056 -7.15482e+75 -2.23446e+75
-4.13526 -3.38601e+75 -2.05257e+75
-4.09997 2.30333e+74 -1.90206e+75
-4.06469 1.2943e+75 -1.99439e+75
-4.02942 7.17755e+74 -1.09067e+75
-3.99416 1.75296e+73 1.06899e+74
-3.95891 -2.03079e+74 -6.49078e+73
-3.92367 -5.52981e+74 -1.07474e+75
-3.88844 -1.15636e+75 -1.93008e+75
-3.85322 -1.29092e+75 -2.01514e+75
-3.81801 -7.13866e+74 -1.09016e+75
-3.7828 -9.8309e+73 -3.20479e+74
-3.74761 1.21946e+74 -1.19882e+74
-3.71243 -3.62253e+74 -2.78066e+74
-3.67726 -1.36798e+75 -3.2329e+73
-3.64209 -1.98576e+75 5.26353e+74
-3.60694 -2.03082e+75 1.16099e+75
-3.57179 -2.22868e+75 1.9144e+75
-3.53665 -2.20198e+75 2.11039e+75
-3.50152 -1.12593e+75 1.19494e+75
-3.4664 -2.45404e+74 2.35291e+74
-3.43129 -1.82837e+73 -9.72789e+73
-3.39619 1.20192e+74 -8.21532e+73
-3.36109 2.63168e+74 -6.50448e+72
-3.32601 3.43377e+74 3.27941e+73
-3.29093 3.04851e+74 1.32847e+73
-3.25586 1.08897e+74 -6.2044e+73
-3.2208 -7.03677e+72 -2.81904e+74
-3.18574 8.14157e+73 -5.11306e+74
-3.1507 1.31775e+74 -5.34268e+74
-3.11566 5.18467e+73 -4.00797e+74
-3.08063 -3.98214e+73 -2.00043e+74
-3.0456 -9.03609e+73 -3.15328e+73
-3.01059 -8.11709e+73 3.20677e+73
-2.97558 -8.04503e+73 5.94852e+73
-2.94058 -6.01208e+73 1.15055e+74
-2.90558 4.02795e+72 2.00247e+74
-2.87059 3.83159e+73 2.04115e+74
-2.83561 1.0514e+73 1.05675e+74
-2.80064 -9.93448e+72 2.44855e+73
-2.76567 -1.64588e+72 1.6653e+73
-2.73071 2.12296e+73 3.8199e+73
-2.69576 5.32932e+73 5.76243e+73
-2.66081 7.6458e+73 5.96683e+73
-2.62587 6.13223e+73 3.01914e+73
-2.59094 2.48594e+73 3.2391e+72
-2.55601 -3.77158e+72 -4.48975e+71
-2.52109 -8.34216e+72 2.46542e+71
-2.48617 -9.67677e+72 -3.82709e+72
-2.45126 -1.94387e+73 -6.63996e+72
-2.41636 -2.3573e+73 -3.85594e+72
-2.38146 -1.79372e+73 1.77758e+71
-2.34657 -1.15866e+73 2.85057e+72
-2.31168 -1.03832e+73 3.36195e+72
-2.2768 -7.52389e+72 1.59873e+72
-2.24192 3.17659e+72 -3.74782e+72
-2.20705 9.85488e+72 -6.43672e+72
-2.17219 9.37443e+72 -2.87201e+72
-2.13733 2.02037e+73 8.66752e+72
-2.10247 2.94362e+73 2.58699e+73
-2.06762 2.94296e+73 2.47203e+73
-2.03278 2.21219e+73 1.77682e+71
-1.99794 1.16654e+73 -1.80729e+73
-1.9631 8.79307e+72 -1.85965e+73
-1.92827 6.5176e+72 -9.90936e+72
-1.89345 3.81364e+72 -2.89749e+72
-1.85862 1.68429e+72 3.18478e+71
-1.82381 -8.58328e+71 4.12436e+71
-1.78899 -2.08216e+72 -5.7309e+71
-1.75419 -3.61171e+72 -6.56029e+70
-1.71938 -3.37921e+72 7.52597e+71
-1.68458 -1.4224e+72 9.33689e+71
-1.64979 3.52608e+71 -1.01177e+72
-1.61499 9.38983e+71 -3.41407e+72
-1.58021 1.52168e+72 -4.32844e+72
-1.54542 3.76104e+72 -4.57412e+72
-1.51064 6.08876e+72 -3.53657e+72
-1.47586 5.90537e+72 -7.89359e+71
-1.44109 3.87342e+72 6.93437e+71
-1.40632 1.32504e+72 5.14536e+71
-1.37155 -2.25669e+72 1.01962e+72
-1.33679 -4.03554e+72 1.2403e+72
-1.30203 -1.97097e+72 -1.98192e+72
-1.26727 -2.19878e+72 -4.43289e+72
-1.23251 -2.72324e+72 -4.24295e+72
-1.19776 -1.67301e+72 -1.26719e+72
-1.16301 -7.16477e+71 1.18044e+72
-1.12827 -1.70305e+71 2.5357e+72
-1.09352 -1.13947e+70 2.81072e+72
-1.05878 4.46279e+70 1.3427e+72
-1.02405 5.13441e+71 2.32888e+71
-0.989309 1.06502e+72 -3.2278e+71
-0.954576 1.49456e+72 -6.09288e+71
-0.919844 1.34495e+72 3.55682e+71
-0.885115 7.14912e+71 1.15889e+72
-0.850388 3.07767e+71 1.91581e+72
-0.815663 3.77311e+70 1.76421e+72
-0.78094 -1.90936e+71 9.96785e+71
-0.746219 -4.71175e+70 8.13691e+71
-0.711499 -2.26823e+71 4.69755e+71
-0.676781 -3.05567e+71 1.13417e+71
-0.642065 -2.64037e+71 6.31476e+70
-0.60735 -2.14337e+71 5.19096e+69
-0.572637 -3.90279e+71 -1.22995e+71
-0.537925 -9.82203e+71 -7.61674e+71
-0.503214 -2.29107e+72 -2.19345e+72
-0.468504 -4.85252e+72 -5.35828e+72
-0.433796 -6.58881e+72 -8.04508e+72
-0.399089 -6.41504e+72 -8.8879e+72
-0.364382 -4.10007e+72 -9.55031e+72
-0.329676 -1.04266e+72 -7.56127e+72
-0.294972 1.16995e+72 -4.51039e+72
-0.260267 1.13777e+72 -3.12917e+72
-0.225564 7.06608e+71 -1.48208e+72
-0.190861 1.42589e+71 -2.58201e+71
-0.156158 1.12983e+71 1.35767e+71
-0.121456 3.01222e+71 3.18164e+71
-0.0867541 1.15057e+72 -1.0306e+71
-0.0520524 3.25296e+72 -2.36108e+71
-0.0173508 6.00847e+72 -1.17441e+72
0.0173508 6.00847e+72 -1.17441e+72
0.0520524 3.25296e+72 -2.36108e+71
0.0867541 1.15057e+72 -1.0306e+71
0.121456 3.01222e+71 3.18164e+71
0.156158 1.12983e+71 1.35767e+71
0.190861 1.42589e+71 -2.58201e+71
0.225564 7.06608e+71 -1.48208e+72
0.260267 1.13777e+72 -3.12917e+72
0.294972 1.16995e+72 -4.51039e+72
0.329676 -1.04266e+72 -7.56127e+72
0.364382 -4.10007e+72 -9.55031e+72
0.399089 -6.41504e+72 -8.8879e+72
0.433796 -6.58881e+72 -8.04508e+72
0.468504 -4.85252e+72 -5.35828e+72
0.503214 -2.29107e+72 -2.19345e+72
0.537925 -9.82203e+71 -7.61674e+71
0.572637 -3.90279e+71 -1.22995e+71
0.60735 -2.14337e+71 5.19096e+69
0.642065 -2.64037e+71 6.31476e+70
0.676781 -3.05567e+71 1.13417e+71
0.711499 -2.26823e+71 4.69755e+71
0.746219 -4.71175e+70 8.13691e+71
0.78094 -1.90936e+71 9.96785e+71
0.815663 3.77311e+70 1.76421e+72
0.850388 3.07767e+71 1.91581e+72
0.885115 7.14912e+71 1.15889e+72
0.919844 1.34495e+72 3.55682e+71
0.954576 1.49456e+72 -6.09288e+71
0.989309 1.06502e+72 -3.2278e+71
1.02405 5.13441e+71 2.32888e+71
1.05878 4.46279e+70 1.3427e+72
1.09352 -1.13947e+70 2.81072e+72
1.12827 -1.70305e+71 2.5357e+72
1.16301 -7.16477e+71 1.18044e+72
1.19776 -1.67301e+72 -1.26719e+72
1.23251 -2.72324e+72 -4.24295e+72
1.26727 -2.19878e+72 -4.43289e+72
1.30203 -1.97097e+72 -1.98192e+72
1.33679 -4.03554e+72 1.2403e+72
1.37155 -2.25669e+72 1.01962e+72
1.40632 1.32504e+72 5.14536e+71
1.44109 3.87342e+72 6.93437e+71
1.47586 5.90537e+72 -7.89359e+71
1.51064 6.08876e+72 -3.53657e+72
1.54542 3.76104e+72 -4.57412e+72
1.58021 1.52168e+72 -4.32844e+72
1.61499 9.38983e+71 -3.41407e+72
1.64979 3.52608e+71 -1.01177e+72
1.68458 -1.4224e+72 9.33689e+71
1.71938 -3.37921e+72 7.52597e+71
1.75419 -3.61171e+72 -6.56029e+70
1.78899 -2.08216e+72 -5.7309e+71
1.82381 -8.58328e+71 4.12436e+71
1.85862 1.68429e+72 3.18478e+71
1.89345 3.81364e+72 -2.89749e+72
1.92827 6.5176e+72 -9.90936e+72
1.9631 8.79307e+72 -1.85965e+73
1.99794 1.16654e+73 -1.80729e+73
2.03278 2.21219e+73 1.77682e+71
2.06762 2.94296e+73 2.47203e+73
2.10247 2.94362e+73 2.58699e+73
2.13733 2.02037e+73 8.66752e+72
2.17219 9.37443e+72 -2.87201e+72
2.20705 9.85488e+72 -6.43672e+72
2.24192 3.17659e+72 -3.74782e+72
2.2768 -7.52389e+72 1.59873e+72
2.31168 -1.03832e+73 3.36195e+72
2.34657 -1.15866e+73 2.85057e+72
2.38146 -1.79372e+73 1.77758e+71
2.41636 -2.3573e+73 -3.85594e+72
2.45126 -1.94387e+73 -6.63996e+72
2.48617 -9.67677e+72 -3.82709e+72
2.52109 -8.34216e+72 2.46542e+71
2.55601 -3.77158e+72 -4.48975e+71
2.59094 2.48594e+73 3.2391e+72
2.62587 6.13223e+73 3.01914e+73
2.66081 7.6458e+73 5.96683e+73
2.69576 5.32932e+73 5.76243e+73
2.73071 2.12296e+73 3.8199e+73
2.76567 -1.64588e+72 1.6653e+73
2.80064 -9.93448e+72 2.44855e+73
2.83561 1.0514e+73 1.05675e+74
2.87059 3.83159e+73 2.04115e+74
2.90558 4.02795e+72 2.00247e+74
2.94058 -6.01208e+73 1.15055e+74
2.97558 -8.04503e+73 5.94852e+73
3.01059 -8.11709e+73 3.20677e+73
3.0456 -9.03609e+73 -3.15328e+73
3.08063 -3.98214e+73 -2.00043e+74
3.11566 5.18467e+73 -4.00797e+74
3.1507 1.31775e+74 -5.34268e+74
3.18574 8.14157e+73 -5.11306e+74
3.2208 -7.03677e+72 -2.81904e+74
3.25586 1.08897e+74 -6.2044e+73
3.29093 3.04851e+74 1.32847e+73
3.32601 3.43377e+74 3.27941e+73
3.36109 2.63168e+74 -6.50448e+72
3.39619 1.20192e+74 -8.21532e+73
3.43129 -1.82837e+73 -9.72789e+73
3.4664 -2.45404e+74 2.35291e+74
3.50152 -1.12593e+75 1.19494e+75
3.53665 -2.20198e+75 2.11039e+75
3.57179 -2.22868e+75 1.9144e+75
3.60694 -2.03082e+75 1.16099e+75
3.64209 -1.98576e+75 5.26353e+74
3.67726 -1.36798e+75 -3.2329e+73
3.71243 -3.62253e+74 -2.78066e+74
3.74761 1.21946e+74 -1.19882e+74
3.7828 -9.8309e+73 -3.20479e+74
3.81801 -7.13866e+74 -1.09016e+75
3.85322 -1.29092e+75 -2.01514e+75
3.88844 -1.15636e+75 -1.93008e+75
3.92367 -5.52981e+74 -1.07474e+75
3.95891 -2.03079e+74 -6.49078e+73
3.99416 1.75296e+73 1.06899e+74
4.02942 7.17755e+74 -1.09067e+75
4.06469 1.2943e+75 -1.99439e+75
4.09997 2.30333e+74 -1.90206e+75
4.13526 -3.38601e+75 -2.05257e+75
4.17056 -7.15482e+75 -2.23446e+75
4.20587 -6.659e+75 -1.12301e+75
4.24119 -3.5478e+75 2.27042e+75
4.27653 -1.57224e+75 5.98867e+75
4.31187 -8.12756e+74 5.98686e+75
4.34722 -1.4529e+75 2.79966e+75
4.38259 -3.38439e+75 -1.18735e+74
4.41797 -4.22581e+75 -1.44792e+75
4.45335 -6.31073e+75 -2.05553e+75
4.48875 -1.06747e+76 -2.79771e+75
4.52416 -9.42311e+75 -2.59853e+75
4.55958 -1.63552e+74 -1.208e+75
4.59502 8.2098e+75 -5.26308e+73
4.63046 5.55544e+75 1.72893e+75
4.66592 -1.64545e+76 8.04712e+75
4.70139 -5.73701e+76 2.33746e+76
4.73687 -8.50184e+76 3.62728e+76
4.77237 -6.19582e+76 2.52681e+76
4.80787 -1.98932e+76 7.27976e+74
4.84339 -1.75766e+76 -3.25876e+75
4.87892 -2.10976e+76 9.86045e+73
4.91446 -2.64381e+76 9.74584e+75
4.95002 -1.13465e+76 4.71726e+76
4.98559 6.09618e+75 1.06091e+77
5.02117 -4.66512e+75 1.45173e+77
5.05677 -3.23208e+76 1.26903e+77
5.09237 -4.23095e+76 5.3549e+76
5.128 -2.50745e+76 2.10638e+76
5.16363 2.57805e+77 2.43211e+77
5.19928 7.74592e+77 5.8987e+77
5.23494 1.06257e+78 6.99609e+77
5.27062 7.3222e+77 4.52348e+77
5.30631 1.939e+77 2.0783e+77
5.34201 8.79337e+76 2.36682e+77
5.37773 1.18635e+77 4.26049e+77
5.41346 1.79393e+77 5.33734e+77
5.4492 1.92224e+77 3.69005e+77
5.48497 -2.01204e+77 2.19968e+77
5.52074 -6.15282e+77 3.10404e+77
5.55653 -3.64154e+77 3.65686e+77
5.59233 7.57249e+77 1.14308e+77
5.62815 1.47104e+78 -1.87902e+77
5.66399 1.10653e+78 -5.72133e+76
5.69984 5.31309e+77 1.21223e+77
5.7357 1.83043e+77 7.37438e+76
5.77158 2.238e+77 -1.80051e+77
5.80748 2.74071e+77 -5.16314e+77
5.84339 9.0837e+76 -6.45608e+77
5.87932 5.18798e+76 4.87108e+75
5.91526 3.03567e+77 9.52756e+77
5.95122 4.7969e+77 1.3052e+78
5.9872 -1.04103e+77 8.71173e+77
6.02319 -1.19306e+78 4.9598e+77
6.05919 -3.74793e+78 -6.43726e+78
6.09522 -1.02305e+79 -2.70351e+79
6.13126 -1.39787e+79 -4.03343e+79
6.16732 -6.95331e+78 -3.39486e+79
6.20339 1.11659e+79 -1.63332e+79
6.23949 3.90066e+79 2.68625e+78
6.27559 7.63554e+79 -1.09538e+79
6.31172 1.16262e+80 -1.76498e+79
6.34786 1.52148e+80 8.80371e+78
6.38403 -2.23598e+78 2.82769e+77
6.42021 -5.86383e+77 1.60524e+78
6.4564 2.26477e+77 1.65848e+78
6.49262 1.54528e+78 1.68849e+78
6.52885 2.2869e+78 1.59826e+78
6.5651 2.42709e+78 1.72529e+77
6.60137 2.99661e+78 -1.52624e+78
6.63766 2.63206e+78 -1.54094e+78
6.67397 1.14572e+78 -7.50446e+77
6.71029 3.75477e+77 -5.00241e+77
6.74664 6.24012e+77 3.04928e+77
6.783 1.76864e+78 9.44939e+77
6.81938 1.90311e+78 1.2008e+78
6.85579 -3.87399e+78 6.40653e+78
6.89221 -1.24541e+79 1.48576e+79
6.92865 -1.29576e+79 1.5588e+79
6.96511 -5.88843e+78 1.04206e+79
7.00159 -1.42104e+78 7.56743e+78
7.0381 -1.31567e+78 -1.27048e+78
7.07462 -1.78221e+78 -1.86568e+79
7.11116 -4.67638e+78 -2.30369e+79
7.14772 -2.23788e+79 5.20093e+78
7.18431 -4.74716e+79 3.94994e+79
7.22091 -6.23119e+79 6.0533e+79
7.25754 -9.25835e+79 1.04181e+80
7.29418 -1.18376e+80 1.3897e+80
7.33085 -7.65036e+79 9.21389e+79
7.36754 -1.90716e+79 2.96034e+79
7.40425 7.49598e+78 1.06782e+79
7.44099 4.07248e+79 2.15961e+79
7.47774 7.21336e+79 3.78539e+79
7.51452 3.65181e+79 3.51172e+79
7.55132 -2.22157e+79 2.31288e+79
7.58814 -4.46823e+79 2.08108e+79
7.62498 -4.51969e+79 2.59412e+79
7.66185 -3.94253e+79 2.19219e+79
7.69874 -4.44428e+79 -5.35482e+79
7.73566 -8.63522e+79 -2.31247e+80
7.77259 -1.04085e+80 -3.30645e+80
7.80955 -1.25941e+79 -2.211e+80
7.84654 1.04092e+80 -1.06535e+80
7.88355 1.15169e+80 -4.68916e+79
7.92058 8.06599e+79 2.33629e+78
7.95763 7.14677e+79 1.91351e+79
7.99471 1.1751e+80 -1.00457e+80
8.03182 1.92557e+80 -2.90908e+80
8.06895 1.40173e+80 -3.19512e+80
8.1061 -8.0212e+79 -2.23651e+80
8.14328 -2.34851e+80 -1.64642e+80
8.18049 -2.27511e+80 -5.97799e+79
8.21772 -2.06278e+80 6.88996e+79
8.25497 -1.51225e+80 -3.4636e+78
8.29226 -3.27239e+79 -3.43493e+80
8.32956 6.48499e+79 -5.96203e+80
8.3669 2.04515e+80 -5.78232e+80
8.40426 3.99165e+80 -5.88429e+80
8.44165 4.13293e+80 -3.06351e+80
8.47906 2.8241e+80 5.13733e+80
8.5165 2.30892e+80 1.04751e+81
8.55397 4.07897e+80 8.10651e+80
8.59146 6.80987e+80 5.06625e+80
8.62899 -2.95479e+80 -1.90841e+80
8.66654 -3.0443e+81 -1.77609e+81
8.70412 -4.49146e+81 -2.61102e+81
8.74172 -2.96485e+81 -1.67088e+81
8.77936 -1.37527e+81 -8.00474e+80
8.81702 5.66142e+80 -2.71271e+80
8.85471 3.8627e+81 7.47023e+80
8.89244 5.18776e+81 1.46203e+81
8.93019 3.49455e+81 1.78238e+81
8.96797 2.00481e+81 2.38571e+81
9.00578 -2.89812e+80 5.1385e+81
9.04362 -3.59668e+81 1.00449e+82
9.08149 -4.30167e+81 9.55844e+81
9.11939 -2.58419e+81 2.11169e+81
9.15732 -2.1522e+81 -2.335e+81
9.19528 -6.13613e+81 1.03278e+81
9.23327 -1.15502e+82 6.00422e+81
9.2713 -9.57095e+81 3.91566e+81
9.30935 -2.6606e+81 -3.46269e+81
9.34744 1.12721e+81 -1.25028e+82
9.38556 2.53939e+81 -3.48253e+82
9.42371 2.60144e+81 -5.46022e+82
9.46189 -7.07457e+81 -3.37628e+82
9.50011 -2.24072e+82 -5.94683e+80
9.53836 -2.18045e+82 2.34559e+82
9.57664 -7.29278e+81 5.88113e+82
9.61496 4.59412e+81 7.42803e+82
9.65331 2.33691e+82 4.13402e+82
9.69169 4.28545e+82 8.10009e+81
9.73011 4.3629e+82 -3.49453e+82
9.76856 4.27041e+82 -9.65363e+82
9.80704 3.7387e+82 -1.13748e+83
9.84557 2.43847e+82 -1.06387e+83
9.88412 7.67391e+81 -6.85348e+82
9.92271 -3.73279e+82 1.01605e+83
9.96134 -8.8973e+82 2.52825e+83
10 -1.59685e+83 1.6178e+83
10.0387 -2.58577e+83 5.08693e+81
10.0774 -1.91186e+83 -1.17479e+82
10.1162 3.81776e+82 7.02601e+82
10.155 1.64441e+84 4.89186e+83
10.1939 7.17051e+84 1.852e+84
10.2328 1.21308e+85 8.34327e+83
10.2717 1.36068e+85 -1.31723e+85
10.3106 1.54197e+85 -3.01845e+85
10.3496 1.10767e+85 -2.39089e+85
10.3887 3.1988e+84 -7.04248e+84
10.4278 -6.64317e+82 -5.69901e+83
10.4669 -3.89429e+83 -4.86114e+83
10.506 -5.42383e+83 -3.36424e+83
10.5452 -7.30345e+83 6.10044e+83
10.5845 -5.70133e+83 1.44597e+84
10.6238 1.7697e+84 1.51726e+84
10.6631 4.6076e+84 1.54472e+84
10.7024 3.45612e+84 1.16856e+84
10.7418 5.5103e+83 5.95541e+83
10.7813 1.49441e+84 7.56545e+83
10.8208 6.45273e+84 1.70178e+84
10.8603 7.78225e+84 1.92926e+84
10.8999 2.99915e+84 8.13619e+83
10.9395 -4.94669e+83 -7.18844e+82
10.9792 -1.10006e+84 -4.20615e+83
11.0189 -1.40831e+84 -6.57627e+83
11.0586 -1.85106e+84 -7.49803e+83
11.0984 -2.4883e+84 -9.26828e+83
11.1383 -2.44691e+84 -1.60011e+84
11.1781 -2.20666e+84 -2.76344e+84
11.2181 -1.37867e+84 -2.55887e+84
11.2581 2.78408e+83 -1.18595e+84
11.2981 8.65102e+83 -4.40527e+83
11.3381 2.31363e+83 -2.0282e+83
11.3783 -1.19107e+83 -2.67101e+83
11.4184 1.25049e+83 -9.36619e+83
11.4587 4.57976e+83 -1.54331e+84
11.4989 1.02544e+84 -1.68043e+84
11.5392 1.54304e+84 -1.91728e+84
11.5796 8.13684e+83 -2.60399e+84
11.62 -4.48426e+83 -3.49146e+84
11.6605 -3.00879e+84 -2.79799e+84
11.701 -6.2412e+84 -1.36509e+84
11.7415 -2.03795e+84 2.89204e+84
11.7822 7.54877e+84 9.61757e+84
11.8228 1.56764e+85 3.53164e+84
11.8636 2.80562e+85 -1.49045e+85
11.9043 9.81575e+85 -2.09432e+85
11.9452 2.61799e+86 -1.61097e+85
11.986 2.66972e+86 -2.25034e+85
12.027 2.56032e+85 -5.07376e+85
12.068 -1.08605e+86 -6.3516e+85
12.109 -7.22561e+85 -4.12818e+85
12.1501 -3.74667e+85 -3.04303e+85
12.1913 -1.85891e+85 -4.86752e+85
12.2325 -1.26164e+85 -7.1919e+85
12.2738 -3.55727e+85 -1.00178e+86
12.3151 -5.33411e+85 -1.09257e+86
12.3565 -3.51938e+85 -2.533e+85
12.3979 -1.07516e+85 1.85127e+85
12.4394 3.0727e+85 -1.5635e+86
12.481 4.57047e+85 -3.20932e+86
12.5226 -9.53811e+85 -2.06457e+86
12.5643 -2.23955e+86 -6.15971e+85
12.6061 -6.95505e+85 1.16044e+85
12.6479 1.10991e+86 4.1134e+85
12.6898 7.34221e+85 -1.03012e+86
12.7317 -2.94048e+85 -3.082e+86
12.7737 -2.2601e+86 -5.40497e+86
12.8158 -4.1461e+86 -7.12923e+86
12.8579 -2.9776e+86 -2.74886e+86
12.9001 -1.37252e+86 1.67869e+86
12.9424 -7.55091e+85 -2.09029e+86
12.9847 6.06277e+86 -6.4145e+86
13.0271 4.67747e+87 -1.93827e+86
13.0696 8.4189e+87 4.97077e+86
13.1121 5.17989e+87 1.33141e+87
13.1547 1.31576e+87 1.83417e+87
13.1974 -1.59472e+86 6.3502e+86
13.2402 -5.41539e+86 -6.87802e+86
13.283 1.29775e+87 -1.64533e+87
13.3259 2.43742e+87 -2.0611e+87
13.3689 2.10155e+86 -8.55459e+86
13.4119 -1.18407e+87 3.80371e+85
13.455 4.99409e+86 -1.04491e+86
13.4982 1.88295e+87 -4.96038e+86
13.5415 2.2524e+87 -1.27089e+87
13.5848 6.40602e+87 -9.62416e+86
13.6283 1.7584e+88 1.22738e+87
13.6718 1.92328e+88 1.78404e+87
13.7153 9.23131e+87 2.99797e+86
13.759 2.05254e+87 -4.80249e+86
13.8028 -3.11924e+87 -5.61752e+86
13.8466 -1.88895e+87 6.42803e+86
13.8905 2.87295e+87 2.37554e+87
13.9345 1.61468e+87 -1.00859e+87
13.9786 -2.77531e+87 -6.21247e+87
14.0227 -9.88734e+87 -5.96992e+87
14.067 -1.52158e+88 -4.17152e+87
14.1113 -6.86674e+87 -1.48374e+87
14.1558 1.88816e+88 -3.04042e+88
14.2003 8.76577e+88 -1.46724e+89
14.2449 1.08138e+89 -1.77839e+89
14.2896 4.27824e+88 -5.56774e+88
14.3344 5.89878e+87 -2.197e+88
14.3793 -3.62263e+87 -7.77832e+88
14.4243 -1.84998e+88 -9.09378e+88
14.4693 -3.38095e+88 -7.87509e+88
14.5145 -8.36414e+87 -4.1631e+88
14.5598 2.96647e+88 -9.05576e+87
14.6052 6.45459e+88 -1.84251e+88
14.6506 7.9791e+88 -8.81879e+87
14.6962 5.67602e+88 5.4296e+88
14.7419 1.35706e+89 -4.06723e+88
14.7877 3.2271e+89 -3.05621e+89
14.8336 2.68008e+89 -3.09542e+89
14.8796 1.07516e+89 -1.87755e+89
14.9257 7.6392e+88 -9.62483e+88
14.9719 5.58744e+88 -5.0342e+88
15.0182 -4.37606e+88 -9.08834e+88
15.0647 -2.06612e+88 -5.36408e+88
15.1112 1.48551e+89 8.12167e+88
15.1579 4.23266e+88 -4.52548e+88
15.2047 -1.6164e+89 -2.43691e+89
15.2516 -2.88831e+88 2.41055e+88
15.2986 1.55461e+89 1.49758e+89
15.3458 2.81702e+89 -2.72917e+89
15.393 6.44441e+88 -3.31252e+89
15.4404 -3.9792e+89 -1.04088e+89
15.488 -1.51907e+89 -5.30384e+89
15.5356 7.12306e+88 -9.00242e+89
15.5834 -5.28371e+89 -3.29592e+89
15.6313 -5.67198e+89 8.98495e+87
15.6794 7.83925e+88 -3.26709e+88
15.7276 8.26643e+88 -2.42861e+89
15.7759 -1.94842e+89 -3.84986e+89
15.8243 -5.02414e+89 -7.7117e+88
15.873 -3.68559e+89 1.5724e+89
15.9217 1.62925e+89 2.26587e+89
15.9706 -3.33201e+88 -6.48903e+88
16.0197 -1.07786e+89 -2.08217e+89
16.0689 6.59534e+89 1.19436e+89
16.1182 -7.6967e+89 -4.21016e+90
16.1677 -3.54292e+90 -1.01869e+91
16.2174 -3.71348e+90 -4.33697e+90
16.2672 -2.2471e+90 3.89057e+89
16.3172 6.25192e+89 9.86324e+88
16.3674 2.81236e+89 1.19889e+90
16.4177 7.09978e+89 2.88823e+90
16.4682 6.07785e+90 4.21234e+90
16.5189 3.7839e+90 3.93712e+90
16.5697 -8.16355e+90 1.62681e+90
16.6208 -3.49743e+91 -4.41563e+90
16.672 -2.69595e+91 -4.83794e+90
16.7234 2.54166e+90 3.08383e+90
16.775 -3.32089e+91 2.24892e+91
16.8268 -3.56242e+91 2.56905e+91
16.8787 8.10992e+90 9.47026e+90
16.9309 -4.8039e+89 1.82512e+90
16.9833 -5.88569e+90 1.01862e+90
17.0359 6.62633e+90 3.82049e+90
17.0887 -5.78361e+89 -4.95389e+90
17.1418 -5.21e+90 -2.69741e+90
17.195 5.69329e+89 1.01684e+91
17.2485 1.31636e+91 -1.19115e+91
17.3022 4.42474e+90 -1.60811e+91
17.3562 -1.72752e+91 2.48494e+90
17.4104 3.11353e+90 8.83901e+90
17.4648 3.10571e+90 4.82411e+90
17.5195 1.24054e+91 1.99744e+91
17.5744 9.14845e+91 9.98503e+91
17.6296 -6.31992e+90 6.77316e+91
17.6851 -8.8574e+91 2.41249e+91
17.7408 -2.94443e+91 -7.63891e+91
17.7969 -1.70456e+92 -9.21006e+92
17.8532 -1.37235e+92 -9.25817e+92
17.9098 2.95404e+91 -2.05893e+92
17.9667 3.86044e+91 1.0555e+91
18.0239 -1.08455e+91 8.77287e+90
18.0815 -1.34124e+91 -1.59168e+90
18.1393 7.53156e+91 2.39915e+90
18.1975 2.09949e+92 -1.53041e+92
18.256 1.42305e+92 -8.59291e+91
18.3149 1.17815e+92 -1.75624e+92
18.3742 9.10828e+92 -7.64491e+92
18.4338 3.56994e+93 -1.77469e+93
18.4938 1.60403e+93 -4.67949e+92
18.5542 9.42196e+91 1.21068e+92
18.615 -1.48063e+91 -1.59277e+91
18.6762 2.25411e+92 3.76551e+92
18.7379 4.02334e+92 1.46498e+92
18.8 1.46467e+91 -5.96487e+91
18.8625 -7.12867e+91 -4.80589e+90
18.9255 5.34601e+91 3.02685e+91
18.9891 -6.26002e+91 -1.09739e+92
19.0531 4.877e+92 2.76504e+92
19.1177 -2.64855e+92 -1.38522e+93
19.1828 -4.50761e+95 -1.15951e+95
19.2484 -3.92898e+93 -1.26879e+94
19.3147 -4.86578e+93 -2.40878e+94
19.3816 -1.51139e+92 -1.53149e+94
19.4491 1.1881e+93 -1.25985e+93
19.5173 1.47888e+92 4.62542e+92
19.5862 5.31267e+91 3.57343e+92
19.6558 1.02185e+92 -6.40865e+92
19.7262 8.70101e+92 5.17965e+92
19.7974 -2.15245e+92 -1.36459e+92
19.8694 3.51348e+92 9.98257e+92
19.9423 1.392e+93 -1.3699e+93
20.0162 2.21972e+93 8.09729e+93
20.091 3.06627e+92 1.12135e+94
20.1669 -2.00304e+92 1.54925e+93
20.244 -5.90366e+92 -9.18285e+92
20.3222 1.90851e+93 2.39971e+93
20.4016 -7.80601e+90 2.55548e+93
20.4825 6.96009e+93 3.70606e+93
20.5648 1.53643e+93 -7.53676e+92
20.6487 7.58796e+92 1.18056e+93
20.7344 -5.36316e+92 -1.8937e+93
20.8219 5.02069e+93 3.88674e+93
20.9115 -1.08157e+93 2.84464e+93
21.0034 4.32585e+93 2.71504e+94
21.0979 -1.0688e+94 1.57434e+94
21.1952 1.66993e+93 -2.63553e+94
21.2959 -1.47488e+94 -2.24292e+94
21.4004 -5.44548e+93 -3.91527e+93
21.5093 -1.21518e+93 2.32478e+91
21.6237 1.04335e+94 1.26749e+94
21.7448 -1.74788e+95 -4.48941e+94
21.8747 -6.52239e+94 -3.49956e+94
22.0165 1.28439e+94 1.13774e+94
22.1768 -2.51264e+93 9.15157e+93
22.3723 -3.24266e+94 6.44259e+93


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda2.0Nc1Quantum/vCLADiaP_FRG_K.txt <==
-22.3723 -6.48531e+94 1.28852e+94
-22.1768 -5.02528e+93 1.83031e+94
-22.0165 2.56878e+94 2.27548e+94
-21.8747 -1.30448e+95 -6.99912e+94
-21.7448 -3.49577e+95 -8.97882e+94
-21.6237 2.0867e+94 2.53498e+94
-21.5093 -2.43037e+93 4.64957e+91
-21.4004 -1.0891e+94 -7.83055e+93
-21.2959 -2.94976e+94 -4.48584e+94
-21.1952 3.33985e+93 -5.27105e+94
-21.0979 -2.1376e+94 3.14867e+94
-21.0034 8.6517e+93 5.43007e+94
-20.9115 -2.16315e+93 5.68928e+93
-20.8219 1.00414e+94 7.77348e+93
-20.7344 -1.07263e+93 -3.7874e+93
-20.6487 1.51759e+93 2.36113e+93
-20.5648 3.07286e+93 -1.50735e+93
-20.4825 1.39202e+94 7.41212e+93
-20.4016 -1.5612e+91 5.11095e+93
-20.3222 3.81701e+93 4.79943e+93
-20.244 -1.18073e+93 -1.83657e+93
-20.1669 -4.00608e+92 3.0985e+93
-20.091 6.13254e+92 2.2427e+94
-20.0162 4.43944e+93 1.61946e+94
-19.9423 2.784e+93 -2.73981e+93
-19.8694 7.02695e+92 1.99651e+93
-19.7974 -4.30489e+92 -2.72917e+92
-19.7262 1.7402e+93 1.03593e+93
-19.6558 2.0437e+92 -1.28173e+93
-19.5862 1.06253e+92 7.14686e+92
-19.5173 2.95776e+92 9.25085e+92
-19.4491 2.3762e+93 -2.5197e+93
-19.3816 -3.02279e+92 -3.06298e+94
-19.3147 -9.73156e+93 -4.81756e+94
-19.2484 -7.85796e+93 -2.53758e+94
-19.1828 -9.01523e+95 -2.31901e+95
-19.1177 -5.29711e+92 -2.77043e+93
-19.0531 9.754e+92 5.53008e+92
-18.9891 -1.252e+92 -2.19478e+92
-18.9255 1.0692e+92 6.05369e+91
-18.8625 -1.42573e+92 -9.61178e+90
-18.8 2.92933e+91 -1.19297e+92
-18.7379 8.04667e+92 2.92995e+92
-18.6762 4.50822e+92 7.53101e+92
-18.615 -2.96127e+91 -3.18555e+91
-18.5542 1.88439e+92 2.42137e+92
-18.4938 3.20806e+93 -9.35897e+92
-18.4338 7.13988e+93 -3.54938e+93
-18.3742 1.82166e+93 -1.52898e+93
-18.3149 2.3563e+92 -3.51248e+92
-18.256 2.84609e+92 -1.71858e+92
-18.1975 4.19898e+92 -3.06081e+92
-18.1393 1.50631e+92 4.79829e+90
-18.0815 -2.68248e+91 -3.18336e+90
-18.0239 -2.16909e+91 1.75457e+91
-17.9667 7.72089e+91 2.111e+91
-17.9098 5.90809e+91 -4.11787e+92
-17.8532 -2.74469e+92 -1.85163e+93
-17.7969 -3.40911e+92 -1.84201e+93
-17.7408 -5.88887e+91 -1.52778e+92
-17.6851 -1.77148e+92 4.82498e+91
-17.6296 -1.26398e+91 1.35463e+92
-17.5744 1.82969e+92 1.99701e+92
-17.5195 2.48108e+91 3.99489e+91
-17.4648 6.21142e+90 9.64822e+90
-17.4104 6.22706e+90 1.7678e+91
-17.3562 -3.45504e+91 4.96987e+90
-17.3022 8.84948e+90 -3.21622e+91
-17.2485 2.63273e+91 -2.38229e+91
-17.195 1.13866e+90 2.03368e+91
-17.1418 -1.042e+91 -5.39482e+90
-17.0887 -1.15672e+90 -9.90778e+90
-17.0359 1.32527e+91 7.64098e+90
-16.9833 -1.17714e+91 2.03725e+90
-16.9309 -9.60779e+89 3.65024e+90
-16.8787 1.62198e+91 1.89405e+91
-16.8268 -7.12483e+91 5.13809e+91
-16.775 -6.64177e+91 4.49784e+91
-16.7234 5.08332e+90 6.16766e+90
-16.672 -5.39189e+91 -9.67588e+90
-16.6208 -6.99486e+91 -8.83126e+90
-16.5697 -1.63271e+91 3.25361e+90
-16.5189 7.56781e+90 7.87423e+90
-16.4682 1.21557e+91 8.42467e+90
-16.4177 1.41996e+90 5.77646e+90
-16.3674 5.62472e+89 2.39779e+90
-16.3172 1.25038e+90 1.97265e+89
-16.2672 -4.49421e+90 7.78114e+89
-16.2174 -7.42697e+90 -8.67393e+90
-16.1677 -7.08584e+90 -2.03737e+91
-16.1182 -1.53934e+90 -8.42032e+90
-16.0689 1.31907e+90 2.38872e+89
-16.0197 -2.15572e+89 -4.16433e+89
-15.9706 -6.66402e+88 -1.29781e+89
-15.9217 3.2585e+89 4.53175e+89
-15.873 -7.37118e+89 3.14479e+89
-15.8243 -1.00483e+90 -1.54234e+89
-15.7759 -3.89685e+89 -7.69972e+89
-15.7276 1.65329e+89 -4.85723e+89
-15.6794 1.56785e+89 -6.53419e+88
-15.6313 -1.13439e+90 1.79699e+88
-15.5834 -1.05674e+90 -6.59183e+89
-15.5356 1.42461e+89 -1.80048e+90
-15.488 -3.03814e+89 -1.06077e+90
-15.4404 -7.95839e+89 -2.08175e+89
-15.393 1.28888e+89 -6.62503e+89
-15.3458 5.63405e+89 -5.45833e+89
-15.2986 3.10922e+89 2.99517e+89
-15.2516 -5.77662e+88 4.82109e+88
-15.2047 -3.23281e+89 -4.87383e+89
-15.1579 8.46531e+88 -9.05095e+88
-15.1112 2.97103e+89 1.62433e+89
-15.0647 -4.13225e+88 -1.07282e+89
-15.0182 -8.75212e+88 -1.81767e+89
-14.9719 1.11749e+89 -1.00684e+89
-14.9257 1.52784e+89 -1.92496e+89
-14.8796 2.15031e+89 -3.7551e+89
-14.8336 5.36015e+89 -6.19084e+89
-14.7877 6.4542e+89 -6.11241e+89
-14.7419 2.71411e+89 -8.13445e+88
-14.6962 1.1352e+89 1.08592e+89
-14.6506 1.59582e+89 -1.76376e+88
-14.6052 1.29092e+89 -3.68502e+88
-14.5598 5.93294e+88 -1.81115e+88
-14.5145 -1.67283e+88 -8.32618e+88
-14.4693 -6.76189e+88 -1.57502e+89
-14.4243 -3.69995e+88 -1.81875e+89
-14.3793 -7.24525e+87 -1.55566e+89
-14.3344 1.17975e+88 -4.394e+88
-14.2896 8.55648e+88 -1.11355e+89
-14.2449 2.16276e+89 -3.55678e+89
-14.2003 1.75315e+89 -2.93448e+89
-14.1558 3.77632e+88 -6.08083e+88
-14.1113 -1.37335e+88 -2.96748e+87
-14.067 -3.04316e+88 -8.34302e+87
-14.0227 -1.97747e+88 -1.19398e+88
-13.9786 -5.55061e+87 -1.24249e+88
-13.9345 3.22935e+87 -2.01717e+87
-13.8905 5.74589e+87 4.75107e+87
-13.8466 -3.77789e+87 1.2856e+87
-13.8028 -6.23848e+87 -1.1235e+87
-13.759 4.10507e+87 -9.60496e+86
-13.7153 1.84626e+88 5.99592e+86
-13.6718 3.84656e+88 3.56806e+87
-13.6283 3.51679e+88 2.45475e+87
-13.5848 1.2812e+88 -1.92483e+87
-13.5415 4.50478e+87 -2.54177e+87
-13.4982 3.7659e+87 -9.92073e+86
-13.455 9.98816e+86 -2.08981e+86
-13.4119 -2.36812e+87 7.60739e+85
-13.3689 4.20309e+86 -1.71091e+87
-13.3259 4.87483e+87 -4.12219e+87
-13.283 2.59549e+87 -3.29066e+87
-13.2402 -1.08307e+87 -1.3756e+87
-13.1974 -3.18943e+86 1.27004e+87
-13.1547 2.63151e+87 3.66833e+87
-13.1121 1.03597e+88 2.66281e+87
-13.0696 1.68377e+88 9.94149e+86
-13.0271 9.3549e+87 -3.87652e+86
-12.9847 1.21255e+87 -1.28289e+87
-12.9424 -1.51017e+86 -4.18057e+86
-12.9001 -2.74503e+86 3.35736e+86
-12.8579 -5.95517e+86 -5.4977e+86
-12.8158 -8.29215e+86 -1.42584e+87
-12.7737 -4.52018e+86 -1.08099e+87
-12.7317 -5.88092e+85 -6.16396e+86
-12.6898 1.46843e+86 -2.06023e+86
-12.6479 2.21981e+86 8.22675e+85
-12.6061 -1.391e+86 2.32087e+85
-12.5643 -4.47908e+86 -1.23193e+86
-12.5226 -1.90761e+86 -4.12912e+86
-12.481 9.14087e+85 -6.4186e+86
-12.4394 6.14536e+85 -3.12697e+86
-12.3979 -2.15031e+85 3.70252e+85
-12.3565 -7.03871e+85 -5.06596e+85
-12.3151 -1.06681e+86 -2.18513e+86
-12.2738 -7.11447e+85 -2.00354e+86
-12.2325 -2.52326e+85 -1.43837e+86
-12.1913 -3.71778e+85 -9.73493e+85
-12.1501 -7.49326e+85 -6.08598e+85
-12.109 -1.44511e+86 -8.25627e+85
-12.068 -2.17207e+86 -1.27031e+86
-12.027 5.12058e+85 -1.01474e+86
-11.986 5.33938e+86 -4.50063e+85
-11.9452 5.23591e+86 -3.22189e+85
-11.9043 1.96312e+86 -4.18859e+85
-11.8636 5.61115e+85 -2.98085e+85
-11.8228 3.13522e+85 7.06318e+84
-11.7822 1.50973e+85 1.92348e+85
-11.7415 -4.07584e+84 5.78398e+84
-11.701 -1.24822e+85 -2.73013e+84
-11.6605 -6.01747e+84 -5.59588e+84
-11.62 -8.96837e+83 -6.98279e+84
-11.5796 1.62734e+84 -5.20789e+84
-11.5392 3.08601e+84 -3.83448e+84
-11.4989 2.05086e+84 -3.36079e+84
-11.4587 9.1594e+83 -3.08656e+84
-11.4184 2.50094e+83 -1.8732e+84
-11.3783 -2.38208e+83 -5.34188e+83
-11.3381 4.62714e+83 -4.0562e+83
-11.2981 1.73016e+84 -8.81021e+83
-11.2581 5.56803e+83 -2.37182e+84
-11.2181 -2.75726e+84 -5.1176e+84
-11.1781 -4.41319e+84 -5.52673e+84
-11.1383 -4.89367e+84 -3.20012e+84
-11.0984 -4.97646e+84 -1.8536e+84
-11.0586 -3.702e+84 -1.49956e+84
-11.0189 -2.81652e+84 -1.31521e+84
-10.9792 -2.20004e+84 -8.41201e+83
-10.9395 -9.89303e+83 -1.43763e+83
-10.8999 5.99809e+84 1.62718e+84
-10.8603 1.55639e+85 3.85838e+84
-10.8208 1.2905e+85 3.40342e+84
-10.7813 2.9887e+84 1.51303e+84
-10.7418 1.10201e+84 1.19103e+84
-10.7024 6.91193e+84 2.33701e+84
-10.6631 9.21476e+84 3.0893e+84
-10.6238 3.53924e+84 3.03436e+84
-10.5845 -1.14021e+84 2.89179e+84
-10.5452 -1.46061e+84 1.22002e+84
-10.506 -1.08471e+84 -6.72811e+83
-10.4669 -7.78814e+83 -9.72173e+83
-10.4278 -1.32855e+83 -1.13973e+84
-10.3887 6.39721e+84 -1.40841e+85
-10.3496 2.2152e+85 -4.78147e+85
-10.3106 3.08374e+85 -6.0365e+85
-10.2717 2.72117e+85 -2.63428e+85
-10.2328 2.42598e+85 1.66853e+84
-10.1939 1.43399e+85 3.70371e+84
-10.155 3.28857e+84 9.78295e+83
-10.1162 7.63489e+82 1.40509e+83
-10.0774 -3.82339e+83 -2.34939e+82
-10.0387 -5.17109e+83 1.01729e+82
-10 -3.19341e+83 3.23531e+83
-9.96134 -1.77929e+83 5.05602e+83
-9.92271 -7.46484e+82 2.03189e+83
-9.88412 1.53462e+82 -1.37056e+83
-9.84557 4.87643e+82 -2.12751e+83
-9.80704 7.47657e+82 -2.27471e+83
-9.76856 8.53985e+82 -1.9305e+83
-9.73011 8.72475e+82 -6.98823e+82
-9.69169 8.56984e+82 1.61982e+82
-9.65331 4.67322e+82 8.26698e+82
-9.61496 9.18701e+81 1.48541e+83
-9.57664 -1.45835e+82 1.17606e+83
-9.53836 -4.36028e+82 4.69051e+82
-9.50011 -4.48076e+82 -1.18921e+81
-9.46189 -1.41469e+82 -6.75151e+82
-9.42371 5.20202e+81 -1.09187e+83
-9.38556 5.07792e+81 -6.96388e+82
-9.34744 2.25403e+81 -2.50012e+82
-9.30935 -5.32024e+81 -6.92412e+81
-9.2713 -1.91383e+82 7.82983e+81
-9.23327 -2.30958e+82 1.20061e+82
-9.19528 -1.22698e+82 2.06513e+81
-9.15732 -4.30349e+81 -4.66901e+81
-9.11939 -5.16731e+81 4.22241e+81
-9.08149 -8.60143e+81 1.91125e+82
-9.04362 -7.19166e+81 2.00851e+82
-9.00578 -5.79467e+80 1.02745e+82
-8.96797 4.00859e+81 4.77024e+81
-8.93019 6.98723e+81 3.56384e+81
-8.89244 1.03727e+82 2.9233e+81
-8.85471 7.72318e+81 1.49366e+81
-8.81702 1.13195e+81 -5.42343e+80
-8.77936 -2.74972e+81 -1.60045e+81
-8.74172 -5.92783e+81 -3.34069e+81
-8.70412 -8.97994e+81 -5.22033e+81
-8.66654 -6.08651e+81 -3.55095e+81
-8.62899 -5.90765e+80 -3.81539e+80
-8.59146 1.36146e+81 1.01288e+81
-8.55397 8.15473e+80 1.62068e+81
-8.5165 4.61596e+80 2.09419e+81
-8.47906 5.64585e+80 1.02704e+81
-8.44165 8.2623e+80 -6.12438e+80
-8.40426 7.97974e+80 -1.17633e+81
-8.3669 4.08845e+80 -1.15594e+81
-8.32956 1.29642e+80 -1.19185e+81
-8.29226 -6.54157e+79 -6.86642e+80
-8.25497 -3.02298e+80 -6.92002e+78
-8.21772 -4.1234e+80 1.37729e+80
-8.18049 -4.5477e+80 -1.19492e+80
-8.14328 -4.6943e+80 -3.29094e+80
-8.1061 -1.60328e+80 -4.47032e+80
-8.06895 2.80171e+80 -6.38624e+80
-8.03182 3.84864e+80 -5.81439e+80
-7.99471 2.34863e+80 -2.00778e+80
-7.95763 1.42835e+80 3.82487e+79
-7.92058 1.612e+80 4.67644e+78
-7.88355 2.30158e+80 -9.37104e+79
-7.84654 2.08016e+80 -2.12904e+80
-7.80955 -2.51684e+79 -4.41844e+80
-7.77259 -2.07997e+80 -6.60734e+80
-7.73566 -1.72555e+80 -4.6209e+80
-7.69874 -8.88071e+79 -1.07e+80
-7.66185 -7.87791e+79 4.38012e+79
-7.62498 -9.03061e+79 5.18285e+79
-7.58814 -8.92721e+79 4.15747e+79
-7.55132 -4.43816e+79 4.62089e+79
-7.51452 7.29584e+79 7.01602e+79
-7.47774 1.44106e+80 7.56236e+79
-7.44099 8.13561e+79 4.3143e+79
-7.40425 1.49745e+79 2.1331e+79
-7.36754 -3.80951e+79 5.91321e+79
-7.33085 -1.52807e+80 1.84036e+80
-7.29418 -2.3643e+80 2.77563e+80
-7.25754 -1.84906e+80 2.08068e+80
-7.22091 -1.24442e+80 1.20887e+80
-7.18431 -9.47992e+79 7.88778e+79
-7.14772 -4.46874e+79 1.03851e+79
-7.11116 -9.33774e+78 -4.59988e+79
-7.07462 -3.55816e+78 -3.72502e+79
-7.0381 -2.62623e+78 -2.53594e+78
-7.00159 -2.83668e+78 1.51075e+79
-6.96511 -1.17546e+79 2.08017e+79
-6.92865 -2.58645e+79 3.11149e+79
-6.89221 -2.48576e+79 2.96549e+79
-6.85579 -7.73134e+78 1.2786e+79
-6.81938 3.79855e+78 2.39677e+78
-6.783 3.53132e+78 1.89043e+78
-6.74664 1.2468e+78 6.11742e+77
-6.71029 7.4971e+77 -9.9969e+77
-6.67397 2.28618e+78 -1.49865e+78
-6.63766 5.25046e+78 -3.07449e+78
-6.60137 5.97694e+78 -3.04407e+78
-6.5651 4.84037e+78 3.44143e+77
-6.52885 4.56039e+78 3.18723e+78
-6.49262 3.0812e+78 3.3668e+78
-6.4564 4.5152e+77 3.30658e+78
-6.42021 -1.16898e+78 3.20005e+78
-6.38403 -4.45696e+78 5.63623e+77
-6.34786 3.03228e+80 1.75438e+79
-6.31172 2.31679e+80 -3.51744e+79
-6.27559 1.52138e+80 -2.18305e+79
-6.23949 7.77128e+79 5.34403e+78
-6.20339 2.22454e+79 -3.25414e+79
-6.16732 -1.38471e+79 -6.76164e+79
-6.13126 -2.7836e+79 -8.03199e+79
-6.09522 -2.03671e+79 -5.38295e+79
-6.05919 -7.45631e+78 -1.28193e+79
-6.02319 -2.37139e+78 9.79859e+77
-5.9872 -2.8788e+77 1.68267e+78
-5.95122 7.76383e+77 2.49021e+78
-5.91526 4.27094e+77 1.78999e+78
-5.87932 1.89285e+76 -3.93236e+76
-5.84339 1.74512e+77 -1.28844e+78
-5.80748 5.45625e+77 -1.02707e+78
-5.77158 4.45268e+77 -3.58216e+77
-5.7357 3.63919e+77 1.46271e+77
-5.69984 1.05559e+78 2.40574e+77
-5.66399 2.19772e+78 -1.13797e+77
-5.62815 2.92091e+78 -3.73146e+77
-5.59233 1.50333e+78 2.27341e+77
-5.55653 -7.22278e+77 7.26859e+77
-5.52074 -1.22025e+78 6.17279e+77
-5.48497 -3.98799e+77 4.37242e+77
-5.4492 3.81168e+77 7.31927e+77
-5.41346 3.55491e+77 1.05802e+78
-5.37773 2.34952e+77 8.44304e+77
-5.34201 1.74074e+77 4.68918e+77
-5.30631 3.84102e+77 4.11428e+77
-5.27062 1.45059e+78 8.94577e+77
-5.23494 2.10471e+78 1.38256e+78
-5.19928 1.53407e+78 1.16494e+78
-5.16363 5.10531e+77 4.80213e+77
-5.128 -4.95297e+76 4.1873e+76
-5.09237 -8.35107e+76 1.06003e+77
-5.05677 -6.36727e+76 2.50722e+77
-5.02117 -9.0499e+75 2.8658e+77
-4.98559 1.21177e+76 2.09144e+77
-4.95002 -2.23012e+76 9.25871e+76
-4.91446 -5.19879e+76 1.86766e+76
-4.87892 -4.15083e+76 -6.85046e+73
-4.84339 -3.46966e+76 -6.37158e+75
-4.80787 -3.92503e+76 1.51992e+75
-4.77237 -1.2189e+77 4.97203e+76
-4.73687 -1.67093e+77 7.12883e+76
-4.70139 -1.12673e+77 4.59094e+76
-4.66592 -3.22889e+76 1.57919e+76
-4.63046 1.0916e+76 3.38825e+75
-4.59502 1.60857e+76 -9.57858e+73
-4.55958 -5.30664e+74 -2.5071e+75
-4.52416 -1.88619e+76 -5.64767e+75
-4.48875 -2.13085e+76 -6.3288e+75
-4.45335 -1.2588e+76 -4.60961e+75
-4.41797 -8.29243e+75 -2.91738e+75
-4.38259 -6.5786e+75 -2.01033e+74
-4.34722 -2.80026e+75 5.4939e+75
-4.31187 -1.56454e+75 1.16926e+76
-4.27653 -3.07941e+75 1.16529e+76
-4.24119 -6.98894e+75 4.34837e+75
-4.20587 -1.30801e+76 -2.29458e+75
-4.17056 -1.40002e+76 -4.43042e+75
-4.13526 -6.6009e+75 -4.01027e+75
-4.09997 4.4558e+74 -3.67832e+75
-4.06469 2.50152e+75 -3.85131e+75
-4.02942 1.38371e+75 -2.10183e+75
-3.99416 3.05037e+73 2.11395e+74
-3.95891 -3.95012e+74 -1.20447e+74
-3.92367 -1.07183e+75 -2.06727e+75
-3.88844 -2.2389e+75 -3.71598e+75
-3.85322 -2.49968e+75 -3.87922e+75
-3.81801 -1.38174e+75 -2.09459e+75
-3.7828 -1.91282e+74 -6.0932e+74
-3.74761 2.31972e+74 -2.23725e+74
-3.71243 -6.90584e+74 -5.25984e+74
-3.67726 -2.60219e+75 -5.9619e+73
-3.64209 -3.77052e+75 9.99426e+74
-3.60694 -3.84914e+75 2.19856e+75
-3.57179 -4.21437e+75 3.6175e+75
-3.53665 -4.15257e+75 3.97937e+75
-3.50152 -2.11756e+75 2.24731e+75
-3.4664 -4.61757e+74 4.39054e+74
-3.43129 -3.67443e+73 -1.85019e+74
-3.39619 2.22857e+74 -1.55467e+74
-3.36109 4.89821e+74 -1.32687e+73
-3.32601 6.38532e+74 6.01031e+73
-3.29093 5.65608e+74 2.38045e+73
-3.25586 2.01248e+74 -1.16138e+74
-3.2208 -1.41043e+73 -5.21891e+74
-3.18574 1.47826e+74 -9.41569e+74
-3.1507 2.39696e+74 -9.77839e+74
-3.11566 9.34911e+73 -7.27887e+74
-3.08063 -7.35447e+73 -3.60149e+74
-3.0456 -1.64957e+74 -5.48668e+73
-3.01059 -1.47703e+74 5.86422e+73
-2.97558 -1.45916e+74 1.07012e+74
-2.94058 -1.08656e+74 2.06521e+74
-2.90558 6.90705e+72 3.58802e+74
-2.87059 6.81348e+73 3.64439e+74
-2.83561 1.85207e+73 1.87909e+74
-2.80064 -1.75827e+73 4.33126e+73
-2.76567 -2.83909e+72 2.92949e+73
-2.73071 3.71661e+73 6.69667e+73
-2.69576 9.28644e+73 1.00617e+74
-2.66081 1.32642e+74 1.03692e+74
-2.62587 1.05784e+74 5.21796e+73
-2.59094 4.24583e+73 5.52308e+72
-2.55601 -6.77192e+72 -8.29461e+71
-2.52109 -1.44988e+73 3.64824e+71
-2.48617 -1.66994e+73 -6.42531e+72
-2.45126 -3.30705e+73 -1.09674e+73
-2.41636 -3.98019e+73 -6.22884e+72
-2.38146 -3.01574e+73 3.50277e+71
-2.34657 -1.94416e+73 4.66021e+72
-2.31168 -1.73196e+73 5.46996e+72
-2.2768 -1.25351e+73 2.57427e+72
-2.24192 4.85901e+72 -6.07116e+72
-2.20705 1.55306e+73 -1.0358e+73
-2.17219 1.45992e+73 -4.64883e+72
-2.13733 3.14506e+73 1.35782e+73
-2.10247 4.55513e+73 4.03939e+73
-2.06762 4.51785e+73 3.82801e+73
-2.03278 3.36298e+73 2.25971e+71
-1.99794 1.74494e+73 -2.75666e+73
-1.9631 1.2958e+73 -2.81007e+73
-1.92827 9.43451e+72 -1.48545e+73
-1.89345 5.34367e+72 -4.3415e+72
-1.85862 2.16832e+72 4.04622e+71
-1.82381 -1.52303e+72 5.2844e+71
-1.78899 -3.2159e+72 -9.00074e+71
-1.75419 -5.26836e+72 -1.77275e+71
-1.71938 -4.83618e+72 9.743e+71
-1.68458 -2.12517e+72 1.22305e+72
-1.64979 2.1731e+71 -1.42528e+72
-1.61499 9.49239e+71 -4.61519e+72
-1.58021 1.6962e+72 -5.74942e+72
-1.54542 4.57359e+72 -5.98052e+72
-1.51064 7.47929e+72 -4.57259e+72
-1.47586 7.14442e+72 -1.07177e+72
-1.44109 4.69175e+72 8.42777e+71
-1.40632 1.89138e+72 8.45053e+71
-1.37155 -2.22334e+72 1.56157e+72
-1.33679 -4.53959e+72 1.6404e+72
-1.30203 -2.4337e+72 -2.26054e+72
-1.26727 -2.76991e+72 -5.01598e+72
-1.23251 -3.30219e+72 -4.69159e+72
-1.19776 -2.1133e+72 -1.38633e+72
-1.16301 -1.06516e+72 1.22412e+72
-1.12827 -4.80208e+71 2.59142e+72
-1.09352 -3.08905e+71 2.81532e+72
-1.05878 -2.52067e+71 1.30361e+72
-1.02405 1.87382e+71 1.75192e+71
-0.989309 6.8398e+71 -3.7264e+71
-0.954576 1.04283e+72 -6.28522e+71
-0.919844 8.90504e+71 2.14515e+71
-0.885115 3.25413e+71 8.49504e+71
-0.850388 -6.19876e+70 1.42008e+72
-0.815663 -3.32874e+71 1.26191e+72
-0.78094 -5.02429e+71 6.2889e+71
-0.746219 -3.46588e+71 4.65488e+71
-0.711499 -4.3157e+71 2.14716e+71
-0.676781 -4.93757e+71 -5.94617e+69
-0.642065 -5.07156e+71 -1.59202e+70
-0.60735 -4.97361e+71 -7.01734e+70
-0.572637 -5.76956e+71 -2.06896e+71
-0.537925 -8.54036e+71 -5.7422e+71
-0.503214 -1.49695e+72 -1.23259e+72
-0.468504 -2.67062e+72 -2.4976e+72
-0.433796 -3.22079e+72 -3.39601e+72
-0.399089 -2.8197e+72 -3.48041e+72
-0.364382 -1.66812e+72 -3.4644e+72
-0.329676 -5.29908e+71 -2.55065e+72
-0.294972 1.01394e+71 -1.38045e+72
-0.260267 3.84398e+70 -8.00788e+71
-0.225564 -1.56018e+71 -3.71423e+71
-0.190861 -2.82731e+71 -1.11498e+71
-0.156158 -2.96715e+71 -5.08255e+70
-0.121456 -2.52177e+71 -3.43632e+70
-0.0867541 -1.22869e+71 -5.58641e+70
-0.0520524 6.97052e+70 -3.47078e+70
-0.0173508 2.03167e+71 1.15036e+70
0.0173508 9.89177e+70 3.188e+70
0.0520524 -9.95808e+70 -2.24206e+70
0.0867541 -2.22623e+71 -4.69289e+70
0.121456 -2.88717e+71 -7.29587e+70
0.156158 -3.14323e+71 -7.19836e+70
0.190861 -3.09864e+71 -6.23664e+70
0.225564 -3.14731e+71 -3.85288e+70
0.260267 -2.56024e+71 9.06589e+69
0.294972 -2.41226e+71 -5.95728e+70
0.329676 -1.89248e+71 -8.02118e+70
0.364382 -1.90445e+71 -2.24431e+70
0.399089 -2.92975e+71 2.03099e+70
0.433796 -4.06583e+71 4.01926e+70
0.468504 -4.37886e+71 -3.21559e+70
0.503214 -3.67779e+71 -1.51532e+71
0.537925 -3.38067e+71 -1.74099e+71
0.572637 -3.59381e+71 -1.38328e+71
0.60735 -3.71043e+71 -7.32327e+70
0.642065 -3.43221e+71 -5.51273e+70
0.676781 -2.94504e+71 -7.99033e+70
0.711499 -2.76666e+71 -1.06093e+71
0.746219 -3.12973e+71 -1.15013e+71
0.78094 -3.60462e+71 -1.1225e+71
0.815663 -3.6205e+71 -1.02284e+71
0.850388 -3.09e+71 -1.17535e+71
0.885115 -2.69054e+71 -1.14138e+71
0.919844 -2.66213e+71 -9.13863e+70
0.954576 -2.84548e+71 -8.73903e+70
0.989309 -2.91374e+71 -7.70363e+70
1.02405 -2.96813e+71 -4.44308e+70
1.05878 -2.95348e+71 1.41814e+69
1.09352 -2.97554e+71 1.53317e+70
1.12827 -3.06144e+71 -2.6569e+68
1.16301 -3.14638e+71 -1.24172e+70
1.19776 -3.18983e+71 -2.72579e+70
1.23251 -3.147e+71 -3.69265e+70
1.26727 -3.04864e+71 -4.62683e+70
1.30203 -1.77526e+71 8.16775e+69
1.33679 1.733e+71 1.9192e+71
1.37155 4.63295e+71 3.4769e+71
1.40632 2.8445e+71 2.21056e+71
1.44109 -8.99641e+70 -1.32659e+70
1.47586 -2.7147e+71 -8.05039e+70
1.51064 -2.93762e+71 -5.7719e+70
1.54542 -3.04503e+71 -4.78551e+70
1.58021 -3.07756e+71 -4.91463e+70
1.61499 -3.05631e+71 -5.25862e+70
1.64979 -2.60632e+71 -5.3887e+70
1.68458 -1.70728e+71 -5.98808e+70
1.71938 -1.31653e+71 -7.34635e+70
1.75419 -1.76128e+71 -8.47803e+70
1.78899 -2.44215e+71 -8.21514e+70
1.82381 -2.83531e+71 -6.71552e+70
1.85862 -2.9167e+71 -6.05297e+70
1.89345 -2.87519e+71 -6.30922e+70
1.92827 -2.91255e+71 -6.7435e+70
1.9631 -2.9734e+71 -6.69374e+70
1.99794 -3.09106e+71 -5.39215e+70
2.03278 -3.667e+71 -4.70875e+70
2.06762 -4.62897e+71 -5.77997e+70
2.10247 -5.03797e+71 -8.1395e+70
2.13733 -4.29119e+71 -9.8433e+70
2.17219 -3.14513e+71 -7.97598e+70
2.20705 -2.71969e+71 -3.65345e+70
2.24192 -2.73748e+71 -1.54123e+70
2.2768 -2.88086e+71 -2.80581e+70
2.31168 -2.97779e+71 -4.14913e+70
2.34657 -3.16157e+71 -4.50707e+70
2.38146 -3.52724e+71 5.49118e+70
2.41636 -3.81638e+71 2.19309e+71
2.45126 -3.62662e+71 2.05081e+71
2.48617 -3.19857e+71 5.2669e+70
2.52109 -2.96846e+71 -5.48951e+70
2.55601 -3.15336e+71 -6.08583e+70
2.59094 -3.27227e+71 -5.17523e+70
2.62587 -3.0509e+71 -5.25035e+70
2.66081 -2.94849e+71 -5.34199e+70
2.69576 -2.44286e+71 -5.86924e+70
2.73071 -9.73533e+70 -8.24206e+70
2.76567 6.28716e+70 -6.71553e+70
2.80064 9.67312e+69 -4.72511e+70
2.83561 -1.76126e+71 -1.04504e+70
2.87059 -2.78028e+71 -6.19644e+69
2.90558 -3.12985e+71 -1.38116e+71
2.94058 -4.82365e+71 -4.93358e+71
2.97558 -6.35814e+71 -4.08848e+71
3.01059 -6.04855e+71 5.29124e+71
3.0456 -6.47165e+71 2.47146e+72
3.08063 -8.96597e+71 4.79909e+72
3.11566 -1.39546e+72 5.62615e+72
3.1507 -2.20853e+72 2.94008e+72
3.18574 -2.0751e+72 -1.63415e+71
3.2208 -1.11136e+72 -1.37268e+72
3.25586 -3.78006e+71 -1.26147e+72
3.29093 -3.37905e+71 -8.58177e+71
3.32601 -5.7534e+71 -9.34593e+71
3.36109 -1.21419e+72 -1.13225e+72
3.39619 -1.94394e+72 -1.81206e+72
3.43129 -2.46833e+72 -2.65313e+72
3.4664 -6.76068e+71 -3.02712e+72
3.50152 2.48596e+72 -2.67574e+72
3.53665 2.23793e+72 -2.62062e+72
3.57179 -7.10874e+71 -1.96888e+72
3.60694 -2.10942e+72 -7.29567e+71
3.64209 -1.76785e+72 4.67604e+71
3.67726 -1.20322e+72 1.84907e+72
3.71243 -6.16257e+71 3.63529e+72
3.74761 -6.86914e+71 4.99553e+72
3.7828 -3.41467e+72 3.1136e+72
3.81801 -1.53981e+73 -8.03129e+72
3.85322 -2.51048e+73 -1.6363e+73
3.88844 -1.90007e+73 -1.07375e+73
3.92367 -8.74407e+72 -1.12548e+72
3.95891 -4.06574e+72 4.50623e+72
3.99416 -3.28706e+72 5.33216e+72
4.02942 -1.62776e+72 3.28144e+72
4.06469 3.06539e+71 2.81093e+72
4.09997 -6.50511e+70 1.75557e+72
4.13526 -4.21535e+73 -3.44106e+73
4.17056 -1.25839e+74 -9.74446e+73
4.20587 -1.5335e+74 -1.14536e+74
4.24119 -9.4659e+73 -6.36374e+73
4.27653 -2.10837e+73 3.76563e+72
4.31187 1.79548e+73 3.57197e+73
4.34722 3.12829e+73 3.76657e+73
4.38259 2.31379e+73 3.0577e+73
4.41797 -4.22184e+73 -9.05499e+73
4.45335 -2.56992e+74 -5.93146e+74
4.48875 -4.33397e+74 -8.57708e+74
4.52416 -4.20014e+74 -5.62111e+74
4.55958 -2.10336e+74 -1.41149e+74
4.59502 -5.50066e+72 7.3703e+72
4.63046 1.97142e+73 -2.82874e+72
4.66592 6.4787e+72 -2.22533e+72
4.70139 1.19842e+72 1.67856e+72
4.73687 -1.08603e+73 3.53939e+72
4.77237 -5.25111e+73 3.19556e+73
4.80787 -1.08415e+74 8.75556e+73
4.84339 -9.31874e+73 4.40133e+73
4.87892 4.98868e+73 -2.62737e+74
4.91446 1.17892e+74 -5.3105e+74
4.95002 7.24929e+73 -4.30916e+74
4.98559 9.09418e+73 -1.57514e+74
5.02117 1.58056e+74 3.90717e+73
5.05677 1.50992e+74 1.26359e+74
5.09237 7.50233e+73 2.1302e+74
5.128 2.82215e+73 2.41862e+74
5.16363 7.87237e+74 -6.74711e+74
5.19928 1.89361e+75 -1.85032e+75
5.23494 2.09802e+75 -1.83444e+75
5.27062 1.12389e+75 -8.65107e+74
5.30631 1.30454e+74 -1.27982e+74
5.34201 -1.17813e+74 6.46821e+73
5.37773 -1.36075e+74 3.99703e+73
5.41346 -1.11352e+74 2.06423e+73
5.4492 1.32467e+73 2.35821e+74
5.48497 2.84132e+74 9.40978e+74
5.52074 5.07023e+74 1.42068e+75
5.55653 4.24864e+74 1.11532e+75
5.59233 7.76208e+73 4.22253e+74
5.62815 -9.54175e+73 -3.38688e+73
5.66399 -3.52259e+73 -1.61838e+74
5.69984 6.53923e+73 -2.55818e+74
5.7357 1.88645e+74 -2.66869e+74
5.77158 4.47894e+74 -3.50321e+74
5.80748 7.66991e+74 -6.32514e+74
5.84339 -6.11192e+75 -4.68937e+75
5.87932 -8.42523e+76 -4.90114e+76
5.91526 -1.76774e+77 -1.05268e+77
5.95122 -1.78017e+77 -1.06625e+77
5.9872 -8.07173e+76 -5.09461e+76
6.02319 3.20025e+75 -7.30762e+75
6.05919 4.60324e+75 -4.81069e+75
6.09522 1.87939e+75 -2.58032e+75
6.13126 1.35617e+74 -1.23194e+75
6.16732 1.28089e+75 -3.36806e+75
6.20339 3.6887e+75 -6.86824e+75
6.23949 3.42367e+75 -7.55154e+75
6.27559 6.6755e+74 -5.20201e+75
6.31172 -2.02467e+75 -2.59084e+75
6.34786 -3.40777e+75 -2.07645e+75
6.38403 -6.53015e+73 -8.00373e+72
6.42021 -2.66311e+73 1.27168e+73
6.4564 -1.39434e+73 2.33989e+73
6.49262 -1.87111e+73 3.77613e+73
6.52885 -7.11569e+73 2.29858e+73
6.5651 -1.4821e+74 5.49818e+73
6.60137 -2.2356e+73 1.30646e+74
6.63766 1.124e+74 -6.73515e+74
6.67397 5.27418e+74 -1.55067e+75
6.71029 5.83678e+74 -1.64285e+75
6.74664 1.70849e+75 3.31674e+75
6.783 2.05024e+75 4.82367e+75
6.81938 6.37058e+74 4.11444e+74
6.85579 3.30326e+74 -1.21919e+74
6.89221 1.33622e+74 -5.76353e+73
6.92865 -3.9259e+73 -6.20986e+73
6.96511 9.1719e+73 -9.29631e+73
7.00159 2.25411e+74 1.4479e+74
7.0381 4.92536e+74 5.68264e+74
7.07462 2.35345e+74 2.4732e+74
7.11116 -2.31897e+74 -2.20228e+74
7.14772 -1.62035e+74 -4.13269e+74
7.18431 1.69601e+74 -1.27577e+75
7.22091 1.90783e+74 -2.01922e+75
7.25754 2.9908e+74 -7.92885e+74
7.29418 3.77267e+74 8.99738e+73
7.33085 1.68843e+74 -1.59756e+74
7.36754 4.00746e+73 -4.98074e+73
7.40425 7.9082e+74 6.53568e+74
7.44099 2.04407e+75 1.54606e+75
7.47774 1.61264e+75 1.45958e+75
7.51452 1.78658e+75 2.29449e+75
7.55132 3.11776e+75 -1.26921e+74
7.58814 2.11689e+75 -4.75896e+75
7.62498 -5.02344e+74 -3.27314e+75
7.66185 -2.57997e+75 -1.31092e+75
7.69874 -2.06073e+75 -6.60917e+74
7.73566 -1.57235e+75 -4.38557e+74
7.77259 -2.79613e+75 -1.00091e+75
7.80955 -7.11972e+74 -2.65957e+75
7.84654 -4.3783e+75 -1.41796e+75
7.88355 -6.66593e+75 2.12903e+75
7.92058 -2.51519e+75 7.25195e+75
7.95763 -5.59154e+74 5.18651e+75
7.99471 1.03263e+75 2.4475e+74
8.03182 7.21166e+74 -8.2414e+74
8.06895 2.44083e+74 -6.57467e+74
8.1061 -6.45809e+74 -5.78383e+74
8.14328 -9.43575e+74 -2.96241e+74
8.18049 -2.02586e+75 1.07719e+75
8.21772 -7.18162e+75 4.49314e+75
8.25497 -5.22018e+75 3.57829e+75
8.29226 -6.24894e+74 -9.32906e+74
8.32956 4.87495e+75 -1.58497e+76
8.3669 5.81388e+75 -1.55687e+76
8.40426 8.7411e+74 -5.1161e+74
8.44165 6.90763e+74 1.02026e+75
8.47906 9.76801e+73 2.14436e+75
8.5165 -3.14092e+75 1.70379e+75
8.55397 -6.02956e+75 1.27398e+74
8.59146 -1.25976e+76 4.47052e+75
8.62899 -1.82961e+76 5.51942e+75
8.66654 -1.14779e+76 -1.70266e+75
8.70412 -2.1301e+75 -1.35771e+76
8.74172 -1.40365e+76 -1.26361e+76
8.77936 -1.85747e+76 2.97241e+75
8.81702 -4.83072e+74 3.75809e+76
8.85471 -1.06393e+76 4.12004e+76
8.89244 -1.67458e+76 3.68512e+76
8.93019 -1.67367e+76 3.04314e+76
8.96797 -2.51199e+75 3.56694e+76
9.00578 1.44367e+76 3.81029e+76
9.04362 4.64328e+75 1.89953e+76
9.08149 -5.59325e+76 -2.91757e+76
9.11939 -6.43728e+76 -4.84697e+76
9.15732 6.50036e+75 -2.18839e+75
9.19528 1.69143e+75 -3.86596e+75
9.23327 1.39558e+75 -2.09896e+76
9.2713 2.42631e+75 -1.81467e+76
9.30935 -4.22515e+75 1.12041e+76
9.34744 4.23556e+75 2.45426e+76
9.38556 -4.17648e+75 2.79513e+76
9.42371 -2.4085e+76 1.50791e+76
9.46189 -6.17768e+75 -9.63366e+75
9.50011 -1.03856e+76 -2.2122e+76
9.53836 -1.89452e+76 -2.35755e+76
9.57664 -1.31107e+76 -1.4169e+76
9.61496 -5.04586e+75 -9.96445e+75
9.65331 1.71981e+76 -9.29144e+75
9.69169 3.43636e+76 -1.27405e+75
9.73011 -1.62141e+76 7.91827e+75
9.76856 -3.10602e+76 5.61778e+75
9.80704 -5.104e+76 2.82912e+76
9.84557 -5.02499e+76 3.72625e+76
9.88412 -8.5526e+75 1.97675e+76
9.92271 3.40163e+76 1.7262e+75
9.96134 -1.37079e+76 -1.06214e+76
10 -9.28395e+76 -3.70161e+76
10.0387 -2.74261e+76 -4.64169e+76
10.0774 -1.15418e+76 5.27834e+76
10.1162 -1.94499e+76 1.1136e+77
10.155 1.8661e+75 -1.5639e+76
10.1939 -1.53917e+76 -6.77905e+76
10.2328 -7.19017e+76 -5.17165e+76
10.2717 -2.91477e+74 -3.37965e+76
10.3106 -6.21765e+75 -9.26164e+75
10.3496 -8.62214e+76 3.56692e+76
10.3887 -2.9111e+76 9.04277e+76
10.4278 9.28618e+76 9.85149e+76
10.4669 1.50945e+77 -3.5565e+76
10.506 4.46266e+77 6.70788e+76
10.5452 3.68693e+77 2.86083e+77
10.5845 1.02605e+78 -1.91193e+78
10.6238 1.24492e+78 -4.29958e+78
10.6631 -6.23726e+77 -1.70617e+78
10.7024 -2.69894e+77 -5.81357e+77
10.7418 5.33754e+77 -7.03504e+77
10.7813 3.89784e+77 -5.16703e+77
10.8208 9.33951e+77 -1.7243e+77
10.8603 1.11098e+78 1.2477e+77
10.8999 7.07879e+77 4.10227e+77
10.9395 4.46872e+77 9.34584e+77
10.9792 2.68676e+77 7.06304e+77
11.0189 -2.56183e+77 -2.01394e+77
11.0586 -6.05178e+76 4.75035e+77
11.0984 8.33032e+77 4.73118e+77
11.1383 1.08713e+78 2.40703e+77
11.1781 5.98194e+77 1.6267e+78
11.2181 1.62349e+78 5.54818e+78
11.2581 1.30098e+78 5.35356e+78
11.2981 -2.0359e+77 1.04258e+79
11.3381 -1.65304e+77 1.09836e+79
11.3783 8.68356e+77 2.01558e+78
11.4184 1.78171e+78 -8.19116e+77
11.4587 6.37212e+78 3.42345e+78
11.4989 3.0155e+79 4.63589e+76
11.5392 1.62352e+77 1.15933e+78
11.5796 4.52247e+77 9.07026e+77
11.62 -1.24805e+77 4.77675e+77
11.6605 1.18945e+77 -4.1879e+77
11.701 -2.45553e+77 -2.12009e+77
11.7415 -5.61288e+77 -3.28151e+77
11.7822 -1.19053e+78 -1.22179e+78
11.8228 -2.81158e+77 -1.8217e+78
11.8636 -9.34947e+77 -8.33789e+77
11.9043 -2.39819e+78 -1.89649e+76
11.9452 -1.1583e+78 -6.65213e+77
11.986 -4.42342e+77 -1.07742e+78
12.027 -1.27309e+78 1.46388e+78
12.068 1.10397e+78 1.32012e+79
12.109 -4.47182e+77 1.20237e+79
12.1501 3.86293e+79 7.40493e+79
12.1913 5.80001e+79 1.01891e+80
12.2325 1.3394e+79 2.81304e+79
12.2738 7.37262e+78 5.6013e+78
12.3151 -3.7172e+78 -1.47908e+78
12.3565 -2.44459e+78 -7.95509e+77
12.3979 -2.90555e+78 1.06067e+78
12.4394 -3.02246e+78 -4.97425e+78
12.481 -1.92223e+78 -7.16878e+78
12.5226 -6.63645e+77 -4.55911e+78
12.5643 -6.27518e+77 -5.31733e+78
12.6061 -3.55352e+78 -2.8758e+78
12.6479 -5.85523e+78 -1.21394e+78
12.6898 -6.36497e+78 5.69066e+78
12.7317 1.50723e+78 2.23365e+78
12.7737 -1.3769e+77 2.72146e+78
12.8158 -3.22956e+78 3.20071e+78
12.8579 -3.16726e+78 1.74586e+78
12.9001 -3.79191e+78 -8.00879e+77
12.9424 -1.76447e+78 -3.68758e+77
12.9847 2.85155e+77 -4.69248e+77
13.0271 6.28838e+77 -4.00463e+77
13.0696 3.03151e+78 1.27981e+78
13.1121 2.25849e+78 -1.13771e+78
13.1547 -2.44196e+78 -2.08206e+78
13.1974 -2.15513e+79 6.26732e+77
13.2402 -1.93878e+79 4.25762e+78
13.283 6.33732e+77 1.2401e+79
13.3259 3.13954e+78 1.59263e+79
13.3689 3.90637e+78 4.0911e+78
13.4119 6.99931e+78 4.25137e+78
13.455 2.44379e+78 1.18665e+79
13.4982 -2.32783e+78 -2.5012e+78
13.5415 -1.33079e+79 -3.44329e+79
13.5848 1.13973e+79 -1.17865e+79
13.6283 1.07565e+80 -8.88967e+78
13.6718 7.24345e+79 -1.53804e+79
13.7153 8.59836e+78 -3.71982e+78
13.759 6.09866e+78 -2.13246e+78
13.8028 1.4038e+79 -7.95331e+77
13.8466 2.55102e+79 6.96949e+78
13.8905 5.12166e+79 3.64505e+78
13.9345 8.20776e+78 4.27236e+78
13.9786 -4.86087e+79 -7.88967e+77
14.0227 -1.70054e+79 -1.65667e+79
14.067 -1.30111e+78 1.21471e+79
14.1113 2.82676e+78 1.1027e+79
14.1558 6.45609e+77 -3.89264e+78
14.2003 -1.21419e+78 -3.69028e+78
14.2449 -5.40737e+78 -2.47425e+78
14.2896 -1.95326e+79 -5.31291e+78
14.3344 -1.8702e+79 -1.19025e+79
14.3793 -2.62167e+78 1.33506e+78
14.4243 9.05971e+78 4.09116e+79
14.4693 1.87422e+79 4.76851e+79
14.5145 3.499e+79 7.41825e+79
14.5598 1.40727e+79 4.91428e+79
14.6052 -6.47212e+78 5.31856e+79
14.6506 -1.83476e+79 -4.82389e+77
14.6962 -5.26025e+78 -3.11476e+79
14.7419 4.6415e+79 1.59431e+79
14.7877 5.31465e+79 5.16597e+79
14.8336 7.71874e+78 2.73776e+79
14.8796 5.59898e+79 -1.90871e+79
14.9257 7.85542e+79 -4.71791e+79
14.9719 2.42864e+79 -2.45219e+80
15.0182 9.69228e+78 -8.43584e+79
15.0647 -4.79289e+79 1.1617e+80
15.1112 3.4163e+79 1.61745e+79
15.1579 2.54763e+79 -2.67057e+79
15.2047 1.20426e+79 -5.36962e+78
15.2516 9.28465e+78 4.72546e+78
15.2986 6.17149e+78 2.722e+79
15.3458 5.79631e+78 2.08411e+79
15.393 -1.82978e+79 2.15734e+79
15.4404 -1.98401e+79 1.33539e+79
15.488 -4.27708e+79 -1.51254e+79
15.5356 2.21156e+78 -5.94856e+77
15.5834 8.0081e+78 1.62818e+79
15.6313 -6.39689e+79 -7.75594e+79
15.6794 -9.50056e+79 -1.20895e+80
15.7276 -6.57049e+77 -1.19303e+80
15.7759 2.09343e+79 -8.30238e+79
15.8243 5.88945e+79 -5.3878e+79
15.873 4.38553e+79 -3.67892e+79
15.9217 1.61649e+79 -1.32979e+79
15.9706 3.24715e+79 -2.62375e+79
16.0197 3.72132e+79 -3.00738e+79
16.0689 4.65898e+79 -3.16203e+79
16.1182 6.21481e+79 -4.09e+79
16.1677 3.40561e+80 -1.13999e+80
16.2174 5.87259e+80 -1.46972e+80
16.2672 4.53442e+81 3.45582e+80
16.3172 1.92355e+81 1.43233e+80
16.3674 8.19079e+77 -1.92919e+78
16.4177 8.79604e+76 -1.32466e+78
16.4682 -5.30669e+77 -5.88404e+77
16.5189 -5.87395e+77 -3.33628e+77
16.5697 -1.88206e+78 -1.27843e+78
16.6208 -1.89832e+78 -1.05011e+78
16.672 1.24378e+78 -8.60366e+77
16.7234 3.01977e+77 9.20343e+76
16.775 -1.65815e+77 1.69692e+77
16.8268 -3.44201e+76 1.43922e+78
16.8787 -5.30829e+77 2.68314e+78
16.9309 5.68366e+78 1.16926e+79
16.9833 -2.21645e+78 1.98755e+79
17.0359 -2.43158e+79 1.12275e+79
17.0887 -3.10169e+79 -1.67242e+78
17.1418 -2.01751e+79 -4.12092e+79
17.195 5.73362e+78 -2.87401e+79
17.2485 1.51785e+79 -2.59506e+79
17.3022 1.06849e+79 3.49038e+78
17.3562 4.28074e+78 3.10272e+78
17.4104 -3.56323e+77 -6.41538e+77
17.4648 -1.354e+78 2.77104e+78
17.5195 -8.23174e+77 -4.56013e+77
17.5744 4.39283e+77 -1.36637e+78
17.6296 -1.19865e+78 -3.22844e+77
17.6851 -2.2008e+78 -6.94348e+77
17.7408 -2.00374e+77 -1.6066e+77
17.7969 -1.36352e+78 -1.35775e+78
17.8532 -2.70247e+78 -1.50888e+78
17.9098 -5.44248e+78 5.65848e+77
17.9667 -2.96521e+77 -2.97034e+78
18.0239 2.03822e+79 -8.87881e+78
18.0815 1.21308e+79 -5.93031e+77
18.1393 2.89851e+77 9.533e+77
18.1975 -5.79344e+78 2.57371e+78
18.256 -2.2652e+78 -1.00358e+77
18.3149 -5.19671e+77 5.72122e+77
18.3742 5.77888e+77 4.45002e+77
18.4338 8.48673e+77 4.80181e+77
18.4938 3.75646e+77 3.38478e+77
18.5542 -1.03573e+77 4.34125e+77
18.615 7.88824e+76 1.56812e+77
18.6762 6.08851e+77 5.53927e+77
18.7379 8.48254e+76 1.3563e+77
18.8 -1.39359e+76 3.50033e+75
18.8625 6.30615e+75 1.09073e+76
18.9255 6.16347e+75 -7.37975e+75
18.9891 -1.09984e+75 8.48287e+74
19.0531 1.19314e+76 -5.37944e+75
19.1177 9.58748e+75 -3.95627e+75
19.1828 1.67178e+76 2.74407e+76
19.2484 -1.39587e+76 -3.5979e+75
19.3147 -2.24719e+76 -4.01441e+75
19.3816 -1.41895e+76 -1.36105e+76
19.4491 -8.61037e+75 9.42702e+75
19.5173 4.10283e+75 1.02918e+76
19.5862 -1.85165e+76 1.88343e+76
19.6558 2.4723e+76 3.38037e+76
19.7262 1.86455e+76 -1.53229e+76
19.7974 -1.34655e+76 4.06891e+75
19.8694 5.56601e+75 -3.04115e+74
19.9423 -5.57837e+75 4.38957e+75
20.0162 5.46962e+75 -1.47545e+75
20.091 -6.31064e+75 9.00483e+75
20.1669 -8.03064e+75 9.99151e+75
20.244 -5.12895e+76 6.64279e+76
20.3222 -2.73916e+76 3.83779e+76
20.4016 -1.79695e+76 1.70809e+77
20.4825 2.73205e+76 4.34152e+76
20.5648 -6.88543e+75 -2.10303e+76
20.6487 1.51295e+76 -2.57353e+75
20.7344 -1.10016e+76 4.41038e+75
20.8219 1.89128e+75 -1.3209e+76
20.9115 8.83037e+75 6.4285e+74
21.0034 -2.02834e+76 2.58618e+76
21.0979 -5.95905e+76 -2.40168e+76
21.1952 3.11267e+76 5.55679e+76
21.2959 -2.23093e+76 6.33939e+76
21.4004 5.57546e+75 6.62458e+76
21.5093 -4.60262e+76 9.94898e+75
21.6237 -2.08032e+76 -2.3821e+76
21.7448 1.58516e+76 -3.4427e+76
21.8747 4.20246e+76 -3.81662e+76
22.0165 6.97211e+76 -4.20244e+76
22.1768 4.64764e+76 -1.24544e+77
22.3723 -3.87011e+77 -1.94891e+77


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda2.0Nc1Quantum/vCLAOffP_FRG_K.txt <==
-22.3723 -6.48531e+94 1.28852e+94
-22.1768 -5.02528e+93 1.83031e+94
-22.0165 2.56878e+94 2.27548e+94
-21.8747 -1.30448e+95 -6.99912e+94
-21.7448 -3.49577e+95 -8.97882e+94
-21.6237 2.0867e+94 2.53498e+94
-21.5093 -2.43037e+93 4.64957e+91
-21.4004 -1.0891e+94 -7.83055e+93
-21.2959 -2.94976e+94 -4.48584e+94
-21.1952 3.33985e+93 -5.27105e+94
-21.0979 -2.1376e+94 3.14867e+94
-21.0034 8.6517e+93 5.43007e+94
-20.9115 -2.16315e+93 5.68928e+93
-20.8219 1.00414e+94 7.77348e+93
-20.7344 -1.07263e+93 -3.7874e+93
-20.6487 1.51759e+93 2.36113e+93
-20.5648 3.07286e+93 -1.50735e+93
-20.4825 1.39202e+94 7.41212e+93
-20.4016 -1.5612e+91 5.11095e+93
-20.3222 3.81701e+93 4.79943e+93
-20.244 -1.18073e+93 -1.83657e+93
-20.1669 -4.00608e+92 3.0985e+93
-20.091 6.13254e+92 2.2427e+94
-20.0162 4.43944e+93 1.61946e+94
-19.9423 2.784e+93 -2.73981e+93
-19.8694 7.02695e+92 1.99651e+93
-19.7974 -4.30489e+92 -2.72917e+92
-19.7262 1.7402e+93 1.03593e+93
-19.6558 2.0437e+92 -1.28173e+93
-19.5862 1.06253e+92 7.14686e+92
-19.5173 2.95776e+92 9.25085e+92
-19.4491 2.3762e+93 -2.5197e+93
-19.3816 -3.02279e+92 -3.06298e+94
-19.3147 -9.73156e+93 -4.81756e+94
-19.2484 -7.85796e+93 -2.53758e+94
-19.1828 -9.01523e+95 -2.31901e+95
-19.1177 -5.29711e+92 -2.77043e+93
-19.0531 9.754e+92 5.53008e+92
-18.9891 -1.252e+92 -2.19478e+92
-18.9255 1.0692e+92 6.05369e+91
-18.8625 -1.42573e+92 -9.61178e+90
-18.8 2.92933e+91 -1.19297e+92
-18.7379 8.04667e+92 2.92995e+92
-18.6762 4.50822e+92 7.53101e+92
-18.615 -2.96127e+91 -3.18555e+91
-18.5542 1.88439e+92 2.42137e+92
-18.4938 3.20806e+93 -9.35897e+92
-18.4338 7.13988e+93 -3.54938e+93
-18.3742 1.82166e+93 -1.52898e+93
-18.3149 2.3563e+92 -3.51248e+92
-18.256 2.84609e+92 -1.71858e+92
-18.1975 4.19898e+92 -3.06081e+92
-18.1393 1.50631e+92 4.79829e+90
-18.0815 -2.68248e+91 -3.18336e+90
-18.0239 -2.16909e+91 1.75457e+91
-17.9667 7.72089e+91 2.111e+91
-17.9098 5.90809e+91 -4.11787e+92
-17.8532 -2.74469e+92 -1.85163e+93
-17.7969 -3.40911e+92 -1.84201e+93
-17.7408 -5.88887e+91 -1.52778e+92
-17.6851 -1.77148e+92 4.82498e+91
-17.6296 -1.26398e+91 1.35463e+92
-17.5744 1.82969e+92 1.99701e+92
-17.5195 2.48108e+91 3.99489e+91
-17.4648 6.21142e+90 9.64822e+90
-17.4104 6.22706e+90 1.7678e+91
-17.3562 -3.45504e+91 4.96987e+90
-17.3022 8.84948e+90 -3.21622e+91
-17.2485 2.63273e+91 -2.38229e+91
-17.195 1.13866e+90 2.03368e+91
-17.1418 -1.042e+91 -5.39482e+90
-17.0887 -1.15672e+90 -9.90778e+90
-17.0359 1.32527e+91 7.64098e+90
-16.9833 -1.17714e+91 2.03725e+90
-16.9309 -9.60779e+89 3.65024e+90
-16.8787 1.62198e+91 1.89405e+91
-16.8268 -7.12483e+91 5.13809e+91
-16.775 -6.64177e+91 4.49784e+91
-16.7234 5.08332e+90 6.16766e+90
-16.672 -5.39189e+91 -9.67588e+90
-16.6208 -6.99486e+91 -8.83126e+90
-16.5697 -1.63271e+91 3.25361e+90
-16.5189 7.56781e+90 7.87423e+90
-16.4682 1.21557e+91 8.42467e+90
-16.4177 1.41996e+90 5.77646e+90
-16.3674 5.62472e+89 2.39779e+90
-16.3172 1.25038e+90 1.97265e+89
-16.2672 -4.49421e+90 7.78114e+89
-16.2174 -7.42697e+90 -8.67393e+90
-16.1677 -7.08584e+90 -2.03737e+91
-16.1182 -1.53934e+90 -8.42032e+90
-16.0689 1.31907e+90 2.38872e+89
-16.0197 -2.15572e+89 -4.16433e+89
-15.9706 -6.66402e+88 -1.29781e+89
-15.9217 3.2585e+89 4.53175e+89
-15.873 -7.37118e+89 3.14479e+89
-15.8243 -1.00483e+90 -1.54234e+89
-15.7759 -3.89685e+89 -7.69972e+89
-15.7276 1.65329e+89 -4.85723e+89
-15.6794 1.56785e+89 -6.53419e+88
-15.6313 -1.13439e+90 1.79699e+88
-15.5834 -1.05674e+90 -6.59183e+89
-15.5356 1.42461e+89 -1.80048e+90
-15.488 -3.03814e+89 -1.06077e+90
-15.4404 -7.95839e+89 -2.08175e+89
-15.393 1.28888e+89 -6.62503e+89
-15.3458 5.63405e+89 -5.45833e+89
-15.2986 3.10922e+89 2.99517e+89
-15.2516 -5.77662e+88 4.82109e+88
-15.2047 -3.23281e+89 -4.87383e+89
-15.1579 8.46531e+88 -9.05095e+88
-15.1112 2.97103e+89 1.62433e+89
-15.0647 -4.13225e+88 -1.07282e+89
-15.0182 -8.75212e+88 -1.81767e+89
-14.9719 1.11749e+89 -1.00684e+89
-14.9257 1.52784e+89 -1.92496e+89
-14.8796 2.15031e+89 -3.7551e+89
-14.8336 5.36015e+89 -6.19084e+89
-14.7877 6.4542e+89 -6.11241e+89
-14.7419 2.71411e+89 -8.13445e+88
-14.6962 1.1352e+89 1.08592e+89
-14.6506 1.59582e+89 -1.76376e+88
-14.6052 1.29092e+89 -3.68502e+88
-14.5598 5.93294e+88 -1.81115e+88
-14.5145 -1.67283e+88 -8.32618e+88
-14.4693 -6.76189e+88 -1.57502e+89
-14.4243 -3.69995e+88 -1.81875e+89
-14.3793 -7.24525e+87 -1.55566e+89
-14.3344 1.17975e+88 -4.394e+88
-14.2896 8.55648e+88 -1.11355e+89
-14.2449 2.16276e+89 -3.55678e+89
-14.2003 1.75315e+89 -2.93448e+89
-14.1558 3.77632e+88 -6.08083e+88
-14.1113 -1.37335e+88 -2.96748e+87
-14.067 -3.04316e+88 -8.34302e+87
-14.0227 -1.97747e+88 -1.19398e+88
-13.9786 -5.55061e+87 -1.24249e+88
-13.9345 3.22935e+87 -2.01717e+87
-13.8905 5.74589e+87 4.75107e+87
-13.8466 -3.77789e+87 1.2856e+87
-13.8028 -6.23848e+87 -1.1235e+87
-13.759 4.10507e+87 -9.60496e+86
-13.7153 1.84626e+88 5.99592e+86
-13.6718 3.84656e+88 3.56806e+87
-13.6283 3.51679e+88 2.45475e+87
-13.5848 1.2812e+88 -1.92483e+87
-13.5415 4.50478e+87 -2.54177e+87
-13.4982 3.7659e+87 -9.92073e+86
-13.455 9.98816e+86 -2.08981e+86
-13.4119 -2.36812e+87 7.60739e+85
-13.3689 4.20309e+86 -1.71091e+87
-13.3259 4.87483e+87 -4.12219e+87
-13.283 2.59549e+87 -3.29066e+87
-13.2402 -1.08307e+87 -1.3756e+87
-13.1974 -3.18943e+86 1.27004e+87
-13.1547 2.63151e+87 3.66833e+87
-13.1121 1.03597e+88 2.66281e+87
-13.0696 1.68377e+88 9.94149e+86
-13.0271 9.3549e+87 -3.87652e+86
-12.9847 1.21255e+87 -1.28289e+87
-12.9424 -1.51017e+86 -4.18057e+86
-12.9001 -2.74503e+86 3.35736e+86
-12.8579 -5.95517e+86 -5.4977e+86
-12.8158 -8.29215e+86 -1.42584e+87
-12.7737 -4.52018e+86 -1.08099e+87
-12.7317 -5.88092e+85 -6.16396e+86
-12.6898 1.46843e+86 -2.06023e+86
-12.6479 2.21981e+86 8.22675e+85
-12.6061 -1.391e+86 2.32087e+85
-12.5643 -4.47908e+86 -1.23193e+86
-12.5226 -1.90761e+86 -4.12912e+86
-12.481 9.14087e+85 -6.4186e+86
-12.4394 6.14536e+85 -3.12697e+86
-12.3979 -2.15031e+85 3.70252e+85
-12.3565 -7.03871e+85 -5.06596e+85
-12.3151 -1.06681e+86 -2.18513e+86
-12.2738 -7.11447e+85 -2.00354e+86
-12.2325 -2.52326e+85 -1.43837e+86
-12.1913 -3.71778e+85 -9.73493e+85
-12.1501 -7.49326e+85 -6.08598e+85
-12.109 -1.44511e+86 -8.25627e+85
-12.068 -2.17207e+86 -1.27031e+86
-12.027 5.12058e+85 -1.01474e+86
-11.986 5.33938e+86 -4.50063e+85
-11.9452 5.23591e+86 -3.22189e+85
-11.9043 1.96312e+86 -4.18859e+85
-11.8636 5.61115e+85 -2.98085e+85
-11.8228 3.13522e+85 7.06318e+84
-11.7822 1.50973e+85 1.92348e+85
-11.7415 -4.07584e+84 5.78398e+84
-11.701 -1.24822e+85 -2.73013e+84
-11.6605 -6.01747e+84 -5.59588e+84
-11.62 -8.96837e+83 -6.98279e+84
-11.5796 1.62734e+84 -5.20789e+84
-11.5392 3.08601e+84 -3.83448e+84
-11.4989 2.05086e+84 -3.36079e+84
-11.4587 9.1594e+83 -3.08656e+84
-11.4184 2.50094e+83 -1.8732e+84
-11.3783 -2.38208e+83 -5.34188e+83
-11.3381 4.62714e+83 -4.0562e+83
-11.2981 1.73016e+84 -8.81021e+83
-11.2581 5.56803e+83 -2.37182e+84
-11.2181 -2.75726e+84 -5.1176e+84
-11.1781 -4.41319e+84 -5.52673e+84
-11.1383 -4.89367e+84 -3.20012e+84
-11.0984 -4.97646e+84 -1.8536e+84
-11.0586 -3.702e+84 -1.49956e+84
-11.0189 -2.81652e+84 -1.31521e+84
-10.9792 -2.20004e+84 -8.41201e+83
-10.9395 -9.89303e+83 -1.43763e+83
-10.8999 5.99809e+84 1.62718e+84
-10.8603 1.55639e+85 3.85838e+84
-10.8208 1.2905e+85 3.40342e+84
-10.7813 2.9887e+84 1.51303e+84
-10.7418 1.10201e+84 1.19103e+84
-10.7024 6.91193e+84 2.33701e+84
-10.6631 9.21476e+84 3.0893e+84
-10.6238 3.53924e+84 3.03436e+84
-10.5845 -1.14021e+84 2.89179e+84
-10.5452 -1.46061e+84 1.22002e+84
-10.506 -1.08471e+84 -6.72811e+83
-10.4669 -7.78814e+83 -9.72173e+83
-10.4278 -1.32855e+83 -1.13973e+84
-10.3887 6.39721e+84 -1.40841e+85
-10.3496 2.2152e+85 -4.78147e+85
-10.3106 3.08374e+85 -6.0365e+85
-10.2717 2.72117e+85 -2.63428e+85
-10.2328 2.42598e+85 1.66853e+84
-10.1939 1.43399e+85 3.70371e+84
-10.155 3.28857e+84 9.78295e+83
-10.1162 7.63489e+82 1.40509e+83
-10.0774 -3.82339e+83 -2.34939e+82
-10.0387 -5.17109e+83 1.01729e+82
-10 -3.19341e+83 3.23531e+83
-9.96134 -1.77929e+83 5.05602e+83
-9.92271 -7.46484e+82 2.03189e+83
-9.88412 1.53462e+82 -1.37056e+83
-9.84557 4.87643e+82 -2.12751e+83
-9.80704 7.47657e+82 -2.27471e+83
-9.76856 8.53985e+82 -1.9305e+83
-9.73011 8.72475e+82 -6.98823e+82
-9.69169 8.56984e+82 1.61982e+82
-9.65331 4.67322e+82 8.26698e+82
-9.61496 9.18701e+81 1.48541e+83
-9.57664 -1.45835e+82 1.17606e+83
-9.53836 -4.36028e+82 4.69051e+82
-9.50011 -4.48076e+82 -1.18921e+81
-9.46189 -1.41469e+82 -6.75151e+82
-9.42371 5.20202e+81 -1.09187e+83
-9.38556 5.07792e+81 -6.96388e+82
-9.34744 2.25403e+81 -2.50012e+82
-9.30935 -5.32024e+81 -6.92412e+81
-9.2713 -1.91383e+82 7.82983e+81
-9.23327 -2.30958e+82 1.20061e+82
-9.19528 -1.22698e+82 2.06513e+81
-9.15732 -4.30349e+81 -4.66901e+81
-9.11939 -5.16731e+81 4.22241e+81
-9.08149 -8.60143e+81 1.91125e+82
-9.04362 -7.19166e+81 2.00851e+82
-9.00578 -5.79467e+80 1.02745e+82
-8.96797 4.00859e+81 4.77024e+81
-8.93019 6.98723e+81 3.56384e+81
-8.89244 1.03727e+82 2.9233e+81
-8.85471 7.72318e+81 1.49366e+81
-8.81702 1.13195e+81 -5.42343e+80
-8.77936 -2.74972e+81 -1.60045e+81
-8.74172 -5.92783e+81 -3.34069e+81
-8.70412 -8.97994e+81 -5.22033e+81
-8.66654 -6.08651e+81 -3.55095e+81
-8.62899 -5.90765e+80 -3.81539e+80
-8.59146 1.36146e+81 1.01288e+81
-8.55397 8.15473e+80 1.62068e+81
-8.5165 4.61596e+80 2.09419e+81
-8.47906 5.64585e+80 1.02704e+81
-8.44165 8.2623e+80 -6.12438e+80
-8.40426 7.97974e+80 -1.17633e+81
-8.3669 4.08845e+80 -1.15594e+81
-8.32956 1.29642e+80 -1.19185e+81
-8.29226 -6.54157e+79 -6.86642e+80
-8.25497 -3.02298e+80 -6.92002e+78
-8.21772 -4.1234e+80 1.37729e+80
-8.18049 -4.5477e+80 -1.19492e+80
-8.14328 -4.6943e+80 -3.29094e+80
-8.1061 -1.60328e+80 -4.47032e+80
-8.06895 2.80171e+80 -6.38624e+80
-8.03182 3.84864e+80 -5.81439e+80
-7.99471 2.34863e+80 -2.00778e+80
-7.95763 1.42835e+80 3.82487e+79
-7.92058 1.612e+80 4.67644e+78
-7.88355 2.30158e+80 -9.37104e+79
-7.84654 2.08016e+80 -2.12904e+80
-7.80955 -2.51684e+79 -4.41844e+80
-7.77259 -2.07997e+80 -6.60734e+80
-7.73566 -1.72555e+80 -4.6209e+80
-7.69874 -8.88071e+79 -1.07e+80
-7.66185 -7.87791e+79 4.38012e+79
-7.62498 -9.03061e+79 5.18285e+79
-7.58814 -8.92721e+79 4.15747e+79
-7.55132 -4.43816e+79 4.62089e+79
-7.51452 7.29584e+79 7.01602e+79
-7.47774 1.44106e+80 7.56236e+79
-7.44099 8.13561e+79 4.3143e+79
-7.40425 1.49745e+79 2.1331e+79
-7.36754 -3.80951e+79 5.91321e+79
-7.33085 -1.52807e+80 1.84036e+80
-7.29418 -2.3643e+80 2.77563e+80
-7.25754 -1.84906e+80 2.08068e+80
-7.22091 -1.24442e+80 1.20887e+80
-7.18431 -9.47992e+79 7.88778e+79
-7.14772 -4.46874e+79 1.03851e+79
-7.11116 -9.33774e+78 -4.59988e+79
-7.07462 -3.55816e+78 -3.72502e+79
-7.0381 -2.62623e+78 -2.53594e+78
-7.00159 -2.83668e+78 1.51075e+79
-6.96511 -1.17546e+79 2.08017e+79
-6.92865 -2.58645e+79 3.11149e+79
-6.89221 -2.48576e+79 2.96549e+79
-6.85579 -7.73134e+78 1.2786e+79
-6.81938 3.79855e+78 2.39677e+78
-6.783 3.53132e+78 1.89043e+78
-6.74664 1.2468e+78 6.11742e+77
-6.71029 7.4971e+77 -9.9969e+77
-6.67397 2.28618e+78 -1.49865e+78
-6.63766 5.25046e+78 -3.07449e+78
-6.60137 5.97694e+78 -3.04407e+78
-6.5651 4.84037e+78 3.44143e+77
-6.52885 4.56039e+78 3.18723e+78
-6.49262 3.0812e+78 3.3668e+78
-6.4564 4.5152e+77 3.30658e+78
-6.42021 -1.16898e+78 3.20005e+78
-6.38403 -4.45696e+78 5.63623e+77
-6.34786 3.03228e+80 1.75438e+79
-6.31172 2.31679e+80 -3.51744e+79
-6.27559 1.52138e+80 -2.18305e+79
-6.23949 7.77128e+79 5.34403e+78
-6.20339 2.22454e+79 -3.25414e+79
-6.16732 -1.38471e+79 -6.76164e+79
-6.13126 -2.7836e+79 -8.03199e+79
-6.09522 -2.03671e+79 -5.38295e+79
-6.05919 -7.45631e+78 -1.28193e+79
-6.02319 -2.37139e+78 9.79859e+77
-5.9872 -2.8788e+77 1.68267e+78
-5.95122 7.76383e+77 2.49021e+78
-5.91526 4.27094e+77 1.78999e+78
-5.87932 1.89285e+76 -3.93236e+76
-5.84339 1.74512e+77 -1.28844e+78
-5.80748 5.45625e+77 -1.02707e+78
-5.77158 4.45268e+77 -3.58216e+77
-5.7357 3.63919e+77 1.46271e+77
-5.69984 1.05559e+78 2.40574e+77
-5.66399 2.19772e+78 -1.13797e+77
-5.62815 2.92091e+78 -3.73146e+77
-5.59233 1.50333e+78 2.27341e+77
-5.55653 -7.22278e+77 7.26859e+77
-5.52074 -1.22025e+78 6.17279e+77
-5.48497 -3.98799e+77 4.37242e+77
-5.4492 3.81168e+77 7.31927e+77
-5.41346 3.55491e+77 1.05802e+78
-5.37773 2.34952e+77 8.44304e+77
-5.34201 1.74074e+77 4.68918e+77
-5.30631 3.84102e+77 4.11428e+77
-5.27062 1.45059e+78 8.94577e+77
-5.23494 2.10471e+78 1.38256e+78
-5.19928 1.53407e+78 1.16494e+78
-5.16363 5.10531e+77 4.80213e+77
-5.128 -4.95297e+76 4.1873e+76
-5.09237 -8.35107e+76 1.06003e+77
-5.05677 -6.36727e+76 2.50722e+77
-5.02117 -9.0499e+75 2.8658e+77
-4.98559 1.21177e+76 2.09144e+77
-4.95002 -2.23012e+76 9.25871e+76
-4.91446 -5.19879e+76 1.86766e+76
-4.87892 -4.15083e+76 -6.85046e+73
-4.84339 -3.46966e+76 -6.37158e+75
-4.80787 -3.92503e+76 1.51992e+75
-4.77237 -1.2189e+77 4.97203e+76
-4.73687 -1.67093e+77 7.12883e+76
-4.70139 -1.12673e+77 4.59094e+76
-4.66592 -3.22889e+76 1.57919e+76
-4.63046 1.0916e+76 3.38825e+75
-4.59502 1.60857e+76 -9.57858e+73
-4.55958 -5.30664e+74 -2.5071e+75
-4.52416 -1.88619e+76 -5.64767e+75
-4.48875 -2.13085e+76 -6.3288e+75
-4.45335 -1.2588e+76 -4.60961e+75
-4.41797 -8.29243e+75 -2.91738e+75
-4.38259 -6.5786e+75 -2.01033e+74
-4.34722 -2.80026e+75 5.4939e+75
-4.31187 -1.56454e+75 1.16926e+76
-4.27653 -3.07941e+75 1.16529e+76
-4.24119 -6.98894e+75 4.34837e+75
-4.20587 -1.30801e+76 -2.29458e+75
-4.17056 -1.40002e+76 -4.43042e+75
-4.13526 -6.6009e+75 -4.01027e+75
-4.09997 4.4558e+74 -3.67832e+75
-4.06469 2.50152e+75 -3.85131e+75
-4.02942 1.38371e+75 -2.10183e+75
-3.99416 3.05037e+73 2.11395e+74
-3.95891 -3.95012e+74 -1.20447e+74
-3.92367 -1.07183e+75 -2.06727e+75
-3.88844 -2.2389e+75 -3.71598e+75
-3.85322 -2.49968e+75 -3.87922e+75
-3.81801 -1.38174e+75 -2.09459e+75
-3.7828 -1.91282e+74 -6.0932e+74
-3.74761 2.31972e+74 -2.23725e+74
-3.71243 -6.90584e+74 -5.25984e+74
-3.67726 -2.60219e+75 -5.9619e+73
-3.64209 -3.77052e+75 9.99426e+74
-3.60694 -3.84914e+75 2.19856e+75
-3.57179 -4.21437e+75 3.6175e+75
-3.53665 -4.15257e+75 3.97937e+75
-3.50152 -2.11756e+75 2.24731e+75
-3.4664 -4.61757e+74 4.39054e+74
-3.43129 -3.67443e+73 -1.85019e+74
-3.39619 2.22857e+74 -1.55467e+74
-3.36109 4.89821e+74 -1.32687e+73
-3.32601 6.38532e+74 6.01031e+73
-3.29093 5.65608e+74 2.38045e+73
-3.25586 2.01248e+74 -1.16138e+74
-3.2208 -1.41043e+73 -5.21891e+74
-3.18574 1.47826e+74 -9.41569e+74
-3.1507 2.39696e+74 -9.77839e+74
-3.11566 9.34911e+73 -7.27887e+74
-3.08063 -7.35447e+73 -3.60149e+74
-3.0456 -1.64957e+74 -5.48668e+73
-3.01059 -1.47703e+74 5.86422e+73
-2.97558 -1.45916e+74 1.07012e+74
-2.94058 -1.08656e+74 2.06521e+74
-2.90558 6.90705e+72 3.58802e+74
-2.87059 6.81348e+73 3.64439e+74
-2.83561 1.85207e+73 1.87909e+74
-2.80064 -1.75827e+73 4.33126e+73
-2.76567 -2.83909e+72 2.92949e+73
-2.73071 3.71661e+73 6.69667e+73
-2.69576 9.28644e+73 1.00617e+74
-2.66081 1.32642e+74 1.03692e+74
-2.62587 1.05784e+74 5.21796e+73
-2.59094 4.24583e+73 5.52308e+72
-2.55601 -6.77192e+72 -8.29461e+71
-2.52109 -1.44988e+73 3.64824e+71
-2.48617 -1.66994e+73 -6.42531e+72
-2.45126 -3.30705e+73 -1.09674e+73
-2.41636 -3.98019e+73 -6.22884e+72
-2.38146 -3.01574e+73 3.50277e+71
-2.34657 -1.94416e+73 4.66021e+72
-2.31168 -1.73196e+73 5.46996e+72
-2.2768 -1.25351e+73 2.57427e+72
-2.24192 4.85901e+72 -6.07116e+72
-2.20705 1.55306e+73 -1.0358e+73
-2.17219 1.45992e+73 -4.64883e+72
-2.13733 3.14506e+73 1.35782e+73
-2.10247 4.55513e+73 4.03939e+73
-2.06762 4.51785e+73 3.82801e+73
-2.03278 3.36298e+73 2.25971e+71
-1.99794 1.74494e+73 -2.75666e+73
-1.9631 1.2958e+73 -2.81007e+73
-1.92827 9.43451e+72 -1.48545e+73
-1.89345 5.34367e+72 -4.3415e+72
-1.85862 2.16832e+72 4.04622e+71
-1.82381 -1.52303e+72 5.2844e+71
-1.78899 -3.2159e+72 -9.00074e+71
-1.75419 -5.26836e+72 -1.77275e+71
-1.71938 -4.83618e+72 9.743e+71
-1.68458 -2.12517e+72 1.22305e+72
-1.64979 2.1731e+71 -1.42528e+72
-1.61499 9.49239e+71 -4.61519e+72
-1.58021 1.6962e+72 -5.74942e+72
-1.54542 4.57359e+72 -5.98052e+72
-1.51064 7.47929e+72 -4.57259e+72
-1.47586 7.14442e+72 -1.07177e+72
-1.44109 4.69175e+72 8.42777e+71
-1.40632 1.89138e+72 8.45053e+71
-1.37155 -2.22334e+72 1.56157e+72
-1.33679 -4.53959e+72 1.6404e+72
-1.30203 -2.4337e+72 -2.26054e+72
-1.26727 -2.76991e+72 -5.01598e+72
-1.23251 -3.30219e+72 -4.69159e+72
-1.19776 -2.1133e+72 -1.38633e+72
-1.16301 -1.06516e+72 1.22412e+72
-1.12827 -4.80208e+71 2.59142e+72
-1.09352 -3.08905e+71 2.81532e+72
-1.05878 -2.52067e+71 1.30361e+72
-1.02405 1.87382e+71 1.75192e+71
-0.989309 6.8398e+71 -3.7264e+71
-0.954576 1.04283e+72 -6.28522e+71
-0.919844 8.90504e+71 2.14515e+71
-0.885115 3.25413e+71 8.49504e+71
-0.850388 -6.19876e+70 1.42008e+72
-0.815663 -3.32874e+71 1.26191e+72
-0.78094 -5.02429e+71 6.2889e+71
-0.746219 -3.46588e+71 4.65488e+71
-0.711499 -4.3157e+71 2.14716e+71
-0.676781 -4.93757e+71 -5.94617e+69
-0.642065 -5.07156e+71 -1.59202e+70
-0.60735 -4.97361e+71 -7.01734e+70
-0.572637 -5.76956e+71 -2.06896e+71
-0.537925 -8.54036e+71 -5.7422e+71
-0.503214 -1.49695e+72 -1.23259e+72
-0.468504 -2.67062e+72 -2.4976e+72
-0.433796 -3.22079e+72 -3.39601e+72
-0.399089 -2.8197e+72 -3.48041e+72
-0.364382 -1.66812e+72 -3.4644e+72
-0.329676 -5.29908e+71 -2.55065e+72
-0.294972 1.01394e+71 -1.38045e+72
-0.260267 3.84398e+70 -8.00788e+71
-0.225564 -1.56018e+71 -3.71423e+71
-0.190861 -2.82731e+71 -1.11498e+71
-0.156158 -2.96715e+71 -5.08255e+70
-0.121456 -2.52177e+71 -3.43632e+70
-0.0867541 -1.22869e+71 -5.58641e+70
-0.0520524 6.97052e+70 -3.47078e+70
-0.0173508 2.03167e+71 1.15036e+70
0.0173508 9.89177e+70 3.188e+70
0.0520524 -9.95808e+70 -2.24206e+70
0.0867541 -2.22623e+71 -4.69289e+70
0.121456 -2.88717e+71 -7.29587e+70
0.156158 -3.14323e+71 -7.19836e+70
0.190861 -3.09864e+71 -6.23664e+70
0.225564 -3.14731e+71 -3.85288e+70
0.260267 -2.56024e+71 9.06589e+69
0.294972 -2.41226e+71 -5.95728e+70
0.329676 -1.89248e+71 -8.02118e+70
0.364382 -1.90445e+71 -2.24431e+70
0.399089 -2.92975e+71 2.03099e+70
0.433796 -4.06583e+71 4.01926e+70
0.468504 -4.37886e+71 -3.21559e+70
0.503214 -3.67779e+71 -1.51532e+71
0.537925 -3.38067e+71 -1.74099e+71
0.572637 -3.59381e+71 -1.38328e+71
0.60735 -3.71043e+71 -7.32327e+70
0.642065 -3.43221e+71 -5.51273e+70
0.676781 -2.94504e+71 -7.99033e+70
0.711499 -2.76666e+71 -1.06093e+71
0.746219 -3.12973e+71 -1.15013e+71
0.78094 -3.60462e+71 -1.1225e+71
0.815663 -3.6205e+71 -1.02284e+71
0.850388 -3.09e+71 -1.17535e+71
0.885115 -2.69054e+71 -1.14138e+71
0.919844 -2.66213e+71 -9.13863e+70
0.954576 -2.84548e+71 -8.73903e+70
0.989309 -2.91374e+71 -7.70363e+70
1.02405 -2.96813e+71 -4.44308e+70
1.05878 -2.95348e+71 1.41814e+69
1.09352 -2.97554e+71 1.53317e+70
1.12827 -3.06144e+71 -2.6569e+68
1.16301 -3.14638e+71 -1.24172e+70
1.19776 -3.18983e+71 -2.72579e+70
1.23251 -3.147e+71 -3.69265e+70
1.26727 -3.04864e+71 -4.62683e+70
1.30203 -1.77526e+71 8.16775e+69
1.33679 1.733e+71 1.9192e+71
1.37155 4.63295e+71 3.4769e+71
1.40632 2.8445e+71 2.21056e+71
1.44109 -8.99641e+70 -1.32659e+70
1.47586 -2.7147e+71 -8.05039e+70
1.51064 -2.93762e+71 -5.7719e+70
1.54542 -3.04503e+71 -4.78551e+70
1.58021 -3.07756e+71 -4.91463e+70
1.61499 -3.05631e+71 -5.25862e+70
1.64979 -2.60632e+71 -5.3887e+70
1.68458 -1.70728e+71 -5.98808e+70
1.71938 -1.31653e+71 -7.34635e+70
1.75419 -1.76128e+71 -8.47803e+70
1.78899 -2.44215e+71 -8.21514e+70
1.82381 -2.83531e+71 -6.71552e+70
1.85862 -2.9167e+71 -6.05297e+70
1.89345 -2.87519e+71 -6.30922e+70
1.92827 -2.91255e+71 -6.7435e+70
1.9631 -2.9734e+71 -6.69374e+70
1.99794 -3.09106e+71 -5.39215e+70
2.03278 -3.667e+71 -4.70875e+70
2.06762 -4.62897e+71 -5.77997e+70
2.10247 -5.03797e+71 -8.1395e+70
2.13733 -4.29119e+71 -9.8433e+70
2.17219 -3.14513e+71 -7.97598e+70
2.20705 -2.71969e+71 -3.65345e+70
2.24192 -2.73748e+71 -1.54123e+70
2.2768 -2.88086e+71 -2.80581e+70
2.31168 -2.97779e+71 -4.14913e+70
2.34657 -3.16157e+71 -4.50707e+70
2.38146 -3.52724e+71 5.49118e+70
2.41636 -3.81638e+71 2.19309e+71
2.45126 -3.62662e+71 2.05081e+71
2.48617 -3.19857e+71 5.2669e+70
2.52109 -2.96846e+71 -5.48951e+70
2.55601 -3.15336e+71 -6.08583e+70
2.59094 -3.27227e+71 -5.17523e+70
2.62587 -3.0509e+71 -5.25035e+70
2.66081 -2.94849e+71 -5.34199e+70
2.69576 -2.44286e+71 -5.86924e+70
2.73071 -9.73533e+70 -8.24206e+70
2.76567 6.28716e+70 -6.71553e+70
2.80064 9.67312e+69 -4.72511e+70
2.83561 -1.76126e+71 -1.04504e+70
2.87059 -2.78028e+71 -6.19644e+69
2.90558 -3.12985e+71 -1.38116e+71
2.94058 -4.82365e+71 -4.93358e+71
2.97558 -6.35814e+71 -4.08848e+71
3.01059 -6.04855e+71 5.29124e+71
3.0456 -6.47165e+71 2.47146e+72
3.08063 -8.96597e+71 4.79909e+72
3.11566 -1.39546e+72 5.62615e+72
3.1507 -2.20853e+72 2.94008e+72
3.18574 -2.0751e+72 -1.63415e+71
3.2208 -1.11136e+72 -1.37268e+72
3.25586 -3.78006e+71 -1.26147e+72
3.29093 -3.37905e+71 -8.58177e+71
3.32601 -5.7534e+71 -9.34593e+71
3.36109 -1.21419e+72 -1.13225e+72
3.39619 -1.94394e+72 -1.81206e+72
3.43129 -2.46833e+72 -2.65313e+72
3.4664 -6.76068e+71 -3.02712e+72
3.50152 2.48596e+72 -2.67574e+72
3.53665 2.23793e+72 -2.62062e+72
3.57179 -7.10874e+71 -1.96888e+72
3.60694 -2.10942e+72 -7.29567e+71
3.64209 -1.76785e+72 4.67604e+71
3.67726 -1.20322e+72 1.84907e+72
3.71243 -6.16257e+71 3.63529e+72
3.74761 -6.86914e+71 4.99553e+72
3.7828 -3.41467e+72 3.1136e+72
3.81801 -1.53981e+73 -8.03129e+72
3.85322 -2.51048e+73 -1.6363e+73
3.88844 -1.90007e+73 -1.07375e+73
3.92367 -8.74407e+72 -1.12548e+72
3.95891 -4.06574e+72 4.50623e+72
3.99416 -3.28706e+72 5.33216e+72
4.02942 -1.62776e+72 3.28144e+72
4.06469 3.06539e+71 2.81093e+72
4.09997 -6.50511e+70 1.75557e+72
4.13526 -4.21535e+73 -3.44106e+73
4.17056 -1.25839e+74 -9.74446e+73
4.20587 -1.5335e+74 -1.14536e+74
4.24119 -9.4659e+73 -6.36374e+73
4.27653 -2.10837e+73 3.76563e+72
4.31187 1.79548e+73 3.57197e+73
4.34722 3.12829e+73 3.76657e+73
4.38259 2.31379e+73 3.0577e+73
4.41797 -4.22184e+73 -9.05499e+73
4.45335 -2.56992e+74 -5.93146e+74
4.48875 -4.33397e+74 -8.57708e+74
4.52416 -4.20014e+74 -5.62111e+74
4.55958 -2.10336e+74 -1.41149e+74
4.59502 -5.50066e+72 7.3703e+72
4.63046 1.97142e+73 -2.82874e+72
4.66592 6.4787e+72 -2.22533e+72
4.70139 1.19842e+72 1.67856e+72
4.73687 -1.08603e+73 3.53939e+72
4.77237 -5.25111e+73 3.19556e+73
4.80787 -1.08415e+74 8.75556e+73
4.84339 -9.31874e+73 4.40133e+73
4.87892 4.98868e+73 -2.62737e+74
4.91446 1.17892e+74 -5.3105e+74
4.95002 7.24929e+73 -4.30916e+74
4.98559 9.09418e+73 -1.57514e+74
5.02117 1.58056e+74 3.90717e+73
5.05677 1.50992e+74 1.26359e+74
5.09237 7.50233e+73 2.1302e+74
5.128 2.82215e+73 2.41862e+74
5.16363 7.87237e+74 -6.74711e+74
5.19928 1.89361e+75 -1.85032e+75
5.23494 2.09802e+75 -1.83444e+75
5.27062 1.12389e+75 -8.65107e+74
5.30631 1.30454e+74 -1.27982e+74
5.34201 -1.17813e+74 6.46821e+73
5.37773 -1.36075e+74 3.99703e+73
5.41346 -1.11352e+74 2.06423e+73
5.4492 1.32467e+73 2.35821e+74
5.48497 2.84132e+74 9.40978e+74
5.52074 5.07023e+74 1.42068e+75
5.55653 4.24864e+74 1.11532e+75
5.59233 7.76208e+73 4.22253e+74
5.62815 -9.54175e+73 -3.38688e+73
5.66399 -3.52259e+73 -1.61838e+74
5.69984 6.53923e+73 -2.55818e+74
5.7357 1.88645e+74 -2.66869e+74
5.77158 4.47894e+74 -3.50321e+74
5.80748 7.66991e+74 -6.32514e+74
5.84339 -6.11192e+75 -4.68937e+75
5.87932 -8.42523e+76 -4.90114e+76
5.91526 -1.76774e+77 -1.05268e+77
5.95122 -1.78017e+77 -1.06625e+77
5.9872 -8.07173e+76 -5.09461e+76
6.02319 3.20025e+75 -7.30762e+75
6.05919 4.60324e+75 -4.81069e+75
6.09522 1.87939e+75 -2.58032e+75
6.13126 1.35617e+74 -1.23194e+75
6.16732 1.28089e+75 -3.36806e+75
6.20339 3.6887e+75 -6.86824e+75
6.23949 3.42367e+75 -7.55154e+75
6.27559 6.6755e+74 -5.20201e+75
6.31172 -2.02467e+75 -2.59084e+75
6.34786 -3.40777e+75 -2.07645e+75
6.38403 -6.53015e+73 -8.00373e+72
6.42021 -2.66311e+73 1.27168e+73
6.4564 -1.39434e+73 2.33989e+73
6.49262 -1.87111e+73 3.77613e+73
6.52885 -7.11569e+73 2.29858e+73
6.5651 -1.4821e+74 5.49818e+73
6.60137 -2.2356e+73 1.30646e+74
6.63766 1.124e+74 -6.73515e+74
6.67397 5.27418e+74 -1.55067e+75
6.71029 5.83678e+74 -1.64285e+75
6.74664 1.70849e+75 3.31674e+75
6.783 2.05024e+75 4.82367e+75
6.81938 6.37058e+74 4.11444e+74
6.85579 3.30326e+74 -1.21919e+74
6.89221 1.33622e+74 -5.76353e+73
6.92865 -3.9259e+73 -6.20986e+73
6.96511 9.1719e+73 -9.29631e+73
7.00159 2.25411e+74 1.4479e+74
7.0381 4.92536e+74 5.68264e+74
7.07462 2.35345e+74 2.4732e+74
7.11116 -2.31897e+74 -2.20228e+74
7.14772 -1.62035e+74 -4.13269e+74
7.18431 1.69601e+74 -1.27577e+75
7.22091 1.90783e+74 -2.01922e+75
7.25754 2.9908e+74 -7.92885e+74
7.29418 3.77267e+74 8.99738e+73
7.33085 1.68843e+74 -1.59756e+74
7.36754 4.00746e+73 -4.98074e+73
7.40425 7.9082e+74 6.53568e+74
7.44099 2.04407e+75 1.54606e+75
7.47774 1.61264e+75 1.45958e+75
7.51452 1.78658e+75 2.29449e+75
7.55132 3.11776e+75 -1.26921e+74
7.58814 2.11689e+75 -4.75896e+75
7.62498 -5.02344e+74 -3.27314e+75
7.66185 -2.57997e+75 -1.31092e+75
7.69874 -2.06073e+75 -6.60917e+74
7.73566 -1.57235e+75 -4.38557e+74
7.77259 -2.79613e+75 -1.00091e+75
7.80955 -7.11972e+74 -2.65957e+75
7.84654 -4.3783e+75 -1.41796e+75
7.88355 -6.66593e+75 2.12903e+75
7.92058 -2.51519e+75 7.25195e+75
7.95763 -5.59154e+74 5.18651e+75
7.99471 1.03263e+75 2.4475e+74
8.03182 7.21166e+74 -8.2414e+74
8.06895 2.44083e+74 -6.57467e+74
8.1061 -6.45809e+74 -5.78383e+74
8.14328 -9.43575e+74 -2.96241e+74
8.18049 -2.02586e+75 1.07719e+75
8.21772 -7.18162e+75 4.49314e+75
8.25497 -5.22018e+75 3.57829e+75
8.29226 -6.24894e+74 -9.32906e+74
8.32956 4.87495e+75 -1.58497e+76
8.3669 5.81388e+75 -1.55687e+76
8.40426 8.7411e+74 -5.1161e+74
8.44165 6.90763e+74 1.02026e+75
8.47906 9.76801e+73 2.14436e+75
8.5165 -3.14092e+75 1.70379e+75
8.55397 -6.02956e+75 1.27398e+74
8.59146 -1.25976e+76 4.47052e+75
8.62899 -1.82961e+76 5.51942e+75
8.66654 -1.14779e+76 -1.70266e+75
8.70412 -2.1301e+75 -1.35771e+76
8.74172 -1.40365e+76 -1.26361e+76
8.77936 -1.85747e+76 2.97241e+75
8.81702 -4.83072e+74 3.75809e+76
8.85471 -1.06393e+76 4.12004e+76
8.89244 -1.67458e+76 3.68512e+76
8.93019 -1.67367e+76 3.04314e+76
8.96797 -2.51199e+75 3.56694e+76
9.00578 1.44367e+76 3.81029e+76
9.04362 4.64328e+75 1.89953e+76
9.08149 -5.59325e+76 -2.91757e+76
9.11939 -6.43728e+76 -4.84697e+76
9.15732 6.50036e+75 -2.18839e+75
9.19528 1.69143e+75 -3.86596e+75
9.23327 1.39558e+75 -2.09896e+76
9.2713 2.42631e+75 -1.81467e+76
9.30935 -4.22515e+75 1.12041e+76
9.34744 4.23556e+75 2.45426e+76
9.38556 -4.17648e+75 2.79513e+76
9.42371 -2.4085e+76 1.50791e+76
9.46189 -6.17768e+75 -9.63366e+75
9.50011 -1.03856e+76 -2.2122e+76
9.53836 -1.89452e+76 -2.35755e+76
9.57664 -1.31107e+76 -1.4169e+76
9.61496 -5.04586e+75 -9.96445e+75
9.65331 1.71981e+76 -9.29144e+75
9.69169 3.43636e+76 -1.27405e+75
9.73011 -1.62141e+76 7.91827e+75
9.76856 -3.10602e+76 5.61778e+75
9.80704 -5.104e+76 2.82912e+76
9.84557 -5.02499e+76 3.72625e+76
9.88412 -8.5526e+75 1.97675e+76
9.92271 3.40163e+76 1.7262e+75
9.96134 -1.37079e+76 -1.06214e+76
10 -9.28395e+76 -3.70161e+76
10.0387 -2.74261e+76 -4.64169e+76
10.0774 -1.15418e+76 5.27834e+76
10.1162 -1.94499e+76 1.1136e+77
10.155 1.8661e+75 -1.5639e+76
10.1939 -1.53917e+76 -6.77905e+76
10.2328 -7.19017e+76 -5.17165e+76
10.2717 -2.91477e+74 -3.37965e+76
10.3106 -6.21765e+75 -9.26164e+75
10.3496 -8.62214e+76 3.56692e+76
10.3887 -2.9111e+76 9.04277e+76
10.4278 9.28618e+76 9.85149e+76
10.4669 1.50945e+77 -3.5565e+76
10.506 4.46266e+77 6.70788e+76
10.5452 3.68693e+77 2.86083e+77
10.5845 1.02605e+78 -1.91193e+78
10.6238 1.24492e+78 -4.29958e+78
10.6631 -6.23726e+77 -1.70617e+78
10.7024 -2.69894e+77 -5.81357e+77
10.7418 5.33754e+77 -7.03504e+77
10.7813 3.89784e+77 -5.16703e+77
10.8208 9.33951e+77 -1.7243e+77
10.8603 1.11098e+78 1.2477e+77
10.8999 7.07879e+77 4.10227e+77
10.9395 4.46872e+77 9.34584e+77
10.9792 2.68676e+77 7.06304e+77
11.0189 -2.56183e+77 -2.01394e+77
11.0586 -6.05178e+76 4.75035e+77
11.0984 8.33032e+77 4.73118e+77
11.1383 1.08713e+78 2.40703e+77
11.1781 5.98194e+77 1.6267e+78
11.2181 1.62349e+78 5.54818e+78
11.2581 1.30098e+78 5.35356e+78
11.2981 -2.0359e+77 1.04258e+79
11.3381 -1.65304e+77 1.09836e+79
11.3783 8.68356e+77 2.01558e+78
11.4184 1.78171e+78 -8.19116e+77
11.4587 6.37212e+78 3.42345e+78
11.4989 3.0155e+79 4.63589e+76
11.5392 1.62352e+77 1.15933e+78
11.5796 4.52247e+77 9.07026e+77
11.62 -1.24805e+77 4.77675e+77
11.6605 1.18945e+77 -4.1879e+77
11.701 -2.45553e+77 -2.12009e+77
11.7415 -5.61288e+77 -3.28151e+77
11.7822 -1.19053e+78 -1.22179e+78
11.8228 -2.81158e+77 -1.8217e+78
11.8636 -9.34947e+77 -8.33789e+77
11.9043 -2.39819e+78 -1.89649e+76
11.9452 -1.1583e+78 -6.65213e+77
11.986 -4.42342e+77 -1.07742e+78
12.027 -1.27309e+78 1.46388e+78
12.068 1.10397e+78 1.32012e+79
12.109 -4.47182e+77 1.20237e+79
12.1501 3.86293e+79 7.40493e+79
12.1913 5.80001e+79 1.01891e+80
12.2325 1.3394e+79 2.81304e+79
12.2738 7.37262e+78 5.6013e+78
12.3151 -3.7172e+78 -1.47908e+78
12.3565 -2.44459e+78 -7.95509e+77
12.3979 -2.90555e+78 1.06067e+78
12.4394 -3.02246e+78 -4.97425e+78
12.481 -1.92223e+78 -7.16878e+78
12.5226 -6.63645e+77 -4.55911e+78
12.5643 -6.27518e+77 -5.31733e+78
12.6061 -3.55352e+78 -2.8758e+78
12.6479 -5.85523e+78 -1.21394e+78
12.6898 -6.36497e+78 5.69066e+78
12.7317 1.50723e+78 2.23365e+78
12.7737 -1.3769e+77 2.72146e+78
12.8158 -3.22956e+78 3.20071e+78
12.8579 -3.16726e+78 1.74586e+78
12.9001 -3.79191e+78 -8.00879e+77
12.9424 -1.76447e+78 -3.68758e+77
12.9847 2.85155e+77 -4.69248e+77
13.0271 6.28838e+77 -4.00463e+77
13.0696 3.03151e+78 1.27981e+78
13.1121 2.25849e+78 -1.13771e+78
13.1547 -2.44196e+78 -2.08206e+78
13.1974 -2.15513e+79 6.26732e+77
13.2402 -1.93878e+79 4.25762e+78
13.283 6.33732e+77 1.2401e+79
13.3259 3.13954e+78 1.59263e+79
13.3689 3.90637e+78 4.0911e+78
13.4119 6.99931e+78 4.25137e+78
13.455 2.44379e+78 1.18665e+79
13.4982 -2.32783e+78 -2.5012e+78
13.5415 -1.33079e+79 -3.44329e+79
13.5848 1.13973e+79 -1.17865e+79
13.6283 1.07565e+80 -8.88967e+78
13.6718 7.24345e+79 -1.53804e+79
13.7153 8.59836e+78 -3.71982e+78
13.759 6.09866e+78 -2.13246e+78
13.8028 1.4038e+79 -7.95331e+77
13.8466 2.55102e+79 6.96949e+78
13.8905 5.12166e+79 3.64505e+78
13.9345 8.20776e+78 4.27236e+78
13.9786 -4.86087e+79 -7.88967e+77
14.0227 -1.70054e+79 -1.65667e+79
14.067 -1.30111e+78 1.21471e+79
14.1113 2.82676e+78 1.1027e+79
14.1558 6.45609e+77 -3.89264e+78
14.2003 -1.21419e+78 -3.69028e+78
14.2449 -5.40737e+78 -2.47425e+78
14.2896 -1.95326e+79 -5.31291e+78
14.3344 -1.8702e+79 -1.19025e+79
14.3793 -2.62167e+78 1.33506e+78
14.4243 9.05971e+78 4.09116e+79
14.4693 1.87422e+79 4.76851e+79
14.5145 3.499e+79 7.41825e+79
14.5598 1.40727e+79 4.91428e+79
14.6052 -6.47212e+78 5.31856e+79
14.6506 -1.83476e+79 -4.82389e+77
14.6962 -5.26025e+78 -3.11476e+79
14.7419 4.6415e+79 1.59431e+79
14.7877 5.31465e+79 5.16597e+79
14.8336 7.71874e+78 2.73776e+79
14.8796 5.59898e+79 -1.90871e+79
14.9257 7.85542e+79 -4.71791e+79
14.9719 2.42864e+79 -2.45219e+80
15.0182 9.69228e+78 -8.43584e+79
15.0647 -4.79289e+79 1.1617e+80
15.1112 3.4163e+79 1.61745e+79
15.1579 2.54763e+79 -2.67057e+79
15.2047 1.20426e+79 -5.36962e+78
15.2516 9.28465e+78 4.72546e+78
15.2986 6.17149e+78 2.722e+79
15.3458 5.79631e+78 2.08411e+79
15.393 -1.82978e+79 2.15734e+79
15.4404 -1.98401e+79 1.33539e+79
15.488 -4.27708e+79 -1.51254e+79
15.5356 2.21156e+78 -5.94856e+77
15.5834 8.0081e+78 1.62818e+79
15.6313 -6.39689e+79 -7.75594e+79
15.6794 -9.50056e+79 -1.20895e+80
15.7276 -6.57049e+77 -1.19303e+80
15.7759 2.09343e+79 -8.30238e+79
15.8243 5.88945e+79 -5.3878e+79
15.873 4.38553e+79 -3.67892e+79
15.9217 1.61649e+79 -1.32979e+79
15.9706 3.24715e+79 -2.62375e+79
16.0197 3.72132e+79 -3.00738e+79
16.0689 4.65898e+79 -3.16203e+79
16.1182 6.21481e+79 -4.09e+79
16.1677 3.40561e+80 -1.13999e+80
16.2174 5.87259e+80 -1.46972e+80
16.2672 4.53442e+81 3.45582e+80
16.3172 1.92355e+81 1.43233e+80
16.3674 8.19079e+77 -1.92919e+78
16.4177 8.79604e+76 -1.32466e+78
16.4682 -5.30669e+77 -5.88404e+77
16.5189 -5.87395e+77 -3.33628e+77
16.5697 -1.88206e+78 -1.27843e+78
16.6208 -1.89832e+78 -1.05011e+78
16.672 1.24378e+78 -8.60366e+77
16.7234 3.01977e+77 9.20343e+76
16.775 -1.65815e+77 1.69692e+77
16.8268 -3.44201e+76 1.43922e+78
16.8787 -5.30829e+77 2.68314e+78
16.9309 5.68366e+78 1.16926e+79
16.9833 -2.21645e+78 1.98755e+79
17.0359 -2.43158e+79 1.12275e+79
17.0887 -3.10169e+79 -1.67242e+78
17.1418 -2.01751e+79 -4.12092e+79
17.195 5.73362e+78 -2.87401e+79
17.2485 1.51785e+79 -2.59506e+79
17.3022 1.06849e+79 3.49038e+78
17.3562 4.28074e+78 3.10272e+78
17.4104 -3.56323e+77 -6.41538e+77
17.4648 -1.354e+78 2.77104e+78
17.5195 -8.23174e+77 -4.56013e+77
17.5744 4.39283e+77 -1.36637e+78
17.6296 -1.19865e+78 -3.22844e+77
17.6851 -2.2008e+78 -6.94348e+77
17.7408 -2.00374e+77 -1.6066e+77
17.7969 -1.36352e+78 -1.35775e+78
17.8532 -2.70247e+78 -1.50888e+78
17.9098 -5.44248e+78 5.65848e+77
17.9667 -2.96521e+77 -2.97034e+78
18.0239 2.03822e+79 -8.87881e+78
18.0815 1.21308e+79 -5.93031e+77
18.1393 2.89851e+77 9.533e+77
18.1975 -5.79344e+78 2.57371e+78
18.256 -2.2652e+78 -1.00358e+77
18.3149 -5.19671e+77 5.72122e+77
18.3742 5.77888e+77 4.45002e+77
18.4338 8.48673e+77 4.80181e+77
18.4938 3.75646e+77 3.38478e+77
18.5542 -1.03573e+77 4.34125e+77
18.615 7.88824e+76 1.56812e+77
18.6762 6.08851e+77 5.53927e+77
18.7379 8.48254e+76 1.3563e+77
18.8 -1.39359e+76 3.50033e+75
18.8625 6.30615e+75 1.09073e+76
18.9255 6.16347e+75 -7.37975e+75
18.9891 -1.09984e+75 8.48287e+74
19.0531 1.19314e+76 -5.37944e+75
19.1177 9.58748e+75 -3.95627e+75
19.1828 1.67178e+76 2.74407e+76
19.2484 -1.39587e+76 -3.5979e+75
19.3147 -2.24719e+76 -4.01441e+75
19.3816 -1.41895e+76 -1.36105e+76
19.4491 -8.61037e+75 9.42702e+75
19.5173 4.10283e+75 1.02918e+76
19.5862 -1.85165e+76 1.88343e+76
19.6558 2.4723e+76 3.38037e+76
19.7262 1.86455e+76 -1.53229e+76
19.7974 -1.34655e+76 4.06891e+75
19.8694 5.56601e+75 -3.04115e+74
19.9423 -5.57837e+75 4.38957e+75
20.0162 5.46962e+75 -1.47545e+75
20.091 -6.31064e+75 9.00483e+75
20.1669 -8.03064e+75 9.99151e+75
20.244 -5.12895e+76 6.64279e+76
20.3222 -2.73916e+76 3.83779e+76
20.4016 -1.79695e+76 1.70809e+77
20.4825 2.73205e+76 4.34152e+76
20.5648 -6.88543e+75 -2.10303e+76
20.6487 1.51295e+76 -2.57353e+75
20.7344 -1.10016e+76 4.41038e+75
20.8219 1.89128e+75 -1.3209e+76
20.9115 8.83037e+75 6.4285e+74
21.0034 -2.02834e+76 2.58618e+76
21.0979 -5.95905e+76 -2.40168e+76
21.1952 3.11267e+76 5.55679e+76
21.2959 -2.23093e+76 6.33939e+76
21.4004 5.57546e+75 6.62458e+76
21.5093 -4.60262e+76 9.94898e+75
21.6237 -2.08032e+76 -2.3821e+76
21.7448 1.58516e+76 -3.4427e+76
21.8747 4.20246e+76 -3.81662e+76
22.0165 6.97211e+76 -4.20244e+76
22.1768 4.64764e+76 -1.24544e+77
22.3723 -3.87011e+77 -1.94891e+77


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda2.0Nc1Quantum/vCLRDiaP_FRG.txt <==
-22.3723 -3.87011e+77 -1.94891e+77
-22.1768 4.64764e+76 -1.24544e+77
-22.0165 6.97211e+76 -4.20244e+76
-21.8747 4.20246e+76 -3.81662e+76
-21.7448 1.58516e+76 -3.4427e+76
-21.6237 -2.08032e+76 -2.3821e+76
-21.5093 -4.60262e+76 9.94898e+75
-21.4004 5.57546e+75 6.62458e+76
-21.2959 -2.23093e+76 6.33939e+76
-21.1952 3.11267e+76 5.55679e+76
-21.0979 -5.95905e+76 -2.40168e+76
-21.0034 -2.02834e+76 2.58618e+76
-20.9115 8.83037e+75 6.4285e+74
-20.8219 1.89128e+75 -1.3209e+76
-20.7344 -1.10016e+76 4.41038e+75
-20.6487 1.51295e+76 -2.57353e+75
-20.5648 -6.88543e+75 -2.10303e+76
-20.4825 2.73205e+76 4.34152e+76
-20.4016 -1.79695e+76 1.70809e+77
-20.3222 -2.73916e+76 3.83779e+76
-20.244 -5.12895e+76 6.64279e+76
-20.1669 -8.03064e+75 9.99151e+75
-20.091 -6.31064e+75 9.00483e+75
-20.0162 5.46962e+75 -1.47545e+75
-19.9423 -5.57837e+75 4.38957e+75
-19.8694 5.56601e+75 -3.04115e+74
-19.7974 -1.34655e+76 4.06891e+75
-19.7262 1.86455e+76 -1.53229e+76
-19.6558 2.4723e+76 3.38037e+76
-19.5862 -1.85165e+76 1.88343e+76
-19.5173 4.10283e+75 1.02918e+76
-19.4491 -8.61037e+75 9.42702e+75
-19.3816 -1.41895e+76 -1.36105e+76
-19.3147 -2.24719e+76 -4.01441e+75
-19.2484 -1.39587e+76 -3.5979e+75
-19.1828 1.67178e+76 2.74407e+76
-19.1177 9.58748e+75 -3.95627e+75
-19.0531 1.19314e+76 -5.37944e+75
-18.9891 -1.09984e+75 8.48287e+74
-18.9255 6.16347e+75 -7.37975e+75
-18.8625 6.30615e+75 1.09073e+76
-18.8 -1.39359e+76 3.50033e+75
-18.7379 8.48254e+76 1.3563e+77
-18.6762 6.08851e+77 5.53927e+77
-18.615 7.88824e+76 1.56812e+77
-18.5542 -1.03573e+77 4.34125e+77
-18.4938 3.75646e+77 3.38478e+77
-18.4338 8.48673e+77 4.80181e+77
-18.3742 5.77888e+77 4.45002e+77
-18.3149 -5.19671e+77 5.72122e+77
-18.256 -2.2652e+78 -1.00358e+77
-18.1975 -5.79344e+78 2.57371e+78
-18.1393 2.89851e+77 9.533e+77
-18.0815 1.21308e+79 -5.93031e+77
-18.0239 2.03822e+79 -8.87881e+78
-17.9667 -2.96521e+77 -2.97034e+78
-17.9098 -5.44248e+78 5.65848e+77
-17.8532 -2.70247e+78 -1.50888e+78
-17.7969 -1.36352e+78 -1.35775e+78
-17.7408 -2.00374e+77 -1.6066e+77
-17.6851 -2.2008e+78 -6.94348e+77
-17.6296 -1.19865e+78 -3.22844e+77
-17.5744 4.39283e+77 -1.36637e+78
-17.5195 -8.23174e+77 -4.56013e+77
-17.4648 -1.354e+78 2.77104e+78
-17.4104 -3.56323e+77 -6.41538e+77
-17.3562 4.28074e+78 3.10272e+78
-17.3022 1.06849e+79 3.49038e+78
-17.2485 1.51785e+79 -2.59506e+79
-17.195 5.73362e+78 -2.87401e+79
-17.1418 -2.01751e+79 -4.12092e+79
-17.0887 -3.10169e+79 -1.67242e+78
-17.0359 -2.43158e+79 1.12275e+79
-16.9833 -2.21645e+78 1.98755e+79
-16.9309 5.68366e+78 1.16926e+79
-16.8787 -5.30829e+77 2.68314e+78
-16.8268 -3.44201e+76 1.43922e+78
-16.775 -1.65815e+77 1.69692e+77
-16.7234 3.01977e+77 9.20343e+76
-16.672 1.24378e+78 -8.60366e+77
-16.6208 -1.89832e+78 -1.05011e+78
-16.5697 -1.88206e+78 -1.27843e+78
-16.5189 -5.87395e+77 -3.33628e+77
-16.4682 -5.30669e+77 -5.88404e+77
-16.4177 8.79604e+76 -1.32466e+78
-16.3674 8.19079e+77 -1.92919e+78
-16.3172 1.92355e+81 1.43233e+80
-16.2672 4.53442e+81 3.45582e+80
-16.2174 5.87259e+80 -1.46972e+80
-16.1677 3.40561e+80 -1.13999e+80
-16.1182 6.21481e+79 -4.09e+79
-16.0689 4.65898e+79 -3.16203e+79
-16.0197 3.72132e+79 -3.00738e+79
-15.9706 3.24715e+79 -2.62375e+79
-15.9217 1.61649e+79 -1.32979e+79
-15.873 4.38553e+79 -3.67892e+79
-15.8243 5.88945e+79 -5.3878e+79
-15.7759 2.09343e+79 -8.30238e+79
-15.7276 -6.57049e+77 -1.19303e+80
-15.6794 -9.50056e+79 -1.20895e+80
-15.6313 -6.39689e+79 -7.75594e+79
-15.5834 8.0081e+78 1.62818e+79
-15.5356 2.21156e+78 -5.94856e+77
-15.488 -4.27708e+79 -1.51254e+79
-15.4404 -1.98401e+79 1.33539e+79
-15.393 -1.82978e+79 2.15734e+79
-15.3458 5.79631e+78 2.08411e+79
-15.2986 6.17149e+78 2.722e+79
-15.2516 9.28465e+78 4.72546e+78
-15.2047 1.20426e+79 -5.36962e+78
-15.1579 2.54763e+79 -2.67057e+79
-15.1112 3.4163e+79 1.61745e+79
-15.0647 -4.79289e+79 1.1617e+80
-15.0182 9.69228e+78 -8.43584e+79
-14.9719 2.42864e+79 -2.45219e+80
-14.9257 7.85542e+79 -4.71791e+79
-14.8796 5.59898e+79 -1.90871e+79
-14.8336 7.71874e+78 2.73776e+79
-14.7877 5.31465e+79 5.16597e+79
-14.7419 4.6415e+79 1.59431e+79
-14.6962 -5.26025e+78 -3.11476e+79
-14.6506 -1.83476e+79 -4.82389e+77
-14.6052 -6.47212e+78 5.31856e+79
-14.5598 1.40727e+79 4.91428e+79
-14.5145 3.499e+79 7.41825e+79
-14.4693 1.87422e+79 4.76851e+79
-14.4243 9.05971e+78 4.09116e+79
-14.3793 -2.62167e+78 1.33506e+78
-14.3344 -1.8702e+79 -1.19025e+79
-14.2896 -1.95326e+79 -5.31291e+78
-14.2449 -5.40737e+78 -2.47425e+78
-14.2003 -1.21419e+78 -3.69028e+78
-14.1558 6.45609e+77 -3.89264e+78
-14.1113 2.82676e+78 1.1027e+79
-14.067 -1.30111e+78 1.21471e+79
-14.0227 -1.70054e+79 -1.65667e+79
-13.9786 -4.86087e+79 -7.88967e+77
-13.9345 8.20776e+78 4.27236e+78
-13.8905 5.12166e+79 3.64505e+78
-13.8466 2.55102e+79 6.96949e+78
-13.8028 1.4038e+79 -7.95331e+77
-13.759 6.09866e+78 -2.13246e+78
-13.7153 8.59836e+78 -3.71982e+78
-13.6718 7.24345e+79 -1.53804e+79
-13.6283 1.07565e+80 -8.88967e+78
-13.5848 1.13973e+79 -1.17865e+79
-13.5415 -1.33079e+79 -3.44329e+79
-13.4982 -2.32783e+78 -2.5012e+78
-13.455 2.44379e+78 1.18665e+79
-13.4119 6.99931e+78 4.25137e+78
-13.3689 3.90637e+78 4.0911e+78
-13.3259 3.13954e+78 1.59263e+79
-13.283 6.33732e+77 1.2401e+79
-13.2402 -1.93878e+79 4.25762e+78
-13.1974 -2.15513e+79 6.26732e+77
-13.1547 -2.44196e+78 -2.08206e+78
-13.1121 2.25849e+78 -1.13771e+78
-13.0696 3.03151e+78 1.27981e+78
-13.0271 6.28838e+77 -4.00463e+77
-12.9847 2.85155e+77 -4.69248e+77
-12.9424 -1.76447e+78 -3.68758e+77
-12.9001 -3.79191e+78 -8.00879e+77
-12.8579 -3.16726e+78 1.74586e+78
-12.8158 -3.22956e+78 3.20071e+78
-12.7737 -1.3769e+77 2.72146e+78
-12.7317 1.50723e+78 2.23365e+78
-12.6898 -6.36497e+78 5.69066e+78
-12.6479 -5.85523e+78 -1.21394e+78
-12.6061 -3.55352e+78 -2.8758e+78
-12.5643 -6.27518e+77 -5.31733e+78
-12.5226 -6.63645e+77 -4.55911e+78
-12.481 -1.92223e+78 -7.16878e+78
-12.4394 -3.02246e+78 -4.97425e+78
-12.3979 -2.90555e+78 1.06067e+78
-12.3565 -2.44459e+78 -7.95509e+77
-12.3151 -3.7172e+78 -1.47908e+78
-12.2738 7.37262e+78 5.6013e+78
-12.2325 1.3394e+79 2.81304e+79
-12.1913 5.80001e+79 1.01891e+80
-12.1501 3.86293e+79 7.40493e+79
-12.109 -4.47182e+77 1.20237e+79
-12.068 1.10397e+78 1.32012e+79
-12.027 -1.27309e+78 1.46388e+78
-11.986 -4.42342e+77 -1.07742e+78
-11.9452 -1.1583e+78 -6.65213e+77
-11.9043 -2.39819e+78 -1.89649e+76
-11.8636 -9.34947e+77 -8.33789e+77
-11.8228 -2.81158e+77 -1.8217e+78
-11.7822 -1.19053e+78 -1.22179e+78
-11.7415 -5.61288e+77 -3.28151e+77
-11.701 -2.45553e+77 -2.12009e+77
-11.6605 1.18945e+77 -4.1879e+77
-11.62 -1.24805e+77 4.77675e+77
-11.5796 4.52247e+77 9.07026e+77
-11.5392 1.62352e+77 1.15933e+78
-11.4989 3.0155e+79 4.63589e+76
-11.4587 6.37212e+78 3.42345e+78
-11.4184 1.78171e+78 -8.19116e+77
-11.3783 8.68356e+77 2.01558e+78
-11.3381 -1.65304e+77 1.09836e+79
-11.2981 -2.0359e+77 1.04258e+79
-11.2581 1.30098e+78 5.35356e+78
-11.2181 1.62349e+78 5.54818e+78
-11.1781 5.98194e+77 1.6267e+78
-11.1383 1.08713e+78 2.40703e+77
-11.0984 8.33032e+77 4.73118e+77
-11.0586 -6.05178e+76 4.75035e+77
-11.0189 -2.56183e+77 -2.01394e+77
-10.9792 2.68676e+77 7.06304e+77
-10.9395 4.46872e+77 9.34584e+77
-10.8999 7.07879e+77 4.10227e+77
-10.8603 1.11098e+78 1.2477e+77
-10.8208 9.33951e+77 -1.7243e+77
-10.7813 3.89784e+77 -5.16703e+77
-10.7418 5.33754e+77 -7.03504e+77
-10.7024 -2.69894e+77 -5.81357e+77
-10.6631 -6.23726e+77 -1.70617e+78
-10.6238 1.24492e+78 -4.29958e+78
-10.5845 1.02605e+78 -1.91193e+78
-10.5452 3.68693e+77 2.86083e+77
-10.506 4.46266e+77 6.70788e+76
-10.4669 1.50945e+77 -3.5565e+76
-10.4278 9.28618e+76 9.85149e+76
-10.3887 -2.9111e+76 9.04277e+76
-10.3496 -8.62214e+76 3.56692e+76
-10.3106 -6.21765e+75 -9.26164e+75
-10.2717 -2.91477e+74 -3.37965e+76
-10.2328 -7.19017e+76 -5.17165e+76
-10.1939 -1.53917e+76 -6.77905e+76
-10.155 1.8661e+75 -1.5639e+76
-10.1162 -1.94499e+76 1.1136e+77
-10.0774 -1.15418e+76 5.27834e+76
-10.0387 -2.74261e+76 -4.64169e+76
-10 -9.28395e+76 -3.70161e+76
-9.96134 -1.37079e+76 -1.06214e+76
-9.92271 3.40163e+76 1.7262e+75
-9.88412 -8.5526e+75 1.97675e+76
-9.84557 -5.02499e+76 3.72625e+76
-9.80704 -5.104e+76 2.82912e+76
-9.76856 -3.10602e+76 5.61778e+75
-9.73011 -1.62141e+76 7.91827e+75
-9.69169 3.43636e+76 -1.27405e+75
-9.65331 1.71981e+76 -9.29144e+75
-9.61496 -5.04586e+75 -9.96445e+75
-9.57664 -1.31107e+76 -1.4169e+76
-9.53836 -1.89452e+76 -2.35755e+76
-9.50011 -1.03856e+76 -2.2122e+76
-9.46189 -6.17768e+75 -9.63366e+75
-9.42371 -2.4085e+76 1.50791e+76
-9.38556 -4.17648e+75 2.79513e+76
-9.34744 4.23556e+75 2.45426e+76
-9.30935 -4.22515e+75 1.12041e+76
-9.2713 2.42631e+75 -1.81467e+76
-9.23327 1.39558e+75 -2.09896e+76
-9.19528 1.69143e+75 -3.86596e+75
-9.15732 6.50036e+75 -2.18839e+75
-9.11939 -6.43728e+76 -4.84697e+76
-9.08149 -5.59325e+76 -2.91757e+76
-9.04362 4.64328e+75 1.89953e+76
-9.00578 1.44367e+76 3.81029e+76
-8.96797 -2.51199e+75 3.56694e+76
-8.93019 -1.67367e+76 3.04314e+76
-8.89244 -1.67458e+76 3.68512e+76
-8.85471 -1.06393e+76 4.12004e+76
-8.81702 -4.83072e+74 3.75809e+76
-8.77936 -1.85747e+76 2.97241e+75
-8.74172 -1.40365e+76 -1.26361e+76
-8.70412 -2.1301e+75 -1.35771e+76
-8.66654 -1.14779e+76 -1.70266e+75
-8.62899 -1.82961e+76 5.51942e+75
-8.59146 -1.25976e+76 4.47052e+75
-8.55397 -6.02956e+75 1.27398e+74
-8.5165 -3.14092e+75 1.70379e+75
-8.47906 9.76801e+73 2.14436e+75
-8.44165 6.90763e+74 1.02026e+75
-8.40426 8.7411e+74 -5.1161e+74
-8.3669 5.81388e+75 -1.55687e+76
-8.32956 4.87495e+75 -1.58497e+76
-8.29226 -6.24894e+74 -9.32906e+74
-8.25497 -5.22018e+75 3.57829e+75
-8.21772 -7.18162e+75 4.49314e+75
-8.18049 -2.02586e+75 1.07719e+75
-8.14328 -9.43575e+74 -2.96241e+74
-8.1061 -6.45809e+74 -5.78383e+74
-8.06895 2.44083e+74 -6.57467e+74
-8.03182 7.21166e+74 -8.2414e+74
-7.99471 1.03263e+75 2.4475e+74
-7.95763 -5.59154e+74 5.18651e+75
-7.92058 -2.51519e+75 7.25195e+75
-7.88355 -6.66593e+75 2.12903e+75
-7.84654 -4.3783e+75 -1.41796e+75
-7.80955 -7.11972e+74 -2.65957e+75
-7.77259 -2.79613e+75 -1.00091e+75
-7.73566 -1.57235e+75 -4.38557e+74
-7.69874 -2.06073e+75 -6.60917e+74
-7.66185 -2.57997e+75 -1.31092e+75
-7.62498 -5.02344e+74 -3.27314e+75
-7.58814 2.11689e+75 -4.75896e+75
-7.55132 3.11776e+75 -1.26921e+74
-7.51452 1.78658e+75 2.29449e+75
-7.47774 1.61264e+75 1.45958e+75
-7.44099 2.04407e+75 1.54606e+75
-7.40425 7.9082e+74 6.53568e+74
-7.36754 4.00746e+73 -4.98074e+73
-7.33085 1.68843e+74 -1.59756e+74
-7.29418 3.77267e+74 8.99738e+73
-7.25754 2.9908e+74 -7.92885e+74
-7.22091 1.90783e+74 -2.01922e+75
-7.18431 1.69601e+74 -1.27577e+75
-7.14772 -1.62035e+74 -4.13269e+74
-7.11116 -2.31897e+74 -2.20228e+74
-7.07462 2.35345e+74 2.4732e+74
-7.0381 4.92536e+74 5.68264e+74
-7.00159 2.25411e+74 1.4479e+74
-6.96511 9.1719e+73 -9.29631e+73
-6.92865 -3.9259e+73 -6.20986e+73
-6.89221 1.33622e+74 -5.76353e+73
-6.85579 3.30326e+74 -1.21919e+74
-6.81938 6.37058e+74 4.11444e+74
-6.783 2.05024e+75 4.82367e+75
-6.74664 1.70849e+75 3.31674e+75
-6.71029 5.83678e+74 -1.64285e+75
-6.67397 5.27418e+74 -1.55067e+75
-6.63766 1.124e+74 -6.73515e+74
-6.60137 -2.2356e+73 1.30646e+74
-6.5651 -1.4821e+74 5.49818e+73
-6.52885 -7.11569e+73 2.29858e+73
-6.49262 -1.87111e+73 3.77613e+73
-6.4564 -1.39434e+73 2.33989e+73
-6.42021 -2.66311e+73 1.27168e+73
-6.38403 -6.53015e+73 -8.00373e+72
-6.34786 -3.40777e+75 -2.07645e+75
-6.31172 -2.02467e+75 -2.59084e+75
-6.27559 6.6755e+74 -5.20201e+75
-6.23949 3.42367e+75 -7.55154e+75
-6.20339 3.6887e+75 -6.86824e+75
-6.16732 1.28089e+75 -3.36806e+75
-6.13126 1.35617e+74 -1.23194e+75
-6.09522 1.87939e+75 -2.58032e+75
-6.05919 4.60324e+75 -4.81069e+75
-6.02319 3.20025e+75 -7.30762e+75
-5.9872 -8.07173e+76 -5.09461e+76
-5.95122 -1.78017e+77 -1.06625e+77
-5.91526 -1.76774e+77 -1.05268e+77
-5.87932 -8.42523e+76 -4.90114e+76
-5.84339 -6.11192e+75 -4.68937e+75
-5.80748 7.66991e+74 -6.32514e+74
-5.77158 4.47894e+74 -3.50321e+74
-5.7357 1.88645e+74 -2.66869e+74
-5.69984 6.53923e+73 -2.55818e+74
-5.66399 -3.52259e+73 -1.61838e+74
-5.62815 -9.54175e+73 -3.38688e+73
-5.59233 7.76208e+73 4.22253e+74
-5.55653 4.24864e+74 1.11532e+75
-5.52074 5.07023e+74 1.42068e+75
-5.48497 2.84132e+74 9.40978e+74
-5.4492 1.32467e+73 2.35821e+74
-5.41346 -1.11352e+74 2.06423e+73
-5.37773 -1.36075e+74 3.99703e+73
-5.34201 -1.17813e+74 6.46821e+73
-5.30631 1.30454e+74 -1.27982e+74
-5.27062 1.12389e+75 -8.65107e+74
-5.23494 2.09802e+75 -1.83444e+75
-5.19928 1.89361e+75 -1.85032e+75
-5.16363 7.87237e+74 -6.74711e+74
-5.128 2.82215e+73 2.41862e+74
-5.09237 7.50233e+73 2.1302e+74
-5.05677 1.50992e+74 1.26359e+74
-5.02117 1.58056e+74 3.90717e+73
-4.98559 9.09418e+73 -1.57514e+74
-4.95002 7.24929e+73 -4.30916e+74
-4.91446 1.17892e+74 -5.3105e+74
-4.87892 4.98868e+73 -2.62737e+74
-4.84339 -9.31874e+73 4.40133e+73
-4.80787 -1.08415e+74 8.75556e+73
-4.77237 -5.25111e+73 3.19556e+73
-4.73687 -1.08603e+73 3.53939e+72
-4.70139 1.19842e+72 1.67856e+72
-4.66592 6.4787e+72 -2.22533e+72
-4.63046 1.97142e+73 -2.82874e+72
-4.59502 -5.50066e+72 7.3703e+72
-4.55958 -2.10336e+74 -1.41149e+74
-4.52416 -4.20014e+74 -5.62111e+74
-4.48875 -4.33397e+74 -8.57708e+74
-4.45335 -2.56992e+74 -5.93146e+74
-4.41797 -4.22184e+73 -9.05499e+73
-4.38259 2.31379e+73 3.0577e+73
-4.34722 3.12829e+73 3.76657e+73
-4.31187 1.79548e+73 3.57197e+73
-4.27653 -2.10837e+73 3.76563e+72
-4.24119 -9.4659e+73 -6.36374e+73
-4.20587 -1.5335e+74 -1.14536e+74
-4.17056 -1.25839e+74 -9.74446e+73
-4.13526 -4.21535e+73 -3.44106e+73
-4.09997 -6.50511e+70 1.75557e+72
-4.06469 3.06539e+71 2.81093e+72
-4.02942 -1.62776e+72 3.28144e+72
-3.99416 -3.28706e+72 5.33216e+72
-3.95891 -4.06574e+72 4.50623e+72
-3.92367 -8.74407e+72 -1.12548e+72
-3.88844 -1.90007e+73 -1.07375e+73
-3.85322 -2.51048e+73 -1.6363e+73
-3.81801 -1.53981e+73 -8.03129e+72
-3.7828 -3.41467e+72 3.1136e+72
-3.74761 -6.86914e+71 4.99553e+72
-3.71243 -6.16257e+71 3.63529e+72
-3.67726 -1.20322e+72 1.84907e+72
-3.64209 -1.76785e+72 4.67604e+71
-3.60694 -2.10942e+72 -7.29567e+71
-3.57179 -7.10874e+71 -1.96888e+72
-3.53665 2.23793e+72 -2.62062e+72
-3.50152 2.48596e+72 -2.67574e+72
-3.4664 -6.76068e+71 -3.02712e+72
-3.43129 -2.46833e+72 -2.65313e+72
-3.39619 -1.94394e+72 -1.81206e+72
-3.36109 -1.21419e+72 -1.13225e+72
-3.32601 -5.7534e+71 -9.34593e+71
-3.29093 -3.37905e+71 -8.58177e+71
-3.25586 -3.78006e+71 -1.26147e+72
-3.2208 -1.11136e+72 -1.37268e+72
-3.18574 -2.0751e+72 -1.63415e+71
-3.1507 -2.20853e+72 2.94008e+72
-3.11566 -1.39546e+72 5.62615e+72
-3.08063 -8.96597e+71 4.79909e+72
-3.0456 -6.47165e+71 2.47146e+72
-3.01059 -6.04855e+71 5.29124e+71
-2.97558 -6.35814e+71 -4.08848e+71
-2.94058 -4.82365e+71 -4.93358e+71
-2.90558 -3.12985e+71 -1.38116e+71
-2.87059 -2.78028e+71 -6.19644e+69
-2.83561 -1.76126e+71 -1.04504e+70
-2.80064 9.67312e+69 -4.72511e+70
-2.76567 6.28716e+70 -6.71553e+70
-2.73071 -9.73533e+70 -8.24206e+70
-2.69576 -2.44286e+71 -5.86924e+70
-2.66081 -2.94849e+71 -5.34199e+70
-2.62587 -3.0509e+71 -5.25035e+70
-2.59094 -3.27227e+71 -5.17523e+70
-2.55601 -3.15336e+71 -6.08583e+70
-2.52109 -2.96846e+71 -5.48951e+70
-2.48617 -3.19857e+71 5.2669e+70
-2.45126 -3.62662e+71 2.05081e+71
-2.41636 -3.81638e+71 2.19309e+71
-2.38146 -3.52724e+71 5.49118e+70
-2.34657 -3.16157e+71 -4.50707e+70
-2.31168 -2.97779e+71 -4.14913e+70
-2.2768 -2.88086e+71 -2.80581e+70
-2.24192 -2.73748e+71 -1.54123e+70
-2.20705 -2.71969e+71 -3.65345e+70
-2.17219 -3.14513e+71 -7.97598e+70
-2.13733 -4.29119e+71 -9.8433e+70
-2.10247 -5.03797e+71 -8.1395e+70
-2.06762 -4.62897e+71 -5.77997e+70
-2.03278 -3.667e+71 -4.70875e+70
-1.99794 -3.09106e+71 -5.39215e+70
-1.9631 -2.9734e+71 -6.69374e+70
-1.92827 -2.91255e+71 -6.7435e+70
-1.89345 -2.87519e+71 -6.30922e+70
-1.85862 -2.9167e+71 -6.05297e+70
-1.82381 -2.83531e+71 -6.71552e+70
-1.78899 -2.44215e+71 -8.21514e+70
-1.75419 -1.76128e+71 -8.47803e+70
-1.71938 -1.31653e+71 -7.34635e+70
-1.68458 -1.70728e+71 -5.98808e+70
-1.64979 -2.60632e+71 -5.3887e+70
-1.61499 -3.05631e+71 -5.25862e+70
-1.58021 -3.07756e+71 -4.91463e+70
-1.54542 -3.04503e+71 -4.78551e+70
-1.51064 -2.93762e+71 -5.7719e+70
-1.47586 -2.7147e+71 -8.05039e+70
-1.44109 -8.99641e+70 -1.32659e+70
-1.40632 2.8445e+71 2.21056e+71
-1.37155 4.63295e+71 3.4769e+71
-1.33679 1.733e+71 1.9192e+71
-1.30203 -1.77526e+71 8.16775e+69
-1.26727 -3.04864e+71 -4.62683e+70
-1.23251 -3.147e+71 -3.69265e+70
-1.19776 -3.18983e+71 -2.72579e+70
-1.16301 -3.14638e+71 -1.24172e+70
-1.12827 -3.06144e+71 -2.6569e+68
-1.09352 -2.97554e+71 1.53317e+70
-1.05878 -2.95348e+71 1.41814e+69
-1.02405 -2.96813e+71 -4.44308e+70
-0.989309 -2.91374e+71 -7.70363e+70
-0.954576 -2.84548e+71 -8.73903e+70
-0.919844 -2.66213e+71 -9.13863e+70
-0.885115 -2.69054e+71 -1.14138e+71
-0.850388 -3.09e+71 -1.17535e+71
-0.815663 -3.6205e+71 -1.02284e+71
-0.78094 -3.60462e+71 -1.1225e+71
-0.746219 -3.12973e+71 -1.15013e+71
-0.711499 -2.76666e+71 -1.06093e+71
-0.676781 -2.94504e+71 -7.99033e+70
-0.642065 -3.43221e+71 -5.51273e+70
-0.60735 -3.71043e+71 -7.32327e+70
-0.572637 -3.59381e+71 -1.38328e+71
-0.537925 -3.38067e+71 -1.74099e+71
-0.503214 -3.67779e+71 -1.51532e+71
-0.468504 -4.37886e+71 -3.21559e+70
-0.433796 -4.06583e+71 4.01926e+70
-0.399089 -2.92975e+71 2.03099e+70
-0.364382 -1.90445e+71 -2.24431e+70
-0.329676 -1.89248e+71 -8.02118e+70
-0.294972 -2.41226e+71 -5.95728e+70
-0.260267 -2.56024e+71 9.06589e+69
-0.225564 -3.14731e+71 -3.85288e+70
-0.190861 -3.09864e+71 -6.23664e+70
-0.156158 -3.14323e+71 -7.19836e+70
-0.121456 -2.88717e+71 -7.29587e+70
-0.0867541 -2.22623e+71 -4.69289e+70
-0.0520524 -9.95808e+70 -2.24206e+70
-0.0173508 9.89177e+70 3.188e+70
0.0173508 2.03167e+71 1.15036e+70
0.0520524 6.97052e+70 -3.47078e+70
0.0867541 -1.22869e+71 -5.58641e+70
0.121456 -2.52177e+71 -3.43632e+70
0.156158 -2.96715e+71 -5.08255e+70
0.190861 -2.82731e+71 -1.11498e+71
0.225564 -1.56018e+71 -3.71423e+71
0.260267 3.84398e+70 -8.00788e+71
0.294972 1.01394e+71 -1.38045e+72
0.329676 -5.29908e+71 -2.55065e+72
0.364382 -1.66812e+72 -3.4644e+72
0.399089 -2.8197e+72 -3.48041e+72
0.433796 -3.22079e+72 -3.39601e+72
0.468504 -2.67062e+72 -2.4976e+72
0.503214 -1.49695e+72 -1.23259e+72
0.537925 -8.54036e+71 -5.7422e+71
0.572637 -5.76956e+71 -2.06896e+71
0.60735 -4.97361e+71 -7.01734e+70
0.642065 -5.07156e+71 -1.59202e+70
0.676781 -4.93757e+71 -5.94617e+69
0.711499 -4.3157e+71 2.14716e+71
0.746219 -3.46588e+71 4.65488e+71
0.78094 -5.02429e+71 6.2889e+71
0.815663 -3.32874e+71 1.26191e+72
0.850388 -6.19876e+70 1.42008e+72
0.885115 3.25413e+71 8.49504e+71
0.919844 8.90504e+71 2.14515e+71
0.954576 1.04283e+72 -6.28522e+71
0.989309 6.8398e+71 -3.7264e+71
1.02405 1.87382e+71 1.75192e+71
1.05878 -2.52067e+71 1.30361e+72
1.09352 -3.08905e+71 2.81532e+72
1.12827 -4.80208e+71 2.59142e+72
1.16301 -1.06516e+72 1.22412e+72
1.19776 -2.1133e+72 -1.38633e+72
1.23251 -3.30219e+72 -4.69159e+72
1.26727 -2.76991e+72 -5.01598e+72
1.30203 -2.4337e+72 -2.26054e+72
1.33679 -4.53959e+72 1.6404e+72
1.37155 -2.22334e+72 1.56157e+72
1.40632 1.89138e+72 8.45053e+71
1.44109 4.69175e+72 8.42777e+71
1.47586 7.14442e+72 -1.07177e+72
1.51064 7.47929e+72 -4.57259e+72
1.54542 4.57359e+72 -5.98052e+72
1.58021 1.6962e+72 -5.74942e+72
1.61499 9.49239e+71 -4.61519e+72
1.64979 2.1731e+71 -1.42528e+72
1.68458 -2.12517e+72 1.22305e+72
1.71938 -4.83618e+72 9.743e+71
1.75419 -5.26836e+72 -1.77275e+71
1.78899 -3.2159e+72 -9.00074e+71
1.82381 -1.52303e+72 5.2844e+71
1.85862 2.16832e+72 4.04622e+71
1.89345 5.34367e+72 -4.3415e+72
1.92827 9.43451e+72 -1.48545e+73
1.9631 1.2958e+73 -2.81007e+73
1.99794 1.74494e+73 -2.75666e+73
2.03278 3.36298e+73 2.25971e+71
2.06762 4.51785e+73 3.82801e+73
2.10247 4.55513e+73 4.03939e+73
2.13733 3.14506e+73 1.35782e+73
2.17219 1.45992e+73 -4.64883e+72
2.20705 1.55306e+73 -1.0358e+73
2.24192 4.85901e+72 -6.07116e+72
2.2768 -1.25351e+73 2.57427e+72
2.31168 -1.73196e+73 5.46996e+72
2.34657 -1.94416e+73 4.66021e+72
2.38146 -3.01574e+73 3.50277e+71
2.41636 -3.98019e+73 -6.22884e+72
2.45126 -3.30705e+73 -1.09674e+73
2.48617 -1.66994e+73 -6.42531e+72
2.52109 -1.44988e+73 3.64824e+71
2.55601 -6.77192e+72 -8.29461e+71
2.59094 4.24583e+73 5.52308e+72
2.62587 1.05784e+74 5.21796e+73
2.66081 1.32642e+74 1.03692e+74
2.69576 9.28644e+73 1.00617e+74
2.73071 3.71661e+73 6.69667e+73
2.76567 -2.83909e+72 2.92949e+73
2.80064 -1.75827e+73 4.33126e+73
2.83561 1.85207e+73 1.87909e+74
2.87059 6.81348e+73 3.64439e+74
2.90558 6.90705e+72 3.58802e+74
2.94058 -1.08656e+74 2.06521e+74
2.97558 -1.45916e+74 1.07012e+74
3.01059 -1.47703e+74 5.86422e+73
3.0456 -1.64957e+74 -5.48668e+73
3.08063 -7.35447e+73 -3.60149e+74
3.11566 9.34911e+73 -7.27887e+74
3.1507 2.39696e+74 -9.77839e+74
3.18574 1.47826e+74 -9.41569e+74
3.2208 -1.41043e+73 -5.21891e+74
3.25586 2.01248e+74 -1.16138e+74
3.29093 5.65608e+74 2.38045e+73
3.32601 6.38532e+74 6.01031e+73
3.36109 4.89821e+74 -1.32687e+73
3.39619 2.22857e+74 -1.55467e+74
3.43129 -3.67443e+73 -1.85019e+74
3.4664 -4.61757e+74 4.39054e+74
3.50152 -2.11756e+75 2.24731e+75
3.53665 -4.15257e+75 3.97937e+75
3.57179 -4.21437e+75 3.6175e+75
3.60694 -3.84914e+75 2.19856e+75
3.64209 -3.77052e+75 9.99426e+74
3.67726 -2.60219e+75 -5.9619e+73
3.71243 -6.90584e+74 -5.25984e+74
3.74761 2.31972e+74 -2.23725e+74
3.7828 -1.91282e+74 -6.0932e+74
3.81801 -1.38174e+75 -2.09459e+75
3.85322 -2.49968e+75 -3.87922e+75
3.88844 -2.2389e+75 -3.71598e+75
3.92367 -1.07183e+75 -2.06727e+75
3.95891 -3.95012e+74 -1.20447e+74
3.99416 3.05037e+73 2.11395e+74
4.02942 1.38371e+75 -2.10183e+75
4.06469 2.50152e+75 -3.85131e+75
4.09997 4.4558e+74 -3.67832e+75
4.13526 -6.6009e+75 -4.01027e+75
4.17056 -1.40002e+76 -4.43042e+75
4.20587 -1.30801e+76 -2.29458e+75
4.24119 -6.98894e+75 4.34837e+75
4.27653 -3.07941e+75 1.16529e+76
4.31187 -1.56454e+75 1.16926e+76
4.34722 -2.80026e+75 5.4939e+75
4.38259 -6.5786e+75 -2.01033e+74
4.41797 -8.29243e+75 -2.91738e+75
4.45335 -1.2588e+76 -4.60961e+75
4.48875 -2.13085e+76 -6.3288e+75
4.52416 -1.88619e+76 -5.64767e+75
4.55958 -5.30664e+74 -2.5071e+75
4.59502 1.60857e+76 -9.57858e+73
4.63046 1.0916e+76 3.38825e+75
4.66592 -3.22889e+76 1.57919e+76
4.70139 -1.12673e+77 4.59094e+76
4.73687 -1.67093e+77 7.12883e+76
4.77237 -1.2189e+77 4.97203e+76
4.80787 -3.92503e+76 1.51992e+75
4.84339 -3.46966e+76 -6.37158e+75
4.87892 -4.15083e+76 -6.85046e+73
4.91446 -5.19879e+76 1.86766e+76
4.95002 -2.23012e+76 9.25871e+76
4.98559 1.21177e+76 2.09144e+77
5.02117 -9.0499e+75 2.8658e+77
5.05677 -6.36727e+76 2.50722e+77
5.09237 -8.35107e+76 1.06003e+77
5.128 -4.95297e+76 4.1873e+76
5.16363 5.10531e+77 4.80213e+77
5.19928 1.53407e+78 1.16494e+78
5.23494 2.10471e+78 1.38256e+78
5.27062 1.45059e+78 8.94577e+77
5.30631 3.84102e+77 4.11428e+77
5.34201 1.74074e+77 4.68918e+77
5.37773 2.34952e+77 8.44304e+77
5.41346 3.55491e+77 1.05802e+78
5.4492 3.81168e+77 7.31927e+77
5.48497 -3.98799e+77 4.37242e+77
5.52074 -1.22025e+78 6.17279e+77
5.55653 -7.22278e+77 7.26859e+77
5.59233 1.50333e+78 2.27341e+77
5.62815 2.92091e+78 -3.73146e+77
5.66399 2.19772e+78 -1.13797e+77
5.69984 1.05559e+78 2.40574e+77
5.7357 3.63919e+77 1.46271e+77
5.77158 4.45268e+77 -3.58216e+77
5.80748 5.45625e+77 -1.02707e+78
5.84339 1.74512e+77 -1.28844e+78
5.87932 1.89285e+76 -3.93236e+76
5.91526 4.27094e+77 1.78999e+78
5.95122 7.76383e+77 2.49021e+78
5.9872 -2.8788e+77 1.68267e+78
6.02319 -2.37139e+78 9.79859e+77
6.05919 -7.45631e+78 -1.28193e+79
6.09522 -2.03671e+79 -5.38295e+79
6.13126 -2.7836e+79 -8.03199e+79
6.16732 -1.38471e+79 -6.76164e+79
6.20339 2.22454e+79 -3.25414e+79
6.23949 7.77128e+79 5.34403e+78
6.27559 1.52138e+80 -2.18305e+79
6.31172 2.31679e+80 -3.51744e+79
6.34786 3.03228e+80 1.75438e+79
6.38403 -4.45696e+78 5.63623e+77
6.42021 -1.16898e+78 3.20005e+78
6.4564 4.5152e+77 3.30658e+78
6.49262 3.0812e+78 3.3668e+78
6.52885 4.56039e+78 3.18723e+78
6.5651 4.84037e+78 3.44143e+77
6.60137 5.97694e+78 -3.04407e+78
6.63766 5.25046e+78 -3.07449e+78
6.67397 2.28618e+78 -1.49865e+78
6.71029 7.4971e+77 -9.9969e+77
6.74664 1.2468e+78 6.11742e+77
6.783 3.53132e+78 1.89043e+78
6.81938 3.79855e+78 2.39677e+78
6.85579 -7.73134e+78 1.2786e+79
6.89221 -2.48576e+79 2.96549e+79
6.92865 -2.58645e+79 3.11149e+79
6.96511 -1.17546e+79 2.08017e+79
7.00159 -2.83668e+78 1.51075e+79
7.0381 -2.62623e+78 -2.53594e+78
7.07462 -3.55816e+78 -3.72502e+79
7.11116 -9.33774e+78 -4.59988e+79
7.14772 -4.46874e+79 1.03851e+79
7.18431 -9.47992e+79 7.88778e+79
7.22091 -1.24442e+80 1.20887e+80
7.25754 -1.84906e+80 2.08068e+80
7.29418 -2.3643e+80 2.77563e+80
7.33085 -1.52807e+80 1.84036e+80
7.36754 -3.80951e+79 5.91321e+79
7.40425 1.49745e+79 2.1331e+79
7.44099 8.13561e+79 4.3143e+79
7.47774 1.44106e+80 7.56236e+79
7.51452 7.29584e+79 7.01602e+79
7.55132 -4.43816e+79 4.62089e+79
7.58814 -8.92721e+79 4.15747e+79
7.62498 -9.03061e+79 5.18285e+79
7.66185 -7.87791e+79 4.38012e+79
7.69874 -8.88071e+79 -1.07e+80
7.73566 -1.72555e+80 -4.6209e+80
7.77259 -2.07997e+80 -6.60734e+80
7.80955 -2.51684e+79 -4.41844e+80
7.84654 2.08016e+80 -2.12904e+80
7.88355 2.30158e+80 -9.37104e+79
7.92058 1.612e+80 4.67644e+78
7.95763 1.42835e+80 3.82487e+79
7.99471 2.34863e+80 -2.00778e+80
8.03182 3.84864e+80 -5.81439e+80
8.06895 2.80171e+80 -6.38624e+80
8.1061 -1.60328e+80 -4.47032e+80
8.14328 -4.6943e+80 -3.29094e+80
8.18049 -4.5477e+80 -1.19492e+80
8.21772 -4.1234e+80 1.37729e+80
8.25497 -3.02298e+80 -6.92002e+78
8.29226 -6.54157e+79 -6.86642e+80
8.32956 1.29642e+80 -1.19185e+81
8.3669 4.08845e+80 -1.15594e+81
8.40426 7.97974e+80 -1.17633e+81
8.44165 8.2623e+80 -6.12438e+80
8.47906 5.64585e+80 1.02704e+81
8.5165 4.61596e+80 2.09419e+81
8.55397 8.15473e+80 1.62068e+81
8.59146 1.36146e+81 1.01288e+81
8.62899 -5.90765e+80 -3.81539e+80
8.66654 -6.08651e+81 -3.55095e+81
8.70412 -8.97994e+81 -5.22033e+81
8.74172 -5.92783e+81 -3.34069e+81
8.77936 -2.74972e+81 -1.60045e+81
8.81702 1.13195e+81 -5.42343e+80
8.85471 7.72318e+81 1.49366e+81
8.89244 1.03727e+82 2.9233e+81
8.93019 6.98723e+81 3.56384e+81
8.96797 4.00859e+81 4.77024e+81
9.00578 -5.79467e+80 1.02745e+82
9.04362 -7.19166e+81 2.00851e+82
9.08149 -8.60143e+81 1.91125e+82
9.11939 -5.16731e+81 4.22241e+81
9.15732 -4.30349e+81 -4.66901e+81
9.19528 -1.22698e+82 2.06513e+81
9.23327 -2.30958e+82 1.20061e+82
9.2713 -1.91383e+82 7.82983e+81
9.30935 -5.32024e+81 -6.92412e+81
9.34744 2.25403e+81 -2.50012e+82
9.38556 5.07792e+81 -6.96388e+82
9.42371 5.20202e+81 -1.09187e+83
9.46189 -1.41469e+82 -6.75151e+82
9.50011 -4.48076e+82 -1.18921e+81
9.53836 -4.36028e+82 4.69051e+82
9.57664 -1.45835e+82 1.17606e+83
9.61496 9.18701e+81 1.48541e+83
9.65331 4.67322e+82 8.26698e+82
9.69169 8.56984e+82 1.61982e+82
9.73011 8.72475e+82 -6.98823e+82
9.76856 8.53985e+82 -1.9305e+83
9.80704 7.47657e+82 -2.27471e+83
9.84557 4.87643e+82 -2.12751e+83
9.88412 1.53462e+82 -1.37056e+83
9.92271 -7.46484e+82 2.03189e+83
9.96134 -1.77929e+83 5.05602e+83
10 -3.19341e+83 3.23531e+83
10.0387 -5.17109e+83 1.01729e+82
10.0774 -3.82339e+83 -2.34939e+82
10.1162 7.63489e+82 1.40509e+83
10.155 3.28857e+84 9.78295e+83
10.1939 1.43399e+85 3.70371e+84
10.2328 2.42598e+85 1.66853e+84
10.2717 2.72117e+85 -2.63428e+85
10.3106 3.08374e+85 -6.0365e+85
10.3496 2.2152e+85 -4.78147e+85
10.3887 6.39721e+84 -1.40841e+85
10.4278 -1.32855e+83 -1.13973e+84
10.4669 -7.78814e+83 -9.72173e+83
10.506 -1.08471e+84 -6.72811e+83
10.5452 -1.46061e+84 1.22002e+84
10.5845 -1.14021e+84 2.89179e+84
10.6238 3.53924e+84 3.03436e+84
10.6631 9.21476e+84 3.0893e+84
10.7024 6.91193e+84 2.33701e+84
10.7418 1.10201e+84 1.19103e+84
10.7813 2.9887e+84 1.51303e+84
10.8208 1.2905e+85 3.40342e+84
10.8603 1.55639e+85 3.85838e+84
10.8999 5.99809e+84 1.62718e+84
10.9395 -9.89303e+83 -1.43763e+83
10.9792 -2.20004e+84 -8.41201e+83
11.0189 -2.81652e+84 -1.31521e+84
11.0586 -3.702e+84 -1.49956e+84
11.0984 -4.97646e+84 -1.8536e+84
11.1383 -4.89367e+84 -3.20012e+84
11.1781 -4.41319e+84 -5.52673e+84
11.2181 -2.75726e+84 -5.1176e+84
11.2581 5.56803e+83 -2.37182e+84
11.2981 1.73016e+84 -8.81021e+83
11.3381 4.62714e+83 -4.0562e+83
11.3783 -2.38208e+83 -5.34188e+83
11.4184 2.50094e+83 -1.8732e+84
11.4587 9.1594e+83 -3.08656e+84
11.4989 2.05086e+84 -3.36079e+84
11.5392 3.08601e+84 -3.83448e+84
11.5796 1.62734e+84 -5.20789e+84
11.62 -8.96837e+83 -6.98279e+84
11.6605 -6.01747e+84 -5.59588e+84
11.701 -1.24822e+85 -2.73013e+84
11.7415 -4.07584e+84 5.78398e+84
11.7822 1.50973e+85 1.92348e+85
11.8228 3.13522e+85 7.06318e+84
11.8636 5.61115e+85 -2.98085e+85
11.9043 1.96312e+86 -4.18859e+85
11.9452 5.23591e+86 -3.22189e+85
11.986 5.33938e+86 -4.50063e+85
12.027 5.12058e+85 -1.01474e+86
12.068 -2.17207e+86 -1.27031e+86
12.109 -1.44511e+86 -8.25627e+85
12.1501 -7.49326e+85 -6.08598e+85
12.1913 -3.71778e+85 -9.73493e+85
12.2325 -2.52326e+85 -1.43837e+86
12.2738 -7.11447e+85 -2.00354e+86
12.3151 -1.06681e+86 -2.18513e+86
12.3565 -7.03871e+85 -5.06596e+85
12.3979 -2.15031e+85 3.70252e+85
12.4394 6.14536e+85 -3.12697e+86
12.481 9.14087e+85 -6.4186e+86
12.5226 -1.90761e+86 -4.12912e+86
12.5643 -4.47908e+86 -1.23193e+86
12.6061 -1.391e+86 2.32087e+85
12.6479 2.21981e+86 8.22675e+85
12.6898 1.46843e+86 -2.06023e+86
12.7317 -5.88092e+85 -6.16396e+86
12.7737 -4.52018e+86 -1.08099e+87
12.8158 -8.29215e+86 -1.42584e+87
12.8579 -5.95517e+86 -5.4977e+86
12.9001 -2.74503e+86 3.35736e+86
12.9424 -1.51017e+86 -4.18057e+86
12.9847 1.21255e+87 -1.28289e+87
13.0271 9.3549e+87 -3.87652e+86
13.0696 1.68377e+88 9.94149e+86
13.1121 1.03597e+88 2.66281e+87
13.1547 2.63151e+87 3.66833e+87
13.1974 -3.18943e+86 1.27004e+87
13.2402 -1.08307e+87 -1.3756e+87
13.283 2.59549e+87 -3.29066e+87
13.3259 4.87483e+87 -4.12219e+87
13.3689 4.20309e+86 -1.71091e+87
13.4119 -2.36812e+87 7.60739e+85
13.455 9.98816e+86 -2.08981e+86
13.4982 3.7659e+87 -9.92073e+86
13.5415 4.50478e+87 -2.54177e+87
13.5848 1.2812e+88 -1.92483e+87
13.6283 3.51679e+88 2.45475e+87
13.6718 3.84656e+88 3.56806e+87
13.7153 1.84626e+88 5.99592e+86
13.759 4.10507e+87 -9.60496e+86
13.8028 -6.23848e+87 -1.1235e+87
13.8466 -3.77789e+87 1.2856e+87
13.8905 5.74589e+87 4.75107e+87
13.9345 3.22935e+87 -2.01717e+87
13.9786 -5.55061e+87 -1.24249e+88
14.0227 -1.97747e+88 -1.19398e+88
14.067 -3.04316e+88 -8.34302e+87
14.1113 -1.37335e+88 -2.96748e+87
14.1558 3.77632e+88 -6.08083e+88
14.2003 1.75315e+89 -2.93448e+89
14.2449 2.16276e+89 -3.55678e+89
14.2896 8.55648e+88 -1.11355e+89
14.3344 1.17975e+88 -4.394e+88
14.3793 -7.24525e+87 -1.55566e+89
14.4243 -3.69995e+88 -1.81875e+89
14.4693 -6.76189e+88 -1.57502e+89
14.5145 -1.67283e+88 -8.32618e+88
14.5598 5.93294e+88 -1.81115e+88
14.6052 1.29092e+89 -3.68502e+88
14.6506 1.59582e+89 -1.76376e+88
14.6962 1.1352e+89 1.08592e+89
14.7419 2.71411e+89 -8.13445e+88
14.7877 6.4542e+89 -6.11241e+89
14.8336 5.36015e+89 -6.19084e+89
14.8796 2.15031e+89 -3.7551e+89
14.9257 1.52784e+89 -1.92496e+89
14.9719 1.11749e+89 -1.00684e+89
15.0182 -8.75212e+88 -1.81767e+89
15.0647 -4.13225e+88 -1.07282e+89
15.1112 2.97103e+89 1.62433e+89
15.1579 8.46531e+88 -9.05095e+88
15.2047 -3.23281e+89 -4.87383e+89
15.2516 -5.77662e+88 4.82109e+88
15.2986 3.10922e+89 2.99517e+89
15.3458 5.63405e+89 -5.45833e+89
15.393 1.28888e+89 -6.62503e+89
15.4404 -7.95839e+89 -2.08175e+89
15.488 -3.03814e+89 -1.06077e+90
15.5356 1.42461e+89 -1.80048e+90
15.5834 -1.05674e+90 -6.59183e+89
15.6313 -1.13439e+90 1.79699e+88
15.6794 1.56785e+89 -6.53419e+88
15.7276 1.65329e+89 -4.85723e+89
15.7759 -3.89685e+89 -7.69972e+89
15.8243 -1.00483e+90 -1.54234e+89
15.873 -7.37118e+89 3.14479e+89
15.9217 3.2585e+89 4.53175e+89
15.9706 -6.66402e+88 -1.29781e+89
16.0197 -2.15572e+89 -4.16433e+89
16.0689 1.31907e+90 2.38872e+89
16.1182 -1.53934e+90 -8.42032e+90
16.1677 -7.08584e+90 -2.03737e+91
16.2174 -7.42697e+90 -8.67393e+90
16.2672 -4.49421e+90 7.78114e+89
16.3172 1.25038e+90 1.97265e+89
16.3674 5.62472e+89 2.39779e+90
16.4177 1.41996e+90 5.77646e+90
16.4682 1.21557e+91 8.42467e+90
16.5189 7.56781e+90 7.87423e+90
16.5697 -1.63271e+91 3.25361e+90
16.6208 -6.99486e+91 -8.83126e+90
16.672 -5.39189e+91 -9.67588e+90
16.7234 5.08332e+90 6.16766e+90
16.775 -6.64177e+91 4.49784e+91
16.8268 -7.12483e+91 5.13809e+91
16.8787 1.62198e+91 1.89405e+91
16.9309 -9.60779e+89 3.65024e+90
16.9833 -1.17714e+91 2.03725e+90
17.0359 1.32527e+91 7.64098e+90
17.0887 -1.15672e+90 -9.90778e+90
17.1418 -1.042e+91 -5.39482e+90
17.195 1.13866e+90 2.03368e+91
17.2485 2.63273e+91 -2.38229e+91
17.3022 8.84948e+90 -3.21622e+91
17.3562 -3.45504e+91 4.96987e+90
17.4104 6.22706e+90 1.7678e+91
17.4648 6.21142e+90 9.64822e+90
17.5195 2.48108e+91 3.99489e+91
17.5744 1.82969e+92 1.99701e+92
17.6296 -1.26398e+91 1.35463e+92
17.6851 -1.77148e+92 4.82498e+91
17.7408 -5.88887e+91 -1.52778e+92
17.7969 -3.40911e+92 -1.84201e+93
17.8532 -2.74469e+92 -1.85163e+93
17.9098 5.90809e+91 -4.11787e+92
17.9667 7.72089e+91 2.111e+91
18.0239 -2.16909e+91 1.75457e+91
18.0815 -2.68248e+91 -3.18336e+90
18.1393 1.50631e+92 4.79829e+90
18.1975 4.19898e+92 -3.06081e+92
18.256 2.84609e+92 -1.71858e+92
18.3149 2.3563e+92 -3.51248e+92
18.3742 1.82166e+93 -1.52898e+93
18.4338 7.13988e+93 -3.54938e+93
18.4938 3.20806e+93 -9.35897e+92
18.5542 1.88439e+92 2.42137e+92
18.615 -2.96127e+91 -3.18555e+91
18.6762 4.50822e+92 7.53101e+92
18.7379 8.04667e+92 2.92995e+92
18.8 2.92933e+91 -1.19297e+92
18.8625 -1.42573e+92 -9.61178e+90
18.9255 1.0692e+92 6.05369e+91
18.9891 -1.252e+92 -2.19478e+92
19.0531 9.754e+92 5.53008e+92
19.1177 -5.29711e+92 -2.77043e+93
19.1828 -9.01523e+95 -2.31901e+95
19.2484 -7.85796e+93 -2.53758e+94
19.3147 -9.73156e+93 -4.81756e+94
19.3816 -3.02279e+92 -3.06298e+94
19.4491 2.3762e+93 -2.5197e+93
19.5173 2.95776e+92 9.25085e+92
19.5862 1.06253e+92 7.14686e+92
19.6558 2.0437e+92 -1.28173e+93
19.7262 1.7402e+93 1.03593e+93
19.7974 -4.30489e+92 -2.72917e+92
19.8694 7.02695e+92 1.99651e+93
19.9423 2.784e+93 -2.73981e+93
20.0162 4.43944e+93 1.61946e+94
20.091 6.13254e+92 2.2427e+94
20.1669 -4.00608e+92 3.0985e+93
20.244 -1.18073e+93 -1.83657e+93
20.3222 3.81701e+93 4.79943e+93
20.4016 -1.5612e+91 5.11095e+93
20.4825 1.39202e+94 7.41212e+93
20.5648 3.07286e+93 -1.50735e+93
20.6487 1.51759e+93 2.36113e+93
20.7344 -1.07263e+93 -3.7874e+93
20.8219 1.00414e+94 7.77348e+93
20.9115 -2.16315e+93 5.68928e+93
21.0034 8.6517e+93 5.43007e+94
21.0979 -2.1376e+94 3.14867e+94
21.1952 3.33985e+93 -5.27105e+94
21.2959 -2.94976e+94 -4.48584e+94
21.4004 -1.0891e+94 -7.83055e+93
21.5093 -2.43037e+93 4.64957e+91
21.6237 2.0867e+94 2.53498e+94
21.7448 -3.49577e+95 -8.97882e+94
21.8747 -1.30448e+95 -6.99912e+94
22.0165 2.56878e+94 2.27548e+94
22.1768 -5.02528e+93 1.83031e+94
22.3723 -6.48531e+94 1.28852e+94


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda2.0Nc1Quantum/vCLROffP_FRG.txt <==
-22.3723 -3.87011e+77 -1.94891e+77
-22.1768 4.64764e+76 -1.24544e+77
-22.0165 6.97211e+76 -4.20244e+76
-21.8747 4.20246e+76 -3.81662e+76
-21.7448 1.58516e+76 -3.4427e+76
-21.6237 -2.08032e+76 -2.3821e+76
-21.5093 -4.60262e+76 9.94898e+75
-21.4004 5.57546e+75 6.62458e+76
-21.2959 -2.23093e+76 6.33939e+76
-21.1952 3.11267e+76 5.55679e+76
-21.0979 -5.95905e+76 -2.40168e+76
-21.0034 -2.02834e+76 2.58618e+76
-20.9115 8.83037e+75 6.4285e+74
-20.8219 1.89128e+75 -1.3209e+76
-20.7344 -1.10016e+76 4.41038e+75
-20.6487 1.51295e+76 -2.57353e+75
-20.5648 -6.88543e+75 -2.10303e+76
-20.4825 2.73205e+76 4.34152e+76
-20.4016 -1.79695e+76 1.70809e+77
-20.3222 -2.73916e+76 3.83779e+76
-20.244 -5.12895e+76 6.64279e+76
-20.1669 -8.03064e+75 9.99151e+75
-20.091 -6.31064e+75 9.00483e+75
-20.0162 5.46962e+75 -1.47545e+75
-19.9423 -5.57837e+75 4.38957e+75
-19.8694 5.56601e+75 -3.04115e+74
-19.7974 -1.34655e+76 4.06891e+75
-19.7262 1.86455e+76 -1.53229e+76
-19.6558 2.4723e+76 3.38037e+76
-19.5862 -1.85165e+76 1.88343e+76
-19.5173 4.10283e+75 1.02918e+76
-19.4491 -8.61037e+75 9.42702e+75
-19.3816 -1.41895e+76 -1.36105e+76
-19.3147 -2.24719e+76 -4.01441e+75
-19.2484 -1.39587e+76 -3.5979e+75
-19.1828 1.67178e+76 2.74407e+76
-19.1177 9.58748e+75 -3.95627e+75
-19.0531 1.19314e+76 -5.37944e+75
-18.9891 -1.09984e+75 8.48287e+74
-18.9255 6.16347e+75 -7.37975e+75
-18.8625 6.30615e+75 1.09073e+76
-18.8 -1.39359e+76 3.50033e+75
-18.7379 8.48254e+76 1.3563e+77
-18.6762 6.08851e+77 5.53927e+77
-18.615 7.88824e+76 1.56812e+77
-18.5542 -1.03573e+77 4.34125e+77
-18.4938 3.75646e+77 3.38478e+77
-18.4338 8.48673e+77 4.80181e+77
-18.3742 5.77888e+77 4.45002e+77
-18.3149 -5.19671e+77 5.72122e+77
-18.256 -2.2652e+78 -1.00358e+77
-18.1975 -5.79344e+78 2.57371e+78
-18.1393 2.89851e+77 9.533e+77
-18.0815 1.21308e+79 -5.93031e+77
-18.0239 2.03822e+79 -8.87881e+78
-17.9667 -2.96521e+77 -2.97034e+78
-17.9098 -5.44248e+78 5.65848e+77
-17.8532 -2.70247e+78 -1.50888e+78
-17.7969 -1.36352e+78 -1.35775e+78
-17.7408 -2.00374e+77 -1.6066e+77
-17.6851 -2.2008e+78 -6.94348e+77
-17.6296 -1.19865e+78 -3.22844e+77
-17.5744 4.39283e+77 -1.36637e+78
-17.5195 -8.23174e+77 -4.56013e+77
-17.4648 -1.354e+78 2.77104e+78
-17.4104 -3.56323e+77 -6.41538e+77
-17.3562 4.28074e+78 3.10272e+78
-17.3022 1.06849e+79 3.49038e+78
-17.2485 1.51785e+79 -2.59506e+79
-17.195 5.73362e+78 -2.87401e+79
-17.1418 -2.01751e+79 -4.12092e+79
-17.0887 -3.10169e+79 -1.67242e+78
-17.0359 -2.43158e+79 1.12275e+79
-16.9833 -2.21645e+78 1.98755e+79
-16.9309 5.68366e+78 1.16926e+79
-16.8787 -5.30829e+77 2.68314e+78
-16.8268 -3.44201e+76 1.43922e+78
-16.775 -1.65815e+77 1.69692e+77
-16.7234 3.01977e+77 9.20343e+76
-16.672 1.24378e+78 -8.60366e+77
-16.6208 -1.89832e+78 -1.05011e+78
-16.5697 -1.88206e+78 -1.27843e+78
-16.5189 -5.87395e+77 -3.33628e+77
-16.4682 -5.30669e+77 -5.88404e+77
-16.4177 8.79604e+76 -1.32466e+78
-16.3674 8.19079e+77 -1.92919e+78
-16.3172 1.92355e+81 1.43233e+80
-16.2672 4.53442e+81 3.45582e+80
-16.2174 5.87259e+80 -1.46972e+80
-16.1677 3.40561e+80 -1.13999e+80
-16.1182 6.21481e+79 -4.09e+79
-16.0689 4.65898e+79 -3.16203e+79
-16.0197 3.72132e+79 -3.00738e+79
-15.9706 3.24715e+79 -2.62375e+79
-15.9217 1.61649e+79 -1.32979e+79
-15.873 4.38553e+79 -3.67892e+79
-15.8243 5.88945e+79 -5.3878e+79
-15.7759 2.09343e+79 -8.30238e+79
-15.7276 -6.57049e+77 -1.19303e+80
-15.6794 -9.50056e+79 -1.20895e+80
-15.6313 -6.39689e+79 -7.75594e+79
-15.5834 8.0081e+78 1.62818e+79
-15.5356 2.21156e+78 -5.94856e+77
-15.488 -4.27708e+79 -1.51254e+79
-15.4404 -1.98401e+79 1.33539e+79
-15.393 -1.82978e+79 2.15734e+79
-15.3458 5.79631e+78 2.08411e+79
-15.2986 6.17149e+78 2.722e+79
-15.2516 9.28465e+78 4.72546e+78
-15.2047 1.20426e+79 -5.36962e+78
-15.1579 2.54763e+79 -2.67057e+79
-15.1112 3.4163e+79 1.61745e+79
-15.0647 -4.79289e+79 1.1617e+80
-15.0182 9.69228e+78 -8.43584e+79
-14.9719 2.42864e+79 -2.45219e+80
-14.9257 7.85542e+79 -4.71791e+79
-14.8796 5.59898e+79 -1.90871e+79
-14.8336 7.71874e+78 2.73776e+79
-14.7877 5.31465e+79 5.16597e+79
-14.7419 4.6415e+79 1.59431e+79
-14.6962 -5.26025e+78 -3.11476e+79
-14.6506 -1.83476e+79 -4.82389e+77
-14.6052 -6.47212e+78 5.31856e+79
-14.5598 1.40727e+79 4.91428e+79
-14.5145 3.499e+79 7.41825e+79
-14.4693 1.87422e+79 4.76851e+79
-14.4243 9.05971e+78 4.09116e+79
-14.3793 -2.62167e+78 1.33506e+78
-14.3344 -1.8702e+79 -1.19025e+79
-14.2896 -1.95326e+79 -5.31291e+78
-14.2449 -5.40737e+78 -2.47425e+78
-14.2003 -1.21419e+78 -3.69028e+78
-14.1558 6.45609e+77 -3.89264e+78
-14.1113 2.82676e+78 1.1027e+79
-14.067 -1.30111e+78 1.21471e+79
-14.0227 -1.70054e+79 -1.65667e+79
-13.9786 -4.86087e+79 -7.88967e+77
-13.9345 8.20776e+78 4.27236e+78
-13.8905 5.12166e+79 3.64505e+78
-13.8466 2.55102e+79 6.96949e+78
-13.8028 1.4038e+79 -7.95331e+77
-13.759 6.09866e+78 -2.13246e+78
-13.7153 8.59836e+78 -3.71982e+78
-13.6718 7.24345e+79 -1.53804e+79
-13.6283 1.07565e+80 -8.88967e+78
-13.5848 1.13973e+79 -1.17865e+79
-13.5415 -1.33079e+79 -3.44329e+79
-13.4982 -2.32783e+78 -2.5012e+78
-13.455 2.44379e+78 1.18665e+79
-13.4119 6.99931e+78 4.25137e+78
-13.3689 3.90637e+78 4.0911e+78
-13.3259 3.13954e+78 1.59263e+79
-13.283 6.33732e+77 1.2401e+79
-13.2402 -1.93878e+79 4.25762e+78
-13.1974 -2.15513e+79 6.26732e+77
-13.1547 -2.44196e+78 -2.08206e+78
-13.1121 2.25849e+78 -1.13771e+78
-13.0696 3.03151e+78 1.27981e+78
-13.0271 6.28838e+77 -4.00463e+77
-12.9847 2.85155e+77 -4.69248e+77
-12.9424 -1.76447e+78 -3.68758e+77
-12.9001 -3.79191e+78 -8.00879e+77
-12.8579 -3.16726e+78 1.74586e+78
-12.8158 -3.22956e+78 3.20071e+78
-12.7737 -1.3769e+77 2.72146e+78
-12.7317 1.50723e+78 2.23365e+78
-12.6898 -6.36497e+78 5.69066e+78
-12.6479 -5.85523e+78 -1.21394e+78
-12.6061 -3.55352e+78 -2.8758e+78
-12.5643 -6.27518e+77 -5.31733e+78
-12.5226 -6.63645e+77 -4.55911e+78
-12.481 -1.92223e+78 -7.16878e+78
-12.4394 -3.02246e+78 -4.97425e+78
-12.3979 -2.90555e+78 1.06067e+78
-12.3565 -2.44459e+78 -7.95509e+77
-12.3151 -3.7172e+78 -1.47908e+78
-12.2738 7.37262e+78 5.6013e+78
-12.2325 1.3394e+79 2.81304e+79
-12.1913 5.80001e+79 1.01891e+80
-12.1501 3.86293e+79 7.40493e+79
-12.109 -4.47182e+77 1.20237e+79
-12.068 1.10397e+78 1.32012e+79
-12.027 -1.27309e+78 1.46388e+78
-11.986 -4.42342e+77 -1.07742e+78
-11.9452 -1.1583e+78 -6.65213e+77
-11.9043 -2.39819e+78 -1.89649e+76
-11.8636 -9.34947e+77 -8.33789e+77
-11.8228 -2.81158e+77 -1.8217e+78
-11.7822 -1.19053e+78 -1.22179e+78
-11.7415 -5.61288e+77 -3.28151e+77
-11.701 -2.45553e+77 -2.12009e+77
-11.6605 1.18945e+77 -4.1879e+77
-11.62 -1.24805e+77 4.77675e+77
-11.5796 4.52247e+77 9.07026e+77
-11.5392 1.62352e+77 1.15933e+78
-11.4989 3.0155e+79 4.63589e+76
-11.4587 6.37212e+78 3.42345e+78
-11.4184 1.78171e+78 -8.19116e+77
-11.3783 8.68356e+77 2.01558e+78
-11.3381 -1.65304e+77 1.09836e+79
-11.2981 -2.0359e+77 1.04258e+79
-11.2581 1.30098e+78 5.35356e+78
-11.2181 1.62349e+78 5.54818e+78
-11.1781 5.98194e+77 1.6267e+78
-11.1383 1.08713e+78 2.40703e+77
-11.0984 8.33032e+77 4.73118e+77
-11.0586 -6.05178e+76 4.75035e+77
-11.0189 -2.56183e+77 -2.01394e+77
-10.9792 2.68676e+77 7.06304e+77
-10.9395 4.46872e+77 9.34584e+77
-10.8999 7.07879e+77 4.10227e+77
-10.8603 1.11098e+78 1.2477e+77
-10.8208 9.33951e+77 -1.7243e+77
-10.7813 3.89784e+77 -5.16703e+77
-10.7418 5.33754e+77 -7.03504e+77
-10.7024 -2.69894e+77 -5.81357e+77
-10.6631 -6.23726e+77 -1.70617e+78
-10.6238 1.24492e+78 -4.29958e+78
-10.5845 1.02605e+78 -1.91193e+78
-10.5452 3.68693e+77 2.86083e+77
-10.506 4.46266e+77 6.70788e+76
-10.4669 1.50945e+77 -3.5565e+76
-10.4278 9.28618e+76 9.85149e+76
-10.3887 -2.9111e+76 9.04277e+76
-10.3496 -8.62214e+76 3.56692e+76
-10.3106 -6.21765e+75 -9.26164e+75
-10.2717 -2.91477e+74 -3.37965e+76
-10.2328 -7.19017e+76 -5.17165e+76
-10.1939 -1.53917e+76 -6.77905e+76
-10.155 1.8661e+75 -1.5639e+76
-10.1162 -1.94499e+76 1.1136e+77
-10.0774 -1.15418e+76 5.27834e+76
-10.0387 -2.74261e+76 -4.64169e+76
-10 -9.28395e+76 -3.70161e+76
-9.96134 -1.37079e+76 -1.06214e+76
-9.92271 3.40163e+76 1.7262e+75
-9.88412 -8.5526e+75 1.97675e+76
-9.84557 -5.02499e+76 3.72625e+76
-9.80704 -5.104e+76 2.82912e+76
-9.76856 -3.10602e+76 5.61778e+75
-9.73011 -1.62141e+76 7.91827e+75
-9.69169 3.43636e+76 -1.27405e+75
-9.65331 1.71981e+76 -9.29144e+75
-9.61496 -5.04586e+75 -9.96445e+75
-9.57664 -1.31107e+76 -1.4169e+76
-9.53836 -1.89452e+76 -2.35755e+76
-9.50011 -1.03856e+76 -2.2122e+76
-9.46189 -6.17768e+75 -9.63366e+75
-9.42371 -2.4085e+76 1.50791e+76
-9.38556 -4.17648e+75 2.79513e+76
-9.34744 4.23556e+75 2.45426e+76
-9.30935 -4.22515e+75 1.12041e+76
-9.2713 2.42631e+75 -1.81467e+76
-9.23327 1.39558e+75 -2.09896e+76
-9.19528 1.69143e+75 -3.86596e+75
-9.15732 6.50036e+75 -2.18839e+75
-9.11939 -6.43728e+76 -4.84697e+76
-9.08149 -5.59325e+76 -2.91757e+76
-9.04362 4.64328e+75 1.89953e+76
-9.00578 1.44367e+76 3.81029e+76
-8.96797 -2.51199e+75 3.56694e+76
-8.93019 -1.67367e+76 3.04314e+76
-8.89244 -1.67458e+76 3.68512e+76
-8.85471 -1.06393e+76 4.12004e+76
-8.81702 -4.83072e+74 3.75809e+76
-8.77936 -1.85747e+76 2.97241e+75
-8.74172 -1.40365e+76 -1.26361e+76
-8.70412 -2.1301e+75 -1.35771e+76
-8.66654 -1.14779e+76 -1.70266e+75
-8.62899 -1.82961e+76 5.51942e+75
-8.59146 -1.25976e+76 4.47052e+75
-8.55397 -6.02956e+75 1.27398e+74
-8.5165 -3.14092e+75 1.70379e+75
-8.47906 9.76801e+73 2.14436e+75
-8.44165 6.90763e+74 1.02026e+75
-8.40426 8.7411e+74 -5.1161e+74
-8.3669 5.81388e+75 -1.55687e+76
-8.32956 4.87495e+75 -1.58497e+76
-8.29226 -6.24894e+74 -9.32906e+74
-8.25497 -5.22018e+75 3.57829e+75
-8.21772 -7.18162e+75 4.49314e+75
-8.18049 -2.02586e+75 1.07719e+75
-8.14328 -9.43575e+74 -2.96241e+74
-8.1061 -6.45809e+74 -5.78383e+74
-8.06895 2.44083e+74 -6.57467e+74
-8.03182 7.21166e+74 -8.2414e+74
-7.99471 1.03263e+75 2.4475e+74
-7.95763 -5.59154e+74 5.18651e+75
-7.92058 -2.51519e+75 7.25195e+75
-7.88355 -6.66593e+75 2.12903e+75
-7.84654 -4.3783e+75 -1.41796e+75
-7.80955 -7.11972e+74 -2.65957e+75
-7.77259 -2.79613e+75 -1.00091e+75
-7.73566 -1.57235e+75 -4.38557e+74
-7.69874 -2.06073e+75 -6.60917e+74
-7.66185 -2.57997e+75 -1.31092e+75
-7.62498 -5.02344e+74 -3.27314e+75
-7.58814 2.11689e+75 -4.75896e+75
-7.55132 3.11776e+75 -1.26921e+74
-7.51452 1.78658e+75 2.29449e+75
-7.47774 1.61264e+75 1.45958e+75
-7.44099 2.04407e+75 1.54606e+75
-7.40425 7.9082e+74 6.53568e+74
-7.36754 4.00746e+73 -4.98074e+73
-7.33085 1.68843e+74 -1.59756e+74
-7.29418 3.77267e+74 8.99738e+73
-7.25754 2.9908e+74 -7.92885e+74
-7.22091 1.90783e+74 -2.01922e+75
-7.18431 1.69601e+74 -1.27577e+75
-7.14772 -1.62035e+74 -4.13269e+74
-7.11116 -2.31897e+74 -2.20228e+74
-7.07462 2.35345e+74 2.4732e+74
-7.0381 4.92536e+74 5.68264e+74
-7.00159 2.25411e+74 1.4479e+74
-6.96511 9.1719e+73 -9.29631e+73
-6.92865 -3.9259e+73 -6.20986e+73
-6.89221 1.33622e+74 -5.76353e+73
-6.85579 3.30326e+74 -1.21919e+74
-6.81938 6.37058e+74 4.11444e+74
-6.783 2.05024e+75 4.82367e+75
-6.74664 1.70849e+75 3.31674e+75
-6.71029 5.83678e+74 -1.64285e+75
-6.67397 5.27418e+74 -1.55067e+75
-6.63766 1.124e+74 -6.73515e+74
-6.60137 -2.2356e+73 1.30646e+74
-6.5651 -1.4821e+74 5.49818e+73
-6.52885 -7.11569e+73 2.29858e+73
-6.49262 -1.87111e+73 3.77613e+73
-6.4564 -1.39434e+73 2.33989e+73
-6.42021 -2.66311e+73 1.27168e+73
-6.38403 -6.53015e+73 -8.00373e+72
-6.34786 -3.40777e+75 -2.07645e+75
-6.31172 -2.02467e+75 -2.59084e+75
-6.27559 6.6755e+74 -5.20201e+75
-6.23949 3.42367e+75 -7.55154e+75
-6.20339 3.6887e+75 -6.86824e+75
-6.16732 1.28089e+75 -3.36806e+75
-6.13126 1.35617e+74 -1.23194e+75
-6.09522 1.87939e+75 -2.58032e+75
-6.05919 4.60324e+75 -4.81069e+75
-6.02319 3.20025e+75 -7.30762e+75
-5.9872 -8.07173e+76 -5.09461e+76
-5.95122 -1.78017e+77 -1.06625e+77
-5.91526 -1.76774e+77 -1.05268e+77
-5.87932 -8.42523e+76 -4.90114e+76
-5.84339 -6.11192e+75 -4.68937e+75
-5.80748 7.66991e+74 -6.32514e+74
-5.77158 4.47894e+74 -3.50321e+74
-5.7357 1.88645e+74 -2.66869e+74
-5.69984 6.53923e+73 -2.55818e+74
-5.66399 -3.52259e+73 -1.61838e+74
-5.62815 -9.54175e+73 -3.38688e+73
-5.59233 7.76208e+73 4.22253e+74
-5.55653 4.24864e+74 1.11532e+75
-5.52074 5.07023e+74 1.42068e+75
-5.48497 2.84132e+74 9.40978e+74
-5.4492 1.32467e+73 2.35821e+74
-5.41346 -1.11352e+74 2.06423e+73
-5.37773 -1.36075e+74 3.99703e+73
-5.34201 -1.17813e+74 6.46821e+73
-5.30631 1.30454e+74 -1.27982e+74
-5.27062 1.12389e+75 -8.65107e+74
-5.23494 2.09802e+75 -1.83444e+75
-5.19928 1.89361e+75 -1.85032e+75
-5.16363 7.87237e+74 -6.74711e+74
-5.128 2.82215e+73 2.41862e+74
-5.09237 7.50233e+73 2.1302e+74
-5.05677 1.50992e+74 1.26359e+74
-5.02117 1.58056e+74 3.90717e+73
-4.98559 9.09418e+73 -1.57514e+74
-4.95002 7.24929e+73 -4.30916e+74
-4.91446 1.17892e+74 -5.3105e+74
-4.87892 4.98868e+73 -2.62737e+74
-4.84339 -9.31874e+73 4.40133e+73
-4.80787 -1.08415e+74 8.75556e+73
-4.77237 -5.25111e+73 3.19556e+73
-4.73687 -1.08603e+73 3.53939e+72
-4.70139 1.19842e+72 1.67856e+72
-4.66592 6.4787e+72 -2.22533e+72
-4.63046 1.97142e+73 -2.82874e+72
-4.59502 -5.50066e+72 7.3703e+72
-4.55958 -2.10336e+74 -1.41149e+74
-4.52416 -4.20014e+74 -5.62111e+74
-4.48875 -4.33397e+74 -8.57708e+74
-4.45335 -2.56992e+74 -5.93146e+74
-4.41797 -4.22184e+73 -9.05499e+73
-4.38259 2.31379e+73 3.0577e+73
-4.34722 3.12829e+73 3.76657e+73
-4.31187 1.79548e+73 3.57197e+73
-4.27653 -2.10837e+73 3.76563e+72
-4.24119 -9.4659e+73 -6.36374e+73
-4.20587 -1.5335e+74 -1.14536e+74
-4.17056 -1.25839e+74 -9.74446e+73
-4.13526 -4.21535e+73 -3.44106e+73
-4.09997 -6.50511e+70 1.75557e+72
-4.06469 3.06539e+71 2.81093e+72
-4.02942 -1.62776e+72 3.28144e+72
-3.99416 -3.28706e+72 5.33216e+72
-3.95891 -4.06574e+72 4.50623e+72
-3.92367 -8.74407e+72 -1.12548e+72
-3.88844 -1.90007e+73 -1.07375e+73
-3.85322 -2.51048e+73 -1.6363e+73
-3.81801 -1.53981e+73 -8.03129e+72
-3.7828 -3.41467e+72 3.1136e+72
-3.74761 -6.86914e+71 4.99553e+72
-3.71243 -6.16257e+71 3.63529e+72
-3.67726 -1.20322e+72 1.84907e+72
-3.64209 -1.76785e+72 4.67604e+71
-3.60694 -2.10942e+72 -7.29567e+71
-3.57179 -7.10874e+71 -1.96888e+72
-3.53665 2.23793e+72 -2.62062e+72
-3.50152 2.48596e+72 -2.67574e+72
-3.4664 -6.76068e+71 -3.02712e+72
-3.43129 -2.46833e+72 -2.65313e+72
-3.39619 -1.94394e+72 -1.81206e+72
-3.36109 -1.21419e+72 -1.13225e+72
-3.32601 -5.7534e+71 -9.34593e+71
-3.29093 -3.37905e+71 -8.58177e+71
-3.25586 -3.78006e+71 -1.26147e+72
-3.2208 -1.11136e+72 -1.37268e+72
-3.18574 -2.0751e+72 -1.63415e+71
-3.1507 -2.20853e+72 2.94008e+72
-3.11566 -1.39546e+72 5.62615e+72
-3.08063 -8.96597e+71 4.79909e+72
-3.0456 -6.47165e+71 2.47146e+72
-3.01059 -6.04855e+71 5.29124e+71
-2.97558 -6.35814e+71 -4.08848e+71
-2.94058 -4.82365e+71 -4.93358e+71
-2.90558 -3.12985e+71 -1.38116e+71
-2.87059 -2.78028e+71 -6.19644e+69
-2.83561 -1.76126e+71 -1.04504e+70
-2.80064 9.67312e+69 -4.72511e+70
-2.76567 6.28716e+70 -6.71553e+70
-2.73071 -9.73533e+70 -8.24206e+70
-2.69576 -2.44286e+71 -5.86924e+70
-2.66081 -2.94849e+71 -5.34199e+70
-2.62587 -3.0509e+71 -5.25035e+70
-2.59094 -3.27227e+71 -5.17523e+70
-2.55601 -3.15336e+71 -6.08583e+70
-2.52109 -2.96846e+71 -5.48951e+70
-2.48617 -3.19857e+71 5.2669e+70
-2.45126 -3.62662e+71 2.05081e+71
-2.41636 -3.81638e+71 2.19309e+71
-2.38146 -3.52724e+71 5.49118e+70
-2.34657 -3.16157e+71 -4.50707e+70
-2.31168 -2.97779e+71 -4.14913e+70
-2.2768 -2.88086e+71 -2.80581e+70
-2.24192 -2.73748e+71 -1.54123e+70
-2.20705 -2.71969e+71 -3.65345e+70
-2.17219 -3.14513e+71 -7.97598e+70
-2.13733 -4.29119e+71 -9.8433e+70
-2.10247 -5.03797e+71 -8.1395e+70
-2.06762 -4.62897e+71 -5.77997e+70
-2.03278 -3.667e+71 -4.70875e+70
-1.99794 -3.09106e+71 -5.39215e+70
-1.9631 -2.9734e+71 -6.69374e+70
-1.92827 -2.91255e+71 -6.7435e+70
-1.89345 -2.87519e+71 -6.30922e+70
-1.85862 -2.9167e+71 -6.05297e+70
-1.82381 -2.83531e+71 -6.71552e+70
-1.78899 -2.44215e+71 -8.21514e+70
-1.75419 -1.76128e+71 -8.47803e+70
-1.71938 -1.31653e+71 -7.34635e+70
-1.68458 -1.70728e+71 -5.98808e+70
-1.64979 -2.60632e+71 -5.3887e+70
-1.61499 -3.05631e+71 -5.25862e+70
-1.58021 -3.07756e+71 -4.91463e+70
-1.54542 -3.04503e+71 -4.78551e+70
-1.51064 -2.93762e+71 -5.7719e+70
-1.47586 -2.7147e+71 -8.05039e+70
-1.44109 -8.99641e+70 -1.32659e+70
-1.40632 2.8445e+71 2.21056e+71
-1.37155 4.63295e+71 3.4769e+71
-1.33679 1.733e+71 1.9192e+71
-1.30203 -1.77526e+71 8.16775e+69
-1.26727 -3.04864e+71 -4.62683e+70
-1.23251 -3.147e+71 -3.69265e+70
-1.19776 -3.18983e+71 -2.72579e+70
-1.16301 -3.14638e+71 -1.24172e+70
-1.12827 -3.06144e+71 -2.6569e+68
-1.09352 -2.97554e+71 1.53317e+70
-1.05878 -2.95348e+71 1.41814e+69
-1.02405 -2.96813e+71 -4.44308e+70
-0.989309 -2.91374e+71 -7.70363e+70
-0.954576 -2.84548e+71 -8.73903e+70
-0.919844 -2.66213e+71 -9.13863e+70
-0.885115 -2.69054e+71 -1.14138e+71
-0.850388 -3.09e+71 -1.17535e+71
-0.815663 -3.6205e+71 -1.02284e+71
-0.78094 -3.60462e+71 -1.1225e+71
-0.746219 -3.12973e+71 -1.15013e+71
-0.711499 -2.76666e+71 -1.06093e+71
-0.676781 -2.94504e+71 -7.99033e+70
-0.642065 -3.43221e+71 -5.51273e+70
-0.60735 -3.71043e+71 -7.32327e+70
-0.572637 -3.59381e+71 -1.38328e+71
-0.537925 -3.38067e+71 -1.74099e+71
-0.503214 -3.67779e+71 -1.51532e+71
-0.468504 -4.37886e+71 -3.21559e+70
-0.433796 -4.06583e+71 4.01926e+70
-0.399089 -2.92975e+71 2.03099e+70
-0.364382 -1.90445e+71 -2.24431e+70
-0.329676 -1.89248e+71 -8.02118e+70
-0.294972 -2.41226e+71 -5.95728e+70
-0.260267 -2.56024e+71 9.06589e+69
-0.225564 -3.14731e+71 -3.85288e+70
-0.190861 -3.09864e+71 -6.23664e+70
-0.156158 -3.14323e+71 -7.19836e+70
-0.121456 -2.88717e+71 -7.29587e+70
-0.0867541 -2.22623e+71 -4.69289e+70
-0.0520524 -9.95808e+70 -2.24206e+70
-0.0173508 9.89177e+70 3.188e+70
0.0173508 2.03167e+71 1.15036e+70
0.0520524 6.97052e+70 -3.47078e+70
0.0867541 -1.22869e+71 -5.58641e+70
0.121456 -2.52177e+71 -3.43632e+70
0.156158 -2.96715e+71 -5.08255e+70
0.190861 -2.82731e+71 -1.11498e+71
0.225564 -1.56018e+71 -3.71423e+71
0.260267 3.84398e+70 -8.00788e+71
0.294972 1.01394e+71 -1.38045e+72
0.329676 -5.29908e+71 -2.55065e+72
0.364382 -1.66812e+72 -3.4644e+72
0.399089 -2.8197e+72 -3.48041e+72
0.433796 -3.22079e+72 -3.39601e+72
0.468504 -2.67062e+72 -2.4976e+72
0.503214 -1.49695e+72 -1.23259e+72
0.537925 -8.54036e+71 -5.7422e+71
0.572637 -5.76956e+71 -2.06896e+71
0.60735 -4.97361e+71 -7.01734e+70
0.642065 -5.07156e+71 -1.59202e+70
0.676781 -4.93757e+71 -5.94617e+69
0.711499 -4.3157e+71 2.14716e+71
0.746219 -3.46588e+71 4.65488e+71
0.78094 -5.02429e+71 6.2889e+71
0.815663 -3.32874e+71 1.26191e+72
0.850388 -6.19876e+70 1.42008e+72
0.885115 3.25413e+71 8.49504e+71
0.919844 8.90504e+71 2.14515e+71
0.954576 1.04283e+72 -6.28522e+71
0.989309 6.8398e+71 -3.7264e+71
1.02405 1.87382e+71 1.75192e+71
1.05878 -2.52067e+71 1.30361e+72
1.09352 -3.08905e+71 2.81532e+72
1.12827 -4.80208e+71 2.59142e+72
1.16301 -1.06516e+72 1.22412e+72
1.19776 -2.1133e+72 -1.38633e+72
1.23251 -3.30219e+72 -4.69159e+72
1.26727 -2.76991e+72 -5.01598e+72
1.30203 -2.4337e+72 -2.26054e+72
1.33679 -4.53959e+72 1.6404e+72
1.37155 -2.22334e+72 1.56157e+72
1.40632 1.89138e+72 8.45053e+71
1.44109 4.69175e+72 8.42777e+71
1.47586 7.14442e+72 -1.07177e+72
1.51064 7.47929e+72 -4.57259e+72
1.54542 4.57359e+72 -5.98052e+72
1.58021 1.6962e+72 -5.74942e+72
1.61499 9.49239e+71 -4.61519e+72
1.64979 2.1731e+71 -1.42528e+72
1.68458 -2.12517e+72 1.22305e+72
1.71938 -4.83618e+72 9.743e+71
1.75419 -5.26836e+72 -1.77275e+71
1.78899 -3.2159e+72 -9.00074e+71
1.82381 -1.52303e+72 5.2844e+71
1.85862 2.16832e+72 4.04622e+71
1.89345 5.34367e+72 -4.3415e+72
1.92827 9.43451e+72 -1.48545e+73
1.9631 1.2958e+73 -2.81007e+73
1.99794 1.74494e+73 -2.75666e+73
2.03278 3.36298e+73 2.25971e+71
2.06762 4.51785e+73 3.82801e+73
2.10247 4.55513e+73 4.03939e+73
2.13733 3.14506e+73 1.35782e+73
2.17219 1.45992e+73 -4.64883e+72
2.20705 1.55306e+73 -1.0358e+73
2.24192 4.85901e+72 -6.07116e+72
2.2768 -1.25351e+73 2.57427e+72
2.31168 -1.73196e+73 5.46996e+72
2.34657 -1.94416e+73 4.66021e+72
2.38146 -3.01574e+73 3.50277e+71
2.41636 -3.98019e+73 -6.22884e+72
2.45126 -3.30705e+73 -1.09674e+73
2.48617 -1.66994e+73 -6.42531e+72
2.52109 -1.44988e+73 3.64824e+71
2.55601 -6.77192e+72 -8.29461e+71
2.59094 4.24583e+73 5.52308e+72
2.62587 1.05784e+74 5.21796e+73
2.66081 1.32642e+74 1.03692e+74
2.69576 9.28644e+73 1.00617e+74
2.73071 3.71661e+73 6.69667e+73
2.76567 -2.83909e+72 2.92949e+73
2.80064 -1.75827e+73 4.33126e+73
2.83561 1.85207e+73 1.87909e+74
2.87059 6.81348e+73 3.64439e+74
2.90558 6.90705e+72 3.58802e+74
2.94058 -1.08656e+74 2.06521e+74
2.97558 -1.45916e+74 1.07012e+74
3.01059 -1.47703e+74 5.86422e+73
3.0456 -1.64957e+74 -5.48668e+73
3.08063 -7.35447e+73 -3.60149e+74
3.11566 9.34911e+73 -7.27887e+74
3.1507 2.39696e+74 -9.77839e+74
3.18574 1.47826e+74 -9.41569e+74
3.2208 -1.41043e+73 -5.21891e+74
3.25586 2.01248e+74 -1.16138e+74
3.29093 5.65608e+74 2.38045e+73
3.32601 6.38532e+74 6.01031e+73
3.36109 4.89821e+74 -1.32687e+73
3.39619 2.22857e+74 -1.55467e+74
3.43129 -3.67443e+73 -1.85019e+74
3.4664 -4.61757e+74 4.39054e+74
3.50152 -2.11756e+75 2.24731e+75
3.53665 -4.15257e+75 3.97937e+75
3.57179 -4.21437e+75 3.6175e+75
3.60694 -3.84914e+75 2.19856e+75
3.64209 -3.77052e+75 9.99426e+74
3.67726 -2.60219e+75 -5.9619e+73
3.71243 -6.90584e+74 -5.25984e+74
3.74761 2.31972e+74 -2.23725e+74
3.7828 -1.91282e+74 -6.0932e+74
3.81801 -1.38174e+75 -2.09459e+75
3.85322 -2.49968e+75 -3.87922e+75
3.88844 -2.2389e+75 -3.71598e+75
3.92367 -1.07183e+75 -2.06727e+75
3.95891 -3.95012e+74 -1.20447e+74
3.99416 3.05037e+73 2.11395e+74
4.02942 1.38371e+75 -2.10183e+75
4.06469 2.50152e+75 -3.85131e+75
4.09997 4.4558e+74 -3.67832e+75
4.13526 -6.6009e+75 -4.01027e+75
4.17056 -1.40002e+76 -4.43042e+75
4.20587 -1.30801e+76 -2.29458e+75
4.24119 -6.98894e+75 4.34837e+75
4.27653 -3.07941e+75 1.16529e+76
4.31187 -1.56454e+75 1.16926e+76
4.34722 -2.80026e+75 5.4939e+75
4.38259 -6.5786e+75 -2.01033e+74
4.41797 -8.29243e+75 -2.91738e+75
4.45335 -1.2588e+76 -4.60961e+75
4.48875 -2.13085e+76 -6.3288e+75
4.52416 -1.88619e+76 -5.64767e+75
4.55958 -5.30664e+74 -2.5071e+75
4.59502 1.60857e+76 -9.57858e+73
4.63046 1.0916e+76 3.38825e+75
4.66592 -3.22889e+76 1.57919e+76
4.70139 -1.12673e+77 4.59094e+76
4.73687 -1.67093e+77 7.12883e+76
4.77237 -1.2189e+77 4.97203e+76
4.80787 -3.92503e+76 1.51992e+75
4.84339 -3.46966e+76 -6.37158e+75
4.87892 -4.15083e+76 -6.85046e+73
4.91446 -5.19879e+76 1.86766e+76
4.95002 -2.23012e+76 9.25871e+76
4.98559 1.21177e+76 2.09144e+77
5.02117 -9.0499e+75 2.8658e+77
5.05677 -6.36727e+76 2.50722e+77
5.09237 -8.35107e+76 1.06003e+77
5.128 -4.95297e+76 4.1873e+76
5.16363 5.10531e+77 4.80213e+77
5.19928 1.53407e+78 1.16494e+78
5.23494 2.10471e+78 1.38256e+78
5.27062 1.45059e+78 8.94577e+77
5.30631 3.84102e+77 4.11428e+77
5.34201 1.74074e+77 4.68918e+77
5.37773 2.34952e+77 8.44304e+77
5.41346 3.55491e+77 1.05802e+78
5.4492 3.81168e+77 7.31927e+77
5.48497 -3.98799e+77 4.37242e+77
5.52074 -1.22025e+78 6.17279e+77
5.55653 -7.22278e+77 7.26859e+77
5.59233 1.50333e+78 2.27341e+77
5.62815 2.92091e+78 -3.73146e+77
5.66399 2.19772e+78 -1.13797e+77
5.69984 1.05559e+78 2.40574e+77
5.7357 3.63919e+77 1.46271e+77
5.77158 4.45268e+77 -3.58216e+77
5.80748 5.45625e+77 -1.02707e+78
5.84339 1.74512e+77 -1.28844e+78
5.87932 1.89285e+76 -3.93236e+76
5.91526 4.27094e+77 1.78999e+78
5.95122 7.76383e+77 2.49021e+78
5.9872 -2.8788e+77 1.68267e+78
6.02319 -2.37139e+78 9.79859e+77
6.05919 -7.45631e+78 -1.28193e+79
6.09522 -2.03671e+79 -5.38295e+79
6.13126 -2.7836e+79 -8.03199e+79
6.16732 -1.38471e+79 -6.76164e+79
6.20339 2.22454e+79 -3.25414e+79
6.23949 7.77128e+79 5.34403e+78
6.27559 1.52138e+80 -2.18305e+79
6.31172 2.31679e+80 -3.51744e+79
6.34786 3.03228e+80 1.75438e+79
6.38403 -4.45696e+78 5.63623e+77
6.42021 -1.16898e+78 3.20005e+78
6.4564 4.5152e+77 3.30658e+78
6.49262 3.0812e+78 3.3668e+78
6.52885 4.56039e+78 3.18723e+78
6.5651 4.84037e+78 3.44143e+77
6.60137 5.97694e+78 -3.04407e+78
6.63766 5.25046e+78 -3.07449e+78
6.67397 2.28618e+78 -1.49865e+78
6.71029 7.4971e+77 -9.9969e+77
6.74664 1.2468e+78 6.11742e+77
6.783 3.53132e+78 1.89043e+78
6.81938 3.79855e+78 2.39677e+78
6.85579 -7.73134e+78 1.2786e+79
6.89221 -2.48576e+79 2.96549e+79
6.92865 -2.58645e+79 3.11149e+79
6.96511 -1.17546e+79 2.08017e+79
7.00159 -2.83668e+78 1.51075e+79
7.0381 -2.62623e+78 -2.53594e+78
7.07462 -3.55816e+78 -3.72502e+79
7.11116 -9.33774e+78 -4.59988e+79
7.14772 -4.46874e+79 1.03851e+79
7.18431 -9.47992e+79 7.88778e+79
7.22091 -1.24442e+80 1.20887e+80
7.25754 -1.84906e+80 2.08068e+80
7.29418 -2.3643e+80 2.77563e+80
7.33085 -1.52807e+80 1.84036e+80
7.36754 -3.80951e+79 5.91321e+79
7.40425 1.49745e+79 2.1331e+79
7.44099 8.13561e+79 4.3143e+79
7.47774 1.44106e+80 7.56236e+79
7.51452 7.29584e+79 7.01602e+79
7.55132 -4.43816e+79 4.62089e+79
7.58814 -8.92721e+79 4.15747e+79
7.62498 -9.03061e+79 5.18285e+79
7.66185 -7.87791e+79 4.38012e+79
7.69874 -8.88071e+79 -1.07e+80
7.73566 -1.72555e+80 -4.6209e+80
7.77259 -2.07997e+80 -6.60734e+80
7.80955 -2.51684e+79 -4.41844e+80
7.84654 2.08016e+80 -2.12904e+80
7.88355 2.30158e+80 -9.37104e+79
7.92058 1.612e+80 4.67644e+78
7.95763 1.42835e+80 3.82487e+79
7.99471 2.34863e+80 -2.00778e+80
8.03182 3.84864e+80 -5.81439e+80
8.06895 2.80171e+80 -6.38624e+80
8.1061 -1.60328e+80 -4.47032e+80
8.14328 -4.6943e+80 -3.29094e+80
8.18049 -4.5477e+80 -1.19492e+80
8.21772 -4.1234e+80 1.37729e+80
8.25497 -3.02298e+80 -6.92002e+78
8.29226 -6.54157e+79 -6.86642e+80
8.32956 1.29642e+80 -1.19185e+81
8.3669 4.08845e+80 -1.15594e+81
8.40426 7.97974e+80 -1.17633e+81
8.44165 8.2623e+80 -6.12438e+80
8.47906 5.64585e+80 1.02704e+81
8.5165 4.61596e+80 2.09419e+81
8.55397 8.15473e+80 1.62068e+81
8.59146 1.36146e+81 1.01288e+81
8.62899 -5.90765e+80 -3.81539e+80
8.66654 -6.08651e+81 -3.55095e+81
8.70412 -8.97994e+81 -5.22033e+81
8.74172 -5.92783e+81 -3.34069e+81
8.77936 -2.74972e+81 -1.60045e+81
8.81702 1.13195e+81 -5.42343e+80
8.85471 7.72318e+81 1.49366e+81
8.89244 1.03727e+82 2.9233e+81
8.93019 6.98723e+81 3.56384e+81
8.96797 4.00859e+81 4.77024e+81
9.00578 -5.79467e+80 1.02745e+82
9.04362 -7.19166e+81 2.00851e+82
9.08149 -8.60143e+81 1.91125e+82
9.11939 -5.16731e+81 4.22241e+81
9.15732 -4.30349e+81 -4.66901e+81
9.19528 -1.22698e+82 2.06513e+81
9.23327 -2.30958e+82 1.20061e+82
9.2713 -1.91383e+82 7.82983e+81
9.30935 -5.32024e+81 -6.92412e+81
9.34744 2.25403e+81 -2.50012e+82
9.38556 5.07792e+81 -6.96388e+82
9.42371 5.20202e+81 -1.09187e+83
9.46189 -1.41469e+82 -6.75151e+82
9.50011 -4.48076e+82 -1.18921e+81
9.53836 -4.36028e+82 4.69051e+82
9.57664 -1.45835e+82 1.17606e+83
9.61496 9.18701e+81 1.48541e+83
9.65331 4.67322e+82 8.26698e+82
9.69169 8.56984e+82 1.61982e+82
9.73011 8.72475e+82 -6.98823e+82
9.76856 8.53985e+82 -1.9305e+83
9.80704 7.47657e+82 -2.27471e+83
9.84557 4.87643e+82 -2.12751e+83
9.88412 1.53462e+82 -1.37056e+83
9.92271 -7.46484e+82 2.03189e+83
9.96134 -1.77929e+83 5.05602e+83
10 -3.19341e+83 3.23531e+83
10.0387 -5.17109e+83 1.01729e+82
10.0774 -3.82339e+83 -2.34939e+82
10.1162 7.63489e+82 1.40509e+83
10.155 3.28857e+84 9.78295e+83
10.1939 1.43399e+85 3.70371e+84
10.2328 2.42598e+85 1.66853e+84
10.2717 2.72117e+85 -2.63428e+85
10.3106 3.08374e+85 -6.0365e+85
10.3496 2.2152e+85 -4.78147e+85
10.3887 6.39721e+84 -1.40841e+85
10.4278 -1.32855e+83 -1.13973e+84
10.4669 -7.78814e+83 -9.72173e+83
10.506 -1.08471e+84 -6.72811e+83
10.5452 -1.46061e+84 1.22002e+84
10.5845 -1.14021e+84 2.89179e+84
10.6238 3.53924e+84 3.03436e+84
10.6631 9.21476e+84 3.0893e+84
10.7024 6.91193e+84 2.33701e+84
10.7418 1.10201e+84 1.19103e+84
10.7813 2.9887e+84 1.51303e+84
10.8208 1.2905e+85 3.40342e+84
10.8603 1.55639e+85 3.85838e+84
10.8999 5.99809e+84 1.62718e+84
10.9395 -9.89303e+83 -1.43763e+83
10.9792 -2.20004e+84 -8.41201e+83
11.0189 -2.81652e+84 -1.31521e+84
11.0586 -3.702e+84 -1.49956e+84
11.0984 -4.97646e+84 -1.8536e+84
11.1383 -4.89367e+84 -3.20012e+84
11.1781 -4.41319e+84 -5.52673e+84
11.2181 -2.75726e+84 -5.1176e+84
11.2581 5.56803e+83 -2.37182e+84
11.2981 1.73016e+84 -8.81021e+83
11.3381 4.62714e+83 -4.0562e+83
11.3783 -2.38208e+83 -5.34188e+83
11.4184 2.50094e+83 -1.8732e+84
11.4587 9.1594e+83 -3.08656e+84
11.4989 2.05086e+84 -3.36079e+84
11.5392 3.08601e+84 -3.83448e+84
11.5796 1.62734e+84 -5.20789e+84
11.62 -8.96837e+83 -6.98279e+84
11.6605 -6.01747e+84 -5.59588e+84
11.701 -1.24822e+85 -2.73013e+84
11.7415 -4.07584e+84 5.78398e+84
11.7822 1.50973e+85 1.92348e+85
11.8228 3.13522e+85 7.06318e+84
11.8636 5.61115e+85 -2.98085e+85
11.9043 1.96312e+86 -4.18859e+85
11.9452 5.23591e+86 -3.22189e+85
11.986 5.33938e+86 -4.50063e+85
12.027 5.12058e+85 -1.01474e+86
12.068 -2.17207e+86 -1.27031e+86
12.109 -1.44511e+86 -8.25627e+85
12.1501 -7.49326e+85 -6.08598e+85
12.1913 -3.71778e+85 -9.73493e+85
12.2325 -2.52326e+85 -1.43837e+86
12.2738 -7.11447e+85 -2.00354e+86
12.3151 -1.06681e+86 -2.18513e+86
12.3565 -7.03871e+85 -5.06596e+85
12.3979 -2.15031e+85 3.70252e+85
12.4394 6.14536e+85 -3.12697e+86
12.481 9.14087e+85 -6.4186e+86
12.5226 -1.90761e+86 -4.12912e+86
12.5643 -4.47908e+86 -1.23193e+86
12.6061 -1.391e+86 2.32087e+85
12.6479 2.21981e+86 8.22675e+85
12.6898 1.46843e+86 -2.06023e+86
12.7317 -5.88092e+85 -6.16396e+86
12.7737 -4.52018e+86 -1.08099e+87
12.8158 -8.29215e+86 -1.42584e+87
12.8579 -5.95517e+86 -5.4977e+86
12.9001 -2.74503e+86 3.35736e+86
12.9424 -1.51017e+86 -4.18057e+86
12.9847 1.21255e+87 -1.28289e+87
13.0271 9.3549e+87 -3.87652e+86
13.0696 1.68377e+88 9.94149e+86
13.1121 1.03597e+88 2.66281e+87
13.1547 2.63151e+87 3.66833e+87
13.1974 -3.18943e+86 1.27004e+87
13.2402 -1.08307e+87 -1.3756e+87
13.283 2.59549e+87 -3.29066e+87
13.3259 4.87483e+87 -4.12219e+87
13.3689 4.20309e+86 -1.71091e+87
13.4119 -2.36812e+87 7.60739e+85
13.455 9.98816e+86 -2.08981e+86
13.4982 3.7659e+87 -9.92073e+86
13.5415 4.50478e+87 -2.54177e+87
13.5848 1.2812e+88 -1.92483e+87
13.6283 3.51679e+88 2.45475e+87
13.6718 3.84656e+88 3.56806e+87
13.7153 1.84626e+88 5.99592e+86
13.759 4.10507e+87 -9.60496e+86
13.8028 -6.23848e+87 -1.1235e+87
13.8466 -3.77789e+87 1.2856e+87
13.8905 5.74589e+87 4.75107e+87
13.9345 3.22935e+87 -2.01717e+87
13.9786 -5.55061e+87 -1.24249e+88
14.0227 -1.97747e+88 -1.19398e+88
14.067 -3.04316e+88 -8.34302e+87
14.1113 -1.37335e+88 -2.96748e+87
14.1558 3.77632e+88 -6.08083e+88
14.2003 1.75315e+89 -2.93448e+89
14.2449 2.16276e+89 -3.55678e+89
14.2896 8.55648e+88 -1.11355e+89
14.3344 1.17975e+88 -4.394e+88
14.3793 -7.24525e+87 -1.55566e+89
14.4243 -3.69995e+88 -1.81875e+89
14.4693 -6.76189e+88 -1.57502e+89
14.5145 -1.67283e+88 -8.32618e+88
14.5598 5.93294e+88 -1.81115e+88
14.6052 1.29092e+89 -3.68502e+88
14.6506 1.59582e+89 -1.76376e+88
14.6962 1.1352e+89 1.08592e+89
14.7419 2.71411e+89 -8.13445e+88
14.7877 6.4542e+89 -6.11241e+89
14.8336 5.36015e+89 -6.19084e+89
14.8796 2.15031e+89 -3.7551e+89
14.9257 1.52784e+89 -1.92496e+89
14.9719 1.11749e+89 -1.00684e+89
15.0182 -8.75212e+88 -1.81767e+89
15.0647 -4.13225e+88 -1.07282e+89
15.1112 2.97103e+89 1.62433e+89
15.1579 8.46531e+88 -9.05095e+88
15.2047 -3.23281e+89 -4.87383e+89
15.2516 -5.77662e+88 4.82109e+88
15.2986 3.10922e+89 2.99517e+89
15.3458 5.63405e+89 -5.45833e+89
15.393 1.28888e+89 -6.62503e+89
15.4404 -7.95839e+89 -2.08175e+89
15.488 -3.03814e+89 -1.06077e+90
15.5356 1.42461e+89 -1.80048e+90
15.5834 -1.05674e+90 -6.59183e+89
15.6313 -1.13439e+90 1.79699e+88
15.6794 1.56785e+89 -6.53419e+88
15.7276 1.65329e+89 -4.85723e+89
15.7759 -3.89685e+89 -7.69972e+89
15.8243 -1.00483e+90 -1.54234e+89
15.873 -7.37118e+89 3.14479e+89
15.9217 3.2585e+89 4.53175e+89
15.9706 -6.66402e+88 -1.29781e+89
16.0197 -2.15572e+89 -4.16433e+89
16.0689 1.31907e+90 2.38872e+89
16.1182 -1.53934e+90 -8.42032e+90
16.1677 -7.08584e+90 -2.03737e+91
16.2174 -7.42697e+90 -8.67393e+90
16.2672 -4.49421e+90 7.78114e+89
16.3172 1.25038e+90 1.97265e+89
16.3674 5.62472e+89 2.39779e+90
16.4177 1.41996e+90 5.77646e+90
16.4682 1.21557e+91 8.42467e+90
16.5189 7.56781e+90 7.87423e+90
16.5697 -1.63271e+91 3.25361e+90
16.6208 -6.99486e+91 -8.83126e+90
16.672 -5.39189e+91 -9.67588e+90
16.7234 5.08332e+90 6.16766e+90
16.775 -6.64177e+91 4.49784e+91
16.8268 -7.12483e+91 5.13809e+91
16.8787 1.62198e+91 1.89405e+91
16.9309 -9.60779e+89 3.65024e+90
16.9833 -1.17714e+91 2.03725e+90
17.0359 1.32527e+91 7.64098e+90
17.0887 -1.15672e+90 -9.90778e+90
17.1418 -1.042e+91 -5.39482e+90
17.195 1.13866e+90 2.03368e+91
17.2485 2.63273e+91 -2.38229e+91
17.3022 8.84948e+90 -3.21622e+91
17.3562 -3.45504e+91 4.96987e+90
17.4104 6.22706e+90 1.7678e+91
17.4648 6.21142e+90 9.64822e+90
17.5195 2.48108e+91 3.99489e+91
17.5744 1.82969e+92 1.99701e+92
17.6296 -1.26398e+91 1.35463e+92
17.6851 -1.77148e+92 4.82498e+91
17.7408 -5.88887e+91 -1.52778e+92
17.7969 -3.40911e+92 -1.84201e+93
17.8532 -2.74469e+92 -1.85163e+93
17.9098 5.90809e+91 -4.11787e+92
17.9667 7.72089e+91 2.111e+91
18.0239 -2.16909e+91 1.75457e+91
18.0815 -2.68248e+91 -3.18336e+90
18.1393 1.50631e+92 4.79829e+90
18.1975 4.19898e+92 -3.06081e+92
18.256 2.84609e+92 -1.71858e+92
18.3149 2.3563e+92 -3.51248e+92
18.3742 1.82166e+93 -1.52898e+93
18.4338 7.13988e+93 -3.54938e+93
18.4938 3.20806e+93 -9.35897e+92
18.5542 1.88439e+92 2.42137e+92
18.615 -2.96127e+91 -3.18555e+91
18.6762 4.50822e+92 7.53101e+92
18.7379 8.04667e+92 2.92995e+92
18.8 2.92933e+91 -1.19297e+92
18.8625 -1.42573e+92 -9.61178e+90
18.9255 1.0692e+92 6.05369e+91
18.9891 -1.252e+92 -2.19478e+92
19.0531 9.754e+92 5.53008e+92
19.1177 -5.29711e+92 -2.77043e+93
19.1828 -9.01523e+95 -2.31901e+95
19.2484 -7.85796e+93 -2.53758e+94
19.3147 -9.73156e+93 -4.81756e+94
19.3816 -3.02279e+92 -3.06298e+94
19.4491 2.3762e+93 -2.5197e+93
19.5173 2.95776e+92 9.25085e+92
19.5862 1.06253e+92 7.14686e+92
19.6558 2.0437e+92 -1.28173e+93
19.7262 1.7402e+93 1.03593e+93
19.7974 -4.30489e+92 -2.72917e+92
19.8694 7.02695e+92 1.99651e+93
19.9423 2.784e+93 -2.73981e+93
20.0162 4.43944e+93 1.61946e+94
20.091 6.13254e+92 2.2427e+94
20.1669 -4.00608e+92 3.0985e+93
20.244 -1.18073e+93 -1.83657e+93
20.3222 3.81701e+93 4.79943e+93
20.4016 -1.5612e+91 5.11095e+93
20.4825 1.39202e+94 7.41212e+93
20.5648 3.07286e+93 -1.50735e+93
20.6487 1.51759e+93 2.36113e+93
20.7344 -1.07263e+93 -3.7874e+93
20.8219 1.00414e+94 7.77348e+93
20.9115 -2.16315e+93 5.68928e+93
21.0034 8.6517e+93 5.43007e+94
21.0979 -2.1376e+94 3.14867e+94
21.1952 3.33985e+93 -5.27105e+94
21.2959 -2.94976e+94 -4.48584e+94
21.4004 -1.0891e+94 -7.83055e+93
21.5093 -2.43037e+93 4.64957e+91
21.6237 2.0867e+94 2.53498e+94
21.7448 -3.49577e+95 -8.97882e+94
21.8747 -1.30448e+95 -6.99912e+94
22.0165 2.56878e+94 2.27548e+94
22.1768 -5.02528e+93 1.83031e+94
22.3723 -6.48531e+94 1.28852e+94


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda2.0Nc1QuantumOneLoop/DeltaGammaFX_0_FRG.txt <==
9.995 -0.0507713 -0.0507668
9.99 -0.371785 -0.370928
9.985 -0.636194 -0.634605
9.98 -0.799152 -0.797098
9.975 -0.853483 -0.851266
9.97 -0.823482 -0.821341
9.965 -0.743727 -0.741801
9.96 -0.642862 -0.641207
9.955 -0.53877 -0.537393
9.95 -0.440403 -0.439284
9.945 -0.351081 -0.350195
9.94 -0.271106 -0.270426
9.935 -0.19935 -0.198853
9.93 -0.134113 -0.133781
9.925 -0.0735318 -0.0733546
9.92 -0.0157598 -0.0157305
9.915 0.0409796 0.0408623
9.91 0.0983786 0.0981105
9.905 0.158038 0.15761
9.9 0.221436 0.220833
9.895 0.28983 0.289033
9.89 0.364068 0.363054
9.885 0.444228 0.442974
9.88 0.529045 0.527534
9.875 0.61506 0.613292
9.87 0.695511 0.693528
9.865 0.759189 0.7571
9.86 0.789768 0.787781
9.855 0.766646 0.765076
9.85 0.668688 0.667901
9.845 0.481998 0.482276
9.84 0.210908 0.21228
9.835 -0.112873 -0.110696
9.83 -0.432191 -0.429679
9.825 -0.68407 -0.681631
9.82 -0.828875 -0.826711
9.815 -0.865997 -0.864131
9.81 -0.823602 -0.821991
9.805 -0.736667 -0.735269
9.8 -0.632451 -0.631244
9.795 -0.527254 -0.526225
9.79 -0.428868 -0.428009
9.785 -0.339919 -0.33922
9.78 -0.260332 -0.259784
9.775 -0.188793 -0.188389
9.77 -0.123517 -0.123248
9.765 -0.0626016 -0.0624611
9.76 -0.00417925 -0.00416299
9.755 0.0535383 0.0534332
9.75 0.112251 0.112026
9.745 0.173559 0.173214
9.74 0.23892 0.238457
9.735 0.309536 0.308955
9.73 0.386125 0.38543
9.725 0.468524 0.467717
9.72 0.555051 0.554133
9.715 0.641594 0.640554
9.71 0.720471 0.719268
9.705 0.779328 0.777868
9.7 0.800695 0.798812
9.695 0.763302 0.760785
9.69 0.64657 0.643285
9.685 0.439195 0.435295
9.68 0.150382 0.14646
9.675 -0.182246 -0.185289
9.67 -0.497618 -0.499023
9.665 -0.734058 -0.73365
9.66 -0.858337 -0.856552
9.655 -0.876968 -0.874492
9.65 -0.821775 -0.819184
9.645 -0.727695 -0.725323
9.64 -0.620304 -0.618286
9.635 -0.514186 -0.512543
9.63 -0.415933 -0.414634
9.625 -0.327467 -0.326468
9.62 -0.248341 -0.247599
9.615 -0.177061 -0.17654
9.61 -0.111755 -0.111429
9.605 -0.0504838 -0.0503354
9.6 0.00863823 0.00861717
9.595 0.0674098 0.0672198
9.59 0.127535 0.127169
9.585 0.190609 0.190052
9.58 0.258059 0.257288
9.575 0.331007 0.329994
9.57 0.410014 0.408724
9.565 0.49462 0.493023
9.56 0.582657 0.580737
9.555 0.669269 0.667053
9.55 0.745763 0.743359
9.545 0.798587 0.79624
9.54 0.809163 0.807292
9.535 0.755752 0.754917
9.53 0.618733 0.619468
9.525 0.389958 0.392475
9.52 0.0840224 0.0879682
9.515 -0.255412 -0.250878
9.51 -0.563961 -0.559741
9.505 -0.782419 -0.779034
9.5 -0.884871 -0.882355
9.495 -0.884922 -0.883051
9.49 -0.817437 -0.815975
9.485 -0.716794 -0.715589
9.48 -0.606674 -0.605652
9.475 -0.499921 -0.499053
9.47 -0.401966 -0.401241
9.465 -0.314066 -0.313478
9.46 -0.235428 -0.234975
9.455 -0.164391 -0.164068
9.45 -0.0990072 -0.0988111
9.445 -0.0373035 -0.0372318
9.44 0.0226231 0.0225725
9.435 0.0825809 0.0824088
9.43 0.144277 0.143984
9.425 0.209295 0.208881
9.42 0.279019 0.278485
9.415 0.354475 0.353822
9.41 0.436021 0.435252
9.405 0.522845 0.521961
9.4 0.612193 0.611187
9.395 0.698348 0.697185
9.39 0.771459 0.770058
9.385 0.816654 0.814853
9.38 0.814238 0.811792
9.375 0.742215 0.738875
9.37 0.582503 0.578207
9.365 0.33103 0.32615
9.36 0.0086951 0.00410364
9.355 -0.334588 -0.337834
9.35 -0.632135 -0.633371
9.345 -0.829012 -0.828314
9.34 -0.907811 -0.905821
9.335 -0.889076 -0.886542
9.33 -0.809883 -0.807345
9.325 -0.703396 -0.701131
9.32 -0.591127 -0.589233
9.315 -0.48414 -0.482616
9.31 -0.386734 -0.385544
9.305 -0.299543 -0.298641
9.3 -0.221459 -0.220805
9.295 -0.150676 -0.150238
9.29 -0.0851818 -0.0849369
9.285 -0.0229762 -0.0229119
9.28 0.0378562 0.0377442
9.275 0.0991292 0.0988366
9.27 0.162547 0.162062
9.265 0.229673 0.228973
9.26 0.301833 0.30089
9.255 0.379922 0.378702
9.25 0.464054 0.46252
9.245 0.552992 0.551117
9.24 0.643311 0.641104
9.235 0.728325 0.725868
9.23 0.796949 0.794452
9.225 0.832986 0.830853
9.22 0.815752 0.814587
9.215 0.723343 0.723833
9.21 0.539755 0.542366
9.205 0.2656 0.270206
9.2 -0.0715526 -0.0657963
9.195 -0.415799 -0.410111
9.19 -0.699212 -0.694546
9.185 -0.87244 -0.869091
9.18 -0.92711 -0.924837
9.175 -0.890178 -0.888583
9.17 -0.800135 -0.798914
9.165 -0.688492 -0.687482
9.16 -0.574508 -0.573642
9.155 -0.467516 -0.466774
9.15 -0.370757 -0.370136
9.145 -0.284292 -0.283793
9.14 -0.206732 -0.206355
9.135 -0.136138 -0.135883
9.13 -0.0704414 -0.070308
9.125 -0.00761849 -0.00760419
9.12 0.0542576 0.0541549
9.115 0.117005 0.116788
9.11 0.18232 0.181992
9.105 0.251735 0.251302
9.1 0.326497 0.325968
9.095 0.407339 0.406724
9.09 0.494071 0.493382
9.085 0.584945 0.584185
9.08 0.67575 0.674898
9.075 0.758696 0.75767
9.07 0.821331 0.819947
9.065 0.846079 0.844011
9.06 0.811399 0.808214
9.055 0.695906 0.691252
9.05 0.486477 0.48043
9.045 0.189425 0.182777
9.04 -0.1603 -0.166153
9.035 -0.501133 -0.504843
9.03 -0.765561 -0.766583
9.025 -0.911823 -0.910604
9.02 -0.941324 -0.938823
9.015 -0.886704 -0.883803
9.01 -0.786826 -0.784069
9.005 -0.670952 -0.668578
9 -0.555916 -0.55398
8.995 -0.44934 -0.447817
8.99 -0.353473 -0.352309
8.985 -0.267859 -0.266998
8.98 -0.190861 -0.190259
8.975 -0.120435 -0.120057
8.97 -0.0544675 -0.0542925
8.965 0.00908118 0.00906488
8.96 0.0721439 0.0719379
8.955 0.136537 0.136134
8.95 0.203943 0.203325
8.945 0.275847 0.274988
8.94 0.353394 0.352259
8.935 0.43711 0.435659
8.93 0.52644 0.524637
8.925 0.619038 0.616867
8.92 0.7098 0.707299
8.915 0.78973 0.787043
8.91 0.844961 0.842403
8.905 0.856601 0.854704
8.9 0.802495 0.801966
8.895 0.662241 0.663742
8.89 0.426222 0.429994
8.885 0.107029 0.112583
8.88 -0.252836 -0.246634
8.875 -0.586802 -0.581176
8.87 -0.829234 -0.824889
8.865 -0.947231 -0.94419
8.86 -0.951945 -0.949846
8.855 -0.880732 -0.879197
8.85 -0.772024 -0.770808
8.845 -0.652565 -0.651549
8.84 -0.536802 -0.535939
8.835 -0.430762 -0.430038
8.83 -0.335786 -0.335198
8.825 -0.250958 -0.250504
8.82 -0.174425 -0.174103
8.815 -0.104045 -0.103855
8.81 -0.0376697 -0.0376097
8.805 0.0267578 0.0266878
8.8 0.0911741 0.090974
8.795 0.157391 0.15706
8.79 0.227066 0.226603
8.785 0.301622 0.301027
8.78 0.382067 0.381341
8.775 0.46867 0.467814
8.77 0.56043 0.559445
8.765 0.654294 0.653172
8.76 0.744129 0.742839
8.755 0.819598 0.818061
8.75 0.865331 0.863395
8.745 0.86118 0.858618
8.74 0.784713 0.781296
8.735 0.617239 0.61292
8.73 0.353742 0.348882
8.725 0.014137 0.00957075
8.72 -0.351323 -0.354578
8.715 -0.672413 -0.673694
8.71 -0.887898 -0.887252
8.705 -0.97551 -0.973556
8.7 -0.955836 -0.953316
8.695 -0.869518 -0.866976
8.69 -0.753468 -0.751189
8.685 -0.63152 -0.629606
8.68 -0.515731 -0.514186
8.675 -0.410635 -0.409424
8.67 -0.316766 -0.315847
8.665 -0.232813 -0.232146
8.66 -0.156747 -0.156301
8.655 -0.086356 -0.0861083
8.65 -0.019465 -0.0194023
8.645 0.0459889 0.045872
8.64 0.111942 0.111643
8.635 0.180192 0.179703
8.63 0.252362 0.251666
8.625 0.329789 0.328863
8.62 0.413308 0.412127
8.615 0.502872 0.501409
8.61 0.596952 0.59519
8.605 0.691679 0.689626
8.6 0.779772 0.777493
8.595 0.849459 0.847111
8.59 0.883863 0.881735
8.585 0.861736 0.860256
8.58 0.760761 0.760421
8.575 0.564618 0.565785
8.57 0.273649 0.276337
8.565 -0.0843969 -0.0806275
8.56 -0.451778 -0.44765
8.555 -0.755993 -0.752158
8.55 -0.942066 -0.938845
8.545 -0.999131 -0.996531
8.54 -0.95635 -0.954241
8.535 -0.856397 -0.854653
8.53 -0.73404 -0.732582
8.525 -0.610152 -0.608935
8.52 -0.494546 -0.493543
8.515 -0.390409 -0.389602
8.51 -0.297564 -0.296937
8.505 -0.214355 -0.213898
8.5 -0.138603 -0.138305
8.495 -0.0680333 -0.0678867
8.49 -0.000449925 -0.000450726
8.485 0.0662158 0.0660698
8.48 0.133895 0.133604
8.475 0.204368 0.20393
8.47 0.279204 0.278616
8.465 0.359626 0.358886
8.46 0.446251 0.445355
8.455 0.538644 0.537591
8.45 0.634646 0.63343
8.445 0.729447 0.728057
8.44 0.814492 0.812894
8.435 0.876482 0.874605
8.43 0.897055 0.894781
8.425 0.854107 0.851301
8.42 0.726018 0.722626
8.415 0.499768 0.495981
8.41 0.18214 0.178502
8.405 -0.190647 -0.193353
8.4 -0.553968 -0.555088
8.395 -0.835241 -0.834623
8.39 -0.988326 -0.986382
8.385 -1.01452 -1.01191
8.38 -0.95025 -0.947542
8.375 -0.838627 -0.836151
8.37 -0.711499 -0.709389
8.365 -0.586658 -0.584936
8.36 -0.4718 -0.470436
8.355 -0.36891 -0.367859
8.35 -0.277203 -0.276424
8.345 -0.194746 -0.194204
8.34 -0.119242 -0.118911
8.335 -0.0483758 -0.0482404
8.33 0.0200593 0.0200081
8.325 0.0881309 0.0878935
8.32 0.157759 0.157329
8.315 0.230693 0.230055
8.31 0.30843 0.307564
8.305 0.392047 0.390926
8.3 0.481888 0.480482
8.295 0.577051 0.575334
8.29 0.674643 0.672605
8.285 0.768794 0.76646
8.28 0.849565 0.847028
8.275 0.902083 0.899546
8.27 0.90659 0.904389
8.265 0.840426 0.839005
8.26 0.683223 0.683017
8.255 0.426034 0.427264
8.25 0.0828221 0.0853334
8.245 -0.30146 -0.298177
8.24 -0.656093 -0.652661
8.235 -0.910399 -0.907268
8.23 -1.02893 -1.02626
8.225 -1.0251 -1.02286
8.22 -0.941128 -0.939239
8.215 -0.819376 -0.817775
8.21 -0.688412 -0.68706
8.205 -0.563049 -0.561924
8.2 -0.449057 -0.448142
8.195 -0.347365 -0.346643
8.19 -0.256665 -0.256125
8.185 -0.174789 -0.174419
8.18 -0.0993444 -0.099137
8.175 -0.0279822 -0.0279322
8.17 0.0415127 0.0414074
8.165 0.111204 0.110942
8.16 0.182993 0.182572
8.155 0.258586 0.257999
8.15 0.339383 0.338625
8.145 0.426273 0.425336
8.14 0.519262 0.518141
8.135 0.616892 0.615585
8.13 0.715422 0.713933
8.125 0.807797 0.806134
8.12 0.882596 0.88077
8.115 0.923368 0.92139
8.11 0.909119 0.907011
8.105 0.817069 0.814883
8.1 0.628869 0.626748
8.095 0.340658 0.338876
8.09 -0.0255366 -0.0265973
8.085 -0.415966 -0.415963
8.08 -0.755325 -0.754157
8.075 -0.977675 -0.975574
8.07 -1.06021 -1.05762
8.065 -1.02783 -1.02516
8.06 -0.926565 -0.924109
8.055 -0.79671 -0.794587
8.05 -0.663223 -0.66146
8.045 -0.538067 -0.536644
8.04 -0.42529 -0.424172
8.035 -0.324919 -0.324068
8.03 -0.235219 -0.234604
8.025 -0.153839 -0.153434
8.02 -0.0783169 -0.0781035
8.015 -0.00628487 -0.00625171
8.01 0.0644726 0.0643312
8.005 0.136008 0.135692
8 0.210195 0.209701
7.995 0.288678 0.287997
7.99 0.37273 0.371852
7.985 0.463003 0.461914
7.98 0.55909 0.557777
7.975 0.658878 0.657328
7.97 0.757653 0.755858
7.965 0.847052 0.845011
7.96 0.914092 0.911809
7.955 0.940765 0.938263
7.95 0.905069 0.902403
7.945 0.784604 0.7819
7.94 0.563869 0.56137
7.935 0.245066 0.243139
7.93 -0.141042 -0.141989
7.925 -0.532239 -0.531935
7.92 -0.85054 -0.849025
7.915 -1.03747 -1.0351
7.91 -1.08401 -1.08127
7.905 -1.02516 -1.02247
7.9 -0.908909 -0.90649
7.895 -0.772567 -0.770511
7.89 -0.637435 -0.635748
7.885 -0.512858 -0.511511
7.88 -0.401377 -0.400333
7.875 -0.302257 -0.301477
7.87 -0.213412 -0.212867
7.865 -0.132345 -0.132011
7.86 -0.0565412 -0.0564059
7.855 0.0163789 0.0163226
7.85 0.0886267 0.0883778
7.845 0.162237 0.161788
7.84 0.239047 0.238382
7.835 0.320614 0.319712
7.83 0.408052 0.406886
7.825 0.501716 0.500258
7.82 0.600708 0.598935
7.815 0.702151 0.700057
7.81 0.800243 0.797863
7.805 0.885212 0.882657
7.8 0.942472 0.93997
7.795 0.952563 0.950488
7.79 0.8928 0.891639
7.785 0.741804 0.742027
7.78 0.487843 0.489683
7.775 0.140126 0.143388
7.77 -0.26145 -0.257372
7.765 -0.64706 -0.642917
7.76 -0.938496 -0.934833
7.755 -1.08743 -1.08442
7.75 -1.09902 -1.09659
7.745 -1.01644 -1.01444
7.74 -0.887743 -0.886064
7.735 -0.746588 -0.745174
7.73 -0.610709 -0.609529
7.725 -0.487101 -0.486136
7.72 -0.377021 -0.376255
7.715 -0.279102 -0.278524
7.71 -0.190983 -0.190581
7.705 -0.110053 -0.109819
7.7 -0.0337663 -0.0336929
7.695 0.0402616 0.040179
7.69 0.114231 0.113996
7.685 0.190152 0.189765
7.68 0.269805 0.269268
7.675 0.354639 0.353953
7.67 0.445558 0.444727
7.665 0.542558 0.541585
7.66 0.644154 0.643042
7.655 0.746591 0.745331
7.65 0.842857 0.84141
7.645 0.921676 0.91995
7.64 0.966855 0.964673
7.635 0.957643 0.954751
7.63 0.871092 0.867245
7.625 0.687595 0.682763
7.62 0.400186 0.394787
7.615 0.02594 0.0208992
7.61 -0.385969 -0.389519
7.605 -0.759373 -0.760664
7.6 -1.01862 -1.01768
7.595 -1.12793 -1.12547
7.59 -1.10626 -1.10318
7.585 -1.00278 -0.999726
7.58 -0.863958 -0.861257
7.575 -0.719409 -0.717168
7.57 -0.583482 -0.581692
7.565 -0.4611 -0.459713
7.56 -0.352435 -0.351393
7.555 -0.255608 -0.254863
7.55 -0.16804 -0.167554
7.545 -0.0870403 -0.0867873
7.54 -0.0100424 -0.0100075
7.535 0.0653351 0.0651568
7.53 0.141275 0.140879
7.525 0.219752 0.219125
7.52 0.302472 0.301592
7.515 0.390744 0.389581
7.51 0.485215 0.483736
7.505 0.585448 0.58362
7.5 0.689283 0.687091
7.495 0.791982 0.789449
7.49 0.885231 0.882461
7.485 0.956214 0.953443
7.48 0.987203 0.984848
7.475 0.956402 0.955053
7.47 0.841072 0.841366
7.465 0.624073 0.626433
7.46 0.30396 0.308295
7.455 -0.0938326 -0.0882194
7.45 -0.511047 -0.505209
7.445 -0.86661 -0.861466
7.44 -1.09002 -1.08597
7.435 -1.15966 -1.15663
7.43 -1.10724 -1.10492
7.425 -0.985696 -0.983845
7.42 -0.838748 -0.837224
7.415 -0.691873 -0.690605
7.41 -0.556325 -0.555281
7.405 -0.435238 -0.434398
7.4 -0.327875 -0.327227
7.395 -0.231945 -0.231479
7.39 -0.144696 -0.144403
7.385 -0.063381 -0.0632559
7.38 0.0145794 0.0145417
7.375 0.0915572 0.0913594
7.37 0.169711 0.169355
7.365 0.250966 0.250451
7.36 0.336931 0.336258
7.355 0.428733 0.427904
7.35 0.526703 0.525721
7.345 0.629892 0.628756
7.34 0.735358 0.734062
7.335 0.837276 0.835787
7.33 0.925944 0.924181
7.325 0.98699 0.984793
7.32 1.00127 0.998385
7.315 0.946251 0.942392
7.31 0.799992 0.795003
7.305 0.548646 0.542758
7.3 0.197146 0.191136
7.295 -0.220214 -0.22517
7.29 -0.636483 -0.63931
7.285 -0.967683 -0.967988
7.28 -1.15153 -1.14978
7.275 -1.18189 -1.17903
7.27 -1.10151 -1.09837
7.265 -0.964803 -0.961894
7.26 -0.811721 -0.809244
7.255 -0.663595 -0.661586
7.25 -0.528888 -0.527312
7.245 -0.409208 -0.408008
7.24 -0.303077 -0.302202
7.235 -0.207879 -0.207286
7.23 -0.120739 -0.120396
7.225 -0.038871 -0.0387607
7.22 0.0403041 0.0401908
7.215 0.119142 0.118803
7.21 0.199767 0.199192
7.205 0.284039 0.283206
7.2 0.373443 0.372325
7.195 0.468882 0.467445
7.19 0.570313 0.568522
7.185 0.676191 0.674023
7.18 0.782708 0.780176
7.175 0.882871 0.880059
7.17 0.965557 0.962675
7.165 1.01489 1.01233
7.16 1.0105 1.00886
7.155 0.929453 0.929454
7.15 0.751121 0.753338
7.145 0.465542 0.470082
7.14 0.0844976 0.090782
7.135 -0.348702 -0.341806
7.13 -0.758985 -0.752678
7.125 -1.06139 -1.05639
7.12 -1.20425 -1.20061
7.115 -1.19719 -1.19456
7.11 -1.09191 -1.08991
7.105 -0.942501 -0.940887
7.1 -0.784666 -0.783326
7.095 -0.635849 -0.634733
7.09 -0.502071 -0.501158
7.085 -0.383653 -0.382931
7.08 -0.27851 -0.277971
7.075 -0.183768 -0.183404
7.07 -0.096452 -0.0962562
7.065 -0.0137528 -0.0137189
7.06 0.0669053 0.0667828
7.055 0.147855 0.147582
7.05 0.231176 0.230758
7.045 0.318641 0.318087
7.04 0.411578 0.4109
7.035 0.510616 0.509827
7.03 0.615262 0.614378
7.025 0.723293 0.722316
7.02 0.829939 0.828844
7.015 0.926961 0.925654
7.01 1.00179 1.00006
7.005 1.03713 1.03459
7 1.01158 1.00774
6.995 0.902295 0.896686
6.99 0.690617 0.683193
6.985 0.3713 0.362772
6.98 -0.036369 -0.0445017
6.975 -0.479959 -0.485919
6.97 -0.877385 -0.879988
6.965 -1.14553 -1.14482
6.96 -1.24605 -1.24314
6.955 -1.20389 -1.2001
6.95 -1.0771 -1.07336
6.945 -0.917633 -0.914374
6.94 -0.756591 -0.753936
6.935 -0.607807 -0.605727
6.93 -0.475197 -0.473616
6.925 -0.358022 -0.356862
6.92 -0.25372 -0.252916
6.915 -0.159221 -0.158727
6.91 -0.0714887 -0.071273
6.905 0.0122986 0.0122501
6.9 0.094702 0.0943894
6.895 0.178022 0.177432
6.89 0.26428 0.263384
6.885 0.355139 0.353896
6.88 0.451735 0.450091
6.875 0.554371 0.552267
6.87 0.662041 0.659424
6.865 0.771765 0.768618
6.86 0.877745 0.874134
6.855 0.970464 0.96662
6.85 1.03595 1.03236
6.845 1.0556 1.05309
6.84 1.00728 1.00694
6.835 0.868612 0.871464
6.83 0.623428 0.629911
6.825 0.271634 0.281105
6.82 -0.159796 -0.149059
6.815 -0.609529 -0.599682
6.81 -0.989583 -0.9822
6.805 -1.22094 -1.21634
6.8 -1.28006 -1.27752
6.795 -1.2059 -1.20447
6.79 -1.06059 -1.05962
6.785 -0.892895 -0.892102
6.78 -0.729441 -0.728723
6.775 -0.580852 -0.580204
6.77 -0.449258 -0.448698
6.765 -0.333047 -0.332594
6.76 -0.229267 -0.228936
6.755 -0.134695 -0.134491
6.75 -0.0462414 -0.0461682
6.745 0.0389162 0.0388632
6.74 0.123321 0.12315
6.735 0.209233 0.208959
6.73 0.298597 0.298243
6.725 0.392939 0.392536
6.72 0.493159 0.492748
6.715 0.599175 0.598803
6.71 0.709397 0.709103
6.705 0.820009 0.8198
6.7 0.924123 0.923911
6.695 1.01092 1.01044
6.69 1.06506 1.06377
6.685 1.06685 1.0639
6.68 0.993731 0.988148
6.675 0.824333 0.815488
6.67 0.545727 0.533988
6.665 0.163583 0.15068
6.66 -0.287221 -0.298568
6.655 -0.736936 -0.744154
6.65 -1.09353 -1.09555
6.645 -1.28507 -1.28279
6.64 -1.30399 -1.29941
6.635 -1.2013 -1.1962
6.63 -1.0407 -1.03607
6.625 -0.866859 -0.863038
6.62 -0.70203 -0.699039
6.615 -0.554027 -0.55176
6.61 -0.42349 -0.421824
6.605 -0.308109 -0.306936
6.6 -0.204637 -0.203875
6.595 -0.10974 -0.109334
6.59 -0.0203029 -0.0202223
6.585 0.0664913 0.0662559
6.58 0.153157 0.152595
6.575 0.241902 0.240982
6.57 0.334576 0.333248
6.565 0.432541 0.430735
6.56 0.536418 0.534051
6.555 0.645691 0.642674
6.55 0.758124 0.754395
6.545 0.869019 0.864593
6.54 0.97037 0.965432
6.535 1.05009 1.04513
6.53 1.09161 1.08753
6.525 1.0743 1.07245
6.52 0.975522 0.977405
6.515 0.775311 0.78194
6.51 0.464283 0.475438
6.505 0.05391 0.0678081
6.5 -0.413277 -0.399497
6.495 -0.859608 -0.84867
6.49 -1.19024 -1.18342
6.485 -1.34199 -1.33871
6.48 -1.32329 -1.32211
6.475 -1.19523 -1.19489
6.47 -1.02153 -1.02136
6.465 -0.842518 -0.842301
6.46 -0.676509 -0.676213
6.455 -0.528889 -0.528557
6.45 -0.399052 -0.398735
6.445 -0.284107 -0.283847
6.44 -0.180563 -0.180387
6.435 -0.0849947 -0.0849178
6.43 0.00573495 0.00570825
6.425 0.094432 0.0943065
6.42 0.183576 0.183367
6.415 0.27531 0.275042
6.41 0.371367 0.371077
6.405 0.472906 0.472649
6.4 0.580228 0.580068
6.395 0.692322 0.692327
6.39 0.806252 0.806468
6.385 0.916392 0.916788
6.38 1.01362 1.014
6.375 1.08464 1.08452
6.37 1.11178 1.11031
6.365 1.0738 1.06981
6.36 0.948356 0.94078
6.355 0.71743 0.706006
6.35 0.375645 0.361548
6.345 -0.0596254 -0.0737612
6.34 -0.538463 -0.549397
6.335 -0.976084 -0.981465
6.33 -1.2768 -1.27644
6.325 -1.38833 -1.38407
6.32 -1.3348 -1.32902
6.315 -1.1849 -1.17923
6.31 -1.00069 -0.995861
6.305 -0.817923 -0.814093
6.3 -0.651322 -0.648398
6.295 -0.504207 -0.50204
6.29 -0.374959 -0.373406
6.285 -0.260233 -0.259182
6.28 -0.156355 -0.155727
6.275 -0.0598401 -0.0595839
6.27 0.0324568 0.0323643
6.265 0.123322 0.12288
6.26 0.21519 0.214378
6.255 0.310124 0.308896
6.25 0.409717 0.408008
6.245 0.514902 0.512626
6.24 0.625615 0.622676
6.235 0.740315 0.736622
6.23 0.855332 0.850846
6.225 0.964108 0.958914
6.22 1.05644 1.05087
6.215 1.11795 1.1127
6.21 1.13005 1.1263
6.205 1.07107 1.07032
6.2 0.919239 0.922871
6.195 0.658655 0.667148
6.19 0.287806 0.300193
6.185 -0.170517 -0.156593
6.18 -0.659457 -0.646929
6.175 -1.0874 -1.07847
6.17 -1.35843 -1.35356
6.165 -1.43177 -1.42981
6.16 -1.3463 -1.34576
6.155 -1.17679 -1.17666
6.15 -0.983067 -0.98293
6.145 -0.796644 -0.796405
6.14 -0.629082 -0.628771
6.135 -0.481943 -0.481619
6.13 -0.35274 -0.352453
6.125 -0.237735 -0.237524
6.12 -0.133092 -0.132978
6.115 -0.0352667 -0.0352602
6.11 0.058893 0.0587917
6.105 0.152151 0.151951
6.1 0.24689 0.246612
6.095 0.345075 0.344751
6.09 0.448136 0.447812
6.085 0.556737 0.556475
6.08 0.670417 0.670288
6.075 0.787062 0.787133
6.07 0.902251 0.902549
6.065 1.00851 1.00896
6.06 1.09465 1.09496
6.055 1.14535 1.14492
6.05 1.14134 1.13922
6.045 1.06083 1.05595
6.04 0.883025 0.874686
6.035 0.594424 0.582986
6.03 0.197363 0.184554
6.025 -0.280333 -0.29175
6.02 -0.775344 -0.782599
6.015 -1.19002 -1.19171
6.01 -1.42982 -1.42672
6.005 -1.46652 -1.46084
6 -1.35248 -1.3463
5.995 -1.1664 -1.16088
5.99 -0.965043 -0.960555
5.985 -0.775832 -0.772358
5.98 -0.607567 -0.604961
5.975 -0.460345 -0.458446
5.97 -0.33098 -0.329654
5.965 -0.21543 -0.214579
5.96 -0.109738 -0.109295
5.955 -0.0103199 -0.0102495
5.95 0.0859716 0.0856822
5.945 0.18187 0.18121
5.94 0.279694 0.278631
5.935 0.381298 0.379777
5.93 0.487926 0.48587
5.925 0.599952 0.59727
5.92 0.716489 0.713083
5.915 0.834842 0.830636
5.91 0.949845 0.944839
5.905 1.05317 1.04753
5.9 1.13274 1.1269
5.895 1.17244 1.16725
5.89 1.15253 1.14923
5.885 1.05128 1.05128
5.88 0.848884 0.85316
5.875 0.534126 0.542604
5.87 0.112559 0.123863
5.865 -0.383807 -0.372031
5.86 -0.885674 -0.875897
5.855 -1.28917 -1.28285
5.85 -1.50067 -1.49761
5.845 -1.50381 -1.50274
5.84 -1.36345 -1.36314
5.835 -1.1617 -1.16151
5.83 -0.952553 -0.952277
5.825 -0.759863 -0.759501
5.82 -0.590059 -0.589669
5.815 -0.441953 -0.441591
5.81 -0.31173 -0.311441
5.805 -0.195058 -0.19487
5.8 -0.0878527 -0.0877777
5.795 0.0135151 0.0134737
5.79 0.112196 0.112046
5.785 0.210892 0.210649
5.78 0.311848 0.311542
5.775 0.416787 0.416462
5.77 0.526745 0.526459
5.765 0.641781 0.641609
5.76 0.760561 0.760587
5.755 0.879805 0.880096
5.75 0.993643 0.994206
5.745 1.09298 1.09368
5.74 1.165 1.16545
5.735 1.19305 1.19251
5.73 1.15714 1.1546
5.725 1.03589 1.0304
5.72 0.810797 0.80206
5.715 0.472891 0.461787
5.71 0.0305023 0.019132
5.705 -0.480936 -0.489811
5.7 -0.986882 -0.990924
5.695 -1.37798 -1.37655
5.69 -1.56223 -1.55681
5.685 -1.53489 -1.52791
5.68 -1.37159 -1.36488
5.675 -1.15656 -1.15092
5.67 -0.940826 -0.936399
5.665 -0.745079 -0.741727
5.66 -0.573729 -0.57126
5.655 -0.424533 -0.422772
5.65 -0.293169 -0.291985
5.645 -0.175073 -0.174373
5.64 -0.0660595 -0.0657856
5.635 0.0375336 0.0374069
5.63 0.138851 0.138323
5.625 0.240554 0.239599
5.62 0.344806 0.343372
5.615 0.453188 0.4512
5.61 0.566511 0.563869
5.605 0.684508 0.681097
5.6 0.805401 0.801108
5.595 0.925344 0.920099
5.59 1.03782 1.03167
5.585 1.13307 1.12629
5.58 1.1977 1.19094
5.575 1.21467 1.20905
5.57 1.1639 1.16092
5.565 1.02445 1.02553
5.56 0.779036 0.784843
5.555 0.42053 0.43044
5.55 -0.0409501 -0.0288582
5.545 -0.567835 -0.556249
5.54 -1.08117 -1.07255
5.535 -1.46544 -1.46084
5.53 -1.62806 -1.62669
5.525 -1.57389 -1.57409
5.52 -1.38891 -1.38944
5.515 -1.16018 -1.16052
5.51 -0.93669 -0.936765
5.505 -0.736555 -0.736437
5.5 -0.562445 -0.562233
5.495 -0.411142 -0.410918
5.49 -0.277823 -0.27764
5.485 -0.157668 -0.157559
5.48 -0.0463693 -0.0463463
5.475 0.0597857 0.0597254
5.47 0.163946 0.16382
5.465 0.268733 0.268575
5.46 0.376219 0.376082
5.455 0.487831 0.48779
5.45 0.604144 0.604298
5.445 0.724559 0.725024
5.44 0.846861 0.847758
5.435 0.966686 0.968096
5.43 1.07696 1.07884
5.425 1.16741 1.16948
5.42 1.22426 1.22586
5.415 1.23034 1.23031
5.41 1.16573 1.16269
5.405 1.01018 1.00304
5.4 0.747766 0.736545
5.395 0.37296 0.359216
5.39 -0.103132 -0.116508
5.385 -0.642074 -0.651646
5.38 -1.16189 -1.16503
5.375 -1.54158 -1.53802
5.37 -1.68697 -1.67908
5.365 -1.61044 -1.60136
5.36 -1.40687 -1.39866
5.355 -1.16595 -1.15931
5.35 -0.93515 -0.93008
5.345 -0.730523 -0.726771
5.34 -0.553314 -0.55061
5.335 -0.399499 -0.397622
5.33 -0.263821 -0.262613
5.325 -0.141242 -0.140598
5.32 -0.0273389 -0.0272026
5.315 0.081646 0.0812939
5.31 0.188863 0.188005
5.305 0.296888 0.295473
5.3 0.407699 0.405641
5.295 0.522565 0.519742
5.29 0.641822 0.638082
5.285 0.764549 0.759723
5.28 0.888123 0.882058
5.275 1.00772 1.00035
5.27 1.1158 1.10726
5.265 1.20171 1.19252
5.26 1.25148 1.24274
5.255 1.24794 1.24142
5.25 1.1715 1.16929
5.245 1.00262 1.00637
5.24 0.726644 0.736685
5.235 0.339126 0.353981
5.23 -0.149067 -0.132396
5.225 -0.700564 -0.685822
5.22 -1.2322 -1.22256
5.215 -1.61675 -1.61317
5.21 -1.75397 -1.75473
5.205 -1.65974 -1.66218
5.2 -1.43807 -1.44044
5.195 -1.18341 -1.18512
5.19 -0.943275 -0.944318
5.185 -0.732268 -0.73283
5.18 -0.550402 -0.550666
5.175 -0.392848 -0.392953
5.17 -0.253878 -0.253915
5.165 -0.128177 -0.128197
5.16 -0.0111735 -0.0111961
5.155 0.100965 0.100949
5.15 0.211404 0.211429
5.145 0.322682 0.322813
5.14 0.436683 0.437017
5.135 0.554515 0.555185
5.13 0.676285 0.67746
5.125 0.800767 0.80264
5.12 0.924981 0.927732
5.115 1.04372 1.04744
5.11 1.14912 1.15366
5.105 1.23032 1.2351
5.1 1.27338 1.27716
5.095 1.26139 1.26225
5.09 1.17528 1.1711
5.085 0.99644 0.985887
5.08 0.711532 0.695051
5.075 0.316839 0.296948
5.07 -0.177976 -0.197142
5.065 -0.73848 -0.752171
5.06 -1.28301 -1.28757
5.055 -1.67935 -1.67443
5.05 -1.81776 -1.80686
5.045 -1.71255 -1.70027
5.04 -1.47556 -1.46471
5.035 -1.20752 -1.19896
5.03 -0.957386 -0.950984
5.025 -0.739082 -0.734432
5.02 -0.551667 -0.548379
5.015 -0.389603 -0.387372
5.01 -0.246702 -0.245318
5.005 -0.117371 -0.116702
5 0.00312465 0.00314613
4.995 0.118702 0.118088
4.99 0.232551 0.231262
4.985 0.347175 0.345125
4.98 0.464371 0.46142
4.975 0.585094 0.581054
4.97 0.709238 0.703879
4.965 0.835307 0.828381
4.96 0.960016 0.951313
4.955 1.07787 1.06733
4.95 1.18077 1.16868
4.945 1.25784 1.24512
4.94 1.29533 1.28377
4.935 1.27676 1.26905
4.93 1.1837 1.18274
4.925 0.998544 1.00624
4.92 0.709241 0.725411
4.915 0.31242 0.334587
4.91 -0.184532 -0.160625
4.905 -0.752471 -0.731955
4.9 -1.31485 -1.30217
4.895 -1.73587 -1.73244
4.89 -1.89013 -1.89331
4.885 -1.78207 -1.78758
4.88 -1.53075 -1.5358
4.875 -1.24704 -1.25077
4.87 -0.984008 -0.986499
4.865 -0.755856 -0.757425
4.86 -0.560875 -0.561831
4.855 -0.392768 -0.393337
4.85 -0.244799 -0.24513
4.845 -0.111015 -0.111188
4.84 0.0135454 0.0134976
4.835 0.132923 0.133017
4.83 0.250358 0.250652
4.825 0.36834 0.36894
4.82 0.488589 0.489651
4.815 0.61193 0.613664
4.81 0.73807 0.740736
4.805 0.865292 0.869178
4.8 0.990079 0.995439
4.795 1.10674 1.11367
4.79 1.20714 1.21534
4.785 1.28052 1.28899
4.78 1.31356 1.32034
4.775 1.29045 1.29263
4.77 1.19357 1.1882
4.765 1.00641 0.991935
4.76 0.718225 0.695566
4.755 0.325841 0.298402
4.75 -0.166234 -0.193232
4.745 -0.736067 -0.756524
4.74 -1.31668 -1.32534
4.735 -1.7733 -1.76868
4.73 -1.9611 -1.94733
4.725 -1.86307 -1.84674
4.72 -1.60142 -1.5869
4.715 -1.30108 -1.28972
4.71 -1.02279 -1.0144
4.705 -0.782472 -0.77645
4.7 -0.578018 -0.573809
4.695 -0.402392 -0.399572
4.69 -0.248242 -0.246521
4.685 -0.109183 -0.108384
4.68 0.0200232 0.0199855
4.675 0.143585 0.142722
4.67 0.264821 0.263072
4.665 0.386231 0.383468
4.66 0.50948 0.505508
4.655 0.635287 0.629842
4.65 0.763212 0.755973
4.645 0.891367 0.881994
4.64 1.01608 1.00429
4.635 1.13158 1.11732
4.63 1.22976 1.21347
4.625 1.3002 1.2832
4.62 1.33019 1.31504
4.615 1.30474 1.29509
4.61 1.20715 1.20672
4.605 1.02211 1.033
4.6 0.740222 0.76182
4.595 0.358588 0.387711
4.59 -0.121308 -0.0896807
4.585 -0.686165 -0.65816
4.58 -1.28339 -1.26498
4.575 -1.78683 -1.78114
4.57 -2.03115 -2.03578
4.565 -1.96205 -1.97093
4.56 -1.69593 -1.7044
4.555 -1.37696 -1.3834
4.55 -1.07941 -1.08384
4.545 -0.823214 -0.826125
4.54 -0.606363 -0.608231
4.535 -0.421031 -0.422206
4.53 -0.259099 -0.259809
4.525 -0.113616 -0.113989
4.52 0.0210363 0.0209511
4.515 0.149306 0.149526
4.51 0.274641 0.275247
4.505 0.399588 0.400727
4.5 0.525795 0.527683
4.495 0.653912 0.65684
4.49 0.783401 0.787727
4.485 0.91227 0.918388
4.48 1.03678 1.04504
4.475 1.15116 1.16169
4.47 1.24753 1.25992
4.465 1.31591 1.32882
4.46 1.34444 1.35518
4.455 1.31917 1.3239
4.45 1.22443 1.21937
4.445 1.04603 1.02936
4.44 0.775978 0.748886
4.435 0.411936 0.378203
4.43 -0.0471238 -0.0819478
4.425 -0.596755 -0.62596
4.42 -1.20274 -1.21946
4.415 -1.75864 -1.75866
4.41 -2.08626 -2.07189
4.405 -2.07648 -2.05591
4.4 -1.81932 -1.79988
4.395 -1.48133 -1.46589
4.39 -1.15969 -1.1483
4.385 -0.882703 -0.874576
4.38 -0.649536 -0.643881
4.375 -0.451579 -0.447789
4.37 -0.279747 -0.27741
4.365 -0.126327 -0.125192
4.36 0.0148247 0.0148865
4.355 0.148497 0.147508
4.35 0.27834 0.276232
4.345 0.407005 0.40362
4.34 0.536169 0.531261
4.335 0.666465 0.6597
4.33 0.797314 0.788284
4.325 0.926689 0.914951
4.32 1.05086 1.03603
4.315 1.16416 1.14612
4.31 1.25901 1.23824
4.305 1.32604 1.30414
4.3 1.35439 1.33451
4.295 1.3314 1.31807
4.29 1.24248 1.24023
4.285 1.07451 1.08574
4.28 0.820959 0.84491
4.275 0.480581 0.513929
4.27 0.0510412 0.088844
4.265 -0.470545 -0.434386
4.26 -1.0693 -1.04164
4.255 -1.66974 -1.65642
4.25 -2.10127 -2.10323
4.245 -2.19325 -2.20448
4.24 -1.9726 -1.98534
4.235 -1.62027 -1.63059
4.23 -1.26968 -1.27701
4.225 -0.965752 -0.970691
4.22 -0.711156 -0.714404
4.215 -0.496743 -0.49884
4.21 -0.312223 -0.313528
4.205 -0.148866 -0.149586
4.2 0.000205337 -2.372e-05
4.195 0.140264 0.140528
4.19 0.275268 0.276116
4.185 0.40805 0.409656
4.18 0.540385 0.543016
4.175 0.672949 0.676967
4.17 0.805188 0.811044
4.165 0.935112 0.943315
4.16 1.05907 1.0701
4.155 1.1716 1.18571
4.15 1.26548 1.28233
4.145 1.33208 1.35018
4.14 1.36175 1.37793
4.135 1.34334 1.35289
4.13 1.26346 1.26169
4.125 1.10975 1.09435
4.12 0.87699 0.849055
4.115 0.565609 0.528774
4.11 0.173512 0.13284
4.105 -0.306808 -0.345221
4.1 -0.877358 -0.906416
4.095 -1.50019 -1.5128
4.09 -2.04196 -2.03479
4.085 -2.29017 -2.26837
4.08 -2.16063 -2.13504
4.075 -1.81103 -1.78905
4.07 -1.42653 -1.40996
4.065 -1.08609 -1.07423
4.06 -0.801707 -0.793443
4.055 -0.564574 -0.558979
4.05 -0.362868 -0.359302
4.045 -0.186381 -0.184442
4.04 -0.0271507 -0.0266183
4.035 0.120837 0.120036
4.03 0.262024 0.259842
4.025 0.399551 0.395825
4.02 0.535389 0.529844
4.015 0.670346 0.662597
4.01 0.803971 0.793532
4.005 0.934392 0.920709
4 1.05812 1.04067
3.995 1.16995 1.14842
3.99 1.26307 1.23779
3.985 1.32964 1.30216
3.98 1.36137 1.33512
3.975 1.3489 1.3292
3.97 1.28023 1.27259
3.965 1.14348 1.15099
3.96 0.934373 0.956469
3.955 0.655391 0.688941
3.95 0.306271 0.346945
3.945 -0.121468 -0.0787267
3.94 -0.640023 -0.601208
3.935 -1.24425 -1.21631
3.93 -1.86071 -1.84977
3.925 -2.29582 -2.30237
3.92 -2.34482 -2.36097
3.915 -2.05175 -2.06814
3.91 -1.64048 -1.65313
3.905 -1.25417 -1.26298
3.9 -0.929345 -0.935255
3.895 -0.661033 -0.66493
3.89 -0.43597 -0.438477
3.885 -0.241939 -0.24344
3.88 -0.0693941 -0.0700894
3.875 0.0887789 0.088831
3.87 0.23776 0.238622
3.865 0.381179 0.383028
3.86 0.521336 0.524464
3.855 0.659278 0.664095
3.85 0.794752 0.801789
3.845 0.926082 0.935971
3.84 1.05001 1.06341
3.835 1.1616 1.17901
3.83 1.25449 1.27586
3.825 1.32158 1.34566
3.82 1.35605 1.37959
3.815 1.3508 1.36833
3.81 1.29552 1.30107
3.805 1.1783 1.1685
3.8 0.99502 0.970529
3.795 0.75036 0.714539
3.79 0.447152 0.404344
3.785 0.0789934 0.033952
3.78 -0.369341 -0.411162
3.775 -0.912841 -0.944794
3.77 -1.53644 -1.55107
3.765 -2.12919 -2.12158
3.76 -2.45077 -2.42506
3.755 -2.33848 -2.30741
3.75 -1.94413 -1.91753
3.745 -1.50466 -1.48489
3.74 -1.12163 -1.10769
3.735 -0.806799 -0.797222
3.73 -0.547099 -0.540743
3.725 -0.327537 -0.323645
3.72 -0.136051 -0.134169
3.715 0.0362785 0.0363735
3.71 0.195855 0.194204
3.705 0.34713 0.343618
3.7 0.492969 0.487336
3.695 0.634829 0.626673
3.69 0.772797 0.761576
3.685 0.905506 0.890559
3.68 1.03002 1.01063
3.675 1.14174 1.11731
3.67 1.23469 1.20511
3.665 1.30241 1.26875
3.66 1.33948 1.30496
3.655 1.3414 1.31191
3.65 1.30034 1.2829
3.645 1.20416 1.20333
3.64 1.04762 1.06345
3.635 0.837018 0.866497
3.63 0.578842 0.618072
3.625 0.270737 0.315779
3.62 -0.0997794 -0.0530605
3.615 -0.552627 -0.509143
3.61 -1.10456 -1.07055
3.605 -1.73312 -1.71567
3.6 -2.29957 -2.30279
3.595 -2.5344 -2.55309
3.59 -2.3161 -2.33813
3.585 -1.86316 -1.881
3.58 -1.40773 -1.42032
3.575 -1.02469 -1.0332
3.57 -0.712791 -0.718436
3.565 -0.455019 -0.458654
3.56 -0.235627 -0.237766
3.555 -0.0427642 -0.0436639
3.55 0.132003 0.132284
3.545 0.294497 0.296067
3.54 0.448523 0.451645
3.535 0.596219 0.60131
3.53 0.738197 0.745837
3.525 0.873551 0.884475
3.52 0.999755 1.01482
3.515 1.1126 1.13265
3.51 1.20642 1.23197
3.505 1.27515 1.3057
3.5 1.3145 1.34738
3.495 1.32296 1.35236
3.49 1.29656 1.31463
3.485 1.22308 1.22415
3.48 1.09415 1.07781
3.475 0.916511 0.886064
3.47 0.700517 0.660118
3.465 0.448625 0.402126
3.46 0.153595 0.104639
3.455 -0.200425 -0.247876
3.45 -0.636051 -0.677021
3.445 -1.17377 -1.20167
3.44 -1.79672 -1.80397
3.435 -2.36742 -2.34996
3.43 -2.59797 -2.56315
3.425 -2.34923 -2.31274
3.42 -1.86031 -1.83135
3.415 -1.38056 -1.35989
3.41 -0.982778 -0.968593
3.405 -0.660928 -0.651506
3.4 -0.395349 -0.389511
3.395 -0.169167 -0.166206
3.39 0.0298225 0.0302613
3.385 0.21001 0.208015
3.38 0.37694 0.372378
3.375 0.533968 0.526505
3.37 0.682619 0.671726
3.365 0.822723 0.807679
3.36 0.952388 0.932308
3.355 1.06793 1.04186
3.35 1.16403 1.13119
3.345 1.23473 1.19519
3.34 1.27612 1.23196
3.335 1.28925 1.24607
3.33 1.2758 1.24252
3.325 1.22574 1.21024
3.32 1.12538 1.12958
3.315 0.978952 0.99982
3.31 0.800188 0.833464
3.305 0.596376 0.638353
3.3 0.365698 0.413312
3.295 0.0989367 0.149364
3.29 -0.219887 -0.169753
3.285 -0.613359 -0.567518
3.28 -1.10592 -1.06991
3.275 -1.69865 -1.67956
3.27 -2.29461 -2.29816
3.265 -2.62136 -2.64435
3.26 -2.44817 -2.47684
3.255 -1.95418 -1.97785
3.25 -1.43794 -1.45473
3.245 -1.00651 -1.01786
3.24 -0.659189 -0.666673
3.235 -0.37455 -0.379208
3.23 -0.13375 -0.136161
3.225 0.0766183 0.0762302
3.22 0.265523 0.267207
3.215 0.438653 0.442696
3.21 0.599191 0.606108
3.205 0.748225 0.758764
3.2 0.884882 0.900025
3.195 1.00629 1.02721
3.19 1.10759 1.13551
3.185 1.18272 1.21839
3.18 1.22713 1.26969
3.175 1.24289 1.28791
3.17 1.23868 1.2769
3.165 1.21205 1.23298
3.16 1.14299 1.14244
3.155 1.0275 1.00843
3.15 0.88138 0.84881
3.145 0.717124 0.675254
3.14 0.53777 0.489739
3.135 0.339727 0.288048
3.13 0.114613 0.0616388
3.125 -0.15081 -0.202447
3.12 -0.475666 -0.522539
3.115 -0.884664 -0.921923
3.11 -1.39845 -1.41934
3.105 -1.99138 -1.98832
3.1 -2.49425 -2.46488
3.095 -2.59123 -2.54693
3.09 -2.20806 -2.16653
3.085 -1.65409 -1.62293
3.08 -1.15538 -1.13385
3.075 -0.75242 -0.738201
3.07 -0.42696 -0.418259
3.065 -0.156615 -0.152352
3.06 0.075203 0.0755501
3.055 0.279489 0.276023
3.05 0.463058 0.455538
3.045 0.629585 0.617459
3.04 0.780164 0.762577
3.035 0.913487 0.889294
3.03 1.02584 0.993677
3.025 1.11137 1.06997
3.02 1.16409 1.1131
3.015 1.18358 1.12552
3.01 1.18209 1.12504
3.005 1.17276 1.12976
3 1.13849 1.11889
2.995 1.05739 1.06047
2.99 0.940874 0.961056
2.985 0.807505 0.83975
2.98 0.665604 0.706392
2.975 0.515839 0.56271
2.97 0.354864 0.405916
2.965 0.176595 0.230126
2.96 -0.0279965 0.0262187
2.955 -0.271935 -0.219243
2.95 -0.573606 -0.525476
2.945 -0.956427 -0.917281
2.94 -1.43891 -1.41499
2.935 -1.99223 -1.99049
2.93 -2.44545 -2.46796
2.925 -2.49249 -2.52873
2.92 -2.07879 -2.11291
2.915 -1.51405 -1.5395
2.91 -1.01183 -1.02927
2.905 -0.606415 -0.617764
2.9 -0.278347 -0.284971
2.895 -0.00563502 -0.00823216
2.89 0.227466 0.228741
2.885 0.430918 0.436353
2.88 0.610289 0.620567
2.875 0.767641 0.783844
2.87 0.901892 0.925499
2.865 1.00888 1.04169
2.86 1.082 1.12575
2.855 1.1158 1.17087
2.85 1.1159 1.17837
2.845 1.10737 1.16539
2.84 1.10321 1.14074
2.835 1.06816 1.07866
2.83 0.985788 0.974344
2.825 0.878064 0.851591
2.82 0.76225 0.725559
2.815 0.644008 0.600156
2.81 0.52338 0.474429
2.805 0.398031 0.345546
2.8 0.264237 0.209579
2.795 0.116865 0.0613989
2.79 -0.0511689 -0.105883
2.785 -0.249863 -0.301839
2.78 -0.49338 -0.539873
2.775 -0.800711 -0.837758
2.77 -1.19185 -1.21379
2.765 -1.66622 -1.66601
2.76 -2.13816 -2.11096
2.755 -2.36613 -2.31773
2.75 -2.13635 -2.08466
2.745 -1.60897 -1.56758
2.74 -1.06863 -1.03972
2.735 -0.61821 -0.59972
2.73 -0.255242 -0.245137
2.725 0.0416638 0.0445575
2.72 0.289999 0.286066
2.715 0.50091 0.489882
2.71 0.680171 0.661195
2.705 0.829011 0.800676
2.7 0.944439 0.90484
2.695 1.01992 0.967014
2.69 1.04931 0.982244
2.685 1.03973 0.962322
2.68 1.02606 0.951777
2.675 1.0312 0.979489
2.67 1.00858 0.986967
2.665 0.935872 0.937846
2.66 0.839798 0.857608
2.655 0.739086 0.767778
2.65 0.639506 0.676098
2.645 0.541512 0.584079
2.64 0.44373 0.49088
2.635 0.344021 0.394628
2.63 0.239684 0.292727
2.625 0.127322 0.181768
2.62 0.00247868 0.0571796
2.615 -0.140918 -0.0873537
2.61 -0.311354 -0.260742
2.605 -0.520643 -0.475482
2.6 -0.784113 -0.747949
2.595 -1.11669 -1.09445
2.59 -1.51442 -1.51204
2.585 -1.90335 -1.92486
2.58 -2.08597 -2.12687
2.575 -1.878 -1.92358
2.57 -1.39054 -1.4283
2.565 -0.871379 -0.898125
2.56 -0.429539 -0.446355
2.555 -0.0718655 -0.080074
2.55 0.218431 0.21827
2.545 0.456261 0.464424
2.54 0.650387 0.667938
2.535 0.803439 0.832215
2.53 0.912342 0.95485
2.525 0.970081 1.02886
2.52 0.974168 1.04942
2.515 0.94868 1.03242
2.51 0.946516 1.01797
2.505 0.956623 0.997
2.5 0.914846 0.925945
2.495 0.833316 0.824954
2.49 0.741989 0.720931
2.485 0.652501 0.622539
2.48 0.567365 0.53074
2.475 0.486202 0.444395
2.47 0.407768 0.361887
2.465 0.330526 0.281495
2.46 0.252747 0.201424
2.455 0.172459 0.119702
2.45 0.0872891 0.0340215
2.445 -0.00576107 -0.0584845
2.44 -0.110654 -0.161563
2.435 -0.232779 -0.280268
2.43 -0.379517 -0.421473
2.425 -0.560622 -0.594184
2.42 -0.787274 -0.808574
2.415 -1.06605 -1.07019
2.41 -1.37882 -1.36093
2.405 -1.6414 -1.60043
2.4 -1.69003 -1.63421
2.395 -1.42544 -1.37041
2.39 -0.970912 -0.927885
2.385 -0.508946 -0.480643
2.38 -0.116327 -0.101868
2.375 0.200816 0.20241
2.37 0.453401 0.442205
2.365 0.650198 0.625234
2.36 0.793537 0.752835
2.355 0.879498 0.820507
2.35 0.903621 0.824917
2.345 0.880671 0.786968
2.34 0.865579 0.775006
2.335 0.882291 0.81889
2.33 0.860244 0.828879
2.325 0.788455 0.779587
2.32 0.701753 0.707515
2.315 0.616821 0.632837
2.31 0.537919 0.561717
2.305 0.465308 0.495336
2.3 0.398137 0.433295
2.295 0.335272 0.374684
2.29 0.275521 0.318414
2.285 0.217661 0.263302
2.28 0.160404 0.208054
2.275 0.102327 0.151207
2.27 0.041771 0.0910265
2.265 -0.0233004 0.025367
2.26 -0.0954869 -0.0485339
2.255 -0.178202 -0.134321
2.25 -0.27596 -0.236835
2.245 -0.394562 -0.362335
2.24 -0.540722 -0.518126
2.235 -0.719677 -0.710088
2.23 -0.927337 -0.934387
2.225 -1.13197 -1.15802
2.22 -1.25196 -1.29489
2.215 -1.18001 -1.2308
2.21 -0.89457 -0.941206
2.205 -0.50404 -0.538802
2.2 -0.124387 -0.144865
2.195 0.195602 0.189743
2.19 0.448654 0.45791
2.185 0.637536 0.663322
2.18 0.762504 0.807131
2.175 0.820858 0.886482
2.17 0.819294 0.90433
2.165 0.797897 0.889899
2.16 0.804249 0.879474
2.155 0.798741 0.843755
2.15 0.741561 0.762109
2.145 0.660258 0.664877
2.14 0.577792 0.571635
2.135 0.501598 0.487485
2.13 0.43306 0.412641
2.125 0.371769 0.346124
2.12 0.316858 0.286784
2.115 0.267383 0.233542
2.11 0.222426 0.185425
2.105 0.181099 0.141538
2.1 0.142525 0.101024
2.095 0.105806 0.0630249
2.09 0.0699779 0.0266335
2.085 0.0339626 -0.00915554
2.08 -0.00350024 -0.0455101
2.075 -0.043934 -0.0838377
2.07 -0.0892242 -0.125876
2.065 -0.141721 -0.173785
2.06 -0.204294 -0.230195
2.055 -0.280197 -0.298069
2.05 -0.37236 -0.380037
2.045 -0.481256 -0.476401
2.04 -0.599826 -0.58044
2.035 -0.704607 -0.670236
2.03 -0.748849 -0.702482
2.025 -0.67796 -0.62708
2.02 -0.477393 -0.431708
2.015 -0.197777 -0.164873
2.01 0.0893836 0.105702
2.005 0.338545 0.336731
2 0.531495 0.51051
1.995 0.662129 0.620846
1.99 0.729357 0.667451
1.985 0.743168 0.66412
1.98 0.73485 0.650299
1.975 0.731815 0.659537
1.97 0.712497 0.66264
1.965 0.65807 0.628261
1.96 0.585699 0.570208
1.955 0.512211 0.506854
1.95 0.444385 0.446616
1.945 0.383942 0.392196
1.94 0.330817 0.344068
1.935 0.284413 0.30193
1.93 0.244028 0.265231
1.925 0.208973 0.233358
1.92 0.178606 0.205697
1.915 0.152319 0.181636
1.91 0.129524 0.160567
1.905 0.109633 0.14187
1.9 0.0920417 0.124899
1.895 0.07611 0.108971
1.89 0.0611466 0.0933464
1.885 0.0463899 0.0772146
1.88 0.0309919 0.0596753
1.875 0.0140077 0.0397291
1.87 -0.00560074 0.0162812
1.865 -0.0289233 -0.0118143
1.86 -0.0569791 -0.0456246
1.855 -0.0904276 -0.0858278
1.85 -0.128968 -0.132066
1.845 -0.170232 -0.181752
1.84 -0.208096 -0.228228
1.835 -0.230975 -0.258901
1.83 -0.222181 -0.255562
1.825 -0.165581 -0.200405
1.82 -0.056355 -0.0875702
1.815 0.0919415 0.0691889
1.81 0.253021 0.242408
1.805 0.400721 0.404538
1.8 0.517118 0.536406
1.795 0.594039 0.628372
1.79 0.633009 0.679596
1.785 0.64437 0.697112
1.78 0.639842 0.690324
1.775 0.621889 0.663234
1.77 0.587921 0.617788
1.765 0.541453 0.560969
1.76 0.490079 0.501386
1.755 0.439628 0.444626
1.75 0.393029 0.393126
1.745 0.351343 0.34754
1.74 0.314725 0.30774
1.735 0.282951 0.27332
1.73 0.255664 0.243811
1.725 0.232482 0.218759
1.72 0.213028 0.197752
1.715 0.196944 0.180415
1.71 0.183891 0.166404
1.705 0.173536 0.155394
1.7 0.165556 0.147071
1.695 0.159627 0.141124
1.69 0.155422 0.137242
1.685 0.152619 0.135112
1.68 0.150896 0.134419
1.675 0.149943 0.134856
1.67 0.14947 0.136129
1.665 0.149225 0.137973
1.66 0.149018 0.140172
1.655 0.148747 0.142589
1.65 0.148446 0.145204
1.645 0.148335 0.14816
1.64 0.148883 0.151823
1.635 0.15087 0.156834
1.63 0.155421 0.164138
1.625 0.163972 0.174949
1.62 0.17811 0.190602
1.615 0.19924 0.212247
1.61 0.228098 0.24041
1.605 0.264249 0.274547
1.6 0.305801 0.312815
1.595 0.349564 0.352249
1.59 0.391671 0.389389
1.585 0.428473 0.421121
1.58 0.457331 0.445409
1.575 0.477021 0.461599
1.57 0.487642 0.470194
1.565 0.490144 0.472272
1.56 0.485837 0.468958
1.555 0.47613 0.461248
1.55 0.462468 0.450115
1.545 0.446286 0.436597
1.54 0.428891 0.421741
1.535 0.411358 0.40648
1.53 0.39447 0.391551
1.525 0.378747 0.37747
1.52 0.364492 0.364564
1.515 0.351852 0.35301
1.51 0.34087 0.342884
1.505 0.331522 0.334189
1.5 0.323742 0.326886
1.495 0.317442 0.320908
1.49 0.312522 0.316173
1.485 0.308878 0.312592
1.48 0.306405 0.310075
1.475 0.305002 0.308533
1.47 0.30457 0.307881
1.465 0.305018 0.308037
1.46 0.306261 0.30893
1.455 0.30822 0.310491
1.45 0.310824 0.312661
1.445 0.314009 0.31539
1.44 0.317717 0.31863
1.435 0.321897 0.322344
1.43 0.3265 0.326496
1.425 0.331483 0.331055
1.42 0.336803 0.335991
1.415 0.342419 0.34127
1.41 0.348285 0.346857
1.405 0.354351 0.352709
1.4 0.360561 0.358775
1.395 0.366852 0.364992
1.39 0.373152 0.371289
1.385 0.379385 0.377584
1.38 0.385467 0.383785
1.375 0.391314 0.389799
1.37 0.396844 0.395531
1.365 0.401981 0.400891
1.36 0.40666 0.405799
1.355 0.41083 0.410191
1.35 0.414459 0.41402
1.345 0.417532 0.417262
1.34 0.420052 0.419914
1.335 0.422043 0.421993
1.33 0.423539 0.423534
1.325 0.42459 0.424588
1.32 0.42525 0.425215
1.315 0.425582 0.42548
1.31 0.425646 0.425455
1.305 0.425502 0.425205
1.3 0.425207 0.424795
1.295 0.424813 0.424281
1.29 0.424363 0.423715
1.285 0.423895 0.423138
1.28 0.423439 0.422584
1.275 0.423017 0.422077
1.27 0.422647 0.421634
1.265 0.422337 0.421267
1.26 0.422093 0.42098
1.255 0.421913 0.42077
1.25 0.421792 0.420632
1.245 0.421724 0.420557
1.24 0.421696 0.420532
1.235 0.421694 0.420542
1.23 0.421705 0.42057
1.225 0.421711 0.420598
1.22 0.421695 0.420608
1.215 0.421639 0.420579
1.21 0.421525 0.420494
1.205 0.421335 0.420332
1.2 0.421051 0.420075
1.195 0.420655 0.419706
1.19 0.420131 0.419206
1.185 0.419463 0.41856
1.18 0.418635 0.417752
1.175 0.417633 0.416767
1.17 0.416443 0.415594
1.165 0.415055 0.414219
1.16 0.413455 0.412631
1.155 0.411634 0.410821
1.15 0.409583 0.40878
1.145 0.407293 0.406499
1.14 0.404756 0.403972
1.135 0.401968 0.401192
1.13 0.39892 0.398154
1.125 0.39561 0.394853
1.12 0.392031 0.391285
1.115 0.388182 0.387447
1.11 0.384057 0.383335
1.105 0.379654 0.378946
1.1 0.374971 0.374279
1.095 0.370006 0.369331
1.09 0.364757 0.3641
1.085 0.359222 0.358585
1.08 0.3534 0.352784
1.075 0.347289 0.346696
1.07 0.34089 0.340321
1.065 0.334201 0.333658
1.06 0.327222 0.326706
1.055 0.319953 0.319465
1.05 0.312395 0.311935
1.045 0.304547 0.304118
1.04 0.296412 0.296013
1.035 0.28799 0.287623
1.03 0.279284 0.27895
1.025 0.270295 0.269995
1.02 0.261028 0.260762
1.015 0.251485 0.251254
1.01 0.241672 0.241476
1.005 0.231592 0.231432
1 0.221251 0.221128
0.995 0.210655 0.21057
0.99 0.199812 0.199764
0.985 0.188728 0.188719
0.98 0.177412 0.177441
0.975 0.165872 0.165941
0.97 0.154118 0.154227
0.965 0.14216 0.142308
0.96 0.130009 0.130197
0.955 0.117674 0.117903
0.95 0.105169 0.105438
0.945 0.0925045 0.0928135
0.94 0.0796931 0.0800425
0.935 0.0667474 0.0671372
0.93 0.0536805 0.0541106
0.925 0.0405055 0.0409756
0.92 0.0272357 0.0277457
0.915 0.0138847 0.0144341
0.91 0.000466002 0.00105444
0.905 -0.0130068 -0.0123798
0.9 -0.0265202 -0.0258552
0.895 -0.0400605 -0.0393581
0.89 -0.0536144 -0.0528753
0.885 -0.0671685 -0.0663936
0.88 -0.0807095 -0.0798996
0.875 -0.0942246 -0.0933806
0.87 -0.107701 -0.106824
0.865 -0.121126 -0.120217
0.86 -0.134487 -0.133547
0.855 -0.147772 -0.146802
0.85 -0.160969 -0.159971
0.845 -0.174067 -0.173042
0.84 -0.187054 -0.186003
0.835 -0.199918 -0.198843
0.83 -0.21265 -0.211552
0.825 -0.225237 -0.224119
0.82 -0.237671 -0.236532
0.815 -0.249939 -0.248783
0.81 -0.262032 -0.26086
0.805 -0.273941 -0.272754
0.8 -0.285654 -0.284455
0.795 -0.297163 -0.295952
0.79 -0.308457 -0.307237
0.785 -0.319528 -0.3183
0.78 -0.330364 -0.329131
0.775 -0.340957 -0.339721
0.77 -0.351297 -0.350059
0.765 -0.361375 -0.360137
0.76 -0.37118 -0.369944
0.755 -0.380703 -0.379472
0.75 -0.389934 -0.388709
0.745 -0.398863 -0.397646
0.74 -0.407479 -0.406274
0.735 -0.415773 -0.414581
0.73 -0.423735 -0.422557
0.725 -0.431353 -0.430192
0.72 -0.438616 -0.437474
0.715 -0.445514 -0.444394
0.71 -0.452036 -0.450939
0.705 -0.458171 -0.4571
0.7 -0.463906 -0.462863
0.695 -0.469231 -0.468218
0.69 -0.474134 -0.473154
0.685 -0.478603 -0.477658
0.68 -0.482627 -0.48172
0.675 -0.486195 -0.485326
0.67 -0.489294 -0.488467
0.665 -0.491913 -0.491131
0.66 -0.494043 -0.493307
0.655 -0.495671 -0.494984
0.65 -0.496789 -0.496153
0.645 -0.497386 -0.496803
0.64 -0.497454 -0.496927
0.635 -0.496985 -0.496516
0.63 -0.495972 -0.495563
0.625 -0.49441 -0.494064
0.62 -0.492295 -0.492012
0.615 -0.489624 -0.489407
0.61 -0.486396 -0.486247
0.605 -0.482612 -0.482532
0.6 -0.478275 -0.478267
0.595 -0.473391 -0.473456
0.59 -0.467968 -0.468107
0.585 -0.462017 -0.462231
0.58 -0.455551 -0.455842
0.575 -0.448587 -0.448955
0.57 -0.441144 -0.441589
0.565 -0.433245 -0.433768
0.56 -0.424916 -0.425517
0.555 -0.416185 -0.416864
0.55 -0.407084 -0.407841
0.545 -0.397649 -0.398482
0.54 -0.387916 -0.388825
0.535 -0.377926 -0.378909
0.53 -0.367721 -0.368776
0.525 -0.357344 -0.35847
0.52 -0.346841 -0.348035
0.515 -0.336258 -0.337517
0.51 -0.325641 -0.326963
0.505 -0.315036 -0.316418
0.5 -0.30449 -0.305928
0.495 -0.294046 -0.295537
0.49 -0.283748 -0.285287
0.485 -0.273635 -0.275219
0.48 -0.263746 -0.265371
0.475 -0.254114 -0.255776
0.47 -0.244772 -0.246466
0.465 -0.235746 -0.237468
0.46 -0.22706 -0.228805
0.455 -0.218732 -0.220497
0.45 -0.210779 -0.212559
0.445 -0.20321 -0.205001
0.44 -0.196032 -0.19783
0.435 -0.189248 -0.191049
0.43 -0.182856 -0.184657
0.425 -0.176853 -0.17865
0.42 -0.17123 -0.173019
0.415 -0.165976 -0.167754
0.41 -0.161078 -0.162842
0.405 -0.156519 -0.158267
0.4 -0.152281 -0.154011
0.395 -0.148347 -0.150055
0.39 -0.144694 -0.146378
0.385 -0.1413 -0.14296
0.38 -0.138145 -0.139777
0.375 -0.135204 -0.136808
0.37 -0.132455 -0.134029
0.365 -0.129876 -0.13142
0.36 -0.127444 -0.128956
0.355 -0.125138 -0.126617
0.35 -0.122937 -0.124383
0.345 -0.120821 -0.122233
0.34 -0.118772 -0.12015
0.335 -0.116771 -0.118115
0.33 -0.114804 -0.116113
0.325 -0.112855 -0.11413
0.32 -0.110912 -0.112152
0.315 -0.108962 -0.110168
0.31 -0.106996 -0.108168
0.305 -0.105005 -0.106144
0.3 -0.102984 -0.10409
0.295 -0.100925 -0.101999
0.29 -0.0988271 -0.0998684
0.285 -0.0966861 -0.097696
0.28 -0.0945016 -0.0954807
0.275 -0.0922737 -0.0932226
0.27 -0.0900036 -0.090923
0.265 -0.0876936 -0.0885842
0.26 -0.0853467 -0.0862092
0.255 -0.0829666 -0.0838016
0.25 -0.0805574 -0.0813658
0.245 -0.0781238 -0.0789062
0.24 -0.0756706 -0.0764278
0.235 -0.0732029 -0.0739355
0.23 -0.0707259 -0.0714344
0.225 -0.0682444 -0.0689296
0.22 -0.0657635 -0.0664259
0.215 -0.063288 -0.0639281
0.21 -0.0608224 -0.0614407
0.205 -0.0583711 -0.0589681
0.2 -0.0559382 -0.0565143
0.195 -0.0535275 -0.0540831
0.19 -0.0511428 -0.051678
0.185 -0.0487873 -0.0493025
0.18 -0.0464642 -0.0469596
0.175 -0.0441765 -0.0446522
0.17 -0.0419269 -0.042383
0.165 -0.0397179 -0.0401545
0.16 -0.0375518 -0.037969
0.155 -0.0354311 -0.0358288
0.15 -0.0333576 -0.033736
0.145 -0.0313334 -0.0316924
0.14 -0.0293604 -0.0297001
0.135 -0.0274404 -0.0277609
0.13 -0.0255753 -0.0258767
0.125 -0.0237671 -0.0240495
0.12 -0.0220182 -0.0222818
0.115 -0.0203314 -0.0205767
0.11 -0.0187108 -0.0189382
0.105 -0.0171626 -0.0173727
0.1 -0.0156963 -0.0158897
0.095 -0.0143257 -0.0145034
0.09 -0.0130697 -0.0132326
0.085 -0.0119492 -0.0120985
0.08 -0.0109804 -0.0111171
0.075 -0.0101615 -0.0102863
0.07 -0.00945595 -0.00956951
0.065 -0.00878073 -0.0088829
0.06 -0.00801013 -0.00810002
0.055 -0.00700709 -0.00708304
0.05 -0.0056791 -0.00573893
0.045 -0.00403547 -0.0040772
0.04 -0.00221102 -0.00223367
0.035 -0.00044776 -0.000452333
0.03 0.000923396 0.000932807
0.025 0.00151059 0.00152599
0.02 0.00111319 0.00112454
0.015 0.000298428 0.000301469
0.01 7.3041e-06 7.37855e-06
0.005 4.08731e-11 4.12897e-11
-1.63468e-13 1.4651e-41 1.48003e-41


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda2.0Nc1QuantumOneLoop/DeltaGammaFX_0_OneLoopFRG.txt <==
9.995 -0.0506105 -0.0504867
9.99 -0.365181 -0.364287
9.985 -0.611105 -0.60961
9.98 -0.759191 -0.757333
9.975 -0.812401 -0.810413
9.97 -0.793376 -0.791434
9.965 -0.729362 -0.727577
9.96 -0.643041 -0.641468
9.955 -0.549751 -0.548406
9.95 -0.458295 -0.457173
9.945 -0.372847 -0.371934
9.94 -0.294717 -0.293996
9.935 -0.223616 -0.223069
9.93 -0.158434 -0.158047
9.925 -0.0976919 -0.0974528
9.92 -0.0397596 -0.0396623
9.915 0.0170398 0.0169981
9.91 0.0743972 0.0742151
9.905 0.134006 0.133678
9.9 0.197545 0.197062
9.895 0.26661 0.265958
9.89 0.342557 0.341719
9.885 0.426167 0.425124
9.88 0.51702 0.515755
9.875 0.612453 0.610954
9.87 0.70597 0.704243
9.865 0.785267 0.783346
9.86 0.830635 0.828602
9.855 0.815693 0.813697
9.85 0.713458 0.711712
9.845 0.509433 0.508187
9.84 0.217178 0.216647
9.835 -0.116309 -0.116025
9.83 -0.425971 -0.424929
9.825 -0.657539 -0.65593
9.82 -0.788113 -0.786185
9.815 -0.825823 -0.823802
9.81 -0.795601 -0.793654
9.805 -0.724685 -0.722912
9.8 -0.634709 -0.633156
9.795 -0.539831 -0.53851
9.79 -0.44792 -0.446824
9.785 -0.362531 -0.361644
9.78 -0.284596 -0.2839
9.775 -0.213614 -0.213091
9.77 -0.148359 -0.147996
9.765 -0.0872866 -0.087073
9.76 -0.0287265 -0.0286562
9.755 0.0290298 0.0289587
9.75 0.087702 0.0874874
9.745 0.149011 0.148646
9.74 0.214651 0.214126
9.735 0.286213 0.285512
9.73 0.364984 0.364091
9.725 0.451567 0.450462
9.72 0.545162 0.543828
9.715 0.642399 0.640827
9.71 0.735616 0.733816
9.705 0.810843 0.808858
9.7 0.846463 0.844391
9.695 0.814834 0.81284
9.69 0.68992 0.688232
9.685 0.461774 0.460644
9.68 0.151414 0.151044
9.675 -0.187646 -0.187187
9.67 -0.489197 -0.488
9.665 -0.703731 -0.702009
9.66 -0.815252 -0.813258
9.655 -0.836921 -0.834873
9.65 -0.795542 -0.793595
9.645 -0.717991 -0.716234
9.64 -0.624658 -0.62313
9.635 -0.528443 -0.52715
9.63 -0.436268 -0.4352
9.625 -0.351065 -0.350206
9.62 -0.273404 -0.272735
9.615 -0.202575 -0.20208
9.61 -0.137244 -0.136909
9.605 -0.0758029 -0.0756174
9.6 -0.0165415 -0.0165011
9.595 0.0422801 0.0421766
9.59 0.102411 0.102161
9.585 0.165599 0.165194
9.58 0.233552 0.23298
9.575 0.307839 0.307086
9.57 0.389657 0.388704
9.565 0.479376 0.478203
9.56 0.575722 0.574313
9.555 0.674468 0.672817
9.55 0.766582 0.764706
9.545 0.836206 0.83416
9.54 0.859725 0.857622
9.535 0.808511 0.806533
9.53 0.658319 0.656708
9.525 0.404976 0.403985
9.52 0.0777514 0.0775611
9.515 -0.263776 -0.263131
9.51 -0.553716 -0.552361
9.505 -0.748652 -0.74682
9.5 -0.839898 -0.837842
9.495 -0.845305 -0.843236
9.49 -0.793041 -0.7911
9.485 -0.709257 -0.707522
9.48 -0.612933 -0.611434
9.475 -0.51566 -0.514398
9.47 -0.42341 -0.422373
9.465 -0.338513 -0.337685
9.46 -0.261187 -0.260548
9.455 -0.190529 -0.190063
9.45 -0.125099 -0.124793
9.445 -0.0632298 -0.063075
9.44 -0.00317346 -0.00316569
9.435 0.0568427 0.0567036
9.43 0.118598 0.118308
9.425 0.183865 0.183415
9.42 0.254359 0.253737
9.415 0.331614 0.330803
9.41 0.4167 0.41568
9.405 0.509687 0.50844
9.4 0.608717 0.607227
9.395 0.708528 0.706794
9.39 0.798488 0.796534
9.385 0.860637 0.858531
9.38 0.869345 0.867217
9.375 0.795446 0.793499
9.37 0.617561 0.616049
9.365 0.338598 0.337769
9.36 -0.0033713 -0.00336305
9.355 -0.343604 -0.342763
9.35 -0.618273 -0.61676
9.345 -0.79129 -0.789354
9.34 -0.861417 -0.859309
9.335 -0.850669 -0.848587
9.33 -0.788003 -0.786075
9.325 -0.698506 -0.696796
9.32 -0.599606 -0.598139
9.315 -0.501565 -0.500338
9.31 -0.409425 -0.408423
9.305 -0.324938 -0.324143
9.3 -0.24799 -0.247384
9.295 -0.177499 -0.177064
9.29 -0.111926 -0.111652
9.285 -0.0495495 -0.0494283
9.28 0.0114169 0.0113889
9.275 0.0727788 0.0726007
9.27 0.136346 0.136013
9.265 0.203914 0.203415
9.26 0.277196 0.276518
9.255 0.35767 0.356794
9.25 0.446233 0.445141
9.245 0.54258 0.541252
9.24 0.644123 0.642547
9.235 0.744368 0.742546
9.23 0.830828 0.828795
9.225 0.883251 0.88109
9.22 0.874077 0.871938
9.215 0.77428 0.772385
9.21 0.566647 0.565261
9.205 0.262476 0.261833
9.2 -0.0911795 -0.0909564
9.195 -0.425805 -0.424763
9.19 -0.681553 -0.679885
9.185 -0.830698 -0.828666
9.18 -0.879285 -0.877133
9.175 -0.852803 -0.850716
9.17 -0.780406 -0.778496
9.165 -0.6858 -0.684122
9.16 -0.584772 -0.583341
9.155 -0.486254 -0.485065
9.15 -0.394394 -0.393429
9.145 -0.310402 -0.309642
9.14 -0.233854 -0.233282
9.135 -0.163503 -0.163103
9.13 -0.0977221 -0.097483
9.125 -0.0347367 -0.0346517
9.12 0.0272775 0.0272108
9.115 0.0901594 0.0899387
9.11 0.155749 0.155368
9.105 0.22586 0.225307
9.1 0.302194 0.301454
9.095 0.386142 0.385197
9.09 0.478376 0.477205
9.085 0.578109 0.576694
9.08 0.681864 0.680196
9.075 0.781677 0.779764
9.07 0.862947 0.860836
9.065 0.902977 0.900767
9.06 0.872526 0.870391
9.055 0.743635 0.741816
9.05 0.504769 0.503534
9.045 0.1768 0.176368
9.04 -0.18455 -0.184099
9.035 -0.508867 -0.507622
9.03 -0.742244 -0.740428
9.025 -0.866034 -0.863915
9.02 -0.893101 -0.890916
9.015 -0.8516 -0.849516
9.01 -0.770291 -0.768406
9.005 -0.671243 -0.6696
9 -0.568543 -0.567152
8.995 -0.46983 -0.46868
8.99 -0.378401 -0.377475
8.985 -0.294963 -0.294241
8.98 -0.218814 -0.218279
8.975 -0.148554 -0.148191
8.97 -0.0824768 -0.082275
8.965 -0.0187573 -0.0187114
8.96 0.044466 0.0443572
8.955 0.109066 0.108799
8.95 0.176911 0.176479
8.945 0.249829 0.249218
8.94 0.329492 0.328686
8.935 0.417168 0.416147
8.93 0.513232 0.511976
8.925 0.616293 0.614785
8.92 0.72179 0.720024
8.915 0.820024 0.818017
8.91 0.894016 0.891828
8.905 0.918554 0.916307
8.9 0.86317 0.861058
8.895 0.702188 0.70047
8.89 0.431402 0.430347
8.885 0.0821751 0.081974
8.88 -0.282027 -0.281337
8.875 -0.591158 -0.589712
8.87 -0.799099 -0.797144
8.865 -0.896602 -0.894408
8.86 -0.902609 -0.9004
8.855 -0.847052 -0.844979
8.85 -0.757762 -0.755907
8.845 -0.654967 -0.653365
8.84 -0.551048 -0.549699
8.835 -0.452397 -0.45129
8.83 -0.361525 -0.360641
8.825 -0.278677 -0.277995
8.82 -0.202899 -0.202403
8.815 -0.132657 -0.132333
8.81 -0.0661704 -0.0660085
8.805 -0.00156764 -0.0015638
8.8 0.0630504 0.0628962
8.795 0.129591 0.129274
8.79 0.19995 0.199461
8.785 0.275958 0.275283
8.78 0.359236 0.358357
8.775 0.450883 0.44978
8.77 0.550888 0.54954
8.765 0.657104 0.655497
8.76 0.763658 0.761789
8.755 0.858828 0.856726
8.75 0.923012 0.920753
8.745 0.928537 0.926265
8.74 0.844414 0.842348
8.735 0.648767 0.64718
8.73 0.346407 0.345559
8.725 -0.0203479 -0.0202981
8.72 -0.381864 -0.38093
8.715 -0.671011 -0.669369
8.71 -0.851004 -0.848922
8.705 -0.921885 -0.919629
8.7 -0.907693 -0.905472
8.695 -0.839247 -0.837193
8.69 -0.742975 -0.741157
8.685 -0.637135 -0.635576
8.68 -0.532423 -0.531121
8.675 -0.434065 -0.433003
8.67 -0.343843 -0.343002
8.665 -0.261592 -0.260952
8.66 -0.186131 -0.185675
8.655 -0.115808 -0.115524
8.65 -0.0487741 -0.0486548
8.645 0.0168858 0.0168445
8.64 0.0831093 0.0829059
8.635 0.151838 0.151466
8.63 0.22499 0.22444
8.625 0.30439 0.303645
8.62 0.391574 0.390616
8.615 0.487413 0.48622
8.61 0.591399 0.589952
8.605 0.700448 0.698734
8.6 0.807111 0.805136
8.595 0.897337 0.895142
8.59 0.948708 0.946386
8.585 0.931314 0.929035
8.58 0.814665 0.812672
8.575 0.582466 0.581041
8.57 0.250116 0.249504
8.565 -0.129267 -0.128951
8.56 -0.48211 -0.48093
8.555 -0.746813 -0.744986
8.55 -0.897037 -0.894842
8.545 -0.941558 -0.939254
8.54 -0.908381 -0.906158
8.535 -0.828356 -0.826329
8.53 -0.72613 -0.724353
8.525 -0.617923 -0.616411
8.52 -0.512812 -0.511557
8.515 -0.414936 -0.413921
8.51 -0.325426 -0.32463
8.505 -0.243747 -0.243151
8.5 -0.168522 -0.168109
8.495 -0.0979921 -0.0977523
8.49 -0.0302493 -0.0301753
8.485 0.036667 0.0365772
8.48 0.104732 0.104476
8.475 0.175921 0.17549
8.47 0.252169 0.251552
8.465 0.335275 0.334454
8.46 0.426652 0.425608
8.455 0.526867 0.525577
8.45 0.634776 0.633223
8.445 0.746145 0.744319
8.44 0.85165 0.849566
8.435 0.934608 0.932321
8.43 0.969668 0.967296
8.425 0.925153 0.92289
8.42 0.772435 0.770545
8.415 0.50277 0.50154
8.41 0.1434 0.143049
8.405 -0.242675 -0.242081
8.4 -0.580712 -0.579291
8.395 -0.817102 -0.815103
8.39 -0.936509 -0.934217
8.385 -0.955499 -0.953161
8.38 -0.904831 -0.902617
8.375 -0.814622 -0.812629
8.37 -0.707459 -0.705728
8.365 -0.59752 -0.596058
8.36 -0.492354 -0.491149
8.355 -0.39511 -0.394144
8.35 -0.306336 -0.305587
8.345 -0.225174 -0.224623
8.34 -0.150075 -0.149708
8.335 -0.0791878 -0.0789941
8.33 -0.0105472 -0.0105214
8.325 0.0578503 0.0577087
8.32 0.128019 0.127706
8.315 0.201964 0.20147
8.31 0.281631 0.280942
8.305 0.368765 0.367863
8.3 0.46461 0.463473
8.295 0.569326 0.567932
8.29 0.680972 0.679306
8.285 0.793908 0.791965
8.28 0.896613 0.894419
8.275 0.969483 0.96711
8.27 0.984267 0.981858
8.265 0.908278 0.906055
8.26 0.716466 0.714712
8.255 0.409668 0.408665
8.25 0.0276857 0.0276179
8.245 -0.358345 -0.357469
8.24 -0.675642 -0.673988
8.235 -0.88065 -0.878495
8.23 -0.968991 -0.96662
8.225 -0.963775 -0.961417
8.22 -0.89731 -0.895115
8.215 -0.79834 -0.796387
8.21 -0.687214 -0.685532
8.205 -0.576119 -0.574709
8.2 -0.471186 -0.470033
8.195 -0.374678 -0.373762
8.19 -0.286627 -0.285926
8.185 -0.205895 -0.205391
8.18 -0.130784 -0.130464
8.175 -0.0593618 -0.0592166
8.17 0.0103908 0.0103654
8.165 0.0805204 0.0803233
8.16 0.153079 0.152705
8.155 0.230101 0.229538
8.15 0.313525 0.312758
8.145 0.405013 0.404022
8.14 0.505571 0.504334
8.135 0.614833 0.613329
8.13 0.729863 0.728077
8.125 0.843322 0.841258
8.12 0.941151 0.938848
8.115 1.00059 0.998144
8.11 0.990723 0.988299
8.105 0.878962 0.876812
8.1 0.645866 0.644285
8.095 0.303746 0.303003
8.09 -0.0950683 -0.0948357
8.085 -0.473863 -0.472704
8.08 -0.765021 -0.763149
8.075 -0.936525 -0.934233
8.07 -0.994325 -0.991892
8.065 -0.966628 -0.964263
8.06 -0.886179 -0.88401
8.055 -0.779844 -0.777936
8.05 -0.665657 -0.664028
8.045 -0.553908 -0.552553
8.04 -0.449439 -0.448339
8.035 -0.353721 -0.352856
8.03 -0.266342 -0.26569
8.025 -0.18592 -0.185466
8.02 -0.110633 -0.110362
8.015 -0.0384715 -0.0383774
8.01 0.0326332 0.0325534
8.005 0.104771 0.104515
8 0.180033 0.179592
7.995 0.260472 0.259834
7.99 0.348003 0.347151
7.985 0.444163 0.443076
7.98 0.549634 0.54829
7.975 0.66338 0.661757
7.97 0.781228 0.779316
7.965 0.893819 0.891632
7.96 0.984213 0.981804
7.955 1.02637 1.02385
7.95 0.987172 0.984757
7.945 0.835667 0.833622
7.94 0.560254 0.558883
7.935 0.18624 0.185784
7.93 -0.222464 -0.221919
7.925 -0.586777 -0.585341
7.92 -0.847242 -0.845169
7.915 -0.984134 -0.981726
7.91 -1.01261 -1.01013
7.905 -0.964446 -0.962086
7.9 -0.87186 -0.869727
7.895 -0.759488 -0.75763
7.89 -0.64305 -0.641477
7.885 -0.53107 -0.529771
7.88 -0.42723 -0.426184
7.875 -0.33231 -0.331497
7.87 -0.245513 -0.244912
7.865 -0.165254 -0.164849
7.86 -0.0895958 -0.0893766
7.855 -0.0164654 -0.0164251
7.85 0.056257 0.0561194
7.845 0.130705 0.130385
7.84 0.209003 0.208492
7.835 0.293218 0.292501
7.83 0.385214 0.384271
7.825 0.486345 0.485155
7.82 0.596865 0.595405
7.815 0.714887 0.713137
7.81 0.834729 0.832687
7.805 0.944659 0.942347
7.8 1.02454 1.02203
7.795 1.04506 1.0425
7.79 0.971762 0.969384
7.785 0.777185 0.775283
7.78 0.459876 0.45875
7.775 0.0590239 0.0588795
7.77 -0.351802 -0.350941
7.765 -0.694767 -0.693067
7.76 -0.921056 -0.918803
7.755 -1.02323 -1.02073
7.75 -1.02416 -1.02165
7.745 -0.95773 -0.955387
7.74 -0.854822 -0.85273
7.735 -0.737634 -0.735829
7.73 -0.61965 -0.618134
7.725 -0.507775 -0.506533
7.72 -0.404665 -0.403675
7.715 -0.310504 -0.309744
7.71 -0.224165 -0.223616
7.705 -0.143887 -0.143535
7.7 -0.067639 -0.0674735
7.695 0.00671609 0.00669966
7.69 0.0813466 0.0811475
7.685 0.158429 0.158042
7.68 0.240122 0.239534
7.675 0.328485 0.327681
7.67 0.425298 0.424258
7.665 0.531664 0.530363
7.66 0.64728 0.645696
7.655 0.76919 0.767307
7.65 0.889894 0.887716
7.645 0.994915 0.992481
7.64 1.06067 1.05807
7.635 1.05483 1.05225
7.63 0.94278 0.940473
7.625 0.702794 0.701074
7.62 0.345682 0.344836
7.615 -0.0754674 -0.0752827
7.61 -0.480267 -0.479092
7.605 -0.795797 -0.79385
7.6 -0.985633 -0.983221
7.595 -1.05391 -1.05133
7.59 -1.0295 -1.02698
7.585 -0.947063 -0.944745
7.58 -0.835552 -0.833507
7.575 -0.71464 -0.712891
7.57 -0.595699 -0.594241
7.565 -0.484179 -0.482994
7.56 -0.381839 -0.380904
7.555 -0.28835 -0.287645
7.55 -0.202309 -0.201814
7.545 -0.121806 -0.121508
7.54 -0.0447213 -0.0446118
7.535 0.0311386 0.0310624
7.53 0.107991 0.107727
7.525 0.188057 0.187597
7.52 0.273517 0.272848
7.515 0.36641 0.365513
7.51 0.468382 0.467236
7.505 0.580196 0.578776
7.5 0.700832 0.699117
7.495 0.826021 0.823999
7.49 0.946096 0.943781
7.485 1.04347 1.04092
7.48 1.09099 1.08832
7.475 1.05381 1.05123
7.47 0.898808 0.896609
7.465 0.612402 0.610904
7.46 0.219345 0.218809
7.455 -0.214383 -0.213858
7.45 -0.605124 -0.603643
7.445 -0.888243 -0.88607
7.44 -1.04058 -1.03803
7.435 -1.07656 -1.07392
7.43 -1.02928 -1.02677
7.425 -0.933075 -0.930792
7.42 -0.81454 -0.812547
7.415 -0.690848 -0.689158
7.41 -0.571422 -0.570024
7.405 -0.460422 -0.459295
7.4 -0.358832 -0.357954
7.395 -0.265889 -0.265239
7.39 -0.179954 -0.179513
7.385 -0.0989878 -0.0987456
7.38 -0.0207962 -0.0207453
7.375 0.056872 0.0567328
7.37 0.136284 0.13595
7.365 0.219699 0.219162
7.36 0.309315 0.308558
7.355 0.407118 0.406122
7.35 0.514565 0.513306
7.345 0.631967 0.630421
7.34 0.757402 0.755549
7.335 0.884995 0.88283
7.33 1.00255 1.0001
7.325 1.08905 1.08638
7.32 1.11377 1.11104
7.315 1.04027 1.03772
7.31 0.838882 0.836829
7.305 0.506642 0.505402
7.3 0.0831961 0.0829925
7.295 -0.354654 -0.353786
7.29 -0.723913 -0.722142
7.285 -0.970973 -0.968597
7.28 -1.08593 -1.08327
7.275 -1.0918 -1.08913
7.27 -1.02428 -1.02177
7.265 -0.916418 -0.914176
7.26 -0.792266 -0.790328
7.255 -0.666582 -0.664951
7.25 -0.547027 -0.545688
7.245 -0.436631 -0.435563
7.24 -0.335716 -0.334894
7.235 -0.24315 -0.242555
7.23 -0.157097 -0.156712
7.225 -0.0754071 -0.0752226
7.22 0.00418531 0.00417507
7.215 0.0839869 0.0837814
7.21 0.166314 0.165907
7.205 0.253464 0.252844
7.2 0.347632 0.346782
7.195 0.450718 0.449615
7.19 0.563916 0.562537
7.185 0.686951 0.68527
7.18 0.816778 0.814779
7.175 0.945599 0.943285
7.17 1.05831 1.05572
7.165 1.13021 1.12744
7.16 1.12727 1.12451
7.155 1.01271 1.01023
7.15 0.762641 0.760774
7.145 0.386913 0.385967
7.14 -0.0599115 -0.0597649
7.135 -0.493221 -0.492015
7.13 -0.834616 -0.832574
7.125 -1.04339 -1.04083
7.12 -1.12209 -1.11934
7.115 -1.10047 -1.09778
7.11 -1.0153 -1.01282
7.105 -0.897741 -0.895544
7.1 -0.769186 -0.767304
7.095 -0.642143 -0.640572
7.09 -0.522703 -0.521424
7.085 -0.41292 -0.41191
7.08 -0.312552 -0.311787
7.075 -0.220159 -0.21962
7.07 -0.133736 -0.133408
7.065 -0.0510368 -0.0509119
7.06 0.0302713 0.0301973
7.055 0.112551 0.112276
7.05 0.198168 0.197683
7.045 0.289449 0.28874
7.04 0.388567 0.387617
7.035 0.49729 0.496073
7.03 0.616458 0.61495
7.025 0.745051 0.743228
7.02 0.878649 0.876499
7.015 1.00719 1.00472
7.01 1.11229 1.10957
7.005 1.16544 1.16259
7 1.12987 1.12711
6.995 0.970076 0.967702
6.99 0.670444 0.668804
6.985 0.255342 0.254718
6.98 -0.206804 -0.206298
6.975 -0.627266 -0.625731
6.97 -0.935763 -0.933474
6.965 -1.10539 -1.10269
6.96 -1.14979 -1.14698
6.955 -1.10351 -1.10081
6.95 -1.0032 -1.00074
6.945 -0.877674 -0.875526
6.94 -0.745728 -0.743904
6.935 -0.617808 -0.616296
6.93 -0.498623 -0.497403
6.925 -0.389391 -0.388438
6.92 -0.289395 -0.288687
6.915 -0.196937 -0.196456
6.91 -0.109868 -0.109599
6.905 -0.0258528 -0.0257895
6.9 0.0575051 0.0573644
6.895 0.142625 0.142276
6.89 0.231919 0.231352
6.885 0.327733 0.326931
6.88 0.432194 0.431137
6.875 0.546877 0.545539
6.87 0.672159 0.670515
6.865 0.806092 0.80412
6.86 0.9426 0.940293
6.855 1.06899 1.06637
6.85 1.1633 1.16046
6.845 1.19325 1.19033
6.84 1.12019 1.11745
6.835 0.911885 0.909654
6.83 0.56343 0.562051
6.825 0.114659 0.114379
6.82 -0.354233 -0.353367
6.815 -0.754403 -0.752557
6.81 -1.02649 -1.02398
6.805 -1.15739 -1.15455
6.8 -1.17 -1.16714
6.795 -1.10195 -1.09925
6.79 -0.988803 -0.986384
6.785 -0.856815 -0.854719
6.78 -0.722293 -0.720526
6.775 -0.593833 -0.59238
6.77 -0.474946 -0.473784
6.765 -0.366141 -0.365245
6.76 -0.266302 -0.26565
6.755 -0.173511 -0.173086
6.75 -0.085494 -0.0852848
6.745 0.000161887 0.000161491
6.74 0.0859196 0.0857093
6.735 0.174255 0.173828
6.73 0.267622 0.266967
6.725 0.368374 0.367472
6.72 0.478553 0.477382
6.715 0.599474 0.598007
6.71 0.730925 0.729136
6.705 0.869816 0.867688
6.7 1.00811 1.00565
6.695 1.13014 1.12738
6.69 1.21013 1.20717
6.685 1.21227 1.2093
6.68 1.09725 1.09456
6.675 0.838349 0.836298
6.67 0.443496 0.44241
6.665 -0.0319953 -0.031917
6.66 -0.499122 -0.497901
6.655 -0.872827 -0.870691
6.65 -1.10655 -1.10384
6.645 -1.20014 -1.1972
6.64 -1.18386 -1.18097
6.635 -1.09684 -1.09416
6.63 -0.972929 -0.970549
6.625 -0.835731 -0.833686
6.62 -0.699252 -0.697541
6.615 -0.570456 -0.56906
6.61 -0.451824 -0.450719
6.605 -0.343265 -0.342425
6.6 -0.243328 -0.242733
6.595 -0.14991 -0.149543
6.59 -0.0606272 -0.0604788
6.585 0.0270109 0.0269448
6.58 0.115531 0.115248
6.575 0.207465 0.206957
6.57 0.305306 0.304558
6.565 0.411391 0.410384
6.56 0.52764 0.526349
6.555 0.655021 0.653419
6.55 0.792587 0.790647
6.545 0.935877 0.933587
6.54 1.07458 1.07195
6.535 1.18972 1.18681
6.53 1.25159 1.24853
6.525 1.22138 1.21839
6.52 1.06063 1.05803
6.515 0.750451 0.748615
6.51 0.313198 0.312431
6.505 -0.18131 -0.180866
6.5 -0.63879 -0.637227
6.495 -0.98139 -0.978988
6.49 -1.17624 -1.17336
6.485 -1.23475 -1.23173
6.48 -1.19261 -1.1897
6.475 -1.08926 -1.08659
6.47 -0.956356 -0.954016
6.465 -0.814952 -0.812958
6.46 -0.676957 -0.6753
6.455 -0.547906 -0.546565
6.45 -0.429408 -0.428357
6.445 -0.320864 -0.320078
6.44 -0.220542 -0.220002
6.435 -0.12618 -0.125872
6.43 -0.0352955 -0.0352092
6.425 0.0546777 0.0545439
6.42 0.146331 0.145973
6.415 0.242252 0.241659
6.41 0.344961 0.344117
6.405 0.456762 0.455644
6.4 0.579396 0.577978
6.395 0.713392 0.711646
6.39 0.856903 0.854806
6.385 1.00385 1.0014
6.38 1.14135 1.13855
6.375 1.24682 1.24377
6.37 1.28668 1.28353
6.365 1.21988 1.21689
6.36 1.0106 1.00813
6.355 0.649946 0.648356
6.35 0.175583 0.175154
6.345 -0.330056 -0.329249
6.34 -0.771122 -0.769235
6.335 -1.07962 -1.07697
6.33 -1.23633 -1.23331
6.325 -1.26251 -1.25943
6.32 -1.19755 -1.19462
6.315 -1.08021 -1.07757
6.31 -0.939824 -0.937524
6.305 -0.794983 -0.793038
6.3 -0.655742 -0.654137
6.295 -0.52641 -0.525122
6.29 -0.407853 -0.406855
6.285 -0.299049 -0.298317
6.28 -0.198027 -0.197543
6.275 -0.102387 -0.102136
6.27 -0.00955173 -0.00952836
6.265 0.0831174 0.082914
6.26 0.178278 0.177842
6.255 0.278571 0.277889
6.25 0.386535 0.385589
6.245 0.504408 0.503173
6.24 0.633697 0.632147
6.235 0.774386 0.772491
6.23 0.923554 0.921294
6.225 1.07326 1.07063
6.22 1.20773 1.20477
6.215 1.30063 1.29744
6.21 1.31468 1.31146
6.205 1.20763 1.20467
6.2 0.948187 0.945867
6.195 0.539291 0.537972
6.19 0.0339694 0.0338863
6.185 -0.475321 -0.474158
6.18 -0.894667 -0.892478
6.175 -1.16766 -1.1648
6.17 -1.288 -1.28484
6.165 -1.2849 -1.28176
6.16 -1.19998 -1.19704
6.155 -1.07072 -1.0681
6.15 -0.924043 -0.921782
6.145 -0.776308 -0.774409
6.14 -0.635941 -0.634385
6.135 -0.506202 -0.504964
6.13 -0.387333 -0.386385
6.125 -0.277954 -0.277274
6.12 -0.175893 -0.175463
6.115 -0.0786239 -0.0784315
6.11 0.0165182 0.0164778
6.105 0.112247 0.111972
6.1 0.211286 0.210769
6.095 0.316327 0.315553
6.09 0.429912 0.42886
6.085 0.554181 0.552825
6.08 0.690345 0.688656
6.075 0.837726 0.835676
6.07 0.992154 0.989726
6.065 1.14358 1.14078
6.06 1.2731 1.26998
6.055 1.35052 1.34722
6.05 1.3353 1.33203
6.045 1.18516 1.18226
6.04 0.8752 0.873058
6.035 0.421512 0.420481
6.03 -0.108288 -0.108023
6.025 -0.614681 -0.613177
6.02 -1.00866 -1.0062
6.015 -1.24622 -1.24317
6.01 -1.33268 -1.32942
6.005 -1.30345 -1.30026
6 -1.2012 -1.19826
5.995 -1.06176 -1.05916
5.99 -0.909702 -0.907477
5.985 -0.759411 -0.757553
5.98 -0.617898 -0.616386
5.975 -0.487538 -0.486345
5.97 -0.368046 -0.367146
5.965 -0.257745 -0.257115
5.96 -0.154285 -0.153907
5.955 -0.0550253 -0.0548906
5.95 0.0427842 0.0426795
5.945 0.141933 0.141586
5.94 0.245214 0.244614
5.935 0.35536 0.354491
5.93 0.474905 0.473743
5.925 0.605855 0.604373
5.92 0.749056 0.747223
5.915 0.903056 0.900846
5.91 1.06226 1.05966
5.905 1.2143 1.21133
5.9 1.33696 1.33368
5.895 1.39621 1.39279
5.89 1.34881 1.34551
5.885 1.15378 1.15095
5.88 0.794199 0.792256
5.875 0.300028 0.299294
5.87 -0.248005 -0.247398
5.865 -0.746309 -0.744483
5.86 -1.11301 -1.11028
5.855 -1.31644 -1.31322
5.85 -1.37202 -1.36866
5.845 -1.31975 -1.31652
5.84 -1.20249 -1.19955
5.835 -1.05426 -1.05169
5.83 -0.897488 -0.895292
5.825 -0.744788 -0.742965
5.82 -0.601983 -0.60051
5.815 -0.470705 -0.469554
5.81 -0.350233 -0.349376
5.805 -0.238631 -0.238047
5.8 -0.133394 -0.133067
5.795 -0.0317763 -0.0316985
5.79 0.0690595 0.0688905
5.785 0.171981 0.17156
5.78 0.279847 0.279162
5.775 0.395432 0.394464
5.77 0.52124 0.519964
5.765 0.659109 0.657496
5.76 0.809454 0.807473
5.755 0.969943 0.96757
5.75 1.13341 1.13064
5.745 1.28498 1.28183
5.74 1.399 1.39558
5.735 1.43782 1.4343
5.73 1.35615 1.35283
5.725 1.11557 1.11284
5.72 0.708408 0.706675
5.715 0.178468 0.178032
5.71 -0.382324 -0.381388
5.705 -0.868998 -0.866871
5.7 -1.20815 -1.2052
5.695 -1.37981 -1.37644
5.69 -1.40779 -1.40435
5.685 -1.3354 -1.33213
5.68 -1.20513 -1.20219
5.675 -1.04921 -1.04664
5.67 -0.888107 -0.885934
5.665 -0.732969 -0.731176
5.66 -0.588612 -0.587172
5.655 -0.456048 -0.454932
5.65 -0.334187 -0.33337
5.645 -0.220878 -0.220337
5.64 -0.113474 -0.113197
5.635 -0.00912799 -0.00910565
5.63 0.0950861 0.0948535
5.625 0.202116 0.201621
5.62 0.314887 0.314116
5.615 0.436207 0.43514
5.61 0.568538 0.567146
5.605 0.713515 0.711769
5.6 0.871064 0.868932
5.595 1.03788 1.03534
5.59 1.20511 1.20216
5.585 1.35525 1.35194
5.58 1.45924 1.45567
5.575 1.47602 1.47241
5.57 1.35901 1.35569
5.565 1.07344 1.07082
5.56 0.621605 0.620084
5.555 0.0605268 0.0603787
5.55 -0.508787 -0.507542
5.545 -0.982109 -0.979706
5.54 -1.29501 -1.29184
5.535 -1.43804 -1.43452
5.53 -1.44185 -1.43832
5.525 -1.35202 -1.34871
5.52 -1.21042 -1.20745
5.515 -1.04757 -1.045
5.51 -0.882315 -0.880156
5.505 -0.724551 -0.722778
5.5 -0.578271 -0.576856
5.495 -0.443978 -0.442892
5.49 -0.32028 -0.319496
5.485 -0.204831 -0.20433
5.48 -0.0948588 -0.0946267
5.475 0.012586 0.0125552
5.47 0.120518 0.120223
5.465 0.231967 0.2314
5.46 0.349929 0.349072
5.455 0.477238 0.47607
5.45 0.6163 0.614792
5.445 0.768523 0.766642
5.44 0.933301 0.931017
5.435 1.1063 1.10359
5.43 1.27689 1.27377
5.425 1.42494 1.42146
5.42 1.51804 1.51432
5.415 1.51208 1.50838
5.41 1.35988 1.35655
5.405 1.03106 1.02853
5.4 0.538017 0.536701
5.395 -0.05013 -0.0500073
5.39 -0.625319 -0.623788
5.385 -1.08546 -1.0828
5.38 -1.37481 -1.37144
5.375 -1.49298 -1.48933
5.37 -1.47609 -1.47248
5.365 -1.37126 -1.3679
5.36 -1.21967 -1.21669
5.355 -1.0504 -1.04783
5.35 -0.880954 -0.878798
5.345 -0.720222 -0.718459
5.34 -0.571543 -0.570144
5.335 -0.435011 -0.433946
5.33 -0.308976 -0.30822
5.325 -0.19093 -0.190463
5.32 -0.0779781 -0.0777873
5.315 0.0329302 0.0328496
5.31 0.144901 0.144547
5.305 0.261051 0.260413
5.3 0.384444 0.383503
5.295 0.517943 0.516675
5.29 0.663887 0.662262
5.285 0.823445 0.82143
5.28 0.99546 0.993024
5.275 1.17455 1.17167
5.27 1.34832 1.34502
5.265 1.49404 1.49039
5.26 1.57616 1.5723
5.255 1.54791 1.54412
5.25 1.36201 1.35868
5.245 0.992773 0.990343
5.24 0.462254 0.461123
5.235 -0.149852 -0.149486
5.23 -0.730108 -0.728322
5.225 -1.17913 -1.17624
5.22 -1.44891 -1.44537
5.215 -1.54657 -1.54278
5.21 -1.51245 -1.50875
5.205 -1.39484 -1.39142
5.2 -1.23432 -1.2313
5.195 -1.05888 -1.05629
5.19 -0.884997 -0.882831
5.185 -0.720806 -0.719042
5.18 -0.569146 -0.567753
5.175 -0.429787 -0.428736
5.17 -0.300871 -0.300135
5.165 -0.179741 -0.179301
5.16 -0.0633863 -0.0632312
5.155 0.0513435 0.0512179
5.15 0.167652 0.167242
5.145 0.288744 0.288038
5.14 0.417757 0.416734
5.135 0.557581 0.556217
5.13 0.710496 0.708757
5.125 0.877433 0.875286
5.12 1.0567 1.05411
5.115 1.24189 1.23885
5.11 1.41895 1.41548
5.105 1.56273 1.5589
5.1 1.63477 1.63077
5.095 1.58603 1.58215
5.09 1.36938 1.36603
5.085 0.963606 0.961248
5.08 0.399315 0.398338
5.075 -0.234885 -0.23431
5.07 -0.821385 -0.819375
5.065 -1.26325 -1.26015
5.06 -1.51871 -1.51499
5.055 -1.6007 -1.59679
5.05 -1.5529 -1.5491
5.045 -1.42455 -1.42106
5.04 -1.25594 -1.25287
5.035 -1.07436 -1.07173
5.03 -0.895602 -0.893411
5.025 -0.727314 -0.725534
5.02 -0.571976 -0.570577
5.015 -0.42912 -0.42807
5.01 -0.296718 -0.295992
5.005 -0.171981 -0.171561
5 -0.0517901 -0.0516634
4.995 0.0671121 0.0669479
4.99 0.188029 0.187568
4.985 0.314259 0.31349
4.98 0.449018 0.447919
4.975 0.595233 0.593777
4.97 0.755135 0.753287
4.965 0.929451 0.927176
4.96 1.11601 1.11327
4.955 1.3075 1.3043
4.95 1.48836 1.48472
4.945 1.6313 1.62731
4.94 1.69536 1.69121
4.935 1.62948 1.62549
4.93 1.38661 1.38322
4.925 0.949183 0.94686
4.92 0.354688 0.35382
4.915 -0.301116 -0.300379
4.91 -0.897084 -0.894889
4.905 -1.33767 -1.3344
4.9 -1.58536 -1.58148
4.895 -1.65721 -1.65316
4.89 -1.59946 -1.59555
4.885 -1.46235 -1.45877
4.88 -1.28631 -1.28317
4.875 -1.09842 -1.09573
4.87 -0.914186 -0.911949
4.865 -0.741007 -0.739194
4.86 -0.581168 -0.579745
4.855 -0.434045 -0.432983
4.85 -0.29748 -0.296752
4.845 -0.16857 -0.168158
4.84 -0.0440858 -0.0439779
4.835 0.0793355 0.0791414
4.83 0.205103 0.204601
4.825 0.336617 0.335793
4.82 0.477177 0.476009
4.815 0.629765 0.628224
4.81 0.796593 0.794644
4.805 0.978239 0.975845
4.8 1.17216 1.16929
4.795 1.37032 1.36697
4.79 1.55597 1.55216
4.785 1.70007 1.69591
4.78 1.75956 1.75526
4.775 1.68161 1.67749
4.77 1.4188 1.41533
4.765 0.955725 0.953386
4.76 0.334542 0.333723
4.755 -0.343679 -0.342838
4.75 -0.954368 -0.952032
4.745 -1.40158 -1.39815
4.74 -1.64956 -1.64552
4.735 -1.71771 -1.7135
4.73 -1.65415 -1.6501
4.725 -1.51037 -1.50667
4.72 -1.32752 -1.32427
4.715 -1.133 -1.13023
4.71 -0.942513 -0.940207
4.705 -0.763482 -0.761614
4.7 -0.598169 -0.596706
4.695 -0.445886 -0.444795
4.69 -0.304388 -0.303643
4.685 -0.170674 -0.170256
4.68 -0.0414066 -0.0413053
4.675 0.086885 0.0866724
4.67 0.217721 0.217188
4.665 0.35461 0.353742
4.66 0.500951 0.499725
4.655 0.659801 0.658187
4.65 0.8334 0.831361
4.645 1.02227 1.01977
4.64 1.22365 1.22065
4.635 1.42906 1.42556
4.63 1.62096 1.61699
4.625 1.76911 1.76478
4.62 1.82889 1.82441
4.615 1.74579 1.74152
4.61 1.47127 1.46767
4.605 0.990012 0.987589
4.6 0.346001 0.345154
4.595 -0.356415 -0.355543
4.59 -0.988981 -0.986561
4.585 -1.4529 -1.44934
4.58 -1.71112 -1.70693
4.575 -1.78334 -1.77898
4.57 -1.71894 -1.71474
4.565 -1.57098 -1.56713
4.56 -1.382 -1.37862
4.555 -1.18049 -1.1776
4.55 -0.982816 -0.980411
4.545 -0.79679 -0.79484
4.54 -0.624852 -0.623323
4.535 -0.466357 -0.465216
4.53 -0.319027 -0.318247
4.525 -0.179782 -0.179342
4.52 -0.0451845 -0.045074
4.515 0.0883498 0.0881336
4.51 0.224457 0.223908
4.505 0.366764 0.365867
4.5 0.518784 0.517514
4.495 0.683681 0.682008
4.49 0.863787 0.861673
4.485 1.05968 1.05708
4.48 1.2686 1.2655
4.475 1.48198 1.47835
4.47 1.68202 1.6779
4.465 1.83796 1.83346
4.46 1.90425 1.89959
4.455 1.8249 1.82044
4.45 1.54917 1.54538
4.445 1.05924 1.05665
4.44 0.397417 0.396445
4.435 -0.331201 -0.330391
4.43 -0.994371 -0.991937
4.425 -1.48743 -1.4838
4.42 -1.76834 -1.76401
4.415 -1.85447 -1.84993
4.41 -1.7956 -1.7912
4.405 -1.64673 -1.64271
4.4 -1.4527 -1.44914
4.395 -1.24386 -1.24082
4.39 -1.03795 -1.03541
4.385 -0.843587 -0.841523
4.38 -0.663653 -0.662029
4.375 -0.497688 -0.49647
4.37 -0.34345 -0.342609
4.365 -0.197809 -0.197325
4.36 -0.0572361 -0.0570961
4.355 0.0819657 0.0817652
4.35 0.223555 0.223008
4.345 0.371287 0.370379
4.34 0.528807 0.527513
4.335 0.699425 0.697713
4.33 0.885635 0.883468
4.325 1.08822 1.08555
4.32 1.30467 1.30148
4.315 1.52676 1.52302
4.31 1.73706 1.73281
4.305 1.90516 1.9005
4.3 1.98541 1.98055
4.295 1.9206 1.9159
4.29 1.65677 1.65272
4.285 1.17063 1.16777
4.28 0.498491 0.497271
4.275 -0.257229 -0.256599
4.27 -0.960534 -0.958183
4.265 -1.49765 -1.49399
4.26 -1.81689 -1.81245
4.255 -1.92983 -1.92511
4.25 -1.88524 -1.88062
4.245 -1.74028 -1.73602
4.24 -1.54303 -1.53925
4.235 -1.32683 -1.32358
4.23 -1.11159 -1.10887
4.225 -0.907351 -0.905131
4.22 -0.717783 -0.716026
4.215 -0.542814 -0.541486
4.21 -0.380341 -0.379411
4.205 -0.227233 -0.226677
4.2 -0.0798837 -0.0796882
4.195 0.0655137 0.0653534
4.19 0.212845 0.212324
4.185 0.366002 0.365106
4.18 0.528783 0.527489
4.175 0.70468 0.702955
4.17 0.896432 0.894238
4.165 1.10517 1.10247
4.16 1.32894 1.32569
4.155 1.56029 1.55647
4.15 1.78294 1.77857
4.145 1.96777 1.96295
4.14 2.07014 2.06508
4.135 2.03229 2.02731
4.13 1.79629 1.7919
4.125 1.33042 1.32717
4.12 0.659914 0.658299
4.115 -0.120456 -0.120161
4.11 -0.872629 -0.870494
4.105 -1.47081 -1.46721
4.1 -1.84808 -1.84356
4.095 -2.00523 -2.00033
4.09 -1.98748 -1.98262
4.085 -1.85391 -1.84938
4.08 -1.65686 -1.6528
4.075 -1.43396 -1.43045
4.07 -1.20848 -1.20552
4.065 -0.992665 -0.990236
4.06 -0.791516 -0.789579
4.055 -0.605651 -0.604169
4.05 -0.433268 -0.432208
4.045 -0.271312 -0.270649
4.04 -0.116136 -0.115852
4.035 0.0361704 0.0360819
4.03 0.189621 0.189157
4.025 0.348253 0.347401
4.02 0.516033 0.51477
4.015 0.696672 0.694968
4.01 0.893227 0.891041
4.005 1.10733 1.10462
4 1.33782 1.33455
3.995 1.57855 1.57469
3.99 1.8151 1.81066
3.985 2.02081 2.01586
3.98 2.15341 2.14814
3.975 2.15578 2.15051
3.97 1.96617 1.96136
3.965 1.542 1.53823
3.96 0.89196 0.889777
3.955 0.0961997 0.0959644
3.95 -0.709639 -0.707903
3.945 -1.38647 -1.38307
3.94 -1.84597 -1.84146
3.935 -2.07103 -2.06596
3.93 -2.09869 -2.09356
3.925 -1.98859 -1.98373
3.92 -1.79809 -1.79369
3.915 -1.57073 -1.56689
3.91 -1.33467 -1.3314
3.905 -1.10559 -1.10288
3.9 -0.890599 -0.88842
3.895 -0.691495 -0.689803
3.89 -0.507046 -0.505805
3.885 -0.334413 -0.333594
3.88 -0.169968 -0.169552
3.875 -0.00972388 -0.00970009
3.87 0.150457 0.150088
3.865 0.31476 0.31399
3.86 0.487334 0.486142
3.855 0.672134 0.670489
3.85 0.872588 0.870453
3.845 1.09094 1.08827
3.84 1.32708 1.32383
3.835 1.57654 1.57268
3.83 1.82751 1.82303
3.825 2.05692 2.05189
3.82 2.22655 2.2211
3.815 2.28184 2.27626
3.81 2.15862 2.15334
3.805 1.80266 1.79824
3.8 1.20118 1.19824
3.795 0.410809 0.409803
3.79 -0.444012 -0.442925
3.785 -1.21365 -1.21068
3.78 -1.78306 -1.7787
3.775 -2.10771 -2.10255
3.77 -2.20844 -2.20304
3.765 -2.14162 -2.13638
3.76 -1.96946 -1.96464
3.755 -1.7431 -1.73883
3.75 -1.49769 -1.49402
3.745 -1.25409 -1.25103
3.74 -1.02281 -1.02031
3.735 -0.80761 -0.805633
3.73 -0.6083 -0.606812
3.725 -0.422512 -0.421478
3.72 -0.246762 -0.246159
3.715 -0.0770408 -0.0768523
3.71 0.0908951 0.0906726
3.705 0.261377 0.260738
3.7 0.438738 0.437665
3.695 0.627186 0.625652
3.69 0.830549 0.828517
3.685 1.05175 1.04918
3.68 1.29185 1.28869
3.675 1.54838 1.54459
3.67 1.8127 1.80826
3.665 2.06636 2.06131
3.66 2.2769 2.27133
3.655 2.39497 2.38911
3.65 2.35699 2.35123
3.645 2.09897 2.09384
3.64 1.58425 1.58038
3.635 0.836623 0.834576
3.63 -0.0445155 -0.0444066
3.625 -0.909174 -0.906949
3.62 -1.61476 -1.61081
3.615 -2.07871 -2.07362
3.61 -2.29283 -2.28722
3.605 -2.30165 -2.29602
3.6 -2.16947 -2.16416
3.595 -1.95607 -1.95128
3.59 -1.70614 -1.70197
3.585 -1.44838 -1.44483
3.58 -1.19864 -1.19571
3.575 -0.964061 -0.961702
3.57 -0.746325 -0.744499
3.565 -0.544013 -0.542681
3.56 -0.354039 -0.353172
3.555 -0.172491 -0.172069
3.55 0.00492538 0.00491333
3.545 0.182669 0.182222
3.54 0.365249 0.364355
3.535 0.557119 0.555756
3.53 0.762496 0.760631
3.525 0.984983 0.982573
3.52 1.22684 1.22383
3.515 1.48767 1.48403
3.51 1.76231 1.758
3.505 2.03764 2.03266
3.5 2.28843 2.28284
3.495 2.47337 2.46732
3.49 2.53403 2.52783
3.485 2.40193 2.39605
3.48 2.01903 2.01409
3.475 1.37038 1.36703
3.47 0.513569 0.512312
3.465 -0.421506 -0.420475
3.46 -1.27517 -1.27205
3.455 -1.9203 -1.9156
3.45 -2.30254 -2.29691
3.445 -2.43829 -2.43233
3.44 -2.38497 -2.37913
3.435 -2.20926 -2.20385
3.43 -1.96777 -1.96295
3.425 -1.70048 -1.69632
3.42 -1.43187 -1.42836
3.415 -1.17477 -1.1719
3.41 -0.934332 -0.932046
3.405 -0.711007 -0.709267
3.4 -0.502639 -0.501409
3.395 -0.30569 -0.304942
3.39 -0.11594 -0.115656
3.385 0.0711385 0.0709644
3.38 0.260202 0.259565
3.375 0.455924 0.454809
3.37 0.66287 0.661248
3.365 0.885242 0.883076
3.36 1.12639 1.12364
3.355 1.3879 1.3845
3.35 1.66797 1.66389
3.345 1.95895 1.95415
3.34 2.24366 2.23817
3.335 2.49114 2.48504
3.33 2.65305 2.64656
3.325 2.66462 2.6581
3.32 2.45547 2.44947
3.315 1.97483 1.97
3.31 1.22607 1.22307
3.305 0.290843 0.290131
3.3 -0.682875 -0.681204
3.295 -1.5331 -1.52935
3.29 -2.14518 -2.13993
3.285 -2.48233 -2.47626
3.28 -2.57445 -2.56815
3.275 -2.48533 -2.47925
3.27 -2.2826 -2.27702
3.265 -2.02122 -2.01627
3.26 -1.73895 -1.7347
3.255 -1.4584 -1.45483
3.25 -1.19106 -1.18815
3.245 -0.941183 -0.93888
3.24 -0.708667 -0.706933
3.235 -0.490977 -0.489775
3.23 -0.284299 -0.283604
3.225 -0.084193 -0.083987
3.22 0.114071 0.113792
3.215 0.315336 0.314564
3.21 0.524441 0.523157
3.205 0.74607 0.744245
3.2 0.984457 0.982048
3.195 1.24281 1.23976
3.19 1.52224 1.51852
3.185 1.82005 1.8156
3.18 2.12692 2.12172
3.175 2.42312 2.41719
3.17 2.6741 2.66756
3.165 2.82731 2.82039
3.16 2.81422 2.80734
3.155 2.56317 2.5569
3.15 2.02659 2.02163
3.145 1.21609 1.21312
3.14 0.224029 0.223481
3.135 -0.793178 -0.791237
3.13 -1.67054 -1.66645
3.125 -2.29528 -2.28967
3.12 -2.63454 -2.62809
3.115 -2.7218 -2.71514
3.11 -2.6234 -2.61698
3.105 -2.40864 -2.40275
3.1 -2.13363 -2.12841
3.095 -1.83699 -1.83249
3.09 -1.54189 -1.53812
3.085 -1.26021 -1.25713
3.08 -0.996406 -0.993968
3.075 -0.750438 -0.748602
3.07 -0.519741 -0.518469
3.065 -0.3004 -0.299665
3.06 -0.0878334 -0.0876185
3.055 0.122855 0.122555
3.05 0.336685 0.335861
3.045 0.558672 0.557305
3.04 0.793663 0.791721
3.035 1.04603 1.04347
3.03 1.31907 1.31584
3.025 1.61395 1.61
3.02 1.92791 1.92319
3.015 2.25151 2.246
3.01 2.5648 2.55852
3.005 2.83285 2.82592
3 3.00254 2.99519
2.995 3.00412 2.99677
2.99 2.76343 2.75667
2.985 2.22825 2.2228
2.98 1.40366 1.40023
2.975 0.376071 0.37515
2.97 -0.698952 -0.697242
2.965 -1.64926 -1.64522
2.96 -2.34903 -2.34329
2.955 -2.75243 -2.7457
2.95 -2.8851 -2.87804
2.945 -2.81181 -2.80493
2.94 -2.60477 -2.5984
2.935 -2.32479 -2.3191
2.93 -2.0151 -2.01016
2.925 -1.70257 -1.6984
2.92 -1.40164 -1.39821
2.915 -1.11838 -1.11564
2.91 -0.853658 -0.85157
2.905 -0.605363 -0.603882
2.9 -0.369731 -0.368826
2.895 -0.142163 -0.141815
2.89 0.0823429 0.0821414
2.885 0.30896 0.308204
2.88 0.54289 0.541561
2.875 0.789199 0.787267
2.87 1.05254 1.04996
2.865 1.33662 1.33335
2.86 1.64327 1.63925
2.855 1.97078 1.96596
2.85 2.31146 2.3058
2.845 2.64798 2.6415
2.84 2.94905 2.94184
2.835 3.16555 3.15781
2.83 3.23029 3.22238
2.825 3.06649 3.05899
2.82 2.60984 2.60346
2.815 1.84234 1.83783
2.81 0.823 0.820986
2.805 -0.309787 -0.309029
2.8 -1.37819 -1.37482
2.795 -2.22893 -2.22348
2.79 -2.78144 -2.77464
2.785 -3.03516 -3.02773
2.78 -3.04377 -3.03632
2.775 -2.88093 -2.87388
2.77 -2.61546 -2.60906
2.765 -2.30005 -2.29442
2.76 -1.96972 -1.9649
2.755 -1.64494 -1.64091
2.75 -1.33574 -1.33247
2.745 -1.04543 -1.04287
2.74 -0.773226 -0.771334
2.735 -0.51604 -0.514777
2.73 -0.269532 -0.268873
2.725 -0.0287355 -0.0286652
2.72 0.211611 0.211094
2.715 0.456873 0.455755
2.71 0.712362 0.710619
2.705 0.983118 0.980712
2.7 1.27351 1.27039
2.695 1.5865 1.58262
2.69 1.92242 1.91771
2.685 2.27691 2.27134
2.68 2.63796 2.6315
2.675 2.98188 2.97459
2.67 3.26901 3.26101
2.665 3.44098 3.43256
2.66 3.42352 3.41514
2.655 3.14003 3.13234
2.65 2.53879 2.53257
2.645 1.62778 1.62379
2.64 0.497536 0.496318
2.635 -0.6911 -0.689409
2.63 -1.75808 -1.75378
2.625 -2.56659 -2.56031
2.62 -3.05927 -3.05178
2.615 -3.25389 -3.24593
2.61 -3.21324 -3.20538
2.605 -3.01266 -3.00529
2.6 -2.71891 -2.71226
2.595 -2.38169 -2.37586
2.59 -2.03344 -2.02846
2.585 -1.69281 -1.68867
2.58 -1.3687 -1.36535
2.575 -1.06374 -1.06114
2.57 -0.776725 -0.774825
2.565 -0.504303 -0.503069
2.56 -0.241935 -0.241343
2.555 0.0155156 0.0154776
2.55 0.273465 0.272796
2.545 0.537414 0.536099
2.54 0.812768 0.810779
2.535 1.10458 1.10188
2.53 1.41712 1.41365
2.525 1.75303 1.74874
2.52 2.11202 2.10686
2.515 2.48874 2.48265
2.51 2.86967 2.86265
2.505 3.2292 3.2213
2.5 3.52543 3.5168
2.495 3.69789 3.68885
2.49 3.67095 3.66197
2.485 3.36771 3.35946
2.48 2.73697 2.73027
2.475 1.78706 1.78269
2.47 0.607913 0.606426
2.465 -0.640147 -0.638581
2.46 -1.77497 -1.77063
2.455 -2.65355 -2.64706
2.45 -3.20995 -3.20209
2.445 -3.45445 -3.446
2.44 -3.44605 -3.43762
2.435 -3.26025 -3.25227
2.43 -2.96663 -2.95937
2.425 -2.61873 -2.61232
2.42 -2.25275 -2.24724
2.415 -1.89037 -1.88574
2.41 -1.54271 -1.53893
2.405 -1.21385 -1.21088
2.4 -0.903505 -0.901294
2.395 -0.608819 -0.60733
2.39 -0.325487 -0.324691
2.385 -0.0484437 -0.0483252
2.38 0.227751 0.227194
2.375 0.508672 0.507427
2.37 0.799841 0.797884
2.365 1.10649 1.10378
2.36 1.43314 1.42963
2.355 1.78294 1.77858
2.35 2.15651 2.15123
2.345 2.55007 2.54383
2.34 2.95281 2.94558
2.335 3.3433 3.33512
2.33 3.68547 3.67645
2.325 3.92556 3.91596
2.32 3.99293 3.98316
2.315 3.80902 3.7997
2.31 3.30806 3.29996
2.305 2.46791 2.46187
2.3 1.33869 1.33541
2.295 0.0490427 0.0489227
2.29 -1.22361 -1.22062
2.285 -2.30904 -2.30339
2.28 -3.09556 -3.08799
2.275 -3.55018 -3.54149
2.27 -3.70514 -3.69608
2.265 -3.62792 -3.61905
2.26 -3.39319 -3.38489
2.255 -3.06564 -3.05814
2.25 -2.69347 -2.68688
2.245 -2.30859 -2.30294
2.24 -1.92982 -1.92509
2.235 -1.56651 -1.56268
2.23 -1.22179 -1.2188
2.225 -0.894862 -0.892673
2.22 -0.582615 -0.581189
2.215 -0.280615 -0.279928
2.21 0.0162708 0.016231
2.205 0.313515 0.312748
2.2 0.616692 0.615183
2.195 0.931262 0.928984
2.19 1.2623 1.25921
2.185 1.61403 1.61008
2.18 1.98911 1.98424
2.175 2.38737 2.38153
2.17 2.80402 2.79715
2.165 3.22696 3.21907
2.16 3.63346 3.62457
2.155 3.98642 3.97667
2.15 4.23191 4.22155
2.145 4.3003 4.28977
2.14 4.11504 4.10497
2.135 3.61189 3.60305
2.13 2.76697 2.7602
2.125 1.62347 1.6195
2.12 0.299419 0.298687
2.115 -1.03619 -1.03365
2.11 -2.21266 -2.20725
2.105 -3.10732 -3.09972
2.1 -3.67042 -3.66144
2.095 -3.91887 -3.90928
2.09 -3.91095 -3.90138
2.085 -3.71902 -3.70992
2.08 -3.41039 -3.40204
2.075 -3.03828 -3.03084
2.07 -2.64009 -2.63363
2.065 -2.23945 -2.23397
2.06 -1.84952 -1.84499
2.055 -1.47618 -1.47257
2.05 -1.12051 -1.11777
2.045 -0.780635 -0.778725
2.04 -0.452901 -0.451793
2.035 -0.132658 -0.132333
2.03 0.185273 0.184819
2.025 0.506289 0.50505
2.02 0.835775 0.83373
2.015 1.17886 1.17597
2.01 1.54005 1.53628
2.005 1.9227 1.918
2 2.32811 2.32242
1.995 2.75418 2.74744
1.99 3.19343 3.18562
1.985 3.63044 3.62156
1.98 4.03866 4.02878
1.975 4.37745 4.36674
1.97 4.59078 4.57955
1.965 4.60999 4.59871
1.96 4.36377 4.3531
1.955 3.79708 3.78779
1.95 2.89613 2.88904
1.945 1.70993 1.70575
1.94 0.354122 0.353255
1.935 -1.0118 -1.00932
1.93 -2.22747 -2.22202
1.925 -3.17461 -3.16684
1.92 -3.79978 -3.79048
1.915 -4.1111 -4.10104
1.91 -4.15781 -4.14764
1.905 -4.00627 -3.99647
1.9 -3.72168 -3.71258
1.895 -3.35821 -3.35
1.89 -2.95591 -2.94868
1.885 -2.54163 -2.53541
1.88 -2.13162 -2.12641
1.875 -1.73434 -1.7301
1.87 -1.35292 -1.34961
1.865 -0.986978 -0.984563
1.86 -0.633978 -0.632427
1.855 -0.290069 -0.289359
1.85 0.0493324 0.0492117
1.845 0.389166 0.388214
1.84 0.734462 0.732665
1.835 1.0901 1.08743
1.83 1.4605 1.45693
1.825 1.84924 1.84472
1.82 2.25841 2.25288
1.815 2.68765 2.68107
1.81 3.13282 3.12515
1.805 3.58415 3.57538
1.8 4.02391 4.01407
1.795 4.42394 4.41311
1.79 4.74357 4.73196
1.785 4.92945 4.91738
1.78 4.91908 4.90704
1.775 4.65018 4.6388
1.77 4.07663 4.06665
1.765 3.18838 3.18058
1.76 2.02799 2.02303
1.755 0.693848 0.692151
1.75 -0.676273 -0.674618
1.745 -1.93772 -1.93298
1.74 -2.97405 -2.96678
1.735 -3.71964 -3.71054
1.73 -4.16291 -4.15272
1.725 -4.33394 -4.32334
1.72 -4.28579 -4.2753
1.715 -4.07752 -4.06754
1.71 -3.76304 -3.75384
1.705 -3.38579 -3.3775
1.7 -2.97755 -2.97027
1.695 -2.55975 -2.55349
1.69 -2.14549 -2.14024
1.685 -1.74171 -1.73745
1.68 -1.35106 -1.34776
1.675 -0.973299 -0.970918
1.67 -0.606314 -0.60483
1.665 -0.246856 -0.246251
1.66 0.108979 0.108713
1.655 0.465407 0.464268
1.65 0.826691 0.824669
1.645 1.1969 1.19397
1.64 1.57964 1.57577
1.635 1.97764 1.9728
1.63 2.39231 2.38646
1.625 2.82293 2.81602
1.62 3.26568 3.25769
1.615 3.71235 3.70327
1.61 4.14873 4.13858
1.605 4.55294 4.5418
1.6 4.89408 4.8821
1.595 5.13178 5.11922
1.59 5.21797 5.2052
1.585 5.10176 5.08927
1.58 4.7384 4.7268
1.575 4.10171 4.09167
1.57 3.19708 3.18926
1.565 2.0701 2.06503
1.56 0.805354 0.803384
1.555 -0.486762 -0.485571
1.55 -1.69221 -1.68807
1.545 -2.71638 -2.70973
1.54 -3.49985 -3.49129
1.535 -4.02255 -4.01271
1.53 -4.29767 -4.28716
1.525 -4.36017 -4.3495
1.52 -4.25471 -4.2443
1.515 -4.02637 -4.01652
1.51 -3.71488 -3.70579
1.505 -3.35221 -3.34401
1.5 -2.96216 -2.95491
1.495 -2.56131 -2.55504
1.49 -2.1603 -2.15502
1.485 -1.7653 -1.76098
1.48 -1.37913 -1.37576
1.475 -1.00236 -0.999904
1.47 -0.63395 -0.632399
1.465 -0.271895 -0.27123
1.46 0.0864276 0.0862161
1.455 0.443936 0.442849
1.45 0.803606 0.801639
1.445 1.16826 1.1654
1.44 1.54036 1.53659
1.435 1.92173 1.91703
1.43 2.31326 2.3076
1.425 2.71448 2.70783
1.42 3.12303 3.11539
1.415 3.53405 3.5254
1.41 3.93939 3.92975
1.405 4.32685 4.31627
1.4 4.67945 4.668
1.395 4.97499 4.96282
1.39 5.1863 5.17361
1.385 5.28242 5.2695
1.38 5.23128 5.21848
1.375 5.00396 4.99172
1.37 4.58037 4.56916
1.365 3.95539 3.94571
1.36 3.14393 3.13624
1.355 2.18292 2.17758
1.35 1.12877 1.12601
1.345 0.0502349 0.050112
1.34 -0.981906 -0.979503
1.335 -1.90547 -1.90081
1.33 -2.67493 -2.66839
1.325 -3.2652 -3.25721
1.32 -3.67095 -3.66197
1.315 -3.90272 -3.89317
1.31 -3.98157 -3.97183
1.305 -3.9338 -3.92417
1.3 -3.78664 -3.77738
1.295 -3.56544 -3.55671
1.29 -3.29199 -3.28394
1.285 -2.98404 -2.97673
1.28 -2.65523 -2.64874
1.275 -2.31565 -2.30999
1.27 -1.97232 -1.96749
1.265 -1.62984 -1.62585
1.26 -1.29094 -1.28778
1.255 -0.956986 -0.954645
1.25 -0.628314 -0.626777
1.245 -0.304589 -0.303843
1.24 0.0149674 0.0149307
1.235 0.331377 0.330566
1.23 0.64575 0.64417
1.225 0.959153 0.956806
1.22 1.27249 1.26937
1.215 1.58637 1.58249
1.21 1.90105 1.89639
1.205 2.21622 2.2108
1.2 2.53096 2.52477
1.195 2.84355 2.83659
1.19 3.15133 3.14362
1.185 3.45058 3.44213
1.18 3.73636 3.72722
1.175 4.00248 3.99269
1.17 4.24143 4.23105
1.165 4.4445 4.43363
1.16 4.60201 4.59075
1.155 4.70371 4.6922
1.15 4.73941 4.72782
1.145 4.69975 4.68825
1.14 4.57717 4.56597
1.135 4.36695 4.35627
1.13 4.06814 4.05819
1.125 3.68433 3.67532
1.12 3.22398 3.21609
1.115 2.70028 2.69367
1.11 2.13041 2.1252
1.105 1.53436 1.53061
1.1 0.933341 0.931058
1.095 0.348076 0.347224
1.09 -0.202719 -0.202223
1.085 -0.703581 -0.70186
1.08 -1.14305 -1.14026
1.075 -1.51395 -1.51025
1.07 -1.81316 -1.80872
1.065 -2.04113 -2.03613
1.06 -2.20114 -2.19576
1.055 -2.29856 -2.29293
1.05 -2.34 -2.33427
1.045 -2.33274 -2.32703
1.04 -2.28416 -2.27857
1.035 -2.20138 -2.196
1.03 -2.09098 -2.08586
1.025 -1.95885 -1.95406
1.02 -1.81017 -1.80574
1.015 -1.64935 -1.64531
1.01 -1.48011 -1.47649
1.005 -1.30553 -1.30233
1 -1.12811 -1.12535
0.995 -0.949889 -0.947565
0.99 -0.77247 -0.77058
0.985 -0.59713 -0.595669
0.98 -0.424869 -0.423829
0.975 -0.256465 -0.255837
0.97 -0.0925248 -0.0922984
0.965 0.0664783 0.0663156
0.96 0.220172 0.219633
0.955 0.368257 0.367356
0.95 0.510489 0.50924
0.945 0.646662 0.645079
0.94 0.776593 0.774692
0.935 0.900118 0.897915
0.93 1.01709 1.0146
0.925 1.12735 1.12459
0.92 1.23078 1.22777
0.915 1.32724 1.32399
0.91 1.41662 1.41315
0.905 1.49881 1.49514
0.9 1.57371 1.56986
0.895 1.64127 1.63726
0.89 1.70144 1.69727
0.885 1.75419 1.7499
0.88 1.79954 1.79513
0.875 1.83753 1.83303
0.87 1.86824 1.86367
0.865 1.8918 1.88717
0.86 1.90836 1.9037
0.855 1.91812 1.91343
0.85 1.9213 1.9166
0.845 1.91817 1.91347
0.84 1.90902 1.90434
0.835 1.89417 1.88953
0.83 1.87397 1.86938
0.825 1.84878 1.84425
0.82 1.81897 1.81452
0.815 1.78493 1.78056
0.81 1.74704 1.74277
0.805 1.70569 1.70151
0.8 1.66125 1.65718
0.795 1.61409 1.61014
0.79 1.56456 1.56073
0.785 1.51301 1.50931
0.78 1.45975 1.45618
0.775 1.40509 1.40165
0.77 1.3493 1.346
0.765 1.29266 1.2895
0.76 1.2354 1.23238
0.755 1.17775 1.17486
0.75 1.11991 1.11717
0.745 1.06208 1.05948
0.74 1.00443 1.00198
0.735 0.94714 0.944822
0.73 0.890355 0.888176
0.725 0.834225 0.832184
0.72 0.778893 0.776987
0.715 0.724493 0.72272
0.71 0.671156 0.669514
0.705 0.619011 0.617496
0.7 0.56818 0.56679
0.695 0.518785 0.517516
0.69 0.470943 0.46979
0.685 0.424766 0.423727
0.68 0.380364 0.379433
0.675 0.337836 0.337009
0.67 0.297277 0.29655
0.665 0.258771 0.258138
0.66 0.222392 0.221848
0.655 0.1882 0.18774
0.65 0.156243 0.155861
0.645 0.126551 0.126242
0.64 0.0991395 0.0988969
0.635 0.0740046 0.0738235
0.63 0.0511248 0.0509997
0.625 0.0304596 0.0303851
0.62 0.0119502 0.011921
0.615 -0.00448057 -0.00446961
0.61 -0.0189271 -0.0188808
0.605 -0.0314997 -0.0314226
0.6 -0.0423228 -0.0422192
0.595 -0.0515333 -0.0514072
0.59 -0.0592779 -0.0591329
0.585 -0.065711 -0.0655502
0.58 -0.0709917 -0.070818
0.575 -0.0752811 -0.0750969
0.57 -0.0787396 -0.078547
0.565 -0.0815243 -0.0813248
0.56 -0.0837858 -0.0835808
0.555 -0.0856665 -0.0854569
0.55 -0.0872978 -0.0870842
0.545 -0.0887986 -0.0885813
0.54 -0.0902734 -0.0900525
0.535 -0.0918113 -0.0915866
0.53 -0.093485 -0.0932563
0.525 -0.0953506 -0.0951173
0.52 -0.0974471 -0.0972087
0.515 -0.099797 -0.0995528
0.51 -0.102407 -0.102156
0.505 -0.105268 -0.10501
0.5 -0.108358 -0.108093
0.495 -0.111643 -0.111369
0.49 -0.115075 -0.114794
0.485 -0.118602 -0.118312
0.48 -0.12216 -0.121861
0.475 -0.125682 -0.125375
0.47 -0.129098 -0.128782
0.465 -0.132335 -0.132011
0.46 -0.135319 -0.134988
0.455 -0.137982 -0.137644
0.45 -0.140254 -0.139911
0.445 -0.142075 -0.141727
0.44 -0.143387 -0.143036
0.435 -0.144142 -0.143789
0.43 -0.144299 -0.143946
0.425 -0.143828 -0.143476
0.42 -0.142707 -0.142358
0.415 -0.140925 -0.14058
0.41 -0.138482 -0.138143
0.405 -0.135389 -0.135057
0.4 -0.131666 -0.131344
0.395 -0.127346 -0.127034
0.39 -0.12247 -0.12217
0.385 -0.117089 -0.116802
0.38 -0.111261 -0.110988
0.375 -0.105052 -0.104795
0.37 -0.0985336 -0.0982925
0.365 -0.0917821 -0.0915575
0.36 -0.0848757 -0.084668
0.355 -0.077894 -0.0777034
0.35 -0.0709157 -0.0707422
0.345 -0.0640173 -0.0638606
0.34 -0.0572707 -0.0571306
0.335 -0.0507427 -0.0506186
0.33 -0.0444926 -0.0443837
0.325 -0.0385715 -0.0384772
0.32 -0.0330215 -0.0329407
0.315 -0.0278748 -0.0278066
0.31 -0.0231535 -0.0230968
0.305 -0.0188697 -0.0188235
0.3 -0.015026 -0.0149892
0.295 -0.011616 -0.0115876
0.29 -0.00862548 -0.00860437
0.285 -0.00603328 -0.00601852
0.28 -0.00381303 -0.0038037
0.275 -0.0019344 -0.00192966
0.27 -0.000364547 -0.000363655
0.265 0.00093043 0.000928153
0.26 0.00198428 0.00197943
0.255 0.00282952 0.00282259
0.25 0.00349656 0.003488
0.245 0.00401313 0.00400331
0.24 0.0044039 0.00439313
0.235 0.00469034 0.00467886
0.23 0.00489075 0.00487878
0.225 0.00502047 0.00500819
0.22 0.0050922 0.00507974
0.215 0.00511629 0.00510377
0.21 0.0051012 0.00508872
0.205 0.00505376 0.00504139
0.2 0.00497954 0.00496736
0.195 0.00488313 0.00487118
0.19 0.00476829 0.00475662
0.185 0.0046382 0.00462685
0.18 0.00449555 0.00448455
0.175 0.00434263 0.00433201
0.17 0.00418145 0.00417121
0.165 0.00401372 0.0040039
0.16 0.00384098 0.00383159
0.155 0.00366457 0.0036556
0.15 0.00348567 0.00347714
0.145 0.00330534 0.00329725
0.14 0.00312453 0.00311689
0.135 0.00294411 0.0029369
0.13 0.00276485 0.00275809
0.125 0.00258752 0.00258119
0.12 0.00241284 0.00240694
0.115 0.00224156 0.00223607
0.11 0.00207451 0.00206944
0.105 0.00191273 0.00190805
0.1 0.00175759 0.00175329
0.095 0.00161107 0.00160713
0.09 0.00147578 0.00147217
0.085 0.00135481 0.0013515
0.08 0.00125082 0.00124776
0.075 0.00116436 0.00116151
0.07 0.00109155 0.00108887
0.065 0.00102234 0.00101984
0.06 0.000940897 0.000938595
0.055 0.00082962 0.00082759
0.05 0.000676496 0.00067484
0.045 0.00048259 0.000481409
0.04 0.000264931 0.000264283
0.035 5.36837e-05 5.35523e-05
0.03 -0.000110751 -0.00011048
0.025 -0.000181166 -0.000180723
0.02 -0.000133497 -0.000133171
0.015 -3.57874e-05 -3.56998e-05
0.01 -8.75905e-07 -8.73762e-07
0.005 -4.90149e-12 -4.88949e-12
-1.63468e-13 -1.75694e-42 -1.75264e-42


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda2.0Nc1QuantumOneLoop/GApOneLoop.txt <==
-31.4301 -0.00101438 3.23407e-06
-30.9905 -0.00104342 3.37406e-06
-30.6297 -0.0010682 3.49507e-06
-30.3101 -0.0010909 3.60713e-06
-30.0173 -0.00111233 3.71401e-06
-29.7441 -0.00113291 3.81764e-06
-29.4858 -0.00115289 3.91916e-06
-29.2396 -0.00117243 4.0193e-06
-29.0035 -0.00119165 4.11861e-06
-28.7758 -0.00121063 4.21747e-06
-28.5554 -0.00122943 4.31619e-06
-28.3415 -0.0012481 4.41499e-06
-28.1333 -0.00126669 4.51409e-06
-27.9302 -0.00128523 4.61363e-06
-27.7317 -0.00130375 4.71378e-06
-27.5373 -0.00132226 4.81464e-06
-27.3468 -0.0013408 4.91634e-06
-27.1598 -0.00135938 5.01896e-06
-26.9761 -0.00137801 5.12261e-06
-26.7954 -0.00139672 5.22736e-06
-26.6174 -0.0014155 5.33329e-06
-26.4421 -0.00143439 5.44048e-06
-26.2693 -0.00145338 5.54901e-06
-26.0988 -0.00147249 5.65893e-06
-25.9304 -0.00149173 5.77031e-06
-25.7641 -0.00151111 5.88323e-06
-25.5998 -0.00153064 5.99773e-06
-25.4373 -0.00155032 6.11389e-06
-25.2766 -0.00157016 6.23177e-06
-25.1175 -0.00159017 6.35143e-06
-24.9601 -0.00161036 6.47292e-06
-24.8041 -0.00163074 6.59632e-06
-24.6496 -0.00165131 6.72167e-06
-24.4966 -0.00167209 6.84905e-06
-24.3448 -0.00169307 6.97852e-06
-24.1944 -0.00171427 7.11013e-06
-24.0451 -0.00173568 7.24395e-06
-23.8971 -0.00175733 7.38006e-06
-23.7502 -0.00177921 7.5185e-06
-23.6044 -0.00180134 7.65936e-06
-23.4597 -0.00182371 7.80269e-06
-23.316 -0.00184635 7.94856e-06
-23.1733 -0.00186924 8.09706e-06
-23.0316 -0.00189241 8.24825e-06
-22.8908 -0.00191585 8.40219e-06
-22.7509 -0.00193958 8.55898e-06
-22.6118 -0.0019636 8.71868e-06
-22.4736 -0.00198792 8.88138e-06
-22.3363 -0.00201255 9.04716e-06
-22.1997 -0.00203749 9.21609e-06
-22.0639 -0.00206275 9.38827e-06
-21.9288 -0.00208835 9.56378e-06
-21.7945 -0.00211428 9.74272e-06
-21.6609 -0.00214055 9.92517e-06
-21.528 -0.00216718 1.01112e-05
-21.3958 -0.00219417 1.0301e-05
-21.2642 -0.00222153 1.04946e-05
-21.1332 -0.00224928 1.06921e-05
-21.0029 -0.0022774 1.08936e-05
-20.8732 -0.00230593 1.10992e-05
-20.7441 -0.00233486 1.13091e-05
-20.6156 -0.00236421 1.15233e-05
-20.4876 -0.00239398 1.1742e-05
-20.3602 -0.00242419 1.19653e-05
-20.2333 -0.00245484 1.21933e-05
-20.1069 -0.00248594 1.24262e-05
-19.9811 -0.00251752 1.26641e-05
-19.8557 -0.00254956 1.29071e-05
-19.7309 -0.0025821 1.31554e-05
-19.6065 -0.00261513 1.34091e-05
-19.4826 -0.00264868 1.36684e-05
-19.3592 -0.00268274 1.39334e-05
-19.2362 -0.00271735 1.42044e-05
-19.1137 -0.00275249 1.44814e-05
-18.9916 -0.0027882 1.47646e-05
-18.8699 -0.00282448 1.50543e-05
-18.7487 -0.00286135 1.53505e-05
-18.6278 -0.00289881 1.56536e-05
-18.5074 -0.0029369 1.59637e-05
-18.3873 -0.00297561 1.6281e-05
-18.2676 -0.00301496 1.66057e-05
-18.1483 -0.00305497 1.69381e-05
-18.0294 -0.00309566 1.72784e-05
-17.9108 -0.00313705 1.76267e-05
-17.7926 -0.00317914 1.79834e-05
-17.6748 -0.00322196 1.83488e-05
-17.5572 -0.00326552 1.8723e-05
-17.4401 -0.00330984 1.91063e-05
-17.3232 -0.00335495 1.94991e-05
-17.2067 -0.00340085 1.99016e-05
-17.0905 -0.00344758 2.03141e-05
-16.9746 -0.00349515 2.0737e-05
-16.859 -0.00354358 2.11706e-05
-16.7437 -0.0035929 2.16152e-05
-16.6288 -0.00364313 2.20711e-05
-16.5141 -0.00369428 2.25388e-05
-16.3997 -0.00374639 2.30186e-05
-16.2856 -0.00379949 2.35109e-05
-16.1717 -0.00385358 2.40161e-05
-16.0582 -0.00390871 2.45347e-05
-15.9449 -0.0039649 2.50671e-05
-15.8319 -0.00402218 2.56137e-05
-15.7191 -0.00408058 2.61751e-05
-15.6066 -0.00414012 2.67517e-05
-15.4943 -0.00420084 2.73441e-05
-15.3823 -0.00426277 2.79528e-05
-15.2705 -0.00432595 2.85783e-05
-15.159 -0.0043904 2.92213e-05
-15.0477 -0.00445617 2.98823e-05
-14.9367 -0.00452329 3.05621e-05
-14.8258 -0.0045918 3.12612e-05
-14.7152 -0.00466174 3.19804e-05
-14.6049 -0.00473315 3.27204e-05
-14.4947 -0.00480607 3.3482e-05
-14.3848 -0.00488055 3.42658e-05
-14.275 -0.00495663 3.50729e-05
-14.1655 -0.00503435 3.59039e-05
-14.0562 -0.00511378 3.67599e-05
-13.9471 -0.00519495 3.76417e-05
-13.8382 -0.00527793 3.85504e-05
-13.7294 -0.00536276 3.94869e-05
-13.6209 -0.0054495 4.04524e-05
-13.5126 -0.00553822 4.14479e-05
-13.4044 -0.00562897 4.24747e-05
-13.2965 -0.00572181 4.3534e-05
-13.1887 -0.00581682 4.46271e-05
-13.0811 -0.00591406 4.57553e-05
-12.9737 -0.0060136 4.692e-05
-12.8664 -0.00611551 4.81228e-05
-12.7593 -0.00621989 4.93652e-05
-12.6524 -0.00632679 5.06488e-05
-12.5457 -0.00643632 5.19755e-05
-12.4391 -0.00654855 5.33469e-05
-12.3327 -0.00666358 5.4765e-05
-12.2265 -0.0067815 5.62318e-05
-12.1204 -0.00690241 5.77494e-05
-12.0144 -0.00702641 5.932e-05
-11.9086 -0.00715362 6.0946e-05
-11.803 -0.00728414 6.26299e-05
-11.6975 -0.0074181 6.43741e-05
-11.5922 -0.0075556 6.61815e-05
-11.487 -0.00769679 6.80549e-05
-11.3819 -0.0078418 6.99974e-05
-11.277 -0.00799077 7.20121e-05
-11.1722 -0.00814383 7.41026e-05
-11.0676 -0.00830116 7.62723e-05
-10.9631 -0.00846291 7.85252e-05
-10.8587 -0.00862924 8.08651e-05
-10.7545 -0.00880034 8.32963e-05
-10.6503 -0.00897638 8.58235e-05
-10.5463 -0.00915758 8.84512e-05
-10.4425 -0.00934412 9.11847e-05
-10.3387 -0.00953623 9.40293e-05
-10.2351 -0.00973412 9.69906e-05
-10.1316 -0.00993805 0.000100075
-10.0282 -0.0101482 0.000103288
-9.92496 -0.010365 0.000106638
-9.82181 -0.0105885 0.000110131
-9.71877 -0.0108192 0.000113776
-9.61583 -0.0110573 0.00011758
-9.51301 -0.0113031 0.000121553
-9.4103 -0.011557 0.000125703
-9.30769 -0.0118194 0.000130042
-9.20518 -0.0120906 0.000134579
-9.10278 -0.012371 0.000139327
-9.00048 -0.012661 0.000144298
-8.89828 -0.0129612 0.000149505
-8.79618 -0.013272 0.000154963
-8.69417 -0.0135939 0.000160686
-8.59226 -0.0139274 0.000166691
-8.49044 -0.0142732 0.000172996
-8.38872 -0.0146318 0.00017962
-8.28708 -0.0150038 0.000186584
-8.18554 -0.0153901 0.000193909
-8.08408 -0.0157912 0.00020162
-7.98271 -0.0162081 0.000209743
-7.88143 -0.0166415 0.000218305
-7.78023 -0.0170923 0.000227337
-7.67911 -0.0175615 0.000236873
-7.57807 -0.0180502 0.000246947
-7.47712 -0.0185594 0.000257599
-7.37624 -0.0190902 0.000268871
-7.27544 -0.0196441 0.000280809
-7.17471 -0.0202223 0.000293465
-7.07406 -0.0208263 0.000306892
-6.97348 -0.0214577 0.000321153
-6.87298 -0.0221181 0.000336312
-6.77254 -0.0228095 0.000352442
-6.67218 -0.0235339 0.000369625
-6.57188 -0.0242933 0.000387947
-6.47166 -0.0250901 0.000407507
-6.37149 -0.0259269 0.000428412
-6.2714 -0.0268064 0.000450781
-6.17136 -0.0277317 0.000474747
-6.07139 -0.028706 0.000500457
-5.97148 -0.029733 0.000528075
-5.87163 -0.0308165 0.000557784
-5.77184 -0.0319608 0.000589791
-5.67211 -0.0331708 0.000624324
-5.57243 -0.0344516 0.000661643
-5.47281 -0.035809 0.000702041
-5.37325 -0.0372494 0.000745847
-5.27373 -0.0387799 0.000793437
-5.17427 -0.0404082 0.000845237
-5.07487 -0.0421432 0.000901732
-4.97551 -0.0439946 0.000963482
-4.8762 -0.0459733 0.00103112
-4.77694 -0.0480917 0.0011054
-4.67772 -0.0503636 0.00118716
-4.57855 -0.0528046 0.0012774
-4.47943 -0.0554326 0.00137727
-4.38035 -0.0582677 0.00148815
-4.28131 -0.0613331 0.00161163
-4.18232 -0.0646554 0.00174962
-4.08336 -0.0682652 0.00190438
-3.98445 -0.0721979 0.00207863
-3.88557 -0.0764951 0.00227565
-3.78673 -0.081205 0.00249943
-3.68793 -0.0863849 0.00275486
-3.58916 -0.0921024 0.00304797
-3.49043 -0.0984385 0.00338628
-3.39173 -0.105491 0.00377926
-3.29307 -0.113377 0.00423895
-3.19443 -0.122243 0.00478088
-3.09583 -0.132269 0.00542527
-2.99725 -0.143679 0.00619891
-2.89871 -0.156759 0.00713786
-2.80019 -0.171878 0.00829156
-2.7017 -0.189517 0.00972921
-2.60323 -0.210321 0.0115501
-2.50479 -0.235166 0.0139007
-2.40638 -0.265281 0.0170042
-2.30798 -0.302436 0.0212143
-2.20961 -0.349278 0.0271186
-2.11126 -0.409946 0.0357508
-2.01293 -0.491279 0.0490677
-1.91462 -0.60541 0.0711438
-1.81632 -0.775991 0.111636
-1.71804 -1.05546 0.198135
-1.61978 -1.58252 0.43652
-1.52154 -2.76473 1.50991
-1.42331 0.523861 6.98661
-1.32509 2.91388 1.37597
-1.22689 1.7871 0.412736
-1.12869 1.2833 0.189954
-1.03051 1.01479 0.107309
-0.932337 0.8513 0.0679987
-0.834173 0.743039 0.0462335
-0.736016 0.667386 0.032862
-0.637867 0.612707 0.0239828
-0.539723 0.57246 0.0177042
-0.441585 0.542729 0.0130146
-0.343451 0.521068 0.00932808
-0.24532 0.505919 0.00628002
-0.147191 0.496297 0.00362567
-0.0490634 0.491622 0.00118583
0.0490634 0.491622 -0.00118583
0.147191 0.496297 -0.00362567
0.24532 0.505919 -0.00628002
0.343451 0.521068 -0.00932808
0.441585 0.542729 -0.0130146
0.539723 0.57246 -0.0177042
0.637867 0.612707 -0.0239828
0.736016 0.667386 -0.032862
0.834173 0.743039 -0.0462335
0.932337 0.8513 -0.0679987
1.03051 1.01479 -0.107309
1.12869 1.2833 -0.189954
1.22689 1.7871 -0.412736
1.32509 2.91388 -1.37597
1.42331 0.523861 -6.98661
1.52154 -2.76473 -1.50991
1.61978 -1.58252 -0.43652
1.71804 -1.05546 -0.198135
1.81632 -0.775991 -0.111636
1.91462 -0.60541 -0.0711438
2.01293 -0.491279 -0.0490677
2.11126 -0.409946 -0.0357508
2.20961 -0.349278 -0.0271186
2.30798 -0.302436 -0.0212143
2.40638 -0.265281 -0.0170042
2.50479 -0.235166 -0.0139007
2.60323 -0.210321 -0.0115501
2.7017 -0.189517 -0.00972921
2.80019 -0.171878 -0.00829156
2.89871 -0.156759 -0.00713786
2.99725 -0.143679 -0.00619891
3.09583 -0.132269 -0.00542527
3.19443 -0.122243 -0.00478088
3.29307 -0.113377 -0.00423895
3.39173 -0.105491 -0.00377926
3.49043 -0.0984385 -0.00338628
3.58916 -0.0921024 -0.00304797
3.68793 -0.0863849 -0.00275486
3.78673 -0.081205 -0.00249943
3.88557 -0.0764951 -0.00227565
3.98445 -0.0721979 -0.00207863
4.08336 -0.0682652 -0.00190438
4.18232 -0.0646554 -0.00174962
4.28131 -0.0613331 -0.00161163
4.38035 -0.0582677 -0.00148815
4.47943 -0.0554326 -0.00137727
4.57855 -0.0528046 -0.0012774
4.67772 -0.0503636 -0.00118716
4.77694 -0.0480917 -0.0011054
4.8762 -0.0459733 -0.00103112
4.97551 -0.0439946 -0.000963482
5.07487 -0.0421432 -0.000901732
5.17427 -0.0404082 -0.000845237
5.27373 -0.0387799 -0.000793437
5.37325 -0.0372494 -0.000745847
5.47281 -0.035809 -0.000702041
5.57243 -0.0344516 -0.000661643
5.67211 -0.0331708 -0.000624324
5.77184 -0.0319608 -0.000589791
5.87163 -0.0308165 -0.000557784
5.97148 -0.029733 -0.000528075
6.07139 -0.028706 -0.000500457
6.17136 -0.0277317 -0.000474747
6.2714 -0.0268064 -0.000450781
6.37149 -0.0259269 -0.000428412
6.47166 -0.0250901 -0.000407507
6.57188 -0.0242933 -0.000387947
6.67218 -0.0235339 -0.000369625
6.77254 -0.0228095 -0.000352442
6.87298 -0.0221181 -0.000336312
6.97348 -0.0214577 -0.000321153
7.07406 -0.0208263 -0.000306892
7.17471 -0.0202223 -0.000293465
7.27544 -0.0196441 -0.000280809
7.37624 -0.0190902 -0.000268871
7.47712 -0.0185594 -0.000257599
7.57807 -0.0180502 -0.000246947
7.67911 -0.0175615 -0.000236873
7.78023 -0.0170923 -0.000227337
7.88143 -0.0166415 -0.000218305
7.98271 -0.0162081 -0.000209743
8.08408 -0.0157912 -0.00020162
8.18554 -0.0153901 -0.000193909
8.28708 -0.0150038 -0.000186584
8.38872 -0.0146318 -0.00017962
8.49044 -0.0142732 -0.000172996
8.59226 -0.0139274 -0.000166691
8.69417 -0.0135939 -0.000160686
8.79618 -0.013272 -0.000154963
8.89828 -0.0129612 -0.000149505
9.00048 -0.012661 -0.000144298
9.10278 -0.012371 -0.000139327
9.20518 -0.0120906 -0.000134579
9.30769 -0.0118194 -0.000130042
9.4103 -0.011557 -0.000125703
9.51301 -0.0113031 -0.000121553
9.61583 -0.0110573 -0.00011758
9.71877 -0.0108192 -0.000113776
9.82181 -0.0105885 -0.000110131
9.92496 -0.010365 -0.000106638
10.0282 -0.0101482 -0.000103288
10.1316 -0.00993805 -0.000100075
10.2351 -0.00973412 -9.69906e-05
10.3387 -0.00953623 -9.40293e-05
10.4425 -0.00934412 -9.11847e-05
10.5463 -0.00915758 -8.84512e-05
10.6503 -0.00897638 -8.58235e-05
10.7545 -0.00880034 -8.32963e-05
10.8587 -0.00862924 -8.08651e-05
10.9631 -0.00846291 -7.85252e-05
11.0676 -0.00830116 -7.62723e-05
11.1722 -0.00814383 -7.41026e-05
11.277 -0.00799077 -7.20121e-05
11.3819 -0.0078418 -6.99974e-05
11.487 -0.00769679 -6.80549e-05
11.5922 -0.0075556 -6.61815e-05
11.6975 -0.0074181 -6.43741e-05
11.803 -0.00728414 -6.26299e-05
11.9086 -0.00715362 -6.0946e-05
12.0144 -0.00702641 -5.932e-05
12.1204 -0.00690241 -5.77494e-05
12.2265 -0.0067815 -5.62318e-05
12.3327 -0.00666358 -5.4765e-05
12.4391 -0.00654855 -5.33469e-05
12.5457 -0.00643632 -5.19755e-05
12.6524 -0.00632679 -5.06488e-05
12.7593 -0.00621989 -4.93652e-05
12.8664 -0.00611551 -4.81228e-05
12.9737 -0.0060136 -4.692e-05
13.0811 -0.00591406 -4.57553e-05
13.1887 -0.00581682 -4.46271e-05
13.2965 -0.00572181 -4.3534e-05
13.4044 -0.00562897 -4.24747e-05
13.5126 -0.00553822 -4.14479e-05
13.6209 -0.0054495 -4.04524e-05
13.7294 -0.00536276 -3.94869e-05
13.8382 -0.00527793 -3.85504e-05
13.9471 -0.00519495 -3.76417e-05
14.0562 -0.00511378 -3.67599e-05
14.1655 -0.00503435 -3.59039e-05
14.275 -0.00495663 -3.50729e-05
14.3848 -0.00488055 -3.42658e-05
14.4947 -0.00480607 -3.3482e-05
14.6049 -0.00473315 -3.27204e-05
14.7152 -0.00466174 -3.19804e-05
14.8258 -0.0045918 -3.12612e-05
14.9367 -0.00452329 -3.05621e-05
15.0477 -0.00445617 -2.98823e-05
15.159 -0.0043904 -2.92213e-05
15.2705 -0.00432595 -2.85783e-05
15.3823 -0.00426277 -2.79528e-05
15.4943 -0.00420084 -2.73441e-05
15.6066 -0.00414012 -2.67517e-05
15.7191 -0.00408058 -2.61751e-05
15.8319 -0.00402218 -2.56137e-05
15.9449 -0.0039649 -2.50671e-05
16.0582 -0.00390871 -2.45347e-05
16.1717 -0.00385358 -2.40161e-05
16.2856 -0.00379949 -2.35109e-05
16.3997 -0.00374639 -2.30186e-05
16.5141 -0.00369428 -2.25388e-05
16.6288 -0.00364313 -2.20711e-05
16.7437 -0.0035929 -2.16152e-05
16.859 -0.00354358 -2.11706e-05
16.9746 -0.00349515 -2.0737e-05
17.0905 -0.00344758 -2.03141e-05
17.2067 -0.00340085 -1.99016e-05
17.3232 -0.00335495 -1.94991e-05
17.4401 -0.00330984 -1.91063e-05
17.5572 -0.00326552 -1.8723e-05
17.6748 -0.00322196 -1.83488e-05
17.7926 -0.00317914 -1.79834e-05
17.9108 -0.00313705 -1.76267e-05
18.0294 -0.00309566 -1.72784e-05
18.1483 -0.00305497 -1.69381e-05
18.2676 -0.00301496 -1.66057e-05
18.3873 -0.00297561 -1.6281e-05
18.5074 -0.0029369 -1.59637e-05
18.6278 -0.00289881 -1.56536e-05
18.7487 -0.00286135 -1.53505e-05
18.8699 -0.00282448 -1.50543e-05
18.9916 -0.0027882 -1.47646e-05
19.1137 -0.00275249 -1.44814e-05
19.2362 -0.00271735 -1.42044e-05
19.3592 -0.00268274 -1.39334e-05
19.4826 -0.00264868 -1.36684e-05
19.6065 -0.00261513 -1.34091e-05
19.7309 -0.0025821 -1.31554e-05
19.8557 -0.00254956 -1.29071e-05
19.9811 -0.00251752 -1.26641e-05
20.1069 -0.00248594 -1.24262e-05
20.2333 -0.00245484 -1.21933e-05
20.3602 -0.00242419 -1.19653e-05
20.4876 -0.00239398 -1.1742e-05
20.6156 -0.00236421 -1.15233e-05
20.7441 -0.00233486 -1.13091e-05
20.8732 -0.00230593 -1.10992e-05
21.0029 -0.0022774 -1.08936e-05
21.1332 -0.00224928 -1.06921e-05
21.2642 -0.00222153 -1.04946e-05
21.3958 -0.00219417 -1.0301e-05
21.528 -0.00216718 -1.01112e-05
21.6609 -0.00214055 -9.92517e-06
21.7945 -0.00211428 -9.74272e-06
21.9288 -0.00208835 -9.56378e-06
22.0639 -0.00206275 -9.38827e-06
22.1997 -0.00203749 -9.21609e-06
22.3363 -0.00201255 -9.04716e-06
22.4736 -0.00198792 -8.88138e-06
22.6118 -0.0019636 -8.71868e-06
22.7509 -0.00193958 -8.55898e-06
22.8908 -0.00191585 -8.40219e-06
23.0316 -0.00189241 -8.24825e-06
23.1733 -0.00186924 -8.09706e-06
23.316 -0.00184635 -7.94856e-06
23.4597 -0.00182371 -7.80269e-06
23.6044 -0.00180134 -7.65936e-06
23.7502 -0.00177921 -7.5185e-06
23.8971 -0.00175733 -7.38006e-06
24.0451 -0.00173568 -7.24395e-06
24.1944 -0.00171427 -7.11013e-06
24.3448 -0.00169307 -6.97852e-06
24.4966 -0.00167209 -6.84905e-06
24.6496 -0.00165131 -6.72167e-06
24.8041 -0.00163074 -6.59632e-06
24.9601 -0.00161036 -6.47292e-06
25.1175 -0.00159017 -6.35143e-06
25.2766 -0.00157016 -6.23177e-06
25.4373 -0.00155032 -6.11389e-06
25.5998 -0.00153064 -5.99773e-06
25.7641 -0.00151111 -5.88323e-06
25.9304 -0.00149173 -5.77031e-06
26.0988 -0.00147249 -5.65893e-06
26.2693 -0.00145338 -5.54901e-06
26.4421 -0.00143439 -5.44048e-06
26.6174 -0.0014155 -5.33329e-06
26.7954 -0.00139672 -5.22736e-06
26.9761 -0.00137801 -5.12261e-06
27.1598 -0.00135938 -5.01896e-06
27.3468 -0.0013408 -4.91634e-06
27.5373 -0.00132226 -4.81464e-06
27.7317 -0.00130375 -4.71378e-06
27.9302 -0.00128523 -4.61363e-06
28.1333 -0.00126669 -4.51409e-06
28.3415 -0.0012481 -4.41499e-06
28.5554 -0.00122943 -4.31619e-06
28.7758 -0.00121063 -4.21747e-06
29.0035 -0.00119165 -4.11861e-06
29.2396 -0.00117243 -4.0193e-06
29.4858 -0.00115289 -3.91916e-06
29.7441 -0.00113291 -3.81764e-06
30.0173 -0.00111233 -3.71401e-06
30.3101 -0.0010909 -3.60713e-06
30.6297 -0.0010682 -3.49507e-06
30.9905 -0.00104342 -3.37406e-06
31.4301 -0.00101438 -3.23407e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda2.0Nc1QuantumOneLoop/GApTwoLoop.txt <==
-31.4301 -0.00101579 3.23731e-06
-30.9905 -0.00104492 3.38672e-06
-30.6297 -0.00106977 3.49859e-06
-30.3101 -0.00109254 3.61422e-06
-30.0173 -0.00111403 3.70449e-06
-29.7441 -0.00113468 3.81223e-06
-29.4858 -0.00115473 3.92182e-06
-29.2396 -0.00117433 4.04779e-06
-29.0035 -0.00119361 4.12925e-06
-28.7758 -0.00121265 4.22531e-06
-28.5554 -0.00123152 4.33291e-06
-28.3415 -0.00125025 4.4368e-06
-28.1333 -0.00126891 4.518e-06
-27.9302 -0.00128752 4.64029e-06
-27.7317 -0.00130609 4.72588e-06
-27.5373 -0.00132468 4.83162e-06
-27.3468 -0.00134328 4.9375e-06
-27.1598 -0.00136193 5.03604e-06
-26.9761 -0.00138064 5.14017e-06
-26.7954 -0.00139941 5.2537e-06
-26.6174 -0.00141827 5.34484e-06
-26.4421 -0.00143723 5.47245e-06
-26.2693 -0.0014563 5.5619e-06
-26.0988 -0.00147549 5.68886e-06
-25.9304 -0.00149481 5.79034e-06
-25.7641 -0.00151427 5.90881e-06
-25.5998 -0.00153387 6.02394e-06
-25.4373 -0.00155364 6.13883e-06
-25.2766 -0.00157357 6.25932e-06
-25.1175 -0.00159367 6.38076e-06
-24.9601 -0.00161395 6.49798e-06
-24.8041 -0.00163442 6.6324e-06
-24.6496 -0.00165509 6.74397e-06
-24.4966 -0.00167595 6.89065e-06
-24.3448 -0.00169703 7.00075e-06
-24.1944 -0.00171833 7.15411e-06
-24.0451 -0.00173985 7.26961e-06
-23.8971 -0.0017616 7.42358e-06
-23.7502 -0.00178359 7.54986e-06
-23.6044 -0.00180583 7.7014e-06
-23.4597 -0.00182831 7.84e-06
-23.316 -0.00185107 7.99012e-06
-23.1733 -0.00187407 8.13886e-06
-23.0316 -0.00189736 8.29158e-06
-22.8908 -0.00192093 8.44629e-06
-22.7509 -0.00194479 8.60658e-06
-22.6118 -0.00196894 8.76319e-06
-22.4736 -0.00199339 8.93504e-06
-22.3363 -0.00201816 9.09119e-06
-22.1997 -0.00204324 9.27645e-06
-22.0639 -0.00206864 9.43217e-06
-21.9288 -0.00209438 9.63035e-06
-21.7945 -0.00212047 9.78784e-06
-21.6609 -0.0021469 9.9967e-06
-21.528 -0.00217368 1.01595e-05
-21.3958 -0.00220084 1.0376e-05
-21.2642 -0.00222837 1.05478e-05
-21.1332 -0.00225629 1.07694e-05
-21.0029 -0.00228459 1.09532e-05
-20.8732 -0.0023133 1.11782e-05
-20.7441 -0.00234241 1.13759e-05
-20.6156 -0.00237196 1.16042e-05
-20.4876 -0.00240192 1.18162e-05
-20.3602 -0.00243233 1.20489e-05
-20.2333 -0.00246319 1.22743e-05
-20.1069 -0.00249451 1.2514e-05
-19.9811 -0.0025263 1.2751e-05
-19.8557 -0.00255858 1.30007e-05
-19.7309 -0.00259134 1.32472e-05
-19.6065 -0.00262462 1.35102e-05
-19.4826 -0.00265841 1.37644e-05
-19.3592 -0.00269273 1.40436e-05
-19.2362 -0.00272759 1.43041e-05
-19.1137 -0.002763 1.46016e-05
-18.9916 -0.00279899 1.48682e-05
-18.8699 -0.00283555 1.51853e-05
-18.7487 -0.00287271 1.54586e-05
-18.6278 -0.00291047 1.57958e-05
-18.5074 -0.00294887 1.60773e-05
-18.3873 -0.0029879 1.64342e-05
-18.2676 -0.00302758 1.67263e-05
-18.1483 -0.00306793 1.7102e-05
-18.0294 -0.00310897 1.74075e-05
-17.9108 -0.00315072 1.78009e-05
-17.7926 -0.00319317 1.8123e-05
-17.6748 -0.00323638 1.85331e-05
-17.5572 -0.00328033 1.88748e-05
-17.4401 -0.00332507 1.93007e-05
-17.3232 -0.00337058 1.96648e-05
-17.2067 -0.00341693 2.01064e-05
-17.0905 -0.0034641 2.04951e-05
-16.9746 -0.00351214 2.09528e-05
-16.859 -0.00356104 2.13681e-05
-16.7437 -0.00361086 2.18431e-05
-16.6288 -0.00366158 2.22861e-05
-16.5141 -0.00371328 2.27803e-05
-16.3997 -0.00376592 2.32518e-05
-16.2856 -0.00381958 2.3768e-05
-16.1717 -0.00387425 2.42683e-05
-16.0582 -0.00392999 2.48096e-05
-15.9449 -0.00398679 2.53388e-05
-15.8319 -0.00404472 2.59089e-05
-15.7191 -0.00410376 2.64669e-05
-15.6066 -0.004164 2.707e-05
-15.4943 -0.00422543 2.76568e-05
-15.3823 -0.0042881 2.82971e-05
-15.2705 -0.00435203 2.89129e-05
-15.159 -0.00441728 2.95948e-05
-15.0477 -0.00448386 3.02401e-05
-14.9367 -0.00455183 3.09679e-05
-14.8258 -0.00462122 3.16439e-05
-14.7152 -0.00469206 3.24217e-05
-14.6049 -0.00476442 3.31301e-05
-14.4947 -0.00483831 3.3962e-05
-14.3848 -0.00491381 3.47052e-05
-14.275 -0.00499093 3.5595e-05
-14.1655 -0.00506976 3.63761e-05
-14.0562 -0.00515031 3.73276e-05
-13.9471 -0.00523268 3.81506e-05
-13.8382 -0.00531686 3.91672e-05
-13.7294 -0.00540298 4.0037e-05
-13.6209 -0.00549103 4.11222e-05
-13.5126 -0.00558113 4.20443e-05
-13.4044 -0.0056733 4.32017e-05
-13.2965 -0.00576764 4.41824e-05
-13.1887 -0.00586419 4.54158e-05
-13.0811 -0.00596305 4.64621e-05
-12.9737 -0.00606426 4.77755e-05
-12.8664 -0.00616793 4.88954e-05
-12.7593 -0.00627412 5.02933e-05
-12.6524 -0.00638292 5.14953e-05
-12.5457 -0.00649444 5.29829e-05
-12.4391 -0.00660872 5.4276e-05
-12.3327 -0.00672592 5.58592e-05
-12.2265 -0.00684607 5.72534e-05
-12.1204 -0.00696936 5.89392e-05
-12.0144 -0.00709579 6.04451e-05
-11.9086 -0.00722559 6.22416e-05
-11.803 -0.00735875 6.38704e-05
-11.6975 -0.00749555 6.5787e-05
-11.5922 -0.00763594 6.75509e-05
-11.487 -0.00778025 6.95988e-05
-11.3819 -0.00792842 7.15107e-05
-11.277 -0.00808081 7.37027e-05
-11.1722 -0.00823734 7.57767e-05
-11.0676 -0.00839843 7.81276e-05
-10.9631 -0.00856398 8.03788e-05
-10.8587 -0.00873445 8.29061e-05
-10.7545 -0.00890975 8.5351e-05
-10.6503 -0.00909036 8.80745e-05
-10.5463 -0.00927619 9.07312e-05
-10.4425 -0.00946777 9.36737e-05
-10.3387 -0.00966501 9.65624e-05
-10.2351 -0.00986847 9.97502e-05
-10.1316 -0.0100781 0.000102893
-10.0282 -0.0102945 0.000106356
-9.92496 -0.0105175 0.000109778
-9.82181 -0.0107479 0.000113551
-9.71877 -0.0109857 0.000117281
-9.61583 -0.0112314 0.000121403
-9.51301 -0.0114851 0.000125472
-9.4103 -0.0117475 0.000129989
-9.30769 -0.0120187 0.000134435
-9.20518 -0.0122993 0.000139398
-9.10278 -0.0125897 0.000144262
-9.00048 -0.0128904 0.000149731
-8.89828 -0.0132018 0.000155062
-8.79618 -0.0135245 0.000161107
-8.69417 -0.0138592 0.000166961
-8.59226 -0.0142061 0.000173661
-8.49044 -0.0145663 0.000180105
-8.38872 -0.01494 0.000187553
-8.28708 -0.0153285 0.000194663
-8.18554 -0.015732 0.000202968
-8.08408 -0.0161519 0.000210835
-7.98271 -0.0165883 0.000220123
-7.88143 -0.0170432 0.000228856
-7.78023 -0.0175164 0.000239275
-7.67911 -0.0180103 0.000249003
-7.57807 -0.0185247 0.000260731
-7.47712 -0.0190623 0.000271607
-7.37624 -0.0196229 0.000284853
-7.27544 -0.0202097 0.000297063
-7.17471 -0.0208223 0.000312081
-7.07406 -0.0214647 0.000325849
-6.97348 -0.0221361 0.000342942
-6.87298 -0.0228415 0.000358544
-6.77254 -0.0235799 0.000378081
-6.67218 -0.0243571 0.000395857
-6.57188 -0.0251718 0.000418291
-6.47166 -0.0260312 0.00043866
-6.37149 -0.0269336 0.000464553
-6.2714 -0.0278876 0.000488045
-6.17136 -0.0288912 0.000518097
-6.07139 -0.0299548 0.000545381
-5.97148 -0.0310761 0.000580481
-5.87163 -0.0322675 0.000612417
-5.77184 -0.0335264 0.000653703
-5.67211 -0.0348679 0.000691413
-5.57243 -0.0362891 0.000740367
-5.47281 -0.0378084 0.000785338
-5.37325 -0.0394226 0.000843923
-5.27373 -0.0411545 0.000898172
-5.17427 -0.0430006 0.000969049
-5.07487 -0.0449894 0.00103537
-4.97551 -0.0471175 0.00112224
-4.8762 -0.0494209 0.00120465
-4.77694 -0.0518965 0.00131285
-4.67772 -0.0545907 0.00141733
-4.57855 -0.0575017 0.0015549
-4.47943 -0.0606907 0.00169088
-4.38035 -0.0641588 0.00187072
-4.28131 -0.0679892 0.0020542
-4.18232 -0.0721896 0.00229881
-4.08336 -0.0768785 0.00255995
-3.98445 -0.0820782 0.00291381
-3.88557 -0.08797 0.0033184
-3.78673 -0.0946121 0.0038865
-3.68793 -0.102313 0.00461192
-3.58916 -0.111232 0.00571554
-3.49043 -0.121986 0.00741298
-3.39173 -0.135035 0.0104901
-3.29307 -0.151616 0.0169159
-3.19443 -0.170582 0.032427
-3.09583 -0.175642 0.0662003
-2.99725 -0.157894 0.0663214
-2.89871 -0.159202 0.0483743
-2.80019 -0.178222 0.0382161
-2.7017 -0.206143 0.0349681
-2.60323 -0.240318 0.036612
-2.50479 -0.282759 0.0417069
-2.40638 -0.337135 0.0519849
-2.30798 -0.410441 0.068906
-2.20961 -0.513949 0.100866
-2.11126 -0.672386 0.162516
-2.01293 -0.933579 0.313599
-1.91462 -1.39875 0.787772
-1.81632 -1.32282 2.7113
-1.71804 1.69189 2.10059
-1.61978 1.36283 0.669556
-1.52154 0.974287 0.306875
-1.42331 0.746212 0.18662
-1.32509 0.603337 0.135335
-1.22689 0.503398 0.118375
-1.12869 0.428475 0.119815
-1.03051 0.354892 0.0801748
-0.932337 0.413911 0.0703132
-0.834173 0.453054 0.0549021
-0.736016 0.426012 0.0284253
-0.637867 0.397532 0.0168184
-0.539723 0.375571 0.0105185
-0.441585 0.359388 0.00741736
-0.343451 0.347615 0.00482805
-0.24532 0.339433 0.00340561
-0.147191 0.334228 0.00172527
-0.0490634 0.331709 0.000738135
0.0490634 0.331709 -0.000738135
0.147191 0.334228 -0.00172527
0.24532 0.339433 -0.00340561
0.343451 0.347615 -0.00482805
0.441585 0.359388 -0.00741736
0.539723 0.375571 -0.0105185
0.637867 0.397532 -0.0168184
0.736016 0.426012 -0.0284253
0.834173 0.453054 -0.0549021
0.932337 0.413911 -0.0703132
1.03051 0.354892 -0.0801748
1.12869 0.428475 -0.119815
1.22689 0.503398 -0.118375
1.32509 0.603337 -0.135335
1.42331 0.746212 -0.18662
1.52154 0.974287 -0.306875
1.61978 1.36283 -0.669556
1.71804 1.69189 -2.10059
1.81632 -1.32282 -2.7113
1.91462 -1.39875 -0.787772
2.01293 -0.933579 -0.313599
2.11126 -0.672386 -0.162516
2.20961 -0.513949 -0.100866
2.30798 -0.410441 -0.068906
2.40638 -0.337135 -0.0519849
2.50479 -0.282759 -0.0417069
2.60323 -0.240318 -0.036612
2.7017 -0.206143 -0.0349681
2.80019 -0.178222 -0.0382161
2.89871 -0.159202 -0.0483743
2.99725 -0.157894 -0.0663214
3.09583 -0.175642 -0.0662003
3.19443 -0.170582 -0.032427
3.29307 -0.151616 -0.0169159
3.39173 -0.135035 -0.0104901
3.49043 -0.121986 -0.00741298
3.58916 -0.111232 -0.00571554
3.68793 -0.102313 -0.00461192
3.78673 -0.0946121 -0.0038865
3.88557 -0.08797 -0.0033184
3.98445 -0.0820782 -0.00291381
4.08336 -0.0768785 -0.00255995
4.18232 -0.0721896 -0.00229881
4.28131 -0.0679892 -0.0020542
4.38035 -0.0641588 -0.00187072
4.47943 -0.0606907 -0.00169088
4.57855 -0.0575017 -0.0015549
4.67772 -0.0545907 -0.00141733
4.77694 -0.0518965 -0.00131285
4.8762 -0.0494209 -0.00120465
4.97551 -0.0471175 -0.00112224
5.07487 -0.0449894 -0.00103537
5.17427 -0.0430006 -0.000969049
5.27373 -0.0411545 -0.000898172
5.37325 -0.0394226 -0.000843923
5.47281 -0.0378084 -0.000785338
5.57243 -0.0362891 -0.000740367
5.67211 -0.0348679 -0.000691413
5.77184 -0.0335264 -0.000653703
5.87163 -0.0322675 -0.000612417
5.97148 -0.0310761 -0.000580481
6.07139 -0.0299548 -0.000545381
6.17136 -0.0288912 -0.000518097
6.2714 -0.0278876 -0.000488045
6.37149 -0.0269336 -0.000464553
6.47166 -0.0260312 -0.00043866
6.57188 -0.0251718 -0.000418291
6.67218 -0.0243571 -0.000395857
6.77254 -0.0235799 -0.000378081
6.87298 -0.0228415 -0.000358544
6.97348 -0.0221361 -0.000342942
7.07406 -0.0214647 -0.000325849
7.17471 -0.0208223 -0.000312081
7.27544 -0.0202097 -0.000297063
7.37624 -0.0196229 -0.000284853
7.47712 -0.0190623 -0.000271607
7.57807 -0.0185247 -0.000260731
7.67911 -0.0180103 -0.000249003
7.78023 -0.0175164 -0.000239275
7.88143 -0.0170432 -0.000228856
7.98271 -0.0165883 -0.000220123
8.08408 -0.0161519 -0.000210835
8.18554 -0.015732 -0.000202968
8.28708 -0.0153285 -0.000194663
8.38872 -0.01494 -0.000187553
8.49044 -0.0145663 -0.000180105
8.59226 -0.0142061 -0.000173661
8.69417 -0.0138592 -0.000166961
8.79618 -0.0135245 -0.000161107
8.89828 -0.0132018 -0.000155062
9.00048 -0.0128904 -0.000149731
9.10278 -0.0125897 -0.000144262
9.20518 -0.0122993 -0.000139398
9.30769 -0.0120187 -0.000134435
9.4103 -0.0117475 -0.000129989
9.51301 -0.0114851 -0.000125472
9.61583 -0.0112314 -0.000121403
9.71877 -0.0109857 -0.000117281
9.82181 -0.0107479 -0.000113551
9.92496 -0.0105175 -0.000109778
10.0282 -0.0102945 -0.000106356
10.1316 -0.0100781 -0.000102893
10.2351 -0.00986847 -9.97502e-05
10.3387 -0.00966501 -9.65624e-05
10.4425 -0.00946777 -9.36737e-05
10.5463 -0.00927619 -9.07312e-05
10.6503 -0.00909036 -8.80745e-05
10.7545 -0.00890975 -8.5351e-05
10.8587 -0.00873445 -8.29061e-05
10.9631 -0.00856398 -8.03788e-05
11.0676 -0.00839843 -7.81276e-05
11.1722 -0.00823734 -7.57767e-05
11.277 -0.00808081 -7.37027e-05
11.3819 -0.00792842 -7.15107e-05
11.487 -0.00778025 -6.95988e-05
11.5922 -0.00763594 -6.75509e-05
11.6975 -0.00749555 -6.5787e-05
11.803 -0.00735875 -6.38704e-05
11.9086 -0.00722559 -6.22416e-05
12.0144 -0.00709579 -6.04451e-05
12.1204 -0.00696936 -5.89392e-05
12.2265 -0.00684607 -5.72534e-05
12.3327 -0.00672592 -5.58592e-05
12.4391 -0.00660872 -5.4276e-05
12.5457 -0.00649444 -5.29829e-05
12.6524 -0.00638292 -5.14953e-05
12.7593 -0.00627412 -5.02933e-05
12.8664 -0.00616793 -4.88954e-05
12.9737 -0.00606426 -4.77755e-05
13.0811 -0.00596305 -4.64621e-05
13.1887 -0.00586419 -4.54158e-05
13.2965 -0.00576764 -4.41824e-05
13.4044 -0.0056733 -4.32017e-05
13.5126 -0.00558113 -4.20443e-05
13.6209 -0.00549103 -4.11222e-05
13.7294 -0.00540298 -4.0037e-05
13.8382 -0.00531686 -3.91672e-05
13.9471 -0.00523268 -3.81506e-05
14.0562 -0.00515031 -3.73276e-05
14.1655 -0.00506976 -3.63761e-05
14.275 -0.00499093 -3.5595e-05
14.3848 -0.00491381 -3.47052e-05
14.4947 -0.00483831 -3.3962e-05
14.6049 -0.00476442 -3.31301e-05
14.7152 -0.00469206 -3.24217e-05
14.8258 -0.00462122 -3.16439e-05
14.9367 -0.00455183 -3.09679e-05
15.0477 -0.00448386 -3.02401e-05
15.159 -0.00441728 -2.95948e-05
15.2705 -0.00435203 -2.89129e-05
15.3823 -0.0042881 -2.82971e-05
15.4943 -0.00422543 -2.76568e-05
15.6066 -0.004164 -2.707e-05
15.7191 -0.00410376 -2.64669e-05
15.8319 -0.00404472 -2.59089e-05
15.9449 -0.00398679 -2.53388e-05
16.0582 -0.00392999 -2.48096e-05
16.1717 -0.00387425 -2.42683e-05
16.2856 -0.00381958 -2.3768e-05
16.3997 -0.00376592 -2.32518e-05
16.5141 -0.00371328 -2.27803e-05
16.6288 -0.00366158 -2.22861e-05
16.7437 -0.00361086 -2.18431e-05
16.859 -0.00356104 -2.13681e-05
16.9746 -0.00351214 -2.09528e-05
17.0905 -0.0034641 -2.04951e-05
17.2067 -0.00341693 -2.01064e-05
17.3232 -0.00337058 -1.96648e-05
17.4401 -0.00332507 -1.93007e-05
17.5572 -0.00328033 -1.88748e-05
17.6748 -0.00323638 -1.85331e-05
17.7926 -0.00319317 -1.8123e-05
17.9108 -0.00315072 -1.78009e-05
18.0294 -0.00310897 -1.74075e-05
18.1483 -0.00306793 -1.7102e-05
18.2676 -0.00302758 -1.67263e-05
18.3873 -0.0029879 -1.64342e-05
18.5074 -0.00294887 -1.60773e-05
18.6278 -0.00291047 -1.57958e-05
18.7487 -0.00287271 -1.54586e-05
18.8699 -0.00283555 -1.51853e-05
18.9916 -0.00279899 -1.48682e-05
19.1137 -0.002763 -1.46016e-05
19.2362 -0.00272759 -1.43041e-05
19.3592 -0.00269273 -1.40436e-05
19.4826 -0.00265841 -1.37644e-05
19.6065 -0.00262462 -1.35102e-05
19.7309 -0.00259134 -1.32472e-05
19.8557 -0.00255858 -1.30007e-05
19.9811 -0.0025263 -1.2751e-05
20.1069 -0.00249451 -1.2514e-05
20.2333 -0.00246319 -1.22743e-05
20.3602 -0.00243233 -1.20489e-05
20.4876 -0.00240192 -1.18162e-05
20.6156 -0.00237196 -1.16042e-05
20.7441 -0.00234241 -1.13759e-05
20.8732 -0.0023133 -1.11782e-05
21.0029 -0.00228459 -1.09532e-05
21.1332 -0.00225629 -1.07694e-05
21.2642 -0.00222837 -1.05478e-05
21.3958 -0.00220084 -1.0376e-05
21.528 -0.00217368 -1.01595e-05
21.6609 -0.0021469 -9.9967e-06
21.7945 -0.00212047 -9.78784e-06
21.9288 -0.00209438 -9.63035e-06
22.0639 -0.00206864 -9.43217e-06
22.1997 -0.00204324 -9.27645e-06
22.3363 -0.00201816 -9.09119e-06
22.4736 -0.00199339 -8.93504e-06
22.6118 -0.00196894 -8.76319e-06
22.7509 -0.00194479 -8.60658e-06
22.8908 -0.00192093 -8.44629e-06
23.0316 -0.00189736 -8.29158e-06
23.1733 -0.00187407 -8.13886e-06
23.316 -0.00185107 -7.99012e-06
23.4597 -0.00182831 -7.84e-06
23.6044 -0.00180583 -7.7014e-06
23.7502 -0.00178359 -7.54986e-06
23.8971 -0.0017616 -7.42358e-06
24.0451 -0.00173985 -7.26961e-06
24.1944 -0.00171833 -7.15411e-06
24.3448 -0.00169703 -7.00075e-06
24.4966 -0.00167595 -6.89065e-06
24.6496 -0.00165509 -6.74397e-06
24.8041 -0.00163442 -6.6324e-06
24.9601 -0.00161395 -6.49798e-06
25.1175 -0.00159367 -6.38076e-06
25.2766 -0.00157357 -6.25932e-06
25.4373 -0.00155364 -6.13883e-06
25.5998 -0.00153387 -6.02394e-06
25.7641 -0.00151427 -5.90881e-06
25.9304 -0.00149481 -5.79034e-06
26.0988 -0.00147549 -5.68886e-06
26.2693 -0.0014563 -5.5619e-06
26.4421 -0.00143723 -5.47245e-06
26.6174 -0.00141827 -5.34484e-06
26.7954 -0.00139941 -5.2537e-06
26.9761 -0.00138064 -5.14017e-06
27.1598 -0.00136193 -5.03604e-06
27.3468 -0.00134328 -4.9375e-06
27.5373 -0.00132468 -4.83162e-06
27.7317 -0.00130609 -4.72588e-06
27.9302 -0.00128752 -4.64029e-06
28.1333 -0.00126891 -4.518e-06
28.3415 -0.00125025 -4.4368e-06
28.5554 -0.00123152 -4.33291e-06
28.7758 -0.00121265 -4.22531e-06
29.0035 -0.00119361 -4.12925e-06
29.2396 -0.00117433 -4.04779e-06
29.4858 -0.00115473 -3.92182e-06
29.7441 -0.00113468 -3.81223e-06
30.0173 -0.00111403 -3.70449e-06
30.3101 -0.00109254 -3.61422e-06
30.6297 -0.00106977 -3.49859e-06
30.9905 -0.00104492 -3.38672e-06
31.4301 -0.00101579 -3.23731e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda2.0Nc1QuantumOneLoop/GAp_FRG.txt <==
-31.4301 -0.0010139 3.23124e-06
-30.9905 -0.00104292 3.37109e-06
-30.6297 -0.00106768 3.49181e-06
-30.3101 -0.00109035 3.60367e-06
-30.0173 -0.00111176 3.71023e-06
-29.7441 -0.00113232 3.81366e-06
-29.4858 -0.00115228 3.91463e-06
-29.2396 -0.0011718 4.01439e-06
-29.0035 -0.00119099 4.11386e-06
-28.7758 -0.00120995 4.21362e-06
-28.5554 -0.00122873 4.31163e-06
-28.3415 -0.00124739 4.40954e-06
-28.1333 -0.00126596 4.50932e-06
-27.9302 -0.00128447 4.60884e-06
-27.7317 -0.00130297 4.70754e-06
-27.5373 -0.00132146 4.80963e-06
-27.3468 -0.00133997 4.91055e-06
-27.1598 -0.00135853 5.01226e-06
-26.9761 -0.00137714 5.11733e-06
-26.7954 -0.00139582 5.22024e-06
-26.6174 -0.00141458 5.32645e-06
-26.4421 -0.00143344 5.43483e-06
-26.2693 -0.00145241 5.53984e-06
-26.0988 -0.0014715 5.65349e-06
-25.9304 -0.00149071 5.76211e-06
-25.7641 -0.00151006 5.87375e-06
-25.5998 -0.00152956 5.99323e-06
-25.4373 -0.00154921 6.10149e-06
-25.2766 -0.00156902 6.22521e-06
-25.1175 -0.00158901 6.3443e-06
-24.9601 -0.00160917 6.45796e-06
-24.8041 -0.00162952 6.5943e-06
-24.6496 -0.00165007 6.70643e-06
-24.4966 -0.0016708 6.83903e-06
-24.3448 -0.00169175 6.97423e-06
-24.1944 -0.00171292 7.08955e-06
-24.0451 -0.0017343 7.24158e-06
-23.8971 -0.00175592 7.36563e-06
-23.7502 -0.00177776 7.50235e-06
-23.6044 -0.00179984 7.65665e-06
-23.4597 -0.0018222 7.78069e-06
-23.316 -0.00184478 7.94055e-06
-23.1733 -0.00186764 8.08508e-06
-23.0316 -0.00189077 8.22924e-06
-22.8908 -0.00191416 8.39323e-06
-22.7509 -0.00193786 8.54251e-06
-22.6118 -0.00196184 8.70236e-06
-22.4736 -0.00198611 8.868e-06
-22.3363 -0.0020107 9.0311e-06
-22.1997 -0.00203559 9.19742e-06
-22.0639 -0.0020608 9.37413e-06
-21.9288 -0.00208635 9.54559e-06
-21.7945 -0.00211223 9.72285e-06
-21.6609 -0.00213845 9.90976e-06
-21.528 -0.00216503 1.00903e-05
-21.3958 -0.00219197 1.02813e-05
-21.2642 -0.00221927 1.04752e-05
-21.1332 -0.00224696 1.06715e-05
-21.0029 -0.00227503 1.08702e-05
-20.8732 -0.00230349 1.10793e-05
-20.7441 -0.00233237 1.12855e-05
-20.6156 -0.00236165 1.14989e-05
-20.4876 -0.00239136 1.1719e-05
-20.3602 -0.0024215 1.19403e-05
-20.2333 -0.00245208 1.21667e-05
-20.1069 -0.00248312 1.24004e-05
-19.9811 -0.00251462 1.26377e-05
-19.8557 -0.0025466 1.28776e-05
-19.7309 -0.00257905 1.31274e-05
-19.6065 -0.00261201 1.338e-05
-19.4826 -0.00264548 1.36369e-05
-19.3592 -0.00267946 1.39019e-05
-19.2362 -0.00271397 1.4171e-05
-19.1137 -0.00274904 1.44333e-05
-18.9916 -0.00278466 1.47265e-05
-18.8699 -0.00282085 1.50236e-05
-18.7487 -0.00285762 1.53113e-05
-18.6278 -0.00289498 1.56177e-05
-18.5074 -0.00293297 1.59253e-05
-18.3873 -0.00297157 1.62404e-05
-18.2676 -0.00301083 1.6566e-05
-18.1483 -0.00305073 1.68943e-05
-18.0294 -0.0030913 1.72359e-05
-17.9108 -0.00313258 1.75831e-05
-17.7926 -0.00317453 1.79318e-05
-17.6748 -0.00321724 1.83063e-05
-17.5572 -0.00326067 1.86688e-05
-17.4401 -0.00330486 1.9056e-05
-17.3232 -0.00334984 1.94481e-05
-17.2067 -0.00339559 1.98428e-05
-17.0905 -0.00344218 2.02607e-05
-16.9746 -0.00348961 2.0676e-05
-16.859 -0.00353787 2.11092e-05
-16.7437 -0.00358705 2.15576e-05
-16.6288 -0.0036371 2.19982e-05
-16.5141 -0.00368809 2.24771e-05
-16.3997 -0.00374004 2.29495e-05
-16.2856 -0.00379293 2.34338e-05
-16.1717 -0.00384686 2.39488e-05
-16.0582 -0.0039018 2.44524e-05
-15.9449 -0.00395778 2.49884e-05
-15.8319 -0.00401487 2.5537e-05
-15.7191 -0.00407303 2.60797e-05
-15.6066 -0.00413236 2.66729e-05
-15.4943 -0.00419288 2.72505e-05
-15.3823 -0.00425454 2.7852e-05
-15.2705 -0.0043175 2.84921e-05
-15.159 -0.0043817 2.91104e-05
-15.0477 -0.00444719 2.97788e-05
-14.9367 -0.00451408 3.04628e-05
-14.8258 -0.00458228 3.11337e-05
-14.7152 -0.00465194 3.1876e-05
-14.6049 -0.00472307 3.25995e-05
-14.4947 -0.00479564 3.3344e-05
-14.3848 -0.00486983 3.41554e-05
-14.275 -0.00494557 3.4926e-05
-14.1655 -0.00502292 3.57618e-05
-14.0562 -0.00510205 3.66339e-05
-13.9471 -0.00518281 3.74703e-05
-13.8382 -0.00526539 3.84056e-05
-13.7294 -0.00534988 3.93371e-05
-13.6209 -0.00543614 4.02585e-05
-13.5126 -0.00552446 4.13011e-05
-13.4044 -0.00561479 4.22896e-05
-13.2965 -0.00570709 4.33265e-05
-13.1887 -0.0058017 4.447e-05
-13.0811 -0.00589841 4.553e-05
-12.9737 -0.00599737 4.67052e-05
-12.8664 -0.00609886 4.79444e-05
-12.7593 -0.00620258 4.90989e-05
-12.6524 -0.00630889 5.04297e-05
-12.5457 -0.00641791 5.17653e-05
-12.4391 -0.00652937 5.30376e-05
-12.3327 -0.00664379 5.45485e-05
-12.2265 -0.0067611 5.59681e-05
-12.1204 -0.00688112 5.74114e-05
-12.0144 -0.00700451 5.90942e-05
-11.9086 -0.00713095 6.06247e-05
-11.803 -0.00726048 6.22616e-05
-11.6975 -0.0073938 6.41407e-05
-11.5922 -0.00753033 6.57791e-05
-11.487 -0.00767046 6.76779e-05
-11.3819 -0.00781476 6.97336e-05
-11.277 -0.00796251 7.15289e-05
-11.1722 -0.00811447 7.37201e-05
-11.0676 -0.00827098 7.59647e-05
-10.9631 -0.00843124 7.79514e-05
-10.8587 -0.00859645 8.04906e-05
-10.7545 -0.00876654 8.29237e-05
-10.6503 -0.00894081 8.51554e-05
-10.5463 -0.00912087 8.80993e-05
-10.4425 -0.00930613 9.07104e-05
-10.3387 -0.00949616 9.32811e-05
-10.2351 -0.00969292 9.66606e-05
-10.1316 -0.00989518 9.94817e-05
-10.0282 -0.010103 0.000102458
-9.92496 -0.0103186 0.00010635
-9.82181 -0.01054 0.00010937
-9.71877 -0.010768 0.000112892
-9.61583 -0.0110049 0.000117336
-9.51301 -0.0112479 0.000120589
-9.4103 -0.011499 0.000124797
-9.30769 -0.01176 0.000129842
-9.20518 -0.0120275 0.00013338
-9.10278 -0.0123049 0.000138424
-9.00048 -0.0125935 0.000144183
-8.89828 -0.012889 0.000147984
-8.79618 -0.0131967 0.000154173
-8.69417 -0.0135166 0.000160624
-8.59226 -0.0138443 0.000164842
-8.49044 -0.014187 0.000172363
-8.38872 -0.014543 0.000179698
-8.28708 -0.0149078 0.000184269
-8.18554 -0.0152911 0.000193665
-8.08408 -0.0156888 0.000201808
-7.98271 -0.0160966 0.000206946
-7.88143 -0.0165274 0.000218627
-7.78023 -0.0169735 0.000227719
-7.67911 -0.0174316 0.000233462
-7.57807 -0.0179182 0.000248247
-7.47712 -0.0184208 0.000258224
-7.37624 -0.0189379 0.000264773
-7.27544 -0.0194909 0.000283614
-7.17471 -0.0200597 0.000294387
-7.07406 -0.0206469 0.000302039
-6.97348 -0.0212792 0.000326286
-6.87298 -0.0219262 0.000337757
-6.77254 -0.0225973 0.000346701
-6.67218 -0.0233252 0.000378364
-6.57188 -0.0240652 0.000390025
-6.47166 -0.0248376 0.000400822
-6.37149 -0.0256824 0.000442447
-6.2714 -0.0265336 0.000454009
-6.17136 -0.02743 0.000467561
-6.07139 -0.0284178 0.000523962
-5.97148 -0.0294033 0.000533447
-5.87163 -0.030454 0.000550623
-5.77184 -0.0316193 0.000627192
-5.67211 -0.0327688 0.000632027
-5.57243 -0.0340148 0.000654348
-5.47281 -0.0354013 0.00075789
-5.37325 -0.0367556 0.000754848
-5.27373 -0.0382547 0.000784909
-5.17427 -0.0399197 0.000925866
-5.07487 -0.0415371 0.000910354
-4.97551 -0.0433695 0.000954283
-4.8762 -0.0453903 0.00114487
-4.77694 -0.0473593 0.00111581
-4.67772 -0.0496404 0.00118828
-4.57855 -0.0521292 0.00145115
-4.47943 -0.0545891 0.00142401
-4.38035 -0.0574806 0.00156396
-4.28131 -0.0606015 0.00194668
-4.18232 -0.0637841 0.00197817
-4.08336 -0.067545 0.00228344
-3.98445 -0.071635 0.0029426
-3.88557 -0.0760028 0.00345081
-3.78673 -0.0808418 0.00465883
-3.68793 -0.0855458 0.00648637
-3.58916 -0.089913 0.00809661
-3.49043 -0.0941893 0.00937589
-3.39173 -0.0988471 0.00998868
-3.29307 -0.104437 0.00998542
-3.19443 -0.111257 0.00972011
-3.09583 -0.119434 0.0094608
-2.99725 -0.129057 0.00936558
-2.89871 -0.14026 0.0095505
-2.80019 -0.153244 0.0101191
-2.7017 -0.16828 0.011194
-2.60323 -0.18572 0.012905
-2.50479 -0.206097 0.0153872
-2.40638 -0.230204 0.0188768
-2.30798 -0.259238 0.0238054
-2.20961 -0.294876 0.0310177
-2.11126 -0.339585 0.0420209
-2.01293 -0.396791 0.0595999
-1.91462 -0.471426 0.0888623
-1.81632 -0.569751 0.139443
-1.71804 -0.699042 0.23036
-1.61978 -0.860627 0.402242
-1.52154 -1.00494 0.737704
-1.42331 -0.896717 1.22843
-1.32509 -0.519401 1.46157
-1.22689 -0.288207 1.51346
-1.12869 -0.102769 1.70369
-1.03051 0.356276 2.00717
-0.932337 1.21035 1.88072
-0.834173 1.63765 1.1385
-0.736016 1.51911 0.572261
-0.637867 1.30894 0.296555
-0.539723 1.14159 0.165732
-0.441585 1.02323 0.0979283
-0.343451 0.941974 0.0600191
-0.24532 0.888188 0.0359795
-0.147191 0.855393 0.0195731
-0.0490634 0.839867 0.00603973
0.0490634 0.839867 -0.00603973
0.147191 0.855393 -0.0195731
0.24532 0.888188 -0.0359795
0.343451 0.941974 -0.0600191
0.441585 1.02323 -0.0979283
0.539723 1.14159 -0.165732
0.637867 1.30894 -0.296555
0.736016 1.51911 -0.572261
0.834173 1.63765 -1.1385
0.932337 1.21035 -1.88072
1.03051 0.356276 -2.00717
1.12869 -0.102769 -1.70369
1.22689 -0.288207 -1.51346
1.32509 -0.519401 -1.46157
1.42331 -0.896717 -1.22843
1.52154 -1.00494 -0.737704
1.61978 -0.860627 -0.402242
1.71804 -0.699042 -0.23036
1.81632 -0.569751 -0.139443
1.91462 -0.471426 -0.0888623
2.01293 -0.396791 -0.0595999
2.11126 -0.339585 -0.0420209
2.20961 -0.294876 -0.0310177
2.30798 -0.259238 -0.0238054
2.40638 -0.230204 -0.0188768
2.50479 -0.206097 -0.0153872
2.60323 -0.18572 -0.012905
2.7017 -0.16828 -0.011194
2.80019 -0.153244 -0.0101191
2.89871 -0.14026 -0.0095505
2.99725 -0.129057 -0.00936558
3.09583 -0.119434 -0.0094608
3.19443 -0.111257 -0.00972011
3.29307 -0.104437 -0.00998542
3.39173 -0.0988471 -0.00998868
3.49043 -0.0941893 -0.00937589
3.58916 -0.089913 -0.00809661
3.68793 -0.0855458 -0.00648637
3.78673 -0.0808418 -0.00465883
3.88557 -0.0760028 -0.00345081
3.98445 -0.071635 -0.0029426
4.08336 -0.067545 -0.00228344
4.18232 -0.0637841 -0.00197817
4.28131 -0.0606015 -0.00194668
4.38035 -0.0574806 -0.00156396
4.47943 -0.0545891 -0.00142401
4.57855 -0.0521292 -0.00145115
4.67772 -0.0496404 -0.00118828
4.77694 -0.0473593 -0.00111581
4.8762 -0.0453903 -0.00114487
4.97551 -0.0433695 -0.000954283
5.07487 -0.0415371 -0.000910354
5.17427 -0.0399197 -0.000925866
5.27373 -0.0382547 -0.000784909
5.37325 -0.0367556 -0.000754848
5.47281 -0.0354013 -0.00075789
5.57243 -0.0340148 -0.000654348
5.67211 -0.0327688 -0.000632027
5.77184 -0.0316193 -0.000627192
5.87163 -0.030454 -0.000550623
5.97148 -0.0294033 -0.000533447
6.07139 -0.0284178 -0.000523962
6.17136 -0.02743 -0.000467561
6.2714 -0.0265336 -0.000454009
6.37149 -0.0256824 -0.000442447
6.47166 -0.0248376 -0.000400822
6.57188 -0.0240652 -0.000390025
6.67218 -0.0233252 -0.000378364
6.77254 -0.0225973 -0.000346701
6.87298 -0.0219262 -0.000337757
6.97348 -0.0212792 -0.000326286
7.07406 -0.0206469 -0.000302039
7.17471 -0.0200597 -0.000294387
7.27544 -0.0194909 -0.000283614
7.37624 -0.0189379 -0.000264773
7.47712 -0.0184208 -0.000258224
7.57807 -0.0179182 -0.000248247
7.67911 -0.0174316 -0.000233462
7.78023 -0.0169735 -0.000227719
7.88143 -0.0165274 -0.000218627
7.98271 -0.0160966 -0.000206946
8.08408 -0.0156888 -0.000201808
8.18554 -0.0152911 -0.000193665
8.28708 -0.0149078 -0.000184269
8.38872 -0.014543 -0.000179698
8.49044 -0.014187 -0.000172363
8.59226 -0.0138443 -0.000164842
8.69417 -0.0135166 -0.000160624
8.79618 -0.0131967 -0.000154173
8.89828 -0.012889 -0.000147984
9.00048 -0.0125935 -0.000144183
9.10278 -0.0123049 -0.000138424
9.20518 -0.0120275 -0.00013338
9.30769 -0.01176 -0.000129842
9.4103 -0.011499 -0.000124797
9.51301 -0.0112479 -0.000120589
9.61583 -0.0110049 -0.000117336
9.71877 -0.010768 -0.000112892
9.82181 -0.01054 -0.00010937
9.92496 -0.0103186 -0.00010635
10.0282 -0.010103 -0.000102458
10.1316 -0.00989518 -9.94817e-05
10.2351 -0.00969292 -9.66606e-05
10.3387 -0.00949616 -9.32811e-05
10.4425 -0.00930613 -9.07104e-05
10.5463 -0.00912087 -8.80993e-05
10.6503 -0.00894081 -8.51554e-05
10.7545 -0.00876654 -8.29237e-05
10.8587 -0.00859645 -8.04906e-05
10.9631 -0.00843124 -7.79514e-05
11.0676 -0.00827098 -7.59647e-05
11.1722 -0.00811447 -7.37201e-05
11.277 -0.00796251 -7.15289e-05
11.3819 -0.00781476 -6.97336e-05
11.487 -0.00767046 -6.76779e-05
11.5922 -0.00753033 -6.57791e-05
11.6975 -0.0073938 -6.41407e-05
11.803 -0.00726048 -6.22616e-05
11.9086 -0.00713095 -6.06247e-05
12.0144 -0.00700451 -5.90942e-05
12.1204 -0.00688112 -5.74114e-05
12.2265 -0.0067611 -5.59681e-05
12.3327 -0.00664379 -5.45485e-05
12.4391 -0.00652937 -5.30376e-05
12.5457 -0.00641791 -5.17653e-05
12.6524 -0.00630889 -5.04297e-05
12.7593 -0.00620258 -4.90989e-05
12.8664 -0.00609886 -4.79444e-05
12.9737 -0.00599737 -4.67052e-05
13.0811 -0.00589841 -4.553e-05
13.1887 -0.0058017 -4.447e-05
13.2965 -0.00570709 -4.33265e-05
13.4044 -0.00561479 -4.22896e-05
13.5126 -0.00552446 -4.13011e-05
13.6209 -0.00543614 -4.02585e-05
13.7294 -0.00534988 -3.93371e-05
13.8382 -0.00526539 -3.84056e-05
13.9471 -0.00518281 -3.74703e-05
14.0562 -0.00510205 -3.66339e-05
14.1655 -0.00502292 -3.57618e-05
14.275 -0.00494557 -3.4926e-05
14.3848 -0.00486983 -3.41554e-05
14.4947 -0.00479564 -3.3344e-05
14.6049 -0.00472307 -3.25995e-05
14.7152 -0.00465194 -3.1876e-05
14.8258 -0.00458228 -3.11337e-05
14.9367 -0.00451408 -3.04628e-05
15.0477 -0.00444719 -2.97788e-05
15.159 -0.0043817 -2.91104e-05
15.2705 -0.0043175 -2.84921e-05
15.3823 -0.00425454 -2.7852e-05
15.4943 -0.00419288 -2.72505e-05
15.6066 -0.00413236 -2.66729e-05
15.7191 -0.00407303 -2.60797e-05
15.8319 -0.00401487 -2.5537e-05
15.9449 -0.00395778 -2.49884e-05
16.0582 -0.0039018 -2.44524e-05
16.1717 -0.00384686 -2.39488e-05
16.2856 -0.00379293 -2.34338e-05
16.3997 -0.00374004 -2.29495e-05
16.5141 -0.00368809 -2.24771e-05
16.6288 -0.0036371 -2.19982e-05
16.7437 -0.00358705 -2.15576e-05
16.859 -0.00353787 -2.11092e-05
16.9746 -0.00348961 -2.0676e-05
17.0905 -0.00344218 -2.02607e-05
17.2067 -0.00339559 -1.98428e-05
17.3232 -0.00334984 -1.94481e-05
17.4401 -0.00330486 -1.9056e-05
17.5572 -0.00326067 -1.86688e-05
17.6748 -0.00321724 -1.83063e-05
17.7926 -0.00317453 -1.79318e-05
17.9108 -0.00313258 -1.75831e-05
18.0294 -0.0030913 -1.72359e-05
18.1483 -0.00305073 -1.68943e-05
18.2676 -0.00301083 -1.6566e-05
18.3873 -0.00297157 -1.62404e-05
18.5074 -0.00293297 -1.59253e-05
18.6278 -0.00289498 -1.56177e-05
18.7487 -0.00285762 -1.53113e-05
18.8699 -0.00282085 -1.50236e-05
18.9916 -0.00278466 -1.47265e-05
19.1137 -0.00274904 -1.44333e-05
19.2362 -0.00271397 -1.4171e-05
19.3592 -0.00267946 -1.39019e-05
19.4826 -0.00264548 -1.36369e-05
19.6065 -0.00261201 -1.338e-05
19.7309 -0.00257905 -1.31274e-05
19.8557 -0.0025466 -1.28776e-05
19.9811 -0.00251462 -1.26377e-05
20.1069 -0.00248312 -1.24004e-05
20.2333 -0.00245208 -1.21667e-05
20.3602 -0.0024215 -1.19403e-05
20.4876 -0.00239136 -1.1719e-05
20.6156 -0.00236165 -1.14989e-05
20.7441 -0.00233237 -1.12855e-05
20.8732 -0.00230349 -1.10793e-05
21.0029 -0.00227503 -1.08702e-05
21.1332 -0.00224696 -1.06715e-05
21.2642 -0.00221927 -1.04752e-05
21.3958 -0.00219197 -1.02813e-05
21.528 -0.00216503 -1.00903e-05
21.6609 -0.00213845 -9.90976e-06
21.7945 -0.00211223 -9.72285e-06
21.9288 -0.00208635 -9.54559e-06
22.0639 -0.0020608 -9.37413e-06
22.1997 -0.00203559 -9.19742e-06
22.3363 -0.0020107 -9.0311e-06
22.4736 -0.00198611 -8.868e-06
22.6118 -0.00196184 -8.70236e-06
22.7509 -0.00193786 -8.54251e-06
22.8908 -0.00191416 -8.39323e-06
23.0316 -0.00189077 -8.22924e-06
23.1733 -0.00186764 -8.08508e-06
23.316 -0.00184478 -7.94055e-06
23.4597 -0.0018222 -7.78069e-06
23.6044 -0.00179984 -7.65665e-06
23.7502 -0.00177776 -7.50235e-06
23.8971 -0.00175592 -7.36563e-06
24.0451 -0.0017343 -7.24158e-06
24.1944 -0.00171292 -7.08955e-06
24.3448 -0.00169175 -6.97423e-06
24.4966 -0.0016708 -6.83903e-06
24.6496 -0.00165007 -6.70643e-06
24.8041 -0.00162952 -6.5943e-06
24.9601 -0.00160917 -6.45796e-06
25.1175 -0.00158901 -6.3443e-06
25.2766 -0.00156902 -6.22521e-06
25.4373 -0.00154921 -6.10149e-06
25.5998 -0.00152956 -5.99323e-06
25.7641 -0.00151006 -5.87375e-06
25.9304 -0.00149071 -5.76211e-06
26.0988 -0.0014715 -5.65349e-06
26.2693 -0.00145241 -5.53984e-06
26.4421 -0.00143344 -5.43483e-06
26.6174 -0.00141458 -5.32645e-06
26.7954 -0.00139582 -5.22024e-06
26.9761 -0.00137714 -5.11733e-06
27.1598 -0.00135853 -5.01226e-06
27.3468 -0.00133997 -4.91055e-06
27.5373 -0.00132146 -4.80963e-06
27.7317 -0.00130297 -4.70754e-06
27.9302 -0.00128447 -4.60884e-06
28.1333 -0.00126596 -4.50932e-06
28.3415 -0.00124739 -4.40954e-06
28.5554 -0.00122873 -4.31163e-06
28.7758 -0.00120995 -4.21362e-06
29.0035 -0.00119099 -4.11386e-06
29.2396 -0.0011718 -4.01439e-06
29.4858 -0.00115228 -3.91463e-06
29.7441 -0.00113232 -3.81366e-06
30.0173 -0.00111176 -3.71023e-06
30.3101 -0.00109035 -3.60367e-06
30.6297 -0.00106768 -3.49181e-06
30.9905 -0.00104292 -3.37109e-06
31.4301 -0.0010139 -3.23124e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda2.0Nc1QuantumOneLoop/GAp_OneLoopFRG.txt <==
-31.4301 -0.00101432 3.23368e-06
-30.9905 -0.00104336 3.37364e-06
-30.6297 -0.00106814 3.49462e-06
-30.3101 -0.00109083 3.60666e-06
-30.0173 -0.00111226 3.71352e-06
-29.7441 -0.00113283 3.81713e-06
-29.4858 -0.00115281 3.91862e-06
-29.2396 -0.00117235 4.01874e-06
-29.0035 -0.00119156 4.11803e-06
-28.7758 -0.00121054 4.21687e-06
-28.5554 -0.00122934 4.31556e-06
-28.3415 -0.00124801 4.41434e-06
-28.1333 -0.0012666 4.5134e-06
-27.9302 -0.00128513 4.61293e-06
-27.7317 -0.00130365 4.71305e-06
-27.5373 -0.00132216 4.81388e-06
-27.3468 -0.00134069 4.91555e-06
-27.1598 -0.00135927 5.01815e-06
-26.9761 -0.0013779 5.12177e-06
-26.7954 -0.0013966 5.22649e-06
-26.6174 -0.00141539 5.33239e-06
-26.4421 -0.00143427 5.43955e-06
-26.2693 -0.00145326 5.54805e-06
-26.0988 -0.00147237 5.65794e-06
-25.9304 -0.0014916 5.76929e-06
-25.7641 -0.00151098 5.88217e-06
-25.5998 -0.0015305 5.99664e-06
-25.4373 -0.00155017 6.11277e-06
-25.2766 -0.00157001 6.23061e-06
-25.1175 -0.00159002 6.35023e-06
-24.9601 -0.00161021 6.47168e-06
-24.8041 -0.00163058 6.59504e-06
-24.6496 -0.00165115 6.72035e-06
-24.4966 -0.00167192 6.84769e-06
-24.3448 -0.0016929 6.97711e-06
-24.1944 -0.00171409 7.10868e-06
-24.0451 -0.0017355 7.24246e-06
-23.8971 -0.00175715 7.37851e-06
-23.7502 -0.00177902 7.51691e-06
-23.6044 -0.00180115 7.65771e-06
-23.4597 -0.00182352 7.80099e-06
-23.316 -0.00184614 7.94682e-06
-23.1733 -0.00186903 8.09526e-06
-23.0316 -0.0018922 8.24639e-06
-22.8908 -0.00191563 8.40028e-06
-22.7509 -0.00193936 8.55701e-06
-22.6118 -0.00196337 8.71665e-06
-22.4736 -0.00198769 8.87928e-06
-22.3363 -0.00201231 9.04499e-06
-22.1997 -0.00203724 9.21386e-06
-22.0639 -0.0020625 9.38597e-06
-21.9288 -0.00208809 9.56141e-06
-21.7945 -0.00211401 9.74027e-06
-21.6609 -0.00214028 9.92264e-06
-21.528 -0.0021669 1.01086e-05
-21.3958 -0.00219389 1.02983e-05
-21.2642 -0.00222124 1.04918e-05
-21.1332 -0.00224897 1.06892e-05
-21.0029 -0.0022771 1.08906e-05
-20.8732 -0.00230561 1.10961e-05
-20.7441 -0.00233454 1.13059e-05
-20.6156 -0.00236388 1.15201e-05
-20.4876 -0.00239364 1.17387e-05
-20.3602 -0.00242384 1.19618e-05
-20.2333 -0.00245448 1.21898e-05
-20.1069 -0.00248558 1.24225e-05
-19.9811 -0.00251714 1.26603e-05
-19.8557 -0.00254918 1.29032e-05
-19.7309 -0.0025817 1.31514e-05
-19.6065 -0.00261473 1.34049e-05
-19.4826 -0.00264826 1.36641e-05
-19.3592 -0.00268232 1.3929e-05
-19.2362 -0.00271691 1.41998e-05
-19.1137 -0.00275204 1.44766e-05
-18.9916 -0.00278774 1.47597e-05
-18.8699 -0.00282401 1.50492e-05
-18.7487 -0.00286086 1.53453e-05
-18.6278 -0.00289831 1.56482e-05
-18.5074 -0.00293638 1.59581e-05
-18.3873 -0.00297508 1.62753e-05
-18.2676 -0.00301442 1.65998e-05
-18.1483 -0.00305442 1.6932e-05
-18.0294 -0.00309509 1.7272e-05
-17.9108 -0.00313646 1.76201e-05
-17.7926 -0.00317854 1.79766e-05
-17.6748 -0.00322134 1.83417e-05
-17.5572 -0.00326488 1.87157e-05
-17.4401 -0.00330919 1.90988e-05
-17.3232 -0.00335428 1.94913e-05
-17.2067 -0.00340017 1.98936e-05
-17.0905 -0.00344687 2.03058e-05
-16.9746 -0.00349442 2.07284e-05
-16.859 -0.00354284 2.11617e-05
-16.7437 -0.00359213 2.16059e-05
-16.6288 -0.00364234 2.20616e-05
-16.5141 -0.00369347 2.25289e-05
-16.3997 -0.00374556 2.30083e-05
-16.2856 -0.00379863 2.35003e-05
-16.1717 -0.0038527 2.40051e-05
-16.0582 -0.00390781 2.45233e-05
-15.9449 -0.00396397 2.50553e-05
-15.8319 -0.00402122 2.56015e-05
-15.7191 -0.00407959 2.61624e-05
-15.6066 -0.0041391 2.67385e-05
-15.4943 -0.00419979 2.73304e-05
-15.3823 -0.00426169 2.79386e-05
-15.2705 -0.00432484 2.85636e-05
-15.159 -0.00438926 2.9206e-05
-15.0477 -0.00445499 2.98665e-05
-14.9367 -0.00452208 3.05457e-05
-14.8258 -0.00459055 3.12442e-05
-14.7152 -0.00466045 3.19627e-05
-14.6049 -0.00473182 3.2702e-05
-14.4947 -0.0048047 3.34628e-05
-14.3848 -0.00487913 3.42459e-05
-14.275 -0.00495516 3.50522e-05
-14.1655 -0.00503285 3.58824e-05
-14.0562 -0.00511222 3.67375e-05
-13.9471 -0.00519335 3.76184e-05
-13.8382 -0.00527627 3.85262e-05
-13.7294 -0.00536105 3.94617e-05
-13.6209 -0.00544774 4.04262e-05
-13.5126 -0.00553639 4.14206e-05
-13.4044 -0.00562708 4.24463e-05
-13.2965 -0.00571986 4.35044e-05
-13.1887 -0.00581481 4.45962e-05
-13.0811 -0.00591198 4.57231e-05
-12.9737 -0.00601145 4.68864e-05
-12.8664 -0.00611329 4.80878e-05
-12.7593 -0.00621759 4.93287e-05
-12.6524 -0.00632441 5.06107e-05
-12.5457 -0.00643385 5.19357e-05
-12.4391 -0.006546 5.33053e-05
-12.3327 -0.00666094 5.47216e-05
-12.2265 -0.00677876 5.61864e-05
-12.1204 -0.00689958 5.7702e-05
-12.0144 -0.00702348 5.92705e-05
-11.9086 -0.00715058 6.08942e-05
-11.803 -0.00728099 6.25756e-05
-11.6975 -0.00741482 6.43173e-05
-11.5922 -0.00755221 6.6122e-05
-11.487 -0.00769327 6.79926e-05
-11.3819 -0.00783814 6.99321e-05
-11.277 -0.00798697 7.19437e-05
-11.1722 -0.00813989 7.40308e-05
-11.0676 -0.00829706 7.61971e-05
-10.9631 -0.00845865 7.84461e-05
-10.8587 -0.00862481 8.07821e-05
-10.7545 -0.00879573 8.32092e-05
-10.6503 -0.00897159 8.57319e-05
-10.5463 -0.00915259 8.83549e-05
-10.4425 -0.00933893 9.10834e-05
-10.3387 -0.00953082 9.39226e-05
-10.2351 -0.00972849 9.68784e-05
-10.1316 -0.00993218 9.99566e-05
-10.0282 -0.0101421 0.000103164
-9.92496 -0.0103586 0.000106507
-9.82181 -0.0105819 0.000109993
-9.71877 -0.0108123 0.00011363
-9.61583 -0.01105 0.000117426
-9.51301 -0.0112955 0.000121389
-9.4103 -0.0115491 0.000125531
-9.30769 -0.0118111 0.000129859
-9.20518 -0.0120819 0.000134386
-9.10278 -0.0123619 0.000139123
-9.00048 -0.0126515 0.000144081
-8.89828 -0.0129512 0.000149275
-8.79618 -0.0132615 0.000154718
-8.69417 -0.0135829 0.000160426
-8.59226 -0.0139159 0.000166415
-8.49044 -0.0142611 0.000172703
-8.38872 -0.014619 0.000179308
-8.28708 -0.0149905 0.000186251
-8.18554 -0.015376 0.000193555
-8.08408 -0.0157764 0.000201242
-7.98271 -0.0161925 0.000209339
-7.88143 -0.016625 0.000217874
-7.78023 -0.017075 0.000226876
-7.67911 -0.0175432 0.000236379
-7.57807 -0.0180308 0.000246417
-7.47712 -0.0185389 0.000257031
-7.37624 -0.0190686 0.000268261
-7.27544 -0.0196212 0.000280154
-7.17471 -0.020198 0.00029276
-7.07406 -0.0208005 0.000306133
-6.97348 -0.0214303 0.000320334
-6.87298 -0.0220891 0.000335428
-6.77254 -0.0227786 0.000351488
-6.67218 -0.023501 0.000368592
-6.57188 -0.0242582 0.000386828
-6.47166 -0.0250527 0.000406293
-6.37149 -0.025887 0.000427093
-6.2714 -0.0267638 0.000449346
-6.17136 -0.0276861 0.000473184
-6.07139 -0.0286571 0.000498751
-5.97148 -0.0296805 0.000526211
-5.87163 -0.0307601 0.000555744
-5.77184 -0.0319002 0.000587554
-5.67211 -0.0331055 0.000621867
-5.57243 -0.0343812 0.000658939
-5.47281 -0.0357329 0.000699059
-5.37325 -0.0371671 0.000742552
-5.27373 -0.0386906 0.000789788
-5.17427 -0.0403113 0.000841187
-5.07487 -0.0420378 0.000897227
-4.97551 -0.0438797 0.000958457
-4.8762 -0.0458479 0.00102551
-4.77694 -0.0479545 0.0010991
-4.67772 -0.0502132 0.00118007
-4.57855 -0.0526393 0.00126941
-4.47943 -0.0552504 0.00136823
-4.38035 -0.0580665 0.00147789
-4.28131 -0.0611103 0.00159994
-4.18232 -0.0644078 0.00173624
-4.08336 -0.0679892 0.00188901
-3.98445 -0.0718894 0.00206089
-3.88557 -0.0761488 0.00225508
-3.78673 -0.0808149 0.00247545
-3.68793 -0.0859436 0.00272676
-3.58916 -0.0916009 0.00301483
-3.49043 -0.097866 0.00334695
-3.39173 -0.104833 0.00373226
-3.29307 -0.112619 0.00418234
-3.19443 -0.121362 0.00471209
-3.09583 -0.131238 0.00534087
-2.99725 -0.142463 0.00609427
-2.89871 -0.155313 0.00700655
-2.80019 -0.170142 0.00812453
-2.7017 -0.18741 0.00951345
-2.60323 -0.207729 0.0112664
-2.50479 -0.231932 0.0135197
-2.40638 -0.261175 0.0164798
-2.30798 -0.297115 0.020471
-2.20961 -0.342208 0.0260256
-2.11126 -0.400256 0.0340684
-2.01293 -0.477458 0.0463198
-1.91462 -0.584632 0.0662816
-1.81632 -0.742392 0.101995
-1.71804 -0.995044 0.175391
-1.61978 -1.45499 0.364418
-1.52154 -2.45957 1.10687
-1.42331 -2.15646 6.28611
-1.32509 3.32752 1.99412
-1.22689 1.98555 0.516405
-1.12869 1.38667 0.222624
-1.03051 1.07917 0.121537
-0.932337 0.896399 0.0754469
-0.834173 0.777262 0.0506091
-0.736016 0.694911 0.0356357
-0.637867 0.63585 0.0258319
-0.539723 0.592625 0.0189748
-0.441585 0.560828 0.0138976
-0.343451 0.537734 0.00993453
-0.24532 0.521618 0.00667588
-0.147191 0.511398 0.00384966
-0.0490634 0.506436 0.00125837
0.0490634 0.506436 -0.00125837
0.147191 0.511398 -0.00384966
0.24532 0.521618 -0.00667588
0.343451 0.537734 -0.00993453
0.441585 0.560828 -0.0138976
0.539723 0.592625 -0.0189748
0.637867 0.63585 -0.0258319
0.736016 0.694911 -0.0356357
0.834173 0.777262 -0.0506091
0.932337 0.896399 -0.0754469
1.03051 1.07917 -0.121537
1.12869 1.38667 -0.222624
1.22689 1.98555 -0.516405
1.32509 3.32752 -1.99412
1.42331 -2.15646 -6.28611
1.52154 -2.45957 -1.10687
1.61978 -1.45499 -0.364418
1.71804 -0.995044 -0.175391
1.81632 -0.742392 -0.101995
1.91462 -0.584632 -0.0662816
2.01293 -0.477458 -0.0463198
2.11126 -0.400256 -0.0340684
2.20961 -0.342208 -0.0260256
2.30798 -0.297115 -0.020471
2.40638 -0.261175 -0.0164798
2.50479 -0.231932 -0.0135197
2.60323 -0.207729 -0.0112664
2.7017 -0.18741 -0.00951345
2.80019 -0.170142 -0.00812453
2.89871 -0.155313 -0.00700655
2.99725 -0.142463 -0.00609427
3.09583 -0.131238 -0.00534087
3.19443 -0.121362 -0.00471209
3.29307 -0.112619 -0.00418234
3.39173 -0.104833 -0.00373226
3.49043 -0.097866 -0.00334695
3.58916 -0.0916009 -0.00301483
3.68793 -0.0859436 -0.00272676
3.78673 -0.0808149 -0.00247545
3.88557 -0.0761488 -0.00225508
3.98445 -0.0718894 -0.00206089
4.08336 -0.0679892 -0.00188901
4.18232 -0.0644078 -0.00173624
4.28131 -0.0611103 -0.00159994
4.38035 -0.0580665 -0.00147789
4.47943 -0.0552504 -0.00136823
4.57855 -0.0526393 -0.00126941
4.67772 -0.0502132 -0.00118007
4.77694 -0.0479545 -0.0010991
4.8762 -0.0458479 -0.00102551
4.97551 -0.0438797 -0.000958457
5.07487 -0.0420378 -0.000897227
5.17427 -0.0403113 -0.000841187
5.27373 -0.0386906 -0.000789788
5.37325 -0.0371671 -0.000742552
5.47281 -0.0357329 -0.000699059
5.57243 -0.0343812 -0.000658939
5.67211 -0.0331055 -0.000621867
5.77184 -0.0319002 -0.000587554
5.87163 -0.0307601 -0.000555744
5.97148 -0.0296805 -0.000526211
6.07139 -0.0286571 -0.000498751
6.17136 -0.0276861 -0.000473184
6.2714 -0.0267638 -0.000449346
6.37149 -0.025887 -0.000427093
6.47166 -0.0250527 -0.000406293
6.57188 -0.0242582 -0.000386828
6.67218 -0.023501 -0.000368592
6.77254 -0.0227786 -0.000351488
6.87298 -0.0220891 -0.000335428
6.97348 -0.0214303 -0.000320334
7.07406 -0.0208005 -0.000306133
7.17471 -0.020198 -0.00029276
7.27544 -0.0196212 -0.000280154
7.37624 -0.0190686 -0.000268261
7.47712 -0.0185389 -0.000257031
7.57807 -0.0180308 -0.000246417
7.67911 -0.0175432 -0.000236379
7.78023 -0.017075 -0.000226876
7.88143 -0.016625 -0.000217874
7.98271 -0.0161925 -0.000209339
8.08408 -0.0157764 -0.000201242
8.18554 -0.015376 -0.000193555
8.28708 -0.0149905 -0.000186251
8.38872 -0.014619 -0.000179308
8.49044 -0.0142611 -0.000172703
8.59226 -0.0139159 -0.000166415
8.69417 -0.0135829 -0.000160426
8.79618 -0.0132615 -0.000154718
8.89828 -0.0129512 -0.000149275
9.00048 -0.0126515 -0.000144081
9.10278 -0.0123619 -0.000139123
9.20518 -0.0120819 -0.000134386
9.30769 -0.0118111 -0.000129859
9.4103 -0.0115491 -0.000125531
9.51301 -0.0112955 -0.000121389
9.61583 -0.01105 -0.000117426
9.71877 -0.0108123 -0.00011363
9.82181 -0.0105819 -0.000109993
9.92496 -0.0103586 -0.000106507
10.0282 -0.0101421 -0.000103164
10.1316 -0.00993218 -9.99566e-05
10.2351 -0.00972849 -9.68784e-05
10.3387 -0.00953082 -9.39226e-05
10.4425 -0.00933893 -9.10834e-05
10.5463 -0.00915259 -8.83549e-05
10.6503 -0.00897159 -8.57319e-05
10.7545 -0.00879573 -8.32092e-05
10.8587 -0.00862481 -8.07821e-05
10.9631 -0.00845865 -7.84461e-05
11.0676 -0.00829706 -7.61971e-05
11.1722 -0.00813989 -7.40308e-05
11.277 -0.00798697 -7.19437e-05
11.3819 -0.00783814 -6.99321e-05
11.487 -0.00769327 -6.79926e-05
11.5922 -0.00755221 -6.6122e-05
11.6975 -0.00741482 -6.43173e-05
11.803 -0.00728099 -6.25756e-05
11.9086 -0.00715058 -6.08942e-05
12.0144 -0.00702348 -5.92705e-05
12.1204 -0.00689958 -5.7702e-05
12.2265 -0.00677876 -5.61864e-05
12.3327 -0.00666094 -5.47216e-05
12.4391 -0.006546 -5.33053e-05
12.5457 -0.00643385 -5.19357e-05
12.6524 -0.00632441 -5.06107e-05
12.7593 -0.00621759 -4.93287e-05
12.8664 -0.00611329 -4.80878e-05
12.9737 -0.00601145 -4.68864e-05
13.0811 -0.00591198 -4.57231e-05
13.1887 -0.00581481 -4.45962e-05
13.2965 -0.00571986 -4.35044e-05
13.4044 -0.00562708 -4.24463e-05
13.5126 -0.00553639 -4.14206e-05
13.6209 -0.00544774 -4.04262e-05
13.7294 -0.00536105 -3.94617e-05
13.8382 -0.00527627 -3.85262e-05
13.9471 -0.00519335 -3.76184e-05
14.0562 -0.00511222 -3.67375e-05
14.1655 -0.00503285 -3.58824e-05
14.275 -0.00495516 -3.50522e-05
14.3848 -0.00487913 -3.42459e-05
14.4947 -0.0048047 -3.34628e-05
14.6049 -0.00473182 -3.2702e-05
14.7152 -0.00466045 -3.19627e-05
14.8258 -0.00459055 -3.12442e-05
14.9367 -0.00452208 -3.05457e-05
15.0477 -0.00445499 -2.98665e-05
15.159 -0.00438926 -2.9206e-05
15.2705 -0.00432484 -2.85636e-05
15.3823 -0.00426169 -2.79386e-05
15.4943 -0.00419979 -2.73304e-05
15.6066 -0.0041391 -2.67385e-05
15.7191 -0.00407959 -2.61624e-05
15.8319 -0.00402122 -2.56015e-05
15.9449 -0.00396397 -2.50553e-05
16.0582 -0.00390781 -2.45233e-05
16.1717 -0.0038527 -2.40051e-05
16.2856 -0.00379863 -2.35003e-05
16.3997 -0.00374556 -2.30083e-05
16.5141 -0.00369347 -2.25289e-05
16.6288 -0.00364234 -2.20616e-05
16.7437 -0.00359213 -2.16059e-05
16.859 -0.00354284 -2.11617e-05
16.9746 -0.00349442 -2.07284e-05
17.0905 -0.00344687 -2.03058e-05
17.2067 -0.00340017 -1.98936e-05
17.3232 -0.00335428 -1.94913e-05
17.4401 -0.00330919 -1.90988e-05
17.5572 -0.00326488 -1.87157e-05
17.6748 -0.00322134 -1.83417e-05
17.7926 -0.00317854 -1.79766e-05
17.9108 -0.00313646 -1.76201e-05
18.0294 -0.00309509 -1.7272e-05
18.1483 -0.00305442 -1.6932e-05
18.2676 -0.00301442 -1.65998e-05
18.3873 -0.00297508 -1.62753e-05
18.5074 -0.00293638 -1.59581e-05
18.6278 -0.00289831 -1.56482e-05
18.7487 -0.00286086 -1.53453e-05
18.8699 -0.00282401 -1.50492e-05
18.9916 -0.00278774 -1.47597e-05
19.1137 -0.00275204 -1.44766e-05
19.2362 -0.00271691 -1.41998e-05
19.3592 -0.00268232 -1.3929e-05
19.4826 -0.00264826 -1.36641e-05
19.6065 -0.00261473 -1.34049e-05
19.7309 -0.0025817 -1.31514e-05
19.8557 -0.00254918 -1.29032e-05
19.9811 -0.00251714 -1.26603e-05
20.1069 -0.00248558 -1.24225e-05
20.2333 -0.00245448 -1.21898e-05
20.3602 -0.00242384 -1.19618e-05
20.4876 -0.00239364 -1.17387e-05
20.6156 -0.00236388 -1.15201e-05
20.7441 -0.00233454 -1.13059e-05
20.8732 -0.00230561 -1.10961e-05
21.0029 -0.0022771 -1.08906e-05
21.1332 -0.00224897 -1.06892e-05
21.2642 -0.00222124 -1.04918e-05
21.3958 -0.00219389 -1.02983e-05
21.528 -0.0021669 -1.01086e-05
21.6609 -0.00214028 -9.92264e-06
21.7945 -0.00211401 -9.74027e-06
21.9288 -0.00208809 -9.56141e-06
22.0639 -0.0020625 -9.38597e-06
22.1997 -0.00203724 -9.21386e-06
22.3363 -0.00201231 -9.04499e-06
22.4736 -0.00198769 -8.87928e-06
22.6118 -0.00196337 -8.71665e-06
22.7509 -0.00193936 -8.55701e-06
22.8908 -0.00191563 -8.40028e-06
23.0316 -0.0018922 -8.24639e-06
23.1733 -0.00186903 -8.09526e-06
23.316 -0.00184614 -7.94682e-06
23.4597 -0.00182352 -7.80099e-06
23.6044 -0.00180115 -7.65771e-06
23.7502 -0.00177902 -7.51691e-06
23.8971 -0.00175715 -7.37851e-06
24.0451 -0.0017355 -7.24246e-06
24.1944 -0.00171409 -7.10868e-06
24.3448 -0.0016929 -6.97711e-06
24.4966 -0.00167192 -6.84769e-06
24.6496 -0.00165115 -6.72035e-06
24.8041 -0.00163058 -6.59504e-06
24.9601 -0.00161021 -6.47168e-06
25.1175 -0.00159002 -6.35023e-06
25.2766 -0.00157001 -6.23061e-06
25.4373 -0.00155017 -6.11277e-06
25.5998 -0.0015305 -5.99664e-06
25.7641 -0.00151098 -5.88217e-06
25.9304 -0.0014916 -5.76929e-06
26.0988 -0.00147237 -5.65794e-06
26.2693 -0.00145326 -5.54805e-06
26.4421 -0.00143427 -5.43955e-06
26.6174 -0.00141539 -5.33239e-06
26.7954 -0.0013966 -5.22649e-06
26.9761 -0.0013779 -5.12177e-06
27.1598 -0.00135927 -5.01815e-06
27.3468 -0.00134069 -4.91555e-06
27.5373 -0.00132216 -4.81388e-06
27.7317 -0.00130365 -4.71305e-06
27.9302 -0.00128513 -4.61293e-06
28.1333 -0.0012666 -4.5134e-06
28.3415 -0.00124801 -4.41434e-06
28.5554 -0.00122934 -4.31556e-06
28.7758 -0.00121054 -4.21687e-06
29.0035 -0.00119156 -4.11803e-06
29.2396 -0.00117235 -4.01874e-06
29.4858 -0.00115281 -3.91862e-06
29.7441 -0.00113283 -3.81713e-06
30.0173 -0.00111226 -3.71352e-06
30.3101 -0.00109083 -3.60666e-06
30.6297 -0.00106814 -3.49462e-06
30.9905 -0.00104336 -3.37364e-06
31.4301 -0.00101432 -3.23368e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda2.0Nc1QuantumOneLoop/GRpOneLoop.txt <==
-31.4301 -0.00101438 -3.23407e-06
-30.9905 -0.00104342 -3.37406e-06
-30.6297 -0.0010682 -3.49507e-06
-30.3101 -0.0010909 -3.60713e-06
-30.0173 -0.00111233 -3.71401e-06
-29.7441 -0.00113291 -3.81764e-06
-29.4858 -0.00115289 -3.91916e-06
-29.2396 -0.00117243 -4.0193e-06
-29.0035 -0.00119165 -4.11861e-06
-28.7758 -0.00121063 -4.21747e-06
-28.5554 -0.00122943 -4.31619e-06
-28.3415 -0.0012481 -4.41499e-06
-28.1333 -0.00126669 -4.51409e-06
-27.9302 -0.00128523 -4.61363e-06
-27.7317 -0.00130375 -4.71378e-06
-27.5373 -0.00132226 -4.81464e-06
-27.3468 -0.0013408 -4.91634e-06
-27.1598 -0.00135938 -5.01896e-06
-26.9761 -0.00137801 -5.12261e-06
-26.7954 -0.00139672 -5.22736e-06
-26.6174 -0.0014155 -5.33329e-06
-26.4421 -0.00143439 -5.44048e-06
-26.2693 -0.00145338 -5.54901e-06
-26.0988 -0.00147249 -5.65893e-06
-25.9304 -0.00149173 -5.77031e-06
-25.7641 -0.00151111 -5.88323e-06
-25.5998 -0.00153064 -5.99773e-06
-25.4373 -0.00155032 -6.11389e-06
-25.2766 -0.00157016 -6.23177e-06
-25.1175 -0.00159017 -6.35143e-06
-24.9601 -0.00161036 -6.47292e-06
-24.8041 -0.00163074 -6.59632e-06
-24.6496 -0.00165131 -6.72167e-06
-24.4966 -0.00167209 -6.84905e-06
-24.3448 -0.00169307 -6.97852e-06
-24.1944 -0.00171427 -7.11013e-06
-24.0451 -0.00173568 -7.24395e-06
-23.8971 -0.00175733 -7.38006e-06
-23.7502 -0.00177921 -7.5185e-06
-23.6044 -0.00180134 -7.65936e-06
-23.4597 -0.00182371 -7.80269e-06
-23.316 -0.00184635 -7.94856e-06
-23.1733 -0.00186924 -8.09706e-06
-23.0316 -0.00189241 -8.24825e-06
-22.8908 -0.00191585 -8.40219e-06
-22.7509 -0.00193958 -8.55898e-06
-22.6118 -0.0019636 -8.71868e-06
-22.4736 -0.00198792 -8.88138e-06
-22.3363 -0.00201255 -9.04716e-06
-22.1997 -0.00203749 -9.21609e-06
-22.0639 -0.00206275 -9.38827e-06
-21.9288 -0.00208835 -9.56378e-06
-21.7945 -0.00211428 -9.74272e-06
-21.6609 -0.00214055 -9.92517e-06
-21.528 -0.00216718 -1.01112e-05
-21.3958 -0.00219417 -1.0301e-05
-21.2642 -0.00222153 -1.04946e-05
-21.1332 -0.00224928 -1.06921e-05
-21.0029 -0.0022774 -1.08936e-05
-20.8732 -0.00230593 -1.10992e-05
-20.7441 -0.00233486 -1.13091e-05
-20.6156 -0.00236421 -1.15233e-05
-20.4876 -0.00239398 -1.1742e-05
-20.3602 -0.00242419 -1.19653e-05
-20.2333 -0.00245484 -1.21933e-05
-20.1069 -0.00248594 -1.24262e-05
-19.9811 -0.00251752 -1.26641e-05
-19.8557 -0.00254956 -1.29071e-05
-19.7309 -0.0025821 -1.31554e-05
-19.6065 -0.00261513 -1.34091e-05
-19.4826 -0.00264868 -1.36684e-05
-19.3592 -0.00268274 -1.39334e-05
-19.2362 -0.00271735 -1.42044e-05
-19.1137 -0.00275249 -1.44814e-05
-18.9916 -0.0027882 -1.47646e-05
-18.8699 -0.00282448 -1.50543e-05
-18.7487 -0.00286135 -1.53505e-05
-18.6278 -0.00289881 -1.56536e-05
-18.5074 -0.0029369 -1.59637e-05
-18.3873 -0.00297561 -1.6281e-05
-18.2676 -0.00301496 -1.66057e-05
-18.1483 -0.00305497 -1.69381e-05
-18.0294 -0.00309566 -1.72784e-05
-17.9108 -0.00313705 -1.76267e-05
-17.7926 -0.00317914 -1.79834e-05
-17.6748 -0.00322196 -1.83488e-05
-17.5572 -0.00326552 -1.8723e-05
-17.4401 -0.00330984 -1.91063e-05
-17.3232 -0.00335495 -1.94991e-05
-17.2067 -0.00340085 -1.99016e-05
-17.0905 -0.00344758 -2.03141e-05
-16.9746 -0.00349515 -2.0737e-05
-16.859 -0.00354358 -2.11706e-05
-16.7437 -0.0035929 -2.16152e-05
-16.6288 -0.00364313 -2.20711e-05
-16.5141 -0.00369428 -2.25388e-05
-16.3997 -0.00374639 -2.30186e-05
-16.2856 -0.00379949 -2.35109e-05
-16.1717 -0.00385358 -2.40161e-05
-16.0582 -0.00390871 -2.45347e-05
-15.9449 -0.0039649 -2.50671e-05
-15.8319 -0.00402218 -2.56137e-05
-15.7191 -0.00408058 -2.61751e-05
-15.6066 -0.00414012 -2.67517e-05
-15.4943 -0.00420084 -2.73441e-05
-15.3823 -0.00426277 -2.79528e-05
-15.2705 -0.00432595 -2.85783e-05
-15.159 -0.0043904 -2.92213e-05
-15.0477 -0.00445617 -2.98823e-05
-14.9367 -0.00452329 -3.05621e-05
-14.8258 -0.0045918 -3.12612e-05
-14.7152 -0.00466174 -3.19804e-05
-14.6049 -0.00473315 -3.27204e-05
-14.4947 -0.00480607 -3.3482e-05
-14.3848 -0.00488055 -3.42658e-05
-14.275 -0.00495663 -3.50729e-05
-14.1655 -0.00503435 -3.59039e-05
-14.0562 -0.00511378 -3.67599e-05
-13.9471 -0.00519495 -3.76417e-05
-13.8382 -0.00527793 -3.85504e-05
-13.7294 -0.00536276 -3.94869e-05
-13.6209 -0.0054495 -4.04524e-05
-13.5126 -0.00553822 -4.14479e-05
-13.4044 -0.00562897 -4.24747e-05
-13.2965 -0.00572181 -4.3534e-05
-13.1887 -0.00581682 -4.46271e-05
-13.0811 -0.00591406 -4.57553e-05
-12.9737 -0.0060136 -4.692e-05
-12.8664 -0.00611551 -4.81228e-05
-12.7593 -0.00621989 -4.93652e-05
-12.6524 -0.00632679 -5.06488e-05
-12.5457 -0.00643632 -5.19755e-05
-12.4391 -0.00654855 -5.33469e-05
-12.3327 -0.00666358 -5.4765e-05
-12.2265 -0.0067815 -5.62318e-05
-12.1204 -0.00690241 -5.77494e-05
-12.0144 -0.00702641 -5.932e-05
-11.9086 -0.00715362 -6.0946e-05
-11.803 -0.00728414 -6.26299e-05
-11.6975 -0.0074181 -6.43741e-05
-11.5922 -0.0075556 -6.61815e-05
-11.487 -0.00769679 -6.80549e-05
-11.3819 -0.0078418 -6.99974e-05
-11.277 -0.00799077 -7.20121e-05
-11.1722 -0.00814383 -7.41026e-05
-11.0676 -0.00830116 -7.62723e-05
-10.9631 -0.00846291 -7.85252e-05
-10.8587 -0.00862924 -8.08651e-05
-10.7545 -0.00880034 -8.32963e-05
-10.6503 -0.00897638 -8.58235e-05
-10.5463 -0.00915758 -8.84512e-05
-10.4425 -0.00934412 -9.11847e-05
-10.3387 -0.00953623 -9.40293e-05
-10.2351 -0.00973412 -9.69906e-05
-10.1316 -0.00993805 -0.000100075
-10.0282 -0.0101482 -0.000103288
-9.92496 -0.010365 -0.000106638
-9.82181 -0.0105885 -0.000110131
-9.71877 -0.0108192 -0.000113776
-9.61583 -0.0110573 -0.00011758
-9.51301 -0.0113031 -0.000121553
-9.4103 -0.011557 -0.000125703
-9.30769 -0.0118194 -0.000130042
-9.20518 -0.0120906 -0.000134579
-9.10278 -0.012371 -0.000139327
-9.00048 -0.012661 -0.000144298
-8.89828 -0.0129612 -0.000149505
-8.79618 -0.013272 -0.000154963
-8.69417 -0.0135939 -0.000160686
-8.59226 -0.0139274 -0.000166691
-8.49044 -0.0142732 -0.000172996
-8.38872 -0.0146318 -0.00017962
-8.28708 -0.0150038 -0.000186584
-8.18554 -0.0153901 -0.000193909
-8.08408 -0.0157912 -0.00020162
-7.98271 -0.0162081 -0.000209743
-7.88143 -0.0166415 -0.000218305
-7.78023 -0.0170923 -0.000227337
-7.67911 -0.0175615 -0.000236873
-7.57807 -0.0180502 -0.000246947
-7.47712 -0.0185594 -0.000257599
-7.37624 -0.0190902 -0.000268871
-7.27544 -0.0196441 -0.000280809
-7.17471 -0.0202223 -0.000293465
-7.07406 -0.0208263 -0.000306892
-6.97348 -0.0214577 -0.000321153
-6.87298 -0.0221181 -0.000336312
-6.77254 -0.0228095 -0.000352442
-6.67218 -0.0235339 -0.000369625
-6.57188 -0.0242933 -0.000387947
-6.47166 -0.0250901 -0.000407507
-6.37149 -0.0259269 -0.000428412
-6.2714 -0.0268064 -0.000450781
-6.17136 -0.0277317 -0.000474747
-6.07139 -0.028706 -0.000500457
-5.97148 -0.029733 -0.000528075
-5.87163 -0.0308165 -0.000557784
-5.77184 -0.0319608 -0.000589791
-5.67211 -0.0331708 -0.000624324
-5.57243 -0.0344516 -0.000661643
-5.47281 -0.035809 -0.000702041
-5.37325 -0.0372494 -0.000745847
-5.27373 -0.0387799 -0.000793437
-5.17427 -0.0404082 -0.000845237
-5.07487 -0.0421432 -0.000901732
-4.97551 -0.0439946 -0.000963482
-4.8762 -0.0459733 -0.00103112
-4.77694 -0.0480917 -0.0011054
-4.67772 -0.0503636 -0.00118716
-4.57855 -0.0528046 -0.0012774
-4.47943 -0.0554326 -0.00137727
-4.38035 -0.0582677 -0.00148815
-4.28131 -0.0613331 -0.00161163
-4.18232 -0.0646554 -0.00174962
-4.08336 -0.0682652 -0.00190438
-3.98445 -0.0721979 -0.00207863
-3.88557 -0.0764951 -0.00227565
-3.78673 -0.081205 -0.00249943
-3.68793 -0.0863849 -0.00275486
-3.58916 -0.0921024 -0.00304797
-3.49043 -0.0984385 -0.00338628
-3.39173 -0.105491 -0.00377926
-3.29307 -0.113377 -0.00423895
-3.19443 -0.122243 -0.00478088
-3.09583 -0.132269 -0.00542527
-2.99725 -0.143679 -0.00619891
-2.89871 -0.156759 -0.00713786
-2.80019 -0.171878 -0.00829156
-2.7017 -0.189517 -0.00972921
-2.60323 -0.210321 -0.0115501
-2.50479 -0.235166 -0.0139007
-2.40638 -0.265281 -0.0170042
-2.30798 -0.302436 -0.0212143
-2.20961 -0.349278 -0.0271186
-2.11126 -0.409946 -0.0357508
-2.01293 -0.491279 -0.0490677
-1.91462 -0.60541 -0.0711438
-1.81632 -0.775991 -0.111636
-1.71804 -1.05546 -0.198135
-1.61978 -1.58252 -0.43652
-1.52154 -2.76473 -1.50991
-1.42331 0.523861 -6.98661
-1.32509 2.91388 -1.37597
-1.22689 1.7871 -0.412736
-1.12869 1.2833 -0.189954
-1.03051 1.01479 -0.107309
-0.932337 0.8513 -0.0679987
-0.834173 0.743039 -0.0462335
-0.736016 0.667386 -0.032862
-0.637867 0.612707 -0.0239828
-0.539723 0.57246 -0.0177042
-0.441585 0.542729 -0.0130146
-0.343451 0.521068 -0.00932808
-0.24532 0.505919 -0.00628002
-0.147191 0.496297 -0.00362567
-0.0490634 0.491622 -0.00118583
0.0490634 0.491622 0.00118583
0.147191 0.496297 0.00362567
0.24532 0.505919 0.00628002
0.343451 0.521068 0.00932808
0.441585 0.542729 0.0130146
0.539723 0.57246 0.0177042
0.637867 0.612707 0.0239828
0.736016 0.667386 0.032862
0.834173 0.743039 0.0462335
0.932337 0.8513 0.0679987
1.03051 1.01479 0.107309
1.12869 1.2833 0.189954
1.22689 1.7871 0.412736
1.32509 2.91388 1.37597
1.42331 0.523861 6.98661
1.52154 -2.76473 1.50991
1.61978 -1.58252 0.43652
1.71804 -1.05546 0.198135
1.81632 -0.775991 0.111636
1.91462 -0.60541 0.0711438
2.01293 -0.491279 0.0490677
2.11126 -0.409946 0.0357508
2.20961 -0.349278 0.0271186
2.30798 -0.302436 0.0212143
2.40638 -0.265281 0.0170042
2.50479 -0.235166 0.0139007
2.60323 -0.210321 0.0115501
2.7017 -0.189517 0.00972921
2.80019 -0.171878 0.00829156
2.89871 -0.156759 0.00713786
2.99725 -0.143679 0.00619891
3.09583 -0.132269 0.00542527
3.19443 -0.122243 0.00478088
3.29307 -0.113377 0.00423895
3.39173 -0.105491 0.00377926
3.49043 -0.0984385 0.00338628
3.58916 -0.0921024 0.00304797
3.68793 -0.0863849 0.00275486
3.78673 -0.081205 0.00249943
3.88557 -0.0764951 0.00227565
3.98445 -0.0721979 0.00207863
4.08336 -0.0682652 0.00190438
4.18232 -0.0646554 0.00174962
4.28131 -0.0613331 0.00161163
4.38035 -0.0582677 0.00148815
4.47943 -0.0554326 0.00137727
4.57855 -0.0528046 0.0012774
4.67772 -0.0503636 0.00118716
4.77694 -0.0480917 0.0011054
4.8762 -0.0459733 0.00103112
4.97551 -0.0439946 0.000963482
5.07487 -0.0421432 0.000901732
5.17427 -0.0404082 0.000845237
5.27373 -0.0387799 0.000793437
5.37325 -0.0372494 0.000745847
5.47281 -0.035809 0.000702041
5.57243 -0.0344516 0.000661643
5.67211 -0.0331708 0.000624324
5.77184 -0.0319608 0.000589791
5.87163 -0.0308165 0.000557784
5.97148 -0.029733 0.000528075
6.07139 -0.028706 0.000500457
6.17136 -0.0277317 0.000474747
6.2714 -0.0268064 0.000450781
6.37149 -0.0259269 0.000428412
6.47166 -0.0250901 0.000407507
6.57188 -0.0242933 0.000387947
6.67218 -0.0235339 0.000369625
6.77254 -0.0228095 0.000352442
6.87298 -0.0221181 0.000336312
6.97348 -0.0214577 0.000321153
7.07406 -0.0208263 0.000306892
7.17471 -0.0202223 0.000293465
7.27544 -0.0196441 0.000280809
7.37624 -0.0190902 0.000268871
7.47712 -0.0185594 0.000257599
7.57807 -0.0180502 0.000246947
7.67911 -0.0175615 0.000236873
7.78023 -0.0170923 0.000227337
7.88143 -0.0166415 0.000218305
7.98271 -0.0162081 0.000209743
8.08408 -0.0157912 0.00020162
8.18554 -0.0153901 0.000193909
8.28708 -0.0150038 0.000186584
8.38872 -0.0146318 0.00017962
8.49044 -0.0142732 0.000172996
8.59226 -0.0139274 0.000166691
8.69417 -0.0135939 0.000160686
8.79618 -0.013272 0.000154963
8.89828 -0.0129612 0.000149505
9.00048 -0.012661 0.000144298
9.10278 -0.012371 0.000139327
9.20518 -0.0120906 0.000134579
9.30769 -0.0118194 0.000130042
9.4103 -0.011557 0.000125703
9.51301 -0.0113031 0.000121553
9.61583 -0.0110573 0.00011758
9.71877 -0.0108192 0.000113776
9.82181 -0.0105885 0.000110131
9.92496 -0.010365 0.000106638
10.0282 -0.0101482 0.000103288
10.1316 -0.00993805 0.000100075
10.2351 -0.00973412 9.69906e-05
10.3387 -0.00953623 9.40293e-05
10.4425 -0.00934412 9.11847e-05
10.5463 -0.00915758 8.84512e-05
10.6503 -0.00897638 8.58235e-05
10.7545 -0.00880034 8.32963e-05
10.8587 -0.00862924 8.08651e-05
10.9631 -0.00846291 7.85252e-05
11.0676 -0.00830116 7.62723e-05
11.1722 -0.00814383 7.41026e-05
11.277 -0.00799077 7.20121e-05
11.3819 -0.0078418 6.99974e-05
11.487 -0.00769679 6.80549e-05
11.5922 -0.0075556 6.61815e-05
11.6975 -0.0074181 6.43741e-05
11.803 -0.00728414 6.26299e-05
11.9086 -0.00715362 6.0946e-05
12.0144 -0.00702641 5.932e-05
12.1204 -0.00690241 5.77494e-05
12.2265 -0.0067815 5.62318e-05
12.3327 -0.00666358 5.4765e-05
12.4391 -0.00654855 5.33469e-05
12.5457 -0.00643632 5.19755e-05
12.6524 -0.00632679 5.06488e-05
12.7593 -0.00621989 4.93652e-05
12.8664 -0.00611551 4.81228e-05
12.9737 -0.0060136 4.692e-05
13.0811 -0.00591406 4.57553e-05
13.1887 -0.00581682 4.46271e-05
13.2965 -0.00572181 4.3534e-05
13.4044 -0.00562897 4.24747e-05
13.5126 -0.00553822 4.14479e-05
13.6209 -0.0054495 4.04524e-05
13.7294 -0.00536276 3.94869e-05
13.8382 -0.00527793 3.85504e-05
13.9471 -0.00519495 3.76417e-05
14.0562 -0.00511378 3.67599e-05
14.1655 -0.00503435 3.59039e-05
14.275 -0.00495663 3.50729e-05
14.3848 -0.00488055 3.42658e-05
14.4947 -0.00480607 3.3482e-05
14.6049 -0.00473315 3.27204e-05
14.7152 -0.00466174 3.19804e-05
14.8258 -0.0045918 3.12612e-05
14.9367 -0.00452329 3.05621e-05
15.0477 -0.00445617 2.98823e-05
15.159 -0.0043904 2.92213e-05
15.2705 -0.00432595 2.85783e-05
15.3823 -0.00426277 2.79528e-05
15.4943 -0.00420084 2.73441e-05
15.6066 -0.00414012 2.67517e-05
15.7191 -0.00408058 2.61751e-05
15.8319 -0.00402218 2.56137e-05
15.9449 -0.0039649 2.50671e-05
16.0582 -0.00390871 2.45347e-05
16.1717 -0.00385358 2.40161e-05
16.2856 -0.00379949 2.35109e-05
16.3997 -0.00374639 2.30186e-05
16.5141 -0.00369428 2.25388e-05
16.6288 -0.00364313 2.20711e-05
16.7437 -0.0035929 2.16152e-05
16.859 -0.00354358 2.11706e-05
16.9746 -0.00349515 2.0737e-05
17.0905 -0.00344758 2.03141e-05
17.2067 -0.00340085 1.99016e-05
17.3232 -0.00335495 1.94991e-05
17.4401 -0.00330984 1.91063e-05
17.5572 -0.00326552 1.8723e-05
17.6748 -0.00322196 1.83488e-05
17.7926 -0.00317914 1.79834e-05
17.9108 -0.00313705 1.76267e-05
18.0294 -0.00309566 1.72784e-05
18.1483 -0.00305497 1.69381e-05
18.2676 -0.00301496 1.66057e-05
18.3873 -0.00297561 1.6281e-05
18.5074 -0.0029369 1.59637e-05
18.6278 -0.00289881 1.56536e-05
18.7487 -0.00286135 1.53505e-05
18.8699 -0.00282448 1.50543e-05
18.9916 -0.0027882 1.47646e-05
19.1137 -0.00275249 1.44814e-05
19.2362 -0.00271735 1.42044e-05
19.3592 -0.00268274 1.39334e-05
19.4826 -0.00264868 1.36684e-05
19.6065 -0.00261513 1.34091e-05
19.7309 -0.0025821 1.31554e-05
19.8557 -0.00254956 1.29071e-05
19.9811 -0.00251752 1.26641e-05
20.1069 -0.00248594 1.24262e-05
20.2333 -0.00245484 1.21933e-05
20.3602 -0.00242419 1.19653e-05
20.4876 -0.00239398 1.1742e-05
20.6156 -0.00236421 1.15233e-05
20.7441 -0.00233486 1.13091e-05
20.8732 -0.00230593 1.10992e-05
21.0029 -0.0022774 1.08936e-05
21.1332 -0.00224928 1.06921e-05
21.2642 -0.00222153 1.04946e-05
21.3958 -0.00219417 1.0301e-05
21.528 -0.00216718 1.01112e-05
21.6609 -0.00214055 9.92517e-06
21.7945 -0.00211428 9.74272e-06
21.9288 -0.00208835 9.56378e-06
22.0639 -0.00206275 9.38827e-06
22.1997 -0.00203749 9.21609e-06
22.3363 -0.00201255 9.04716e-06
22.4736 -0.00198792 8.88138e-06
22.6118 -0.0019636 8.71868e-06
22.7509 -0.00193958 8.55898e-06
22.8908 -0.00191585 8.40219e-06
23.0316 -0.00189241 8.24825e-06
23.1733 -0.00186924 8.09706e-06
23.316 -0.00184635 7.94856e-06
23.4597 -0.00182371 7.80269e-06
23.6044 -0.00180134 7.65936e-06
23.7502 -0.00177921 7.5185e-06
23.8971 -0.00175733 7.38006e-06
24.0451 -0.00173568 7.24395e-06
24.1944 -0.00171427 7.11013e-06
24.3448 -0.00169307 6.97852e-06
24.4966 -0.00167209 6.84905e-06
24.6496 -0.00165131 6.72167e-06
24.8041 -0.00163074 6.59632e-06
24.9601 -0.00161036 6.47292e-06
25.1175 -0.00159017 6.35143e-06
25.2766 -0.00157016 6.23177e-06
25.4373 -0.00155032 6.11389e-06
25.5998 -0.00153064 5.99773e-06
25.7641 -0.00151111 5.88323e-06
25.9304 -0.00149173 5.77031e-06
26.0988 -0.00147249 5.65893e-06
26.2693 -0.00145338 5.54901e-06
26.4421 -0.00143439 5.44048e-06
26.6174 -0.0014155 5.33329e-06
26.7954 -0.00139672 5.22736e-06
26.9761 -0.00137801 5.12261e-06
27.1598 -0.00135938 5.01896e-06
27.3468 -0.0013408 4.91634e-06
27.5373 -0.00132226 4.81464e-06
27.7317 -0.00130375 4.71378e-06
27.9302 -0.00128523 4.61363e-06
28.1333 -0.00126669 4.51409e-06
28.3415 -0.0012481 4.41499e-06
28.5554 -0.00122943 4.31619e-06
28.7758 -0.00121063 4.21747e-06
29.0035 -0.00119165 4.11861e-06
29.2396 -0.00117243 4.0193e-06
29.4858 -0.00115289 3.91916e-06
29.7441 -0.00113291 3.81764e-06
30.0173 -0.00111233 3.71401e-06
30.3101 -0.0010909 3.60713e-06
30.6297 -0.0010682 3.49507e-06
30.9905 -0.00104342 3.37406e-06
31.4301 -0.00101438 3.23407e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda2.0Nc1QuantumOneLoop/GRpTwoLoop.txt <==
-31.4301 -0.00101579 -3.23731e-06
-30.9905 -0.00104492 -3.38672e-06
-30.6297 -0.00106977 -3.49859e-06
-30.3101 -0.00109254 -3.61422e-06
-30.0173 -0.00111403 -3.70449e-06
-29.7441 -0.00113468 -3.81223e-06
-29.4858 -0.00115473 -3.92182e-06
-29.2396 -0.00117433 -4.04779e-06
-29.0035 -0.00119361 -4.12925e-06
-28.7758 -0.00121265 -4.22531e-06
-28.5554 -0.00123152 -4.33291e-06
-28.3415 -0.00125025 -4.4368e-06
-28.1333 -0.00126891 -4.518e-06
-27.9302 -0.00128752 -4.64029e-06
-27.7317 -0.00130609 -4.72588e-06
-27.5373 -0.00132468 -4.83162e-06
-27.3468 -0.00134328 -4.9375e-06
-27.1598 -0.00136193 -5.03604e-06
-26.9761 -0.00138064 -5.14017e-06
-26.7954 -0.00139941 -5.2537e-06
-26.6174 -0.00141827 -5.34484e-06
-26.4421 -0.00143723 -5.47245e-06
-26.2693 -0.0014563 -5.5619e-06
-26.0988 -0.00147549 -5.68886e-06
-25.9304 -0.00149481 -5.79034e-06
-25.7641 -0.00151427 -5.90881e-06
-25.5998 -0.00153387 -6.02394e-06
-25.4373 -0.00155364 -6.13883e-06
-25.2766 -0.00157357 -6.25932e-06
-25.1175 -0.00159367 -6.38076e-06
-24.9601 -0.00161395 -6.49798e-06
-24.8041 -0.00163442 -6.6324e-06
-24.6496 -0.00165509 -6.74397e-06
-24.4966 -0.00167595 -6.89065e-06
-24.3448 -0.00169703 -7.00075e-06
-24.1944 -0.00171833 -7.15411e-06
-24.0451 -0.00173985 -7.26961e-06
-23.8971 -0.0017616 -7.42358e-06
-23.7502 -0.00178359 -7.54986e-06
-23.6044 -0.00180583 -7.7014e-06
-23.4597 -0.00182831 -7.84e-06
-23.316 -0.00185107 -7.99012e-06
-23.1733 -0.00187407 -8.13886e-06
-23.0316 -0.00189736 -8.29158e-06
-22.8908 -0.00192093 -8.44629e-06
-22.7509 -0.00194479 -8.60658e-06
-22.6118 -0.00196894 -8.76319e-06
-22.4736 -0.00199339 -8.93504e-06
-22.3363 -0.00201816 -9.09119e-06
-22.1997 -0.00204324 -9.27645e-06
-22.0639 -0.00206864 -9.43217e-06
-21.9288 -0.00209438 -9.63035e-06
-21.7945 -0.00212047 -9.78784e-06
-21.6609 -0.0021469 -9.9967e-06
-21.528 -0.00217368 -1.01595e-05
-21.3958 -0.00220084 -1.0376e-05
-21.2642 -0.00222837 -1.05478e-05
-21.1332 -0.00225629 -1.07694e-05
-21.0029 -0.00228459 -1.09532e-05
-20.8732 -0.0023133 -1.11782e-05
-20.7441 -0.00234241 -1.13759e-05
-20.6156 -0.00237196 -1.16042e-05
-20.4876 -0.00240192 -1.18162e-05
-20.3602 -0.00243233 -1.20489e-05
-20.2333 -0.00246319 -1.22743e-05
-20.1069 -0.00249451 -1.2514e-05
-19.9811 -0.0025263 -1.2751e-05
-19.8557 -0.00255858 -1.30007e-05
-19.7309 -0.00259134 -1.32472e-05
-19.6065 -0.00262462 -1.35102e-05
-19.4826 -0.00265841 -1.37644e-05
-19.3592 -0.00269273 -1.40436e-05
-19.2362 -0.00272759 -1.43041e-05
-19.1137 -0.002763 -1.46016e-05
-18.9916 -0.00279899 -1.48682e-05
-18.8699 -0.00283555 -1.51853e-05
-18.7487 -0.00287271 -1.54586e-05
-18.6278 -0.00291047 -1.57958e-05
-18.5074 -0.00294887 -1.60773e-05
-18.3873 -0.0029879 -1.64342e-05
-18.2676 -0.00302758 -1.67263e-05
-18.1483 -0.00306793 -1.7102e-05
-18.0294 -0.00310897 -1.74075e-05
-17.9108 -0.00315072 -1.78009e-05
-17.7926 -0.00319317 -1.8123e-05
-17.6748 -0.00323638 -1.85331e-05
-17.5572 -0.00328033 -1.88748e-05
-17.4401 -0.00332507 -1.93007e-05
-17.3232 -0.00337058 -1.96648e-05
-17.2067 -0.00341693 -2.01064e-05
-17.0905 -0.0034641 -2.04951e-05
-16.9746 -0.00351214 -2.09528e-05
-16.859 -0.00356104 -2.13681e-05
-16.7437 -0.00361086 -2.18431e-05
-16.6288 -0.00366158 -2.22861e-05
-16.5141 -0.00371328 -2.27803e-05
-16.3997 -0.00376592 -2.32518e-05
-16.2856 -0.00381958 -2.3768e-05
-16.1717 -0.00387425 -2.42683e-05
-16.0582 -0.00392999 -2.48096e-05
-15.9449 -0.00398679 -2.53388e-05
-15.8319 -0.00404472 -2.59089e-05
-15.7191 -0.00410376 -2.64669e-05
-15.6066 -0.004164 -2.707e-05
-15.4943 -0.00422543 -2.76568e-05
-15.3823 -0.0042881 -2.82971e-05
-15.2705 -0.00435203 -2.89129e-05
-15.159 -0.00441728 -2.95948e-05
-15.0477 -0.00448386 -3.02401e-05
-14.9367 -0.00455183 -3.09679e-05
-14.8258 -0.00462122 -3.16439e-05
-14.7152 -0.00469206 -3.24217e-05
-14.6049 -0.00476442 -3.31301e-05
-14.4947 -0.00483831 -3.3962e-05
-14.3848 -0.00491381 -3.47052e-05
-14.275 -0.00499093 -3.5595e-05
-14.1655 -0.00506976 -3.63761e-05
-14.0562 -0.00515031 -3.73276e-05
-13.9471 -0.00523268 -3.81506e-05
-13.8382 -0.00531686 -3.91672e-05
-13.7294 -0.00540298 -4.0037e-05
-13.6209 -0.00549103 -4.11222e-05
-13.5126 -0.00558113 -4.20443e-05
-13.4044 -0.0056733 -4.32017e-05
-13.2965 -0.00576764 -4.41824e-05
-13.1887 -0.00586419 -4.54158e-05
-13.0811 -0.00596305 -4.64621e-05
-12.9737 -0.00606426 -4.77755e-05
-12.8664 -0.00616793 -4.88954e-05
-12.7593 -0.00627412 -5.02933e-05
-12.6524 -0.00638292 -5.14953e-05
-12.5457 -0.00649444 -5.29829e-05
-12.4391 -0.00660872 -5.4276e-05
-12.3327 -0.00672592 -5.58592e-05
-12.2265 -0.00684607 -5.72534e-05
-12.1204 -0.00696936 -5.89392e-05
-12.0144 -0.00709579 -6.04451e-05
-11.9086 -0.00722559 -6.22416e-05
-11.803 -0.00735875 -6.38704e-05
-11.6975 -0.00749555 -6.5787e-05
-11.5922 -0.00763594 -6.75509e-05
-11.487 -0.00778025 -6.95988e-05
-11.3819 -0.00792842 -7.15107e-05
-11.277 -0.00808081 -7.37027e-05
-11.1722 -0.00823734 -7.57767e-05
-11.0676 -0.00839843 -7.81276e-05
-10.9631 -0.00856398 -8.03788e-05
-10.8587 -0.00873445 -8.29061e-05
-10.7545 -0.00890975 -8.5351e-05
-10.6503 -0.00909036 -8.80745e-05
-10.5463 -0.00927619 -9.07312e-05
-10.4425 -0.00946777 -9.36737e-05
-10.3387 -0.00966501 -9.65624e-05
-10.2351 -0.00986847 -9.97502e-05
-10.1316 -0.0100781 -0.000102893
-10.0282 -0.0102945 -0.000106356
-9.92496 -0.0105175 -0.000109778
-9.82181 -0.0107479 -0.000113551
-9.71877 -0.0109857 -0.000117281
-9.61583 -0.0112314 -0.000121403
-9.51301 -0.0114851 -0.000125472
-9.4103 -0.0117475 -0.000129989
-9.30769 -0.0120187 -0.000134435
-9.20518 -0.0122993 -0.000139398
-9.10278 -0.0125897 -0.000144262
-9.00048 -0.0128904 -0.000149731
-8.89828 -0.0132018 -0.000155062
-8.79618 -0.0135245 -0.000161107
-8.69417 -0.0138592 -0.000166961
-8.59226 -0.0142061 -0.000173661
-8.49044 -0.0145663 -0.000180105
-8.38872 -0.01494 -0.000187553
-8.28708 -0.0153285 -0.000194663
-8.18554 -0.015732 -0.000202968
-8.08408 -0.0161519 -0.000210835
-7.98271 -0.0165883 -0.000220123
-7.88143 -0.0170432 -0.000228856
-7.78023 -0.0175164 -0.000239275
-7.67911 -0.0180103 -0.000249003
-7.57807 -0.0185247 -0.000260731
-7.47712 -0.0190623 -0.000271607
-7.37624 -0.0196229 -0.000284853
-7.27544 -0.0202097 -0.000297063
-7.17471 -0.0208223 -0.000312081
-7.07406 -0.0214647 -0.000325849
-6.97348 -0.0221361 -0.000342942
-6.87298 -0.0228415 -0.000358544
-6.77254 -0.0235799 -0.000378081
-6.67218 -0.0243571 -0.000395857
-6.57188 -0.0251718 -0.000418291
-6.47166 -0.0260312 -0.00043866
-6.37149 -0.0269336 -0.000464553
-6.2714 -0.0278876 -0.000488045
-6.17136 -0.0288912 -0.000518097
-6.07139 -0.0299548 -0.000545381
-5.97148 -0.0310761 -0.000580481
-5.87163 -0.0322675 -0.000612417
-5.77184 -0.0335264 -0.000653703
-5.67211 -0.0348679 -0.000691413
-5.57243 -0.0362891 -0.000740367
-5.47281 -0.0378084 -0.000785338
-5.37325 -0.0394226 -0.000843923
-5.27373 -0.0411545 -0.000898172
-5.17427 -0.0430006 -0.000969049
-5.07487 -0.0449894 -0.00103537
-4.97551 -0.0471175 -0.00112224
-4.8762 -0.0494209 -0.00120465
-4.77694 -0.0518965 -0.00131285
-4.67772 -0.0545907 -0.00141733
-4.57855 -0.0575017 -0.0015549
-4.47943 -0.0606907 -0.00169088
-4.38035 -0.0641588 -0.00187072
-4.28131 -0.0679892 -0.0020542
-4.18232 -0.0721896 -0.00229881
-4.08336 -0.0768785 -0.00255995
-3.98445 -0.0820782 -0.00291381
-3.88557 -0.08797 -0.0033184
-3.78673 -0.0946121 -0.0038865
-3.68793 -0.102313 -0.00461192
-3.58916 -0.111232 -0.00571554
-3.49043 -0.121986 -0.00741298
-3.39173 -0.135035 -0.0104901
-3.29307 -0.151616 -0.0169159
-3.19443 -0.170582 -0.032427
-3.09583 -0.175642 -0.0662003
-2.99725 -0.157894 -0.0663214
-2.89871 -0.159202 -0.0483743
-2.80019 -0.178222 -0.0382161
-2.7017 -0.206143 -0.0349681
-2.60323 -0.240318 -0.036612
-2.50479 -0.282759 -0.0417069
-2.40638 -0.337135 -0.0519849
-2.30798 -0.410441 -0.068906
-2.20961 -0.513949 -0.100866
-2.11126 -0.672386 -0.162516
-2.01293 -0.933579 -0.313599
-1.91462 -1.39875 -0.787772
-1.81632 -1.32282 -2.7113
-1.71804 1.69189 -2.10059
-1.61978 1.36283 -0.669556
-1.52154 0.974287 -0.306875
-1.42331 0.746212 -0.18662
-1.32509 0.603337 -0.135335
-1.22689 0.503398 -0.118375
-1.12869 0.428475 -0.119815
-1.03051 0.354892 -0.0801748
-0.932337 0.413911 -0.0703132
-0.834173 0.453054 -0.0549021
-0.736016 0.426012 -0.0284253
-0.637867 0.397532 -0.0168184
-0.539723 0.375571 -0.0105185
-0.441585 0.359388 -0.00741736
-0.343451 0.347615 -0.00482805
-0.24532 0.339433 -0.00340561
-0.147191 0.334228 -0.00172527
-0.0490634 0.331709 -0.000738135
0.0490634 0.331709 0.000738135
0.147191 0.334228 0.00172527
0.24532 0.339433 0.00340561
0.343451 0.347615 0.00482805
0.441585 0.359388 0.00741736
0.539723 0.375571 0.0105185
0.637867 0.397532 0.0168184
0.736016 0.426012 0.0284253
0.834173 0.453054 0.0549021
0.932337 0.413911 0.0703132
1.03051 0.354892 0.0801748
1.12869 0.428475 0.119815
1.22689 0.503398 0.118375
1.32509 0.603337 0.135335
1.42331 0.746212 0.18662
1.52154 0.974287 0.306875
1.61978 1.36283 0.669556
1.71804 1.69189 2.10059
1.81632 -1.32282 2.7113
1.91462 -1.39875 0.787772
2.01293 -0.933579 0.313599
2.11126 -0.672386 0.162516
2.20961 -0.513949 0.100866
2.30798 -0.410441 0.068906
2.40638 -0.337135 0.0519849
2.50479 -0.282759 0.0417069
2.60323 -0.240318 0.036612
2.7017 -0.206143 0.0349681
2.80019 -0.178222 0.0382161
2.89871 -0.159202 0.0483743
2.99725 -0.157894 0.0663214
3.09583 -0.175642 0.0662003
3.19443 -0.170582 0.032427
3.29307 -0.151616 0.0169159
3.39173 -0.135035 0.0104901
3.49043 -0.121986 0.00741298
3.58916 -0.111232 0.00571554
3.68793 -0.102313 0.00461192
3.78673 -0.0946121 0.0038865
3.88557 -0.08797 0.0033184
3.98445 -0.0820782 0.00291381
4.08336 -0.0768785 0.00255995
4.18232 -0.0721896 0.00229881
4.28131 -0.0679892 0.0020542
4.38035 -0.0641588 0.00187072
4.47943 -0.0606907 0.00169088
4.57855 -0.0575017 0.0015549
4.67772 -0.0545907 0.00141733
4.77694 -0.0518965 0.00131285
4.8762 -0.0494209 0.00120465
4.97551 -0.0471175 0.00112224
5.07487 -0.0449894 0.00103537
5.17427 -0.0430006 0.000969049
5.27373 -0.0411545 0.000898172
5.37325 -0.0394226 0.000843923
5.47281 -0.0378084 0.000785338
5.57243 -0.0362891 0.000740367
5.67211 -0.0348679 0.000691413
5.77184 -0.0335264 0.000653703
5.87163 -0.0322675 0.000612417
5.97148 -0.0310761 0.000580481
6.07139 -0.0299548 0.000545381
6.17136 -0.0288912 0.000518097
6.2714 -0.0278876 0.000488045
6.37149 -0.0269336 0.000464553
6.47166 -0.0260312 0.00043866
6.57188 -0.0251718 0.000418291
6.67218 -0.0243571 0.000395857
6.77254 -0.0235799 0.000378081
6.87298 -0.0228415 0.000358544
6.97348 -0.0221361 0.000342942
7.07406 -0.0214647 0.000325849
7.17471 -0.0208223 0.000312081
7.27544 -0.0202097 0.000297063
7.37624 -0.0196229 0.000284853
7.47712 -0.0190623 0.000271607
7.57807 -0.0185247 0.000260731
7.67911 -0.0180103 0.000249003
7.78023 -0.0175164 0.000239275
7.88143 -0.0170432 0.000228856
7.98271 -0.0165883 0.000220123
8.08408 -0.0161519 0.000210835
8.18554 -0.015732 0.000202968
8.28708 -0.0153285 0.000194663
8.38872 -0.01494 0.000187553
8.49044 -0.0145663 0.000180105
8.59226 -0.0142061 0.000173661
8.69417 -0.0138592 0.000166961
8.79618 -0.0135245 0.000161107
8.89828 -0.0132018 0.000155062
9.00048 -0.0128904 0.000149731
9.10278 -0.0125897 0.000144262
9.20518 -0.0122993 0.000139398
9.30769 -0.0120187 0.000134435
9.4103 -0.0117475 0.000129989
9.51301 -0.0114851 0.000125472
9.61583 -0.0112314 0.000121403
9.71877 -0.0109857 0.000117281
9.82181 -0.0107479 0.000113551
9.92496 -0.0105175 0.000109778
10.0282 -0.0102945 0.000106356
10.1316 -0.0100781 0.000102893
10.2351 -0.00986847 9.97502e-05
10.3387 -0.00966501 9.65624e-05
10.4425 -0.00946777 9.36737e-05
10.5463 -0.00927619 9.07312e-05
10.6503 -0.00909036 8.80745e-05
10.7545 -0.00890975 8.5351e-05
10.8587 -0.00873445 8.29061e-05
10.9631 -0.00856398 8.03788e-05
11.0676 -0.00839843 7.81276e-05
11.1722 -0.00823734 7.57767e-05
11.277 -0.00808081 7.37027e-05
11.3819 -0.00792842 7.15107e-05
11.487 -0.00778025 6.95988e-05
11.5922 -0.00763594 6.75509e-05
11.6975 -0.00749555 6.5787e-05
11.803 -0.00735875 6.38704e-05
11.9086 -0.00722559 6.22416e-05
12.0144 -0.00709579 6.04451e-05
12.1204 -0.00696936 5.89392e-05
12.2265 -0.00684607 5.72534e-05
12.3327 -0.00672592 5.58592e-05
12.4391 -0.00660872 5.4276e-05
12.5457 -0.00649444 5.29829e-05
12.6524 -0.00638292 5.14953e-05
12.7593 -0.00627412 5.02933e-05
12.8664 -0.00616793 4.88954e-05
12.9737 -0.00606426 4.77755e-05
13.0811 -0.00596305 4.64621e-05
13.1887 -0.00586419 4.54158e-05
13.2965 -0.00576764 4.41824e-05
13.4044 -0.0056733 4.32017e-05
13.5126 -0.00558113 4.20443e-05
13.6209 -0.00549103 4.11222e-05
13.7294 -0.00540298 4.0037e-05
13.8382 -0.00531686 3.91672e-05
13.9471 -0.00523268 3.81506e-05
14.0562 -0.00515031 3.73276e-05
14.1655 -0.00506976 3.63761e-05
14.275 -0.00499093 3.5595e-05
14.3848 -0.00491381 3.47052e-05
14.4947 -0.00483831 3.3962e-05
14.6049 -0.00476442 3.31301e-05
14.7152 -0.00469206 3.24217e-05
14.8258 -0.00462122 3.16439e-05
14.9367 -0.00455183 3.09679e-05
15.0477 -0.00448386 3.02401e-05
15.159 -0.00441728 2.95948e-05
15.2705 -0.00435203 2.89129e-05
15.3823 -0.0042881 2.82971e-05
15.4943 -0.00422543 2.76568e-05
15.6066 -0.004164 2.707e-05
15.7191 -0.00410376 2.64669e-05
15.8319 -0.00404472 2.59089e-05
15.9449 -0.00398679 2.53388e-05
16.0582 -0.00392999 2.48096e-05
16.1717 -0.00387425 2.42683e-05
16.2856 -0.00381958 2.3768e-05
16.3997 -0.00376592 2.32518e-05
16.5141 -0.00371328 2.27803e-05
16.6288 -0.00366158 2.22861e-05
16.7437 -0.00361086 2.18431e-05
16.859 -0.00356104 2.13681e-05
16.9746 -0.00351214 2.09528e-05
17.0905 -0.0034641 2.04951e-05
17.2067 -0.00341693 2.01064e-05
17.3232 -0.00337058 1.96648e-05
17.4401 -0.00332507 1.93007e-05
17.5572 -0.00328033 1.88748e-05
17.6748 -0.00323638 1.85331e-05
17.7926 -0.00319317 1.8123e-05
17.9108 -0.00315072 1.78009e-05
18.0294 -0.00310897 1.74075e-05
18.1483 -0.00306793 1.7102e-05
18.2676 -0.00302758 1.67263e-05
18.3873 -0.0029879 1.64342e-05
18.5074 -0.00294887 1.60773e-05
18.6278 -0.00291047 1.57958e-05
18.7487 -0.00287271 1.54586e-05
18.8699 -0.00283555 1.51853e-05
18.9916 -0.00279899 1.48682e-05
19.1137 -0.002763 1.46016e-05
19.2362 -0.00272759 1.43041e-05
19.3592 -0.00269273 1.40436e-05
19.4826 -0.00265841 1.37644e-05
19.6065 -0.00262462 1.35102e-05
19.7309 -0.00259134 1.32472e-05
19.8557 -0.00255858 1.30007e-05
19.9811 -0.0025263 1.2751e-05
20.1069 -0.00249451 1.2514e-05
20.2333 -0.00246319 1.22743e-05
20.3602 -0.00243233 1.20489e-05
20.4876 -0.00240192 1.18162e-05
20.6156 -0.00237196 1.16042e-05
20.7441 -0.00234241 1.13759e-05
20.8732 -0.0023133 1.11782e-05
21.0029 -0.00228459 1.09532e-05
21.1332 -0.00225629 1.07694e-05
21.2642 -0.00222837 1.05478e-05
21.3958 -0.00220084 1.0376e-05
21.528 -0.00217368 1.01595e-05
21.6609 -0.0021469 9.9967e-06
21.7945 -0.00212047 9.78784e-06
21.9288 -0.00209438 9.63035e-06
22.0639 -0.00206864 9.43217e-06
22.1997 -0.00204324 9.27645e-06
22.3363 -0.00201816 9.09119e-06
22.4736 -0.00199339 8.93504e-06
22.6118 -0.00196894 8.76319e-06
22.7509 -0.00194479 8.60658e-06
22.8908 -0.00192093 8.44629e-06
23.0316 -0.00189736 8.29158e-06
23.1733 -0.00187407 8.13886e-06
23.316 -0.00185107 7.99012e-06
23.4597 -0.00182831 7.84e-06
23.6044 -0.00180583 7.7014e-06
23.7502 -0.00178359 7.54986e-06
23.8971 -0.0017616 7.42358e-06
24.0451 -0.00173985 7.26961e-06
24.1944 -0.00171833 7.15411e-06
24.3448 -0.00169703 7.00075e-06
24.4966 -0.00167595 6.89065e-06
24.6496 -0.00165509 6.74397e-06
24.8041 -0.00163442 6.6324e-06
24.9601 -0.00161395 6.49798e-06
25.1175 -0.00159367 6.38076e-06
25.2766 -0.00157357 6.25932e-06
25.4373 -0.00155364 6.13883e-06
25.5998 -0.00153387 6.02394e-06
25.7641 -0.00151427 5.90881e-06
25.9304 -0.00149481 5.79034e-06
26.0988 -0.00147549 5.68886e-06
26.2693 -0.0014563 5.5619e-06
26.4421 -0.00143723 5.47245e-06
26.6174 -0.00141827 5.34484e-06
26.7954 -0.00139941 5.2537e-06
26.9761 -0.00138064 5.14017e-06
27.1598 -0.00136193 5.03604e-06
27.3468 -0.00134328 4.9375e-06
27.5373 -0.00132468 4.83162e-06
27.7317 -0.00130609 4.72588e-06
27.9302 -0.00128752 4.64029e-06
28.1333 -0.00126891 4.518e-06
28.3415 -0.00125025 4.4368e-06
28.5554 -0.00123152 4.33291e-06
28.7758 -0.00121265 4.22531e-06
29.0035 -0.00119361 4.12925e-06
29.2396 -0.00117433 4.04779e-06
29.4858 -0.00115473 3.92182e-06
29.7441 -0.00113468 3.81223e-06
30.0173 -0.00111403 3.70449e-06
30.3101 -0.00109254 3.61422e-06
30.6297 -0.00106977 3.49859e-06
30.9905 -0.00104492 3.38672e-06
31.4301 -0.00101579 3.23731e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda2.0Nc1QuantumOneLoop/GRp_FRG.txt <==
-31.4301 -0.0010139 -3.23124e-06
-30.9905 -0.00104292 -3.37109e-06
-30.6297 -0.00106768 -3.49181e-06
-30.3101 -0.00109035 -3.60367e-06
-30.0173 -0.00111176 -3.71023e-06
-29.7441 -0.00113232 -3.81366e-06
-29.4858 -0.00115228 -3.91463e-06
-29.2396 -0.0011718 -4.01439e-06
-29.0035 -0.00119099 -4.11386e-06
-28.7758 -0.00120995 -4.21362e-06
-28.5554 -0.00122873 -4.31163e-06
-28.3415 -0.00124739 -4.40954e-06
-28.1333 -0.00126596 -4.50932e-06
-27.9302 -0.00128447 -4.60884e-06
-27.7317 -0.00130297 -4.70754e-06
-27.5373 -0.00132146 -4.80963e-06
-27.3468 -0.00133997 -4.91055e-06
-27.1598 -0.00135853 -5.01226e-06
-26.9761 -0.00137714 -5.11733e-06
-26.7954 -0.00139582 -5.22024e-06
-26.6174 -0.00141458 -5.32645e-06
-26.4421 -0.00143344 -5.43483e-06
-26.2693 -0.00145241 -5.53984e-06
-26.0988 -0.0014715 -5.65349e-06
-25.9304 -0.00149071 -5.76211e-06
-25.7641 -0.00151006 -5.87375e-06
-25.5998 -0.00152956 -5.99323e-06
-25.4373 -0.00154921 -6.10149e-06
-25.2766 -0.00156902 -6.22521e-06
-25.1175 -0.00158901 -6.3443e-06
-24.9601 -0.00160917 -6.45796e-06
-24.8041 -0.00162952 -6.5943e-06
-24.6496 -0.00165007 -6.70643e-06
-24.4966 -0.0016708 -6.83903e-06
-24.3448 -0.00169175 -6.97423e-06
-24.1944 -0.00171292 -7.08955e-06
-24.0451 -0.0017343 -7.24158e-06
-23.8971 -0.00175592 -7.36563e-06
-23.7502 -0.00177776 -7.50235e-06
-23.6044 -0.00179984 -7.65665e-06
-23.4597 -0.0018222 -7.78069e-06
-23.316 -0.00184478 -7.94055e-06
-23.1733 -0.00186764 -8.08508e-06
-23.0316 -0.00189077 -8.22924e-06
-22.8908 -0.00191416 -8.39323e-06
-22.7509 -0.00193786 -8.54251e-06
-22.6118 -0.00196184 -8.70236e-06
-22.4736 -0.00198611 -8.868e-06
-22.3363 -0.0020107 -9.0311e-06
-22.1997 -0.00203559 -9.19742e-06
-22.0639 -0.0020608 -9.37413e-06
-21.9288 -0.00208635 -9.54559e-06
-21.7945 -0.00211223 -9.72285e-06
-21.6609 -0.00213845 -9.90976e-06
-21.528 -0.00216503 -1.00903e-05
-21.3958 -0.00219197 -1.02813e-05
-21.2642 -0.00221927 -1.04752e-05
-21.1332 -0.00224696 -1.06715e-05
-21.0029 -0.00227503 -1.08702e-05
-20.8732 -0.00230349 -1.10793e-05
-20.7441 -0.00233237 -1.12855e-05
-20.6156 -0.00236165 -1.14989e-05
-20.4876 -0.00239136 -1.1719e-05
-20.3602 -0.0024215 -1.19403e-05
-20.2333 -0.00245208 -1.21667e-05
-20.1069 -0.00248312 -1.24004e-05
-19.9811 -0.00251462 -1.26377e-05
-19.8557 -0.0025466 -1.28776e-05
-19.7309 -0.00257905 -1.31274e-05
-19.6065 -0.00261201 -1.338e-05
-19.4826 -0.00264548 -1.36369e-05
-19.3592 -0.00267946 -1.39019e-05
-19.2362 -0.00271397 -1.4171e-05
-19.1137 -0.00274904 -1.44333e-05
-18.9916 -0.00278466 -1.47265e-05
-18.8699 -0.00282085 -1.50236e-05
-18.7487 -0.00285762 -1.53113e-05
-18.6278 -0.00289498 -1.56177e-05
-18.5074 -0.00293297 -1.59253e-05
-18.3873 -0.00297157 -1.62404e-05
-18.2676 -0.00301083 -1.6566e-05
-18.1483 -0.00305073 -1.68943e-05
-18.0294 -0.0030913 -1.72359e-05
-17.9108 -0.00313258 -1.75831e-05
-17.7926 -0.00317453 -1.79318e-05
-17.6748 -0.00321724 -1.83063e-05
-17.5572 -0.00326067 -1.86688e-05
-17.4401 -0.00330486 -1.9056e-05
-17.3232 -0.00334984 -1.94481e-05
-17.2067 -0.00339559 -1.98428e-05
-17.0905 -0.00344218 -2.02607e-05
-16.9746 -0.00348961 -2.0676e-05
-16.859 -0.00353787 -2.11092e-05
-16.7437 -0.00358705 -2.15576e-05
-16.6288 -0.0036371 -2.19982e-05
-16.5141 -0.00368809 -2.24771e-05
-16.3997 -0.00374004 -2.29495e-05
-16.2856 -0.00379293 -2.34338e-05
-16.1717 -0.00384686 -2.39488e-05
-16.0582 -0.0039018 -2.44524e-05
-15.9449 -0.00395778 -2.49884e-05
-15.8319 -0.00401487 -2.5537e-05
-15.7191 -0.00407303 -2.60797e-05
-15.6066 -0.00413236 -2.66729e-05
-15.4943 -0.00419288 -2.72505e-05
-15.3823 -0.00425454 -2.7852e-05
-15.2705 -0.0043175 -2.84921e-05
-15.159 -0.0043817 -2.91104e-05
-15.0477 -0.00444719 -2.97788e-05
-14.9367 -0.00451408 -3.04628e-05
-14.8258 -0.00458228 -3.11337e-05
-14.7152 -0.00465194 -3.1876e-05
-14.6049 -0.00472307 -3.25995e-05
-14.4947 -0.00479564 -3.3344e-05
-14.3848 -0.00486983 -3.41554e-05
-14.275 -0.00494557 -3.4926e-05
-14.1655 -0.00502292 -3.57618e-05
-14.0562 -0.00510205 -3.66339e-05
-13.9471 -0.00518281 -3.74703e-05
-13.8382 -0.00526539 -3.84056e-05
-13.7294 -0.00534988 -3.93371e-05
-13.6209 -0.00543614 -4.02585e-05
-13.5126 -0.00552446 -4.13011e-05
-13.4044 -0.00561479 -4.22896e-05
-13.2965 -0.00570709 -4.33265e-05
-13.1887 -0.0058017 -4.447e-05
-13.0811 -0.00589841 -4.553e-05
-12.9737 -0.00599737 -4.67052e-05
-12.8664 -0.00609886 -4.79444e-05
-12.7593 -0.00620258 -4.90989e-05
-12.6524 -0.00630889 -5.04297e-05
-12.5457 -0.00641791 -5.17653e-05
-12.4391 -0.00652937 -5.30376e-05
-12.3327 -0.00664379 -5.45485e-05
-12.2265 -0.0067611 -5.59681e-05
-12.1204 -0.00688112 -5.74114e-05
-12.0144 -0.00700451 -5.90942e-05
-11.9086 -0.00713095 -6.06247e-05
-11.803 -0.00726048 -6.22616e-05
-11.6975 -0.0073938 -6.41407e-05
-11.5922 -0.00753033 -6.57791e-05
-11.487 -0.00767046 -6.76779e-05
-11.3819 -0.00781476 -6.97336e-05
-11.277 -0.00796251 -7.15289e-05
-11.1722 -0.00811447 -7.37201e-05
-11.0676 -0.00827098 -7.59647e-05
-10.9631 -0.00843124 -7.79514e-05
-10.8587 -0.00859645 -8.04906e-05
-10.7545 -0.00876654 -8.29237e-05
-10.6503 -0.00894081 -8.51554e-05
-10.5463 -0.00912087 -8.80993e-05
-10.4425 -0.00930613 -9.07104e-05
-10.3387 -0.00949616 -9.32811e-05
-10.2351 -0.00969292 -9.66606e-05
-10.1316 -0.00989518 -9.94817e-05
-10.0282 -0.010103 -0.000102458
-9.92496 -0.0103186 -0.00010635
-9.82181 -0.01054 -0.00010937
-9.71877 -0.010768 -0.000112892
-9.61583 -0.0110049 -0.000117336
-9.51301 -0.0112479 -0.000120589
-9.4103 -0.011499 -0.000124797
-9.30769 -0.01176 -0.000129842
-9.20518 -0.0120275 -0.00013338
-9.10278 -0.0123049 -0.000138424
-9.00048 -0.0125935 -0.000144183
-8.89828 -0.012889 -0.000147984
-8.79618 -0.0131967 -0.000154173
-8.69417 -0.0135166 -0.000160624
-8.59226 -0.0138443 -0.000164842
-8.49044 -0.014187 -0.000172363
-8.38872 -0.014543 -0.000179698
-8.28708 -0.0149078 -0.000184269
-8.18554 -0.0152911 -0.000193665
-8.08408 -0.0156888 -0.000201808
-7.98271 -0.0160966 -0.000206946
-7.88143 -0.0165274 -0.000218627
-7.78023 -0.0169735 -0.000227719
-7.67911 -0.0174316 -0.000233462
-7.57807 -0.0179182 -0.000248247
-7.47712 -0.0184208 -0.000258224
-7.37624 -0.0189379 -0.000264773
-7.27544 -0.0194909 -0.000283614
-7.17471 -0.0200597 -0.000294387
-7.07406 -0.0206469 -0.000302039
-6.97348 -0.0212792 -0.000326286
-6.87298 -0.0219262 -0.000337757
-6.77254 -0.0225973 -0.000346701
-6.67218 -0.0233252 -0.000378364
-6.57188 -0.0240652 -0.000390025
-6.47166 -0.0248376 -0.000400822
-6.37149 -0.0256824 -0.000442447
-6.2714 -0.0265336 -0.000454009
-6.17136 -0.02743 -0.000467561
-6.07139 -0.0284178 -0.000523962
-5.97148 -0.0294033 -0.000533447
-5.87163 -0.030454 -0.000550623
-5.77184 -0.0316193 -0.000627192
-5.67211 -0.0327688 -0.000632027
-5.57243 -0.0340148 -0.000654348
-5.47281 -0.0354013 -0.00075789
-5.37325 -0.0367556 -0.000754848
-5.27373 -0.0382547 -0.000784909
-5.17427 -0.0399197 -0.000925866
-5.07487 -0.0415371 -0.000910354
-4.97551 -0.0433695 -0.000954283
-4.8762 -0.0453903 -0.00114487
-4.77694 -0.0473593 -0.00111581
-4.67772 -0.0496404 -0.00118828
-4.57855 -0.0521292 -0.00145115
-4.47943 -0.0545891 -0.00142401
-4.38035 -0.0574806 -0.00156396
-4.28131 -0.0606015 -0.00194668
-4.18232 -0.0637841 -0.00197817
-4.08336 -0.067545 -0.00228344
-3.98445 -0.071635 -0.0029426
-3.88557 -0.0760028 -0.00345081
-3.78673 -0.0808418 -0.00465883
-3.68793 -0.0855458 -0.00648637
-3.58916 -0.089913 -0.00809661
-3.49043 -0.0941893 -0.00937589
-3.39173 -0.0988471 -0.00998868
-3.29307 -0.104437 -0.00998542
-3.19443 -0.111257 -0.00972011
-3.09583 -0.119434 -0.0094608
-2.99725 -0.129057 -0.00936558
-2.89871 -0.14026 -0.0095505
-2.80019 -0.153244 -0.0101191
-2.7017 -0.16828 -0.011194
-2.60323 -0.18572 -0.012905
-2.50479 -0.206097 -0.0153872
-2.40638 -0.230204 -0.0188768
-2.30798 -0.259238 -0.0238054
-2.20961 -0.294876 -0.0310177
-2.11126 -0.339585 -0.0420209
-2.01293 -0.396791 -0.0595999
-1.91462 -0.471426 -0.0888623
-1.81632 -0.569751 -0.139443
-1.71804 -0.699042 -0.23036
-1.61978 -0.860627 -0.402242
-1.52154 -1.00494 -0.737704
-1.42331 -0.896717 -1.22843
-1.32509 -0.519401 -1.46157
-1.22689 -0.288207 -1.51346
-1.12869 -0.102769 -1.70369
-1.03051 0.356276 -2.00717
-0.932337 1.21035 -1.88072
-0.834173 1.63765 -1.1385
-0.736016 1.51911 -0.572261
-0.637867 1.30894 -0.296555
-0.539723 1.14159 -0.165732
-0.441585 1.02323 -0.0979283
-0.343451 0.941974 -0.0600191
-0.24532 0.888188 -0.0359795
-0.147191 0.855393 -0.0195731
-0.0490634 0.839867 -0.00603973
0.0490634 0.839867 0.00603973
0.147191 0.855393 0.0195731
0.24532 0.888188 0.0359795
0.343451 0.941974 0.0600191
0.441585 1.02323 0.0979283
0.539723 1.14159 0.165732
0.637867 1.30894 0.296555
0.736016 1.51911 0.572261
0.834173 1.63765 1.1385
0.932337 1.21035 1.88072
1.03051 0.356276 2.00717
1.12869 -0.102769 1.70369
1.22689 -0.288207 1.51346
1.32509 -0.519401 1.46157
1.42331 -0.896717 1.22843
1.52154 -1.00494 0.737704
1.61978 -0.860627 0.402242
1.71804 -0.699042 0.23036
1.81632 -0.569751 0.139443
1.91462 -0.471426 0.0888623
2.01293 -0.396791 0.0595999
2.11126 -0.339585 0.0420209
2.20961 -0.294876 0.0310177
2.30798 -0.259238 0.0238054
2.40638 -0.230204 0.0188768
2.50479 -0.206097 0.0153872
2.60323 -0.18572 0.012905
2.7017 -0.16828 0.011194
2.80019 -0.153244 0.0101191
2.89871 -0.14026 0.0095505
2.99725 -0.129057 0.00936558
3.09583 -0.119434 0.0094608
3.19443 -0.111257 0.00972011
3.29307 -0.104437 0.00998542
3.39173 -0.0988471 0.00998868
3.49043 -0.0941893 0.00937589
3.58916 -0.089913 0.00809661
3.68793 -0.0855458 0.00648637
3.78673 -0.0808418 0.00465883
3.88557 -0.0760028 0.00345081
3.98445 -0.071635 0.0029426
4.08336 -0.067545 0.00228344
4.18232 -0.0637841 0.00197817
4.28131 -0.0606015 0.00194668
4.38035 -0.0574806 0.00156396
4.47943 -0.0545891 0.00142401
4.57855 -0.0521292 0.00145115
4.67772 -0.0496404 0.00118828
4.77694 -0.0473593 0.00111581
4.8762 -0.0453903 0.00114487
4.97551 -0.0433695 0.000954283
5.07487 -0.0415371 0.000910354
5.17427 -0.0399197 0.000925866
5.27373 -0.0382547 0.000784909
5.37325 -0.0367556 0.000754848
5.47281 -0.0354013 0.00075789
5.57243 -0.0340148 0.000654348
5.67211 -0.0327688 0.000632027
5.77184 -0.0316193 0.000627192
5.87163 -0.030454 0.000550623
5.97148 -0.0294033 0.000533447
6.07139 -0.0284178 0.000523962
6.17136 -0.02743 0.000467561
6.2714 -0.0265336 0.000454009
6.37149 -0.0256824 0.000442447
6.47166 -0.0248376 0.000400822
6.57188 -0.0240652 0.000390025
6.67218 -0.0233252 0.000378364
6.77254 -0.0225973 0.000346701
6.87298 -0.0219262 0.000337757
6.97348 -0.0212792 0.000326286
7.07406 -0.0206469 0.000302039
7.17471 -0.0200597 0.000294387
7.27544 -0.0194909 0.000283614
7.37624 -0.0189379 0.000264773
7.47712 -0.0184208 0.000258224
7.57807 -0.0179182 0.000248247
7.67911 -0.0174316 0.000233462
7.78023 -0.0169735 0.000227719
7.88143 -0.0165274 0.000218627
7.98271 -0.0160966 0.000206946
8.08408 -0.0156888 0.000201808
8.18554 -0.0152911 0.000193665
8.28708 -0.0149078 0.000184269
8.38872 -0.014543 0.000179698
8.49044 -0.014187 0.000172363
8.59226 -0.0138443 0.000164842
8.69417 -0.0135166 0.000160624
8.79618 -0.0131967 0.000154173
8.89828 -0.012889 0.000147984
9.00048 -0.0125935 0.000144183
9.10278 -0.0123049 0.000138424
9.20518 -0.0120275 0.00013338
9.30769 -0.01176 0.000129842
9.4103 -0.011499 0.000124797
9.51301 -0.0112479 0.000120589
9.61583 -0.0110049 0.000117336
9.71877 -0.010768 0.000112892
9.82181 -0.01054 0.00010937
9.92496 -0.0103186 0.00010635
10.0282 -0.010103 0.000102458
10.1316 -0.00989518 9.94817e-05
10.2351 -0.00969292 9.66606e-05
10.3387 -0.00949616 9.32811e-05
10.4425 -0.00930613 9.07104e-05
10.5463 -0.00912087 8.80993e-05
10.6503 -0.00894081 8.51554e-05
10.7545 -0.00876654 8.29237e-05
10.8587 -0.00859645 8.04906e-05
10.9631 -0.00843124 7.79514e-05
11.0676 -0.00827098 7.59647e-05
11.1722 -0.00811447 7.37201e-05
11.277 -0.00796251 7.15289e-05
11.3819 -0.00781476 6.97336e-05
11.487 -0.00767046 6.76779e-05
11.5922 -0.00753033 6.57791e-05
11.6975 -0.0073938 6.41407e-05
11.803 -0.00726048 6.22616e-05
11.9086 -0.00713095 6.06247e-05
12.0144 -0.00700451 5.90942e-05
12.1204 -0.00688112 5.74114e-05
12.2265 -0.0067611 5.59681e-05
12.3327 -0.00664379 5.45485e-05
12.4391 -0.00652937 5.30376e-05
12.5457 -0.00641791 5.17653e-05
12.6524 -0.00630889 5.04297e-05
12.7593 -0.00620258 4.90989e-05
12.8664 -0.00609886 4.79444e-05
12.9737 -0.00599737 4.67052e-05
13.0811 -0.00589841 4.553e-05
13.1887 -0.0058017 4.447e-05
13.2965 -0.00570709 4.33265e-05
13.4044 -0.00561479 4.22896e-05
13.5126 -0.00552446 4.13011e-05
13.6209 -0.00543614 4.02585e-05
13.7294 -0.00534988 3.93371e-05
13.8382 -0.00526539 3.84056e-05
13.9471 -0.00518281 3.74703e-05
14.0562 -0.00510205 3.66339e-05
14.1655 -0.00502292 3.57618e-05
14.275 -0.00494557 3.4926e-05
14.3848 -0.00486983 3.41554e-05
14.4947 -0.00479564 3.3344e-05
14.6049 -0.00472307 3.25995e-05
14.7152 -0.00465194 3.1876e-05
14.8258 -0.00458228 3.11337e-05
14.9367 -0.00451408 3.04628e-05
15.0477 -0.00444719 2.97788e-05
15.159 -0.0043817 2.91104e-05
15.2705 -0.0043175 2.84921e-05
15.3823 -0.00425454 2.7852e-05
15.4943 -0.00419288 2.72505e-05
15.6066 -0.00413236 2.66729e-05
15.7191 -0.00407303 2.60797e-05
15.8319 -0.00401487 2.5537e-05
15.9449 -0.00395778 2.49884e-05
16.0582 -0.0039018 2.44524e-05
16.1717 -0.00384686 2.39488e-05
16.2856 -0.00379293 2.34338e-05
16.3997 -0.00374004 2.29495e-05
16.5141 -0.00368809 2.24771e-05
16.6288 -0.0036371 2.19982e-05
16.7437 -0.00358705 2.15576e-05
16.859 -0.00353787 2.11092e-05
16.9746 -0.00348961 2.0676e-05
17.0905 -0.00344218 2.02607e-05
17.2067 -0.00339559 1.98428e-05
17.3232 -0.00334984 1.94481e-05
17.4401 -0.00330486 1.9056e-05
17.5572 -0.00326067 1.86688e-05
17.6748 -0.00321724 1.83063e-05
17.7926 -0.00317453 1.79318e-05
17.9108 -0.00313258 1.75831e-05
18.0294 -0.0030913 1.72359e-05
18.1483 -0.00305073 1.68943e-05
18.2676 -0.00301083 1.6566e-05
18.3873 -0.00297157 1.62404e-05
18.5074 -0.00293297 1.59253e-05
18.6278 -0.00289498 1.56177e-05
18.7487 -0.00285762 1.53113e-05
18.8699 -0.00282085 1.50236e-05
18.9916 -0.00278466 1.47265e-05
19.1137 -0.00274904 1.44333e-05
19.2362 -0.00271397 1.4171e-05
19.3592 -0.00267946 1.39019e-05
19.4826 -0.00264548 1.36369e-05
19.6065 -0.00261201 1.338e-05
19.7309 -0.00257905 1.31274e-05
19.8557 -0.0025466 1.28776e-05
19.9811 -0.00251462 1.26377e-05
20.1069 -0.00248312 1.24004e-05
20.2333 -0.00245208 1.21667e-05
20.3602 -0.0024215 1.19403e-05
20.4876 -0.00239136 1.1719e-05
20.6156 -0.00236165 1.14989e-05
20.7441 -0.00233237 1.12855e-05
20.8732 -0.00230349 1.10793e-05
21.0029 -0.00227503 1.08702e-05
21.1332 -0.00224696 1.06715e-05
21.2642 -0.00221927 1.04752e-05
21.3958 -0.00219197 1.02813e-05
21.528 -0.00216503 1.00903e-05
21.6609 -0.00213845 9.90976e-06
21.7945 -0.00211223 9.72285e-06
21.9288 -0.00208635 9.54559e-06
22.0639 -0.0020608 9.37413e-06
22.1997 -0.00203559 9.19742e-06
22.3363 -0.0020107 9.0311e-06
22.4736 -0.00198611 8.868e-06
22.6118 -0.00196184 8.70236e-06
22.7509 -0.00193786 8.54251e-06
22.8908 -0.00191416 8.39323e-06
23.0316 -0.00189077 8.22924e-06
23.1733 -0.00186764 8.08508e-06
23.316 -0.00184478 7.94055e-06
23.4597 -0.0018222 7.78069e-06
23.6044 -0.00179984 7.65665e-06
23.7502 -0.00177776 7.50235e-06
23.8971 -0.00175592 7.36563e-06
24.0451 -0.0017343 7.24158e-06
24.1944 -0.00171292 7.08955e-06
24.3448 -0.00169175 6.97423e-06
24.4966 -0.0016708 6.83903e-06
24.6496 -0.00165007 6.70643e-06
24.8041 -0.00162952 6.5943e-06
24.9601 -0.00160917 6.45796e-06
25.1175 -0.00158901 6.3443e-06
25.2766 -0.00156902 6.22521e-06
25.4373 -0.00154921 6.10149e-06
25.5998 -0.00152956 5.99323e-06
25.7641 -0.00151006 5.87375e-06
25.9304 -0.00149071 5.76211e-06
26.0988 -0.0014715 5.65349e-06
26.2693 -0.00145241 5.53984e-06
26.4421 -0.00143344 5.43483e-06
26.6174 -0.00141458 5.32645e-06
26.7954 -0.00139582 5.22024e-06
26.9761 -0.00137714 5.11733e-06
27.1598 -0.00135853 5.01226e-06
27.3468 -0.00133997 4.91055e-06
27.5373 -0.00132146 4.80963e-06
27.7317 -0.00130297 4.70754e-06
27.9302 -0.00128447 4.60884e-06
28.1333 -0.00126596 4.50932e-06
28.3415 -0.00124739 4.40954e-06
28.5554 -0.00122873 4.31163e-06
28.7758 -0.00120995 4.21362e-06
29.0035 -0.00119099 4.11386e-06
29.2396 -0.0011718 4.01439e-06
29.4858 -0.00115228 3.91463e-06
29.7441 -0.00113232 3.81366e-06
30.0173 -0.00111176 3.71023e-06
30.3101 -0.00109035 3.60367e-06
30.6297 -0.00106768 3.49181e-06
30.9905 -0.00104292 3.37109e-06
31.4301 -0.0010139 3.23124e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda2.0Nc1QuantumOneLoop/GRp_OneLoopFRG.txt <==
-31.4301 -0.00101432 -3.23368e-06
-30.9905 -0.00104336 -3.37364e-06
-30.6297 -0.00106814 -3.49462e-06
-30.3101 -0.00109083 -3.60666e-06
-30.0173 -0.00111226 -3.71352e-06
-29.7441 -0.00113283 -3.81713e-06
-29.4858 -0.00115281 -3.91862e-06
-29.2396 -0.00117235 -4.01874e-06
-29.0035 -0.00119156 -4.11803e-06
-28.7758 -0.00121054 -4.21687e-06
-28.5554 -0.00122934 -4.31556e-06
-28.3415 -0.00124801 -4.41434e-06
-28.1333 -0.0012666 -4.5134e-06
-27.9302 -0.00128513 -4.61293e-06
-27.7317 -0.00130365 -4.71305e-06
-27.5373 -0.00132216 -4.81388e-06
-27.3468 -0.00134069 -4.91555e-06
-27.1598 -0.00135927 -5.01815e-06
-26.9761 -0.0013779 -5.12177e-06
-26.7954 -0.0013966 -5.22649e-06
-26.6174 -0.00141539 -5.33239e-06
-26.4421 -0.00143427 -5.43955e-06
-26.2693 -0.00145326 -5.54805e-06
-26.0988 -0.00147237 -5.65794e-06
-25.9304 -0.0014916 -5.76929e-06
-25.7641 -0.00151098 -5.88217e-06
-25.5998 -0.0015305 -5.99664e-06
-25.4373 -0.00155017 -6.11277e-06
-25.2766 -0.00157001 -6.23061e-06
-25.1175 -0.00159002 -6.35023e-06
-24.9601 -0.00161021 -6.47168e-06
-24.8041 -0.00163058 -6.59504e-06
-24.6496 -0.00165115 -6.72035e-06
-24.4966 -0.00167192 -6.84769e-06
-24.3448 -0.0016929 -6.97711e-06
-24.1944 -0.00171409 -7.10868e-06
-24.0451 -0.0017355 -7.24246e-06
-23.8971 -0.00175715 -7.37851e-06
-23.7502 -0.00177902 -7.51691e-06
-23.6044 -0.00180115 -7.65771e-06
-23.4597 -0.00182352 -7.80099e-06
-23.316 -0.00184614 -7.94682e-06
-23.1733 -0.00186903 -8.09526e-06
-23.0316 -0.0018922 -8.24639e-06
-22.8908 -0.00191563 -8.40028e-06
-22.7509 -0.00193936 -8.55701e-06
-22.6118 -0.00196337 -8.71665e-06
-22.4736 -0.00198769 -8.87928e-06
-22.3363 -0.00201231 -9.04499e-06
-22.1997 -0.00203724 -9.21386e-06
-22.0639 -0.0020625 -9.38597e-06
-21.9288 -0.00208809 -9.56141e-06
-21.7945 -0.00211401 -9.74027e-06
-21.6609 -0.00214028 -9.92264e-06
-21.528 -0.0021669 -1.01086e-05
-21.3958 -0.00219389 -1.02983e-05
-21.2642 -0.00222124 -1.04918e-05
-21.1332 -0.00224897 -1.06892e-05
-21.0029 -0.0022771 -1.08906e-05
-20.8732 -0.00230561 -1.10961e-05
-20.7441 -0.00233454 -1.13059e-05
-20.6156 -0.00236388 -1.15201e-05
-20.4876 -0.00239364 -1.17387e-05
-20.3602 -0.00242384 -1.19618e-05
-20.2333 -0.00245448 -1.21898e-05
-20.1069 -0.00248558 -1.24225e-05
-19.9811 -0.00251714 -1.26603e-05
-19.8557 -0.00254918 -1.29032e-05
-19.7309 -0.0025817 -1.31514e-05
-19.6065 -0.00261473 -1.34049e-05
-19.4826 -0.00264826 -1.36641e-05
-19.3592 -0.00268232 -1.3929e-05
-19.2362 -0.00271691 -1.41998e-05
-19.1137 -0.00275204 -1.44766e-05
-18.9916 -0.00278774 -1.47597e-05
-18.8699 -0.00282401 -1.50492e-05
-18.7487 -0.00286086 -1.53453e-05
-18.6278 -0.00289831 -1.56482e-05
-18.5074 -0.00293638 -1.59581e-05
-18.3873 -0.00297508 -1.62753e-05
-18.2676 -0.00301442 -1.65998e-05
-18.1483 -0.00305442 -1.6932e-05
-18.0294 -0.00309509 -1.7272e-05
-17.9108 -0.00313646 -1.76201e-05
-17.7926 -0.00317854 -1.79766e-05
-17.6748 -0.00322134 -1.83417e-05
-17.5572 -0.00326488 -1.87157e-05
-17.4401 -0.00330919 -1.90988e-05
-17.3232 -0.00335428 -1.94913e-05
-17.2067 -0.00340017 -1.98936e-05
-17.0905 -0.00344687 -2.03058e-05
-16.9746 -0.00349442 -2.07284e-05
-16.859 -0.00354284 -2.11617e-05
-16.7437 -0.00359213 -2.16059e-05
-16.6288 -0.00364234 -2.20616e-05
-16.5141 -0.00369347 -2.25289e-05
-16.3997 -0.00374556 -2.30083e-05
-16.2856 -0.00379863 -2.35003e-05
-16.1717 -0.0038527 -2.40051e-05
-16.0582 -0.00390781 -2.45233e-05
-15.9449 -0.00396397 -2.50553e-05
-15.8319 -0.00402122 -2.56015e-05
-15.7191 -0.00407959 -2.61624e-05
-15.6066 -0.0041391 -2.67385e-05
-15.4943 -0.00419979 -2.73304e-05
-15.3823 -0.00426169 -2.79386e-05
-15.2705 -0.00432484 -2.85636e-05
-15.159 -0.00438926 -2.9206e-05
-15.0477 -0.00445499 -2.98665e-05
-14.9367 -0.00452208 -3.05457e-05
-14.8258 -0.00459055 -3.12442e-05
-14.7152 -0.00466045 -3.19627e-05
-14.6049 -0.00473182 -3.2702e-05
-14.4947 -0.0048047 -3.34628e-05
-14.3848 -0.00487913 -3.42459e-05
-14.275 -0.00495516 -3.50522e-05
-14.1655 -0.00503285 -3.58824e-05
-14.0562 -0.00511222 -3.67375e-05
-13.9471 -0.00519335 -3.76184e-05
-13.8382 -0.00527627 -3.85262e-05
-13.7294 -0.00536105 -3.94617e-05
-13.6209 -0.00544774 -4.04262e-05
-13.5126 -0.00553639 -4.14206e-05
-13.4044 -0.00562708 -4.24463e-05
-13.2965 -0.00571986 -4.35044e-05
-13.1887 -0.00581481 -4.45962e-05
-13.0811 -0.00591198 -4.57231e-05
-12.9737 -0.00601145 -4.68864e-05
-12.8664 -0.00611329 -4.80878e-05
-12.7593 -0.00621759 -4.93287e-05
-12.6524 -0.00632441 -5.06107e-05
-12.5457 -0.00643385 -5.19357e-05
-12.4391 -0.006546 -5.33053e-05
-12.3327 -0.00666094 -5.47216e-05
-12.2265 -0.00677876 -5.61864e-05
-12.1204 -0.00689958 -5.7702e-05
-12.0144 -0.00702348 -5.92705e-05
-11.9086 -0.00715058 -6.08942e-05
-11.803 -0.00728099 -6.25756e-05
-11.6975 -0.00741482 -6.43173e-05
-11.5922 -0.00755221 -6.6122e-05
-11.487 -0.00769327 -6.79926e-05
-11.3819 -0.00783814 -6.99321e-05
-11.277 -0.00798697 -7.19437e-05
-11.1722 -0.00813989 -7.40308e-05
-11.0676 -0.00829706 -7.61971e-05
-10.9631 -0.00845865 -7.84461e-05
-10.8587 -0.00862481 -8.07821e-05
-10.7545 -0.00879573 -8.32092e-05
-10.6503 -0.00897159 -8.57319e-05
-10.5463 -0.00915259 -8.83549e-05
-10.4425 -0.00933893 -9.10834e-05
-10.3387 -0.00953082 -9.39226e-05
-10.2351 -0.00972849 -9.68784e-05
-10.1316 -0.00993218 -9.99566e-05
-10.0282 -0.0101421 -0.000103164
-9.92496 -0.0103586 -0.000106507
-9.82181 -0.0105819 -0.000109993
-9.71877 -0.0108123 -0.00011363
-9.61583 -0.01105 -0.000117426
-9.51301 -0.0112955 -0.000121389
-9.4103 -0.0115491 -0.000125531
-9.30769 -0.0118111 -0.000129859
-9.20518 -0.0120819 -0.000134386
-9.10278 -0.0123619 -0.000139123
-9.00048 -0.0126515 -0.000144081
-8.89828 -0.0129512 -0.000149275
-8.79618 -0.0132615 -0.000154718
-8.69417 -0.0135829 -0.000160426
-8.59226 -0.0139159 -0.000166415
-8.49044 -0.0142611 -0.000172703
-8.38872 -0.014619 -0.000179308
-8.28708 -0.0149905 -0.000186251
-8.18554 -0.015376 -0.000193555
-8.08408 -0.0157764 -0.000201242
-7.98271 -0.0161925 -0.000209339
-7.88143 -0.016625 -0.000217874
-7.78023 -0.017075 -0.000226876
-7.67911 -0.0175432 -0.000236379
-7.57807 -0.0180308 -0.000246417
-7.47712 -0.0185389 -0.000257031
-7.37624 -0.0190686 -0.000268261
-7.27544 -0.0196212 -0.000280154
-7.17471 -0.020198 -0.00029276
-7.07406 -0.0208005 -0.000306133
-6.97348 -0.0214303 -0.000320334
-6.87298 -0.0220891 -0.000335428
-6.77254 -0.0227786 -0.000351488
-6.67218 -0.023501 -0.000368592
-6.57188 -0.0242582 -0.000386828
-6.47166 -0.0250527 -0.000406293
-6.37149 -0.025887 -0.000427093
-6.2714 -0.0267638 -0.000449346
-6.17136 -0.0276861 -0.000473184
-6.07139 -0.0286571 -0.000498751
-5.97148 -0.0296805 -0.000526211
-5.87163 -0.0307601 -0.000555744
-5.77184 -0.0319002 -0.000587554
-5.67211 -0.0331055 -0.000621867
-5.57243 -0.0343812 -0.000658939
-5.47281 -0.0357329 -0.000699059
-5.37325 -0.0371671 -0.000742552
-5.27373 -0.0386906 -0.000789788
-5.17427 -0.0403113 -0.000841187
-5.07487 -0.0420378 -0.000897227
-4.97551 -0.0438797 -0.000958457
-4.8762 -0.0458479 -0.00102551
-4.77694 -0.0479545 -0.0010991
-4.67772 -0.0502132 -0.00118007
-4.57855 -0.0526393 -0.00126941
-4.47943 -0.0552504 -0.00136823
-4.38035 -0.0580665 -0.00147789
-4.28131 -0.0611103 -0.00159994
-4.18232 -0.0644078 -0.00173624
-4.08336 -0.0679892 -0.00188901
-3.98445 -0.0718894 -0.00206089
-3.88557 -0.0761488 -0.00225508
-3.78673 -0.0808149 -0.00247545
-3.68793 -0.0859436 -0.00272676
-3.58916 -0.0916009 -0.00301483
-3.49043 -0.097866 -0.00334695
-3.39173 -0.104833 -0.00373226
-3.29307 -0.112619 -0.00418234
-3.19443 -0.121362 -0.00471209
-3.09583 -0.131238 -0.00534087
-2.99725 -0.142463 -0.00609427
-2.89871 -0.155313 -0.00700655
-2.80019 -0.170142 -0.00812453
-2.7017 -0.18741 -0.00951345
-2.60323 -0.207729 -0.0112664
-2.50479 -0.231932 -0.0135197
-2.40638 -0.261175 -0.0164798
-2.30798 -0.297115 -0.020471
-2.20961 -0.342208 -0.0260256
-2.11126 -0.400256 -0.0340684
-2.01293 -0.477458 -0.0463198
-1.91462 -0.584632 -0.0662816
-1.81632 -0.742392 -0.101995
-1.71804 -0.995044 -0.175391
-1.61978 -1.45499 -0.364418
-1.52154 -2.45957 -1.10687
-1.42331 -2.15646 -6.28611
-1.32509 3.32752 -1.99412
-1.22689 1.98555 -0.516405
-1.12869 1.38667 -0.222624
-1.03051 1.07917 -0.121537
-0.932337 0.896399 -0.0754469
-0.834173 0.777262 -0.0506091
-0.736016 0.694911 -0.0356357
-0.637867 0.63585 -0.0258319
-0.539723 0.592625 -0.0189748
-0.441585 0.560828 -0.0138976
-0.343451 0.537734 -0.00993453
-0.24532 0.521618 -0.00667588
-0.147191 0.511398 -0.00384966
-0.0490634 0.506436 -0.00125837
0.0490634 0.506436 0.00125837
0.147191 0.511398 0.00384966
0.24532 0.521618 0.00667588
0.343451 0.537734 0.00993453
0.441585 0.560828 0.0138976
0.539723 0.592625 0.0189748
0.637867 0.63585 0.0258319
0.736016 0.694911 0.0356357
0.834173 0.777262 0.0506091
0.932337 0.896399 0.0754469
1.03051 1.07917 0.121537
1.12869 1.38667 0.222624
1.22689 1.98555 0.516405
1.32509 3.32752 1.99412
1.42331 -2.15646 6.28611
1.52154 -2.45957 1.10687
1.61978 -1.45499 0.364418
1.71804 -0.995044 0.175391
1.81632 -0.742392 0.101995
1.91462 -0.584632 0.0662816
2.01293 -0.477458 0.0463198
2.11126 -0.400256 0.0340684
2.20961 -0.342208 0.0260256
2.30798 -0.297115 0.020471
2.40638 -0.261175 0.0164798
2.50479 -0.231932 0.0135197
2.60323 -0.207729 0.0112664
2.7017 -0.18741 0.00951345
2.80019 -0.170142 0.00812453
2.89871 -0.155313 0.00700655
2.99725 -0.142463 0.00609427
3.09583 -0.131238 0.00534087
3.19443 -0.121362 0.00471209
3.29307 -0.112619 0.00418234
3.39173 -0.104833 0.00373226
3.49043 -0.097866 0.00334695
3.58916 -0.0916009 0.00301483
3.68793 -0.0859436 0.00272676
3.78673 -0.0808149 0.00247545
3.88557 -0.0761488 0.00225508
3.98445 -0.0718894 0.00206089
4.08336 -0.0679892 0.00188901
4.18232 -0.0644078 0.00173624
4.28131 -0.0611103 0.00159994
4.38035 -0.0580665 0.00147789
4.47943 -0.0552504 0.00136823
4.57855 -0.0526393 0.00126941
4.67772 -0.0502132 0.00118007
4.77694 -0.0479545 0.0010991
4.8762 -0.0458479 0.00102551
4.97551 -0.0438797 0.000958457
5.07487 -0.0420378 0.000897227
5.17427 -0.0403113 0.000841187
5.27373 -0.0386906 0.000789788
5.37325 -0.0371671 0.000742552
5.47281 -0.0357329 0.000699059
5.57243 -0.0343812 0.000658939
5.67211 -0.0331055 0.000621867
5.77184 -0.0319002 0.000587554
5.87163 -0.0307601 0.000555744
5.97148 -0.0296805 0.000526211
6.07139 -0.0286571 0.000498751
6.17136 -0.0276861 0.000473184
6.2714 -0.0267638 0.000449346
6.37149 -0.025887 0.000427093
6.47166 -0.0250527 0.000406293
6.57188 -0.0242582 0.000386828
6.67218 -0.023501 0.000368592
6.77254 -0.0227786 0.000351488
6.87298 -0.0220891 0.000335428
6.97348 -0.0214303 0.000320334
7.07406 -0.0208005 0.000306133
7.17471 -0.020198 0.00029276
7.27544 -0.0196212 0.000280154
7.37624 -0.0190686 0.000268261
7.47712 -0.0185389 0.000257031
7.57807 -0.0180308 0.000246417
7.67911 -0.0175432 0.000236379
7.78023 -0.017075 0.000226876
7.88143 -0.016625 0.000217874
7.98271 -0.0161925 0.000209339
8.08408 -0.0157764 0.000201242
8.18554 -0.015376 0.000193555
8.28708 -0.0149905 0.000186251
8.38872 -0.014619 0.000179308
8.49044 -0.0142611 0.000172703
8.59226 -0.0139159 0.000166415
8.69417 -0.0135829 0.000160426
8.79618 -0.0132615 0.000154718
8.89828 -0.0129512 0.000149275
9.00048 -0.0126515 0.000144081
9.10278 -0.0123619 0.000139123
9.20518 -0.0120819 0.000134386
9.30769 -0.0118111 0.000129859
9.4103 -0.0115491 0.000125531
9.51301 -0.0112955 0.000121389
9.61583 -0.01105 0.000117426
9.71877 -0.0108123 0.00011363
9.82181 -0.0105819 0.000109993
9.92496 -0.0103586 0.000106507
10.0282 -0.0101421 0.000103164
10.1316 -0.00993218 9.99566e-05
10.2351 -0.00972849 9.68784e-05
10.3387 -0.00953082 9.39226e-05
10.4425 -0.00933893 9.10834e-05
10.5463 -0.00915259 8.83549e-05
10.6503 -0.00897159 8.57319e-05
10.7545 -0.00879573 8.32092e-05
10.8587 -0.00862481 8.07821e-05
10.9631 -0.00845865 7.84461e-05
11.0676 -0.00829706 7.61971e-05
11.1722 -0.00813989 7.40308e-05
11.277 -0.00798697 7.19437e-05
11.3819 -0.00783814 6.99321e-05
11.487 -0.00769327 6.79926e-05
11.5922 -0.00755221 6.6122e-05
11.6975 -0.00741482 6.43173e-05
11.803 -0.00728099 6.25756e-05
11.9086 -0.00715058 6.08942e-05
12.0144 -0.00702348 5.92705e-05
12.1204 -0.00689958 5.7702e-05
12.2265 -0.00677876 5.61864e-05
12.3327 -0.00666094 5.47216e-05
12.4391 -0.006546 5.33053e-05
12.5457 -0.00643385 5.19357e-05
12.6524 -0.00632441 5.06107e-05
12.7593 -0.00621759 4.93287e-05
12.8664 -0.00611329 4.80878e-05
12.9737 -0.00601145 4.68864e-05
13.0811 -0.00591198 4.57231e-05
13.1887 -0.00581481 4.45962e-05
13.2965 -0.00571986 4.35044e-05
13.4044 -0.00562708 4.24463e-05
13.5126 -0.00553639 4.14206e-05
13.6209 -0.00544774 4.04262e-05
13.7294 -0.00536105 3.94617e-05
13.8382 -0.00527627 3.85262e-05
13.9471 -0.00519335 3.76184e-05
14.0562 -0.00511222 3.67375e-05
14.1655 -0.00503285 3.58824e-05
14.275 -0.00495516 3.50522e-05
14.3848 -0.00487913 3.42459e-05
14.4947 -0.0048047 3.34628e-05
14.6049 -0.00473182 3.2702e-05
14.7152 -0.00466045 3.19627e-05
14.8258 -0.00459055 3.12442e-05
14.9367 -0.00452208 3.05457e-05
15.0477 -0.00445499 2.98665e-05
15.159 -0.00438926 2.9206e-05
15.2705 -0.00432484 2.85636e-05
15.3823 -0.00426169 2.79386e-05
15.4943 -0.00419979 2.73304e-05
15.6066 -0.0041391 2.67385e-05
15.7191 -0.00407959 2.61624e-05
15.8319 -0.00402122 2.56015e-05
15.9449 -0.00396397 2.50553e-05
16.0582 -0.00390781 2.45233e-05
16.1717 -0.0038527 2.40051e-05
16.2856 -0.00379863 2.35003e-05
16.3997 -0.00374556 2.30083e-05
16.5141 -0.00369347 2.25289e-05
16.6288 -0.00364234 2.20616e-05
16.7437 -0.00359213 2.16059e-05
16.859 -0.00354284 2.11617e-05
16.9746 -0.00349442 2.07284e-05
17.0905 -0.00344687 2.03058e-05
17.2067 -0.00340017 1.98936e-05
17.3232 -0.00335428 1.94913e-05
17.4401 -0.00330919 1.90988e-05
17.5572 -0.00326488 1.87157e-05
17.6748 -0.00322134 1.83417e-05
17.7926 -0.00317854 1.79766e-05
17.9108 -0.00313646 1.76201e-05
18.0294 -0.00309509 1.7272e-05
18.1483 -0.00305442 1.6932e-05
18.2676 -0.00301442 1.65998e-05
18.3873 -0.00297508 1.62753e-05
18.5074 -0.00293638 1.59581e-05
18.6278 -0.00289831 1.56482e-05
18.7487 -0.00286086 1.53453e-05
18.8699 -0.00282401 1.50492e-05
18.9916 -0.00278774 1.47597e-05
19.1137 -0.00275204 1.44766e-05
19.2362 -0.00271691 1.41998e-05
19.3592 -0.00268232 1.3929e-05
19.4826 -0.00264826 1.36641e-05
19.6065 -0.00261473 1.34049e-05
19.7309 -0.0025817 1.31514e-05
19.8557 -0.00254918 1.29032e-05
19.9811 -0.00251714 1.26603e-05
20.1069 -0.00248558 1.24225e-05
20.2333 -0.00245448 1.21898e-05
20.3602 -0.00242384 1.19618e-05
20.4876 -0.00239364 1.17387e-05
20.6156 -0.00236388 1.15201e-05
20.7441 -0.00233454 1.13059e-05
20.8732 -0.00230561 1.10961e-05
21.0029 -0.0022771 1.08906e-05
21.1332 -0.00224897 1.06892e-05
21.2642 -0.00222124 1.04918e-05
21.3958 -0.00219389 1.02983e-05
21.528 -0.0021669 1.01086e-05
21.6609 -0.00214028 9.92264e-06
21.7945 -0.00211401 9.74027e-06
21.9288 -0.00208809 9.56141e-06
22.0639 -0.0020625 9.38597e-06
22.1997 -0.00203724 9.21386e-06
22.3363 -0.00201231 9.04499e-06
22.4736 -0.00198769 8.87928e-06
22.6118 -0.00196337 8.71665e-06
22.7509 -0.00193936 8.55701e-06
22.8908 -0.00191563 8.40028e-06
23.0316 -0.0018922 8.24639e-06
23.1733 -0.00186903 8.09526e-06
23.316 -0.00184614 7.94682e-06
23.4597 -0.00182352 7.80099e-06
23.6044 -0.00180115 7.65771e-06
23.7502 -0.00177902 7.51691e-06
23.8971 -0.00175715 7.37851e-06
24.0451 -0.0017355 7.24246e-06
24.1944 -0.00171409 7.10868e-06
24.3448 -0.0016929 6.97711e-06
24.4966 -0.00167192 6.84769e-06
24.6496 -0.00165115 6.72035e-06
24.8041 -0.00163058 6.59504e-06
24.9601 -0.00161021 6.47168e-06
25.1175 -0.00159002 6.35023e-06
25.2766 -0.00157001 6.23061e-06
25.4373 -0.00155017 6.11277e-06
25.5998 -0.0015305 5.99664e-06
25.7641 -0.00151098 5.88217e-06
25.9304 -0.0014916 5.76929e-06
26.0988 -0.00147237 5.65794e-06
26.2693 -0.00145326 5.54805e-06
26.4421 -0.00143427 5.43955e-06
26.6174 -0.00141539 5.33239e-06
26.7954 -0.0013966 5.22649e-06
26.9761 -0.0013779 5.12177e-06
27.1598 -0.00135927 5.01815e-06
27.3468 -0.00134069 4.91555e-06
27.5373 -0.00132216 4.81388e-06
27.7317 -0.00130365 4.71305e-06
27.9302 -0.00128513 4.61293e-06
28.1333 -0.0012666 4.5134e-06
28.3415 -0.00124801 4.41434e-06
28.5554 -0.00122934 4.31556e-06
28.7758 -0.00121054 4.21687e-06
29.0035 -0.00119156 4.11803e-06
29.2396 -0.00117235 4.01874e-06
29.4858 -0.00115281 3.91862e-06
29.7441 -0.00113283 3.81713e-06
30.0173 -0.00111226 3.71352e-06
30.3101 -0.00109083 3.60666e-06
30.6297 -0.00106814 3.49462e-06
30.9905 -0.00104336 3.37364e-06
31.4301 -0.00101432 3.23368e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda2.0Nc1QuantumOneLoop/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.1
#Lambda=2
#Beta=1
#Nc=1
#QUANTUM=1

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=512 aX=1 aP=1

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda2.0Nc1QuantumOneLoop/SigmaAOneLoop.txt <==
-31.4301 -1.03648 -1.53688e-17
-30.9905 -1.03648 -1.53688e-17
-30.6297 -1.03648 -1.53688e-17
-30.3101 -1.03648 -1.53688e-17
-30.0173 -1.03648 -1.53688e-17
-29.7441 -1.03648 -1.53688e-17
-29.4858 -1.03648 -1.53688e-17
-29.2396 -1.03648 -1.53688e-17
-29.0035 -1.03648 -1.53688e-17
-28.7758 -1.03648 -1.53688e-17
-28.5554 -1.03648 -1.53688e-17
-28.3415 -1.03648 -1.53688e-17
-28.1333 -1.03648 -1.53688e-17
-27.9302 -1.03648 -1.53688e-17
-27.7317 -1.03648 -1.53688e-17
-27.5373 -1.03648 -1.53688e-17
-27.3468 -1.03648 -1.53688e-17
-27.1598 -1.03648 -1.53688e-17
-26.9761 -1.03648 -1.53688e-17
-26.7954 -1.03648 -1.53688e-17
-26.6174 -1.03648 -1.53688e-17
-26.4421 -1.03648 -1.53688e-17
-26.2693 -1.03648 -1.53688e-17
-26.0988 -1.03648 -1.53688e-17
-25.9304 -1.03648 -1.53688e-17
-25.7641 -1.03648 -1.53688e-17
-25.5998 -1.03648 -1.53688e-17
-25.4373 -1.03648 -1.53688e-17
-25.2766 -1.03648 -1.53688e-17
-25.1175 -1.03648 -1.53688e-17
-24.9601 -1.03648 -1.53688e-17
-24.8041 -1.03648 -1.53688e-17
-24.6496 -1.03648 -1.53688e-17
-24.4966 -1.03648 -1.53688e-17
-24.3448 -1.03648 -1.53688e-17
-24.1944 -1.03648 -1.53688e-17
-24.0451 -1.03648 -1.53688e-17
-23.8971 -1.03648 -1.53688e-17
-23.7502 -1.03648 -1.53688e-17
-23.6044 -1.03648 -1.53688e-17
-23.4597 -1.03648 -1.53688e-17
-23.316 -1.03648 -1.53688e-17
-23.1733 -1.03648 -1.53688e-17
-23.0316 -1.03648 -1.53688e-17
-22.8908 -1.03648 -1.53688e-17
-22.7509 -1.03648 -1.53688e-17
-22.6118 -1.03648 -1.53688e-17
-22.4736 -1.03648 -1.53688e-17
-22.3363 -1.03648 -1.53688e-17
-22.1997 -1.03648 -1.53688e-17
-22.0639 -1.03648 -1.53688e-17
-21.9288 -1.03648 -1.53688e-17
-21.7945 -1.03648 -1.53688e-17
-21.6609 -1.03648 -1.53688e-17
-21.528 -1.03648 -1.53688e-17
-21.3958 -1.03648 -1.53688e-17
-21.2642 -1.03648 -1.53688e-17
-21.1332 -1.03648 -1.53688e-17
-21.0029 -1.03648 -1.53688e-17
-20.8732 -1.03648 -1.53688e-17
-20.7441 -1.03648 -1.53688e-17
-20.6156 -1.03648 -1.53688e-17
-20.4876 -1.03648 -1.53688e-17
-20.3602 -1.03648 -1.53688e-17
-20.2333 -1.03648 -1.53688e-17
-20.1069 -1.03648 -1.53688e-17
-19.9811 -1.03648 -1.53688e-17
-19.8557 -1.03648 -1.53688e-17
-19.7309 -1.03648 -1.53688e-17
-19.6065 -1.03648 -1.53688e-17
-19.4826 -1.03648 -1.53688e-17
-19.3592 -1.03648 -1.53688e-17
-19.2362 -1.03648 -1.53688e-17
-19.1137 -1.03648 -1.53688e-17
-18.9916 -1.03648 -1.53688e-17
-18.8699 -1.03648 -1.53688e-17
-18.7487 -1.03648 -1.53688e-17
-18.6278 -1.03648 -1.53688e-17
-18.5074 -1.03648 -1.53688e-17
-18.3873 -1.03648 -1.53688e-17
-18.2676 -1.03648 -1.53688e-17
-18.1483 -1.03648 -1.53688e-17
-18.0294 -1.03648 -1.53688e-17
-17.9108 -1.03648 -1.53688e-17
-17.7926 -1.03648 -1.53688e-17
-17.6748 -1.03648 -1.53688e-17
-17.5572 -1.03648 -1.53688e-17
-17.4401 -1.03648 -1.53688e-17
-17.3232 -1.03648 -1.53688e-17
-17.2067 -1.03648 -1.53688e-17
-17.0905 -1.03648 -1.53688e-17
-16.9746 -1.03648 -1.53688e-17
-16.859 -1.03648 -1.53688e-17
-16.7437 -1.03648 -1.53688e-17
-16.6288 -1.03648 -1.53688e-17
-16.5141 -1.03648 -1.53688e-17
-16.3997 -1.03648 -1.53688e-17
-16.2856 -1.03648 -1.53688e-17
-16.1717 -1.03648 -1.53688e-17
-16.0582 -1.03648 -1.53688e-17
-15.9449 -1.03648 -1.53688e-17
-15.8319 -1.03648 -1.53688e-17
-15.7191 -1.03648 -1.53688e-17
-15.6066 -1.03648 -1.53688e-17
-15.4943 -1.03648 -1.53688e-17
-15.3823 -1.03648 -1.53688e-17
-15.2705 -1.03648 -1.53688e-17
-15.159 -1.03648 -1.53688e-17
-15.0477 -1.03648 -1.53688e-17
-14.9367 -1.03648 -1.53688e-17
-14.8258 -1.03648 -1.53688e-17
-14.7152 -1.03648 -1.53688e-17
-14.6049 -1.03648 -1.53688e-17
-14.4947 -1.03648 -1.53688e-17
-14.3848 -1.03648 -1.53688e-17
-14.275 -1.03648 -1.53688e-17
-14.1655 -1.03648 -1.53688e-17
-14.0562 -1.03648 -1.53688e-17
-13.9471 -1.03648 -1.53688e-17
-13.8382 -1.03648 -1.53688e-17
-13.7294 -1.03648 -1.53688e-17
-13.6209 -1.03648 -1.53688e-17
-13.5126 -1.03648 -1.53688e-17
-13.4044 -1.03648 -1.53688e-17
-13.2965 -1.03648 -1.53688e-17
-13.1887 -1.03648 -1.53688e-17
-13.0811 -1.03648 -1.53688e-17
-12.9737 -1.03648 -1.53688e-17
-12.8664 -1.03648 -1.53688e-17
-12.7593 -1.03648 -1.53688e-17
-12.6524 -1.03648 -1.53688e-17
-12.5457 -1.03648 -1.53688e-17
-12.4391 -1.03648 -1.53688e-17
-12.3327 -1.03648 -1.53688e-17
-12.2265 -1.03648 -1.53688e-17
-12.1204 -1.03648 -1.53688e-17
-12.0144 -1.03648 -1.53688e-17
-11.9086 -1.03648 -1.53688e-17
-11.803 -1.03648 -1.53688e-17
-11.6975 -1.03648 -1.53688e-17
-11.5922 -1.03648 -1.53688e-17
-11.487 -1.03648 -1.53688e-17
-11.3819 -1.03648 -1.53688e-17
-11.277 -1.03648 -1.53688e-17
-11.1722 -1.03648 -1.53688e-17
-11.0676 -1.03648 -1.53688e-17
-10.9631 -1.03648 -1.53688e-17
-10.8587 -1.03648 -1.53688e-17
-10.7545 -1.03648 -1.53688e-17
-10.6503 -1.03648 -1.53688e-17
-10.5463 -1.03648 -1.53688e-17
-10.4425 -1.03648 -1.53688e-17
-10.3387 -1.03648 -1.53688e-17
-10.2351 -1.03648 -1.53688e-17
-10.1316 -1.03648 -1.53688e-17
-10.0282 -1.03648 -1.53688e-17
-9.92496 -1.03648 -1.53688e-17
-9.82181 -1.03648 -1.53688e-17
-9.71877 -1.03648 -1.53688e-17
-9.61583 -1.03648 -1.53688e-17
-9.51301 -1.03648 -1.53688e-17
-9.4103 -1.03648 -1.53688e-17
-9.30769 -1.03648 -1.53688e-17
-9.20518 -1.03648 -1.53688e-17
-9.10278 -1.03648 -1.53688e-17
-9.00048 -1.03648 -1.53688e-17
-8.89828 -1.03648 -1.53688e-17
-8.79618 -1.03648 -1.53688e-17
-8.69417 -1.03648 -1.53688e-17
-8.59226 -1.03648 -1.53688e-17
-8.49044 -1.03648 -1.53688e-17
-8.38872 -1.03648 -1.53688e-17
-8.28708 -1.03648 -1.53688e-17
-8.18554 -1.03648 -1.53688e-17
-8.08408 -1.03648 -1.53688e-17
-7.98271 -1.03648 -1.53688e-17
-7.88143 -1.03648 -1.53688e-17
-7.78023 -1.03648 -1.53688e-17
-7.67911 -1.03648 -1.53688e-17
-7.57807 -1.03648 -1.53688e-17
-7.47712 -1.03648 -1.53688e-17
-7.37624 -1.03648 -1.53688e-17
-7.27544 -1.03648 -1.53688e-17
-7.17471 -1.03648 -1.53688e-17
-7.07406 -1.03648 -1.53688e-17
-6.97348 -1.03648 -1.53688e-17
-6.87298 -1.03648 -1.53688e-17
-6.77254 -1.03648 -1.53688e-17
-6.67218 -1.03648 -1.53688e-17
-6.57188 -1.03648 -1.53688e-17
-6.47166 -1.03648 -1.53688e-17
-6.37149 -1.03648 -1.53688e-17
-6.2714 -1.03648 -1.53688e-17
-6.17136 -1.03648 -1.53688e-17
-6.07139 -1.03648 -1.53688e-17
-5.97148 -1.03648 -1.53688e-17
-5.87163 -1.03648 -1.53688e-17
-5.77184 -1.03648 -1.53688e-17
-5.67211 -1.03648 -1.53688e-17
-5.57243 -1.03648 -1.53688e-17
-5.47281 -1.03648 -1.53688e-17
-5.37325 -1.03648 -1.53688e-17
-5.27373 -1.03648 -1.53688e-17
-5.17427 -1.03648 -1.53688e-17
-5.07487 -1.03648 -1.53688e-17
-4.97551 -1.03648 -1.53688e-17
-4.8762 -1.03648 -1.53688e-17
-4.77694 -1.03648 -1.53688e-17
-4.67772 -1.03648 -1.53688e-17
-4.57855 -1.03648 -1.53688e-17
-4.47943 -1.03648 -1.53688e-17
-4.38035 -1.03648 -1.53688e-17
-4.28131 -1.03648 -1.53688e-17
-4.18232 -1.03648 -1.53688e-17
-4.08336 -1.03648 -1.53688e-17
-3.98445 -1.03648 -1.53688e-17
-3.88557 -1.03648 -1.53688e-17
-3.78673 -1.03648 -1.53688e-17
-3.68793 -1.03648 -1.53688e-17
-3.58916 -1.03648 -1.53688e-17
-3.49043 -1.03648 -1.53688e-17
-3.39173 -1.03648 -1.53688e-17
-3.29307 -1.03648 -1.53688e-17
-3.19443 -1.03648 -1.53688e-17
-3.09583 -1.03648 -1.53688e-17
-2.99725 -1.03648 -1.53688e-17
-2.89871 -1.03648 -1.53688e-17
-2.80019 -1.03648 -1.53688e-17
-2.7017 -1.03648 -1.53688e-17
-2.60323 -1.03648 -1.53688e-17
-2.50479 -1.03648 -1.53688e-17
-2.40638 -1.03648 -1.53688e-17
-2.30798 -1.03648 -1.53688e-17
-2.20961 -1.03648 -1.53688e-17
-2.11126 -1.03648 -1.53688e-17
-2.01293 -1.03648 -1.53688e-17
-1.91462 -1.03648 -1.53688e-17
-1.81632 -1.03648 -1.53688e-17
-1.71804 -1.03648 -1.53688e-17
-1.61978 -1.03648 -1.53688e-17
-1.52154 -1.03648 -1.53688e-17
-1.42331 -1.03648 -1.53688e-17
-1.32509 -1.03648 -1.53688e-17
-1.22689 -1.03648 -1.53688e-17
-1.12869 -1.03648 -1.53688e-17
-1.03051 -1.03648 -1.53688e-17
-0.932337 -1.03648 -1.53688e-17
-0.834173 -1.03648 -1.53688e-17
-0.736016 -1.03648 -1.53688e-17
-0.637867 -1.03648 -1.53688e-17
-0.539723 -1.03648 -1.53688e-17
-0.441585 -1.03648 -1.53688e-17
-0.343451 -1.03648 -1.53688e-17
-0.24532 -1.03648 -1.53688e-17
-0.147191 -1.03648 -1.53688e-17
-0.0490634 -1.03648 -1.53688e-17
0.0490634 -1.03648 -1.53688e-17
0.147191 -1.03648 -1.53688e-17
0.24532 -1.03648 -1.53688e-17
0.343451 -1.03648 -1.53688e-17
0.441585 -1.03648 -1.53688e-17
0.539723 -1.03648 -1.53688e-17
0.637867 -1.03648 -1.53688e-17
0.736016 -1.03648 -1.53688e-17
0.834173 -1.03648 -1.53688e-17
0.932337 -1.03648 -1.53688e-17
1.03051 -1.03648 -1.53688e-17
1.12869 -1.03648 -1.53688e-17
1.22689 -1.03648 -1.53688e-17
1.32509 -1.03648 -1.53688e-17
1.42331 -1.03648 -1.53688e-17
1.52154 -1.03648 -1.53688e-17
1.61978 -1.03648 -1.53688e-17
1.71804 -1.03648 -1.53688e-17
1.81632 -1.03648 -1.53688e-17
1.91462 -1.03648 -1.53688e-17
2.01293 -1.03648 -1.53688e-17
2.11126 -1.03648 -1.53688e-17
2.20961 -1.03648 -1.53688e-17
2.30798 -1.03648 -1.53688e-17
2.40638 -1.03648 -1.53688e-17
2.50479 -1.03648 -1.53688e-17
2.60323 -1.03648 -1.53688e-17
2.7017 -1.03648 -1.53688e-17
2.80019 -1.03648 -1.53688e-17
2.89871 -1.03648 -1.53688e-17
2.99725 -1.03648 -1.53688e-17
3.09583 -1.03648 -1.53688e-17
3.19443 -1.03648 -1.53688e-17
3.29307 -1.03648 -1.53688e-17
3.39173 -1.03648 -1.53688e-17
3.49043 -1.03648 -1.53688e-17
3.58916 -1.03648 -1.53688e-17
3.68793 -1.03648 -1.53688e-17
3.78673 -1.03648 -1.53688e-17
3.88557 -1.03648 -1.53688e-17
3.98445 -1.03648 -1.53688e-17
4.08336 -1.03648 -1.53688e-17
4.18232 -1.03648 -1.53688e-17
4.28131 -1.03648 -1.53688e-17
4.38035 -1.03648 -1.53688e-17
4.47943 -1.03648 -1.53688e-17
4.57855 -1.03648 -1.53688e-17
4.67772 -1.03648 -1.53688e-17
4.77694 -1.03648 -1.53688e-17
4.8762 -1.03648 -1.53688e-17
4.97551 -1.03648 -1.53688e-17
5.07487 -1.03648 -1.53688e-17
5.17427 -1.03648 -1.53688e-17
5.27373 -1.03648 -1.53688e-17
5.37325 -1.03648 -1.53688e-17
5.47281 -1.03648 -1.53688e-17
5.57243 -1.03648 -1.53688e-17
5.67211 -1.03648 -1.53688e-17
5.77184 -1.03648 -1.53688e-17
5.87163 -1.03648 -1.53688e-17
5.97148 -1.03648 -1.53688e-17
6.07139 -1.03648 -1.53688e-17
6.17136 -1.03648 -1.53688e-17
6.2714 -1.03648 -1.53688e-17
6.37149 -1.03648 -1.53688e-17
6.47166 -1.03648 -1.53688e-17
6.57188 -1.03648 -1.53688e-17
6.67218 -1.03648 -1.53688e-17
6.77254 -1.03648 -1.53688e-17
6.87298 -1.03648 -1.53688e-17
6.97348 -1.03648 -1.53688e-17
7.07406 -1.03648 -1.53688e-17
7.17471 -1.03648 -1.53688e-17
7.27544 -1.03648 -1.53688e-17
7.37624 -1.03648 -1.53688e-17
7.47712 -1.03648 -1.53688e-17
7.57807 -1.03648 -1.53688e-17
7.67911 -1.03648 -1.53688e-17
7.78023 -1.03648 -1.53688e-17
7.88143 -1.03648 -1.53688e-17
7.98271 -1.03648 -1.53688e-17
8.08408 -1.03648 -1.53688e-17
8.18554 -1.03648 -1.53688e-17
8.28708 -1.03648 -1.53688e-17
8.38872 -1.03648 -1.53688e-17
8.49044 -1.03648 -1.53688e-17
8.59226 -1.03648 -1.53688e-17
8.69417 -1.03648 -1.53688e-17
8.79618 -1.03648 -1.53688e-17
8.89828 -1.03648 -1.53688e-17
9.00048 -1.03648 -1.53688e-17
9.10278 -1.03648 -1.53688e-17
9.20518 -1.03648 -1.53688e-17
9.30769 -1.03648 -1.53688e-17
9.4103 -1.03648 -1.53688e-17
9.51301 -1.03648 -1.53688e-17
9.61583 -1.03648 -1.53688e-17
9.71877 -1.03648 -1.53688e-17
9.82181 -1.03648 -1.53688e-17
9.92496 -1.03648 -1.53688e-17
10.0282 -1.03648 -1.53688e-17
10.1316 -1.03648 -1.53688e-17
10.2351 -1.03648 -1.53688e-17
10.3387 -1.03648 -1.53688e-17
10.4425 -1.03648 -1.53688e-17
10.5463 -1.03648 -1.53688e-17
10.6503 -1.03648 -1.53688e-17
10.7545 -1.03648 -1.53688e-17
10.8587 -1.03648 -1.53688e-17
10.9631 -1.03648 -1.53688e-17
11.0676 -1.03648 -1.53688e-17
11.1722 -1.03648 -1.53688e-17
11.277 -1.03648 -1.53688e-17
11.3819 -1.03648 -1.53688e-17
11.487 -1.03648 -1.53688e-17
11.5922 -1.03648 -1.53688e-17
11.6975 -1.03648 -1.53688e-17
11.803 -1.03648 -1.53688e-17
11.9086 -1.03648 -1.53688e-17
12.0144 -1.03648 -1.53688e-17
12.1204 -1.03648 -1.53688e-17
12.2265 -1.03648 -1.53688e-17
12.3327 -1.03648 -1.53688e-17
12.4391 -1.03648 -1.53688e-17
12.5457 -1.03648 -1.53688e-17
12.6524 -1.03648 -1.53688e-17
12.7593 -1.03648 -1.53688e-17
12.8664 -1.03648 -1.53688e-17
12.9737 -1.03648 -1.53688e-17
13.0811 -1.03648 -1.53688e-17
13.1887 -1.03648 -1.53688e-17
13.2965 -1.03648 -1.53688e-17
13.4044 -1.03648 -1.53688e-17
13.5126 -1.03648 -1.53688e-17
13.6209 -1.03648 -1.53688e-17
13.7294 -1.03648 -1.53688e-17
13.8382 -1.03648 -1.53688e-17
13.9471 -1.03648 -1.53688e-17
14.0562 -1.03648 -1.53688e-17
14.1655 -1.03648 -1.53688e-17
14.275 -1.03648 -1.53688e-17
14.3848 -1.03648 -1.53688e-17
14.4947 -1.03648 -1.53688e-17
14.6049 -1.03648 -1.53688e-17
14.7152 -1.03648 -1.53688e-17
14.8258 -1.03648 -1.53688e-17
14.9367 -1.03648 -1.53688e-17
15.0477 -1.03648 -1.53688e-17
15.159 -1.03648 -1.53688e-17
15.2705 -1.03648 -1.53688e-17
15.3823 -1.03648 -1.53688e-17
15.4943 -1.03648 -1.53688e-17
15.6066 -1.03648 -1.53688e-17
15.7191 -1.03648 -1.53688e-17
15.8319 -1.03648 -1.53688e-17
15.9449 -1.03648 -1.53688e-17
16.0582 -1.03648 -1.53688e-17
16.1717 -1.03648 -1.53688e-17
16.2856 -1.03648 -1.53688e-17
16.3997 -1.03648 -1.53688e-17
16.5141 -1.03648 -1.53688e-17
16.6288 -1.03648 -1.53688e-17
16.7437 -1.03648 -1.53688e-17
16.859 -1.03648 -1.53688e-17
16.9746 -1.03648 -1.53688e-17
17.0905 -1.03648 -1.53688e-17
17.2067 -1.03648 -1.53688e-17
17.3232 -1.03648 -1.53688e-17
17.4401 -1.03648 -1.53688e-17
17.5572 -1.03648 -1.53688e-17
17.6748 -1.03648 -1.53688e-17
17.7926 -1.03648 -1.53688e-17
17.9108 -1.03648 -1.53688e-17
18.0294 -1.03648 -1.53688e-17
18.1483 -1.03648 -1.53688e-17
18.2676 -1.03648 -1.53688e-17
18.3873 -1.03648 -1.53688e-17
18.5074 -1.03648 -1.53688e-17
18.6278 -1.03648 -1.53688e-17
18.7487 -1.03648 -1.53688e-17
18.8699 -1.03648 -1.53688e-17
18.9916 -1.03648 -1.53688e-17
19.1137 -1.03648 -1.53688e-17
19.2362 -1.03648 -1.53688e-17
19.3592 -1.03648 -1.53688e-17
19.4826 -1.03648 -1.53688e-17
19.6065 -1.03648 -1.53688e-17
19.7309 -1.03648 -1.53688e-17
19.8557 -1.03648 -1.53688e-17
19.9811 -1.03648 -1.53688e-17
20.1069 -1.03648 -1.53688e-17
20.2333 -1.03648 -1.53688e-17
20.3602 -1.03648 -1.53688e-17
20.4876 -1.03648 -1.53688e-17
20.6156 -1.03648 -1.53688e-17
20.7441 -1.03648 -1.53688e-17
20.8732 -1.03648 -1.53688e-17
21.0029 -1.03648 -1.53688e-17
21.1332 -1.03648 -1.53688e-17
21.2642 -1.03648 -1.53688e-17
21.3958 -1.03648 -1.53688e-17
21.528 -1.03648 -1.53688e-17
21.6609 -1.03648 -1.53688e-17
21.7945 -1.03648 -1.53688e-17
21.9288 -1.03648 -1.53688e-17
22.0639 -1.03648 -1.53688e-17
22.1997 -1.03648 -1.53688e-17
22.3363 -1.03648 -1.53688e-17
22.4736 -1.03648 -1.53688e-17
22.6118 -1.03648 -1.53688e-17
22.7509 -1.03648 -1.53688e-17
22.8908 -1.03648 -1.53688e-17
23.0316 -1.03648 -1.53688e-17
23.1733 -1.03648 -1.53688e-17
23.316 -1.03648 -1.53688e-17
23.4597 -1.03648 -1.53688e-17
23.6044 -1.03648 -1.53688e-17
23.7502 -1.03648 -1.53688e-17
23.8971 -1.03648 -1.53688e-17
24.0451 -1.03648 -1.53688e-17
24.1944 -1.03648 -1.53688e-17
24.3448 -1.03648 -1.53688e-17
24.4966 -1.03648 -1.53688e-17
24.6496 -1.03648 -1.53688e-17
24.8041 -1.03648 -1.53688e-17
24.9601 -1.03648 -1.53688e-17
25.1175 -1.03648 -1.53688e-17
25.2766 -1.03648 -1.53688e-17
25.4373 -1.03648 -1.53688e-17
25.5998 -1.03648 -1.53688e-17
25.7641 -1.03648 -1.53688e-17
25.9304 -1.03648 -1.53688e-17
26.0988 -1.03648 -1.53688e-17
26.2693 -1.03648 -1.53688e-17
26.4421 -1.03648 -1.53688e-17
26.6174 -1.03648 -1.53688e-17
26.7954 -1.03648 -1.53688e-17
26.9761 -1.03648 -1.53688e-17
27.1598 -1.03648 -1.53688e-17
27.3468 -1.03648 -1.53688e-17
27.5373 -1.03648 -1.53688e-17
27.7317 -1.03648 -1.53688e-17
27.9302 -1.03648 -1.53688e-17
28.1333 -1.03648 -1.53688e-17
28.3415 -1.03648 -1.53688e-17
28.5554 -1.03648 -1.53688e-17
28.7758 -1.03648 -1.53688e-17
29.0035 -1.03648 -1.53688e-17
29.2396 -1.03648 -1.53688e-17
29.4858 -1.03648 -1.53688e-17
29.7441 -1.03648 -1.53688e-17
30.0173 -1.03648 -1.53688e-17
30.3101 -1.03648 -1.53688e-17
30.6297 -1.03648 -1.53688e-17
30.9905 -1.03648 -1.53688e-17
31.4301 -1.03648 -1.53688e-17


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda2.0Nc1QuantumOneLoop/SigmaATwoLoop.txt <==
-31.4301 -2.40708 -0.00560134
-30.9905 -2.41318 0.00269318
-30.6297 -2.40935 -0.00590044
-30.3101 -2.41259 -0.00314994
-30.0173 -2.41099 -0.0168488
-29.7441 -2.41706 -0.0135033
-29.4858 -2.41754 -0.00738467
-29.2396 -2.41731 0.0111984
-29.0035 -2.41242 -0.00203589
-28.7758 -2.41682 -0.00428027
-28.5554 -2.4157 0.00134784
-28.3415 -2.4147 0.00421075
-28.1333 -2.41506 -0.00738377
-27.9302 -2.41675 0.00618123
-27.7317 -2.41349 -0.00285261
-27.5373 -2.41705 -0.000368985
-27.3468 -2.41451 0.00163215
-27.1598 -2.41565 -0.00096724
-26.9761 -2.41577 -0.00103202
-26.7954 -2.41521 0.00314284
-26.6174 -2.4156 -0.00463966
-26.4421 -2.41603 0.0050231
-26.2693 -2.41476 -0.00443312
-26.0988 -2.41687 0.00314847
-25.9304 -2.41443 -0.0016883
-25.7641 -2.41693 0.000419218
-25.5998 -2.41489 0.000349099
-25.4373 -2.41641 -0.000542104
-25.2766 -2.41564 0.000189773
-25.1175 -2.41589 0.000542755
-24.9601 -2.41614 -0.0014587
-24.8041 -2.4158 0.00235997
-24.6496 -2.41617 -0.00307782
-24.4966 -2.41614 0.00352238
-24.3448 -2.41588 -0.00363586
-24.1944 -2.41667 0.00345845
-24.0451 -2.41555 -0.00302203
-23.8971 -2.4171 0.00244416
-23.7502 -2.41542 -0.00178244
-23.6044 -2.41729 0.00116617
-23.4597 -2.41556 -0.000623684
-23.316 -2.41722 0.00025429
-23.1733 -2.41592 -3.27467e-05
-23.0316 -2.41701 1.85626e-05
-22.8908 -2.41635 -0.000136755
-22.7509 -2.41679 0.000419638
-22.6118 -2.41674 -0.00076147
-22.4736 -2.41668 0.00118831
-22.3363 -2.41698 -0.00158469
-22.1997 -2.41673 0.00198878
-22.0639 -2.41707 -0.00229037
-21.9288 -2.41694 0.00255021
-21.7945 -2.41703 -0.00266968
-21.6609 -2.41725 0.00273431
-21.528 -2.41693 -0.00265592
-21.3958 -2.41759 0.00254108
-21.2642 -2.41683 -0.00230647
-21.1332 -2.41791 0.00207316
-21.0029 -2.41679 -0.00175573
-20.8732 -2.41815 0.00148315
-20.7441 -2.41685 -0.0011618
-20.6156 -2.41829 0.000923626
-20.4876 -2.41702 -0.000662753
-20.3602 -2.41835 0.000511499
-20.2333 -2.41726 -0.000349982
-20.1069 -2.41834 0.000310503
-19.9811 -2.41757 -0.00025932
-19.8557 -2.41831 0.000329982
-19.7309 -2.41789 -0.000376267
-19.6065 -2.41828 0.000535171
-19.4826 -2.4182 -0.000649912
-19.3592 -2.41828 0.000863403
-19.2362 -2.41848 -0.00101017
-19.1137 -2.41834 0.00124131
-18.9916 -2.4187 -0.0013841
-18.8699 -2.41846 0.00159958
-18.7487 -2.41887 -0.00170861
-18.6278 -2.41865 0.00188337
-18.5074 -2.41899 -0.00193846
-18.3873 -2.41889 0.00205787
-18.2676 -2.41908 -0.00204953
-18.1483 -2.41917 0.00210942
-18.0294 -2.41914 -0.00203807
-17.9108 -2.41948 0.00204336
-17.7926 -2.4192 -0.00191731
-17.6748 -2.4198 0.00187957
-17.5572 -2.41927 -0.00171246
-17.4401 -2.42011 0.00164721
-17.3232 -2.41937 -0.00145527
-17.2067 -2.4204 0.0013794
-17.0905 -2.41951 -0.00117901
-16.9746 -2.42066 0.00110854
-16.859 -2.41969 -0.000914326
-16.7437 -2.4209 0.00086282
-16.6288 -2.41992 -0.000686346
-16.5141 -2.42111 0.000663904
-16.3997 -2.42019 -0.000512974
-16.2856 -2.42129 0.00052583
-16.1717 -2.42049 -0.000404337
-16.0582 -2.42146 0.000454939
-15.9449 -2.42083 -0.000363138
-15.8319 -2.42162 0.00045059
-15.7191 -2.4212 -0.000385668
-15.6066 -2.42179 0.000506398
-15.4943 -2.42158 -0.000463213
-15.3823 -2.42196 0.00061176
-15.2705 -2.42196 -0.000583643
-15.159 -2.42215 0.000753454
-15.0477 -2.42235 -0.000732974
-14.9367 -2.42236 0.000917144
-14.8258 -2.42274 -0.000896791
-14.7152 -2.42261 0.00108868
-14.6049 -2.42313 -0.00106142
-14.4947 -2.42289 0.00125515
-14.3848 -2.4235 -0.00121482
-14.275 -2.42321 0.0014056
-14.1655 -2.42387 -0.00134719
-14.0562 -2.42356 0.00153152
-13.9471 -2.42424 -0.00145126
-13.8382 -2.42396 0.001627
-13.7294 -2.4246 -0.00152242
-13.6209 -2.42439 0.00168877
-13.5126 -2.42496 -0.00155857
-13.4044 -2.42485 0.00171595
-13.2965 -2.42533 -0.00155988
-13.1887 -2.42535 0.00170977
-13.0811 -2.42571 -0.00152844
-12.9737 -2.42588 0.0016732
-12.8664 -2.4261 -0.00146783
-12.7593 -2.42644 0.00161048
-12.6524 -2.42652 -0.00138274
-12.5457 -2.42702 0.00152676
-12.4391 -2.42696 -0.00127852
-12.3327 -2.42763 0.00142768
-12.2265 -2.42743 -0.0011608
-12.1204 -2.42826 0.00131902
-12.0144 -2.42794 -0.00103523
-11.9086 -2.42891 0.00120638
-11.803 -2.4285 -0.000907121
-11.6975 -2.42959 0.00109502
-11.5922 -2.4291 -0.000781314
-11.487 -2.43029 0.000989592
-11.3819 -2.42974 -0.000661989
-11.277 -2.43102 0.000894096
-11.1722 -2.43045 -0.00055259
-11.0676 -2.43178 0.000811775
-10.9631 -2.4312 -0.000455771
-10.8587 -2.43256 0.00074511
-10.7545 -2.43203 -0.0003734
-10.6503 -2.43339 0.000695837
-10.5463 -2.43291 -0.000306582
-10.4425 -2.43426 0.000664993
-10.3387 -2.43386 -0.000255715
-10.2351 -2.43517 0.000652989
-10.1316 -2.43489 -0.000220562
-10.0282 -2.43614 0.000659696
-9.92496 -2.43599 -0.000200328
-9.82181 -2.43717 0.000684535
-9.71877 -2.43718 -0.00019375
-9.61583 -2.43828 0.00072658
-9.51301 -2.43845 -0.000199179
-9.4103 -2.43946 0.000784656
-9.30769 -2.43982 -0.000214657
-9.20518 -2.44073 0.000857435
-9.10278 -2.4413 -0.000237994
-9.00048 -2.4421 0.000943528
-8.89828 -2.44288 -0.000266821
-8.79618 -2.44358 0.00104157
-8.69417 -2.44459 -0.000298646
-8.59226 -2.44519 0.00115031
-8.49044 -2.44644 -0.000330876
-8.38872 -2.44695 0.00126866
-8.28708 -2.44844 -0.00036084
-8.18554 -2.44887 0.00139583
-8.08408 -2.45061 -0.000385781
-7.98271 -2.45098 0.00153132
-7.88143 -2.45297 -0.000402831
-7.78023 -2.45329 0.00167508
-7.67911 -2.45554 -0.000408965
-7.57807 -2.45584 0.00182756
-7.47712 -2.45837 -0.000400912
-7.37624 -2.45867 0.00198985
-7.27544 -2.46147 -0.000375042
-7.17471 -2.4618 0.0021638
-7.07406 -2.4649 -0.000327188
-6.97348 -2.4653 0.00235223
-6.87298 -2.46871 -0.000252399
-6.77254 -2.46921 0.00255923
-6.67218 -2.47296 -0.0001446
-6.57188 -2.47362 0.00279052
-6.47166 -2.47773 3.92013e-06
-6.37149 -2.47859 0.00305403
-6.2714 -2.48312 0.000203227
-6.17136 -2.48426 0.00336077
-6.07139 -2.48925 0.000466829
-5.97148 -2.49074 0.00372609
-5.87163 -2.49628 0.000813328
-5.77184 -2.49823 0.00417171
-5.67211 -2.50441 0.00126899
-5.57243 -2.50695 0.0047289
-5.47281 -2.51391 0.00187189
-5.37325 -2.5172 0.0054437
-5.27373 -2.52513 0.00267879
-5.17427 -2.52942 0.00638583
-5.07487 -2.53858 0.00377702
-4.97551 -2.54417 0.00766437
-4.8762 -2.55495 0.00530594
-4.77694 -2.5623 0.00945685
-4.67772 -2.57527 0.00749762
-4.57855 -2.58505 0.0120661
-4.47943 -2.60107 0.0107591
-4.38035 -2.61436 0.0160392
-4.28131 -2.63484 0.0158514
-4.18232 -2.65339 0.0224391
-4.08336 -2.68072 0.0243176
-3.98445 -2.70766 0.0335297
-3.88557 -2.74629 0.0396382
-3.78673 -2.78767 0.0547707
-3.68793 -2.84667 0.0708925
-3.58916 -2.91556 0.101818
-3.49043 -3.01557 0.147292
-3.39173 -3.14276 0.232671
-3.29307 -3.32975 0.397526
-3.19443 -3.54656 0.756088
-3.09583 -3.59894 1.56936
-2.99725 -2.59999 1.96156
-2.89871 -1.65211 1.45741
-2.80019 -1.47674 0.870249
-2.7017 -1.58385 0.529692
-2.60323 -1.71005 0.359243
-2.50479 -1.8127 0.260059
-2.40638 -1.89336 0.206111
-2.30798 -1.95716 0.167019
-2.20961 -2.00882 0.146738
-2.11126 -2.05226 0.1285
-2.01293 -2.08934 0.122034
-1.91462 -2.12299 0.114222
-1.81632 -2.15367 0.116281
-1.71804 -2.18424 0.116937
-1.61978 -2.21479 0.128424
-1.52154 -2.24884 0.141954
-1.42331 -2.28703 0.173087
-1.32509 -2.33392 0.221465
-1.22689 -2.38766 0.319964
-1.12869 -2.43855 0.492422
-1.03051 -2.74288 0.502605
-0.932337 -2.21746 0.305669
-0.834173 -1.87114 0.180191
-0.736016 -1.87867 0.0823294
-0.637867 -1.9179 0.0424476
-0.539723 -1.95183 0.02054
-0.441585 -1.97632 0.0132448
-0.343451 -1.99415 0.0056026
-0.24532 -2.00597 0.00502379
-0.147191 -2.01356 0.000724958
-0.0490634 -2.01709 0.00180208
0.0490634 -2.01709 -0.00180208
0.147191 -2.01356 -0.000724958
0.24532 -2.00597 -0.00502379
0.343451 -1.99415 -0.0056026
0.441585 -1.97632 -0.0132448
0.539723 -1.95183 -0.02054
0.637867 -1.9179 -0.0424476
0.736016 -1.87867 -0.0823294
0.834173 -1.87114 -0.180191
0.932337 -2.21746 -0.305669
1.03051 -2.74288 -0.502605
1.12869 -2.43855 -0.492422
1.22689 -2.38766 -0.319964
1.32509 -2.33392 -0.221465
1.42331 -2.28703 -0.173087
1.52154 -2.24884 -0.141954
1.61978 -2.21479 -0.128424
1.71804 -2.18424 -0.116937
1.81632 -2.15367 -0.116281
1.91462 -2.12299 -0.114222
2.01293 -2.08934 -0.122034
2.11126 -2.05226 -0.1285
2.20961 -2.00882 -0.146738
2.30798 -1.95716 -0.167019
2.40638 -1.89336 -0.206111
2.50479 -1.8127 -0.260059
2.60323 -1.71005 -0.359243
2.7017 -1.58385 -0.529692
2.80019 -1.47674 -0.870249
2.89871 -1.65211 -1.45741
2.99725 -2.59999 -1.96156
3.09583 -3.59894 -1.56936
3.19443 -3.54656 -0.756088
3.29307 -3.32975 -0.397526
3.39173 -3.14276 -0.232671
3.49043 -3.01557 -0.147292
3.58916 -2.91556 -0.101818
3.68793 -2.84667 -0.0708925
3.78673 -2.78767 -0.0547707
3.88557 -2.74629 -0.0396382
3.98445 -2.70766 -0.0335297
4.08336 -2.68072 -0.0243176
4.18232 -2.65339 -0.0224391
4.28131 -2.63484 -0.0158514
4.38035 -2.61436 -0.0160392
4.47943 -2.60107 -0.0107591
4.57855 -2.58505 -0.0120661
4.67772 -2.57527 -0.00749762
4.77694 -2.5623 -0.00945685
4.8762 -2.55495 -0.00530594
4.97551 -2.54417 -0.00766437
5.07487 -2.53858 -0.00377702
5.17427 -2.52942 -0.00638583
5.27373 -2.52513 -0.00267879
5.37325 -2.5172 -0.0054437
5.47281 -2.51391 -0.00187189
5.57243 -2.50695 -0.0047289
5.67211 -2.50441 -0.00126899
5.77184 -2.49823 -0.00417171
5.87163 -2.49628 -0.000813328
5.97148 -2.49074 -0.00372609
6.07139 -2.48925 -0.000466829
6.17136 -2.48426 -0.00336077
6.2714 -2.48312 -0.000203227
6.37149 -2.47859 -0.00305403
6.47166 -2.47773 -3.92013e-06
6.57188 -2.47362 -0.00279052
6.67218 -2.47296 0.0001446
6.77254 -2.46921 -0.00255923
6.87298 -2.46871 0.000252399
6.97348 -2.4653 -0.00235223
7.07406 -2.4649 0.000327188
7.17471 -2.4618 -0.0021638
7.27544 -2.46147 0.000375042
7.37624 -2.45867 -0.00198985
7.47712 -2.45837 0.000400912
7.57807 -2.45584 -0.00182756
7.67911 -2.45554 0.000408965
7.78023 -2.45329 -0.00167508
7.88143 -2.45297 0.000402831
7.98271 -2.45098 -0.00153132
8.08408 -2.45061 0.000385781
8.18554 -2.44887 -0.00139583
8.28708 -2.44844 0.00036084
8.38872 -2.44695 -0.00126866
8.49044 -2.44644 0.000330876
8.59226 -2.44519 -0.00115031
8.69417 -2.44459 0.000298646
8.79618 -2.44358 -0.00104157
8.89828 -2.44288 0.000266821
9.00048 -2.4421 -0.000943528
9.10278 -2.4413 0.000237994
9.20518 -2.44073 -0.000857435
9.30769 -2.43982 0.000214657
9.4103 -2.43946 -0.000784656
9.51301 -2.43845 0.000199179
9.61583 -2.43828 -0.00072658
9.71877 -2.43718 0.00019375
9.82181 -2.43717 -0.000684535
9.92496 -2.43599 0.000200328
10.0282 -2.43614 -0.000659696
10.1316 -2.43489 0.000220562
10.2351 -2.43517 -0.000652989
10.3387 -2.43386 0.000255715
10.4425 -2.43426 -0.000664993
10.5463 -2.43291 0.000306582
10.6503 -2.43339 -0.000695837
10.7545 -2.43203 0.0003734
10.8587 -2.43256 -0.00074511
10.9631 -2.4312 0.000455771
11.0676 -2.43178 -0.000811775
11.1722 -2.43045 0.00055259
11.277 -2.43102 -0.000894096
11.3819 -2.42974 0.000661989
11.487 -2.43029 -0.000989592
11.5922 -2.4291 0.000781314
11.6975 -2.42959 -0.00109502
11.803 -2.4285 0.000907121
11.9086 -2.42891 -0.00120638
12.0144 -2.42794 0.00103523
12.1204 -2.42826 -0.00131902
12.2265 -2.42743 0.0011608
12.3327 -2.42763 -0.00142768
12.4391 -2.42696 0.00127852
12.5457 -2.42702 -0.00152676
12.6524 -2.42652 0.00138274
12.7593 -2.42644 -0.00161048
12.8664 -2.4261 0.00146783
12.9737 -2.42588 -0.0016732
13.0811 -2.42571 0.00152844
13.1887 -2.42535 -0.00170977
13.2965 -2.42533 0.00155988
13.4044 -2.42485 -0.00171595
13.5126 -2.42496 0.00155857
13.6209 -2.42439 -0.00168877
13.7294 -2.4246 0.00152242
13.8382 -2.42396 -0.001627
13.9471 -2.42424 0.00145126
14.0562 -2.42356 -0.00153152
14.1655 -2.42387 0.00134719
14.275 -2.42321 -0.0014056
14.3848 -2.4235 0.00121482
14.4947 -2.42289 -0.00125515
14.6049 -2.42313 0.00106142
14.7152 -2.42261 -0.00108868
14.8258 -2.42274 0.000896791
14.9367 -2.42236 -0.000917144
15.0477 -2.42235 0.000732974
15.159 -2.42215 -0.000753454
15.2705 -2.42196 0.000583643
15.3823 -2.42196 -0.00061176
15.4943 -2.42158 0.000463213
15.6066 -2.42179 -0.000506398
15.7191 -2.4212 0.000385668
15.8319 -2.42162 -0.00045059
15.9449 -2.42083 0.000363138
16.0582 -2.42146 -0.000454939
16.1717 -2.42049 0.000404337
16.2856 -2.42129 -0.00052583
16.3997 -2.42019 0.000512974
16.5141 -2.42111 -0.000663904
16.6288 -2.41992 0.000686346
16.7437 -2.4209 -0.00086282
16.859 -2.41969 0.000914326
16.9746 -2.42066 -0.00110854
17.0905 -2.41951 0.00117901
17.2067 -2.4204 -0.0013794
17.3232 -2.41937 0.00145527
17.4401 -2.42011 -0.00164721
17.5572 -2.41927 0.00171246
17.6748 -2.4198 -0.00187957
17.7926 -2.4192 0.00191731
17.9108 -2.41948 -0.00204336
18.0294 -2.41914 0.00203807
18.1483 -2.41917 -0.00210942
18.2676 -2.41908 0.00204953
18.3873 -2.41889 -0.00205787
18.5074 -2.41899 0.00193846
18.6278 -2.41865 -0.00188337
18.7487 -2.41887 0.00170861
18.8699 -2.41846 -0.00159958
18.9916 -2.4187 0.0013841
19.1137 -2.41834 -0.00124131
19.2362 -2.41848 0.00101017
19.3592 -2.41828 -0.000863403
19.4826 -2.4182 0.000649912
19.6065 -2.41828 -0.000535171
19.7309 -2.41789 0.000376267
19.8557 -2.41831 -0.000329982
19.9811 -2.41757 0.00025932
20.1069 -2.41834 -0.000310503
20.2333 -2.41726 0.000349982
20.3602 -2.41835 -0.000511499
20.4876 -2.41702 0.000662753
20.6156 -2.41829 -0.000923626
20.7441 -2.41685 0.0011618
20.8732 -2.41815 -0.00148315
21.0029 -2.41679 0.00175573
21.1332 -2.41791 -0.00207316
21.2642 -2.41683 0.00230647
21.3958 -2.41759 -0.00254108
21.528 -2.41693 0.00265592
21.6609 -2.41725 -0.00273431
21.7945 -2.41703 0.00266968
21.9288 -2.41694 -0.00255021
22.0639 -2.41707 0.00229037
22.1997 -2.41673 -0.00198878
22.3363 -2.41698 0.00158469
22.4736 -2.41668 -0.00118831
22.6118 -2.41674 0.00076147
22.7509 -2.41679 -0.000419638
22.8908 -2.41635 0.000136755
23.0316 -2.41701 -1.85626e-05
23.1733 -2.41592 3.27467e-05
23.316 -2.41722 -0.00025429
23.4597 -2.41556 0.000623684
23.6044 -2.41729 -0.00116617
23.7502 -2.41542 0.00178244
23.8971 -2.4171 -0.00244416
24.0451 -2.41555 0.00302203
24.1944 -2.41667 -0.00345845
24.3448 -2.41588 0.00363586
24.4966 -2.41614 -0.00352238
24.6496 -2.41617 0.00307782
24.8041 -2.4158 -0.00235997
24.9601 -2.41614 0.0014587
25.1175 -2.41589 -0.000542755
25.2766 -2.41564 -0.000189773
25.4373 -2.41641 0.000542104
25.5998 -2.41489 -0.000349099
25.7641 -2.41693 -0.000419218
25.9304 -2.41443 0.0016883
26.0988 -2.41687 -0.00314847
26.2693 -2.41476 0.00443312
26.4421 -2.41603 -0.0050231
26.6174 -2.4156 0.00463966
26.7954 -2.41521 -0.00314284
26.9761 -2.41577 0.00103202
27.1598 -2.41565 0.00096724
27.3468 -2.41451 -0.00163215
27.5373 -2.41705 0.000368985
27.7317 -2.41349 0.00285261
27.9302 -2.41675 -0.00618123
28.1333 -2.41506 0.00738377
28.3415 -2.4147 -0.00421075
28.5554 -2.4157 -0.00134784
28.7758 -2.41682 0.00428027
29.0035 -2.41242 0.00203589
29.2396 -2.41731 -0.0111984
29.4858 -2.41754 0.00738467
29.7441 -2.41706 0.0135033
30.0173 -2.41099 0.0168488
30.3101 -2.41259 0.00314994
30.6297 -2.40935 0.00590044
30.9905 -2.41318 -0.00269318
31.4301 -2.40708 0.00560134


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda2.0Nc1QuantumOneLoop/SigmaROneLoop.txt <==
-31.4301 -1.03648 -1.53688e-17
-30.9905 -1.03648 -1.53688e-17
-30.6297 -1.03648 -1.53688e-17
-30.3101 -1.03648 -1.53688e-17
-30.0173 -1.03648 -1.53688e-17
-29.7441 -1.03648 -1.53688e-17
-29.4858 -1.03648 -1.53688e-17
-29.2396 -1.03648 -1.53688e-17
-29.0035 -1.03648 -1.53688e-17
-28.7758 -1.03648 -1.53688e-17
-28.5554 -1.03648 -1.53688e-17
-28.3415 -1.03648 -1.53688e-17
-28.1333 -1.03648 -1.53688e-17
-27.9302 -1.03648 -1.53688e-17
-27.7317 -1.03648 -1.53688e-17
-27.5373 -1.03648 -1.53688e-17
-27.3468 -1.03648 -1.53688e-17
-27.1598 -1.03648 -1.53688e-17
-26.9761 -1.03648 -1.53688e-17
-26.7954 -1.03648 -1.53688e-17
-26.6174 -1.03648 -1.53688e-17
-26.4421 -1.03648 -1.53688e-17
-26.2693 -1.03648 -1.53688e-17
-26.0988 -1.03648 -1.53688e-17
-25.9304 -1.03648 -1.53688e-17
-25.7641 -1.03648 -1.53688e-17
-25.5998 -1.03648 -1.53688e-17
-25.4373 -1.03648 -1.53688e-17
-25.2766 -1.03648 -1.53688e-17
-25.1175 -1.03648 -1.53688e-17
-24.9601 -1.03648 -1.53688e-17
-24.8041 -1.03648 -1.53688e-17
-24.6496 -1.03648 -1.53688e-17
-24.4966 -1.03648 -1.53688e-17
-24.3448 -1.03648 -1.53688e-17
-24.1944 -1.03648 -1.53688e-17
-24.0451 -1.03648 -1.53688e-17
-23.8971 -1.03648 -1.53688e-17
-23.7502 -1.03648 -1.53688e-17
-23.6044 -1.03648 -1.53688e-17
-23.4597 -1.03648 -1.53688e-17
-23.316 -1.03648 -1.53688e-17
-23.1733 -1.03648 -1.53688e-17
-23.0316 -1.03648 -1.53688e-17
-22.8908 -1.03648 -1.53688e-17
-22.7509 -1.03648 -1.53688e-17
-22.6118 -1.03648 -1.53688e-17
-22.4736 -1.03648 -1.53688e-17
-22.3363 -1.03648 -1.53688e-17
-22.1997 -1.03648 -1.53688e-17
-22.0639 -1.03648 -1.53688e-17
-21.9288 -1.03648 -1.53688e-17
-21.7945 -1.03648 -1.53688e-17
-21.6609 -1.03648 -1.53688e-17
-21.528 -1.03648 -1.53688e-17
-21.3958 -1.03648 -1.53688e-17
-21.2642 -1.03648 -1.53688e-17
-21.1332 -1.03648 -1.53688e-17
-21.0029 -1.03648 -1.53688e-17
-20.8732 -1.03648 -1.53688e-17
-20.7441 -1.03648 -1.53688e-17
-20.6156 -1.03648 -1.53688e-17
-20.4876 -1.03648 -1.53688e-17
-20.3602 -1.03648 -1.53688e-17
-20.2333 -1.03648 -1.53688e-17
-20.1069 -1.03648 -1.53688e-17
-19.9811 -1.03648 -1.53688e-17
-19.8557 -1.03648 -1.53688e-17
-19.7309 -1.03648 -1.53688e-17
-19.6065 -1.03648 -1.53688e-17
-19.4826 -1.03648 -1.53688e-17
-19.3592 -1.03648 -1.53688e-17
-19.2362 -1.03648 -1.53688e-17
-19.1137 -1.03648 -1.53688e-17
-18.9916 -1.03648 -1.53688e-17
-18.8699 -1.03648 -1.53688e-17
-18.7487 -1.03648 -1.53688e-17
-18.6278 -1.03648 -1.53688e-17
-18.5074 -1.03648 -1.53688e-17
-18.3873 -1.03648 -1.53688e-17
-18.2676 -1.03648 -1.53688e-17
-18.1483 -1.03648 -1.53688e-17
-18.0294 -1.03648 -1.53688e-17
-17.9108 -1.03648 -1.53688e-17
-17.7926 -1.03648 -1.53688e-17
-17.6748 -1.03648 -1.53688e-17
-17.5572 -1.03648 -1.53688e-17
-17.4401 -1.03648 -1.53688e-17
-17.3232 -1.03648 -1.53688e-17
-17.2067 -1.03648 -1.53688e-17
-17.0905 -1.03648 -1.53688e-17
-16.9746 -1.03648 -1.53688e-17
-16.859 -1.03648 -1.53688e-17
-16.7437 -1.03648 -1.53688e-17
-16.6288 -1.03648 -1.53688e-17
-16.5141 -1.03648 -1.53688e-17
-16.3997 -1.03648 -1.53688e-17
-16.2856 -1.03648 -1.53688e-17
-16.1717 -1.03648 -1.53688e-17
-16.0582 -1.03648 -1.53688e-17
-15.9449 -1.03648 -1.53688e-17
-15.8319 -1.03648 -1.53688e-17
-15.7191 -1.03648 -1.53688e-17
-15.6066 -1.03648 -1.53688e-17
-15.4943 -1.03648 -1.53688e-17
-15.3823 -1.03648 -1.53688e-17
-15.2705 -1.03648 -1.53688e-17
-15.159 -1.03648 -1.53688e-17
-15.0477 -1.03648 -1.53688e-17
-14.9367 -1.03648 -1.53688e-17
-14.8258 -1.03648 -1.53688e-17
-14.7152 -1.03648 -1.53688e-17
-14.6049 -1.03648 -1.53688e-17
-14.4947 -1.03648 -1.53688e-17
-14.3848 -1.03648 -1.53688e-17
-14.275 -1.03648 -1.53688e-17
-14.1655 -1.03648 -1.53688e-17
-14.0562 -1.03648 -1.53688e-17
-13.9471 -1.03648 -1.53688e-17
-13.8382 -1.03648 -1.53688e-17
-13.7294 -1.03648 -1.53688e-17
-13.6209 -1.03648 -1.53688e-17
-13.5126 -1.03648 -1.53688e-17
-13.4044 -1.03648 -1.53688e-17
-13.2965 -1.03648 -1.53688e-17
-13.1887 -1.03648 -1.53688e-17
-13.0811 -1.03648 -1.53688e-17
-12.9737 -1.03648 -1.53688e-17
-12.8664 -1.03648 -1.53688e-17
-12.7593 -1.03648 -1.53688e-17
-12.6524 -1.03648 -1.53688e-17
-12.5457 -1.03648 -1.53688e-17
-12.4391 -1.03648 -1.53688e-17
-12.3327 -1.03648 -1.53688e-17
-12.2265 -1.03648 -1.53688e-17
-12.1204 -1.03648 -1.53688e-17
-12.0144 -1.03648 -1.53688e-17
-11.9086 -1.03648 -1.53688e-17
-11.803 -1.03648 -1.53688e-17
-11.6975 -1.03648 -1.53688e-17
-11.5922 -1.03648 -1.53688e-17
-11.487 -1.03648 -1.53688e-17
-11.3819 -1.03648 -1.53688e-17
-11.277 -1.03648 -1.53688e-17
-11.1722 -1.03648 -1.53688e-17
-11.0676 -1.03648 -1.53688e-17
-10.9631 -1.03648 -1.53688e-17
-10.8587 -1.03648 -1.53688e-17
-10.7545 -1.03648 -1.53688e-17
-10.6503 -1.03648 -1.53688e-17
-10.5463 -1.03648 -1.53688e-17
-10.4425 -1.03648 -1.53688e-17
-10.3387 -1.03648 -1.53688e-17
-10.2351 -1.03648 -1.53688e-17
-10.1316 -1.03648 -1.53688e-17
-10.0282 -1.03648 -1.53688e-17
-9.92496 -1.03648 -1.53688e-17
-9.82181 -1.03648 -1.53688e-17
-9.71877 -1.03648 -1.53688e-17
-9.61583 -1.03648 -1.53688e-17
-9.51301 -1.03648 -1.53688e-17
-9.4103 -1.03648 -1.53688e-17
-9.30769 -1.03648 -1.53688e-17
-9.20518 -1.03648 -1.53688e-17
-9.10278 -1.03648 -1.53688e-17
-9.00048 -1.03648 -1.53688e-17
-8.89828 -1.03648 -1.53688e-17
-8.79618 -1.03648 -1.53688e-17
-8.69417 -1.03648 -1.53688e-17
-8.59226 -1.03648 -1.53688e-17
-8.49044 -1.03648 -1.53688e-17
-8.38872 -1.03648 -1.53688e-17
-8.28708 -1.03648 -1.53688e-17
-8.18554 -1.03648 -1.53688e-17
-8.08408 -1.03648 -1.53688e-17
-7.98271 -1.03648 -1.53688e-17
-7.88143 -1.03648 -1.53688e-17
-7.78023 -1.03648 -1.53688e-17
-7.67911 -1.03648 -1.53688e-17
-7.57807 -1.03648 -1.53688e-17
-7.47712 -1.03648 -1.53688e-17
-7.37624 -1.03648 -1.53688e-17
-7.27544 -1.03648 -1.53688e-17
-7.17471 -1.03648 -1.53688e-17
-7.07406 -1.03648 -1.53688e-17
-6.97348 -1.03648 -1.53688e-17
-6.87298 -1.03648 -1.53688e-17
-6.77254 -1.03648 -1.53688e-17
-6.67218 -1.03648 -1.53688e-17
-6.57188 -1.03648 -1.53688e-17
-6.47166 -1.03648 -1.53688e-17
-6.37149 -1.03648 -1.53688e-17
-6.2714 -1.03648 -1.53688e-17
-6.17136 -1.03648 -1.53688e-17
-6.07139 -1.03648 -1.53688e-17
-5.97148 -1.03648 -1.53688e-17
-5.87163 -1.03648 -1.53688e-17
-5.77184 -1.03648 -1.53688e-17
-5.67211 -1.03648 -1.53688e-17
-5.57243 -1.03648 -1.53688e-17
-5.47281 -1.03648 -1.53688e-17
-5.37325 -1.03648 -1.53688e-17
-5.27373 -1.03648 -1.53688e-17
-5.17427 -1.03648 -1.53688e-17
-5.07487 -1.03648 -1.53688e-17
-4.97551 -1.03648 -1.53688e-17
-4.8762 -1.03648 -1.53688e-17
-4.77694 -1.03648 -1.53688e-17
-4.67772 -1.03648 -1.53688e-17
-4.57855 -1.03648 -1.53688e-17
-4.47943 -1.03648 -1.53688e-17
-4.38035 -1.03648 -1.53688e-17
-4.28131 -1.03648 -1.53688e-17
-4.18232 -1.03648 -1.53688e-17
-4.08336 -1.03648 -1.53688e-17
-3.98445 -1.03648 -1.53688e-17
-3.88557 -1.03648 -1.53688e-17
-3.78673 -1.03648 -1.53688e-17
-3.68793 -1.03648 -1.53688e-17
-3.58916 -1.03648 -1.53688e-17
-3.49043 -1.03648 -1.53688e-17
-3.39173 -1.03648 -1.53688e-17
-3.29307 -1.03648 -1.53688e-17
-3.19443 -1.03648 -1.53688e-17
-3.09583 -1.03648 -1.53688e-17
-2.99725 -1.03648 -1.53688e-17
-2.89871 -1.03648 -1.53688e-17
-2.80019 -1.03648 -1.53688e-17
-2.7017 -1.03648 -1.53688e-17
-2.60323 -1.03648 -1.53688e-17
-2.50479 -1.03648 -1.53688e-17
-2.40638 -1.03648 -1.53688e-17
-2.30798 -1.03648 -1.53688e-17
-2.20961 -1.03648 -1.53688e-17
-2.11126 -1.03648 -1.53688e-17
-2.01293 -1.03648 -1.53688e-17
-1.91462 -1.03648 -1.53688e-17
-1.81632 -1.03648 -1.53688e-17
-1.71804 -1.03648 -1.53688e-17
-1.61978 -1.03648 -1.53688e-17
-1.52154 -1.03648 -1.53688e-17
-1.42331 -1.03648 -1.53688e-17
-1.32509 -1.03648 -1.53688e-17
-1.22689 -1.03648 -1.53688e-17
-1.12869 -1.03648 -1.53688e-17
-1.03051 -1.03648 -1.53688e-17
-0.932337 -1.03648 -1.53688e-17
-0.834173 -1.03648 -1.53688e-17
-0.736016 -1.03648 -1.53688e-17
-0.637867 -1.03648 -1.53688e-17
-0.539723 -1.03648 -1.53688e-17
-0.441585 -1.03648 -1.53688e-17
-0.343451 -1.03648 -1.53688e-17
-0.24532 -1.03648 -1.53688e-17
-0.147191 -1.03648 -1.53688e-17
-0.0490634 -1.03648 -1.53688e-17
0.0490634 -1.03648 -1.53688e-17
0.147191 -1.03648 -1.53688e-17
0.24532 -1.03648 -1.53688e-17
0.343451 -1.03648 -1.53688e-17
0.441585 -1.03648 -1.53688e-17
0.539723 -1.03648 -1.53688e-17
0.637867 -1.03648 -1.53688e-17
0.736016 -1.03648 -1.53688e-17
0.834173 -1.03648 -1.53688e-17
0.932337 -1.03648 -1.53688e-17
1.03051 -1.03648 -1.53688e-17
1.12869 -1.03648 -1.53688e-17
1.22689 -1.03648 -1.53688e-17
1.32509 -1.03648 -1.53688e-17
1.42331 -1.03648 -1.53688e-17
1.52154 -1.03648 -1.53688e-17
1.61978 -1.03648 -1.53688e-17
1.71804 -1.03648 -1.53688e-17
1.81632 -1.03648 -1.53688e-17
1.91462 -1.03648 -1.53688e-17
2.01293 -1.03648 -1.53688e-17
2.11126 -1.03648 -1.53688e-17
2.20961 -1.03648 -1.53688e-17
2.30798 -1.03648 -1.53688e-17
2.40638 -1.03648 -1.53688e-17
2.50479 -1.03648 -1.53688e-17
2.60323 -1.03648 -1.53688e-17
2.7017 -1.03648 -1.53688e-17
2.80019 -1.03648 -1.53688e-17
2.89871 -1.03648 -1.53688e-17
2.99725 -1.03648 -1.53688e-17
3.09583 -1.03648 -1.53688e-17
3.19443 -1.03648 -1.53688e-17
3.29307 -1.03648 -1.53688e-17
3.39173 -1.03648 -1.53688e-17
3.49043 -1.03648 -1.53688e-17
3.58916 -1.03648 -1.53688e-17
3.68793 -1.03648 -1.53688e-17
3.78673 -1.03648 -1.53688e-17
3.88557 -1.03648 -1.53688e-17
3.98445 -1.03648 -1.53688e-17
4.08336 -1.03648 -1.53688e-17
4.18232 -1.03648 -1.53688e-17
4.28131 -1.03648 -1.53688e-17
4.38035 -1.03648 -1.53688e-17
4.47943 -1.03648 -1.53688e-17
4.57855 -1.03648 -1.53688e-17
4.67772 -1.03648 -1.53688e-17
4.77694 -1.03648 -1.53688e-17
4.8762 -1.03648 -1.53688e-17
4.97551 -1.03648 -1.53688e-17
5.07487 -1.03648 -1.53688e-17
5.17427 -1.03648 -1.53688e-17
5.27373 -1.03648 -1.53688e-17
5.37325 -1.03648 -1.53688e-17
5.47281 -1.03648 -1.53688e-17
5.57243 -1.03648 -1.53688e-17
5.67211 -1.03648 -1.53688e-17
5.77184 -1.03648 -1.53688e-17
5.87163 -1.03648 -1.53688e-17
5.97148 -1.03648 -1.53688e-17
6.07139 -1.03648 -1.53688e-17
6.17136 -1.03648 -1.53688e-17
6.2714 -1.03648 -1.53688e-17
6.37149 -1.03648 -1.53688e-17
6.47166 -1.03648 -1.53688e-17
6.57188 -1.03648 -1.53688e-17
6.67218 -1.03648 -1.53688e-17
6.77254 -1.03648 -1.53688e-17
6.87298 -1.03648 -1.53688e-17
6.97348 -1.03648 -1.53688e-17
7.07406 -1.03648 -1.53688e-17
7.17471 -1.03648 -1.53688e-17
7.27544 -1.03648 -1.53688e-17
7.37624 -1.03648 -1.53688e-17
7.47712 -1.03648 -1.53688e-17
7.57807 -1.03648 -1.53688e-17
7.67911 -1.03648 -1.53688e-17
7.78023 -1.03648 -1.53688e-17
7.88143 -1.03648 -1.53688e-17
7.98271 -1.03648 -1.53688e-17
8.08408 -1.03648 -1.53688e-17
8.18554 -1.03648 -1.53688e-17
8.28708 -1.03648 -1.53688e-17
8.38872 -1.03648 -1.53688e-17
8.49044 -1.03648 -1.53688e-17
8.59226 -1.03648 -1.53688e-17
8.69417 -1.03648 -1.53688e-17
8.79618 -1.03648 -1.53688e-17
8.89828 -1.03648 -1.53688e-17
9.00048 -1.03648 -1.53688e-17
9.10278 -1.03648 -1.53688e-17
9.20518 -1.03648 -1.53688e-17
9.30769 -1.03648 -1.53688e-17
9.4103 -1.03648 -1.53688e-17
9.51301 -1.03648 -1.53688e-17
9.61583 -1.03648 -1.53688e-17
9.71877 -1.03648 -1.53688e-17
9.82181 -1.03648 -1.53688e-17
9.92496 -1.03648 -1.53688e-17
10.0282 -1.03648 -1.53688e-17
10.1316 -1.03648 -1.53688e-17
10.2351 -1.03648 -1.53688e-17
10.3387 -1.03648 -1.53688e-17
10.4425 -1.03648 -1.53688e-17
10.5463 -1.03648 -1.53688e-17
10.6503 -1.03648 -1.53688e-17
10.7545 -1.03648 -1.53688e-17
10.8587 -1.03648 -1.53688e-17
10.9631 -1.03648 -1.53688e-17
11.0676 -1.03648 -1.53688e-17
11.1722 -1.03648 -1.53688e-17
11.277 -1.03648 -1.53688e-17
11.3819 -1.03648 -1.53688e-17
11.487 -1.03648 -1.53688e-17
11.5922 -1.03648 -1.53688e-17
11.6975 -1.03648 -1.53688e-17
11.803 -1.03648 -1.53688e-17
11.9086 -1.03648 -1.53688e-17
12.0144 -1.03648 -1.53688e-17
12.1204 -1.03648 -1.53688e-17
12.2265 -1.03648 -1.53688e-17
12.3327 -1.03648 -1.53688e-17
12.4391 -1.03648 -1.53688e-17
12.5457 -1.03648 -1.53688e-17
12.6524 -1.03648 -1.53688e-17
12.7593 -1.03648 -1.53688e-17
12.8664 -1.03648 -1.53688e-17
12.9737 -1.03648 -1.53688e-17
13.0811 -1.03648 -1.53688e-17
13.1887 -1.03648 -1.53688e-17
13.2965 -1.03648 -1.53688e-17
13.4044 -1.03648 -1.53688e-17
13.5126 -1.03648 -1.53688e-17
13.6209 -1.03648 -1.53688e-17
13.7294 -1.03648 -1.53688e-17
13.8382 -1.03648 -1.53688e-17
13.9471 -1.03648 -1.53688e-17
14.0562 -1.03648 -1.53688e-17
14.1655 -1.03648 -1.53688e-17
14.275 -1.03648 -1.53688e-17
14.3848 -1.03648 -1.53688e-17
14.4947 -1.03648 -1.53688e-17
14.6049 -1.03648 -1.53688e-17
14.7152 -1.03648 -1.53688e-17
14.8258 -1.03648 -1.53688e-17
14.9367 -1.03648 -1.53688e-17
15.0477 -1.03648 -1.53688e-17
15.159 -1.03648 -1.53688e-17
15.2705 -1.03648 -1.53688e-17
15.3823 -1.03648 -1.53688e-17
15.4943 -1.03648 -1.53688e-17
15.6066 -1.03648 -1.53688e-17
15.7191 -1.03648 -1.53688e-17
15.8319 -1.03648 -1.53688e-17
15.9449 -1.03648 -1.53688e-17
16.0582 -1.03648 -1.53688e-17
16.1717 -1.03648 -1.53688e-17
16.2856 -1.03648 -1.53688e-17
16.3997 -1.03648 -1.53688e-17
16.5141 -1.03648 -1.53688e-17
16.6288 -1.03648 -1.53688e-17
16.7437 -1.03648 -1.53688e-17
16.859 -1.03648 -1.53688e-17
16.9746 -1.03648 -1.53688e-17
17.0905 -1.03648 -1.53688e-17
17.2067 -1.03648 -1.53688e-17
17.3232 -1.03648 -1.53688e-17
17.4401 -1.03648 -1.53688e-17
17.5572 -1.03648 -1.53688e-17
17.6748 -1.03648 -1.53688e-17
17.7926 -1.03648 -1.53688e-17
17.9108 -1.03648 -1.53688e-17
18.0294 -1.03648 -1.53688e-17
18.1483 -1.03648 -1.53688e-17
18.2676 -1.03648 -1.53688e-17
18.3873 -1.03648 -1.53688e-17
18.5074 -1.03648 -1.53688e-17
18.6278 -1.03648 -1.53688e-17
18.7487 -1.03648 -1.53688e-17
18.8699 -1.03648 -1.53688e-17
18.9916 -1.03648 -1.53688e-17
19.1137 -1.03648 -1.53688e-17
19.2362 -1.03648 -1.53688e-17
19.3592 -1.03648 -1.53688e-17
19.4826 -1.03648 -1.53688e-17
19.6065 -1.03648 -1.53688e-17
19.7309 -1.03648 -1.53688e-17
19.8557 -1.03648 -1.53688e-17
19.9811 -1.03648 -1.53688e-17
20.1069 -1.03648 -1.53688e-17
20.2333 -1.03648 -1.53688e-17
20.3602 -1.03648 -1.53688e-17
20.4876 -1.03648 -1.53688e-17
20.6156 -1.03648 -1.53688e-17
20.7441 -1.03648 -1.53688e-17
20.8732 -1.03648 -1.53688e-17
21.0029 -1.03648 -1.53688e-17
21.1332 -1.03648 -1.53688e-17
21.2642 -1.03648 -1.53688e-17
21.3958 -1.03648 -1.53688e-17
21.528 -1.03648 -1.53688e-17
21.6609 -1.03648 -1.53688e-17
21.7945 -1.03648 -1.53688e-17
21.9288 -1.03648 -1.53688e-17
22.0639 -1.03648 -1.53688e-17
22.1997 -1.03648 -1.53688e-17
22.3363 -1.03648 -1.53688e-17
22.4736 -1.03648 -1.53688e-17
22.6118 -1.03648 -1.53688e-17
22.7509 -1.03648 -1.53688e-17
22.8908 -1.03648 -1.53688e-17
23.0316 -1.03648 -1.53688e-17
23.1733 -1.03648 -1.53688e-17
23.316 -1.03648 -1.53688e-17
23.4597 -1.03648 -1.53688e-17
23.6044 -1.03648 -1.53688e-17
23.7502 -1.03648 -1.53688e-17
23.8971 -1.03648 -1.53688e-17
24.0451 -1.03648 -1.53688e-17
24.1944 -1.03648 -1.53688e-17
24.3448 -1.03648 -1.53688e-17
24.4966 -1.03648 -1.53688e-17
24.6496 -1.03648 -1.53688e-17
24.8041 -1.03648 -1.53688e-17
24.9601 -1.03648 -1.53688e-17
25.1175 -1.03648 -1.53688e-17
25.2766 -1.03648 -1.53688e-17
25.4373 -1.03648 -1.53688e-17
25.5998 -1.03648 -1.53688e-17
25.7641 -1.03648 -1.53688e-17
25.9304 -1.03648 -1.53688e-17
26.0988 -1.03648 -1.53688e-17
26.2693 -1.03648 -1.53688e-17
26.4421 -1.03648 -1.53688e-17
26.6174 -1.03648 -1.53688e-17
26.7954 -1.03648 -1.53688e-17
26.9761 -1.03648 -1.53688e-17
27.1598 -1.03648 -1.53688e-17
27.3468 -1.03648 -1.53688e-17
27.5373 -1.03648 -1.53688e-17
27.7317 -1.03648 -1.53688e-17
27.9302 -1.03648 -1.53688e-17
28.1333 -1.03648 -1.53688e-17
28.3415 -1.03648 -1.53688e-17
28.5554 -1.03648 -1.53688e-17
28.7758 -1.03648 -1.53688e-17
29.0035 -1.03648 -1.53688e-17
29.2396 -1.03648 -1.53688e-17
29.4858 -1.03648 -1.53688e-17
29.7441 -1.03648 -1.53688e-17
30.0173 -1.03648 -1.53688e-17
30.3101 -1.03648 -1.53688e-17
30.6297 -1.03648 -1.53688e-17
30.9905 -1.03648 -1.53688e-17
31.4301 -1.03648 -1.53688e-17


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda2.0Nc1QuantumOneLoop/SigmaRTwoLoop.txt <==
-31.4301 -2.40708 0.00560134
-30.9905 -2.41318 -0.00269318
-30.6297 -2.40935 0.00590044
-30.3101 -2.41259 0.00314994
-30.0173 -2.41099 0.0168488
-29.7441 -2.41706 0.0135033
-29.4858 -2.41754 0.00738467
-29.2396 -2.41731 -0.0111984
-29.0035 -2.41242 0.00203589
-28.7758 -2.41682 0.00428027
-28.5554 -2.4157 -0.00134784
-28.3415 -2.4147 -0.00421075
-28.1333 -2.41506 0.00738377
-27.9302 -2.41675 -0.00618123
-27.7317 -2.41349 0.00285261
-27.5373 -2.41705 0.000368985
-27.3468 -2.41451 -0.00163215
-27.1598 -2.41565 0.00096724
-26.9761 -2.41577 0.00103202
-26.7954 -2.41521 -0.00314284
-26.6174 -2.4156 0.00463966
-26.4421 -2.41603 -0.0050231
-26.2693 -2.41476 0.00443312
-26.0988 -2.41687 -0.00314847
-25.9304 -2.41443 0.0016883
-25.7641 -2.41693 -0.000419218
-25.5998 -2.41489 -0.000349099
-25.4373 -2.41641 0.000542104
-25.2766 -2.41564 -0.000189773
-25.1175 -2.41589 -0.000542755
-24.9601 -2.41614 0.0014587
-24.8041 -2.4158 -0.00235997
-24.6496 -2.41617 0.00307782
-24.4966 -2.41614 -0.00352238
-24.3448 -2.41588 0.00363586
-24.1944 -2.41667 -0.00345845
-24.0451 -2.41555 0.00302203
-23.8971 -2.4171 -0.00244416
-23.7502 -2.41542 0.00178244
-23.6044 -2.41729 -0.00116617
-23.4597 -2.41556 0.000623684
-23.316 -2.41722 -0.00025429
-23.1733 -2.41592 3.27467e-05
-23.0316 -2.41701 -1.85626e-05
-22.8908 -2.41635 0.000136755
-22.7509 -2.41679 -0.000419638
-22.6118 -2.41674 0.00076147
-22.4736 -2.41668 -0.00118831
-22.3363 -2.41698 0.00158469
-22.1997 -2.41673 -0.00198878
-22.0639 -2.41707 0.00229037
-21.9288 -2.41694 -0.00255021
-21.7945 -2.41703 0.00266968
-21.6609 -2.41725 -0.00273431
-21.528 -2.41693 0.00265592
-21.3958 -2.41759 -0.00254108
-21.2642 -2.41683 0.00230647
-21.1332 -2.41791 -0.00207316
-21.0029 -2.41679 0.00175573
-20.8732 -2.41815 -0.00148315
-20.7441 -2.41685 0.0011618
-20.6156 -2.41829 -0.000923626
-20.4876 -2.41702 0.000662753
-20.3602 -2.41835 -0.000511499
-20.2333 -2.41726 0.000349982
-20.1069 -2.41834 -0.000310503
-19.9811 -2.41757 0.00025932
-19.8557 -2.41831 -0.000329982
-19.7309 -2.41789 0.000376267
-19.6065 -2.41828 -0.000535171
-19.4826 -2.4182 0.000649912
-19.3592 -2.41828 -0.000863403
-19.2362 -2.41848 0.00101017
-19.1137 -2.41834 -0.00124131
-18.9916 -2.4187 0.0013841
-18.8699 -2.41846 -0.00159958
-18.7487 -2.41887 0.00170861
-18.6278 -2.41865 -0.00188337
-18.5074 -2.41899 0.00193846
-18.3873 -2.41889 -0.00205787
-18.2676 -2.41908 0.00204953
-18.1483 -2.41917 -0.00210942
-18.0294 -2.41914 0.00203807
-17.9108 -2.41948 -0.00204336
-17.7926 -2.4192 0.00191731
-17.6748 -2.4198 -0.00187957
-17.5572 -2.41927 0.00171246
-17.4401 -2.42011 -0.00164721
-17.3232 -2.41937 0.00145527
-17.2067 -2.4204 -0.0013794
-17.0905 -2.41951 0.00117901
-16.9746 -2.42066 -0.00110854
-16.859 -2.41969 0.000914326
-16.7437 -2.4209 -0.00086282
-16.6288 -2.41992 0.000686346
-16.5141 -2.42111 -0.000663904
-16.3997 -2.42019 0.000512974
-16.2856 -2.42129 -0.00052583
-16.1717 -2.42049 0.000404337
-16.0582 -2.42146 -0.000454939
-15.9449 -2.42083 0.000363138
-15.8319 -2.42162 -0.00045059
-15.7191 -2.4212 0.000385668
-15.6066 -2.42179 -0.000506398
-15.4943 -2.42158 0.000463213
-15.3823 -2.42196 -0.00061176
-15.2705 -2.42196 0.000583643
-15.159 -2.42215 -0.000753454
-15.0477 -2.42235 0.000732974
-14.9367 -2.42236 -0.000917144
-14.8258 -2.42274 0.000896791
-14.7152 -2.42261 -0.00108868
-14.6049 -2.42313 0.00106142
-14.4947 -2.42289 -0.00125515
-14.3848 -2.4235 0.00121482
-14.275 -2.42321 -0.0014056
-14.1655 -2.42387 0.00134719
-14.0562 -2.42356 -0.00153152
-13.9471 -2.42424 0.00145126
-13.8382 -2.42396 -0.001627
-13.7294 -2.4246 0.00152242
-13.6209 -2.42439 -0.00168877
-13.5126 -2.42496 0.00155857
-13.4044 -2.42485 -0.00171595
-13.2965 -2.42533 0.00155988
-13.1887 -2.42535 -0.00170977
-13.0811 -2.42571 0.00152844
-12.9737 -2.42588 -0.0016732
-12.8664 -2.4261 0.00146783
-12.7593 -2.42644 -0.00161048
-12.6524 -2.42652 0.00138274
-12.5457 -2.42702 -0.00152676
-12.4391 -2.42696 0.00127852
-12.3327 -2.42763 -0.00142768
-12.2265 -2.42743 0.0011608
-12.1204 -2.42826 -0.00131902
-12.0144 -2.42794 0.00103523
-11.9086 -2.42891 -0.00120638
-11.803 -2.4285 0.000907121
-11.6975 -2.42959 -0.00109502
-11.5922 -2.4291 0.000781314
-11.487 -2.43029 -0.000989592
-11.3819 -2.42974 0.000661989
-11.277 -2.43102 -0.000894096
-11.1722 -2.43045 0.00055259
-11.0676 -2.43178 -0.000811775
-10.9631 -2.4312 0.000455771
-10.8587 -2.43256 -0.00074511
-10.7545 -2.43203 0.0003734
-10.6503 -2.43339 -0.000695837
-10.5463 -2.43291 0.000306582
-10.4425 -2.43426 -0.000664993
-10.3387 -2.43386 0.000255715
-10.2351 -2.43517 -0.000652989
-10.1316 -2.43489 0.000220562
-10.0282 -2.43614 -0.000659696
-9.92496 -2.43599 0.000200328
-9.82181 -2.43717 -0.000684535
-9.71877 -2.43718 0.00019375
-9.61583 -2.43828 -0.00072658
-9.51301 -2.43845 0.000199179
-9.4103 -2.43946 -0.000784656
-9.30769 -2.43982 0.000214657
-9.20518 -2.44073 -0.000857435
-9.10278 -2.4413 0.000237994
-9.00048 -2.4421 -0.000943528
-8.89828 -2.44288 0.000266821
-8.79618 -2.44358 -0.00104157
-8.69417 -2.44459 0.000298646
-8.59226 -2.44519 -0.00115031
-8.49044 -2.44644 0.000330876
-8.38872 -2.44695 -0.00126866
-8.28708 -2.44844 0.00036084
-8.18554 -2.44887 -0.00139583
-8.08408 -2.45061 0.000385781
-7.98271 -2.45098 -0.00153132
-7.88143 -2.45297 0.000402831
-7.78023 -2.45329 -0.00167508
-7.67911 -2.45554 0.000408965
-7.57807 -2.45584 -0.00182756
-7.47712 -2.45837 0.000400912
-7.37624 -2.45867 -0.00198985
-7.27544 -2.46147 0.000375042
-7.17471 -2.4618 -0.0021638
-7.07406 -2.4649 0.000327188
-6.97348 -2.4653 -0.00235223
-6.87298 -2.46871 0.000252399
-6.77254 -2.46921 -0.00255923
-6.67218 -2.47296 0.0001446
-6.57188 -2.47362 -0.00279052
-6.47166 -2.47773 -3.92013e-06
-6.37149 -2.47859 -0.00305403
-6.2714 -2.48312 -0.000203227
-6.17136 -2.48426 -0.00336077
-6.07139 -2.48925 -0.000466829
-5.97148 -2.49074 -0.00372609
-5.87163 -2.49628 -0.000813328
-5.77184 -2.49823 -0.00417171
-5.67211 -2.50441 -0.00126899
-5.57243 -2.50695 -0.0047289
-5.47281 -2.51391 -0.00187189
-5.37325 -2.5172 -0.0054437
-5.27373 -2.52513 -0.00267879
-5.17427 -2.52942 -0.00638583
-5.07487 -2.53858 -0.00377702
-4.97551 -2.54417 -0.00766437
-4.8762 -2.55495 -0.00530594
-4.77694 -2.5623 -0.00945685
-4.67772 -2.57527 -0.00749762
-4.57855 -2.58505 -0.0120661
-4.47943 -2.60107 -0.0107591
-4.38035 -2.61436 -0.0160392
-4.28131 -2.63484 -0.0158514
-4.18232 -2.65339 -0.0224391
-4.08336 -2.68072 -0.0243176
-3.98445 -2.70766 -0.0335297
-3.88557 -2.74629 -0.0396382
-3.78673 -2.78767 -0.0547707
-3.68793 -2.84667 -0.0708925
-3.58916 -2.91556 -0.101818
-3.49043 -3.01557 -0.147292
-3.39173 -3.14276 -0.232671
-3.29307 -3.32975 -0.397526
-3.19443 -3.54656 -0.756088
-3.09583 -3.59894 -1.56936
-2.99725 -2.59999 -1.96156
-2.89871 -1.65211 -1.45741
-2.80019 -1.47674 -0.870249
-2.7017 -1.58385 -0.529692
-2.60323 -1.71005 -0.359243
-2.50479 -1.8127 -0.260059
-2.40638 -1.89336 -0.206111
-2.30798 -1.95716 -0.167019
-2.20961 -2.00882 -0.146738
-2.11126 -2.05226 -0.1285
-2.01293 -2.08934 -0.122034
-1.91462 -2.12299 -0.114222
-1.81632 -2.15367 -0.116281
-1.71804 -2.18424 -0.116937
-1.61978 -2.21479 -0.128424
-1.52154 -2.24884 -0.141954
-1.42331 -2.28703 -0.173087
-1.32509 -2.33392 -0.221465
-1.22689 -2.38766 -0.319964
-1.12869 -2.43855 -0.492422
-1.03051 -2.74288 -0.502605
-0.932337 -2.21746 -0.305669
-0.834173 -1.87114 -0.180191
-0.736016 -1.87867 -0.0823294
-0.637867 -1.9179 -0.0424476
-0.539723 -1.95183 -0.02054
-0.441585 -1.97632 -0.0132448
-0.343451 -1.99415 -0.0056026
-0.24532 -2.00597 -0.00502379
-0.147191 -2.01356 -0.000724958
-0.0490634 -2.01709 -0.00180208
0.0490634 -2.01709 0.00180208
0.147191 -2.01356 0.000724958
0.24532 -2.00597 0.00502379
0.343451 -1.99415 0.0056026
0.441585 -1.97632 0.0132448
0.539723 -1.95183 0.02054
0.637867 -1.9179 0.0424476
0.736016 -1.87867 0.0823294
0.834173 -1.87114 0.180191
0.932337 -2.21746 0.305669
1.03051 -2.74288 0.502605
1.12869 -2.43855 0.492422
1.22689 -2.38766 0.319964
1.32509 -2.33392 0.221465
1.42331 -2.28703 0.173087
1.52154 -2.24884 0.141954
1.61978 -2.21479 0.128424
1.71804 -2.18424 0.116937
1.81632 -2.15367 0.116281
1.91462 -2.12299 0.114222
2.01293 -2.08934 0.122034
2.11126 -2.05226 0.1285
2.20961 -2.00882 0.146738
2.30798 -1.95716 0.167019
2.40638 -1.89336 0.206111
2.50479 -1.8127 0.260059
2.60323 -1.71005 0.359243
2.7017 -1.58385 0.529692
2.80019 -1.47674 0.870249
2.89871 -1.65211 1.45741
2.99725 -2.59999 1.96156
3.09583 -3.59894 1.56936
3.19443 -3.54656 0.756088
3.29307 -3.32975 0.397526
3.39173 -3.14276 0.232671
3.49043 -3.01557 0.147292
3.58916 -2.91556 0.101818
3.68793 -2.84667 0.0708925
3.78673 -2.78767 0.0547707
3.88557 -2.74629 0.0396382
3.98445 -2.70766 0.0335297
4.08336 -2.68072 0.0243176
4.18232 -2.65339 0.0224391
4.28131 -2.63484 0.0158514
4.38035 -2.61436 0.0160392
4.47943 -2.60107 0.0107591
4.57855 -2.58505 0.0120661
4.67772 -2.57527 0.00749762
4.77694 -2.5623 0.00945685
4.8762 -2.55495 0.00530594
4.97551 -2.54417 0.00766437
5.07487 -2.53858 0.00377702
5.17427 -2.52942 0.00638583
5.27373 -2.52513 0.00267879
5.37325 -2.5172 0.0054437
5.47281 -2.51391 0.00187189
5.57243 -2.50695 0.0047289
5.67211 -2.50441 0.00126899
5.77184 -2.49823 0.00417171
5.87163 -2.49628 0.000813328
5.97148 -2.49074 0.00372609
6.07139 -2.48925 0.000466829
6.17136 -2.48426 0.00336077
6.2714 -2.48312 0.000203227
6.37149 -2.47859 0.00305403
6.47166 -2.47773 3.92013e-06
6.57188 -2.47362 0.00279052
6.67218 -2.47296 -0.0001446
6.77254 -2.46921 0.00255923
6.87298 -2.46871 -0.000252399
6.97348 -2.4653 0.00235223
7.07406 -2.4649 -0.000327188
7.17471 -2.4618 0.0021638
7.27544 -2.46147 -0.000375042
7.37624 -2.45867 0.00198985
7.47712 -2.45837 -0.000400912
7.57807 -2.45584 0.00182756
7.67911 -2.45554 -0.000408965
7.78023 -2.45329 0.00167508
7.88143 -2.45297 -0.000402831
7.98271 -2.45098 0.00153132
8.08408 -2.45061 -0.000385781
8.18554 -2.44887 0.00139583
8.28708 -2.44844 -0.00036084
8.38872 -2.44695 0.00126866
8.49044 -2.44644 -0.000330876
8.59226 -2.44519 0.00115031
8.69417 -2.44459 -0.000298646
8.79618 -2.44358 0.00104157
8.89828 -2.44288 -0.000266821
9.00048 -2.4421 0.000943528
9.10278 -2.4413 -0.000237994
9.20518 -2.44073 0.000857435
9.30769 -2.43982 -0.000214657
9.4103 -2.43946 0.000784656
9.51301 -2.43845 -0.000199179
9.61583 -2.43828 0.00072658
9.71877 -2.43718 -0.00019375
9.82181 -2.43717 0.000684535
9.92496 -2.43599 -0.000200328
10.0282 -2.43614 0.000659696
10.1316 -2.43489 -0.000220562
10.2351 -2.43517 0.000652989
10.3387 -2.43386 -0.000255715
10.4425 -2.43426 0.000664993
10.5463 -2.43291 -0.000306582
10.6503 -2.43339 0.000695837
10.7545 -2.43203 -0.0003734
10.8587 -2.43256 0.00074511
10.9631 -2.4312 -0.000455771
11.0676 -2.43178 0.000811775
11.1722 -2.43045 -0.00055259
11.277 -2.43102 0.000894096
11.3819 -2.42974 -0.000661989
11.487 -2.43029 0.000989592
11.5922 -2.4291 -0.000781314
11.6975 -2.42959 0.00109502
11.803 -2.4285 -0.000907121
11.9086 -2.42891 0.00120638
12.0144 -2.42794 -0.00103523
12.1204 -2.42826 0.00131902
12.2265 -2.42743 -0.0011608
12.3327 -2.42763 0.00142768
12.4391 -2.42696 -0.00127852
12.5457 -2.42702 0.00152676
12.6524 -2.42652 -0.00138274
12.7593 -2.42644 0.00161048
12.8664 -2.4261 -0.00146783
12.9737 -2.42588 0.0016732
13.0811 -2.42571 -0.00152844
13.1887 -2.42535 0.00170977
13.2965 -2.42533 -0.00155988
13.4044 -2.42485 0.00171595
13.5126 -2.42496 -0.00155857
13.6209 -2.42439 0.00168877
13.7294 -2.4246 -0.00152242
13.8382 -2.42396 0.001627
13.9471 -2.42424 -0.00145126
14.0562 -2.42356 0.00153152
14.1655 -2.42387 -0.00134719
14.275 -2.42321 0.0014056
14.3848 -2.4235 -0.00121482
14.4947 -2.42289 0.00125515
14.6049 -2.42313 -0.00106142
14.7152 -2.42261 0.00108868
14.8258 -2.42274 -0.000896791
14.9367 -2.42236 0.000917144
15.0477 -2.42235 -0.000732974
15.159 -2.42215 0.000753454
15.2705 -2.42196 -0.000583643
15.3823 -2.42196 0.00061176
15.4943 -2.42158 -0.000463213
15.6066 -2.42179 0.000506398
15.7191 -2.4212 -0.000385668
15.8319 -2.42162 0.00045059
15.9449 -2.42083 -0.000363138
16.0582 -2.42146 0.000454939
16.1717 -2.42049 -0.000404337
16.2856 -2.42129 0.00052583
16.3997 -2.42019 -0.000512974
16.5141 -2.42111 0.000663904
16.6288 -2.41992 -0.000686346
16.7437 -2.4209 0.00086282
16.859 -2.41969 -0.000914326
16.9746 -2.42066 0.00110854
17.0905 -2.41951 -0.00117901
17.2067 -2.4204 0.0013794
17.3232 -2.41937 -0.00145527
17.4401 -2.42011 0.00164721
17.5572 -2.41927 -0.00171246
17.6748 -2.4198 0.00187957
17.7926 -2.4192 -0.00191731
17.9108 -2.41948 0.00204336
18.0294 -2.41914 -0.00203807
18.1483 -2.41917 0.00210942
18.2676 -2.41908 -0.00204953
18.3873 -2.41889 0.00205787
18.5074 -2.41899 -0.00193846
18.6278 -2.41865 0.00188337
18.7487 -2.41887 -0.00170861
18.8699 -2.41846 0.00159958
18.9916 -2.4187 -0.0013841
19.1137 -2.41834 0.00124131
19.2362 -2.41848 -0.00101017
19.3592 -2.41828 0.000863403
19.4826 -2.4182 -0.000649912
19.6065 -2.41828 0.000535171
19.7309 -2.41789 -0.000376267
19.8557 -2.41831 0.000329982
19.9811 -2.41757 -0.00025932
20.1069 -2.41834 0.000310503
20.2333 -2.41726 -0.000349982
20.3602 -2.41835 0.000511499
20.4876 -2.41702 -0.000662753
20.6156 -2.41829 0.000923626
20.7441 -2.41685 -0.0011618
20.8732 -2.41815 0.00148315
21.0029 -2.41679 -0.00175573
21.1332 -2.41791 0.00207316
21.2642 -2.41683 -0.00230647
21.3958 -2.41759 0.00254108
21.528 -2.41693 -0.00265592
21.6609 -2.41725 0.00273431
21.7945 -2.41703 -0.00266968
21.9288 -2.41694 0.00255021
22.0639 -2.41707 -0.00229037
22.1997 -2.41673 0.00198878
22.3363 -2.41698 -0.00158469
22.4736 -2.41668 0.00118831
22.6118 -2.41674 -0.00076147
22.7509 -2.41679 0.000419638
22.8908 -2.41635 -0.000136755
23.0316 -2.41701 1.85626e-05
23.1733 -2.41592 -3.27467e-05
23.316 -2.41722 0.00025429
23.4597 -2.41556 -0.000623684
23.6044 -2.41729 0.00116617
23.7502 -2.41542 -0.00178244
23.8971 -2.4171 0.00244416
24.0451 -2.41555 -0.00302203
24.1944 -2.41667 0.00345845
24.3448 -2.41588 -0.00363586
24.4966 -2.41614 0.00352238
24.6496 -2.41617 -0.00307782
24.8041 -2.4158 0.00235997
24.9601 -2.41614 -0.0014587
25.1175 -2.41589 0.000542755
25.2766 -2.41564 0.000189773
25.4373 -2.41641 -0.000542104
25.5998 -2.41489 0.000349099
25.7641 -2.41693 0.000419218
25.9304 -2.41443 -0.0016883
26.0988 -2.41687 0.00314847
26.2693 -2.41476 -0.00443312
26.4421 -2.41603 0.0050231
26.6174 -2.4156 -0.00463966
26.7954 -2.41521 0.00314284
26.9761 -2.41577 -0.00103202
27.1598 -2.41565 -0.00096724
27.3468 -2.41451 0.00163215
27.5373 -2.41705 -0.000368985
27.7317 -2.41349 -0.00285261
27.9302 -2.41675 0.00618123
28.1333 -2.41506 -0.00738377
28.3415 -2.4147 0.00421075
28.5554 -2.4157 0.00134784
28.7758 -2.41682 -0.00428027
29.0035 -2.41242 -0.00203589
29.2396 -2.41731 0.0111984
29.4858 -2.41754 -0.00738467
29.7441 -2.41706 -0.0135033
30.0173 -2.41099 -0.0168488
30.3101 -2.41259 -0.00314994
30.6297 -2.40935 -0.00590044
30.9905 -2.41318 0.00269318
31.4301 -2.40708 -0.00560134


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda2.0Nc1QuantumOneLoop/iFpOneLoop.txt <==
-31.4301 1.10202e-24 3.23407e-06
-30.9905 -8.80506e-25 3.37406e-06
-30.6297 2.07938e-24 3.49507e-06
-30.3101 -6.32905e-25 3.60713e-06
-30.0173 2.69787e-25 3.71401e-06
-29.7441 -1.62637e-24 3.81764e-06
-29.4858 -1.52987e-25 3.91916e-06
-29.2396 6.27602e-26 4.0193e-06
-29.0035 -8.26788e-25 4.11861e-06
-28.7758 3.03072e-25 4.21747e-06
-28.5554 1.26855e-24 4.31619e-06
-28.3415 1.53538e-24 4.41499e-06
-28.1333 1.41631e-24 4.51409e-06
-27.9302 9.92485e-25 4.61363e-06
-27.7317 1.23523e-24 4.71378e-06
-27.5373 -2.03948e-24 4.81464e-06
-27.3468 2.0056e-24 4.91634e-06
-27.1598 5.49909e-25 5.01896e-06
-26.9761 -4.21918e-24 5.12261e-06
-26.7954 9.81596e-25 5.22736e-06
-26.6174 2.10234e-24 5.33329e-06
-26.4421 1.54671e-24 5.44048e-06
-26.2693 -2.15703e-25 5.54901e-06
-26.0988 1.27962e-24 5.65893e-06
-25.9304 5.2653e-25 5.77031e-06
-25.7641 1.68624e-24 5.88323e-06
-25.5998 -1.11113e-24 5.99773e-06
-25.4373 7.838e-24 6.11389e-06
-25.2766 4.14097e-24 6.23177e-06
-25.1175 1.85884e-24 6.35143e-06
-24.9601 1.02543e-23 6.47292e-06
-24.8041 -9.71898e-24 6.59632e-06
-24.6496 -1.68441e-24 6.72167e-06
-24.4966 -1.56339e-25 6.84905e-06
-24.3448 -1.56693e-24 6.97852e-06
-24.1944 -1.53798e-24 7.11013e-06
-24.0451 -6.13838e-25 7.24395e-06
-23.8971 1.2336e-23 7.38006e-06
-23.7502 -1.3203e-24 7.5185e-06
-23.6044 4.96584e-24 7.65936e-06
-23.4597 -3.11293e-24 7.80269e-06
-23.316 -6.83328e-24 7.94856e-06
-23.1733 6.56791e-24 8.09706e-06
-23.0316 -3.0706e-24 8.24825e-06
-22.8908 5.56151e-24 8.40219e-06
-22.7509 2.30922e-24 8.55898e-06
-22.6118 1.31937e-24 8.71868e-06
-22.4736 9.38995e-25 8.88138e-06
-22.3363 -1.14698e-23 9.04716e-06
-22.1997 -2.22484e-24 9.21609e-06
-22.0639 6.48991e-24 9.38827e-06
-21.9288 2.22506e-24 9.56378e-06
-21.7945 -2.12012e-24 9.74272e-06
-21.6609 7.83586e-24 9.92517e-06
-21.528 -7.33427e-24 1.01112e-05
-21.3958 2.36464e-23 1.0301e-05
-21.2642 1.03906e-23 1.04946e-05
-21.1332 -1.33835e-23 1.06921e-05
-21.0029 -2.10495e-24 1.08936e-05
-20.8732 -1.0228e-24 1.10992e-05
-20.7441 -2.14836e-23 1.13091e-05
-20.6156 2.38264e-23 1.15233e-05
-20.4876 -2.18863e-24 1.1742e-05
-20.3602 1.71374e-23 1.19653e-05
-20.2333 7.9223e-24 1.21933e-05
-20.1069 2.78775e-24 1.24262e-05
-19.9811 1.03672e-23 1.26641e-05
-19.8557 -1.62986e-23 1.29071e-05
-19.7309 1.47187e-23 1.31554e-05
-19.6065 8.17215e-24 1.34091e-05
-19.4826 5.25923e-25 1.36684e-05
-19.3592 -8.90661e-24 1.39334e-05
-19.2362 -2.70636e-24 1.42044e-05
-19.1137 1.31173e-23 1.44814e-05
-18.9916 -7.75507e-24 1.47646e-05
-18.8699 1.52357e-23 1.50543e-05
-18.7487 3.51869e-24 1.53505e-05
-18.6278 -1.51566e-24 1.56536e-05
-18.5074 1.15195e-25 1.59637e-05
-18.3873 2.05643e-23 1.6281e-05
-18.2676 -4.50904e-24 1.66057e-05
-18.1483 -5.21919e-24 1.69381e-05
-18.0294 -2.55502e-24 1.72784e-05
-17.9108 8.40389e-24 1.76267e-05
-17.7926 -1.19678e-24 1.79834e-05
-17.6748 -7.38541e-24 1.83488e-05
-17.5572 -3.04876e-24 1.8723e-05
-17.4401 2.09623e-24 1.91063e-05
-17.3232 -1.5469e-23 1.94991e-05
-17.2067 1.45355e-23 1.99016e-05
-17.0905 1.45027e-23 2.03141e-05
-16.9746 -9.53458e-24 2.0737e-05
-16.859 9.31924e-25 2.11706e-05
-16.7437 1.05184e-25 2.16152e-05
-16.6288 -2.54225e-24 2.20711e-05
-16.5141 4.83322e-24 2.25388e-05
-16.3997 3.39495e-24 2.30186e-05
-16.2856 -2.10884e-23 2.35109e-05
-16.1717 -3.42383e-24 2.40161e-05
-16.0582 -4.44604e-24 2.45347e-05
-15.9449 -1.23005e-23 2.50671e-05
-15.8319 -1.61286e-24 2.56137e-05
-15.7191 -2.4982e-23 2.61751e-05
-15.6066 -4.17289e-23 2.67517e-05
-15.4943 -1.08319e-23 2.73441e-05
-15.3823 -8.91941e-24 2.79528e-05
-15.2705 2.38788e-23 2.85783e-05
-15.159 -2.02214e-23 2.92213e-05
-15.0477 2.07916e-24 2.98824e-05
-14.9367 -3.83152e-24 3.05621e-05
-14.8258 -2.70379e-23 3.12613e-05
-14.7152 -1.61153e-23 3.19805e-05
-14.6049 2.49823e-23 3.27205e-05
-14.4947 -9.03456e-23 3.3482e-05
-14.3848 -6.55693e-23 3.42659e-05
-14.275 1.68836e-23 3.50729e-05
-14.1655 -1.16436e-23 3.5904e-05
-14.0562 1.11674e-24 3.67599e-05
-13.9471 1.42122e-23 3.76418e-05
-13.8382 -1.83862e-22 3.85504e-05
-13.7294 -1.0554e-24 3.9487e-05
-13.6209 3.23861e-24 4.04525e-05
-13.5126 -4.11118e-23 4.1448e-05
-13.4044 -7.96468e-23 4.24749e-05
-13.2965 -2.27787e-23 4.35342e-05
-13.1887 5.19529e-23 4.46272e-05
-13.0811 3.65579e-23 4.57554e-05
-12.9737 3.12011e-23 4.69202e-05
-12.8664 -1.18564e-23 4.8123e-05
-12.7593 -9.86156e-23 4.93655e-05
-12.6524 1.97587e-22 5.06492e-05
-12.5457 -5.66327e-23 5.19758e-05
-12.4391 -3.87646e-23 5.33473e-05
-12.3327 -9.54039e-23 5.47655e-05
-12.2265 2.89672e-23 5.62323e-05
-12.1204 -1.33883e-23 5.775e-05
-12.0144 -4.37686e-24 5.93208e-05
-11.9086 -5.11429e-23 6.09469e-05
-11.803 -1.85766e-22 6.26308e-05
-11.6975 -2.65379e-22 6.43752e-05
-11.5922 -6.40482e-23 6.61827e-05
-11.487 2.14847e-22 6.80563e-05
-11.3819 -5.76658e-24 6.9999e-05
-11.277 2.92947e-23 7.2014e-05
-11.1722 -2.91078e-22 7.41047e-05
-11.0676 -1.89751e-22 7.62747e-05
-10.9631 8.61079e-23 7.85279e-05
-10.8587 -4.22041e-22 8.08682e-05
-10.7545 3.81499e-22 8.32999e-05
-10.6503 1.56045e-22 8.58275e-05
-10.5463 2.45412e-22 8.84559e-05
-10.4425 3.93556e-22 9.119e-05
-10.3387 -4.39405e-22 9.40353e-05
-10.2351 2.83795e-22 9.69976e-05
-10.1316 2.6288e-22 0.000100083
-10.0282 4.1958e-23 0.000103298
-9.92496 3.6361e-22 0.000106649
-9.82181 1.0217e-22 0.000110143
-9.71877 9.89868e-25 0.00011379
-9.61583 -1.68573e-22 0.000117596
-9.51301 -4.40461e-22 0.000121571
-9.4103 5.72007e-22 0.000125724
-9.30769 -6.60072e-22 0.000130066
-9.20518 -4.34306e-22 0.000134607
-9.10278 -2.35324e-22 0.000139358
-9.00048 1.97405e-22 0.000144334
-8.89828 7.07544e-22 0.000149546
-8.79618 -6.71813e-22 0.000155009
-8.69417 3.34158e-22 0.000160739
-8.59226 3.52134e-22 0.000166753
-8.49044 3.11163e-22 0.000173067
-8.38872 -7.94612e-22 0.000179702
-8.28708 -1.00054e-22 0.000186678
-8.18554 -5.33689e-22 0.000194017
-8.08408 5.99223e-22 0.000201745
-7.98271 1.63945e-22 0.000209886
-7.88143 1.16283e-22 0.00021847
-7.78023 6.69766e-23 0.000227528
-7.67911 -3.31047e-23 0.000237092
-7.57807 1.72658e-21 0.0002472
-7.47712 -2.92389e-23 0.000257891
-7.37624 2.19022e-21 0.000269208
-7.27544 -3.12243e-22 0.000281199
-7.17471 2.51447e-21 0.000293915
-7.07406 1.94966e-23 0.000307413
-6.97348 1.59015e-21 0.000321755
-6.87298 1.37664e-21 0.000337009
-6.77254 -6.3855e-22 0.00035325
-6.67218 1.44984e-22 0.000370561
-6.57188 -1.74151e-21 0.000389034
-6.47166 -3.62592e-22 0.000408769
-6.37149 7.42826e-22 0.000429879
-6.2714 -2.50432e-21 0.000452487
-6.17136 -2.90123e-21 0.000476734
-6.07139 -2.87594e-21 0.000502772
-5.97148 -4.15223e-22 0.000530775
-5.87163 3.91523e-21 0.000560937
-5.77184 2.55309e-23 0.000593475
-5.67211 5.96892e-23 0.000628635
-5.57243 1.97943e-21 0.000666693
-5.47281 -1.23421e-20 0.000707962
-5.37325 -1.01533e-21 0.0007528
-5.27373 3.44477e-22 0.000801611
-5.17427 5.39185e-22 0.00085486
-5.07487 -1.23034e-21 0.000913079
-4.97551 1.39559e-20 0.00097688
-4.8762 -1.78085e-21 0.00104697
-4.77694 -1.11294e-20 0.00112417
-4.67772 -1.67766e-20 0.00120945
-4.57855 3.02585e-20 0.00130391
-4.47943 3.83167e-21 0.00140887
-4.38035 1.09973e-20 0.00152589
-4.28131 6.02799e-21 0.00165682
-4.18232 1.7984e-22 0.00180386
-4.08336 1.56908e-20 0.00196966
-3.98445 2.96102e-20 0.00215743
-3.88557 5.84685e-20 0.00237108
-3.78673 4.74426e-20 0.00261538
-3.68793 2.38029e-20 0.00289627
-3.58916 5.68261e-20 0.00322113
-3.49043 -3.08158e-20 0.00359925
-3.39173 -3.7118e-21 0.00404246
-3.29307 -6.60722e-20 0.00456597
-3.19443 1.98937e-19 0.00518957
-3.09583 -2.35442e-20 0.00593938
-2.99725 -2.15518e-20 0.00685038
-2.89871 -1.53291e-19 0.00797023
-2.80019 2.15418e-19 0.00936505
-2.7017 -2.07952e-19 0.0111286
-2.60323 8.10397e-20 0.013397
-2.50479 7.6584e-19 0.0163739
-2.40638 -7.88091e-19 0.0203735
-2.30798 2.70838e-18 0.0259005
-2.20961 -9.96022e-19 0.0338045
-2.11126 4.22417e-18 0.0456013
-2.01293 -1.78846e-18 0.0641999
-1.91462 -2.30122e-17 0.0957427
-1.81632 1.55856e-17 0.154996
-1.71804 -4.14774e-18 0.284778
-1.61978 -2.55805e-17 0.651979
-1.52154 -2.73674e-15 2.35361
-1.42331 1.94469e-15 11.4214
-1.32509 -1.10778e-15 2.37214
-1.22689 1.01831e-16 0.755171
-1.12869 5.2557e-17 0.371587
-1.03051 5.03927e-17 0.226375
-0.932337 -1.70147e-17 0.156284
-0.834173 -1.01233e-17 0.117203
-0.736016 -2.75176e-17 0.0932921
-0.637867 5.06392e-18 0.0777295
-0.539723 -1.29028e-18 0.0671897
-0.441585 1.93896e-17 0.0598996
-0.343451 1.0415e-17 0.0548527
-0.24532 2.30794e-17 0.0514552
-0.147191 3.80308e-17 0.0493538
-0.0490634 5.94201e-21 0.0483484
0.0490634 -8.44418e-17 0.0483484
0.147191 -5.45178e-18 0.0493538
0.24532 1.01499e-17 0.0514552
0.343451 -6.04731e-19 0.0548527
0.441585 3.02613e-17 0.0598996
0.539723 1.82654e-17 0.0671897
0.637867 1.70924e-19 0.0777295
0.736016 6.00262e-18 0.0932921
0.834173 -9.52664e-18 0.117203
0.932337 7.00672e-17 0.156284
1.03051 -1.08819e-19 0.226375
1.12869 4.43435e-17 0.371587
1.22689 3.54181e-16 0.755171
1.32509 8.32447e-16 2.37214
1.42331 -7.42271e-16 11.4214
1.52154 1.31546e-16 2.35361
1.61978 -1.98033e-16 0.651979
1.71804 -1.21387e-16 0.284778
1.81632 -1.25257e-17 0.154996
1.91462 -1.7346e-17 0.0957427
2.01293 -1.08948e-17 0.0641999
2.11126 -1.62385e-18 0.0456013
2.20961 3.10482e-19 0.0338045
2.30798 1.46715e-18 0.0259005
2.40638 2.91098e-19 0.0203735
2.50479 -2.48664e-19 0.0163739
2.60323 -3.40862e-19 0.013397
2.7017 -5.2863e-20 0.0111286
2.80019 -3.99987e-19 0.00936505
2.89871 6.27583e-20 0.00797023
2.99725 -2.60473e-21 0.00685038
3.09583 6.90866e-20 0.00593938
3.19443 -1.21212e-19 0.00518957
3.29307 5.20475e-20 0.00456597
3.39173 4.99399e-20 0.00404246
3.49043 9.0593e-20 0.00359925
3.58916 -6.01948e-21 0.00322113
3.68793 -4.74167e-20 0.00289627
3.78673 -2.2242e-20 0.00261538
3.88557 -6.44947e-20 0.00237108
3.98445 9.58939e-21 0.00215743
4.08336 3.10858e-20 0.00196966
4.18232 -1.16466e-20 0.00180386
4.28131 -8.28709e-21 0.00165682
4.38035 2.72366e-20 0.00152589
4.47943 -9.20613e-21 0.00140887
4.57855 3.65007e-21 0.00130391
4.67772 1.64801e-20 0.00120945
4.77694 -9.20259e-21 0.00112417
4.8762 -3.84664e-21 0.00104697
4.97551 6.65845e-21 0.00097688
5.07487 -5.09347e-22 0.000913079
5.17427 -1.72177e-21 0.00085486
5.27373 -1.11083e-20 0.000801611
5.37325 7.80838e-21 0.0007528
5.47281 -3.64039e-21 0.000707962
5.57243 -3.01023e-21 0.000666693
5.67211 -8.91273e-22 0.000628635
5.77184 2.92244e-21 0.000593475
5.87163 1.77163e-22 0.000560937
5.97148 -3.49975e-21 0.000530775
6.07139 6.34074e-21 0.000502772
6.17136 -2.16942e-21 0.000476734
6.2714 6.06908e-21 0.000452487
6.37149 1.60734e-21 0.000429879
6.47166 -4.54077e-22 0.000408769
6.57188 4.1009e-21 0.000389034
6.67218 1.05182e-21 0.000370561
6.77254 1.77105e-21 0.00035325
6.87298 -1.03178e-21 0.000337009
6.97348 1.98737e-23 0.000321755
7.07406 2.55438e-21 0.000307413
7.17471 -3.84742e-22 0.000293915
7.27544 5.02722e-22 0.000281199
7.37624 4.15745e-22 0.000269208
7.47712 2.05889e-22 0.000257891
7.57807 2.02982e-22 0.0002472
7.67911 -2.02568e-22 0.000237092
7.78023 6.9058e-22 0.000227528
7.88143 2.21858e-22 0.00021847
7.98271 9.94413e-23 0.000209886
8.08408 -5.68793e-23 0.000201745
8.18554 -5.78083e-22 0.000194017
8.28708 -4.06258e-22 0.000186678
8.38872 1.08384e-21 0.000179702
8.49044 -5.96995e-22 0.000173067
8.59226 -6.48384e-22 0.000166753
8.69417 5.82009e-22 0.000160739
8.79618 4.37773e-22 0.000155009
8.89828 9.94049e-22 0.000149546
9.00048 -1.96108e-22 0.000144334
9.10278 -2.92517e-22 0.000139358
9.20518 -1.19948e-22 0.000134607
9.30769 1.60352e-22 0.000130066
9.4103 -2.02521e-22 0.000125724
9.51301 -1.86501e-22 0.000121571
9.61583 1.30879e-22 0.000117596
9.71877 2.11384e-22 0.00011379
9.82181 -7.23005e-23 0.000110143
9.92496 1.70267e-23 0.000106649
10.0282 -3.43047e-23 0.000103298
10.1316 -8.84259e-23 0.000100083
10.2351 1.08351e-22 9.69976e-05
10.3387 -1.02996e-22 9.40353e-05
10.4425 4.69616e-23 9.119e-05
10.5463 -8.60823e-23 8.84559e-05
10.6503 1.96363e-22 8.58275e-05
10.7545 -2.17096e-22 8.32999e-05
10.8587 -3.99959e-23 8.08682e-05
10.9631 -1.24558e-22 7.85279e-05
11.0676 -6.67601e-23 7.62747e-05
11.1722 -6.16605e-23 7.41047e-05
11.277 9.30501e-23 7.2014e-05
11.3819 2.1911e-22 6.9999e-05
11.487 9.02162e-24 6.80563e-05
11.5922 1.65827e-22 6.61827e-05
11.6975 2.56431e-22 6.43752e-05
11.803 -1.73773e-23 6.26308e-05
11.9086 -2.07671e-22 6.09469e-05
12.0144 -1.00454e-22 5.93208e-05
12.1204 1.39937e-22 5.775e-05
12.2265 3.2377e-23 5.62323e-05
12.3327 2.67353e-22 5.47655e-05
12.4391 -5.62223e-23 5.33473e-05
12.5457 -3.98705e-23 5.19758e-05
12.6524 1.67012e-23 5.06492e-05
12.7593 -1.7229e-23 4.93655e-05
12.8664 -7.18413e-23 4.8123e-05
12.9737 5.25483e-24 4.69202e-05
13.0811 -2.20012e-22 4.57554e-05
13.1887 -4.0444e-23 4.46272e-05
13.2965 -3.91258e-23 4.35342e-05
13.4044 5.97763e-23 4.24749e-05
13.5126 -3.48136e-24 4.1448e-05
13.6209 1.27864e-22 4.04525e-05
13.7294 4.12255e-23 3.9487e-05
13.8382 -7.28517e-23 3.85504e-05
13.9471 -4.27063e-23 3.76418e-05
14.0562 -8.36193e-24 3.67599e-05
14.1655 7.45622e-24 3.5904e-05
14.275 1.68121e-24 3.50729e-05
14.3848 9.50787e-24 3.42659e-05
14.4947 2.55392e-23 3.3482e-05
14.6049 7.60788e-24 3.27205e-05
14.7152 -3.53786e-23 3.19805e-05
14.8258 1.93333e-23 3.12613e-05
14.9367 2.38751e-23 3.05621e-05
15.0477 3.86217e-23 2.98824e-05
15.159 1.18948e-24 2.92213e-05
15.2705 -1.39022e-24 2.85783e-05
15.3823 -4.99629e-24 2.79528e-05
15.4943 2.48983e-23 2.73441e-05
15.6066 3.65982e-24 2.67517e-05
15.7191 2.28092e-24 2.61751e-05
15.8319 2.20795e-23 2.56137e-05
15.9449 8.93127e-23 2.50671e-05
16.0582 -2.56966e-23 2.45347e-05
16.1717 4.14942e-23 2.40161e-05
16.2856 -5.21591e-23 2.35109e-05
16.3997 -2.5913e-24 2.30186e-05
16.5141 1.8948e-23 2.25388e-05
16.6288 -4.8897e-23 2.20711e-05
16.7437 -2.14459e-23 2.16152e-05
16.859 9.6895e-24 2.11706e-05
16.9746 1.7781e-24 2.0737e-05
17.0905 1.81298e-23 2.03141e-05
17.2067 8.82239e-24 1.99016e-05
17.3232 1.05618e-23 1.94991e-05
17.4401 3.18971e-23 1.91063e-05
17.5572 -1.7267e-23 1.8723e-05
17.6748 -2.35219e-24 1.83488e-05
17.7926 5.88508e-24 1.79834e-05
17.9108 1.20104e-23 1.76267e-05
18.0294 -4.71952e-24 1.72784e-05
18.1483 -2.00576e-23 1.69381e-05
18.2676 3.33302e-24 1.66057e-05
18.3873 -2.0536e-25 1.6281e-05
18.5074 -1.15963e-23 1.59637e-05
18.6278 1.72696e-24 1.56536e-05
18.7487 -2.67465e-24 1.53505e-05
18.8699 6.7063e-24 1.50543e-05
18.9916 1.70424e-23 1.47646e-05
19.1137 5.04108e-24 1.44814e-05
19.2362 3.74171e-25 1.42044e-05
19.3592 -9.86191e-24 1.39334e-05
19.4826 1.01745e-23 1.36684e-05
19.6065 7.52899e-25 1.34091e-05
19.7309 -1.60597e-23 1.31554e-05
19.8557 1.16198e-23 1.29071e-05
19.9811 -1.26743e-23 1.26641e-05
20.1069 -3.44444e-24 1.24262e-05
20.2333 -1.74008e-25 1.21933e-05
20.3602 3.6568e-24 1.19653e-05
20.4876 -6.05429e-24 1.1742e-05
20.6156 4.26179e-24 1.15233e-05
20.7441 -4.28451e-24 1.13091e-05
20.8732 5.38087e-24 1.10992e-05
21.0029 -3.06631e-24 1.08936e-05
21.1332 -6.17066e-24 1.06921e-05
21.2642 5.88637e-24 1.04946e-05
21.3958 -1.41682e-23 1.0301e-05
21.528 2.06111e-24 1.01112e-05
21.6609 1.00177e-24 9.92517e-06
21.7945 -4.96366e-24 9.74272e-06
21.9288 7.67452e-24 9.56378e-06
22.0639 -9.48819e-24 9.38827e-06
22.1997 -2.17429e-24 9.21609e-06
22.3363 7.04257e-25 9.04716e-06
22.4736 3.25226e-24 8.88138e-06
22.6118 -1.41784e-24 8.71868e-06
22.7509 -9.30129e-24 8.55898e-06
22.8908 -1.04637e-24 8.40219e-06
23.0316 -7.35081e-24 8.24825e-06
23.1733 7.04778e-25 8.09706e-06
23.316 1.36807e-24 7.94856e-06
23.4597 3.10422e-24 7.80269e-06
23.6044 -3.66152e-24 7.65936e-06
23.7502 -3.95588e-24 7.5185e-06
23.8971 4.48881e-24 7.38006e-06
24.0451 6.23961e-24 7.24395e-06
24.1944 2.21111e-24 7.11013e-06
24.3448 -5.36581e-26 6.97852e-06
24.4966 -3.0703e-24 6.84905e-06
24.6496 5.33599e-24 6.72167e-06
24.8041 -1.03412e-24 6.59632e-06
24.9601 1.14582e-24 6.47292e-06
25.1175 3.63061e-24 6.35143e-06
25.2766 -4.80939e-24 6.23177e-06
25.4373 -3.25276e-24 6.11389e-06
25.5998 1.62159e-24 5.99773e-06
25.7641 1.07146e-24 5.88323e-06
25.9304 1.30531e-25 5.77031e-06
26.0988 3.39179e-25 5.65893e-06
26.2693 1.69573e-24 5.54901e-06
26.4421 -2.90745e-24 5.44048e-06
26.6174 -4.14633e-26 5.33329e-06
26.7954 1.31577e-24 5.22736e-06
26.9761 -2.61198e-25 5.12261e-06
27.1598 -1.4727e-24 5.01896e-06
27.3468 -1.35593e-24 4.91634e-06
27.5373 -6.50353e-25 4.81464e-06
27.7317 -7.34006e-26 4.71378e-06
27.9302 -2.12656e-24 4.61363e-06
28.1333 1.21794e-24 4.51409e-06
28.3415 5.26614e-26 4.41499e-06
28.5554 9.71957e-25 4.31619e-06
28.7758 -8.94466e-25 4.21747e-06
29.0035 -7.04352e-25 4.11861e-06
29.2396 2.15457e-24 4.0193e-06
29.4858 3.82771e-24 3.91916e-06
29.7441 -7.01289e-25 3.81764e-06
30.0173 2.3925e-24 3.71401e-06
30.3101 2.09399e-24 3.60713e-06
30.6297 6.24787e-25 3.49507e-06
30.9905 3.35209e-25 3.37406e-06
31.4301 -6.69354e-25 3.23407e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda2.0Nc1QuantumOneLoop/iFpTwoLoop.txt <==
-31.4301 -2.46571e-21 3.23731e-06
-30.9905 1.57157e-20 3.38672e-06
-30.6297 -1.78743e-20 3.49859e-06
-30.3101 -4.37661e-21 3.61422e-06
-30.0173 -3.58366e-21 3.70449e-06
-29.7441 7.33279e-21 3.81223e-06
-29.4858 2.86162e-20 3.92182e-06
-29.2396 -2.04937e-20 4.04779e-06
-29.0035 3.26167e-20 4.12925e-06
-28.7758 -4.18999e-21 4.22531e-06
-28.5554 -3.30769e-20 4.33291e-06
-28.3415 -2.10778e-20 4.4368e-06
-28.1333 3.14252e-20 4.518e-06
-27.9302 9.6386e-21 4.64029e-06
-27.7317 -1.69763e-20 4.72588e-06
-27.5373 2.78809e-21 4.83162e-06
-27.3468 1.57837e-20 4.9375e-06
-27.1598 1.58861e-20 5.03604e-06
-26.9761 -2.97398e-20 5.14017e-06
-26.7954 -1.49567e-20 5.2537e-06
-26.6174 2.07225e-20 5.34484e-06
-26.4421 3.65945e-20 5.47245e-06
-26.2693 1.55635e-20 5.5619e-06
-26.0988 -5.06255e-20 5.68886e-06
-25.9304 1.37625e-20 5.79034e-06
-25.7641 5.17841e-20 5.90881e-06
-25.5998 3.63347e-20 6.02394e-06
-25.4373 -4.29452e-20 6.13883e-06
-25.2766 -5.0925e-20 6.25932e-06
-25.1175 -2.57955e-20 6.38076e-06
-24.9601 1.58962e-20 6.49798e-06
-24.8041 -1.37222e-20 6.6324e-06
-24.6496 -1.88055e-21 6.74397e-06
-24.4966 5.70377e-20 6.89065e-06
-24.3448 9.74367e-20 7.00075e-06
-24.1944 -3.25665e-20 7.15411e-06
-24.0451 -5.90694e-20 7.26961e-06
-23.8971 1.59034e-20 7.42358e-06
-23.7502 -3.27716e-20 7.54986e-06
-23.6044 -9.19545e-21 7.7014e-06
-23.4597 -3.12723e-20 7.84e-06
-23.316 -1.70184e-20 7.99012e-06
-23.1733 -8.21251e-20 8.13886e-06
-23.0316 5.30899e-20 8.29158e-06
-22.8908 4.47191e-21 8.44629e-06
-22.7509 2.5762e-20 8.60658e-06
-22.6118 8.92656e-21 8.76319e-06
-22.4736 7.43984e-20 8.93504e-06
-22.3363 3.0975e-20 9.09119e-06
-22.1997 -7.07809e-20 9.27645e-06
-22.0639 -3.77147e-20 9.43217e-06
-21.9288 1.27331e-20 9.63035e-06
-21.7945 6.13391e-20 9.78784e-06
-21.6609 -9.51471e-21 9.9967e-06
-21.528 -1.15827e-19 1.01595e-05
-21.3958 -5.95226e-20 1.0376e-05
-21.2642 -6.37034e-21 1.05478e-05
-21.1332 9.25998e-20 1.07694e-05
-21.0029 5.01247e-20 1.09532e-05
-20.8732 1.96239e-20 1.11782e-05
-20.7441 -3.29507e-20 1.13759e-05
-20.6156 -7.87522e-20 1.16042e-05
-20.4876 1.39046e-20 1.18162e-05
-20.3602 -6.29443e-20 1.20489e-05
-20.2333 2.62603e-20 1.22743e-05
-20.1069 1.10906e-19 1.2514e-05
-19.9811 9.45196e-20 1.2751e-05
-19.8557 2.85387e-20 1.30007e-05
-19.7309 -1.40788e-19 1.32472e-05
-19.6065 -8.65471e-20 1.35102e-05
-19.4826 -4.63701e-20 1.37644e-05
-19.3592 5.17945e-20 1.40436e-05
-19.2362 6.13632e-20 1.43041e-05
-19.1137 3.28499e-20 1.46016e-05
-18.9916 2.1701e-20 1.48682e-05
-18.8699 -1.83812e-19 1.51853e-05
-18.7487 2.28676e-20 1.54586e-05
-18.6278 1.34039e-19 1.57958e-05
-18.5074 3.33042e-20 1.60773e-05
-18.3873 -2.85485e-20 1.64342e-05
-18.2676 -2.63605e-19 1.67263e-05
-18.1483 -3.27308e-20 1.7102e-05
-18.0294 2.29225e-19 1.74075e-05
-17.9108 2.40528e-19 1.78009e-05
-17.7926 2.09302e-21 1.8123e-05
-17.6748 -1.27921e-19 1.85331e-05
-17.5572 -6.38704e-20 1.88748e-05
-17.4401 1.22508e-19 1.93007e-05
-17.3232 2.58239e-19 1.96648e-05
-17.2067 1.46012e-19 2.01064e-05
-17.0905 3.36965e-20 2.04951e-05
-16.9746 -1.8563e-19 2.09528e-05
-16.859 -1.15048e-19 2.13681e-05
-16.7437 3.78032e-20 2.18431e-05
-16.6288 3.27754e-20 2.22861e-05
-16.5141 -9.99833e-20 2.27803e-05
-16.3997 -1.06491e-19 2.32519e-05
-16.2856 9.66646e-20 2.3768e-05
-16.1717 1.98482e-19 2.42683e-05
-16.0582 2.01315e-19 2.48096e-05
-15.9449 -3.59562e-19 2.53388e-05
-15.8319 -3.44244e-19 2.59089e-05
-15.7191 2.64131e-19 2.6467e-05
-15.6066 1.2622e-19 2.707e-05
-15.4943 2.06516e-19 2.76568e-05
-15.3823 -2.17041e-20 2.82971e-05
-15.2705 -1.32356e-19 2.89129e-05
-15.159 -2.53039e-21 2.95948e-05
-15.0477 1.43394e-19 3.02402e-05
-14.9367 1.00736e-20 3.09679e-05
-14.8258 1.65731e-19 3.16439e-05
-14.7152 -1.17406e-19 3.24218e-05
-14.6049 9.02293e-20 3.31301e-05
-14.4947 -5.52616e-19 3.39621e-05
-14.3848 8.6262e-21 3.47052e-05
-14.275 4.9946e-19 3.55951e-05
-14.1655 2.07728e-19 3.63762e-05
-14.0562 7.9879e-20 3.73276e-05
-13.9471 -1.84991e-19 3.81507e-05
-13.8382 -2.20274e-19 3.91673e-05
-13.7294 5.40123e-20 4.00371e-05
-13.6209 5.35795e-19 4.11223e-05
-13.5126 2.37099e-20 4.20444e-05
-13.4044 1.66209e-19 4.32018e-05
-13.2965 -4.92211e-19 4.41825e-05
-13.1887 -8.3756e-19 4.54159e-05
-13.0811 1.5955e-19 4.64623e-05
-12.9737 -1.30834e-20 4.77758e-05
-12.8664 4.66833e-19 4.88957e-05
-12.7593 1.14425e-18 5.02936e-05
-12.6524 4.20295e-19 5.14956e-05
-12.5457 -3.45213e-19 5.29832e-05
-12.4391 -7.3993e-19 5.42764e-05
-12.3327 1.1501e-19 5.58597e-05
-12.2265 4.10461e-19 5.7254e-05
-12.1204 1.0663e-18 5.89399e-05
-12.0144 -8.59153e-19 6.04458e-05
-11.9086 -6.12156e-19 6.22424e-05
-11.803 -3.49622e-19 6.38714e-05
-11.6975 6.58312e-19 6.57881e-05
-11.5922 3.02056e-19 6.75522e-05
-11.487 1.0092e-19 6.96002e-05
-11.3819 -1.18085e-18 7.15124e-05
-11.277 -1.12004e-18 7.37045e-05
-11.1722 -2.58656e-19 7.57788e-05
-11.0676 4.69807e-20 7.81301e-05
-10.9631 1.06563e-19 8.03816e-05
-10.8587 1.9999e-18 8.29093e-05
-10.7545 1.79632e-19 8.53546e-05
-10.6503 -9.97381e-19 8.80786e-05
-10.5463 1.88837e-19 9.0736e-05
-10.4425 -1.68217e-19 9.36792e-05
-10.3387 -1.38057e-18 9.65686e-05
-10.2351 -1.44289e-18 9.97574e-05
-10.1316 9.52589e-19 0.000102901
-10.0282 2.40375e-18 0.000106366
-9.92496 3.10587e-18 0.000109789
-9.82181 9.71395e-19 0.000113564
-9.71877 -1.27972e-18 0.000117295
-9.61583 -1.66798e-19 0.000121419
-9.51301 -3.87517e-19 0.000125491
-9.4103 -9.95727e-19 0.000130011
-9.30769 1.09636e-18 0.000134459
-9.20518 -7.89727e-19 0.000139426
-9.10278 -4.9783e-19 0.000144294
-9.00048 3.085e-20 0.000149768
-8.89828 -1.14958e-19 0.000155104
-8.79618 7.61526e-19 0.000161156
-8.69417 -3.23216e-18 0.000167017
-8.59226 -2.58152e-19 0.000173726
-8.49044 -7.86752e-20 0.000180179
-8.38872 2.60007e-18 0.000187638
-8.28708 -1.43028e-18 0.000194761
-8.18554 3.11148e-18 0.000203081
-8.08408 5.01198e-18 0.000210965
-7.98271 -2.2274e-18 0.000220273
-7.88143 -8.94777e-19 0.000229029
-7.78023 -2.00236e-18 0.000239475
-7.67911 -1.73448e-18 0.000249233
-7.57807 1.35719e-18 0.000260998
-7.47712 -2.82509e-18 0.000271914
-7.37624 5.34248e-19 0.00028521
-7.27544 7.31201e-18 0.000297475
-7.17471 1.17042e-17 0.000312559
-7.07406 -7.1972e-18 0.000326402
-6.97348 -4.574e-18 0.000343584
-6.87298 2.92096e-18 0.000359288
-6.77254 -6.47653e-18 0.000378948
-6.67218 -1.20084e-17 0.00039686
-6.57188 6.29543e-18 0.000419463
-6.47166 -4.06892e-18 0.000440019
-6.37149 -6.54393e-19 0.000466144
-6.2714 1.92122e-19 0.000489893
-6.17136 1.36963e-17 0.000520266
-6.07139 -1.53136e-18 0.000547904
-5.97148 -4.14837e-18 0.00058345
-5.87163 -8.35181e-18 0.000615879
-5.77184 3.26996e-19 0.000657787
-5.67211 2.78331e-18 0.000696187
-5.57243 6.0144e-18 0.000746017
-5.47281 1.01629e-17 0.000791962
-5.37325 2.7285e-17 0.00085179
-5.27373 2.00968e-17 0.000907424
-5.17427 -1.02833e-17 0.000980082
-5.07487 -1.96486e-17 0.0010484
-4.97551 -7.16176e-18 0.00113785
-4.8762 -6.83091e-18 0.00122316
-4.77694 -1.80592e-17 0.00133515
-4.67772 6.63151e-17 0.00144394
-4.57855 4.43817e-17 0.00158717
-4.47943 -2.87012e-17 0.00172966
-4.38035 1.75518e-17 0.00191816
-4.28131 3.15177e-17 0.00211179
-4.18232 -3.73012e-17 0.00237007
-4.08336 -7.60256e-17 0.00264771
-3.98445 -7.98307e-17 0.00302427
-3.88557 -9.28337e-17 0.00345755
-3.78673 1.21365e-16 0.0040668
-3.68793 -6.94622e-18 0.00484866
-3.58916 -5.46074e-17 0.00604025
-3.49043 1.90279e-16 0.0078792
-3.39173 3.54538e-16 0.0112207
-3.29307 4.82157e-17 0.0182209
-3.19443 -6.28503e-16 0.035199
-3.09583 1.26779e-15 0.0724736
-2.99725 -9.74916e-16 0.0732915
-2.89871 6.1117e-16 0.0540154
-2.80019 2.58579e-16 0.0431639
-2.7017 -1.09194e-16 0.0399977
-2.60323 1.31586e-16 0.0424664
-2.50479 5.87667e-16 0.0491273
-2.40638 2.31536e-16 0.0622854
-2.30798 4.41976e-16 0.0841269
-2.20961 -2.84811e-15 0.125734
-2.11126 -3.7097e-15 0.207294
-2.01293 3.39369e-15 0.410312
-1.91462 1.33982e-13 1.06015
-1.81632 5.42283e-13 3.76439
-1.71804 -1.35429e-14 3.01915
-1.61978 -2.24732e-14 1.00004
-1.52154 3.23726e-14 0.478348
-1.42331 -1.39149e-14 0.305078
-1.32509 9.20335e-15 0.233314
-1.22689 -4.43953e-15 0.216588
-1.12869 -7.06542e-15 0.234382
-1.03051 -9.75365e-18 0.169135
-0.932337 1.09296e-14 0.161603
-0.834173 -5.25528e-15 0.139178
-0.736016 -9.08249e-16 0.0806968
-0.637867 -3.70692e-15 0.0545093
-0.539723 -6.03101e-15 0.0399189
-0.441585 6.62073e-15 0.0341384
-0.343451 1.08656e-14 0.0283908
-0.24532 2.79469e-15 0.0279038
-0.147191 -6.1101e-15 0.023485
-0.0490634 -6.33874e-14 0.030095
0.0490634 6.22595e-14 0.030095
0.147191 5.77246e-15 0.023485
0.24532 -3.02177e-15 0.0279038
0.343451 -1.10414e-14 0.0283908
0.441585 -6.23774e-15 0.0341384
0.539723 6.03102e-15 0.0399189
0.637867 3.66882e-15 0.0545093
0.736016 1.31963e-15 0.0806968
0.834173 6.63134e-15 0.139178
0.932337 -1.22502e-14 0.161603
1.03051 9.26114e-17 0.169135
1.12869 -7.14276e-15 0.234382
1.22689 1.31401e-14 0.216588
1.32509 -1.28614e-14 0.233314
1.42331 2.08282e-14 0.305078
1.52154 -2.90924e-14 0.478348
1.61978 -5.02743e-14 1.00004
1.71804 -1.80372e-13 3.01915
1.81632 -1.13213e-12 3.76439
1.91462 -8.33687e-14 1.06015
2.01293 3.74257e-15 0.410312
2.11126 1.14511e-14 0.207294
2.20961 -8.87724e-16 0.125734
2.30798 1.1726e-15 0.0841269
2.40638 -3.69217e-16 0.0622854
2.50479 -3.37263e-18 0.0491273
2.60323 -2.94516e-16 0.0424664
2.7017 9.76255e-17 0.0399977
2.80019 -8.13804e-17 0.0431639
2.89871 -1.20943e-15 0.0540154
2.99725 1.91907e-15 0.0732915
3.09583 -1.06872e-15 0.0724736
3.19443 7.01277e-16 0.035199
3.29307 -7.81418e-17 0.0182209
3.39173 -3.40012e-16 0.0112207
3.49043 -2.19256e-16 0.0078792
3.58916 5.86101e-17 0.00604025
3.68793 4.6527e-18 0.00484866
3.78673 -1.26138e-16 0.0040668
3.88557 1.00308e-16 0.00345755
3.98445 7.76251e-17 0.00302427
4.08336 7.63965e-17 0.00264771
4.18232 3.7987e-17 0.00237007
4.28131 -3.07006e-17 0.00211179
4.38035 -1.71355e-17 0.00191816
4.47943 2.84549e-17 0.00172966
4.57855 -4.4337e-17 0.00158717
4.67772 -6.65045e-17 0.00144394
4.77694 1.81098e-17 0.00133515
4.8762 6.77067e-18 0.00122316
4.97551 7.82622e-18 0.00113785
5.07487 1.93746e-17 0.0010484
5.17427 1.03751e-17 0.000980082
5.27373 -2.00802e-17 0.000907424
5.37325 -2.7596e-17 0.00085179
5.47281 -1.02526e-17 0.000791962
5.57243 -5.98071e-18 0.000746017
5.67211 -3.05866e-18 0.000696187
5.77184 -8.65362e-19 0.000657787
5.87163 8.59705e-18 0.000615879
5.97148 4.21522e-18 0.00058345
6.07139 1.48582e-18 0.000547904
6.17136 -1.34638e-17 0.000520266
6.2714 -2.33462e-19 0.000489893
6.37149 8.23393e-19 0.000466144
6.47166 4.07055e-18 0.000440019
6.57188 -6.29695e-18 0.000419463
6.67218 1.19735e-17 0.00039686
6.77254 6.37247e-18 0.000378948
6.87298 -2.9277e-18 0.000359288
6.97348 4.56126e-18 0.000343584
7.07406 7.20226e-18 0.000326402
7.17471 -1.1724e-17 0.000312559
7.27544 -7.3382e-18 0.000297475
7.37624 -5.35142e-19 0.00028521
7.47712 2.82409e-18 0.000271914
7.57807 -1.35614e-18 0.000260998
7.67911 1.72366e-18 0.000249233
7.78023 2.01347e-18 0.000239475
7.88143 9.64792e-19 0.000229029
7.98271 2.21495e-18 0.000220273
8.08408 -5.01121e-18 0.000210965
8.18554 -3.05137e-18 0.000203081
8.28708 1.42585e-18 0.000194761
8.38872 -2.59707e-18 0.000187638
8.49044 7.17036e-20 0.000180179
8.59226 2.64152e-19 0.000173726
8.69417 3.18299e-18 0.000167017
8.79618 -7.22037e-19 0.000161156
8.89828 1.51153e-19 0.000155104
9.00048 -2.56356e-20 0.000149768
9.10278 4.92651e-19 0.000144294
9.20518 7.60405e-19 0.000139426
9.30769 -1.09987e-18 0.000134459
9.4103 9.95346e-19 0.000130011
9.51301 3.87313e-19 0.000125491
9.61583 1.67351e-19 0.000121419
9.71877 1.30375e-18 0.000117295
9.82181 -9.68259e-19 0.000113564
9.92496 -3.08042e-18 0.000109789
10.0282 -2.37875e-18 0.000106366
10.1316 -9.75578e-19 0.000102901
10.2351 1.44069e-18 9.97574e-05
10.3387 1.35978e-18 9.65686e-05
10.4425 1.71388e-19 9.36792e-05
10.5463 -1.91061e-19 9.0736e-05
10.6503 1.01633e-18 8.80786e-05
10.7545 -1.80085e-19 8.53546e-05
10.8587 -2.01488e-18 8.29093e-05
10.9631 -1.07001e-19 8.03816e-05
11.0676 -3.11009e-20 7.81301e-05
11.1722 2.72731e-19 7.57788e-05
11.277 1.11904e-18 7.37045e-05
11.3819 1.18119e-18 7.15124e-05
11.487 -1.01125e-19 6.96002e-05
11.5922 -3.02107e-19 6.75522e-05
11.6975 -6.71642e-19 6.57881e-05
11.803 3.49763e-19 6.38714e-05
11.9086 6.1328e-19 6.22424e-05
12.0144 8.58238e-19 6.04458e-05
12.1204 -1.07544e-18 5.89399e-05
12.2265 -4.20541e-19 5.7254e-05
12.3327 -1.15242e-19 5.58597e-05
12.4391 7.49918e-19 5.42764e-05
12.5457 3.46048e-19 5.29832e-05
12.6524 -4.20677e-19 5.14956e-05
12.7593 -1.13598e-18 5.02936e-05
12.8664 -4.75348e-19 4.88957e-05
12.9737 1.28219e-20 4.77758e-05
13.0811 -1.59818e-19 4.64623e-05
13.1887 8.29918e-19 4.54159e-05
13.2965 4.92423e-19 4.41825e-05
13.4044 -1.66113e-19 4.32018e-05
13.5126 -2.42052e-20 4.20444e-05
13.6209 -5.36331e-19 4.11223e-05
13.7294 -5.31972e-20 4.00371e-05
13.8382 2.20195e-19 3.91673e-05
13.9471 1.84915e-19 3.81507e-05
14.0562 -8.01091e-20 3.73276e-05
14.1655 -2.01802e-19 3.63762e-05
14.275 -4.9916e-19 3.55951e-05
14.3848 -8.88258e-21 3.47052e-05
14.4947 5.52543e-19 3.39621e-05
14.6049 -8.47669e-20 3.31301e-05
14.7152 1.12891e-19 3.24218e-05
14.8258 -1.6585e-19 3.16439e-05
14.9367 -1.01011e-20 3.09679e-05
15.0477 -1.4339e-19 3.02402e-05
15.159 -2.04959e-21 2.95948e-05
15.2705 1.32106e-19 2.89129e-05
15.3823 2.56984e-20 2.82971e-05
15.4943 -2.02873e-19 2.76568e-05
15.6066 -1.29954e-19 2.707e-05
15.7191 -2.64083e-19 2.6467e-05
15.8319 3.4033e-19 2.59089e-05
15.9449 3.59309e-19 2.53388e-05
16.0582 -2.04845e-19 2.48096e-05
16.1717 -1.98519e-19 2.42683e-05
16.2856 -9.36242e-20 2.3768e-05
16.3997 1.0975e-19 2.32519e-05
16.5141 1.00097e-19 2.27803e-05
16.6288 -3.29065e-20 2.22861e-05
16.7437 -3.77917e-20 2.18431e-05
16.859 1.14894e-19 2.13681e-05
16.9746 1.85658e-19 2.09528e-05
17.0905 -3.36022e-20 2.04951e-05
17.2067 -1.45947e-19 2.01064e-05
17.3232 -2.5825e-19 1.96648e-05
17.4401 -1.20257e-19 1.93007e-05
17.5572 6.36633e-20 1.88748e-05
17.6748 1.2775e-19 1.85331e-05
17.7926 1.08494e-22 1.8123e-05
17.9108 -2.38261e-19 1.78009e-05
18.0294 -2.29215e-19 1.74075e-05
18.1483 3.46266e-20 1.7102e-05
18.2676 2.63703e-19 1.67263e-05
18.3873 2.84163e-20 1.64342e-05
18.5074 -3.15251e-20 1.60773e-05
18.6278 -1.32239e-19 1.57958e-05
18.7487 -2.09445e-20 1.54586e-05
18.8699 1.83868e-19 1.51853e-05
18.9916 -2.17491e-20 1.48682e-05
19.1137 -3.44783e-20 1.46016e-05
19.2362 -6.31587e-20 1.43041e-05
19.3592 -5.17562e-20 1.40436e-05
19.4826 4.62829e-20 1.37644e-05
19.6065 8.82204e-20 1.35102e-05
19.7309 1.407e-19 1.32472e-05
19.8557 -2.85125e-20 1.30007e-05
19.9811 -9.46373e-20 1.2751e-05
20.1069 -1.09467e-19 1.2514e-05
20.2333 -2.49646e-20 1.22743e-05
20.3602 6.29592e-20 1.20489e-05
20.4876 -1.39798e-20 1.18162e-05
20.6156 7.88062e-20 1.16042e-05
20.7441 3.17335e-20 1.13759e-05
20.8732 -1.96868e-20 1.11782e-05
21.0029 -5.01525e-20 1.09532e-05
21.1332 -9.37092e-20 1.07694e-05
21.2642 7.4008e-21 1.05478e-05
21.3958 5.94579e-20 1.0376e-05
21.528 1.1582e-19 1.01595e-05
21.6609 9.59604e-21 9.9967e-06
21.7945 -6.13555e-20 9.78784e-06
21.9288 -1.18112e-20 9.63035e-06
22.0639 3.67177e-20 9.43217e-06
22.1997 7.07966e-20 9.27645e-06
22.3363 -3.10022e-20 9.09119e-06
22.4736 -7.35073e-20 8.93504e-06
22.6118 -9.82919e-21 8.76319e-06
22.7509 -2.57973e-20 8.60658e-06
22.8908 -4.45933e-21 8.44629e-06
23.0316 -5.31576e-20 8.29158e-06
23.1733 8.20815e-20 8.13886e-06
23.316 1.70403e-20 7.99012e-06
23.4597 3.20117e-20 7.84e-06
23.6044 9.21635e-21 7.7014e-06
23.7502 3.20874e-20 7.54986e-06
23.8971 -1.59379e-20 7.42358e-06
24.0451 5.90202e-20 7.26961e-06
24.1944 3.32186e-20 7.15411e-06
24.3448 -9.80645e-20 7.00075e-06
24.4966 -5.76223e-20 6.89065e-06
24.6496 2.53101e-21 6.74397e-06
24.8041 1.43257e-20 6.6324e-06
24.9601 -1.53641e-20 6.49798e-06
25.1175 2.5823e-20 6.38076e-06
25.2766 5.14367e-20 6.25932e-06
25.4373 4.29485e-20 6.13883e-06
25.5998 -3.58349e-20 6.02394e-06
25.7641 -5.12829e-20 5.90881e-06
25.9304 -1.37763e-20 5.79034e-06
26.0988 5.06505e-20 5.68886e-06
26.2693 -1.55787e-20 5.5619e-06
26.4421 -3.70291e-20 5.47245e-06
26.6174 -2.0297e-20 5.34484e-06
26.7954 1.4943e-20 5.2537e-06
26.9761 3.01464e-20 5.14017e-06
27.1598 -1.58968e-20 5.03604e-06
27.3468 -1.57992e-20 4.9375e-06
27.5373 -3.18316e-21 4.83162e-06
27.7317 1.73613e-20 4.72588e-06
27.9302 -1.00116e-20 4.64029e-06
28.1333 -3.1768e-20 4.518e-06
28.3415 2.10574e-20 4.4368e-06
28.5554 3.30642e-20 4.33291e-06
28.7758 4.17725e-21 4.22531e-06
29.0035 -3.26282e-20 4.12925e-06
29.2396 2.0477e-20 4.04779e-06
29.4858 -2.86058e-20 3.92182e-06
29.7441 -7.33048e-21 3.81223e-06
30.0173 3.58971e-21 3.70449e-06
30.3101 4.39259e-21 3.61422e-06
30.6297 1.78656e-20 3.49859e-06
30.9905 -1.5718e-20 3.38672e-06
31.4301 2.4587e-21 3.23731e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda2.0Nc1QuantumOneLoop/iFp_FRG.txt <==
-31.4301 -6.48078e-18 3.23103e-06
-30.9905 2.43759e-18 3.37083e-06
-30.6297 -2.78521e-18 3.4917e-06
-30.3101 -2.58404e-18 3.60366e-06
-30.0173 -9.82706e-18 3.71046e-06
-29.7441 -8.53705e-18 3.81401e-06
-29.4858 -7.73323e-18 3.91546e-06
-29.2396 -1.08519e-18 4.01548e-06
-29.0035 -2.10578e-18 4.11434e-06
-28.7758 1.53821e-18 4.21257e-06
-28.5554 -3.18532e-19 4.31121e-06
-28.3415 1.34921e-18 4.41008e-06
-28.1333 -8.64331e-19 4.50856e-06
-27.9302 1.75448e-18 4.60788e-06
-27.7317 -9.53235e-19 4.70815e-06
-27.5373 1.65188e-18 4.8083e-06
-27.3468 -8.30214e-19 4.90998e-06
-27.1598 1.51597e-18 5.01253e-06
-26.9761 -5.52713e-19 5.11535e-06
-26.7954 1.44194e-18 5.22057e-06
-26.6174 -6.54849e-19 5.32571e-06
-26.4421 1.71331e-18 5.43251e-06
-26.2693 -8.21863e-19 5.54179e-06
-26.0988 1.80773e-18 5.64967e-06
-25.9304 -7.02144e-19 5.76239e-06
-25.7641 1.63872e-18 5.87467e-06
-25.5998 -4.69633e-19 5.98708e-06
-25.4373 1.62547e-18 6.10657e-06
-25.2766 -5.40606e-19 6.22023e-06
-25.1175 1.85807e-18 6.3413e-06
-24.9601 -7.2405e-19 6.46463e-06
-24.8041 2.15909e-18 6.58168e-06
-24.6496 -7.79709e-19 6.714e-06
-24.4966 2.09446e-18 6.83618e-06
-24.3448 -5.79295e-19 6.96438e-06
-24.1944 1.91077e-18 7.10268e-06
-24.0451 -3.08168e-19 7.22573e-06
-23.8971 1.87599e-18 7.36996e-06
-23.7502 -2.56673e-19 7.50577e-06
-23.6044 2.05732e-18 7.64071e-06
-23.4597 -3.93935e-19 7.79387e-06
-23.316 2.39347e-18 7.92954e-06
-23.1733 -5.22182e-19 8.08194e-06
-23.0316 2.6664e-18 8.23493e-06
-22.8908 -6.20968e-19 8.38193e-06
-22.7509 2.80903e-18 8.54419e-06
-22.6118 -5.12223e-19 8.70103e-06
-22.4736 2.90213e-18 8.86171e-06
-22.3363 -3.77912e-19 9.0294e-06
-22.1997 2.85811e-18 9.19709e-06
-22.0639 -2.51445e-19 9.36662e-06
-21.9288 2.92187e-18 9.54438e-06
-21.7945 -8.41206e-20 9.72142e-06
-21.6609 3.11195e-18 9.90166e-06
-21.528 -8.22077e-21 1.009e-05
-21.3958 3.32565e-18 1.02768e-05
-21.2642 -3.34965e-21 1.04698e-05
-21.1332 3.59978e-18 1.06675e-05
-21.0029 2.06304e-20 1.08679e-05
-20.8732 3.90956e-18 1.10714e-05
-20.7441 5.47514e-20 1.12823e-05
-20.6156 4.19992e-18 1.14947e-05
-20.4876 1.00087e-19 1.17118e-05
-20.3602 4.48426e-18 1.19354e-05
-20.2333 2.67438e-19 1.21618e-05
-20.1069 4.78935e-18 1.23933e-05
-19.9811 3.78733e-19 1.26305e-05
-19.8557 4.96067e-18 1.28729e-05
-19.7309 5.19414e-19 1.31186e-05
-19.6065 5.26857e-18 1.33722e-05
-19.4826 7.82747e-19 1.36299e-05
-19.3592 5.63883e-18 1.38928e-05
-19.2362 9.9958e-19 1.41606e-05
-19.1137 6.0141e-18 1.44273e-05
-18.9916 1.24639e-18 1.47185e-05
-18.8699 6.41952e-18 1.50085e-05
-18.7487 1.52302e-18 1.53052e-05
-18.6278 6.85516e-18 1.56047e-05
-18.5074 1.84094e-18 1.59157e-05
-18.3873 7.40454e-18 1.6229e-05
-18.2676 2.14588e-18 1.65544e-05
-18.1483 8.01892e-18 1.68828e-05
-18.0294 2.40331e-18 1.72219e-05
-17.9108 8.69466e-18 1.75691e-05
-17.7926 2.76655e-18 1.79229e-05
-17.6748 9.31427e-18 1.82862e-05
-17.5572 3.14263e-18 1.86599e-05
-17.4401 9.9247e-18 1.90377e-05
-17.3232 3.61407e-18 1.94318e-05
-17.2067 1.0881e-17 1.9829e-05
-17.0905 4.0239e-18 2.0241e-05
-16.9746 1.1953e-17 2.0661e-05
-16.859 4.48191e-18 2.10897e-05
-16.7437 1.30662e-17 2.15346e-05
-16.6288 5.29506e-18 2.19861e-05
-16.5141 1.40343e-17 2.24492e-05
-16.3997 6.09256e-18 2.29299e-05
-16.2856 1.5172e-17 2.34138e-05
-16.1717 6.99228e-18 2.39197e-05
-16.0582 1.66456e-17 2.44338e-05
-15.9449 7.88025e-18 2.49595e-05
-15.8319 1.81059e-17 2.55074e-05
-15.7191 9.08778e-18 2.60605e-05
-15.6066 1.95757e-17 2.66334e-05
-15.4943 1.05763e-17 2.72258e-05
-15.3823 2.1222e-17 2.78223e-05
-15.2705 1.19272e-17 2.84499e-05
-15.159 2.31999e-17 2.90865e-05
-15.0477 1.32982e-17 2.97366e-05
-14.9367 2.55437e-17 3.04212e-05
-14.8258 1.53031e-17 3.11062e-05
-14.7152 2.79171e-17 3.18209e-05
-14.6049 1.75497e-17 3.25616e-05
-14.4947 3.07716e-17 3.33059e-05
-14.3848 1.98689e-17 3.40907e-05
-14.275 3.42572e-17 3.4893e-05
-14.1655 2.20647e-17 3.57034e-05
-14.0562 3.77653e-17 3.65702e-05
-13.9471 2.48923e-17 3.74313e-05
-13.8382 4.16939e-17 3.83301e-05
-13.7294 2.85213e-17 3.92736e-05
-13.6209 4.62469e-17 4.02113e-05
-13.5126 3.22871e-17 4.12038e-05
-13.4044 5.17085e-17 4.22349e-05
-13.2965 3.65727e-17 4.32551e-05
-13.1887 5.79498e-17 4.43622e-05
-13.0811 4.15417e-17 4.54764e-05
-12.9737 6.4263e-17 4.66049e-05
-12.8664 4.73583e-17 4.78313e-05
-12.7593 7.14193e-17 4.9039e-05
-12.6524 5.37653e-17 5.02974e-05
-12.5457 8.04774e-17 5.16498e-05
-12.4391 6.12036e-17 5.2966e-05
-12.3327 9.04312e-17 5.43749e-05
-12.2265 7.0223e-17 5.58649e-05
-12.1204 1.01264e-16 5.73009e-05
-12.0144 8.09126e-17 5.88967e-05
-11.9086 1.13939e-16 6.05176e-05
-11.803 9.19309e-17 6.21147e-05
-11.6975 1.28817e-16 6.39075e-05
-11.5922 1.05327e-16 6.56807e-05
-11.487 1.45359e-16 6.74622e-05
-11.3819 1.22521e-16 6.94883e-05
-11.277 1.64451e-16 7.14145e-05
-11.1722 1.41119e-16 7.34342e-05
-11.0676 1.87965e-16 7.57077e-05
-10.9631 1.62667e-16 7.78086e-05
-10.8587 2.14933e-16 8.01229e-05
-10.7545 1.89675e-16 8.26574e-05
-10.6503 2.44496e-16 8.49717e-05
-10.5463 2.20792e-16 8.76274e-05
-10.4425 2.80308e-16 9.04596e-05
-10.3387 2.55488e-16 9.30045e-05
-10.2351 3.23445e-16 9.61042e-05
-10.1316 2.97818e-16 9.9219e-05
-10.0282 3.72411e-16 0.000102084
-9.92496 3.50092e-16 0.000105676
-9.82181 4.30832e-16 0.000109122
-9.71877 4.09547e-16 0.000112354
-9.61583 5.02188e-16 0.000116564
-9.51301 4.80275e-16 0.000120329
-9.4103 5.85721e-16 0.000124052
-9.30769 5.68853e-16 0.000128977
-9.20518 6.84927e-16 0.000133075
-9.10278 6.72472e-16 0.000137441
-9.00048 8.08926e-16 0.000143187
-8.89828 7.97575e-16 0.000147658
-8.79618 9.58179e-16 0.000152821
-8.69417 9.56984e-16 0.00015957
-8.59226 1.13612e-15 0.000164372
-8.49044 1.14698e-15 0.00017065
-8.38872 1.36442e-15 0.000178487
-8.28708 1.37604e-15 0.00018371
-8.18554 1.63343e-15 0.000191373
-8.08408 1.66756e-15 0.000200549
-7.98271 1.9634e-15 0.00020614
-7.88143 2.02902e-15 0.000215695
-7.78023 2.39056e-15 0.000226368
-7.67911 2.47107e-15 0.00023236
-7.57807 2.91963e-15 0.000244452
-7.47712 3.05408e-15 0.000256843
-7.37624 3.57638e-15 0.000263254
-7.27544 3.79704e-15 0.0002787
-7.17471 4.45311e-15 0.000293127
-7.07406 4.72846e-15 0.000299829
-6.97348 5.5918e-15 0.000320083
-6.87298 6.02314e-15 0.000336642
-6.77254 7.10404e-15 0.000343747
-6.67218 7.83278e-15 0.000370413
-6.57188 9.326e-15 0.000389532
-6.47166 1.03934e-14 0.000396765
-6.37149 1.26251e-14 0.000432365
-6.2714 1.42771e-14 0.000454655
-6.17136 1.69784e-14 0.000462106
-6.07139 1.93569e-14 0.000511482
-5.97148 2.27808e-14 0.000535939
-5.87163 2.54787e-14 0.000543348
-5.77184 3.02368e-14 0.000611918
-5.67211 3.33775e-14 0.000638172
-5.57243 3.7594e-14 0.000645217
-5.47281 4.20713e-14 0.000740792
-5.37325 4.78759e-14 0.000766904
-5.27373 5.39879e-14 0.000775254
-5.17427 6.56594e-14 0.000908528
-5.07487 7.69298e-14 0.000932845
-4.97551 9.47591e-14 0.000946738
-4.8762 1.20266e-13 0.00113209
-4.77694 1.56763e-13 0.00115505
-4.67772 2.14499e-13 0.00118878
-4.57855 3.2608e-13 0.00145117
-4.47943 4.99549e-13 0.0014893
-4.38035 8.08552e-13 0.00158571
-4.28131 1.32957e-12 0.00197236
-4.18232 2.06482e-12 0.00208434
-4.08336 3.10848e-12 0.00235144
-3.98445 4.49944e-12 0.00302471
-3.88557 6.12807e-12 0.00364023
-3.78673 7.99942e-12 0.00489179
-3.68793 9.92452e-12 0.00682142
-3.58916 1.15962e-11 0.0086268
-3.49043 1.24854e-11 0.0100495
-3.39173 1.18252e-11 0.0107759
-3.29307 9.26488e-12 0.010856
-3.19443 5.17874e-12 0.0106558
-3.09583 -3.12093e-14 0.010456
-2.99725 -6.18744e-12 0.0104433
-2.89871 -1.27704e-11 0.0107476
-2.80019 -1.78721e-11 0.011498
-2.7017 -1.89215e-11 0.0128533
-2.60323 -1.50062e-11 0.0149791
-2.50479 -8.31892e-12 0.0180782
-2.40638 -2.18846e-12 0.0224572
-2.30798 7.75463e-13 0.0287323
-2.20961 -7.18814e-13 0.0380427
-2.11126 -8.25503e-12 0.052571
-2.01293 -2.50389e-11 0.0763901
-1.91462 -6.00676e-11 0.117412
-1.81632 -1.34843e-10 0.19107
-1.71804 -2.98064e-10 0.329282
-1.61978 -6.27355e-10 0.602623
-1.52154 -8.61333e-10 1.16412
-1.42331 1.7543e-09 2.05042
-1.32509 7.36535e-09 2.58731
-1.22689 1.14165e-08 2.85218
-1.12869 1.87159e-08 3.44018
-1.03051 3.40836e-08 4.37606
-0.932337 3.99973e-08 4.47087
-0.834173 1.90449e-08 2.98565
-0.736016 5.72963e-09 1.67794
-0.637867 1.5426e-09 0.990959
-0.539723 3.01233e-10 0.645152
-0.441585 -6.34904e-11 0.461081
-0.343451 -1.37344e-10 0.358008
-0.24532 -1.13264e-10 0.299255
-0.147191 -6.67124e-11 0.266993
-0.0490634 -2.13008e-11 0.252622
0.0490634 2.1225e-11 0.252622
0.147191 6.66366e-11 0.266993
0.24532 1.13156e-10 0.299255
0.343451 1.37222e-10 0.358008
0.441585 6.33187e-11 0.461081
0.539723 -3.01516e-10 0.645152
0.637867 -1.5429e-09 0.990959
0.736016 -5.73007e-09 1.67794
0.834173 -1.90461e-08 2.98565
0.932337 -3.99973e-08 4.47087
1.03051 -3.40801e-08 4.37606
1.12869 -1.87153e-08 3.44018
1.22689 -1.14147e-08 2.85218
1.32509 -7.36475e-09 2.58731
1.42331 -1.75462e-09 2.05042
1.52154 8.60659e-10 1.16412
1.61978 6.26742e-10 0.602623
1.71804 2.98101e-10 0.329282
1.81632 1.34801e-10 0.19107
1.91462 6.00325e-11 0.117412
2.01293 2.50315e-11 0.0763901
2.11126 8.24348e-12 0.052571
2.20961 7.18145e-13 0.0380427
2.30798 -7.78593e-13 0.0287323
2.40638 2.18555e-12 0.0224572
2.50479 8.31977e-12 0.0180782
2.60323 1.50052e-11 0.0149791
2.7017 1.89213e-11 0.0128533
2.80019 1.78722e-11 0.011498
2.89871 1.27708e-11 0.0107476
2.99725 6.18815e-12 0.0104433
3.09583 3.26968e-14 0.010456
3.19443 -5.17676e-12 0.0106558
3.29307 -9.26299e-12 0.010856
3.39173 -1.1825e-11 0.0107759
3.49043 -1.24885e-11 0.0100495
3.58916 -1.16018e-11 0.0086268
3.68793 -9.92951e-12 0.00682142
3.78673 -8.00325e-12 0.00489179
3.88557 -6.12991e-12 0.00364023
3.98445 -4.49957e-12 0.00302471
4.08336 -3.10828e-12 0.00235144
4.18232 -2.06461e-12 0.00208434
4.28131 -1.32867e-12 0.00197236
4.38035 -8.08668e-13 0.00158571
4.47943 -4.9972e-13 0.0014893
4.57855 -3.26302e-13 0.00145117
4.67772 -2.14505e-13 0.00118878
4.77694 -1.56859e-13 0.00115505
4.8762 -1.2047e-13 0.00113209
4.97551 -9.46498e-14 0.000946738
5.07487 -7.68396e-14 0.000932845
5.17427 -6.55658e-14 0.000908528
5.27373 -5.40266e-14 0.000775254
5.37325 -4.78677e-14 0.000766904
5.47281 -4.20764e-14 0.000740792
5.57243 -3.75863e-14 0.000645217
5.67211 -3.33931e-14 0.000638172
5.77184 -3.02549e-14 0.000611918
5.87163 -2.54788e-14 0.000543348
5.97148 -2.27625e-14 0.000535939
6.07139 -1.9329e-14 0.000511482
6.17136 -1.69813e-14 0.000462106
6.2714 -1.42799e-14 0.000454655
6.37149 -1.26308e-14 0.000432365
6.47166 -1.03875e-14 0.000396765
6.57188 -9.31396e-15 0.000389532
6.67218 -7.81886e-15 0.000370413
6.77254 -7.10875e-15 0.000343747
6.87298 -6.01747e-15 0.000336642
6.97348 -5.5968e-15 0.000320083
7.07406 -4.73101e-15 0.000299829
7.17471 -4.45584e-15 0.000293127
7.27544 -3.79189e-15 0.0002787
7.37624 -3.57875e-15 0.000263254
7.47712 -3.04215e-15 0.000256843
7.57807 -2.91437e-15 0.000244452
7.67911 -2.47161e-15 0.00023236
7.78023 -2.39228e-15 0.000226368
7.88143 -2.03026e-15 0.000215695
7.98271 -1.96284e-15 0.00020614
8.08408 -1.66786e-15 0.000200549
8.18554 -1.63366e-15 0.000191373
8.28708 -1.3762e-15 0.00018371
8.38872 -1.36361e-15 0.000178487
8.49044 -1.14724e-15 0.00017065
8.59226 -1.13626e-15 0.000164372
8.69417 -9.56638e-16 0.00015957
8.79618 -9.58567e-16 0.000152821
8.89828 -7.97959e-16 0.000147658
9.00048 -8.09137e-16 0.000143187
9.10278 -6.72887e-16 0.000137441
9.20518 -6.84973e-16 0.000133075
9.30769 -5.68725e-16 0.000128977
9.4103 -5.85814e-16 0.000124052
9.51301 -4.80782e-16 0.000120329
9.61583 -5.02551e-16 0.000116564
9.71877 -4.09823e-16 0.000112354
9.82181 -4.30899e-16 0.000109122
9.92496 -3.50451e-16 0.000105676
10.0282 -3.7241e-16 0.000102084
10.1316 -2.98443e-16 9.9219e-05
10.2351 -3.23615e-16 9.61042e-05
10.3387 -2.5568e-16 9.30045e-05
10.4425 -2.80431e-16 9.04596e-05
10.5463 -2.21044e-16 8.76274e-05
10.6503 -2.44488e-16 8.49717e-05
10.7545 -1.89796e-16 8.26574e-05
10.8587 -2.14947e-16 8.01229e-05
10.9631 -1.62803e-16 7.78086e-05
11.0676 -1.88058e-16 7.57077e-05
11.1722 -1.412e-16 7.34342e-05
11.277 -1.64562e-16 7.14145e-05
11.3819 -1.22564e-16 6.94883e-05
11.487 -1.45512e-16 6.74622e-05
11.5922 -1.05351e-16 6.56807e-05
11.6975 -1.29019e-16 6.39075e-05
11.803 -9.18695e-17 6.21147e-05
11.9086 -1.14166e-16 6.05176e-05
12.0144 -8.08839e-17 5.88967e-05
12.1204 -1.01415e-16 5.73009e-05
12.2265 -7.01825e-17 5.58649e-05
12.3327 -9.05855e-17 5.43749e-05
12.4391 -6.11616e-17 5.2966e-05
12.5457 -8.06143e-17 5.16498e-05
12.6524 -5.37428e-17 5.02974e-05
12.7593 -7.15194e-17 4.9039e-05
12.8664 -4.73716e-17 4.78313e-05
12.9737 -6.43149e-17 4.66049e-05
13.0811 -4.157e-17 4.54764e-05
13.1887 -5.79978e-17 4.43622e-05
13.2965 -3.66232e-17 4.32551e-05
13.4044 -5.17163e-17 4.22349e-05
13.5126 -3.23408e-17 4.12038e-05
13.6209 -4.62452e-17 4.02113e-05
13.7294 -2.85815e-17 3.92736e-05
13.8382 -4.16801e-17 3.83301e-05
13.9471 -2.49627e-17 3.74313e-05
14.0562 -3.77521e-17 3.65702e-05
14.1655 -2.21321e-17 3.57034e-05
14.275 -3.42435e-17 3.4893e-05
14.3848 -1.99301e-17 3.40907e-05
14.4947 -3.07609e-17 3.33059e-05
14.6049 -1.75916e-17 3.25616e-05
14.7152 -2.79126e-17 3.18209e-05
14.8258 -1.53394e-17 3.11062e-05
14.9367 -2.55363e-17 3.04212e-05
15.0477 -1.33216e-17 2.97366e-05
15.159 -2.32159e-17 2.90865e-05
15.2705 -1.1926e-17 2.84499e-05
15.3823 -2.12592e-17 2.78223e-05
15.4943 -1.05714e-17 2.72258e-05
15.6066 -1.96207e-17 2.66334e-05
15.7191 -9.07325e-18 2.60605e-05
15.8319 -1.81533e-17 2.55074e-05
15.9449 -7.86638e-18 2.49595e-05
16.0582 -1.66841e-17 2.44338e-05
16.1717 -6.98447e-18 2.39197e-05
16.2856 -1.5201e-17 2.34138e-05
16.3997 -6.09411e-18 2.29299e-05
16.5141 -1.40497e-17 2.24492e-05
16.6288 -5.30969e-18 2.19861e-05
16.7437 -1.30712e-17 2.15346e-05
16.859 -4.50573e-18 2.10897e-05
16.9746 -1.195e-17 2.0661e-05
17.0905 -4.05153e-18 2.0241e-05
17.2067 -1.08748e-17 1.9829e-05
17.3232 -3.63866e-18 1.94318e-05
17.4401 -9.92003e-18 1.90377e-05
17.5572 -3.16237e-18 1.86599e-05
17.6748 -9.31569e-18 1.82862e-05
17.7926 -2.78028e-18 1.79229e-05
17.9108 -8.70092e-18 1.75691e-05
18.0294 -2.41055e-18 1.72219e-05
18.1483 -8.03081e-18 1.68828e-05
18.2676 -2.14806e-18 1.65544e-05
18.3873 -7.42026e-18 1.6229e-05
18.5074 -1.83932e-18 1.59157e-05
18.6278 -6.87288e-18 1.56047e-05
18.7487 -1.51943e-18 1.53052e-05
18.8699 -6.43539e-18 1.50085e-05
18.9916 -1.24612e-18 1.47185e-05
19.1137 -6.02396e-18 1.44273e-05
19.2362 -1.00541e-18 1.41606e-05
19.3592 -5.64168e-18 1.38928e-05
19.4826 -7.94077e-19 1.36299e-05
19.6065 -5.26664e-18 1.33722e-05
19.7309 -5.32795e-19 1.31186e-05
19.8557 -4.95787e-18 1.28729e-05
19.9811 -3.90937e-19 1.26305e-05
20.1069 -4.78856e-18 1.23933e-05
20.2333 -2.75102e-19 1.21618e-05
20.3602 -4.48833e-18 1.19354e-05
20.4876 -1.0248e-19 1.17118e-05
20.6156 -4.20809e-18 1.14947e-05
20.7441 -5.39682e-20 1.12823e-05
20.8732 -3.91902e-18 1.10714e-05
21.0029 -1.87095e-20 1.08679e-05
21.1332 -3.60903e-18 1.06675e-05
21.2642 4.14813e-21 1.04698e-05
21.3958 -3.33195e-18 1.02768e-05
21.528 4.97873e-21 1.009e-05
21.6609 -3.11274e-18 9.90166e-06
21.7945 7.58403e-20 9.72142e-06
21.9288 -2.9185e-18 9.54438e-06
22.0639 2.41807e-19 9.36662e-06
22.1997 -2.85616e-18 9.19709e-06
22.3363 3.72779e-19 9.0294e-06
22.4736 -2.90567e-18 8.86171e-06
22.6118 5.12352e-19 8.70103e-06
22.7509 -2.8151e-18 8.54419e-06
22.8908 6.21309e-19 8.38193e-06
23.0316 -2.67158e-18 8.23493e-06
23.1733 5.22476e-19 8.08194e-06
23.316 -2.39836e-18 7.92954e-06
23.4597 3.93199e-19 7.79387e-06
23.6044 -2.05921e-18 7.64071e-06
23.7502 2.52149e-19 7.50577e-06
23.8971 -1.87411e-18 7.36996e-06
24.0451 3.01872e-19 7.22573e-06
24.1944 -1.90999e-18 7.10268e-06
24.3448 5.76956e-19 6.96438e-06
24.4966 -2.09757e-18 6.83618e-06
24.6496 7.7998e-19 6.714e-06
24.8041 -2.16295e-18 6.58168e-06
24.9601 7.24751e-19 6.46463e-06
25.1175 -1.86199e-18 6.3413e-06
25.2766 5.39707e-19 6.22023e-06
25.4373 -1.62567e-18 6.10657e-06
25.5998 4.6527e-19 5.98708e-06
25.7641 -1.63776e-18 5.87467e-06
25.9304 6.98458e-19 5.76239e-06
26.0988 -1.80861e-18 5.64967e-06
26.2693 8.23403e-19 5.54179e-06
26.4421 -1.71817e-18 5.43251e-06
26.6174 6.55023e-19 5.32571e-06
26.7954 -1.44296e-18 5.22057e-06
26.9761 5.47485e-19 5.11535e-06
27.1598 -1.51471e-18 5.01253e-06
27.3468 8.30338e-19 4.90998e-06
27.5373 -1.65592e-18 4.8083e-06
27.7317 9.54084e-19 4.70815e-06
27.9302 -1.75046e-18 4.60788e-06
28.1333 8.63519e-19 4.50856e-06
28.3415 -1.35434e-18 4.41008e-06
28.5554 3.15527e-19 4.31121e-06
28.7758 -1.53669e-18 4.21257e-06
29.0035 2.10767e-18 4.11434e-06
29.2396 1.0841e-18 4.01548e-06
29.4858 7.73023e-18 3.91546e-06
29.7441 8.5344e-18 3.81401e-06
30.0173 9.82539e-18 3.71046e-06
30.3101 2.58298e-18 3.60366e-06
30.6297 2.78442e-18 3.4917e-06
30.9905 -2.43829e-18 3.37083e-06
31.4301 6.48009e-18 3.23103e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda2.0Nc1QuantumOneLoop/iFp_OneLoopFRG.txt <==
-31.4301 1.27146e-24 3.23368e-06
-30.9905 -1.16101e-25 3.37364e-06
-30.6297 4.83416e-25 3.49462e-06
-30.3101 -3.45688e-25 3.60666e-06
-30.0173 3.0598e-25 3.71352e-06
-29.7441 -1.83214e-24 3.81713e-06
-29.4858 9.95261e-25 3.91862e-06
-29.2396 1.22188e-25 4.01874e-06
-29.0035 -5.89911e-25 4.11803e-06
-28.7758 7.18587e-25 4.21687e-06
-28.5554 -2.11986e-24 4.31556e-06
-28.3415 -1.32478e-24 4.41434e-06
-28.1333 -2.79221e-26 4.5134e-06
-27.9302 1.0002e-24 4.61293e-06
-27.7317 1.12448e-24 4.71305e-06
-27.5373 1.68054e-24 4.81388e-06
-27.3468 -3.07919e-24 4.91555e-06
-27.1598 -4.49708e-25 5.01815e-06
-26.9761 -1.24368e-24 5.12177e-06
-26.7954 -9.17187e-26 5.22649e-06
-26.6174 -2.22048e-24 5.33239e-06
-26.4421 5.36794e-25 5.43955e-06
-26.2693 1.07957e-24 5.54805e-06
-26.0988 1.73302e-24 5.65794e-06
-25.9304 -1.67126e-24 5.76929e-06
-25.7641 -1.96656e-25 5.88217e-06
-25.5998 9.20144e-25 5.99664e-06
-25.4373 1.11877e-24 6.11277e-06
-25.2766 1.2168e-24 6.23061e-06
-25.1175 4.4489e-25 6.35023e-06
-24.9601 5.51054e-25 6.47168e-06
-24.8041 -5.51153e-25 6.59504e-06
-24.6496 -4.64072e-24 6.72035e-06
-24.4966 -1.05382e-24 6.84769e-06
-24.3448 5.6793e-25 6.97711e-06
-24.1944 -3.81109e-24 7.10868e-06
-24.0451 3.78551e-24 7.24246e-06
-23.8971 -1.38505e-24 7.37851e-06
-23.7502 -3.72423e-24 7.51691e-06
-23.6044 3.45398e-24 7.65771e-06
-23.4597 -5.03818e-24 7.80099e-06
-23.316 1.23102e-24 7.94682e-06
-23.1733 1.32877e-24 8.09526e-06
-23.0316 3.95703e-24 8.24639e-06
-22.8908 7.20891e-24 8.40028e-06
-22.7509 2.39759e-24 8.55701e-06
-22.6118 4.4904e-24 8.71665e-06
-22.4736 -4.79196e-24 8.87928e-06
-22.3363 5.11152e-25 9.04499e-06
-22.1997 3.11677e-24 9.21386e-06
-22.0639 -7.89384e-25 9.38597e-06
-21.9288 -5.52622e-24 9.56141e-06
-21.7945 -1.41015e-24 9.74027e-06
-21.6609 9.04947e-26 9.92264e-06
-21.528 -4.94649e-24 1.01086e-05
-21.3958 1.23789e-24 1.02983e-05
-21.2642 -7.50463e-25 1.04918e-05
-21.1332 3.60843e-24 1.06892e-05
-21.0029 1.69674e-24 1.08906e-05
-20.8732 2.35667e-24 1.10961e-05
-20.7441 -2.48233e-24 1.13059e-05
-20.6156 6.02849e-24 1.15201e-05
-20.4876 7.30018e-24 1.17387e-05
-20.3602 2.93529e-24 1.19618e-05
-20.2333 -6.47363e-24 1.21898e-05
-20.1069 2.7527e-25 1.24225e-05
-19.9811 9.12768e-25 1.26603e-05
-19.8557 4.48624e-24 1.29032e-05
-19.7309 1.77518e-24 1.31514e-05
-19.6065 -4.54802e-25 1.34049e-05
-19.4826 2.17542e-24 1.36641e-05
-19.3592 4.93317e-24 1.3929e-05
-19.2362 1.04768e-24 1.41998e-05
-19.1137 1.99851e-24 1.44766e-05
-18.9916 -3.41284e-24 1.47597e-05
-18.8699 -1.16926e-23 1.50492e-05
-18.7487 -2.51137e-24 1.53453e-05
-18.6278 -3.45789e-24 1.56482e-05
-18.5074 -5.69065e-24 1.59581e-05
-18.3873 -1.18717e-23 1.62753e-05
-18.2676 1.20843e-23 1.65998e-05
-18.1483 -7.97066e-24 1.6932e-05
-18.0294 -2.53072e-24 1.7272e-05
-17.9108 -1.46504e-24 1.76201e-05
-17.7926 -1.22777e-23 1.79766e-05
-17.6748 7.71246e-24 1.83417e-05
-17.5572 1.69245e-24 1.87157e-05
-17.4401 -1.9109e-24 1.90988e-05
-17.3232 -1.33345e-23 1.94913e-05
-17.2067 -6.19414e-24 1.98936e-05
-17.0905 -1.08241e-23 2.03058e-05
-16.9746 -2.4597e-23 2.07284e-05
-16.859 1.01931e-24 2.11617e-05
-16.7437 5.79911e-24 2.16059e-05
-16.6288 -1.30127e-24 2.20616e-05
-16.5141 7.38345e-24 2.25289e-05
-16.3997 -7.74882e-24 2.30083e-05
-16.2856 -5.12005e-24 2.35003e-05
-16.1717 -1.28544e-23 2.40051e-05
-16.0582 -1.62694e-24 2.45233e-05
-15.9449 -1.32898e-24 2.50553e-05
-15.8319 1.65474e-24 2.56015e-05
-15.7191 6.29997e-24 2.61624e-05
-15.6066 -6.83014e-24 2.67386e-05
-15.4943 -4.63957e-24 2.73304e-05
-15.3823 5.17947e-25 2.79386e-05
-15.2705 -1.73571e-23 2.85636e-05
-15.159 1.35677e-23 2.9206e-05
-15.0477 -1.29559e-23 2.98665e-05
-14.9367 1.08457e-23 3.05457e-05
-14.8258 4.60381e-24 3.12442e-05
-14.7152 -6.24587e-24 3.19627e-05
-14.6049 2.27922e-23 3.2702e-05
-14.4947 9.62972e-25 3.34629e-05
-14.3848 -3.7064e-24 3.4246e-05
-14.275 1.37839e-23 3.50522e-05
-14.1655 2.72294e-23 3.58825e-05
-14.0562 -5.86454e-24 3.67376e-05
-13.9471 3.29859e-24 3.76185e-05
-13.8382 -3.61964e-23 3.85262e-05
-13.7294 2.5964e-23 3.94618e-05
-13.6209 1.29431e-23 4.04263e-05
-13.5126 1.16018e-23 4.14207e-05
-13.4044 -1.53905e-23 4.24464e-05
-13.2965 1.39592e-23 4.35045e-05
-13.1887 3.32505e-23 4.45964e-05
-13.0811 -1.8622e-23 4.57233e-05
-12.9737 2.71834e-23 4.68867e-05
-12.8664 -4.87419e-23 4.8088e-05
-12.7593 -6.40546e-23 4.9329e-05
-12.6524 -5.60347e-23 5.06111e-05
-12.5457 -2.73144e-23 5.1936e-05
-12.4391 5.19978e-24 5.33058e-05
-12.3327 -8.79881e-23 5.47221e-05
-12.2265 -6.33148e-23 5.6187e-05
-12.1204 4.87739e-23 5.77026e-05
-12.0144 -3.06025e-23 5.92712e-05
-11.9086 -1.49972e-23 6.0895e-05
-11.803 8.18166e-23 6.25765e-05
-11.6975 9.71164e-23 6.43184e-05
-11.5922 5.41334e-23 6.61232e-05
-11.487 7.45336e-24 6.7994e-05
-11.3819 -6.47665e-23 6.99337e-05
-11.277 -9.70527e-23 7.19455e-05
-11.1722 3.60426e-23 7.40329e-05
-11.0676 -7.99968e-23 7.61994e-05
-10.9631 -3.32897e-23 7.84489e-05
-10.8587 -1.95948e-23 8.07852e-05
-10.7545 8.0525e-23 8.32127e-05
-10.6503 -1.68615e-23 8.57359e-05
-10.5463 -4.46964e-23 8.83596e-05
-10.4425 1.79793e-23 9.10887e-05
-10.3387 2.24874e-25 9.39287e-05
-10.2351 -4.84299e-23 9.68853e-05
-10.1316 1.89756e-22 9.99646e-05
-10.0282 -4.58518e-23 0.000103173
-9.92496 -1.92371e-22 0.000106517
-9.82181 8.18214e-24 0.000110005
-9.71877 5.46166e-23 0.000113643
-9.61583 -7.02112e-23 0.000117441
-9.51301 2.13833e-22 0.000121407
-9.4103 -9.91282e-23 0.000125551
-9.30769 1.04185e-22 0.000129883
-9.20518 -3.90631e-23 0.000134413
-9.10278 -1.81266e-22 0.000139154
-9.00048 -3.95548e-22 0.000144117
-8.89828 2.10721e-22 0.000149316
-8.79618 2.83089e-22 0.000154765
-8.69417 -3.40859e-22 0.00016048
-8.59226 1.26488e-22 0.000166477
-8.49044 -1.60042e-22 0.000172773
-8.38872 4.35461e-22 0.000179389
-8.28708 5.37246e-23 0.000186345
-8.18554 1.35984e-22 0.000193662
-8.08408 -9.83262e-23 0.000201366
-7.98271 -2.23309e-22 0.000209482
-7.88143 -1.54529e-22 0.000218038
-7.78023 2.00558e-22 0.000227066
-7.67911 1.10818e-23 0.000236597
-7.57807 -8.80488e-23 0.00024667
-7.47712 -5.79526e-22 0.000257322
-7.37624 8.08812e-23 0.000268597
-7.27544 -1.15186e-23 0.000280542
-7.17471 5.7427e-22 0.000293209
-7.07406 -3.14005e-22 0.000306652
-6.97348 -5.07982e-22 0.000320935
-6.87298 1.7581e-22 0.000336123
-6.77254 1.1076e-22 0.000352293
-6.67218 1.09771e-22 0.000369526
-6.57188 -4.54312e-22 0.000387912
-6.47166 -4.77758e-22 0.000407552
-6.37149 1.24176e-21 0.000428556
-6.2714 4.78619e-22 0.000451048
-6.17136 3.86039e-22 0.000475164
-6.07139 2.95534e-22 0.000501059
-5.97148 -4.21103e-23 0.000528902
-5.87163 1.34297e-21 0.000558886
-5.77184 -1.9771e-22 0.000591225
-5.67211 1.36238e-21 0.000626161
-5.57243 -1.39356e-21 0.000663968
-5.47281 -9.73005e-23 0.000704955
-5.37325 2.39326e-22 0.000749474
-5.27373 7.96057e-22 0.000797924
-5.17427 -5.76723e-22 0.000850764
-5.07487 4.00699e-22 0.000908517
-4.97551 1.36462e-21 0.000971786
-4.8762 5.47079e-21 0.00104127
-4.77694 -5.19245e-21 0.00111777
-4.67772 7.37385e-22 0.00120223
-4.57855 -1.69053e-21 0.00129575
-4.47943 -3.74428e-21 0.00139962
-4.38035 -4.78779e-22 0.00151537
-4.28131 5.91695e-21 0.00164479
-4.18232 2.05632e-21 0.00179006
-4.08336 -1.72436e-21 0.00195376
-3.98445 8.08573e-21 0.00213902
-3.88557 5.15538e-21 0.00234964
-3.78673 6.27902e-21 0.00259029
-3.68793 2.06698e-20 0.00286673
-3.58916 2.07715e-21 0.00318611
-3.49043 1.36402e-20 0.00355745
-3.39173 -3.58288e-20 0.00399219
-3.29307 2.24702e-23 0.00450498
-3.19443 3.44939e-20 0.00511489
-3.09583 -2.85766e-20 0.00584699
-2.99725 -4.00386e-20 0.00673474
-2.89871 -1.83542e-20 0.00782361
-2.80019 -7.14697e-21 0.0091764
-2.7017 2.78552e-20 0.0108818
-2.60323 -4.40143e-20 0.0130679
-2.50479 2.30185e-20 0.0159251
-2.40638 4.99537e-20 0.0197452
-2.30798 8.89677e-20 0.0249929
-2.20961 -4.17657e-21 0.032442
-2.11126 -4.50622e-19 0.0434554
-2.01293 -6.5517e-19 0.0606046
-1.91462 1.7299e-21 0.0891992
-1.81632 -3.27674e-18 0.141611
-1.71804 -8.32302e-19 0.252087
-1.61978 -1.77375e-18 0.544288
-1.52154 -2.36107e-17 1.72536
-1.42331 -2.71527e-16 10.2762
-1.32509 1.04001e-16 3.43781
-1.22689 -2.16919e-17 0.944851
-1.12869 -6.36283e-18 0.435498
-1.03051 1.85323e-18 0.256391
-0.932337 6.16064e-19 0.173402
-0.834173 1.03052e-18 0.128295
-0.736016 -5.46281e-19 0.101167
-0.637867 -4.64537e-19 0.0837224
-0.539723 6.33962e-19 0.0720116
-0.441585 1.12941e-19 0.0639638
-0.343451 -2.25553e-19 0.0584188
-0.24532 -4.18917e-20 0.0546987
-0.147191 -1.24953e-20 0.0524029
-0.0490634 -1.31216e-20 0.051306
0.0490634 9.65779e-21 0.051306
0.147191 3.55514e-21 0.0524029
0.24532 -5.5801e-20 0.0546987
0.343451 -1.79794e-19 0.0584188
0.441585 2.71041e-19 0.0639638
0.539723 8.53e-19 0.0720116
0.637867 -6.26193e-20 0.0837224
0.736016 1.051e-19 0.101167
0.834173 8.14055e-19 0.128295
0.932337 6.92151e-19 0.173402
1.03051 -2.00896e-18 0.256391
1.12869 4.23825e-18 0.435498
1.22689 9.98107e-18 0.944851
1.32509 7.78191e-17 3.43781
1.42331 -2.22375e-16 10.2762
1.52154 -8.37423e-17 1.72536
1.61978 1.09434e-18 0.544288
1.71804 -2.21842e-19 0.252087
1.81632 7.47137e-19 0.141611
1.91462 2.56811e-19 0.0891992
2.01293 4.63814e-19 0.0606046
2.11126 -1.21381e-19 0.0434554
2.20961 -3.82236e-20 0.032442
2.30798 8.05014e-20 0.0249929
2.40638 -3.22658e-20 0.0197452
2.50479 1.17887e-20 0.0159251
2.60323 2.30942e-20 0.0130679
2.7017 -2.51596e-20 0.0108818
2.80019 -3.10134e-20 0.0091764
2.89871 2.11126e-20 0.00782361
2.99725 2.64832e-20 0.00673474
3.09583 -1.41177e-20 0.00584699
3.19443 -1.65531e-20 0.00511489
3.29307 6.20809e-21 0.00450498
3.39173 -2.84742e-21 0.00399219
3.49043 6.26951e-21 0.00355745
3.58916 1.71203e-20 0.00318611
3.68793 1.14758e-20 0.00286673
3.78673 -2.78477e-21 0.00259029
3.88557 1.24355e-20 0.00234964
3.98445 1.95014e-21 0.00213902
4.08336 -1.23769e-22 0.00195376
4.18232 8.15923e-22 0.00179006
4.28131 6.08854e-21 0.00164479
4.38035 1.34847e-21 0.00151537
4.47943 3.00341e-21 0.00139962
4.57855 -3.60497e-21 0.00129575
4.67772 5.53535e-22 0.00120223
4.77694 -3.76258e-21 0.00111777
4.8762 -3.51954e-22 0.00104127
4.97551 -2.74453e-21 0.000971786
5.07487 3.26628e-22 0.000908517
5.17427 -2.16714e-21 0.000850764
5.27373 2.27333e-22 0.000797924
5.37325 1.77916e-21 0.000749474
5.47281 -1.36913e-22 0.000704955
5.57243 -7.86514e-22 0.000663968
5.67211 -1.27007e-22 0.000626161
5.77184 -1.85483e-21 0.000591225
5.87163 3.01273e-22 0.000558886
5.97148 1.8658e-22 0.000528902
6.07139 1.34488e-22 0.000501059
6.17136 4.57239e-22 0.000475164
6.2714 4.46398e-22 0.000451048
6.37149 3.18434e-22 0.000428556
6.47166 3.99842e-22 0.000407552
6.57188 -1.25218e-21 0.000387912
6.67218 1.15806e-22 0.000369526
6.77254 4.01049e-22 0.000352293
6.87298 -1.68805e-22 0.000336123
6.97348 4.31886e-23 0.000320935
7.07406 7.73785e-23 0.000306652
7.17471 -5.28527e-22 0.000293209
7.27544 -3.50733e-22 0.000280542
7.37624 2.88003e-22 0.000268597
7.47712 6.65401e-23 0.000257322
7.57807 -9.93853e-23 0.00024667
7.67911 4.00338e-22 0.000236597
7.78023 -1.59546e-22 0.000227066
7.88143 1.50201e-22 0.000218038
7.98271 3.84332e-22 0.000209482
8.08408 2.19025e-22 0.000201366
8.18554 -1.49954e-22 0.000193662
8.28708 -1.88113e-22 0.000186345
8.38872 -1.29116e-22 0.000179389
8.49044 -1.73646e-22 0.000172773
8.59226 -1.79514e-22 0.000166477
8.69417 -3.01586e-22 0.00016048
8.79618 -1.06075e-22 0.000154765
8.89828 4.10026e-23 0.000149316
9.00048 -2.25568e-22 0.000144117
9.10278 -1.56277e-23 0.000139154
9.20518 4.60096e-23 0.000134413
9.30769 5.55997e-23 0.000129883
9.4103 -1.08826e-22 0.000125551
9.51301 9.27165e-23 0.000121407
9.61583 -8.55714e-24 0.000117441
9.71877 -1.96372e-23 0.000113643
9.82181 -3.53125e-23 0.000110005
9.92496 -8.27506e-23 0.000106517
10.0282 5.66379e-23 0.000103173
10.1316 2.60301e-23 9.99646e-05
10.2351 6.77813e-23 9.68853e-05
10.3387 4.36008e-23 9.39287e-05
10.4425 -3.93041e-23 9.10887e-05
10.5463 -6.20424e-23 8.83596e-05
10.6503 -3.97792e-23 8.57359e-05
10.7545 3.10899e-23 8.32127e-05
10.8587 3.64729e-23 8.07852e-05
10.9631 -2.87315e-23 7.84489e-05
11.0676 8.32422e-23 7.61994e-05
11.1722 1.82631e-24 7.40329e-05
11.277 -7.03588e-23 7.19455e-05
11.3819 -8.1139e-23 6.99337e-05
11.487 -7.79858e-23 6.7994e-05
11.5922 3.82417e-23 6.61232e-05
11.6975 5.77593e-23 6.43184e-05
11.803 7.84901e-23 6.25765e-05
11.9086 5.52143e-23 6.0895e-05
12.0144 4.26776e-23 5.92712e-05
12.1204 -7.27444e-23 5.77026e-05
12.2265 -7.9592e-23 5.6187e-05
12.3327 4.90494e-23 5.47221e-05
12.4391 1.00717e-23 5.33058e-05
12.5457 -4.09514e-23 5.1936e-05
12.6524 -7.88747e-23 5.06111e-05
12.7593 7.10948e-24 4.9329e-05
12.8664 6.64008e-23 4.8088e-05
12.9737 3.50182e-23 4.68867e-05
13.0811 -3.27103e-23 4.57233e-05
13.1887 4.35235e-24 4.45964e-05
13.2965 -1.57129e-23 4.35045e-05
13.4044 -1.8031e-23 4.24464e-05
13.5126 1.94083e-23 4.14207e-05
13.6209 1.95184e-24 4.04263e-05
13.7294 -2.21298e-23 3.94618e-05
13.8382 -3.2546e-23 3.85262e-05
13.9471 -2.93933e-23 3.76185e-05
14.0562 8.07337e-24 3.67376e-05
14.1655 -1.07922e-23 3.58825e-05
14.275 1.15393e-23 3.50522e-05
14.3848 3.4955e-23 3.4246e-05
14.4947 1.03109e-23 3.34629e-05
14.6049 -1.48666e-23 3.2702e-05
14.7152 -9.70386e-24 3.19627e-05
14.8258 -1.39519e-23 3.12442e-05
14.9367 -3.04254e-23 3.05457e-05
15.0477 6.87923e-24 2.98665e-05
15.159 -1.08013e-23 2.9206e-05
15.2705 1.12469e-23 2.85636e-05
15.3823 5.6362e-24 2.79386e-05
15.4943 -5.59508e-24 2.73304e-05
15.6066 8.31791e-24 2.67386e-05
15.7191 1.40496e-23 2.61624e-05
15.8319 6.95524e-24 2.56015e-05
15.9449 7.67656e-24 2.50553e-05
16.0582 -5.46782e-24 2.45233e-05
16.1717 -6.82212e-24 2.40051e-05
16.2856 1.75835e-23 2.35003e-05
16.3997 2.41316e-25 2.30083e-05
16.5141 5.48813e-24 2.25289e-05
16.6288 -2.02593e-24 2.20616e-05
16.7437 1.67317e-23 2.16059e-05
16.859 4.90655e-24 2.11617e-05
16.9746 8.28568e-24 2.07284e-05
17.0905 3.30701e-24 2.03058e-05
17.2067 -1.10237e-23 1.98936e-05
17.3232 -1.85383e-23 1.94913e-05
17.4401 -1.17175e-23 1.90988e-05
17.5572 3.29414e-24 1.87157e-05
17.6748 1.26871e-23 1.83417e-05
17.7926 1.12289e-23 1.79766e-05
17.9108 -1.32913e-24 1.76201e-05
18.0294 4.3948e-24 1.7272e-05
18.1483 -4.94094e-24 1.6932e-05
18.2676 1.10584e-23 1.65998e-05
18.3873 3.24615e-24 1.62753e-05
18.5074 -4.78598e-24 1.59581e-05
18.6278 4.27733e-24 1.56482e-05
18.7487 -5.81541e-24 1.53453e-05
18.8699 1.33047e-23 1.50492e-05
18.9916 -7.6093e-24 1.47597e-05
19.1137 5.31733e-24 1.44766e-05
19.2362 7.52003e-24 1.41998e-05
19.3592 -6.33382e-24 1.3929e-05
19.4826 7.54655e-24 1.36641e-05
19.6065 -1.22964e-23 1.34049e-05
19.7309 -1.0627e-23 1.31514e-05
19.8557 2.32693e-24 1.29032e-05
19.9811 -8.57874e-24 1.26603e-05
20.1069 2.8472e-26 1.24225e-05
20.2333 -6.88649e-25 1.21898e-05
20.3602 6.49827e-25 1.19618e-05
20.4876 -5.47004e-24 1.17387e-05
20.6156 -7.66197e-24 1.15201e-05
20.7441 1.01092e-23 1.13059e-05
20.8732 8.23964e-25 1.10961e-05
21.0029 3.45283e-24 1.08906e-05
21.1332 5.24903e-24 1.06892e-05
21.2642 -5.75868e-24 1.04918e-05
21.3958 5.17684e-24 1.02983e-05
21.528 2.35036e-24 1.01086e-05
21.6609 -2.8882e-24 9.92264e-06
21.7945 3.90108e-24 9.74027e-06
21.9288 3.1875e-24 9.56141e-06
22.0639 -6.52263e-25 9.38597e-06
22.1997 1.09813e-24 9.21386e-06
22.3363 -2.73902e-24 9.04499e-06
22.4736 -3.90491e-24 8.87928e-06
22.6118 3.57142e-24 8.71665e-06
22.7509 8.30265e-26 8.55701e-06
22.8908 5.48781e-24 8.40028e-06
23.0316 -9.23462e-25 8.24639e-06
23.1733 6.18832e-24 8.09526e-06
23.316 -1.71888e-24 7.94682e-06
23.4597 1.03547e-24 7.80099e-06
23.6044 3.16768e-24 7.65771e-06
23.7502 4.95315e-25 7.51691e-06
23.8971 -1.1824e-24 7.37851e-06
24.0451 -7.08034e-25 7.24246e-06
24.1944 4.76719e-24 7.10868e-06
24.3448 6.68125e-27 6.97711e-06
24.4966 3.69289e-26 6.84769e-06
24.6496 4.31218e-24 6.72035e-06
24.8041 1.2668e-24 6.59504e-06
24.9601 -2.55487e-24 6.47168e-06
25.1175 -1.38514e-25 6.35023e-06
25.2766 1.51797e-25 6.23061e-06
25.4373 3.0316e-24 6.11277e-06
25.5998 -1.76074e-25 5.99664e-06
25.7641 1.00286e-24 5.88217e-06
25.9304 4.60594e-25 5.76929e-06
26.0988 -9.67766e-25 5.65794e-06
26.2693 3.67288e-24 5.54805e-06
26.4421 -9.85004e-25 5.43955e-06
26.6174 1.14401e-24 5.33239e-06
26.7954 5.42755e-25 5.22649e-06
26.9761 -1.1958e-24 5.12177e-06
27.1598 2.7913e-24 5.01815e-06
27.3468 1.83847e-24 4.91555e-06
27.5373 -6.88502e-25 4.81388e-06
27.7317 -4.53284e-25 4.71305e-06
27.9302 1.27787e-24 4.61293e-06
28.1333 3.56885e-25 4.5134e-06
28.3415 -2.3939e-25 4.41434e-06
28.5554 3.43347e-26 4.31556e-06
28.7758 -1.14937e-24 4.21687e-06
29.0035 -1.60813e-24 4.11803e-06
29.2396 -1.08456e-24 4.01874e-06
29.4858 -3.77423e-25 3.91862e-06
29.7441 8.66861e-25 3.81713e-06
30.0173 -5.75772e-25 3.71352e-06
30.3101 6.51278e-26 3.60666e-06
30.6297 -9.34626e-25 3.49462e-06
30.9905 -1.03656e-24 3.37364e-06
31.4301 1.56636e-24 3.23368e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda2.0Nc1QuantumOneLoop/vANODiaP_FRG.txt <==
-31.4301 -4.59206e-16 -0.0131574
-30.9905 3.32094e-15 -0.0143855
-30.6297 5.63273e-15 -0.0152123
-30.3101 8.70301e-15 -0.015778
-30.0173 1.19502e-14 -0.0161678
-29.7441 1.47848e-14 -0.0164421
-29.4858 1.67743e-14 -0.0166199
-29.2396 1.84837e-14 -0.0166998
-29.0035 1.87644e-14 -0.0166748
-28.7758 1.82338e-14 -0.0165397
-28.5554 1.75658e-14 -0.0163029
-28.3415 1.59983e-14 -0.0159716
-28.1333 1.39936e-14 -0.0155568
-27.9302 1.12174e-14 -0.0150714
-27.7317 7.95085e-15 -0.0145152
-27.5373 4.56388e-15 -0.0138851
-27.3468 4.83115e-16 -0.0131827
-27.1598 -2.41994e-15 -0.0124143
-26.9761 -5.99229e-15 -0.0115907
-26.7954 -9.50897e-15 -0.0107268
-26.6174 -1.17873e-14 -0.00984479
-26.4421 -1.44897e-14 -0.0089587
-26.2693 -1.61995e-14 -0.00808049
-26.0988 -1.63564e-14 -0.0072348
-25.9304 -1.76913e-14 -0.00642886
-25.7641 -1.83313e-14 -0.0056612
-25.5998 -1.77897e-14 -0.00492571
-25.4373 -1.70261e-14 -0.00422463
-25.2766 -1.68093e-14 -0.00355859
-25.1175 -1.58638e-14 -0.0029266
-24.9601 -1.40579e-14 -0.00233277
-24.8041 -1.30407e-14 -0.00178783
-24.6496 -1.20764e-14 -0.00129689
-24.4966 -1.11163e-14 -0.00086834
-24.3448 -1.01937e-14 -0.000494721
-24.1944 -9.39436e-15 -0.000174084
-24.0451 -8.65907e-15 9.73087e-05
-23.8971 -7.7092e-15 0.000316037
-23.7502 -7.45596e-15 0.00049269
-23.6044 -6.70977e-15 0.000630674
-23.4597 -6.24715e-15 0.00073655
-23.316 -5.58391e-15 0.000814622
-23.1733 -4.78107e-15 0.00086537
-23.0316 -4.31098e-15 0.000899296
-22.8908 -3.42068e-15 0.00091996
-22.7509 -2.97888e-15 0.000921113
-22.6118 -2.28004e-15 0.000889781
-22.4736 -1.94023e-15 0.000824983
-22.3363 -1.43896e-15 0.000737388
-22.1997 -9.51454e-16 0.000617712
-22.0639 -5.87469e-16 0.000477058
-21.9288 -2.48079e-16 0.000302068
-21.7945 -1.20984e-17 0.000119354
-21.6609 2.46022e-16 -7.67748e-05
-21.528 5.01529e-16 -0.000242708
-21.3958 7.60835e-16 -0.000448094
-21.2642 9.40449e-16 -0.000673155
-21.1332 1.26411e-15 -0.000958007
-21.0029 1.55145e-15 -0.00125542
-20.8732 1.89751e-15 -0.00156848
-20.7441 2.18696e-15 -0.00189758
-20.6156 2.26455e-15 -0.002241
-20.4876 2.68647e-15 -0.00262292
-20.3602 3.05875e-15 -0.00299195
-20.2333 3.50901e-15 -0.00335593
-20.1069 3.34919e-15 -0.00367697
-19.9811 3.37758e-15 -0.00406933
-19.8557 3.27204e-15 -0.00451148
-19.7309 2.89166e-15 -0.00503092
-19.6065 2.72314e-15 -0.00555818
-19.4826 2.2173e-15 -0.00604985
-19.3592 1.69169e-15 -0.00659456
-19.2362 1.24845e-15 -0.00716163
-19.1137 8.8108e-16 -0.00778973
-18.9916 1.55683e-15 -0.00840507
-18.8699 1.70182e-15 -0.00901004
-18.7487 3.21248e-15 -0.0096495
-18.6278 4.44916e-15 -0.0103518
-18.5074 7.93944e-15 -0.0112046
-18.3873 1.13393e-14 -0.0121756
-18.2676 1.53777e-14 -0.0132382
-18.1483 1.93175e-14 -0.014358
-18.0294 2.37524e-14 -0.0155737
-17.9108 2.86345e-14 -0.016911
-17.7926 3.29711e-14 -0.0183445
-17.6748 3.6696e-14 -0.0198001
-17.5572 3.92718e-14 -0.0212508
-17.4401 4.03378e-14 -0.0226867
-17.3232 4.29619e-14 -0.0241483
-17.2067 4.09203e-14 -0.0256162
-17.0905 3.9581e-14 -0.0270539
-16.9746 3.48216e-14 -0.0284196
-16.859 3.1445e-14 -0.0296879
-16.7437 2.60917e-14 -0.030833
-16.6288 2.13649e-14 -0.0318141
-16.5141 1.68543e-14 -0.032632
-16.3997 1.20502e-14 -0.0332714
-16.2856 7.81253e-15 -0.0337761
-16.1717 3.15799e-15 -0.0341291
-16.0582 -3.11119e-16 -0.0343678
-15.9449 -3.27255e-15 -0.0345053
-15.8319 -5.06309e-15 -0.0345182
-15.7191 -5.79158e-15 -0.0344787
-15.6066 -5.84756e-15 -0.034336
-15.4943 -4.48551e-15 -0.0341662
-15.3823 -1.80438e-15 -0.033969
-15.2705 7.99739e-16 -0.0337138
-15.159 4.51149e-15 -0.0334425
-15.0477 7.89447e-15 -0.0330705
-14.9367 1.20858e-14 -0.0326797
-14.8258 1.5516e-14 -0.0322015
-14.7152 1.94955e-14 -0.0317832
-14.6049 2.2121e-14 -0.0313524
-14.4947 2.42347e-14 -0.0309599
-14.3848 2.44817e-14 -0.0306152
-14.275 2.37677e-14 -0.0301855
-14.1655 2.1318e-14 -0.0296859
-14.0562 1.7424e-14 -0.0289544
-13.9471 1.19881e-14 -0.0280091
-13.8382 3.77077e-15 -0.0268748
-13.7294 -4.72248e-15 -0.025497
-13.6209 -1.51443e-14 -0.0240132
-13.5126 -2.4813e-14 -0.0224032
-13.4044 -3.42896e-14 -0.020738
-13.2965 -4.2901e-14 -0.0190012
-13.1887 -5.00029e-14 -0.0171917
-13.0811 -5.5184e-14 -0.0152864
-12.9737 -5.8328e-14 -0.0132236
-12.8664 -5.61737e-14 -0.0110323
-12.7593 -5.71672e-14 -0.0088126
-12.6524 -5.40701e-14 -0.00668245
-12.5457 -5.15214e-14 -0.00466398
-12.4391 -4.92584e-14 -0.00273677
-12.3327 -4.49753e-14 -0.00097243
-12.2265 -4.07351e-14 0.000645831
-12.1204 -3.77574e-14 0.00218396
-12.0144 -3.42e-14 0.00360212
-11.9086 -3.1679e-14 0.00499499
-11.803 -2.88396e-14 0.00625539
-11.6975 -2.72205e-14 0.00749102
-11.5922 -2.66346e-14 0.00857877
-11.487 -2.55351e-14 0.00960864
-11.3819 -2.47368e-14 0.0105554
-11.277 -2.29291e-14 0.011645
-11.1722 -2.35118e-14 0.0125763
-11.0676 -2.23999e-14 0.0135804
-10.9631 -2.17324e-14 0.0144474
-10.8587 -2.1793e-14 0.0154159
-10.7545 -2.2763e-14 0.0163614
-10.6503 -2.40332e-14 0.0174063
-10.5463 -2.43018e-14 0.0184676
-10.4425 -2.67549e-14 0.0196268
-10.3387 -2.75979e-14 0.0206826
-10.2351 -2.89674e-14 0.0217669
-10.1316 -2.97756e-14 0.023071
-10.0282 -3.0412e-14 0.0243715
-9.92496 -3.09941e-14 0.0257648
-9.82181 -3.21363e-14 0.0270133
-9.71877 -3.30996e-14 0.028432
-9.61583 -3.42491e-14 0.0297809
-9.51301 -3.48323e-14 0.0313792
-9.4103 -3.5447e-14 0.0327599
-9.30769 -3.61385e-14 0.0346499
-9.20518 -3.61277e-14 0.0359194
-9.10278 -3.5004e-14 0.0371916
-9.00048 -3.39009e-14 0.0383805
-8.89828 -3.13114e-14 0.0399517
-8.79618 -2.97918e-14 0.0413084
-8.69417 -2.92044e-14 0.0429859
-8.59226 -3.01532e-14 0.0437097
-8.49044 -3.27329e-14 0.0452327
-8.38872 -3.85792e-14 0.0459209
-8.28708 -5.1103e-14 0.0469402
-8.18554 -5.83388e-14 0.0482084
-8.08408 -7.36387e-14 0.0497889
-7.98271 -7.16949e-14 0.0507224
-7.88143 -7.37784e-14 0.0523974
-7.78023 -5.91412e-14 0.0524169
-7.67911 -2.97973e-14 0.0526143
-7.57807 7.10548e-16 0.0525547
-7.47712 4.09367e-14 0.051839
-7.37624 6.06118e-14 0.0500841
-7.27544 8.76833e-14 0.0473185
-7.17471 9.07247e-14 0.043157
-7.07406 9.3177e-14 0.0386287
-6.97348 7.69843e-14 0.0337703
-6.87298 6.45573e-14 0.0285106
-6.77254 5.26461e-14 0.0234417
-6.67218 4.19068e-14 0.0180263
-6.57188 2.79841e-14 0.0129412
-6.47166 2.23103e-14 0.00747242
-6.37149 2.18551e-14 0.00255454
-6.2714 2.45319e-14 -0.00285392
-6.17136 2.29776e-14 -0.00717912
-6.07139 2.63458e-14 -0.0118037
-5.97148 3.05886e-14 -0.0144699
-5.87163 3.40207e-14 -0.0174351
-5.77184 3.2041e-14 -0.0178091
-5.67211 3.32503e-14 -0.0187887
-5.57243 3.66094e-14 -0.0169865
-5.47281 4.23017e-14 -0.0167956
-5.37325 4.6797e-14 -0.0144033
-5.27373 5.6331e-14 -0.0150907
-5.17427 6.82903e-14 -0.0141694
-5.07487 7.98281e-14 -0.0178732
-4.97551 8.61758e-14 -0.0203946
-4.8762 9.62156e-14 -0.0282912
-4.77694 1.01649e-13 -0.0346229
-4.67772 1.04336e-13 -0.0466692
-4.57855 1.008e-13 -0.0560992
-4.47943 1.03669e-13 -0.0715593
-4.38035 1.10937e-13 -0.0826087
-4.28131 1.24602e-13 -0.100398
-4.18232 1.3898e-13 -0.112214
-4.08336 1.56975e-13 -0.131019
-3.98445 1.68382e-13 -0.141119
-3.88557 1.84096e-13 -0.158584
-3.78673 1.89003e-13 -0.163623
-3.68793 1.85826e-13 -0.175635
-3.58916 1.5396e-13 -0.168029
-3.49043 1.25441e-13 -0.168376
-3.39173 8.39362e-14 -0.140077
-3.29307 4.0454e-14 -0.121436
-3.19443 -1.00355e-13 -0.0600966
-3.09583 -1.79162e-13 -0.0139142
-2.99725 -3.31076e-13 0.0740763
-2.89871 -4.25395e-13 0.141838
-2.80019 -3.18315e-13 0.222556
-2.7017 -1.70209e-13 0.272671
-2.60323 2.04875e-13 0.286589
-2.50479 3.17814e-13 0.27746
-2.40638 2.60592e-13 0.22651
-2.30798 1.56734e-13 0.188078
-2.20961 -3.04109e-14 0.138174
-2.11126 -1.37328e-13 0.108413
-2.01293 -2.31146e-13 0.0785449
-1.91462 -2.64659e-13 0.0635961
-1.81632 -2.69782e-13 0.0507887
-1.71804 -2.65901e-13 0.0475118
-1.61978 -2.36044e-13 0.0442557
-1.52154 -2.01599e-13 0.0487116
-1.42331 -1.58151e-13 0.051817
-1.32509 -1.27903e-13 0.061476
-1.22689 -9.92914e-14 0.0680531
-1.12869 -9.19331e-14 0.082165
-1.03051 -8.5764e-14 0.0925674
-0.932337 -6.95276e-14 0.112178
-0.834173 7.08719e-15 0.126277
-0.736016 8.08891e-14 0.153454
-0.637867 1.75467e-13 0.172511
-0.539723 2.85078e-13 0.210121
-0.441585 4.09308e-13 0.231966
-0.343451 5.89012e-13 0.282491
-0.24532 9.22661e-13 0.302383
-0.147191 1.30395e-12 0.364565
-0.0490634 1.80913e-12 0.352517
0.0490634 1.80913e-12 0.352517
0.147191 1.30395e-12 0.364565
0.24532 9.22661e-13 0.302383
0.343451 5.89012e-13 0.282491
0.441585 4.09308e-13 0.231966
0.539723 2.85078e-13 0.210121
0.637867 1.75467e-13 0.172511
0.736016 8.08891e-14 0.153454
0.834173 7.08719e-15 0.126277
0.932337 -6.95276e-14 0.112178
1.03051 -8.5764e-14 0.0925674
1.12869 -9.19331e-14 0.082165
1.22689 -9.92914e-14 0.0680531
1.32509 -1.27903e-13 0.061476
1.42331 -1.58151e-13 0.051817
1.52154 -2.01599e-13 0.0487116
1.61978 -2.36044e-13 0.0442557
1.71804 -2.65901e-13 0.0475118
1.81632 -2.69782e-13 0.0507887
1.91462 -2.64659e-13 0.0635961
2.01293 -2.31146e-13 0.0785449
2.11126 -1.37328e-13 0.108413
2.20961 -3.04109e-14 0.138174
2.30798 1.56734e-13 0.188078
2.40638 2.60592e-13 0.22651
2.50479 3.17814e-13 0.27746
2.60323 2.04875e-13 0.286589
2.7017 -1.70209e-13 0.272671
2.80019 -3.18315e-13 0.222556
2.89871 -4.25395e-13 0.141838
2.99725 -3.31076e-13 0.0740763
3.09583 -1.79162e-13 -0.0139142
3.19443 -1.00355e-13 -0.0600966
3.29307 4.0454e-14 -0.121436
3.39173 8.39362e-14 -0.140077
3.49043 1.25441e-13 -0.168376
3.58916 1.5396e-13 -0.168029
3.68793 1.85826e-13 -0.175635
3.78673 1.89003e-13 -0.163623
3.88557 1.84096e-13 -0.158584
3.98445 1.68382e-13 -0.141119
4.08336 1.56975e-13 -0.131019
4.18232 1.3898e-13 -0.112214
4.28131 1.24602e-13 -0.100398
4.38035 1.10937e-13 -0.0826087
4.47943 1.03669e-13 -0.0715593
4.57855 1.008e-13 -0.0560992
4.67772 1.04336e-13 -0.0466692
4.77694 1.01649e-13 -0.0346229
4.8762 9.62156e-14 -0.0282912
4.97551 8.61758e-14 -0.0203946
5.07487 7.98281e-14 -0.0178732
5.17427 6.82903e-14 -0.0141694
5.27373 5.6331e-14 -0.0150907
5.37325 4.6797e-14 -0.0144033
5.47281 4.23017e-14 -0.0167956
5.57243 3.66094e-14 -0.0169865
5.67211 3.32503e-14 -0.0187887
5.77184 3.2041e-14 -0.0178091
5.87163 3.40207e-14 -0.0174351
5.97148 3.05886e-14 -0.0144699
6.07139 2.63458e-14 -0.0118037
6.17136 2.29776e-14 -0.00717912
6.2714 2.45319e-14 -0.00285392
6.37149 2.18551e-14 0.00255454
6.47166 2.23103e-14 0.00747242
6.57188 2.79841e-14 0.0129412
6.67218 4.19068e-14 0.0180263
6.77254 5.26461e-14 0.0234417
6.87298 6.45573e-14 0.0285106
6.97348 7.69843e-14 0.0337703
7.07406 9.3177e-14 0.0386287
7.17471 9.07247e-14 0.043157
7.27544 8.76833e-14 0.0473185
7.37624 6.06118e-14 0.0500841
7.47712 4.09367e-14 0.051839
7.57807 7.10548e-16 0.0525547
7.67911 -2.97973e-14 0.0526143
7.78023 -5.91412e-14 0.0524169
7.88143 -7.37784e-14 0.0523974
7.98271 -7.16949e-14 0.0507224
8.08408 -7.36387e-14 0.0497889
8.18554 -5.83388e-14 0.0482084
8.28708 -5.1103e-14 0.0469402
8.38872 -3.85792e-14 0.0459209
8.49044 -3.27329e-14 0.0452327
8.59226 -3.01532e-14 0.0437097
8.69417 -2.92044e-14 0.0429859
8.79618 -2.97918e-14 0.0413084
8.89828 -3.13114e-14 0.0399517
9.00048 -3.39009e-14 0.0383805
9.10278 -3.5004e-14 0.0371916
9.20518 -3.61277e-14 0.0359194
9.30769 -3.61385e-14 0.0346499
9.4103 -3.5447e-14 0.0327599
9.51301 -3.48323e-14 0.0313792
9.61583 -3.42491e-14 0.0297809
9.71877 -3.30996e-14 0.028432
9.82181 -3.21363e-14 0.0270133
9.92496 -3.09941e-14 0.0257648
10.0282 -3.0412e-14 0.0243715
10.1316 -2.97756e-14 0.023071
10.2351 -2.89674e-14 0.0217669
10.3387 -2.75979e-14 0.0206826
10.4425 -2.67549e-14 0.0196268
10.5463 -2.43018e-14 0.0184676
10.6503 -2.40332e-14 0.0174063
10.7545 -2.2763e-14 0.0163614
10.8587 -2.1793e-14 0.0154159
10.9631 -2.17324e-14 0.0144474
11.0676 -2.23999e-14 0.0135804
11.1722 -2.35118e-14 0.0125763
11.277 -2.29291e-14 0.011645
11.3819 -2.47368e-14 0.0105554
11.487 -2.55351e-14 0.00960864
11.5922 -2.66346e-14 0.00857877
11.6975 -2.72205e-14 0.00749102
11.803 -2.88396e-14 0.00625539
11.9086 -3.1679e-14 0.00499499
12.0144 -3.42e-14 0.00360212
12.1204 -3.77574e-14 0.00218396
12.2265 -4.07351e-14 0.000645831
12.3327 -4.49753e-14 -0.00097243
12.4391 -4.92584e-14 -0.00273677
12.5457 -5.15214e-14 -0.00466398
12.6524 -5.40701e-14 -0.00668245
12.7593 -5.71672e-14 -0.0088126
12.8664 -5.61737e-14 -0.0110323
12.9737 -5.8328e-14 -0.0132236
13.0811 -5.5184e-14 -0.0152864
13.1887 -5.00029e-14 -0.0171917
13.2965 -4.2901e-14 -0.0190012
13.4044 -3.42896e-14 -0.020738
13.5126 -2.4813e-14 -0.0224032
13.6209 -1.51443e-14 -0.0240132
13.7294 -4.72248e-15 -0.025497
13.8382 3.77077e-15 -0.0268748
13.9471 1.19881e-14 -0.0280091
14.0562 1.7424e-14 -0.0289544
14.1655 2.1318e-14 -0.0296859
14.275 2.37677e-14 -0.0301855
14.3848 2.44817e-14 -0.0306152
14.4947 2.42347e-14 -0.0309599
14.6049 2.2121e-14 -0.0313524
14.7152 1.94955e-14 -0.0317832
14.8258 1.5516e-14 -0.0322015
14.9367 1.20858e-14 -0.0326797
15.0477 7.89447e-15 -0.0330705
15.159 4.51149e-15 -0.0334425
15.2705 7.99739e-16 -0.0337138
15.3823 -1.80438e-15 -0.033969
15.4943 -4.48551e-15 -0.0341662
15.6066 -5.84756e-15 -0.034336
15.7191 -5.79158e-15 -0.0344787
15.8319 -5.06309e-15 -0.0345182
15.9449 -3.27255e-15 -0.0345053
16.0582 -3.11119e-16 -0.0343678
16.1717 3.15799e-15 -0.0341291
16.2856 7.81253e-15 -0.0337761
16.3997 1.20502e-14 -0.0332714
16.5141 1.68543e-14 -0.032632
16.6288 2.13649e-14 -0.0318141
16.7437 2.60917e-14 -0.030833
16.859 3.1445e-14 -0.0296879
16.9746 3.48216e-14 -0.0284196
17.0905 3.9581e-14 -0.0270539
17.2067 4.09203e-14 -0.0256162
17.3232 4.29619e-14 -0.0241483
17.4401 4.03378e-14 -0.0226867
17.5572 3.92718e-14 -0.0212508
17.6748 3.6696e-14 -0.0198001
17.7926 3.29711e-14 -0.0183445
17.9108 2.86345e-14 -0.016911
18.0294 2.37524e-14 -0.0155737
18.1483 1.93175e-14 -0.014358
18.2676 1.53777e-14 -0.0132382
18.3873 1.13393e-14 -0.0121756
18.5074 7.93944e-15 -0.0112046
18.6278 4.44916e-15 -0.0103518
18.7487 3.21248e-15 -0.0096495
18.8699 1.70182e-15 -0.00901004
18.9916 1.55683e-15 -0.00840507
19.1137 8.8108e-16 -0.00778973
19.2362 1.24845e-15 -0.00716163
19.3592 1.69169e-15 -0.00659456
19.4826 2.2173e-15 -0.00604985
19.6065 2.72314e-15 -0.00555818
19.7309 2.89166e-15 -0.00503092
19.8557 3.27204e-15 -0.00451148
19.9811 3.37758e-15 -0.00406933
20.1069 3.34919e-15 -0.00367697
20.2333 3.50901e-15 -0.00335593
20.3602 3.05875e-15 -0.00299195
20.4876 2.68647e-15 -0.00262292
20.6156 2.26455e-15 -0.002241
20.7441 2.18696e-15 -0.00189758
20.8732 1.89751e-15 -0.00156848
21.0029 1.55145e-15 -0.00125542
21.1332 1.26411e-15 -0.000958007
21.2642 9.40449e-16 -0.000673155
21.3958 7.60835e-16 -0.000448094
21.528 5.01529e-16 -0.000242708
21.6609 2.46022e-16 -7.67748e-05
21.7945 -1.20984e-17 0.000119354
21.9288 -2.48079e-16 0.000302068
22.0639 -5.87469e-16 0.000477058
22.1997 -9.51454e-16 0.000617712
22.3363 -1.43896e-15 0.000737388
22.4736 -1.94023e-15 0.000824983
22.6118 -2.28004e-15 0.000889781
22.7509 -2.97888e-15 0.000921113
22.8908 -3.42068e-15 0.00091996
23.0316 -4.31098e-15 0.000899296
23.1733 -4.78107e-15 0.00086537
23.316 -5.58391e-15 0.000814622
23.4597 -6.24715e-15 0.00073655
23.6044 -6.70977e-15 0.000630674
23.7502 -7.45596e-15 0.00049269
23.8971 -7.7092e-15 0.000316037
24.0451 -8.65907e-15 9.73087e-05
24.1944 -9.39436e-15 -0.000174084
24.3448 -1.01937e-14 -0.000494721
24.4966 -1.11163e-14 -0.00086834
24.6496 -1.20764e-14 -0.00129689
24.8041 -1.30407e-14 -0.00178783
24.9601 -1.40579e-14 -0.00233277
25.1175 -1.58638e-14 -0.0029266
25.2766 -1.68093e-14 -0.00355859
25.4373 -1.70261e-14 -0.00422463
25.5998 -1.77897e-14 -0.00492571
25.7641 -1.83313e-14 -0.0056612
25.9304 -1.76913e-14 -0.00642886
26.0988 -1.63564e-14 -0.0072348
26.2693 -1.61995e-14 -0.00808049
26.4421 -1.44897e-14 -0.0089587
26.6174 -1.17873e-14 -0.00984479
26.7954 -9.50897e-15 -0.0107268
26.9761 -5.99229e-15 -0.0115907
27.1598 -2.41994e-15 -0.0124143
27.3468 4.83115e-16 -0.0131827
27.5373 4.56388e-15 -0.0138851
27.7317 7.95085e-15 -0.0145152
27.9302 1.12174e-14 -0.0150714
28.1333 1.39936e-14 -0.0155568
28.3415 1.59983e-14 -0.0159716
28.5554 1.75658e-14 -0.0163029
28.7758 1.82338e-14 -0.0165397
29.0035 1.87644e-14 -0.0166748
29.2396 1.84837e-14 -0.0166998
29.4858 1.67743e-14 -0.0166199
29.7441 1.47848e-14 -0.0164421
30.0173 1.19502e-14 -0.0161678
30.3101 8.70301e-15 -0.015778
30.6297 5.63273e-15 -0.0152123
30.9905 3.32094e-15 -0.0143855
31.4301 -4.59206e-16 -0.0131574


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda2.0Nc1QuantumOneLoop/vANOOffP_FRG.txt <==
-31.4301 -4.60972e-16 -0.0131574
-30.9905 3.32452e-15 -0.0143856
-30.6297 5.63635e-15 -0.0152123
-30.3101 8.70301e-15 -0.015778
-30.0173 1.19502e-14 -0.0161679
-29.7441 1.47848e-14 -0.0164421
-29.4858 1.67743e-14 -0.0166199
-29.2396 1.84799e-14 -0.0166999
-29.0035 1.87644e-14 -0.0166748
-28.7758 1.82261e-14 -0.0165397
-28.5554 1.75658e-14 -0.0163029
-28.3415 1.59904e-14 -0.0159717
-28.1333 1.39936e-14 -0.0155569
-27.9302 1.12174e-14 -0.0150714
-27.7317 7.94284e-15 -0.0145152
-27.5373 4.56388e-15 -0.0138851
-27.3468 4.79055e-16 -0.0131827
-27.1598 -2.41994e-15 -0.0124143
-26.9761 -5.9964e-15 -0.0115908
-26.7954 -9.50897e-15 -0.0107269
-26.6174 -1.17873e-14 -0.00984484
-26.4421 -1.44939e-14 -0.00895874
-26.2693 -1.61995e-14 -0.00808053
-26.0988 -1.63564e-14 -0.00723482
-25.9304 -1.76913e-14 -0.00642884
-25.7641 -1.83356e-14 -0.00566111
-25.5998 -1.77919e-14 -0.00492556
-25.4373 -1.70283e-14 -0.00422444
-25.2766 -1.68115e-14 -0.00355845
-25.1175 -1.5866e-14 -0.00292659
-24.9601 -1.40579e-14 -0.0023329
-24.8041 -1.30407e-14 -0.00178802
-24.6496 -1.20775e-14 -0.00129699
-24.4966 -1.11174e-14 -0.000868329
-24.3448 -1.01937e-14 -0.000494731
-24.1944 -9.39436e-15 -0.000174215
-24.0451 -8.65965e-15 9.71516e-05
-23.8971 -7.70979e-15 0.000315981
-23.7502 -7.45713e-15 0.000492667
-23.6044 -6.71094e-15 0.000630549
-23.4597 -6.24774e-15 0.000736399
-23.316 -5.5845e-15 0.000814561
-23.1733 -4.78227e-15 0.000865307
-23.0316 -4.31218e-15 0.000899139
-22.8908 -3.42204e-15 0.000919836
-22.7509 -2.9801e-15 0.000921052
-22.6118 -2.28066e-15 0.000889651
-22.4736 -1.94085e-15 0.000824822
-22.3363 -1.43958e-15 0.000737306
-22.1997 -9.52079e-16 0.000617593
-22.0639 -5.88727e-16 0.000476884
-21.9288 -2.49345e-16 0.000301956
-21.7945 -1.33719e-17 0.000119236
-21.6609 2.44741e-16 -7.69631e-05
-21.528 4.99595e-16 -0.000242836
-21.3958 7.59537e-16 -0.000448229
-21.2642 9.39144e-16 -0.00067335
-21.1332 1.26345e-15 -0.000958153
-21.0029 1.55013e-15 -0.00125557
-20.8732 1.89618e-15 -0.00156869
-20.7441 2.18562e-15 -0.00189774
-20.6156 2.26253e-15 -0.00224118
-20.4876 2.68512e-15 -0.00262314
-20.3602 3.05704e-15 -0.00299212
-20.2333 3.50695e-15 -0.00335615
-20.1069 3.34781e-15 -0.00367721
-19.9811 3.37584e-15 -0.00406952
-19.8557 3.27065e-15 -0.00451173
-19.7309 2.89061e-15 -0.00503115
-19.6065 2.72172e-15 -0.00555841
-19.4826 2.21624e-15 -0.00605013
-19.3592 1.69026e-15 -0.00659481
-19.2362 1.24647e-15 -0.00716189
-19.1137 8.79628e-16 -0.00779004
-18.9916 1.555e-15 -0.00840533
-18.8699 1.70035e-15 -0.00901037
-18.7487 3.21174e-15 -0.00964982
-18.6278 4.44693e-15 -0.0103522
-18.5074 7.93944e-15 -0.011205
-18.3873 1.13363e-14 -0.0121759
-18.2676 1.53762e-14 -0.0132386
-18.1483 1.9316e-14 -0.0143584
-18.0294 2.37508e-14 -0.0155741
-17.9108 2.86345e-14 -0.0169114
-17.7926 3.29711e-14 -0.0183449
-17.6748 3.6696e-14 -0.0198005
-17.5572 3.92718e-14 -0.0212512
-17.4401 4.03378e-14 -0.0226872
-17.3232 4.29587e-14 -0.0241488
-17.2067 4.09139e-14 -0.0256168
-17.0905 3.95745e-14 -0.0270545
-16.9746 3.48151e-14 -0.0284203
-16.859 3.14384e-14 -0.0296885
-16.7437 2.60851e-14 -0.0308337
-16.6288 2.13649e-14 -0.0318148
-16.5141 1.68543e-14 -0.0326328
-16.3997 1.20434e-14 -0.0332722
-16.2856 7.80572e-15 -0.033777
-16.1717 3.15799e-15 -0.03413
-16.0582 -3.11119e-16 -0.0343687
-15.9449 -3.27255e-15 -0.0345064
-15.8319 -5.06309e-15 -0.0345194
-15.7191 -5.79158e-15 -0.0344799
-15.6066 -5.84756e-15 -0.0343373
-15.4943 -4.48551e-15 -0.0341676
-15.3823 -1.80438e-15 -0.0339706
-15.2705 7.99739e-16 -0.0337155
-15.159 4.48219e-15 -0.0334444
-15.0477 7.89447e-15 -0.0330726
-14.9367 1.20858e-14 -0.032682
-14.8258 1.5501e-14 -0.032204
-14.7152 1.94955e-14 -0.031786
-14.6049 2.2121e-14 -0.0313555
-14.4947 2.42347e-14 -0.0309634
-14.3848 2.44662e-14 -0.0306192
-14.275 2.37521e-14 -0.0301901
-14.1655 2.1318e-14 -0.0296911
-14.0562 1.7424e-14 -0.0289606
-13.9471 1.19722e-14 -0.0280164
-13.8382 3.75472e-15 -0.0268836
-13.7294 -4.72248e-15 -0.0255076
-13.6209 -1.51606e-14 -0.0240266
-13.5126 -2.48294e-14 -0.0224202
-13.4044 -3.43227e-14 -0.0207604
-13.2965 -4.29177e-14 -0.0190317
-13.1887 -5.00534e-14 -0.017235
-13.0811 -5.52349e-14 -0.0153509
-12.9737 -5.83793e-14 -0.0133238
-12.8664 -5.61392e-14 -0.0111848
-12.7593 -5.70628e-14 -0.00900879
-12.6524 -5.39824e-14 -0.00685828
-12.5457 -5.1424e-14 -0.00478559
-12.4391 -4.91603e-14 -0.00281618
-12.3327 -4.48943e-14 -0.00102528
-12.2265 -4.06715e-14 0.000608582
-12.1204 -3.77208e-14 0.00215684
-12.0144 -3.41631e-14 0.00358125
-11.9086 -3.1651e-14 0.00497879
-11.803 -2.88114e-14 0.00624209
-11.6975 -2.7192e-14 0.00748028
-11.5922 -2.66059e-14 0.0085695
-11.487 -2.55158e-14 0.00960099
-11.3819 -2.47173e-14 0.0105486
-11.277 -2.29094e-14 0.0116393
-11.1722 -2.34919e-14 0.0125709
-11.0676 -2.23798e-14 0.0135759
-10.9631 -2.17071e-14 0.0144432
-10.8587 -2.17726e-14 0.0154122
-10.7545 -2.27424e-14 0.0163578
-10.6503 -2.40228e-14 0.0174033
-10.5463 -2.4286e-14 0.0184646
-10.4425 -2.6739e-14 0.0196242
-10.3387 -2.75818e-14 0.0206799
-10.2351 -2.89539e-14 0.0217646
-10.1316 -2.97592e-14 0.0230687
-10.0282 -3.03981e-14 0.0243696
-9.92496 -3.09801e-14 0.0257627
-9.82181 -3.2125e-14 0.0270116
-9.71877 -3.30839e-14 0.02843
-9.61583 -3.42347e-14 0.0297795
-9.51301 -3.48177e-14 0.0313774
-9.4103 -3.54337e-14 0.0327586
-9.30769 -3.61255e-14 0.0346482
-9.20518 -3.61139e-14 0.0359182
-9.10278 -3.49911e-14 0.03719
-9.00048 -3.38885e-14 0.0383794
-8.89828 -3.12973e-14 0.0399502
-8.79618 -2.97792e-14 0.0413073
-8.69417 -2.919e-14 0.0429845
-8.59226 -3.01371e-14 0.0437086
-8.49044 -3.27198e-14 0.0452314
-8.38872 -3.85627e-14 0.0459199
-8.28708 -5.10896e-14 0.0469389
-8.18554 -5.83252e-14 0.0482074
-8.08408 -7.3625e-14 0.0497877
-7.98271 -7.1681e-14 0.0507214
-7.88143 -7.37643e-14 0.0523962
-7.78023 -5.91198e-14 0.052416
-7.67911 -2.97901e-14 0.0526131
-7.57807 7.25198e-16 0.0525539
-7.47712 4.09516e-14 0.0518378
-7.37624 6.06193e-14 0.0500833
-7.27544 8.76986e-14 0.0473173
-7.17471 9.07402e-14 0.0431561
-7.07406 9.32005e-14 0.0386275
-6.97348 7.70002e-14 0.0337694
-6.87298 6.45734e-14 0.0285095
-6.77254 5.26707e-14 0.0234408
-6.67218 4.19234e-14 0.0180252
-6.57188 2.8001e-14 0.0129402
-6.47166 2.23189e-14 0.00747134
-6.37149 2.18725e-14 0.00255351
-6.2714 2.45496e-14 -0.00285496
-6.17136 2.29956e-14 -0.00718023
-6.07139 2.6364e-14 -0.0118047
-5.97148 3.06165e-14 -0.0144711
-5.87163 3.40396e-14 -0.0174361
-5.77184 3.20602e-14 -0.0178104
-5.67211 3.3265e-14 -0.0187896
-5.57243 3.66293e-14 -0.0169879
-5.47281 4.23271e-14 -0.0167965
-5.37325 4.68228e-14 -0.0144047
-5.27373 5.63495e-14 -0.0150917
-5.17427 6.83185e-14 -0.0141709
-5.07487 7.98527e-14 -0.0178742
-4.97551 8.62037e-14 -0.0203961
-4.8762 9.62412e-14 -0.0282923
-4.77694 1.01678e-13 -0.0346246
-4.67772 1.0436e-13 -0.0466703
-4.57855 1.00831e-13 -0.0561009
-4.47943 1.037e-13 -0.0715606
-4.38035 1.10969e-13 -0.0826104
-4.28131 1.24641e-13 -0.1004
-4.18232 1.3902e-13 -0.112216
-4.08336 1.57003e-13 -0.131021
-3.98445 1.68437e-13 -0.141121
-3.88557 1.84139e-13 -0.158586
-3.78673 1.89047e-13 -0.163625
-3.68793 1.85871e-13 -0.175637
-3.58916 1.53998e-13 -0.168031
-3.49043 1.25493e-13 -0.168379
-3.39173 8.39935e-14 -0.140079
-3.29307 4.05088e-14 -0.121439
-3.19443 -1.00303e-13 -0.0600989
-3.09583 -1.79108e-13 -0.0139172
-2.99725 -3.31011e-13 0.0740738
-2.89871 -4.25328e-13 0.141835
-2.80019 -3.18236e-13 0.222553
-2.7017 -1.70127e-13 0.272667
-2.60323 2.0496e-13 0.286585
-2.50479 3.17914e-13 0.277455
-2.40638 2.60696e-13 0.226507
-2.30798 1.56842e-13 0.188073
-2.20961 -3.03104e-14 0.138169
-2.11126 -1.3721e-13 0.108407
-2.01293 -2.31008e-13 0.0785394
-1.91462 -2.64514e-13 0.0635892
-1.81632 -2.69606e-13 0.050782
-1.71804 -2.65711e-13 0.0475034
-1.61978 -2.3583e-13 0.0442472
-1.52154 -2.01348e-13 0.0487013
-1.42331 -1.57859e-13 0.0518059
-1.32509 -1.27583e-13 0.0614627
-1.22689 -9.89238e-14 0.0680383
-1.12869 -9.14659e-14 0.0821471
-1.03051 -8.51917e-14 0.0925468
-0.932337 -6.88503e-14 0.112153
-0.834173 7.90238e-15 0.126246
-0.736016 8.20016e-14 0.153415
-0.637867 1.76946e-13 0.172461
-0.539723 2.87263e-13 0.210055
-0.441585 4.12357e-13 0.231875
-0.343451 5.92972e-13 0.28236
-0.24532 9.28544e-13 0.302189
-0.147191 1.31206e-12 0.364277
-0.0490634 1.81819e-12 0.352142
0.0490634 1.81819e-12 0.352142
0.147191 1.31206e-12 0.364277
0.24532 9.28544e-13 0.302189
0.343451 5.92972e-13 0.28236
0.441585 4.12357e-13 0.231875
0.539723 2.87263e-13 0.210055
0.637867 1.76946e-13 0.172461
0.736016 8.20016e-14 0.153415
0.834173 7.90238e-15 0.126246
0.932337 -6.88503e-14 0.112153
1.03051 -8.51917e-14 0.0925468
1.12869 -9.14659e-14 0.0821471
1.22689 -9.89238e-14 0.0680383
1.32509 -1.27583e-13 0.0614627
1.42331 -1.57859e-13 0.0518059
1.52154 -2.01348e-13 0.0487013
1.61978 -2.3583e-13 0.0442472
1.71804 -2.65711e-13 0.0475034
1.81632 -2.69606e-13 0.050782
1.91462 -2.64514e-13 0.0635892
2.01293 -2.31008e-13 0.0785394
2.11126 -1.3721e-13 0.108407
2.20961 -3.03104e-14 0.138169
2.30798 1.56842e-13 0.188073
2.40638 2.60696e-13 0.226507
2.50479 3.17914e-13 0.277455
2.60323 2.0496e-13 0.286585
2.7017 -1.70127e-13 0.272667
2.80019 -3.18236e-13 0.222553
2.89871 -4.25328e-13 0.141835
2.99725 -3.31011e-13 0.0740738
3.09583 -1.79108e-13 -0.0139172
3.19443 -1.00303e-13 -0.0600989
3.29307 4.05088e-14 -0.121439
3.39173 8.39935e-14 -0.140079
3.49043 1.25493e-13 -0.168379
3.58916 1.53998e-13 -0.168031
3.68793 1.85871e-13 -0.175637
3.78673 1.89047e-13 -0.163625
3.88557 1.84139e-13 -0.158586
3.98445 1.68437e-13 -0.141121
4.08336 1.57003e-13 -0.131021
4.18232 1.3902e-13 -0.112216
4.28131 1.24641e-13 -0.1004
4.38035 1.10969e-13 -0.0826104
4.47943 1.037e-13 -0.0715606
4.57855 1.00831e-13 -0.0561009
4.67772 1.0436e-13 -0.0466703
4.77694 1.01678e-13 -0.0346246
4.8762 9.62412e-14 -0.0282923
4.97551 8.62037e-14 -0.0203961
5.07487 7.98527e-14 -0.0178742
5.17427 6.83185e-14 -0.0141709
5.27373 5.63495e-14 -0.0150917
5.37325 4.68228e-14 -0.0144047
5.47281 4.23271e-14 -0.0167965
5.57243 3.66293e-14 -0.0169879
5.67211 3.3265e-14 -0.0187896
5.77184 3.20602e-14 -0.0178104
5.87163 3.40396e-14 -0.0174361
5.97148 3.06165e-14 -0.0144711
6.07139 2.6364e-14 -0.0118047
6.17136 2.29956e-14 -0.00718023
6.2714 2.45496e-14 -0.00285496
6.37149 2.18725e-14 0.00255351
6.47166 2.23189e-14 0.00747134
6.57188 2.8001e-14 0.0129402
6.67218 4.19234e-14 0.0180252
6.77254 5.26707e-14 0.0234408
6.87298 6.45734e-14 0.0285095
6.97348 7.70002e-14 0.0337694
7.07406 9.32005e-14 0.0386275
7.17471 9.07402e-14 0.0431561
7.27544 8.76986e-14 0.0473173
7.37624 6.06193e-14 0.0500833
7.47712 4.09516e-14 0.0518378
7.57807 7.25198e-16 0.0525539
7.67911 -2.97901e-14 0.0526131
7.78023 -5.91198e-14 0.052416
7.88143 -7.37643e-14 0.0523962
7.98271 -7.1681e-14 0.0507214
8.08408 -7.3625e-14 0.0497877
8.18554 -5.83252e-14 0.0482074
8.28708 -5.10896e-14 0.0469389
8.38872 -3.85627e-14 0.0459199
8.49044 -3.27198e-14 0.0452314
8.59226 -3.01371e-14 0.0437086
8.69417 -2.919e-14 0.0429845
8.79618 -2.97792e-14 0.0413073
8.89828 -3.12973e-14 0.0399502
9.00048 -3.38885e-14 0.0383794
9.10278 -3.49911e-14 0.03719
9.20518 -3.61139e-14 0.0359182
9.30769 -3.61255e-14 0.0346482
9.4103 -3.54337e-14 0.0327586
9.51301 -3.48177e-14 0.0313774
9.61583 -3.42347e-14 0.0297795
9.71877 -3.30839e-14 0.02843
9.82181 -3.2125e-14 0.0270116
9.92496 -3.09801e-14 0.0257627
10.0282 -3.03981e-14 0.0243696
10.1316 -2.97592e-14 0.0230687
10.2351 -2.89539e-14 0.0217646
10.3387 -2.75818e-14 0.0206799
10.4425 -2.6739e-14 0.0196242
10.5463 -2.4286e-14 0.0184646
10.6503 -2.40228e-14 0.0174033
10.7545 -2.27424e-14 0.0163578
10.8587 -2.17726e-14 0.0154122
10.9631 -2.17071e-14 0.0144432
11.0676 -2.23798e-14 0.0135759
11.1722 -2.34919e-14 0.0125709
11.277 -2.29094e-14 0.0116393
11.3819 -2.47173e-14 0.0105486
11.487 -2.55158e-14 0.00960099
11.5922 -2.66059e-14 0.0085695
11.6975 -2.7192e-14 0.00748028
11.803 -2.88114e-14 0.00624209
11.9086 -3.1651e-14 0.00497879
12.0144 -3.41631e-14 0.00358125
12.1204 -3.77208e-14 0.00215684
12.2265 -4.06715e-14 0.000608582
12.3327 -4.48943e-14 -0.00102528
12.4391 -4.91603e-14 -0.00281618
12.5457 -5.1424e-14 -0.00478559
12.6524 -5.39824e-14 -0.00685828
12.7593 -5.70628e-14 -0.00900879
12.8664 -5.61392e-14 -0.0111848
12.9737 -5.83793e-14 -0.0133238
13.0811 -5.52349e-14 -0.0153509
13.1887 -5.00534e-14 -0.017235
13.2965 -4.29177e-14 -0.0190317
13.4044 -3.43227e-14 -0.0207604
13.5126 -2.48294e-14 -0.0224202
13.6209 -1.51606e-14 -0.0240266
13.7294 -4.72248e-15 -0.0255076
13.8382 3.75472e-15 -0.0268836
13.9471 1.19722e-14 -0.0280164
14.0562 1.7424e-14 -0.0289606
14.1655 2.1318e-14 -0.0296911
14.275 2.37521e-14 -0.0301901
14.3848 2.44662e-14 -0.0306192
14.4947 2.42347e-14 -0.0309634
14.6049 2.2121e-14 -0.0313555
14.7152 1.94955e-14 -0.031786
14.8258 1.5501e-14 -0.032204
14.9367 1.20858e-14 -0.032682
15.0477 7.89447e-15 -0.0330726
15.159 4.48219e-15 -0.0334444
15.2705 7.99739e-16 -0.0337155
15.3823 -1.80438e-15 -0.0339706
15.4943 -4.48551e-15 -0.0341676
15.6066 -5.84756e-15 -0.0343373
15.7191 -5.79158e-15 -0.0344799
15.8319 -5.06309e-15 -0.0345194
15.9449 -3.27255e-15 -0.0345064
16.0582 -3.11119e-16 -0.0343687
16.1717 3.15799e-15 -0.03413
16.2856 7.80572e-15 -0.033777
16.3997 1.20434e-14 -0.0332722
16.5141 1.68543e-14 -0.0326328
16.6288 2.13649e-14 -0.0318148
16.7437 2.60851e-14 -0.0308337
16.859 3.14384e-14 -0.0296885
16.9746 3.48151e-14 -0.0284203
17.0905 3.95745e-14 -0.0270545
17.2067 4.09139e-14 -0.0256168
17.3232 4.29587e-14 -0.0241488
17.4401 4.03378e-14 -0.0226872
17.5572 3.92718e-14 -0.0212512
17.6748 3.6696e-14 -0.0198005
17.7926 3.29711e-14 -0.0183449
17.9108 2.86345e-14 -0.0169114
18.0294 2.37508e-14 -0.0155741
18.1483 1.9316e-14 -0.0143584
18.2676 1.53762e-14 -0.0132386
18.3873 1.13363e-14 -0.0121759
18.5074 7.93944e-15 -0.011205
18.6278 4.44693e-15 -0.0103522
18.7487 3.21174e-15 -0.00964982
18.8699 1.70035e-15 -0.00901037
18.9916 1.555e-15 -0.00840533
19.1137 8.79628e-16 -0.00779004
19.2362 1.24647e-15 -0.00716189
19.3592 1.69026e-15 -0.00659481
19.4826 2.21624e-15 -0.00605013
19.6065 2.72172e-15 -0.00555841
19.7309 2.89061e-15 -0.00503115
19.8557 3.27065e-15 -0.00451173
19.9811 3.37584e-15 -0.00406952
20.1069 3.34781e-15 -0.00367721
20.2333 3.50695e-15 -0.00335615
20.3602 3.05704e-15 -0.00299212
20.4876 2.68512e-15 -0.00262314
20.6156 2.26253e-15 -0.00224118
20.7441 2.18562e-15 -0.00189774
20.8732 1.89618e-15 -0.00156869
21.0029 1.55013e-15 -0.00125557
21.1332 1.26345e-15 -0.000958153
21.2642 9.39144e-16 -0.00067335
21.3958 7.59537e-16 -0.000448229
21.528 4.99595e-16 -0.000242836
21.6609 2.44741e-16 -7.69631e-05
21.7945 -1.33719e-17 0.000119236
21.9288 -2.49345e-16 0.000301956
22.0639 -5.88727e-16 0.000476884
22.1997 -9.52079e-16 0.000617593
22.3363 -1.43958e-15 0.000737306
22.4736 -1.94085e-15 0.000824822
22.6118 -2.28066e-15 0.000889651
22.7509 -2.9801e-15 0.000921052
22.8908 -3.42204e-15 0.000919836
23.0316 -4.31218e-15 0.000899139
23.1733 -4.78227e-15 0.000865307
23.316 -5.5845e-15 0.000814561
23.4597 -6.24774e-15 0.000736399
23.6044 -6.71094e-15 0.000630549
23.7502 -7.45713e-15 0.000492667
23.8971 -7.70979e-15 0.000315981
24.0451 -8.65965e-15 9.71516e-05
24.1944 -9.39436e-15 -0.000174215
24.3448 -1.01937e-14 -0.000494731
24.4966 -1.11174e-14 -0.000868329
24.6496 -1.20775e-14 -0.00129699
24.8041 -1.30407e-14 -0.00178802
24.9601 -1.40579e-14 -0.0023329
25.1175 -1.5866e-14 -0.00292659
25.2766 -1.68115e-14 -0.00355845
25.4373 -1.70283e-14 -0.00422444
25.5998 -1.77919e-14 -0.00492556
25.7641 -1.83356e-14 -0.00566111
25.9304 -1.76913e-14 -0.00642884
26.0988 -1.63564e-14 -0.00723482
26.2693 -1.61995e-14 -0.00808053
26.4421 -1.44939e-14 -0.00895874
26.6174 -1.17873e-14 -0.00984484
26.7954 -9.50897e-15 -0.0107269
26.9761 -5.9964e-15 -0.0115908
27.1598 -2.41994e-15 -0.0124143
27.3468 4.79055e-16 -0.0131827
27.5373 4.56388e-15 -0.0138851
27.7317 7.94284e-15 -0.0145152
27.9302 1.12174e-14 -0.0150714
28.1333 1.39936e-14 -0.0155569
28.3415 1.59904e-14 -0.0159717
28.5554 1.75658e-14 -0.0163029
28.7758 1.82261e-14 -0.0165397
29.0035 1.87644e-14 -0.0166748
29.2396 1.84799e-14 -0.0166999
29.4858 1.67743e-14 -0.0166199
29.7441 1.47848e-14 -0.0164421
30.0173 1.19502e-14 -0.0161679
30.3101 8.70301e-15 -0.015778
30.6297 5.63635e-15 -0.0152123
30.9905 3.32452e-15 -0.0143856
31.4301 -4.60972e-16 -0.0131574


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda2.0Nc1QuantumOneLoop/vCLADiaP_FRG_K.txt <==
-31.4301 0.455872 -0.206769
-30.9905 0.581148 -0.222907
-30.6297 0.684688 -0.232974
-30.3101 0.76776 -0.239116
-30.0173 0.834165 -0.242658
-29.7441 0.892196 -0.244527
-29.4858 0.944449 -0.245025
-29.2396 0.989632 -0.244149
-29.0035 1.02425 -0.241813
-28.7758 1.04689 -0.237971
-28.5554 1.0582 -0.232768
-28.3415 1.05945 -0.22633
-28.1333 1.05303 -0.218833
-27.9302 1.04146 -0.210474
-27.7317 1.02572 -0.201265
-27.5373 1.00523 -0.191179
-27.3468 0.978243 -0.180252
-27.1598 0.944496 -0.168585
-26.9761 0.903672 -0.156336
-26.7954 0.856788 -0.143715
-26.6174 0.805864 -0.131022
-26.4421 0.752262 -0.118444
-26.2693 0.698054 -0.106134
-26.0988 0.645149 -0.0944097
-25.9304 0.594241 -0.0833516
-25.7641 0.545103 -0.0729279
-25.5998 0.498563 -0.0630486
-25.4373 0.454256 -0.0537316
-25.2766 0.410634 -0.0449745
-25.1175 0.367085 -0.0367545
-24.9601 0.323871 -0.029113
-24.8041 0.281843 -0.0221727
-24.6496 0.241302 -0.0159839
-24.4966 0.203258 -0.0106357
-24.3448 0.16786 -0.00602195
-24.1944 0.135599 -0.00210593
-24.0451 0.10716 0.0011699
-23.8971 0.0819629 0.00377619
-23.7502 0.0597033 0.00585075
-23.6044 0.0400648 0.00744335
-23.4597 0.0226669 0.00863963
-23.316 0.00732615 0.00949687
-23.1733 -0.00614451 0.0100267
-23.0316 -0.0187225 0.0103561
-22.8908 -0.0307886 0.0105293
-22.7509 -0.0420669 0.0104781
-22.6118 -0.0527103 0.0100598
-22.4736 -0.0625555 0.00927019
-22.3363 -0.0717553 0.00823525
-22.1997 -0.0786112 0.00685651
-22.0639 -0.0832943 0.00526288
-21.9288 -0.0854822 0.003312
-21.7945 -0.0866739 0.00130063
-21.6609 -0.0867335 -0.000831507
-21.528 -0.086764 -0.00261251
-21.3958 -0.0858936 -0.00479366
-21.2642 -0.0854185 -0.00715704
-21.1332 -0.0856327 -0.0101229
-21.0029 -0.0856616 -0.0131837
-20.8732 -0.0852701 -0.0163696
-20.7441 -0.0819665 -0.0196818
-20.6156 -0.0766155 -0.0230997
-20.4876 -0.0693896 -0.0268687
-20.3602 -0.0623006 -0.0304583
-20.2333 -0.055199 -0.0339508
-20.1069 -0.0483012 -0.0369663
-19.9811 -0.039995 -0.0406548
-19.8557 -0.031482 -0.0447893
-19.7309 -0.0226042 -0.0496322
-19.6065 -0.0136258 -0.0544883
-19.4826 -0.0047397 -0.0589335
-19.3592 0.00839784 -0.0638327
-19.2362 0.0245316 -0.0688814
-19.1137 0.0428141 -0.0744452
-18.9916 0.0599454 -0.0798129
-18.8699 0.0761619 -0.0850094
-18.7487 0.0939153 -0.0904576
-18.6278 0.113384 -0.096416
-18.5074 0.136371 -0.103684
-18.3873 0.161044 -0.111938
-18.2676 0.187716 -0.120915
-18.1483 0.217072 -0.130286
-18.0294 0.249598 -0.140392
-17.9108 0.287375 -0.151445
-17.7926 0.327275 -0.163199
-17.6748 0.367275 -0.174981
-17.5572 0.407484 -0.186552
-17.4401 0.44786 -0.197829
-17.3232 0.490538 -0.209163
-17.2067 0.533544 -0.220385
-17.0905 0.577439 -0.231182
-16.9746 0.621021 -0.241206
-16.859 0.666452 -0.250254
-16.7437 0.711704 -0.25813
-16.6288 0.757571 -0.264515
-16.5141 0.803172 -0.269444
-16.3997 0.847385 -0.27282
-16.2856 0.89044 -0.275032
-16.1717 0.931266 -0.275963
-16.0582 0.971592 -0.275942
-15.9449 1.01016 -0.275092
-15.8319 1.04647 -0.273244
-15.7191 1.08185 -0.270987
-15.6066 1.11486 -0.267934
-15.4943 1.14825 -0.264691
-15.3823 1.18087 -0.261261
-15.2705 1.21375 -0.257414
-15.159 1.24662 -0.253478
-15.0477 1.27663 -0.248818
-14.9367 1.30482 -0.244063
-14.8258 1.32567 -0.238708
-14.7152 1.34497 -0.233849
-14.6049 1.35714 -0.228949
-14.4947 1.36944 -0.224377
-14.3848 1.37972 -0.220196
-14.275 1.38902 -0.21545
-14.1655 1.39806 -0.210258
-14.0562 1.40118 -0.203494
-13.9471 1.40073 -0.195323
-13.8382 1.39063 -0.185949
-13.7294 1.37441 -0.175029
-13.6209 1.35159 -0.163541
-13.5126 1.32411 -0.151362
-13.4044 1.29428 -0.138991
-13.2965 1.26309 -0.126325
-13.1887 1.23216 -0.113368
-13.0811 1.19892 -0.0999814
-12.9737 1.16313 -0.0857796
-12.8664 1.12311 -0.0709729
-12.7593 1.08037 -0.0562215
-12.6524 1.03576 -0.0422747
-12.5457 0.991126 -0.0292564
-12.4391 0.94561 -0.0170215
-12.3327 0.902541 -0.00599635
-12.2265 0.859133 0.00394811
-12.1204 0.818974 0.0132352
-12.0144 0.778765 0.0216387
-11.9086 0.73947 0.0297418
-11.803 0.700203 0.0369162
-11.6975 0.661068 0.0438131
-11.5922 0.623626 0.0497233
-11.487 0.587668 0.0551871
-11.3819 0.553536 0.0600706
-11.277 0.519306 0.0656605
-11.1722 0.487395 0.0702524
-11.0676 0.453659 0.0751511
-10.9631 0.423173 0.0791942
-10.8587 0.392484 0.0836981
-10.7545 0.363594 0.0879787
-10.6503 0.334861 0.0926917
-10.5463 0.308183 0.097383
-10.4425 0.280341 0.102476
-10.3387 0.256572 0.106916
-10.2351 0.231389 0.111393
-10.1316 0.20736 0.116874
-10.0282 0.183825 0.122201
-9.92496 0.159384 0.127857
-9.82181 0.13631 0.13266
-9.71877 0.116203 0.138162
-9.61583 0.0951786 0.143184
-9.51301 0.0750563 0.149256
-9.4103 0.0549735 0.15414
-9.30769 0.0300219 0.161255
-9.20518 0.00905693 0.165323
-9.10278 -0.0133834 0.169274
-9.00048 -0.0337909 0.172722
-8.89828 -0.0515072 0.177751
-8.79618 -0.0703132 0.181678
-8.69417 -0.0948418 0.186863
-8.59226 -0.114873 0.187783
-8.49044 -0.142002 0.192023
-8.38872 -0.166174 0.192609
-8.28708 -0.193873 0.194499
-8.18554 -0.221226 0.197306
-8.08408 -0.250225 0.201249
-7.98271 -0.278206 0.202451
-7.88143 -0.311029 0.206483
-7.78023 -0.331175 0.203908
-7.67911 -0.349795 0.202015
-7.57807 -0.367906 0.199132
-7.47712 -0.377875 0.193803
-7.37624 -0.386124 0.184716
-7.27544 -0.388295 0.172131
-7.17471 -0.382198 0.15482
-7.07406 -0.374795 0.136631
-6.97348 -0.362289 0.117748
-6.87298 -0.3457 0.0979765
-6.77254 -0.327762 0.07938
-6.67218 -0.306958 0.0601373
-6.57188 -0.286648 0.0425239
-6.47166 -0.26625 0.0241795
-6.37149 -0.246732 0.00813811
-6.2714 -0.227797 -0.00894903
-6.17136 -0.211629 -0.0221525
-6.07139 -0.196003 -0.0358326
-5.97148 -0.185019 -0.0432035
-5.87163 -0.172434 -0.0511863
-5.77184 -0.161615 -0.0513956
-5.67211 -0.146297 -0.0532857
-5.57243 -0.130799 -0.0473281
-5.47281 -0.108598 -0.0459595
-5.37325 -0.084779 -0.0386961
-5.27373 -0.0544085 -0.0397922
-5.17427 -0.023804 -0.0366581
-5.07487 0.0123783 -0.0453521
-4.97551 0.0484075 -0.0507366
-4.8762 0.0872355 -0.0689768
-4.77694 0.122807 -0.0826957
-4.67772 0.159217 -0.109153
-4.57855 0.189667 -0.128427
-4.47943 0.219667 -0.160272
-4.38035 0.240514 -0.180927
-4.28131 0.261452 -0.214918
-4.18232 0.273923 -0.234657
-4.08336 0.283272 -0.267499
-3.98445 0.281012 -0.281141
-3.88557 0.273535 -0.308095
-3.78673 0.252133 -0.309799
-3.68793 0.222512 -0.323865
-3.58916 0.17698 -0.301542
-3.49043 0.124462 -0.293853
-3.39173 0.0645127 -0.237551
-3.29307 0.000674581 -0.199948
-3.19443 -0.0562567 -0.0959872
-3.09583 -0.114716 -0.021538
-2.99725 -0.12542 0.111013
-2.89871 -0.148198 0.205574
-2.80019 -0.0733636 0.311599
-2.7017 -0.0390143 0.368337
-2.60323 0.0735889 0.373029
-2.50479 0.117056 0.347489
-2.40638 0.169226 0.272535
-2.30798 0.167393 0.21704
-2.20961 0.160535 0.152655
-2.11126 0.135134 0.114444
-2.01293 0.116786 0.0790526
-1.91462 0.09085 0.0608811
-1.81632 0.0759627 0.0461243
-1.71804 0.0569564 0.0408137
-1.61978 0.0523009 0.0358423
-1.52154 0.0402117 0.0370583
-1.42331 0.0421891 0.0368757
-1.32509 0.0353316 0.0407307
-1.22689 0.0446417 0.0417467
-1.12869 0.0412539 0.0463695
-1.03051 0.0543425 0.0476958
-0.932337 0.0530811 0.0522939
-0.834173 0.070875 0.0526684
-0.736016 0.0702889 0.0564723
-0.637867 0.0904479 0.0550195
-0.539723 0.0901521 0.0567037
-0.441585 0.115211 0.0512164
-0.343451 0.113945 0.0485109
-0.24532 0.140607 0.0370903
-0.147191 0.133975 0.0268303
-0.0490634 0.148937 0.00864784
0.0490634 0.148937 -0.00864784
0.147191 0.133975 -0.0268303
0.24532 0.140607 -0.0370903
0.343451 0.113945 -0.0485109
0.441585 0.115211 -0.0512164
0.539723 0.0901521 -0.0567037
0.637867 0.0904479 -0.0550195
0.736016 0.0702889 -0.0564723
0.834173 0.070875 -0.0526684
0.932337 0.0530811 -0.0522939
1.03051 0.0543425 -0.0476958
1.12869 0.0412539 -0.0463695
1.22689 0.0446417 -0.0417467
1.32509 0.0353316 -0.0407307
1.42331 0.0421891 -0.0368757
1.52154 0.0402117 -0.0370583
1.61978 0.0523009 -0.0358423
1.71804 0.0569564 -0.0408137
1.81632 0.0759627 -0.0461243
1.91462 0.09085 -0.0608811
2.01293 0.116786 -0.0790526
2.11126 0.135134 -0.114444
2.20961 0.160535 -0.152655
2.30798 0.167393 -0.21704
2.40638 0.169226 -0.272535
2.50479 0.117056 -0.347489
2.60323 0.0735889 -0.373029
2.7017 -0.0390143 -0.368337
2.80019 -0.0733636 -0.311599
2.89871 -0.148198 -0.205574
2.99725 -0.12542 -0.111013
3.09583 -0.114716 0.021538
3.19443 -0.0562567 0.0959872
3.29307 0.000674581 0.199948
3.39173 0.0645127 0.237551
3.49043 0.124462 0.293853
3.58916 0.17698 0.301542
3.68793 0.222512 0.323865
3.78673 0.252133 0.309799
3.88557 0.273535 0.308095
3.98445 0.281012 0.281141
4.08336 0.283272 0.267499
4.18232 0.273923 0.234657
4.28131 0.261452 0.214918
4.38035 0.240514 0.180927
4.47943 0.219667 0.160272
4.57855 0.189667 0.128427
4.67772 0.159217 0.109153
4.77694 0.122807 0.0826957
4.8762 0.0872355 0.0689768
4.97551 0.0484075 0.0507366
5.07487 0.0123783 0.0453521
5.17427 -0.023804 0.0366581
5.27373 -0.0544085 0.0397922
5.37325 -0.084779 0.0386961
5.47281 -0.108598 0.0459595
5.57243 -0.130799 0.0473281
5.67211 -0.146297 0.0532857
5.77184 -0.161615 0.0513956
5.87163 -0.172434 0.0511863
5.97148 -0.185019 0.0432035
6.07139 -0.196003 0.0358326
6.17136 -0.211629 0.0221525
6.2714 -0.227797 0.00894903
6.37149 -0.246732 -0.00813811
6.47166 -0.26625 -0.0241795
6.57188 -0.286648 -0.0425239
6.67218 -0.306958 -0.0601373
6.77254 -0.327762 -0.07938
6.87298 -0.3457 -0.0979765
6.97348 -0.362289 -0.117748
7.07406 -0.374795 -0.136631
7.17471 -0.382198 -0.15482
7.27544 -0.388295 -0.172131
7.37624 -0.386124 -0.184716
7.47712 -0.377875 -0.193803
7.57807 -0.367906 -0.199132
7.67911 -0.349795 -0.202015
7.78023 -0.331175 -0.203908
7.88143 -0.311029 -0.206483
7.98271 -0.278206 -0.202451
8.08408 -0.250225 -0.201249
8.18554 -0.221226 -0.197306
8.28708 -0.193873 -0.194499
8.38872 -0.166174 -0.192609
8.49044 -0.142002 -0.192023
8.59226 -0.114873 -0.187783
8.69417 -0.0948418 -0.186863
8.79618 -0.0703132 -0.181678
8.89828 -0.0515072 -0.177751
9.00048 -0.0337909 -0.172722
9.10278 -0.0133834 -0.169274
9.20518 0.00905693 -0.165323
9.30769 0.0300219 -0.161255
9.4103 0.0549735 -0.15414
9.51301 0.0750563 -0.149256
9.61583 0.0951786 -0.143184
9.71877 0.116203 -0.138162
9.82181 0.13631 -0.13266
9.92496 0.159384 -0.127857
10.0282 0.183825 -0.122201
10.1316 0.20736 -0.116874
10.2351 0.231389 -0.111393
10.3387 0.256572 -0.106916
10.4425 0.280341 -0.102476
10.5463 0.308183 -0.097383
10.6503 0.334861 -0.0926917
10.7545 0.363594 -0.0879787
10.8587 0.392484 -0.0836981
10.9631 0.423173 -0.0791942
11.0676 0.453659 -0.0751511
11.1722 0.487395 -0.0702524
11.277 0.519306 -0.0656605
11.3819 0.553536 -0.0600706
11.487 0.587668 -0.0551871
11.5922 0.623626 -0.0497233
11.6975 0.661068 -0.0438131
11.803 0.700203 -0.0369162
11.9086 0.73947 -0.0297418
12.0144 0.778765 -0.0216387
12.1204 0.818974 -0.0132352
12.2265 0.859133 -0.00394811
12.3327 0.902541 0.00599635
12.4391 0.94561 0.0170215
12.5457 0.991126 0.0292564
12.6524 1.03576 0.0422747
12.7593 1.08037 0.0562215
12.8664 1.12311 0.0709729
12.9737 1.16313 0.0857796
13.0811 1.19892 0.0999814
13.1887 1.23216 0.113368
13.2965 1.26309 0.126325
13.4044 1.29428 0.138991
13.5126 1.32411 0.151362
13.6209 1.35159 0.163541
13.7294 1.37441 0.175029
13.8382 1.39063 0.185949
13.9471 1.40073 0.195323
14.0562 1.40118 0.203494
14.1655 1.39806 0.210258
14.275 1.38902 0.21545
14.3848 1.37972 0.220196
14.4947 1.36944 0.224377
14.6049 1.35714 0.228949
14.7152 1.34497 0.233849
14.8258 1.32567 0.238708
14.9367 1.30482 0.244063
15.0477 1.27663 0.248818
15.159 1.24662 0.253478
15.2705 1.21375 0.257414
15.3823 1.18087 0.261261
15.4943 1.14825 0.264691
15.6066 1.11486 0.267934
15.7191 1.08185 0.270987
15.8319 1.04647 0.273244
15.9449 1.01016 0.275092
16.0582 0.971592 0.275942
16.1717 0.931266 0.275963
16.2856 0.89044 0.275032
16.3997 0.847385 0.27282
16.5141 0.803172 0.269444
16.6288 0.757571 0.264515
16.7437 0.711704 0.25813
16.859 0.666452 0.250254
16.9746 0.621021 0.241206
17.0905 0.577439 0.231182
17.2067 0.533544 0.220385
17.3232 0.490538 0.209163
17.4401 0.44786 0.197829
17.5572 0.407484 0.186552
17.6748 0.367275 0.174981
17.7926 0.327275 0.163199
17.9108 0.287375 0.151445
18.0294 0.249598 0.140392
18.1483 0.217072 0.130286
18.2676 0.187716 0.120915
18.3873 0.161044 0.111938
18.5074 0.136371 0.103684
18.6278 0.113384 0.096416
18.7487 0.0939153 0.0904576
18.8699 0.0761619 0.0850094
18.9916 0.0599454 0.0798129
19.1137 0.0428141 0.0744452
19.2362 0.0245316 0.0688814
19.3592 0.00839784 0.0638327
19.4826 -0.0047397 0.0589335
19.6065 -0.0136258 0.0544883
19.7309 -0.0226042 0.0496322
19.8557 -0.031482 0.0447893
19.9811 -0.039995 0.0406548
20.1069 -0.0483012 0.0369663
20.2333 -0.055199 0.0339508
20.3602 -0.0623006 0.0304583
20.4876 -0.0693896 0.0268687
20.6156 -0.0766155 0.0230997
20.7441 -0.0819665 0.0196818
20.8732 -0.0852701 0.0163696
21.0029 -0.0856616 0.0131837
21.1332 -0.0856327 0.0101229
21.2642 -0.0854185 0.00715704
21.3958 -0.0858936 0.00479366
21.528 -0.086764 0.00261251
21.6609 -0.0867335 0.000831507
21.7945 -0.0866739 -0.00130063
21.9288 -0.0854822 -0.003312
22.0639 -0.0832943 -0.00526288
22.1997 -0.0786112 -0.00685651
22.3363 -0.0717553 -0.00823525
22.4736 -0.0625555 -0.00927019
22.6118 -0.0527103 -0.0100598
22.7509 -0.0420669 -0.0104781
22.8908 -0.0307886 -0.0105293
23.0316 -0.0187225 -0.0103561
23.1733 -0.00614451 -0.0100267
23.316 0.00732615 -0.00949687
23.4597 0.0226669 -0.00863963
23.6044 0.0400648 -0.00744335
23.7502 0.0597033 -0.00585075
23.8971 0.0819629 -0.00377619
24.0451 0.10716 -0.0011699
24.1944 0.135599 0.00210593
24.3448 0.16786 0.00602195
24.4966 0.203258 0.0106357
24.6496 0.241302 0.0159839
24.8041 0.281843 0.0221727
24.9601 0.323871 0.029113
25.1175 0.367085 0.0367545
25.2766 0.410634 0.0449745
25.4373 0.454256 0.0537316
25.5998 0.498563 0.0630486
25.7641 0.545103 0.0729279
25.9304 0.594241 0.0833516
26.0988 0.645149 0.0944097
26.2693 0.698054 0.106134
26.4421 0.752262 0.118444
26.6174 0.805864 0.131022
26.7954 0.856788 0.143715
26.9761 0.903672 0.156336
27.1598 0.944496 0.168585
27.3468 0.978243 0.180252
27.5373 1.00523 0.191179
27.7317 1.02572 0.201265
27.9302 1.04146 0.210474
28.1333 1.05303 0.218833
28.3415 1.05945 0.22633
28.5554 1.0582 0.232768
28.7758 1.04689 0.237971
29.0035 1.02425 0.241813
29.2396 0.989632 0.244149
29.4858 0.944449 0.245025
29.7441 0.892196 0.244527
30.0173 0.834165 0.242658
30.3101 0.76776 0.239116
30.6297 0.684688 0.232974
30.9905 0.581148 0.222907
31.4301 0.455872 0.206769


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda2.0Nc1QuantumOneLoop/vCLAOffP_FRG_K.txt <==
-31.4301 0.455873 -0.206769
-30.9905 0.58115 -0.222908
-30.6297 0.684691 -0.232974
-30.3101 0.767764 -0.239116
-30.0173 0.834169 -0.242658
-29.7441 0.892201 -0.244528
-29.4858 0.944454 -0.245026
-29.2396 0.989638 -0.244149
-29.0035 1.02425 -0.241814
-28.7758 1.0469 -0.237972
-28.5554 1.05821 -0.232768
-28.3415 1.05945 -0.226331
-28.1333 1.05304 -0.218833
-27.9302 1.04147 -0.210474
-27.7317 1.02573 -0.201265
-27.5373 1.00524 -0.19118
-27.3468 0.978252 -0.180253
-27.1598 0.944506 -0.168586
-26.9761 0.903683 -0.156337
-26.7954 0.856799 -0.143715
-26.6174 0.805876 -0.131022
-26.4421 0.752275 -0.118444
-26.2693 0.698067 -0.106135
-26.0988 0.645164 -0.0944099
-25.9304 0.594258 -0.0833512
-25.7641 0.545122 -0.0729268
-25.5998 0.498584 -0.0630467
-25.4373 0.45428 -0.0537292
-25.2766 0.410661 -0.0449727
-25.1175 0.367114 -0.0367543
-24.9601 0.323901 -0.0291147
-24.8041 0.281873 -0.0221751
-24.6496 0.241333 -0.0159852
-24.4966 0.203289 -0.0106355
-24.3448 0.167892 -0.00602206
-24.1944 0.135632 -0.00210751
-24.0451 0.107193 0.00116801
-23.8971 0.0819965 0.00377552
-23.7502 0.0597374 0.00585047
-23.6044 0.0400995 0.00744188
-23.4597 0.0227021 0.00863785
-23.316 0.00736181 0.00949616
-23.1733 -0.00610831 0.010026
-23.0316 -0.0186858 0.0103543
-22.8908 -0.0307513 0.0105279
-22.7509 -0.0420291 0.0104774
-22.6118 -0.052672 0.0100583
-22.4736 -0.0625166 0.00926837
-22.3363 -0.0717158 0.00823433
-22.1997 -0.0785711 0.00685519
-22.0639 -0.0832536 0.00526095
-21.9288 -0.085441 0.00331078
-21.7945 -0.0866321 0.00129934
-21.6609 -0.0866911 -0.000833546
-21.528 -0.0867209 -0.00261389
-21.3958 -0.0858499 -0.00479511
-21.2642 -0.0853742 -0.00715912
-21.1332 -0.0855877 -0.0101244
-21.0029 -0.0856159 -0.0131853
-20.8732 -0.0852237 -0.0163718
-20.7441 -0.0819194 -0.0196834
-20.6156 -0.0765677 -0.0231016
-20.4876 -0.0693411 -0.0268709
-20.3602 -0.0622513 -0.03046
-20.2333 -0.0551489 -0.0339529
-20.1069 -0.0482503 -0.0369687
-19.9811 -0.0399434 -0.0406567
-19.8557 -0.0314295 -0.0447919
-19.7309 -0.0225508 -0.0496345
-19.6065 -0.0135716 -0.0544905
-19.4826 -0.00468457 -0.0589362
-19.3592 0.00845389 -0.0638351
-19.2362 0.0245886 -0.0688839
-19.1137 0.0428721 -0.0744482
-18.9916 0.0600044 -0.0798153
-18.8699 0.076222 -0.0850125
-18.7487 0.0939765 -0.0904605
-18.6278 0.113446 -0.096419
-18.5074 0.136434 -0.103687
-18.3873 0.161109 -0.111941
-18.2676 0.187781 -0.120919
-18.1483 0.217139 -0.13029
-18.0294 0.249667 -0.140395
-17.9108 0.287445 -0.151449
-17.7926 0.327347 -0.163202
-17.6748 0.367347 -0.174985
-17.5572 0.407559 -0.186557
-17.4401 0.447936 -0.197833
-17.3232 0.490615 -0.209168
-17.2067 0.533623 -0.22039
-17.0905 0.57752 -0.231187
-16.9746 0.621104 -0.241211
-16.859 0.666537 -0.25026
-16.7437 0.711791 -0.258136
-16.6288 0.75766 -0.264521
-16.5141 0.803265 -0.26945
-16.3997 0.84748 -0.272827
-16.2856 0.890538 -0.275039
-16.1717 0.931366 -0.275971
-16.0582 0.971696 -0.27595
-15.9449 1.01027 -0.2751
-15.8319 1.04658 -0.273253
-15.7191 1.08197 -0.270996
-15.6066 1.11498 -0.267944
-15.4943 1.14838 -0.264702
-15.3823 1.181 -0.261273
-15.2705 1.21388 -0.257427
-15.159 1.24676 -0.253492
-15.0477 1.27677 -0.248833
-14.9367 1.30497 -0.24408
-14.8258 1.32583 -0.238726
-14.7152 1.34513 -0.233869
-14.6049 1.35731 -0.228972
-14.4947 1.36962 -0.224403
-14.3848 1.37991 -0.220225
-14.275 1.38922 -0.215482
-14.1655 1.39828 -0.210295
-14.0562 1.40141 -0.203538
-13.9471 1.40098 -0.195373
-13.8382 1.39091 -0.18601
-13.7294 1.37471 -0.175103
-13.6209 1.35192 -0.163632
-13.5126 1.32448 -0.151477
-13.4044 1.29469 -0.139141
-13.2965 1.26356 -0.126527
-13.1887 1.2327 -0.113654
-13.0811 1.19952 -0.100403
-12.9737 1.16376 -0.086429
-12.8664 1.12363 -0.0719543
-12.7593 1.08048 -0.0574731
-12.6524 1.03538 -0.043387
-12.5457 0.990525 -0.0300193
-12.4391 0.945008 -0.0175154
-12.3327 0.902002 -0.00632224
-12.2265 0.858661 0.0037204
-12.1204 0.818561 0.0130709
-12.0144 0.778401 0.0215133
-11.9086 0.739147 0.0296453
-11.803 0.699912 0.0368377
-11.6975 0.660805 0.0437504
-11.5922 0.623387 0.0496696
-11.487 0.587448 0.0551431
-11.3819 0.553333 0.0600315
-11.277 0.519118 0.065628
-11.1722 0.487219 0.0702227
-11.0676 0.453495 0.0751261
-10.9631 0.423019 0.0791708
-10.8587 0.39234 0.0836781
-10.7545 0.363458 0.0879597
-10.6503 0.334732 0.0926753
-10.5463 0.30806 0.0973672
-10.4425 0.280225 0.102463
-10.3387 0.256461 0.106902
-10.2351 0.231283 0.111382
-10.1316 0.207259 0.116862
-10.0282 0.183728 0.122192
-9.92496 0.159291 0.127847
-9.82181 0.136221 0.132651
-9.71877 0.116118 0.138152
-9.61583 0.0950966 0.143177
-9.51301 0.0749772 0.149247
-9.4103 0.0548974 0.154134
-9.30769 0.0299484 0.161247
-9.20518 0.00898605 0.165317
-9.10278 -0.013452 0.169266
-9.00048 -0.0338572 0.172717
-8.89828 -0.0515713 0.177744
-8.79618 -0.0703752 0.181673
-8.69417 -0.094902 0.186857
-8.59226 -0.114931 0.187778
-8.49044 -0.142058 0.192017
-8.38872 -0.166229 0.192605
-8.28708 -0.193927 0.194493
-8.18554 -0.221277 0.197302
-8.08408 -0.250275 0.201244
-7.98271 -0.278255 0.202447
-7.88143 -0.311077 0.206478
-7.78023 -0.331221 0.203904
-7.67911 -0.34984 0.202011
-7.57807 -0.36795 0.199128
-7.47712 -0.377918 0.193799
-7.37624 -0.386166 0.184713
-7.27544 -0.388336 0.172127
-7.17471 -0.382238 0.154816
-7.07406 -0.374834 0.136627
-6.97348 -0.362327 0.117745
-6.87298 -0.345737 0.0979726
-6.77254 -0.327799 0.0793769
-6.67218 -0.306993 0.0601336
-6.57188 -0.286683 0.0425207
-6.47166 -0.266284 0.024176
-6.37149 -0.246765 0.00813483
-6.2714 -0.227829 -0.00895229
-6.17136 -0.211661 -0.0221559
-6.07139 -0.196034 -0.0358356
-5.97148 -0.18505 -0.0432071
-5.87163 -0.172464 -0.0511891
-5.77184 -0.161645 -0.0513993
-5.67211 -0.146326 -0.0532883
-5.57243 -0.130827 -0.0473319
-5.47281 -0.108625 -0.0459621
-5.37325 -0.0848062 -0.0387
-5.27373 -0.0544351 -0.0397947
-5.17427 -0.0238302 -0.0366621
-5.07487 0.0123526 -0.0453546
-4.97551 0.0483822 -0.0507406
-4.8762 0.0872107 -0.0689794
-4.77694 0.122782 -0.0826996
-4.67772 0.159193 -0.109155
-4.57855 0.189643 -0.128431
-4.47943 0.219644 -0.160275
-4.38035 0.240491 -0.180931
-4.28131 0.26143 -0.214921
-4.18232 0.273901 -0.234661
-4.08336 0.28325 -0.267502
-3.98445 0.28099 -0.281145
-3.88557 0.273514 -0.308099
-3.78673 0.252112 -0.309802
-3.68793 0.222491 -0.323869
-3.58916 0.17696 -0.301545
-3.49043 0.124442 -0.293857
-3.39173 0.0644929 -0.237555
-3.29307 0.00065497 -0.199953
-3.19443 -0.0562761 -0.0959909
-3.09583 -0.114735 -0.0215427
-2.99725 -0.125439 0.111009
-2.89871 -0.148216 0.205569
-2.80019 -0.0733822 0.311595
-2.7017 -0.0390328 0.368332
-2.60323 0.0735706 0.373024
-2.50479 0.117038 0.347484
-2.40638 0.169208 0.27253
-2.30798 0.167375 0.217035
-2.20961 0.160517 0.15265
-2.11126 0.135116 0.114438
-2.01293 0.116769 0.079047
-1.91462 0.0908325 0.0608745
-1.81632 0.0759453 0.0461182
-1.71804 0.056939 0.0408065
-1.61978 0.0522835 0.0358354
-1.52154 0.0401942 0.0370504
-1.42331 0.0421717 0.0368679
-1.32509 0.035314 0.0407218
-1.22689 0.044624 0.0417376
-1.12869 0.0412359 0.0463594
-1.03051 0.0543243 0.0476852
-0.932337 0.0530623 0.052282
-0.834173 0.0708557 0.0526556
-0.736016 0.0702685 0.056458
-0.637867 0.0904265 0.0550037
-0.539723 0.0901284 0.0566857
-0.441585 0.115185 0.0511963
-0.343451 0.113914 0.0484883
-0.24532 0.140569 0.0370665
-0.147191 0.133924 0.0268091
-0.0490634 0.148878 0.00863864
0.0490634 0.148878 -0.00863864
0.147191 0.133924 -0.0268091
0.24532 0.140569 -0.0370665
0.343451 0.113914 -0.0484883
0.441585 0.115185 -0.0511963
0.539723 0.0901284 -0.0566857
0.637867 0.0904265 -0.0550037
0.736016 0.0702685 -0.056458
0.834173 0.0708557 -0.0526556
0.932337 0.0530623 -0.052282
1.03051 0.0543243 -0.0476852
1.12869 0.0412359 -0.0463594
1.22689 0.044624 -0.0417376
1.32509 0.035314 -0.0407218
1.42331 0.0421717 -0.0368679
1.52154 0.0401942 -0.0370504
1.61978 0.0522835 -0.0358354
1.71804 0.056939 -0.0408065
1.81632 0.0759453 -0.0461182
1.91462 0.0908325 -0.0608745
2.01293 0.116769 -0.079047
2.11126 0.135116 -0.114438
2.20961 0.160517 -0.15265
2.30798 0.167375 -0.217035
2.40638 0.169208 -0.27253
2.50479 0.117038 -0.347484
2.60323 0.0735706 -0.373024
2.7017 -0.0390328 -0.368332
2.80019 -0.0733822 -0.311595
2.89871 -0.148216 -0.205569
2.99725 -0.125439 -0.111009
3.09583 -0.114735 0.0215427
3.19443 -0.0562761 0.0959909
3.29307 0.00065497 0.199953
3.39173 0.0644929 0.237555
3.49043 0.124442 0.293857
3.58916 0.17696 0.301545
3.68793 0.222491 0.323869
3.78673 0.252112 0.309802
3.88557 0.273514 0.308099
3.98445 0.28099 0.281145
4.08336 0.28325 0.267502
4.18232 0.273901 0.234661
4.28131 0.26143 0.214921
4.38035 0.240491 0.180931
4.47943 0.219644 0.160275
4.57855 0.189643 0.128431
4.67772 0.159193 0.109155
4.77694 0.122782 0.0826996
4.8762 0.0872107 0.0689794
4.97551 0.0483822 0.0507406
5.07487 0.0123526 0.0453546
5.17427 -0.0238302 0.0366621
5.27373 -0.0544351 0.0397947
5.37325 -0.0848062 0.0387
5.47281 -0.108625 0.0459621
5.57243 -0.130827 0.0473319
5.67211 -0.146326 0.0532883
5.77184 -0.161645 0.0513993
5.87163 -0.172464 0.0511891
5.97148 -0.18505 0.0432071
6.07139 -0.196034 0.0358356
6.17136 -0.211661 0.0221559
6.2714 -0.227829 0.00895229
6.37149 -0.246765 -0.00813483
6.47166 -0.266284 -0.024176
6.57188 -0.286683 -0.0425207
6.67218 -0.306993 -0.0601336
6.77254 -0.327799 -0.0793769
6.87298 -0.345737 -0.0979726
6.97348 -0.362327 -0.117745
7.07406 -0.374834 -0.136627
7.17471 -0.382238 -0.154816
7.27544 -0.388336 -0.172127
7.37624 -0.386166 -0.184713
7.47712 -0.377918 -0.193799
7.57807 -0.36795 -0.199128
7.67911 -0.34984 -0.202011
7.78023 -0.331221 -0.203904
7.88143 -0.311077 -0.206478
7.98271 -0.278255 -0.202447
8.08408 -0.250275 -0.201244
8.18554 -0.221277 -0.197302
8.28708 -0.193927 -0.194493
8.38872 -0.166229 -0.192605
8.49044 -0.142058 -0.192017
8.59226 -0.114931 -0.187778
8.69417 -0.094902 -0.186857
8.79618 -0.0703752 -0.181673
8.89828 -0.0515713 -0.177744
9.00048 -0.0338572 -0.172717
9.10278 -0.013452 -0.169266
9.20518 0.00898605 -0.165317
9.30769 0.0299484 -0.161247
9.4103 0.0548974 -0.154134
9.51301 0.0749772 -0.149247
9.61583 0.0950966 -0.143177
9.71877 0.116118 -0.138152
9.82181 0.136221 -0.132651
9.92496 0.159291 -0.127847
10.0282 0.183728 -0.122192
10.1316 0.207259 -0.116862
10.2351 0.231283 -0.111382
10.3387 0.256461 -0.106902
10.4425 0.280225 -0.102463
10.5463 0.30806 -0.0973672
10.6503 0.334732 -0.0926753
10.7545 0.363458 -0.0879597
10.8587 0.39234 -0.0836781
10.9631 0.423019 -0.0791708
11.0676 0.453495 -0.0751261
11.1722 0.487219 -0.0702227
11.277 0.519118 -0.065628
11.3819 0.553333 -0.0600315
11.487 0.587448 -0.0551431
11.5922 0.623387 -0.0496696
11.6975 0.660805 -0.0437504
11.803 0.699912 -0.0368377
11.9086 0.739147 -0.0296453
12.0144 0.778401 -0.0215133
12.1204 0.818561 -0.0130709
12.2265 0.858661 -0.0037204
12.3327 0.902002 0.00632224
12.4391 0.945008 0.0175154
12.5457 0.990525 0.0300193
12.6524 1.03538 0.043387
12.7593 1.08048 0.0574731
12.8664 1.12363 0.0719543
12.9737 1.16376 0.086429
13.0811 1.19952 0.100403
13.1887 1.2327 0.113654
13.2965 1.26356 0.126527
13.4044 1.29469 0.139141
13.5126 1.32448 0.151477
13.6209 1.35192 0.163632
13.7294 1.37471 0.175103
13.8382 1.39091 0.18601
13.9471 1.40098 0.195373
14.0562 1.40141 0.203538
14.1655 1.39828 0.210295
14.275 1.38922 0.215482
14.3848 1.37991 0.220225
14.4947 1.36962 0.224403
14.6049 1.35731 0.228972
14.7152 1.34513 0.233869
14.8258 1.32583 0.238726
14.9367 1.30497 0.24408
15.0477 1.27677 0.248833
15.159 1.24676 0.253492
15.2705 1.21388 0.257427
15.3823 1.181 0.261273
15.4943 1.14838 0.264702
15.6066 1.11498 0.267944
15.7191 1.08197 0.270996
15.8319 1.04658 0.273253
15.9449 1.01027 0.2751
16.0582 0.971696 0.27595
16.1717 0.931366 0.275971
16.2856 0.890538 0.275039
16.3997 0.84748 0.272827
16.5141 0.803265 0.26945
16.6288 0.75766 0.264521
16.7437 0.711791 0.258136
16.859 0.666537 0.25026
16.9746 0.621104 0.241211
17.0905 0.57752 0.231187
17.2067 0.533623 0.22039
17.3232 0.490615 0.209168
17.4401 0.447936 0.197833
17.5572 0.407559 0.186557
17.6748 0.367347 0.174985
17.7926 0.327347 0.163202
17.9108 0.287445 0.151449
18.0294 0.249667 0.140395
18.1483 0.217139 0.13029
18.2676 0.187781 0.120919
18.3873 0.161109 0.111941
18.5074 0.136434 0.103687
18.6278 0.113446 0.096419
18.7487 0.0939765 0.0904605
18.8699 0.076222 0.0850125
18.9916 0.0600044 0.0798153
19.1137 0.0428721 0.0744482
19.2362 0.0245886 0.0688839
19.3592 0.00845389 0.0638351
19.4826 -0.00468457 0.0589362
19.6065 -0.0135716 0.0544905
19.7309 -0.0225508 0.0496345
19.8557 -0.0314295 0.0447919
19.9811 -0.0399434 0.0406567
20.1069 -0.0482503 0.0369687
20.2333 -0.0551489 0.0339529
20.3602 -0.0622513 0.03046
20.4876 -0.0693411 0.0268709
20.6156 -0.0765677 0.0231016
20.7441 -0.0819194 0.0196834
20.8732 -0.0852237 0.0163718
21.0029 -0.0856159 0.0131853
21.1332 -0.0855877 0.0101244
21.2642 -0.0853742 0.00715912
21.3958 -0.0858499 0.00479511
21.528 -0.0867209 0.00261389
21.6609 -0.0866911 0.000833546
21.7945 -0.0866321 -0.00129934
21.9288 -0.085441 -0.00331078
22.0639 -0.0832536 -0.00526095
22.1997 -0.0785711 -0.00685519
22.3363 -0.0717158 -0.00823433
22.4736 -0.0625166 -0.00926837
22.6118 -0.052672 -0.0100583
22.7509 -0.0420291 -0.0104774
22.8908 -0.0307513 -0.0105279
23.0316 -0.0186858 -0.0103543
23.1733 -0.00610831 -0.010026
23.316 0.00736181 -0.00949616
23.4597 0.0227021 -0.00863785
23.6044 0.0400995 -0.00744188
23.7502 0.0597374 -0.00585047
23.8971 0.0819965 -0.00377552
24.0451 0.107193 -0.00116801
24.1944 0.135632 0.00210751
24.3448 0.167892 0.00602206
24.4966 0.203289 0.0106355
24.6496 0.241333 0.0159852
24.8041 0.281873 0.0221751
24.9601 0.323901 0.0291147
25.1175 0.367114 0.0367543
25.2766 0.410661 0.0449727
25.4373 0.45428 0.0537292
25.5998 0.498584 0.0630467
25.7641 0.545122 0.0729268
25.9304 0.594258 0.0833512
26.0988 0.645164 0.0944099
26.2693 0.698067 0.106135
26.4421 0.752275 0.118444
26.6174 0.805876 0.131022
26.7954 0.856799 0.143715
26.9761 0.903683 0.156337
27.1598 0.944506 0.168586
27.3468 0.978252 0.180253
27.5373 1.00524 0.19118
27.7317 1.02573 0.201265
27.9302 1.04147 0.210474
28.1333 1.05304 0.218833
28.3415 1.05945 0.226331
28.5554 1.05821 0.232768
28.7758 1.0469 0.237972
29.0035 1.02425 0.241814
29.2396 0.989638 0.244149
29.4858 0.944454 0.245026
29.7441 0.892201 0.244528
30.0173 0.834169 0.242658
30.3101 0.767764 0.239116
30.6297 0.684691 0.232974
30.9905 0.58115 0.222908
31.4301 0.455873 0.206769


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda2.0Nc1QuantumOneLoop/vCLAx_FRG.txt <==
-31.4301 6.86845e-07 4.57541e-16
-30.9905 1.89807e-06 3.75668e-16
-30.6297 3.41808e-06 5.49884e-16
-30.3101 4.04533e-06 1.78877e-16
-30.0173 4.08078e-06 8.47733e-17
-29.7441 2.54859e-06 -2.27277e-16
-29.4858 6.8025e-07 -2.26447e-16
-29.2396 -1.86e-06 -1.3024e-16
-29.0035 -3.50656e-06 1.34739e-16
-28.7758 -4.44029e-06 5.93063e-16
-28.5554 -3.72668e-06 9.12608e-16
-28.3415 -1.83043e-06 1.36921e-15
-28.1333 1.13833e-06 1.4123e-15
-27.9302 4.561e-06 1.55092e-15
-27.7317 7.58222e-06 1.19343e-15
-27.5373 9.93059e-06 9.83331e-16
-27.3468 1.0601e-05 3.95537e-16
-27.1598 1.00744e-05 5.81151e-17
-26.9761 7.62347e-06 -4.39567e-16
-26.7954 4.4786e-06 -6.28197e-16
-26.6174 2.32158e-07 -7.8542e-16
-26.4421 -3.55057e-06 -6.8574e-16
-26.2693 -7.20243e-06 -4.54768e-16
-26.0988 -9.37255e-06 -1.2093e-16
-25.9304 -1.05593e-05 3.5791e-16
-25.7641 -9.98724e-06 7.45873e-16
-25.5998 -8.3428e-06 1.25198e-15
-25.4373 -5.47173e-06 1.50353e-15
-25.2766 -2.06257e-06 1.85148e-15
-25.1175 1.59599e-06 1.85517e-15
-24.9601 5.06288e-06 1.96036e-15
-24.8041 7.84972e-06 1.71495e-15
-24.6496 9.94409e-06 1.60075e-15
-24.4966 1.08486e-05 1.19422e-15
-24.3448 1.10186e-05 9.53479e-16
-24.1944 1.00196e-05 5.09479e-16
-24.0451 8.65586e-06 2.49837e-16
-23.8971 6.5063e-06 -1.25975e-16
-23.7502 4.5073e-06 -3.25306e-16
-23.6044 2.15782e-06 -5.7434e-16
-23.4597 3.34731e-07 -6.79683e-16
-23.316 -1.57613e-06 -7.92419e-16
-23.1733 -2.8333e-06 -8.06603e-16
-23.0316 -4.10661e-06 -8.01499e-16
-22.8908 -4.771e-06 -7.41976e-16
-22.7509 -5.46968e-06 -6.42681e-16
-22.6118 -5.66556e-06 -5.27517e-16
-22.4736 -5.93433e-06 -3.56591e-16
-22.3363 -5.82584e-06 -2.02093e-16
-22.1997 -5.83649e-06 2.43872e-17
-22.0639 -5.59302e-06 2.11431e-16
-21.9288 -5.48057e-06 4.94689e-16
-21.7945 -5.15677e-06 7.22078e-16
-21.6609 -4.83982e-06 1.0739e-15
-21.528 -4.17592e-06 1.33931e-15
-21.3958 -3.19173e-06 1.74057e-15
-21.2642 -1.56457e-06 1.98458e-15
-21.1332 8.0945e-07 2.34897e-15
-21.0029 4.09289e-06 2.45253e-15
-20.8732 8.45738e-06 2.65045e-15
-20.7441 1.38206e-05 2.48169e-15
-20.6156 2.04136e-05 2.38836e-15
-20.4876 2.78175e-05 1.84022e-15
-20.3602 3.62467e-05 1.3693e-15
-20.2333 4.47847e-05 4.01252e-16
-20.1069 5.35272e-05 -4.44968e-16
-19.9811 6.09703e-05 -1.74881e-15
-19.8557 6.7133e-05 -2.8204e-15
-19.7309 7.00676e-05 -4.20705e-15
-19.6065 6.99849e-05 -5.19641e-15
-19.4826 6.48798e-05 -6.27143e-15
-19.3592 5.55635e-05 -6.77553e-15
-19.2362 4.04627e-05 -7.10348e-15
-19.1137 2.13533e-05 -6.75071e-15
-18.9916 -2.50404e-06 -6.00116e-15
-18.8699 -2.82313e-05 -4.59868e-15
-18.7487 -5.55814e-05 -2.69055e-15
-18.6278 -8.07907e-05 -3.42082e-16
-18.5074 -0.000102825 2.47051e-15
-18.3873 -0.000117655 5.32682e-15
-18.2676 -0.000124019 8.46523e-15
-18.1483 -0.000118575 1.11166e-14
-18.0294 -0.00010064 1.37888e-14
-17.9108 -6.86337e-05 1.5413e-14
-17.7926 -2.3229e-05 1.68177e-14
-17.6748 3.45385e-05 1.67189e-14
-17.5572 0.000102232 1.62897e-14
-17.4401 0.000175932 1.4136e-14
-17.3232 0.000251704 1.17563e-14
-17.2067 0.0003233 7.74368e-15
-17.0905 0.000386326 3.84496e-15
-16.9746 0.000433557 -1.27855e-15
-16.859 0.000461756 -5.76765e-15
-16.7437 0.000464546 -1.08361e-14
-16.6288 0.000441582 -1.46969e-14
-16.5141 0.000389079 -1.84047e-14
-16.3997 0.000310841 -2.04411e-14
-16.2856 0.000206754 -2.16776e-14
-16.1717 8.50374e-05 -2.10408e-14
-16.0582 -5.07594e-05 -1.91958e-14
-15.9449 -0.000188984 -1.565e-14
-15.8319 -0.000323627 -1.08039e-14
-15.7191 -0.000441739 -4.81909e-15
-15.6066 -0.000536987 2.23646e-15
-15.4943 -0.00059796 9.54535e-15
-15.3823 -0.000620503 1.74569e-14
-15.2705 -0.000597569 2.45753e-14
-15.159 -0.000529307 3.17454e-14
-15.0477 -0.000415055 3.71087e-14
-14.9367 -0.000260286 4.20442e-14
-14.8258 -7.12937e-05 4.43943e-14
-14.7152 0.000141681 4.60658e-14
-14.6049 0.000366582 4.47549e-14
-14.4947 0.000590582 4.28142e-14
-14.3848 0.000798616 3.79469e-14
-14.275 0.000978596 3.2819e-14
-14.1655 0.00111607 2.52396e-14
-14.0562 0.00120326 1.80102e-14
-13.9471 0.0012298 9.12404e-15
-13.8382 0.00119504 1.29332e-15
-13.7294 0.00109501 -7.23947e-15
-13.6209 0.000937334 -1.40614e-14
-13.5126 0.000725001 -2.06313e-14
-13.4044 0.000473083 -2.5045e-14
-13.2965 0.000190169 -2.84181e-14
-13.1887 -0.000103869 -2.94994e-14
-13.0811 -0.000397678 -2.90206e-14
-12.9737 -0.000670392 -2.64615e-14
-12.8664 -0.000911451 -2.21289e-14
-12.7593 -0.00110305 -1.62633e-14
-12.6524 -0.00123877 -8.7145e-15
-12.5457 -0.00130721 -4.47853e-16
-12.4391 -0.00130834 9.17343e-15
-12.3327 -0.00123907 1.85557e-14
-12.2265 -0.0011063 2.88063e-14
-12.1204 -0.000915143 3.78224e-14
-12.0144 -0.000678128 4.71788e-14
-11.9086 -0.000406623 5.44105e-14
-11.803 -0.00011588 6.14916e-14
-11.6975 0.000179734 6.57636e-14
-11.5922 0.000465821 6.95333e-14
-11.487 0.000728575 7.00997e-14
-11.3819 0.000957696 6.99961e-14
-11.277 0.00114276 6.66227e-14
-11.1722 0.00127958 6.26386e-14
-11.0676 0.00136252 5.56521e-14
-10.9631 0.00139387 4.83163e-14
-10.8587 0.00137263 3.85117e-14
-10.7545 0.00130653 2.8775e-14
-10.6503 0.0011979 1.72939e-14
-10.5463 0.0010579 6.37554e-15
-10.4425 0.000890385 -5.47541e-15
-10.3387 0.000707763 -1.62562e-14
-10.2351 0.000513608 -2.71651e-14
-10.1316 0.000319662 -3.65705e-14
-10.0282 0.000127879 -4.5395e-14
-9.92496 -5.19989e-05 -5.23989e-14
-9.82181 -0.000220364 -5.82703e-14
-9.71877 -0.000370114 -6.21859e-14
-9.61583 -0.000504046 -6.46109e-14
-9.51301 -0.000617647 -6.51036e-14
-9.4103 -0.000715578 -6.3909e-14
-9.30769 -0.000795282 -6.09221e-14
-9.20518 -0.000862291 -5.61512e-14
-9.10278 -0.000914982 -4.97755e-14
-9.00048 -0.00095853 -4.15381e-14
-8.89828 -0.000991062 -3.1864e-14
-8.79618 -0.00101613 -2.02312e-14
-8.69417 -0.00103048 -7.33482e-15
-8.59226 -0.0010349 7.59714e-15
-8.49044 -0.00102381 2.34936e-14
-8.38872 -0.0009944 4.13196e-14
-8.28708 -0.000938234 5.94917e-14
-8.18554 -0.000848652 7.91395e-14
-8.08408 -0.000714587 9.80077e-14
-7.98271 -0.000526182 1.17373e-13
-7.88143 -0.000271145 1.34231e-13
-7.78023 6.16255e-05 1.50082e-13
-7.67911 0.000482885 1.61181e-13
-7.57807 0.00100163 1.69432e-13
-7.47712 0.00162306 1.70498e-13
-7.37624 0.0023496 1.66913e-13
-7.27544 0.00317608 1.53969e-13
-7.17471 0.00409339 1.35142e-13
-7.07406 0.0050812 1.05692e-13
-6.97348 0.00611443 7.02486e-14
-6.87298 0.0071541 2.43769e-14
-6.77254 0.00815671 -2.59376e-14
-6.67218 0.00906439 -8.44964e-14
-6.57188 0.00981703 -1.44044e-13
-6.47166 0.0103433 -2.07564e-13
-6.37149 0.0105751 -2.66775e-13
-6.2714 0.0104409 -3.23807e-13
-6.17136 0.00988159 -3.7002e-13
-6.07139 0.00884698 -4.06936e-13
-5.97148 0.00731034 -4.26486e-13
-5.87163 0.00526906 -4.30025e-13
-5.77184 0.0027536 -4.11267e-13
-5.67211 -0.000168613 -3.71879e-13
-5.57243 -0.00339349 -3.08608e-13
-5.47281 -0.00677462 -2.23818e-13
-5.37325 -0.010136 -1.18198e-13
-5.27373 -0.0132654 5.20677e-15
-5.17427 -0.0159399 1.41355e-13
-5.07487 -0.0179185 2.86954e-13
-4.97551 -0.0189778 4.32937e-13
-4.8762 -0.0189028 5.76785e-13
-4.77694 -0.0175277 7.0636e-13
-4.67772 -0.0147245 8.21254e-13
-4.57855 -0.010441 9.07593e-13
-4.47943 -0.00468979 9.68491e-13
-4.38035 0.00242624 9.89991e-13
-4.28131 0.0107195 9.79781e-13
-4.18232 0.0199164 9.25088e-13
-4.08336 0.029649 8.38891e-13
-3.98445 0.0394913 7.10625e-13
-3.88557 0.0489272 5.58302e-13
-3.78673 0.0574391 3.74098e-13
-3.68793 0.0644381 1.80111e-13
-3.58916 0.0694198 -2.89783e-14
-3.49043 0.0718397 -2.28745e-13
-3.39173 0.0713467 -4.2272e-13
-3.29307 0.0675823 -5.86671e-13
-3.19443 0.0604959 -7.23534e-13
-3.09583 0.0500442 -8.12198e-13
-2.99725 0.0365864 -8.56377e-13
-2.89871 0.0204636 -8.40891e-13
-2.80019 0.00246707 -7.7143e-13
-2.7017 -0.0167101 -6.40967e-13
-2.60323 -0.0359383 -4.5751e-13
-2.50479 -0.0543176 -2.23242e-13
-2.40638 -0.0705822 5.22368e-14
-2.30798 -0.0838529 3.58048e-13
-2.20961 -0.0929916 6.84681e-13
-2.11126 -0.097387 1.01447e-12
-2.01293 -0.0962857 1.34044e-12
-1.91462 -0.089543 1.64097e-12
-1.81632 -0.0769779 1.91414e-12
-1.71804 -0.0590102 2.13715e-12
-1.61978 -0.0361142 2.31507e-12
-1.52154 -0.00924727 2.4265e-12
-1.42331 0.0204916 2.48411e-12
-1.32509 0.0517603 2.4695e-12
-1.22689 0.0829703 2.4028e-12
-1.12869 0.112664 2.26955e-12
-1.03051 0.138984 2.09573e-12
-0.932337 0.160727 1.87111e-12
-0.834173 0.176032 1.62536e-12
-0.736016 0.184392 1.3524e-12
-0.637867 0.184181 1.08244e-12
-0.539723 0.176061 8.12835e-13
-0.441585 0.158713 5.71139e-13
-0.343451 0.134462 3.56781e-13
-0.24532 0.101916 1.91242e-13
-0.147191 0.0659024 7.43572e-14
-0.0490634 0.0229761 1.91943e-14
0.0490634 0.00133193 1.45312e-14
0.147191 0.00244978 1.84868e-14
0.24532 0.000312738 2.12257e-14
0.343451 0.000309816 2.35935e-14
0.441585 -0.000995344 2.57563e-14
0.539723 -0.00108459 2.71878e-14
0.637867 -0.00181965 2.89258e-14
0.736016 -0.00174429 2.94976e-14
0.834173 -0.00200377 3.08212e-14
0.932337 -0.00172754 3.04985e-14
1.03051 -0.00163328 3.12303e-14
1.12869 -0.00122927 2.97301e-14
1.22689 -0.00093969 2.96103e-14
1.32509 -0.000531095 2.67097e-14
1.42331 -0.000209591 2.5606e-14
1.52154 8.23158e-05 2.13724e-14
1.61978 0.000305954 1.94727e-14
1.71804 0.000402046 1.43309e-14
1.81632 0.00045877 1.21129e-14
1.91462 0.000342158 6.70947e-15
2.01293 0.000230646 4.79141e-15
2.11126 -5.54097e-05 -1.24533e-16
2.20961 -0.000281298 -1.17384e-15
2.30798 -0.000652742 -5.05871e-15
2.40638 -0.000909278 -4.89558e-15
2.50479 -0.00126923 -7.44929e-15
2.60323 -0.00147194 -6.06636e-15
2.7017 -0.00173828 -7.31505e-15
2.80019 -0.00182657 -4.96345e-15
2.89871 -0.00195171 -5.20318e-15
2.99725 -0.00190311 -2.37495e-15
3.09583 -0.00188162 -2.05292e-15
3.19443 -0.00171304 6.81231e-16
3.29307 -0.00157649 1.05378e-15
3.39173 -0.00133397 3.16878e-15
3.49043 -0.00113631 3.22132e-15
3.58916 -0.000878064 4.38832e-15
3.68793 -0.000677392 3.83743e-15
3.78673 -0.000456359 3.95381e-15
3.88557 -0.000299067 2.86364e-15
3.98445 -0.000150298 2.04396e-15
4.08336 -6.17483e-05 5.8531e-16
4.18232 2.8816e-06 -8.84315e-16
4.28131 2.01194e-05 -2.41404e-15
4.38035 1.0093e-05 -4.19107e-15
4.47943 -2.81851e-05 -5.48812e-15
4.57855 -8.8724e-05 -7.23808e-15
4.67772 -0.000156304 -8.07309e-15
4.77694 -0.000237305 -9.54232e-15
4.8762 -0.00030625 -9.78675e-15
4.97551 -0.000380015 -1.08447e-14
5.07487 -0.000427874 -1.0495e-14
5.17427 -0.000475003 -1.11136e-14
5.27373 -0.000489165 -1.02652e-14
5.37325 -0.000501272 -1.05218e-14
5.47281 -0.000479984 -9.35752e-15
5.57243 -0.000459172 -9.38653e-15
5.67211 -0.000409652 -8.11351e-15
5.77184 -0.000365539 -8.07889e-15
5.87163 -0.000300252 -6.86486e-15
5.97148 -0.000245817 -6.88682e-15
6.07139 -0.000178283 -5.90929e-15
6.17136 -0.000125897 -6.06514e-15
6.2714 -6.72534e-05 -5.3642e-15
6.37149 -2.58971e-05 -5.65878e-15
6.47166 1.70459e-05 -5.21832e-15
6.57188 4.29499e-05 -5.57801e-15
6.67218 6.80717e-05 -5.32081e-15
6.77254 7.83876e-05 -5.66913e-15
6.87298 8.74113e-05 -5.49917e-15
6.97348 8.50995e-05 -5.72637e-15
7.07406 8.21408e-05 -5.54721e-15
7.17471 7.17411e-05 -5.58833e-15
7.27544 6.17888e-05 -5.33302e-15
7.37624 4.80372e-05 -5.15263e-15
7.47712 3.57259e-05 -4.79359e-15
7.57807 2.25603e-05 -4.40249e-15
7.67911 1.14009e-05 -3.95259e-15
7.78023 1.44546e-06 -3.39637e-15
7.88143 -6.47062e-06 -2.89868e-15
7.98271 -1.19837e-05 -2.24744e-15
8.08408 -1.58922e-05 -1.76458e-15
8.18554 -1.68857e-05 -1.10165e-15
8.28708 -1.70182e-05 -7.02239e-16
8.38872 -1.41796e-05 -1.02757e-16
8.49044 -1.13577e-05 1.56118e-16
8.59226 -5.75218e-06 6.32877e-16
8.69417 -1.04237e-06 7.17477e-16
8.79618 6.16942e-06 1.0416e-15
8.89828 1.16745e-05 9.42677e-16
9.00048 1.93851e-05 1.11111e-15
9.10278 2.46686e-05 8.47487e-16
9.20518 3.18806e-05 8.86357e-16
9.30769 3.60438e-05 5.00455e-16
9.4103 4.19004e-05 4.62763e-16
9.51301 4.42087e-05 1.54334e-17
9.61583 4.80485e-05 -4.76531e-17
9.71877 4.80087e-05 -4.95169e-16
9.82181 4.94513e-05 -5.22849e-16
9.92496 4.69047e-05 -9.0753e-16
10.0282 4.59336e-05 -8.55841e-16
10.1316 4.11232e-05 -1.13823e-15
10.2351 3.81225e-05 -9.86659e-16
10.3387 3.1691e-05 -1.14328e-15
10.4425 2.74015e-05 -8.88643e-16
10.5463 2.0301e-05 -9.17332e-16
10.6503 1.5689e-05 -5.76731e-16
10.7545 9.0105e-06 -4.95888e-16
10.8587 5.07244e-06 -1.12869e-16
10.9631 -1.72387e-07 2.95873e-17
11.0676 -2.63021e-06 3.84509e-16
11.1722 -5.72736e-06 5.28067e-16
11.277 -6.28094e-06 7.82657e-16
11.3819 -6.97677e-06 8.58825e-16
11.487 -5.6934e-06 9.34128e-16
11.5922 -4.25154e-06 8.81223e-16
11.6975 -1.67619e-06 7.26e-16
11.803 1.19745e-06 5.10772e-16
11.9086 4.18548e-06 1.09036e-16
12.0144 7.53554e-06 -2.62911e-16
12.1204 9.95948e-06 -8.81392e-16
12.2265 1.28379e-05 -1.3673e-15
12.3327 1.38854e-05 -2.13263e-15
12.4391 1.55956e-05 -2.64797e-15
12.5457 1.48274e-05 -3.45357e-15
12.6524 1.50834e-05 -3.89913e-15
12.7593 1.25291e-05 -4.62951e-15
12.8664 1.14892e-05 -4.9064e-15
12.9737 7.6118e-06 -5.45118e-15
13.0811 5.78896e-06 -5.48263e-15
13.1887 1.34047e-06 -5.76623e-15
13.2965 -5.71285e-07 -5.52169e-15
13.4044 -4.75345e-06 -5.51657e-15
13.5126 -6.08461e-06 -5.01094e-15
13.6209 -9.28627e-06 -4.74569e-15
13.7294 -9.57671e-06 -4.05706e-15
13.8382 -1.1373e-05 -3.60648e-15
13.9471 -1.04929e-05 -2.84144e-15
14.0562 -1.0832e-05 -2.30889e-15
14.1655 -9.00848e-06 -1.59183e-15
14.275 -8.1922e-06 -1.09622e-15
14.3848 -5.9315e-06 -5.51589e-16
14.4947 -4.49526e-06 -1.95658e-16
14.6049 -2.4202e-06 9.1044e-17
14.7152 -9.49036e-07 2.45824e-16
14.8258 3.9702e-07 2.39609e-16
14.9367 1.4547e-06 1.82714e-16
15.0477 1.76802e-06 -8.95509e-17
15.159 2.22008e-06 -3.11232e-16
15.2705 1.50233e-06 -7.6947e-16
15.3823 1.42595e-06 -1.06974e-15
15.4943 -5.99855e-08 -1.6033e-15
15.6066 -4.01155e-07 -1.87741e-15
15.7191 -2.24951e-06 -2.36579e-15
15.8319 -2.53074e-06 -2.51862e-15
15.9449 -4.32534e-06 -2.86754e-15
16.0582 -4.27406e-06 -2.84322e-15
16.1717 -5.6881e-06 -3.00329e-15
16.2856 -5.15567e-06 -2.79099e-15
16.3997 -6.00997e-06 -2.75566e-15
16.5141 -5.00177e-06 -2.39407e-15
16.6288 -5.28672e-06 -2.20863e-15
16.7437 -3.96099e-06 -1.77258e-15
16.859 -3.82301e-06 -1.51144e-15
16.9746 -2.45168e-06 -1.09209e-15
17.0905 -2.13525e-06 -8.36188e-16
17.2067 -1.01869e-06 -5.12595e-16
17.3232 -7.64862e-07 -3.24933e-16
17.4401 -1.19419e-07 -1.45907e-16
17.5572 -6.00362e-08 -5.69828e-17
17.6748 6.54102e-08 -3.12381e-17
17.7926 -4.45681e-08 -3.62706e-17
17.9108 -3.20552e-07 -1.37883e-16
18.0294 -4.60595e-07 -2.06766e-16
18.1483 -9.34626e-07 -3.89703e-16
18.2676 -9.49516e-07 -4.80228e-16
18.3873 -1.43717e-06 -6.90949e-16
18.5074 -1.23697e-06 -7.62641e-16
18.6278 -1.63002e-06 -9.54303e-16
18.7487 -1.20808e-06 -9.78535e-16
18.8699 -1.46803e-06 -1.11907e-15
18.9916 -8.6927e-07 -1.08303e-15
19.1137 -9.9461e-07 -1.15944e-15
19.2362 -2.84954e-07 -1.06868e-15
19.3592 -3.01187e-07 -1.08686e-15
19.4826 4.28019e-07 -9.60568e-16
19.6065 4.49074e-07 -9.35501e-16
19.7309 1.0672e-06 -7.97602e-16
19.8557 1.01163e-06 -7.49894e-16
19.9811 1.38827e-06 -6.21485e-16
20.1069 1.1743e-06 -5.65279e-16
20.2333 1.27392e-06 -4.56428e-16
20.3602 9.38548e-07 -3.97112e-16
20.4876 8.61814e-07 -3.09313e-16
20.6156 5.37896e-07 -2.49888e-16
20.7441 4.27456e-07 -1.85976e-16
20.8732 2.12819e-07 -1.33259e-16
21.0029 1.26885e-07 -9.74051e-17
21.1332 1.95777e-08 -5.63948e-17
21.2642 -4.68683e-08 -4.39711e-17
21.3958 -5.247e-08 -8.43662e-18
21.528 -6.30654e-08 -9.6071e-18
21.6609 6.22005e-08 2.2433e-17
21.7945 1.271e-07 3.70065e-18
21.9288 3.55436e-07 2.11466e-17
22.0639 4.48203e-07 -2.52649e-17
22.1997 7.19444e-07 -3.10963e-17
22.3363 7.91907e-07 -1.06847e-16
22.4736 1.07298e-06 -1.35143e-16
22.6118 1.1047e-06 -2.34483e-16
22.7509 1.37689e-06 -2.78784e-16
22.8908 1.3421e-06 -3.91376e-16
23.0316 1.5635e-06 -4.40576e-16
23.1733 1.41268e-06 -5.49986e-16
23.316 1.52575e-06 -5.86109e-16
23.4597 1.2198e-06 -6.68072e-16
23.6044 1.1976e-06 -6.68784e-16
23.7502 7.54881e-07 -6.98307e-16
23.8971 6.33563e-07 -6.46192e-16
24.0451 1.44425e-07 -6.07317e-16
24.1944 1.58284e-08 -5.00894e-16
24.3448 -3.84128e-07 -3.99916e-16
24.4966 -4.13576e-07 -2.64969e-16
24.6496 -5.98845e-07 -1.37439e-16
24.8041 -4.66156e-07 -2.48399e-17
24.9601 -3.83439e-07 7.48744e-17
25.1175 -1.16613e-07 1.07317e-16
25.2766 1.8055e-07 1.28508e-16
25.4373 4.59344e-07 4.29679e-17
25.5998 8.3103e-07 -3.37487e-17
25.7641 9.58888e-07 -2.26822e-16
25.9304 1.24948e-06 -3.67072e-16
26.0988 1.11078e-06 -5.97318e-16
26.2693 1.23517e-06 -7.1609e-16
26.4421 8.38441e-07 -8.77411e-16
26.6174 8.31633e-07 -8.83272e-16
26.7954 3.19874e-07 -8.93488e-16
26.9761 3.03655e-07 -7.54504e-16
27.1598 -1.27779e-07 -6.18686e-16
27.3468 -5.17087e-08 -4.0199e-16
27.5373 -2.79578e-07 -2.19492e-16
27.7317 -1.23352e-07 -5.88005e-17
27.9302 -1.54608e-07 4.21764e-17
28.1333 -2.3434e-08 4.03538e-17
28.3415 7.69805e-08 4.04139e-18
28.5554 1.13256e-07 -1.50027e-16
28.7758 3.41021e-07 -2.54545e-16
29.0035 3.34072e-07 -4.38224e-16
29.2396 7.38911e-07 -4.81209e-16
29.4858 7.58098e-07 -5.73407e-16
29.7441 1.25284e-06 -4.93755e-16
30.0173 1.16862e-06 -4.87602e-16
30.3101 1.41061e-06 -3.45288e-16
30.6297 9.61482e-07 -3.19769e-16
30.9905 7.30249e-07 -1.87321e-16
31.4301 1.05309e-07 -1.02834e-16


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda2.0Nc1QuantumOneLoop/vCLRDiaP_FRG.txt <==
-31.4301 0.455872 0.206769
-30.9905 0.581148 0.222907
-30.6297 0.684688 0.232974
-30.3101 0.76776 0.239116
-30.0173 0.834165 0.242658
-29.7441 0.892196 0.244527
-29.4858 0.944449 0.245025
-29.2396 0.989632 0.244149
-29.0035 1.02425 0.241813
-28.7758 1.04689 0.237971
-28.5554 1.0582 0.232768
-28.3415 1.05945 0.22633
-28.1333 1.05303 0.218833
-27.9302 1.04146 0.210474
-27.7317 1.02572 0.201265
-27.5373 1.00523 0.191179
-27.3468 0.978243 0.180252
-27.1598 0.944496 0.168585
-26.9761 0.903672 0.156336
-26.7954 0.856788 0.143715
-26.6174 0.805864 0.131022
-26.4421 0.752262 0.118444
-26.2693 0.698054 0.106134
-26.0988 0.645149 0.0944097
-25.9304 0.594241 0.0833516
-25.7641 0.545103 0.0729279
-25.5998 0.498563 0.0630486
-25.4373 0.454256 0.0537316
-25.2766 0.410634 0.0449745
-25.1175 0.367085 0.0367545
-24.9601 0.323871 0.029113
-24.8041 0.281843 0.0221727
-24.6496 0.241302 0.0159839
-24.4966 0.203258 0.0106357
-24.3448 0.16786 0.00602195
-24.1944 0.135599 0.00210593
-24.0451 0.10716 -0.0011699
-23.8971 0.0819629 -0.00377619
-23.7502 0.0597033 -0.00585075
-23.6044 0.0400648 -0.00744335
-23.4597 0.0226669 -0.00863963
-23.316 0.00732615 -0.00949687
-23.1733 -0.00614451 -0.0100267
-23.0316 -0.0187225 -0.0103561
-22.8908 -0.0307886 -0.0105293
-22.7509 -0.0420669 -0.0104781
-22.6118 -0.0527103 -0.0100598
-22.4736 -0.0625555 -0.00927019
-22.3363 -0.0717553 -0.00823525
-22.1997 -0.0786112 -0.00685651
-22.0639 -0.0832943 -0.00526288
-21.9288 -0.0854822 -0.003312
-21.7945 -0.0866739 -0.00130063
-21.6609 -0.0867335 0.000831507
-21.528 -0.086764 0.00261251
-21.3958 -0.0858936 0.00479366
-21.2642 -0.0854185 0.00715704
-21.1332 -0.0856327 0.0101229
-21.0029 -0.0856616 0.0131837
-20.8732 -0.0852701 0.0163696
-20.7441 -0.0819665 0.0196818
-20.6156 -0.0766155 0.0230997
-20.4876 -0.0693896 0.0268687
-20.3602 -0.0623006 0.0304583
-20.2333 -0.055199 0.0339508
-20.1069 -0.0483012 0.0369663
-19.9811 -0.039995 0.0406548
-19.8557 -0.031482 0.0447893
-19.7309 -0.0226042 0.0496322
-19.6065 -0.0136258 0.0544883
-19.4826 -0.0047397 0.0589335
-19.3592 0.00839784 0.0638327
-19.2362 0.0245316 0.0688814
-19.1137 0.0428141 0.0744452
-18.9916 0.0599454 0.0798129
-18.8699 0.0761619 0.0850094
-18.7487 0.0939153 0.0904576
-18.6278 0.113384 0.096416
-18.5074 0.136371 0.103684
-18.3873 0.161044 0.111938
-18.2676 0.187716 0.120915
-18.1483 0.217072 0.130286
-18.0294 0.249598 0.140392
-17.9108 0.287375 0.151445
-17.7926 0.327275 0.163199
-17.6748 0.367275 0.174981
-17.5572 0.407484 0.186552
-17.4401 0.44786 0.197829
-17.3232 0.490538 0.209163
-17.2067 0.533544 0.220385
-17.0905 0.577439 0.231182
-16.9746 0.621021 0.241206
-16.859 0.666452 0.250254
-16.7437 0.711704 0.25813
-16.6288 0.757571 0.264515
-16.5141 0.803172 0.269444
-16.3997 0.847385 0.27282
-16.2856 0.89044 0.275032
-16.1717 0.931266 0.275963
-16.0582 0.971592 0.275942
-15.9449 1.01016 0.275092
-15.8319 1.04647 0.273244
-15.7191 1.08185 0.270987
-15.6066 1.11486 0.267934
-15.4943 1.14825 0.264691
-15.3823 1.18087 0.261261
-15.2705 1.21375 0.257414
-15.159 1.24662 0.253478
-15.0477 1.27663 0.248818
-14.9367 1.30482 0.244063
-14.8258 1.32567 0.238708
-14.7152 1.34497 0.233849
-14.6049 1.35714 0.228949
-14.4947 1.36944 0.224377
-14.3848 1.37972 0.220196
-14.275 1.38902 0.21545
-14.1655 1.39806 0.210258
-14.0562 1.40118 0.203494
-13.9471 1.40073 0.195323
-13.8382 1.39063 0.185949
-13.7294 1.37441 0.175029
-13.6209 1.35159 0.163541
-13.5126 1.32411 0.151362
-13.4044 1.29428 0.138991
-13.2965 1.26309 0.126325
-13.1887 1.23216 0.113368
-13.0811 1.19892 0.0999814
-12.9737 1.16313 0.0857796
-12.8664 1.12311 0.0709729
-12.7593 1.08037 0.0562215
-12.6524 1.03576 0.0422747
-12.5457 0.991126 0.0292564
-12.4391 0.94561 0.0170215
-12.3327 0.902541 0.00599635
-12.2265 0.859133 -0.00394811
-12.1204 0.818974 -0.0132352
-12.0144 0.778765 -0.0216387
-11.9086 0.73947 -0.0297418
-11.803 0.700203 -0.0369162
-11.6975 0.661068 -0.0438131
-11.5922 0.623626 -0.0497233
-11.487 0.587668 -0.0551871
-11.3819 0.553536 -0.0600706
-11.277 0.519306 -0.0656605
-11.1722 0.487395 -0.0702524
-11.0676 0.453659 -0.0751511
-10.9631 0.423173 -0.0791942
-10.8587 0.392484 -0.0836981
-10.7545 0.363594 -0.0879787
-10.6503 0.334861 -0.0926917
-10.5463 0.308183 -0.097383
-10.4425 0.280341 -0.102476
-10.3387 0.256572 -0.106916
-10.2351 0.231389 -0.111393
-10.1316 0.20736 -0.116874
-10.0282 0.183825 -0.122201
-9.92496 0.159384 -0.127857
-9.82181 0.13631 -0.13266
-9.71877 0.116203 -0.138162
-9.61583 0.0951786 -0.143184
-9.51301 0.0750563 -0.149256
-9.4103 0.0549735 -0.15414
-9.30769 0.0300219 -0.161255
-9.20518 0.00905693 -0.165323
-9.10278 -0.0133834 -0.169274
-9.00048 -0.0337909 -0.172722
-8.89828 -0.0515072 -0.177751
-8.79618 -0.0703132 -0.181678
-8.69417 -0.0948418 -0.186863
-8.59226 -0.114873 -0.187783
-8.49044 -0.142002 -0.192023
-8.38872 -0.166174 -0.192609
-8.28708 -0.193873 -0.194499
-8.18554 -0.221226 -0.197306
-8.08408 -0.250225 -0.201249
-7.98271 -0.278206 -0.202451
-7.88143 -0.311029 -0.206483
-7.78023 -0.331175 -0.203908
-7.67911 -0.349795 -0.202015
-7.57807 -0.367906 -0.199132
-7.47712 -0.377875 -0.193803
-7.37624 -0.386124 -0.184716
-7.27544 -0.388295 -0.172131
-7.17471 -0.382198 -0.15482
-7.07406 -0.374795 -0.136631
-6.97348 -0.362289 -0.117748
-6.87298 -0.3457 -0.0979765
-6.77254 -0.327762 -0.07938
-6.67218 -0.306958 -0.0601373
-6.57188 -0.286648 -0.0425239
-6.47166 -0.26625 -0.0241795
-6.37149 -0.246732 -0.00813811
-6.2714 -0.227797 0.00894903
-6.17136 -0.211629 0.0221525
-6.07139 -0.196003 0.0358326
-5.97148 -0.185019 0.0432035
-5.87163 -0.172434 0.0511863
-5.77184 -0.161615 0.0513956
-5.67211 -0.146297 0.0532857
-5.57243 -0.130799 0.0473281
-5.47281 -0.108598 0.0459595
-5.37325 -0.084779 0.0386961
-5.27373 -0.0544085 0.0397922
-5.17427 -0.023804 0.0366581
-5.07487 0.0123783 0.0453521
-4.97551 0.0484075 0.0507366
-4.8762 0.0872355 0.0689768
-4.77694 0.122807 0.0826957
-4.67772 0.159217 0.109153
-4.57855 0.189667 0.128427
-4.47943 0.219667 0.160272
-4.38035 0.240514 0.180927
-4.28131 0.261452 0.214918
-4.18232 0.273923 0.234657
-4.08336 0.283272 0.267499
-3.98445 0.281012 0.281141
-3.88557 0.273535 0.308095
-3.78673 0.252133 0.309799
-3.68793 0.222512 0.323865
-3.58916 0.17698 0.301542
-3.49043 0.124462 0.293853
-3.39173 0.0645127 0.237551
-3.29307 0.000674581 0.199948
-3.19443 -0.0562567 0.0959872
-3.09583 -0.114716 0.021538
-2.99725 -0.12542 -0.111013
-2.89871 -0.148198 -0.205574
-2.80019 -0.0733636 -0.311599
-2.7017 -0.0390143 -0.368337
-2.60323 0.0735889 -0.373029
-2.50479 0.117056 -0.347489
-2.40638 0.169226 -0.272535
-2.30798 0.167393 -0.21704
-2.20961 0.160535 -0.152655
-2.11126 0.135134 -0.114444
-2.01293 0.116786 -0.0790526
-1.91462 0.09085 -0.0608811
-1.81632 0.0759627 -0.0461243
-1.71804 0.0569564 -0.0408137
-1.61978 0.0523009 -0.0358423
-1.52154 0.0402117 -0.0370583
-1.42331 0.0421891 -0.0368757
-1.32509 0.0353316 -0.0407307
-1.22689 0.0446417 -0.0417467
-1.12869 0.0412539 -0.0463695
-1.03051 0.0543425 -0.0476958
-0.932337 0.0530811 -0.0522939
-0.834173 0.070875 -0.0526684
-0.736016 0.0702889 -0.0564723
-0.637867 0.0904479 -0.0550195
-0.539723 0.0901521 -0.0567037
-0.441585 0.115211 -0.0512164
-0.343451 0.113945 -0.0485109
-0.24532 0.140607 -0.0370903
-0.147191 0.133975 -0.0268303
-0.0490634 0.148937 -0.00864784
0.0490634 0.148937 0.00864784
0.147191 0.133975 0.0268303
0.24532 0.140607 0.0370903
0.343451 0.113945 0.0485109
0.441585 0.115211 0.0512164
0.539723 0.0901521 0.0567037
0.637867 0.0904479 0.0550195
0.736016 0.0702889 0.0564723
0.834173 0.070875 0.0526684
0.932337 0.0530811 0.0522939
1.03051 0.0543425 0.0476958
1.12869 0.0412539 0.0463695
1.22689 0.0446417 0.0417467
1.32509 0.0353316 0.0407307
1.42331 0.0421891 0.0368757
1.52154 0.0402117 0.0370583
1.61978 0.0523009 0.0358423
1.71804 0.0569564 0.0408137
1.81632 0.0759627 0.0461243
1.91462 0.09085 0.0608811
2.01293 0.116786 0.0790526
2.11126 0.135134 0.114444
2.20961 0.160535 0.152655
2.30798 0.167393 0.21704
2.40638 0.169226 0.272535
2.50479 0.117056 0.347489
2.60323 0.0735889 0.373029
2.7017 -0.0390143 0.368337
2.80019 -0.0733636 0.311599
2.89871 -0.148198 0.205574
2.99725 -0.12542 0.111013
3.09583 -0.114716 -0.021538
3.19443 -0.0562567 -0.0959872
3.29307 0.000674581 -0.199948
3.39173 0.0645127 -0.237551
3.49043 0.124462 -0.293853
3.58916 0.17698 -0.301542
3.68793 0.222512 -0.323865
3.78673 0.252133 -0.309799
3.88557 0.273535 -0.308095
3.98445 0.281012 -0.281141
4.08336 0.283272 -0.267499
4.18232 0.273923 -0.234657
4.28131 0.261452 -0.214918
4.38035 0.240514 -0.180927
4.47943 0.219667 -0.160272
4.57855 0.189667 -0.128427
4.67772 0.159217 -0.109153
4.77694 0.122807 -0.0826957
4.8762 0.0872355 -0.0689768
4.97551 0.0484075 -0.0507366
5.07487 0.0123783 -0.0453521
5.17427 -0.023804 -0.0366581
5.27373 -0.0544085 -0.0397922
5.37325 -0.084779 -0.0386961
5.47281 -0.108598 -0.0459595
5.57243 -0.130799 -0.0473281
5.67211 -0.146297 -0.0532857
5.77184 -0.161615 -0.0513956
5.87163 -0.172434 -0.0511863
5.97148 -0.185019 -0.0432035
6.07139 -0.196003 -0.0358326
6.17136 -0.211629 -0.0221525
6.2714 -0.227797 -0.00894903
6.37149 -0.246732 0.00813811
6.47166 -0.26625 0.0241795
6.57188 -0.286648 0.0425239
6.67218 -0.306958 0.0601373
6.77254 -0.327762 0.07938
6.87298 -0.3457 0.0979765
6.97348 -0.362289 0.117748
7.07406 -0.374795 0.136631
7.17471 -0.382198 0.15482
7.27544 -0.388295 0.172131
7.37624 -0.386124 0.184716
7.47712 -0.377875 0.193803
7.57807 -0.367906 0.199132
7.67911 -0.349795 0.202015
7.78023 -0.331175 0.203908
7.88143 -0.311029 0.206483
7.98271 -0.278206 0.202451
8.08408 -0.250225 0.201249
8.18554 -0.221226 0.197306
8.28708 -0.193873 0.194499
8.38872 -0.166174 0.192609
8.49044 -0.142002 0.192023
8.59226 -0.114873 0.187783
8.69417 -0.0948418 0.186863
8.79618 -0.0703132 0.181678
8.89828 -0.0515072 0.177751
9.00048 -0.0337909 0.172722
9.10278 -0.0133834 0.169274
9.20518 0.00905693 0.165323
9.30769 0.0300219 0.161255
9.4103 0.0549735 0.15414
9.51301 0.0750563 0.149256
9.61583 0.0951786 0.143184
9.71877 0.116203 0.138162
9.82181 0.13631 0.13266
9.92496 0.159384 0.127857
10.0282 0.183825 0.122201
10.1316 0.20736 0.116874
10.2351 0.231389 0.111393
10.3387 0.256572 0.106916
10.4425 0.280341 0.102476
10.5463 0.308183 0.097383
10.6503 0.334861 0.0926917
10.7545 0.363594 0.0879787
10.8587 0.392484 0.0836981
10.9631 0.423173 0.0791942
11.0676 0.453659 0.0751511
11.1722 0.487395 0.0702524
11.277 0.519306 0.0656605
11.3819 0.553536 0.0600706
11.487 0.587668 0.0551871
11.5922 0.623626 0.0497233
11.6975 0.661068 0.0438131
11.803 0.700203 0.0369162
11.9086 0.73947 0.0297418
12.0144 0.778765 0.0216387
12.1204 0.818974 0.0132352
12.2265 0.859133 0.00394811
12.3327 0.902541 -0.00599635
12.4391 0.94561 -0.0170215
12.5457 0.991126 -0.0292564
12.6524 1.03576 -0.0422747
12.7593 1.08037 -0.0562215
12.8664 1.12311 -0.0709729
12.9737 1.16313 -0.0857796
13.0811 1.19892 -0.0999814
13.1887 1.23216 -0.113368
13.2965 1.26309 -0.126325
13.4044 1.29428 -0.138991
13.5126 1.32411 -0.151362
13.6209 1.35159 -0.163541
13.7294 1.37441 -0.175029
13.8382 1.39063 -0.185949
13.9471 1.40073 -0.195323
14.0562 1.40118 -0.203494
14.1655 1.39806 -0.210258
14.275 1.38902 -0.21545
14.3848 1.37972 -0.220196
14.4947 1.36944 -0.224377
14.6049 1.35714 -0.228949
14.7152 1.34497 -0.233849
14.8258 1.32567 -0.238708
14.9367 1.30482 -0.244063
15.0477 1.27663 -0.248818
15.159 1.24662 -0.253478
15.2705 1.21375 -0.257414
15.3823 1.18087 -0.261261
15.4943 1.14825 -0.264691
15.6066 1.11486 -0.267934
15.7191 1.08185 -0.270987
15.8319 1.04647 -0.273244
15.9449 1.01016 -0.275092
16.0582 0.971592 -0.275942
16.1717 0.931266 -0.275963
16.2856 0.89044 -0.275032
16.3997 0.847385 -0.27282
16.5141 0.803172 -0.269444
16.6288 0.757571 -0.264515
16.7437 0.711704 -0.25813
16.859 0.666452 -0.250254
16.9746 0.621021 -0.241206
17.0905 0.577439 -0.231182
17.2067 0.533544 -0.220385
17.3232 0.490538 -0.209163
17.4401 0.44786 -0.197829
17.5572 0.407484 -0.186552
17.6748 0.367275 -0.174981
17.7926 0.327275 -0.163199
17.9108 0.287375 -0.151445
18.0294 0.249598 -0.140392
18.1483 0.217072 -0.130286
18.2676 0.187716 -0.120915
18.3873 0.161044 -0.111938
18.5074 0.136371 -0.103684
18.6278 0.113384 -0.096416
18.7487 0.0939153 -0.0904576
18.8699 0.0761619 -0.0850094
18.9916 0.0599454 -0.0798129
19.1137 0.0428141 -0.0744452
19.2362 0.0245316 -0.0688814
19.3592 0.00839784 -0.0638327
19.4826 -0.0047397 -0.0589335
19.6065 -0.0136258 -0.0544883
19.7309 -0.0226042 -0.0496322
19.8557 -0.031482 -0.0447893
19.9811 -0.039995 -0.0406548
20.1069 -0.0483012 -0.0369663
20.2333 -0.055199 -0.0339508
20.3602 -0.0623006 -0.0304583
20.4876 -0.0693896 -0.0268687
20.6156 -0.0766155 -0.0230997
20.7441 -0.0819665 -0.0196818
20.8732 -0.0852701 -0.0163696
21.0029 -0.0856616 -0.0131837
21.1332 -0.0856327 -0.0101229
21.2642 -0.0854185 -0.00715704
21.3958 -0.0858936 -0.00479366
21.528 -0.086764 -0.00261251
21.6609 -0.0867335 -0.000831507
21.7945 -0.0866739 0.00130063
21.9288 -0.0854822 0.003312
22.0639 -0.0832943 0.00526288
22.1997 -0.0786112 0.00685651
22.3363 -0.0717553 0.00823525
22.4736 -0.0625555 0.00927019
22.6118 -0.0527103 0.0100598
22.7509 -0.0420669 0.0104781
22.8908 -0.0307886 0.0105293
23.0316 -0.0187225 0.0103561
23.1733 -0.00614451 0.0100267
23.316 0.00732615 0.00949687
23.4597 0.0226669 0.00863963
23.6044 0.0400648 0.00744335
23.7502 0.0597033 0.00585075
23.8971 0.0819629 0.00377619
24.0451 0.10716 0.0011699
24.1944 0.135599 -0.00210593
24.3448 0.16786 -0.00602195
24.4966 0.203258 -0.0106357
24.6496 0.241302 -0.0159839
24.8041 0.281843 -0.0221727
24.9601 0.323871 -0.029113
25.1175 0.367085 -0.0367545
25.2766 0.410634 -0.0449745
25.4373 0.454256 -0.0537316
25.5998 0.498563 -0.0630486
25.7641 0.545103 -0.0729279
25.9304 0.594241 -0.0833516
26.0988 0.645149 -0.0944097
26.2693 0.698054 -0.106134
26.4421 0.752262 -0.118444
26.6174 0.805864 -0.131022
26.7954 0.856788 -0.143715
26.9761 0.903672 -0.156336
27.1598 0.944496 -0.168585
27.3468 0.978243 -0.180252
27.5373 1.00523 -0.191179
27.7317 1.02572 -0.201265
27.9302 1.04146 -0.210474
28.1333 1.05303 -0.218833
28.3415 1.05945 -0.22633
28.5554 1.0582 -0.232768
28.7758 1.04689 -0.237971
29.0035 1.02425 -0.241813
29.2396 0.989632 -0.244149
29.4858 0.944449 -0.245025
29.7441 0.892196 -0.244527
30.0173 0.834165 -0.242658
30.3101 0.76776 -0.239116
30.6297 0.684688 -0.232974
30.9905 0.581148 -0.222907
31.4301 0.455872 -0.206769


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda2.0Nc1QuantumOneLoop/vCLROffP_FRG.txt <==
-31.4301 0.455873 0.206769
-30.9905 0.58115 0.222908
-30.6297 0.684691 0.232974
-30.3101 0.767764 0.239116
-30.0173 0.834169 0.242658
-29.7441 0.892201 0.244528
-29.4858 0.944454 0.245026
-29.2396 0.989638 0.244149
-29.0035 1.02425 0.241814
-28.7758 1.0469 0.237972
-28.5554 1.05821 0.232768
-28.3415 1.05945 0.226331
-28.1333 1.05304 0.218833
-27.9302 1.04147 0.210474
-27.7317 1.02573 0.201265
-27.5373 1.00524 0.19118
-27.3468 0.978252 0.180253
-27.1598 0.944506 0.168586
-26.9761 0.903683 0.156337
-26.7954 0.856799 0.143715
-26.6174 0.805876 0.131022
-26.4421 0.752275 0.118444
-26.2693 0.698067 0.106135
-26.0988 0.645164 0.0944099
-25.9304 0.594258 0.0833512
-25.7641 0.545122 0.0729268
-25.5998 0.498584 0.0630467
-25.4373 0.45428 0.0537292
-25.2766 0.410661 0.0449727
-25.1175 0.367114 0.0367543
-24.9601 0.323901 0.0291147
-24.8041 0.281873 0.0221751
-24.6496 0.241333 0.0159852
-24.4966 0.203289 0.0106355
-24.3448 0.167892 0.00602206
-24.1944 0.135632 0.00210751
-24.0451 0.107193 -0.00116801
-23.8971 0.0819965 -0.00377552
-23.7502 0.0597374 -0.00585047
-23.6044 0.0400995 -0.00744188
-23.4597 0.0227021 -0.00863785
-23.316 0.00736181 -0.00949616
-23.1733 -0.00610831 -0.010026
-23.0316 -0.0186858 -0.0103543
-22.8908 -0.0307513 -0.0105279
-22.7509 -0.0420291 -0.0104774
-22.6118 -0.052672 -0.0100583
-22.4736 -0.0625166 -0.00926837
-22.3363 -0.0717158 -0.00823433
-22.1997 -0.0785711 -0.00685519
-22.0639 -0.0832536 -0.00526095
-21.9288 -0.085441 -0.00331078
-21.7945 -0.0866321 -0.00129934
-21.6609 -0.0866911 0.000833546
-21.528 -0.0867209 0.00261389
-21.3958 -0.0858499 0.00479511
-21.2642 -0.0853742 0.00715912
-21.1332 -0.0855877 0.0101244
-21.0029 -0.0856159 0.0131853
-20.8732 -0.0852237 0.0163718
-20.7441 -0.0819194 0.0196834
-20.6156 -0.0765677 0.0231016
-20.4876 -0.0693411 0.0268709
-20.3602 -0.0622513 0.03046
-20.2333 -0.0551489 0.0339529
-20.1069 -0.0482503 0.0369687
-19.9811 -0.0399434 0.0406567
-19.8557 -0.0314295 0.0447919
-19.7309 -0.0225508 0.0496345
-19.6065 -0.0135716 0.0544905
-19.4826 -0.00468457 0.0589362
-19.3592 0.00845389 0.0638351
-19.2362 0.0245886 0.0688839
-19.1137 0.0428721 0.0744482
-18.9916 0.0600044 0.0798153
-18.8699 0.076222 0.0850125
-18.7487 0.0939765 0.0904605
-18.6278 0.113446 0.096419
-18.5074 0.136434 0.103687
-18.3873 0.161109 0.111941
-18.2676 0.187781 0.120919
-18.1483 0.217139 0.13029
-18.0294 0.249667 0.140395
-17.9108 0.287445 0.151449
-17.7926 0.327347 0.163202
-17.6748 0.367347 0.174985
-17.5572 0.407559 0.186557
-17.4401 0.447936 0.197833
-17.3232 0.490615 0.209168
-17.2067 0.533623 0.22039
-17.0905 0.57752 0.231187
-16.9746 0.621104 0.241211
-16.859 0.666537 0.25026
-16.7437 0.711791 0.258136
-16.6288 0.75766 0.264521
-16.5141 0.803265 0.26945
-16.3997 0.84748 0.272827
-16.2856 0.890538 0.275039
-16.1717 0.931366 0.275971
-16.0582 0.971696 0.27595
-15.9449 1.01027 0.2751
-15.8319 1.04658 0.273253
-15.7191 1.08197 0.270996
-15.6066 1.11498 0.267944
-15.4943 1.14838 0.264702
-15.3823 1.181 0.261273
-15.2705 1.21388 0.257427
-15.159 1.24676 0.253492
-15.0477 1.27677 0.248833
-14.9367 1.30497 0.24408
-14.8258 1.32583 0.238726
-14.7152 1.34513 0.233869
-14.6049 1.35731 0.228972
-14.4947 1.36962 0.224403
-14.3848 1.37991 0.220225
-14.275 1.38922 0.215482
-14.1655 1.39828 0.210295
-14.0562 1.40141 0.203538
-13.9471 1.40098 0.195373
-13.8382 1.39091 0.18601
-13.7294 1.37471 0.175103
-13.6209 1.35192 0.163632
-13.5126 1.32448 0.151477
-13.4044 1.29469 0.139141
-13.2965 1.26356 0.126527
-13.1887 1.2327 0.113654
-13.0811 1.19952 0.100403
-12.9737 1.16376 0.086429
-12.8664 1.12363 0.0719543
-12.7593 1.08048 0.0574731
-12.6524 1.03538 0.043387
-12.5457 0.990525 0.0300193
-12.4391 0.945008 0.0175154
-12.3327 0.902002 0.00632224
-12.2265 0.858661 -0.0037204
-12.1204 0.818561 -0.0130709
-12.0144 0.778401 -0.0215133
-11.9086 0.739147 -0.0296453
-11.803 0.699912 -0.0368377
-11.6975 0.660805 -0.0437504
-11.5922 0.623387 -0.0496696
-11.487 0.587448 -0.0551431
-11.3819 0.553333 -0.0600315
-11.277 0.519118 -0.065628
-11.1722 0.487219 -0.0702227
-11.0676 0.453495 -0.0751261
-10.9631 0.423019 -0.0791708
-10.8587 0.39234 -0.0836781
-10.7545 0.363458 -0.0879597
-10.6503 0.334732 -0.0926753
-10.5463 0.30806 -0.0973672
-10.4425 0.280225 -0.102463
-10.3387 0.256461 -0.106902
-10.2351 0.231283 -0.111382
-10.1316 0.207259 -0.116862
-10.0282 0.183728 -0.122192
-9.92496 0.159291 -0.127847
-9.82181 0.136221 -0.132651
-9.71877 0.116118 -0.138152
-9.61583 0.0950966 -0.143177
-9.51301 0.0749772 -0.149247
-9.4103 0.0548974 -0.154134
-9.30769 0.0299484 -0.161247
-9.20518 0.00898605 -0.165317
-9.10278 -0.013452 -0.169266
-9.00048 -0.0338572 -0.172717
-8.89828 -0.0515713 -0.177744
-8.79618 -0.0703752 -0.181673
-8.69417 -0.094902 -0.186857
-8.59226 -0.114931 -0.187778
-8.49044 -0.142058 -0.192017
-8.38872 -0.166229 -0.192605
-8.28708 -0.193927 -0.194493
-8.18554 -0.221277 -0.197302
-8.08408 -0.250275 -0.201244
-7.98271 -0.278255 -0.202447
-7.88143 -0.311077 -0.206478
-7.78023 -0.331221 -0.203904
-7.67911 -0.34984 -0.202011
-7.57807 -0.36795 -0.199128
-7.47712 -0.377918 -0.193799
-7.37624 -0.386166 -0.184713
-7.27544 -0.388336 -0.172127
-7.17471 -0.382238 -0.154816
-7.07406 -0.374834 -0.136627
-6.97348 -0.362327 -0.117745
-6.87298 -0.345737 -0.0979726
-6.77254 -0.327799 -0.0793769
-6.67218 -0.306993 -0.0601336
-6.57188 -0.286683 -0.0425207
-6.47166 -0.266284 -0.024176
-6.37149 -0.246765 -0.00813483
-6.2714 -0.227829 0.00895229
-6.17136 -0.211661 0.0221559
-6.07139 -0.196034 0.0358356
-5.97148 -0.18505 0.0432071
-5.87163 -0.172464 0.0511891
-5.77184 -0.161645 0.0513993
-5.67211 -0.146326 0.0532883
-5.57243 -0.130827 0.0473319
-5.47281 -0.108625 0.0459621
-5.37325 -0.0848062 0.0387
-5.27373 -0.0544351 0.0397947
-5.17427 -0.0238302 0.0366621
-5.07487 0.0123526 0.0453546
-4.97551 0.0483822 0.0507406
-4.8762 0.0872107 0.0689794
-4.77694 0.122782 0.0826996
-4.67772 0.159193 0.109155
-4.57855 0.189643 0.128431
-4.47943 0.219644 0.160275
-4.38035 0.240491 0.180931
-4.28131 0.26143 0.214921
-4.18232 0.273901 0.234661
-4.08336 0.28325 0.267502
-3.98445 0.28099 0.281145
-3.88557 0.273514 0.308099
-3.78673 0.252112 0.309802
-3.68793 0.222491 0.323869
-3.58916 0.17696 0.301545
-3.49043 0.124442 0.293857
-3.39173 0.0644929 0.237555
-3.29307 0.00065497 0.199953
-3.19443 -0.0562761 0.0959909
-3.09583 -0.114735 0.0215427
-2.99725 -0.125439 -0.111009
-2.89871 -0.148216 -0.205569
-2.80019 -0.0733822 -0.311595
-2.7017 -0.0390328 -0.368332
-2.60323 0.0735706 -0.373024
-2.50479 0.117038 -0.347484
-2.40638 0.169208 -0.27253
-2.30798 0.167375 -0.217035
-2.20961 0.160517 -0.15265
-2.11126 0.135116 -0.114438
-2.01293 0.116769 -0.079047
-1.91462 0.0908325 -0.0608745
-1.81632 0.0759453 -0.0461182
-1.71804 0.056939 -0.0408065
-1.61978 0.0522835 -0.0358354
-1.52154 0.0401942 -0.0370504
-1.42331 0.0421717 -0.0368679
-1.32509 0.035314 -0.0407218
-1.22689 0.044624 -0.0417376
-1.12869 0.0412359 -0.0463594
-1.03051 0.0543243 -0.0476852
-0.932337 0.0530623 -0.052282
-0.834173 0.0708557 -0.0526556
-0.736016 0.0702685 -0.056458
-0.637867 0.0904265 -0.0550037
-0.539723 0.0901284 -0.0566857
-0.441585 0.115185 -0.0511963
-0.343451 0.113914 -0.0484883
-0.24532 0.140569 -0.0370665
-0.147191 0.133924 -0.0268091
-0.0490634 0.148878 -0.00863864
0.0490634 0.148878 0.00863864
0.147191 0.133924 0.0268091
0.24532 0.140569 0.0370665
0.343451 0.113914 0.0484883
0.441585 0.115185 0.0511963
0.539723 0.0901284 0.0566857
0.637867 0.0904265 0.0550037
0.736016 0.0702685 0.056458
0.834173 0.0708557 0.0526556
0.932337 0.0530623 0.052282
1.03051 0.0543243 0.0476852
1.12869 0.0412359 0.0463594
1.22689 0.044624 0.0417376
1.32509 0.035314 0.0407218
1.42331 0.0421717 0.0368679
1.52154 0.0401942 0.0370504
1.61978 0.0522835 0.0358354
1.71804 0.056939 0.0408065
1.81632 0.0759453 0.0461182
1.91462 0.0908325 0.0608745
2.01293 0.116769 0.079047
2.11126 0.135116 0.114438
2.20961 0.160517 0.15265
2.30798 0.167375 0.217035
2.40638 0.169208 0.27253
2.50479 0.117038 0.347484
2.60323 0.0735706 0.373024
2.7017 -0.0390328 0.368332
2.80019 -0.0733822 0.311595
2.89871 -0.148216 0.205569
2.99725 -0.125439 0.111009
3.09583 -0.114735 -0.0215427
3.19443 -0.0562761 -0.0959909
3.29307 0.00065497 -0.199953
3.39173 0.0644929 -0.237555
3.49043 0.124442 -0.293857
3.58916 0.17696 -0.301545
3.68793 0.222491 -0.323869
3.78673 0.252112 -0.309802
3.88557 0.273514 -0.308099
3.98445 0.28099 -0.281145
4.08336 0.28325 -0.267502
4.18232 0.273901 -0.234661
4.28131 0.26143 -0.214921
4.38035 0.240491 -0.180931
4.47943 0.219644 -0.160275
4.57855 0.189643 -0.128431
4.67772 0.159193 -0.109155
4.77694 0.122782 -0.0826996
4.8762 0.0872107 -0.0689794
4.97551 0.0483822 -0.0507406
5.07487 0.0123526 -0.0453546
5.17427 -0.0238302 -0.0366621
5.27373 -0.0544351 -0.0397947
5.37325 -0.0848062 -0.0387
5.47281 -0.108625 -0.0459621
5.57243 -0.130827 -0.0473319
5.67211 -0.146326 -0.0532883
5.77184 -0.161645 -0.0513993
5.87163 -0.172464 -0.0511891
5.97148 -0.18505 -0.0432071
6.07139 -0.196034 -0.0358356
6.17136 -0.211661 -0.0221559
6.2714 -0.227829 -0.00895229
6.37149 -0.246765 0.00813483
6.47166 -0.266284 0.024176
6.57188 -0.286683 0.0425207
6.67218 -0.306993 0.0601336
6.77254 -0.327799 0.0793769
6.87298 -0.345737 0.0979726
6.97348 -0.362327 0.117745
7.07406 -0.374834 0.136627
7.17471 -0.382238 0.154816
7.27544 -0.388336 0.172127
7.37624 -0.386166 0.184713
7.47712 -0.377918 0.193799
7.57807 -0.36795 0.199128
7.67911 -0.34984 0.202011
7.78023 -0.331221 0.203904
7.88143 -0.311077 0.206478
7.98271 -0.278255 0.202447
8.08408 -0.250275 0.201244
8.18554 -0.221277 0.197302
8.28708 -0.193927 0.194493
8.38872 -0.166229 0.192605
8.49044 -0.142058 0.192017
8.59226 -0.114931 0.187778
8.69417 -0.094902 0.186857
8.79618 -0.0703752 0.181673
8.89828 -0.0515713 0.177744
9.00048 -0.0338572 0.172717
9.10278 -0.013452 0.169266
9.20518 0.00898605 0.165317
9.30769 0.0299484 0.161247
9.4103 0.0548974 0.154134
9.51301 0.0749772 0.149247
9.61583 0.0950966 0.143177
9.71877 0.116118 0.138152
9.82181 0.136221 0.132651
9.92496 0.159291 0.127847
10.0282 0.183728 0.122192
10.1316 0.207259 0.116862
10.2351 0.231283 0.111382
10.3387 0.256461 0.106902
10.4425 0.280225 0.102463
10.5463 0.30806 0.0973672
10.6503 0.334732 0.0926753
10.7545 0.363458 0.0879597
10.8587 0.39234 0.0836781
10.9631 0.423019 0.0791708
11.0676 0.453495 0.0751261
11.1722 0.487219 0.0702227
11.277 0.519118 0.065628
11.3819 0.553333 0.0600315
11.487 0.587448 0.0551431
11.5922 0.623387 0.0496696
11.6975 0.660805 0.0437504
11.803 0.699912 0.0368377
11.9086 0.739147 0.0296453
12.0144 0.778401 0.0215133
12.1204 0.818561 0.0130709
12.2265 0.858661 0.0037204
12.3327 0.902002 -0.00632224
12.4391 0.945008 -0.0175154
12.5457 0.990525 -0.0300193
12.6524 1.03538 -0.043387
12.7593 1.08048 -0.0574731
12.8664 1.12363 -0.0719543
12.9737 1.16376 -0.086429
13.0811 1.19952 -0.100403
13.1887 1.2327 -0.113654
13.2965 1.26356 -0.126527
13.4044 1.29469 -0.139141
13.5126 1.32448 -0.151477
13.6209 1.35192 -0.163632
13.7294 1.37471 -0.175103
13.8382 1.39091 -0.18601
13.9471 1.40098 -0.195373
14.0562 1.40141 -0.203538
14.1655 1.39828 -0.210295
14.275 1.38922 -0.215482
14.3848 1.37991 -0.220225
14.4947 1.36962 -0.224403
14.6049 1.35731 -0.228972
14.7152 1.34513 -0.233869
14.8258 1.32583 -0.238726
14.9367 1.30497 -0.24408
15.0477 1.27677 -0.248833
15.159 1.24676 -0.253492
15.2705 1.21388 -0.257427
15.3823 1.181 -0.261273
15.4943 1.14838 -0.264702
15.6066 1.11498 -0.267944
15.7191 1.08197 -0.270996
15.8319 1.04658 -0.273253
15.9449 1.01027 -0.2751
16.0582 0.971696 -0.27595
16.1717 0.931366 -0.275971
16.2856 0.890538 -0.275039
16.3997 0.84748 -0.272827
16.5141 0.803265 -0.26945
16.6288 0.75766 -0.264521
16.7437 0.711791 -0.258136
16.859 0.666537 -0.25026
16.9746 0.621104 -0.241211
17.0905 0.57752 -0.231187
17.2067 0.533623 -0.22039
17.3232 0.490615 -0.209168
17.4401 0.447936 -0.197833
17.5572 0.407559 -0.186557
17.6748 0.367347 -0.174985
17.7926 0.327347 -0.163202
17.9108 0.287445 -0.151449
18.0294 0.249667 -0.140395
18.1483 0.217139 -0.13029
18.2676 0.187781 -0.120919
18.3873 0.161109 -0.111941
18.5074 0.136434 -0.103687
18.6278 0.113446 -0.096419
18.7487 0.0939765 -0.0904605
18.8699 0.076222 -0.0850125
18.9916 0.0600044 -0.0798153
19.1137 0.0428721 -0.0744482
19.2362 0.0245886 -0.0688839
19.3592 0.00845389 -0.0638351
19.4826 -0.00468457 -0.0589362
19.6065 -0.0135716 -0.0544905
19.7309 -0.0225508 -0.0496345
19.8557 -0.0314295 -0.0447919
19.9811 -0.0399434 -0.0406567
20.1069 -0.0482503 -0.0369687
20.2333 -0.0551489 -0.0339529
20.3602 -0.0622513 -0.03046
20.4876 -0.0693411 -0.0268709
20.6156 -0.0765677 -0.0231016
20.7441 -0.0819194 -0.0196834
20.8732 -0.0852237 -0.0163718
21.0029 -0.0856159 -0.0131853
21.1332 -0.0855877 -0.0101244
21.2642 -0.0853742 -0.00715912
21.3958 -0.0858499 -0.00479511
21.528 -0.0867209 -0.00261389
21.6609 -0.0866911 -0.000833546
21.7945 -0.0866321 0.00129934
21.9288 -0.085441 0.00331078
22.0639 -0.0832536 0.00526095
22.1997 -0.0785711 0.00685519
22.3363 -0.0717158 0.00823433
22.4736 -0.0625166 0.00926837
22.6118 -0.052672 0.0100583
22.7509 -0.0420291 0.0104774
22.8908 -0.0307513 0.0105279
23.0316 -0.0186858 0.0103543
23.1733 -0.00610831 0.010026
23.316 0.00736181 0.00949616
23.4597 0.0227021 0.00863785
23.6044 0.0400995 0.00744188
23.7502 0.0597374 0.00585047
23.8971 0.0819965 0.00377552
24.0451 0.107193 0.00116801
24.1944 0.135632 -0.00210751
24.3448 0.167892 -0.00602206
24.4966 0.203289 -0.0106355
24.6496 0.241333 -0.0159852
24.8041 0.281873 -0.0221751
24.9601 0.323901 -0.0291147
25.1175 0.367114 -0.0367543
25.2766 0.410661 -0.0449727
25.4373 0.45428 -0.0537292
25.5998 0.498584 -0.0630467
25.7641 0.545122 -0.0729268
25.9304 0.594258 -0.0833512
26.0988 0.645164 -0.0944099
26.2693 0.698067 -0.106135
26.4421 0.752275 -0.118444
26.6174 0.805876 -0.131022
26.7954 0.856799 -0.143715
26.9761 0.903683 -0.156337
27.1598 0.944506 -0.168586
27.3468 0.978252 -0.180253
27.5373 1.00524 -0.19118
27.7317 1.02573 -0.201265
27.9302 1.04147 -0.210474
28.1333 1.05304 -0.218833
28.3415 1.05945 -0.226331
28.5554 1.05821 -0.232768
28.7758 1.0469 -0.237972
29.0035 1.02425 -0.241814
29.2396 0.989638 -0.244149
29.4858 0.944454 -0.245026
29.7441 0.892201 -0.244528
30.0173 0.834169 -0.242658
30.3101 0.767764 -0.239116
30.6297 0.684691 -0.232974
30.9905 0.58115 -0.222908
31.4301 0.455873 -0.206769


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda4.0Nc1QuantumOneLoop/DeltaGammaFX_0_FRG.txt <==
9.995 -0.101604 -0.10183
9.99 -0.744852 -0.74324
9.985 -1.30719 -1.30386
9.98 -1.66823 -1.66374
9.975 -1.78261 -1.77773
9.97 -1.69839 -1.69374
9.965 -1.50393 -1.49985
9.96 -1.27203 -1.26861
9.955 -1.04361 -1.04085
9.95 -0.835617 -0.833428
9.945 -0.65194 -0.650251
9.94 -0.490661 -0.489404
9.935 -0.347733 -0.346855
9.93 -0.218633 -0.218095
9.925 -0.0990049 -0.0987835
9.92 0.0151478 0.0150626
9.915 0.127441 0.127047
9.91 0.241137 0.240418
9.905 0.359131 0.358061
9.9 0.483872 0.48241
9.895 0.617131 0.615228
9.89 0.759596 0.757194
9.885 0.9102 0.907248
9.88 1.06516 1.06163
9.875 1.21671 1.21266
9.87 1.35173 1.34733
9.865 1.45045 1.44609
9.86 1.48605 1.48242
9.855 1.42597 1.42399
9.85 1.23657 1.23719
9.845 0.892814 0.89656
9.84 0.393304 0.399824
9.835 -0.222675 -0.21463
9.83 -0.864313 -0.856409
9.825 -1.40228 -1.3958
9.82 -1.7235 -1.71879
9.815 -1.7985 -1.79518
9.81 -1.68724 -1.68474
9.805 -1.47934 -1.47728
9.8 -1.24308 -1.2413
9.795 -1.0148 -1.01325
9.79 -0.808563 -0.807251
9.785 -0.62684 -0.625762
9.78 -0.46708 -0.466238
9.775 -0.325008 -0.324397
9.77 -0.19604 -0.195656
9.765 -0.0758284 -0.0756621
9.76 0.0395984 0.0395565
9.755 0.153825 0.153586
9.75 0.27007 0.26965
9.745 0.391164 0.390583
9.74 0.519433 0.518719
9.735 0.656437 0.655628
9.73 0.802502 0.801642
9.725 0.95599 0.955123
9.72 1.11228 1.11142
9.715 1.26246 1.26153
9.71 1.39199 1.39075
9.705 1.47954 1.47744
9.7 1.49688 1.49306
9.695 1.41075 1.40412
9.69 1.1883 1.17811
9.685 0.807885 0.794473
9.68 0.274698 0.259984
9.675 -0.362473 -0.375331
9.67 -1.00267 -1.01064
9.665 -1.5122 -1.51401
9.66 -1.78722 -1.78398
9.655 -1.81729 -1.8114
9.65 -1.67553 -1.66909
9.645 -1.45239 -1.44657
9.64 -1.21092 -1.20612
9.635 -0.982451 -0.978671
9.63 -0.777926 -0.775045
9.625 -0.598234 -0.596097
9.62 -0.440123 -0.438597
9.615 -0.299042 -0.298026
9.61 -0.170325 -0.16975
9.605 -0.0496159 -0.0494394
9.6 0.0670322 0.066827
9.595 0.183168 0.182576
9.59 0.301959 0.300951
9.585 0.426147 0.424675
9.58 0.557906 0.555901
9.575 0.698536 0.695911
9.57 0.847938 0.844601
9.565 1.00383 0.999707
9.56 1.16066 1.15576
9.555 1.30834 1.30282
9.55 1.43087 1.4252
9.545 1.50547 1.50059
9.54 1.50274 1.50009
9.535 1.389 1.39033
9.53 1.13263 1.13932
9.525 0.715749 0.727925
9.52 0.150426 0.166392
9.515 -0.504828 -0.488201
9.51 -1.13901 -1.12495
9.505 -1.61546 -1.6057
9.5 -1.84208 -1.83634
9.495 -1.82822 -1.82507
9.49 -1.65835 -1.65645
9.485 -1.422 -1.42061
9.48 -1.17655 -1.17536
9.475 -0.948474 -0.947411
9.47 -0.745877 -0.744944
9.465 -0.568242 -0.567463
9.46 -0.411705 -0.411102
9.455 -0.271482 -0.271069
9.45 -0.142841 -0.142625
9.445 -0.0214256 -0.0214077
9.44 0.0966858 0.0965099
9.435 0.215004 0.214643
9.43 0.336634 0.336105
9.425 0.464218 0.463542
9.42 0.599746 0.598958
9.415 0.744208 0.743348
9.41 0.897006 0.896117
9.405 1.0551 1.0542
9.4 1.21186 1.21092
9.395 1.35579 1.35461
9.39 1.46927 1.46737
9.385 1.52781 1.52437
9.38 1.50075 1.49456
9.375 1.35431 1.3442
9.37 1.05906 1.04461
9.365 0.602568 0.584941
9.36 0.00569867 -0.0121856
9.355 -0.662121 -0.676463
9.35 -1.28059 -1.28848
9.345 -1.71384 -1.71485
9.34 -1.88628 -1.8824
9.335 -1.82802 -1.82199
9.33 -1.63225 -1.62605
9.325 -1.38513 -1.37969
9.32 -1.13747 -1.13307
9.315 -0.910923 -0.907508
9.31 -0.710927 -0.708357
9.305 -0.535725 -0.533853
9.3 -0.380944 -0.37965
9.295 -0.24163 -0.240827
9.29 -0.11302 -0.112652
9.285 0.00921898 0.00918004
9.28 0.128967 0.128524
9.275 0.24968 0.248811
9.27 0.374383 0.373043
9.265 0.505583 0.503705
9.26 0.645048 0.642541
9.255 0.793396 0.790158
9.25 0.949447 0.945387
9.245 1.10931 1.10439
9.24 1.2652 1.25954
9.235 1.40418 1.39817
9.23 1.50702 1.50153
9.225 1.54773 1.54426
9.22 1.49466 1.49523
9.215 1.31432 1.32094
9.21 0.979798 0.993407
9.205 0.48428 0.50377
9.2 -0.142605 -0.120511
9.195 -0.820371 -0.800013
9.19 -1.41949 -1.40429
9.185 -1.8065 -1.79737
9.18 -1.92439 -1.91987
9.175 -1.82371 -1.82167
9.17 -1.60427 -1.60321
9.165 -1.34774 -1.34694
9.16 -1.09842 -1.09766
9.155 -0.873458 -0.872712
9.15 -0.675898 -0.67521
9.145 -0.502882 -0.502298
9.14 -0.349589 -0.349145
9.135 -0.210914 -0.210632
9.13 -0.0820702 -0.0819586
9.125 0.0412523 0.0411949
9.12 0.162891 0.162677
9.115 0.28624 0.285891
9.11 0.414226 0.413779
9.105 0.549193 0.548698
9.1 0.692631 0.692157
9.095 0.844712 0.844336
9.09 1.00357 1.00336
9.085 1.16434 1.1643
9.08 1.31791 1.3179
9.075 1.44976 1.44932
9.07 1.53889 1.53708
9.065 1.55778 1.55307
9.06 1.47395 1.46446
9.055 1.25476 1.23908
9.05 0.877003 0.855348
9.045 0.34105 0.316106
9.04 -0.312984 -0.336452
9.035 -0.992278 -1.00923
9.03 -1.55927 -1.56691
9.025 -1.8883 -1.88754
9.02 -1.94642 -1.94066
9.015 -1.80427 -1.79688
9.01 -1.56448 -1.55748
9.005 -1.30167 -1.29581
9 -1.05293 -1.04834
8.995 -0.830992 -0.82751
8.99 -0.636741 -0.634182
8.985 -0.466404 -0.464593
8.98 -0.314834 -0.313637
8.975 -0.176852 -0.176176
8.97 -0.0476915 -0.0474799
8.965 0.0769044 0.076675
8.96 0.200708 0.200032
8.955 0.327028 0.325873
8.95 0.458667 0.456972
8.945 0.597763 0.595443
8.94 0.745476 0.742424
8.935 0.901454 0.89756
8.93 1.06306 1.05824
8.925 1.22433 1.21861
8.92 1.3748 1.36841
8.915 1.49833 1.49191
8.91 1.57229 1.56708
8.905 1.5678 1.56567
8.9 1.45179 1.45497
8.895 1.19269 1.20289
8.89 0.771019 0.788301
8.885 0.194212 0.216356
8.88 -0.486952 -0.464009
8.875 -1.1665 -1.14707
8.87 -1.69875 -1.68539
8.865 -1.96814 -1.96061
8.86 -1.96754 -1.96383
8.855 -1.78617 -1.7843
8.85 -1.52752 -1.52634
8.845 -1.25878 -1.2578
8.84 -1.01028 -1.00938
8.835 -0.79076 -0.789945
8.83 -0.599185 -0.598491
8.825 -0.430951 -0.430412
8.82 -0.280607 -0.280249
8.815 -0.142893 -0.14273
8.81 -0.0130554 -0.0130958
8.805 0.113117 0.112873
8.8 0.239329 0.238887
8.795 0.368791 0.368164
8.79 0.50415 0.50336
8.785 0.647292 0.646369
8.78 0.79897 0.797954
8.775 0.958207 0.957137
8.77 1.12146 1.12035
8.765 1.28153 1.28035
8.76 1.42643 1.42497
8.755 1.53825 1.53606
8.75 1.59267 1.58894
8.745 1.55951 1.55312
8.74 1.40566 1.39551
8.735 1.10183 1.08758
8.73 0.634184 0.616941
8.725 0.0193822 0.00182911
8.72 -0.679354 -0.693693
8.715 -1.343 -1.35127
8.71 -1.82277 -1.82434
8.705 -2.02175 -2.01838
8.7 -1.96199 -1.95634
8.695 -1.74666 -1.74073
8.69 -1.47494 -1.46971
8.685 -1.20463 -1.20037
8.68 -0.959233 -0.955911
8.675 -0.743929 -0.74142
8.67 -0.556115 -0.554284
8.665 -0.390603 -0.389338
8.66 -0.241786 -0.241004
8.655 -0.104415 -0.104061
8.65 0.0261965 0.0261529
8.645 0.154178 0.153746
8.64 0.283137 0.282306
8.635 0.416158 0.414899
8.63 0.555694 0.553961
8.625 0.703326 0.70106
8.62 0.859326 0.856464
8.615 1.022 1.01849
8.61 1.18678 1.18261
8.605 1.34514 1.34042
8.6 1.48347 1.47848
8.595 1.58211 1.57746
8.59 1.61508 1.61177
8.585 1.55113 1.55048
8.58 1.35736 1.36065
8.575 1.00715 1.015
8.57 0.492609 0.504496
8.565 -0.160268 -0.14611
8.56 -0.875421 -0.861449
8.555 -1.5204 -1.50878
8.55 -1.94499 -1.93662
8.545 -2.07397 -2.06839
8.54 -1.95814 -1.95434
8.535 -1.7116 -1.70878
8.53 -1.42782 -1.42557
8.525 -1.15563 -1.15377
8.52 -0.912487 -0.910959
8.515 -0.70044 -0.699215
8.51 -0.515506 -0.514571
8.505 -0.351968 -0.351313
8.5 -0.20406 -0.203677
8.495 -0.0665309 -0.0664097
8.49 0.065257 0.0651242
8.485 0.195355 0.194976
8.48 0.327267 0.326652
8.475 0.463925 0.463086
8.47 0.607545 0.606501
8.465 0.759336 0.758108
8.46 0.918996 0.917612
8.455 1.084 1.08248
8.45 1.24864 1.24698
8.445 1.40294 1.40106
8.44 1.53159 1.52925
8.435 1.61316 1.60993
8.43 1.62018 1.61535
8.425 1.52065 1.51345
8.42 1.28274 1.27273
8.415 0.883857 0.871489
8.41 0.323607 0.310508
8.405 -0.361083 -0.372406
8.4 -1.07986 -1.08692
8.395 -1.68816 -1.68972
8.39 -2.04184 -2.03869
8.385 -2.09564 -2.08993
8.38 -1.92811 -1.92186
8.375 -1.65748 -1.65184
8.37 -1.36746 -1.3628
8.365 -1.09724 -1.09357
8.36 -0.858683 -0.855884
8.355 -0.651246 -0.649174
8.35 -0.469937 -0.468472
8.345 -0.308729 -0.307777
8.34 -0.161826 -0.161326
8.335 -0.0240456 -0.02396
8.33 0.109151 0.108837
8.325 0.241703 0.240984
8.32 0.376978 0.375831
8.315 0.517716 0.516098
8.31 0.665843 0.663697
8.305 0.822119 0.819376
8.3 0.985579 0.982168
8.295 1.15275 1.14862
8.29 1.31667 1.31185
8.285 1.46583 1.46046
8.28 1.5832 1.57766
8.275 1.64566 1.64067
8.27 1.62434 1.62097
8.265 1.48676 1.48623
8.26 1.20246 1.20569
8.255 0.753121 0.760241
8.25 0.145947 0.156019
8.245 -0.570693 -0.559459
8.24 -1.29066 -1.28027
8.235 -1.85705 -1.84886
8.23 -2.13583 -2.13004
8.225 -2.11547 -2.11141
8.22 -1.89979 -1.89675
8.215 -1.60757 -1.60512
8.21 -1.31198 -1.30994
8.205 -1.04331 -1.04161
8.2 -0.808488 -0.807111
8.195 -0.604756 -0.603688
8.19 -0.426246 -0.425477
8.185 -0.266652 -0.266175
8.18 -0.12015 -0.119956
8.175 0.0183882 0.0183033
8.17 0.153407 0.153047
8.165 0.288732 0.288099
8.16 0.427575 0.426669
8.155 0.572444 0.571269
8.15 0.724915 0.723478
8.145 0.885216 0.883532
8.14 1.05161 1.0497
8.135 1.21957 1.21746
8.13 1.38078 1.37849
8.125 1.52214 1.51966
8.12 1.6249 1.62217
8.115 1.66436 1.66122
8.11 1.61051 1.60676
8.105 1.43092 1.4264
8.1 1.09743 1.0923
8.095 0.59726 0.592098
8.09 -0.0535767 -0.0577302
8.085 -0.793527 -0.795503
8.08 -1.4994 -1.49843
8.075 -2.0059 -2.00216
8.07 -2.19944 -2.19403
8.065 -2.10677 -2.10101
8.06 -1.85077 -1.84552
8.055 -1.5441 -1.53969
8.05 -1.24759 -1.24405
8.045 -0.98311 -0.98035
8.04 -0.753446 -0.75135
8.035 -0.554132 -0.552597
8.03 -0.378721 -0.377667
8.025 -0.220792 -0.220158
8.02 -0.0745766 -0.0743206
8.015 0.0649436 0.0648485
8.01 0.202087 0.201655
8.005 0.340527 0.339765
8 0.483279 0.482185
7.995 0.632566 0.631133
7.99 0.789537 0.787753
7.985 0.953787 0.951642
7.98 1.12269 1.12017
7.975 1.29052 1.2876
7.97 1.44749 1.44415
7.965 1.57881 1.57497
7.96 1.66401 1.65958
7.955 1.67685 1.6717
7.95 1.58642 1.58047
7.945 1.36088 1.35424
7.94 0.975404 0.968561
7.935 0.423662 0.417514
7.93 -0.268642 -0.272938
7.925 -1.02546 -1.02687
7.92 -1.70604 -1.70415
7.915 -2.14144 -2.13689
7.91 -2.24659 -2.24076
7.905 -2.08671 -2.08089
7.9 -1.79681 -1.79169
7.895 -1.47965 -1.47545
7.89 -1.18386 -1.18054
7.885 -0.923918 -0.921364
7.88 -0.699198 -0.697294
7.875 -0.503881 -0.50253
7.87 -0.331096 -0.330227
7.865 -0.174366 -0.17393
7.86 -0.0279962 -0.0279672
7.855 0.112912 0.112541
7.85 0.252539 0.251757
7.845 0.394388 0.393167
7.84 0.541243 0.53954
7.835 0.694988 0.692745
7.83 0.856268 0.853419
7.825 1.02395 1.02044
7.82 1.19441 1.19021
7.815 1.36064 1.35579
7.81 1.51128 1.50599
7.805 1.62984 1.62459
7.8 1.69418 1.68981
7.795 1.6767 1.67441
7.79 1.54598 1.54713
7.785 1.27166 1.27719
7.78 0.833386 0.843314
7.775 0.232244 0.245416
7.77 -0.49552 -0.481195
7.765 -1.258 -1.24491
7.76 -1.89768 -1.88756
7.755 -2.24978 -2.24293
7.75 -2.26619 -2.26172
7.745 -2.04729 -2.04415
7.74 -1.7318 -1.72935
7.735 -1.40931 -1.40728
7.73 -1.11678 -1.11508
7.725 -0.862458 -0.861067
7.72 -0.643019 -0.641928
7.715 -0.451686 -0.450891
7.71 -0.281346 -0.280837
7.705 -0.125552 -0.125319
7.7 0.0212729 0.0212423
7.695 0.163879 0.1636
7.69 0.30628 0.30577
7.685 0.451773 0.451057
7.68 0.602856 0.601967
7.675 0.761001 0.759982
7.67 0.926253 0.925153
7.665 1.09664 1.09551
7.66 1.2674 1.26625
7.655 1.43012 1.42887
7.65 1.5718 1.57019
7.645 1.67422 1.6717
7.64 1.71365 1.70926
7.635 1.66135 1.65386
7.63 1.48602 1.47438
7.625 1.15989 1.14399
7.62 0.668354 0.649583
7.615 0.0206228 0.00180739
7.61 -0.735528 -0.750797
7.605 -1.49082 -1.49946
7.6 -2.07317 -2.07423
7.595 -2.33172 -2.3271
7.59 -2.26201 -2.2549
7.585 -1.99312 -1.98595
7.58 -1.65953 -1.65339
7.575 -1.33582 -1.33094
7.57 -1.04836 -1.04463
7.565 -0.800229 -0.797464
7.56 -0.586083 -0.584109
7.555 -0.398495 -0.397174
7.55 -0.230249 -0.229486
7.545 -0.0749938 -0.0747297
7.54 0.0726955 0.0724895
7.535 0.217402 0.216728
7.53 0.362947 0.361782
7.525 0.512388 0.510685
7.52 0.667888 0.665582
7.515 0.830439 0.827451
7.51 0.999404 0.995651
7.505 1.17188 1.16731
7.5 1.34189 1.33653
7.495 1.49957 1.49361
7.49 1.63031 1.62426
7.485 1.7143 1.70914
7.48 1.72639 1.72361
7.475 1.63702 1.63843
7.47 1.4155 1.4226
7.465 1.03731 1.05053
7.46 0.493731 0.511931
7.455 -0.198207 -0.177542
7.45 -0.978349 -0.958513
7.445 -1.71804 -1.70203
7.44 -2.2327 -2.22185
7.435 -2.39409 -2.38761
7.43 -2.24427 -2.24039
7.425 -1.93354 -1.93091
7.42 -1.58686 -1.58482
7.415 -1.26387 -1.26217
7.41 -0.981729 -0.980323
7.405 -0.739379 -0.738254
7.4 -0.5299 -0.529056
7.395 -0.345406 -0.344844
7.39 -0.178653 -0.178369
7.385 -0.0234046 -0.0233912
7.38 0.125602 0.125355
7.375 0.272766 0.272273
7.37 0.421691 0.420972
7.365 0.575145 0.574229
7.36 0.734894 0.733816
7.355 0.90136 0.900165
7.35 1.07312 1.07185
7.345 1.24622 1.24489
7.34 1.41341 1.41196
7.335 1.56329 1.5615
7.33 1.67972 1.67706
7.325 1.74136 1.73696
7.32 1.72191 1.7145
7.315 1.5914 1.57976
7.31 1.32067 1.30431
7.305 0.889515 0.869351
7.3 0.295535 0.274002
7.295 -0.435856 -0.455259
7.29 -1.22986 -1.2435
7.285 -1.93665 -1.9423
7.28 -2.36575 -2.36403
7.275 -2.42479 -2.41877
7.27 -2.20283 -2.19567
7.265 -1.86051 -1.85397
7.26 -1.50747 -1.50212
7.255 -1.18856 -1.18442
7.25 -0.913167 -0.91007
7.245 -0.677035 -0.674797
7.24 -0.472189 -0.470659
7.235 -0.290532 -0.289603
7.23 -0.124905 -0.124506
7.225 0.0307561 0.0306617
7.22 0.181516 0.180936
7.215 0.33156 0.330476
7.21 0.484238 0.482608
7.205 0.641983 0.639743
7.2 0.806095 0.803165
7.195 0.976353 0.972648
7.19 1.15046 1.14592
7.185 1.32337 1.318
7.18 1.48648 1.48045
7.175 1.62696 1.62075
7.17 1.72722 1.72177
7.165 1.76468 1.76151
7.16 1.71204 1.71314
7.155 1.53923 1.54644
7.15 1.21903 1.23318
7.145 0.735621 0.755893
7.14 0.0921983 0.116169
7.135 -0.677478 -0.65333
7.13 -1.48162 -1.46102
7.125 -2.14718 -2.13261
7.12 -2.48343 -2.47485
7.115 -2.44249 -2.43786
7.11 -2.15676 -2.15403
7.105 -1.78902 -1.78706
7.1 -1.43197 -1.43035
7.095 -1.11725 -1.11588
7.09 -0.847824 -0.846684
7.085 -0.616924 -0.616031
7.08 -0.415768 -0.415131
7.075 -0.236125 -0.235745
7.07 -0.0709341 -0.0708025
7.065 0.0856939 0.0855927
7.06 0.238623 0.238314
7.055 0.391805 0.391326
7.05 0.548294 0.547697
7.045 0.71013 0.709481
7.04 0.878067 0.87745
7.035 1.05114 1.05064
7.03 1.2261 1.22578
7.025 1.39668 1.39651
7.02 1.55294 1.55268
7.015 1.6806 1.67963
7.01 1.76075 1.75786
7.005 1.76964 1.76301
7 1.67931 1.66687
6.995 1.46034 1.44073
6.99 1.08872 1.0624
6.985 0.553826 0.523489
6.98 -0.135246 -0.165121
6.975 -0.934736 -0.958817
6.97 -1.73247 -1.74626
6.965 -2.33378 -2.33605
6.96 -2.56207 -2.55602
6.955 -2.4248 -2.41548
6.95 -2.08802 -2.07891
6.945 -1.70521 -1.69766
6.94 -1.3499 -1.34408
6.935 -1.04209 -1.03777
6.93 -0.779768 -0.776663
6.925 -0.554442 -0.552311
6.92 -0.35693 -0.355598
6.915 -0.179056 -0.178409
6.91 -0.0139529 -0.0139323
6.905 0.144039 0.143447
6.9 0.299543 0.29831
6.895 0.456236 0.454294
6.89 0.616831 0.614073
6.885 0.782911 0.779195
6.88 0.954612 0.949774
6.875 1.13015 1.12404
6.87 1.30524 1.29777
6.865 1.47238 1.46367
6.86 1.62029 1.61087
6.855 1.73338 1.72448
6.85 1.79155 1.78537
6.845 1.77011 1.76974
6.84 1.64056 1.64925
6.835 1.37468 1.39435
6.83 0.952196 0.982222
6.825 0.367244 0.404244
6.82 -0.366059 -0.327529
6.815 -1.193 -1.15931
6.81 -1.97798 -1.95444
6.805 -2.50579 -2.49379
6.8 -2.62402 -2.6203
6.795 -2.39859 -2.39852
6.79 -2.01944 -2.02016
6.785 -1.62559 -1.62608
6.78 -1.2727 -1.27281
6.775 -0.971066 -0.970921
6.77 -0.714728 -0.714469
6.765 -0.493894 -0.493634
6.76 -0.299093 -0.298902
6.755 -0.122226 -0.122137
6.75 0.0433802 0.0433673
6.745 0.203159 0.203074
6.74 0.361477 0.36138
6.735 0.521703 0.52169
6.73 0.686154 0.686355
6.725 0.855882 0.856465
6.72 1.03032 1.03148
6.715 1.20678 1.20869
6.71 1.37984 1.38259
6.705 1.54076 1.54416
6.7 1.67692 1.68021
6.695 1.77149 1.77305
6.69 1.80332 1.80036
6.685 1.74689 1.73585
6.68 1.57385 1.55172
6.675 1.25856 1.22472
6.67 0.785784 0.742969
6.665 0.154384 0.108355
6.66 -0.616023 -0.657566
6.655 -1.45671 -1.48583
6.65 -2.20592 -2.21766
6.645 -2.63672 -2.63281
6.64 -2.63977 -2.62754
6.635 -2.33884 -2.32527
6.63 -1.93158 -1.91996
6.625 -1.53557 -1.52659
6.62 -1.18954 -1.18293
6.615 -0.896078 -0.89136
6.61 -0.646518 -0.643265
6.605 -0.430365 -0.428266
6.6 -0.23816 -0.237008
6.595 -0.0620266 -0.0617045
6.59 0.104439 0.103976
6.585 0.266391 0.265122
6.58 0.427894 0.425737
6.575 0.591962 0.588778
6.57 0.760456 0.756047
6.565 0.933833 0.927955
6.56 1.11075 1.10314
6.555 1.28754 1.278
6.55 1.45765 1.44616
6.545 1.61106 1.59807
6.54 1.73394 1.72072
6.535 1.80842 1.79751
6.53 1.81243 1.80775
6.525 1.71978 1.72589
6.52 1.50272 1.52298
6.515 1.13904 1.17369
6.51 0.618223 0.663895
6.505 -0.0576643 -0.00723091
6.5 -0.864309 -0.817151
6.495 -1.717 -1.68123
6.49 -2.425 -2.40536
6.485 -2.75446 -2.74888
6.48 -2.64786 -2.64959
6.475 -2.28128 -2.28475
6.47 -1.85127 -1.85417
6.465 -1.45389 -1.45577
6.46 -1.11352 -1.11459
6.455 -0.826569 -0.827112
6.45 -0.58223 -0.582483
6.445 -0.369471 -0.369594
6.44 -0.178857 -0.178939
6.435 -0.00271029 -0.00278835
6.43 0.165118 0.165057
6.425 0.3295 0.329513
6.42 0.494176 0.494368
6.415 0.661759 0.662283
6.41 0.83359 0.834654
6.405 1.00946 1.01131
6.4 1.18716 1.19007
6.395 1.36202 1.36617
6.39 1.5263 1.53166
6.385 1.66881 1.6748
6.38 1.77463 1.77972
6.375 1.82501 1.82637
6.37 1.79713 1.79072
6.365 1.66453 1.64638
6.36 1.40137 1.36967
6.355 0.990243 0.946781
6.35 0.425056 0.375
6.345 -0.289768 -0.338871
6.34 -1.12341 -1.16279
6.335 -1.97027 -1.99219
6.33 -2.61049 -2.61272
6.325 -2.82075 -2.80928
6.32 -2.61064 -2.59474
6.315 -2.19522 -2.18066
6.31 -1.75518 -1.74373
6.305 -1.36328 -1.35481
6.3 -1.0318 -1.02574
6.295 -0.752763 -0.74855
6.29 -0.514136 -0.511347
6.285 -0.3048 -0.303149
6.28 -0.115561 -0.114871
6.275 0.0609433 0.0607557
6.27 0.23054 0.229482
6.265 0.397767 0.395778
6.26 0.565989 0.562942
6.255 0.737361 0.733064
6.25 0.912647 0.906852
6.245 1.0909 1.08332
6.24 1.26901 1.25938
6.235 1.44124 1.42943
6.23 1.59872 1.58494
6.225 1.72916 1.71435
6.22 1.81679 1.80304
6.215 1.84222 1.83308
6.21 1.78192 1.78196
6.205 1.60944 1.62258
6.2 1.3017 1.32921
6.195 0.846158 0.885866
6.19 0.239299 0.286287
6.185 -0.514264 -0.466769
6.18 -1.37759 -1.33737
6.175 -2.22142 -2.19523
6.17 -2.79425 -2.78373
6.165 -2.8889 -2.8889
6.16 -2.58419 -2.58783
6.155 -2.12546 -2.12898
6.15 -1.6753 -1.67773
6.145 -1.28618 -1.28762
6.14 -0.96054 -0.961314
6.135 -0.686757 -0.687149
6.13 -0.451754 -0.45196
6.125 -0.244272 -0.244411
6.12 -0.0552791 -0.0554073
6.115 0.122329 0.122206
6.11 0.294083 0.294006
6.105 0.464184 0.464242
6.1 0.635592 0.63592
6.095 0.809952 0.81074
6.09 0.987389 0.988878
6.085 1.16616 1.16862
6.08 1.34223 1.34591
6.075 1.5088 1.5138
6.07 1.65597 1.66202
6.065 1.7706 1.77667
6.06 1.83633 1.84025
6.055 1.83326 1.8316
6.05 1.73737 1.72632
6.045 1.52323 1.50042
6.04 1.17209 1.13814
6.035 0.676019 0.634532
6.03 0.0323575 -0.0110055
6.025 -0.753927 -0.792129
6.02 -1.63546 -1.66103
6.015 -2.45295 -2.46079
6.01 -2.92917 -2.92102
6.005 -2.89855 -2.88272
6 -2.51369 -2.49778
5.995 -2.02911 -2.01621
5.99 -1.57977 -1.57014
5.985 -1.19908 -1.19216
5.98 -0.881993 -0.877146
5.975 -0.614685 -0.611423
5.97 -0.383742 -0.381724
5.965 -0.178122 -0.177135
5.96 0.0108572 0.0109274
5.955 0.189934 0.189122
5.95 0.364271 0.36254
5.945 0.53767 0.534919
5.94 0.712621 0.708684
5.935 0.890201 0.884854
5.93 1.06983 1.0628
5.925 1.24891 1.23992
5.92 1.42242 1.41126
5.915 1.58253 1.56921
5.91 1.71839 1.70347
5.905 1.81624 1.80117
5.9 1.8594 1.84699
5.895 1.82753 1.82175
5.89 1.69613 1.70088
5.885 1.44161 1.45884
5.88 1.0504 1.07911
5.875 0.5179 0.554742
5.87 -0.16035 -0.120248
5.865 -0.981373 -0.943985
5.86 -1.88827 -1.86002
5.855 -2.68902 -2.67426
5.85 -3.07725 -3.07452
5.845 -2.93067 -2.93368
5.84 -2.47165 -2.47537
5.835 -1.96 -1.9627
5.83 -1.50656 -1.50817
5.825 -1.1291 -1.12994
5.82 -0.816238 -0.816639
5.815 -0.552109 -0.552296
5.81 -0.322802 -0.32291
5.805 -0.11732 -0.117417
5.8 0.0727997 0.0727012
5.795 0.254004 0.253939
5.79 0.431115 0.431165
5.785 0.607525 0.607821
5.78 0.785223 0.785951
5.775 0.964668 0.96607
5.77 1.14453 1.14689
5.765 1.32133 1.32496
5.76 1.48912 1.49422
5.755 1.63913 1.64566
5.75 1.75985 1.76717
5.745 1.83721 1.84365
5.74 1.85446 1.85704
5.735 1.79073 1.78571
5.73 1.62164 1.60616
5.725 1.32745 1.30126
5.72 0.900201 0.865856
5.715 0.336418 0.298332
5.71 -0.371524 -0.407725
5.705 -1.22045 -1.24819
5.7 -2.13708 -2.14996
5.695 -2.89037 -2.88598
5.69 -3.16073 -3.14451
5.685 -2.89826 -2.8795
5.68 -2.38478 -2.3689
5.675 -1.863 -1.85107
5.67 -1.41532 -1.40676
5.665 -1.04628 -1.04028
5.66 -0.740318 -0.736252
5.655 -0.480677 -0.478098
5.65 -0.253556 -0.252182
5.645 -0.0483189 -0.0479938
5.64 0.143091 0.142427
5.635 0.326714 0.325036
5.63 0.506939 0.504147
5.625 0.686671 0.682593
5.62 0.86732 0.861712
5.615 1.04865 1.0412
5.61 1.2285 1.21887
5.605 1.40247 1.39034
5.6 1.56359 1.54883
5.595 1.70225 1.68516
5.59 1.80646 1.78824
5.585 1.86226 1.84549
5.58 1.85287 1.84168
5.575 1.75666 1.75559
5.57 1.55016 1.56202
5.565 1.21943 1.24389
5.56 0.76192 0.796083
5.555 0.172829 0.212375
5.55 -0.561355 -0.521741
5.545 -1.4406 -1.40724
5.54 -2.37849 -2.35767
5.535 -3.10304 -3.09726
5.53 -3.27353 -3.27786
5.525 -2.90592 -2.9127
5.52 -2.33767 -2.34307
5.515 -1.79876 -1.80225
5.51 -1.34896 -1.35103
5.505 -0.981833 -0.982999
5.5 -0.677883 -0.678527
5.495 -0.419178 -0.419531
5.49 -0.191713 -0.191898
5.485 0.0150114 0.0149582
5.48 0.208791 0.208901
5.475 0.39533 0.395699
5.47 0.578605 0.579398
5.465 0.76102 0.762473
5.46 0.943377 0.945805
5.455 1.12471 1.12849
5.45 1.30201 1.30758
5.445 1.46996 1.4777
5.44 1.62072 1.63076
5.435 1.74411 1.75595
5.43 1.82812 1.84005
5.425 1.85916 1.86777
5.42 1.82019 1.82064
5.415 1.68878 1.6768
5.41 1.4448 1.41918
5.405 1.08175 1.04482
5.4 0.600016 0.556279
5.395 -0.00927747 -0.0541582
5.39 -0.765352 -0.80462
5.385 -1.66738 -1.69316
5.38 -2.60712 -2.61249
5.375 -3.26742 -3.25249
5.37 -3.31256 -3.2878
5.365 -2.84895 -2.82555
5.36 -2.24715 -2.22917
5.355 -1.70631 -1.69347
5.35 -1.26304 -1.25412
5.345 -0.902503 -0.896463
5.34 -0.603084 -0.599185
5.335 -0.346629 -0.344407
5.33 -0.119446 -0.118634
5.325 0.0885433 0.0880594
5.32 0.284689 0.282901
5.315 0.474226 0.471018
5.31 0.660615 0.655766
5.305 0.84566 0.838846
5.3 1.02946 1.02026
5.295 1.21021 1.19812
5.29 1.38397 1.3685
5.285 1.54442 1.52522
5.28 1.68287 1.66007
5.275 1.78877 1.76358
5.27 1.85062 1.82613
5.265 1.85554 1.83716
5.26 1.78556 1.77981
5.255 1.61799 1.62934
5.25 1.33931 1.36784
5.245 0.951403 0.993649
5.24 0.454984 0.505924
5.235 -0.165149 -0.111338
5.23 -0.936224 -0.886505
5.225 -1.86171 -1.8245
5.22 -2.81941 -2.80244
5.215 -3.44652 -3.45003
5.21 -3.39382 -3.40721
5.205 -2.84264 -2.85547
5.2 -2.20074 -2.20985
5.195 -1.64751 -1.65335
5.19 -1.2016 -1.20523
5.185 -0.84077 -0.842983
5.18 -0.540896 -0.54221
5.175 -0.283135 -0.283839
5.17 -0.0537421 -0.0539625
5.165 0.157168 0.157431
5.16 0.356628 0.357484
5.155 0.549467 0.551133
5.15 0.73864 0.741444
5.145 0.925335 0.929726
5.14 1.10891 1.11545
5.135 1.28673 1.29606
5.13 1.45389 1.46665
5.125 1.60317 1.61972
5.12 1.72531 1.74525
5.115 1.81005 1.83133
5.11 1.84702 1.86501
5.105 1.82357 1.83111
5.1 1.7198 1.71006
5.095 1.51558 1.48608
5.09 1.20744 1.1609
5.085 0.80272 0.744614
5.08 0.298337 0.235018
5.075 -0.328156 -0.389563
5.07 -1.11042 -1.16119
5.065 -2.05229 -2.08182
5.06 -3.01031 -3.00996
5.055 -3.57509 -3.54837
5.05 -3.41051 -3.37525
5.045 -2.78535 -2.75553
5.04 -2.12083 -2.09926
5.035 -1.56623 -1.55137
5.03 -1.1237 -1.11368
5.025 -0.765775 -0.759233
5.02 -0.467142 -0.463206
5.015 -0.208952 -0.207111
5.01 0.0222125 0.0222058
5.005 0.23581 0.234005
5 0.4384 0.434674
4.995 0.634275 0.628351
4.99 0.825773 0.817217
4.985 1.01336 1.00159
4.98 1.19554 1.17984
4.975 1.36869 1.34829
4.97 1.52686 1.50112
4.965 1.6619 1.63073
4.96 1.76432 1.729
4.955 1.82502 1.78946
4.95 1.83546 1.80718
4.945 1.78191 1.7705
4.94 1.64233 1.65448
4.935 1.40433 1.44012
4.93 1.07628 1.13098
4.925 0.666969 0.734423
4.92 0.167233 0.241136
4.915 -0.452647 -0.379244
4.91 -1.23399 -1.16988
4.905 -2.18808 -2.1445
4.9 -3.16604 -3.15295
4.895 -3.716 -3.73063
4.89 -3.47769 -3.50184
4.885 -2.78337 -2.80337
4.88 -2.08507 -2.09866
4.875 -1.51688 -1.5256
4.87 -1.0682 -1.07371
4.865 -0.706305 -0.709714
4.86 -0.404003 -0.405972
4.855 -0.141904 -0.142768
4.85 0.0934371 0.0935771
4.845 0.311264 0.312496
4.84 0.517772 0.520353
4.835 0.716761 0.721118
4.83 0.909955 0.91669
4.825 1.09707 1.10696
4.82 1.2757 1.28968
4.815 1.4412 1.46024
4.81 1.58658 1.61138
4.805 1.70309 1.73344
4.8 1.78198 1.81544
4.795 1.81667 1.84697
4.79 1.79992 1.81674
4.785 1.71408 1.70733
4.78 1.53838 1.50472
4.775 1.2744 1.21782
4.77 0.938268 0.865618
4.765 0.534596 0.45272
4.76 0.0474578 -0.0369468
4.755 -0.558496 -0.637754
4.75 -1.33053 -1.39446
4.745 -2.28742 -2.32268
4.74 -3.27977 -3.27493
4.735 -3.82095 -3.78201
4.73 -3.52305 -3.47612
4.725 -2.77118 -2.73389
4.72 -2.0446 -2.01868
4.715 -1.4644 -1.44703
4.71 -1.00954 -0.998141
4.705 -0.643074 -0.635956
4.7 -0.336408 -0.332554
4.695 -0.0697888 -0.0686617
4.69 0.17015 0.168747
4.685 0.392361 0.388357
4.68 0.602601 0.595688
4.675 0.804104 0.793753
4.67 0.997886 0.983347
4.665 1.18279 1.16311
4.66 1.35538 1.32947
4.655 1.5098 1.47664
4.65 1.63803 1.59717
4.645 1.7313 1.68401
4.64 1.7833 1.73446
4.635 1.79137 1.75117
4.63 1.74657 1.72836
4.625 1.62551 1.63784
4.62 1.41777 1.45947
4.615 1.14075 1.20515
4.61 0.810922 0.8909
4.605 0.426089 0.515482
4.6 -0.0346943 0.0582708
4.595 -0.609894 -0.520166
4.59 -1.35183 -1.27475
4.585 -2.29379 -2.24254
4.58 -3.31399 -3.30168
4.575 -3.91886 -3.94301
4.57 -3.6292 -3.66472
4.565 -2.82632 -2.85449
4.56 -2.05485 -2.07362
4.555 -1.44699 -1.459
4.55 -0.974611 -0.98219
4.545 -0.595667 -0.600275
4.54 -0.279094 -0.281533
4.535 -0.00408552 -0.00470646
4.53 0.243071 0.244244
4.525 0.471273 0.474484
4.52 0.68596 0.691705
4.515 0.889843 0.898868
4.51 1.08321 1.09652
4.505 1.26394 1.28279
4.5 1.42739 1.45316
4.495 1.56642 1.60031
4.49 1.6723 1.71444
4.485 1.73793 1.78555
4.48 1.76241 1.80716
4.475 1.74635 1.77382
4.47 1.67218 1.66907
4.465 1.51632 1.4801
4.46 1.28911 1.2264
4.455 1.01594 0.934973
4.45 0.706699 0.614234
4.445 0.353251 0.254826
4.44 -0.0671319 -0.166114
4.435 -0.592405 -0.685331
4.43 -1.27661 -1.35395
4.425 -2.1702 -2.21795
4.42 -3.20975 -3.2121
4.415 -3.96137 -3.91744
4.41 -3.80238 -3.74209
4.405 -2.97612 -2.92737
4.4 -2.1382 -2.10492
4.395 -1.48041 -1.45859
4.39 -0.974732 -0.960797
4.385 -0.572633 -0.564327
4.38 -0.238903 -0.23496
4.375 0.0494097 0.0495955
4.37 0.307001 0.303565
4.365 0.543081 0.535789
4.36 0.762978 0.751262
4.355 0.968962 0.951937
4.35 1.16057 1.13704
4.345 1.33462 1.30313
4.34 1.48507 1.4441
4.335 1.60352 1.5521
4.33 1.68165 1.62085
4.325 1.7174 1.65322
4.32 1.71801 1.66425
4.315 1.67969 1.6541
4.31 1.57203 1.58348
4.305 1.38903 1.43301
4.3 1.16002 1.22755
4.295 0.905796 0.989411
4.29 0.628134 0.722398
4.285 0.31604 0.416658
4.28 -0.0516329 0.0511898
4.275 -0.508441 -0.408476
4.27 -1.10446 -1.01474
4.265 -1.90081 -1.83285
4.26 -2.90524 -2.87483
4.255 -3.84055 -3.85761
4.25 -4.00605 -4.05213
4.245 -3.25888 -3.30141
4.24 -2.3344 -2.36347
4.235 -1.59175 -1.61032
4.23 -1.02753 -1.03917
4.225 -0.585565 -0.592503
4.22 -0.223556 -0.22696
4.215 0.0855523 0.0852162
4.21 0.358585 0.361351
4.205 0.605724 0.612035
4.2 0.83254 0.843219
4.195 1.04101 1.05727
4.19 1.22989 1.25332
4.185 1.39465 1.42716
4.18 1.52758 1.57108
4.175 1.6193 1.67462
4.17 1.66484 1.72909
4.165 1.67348 1.73562
4.16 1.65912 1.69915
4.155 1.59759 1.59945
4.15 1.45882 1.42361
4.145 1.26782 1.20576
4.14 1.05654 0.976613
4.135 0.835262 0.743543
4.13 0.600683 0.501376
4.125 0.342515 0.23898
4.12 0.0444471 -0.0600145
4.115 -0.318314 -0.419687
4.11 -0.783897 -0.876408
4.105 -1.40827 -1.48278
4.1 -2.25168 -2.29394
4.095 -3.27312 -3.26606
4.09 -4.03178 -3.9741
4.085 -3.80472 -3.73168
4.08 -2.85708 -2.8008
4.075 -1.94398 -1.90691
4.07 -1.24721 -1.22383
4.065 -0.716661 -0.702762
4.06 -0.29491 -0.288126
4.055 0.0556931 0.0565048
4.05 0.358012 0.353165
4.045 0.625487 0.614679
4.04 0.865297 0.847693
4.035 1.07992 1.05418
4.03 1.2677 1.23199
4.025 1.42289 1.37504
4.02 1.53625 1.47433
4.015 1.59903 1.5232
4.01 1.61493 1.53175
4.005 1.60905 1.53668
4 1.58542 1.5475
3.995 1.49534 1.4999
3.99 1.33898 1.37687
3.985 1.15814 1.21853
3.98 0.973534 1.04918
3.975 0.787472 0.873794
3.97 0.595128 0.689008
3.965 0.388454 0.487437
3.96 0.156278 0.258067
3.955 -0.117429 -0.0154281
3.95 -0.456934 -0.358183
3.945 -0.899872 -0.809608
3.94 -1.50153 -1.42823
3.935 -2.31922 -2.27617
3.93 -3.29774 -3.30046
3.925 -3.96315 -4.01116
3.92 -3.61649 -3.67628
3.915 -2.61828 -2.66292
3.91 -1.70166 -1.73036
3.905 -1.00787 -1.02548
3.9 -0.478045 -0.487835
3.895 -0.0551817 -0.0587652
3.89 0.296507 0.298664
3.885 0.597823 0.606078
3.88 0.859909 0.875312
3.875 1.08707 1.11134
3.87 1.27784 1.31338
3.865 1.42533 1.47502
3.86 1.51877 1.58511
3.855 1.55214 1.63421
3.85 1.54532 1.63183
3.845 1.53991 1.60468
3.84 1.50789 1.52853
3.835 1.39528 1.37524
3.83 1.23983 1.19263
3.825 1.07992 1.01514
3.82 0.925166 0.848403
3.815 0.774096 0.688789
3.81 0.622285 0.530819
3.805 0.464232 0.368511
3.8 0.293261 0.195043
3.795 0.100622 0.00178833
3.79 -0.126114 -0.223269
3.785 -0.405713 -0.498046
3.78 -0.767422 -0.850229
3.775 -1.25583 -1.32166
3.77 -1.92746 -1.96454
3.765 -2.79392 -2.78665
3.76 -3.59933 -3.54022
3.755 -3.649 -3.56413
3.75 -2.78814 -2.71781
3.745 -1.78802 -1.74181
3.74 -1.0028 -0.975169
3.735 -0.409859 -0.395843
3.73 0.0537619 0.0567618
3.725 0.43025 0.423104
3.72 0.743492 0.725824
3.715 1.00499 0.975391
3.71 1.21702 1.17313
3.705 1.37393 1.31267
3.7 1.46484 1.38343
3.695 1.48605 1.38585
3.69 1.47044 1.3657
3.685 1.46982 1.39158
3.68 1.43112 1.40019
3.675 1.30934 1.31743
3.67 1.15966 1.19302
3.665 1.01433 1.06453
3.66 0.878455 0.940749
3.655 0.74962 0.821086
3.65 0.624025 0.702621
3.645 0.497629 0.581739
3.64 0.366064 0.454255
3.635 0.224176 0.315028
3.63 0.0652723 0.157226
3.625 -0.120049 -0.0288766
3.62 -0.34579 -0.257892
3.615 -0.633539 -0.552487
3.61 -1.01647 -0.947705
3.605 -1.54059 -1.49259
3.6 -2.2419 -2.22683
3.595 -3.0261 -3.05526
3.59 -3.4237 -3.48944
3.585 -2.9155 -2.98355
3.58 -1.92846 -1.97709
3.575 -1.05459 -1.08446
3.57 -0.389911 -0.405418
3.565 0.119309 0.115713
3.56 0.521238 0.529055
3.555 0.843659 0.863926
3.55 1.09846 1.13357
3.545 1.28505 1.33863
3.54 1.39366 1.46974
3.535 1.41854 1.51792
3.53 1.39586 1.5059
3.525 1.39916 1.48564
3.52 1.37232 1.40997
3.515 1.25292 1.25137
3.51 1.10681 1.08092
3.505 0.968874 0.926907
3.5 0.843646 0.789993
3.495 0.728706 0.665999
3.49 0.62072 0.55079
3.485 0.51647 0.440771
3.48 0.412836 0.332662
3.475 0.306554 0.223158
3.47 0.193866 0.10856
3.465 0.0700429 -0.0157091
3.46 -0.0713514 -0.1558
3.455 -0.239608 -0.320529
3.45 -0.448708 -0.523087
3.445 -0.72003 -0.783548
3.44 -1.08514 -1.13137
3.435 -1.5824 -1.60191
3.43 -2.21982 -2.20088
3.425 -2.83638 -2.77311
3.42 -2.94893 -2.85999
3.415 -2.28189 -2.20388
3.41 -1.34861 -1.2971
3.405 -0.564503 -0.536722
3.4 0.0312152 0.039584
3.395 0.485778 0.476649
3.39 0.835435 0.808436
3.385 1.09667 1.04949
3.38 1.26948 1.19839
3.375 1.34555 1.2473
3.37 1.3377 1.21664
3.365 1.32304 1.20492
3.36 1.32571 1.24847
3.355 1.23405 1.20242
3.35 1.08583 1.08392
3.345 0.940818 0.958182
3.34 0.811446 0.842793
3.335 0.696656 0.739031
3.33 0.593359 0.644824
3.325 0.498514 0.557594
3.32 0.409345 0.47477
3.315 0.323217 0.393796
3.31 0.237455 0.312001
3.305 0.149119 0.226386
3.3 0.0546884 0.133318
3.295 -0.0503827 0.028056
3.29 -0.172374 -0.0959853
3.285 -0.3204 -0.248405
3.28 -0.508086 -0.443602
3.275 -0.75577 -0.703138
3.27 -1.09159 -1.057
3.265 -1.54298 -1.53489
3.26 -2.08827 -2.11554
3.255 -2.52251 -2.5854
3.25 -2.41921 -2.49651
3.245 -1.70113 -1.7643
3.24 -0.851352 -0.890947
3.235 -0.15625 -0.174301
3.23 0.368767 0.370119
3.225 0.760389 0.781382
3.22 1.04162 1.08486
3.215 1.216 1.28589
3.21 1.27892 1.3789
3.205 1.25987 1.3825
3.2 1.25594 1.36796
3.195 1.24123 1.30756
3.19 1.11765 1.14403
3.185 0.961328 0.963376
3.18 0.81756 0.803424
3.175 0.692305 0.665919
3.17 0.583529 0.547094
3.165 0.488319 0.443316
3.16 0.403977 0.351589
3.155 0.328068 0.269376
3.15 0.258329 0.194402
3.145 0.192545 0.124495
3.14 0.128431 0.0574446
3.135 0.0634681 -0.00916001
3.13 -0.00533275 -0.0781569
3.125 -0.0817794 -0.153143
3.12 -0.171041 -0.238982
3.115 -0.280477 -0.342582
3.11 -0.420854 -0.474029
3.105 -0.607862 -0.647984
3.1 -0.862773 -0.884254
3.095 -1.20674 -1.20231
3.09 -1.62992 -1.59215
3.085 -2.00298 -1.93108
3.08 -2.01035 -1.92179
3.075 -1.47487 -1.39929
3.07 -0.711293 -0.66408
3.065 -0.0407538 -0.022097
3.06 0.468479 0.460801
3.055 0.835225 0.801153
3.05 1.07544 1.01239
3.045 1.1914 1.0962
3.04 1.20095 1.07719
3.035 1.18732 1.06036
3.03 1.17901 1.08799
3.025 1.06716 1.0178
3.02 0.902699 0.880341
3.015 0.747338 0.742792
3.01 0.612843 0.6217
3.005 0.498273 0.518199
3 0.400925 0.430456
2.995 0.318189 0.356209
2.99 0.247722 0.293233
2.985 0.187371 0.239378
2.98 0.135088 0.192539
2.975 0.0888504 0.150614
2.97 0.0465864 0.111434
2.965 0.00607072 0.0726614
2.96 -0.0352312 0.0316335
2.955 -0.0803998 -0.0148907
2.95 -0.133419 -0.0711064
2.945 -0.199711 -0.142726
2.94 -0.286896 -0.237786
2.935 -0.405761 -0.367679
2.93 -0.570951 -0.547893
2.925 -0.799103 -0.796084
2.92 -1.09643 -1.11898
2.915 -1.41674 -1.46803
2.91 -1.58888 -1.66248
2.905 -1.37112 -1.44637
2.9 -0.788197 -0.843729
2.895 -0.141092 -0.16904
2.89 0.387384 0.387294
2.885 0.768374 0.796622
2.88 1.00967 1.06875
2.875 1.11831 1.21026
2.87 1.12754 1.24487
2.865 1.12011 1.23309
2.86 1.07896 1.15587
2.855 0.937833 0.98056
2.85 0.768272 0.789232
2.845 0.614387 0.62057
2.84 0.483161 0.477914
2.835 0.373124 0.358189
2.83 0.281756 0.258194
2.825 0.206733 0.175343
2.82 0.146 0.107523
2.815 0.0976579 0.052883
2.81 0.0598723 0.00969175
2.805 0.0308067 -0.0237616
2.8 0.00858028 -0.0492266
2.795 -0.00877914 -0.0685462
2.79 -0.0234031 -0.0837258
2.785 -0.0376907 -0.0970375
2.78 -0.0544748 -0.111175
2.775 -0.0772637 -0.129485
2.77 -0.110583 -0.156282
2.765 -0.160425 -0.197276
2.76 -0.234746 -0.260031
2.755 -0.343609 -0.354099
2.75 -0.497502 -0.489439
2.745 -0.699308 -0.668913
2.74 -0.920335 -0.865901
2.735 -1.05904 -0.985757
2.73 -0.952465 -0.876581
2.725 -0.552796 -0.494837
2.72 -0.0323153 -0.00400809
2.715 0.428316 0.424262
2.71 0.762381 0.725587
2.705 0.961254 0.891465
2.7 1.03944 0.940407
2.695 1.04624 0.934748
2.69 1.02038 0.925435
2.685 0.919246 0.855217
2.68 0.760042 0.720928
2.675 0.599888 0.5779
2.67 0.459622 0.450258
2.665 0.341644 0.342506
2.66 0.244179 0.253912
2.655 0.165022 0.182753
2.65 0.102222 0.12727
2.645 0.0540667 0.0857748
2.64 0.0189512 0.0565949
2.635 -0.00473547 0.0379991
2.63 -0.0186819 0.0281566
2.625 -0.0246941 0.0251178
2.62 -0.0247185 0.0268044
2.615 -0.0208663 0.0309914
2.61 -0.0154532 0.0352683
2.605 -0.0110677 0.036967
2.6 -0.0106746 0.0330514
2.595 -0.0177592 0.0199615
2.59 -0.0365071 -0.00657914
2.585 -0.0719668 -0.0517405
2.58 -0.129994 -0.12153
2.575 -0.216341 -0.221828
2.57 -0.33319 -0.354692
2.565 -0.469699 -0.508291
2.56 -0.584152 -0.637889
2.555 -0.59292 -0.654085
2.55 -0.416588 -0.471726
2.545 -0.078928 -0.114792
2.54 0.298593 0.289485
2.535 0.612182 0.632412
2.53 0.81953 0.868992
2.525 0.920531 0.994851
2.52 0.944265 1.03019
2.515 0.916788 0.994021
2.51 0.828548 0.884785
2.505 0.693644 0.730141
2.5 0.551686 0.573582
2.495 0.423739 0.434827
2.49 0.314859 0.31738
2.485 0.224617 0.219864
2.48 0.151387 0.140149
2.475 0.0935333 0.0763603
2.47 0.0496137 0.0269764
2.465 0.0183105 -0.00929515
2.46 -0.00167878 -0.0336671
2.455 -0.0117361 -0.0473943
2.45 -0.0133826 -0.0518555
2.445 -0.00830733 -0.0485998
2.44 0.00162712 -0.0393649
2.435 0.0143904 -0.0260794
2.43 0.0277904 -0.01086
2.425 0.0394714 0.00398813
2.42 0.0469009 0.0159622
2.415 0.0473496 0.022349
2.41 0.0378913 0.0202305
2.405 0.0155011 0.00658205
2.4 -0.0225402 -0.0213483
2.395 -0.0774725 -0.0649488
2.39 -0.146248 -0.121645
2.385 -0.216174 -0.179944
2.38 -0.258432 -0.213451
2.375 -0.229772 -0.182496
2.37 -0.0974573 -0.0573799
2.365 0.123698 0.147149
2.36 0.372522 0.37322
2.355 0.585786 0.561745
2.35 0.729301 0.682533
2.345 0.799393 0.736764
2.34 0.809782 0.743153
2.335 0.770782 0.712359
2.33 0.688756 0.644475
2.325 0.582581 0.552039
2.32 0.474021 0.454648
2.315 0.375164 0.364606
2.31 0.290021 0.286608
2.305 0.218973 0.221581
2.3 0.161195 0.16905
2.295 0.115603 0.128125
2.29 0.0811231 0.0978196
2.285 0.0567272 0.0771163
2.28 0.0413863 0.0649457
2.275 0.0340121 0.0601457
2.27 0.0334113 0.0614324
2.265 0.0382614 0.0673894
2.26 0.0471067 0.0764754
2.255 0.0583725 0.0870468
2.25 0.0703902 0.0973894
2.245 0.0814308 0.105754
2.24 0.0897431 0.110393
2.235 0.0936044 0.109616
2.23 0.0914048 0.101866
2.225 0.0818144 0.0858985
2.22 0.0641331 0.0611478
2.215 0.0389834 0.0284694
2.21 0.00953822 -0.00854283
2.205 -0.0167295 -0.0416695
2.2 -0.0266335 -0.0565285
2.195 -0.00272907 -0.0340958
2.19 0.0692052 0.0413202
2.185 0.18849 0.16956
2.18 0.334391 0.328919
2.175 0.475493 0.485771
2.17 0.585405 0.610834
2.165 0.651692 0.688502
2.16 0.674527 0.716281
2.155 0.659542 0.699229
2.15 0.613913 0.646738
2.145 0.548038 0.572425
2.14 0.474119 0.490592
2.135 0.401652 0.411427
2.13 0.335858 0.340119
2.125 0.27883 0.278521
2.12 0.230987 0.226824
2.115 0.192011 0.184541
2.11 0.161301 0.150965
2.105 0.138166 0.125349
2.1 0.121883 0.106957
2.095 0.111709 0.0950579
2.09 0.106864 0.0889036
2.085 0.106522 0.0877103
2.08 0.1098 0.0906422
2.075 0.115767 0.0968089
2.07 0.123451 0.105273
2.065 0.13187 0.115071
2.06 0.140059 0.125239
2.055 0.147113 0.134855
2.05 0.152243 0.143087
2.045 0.154845 0.14927
2.04 0.154617 0.153005
2.035 0.151712 0.154311
2.03 0.146979 0.153843
2.025 0.142254 0.15316
2.02 0.140629 0.154971
2.015 0.146485 0.163147
2.01 0.164878 0.182158
2.005 0.199958 0.215616
2 0.252652 0.264165
1.995 0.318843 0.323878
1.99 0.389692 0.386683
1.985 0.454452 0.443072
1.98 0.504117 0.485493
1.975 0.533714 0.51026
1.97 0.542402 0.517214
1.965 0.532305 0.508301
1.96 0.507415 0.486644
1.955 0.472751 0.456193
1.95 0.433345 0.421154
1.945 0.393315 0.385182
1.94 0.355468 0.3509
1.935 0.321417 0.319895
1.93 0.291919 0.292963
1.925 0.267189 0.270375
1.92 0.24713 0.252085
1.915 0.231475 0.237865
1.91 0.219869 0.227388
1.905 0.211908 0.220265
1.9 0.207163 0.216076
1.895 0.205193 0.214382
1.89 0.20555 0.214735
1.885 0.207787 0.216688
1.88 0.211467 0.21981
1.875 0.216174 0.223692
1.87 0.221529 0.227971
1.865 0.227202 0.232341
1.86 0.232933 0.236576
1.855 0.238556 0.240553
1.85 0.244015 0.244272
1.845 0.249392 0.247882
1.84 0.254923 0.251701
1.835 0.261013 0.256225
1.83 0.26822 0.262119
1.825 0.277214 0.270168
1.82 0.288686 0.281171
1.815 0.303189 0.295781
1.81 0.320953 0.314285
1.805 0.34169 0.336396
1.8 0.364492 0.361119
1.795 0.387873 0.386796
1.79 0.409993 0.411338
1.785 0.429012 0.432614
1.78 0.443435 0.448861
1.775 0.452369 0.458989
1.77 0.455598 0.462703
1.765 0.453521 0.460441
1.76 0.446991 0.45319
1.755 0.437121 0.442235
1.75 0.425094 0.428933
1.745 0.41201 0.414525
1.74 0.398794 0.400036
1.735 0.386152 0.386236
1.73 0.374584 0.373656
1.725 0.364402 0.362622
1.72 0.355776 0.353305
1.715 0.348766 0.345757
1.71 0.343355 0.339952
1.705 0.339476 0.335811
1.7 0.337026 0.333219
1.695 0.335884 0.332045
1.69 0.335922 0.332147
1.685 0.337008 0.333383
1.68 0.339015 0.335612
1.675 0.341823 0.338704
1.67 0.345323 0.342535
1.665 0.349419 0.346997
1.66 0.354028 0.351993
1.655 0.359079 0.357437
1.65 0.364518 0.363261
1.645 0.3703 0.369404
1.64 0.37639 0.375817
1.635 0.382758 0.382459
1.63 0.389377 0.38929
1.625 0.396219 0.396272
1.62 0.403245 0.403363
1.615 0.410408 0.410511
1.61 0.417645 0.417657
1.605 0.424878 0.424729
1.6 0.432013 0.431644
1.595 0.438946 0.438313
1.59 0.445566 0.444643
1.585 0.451765 0.450546
1.58 0.457446 0.455943
1.575 0.46253 0.460774
1.57 0.466963 0.465001
1.565 0.470724 0.46861
1.56 0.47382 0.471615
1.555 0.476289 0.474053
1.55 0.478194 0.475983
1.545 0.479619 0.477479
1.54 0.480656 0.478627
1.535 0.481409 0.479514
1.53 0.481976 0.480232
1.525 0.482453 0.480863
1.52 0.482923 0.481484
1.515 0.483462 0.482161
1.51 0.484128 0.482949
1.505 0.484968 0.483891
1.5 0.486016 0.48502
1.495 0.487295 0.486358
1.49 0.488816 0.487917
1.485 0.490584 0.489702
1.48 0.492593 0.491711
1.475 0.494833 0.493937
1.47 0.497291 0.496367
1.465 0.499948 0.498987
1.46 0.502784 0.501778
1.455 0.505776 0.504721
1.45 0.508901 0.507796
1.445 0.512136 0.51098
1.44 0.515457 0.514251
1.435 0.51884 0.517588
1.43 0.522263 0.520968
1.425 0.525702 0.524371
1.42 0.529138 0.527775
1.415 0.532549 0.53116
1.41 0.535918 0.534509
1.405 0.539227 0.537802
1.4 0.54246 0.541025
1.395 0.545604 0.544161
1.39 0.548644 0.547198
1.385 0.551571 0.550124
1.38 0.554375 0.552929
1.375 0.557047 0.555604
1.37 0.559583 0.558142
1.365 0.561976 0.560537
1.36 0.564222 0.562785
1.355 0.566319 0.564883
1.35 0.568264 0.566828
1.345 0.570056 0.568618
1.34 0.571693 0.570252
1.335 0.573174 0.571728
1.33 0.574497 0.573046
1.325 0.575661 0.574204
1.32 0.576663 0.575199
1.315 0.577501 0.57603
1.31 0.578172 0.576693
1.305 0.57867 0.577184
1.3 0.578991 0.577497
1.295 0.579128 0.577628
1.29 0.579076 0.577569
1.285 0.578824 0.577312
1.28 0.578365 0.576849
1.275 0.577689 0.576169
1.27 0.576785 0.575263
1.265 0.575642 0.574119
1.26 0.574249 0.572725
1.255 0.572591 0.571068
1.25 0.570658 0.569136
1.245 0.568434 0.566916
1.24 0.565907 0.564393
1.235 0.563062 0.561553
1.23 0.559885 0.558383
1.225 0.556363 0.554868
1.22 0.552481 0.550994
1.215 0.548224 0.546747
1.21 0.543581 0.542114
1.205 0.538536 0.53708
1.2 0.533076 0.531633
1.195 0.52719 0.525761
1.19 0.520864 0.51945
1.185 0.514088 0.51269
1.18 0.50685 0.505468
1.175 0.499139 0.497777
1.17 0.490948 0.489605
1.165 0.482267 0.480944
1.16 0.473088 0.471788
1.155 0.463406 0.462128
1.15 0.453214 0.451961
1.145 0.442509 0.441282
1.14 0.431288 0.430087
1.135 0.419548 0.418375
1.13 0.407289 0.406146
1.125 0.394512 0.3934
1.12 0.38122 0.380139
1.115 0.367417 0.366368
1.11 0.353107 0.352091
1.105 0.338297 0.337316
1.1 0.322995 0.32205
1.095 0.307212 0.306303
1.09 0.290957 0.290085
1.085 0.274245 0.27341
1.08 0.257087 0.256291
1.075 0.239501 0.238744
1.07 0.221501 0.220783
1.065 0.203106 0.202427
1.06 0.184333 0.183694
1.055 0.165203 0.164604
1.05 0.145734 0.145175
1.045 0.125949 0.12543
1.04 0.105867 0.105388
1.035 0.0855117 0.0850717
1.03 0.0649036 0.0645027
1.025 0.044065 0.0437028
1.02 0.023018 0.0226939
1.015 0.00178424 0.00149767
1.01 -0.0196147 -0.0198645
1.005 -0.0411577 -0.0413714
1 -0.0628241 -0.0630026
0.995 -0.0845938 -0.0847379
0.99 -0.106447 -0.106558
0.985 -0.128366 -0.128444
0.98 -0.150332 -0.150379
0.975 -0.172328 -0.172345
0.97 -0.194338 -0.194326
0.965 -0.216346 -0.216307
0.96 -0.23834 -0.238273
0.955 -0.260304 -0.260212
0.95 -0.282227 -0.282111
0.945 -0.304098 -0.303959
0.94 -0.325906 -0.325745
0.935 -0.347642 -0.347461
0.93 -0.369297 -0.369097
0.925 -0.390865 -0.390647
0.92 -0.412339 -0.412105
0.915 -0.433714 -0.433464
0.91 -0.454985 -0.45472
0.905 -0.476148 -0.475869
0.9 -0.497201 -0.49691
0.895 -0.518142 -0.51784
0.89 -0.53897 -0.538657
0.885 -0.559686 -0.559363
0.88 -0.580288 -0.579957
0.875 -0.60078 -0.60044
0.87 -0.621163 -0.620816
0.865 -0.64144 -0.641086
0.86 -0.661614 -0.661255
0.855 -0.681691 -0.681326
0.85 -0.701675 -0.701305
0.845 -0.721572 -0.721197
0.84 -0.741388 -0.741008
0.835 -0.761131 -0.760747
0.83 -0.780808 -0.78042
0.825 -0.800428 -0.800035
0.82 -0.819999 -0.819603
0.815 -0.839532 -0.839132
0.81 -0.859036 -0.858632
0.805 -0.878524 -0.878116
0.8 -0.898006 -0.897595
0.795 -0.917497 -0.917081
0.79 -0.937008 -0.936587
0.785 -0.956554 -0.956128
0.78 -0.97615 -0.975719
0.775 -0.995811 -0.995376
0.77 -1.01556 -1.01511
0.765 -1.0354 -1.03495
0.76 -1.05536 -1.05491
0.755 -1.07547 -1.07501
0.75 -1.09573 -1.09526
0.745 -1.11618 -1.1157
0.74 -1.13683 -1.13635
0.735 -1.15772 -1.15722
0.73 -1.17886 -1.17836
0.725 -1.2003 -1.19979
0.72 -1.22205 -1.22153
0.715 -1.24416 -1.24363
0.71 -1.26666 -1.26612
0.705 -1.28959 -1.28904
0.7 -1.31299 -1.31243
0.695 -1.33691 -1.33634
0.69 -1.36139 -1.36081
0.685 -1.3865 -1.38591
0.68 -1.41229 -1.41169
0.675 -1.43883 -1.43821
0.67 -1.46618 -1.46556
0.665 -1.49443 -1.49379
0.66 -1.52367 -1.52302
0.655 -1.55398 -1.55332
0.65 -1.58547 -1.5848
0.645 -1.61828 -1.61759
0.64 -1.65252 -1.65182
0.635 -1.68834 -1.68764
0.63 -1.72592 -1.72521
0.625 -1.76545 -1.76472
0.62 -1.80713 -1.80639
0.615 -1.85122 -1.85047
0.61 -1.898 -1.89724
0.605 -1.94778 -1.94701
0.6 -2.00095 -2.00017
0.595 -2.05793 -2.05714
0.59 -2.11924 -2.11843
0.585 -2.18547 -2.18465
0.58 -2.25732 -2.25648
0.575 -2.33563 -2.33478
0.57 -2.42141 -2.42054
0.565 -2.51588 -2.515
0.56 -2.62053 -2.61963
0.555 -2.7372 -2.73627
0.55 -2.86818 -2.86721
0.545 -3.01635 -3.01534
0.54 -3.18542 -3.18437
0.535 -3.38019 -3.37908
0.53 -3.60701 -3.60583
0.525 -3.87444 -3.87317
0.52 -4.19427 -4.19289
0.515 -4.58319 -4.58169
0.51 -5.0656 -5.06393
0.505 -5.67846 -5.67659
0.5 -6.48044 -6.47833
0.495 -7.57015 -7.56777
0.49 -9.12603 -9.12341
0.485 -11.505 -11.5023
0.48 -15.5312 -15.5296
0.475 -23.5981 -23.602
0.47 -46.4025 -46.4385
0.465 -257.644 -258.505
0.46 -10.9239 -10.9379
0.455 -8.4564 -8.46377
0.45 -6.95147 -6.9557
0.445 -5.91726 -5.91975
0.44 -5.15427 -5.15571
0.435 -4.56393 -4.56469
0.43 -4.09121 -4.09151
0.425 -3.7027 -3.70269
0.42 -3.37681 -3.37657
0.415 -3.09889 -3.09849
0.41 -2.85863 -2.85813
0.405 -2.64855 -2.64797
0.4 -2.46306 -2.46242
0.395 -2.29789 -2.29721
0.39 -2.14975 -2.14904
0.385 -2.01602 -2.0153
0.38 -1.8946 -1.89387
0.375 -1.78381 -1.78308
0.37 -1.68225 -1.68152
0.365 -1.58876 -1.58804
0.36 -1.50239 -1.50168
0.355 -1.42232 -1.42163
0.35 -1.34787 -1.34718
0.345 -1.27843 -1.27776
0.34 -1.2135 -1.21285
0.335 -1.15266 -1.15202
0.33 -1.0955 -1.09488
0.325 -1.0417 -1.04109
0.32 -0.990959 -0.990375
0.315 -0.943027 -0.94246
0.31 -0.897671 -0.897122
0.305 -0.854687 -0.854156
0.3 -0.813894 -0.813381
0.295 -0.77513 -0.774635
0.29 -0.73825 -0.737771
0.285 -0.703121 -0.70266
0.28 -0.669627 -0.669182
0.275 -0.63766 -0.637232
0.27 -0.607124 -0.606712
0.265 -0.577931 -0.577535
0.26 -0.550001 -0.549621
0.255 -0.523262 -0.522897
0.25 -0.497647 -0.497297
0.245 -0.473096 -0.472761
0.24 -0.449552 -0.449231
0.235 -0.426966 -0.426658
0.23 -0.405289 -0.404995
0.225 -0.384479 -0.384198
0.22 -0.364496 -0.364228
0.215 -0.345303 -0.345048
0.21 -0.326867 -0.326624
0.205 -0.309156 -0.308925
0.2 -0.292142 -0.291922
0.195 -0.275797 -0.275589
0.19 -0.260096 -0.259899
0.185 -0.245017 -0.244831
0.18 -0.230538 -0.230362
0.175 -0.216639 -0.216473
0.17 -0.203302 -0.203145
0.165 -0.190508 -0.190361
0.16 -0.178242 -0.178104
0.155 -0.166489 -0.166359
0.15 -0.155234 -0.155113
0.145 -0.144465 -0.144352
0.14 -0.134168 -0.134062
0.135 -0.124331 -0.124233
0.13 -0.114944 -0.114853
0.125 -0.105995 -0.105911
0.12 -0.0974761 -0.0973985
0.115 -0.0893809 -0.0893096
0.11 -0.0817093 -0.0816439
0.105 -0.0744704 -0.0744108
0.1 -0.0676885 -0.0676342
0.095 -0.0614069 -0.0613575
0.09 -0.0556883 -0.0556434
0.085 -0.0506038 -0.050563
0.08 -0.0462028 -0.0461654
0.075 -0.0424623 -0.0424279
0.07 -0.0392244 -0.0391925
0.065 -0.0361516 -0.0361221
0.06 -0.0327465 -0.0327197
0.055 -0.0284725 -0.0284491
0.05 -0.0229689 -0.0229499
0.045 -0.0162703 -0.0162568
0.04 -0.00889895 -0.00889159
0.035 -0.00180099 -0.0017995
0.03 0.00371347 0.0037104
0.025 0.0060767 0.00607168
0.02 0.00447962 0.00447592
0.015 0.00120115 0.00120015
0.01 2.93995e-05 2.93752e-05
0.005 1.64517e-10 1.64381e-10
-1.63468e-13 5.89714e-41 5.89226e-41


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda4.0Nc1QuantumOneLoop/DeltaGammaFX_0_OneLoopFRG.txt <==
9.995 -0.100961 -0.100714
9.99 -0.727959 -0.726177
9.985 -1.21813 -1.21515
9.98 -1.5133 -1.50959
9.975 -1.61936 -1.61539
9.97 -1.58144 -1.57757
9.965 -1.45385 -1.45029
9.96 -1.2818 -1.27867
9.955 -1.09586 -1.09318
9.95 -0.91358 -0.911345
9.945 -0.743274 -0.741455
9.94 -0.587556 -0.586119
9.935 -0.445848 -0.444757
9.93 -0.315941 -0.315168
9.925 -0.194884 -0.194407
9.92 -0.0794314 -0.079237
9.915 0.0337604 0.0336778
9.91 0.148061 0.147698
9.905 0.266845 0.266192
9.9 0.393456 0.392493
9.895 0.531077 0.529777
9.89 0.682408 0.680738
9.885 0.849004 0.846927
9.88 1.03003 1.02751
9.875 1.22019 1.2172
9.87 1.40652 1.40308
9.865 1.56452 1.56069
9.86 1.65492 1.65087
9.855 1.62515 1.62117
9.85 1.42145 1.41797
9.845 1.01494 1.01245
9.84 0.432626 0.431567
9.835 -0.231838 -0.231271
9.83 -0.84883 -0.846753
9.825 -1.31023 -1.30702
9.82 -1.57039 -1.56655
9.815 -1.64553 -1.6415
9.81 -1.58532 -1.58144
9.805 -1.44402 -1.44049
9.8 -1.26476 -1.26166
9.795 -1.07572 -1.07309
9.79 -0.892597 -0.890413
9.785 -0.722469 -0.720701
9.78 -0.567197 -0.565809
9.775 -0.425778 -0.424737
9.77 -0.295775 -0.295051
9.765 -0.174106 -0.17368
9.76 -0.0574461 -0.0573056
9.755 0.0576083 0.0574674
9.75 0.174484 0.174057
9.745 0.296607 0.295881
9.74 0.427355 0.42631
9.735 0.569894 0.568499
9.73 0.726791 0.725013
9.725 0.899244 0.897044
9.72 1.08566 1.08301
9.715 1.27933 1.2762
9.71 1.465 1.46141
9.705 1.61483 1.61088
9.7 1.68577 1.68165
9.695 1.62278 1.61881
9.69 1.37399 1.37063
9.685 0.919601 0.917351
9.68 0.301463 0.300725
9.675 -0.373838 -0.372923
9.67 -0.974433 -0.972048
9.665 -1.40172 -1.39829
9.66 -1.62384 -1.61986
9.655 -1.667 -1.66292
9.65 -1.58459 -1.58071
9.645 -1.43013 -1.42663
9.64 -1.24425 -1.24121
9.635 -1.05263 -1.05005
9.63 -0.869052 -0.866926
9.625 -0.699366 -0.697655
9.62 -0.544702 -0.543369
9.615 -0.403648 -0.40266
9.61 -0.273545 -0.272876
9.605 -0.151192 -0.150822
9.6 -0.0331855 -0.0331043
9.595 0.0839414 0.083736
9.59 0.203672 0.203173
9.585 0.329484 0.328677
9.58 0.46478 0.463642
9.575 0.612683 0.611184
9.57 0.775578 0.77368
9.565 0.9542 0.951865
9.56 1.14601 1.14321
9.555 1.3426 1.33932
9.55 1.52599 1.52226
9.545 1.6646 1.66053
9.54 1.71143 1.70724
9.535 1.60947 1.60553
9.53 1.31047 1.30726
9.525 0.806112 0.804139
9.52 0.154669 0.154291
9.515 -0.525248 -0.523963
9.51 -1.10246 -1.09977
9.505 -1.49055 -1.4869
9.5 -1.6722 -1.66811
9.495 -1.68297 -1.67885
9.49 -1.57893 -1.57507
9.485 -1.41214 -1.40868
9.48 -1.22038 -1.2174
9.475 -1.02674 -1.02423
9.47 -0.843094 -0.841031
9.465 -0.674094 -0.672444
9.46 -0.520166 -0.518893
9.455 -0.379515 -0.378586
9.45 -0.249275 -0.248665
9.445 -0.126128 -0.125819
9.44 -0.00659334 -0.00657721
9.435 0.112856 0.11258
9.43 0.235762 0.235185
9.425 0.365652 0.364757
9.42 0.505941 0.504703
9.415 0.659679 0.658065
9.41 0.828998 0.826969
9.405 1.01404 1.01156
9.4 1.2111 1.20814
9.395 1.40972 1.40627
9.39 1.58873 1.58484
9.385 1.7124 1.70821
9.38 1.72973 1.7255
9.375 1.58268 1.57881
9.37 1.22872 1.22571
9.365 0.673626 0.671977
9.36 -0.00684152 -0.00682478
9.355 -0.683855 -0.682182
9.35 -1.23041 -1.22739
9.345 -1.57469 -1.57083
9.34 -1.71423 -1.71004
9.335 -1.69285 -1.68871
9.33 -1.56816 -1.56432
9.325 -1.39008 -1.38668
9.32 -1.19329 -1.19037
9.315 -0.998217 -0.995775
9.31 -0.814883 -0.812889
9.305 -0.64678 -0.645198
9.3 -0.493682 -0.492474
9.295 -0.353433 -0.352568
9.29 -0.222975 -0.22243
9.285 -0.0988821 -0.0986401
9.28 0.0224009 0.022346
9.275 0.144465 0.144112
9.27 0.270911 0.270248
9.265 0.405308 0.404316
9.26 0.551069 0.54972
9.255 0.711128 0.709388
9.25 0.887274 0.885103
9.245 1.0789 1.07626
9.24 1.28085 1.27772
9.235 1.48023 1.4766
9.23 1.65218 1.64814
9.225 1.75645 1.75215
9.22 1.7382 1.73395
9.215 1.53973 1.53596
9.21 1.12679 1.12404
9.205 0.52186 0.520583
9.2 -0.181486 -0.181042
9.195 -0.846987 -0.844915
9.19 -1.35562 -1.3523
9.185 -1.65224 -1.6482
9.18 -1.74887 -1.74459
9.175 -1.69621 -1.69206
9.17 -1.55224 -1.54844
9.165 -1.36409 -1.36076
9.16 -1.16318 -1.16033
9.155 -0.96726 -0.964893
9.15 -0.784583 -0.782663
9.145 -0.617555 -0.616044
9.14 -0.465337 -0.464198
9.135 -0.325445 -0.324649
9.13 -0.194647 -0.194171
9.125 -0.069413 -0.0692432
9.12 0.0538838 0.053752
9.115 0.178899 0.178462
9.11 0.309292 0.308535
9.105 0.448667 0.447569
9.1 0.600408 0.598939
9.095 0.76728 0.765403
9.09 0.950619 0.948293
9.085 1.14886 1.14605
9.08 1.3551 1.35178
9.075 1.55349 1.54969
9.07 1.71503 1.71084
9.065 1.7946 1.79021
9.06 1.73408 1.72984
9.055 1.4779 1.47428
9.05 1.00312 1.00067
9.045 0.351246 0.350386
9.04 -0.366984 -0.366086
9.035 -1.0116 -1.00913
9.03 -1.47547 -1.47186
9.025 -1.72152 -1.71731
9.02 -1.77533 -1.77098
9.015 -1.69285 -1.6887
9.01 -1.53124 -1.5275
9.005 -1.33438 -1.33112
9 -1.13026 -1.1275
8.995 -0.934073 -0.931788
8.99 -0.752364 -0.750523
8.985 -0.58654 -0.585104
8.98 -0.435206 -0.434141
8.975 -0.295582 -0.294859
8.97 -0.164276 -0.163874
8.965 -0.0376615 -0.0375694
8.96 0.0879597 0.0877445
8.955 0.216309 0.21578
8.95 0.3511 0.350241
8.945 0.495962 0.494749
8.94 0.654218 0.652617
8.935 0.828388 0.826361
8.93 1.01922 1.01672
8.925 1.22394 1.22095
8.92 1.4335 1.43
8.915 1.62864 1.62465
8.91 1.77561 1.77127
8.905 1.82436 1.8199
8.9 1.71435 1.71016
8.895 1.39459 1.39118
8.89 0.856722 0.854625
8.885 0.16304 0.162641
8.88 -0.560387 -0.559016
8.875 -1.17443 -1.17155
8.87 -1.58747 -1.58359
8.865 -1.78115 -1.77679
8.86 -1.79309 -1.7887
8.855 -1.68274 -1.67862
8.85 -1.50539 -1.5017
8.845 -1.30122 -1.29803
8.84 -1.09481 -1.09213
8.835 -0.898874 -0.896674
8.83 -0.71839 -0.716632
8.825 -0.553849 -0.552493
8.82 -0.403354 -0.402367
8.815 -0.26386 -0.263215
8.81 -0.131832 -0.131509
8.805 -0.00355164 -0.00354295
8.8 0.124751 0.124446
8.795 0.256862 0.256234
8.79 0.396548 0.395578
8.785 0.547442 0.546103
8.78 0.712762 0.711018
8.775 0.894691 0.892502
8.77 1.09321 1.09053
8.765 1.30405 1.30086
8.76 1.51556 1.51185
8.755 1.70447 1.7003
8.75 1.83188 1.82739
8.745 1.84285 1.83834
8.74 1.67587 1.67177
8.735 1.28753 1.28438
8.73 0.687377 0.685695
8.725 -0.0405984 -0.0404991
8.72 -0.758177 -0.756322
8.715 -1.33211 -1.32885
8.71 -1.68939 -1.68525
8.705 -1.83008 -1.8256
8.7 -1.80192 -1.79751
8.695 -1.66607 -1.66199
8.69 -1.47499 -1.47138
8.685 -1.26492 -1.26183
8.68 -1.05709 -1.05451
8.675 -0.86188 -0.859771
8.67 -0.68282 -0.68115
8.665 -0.519584 -0.518313
8.66 -0.369831 -0.368926
8.655 -0.230281 -0.229718
8.65 -0.0972685 -0.0970305
8.645 0.0330104 0.0329296
8.64 0.164399 0.163996
8.635 0.300748 0.300012
8.63 0.445866 0.444775
8.625 0.603369 0.601893
8.62 0.776307 0.774408
8.615 0.966408 0.964043
8.61 1.17266 1.16979
8.605 1.38896 1.38556
8.6 1.60052 1.5966
8.595 1.77948 1.77512
8.59 1.88137 1.87676
8.585 1.84687 1.84236
8.58 1.61552 1.61157
8.575 1.155 1.15217
8.57 0.495831 0.494618
8.565 -0.256616 -0.255988
8.56 -0.956427 -0.954087
8.555 -1.48143 -1.4778
8.55 -1.77938 -1.77502
8.545 -1.86769 -1.86312
8.54 -1.80189 -1.79749
8.535 -1.64319 -1.63917
8.53 -1.44045 -1.43693
8.525 -1.22586 -1.22286
8.52 -1.0174 -1.01491
8.515 -0.823304 -0.821289
8.51 -0.645801 -0.644221
8.505 -0.483833 -0.482649
8.5 -0.334671 -0.333852
8.495 -0.19483 -0.194353
8.49 -0.0605223 -0.0603742
8.485 0.0721364 0.0719599
8.48 0.207063 0.206556
8.475 0.348171 0.347319
8.47 0.499301 0.498079
8.465 0.664011 0.662386
8.46 0.84511 0.843042
8.455 1.04372 1.04116
8.45 1.25757 1.25449
8.445 1.47827 1.47465
8.44 1.68735 1.68322
8.435 1.85175 1.84722
8.43 1.92124 1.91654
8.425 1.83303 1.82854
8.42 1.5304 1.52666
8.415 0.996034 0.993597
8.41 0.2839 0.283205
8.405 -0.481153 -0.479975
8.4 -1.15102 -1.1482
8.395 -1.61945 -1.61549
8.39 -1.85608 -1.85154
8.385 -1.89372 -1.88909
8.38 -1.79332 -1.78894
8.375 -1.61458 -1.61063
8.37 -1.40224 -1.39881
8.365 -1.1844 -1.1815
8.36 -0.976023 -0.973635
8.355 -0.78335 -0.781433
8.35 -0.607465 -0.605978
8.345 -0.446668 -0.445575
8.34 -0.297892 -0.297163
8.335 -0.157472 -0.157086
8.33 -0.0215117 -0.021459
8.325 0.113956 0.113677
8.32 0.25292 0.252301
8.315 0.399353 0.398376
8.31 0.557107 0.555744
8.305 0.729637 0.727852
8.3 0.919408 0.917158
8.295 1.12674 1.12398
8.29 1.34778 1.34448
8.285 1.57138 1.56753
8.28 1.77471 1.77037
8.275 1.91898 1.91429
8.27 1.94826 1.94349
8.265 1.79783 1.79343
8.26 1.4181 1.41463
8.255 0.810729 0.808745
8.25 0.0545143 0.0543809
8.245 -0.709718 -0.707981
8.24 -1.33788 -1.3346
8.235 -1.74374 -1.73947
8.23 -1.91864 -1.91394
8.225 -1.90832 -1.90365
8.22 -1.77675 -1.77241
8.215 -1.58084 -1.57697
8.21 -1.36086 -1.35753
8.205 -1.14094 -1.13815
8.2 -0.933234 -0.93095
8.195 -0.742206 -0.74039
8.19 -0.567926 -0.566536
8.185 -0.408141 -0.407143
8.18 -0.259494 -0.258859
8.175 -0.118158 -0.117869
8.17 0.0198619 0.0198133
8.165 0.158615 0.158227
8.16 0.302163 0.301424
8.155 0.454528 0.453416
8.15 0.619546 0.61803
8.145 0.800507 0.798549
8.14 0.999398 0.996953
8.135 1.2155 1.21253
8.13 1.443 1.43947
8.125 1.6674 1.66332
8.12 1.86088 1.85632
8.115 1.97844 1.9736
8.11 1.95893 1.95413
8.105 1.73791 1.73366
8.1 1.27694 1.27382
8.095 0.600361 0.598892
8.09 -0.18834 -0.187879
8.085 -0.937453 -0.935159
8.08 -1.51326 -1.50955
8.075 -1.85243 -1.8479
8.07 -1.96675 -1.96194
8.065 -1.91199 -1.90731
8.06 -1.7529 -1.74861
8.055 -1.54263 -1.53886
8.05 -1.31684 -1.31361
8.045 -1.09587 -1.09319
8.04 -0.889299 -0.887123
8.035 -0.700043 -0.69833
8.03 -0.527282 -0.525992
8.025 -0.36829 -0.367389
8.02 -0.219459 -0.218922
8.015 -0.0768225 -0.0766345
8.01 0.0637123 0.0635564
8.005 0.206275 0.20577
8 0.354997 0.354128
7.995 0.513937 0.512679
7.99 0.686878 0.685198
7.985 0.876859 0.874713
7.98 1.08522 1.08257
7.975 1.30993 1.30673
7.97 1.54274 1.53896
7.965 1.76515 1.76083
7.96 1.94372 1.93897
7.955 2.02699 2.02203
7.95 1.94958 1.94481
7.945 1.65032 1.64628
7.94 1.1063 1.10359
7.935 0.367509 0.36661
7.93 -0.439807 -0.438731
7.925 -1.15944 -1.1566
7.92 -1.67394 -1.66985
7.915 -1.94436 -1.9396
7.91 -2.00061 -1.99571
7.905 -1.90549 -1.90083
7.9 -1.72263 -1.71841
7.895 -1.50068 -1.49701
7.89 -1.27071 -1.2676
7.885 -1.04954 -1.04697
7.88 -0.844462 -0.842395
7.875 -0.65701 -0.655402
7.87 -0.48561 -0.484422
7.865 -0.327133 -0.326333
7.86 -0.177756 -0.177321
7.855 -0.033384 -0.0333023
7.85 0.110166 0.109897
7.845 0.257107 0.256477
7.84 0.411633 0.410625
7.835 0.57782 0.576406
7.83 0.759348 0.75749
7.825 0.958892 0.956545
7.82 1.17695 1.17407
7.815 1.40981 1.40636
7.81 1.64625 1.64222
7.805 1.86313 1.85857
7.8 2.02072 2.01578
7.795 2.06122 2.05617
7.79 1.91663 1.91194
7.785 1.53278 1.52903
7.78 0.906807 0.904588
7.775 0.116023 0.115739
7.77 -0.694441 -0.692742
7.765 -1.37103 -1.36768
7.76 -1.81746 -1.81301
7.755 -2.01904 -2.0141
7.75 -2.02088 -2.01593
7.745 -1.88985 -1.88522
7.74 -1.68686 -1.68273
7.735 -1.4557 -1.45214
7.73 -1.22298 -1.21998
7.725 -1.00231 -0.999859
7.72 -0.798943 -0.796988
7.715 -0.613236 -0.611735
7.71 -0.44297 -0.441886
7.705 -0.284673 -0.283976
7.7 -0.134337 -0.134008
7.695 0.0122496 0.0122196
7.69 0.159361 0.158971
7.685 0.311288 0.310526
7.68 0.472284 0.471128
7.675 0.646411 0.64483
7.67 0.837176 0.835127
7.665 1.04675 1.04419
7.66 1.27454 1.27142
7.655 1.51472 1.51102
7.65 1.75253 1.74824
7.645 1.95943 1.95464
7.64 2.08898 2.08387
7.635 2.07748 2.0724
7.63 1.85676 1.85222
7.625 1.384 1.38062
7.62 0.680511 0.678846
7.615 -0.149137 -0.148772
7.61 -0.946579 -0.944263
7.605 -1.56817 -1.56433
7.6 -1.94215 -1.93739
7.595 -2.07667 -2.07159
7.59 -2.02859 -2.02363
7.585 -1.86622 -1.86165
7.58 -1.64657 -1.64254
7.575 -1.40841 -1.40496
7.57 -1.17414 -1.17127
7.565 -0.954493 -0.952157
7.56 -0.752938 -0.751096
7.555 -0.568831 -0.567439
7.55 -0.399405 -0.398427
7.545 -0.2409 -0.240311
7.54 -0.0891455 -0.0889273
7.535 0.0601782 0.060031
7.53 0.211436 0.210919
7.525 0.368998 0.368095
7.52 0.537157 0.535842
7.515 0.719923 0.718162
7.51 0.92054 0.918287
7.505 1.1405 1.13771
7.5 1.37782 1.37444
7.495 1.62407 1.6201
7.49 1.86027 1.85572
7.485 2.05182 2.0468
7.48 2.14528 2.14004
7.475 2.07217 2.0671
7.47 1.76731 1.76299
7.465 1.20399 1.20105
7.46 0.430899 0.429844
7.455 -0.422192 -0.421159
7.45 -1.19074 -1.18782
7.445 -1.74761 -1.74333
7.44 -2.04724 -2.04224
7.435 -2.11803 -2.11284
7.43 -2.02507 -2.02011
7.425 -1.83586 -1.83137
7.42 -1.60275 -1.59883
7.415 -1.3595 -1.35617
7.41 -1.12465 -1.12189
7.405 -0.906375 -0.904158
7.4 -0.706621 -0.704892
7.395 -0.523886 -0.522604
7.39 -0.354946 -0.354077
7.385 -0.195796 -0.195317
7.38 -0.0421201 -0.042017
7.375 0.110504 0.110234
7.37 0.266533 0.265881
7.365 0.430406 0.429353
7.36 0.606439 0.604955
7.355 0.798536 0.796582
7.35 1.00956 1.00709
7.345 1.24012 1.23709
7.34 1.48645 1.48281
7.335 1.737 1.73275
7.33 1.96784 1.96303
7.325 2.1377 2.13247
7.32 2.18625 2.1809
7.315 2.04194 2.03695
7.31 1.64654 1.64251
7.305 0.994192 0.991759
7.3 0.162763 0.162365
7.295 -0.696951 -0.695246
7.29 -1.42199 -1.41852
7.285 -1.9071 -1.90244
7.28 -2.13283 -2.12761
7.275 -2.14439 -2.13914
7.27 -2.01183 -2.00691
7.265 -1.80008 -1.79567
7.26 -1.55635 -1.55254
7.255 -1.30961 -1.30641
7.25 -1.07492 -1.07229
7.245 -0.858219 -0.856119
7.24 -0.660146 -0.65853
7.235 -0.47848 -0.477309
7.23 -0.309615 -0.308857
7.225 -0.149337 -0.148971
7.22 0.00680195 0.0067853
7.215 0.163326 0.162926
7.21 0.324779 0.323984
7.205 0.495665 0.494452
7.2 0.68029 0.678626
7.195 0.88238 0.880221
7.19 1.10428 1.10157
7.185 1.34544 1.34215
7.18 1.59991 1.59599
7.175 1.8524 1.84786
7.17 2.0733 2.06823
7.165 2.21423 2.20881
7.16 2.20849 2.20309
7.155 1.98398 1.97913
7.15 1.49392 1.49027
7.145 0.757591 0.755737
7.14 -0.118077 -0.117788
7.135 -0.967263 -0.964897
7.13 -1.63632 -1.63232
7.125 -2.04547 -2.04047
7.12 -2.19974 -2.19435
7.115 -2.15739 -2.15211
7.11 -1.99052 -1.98564
7.105 -1.76016 -1.75585
7.1 -1.50827 -1.50458
7.095 -1.25935 -1.25627
7.09 -1.02534 -1.02283
7.085 -0.81026 -0.808277
7.08 -0.613648 -0.612146
7.075 -0.432681 -0.431623
7.07 -0.263432 -0.262787
7.065 -0.101503 -0.101254
7.06 0.0576754 0.0575343
7.055 0.218728 0.218192
7.05 0.386284 0.385339
7.045 0.564897 0.563514
7.04 0.758823 0.756966
7.035 0.971518 0.96914
7.03 1.20463 1.20168
7.025 1.45616 1.4526
7.02 1.71747 1.71327
7.015 1.96888 1.96406
7.01 2.17445 2.16913
7.005 2.27842 2.27284
7 2.20887 2.20347
6.995 1.89638 1.89174
6.99 1.31041 1.3072
6.985 0.498615 0.497395
6.98 -0.405187 -0.404196
6.975 -1.22747 -1.22447
6.97 -1.8308 -1.82632
6.965 -2.16256 -2.15727
6.96 -2.24941 -2.2439
6.955 -2.15892 -2.15364
6.95 -1.96279 -1.95799
6.945 -1.71735 -1.71315
6.94 -1.45936 -1.45579
6.935 -1.20926 -1.2063
6.93 -0.976245 -0.973856
6.925 -0.762711 -0.760844
6.92 -0.567255 -0.565867
6.915 -0.386559 -0.385613
6.91 -0.216421 -0.215892
6.905 -0.0522839 -0.0521559
6.9 0.110538 0.110268
6.895 0.276771 0.276093
6.89 0.451124 0.45002
6.885 0.638178 0.636616
6.88 0.842087 0.840026
6.875 1.06592 1.06332
6.87 1.31043 1.30723
6.865 1.57181 1.56796
6.86 1.8382 1.8337
6.855 2.08484 2.07974
6.85 2.26888 2.26333
6.845 2.32734 2.32165
6.84 2.1848 2.17945
6.835 1.77838 1.77403
6.83 1.0985 1.09581
6.825 0.222877 0.222332
6.82 -0.692007 -0.690314
6.815 -1.47281 -1.4692
6.81 -2.00371 -1.99881
6.805 -2.25913 -2.2536
6.8 -2.28378 -2.27819
6.795 -2.15102 -2.14576
6.79 -1.93031 -1.92558
6.785 -1.67283 -1.66874
6.78 -1.41042 -1.40697
6.775 -1.15985 -1.15701
6.77 -0.927969 -0.925698
6.765 -0.715776 -0.714025
6.76 -0.521095 -0.519819
6.755 -0.340187 -0.339355
6.75 -0.168621 -0.168208
6.745 -0.00169084 -0.0016867
6.74 0.165402 0.164997
6.735 0.33748 0.336654
6.73 0.519327 0.518057
6.725 0.715524 0.713773
6.72 0.930052 0.927776
6.715 1.16547 1.16262
6.71 1.42136 1.41789
6.705 1.69173 1.68759
6.7 1.96093 1.95613
6.695 2.19846 2.19308
6.69 2.35416 2.3484
6.685 2.35834 2.35257
6.68 2.1345 2.12928
6.675 1.63065 1.62666
6.67 0.862188 0.860079
6.665 -0.0632148 -0.0630601
6.66 -0.972345 -0.969966
6.655 -1.69966 -1.69551
6.65 -2.15456 -2.14929
6.645 -2.33673 -2.33101
6.64 -2.30509 -2.29945
6.635 -2.13578 -2.13055
6.63 -1.89466 -1.89003
6.625 -1.62771 -1.62373
6.62 -1.36217 -1.35884
6.615 -1.11159 -1.10887
6.61 -0.880813 -0.878658
6.605 -0.669656 -0.668018
6.6 -0.475301 -0.474138
6.595 -0.293658 -0.29294
6.59 -0.120094 -0.1198
6.585 0.0502333 0.0501104
6.58 0.222234 0.22169
6.575 0.400829 0.399848
6.57 0.59086 0.589414
6.565 0.796869 0.794919
6.56 1.02258 1.02008
6.555 1.26989 1.26678
6.55 1.53694 1.53318
6.545 1.8151 1.81065
6.54 2.08434 2.07924
6.535 2.30784 2.30219
6.53 2.42794 2.422
6.525 2.36932 2.36352
6.52 2.05736 2.05233
6.515 1.45539 1.45183
6.51 0.606784 0.605299
6.505 -0.352946 -0.352083
6.5 -1.24082 -1.23779
6.495 -1.90575 -1.90108
6.49 -2.28392 -2.27834
6.485 -2.39752 -2.39165
6.48 -2.31579 -2.31012
6.475 -2.11524 -2.11007
6.47 -1.85738 -1.85283
6.465 -1.58302 -1.57915
6.46 -1.31529 -1.31207
6.455 -1.06493 -1.06233
6.45 -0.835078 -0.833035
6.445 -0.624562 -0.623033
6.44 -0.430029 -0.428976
6.435 -0.247093 -0.246488
6.43 -0.0709408 -0.0707672
6.425 0.103399 0.103146
6.42 0.280949 0.280262
6.415 0.466722 0.46558
6.41 0.665601 0.663972
6.405 0.882045 0.879886
6.4 1.11943 1.11669
6.395 1.37878 1.3754
6.39 1.65652 1.65247
6.385 1.94091 1.93616
6.38 2.20698 2.20158
6.375 2.4111 2.4052
6.37 2.48825 2.48216
6.365 2.35902 2.35325
6.36 1.95412 1.94934
6.355 1.25633 1.25326
6.35 0.338526 0.337698
6.345 -0.639799 -0.638234
6.34 -1.49319 -1.48954
6.335 -2.0901 -2.08498
6.33 -2.39334 -2.38748
6.325 -2.44404 -2.43806
6.32 -2.3184 -2.31273
6.315 -2.09144 -2.08632
6.31 -1.81988 -1.81543
6.305 -1.53973 -1.53596
6.3 -1.27043 -1.26732
6.295 -1.02032 -1.01782
6.29 -0.791074 -0.789138
6.285 -0.580727 -0.579306
6.28 -0.385468 -0.384524
6.275 -0.200656 -0.200165
6.27 -0.0213144 -0.0212623
6.265 0.157655 0.15727
6.26 0.341386 0.340551
6.255 0.534976 0.533667
6.25 0.743328 0.741509
6.245 0.970759 0.968384
6.24 1.22018 1.2172
6.235 1.49157 1.48792
6.23 1.77929 1.77493
6.225 2.06803 2.06297
6.22 2.32738 2.32169
6.215 2.50656 2.50042
6.21 2.53369 2.52749
6.205 2.32729 2.32159
6.2 1.82702 1.82255
6.195 1.03856 1.03602
6.19 0.0641565 0.0639995
6.185 -0.917911 -0.915664
6.18 -1.72655 -1.72232
6.175 -2.25298 -2.24747
6.17 -2.48506 -2.47898
6.165 -2.47915 -2.47308
6.16 -2.31545 -2.30979
6.155 -2.06628 -2.06123
6.15 -1.78353 -1.77917
6.145 -1.49876 -1.49509
6.14 -1.22821 -1.22521
6.135 -0.978183 -0.97579
6.13 -0.749138 -0.747305
6.125 -0.538425 -0.537107
6.12 -0.341857 -0.34102
6.115 -0.154571 -0.154193
6.11 0.0285631 0.0284932
6.105 0.212768 0.212248
6.1 0.403288 0.402301
6.095 0.605296 0.603814
6.09 0.823686 0.82167
6.085 1.06257 1.05997
6.08 1.32429 1.32105
6.075 1.60753 1.6036
6.07 1.90429 1.89963
6.065 2.19528 2.1899
6.06 2.44416 2.43818
6.055 2.59294 2.58659
6.05 2.56372 2.55745
6.045 2.27532 2.26976
6.04 1.67986 1.67575
6.035 0.808267 0.80629
6.03 -0.209553 -0.20904
6.025 -1.18241 -1.17952
6.02 -1.93933 -1.93459
6.015 -2.39574 -2.38988
6.01 -2.56189 -2.55562
6.005 -2.5058 -2.49967
6 -2.30943 -2.30378
5.995 -2.04163 -2.03663
5.99 -1.74961 -1.74533
5.985 -1.46101 -1.45743
5.98 -1.18929 -1.18638
5.975 -0.939016 -0.936718
5.97 -0.709657 -0.70792
5.965 -0.497988 -0.49677
5.96 -0.299503 -0.298771
5.955 -0.109139 -0.108872
5.95 0.0783803 0.0781885
5.945 0.268403 0.267747
5.94 0.46628 0.465139
5.935 0.677252 0.675594
5.93 0.906169 0.903952
5.925 1.15688 1.15405
5.92 1.431 1.4275
5.915 1.72576 1.72154
5.91 2.03047 2.0255
5.905 2.32144 2.31576
5.9 2.55617 2.54992
5.895 2.66958 2.66305
5.89 2.57893 2.57262
5.885 2.2058 2.2004
5.88 1.51783 1.51412
5.875 0.572339 0.570938
5.87 -0.47622 -0.475055
5.865 -1.42964 -1.42615
5.86 -2.13127 -2.12606
5.855 -2.52056 -2.51439
5.85 -2.62695 -2.62052
5.845 -2.527 -2.52082
5.84 -2.30274 -2.29711
5.835 -2.01924 -2.0143
5.83 -1.7194 -1.71519
5.825 -1.42738 -1.42389
5.82 -1.15432 -1.1515
5.815 -0.903349 -0.901139
5.81 -0.673083 -0.671436
5.805 -0.459829 -0.458704
5.8 -0.258804 -0.258171
5.795 -0.0647624 -0.0646039
5.79 0.127714 0.127402
5.785 0.324099 0.323306
5.78 0.529848 0.528551
5.775 0.750253 0.748417
5.77 0.990091 0.987669
5.765 1.25287 1.24981
5.76 1.53938 1.53562
5.755 1.8452 1.84068
5.75 2.15666 2.15138
5.745 2.44544 2.43945
5.74 2.66269 2.65617
5.735 2.73667 2.72997
5.73 2.58115 2.57483
5.725 2.12293 2.11774
5.72 1.34741 1.34411
5.715 0.338015 0.337187
5.71 -0.730158 -0.728371
5.705 -1.65717 -1.65311
5.7 -2.3032 -2.29757
5.695 -2.63022 -2.62379
5.69 -2.68359 -2.67702
5.685 -2.54577 -2.53954
5.68 -2.29776 -2.29213
5.675 -2.00087 -1.99598
5.67 -1.69417 -1.69002
5.665 -1.39884 -1.39541
5.66 -1.12407 -1.12132
5.655 -0.871805 -0.869671
5.65 -0.639967 -0.638401
5.645 -0.424465 -0.423426
5.64 -0.220269 -0.21973
5.635 -0.0219648 -0.0219111
5.63 0.176006 0.175575
5.625 0.379243 0.378315
5.62 0.593304 0.591852
5.615 0.82352 0.821505
5.61 1.07456 1.07193
5.605 1.34954 1.34623
5.6 1.64831 1.64428
5.595 1.96463 1.95982
5.59 2.28169 2.27611
5.585 2.56636 2.56008
5.58 2.76353 2.75677
5.575 2.79538 2.78854
5.57 2.57365 2.56735
5.565 2.03241 2.02743
5.56 1.17601 1.17314
5.555 0.112556 0.11228
5.55 -0.966525 -0.964159
5.545 -1.86368 -1.85912
5.54 -2.4568 -2.45078
5.535 -2.72795 -2.72127
5.53 -2.73525 -2.72856
5.525 -2.56507 -2.5588
5.52 -2.29681 -2.29119
5.515 -1.98829 -1.98342
5.51 -1.67524 -1.67114
5.505 -1.37641 -1.37304
5.5 -1.09939 -1.0967
5.495 -0.845123 -0.843055
5.49 -0.610986 -0.609491
5.485 -0.392543 -0.391583
5.48 -0.184548 -0.184096
5.475 0.0185783 0.0185328
5.47 0.222533 0.221988
5.465 0.433042 0.431983
5.46 0.655763 0.654159
5.455 0.896054 0.893861
5.45 1.15845 1.15562
5.445 1.44562 1.44209
5.44 1.75643 1.75213
5.435 2.0827 2.0776
5.43 2.40442 2.39853
5.425 2.68361 2.67705
5.42 2.85918 2.85219
5.415 2.848 2.84104
5.41 2.56113 2.55486
5.405 1.94126 1.93651
5.4 1.01181 1.00934
5.395 -0.0969458 -0.0967086
5.39 -1.18129 -1.1784
5.385 -2.04876 -2.04375
5.38 -2.59429 -2.58794
5.375 -2.81714 -2.81025
5.37 -2.78539 -2.77858
5.365 -2.58788 -2.58155
5.36 -2.30225 -2.29661
5.355 -1.98331 -1.97846
5.35 -1.66407 -1.66
5.345 -1.36129 -1.35796
5.34 -1.08128 -1.07863
5.335 -0.824206 -0.822189
5.33 -0.586981 -0.585545
5.325 -0.364881 -0.363988
5.32 -0.152462 -0.152089
5.315 0.0560109 0.0558738
5.31 0.266378 0.265726
5.305 0.484494 0.483308
5.3 0.716112 0.71436
5.295 0.96661 0.964245
5.29 1.24038 1.23735
5.285 1.53962 1.53585
5.28 1.86217 1.85761
5.275 2.19794 2.19256
5.27 2.52371 2.51754
5.265 2.79691 2.79007
5.26 2.95088 2.94366
5.255 2.898 2.89091
5.25 2.54966 2.54342
5.245 1.85773 1.85318
5.24 0.863528 0.861415
5.235 -0.283582 -0.282889
5.23 -1.37102 -1.36767
5.225 -2.21254 -2.20713
5.22 -2.71819 -2.71154
5.215 -2.90128 -2.89418
5.21 -2.83746 -2.83051
5.205 -2.61718 -2.61077
5.2 -2.31653 -2.31086
5.195 -1.98794 -1.98307
5.19 -1.6623 -1.65823
5.185 -1.35486 -1.35155
5.18 -1.07096 -1.06834
5.175 -0.81016 -0.808178
5.17 -0.568997 -0.567604
5.165 -0.3425 -0.341661
5.16 -0.125043 -0.124737
5.155 0.0892618 0.0890434
5.15 0.306399 0.305649
5.145 0.532352 0.53105
5.14 0.772975 0.771083
5.135 1.03366 1.03113
5.13 1.31867 1.31544
5.125 1.62974 1.62575
5.12 1.96372 1.95891
5.115 2.3087 2.30305
5.11 2.63851 2.63205
5.105 2.90631 2.8992
5.1 3.04053 3.03309
5.095 2.94985 2.94263
5.09 2.54652 2.54029
5.085 1.79103 1.78665
5.08 0.740386 0.738574
5.075 -0.440441 -0.439363
5.07 -1.53248 -1.52873
5.065 -2.35523 -2.34946
5.06 -2.83094 -2.82402
5.055 -2.98371 -2.97641
5.05 -2.89484 -2.88776
5.045 -2.65601 -2.64951
5.04 -2.34227 -2.33654
5.035 -2.00439 -1.99948
5.03 -1.67183 -1.66774
5.025 -1.3588 -1.35547
5.02 -1.06993 -1.06731
5.015 -0.804365 -0.802397
5.01 -0.558338 -0.556972
5.005 -0.326672 -0.325873
5 -0.103571 -0.103318
4.995 0.117006 0.11672
4.99 0.341189 0.340354
4.985 0.575097 0.57369
4.98 0.824684 0.822666
4.975 1.09538 1.0927
4.97 1.39132 1.38791
4.965 1.71385 1.70966
4.96 2.05896 2.05392
4.955 2.41316 2.40725
4.95 2.74768 2.74095
4.945 3.01206 3.00469
4.94 3.13057 3.12291
4.935 3.00885 3.00149
4.93 2.55992 2.55365
4.925 1.75126 1.74698
4.92 0.65222 0.650624
4.915 -0.560183 -0.558812
4.91 -1.66199 -1.65792
4.905 -2.47657 -2.47051
4.9 -2.93455 -2.92737
4.895 -3.06751 -3.06001
4.89 -2.96089 -2.95364
4.885 -2.70758 -2.70096
4.88 -2.38236 -2.37653
4.875 -2.03524 -2.03026
4.87 -1.69495 -1.6908
4.865 -1.37514 -1.37177
4.86 -1.08005 -1.07741
4.855 -0.808542 -0.806564
4.85 -0.556636 -0.555274
4.845 -0.318983 -0.318202
4.84 -0.0896284 -0.089409
4.835 0.137621 0.137285
4.83 0.369043 0.36814
4.825 0.610895 0.6094
4.82 0.869247 0.86712
4.815 1.14958 1.14677
4.81 1.45597 1.45241
4.805 1.78948 1.78511
4.8 2.14546 2.14021
4.795 2.50917 2.50304
4.79 2.8499 2.84292
4.785 3.11436 3.10674
4.78 3.2236 3.21572
4.775 3.08069 3.07315
4.77 2.59865 2.59229
4.765 1.74922 1.74494
4.76 0.609738 0.608246
4.755 -0.634396 -0.632844
4.75 -1.75468 -1.75038
4.745 -2.57511 -2.56881
4.74 -3.03009 -3.02268
4.735 -3.15523 -3.14751
4.73 -3.03881 -3.03137
4.725 -2.77527 -2.76848
4.72 -2.44008 -2.43411
4.715 -2.08355 -2.07845
4.71 -1.73446 -1.73021
4.705 -1.40644 -1.403
4.7 -1.10366 -1.10096
4.695 -0.824856 -0.822838
4.69 -0.565933 -0.564548
4.685 -0.321401 -0.320614
4.68 -0.0851599 -0.0849515
4.675 0.149133 0.148769
4.67 0.387907 0.386958
4.665 0.637567 0.636007
4.66 0.904312 0.9021
4.655 1.19372 1.1908
4.65 1.50988 1.50619
4.645 1.85374 1.84921
4.64 2.22031 2.21487
4.635 2.59416 2.58781
4.63 2.94339 2.93618
4.625 3.213 3.20514
4.62 3.32184 3.31372
4.615 3.1708 3.16304
4.61 2.67155 2.66501
4.605 1.79624 1.79184
4.6 0.624881 0.623352
4.595 -0.652731 -0.651134
4.59 -1.80333 -1.79891
4.585 -2.6472 -2.64072
4.58 -3.11699 -3.10936
4.575 -3.2485 -3.24055
4.57 -3.13154 -3.12388
4.565 -2.86265 -2.85564
4.56 -2.5192 -2.51303
4.555 -2.153 -2.14773
4.55 -1.79384 -1.78945
4.545 -1.45593 -1.45236
4.54 -1.14372 -1.14092
4.535 -0.856051 -0.853956
4.53 -0.588798 -0.587357
4.525 -0.336376 -0.335553
4.52 -0.0925566 -0.0923301
4.515 0.149152 0.148787
4.51 0.395331 0.394364
4.505 0.652542 0.650945
4.5 0.927137 0.924868
4.495 1.22484 1.22184
4.49 1.54986 1.54606
4.485 1.90325 1.89859
4.48 2.28006 2.27448
4.475 2.66485 2.65833
4.47 3.02554 3.01814
4.465 3.30672 3.29863
4.46 3.42633 3.41794
4.455 3.28344 3.2754
4.45 2.78663 2.77981
4.445 1.90379 1.89913
4.44 0.711152 0.709411
4.435 -0.601876 -0.600404
4.43 -1.79699 -1.7926
4.425 -2.68561 -2.67904
4.42 -3.19194 -3.18413
4.415 -3.34731 -3.33912
4.41 -3.24143 -3.2335
4.405 -2.97342 -2.96615
4.4 -2.62406 -2.61764
4.395 -2.24809 -2.24259
4.39 -1.87745 -1.87285
4.385 -1.52769 -1.52395
4.38 -1.20402 -1.20108
4.375 -0.90563 -0.903414
4.37 -0.628486 -0.626948
4.365 -0.366976 -0.366078
4.36 -0.114764 -0.114483
4.355 0.134781 0.134451
4.35 0.388398 0.387447
4.345 0.652811 0.651214
4.34 0.93455 0.932264
4.335 1.23954 1.23651
4.33 1.57225 1.5684
4.325 1.93407 1.92934
4.32 2.32057 2.31489
4.315 2.71706 2.71041
4.31 3.09247 3.08491
4.305 3.39254 3.38424
4.3 3.53585 3.5272
4.295 3.42035 3.41199
4.29 2.94979 2.94257
4.285 2.08262 2.07752
4.28 0.8836 0.881438
4.275 -0.464547 -0.46341
4.27 -1.71923 -1.71502
4.265 -2.67749 -2.67094
4.26 -3.24712 -3.23917
4.255 -3.44876 -3.44032
4.25 -3.36944 -3.3612
4.245 -3.11113 -3.10352
4.24 -2.75959 -2.75283
4.235 -2.37431 -2.3685
4.23 -1.99081 -1.98594
4.225 -1.62702 -1.62304
4.22 -1.28949 -1.28634
4.215 -0.97812 -0.975727
4.21 -0.689169 -0.687482
4.205 -0.417077 -0.416056
4.2 -0.155441 -0.155061
4.195 0.102498 0.102247
4.19 0.363633 0.362743
4.185 0.634862 0.633309
4.18 0.922916 0.920658
4.175 1.23398 1.23096
4.17 1.5729 1.56905
4.165 1.9417 1.93695
4.16 2.33693 2.33121
4.155 2.74547 2.73875
4.15 3.13858 3.1309
4.145 3.46491 3.45643
4.14 3.64572 3.6368
4.135 3.57907 3.57031
4.13 3.1628 3.15506
4.125 2.3409 2.33517
4.12 1.15792 1.15509
4.115 -0.218924 -0.218389
4.11 -1.54607 -1.54228
4.105 -2.60155 -2.59519
4.1 -3.26734 -3.25934
4.095 -3.5448 -3.53613
4.09 -3.51372 -3.50513
4.085 -3.27837 -3.27035
4.08 -2.93106 -2.92388
4.075 -2.53823 -2.53202
4.07 -2.14091 -2.13567
4.065 -1.76074 -1.75644
4.06 -1.40655 -1.40311
4.055 -1.07945 -1.07681
4.05 -0.776269 -0.77437
4.045 -0.491656 -0.490453
4.04 -0.2192 -0.218664
4.035 0.0479585 0.0478412
4.03 0.316862 0.316086
4.025 0.594583 0.593128
4.02 0.888073 0.8859
4.015 1.20383 1.20088
4.01 1.54719 1.54341
4.005 1.92103 1.91633
4 2.32336 2.31767
3.995 2.74344 2.73672
3.99 3.15616 3.14843
3.985 3.51505 3.50644
3.98 3.74643 3.73726
3.975 3.75073 3.74156
3.97 3.42031 3.41194
3.965 2.68093 2.67436
3.96 1.54775 1.54396
3.955 0.16049 0.160097
3.95 -1.24438 -1.24134
3.945 -2.42439 -2.41846
3.94 -3.2256 -3.21771
3.935 -3.61815 -3.60929
3.93 -3.66663 -3.65766
3.925 -3.47502 -3.46651
3.92 -3.1433 -3.13561
3.915 -2.74741 -2.74069
3.91 -2.33644 -2.33072
3.905 -1.93773 -1.93299
3.9 -1.56369 -1.55987
3.895 -1.21748 -1.2145
3.89 -0.896968 -0.894773
3.885 -0.597232 -0.59577
3.88 -0.31198 -0.311217
3.875 -0.0343011 -0.0342171
3.87 0.242975 0.24238
3.865 0.527094 0.525805
3.86 0.825233 0.823214
3.855 1.14423 1.14143
3.85 1.49 1.48636
3.845 1.86645 1.86188
3.84 2.27338 2.26782
3.835 2.70313 2.69651
3.83 3.1354 3.12772
3.825 3.5305 3.52186
3.82 3.82264 3.81329
3.815 3.91801 3.90842
3.81 3.70613 3.69706
3.805 3.0937 3.08613
3.8 2.05877 2.05373
3.795 0.698759 0.697049
3.79 -0.772206 -0.770316
3.785 -2.09665 -2.09152
3.78 -3.07661 -3.06908
3.775 -3.63545 -3.62655
3.77 -3.80906 -3.79974
3.765 -3.69441 -3.68537
3.76 -3.39858 -3.39026
3.755 -3.00956 -3.0022
3.75 -2.58785 -2.58152
3.745 -2.16938 -2.16407
3.74 -1.7722 -1.76786
3.735 -1.40284 -1.3994
3.73 -1.06097 -1.05838
3.725 -0.742567 -0.74075
3.72 -0.441653 -0.440573
3.715 -0.151373 -0.151003
3.71 0.135528 0.135196
3.705 0.426449 0.425406
3.7 0.728786 0.727003
3.695 1.04972 1.04715
3.69 1.39577 1.39235
3.685 1.77193 1.76759
3.68 2.18001 2.17468
3.675 2.61585 2.60944
3.67 3.0648 3.0573
3.665 3.49559 3.48703
3.66 3.85312 3.8437
3.655 4.0537 4.04378
3.65 3.98947 3.97971
3.645 3.55185 3.54316
3.64 2.67865 2.6721
3.635 1.41025 1.40679
3.63 -0.08473 -0.0845227
3.625 -1.5518 -1.548
3.62 -2.74906 -2.74233
3.615 -3.53639 -3.52774
3.61 -3.89994 -3.8904
3.605 -3.91527 -3.90569
3.6 -3.69143 -3.6824
3.595 -3.32987 -3.32172
3.59 -2.90645 -2.89934
3.585 -2.46983 -2.46379
3.58 -2.04696 -2.04195
3.575 -1.64995 -1.64591
3.57 -1.28168 -1.27854
3.565 -0.939768 -0.937468
3.56 -0.619019 -0.617504
3.555 -0.312834 -0.312068
3.55 -0.0139729 -0.0139387
3.545 0.285073 0.284375
3.54 0.591889 0.59044
3.535 0.913964 0.911727
3.53 1.25838 1.2553
3.525 1.6312 1.62721
3.52 2.03621 2.03122
3.515 2.47278 2.46673
3.51 2.93232 2.92515
3.505 3.39289 3.38459
3.5 3.81236 3.80303
3.495 4.12171 4.11163
3.49 4.22332 4.21299
3.485 4.00279 3.993
3.48 3.36313 3.3549
3.475 2.27938 2.27381
3.47 0.847748 0.845674
3.465 -0.714717 -0.712968
3.46 -2.14122 -2.13598
3.455 -3.21936 -3.21148
3.45 -3.8583 -3.84886
3.445 -4.08546 -4.07547
3.44 -3.99679 -3.98701
3.435 -3.70371 -3.69465
3.43 -3.30082 -3.29274
3.425 -2.85493 -2.84794
3.42 -2.40696 -2.40107
3.415 -1.97838 -1.97354
3.41 -1.57779 -1.57393
3.405 -1.206 -1.20305
3.4 -0.859434 -0.857331
3.395 -0.532211 -0.530909
3.39 -0.217336 -0.216804
3.385 0.0927034 0.0924766
3.38 0.405623 0.40463
3.375 0.72916 0.727376
3.37 1.07086 1.06824
3.365 1.43768 1.43417
3.36 1.83516 1.83067
3.355 2.26592 2.26038
3.35 2.72705 2.72037
3.345 3.20595 3.1981
3.34 3.67445 3.66546
3.335 4.08165 4.07166
3.33 4.34812 4.33748
3.325 4.3674 4.35671
3.32 4.02385 4.01401
3.315 3.23401 3.2261
3.31 2.00342 1.99852
3.305 0.466298 0.465157
3.3 -1.13416 -1.13138
3.295 -2.53171 -2.52552
3.29 -3.53794 -3.52929
3.285 -4.09239 -4.08238
3.28 -4.24421 -4.23383
3.275 -4.09824 -4.08821
3.27 -3.76564 -3.75643
3.265 -3.33675 -3.32859
3.26 -2.87368 -2.86664
3.255 -2.41356 -2.40766
3.25 -1.97533 -1.9705
3.245 -1.566 -1.56217
3.24 -1.18542 -1.18252
3.235 -0.82948 -0.827451
3.23 -0.491947 -0.490743
3.225 -0.165578 -0.165173
3.22 0.157336 0.156951
3.215 0.484681 0.483495
3.21 0.824332 0.822315
3.205 1.1839 1.18101
3.2 1.57027 1.56643
3.195 1.98865 1.98379
3.19 2.44089 2.43492
3.185 2.92262 2.91547
3.18 3.41884 3.41048
3.175 3.89771 3.88817
3.17 4.30344 4.29291
3.165 4.55121 4.54007
3.16 4.53037 4.51928
3.155 4.12522 4.11512
3.15 3.25895 3.25098
3.145 1.95034 1.94556
3.14 0.348481 0.347628
3.135 -1.29405 -1.29089
3.13 -2.71086 -2.70423
3.125 -3.71988 -3.71078
3.12 -4.26803 -4.25758
3.115 -4.4094 -4.39861
3.11 -4.25108 -4.24068
3.105 -3.905 -3.89545
3.1 -3.46178 -3.45331
3.095 -2.98376 -2.97646
3.09 -2.50841 -2.50227
3.085 -2.05491 -2.04988
3.08 -1.63049 -1.6265
3.075 -1.23512 -1.2321
3.07 -0.864702 -0.862586
3.065 -0.512968 -0.511712
3.06 -0.172576 -0.172153
3.055 0.164308 0.163906
3.05 0.50571 0.504473
3.045 0.859641 0.857537
3.04 1.23384 1.23082
3.035 1.63527 1.63127
3.03 2.0692 2.06414
3.025 2.53752 2.53131
3.02 3.03588 3.02845
3.015 3.54934 3.54066
3.01 4.04632 4.03642
3.005 4.47152 4.46058
3 4.74077 4.72917
2.995 4.74362 4.73201
2.99 4.36256 4.35188
2.985 3.51491 3.50631
2.98 2.20869 2.20328
2.975 0.580796 0.579374
2.97 -1.12232 -1.11958
2.965 -2.62796 -2.62153
2.96 -3.73682 -3.72767
2.955 -4.37627 -4.36556
2.95 -4.58694 -4.57572
2.945 -4.47147 -4.46053
2.94 -4.14423 -4.13409
2.935 -3.70158 -3.69253
2.93 -3.21203 -3.20417
2.925 -2.71817 -2.71151
2.92 -2.24288 -2.23739
2.915 -1.79582 -1.79142
2.91 -1.3784 -1.37503
2.905 -0.987324 -0.984908
2.9 -0.616674 -0.615165
2.895 -0.259234 -0.2586
2.89 0.0928461 0.0926189
2.885 0.447681 0.446585
2.88 0.813415 0.811424
2.875 1.19798 1.19504
2.87 1.60864 1.60471
2.865 2.05122 2.0462
2.86 2.52856 2.52238
2.855 3.03809 3.03066
2.85 3.56786 3.55913
2.845 4.09101 4.081
2.84 4.55899 4.54783
2.835 4.89557 4.88359
2.83 4.99646 4.98424
2.825 4.74253 4.73092
2.82 4.03393 4.02406
2.815 2.84273 2.83578
2.81 1.26055 1.25746
2.805 -0.497821 -0.496603
2.8 -2.15636 -2.15109
2.795 -3.47715 -3.46864
2.79 -4.33515 -4.32454
2.785 -4.72949 -4.71791
2.78 -4.74349 -4.73189
2.775 -4.49153 -4.48054
2.77 -4.08041 -4.07043
2.765 -3.59194 -3.58315
2.76 -3.08051 -3.07297
2.755 -2.57789 -2.57158
2.75 -2.09971 -2.09457
2.745 -1.65113 -1.64709
2.74 -1.23098 -1.22797
2.735 -0.834526 -0.832484
2.73 -0.455088 -0.453974
2.725 -0.0850331 -0.084825
2.72 0.28372 0.283026
2.715 0.659403 0.657789
2.71 1.05016 1.04759
2.705 1.4637 1.46012
2.7 1.90672 1.90206
2.695 2.38378 2.37795
2.69 2.89539 2.88831
2.685 3.435 3.42659
2.68 3.98436 3.97461
2.675 4.50753 4.4965
2.67 4.9443 4.9322
2.665 5.20601 5.19327
2.66 5.17991 5.16724
2.655 4.74964 4.73802
2.65 3.83668 3.82729
2.645 2.45314 2.44713
2.64 0.736525 0.734722
2.635 -1.06888 -1.06627
2.63 -2.68964 -2.68306
2.625 -3.91795 -3.90837
2.62 -4.66671 -4.65529
2.615 -4.96293 -4.95079
2.61 -4.90196 -4.88997
2.605 -4.59826 -4.58701
2.6 -4.15322 -4.14306
2.595 -3.64234 -3.63343
2.59 -3.11493 -3.10731
2.585 -2.59934 -2.59298
2.58 -2.10912 -2.10396
2.575 -1.6483 -1.64427
2.57 -1.21511 -1.21214
2.565 -0.804515 -0.802547
2.56 -0.409692 -0.408689
2.555 -0.0229195 -0.0228634
2.55 0.363934 0.363043
2.545 0.759118 0.75726
2.54 1.17073 1.16787
2.535 1.60636 1.60243
2.53 2.07236 2.06729
2.525 2.57273 2.56644
2.52 3.10708 3.09948
2.515 3.66749 3.65851
2.51 4.23394 4.22358
2.505 4.76843 4.75676
2.5 5.20881 5.19606
2.495 5.46536 5.45198
2.49 5.42583 5.41255
2.485 4.9761 4.96393
2.48 4.04024 4.03035
2.475 2.63057 2.62413
2.47 0.880573 0.878418
2.465 -0.971816 -0.969438
2.46 -2.65627 -2.64977
2.455 -3.96058 -3.95088
2.45 -4.78687 -4.77515
2.445 -5.15043 -5.13783
2.44 -5.13881 -5.12624
2.435 -4.86409 -4.85219
2.43 -4.42953 -4.41869
2.425 -3.91463 -3.90505
2.42 -3.37313 -3.36488
2.415 -2.83723 -2.83029
2.41 -2.32347 -2.31779
2.405 -1.83796 -1.83347
2.4 -1.38033 -1.37695
2.395 -0.946391 -0.944075
2.39 -0.52983 -0.528534
2.385 -0.123214 -0.122913
2.38 0.281434 0.280746
2.375 0.692284 0.69059
2.37 1.11742 1.11468
2.365 1.56448 1.56065
2.36 2.04009 2.0351
2.355 2.54888 2.54264
2.35 3.09175 3.08419
2.345 3.66331 3.65434
2.34 4.24791 4.23752
2.335 4.81455 4.80277
2.33 5.31102 5.29802
2.325 5.65947 5.64562
2.32 5.75762 5.74353
2.315 5.49167 5.47823
2.31 4.76642 4.75475
2.305 3.54979 3.5411
2.3 1.91437 1.90968
2.295 0.0464809 0.0463672
2.29 -1.79693 -1.79254
2.285 -3.36933 -3.36109
2.28 -4.50897 -4.49794
2.275 -5.16807 -5.15543
2.27 -5.39336 -5.38016
2.265 -5.28255 -5.26962
2.26 -4.94381 -4.93171
2.255 -4.47085 -4.45991
2.25 -3.9335 -3.92387
2.245 -3.37801 -3.36975
2.24 -2.83166 -2.82473
2.235 -2.30805 -2.3024
2.23 -1.81175 -1.80731
2.225 -1.34166 -1.33838
2.22 -0.893343 -0.891157
2.215 -0.460459 -0.459333
2.21 -0.0356625 -0.0355753
2.205 0.388874 0.387922
2.2 0.821111 0.819102
2.195 1.26885 1.26574
2.19 1.73931 1.73505
2.185 2.23855 2.23307
2.18 2.77034 2.76357
2.175 3.33453 3.32637
2.17 3.92437 3.91477
2.165 4.52284 4.51177
2.16 5.09784 5.08537
2.155 5.59708 5.58338
2.15 5.9444 5.92985
2.145 6.04156 6.02678
2.14 5.78053 5.76638
2.135 5.0706 5.05819
2.13 3.8781 3.86861
2.125 2.26399 2.25845
2.12 0.394876 0.393909
2.115 -1.4907 -1.48705
2.11 -3.15179 -3.14408
2.105 -4.41524 -4.40443
2.1 -5.21083 -5.19808
2.095 -5.56245 -5.54883
2.09 -5.55236 -5.53877
2.085 -5.28273 -5.2698
2.08 -4.8486 -4.83673
2.075 -4.3251 -4.31452
2.07 -3.76507 -3.75585
2.065 -3.20188 -3.19404
2.06 -2.65416 -2.64766
2.055 -2.13024 -2.12503
2.05 -1.63173 -1.62774
2.045 -1.15602 -1.15319
2.04 -0.698038 -0.69633
2.035 -0.251302 -0.250687
2.03 0.1914 0.190932
2.025 0.637584 0.636024
2.02 1.09474 1.09206
2.015 1.57 1.56616
2.01 2.06964 2.06457
2.005 2.59831 2.59195
2 3.15786 3.15013
1.995 3.74545 3.73628
1.99 4.35086 4.34021
1.985 4.95291 4.94079
1.98 5.51514 5.50165
1.975 5.98175 5.96711
1.97 6.27574 6.26039
1.965 6.30279 6.28737
1.96 5.96492 5.95032
1.955 5.18647 5.17378
1.95 3.94854 3.93888
1.945 2.31847 2.31279
1.94 0.455151 0.454037
1.935 -1.42221 -1.41873
1.93 -3.09326 -3.08569
1.925 -4.39546 -4.3847
1.92 -5.25537 -5.24251
1.915 -5.68419 -5.67028
1.91 -5.74957 -5.7355
1.905 -5.54273 -5.52917
1.9 -5.15329 -5.14068
1.895 -4.6557 -4.64431
1.89 -4.10503 -4.09498
1.885 -3.53821 -3.52955
1.88 -2.97762 -2.97033
1.875 -2.43491 -2.42895
1.87 -1.91444 -1.90976
1.865 -1.41577 -1.4123
1.86 -0.935448 -0.933159
1.855 -0.468278 -0.467133
1.85 -0.00804696 -0.00802727
1.845 0.451941 0.450835
1.84 0.918498 0.916251
1.835 1.39823 1.3948
1.83 1.89712 1.89248
1.825 2.42002 2.4141
1.82 2.96977 2.9625
1.815 3.54595 3.53727
1.81 4.14307 4.13293
1.805 4.74812 4.7365
1.8 5.33742 5.32436
1.795 5.87337 5.859
1.79 6.30163 6.28621
1.785 6.55093 6.5349
1.78 6.53775 6.52176
1.775 6.17888 6.16376
1.77 5.41267 5.39943
1.765 4.22571 4.21537
1.76 2.67488 2.66834
1.755 0.891667 0.889485
1.75 -0.93979 -0.937491
1.745 -2.62618 -2.61975
1.74 -4.01187 -4.00206
1.735 -5.00918 -4.99692
1.73 -5.60262 -5.58891
1.725 -5.83244 -5.81817
1.72 -5.76953 -5.75541
1.715 -5.49286 -5.47942
1.71 -5.0745 -5.06209
1.705 -4.57251 -4.56132
1.7 -4.02942 -4.01956
1.695 -3.47389 -3.46539
1.69 -2.92345 -2.9163
1.685 -2.38745 -2.3816
1.68 -1.86946 -1.86488
1.675 -1.36921 -1.36586
1.67 -0.883962 -0.881799
1.665 -0.409426 -0.408425
1.66 0.0595319 0.0593862
1.655 0.528467 0.527174
1.65 1.003 1.00054
1.645 1.48848 1.48484
1.64 1.98965 1.98478
1.635 2.51015 2.50401
1.63 3.05184 3.04437
1.625 3.61384 3.605
1.62 4.19124 4.18098
1.615 4.7734 4.76172
1.61 5.34189 5.32882
1.605 5.86835 5.85399
1.6 6.31264 6.2972
1.595 6.62239 6.60619
1.59 6.73516 6.71868
1.585 6.58486 6.56875
1.58 6.11341 6.09845
1.575 5.2868 5.27387
1.57 4.11206 4.102
1.565 2.64837 2.64189
1.56 1.00561 1.00315
1.555 -0.672871 -0.671225
1.55 -2.23896 -2.23348
1.545 -3.56979 -3.56105
1.54 -4.58819 -4.57696
1.535 -5.26811 -5.25521
1.53 -5.62668 -5.61292
1.525 -5.70933 -5.69535
1.52 -5.57406 -5.56042
1.515 -5.27943 -5.26652
1.51 -4.87709 -4.86515
1.505 -4.40853 -4.39774
1.5 -3.90473 -3.89517
1.495 -3.38721 -3.37893
1.49 -2.86987 -2.86285
1.485 -2.36071 -2.35493
1.48 -1.86347 -1.85891
1.475 -1.3789 -1.37553
1.47 -0.905731 -0.903515
1.465 -0.441391 -0.440311
1.46 0.0174693 0.0174265
1.455 0.474583 0.473422
1.45 0.933764 0.93148
1.445 1.39864 1.39521
1.44 1.87235 1.86777
1.435 2.35726 2.35149
1.43 2.85454 2.84756
1.425 3.36364 3.35541
1.42 3.88163 3.87213
1.415 4.4024 4.39163
1.41 4.91571 4.90369
1.405 5.4062 5.39298
1.4 5.85247 5.83815
1.395 6.22654 6.2113
1.39 6.49415 6.47826
1.385 6.61627 6.60008
1.38 6.55247 6.53644
1.375 6.26627 6.25094
1.37 5.73234 5.71832
1.365 4.94424 4.93215
1.36 3.92078 3.91119
1.355 2.70852 2.70189
1.35 1.37864 1.37527
1.345 0.0178598 0.0178161
1.34 -1.28455 -1.28141
1.335 -2.45017 -2.44417
1.33 -3.42156 -3.41319
1.325 -4.1671 -4.1569
1.32 -4.68005 -4.6686
1.315 -4.97373 -4.96156
1.31 -5.07471 -5.06229
1.305 -5.01615 -5.00388
1.3 -4.83244 -4.82061
1.295 -4.55552 -4.54438
1.29 -4.21294 -4.20264
1.285 -3.82706 -3.8177
1.28 -3.41513 -3.40678
1.275 -2.98987 -2.98255
1.27 -2.56016 -2.55389
1.265 -2.13181 -2.1266
1.26 -1.70832 -1.70414
1.255 -1.29139 -1.28823
1.25 -0.88148 -0.879323
1.245 -0.478192 -0.477022
1.24 -0.0805614 -0.0803643
1.235 0.312686 0.311921
1.23 0.702938 0.701217
1.225 1.09153 1.08886
1.22 1.4796 1.47598
1.215 1.86794 1.86337
1.21 2.25686 2.25134
1.205 2.64606 2.63958
1.2 3.03441 3.02698
1.195 3.41983 3.41146
1.19 3.79909 3.7898
1.185 4.16766 4.15746
1.18 4.51952 4.50846
1.175 4.84708 4.83522
1.17 5.14117 5.12859
1.165 5.39113 5.37794
1.16 5.58513 5.57147
1.155 5.71064 5.69666
1.15 5.75516 5.74107
1.145 5.70725 5.69328
1.14 5.55766 5.54406
1.135 5.30061 5.28764
1.13 4.93496 4.92288
1.125 4.46509 4.45416
1.12 3.90138 3.89183
1.115 3.25998 3.252
1.11 2.56194 2.55568
1.105 1.83176 1.82727
1.1 1.09538 1.0927
1.095 0.378218 0.377293
1.09 -0.296816 -0.296089
1.085 -0.91078 -0.908551
1.08 -1.44964 -1.4461
1.075 -1.9046 -1.89994
1.07 -2.27183 -2.26628
1.065 -2.5519 -2.54566
1.06 -2.74883 -2.7421
1.055 -2.86915 -2.86213
1.05 -2.921 -2.91385
1.045 -2.91327 -2.90614
1.04 -2.85502 -2.84803
1.035 -2.75494 -2.74819
1.03 -2.62109 -2.61467
1.025 -2.4607 -2.45468
1.02 -2.28009 -2.27452
1.015 -2.08468 -2.07958
1.01 -1.87901 -1.87441
1.005 -1.66684 -1.66276
1 -1.45124 -1.44769
0.995 -1.23469 -1.23167
0.99 -1.01916 -1.01667
0.985 -0.806198 -0.804226
0.98 -0.597026 -0.595565
0.975 -0.392587 -0.391627
0.97 -0.193617 -0.193143
0.965 -0.00068511 -0.000683434
0.96 0.185762 0.185307
0.955 0.36537 0.364476
0.95 0.537849 0.536533
0.945 0.702958 0.701238
0.94 0.860487 0.858382
0.935 1.01025 1.00778
0.93 1.15207 1.14925
0.925 1.28578 1.28263
0.92 1.41123 1.40777
0.915 1.52828 1.52454
0.91 1.63678 1.63278
0.905 1.73664 1.73239
0.9 1.82774 1.82327
0.895 1.91001 1.90534
0.89 1.9834 1.97855
0.885 2.0479 2.04289
0.88 2.10353 2.09838
0.875 2.15035 2.14508
0.87 2.18845 2.1831
0.865 2.21799 2.21257
0.86 2.23917 2.23369
0.855 2.2522 2.24669
0.85 2.25738 2.25186
0.845 2.25503 2.24951
0.84 2.24548 2.23999
0.835 2.22914 2.22369
0.83 2.20642 2.20102
0.825 2.17774 2.17241
0.82 2.14356 2.13831
0.815 2.10433 2.09918
0.81 2.06052 2.05548
0.805 2.01259 2.00766
0.8 1.96098 1.95619
0.795 1.90615 1.90148
0.79 1.8485 1.84397
0.785 1.78845 1.78407
0.78 1.72637 1.72215
0.775 1.66263 1.65857
0.77 1.59757 1.59366
0.765 1.5315 1.52775
0.76 1.4647 1.46112
0.755 1.39745 1.39403
0.75 1.32999 1.32674
0.745 1.26255 1.25946
0.74 1.19535 1.19242
0.735 1.12857 1.12581
0.73 1.06241 1.05981
0.725 0.997041 0.994601
0.72 0.932626 0.930344
0.715 0.869328 0.867201
0.71 0.807299 0.805324
0.705 0.74669 0.744863
0.7 0.687646 0.685963
0.695 0.630308 0.628766
0.69 0.574812 0.573406
0.685 0.521291 0.520015
0.68 0.469868 0.468718
0.675 0.420661 0.419632
0.67 0.373778 0.372864
0.665 0.329315 0.32851
0.66 0.287356 0.286653
0.655 0.247968 0.247362
0.65 0.211204 0.210687
0.645 0.177094 0.176661
0.64 0.145653 0.145297
0.635 0.116871 0.116585
0.63 0.0907185 0.0904965
0.625 0.0671418 0.0669775
0.62 0.0460664 0.0459537
0.615 0.027396 0.0273289
0.61 0.0110138 0.0109869
0.605 -0.00321539 -0.00320752
0.6 -0.0154439 -0.0154061
0.595 -0.025838 -0.0257748
0.59 -0.0345759 -0.0344913
0.585 -0.0418439 -0.0417415
0.58 -0.047834 -0.0477169
0.575 -0.0527398 -0.0526107
0.57 -0.0567536 -0.0566147
0.565 -0.0600631 -0.0599161
0.56 -0.0628479 -0.0626941
0.555 -0.0652771 -0.0651173
0.55 -0.067506 -0.0673408
0.545 -0.0696743 -0.0695039
0.54 -0.0719044 -0.0717284
0.535 -0.0742991 -0.0741173
0.53 -0.0769416 -0.0767533
0.525 -0.0798943 -0.0796988
0.52 -0.083199 -0.0829954
0.515 -0.0868774 -0.0866648
0.51 -0.0909314 -0.0907089
0.505 -0.0953451 -0.0951118
0.5 -0.100085 -0.0998403
0.495 -0.105104 -0.104847
0.49 -0.11034 -0.11007
0.485 -0.115721 -0.115438
0.48 -0.121166 -0.12087
0.475 -0.126589 -0.126279
0.47 -0.131897 -0.131574
0.465 -0.136998 -0.136663
0.46 -0.141798 -0.141451
0.455 -0.146208 -0.14585
0.45 -0.150141 -0.149773
0.445 -0.153516 -0.153141
0.44 -0.156263 -0.15588
0.435 -0.158317 -0.15793
0.43 -0.159627 -0.159236
0.425 -0.16015 -0.159758
0.42 -0.159859 -0.159468
0.415 -0.158736 -0.158348
0.41 -0.15678 -0.156397
0.405 -0.154001 -0.153624
0.4 -0.150422 -0.150054
0.395 -0.14608 -0.145723
0.39 -0.141024 -0.140679
0.385 -0.135314 -0.134983
0.38 -0.12902 -0.128704
0.375 -0.122221 -0.121922
0.37 -0.115004 -0.114722
0.365 -0.10746 -0.107197
0.36 -0.0996842 -0.0994403
0.355 -0.091774 -0.0915494
0.35 -0.0838252 -0.08362
0.345 -0.0759311 -0.0757453
0.34 -0.0681804 -0.0680135
0.335 -0.0606549 -0.0605065
0.33 -0.0534282 -0.0532974
0.325 -0.0465639 -0.0464499
0.32 -0.0401146 -0.0400165
0.315 -0.0341215 -0.034038
0.31 -0.0286132 -0.0285432
0.305 -0.0236067 -0.0235489
0.3 -0.0191071 -0.0190603
0.295 -0.0151088 -0.0150718
0.29 -0.0115966 -0.0115682
0.285 -0.00854706 -0.00852614
0.28 -0.00593014 -0.00591563
0.275 -0.003711 -0.00370192
0.27 -0.00185163 -0.0018471
0.265 -0.000312627 -0.000311862
0.26 0.000945378 0.000943064
0.255 0.00196037 0.00195557
0.25 0.00276794 0.00276116
0.245 0.00340055 0.00339222
0.24 0.00388707 0.00387756
0.235 0.00425264 0.00424223
0.23 0.00451863 0.00450758
0.225 0.00470298 0.00469147
0.22 0.00482044 0.00480864
0.215 0.00488306 0.00487111
0.21 0.00490062 0.00488863
0.205 0.004881 0.00486906
0.2 0.00483061 0.00481879
0.195 0.00475467 0.00474303
0.19 0.00465749 0.00464609
0.185 0.00454267 0.00453156
0.18 0.00441325 0.00440245
0.175 0.0042718 0.00426135
0.17 0.00412057 0.00411049
0.165 0.00396149 0.00395179
0.16 0.00379625 0.00378696
0.155 0.00362634 0.00361747
0.15 0.00345309 0.00344464
0.145 0.00327765 0.00326963
0.14 0.00310107 0.00309348
0.135 0.0029243 0.00291714
0.13 0.00274819 0.00274147
0.125 0.00257357 0.00256727
0.12 0.00240121 0.00239533
0.115 0.00223191 0.00222644
0.11 0.00206653 0.00206148
0.105 0.00190615 0.00190149
0.1 0.00175219 0.0017479
0.095 0.00160662 0.00160269
0.09 0.0014721 0.0014685
0.085 0.00135177 0.00134846
0.08 0.00124833 0.00124527
0.075 0.00116237 0.00115953
0.07 0.00109009 0.00108742
0.065 0.00102141 0.00101891
0.06 0.000940464 0.000938163
0.055 0.000829572 0.000827542
0.05 0.000676667 0.000675011
0.045 0.000482808 0.000481626
0.04 0.000265077 0.000264428
0.035 5.37148e-05 5.35834e-05
0.03 -0.000110818 -0.000110546
0.025 -0.000181275 -0.000180832
0.02 -0.000133578 -0.000133251
0.015 -3.58089e-05 -3.57213e-05
0.01 -8.76432e-07 -8.74287e-07
0.005 -4.90444e-12 -4.89244e-12
-1.63468e-13 -1.758e-42 -1.7537e-42


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda4.0Nc1QuantumOneLoop/GApOneLoop.txt <==
-31.4301 -0.0010146 3.2355e-06
-30.9905 -0.00104366 3.37559e-06
-30.6297 -0.00106845 3.49669e-06
-30.3101 -0.00109116 3.60884e-06
-30.0173 -0.0011126 3.71581e-06
-29.7441 -0.00113319 3.81952e-06
-29.4858 -0.00115318 3.92112e-06
-29.2396 -0.00117273 4.02135e-06
-29.0035 -0.00119196 4.12075e-06
-28.7758 -0.00121094 4.21969e-06
-28.5554 -0.00122976 4.31849e-06
-28.3415 -0.00124844 4.41739e-06
-28.1333 -0.00126704 4.51657e-06
-27.9302 -0.00128559 4.61621e-06
-27.7317 -0.00130412 4.71645e-06
-27.5373 -0.00132264 4.81741e-06
-27.3468 -0.00134119 4.9192e-06
-27.1598 -0.00135978 5.02193e-06
-26.9761 -0.00137842 5.12568e-06
-26.7954 -0.00139714 5.23053e-06
-26.6174 -0.00141594 5.33657e-06
-26.4421 -0.00143484 5.44388e-06
-26.2693 -0.00145384 5.55251e-06
-26.0988 -0.00147297 5.66255e-06
-25.9304 -0.00149222 5.77406e-06
-25.7641 -0.00151161 5.88709e-06
-25.5998 -0.00153115 6.00173e-06
-25.4373 -0.00155084 6.11802e-06
-25.2766 -0.00157069 6.23603e-06
-25.1175 -0.00159072 6.35582e-06
-24.9601 -0.00161093 6.47746e-06
-24.8041 -0.00163132 6.601e-06
-24.6496 -0.00165191 6.7265e-06
-24.4966 -0.0016727 6.85403e-06
-24.3448 -0.00169369 6.98366e-06
-24.1944 -0.0017149 7.11543e-06
-24.0451 -0.00173634 7.24942e-06
-23.8971 -0.001758 7.3857e-06
-23.7502 -0.0017799 7.52432e-06
-23.6044 -0.00180204 7.66536e-06
-23.4597 -0.00182444 7.80888e-06
-23.316 -0.00184709 7.95495e-06
-23.1733 -0.00187 8.10365e-06
-23.0316 -0.00189319 8.25504e-06
-22.8908 -0.00191665 8.4092e-06
-22.7509 -0.0019404 8.5662e-06
-22.6118 -0.00196444 8.72613e-06
-22.4736 -0.00198878 8.88906e-06
-22.3363 -0.00201343 9.05508e-06
-22.1997 -0.00203839 9.22426e-06
-22.0639 -0.00206368 9.3967e-06
-21.9288 -0.00208929 9.57247e-06
-21.7945 -0.00211525 9.75168e-06
-21.6609 -0.00214155 9.93441e-06
-21.528 -0.0021682 1.01208e-05
-21.3958 -0.00219522 1.03108e-05
-21.2642 -0.00222261 1.05047e-05
-21.1332 -0.00225038 1.07025e-05
-21.0029 -0.00227853 1.09044e-05
-20.8732 -0.00230709 1.11103e-05
-20.7441 -0.00233605 1.13206e-05
-20.6156 -0.00236542 1.15351e-05
-20.4876 -0.00239523 1.17542e-05
-20.3602 -0.00242546 1.19779e-05
-20.2333 -0.00245615 1.22064e-05
-20.1069 -0.00248729 1.24397e-05
-19.9811 -0.00251889 1.2678e-05
-19.8557 -0.00255098 1.29214e-05
-19.7309 -0.00258355 1.31702e-05
-19.6065 -0.00261662 1.34244e-05
-19.4826 -0.0026502 1.36842e-05
-19.3592 -0.00268431 1.39497e-05
-19.2362 -0.00271895 1.42212e-05
-19.1137 -0.00275414 1.44987e-05
-18.9916 -0.00278989 1.47825e-05
-18.8699 -0.00282622 1.50728e-05
-18.7487 -0.00286313 1.53697e-05
-18.6278 -0.00290064 1.56734e-05
-18.5074 -0.00293877 1.59841e-05
-18.3873 -0.00297753 1.63021e-05
-18.2676 -0.00301694 1.66275e-05
-18.1483 -0.00305701 1.69606e-05
-18.0294 -0.00309775 1.73016e-05
-17.9108 -0.00313919 1.76508e-05
-17.7926 -0.00318134 1.80083e-05
-17.6748 -0.00322421 1.83745e-05
-17.5572 -0.00326784 1.87496e-05
-17.4401 -0.00331222 1.91338e-05
-17.3232 -0.0033574 1.95276e-05
-17.2067 -0.00340337 1.99311e-05
-17.0905 -0.00345017 2.03446e-05
-16.9746 -0.00349781 2.07686e-05
-16.859 -0.00354632 2.12033e-05
-16.7437 -0.00359571 2.1649e-05
-16.6288 -0.00364601 2.21061e-05
-16.5141 -0.00369725 2.25751e-05
-16.3997 -0.00374945 2.30561e-05
-16.2856 -0.00380263 2.35498e-05
-16.1717 -0.00385682 2.40564e-05
-16.0582 -0.00391204 2.45765e-05
-15.9449 -0.00396833 2.51104e-05
-15.8319 -0.0040257 2.56586e-05
-15.7191 -0.0040842 2.62216e-05
-15.6066 -0.00414385 2.67999e-05
-15.4943 -0.00420468 2.73941e-05
-15.3823 -0.00426673 2.80046e-05
-15.2705 -0.00433002 2.86321e-05
-15.159 -0.0043946 2.92772e-05
-15.0477 -0.00446049 2.99403e-05
-14.9367 -0.00452775 3.06223e-05
-14.8258 -0.00459639 3.13238e-05
-14.7152 -0.00466647 3.20454e-05
-14.6049 -0.00473803 3.27879e-05
-14.4947 -0.0048111 3.3552e-05
-14.3848 -0.00488573 3.43387e-05
-14.275 -0.00496197 3.51486e-05
-14.1655 -0.00503987 3.59826e-05
-14.0562 -0.00511947 3.68417e-05
-13.9471 -0.00520083 3.77269e-05
-13.8382 -0.00528399 3.8639e-05
-13.7294 -0.00536902 3.95791e-05
-13.6209 -0.00545597 4.05484e-05
-13.5126 -0.00554489 4.15479e-05
-13.4044 -0.00563586 4.25789e-05
-13.2965 -0.00572894 4.36425e-05
-13.1887 -0.00582418 4.47402e-05
-13.0811 -0.00592167 4.58731e-05
-12.9737 -0.00602147 4.70429e-05
-12.8664 -0.00612366 4.8251e-05
-12.7593 -0.00622831 4.9499e-05
-12.6524 -0.00633551 5.07885e-05
-12.5457 -0.00644534 5.21212e-05
-12.4391 -0.00655789 5.34991e-05
-12.3327 -0.00667325 5.4924e-05
-12.2265 -0.00679151 5.6398e-05
-12.1204 -0.00691278 5.79231e-05
-12.0144 -0.00703716 5.95017e-05
-11.9086 -0.00716476 6.11361e-05
-11.803 -0.0072957 6.28287e-05
-11.6975 -0.00743008 6.45822e-05
-11.5922 -0.00756803 6.63994e-05
-11.487 -0.00770969 6.82832e-05
-11.3819 -0.00785519 7.02366e-05
-11.277 -0.00800467 7.2263e-05
-11.1722 -0.00815828 7.43657e-05
-11.0676 -0.00831617 7.65484e-05
-10.9631 -0.0084785 7.88149e-05
-10.8587 -0.00864546 8.11694e-05
-10.7545 -0.00881721 8.3616e-05
-10.6503 -0.00899394 8.61594e-05
-10.5463 -0.00917584 8.88045e-05
-10.4425 -0.00936314 9.15563e-05
-10.3387 -0.00955604 9.44204e-05
-10.2351 -0.00975477 9.74024e-05
-10.1316 -0.00995956 0.000100509
-10.0282 -0.0101707 0.000103746
-9.92496 -0.0103884 0.00010712
-9.82181 -0.010613 0.00011064
-9.71877 -0.0108447 0.000114313
-9.61583 -0.0110839 0.000118147
-9.51301 -0.011331 0.000122152
-9.4103 -0.0115861 0.000126337
-9.30769 -0.0118498 0.000130713
-9.20518 -0.0121224 0.00013529
-9.10278 -0.0124043 0.00014008
-9.00048 -0.012696 0.000145096
-8.89828 -0.0129978 0.000150351
-8.79618 -0.0133104 0.000155861
-8.69417 -0.0136342 0.00016164
-8.59226 -0.0139697 0.000167705
-8.49044 -0.0143176 0.000174075
-8.38872 -0.0146785 0.000180768
-8.28708 -0.0150529 0.000187807
-8.18554 -0.0154417 0.000195213
-8.08408 -0.0158456 0.000203012
-7.98271 -0.0162654 0.000211229
-7.88143 -0.0167019 0.000219893
-7.78023 -0.0171561 0.000229037
-7.67911 -0.0176288 0.000238692
-7.57807 -0.0181213 0.000248897
-7.47712 -0.0186345 0.00025969
-7.37624 -0.0191698 0.000271117
-7.27544 -0.0197283 0.000283224
-7.17471 -0.0203116 0.000296062
-7.07406 -0.020921 0.000309691
-6.97348 -0.0215582 0.00032417
-6.87298 -0.022225 0.00033957
-6.77254 -0.0229232 0.000355964
-6.67218 -0.0236549 0.000373436
-6.57188 -0.0244222 0.000392078
-6.47166 -0.0252277 0.000411989
-6.37149 -0.0260738 0.000433282
-6.2714 -0.0269635 0.000456081
-6.17136 -0.0278999 0.000480523
-6.07139 -0.0288863 0.000506762
-5.97148 -0.0299264 0.000534969
-5.87163 -0.0310242 0.000565334
-5.77184 -0.0321844 0.000598073
-5.67211 -0.0334117 0.000633427
-5.57243 -0.0347115 0.000671667
-5.47281 -0.0360899 0.000713101
-5.37325 -0.0375534 0.000758076
-5.27373 -0.0391095 0.000806987
-5.17427 -0.0407662 0.000860286
-5.07487 -0.0425327 0.000918486
-4.97551 -0.0444192 0.000982181
-4.8762 -0.0464372 0.00105205
-4.77694 -0.0485995 0.00112888
-4.67772 -0.0509208 0.00121359
-4.57855 -0.0534175 0.00130724
-4.47943 -0.0561083 0.00141108
-4.38035 -0.0590148 0.00152659
-4.28131 -0.0621614 0.00165549
-4.18232 -0.0655765 0.00179987
-4.08336 -0.0692928 0.00196219
-3.98445 -0.0733483 0.00214546
-3.88557 -0.0777876 0.00235327
-3.78673 -0.082663 0.00259008
-3.68793 -0.0880366 0.00286132
-3.58916 -0.0939822 0.0031738
-3.49043 -0.100589 0.00353601
-3.39173 -0.107964 0.00395876
-3.29307 -0.116238 0.00445591
-3.19443 -0.125576 0.0050455
-3.09583 -0.136178 0.00575128
-2.99725 -0.148302 0.0066051
-2.89871 -0.162278 0.00765043
-2.80019 -0.178533 0.00894775
-2.7017 -0.197638 0.0105833
-2.60323 -0.220365 0.0126834
-2.50479 -0.247788 0.0154389
-2.40638 -0.281442 0.0191491
-2.30798 -0.323601 0.024305
-2.20961 -0.377778 0.0317575
-2.11126 -0.44969 0.0430861
-2.01293 -0.549293 0.0614957
-1.91462 -0.695494 0.0943153
-1.81632 -0.928763 0.161408
-1.71804 -1.35119 0.332679
-1.61978 -2.26881 0.993743
-1.52154 -2.27521 5.65726
-1.42331 3.15556 1.96917
-1.32509 1.87519 0.498932
-1.22689 1.30082 0.213181
-1.12869 1.00711 0.115998
-1.03051 0.832745 0.0719964
-0.932337 0.718952 0.0484102
-0.834173 0.639996 0.0342652
-0.736016 0.582977 0.0250607
-0.637867 0.540769 0.0186755
-0.539723 0.509146 0.0140018
-0.441585 0.485475 0.0104123
-0.343451 0.468059 0.00752624
-0.24532 0.455792 0.00509707
-0.147191 0.447964 0.00295384
-0.0490634 0.44415 0.000967875
0.0490634 0.44415 -0.000967875
0.147191 0.447964 -0.00295384
0.24532 0.455792 -0.00509707
0.343451 0.468059 -0.00752624
0.441585 0.485475 -0.0104123
0.539723 0.509146 -0.0140018
0.637867 0.540769 -0.0186755
0.736016 0.582977 -0.0250607
0.834173 0.639996 -0.0342652
0.932337 0.718952 -0.0484102
1.03051 0.832745 -0.0719964
1.12869 1.00711 -0.115998
1.22689 1.30082 -0.213181
1.32509 1.87519 -0.498932
1.42331 3.15556 -1.96917
1.52154 -2.27521 -5.65726
1.61978 -2.26881 -0.993743
1.71804 -1.35119 -0.332679
1.81632 -0.928763 -0.161408
1.91462 -0.695494 -0.0943153
2.01293 -0.549293 -0.0614957
2.11126 -0.44969 -0.0430861
2.20961 -0.377778 -0.0317575
2.30798 -0.323601 -0.024305
2.40638 -0.281442 -0.0191491
2.50479 -0.247788 -0.0154389
2.60323 -0.220365 -0.0126834
2.7017 -0.197638 -0.0105833
2.80019 -0.178533 -0.00894775
2.89871 -0.162278 -0.00765043
2.99725 -0.148302 -0.0066051
3.09583 -0.136178 -0.00575128
3.19443 -0.125576 -0.0050455
3.29307 -0.116238 -0.00445591
3.39173 -0.107964 -0.00395876
3.49043 -0.100589 -0.00353601
3.58916 -0.0939822 -0.0031738
3.68793 -0.0880366 -0.00286132
3.78673 -0.082663 -0.00259008
3.88557 -0.0777876 -0.00235327
3.98445 -0.0733483 -0.00214546
4.08336 -0.0692928 -0.00196219
4.18232 -0.0655765 -0.00179987
4.28131 -0.0621614 -0.00165549
4.38035 -0.0590148 -0.00152659
4.47943 -0.0561083 -0.00141108
4.57855 -0.0534175 -0.00130724
4.67772 -0.0509208 -0.00121359
4.77694 -0.0485995 -0.00112888
4.8762 -0.0464372 -0.00105205
4.97551 -0.0444192 -0.000982181
5.07487 -0.0425327 -0.000918486
5.17427 -0.0407662 -0.000860286
5.27373 -0.0391095 -0.000806987
5.37325 -0.0375534 -0.000758076
5.47281 -0.0360899 -0.000713101
5.57243 -0.0347115 -0.000671667
5.67211 -0.0334117 -0.000633427
5.77184 -0.0321844 -0.000598073
5.87163 -0.0310242 -0.000565334
5.97148 -0.0299264 -0.000534969
6.07139 -0.0288863 -0.000506762
6.17136 -0.0278999 -0.000480523
6.2714 -0.0269635 -0.000456081
6.37149 -0.0260738 -0.000433282
6.47166 -0.0252277 -0.000411989
6.57188 -0.0244222 -0.000392078
6.67218 -0.0236549 -0.000373436
6.77254 -0.0229232 -0.000355964
6.87298 -0.022225 -0.00033957
6.97348 -0.0215582 -0.00032417
7.07406 -0.020921 -0.000309691
7.17471 -0.0203116 -0.000296062
7.27544 -0.0197283 -0.000283224
7.37624 -0.0191698 -0.000271117
7.47712 -0.0186345 -0.00025969
7.57807 -0.0181213 -0.000248897
7.67911 -0.0176288 -0.000238692
7.78023 -0.0171561 -0.000229037
7.88143 -0.0167019 -0.000219893
7.98271 -0.0162654 -0.000211229
8.08408 -0.0158456 -0.000203012
8.18554 -0.0154417 -0.000195213
8.28708 -0.0150529 -0.000187807
8.38872 -0.0146785 -0.000180768
8.49044 -0.0143176 -0.000174075
8.59226 -0.0139697 -0.000167705
8.69417 -0.0136342 -0.00016164
8.79618 -0.0133104 -0.000155861
8.89828 -0.0129978 -0.000150351
9.00048 -0.012696 -0.000145096
9.10278 -0.0124043 -0.00014008
9.20518 -0.0121224 -0.00013529
9.30769 -0.0118498 -0.000130713
9.4103 -0.0115861 -0.000126337
9.51301 -0.011331 -0.000122152
9.61583 -0.0110839 -0.000118147
9.71877 -0.0108447 -0.000114313
9.82181 -0.010613 -0.00011064
9.92496 -0.0103884 -0.00010712
10.0282 -0.0101707 -0.000103746
10.1316 -0.00995956 -0.000100509
10.2351 -0.00975477 -9.74024e-05
10.3387 -0.00955604 -9.44204e-05
10.4425 -0.00936314 -9.15563e-05
10.5463 -0.00917584 -8.88045e-05
10.6503 -0.00899394 -8.61594e-05
10.7545 -0.00881721 -8.3616e-05
10.8587 -0.00864546 -8.11694e-05
10.9631 -0.0084785 -7.88149e-05
11.0676 -0.00831617 -7.65484e-05
11.1722 -0.00815828 -7.43657e-05
11.277 -0.00800467 -7.2263e-05
11.3819 -0.00785519 -7.02366e-05
11.487 -0.00770969 -6.82832e-05
11.5922 -0.00756803 -6.63994e-05
11.6975 -0.00743008 -6.45822e-05
11.803 -0.0072957 -6.28287e-05
11.9086 -0.00716476 -6.11361e-05
12.0144 -0.00703716 -5.95017e-05
12.1204 -0.00691278 -5.79231e-05
12.2265 -0.00679151 -5.6398e-05
12.3327 -0.00667325 -5.4924e-05
12.4391 -0.00655789 -5.34991e-05
12.5457 -0.00644534 -5.21212e-05
12.6524 -0.00633551 -5.07885e-05
12.7593 -0.00622831 -4.9499e-05
12.8664 -0.00612366 -4.8251e-05
12.9737 -0.00602147 -4.70429e-05
13.0811 -0.00592167 -4.58731e-05
13.1887 -0.00582418 -4.47402e-05
13.2965 -0.00572894 -4.36425e-05
13.4044 -0.00563586 -4.25789e-05
13.5126 -0.00554489 -4.15479e-05
13.6209 -0.00545597 -4.05484e-05
13.7294 -0.00536902 -3.95791e-05
13.8382 -0.00528399 -3.8639e-05
13.9471 -0.00520083 -3.77269e-05
14.0562 -0.00511947 -3.68417e-05
14.1655 -0.00503987 -3.59826e-05
14.275 -0.00496197 -3.51486e-05
14.3848 -0.00488573 -3.43387e-05
14.4947 -0.0048111 -3.3552e-05
14.6049 -0.00473803 -3.27879e-05
14.7152 -0.00466647 -3.20454e-05
14.8258 -0.00459639 -3.13238e-05
14.9367 -0.00452775 -3.06223e-05
15.0477 -0.00446049 -2.99403e-05
15.159 -0.0043946 -2.92772e-05
15.2705 -0.00433002 -2.86321e-05
15.3823 -0.00426673 -2.80046e-05
15.4943 -0.00420468 -2.73941e-05
15.6066 -0.00414385 -2.67999e-05
15.7191 -0.0040842 -2.62216e-05
15.8319 -0.0040257 -2.56586e-05
15.9449 -0.00396833 -2.51104e-05
16.0582 -0.00391204 -2.45765e-05
16.1717 -0.00385682 -2.40564e-05
16.2856 -0.00380263 -2.35498e-05
16.3997 -0.00374945 -2.30561e-05
16.5141 -0.00369725 -2.25751e-05
16.6288 -0.00364601 -2.21061e-05
16.7437 -0.00359571 -2.1649e-05
16.859 -0.00354632 -2.12033e-05
16.9746 -0.00349781 -2.07686e-05
17.0905 -0.00345017 -2.03446e-05
17.2067 -0.00340337 -1.99311e-05
17.3232 -0.0033574 -1.95276e-05
17.4401 -0.00331222 -1.91338e-05
17.5572 -0.00326784 -1.87496e-05
17.6748 -0.00322421 -1.83745e-05
17.7926 -0.00318134 -1.80083e-05
17.9108 -0.00313919 -1.76508e-05
18.0294 -0.00309775 -1.73016e-05
18.1483 -0.00305701 -1.69606e-05
18.2676 -0.00301694 -1.66275e-05
18.3873 -0.00297753 -1.63021e-05
18.5074 -0.00293877 -1.59841e-05
18.6278 -0.00290064 -1.56734e-05
18.7487 -0.00286313 -1.53697e-05
18.8699 -0.00282622 -1.50728e-05
18.9916 -0.00278989 -1.47825e-05
19.1137 -0.00275414 -1.44987e-05
19.2362 -0.00271895 -1.42212e-05
19.3592 -0.00268431 -1.39497e-05
19.4826 -0.0026502 -1.36842e-05
19.6065 -0.00261662 -1.34244e-05
19.7309 -0.00258355 -1.31702e-05
19.8557 -0.00255098 -1.29214e-05
19.9811 -0.00251889 -1.2678e-05
20.1069 -0.00248729 -1.24397e-05
20.2333 -0.00245615 -1.22064e-05
20.3602 -0.00242546 -1.19779e-05
20.4876 -0.00239523 -1.17542e-05
20.6156 -0.00236542 -1.15351e-05
20.7441 -0.00233605 -1.13206e-05
20.8732 -0.00230709 -1.11103e-05
21.0029 -0.00227853 -1.09044e-05
21.1332 -0.00225038 -1.07025e-05
21.2642 -0.00222261 -1.05047e-05
21.3958 -0.00219522 -1.03108e-05
21.528 -0.0021682 -1.01208e-05
21.6609 -0.00214155 -9.93441e-06
21.7945 -0.00211525 -9.75168e-06
21.9288 -0.00208929 -9.57247e-06
22.0639 -0.00206368 -9.3967e-06
22.1997 -0.00203839 -9.22426e-06
22.3363 -0.00201343 -9.05508e-06
22.4736 -0.00198878 -8.88906e-06
22.6118 -0.00196444 -8.72613e-06
22.7509 -0.0019404 -8.5662e-06
22.8908 -0.00191665 -8.4092e-06
23.0316 -0.00189319 -8.25504e-06
23.1733 -0.00187 -8.10365e-06
23.316 -0.00184709 -7.95495e-06
23.4597 -0.00182444 -7.80888e-06
23.6044 -0.00180204 -7.66536e-06
23.7502 -0.0017799 -7.52432e-06
23.8971 -0.001758 -7.3857e-06
24.0451 -0.00173634 -7.24942e-06
24.1944 -0.0017149 -7.11543e-06
24.3448 -0.00169369 -6.98366e-06
24.4966 -0.0016727 -6.85403e-06
24.6496 -0.00165191 -6.7265e-06
24.8041 -0.00163132 -6.601e-06
24.9601 -0.00161093 -6.47746e-06
25.1175 -0.00159072 -6.35582e-06
25.2766 -0.00157069 -6.23603e-06
25.4373 -0.00155084 -6.11802e-06
25.5998 -0.00153115 -6.00173e-06
25.7641 -0.00151161 -5.88709e-06
25.9304 -0.00149222 -5.77406e-06
26.0988 -0.00147297 -5.66255e-06
26.2693 -0.00145384 -5.55251e-06
26.4421 -0.00143484 -5.44388e-06
26.6174 -0.00141594 -5.33657e-06
26.7954 -0.00139714 -5.23053e-06
26.9761 -0.00137842 -5.12568e-06
27.1598 -0.00135978 -5.02193e-06
27.3468 -0.00134119 -4.9192e-06
27.5373 -0.00132264 -4.81741e-06
27.7317 -0.00130412 -4.71645e-06
27.9302 -0.00128559 -4.61621e-06
28.1333 -0.00126704 -4.51657e-06
28.3415 -0.00124844 -4.41739e-06
28.5554 -0.00122976 -4.31849e-06
28.7758 -0.00121094 -4.21969e-06
29.0035 -0.00119196 -4.12075e-06
29.2396 -0.00117273 -4.02135e-06
29.4858 -0.00115318 -3.92112e-06
29.7441 -0.00113319 -3.81952e-06
30.0173 -0.0011126 -3.71581e-06
30.3101 -0.00109116 -3.60884e-06
30.6297 -0.00106845 -3.49669e-06
30.9905 -0.00104366 -3.37559e-06
31.4301 -0.0010146 -3.2355e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda4.0Nc1QuantumOneLoop/GApTwoLoop.txt <==
-31.4301 -0.00101694 3.24932e-06
-30.9905 -0.00104616 3.39109e-06
-30.6297 -0.00107105 3.50774e-06
-30.3101 -0.00109389 3.61193e-06
-30.0173 -0.00111542 3.69764e-06
-29.7441 -0.00113615 3.79483e-06
-29.4858 -0.00115625 3.92768e-06
-29.2396 -0.0011759 4.0686e-06
-29.0035 -0.00119521 4.14402e-06
-28.7758 -0.00121433 4.22242e-06
-28.5554 -0.00123324 4.35462e-06
-28.3415 -0.00125202 4.44925e-06
-28.1333 -0.00127073 4.52465e-06
-27.9302 -0.0012894 4.65835e-06
-27.7317 -0.00130802 4.74123e-06
-27.5373 -0.00132668 4.8381e-06
-27.3468 -0.00134532 4.96341e-06
-27.1598 -0.00136403 5.04147e-06
-26.9761 -0.0013828 5.16216e-06
-26.7954 -0.00140163 5.26909e-06
-26.6174 -0.00142055 5.35934e-06
-26.4421 -0.00143958 5.49432e-06
-26.2693 -0.0014587 5.57695e-06
-26.0988 -0.00147797 5.70827e-06
-25.9304 -0.00149733 5.81307e-06
-25.7641 -0.00151688 5.92234e-06
-25.5998 -0.00153653 6.05402e-06
-25.4373 -0.00155638 6.15013e-06
-25.2766 -0.00157637 6.29138e-06
-25.1175 -0.00159655 6.3957e-06
-24.9601 -0.0016169 6.52719e-06
-24.8041 -0.00163744 6.65425e-06
-24.6496 -0.00165819 6.76931e-06
-24.4966 -0.00167914 6.91861e-06
-24.3448 -0.0017003 7.02483e-06
-24.1944 -0.00172168 7.18471e-06
-24.0451 -0.00174327 7.29644e-06
-23.8971 -0.00176513 7.45326e-06
-23.7502 -0.00178719 7.58251e-06
-23.6044 -0.00180954 7.72831e-06
-23.4597 -0.00183209 7.87937e-06
-23.316 -0.00185496 8.01473e-06
-23.1733 -0.00187805 8.18373e-06
-23.0316 -0.00190145 8.31612e-06
-22.8908 -0.00192511 8.49424e-06
-22.7509 -0.00194908 8.63389e-06
-22.6118 -0.00197334 8.81176e-06
-22.4736 -0.0019979 8.96751e-06
-22.3363 -0.00202278 9.13882e-06
-22.1997 -0.00204797 9.31531e-06
-22.0639 -0.0020735 9.47863e-06
-21.9288 -0.00209936 9.67552e-06
-21.7945 -0.00212557 9.83413e-06
-21.6609 -0.00215213 1.0047e-05
-21.528 -0.00217904 1.02075e-05
-21.3958 -0.00220634 1.04298e-05
-21.2642 -0.002234 1.05997e-05
-21.1332 -0.00226207 1.08249e-05
-21.0029 -0.0022905 1.1011e-05
-20.8732 -0.00231938 1.12342e-05
-20.7441 -0.00234863 1.1441e-05
-20.6156 -0.00237836 1.16601e-05
-20.4876 -0.00240846 1.1889e-05
-20.3602 -0.00243906 1.21051e-05
-20.2333 -0.00247007 1.23549e-05
-20.1069 -0.00250159 1.25715e-05
-19.9811 -0.00253354 1.28385e-05
-19.8557 -0.00256602 1.30611e-05
-19.7309 -0.00259896 1.33406e-05
-19.6065 -0.00263244 1.35753e-05
-19.4826 -0.00266643 1.38625e-05
-19.3592 -0.00270096 1.41151e-05
-19.2362 -0.00273604 1.44061e-05
-19.1137 -0.00277167 1.46812e-05
-18.9916 -0.00280789 1.49734e-05
-18.8699 -0.00284468 1.52741e-05
-18.7487 -0.00288209 1.5567e-05
-18.6278 -0.0029201 1.58943e-05
-18.5074 -0.00295876 1.61894e-05
-18.3873 -0.00299804 1.65428e-05
-18.2676 -0.003038 1.6843e-05
-18.1483 -0.00307864 1.72206e-05
-18.0294 -0.00311996 1.75304e-05
-17.9108 -0.00316201 1.79291e-05
-17.7926 -0.00320476 1.82537e-05
-17.6748 -0.0032483 1.86703e-05
-17.5572 -0.00329256 1.90152e-05
-17.4401 -0.00333766 1.94464e-05
-17.3232 -0.00338349 1.98168e-05
-17.2067 -0.00343024 2.02601e-05
-17.0905 -0.00347773 2.06607e-05
-16.9746 -0.0035262 2.11145e-05
-16.859 -0.00357545 2.1549e-05
-16.7437 -0.00362572 2.20128e-05
-16.6288 -0.00367682 2.24838e-05
-16.5141 -0.003729 2.29587e-05
-16.3997 -0.00378204 2.34677e-05
-16.2856 -0.00383622 2.39559e-05
-16.1717 -0.00389132 2.45034e-05
-16.0582 -0.0039476 2.50085e-05
-15.9449 -0.00400487 2.55941e-05
-15.8319 -0.00406337 2.61205e-05
-15.7191 -0.00412294 2.67433e-05
-15.6066 -0.00418377 2.72965e-05
-15.4943 -0.00424577 2.79549e-05
-15.3823 -0.00430906 2.85409e-05
-15.2705 -0.00437362 2.92335e-05
-15.159 -0.00443952 2.98585e-05
-15.0477 -0.00450679 3.05841e-05
-14.9367 -0.00457545 3.12545e-05
-14.8258 -0.00464558 3.20123e-05
-14.7152 -0.00471716 3.27344e-05
-14.6049 -0.00479033 3.35243e-05
-14.4947 -0.00486501 3.43039e-05
-14.3848 -0.00494138 3.51268e-05
-14.275 -0.00501935 3.59695e-05
-14.1655 -0.00509913 3.68272e-05
-14.0562 -0.00518058 3.77382e-05
-13.9471 -0.00526397 3.86338e-05
-13.8382 -0.00534913 3.96177e-05
-13.7294 -0.00543635 4.05553e-05
-13.6209 -0.00552547 4.16163e-05
-13.5126 -0.00561675 4.26014e-05
-13.4044 -0.00571008 4.37435e-05
-13.2965 -0.00580569 4.47826e-05
-13.1887 -0.00590351 4.60095e-05
-13.0811 -0.00600372 4.71107e-05
-12.9737 -0.00610634 4.84259e-05
-12.8664 -0.00621146 4.9598e-05
-12.7593 -0.00631919 5.10053e-05
-12.6524 -0.00642956 5.22586e-05
-12.5457 -0.00654276 5.3762e-05
-12.4391 -0.00665873 5.51078e-05
-12.3327 -0.00677779 5.67117e-05
-12.2265 -0.00689975 5.81623e-05
-12.1204 -0.00702508 5.9872e-05
-12.0144 -0.00715347 6.14408e-05
-11.9086 -0.00728553 6.32625e-05
-11.803 -0.00742082 6.4964e-05
-11.6975 -0.0075601 6.6905e-05
-11.5922 -0.00770281 6.87548e-05
-11.487 -0.00784986 7.0824e-05
-11.3819 -0.00800054 7.28391e-05
-11.277 -0.00815595 7.50469e-05
-11.1722 -0.00831524 7.72454e-05
-11.0676 -0.00847965 7.96044e-05
-10.9631 -0.00864824 8.20061e-05
-10.8587 -0.00882238 8.4531e-05
-10.7545 -0.00900102 8.71574e-05
-10.6503 -0.00918567 8.98657e-05
-10.5463 -0.00937521 9.27403e-05
-10.4425 -0.00957124 9.56522e-05
-10.3387 -0.0097726 9.8801e-05
-10.2351 -0.00998097 0.00010194
-10.1316 -0.0101952 0.000105392
-10.0282 -0.010417 0.000108787
-9.92496 -0.0106452 0.000112574
-9.82181 -0.0108816 0.000116256
-9.71877 -0.0111251 0.000120414
-9.61583 -0.0113775 0.00012442
-9.51301 -0.0116377 0.000128991
-9.4103 -0.0119075 0.000133365
-9.30769 -0.0121861 0.000138396
-9.20518 -0.012475 0.000143187
-9.10278 -0.0127737 0.000148731
-9.00048 -0.0130835 0.000153998
-8.89828 -0.0134044 0.000160117
-8.79618 -0.0137374 0.000165927
-8.69417 -0.0140828 0.000172695
-8.59226 -0.0144413 0.000179127
-8.49044 -0.0148138 0.000186627
-8.38872 -0.0152006 0.000193773
-8.28708 -0.0156032 0.000202106
-8.18554 -0.0160214 0.000210074
-8.08408 -0.0164575 0.000219358
-7.98271 -0.0169107 0.000228276
-7.88143 -0.0173843 0.00023865
-7.78023 -0.0178767 0.000248672
-7.67911 -0.0183922 0.000260304
-7.57807 -0.0189286 0.00027161
-7.47712 -0.0194913 0.000284704
-7.37624 -0.0200772 0.000297512
-7.27544 -0.0206934 0.000312314
-7.17471 -0.0213354 0.00032689
-7.07406 -0.0220122 0.0003437
-6.97348 -0.022718 0.000360366
-6.87298 -0.0234639 0.000379557
-6.77254 -0.0242426 0.000398712
-6.67218 -0.0250677 0.000420746
-6.57188 -0.0259302 0.000442887
-6.47166 -0.0268466 0.000468346
-6.37149 -0.027806 0.000494098
-6.2714 -0.0288284 0.000523723
-6.17136 -0.0299006 0.000553885
-6.07139 -0.0310468 0.000588632
-5.97148 -0.0322512 0.000624236
-5.87163 -0.0335433 0.000665358
-5.77184 -0.0349041 0.000707767
-5.67211 -0.0363695 0.000756933
-5.57243 -0.0379169 0.000807978
-5.47281 -0.0395903 0.000867466
-5.37325 -0.0413629 0.000929667
-5.27373 -0.0432888 0.00100266
-5.17427 -0.0453367 0.00107959
-5.07487 -0.0475736 0.00117067
-4.97551 -0.0499628 0.00126759
-4.8762 -0.0525888 0.00138366
-4.77694 -0.0554092 0.00150866
-4.67772 -0.0585322 0.00166059
-4.57855 -0.0619097 0.00182686
-4.47943 -0.0656838 0.002033
-4.38035 -0.0698021 0.00226384
-4.28131 -0.0744586 0.00255797
-4.18232 -0.0796015 0.00289888
-4.08336 -0.0855107 0.00335099
-3.98445 -0.0921522 0.00390419
-3.88557 -0.099965 0.0046849
-3.78673 -0.10899 0.00572896
-3.68793 -0.120016 0.00736178
-3.58916 -0.133362 0.00989831
-3.49043 -0.15075 0.0146425
-3.39173 -0.173357 0.0241568
-3.29307 -0.203547 0.0481929
-3.19443 -0.222802 0.109134
-3.09583 -0.150725 0.16922
-2.99725 -0.119863 0.116923
-2.89871 -0.136137 0.0769024
-2.80019 -0.166357 0.0603408
-2.7017 -0.2044 0.0564358
-2.60323 -0.250085 0.0596815
-2.50479 -0.30766 0.0705077
-2.40638 -0.38426 0.0906689
-2.30798 -0.493475 0.130388
-2.20961 -0.660633 0.209905
-2.11126 -0.93961 0.412862
-2.01293 -1.38361 1.07404
-1.91462 -0.390432 3.09277
-1.81632 1.74526 1.48928
-1.71804 1.30241 0.488253
-1.61978 0.981679 0.213453
-1.52154 0.795083 0.106747
-1.42331 0.689595 0.0433764
-1.32509 0.624421 -0.0114889
-1.22689 0.572124 -0.0946327
-1.12869 0.438873 -0.191824
-1.03051 0.217146 -0.124858
-0.932337 0.184909 -0.0785713
-0.834173 0.20511 -0.0443019
-0.736016 0.212474 -0.0239881
-0.637867 0.215046 -0.0139194
-0.539723 0.215186 -0.00822868
-0.441585 0.214433 -0.00520663
-0.343451 0.213275 -0.00310509
-0.24532 0.212256 -0.0019911
-0.147191 0.211449 -0.000949831
-0.0490634 0.211045 -0.000396112
0.0490634 0.211045 0.000396112
0.147191 0.211449 0.000949831
0.24532 0.212256 0.0019911
0.343451 0.213275 0.00310509
0.441585 0.214433 0.00520663
0.539723 0.215186 0.00822868
0.637867 0.215046 0.0139194
0.736016 0.212474 0.0239881
0.834173 0.20511 0.0443019
0.932337 0.184909 0.0785713
1.03051 0.217146 0.124858
1.12869 0.438873 0.191824
1.22689 0.572124 0.0946327
1.32509 0.624421 0.0114889
1.42331 0.689595 -0.0433764
1.52154 0.795083 -0.106747
1.61978 0.981679 -0.213453
1.71804 1.30241 -0.488253
1.81632 1.74526 -1.48928
1.91462 -0.390432 -3.09277
2.01293 -1.38361 -1.07404
2.11126 -0.93961 -0.412862
2.20961 -0.660633 -0.209905
2.30798 -0.493475 -0.130388
2.40638 -0.38426 -0.0906689
2.50479 -0.30766 -0.0705077
2.60323 -0.250085 -0.0596815
2.7017 -0.2044 -0.0564358
2.80019 -0.166357 -0.0603408
2.89871 -0.136137 -0.0769024
2.99725 -0.119863 -0.116923
3.09583 -0.150725 -0.16922
3.19443 -0.222802 -0.109134
3.29307 -0.203547 -0.0481929
3.39173 -0.173357 -0.0241568
3.49043 -0.15075 -0.0146425
3.58916 -0.133362 -0.00989831
3.68793 -0.120016 -0.00736178
3.78673 -0.10899 -0.00572896
3.88557 -0.099965 -0.0046849
3.98445 -0.0921522 -0.00390419
4.08336 -0.0855107 -0.00335099
4.18232 -0.0796015 -0.00289888
4.28131 -0.0744586 -0.00255797
4.38035 -0.0698021 -0.00226384
4.47943 -0.0656838 -0.002033
4.57855 -0.0619097 -0.00182686
4.67772 -0.0585322 -0.00166059
4.77694 -0.0554092 -0.00150866
4.8762 -0.0525888 -0.00138366
4.97551 -0.0499628 -0.00126759
5.07487 -0.0475736 -0.00117067
5.17427 -0.0453367 -0.00107959
5.27373 -0.0432888 -0.00100266
5.37325 -0.0413629 -0.000929667
5.47281 -0.0395903 -0.000867466
5.57243 -0.0379169 -0.000807978
5.67211 -0.0363695 -0.000756933
5.77184 -0.0349041 -0.000707767
5.87163 -0.0335433 -0.000665358
5.97148 -0.0322512 -0.000624236
6.07139 -0.0310468 -0.000588632
6.17136 -0.0299006 -0.000553885
6.2714 -0.0288284 -0.000523723
6.37149 -0.027806 -0.000494098
6.47166 -0.0268466 -0.000468346
6.57188 -0.0259302 -0.000442887
6.67218 -0.0250677 -0.000420746
6.77254 -0.0242426 -0.000398712
6.87298 -0.0234639 -0.000379557
6.97348 -0.022718 -0.000360366
7.07406 -0.0220122 -0.0003437
7.17471 -0.0213354 -0.00032689
7.27544 -0.0206934 -0.000312314
7.37624 -0.0200772 -0.000297512
7.47712 -0.0194913 -0.000284704
7.57807 -0.0189286 -0.00027161
7.67911 -0.0183922 -0.000260304
7.78023 -0.0178767 -0.000248672
7.88143 -0.0173843 -0.00023865
7.98271 -0.0169107 -0.000228276
8.08408 -0.0164575 -0.000219358
8.18554 -0.0160214 -0.000210074
8.28708 -0.0156032 -0.000202106
8.38872 -0.0152006 -0.000193773
8.49044 -0.0148138 -0.000186627
8.59226 -0.0144413 -0.000179127
8.69417 -0.0140828 -0.000172695
8.79618 -0.0137374 -0.000165927
8.89828 -0.0134044 -0.000160117
9.00048 -0.0130835 -0.000153998
9.10278 -0.0127737 -0.000148731
9.20518 -0.012475 -0.000143187
9.30769 -0.0121861 -0.000138396
9.4103 -0.0119075 -0.000133365
9.51301 -0.0116377 -0.000128991
9.61583 -0.0113775 -0.00012442
9.71877 -0.0111251 -0.000120414
9.82181 -0.0108816 -0.000116256
9.92496 -0.0106452 -0.000112574
10.0282 -0.010417 -0.000108787
10.1316 -0.0101952 -0.000105392
10.2351 -0.00998097 -0.00010194
10.3387 -0.0097726 -9.8801e-05
10.4425 -0.00957124 -9.56522e-05
10.5463 -0.00937521 -9.27403e-05
10.6503 -0.00918567 -8.98657e-05
10.7545 -0.00900102 -8.71574e-05
10.8587 -0.00882238 -8.4531e-05
10.9631 -0.00864824 -8.20061e-05
11.0676 -0.00847965 -7.96044e-05
11.1722 -0.00831524 -7.72454e-05
11.277 -0.00815595 -7.50469e-05
11.3819 -0.00800054 -7.28391e-05
11.487 -0.00784986 -7.0824e-05
11.5922 -0.00770281 -6.87548e-05
11.6975 -0.0075601 -6.6905e-05
11.803 -0.00742082 -6.4964e-05
11.9086 -0.00728553 -6.32625e-05
12.0144 -0.00715347 -6.14408e-05
12.1204 -0.00702508 -5.9872e-05
12.2265 -0.00689975 -5.81623e-05
12.3327 -0.00677779 -5.67117e-05
12.4391 -0.00665873 -5.51078e-05
12.5457 -0.00654276 -5.3762e-05
12.6524 -0.00642956 -5.22586e-05
12.7593 -0.00631919 -5.10053e-05
12.8664 -0.00621146 -4.9598e-05
12.9737 -0.00610634 -4.84259e-05
13.0811 -0.00600372 -4.71107e-05
13.1887 -0.00590351 -4.60095e-05
13.2965 -0.00580569 -4.47826e-05
13.4044 -0.00571008 -4.37435e-05
13.5126 -0.00561675 -4.26014e-05
13.6209 -0.00552547 -4.16163e-05
13.7294 -0.00543635 -4.05553e-05
13.8382 -0.00534913 -3.96177e-05
13.9471 -0.00526397 -3.86338e-05
14.0562 -0.00518058 -3.77382e-05
14.1655 -0.00509913 -3.68272e-05
14.275 -0.00501935 -3.59695e-05
14.3848 -0.00494138 -3.51268e-05
14.4947 -0.00486501 -3.43039e-05
14.6049 -0.00479033 -3.35243e-05
14.7152 -0.00471716 -3.27344e-05
14.8258 -0.00464558 -3.20123e-05
14.9367 -0.00457545 -3.12545e-05
15.0477 -0.00450679 -3.05841e-05
15.159 -0.00443952 -2.98585e-05
15.2705 -0.00437362 -2.92335e-05
15.3823 -0.00430906 -2.85409e-05
15.4943 -0.00424577 -2.79549e-05
15.6066 -0.00418377 -2.72965e-05
15.7191 -0.00412294 -2.67433e-05
15.8319 -0.00406337 -2.61205e-05
15.9449 -0.00400487 -2.55941e-05
16.0582 -0.0039476 -2.50085e-05
16.1717 -0.00389132 -2.45034e-05
16.2856 -0.00383622 -2.39559e-05
16.3997 -0.00378204 -2.34677e-05
16.5141 -0.003729 -2.29587e-05
16.6288 -0.00367682 -2.24838e-05
16.7437 -0.00362572 -2.20128e-05
16.859 -0.00357545 -2.1549e-05
16.9746 -0.0035262 -2.11145e-05
17.0905 -0.00347773 -2.06607e-05
17.2067 -0.00343024 -2.02601e-05
17.3232 -0.00338349 -1.98168e-05
17.4401 -0.00333766 -1.94464e-05
17.5572 -0.00329256 -1.90152e-05
17.6748 -0.0032483 -1.86703e-05
17.7926 -0.00320476 -1.82537e-05
17.9108 -0.00316201 -1.79291e-05
18.0294 -0.00311996 -1.75304e-05
18.1483 -0.00307864 -1.72206e-05
18.2676 -0.003038 -1.6843e-05
18.3873 -0.00299804 -1.65428e-05
18.5074 -0.00295876 -1.61894e-05
18.6278 -0.0029201 -1.58943e-05
18.7487 -0.00288209 -1.5567e-05
18.8699 -0.00284468 -1.52741e-05
18.9916 -0.00280789 -1.49734e-05
19.1137 -0.00277167 -1.46812e-05
19.2362 -0.00273604 -1.44061e-05
19.3592 -0.00270096 -1.41151e-05
19.4826 -0.00266643 -1.38625e-05
19.6065 -0.00263244 -1.35753e-05
19.7309 -0.00259896 -1.33406e-05
19.8557 -0.00256602 -1.30611e-05
19.9811 -0.00253354 -1.28385e-05
20.1069 -0.00250159 -1.25715e-05
20.2333 -0.00247007 -1.23549e-05
20.3602 -0.00243906 -1.21051e-05
20.4876 -0.00240846 -1.1889e-05
20.6156 -0.00237836 -1.16601e-05
20.7441 -0.00234863 -1.1441e-05
20.8732 -0.00231938 -1.12342e-05
21.0029 -0.0022905 -1.1011e-05
21.1332 -0.00226207 -1.08249e-05
21.2642 -0.002234 -1.05997e-05
21.3958 -0.00220634 -1.04298e-05
21.528 -0.00217904 -1.02075e-05
21.6609 -0.00215213 -1.0047e-05
21.7945 -0.00212557 -9.83413e-06
21.9288 -0.00209936 -9.67552e-06
22.0639 -0.0020735 -9.47863e-06
22.1997 -0.00204797 -9.31531e-06
22.3363 -0.00202278 -9.13882e-06
22.4736 -0.0019979 -8.96751e-06
22.6118 -0.00197334 -8.81176e-06
22.7509 -0.00194908 -8.63389e-06
22.8908 -0.00192511 -8.49424e-06
23.0316 -0.00190145 -8.31612e-06
23.1733 -0.00187805 -8.18373e-06
23.316 -0.00185496 -8.01473e-06
23.4597 -0.00183209 -7.87937e-06
23.6044 -0.00180954 -7.72831e-06
23.7502 -0.00178719 -7.58251e-06
23.8971 -0.00176513 -7.45326e-06
24.0451 -0.00174327 -7.29644e-06
24.1944 -0.00172168 -7.18471e-06
24.3448 -0.0017003 -7.02483e-06
24.4966 -0.00167914 -6.91861e-06
24.6496 -0.00165819 -6.76931e-06
24.8041 -0.00163744 -6.65425e-06
24.9601 -0.0016169 -6.52719e-06
25.1175 -0.00159655 -6.3957e-06
25.2766 -0.00157637 -6.29138e-06
25.4373 -0.00155638 -6.15013e-06
25.5998 -0.00153653 -6.05402e-06
25.7641 -0.00151688 -5.92234e-06
25.9304 -0.00149733 -5.81307e-06
26.0988 -0.00147797 -5.70827e-06
26.2693 -0.0014587 -5.57695e-06
26.4421 -0.00143958 -5.49432e-06
26.6174 -0.00142055 -5.35934e-06
26.7954 -0.00140163 -5.26909e-06
26.9761 -0.0013828 -5.16216e-06
27.1598 -0.00136403 -5.04147e-06
27.3468 -0.00134532 -4.96341e-06
27.5373 -0.00132668 -4.8381e-06
27.7317 -0.00130802 -4.74123e-06
27.9302 -0.0012894 -4.65835e-06
28.1333 -0.00127073 -4.52465e-06
28.3415 -0.00125202 -4.44925e-06
28.5554 -0.00123324 -4.35462e-06
28.7758 -0.00121433 -4.22242e-06
29.0035 -0.00119521 -4.14402e-06
29.2396 -0.0011759 -4.0686e-06
29.4858 -0.00115625 -3.92768e-06
29.7441 -0.00113615 -3.79483e-06
30.0173 -0.00111542 -3.69764e-06
30.3101 -0.00109389 -3.61193e-06
30.6297 -0.00107105 -3.50774e-06
30.9905 -0.00104616 -3.39109e-06
31.4301 -0.00101694 -3.24932e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda4.0Nc1QuantumOneLoop/GAp_FRG.txt <==
-31.4301 -0.00101334 3.22857e-06
-30.9905 -0.00104232 3.36744e-06
-30.6297 -0.00106705 3.48841e-06
-30.3101 -0.0010897 3.59963e-06
-30.0173 -0.00111108 3.70641e-06
-29.7441 -0.00113161 3.80931e-06
-29.4858 -0.00115155 3.91067e-06
-29.2396 -0.00117104 4.01037e-06
-29.0035 -0.00119022 4.10997e-06
-28.7758 -0.00120915 4.20808e-06
-28.5554 -0.00122791 4.30586e-06
-28.3415 -0.00124654 4.40426e-06
-28.1333 -0.00126508 4.50404e-06
-27.9302 -0.00128357 4.60213e-06
-27.7317 -0.00130204 4.70188e-06
-27.5373 -0.0013205 4.80322e-06
-27.3468 -0.00133899 4.90357e-06
-27.1598 -0.00135752 5.00569e-06
-26.9761 -0.0013761 5.11034e-06
-26.7954 -0.00139475 5.21229e-06
-26.6174 -0.00141349 5.3195e-06
-26.4421 -0.00143232 5.42639e-06
-26.2693 -0.00145126 5.53205e-06
-26.0988 -0.00147032 5.64478e-06
-25.9304 -0.0014895 5.7533e-06
-25.7641 -0.00150882 5.86522e-06
-25.5998 -0.00152828 5.98315e-06
-25.4373 -0.0015479 6.09213e-06
-25.2766 -0.00156768 6.2161e-06
-25.1175 -0.00158763 6.3322e-06
-24.9601 -0.00160776 6.44887e-06
-24.8041 -0.00162807 6.58368e-06
-24.6496 -0.00164858 6.69297e-06
-24.4966 -0.00166928 6.82928e-06
-24.3448 -0.00169019 6.96362e-06
-24.1944 -0.00171133 7.07195e-06
-24.0451 -0.00173265 7.23464e-06
-23.8971 -0.00175424 7.3516e-06
-23.7502 -0.00177604 7.48191e-06
-23.6044 -0.00179807 7.65455e-06
-23.4597 -0.0018204 7.75758e-06
-23.316 -0.00184292 7.92395e-06
-23.1733 -0.00186573 8.08327e-06
-23.0316 -0.00188884 8.19594e-06
-22.8908 -0.00191216 8.38785e-06
-22.7509 -0.00193582 8.52901e-06
-22.6118 -0.00195976 8.67077e-06
-22.4736 -0.00198395 8.86597e-06
-22.3363 -0.00200851 9.0067e-06
-22.1997 -0.00203334 9.17302e-06
-22.0639 -0.00205848 9.36625e-06
-21.9288 -0.002084 9.51871e-06
-21.7945 -0.00210981 9.70068e-06
-21.6609 -0.00213596 9.89596e-06
-21.528 -0.0021625 1.00642e-05
-21.3958 -0.00218936 1.02566e-05
-21.2642 -0.00221659 1.04591e-05
-21.1332 -0.00224423 1.06441e-05
-21.0029 -0.00227222 1.0844e-05
-20.8732 -0.00230061 1.10594e-05
-20.7441 -0.00232943 1.12587e-05
-20.6156 -0.00235863 1.14684e-05
-20.4876 -0.00238825 1.16978e-05
-20.3602 -0.00241833 1.19115e-05
-20.2333 -0.00244883 1.2134e-05
-20.1069 -0.00247977 1.2376e-05
-19.9811 -0.0025112 1.26076e-05
-19.8557 -0.00254309 1.28431e-05
-19.7309 -0.00257545 1.30983e-05
-19.6065 -0.00260832 1.33503e-05
-19.4826 -0.0026417 1.35986e-05
-19.3592 -0.00267557 1.38697e-05
-19.2362 -0.00270998 1.41334e-05
-19.1137 -0.00274498 1.43546e-05
-18.9916 -0.00278048 1.46811e-05
-18.8699 -0.00281657 1.50026e-05
-18.7487 -0.00285324 1.52692e-05
-18.6278 -0.00289047 1.55809e-05
-18.5074 -0.00292836 1.58968e-05
-18.3873 -0.00296681 1.61922e-05
-18.2676 -0.00300597 1.65358e-05
-18.1483 -0.00304572 1.68485e-05
-18.0294 -0.00308616 1.71991e-05
-17.9108 -0.00312734 1.75453e-05
-17.7926 -0.00316911 1.78737e-05
-17.6748 -0.00321169 1.8278e-05
-17.5572 -0.00325498 1.86128e-05
-17.4401 -0.00329898 1.90056e-05
-17.3232 -0.00334385 1.94132e-05
-17.2067 -0.00338941 1.97763e-05
-17.0905 -0.00343585 2.02181e-05
-16.9746 -0.00348311 2.06217e-05
-16.859 -0.00353115 2.1045e-05
-16.7437 -0.00358021 2.15221e-05
-16.6288 -0.00363002 2.19137e-05
-16.5141 -0.00368081 2.24312e-05
-16.3997 -0.00373261 2.2896e-05
-16.2856 -0.00378523 2.3346e-05
-16.1717 -0.00383899 2.39082e-05
-16.0582 -0.00389369 2.43729e-05
-15.9449 -0.00394941 2.49114e-05
-15.8319 -0.00400635 2.54931e-05
-15.7191 -0.00406417 2.59719e-05
-15.6066 -0.00412329 2.66201e-05
-15.4943 -0.00418359 2.71793e-05
-15.3823 -0.00424488 2.77374e-05
-15.2705 -0.00430766 2.84559e-05
-15.159 -0.00437154 2.8998e-05
-15.0477 -0.00443667 2.96855e-05
-14.9367 -0.00450337 3.0415e-05
-14.8258 -0.00457113 3.09937e-05
-14.7152 -0.0046405 3.18063e-05
-14.6049 -0.00471136 3.25285e-05
-14.4947 -0.00478342 3.31807e-05
-14.3848 -0.00485739 3.41253e-05
-14.275 -0.00493272 3.47921e-05
-14.1655 -0.00500955 3.56263e-05
-14.0562 -0.00508847 3.65983e-05
-13.9471 -0.00516865 3.72951e-05
-13.8382 -0.00525079 3.82967e-05
-13.7294 -0.00533501 3.92934e-05
-13.6209 -0.00542054 4.00294e-05
-13.5126 -0.00550852 4.12575e-05
-13.4044 -0.00559842 4.21783e-05
-13.2965 -0.00568991 4.30975e-05
-13.1887 -0.00578426 4.44655e-05
-13.0811 -0.00588032 4.53478e-05
-12.9737 -0.00597847 4.64974e-05
-12.8664 -0.00607973 4.7966e-05
-12.7593 -0.00618252 4.88272e-05
-12.6524 -0.00628813 5.02859e-05
-12.5457 -0.00639684 5.17802e-05
-12.4391 -0.0065071 5.26818e-05
-12.3327 -0.00662099 5.45062e-05
-12.2265 -0.00673778 5.59114e-05
-12.1204 -0.0068564 5.70207e-05
-12.0144 -0.00697945 5.91488e-05
-11.9086 -0.00710501 6.04844e-05
-11.803 -0.00723304 6.18518e-05
-11.6975 -0.00736617 6.43129e-05
-11.5922 -0.00750137 6.54784e-05
-11.487 -0.00764003 6.73413e-05
-11.3819 -0.00778424 6.99845e-05
-11.277 -0.00793008 7.10754e-05
-11.1722 -0.00808073 7.34977e-05
-11.0676 -0.00823711 7.62515e-05
-10.9631 -0.00839482 7.73225e-05
-10.8587 -0.00855908 8.04625e-05
-10.7545 -0.0087288 8.32221e-05
-10.6503 -0.00889984 8.43526e-05
-10.5463 -0.00907946 8.83482e-05
-10.4425 -0.00926385 9.08872e-05
-10.3387 -0.00945003 9.23853e-05
-10.2351 -0.00964706 9.72248e-05
-10.1316 -0.00984759 9.95476e-05
-10.0282 -0.010051 0.000101468
-9.92496 -0.0102677 0.000107335
-9.82181 -0.0104861 0.000109142
-9.71877 -0.0107095 0.000111978
-9.61583 -0.0109484 0.000118777
-9.51301 -0.0111866 0.000120053
-9.4103 -0.011433 0.000124038
-9.30769 -0.0116971 0.000131815
-9.20518 -0.0119574 0.000132404
-9.10278 -0.0122308 0.000138008
-9.00048 -0.0125233 0.000146806
-8.89828 -0.0128084 0.000146436
-8.79618 -0.0131135 0.000154393
-8.69417 -0.0134381 0.000163964
-8.59226 -0.0137514 0.000162668
-8.49044 -0.0140939 0.000173468
-8.38872 -0.014455 0.000184007
-8.28708 -0.0148001 0.000181178
-8.18554 -0.0151875 0.000196338
-8.08408 -0.0155898 0.000207373
-7.98271 -0.0159716 0.000202785
-7.88143 -0.0164128 0.000223536
-7.78023 -0.0168611 0.000234791
-7.67911 -0.0172861 0.000227839
-7.57807 -0.0177923 0.000256681
-7.47712 -0.0182916 0.000267364
-7.37624 -0.0187691 0.000257131
-7.27544 -0.0193518 0.000296566
-7.17471 -0.0199075 0.000304709
-7.07406 -0.0204521 0.000291991
-6.97348 -0.0211242 0.000344553
-6.87298 -0.0217448 0.000348728
-6.77254 -0.0223733 0.000332958
-6.67218 -0.0231494 0.000401385
-6.57188 -0.0238468 0.000398519
-6.47166 -0.0245817 0.000382387
-6.37149 -0.0254815 0.000468503
-6.2714 -0.0262724 0.000458161
-6.17136 -0.0271381 0.000443666
-6.07139 -0.0281813 0.00055147
-5.97148 -0.0290904 0.000528026
-5.87163 -0.0301226 0.000518446
-5.77184 -0.0313416 0.000647829
-5.67211 -0.0324064 0.000612818
-5.57243 -0.0336443 0.000614877
-5.47281 -0.0350753 0.000765151
-5.37325 -0.036352 0.000727086
-5.27373 -0.0378545 0.00075236
-5.17427 -0.0395475 0.000933649
-5.07487 -0.0411175 0.000908488
-4.97551 -0.0429606 0.000978158
-4.8762 -0.044992 0.00121106
-4.77694 -0.0469667 0.00123075
-4.67772 -0.049267 0.00138472
-4.57855 -0.0517691 0.00170845
-4.47943 -0.0543269 0.00183485
-4.38035 -0.0572986 0.00214487
-4.28131 -0.0605868 0.00270942
-4.18232 -0.0641375 0.00330986
-4.08336 -0.0680905 0.0044959
-3.98445 -0.0720492 0.00638943
-3.88557 -0.0755661 0.00866257
-3.78673 -0.0784581 0.0110027
-3.68793 -0.080919 0.0128014
-3.58916 -0.0835639 0.0137261
-3.49043 -0.0869094 0.0140254
-3.39173 -0.0912557 0.0140137
-3.29307 -0.0966695 0.0140237
-3.19443 -0.103174 0.0142609
-3.09583 -0.110753 0.0148945
-2.99725 -0.11948 0.0160193
-2.89871 -0.129469 0.0177782
-2.80019 -0.140921 0.020327
-2.7017 -0.154157 0.0239648
-2.60323 -0.169431 0.0290665
-2.50479 -0.187123 0.0362734
-2.40638 -0.207016 0.0461831
-2.30798 -0.229136 0.0597825
-2.20961 -0.252853 0.0779643
-2.11126 -0.27761 0.102143
-2.01293 -0.301604 0.133174
-1.91462 -0.32214 0.171488
-1.81632 -0.335178 0.215076
-1.71804 -0.33741 0.260283
-1.61978 -0.326561 0.302791
-1.52154 -0.302056 0.335119
-1.42331 -0.272458 0.348093
-1.32509 -0.253833 0.345335
-1.22689 -0.25192 0.340517
-1.12869 -0.261845 0.341626
-1.03051 -0.277037 0.349313
-0.932337 -0.293754 0.359824
-0.834173 -0.312178 0.368717
-0.736016 -0.334316 0.372418
-0.637867 -0.363136 0.36898
-0.539723 -0.399113 0.356095
-0.441585 -0.442969 0.330521
-0.343451 -0.491351 0.288575
-0.24532 -0.54062 0.226796
-0.147191 -0.581268 0.146302
-0.0490634 -0.605113 0.0502603
0.0490634 -0.605113 -0.0502589
0.147191 -0.581268 -0.146301
0.24532 -0.54062 -0.226795
0.343451 -0.491351 -0.288574
0.441585 -0.44297 -0.33052
0.539723 -0.399113 -0.356094
0.637867 -0.363136 -0.36898
0.736016 -0.334316 -0.372417
0.834173 -0.312178 -0.368717
0.932337 -0.293754 -0.359824
1.03051 -0.277037 -0.349312
1.12869 -0.261845 -0.341626
1.22689 -0.25192 -0.340517
1.32509 -0.253833 -0.345335
1.42331 -0.272458 -0.348093
1.52154 -0.302056 -0.335119
1.61978 -0.326561 -0.302791
1.71804 -0.33741 -0.260283
1.81632 -0.335178 -0.215076
1.91462 -0.32214 -0.171488
2.01293 -0.301604 -0.133174
2.11126 -0.27761 -0.102143
2.20961 -0.252853 -0.0779643
2.30798 -0.229136 -0.0597825
2.40638 -0.207016 -0.046183
2.50479 -0.187123 -0.0362734
2.60323 -0.169431 -0.0290665
2.7017 -0.154157 -0.0239648
2.80019 -0.140921 -0.020327
2.89871 -0.129469 -0.0177782
2.99725 -0.11948 -0.0160193
3.09583 -0.110753 -0.0148945
3.19443 -0.103174 -0.0142609
3.29307 -0.0966695 -0.0140237
3.39173 -0.0912557 -0.0140137
3.49043 -0.0869094 -0.0140254
3.58916 -0.0835639 -0.0137261
3.68793 -0.080919 -0.0128014
3.78673 -0.0784581 -0.0110027
3.88557 -0.0755661 -0.00866257
3.98445 -0.0720492 -0.00638942
4.08336 -0.0680905 -0.0044959
4.18232 -0.0641375 -0.00330985
4.28131 -0.0605868 -0.00270942
4.38035 -0.0572986 -0.00214486
4.47943 -0.0543269 -0.00183484
4.57855 -0.0517691 -0.00170845
4.67772 -0.049267 -0.00138471
4.77694 -0.0469667 -0.00123075
4.8762 -0.044992 -0.00121106
4.97551 -0.0429606 -0.000978156
5.07487 -0.0411175 -0.000908486
5.17427 -0.0395475 -0.000933647
5.27373 -0.0378545 -0.000752359
5.37325 -0.036352 -0.000727085
5.47281 -0.0350753 -0.000765149
5.57243 -0.0336443 -0.000614876
5.67211 -0.0324064 -0.000612817
5.77184 -0.0313416 -0.000647828
5.87163 -0.0301226 -0.000518445
5.97148 -0.0290904 -0.000528025
6.07139 -0.0281813 -0.000551469
6.17136 -0.0271381 -0.000443665
6.2714 -0.0262724 -0.00045816
6.37149 -0.0254815 -0.000468503
6.47166 -0.0245817 -0.000382387
6.57188 -0.0238468 -0.000398519
6.67218 -0.0231494 -0.000401385
6.77254 -0.0223733 -0.000332958
6.87298 -0.0217448 -0.000348727
6.97348 -0.0211242 -0.000344553
7.07406 -0.0204521 -0.000291991
7.17471 -0.0199075 -0.000304709
7.27544 -0.0193518 -0.000296566
7.37624 -0.0187691 -0.000257131
7.47712 -0.0182916 -0.000267363
7.57807 -0.0177923 -0.000256681
7.67911 -0.0172861 -0.000227839
7.78023 -0.0168611 -0.00023479
7.88143 -0.0164128 -0.000223536
7.98271 -0.0159716 -0.000202784
8.08408 -0.0155898 -0.000207373
8.18554 -0.0151875 -0.000196338
8.28708 -0.0148001 -0.000181178
8.38872 -0.014455 -0.000184007
8.49044 -0.0140939 -0.000173467
8.59226 -0.0137514 -0.000162667
8.69417 -0.0134381 -0.000163964
8.79618 -0.0131135 -0.000154393
8.89828 -0.0128084 -0.000146436
9.00048 -0.0125233 -0.000146806
9.10278 -0.0122308 -0.000138008
9.20518 -0.0119574 -0.000132404
9.30769 -0.0116971 -0.000131815
9.4103 -0.011433 -0.000124038
9.51301 -0.0111866 -0.000120053
9.61583 -0.0109484 -0.000118777
9.71877 -0.0107095 -0.000111978
9.82181 -0.0104861 -0.000109142
9.92496 -0.0102677 -0.000107335
10.0282 -0.010051 -0.000101468
10.1316 -0.00984759 -9.95475e-05
10.2351 -0.00964706 -9.72247e-05
10.3387 -0.00945003 -9.23852e-05
10.4425 -0.00926385 -9.08871e-05
10.5463 -0.00907946 -8.83481e-05
10.6503 -0.00889984 -8.43525e-05
10.7545 -0.0087288 -8.3222e-05
10.8587 -0.00855908 -8.04624e-05
10.9631 -0.00839482 -7.73224e-05
11.0676 -0.00823711 -7.62514e-05
11.1722 -0.00808073 -7.34976e-05
11.277 -0.00793008 -7.10753e-05
11.3819 -0.00778424 -6.99845e-05
11.487 -0.00764003 -6.73412e-05
11.5922 -0.00750137 -6.54784e-05
11.6975 -0.00736617 -6.43129e-05
11.803 -0.00723304 -6.18517e-05
11.9086 -0.00710501 -6.04844e-05
12.0144 -0.00697945 -5.91488e-05
12.1204 -0.0068564 -5.70206e-05
12.2265 -0.00673778 -5.59113e-05
12.3327 -0.00662099 -5.45062e-05
12.4391 -0.0065071 -5.26818e-05
12.5457 -0.00639684 -5.17802e-05
12.6524 -0.00628813 -5.02859e-05
12.7593 -0.00618252 -4.88272e-05
12.8664 -0.00607973 -4.7966e-05
12.9737 -0.00597847 -4.64974e-05
13.0811 -0.00588032 -4.53477e-05
13.1887 -0.00578426 -4.44654e-05
13.2965 -0.00568991 -4.30974e-05
13.4044 -0.00559842 -4.21783e-05
13.5126 -0.00550852 -4.12574e-05
13.6209 -0.00542054 -4.00294e-05
13.7294 -0.00533501 -3.92934e-05
13.8382 -0.00525079 -3.82967e-05
13.9471 -0.00516865 -3.72951e-05
14.0562 -0.00508847 -3.65983e-05
14.1655 -0.00500955 -3.56263e-05
14.275 -0.00493272 -3.47921e-05
14.3848 -0.00485739 -3.41253e-05
14.4947 -0.00478342 -3.31807e-05
14.6049 -0.00471136 -3.25285e-05
14.7152 -0.0046405 -3.18063e-05
14.8258 -0.00457113 -3.09936e-05
14.9367 -0.00450337 -3.0415e-05
15.0477 -0.00443667 -2.96855e-05
15.159 -0.00437154 -2.8998e-05
15.2705 -0.00430766 -2.84559e-05
15.3823 -0.00424488 -2.77374e-05
15.4943 -0.00418359 -2.71793e-05
15.6066 -0.00412329 -2.66201e-05
15.7191 -0.00406417 -2.59718e-05
15.8319 -0.00400635 -2.54931e-05
15.9449 -0.00394941 -2.49114e-05
16.0582 -0.00389369 -2.43729e-05
16.1717 -0.00383899 -2.39082e-05
16.2856 -0.00378523 -2.3346e-05
16.3997 -0.00373261 -2.2896e-05
16.5141 -0.00368081 -2.24312e-05
16.6288 -0.00363002 -2.19137e-05
16.7437 -0.00358021 -2.15221e-05
16.859 -0.00353115 -2.1045e-05
16.9746 -0.00348311 -2.06216e-05
17.0905 -0.00343585 -2.0218e-05
17.2067 -0.00338941 -1.97763e-05
17.3232 -0.00334385 -1.94132e-05
17.4401 -0.00329898 -1.90056e-05
17.5572 -0.00325498 -1.86128e-05
17.6748 -0.00321169 -1.8278e-05
17.7926 -0.00316911 -1.78737e-05
17.9108 -0.00312734 -1.75453e-05
18.0294 -0.00308616 -1.71991e-05
18.1483 -0.00304572 -1.68485e-05
18.2676 -0.00300597 -1.65358e-05
18.3873 -0.00296681 -1.61922e-05
18.5074 -0.00292836 -1.58968e-05
18.6278 -0.00289047 -1.55809e-05
18.7487 -0.00285324 -1.52692e-05
18.8699 -0.00281657 -1.50026e-05
18.9916 -0.00278048 -1.46811e-05
19.1137 -0.00274498 -1.43546e-05
19.2362 -0.00270998 -1.41334e-05
19.3592 -0.00267557 -1.38697e-05
19.4826 -0.0026417 -1.35986e-05
19.6065 -0.00260832 -1.33503e-05
19.7309 -0.00257545 -1.30983e-05
19.8557 -0.00254309 -1.28431e-05
19.9811 -0.0025112 -1.26075e-05
20.1069 -0.00247977 -1.2376e-05
20.2333 -0.00244883 -1.2134e-05
20.3602 -0.00241833 -1.19115e-05
20.4876 -0.00238825 -1.16978e-05
20.6156 -0.00235863 -1.14684e-05
20.7441 -0.00232943 -1.12587e-05
20.8732 -0.00230061 -1.10594e-05
21.0029 -0.00227222 -1.0844e-05
21.1332 -0.00224423 -1.06441e-05
21.2642 -0.00221659 -1.0459e-05
21.3958 -0.00218936 -1.02566e-05
21.528 -0.0021625 -1.00642e-05
21.6609 -0.00213596 -9.89595e-06
21.7945 -0.00210981 -9.70067e-06
21.9288 -0.002084 -9.5187e-06
22.0639 -0.00205848 -9.36624e-06
22.1997 -0.00203334 -9.17301e-06
22.3363 -0.00200851 -9.00669e-06
22.4736 -0.00198395 -8.86597e-06
22.6118 -0.00195976 -8.67077e-06
22.7509 -0.00193582 -8.52901e-06
22.8908 -0.00191216 -8.38784e-06
23.0316 -0.00188884 -8.19594e-06
23.1733 -0.00186573 -8.08327e-06
23.316 -0.00184292 -7.92395e-06
23.4597 -0.0018204 -7.75757e-06
23.6044 -0.00179807 -7.65455e-06
23.7502 -0.00177604 -7.48191e-06
23.8971 -0.00175424 -7.3516e-06
24.0451 -0.00173265 -7.23463e-06
24.1944 -0.00171133 -7.07195e-06
24.3448 -0.00169019 -6.96361e-06
24.4966 -0.00166928 -6.82928e-06
24.6496 -0.00164858 -6.69296e-06
24.8041 -0.00162807 -6.58368e-06
24.9601 -0.00160776 -6.44886e-06
25.1175 -0.00158763 -6.3322e-06
25.2766 -0.00156768 -6.2161e-06
25.4373 -0.0015479 -6.09212e-06
25.5998 -0.00152828 -5.98315e-06
25.7641 -0.00150882 -5.86522e-06
25.9304 -0.0014895 -5.7533e-06
26.0988 -0.00147032 -5.64477e-06
26.2693 -0.00145126 -5.53205e-06
26.4421 -0.00143232 -5.42638e-06
26.6174 -0.00141349 -5.3195e-06
26.7954 -0.00139475 -5.21228e-06
26.9761 -0.0013761 -5.11034e-06
27.1598 -0.00135752 -5.00569e-06
27.3468 -0.00133899 -4.90357e-06
27.5373 -0.0013205 -4.80322e-06
27.7317 -0.00130204 -4.70188e-06
27.9302 -0.00128357 -4.60213e-06
28.1333 -0.00126508 -4.50404e-06
28.3415 -0.00124654 -4.40426e-06
28.5554 -0.00122791 -4.30586e-06
28.7758 -0.00120915 -4.20808e-06
29.0035 -0.00119022 -4.10997e-06
29.2396 -0.00117104 -4.01037e-06
29.4858 -0.00115155 -3.91067e-06
29.7441 -0.00113161 -3.8093e-06
30.0173 -0.00111108 -3.70641e-06
30.3101 -0.0010897 -3.59963e-06
30.6297 -0.00106705 -3.48841e-06
30.9905 -0.00104232 -3.36743e-06
31.4301 -0.00101334 -3.22857e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda4.0Nc1QuantumOneLoop/GAp_OneLoopFRG.txt <==
-31.4301 -0.00101448 3.23472e-06
-30.9905 -0.00104353 3.37476e-06
-30.6297 -0.00106832 3.49581e-06
-30.3101 -0.00109102 3.60791e-06
-30.0173 -0.00111245 3.71483e-06
-29.7441 -0.00113304 3.8185e-06
-29.4858 -0.00115302 3.92005e-06
-29.2396 -0.00117257 4.02024e-06
-29.0035 -0.00119179 4.11958e-06
-28.7758 -0.00121077 4.21848e-06
-28.5554 -0.00122958 4.31724e-06
-28.3415 -0.00124826 4.41608e-06
-28.1333 -0.00126685 4.51522e-06
-27.9302 -0.0012854 4.61481e-06
-27.7317 -0.00130392 4.71499e-06
-27.5373 -0.00132244 4.8159e-06
-27.3468 -0.00134098 4.91764e-06
-27.1598 -0.00135956 5.02031e-06
-26.9761 -0.0013782 5.124e-06
-26.7954 -0.00139691 5.2288e-06
-26.6174 -0.0014157 5.33478e-06
-26.4421 -0.00143459 5.44203e-06
-26.2693 -0.00145359 5.5506e-06
-26.0988 -0.00147271 5.66057e-06
-25.9304 -0.00149195 5.77201e-06
-25.7641 -0.00151134 5.88498e-06
-25.5998 -0.00153087 5.99955e-06
-25.4373 -0.00155055 6.11577e-06
-25.2766 -0.0015704 6.23371e-06
-25.1175 -0.00159042 6.35342e-06
-24.9601 -0.00161062 6.47498e-06
-24.8041 -0.00163101 6.59844e-06
-24.6496 -0.00165158 6.72387e-06
-24.4966 -0.00167236 6.85132e-06
-24.3448 -0.00169335 6.98085e-06
-24.1944 -0.00171456 7.11254e-06
-24.0451 -0.00173598 7.24644e-06
-23.8971 -0.00175764 7.38262e-06
-23.7502 -0.00177953 7.52115e-06
-23.6044 -0.00180166 7.66208e-06
-23.4597 -0.00182404 7.8055e-06
-23.316 -0.00184668 7.95147e-06
-23.1733 -0.00186959 8.10005e-06
-23.0316 -0.00189276 8.25133e-06
-22.8908 -0.00191621 8.40538e-06
-22.7509 -0.00193995 8.56226e-06
-22.6118 -0.00196398 8.72207e-06
-22.4736 -0.00198831 8.88487e-06
-22.3363 -0.00201295 9.05076e-06
-22.1997 -0.0020379 9.21981e-06
-22.0639 -0.00206317 9.3921e-06
-21.9288 -0.00208878 9.56773e-06
-21.7945 -0.00211472 9.74679e-06
-21.6609 -0.002141 9.92937e-06
-21.528 -0.00216765 1.01156e-05
-21.3958 -0.00219465 1.03055e-05
-21.2642 -0.00222202 1.04992e-05
-21.1332 -0.00224978 1.06968e-05
-21.0029 -0.00227792 1.08985e-05
-20.8732 -0.00230646 1.11043e-05
-20.7441 -0.0023354 1.13143e-05
-20.6156 -0.00236476 1.15287e-05
-20.4876 -0.00239455 1.17476e-05
-20.3602 -0.00242477 1.1971e-05
-20.2333 -0.00245543 1.21992e-05
-20.1069 -0.00248655 1.24323e-05
-19.9811 -0.00251814 1.26704e-05
-19.8557 -0.00255021 1.29136e-05
-19.7309 -0.00258276 1.31621e-05
-19.6065 -0.00261581 1.3416e-05
-19.4826 -0.00264937 1.36756e-05
-19.3592 -0.00268346 1.39408e-05
-19.2362 -0.00271808 1.4212e-05
-19.1137 -0.00275324 1.44892e-05
-18.9916 -0.00278897 1.47727e-05
-18.8699 -0.00282527 1.50627e-05
-18.7487 -0.00286216 1.53592e-05
-18.6278 -0.00289964 1.56626e-05
-18.5074 -0.00293775 1.5973e-05
-18.3873 -0.00297648 1.62906e-05
-18.2676 -0.00301586 1.66156e-05
-18.1483 -0.0030559 1.69483e-05
-18.0294 -0.00309661 1.72889e-05
-17.9108 -0.00313802 1.76376e-05
-17.7926 -0.00318014 1.79947e-05
-17.6748 -0.00322298 1.83604e-05
-17.5572 -0.00326657 1.8735e-05
-17.4401 -0.00331092 1.91188e-05
-17.3232 -0.00335606 1.9512e-05
-17.2067 -0.003402 1.9915e-05
-17.0905 -0.00344876 2.0328e-05
-16.9746 -0.00349636 2.07514e-05
-16.859 -0.00354482 2.11854e-05
-16.7437 -0.00359418 2.16305e-05
-16.6288 -0.00364444 2.2087e-05
-16.5141 -0.00369563 2.25553e-05
-16.3997 -0.00374778 2.30357e-05
-16.2856 -0.00380091 2.35286e-05
-16.1717 -0.00385505 2.40344e-05
-16.0582 -0.00391023 2.45537e-05
-15.9449 -0.00396646 2.50868e-05
-15.8319 -0.00402378 2.56341e-05
-15.7191 -0.00408222 2.61962e-05
-15.6066 -0.00414182 2.67736e-05
-15.4943 -0.00420259 2.73668e-05
-15.3823 -0.00426457 2.79763e-05
-15.2705 -0.0043278 2.86028e-05
-15.159 -0.00439231 2.92467e-05
-15.0477 -0.00445814 2.99087e-05
-14.9367 -0.00452532 3.05895e-05
-14.8258 -0.00459389 3.12896e-05
-14.7152 -0.00466389 3.20099e-05
-14.6049 -0.00473537 3.27511e-05
-14.4947 -0.00480835 3.35138e-05
-14.3848 -0.0048829 3.42989e-05
-14.275 -0.00495906 3.51072e-05
-14.1655 -0.00503686 3.59397e-05
-14.0562 -0.00511636 3.67971e-05
-13.9471 -0.00519762 3.76804e-05
-13.8382 -0.00528068 3.85906e-05
-13.7294 -0.0053656 3.95288e-05
-13.6209 -0.00545244 4.0496e-05
-13.5126 -0.00554125 4.14933e-05
-13.4044 -0.0056321 4.2522e-05
-13.2965 -0.00572505 4.35833e-05
-13.1887 -0.00582016 4.46784e-05
-13.0811 -0.00591752 4.58088e-05
-12.9737 -0.00601717 4.69758e-05
-12.8664 -0.00611921 4.8181e-05
-12.7593 -0.00622371 4.94259e-05
-12.6524 -0.00633075 5.07122e-05
-12.5457 -0.00644042 5.20417e-05
-12.4391 -0.00655279 5.3416e-05
-12.3327 -0.00666797 5.48372e-05
-12.2265 -0.00678605 5.63073e-05
-12.1204 -0.00690712 5.78283e-05
-12.0144 -0.0070313 5.94025e-05
-11.9086 -0.00715868 6.10323e-05
-11.803 -0.00728939 6.27201e-05
-11.6975 -0.00742354 6.44686e-05
-11.5922 -0.00756125 6.62804e-05
-11.487 -0.00770265 6.81585e-05
-11.3819 -0.00784788 7.0106e-05
-11.277 -0.00799708 7.2126e-05
-11.1722 -0.00815039 7.4222e-05
-11.0676 -0.00830798 7.63977e-05
-10.9631 -0.00846999 7.86567e-05
-10.8587 -0.0086366 8.10032e-05
-10.7545 -0.008808 8.34414e-05
-10.6503 -0.00898436 8.5976e-05
-10.5463 -0.00916587 8.86116e-05
-10.4425 -0.00935276 9.13534e-05
-10.3387 -0.00954522 9.42068e-05
-10.2351 -0.0097435 9.71775e-05
-10.1316 -0.00994782 0.000100272
-10.0282 -0.0101584 0.000103496
-9.92496 -0.0103756 0.000106857
-9.82181 -0.0105996 0.000110362
-9.71877 -0.0108308 0.00011402
-9.61583 -0.0110694 0.000117838
-9.51301 -0.0113158 0.000121825
-9.4103 -0.0115702 0.000125991
-9.30769 -0.0118332 0.000130346
-9.20518 -0.012105 0.000134902
-9.10278 -0.0123861 0.000139669
-9.00048 -0.0126769 0.00014466
-8.89828 -0.0129779 0.000149889
-8.79618 -0.0132894 0.00015537
-8.69417 -0.0136122 0.000161118
-8.59226 -0.0139466 0.000167151
-8.49044 -0.0142933 0.000173485
-8.38872 -0.014653 0.000180141
-8.28708 -0.0150261 0.000187138
-8.18554 -0.0154135 0.0001945
-8.08408 -0.0158159 0.000202251
-7.98271 -0.0162341 0.000210417
-7.88143 -0.0166689 0.000219025
-7.78023 -0.0171212 0.000228108
-7.67911 -0.0175921 0.000237697
-7.57807 -0.0180824 0.00024783
-7.47712 -0.0185935 0.000258547
-7.37624 -0.0191263 0.000269888
-7.27544 -0.0196823 0.000281903
-7.17471 -0.0202628 0.000294642
-7.07406 -0.0208692 0.00030816
-6.97348 -0.0215032 0.000322519
-6.87298 -0.0221666 0.000337787
-6.77254 -0.0228611 0.000354037
-6.67218 -0.0235887 0.00037135
-6.57188 -0.0243517 0.000389817
-6.47166 -0.0251525 0.000409535
-6.37149 -0.0259935 0.000430616
-6.2714 -0.0268776 0.000453179
-6.17136 -0.0278079 0.00047736
-6.07139 -0.0287877 0.000503309
-5.97148 -0.0298206 0.000531192
-5.87163 -0.0309106 0.000561198
-5.77184 -0.0320621 0.000593535
-5.67211 -0.0332799 0.000628438
-5.57243 -0.0345693 0.000666172
-5.47281 -0.0359362 0.000707037
-5.37325 -0.037387 0.00075137
-5.27373 -0.038929 0.000799555
-5.17427 -0.0405702 0.000852029
-5.07487 -0.0423194 0.000909292
-4.97551 -0.0441866 0.000971916
-4.8762 -0.046183 0.00104056
-4.77694 -0.0483212 0.00111598
-4.67772 -0.0506154 0.00119907
-4.57855 -0.0530815 0.00129084
-4.47943 -0.0557377 0.00139249
-4.38035 -0.058605 0.00150544
-4.28131 -0.0617069 0.00163135
-4.18232 -0.0650709 0.0017722
-4.08336 -0.0687285 0.00193034
-3.98445 -0.0727164 0.00210862
-3.88557 -0.0770773 0.00231046
-3.78673 -0.0818614 0.00254004
-3.68793 -0.087128 0.00280251
-3.58916 -0.0929476 0.00310422
-3.49043 -0.0994045 0.00345314
-3.39173 -0.106601 0.00385931
-3.29307 -0.11466 0.00433558
-3.19443 -0.123736 0.00489854
-3.09583 -0.134018 0.00556995
-2.99725 -0.145744 0.00637879
-2.89871 -0.159221 0.00736429
-2.80019 -0.174841 0.00858061
-2.7017 -0.193125 0.0101042
-2.60323 -0.214772 0.0120457
-2.50479 -0.240742 0.0145701
-2.40638 -0.272393 0.0179322
-2.30798 -0.311706 0.0225418
-2.20961 -0.361686 0.0290924
-2.11126 -0.427115 0.0388335
-2.01293 -0.516075 0.0542025
-1.91462 -0.64334 0.0804836
-1.81632 -0.838887 0.130934
-1.71804 -1.173 0.246859
-1.61978 -1.84466 0.611802
-1.52154 -3.24098 2.74319
-1.42331 3.39561 4.41328
-1.32509 2.34894 0.820278
-1.22689 1.52915 0.297761
-1.12869 1.14134 0.149556
-1.03051 0.92314 0.0886281
-0.932337 0.785589 0.0578512
-0.834173 0.692374 0.040123
-0.736016 0.626176 0.0289204
-0.637867 0.577769 0.021322
-0.539723 0.541831 0.0158588
-0.441585 0.515112 0.0117231
-0.343451 0.495554 0.00843669
-0.24532 0.481829 0.00569611
-0.147191 0.473092 0.00329452
-0.0490634 0.468841 0.00107848
0.0490634 0.468841 -0.00107848
0.147191 0.473092 -0.00329452
0.24532 0.481829 -0.00569611
0.343451 0.495554 -0.00843669
0.441585 0.515112 -0.0117231
0.539723 0.541831 -0.0158588
0.637867 0.577769 -0.021322
0.736016 0.626176 -0.0289204
0.834173 0.692374 -0.040123
0.932337 0.785589 -0.0578512
1.03051 0.92314 -0.0886281
1.12869 1.14134 -0.149556
1.22689 1.52915 -0.297761
1.32509 2.34894 -0.820278
1.42331 3.39561 -4.41328
1.52154 -3.24098 -2.74319
1.61978 -1.84466 -0.611802
1.71804 -1.173 -0.246859
1.81632 -0.838887 -0.130934
1.91462 -0.64334 -0.0804836
2.01293 -0.516075 -0.0542025
2.11126 -0.427115 -0.0388335
2.20961 -0.361686 -0.0290924
2.30798 -0.311706 -0.0225418
2.40638 -0.272393 -0.0179322
2.50479 -0.240742 -0.0145701
2.60323 -0.214772 -0.0120457
2.7017 -0.193125 -0.0101042
2.80019 -0.174841 -0.00858061
2.89871 -0.159221 -0.00736429
2.99725 -0.145744 -0.00637879
3.09583 -0.134018 -0.00556995
3.19443 -0.123736 -0.00489854
3.29307 -0.11466 -0.00433558
3.39173 -0.106601 -0.00385931
3.49043 -0.0994045 -0.00345314
3.58916 -0.0929476 -0.00310422
3.68793 -0.087128 -0.00280251
3.78673 -0.0818614 -0.00254004
3.88557 -0.0770773 -0.00231046
3.98445 -0.0727164 -0.00210862
4.08336 -0.0687285 -0.00193034
4.18232 -0.0650709 -0.0017722
4.28131 -0.0617069 -0.00163135
4.38035 -0.058605 -0.00150544
4.47943 -0.0557377 -0.00139249
4.57855 -0.0530815 -0.00129084
4.67772 -0.0506154 -0.00119907
4.77694 -0.0483212 -0.00111598
4.8762 -0.046183 -0.00104056
4.97551 -0.0441866 -0.000971916
5.07487 -0.0423194 -0.000909292
5.17427 -0.0405702 -0.000852029
5.27373 -0.038929 -0.000799555
5.37325 -0.037387 -0.00075137
5.47281 -0.0359362 -0.000707037
5.57243 -0.0345693 -0.000666172
5.67211 -0.0332799 -0.000628438
5.77184 -0.0320621 -0.000593535
5.87163 -0.0309106 -0.000561198
5.97148 -0.0298206 -0.000531192
6.07139 -0.0287877 -0.000503309
6.17136 -0.0278079 -0.00047736
6.2714 -0.0268776 -0.000453179
6.37149 -0.0259935 -0.000430616
6.47166 -0.0251525 -0.000409535
6.57188 -0.0243517 -0.000389817
6.67218 -0.0235887 -0.00037135
6.77254 -0.0228611 -0.000354037
6.87298 -0.0221666 -0.000337787
6.97348 -0.0215032 -0.000322519
7.07406 -0.0208692 -0.00030816
7.17471 -0.0202628 -0.000294642
7.27544 -0.0196823 -0.000281903
7.37624 -0.0191263 -0.000269888
7.47712 -0.0185935 -0.000258547
7.57807 -0.0180824 -0.00024783
7.67911 -0.0175921 -0.000237697
7.78023 -0.0171212 -0.000228108
7.88143 -0.0166689 -0.000219025
7.98271 -0.0162341 -0.000210417
8.08408 -0.0158159 -0.000202251
8.18554 -0.0154135 -0.0001945
8.28708 -0.0150261 -0.000187138
8.38872 -0.014653 -0.000180141
8.49044 -0.0142933 -0.000173485
8.59226 -0.0139466 -0.000167151
8.69417 -0.0136122 -0.000161118
8.79618 -0.0132894 -0.00015537
8.89828 -0.0129779 -0.000149889
9.00048 -0.0126769 -0.00014466
9.10278 -0.0123861 -0.000139669
9.20518 -0.012105 -0.000134902
9.30769 -0.0118332 -0.000130346
9.4103 -0.0115702 -0.000125991
9.51301 -0.0113158 -0.000121825
9.61583 -0.0110694 -0.000117838
9.71877 -0.0108308 -0.00011402
9.82181 -0.0105996 -0.000110362
9.92496 -0.0103756 -0.000106857
10.0282 -0.0101584 -0.000103496
10.1316 -0.00994782 -0.000100272
10.2351 -0.0097435 -9.71775e-05
10.3387 -0.00954522 -9.42068e-05
10.4425 -0.00935276 -9.13534e-05
10.5463 -0.00916587 -8.86116e-05
10.6503 -0.00898436 -8.5976e-05
10.7545 -0.008808 -8.34414e-05
10.8587 -0.0086366 -8.10032e-05
10.9631 -0.00846999 -7.86567e-05
11.0676 -0.00830798 -7.63977e-05
11.1722 -0.00815039 -7.4222e-05
11.277 -0.00799708 -7.2126e-05
11.3819 -0.00784788 -7.0106e-05
11.487 -0.00770265 -6.81585e-05
11.5922 -0.00756125 -6.62804e-05
11.6975 -0.00742354 -6.44686e-05
11.803 -0.00728939 -6.27201e-05
11.9086 -0.00715868 -6.10323e-05
12.0144 -0.0070313 -5.94025e-05
12.1204 -0.00690712 -5.78283e-05
12.2265 -0.00678605 -5.63073e-05
12.3327 -0.00666797 -5.48372e-05
12.4391 -0.00655279 -5.3416e-05
12.5457 -0.00644042 -5.20417e-05
12.6524 -0.00633075 -5.07122e-05
12.7593 -0.00622371 -4.94259e-05
12.8664 -0.00611921 -4.8181e-05
12.9737 -0.00601717 -4.69758e-05
13.0811 -0.00591752 -4.58088e-05
13.1887 -0.00582016 -4.46784e-05
13.2965 -0.00572505 -4.35833e-05
13.4044 -0.0056321 -4.2522e-05
13.5126 -0.00554125 -4.14933e-05
13.6209 -0.00545244 -4.0496e-05
13.7294 -0.0053656 -3.95288e-05
13.8382 -0.00528068 -3.85906e-05
13.9471 -0.00519762 -3.76804e-05
14.0562 -0.00511636 -3.67971e-05
14.1655 -0.00503686 -3.59397e-05
14.275 -0.00495906 -3.51072e-05
14.3848 -0.0048829 -3.42989e-05
14.4947 -0.00480835 -3.35138e-05
14.6049 -0.00473537 -3.27511e-05
14.7152 -0.00466389 -3.20099e-05
14.8258 -0.00459389 -3.12896e-05
14.9367 -0.00452532 -3.05895e-05
15.0477 -0.00445814 -2.99087e-05
15.159 -0.00439231 -2.92467e-05
15.2705 -0.0043278 -2.86028e-05
15.3823 -0.00426457 -2.79763e-05
15.4943 -0.00420259 -2.73668e-05
15.6066 -0.00414182 -2.67736e-05
15.7191 -0.00408222 -2.61962e-05
15.8319 -0.00402378 -2.56341e-05
15.9449 -0.00396646 -2.50868e-05
16.0582 -0.00391023 -2.45537e-05
16.1717 -0.00385505 -2.40344e-05
16.2856 -0.00380091 -2.35286e-05
16.3997 -0.00374778 -2.30357e-05
16.5141 -0.00369563 -2.25553e-05
16.6288 -0.00364444 -2.2087e-05
16.7437 -0.00359418 -2.16305e-05
16.859 -0.00354482 -2.11854e-05
16.9746 -0.00349636 -2.07514e-05
17.0905 -0.00344876 -2.0328e-05
17.2067 -0.003402 -1.9915e-05
17.3232 -0.00335606 -1.9512e-05
17.4401 -0.00331092 -1.91188e-05
17.5572 -0.00326657 -1.8735e-05
17.6748 -0.00322298 -1.83604e-05
17.7926 -0.00318014 -1.79947e-05
17.9108 -0.00313802 -1.76376e-05
18.0294 -0.00309661 -1.72889e-05
18.1483 -0.0030559 -1.69483e-05
18.2676 -0.00301586 -1.66156e-05
18.3873 -0.00297648 -1.62906e-05
18.5074 -0.00293775 -1.5973e-05
18.6278 -0.00289964 -1.56626e-05
18.7487 -0.00286216 -1.53592e-05
18.8699 -0.00282527 -1.50627e-05
18.9916 -0.00278897 -1.47727e-05
19.1137 -0.00275324 -1.44892e-05
19.2362 -0.00271808 -1.4212e-05
19.3592 -0.00268346 -1.39408e-05
19.4826 -0.00264937 -1.36756e-05
19.6065 -0.00261581 -1.3416e-05
19.7309 -0.00258276 -1.31621e-05
19.8557 -0.00255021 -1.29136e-05
19.9811 -0.00251814 -1.26704e-05
20.1069 -0.00248655 -1.24323e-05
20.2333 -0.00245543 -1.21992e-05
20.3602 -0.00242477 -1.1971e-05
20.4876 -0.00239455 -1.17476e-05
20.6156 -0.00236476 -1.15287e-05
20.7441 -0.0023354 -1.13143e-05
20.8732 -0.00230646 -1.11043e-05
21.0029 -0.00227792 -1.08985e-05
21.1332 -0.00224978 -1.06968e-05
21.2642 -0.00222202 -1.04992e-05
21.3958 -0.00219465 -1.03055e-05
21.528 -0.00216765 -1.01156e-05
21.6609 -0.002141 -9.92937e-06
21.7945 -0.00211472 -9.74679e-06
21.9288 -0.00208878 -9.56773e-06
22.0639 -0.00206317 -9.3921e-06
22.1997 -0.0020379 -9.21981e-06
22.3363 -0.00201295 -9.05076e-06
22.4736 -0.00198831 -8.88487e-06
22.6118 -0.00196398 -8.72207e-06
22.7509 -0.00193995 -8.56226e-06
22.8908 -0.00191621 -8.40538e-06
23.0316 -0.00189276 -8.25133e-06
23.1733 -0.00186959 -8.10005e-06
23.316 -0.00184668 -7.95147e-06
23.4597 -0.00182404 -7.8055e-06
23.6044 -0.00180166 -7.66208e-06
23.7502 -0.00177953 -7.52115e-06
23.8971 -0.00175764 -7.38262e-06
24.0451 -0.00173598 -7.24644e-06
24.1944 -0.00171456 -7.11254e-06
24.3448 -0.00169335 -6.98085e-06
24.4966 -0.00167236 -6.85132e-06
24.6496 -0.00165158 -6.72387e-06
24.8041 -0.00163101 -6.59844e-06
24.9601 -0.00161062 -6.47498e-06
25.1175 -0.00159042 -6.35342e-06
25.2766 -0.0015704 -6.23371e-06
25.4373 -0.00155055 -6.11577e-06
25.5998 -0.00153087 -5.99955e-06
25.7641 -0.00151134 -5.88498e-06
25.9304 -0.00149195 -5.77201e-06
26.0988 -0.00147271 -5.66057e-06
26.2693 -0.00145359 -5.5506e-06
26.4421 -0.00143459 -5.44203e-06
26.6174 -0.0014157 -5.33478e-06
26.7954 -0.00139691 -5.2288e-06
26.9761 -0.0013782 -5.124e-06
27.1598 -0.00135956 -5.02031e-06
27.3468 -0.00134098 -4.91764e-06
27.5373 -0.00132244 -4.8159e-06
27.7317 -0.00130392 -4.71499e-06
27.9302 -0.0012854 -4.61481e-06
28.1333 -0.00126685 -4.51522e-06
28.3415 -0.00124826 -4.41608e-06
28.5554 -0.00122958 -4.31724e-06
28.7758 -0.00121077 -4.21848e-06
29.0035 -0.00119179 -4.11958e-06
29.2396 -0.00117257 -4.02024e-06
29.4858 -0.00115302 -3.92005e-06
29.7441 -0.00113304 -3.8185e-06
30.0173 -0.00111245 -3.71483e-06
30.3101 -0.00109102 -3.60791e-06
30.6297 -0.00106832 -3.49581e-06
30.9905 -0.00104353 -3.37476e-06
31.4301 -0.00101448 -3.23472e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda4.0Nc1QuantumOneLoop/GRpOneLoop.txt <==
-31.4301 -0.0010146 -3.2355e-06
-30.9905 -0.00104366 -3.37559e-06
-30.6297 -0.00106845 -3.49669e-06
-30.3101 -0.00109116 -3.60884e-06
-30.0173 -0.0011126 -3.71581e-06
-29.7441 -0.00113319 -3.81952e-06
-29.4858 -0.00115318 -3.92112e-06
-29.2396 -0.00117273 -4.02135e-06
-29.0035 -0.00119196 -4.12075e-06
-28.7758 -0.00121094 -4.21969e-06
-28.5554 -0.00122976 -4.31849e-06
-28.3415 -0.00124844 -4.41739e-06
-28.1333 -0.00126704 -4.51657e-06
-27.9302 -0.00128559 -4.61621e-06
-27.7317 -0.00130412 -4.71645e-06
-27.5373 -0.00132264 -4.81741e-06
-27.3468 -0.00134119 -4.9192e-06
-27.1598 -0.00135978 -5.02193e-06
-26.9761 -0.00137842 -5.12568e-06
-26.7954 -0.00139714 -5.23053e-06
-26.6174 -0.00141594 -5.33657e-06
-26.4421 -0.00143484 -5.44388e-06
-26.2693 -0.00145384 -5.55251e-06
-26.0988 -0.00147297 -5.66255e-06
-25.9304 -0.00149222 -5.77406e-06
-25.7641 -0.00151161 -5.88709e-06
-25.5998 -0.00153115 -6.00173e-06
-25.4373 -0.00155084 -6.11802e-06
-25.2766 -0.00157069 -6.23603e-06
-25.1175 -0.00159072 -6.35582e-06
-24.9601 -0.00161093 -6.47746e-06
-24.8041 -0.00163132 -6.601e-06
-24.6496 -0.00165191 -6.7265e-06
-24.4966 -0.0016727 -6.85403e-06
-24.3448 -0.00169369 -6.98366e-06
-24.1944 -0.0017149 -7.11543e-06
-24.0451 -0.00173634 -7.24942e-06
-23.8971 -0.001758 -7.3857e-06
-23.7502 -0.0017799 -7.52432e-06
-23.6044 -0.00180204 -7.66536e-06
-23.4597 -0.00182444 -7.80888e-06
-23.316 -0.00184709 -7.95495e-06
-23.1733 -0.00187 -8.10365e-06
-23.0316 -0.00189319 -8.25504e-06
-22.8908 -0.00191665 -8.4092e-06
-22.7509 -0.0019404 -8.5662e-06
-22.6118 -0.00196444 -8.72613e-06
-22.4736 -0.00198878 -8.88906e-06
-22.3363 -0.00201343 -9.05508e-06
-22.1997 -0.00203839 -9.22426e-06
-22.0639 -0.00206368 -9.3967e-06
-21.9288 -0.00208929 -9.57247e-06
-21.7945 -0.00211525 -9.75168e-06
-21.6609 -0.00214155 -9.93441e-06
-21.528 -0.0021682 -1.01208e-05
-21.3958 -0.00219522 -1.03108e-05
-21.2642 -0.00222261 -1.05047e-05
-21.1332 -0.00225038 -1.07025e-05
-21.0029 -0.00227853 -1.09044e-05
-20.8732 -0.00230709 -1.11103e-05
-20.7441 -0.00233605 -1.13206e-05
-20.6156 -0.00236542 -1.15351e-05
-20.4876 -0.00239523 -1.17542e-05
-20.3602 -0.00242546 -1.19779e-05
-20.2333 -0.00245615 -1.22064e-05
-20.1069 -0.00248729 -1.24397e-05
-19.9811 -0.00251889 -1.2678e-05
-19.8557 -0.00255098 -1.29214e-05
-19.7309 -0.00258355 -1.31702e-05
-19.6065 -0.00261662 -1.34244e-05
-19.4826 -0.0026502 -1.36842e-05
-19.3592 -0.00268431 -1.39497e-05
-19.2362 -0.00271895 -1.42212e-05
-19.1137 -0.00275414 -1.44987e-05
-18.9916 -0.00278989 -1.47825e-05
-18.8699 -0.00282622 -1.50728e-05
-18.7487 -0.00286313 -1.53697e-05
-18.6278 -0.00290064 -1.56734e-05
-18.5074 -0.00293877 -1.59841e-05
-18.3873 -0.00297753 -1.63021e-05
-18.2676 -0.00301694 -1.66275e-05
-18.1483 -0.00305701 -1.69606e-05
-18.0294 -0.00309775 -1.73016e-05
-17.9108 -0.00313919 -1.76508e-05
-17.7926 -0.00318134 -1.80083e-05
-17.6748 -0.00322421 -1.83745e-05
-17.5572 -0.00326784 -1.87496e-05
-17.4401 -0.00331222 -1.91338e-05
-17.3232 -0.0033574 -1.95276e-05
-17.2067 -0.00340337 -1.99311e-05
-17.0905 -0.00345017 -2.03446e-05
-16.9746 -0.00349781 -2.07686e-05
-16.859 -0.00354632 -2.12033e-05
-16.7437 -0.00359571 -2.1649e-05
-16.6288 -0.00364601 -2.21061e-05
-16.5141 -0.00369725 -2.25751e-05
-16.3997 -0.00374945 -2.30561e-05
-16.2856 -0.00380263 -2.35498e-05
-16.1717 -0.00385682 -2.40564e-05
-16.0582 -0.00391204 -2.45765e-05
-15.9449 -0.00396833 -2.51104e-05
-15.8319 -0.0040257 -2.56586e-05
-15.7191 -0.0040842 -2.62216e-05
-15.6066 -0.00414385 -2.67999e-05
-15.4943 -0.00420468 -2.73941e-05
-15.3823 -0.00426673 -2.80046e-05
-15.2705 -0.00433002 -2.86321e-05
-15.159 -0.0043946 -2.92772e-05
-15.0477 -0.00446049 -2.99403e-05
-14.9367 -0.00452775 -3.06223e-05
-14.8258 -0.00459639 -3.13238e-05
-14.7152 -0.00466647 -3.20454e-05
-14.6049 -0.00473803 -3.27879e-05
-14.4947 -0.0048111 -3.3552e-05
-14.3848 -0.00488573 -3.43387e-05
-14.275 -0.00496197 -3.51486e-05
-14.1655 -0.00503987 -3.59826e-05
-14.0562 -0.00511947 -3.68417e-05
-13.9471 -0.00520083 -3.77269e-05
-13.8382 -0.00528399 -3.8639e-05
-13.7294 -0.00536902 -3.95791e-05
-13.6209 -0.00545597 -4.05484e-05
-13.5126 -0.00554489 -4.15479e-05
-13.4044 -0.00563586 -4.25789e-05
-13.2965 -0.00572894 -4.36425e-05
-13.1887 -0.00582418 -4.47402e-05
-13.0811 -0.00592167 -4.58731e-05
-12.9737 -0.00602147 -4.70429e-05
-12.8664 -0.00612366 -4.8251e-05
-12.7593 -0.00622831 -4.9499e-05
-12.6524 -0.00633551 -5.07885e-05
-12.5457 -0.00644534 -5.21212e-05
-12.4391 -0.00655789 -5.34991e-05
-12.3327 -0.00667325 -5.4924e-05
-12.2265 -0.00679151 -5.6398e-05
-12.1204 -0.00691278 -5.79231e-05
-12.0144 -0.00703716 -5.95017e-05
-11.9086 -0.00716476 -6.11361e-05
-11.803 -0.0072957 -6.28287e-05
-11.6975 -0.00743008 -6.45822e-05
-11.5922 -0.00756803 -6.63994e-05
-11.487 -0.00770969 -6.82832e-05
-11.3819 -0.00785519 -7.02366e-05
-11.277 -0.00800467 -7.2263e-05
-11.1722 -0.00815828 -7.43657e-05
-11.0676 -0.00831617 -7.65484e-05
-10.9631 -0.0084785 -7.88149e-05
-10.8587 -0.00864546 -8.11694e-05
-10.7545 -0.00881721 -8.3616e-05
-10.6503 -0.00899394 -8.61594e-05
-10.5463 -0.00917584 -8.88045e-05
-10.4425 -0.00936314 -9.15563e-05
-10.3387 -0.00955604 -9.44204e-05
-10.2351 -0.00975477 -9.74024e-05
-10.1316 -0.00995956 -0.000100509
-10.0282 -0.0101707 -0.000103746
-9.92496 -0.0103884 -0.00010712
-9.82181 -0.010613 -0.00011064
-9.71877 -0.0108447 -0.000114313
-9.61583 -0.0110839 -0.000118147
-9.51301 -0.011331 -0.000122152
-9.4103 -0.0115861 -0.000126337
-9.30769 -0.0118498 -0.000130713
-9.20518 -0.0121224 -0.00013529
-9.10278 -0.0124043 -0.00014008
-9.00048 -0.012696 -0.000145096
-8.89828 -0.0129978 -0.000150351
-8.79618 -0.0133104 -0.000155861
-8.69417 -0.0136342 -0.00016164
-8.59226 -0.0139697 -0.000167705
-8.49044 -0.0143176 -0.000174075
-8.38872 -0.0146785 -0.000180768
-8.28708 -0.0150529 -0.000187807
-8.18554 -0.0154417 -0.000195213
-8.08408 -0.0158456 -0.000203012
-7.98271 -0.0162654 -0.000211229
-7.88143 -0.0167019 -0.000219893
-7.78023 -0.0171561 -0.000229037
-7.67911 -0.0176288 -0.000238692
-7.57807 -0.0181213 -0.000248897
-7.47712 -0.0186345 -0.00025969
-7.37624 -0.0191698 -0.000271117
-7.27544 -0.0197283 -0.000283224
-7.17471 -0.0203116 -0.000296062
-7.07406 -0.020921 -0.000309691
-6.97348 -0.0215582 -0.00032417
-6.87298 -0.022225 -0.00033957
-6.77254 -0.0229232 -0.000355964
-6.67218 -0.0236549 -0.000373436
-6.57188 -0.0244222 -0.000392078
-6.47166 -0.0252277 -0.000411989
-6.37149 -0.0260738 -0.000433282
-6.2714 -0.0269635 -0.000456081
-6.17136 -0.0278999 -0.000480523
-6.07139 -0.0288863 -0.000506762
-5.97148 -0.0299264 -0.000534969
-5.87163 -0.0310242 -0.000565334
-5.77184 -0.0321844 -0.000598073
-5.67211 -0.0334117 -0.000633427
-5.57243 -0.0347115 -0.000671667
-5.47281 -0.0360899 -0.000713101
-5.37325 -0.0375534 -0.000758076
-5.27373 -0.0391095 -0.000806987
-5.17427 -0.0407662 -0.000860286
-5.07487 -0.0425327 -0.000918486
-4.97551 -0.0444192 -0.000982181
-4.8762 -0.0464372 -0.00105205
-4.77694 -0.0485995 -0.00112888
-4.67772 -0.0509208 -0.00121359
-4.57855 -0.0534175 -0.00130724
-4.47943 -0.0561083 -0.00141108
-4.38035 -0.0590148 -0.00152659
-4.28131 -0.0621614 -0.00165549
-4.18232 -0.0655765 -0.00179987
-4.08336 -0.0692928 -0.00196219
-3.98445 -0.0733483 -0.00214546
-3.88557 -0.0777876 -0.00235327
-3.78673 -0.082663 -0.00259008
-3.68793 -0.0880366 -0.00286132
-3.58916 -0.0939822 -0.0031738
-3.49043 -0.100589 -0.00353601
-3.39173 -0.107964 -0.00395876
-3.29307 -0.116238 -0.00445591
-3.19443 -0.125576 -0.0050455
-3.09583 -0.136178 -0.00575128
-2.99725 -0.148302 -0.0066051
-2.89871 -0.162278 -0.00765043
-2.80019 -0.178533 -0.00894775
-2.7017 -0.197638 -0.0105833
-2.60323 -0.220365 -0.0126834
-2.50479 -0.247788 -0.0154389
-2.40638 -0.281442 -0.0191491
-2.30798 -0.323601 -0.024305
-2.20961 -0.377778 -0.0317575
-2.11126 -0.44969 -0.0430861
-2.01293 -0.549293 -0.0614957
-1.91462 -0.695494 -0.0943153
-1.81632 -0.928763 -0.161408
-1.71804 -1.35119 -0.332679
-1.61978 -2.26881 -0.993743
-1.52154 -2.27521 -5.65726
-1.42331 3.15556 -1.96917
-1.32509 1.87519 -0.498932
-1.22689 1.30082 -0.213181
-1.12869 1.00711 -0.115998
-1.03051 0.832745 -0.0719964
-0.932337 0.718952 -0.0484102
-0.834173 0.639996 -0.0342652
-0.736016 0.582977 -0.0250607
-0.637867 0.540769 -0.0186755
-0.539723 0.509146 -0.0140018
-0.441585 0.485475 -0.0104123
-0.343451 0.468059 -0.00752624
-0.24532 0.455792 -0.00509707
-0.147191 0.447964 -0.00295384
-0.0490634 0.44415 -0.000967875
0.0490634 0.44415 0.000967875
0.147191 0.447964 0.00295384
0.24532 0.455792 0.00509707
0.343451 0.468059 0.00752624
0.441585 0.485475 0.0104123
0.539723 0.509146 0.0140018
0.637867 0.540769 0.0186755
0.736016 0.582977 0.0250607
0.834173 0.639996 0.0342652
0.932337 0.718952 0.0484102
1.03051 0.832745 0.0719964
1.12869 1.00711 0.115998
1.22689 1.30082 0.213181
1.32509 1.87519 0.498932
1.42331 3.15556 1.96917
1.52154 -2.27521 5.65726
1.61978 -2.26881 0.993743
1.71804 -1.35119 0.332679
1.81632 -0.928763 0.161408
1.91462 -0.695494 0.0943153
2.01293 -0.549293 0.0614957
2.11126 -0.44969 0.0430861
2.20961 -0.377778 0.0317575
2.30798 -0.323601 0.024305
2.40638 -0.281442 0.0191491
2.50479 -0.247788 0.0154389
2.60323 -0.220365 0.0126834
2.7017 -0.197638 0.0105833
2.80019 -0.178533 0.00894775
2.89871 -0.162278 0.00765043
2.99725 -0.148302 0.0066051
3.09583 -0.136178 0.00575128
3.19443 -0.125576 0.0050455
3.29307 -0.116238 0.00445591
3.39173 -0.107964 0.00395876
3.49043 -0.100589 0.00353601
3.58916 -0.0939822 0.0031738
3.68793 -0.0880366 0.00286132
3.78673 -0.082663 0.00259008
3.88557 -0.0777876 0.00235327
3.98445 -0.0733483 0.00214546
4.08336 -0.0692928 0.00196219
4.18232 -0.0655765 0.00179987
4.28131 -0.0621614 0.00165549
4.38035 -0.0590148 0.00152659
4.47943 -0.0561083 0.00141108
4.57855 -0.0534175 0.00130724
4.67772 -0.0509208 0.00121359
4.77694 -0.0485995 0.00112888
4.8762 -0.0464372 0.00105205
4.97551 -0.0444192 0.000982181
5.07487 -0.0425327 0.000918486
5.17427 -0.0407662 0.000860286
5.27373 -0.0391095 0.000806987
5.37325 -0.0375534 0.000758076
5.47281 -0.0360899 0.000713101
5.57243 -0.0347115 0.000671667
5.67211 -0.0334117 0.000633427
5.77184 -0.0321844 0.000598073
5.87163 -0.0310242 0.000565334
5.97148 -0.0299264 0.000534969
6.07139 -0.0288863 0.000506762
6.17136 -0.0278999 0.000480523
6.2714 -0.0269635 0.000456081
6.37149 -0.0260738 0.000433282
6.47166 -0.0252277 0.000411989
6.57188 -0.0244222 0.000392078
6.67218 -0.0236549 0.000373436
6.77254 -0.0229232 0.000355964
6.87298 -0.022225 0.00033957
6.97348 -0.0215582 0.00032417
7.07406 -0.020921 0.000309691
7.17471 -0.0203116 0.000296062
7.27544 -0.0197283 0.000283224
7.37624 -0.0191698 0.000271117
7.47712 -0.0186345 0.00025969
7.57807 -0.0181213 0.000248897
7.67911 -0.0176288 0.000238692
7.78023 -0.0171561 0.000229037
7.88143 -0.0167019 0.000219893
7.98271 -0.0162654 0.000211229
8.08408 -0.0158456 0.000203012
8.18554 -0.0154417 0.000195213
8.28708 -0.0150529 0.000187807
8.38872 -0.0146785 0.000180768
8.49044 -0.0143176 0.000174075
8.59226 -0.0139697 0.000167705
8.69417 -0.0136342 0.00016164
8.79618 -0.0133104 0.000155861
8.89828 -0.0129978 0.000150351
9.00048 -0.012696 0.000145096
9.10278 -0.0124043 0.00014008
9.20518 -0.0121224 0.00013529
9.30769 -0.0118498 0.000130713
9.4103 -0.0115861 0.000126337
9.51301 -0.011331 0.000122152
9.61583 -0.0110839 0.000118147
9.71877 -0.0108447 0.000114313
9.82181 -0.010613 0.00011064
9.92496 -0.0103884 0.00010712
10.0282 -0.0101707 0.000103746
10.1316 -0.00995956 0.000100509
10.2351 -0.00975477 9.74024e-05
10.3387 -0.00955604 9.44204e-05
10.4425 -0.00936314 9.15563e-05
10.5463 -0.00917584 8.88045e-05
10.6503 -0.00899394 8.61594e-05
10.7545 -0.00881721 8.3616e-05
10.8587 -0.00864546 8.11694e-05
10.9631 -0.0084785 7.88149e-05
11.0676 -0.00831617 7.65484e-05
11.1722 -0.00815828 7.43657e-05
11.277 -0.00800467 7.2263e-05
11.3819 -0.00785519 7.02366e-05
11.487 -0.00770969 6.82832e-05
11.5922 -0.00756803 6.63994e-05
11.6975 -0.00743008 6.45822e-05
11.803 -0.0072957 6.28287e-05
11.9086 -0.00716476 6.11361e-05
12.0144 -0.00703716 5.95017e-05
12.1204 -0.00691278 5.79231e-05
12.2265 -0.00679151 5.6398e-05
12.3327 -0.00667325 5.4924e-05
12.4391 -0.00655789 5.34991e-05
12.5457 -0.00644534 5.21212e-05
12.6524 -0.00633551 5.07885e-05
12.7593 -0.00622831 4.9499e-05
12.8664 -0.00612366 4.8251e-05
12.9737 -0.00602147 4.70429e-05
13.0811 -0.00592167 4.58731e-05
13.1887 -0.00582418 4.47402e-05
13.2965 -0.00572894 4.36425e-05
13.4044 -0.00563586 4.25789e-05
13.5126 -0.00554489 4.15479e-05
13.6209 -0.00545597 4.05484e-05
13.7294 -0.00536902 3.95791e-05
13.8382 -0.00528399 3.8639e-05
13.9471 -0.00520083 3.77269e-05
14.0562 -0.00511947 3.68417e-05
14.1655 -0.00503987 3.59826e-05
14.275 -0.00496197 3.51486e-05
14.3848 -0.00488573 3.43387e-05
14.4947 -0.0048111 3.3552e-05
14.6049 -0.00473803 3.27879e-05
14.7152 -0.00466647 3.20454e-05
14.8258 -0.00459639 3.13238e-05
14.9367 -0.00452775 3.06223e-05
15.0477 -0.00446049 2.99403e-05
15.159 -0.0043946 2.92772e-05
15.2705 -0.00433002 2.86321e-05
15.3823 -0.00426673 2.80046e-05
15.4943 -0.00420468 2.73941e-05
15.6066 -0.00414385 2.67999e-05
15.7191 -0.0040842 2.62216e-05
15.8319 -0.0040257 2.56586e-05
15.9449 -0.00396833 2.51104e-05
16.0582 -0.00391204 2.45765e-05
16.1717 -0.00385682 2.40564e-05
16.2856 -0.00380263 2.35498e-05
16.3997 -0.00374945 2.30561e-05
16.5141 -0.00369725 2.25751e-05
16.6288 -0.00364601 2.21061e-05
16.7437 -0.00359571 2.1649e-05
16.859 -0.00354632 2.12033e-05
16.9746 -0.00349781 2.07686e-05
17.0905 -0.00345017 2.03446e-05
17.2067 -0.00340337 1.99311e-05
17.3232 -0.0033574 1.95276e-05
17.4401 -0.00331222 1.91338e-05
17.5572 -0.00326784 1.87496e-05
17.6748 -0.00322421 1.83745e-05
17.7926 -0.00318134 1.80083e-05
17.9108 -0.00313919 1.76508e-05
18.0294 -0.00309775 1.73016e-05
18.1483 -0.00305701 1.69606e-05
18.2676 -0.00301694 1.66275e-05
18.3873 -0.00297753 1.63021e-05
18.5074 -0.00293877 1.59841e-05
18.6278 -0.00290064 1.56734e-05
18.7487 -0.00286313 1.53697e-05
18.8699 -0.00282622 1.50728e-05
18.9916 -0.00278989 1.47825e-05
19.1137 -0.00275414 1.44987e-05
19.2362 -0.00271895 1.42212e-05
19.3592 -0.00268431 1.39497e-05
19.4826 -0.0026502 1.36842e-05
19.6065 -0.00261662 1.34244e-05
19.7309 -0.00258355 1.31702e-05
19.8557 -0.00255098 1.29214e-05
19.9811 -0.00251889 1.2678e-05
20.1069 -0.00248729 1.24397e-05
20.2333 -0.00245615 1.22064e-05
20.3602 -0.00242546 1.19779e-05
20.4876 -0.00239523 1.17542e-05
20.6156 -0.00236542 1.15351e-05
20.7441 -0.00233605 1.13206e-05
20.8732 -0.00230709 1.11103e-05
21.0029 -0.00227853 1.09044e-05
21.1332 -0.00225038 1.07025e-05
21.2642 -0.00222261 1.05047e-05
21.3958 -0.00219522 1.03108e-05
21.528 -0.0021682 1.01208e-05
21.6609 -0.00214155 9.93441e-06
21.7945 -0.00211525 9.75168e-06
21.9288 -0.00208929 9.57247e-06
22.0639 -0.00206368 9.3967e-06
22.1997 -0.00203839 9.22426e-06
22.3363 -0.00201343 9.05508e-06
22.4736 -0.00198878 8.88906e-06
22.6118 -0.00196444 8.72613e-06
22.7509 -0.0019404 8.5662e-06
22.8908 -0.00191665 8.4092e-06
23.0316 -0.00189319 8.25504e-06
23.1733 -0.00187 8.10365e-06
23.316 -0.00184709 7.95495e-06
23.4597 -0.00182444 7.80888e-06
23.6044 -0.00180204 7.66536e-06
23.7502 -0.0017799 7.52432e-06
23.8971 -0.001758 7.3857e-06
24.0451 -0.00173634 7.24942e-06
24.1944 -0.0017149 7.11543e-06
24.3448 -0.00169369 6.98366e-06
24.4966 -0.0016727 6.85403e-06
24.6496 -0.00165191 6.7265e-06
24.8041 -0.00163132 6.601e-06
24.9601 -0.00161093 6.47746e-06
25.1175 -0.00159072 6.35582e-06
25.2766 -0.00157069 6.23603e-06
25.4373 -0.00155084 6.11802e-06
25.5998 -0.00153115 6.00173e-06
25.7641 -0.00151161 5.88709e-06
25.9304 -0.00149222 5.77406e-06
26.0988 -0.00147297 5.66255e-06
26.2693 -0.00145384 5.55251e-06
26.4421 -0.00143484 5.44388e-06
26.6174 -0.00141594 5.33657e-06
26.7954 -0.00139714 5.23053e-06
26.9761 -0.00137842 5.12568e-06
27.1598 -0.00135978 5.02193e-06
27.3468 -0.00134119 4.9192e-06
27.5373 -0.00132264 4.81741e-06
27.7317 -0.00130412 4.71645e-06
27.9302 -0.00128559 4.61621e-06
28.1333 -0.00126704 4.51657e-06
28.3415 -0.00124844 4.41739e-06
28.5554 -0.00122976 4.31849e-06
28.7758 -0.00121094 4.21969e-06
29.0035 -0.00119196 4.12075e-06
29.2396 -0.00117273 4.02135e-06
29.4858 -0.00115318 3.92112e-06
29.7441 -0.00113319 3.81952e-06
30.0173 -0.0011126 3.71581e-06
30.3101 -0.00109116 3.60884e-06
30.6297 -0.00106845 3.49669e-06
30.9905 -0.00104366 3.37559e-06
31.4301 -0.0010146 3.2355e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda4.0Nc1QuantumOneLoop/GRpTwoLoop.txt <==
-31.4301 -0.00101694 -3.24932e-06
-30.9905 -0.00104616 -3.39109e-06
-30.6297 -0.00107105 -3.50774e-06
-30.3101 -0.00109389 -3.61193e-06
-30.0173 -0.00111542 -3.69764e-06
-29.7441 -0.00113615 -3.79483e-06
-29.4858 -0.00115625 -3.92768e-06
-29.2396 -0.0011759 -4.0686e-06
-29.0035 -0.00119521 -4.14402e-06
-28.7758 -0.00121433 -4.22242e-06
-28.5554 -0.00123324 -4.35462e-06
-28.3415 -0.00125202 -4.44925e-06
-28.1333 -0.00127073 -4.52465e-06
-27.9302 -0.0012894 -4.65835e-06
-27.7317 -0.00130802 -4.74123e-06
-27.5373 -0.00132668 -4.8381e-06
-27.3468 -0.00134532 -4.96341e-06
-27.1598 -0.00136403 -5.04147e-06
-26.9761 -0.0013828 -5.16216e-06
-26.7954 -0.00140163 -5.26909e-06
-26.6174 -0.00142055 -5.35934e-06
-26.4421 -0.00143958 -5.49432e-06
-26.2693 -0.0014587 -5.57695e-06
-26.0988 -0.00147797 -5.70827e-06
-25.9304 -0.00149733 -5.81307e-06
-25.7641 -0.00151688 -5.92234e-06
-25.5998 -0.00153653 -6.05402e-06
-25.4373 -0.00155638 -6.15013e-06
-25.2766 -0.00157637 -6.29138e-06
-25.1175 -0.00159655 -6.3957e-06
-24.9601 -0.0016169 -6.52719e-06
-24.8041 -0.00163744 -6.65425e-06
-24.6496 -0.00165819 -6.76931e-06
-24.4966 -0.00167914 -6.91861e-06
-24.3448 -0.0017003 -7.02483e-06
-24.1944 -0.00172168 -7.18471e-06
-24.0451 -0.00174327 -7.29644e-06
-23.8971 -0.00176513 -7.45326e-06
-23.7502 -0.00178719 -7.58251e-06
-23.6044 -0.00180954 -7.72831e-06
-23.4597 -0.00183209 -7.87937e-06
-23.316 -0.00185496 -8.01473e-06
-23.1733 -0.00187805 -8.18373e-06
-23.0316 -0.00190145 -8.31612e-06
-22.8908 -0.00192511 -8.49424e-06
-22.7509 -0.00194908 -8.63389e-06
-22.6118 -0.00197334 -8.81176e-06
-22.4736 -0.0019979 -8.96751e-06
-22.3363 -0.00202278 -9.13882e-06
-22.1997 -0.00204797 -9.31531e-06
-22.0639 -0.0020735 -9.47863e-06
-21.9288 -0.00209936 -9.67552e-06
-21.7945 -0.00212557 -9.83413e-06
-21.6609 -0.00215213 -1.0047e-05
-21.528 -0.00217904 -1.02075e-05
-21.3958 -0.00220634 -1.04298e-05
-21.2642 -0.002234 -1.05997e-05
-21.1332 -0.00226207 -1.08249e-05
-21.0029 -0.0022905 -1.1011e-05
-20.8732 -0.00231938 -1.12342e-05
-20.7441 -0.00234863 -1.1441e-05
-20.6156 -0.00237836 -1.16601e-05
-20.4876 -0.00240846 -1.1889e-05
-20.3602 -0.00243906 -1.21051e-05
-20.2333 -0.00247007 -1.23549e-05
-20.1069 -0.00250159 -1.25715e-05
-19.9811 -0.00253354 -1.28385e-05
-19.8557 -0.00256602 -1.30611e-05
-19.7309 -0.00259896 -1.33406e-05
-19.6065 -0.00263244 -1.35753e-05
-19.4826 -0.00266643 -1.38625e-05
-19.3592 -0.00270096 -1.41151e-05
-19.2362 -0.00273604 -1.44061e-05
-19.1137 -0.00277167 -1.46812e-05
-18.9916 -0.00280789 -1.49734e-05
-18.8699 -0.00284468 -1.52741e-05
-18.7487 -0.00288209 -1.5567e-05
-18.6278 -0.0029201 -1.58943e-05
-18.5074 -0.00295876 -1.61894e-05
-18.3873 -0.00299804 -1.65428e-05
-18.2676 -0.003038 -1.6843e-05
-18.1483 -0.00307864 -1.72206e-05
-18.0294 -0.00311996 -1.75304e-05
-17.9108 -0.00316201 -1.79291e-05
-17.7926 -0.00320476 -1.82537e-05
-17.6748 -0.0032483 -1.86703e-05
-17.5572 -0.00329256 -1.90152e-05
-17.4401 -0.00333766 -1.94464e-05
-17.3232 -0.00338349 -1.98168e-05
-17.2067 -0.00343024 -2.02601e-05
-17.0905 -0.00347773 -2.06607e-05
-16.9746 -0.0035262 -2.11145e-05
-16.859 -0.00357545 -2.1549e-05
-16.7437 -0.00362572 -2.20128e-05
-16.6288 -0.00367682 -2.24838e-05
-16.5141 -0.003729 -2.29587e-05
-16.3997 -0.00378204 -2.34677e-05
-16.2856 -0.00383622 -2.39559e-05
-16.1717 -0.00389132 -2.45034e-05
-16.0582 -0.0039476 -2.50085e-05
-15.9449 -0.00400487 -2.55941e-05
-15.8319 -0.00406337 -2.61205e-05
-15.7191 -0.00412294 -2.67433e-05
-15.6066 -0.00418377 -2.72965e-05
-15.4943 -0.00424577 -2.79549e-05
-15.3823 -0.00430906 -2.85409e-05
-15.2705 -0.00437362 -2.92335e-05
-15.159 -0.00443952 -2.98585e-05
-15.0477 -0.00450679 -3.05841e-05
-14.9367 -0.00457545 -3.12545e-05
-14.8258 -0.00464558 -3.20123e-05
-14.7152 -0.00471716 -3.27344e-05
-14.6049 -0.00479033 -3.35243e-05
-14.4947 -0.00486501 -3.43039e-05
-14.3848 -0.00494138 -3.51268e-05
-14.275 -0.00501935 -3.59695e-05
-14.1655 -0.00509913 -3.68272e-05
-14.0562 -0.00518058 -3.77382e-05
-13.9471 -0.00526397 -3.86338e-05
-13.8382 -0.00534913 -3.96177e-05
-13.7294 -0.00543635 -4.05553e-05
-13.6209 -0.00552547 -4.16163e-05
-13.5126 -0.00561675 -4.26014e-05
-13.4044 -0.00571008 -4.37435e-05
-13.2965 -0.00580569 -4.47826e-05
-13.1887 -0.00590351 -4.60095e-05
-13.0811 -0.00600372 -4.71107e-05
-12.9737 -0.00610634 -4.84259e-05
-12.8664 -0.00621146 -4.9598e-05
-12.7593 -0.00631919 -5.10053e-05
-12.6524 -0.00642956 -5.22586e-05
-12.5457 -0.00654276 -5.3762e-05
-12.4391 -0.00665873 -5.51078e-05
-12.3327 -0.00677779 -5.67117e-05
-12.2265 -0.00689975 -5.81623e-05
-12.1204 -0.00702508 -5.9872e-05
-12.0144 -0.00715347 -6.14408e-05
-11.9086 -0.00728553 -6.32625e-05
-11.803 -0.00742082 -6.4964e-05
-11.6975 -0.0075601 -6.6905e-05
-11.5922 -0.00770281 -6.87548e-05
-11.487 -0.00784986 -7.0824e-05
-11.3819 -0.00800054 -7.28391e-05
-11.277 -0.00815595 -7.50469e-05
-11.1722 -0.00831524 -7.72454e-05
-11.0676 -0.00847965 -7.96044e-05
-10.9631 -0.00864824 -8.20061e-05
-10.8587 -0.00882238 -8.4531e-05
-10.7545 -0.00900102 -8.71574e-05
-10.6503 -0.00918567 -8.98657e-05
-10.5463 -0.00937521 -9.27403e-05
-10.4425 -0.00957124 -9.56522e-05
-10.3387 -0.0097726 -9.8801e-05
-10.2351 -0.00998097 -0.00010194
-10.1316 -0.0101952 -0.000105392
-10.0282 -0.010417 -0.000108787
-9.92496 -0.0106452 -0.000112574
-9.82181 -0.0108816 -0.000116256
-9.71877 -0.0111251 -0.000120414
-9.61583 -0.0113775 -0.00012442
-9.51301 -0.0116377 -0.000128991
-9.4103 -0.0119075 -0.000133365
-9.30769 -0.0121861 -0.000138396
-9.20518 -0.012475 -0.000143187
-9.10278 -0.0127737 -0.000148731
-9.00048 -0.0130835 -0.000153998
-8.89828 -0.0134044 -0.000160117
-8.79618 -0.0137374 -0.000165927
-8.69417 -0.0140828 -0.000172695
-8.59226 -0.0144413 -0.000179127
-8.49044 -0.0148138 -0.000186627
-8.38872 -0.0152006 -0.000193773
-8.28708 -0.0156032 -0.000202106
-8.18554 -0.0160214 -0.000210074
-8.08408 -0.0164575 -0.000219358
-7.98271 -0.0169107 -0.000228276
-7.88143 -0.0173843 -0.00023865
-7.78023 -0.0178767 -0.000248672
-7.67911 -0.0183922 -0.000260304
-7.57807 -0.0189286 -0.00027161
-7.47712 -0.0194913 -0.000284704
-7.37624 -0.0200772 -0.000297512
-7.27544 -0.0206934 -0.000312314
-7.17471 -0.0213354 -0.00032689
-7.07406 -0.0220122 -0.0003437
-6.97348 -0.022718 -0.000360366
-6.87298 -0.0234639 -0.000379557
-6.77254 -0.0242426 -0.000398712
-6.67218 -0.0250677 -0.000420746
-6.57188 -0.0259302 -0.000442887
-6.47166 -0.0268466 -0.000468346
-6.37149 -0.027806 -0.000494098
-6.2714 -0.0288284 -0.000523723
-6.17136 -0.0299006 -0.000553885
-6.07139 -0.0310468 -0.000588632
-5.97148 -0.0322512 -0.000624236
-5.87163 -0.0335433 -0.000665358
-5.77184 -0.0349041 -0.000707767
-5.67211 -0.0363695 -0.000756933
-5.57243 -0.0379169 -0.000807978
-5.47281 -0.0395903 -0.000867466
-5.37325 -0.0413629 -0.000929667
-5.27373 -0.0432888 -0.00100266
-5.17427 -0.0453367 -0.00107959
-5.07487 -0.0475736 -0.00117067
-4.97551 -0.0499628 -0.00126759
-4.8762 -0.0525888 -0.00138366
-4.77694 -0.0554092 -0.00150866
-4.67772 -0.0585322 -0.00166059
-4.57855 -0.0619097 -0.00182686
-4.47943 -0.0656838 -0.002033
-4.38035 -0.0698021 -0.00226384
-4.28131 -0.0744586 -0.00255797
-4.18232 -0.0796015 -0.00289888
-4.08336 -0.0855107 -0.00335099
-3.98445 -0.0921522 -0.00390419
-3.88557 -0.099965 -0.0046849
-3.78673 -0.10899 -0.00572896
-3.68793 -0.120016 -0.00736178
-3.58916 -0.133362 -0.00989831
-3.49043 -0.15075 -0.0146425
-3.39173 -0.173357 -0.0241568
-3.29307 -0.203547 -0.0481929
-3.19443 -0.222802 -0.109134
-3.09583 -0.150725 -0.16922
-2.99725 -0.119863 -0.116923
-2.89871 -0.136137 -0.0769024
-2.80019 -0.166357 -0.0603408
-2.7017 -0.2044 -0.0564358
-2.60323 -0.250085 -0.0596815
-2.50479 -0.30766 -0.0705077
-2.40638 -0.38426 -0.0906689
-2.30798 -0.493475 -0.130388
-2.20961 -0.660633 -0.209905
-2.11126 -0.93961 -0.412862
-2.01293 -1.38361 -1.07404
-1.91462 -0.390432 -3.09277
-1.81632 1.74526 -1.48928
-1.71804 1.30241 -0.488253
-1.61978 0.981679 -0.213453
-1.52154 0.795083 -0.106747
-1.42331 0.689595 -0.0433764
-1.32509 0.624421 0.0114889
-1.22689 0.572124 0.0946327
-1.12869 0.438873 0.191824
-1.03051 0.217146 0.124858
-0.932337 0.184909 0.0785713
-0.834173 0.20511 0.0443019
-0.736016 0.212474 0.0239881
-0.637867 0.215046 0.0139194
-0.539723 0.215186 0.00822868
-0.441585 0.214433 0.00520663
-0.343451 0.213275 0.00310509
-0.24532 0.212256 0.0019911
-0.147191 0.211449 0.000949831
-0.0490634 0.211045 0.000396112
0.0490634 0.211045 -0.000396112
0.147191 0.211449 -0.000949831
0.24532 0.212256 -0.0019911
0.343451 0.213275 -0.00310509
0.441585 0.214433 -0.00520663
0.539723 0.215186 -0.00822868
0.637867 0.215046 -0.0139194
0.736016 0.212474 -0.0239881
0.834173 0.20511 -0.0443019
0.932337 0.184909 -0.0785713
1.03051 0.217146 -0.124858
1.12869 0.438873 -0.191824
1.22689 0.572124 -0.0946327
1.32509 0.624421 -0.0114889
1.42331 0.689595 0.0433764
1.52154 0.795083 0.106747
1.61978 0.981679 0.213453
1.71804 1.30241 0.488253
1.81632 1.74526 1.48928
1.91462 -0.390432 3.09277
2.01293 -1.38361 1.07404
2.11126 -0.93961 0.412862
2.20961 -0.660633 0.209905
2.30798 -0.493475 0.130388
2.40638 -0.38426 0.0906689
2.50479 -0.30766 0.0705077
2.60323 -0.250085 0.0596815
2.7017 -0.2044 0.0564358
2.80019 -0.166357 0.0603408
2.89871 -0.136137 0.0769024
2.99725 -0.119863 0.116923
3.09583 -0.150725 0.16922
3.19443 -0.222802 0.109134
3.29307 -0.203547 0.0481929
3.39173 -0.173357 0.0241568
3.49043 -0.15075 0.0146425
3.58916 -0.133362 0.00989831
3.68793 -0.120016 0.00736178
3.78673 -0.10899 0.00572896
3.88557 -0.099965 0.0046849
3.98445 -0.0921522 0.00390419
4.08336 -0.0855107 0.00335099
4.18232 -0.0796015 0.00289888
4.28131 -0.0744586 0.00255797
4.38035 -0.0698021 0.00226384
4.47943 -0.0656838 0.002033
4.57855 -0.0619097 0.00182686
4.67772 -0.0585322 0.00166059
4.77694 -0.0554092 0.00150866
4.8762 -0.0525888 0.00138366
4.97551 -0.0499628 0.00126759
5.07487 -0.0475736 0.00117067
5.17427 -0.0453367 0.00107959
5.27373 -0.0432888 0.00100266
5.37325 -0.0413629 0.000929667
5.47281 -0.0395903 0.000867466
5.57243 -0.0379169 0.000807978
5.67211 -0.0363695 0.000756933
5.77184 -0.0349041 0.000707767
5.87163 -0.0335433 0.000665358
5.97148 -0.0322512 0.000624236
6.07139 -0.0310468 0.000588632
6.17136 -0.0299006 0.000553885
6.2714 -0.0288284 0.000523723
6.37149 -0.027806 0.000494098
6.47166 -0.0268466 0.000468346
6.57188 -0.0259302 0.000442887
6.67218 -0.0250677 0.000420746
6.77254 -0.0242426 0.000398712
6.87298 -0.0234639 0.000379557
6.97348 -0.022718 0.000360366
7.07406 -0.0220122 0.0003437
7.17471 -0.0213354 0.00032689
7.27544 -0.0206934 0.000312314
7.37624 -0.0200772 0.000297512
7.47712 -0.0194913 0.000284704
7.57807 -0.0189286 0.00027161
7.67911 -0.0183922 0.000260304
7.78023 -0.0178767 0.000248672
7.88143 -0.0173843 0.00023865
7.98271 -0.0169107 0.000228276
8.08408 -0.0164575 0.000219358
8.18554 -0.0160214 0.000210074
8.28708 -0.0156032 0.000202106
8.38872 -0.0152006 0.000193773
8.49044 -0.0148138 0.000186627
8.59226 -0.0144413 0.000179127
8.69417 -0.0140828 0.000172695
8.79618 -0.0137374 0.000165927
8.89828 -0.0134044 0.000160117
9.00048 -0.0130835 0.000153998
9.10278 -0.0127737 0.000148731
9.20518 -0.012475 0.000143187
9.30769 -0.0121861 0.000138396
9.4103 -0.0119075 0.000133365
9.51301 -0.0116377 0.000128991
9.61583 -0.0113775 0.00012442
9.71877 -0.0111251 0.000120414
9.82181 -0.0108816 0.000116256
9.92496 -0.0106452 0.000112574
10.0282 -0.010417 0.000108787
10.1316 -0.0101952 0.000105392
10.2351 -0.00998097 0.00010194
10.3387 -0.0097726 9.8801e-05
10.4425 -0.00957124 9.56522e-05
10.5463 -0.00937521 9.27403e-05
10.6503 -0.00918567 8.98657e-05
10.7545 -0.00900102 8.71574e-05
10.8587 -0.00882238 8.4531e-05
10.9631 -0.00864824 8.20061e-05
11.0676 -0.00847965 7.96044e-05
11.1722 -0.00831524 7.72454e-05
11.277 -0.00815595 7.50469e-05
11.3819 -0.00800054 7.28391e-05
11.487 -0.00784986 7.0824e-05
11.5922 -0.00770281 6.87548e-05
11.6975 -0.0075601 6.6905e-05
11.803 -0.00742082 6.4964e-05
11.9086 -0.00728553 6.32625e-05
12.0144 -0.00715347 6.14408e-05
12.1204 -0.00702508 5.9872e-05
12.2265 -0.00689975 5.81623e-05
12.3327 -0.00677779 5.67117e-05
12.4391 -0.00665873 5.51078e-05
12.5457 -0.00654276 5.3762e-05
12.6524 -0.00642956 5.22586e-05
12.7593 -0.00631919 5.10053e-05
12.8664 -0.00621146 4.9598e-05
12.9737 -0.00610634 4.84259e-05
13.0811 -0.00600372 4.71107e-05
13.1887 -0.00590351 4.60095e-05
13.2965 -0.00580569 4.47826e-05
13.4044 -0.00571008 4.37435e-05
13.5126 -0.00561675 4.26014e-05
13.6209 -0.00552547 4.16163e-05
13.7294 -0.00543635 4.05553e-05
13.8382 -0.00534913 3.96177e-05
13.9471 -0.00526397 3.86338e-05
14.0562 -0.00518058 3.77382e-05
14.1655 -0.00509913 3.68272e-05
14.275 -0.00501935 3.59695e-05
14.3848 -0.00494138 3.51268e-05
14.4947 -0.00486501 3.43039e-05
14.6049 -0.00479033 3.35243e-05
14.7152 -0.00471716 3.27344e-05
14.8258 -0.00464558 3.20123e-05
14.9367 -0.00457545 3.12545e-05
15.0477 -0.00450679 3.05841e-05
15.159 -0.00443952 2.98585e-05
15.2705 -0.00437362 2.92335e-05
15.3823 -0.00430906 2.85409e-05
15.4943 -0.00424577 2.79549e-05
15.6066 -0.00418377 2.72965e-05
15.7191 -0.00412294 2.67433e-05
15.8319 -0.00406337 2.61205e-05
15.9449 -0.00400487 2.55941e-05
16.0582 -0.0039476 2.50085e-05
16.1717 -0.00389132 2.45034e-05
16.2856 -0.00383622 2.39559e-05
16.3997 -0.00378204 2.34677e-05
16.5141 -0.003729 2.29587e-05
16.6288 -0.00367682 2.24838e-05
16.7437 -0.00362572 2.20128e-05
16.859 -0.00357545 2.1549e-05
16.9746 -0.0035262 2.11145e-05
17.0905 -0.00347773 2.06607e-05
17.2067 -0.00343024 2.02601e-05
17.3232 -0.00338349 1.98168e-05
17.4401 -0.00333766 1.94464e-05
17.5572 -0.00329256 1.90152e-05
17.6748 -0.0032483 1.86703e-05
17.7926 -0.00320476 1.82537e-05
17.9108 -0.00316201 1.79291e-05
18.0294 -0.00311996 1.75304e-05
18.1483 -0.00307864 1.72206e-05
18.2676 -0.003038 1.6843e-05
18.3873 -0.00299804 1.65428e-05
18.5074 -0.00295876 1.61894e-05
18.6278 -0.0029201 1.58943e-05
18.7487 -0.00288209 1.5567e-05
18.8699 -0.00284468 1.52741e-05
18.9916 -0.00280789 1.49734e-05
19.1137 -0.00277167 1.46812e-05
19.2362 -0.00273604 1.44061e-05
19.3592 -0.00270096 1.41151e-05
19.4826 -0.00266643 1.38625e-05
19.6065 -0.00263244 1.35753e-05
19.7309 -0.00259896 1.33406e-05
19.8557 -0.00256602 1.30611e-05
19.9811 -0.00253354 1.28385e-05
20.1069 -0.00250159 1.25715e-05
20.2333 -0.00247007 1.23549e-05
20.3602 -0.00243906 1.21051e-05
20.4876 -0.00240846 1.1889e-05
20.6156 -0.00237836 1.16601e-05
20.7441 -0.00234863 1.1441e-05
20.8732 -0.00231938 1.12342e-05
21.0029 -0.0022905 1.1011e-05
21.1332 -0.00226207 1.08249e-05
21.2642 -0.002234 1.05997e-05
21.3958 -0.00220634 1.04298e-05
21.528 -0.00217904 1.02075e-05
21.6609 -0.00215213 1.0047e-05
21.7945 -0.00212557 9.83413e-06
21.9288 -0.00209936 9.67552e-06
22.0639 -0.0020735 9.47863e-06
22.1997 -0.00204797 9.31531e-06
22.3363 -0.00202278 9.13882e-06
22.4736 -0.0019979 8.96751e-06
22.6118 -0.00197334 8.81176e-06
22.7509 -0.00194908 8.63389e-06
22.8908 -0.00192511 8.49424e-06
23.0316 -0.00190145 8.31612e-06
23.1733 -0.00187805 8.18373e-06
23.316 -0.00185496 8.01473e-06
23.4597 -0.00183209 7.87937e-06
23.6044 -0.00180954 7.72831e-06
23.7502 -0.00178719 7.58251e-06
23.8971 -0.00176513 7.45326e-06
24.0451 -0.00174327 7.29644e-06
24.1944 -0.00172168 7.18471e-06
24.3448 -0.0017003 7.02483e-06
24.4966 -0.00167914 6.91861e-06
24.6496 -0.00165819 6.76931e-06
24.8041 -0.00163744 6.65425e-06
24.9601 -0.0016169 6.52719e-06
25.1175 -0.00159655 6.3957e-06
25.2766 -0.00157637 6.29138e-06
25.4373 -0.00155638 6.15013e-06
25.5998 -0.00153653 6.05402e-06
25.7641 -0.00151688 5.92234e-06
25.9304 -0.00149733 5.81307e-06
26.0988 -0.00147797 5.70827e-06
26.2693 -0.0014587 5.57695e-06
26.4421 -0.00143958 5.49432e-06
26.6174 -0.00142055 5.35934e-06
26.7954 -0.00140163 5.26909e-06
26.9761 -0.0013828 5.16216e-06
27.1598 -0.00136403 5.04147e-06
27.3468 -0.00134532 4.96341e-06
27.5373 -0.00132668 4.8381e-06
27.7317 -0.00130802 4.74123e-06
27.9302 -0.0012894 4.65835e-06
28.1333 -0.00127073 4.52465e-06
28.3415 -0.00125202 4.44925e-06
28.5554 -0.00123324 4.35462e-06
28.7758 -0.00121433 4.22242e-06
29.0035 -0.00119521 4.14402e-06
29.2396 -0.0011759 4.0686e-06
29.4858 -0.00115625 3.92768e-06
29.7441 -0.00113615 3.79483e-06
30.0173 -0.00111542 3.69764e-06
30.3101 -0.00109389 3.61193e-06
30.6297 -0.00107105 3.50774e-06
30.9905 -0.00104616 3.39109e-06
31.4301 -0.00101694 3.24932e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda4.0Nc1QuantumOneLoop/GRp_FRG.txt <==
-31.4301 -0.00101334 -3.22857e-06
-30.9905 -0.00104232 -3.36744e-06
-30.6297 -0.00106705 -3.48841e-06
-30.3101 -0.0010897 -3.59963e-06
-30.0173 -0.00111108 -3.70641e-06
-29.7441 -0.00113161 -3.80931e-06
-29.4858 -0.00115155 -3.91067e-06
-29.2396 -0.00117104 -4.01037e-06
-29.0035 -0.00119022 -4.10997e-06
-28.7758 -0.00120915 -4.20808e-06
-28.5554 -0.00122791 -4.30586e-06
-28.3415 -0.00124654 -4.40426e-06
-28.1333 -0.00126508 -4.50404e-06
-27.9302 -0.00128357 -4.60213e-06
-27.7317 -0.00130204 -4.70188e-06
-27.5373 -0.0013205 -4.80322e-06
-27.3468 -0.00133899 -4.90357e-06
-27.1598 -0.00135752 -5.00569e-06
-26.9761 -0.0013761 -5.11034e-06
-26.7954 -0.00139475 -5.21229e-06
-26.6174 -0.00141349 -5.3195e-06
-26.4421 -0.00143232 -5.42639e-06
-26.2693 -0.00145126 -5.53205e-06
-26.0988 -0.00147032 -5.64478e-06
-25.9304 -0.0014895 -5.7533e-06
-25.7641 -0.00150882 -5.86522e-06
-25.5998 -0.00152828 -5.98315e-06
-25.4373 -0.0015479 -6.09213e-06
-25.2766 -0.00156768 -6.2161e-06
-25.1175 -0.00158763 -6.3322e-06
-24.9601 -0.00160776 -6.44887e-06
-24.8041 -0.00162807 -6.58368e-06
-24.6496 -0.00164858 -6.69297e-06
-24.4966 -0.00166928 -6.82928e-06
-24.3448 -0.00169019 -6.96362e-06
-24.1944 -0.00171132 -7.07195e-06
-24.0451 -0.00173265 -7.23464e-06
-23.8971 -0.00175424 -7.3516e-06
-23.7502 -0.00177604 -7.48191e-06
-23.6044 -0.00179807 -7.65455e-06
-23.4597 -0.0018204 -7.75758e-06
-23.316 -0.00184292 -7.92395e-06
-23.1733 -0.00186573 -8.08327e-06
-23.0316 -0.00188884 -8.19594e-06
-22.8908 -0.00191216 -8.38785e-06
-22.7509 -0.00193582 -8.52901e-06
-22.6118 -0.00195976 -8.67077e-06
-22.4736 -0.00198395 -8.86597e-06
-22.3363 -0.00200851 -9.0067e-06
-22.1997 -0.00203334 -9.17302e-06
-22.0639 -0.00205848 -9.36625e-06
-21.9288 -0.002084 -9.5187e-06
-21.7945 -0.00210981 -9.70068e-06
-21.6609 -0.00213596 -9.89596e-06
-21.528 -0.0021625 -1.00642e-05
-21.3958 -0.00218936 -1.02566e-05
-21.2642 -0.00221659 -1.04591e-05
-21.1332 -0.00224423 -1.06441e-05
-21.0029 -0.00227222 -1.0844e-05
-20.8732 -0.00230061 -1.10594e-05
-20.7441 -0.00232943 -1.12587e-05
-20.6156 -0.00235863 -1.14684e-05
-20.4876 -0.00238825 -1.16978e-05
-20.3602 -0.00241833 -1.19115e-05
-20.2333 -0.00244883 -1.2134e-05
-20.1069 -0.00247977 -1.2376e-05
-19.9811 -0.0025112 -1.26076e-05
-19.8557 -0.00254309 -1.28431e-05
-19.7309 -0.00257545 -1.30983e-05
-19.6065 -0.00260832 -1.33503e-05
-19.4826 -0.0026417 -1.35986e-05
-19.3592 -0.00267557 -1.38697e-05
-19.2362 -0.00270998 -1.41334e-05
-19.1137 -0.00274498 -1.43546e-05
-18.9916 -0.00278048 -1.46811e-05
-18.8699 -0.00281657 -1.50026e-05
-18.7487 -0.00285324 -1.52692e-05
-18.6278 -0.00289047 -1.55809e-05
-18.5074 -0.00292836 -1.58968e-05
-18.3873 -0.00296681 -1.61922e-05
-18.2676 -0.00300597 -1.65358e-05
-18.1483 -0.00304572 -1.68485e-05
-18.0294 -0.00308616 -1.71991e-05
-17.9108 -0.00312734 -1.75453e-05
-17.7926 -0.00316911 -1.78737e-05
-17.6748 -0.00321169 -1.8278e-05
-17.5572 -0.00325498 -1.86128e-05
-17.4401 -0.00329898 -1.90056e-05
-17.3232 -0.00334385 -1.94132e-05
-17.2067 -0.0033894 -1.97763e-05
-17.0905 -0.00343585 -2.02181e-05
-16.9746 -0.00348311 -2.06217e-05
-16.859 -0.00353115 -2.1045e-05
-16.7437 -0.00358021 -2.15221e-05
-16.6288 -0.00363002 -2.19137e-05
-16.5141 -0.00368081 -2.24312e-05
-16.3997 -0.00373261 -2.2896e-05
-16.2856 -0.00378523 -2.3346e-05
-16.1717 -0.00383899 -2.39082e-05
-16.0582 -0.00389369 -2.43729e-05
-15.9449 -0.00394941 -2.49114e-05
-15.8319 -0.00400635 -2.54931e-05
-15.7191 -0.00406417 -2.59719e-05
-15.6066 -0.00412329 -2.66201e-05
-15.4943 -0.00418359 -2.71793e-05
-15.3823 -0.00424488 -2.77374e-05
-15.2705 -0.00430766 -2.84559e-05
-15.159 -0.00437154 -2.8998e-05
-15.0477 -0.00443667 -2.96855e-05
-14.9367 -0.00450337 -3.0415e-05
-14.8258 -0.00457113 -3.09937e-05
-14.7152 -0.0046405 -3.18063e-05
-14.6049 -0.00471136 -3.25285e-05
-14.4947 -0.00478342 -3.31807e-05
-14.3848 -0.00485739 -3.41253e-05
-14.275 -0.00493272 -3.47921e-05
-14.1655 -0.00500955 -3.56263e-05
-14.0562 -0.00508847 -3.65983e-05
-13.9471 -0.00516865 -3.72951e-05
-13.8382 -0.00525079 -3.82967e-05
-13.7294 -0.00533501 -3.92934e-05
-13.6209 -0.00542054 -4.00294e-05
-13.5126 -0.00550852 -4.12575e-05
-13.4044 -0.00559842 -4.21783e-05
-13.2965 -0.00568991 -4.30975e-05
-13.1887 -0.00578426 -4.44655e-05
-13.0811 -0.00588032 -4.53478e-05
-12.9737 -0.00597847 -4.64974e-05
-12.8664 -0.00607973 -4.7966e-05
-12.7593 -0.00618252 -4.88272e-05
-12.6524 -0.00628813 -5.02859e-05
-12.5457 -0.00639684 -5.17802e-05
-12.4391 -0.0065071 -5.26818e-05
-12.3327 -0.00662099 -5.45062e-05
-12.2265 -0.00673778 -5.59114e-05
-12.1204 -0.0068564 -5.70207e-05
-12.0144 -0.00697945 -5.91488e-05
-11.9086 -0.00710501 -6.04844e-05
-11.803 -0.00723304 -6.18518e-05
-11.6975 -0.00736617 -6.43129e-05
-11.5922 -0.00750137 -6.54784e-05
-11.487 -0.00764003 -6.73413e-05
-11.3819 -0.00778424 -6.99845e-05
-11.277 -0.00793008 -7.10754e-05
-11.1722 -0.00808073 -7.34977e-05
-11.0676 -0.00823711 -7.62515e-05
-10.9631 -0.00839482 -7.73225e-05
-10.8587 -0.00855908 -8.04625e-05
-10.7545 -0.0087288 -8.32221e-05
-10.6503 -0.00889984 -8.43526e-05
-10.5463 -0.00907946 -8.83482e-05
-10.4425 -0.00926385 -9.08872e-05
-10.3387 -0.00945003 -9.23853e-05
-10.2351 -0.00964706 -9.72248e-05
-10.1316 -0.00984759 -9.95476e-05
-10.0282 -0.010051 -0.000101468
-9.92496 -0.0102677 -0.000107335
-9.82181 -0.0104861 -0.000109142
-9.71877 -0.0107095 -0.000111978
-9.61583 -0.0109484 -0.000118777
-9.51301 -0.0111866 -0.000120053
-9.4103 -0.011433 -0.000124038
-9.30769 -0.0116971 -0.000131815
-9.20518 -0.0119574 -0.000132404
-9.10278 -0.0122308 -0.000138008
-9.00048 -0.0125233 -0.000146806
-8.89828 -0.0128084 -0.000146436
-8.79618 -0.0131135 -0.000154393
-8.69417 -0.0134381 -0.000163964
-8.59226 -0.0137514 -0.000162668
-8.49044 -0.0140939 -0.000173468
-8.38872 -0.014455 -0.000184007
-8.28708 -0.0148001 -0.000181178
-8.18554 -0.0151875 -0.000196338
-8.08408 -0.0155898 -0.000207373
-7.98271 -0.0159716 -0.000202785
-7.88143 -0.0164128 -0.000223536
-7.78023 -0.0168611 -0.000234791
-7.67911 -0.0172861 -0.000227839
-7.57807 -0.0177923 -0.000256681
-7.47712 -0.0182916 -0.000267364
-7.37624 -0.0187691 -0.000257131
-7.27544 -0.0193518 -0.000296566
-7.17471 -0.0199075 -0.000304709
-7.07406 -0.0204521 -0.000291991
-6.97348 -0.0211241 -0.000344553
-6.87298 -0.0217448 -0.000348728
-6.77254 -0.0223733 -0.000332958
-6.67218 -0.0231494 -0.000401385
-6.57188 -0.0238468 -0.000398519
-6.47166 -0.0245817 -0.000382387
-6.37149 -0.0254814 -0.000468503
-6.2714 -0.0262724 -0.000458161
-6.17136 -0.0271381 -0.000443666
-6.07139 -0.0281813 -0.00055147
-5.97148 -0.0290904 -0.000528026
-5.87163 -0.0301226 -0.000518446
-5.77184 -0.0313416 -0.000647829
-5.67211 -0.0324064 -0.000612818
-5.57243 -0.0336443 -0.000614877
-5.47281 -0.0350753 -0.00076515
-5.37325 -0.036352 -0.000727086
-5.27373 -0.0378545 -0.00075236
-5.17427 -0.0395475 -0.000933648
-5.07487 -0.0411175 -0.000908487
-4.97551 -0.0429606 -0.000978158
-4.8762 -0.044992 -0.00121106
-4.77694 -0.0469667 -0.00123075
-4.67772 -0.049267 -0.00138472
-4.57855 -0.0517691 -0.00170845
-4.47943 -0.0543269 -0.00183485
-4.38035 -0.0572986 -0.00214487
-4.28131 -0.0605868 -0.00270942
-4.18232 -0.0641375 -0.00330986
-4.08336 -0.0680905 -0.0044959
-3.98445 -0.0720492 -0.00638943
-3.88557 -0.075566 -0.00866257
-3.78673 -0.0784581 -0.0110027
-3.68793 -0.080919 -0.0128014
-3.58916 -0.0835639 -0.0137261
-3.49043 -0.0869094 -0.0140254
-3.39173 -0.0912557 -0.0140137
-3.29307 -0.0966695 -0.0140237
-3.19443 -0.103174 -0.0142609
-3.09583 -0.110753 -0.0148945
-2.99725 -0.11948 -0.0160193
-2.89871 -0.129469 -0.0177782
-2.80019 -0.140921 -0.020327
-2.7017 -0.154157 -0.0239648
-2.60323 -0.169431 -0.0290665
-2.50479 -0.187123 -0.0362734
-2.40638 -0.207016 -0.046183
-2.30798 -0.229136 -0.0597824
-2.20961 -0.252853 -0.0779642
-2.11126 -0.27761 -0.102143
-2.01293 -0.301604 -0.133174
-1.91462 -0.32214 -0.171488
-1.81632 -0.335178 -0.215076
-1.71804 -0.337409 -0.260283
-1.61978 -0.326561 -0.302791
-1.52154 -0.302056 -0.335119
-1.42331 -0.272458 -0.348093
-1.32509 -0.253833 -0.345335
-1.22689 -0.25192 -0.340517
-1.12869 -0.261845 -0.341626
-1.03051 -0.277036 -0.349313
-0.932337 -0.293754 -0.359824
-0.834173 -0.312177 -0.368718
-0.736016 -0.334315 -0.372418
-0.637867 -0.363134 -0.368981
-0.539723 -0.399111 -0.356095
-0.441585 -0.442967 -0.330521
-0.343451 -0.491348 -0.288575
-0.24532 -0.540617 -0.226796
-0.147191 -0.581264 -0.146302
-0.0490634 -0.605109 -0.0502602
0.0490634 -0.605109 0.0502588
0.147191 -0.581265 0.146301
0.24532 -0.540617 0.226795
0.343451 -0.491348 0.288574
0.441585 -0.442967 0.33052
0.539723 -0.399111 0.356094
0.637867 -0.363134 0.36898
0.736016 -0.334315 0.372418
0.834173 -0.312177 0.368717
0.932337 -0.293754 0.359824
1.03051 -0.277036 0.349313
1.12869 -0.261845 0.341626
1.22689 -0.25192 0.340517
1.32509 -0.253833 0.345335
1.42331 -0.272458 0.348093
1.52154 -0.302056 0.335119
1.61978 -0.326561 0.302791
1.71804 -0.33741 0.260282
1.81632 -0.335178 0.215076
1.91462 -0.32214 0.171488
2.01293 -0.301604 0.133174
2.11126 -0.27761 0.102143
2.20961 -0.252853 0.0779642
2.30798 -0.229136 0.0597824
2.40638 -0.207016 0.046183
2.50479 -0.187123 0.0362733
2.60323 -0.169431 0.0290665
2.7017 -0.154157 0.0239648
2.80019 -0.140921 0.0203269
2.89871 -0.129469 0.0177782
2.99725 -0.11948 0.0160193
3.09583 -0.110753 0.0148945
3.19443 -0.103174 0.0142609
3.29307 -0.0966695 0.0140237
3.39173 -0.0912557 0.0140137
3.49043 -0.0869094 0.0140253
3.58916 -0.0835639 0.013726
3.68793 -0.080919 0.0128014
3.78673 -0.0784581 0.0110027
3.88557 -0.0755661 0.00866256
3.98445 -0.0720492 0.00638942
4.08336 -0.0680905 0.00449589
4.18232 -0.0641375 0.00330985
4.28131 -0.0605868 0.00270942
4.38035 -0.0572986 0.00214486
4.47943 -0.0543269 0.00183484
4.57855 -0.0517691 0.00170845
4.67772 -0.049267 0.00138471
4.77694 -0.0469667 0.00123075
4.8762 -0.044992 0.00121105
4.97551 -0.0429606 0.000978156
5.07487 -0.0411175 0.000908486
5.17427 -0.0395475 0.000933647
5.27373 -0.0378545 0.000752359
5.37325 -0.036352 0.000727085
5.47281 -0.0350753 0.000765149
5.57243 -0.0336443 0.000614875
5.67211 -0.0324064 0.000612817
5.77184 -0.0313416 0.000647828
5.87163 -0.0301226 0.000518445
5.97148 -0.0290904 0.000528025
6.07139 -0.0281813 0.000551469
6.17136 -0.0271381 0.000443665
6.2714 -0.0262724 0.00045816
6.37149 -0.0254814 0.000468503
6.47166 -0.0245817 0.000382387
6.57188 -0.0238468 0.000398519
6.67218 -0.0231494 0.000401384
6.77254 -0.0223733 0.000332958
6.87298 -0.0217448 0.000348727
6.97348 -0.0211241 0.000344553
7.07406 -0.0204521 0.000291991
7.17471 -0.0199075 0.000304709
7.27544 -0.0193518 0.000296565
7.37624 -0.0187691 0.000257131
7.47712 -0.0182916 0.000267363
7.57807 -0.0177923 0.000256681
7.67911 -0.0172861 0.000227839
7.78023 -0.0168611 0.00023479
7.88143 -0.0164128 0.000223536
7.98271 -0.0159716 0.000202784
8.08408 -0.0155898 0.000207373
8.18554 -0.0151875 0.000196338
8.28708 -0.0148001 0.000181178
8.38872 -0.014455 0.000184007
8.49044 -0.0140939 0.000173467
8.59226 -0.0137514 0.000162667
8.69417 -0.0134381 0.000163964
8.79618 -0.0131135 0.000154393
8.89828 -0.0128084 0.000146436
9.00048 -0.0125233 0.000146806
9.10278 -0.0122308 0.000138008
9.20518 -0.0119574 0.000132404
9.30769 -0.0116971 0.000131815
9.4103 -0.011433 0.000124038
9.51301 -0.0111866 0.000120053
9.61583 -0.0109484 0.000118777
9.71877 -0.0107095 0.000111978
9.82181 -0.0104861 0.000109142
9.92496 -0.0102677 0.000107335
10.0282 -0.010051 0.000101468
10.1316 -0.00984759 9.95475e-05
10.2351 -0.00964706 9.72247e-05
10.3387 -0.00945003 9.23852e-05
10.4425 -0.00926385 9.08871e-05
10.5463 -0.00907946 8.83481e-05
10.6503 -0.00889984 8.43525e-05
10.7545 -0.0087288 8.3222e-05
10.8587 -0.00855908 8.04624e-05
10.9631 -0.00839482 7.73224e-05
11.0676 -0.00823711 7.62514e-05
11.1722 -0.00808073 7.34976e-05
11.277 -0.00793008 7.10753e-05
11.3819 -0.00778424 6.99844e-05
11.487 -0.00764003 6.73412e-05
11.5922 -0.00750137 6.54784e-05
11.6975 -0.00736617 6.43129e-05
11.803 -0.00723304 6.18517e-05
11.9086 -0.00710501 6.04844e-05
12.0144 -0.00697945 5.91488e-05
12.1204 -0.0068564 5.70206e-05
12.2265 -0.00673778 5.59113e-05
12.3327 -0.00662099 5.45062e-05
12.4391 -0.0065071 5.26818e-05
12.5457 -0.00639684 5.17802e-05
12.6524 -0.00628813 5.02859e-05
12.7593 -0.00618252 4.88272e-05
12.8664 -0.00607973 4.7966e-05
12.9737 -0.00597847 4.64974e-05
13.0811 -0.00588032 4.53477e-05
13.1887 -0.00578426 4.44654e-05
13.2965 -0.00568991 4.30974e-05
13.4044 -0.00559842 4.21783e-05
13.5126 -0.00550852 4.12574e-05
13.6209 -0.00542054 4.00294e-05
13.7294 -0.00533501 3.92934e-05
13.8382 -0.00525079 3.82967e-05
13.9471 -0.00516865 3.72951e-05
14.0562 -0.00508847 3.65983e-05
14.1655 -0.00500955 3.56263e-05
14.275 -0.00493272 3.47921e-05
14.3848 -0.00485739 3.41253e-05
14.4947 -0.00478342 3.31807e-05
14.6049 -0.00471136 3.25284e-05
14.7152 -0.0046405 3.18063e-05
14.8258 -0.00457113 3.09936e-05
14.9367 -0.00450337 3.0415e-05
15.0477 -0.00443667 2.96855e-05
15.159 -0.00437154 2.8998e-05
15.2705 -0.00430766 2.84559e-05
15.3823 -0.00424488 2.77374e-05
15.4943 -0.00418359 2.71793e-05
15.6066 -0.00412329 2.66201e-05
15.7191 -0.00406417 2.59718e-05
15.8319 -0.00400635 2.54931e-05
15.9449 -0.00394941 2.49114e-05
16.0582 -0.00389369 2.43729e-05
16.1717 -0.00383899 2.39082e-05
16.2856 -0.00378523 2.3346e-05
16.3997 -0.00373261 2.2896e-05
16.5141 -0.00368081 2.24312e-05
16.6288 -0.00363002 2.19137e-05
16.7437 -0.00358021 2.15221e-05
16.859 -0.00353115 2.1045e-05
16.9746 -0.00348311 2.06216e-05
17.0905 -0.00343585 2.0218e-05
17.2067 -0.0033894 1.97763e-05
17.3232 -0.00334385 1.94132e-05
17.4401 -0.00329898 1.90056e-05
17.5572 -0.00325498 1.86128e-05
17.6748 -0.00321169 1.8278e-05
17.7926 -0.00316911 1.78737e-05
17.9108 -0.00312734 1.75453e-05
18.0294 -0.00308616 1.71991e-05
18.1483 -0.00304572 1.68485e-05
18.2676 -0.00300597 1.65358e-05
18.3873 -0.00296681 1.61922e-05
18.5074 -0.00292836 1.58968e-05
18.6278 -0.00289047 1.55809e-05
18.7487 -0.00285324 1.52692e-05
18.8699 -0.00281657 1.50026e-05
18.9916 -0.00278048 1.46811e-05
19.1137 -0.00274498 1.43546e-05
19.2362 -0.00270998 1.41334e-05
19.3592 -0.00267557 1.38697e-05
19.4826 -0.0026417 1.35986e-05
19.6065 -0.00260832 1.33503e-05
19.7309 -0.00257545 1.30983e-05
19.8557 -0.00254309 1.28431e-05
19.9811 -0.0025112 1.26075e-05
20.1069 -0.00247977 1.2376e-05
20.2333 -0.00244883 1.2134e-05
20.3602 -0.00241833 1.19115e-05
20.4876 -0.00238825 1.16978e-05
20.6156 -0.00235863 1.14684e-05
20.7441 -0.00232943 1.12587e-05
20.8732 -0.00230061 1.10594e-05
21.0029 -0.00227222 1.0844e-05
21.1332 -0.00224423 1.06441e-05
21.2642 -0.00221659 1.0459e-05
21.3958 -0.00218936 1.02566e-05
21.528 -0.0021625 1.00642e-05
21.6609 -0.00213596 9.89595e-06
21.7945 -0.00210981 9.70067e-06
21.9288 -0.002084 9.5187e-06
22.0639 -0.00205848 9.36624e-06
22.1997 -0.00203334 9.17301e-06
22.3363 -0.00200851 9.00669e-06
22.4736 -0.00198395 8.86597e-06
22.6118 -0.00195976 8.67076e-06
22.7509 -0.00193582 8.52901e-06
22.8908 -0.00191216 8.38784e-06
23.0316 -0.00188884 8.19594e-06
23.1733 -0.00186573 8.08327e-06
23.316 -0.00184292 7.92395e-06
23.4597 -0.0018204 7.75757e-06
23.6044 -0.00179807 7.65455e-06
23.7502 -0.00177604 7.48191e-06
23.8971 -0.00175424 7.3516e-06
24.0451 -0.00173265 7.23463e-06
24.1944 -0.00171132 7.07195e-06
24.3448 -0.00169019 6.96361e-06
24.4966 -0.00166928 6.82928e-06
24.6496 -0.00164858 6.69296e-06
24.8041 -0.00162807 6.58368e-06
24.9601 -0.00160776 6.44886e-06
25.1175 -0.00158763 6.3322e-06
25.2766 -0.00156768 6.2161e-06
25.4373 -0.0015479 6.09212e-06
25.5998 -0.00152828 5.98315e-06
25.7641 -0.00150882 5.86522e-06
25.9304 -0.0014895 5.7533e-06
26.0988 -0.00147032 5.64477e-06
26.2693 -0.00145126 5.53205e-06
26.4421 -0.00143232 5.42638e-06
26.6174 -0.00141349 5.3195e-06
26.7954 -0.00139475 5.21228e-06
26.9761 -0.0013761 5.11034e-06
27.1598 -0.00135752 5.00569e-06
27.3468 -0.00133899 4.90357e-06
27.5373 -0.0013205 4.80322e-06
27.7317 -0.00130204 4.70188e-06
27.9302 -0.00128357 4.60213e-06
28.1333 -0.00126508 4.50404e-06
28.3415 -0.00124654 4.40426e-06
28.5554 -0.00122791 4.30586e-06
28.7758 -0.00120915 4.20808e-06
29.0035 -0.00119022 4.10997e-06
29.2396 -0.00117104 4.01037e-06
29.4858 -0.00115155 3.91067e-06
29.7441 -0.00113161 3.8093e-06
30.0173 -0.00111108 3.70641e-06
30.3101 -0.0010897 3.59963e-06
30.6297 -0.00106705 3.48841e-06
30.9905 -0.00104232 3.36743e-06
31.4301 -0.00101334 3.22857e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda4.0Nc1QuantumOneLoop/GRp_OneLoopFRG.txt <==
-31.4301 -0.00101448 -3.23472e-06
-30.9905 -0.00104353 -3.37476e-06
-30.6297 -0.00106832 -3.49581e-06
-30.3101 -0.00109102 -3.60791e-06
-30.0173 -0.00111245 -3.71483e-06
-29.7441 -0.00113304 -3.8185e-06
-29.4858 -0.00115302 -3.92005e-06
-29.2396 -0.00117257 -4.02024e-06
-29.0035 -0.00119179 -4.11958e-06
-28.7758 -0.00121077 -4.21848e-06
-28.5554 -0.00122958 -4.31724e-06
-28.3415 -0.00124826 -4.41608e-06
-28.1333 -0.00126685 -4.51522e-06
-27.9302 -0.0012854 -4.61481e-06
-27.7317 -0.00130392 -4.71499e-06
-27.5373 -0.00132244 -4.8159e-06
-27.3468 -0.00134098 -4.91764e-06
-27.1598 -0.00135956 -5.02031e-06
-26.9761 -0.0013782 -5.124e-06
-26.7954 -0.00139691 -5.2288e-06
-26.6174 -0.0014157 -5.33478e-06
-26.4421 -0.00143459 -5.44203e-06
-26.2693 -0.00145359 -5.5506e-06
-26.0988 -0.00147271 -5.66057e-06
-25.9304 -0.00149195 -5.77201e-06
-25.7641 -0.00151134 -5.88498e-06
-25.5998 -0.00153087 -5.99955e-06
-25.4373 -0.00155055 -6.11577e-06
-25.2766 -0.0015704 -6.23371e-06
-25.1175 -0.00159042 -6.35342e-06
-24.9601 -0.00161062 -6.47498e-06
-24.8041 -0.00163101 -6.59844e-06
-24.6496 -0.00165158 -6.72387e-06
-24.4966 -0.00167236 -6.85132e-06
-24.3448 -0.00169335 -6.98085e-06
-24.1944 -0.00171456 -7.11254e-06
-24.0451 -0.00173598 -7.24644e-06
-23.8971 -0.00175764 -7.38262e-06
-23.7502 -0.00177953 -7.52115e-06
-23.6044 -0.00180166 -7.66208e-06
-23.4597 -0.00182404 -7.8055e-06
-23.316 -0.00184668 -7.95147e-06
-23.1733 -0.00186959 -8.10005e-06
-23.0316 -0.00189276 -8.25133e-06
-22.8908 -0.00191621 -8.40538e-06
-22.7509 -0.00193995 -8.56226e-06
-22.6118 -0.00196398 -8.72207e-06
-22.4736 -0.00198831 -8.88487e-06
-22.3363 -0.00201295 -9.05076e-06
-22.1997 -0.0020379 -9.21981e-06
-22.0639 -0.00206317 -9.3921e-06
-21.9288 -0.00208878 -9.56773e-06
-21.7945 -0.00211472 -9.74679e-06
-21.6609 -0.002141 -9.92937e-06
-21.528 -0.00216765 -1.01156e-05
-21.3958 -0.00219465 -1.03055e-05
-21.2642 -0.00222202 -1.04992e-05
-21.1332 -0.00224978 -1.06968e-05
-21.0029 -0.00227792 -1.08985e-05
-20.8732 -0.00230646 -1.11043e-05
-20.7441 -0.0023354 -1.13143e-05
-20.6156 -0.00236476 -1.15287e-05
-20.4876 -0.00239455 -1.17476e-05
-20.3602 -0.00242477 -1.1971e-05
-20.2333 -0.00245543 -1.21992e-05
-20.1069 -0.00248655 -1.24323e-05
-19.9811 -0.00251814 -1.26704e-05
-19.8557 -0.00255021 -1.29136e-05
-19.7309 -0.00258276 -1.31621e-05
-19.6065 -0.00261581 -1.3416e-05
-19.4826 -0.00264937 -1.36756e-05
-19.3592 -0.00268346 -1.39408e-05
-19.2362 -0.00271808 -1.4212e-05
-19.1137 -0.00275324 -1.44892e-05
-18.9916 -0.00278897 -1.47727e-05
-18.8699 -0.00282527 -1.50627e-05
-18.7487 -0.00286216 -1.53592e-05
-18.6278 -0.00289964 -1.56626e-05
-18.5074 -0.00293775 -1.5973e-05
-18.3873 -0.00297648 -1.62906e-05
-18.2676 -0.00301586 -1.66156e-05
-18.1483 -0.0030559 -1.69483e-05
-18.0294 -0.00309661 -1.72889e-05
-17.9108 -0.00313802 -1.76376e-05
-17.7926 -0.00318014 -1.79947e-05
-17.6748 -0.00322298 -1.83604e-05
-17.5572 -0.00326657 -1.8735e-05
-17.4401 -0.00331092 -1.91188e-05
-17.3232 -0.00335606 -1.9512e-05
-17.2067 -0.003402 -1.9915e-05
-17.0905 -0.00344876 -2.0328e-05
-16.9746 -0.00349636 -2.07514e-05
-16.859 -0.00354482 -2.11854e-05
-16.7437 -0.00359418 -2.16305e-05
-16.6288 -0.00364444 -2.2087e-05
-16.5141 -0.00369563 -2.25553e-05
-16.3997 -0.00374778 -2.30357e-05
-16.2856 -0.00380091 -2.35286e-05
-16.1717 -0.00385505 -2.40344e-05
-16.0582 -0.00391023 -2.45537e-05
-15.9449 -0.00396646 -2.50868e-05
-15.8319 -0.00402378 -2.56341e-05
-15.7191 -0.00408222 -2.61962e-05
-15.6066 -0.00414182 -2.67736e-05
-15.4943 -0.00420259 -2.73668e-05
-15.3823 -0.00426457 -2.79763e-05
-15.2705 -0.0043278 -2.86028e-05
-15.159 -0.00439231 -2.92467e-05
-15.0477 -0.00445814 -2.99087e-05
-14.9367 -0.00452532 -3.05895e-05
-14.8258 -0.00459389 -3.12896e-05
-14.7152 -0.00466389 -3.20099e-05
-14.6049 -0.00473537 -3.27511e-05
-14.4947 -0.00480835 -3.35138e-05
-14.3848 -0.0048829 -3.42989e-05
-14.275 -0.00495906 -3.51072e-05
-14.1655 -0.00503686 -3.59397e-05
-14.0562 -0.00511636 -3.67971e-05
-13.9471 -0.00519762 -3.76804e-05
-13.8382 -0.00528068 -3.85906e-05
-13.7294 -0.0053656 -3.95288e-05
-13.6209 -0.00545244 -4.0496e-05
-13.5126 -0.00554125 -4.14933e-05
-13.4044 -0.0056321 -4.2522e-05
-13.2965 -0.00572505 -4.35833e-05
-13.1887 -0.00582016 -4.46784e-05
-13.0811 -0.00591752 -4.58088e-05
-12.9737 -0.00601717 -4.69758e-05
-12.8664 -0.00611921 -4.8181e-05
-12.7593 -0.00622371 -4.94259e-05
-12.6524 -0.00633075 -5.07122e-05
-12.5457 -0.00644042 -5.20417e-05
-12.4391 -0.00655279 -5.3416e-05
-12.3327 -0.00666797 -5.48372e-05
-12.2265 -0.00678605 -5.63073e-05
-12.1204 -0.00690712 -5.78283e-05
-12.0144 -0.0070313 -5.94025e-05
-11.9086 -0.00715868 -6.10323e-05
-11.803 -0.00728939 -6.27201e-05
-11.6975 -0.00742354 -6.44686e-05
-11.5922 -0.00756125 -6.62804e-05
-11.487 -0.00770265 -6.81585e-05
-11.3819 -0.00784788 -7.0106e-05
-11.277 -0.00799708 -7.2126e-05
-11.1722 -0.00815039 -7.4222e-05
-11.0676 -0.00830798 -7.63977e-05
-10.9631 -0.00846999 -7.86567e-05
-10.8587 -0.0086366 -8.10032e-05
-10.7545 -0.008808 -8.34414e-05
-10.6503 -0.00898436 -8.5976e-05
-10.5463 -0.00916587 -8.86116e-05
-10.4425 -0.00935276 -9.13534e-05
-10.3387 -0.00954522 -9.42068e-05
-10.2351 -0.0097435 -9.71775e-05
-10.1316 -0.00994782 -0.000100272
-10.0282 -0.0101584 -0.000103496
-9.92496 -0.0103756 -0.000106857
-9.82181 -0.0105996 -0.000110362
-9.71877 -0.0108308 -0.00011402
-9.61583 -0.0110694 -0.000117838
-9.51301 -0.0113158 -0.000121825
-9.4103 -0.0115702 -0.000125991
-9.30769 -0.0118332 -0.000130346
-9.20518 -0.012105 -0.000134902
-9.10278 -0.0123861 -0.000139669
-9.00048 -0.0126769 -0.00014466
-8.89828 -0.0129779 -0.000149889
-8.79618 -0.0132894 -0.00015537
-8.69417 -0.0136122 -0.000161118
-8.59226 -0.0139466 -0.000167151
-8.49044 -0.0142933 -0.000173485
-8.38872 -0.014653 -0.000180141
-8.28708 -0.0150261 -0.000187138
-8.18554 -0.0154135 -0.0001945
-8.08408 -0.0158159 -0.000202251
-7.98271 -0.0162341 -0.000210417
-7.88143 -0.0166689 -0.000219025
-7.78023 -0.0171212 -0.000228108
-7.67911 -0.0175921 -0.000237697
-7.57807 -0.0180824 -0.00024783
-7.47712 -0.0185935 -0.000258547
-7.37624 -0.0191263 -0.000269888
-7.27544 -0.0196823 -0.000281903
-7.17471 -0.0202628 -0.000294642
-7.07406 -0.0208692 -0.00030816
-6.97348 -0.0215032 -0.000322519
-6.87298 -0.0221666 -0.000337787
-6.77254 -0.0228611 -0.000354037
-6.67218 -0.0235887 -0.00037135
-6.57188 -0.0243517 -0.000389817
-6.47166 -0.0251525 -0.000409535
-6.37149 -0.0259935 -0.000430616
-6.2714 -0.0268776 -0.000453179
-6.17136 -0.0278079 -0.00047736
-6.07139 -0.0287877 -0.000503309
-5.97148 -0.0298206 -0.000531192
-5.87163 -0.0309106 -0.000561198
-5.77184 -0.0320621 -0.000593535
-5.67211 -0.0332799 -0.000628438
-5.57243 -0.0345693 -0.000666172
-5.47281 -0.0359362 -0.000707037
-5.37325 -0.037387 -0.00075137
-5.27373 -0.038929 -0.000799555
-5.17427 -0.0405702 -0.000852029
-5.07487 -0.0423194 -0.000909292
-4.97551 -0.0441866 -0.000971916
-4.8762 -0.046183 -0.00104056
-4.77694 -0.0483212 -0.00111598
-4.67772 -0.0506154 -0.00119907
-4.57855 -0.0530815 -0.00129084
-4.47943 -0.0557377 -0.00139249
-4.38035 -0.058605 -0.00150544
-4.28131 -0.0617069 -0.00163135
-4.18232 -0.0650709 -0.0017722
-4.08336 -0.0687285 -0.00193034
-3.98445 -0.0727164 -0.00210862
-3.88557 -0.0770773 -0.00231046
-3.78673 -0.0818614 -0.00254004
-3.68793 -0.087128 -0.00280251
-3.58916 -0.0929476 -0.00310422
-3.49043 -0.0994045 -0.00345314
-3.39173 -0.106601 -0.00385931
-3.29307 -0.11466 -0.00433558
-3.19443 -0.123736 -0.00489854
-3.09583 -0.134018 -0.00556995
-2.99725 -0.145744 -0.00637879
-2.89871 -0.159221 -0.00736429
-2.80019 -0.174841 -0.00858061
-2.7017 -0.193125 -0.0101042
-2.60323 -0.214772 -0.0120457
-2.50479 -0.240742 -0.0145701
-2.40638 -0.272393 -0.0179322
-2.30798 -0.311706 -0.0225418
-2.20961 -0.361686 -0.0290924
-2.11126 -0.427115 -0.0388335
-2.01293 -0.516075 -0.0542025
-1.91462 -0.64334 -0.0804836
-1.81632 -0.838887 -0.130934
-1.71804 -1.173 -0.246859
-1.61978 -1.84466 -0.611802
-1.52154 -3.24098 -2.74319
-1.42331 3.39561 -4.41328
-1.32509 2.34894 -0.820278
-1.22689 1.52915 -0.297761
-1.12869 1.14134 -0.149556
-1.03051 0.92314 -0.0886281
-0.932337 0.785589 -0.0578512
-0.834173 0.692374 -0.040123
-0.736016 0.626176 -0.0289204
-0.637867 0.577769 -0.021322
-0.539723 0.541831 -0.0158588
-0.441585 0.515112 -0.0117231
-0.343451 0.495554 -0.00843669
-0.24532 0.481829 -0.00569611
-0.147191 0.473092 -0.00329452
-0.0490634 0.468841 -0.00107848
0.0490634 0.468841 0.00107848
0.147191 0.473092 0.00329452
0.24532 0.481829 0.00569611
0.343451 0.495554 0.00843669
0.441585 0.515112 0.0117231
0.539723 0.541831 0.0158588
0.637867 0.577769 0.021322
0.736016 0.626176 0.0289204
0.834173 0.692374 0.040123
0.932337 0.785589 0.0578512
1.03051 0.92314 0.0886281
1.12869 1.14134 0.149556
1.22689 1.52915 0.297761
1.32509 2.34894 0.820278
1.42331 3.39561 4.41328
1.52154 -3.24098 2.74319
1.61978 -1.84466 0.611802
1.71804 -1.173 0.246859
1.81632 -0.838887 0.130934
1.91462 -0.64334 0.0804836
2.01293 -0.516075 0.0542025
2.11126 -0.427115 0.0388335
2.20961 -0.361686 0.0290924
2.30798 -0.311706 0.0225418
2.40638 -0.272393 0.0179322
2.50479 -0.240742 0.0145701
2.60323 -0.214772 0.0120457
2.7017 -0.193125 0.0101042
2.80019 -0.174841 0.00858061
2.89871 -0.159221 0.00736429
2.99725 -0.145744 0.00637879
3.09583 -0.134018 0.00556995
3.19443 -0.123736 0.00489854
3.29307 -0.11466 0.00433558
3.39173 -0.106601 0.00385931
3.49043 -0.0994045 0.00345314
3.58916 -0.0929476 0.00310422
3.68793 -0.087128 0.00280251
3.78673 -0.0818614 0.00254004
3.88557 -0.0770773 0.00231046
3.98445 -0.0727164 0.00210862
4.08336 -0.0687285 0.00193034
4.18232 -0.0650709 0.0017722
4.28131 -0.0617069 0.00163135
4.38035 -0.058605 0.00150544
4.47943 -0.0557377 0.00139249
4.57855 -0.0530815 0.00129084
4.67772 -0.0506154 0.00119907
4.77694 -0.0483212 0.00111598
4.8762 -0.046183 0.00104056
4.97551 -0.0441866 0.000971916
5.07487 -0.0423194 0.000909292
5.17427 -0.0405702 0.000852029
5.27373 -0.038929 0.000799555
5.37325 -0.037387 0.00075137
5.47281 -0.0359362 0.000707037
5.57243 -0.0345693 0.000666172
5.67211 -0.0332799 0.000628438
5.77184 -0.0320621 0.000593535
5.87163 -0.0309106 0.000561198
5.97148 -0.0298206 0.000531192
6.07139 -0.0287877 0.000503309
6.17136 -0.0278079 0.00047736
6.2714 -0.0268776 0.000453179
6.37149 -0.0259935 0.000430616
6.47166 -0.0251525 0.000409535
6.57188 -0.0243517 0.000389817
6.67218 -0.0235887 0.00037135
6.77254 -0.0228611 0.000354037
6.87298 -0.0221666 0.000337787
6.97348 -0.0215032 0.000322519
7.07406 -0.0208692 0.00030816
7.17471 -0.0202628 0.000294642
7.27544 -0.0196823 0.000281903
7.37624 -0.0191263 0.000269888
7.47712 -0.0185935 0.000258547
7.57807 -0.0180824 0.00024783
7.67911 -0.0175921 0.000237697
7.78023 -0.0171212 0.000228108
7.88143 -0.0166689 0.000219025
7.98271 -0.0162341 0.000210417
8.08408 -0.0158159 0.000202251
8.18554 -0.0154135 0.0001945
8.28708 -0.0150261 0.000187138
8.38872 -0.014653 0.000180141
8.49044 -0.0142933 0.000173485
8.59226 -0.0139466 0.000167151
8.69417 -0.0136122 0.000161118
8.79618 -0.0132894 0.00015537
8.89828 -0.0129779 0.000149889
9.00048 -0.0126769 0.00014466
9.10278 -0.0123861 0.000139669
9.20518 -0.012105 0.000134902
9.30769 -0.0118332 0.000130346
9.4103 -0.0115702 0.000125991
9.51301 -0.0113158 0.000121825
9.61583 -0.0110694 0.000117838
9.71877 -0.0108308 0.00011402
9.82181 -0.0105996 0.000110362
9.92496 -0.0103756 0.000106857
10.0282 -0.0101584 0.000103496
10.1316 -0.00994782 0.000100272
10.2351 -0.0097435 9.71775e-05
10.3387 -0.00954522 9.42068e-05
10.4425 -0.00935276 9.13534e-05
10.5463 -0.00916587 8.86116e-05
10.6503 -0.00898436 8.5976e-05
10.7545 -0.008808 8.34414e-05
10.8587 -0.0086366 8.10032e-05
10.9631 -0.00846999 7.86567e-05
11.0676 -0.00830798 7.63977e-05
11.1722 -0.00815039 7.4222e-05
11.277 -0.00799708 7.2126e-05
11.3819 -0.00784788 7.0106e-05
11.487 -0.00770265 6.81585e-05
11.5922 -0.00756125 6.62804e-05
11.6975 -0.00742354 6.44686e-05
11.803 -0.00728939 6.27201e-05
11.9086 -0.00715868 6.10323e-05
12.0144 -0.0070313 5.94025e-05
12.1204 -0.00690712 5.78283e-05
12.2265 -0.00678605 5.63073e-05
12.3327 -0.00666797 5.48372e-05
12.4391 -0.00655279 5.3416e-05
12.5457 -0.00644042 5.20417e-05
12.6524 -0.00633075 5.07122e-05
12.7593 -0.00622371 4.94259e-05
12.8664 -0.00611921 4.8181e-05
12.9737 -0.00601717 4.69758e-05
13.0811 -0.00591752 4.58088e-05
13.1887 -0.00582016 4.46784e-05
13.2965 -0.00572505 4.35833e-05
13.4044 -0.0056321 4.2522e-05
13.5126 -0.00554125 4.14933e-05
13.6209 -0.00545244 4.0496e-05
13.7294 -0.0053656 3.95288e-05
13.8382 -0.00528068 3.85906e-05
13.9471 -0.00519762 3.76804e-05
14.0562 -0.00511636 3.67971e-05
14.1655 -0.00503686 3.59397e-05
14.275 -0.00495906 3.51072e-05
14.3848 -0.0048829 3.42989e-05
14.4947 -0.00480835 3.35138e-05
14.6049 -0.00473537 3.27511e-05
14.7152 -0.00466389 3.20099e-05
14.8258 -0.00459389 3.12896e-05
14.9367 -0.00452532 3.05895e-05
15.0477 -0.00445814 2.99087e-05
15.159 -0.00439231 2.92467e-05
15.2705 -0.0043278 2.86028e-05
15.3823 -0.00426457 2.79763e-05
15.4943 -0.00420259 2.73668e-05
15.6066 -0.00414182 2.67736e-05
15.7191 -0.00408222 2.61962e-05
15.8319 -0.00402378 2.56341e-05
15.9449 -0.00396646 2.50868e-05
16.0582 -0.00391023 2.45537e-05
16.1717 -0.00385505 2.40344e-05
16.2856 -0.00380091 2.35286e-05
16.3997 -0.00374778 2.30357e-05
16.5141 -0.00369563 2.25553e-05
16.6288 -0.00364444 2.2087e-05
16.7437 -0.00359418 2.16305e-05
16.859 -0.00354482 2.11854e-05
16.9746 -0.00349636 2.07514e-05
17.0905 -0.00344876 2.0328e-05
17.2067 -0.003402 1.9915e-05
17.3232 -0.00335606 1.9512e-05
17.4401 -0.00331092 1.91188e-05
17.5572 -0.00326657 1.8735e-05
17.6748 -0.00322298 1.83604e-05
17.7926 -0.00318014 1.79947e-05
17.9108 -0.00313802 1.76376e-05
18.0294 -0.00309661 1.72889e-05
18.1483 -0.0030559 1.69483e-05
18.2676 -0.00301586 1.66156e-05
18.3873 -0.00297648 1.62906e-05
18.5074 -0.00293775 1.5973e-05
18.6278 -0.00289964 1.56626e-05
18.7487 -0.00286216 1.53592e-05
18.8699 -0.00282527 1.50627e-05
18.9916 -0.00278897 1.47727e-05
19.1137 -0.00275324 1.44892e-05
19.2362 -0.00271808 1.4212e-05
19.3592 -0.00268346 1.39408e-05
19.4826 -0.00264937 1.36756e-05
19.6065 -0.00261581 1.3416e-05
19.7309 -0.00258276 1.31621e-05
19.8557 -0.00255021 1.29136e-05
19.9811 -0.00251814 1.26704e-05
20.1069 -0.00248655 1.24323e-05
20.2333 -0.00245543 1.21992e-05
20.3602 -0.00242477 1.1971e-05
20.4876 -0.00239455 1.17476e-05
20.6156 -0.00236476 1.15287e-05
20.7441 -0.0023354 1.13143e-05
20.8732 -0.00230646 1.11043e-05
21.0029 -0.00227792 1.08985e-05
21.1332 -0.00224978 1.06968e-05
21.2642 -0.00222202 1.04992e-05
21.3958 -0.00219465 1.03055e-05
21.528 -0.00216765 1.01156e-05
21.6609 -0.002141 9.92937e-06
21.7945 -0.00211472 9.74679e-06
21.9288 -0.00208878 9.56773e-06
22.0639 -0.00206317 9.3921e-06
22.1997 -0.0020379 9.21981e-06
22.3363 -0.00201295 9.05076e-06
22.4736 -0.00198831 8.88487e-06
22.6118 -0.00196398 8.72207e-06
22.7509 -0.00193995 8.56226e-06
22.8908 -0.00191621 8.40538e-06
23.0316 -0.00189276 8.25133e-06
23.1733 -0.00186959 8.10005e-06
23.316 -0.00184668 7.95147e-06
23.4597 -0.00182404 7.8055e-06
23.6044 -0.00180166 7.66208e-06
23.7502 -0.00177953 7.52115e-06
23.8971 -0.00175764 7.38262e-06
24.0451 -0.00173598 7.24644e-06
24.1944 -0.00171456 7.11254e-06
24.3448 -0.00169335 6.98085e-06
24.4966 -0.00167236 6.85132e-06
24.6496 -0.00165158 6.72387e-06
24.8041 -0.00163101 6.59844e-06
24.9601 -0.00161062 6.47498e-06
25.1175 -0.00159042 6.35342e-06
25.2766 -0.0015704 6.23371e-06
25.4373 -0.00155055 6.11577e-06
25.5998 -0.00153087 5.99955e-06
25.7641 -0.00151134 5.88498e-06
25.9304 -0.00149195 5.77201e-06
26.0988 -0.00147271 5.66057e-06
26.2693 -0.00145359 5.5506e-06
26.4421 -0.00143459 5.44203e-06
26.6174 -0.0014157 5.33478e-06
26.7954 -0.00139691 5.2288e-06
26.9761 -0.0013782 5.124e-06
27.1598 -0.00135956 5.02031e-06
27.3468 -0.00134098 4.91764e-06
27.5373 -0.00132244 4.8159e-06
27.7317 -0.00130392 4.71499e-06
27.9302 -0.0012854 4.61481e-06
28.1333 -0.00126685 4.51522e-06
28.3415 -0.00124826 4.41608e-06
28.5554 -0.00122958 4.31724e-06
28.7758 -0.00121077 4.21848e-06
29.0035 -0.00119179 4.11958e-06
29.2396 -0.00117257 4.02024e-06
29.4858 -0.00115302 3.92005e-06
29.7441 -0.00113304 3.8185e-06
30.0173 -0.00111245 3.71483e-06
30.3101 -0.00109102 3.60791e-06
30.6297 -0.00106832 3.49581e-06
30.9905 -0.00104353 3.37476e-06
31.4301 -0.00101448 3.23472e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda4.0Nc1QuantumOneLoop/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.2
#Lambda=4
#Beta=2
#Nc=1
#QUANTUM=1

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=512 aX=1 aP=1

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda4.0Nc1QuantumOneLoop/SigmaAOneLoop.txt <==
-31.4301 -1.25389 6.79475e-18
-30.9905 -1.25389 6.79475e-18
-30.6297 -1.25389 6.79475e-18
-30.3101 -1.25389 6.79475e-18
-30.0173 -1.25389 6.79475e-18
-29.7441 -1.25389 6.79475e-18
-29.4858 -1.25389 6.79475e-18
-29.2396 -1.25389 6.79475e-18
-29.0035 -1.25389 6.79475e-18
-28.7758 -1.25389 6.79475e-18
-28.5554 -1.25389 6.79475e-18
-28.3415 -1.25389 6.79475e-18
-28.1333 -1.25389 6.79475e-18
-27.9302 -1.25389 6.79475e-18
-27.7317 -1.25389 6.79475e-18
-27.5373 -1.25389 6.79475e-18
-27.3468 -1.25389 6.79475e-18
-27.1598 -1.25389 6.79475e-18
-26.9761 -1.25389 6.79475e-18
-26.7954 -1.25389 6.79475e-18
-26.6174 -1.25389 6.79475e-18
-26.4421 -1.25389 6.79475e-18
-26.2693 -1.25389 6.79475e-18
-26.0988 -1.25389 6.79475e-18
-25.9304 -1.25389 6.79475e-18
-25.7641 -1.25389 6.79475e-18
-25.5998 -1.25389 6.79475e-18
-25.4373 -1.25389 6.79475e-18
-25.2766 -1.25389 6.79475e-18
-25.1175 -1.25389 6.79475e-18
-24.9601 -1.25389 6.79475e-18
-24.8041 -1.25389 6.79475e-18
-24.6496 -1.25389 6.79475e-18
-24.4966 -1.25389 6.79475e-18
-24.3448 -1.25389 6.79475e-18
-24.1944 -1.25389 6.79475e-18
-24.0451 -1.25389 6.79475e-18
-23.8971 -1.25389 6.79475e-18
-23.7502 -1.25389 6.79475e-18
-23.6044 -1.25389 6.79475e-18
-23.4597 -1.25389 6.79475e-18
-23.316 -1.25389 6.79475e-18
-23.1733 -1.25389 6.79475e-18
-23.0316 -1.25389 6.79475e-18
-22.8908 -1.25389 6.79475e-18
-22.7509 -1.25389 6.79475e-18
-22.6118 -1.25389 6.79475e-18
-22.4736 -1.25389 6.79475e-18
-22.3363 -1.25389 6.79475e-18
-22.1997 -1.25389 6.79475e-18
-22.0639 -1.25389 6.79475e-18
-21.9288 -1.25389 6.79475e-18
-21.7945 -1.25389 6.79475e-18
-21.6609 -1.25389 6.79475e-18
-21.528 -1.25389 6.79475e-18
-21.3958 -1.25389 6.79475e-18
-21.2642 -1.25389 6.79475e-18
-21.1332 -1.25389 6.79475e-18
-21.0029 -1.25389 6.79475e-18
-20.8732 -1.25389 6.79475e-18
-20.7441 -1.25389 6.79475e-18
-20.6156 -1.25389 6.79475e-18
-20.4876 -1.25389 6.79475e-18
-20.3602 -1.25389 6.79475e-18
-20.2333 -1.25389 6.79475e-18
-20.1069 -1.25389 6.79475e-18
-19.9811 -1.25389 6.79475e-18
-19.8557 -1.25389 6.79475e-18
-19.7309 -1.25389 6.79475e-18
-19.6065 -1.25389 6.79475e-18
-19.4826 -1.25389 6.79475e-18
-19.3592 -1.25389 6.79475e-18
-19.2362 -1.25389 6.79475e-18
-19.1137 -1.25389 6.79475e-18
-18.9916 -1.25389 6.79475e-18
-18.8699 -1.25389 6.79475e-18
-18.7487 -1.25389 6.79475e-18
-18.6278 -1.25389 6.79475e-18
-18.5074 -1.25389 6.79475e-18
-18.3873 -1.25389 6.79475e-18
-18.2676 -1.25389 6.79475e-18
-18.1483 -1.25389 6.79475e-18
-18.0294 -1.25389 6.79475e-18
-17.9108 -1.25389 6.79475e-18
-17.7926 -1.25389 6.79475e-18
-17.6748 -1.25389 6.79475e-18
-17.5572 -1.25389 6.79475e-18
-17.4401 -1.25389 6.79475e-18
-17.3232 -1.25389 6.79475e-18
-17.2067 -1.25389 6.79475e-18
-17.0905 -1.25389 6.79475e-18
-16.9746 -1.25389 6.79475e-18
-16.859 -1.25389 6.79475e-18
-16.7437 -1.25389 6.79475e-18
-16.6288 -1.25389 6.79475e-18
-16.5141 -1.25389 6.79475e-18
-16.3997 -1.25389 6.79475e-18
-16.2856 -1.25389 6.79475e-18
-16.1717 -1.25389 6.79475e-18
-16.0582 -1.25389 6.79475e-18
-15.9449 -1.25389 6.79475e-18
-15.8319 -1.25389 6.79475e-18
-15.7191 -1.25389 6.79475e-18
-15.6066 -1.25389 6.79475e-18
-15.4943 -1.25389 6.79475e-18
-15.3823 -1.25389 6.79475e-18
-15.2705 -1.25389 6.79475e-18
-15.159 -1.25389 6.79475e-18
-15.0477 -1.25389 6.79475e-18
-14.9367 -1.25389 6.79475e-18
-14.8258 -1.25389 6.79475e-18
-14.7152 -1.25389 6.79475e-18
-14.6049 -1.25389 6.79475e-18
-14.4947 -1.25389 6.79475e-18
-14.3848 -1.25389 6.79475e-18
-14.275 -1.25389 6.79475e-18
-14.1655 -1.25389 6.79475e-18
-14.0562 -1.25389 6.79475e-18
-13.9471 -1.25389 6.79475e-18
-13.8382 -1.25389 6.79475e-18
-13.7294 -1.25389 6.79475e-18
-13.6209 -1.25389 6.79475e-18
-13.5126 -1.25389 6.79475e-18
-13.4044 -1.25389 6.79475e-18
-13.2965 -1.25389 6.79475e-18
-13.1887 -1.25389 6.79475e-18
-13.0811 -1.25389 6.79475e-18
-12.9737 -1.25389 6.79475e-18
-12.8664 -1.25389 6.79475e-18
-12.7593 -1.25389 6.79475e-18
-12.6524 -1.25389 6.79475e-18
-12.5457 -1.25389 6.79475e-18
-12.4391 -1.25389 6.79475e-18
-12.3327 -1.25389 6.79475e-18
-12.2265 -1.25389 6.79475e-18
-12.1204 -1.25389 6.79475e-18
-12.0144 -1.25389 6.79475e-18
-11.9086 -1.25389 6.79475e-18
-11.803 -1.25389 6.79475e-18
-11.6975 -1.25389 6.79475e-18
-11.5922 -1.25389 6.79475e-18
-11.487 -1.25389 6.79475e-18
-11.3819 -1.25389 6.79475e-18
-11.277 -1.25389 6.79475e-18
-11.1722 -1.25389 6.79475e-18
-11.0676 -1.25389 6.79475e-18
-10.9631 -1.25389 6.79475e-18
-10.8587 -1.25389 6.79475e-18
-10.7545 -1.25389 6.79475e-18
-10.6503 -1.25389 6.79475e-18
-10.5463 -1.25389 6.79475e-18
-10.4425 -1.25389 6.79475e-18
-10.3387 -1.25389 6.79475e-18
-10.2351 -1.25389 6.79475e-18
-10.1316 -1.25389 6.79475e-18
-10.0282 -1.25389 6.79475e-18
-9.92496 -1.25389 6.79475e-18
-9.82181 -1.25389 6.79475e-18
-9.71877 -1.25389 6.79475e-18
-9.61583 -1.25389 6.79475e-18
-9.51301 -1.25389 6.79475e-18
-9.4103 -1.25389 6.79475e-18
-9.30769 -1.25389 6.79475e-18
-9.20518 -1.25389 6.79475e-18
-9.10278 -1.25389 6.79475e-18
-9.00048 -1.25389 6.79475e-18
-8.89828 -1.25389 6.79475e-18
-8.79618 -1.25389 6.79475e-18
-8.69417 -1.25389 6.79475e-18
-8.59226 -1.25389 6.79475e-18
-8.49044 -1.25389 6.79475e-18
-8.38872 -1.25389 6.79475e-18
-8.28708 -1.25389 6.79475e-18
-8.18554 -1.25389 6.79475e-18
-8.08408 -1.25389 6.79475e-18
-7.98271 -1.25389 6.79475e-18
-7.88143 -1.25389 6.79475e-18
-7.78023 -1.25389 6.79475e-18
-7.67911 -1.25389 6.79475e-18
-7.57807 -1.25389 6.79475e-18
-7.47712 -1.25389 6.79475e-18
-7.37624 -1.25389 6.79475e-18
-7.27544 -1.25389 6.79475e-18
-7.17471 -1.25389 6.79475e-18
-7.07406 -1.25389 6.79475e-18
-6.97348 -1.25389 6.79475e-18
-6.87298 -1.25389 6.79475e-18
-6.77254 -1.25389 6.79475e-18
-6.67218 -1.25389 6.79475e-18
-6.57188 -1.25389 6.79475e-18
-6.47166 -1.25389 6.79475e-18
-6.37149 -1.25389 6.79475e-18
-6.2714 -1.25389 6.79475e-18
-6.17136 -1.25389 6.79475e-18
-6.07139 -1.25389 6.79475e-18
-5.97148 -1.25389 6.79475e-18
-5.87163 -1.25389 6.79475e-18
-5.77184 -1.25389 6.79475e-18
-5.67211 -1.25389 6.79475e-18
-5.57243 -1.25389 6.79475e-18
-5.47281 -1.25389 6.79475e-18
-5.37325 -1.25389 6.79475e-18
-5.27373 -1.25389 6.79475e-18
-5.17427 -1.25389 6.79475e-18
-5.07487 -1.25389 6.79475e-18
-4.97551 -1.25389 6.79475e-18
-4.8762 -1.25389 6.79475e-18
-4.77694 -1.25389 6.79475e-18
-4.67772 -1.25389 6.79475e-18
-4.57855 -1.25389 6.79475e-18
-4.47943 -1.25389 6.79475e-18
-4.38035 -1.25389 6.79475e-18
-4.28131 -1.25389 6.79475e-18
-4.18232 -1.25389 6.79475e-18
-4.08336 -1.25389 6.79475e-18
-3.98445 -1.25389 6.79475e-18
-3.88557 -1.25389 6.79475e-18
-3.78673 -1.25389 6.79475e-18
-3.68793 -1.25389 6.79475e-18
-3.58916 -1.25389 6.79475e-18
-3.49043 -1.25389 6.79475e-18
-3.39173 -1.25389 6.79475e-18
-3.29307 -1.25389 6.79475e-18
-3.19443 -1.25389 6.79475e-18
-3.09583 -1.25389 6.79475e-18
-2.99725 -1.25389 6.79475e-18
-2.89871 -1.25389 6.79475e-18
-2.80019 -1.25389 6.79475e-18
-2.7017 -1.25389 6.79475e-18
-2.60323 -1.25389 6.79475e-18
-2.50479 -1.25389 6.79475e-18
-2.40638 -1.25389 6.79475e-18
-2.30798 -1.25389 6.79475e-18
-2.20961 -1.25389 6.79475e-18
-2.11126 -1.25389 6.79475e-18
-2.01293 -1.25389 6.79475e-18
-1.91462 -1.25389 6.79475e-18
-1.81632 -1.25389 6.79475e-18
-1.71804 -1.25389 6.79475e-18
-1.61978 -1.25389 6.79475e-18
-1.52154 -1.25389 6.79475e-18
-1.42331 -1.25389 6.79475e-18
-1.32509 -1.25389 6.79475e-18
-1.22689 -1.25389 6.79475e-18
-1.12869 -1.25389 6.79475e-18
-1.03051 -1.25389 6.79475e-18
-0.932337 -1.25389 6.79475e-18
-0.834173 -1.25389 6.79475e-18
-0.736016 -1.25389 6.79475e-18
-0.637867 -1.25389 6.79475e-18
-0.539723 -1.25389 6.79475e-18
-0.441585 -1.25389 6.79475e-18
-0.343451 -1.25389 6.79475e-18
-0.24532 -1.25389 6.79475e-18
-0.147191 -1.25389 6.79475e-18
-0.0490634 -1.25389 6.79475e-18
0.0490634 -1.25389 6.79475e-18
0.147191 -1.25389 6.79475e-18
0.24532 -1.25389 6.79475e-18
0.343451 -1.25389 6.79475e-18
0.441585 -1.25389 6.79475e-18
0.539723 -1.25389 6.79475e-18
0.637867 -1.25389 6.79475e-18
0.736016 -1.25389 6.79475e-18
0.834173 -1.25389 6.79475e-18
0.932337 -1.25389 6.79475e-18
1.03051 -1.25389 6.79475e-18
1.12869 -1.25389 6.79475e-18
1.22689 -1.25389 6.79475e-18
1.32509 -1.25389 6.79475e-18
1.42331 -1.25389 6.79475e-18
1.52154 -1.25389 6.79475e-18
1.61978 -1.25389 6.79475e-18
1.71804 -1.25389 6.79475e-18
1.81632 -1.25389 6.79475e-18
1.91462 -1.25389 6.79475e-18
2.01293 -1.25389 6.79475e-18
2.11126 -1.25389 6.79475e-18
2.20961 -1.25389 6.79475e-18
2.30798 -1.25389 6.79475e-18
2.40638 -1.25389 6.79475e-18
2.50479 -1.25389 6.79475e-18
2.60323 -1.25389 6.79475e-18
2.7017 -1.25389 6.79475e-18
2.80019 -1.25389 6.79475e-18
2.89871 -1.25389 6.79475e-18
2.99725 -1.25389 6.79475e-18
3.09583 -1.25389 6.79475e-18
3.19443 -1.25389 6.79475e-18
3.29307 -1.25389 6.79475e-18
3.39173 -1.25389 6.79475e-18
3.49043 -1.25389 6.79475e-18
3.58916 -1.25389 6.79475e-18
3.68793 -1.25389 6.79475e-18
3.78673 -1.25389 6.79475e-18
3.88557 -1.25389 6.79475e-18
3.98445 -1.25389 6.79475e-18
4.08336 -1.25389 6.79475e-18
4.18232 -1.25389 6.79475e-18
4.28131 -1.25389 6.79475e-18
4.38035 -1.25389 6.79475e-18
4.47943 -1.25389 6.79475e-18
4.57855 -1.25389 6.79475e-18
4.67772 -1.25389 6.79475e-18
4.77694 -1.25389 6.79475e-18
4.8762 -1.25389 6.79475e-18
4.97551 -1.25389 6.79475e-18
5.07487 -1.25389 6.79475e-18
5.17427 -1.25389 6.79475e-18
5.27373 -1.25389 6.79475e-18
5.37325 -1.25389 6.79475e-18
5.47281 -1.25389 6.79475e-18
5.57243 -1.25389 6.79475e-18
5.67211 -1.25389 6.79475e-18
5.77184 -1.25389 6.79475e-18
5.87163 -1.25389 6.79475e-18
5.97148 -1.25389 6.79475e-18
6.07139 -1.25389 6.79475e-18
6.17136 -1.25389 6.79475e-18
6.2714 -1.25389 6.79475e-18
6.37149 -1.25389 6.79475e-18
6.47166 -1.25389 6.79475e-18
6.57188 -1.25389 6.79475e-18
6.67218 -1.25389 6.79475e-18
6.77254 -1.25389 6.79475e-18
6.87298 -1.25389 6.79475e-18
6.97348 -1.25389 6.79475e-18
7.07406 -1.25389 6.79475e-18
7.17471 -1.25389 6.79475e-18
7.27544 -1.25389 6.79475e-18
7.37624 -1.25389 6.79475e-18
7.47712 -1.25389 6.79475e-18
7.57807 -1.25389 6.79475e-18
7.67911 -1.25389 6.79475e-18
7.78023 -1.25389 6.79475e-18
7.88143 -1.25389 6.79475e-18
7.98271 -1.25389 6.79475e-18
8.08408 -1.25389 6.79475e-18
8.18554 -1.25389 6.79475e-18
8.28708 -1.25389 6.79475e-18
8.38872 -1.25389 6.79475e-18
8.49044 -1.25389 6.79475e-18
8.59226 -1.25389 6.79475e-18
8.69417 -1.25389 6.79475e-18
8.79618 -1.25389 6.79475e-18
8.89828 -1.25389 6.79475e-18
9.00048 -1.25389 6.79475e-18
9.10278 -1.25389 6.79475e-18
9.20518 -1.25389 6.79475e-18
9.30769 -1.25389 6.79475e-18
9.4103 -1.25389 6.79475e-18
9.51301 -1.25389 6.79475e-18
9.61583 -1.25389 6.79475e-18
9.71877 -1.25389 6.79475e-18
9.82181 -1.25389 6.79475e-18
9.92496 -1.25389 6.79475e-18
10.0282 -1.25389 6.79475e-18
10.1316 -1.25389 6.79475e-18
10.2351 -1.25389 6.79475e-18
10.3387 -1.25389 6.79475e-18
10.4425 -1.25389 6.79475e-18
10.5463 -1.25389 6.79475e-18
10.6503 -1.25389 6.79475e-18
10.7545 -1.25389 6.79475e-18
10.8587 -1.25389 6.79475e-18
10.9631 -1.25389 6.79475e-18
11.0676 -1.25389 6.79475e-18
11.1722 -1.25389 6.79475e-18
11.277 -1.25389 6.79475e-18
11.3819 -1.25389 6.79475e-18
11.487 -1.25389 6.79475e-18
11.5922 -1.25389 6.79475e-18
11.6975 -1.25389 6.79475e-18
11.803 -1.25389 6.79475e-18
11.9086 -1.25389 6.79475e-18
12.0144 -1.25389 6.79475e-18
12.1204 -1.25389 6.79475e-18
12.2265 -1.25389 6.79475e-18
12.3327 -1.25389 6.79475e-18
12.4391 -1.25389 6.79475e-18
12.5457 -1.25389 6.79475e-18
12.6524 -1.25389 6.79475e-18
12.7593 -1.25389 6.79475e-18
12.8664 -1.25389 6.79475e-18
12.9737 -1.25389 6.79475e-18
13.0811 -1.25389 6.79475e-18
13.1887 -1.25389 6.79475e-18
13.2965 -1.25389 6.79475e-18
13.4044 -1.25389 6.79475e-18
13.5126 -1.25389 6.79475e-18
13.6209 -1.25389 6.79475e-18
13.7294 -1.25389 6.79475e-18
13.8382 -1.25389 6.79475e-18
13.9471 -1.25389 6.79475e-18
14.0562 -1.25389 6.79475e-18
14.1655 -1.25389 6.79475e-18
14.275 -1.25389 6.79475e-18
14.3848 -1.25389 6.79475e-18
14.4947 -1.25389 6.79475e-18
14.6049 -1.25389 6.79475e-18
14.7152 -1.25389 6.79475e-18
14.8258 -1.25389 6.79475e-18
14.9367 -1.25389 6.79475e-18
15.0477 -1.25389 6.79475e-18
15.159 -1.25389 6.79475e-18
15.2705 -1.25389 6.79475e-18
15.3823 -1.25389 6.79475e-18
15.4943 -1.25389 6.79475e-18
15.6066 -1.25389 6.79475e-18
15.7191 -1.25389 6.79475e-18
15.8319 -1.25389 6.79475e-18
15.9449 -1.25389 6.79475e-18
16.0582 -1.25389 6.79475e-18
16.1717 -1.25389 6.79475e-18
16.2856 -1.25389 6.79475e-18
16.3997 -1.25389 6.79475e-18
16.5141 -1.25389 6.79475e-18
16.6288 -1.25389 6.79475e-18
16.7437 -1.25389 6.79475e-18
16.859 -1.25389 6.79475e-18
16.9746 -1.25389 6.79475e-18
17.0905 -1.25389 6.79475e-18
17.2067 -1.25389 6.79475e-18
17.3232 -1.25389 6.79475e-18
17.4401 -1.25389 6.79475e-18
17.5572 -1.25389 6.79475e-18
17.6748 -1.25389 6.79475e-18
17.7926 -1.25389 6.79475e-18
17.9108 -1.25389 6.79475e-18
18.0294 -1.25389 6.79475e-18
18.1483 -1.25389 6.79475e-18
18.2676 -1.25389 6.79475e-18
18.3873 -1.25389 6.79475e-18
18.5074 -1.25389 6.79475e-18
18.6278 -1.25389 6.79475e-18
18.7487 -1.25389 6.79475e-18
18.8699 -1.25389 6.79475e-18
18.9916 -1.25389 6.79475e-18
19.1137 -1.25389 6.79475e-18
19.2362 -1.25389 6.79475e-18
19.3592 -1.25389 6.79475e-18
19.4826 -1.25389 6.79475e-18
19.6065 -1.25389 6.79475e-18
19.7309 -1.25389 6.79475e-18
19.8557 -1.25389 6.79475e-18
19.9811 -1.25389 6.79475e-18
20.1069 -1.25389 6.79475e-18
20.2333 -1.25389 6.79475e-18
20.3602 -1.25389 6.79475e-18
20.4876 -1.25389 6.79475e-18
20.6156 -1.25389 6.79475e-18
20.7441 -1.25389 6.79475e-18
20.8732 -1.25389 6.79475e-18
21.0029 -1.25389 6.79475e-18
21.1332 -1.25389 6.79475e-18
21.2642 -1.25389 6.79475e-18
21.3958 -1.25389 6.79475e-18
21.528 -1.25389 6.79475e-18
21.6609 -1.25389 6.79475e-18
21.7945 -1.25389 6.79475e-18
21.9288 -1.25389 6.79475e-18
22.0639 -1.25389 6.79475e-18
22.1997 -1.25389 6.79475e-18
22.3363 -1.25389 6.79475e-18
22.4736 -1.25389 6.79475e-18
22.6118 -1.25389 6.79475e-18
22.7509 -1.25389 6.79475e-18
22.8908 -1.25389 6.79475e-18
23.0316 -1.25389 6.79475e-18
23.1733 -1.25389 6.79475e-18
23.316 -1.25389 6.79475e-18
23.4597 -1.25389 6.79475e-18
23.6044 -1.25389 6.79475e-18
23.7502 -1.25389 6.79475e-18
23.8971 -1.25389 6.79475e-18
24.0451 -1.25389 6.79475e-18
24.1944 -1.25389 6.79475e-18
24.3448 -1.25389 6.79475e-18
24.4966 -1.25389 6.79475e-18
24.6496 -1.25389 6.79475e-18
24.8041 -1.25389 6.79475e-18
24.9601 -1.25389 6.79475e-18
25.1175 -1.25389 6.79475e-18
25.2766 -1.25389 6.79475e-18
25.4373 -1.25389 6.79475e-18
25.5998 -1.25389 6.79475e-18
25.7641 -1.25389 6.79475e-18
25.9304 -1.25389 6.79475e-18
26.0988 -1.25389 6.79475e-18
26.2693 -1.25389 6.79475e-18
26.4421 -1.25389 6.79475e-18
26.6174 -1.25389 6.79475e-18
26.7954 -1.25389 6.79475e-18
26.9761 -1.25389 6.79475e-18
27.1598 -1.25389 6.79475e-18
27.3468 -1.25389 6.79475e-18
27.5373 -1.25389 6.79475e-18
27.7317 -1.25389 6.79475e-18
27.9302 -1.25389 6.79475e-18
28.1333 -1.25389 6.79475e-18
28.3415 -1.25389 6.79475e-18
28.5554 -1.25389 6.79475e-18
28.7758 -1.25389 6.79475e-18
29.0035 -1.25389 6.79475e-18
29.2396 -1.25389 6.79475e-18
29.4858 -1.25389 6.79475e-18
29.7441 -1.25389 6.79475e-18
30.0173 -1.25389 6.79475e-18
30.3101 -1.25389 6.79475e-18
30.6297 -1.25389 6.79475e-18
30.9905 -1.25389 6.79475e-18
31.4301 -1.25389 6.79475e-18


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda4.0Nc1QuantumOneLoop/SigmaATwoLoop.txt <==
-31.4301 -3.51826 -0.00106215
-30.9905 -3.54213 -0.00062484
-30.6297 -3.52647 -0.00522478
-30.3101 -3.53886 -0.0125147
-30.0173 -3.53168 -0.0297965
-29.7441 -3.55508 -0.0346203
-29.4858 -3.55641 -0.0107308
-29.2396 -3.55526 0.0184094
-29.0035 -3.53565 0.000532797
-28.7758 -3.55312 -0.0141536
-28.5554 -3.54853 0.0076574
-28.3415 -3.54445 0.00414046
-28.1333 -3.54579 -0.0113112
-27.9302 -3.55244 0.00886446
-27.7317 -3.53928 -0.00202322
-27.5373 -3.55341 -0.00496901
-27.3468 -3.54315 0.00765607
-27.1598 -3.5476 -0.00641229
-26.9761 -3.548 0.00204816
-26.7954 -3.54563 0.00249495
-26.6174 -3.54711 -0.00597842
-26.4421 -3.54872 0.00695726
-26.2693 -3.54352 -0.00597682
-26.0988 -3.55186 0.00329017
-25.9304 -3.54199 -0.000276691
-25.7641 -3.5519 -0.00255135
-25.5998 -3.54361 0.00422842
-25.4373 -3.54958 -0.00482517
-25.2766 -3.54641 0.00410327
-25.1175 -3.54731 -0.00264813
-24.9601 -3.54819 0.000607186
-24.8041 -3.54671 0.00134087
-24.6496 -3.54808 -0.00307781
-24.4966 -3.54784 0.00413861
-24.3448 -3.54668 -0.00462787
-24.1944 -3.54971 0.00435649
-24.0451 -3.54513 -0.00362468
-23.8971 -3.55122 0.00241881
-23.7502 -3.54436 -0.00110822
-23.6044 -3.55172 -0.000282687
-23.4597 -3.54468 0.00143221
-23.316 -3.5512 -0.00237185
-23.1733 -3.54585 0.00288474
-23.0316 -3.55008 -0.00308734
-22.8908 -3.54734 0.00286576
-22.7509 -3.54894 -0.00240173
-22.6118 -3.54861 0.0016481
-22.4736 -3.54823 -0.00081134
-22.3363 -3.54932 -0.0001328
-22.1997 -3.54817 0.000991432
-22.0639 -3.54939 -0.00179961
-21.9288 -3.54871 0.00240184
-21.7945 -3.54894 -0.00286076
-21.6609 -3.54966 0.00306533
-21.528 -3.54823 -0.00310696
-21.3958 -3.55074 0.00291323
-21.2642 -3.54754 -0.00259537
-21.1332 -3.5517 0.00210693
-21.0029 -3.54709 -0.00156593
-20.8732 -3.55234 0.00093801
-20.7441 -3.54701 -0.000335755
-20.6156 -3.5526 -0.000274454
-20.4876 -3.54732 0.000794164
-20.3602 -3.55249 -0.00126329
-20.2333 -3.54797 0.00160178
-20.1069 -3.55213 -0.00185844
-19.9811 -3.54882 0.00197194
-19.8557 -3.55163 -0.00199905
-19.7309 -3.54976 0.00189466
-19.6065 -3.55114 -0.00172033
-19.4826 -3.55063 0.00144319
-19.3592 -3.55078 -0.00112553
-19.2362 -3.55135 0.000742496
-19.1137 -3.55062 -0.000353082
-18.9916 -3.55186 -6.32424e-05
-18.8699 -3.5507 0.000453983
-18.7487 -3.55213 -0.000838021
-18.6278 -3.55103 0.00117152
-18.5074 -3.55219 -0.00147321
-18.3873 -3.55157 0.00170897
-18.2676 -3.55209 -0.00189777
-18.1483 -3.55226 0.00201538
-18.0294 -3.55188 -0.00208052
-17.9108 -3.55303 0.00207834
-17.7926 -3.55165 -0.00202624
-17.6748 -3.55381 0.00191787
-17.5572 -3.55146 -0.00176792
-17.4401 -3.55455 0.00157752
-17.3232 -3.55135 -0.00135718
-17.2067 -3.5552 0.0011146
-17.0905 -3.55138 -0.000854675
-16.9746 -3.55573 0.000590983
-16.859 -3.55156 -0.000321566
-16.7437 -3.55613 6.54792e-05
-16.6288 -3.5519 0.0001871
-16.5141 -3.55639 -0.000411726
-16.3997 -3.55238 0.000626886
-16.2856 -3.55654 -0.000802509
-16.1717 -3.553 0.000966364
-16.0582 -3.5566 -0.00108224
-15.9449 -3.55372 0.00118769
-15.8319 -3.55661 -0.00123961
-15.7191 -3.55452 0.00128574
-15.6066 -3.55659 -0.00127517
-15.4943 -3.55535 0.00126627
-15.3823 -3.55658 -0.00119924
-15.2705 -3.55618 0.0011435
-15.159 -3.55662 -0.00102921
-15.0477 -3.557 0.000937437
-14.9367 -3.55672 -0.000787029
-14.8258 -3.55778 0.000671353
-14.7152 -3.55692 -0.00049665
-14.6049 -3.55851 0.000369451
-14.4947 -3.55721 -0.000181981
-14.3848 -3.55917 5.49826e-05
-14.275 -3.55762 0.000134805
-14.1655 -3.55976 -0.000251189
-14.0562 -3.55814 0.000434478
-13.9471 -3.56029 -0.00053157
-13.8382 -3.55877 0.000701503
-13.7294 -3.56077 -0.000772578
-13.6209 -3.5595 0.000924394
-13.5126 -3.56121 -0.000964719
-13.4044 -3.56032 0.00109573
-13.2965 -3.56162 -0.00110246
-13.1887 -3.56123 0.00121189
-13.0811 -3.56202 -0.00118386
-12.9737 -3.56221 0.00127267
-12.8664 -3.56243 -0.00121013
-12.7593 -3.56324 0.00128066
-12.6524 -3.56286 -0.00118494
-12.5457 -3.56431 0.00124069
-12.4391 -3.56333 -0.00111392
-12.3327 -3.56542 0.00115921
-12.2265 -3.56386 -0.00100397
-12.1204 -3.56655 0.00104369
-12.0144 -3.56446 -0.000862719
-11.9086 -3.5677 0.000902104
-11.803 -3.56515 -0.000698074
-11.6975 -3.56887 0.000742481
-11.5922 -3.56594 -0.000517764
-11.487 -3.57004 0.000572546
-11.3819 -3.56683 -0.000329031
-11.277 -3.57123 0.000399432
-11.1722 -3.56783 -0.000138388
-11.0676 -3.57243 0.00022949
-10.9631 -3.56895 4.85505e-05
-10.8587 -3.57364 6.81584e-05
-10.7545 -3.5702 0.000227161
-10.6503 -3.57489 -8.00863e-05
-10.5463 -3.57158 0.00039385
-10.4425 -3.57617 -0.000211736
-10.3387 -3.5731 0.000546046
-10.2351 -3.5775 -0.000324205
-10.1316 -3.57475 0.000682149
-10.0282 -3.5789 -0.000415759
-9.92496 -3.57655 0.000801458
-9.82181 -3.58037 -0.000485406
-9.71877 -3.5785 0.000904087
-9.61583 -3.58193 -0.000532786
-9.51301 -3.5806 0.000990865
-9.4103 -3.5836 -0.000558039
-9.30769 -3.58287 0.00106324
-9.20518 -3.58541 -0.000561674
-9.10278 -3.58531 0.00112318
-9.00048 -3.58737 -0.000544438
-8.89828 -3.58794 0.00117312
-8.79618 -3.58951 -0.000507179
-8.69417 -3.59077 0.00121586
-8.59226 -3.59185 -0.00045072
-8.49044 -3.59382 0.00125458
-8.38872 -3.59442 -0.000375721
-8.28708 -3.59711 0.00129274
-8.18554 -3.59727 -0.000282551
-8.08408 -3.60068 0.00133418
-7.98271 -3.60042 -0.000171139
-7.88143 -3.60455 0.00138312
-7.78023 -3.60391 -4.08136e-05
-7.67911 -3.60876 0.00144425
-7.57807 -3.60781 0.000109882
-7.47712 -3.61337 0.00152291
-7.37624 -3.61217 0.00028343
-7.27544 -3.61844 0.0016253
-7.17471 -3.61705 0.000483635
-7.07406 -3.62404 0.0017588
-6.97348 -3.62254 0.000716036
-6.87298 -3.63025 0.00193245
-6.77254 -3.62874 0.000988465
-6.67218 -3.6372 0.0021576
-6.57188 -3.63578 0.00131185
-6.47166 -3.64501 0.00244893
-6.37149 -3.6438 0.00170136
-6.2714 -3.65386 0.00282581
-6.17136 -3.65301 0.00217815
-6.07139 -3.66396 0.0033145
-5.97148 -3.66363 0.0027719
-5.87163 -3.6756 0.00395135
-5.77184 -3.67599 0.00352489
-5.67211 -3.68914 0.00478796
-5.57243 -3.69051 0.00449836
-5.47281 -3.70506 0.00589932
-5.37325 -3.70774 0.00578299
-5.27373 -3.72401 0.00739753
-5.17427 -3.72843 0.00751661
-5.07487 -3.7469 0.00945531
-4.97551 -3.75366 0.00991554
-4.8762 -3.775 0.0123485
-4.77694 -3.78496 0.0133323
-4.67772 -3.81021 0.0165364
-4.57855 -3.82464 0.0183682
-4.47943 -3.85541 0.0228239
-4.38035 -3.8763 0.0261089
-4.28131 -3.91518 0.0327133
-4.18232 -3.94584 0.0386577
-4.08336 -3.99733 0.0492423
-3.98445 -4.04365 0.0604788
-3.88557 -4.11608 0.0792339
-3.78673 -4.18945 0.102282
-3.68793 -4.29982 0.140392
-3.58916 -4.42478 0.194574
-3.49043 -4.6116 0.289255
-3.39173 -4.84527 0.449334
-3.29307 -5.19219 0.772147
-3.19443 -5.58459 1.45362
-3.09583 -5.6491 2.98563
-2.99725 -3.70851 3.87043
-2.89871 -1.8339 2.85579
-2.80019 -1.52879 1.64685
-2.7017 -1.75335 0.984951
-2.60323 -1.99364 0.642511
-2.50479 -2.18583 0.457245
-2.40638 -2.32549 0.341034
-2.30798 -2.43258 0.269695
-2.20961 -2.50748 0.21589
-2.11126 -2.56537 0.180836
-2.01293 -2.60089 0.148793
-1.91462 -2.62557 0.126801
-1.81632 -2.63058 0.101291
-1.71804 -2.62487 0.0805657
-1.61978 -2.59638 0.0495172
-1.52154 -2.55054 0.0137176
-1.42331 -2.47022 -0.0514755
-1.32509 -2.35681 -0.161965
-1.22689 -2.20658 -0.404098
-1.12869 -2.18703 -0.949048
-1.03051 -3.5229 -2.09308
-0.932337 -4.4502 -2.03977
-0.834173 -4.35397 -1.08953
-0.736016 -4.18893 -0.598266
-0.637867 -4.03763 -0.363523
-0.539723 -3.93165 -0.231419
-0.441585 -3.85571 -0.157325
-0.343451 -3.80575 -0.102595
-0.24532 -3.77106 -0.068723
-0.147191 -3.75084 -0.0359626
-0.0490634 -3.74072 -0.0137997
0.0490634 -3.74072 0.0137997
0.147191 -3.75084 0.0359626
0.24532 -3.77106 0.068723
0.343451 -3.80575 0.102595
0.441585 -3.85571 0.157325
0.539723 -3.93165 0.231419
0.637867 -4.03763 0.363523
0.736016 -4.18893 0.598266
0.834173 -4.35397 1.08953
0.932337 -4.4502 2.03977
1.03051 -3.5229 2.09308
1.12869 -2.18703 0.949048
1.22689 -2.20658 0.404098
1.32509 -2.35681 0.161965
1.42331 -2.47022 0.0514755
1.52154 -2.55054 -0.0137176
1.61978 -2.59638 -0.0495172
1.71804 -2.62487 -0.0805657
1.81632 -2.63058 -0.101291
1.91462 -2.62557 -0.126801
2.01293 -2.60089 -0.148793
2.11126 -2.56537 -0.180836
2.20961 -2.50748 -0.21589
2.30798 -2.43258 -0.269695
2.40638 -2.32549 -0.341034
2.50479 -2.18583 -0.457245
2.60323 -1.99364 -0.642511
2.7017 -1.75335 -0.984951
2.80019 -1.52879 -1.64685
2.89871 -1.8339 -2.85579
2.99725 -3.70851 -3.87043
3.09583 -5.6491 -2.98563
3.19443 -5.58459 -1.45362
3.29307 -5.19219 -0.772147
3.39173 -4.84527 -0.449334
3.49043 -4.6116 -0.289255
3.58916 -4.42478 -0.194574
3.68793 -4.29982 -0.140392
3.78673 -4.18945 -0.102282
3.88557 -4.11608 -0.0792339
3.98445 -4.04365 -0.0604788
4.08336 -3.99733 -0.0492423
4.18232 -3.94584 -0.0386577
4.28131 -3.91518 -0.0327133
4.38035 -3.8763 -0.0261089
4.47943 -3.85541 -0.0228239
4.57855 -3.82464 -0.0183682
4.67772 -3.81021 -0.0165364
4.77694 -3.78496 -0.0133323
4.8762 -3.775 -0.0123485
4.97551 -3.75366 -0.00991554
5.07487 -3.7469 -0.00945531
5.17427 -3.72843 -0.00751661
5.27373 -3.72401 -0.00739753
5.37325 -3.70774 -0.00578299
5.47281 -3.70506 -0.00589932
5.57243 -3.69051 -0.00449836
5.67211 -3.68914 -0.00478796
5.77184 -3.67599 -0.00352489
5.87163 -3.6756 -0.00395135
5.97148 -3.66363 -0.0027719
6.07139 -3.66396 -0.0033145
6.17136 -3.65301 -0.00217815
6.2714 -3.65386 -0.00282581
6.37149 -3.6438 -0.00170136
6.47166 -3.64501 -0.00244893
6.57188 -3.63578 -0.00131185
6.67218 -3.6372 -0.0021576
6.77254 -3.62874 -0.000988465
6.87298 -3.63025 -0.00193245
6.97348 -3.62254 -0.000716036
7.07406 -3.62404 -0.0017588
7.17471 -3.61705 -0.000483635
7.27544 -3.61844 -0.0016253
7.37624 -3.61217 -0.00028343
7.47712 -3.61337 -0.00152291
7.57807 -3.60781 -0.000109882
7.67911 -3.60876 -0.00144425
7.78023 -3.60391 4.08136e-05
7.88143 -3.60455 -0.00138312
7.98271 -3.60042 0.000171139
8.08408 -3.60068 -0.00133418
8.18554 -3.59727 0.000282551
8.28708 -3.59711 -0.00129274
8.38872 -3.59442 0.000375721
8.49044 -3.59382 -0.00125458
8.59226 -3.59185 0.00045072
8.69417 -3.59077 -0.00121586
8.79618 -3.58951 0.000507179
8.89828 -3.58794 -0.00117312
9.00048 -3.58737 0.000544438
9.10278 -3.58531 -0.00112318
9.20518 -3.58541 0.000561674
9.30769 -3.58287 -0.00106324
9.4103 -3.5836 0.000558039
9.51301 -3.5806 -0.000990865
9.61583 -3.58193 0.000532786
9.71877 -3.5785 -0.000904087
9.82181 -3.58037 0.000485406
9.92496 -3.57655 -0.000801458
10.0282 -3.5789 0.000415759
10.1316 -3.57475 -0.000682149
10.2351 -3.5775 0.000324205
10.3387 -3.5731 -0.000546046
10.4425 -3.57617 0.000211736
10.5463 -3.57158 -0.00039385
10.6503 -3.57489 8.00863e-05
10.7545 -3.5702 -0.000227161
10.8587 -3.57364 -6.81584e-05
10.9631 -3.56895 -4.85505e-05
11.0676 -3.57243 -0.00022949
11.1722 -3.56783 0.000138388
11.277 -3.57123 -0.000399432
11.3819 -3.56683 0.000329031
11.487 -3.57004 -0.000572546
11.5922 -3.56594 0.000517764
11.6975 -3.56887 -0.000742481
11.803 -3.56515 0.000698074
11.9086 -3.5677 -0.000902104
12.0144 -3.56446 0.000862719
12.1204 -3.56655 -0.00104369
12.2265 -3.56386 0.00100397
12.3327 -3.56542 -0.00115921
12.4391 -3.56333 0.00111392
12.5457 -3.56431 -0.00124069
12.6524 -3.56286 0.00118494
12.7593 -3.56324 -0.00128066
12.8664 -3.56243 0.00121013
12.9737 -3.56221 -0.00127267
13.0811 -3.56202 0.00118386
13.1887 -3.56123 -0.00121189
13.2965 -3.56162 0.00110246
13.4044 -3.56032 -0.00109573
13.5126 -3.56121 0.000964719
13.6209 -3.5595 -0.000924394
13.7294 -3.56077 0.000772578
13.8382 -3.55877 -0.000701503
13.9471 -3.56029 0.00053157
14.0562 -3.55814 -0.000434478
14.1655 -3.55976 0.000251189
14.275 -3.55762 -0.000134805
14.3848 -3.55917 -5.49826e-05
14.4947 -3.55721 0.000181981
14.6049 -3.55851 -0.000369451
14.7152 -3.55692 0.00049665
14.8258 -3.55778 -0.000671353
14.9367 -3.55672 0.000787029
15.0477 -3.557 -0.000937437
15.159 -3.55662 0.00102921
15.2705 -3.55618 -0.0011435
15.3823 -3.55658 0.00119924
15.4943 -3.55535 -0.00126627
15.6066 -3.55659 0.00127517
15.7191 -3.55452 -0.00128574
15.8319 -3.55661 0.00123961
15.9449 -3.55372 -0.00118769
16.0582 -3.5566 0.00108224
16.1717 -3.553 -0.000966364
16.2856 -3.55654 0.000802509
16.3997 -3.55238 -0.000626886
16.5141 -3.55639 0.000411726
16.6288 -3.5519 -0.0001871
16.7437 -3.55613 -6.54792e-05
16.859 -3.55156 0.000321566
16.9746 -3.55573 -0.000590983
17.0905 -3.55138 0.000854675
17.2067 -3.5552 -0.0011146
17.3232 -3.55135 0.00135718
17.4401 -3.55455 -0.00157752
17.5572 -3.55146 0.00176792
17.6748 -3.55381 -0.00191787
17.7926 -3.55165 0.00202624
17.9108 -3.55303 -0.00207834
18.0294 -3.55188 0.00208052
18.1483 -3.55226 -0.00201538
18.2676 -3.55209 0.00189777
18.3873 -3.55157 -0.00170897
18.5074 -3.55219 0.00147321
18.6278 -3.55103 -0.00117152
18.7487 -3.55213 0.000838021
18.8699 -3.5507 -0.000453983
18.9916 -3.55186 6.32424e-05
19.1137 -3.55062 0.000353082
19.2362 -3.55135 -0.000742496
19.3592 -3.55078 0.00112553
19.4826 -3.55063 -0.00144319
19.6065 -3.55114 0.00172033
19.7309 -3.54976 -0.00189466
19.8557 -3.55163 0.00199905
19.9811 -3.54882 -0.00197194
20.1069 -3.55213 0.00185844
20.2333 -3.54797 -0.00160178
20.3602 -3.55249 0.00126329
20.4876 -3.54732 -0.000794164
20.6156 -3.5526 0.000274454
20.7441 -3.54701 0.000335755
20.8732 -3.55234 -0.00093801
21.0029 -3.54709 0.00156593
21.1332 -3.5517 -0.00210693
21.2642 -3.54754 0.00259537
21.3958 -3.55074 -0.00291323
21.528 -3.54823 0.00310696
21.6609 -3.54966 -0.00306533
21.7945 -3.54894 0.00286076
21.9288 -3.54871 -0.00240184
22.0639 -3.54939 0.00179961
22.1997 -3.54817 -0.000991432
22.3363 -3.54932 0.0001328
22.4736 -3.54823 0.00081134
22.6118 -3.54861 -0.0016481
22.7509 -3.54894 0.00240173
22.8908 -3.54734 -0.00286576
23.0316 -3.55008 0.00308734
23.1733 -3.54585 -0.00288474
23.316 -3.5512 0.00237185
23.4597 -3.54468 -0.00143221
23.6044 -3.55172 0.000282687
23.7502 -3.54436 0.00110822
23.8971 -3.55122 -0.00241881
24.0451 -3.54513 0.00362468
24.1944 -3.54971 -0.00435649
24.3448 -3.54668 0.00462787
24.4966 -3.54784 -0.00413861
24.6496 -3.54808 0.00307781
24.8041 -3.54671 -0.00134087
24.9601 -3.54819 -0.000607186
25.1175 -3.54731 0.00264813
25.2766 -3.54641 -0.00410327
25.4373 -3.54958 0.00482517
25.5998 -3.54361 -0.00422842
25.7641 -3.5519 0.00255135
25.9304 -3.54199 0.000276691
26.0988 -3.55186 -0.00329017
26.2693 -3.54352 0.00597682
26.4421 -3.54872 -0.00695726
26.6174 -3.54711 0.00597842
26.7954 -3.54563 -0.00249495
26.9761 -3.548 -0.00204816
27.1598 -3.5476 0.00641229
27.3468 -3.54315 -0.00765607
27.5373 -3.55341 0.00496901
27.7317 -3.53928 0.00202322
27.9302 -3.55244 -0.00886446
28.1333 -3.54579 0.0113112
28.3415 -3.54445 -0.00414046
28.5554 -3.54853 -0.0076574
28.7758 -3.55312 0.0141536
29.0035 -3.53565 -0.000532797
29.2396 -3.55526 -0.0184094
29.4858 -3.55641 0.0107308
29.7441 -3.55508 0.0346203
30.0173 -3.53168 0.0297965
30.3101 -3.53886 0.0125147
30.6297 -3.52647 0.00522478
30.9905 -3.54213 0.00062484
31.4301 -3.51826 0.00106215


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda4.0Nc1QuantumOneLoop/SigmaROneLoop.txt <==
-31.4301 -1.25389 6.79475e-18
-30.9905 -1.25389 6.79475e-18
-30.6297 -1.25389 6.79475e-18
-30.3101 -1.25389 6.79475e-18
-30.0173 -1.25389 6.79475e-18
-29.7441 -1.25389 6.79475e-18
-29.4858 -1.25389 6.79475e-18
-29.2396 -1.25389 6.79475e-18
-29.0035 -1.25389 6.79475e-18
-28.7758 -1.25389 6.79475e-18
-28.5554 -1.25389 6.79475e-18
-28.3415 -1.25389 6.79475e-18
-28.1333 -1.25389 6.79475e-18
-27.9302 -1.25389 6.79475e-18
-27.7317 -1.25389 6.79475e-18
-27.5373 -1.25389 6.79475e-18
-27.3468 -1.25389 6.79475e-18
-27.1598 -1.25389 6.79475e-18
-26.9761 -1.25389 6.79475e-18
-26.7954 -1.25389 6.79475e-18
-26.6174 -1.25389 6.79475e-18
-26.4421 -1.25389 6.79475e-18
-26.2693 -1.25389 6.79475e-18
-26.0988 -1.25389 6.79475e-18
-25.9304 -1.25389 6.79475e-18
-25.7641 -1.25389 6.79475e-18
-25.5998 -1.25389 6.79475e-18
-25.4373 -1.25389 6.79475e-18
-25.2766 -1.25389 6.79475e-18
-25.1175 -1.25389 6.79475e-18
-24.9601 -1.25389 6.79475e-18
-24.8041 -1.25389 6.79475e-18
-24.6496 -1.25389 6.79475e-18
-24.4966 -1.25389 6.79475e-18
-24.3448 -1.25389 6.79475e-18
-24.1944 -1.25389 6.79475e-18
-24.0451 -1.25389 6.79475e-18
-23.8971 -1.25389 6.79475e-18
-23.7502 -1.25389 6.79475e-18
-23.6044 -1.25389 6.79475e-18
-23.4597 -1.25389 6.79475e-18
-23.316 -1.25389 6.79475e-18
-23.1733 -1.25389 6.79475e-18
-23.0316 -1.25389 6.79475e-18
-22.8908 -1.25389 6.79475e-18
-22.7509 -1.25389 6.79475e-18
-22.6118 -1.25389 6.79475e-18
-22.4736 -1.25389 6.79475e-18
-22.3363 -1.25389 6.79475e-18
-22.1997 -1.25389 6.79475e-18
-22.0639 -1.25389 6.79475e-18
-21.9288 -1.25389 6.79475e-18
-21.7945 -1.25389 6.79475e-18
-21.6609 -1.25389 6.79475e-18
-21.528 -1.25389 6.79475e-18
-21.3958 -1.25389 6.79475e-18
-21.2642 -1.25389 6.79475e-18
-21.1332 -1.25389 6.79475e-18
-21.0029 -1.25389 6.79475e-18
-20.8732 -1.25389 6.79475e-18
-20.7441 -1.25389 6.79475e-18
-20.6156 -1.25389 6.79475e-18
-20.4876 -1.25389 6.79475e-18
-20.3602 -1.25389 6.79475e-18
-20.2333 -1.25389 6.79475e-18
-20.1069 -1.25389 6.79475e-18
-19.9811 -1.25389 6.79475e-18
-19.8557 -1.25389 6.79475e-18
-19.7309 -1.25389 6.79475e-18
-19.6065 -1.25389 6.79475e-18
-19.4826 -1.25389 6.79475e-18
-19.3592 -1.25389 6.79475e-18
-19.2362 -1.25389 6.79475e-18
-19.1137 -1.25389 6.79475e-18
-18.9916 -1.25389 6.79475e-18
-18.8699 -1.25389 6.79475e-18
-18.7487 -1.25389 6.79475e-18
-18.6278 -1.25389 6.79475e-18
-18.5074 -1.25389 6.79475e-18
-18.3873 -1.25389 6.79475e-18
-18.2676 -1.25389 6.79475e-18
-18.1483 -1.25389 6.79475e-18
-18.0294 -1.25389 6.79475e-18
-17.9108 -1.25389 6.79475e-18
-17.7926 -1.25389 6.79475e-18
-17.6748 -1.25389 6.79475e-18
-17.5572 -1.25389 6.79475e-18
-17.4401 -1.25389 6.79475e-18
-17.3232 -1.25389 6.79475e-18
-17.2067 -1.25389 6.79475e-18
-17.0905 -1.25389 6.79475e-18
-16.9746 -1.25389 6.79475e-18
-16.859 -1.25389 6.79475e-18
-16.7437 -1.25389 6.79475e-18
-16.6288 -1.25389 6.79475e-18
-16.5141 -1.25389 6.79475e-18
-16.3997 -1.25389 6.79475e-18
-16.2856 -1.25389 6.79475e-18
-16.1717 -1.25389 6.79475e-18
-16.0582 -1.25389 6.79475e-18
-15.9449 -1.25389 6.79475e-18
-15.8319 -1.25389 6.79475e-18
-15.7191 -1.25389 6.79475e-18
-15.6066 -1.25389 6.79475e-18
-15.4943 -1.25389 6.79475e-18
-15.3823 -1.25389 6.79475e-18
-15.2705 -1.25389 6.79475e-18
-15.159 -1.25389 6.79475e-18
-15.0477 -1.25389 6.79475e-18
-14.9367 -1.25389 6.79475e-18
-14.8258 -1.25389 6.79475e-18
-14.7152 -1.25389 6.79475e-18
-14.6049 -1.25389 6.79475e-18
-14.4947 -1.25389 6.79475e-18
-14.3848 -1.25389 6.79475e-18
-14.275 -1.25389 6.79475e-18
-14.1655 -1.25389 6.79475e-18
-14.0562 -1.25389 6.79475e-18
-13.9471 -1.25389 6.79475e-18
-13.8382 -1.25389 6.79475e-18
-13.7294 -1.25389 6.79475e-18
-13.6209 -1.25389 6.79475e-18
-13.5126 -1.25389 6.79475e-18
-13.4044 -1.25389 6.79475e-18
-13.2965 -1.25389 6.79475e-18
-13.1887 -1.25389 6.79475e-18
-13.0811 -1.25389 6.79475e-18
-12.9737 -1.25389 6.79475e-18
-12.8664 -1.25389 6.79475e-18
-12.7593 -1.25389 6.79475e-18
-12.6524 -1.25389 6.79475e-18
-12.5457 -1.25389 6.79475e-18
-12.4391 -1.25389 6.79475e-18
-12.3327 -1.25389 6.79475e-18
-12.2265 -1.25389 6.79475e-18
-12.1204 -1.25389 6.79475e-18
-12.0144 -1.25389 6.79475e-18
-11.9086 -1.25389 6.79475e-18
-11.803 -1.25389 6.79475e-18
-11.6975 -1.25389 6.79475e-18
-11.5922 -1.25389 6.79475e-18
-11.487 -1.25389 6.79475e-18
-11.3819 -1.25389 6.79475e-18
-11.277 -1.25389 6.79475e-18
-11.1722 -1.25389 6.79475e-18
-11.0676 -1.25389 6.79475e-18
-10.9631 -1.25389 6.79475e-18
-10.8587 -1.25389 6.79475e-18
-10.7545 -1.25389 6.79475e-18
-10.6503 -1.25389 6.79475e-18
-10.5463 -1.25389 6.79475e-18
-10.4425 -1.25389 6.79475e-18
-10.3387 -1.25389 6.79475e-18
-10.2351 -1.25389 6.79475e-18
-10.1316 -1.25389 6.79475e-18
-10.0282 -1.25389 6.79475e-18
-9.92496 -1.25389 6.79475e-18
-9.82181 -1.25389 6.79475e-18
-9.71877 -1.25389 6.79475e-18
-9.61583 -1.25389 6.79475e-18
-9.51301 -1.25389 6.79475e-18
-9.4103 -1.25389 6.79475e-18
-9.30769 -1.25389 6.79475e-18
-9.20518 -1.25389 6.79475e-18
-9.10278 -1.25389 6.79475e-18
-9.00048 -1.25389 6.79475e-18
-8.89828 -1.25389 6.79475e-18
-8.79618 -1.25389 6.79475e-18
-8.69417 -1.25389 6.79475e-18
-8.59226 -1.25389 6.79475e-18
-8.49044 -1.25389 6.79475e-18
-8.38872 -1.25389 6.79475e-18
-8.28708 -1.25389 6.79475e-18
-8.18554 -1.25389 6.79475e-18
-8.08408 -1.25389 6.79475e-18
-7.98271 -1.25389 6.79475e-18
-7.88143 -1.25389 6.79475e-18
-7.78023 -1.25389 6.79475e-18
-7.67911 -1.25389 6.79475e-18
-7.57807 -1.25389 6.79475e-18
-7.47712 -1.25389 6.79475e-18
-7.37624 -1.25389 6.79475e-18
-7.27544 -1.25389 6.79475e-18
-7.17471 -1.25389 6.79475e-18
-7.07406 -1.25389 6.79475e-18
-6.97348 -1.25389 6.79475e-18
-6.87298 -1.25389 6.79475e-18
-6.77254 -1.25389 6.79475e-18
-6.67218 -1.25389 6.79475e-18
-6.57188 -1.25389 6.79475e-18
-6.47166 -1.25389 6.79475e-18
-6.37149 -1.25389 6.79475e-18
-6.2714 -1.25389 6.79475e-18
-6.17136 -1.25389 6.79475e-18
-6.07139 -1.25389 6.79475e-18
-5.97148 -1.25389 6.79475e-18
-5.87163 -1.25389 6.79475e-18
-5.77184 -1.25389 6.79475e-18
-5.67211 -1.25389 6.79475e-18
-5.57243 -1.25389 6.79475e-18
-5.47281 -1.25389 6.79475e-18
-5.37325 -1.25389 6.79475e-18
-5.27373 -1.25389 6.79475e-18
-5.17427 -1.25389 6.79475e-18
-5.07487 -1.25389 6.79475e-18
-4.97551 -1.25389 6.79475e-18
-4.8762 -1.25389 6.79475e-18
-4.77694 -1.25389 6.79475e-18
-4.67772 -1.25389 6.79475e-18
-4.57855 -1.25389 6.79475e-18
-4.47943 -1.25389 6.79475e-18
-4.38035 -1.25389 6.79475e-18
-4.28131 -1.25389 6.79475e-18
-4.18232 -1.25389 6.79475e-18
-4.08336 -1.25389 6.79475e-18
-3.98445 -1.25389 6.79475e-18
-3.88557 -1.25389 6.79475e-18
-3.78673 -1.25389 6.79475e-18
-3.68793 -1.25389 6.79475e-18
-3.58916 -1.25389 6.79475e-18
-3.49043 -1.25389 6.79475e-18
-3.39173 -1.25389 6.79475e-18
-3.29307 -1.25389 6.79475e-18
-3.19443 -1.25389 6.79475e-18
-3.09583 -1.25389 6.79475e-18
-2.99725 -1.25389 6.79475e-18
-2.89871 -1.25389 6.79475e-18
-2.80019 -1.25389 6.79475e-18
-2.7017 -1.25389 6.79475e-18
-2.60323 -1.25389 6.79475e-18
-2.50479 -1.25389 6.79475e-18
-2.40638 -1.25389 6.79475e-18
-2.30798 -1.25389 6.79475e-18
-2.20961 -1.25389 6.79475e-18
-2.11126 -1.25389 6.79475e-18
-2.01293 -1.25389 6.79475e-18
-1.91462 -1.25389 6.79475e-18
-1.81632 -1.25389 6.79475e-18
-1.71804 -1.25389 6.79475e-18
-1.61978 -1.25389 6.79475e-18
-1.52154 -1.25389 6.79475e-18
-1.42331 -1.25389 6.79475e-18
-1.32509 -1.25389 6.79475e-18
-1.22689 -1.25389 6.79475e-18
-1.12869 -1.25389 6.79475e-18
-1.03051 -1.25389 6.79475e-18
-0.932337 -1.25389 6.79475e-18
-0.834173 -1.25389 6.79475e-18
-0.736016 -1.25389 6.79475e-18
-0.637867 -1.25389 6.79475e-18
-0.539723 -1.25389 6.79475e-18
-0.441585 -1.25389 6.79475e-18
-0.343451 -1.25389 6.79475e-18
-0.24532 -1.25389 6.79475e-18
-0.147191 -1.25389 6.79475e-18
-0.0490634 -1.25389 6.79475e-18
0.0490634 -1.25389 6.79475e-18
0.147191 -1.25389 6.79475e-18
0.24532 -1.25389 6.79475e-18
0.343451 -1.25389 6.79475e-18
0.441585 -1.25389 6.79475e-18
0.539723 -1.25389 6.79475e-18
0.637867 -1.25389 6.79475e-18
0.736016 -1.25389 6.79475e-18
0.834173 -1.25389 6.79475e-18
0.932337 -1.25389 6.79475e-18
1.03051 -1.25389 6.79475e-18
1.12869 -1.25389 6.79475e-18
1.22689 -1.25389 6.79475e-18
1.32509 -1.25389 6.79475e-18
1.42331 -1.25389 6.79475e-18
1.52154 -1.25389 6.79475e-18
1.61978 -1.25389 6.79475e-18
1.71804 -1.25389 6.79475e-18
1.81632 -1.25389 6.79475e-18
1.91462 -1.25389 6.79475e-18
2.01293 -1.25389 6.79475e-18
2.11126 -1.25389 6.79475e-18
2.20961 -1.25389 6.79475e-18
2.30798 -1.25389 6.79475e-18
2.40638 -1.25389 6.79475e-18
2.50479 -1.25389 6.79475e-18
2.60323 -1.25389 6.79475e-18
2.7017 -1.25389 6.79475e-18
2.80019 -1.25389 6.79475e-18
2.89871 -1.25389 6.79475e-18
2.99725 -1.25389 6.79475e-18
3.09583 -1.25389 6.79475e-18
3.19443 -1.25389 6.79475e-18
3.29307 -1.25389 6.79475e-18
3.39173 -1.25389 6.79475e-18
3.49043 -1.25389 6.79475e-18
3.58916 -1.25389 6.79475e-18
3.68793 -1.25389 6.79475e-18
3.78673 -1.25389 6.79475e-18
3.88557 -1.25389 6.79475e-18
3.98445 -1.25389 6.79475e-18
4.08336 -1.25389 6.79475e-18
4.18232 -1.25389 6.79475e-18
4.28131 -1.25389 6.79475e-18
4.38035 -1.25389 6.79475e-18
4.47943 -1.25389 6.79475e-18
4.57855 -1.25389 6.79475e-18
4.67772 -1.25389 6.79475e-18
4.77694 -1.25389 6.79475e-18
4.8762 -1.25389 6.79475e-18
4.97551 -1.25389 6.79475e-18
5.07487 -1.25389 6.79475e-18
5.17427 -1.25389 6.79475e-18
5.27373 -1.25389 6.79475e-18
5.37325 -1.25389 6.79475e-18
5.47281 -1.25389 6.79475e-18
5.57243 -1.25389 6.79475e-18
5.67211 -1.25389 6.79475e-18
5.77184 -1.25389 6.79475e-18
5.87163 -1.25389 6.79475e-18
5.97148 -1.25389 6.79475e-18
6.07139 -1.25389 6.79475e-18
6.17136 -1.25389 6.79475e-18
6.2714 -1.25389 6.79475e-18
6.37149 -1.25389 6.79475e-18
6.47166 -1.25389 6.79475e-18
6.57188 -1.25389 6.79475e-18
6.67218 -1.25389 6.79475e-18
6.77254 -1.25389 6.79475e-18
6.87298 -1.25389 6.79475e-18
6.97348 -1.25389 6.79475e-18
7.07406 -1.25389 6.79475e-18
7.17471 -1.25389 6.79475e-18
7.27544 -1.25389 6.79475e-18
7.37624 -1.25389 6.79475e-18
7.47712 -1.25389 6.79475e-18
7.57807 -1.25389 6.79475e-18
7.67911 -1.25389 6.79475e-18
7.78023 -1.25389 6.79475e-18
7.88143 -1.25389 6.79475e-18
7.98271 -1.25389 6.79475e-18
8.08408 -1.25389 6.79475e-18
8.18554 -1.25389 6.79475e-18
8.28708 -1.25389 6.79475e-18
8.38872 -1.25389 6.79475e-18
8.49044 -1.25389 6.79475e-18
8.59226 -1.25389 6.79475e-18
8.69417 -1.25389 6.79475e-18
8.79618 -1.25389 6.79475e-18
8.89828 -1.25389 6.79475e-18
9.00048 -1.25389 6.79475e-18
9.10278 -1.25389 6.79475e-18
9.20518 -1.25389 6.79475e-18
9.30769 -1.25389 6.79475e-18
9.4103 -1.25389 6.79475e-18
9.51301 -1.25389 6.79475e-18
9.61583 -1.25389 6.79475e-18
9.71877 -1.25389 6.79475e-18
9.82181 -1.25389 6.79475e-18
9.92496 -1.25389 6.79475e-18
10.0282 -1.25389 6.79475e-18
10.1316 -1.25389 6.79475e-18
10.2351 -1.25389 6.79475e-18
10.3387 -1.25389 6.79475e-18
10.4425 -1.25389 6.79475e-18
10.5463 -1.25389 6.79475e-18
10.6503 -1.25389 6.79475e-18
10.7545 -1.25389 6.79475e-18
10.8587 -1.25389 6.79475e-18
10.9631 -1.25389 6.79475e-18
11.0676 -1.25389 6.79475e-18
11.1722 -1.25389 6.79475e-18
11.277 -1.25389 6.79475e-18
11.3819 -1.25389 6.79475e-18
11.487 -1.25389 6.79475e-18
11.5922 -1.25389 6.79475e-18
11.6975 -1.25389 6.79475e-18
11.803 -1.25389 6.79475e-18
11.9086 -1.25389 6.79475e-18
12.0144 -1.25389 6.79475e-18
12.1204 -1.25389 6.79475e-18
12.2265 -1.25389 6.79475e-18
12.3327 -1.25389 6.79475e-18
12.4391 -1.25389 6.79475e-18
12.5457 -1.25389 6.79475e-18
12.6524 -1.25389 6.79475e-18
12.7593 -1.25389 6.79475e-18
12.8664 -1.25389 6.79475e-18
12.9737 -1.25389 6.79475e-18
13.0811 -1.25389 6.79475e-18
13.1887 -1.25389 6.79475e-18
13.2965 -1.25389 6.79475e-18
13.4044 -1.25389 6.79475e-18
13.5126 -1.25389 6.79475e-18
13.6209 -1.25389 6.79475e-18
13.7294 -1.25389 6.79475e-18
13.8382 -1.25389 6.79475e-18
13.9471 -1.25389 6.79475e-18
14.0562 -1.25389 6.79475e-18
14.1655 -1.25389 6.79475e-18
14.275 -1.25389 6.79475e-18
14.3848 -1.25389 6.79475e-18
14.4947 -1.25389 6.79475e-18
14.6049 -1.25389 6.79475e-18
14.7152 -1.25389 6.79475e-18
14.8258 -1.25389 6.79475e-18
14.9367 -1.25389 6.79475e-18
15.0477 -1.25389 6.79475e-18
15.159 -1.25389 6.79475e-18
15.2705 -1.25389 6.79475e-18
15.3823 -1.25389 6.79475e-18
15.4943 -1.25389 6.79475e-18
15.6066 -1.25389 6.79475e-18
15.7191 -1.25389 6.79475e-18
15.8319 -1.25389 6.79475e-18
15.9449 -1.25389 6.79475e-18
16.0582 -1.25389 6.79475e-18
16.1717 -1.25389 6.79475e-18
16.2856 -1.25389 6.79475e-18
16.3997 -1.25389 6.79475e-18
16.5141 -1.25389 6.79475e-18
16.6288 -1.25389 6.79475e-18
16.7437 -1.25389 6.79475e-18
16.859 -1.25389 6.79475e-18
16.9746 -1.25389 6.79475e-18
17.0905 -1.25389 6.79475e-18
17.2067 -1.25389 6.79475e-18
17.3232 -1.25389 6.79475e-18
17.4401 -1.25389 6.79475e-18
17.5572 -1.25389 6.79475e-18
17.6748 -1.25389 6.79475e-18
17.7926 -1.25389 6.79475e-18
17.9108 -1.25389 6.79475e-18
18.0294 -1.25389 6.79475e-18
18.1483 -1.25389 6.79475e-18
18.2676 -1.25389 6.79475e-18
18.3873 -1.25389 6.79475e-18
18.5074 -1.25389 6.79475e-18
18.6278 -1.25389 6.79475e-18
18.7487 -1.25389 6.79475e-18
18.8699 -1.25389 6.79475e-18
18.9916 -1.25389 6.79475e-18
19.1137 -1.25389 6.79475e-18
19.2362 -1.25389 6.79475e-18
19.3592 -1.25389 6.79475e-18
19.4826 -1.25389 6.79475e-18
19.6065 -1.25389 6.79475e-18
19.7309 -1.25389 6.79475e-18
19.8557 -1.25389 6.79475e-18
19.9811 -1.25389 6.79475e-18
20.1069 -1.25389 6.79475e-18
20.2333 -1.25389 6.79475e-18
20.3602 -1.25389 6.79475e-18
20.4876 -1.25389 6.79475e-18
20.6156 -1.25389 6.79475e-18
20.7441 -1.25389 6.79475e-18
20.8732 -1.25389 6.79475e-18
21.0029 -1.25389 6.79475e-18
21.1332 -1.25389 6.79475e-18
21.2642 -1.25389 6.79475e-18
21.3958 -1.25389 6.79475e-18
21.528 -1.25389 6.79475e-18
21.6609 -1.25389 6.79475e-18
21.7945 -1.25389 6.79475e-18
21.9288 -1.25389 6.79475e-18
22.0639 -1.25389 6.79475e-18
22.1997 -1.25389 6.79475e-18
22.3363 -1.25389 6.79475e-18
22.4736 -1.25389 6.79475e-18
22.6118 -1.25389 6.79475e-18
22.7509 -1.25389 6.79475e-18
22.8908 -1.25389 6.79475e-18
23.0316 -1.25389 6.79475e-18
23.1733 -1.25389 6.79475e-18
23.316 -1.25389 6.79475e-18
23.4597 -1.25389 6.79475e-18
23.6044 -1.25389 6.79475e-18
23.7502 -1.25389 6.79475e-18
23.8971 -1.25389 6.79475e-18
24.0451 -1.25389 6.79475e-18
24.1944 -1.25389 6.79475e-18
24.3448 -1.25389 6.79475e-18
24.4966 -1.25389 6.79475e-18
24.6496 -1.25389 6.79475e-18
24.8041 -1.25389 6.79475e-18
24.9601 -1.25389 6.79475e-18
25.1175 -1.25389 6.79475e-18
25.2766 -1.25389 6.79475e-18
25.4373 -1.25389 6.79475e-18
25.5998 -1.25389 6.79475e-18
25.7641 -1.25389 6.79475e-18
25.9304 -1.25389 6.79475e-18
26.0988 -1.25389 6.79475e-18
26.2693 -1.25389 6.79475e-18
26.4421 -1.25389 6.79475e-18
26.6174 -1.25389 6.79475e-18
26.7954 -1.25389 6.79475e-18
26.9761 -1.25389 6.79475e-18
27.1598 -1.25389 6.79475e-18
27.3468 -1.25389 6.79475e-18
27.5373 -1.25389 6.79475e-18
27.7317 -1.25389 6.79475e-18
27.9302 -1.25389 6.79475e-18
28.1333 -1.25389 6.79475e-18
28.3415 -1.25389 6.79475e-18
28.5554 -1.25389 6.79475e-18
28.7758 -1.25389 6.79475e-18
29.0035 -1.25389 6.79475e-18
29.2396 -1.25389 6.79475e-18
29.4858 -1.25389 6.79475e-18
29.7441 -1.25389 6.79475e-18
30.0173 -1.25389 6.79475e-18
30.3101 -1.25389 6.79475e-18
30.6297 -1.25389 6.79475e-18
30.9905 -1.25389 6.79475e-18
31.4301 -1.25389 6.79475e-18


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda4.0Nc1QuantumOneLoop/SigmaRTwoLoop.txt <==
-31.4301 -3.51826 0.00106215
-30.9905 -3.54213 0.00062484
-30.6297 -3.52647 0.00522478
-30.3101 -3.53886 0.0125147
-30.0173 -3.53168 0.0297965
-29.7441 -3.55508 0.0346203
-29.4858 -3.55641 0.0107308
-29.2396 -3.55526 -0.0184094
-29.0035 -3.53565 -0.000532797
-28.7758 -3.55312 0.0141536
-28.5554 -3.54853 -0.0076574
-28.3415 -3.54445 -0.00414046
-28.1333 -3.54579 0.0113112
-27.9302 -3.55244 -0.00886446
-27.7317 -3.53928 0.00202322
-27.5373 -3.55341 0.00496901
-27.3468 -3.54315 -0.00765607
-27.1598 -3.5476 0.00641229
-26.9761 -3.548 -0.00204816
-26.7954 -3.54563 -0.00249495
-26.6174 -3.54711 0.00597842
-26.4421 -3.54872 -0.00695726
-26.2693 -3.54352 0.00597682
-26.0988 -3.55186 -0.00329017
-25.9304 -3.54199 0.000276691
-25.7641 -3.5519 0.00255135
-25.5998 -3.54361 -0.00422842
-25.4373 -3.54958 0.00482517
-25.2766 -3.54641 -0.00410327
-25.1175 -3.54731 0.00264813
-24.9601 -3.54819 -0.000607186
-24.8041 -3.54671 -0.00134087
-24.6496 -3.54808 0.00307781
-24.4966 -3.54784 -0.00413861
-24.3448 -3.54668 0.00462787
-24.1944 -3.54971 -0.00435649
-24.0451 -3.54513 0.00362468
-23.8971 -3.55122 -0.00241881
-23.7502 -3.54436 0.00110822
-23.6044 -3.55172 0.000282687
-23.4597 -3.54468 -0.00143221
-23.316 -3.5512 0.00237185
-23.1733 -3.54585 -0.00288474
-23.0316 -3.55008 0.00308734
-22.8908 -3.54734 -0.00286576
-22.7509 -3.54894 0.00240173
-22.6118 -3.54861 -0.0016481
-22.4736 -3.54823 0.00081134
-22.3363 -3.54932 0.0001328
-22.1997 -3.54817 -0.000991432
-22.0639 -3.54939 0.00179961
-21.9288 -3.54871 -0.00240184
-21.7945 -3.54894 0.00286076
-21.6609 -3.54966 -0.00306533
-21.528 -3.54823 0.00310696
-21.3958 -3.55074 -0.00291323
-21.2642 -3.54754 0.00259537
-21.1332 -3.5517 -0.00210693
-21.0029 -3.54709 0.00156593
-20.8732 -3.55234 -0.00093801
-20.7441 -3.54701 0.000335755
-20.6156 -3.5526 0.000274454
-20.4876 -3.54732 -0.000794164
-20.3602 -3.55249 0.00126329
-20.2333 -3.54797 -0.00160178
-20.1069 -3.55213 0.00185844
-19.9811 -3.54882 -0.00197194
-19.8557 -3.55163 0.00199905
-19.7309 -3.54976 -0.00189466
-19.6065 -3.55114 0.00172033
-19.4826 -3.55063 -0.00144319
-19.3592 -3.55078 0.00112553
-19.2362 -3.55135 -0.000742496
-19.1137 -3.55062 0.000353082
-18.9916 -3.55186 6.32424e-05
-18.8699 -3.5507 -0.000453983
-18.7487 -3.55213 0.000838021
-18.6278 -3.55103 -0.00117152
-18.5074 -3.55219 0.00147321
-18.3873 -3.55157 -0.00170897
-18.2676 -3.55209 0.00189777
-18.1483 -3.55226 -0.00201538
-18.0294 -3.55188 0.00208052
-17.9108 -3.55303 -0.00207834
-17.7926 -3.55165 0.00202624
-17.6748 -3.55381 -0.00191787
-17.5572 -3.55146 0.00176792
-17.4401 -3.55455 -0.00157752
-17.3232 -3.55135 0.00135718
-17.2067 -3.5552 -0.0011146
-17.0905 -3.55138 0.000854675
-16.9746 -3.55573 -0.000590983
-16.859 -3.55156 0.000321566
-16.7437 -3.55613 -6.54792e-05
-16.6288 -3.5519 -0.0001871
-16.5141 -3.55639 0.000411726
-16.3997 -3.55238 -0.000626886
-16.2856 -3.55654 0.000802509
-16.1717 -3.553 -0.000966364
-16.0582 -3.5566 0.00108224
-15.9449 -3.55372 -0.00118769
-15.8319 -3.55661 0.00123961
-15.7191 -3.55452 -0.00128574
-15.6066 -3.55659 0.00127517
-15.4943 -3.55535 -0.00126627
-15.3823 -3.55658 0.00119924
-15.2705 -3.55618 -0.0011435
-15.159 -3.55662 0.00102921
-15.0477 -3.557 -0.000937437
-14.9367 -3.55672 0.000787029
-14.8258 -3.55778 -0.000671353
-14.7152 -3.55692 0.00049665
-14.6049 -3.55851 -0.000369451
-14.4947 -3.55721 0.000181981
-14.3848 -3.55917 -5.49826e-05
-14.275 -3.55762 -0.000134805
-14.1655 -3.55976 0.000251189
-14.0562 -3.55814 -0.000434478
-13.9471 -3.56029 0.00053157
-13.8382 -3.55877 -0.000701503
-13.7294 -3.56077 0.000772578
-13.6209 -3.5595 -0.000924394
-13.5126 -3.56121 0.000964719
-13.4044 -3.56032 -0.00109573
-13.2965 -3.56162 0.00110246
-13.1887 -3.56123 -0.00121189
-13.0811 -3.56202 0.00118386
-12.9737 -3.56221 -0.00127267
-12.8664 -3.56243 0.00121013
-12.7593 -3.56324 -0.00128066
-12.6524 -3.56286 0.00118494
-12.5457 -3.56431 -0.00124069
-12.4391 -3.56333 0.00111392
-12.3327 -3.56542 -0.00115921
-12.2265 -3.56386 0.00100397
-12.1204 -3.56655 -0.00104369
-12.0144 -3.56446 0.000862719
-11.9086 -3.5677 -0.000902104
-11.803 -3.56515 0.000698074
-11.6975 -3.56887 -0.000742481
-11.5922 -3.56594 0.000517764
-11.487 -3.57004 -0.000572546
-11.3819 -3.56683 0.000329031
-11.277 -3.57123 -0.000399432
-11.1722 -3.56783 0.000138388
-11.0676 -3.57243 -0.00022949
-10.9631 -3.56895 -4.85505e-05
-10.8587 -3.57364 -6.81584e-05
-10.7545 -3.5702 -0.000227161
-10.6503 -3.57489 8.00863e-05
-10.5463 -3.57158 -0.00039385
-10.4425 -3.57617 0.000211736
-10.3387 -3.5731 -0.000546046
-10.2351 -3.5775 0.000324205
-10.1316 -3.57475 -0.000682149
-10.0282 -3.5789 0.000415759
-9.92496 -3.57655 -0.000801458
-9.82181 -3.58037 0.000485406
-9.71877 -3.5785 -0.000904087
-9.61583 -3.58193 0.000532786
-9.51301 -3.5806 -0.000990865
-9.4103 -3.5836 0.000558039
-9.30769 -3.58287 -0.00106324
-9.20518 -3.58541 0.000561674
-9.10278 -3.58531 -0.00112318
-9.00048 -3.58737 0.000544438
-8.89828 -3.58794 -0.00117312
-8.79618 -3.58951 0.000507179
-8.69417 -3.59077 -0.00121586
-8.59226 -3.59185 0.00045072
-8.49044 -3.59382 -0.00125458
-8.38872 -3.59442 0.000375721
-8.28708 -3.59711 -0.00129274
-8.18554 -3.59727 0.000282551
-8.08408 -3.60068 -0.00133418
-7.98271 -3.60042 0.000171139
-7.88143 -3.60455 -0.00138312
-7.78023 -3.60391 4.08136e-05
-7.67911 -3.60876 -0.00144425
-7.57807 -3.60781 -0.000109882
-7.47712 -3.61337 -0.00152291
-7.37624 -3.61217 -0.00028343
-7.27544 -3.61844 -0.0016253
-7.17471 -3.61705 -0.000483635
-7.07406 -3.62404 -0.0017588
-6.97348 -3.62254 -0.000716036
-6.87298 -3.63025 -0.00193245
-6.77254 -3.62874 -0.000988465
-6.67218 -3.6372 -0.0021576
-6.57188 -3.63578 -0.00131185
-6.47166 -3.64501 -0.00244893
-6.37149 -3.6438 -0.00170136
-6.2714 -3.65386 -0.00282581
-6.17136 -3.65301 -0.00217815
-6.07139 -3.66396 -0.0033145
-5.97148 -3.66363 -0.0027719
-5.87163 -3.6756 -0.00395135
-5.77184 -3.67599 -0.00352489
-5.67211 -3.68914 -0.00478796
-5.57243 -3.69051 -0.00449836
-5.47281 -3.70506 -0.00589932
-5.37325 -3.70774 -0.00578299
-5.27373 -3.72401 -0.00739753
-5.17427 -3.72843 -0.00751661
-5.07487 -3.7469 -0.00945531
-4.97551 -3.75366 -0.00991554
-4.8762 -3.775 -0.0123485
-4.77694 -3.78496 -0.0133323
-4.67772 -3.81021 -0.0165364
-4.57855 -3.82464 -0.0183682
-4.47943 -3.85541 -0.0228239
-4.38035 -3.8763 -0.0261089
-4.28131 -3.91518 -0.0327133
-4.18232 -3.94584 -0.0386577
-4.08336 -3.99733 -0.0492423
-3.98445 -4.04365 -0.0604788
-3.88557 -4.11608 -0.0792339
-3.78673 -4.18945 -0.102282
-3.68793 -4.29982 -0.140392
-3.58916 -4.42478 -0.194574
-3.49043 -4.6116 -0.289255
-3.39173 -4.84527 -0.449334
-3.29307 -5.19219 -0.772147
-3.19443 -5.58459 -1.45362
-3.09583 -5.6491 -2.98563
-2.99725 -3.70851 -3.87043
-2.89871 -1.8339 -2.85579
-2.80019 -1.52879 -1.64685
-2.7017 -1.75335 -0.984951
-2.60323 -1.99364 -0.642511
-2.50479 -2.18583 -0.457245
-2.40638 -2.32549 -0.341034
-2.30798 -2.43258 -0.269695
-2.20961 -2.50748 -0.21589
-2.11126 -2.56537 -0.180836
-2.01293 -2.60089 -0.148793
-1.91462 -2.62557 -0.126801
-1.81632 -2.63058 -0.101291
-1.71804 -2.62487 -0.0805657
-1.61978 -2.59638 -0.0495172
-1.52154 -2.55054 -0.0137176
-1.42331 -2.47022 0.0514755
-1.32509 -2.35681 0.161965
-1.22689 -2.20658 0.404098
-1.12869 -2.18703 0.949048
-1.03051 -3.5229 2.09308
-0.932337 -4.4502 2.03977
-0.834173 -4.35397 1.08953
-0.736016 -4.18893 0.598266
-0.637867 -4.03763 0.363523
-0.539723 -3.93165 0.231419
-0.441585 -3.85571 0.157325
-0.343451 -3.80575 0.102595
-0.24532 -3.77106 0.068723
-0.147191 -3.75084 0.0359626
-0.0490634 -3.74072 0.0137997
0.0490634 -3.74072 -0.0137997
0.147191 -3.75084 -0.0359626
0.24532 -3.77106 -0.068723
0.343451 -3.80575 -0.102595
0.441585 -3.85571 -0.157325
0.539723 -3.93165 -0.231419
0.637867 -4.03763 -0.363523
0.736016 -4.18893 -0.598266
0.834173 -4.35397 -1.08953
0.932337 -4.4502 -2.03977
1.03051 -3.5229 -2.09308
1.12869 -2.18703 -0.949048
1.22689 -2.20658 -0.404098
1.32509 -2.35681 -0.161965
1.42331 -2.47022 -0.0514755
1.52154 -2.55054 0.0137176
1.61978 -2.59638 0.0495172
1.71804 -2.62487 0.0805657
1.81632 -2.63058 0.101291
1.91462 -2.62557 0.126801
2.01293 -2.60089 0.148793
2.11126 -2.56537 0.180836
2.20961 -2.50748 0.21589
2.30798 -2.43258 0.269695
2.40638 -2.32549 0.341034
2.50479 -2.18583 0.457245
2.60323 -1.99364 0.642511
2.7017 -1.75335 0.984951
2.80019 -1.52879 1.64685
2.89871 -1.8339 2.85579
2.99725 -3.70851 3.87043
3.09583 -5.6491 2.98563
3.19443 -5.58459 1.45362
3.29307 -5.19219 0.772147
3.39173 -4.84527 0.449334
3.49043 -4.6116 0.289255
3.58916 -4.42478 0.194574
3.68793 -4.29982 0.140392
3.78673 -4.18945 0.102282
3.88557 -4.11608 0.0792339
3.98445 -4.04365 0.0604788
4.08336 -3.99733 0.0492423
4.18232 -3.94584 0.0386577
4.28131 -3.91518 0.0327133
4.38035 -3.8763 0.0261089
4.47943 -3.85541 0.0228239
4.57855 -3.82464 0.0183682
4.67772 -3.81021 0.0165364
4.77694 -3.78496 0.0133323
4.8762 -3.775 0.0123485
4.97551 -3.75366 0.00991554
5.07487 -3.7469 0.00945531
5.17427 -3.72843 0.00751661
5.27373 -3.72401 0.00739753
5.37325 -3.70774 0.00578299
5.47281 -3.70506 0.00589932
5.57243 -3.69051 0.00449836
5.67211 -3.68914 0.00478796
5.77184 -3.67599 0.00352489
5.87163 -3.6756 0.00395135
5.97148 -3.66363 0.0027719
6.07139 -3.66396 0.0033145
6.17136 -3.65301 0.00217815
6.2714 -3.65386 0.00282581
6.37149 -3.6438 0.00170136
6.47166 -3.64501 0.00244893
6.57188 -3.63578 0.00131185
6.67218 -3.6372 0.0021576
6.77254 -3.62874 0.000988465
6.87298 -3.63025 0.00193245
6.97348 -3.62254 0.000716036
7.07406 -3.62404 0.0017588
7.17471 -3.61705 0.000483635
7.27544 -3.61844 0.0016253
7.37624 -3.61217 0.00028343
7.47712 -3.61337 0.00152291
7.57807 -3.60781 0.000109882
7.67911 -3.60876 0.00144425
7.78023 -3.60391 -4.08136e-05
7.88143 -3.60455 0.00138312
7.98271 -3.60042 -0.000171139
8.08408 -3.60068 0.00133418
8.18554 -3.59727 -0.000282551
8.28708 -3.59711 0.00129274
8.38872 -3.59442 -0.000375721
8.49044 -3.59382 0.00125458
8.59226 -3.59185 -0.00045072
8.69417 -3.59077 0.00121586
8.79618 -3.58951 -0.000507179
8.89828 -3.58794 0.00117312
9.00048 -3.58737 -0.000544438
9.10278 -3.58531 0.00112318
9.20518 -3.58541 -0.000561674
9.30769 -3.58287 0.00106324
9.4103 -3.5836 -0.000558039
9.51301 -3.5806 0.000990865
9.61583 -3.58193 -0.000532786
9.71877 -3.5785 0.000904087
9.82181 -3.58037 -0.000485406
9.92496 -3.57655 0.000801458
10.0282 -3.5789 -0.000415759
10.1316 -3.57475 0.000682149
10.2351 -3.5775 -0.000324205
10.3387 -3.5731 0.000546046
10.4425 -3.57617 -0.000211736
10.5463 -3.57158 0.00039385
10.6503 -3.57489 -8.00863e-05
10.7545 -3.5702 0.000227161
10.8587 -3.57364 6.81584e-05
10.9631 -3.56895 4.85505e-05
11.0676 -3.57243 0.00022949
11.1722 -3.56783 -0.000138388
11.277 -3.57123 0.000399432
11.3819 -3.56683 -0.000329031
11.487 -3.57004 0.000572546
11.5922 -3.56594 -0.000517764
11.6975 -3.56887 0.000742481
11.803 -3.56515 -0.000698074
11.9086 -3.5677 0.000902104
12.0144 -3.56446 -0.000862719
12.1204 -3.56655 0.00104369
12.2265 -3.56386 -0.00100397
12.3327 -3.56542 0.00115921
12.4391 -3.56333 -0.00111392
12.5457 -3.56431 0.00124069
12.6524 -3.56286 -0.00118494
12.7593 -3.56324 0.00128066
12.8664 -3.56243 -0.00121013
12.9737 -3.56221 0.00127267
13.0811 -3.56202 -0.00118386
13.1887 -3.56123 0.00121189
13.2965 -3.56162 -0.00110246
13.4044 -3.56032 0.00109573
13.5126 -3.56121 -0.000964719
13.6209 -3.5595 0.000924394
13.7294 -3.56077 -0.000772578
13.8382 -3.55877 0.000701503
13.9471 -3.56029 -0.00053157
14.0562 -3.55814 0.000434478
14.1655 -3.55976 -0.000251189
14.275 -3.55762 0.000134805
14.3848 -3.55917 5.49826e-05
14.4947 -3.55721 -0.000181981
14.6049 -3.55851 0.000369451
14.7152 -3.55692 -0.00049665
14.8258 -3.55778 0.000671353
14.9367 -3.55672 -0.000787029
15.0477 -3.557 0.000937437
15.159 -3.55662 -0.00102921
15.2705 -3.55618 0.0011435
15.3823 -3.55658 -0.00119924
15.4943 -3.55535 0.00126627
15.6066 -3.55659 -0.00127517
15.7191 -3.55452 0.00128574
15.8319 -3.55661 -0.00123961
15.9449 -3.55372 0.00118769
16.0582 -3.5566 -0.00108224
16.1717 -3.553 0.000966364
16.2856 -3.55654 -0.000802509
16.3997 -3.55238 0.000626886
16.5141 -3.55639 -0.000411726
16.6288 -3.5519 0.0001871
16.7437 -3.55613 6.54792e-05
16.859 -3.55156 -0.000321566
16.9746 -3.55573 0.000590983
17.0905 -3.55138 -0.000854675
17.2067 -3.5552 0.0011146
17.3232 -3.55135 -0.00135718
17.4401 -3.55455 0.00157752
17.5572 -3.55146 -0.00176792
17.6748 -3.55381 0.00191787
17.7926 -3.55165 -0.00202624
17.9108 -3.55303 0.00207834
18.0294 -3.55188 -0.00208052
18.1483 -3.55226 0.00201538
18.2676 -3.55209 -0.00189777
18.3873 -3.55157 0.00170897
18.5074 -3.55219 -0.00147321
18.6278 -3.55103 0.00117152
18.7487 -3.55213 -0.000838021
18.8699 -3.5507 0.000453983
18.9916 -3.55186 -6.32424e-05
19.1137 -3.55062 -0.000353082
19.2362 -3.55135 0.000742496
19.3592 -3.55078 -0.00112553
19.4826 -3.55063 0.00144319
19.6065 -3.55114 -0.00172033
19.7309 -3.54976 0.00189466
19.8557 -3.55163 -0.00199905
19.9811 -3.54882 0.00197194
20.1069 -3.55213 -0.00185844
20.2333 -3.54797 0.00160178
20.3602 -3.55249 -0.00126329
20.4876 -3.54732 0.000794164
20.6156 -3.5526 -0.000274454
20.7441 -3.54701 -0.000335755
20.8732 -3.55234 0.00093801
21.0029 -3.54709 -0.00156593
21.1332 -3.5517 0.00210693
21.2642 -3.54754 -0.00259537
21.3958 -3.55074 0.00291323
21.528 -3.54823 -0.00310696
21.6609 -3.54966 0.00306533
21.7945 -3.54894 -0.00286076
21.9288 -3.54871 0.00240184
22.0639 -3.54939 -0.00179961
22.1997 -3.54817 0.000991432
22.3363 -3.54932 -0.0001328
22.4736 -3.54823 -0.00081134
22.6118 -3.54861 0.0016481
22.7509 -3.54894 -0.00240173
22.8908 -3.54734 0.00286576
23.0316 -3.55008 -0.00308734
23.1733 -3.54585 0.00288474
23.316 -3.5512 -0.00237185
23.4597 -3.54468 0.00143221
23.6044 -3.55172 -0.000282687
23.7502 -3.54436 -0.00110822
23.8971 -3.55122 0.00241881
24.0451 -3.54513 -0.00362468
24.1944 -3.54971 0.00435649
24.3448 -3.54668 -0.00462787
24.4966 -3.54784 0.00413861
24.6496 -3.54808 -0.00307781
24.8041 -3.54671 0.00134087
24.9601 -3.54819 0.000607186
25.1175 -3.54731 -0.00264813
25.2766 -3.54641 0.00410327
25.4373 -3.54958 -0.00482517
25.5998 -3.54361 0.00422842
25.7641 -3.5519 -0.00255135
25.9304 -3.54199 -0.000276691
26.0988 -3.55186 0.00329017
26.2693 -3.54352 -0.00597682
26.4421 -3.54872 0.00695726
26.6174 -3.54711 -0.00597842
26.7954 -3.54563 0.00249495
26.9761 -3.548 0.00204816
27.1598 -3.5476 -0.00641229
27.3468 -3.54315 0.00765607
27.5373 -3.55341 -0.00496901
27.7317 -3.53928 -0.00202322
27.9302 -3.55244 0.00886446
28.1333 -3.54579 -0.0113112
28.3415 -3.54445 0.00414046
28.5554 -3.54853 0.0076574
28.7758 -3.55312 -0.0141536
29.0035 -3.53565 0.000532797
29.2396 -3.55526 0.0184094
29.4858 -3.55641 -0.0107308
29.7441 -3.55508 -0.0346203
30.0173 -3.53168 -0.0297965
30.3101 -3.53886 -0.0125147
30.6297 -3.52647 -0.00522478
30.9905 -3.54213 -0.00062484
31.4301 -3.51826 -0.00106215


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda4.0Nc1QuantumOneLoop/iFpOneLoop.txt <==
-31.4301 -1.56276e-24 3.2355e-06
-30.9905 3.24177e-25 3.37559e-06
-30.6297 2.96049e-25 3.49669e-06
-30.3101 6.20529e-25 3.60884e-06
-30.0173 -1.77048e-24 3.71581e-06
-29.7441 3.23209e-24 3.81952e-06
-29.4858 6.77368e-25 3.92112e-06
-29.2396 1.95597e-25 4.02135e-06
-29.0035 -2.06318e-24 4.12075e-06
-28.7758 -4.6124e-26 4.21969e-06
-28.5554 -2.20661e-24 4.31849e-06
-28.3415 2.65581e-25 4.41739e-06
-28.1333 -5.21974e-25 4.51657e-06
-27.9302 -1.5438e-24 4.61621e-06
-27.7317 1.6809e-24 4.71645e-06
-27.5373 7.49874e-25 4.81741e-06
-27.3468 -1.11824e-24 4.9192e-06
-27.1598 2.44095e-24 5.02193e-06
-26.9761 2.84237e-24 5.12568e-06
-26.7954 -5.22641e-25 5.23053e-06
-26.6174 4.6843e-25 5.33657e-06
-26.4421 -4.83743e-25 5.44388e-06
-26.2693 -7.34368e-25 5.55251e-06
-26.0988 -2.29346e-25 5.66255e-06
-25.9304 2.9331e-24 5.77406e-06
-25.7641 -1.90422e-24 5.88709e-06
-25.5998 2.3747e-24 6.00173e-06
-25.4373 -1.00128e-24 6.11802e-06
-25.2766 3.68353e-24 6.23603e-06
-25.1175 -1.4424e-24 6.35582e-06
-24.9601 2.57116e-24 6.47746e-06
-24.8041 -2.1403e-24 6.601e-06
-24.6496 1.66908e-24 6.7265e-06
-24.4966 5.6201e-25 6.85403e-06
-24.3448 1.7274e-25 6.98366e-06
-24.1944 -1.16561e-23 7.11543e-06
-24.0451 -2.52683e-24 7.24942e-06
-23.8971 -2.63221e-24 7.3857e-06
-23.7502 -2.68315e-24 7.52432e-06
-23.6044 1.47589e-24 7.66536e-06
-23.4597 6.33597e-24 7.80888e-06
-23.316 4.91853e-24 7.95495e-06
-23.1733 -7.12101e-25 8.10365e-06
-23.0316 -6.61611e-25 8.25504e-06
-22.8908 -9.41186e-25 8.4092e-06
-22.7509 4.23774e-24 8.5662e-06
-22.6118 3.5526e-24 8.72613e-06
-22.4736 -6.04455e-25 8.88906e-06
-22.3363 3.18369e-24 9.05508e-06
-22.1997 -4.94551e-24 9.22426e-06
-22.0639 -3.54605e-24 9.3967e-06
-21.9288 -7.42216e-25 9.57247e-06
-21.7945 1.52946e-24 9.75168e-06
-21.6609 -8.7239e-25 9.93441e-06
-21.528 -6.65772e-25 1.01208e-05
-21.3958 6.68404e-24 1.03108e-05
-21.2642 -1.83459e-23 1.05047e-05
-21.1332 1.94666e-23 1.07025e-05
-21.0029 -7.72307e-24 1.09044e-05
-20.8732 5.27474e-25 1.11103e-05
-20.7441 -3.78325e-24 1.13206e-05
-20.6156 -1.14659e-23 1.15351e-05
-20.4876 -2.41205e-24 1.17542e-05
-20.3602 5.95187e-25 1.19779e-05
-20.2333 3.43672e-25 1.22064e-05
-20.1069 -2.42047e-24 1.24397e-05
-19.9811 -5.26629e-25 1.2678e-05
-19.8557 -4.06121e-24 1.29214e-05
-19.7309 -4.95612e-24 1.31702e-05
-19.6065 -3.72794e-24 1.34244e-05
-19.4826 1.02254e-23 1.36842e-05
-19.3592 3.99667e-24 1.39497e-05
-19.2362 -2.59108e-24 1.42212e-05
-19.1137 -1.18445e-23 1.44987e-05
-18.9916 -5.84314e-24 1.47825e-05
-18.8699 -1.28559e-23 1.50728e-05
-18.7487 -3.84711e-24 1.53697e-05
-18.6278 -7.28403e-24 1.56734e-05
-18.5074 -6.40345e-25 1.59841e-05
-18.3873 -9.01869e-24 1.63021e-05
-18.2676 -2.95969e-24 1.66275e-05
-18.1483 -7.71948e-24 1.69606e-05
-18.0294 -1.36873e-23 1.73016e-05
-17.9108 3.97336e-24 1.76508e-05
-17.7926 -7.90126e-24 1.80083e-05
-17.6748 -1.20122e-24 1.83745e-05
-17.5572 3.29021e-24 1.87496e-05
-17.4401 3.34012e-24 1.91338e-05
-17.3232 1.00791e-23 1.95276e-05
-17.2067 9.61202e-24 1.99311e-05
-17.0905 1.68052e-23 2.03446e-05
-16.9746 1.44143e-23 2.07686e-05
-16.859 -4.59789e-24 2.12033e-05
-16.7437 -4.28368e-24 2.1649e-05
-16.6288 -2.01501e-23 2.21061e-05
-16.5141 -6.69417e-24 2.25751e-05
-16.3997 3.62261e-24 2.30561e-05
-16.2856 -2.18259e-24 2.35498e-05
-16.1717 1.72684e-24 2.40564e-05
-16.0582 1.27126e-23 2.45765e-05
-15.9449 3.8929e-25 2.51104e-05
-15.8319 -1.27393e-23 2.56586e-05
-15.7191 1.6262e-24 2.62216e-05
-15.6066 -1.15352e-23 2.67999e-05
-15.4943 8.55652e-24 2.73941e-05
-15.3823 -6.32046e-24 2.80046e-05
-15.2705 -8.51248e-24 2.86321e-05
-15.159 -6.85819e-24 2.92772e-05
-15.0477 9.08441e-24 2.99403e-05
-14.9367 1.38721e-23 3.06223e-05
-14.8258 1.72991e-23 3.13238e-05
-14.7152 -2.78122e-23 3.20454e-05
-14.6049 -1.63015e-23 3.27879e-05
-14.4947 -1.12977e-23 3.3552e-05
-14.3848 6.61909e-23 3.43387e-05
-14.275 6.56849e-24 3.51486e-05
-14.1655 1.61591e-23 3.59826e-05
-14.0562 -1.62778e-23 3.68417e-05
-13.9471 -6.16412e-24 3.77269e-05
-13.8382 3.67231e-23 3.8639e-05
-13.7294 1.88561e-23 3.95791e-05
-13.6209 1.22032e-23 4.05484e-05
-13.5126 5.08042e-23 4.15479e-05
-13.4044 -3.40259e-23 4.25789e-05
-13.2965 -5.40705e-23 4.36425e-05
-13.1887 2.62404e-23 4.47402e-05
-13.0811 -9.48092e-24 4.58731e-05
-12.9737 5.29508e-23 4.70429e-05
-12.8664 1.06463e-23 4.8251e-05
-12.7593 1.00095e-22 4.9499e-05
-12.6524 -6.93615e-23 5.07885e-05
-12.5457 1.7079e-22 5.21212e-05
-12.4391 -1.36228e-22 5.34991e-05
-12.3327 1.4818e-22 5.4924e-05
-12.2265 -7.20006e-24 5.6398e-05
-12.1204 2.56221e-23 5.79231e-05
-12.0144 5.07946e-23 5.95017e-05
-11.9086 1.11564e-22 6.11361e-05
-11.803 -7.31375e-23 6.28287e-05
-11.6975 -1.22045e-24 6.45822e-05
-11.5922 -1.70284e-22 6.63994e-05
-11.487 2.67696e-23 6.82832e-05
-11.3819 1.66221e-22 7.02366e-05
-11.277 7.37663e-23 7.2263e-05
-11.1722 -1.24331e-23 7.43657e-05
-11.0676 -2.32013e-23 7.65484e-05
-10.9631 1.44269e-22 7.88149e-05
-10.8587 1.59979e-22 8.11694e-05
-10.7545 -1.42224e-22 8.3616e-05
-10.6503 -8.37689e-23 8.61594e-05
-10.5463 -2.81732e-22 8.88045e-05
-10.4425 5.40502e-23 9.15563e-05
-10.3387 -6.25349e-23 9.44204e-05
-10.2351 3.69924e-23 9.74024e-05
-10.1316 7.63876e-23 0.000100509
-10.0282 -8.44922e-24 0.000103746
-9.92496 1.05586e-22 0.00010712
-9.82181 3.35845e-22 0.00011064
-9.71877 2.04614e-23 0.000114313
-9.61583 -4.13824e-22 0.000118147
-9.51301 1.20751e-22 0.000122152
-9.4103 1.08954e-22 0.000126337
-9.30769 -2.02239e-22 0.000130713
-9.20518 -9.10333e-23 0.00013529
-9.10278 2.07158e-22 0.00014008
-9.00048 -6.52572e-23 0.000145096
-8.89828 -1.86195e-22 0.000150351
-8.79618 -1.86925e-22 0.000155861
-8.69417 1.40678e-22 0.00016164
-8.59226 -2.75243e-22 0.000167705
-8.49044 2.00068e-22 0.000174075
-8.38872 -3.45914e-23 0.000180768
-8.28708 1.63716e-22 0.000187807
-8.18554 2.35458e-22 0.000195213
-8.08408 4.72037e-22 0.000203012
-7.98271 -9.30185e-23 0.000211229
-7.88143 -2.75255e-22 0.000219894
-7.78023 4.25757e-22 0.000229037
-7.67911 1.43197e-21 0.000238692
-7.57807 -9.34932e-22 0.000248897
-7.47712 1.18185e-22 0.000259691
-7.37624 -9.74059e-22 0.000271117
-7.27544 1.7525e-22 0.000283224
-7.17471 2.09622e-22 0.000296063
-7.07406 -3.52475e-22 0.000309691
-6.97348 -1.86192e-21 0.000324171
-6.87298 5.03264e-22 0.00033957
-6.77254 4.01002e-22 0.000355965
-6.67218 -1.37319e-22 0.000373437
-6.57188 -8.4539e-22 0.000392079
-6.47166 2.27077e-22 0.000411991
-6.37149 -1.4541e-21 0.000433285
-6.2714 1.10869e-22 0.000456084
-6.17136 1.7288e-21 0.000480528
-6.07139 -5.54171e-22 0.000506768
-5.97148 9.19138e-22 0.000534976
-5.87163 -1.27918e-21 0.000565343
-5.77184 1.81944e-21 0.000598085
-5.67211 -1.96519e-21 0.000633442
-5.57243 -2.8663e-21 0.000671687
-5.47281 -3.76461e-22 0.000713126
-5.37325 -2.48464e-21 0.000758109
-5.27373 7.78194e-21 0.00080703
-5.17427 6.13639e-24 0.000860341
-5.07487 7.61145e-21 0.000918558
-4.97551 -2.47838e-21 0.000982274
-4.8762 4.49981e-21 0.00105217
-4.77694 -5.32452e-21 0.00112904
-4.67772 7.5433e-21 0.0012138
-4.57855 1.33164e-21 0.00130751
-4.47943 5.25978e-21 0.00141144
-4.38035 -9.67303e-21 0.00152706
-4.28131 -1.26515e-20 0.00165612
-4.18232 2.20664e-21 0.00180071
-4.08336 -1.11773e-20 0.00196331
-3.98445 8.92315e-21 0.00214694
-3.88557 5.62917e-21 0.00235526
-3.78673 -3.08541e-20 0.00259274
-3.68793 -3.30085e-20 0.00286491
-3.58916 5.43623e-21 0.00317864
-3.49043 -7.74067e-21 0.00354259
-3.39173 -6.50206e-21 0.00396773
-3.29307 1.55578e-21 0.00446822
-3.19443 -1.59453e-19 0.00506248
-3.09583 4.9506e-20 0.00577487
-2.99725 7.0514e-20 0.00663811
-2.89871 5.3505e-20 0.00769701
-2.80019 -8.52465e-21 0.00901415
-2.7017 2.287e-20 0.010679
-2.60323 -2.72799e-19 0.0128232
-2.50479 -1.23635e-19 0.0156463
-2.40638 2.59402e-19 0.0194628
-2.30798 2.4503e-19 0.0247907
-2.20961 -3.81501e-20 0.0325318
-2.11126 -2.33087e-18 0.0443683
-2.01293 -1.25523e-18 0.0637308
-1.91462 1.20556e-17 0.0985046
-1.81632 3.0051e-17 0.170177
-1.71804 2.34035e-18 0.35481
-1.61978 -2.75562e-16 1.07479
-1.52154 -2.55084e-17 6.22384
-1.42331 3.19546e-16 2.21184
-1.32509 -1.16595e-16 0.574777
-1.22689 -5.78493e-17 0.253282
-1.12869 2.44897e-17 0.143107
-1.03051 1.64998e-17 0.093005
-0.932337 6.58561e-18 0.0661629
-0.834173 6.34801e-20 0.0501899
-0.736016 1.22038e-18 0.0399862
-0.637867 -1.42061e-18 0.0331451
-0.539723 7.67206e-19 0.028414
-0.441585 -8.88749e-19 0.0250925
-0.343451 -4.41545e-21 0.0227685
-0.24532 -5.55901e-19 0.0211924
-0.147191 -2.84575e-20 0.0202128
-0.0490634 -3.47015e-22 0.0197428
0.0490634 6.21892e-21 0.0197428
0.147191 -2.22982e-20 0.0202128
0.24532 1.31057e-20 0.0211924
0.343451 -6.09045e-19 0.0227685
0.441585 6.31198e-19 0.0250925
0.539723 -6.37412e-18 0.028414
0.637867 -7.76469e-19 0.0331451
0.736016 -1.42094e-18 0.0399862
0.834173 2.17183e-18 0.0501899
0.932337 -9.29102e-18 0.0661629
1.03051 -1.35841e-17 0.093005
1.12869 -2.80708e-17 0.143107
1.22689 -5.33608e-19 0.253282
1.32509 -2.54405e-17 0.574777
1.42331 7.22202e-16 2.21184
1.52154 1.5692e-15 6.22384
1.61978 1.43962e-16 1.07479
1.71804 -3.51658e-18 0.35481
1.81632 -3.19022e-17 0.170177
1.91462 5.0115e-18 0.0985046
2.01293 -7.48918e-19 0.0637308
2.11126 1.67234e-18 0.0443683
2.20961 -1.07076e-18 0.0325318
2.30798 -1.64175e-20 0.0247907
2.40638 -1.08598e-18 0.0194628
2.50479 1.19728e-18 0.0156463
2.60323 1.45462e-19 0.0128232
2.7017 1.05351e-19 0.010679
2.80019 -1.99281e-19 0.00901415
2.89871 1.49079e-20 0.00769701
2.99725 -1.20719e-20 0.00663811
3.09583 -8.48789e-20 0.00577487
3.19443 7.79623e-20 0.00506248
3.29307 4.40083e-22 0.00446822
3.39173 -7.01054e-20 0.00396773
3.49043 -6.057e-20 0.00354259
3.58916 2.40661e-21 0.00317864
3.68793 2.17079e-21 0.00286491
3.78673 5.79827e-21 0.00259274
3.88557 -4.01188e-21 0.00235526
3.98445 3.49418e-21 0.00214694
4.08336 -4.24976e-21 0.00196331
4.18232 -9.97391e-21 0.00180071
4.28131 8.37377e-21 0.00165612
4.38035 -1.214e-20 0.00152706
4.47943 5.8574e-22 0.00141144
4.57855 -2.84455e-21 0.00130751
4.67772 -4.36383e-21 0.0012138
4.77694 1.17552e-20 0.00112904
4.8762 5.22655e-23 0.00105217
4.97551 -2.01186e-21 0.000982274
5.07487 3.54604e-21 0.000918558
5.17427 3.05067e-21 0.000860341
5.27373 -4.8618e-21 0.00080703
5.37325 6.26278e-22 0.000758109
5.47281 -4.7885e-21 0.000713126
5.57243 5.29084e-22 0.000671687
5.67211 -7.867e-22 0.000633442
5.77184 -4.52742e-21 0.000598085
5.87163 -7.90177e-22 0.000565343
5.97148 -3.27033e-22 0.000534976
6.07139 -1.37714e-21 0.000506768
6.17136 -3.00265e-21 0.000480528
6.2714 -2.37096e-21 0.000456084
6.37149 -1.63287e-21 0.000433285
6.47166 -8.72212e-23 0.000411991
6.57188 -3.10167e-22 0.000392079
6.67218 -2.68765e-21 0.000373437
6.77254 7.22983e-22 0.000355965
6.87298 7.04246e-22 0.00033957
6.97348 1.98189e-22 0.000324171
7.07406 5.78744e-22 0.000309691
7.17471 5.9596e-22 0.000296063
7.27544 4.58434e-22 0.000283224
7.37624 8.92827e-23 0.000271117
7.47712 -4.44374e-23 0.000259691
7.57807 7.06454e-22 0.000248897
7.67911 2.58111e-22 0.000238692
7.78023 -4.00112e-22 0.000229037
7.88143 -1.73653e-22 0.000219894
7.98271 1.39164e-22 0.000211229
8.08408 1.111e-22 0.000203012
8.18554 5.94417e-22 0.000195213
8.28708 3.62978e-22 0.000187807
8.38872 3.69532e-22 0.000180768
8.49044 1.6746e-22 0.000174075
8.59226 3.8352e-22 0.000167705
8.69417 -3.17292e-22 0.00016164
8.79618 -2.0931e-23 0.000155861
8.89828 8.34116e-23 0.000150351
9.00048 -1.57034e-22 0.000145096
9.10278 -1.25754e-22 0.00014008
9.20518 2.27892e-22 0.00013529
9.30769 -5.45546e-23 0.000130713
9.4103 8.45784e-23 0.000126337
9.51301 4.13827e-22 0.000122152
9.61583 -1.12269e-22 0.000118147
9.71877 -1.23747e-22 0.000114313
9.82181 2.22094e-22 0.00011064
9.92496 -2.37149e-22 0.00010712
10.0282 9.42243e-23 0.000103746
10.1316 -8.37984e-23 0.000100509
10.2351 2.02756e-22 9.74024e-05
10.3387 -9.7265e-23 9.44204e-05
10.4425 3.41354e-22 9.15563e-05
10.5463 -6.2002e-23 8.88045e-05
10.6503 6.00265e-23 8.61594e-05
10.7545 4.40283e-23 8.3616e-05
10.8587 -7.23323e-23 8.11694e-05
10.9631 5.93077e-25 7.88149e-05
11.0676 -5.1196e-23 7.65484e-05
11.1722 -1.75151e-22 7.43657e-05
11.277 6.03812e-23 7.2263e-05
11.3819 -2.39989e-23 7.02366e-05
11.487 -6.56408e-23 6.82832e-05
11.5922 2.54222e-23 6.63994e-05
11.6975 -2.17838e-22 6.45822e-05
11.803 -3.68825e-23 6.28287e-05
11.9086 2.80214e-23 6.11361e-05
12.0144 -1.6529e-23 5.95017e-05
12.1204 -3.28591e-23 5.79231e-05
12.2265 2.1035e-22 5.6398e-05
12.3327 -8.58567e-23 5.4924e-05
12.4391 -5.27671e-23 5.34991e-05
12.5457 1.12151e-23 5.21212e-05
12.6524 5.10376e-24 5.07885e-05
12.7593 1.98105e-23 4.9499e-05
12.8664 3.79464e-23 4.8251e-05
12.9737 1.46963e-23 4.70429e-05
13.0811 4.38882e-23 4.58731e-05
13.1887 -1.10907e-23 4.47402e-05
13.2965 -6.59667e-23 4.36425e-05
13.4044 -1.8875e-23 4.25789e-05
13.5126 3.43936e-23 4.15479e-05
13.6209 1.12791e-23 4.05484e-05
13.7294 2.75646e-23 3.95791e-05
13.8382 6.79148e-24 3.8639e-05
13.9471 4.55083e-23 3.77269e-05
14.0562 -3.81849e-24 3.68417e-05
14.1655 4.99725e-23 3.59826e-05
14.275 -6.14107e-24 3.51486e-05
14.3848 -4.07077e-23 3.43387e-05
14.4947 -3.22946e-23 3.3552e-05
14.6049 -6.02955e-23 3.27879e-05
14.7152 9.92958e-24 3.20454e-05
14.8258 7.65589e-24 3.13238e-05
14.9367 7.97221e-24 3.06223e-05
15.0477 -3.31462e-24 2.99403e-05
15.159 4.49896e-24 2.92772e-05
15.2705 -6.50474e-24 2.86321e-05
15.3823 1.52694e-23 2.80046e-05
15.4943 -1.8721e-23 2.73941e-05
15.6066 -1.46641e-23 2.67999e-05
15.7191 3.52649e-24 2.62216e-05
15.8319 1.83996e-23 2.56586e-05
15.9449 -5.57341e-24 2.51104e-05
16.0582 2.77261e-23 2.45765e-05
16.1717 1.2535e-24 2.40564e-05
16.2856 1.0981e-23 2.35498e-05
16.3997 8.44503e-24 2.30561e-05
16.5141 7.66501e-24 2.25751e-05
16.6288 -1.06279e-23 2.21061e-05
16.7437 -1.06778e-23 2.1649e-05
16.859 7.39504e-24 2.12033e-05
16.9746 -7.4213e-25 2.07686e-05
17.0905 -1.75298e-24 2.03446e-05
17.2067 8.59628e-24 1.99311e-05
17.3232 5.10849e-24 1.95276e-05
17.4401 -8.78349e-24 1.91338e-05
17.5572 -2.843e-24 1.87496e-05
17.6748 7.08991e-24 1.83745e-05
17.7926 -4.29735e-24 1.80083e-05
17.9108 8.88707e-24 1.76508e-05
18.0294 -3.16736e-24 1.73016e-05
18.1483 -9.07097e-26 1.69606e-05
18.2676 1.98372e-23 1.66275e-05
18.3873 -2.00034e-26 1.63021e-05
18.5074 1.46866e-23 1.59841e-05
18.6278 -1.06513e-23 1.56734e-05
18.7487 -1.99187e-24 1.53697e-05
18.8699 -6.49005e-24 1.50728e-05
18.9916 3.2622e-24 1.47825e-05
19.1137 9.6832e-24 1.44987e-05
19.2362 -1.09728e-23 1.42212e-05
19.3592 7.60201e-24 1.39497e-05
19.4826 9.54056e-24 1.36842e-05
19.6065 -4.3122e-24 1.34244e-05
19.7309 -1.07375e-23 1.31702e-05
19.8557 6.32237e-24 1.29214e-05
19.9811 1.21507e-23 1.2678e-05
20.1069 9.65467e-24 1.24397e-05
20.2333 1.34873e-24 1.22064e-05
20.3602 8.82623e-24 1.19779e-05
20.4876 -2.70241e-24 1.17542e-05
20.6156 -1.78643e-23 1.15351e-05
20.7441 1.29874e-24 1.13206e-05
20.8732 6.66627e-24 1.11103e-05
21.0029 3.42287e-25 1.09044e-05
21.1332 3.37138e-24 1.07025e-05
21.2642 1.34532e-23 1.05047e-05
21.3958 -3.12325e-25 1.03108e-05
21.528 -4.73903e-24 1.01208e-05
21.6609 6.0541e-24 9.93441e-06
21.7945 -6.00851e-24 9.75168e-06
21.9288 -5.14704e-25 9.57247e-06
22.0639 3.84391e-24 9.3967e-06
22.1997 -1.75437e-24 9.22426e-06
22.3363 -2.35264e-24 9.05508e-06
22.4736 -6.67558e-26 8.88906e-06
22.6118 1.68764e-24 8.72613e-06
22.7509 5.12865e-24 8.5662e-06
22.8908 1.39101e-24 8.4092e-06
23.0316 -1.44588e-24 8.25504e-06
23.1733 6.67809e-24 8.10365e-06
23.316 -3.64724e-25 7.95495e-06
23.4597 -2.04534e-24 7.80888e-06
23.6044 5.15562e-24 7.66536e-06
23.7502 -1.16089e-25 7.52432e-06
23.8971 1.13492e-24 7.3857e-06
24.0451 2.03412e-24 7.24942e-06
24.1944 9.80769e-26 7.11543e-06
24.3448 4.31122e-24 6.98366e-06
24.4966 -1.12006e-24 6.85403e-06
24.6496 6.28685e-24 6.7265e-06
24.8041 7.85593e-25 6.601e-06
24.9601 5.87528e-25 6.47746e-06
25.1175 6.78436e-25 6.35582e-06
25.2766 1.51e-25 6.23603e-06
25.4373 -2.20695e-24 6.11802e-06
25.5998 -5.73907e-24 6.00173e-06
25.7641 -1.27329e-24 5.88709e-06
25.9304 5.0939e-25 5.77406e-06
26.0988 7.99088e-25 5.66255e-06
26.2693 1.47698e-24 5.55251e-06
26.4421 3.55331e-24 5.44388e-06
26.6174 1.37839e-24 5.33657e-06
26.7954 -2.22459e-25 5.23053e-06
26.9761 1.05281e-24 5.12568e-06
27.1598 -1.18442e-24 5.02193e-06
27.3468 -5.69353e-24 4.9192e-06
27.5373 3.16309e-25 4.81741e-06
27.7317 -1.09225e-24 4.71645e-06
27.9302 -1.08187e-24 4.61621e-06
28.1333 -2.1604e-24 4.51657e-06
28.3415 5.72308e-25 4.41739e-06
28.5554 -1.34201e-25 4.31849e-06
28.7758 -5.71909e-25 4.21969e-06
29.0035 9.74166e-25 4.12075e-06
29.2396 3.82577e-25 4.02135e-06
29.4858 -2.27276e-25 3.92112e-06
29.7441 -5.04287e-25 3.81952e-06
30.0173 -9.65709e-25 3.71581e-06
30.3101 8.61751e-25 3.60884e-06
30.6297 -5.11206e-25 3.49669e-06
30.9905 -5.5003e-25 3.37559e-06
31.4301 -2.14215e-24 3.2355e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda4.0Nc1QuantumOneLoop/iFpTwoLoop.txt <==
-31.4301 -3.00532e-21 3.24932e-06
-30.9905 3.04424e-20 3.39109e-06
-30.6297 -3.92094e-20 3.50774e-06
-30.3101 1.99907e-20 3.61193e-06
-30.0173 -3.99938e-20 3.69764e-06
-29.7441 6.71804e-20 3.79483e-06
-29.4858 4.32762e-20 3.92768e-06
-29.2396 -8.74429e-20 4.0686e-06
-29.0035 5.44995e-20 4.14402e-06
-28.7758 -2.76091e-21 4.22242e-06
-28.5554 -5.67748e-20 4.35462e-06
-28.3415 -3.15046e-20 4.44925e-06
-28.1333 6.75962e-20 4.52465e-06
-27.9302 3.33781e-20 4.65835e-06
-27.7317 -1.31084e-19 4.74123e-06
-27.5373 -1.63636e-20 4.8381e-06
-27.3468 1.03592e-19 4.96341e-06
-27.1598 3.05447e-21 5.04147e-06
-26.9761 -7.16408e-20 5.16216e-06
-26.7954 -6.03938e-21 5.26909e-06
-26.6174 6.12374e-20 5.35934e-06
-26.4421 5.55162e-20 5.49432e-06
-26.2693 -1.61994e-20 5.57695e-06
-26.0988 -1.13482e-19 5.70827e-06
-25.9304 -4.69085e-20 5.81307e-06
-25.7641 2.11385e-19 5.92234e-06
-25.5998 1.26213e-19 6.05402e-06
-25.4373 -1.54244e-19 6.15013e-06
-25.2766 -1.25774e-19 6.29138e-06
-25.1175 5.24627e-20 6.3957e-06
-24.9601 7.96076e-20 6.52719e-06
-24.8041 -2.31793e-20 6.65425e-06
-24.6496 -1.32993e-19 6.76931e-06
-24.4966 3.71605e-20 6.91861e-06
-24.3448 1.47248e-19 7.02483e-06
-24.1944 4.37696e-20 7.18471e-06
-24.0451 -3.43155e-20 7.29644e-06
-23.8971 6.57864e-20 7.45326e-06
-23.7502 -2.55214e-19 7.58251e-06
-23.6044 -3.01258e-20 7.72831e-06
-23.4597 -3.87856e-20 7.87937e-06
-23.316 1.20458e-19 8.01473e-06
-23.1733 -2.61409e-19 8.18373e-06
-23.0316 9.30006e-20 8.31612e-06
-22.8908 -1.88354e-19 8.49424e-06
-22.7509 1.89908e-19 8.63389e-06
-22.6118 1.24653e-19 8.81176e-06
-22.4736 1.39441e-19 8.96751e-06
-22.3363 -1.68624e-20 9.13882e-06
-22.1997 -2.10041e-19 9.31531e-06
-22.0639 -5.31114e-20 9.47863e-06
-21.9288 4.07697e-20 9.67552e-06
-21.7945 2.23606e-19 9.83413e-06
-21.6609 -2.58955e-20 1.0047e-05
-21.528 -1.76946e-19 1.02075e-05
-21.3958 -1.47224e-19 1.04298e-05
-21.2642 2.22898e-20 1.05997e-05
-21.1332 1.88982e-19 1.08249e-05
-21.0029 -4.61463e-20 1.1011e-05
-20.8732 1.97852e-19 1.12342e-05
-20.7441 -2.09409e-19 1.1441e-05
-20.6156 -1.78074e-19 1.16601e-05
-20.4876 4.39426e-20 1.1889e-05
-20.3602 -6.36561e-20 1.21051e-05
-20.2333 1.2942e-19 1.23549e-05
-20.1069 1.11694e-19 1.25715e-05
-19.9811 1.982e-20 1.28385e-05
-19.8557 -1.19005e-19 1.30611e-05
-19.7309 -8.28039e-20 1.33406e-05
-19.6065 -5.38957e-20 1.35753e-05
-19.4826 5.93456e-20 1.38625e-05
-19.3592 -9.13426e-20 1.41151e-05
-19.2362 -4.54915e-20 1.44061e-05
-19.1137 7.39218e-20 1.46812e-05
-18.9916 2.35216e-19 1.49734e-05
-18.8699 -3.11191e-19 1.52741e-05
-18.7487 -2.98381e-20 1.5567e-05
-18.6278 2.44843e-19 1.58943e-05
-18.5074 -3.71596e-20 1.61894e-05
-18.3873 9.98378e-20 1.65428e-05
-18.2676 -5.19046e-19 1.6843e-05
-18.1483 -1.45939e-19 1.72206e-05
-18.0294 3.10719e-19 1.75304e-05
-17.9108 6.86424e-19 1.79291e-05
-17.7926 -1.89358e-19 1.82537e-05
-17.6748 -2.67123e-19 1.86703e-05
-17.5572 -3.47772e-19 1.90152e-05
-17.4401 1.29257e-19 1.94464e-05
-17.3232 8.49893e-19 1.98168e-05
-17.2067 1.82628e-19 2.02601e-05
-17.0905 4.69087e-20 2.06607e-05
-16.9746 -5.80415e-19 2.11145e-05
-16.859 -1.831e-19 2.1549e-05
-16.7437 3.40986e-19 2.20128e-05
-16.6288 -8.37534e-20 2.24838e-05
-16.5141 -2.59659e-19 2.29587e-05
-16.3997 -5.44584e-19 2.34677e-05
-16.2856 4.17372e-19 2.39559e-05
-16.1717 8.50269e-19 2.45034e-05
-16.0582 4.60745e-19 2.50085e-05
-15.9449 -1.15673e-18 2.55941e-05
-15.8319 -7.69044e-19 2.61205e-05
-15.7191 5.76308e-19 2.67433e-05
-15.6066 2.47599e-19 2.72965e-05
-15.4943 5.0337e-19 2.79549e-05
-15.3823 -7.55429e-19 2.85409e-05
-15.2705 -6.51425e-19 2.92335e-05
-15.159 6.46061e-22 2.98585e-05
-15.0477 1.73292e-19 3.05841e-05
-14.9367 4.15028e-19 3.12545e-05
-14.8258 9.00736e-20 3.20123e-05
-14.7152 -3.98777e-19 3.27344e-05
-14.6049 1.79807e-19 3.35243e-05
-14.4947 -9.55524e-20 3.43039e-05
-14.3848 -1.86912e-20 3.51268e-05
-14.275 1.82523e-19 3.59695e-05
-14.1655 -1.03253e-18 3.68272e-05
-14.0562 1.32476e-19 3.77382e-05
-13.9471 8.82563e-19 3.86338e-05
-13.8382 1.03018e-18 3.96177e-05
-13.7294 -6.26987e-19 4.05553e-05
-13.6209 7.95184e-19 4.16163e-05
-13.5126 -6.54134e-20 4.26014e-05
-13.4044 1.12076e-18 4.37435e-05
-13.2965 -2.48538e-19 4.47826e-05
-13.1887 -1.3677e-18 4.60095e-05
-13.0811 2.63853e-19 4.71107e-05
-12.9737 -4.16482e-19 4.84259e-05
-12.8664 5.78619e-19 4.9598e-05
-12.7593 1.59403e-18 5.10053e-05
-12.6524 1.60491e-18 5.22586e-05
-12.5457 -1.56606e-18 5.3762e-05
-12.4391 -6.18363e-19 5.51078e-05
-12.3327 1.26105e-20 5.67117e-05
-12.2265 8.31734e-19 5.81623e-05
-12.1204 2.76429e-18 5.9872e-05
-12.0144 -2.19796e-18 6.14408e-05
-11.9086 -3.34774e-18 6.32625e-05
-11.803 -1.79898e-18 6.4964e-05
-11.6975 1.92287e-18 6.6905e-05
-11.5922 -7.15579e-19 6.87548e-05
-11.487 1.05252e-19 7.0824e-05
-11.3819 -3.03447e-18 7.28391e-05
-11.277 -2.47516e-19 7.50469e-05
-11.1722 8.02308e-19 7.72454e-05
-11.0676 -3.83118e-19 7.96044e-05
-10.9631 -2.8733e-19 8.20061e-05
-10.8587 2.98696e-18 8.4531e-05
-10.7545 -1.26832e-18 8.71574e-05
-10.6503 -4.58951e-18 8.98657e-05
-10.5463 2.95978e-19 9.27403e-05
-10.4425 -1.5065e-18 9.56522e-05
-10.3387 -1.80077e-18 9.8801e-05
-10.2351 8.50345e-19 0.00010194
-10.1316 -2.15888e-19 0.000105392
-10.0282 6.14073e-18 0.000108787
-9.92496 6.97572e-18 0.000112574
-9.82181 2.16958e-18 0.000116256
-9.71877 -3.02649e-18 0.000120414
-9.61583 1.34768e-18 0.00012442
-9.51301 -9.5301e-19 0.000128991
-9.4103 -1.55398e-18 0.000133365
-9.30769 -6.22529e-20 0.000138396
-9.20518 -7.38553e-18 0.000143187
-9.10278 -1.4255e-18 0.000148731
-9.00048 2.86698e-18 0.000153998
-8.89828 -7.77776e-19 0.000160117
-8.79618 5.84239e-19 0.000165927
-8.69417 5.28956e-18 0.000172695
-8.59226 5.08028e-20 0.000179127
-8.49044 2.76805e-18 0.000186627
-8.38872 2.85966e-18 0.000193773
-8.28708 -1.3181e-18 0.000202106
-8.18554 -1.15194e-20 0.000210074
-8.08408 5.15367e-18 0.000219358
-7.98271 -1.82163e-17 0.000228276
-7.88143 -2.54979e-18 0.00023865
-7.78023 5.63898e-19 0.000248672
-7.67911 -2.35254e-18 0.000260305
-7.57807 1.46831e-18 0.00027161
-7.47712 1.90696e-18 0.000284704
-7.37624 -3.76282e-19 0.000297513
-7.27544 1.3091e-17 0.000312315
-7.17471 3.07921e-17 0.00032689
-7.07406 -8.70144e-18 0.000343701
-6.97348 -2.49732e-17 0.000360367
-6.87298 2.41043e-17 0.000379558
-6.77254 -2.05047e-17 0.000398714
-6.67218 -2.75984e-17 0.000420748
-6.57188 9.56638e-18 0.000442889
-6.47166 -1.22247e-17 0.000468348
-6.37149 -1.64223e-17 0.000494101
-6.2714 -1.49923e-17 0.000523727
-6.17136 1.56785e-17 0.000553889
-6.07139 2.20608e-17 0.000588638
-5.97148 2.77549e-17 0.000624244
-5.87163 -2.76883e-18 0.000665368
-5.77184 -3.15013e-17 0.00070778
-5.67211 2.70976e-17 0.000756951
-5.57243 -3.34869e-17 0.000808002
-5.47281 2.27284e-17 0.000867496
-5.37325 3.93225e-17 0.000929707
-5.27373 5.64927e-17 0.00100271
-5.17427 -1.08953e-16 0.00107966
-5.07487 -2.82576e-17 0.00117076
-4.97551 3.76883e-17 0.00126772
-4.8762 -1.03772e-16 0.00138382
-4.77694 -2.95176e-17 0.00150887
-4.67772 1.25113e-16 0.00166087
-4.57855 1.81329e-17 0.00182725
-4.47943 -1.04396e-17 0.00203353
-4.38035 1.49879e-16 0.00226455
-4.28131 2.05833e-16 0.00255895
-4.18232 -3.36465e-17 0.00290023
-4.08336 -2.15384e-16 0.00335289
-3.98445 -2.33399e-16 0.00390689
-3.88557 -1.93902e-16 0.00468886
-3.78673 2.18112e-16 0.00573485
-3.68793 -1.40576e-16 0.00737101
-3.58916 -6.30352e-17 0.00991342
-3.49043 4.49286e-16 0.0146698
-3.39173 -2.58078e-16 0.0242116
-3.29307 2.54845e-16 0.048326
-3.19443 4.34175e-16 0.109501
-3.09583 -5.88672e-15 0.169914
-2.99725 4.21148e-16 0.117507
-2.89871 1.19606e-15 0.0773707
-2.80019 4.54618e-16 0.0607886
-2.7017 -1.44575e-15 0.0569462
-2.60323 -7.72669e-16 0.0603393
-2.50479 2.67722e-15 0.0714551
-2.40638 -4.16118e-15 0.0921544
-2.30798 -7.13392e-15 0.132994
-2.20961 2.98738e-15 0.215023
-2.11126 -6.1886e-14 0.425149
-2.01293 2.80427e-13 1.11308
-1.91462 4.78184e-13 3.23015
-1.81632 -1.51905e-13 1.57019
-1.71804 -3.92419e-14 0.520733
-1.61978 1.09187e-14 0.230862
-1.52154 1.51533e-14 0.117438
-1.42331 9.3229e-16 0.0487218
-1.32509 1.96376e-16 -0.0132354
-1.22689 -4.95187e-15 -0.112434
-1.12869 -1.48499e-14 -0.236653
-1.03051 8.90217e-15 -0.161291
-0.932337 -1.77765e-15 -0.107385
-0.834173 6.4348e-16 -0.0648913
-0.736016 -1.37501e-15 -0.0382748
-0.637867 6.1222e-16 -0.024704
-0.539723 -1.39841e-15 -0.0166985
-0.441585 -1.48956e-15 -0.0125474
-0.343451 4.65162e-15 -0.00939358
-0.24532 -4.72073e-16 -0.00827853
-0.147191 -6.76578e-15 -0.0064996
-0.0490634 6.28409e-15 -0.00807994
0.0490634 -6.0998e-15 -0.00807994
0.147191 6.84391e-15 -0.0064996
0.24532 4.86256e-16 -0.00827853
0.343451 -4.67403e-15 -0.00939358
0.441585 1.51874e-15 -0.0125474
0.539723 1.32597e-15 -0.0166985
0.637867 -6.37252e-16 -0.024704
0.736016 8.25177e-16 -0.0382748
0.834173 9.76752e-16 -0.0648913
0.932337 1.28299e-15 -0.107385
1.03051 -3.13608e-15 -0.161291
1.12869 1.86576e-15 -0.236653
1.22689 1.68059e-15 -0.112434
1.32509 -1.48029e-16 -0.0132354
1.42331 -8.07024e-16 0.0487218
1.52154 -1.76945e-14 0.117438
1.61978 3.21378e-15 0.230862
1.71804 1.98845e-14 0.520733
1.81632 -1.14435e-13 1.57019
1.91462 1.51212e-12 3.23015
2.01293 -7.91499e-14 1.11308
2.11126 5.21792e-14 0.425149
2.20961 -5.74375e-15 0.215023
2.30798 5.888e-15 0.132994
2.40638 4.60479e-15 0.0921544
2.50479 -2.1101e-15 0.0714551
2.60323 8.52733e-16 0.0603393
2.7017 6.94366e-16 0.0569462
2.80019 1.80208e-16 0.0607886
2.89871 -1.73221e-15 0.0773707
2.99725 1.99628e-15 0.117507
3.09583 -2.72457e-15 0.169914
3.19443 9.68897e-17 0.109501
3.29307 -1.46528e-16 0.048326
3.39173 2.26502e-16 0.0242116
3.49043 -5.15476e-16 0.0146698
3.58916 7.23057e-17 0.00991342
3.68793 1.22092e-16 0.00737101
3.78673 -2.08689e-16 0.00573485
3.88557 1.88375e-16 0.00468886
3.98445 2.3079e-16 0.00390689
4.08336 2.15343e-16 0.00335289
4.18232 2.95433e-17 0.00290023
4.28131 -2.052e-16 0.00255895
4.38035 -1.46851e-16 0.00226455
4.47943 8.6341e-18 0.00203353
4.57855 -1.89438e-17 0.00182725
4.67772 -1.29071e-16 0.00166087
4.77694 2.95534e-17 0.00150887
4.8762 1.02649e-16 0.00138382
4.97551 -3.84605e-17 0.00126772
5.07487 2.90974e-17 0.00117076
5.17427 1.08134e-16 0.00107966
5.27373 -5.62448e-17 0.00100271
5.37325 -3.98605e-17 0.000929707
5.47281 -2.23598e-17 0.000867496
5.57243 3.25317e-17 0.000808002
5.67211 -2.75037e-17 0.000756951
5.77184 3.07633e-17 0.00070778
5.87163 2.97766e-18 0.000665368
5.97148 -2.75646e-17 0.000624244
6.07139 -2.18226e-17 0.000588638
6.17136 -1.55027e-17 0.000553889
6.2714 1.50302e-17 0.000523727
6.37149 1.64978e-17 0.000494101
6.47166 1.24307e-17 0.000468348
6.57188 -9.58291e-18 0.000442889
6.67218 2.74451e-17 0.000420748
6.77254 2.05286e-17 0.000398714
6.87298 -2.42309e-17 0.000379558
6.97348 2.48442e-17 0.000360367
7.07406 8.71944e-18 0.000343701
7.17471 -3.08022e-17 0.00032689
7.27544 -1.30719e-17 0.000312315
7.37624 3.59581e-19 0.000297513
7.47712 -1.88763e-18 0.000284704
7.57807 -1.3397e-18 0.00027161
7.67911 2.43286e-18 0.000260305
7.78023 -6.27086e-19 0.000248672
7.88143 2.61251e-18 0.00023865
7.98271 1.8283e-17 0.000228276
8.08408 -5.2755e-18 0.000219358
8.18554 1.66297e-20 0.000210074
8.28708 1.26954e-18 0.000202106
8.38872 -2.86834e-18 0.000193773
8.49044 -2.76557e-18 0.000186627
8.59226 -5.49823e-20 0.000179127
8.69417 -5.33671e-18 0.000172695
8.79618 -5.8341e-19 0.000165927
8.89828 7.30788e-19 0.000160117
9.00048 -2.85981e-18 0.000153998
9.10278 1.46149e-18 0.000148731
9.20518 7.38455e-18 0.000143187
9.30769 6.79351e-20 0.000138396
9.4103 1.55076e-18 0.000133365
9.51301 9.48737e-19 0.000128991
9.61583 -1.30983e-18 0.00012442
9.71877 3.02458e-18 0.000120414
9.82181 -2.14467e-18 0.000116256
9.92496 -6.94965e-18 0.000112574
10.0282 -6.14056e-18 0.000108787
10.1316 2.15415e-19 0.000105392
10.2351 -8.46411e-19 0.00010194
10.3387 1.80121e-18 9.8801e-05
10.4425 1.50542e-18 9.56522e-05
10.5463 -2.95029e-19 9.27403e-05
10.6503 4.58952e-18 8.98657e-05
10.7545 1.28328e-18 8.71574e-05
10.8587 -2.98599e-18 8.4531e-05
10.9631 3.02633e-19 8.20061e-05
11.0676 3.85119e-19 7.96044e-05
11.1722 -8.18824e-19 7.72454e-05
11.277 2.4764e-19 7.50469e-05
11.3819 3.03248e-18 7.28391e-05
11.487 -1.03519e-19 7.0824e-05
11.5922 7.01425e-19 6.87548e-05
11.6975 -1.91112e-18 6.6905e-05
11.803 1.79899e-18 6.4964e-05
11.9086 3.34973e-18 6.32625e-05
12.0144 2.19543e-18 6.14408e-05
12.1204 -2.76308e-18 5.9872e-05
12.2265 -8.4122e-19 5.81623e-05
12.3327 -3.981e-21 5.67117e-05
12.4391 6.19183e-19 5.51078e-05
12.5457 1.55648e-18 5.3762e-05
12.6524 -1.6053e-18 5.22586e-05
12.7593 -1.59401e-18 5.10053e-05
12.8664 -5.7896e-19 4.9598e-05
12.9737 4.16583e-19 4.84259e-05
13.0811 -2.63698e-19 4.71107e-05
13.1887 1.36884e-18 4.60095e-05
13.2965 2.48194e-19 4.47826e-05
13.4044 -1.12002e-18 4.37435e-05
13.5126 6.47028e-20 4.26014e-05
13.6209 -7.95494e-19 4.16163e-05
13.7294 6.26857e-19 4.05553e-05
13.8382 -1.02384e-18 3.96177e-05
13.9471 -8.77056e-19 3.86338e-05
14.0562 -1.2661e-19 3.77382e-05
14.1655 1.03242e-18 3.68272e-05
14.275 -1.77169e-19 3.59695e-05
14.3848 1.86242e-20 3.51268e-05
14.4947 1.00461e-19 3.43039e-05
14.6049 -1.84424e-19 3.35243e-05
14.7152 3.99005e-19 3.27344e-05
14.8258 -9.0381e-20 3.20123e-05
14.9367 -4.15297e-19 3.12545e-05
15.0477 -1.73407e-19 3.05841e-05
15.159 3.54974e-21 2.98585e-05
15.2705 6.51804e-19 2.92335e-05
15.3823 7.55051e-19 2.85409e-05
15.4943 -4.99452e-19 2.79549e-05
15.6066 -2.47769e-19 2.72965e-05
15.7191 -5.76033e-19 2.67433e-05
15.8319 7.68924e-19 2.61205e-05
15.9449 1.15701e-18 2.55941e-05
16.0582 -4.60796e-19 2.50085e-05
16.1717 -8.50279e-19 2.45034e-05
16.2856 -4.14033e-19 2.39559e-05
16.3997 5.47729e-19 2.34677e-05
16.5141 2.5614e-19 2.29587e-05
16.6288 8.39758e-20 2.24838e-05
16.7437 -3.41008e-19 2.20128e-05
16.859 1.83083e-19 2.1549e-05
16.9746 5.8308e-19 2.11145e-05
17.0905 -4.67603e-20 2.06607e-05
17.2067 -1.82763e-19 2.02601e-05
17.3232 -8.49806e-19 1.98168e-05
17.4401 -1.29333e-19 1.94464e-05
17.5572 3.47943e-19 1.90152e-05
17.6748 2.67147e-19 1.86703e-05
17.7926 1.91529e-19 1.82537e-05
17.9108 -6.84157e-19 1.79291e-05
18.0294 -3.10818e-19 1.75304e-05
18.1483 1.45832e-19 1.72206e-05
18.2676 5.19182e-19 1.6843e-05
18.3873 -9.99434e-20 1.65428e-05
18.5074 3.53371e-20 1.61894e-05
18.6278 -2.45059e-19 1.58943e-05
18.7487 3.00116e-20 1.5567e-05
18.8699 3.09306e-19 1.52741e-05
18.9916 -2.35217e-19 1.49734e-05
19.1137 -7.40797e-20 1.46812e-05
19.2362 4.54118e-20 1.44061e-05
19.3592 9.13207e-20 1.41151e-05
19.4826 -5.76867e-20 1.38625e-05
19.6065 5.38071e-20 1.35753e-05
19.7309 8.28512e-20 1.33406e-05
19.8557 1.18948e-19 1.30611e-05
19.9811 -1.83649e-20 1.28385e-05
20.1069 -1.11741e-19 1.25715e-05
20.2333 -1.28007e-19 1.23549e-05
20.3602 6.3701e-20 1.21051e-05
20.4876 -4.39122e-20 1.1889e-05
20.6156 1.78106e-19 1.16601e-05
20.7441 2.09376e-19 1.1441e-05
20.8732 -1.97902e-19 1.12342e-05
21.0029 4.72996e-20 1.1011e-05
21.1332 -1.88993e-19 1.08249e-05
21.2642 -2.2271e-20 1.05997e-05
21.3958 1.48348e-19 1.04298e-05
21.528 1.77005e-19 1.02075e-05
21.6609 2.58611e-20 1.0047e-05
21.7945 -2.22561e-19 9.83413e-06
21.9288 -4.07511e-20 9.67552e-06
22.0639 5.31517e-20 9.47863e-06
22.1997 2.10018e-19 9.31531e-06
22.3363 1.59237e-20 9.13882e-06
22.4736 -1.39459e-19 8.96751e-06
22.6118 -1.23779e-19 8.81176e-06
22.7509 -1.90762e-19 8.63389e-06
22.8908 1.88379e-19 8.49424e-06
23.0316 -9.30609e-20 8.31612e-06
23.1733 2.62227e-19 8.18373e-06
23.316 -1.20452e-19 8.01473e-06
23.4597 3.87969e-20 7.87937e-06
23.6044 3.0081e-20 7.72831e-06
23.7502 2.55202e-19 7.58251e-06
23.8971 -6.58209e-20 7.45326e-06
24.0451 3.43436e-20 7.29644e-06
24.1944 -4.38413e-20 7.18471e-06
24.3448 -1.47236e-19 7.02483e-06
24.4966 -3.71202e-20 6.91861e-06
24.6496 1.33033e-19 6.76931e-06
24.8041 2.31815e-20 6.65425e-06
24.9601 -7.96399e-20 6.52719e-06
25.1175 -5.25072e-20 6.3957e-06
25.2766 1.25773e-19 6.29138e-06
25.4373 1.54238e-19 6.15013e-06
25.5998 -1.26737e-19 6.05402e-06
25.7641 -2.10884e-19 5.92234e-06
25.9304 4.68982e-20 5.81307e-06
26.0988 1.13984e-19 5.70827e-06
26.2693 1.62207e-20 5.57695e-06
26.4421 -5.59695e-20 5.49432e-06
26.6174 -6.17123e-20 5.35934e-06
26.7954 6.02784e-21 5.26909e-06
26.9761 7.16112e-20 5.16216e-06
27.1598 -3.06408e-21 5.04147e-06
27.3468 -1.03177e-19 4.96341e-06
27.5373 1.63589e-20 4.8381e-06
27.7317 1.31076e-19 4.74123e-06
27.9302 -3.33803e-20 4.65835e-06
28.1333 -6.76057e-20 4.52465e-06
28.3415 3.15099e-20 4.44925e-06
28.5554 5.67727e-20 4.35462e-06
28.7758 2.76823e-21 4.22242e-06
29.0035 -5.45083e-20 4.14402e-06
29.2396 8.74334e-20 4.0686e-06
29.4858 -4.32715e-20 3.92768e-06
29.7441 -6.74699e-20 3.79483e-06
30.0173 3.99924e-20 3.69764e-06
30.3101 -1.9735e-20 3.61193e-06
30.6297 3.94658e-20 3.50774e-06
30.9905 -3.04435e-20 3.39109e-06
31.4301 2.78466e-21 3.24932e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda4.0Nc1QuantumOneLoop/iFp_FRG.txt <==
-31.4301 -4.23053e-14 3.22726e-06
-30.9905 -4.59049e-15 3.36697e-06
-30.6297 -1.44557e-14 3.48767e-06
-30.3101 9.62765e-16 3.59948e-06
-30.0173 -1.06688e-14 3.70613e-06
-29.7441 3.94262e-15 3.80948e-06
-29.4858 -7.72964e-15 3.91062e-06
-29.2396 5.43606e-15 4.01012e-06
-29.0035 -6.72283e-15 4.10859e-06
-28.7758 5.52322e-15 4.20685e-06
-28.5554 -6.19255e-15 4.30531e-06
-28.3415 5.49588e-15 4.40339e-06
-28.1333 -5.86847e-15 4.50151e-06
-27.9302 5.49429e-15 4.60078e-06
-27.7317 -5.64479e-15 4.70036e-06
-27.5373 5.49695e-15 4.80014e-06
-27.3468 -5.49561e-15 4.90168e-06
-27.1598 5.49819e-15 5.00347e-06
-26.9761 -5.42717e-15 5.10603e-06
-26.7954 5.50485e-15 5.21096e-06
-26.6174 -5.40381e-15 5.31546e-06
-26.4421 5.54521e-15 5.42197e-06
-26.2693 -5.41156e-15 5.53063e-06
-26.0988 5.60583e-15 5.63845e-06
-25.9304 -5.44705e-15 5.75038e-06
-25.7641 5.68841e-15 5.86196e-06
-25.5998 -5.50634e-15 5.97497e-06
-25.4373 5.78837e-15 6.09262e-06
-25.2766 -5.58302e-15 6.20622e-06
-25.1175 5.90502e-15 6.32812e-06
-24.9601 -5.67535e-15 6.44845e-06
-24.8041 6.0372e-15 6.56646e-06
-24.6496 -5.78146e-15 6.69962e-06
-24.4966 6.18402e-15 6.81743e-06
-24.3448 -5.9004e-15 6.94793e-06
-24.1944 6.34545e-15 7.08729e-06
-24.0451 -6.03186e-15 7.20325e-06
-23.8971 6.52138e-15 7.35361e-06
-23.7502 -6.17537e-15 7.48812e-06
-23.6044 6.71116e-15 7.6139e-06
-23.4597 -6.32994e-15 7.77994e-06
-23.316 6.91484e-15 7.90551e-06
-23.1733 -6.49533e-15 8.05429e-06
-23.0316 7.13319e-15 8.22179e-06
-22.8908 -6.67248e-15 8.34925e-06
-22.7509 7.36633e-15 8.52055e-06
-22.6118 -6.86089e-15 8.68237e-06
-22.4736 7.61391e-15 8.82467e-06
-22.3363 -7.05946e-15 9.00848e-06
-22.1997 7.87675e-15 9.16989e-06
-22.0639 -7.26922e-15 9.33016e-06
-21.9288 8.15617e-15 9.5205e-06
-21.7945 -7.4914e-15 9.68892e-06
-21.6609 8.45277e-15 9.86469e-06
-21.528 -7.7255e-15 1.00614e-05
-21.3958 8.76776e-15 1.02408e-05
-21.2642 -7.97229e-15 1.04306e-05
-21.1332 9.10237e-15 1.06341e-05
-21.0029 -8.2328e-15 1.08287e-05
-20.8732 9.45693e-15 1.10288e-05
-20.7441 -8.50621e-15 1.12436e-05
-20.6156 9.83271e-15 1.14526e-05
-20.4876 -8.79346e-15 1.16644e-05
-20.3602 1.02314e-14 1.1892e-05
-20.2333 -9.09566e-15 1.21157e-05
-20.1069 1.06541e-14 1.23409e-05
-19.9811 -9.41279e-15 1.25817e-05
-19.8557 1.1103e-14 1.28215e-05
-19.7309 -9.74662e-15 1.30617e-05
-19.6065 1.15803e-14 1.33157e-05
-19.4826 -1.00979e-14 1.35731e-05
-19.3592 1.20876e-14 1.3828e-05
-19.2362 -1.04673e-14 1.40903e-05
-19.1137 1.26243e-14 1.43307e-05
-18.9916 -1.08559e-14 1.46442e-05
-18.8699 1.32031e-14 1.49401e-05
-18.7487 -1.12625e-14 1.52409e-05
-18.6278 1.38133e-14 1.55303e-05
-18.5074 -1.16895e-14 1.5848e-05
-18.3873 1.4463e-14 1.61507e-05
-18.2676 -1.21383e-14 1.64812e-05
-18.1483 1.51561e-14 1.68018e-05
-18.0294 -1.26099e-14 1.71351e-05
-17.9108 1.58963e-14 1.74912e-05
-17.7926 -1.31059e-14 1.78296e-05
-17.6748 1.66853e-14 1.81949e-05
-17.5572 -1.36254e-14 1.85717e-05
-17.4401 1.75265e-14 1.89302e-05
-17.3232 -1.41706e-14 1.93395e-05
-17.2067 1.84282e-14 1.97175e-05
-17.0905 -1.47459e-14 2.01355e-05
-16.9746 1.9397e-14 2.05523e-05
-16.859 -1.53521e-14 2.09633e-05
-16.7437 2.04358e-14 2.14228e-05
-16.6288 -1.59882e-14 2.18609e-05
-16.5141 2.15452e-14 2.23095e-05
-16.3997 -1.66517e-14 2.28118e-05
-16.2856 2.27352e-14 2.32593e-05
-16.1717 -1.735e-14 2.37833e-05
-16.0582 2.40202e-14 2.42876e-05
-15.9449 -1.8087e-14 2.47903e-05
-15.8319 2.54047e-14 2.53632e-05
-15.7191 -1.88574e-14 2.58845e-05
-15.6066 2.68875e-14 2.64538e-05
-15.4943 -1.96572e-14 2.70664e-05
-15.3823 2.84814e-14 2.76115e-05
-15.2705 -2.04971e-14 2.8269e-05
-15.159 3.02159e-14 2.88944e-05
-15.0477 -2.13881e-14 2.95e-05
-14.9367 3.20984e-14 3.02365e-05
-14.8258 -2.23168e-14 3.08645e-05
-14.7152 3.41212e-14 3.15779e-05
-14.6049 -2.32738e-14 3.23496e-05
-14.4947 3.631e-14 3.30211e-05
-14.3848 -2.42823e-14 3.3839e-05
-14.275 3.87152e-14 3.46453e-05
-14.1655 -2.53563e-14 3.53685e-05
-14.0562 4.13388e-14 3.63241e-05
-13.9471 -2.64593e-14 3.71098e-05
-13.8382 4.41602e-14 3.79782e-05
-13.7294 -2.75786e-14 3.90011e-05
-13.6209 4.72437e-14 3.98222e-05
-13.5126 -2.87695e-14 4.08326e-05
-13.4044 5.0671e-14 4.19265e-05
-13.2965 -3.00267e-14 4.2781e-05
-13.1887 5.44022e-14 4.39958e-05
-13.0811 -3.1263e-14 4.50904e-05
-12.9737 5.84234e-14 4.60651e-05
-12.8664 -3.25083e-14 4.74606e-05
-12.7593 6.29087e-14 4.85438e-05
-12.6524 -3.38637e-14 4.97129e-05
-12.5457 6.79316e-14 5.12535e-05
-12.4391 -3.52188e-14 5.23473e-05
-12.3327 7.33482e-14 5.3752e-05
-12.2265 -3.64479e-14 5.54251e-05
-12.1204 7.92962e-14 5.65185e-05
-12.0144 -3.77462e-14 5.8282e-05
-11.9086 8.61221e-14 5.99658e-05
-11.803 -3.91537e-14 6.11956e-05
-11.6975 9.36686e-14 6.32757e-05
-11.5922 -4.02874e-14 6.49865e-05
-11.487 1.01791e-13 6.63823e-05
-11.3819 -4.12397e-14 6.88731e-05
-11.277 1.1115e-13 7.05023e-05
-11.1722 -4.24385e-14 7.22312e-05
-11.0676 1.21942e-13 7.5065e-05
-10.9631 -4.3311e-14 7.6615e-05
-10.8587 1.33494e-13 7.88232e-05
-10.7545 -4.34217e-14 8.19662e-05
-10.6503 1.46533e-13 8.346e-05
-10.5463 -4.37513e-14 8.62369e-05
-10.4425 1.62255e-13 8.96761e-05
-10.3387 -4.39347e-14 9.10646e-05
-10.2351 1.79429e-13 9.47174e-05
-10.1316 -4.23382e-14 9.8251e-05
-10.0282 1.98103e-13 9.97193e-05
-9.92496 -4.03413e-14 0.000104274
-9.82181 2.21411e-13 0.000107899
-9.71877 -3.87774e-14 0.000109445
-9.61583 2.4812e-13 0.000115274
-9.51301 -3.38808e-14 0.000118713
-9.4103 2.75997e-13 0.000120588
-9.30769 -2.6468e-14 0.000127837
-9.20518 3.11299e-13 0.000130892
-9.10278 -2.06814e-14 0.000133376
-9.00048 3.54834e-13 0.000142299
-8.89828 -9.37791e-15 0.000144745
-8.79618 3.98806e-13 0.000148094
-8.69417 1.01377e-14 0.000159162
-8.59226 4.53879e-13 0.000160409
-8.49044 2.60289e-14 0.000165352
-8.38872 5.28826e-13 0.000178734
-8.28708 5.00579e-14 0.000178422
-8.18554 6.03202e-13 0.000185573
-8.08408 9.7309e-14 0.000202115
-7.98271 6.92484e-13 0.000199125
-7.88143 1.37834e-13 0.00020981
-7.78023 8.30036e-13 0.000229894
-7.67911 1.87123e-13 0.000222983
-7.57807 9.67019e-13 0.00023944
-7.47712 2.99414e-13 0.000263446
-7.37624 1.11686e-12 0.00025113
-7.27544 4.02519e-13 0.000275581
-7.17471 1.38574e-12 0.00030298
-7.07406 5.048e-13 0.000283792
-6.97348 1.66769e-12 0.000320467
-6.87298 7.72088e-13 0.000349391
-6.77254 1.94553e-12 0.000323268
-6.67218 1.05843e-12 0.000374387
-6.57188 2.51193e-12 0.000403447
-6.47166 1.31225e-12 0.000370504
-6.37149 3.17192e-12 0.000439345
-6.2714 1.97413e-12 0.000469124
-6.17136 3.80735e-12 0.000430794
-6.07139 2.82626e-12 0.000522706
-5.97148 5.13204e-12 0.000546445
-5.87163 3.5979e-12 0.000505166
-5.77184 6.85011e-12 0.000620677
-5.67211 5.32526e-12 0.000642633
-5.57243 8.59323e-12 0.000604232
-5.47281 7.87629e-12 0.000745324
-5.37325 1.20475e-11 0.000767499
-5.27373 1.06114e-11 0.000748621
-5.17427 1.71628e-11 0.000920321
-5.07487 1.63411e-11 0.000957514
-4.97551 2.43424e-11 0.000979352
-4.8762 2.71381e-11 0.00120177
-4.77694 3.91311e-11 0.00127739
-4.67772 4.4644e-11 0.00138196
-4.57855 6.67923e-11 0.00169212
-4.47943 7.94493e-11 0.00186421
-4.38035 1.12602e-10 0.00213013
-4.28131 1.42513e-10 0.00267252
-4.18232 1.97647e-10 0.00331523
-4.08336 2.59269e-10 0.00447384
-3.98445 3.81594e-10 0.00637196
-3.88557 5.26452e-10 0.00869418
-3.78673 7.30801e-10 0.0110704
-3.68793 9.05083e-10 0.012884
-3.58916 1.06814e-09 0.0138447
-3.49043 1.18164e-09 0.0141379
-3.39173 1.34355e-09 0.0141265
-3.29307 1.53702e-09 0.0141078
-3.19443 1.8865e-09 0.0143314
-3.09583 2.37674e-09 0.0149341
-2.99725 3.19658e-09 0.0160493
-2.89871 4.38288e-09 0.017809
-2.80019 6.28338e-09 0.0204049
-2.7017 9.10317e-09 0.0241862
-2.60323 1.35309e-08 0.029611
-2.50479 2.01354e-08 0.0375159
-2.40638 3.00051e-08 0.0486983
-2.30798 4.38033e-08 0.0644938
-2.20961 6.23281e-08 0.0861591
-2.11126 8.51563e-08 0.115829
-2.01293 1.11542e-07 0.155178
-1.91462 1.39538e-07 0.205761
-1.81632 1.68686e-07 0.266274
-1.71804 1.98915e-07 0.332989
-1.61978 2.3121e-07 0.400728
-1.52154 2.57648e-07 0.459051
-1.42331 2.67241e-07 0.493864
-1.32509 2.65035e-07 0.508212
-1.22689 2.69782e-07 0.522013
-1.12869 2.85353e-07 0.549123
-1.03051 2.92997e-07 0.594221
-0.932337 2.52833e-07 0.654939
-0.834173 1.35318e-07 0.728534
-0.736016 -3.93737e-08 0.812019
-0.637867 -2.15643e-07 0.907682
-0.539723 -3.41912e-07 1.01427
-0.441585 -4.13958e-07 1.1327
-0.343451 -4.24994e-07 1.25297
-0.24532 -3.93441e-07 1.36707
-0.147191 -2.79941e-07 1.45568
-0.0490634 -1.09936e-07 1.50598
0.0490634 1.10005e-07 1.50597
0.147191 2.80001e-07 1.45568
0.24532 3.93485e-07 1.36707
0.343451 4.25024e-07 1.25297
0.441585 4.13979e-07 1.1327
0.539723 3.41928e-07 1.01427
0.637867 2.15656e-07 0.907681
0.736016 3.93855e-08 0.812019
0.834173 -1.35308e-07 0.728534
0.932337 -2.52826e-07 0.654939
1.03051 -2.92992e-07 0.594222
1.12869 -2.8535e-07 0.549123
1.22689 -2.6978e-07 0.522014
1.32509 -2.65034e-07 0.508212
1.42331 -2.67238e-07 0.493864
1.52154 -2.57643e-07 0.459052
1.61978 -2.31203e-07 0.400728
1.71804 -1.98906e-07 0.332989
1.81632 -1.68678e-07 0.266274
1.91462 -1.39531e-07 0.205761
2.01293 -1.11537e-07 0.155178
2.11126 -8.5153e-08 0.115829
2.20961 -6.23259e-08 0.0861592
2.30798 -4.38019e-08 0.0644938
2.40638 -3.00042e-08 0.0486983
2.50479 -2.01348e-08 0.0375159
2.60323 -1.35305e-08 0.029611
2.7017 -9.10294e-09 0.0241862
2.80019 -6.28323e-09 0.0204049
2.89871 -4.38278e-09 0.017809
2.99725 -3.19652e-09 0.0160493
3.09583 -2.3767e-09 0.0149341
3.19443 -1.88647e-09 0.0143314
3.29307 -1.537e-09 0.0141078
3.39173 -1.34354e-09 0.0141265
3.49043 -1.18163e-09 0.0141379
3.58916 -1.06814e-09 0.0138447
3.68793 -9.05086e-10 0.012884
3.78673 -7.30804e-10 0.0110704
3.88557 -5.26455e-10 0.00869418
3.98445 -3.81598e-10 0.00637196
4.08336 -2.59273e-10 0.00447384
4.18232 -1.97653e-10 0.00331523
4.28131 -1.42518e-10 0.00267252
4.38035 -1.12607e-10 0.00213013
4.47943 -7.94528e-11 0.00186421
4.57855 -6.67944e-11 0.00169212
4.67772 -4.46462e-11 0.00138196
4.77694 -3.91343e-11 0.00127739
4.8762 -2.71419e-11 0.00120177
4.97551 -2.43462e-11 0.000979352
5.07487 -1.63435e-11 0.000957514
5.17427 -1.71639e-11 0.000920321
5.27373 -1.06125e-11 0.000748621
5.37325 -1.20491e-11 0.000767499
5.47281 -7.87807e-12 0.000745324
5.57243 -8.5951e-12 0.000604232
5.67211 -5.32665e-12 0.000642633
5.77184 -6.85099e-12 0.000620677
5.87163 -3.59852e-12 0.000505166
5.97148 -5.13297e-12 0.000546445
6.07139 -2.82737e-12 0.000522706
6.17136 -3.8083e-12 0.000430794
6.2714 -1.97496e-12 0.000469124
6.37149 -3.17265e-12 0.000439345
6.47166 -1.31287e-12 0.000370504
6.57188 -2.51254e-12 0.000403447
6.67218 -1.05898e-12 0.000374387
6.77254 -1.94603e-12 0.000323268
6.87298 -7.72579e-13 0.000349391
6.97348 -1.66813e-12 0.000320467
7.07406 -5.05192e-13 0.000283792
7.17471 -1.3861e-12 0.00030298
7.27544 -4.02846e-13 0.000275581
7.37624 -1.11717e-12 0.00025113
7.47712 -2.99719e-13 0.000263446
7.57807 -9.67296e-13 0.00023944
7.67911 -1.87369e-13 0.000222983
7.78023 -8.30283e-13 0.000229894
7.88143 -1.38058e-13 0.00020981
7.98271 -6.92695e-13 0.000199125
8.08408 -9.74975e-14 0.000202115
8.18554 -6.03375e-13 0.000185573
8.28708 -5.02235e-14 0.000178422
8.38872 -5.28986e-13 0.000178734
8.49044 -2.61775e-14 0.000165352
8.59226 -4.54019e-13 0.000160409
8.69417 -1.02752e-14 0.000159162
8.79618 -3.98929e-13 0.000148094
8.89828 9.26266e-15 0.000144745
9.00048 -3.54944e-13 0.000142299
9.10278 2.05817e-14 0.000133376
9.20518 -3.11394e-13 0.000130892
9.30769 2.63801e-14 0.000127837
9.4103 -2.76082e-13 0.000120588
9.51301 3.38012e-14 0.000118713
9.61583 -2.48197e-13 0.000115274
9.71877 3.87067e-14 0.000109445
9.82181 -2.2148e-13 0.000107899
9.92496 4.02774e-14 0.000104274
10.0282 -1.98164e-13 9.97193e-05
10.1316 4.22822e-14 9.8251e-05
10.2351 -1.79483e-13 9.47174e-05
10.3387 4.3884e-14 9.10646e-05
10.4425 -1.62304e-13 8.96761e-05
10.5463 4.37057e-14 8.62369e-05
10.6503 -1.46577e-13 8.346e-05
10.7545 4.33811e-14 8.19662e-05
10.8587 -1.33533e-13 7.88232e-05
10.9631 4.32736e-14 7.6615e-05
11.0676 -1.21977e-13 7.5065e-05
11.1722 4.24048e-14 7.22312e-05
11.277 -1.11183e-13 7.05023e-05
11.3819 4.12086e-14 6.88731e-05
11.487 -1.0182e-13 6.63823e-05
11.5922 4.02597e-14 6.49865e-05
11.6975 -9.36947e-14 6.32757e-05
11.803 3.91282e-14 6.11956e-05
11.9086 -8.61463e-14 5.99658e-05
12.0144 3.7723e-14 5.8282e-05
12.1204 -7.93179e-14 5.65185e-05
12.2265 3.64268e-14 5.54251e-05
12.3327 -7.3368e-14 5.3752e-05
12.4391 3.51995e-14 5.23473e-05
12.5457 -6.79498e-14 5.12535e-05
12.6524 3.38462e-14 4.97129e-05
12.7593 -6.29253e-14 4.85438e-05
12.8664 3.24923e-14 4.74606e-05
12.9737 -5.84386e-14 4.60651e-05
13.0811 3.12484e-14 4.50904e-05
13.1887 -5.44162e-14 4.39958e-05
13.2965 3.00134e-14 4.2781e-05
13.4044 -5.0684e-14 4.19265e-05
13.5126 2.87573e-14 4.08326e-05
13.6209 -4.72556e-14 3.98222e-05
13.7294 2.75674e-14 3.90011e-05
13.8382 -4.4171e-14 3.79782e-05
13.9471 2.64489e-14 3.71098e-05
14.0562 -4.13489e-14 3.63241e-05
14.1655 2.53467e-14 3.53685e-05
14.275 -3.87244e-14 3.46453e-05
14.3848 2.42735e-14 3.3839e-05
14.4947 -3.63184e-14 3.30211e-05
14.6049 2.32656e-14 3.23496e-05
14.7152 -3.41289e-14 3.15779e-05
14.8258 2.23093e-14 3.08645e-05
14.9367 -3.21056e-14 3.02365e-05
15.0477 2.13811e-14 2.95e-05
15.159 -3.02225e-14 2.88944e-05
15.2705 2.04907e-14 2.8269e-05
15.3823 -2.84876e-14 2.76115e-05
15.4943 1.96513e-14 2.70664e-05
15.6066 -2.68932e-14 2.64538e-05
15.7191 1.88519e-14 2.58845e-05
15.8319 -2.541e-14 2.53632e-05
15.9449 1.80819e-14 2.47903e-05
16.0582 -2.40251e-14 2.42876e-05
16.1717 1.73452e-14 2.37833e-05
16.2856 -2.27398e-14 2.32593e-05
16.3997 1.66473e-14 2.28118e-05
16.5141 -2.15494e-14 2.23095e-05
16.6288 1.59841e-14 2.18609e-05
16.7437 -2.04397e-14 2.14228e-05
16.859 1.53483e-14 2.09633e-05
16.9746 -1.94007e-14 2.05523e-05
17.0905 1.47424e-14 2.01355e-05
17.2067 -1.84316e-14 1.97175e-05
17.3232 1.41673e-14 1.93395e-05
17.4401 -1.75296e-14 1.89302e-05
17.5572 1.36223e-14 1.85717e-05
17.6748 -1.66883e-14 1.81949e-05
17.7926 1.3103e-14 1.78296e-05
17.9108 -1.58991e-14 1.74912e-05
18.0294 1.26072e-14 1.71351e-05
18.1483 -1.51587e-14 1.68018e-05
18.2676 1.21358e-14 1.64812e-05
18.3873 -1.44654e-14 1.61507e-05
18.5074 1.16872e-14 1.5848e-05
18.6278 -1.38155e-14 1.55303e-05
18.7487 1.12604e-14 1.52409e-05
18.8699 -1.32052e-14 1.49401e-05
18.9916 1.08538e-14 1.46442e-05
19.1137 -1.26263e-14 1.43307e-05
19.2362 1.04654e-14 1.40903e-05
19.3592 -1.20894e-14 1.3828e-05
19.4826 1.00962e-14 1.35731e-05
19.6065 -1.1582e-14 1.33157e-05
19.7309 9.74495e-15 1.30617e-05
19.8557 -1.11046e-14 1.28215e-05
19.9811 9.41124e-15 1.25817e-05
20.1069 -1.06556e-14 1.23409e-05
20.2333 9.09421e-15 1.21157e-05
20.3602 -1.02328e-14 1.1892e-05
20.4876 8.7921e-15 1.16644e-05
20.6156 -9.83403e-15 1.14526e-05
20.7441 8.50493e-15 1.12436e-05
20.8732 -9.45815e-15 1.10288e-05
21.0029 8.23159e-15 1.08287e-05
21.1332 -9.10352e-15 1.06341e-05
21.2642 7.97116e-15 1.04306e-05
21.3958 -8.76885e-15 1.02408e-05
21.528 7.72445e-15 1.00614e-05
21.6609 -8.4538e-15 9.86469e-06
21.7945 7.49042e-15 9.68892e-06
21.9288 -8.15713e-15 9.5205e-06
22.0639 7.2683e-15 9.33016e-06
22.1997 -7.87764e-15 9.16989e-06
22.3363 7.05859e-15 9.00848e-06
22.4736 -7.61474e-15 8.82467e-06
22.6118 6.86007e-15 8.68237e-06
22.7509 -7.36711e-15 8.52055e-06
22.8908 6.67172e-15 8.34925e-06
23.0316 -7.13393e-15 8.22179e-06
23.1733 6.49462e-15 8.05429e-06
23.316 -6.91553e-15 7.90551e-06
23.4597 6.32928e-15 7.77994e-06
23.6044 -6.71181e-15 7.6139e-06
23.7502 6.17475e-15 7.48812e-06
23.8971 -6.52199e-15 7.35361e-06
24.0451 6.03126e-15 7.20325e-06
24.1944 -6.34601e-15 7.08729e-06
24.3448 5.89984e-15 6.94793e-06
24.4966 -6.18455e-15 6.81743e-06
24.6496 5.78094e-15 6.69962e-06
24.8041 -6.03771e-15 6.56646e-06
24.9601 5.67487e-15 6.44845e-06
25.1175 -5.90549e-15 6.32812e-06
25.2766 5.58256e-15 6.20622e-06
25.4373 -5.7888e-15 6.09262e-06
25.5998 5.50591e-15 5.97497e-06
25.7641 -5.68882e-15 5.86196e-06
25.9304 5.44666e-15 5.75038e-06
26.0988 -5.60621e-15 5.63845e-06
26.2693 5.41118e-15 5.53063e-06
26.4421 -5.54556e-15 5.42197e-06
26.6174 5.40346e-15 5.31546e-06
26.7954 -5.50518e-15 5.21096e-06
26.9761 5.42685e-15 5.10603e-06
27.1598 -5.49849e-15 5.00347e-06
27.3468 5.49531e-15 4.90168e-06
27.5373 -5.49724e-15 4.80014e-06
27.7317 5.6445e-15 4.70036e-06
27.9302 -5.49456e-15 4.60078e-06
28.1333 5.8682e-15 4.50151e-06
28.3415 -5.49614e-15 4.40339e-06
28.5554 6.19229e-15 4.30531e-06
28.7758 -5.52346e-15 4.20685e-06
29.0035 6.72259e-15 4.10859e-06
29.2396 -5.43626e-15 4.01012e-06
29.4858 7.72944e-15 3.91062e-06
29.7441 -3.94281e-15 3.80948e-06
30.0173 1.06687e-14 3.70613e-06
30.3101 -9.62952e-16 3.59948e-06
30.6297 1.44556e-14 3.48767e-06
30.9905 4.59028e-15 3.36697e-06
31.4301 4.2305e-14 3.22726e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda4.0Nc1QuantumOneLoop/iFp_OneLoopFRG.txt <==
-31.4301 -4.90362e-25 3.23472e-06
-30.9905 1.41947e-24 3.37476e-06
-30.6297 -1.0903e-24 3.49581e-06
-30.3101 1.17804e-24 3.60791e-06
-30.0173 -8.62954e-25 3.71483e-06
-29.7441 1.64011e-24 3.8185e-06
-29.4858 9.65682e-25 3.92005e-06
-29.2396 -5.99776e-25 4.02024e-06
-29.0035 -1.34464e-24 4.11958e-06
-28.7758 -1.91742e-24 4.21848e-06
-28.5554 1.40641e-24 4.31724e-06
-28.3415 1.76458e-24 4.41608e-06
-28.1333 3.12456e-24 4.51522e-06
-27.9302 3.7129e-24 4.61481e-06
-27.7317 -2.16926e-25 4.71499e-06
-27.5373 6.70237e-25 4.8159e-06
-27.3468 4.66941e-25 4.91764e-06
-27.1598 2.87148e-24 5.02031e-06
-26.9761 -7.24399e-25 5.124e-06
-26.7954 1.2781e-24 5.2288e-06
-26.6174 7.10865e-25 5.33478e-06
-26.4421 2.39844e-24 5.44203e-06
-26.2693 -3.23173e-24 5.5506e-06
-26.0988 -5.08758e-25 5.66057e-06
-25.9304 7.02993e-25 5.77201e-06
-25.7641 -1.35571e-24 5.88498e-06
-25.5998 -4.66073e-24 5.99955e-06
-25.4373 6.74059e-25 6.11577e-06
-25.2766 -3.36182e-24 6.23371e-06
-25.1175 -3.44245e-24 6.35342e-06
-24.9601 -1.61557e-24 6.47498e-06
-24.8041 2.93872e-24 6.59844e-06
-24.6496 -1.81173e-24 6.72387e-06
-24.4966 4.29873e-24 6.85132e-06
-24.3448 7.46845e-25 6.98085e-06
-24.1944 -3.0194e-24 7.11254e-06
-24.0451 8.07394e-25 7.24644e-06
-23.8971 8.48233e-25 7.38262e-06
-23.7502 5.8455e-25 7.52115e-06
-23.6044 2.30197e-24 7.66208e-06
-23.4597 2.88519e-24 7.8055e-06
-23.316 4.41246e-24 7.95147e-06
-23.1733 6.11189e-25 8.10005e-06
-23.0316 6.83017e-25 8.25133e-06
-22.8908 -1.81793e-24 8.40538e-06
-22.7509 1.24984e-23 8.56226e-06
-22.6118 -1.87601e-24 8.72207e-06
-22.4736 -4.79788e-24 8.88487e-06
-22.3363 1.24734e-23 9.05076e-06
-22.1997 3.28881e-24 9.21981e-06
-22.0639 -9.68096e-26 9.3921e-06
-21.9288 3.73611e-24 9.56773e-06
-21.7945 -1.05137e-24 9.74679e-06
-21.6609 1.20939e-24 9.92937e-06
-21.528 -1.90847e-24 1.01156e-05
-21.3958 2.19909e-25 1.03055e-05
-21.2642 -4.75636e-24 1.04992e-05
-21.1332 5.3569e-24 1.06968e-05
-21.0029 9.01495e-24 1.08985e-05
-20.8732 3.11915e-24 1.11043e-05
-20.7441 -2.09592e-24 1.13143e-05
-20.6156 -4.03183e-24 1.15287e-05
-20.4876 -4.45221e-24 1.17476e-05
-20.3602 -4.62258e-24 1.1971e-05
-20.2333 7.82148e-24 1.21992e-05
-20.1069 -4.5549e-24 1.24323e-05
-19.9811 6.67579e-24 1.26704e-05
-19.8557 -9.43674e-25 1.29136e-05
-19.7309 2.68714e-24 1.31621e-05
-19.6065 5.15157e-24 1.3416e-05
-19.4826 9.37478e-24 1.36756e-05
-19.3592 -4.58655e-24 1.39408e-05
-19.2362 1.08201e-24 1.4212e-05
-19.1137 1.45433e-24 1.44892e-05
-18.9916 9.16883e-24 1.47727e-05
-18.8699 -8.52407e-24 1.50627e-05
-18.7487 7.9404e-24 1.53592e-05
-18.6278 -5.66355e-24 1.56626e-05
-18.5074 -4.18765e-24 1.5973e-05
-18.3873 -3.84834e-24 1.62906e-05
-18.2676 -4.43103e-24 1.66156e-05
-18.1483 1.29869e-23 1.69483e-05
-18.0294 1.33363e-23 1.72889e-05
-17.9108 2.21575e-23 1.76376e-05
-17.7926 -6.2835e-24 1.79947e-05
-17.6748 1.50009e-23 1.83604e-05
-17.5572 4.6205e-24 1.8735e-05
-17.4401 -9.11916e-24 1.91188e-05
-17.3232 1.63158e-23 1.9512e-05
-17.2067 -1.11765e-23 1.9915e-05
-17.0905 -9.55575e-24 2.0328e-05
-16.9746 4.23636e-24 2.07514e-05
-16.859 -6.48428e-24 2.11854e-05
-16.7437 5.78923e-24 2.16305e-05
-16.6288 1.50547e-23 2.2087e-05
-16.5141 6.96892e-24 2.25553e-05
-16.3997 -1.30578e-23 2.30357e-05
-16.2856 -1.52227e-23 2.35286e-05
-16.1717 -1.06194e-23 2.40344e-05
-16.0582 2.73882e-23 2.45537e-05
-15.9449 3.97336e-24 2.50868e-05
-15.8319 -7.89391e-24 2.56341e-05
-15.7191 -1.11333e-23 2.61962e-05
-15.6066 2.2932e-23 2.67736e-05
-15.4943 -3.95401e-24 2.73668e-05
-15.3823 2.53364e-23 2.79763e-05
-15.2705 2.53317e-23 2.86028e-05
-15.159 -7.09155e-24 2.92467e-05
-15.0477 2.38305e-23 2.99087e-05
-14.9367 5.52793e-24 3.05895e-05
-14.8258 5.34147e-24 3.12896e-05
-14.7152 -2.51506e-23 3.20099e-05
-14.6049 1.34444e-23 3.27511e-05
-14.4947 -1.36226e-23 3.35138e-05
-14.3848 5.37598e-23 3.42989e-05
-14.275 2.39589e-23 3.51072e-05
-14.1655 -3.13936e-23 3.59397e-05
-14.0562 5.91966e-23 3.67971e-05
-13.9471 -1.69785e-23 3.76804e-05
-13.8382 4.46141e-23 3.85906e-05
-13.7294 4.69639e-24 3.95288e-05
-13.6209 3.94894e-23 4.0496e-05
-13.5126 7.79284e-25 4.14933e-05
-13.4044 2.05062e-23 4.2522e-05
-13.2965 -2.27606e-24 4.35833e-05
-13.1887 -3.88972e-24 4.46784e-05
-13.0811 -3.45666e-23 4.58088e-05
-12.9737 -4.81682e-23 4.69758e-05
-12.8664 2.99556e-23 4.8181e-05
-12.7593 1.2561e-23 4.94259e-05
-12.6524 9.28411e-24 5.07122e-05
-12.5457 2.98936e-23 5.20417e-05
-12.4391 5.27386e-23 5.3416e-05
-12.3327 8.05844e-23 5.48372e-05
-12.2265 -1.75205e-23 5.63073e-05
-12.1204 3.01095e-23 5.78283e-05
-12.0144 5.22805e-23 5.94025e-05
-11.9086 -6.9834e-23 6.10323e-05
-11.803 2.36274e-23 6.27201e-05
-11.6975 -4.88926e-23 6.44686e-05
-11.5922 9.0055e-23 6.62804e-05
-11.487 2.6008e-23 6.81585e-05
-11.3819 -7.45555e-23 7.0106e-05
-11.277 -3.8555e-23 7.2126e-05
-11.1722 7.89166e-23 7.4222e-05
-11.0676 2.4013e-23 7.63977e-05
-10.9631 -1.06078e-23 7.86567e-05
-10.8587 6.66954e-23 8.10032e-05
-10.7545 -3.14647e-23 8.34414e-05
-10.6503 1.08862e-22 8.5976e-05
-10.5463 -4.6114e-23 8.86116e-05
-10.4425 -2.77148e-23 9.13534e-05
-10.3387 6.87573e-23 9.42068e-05
-10.2351 8.98332e-23 9.71775e-05
-10.1316 1.8816e-22 0.000100272
-10.0282 -1.81367e-22 0.000103496
-9.92496 7.06158e-23 0.000106857
-9.82181 1.81523e-22 0.000110362
-9.71877 -1.2954e-22 0.00011402
-9.61583 1.75875e-22 0.000117838
-9.51301 7.60031e-24 0.000121825
-9.4103 -9.7357e-23 0.000125991
-9.30769 4.20454e-23 0.000130346
-9.20518 -1.19718e-22 0.000134902
-9.10278 4.56887e-22 0.000139669
-9.00048 3.63966e-22 0.00014466
-8.89828 6.06485e-23 0.000149889
-8.79618 1.66918e-22 0.00015537
-8.69417 1.10653e-23 0.000161118
-8.59226 -1.58781e-22 0.000167151
-8.49044 6.41522e-23 0.000173485
-8.38872 -1.10625e-22 0.000180141
-8.28708 1.19481e-22 0.000187138
-8.18554 2.71505e-22 0.0001945
-8.08408 2.12613e-22 0.000202251
-7.98271 4.41644e-22 0.000210417
-7.88143 2.8535e-22 0.000219025
-7.78023 2.31182e-22 0.000228108
-7.67911 5.55167e-23 0.000237697
-7.57807 4.8858e-22 0.000247831
-7.47712 -5.30144e-22 0.000258547
-7.37624 8.678e-23 0.000269889
-7.27544 -2.40571e-22 0.000281903
-7.17471 -9.25409e-23 0.000294642
-7.07406 -1.84536e-22 0.00030816
-6.97348 -3.60673e-22 0.00032252
-6.87298 1.2755e-22 0.000337788
-6.77254 -1.56361e-22 0.000354038
-6.67218 -1.17206e-22 0.000371351
-6.57188 1.38796e-21 0.000389818
-6.47166 1.24568e-21 0.000409537
-6.37149 1.74298e-21 0.000430618
-6.2714 3.18499e-21 0.000453182
-6.17136 3.18619e-22 0.000477364
-6.07139 3.28939e-21 0.000503314
-5.97148 -1.47097e-22 0.000531199
-5.87163 1.69229e-21 0.000561207
-5.77184 1.80632e-21 0.000593546
-5.67211 -1.35092e-21 0.000628453
-5.57243 -7.23959e-22 0.000666192
-5.47281 6.1349e-22 0.000707062
-5.37325 -6.30155e-22 0.000751402
-5.27373 -2.12299e-21 0.000799597
-5.17427 4.0533e-21 0.000852083
-5.07487 -2.88539e-22 0.000909363
-4.97551 1.28624e-21 0.000972008
-4.8762 1.13133e-21 0.00104068
-4.77694 -1.11448e-21 0.00111614
-4.67772 3.03552e-22 0.00119927
-4.57855 8.9383e-21 0.00129111
-4.47943 2.83258e-21 0.00139285
-4.38035 -1.00579e-21 0.00150591
-4.28131 1.37846e-20 0.00163198
-4.18232 -9.82069e-22 0.00177303
-4.08336 6.21225e-21 0.00193144
-3.98445 -6.17073e-21 0.00211008
-3.88557 1.07906e-20 0.00231241
-3.78673 7.53952e-21 0.00254265
-3.68793 1.48051e-20 0.00280602
-3.58916 -2.90265e-21 0.00310897
-3.49043 -9.0091e-21 0.00345957
-3.39173 2.0717e-20 0.00386806
-3.29307 3.42349e-20 0.00434756
-3.19443 1.39041e-21 0.00491502
-3.09583 4.6306e-20 0.00559279
-2.99725 -9.03477e-21 0.00641067
-2.89871 1.41548e-19 0.00740914
-2.80019 -1.15388e-20 0.00864428
-2.7017 1.27252e-19 0.0101956
-2.60323 1.49854e-20 0.0121785
-2.50479 3.0779e-19 0.0147659
-2.40638 3.47528e-19 0.018226
-2.30798 3.13196e-19 0.0229922
-2.20961 4.76099e-19 0.0298017
-2.11126 4.86956e-19 0.0399891
-2.01293 7.7288e-19 0.0561724
-1.91462 4.16833e-18 0.0840585
-1.81632 4.19364e-18 0.138048
-1.71804 1.37299e-17 0.263281
-1.61978 1.12386e-16 0.661699
-1.52154 4.34282e-16 3.01793
-1.42331 -8.9333e-16 4.95714
-1.32509 -1.62044e-17 0.944972
-1.22689 -1.41226e-17 0.353772
-1.12869 -4.07028e-18 0.184506
-1.03051 -3.32673e-19 0.11449
-0.932337 -2.06322e-18 0.0790661
-0.834173 -8.5993e-19 0.0587701
-0.736016 -1.77093e-18 0.0461448
-0.637867 -6.82201e-19 0.0378423
-0.539723 -5.16371e-19 0.0321824
-0.441585 -4.96675e-19 0.0282514
-0.343451 -3.69041e-19 0.0255229
-0.24532 -6.30257e-19 0.0236831
-0.147191 -2.3495e-18 0.0225441
-0.0490634 -1.02753e-21 0.0219989
0.0490634 3.38385e-21 0.0219989
0.147191 -2.37999e-18 0.0225441
0.24532 -6.11068e-19 0.0236831
0.343451 -4.02882e-19 0.0255229
0.441585 -5.20501e-19 0.0282514
0.539723 -8.77216e-19 0.0321824
0.637867 -5.18687e-19 0.0378423
0.736016 -1.53944e-18 0.0461448
0.834173 -1.43804e-18 0.0587701
0.932337 -1.34699e-18 0.0790661
1.03051 -5.27759e-18 0.11449
1.12869 -9.13272e-18 0.184506
1.22689 -1.15323e-17 0.353772
1.32509 -6.50147e-17 0.944972
1.42331 -5.08854e-16 4.95714
1.52154 3.04804e-16 3.01793
1.61978 1.09375e-16 0.661699
1.71804 1.63533e-17 0.263281
1.81632 2.44627e-18 0.138048
1.91462 6.91259e-18 0.0840585
2.01293 1.03179e-18 0.0561724
2.11126 1.15115e-18 0.0399891
2.20961 2.63009e-19 0.0298017
2.30798 -2.08551e-20 0.0229922
2.40638 -6.56833e-20 0.018226
2.50479 9.37518e-20 0.0147659
2.60323 4.20872e-20 0.0121785
2.7017 -1.76465e-20 0.0101956
2.80019 -3.29182e-21 0.00864428
2.89871 1.20229e-19 0.00740914
2.99725 8.21634e-20 0.00641067
3.09583 3.58355e-20 0.00559279
3.19443 -1.229e-20 0.00491502
3.29307 1.03533e-20 0.00434756
3.39173 1.37034e-20 0.00386806
3.49043 6.94853e-21 0.00345957
3.58916 9.27402e-21 0.00310897
3.68793 3.01936e-20 0.00280602
3.78673 5.87262e-21 0.00254265
3.88557 1.68187e-20 0.00231241
3.98445 1.14939e-20 0.00211008
4.08336 -1.49209e-21 0.00193144
4.18232 1.59357e-21 0.00177303
4.28131 6.20251e-21 0.00163198
4.38035 6.89507e-22 0.00150591
4.47943 -1.78817e-21 0.00139285
4.57855 1.02224e-21 0.00129111
4.67772 -5.3702e-22 0.00119927
4.77694 1.63882e-21 0.00111614
4.8762 2.00406e-21 0.00104068
4.97551 1.17925e-21 0.000972008
5.07487 -1.13604e-21 0.000909363
5.17427 7.33646e-21 0.000852083
5.27373 2.78938e-22 0.000799597
5.37325 7.1173e-22 0.000751402
5.47281 -9.45948e-22 0.000707062
5.57243 3.95068e-22 0.000666192
5.67211 2.786e-21 0.000628453
5.77184 2.04914e-21 0.000593546
5.87163 3.38116e-22 0.000561207
5.97148 3.02742e-21 0.000531199
6.07139 2.0164e-21 0.000503314
6.17136 6.52607e-22 0.000477364
6.2714 1.02098e-21 0.000453182
6.37149 -6.23639e-22 0.000430618
6.47166 1.57501e-21 0.000409537
6.57188 2.89573e-22 0.000389818
6.67218 1.27072e-21 0.000371351
6.77254 1.00924e-21 0.000354038
6.87298 2.91373e-22 0.000337788
6.97348 7.20569e-23 0.00032252
7.07406 -4.76684e-22 0.00030816
7.17471 4.74424e-22 0.000294642
7.27544 -1.02437e-22 0.000281903
7.37624 3.21312e-22 0.000269889
7.47712 5.54957e-22 0.000258547
7.57807 1.71215e-22 0.000247831
7.67911 5.53825e-23 0.000237697
7.78023 6.6782e-23 0.000228108
7.88143 4.10016e-23 0.000219025
7.98271 7.22817e-23 0.000210417
8.08408 -2.96591e-22 0.000202251
8.18554 3.58906e-23 0.0001945
8.28708 1.07252e-22 0.000187138
8.38872 -1.2231e-22 0.000180141
8.49044 1.63847e-22 0.000173485
8.59226 -1.27911e-22 0.000167151
8.69417 -6.35672e-23 0.000161118
8.79618 1.16063e-22 0.00015537
8.89828 -2.42201e-22 0.000149889
9.00048 1.11954e-22 0.00014466
9.10278 6.48451e-22 0.000139669
9.20518 4.54445e-22 0.000134902
9.30769 3.38877e-24 0.000130346
9.4103 -1.7728e-22 0.000125991
9.51301 -5.62362e-23 0.000121825
9.61583 6.39541e-23 0.000117838
9.71877 7.99536e-23 0.00011402
9.82181 3.47071e-23 0.000110362
9.92496 8.87726e-23 0.000106857
10.0282 -5.33193e-23 0.000103496
10.1316 -3.15619e-24 0.000100272
10.2351 2.41615e-23 9.71775e-05
10.3387 -6.13466e-23 9.42068e-05
10.4425 5.85966e-23 9.13534e-05
10.5463 2.87537e-23 8.86116e-05
10.6503 3.35142e-23 8.5976e-05
10.7545 -2.59706e-23 8.34414e-05
10.8587 -8.30292e-23 8.10032e-05
10.9631 3.34838e-23 7.86567e-05
11.0676 6.78254e-23 7.63977e-05
11.1722 4.55924e-23 7.4222e-05
11.277 3.75604e-23 7.2126e-05
11.3819 6.41916e-23 7.0106e-05
11.487 -5.87283e-23 6.81585e-05
11.5922 -2.01411e-24 6.62804e-05
11.6975 1.34204e-23 6.44686e-05
11.803 6.70572e-23 6.27201e-05
11.9086 -1.49094e-23 6.10323e-05
12.0144 -5.90651e-23 5.94025e-05
12.1204 -1.17455e-22 5.78283e-05
12.2265 7.29283e-23 5.63073e-05
12.3327 -1.56557e-23 5.48372e-05
12.4391 -8.89931e-23 5.3416e-05
12.5457 5.41926e-23 5.20417e-05
12.6524 5.89021e-23 5.07122e-05
12.7593 1.14285e-23 4.94259e-05
12.8664 3.64582e-23 4.8181e-05
12.9737 7.53432e-24 4.69758e-05
13.0811 -1.66245e-23 4.58088e-05
13.1887 2.6377e-23 4.46784e-05
13.2965 -1.85741e-23 4.35833e-05
13.4044 1.91484e-23 4.2522e-05
13.5126 -1.96794e-24 4.14933e-05
13.6209 -1.8421e-23 4.0496e-05
13.7294 5.66465e-23 3.95288e-05
13.8382 -3.14171e-23 3.85906e-05
13.9471 5.63599e-24 3.76804e-05
14.0562 2.21634e-23 3.67971e-05
14.1655 -2.5102e-23 3.59397e-05
14.275 1.36514e-23 3.51072e-05
14.3848 2.87556e-23 3.42989e-05
14.4947 7.64996e-23 3.35138e-05
14.6049 -1.18017e-24 3.27511e-05
14.7152 -2.54209e-24 3.20099e-05
14.8258 3.31575e-23 3.12896e-05
14.9367 1.42879e-23 3.05895e-05
15.0477 -1.35098e-23 2.99087e-05
15.159 4.35551e-24 2.92467e-05
15.2705 -2.41758e-24 2.86028e-05
15.3823 3.92461e-23 2.79763e-05
15.4943 -6.06132e-24 2.73668e-05
15.6066 -7.1469e-24 2.67736e-05
15.7191 1.71167e-23 2.61962e-05
15.8319 -1.44847e-23 2.56341e-05
15.9449 1.7148e-23 2.50868e-05
16.0582 1.16313e-23 2.45537e-05
16.1717 2.97661e-24 2.40344e-05
16.2856 -5.02091e-24 2.35286e-05
16.3997 1.22394e-23 2.30357e-05
16.5141 -1.09879e-23 2.25553e-05
16.6288 1.03291e-23 2.2087e-05
16.7437 1.11159e-23 2.16305e-05
16.859 -5.40511e-24 2.11854e-05
16.9746 -1.98571e-24 2.07514e-05
17.0905 4.28953e-24 2.0328e-05
17.2067 8.42477e-24 1.9915e-05
17.3232 2.96103e-26 1.9512e-05
17.4401 8.28924e-24 1.91188e-05
17.5572 1.42149e-23 1.8735e-05
17.6748 -9.59021e-24 1.83604e-05
17.7926 -1.9117e-24 1.79947e-05
17.9108 -3.75104e-24 1.76376e-05
18.0294 1.35751e-24 1.72889e-05
18.1483 -5.91564e-24 1.69483e-05
18.2676 9.96605e-25 1.66156e-05
18.3873 2.53554e-25 1.62906e-05
18.5074 -3.44817e-24 1.5973e-05
18.6278 4.68411e-25 1.56626e-05
18.7487 -7.62857e-24 1.53592e-05
18.8699 2.33866e-25 1.50627e-05
18.9916 3.3215e-24 1.47727e-05
19.1137 -2.06468e-24 1.44892e-05
19.2362 8.94502e-24 1.4212e-05
19.3592 -9.9473e-24 1.39408e-05
19.4826 -8.08079e-25 1.36756e-05
19.6065 3.48207e-24 1.3416e-05
19.7309 -7.96967e-24 1.31621e-05
19.8557 4.61931e-24 1.29136e-05
19.9811 -1.12081e-23 1.26704e-05
20.1069 1.24334e-23 1.24323e-05
20.2333 8.54862e-24 1.21992e-05
20.3602 4.26451e-24 1.1971e-05
20.4876 -7.05572e-24 1.17476e-05
20.6156 -1.71583e-25 1.15287e-05
20.7441 2.11532e-24 1.13143e-05
20.8732 -1.66433e-24 1.11043e-05
21.0029 4.29172e-25 1.08985e-05
21.1332 -5.16617e-25 1.06968e-05
21.2642 1.98294e-24 1.04992e-05
21.3958 3.81446e-24 1.03055e-05
21.528 6.19955e-24 1.01156e-05
21.6609 1.95799e-24 9.92937e-06
21.7945 4.1346e-24 9.74679e-06
21.9288 -1.25236e-24 9.56773e-06
22.0639 2.04585e-24 9.3921e-06
22.1997 6.93452e-24 9.21981e-06
22.3363 -1.84533e-25 9.05076e-06
22.4736 3.14389e-24 8.88487e-06
22.6118 7.18693e-24 8.72207e-06
22.7509 8.19974e-24 8.56226e-06
22.8908 6.93607e-24 8.40538e-06
23.0316 4.4049e-24 8.25133e-06
23.1733 5.04322e-24 8.10005e-06
23.316 1.49266e-24 7.95147e-06
23.4597 -2.55928e-24 7.8055e-06
23.6044 3.63661e-25 7.66208e-06
23.7502 -3.76233e-24 7.52115e-06
23.8971 -1.78617e-24 7.38262e-06
24.0451 1.72906e-24 7.24644e-06
24.1944 3.37685e-24 7.11254e-06
24.3448 -2.88482e-24 6.98085e-06
24.4966 2.25308e-24 6.85132e-06
24.6496 -4.55854e-24 6.72387e-06
24.8041 2.86016e-24 6.59844e-06
24.9601 3.22259e-24 6.47498e-06
25.1175 -5.2627e-24 6.35342e-06
25.2766 -1.635e-24 6.23371e-06
25.4373 1.90891e-24 6.11577e-06
25.5998 -1.27169e-24 5.99955e-06
25.7641 2.49673e-24 5.88498e-06
25.9304 2.77321e-24 5.77201e-06
26.0988 -2.72441e-27 5.66057e-06
26.2693 -2.22281e-24 5.5506e-06
26.4421 -1.54376e-24 5.44203e-06
26.6174 5.20459e-25 5.33478e-06
26.7954 7.02544e-25 5.2288e-06
26.9761 1.83324e-24 5.124e-06
27.1598 3.85793e-24 5.02031e-06
27.3468 -8.69718e-25 4.91764e-06
27.5373 1.7262e-24 4.8159e-06
27.7317 1.93203e-24 4.71499e-06
27.9302 3.62022e-24 4.61481e-06
28.1333 6.24806e-24 4.51522e-06
28.3415 -9.40354e-25 4.41608e-06
28.5554 1.36547e-24 4.31724e-06
28.7758 -5.25234e-25 4.21848e-06
29.0035 5.74961e-25 4.11958e-06
29.2396 -7.34788e-25 4.02024e-06
29.4858 1.23478e-26 3.92005e-06
29.7441 3.49391e-26 3.8185e-06
30.0173 1.81473e-25 3.71483e-06
30.3101 -1.41161e-24 3.60791e-06
30.6297 -9.71239e-25 3.49581e-06
30.9905 -1.58621e-24 3.37476e-06
31.4301 6.10443e-26 3.23472e-06


==> anc/HERMITE/Theta0.1/LambdaOverBeta2.0Lambda4.0Nc1QuantumOneLoop/vCLAx_FRG.txt <==
-31.4301 -1.17595e-09 2.06971e-14
-30.9905 -1.22724e-09 1.25203e-14
-30.6297 -3.63562e-09 2.91768e-14
-30.3101 -4.77565e-09 2.48123e-14
-30.0173 -7.76824e-09 3.912e-14
-29.7441 -7.94098e-09 2.97519e-14
-29.4858 -8.97839e-09 3.79048e-14
-29.2396 -7.65024e-09 2.61515e-14
-29.0035 -7.45933e-09 3.06976e-14
-28.7758 -5.93865e-09 2.0147e-14
-28.5554 -5.63458e-09 2.34394e-14
-28.3415 -4.56155e-09 1.5173e-14
-28.1333 -4.44788e-09 1.81016e-14
-27.9302 -3.61775e-09 1.13994e-14
-27.7317 -3.44564e-09 1.36365e-14
-27.5373 -2.61256e-09 7.99308e-15
-27.3468 -2.33299e-09 9.41534e-15
-27.1598 -1.55725e-09 5.10389e-15
-26.9761 -1.32591e-09 6.02983e-15
-26.7954 -7.21043e-10 3.18271e-15
-26.6174 -6.44761e-10 3.93141e-15
-26.4421 -2.46718e-10 2.18807e-15
-26.2693 -3.47689e-10 2.91721e-15
-26.0988 -1.24668e-10 1.7063e-15
-25.9304 -3.38398e-10 2.46786e-15
-25.7641 -2.16777e-10 1.43551e-15
-25.5998 -5.09796e-10 2.34677e-15
-25.4373 -5.16401e-10 1.33568e-15
-25.2766 -9.54968e-10 2.58452e-15
-25.1175 -1.10718e-09 1.34595e-15
-24.9601 -1.56604e-09 3.0168e-15
-24.8041 -1.59692e-09 1.28512e-15
-24.6496 -1.64686e-09 3.18351e-15
-24.4966 -1.19577e-09 9.05155e-16
-24.3448 -6.40305e-10 2.57105e-15
-24.1944 5.63155e-11 1.3533e-16
-24.0451 6.1731e-10 1.18686e-15
-23.8971 8.23984e-10 -6.32866e-16
-23.7502 8.69992e-10 -1.86152e-16
-23.6044 5.75708e-10 -9.13962e-16
-23.4597 4.27807e-10 -8.48971e-16
-23.316 1.39469e-10 -7.29489e-16
-23.1733 1.26052e-10 -8.89796e-16
-23.0316 -1.06402e-10 -3.76127e-16
-22.8908 -3.27397e-10 -6.50297e-16
-22.7509 -1.24666e-09 1.02156e-15
-22.6118 -2.27882e-09 6.64212e-16
-22.4736 -2.82598e-09 4.59898e-15
-22.3363 -9.30249e-10 2.66735e-15
-22.1997 3.05829e-09 5.83341e-15
-22.0639 5.9068e-09 1.48523e-15
-21.9288 5.12693e-09 8.40798e-16
-21.7945 1.45691e-09 -1.48403e-15
-21.6609 -3.65025e-10 -2.59095e-15
-21.528 -9.50693e-11 -1.57994e-15
-21.3958 1.48377e-09 -1.46445e-15
-21.2642 3.08827e-09 -2.75178e-15
-21.1332 3.87142e-09 -3.79623e-15
-21.0029 -9.21785e-11 -3.66007e-15
-20.8732 -6.96575e-09 -3.28545e-15
-20.7441 -1.24833e-08 4.16405e-15
-20.6156 -1.18848e-08 4.98597e-15
-20.4876 -7.35251e-09 1.35961e-14
-20.3602 -1.62686e-09 1.19607e-14
-20.2333 2.91271e-09 1.74109e-14
-20.1069 5.98772e-09 1.44422e-14
-19.9811 8.43775e-09 1.77723e-14
-19.8557 1.02443e-08 1.46283e-14
-19.7309 1.20555e-08 1.61027e-14
-19.6065 1.25607e-08 1.21366e-14
-19.4826 1.21136e-08 1.05563e-14
-19.3592 9.01106e-09 5.81377e-15
-19.2362 4.53411e-09 1.20598e-15
-19.1137 -2.29457e-09 -2.45338e-15
-18.9916 -9.00466e-09 -8.42327e-15
-18.8699 -1.59411e-08 -8.7736e-15
-18.7487 -2.03931e-08 -1.42038e-14
-18.6278 -2.27269e-08 -1.01825e-14
-18.5074 -2.10628e-08 -1.3961e-14
-18.3873 -1.62309e-08 -6.02727e-15
-18.2676 -7.87247e-09 -7.9509e-15
-18.1483 2.67547e-09 2.28529e-15
-18.0294 1.41723e-08 1.83602e-15
-17.9108 2.53284e-08 1.22743e-14
-17.7926 3.39882e-08 1.28694e-14
-17.6748 3.98321e-08 2.17424e-14
-17.5572 4.06691e-08 2.33775e-14
-17.4401 3.76352e-08 2.97631e-14
-17.3232 2.8919e-08 3.29059e-14
-17.2067 1.6992e-08 3.65903e-14
-17.0905 6.10124e-10 4.17827e-14
-16.9746 -1.65795e-08 4.26817e-14
-16.859 -3.49651e-08 4.98788e-14
-16.7437 -5.00077e-08 4.73961e-14
-16.6288 -6.14078e-08 5.53132e-14
-16.5141 -6.49154e-08 4.81448e-14
-16.3997 -6.06873e-08 5.43279e-14
-16.2856 -4.67869e-08 4.12978e-14
-16.1717 -2.51512e-08 4.34868e-14
-16.0582 2.58635e-09 2.53004e-14
-15.9449 3.28983e-08 2.34226e-14
-15.8319 6.15417e-08 3.99211e-15
-15.7191 8.53735e-08 1.1234e-15
-15.6066 9.99499e-08 -1.29721e-14
-15.4943 1.04616e-07 -1.17697e-14
-15.3823 9.64113e-08 -1.37042e-14
-15.2705 7.78156e-08 -4.0935e-15
-15.159 4.76556e-08 1.00506e-14
-15.0477 1.09363e-08 2.86035e-14
-14.9367 -3.19355e-08 5.68364e-14
-14.8258 -7.41933e-08 7.81495e-14
-14.7152 -1.13962e-07 1.09933e-13
-14.6049 -1.43535e-07 1.18875e-13
-14.4947 -1.6011e-07 1.33813e-13
-14.3848 -1.56823e-07 1.06791e-13
-14.275 -1.31862e-07 7.75897e-14
-14.1655 -8.24501e-08 -1.07702e-14
-14.0562 -1.08761e-08 -1.07695e-13
-13.9471 7.82468e-08 -2.69898e-13
-13.8382 1.7667e-07 -4.36971e-13
-13.7294 2.72335e-07 -6.54748e-13
-13.6209 3.53759e-07 -8.5777e-13
-13.5126 4.06791e-07 -1.0733e-12
-13.4044 4.23801e-07 -1.24137e-12
-13.2965 3.96345e-07 -1.36889e-12
-13.1887 3.26523e-07 -1.41556e-12
-13.0811 2.1532e-07 -1.3705e-12
-12.9737 7.40038e-08 -1.22497e-12
-12.8664 -8.99186e-08 -9.52591e-13
-12.7593 -2.61457e-07 -5.80962e-13
-12.6524 -4.31514e-07 -6.83058e-14
-12.5457 -5.85675e-07 5.22571e-13
-12.4391 -7.14721e-07 1.24783e-12
-12.3327 -8.04801e-07 2.01006e-12
-12.2265 -8.4492e-07 2.87383e-12
-12.1204 -8.20582e-07 3.7036e-12
-12.0144 -7.19718e-07 4.56253e-12
-11.9086 -5.31276e-07 5.27598e-12
-11.803 -2.50651e-07 5.90129e-12
-11.6975 1.17603e-07 6.23958e-12
-11.5922 5.56022e-07 6.35414e-12
-11.487 1.03246e-06 6.05987e-12
-11.3819 1.50045e-06 5.45088e-12
-11.277 1.90542e-06 4.40561e-12
-11.1722 2.18821e-06 3.06632e-12
-11.0676 2.30142e-06 1.40865e-12
-10.9631 2.20803e-06 -3.89755e-13
-10.8587 1.9035e-06 -2.25986e-12
-10.7545 1.39766e-06 -4.03541e-12
-10.6503 7.39447e-07 -5.58989e-12
-10.5463 -2.26891e-08 -6.82521e-12
-10.4425 -8.08964e-07 -7.59689e-12
-10.3387 -1.56161e-06 -7.9066e-12
-10.2351 -2.1984e-06 -7.60749e-12
-10.1316 -2.66934e-06 -6.79528e-12
-10.0282 -2.896e-06 -5.31345e-12
-9.92496 -2.82727e-06 -3.33017e-12
-9.82181 -2.37894e-06 -6.77984e-13
-9.71877 -1.48767e-06 2.40674e-12
-9.61583 -7.53264e-08 6.07367e-12
-9.51301 1.90533e-06 9.99739e-12
-9.4103 4.45707e-06 1.42625e-11
-9.30769 7.52718e-06 1.84436e-11
-9.20518 1.093e-05 2.25339e-11
-9.10278 1.4429e-05 2.60541e-11
-9.00048 1.75895e-05 2.89306e-11
-8.89828 2.00291e-05 3.07439e-11
-8.79618 2.11772e-05 3.14159e-11
-8.69417 2.07364e-05 3.07285e-11
-8.59226 1.82745e-05 2.86509e-11
-8.49044 1.38814e-05 2.52712e-11
-8.38872 7.48717e-06 2.06075e-11
-8.28708 -3.17194e-07 1.50794e-11
-8.18554 -9.28314e-06 8.70267e-12
-8.08408 -1.85094e-05 2.17906e-12
-7.98271 -2.7708e-05 -4.54623e-12
-7.88143 -3.59837e-05 -1.05712e-11
-7.78023 -4.3254e-05 -1.60558e-11
-7.67911 -4.88002e-05 -1.99613e-11
-7.57807 -5.27607e-05 -2.25251e-11
-7.47712 -5.45476e-05 -2.26072e-11
-7.37624 -5.43814e-05 -2.04708e-11
-7.27544 -5.17305e-05 -1.49582e-11
-7.17471 -4.68448e-05 -6.40091e-12
-7.07406 -3.93893e-05 6.11094e-12
-6.97348 -2.98481e-05 2.19348e-11
-6.87298 -1.84803e-05 4.1225e-11
-6.77254 -6.32927e-06 6.26386e-11
-6.67218 5.44844e-06 8.49855e-11
-6.57188 1.53357e-05 1.0598e-10
-6.47166 2.17053e-05 1.22787e-10
-6.37149 2.35656e-05 1.3249e-10
-6.2714 2.01902e-05 1.30974e-10
-6.17136 1.26493e-05 1.15773e-10
-6.07139 2.5087e-06 8.25804e-11
-5.97148 -6.49161e-06 3.10149e-11
-5.87163 -1.06165e-05 -4.20652e-11
-5.77184 -5.0218e-06 -1.33477e-10
-5.67211 1.41651e-05 -2.44335e-10
-5.57243 4.97758e-05 -3.67359e-10
-5.47281 0.00010349 -5.01879e-10
-5.37325 0.000173637 -6.37195e-10
-5.27373 0.000259163 -7.72072e-10
-5.17427 0.000353474 -8.93721e-10
-5.07487 0.000454327 -1.00168e-09
-4.97551 0.000551047 -1.082e-09
-4.8762 0.00064218 -1.13557e-09
-4.77694 0.000713245 -1.14714e-09
-4.67772 0.000764523 -1.11862e-09
-4.57855 0.000776881 -1.03278e-09
-4.47943 0.000752844 -8.92356e-10
-4.38035 0.000668382 -6.78143e-10
-4.28131 0.000530759 -3.95244e-10
-4.18232 0.00031408 -2.47937e-11
-4.08336 3.67313e-05 4.21508e-10
-3.98445 -0.000322114 9.57373e-10
-3.88557 -0.000724576 1.55829e-09
-3.78673 -0.00117995 2.22751e-09
-3.68793 -0.0016277 2.92288e-09
-3.58916 -0.00206772 3.6358e-09
-3.49043 -0.00242648 4.30812e-09
-3.39173 -0.00270913 4.9267e-09
-3.29307 -0.00284937 5.42906e-09
-3.19443 -0.00287557 5.81477e-09
-3.09583 -0.00274342 6.03707e-09
-2.99725 -0.00250704 6.12968e-09
-2.89871 -0.00213499 6.08139e-09
-2.80019 -0.0016848 5.97465e-09
-2.7017 -0.00110497 5.84196e-09
-2.60323 -0.000424009 5.81152e-09
-2.50479 0.000462968 5.94917e-09
-2.40638 0.0015677 6.40572e-09
-2.30798 0.00305549 7.25453e-09
-2.20961 0.00494784 8.63371e-09
-2.11126 0.00744576 1.0595e-08
-2.01293 0.0105134 1.323e-08
-1.91462 0.0143483 1.65496e-08
-1.81632 0.0187708 2.05781e-08
-1.71804 0.0239383 2.52829e-08
-1.61978 0.0294269 3.06157e-08
-1.52154 0.0353205 3.65133e-08
-1.42331 0.0408265 4.28629e-08
-1.32509 0.0459287 4.95952e-08
-1.22689 0.0493232 5.65525e-08
-1.12869 0.0509139 6.36934e-08
-1.03051 0.0487768 7.08437e-08
-0.932337 0.0429047 7.80261e-08
-0.834173 0.0307643 8.50754e-08
-0.736016 0.0128828 9.20969e-08
-0.637867 -0.0137183 9.89327e-08
-0.539723 -0.0471746 1.05744e-07
-0.441585 -0.090769 1.12334e-07
-0.343451 -0.140115 1.1884e-07
-0.24532 -0.199335 1.24948e-07
-0.147191 -0.259416 1.30675e-07
-0.0490634 -0.329096 1.35546e-07
0.0490634 -0.350638 1.39124e-07
0.147191 -0.32224 1.39907e-07
0.24532 -0.299208 1.3818e-07
0.343451 -0.271127 1.34037e-07
0.441585 -0.245872 1.28084e-07
0.539723 -0.218784 1.20484e-07
0.637867 -0.194315 1.11856e-07
0.736016 -0.169732 1.02373e-07
0.834173 -0.147839 9.25811e-08
0.932337 -0.126815 8.26107e-08
1.03051 -0.10845 7.28828e-08
1.12869 -0.091429 6.34639e-08
1.22689 -0.0768639 5.46393e-08
1.32509 -0.0637633 4.64152e-08
1.42331 -0.0527806 3.89549e-08
1.52154 -0.0431562 3.22226e-08
1.61978 -0.0352502 2.62855e-08
1.71804 -0.0284855 2.1087e-08
1.81632 -0.0230455 1.66264e-08
1.91462 -0.0185009 1.28435e-08
2.01293 -0.0149353 9.69359e-09
2.11126 -0.0120351 7.1227e-09
2.20961 -0.00983123 5.05982e-09
2.30798 -0.00809592 3.4614e-09
2.40638 -0.00683557 2.2429e-09
2.50479 -0.00588256 1.37223e-09
2.60323 -0.005236 7.61226e-10
2.7017 -0.00476886 3.89152e-10
2.80019 -0.00448306 1.72111e-10
2.89871 -0.0042789 1.00472e-10
2.99725 -0.00416666 1.005e-10
3.09583 -0.00406623 1.73107e-10
3.19443 -0.00399855 2.58306e-10
3.29307 -0.00389935 3.66336e-10
3.39173 -0.00379993 4.52013e-10
3.49043 -0.00365 5.32777e-10
3.58916 -0.00348851 5.76956e-10
3.68793 -0.00327725 6.06269e-10
3.78673 -0.00305832 5.99612e-10
3.88557 -0.00280281 5.79771e-10
3.98445 -0.00255095 5.32639e-10
4.08336 -0.00228009 4.79313e-10
4.18232 -0.00202465 4.09512e-10
4.28131 -0.00176585 3.40944e-10
4.38035 -0.00153044 2.65064e-10
4.47943 -0.0013023 1.95721e-10
4.57855 -0.00110064 1.25179e-10
4.67772 -0.000911788 6.38987e-11
4.77694 -0.000748668 4.81506e-12
4.8762 -0.000600288 -4.41441e-11
4.97551 -0.000474816 -8.92302e-11
5.07487 -0.000363979 -1.24288e-10
5.17427 -0.000272473 -1.54704e-10
5.27373 -0.000194471 -1.75642e-10
5.37325 -0.000132109 -1.91753e-10
5.47281 -8.15108e-05 -1.99332e-10
5.57243 -4.29593e-05 -2.02489e-10
5.67211 -1.39956e-05 -1.98552e-10
5.77184 6.30396e-06 -1.91215e-10
5.87163 1.94284e-05 -1.78691e-10
5.97148 2.6896e-05 -1.64232e-10
6.07139 2.95609e-05 -1.46713e-10
6.17136 2.90197e-05 -1.28821e-10
6.2714 2.57393e-05 -1.09839e-10
6.37149 2.10409e-05 -9.17701e-11
6.47166 1.51891e-05 -7.41097e-11
6.57188 9.05922e-06 -5.81379e-11
6.67218 2.84418e-06 -4.34654e-11
6.77254 -3.04725e-06 -3.07177e-11
6.87298 -8.41263e-06 -1.96139e-11
6.97348 -1.32364e-05 -1.02698e-11
7.07406 -1.72648e-05 -2.54873e-12
7.17471 -2.07595e-05 3.7766e-12
7.27544 -2.33966e-05 8.66705e-12
7.37624 -2.55984e-05 1.25536e-11
7.47712 -2.69682e-05 1.52217e-11
7.57807 -2.79987e-05 1.72154e-11
7.67911 -2.8239e-05 1.81814e-11
7.78023 -2.82025e-05 1.87286e-11
7.88143 -2.74241e-05 1.84206e-11
7.98271 -2.64222e-05 1.79054e-11
8.08408 -2.4767e-05 1.67154e-11
8.18554 -2.29753e-05 1.55114e-11
8.28708 -2.06901e-05 1.38299e-11
8.38872 -1.84073e-05 1.23094e-11
8.49044 -1.58511e-05 1.05071e-11
8.59226 -1.34593e-05 8.99981e-12
8.69417 -1.1021e-05 7.37332e-12
8.79618 -8.87658e-06 6.11162e-12
8.89828 -6.85628e-06 4.83673e-12
9.00048 -5.18299e-06 3.92599e-12
9.10278 -3.71472e-06 3.04923e-12
9.20518 -2.56548e-06 2.48108e-12
9.30769 -1.62178e-06 1.95155e-12
9.4103 -9.18216e-07 1.64798e-12
9.51301 -3.7655e-07 1.36816e-12
9.61583 1.49081e-08 1.23014e-12
9.71877 2.95972e-07 1.09932e-12
9.82181 4.99923e-07 1.03987e-12
9.92496 6.32229e-07 9.77617e-13
10.0282 7.34157e-07 9.3457e-13
10.1316 7.85956e-07 8.86411e-13
10.2351 8.3114e-07 8.22152e-13
10.3387 8.34969e-07 7.56271e-13
10.4425 8.41008e-07 6.53439e-13
10.5463 8.0851e-07 5.56956e-13
10.6503 7.79809e-07 4.15812e-13
10.7545 7.15656e-07 2.92604e-13
10.8587 6.55863e-07 1.28331e-13
10.9631 5.67922e-07 -5.05415e-15
11.0676 4.8714e-07 -1.68847e-13
11.1722 3.8997e-07 -2.91403e-13
11.277 3.0425e-07 -4.32083e-13
11.3819 2.1488e-07 -5.27228e-13
11.487 1.39727e-07 -6.3058e-13
11.5922 7.04899e-08 -6.9065e-13
11.6975 1.46882e-08 -7.5267e-13
11.803 -3.03765e-08 -7.78768e-13
11.9086 -6.58708e-08 -8.0385e-13
12.0144 -8.96914e-08 -8.03187e-13
12.1204 -1.09079e-07 -8.00387e-13
12.2265 -1.17826e-07 -7.81929e-13
12.3327 -1.26709e-07 -7.60063e-13
12.4391 -1.26244e-07 -7.30498e-13
12.5457 -1.28829e-07 -6.9511e-13
12.6524 -1.2286e-07 -6.57489e-13
12.7593 -1.21189e-07 -6.1124e-13
12.8664 -1.11383e-07 -5.66444e-13
12.9737 -1.06039e-07 -5.11159e-13
13.0811 -9.32274e-08 -4.60263e-13
13.1887 -8.46252e-08 -3.98993e-13
13.2965 -6.99366e-08 -3.44677e-13
13.4044 -5.92729e-08 -2.82379e-13
13.5126 -4.46668e-08 -2.28989e-13
13.6209 -3.39389e-08 -1.7157e-13
13.7294 -2.17491e-08 -1.2387e-13
13.8382 -1.30178e-08 -7.64836e-14
13.9471 -4.93105e-09 -3.80425e-14
14.0562 6.58315e-10 -3.60833e-15
14.1655 4.29997e-09 2.41328e-14
14.275 6.85727e-09 4.53229e-14
14.3848 6.91379e-09 6.29237e-14
14.4947 7.34437e-09 7.25515e-14
14.6049 5.1658e-09 8.17703e-14
14.7152 4.52329e-09 8.2443e-14
14.8258 1.39772e-09 8.53842e-14
14.9367 5.75742e-10 7.98045e-14
15.0477 -2.3873e-09 7.8344e-14
15.159 -2.67555e-09 6.88629e-14
15.2705 -4.63309e-09 6.44201e-14
15.3823 -3.96514e-09 5.29356e-14
15.4943 -4.55952e-09 4.65447e-14
15.6066 -3.11924e-09 3.46718e-14
15.7191 -2.70372e-09 2.72485e-14
15.8319 -1.24156e-09 1.65023e-14
15.9449 -6.43987e-10 9.04129e-15
16.0582 -1.93126e-11 7.82192e-16
16.1717 1.53758e-10 -5.76801e-15
16.2856 -3.59985e-10 -1.06552e-14
16.3997 -6.09956e-10 -1.56746e-14
16.5141 -1.85658e-09 -1.70895e-14
16.6288 -2.10449e-09 -2.04567e-14
16.7437 -3.4969e-09 -1.90174e-14
16.859 -3.45861e-09 -2.10052e-14
16.9746 -4.72043e-09 -1.76645e-14
17.0905 -4.43832e-09 -1.867e-14
17.2067 -5.47009e-09 -1.43461e-14
17.3232 -4.95362e-09 -1.47186e-14
17.4401 -5.49788e-09 -1.01895e-14
17.5572 -4.57448e-09 -1.0193e-14
17.6748 -4.38984e-09 -6.11359e-15
17.7926 -3.09226e-09 -5.88113e-15
17.9108 -2.3166e-09 -2.71842e-15
18.0294 -1.05361e-09 -2.20981e-15
18.1483 -1.94534e-10 -1.74352e-16
18.2676 3.93671e-10 8.14673e-16
18.3873 6.551e-10 1.76722e-15
18.5074 4.23054e-11 3.48952e-15
18.6278 -5.02654e-10 3.48331e-15
18.7487 -1.84913e-09 5.79382e-15
18.8699 -2.24849e-09 4.73755e-15
18.9916 -2.97915e-09 6.83318e-15
19.1137 -2.27201e-09 4.65558e-15
19.2362 -1.98711e-09 5.83809e-15
19.3592 -7.15004e-10 3.12108e-15
19.4826 -3.87478e-10 3.6303e-15
19.6065 2.61926e-10 1.48145e-15
19.7309 -1.33477e-10 2.3026e-15
19.8557 -3.30309e-10 1.44451e-15
19.9811 -9.78781e-10 3.22457e-15
20.1069 -1.00934e-09 2.7685e-15
20.2333 -6.38656e-10 4.10544e-15
20.3602 2.97309e-10 2.1415e-15
20.4876 7.48953e-10 7.85852e-16
20.6156 -1.00184e-09 -1.04699e-15
20.7441 -4.08854e-09 -3.60482e-15
20.8732 -6.54055e-09 -1.59137e-15
21.0029 -4.4379e-09 -2.6386e-15
21.1332 -6.70098e-10 -2.46219e-16
21.2642 1.98967e-09 -3.8428e-16
21.3958 2.11796e-09 -1.03425e-15
21.528 1.52105e-09 -8.05139e-16
21.6609 -5.92316e-10 1.8467e-16
21.7945 -2.52363e-09 -2.62339e-16
21.9288 -3.05709e-09 1.86024e-15
22.0639 -1.38533e-09 9.79912e-17
22.1997 -2.18596e-10 4.70728e-16
22.3363 -6.57325e-11 -1.13814e-16
22.4736 -3.43457e-10 -5.27071e-16
22.6118 -5.16192e-10 1.81169e-16
22.7509 -1.88388e-10 -2.03814e-16
22.8908 -1.24046e-10 3.19719e-16
23.0316 6.53894e-11 -2.04085e-17
23.1733 -5.9833e-11 2.67694e-16
23.316 -4.70434e-12 -9.66141e-17
23.4597 -1.56945e-10 2.98425e-16
23.6044 -8.35388e-11 -1.32476e-16
23.7502 -1.65138e-10 3.20525e-16
23.8971 -5.00011e-11 -9.21653e-17
24.0451 -5.37985e-11 2.10055e-16
24.1944 -1.4934e-13 -4.7913e-18
24.3448 2.5459e-11 3.26612e-17
24.4966 -3.63675e-11 1.23657e-16
24.6496 3.04255e-11 -1.00571e-16
24.8041 -1.24996e-10 2.56806e-16
24.9601 -1.82537e-11 -1.80755e-16
25.1175 -1.92981e-10 3.53523e-16
25.2766 6.68755e-12 -1.4907e-16
25.4373 -9.78472e-11 4.18537e-16
25.5998 1.75587e-10 2.90716e-17
25.7641 8.31027e-11 5.04698e-16
25.9304 3.36358e-10 2.58049e-16
26.0988 1.73388e-10 6.35825e-16
26.2693 3.58907e-10 4.13959e-16
26.4421 1.01787e-10 7.32236e-16
26.6174 2.18754e-10 3.72773e-16
26.7954 -1.21349e-10 6.62704e-16
26.9761 -5.22898e-11 -1.36461e-17
27.1598 -4.60572e-10 3.10919e-16
27.3468 -3.72704e-10 -7.43792e-16
27.5373 -7.65029e-10 -2.48531e-16
27.7317 -5.01861e-10 -1.37389e-15
27.9302 -7.53345e-10 -6.38222e-16
28.1333 -2.10319e-10 -1.40301e-15
28.3415 -3.47048e-10 -6.75836e-16
28.5554 3.77695e-10 -1.13732e-15
28.7758 7.70928e-11 -9.59723e-16
29.0035 6.79253e-10 -2.1274e-15
29.2396 -2.91762e-10 -2.82848e-15
29.4858 -1.09619e-11 -5.49683e-15
29.7441 -1.35842e-09 -5.55127e-15
30.0173 -4.76404e-10 -7.43706e-15
30.3101 -1.07351e-09 -5.25124e-15
30.6297 6.6426e-10 -2.54875e-15
30.9905 4.40812e-10 -1.35371e-16
31.4301 1.20937e-09 1.2449e-14


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.075Lambda0.5Nc1Classic/DeltaGammaFX_0_FRG.txt <==
9.995 8.87427e-05 8.86214e-05
9.99 8.88745e-05 8.8753e-05
9.985 8.90066e-05 8.88849e-05
9.98 8.91389e-05 8.9017e-05
9.975 8.92714e-05 8.91494e-05
9.97 8.94042e-05 8.9282e-05
9.965 8.95373e-05 8.94148e-05
9.96 8.96706e-05 8.95479e-05
9.955 8.98041e-05 8.96813e-05
9.95 8.9938e-05 8.9815e-05
9.945 9.00721e-05 8.99489e-05
9.94 9.02065e-05 9.00831e-05
9.935 9.03412e-05 9.02176e-05
9.93 9.04761e-05 9.03524e-05
9.925 9.06114e-05 9.04875e-05
9.92 9.07468e-05 9.06227e-05
9.915 9.08826e-05 9.07583e-05
9.91 9.10185e-05 9.08941e-05
9.905 9.11548e-05 9.10301e-05
9.9 9.12913e-05 9.11665e-05
9.895 9.14281e-05 9.13031e-05
9.89 9.15651e-05 9.14399e-05
9.885 9.17025e-05 9.15771e-05
9.88 9.18402e-05 9.17146e-05
9.875 9.19781e-05 9.18524e-05
9.87 9.21163e-05 9.19904e-05
9.865 9.22548e-05 9.21287e-05
9.86 9.23936e-05 9.22672e-05
9.855 9.25326e-05 9.24061e-05
9.85 9.26718e-05 9.25451e-05
9.845 9.28114e-05 9.26845e-05
9.84 9.29512e-05 9.28241e-05
9.835 9.30913e-05 9.2964e-05
9.83 9.32317e-05 9.31042e-05
9.825 9.33724e-05 9.32448e-05
9.82 9.35135e-05 9.33856e-05
9.815 9.36548e-05 9.35267e-05
9.81 9.37963e-05 9.36681e-05
9.805 9.39382e-05 9.38097e-05
9.8 9.40803e-05 9.39516e-05
9.795 9.42227e-05 9.40938e-05
9.79 9.43653e-05 9.42363e-05
9.785 9.45083e-05 9.4379e-05
9.78 9.46515e-05 9.45221e-05
9.775 9.4795e-05 9.46654e-05
9.77 9.49389e-05 9.48091e-05
9.765 9.5083e-05 9.4953e-05
9.76 9.52275e-05 9.50973e-05
9.755 9.53723e-05 9.52418e-05
9.75 9.55173e-05 9.53867e-05
9.745 9.56626e-05 9.55318e-05
9.74 9.58082e-05 9.56772e-05
9.735 9.5954e-05 9.58228e-05
9.73 9.61002e-05 9.59688e-05
9.725 9.62466e-05 9.6115e-05
9.72 9.63934e-05 9.62616e-05
9.715 9.65405e-05 9.64084e-05
9.71 9.66879e-05 9.65556e-05
9.705 9.68356e-05 9.67031e-05
9.7 9.69836e-05 9.6851e-05
9.695 9.71319e-05 9.69991e-05
9.69 9.72805e-05 9.71474e-05
9.685 9.74293e-05 9.72961e-05
9.68 9.75785e-05 9.74451e-05
9.675 9.77279e-05 9.75943e-05
9.67 9.78777e-05 9.77439e-05
9.665 9.80278e-05 9.78937e-05
9.66 9.81782e-05 9.80439e-05
9.655 9.83289e-05 9.81944e-05
9.65 9.84799e-05 9.83453e-05
9.645 9.86313e-05 9.84964e-05
9.64 9.87829e-05 9.86479e-05
9.635 9.89349e-05 9.87996e-05
9.63 9.90872e-05 9.89517e-05
9.625 9.92397e-05 9.9104e-05
9.62 9.93926e-05 9.92567e-05
9.615 9.95457e-05 9.94096e-05
9.61 9.96992e-05 9.95629e-05
9.605 9.9853e-05 9.97165e-05
9.6 0.000100007 9.98704e-05
9.595 0.000100162 0.000100025
9.59 0.000100316 0.000100179
9.585 0.000100472 0.000100334
9.58 0.000100627 0.000100489
9.575 0.000100783 0.000100645
9.57 0.000100939 0.000100801
9.565 0.000101095 0.000100957
9.56 0.000101252 0.000101113
9.555 0.000101409 0.00010127
9.55 0.000101566 0.000101427
9.545 0.000101724 0.000101585
9.54 0.000101882 0.000101742
9.535 0.00010204 0.0001019
9.53 0.000102199 0.000102059
9.525 0.000102358 0.000102218
9.52 0.000102517 0.000102377
9.515 0.000102677 0.000102536
9.51 0.000102837 0.000102696
9.505 0.000102997 0.000102856
9.5 0.000103157 0.000103016
9.495 0.000103318 0.000103177
9.49 0.00010348 0.000103338
9.485 0.000103641 0.0001035
9.48 0.000103803 0.000103661
9.475 0.000103966 0.000103823
9.47 0.000104128 0.000103986
9.465 0.000104291 0.000104149
9.46 0.000104455 0.000104312
9.455 0.000104618 0.000104475
9.45 0.000104782 0.000104639
9.445 0.000104946 0.000104803
9.44 0.000105111 0.000104967
9.435 0.000105276 0.000105132
9.43 0.000105441 0.000105297
9.425 0.000105607 0.000105463
9.42 0.000105773 0.000105629
9.415 0.00010594 0.000105795
9.41 0.000106106 0.000105961
9.405 0.000106274 0.000106128
9.4 0.000106441 0.000106296
9.395 0.000106609 0.000106463
9.39 0.000106777 0.000106631
9.385 0.000106945 0.000106799
9.38 0.000107114 0.000106968
9.375 0.000107283 0.000107137
9.37 0.000107453 0.000107306
9.365 0.000107623 0.000107476
9.36 0.000107793 0.000107646
9.355 0.000107964 0.000107816
9.35 0.000108135 0.000107987
9.345 0.000108306 0.000108158
9.34 0.000108478 0.00010833
9.335 0.00010865 0.000108502
9.33 0.000108823 0.000108674
9.325 0.000108995 0.000108846
9.32 0.000109168 0.000109019
9.315 0.000109342 0.000109193
9.31 0.000109516 0.000109366
9.305 0.00010969 0.00010954
9.3 0.000109865 0.000109715
9.295 0.00011004 0.00010989
9.29 0.000110215 0.000110065
9.285 0.000110391 0.00011024
9.28 0.000110567 0.000110416
9.275 0.000110744 0.000110592
9.27 0.000110921 0.000110769
9.265 0.000111098 0.000110946
9.26 0.000111275 0.000111123
9.255 0.000111453 0.000111301
9.25 0.000111632 0.000111479
9.245 0.000111811 0.000111658
9.24 0.00011199 0.000111837
9.235 0.000112169 0.000112016
9.23 0.000112349 0.000112196
9.225 0.00011253 0.000112376
9.22 0.00011271 0.000112556
9.215 0.000112891 0.000112737
9.21 0.000113073 0.000112918
9.205 0.000113255 0.0001131
9.2 0.000113437 0.000113282
9.195 0.000113619 0.000113464
9.19 0.000113802 0.000113647
9.185 0.000113986 0.00011383
9.18 0.00011417 0.000114014
9.175 0.000114354 0.000114198
9.17 0.000114538 0.000114382
9.165 0.000114723 0.000114567
9.16 0.000114909 0.000114752
9.155 0.000115094 0.000114937
9.15 0.000115281 0.000115123
9.145 0.000115467 0.000115309
9.14 0.000115654 0.000115496
9.135 0.000115842 0.000115683
9.13 0.000116029 0.000115871
9.125 0.000116218 0.000116059
9.12 0.000116406 0.000116247
9.115 0.000116595 0.000116436
9.11 0.000116785 0.000116625
9.105 0.000116974 0.000116815
9.1 0.000117165 0.000117004
9.095 0.000117355 0.000117195
9.09 0.000117546 0.000117386
9.085 0.000117738 0.000117577
9.08 0.00011793 0.000117768
9.075 0.000118122 0.00011796
9.07 0.000118315 0.000118153
9.065 0.000118508 0.000118346
9.06 0.000118701 0.000118539
9.055 0.000118895 0.000118733
9.05 0.00011909 0.000118927
9.045 0.000119285 0.000119121
9.04 0.00011948 0.000119316
9.035 0.000119675 0.000119512
9.03 0.000119871 0.000119708
9.025 0.000120068 0.000119904
9.02 0.000120265 0.000120101
9.015 0.000120462 0.000120298
9.01 0.00012066 0.000120495
9.005 0.000120859 0.000120693
9 0.000121057 0.000120892
8.995 0.000121256 0.00012109
8.99 0.000121456 0.00012129
8.985 0.000121656 0.000121489
8.98 0.000121856 0.000121689
8.975 0.000122057 0.00012189
8.97 0.000122258 0.000122091
8.965 0.00012246 0.000122293
8.96 0.000122662 0.000122494
8.955 0.000122865 0.000122697
8.95 0.000123068 0.0001229
8.945 0.000123271 0.000123103
8.94 0.000123475 0.000123307
8.935 0.00012368 0.000123511
8.93 0.000123885 0.000123715
8.925 0.00012409 0.00012392
8.92 0.000124296 0.000124126
8.915 0.000124502 0.000124332
8.91 0.000124709 0.000124538
8.905 0.000124916 0.000124745
8.9 0.000125123 0.000124952
8.895 0.000125331 0.00012516
8.89 0.00012554 0.000125368
8.885 0.000125749 0.000125577
8.88 0.000125958 0.000125786
8.875 0.000126168 0.000125996
8.87 0.000126378 0.000126206
8.865 0.000126589 0.000126416
8.86 0.0001268 0.000126627
8.855 0.000127012 0.000126839
8.85 0.000127224 0.000127051
8.845 0.000127437 0.000127263
8.84 0.00012765 0.000127476
8.835 0.000127864 0.000127689
8.83 0.000128078 0.000127903
8.825 0.000128293 0.000128117
8.82 0.000128508 0.000128332
8.815 0.000128723 0.000128547
8.81 0.000128939 0.000128763
8.805 0.000129156 0.000128979
8.8 0.000129373 0.000129196
8.795 0.00012959 0.000129413
8.79 0.000129808 0.000129631
8.785 0.000130027 0.000129849
8.78 0.000130246 0.000130068
8.775 0.000130465 0.000130287
8.77 0.000130685 0.000130507
8.765 0.000130906 0.000130727
8.76 0.000131126 0.000130947
8.755 0.000131348 0.000131168
8.75 0.00013157 0.00013139
8.745 0.000131792 0.000131612
8.74 0.000132015 0.000131835
8.735 0.000132238 0.000132058
8.73 0.000132462 0.000132281
8.725 0.000132687 0.000132505
8.72 0.000132912 0.00013273
8.715 0.000133137 0.000132955
8.71 0.000133363 0.000133181
8.705 0.00013359 0.000133407
8.7 0.000133816 0.000133633
8.695 0.000134044 0.000133861
8.69 0.000134272 0.000134088
8.685 0.0001345 0.000134316
8.68 0.000134729 0.000134545
8.675 0.000134959 0.000134774
8.67 0.000135189 0.000135004
8.665 0.00013542 0.000135234
8.66 0.000135651 0.000135465
8.655 0.000135882 0.000135697
8.65 0.000136114 0.000135928
8.645 0.000136347 0.000136161
8.64 0.00013658 0.000136394
8.635 0.000136814 0.000136627
8.63 0.000137048 0.000136861
8.625 0.000137283 0.000137095
8.62 0.000137518 0.00013733
8.615 0.000137754 0.000137566
8.61 0.000137991 0.000137802
8.605 0.000138228 0.000138039
8.6 0.000138465 0.000138276
8.595 0.000138703 0.000138514
8.59 0.000138942 0.000138752
8.585 0.000139181 0.00013899
8.58 0.00013942 0.00013923
8.575 0.000139661 0.00013947
8.57 0.000139901 0.00013971
8.565 0.000140143 0.000139951
8.56 0.000140385 0.000140193
8.555 0.000140627 0.000140435
8.55 0.00014087 0.000140677
8.545 0.000141114 0.000140921
8.54 0.000141358 0.000141164
8.535 0.000141602 0.000141409
8.53 0.000141848 0.000141654
8.525 0.000142093 0.000141899
8.52 0.00014234 0.000142145
8.515 0.000142587 0.000142392
8.51 0.000142834 0.000142639
8.505 0.000143082 0.000142886
8.5 0.000143331 0.000143135
8.495 0.00014358 0.000143384
8.49 0.00014383 0.000143633
8.485 0.00014408 0.000143883
8.48 0.000144331 0.000144134
8.475 0.000144583 0.000144385
8.47 0.000144835 0.000144637
8.465 0.000145087 0.000144889
8.46 0.000145341 0.000145142
8.455 0.000145594 0.000145395
8.45 0.000145849 0.000145649
8.445 0.000146104 0.000145904
8.44 0.00014636 0.000146159
8.435 0.000146616 0.000146415
8.43 0.000146873 0.000146672
8.425 0.00014713 0.000146929
8.42 0.000147388 0.000147187
8.415 0.000147647 0.000147445
8.41 0.000147906 0.000147704
8.405 0.000148166 0.000147963
8.4 0.000148426 0.000148223
8.395 0.000148687 0.000148484
8.39 0.000148949 0.000148745
8.385 0.000149211 0.000149007
8.38 0.000149474 0.00014927
8.375 0.000149738 0.000149533
8.37 0.000150002 0.000149797
8.365 0.000150266 0.000150061
8.36 0.000150532 0.000150326
8.355 0.000150798 0.000150591
8.35 0.000151064 0.000150858
8.345 0.000151331 0.000151124
8.34 0.000151599 0.000151392
8.335 0.000151868 0.00015166
8.33 0.000152137 0.000151929
8.325 0.000152407 0.000152198
8.32 0.000152677 0.000152468
8.315 0.000152948 0.000152739
8.31 0.00015322 0.00015301
8.305 0.000153492 0.000153282
8.3 0.000153765 0.000153555
8.295 0.000154038 0.000153828
8.29 0.000154313 0.000154102
8.285 0.000154588 0.000154376
8.28 0.000154863 0.000154651
8.275 0.000155139 0.000154927
8.27 0.000155416 0.000155204
8.265 0.000155694 0.000155481
8.26 0.000155972 0.000155759
8.255 0.000156251 0.000156037
8.25 0.00015653 0.000156316
8.245 0.00015681 0.000156596
8.24 0.000157091 0.000156876
8.235 0.000157373 0.000157157
8.23 0.000157655 0.000157439
8.225 0.000157938 0.000157722
8.22 0.000158221 0.000158005
8.215 0.000158505 0.000158288
8.21 0.00015879 0.000158573
8.205 0.000159076 0.000158858
8.2 0.000159362 0.000159144
8.195 0.000159649 0.00015943
8.19 0.000159936 0.000159718
8.185 0.000160224 0.000160005
8.18 0.000160513 0.000160294
8.175 0.000160803 0.000160583
8.17 0.000161093 0.000160873
8.165 0.000161385 0.000161164
8.16 0.000161676 0.000161455
8.155 0.000161969 0.000161747
8.15 0.000162262 0.00016204
8.145 0.000162556 0.000162333
8.14 0.00016285 0.000162628
8.135 0.000163146 0.000162922
8.13 0.000163441 0.000163218
8.125 0.000163738 0.000163514
8.12 0.000164036 0.000163811
8.115 0.000164334 0.000164109
8.11 0.000164633 0.000164407
8.105 0.000164932 0.000164707
8.1 0.000165232 0.000165007
8.095 0.000165534 0.000165307
8.09 0.000165835 0.000165608
8.085 0.000166138 0.000165911
8.08 0.000166441 0.000166213
8.075 0.000166745 0.000166517
8.07 0.000167049 0.000166821
8.065 0.000167355 0.000167126
8.06 0.000167661 0.000167432
8.055 0.000167968 0.000167738
8.05 0.000168276 0.000168046
8.045 0.000168584 0.000168354
8.04 0.000168893 0.000168662
8.035 0.000169203 0.000168972
8.03 0.000169514 0.000169282
8.025 0.000169825 0.000169593
8.02 0.000170137 0.000169905
8.015 0.00017045 0.000170217
8.01 0.000170764 0.00017053
8.005 0.000171078 0.000170844
8 0.000171394 0.000171159
7.995 0.00017171 0.000171475
7.99 0.000172027 0.000171791
7.985 0.000172344 0.000172108
7.98 0.000172662 0.000172426
7.975 0.000172982 0.000172745
7.97 0.000173301 0.000173064
7.965 0.000173622 0.000173385
7.96 0.000173944 0.000173706
7.955 0.000174266 0.000174028
7.95 0.000174589 0.00017435
7.945 0.000174913 0.000174674
7.94 0.000175237 0.000174998
7.935 0.000175563 0.000175323
7.93 0.000175889 0.000175649
7.925 0.000176216 0.000175975
7.92 0.000176544 0.000176303
7.915 0.000176873 0.000176631
7.91 0.000177202 0.00017696
7.905 0.000177533 0.00017729
7.9 0.000177864 0.00017762
7.895 0.000178196 0.000177952
7.89 0.000178528 0.000178284
7.885 0.000178862 0.000178617
7.88 0.000179196 0.000178951
7.875 0.000179532 0.000179286
7.87 0.000179868 0.000179622
7.865 0.000180205 0.000179958
7.86 0.000180543 0.000180296
7.855 0.000180881 0.000180634
7.85 0.000181221 0.000180973
7.845 0.000181561 0.000181313
7.84 0.000181902 0.000181653
7.835 0.000182244 0.000181995
7.83 0.000182587 0.000182337
7.825 0.000182931 0.00018268
7.82 0.000183275 0.000183025
7.815 0.000183621 0.00018337
7.81 0.000183967 0.000183715
7.805 0.000184314 0.000184062
7.8 0.000184662 0.00018441
7.795 0.000185011 0.000184758
7.79 0.000185361 0.000185107
7.785 0.000185711 0.000185457
7.78 0.000186063 0.000185808
7.775 0.000186415 0.00018616
7.77 0.000186769 0.000186513
7.765 0.000187123 0.000186867
7.76 0.000187478 0.000187222
7.755 0.000187834 0.000187577
7.75 0.000188191 0.000187934
7.745 0.000188549 0.000188291
7.74 0.000188907 0.000188649
7.735 0.000189267 0.000189008
7.73 0.000189627 0.000189368
7.725 0.000189989 0.000189729
7.72 0.000190351 0.000190091
7.715 0.000190714 0.000190454
7.71 0.000191079 0.000190817
7.705 0.000191444 0.000191182
7.7 0.00019181 0.000191547
7.695 0.000192177 0.000191914
7.69 0.000192545 0.000192281
7.685 0.000192913 0.00019265
7.68 0.000193283 0.000193019
7.675 0.000193654 0.000193389
7.67 0.000194025 0.00019376
7.665 0.000194398 0.000194132
7.66 0.000194771 0.000194505
7.655 0.000195146 0.000194879
7.65 0.000195521 0.000195254
7.645 0.000195898 0.00019563
7.64 0.000196275 0.000196007
7.635 0.000196654 0.000196385
7.63 0.000197033 0.000196763
7.625 0.000197413 0.000197143
7.62 0.000197794 0.000197524
7.615 0.000198176 0.000197906
7.61 0.00019856 0.000198288
7.605 0.000198944 0.000198672
7.6 0.000199329 0.000199057
7.595 0.000199715 0.000199442
7.59 0.000200102 0.000199829
7.585 0.000200491 0.000200217
7.58 0.00020088 0.000200605
7.575 0.00020127 0.000200995
7.57 0.000201661 0.000201385
7.565 0.000202053 0.000201777
7.56 0.000202446 0.00020217
7.555 0.000202841 0.000202563
7.55 0.000203236 0.000202958
7.545 0.000203632 0.000203354
7.54 0.000204029 0.00020375
7.535 0.000204428 0.000204148
7.53 0.000204827 0.000204547
7.525 0.000205227 0.000204947
7.52 0.000205629 0.000205348
7.515 0.000206031 0.000205749
7.51 0.000206435 0.000206152
7.505 0.000206839 0.000206556
7.5 0.000207245 0.000206961
7.495 0.000207651 0.000207367
7.49 0.000208059 0.000207775
7.485 0.000208468 0.000208183
7.48 0.000208878 0.000208592
7.475 0.000209289 0.000209003
7.47 0.000209701 0.000209414
7.465 0.000210114 0.000209827
7.46 0.000210528 0.00021024
7.455 0.000210943 0.000210655
7.45 0.000211359 0.00021107
7.445 0.000211777 0.000211487
7.44 0.000212195 0.000211905
7.435 0.000212615 0.000212324
7.43 0.000213036 0.000212744
7.425 0.000213457 0.000213166
7.42 0.00021388 0.000213588
7.415 0.000214304 0.000214011
7.41 0.00021473 0.000214436
7.405 0.000215156 0.000214862
7.4 0.000215583 0.000215288
7.395 0.000216012 0.000215716
7.39 0.000216441 0.000216145
7.385 0.000216872 0.000216575
7.38 0.000217304 0.000217007
7.375 0.000217737 0.000217439
7.37 0.000218171 0.000217873
7.365 0.000218607 0.000218308
7.36 0.000219043 0.000218744
7.355 0.000219481 0.000219181
7.35 0.00021992 0.000219619
7.345 0.000220359 0.000220058
7.34 0.000220801 0.000220499
7.335 0.000221243 0.00022094
7.33 0.000221686 0.000221383
7.325 0.000222131 0.000221827
7.32 0.000222577 0.000222273
7.315 0.000223024 0.000222719
7.31 0.000223472 0.000223167
7.305 0.000223922 0.000223616
7.3 0.000224372 0.000224066
7.295 0.000224824 0.000224517
7.29 0.000225277 0.000224969
7.285 0.000225732 0.000225423
7.28 0.000226187 0.000225878
7.275 0.000226644 0.000226334
7.27 0.000227102 0.000226791
7.265 0.000227561 0.00022725
7.26 0.000228021 0.000227709
7.255 0.000228483 0.00022817
7.25 0.000228946 0.000228633
7.245 0.00022941 0.000229096
7.24 0.000229875 0.000229561
7.235 0.000230342 0.000230027
7.23 0.00023081 0.000230494
7.225 0.000231279 0.000230962
7.22 0.000231749 0.000231432
7.215 0.000232221 0.000231903
7.21 0.000232694 0.000232375
7.205 0.000233168 0.000232849
7.2 0.000233643 0.000233324
7.195 0.00023412 0.0002338
7.19 0.000234598 0.000234277
7.185 0.000235078 0.000234756
7.18 0.000235558 0.000235236
7.175 0.00023604 0.000235717
7.17 0.000236523 0.0002362
7.165 0.000237008 0.000236684
7.16 0.000237494 0.000237169
7.155 0.000237981 0.000237656
7.15 0.00023847 0.000238144
7.145 0.00023896 0.000238633
7.14 0.000239451 0.000239123
7.135 0.000239943 0.000239615
7.13 0.000240437 0.000240109
7.125 0.000240933 0.000240603
7.12 0.000241429 0.000241099
7.115 0.000241927 0.000241596
7.11 0.000242426 0.000242095
7.105 0.000242927 0.000242595
7.1 0.000243429 0.000243096
7.095 0.000243933 0.000243599
7.09 0.000244438 0.000244103
7.085 0.000244944 0.000244609
7.08 0.000245451 0.000245116
7.075 0.00024596 0.000245624
7.07 0.000246471 0.000246134
7.065 0.000246983 0.000246645
7.06 0.000247496 0.000247157
7.055 0.00024801 0.000247671
7.05 0.000248526 0.000248187
7.045 0.000249044 0.000248703
7.04 0.000249563 0.000249222
7.035 0.000250083 0.000249741
7.03 0.000250605 0.000250262
7.025 0.000251128 0.000250785
7.02 0.000251653 0.000251309
7.015 0.000252179 0.000251834
7.01 0.000252707 0.000252361
7.005 0.000253236 0.000252889
7 0.000253766 0.000253419
6.995 0.000254298 0.00025395
6.99 0.000254832 0.000254483
6.985 0.000255367 0.000255017
6.98 0.000255903 0.000255553
6.975 0.000256441 0.00025609
6.97 0.000256981 0.000256629
6.965 0.000257522 0.000257169
6.96 0.000258064 0.000257711
6.955 0.000258608 0.000258254
6.95 0.000259154 0.000258799
6.945 0.000259701 0.000259345
6.94 0.000260249 0.000259893
6.935 0.000260799 0.000260443
6.93 0.000261351 0.000260993
6.925 0.000261904 0.000261546
6.92 0.000262459 0.0002621
6.915 0.000263015 0.000262655
6.91 0.000263573 0.000263213
6.905 0.000264132 0.000263771
6.9 0.000264693 0.000264332
6.895 0.000265256 0.000264893
6.89 0.00026582 0.000265457
6.885 0.000266386 0.000266022
6.88 0.000266953 0.000266588
6.875 0.000267522 0.000267156
6.87 0.000268093 0.000267726
6.865 0.000268665 0.000268298
6.86 0.000269239 0.000268871
6.855 0.000269814 0.000269445
6.85 0.000270391 0.000270022
6.845 0.00027097 0.0002706
6.84 0.000271551 0.000271179
6.835 0.000272133 0.00027176
6.83 0.000272716 0.000272343
6.825 0.000273301 0.000272928
6.82 0.000273888 0.000273514
6.815 0.000274477 0.000274102
6.81 0.000275067 0.000274691
6.805 0.000275659 0.000275282
6.8 0.000276253 0.000275875
6.795 0.000276849 0.00027647
6.79 0.000277446 0.000277066
6.785 0.000278045 0.000277664
6.78 0.000278645 0.000278264
6.775 0.000279247 0.000278865
6.77 0.000279851 0.000279469
6.765 0.000280457 0.000280073
6.76 0.000281064 0.00028068
6.755 0.000281674 0.000281288
6.75 0.000282285 0.000281898
6.745 0.000282897 0.00028251
6.74 0.000283512 0.000283124
6.735 0.000284128 0.000283739
6.73 0.000284746 0.000284357
6.725 0.000285366 0.000284976
6.72 0.000285987 0.000285596
6.715 0.000286611 0.000286219
6.71 0.000287236 0.000286843
6.705 0.000287863 0.000287469
6.7 0.000288492 0.000288097
6.695 0.000289122 0.000288727
6.69 0.000289755 0.000289359
6.685 0.000290389 0.000289992
6.68 0.000291025 0.000290627
6.675 0.000291663 0.000291264
6.67 0.000292303 0.000291903
6.665 0.000292945 0.000292544
6.66 0.000293588 0.000293187
6.655 0.000294234 0.000293831
6.65 0.000294881 0.000294478
6.645 0.00029553 0.000295126
6.64 0.000296181 0.000295776
6.635 0.000296834 0.000296428
6.63 0.000297489 0.000297082
6.625 0.000298146 0.000297738
6.62 0.000298805 0.000298396
6.615 0.000299465 0.000299056
6.61 0.000300128 0.000299718
6.605 0.000300793 0.000300381
6.6 0.000301459 0.000301047
6.595 0.000302128 0.000301714
6.59 0.000302798 0.000302384
6.585 0.00030347 0.000303055
6.58 0.000304145 0.000303729
6.575 0.000304821 0.000304404
6.57 0.0003055 0.000305082
6.565 0.00030618 0.000305761
6.56 0.000306862 0.000306443
6.555 0.000307547 0.000307126
6.55 0.000308233 0.000307812
6.545 0.000308922 0.000308499
6.54 0.000309612 0.000309189
6.535 0.000310305 0.00030988
6.53 0.000310999 0.000310574
6.525 0.000311696 0.00031127
6.52 0.000312395 0.000311967
6.515 0.000313095 0.000312667
6.51 0.000313798 0.000313369
6.505 0.000314503 0.000314073
6.5 0.00031521 0.000314779
6.495 0.000315919 0.000315487
6.49 0.000316631 0.000316198
6.485 0.000317344 0.00031691
6.48 0.00031806 0.000317625
6.475 0.000318777 0.000318341
6.47 0.000319497 0.00031906
6.465 0.000320219 0.000319781
6.46 0.000320943 0.000320505
6.455 0.00032167 0.00032123
6.45 0.000322398 0.000321957
6.445 0.000323129 0.000322687
6.44 0.000323862 0.000323419
6.435 0.000324597 0.000324153
6.43 0.000325334 0.000324889
6.425 0.000326074 0.000325628
6.42 0.000326815 0.000326368
6.415 0.000327559 0.000327111
6.41 0.000328306 0.000327857
6.405 0.000329054 0.000328604
6.4 0.000329805 0.000329354
6.395 0.000330558 0.000330106
6.39 0.000331313 0.00033086
6.385 0.000332071 0.000331617
6.38 0.000332831 0.000332375
6.375 0.000333593 0.000333137
6.37 0.000334357 0.0003339
6.365 0.000335124 0.000334666
6.36 0.000335893 0.000335434
6.355 0.000336665 0.000336204
6.35 0.000337439 0.000336977
6.345 0.000338215 0.000337752
6.34 0.000338993 0.00033853
6.335 0.000339774 0.00033931
6.33 0.000340558 0.000340092
6.325 0.000341343 0.000340876
6.32 0.000342131 0.000341663
6.315 0.000342922 0.000342453
6.31 0.000343715 0.000343245
6.305 0.00034451 0.000344039
6.3 0.000345308 0.000344836
6.295 0.000346108 0.000345635
6.29 0.000346911 0.000346437
6.285 0.000347716 0.000347241
6.28 0.000348524 0.000348047
6.275 0.000349334 0.000348856
6.27 0.000350147 0.000349668
6.265 0.000350962 0.000350482
6.26 0.000351779 0.000351298
6.255 0.000352599 0.000352117
6.25 0.000353422 0.000352939
6.245 0.000354247 0.000353763
6.24 0.000355075 0.00035459
6.235 0.000355906 0.000355419
6.23 0.000356739 0.000356251
6.225 0.000357574 0.000357085
6.22 0.000358412 0.000357922
6.215 0.000359253 0.000358762
6.21 0.000360096 0.000359604
6.205 0.000360942 0.000360449
6.2 0.000361791 0.000361296
6.195 0.000362642 0.000362146
6.19 0.000363496 0.000362999
6.185 0.000364353 0.000363854
6.18 0.000365212 0.000364712
6.175 0.000366074 0.000365573
6.17 0.000366938 0.000366437
6.165 0.000367806 0.000367303
6.16 0.000368676 0.000368172
6.155 0.000369548 0.000369043
6.15 0.000370424 0.000369917
6.145 0.000371302 0.000370794
6.14 0.000372183 0.000371674
6.135 0.000373067 0.000372557
6.13 0.000373953 0.000373442
6.125 0.000374843 0.00037433
6.12 0.000375735 0.000375221
6.115 0.00037663 0.000376115
6.11 0.000377528 0.000377011
6.105 0.000378428 0.000377911
6.1 0.000379332 0.000378813
6.095 0.000380238 0.000379718
6.09 0.000381147 0.000380626
6.085 0.000382059 0.000381537
6.08 0.000382974 0.00038245
6.075 0.000383892 0.000383367
6.07 0.000384813 0.000384287
6.065 0.000385737 0.000385209
6.06 0.000386663 0.000386134
6.055 0.000387593 0.000387063
6.05 0.000388525 0.000387994
6.045 0.000389461 0.000388928
6.04 0.000390399 0.000389865
6.035 0.000391341 0.000390806
6.03 0.000392285 0.000391749
6.025 0.000393233 0.000392695
6.02 0.000394183 0.000393644
6.015 0.000395137 0.000394597
6.01 0.000396094 0.000395552
6.005 0.000397053 0.00039651
6 0.000398016 0.000397472
5.995 0.000398982 0.000398436
5.99 0.000399951 0.000399404
5.985 0.000400923 0.000400375
5.98 0.000401898 0.000401349
5.975 0.000402876 0.000402326
5.97 0.000403858 0.000403306
5.965 0.000404843 0.000404289
5.96 0.000405831 0.000405276
5.955 0.000406822 0.000406265
5.95 0.000407816 0.000407258
5.945 0.000408813 0.000408254
5.94 0.000409814 0.000409254
5.935 0.000410818 0.000410256
5.93 0.000411825 0.000411262
5.925 0.000412836 0.000412271
5.92 0.000413849 0.000413284
5.915 0.000414866 0.000414299
5.91 0.000415887 0.000415318
5.905 0.000416911 0.00041634
5.9 0.000417938 0.000417366
5.895 0.000418968 0.000418395
5.89 0.000420002 0.000419427
5.885 0.000421039 0.000420463
5.88 0.000422079 0.000421502
5.875 0.000423123 0.000422545
5.87 0.000424171 0.000423591
5.865 0.000425221 0.00042464
5.86 0.000426275 0.000425693
5.855 0.000427333 0.000426749
5.85 0.000428394 0.000427808
5.845 0.000429459 0.000428872
5.84 0.000430527 0.000429938
5.835 0.000431599 0.000431009
5.83 0.000432674 0.000432082
5.825 0.000433753 0.00043316
5.82 0.000434835 0.00043424
5.815 0.000435921 0.000435325
5.81 0.00043701 0.000436413
5.805 0.000438103 0.000437504
5.8 0.0004392 0.000438599
5.795 0.0004403 0.000439698
5.79 0.000441404 0.000440801
5.785 0.000442512 0.000441907
5.78 0.000443623 0.000443016
5.775 0.000444738 0.00044413
5.77 0.000445857 0.000445247
5.765 0.000446979 0.000446368
5.76 0.000448105 0.000447492
5.755 0.000449235 0.000448621
5.75 0.000450369 0.000449753
5.745 0.000451506 0.000450889
5.74 0.000452647 0.000452029
5.735 0.000453793 0.000453172
5.73 0.000454942 0.000454319
5.725 0.000456094 0.000455471
5.72 0.000457251 0.000456626
5.715 0.000458412 0.000457785
5.71 0.000459576 0.000458947
5.705 0.000460744 0.000460114
5.7 0.000461916 0.000461285
5.695 0.000463093 0.000462459
5.69 0.000464273 0.000463638
5.685 0.000465457 0.00046482
5.68 0.000466645 0.000466007
5.675 0.000467837 0.000467197
5.67 0.000469033 0.000468392
5.665 0.000470234 0.000469591
5.66 0.000471438 0.000470793
5.655 0.000472646 0.000472
5.65 0.000473859 0.000473211
5.645 0.000475075 0.000474426
5.64 0.000476296 0.000475645
5.635 0.000477521 0.000476868
5.63 0.00047875 0.000478095
5.625 0.000479983 0.000479327
5.62 0.000481221 0.000480562
5.615 0.000482462 0.000481802
5.61 0.000483708 0.000483047
5.605 0.000484958 0.000484295
5.6 0.000486213 0.000485548
5.595 0.000487471 0.000486805
5.59 0.000488734 0.000488066
5.585 0.000490002 0.000489331
5.58 0.000491273 0.000490601
5.575 0.000492549 0.000491876
5.57 0.00049383 0.000493154
5.565 0.000495115 0.000494437
5.56 0.000496404 0.000495725
5.555 0.000497698 0.000497017
5.55 0.000498996 0.000498313
5.545 0.000500298 0.000499614
5.54 0.000501605 0.00050092
5.535 0.000502917 0.000502229
5.53 0.000504233 0.000503544
5.525 0.000505554 0.000504863
5.52 0.000506879 0.000506186
5.515 0.000508209 0.000507514
5.51 0.000509544 0.000508847
5.505 0.000510883 0.000510184
5.5 0.000512227 0.000511526
5.495 0.000513575 0.000512873
5.49 0.000514928 0.000514224
5.485 0.000516286 0.00051558
5.48 0.000517649 0.000516941
5.475 0.000519016 0.000518306
5.47 0.000520388 0.000519677
5.465 0.000521765 0.000521052
5.46 0.000523147 0.000522432
5.455 0.000524534 0.000523816
5.45 0.000525925 0.000525206
5.445 0.000527322 0.0005266
5.44 0.000528723 0.000528
5.435 0.000530129 0.000529404
5.43 0.00053154 0.000530813
5.425 0.000532956 0.000532227
5.42 0.000534377 0.000533646
5.415 0.000535803 0.00053507
5.41 0.000537234 0.0005365
5.405 0.00053867 0.000537934
5.4 0.000540112 0.000539373
5.395 0.000541558 0.000540818
5.39 0.00054301 0.000542267
5.385 0.000544466 0.000543722
5.38 0.000545928 0.000545181
5.375 0.000547395 0.000546646
5.37 0.000548867 0.000548116
5.365 0.000550344 0.000549592
5.36 0.000551827 0.000551072
5.355 0.000553315 0.000552558
5.35 0.000554808 0.000554049
5.345 0.000556307 0.000555546
5.34 0.000557811 0.000557048
5.335 0.00055932 0.000558555
5.33 0.000560835 0.000560068
5.325 0.000562355 0.000561586
5.32 0.00056388 0.000563109
5.315 0.000565411 0.000564638
5.31 0.000566948 0.000566172
5.305 0.00056849 0.000567712
5.3 0.000570037 0.000569258
5.295 0.00057159 0.000570809
5.29 0.000573149 0.000572365
5.285 0.000574714 0.000573928
5.28 0.000576284 0.000575495
5.275 0.000577859 0.000577069
5.27 0.000579441 0.000578648
5.265 0.000581028 0.000580233
5.26 0.00058262 0.000581824
5.255 0.000584219 0.00058342
5.25 0.000585823 0.000585022
5.245 0.000587433 0.00058663
5.24 0.000589049 0.000588244
5.235 0.000590671 0.000589864
5.23 0.000592299 0.000591489
5.225 0.000593933 0.000593121
5.22 0.000595573 0.000594758
5.215 0.000597218 0.000596402
5.21 0.00059887 0.000598051
5.205 0.000600528 0.000599707
5.2 0.000602191 0.000601368
5.195 0.000603861 0.000603036
5.19 0.000605537 0.000604709
5.185 0.000607219 0.000606389
5.18 0.000608908 0.000608075
5.175 0.000610602 0.000609767
5.17 0.000612303 0.000611466
5.165 0.00061401 0.00061317
5.16 0.000615723 0.000614881
5.155 0.000617443 0.000616598
5.15 0.000619169 0.000618322
5.145 0.000620901 0.000620052
5.14 0.00062264 0.000621788
5.135 0.000624385 0.000623531
5.13 0.000626136 0.00062528
5.125 0.000627894 0.000627036
5.12 0.000629659 0.000628798
5.115 0.00063143 0.000630567
5.11 0.000633208 0.000632342
5.105 0.000634992 0.000634124
5.1 0.000636783 0.000635912
5.095 0.000638581 0.000637708
5.09 0.000640385 0.000639509
5.085 0.000642196 0.000641318
5.08 0.000644014 0.000643133
5.075 0.000645839 0.000644955
5.07 0.00064767 0.000646784
5.065 0.000649508 0.00064862
5.06 0.000651354 0.000650463
5.055 0.000653206 0.000652312
5.05 0.000655065 0.000654169
5.045 0.000656931 0.000656032
5.04 0.000658804 0.000657903
5.035 0.000660684 0.000659781
5.03 0.000662571 0.000661665
5.025 0.000664465 0.000663557
5.02 0.000666367 0.000665456
5.015 0.000668276 0.000667362
5.01 0.000670191 0.000669275
5.005 0.000672115 0.000671195
5 0.000674045 0.000673123
4.995 0.000675983 0.000675058
4.99 0.000677928 0.000677001
4.985 0.00067988 0.000678951
4.98 0.00068184 0.000680908
4.975 0.000683807 0.000682872
4.97 0.000685782 0.000684844
4.965 0.000687765 0.000686824
4.96 0.000689754 0.000688811
4.955 0.000691752 0.000690806
4.95 0.000693757 0.000692808
4.945 0.00069577 0.000694819
4.94 0.000697791 0.000696836
4.935 0.000699819 0.000698862
4.93 0.000701855 0.000700895
4.925 0.000703899 0.000702936
4.92 0.00070595 0.000704985
4.915 0.00070801 0.000707042
4.91 0.000710077 0.000709106
4.905 0.000712153 0.000711179
4.9 0.000714236 0.00071326
4.895 0.000716328 0.000715348
4.89 0.000718428 0.000717445
4.885 0.000720535 0.00071955
4.88 0.000722651 0.000721663
4.875 0.000724775 0.000723784
4.87 0.000726908 0.000725914
4.865 0.000729048 0.000728051
4.86 0.000731197 0.000730197
4.855 0.000733355 0.000732352
4.85 0.00073552 0.000734514
4.845 0.000737694 0.000736685
4.84 0.000739877 0.000738865
4.835 0.000742068 0.000741053
4.83 0.000744268 0.00074325
4.825 0.000746476 0.000745455
4.82 0.000748693 0.000747669
4.815 0.000750918 0.000749892
4.81 0.000753153 0.000752123
4.805 0.000755396 0.000754363
4.8 0.000757648 0.000756612
4.795 0.000759908 0.000758869
4.79 0.000762178 0.000761136
4.785 0.000764457 0.000763411
4.78 0.000766744 0.000765696
4.775 0.000769041 0.000767989
4.77 0.000771346 0.000770292
4.765 0.000773661 0.000772603
4.76 0.000775985 0.000774924
4.755 0.000778318 0.000777254
4.75 0.000780661 0.000779593
4.745 0.000783012 0.000781941
4.74 0.000785373 0.000784299
4.735 0.000787743 0.000786666
4.73 0.000790123 0.000789043
4.725 0.000792513 0.000791429
4.72 0.000794911 0.000793824
4.715 0.00079732 0.00079623
4.71 0.000799738 0.000798644
4.705 0.000802166 0.000801069
4.7 0.000804603 0.000803503
4.695 0.00080705 0.000805946
4.69 0.000809507 0.0008084
4.685 0.000811974 0.000810863
4.68 0.00081445 0.000813337
4.675 0.000816937 0.00081582
4.67 0.000819434 0.000818313
4.665 0.000821941 0.000820817
4.66 0.000824457 0.00082333
4.655 0.000826985 0.000825854
4.65 0.000829522 0.000828387
4.645 0.000832069 0.000830931
4.64 0.000834627 0.000833486
4.635 0.000837195 0.00083605
4.63 0.000839773 0.000838625
4.625 0.000842362 0.00084121
4.62 0.000844962 0.000843806
4.615 0.000847572 0.000846413
4.61 0.000850193 0.00084903
4.605 0.000852824 0.000851658
4.6 0.000855466 0.000854296
4.595 0.000858119 0.000856946
4.59 0.000860783 0.000859606
4.585 0.000863458 0.000862277
4.58 0.000866143 0.000864959
4.575 0.00086884 0.000867651
4.57 0.000871547 0.000870355
4.565 0.000874266 0.00087307
4.56 0.000876996 0.000875797
4.555 0.000879737 0.000878534
4.55 0.00088249 0.000881283
4.545 0.000885253 0.000884043
4.54 0.000888028 0.000886814
4.535 0.000890815 0.000889597
4.53 0.000893613 0.000892391
4.525 0.000896423 0.000895197
4.52 0.000899244 0.000898014
4.515 0.000902077 0.000900843
4.51 0.000904922 0.000903684
4.505 0.000907779 0.000906537
4.5 0.000910647 0.000909402
4.495 0.000913527 0.000912278
4.49 0.00091642 0.000915167
4.485 0.000919324 0.000918067
4.48 0.000922241 0.00092098
4.475 0.00092517 0.000923904
4.47 0.000928111 0.000926841
4.465 0.000931064 0.00092979
4.46 0.000934029 0.000932752
4.455 0.000937007 0.000935726
4.45 0.000939998 0.000938713
4.445 0.000943001 0.000941712
4.44 0.000946017 0.000944723
4.435 0.000949046 0.000947748
4.43 0.000952087 0.000950785
4.425 0.000955141 0.000953835
4.42 0.000958208 0.000956897
4.415 0.000961288 0.000959973
4.41 0.000964381 0.000963062
4.405 0.000967487 0.000966163
4.4 0.000970606 0.000969278
4.395 0.000973738 0.000972406
4.39 0.000976884 0.000975548
4.385 0.000980043 0.000978703
4.38 0.000983216 0.000981871
4.375 0.000986402 0.000985053
4.37 0.000989601 0.000988248
4.365 0.000992815 0.000991457
4.36 0.000996041 0.000994679
4.355 0.000999282 0.000997916
4.35 0.00100254 0.00100117
4.345 0.00100581 0.00100443
4.34 0.00100909 0.00100771
4.335 0.00101238 0.001011
4.33 0.0010157 0.00101431
4.325 0.00101902 0.00101763
4.32 0.00102236 0.00102096
4.315 0.00102571 0.00102431
4.31 0.00102908 0.00102768
4.305 0.00103247 0.00103105
4.3 0.00103586 0.00103445
4.295 0.00103927 0.00103785
4.29 0.0010427 0.00104128
4.285 0.00104614 0.00104471
4.28 0.0010496 0.00104816
4.275 0.00105307 0.00105163
4.27 0.00105656 0.00105511
4.265 0.00106006 0.00105861
4.26 0.00106358 0.00106212
4.255 0.00106711 0.00106565
4.25 0.00107066 0.00106919
4.245 0.00107422 0.00107275
4.24 0.0010778 0.00107633
4.235 0.0010814 0.00107992
4.23 0.00108501 0.00108352
4.225 0.00108863 0.00108714
4.22 0.00109228 0.00109078
4.215 0.00109593 0.00109443
4.21 0.00109961 0.0010981
4.205 0.0011033 0.00110179
4.2 0.00110701 0.00110549
4.195 0.00111073 0.00110921
4.19 0.00111447 0.00111294
4.185 0.00111822 0.0011167
4.18 0.001122 0.00112046
4.175 0.00112579 0.00112425
4.17 0.00112959 0.00112805
4.165 0.00113342 0.00113187
4.16 0.00113726 0.0011357
4.155 0.00114112 0.00113955
4.15 0.00114499 0.00114342
4.145 0.00114888 0.00114731
4.14 0.00115279 0.00115121
4.135 0.00115672 0.00115514
4.13 0.00116066 0.00115907
4.125 0.00116462 0.00116303
4.12 0.0011686 0.00116701
4.115 0.0011726 0.001171
4.11 0.00117662 0.00117501
4.105 0.00118065 0.00117904
4.1 0.0011847 0.00118308
4.095 0.00118877 0.00118715
4.09 0.00119286 0.00119123
4.085 0.00119697 0.00119533
4.08 0.00120109 0.00119945
4.075 0.00120524 0.00120359
4.07 0.0012094 0.00120775
4.065 0.00121358 0.00121192
4.06 0.00121778 0.00121612
4.055 0.001222 0.00122033
4.05 0.00122624 0.00122456
4.045 0.0012305 0.00122882
4.04 0.00123478 0.00123309
4.035 0.00123907 0.00123738
4.03 0.00124339 0.00124169
4.025 0.00124773 0.00124602
4.02 0.00125208 0.00125037
4.015 0.00125646 0.00125474
4.01 0.00126086 0.00125913
4.005 0.00126527 0.00126354
4 0.00126971 0.00126797
3.995 0.00127417 0.00127242
3.99 0.00127864 0.0012769
3.985 0.00128314 0.00128139
3.98 0.00128766 0.0012859
3.975 0.0012922 0.00129043
3.97 0.00129676 0.00129499
3.965 0.00130134 0.00129957
3.96 0.00130595 0.00130416
3.955 0.00131057 0.00130878
3.95 0.00131522 0.00131342
3.945 0.00131989 0.00131808
3.94 0.00132458 0.00132276
3.935 0.00132929 0.00132747
3.93 0.00133402 0.0013322
3.925 0.00133878 0.00133695
3.92 0.00134355 0.00134172
3.915 0.00134835 0.00134651
3.91 0.00135318 0.00135133
3.905 0.00135802 0.00135616
3.9 0.00136289 0.00136103
3.895 0.00136778 0.00136591
3.89 0.00137269 0.00137082
3.885 0.00137763 0.00137575
3.88 0.00138259 0.0013807
3.875 0.00138757 0.00138568
3.87 0.00139258 0.00139068
3.865 0.00139761 0.0013957
3.86 0.00140267 0.00140075
3.855 0.00140775 0.00140582
3.85 0.00141285 0.00141092
3.845 0.00141797 0.00141604
3.84 0.00142313 0.00142118
3.835 0.0014283 0.00142635
3.83 0.0014335 0.00143154
3.825 0.00143873 0.00143676
3.82 0.00144398 0.001442
3.815 0.00144925 0.00144727
3.81 0.00145455 0.00145256
3.805 0.00145988 0.00145788
3.8 0.00146523 0.00146323
3.795 0.00147061 0.0014686
3.79 0.00147601 0.00147399
3.785 0.00148144 0.00147941
3.78 0.00148689 0.00148486
3.775 0.00149237 0.00149033
3.77 0.00149788 0.00149583
3.765 0.00150342 0.00150136
3.76 0.00150898 0.00150691
3.755 0.00151457 0.00151249
3.75 0.00152018 0.0015181
3.745 0.00152582 0.00152374
3.74 0.00153149 0.0015294
3.735 0.00153719 0.00153509
3.73 0.00154292 0.00154081
3.725 0.00154867 0.00154655
3.72 0.00155445 0.00155232
3.715 0.00156026 0.00155812
3.71 0.0015661 0.00156395
3.705 0.00157196 0.00156981
3.7 0.00157786 0.0015757
3.695 0.00158378 0.00158162
3.69 0.00158973 0.00158756
3.685 0.00159572 0.00159353
3.68 0.00160173 0.00159954
3.675 0.00160777 0.00160557
3.67 0.00161384 0.00161163
3.665 0.00161994 0.00161773
3.66 0.00162607 0.00162385
3.655 0.00163223 0.00163
3.65 0.00163843 0.00163619
3.645 0.00164465 0.0016424
3.64 0.0016509 0.00164864
3.635 0.00165719 0.00165492
3.63 0.0016635 0.00166123
3.625 0.00166985 0.00166757
3.62 0.00167623 0.00167394
3.615 0.00168264 0.00168034
3.61 0.00168908 0.00168677
3.605 0.00169556 0.00169324
3.6 0.00170207 0.00169974
3.595 0.00170861 0.00170627
3.59 0.00171518 0.00171283
3.585 0.00172179 0.00171943
3.58 0.00172843 0.00172606
3.575 0.0017351 0.00173273
3.57 0.00174181 0.00173942
3.565 0.00174855 0.00174615
3.56 0.00175532 0.00175292
3.555 0.00176213 0.00175972
3.55 0.00176897 0.00176655
3.545 0.00177585 0.00177342
3.54 0.00178276 0.00178032
3.535 0.00178971 0.00178726
3.53 0.00179669 0.00179424
3.525 0.00180371 0.00180125
3.52 0.00181077 0.00180829
3.515 0.00181786 0.00181537
3.51 0.00182498 0.00182249
3.505 0.00183215 0.00182964
3.5 0.00183935 0.00183683
3.495 0.00184658 0.00184406
3.49 0.00185386 0.00185132
3.485 0.00186117 0.00185862
3.48 0.00186852 0.00186596
3.475 0.00187591 0.00187334
3.47 0.00188333 0.00188076
3.465 0.0018908 0.00188821
3.46 0.0018983 0.0018957
3.455 0.00190584 0.00190323
3.45 0.00191342 0.0019108
3.445 0.00192104 0.00191841
3.44 0.00192869 0.00192606
3.435 0.00193639 0.00193374
3.43 0.00194413 0.00194147
3.425 0.00195191 0.00194924
3.42 0.00195973 0.00195705
3.415 0.00196759 0.0019649
3.41 0.00197549 0.00197279
3.405 0.00198344 0.00198072
3.4 0.00199142 0.0019887
3.395 0.00199945 0.00199671
3.39 0.00200751 0.00200477
3.385 0.00201562 0.00201287
3.38 0.00202378 0.00202101
3.375 0.00203197 0.00202919
3.37 0.00204021 0.00203742
3.365 0.0020485 0.00204569
3.36 0.00205682 0.00205401
3.355 0.0020652 0.00206237
3.35 0.00207361 0.00207077
3.345 0.00208207 0.00207922
3.34 0.00209058 0.00208772
3.335 0.00209913 0.00209625
3.33 0.00210772 0.00210484
3.325 0.00211636 0.00211347
3.32 0.00212505 0.00212214
3.315 0.00213378 0.00213087
3.31 0.00214257 0.00213963
3.305 0.00215139 0.00214845
3.3 0.00216027 0.00215731
3.295 0.00216919 0.00216623
3.29 0.00217816 0.00217518
3.285 0.00218718 0.00218419
3.28 0.00219625 0.00219325
3.275 0.00220537 0.00220235
3.27 0.00221453 0.0022115
3.265 0.00222375 0.0022207
3.26 0.00223301 0.00222996
3.255 0.00224233 0.00223926
3.25 0.00225169 0.00224861
3.245 0.00226111 0.00225802
3.24 0.00227058 0.00226747
3.235 0.0022801 0.00227698
3.23 0.00228967 0.00228654
3.225 0.00229929 0.00229615
3.22 0.00230897 0.00230581
3.215 0.0023187 0.00231553
3.21 0.00232848 0.00232529
3.205 0.00233832 0.00233512
3.2 0.0023482 0.00234499
3.195 0.00235815 0.00235492
3.19 0.00236815 0.00236491
3.185 0.0023782 0.00237495
3.18 0.00238831 0.00238505
3.175 0.00239848 0.0023952
3.17 0.0024087 0.0024054
3.165 0.00241898 0.00241567
3.16 0.00242931 0.00242599
3.155 0.0024397 0.00243637
3.15 0.00245015 0.0024468
3.145 0.00246066 0.00245729
3.14 0.00247123 0.00246785
3.135 0.00248185 0.00247846
3.13 0.00249254 0.00248913
3.125 0.00250328 0.00249986
3.12 0.00251409 0.00251065
3.115 0.00252495 0.0025215
3.11 0.00253588 0.00253241
3.105 0.00254686 0.00254338
3.1 0.00255791 0.00255441
3.095 0.00256902 0.00256551
3.09 0.0025802 0.00257667
3.085 0.00259143 0.00258789
3.08 0.00260273 0.00259917
3.075 0.0026141 0.00261052
3.07 0.00262553 0.00262193
3.065 0.00263702 0.00263341
3.06 0.00264858 0.00264495
3.055 0.0026602 0.00265656
3.05 0.00267189 0.00266824
3.045 0.00268365 0.00267998
3.04 0.00269547 0.00269178
3.035 0.00270736 0.00270366
3.03 0.00271932 0.0027156
3.025 0.00273135 0.00272761
3.02 0.00274344 0.00273969
3.015 0.00275561 0.00275184
3.01 0.00276784 0.00276406
3.005 0.00278015 0.00277634
3 0.00279252 0.0027887
2.995 0.00280497 0.00280113
2.99 0.00281749 0.00281364
2.985 0.00283008 0.00282621
2.98 0.00284275 0.00283886
2.975 0.00285548 0.00285158
2.97 0.00286829 0.00286437
2.965 0.00288118 0.00287724
2.96 0.00289414 0.00289018
2.955 0.00290718 0.0029032
2.95 0.00292029 0.0029163
2.945 0.00293348 0.00292947
2.94 0.00294675 0.00294271
2.935 0.00296009 0.00295604
2.93 0.00297351 0.00296944
2.925 0.00298701 0.00298292
2.92 0.00300059 0.00299648
2.915 0.00301424 0.00301012
2.91 0.00302798 0.00302384
2.905 0.0030418 0.00303764
2.9 0.0030557 0.00305152
2.895 0.00306969 0.00306549
2.89 0.00308375 0.00307953
2.885 0.0030979 0.00309366
2.88 0.00311214 0.00310788
2.875 0.00312645 0.00312218
2.87 0.00314085 0.00313656
2.865 0.00315534 0.00315102
2.86 0.00316991 0.00316558
2.855 0.00318458 0.00318022
2.85 0.00319932 0.00319495
2.845 0.00321416 0.00320976
2.84 0.00322908 0.00322467
2.835 0.0032441 0.00323966
2.83 0.0032592 0.00325474
2.825 0.0032744 0.00326992
2.82 0.00328969 0.00328518
2.815 0.00330506 0.00330054
2.81 0.00332053 0.00331599
2.805 0.0033361 0.00333153
2.8 0.00335176 0.00334717
2.795 0.00336751 0.0033629
2.79 0.00338335 0.00337873
2.785 0.0033993 0.00339465
2.78 0.00341534 0.00341067
2.775 0.00343148 0.00342678
2.77 0.00344772 0.003443
2.765 0.00346405 0.00345931
2.76 0.00348049 0.00347572
2.755 0.00349702 0.00349224
2.75 0.00351366 0.00350885
2.745 0.00353039 0.00352556
2.74 0.00354723 0.00354238
2.735 0.00356418 0.0035593
2.73 0.00358122 0.00357632
2.725 0.00359838 0.00359345
2.72 0.00361564 0.00361069
2.715 0.003633 0.00362803
2.71 0.00365047 0.00364548
2.705 0.00366805 0.00366303
2.7 0.00368574 0.0036807
2.695 0.00370354 0.00369847
2.69 0.00372145 0.00371636
2.685 0.00373947 0.00373435
2.68 0.0037576 0.00375245
2.675 0.00377584 0.00377067
2.67 0.0037942 0.00378901
2.665 0.00381267 0.00380745
2.66 0.00383126 0.00382602
2.655 0.00384996 0.0038447
2.65 0.00386879 0.00386349
2.645 0.00388773 0.00388241
2.64 0.00390678 0.00390144
2.635 0.00392596 0.00392059
2.63 0.00394526 0.00393986
2.625 0.00396468 0.00395925
2.62 0.00398422 0.00397877
2.615 0.00400388 0.00399841
2.61 0.00402367 0.00401817
2.605 0.00404359 0.00403806
2.6 0.00406363 0.00405807
2.595 0.0040838 0.00407821
2.59 0.0041041 0.00409848
2.585 0.00412453 0.00411888
2.58 0.00414508 0.00413941
2.575 0.00416577 0.00416007
2.57 0.00418659 0.00418086
2.565 0.00420754 0.00420178
2.56 0.00422863 0.00422284
2.555 0.00424985 0.00424403
2.55 0.0042712 0.00426536
2.545 0.0042927 0.00428682
2.54 0.00431433 0.00430843
2.535 0.0043361 0.00433017
2.53 0.00435802 0.00435205
2.525 0.00438007 0.00437408
2.52 0.00440227 0.00439624
2.515 0.00442461 0.00441855
2.51 0.00444709 0.00444101
2.505 0.00446972 0.0044636
2.5 0.0044925 0.00448635
2.495 0.00451542 0.00450924
2.49 0.0045385 0.00453228
2.485 0.00456172 0.00455548
2.48 0.0045851 0.00457882
2.475 0.00460863 0.00460232
2.47 0.00463231 0.00462597
2.465 0.00465615 0.00464978
2.46 0.00468015 0.00467374
2.455 0.0047043 0.00469786
2.45 0.00472861 0.00472214
2.445 0.00475308 0.00474657
2.44 0.00477771 0.00477117
2.435 0.0048025 0.00479593
2.43 0.00482746 0.00482085
2.425 0.00485258 0.00484594
2.42 0.00487787 0.00487119
2.415 0.00490333 0.00489661
2.41 0.00492895 0.00492221
2.405 0.00495475 0.00494797
2.4 0.00498072 0.0049739
2.395 0.00500686 0.005
2.39 0.00503317 0.00502628
2.385 0.00505966 0.00505273
2.38 0.00508632 0.00507936
2.375 0.00511316 0.00510617
2.37 0.00514019 0.00513315
2.365 0.00516739 0.00516032
2.36 0.00519478 0.00518767
2.355 0.00522236 0.00521521
2.35 0.00525012 0.00524293
2.345 0.00527806 0.00527084
2.34 0.0053062 0.00529893
2.335 0.00533452 0.00532722
2.33 0.00536303 0.00535569
2.325 0.00539174 0.00538436
2.32 0.00542064 0.00541322
2.315 0.00544973 0.00544227
2.31 0.00547903 0.00547153
2.305 0.00550852 0.00550098
2.3 0.00553822 0.00553064
2.295 0.00556812 0.00556049
2.29 0.00559822 0.00559056
2.285 0.00562853 0.00562083
2.28 0.00565905 0.0056513
2.275 0.00568977 0.00568198
2.27 0.0057207 0.00571287
2.265 0.00575185 0.00574397
2.26 0.00578321 0.00577529
2.255 0.00581478 0.00580682
2.25 0.00584657 0.00583857
2.245 0.00587858 0.00587053
2.24 0.00591082 0.00590272
2.235 0.00594327 0.00593513
2.23 0.00597595 0.00596777
2.225 0.00600886 0.00600064
2.22 0.006042 0.00603373
2.215 0.00607536 0.00606704
2.21 0.00610896 0.00610059
2.205 0.00614279 0.00613437
2.2 0.00617685 0.00616839
2.195 0.00621115 0.00620265
2.19 0.00624569 0.00623714
2.185 0.00628047 0.00627187
2.18 0.0063155 0.00630685
2.175 0.00635077 0.00634207
2.17 0.00638629 0.00637754
2.165 0.00642206 0.00641327
2.16 0.00645808 0.00644924
2.155 0.00649435 0.00648546
2.15 0.00653088 0.00652194
2.145 0.00656766 0.00655867
2.14 0.00660471 0.00659566
2.135 0.00664201 0.00663291
2.13 0.00667958 0.00667043
2.125 0.00671741 0.00670821
2.12 0.00675551 0.00674626
2.115 0.00679388 0.00678458
2.11 0.00683253 0.00682317
2.105 0.00687145 0.00686204
2.1 0.00691065 0.00690119
2.095 0.00695013 0.00694061
2.09 0.00698989 0.00698031
2.085 0.00702993 0.0070203
2.08 0.00707025 0.00706057
2.075 0.00711086 0.00710112
2.07 0.00715177 0.00714197
2.065 0.00719296 0.00718311
2.06 0.00723445 0.00722454
2.055 0.00727624 0.00726628
2.05 0.00731834 0.00730831
2.045 0.00736073 0.00735065
2.04 0.00740343 0.00739329
2.035 0.00744644 0.00743624
2.03 0.00748976 0.0074795
2.025 0.00753339 0.00752307
2.02 0.00757733 0.00756695
2.015 0.00762159 0.00761115
2.01 0.00766617 0.00765567
2.005 0.00771107 0.00770051
2 0.0077563 0.00774568
1.995 0.00780186 0.00779117
1.99 0.00784775 0.007837
1.985 0.00789397 0.00788316
1.98 0.00794054 0.00792966
1.975 0.00798744 0.0079765
1.97 0.00803468 0.00802368
1.965 0.00808227 0.0080712
1.96 0.0081302 0.00811906
1.955 0.00817848 0.00816728
1.95 0.00822712 0.00821584
1.945 0.00827611 0.00826477
1.94 0.00832545 0.00831405
1.935 0.00837516 0.00836369
1.93 0.00842524 0.0084137
1.925 0.00847568 0.00846407
1.92 0.0085265 0.00851482
1.915 0.0085777 0.00856594
1.91 0.00862927 0.00861744
1.905 0.00868122 0.00866932
1.9 0.00873355 0.00872158
1.895 0.00878626 0.00877422
1.89 0.00883936 0.00882725
1.885 0.00889285 0.00888067
1.88 0.00894674 0.00893448
1.875 0.00900103 0.00898869
1.87 0.00905572 0.00904331
1.865 0.00911081 0.00909833
1.86 0.00916632 0.00915376
1.855 0.00922224 0.0092096
1.85 0.00927858 0.00926586
1.845 0.00933533 0.00932253
1.84 0.0093925 0.00937963
1.835 0.0094501 0.00943715
1.83 0.00950812 0.00949509
1.825 0.00956658 0.00955346
1.82 0.00962547 0.00961227
1.815 0.00968479 0.00967152
1.81 0.00974456 0.0097312
1.805 0.00980477 0.00979133
1.8 0.00986544 0.00985191
1.795 0.00992656 0.00991295
1.79 0.00998813 0.00997444
1.785 0.0100502 0.0100364
1.78 0.0101127 0.0100988
1.775 0.0101756 0.0101617
1.77 0.0102391 0.010225
1.765 0.010303 0.0102889
1.76 0.0103674 0.0103532
1.755 0.0104322 0.0104179
1.75 0.0104976 0.0104832
1.745 0.0105634 0.010549
1.74 0.0106298 0.0106152
1.735 0.0106966 0.0106819
1.73 0.0107639 0.0107492
1.725 0.0108318 0.0108169
1.72 0.0109001 0.0108852
1.715 0.010969 0.0109539
1.71 0.0110384 0.0110232
1.705 0.0111083 0.011093
1.7 0.0111787 0.0111633
1.695 0.0112496 0.0112342
1.69 0.0113211 0.0113056
1.685 0.0113931 0.0113775
1.68 0.0114656 0.0114499
1.675 0.0115387 0.0115229
1.67 0.0116124 0.0115964
1.665 0.0116865 0.0116705
1.66 0.0117613 0.0117451
1.655 0.0118366 0.0118203
1.65 0.0119125 0.0118961
1.645 0.0119889 0.0119724
1.64 0.0120659 0.0120493
1.635 0.0121435 0.0121268
1.63 0.0122216 0.0122049
1.625 0.0123004 0.0122835
1.62 0.0123797 0.0123627
1.615 0.0124596 0.0124425
1.61 0.0125401 0.0125229
1.605 0.0126212 0.0126039
1.6 0.0127029 0.0126855
1.595 0.0127852 0.0127676
1.59 0.0128681 0.0128505
1.585 0.0129516 0.0129339
1.58 0.0130358 0.0130179
1.575 0.0131206 0.0131026
1.57 0.013206 0.0131879
1.565 0.013292 0.0132738
1.56 0.0133787 0.0133603
1.555 0.013466 0.0134475
1.55 0.0135539 0.0135353
1.545 0.0136425 0.0136237
1.54 0.0137317 0.0137128
1.535 0.0138215 0.0138026
1.53 0.0139121 0.013893
1.525 0.0140032 0.013984
1.52 0.0140951 0.0140757
1.515 0.0141876 0.0141681
1.51 0.0142808 0.0142612
1.505 0.0143746 0.0143549
1.5 0.0144692 0.0144493
1.495 0.0145643 0.0145443
1.49 0.0146602 0.0146401
1.485 0.0147568 0.0147365
1.48 0.014854 0.0148336
1.475 0.0149519 0.0149314
1.47 0.0150505 0.0150299
1.465 0.0151498 0.015129
1.46 0.0152498 0.0152289
1.455 0.0153505 0.0153295
1.45 0.0154519 0.0154307
1.445 0.015554 0.0155327
1.44 0.0156569 0.0156353
1.435 0.0157604 0.0157387
1.43 0.0158646 0.0158428
1.425 0.0159695 0.0159476
1.42 0.0160752 0.0160531
1.415 0.0161815 0.0161593
1.41 0.0162885 0.0162661
1.405 0.0163963 0.0163738
1.4 0.0165048 0.0164821
1.395 0.0166139 0.0165911
1.39 0.0167238 0.0167008
1.385 0.0168344 0.0168113
1.38 0.0169457 0.0169224
1.375 0.0170577 0.0170343
1.37 0.0171705 0.0171469
1.365 0.0172839 0.0172602
1.36 0.0173981 0.0173741
1.355 0.0175129 0.0174888
1.35 0.0176285 0.0176042
1.345 0.0177447 0.0177203
1.34 0.0178616 0.0178371
1.335 0.0179792 0.0179545
1.33 0.0180976 0.0180727
1.325 0.0182165 0.0181915
1.32 0.0183362 0.018311
1.315 0.0184565 0.0184311
1.31 0.0185775 0.0185519
1.305 0.0186992 0.0186734
1.3 0.0188215 0.0187956
1.295 0.0189444 0.0189183
1.29 0.019068 0.0190418
1.285 0.0191922 0.0191658
1.28 0.0193171 0.0192905
1.275 0.0194425 0.0194158
1.27 0.0195686 0.0195416
1.265 0.0196952 0.0196681
1.26 0.0198224 0.0197951
1.255 0.0199502 0.0199227
1.25 0.0200785 0.0200508
1.245 0.0202073 0.0201794
1.24 0.0203366 0.0203086
1.235 0.0204665 0.0204383
1.23 0.0205968 0.0205684
1.225 0.0207276 0.020699
1.22 0.0208588 0.0208301
1.215 0.0209905 0.0209615
1.21 0.0211226 0.0210934
1.205 0.021255 0.0212257
1.2 0.0213878 0.0213583
1.195 0.0215209 0.0214913
1.19 0.0216544 0.0216245
1.185 0.0217881 0.021758
1.18 0.021922 0.0218918
1.175 0.0220562 0.0220257
1.17 0.0221905 0.0221599
1.165 0.022325 0.0222941
1.16 0.0224595 0.0224285
1.155 0.0225942 0.022563
1.15 0.0227289 0.0226975
1.145 0.0228635 0.022832
1.14 0.0229981 0.0229664
1.135 0.0231327 0.0231007
1.13 0.023267 0.0232349
1.125 0.0234012 0.0233689
1.12 0.0235352 0.0235026
1.115 0.0236688 0.0236361
1.11 0.023802 0.0237691
1.105 0.0239349 0.0239018
1.1 0.0240672 0.024034
1.095 0.0241991 0.0241656
1.09 0.0243302 0.0242966
1.085 0.0244608 0.0244269
1.08 0.0245905 0.0245565
1.075 0.0247194 0.0246852
1.07 0.0248474 0.024813
1.065 0.0249744 0.0249398
1.06 0.0251003 0.0250655
1.055 0.025225 0.0251901
1.05 0.0253485 0.0253134
1.045 0.0254706 0.0254353
1.04 0.0255913 0.0255558
1.035 0.0257104 0.0256747
1.03 0.0258278 0.025792
1.025 0.0259434 0.0259074
1.02 0.0260571 0.026021
1.015 0.0261688 0.0261325
1.01 0.0262784 0.0262419
1.005 0.0263856 0.026349
1 0.0264905 0.0264537
0.995 0.0265927 0.0265558
0.99 0.0266923 0.0266553
0.985 0.0267891 0.0267519
0.98 0.0268828 0.0268455
0.975 0.0269734 0.0269359
0.97 0.0270607 0.0270231
0.965 0.0271446 0.0271068
0.96 0.0272247 0.0271868
0.955 0.027301 0.027263
0.95 0.0273734 0.0273352
0.945 0.0274415 0.0274033
0.94 0.0275052 0.0274669
0.935 0.0275644 0.027526
0.93 0.0276188 0.0275803
0.925 0.0276682 0.0276296
0.92 0.0277123 0.0276737
0.915 0.0277511 0.0277124
0.91 0.0277842 0.0277454
0.905 0.0278115 0.0277727
0.9 0.0278327 0.0277938
0.895 0.0278476 0.0278087
0.89 0.0278559 0.027817
0.885 0.0278575 0.0278185
0.88 0.027852 0.027813
0.875 0.0278393 0.0278003
0.87 0.027819 0.0277801
0.865 0.0277911 0.0277521
0.86 0.0277551 0.0277162
0.855 0.0277109 0.027672
0.85 0.0276582 0.0276193
0.845 0.0275967 0.027558
0.84 0.0275263 0.0274876
0.835 0.0274467 0.0274081
0.83 0.0273576 0.0273191
0.825 0.0272588 0.0272205
0.82 0.0271502 0.0271119
0.815 0.0270313 0.0269932
0.81 0.0269022 0.0268642
0.805 0.0267624 0.0267246
0.8 0.0266119 0.0265743
0.795 0.0264505 0.0264131
0.79 0.0262779 0.0262407
0.785 0.026094 0.0260571
0.78 0.0258987 0.025862
0.775 0.0256918 0.0256553
0.77 0.0254732 0.025437
0.765 0.0252428 0.0252069
0.76 0.0250005 0.0249649
0.755 0.0247462 0.024711
0.75 0.0244799 0.0244451
0.745 0.0242017 0.0241671
0.74 0.0239114 0.0238772
0.735 0.0236091 0.0235754
0.73 0.0232949 0.0232616
0.725 0.0229689 0.022936
0.72 0.0226312 0.0225987
0.715 0.0222819 0.0222499
0.71 0.0219212 0.0218897
0.705 0.0215493 0.0215183
0.7 0.0211665 0.021136
0.695 0.020773 0.020743
0.69 0.0203692 0.0203397
0.685 0.0199554 0.0199265
0.68 0.0195319 0.0195036
0.675 0.0190993 0.0190715
0.67 0.0186578 0.0186307
0.665 0.0182082 0.0181816
0.66 0.0177507 0.0177248
0.655 0.0172861 0.0172608
0.65 0.0168149 0.0167903
0.645 0.0163378 0.0163137
0.64 0.0158553 0.0158319
0.635 0.0153681 0.0153454
0.63 0.0148771 0.014855
0.625 0.0143828 0.0143614
0.62 0.0138861 0.0138654
0.615 0.0133877 0.0133677
0.61 0.0128885 0.0128691
0.605 0.0123892 0.0123705
0.6 0.0118907 0.0118727
0.595 0.0113938 0.0113765
0.59 0.0108993 0.0108827
0.585 0.0104082 0.0103923
0.58 0.00992128 0.00990598
0.575 0.00943933 0.0094247
0.57 0.00896323 0.00894926
0.565 0.00849381 0.00848049
0.56 0.00803188 0.0080192
0.555 0.00757825 0.00756619
0.55 0.00713368 0.00712224
0.545 0.00669892 0.0066881
0.54 0.00627472 0.00626448
0.535 0.00586174 0.00585209
0.53 0.00546067 0.00545157
0.525 0.0050721 0.00506355
0.52 0.00469663 0.00468861
0.515 0.00433478 0.00432727
0.51 0.00398705 0.00398003
0.505 0.00365386 0.00364732
0.5 0.00333562 0.00332953
0.495 0.00303264 0.00302699
0.49 0.00274521 0.00273997
0.485 0.00247354 0.0024687
0.48 0.00221781 0.00221333
0.475 0.0019781 0.00197397
0.47 0.00175446 0.00175066
0.465 0.00154688 0.00154339
0.46 0.00135527 0.00135206
0.455 0.00117949 0.00117655
0.45 0.00101935 0.00101665
0.445 0.000874587 0.000872109
0.44 0.000744879 0.000742603
0.435 0.000629856 0.000627761
0.43 0.000529088 0.000527155
0.425 0.000442096 0.000440306
0.42 0.000368349 0.000366684
0.415 0.000307272 0.000305714
0.41 0.000258243 0.000256776
0.405 0.000220603 0.000219212
0.4 0.000193657 0.000192326
0.395 0.000176679 0.000175394
0.39 0.000168916 0.000167665
0.385 0.000169595 0.000168365
0.38 0.000177926 0.000176707
0.375 0.000193108 0.00019189
0.37 0.000214337 0.000213111
0.365 0.000240808 0.000239566
0.36 0.000271723 0.00027046
0.355 0.000306301 0.00030501
0.35 0.000343774 0.000342452
0.345 0.000383405 0.000382047
0.34 0.000424482 0.000423087
0.335 0.000466331 0.000464898
0.33 0.00050832 0.000506847
0.325 0.000549859 0.000548346
0.32 0.000590407 0.000588857
0.315 0.000629477 0.00062789
0.31 0.000666633 0.000665012
0.305 0.000701498 0.000699845
0.3 0.000733748 0.000732066
0.295 0.000763118 0.000761412
0.29 0.000789398 0.000787673
0.285 0.000812434 0.000810692
0.28 0.000832119 0.000830365
0.275 0.000848399 0.000846639
0.27 0.000861264 0.000859501
0.265 0.000870743 0.000868982
0.26 0.000876903 0.000875149
0.255 0.000879843 0.0008781
0.25 0.000879686 0.000877959
0.245 0.00087658 0.000874872
0.24 0.000870688 0.000869003
0.235 0.000862186 0.000860529
0.23 0.000851261 0.000849634
0.225 0.000838102 0.000836508
0.22 0.000822901 0.000821343
0.215 0.000805849 0.00080433
0.21 0.000787133 0.000785656
0.205 0.000766938 0.000765503
0.2 0.000745439 0.000744049
0.195 0.000722805 0.000721462
0.19 0.000699198 0.000697902
0.185 0.00067477 0.000673523
0.18 0.000649666 0.000648468
0.175 0.000624021 0.000622873
0.17 0.000597963 0.000596865
0.165 0.000571612 0.000570564
0.16 0.000545079 0.000544083
0.155 0.000518471 0.000517524
0.15 0.000491883 0.000490987
0.145 0.000465409 0.000464562
0.14 0.000439132 0.000438335
0.135 0.000413134 0.000412386
0.13 0.000387489 0.000386788
0.125 0.000362266 0.000361612
0.12 0.000337531 0.000336922
0.115 0.000313343 0.000312779
0.11 0.000289761 0.00028924
0.105 0.000266836 0.000266357
0.1 0.000244618 0.00024418
0.095 0.000223154 0.000222754
0.09 0.000202486 0.000202124
0.085 0.000182654 0.000182328
0.08 0.000163696 0.000163405
0.075 0.000145647 0.000145388
0.07 0.000128538 0.000128309
0.065 0.000112399 0.0001122
0.06 9.72584e-05 9.70861e-05
0.055 8.31404e-05 8.29936e-05
0.05 7.00683e-05 6.9945e-05
0.045 5.80624e-05 5.79608e-05
0.04 4.71435e-05 4.70616e-05
0.035 3.73539e-05 3.72896e-05
0.03 2.88958e-05 2.88465e-05
0.025 2.24418e-05 2.24038e-05
0.02 1.82251e-05 1.81941e-05
0.015 1.26566e-05 1.26349e-05
0.01 2.63536e-06 2.63083e-06
0.005 -3.05968e-06 -3.05441e-06
-1.63468e-13 -4.77818e-09 -4.76995e-09


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.075Lambda0.5Nc1Classic/GApOneLoop.txt <==
-22.3723 -0.00200107 4.4815e-05
-22.1768 -0.00203656 4.60135e-05
-22.0165 -0.00206637 4.70284e-05
-21.8747 -0.0020933 4.79516e-05
-21.7448 -0.00211842 4.88179e-05
-21.6237 -0.00214225 4.9645e-05
-21.5093 -0.00216514 5.04434e-05
-21.4004 -0.00218728 5.122e-05
-21.2959 -0.00220884 5.19796e-05
-21.1952 -0.0022299 5.27257e-05
-21.0979 -0.00225057 5.3461e-05
-21.0034 -0.00227089 5.41876e-05
-20.9115 -0.00229093 5.49072e-05
-20.8219 -0.00231073 5.56211e-05
-20.7344 -0.00233031 5.63304e-05
-20.6487 -0.00234972 5.70362e-05
-20.5648 -0.00236897 5.77392e-05
-20.4825 -0.00238808 5.84402e-05
-20.4016 -0.00240708 5.91398e-05
-20.3222 -0.00242599 5.98385e-05
-20.244 -0.0024448 6.05368e-05
-20.1669 -0.00246355 6.12351e-05
-20.091 -0.00248223 6.19338e-05
-20.0162 -0.00250087 6.26333e-05
-19.9423 -0.00251946 6.3334e-05
-19.8694 -0.00253803 6.4036e-05
-19.7974 -0.00255657 6.47397e-05
-19.7262 -0.00257509 6.54453e-05
-19.6558 -0.0025936 6.61531e-05
-19.5862 -0.00261211 6.68633e-05
-19.5173 -0.00263062 6.75761e-05
-19.4491 -0.00264914 6.82917e-05
-19.3816 -0.00266767 6.90103e-05
-19.3147 -0.00268622 6.9732e-05
-19.2484 -0.00270478 7.04571e-05
-19.1828 -0.00272337 7.11856e-05
-19.1177 -0.002742 7.19179e-05
-19.0531 -0.00276065 7.26539e-05
-18.9891 -0.00277934 7.33938e-05
-18.9255 -0.00279807 7.41379e-05
-18.8625 -0.00281684 7.48861e-05
-18.8 -0.00283566 7.56387e-05
-18.7379 -0.00285453 7.63958e-05
-18.6762 -0.00287345 7.71575e-05
-18.615 -0.00289242 7.7924e-05
-18.5542 -0.00291145 7.86953e-05
-18.4938 -0.00293054 7.94715e-05
-18.4338 -0.0029497 8.02529e-05
-18.3742 -0.00296891 8.10395e-05
-18.3149 -0.0029882 8.18313e-05
-18.256 -0.00300755 8.26287e-05
-18.1975 -0.00302698 8.34315e-05
-18.1393 -0.00304648 8.42401e-05
-18.0815 -0.00306605 8.50544e-05
-18.0239 -0.00308571 8.58745e-05
-17.9667 -0.00310544 8.67007e-05
-17.9098 -0.00312525 8.7533e-05
-17.8532 -0.00314515 8.83714e-05
-17.7969 -0.00316514 8.92162e-05
-17.7408 -0.00318521 9.00674e-05
-17.6851 -0.00320537 9.09252e-05
-17.6296 -0.00322563 9.17895e-05
-17.5744 -0.00324597 9.26606e-05
-17.5195 -0.00326642 9.35386e-05
-17.4648 -0.00328696 9.44235e-05
-17.4104 -0.0033076 9.53155e-05
-17.3562 -0.00332834 9.62147e-05
-17.3022 -0.00334918 9.71212e-05
-17.2485 -0.00337013 9.80351e-05
-17.195 -0.00339118 9.89565e-05
-17.1418 -0.00341234 9.98855e-05
-17.0887 -0.00343361 0.000100822
-17.0359 -0.00345499 0.000101767
-16.9833 -0.00347649 0.000102719
-16.9309 -0.00349809 0.00010368
-16.8787 -0.00351982 0.000104649
-16.8268 -0.00354166 0.000105626
-16.775 -0.00356363 0.000106612
-16.7234 -0.00358571 0.000107606
-16.672 -0.00360792 0.000108609
-16.6208 -0.00363025 0.00010962
-16.5697 -0.00365271 0.000110641
-16.5189 -0.0036753 0.00011167
-16.4682 -0.00369802 0.000112709
-16.4177 -0.00372087 0.000113757
-16.3674 -0.00374386 0.000114814
-16.3172 -0.00376698 0.000115881
-16.2672 -0.00379024 0.000116958
-16.2174 -0.00381364 0.000118044
-16.1677 -0.00383717 0.000119141
-16.1182 -0.00386085 0.000120247
-16.0689 -0.00388468 0.000121364
-16.0197 -0.00390865 0.000122491
-15.9706 -0.00393277 0.000123628
-15.9217 -0.00395704 0.000124776
-15.873 -0.00398146 0.000125935
-15.8243 -0.00400604 0.000127105
-15.7759 -0.00403077 0.000128286
-15.7276 -0.00405565 0.000129478
-15.6794 -0.0040807 0.000130681
-15.6313 -0.00410591 0.000131896
-15.5834 -0.00413128 0.000133123
-15.5356 -0.00415682 0.000134361
-15.488 -0.00418252 0.000135611
-15.4404 -0.00420839 0.000136874
-15.393 -0.00423443 0.000138149
-15.3458 -0.00426065 0.000139436
-15.2986 -0.00428704 0.000140736
-15.2516 -0.00431361 0.000142049
-15.2047 -0.00434036 0.000143374
-15.1579 -0.00436728 0.000144713
-15.1112 -0.0043944 0.000146065
-15.0647 -0.00442169 0.000147431
-15.0182 -0.00444918 0.00014881
-14.9719 -0.00447685 0.000150204
-14.9257 -0.00450472 0.000151611
-14.8796 -0.00453278 0.000153033
-14.8336 -0.00456103 0.000154469
-14.7877 -0.00458949 0.000155919
-14.7419 -0.00461815 0.000157385
-14.6962 -0.00464701 0.000158865
-14.6506 -0.00467607 0.000160361
-14.6052 -0.00470534 0.000161872
-14.5598 -0.00473483 0.000163399
-14.5145 -0.00476452 0.000164942
-14.4693 -0.00479443 0.000166501
-14.4243 -0.00482456 0.000168076
-14.3793 -0.00485491 0.000169668
-14.3344 -0.00488548 0.000171276
-14.2896 -0.00491628 0.000172902
-14.2449 -0.0049473 0.000174544
-14.2003 -0.00497855 0.000176204
-14.1558 -0.00501004 0.000177882
-14.1113 -0.00504176 0.000179578
-14.067 -0.00507373 0.000181292
-14.0227 -0.00510593 0.000183025
-13.9786 -0.00513837 0.000184776
-13.9345 -0.00517107 0.000186546
-13.8905 -0.00520401 0.000188335
-13.8466 -0.0052372 0.000190144
-13.8028 -0.00527065 0.000191973
-13.759 -0.00530436 0.000193822
-13.7153 -0.00533833 0.000195691
-13.6718 -0.00537256 0.000197581
-13.6283 -0.00540707 0.000199491
-13.5848 -0.00544184 0.000201423
-13.5415 -0.00547688 0.000203377
-13.4982 -0.0055122 0.000205352
-13.455 -0.00554781 0.00020735
-13.4119 -0.00558369 0.000209369
-13.3689 -0.00561986 0.000211412
-13.3259 -0.00565632 0.000213478
-13.283 -0.00569308 0.000215567
-13.2402 -0.00573013 0.00021768
-13.1974 -0.00576748 0.000219817
-13.1547 -0.00580514 0.000221979
-13.1121 -0.0058431 0.000224166
-13.0696 -0.00588138 0.000226377
-13.0271 -0.00591997 0.000228615
-12.9847 -0.00595887 0.000230878
-12.9424 -0.0059981 0.000233167
-12.9001 -0.00603766 0.000235484
-12.8579 -0.00607754 0.000237827
-12.8158 -0.00611776 0.000240198
-12.7737 -0.00615832 0.000242597
-12.7317 -0.00619922 0.000245024
-12.6898 -0.00624047 0.00024748
-12.6479 -0.00628206 0.000249965
-12.6061 -0.00632401 0.00025248
-12.5643 -0.00636632 0.000255025
-12.5226 -0.006409 0.000257601
-12.481 -0.00645204 0.000260207
-12.4394 -0.00649545 0.000262845
-12.3979 -0.00653924 0.000265515
-12.3565 -0.00658341 0.000268217
-12.3151 -0.00662797 0.000270953
-12.2738 -0.00667291 0.000273722
-12.2325 -0.00671826 0.000276524
-12.1913 -0.006764 0.000279362
-12.1501 -0.00681015 0.000282234
-12.109 -0.00685671 0.000285142
-12.068 -0.00690369 0.000288086
-12.027 -0.00695108 0.000291067
-11.986 -0.00699891 0.000294085
-11.9452 -0.00704716 0.00029714
-11.9043 -0.00709585 0.000300235
-11.8636 -0.00714499 0.000303368
-11.8228 -0.00719457 0.000306541
-11.7822 -0.0072446 0.000309754
-11.7415 -0.0072951 0.000313009
-11.701 -0.00734606 0.000316305
-11.6605 -0.00739749 0.000319643
-11.62 -0.0074494 0.000323024
-11.5796 -0.0075018 0.000326449
-11.5392 -0.00755468 0.000329918
-11.4989 -0.00760806 0.000333433
-11.4587 -0.00766194 0.000336993
-11.4184 -0.00771634 0.0003406
-11.3783 -0.00777124 0.000344254
-11.3381 -0.00782668 0.000347956
-11.2981 -0.00788264 0.000351707
-11.2581 -0.00793913 0.000355508
-11.2181 -0.00799618 0.00035936
-11.1781 -0.00805377 0.000363263
-11.1383 -0.00811192 0.000367218
-11.0984 -0.00817064 0.000371226
-11.0586 -0.00822993 0.000375288
-11.0189 -0.0082898 0.000379406
-10.9792 -0.00835026 0.000383579
-10.9395 -0.00841132 0.000387809
-10.8999 -0.00847298 0.000392097
-10.8603 -0.00853525 0.000396443
-10.8208 -0.00859815 0.00040085
-10.7813 -0.00866168 0.000405317
-10.7418 -0.00872585 0.000409846
-10.7024 -0.00879066 0.000414439
-10.6631 -0.00885613 0.000419095
-10.6238 -0.00892227 0.000423816
-10.5845 -0.00898908 0.000428604
-10.5452 -0.00905658 0.000433459
-10.506 -0.00912477 0.000438383
-10.4669 -0.00919366 0.000443377
-10.4278 -0.00926327 0.000448442
-10.3887 -0.0093336 0.00045358
-10.3496 -0.00940467 0.000458791
-10.3106 -0.00947648 0.000464077
-10.2717 -0.00954904 0.00046944
-10.2328 -0.00962238 0.00047488
-10.1939 -0.00969649 0.0004804
-10.155 -0.00977138 0.000486
-10.1162 -0.00984708 0.000491683
-10.0774 -0.00992359 0.000497449
-10.0387 -0.0100009 0.0005033
-10 -0.0100791 0.000509238
-9.96134 -0.0101581 0.000515264
-9.92271 -0.010238 0.00052138
-9.88412 -0.0103187 0.000527588
-9.84557 -0.0104004 0.00053389
-9.80704 -0.0104829 0.000540286
-9.76856 -0.0105664 0.00054678
-9.73011 -0.0106507 0.000553372
-9.69169 -0.0107361 0.000560065
-9.65331 -0.0108223 0.000566861
-9.61496 -0.0109096 0.000573762
-9.57664 -0.0109978 0.000580768
-9.53836 -0.011087 0.000587884
-9.50011 -0.0111772 0.000595111
-9.46189 -0.0112685 0.00060245
-9.42371 -0.0113608 0.000609904
-9.38556 -0.0114542 0.000617476
-9.34744 -0.0115487 0.000625168
-9.30935 -0.0116442 0.000632982
-9.2713 -0.0117409 0.00064092
-9.23327 -0.0118387 0.000648986
-9.19528 -0.0119376 0.000657181
-9.15732 -0.0120377 0.000665508
-9.11939 -0.012139 0.00067397
-9.08149 -0.0122415 0.00068257
-9.04362 -0.0123453 0.00069131
-9.00578 -0.0124502 0.000700193
-8.96797 -0.0125565 0.000709223
-8.93019 -0.012664 0.000718402
-8.89244 -0.0127728 0.000727733
-8.85471 -0.012883 0.000737219
-8.81702 -0.0129945 0.000746865
-8.77936 -0.0131074 0.000756672
-8.74172 -0.0132216 0.000766645
-8.70412 -0.0133373 0.000776787
-8.66654 -0.0134544 0.000787102
-8.62899 -0.013573 0.000797593
-8.59146 -0.0136931 0.000808264
-8.55397 -0.0138147 0.000819119
-8.5165 -0.0139379 0.000830162
-8.47906 -0.0140626 0.000841397
-8.44165 -0.0141889 0.000852828
-8.40426 -0.0143168 0.000864459
-8.3669 -0.0144464 0.000876296
-8.32956 -0.0145777 0.000888341
-8.29226 -0.0147107 0.000900601
-8.25497 -0.0148454 0.00091308
-8.21772 -0.0149819 0.000925783
-8.18049 -0.0151202 0.000938714
-8.14328 -0.0152603 0.000951879
-8.1061 -0.0154023 0.000965284
-8.06895 -0.0155462 0.000978933
-8.03182 -0.015692 0.000992833
-7.99471 -0.0158398 0.00100699
-7.95763 -0.0159896 0.00102141
-7.92058 -0.0161415 0.00103609
-7.88355 -0.0162954 0.00105105
-7.84654 -0.0164514 0.00106629
-7.80955 -0.0166097 0.00108182
-7.77259 -0.0167701 0.00109764
-7.73566 -0.0169327 0.00111377
-7.69874 -0.0170976 0.0011302
-7.66185 -0.0172649 0.00114695
-7.62498 -0.0174345 0.00116402
-7.58814 -0.0176066 0.00118143
-7.55132 -0.0177811 0.00119917
-7.51452 -0.0179581 0.00121726
-7.47774 -0.0181377 0.00123571
-7.44099 -0.0183199 0.00125452
-7.40425 -0.0185047 0.0012737
-7.36754 -0.0186923 0.00129328
-7.33085 -0.0188826 0.00131324
-7.29418 -0.0190757 0.00133361
-7.25754 -0.0192718 0.00135439
-7.22091 -0.0194707 0.00137559
-7.18431 -0.0196727 0.00139723
-7.14772 -0.0198777 0.00141931
-7.11116 -0.0200858 0.00144186
-7.07462 -0.0202972 0.00146487
-7.0381 -0.0205117 0.00148837
-7.00159 -0.0207296 0.00151236
-6.96511 -0.0209509 0.00153685
-6.92865 -0.0211756 0.00156187
-6.89221 -0.0214038 0.00158743
-6.85579 -0.0216357 0.00161353
-6.81938 -0.0218712 0.0016402
-6.783 -0.0221105 0.00166745
-6.74664 -0.0223536 0.00169529
-6.71029 -0.0226007 0.00172375
-6.67397 -0.0228518 0.00175284
-6.63766 -0.0231069 0.00178257
-6.60137 -0.0233663 0.00181297
-6.5651 -0.0236299 0.00184405
-6.52885 -0.0238979 0.00187584
-6.49262 -0.0241704 0.00190835
-6.4564 -0.0244475 0.0019416
-6.42021 -0.0247292 0.00197562
-6.38403 -0.0250157 0.00201042
-6.34786 -0.0253072 0.00204604
-6.31172 -0.0256036 0.00208249
-6.27559 -0.0259052 0.0021198
-6.23949 -0.026212 0.002158
-6.20339 -0.0265241 0.00219711
-6.16732 -0.0268418 0.00223715
-6.13126 -0.0271651 0.00227817
-6.09522 -0.0274941 0.00232018
-6.05919 -0.0278291 0.00236322
-6.02319 -0.0281701 0.00240732
-5.9872 -0.0285173 0.0024525
-5.95122 -0.0288708 0.00249882
-5.91526 -0.0292308 0.0025463
-5.87932 -0.0295975 0.00259498
-5.84339 -0.029971 0.00264489
-5.80748 -0.0303515 0.00269608
-5.77158 -0.0307392 0.00274859
-5.7357 -0.0311343 0.00280246
-5.69984 -0.0315369 0.00285773
-5.66399 -0.0319472 0.00291446
-5.62815 -0.0323655 0.00297269
-5.59233 -0.032792 0.00303247
-5.55653 -0.0332268 0.00309385
-5.52074 -0.0336702 0.00315689
-5.48497 -0.0341224 0.00322164
-5.4492 -0.0345837 0.00328816
-5.41346 -0.0350543 0.00335653
-5.37773 -0.0355344 0.00342678
-5.34201 -0.0360244 0.00349901
-5.30631 -0.0365244 0.00357327
-5.27062 -0.0370349 0.00364964
-5.23494 -0.0375559 0.00372819
-5.19928 -0.038088 0.00380901
-5.16363 -0.0386314 0.00389217
-5.128 -0.0391863 0.00397776
-5.09237 -0.0397532 0.00406588
-5.05677 -0.0403324 0.00415661
-5.02117 -0.0409243 0.00425006
-4.98559 -0.0415291 0.00434633
-4.95002 -0.0421474 0.00444553
-4.91446 -0.0427795 0.00454777
-4.87892 -0.0434258 0.00465316
-4.84339 -0.0440869 0.00476184
-4.80787 -0.044763 0.00487394
-4.77237 -0.0454547 0.00498958
-4.73687 -0.0461626 0.00510891
-4.70139 -0.046887 0.00523209
-4.66592 -0.0476285 0.00535927
-4.63046 -0.0483877 0.00549061
-4.59502 -0.0491651 0.00562629
-4.55958 -0.0499614 0.0057665
-4.52416 -0.0507772 0.00591142
-4.48875 -0.051613 0.00606125
-4.45335 -0.0524696 0.00621621
-4.41797 -0.0533477 0.00637653
-4.38259 -0.054248 0.00654244
-4.34722 -0.0551713 0.00671418
-4.31187 -0.0561183 0.00689202
-4.27653 -0.05709 0.00707624
-4.24119 -0.0580871 0.00726713
-4.20587 -0.0591107 0.00746499
-4.17056 -0.0601615 0.00767016
-4.13526 -0.0612407 0.00788297
-4.09997 -0.0623493 0.0081038
-4.06469 -0.0634883 0.00833302
-4.02942 -0.0646589 0.00857105
-3.99416 -0.0658623 0.00881832
-3.95891 -0.0670998 0.00907529
-3.92367 -0.0683726 0.00934245
-3.88844 -0.0696822 0.00962031
-3.85322 -0.07103 0.00990942
-3.81801 -0.0724174 0.0102104
-3.7828 -0.0738462 0.0105238
-3.74761 -0.075318 0.0108503
-3.71243 -0.0768345 0.0111907
-3.67726 -0.0783976 0.0115456
-3.64209 -0.0800093 0.011916
-3.60694 -0.0816716 0.0123025
-3.57179 -0.0833867 0.0127063
-3.53665 -0.0851569 0.0131281
-3.50152 -0.0869846 0.0135692
-3.4664 -0.0888724 0.0140306
-3.43129 -0.090823 0.0145134
-3.39619 -0.0928392 0.0150191
-3.36109 -0.094924 0.015549
-3.32601 -0.0970807 0.0161046
-3.29093 -0.0993127 0.0166875
-3.25586 -0.101623 0.0172994
-3.2208 -0.104017 0.0179422
-3.18574 -0.106497 0.0186179
-3.1507 -0.109068 0.0193287
-3.11566 -0.111735 0.020077
-3.08063 -0.114502 0.0208653
-3.0456 -0.117375 0.0216964
-3.01059 -0.120359 0.0225733
-2.97558 -0.123461 0.0234993
-2.94058 -0.126685 0.0244779
-2.90558 -0.13004 0.025513
-2.87059 -0.133532 0.0266089
-2.83561 -0.13717 0.0277702
-2.80064 -0.140961 0.029002
-2.76567 -0.144913 0.0303098
-2.73071 -0.149038 0.0316998
-2.69576 -0.153345 0.0331787
-2.66081 -0.157845 0.0347539
-2.62587 -0.162549 0.0364336
-2.59094 -0.167472 0.0382269
-2.55601 -0.172626 0.0401437
-2.52109 -0.178026 0.0421952
-2.48617 -0.18369 0.0443939
-2.45126 -0.189633 0.0467534
-2.41636 -0.195875 0.0492893
-2.38146 -0.202437 0.0520189
-2.34657 -0.20934 0.0549614
-2.31168 -0.21661 0.0581388
-2.2768 -0.224272 0.0615756
-2.24192 -0.232356 0.0652998
-2.20705 -0.240892 0.0693428
-2.17219 -0.249915 0.0737406
-2.13733 -0.259462 0.0785341
-2.10247 -0.269574 0.0837703
-2.06762 -0.280295 0.0895031
-2.03278 -0.291673 0.0957944
-1.99794 -0.303762 0.102716
-1.9631 -0.316619 0.110351
-1.92827 -0.330307 0.118796
-1.89345 -0.344893 0.128165
-1.85862 -0.360452 0.138591
-1.82381 -0.37706 0.15023
-1.78899 -0.394802 0.163268
-1.75419 -0.413764 0.177926
-1.71938 -0.434037 0.194467
-1.68458 -0.455708 0.213206
-1.64979 -0.478861 0.234525
-1.61499 -0.503566 0.258882
-1.58021 -0.529869 0.286836
-1.54542 -0.557775 0.319063
-1.51064 -0.587218 0.356389
-1.47586 -0.618025 0.399817
-1.44109 -0.649849 0.450566
-1.40632 -0.682084 0.510102
-1.37155 -0.713727 0.580164
-1.33679 -0.743183 0.662759
-1.30203 -0.767992 0.760099
-1.26727 -0.784475 0.874398
-1.23251 -0.787296 1.00744
-1.19776 -0.769083 1.15978
-1.16301 -0.720332 1.32934
-1.12827 -0.630151 1.50958
-1.09352 -0.488558 1.6875
-1.05878 -0.290786 1.84308
-1.02405 -0.0425823 1.95211
-0.989309 0.236832 1.99348
-0.954576 0.518088 1.95809
-0.919844 0.771229 1.85335
-0.885115 0.97566 1.69947
-0.850388 1.12425 1.52073
-0.815663 1.22089 1.33779
-0.78094 1.27523 1.16441
-0.746219 1.29822 1.00774
-0.711499 1.29957 0.87022
-0.676781 1.28687 0.751494
-0.642065 1.26569 0.64986
-0.60735 1.23985 0.563113
-0.572637 1.21195 0.489022
-0.537925 1.18367 0.42554
-0.503214 1.15608 0.370886
-0.468504 1.12983 0.323551
-0.433796 1.10532 0.282276
-0.399089 1.08276 0.246016
-0.364382 1.06223 0.213909
-0.329676 1.04377 0.185239
-0.294972 1.02735 0.159412
-0.260267 1.01294 0.135928
-0.225564 1.00049 0.114367
-0.190861 0.989933 0.0943686
-0.156158 0.981227 0.0756216
-0.121456 0.974323 0.0578526
-0.0867541 0.96918 0.0408167
-0.0520524 0.965769 0.0242902
-0.0173508 0.964068 0.00806371
0.0173508 0.964068 -0.00806371
0.0520524 0.965769 -0.0242902
0.0867541 0.96918 -0.0408167
0.121456 0.974323 -0.0578526
0.156158 0.981227 -0.0756216
0.190861 0.989933 -0.0943686
0.225564 1.00049 -0.114367
0.260267 1.01294 -0.135928
0.294972 1.02735 -0.159412
0.329676 1.04377 -0.185239
0.364382 1.06223 -0.213909
0.399089 1.08276 -0.246016
0.433796 1.10532 -0.282276
0.468504 1.12983 -0.323551
0.503214 1.15608 -0.370886
0.537925 1.18367 -0.42554
0.572637 1.21195 -0.489022
0.60735 1.23985 -0.563113
0.642065 1.26569 -0.64986
0.676781 1.28687 -0.751494
0.711499 1.29957 -0.87022
0.746219 1.29822 -1.00774
0.78094 1.27523 -1.16441
0.815663 1.22089 -1.33779
0.850388 1.12425 -1.52073
0.885115 0.97566 -1.69947
0.919844 0.771229 -1.85335
0.954576 0.518088 -1.95809
0.989309 0.236832 -1.99348
1.02405 -0.0425823 -1.95211
1.05878 -0.290786 -1.84308
1.09352 -0.488558 -1.6875
1.12827 -0.630151 -1.50958
1.16301 -0.720332 -1.32934
1.19776 -0.769083 -1.15978
1.23251 -0.787296 -1.00744
1.26727 -0.784475 -0.874398
1.30203 -0.767992 -0.760099
1.33679 -0.743183 -0.662759
1.37155 -0.713727 -0.580164
1.40632 -0.682084 -0.510102
1.44109 -0.649849 -0.450566
1.47586 -0.618025 -0.399817
1.51064 -0.587218 -0.356389
1.54542 -0.557775 -0.319063
1.58021 -0.529869 -0.286836
1.61499 -0.503566 -0.258882
1.64979 -0.478861 -0.234525
1.68458 -0.455708 -0.213206
1.71938 -0.434037 -0.194467
1.75419 -0.413764 -0.177926
1.78899 -0.394802 -0.163268
1.82381 -0.37706 -0.15023
1.85862 -0.360452 -0.138591
1.89345 -0.344893 -0.128165
1.92827 -0.330307 -0.118796
1.9631 -0.316619 -0.110351
1.99794 -0.303762 -0.102716
2.03278 -0.291673 -0.0957944
2.06762 -0.280295 -0.0895031
2.10247 -0.269574 -0.0837703
2.13733 -0.259462 -0.0785341
2.17219 -0.249915 -0.0737406
2.20705 -0.240892 -0.0693428
2.24192 -0.232356 -0.0652998
2.2768 -0.224272 -0.0615756
2.31168 -0.21661 -0.0581388
2.34657 -0.20934 -0.0549614
2.38146 -0.202437 -0.0520189
2.41636 -0.195875 -0.0492893
2.45126 -0.189633 -0.0467534
2.48617 -0.18369 -0.0443939
2.52109 -0.178026 -0.0421952
2.55601 -0.172626 -0.0401437
2.59094 -0.167472 -0.0382269
2.62587 -0.162549 -0.0364336
2.66081 -0.157845 -0.0347539
2.69576 -0.153345 -0.0331787
2.73071 -0.149038 -0.0316998
2.76567 -0.144913 -0.0303098
2.80064 -0.140961 -0.029002
2.83561 -0.13717 -0.0277702
2.87059 -0.133532 -0.0266089
2.90558 -0.13004 -0.025513
2.94058 -0.126685 -0.0244779
2.97558 -0.123461 -0.0234993
3.01059 -0.120359 -0.0225733
3.0456 -0.117375 -0.0216964
3.08063 -0.114502 -0.0208653
3.11566 -0.111735 -0.020077
3.1507 -0.109068 -0.0193287
3.18574 -0.106497 -0.0186179
3.2208 -0.104017 -0.0179422
3.25586 -0.101623 -0.0172994
3.29093 -0.0993127 -0.0166875
3.32601 -0.0970807 -0.0161046
3.36109 -0.094924 -0.015549
3.39619 -0.0928392 -0.0150191
3.43129 -0.090823 -0.0145134
3.4664 -0.0888724 -0.0140306
3.50152 -0.0869846 -0.0135692
3.53665 -0.0851569 -0.0131281
3.57179 -0.0833867 -0.0127063
3.60694 -0.0816716 -0.0123025
3.64209 -0.0800093 -0.011916
3.67726 -0.0783976 -0.0115456
3.71243 -0.0768345 -0.0111907
3.74761 -0.075318 -0.0108503
3.7828 -0.0738462 -0.0105238
3.81801 -0.0724174 -0.0102104
3.85322 -0.07103 -0.00990942
3.88844 -0.0696822 -0.00962031
3.92367 -0.0683726 -0.00934245
3.95891 -0.0670998 -0.00907529
3.99416 -0.0658623 -0.00881832
4.02942 -0.0646589 -0.00857105
4.06469 -0.0634883 -0.00833302
4.09997 -0.0623493 -0.0081038
4.13526 -0.0612407 -0.00788297
4.17056 -0.0601615 -0.00767016
4.20587 -0.0591107 -0.00746499
4.24119 -0.0580871 -0.00726713
4.27653 -0.05709 -0.00707624
4.31187 -0.0561183 -0.00689202
4.34722 -0.0551713 -0.00671418
4.38259 -0.054248 -0.00654244
4.41797 -0.0533477 -0.00637653
4.45335 -0.0524696 -0.00621621
4.48875 -0.051613 -0.00606125
4.52416 -0.0507772 -0.00591142
4.55958 -0.0499614 -0.0057665
4.59502 -0.0491651 -0.00562629
4.63046 -0.0483877 -0.00549061
4.66592 -0.0476285 -0.00535927
4.70139 -0.046887 -0.00523209
4.73687 -0.0461626 -0.00510891
4.77237 -0.0454547 -0.00498958
4.80787 -0.044763 -0.00487394
4.84339 -0.0440869 -0.00476184
4.87892 -0.0434258 -0.00465316
4.91446 -0.0427795 -0.00454777
4.95002 -0.0421474 -0.00444553
4.98559 -0.0415291 -0.00434633
5.02117 -0.0409243 -0.00425006
5.05677 -0.0403324 -0.00415661
5.09237 -0.0397532 -0.00406588
5.128 -0.0391863 -0.00397776
5.16363 -0.0386314 -0.00389217
5.19928 -0.038088 -0.00380901
5.23494 -0.0375559 -0.00372819
5.27062 -0.0370349 -0.00364964
5.30631 -0.0365244 -0.00357327
5.34201 -0.0360244 -0.00349901
5.37773 -0.0355344 -0.00342678
5.41346 -0.0350543 -0.00335653
5.4492 -0.0345837 -0.00328816
5.48497 -0.0341224 -0.00322164
5.52074 -0.0336702 -0.00315689
5.55653 -0.0332268 -0.00309385
5.59233 -0.032792 -0.00303247
5.62815 -0.0323655 -0.00297269
5.66399 -0.0319472 -0.00291446
5.69984 -0.0315369 -0.00285773
5.7357 -0.0311343 -0.00280246
5.77158 -0.0307392 -0.00274859
5.80748 -0.0303515 -0.00269608
5.84339 -0.029971 -0.00264489
5.87932 -0.0295975 -0.00259498
5.91526 -0.0292308 -0.0025463
5.95122 -0.0288708 -0.00249882
5.9872 -0.0285173 -0.0024525
6.02319 -0.0281701 -0.00240732
6.05919 -0.0278291 -0.00236322
6.09522 -0.0274941 -0.00232018
6.13126 -0.0271651 -0.00227817
6.16732 -0.0268418 -0.00223715
6.20339 -0.0265241 -0.00219711
6.23949 -0.026212 -0.002158
6.27559 -0.0259052 -0.0021198
6.31172 -0.0256036 -0.00208249
6.34786 -0.0253072 -0.00204604
6.38403 -0.0250157 -0.00201042
6.42021 -0.0247292 -0.00197562
6.4564 -0.0244475 -0.0019416
6.49262 -0.0241704 -0.00190835
6.52885 -0.0238979 -0.00187584
6.5651 -0.0236299 -0.00184405
6.60137 -0.0233663 -0.00181297
6.63766 -0.0231069 -0.00178257
6.67397 -0.0228518 -0.00175284
6.71029 -0.0226007 -0.00172375
6.74664 -0.0223536 -0.00169529
6.783 -0.0221105 -0.00166745
6.81938 -0.0218712 -0.0016402
6.85579 -0.0216357 -0.00161353
6.89221 -0.0214038 -0.00158743
6.92865 -0.0211756 -0.00156187
6.96511 -0.0209509 -0.00153685
7.00159 -0.0207296 -0.00151236
7.0381 -0.0205117 -0.00148837
7.07462 -0.0202972 -0.00146487
7.11116 -0.0200858 -0.00144186
7.14772 -0.0198777 -0.00141931
7.18431 -0.0196727 -0.00139723
7.22091 -0.0194707 -0.00137559
7.25754 -0.0192718 -0.00135439
7.29418 -0.0190757 -0.00133361
7.33085 -0.0188826 -0.00131324
7.36754 -0.0186923 -0.00129328
7.40425 -0.0185047 -0.0012737
7.44099 -0.0183199 -0.00125452
7.47774 -0.0181377 -0.00123571
7.51452 -0.0179581 -0.00121726
7.55132 -0.0177811 -0.00119917
7.58814 -0.0176066 -0.00118143
7.62498 -0.0174345 -0.00116402
7.66185 -0.0172649 -0.00114695
7.69874 -0.0170976 -0.0011302
7.73566 -0.0169327 -0.00111377
7.77259 -0.0167701 -0.00109764
7.80955 -0.0166097 -0.00108182
7.84654 -0.0164514 -0.00106629
7.88355 -0.0162954 -0.00105105
7.92058 -0.0161415 -0.00103609
7.95763 -0.0159896 -0.00102141
7.99471 -0.0158398 -0.00100699
8.03182 -0.015692 -0.000992833
8.06895 -0.0155462 -0.000978933
8.1061 -0.0154023 -0.000965284
8.14328 -0.0152603 -0.000951879
8.18049 -0.0151202 -0.000938714
8.21772 -0.0149819 -0.000925783
8.25497 -0.0148454 -0.00091308
8.29226 -0.0147107 -0.000900601
8.32956 -0.0145777 -0.000888341
8.3669 -0.0144464 -0.000876296
8.40426 -0.0143168 -0.000864459
8.44165 -0.0141889 -0.000852828
8.47906 -0.0140626 -0.000841397
8.5165 -0.0139379 -0.000830162
8.55397 -0.0138147 -0.000819119
8.59146 -0.0136931 -0.000808264
8.62899 -0.013573 -0.000797593
8.66654 -0.0134544 -0.000787102
8.70412 -0.0133373 -0.000776787
8.74172 -0.0132216 -0.000766645
8.77936 -0.0131074 -0.000756672
8.81702 -0.0129945 -0.000746865
8.85471 -0.012883 -0.000737219
8.89244 -0.0127728 -0.000727733
8.93019 -0.012664 -0.000718402
8.96797 -0.0125565 -0.000709223
9.00578 -0.0124502 -0.000700193
9.04362 -0.0123453 -0.00069131
9.08149 -0.0122415 -0.00068257
9.11939 -0.012139 -0.00067397
9.15732 -0.0120377 -0.000665508
9.19528 -0.0119376 -0.000657181
9.23327 -0.0118387 -0.000648986
9.2713 -0.0117409 -0.00064092
9.30935 -0.0116442 -0.000632982
9.34744 -0.0115487 -0.000625168
9.38556 -0.0114542 -0.000617476
9.42371 -0.0113608 -0.000609904
9.46189 -0.0112685 -0.00060245
9.50011 -0.0111772 -0.000595111
9.53836 -0.011087 -0.000587884
9.57664 -0.0109978 -0.000580768
9.61496 -0.0109096 -0.000573762
9.65331 -0.0108223 -0.000566861
9.69169 -0.0107361 -0.000560065
9.73011 -0.0106507 -0.000553372
9.76856 -0.0105664 -0.00054678
9.80704 -0.0104829 -0.000540286
9.84557 -0.0104004 -0.00053389
9.88412 -0.0103187 -0.000527588
9.92271 -0.010238 -0.00052138
9.96134 -0.0101581 -0.000515264
10 -0.0100791 -0.000509238
10.0387 -0.0100009 -0.0005033
10.0774 -0.00992359 -0.000497449
10.1162 -0.00984708 -0.000491683
10.155 -0.00977138 -0.000486
10.1939 -0.00969649 -0.0004804
10.2328 -0.00962238 -0.00047488
10.2717 -0.00954904 -0.00046944
10.3106 -0.00947648 -0.000464077
10.3496 -0.00940467 -0.000458791
10.3887 -0.0093336 -0.00045358
10.4278 -0.00926327 -0.000448442
10.4669 -0.00919366 -0.000443377
10.506 -0.00912477 -0.000438383
10.5452 -0.00905658 -0.000433459
10.5845 -0.00898908 -0.000428604
10.6238 -0.00892227 -0.000423816
10.6631 -0.00885613 -0.000419095
10.7024 -0.00879066 -0.000414439
10.7418 -0.00872585 -0.000409846
10.7813 -0.00866168 -0.000405317
10.8208 -0.00859815 -0.00040085
10.8603 -0.00853525 -0.000396443
10.8999 -0.00847298 -0.000392097
10.9395 -0.00841132 -0.000387809
10.9792 -0.00835026 -0.000383579
11.0189 -0.0082898 -0.000379406
11.0586 -0.00822993 -0.000375288
11.0984 -0.00817064 -0.000371226
11.1383 -0.00811192 -0.000367218
11.1781 -0.00805377 -0.000363263
11.2181 -0.00799618 -0.00035936
11.2581 -0.00793913 -0.000355508
11.2981 -0.00788264 -0.000351707
11.3381 -0.00782668 -0.000347956
11.3783 -0.00777124 -0.000344254
11.4184 -0.00771634 -0.0003406
11.4587 -0.00766194 -0.000336993
11.4989 -0.00760806 -0.000333433
11.5392 -0.00755468 -0.000329918
11.5796 -0.0075018 -0.000326449
11.62 -0.0074494 -0.000323024
11.6605 -0.00739749 -0.000319643
11.701 -0.00734606 -0.000316305
11.7415 -0.0072951 -0.000313009
11.7822 -0.0072446 -0.000309754
11.8228 -0.00719457 -0.000306541
11.8636 -0.00714499 -0.000303368
11.9043 -0.00709585 -0.000300235
11.9452 -0.00704716 -0.00029714
11.986 -0.00699891 -0.000294085
12.027 -0.00695108 -0.000291067
12.068 -0.00690369 -0.000288086
12.109 -0.00685671 -0.000285142
12.1501 -0.00681015 -0.000282234
12.1913 -0.006764 -0.000279362
12.2325 -0.00671826 -0.000276524
12.2738 -0.00667291 -0.000273722
12.3151 -0.00662797 -0.000270953
12.3565 -0.00658341 -0.000268217
12.3979 -0.00653924 -0.000265515
12.4394 -0.00649545 -0.000262845
12.481 -0.00645204 -0.000260207
12.5226 -0.006409 -0.000257601
12.5643 -0.00636632 -0.000255025
12.6061 -0.00632401 -0.00025248
12.6479 -0.00628206 -0.000249965
12.6898 -0.00624047 -0.00024748
12.7317 -0.00619922 -0.000245024
12.7737 -0.00615832 -0.000242597
12.8158 -0.00611776 -0.000240198
12.8579 -0.00607754 -0.000237827
12.9001 -0.00603766 -0.000235484
12.9424 -0.0059981 -0.000233167
12.9847 -0.00595887 -0.000230878
13.0271 -0.00591997 -0.000228615
13.0696 -0.00588138 -0.000226377
13.1121 -0.0058431 -0.000224166
13.1547 -0.00580514 -0.000221979
13.1974 -0.00576748 -0.000219817
13.2402 -0.00573013 -0.00021768
13.283 -0.00569308 -0.000215567
13.3259 -0.00565632 -0.000213478
13.3689 -0.00561986 -0.000211412
13.4119 -0.00558369 -0.000209369
13.455 -0.00554781 -0.00020735
13.4982 -0.0055122 -0.000205352
13.5415 -0.00547688 -0.000203377
13.5848 -0.00544184 -0.000201423
13.6283 -0.00540707 -0.000199491
13.6718 -0.00537256 -0.000197581
13.7153 -0.00533833 -0.000195691
13.759 -0.00530436 -0.000193822
13.8028 -0.00527065 -0.000191973
13.8466 -0.0052372 -0.000190144
13.8905 -0.00520401 -0.000188335
13.9345 -0.00517107 -0.000186546
13.9786 -0.00513837 -0.000184776
14.0227 -0.00510593 -0.000183025
14.067 -0.00507373 -0.000181292
14.1113 -0.00504176 -0.000179578
14.1558 -0.00501004 -0.000177882
14.2003 -0.00497855 -0.000176204
14.2449 -0.0049473 -0.000174544
14.2896 -0.00491628 -0.000172902
14.3344 -0.00488548 -0.000171276
14.3793 -0.00485491 -0.000169668
14.4243 -0.00482456 -0.000168076
14.4693 -0.00479443 -0.000166501
14.5145 -0.00476452 -0.000164942
14.5598 -0.00473483 -0.000163399
14.6052 -0.00470534 -0.000161872
14.6506 -0.00467607 -0.000160361
14.6962 -0.00464701 -0.000158865
14.7419 -0.00461815 -0.000157385
14.7877 -0.00458949 -0.000155919
14.8336 -0.00456103 -0.000154469
14.8796 -0.00453278 -0.000153033
14.9257 -0.00450472 -0.000151611
14.9719 -0.00447685 -0.000150204
15.0182 -0.00444918 -0.00014881
15.0647 -0.00442169 -0.000147431
15.1112 -0.0043944 -0.000146065
15.1579 -0.00436728 -0.000144713
15.2047 -0.00434036 -0.000143374
15.2516 -0.00431361 -0.000142049
15.2986 -0.00428704 -0.000140736
15.3458 -0.00426065 -0.000139436
15.393 -0.00423443 -0.000138149
15.4404 -0.00420839 -0.000136874
15.488 -0.00418252 -0.000135611
15.5356 -0.00415682 -0.000134361
15.5834 -0.00413128 -0.000133123
15.6313 -0.00410591 -0.000131896
15.6794 -0.0040807 -0.000130681
15.7276 -0.00405565 -0.000129478
15.7759 -0.00403077 -0.000128286
15.8243 -0.00400604 -0.000127105
15.873 -0.00398146 -0.000125935
15.9217 -0.00395704 -0.000124776
15.9706 -0.00393277 -0.000123628
16.0197 -0.00390865 -0.000122491
16.0689 -0.00388468 -0.000121364
16.1182 -0.00386085 -0.000120247
16.1677 -0.00383717 -0.000119141
16.2174 -0.00381364 -0.000118044
16.2672 -0.00379024 -0.000116958
16.3172 -0.00376698 -0.000115881
16.3674 -0.00374386 -0.000114814
16.4177 -0.00372087 -0.000113757
16.4682 -0.00369802 -0.000112709
16.5189 -0.0036753 -0.00011167
16.5697 -0.00365271 -0.000110641
16.6208 -0.00363025 -0.00010962
16.672 -0.00360792 -0.000108609
16.7234 -0.00358571 -0.000107606
16.775 -0.00356363 -0.000106612
16.8268 -0.00354166 -0.000105626
16.8787 -0.00351982 -0.000104649
16.9309 -0.00349809 -0.00010368
16.9833 -0.00347649 -0.000102719
17.0359 -0.00345499 -0.000101767
17.0887 -0.00343361 -0.000100822
17.1418 -0.00341234 -9.98855e-05
17.195 -0.00339118 -9.89565e-05
17.2485 -0.00337013 -9.80351e-05
17.3022 -0.00334918 -9.71212e-05
17.3562 -0.00332834 -9.62147e-05
17.4104 -0.0033076 -9.53155e-05
17.4648 -0.00328696 -9.44235e-05
17.5195 -0.00326642 -9.35386e-05
17.5744 -0.00324597 -9.26606e-05
17.6296 -0.00322563 -9.17895e-05
17.6851 -0.00320537 -9.09252e-05
17.7408 -0.00318521 -9.00674e-05
17.7969 -0.00316514 -8.92162e-05
17.8532 -0.00314515 -8.83714e-05
17.9098 -0.00312525 -8.7533e-05
17.9667 -0.00310544 -8.67007e-05
18.0239 -0.00308571 -8.58745e-05
18.0815 -0.00306605 -8.50544e-05
18.1393 -0.00304648 -8.42401e-05
18.1975 -0.00302698 -8.34315e-05
18.256 -0.00300755 -8.26287e-05
18.3149 -0.0029882 -8.18313e-05
18.3742 -0.00296891 -8.10395e-05
18.4338 -0.0029497 -8.02529e-05
18.4938 -0.00293054 -7.94715e-05
18.5542 -0.00291145 -7.86953e-05
18.615 -0.00289242 -7.7924e-05
18.6762 -0.00287345 -7.71575e-05
18.7379 -0.00285453 -7.63958e-05
18.8 -0.00283566 -7.56387e-05
18.8625 -0.00281684 -7.48861e-05
18.9255 -0.00279807 -7.41379e-05
18.9891 -0.00277934 -7.33938e-05
19.0531 -0.00276065 -7.26539e-05
19.1177 -0.002742 -7.19179e-05
19.1828 -0.00272337 -7.11856e-05
19.2484 -0.00270478 -7.04571e-05
19.3147 -0.00268622 -6.9732e-05
19.3816 -0.00266767 -6.90103e-05
19.4491 -0.00264914 -6.82917e-05
19.5173 -0.00263062 -6.75761e-05
19.5862 -0.00261211 -6.68633e-05
19.6558 -0.0025936 -6.61531e-05
19.7262 -0.00257509 -6.54453e-05
19.7974 -0.00255657 -6.47397e-05
19.8694 -0.00253803 -6.4036e-05
19.9423 -0.00251946 -6.3334e-05
20.0162 -0.00250087 -6.26333e-05
20.091 -0.00248223 -6.19338e-05
20.1669 -0.00246355 -6.12351e-05
20.244 -0.0024448 -6.05368e-05
20.3222 -0.00242599 -5.98385e-05
20.4016 -0.00240708 -5.91398e-05
20.4825 -0.00238808 -5.84402e-05
20.5648 -0.00236897 -5.77392e-05
20.6487 -0.00234972 -5.70362e-05
20.7344 -0.00233031 -5.63304e-05
20.8219 -0.00231073 -5.56211e-05
20.9115 -0.00229093 -5.49072e-05
21.0034 -0.00227089 -5.41876e-05
21.0979 -0.00225057 -5.3461e-05
21.1952 -0.0022299 -5.27257e-05
21.2959 -0.00220884 -5.19796e-05
21.4004 -0.00218728 -5.122e-05
21.5093 -0.00216514 -5.04434e-05
21.6237 -0.00214225 -4.9645e-05
21.7448 -0.00211842 -4.88179e-05
21.8747 -0.0020933 -4.79516e-05
22.0165 -0.00206637 -4.70284e-05
22.1768 -0.00203656 -4.60135e-05
22.3723 -0.00200107 -4.4815e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.075Lambda0.5Nc1Classic/GApTwoLoop.txt <==
-22.3723 -0.00200107 4.48148e-05
-22.1768 -0.00203655 4.60132e-05
-22.0165 -0.00206636 4.70281e-05
-21.8747 -0.0020933 4.79513e-05
-21.7448 -0.00211841 4.88176e-05
-21.6237 -0.00214225 4.96447e-05
-21.5093 -0.00216513 5.04431e-05
-21.4004 -0.00218728 5.12196e-05
-21.2959 -0.00220883 5.19792e-05
-21.1952 -0.0022299 5.27253e-05
-21.0979 -0.00225056 5.34607e-05
-21.0034 -0.00227089 5.41873e-05
-20.9115 -0.00229093 5.49068e-05
-20.8219 -0.00231072 5.56207e-05
-20.7344 -0.00233031 5.63301e-05
-20.6487 -0.00234971 5.70358e-05
-20.5648 -0.00236896 5.77389e-05
-20.4825 -0.00238808 5.84398e-05
-20.4016 -0.00240708 5.91394e-05
-20.3222 -0.00242598 5.98381e-05
-20.244 -0.00244479 6.05363e-05
-20.1669 -0.00246354 6.12347e-05
-20.091 -0.00248222 6.19334e-05
-20.0162 -0.00250086 6.26329e-05
-19.9423 -0.00251946 6.33335e-05
-19.8694 -0.00253802 6.40355e-05
-19.7974 -0.00255656 6.47392e-05
-19.7262 -0.00257508 6.54449e-05
-19.6558 -0.00259359 6.61527e-05
-19.5862 -0.0026121 6.68628e-05
-19.5173 -0.00263061 6.75756e-05
-19.4491 -0.00264913 6.82912e-05
-19.3816 -0.00266766 6.90098e-05
-19.3147 -0.00268621 6.97315e-05
-19.2484 -0.00270477 7.04566e-05
-19.1828 -0.00272336 7.11851e-05
-19.1177 -0.00274199 7.19173e-05
-19.0531 -0.00276064 7.26533e-05
-18.9891 -0.00277933 7.33932e-05
-18.9255 -0.00279806 7.41373e-05
-18.8625 -0.00281683 7.48855e-05
-18.8 -0.00283565 7.56381e-05
-18.7379 -0.00285452 7.63952e-05
-18.6762 -0.00287344 7.71569e-05
-18.615 -0.00289241 7.79233e-05
-18.5542 -0.00291144 7.86946e-05
-18.4938 -0.00293053 7.94709e-05
-18.4338 -0.00294968 8.02522e-05
-18.3742 -0.0029689 8.10388e-05
-18.3149 -0.00298819 8.18307e-05
-18.256 -0.00300754 8.2628e-05
-18.1975 -0.00302697 8.34308e-05
-18.1393 -0.00304646 8.42394e-05
-18.0815 -0.00306604 8.50536e-05
-18.0239 -0.00308569 8.58738e-05
-17.9667 -0.00310543 8.67e-05
-17.9098 -0.00312524 8.75322e-05
-17.8532 -0.00314514 8.83707e-05
-17.7969 -0.00316512 8.92154e-05
-17.7408 -0.0031852 9.00666e-05
-17.6851 -0.00320536 9.09243e-05
-17.6296 -0.00322561 9.17887e-05
-17.5744 -0.00324596 9.26598e-05
-17.5195 -0.0032664 9.35378e-05
-17.4648 -0.00328694 9.44227e-05
-17.4104 -0.00330758 9.53147e-05
-17.3562 -0.00332832 9.62138e-05
-17.3022 -0.00334916 9.71203e-05
-17.2485 -0.00337011 9.80342e-05
-17.195 -0.00339116 9.89555e-05
-17.1418 -0.00341232 9.98845e-05
-17.0887 -0.00343359 0.000100821
-17.0359 -0.00345497 0.000101766
-16.9833 -0.00347647 0.000102718
-16.9309 -0.00349808 0.000103679
-16.8787 -0.0035198 0.000104648
-16.8268 -0.00354165 0.000105625
-16.775 -0.00356361 0.000106611
-16.7234 -0.00358569 0.000107605
-16.672 -0.0036079 0.000108608
-16.6208 -0.00363024 0.000109619
-16.5697 -0.0036527 0.00011064
-16.5189 -0.00367529 0.000111669
-16.4682 -0.003698 0.000112708
-16.4177 -0.00372086 0.000113756
-16.3674 -0.00374384 0.000114813
-16.3172 -0.00376696 0.00011588
-16.2672 -0.00379022 0.000116957
-16.2174 -0.00381362 0.000118043
-16.1677 -0.00383715 0.000119139
-16.1182 -0.00386083 0.000120246
-16.0689 -0.00388466 0.000121362
-16.0197 -0.00390863 0.000122489
-15.9706 -0.00393275 0.000123627
-15.9217 -0.00395702 0.000124775
-15.873 -0.00398144 0.000125934
-15.8243 -0.00400601 0.000127103
-15.7759 -0.00403074 0.000128284
-15.7276 -0.00405563 0.000129476
-15.6794 -0.00408068 0.00013068
-15.6313 -0.00410588 0.000131895
-15.5834 -0.00413126 0.000133121
-15.5356 -0.00415679 0.000134359
-15.488 -0.00418249 0.00013561
-15.4404 -0.00420837 0.000136872
-15.393 -0.00423441 0.000138147
-15.3458 -0.00426062 0.000139434
-15.2986 -0.00428701 0.000140734
-15.2516 -0.00431358 0.000142047
-15.2047 -0.00434033 0.000143373
-15.1579 -0.00436726 0.000144711
-15.1112 -0.00439437 0.000146064
-15.0647 -0.00442167 0.000147429
-15.0182 -0.00444915 0.000148809
-14.9719 -0.00447682 0.000150202
-14.9257 -0.00450469 0.000151609
-14.8796 -0.00453275 0.000153031
-14.8336 -0.00456101 0.000154467
-14.7877 -0.00458946 0.000155917
-14.7419 -0.00461812 0.000157383
-14.6962 -0.00464698 0.000158863
-14.6506 -0.00467604 0.000160359
-14.6052 -0.00470531 0.00016187
-14.5598 -0.00473479 0.000163397
-14.5145 -0.00476449 0.00016494
-14.4693 -0.0047944 0.000166499
-14.4243 -0.00482453 0.000168074
-14.3793 -0.00485488 0.000169665
-14.3344 -0.00488545 0.000171274
-14.2896 -0.00491624 0.000172899
-14.2449 -0.00494727 0.000174542
-14.2003 -0.00497852 0.000176202
-14.1558 -0.00501001 0.00017788
-14.1113 -0.00504173 0.000179576
-14.067 -0.00507369 0.00018129
-14.0227 -0.00510589 0.000183022
-13.9786 -0.00513834 0.000184773
-13.9345 -0.00517103 0.000186543
-13.8905 -0.00520397 0.000188333
-13.8466 -0.00523717 0.000190142
-13.8028 -0.00527061 0.00019197
-13.759 -0.00530432 0.000193819
-13.7153 -0.00533829 0.000195688
-13.6718 -0.00537252 0.000197578
-13.6283 -0.00540703 0.000199488
-13.5848 -0.0054418 0.00020142
-13.5415 -0.00547684 0.000203374
-13.4982 -0.00551216 0.000205349
-13.455 -0.00554776 0.000207346
-13.4119 -0.00558365 0.000209366
-13.3689 -0.00561982 0.000211409
-13.3259 -0.00565628 0.000213475
-13.283 -0.00569303 0.000215564
-13.2402 -0.00573009 0.000217677
-13.1974 -0.00576744 0.000219814
-13.1547 -0.00580509 0.000221975
-13.1121 -0.00584305 0.000224162
-13.0696 -0.00588133 0.000226374
-13.0271 -0.00591992 0.000228611
-12.9847 -0.00595882 0.000230874
-12.9424 -0.00599805 0.000233164
-12.9001 -0.00603761 0.00023548
-12.8579 -0.00607749 0.000237823
-12.8158 -0.00611771 0.000240194
-12.7737 -0.00615827 0.000242593
-12.7317 -0.00619917 0.00024502
-12.6898 -0.00624041 0.000247476
-12.6479 -0.00628201 0.000249961
-12.6061 -0.00632396 0.000252476
-12.5643 -0.00636627 0.000255021
-12.5226 -0.00640894 0.000257596
-12.481 -0.00645198 0.000260203
-12.4394 -0.00649539 0.00026284
-12.3979 -0.00653918 0.00026551
-12.3565 -0.00658335 0.000268213
-12.3151 -0.00662791 0.000270948
-12.2738 -0.00667285 0.000273717
-12.2325 -0.0067182 0.000276519
-12.1913 -0.00676394 0.000279356
-12.1501 -0.00681009 0.000282229
-12.109 -0.00685665 0.000285136
-12.068 -0.00690362 0.00028808
-12.027 -0.00695102 0.000291061
-11.986 -0.00699884 0.000294079
-11.9452 -0.00704709 0.000297135
-11.9043 -0.00709578 0.000300229
-11.8636 -0.00714492 0.000303362
-11.8228 -0.0071945 0.000306535
-11.7822 -0.00724453 0.000309748
-11.7415 -0.00729503 0.000313003
-11.701 -0.00734599 0.000316298
-11.6605 -0.00739742 0.000319636
-11.62 -0.00744933 0.000323018
-11.5796 -0.00750172 0.000326442
-11.5392 -0.0075546 0.000329912
-11.4989 -0.00760798 0.000333426
-11.4587 -0.00766186 0.000336986
-11.4184 -0.00771625 0.000340592
-11.3783 -0.00777116 0.000344246
-11.3381 -0.00782659 0.000347949
-11.2981 -0.00788255 0.0003517
-11.2581 -0.00793905 0.0003555
-11.2181 -0.00799609 0.000359352
-11.1781 -0.00805368 0.000363255
-11.1383 -0.00811183 0.00036721
-11.0984 -0.00817054 0.000371218
-11.0586 -0.00822983 0.00037528
-11.0189 -0.0082897 0.000379397
-10.9792 -0.00835016 0.00038357
-10.9395 -0.00841122 0.0003878
-10.8999 -0.00847288 0.000392088
-10.8603 -0.00853515 0.000396434
-10.8208 -0.00859805 0.00040084
-10.7813 -0.00866158 0.000405308
-10.7418 -0.00872574 0.000409837
-10.7024 -0.00879055 0.000414429
-10.6631 -0.00885602 0.000419085
-10.6238 -0.00892216 0.000423806
-10.5845 -0.00898897 0.000428593
-10.5452 -0.00905646 0.000433449
-10.506 -0.00912465 0.000438372
-10.4669 -0.00919354 0.000443366
-10.4278 -0.00926315 0.000448431
-10.3887 -0.00933348 0.000453568
-10.3496 -0.00940454 0.000458779
-10.3106 -0.00947635 0.000464065
-10.2717 -0.00954892 0.000469428
-10.2328 -0.00962225 0.000474868
-10.1939 -0.00969636 0.000480387
-10.155 -0.00977125 0.000485987
-10.1162 -0.00984695 0.000491669
-10.0774 -0.00992346 0.000497435
-10.0387 -0.0100008 0.000503286
-10 -0.010079 0.000509224
-9.96134 -0.010158 0.00051525
-9.92271 -0.0102378 0.000521366
-9.88412 -0.0103186 0.000527574
-9.84557 -0.0104002 0.000533875
-9.80704 -0.0104828 0.000540271
-9.76856 -0.0105662 0.000546764
-9.73011 -0.0106506 0.000553356
-9.69169 -0.0107359 0.000560049
-9.65331 -0.0108222 0.000566845
-9.61496 -0.0109094 0.000573745
-9.57664 -0.0109976 0.000580751
-9.53836 -0.0110868 0.000587866
-9.50011 -0.0111771 0.000595093
-9.46189 -0.0112683 0.000602432
-9.42371 -0.0113607 0.000609886
-9.38556 -0.011454 0.000617457
-9.34744 -0.0115485 0.000625149
-9.30935 -0.011644 0.000632962
-9.2713 -0.0117407 0.0006409
-9.23327 -0.0118385 0.000648965
-9.19528 -0.0119374 0.00065716
-9.15732 -0.0120375 0.000665486
-9.11939 -0.0121388 0.000673948
-9.08149 -0.0122413 0.000682547
-9.04362 -0.0123451 0.000691287
-9.00578 -0.01245 0.00070017
-8.96797 -0.0125563 0.000709199
-8.93019 -0.0126638 0.000718377
-8.89244 -0.0127726 0.000727708
-8.85471 -0.0128827 0.000737194
-8.81702 -0.0129942 0.000746839
-8.77936 -0.0131071 0.000756646
-8.74172 -0.0132214 0.000766618
-8.70412 -0.0133371 0.00077676
-8.66654 -0.0134542 0.000787074
-8.62899 -0.0135728 0.000797564
-8.59146 -0.0136929 0.000808234
-8.55397 -0.0138145 0.000819089
-8.5165 -0.0139376 0.000830131
-8.47906 -0.0140623 0.000841365
-8.44165 -0.0141886 0.000852795
-8.40426 -0.0143166 0.000864426
-8.3669 -0.0144461 0.000876262
-8.32956 -0.0145774 0.000888307
-8.29226 -0.0147104 0.000900566
-8.25497 -0.0148451 0.000913044
-8.21772 -0.0149816 0.000925746
-8.18049 -0.0151199 0.000938676
-8.14328 -0.01526 0.000951841
-8.1061 -0.015402 0.000965244
-8.06895 -0.0155459 0.000978893
-8.03182 -0.0156917 0.000992791
-7.99471 -0.0158395 0.00100695
-7.95763 -0.0159893 0.00102136
-7.92058 -0.0161411 0.00103605
-7.88355 -0.016295 0.00105101
-7.84654 -0.0164511 0.00106625
-7.80955 -0.0166093 0.00108177
-7.77259 -0.0167697 0.0010976
-7.73566 -0.0169323 0.00111372
-7.69874 -0.0170973 0.00113015
-7.66185 -0.0172645 0.0011469
-7.62498 -0.0174341 0.00116397
-7.58814 -0.0176062 0.00118137
-7.55132 -0.0177807 0.00119911
-7.51452 -0.0179577 0.0012172
-7.47774 -0.0181372 0.00123565
-7.44099 -0.0183194 0.00125446
-7.40425 -0.0185043 0.00127364
-7.36754 -0.0186918 0.00129321
-7.33085 -0.0188821 0.00131317
-7.29418 -0.0190753 0.00133354
-7.25754 -0.0192713 0.00135432
-7.22091 -0.0194702 0.00137552
-7.18431 -0.0196722 0.00139716
-7.14772 -0.0198772 0.00141924
-7.11116 -0.0200853 0.00144178
-7.07462 -0.0202966 0.00146479
-7.0381 -0.0205112 0.00148829
-7.00159 -0.020729 0.00151227
-6.96511 -0.0209503 0.00153677
-6.92865 -0.021175 0.00156179
-6.89221 -0.0214032 0.00158734
-6.85579 -0.0216351 0.00161344
-6.81938 -0.0218706 0.00164011
-6.783 -0.0221099 0.00166735
-6.74664 -0.022353 0.0016952
-6.71029 -0.0226 0.00172365
-6.67397 -0.0228511 0.00175273
-6.63766 -0.0231062 0.00178246
-6.60137 -0.0233656 0.00181286
-6.5651 -0.0236292 0.00184394
-6.52885 -0.0238972 0.00187572
-6.49262 -0.0241696 0.00190823
-6.4564 -0.0244467 0.00194148
-6.42021 -0.0247284 0.00197549
-6.38403 -0.0250149 0.0020103
-6.34786 -0.0253063 0.00204591
-6.31172 -0.0256027 0.00208236
-6.27559 -0.0259043 0.00211967
-6.23949 -0.0262111 0.00215786
-6.20339 -0.0265232 0.00219696
-6.16732 -0.0268409 0.002237
-6.13126 -0.0271641 0.00227801
-6.09522 -0.0274932 0.00232002
-6.05919 -0.0278281 0.00236305
-6.02319 -0.0281691 0.00240715
-5.9872 -0.0285162 0.00245233
-5.95122 -0.0288697 0.00249864
-5.91526 -0.0292297 0.00254612
-5.87932 -0.0295964 0.00259479
-5.84339 -0.0299699 0.0026447
-5.80748 -0.0303504 0.00269588
-5.77158 -0.030738 0.00274838
-5.7357 -0.031133 0.00280225
-5.69984 -0.0315356 0.00285752
-5.66399 -0.0319459 0.00291424
-5.62815 -0.0323642 0.00297246
-5.59233 -0.0327906 0.00303223
-5.55653 -0.0332254 0.0030936
-5.52074 -0.0336687 0.00315663
-5.48497 -0.0341209 0.00322138
-5.4492 -0.0345821 0.0032879
-5.41346 -0.0350527 0.00335625
-5.37773 -0.0355328 0.0034265
-5.34201 -0.0360227 0.00349872
-5.30631 -0.0365227 0.00357297
-5.27062 -0.0370331 0.00364933
-5.23494 -0.0375542 0.00372787
-5.19928 -0.0380862 0.00380867
-5.16363 -0.0386295 0.00389183
-5.128 -0.0391844 0.00397741
-5.09237 -0.0397512 0.00406552
-5.05677 -0.0403304 0.00415624
-5.02117 -0.0409222 0.00424968
-4.98559 -0.041527 0.00434593
-4.95002 -0.0421452 0.00444512
-4.91446 -0.0427772 0.00454734
-4.87892 -0.0434235 0.00465273
-4.84339 -0.0440845 0.00476139
-4.80787 -0.0447605 0.00487347
-4.77237 -0.0454522 0.0049891
-4.73687 -0.0461599 0.00510842
-4.70139 -0.0468843 0.00523158
-4.66592 -0.0476257 0.00535874
-4.63046 -0.0483849 0.00549007
-4.59502 -0.0491622 0.00562574
-4.55958 -0.0499584 0.00576592
-4.52416 -0.050774 0.00591083
-4.48875 -0.0516098 0.00606064
-4.45335 -0.0524663 0.00621559
-4.41797 -0.0533443 0.00637589
-4.38259 -0.0542445 0.00654178
-4.34722 -0.0551677 0.0067135
-4.31187 -0.0561146 0.00689133
-4.27653 -0.0570862 0.00707553
-4.24119 -0.0580832 0.0072664
-4.20587 -0.0591066 0.00746424
-4.17056 -0.0601573 0.00766939
-4.13526 -0.0612364 0.00788219
-4.09997 -0.0623448 0.008103
-4.06469 -0.0634837 0.00833221
-4.02942 -0.0646541 0.00857023
-3.99416 -0.0658574 0.00881749
-3.95891 -0.0670947 0.00907445
-3.92367 -0.0683674 0.0093416
-3.88844 -0.0696767 0.00961945
-3.85322 -0.0710243 0.00990857
-3.81801 -0.0724116 0.0102095
-3.7828 -0.0738401 0.0105229
-3.74761 -0.0753117 0.0108495
-3.71243 -0.0768279 0.0111899
-3.67726 -0.0783908 0.0115448
-3.64209 -0.0800022 0.0119152
-3.60694 -0.0816642 0.0123018
-3.57179 -0.083379 0.0127056
-3.53665 -0.0851489 0.0131275
-3.50152 -0.0869763 0.0135686
-3.4664 -0.0888637 0.0140301
-3.43129 -0.0908139 0.0145131
-3.39619 -0.0928296 0.0150188
-3.36109 -0.094914 0.0155489
-3.32601 -0.0970702 0.0161046
-3.29093 -0.0993015 0.0166876
-3.25586 -0.101612 0.0172997
-3.2208 -0.104004 0.0179426
-3.18574 -0.106484 0.0186186
-3.1507 -0.109054 0.0193296
-3.11566 -0.11172 0.0200781
-3.08063 -0.114486 0.0208666
-3.0456 -0.117358 0.0216978
-3.01059 -0.120341 0.0225749
-2.97558 -0.123441 0.023501
-2.94058 -0.126664 0.0244798
-2.90558 -0.130017 0.025515
-2.87059 -0.133508 0.026611
-2.83561 -0.137143 0.0277723
-2.80064 -0.140932 0.029004
-2.76567 -0.144883 0.0303117
-2.73071 -0.149005 0.0317015
-2.69576 -0.153309 0.0331801
-2.66081 -0.157806 0.0347549
-2.62587 -0.162508 0.0364342
-2.59094 -0.167427 0.0382268
-2.55601 -0.172578 0.040143
-2.52109 -0.177975 0.0421937
-2.48617 -0.183634 0.0443914
-2.45126 -0.189573 0.0467498
-2.41636 -0.195811 0.0492844
-2.38146 -0.202368 0.0520124
-2.34657 -0.209266 0.0549533
-2.31168 -0.21653 0.0581287
-2.2768 -0.224186 0.0615633
-2.24192 -0.232263 0.0652849
-2.20705 -0.240791 0.069325
-2.17219 -0.249806 0.0737194
-2.13733 -0.259344 0.0785091
-2.10247 -0.269446 0.0837409
-2.06762 -0.280156 0.0894685
-2.03278 -0.291522 0.0957538
-1.99794 -0.303598 0.102668
-1.9631 -0.31644 0.110295
-1.92827 -0.330111 0.118731
-1.89345 -0.344679 0.128089
-1.85862 -0.360216 0.138501
-1.82381 -0.376801 0.150124
-1.78899 -0.394517 0.163143
-1.75419 -0.41345 0.177778
-1.71938 -0.433689 0.19429
-1.68458 -0.455323 0.212995
-1.64979 -0.478434 0.234272
-1.61499 -0.503092 0.258577
-1.58021 -0.529343 0.286466
-1.54542 -0.557191 0.318611
-1.51064 -0.586572 0.355834
-1.47586 -0.617313 0.399133
-1.44109 -0.649072 0.449717
-1.40632 -0.681246 0.509044
-1.37155 -0.712843 0.578839
-1.33679 -0.742284 0.661098
-1.30203 -0.767136 0.758016
-1.26727 -0.783758 0.871798
-1.23251 -0.786878 1.00423
-1.19776 -0.769202 1.15589
-1.16301 -0.721318 1.3248
-1.12827 -0.632411 1.50455
-1.09352 -0.492493 1.6824
-1.05878 -0.296626 1.8386
-1.02405 -0.0501767 1.94911
-0.989309 0.228127 1.99273
-0.954576 0.509281 1.95993
-0.919844 0.763344 1.85755
-0.885115 0.969402 1.70536
-0.850388 1.11988 1.52752
-0.815663 1.21832 1.3448
-0.78094 1.27418 1.17117
-0.746219 1.29834 1.01397
-0.711499 1.30054 0.875804
-0.676781 1.28844 0.756417
-0.642065 1.26766 0.654155
-0.60735 1.24208 0.566837
-0.572637 1.21434 0.49224
-0.537925 1.18614 0.428317
-0.503214 1.15859 0.37328
-0.468504 1.13235 0.325614
-0.433796 1.10782 0.284052
-0.399089 1.08523 0.247544
-0.364382 1.06467 0.21522
-0.329676 1.04617 0.186361
-0.294972 1.02971 0.160366
-0.260267 1.01526 0.136733
-0.225564 1.00278 0.115037
-0.190861 0.992193 0.0949169
-0.156158 0.983462 0.0760579
-0.121456 0.976537 0.0581845
-0.0867541 0.971379 0.0410498
-0.0520524 0.967957 0.0244285
-0.0173508 0.966251 0.00810955
0.0173508 0.966251 -0.00810955
0.0520524 0.967957 -0.0244285
0.0867541 0.971379 -0.0410498
0.121456 0.976537 -0.0581845
0.156158 0.983462 -0.0760579
0.190861 0.992193 -0.0949169
0.225564 1.00278 -0.115037
0.260267 1.01526 -0.136733
0.294972 1.02971 -0.160365
0.329676 1.04617 -0.186361
0.364382 1.06467 -0.21522
0.399089 1.08523 -0.247544
0.433796 1.10782 -0.284052
0.468504 1.13235 -0.325614
0.503214 1.15859 -0.37328
0.537925 1.18614 -0.428317
0.572637 1.21434 -0.49224
0.60735 1.24208 -0.566837
0.642065 1.26766 -0.654155
0.676781 1.28844 -0.756417
0.711499 1.30054 -0.875804
0.746219 1.29834 -1.01397
0.78094 1.27418 -1.17117
0.815663 1.21832 -1.3448
0.850388 1.11988 -1.52752
0.885115 0.969402 -1.70536
0.919844 0.763344 -1.85755
0.954576 0.509281 -1.95993
0.989309 0.228127 -1.99273
1.02405 -0.0501767 -1.94911
1.05878 -0.296626 -1.8386
1.09352 -0.492493 -1.6824
1.12827 -0.632411 -1.50455
1.16301 -0.721318 -1.3248
1.19776 -0.769202 -1.15589
1.23251 -0.786878 -1.00423
1.26727 -0.783758 -0.871798
1.30203 -0.767136 -0.758016
1.33679 -0.742284 -0.661098
1.37155 -0.712843 -0.578839
1.40632 -0.681246 -0.509044
1.44109 -0.649072 -0.449717
1.47586 -0.617313 -0.399133
1.51064 -0.586572 -0.355834
1.54542 -0.557191 -0.318611
1.58021 -0.529343 -0.286466
1.61499 -0.503092 -0.258577
1.64979 -0.478434 -0.234272
1.68458 -0.455323 -0.212995
1.71938 -0.433689 -0.19429
1.75419 -0.41345 -0.177778
1.78899 -0.394517 -0.163143
1.82381 -0.376801 -0.150124
1.85862 -0.360216 -0.138501
1.89345 -0.344679 -0.128089
1.92827 -0.330111 -0.118731
1.9631 -0.31644 -0.110295
1.99794 -0.303598 -0.102668
2.03278 -0.291522 -0.0957538
2.06762 -0.280156 -0.0894685
2.10247 -0.269446 -0.0837409
2.13733 -0.259344 -0.0785091
2.17219 -0.249806 -0.0737194
2.20705 -0.240791 -0.069325
2.24192 -0.232263 -0.0652849
2.2768 -0.224186 -0.0615633
2.31168 -0.21653 -0.0581287
2.34657 -0.209266 -0.0549533
2.38146 -0.202368 -0.0520124
2.41636 -0.195811 -0.0492844
2.45126 -0.189573 -0.0467498
2.48617 -0.183634 -0.0443914
2.52109 -0.177975 -0.0421937
2.55601 -0.172578 -0.040143
2.59094 -0.167427 -0.0382268
2.62587 -0.162508 -0.0364342
2.66081 -0.157806 -0.0347549
2.69576 -0.153309 -0.0331801
2.73071 -0.149005 -0.0317015
2.76567 -0.144883 -0.0303117
2.80064 -0.140932 -0.029004
2.83561 -0.137143 -0.0277723
2.87059 -0.133508 -0.026611
2.90558 -0.130017 -0.025515
2.94058 -0.126664 -0.0244798
2.97558 -0.123441 -0.023501
3.01059 -0.120341 -0.0225749
3.0456 -0.117358 -0.0216978
3.08063 -0.114486 -0.0208666
3.11566 -0.11172 -0.0200781
3.1507 -0.109054 -0.0193296
3.18574 -0.106484 -0.0186186
3.2208 -0.104004 -0.0179426
3.25586 -0.101612 -0.0172997
3.29093 -0.0993015 -0.0166876
3.32601 -0.0970702 -0.0161046
3.36109 -0.094914 -0.0155489
3.39619 -0.0928296 -0.0150188
3.43129 -0.0908139 -0.0145131
3.4664 -0.0888637 -0.0140301
3.50152 -0.0869763 -0.0135686
3.53665 -0.0851489 -0.0131275
3.57179 -0.083379 -0.0127056
3.60694 -0.0816642 -0.0123018
3.64209 -0.0800022 -0.0119152
3.67726 -0.0783908 -0.0115448
3.71243 -0.0768279 -0.0111899
3.74761 -0.0753117 -0.0108495
3.7828 -0.0738401 -0.0105229
3.81801 -0.0724116 -0.0102095
3.85322 -0.0710243 -0.00990857
3.88844 -0.0696767 -0.00961945
3.92367 -0.0683674 -0.0093416
3.95891 -0.0670947 -0.00907445
3.99416 -0.0658574 -0.00881749
4.02942 -0.0646541 -0.00857023
4.06469 -0.0634837 -0.00833221
4.09997 -0.0623448 -0.008103
4.13526 -0.0612364 -0.00788219
4.17056 -0.0601573 -0.00766939
4.20587 -0.0591066 -0.00746424
4.24119 -0.0580832 -0.0072664
4.27653 -0.0570862 -0.00707553
4.31187 -0.0561146 -0.00689133
4.34722 -0.0551677 -0.0067135
4.38259 -0.0542445 -0.00654178
4.41797 -0.0533443 -0.00637589
4.45335 -0.0524663 -0.00621559
4.48875 -0.0516098 -0.00606064
4.52416 -0.050774 -0.00591083
4.55958 -0.0499584 -0.00576592
4.59502 -0.0491622 -0.00562574
4.63046 -0.0483849 -0.00549007
4.66592 -0.0476257 -0.00535874
4.70139 -0.0468843 -0.00523158
4.73687 -0.0461599 -0.00510842
4.77237 -0.0454522 -0.0049891
4.80787 -0.0447605 -0.00487347
4.84339 -0.0440845 -0.00476139
4.87892 -0.0434235 -0.00465273
4.91446 -0.0427772 -0.00454734
4.95002 -0.0421452 -0.00444512
4.98559 -0.041527 -0.00434593
5.02117 -0.0409222 -0.00424968
5.05677 -0.0403304 -0.00415624
5.09237 -0.0397512 -0.00406552
5.128 -0.0391844 -0.00397741
5.16363 -0.0386295 -0.00389183
5.19928 -0.0380862 -0.00380867
5.23494 -0.0375542 -0.00372787
5.27062 -0.0370331 -0.00364933
5.30631 -0.0365227 -0.00357297
5.34201 -0.0360227 -0.00349872
5.37773 -0.0355328 -0.0034265
5.41346 -0.0350527 -0.00335625
5.4492 -0.0345821 -0.0032879
5.48497 -0.0341209 -0.00322138
5.52074 -0.0336687 -0.00315663
5.55653 -0.0332254 -0.0030936
5.59233 -0.0327906 -0.00303223
5.62815 -0.0323642 -0.00297246
5.66399 -0.0319459 -0.00291424
5.69984 -0.0315356 -0.00285752
5.7357 -0.031133 -0.00280225
5.77158 -0.030738 -0.00274838
5.80748 -0.0303504 -0.00269588
5.84339 -0.0299699 -0.0026447
5.87932 -0.0295964 -0.00259479
5.91526 -0.0292297 -0.00254612
5.95122 -0.0288697 -0.00249864
5.9872 -0.0285162 -0.00245233
6.02319 -0.0281691 -0.00240715
6.05919 -0.0278281 -0.00236305
6.09522 -0.0274932 -0.00232002
6.13126 -0.0271641 -0.00227801
6.16732 -0.0268409 -0.002237
6.20339 -0.0265232 -0.00219696
6.23949 -0.0262111 -0.00215786
6.27559 -0.0259043 -0.00211967
6.31172 -0.0256027 -0.00208236
6.34786 -0.0253063 -0.00204591
6.38403 -0.0250149 -0.0020103
6.42021 -0.0247284 -0.00197549
6.4564 -0.0244467 -0.00194148
6.49262 -0.0241696 -0.00190823
6.52885 -0.0238972 -0.00187572
6.5651 -0.0236292 -0.00184394
6.60137 -0.0233656 -0.00181286
6.63766 -0.0231062 -0.00178246
6.67397 -0.0228511 -0.00175273
6.71029 -0.0226 -0.00172365
6.74664 -0.022353 -0.0016952
6.783 -0.0221099 -0.00166735
6.81938 -0.0218706 -0.00164011
6.85579 -0.0216351 -0.00161344
6.89221 -0.0214032 -0.00158734
6.92865 -0.021175 -0.00156179
6.96511 -0.0209503 -0.00153677
7.00159 -0.020729 -0.00151227
7.0381 -0.0205112 -0.00148829
7.07462 -0.0202966 -0.00146479
7.11116 -0.0200853 -0.00144178
7.14772 -0.0198772 -0.00141924
7.18431 -0.0196722 -0.00139716
7.22091 -0.0194702 -0.00137552
7.25754 -0.0192713 -0.00135432
7.29418 -0.0190753 -0.00133354
7.33085 -0.0188821 -0.00131317
7.36754 -0.0186918 -0.00129321
7.40425 -0.0185043 -0.00127364
7.44099 -0.0183194 -0.00125446
7.47774 -0.0181372 -0.00123565
7.51452 -0.0179577 -0.0012172
7.55132 -0.0177807 -0.00119911
7.58814 -0.0176062 -0.00118137
7.62498 -0.0174341 -0.00116397
7.66185 -0.0172645 -0.0011469
7.69874 -0.0170973 -0.00113015
7.73566 -0.0169323 -0.00111372
7.77259 -0.0167697 -0.0010976
7.80955 -0.0166093 -0.00108177
7.84654 -0.0164511 -0.00106625
7.88355 -0.016295 -0.00105101
7.92058 -0.0161411 -0.00103605
7.95763 -0.0159893 -0.00102136
7.99471 -0.0158395 -0.00100695
8.03182 -0.0156917 -0.000992791
8.06895 -0.0155459 -0.000978893
8.1061 -0.015402 -0.000965244
8.14328 -0.01526 -0.000951841
8.18049 -0.0151199 -0.000938676
8.21772 -0.0149816 -0.000925746
8.25497 -0.0148451 -0.000913044
8.29226 -0.0147104 -0.000900566
8.32956 -0.0145774 -0.000888307
8.3669 -0.0144461 -0.000876262
8.40426 -0.0143166 -0.000864426
8.44165 -0.0141886 -0.000852795
8.47906 -0.0140623 -0.000841365
8.5165 -0.0139376 -0.000830131
8.55397 -0.0138145 -0.000819089
8.59146 -0.0136929 -0.000808234
8.62899 -0.0135728 -0.000797564
8.66654 -0.0134542 -0.000787074
8.70412 -0.0133371 -0.00077676
8.74172 -0.0132214 -0.000766618
8.77936 -0.0131071 -0.000756646
8.81702 -0.0129942 -0.000746839
8.85471 -0.0128827 -0.000737194
8.89244 -0.0127726 -0.000727708
8.93019 -0.0126638 -0.000718377
8.96797 -0.0125563 -0.000709199
9.00578 -0.01245 -0.00070017
9.04362 -0.0123451 -0.000691287
9.08149 -0.0122413 -0.000682547
9.11939 -0.0121388 -0.000673948
9.15732 -0.0120375 -0.000665486
9.19528 -0.0119374 -0.00065716
9.23327 -0.0118385 -0.000648965
9.2713 -0.0117407 -0.0006409
9.30935 -0.011644 -0.000632962
9.34744 -0.0115485 -0.000625149
9.38556 -0.011454 -0.000617457
9.42371 -0.0113607 -0.000609886
9.46189 -0.0112683 -0.000602432
9.50011 -0.0111771 -0.000595093
9.53836 -0.0110868 -0.000587866
9.57664 -0.0109976 -0.000580751
9.61496 -0.0109094 -0.000573745
9.65331 -0.0108222 -0.000566845
9.69169 -0.0107359 -0.000560049
9.73011 -0.0106506 -0.000553356
9.76856 -0.0105662 -0.000546764
9.80704 -0.0104828 -0.000540271
9.84557 -0.0104002 -0.000533875
9.88412 -0.0103186 -0.000527574
9.92271 -0.0102378 -0.000521366
9.96134 -0.010158 -0.00051525
10 -0.010079 -0.000509224
10.0387 -0.0100008 -0.000503286
10.0774 -0.00992346 -0.000497435
10.1162 -0.00984695 -0.000491669
10.155 -0.00977125 -0.000485987
10.1939 -0.00969636 -0.000480387
10.2328 -0.00962225 -0.000474868
10.2717 -0.00954892 -0.000469428
10.3106 -0.00947635 -0.000464065
10.3496 -0.00940454 -0.000458779
10.3887 -0.00933348 -0.000453568
10.4278 -0.00926315 -0.000448431
10.4669 -0.00919354 -0.000443366
10.506 -0.00912465 -0.000438372
10.5452 -0.00905646 -0.000433449
10.5845 -0.00898897 -0.000428593
10.6238 -0.00892216 -0.000423806
10.6631 -0.00885602 -0.000419085
10.7024 -0.00879055 -0.000414429
10.7418 -0.00872574 -0.000409837
10.7813 -0.00866158 -0.000405308
10.8208 -0.00859805 -0.00040084
10.8603 -0.00853515 -0.000396434
10.8999 -0.00847288 -0.000392088
10.9395 -0.00841122 -0.0003878
10.9792 -0.00835016 -0.00038357
11.0189 -0.0082897 -0.000379397
11.0586 -0.00822983 -0.00037528
11.0984 -0.00817054 -0.000371218
11.1383 -0.00811183 -0.00036721
11.1781 -0.00805368 -0.000363255
11.2181 -0.00799609 -0.000359352
11.2581 -0.00793905 -0.0003555
11.2981 -0.00788255 -0.0003517
11.3381 -0.00782659 -0.000347949
11.3783 -0.00777116 -0.000344246
11.4184 -0.00771625 -0.000340592
11.4587 -0.00766186 -0.000336986
11.4989 -0.00760798 -0.000333426
11.5392 -0.0075546 -0.000329912
11.5796 -0.00750172 -0.000326442
11.62 -0.00744933 -0.000323018
11.6605 -0.00739742 -0.000319636
11.701 -0.00734599 -0.000316298
11.7415 -0.00729503 -0.000313003
11.7822 -0.00724453 -0.000309748
11.8228 -0.0071945 -0.000306535
11.8636 -0.00714492 -0.000303362
11.9043 -0.00709578 -0.000300229
11.9452 -0.00704709 -0.000297135
11.986 -0.00699884 -0.000294079
12.027 -0.00695102 -0.000291061
12.068 -0.00690362 -0.00028808
12.109 -0.00685665 -0.000285136
12.1501 -0.00681009 -0.000282229
12.1913 -0.00676394 -0.000279356
12.2325 -0.0067182 -0.000276519
12.2738 -0.00667285 -0.000273717
12.3151 -0.00662791 -0.000270948
12.3565 -0.00658335 -0.000268213
12.3979 -0.00653918 -0.00026551
12.4394 -0.00649539 -0.00026284
12.481 -0.00645198 -0.000260203
12.5226 -0.00640894 -0.000257596
12.5643 -0.00636627 -0.000255021
12.6061 -0.00632396 -0.000252476
12.6479 -0.00628201 -0.000249961
12.6898 -0.00624041 -0.000247476
12.7317 -0.00619917 -0.00024502
12.7737 -0.00615827 -0.000242593
12.8158 -0.00611771 -0.000240194
12.8579 -0.00607749 -0.000237823
12.9001 -0.00603761 -0.00023548
12.9424 -0.00599805 -0.000233164
12.9847 -0.00595882 -0.000230874
13.0271 -0.00591992 -0.000228611
13.0696 -0.00588133 -0.000226374
13.1121 -0.00584305 -0.000224162
13.1547 -0.00580509 -0.000221975
13.1974 -0.00576744 -0.000219814
13.2402 -0.00573009 -0.000217677
13.283 -0.00569303 -0.000215564
13.3259 -0.00565628 -0.000213475
13.3689 -0.00561982 -0.000211409
13.4119 -0.00558365 -0.000209366
13.455 -0.00554776 -0.000207346
13.4982 -0.00551216 -0.000205349
13.5415 -0.00547684 -0.000203374
13.5848 -0.0054418 -0.00020142
13.6283 -0.00540703 -0.000199488
13.6718 -0.00537252 -0.000197578
13.7153 -0.00533829 -0.000195688
13.759 -0.00530432 -0.000193819
13.8028 -0.00527061 -0.00019197
13.8466 -0.00523717 -0.000190142
13.8905 -0.00520397 -0.000188333
13.9345 -0.00517103 -0.000186543
13.9786 -0.00513834 -0.000184773
14.0227 -0.00510589 -0.000183022
14.067 -0.00507369 -0.00018129
14.1113 -0.00504173 -0.000179576
14.1558 -0.00501001 -0.00017788
14.2003 -0.00497852 -0.000176202
14.2449 -0.00494727 -0.000174542
14.2896 -0.00491624 -0.000172899
14.3344 -0.00488545 -0.000171274
14.3793 -0.00485488 -0.000169665
14.4243 -0.00482453 -0.000168074
14.4693 -0.0047944 -0.000166499
14.5145 -0.00476449 -0.00016494
14.5598 -0.00473479 -0.000163397
14.6052 -0.00470531 -0.00016187
14.6506 -0.00467604 -0.000160359
14.6962 -0.00464698 -0.000158863
14.7419 -0.00461812 -0.000157383
14.7877 -0.00458946 -0.000155917
14.8336 -0.00456101 -0.000154467
14.8796 -0.00453275 -0.000153031
14.9257 -0.00450469 -0.000151609
14.9719 -0.00447682 -0.000150202
15.0182 -0.00444915 -0.000148809
15.0647 -0.00442167 -0.000147429
15.1112 -0.00439437 -0.000146064
15.1579 -0.00436726 -0.000144711
15.2047 -0.00434033 -0.000143373
15.2516 -0.00431358 -0.000142047
15.2986 -0.00428701 -0.000140734
15.3458 -0.00426062 -0.000139434
15.393 -0.00423441 -0.000138147
15.4404 -0.00420837 -0.000136872
15.488 -0.00418249 -0.00013561
15.5356 -0.00415679 -0.000134359
15.5834 -0.00413126 -0.000133121
15.6313 -0.00410588 -0.000131895
15.6794 -0.00408068 -0.00013068
15.7276 -0.00405563 -0.000129476
15.7759 -0.00403074 -0.000128284
15.8243 -0.00400601 -0.000127103
15.873 -0.00398144 -0.000125934
15.9217 -0.00395702 -0.000124775
15.9706 -0.00393275 -0.000123627
16.0197 -0.00390863 -0.000122489
16.0689 -0.00388466 -0.000121362
16.1182 -0.00386083 -0.000120246
16.1677 -0.00383715 -0.000119139
16.2174 -0.00381362 -0.000118043
16.2672 -0.00379022 -0.000116957
16.3172 -0.00376696 -0.00011588
16.3674 -0.00374384 -0.000114813
16.4177 -0.00372086 -0.000113756
16.4682 -0.003698 -0.000112708
16.5189 -0.00367529 -0.000111669
16.5697 -0.0036527 -0.00011064
16.6208 -0.00363024 -0.000109619
16.672 -0.0036079 -0.000108608
16.7234 -0.00358569 -0.000107605
16.775 -0.00356361 -0.000106611
16.8268 -0.00354165 -0.000105625
16.8787 -0.0035198 -0.000104648
16.9309 -0.00349808 -0.000103679
16.9833 -0.00347647 -0.000102718
17.0359 -0.00345497 -0.000101766
17.0887 -0.00343359 -0.000100821
17.1418 -0.00341232 -9.98845e-05
17.195 -0.00339116 -9.89555e-05
17.2485 -0.00337011 -9.80342e-05
17.3022 -0.00334916 -9.71203e-05
17.3562 -0.00332832 -9.62138e-05
17.4104 -0.00330758 -9.53147e-05
17.4648 -0.00328694 -9.44227e-05
17.5195 -0.0032664 -9.35378e-05
17.5744 -0.00324596 -9.26598e-05
17.6296 -0.00322561 -9.17887e-05
17.6851 -0.00320536 -9.09243e-05
17.7408 -0.0031852 -9.00666e-05
17.7969 -0.00316512 -8.92154e-05
17.8532 -0.00314514 -8.83707e-05
17.9098 -0.00312524 -8.75322e-05
17.9667 -0.00310543 -8.67e-05
18.0239 -0.00308569 -8.58738e-05
18.0815 -0.00306604 -8.50536e-05
18.1393 -0.00304646 -8.42394e-05
18.1975 -0.00302697 -8.34308e-05
18.256 -0.00300754 -8.2628e-05
18.3149 -0.00298819 -8.18307e-05
18.3742 -0.0029689 -8.10388e-05
18.4338 -0.00294968 -8.02522e-05
18.4938 -0.00293053 -7.94709e-05
18.5542 -0.00291144 -7.86946e-05
18.615 -0.00289241 -7.79233e-05
18.6762 -0.00287344 -7.71569e-05
18.7379 -0.00285452 -7.63952e-05
18.8 -0.00283565 -7.56381e-05
18.8625 -0.00281683 -7.48855e-05
18.9255 -0.00279806 -7.41373e-05
18.9891 -0.00277933 -7.33932e-05
19.0531 -0.00276064 -7.26533e-05
19.1177 -0.00274199 -7.19173e-05
19.1828 -0.00272336 -7.11851e-05
19.2484 -0.00270477 -7.04566e-05
19.3147 -0.00268621 -6.97315e-05
19.3816 -0.00266766 -6.90098e-05
19.4491 -0.00264913 -6.82912e-05
19.5173 -0.00263061 -6.75756e-05
19.5862 -0.0026121 -6.68628e-05
19.6558 -0.00259359 -6.61527e-05
19.7262 -0.00257508 -6.54449e-05
19.7974 -0.00255656 -6.47392e-05
19.8694 -0.00253802 -6.40355e-05
19.9423 -0.00251946 -6.33335e-05
20.0162 -0.00250086 -6.26329e-05
20.091 -0.00248222 -6.19334e-05
20.1669 -0.00246354 -6.12347e-05
20.244 -0.00244479 -6.05363e-05
20.3222 -0.00242598 -5.98381e-05
20.4016 -0.00240708 -5.91394e-05
20.4825 -0.00238808 -5.84398e-05
20.5648 -0.00236896 -5.77389e-05
20.6487 -0.00234971 -5.70358e-05
20.7344 -0.00233031 -5.63301e-05
20.8219 -0.00231072 -5.56207e-05
20.9115 -0.00229093 -5.49068e-05
21.0034 -0.00227089 -5.41873e-05
21.0979 -0.00225056 -5.34607e-05
21.1952 -0.0022299 -5.27253e-05
21.2959 -0.00220883 -5.19792e-05
21.4004 -0.00218728 -5.12196e-05
21.5093 -0.00216513 -5.04431e-05
21.6237 -0.00214225 -4.96447e-05
21.7448 -0.00211841 -4.88176e-05
21.8747 -0.0020933 -4.79513e-05
22.0165 -0.00206636 -4.70281e-05
22.1768 -0.00203655 -4.60132e-05
22.3723 -0.00200107 -4.48148e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.075Lambda0.5Nc1Classic/GAp_FRG.txt <==
-22.3723 -0.00200107 4.48147e-05
-22.1768 -0.00203655 4.60132e-05
-22.0165 -0.00206636 4.7028e-05
-21.8747 -0.00209329 4.79512e-05
-21.7448 -0.00211841 4.88175e-05
-21.6237 -0.00214225 4.96446e-05
-21.5093 -0.00216513 5.0443e-05
-21.4004 -0.00218728 5.12196e-05
-21.2959 -0.00220883 5.19792e-05
-21.1952 -0.00222989 5.27253e-05
-21.0979 -0.00225056 5.34606e-05
-21.0034 -0.00227088 5.41872e-05
-20.9115 -0.00229092 5.49067e-05
-20.8219 -0.00231072 5.56206e-05
-20.7344 -0.0023303 5.633e-05
-20.6487 -0.00234971 5.70357e-05
-20.5648 -0.00236896 5.77388e-05
-20.4825 -0.00238807 5.84398e-05
-20.4016 -0.00240707 5.91393e-05
-20.3222 -0.00242598 5.9838e-05
-20.244 -0.00244479 6.05362e-05
-20.1669 -0.00246354 6.12346e-05
-20.091 -0.00248222 6.19333e-05
-20.0162 -0.00250086 6.26328e-05
-19.9423 -0.00251945 6.33334e-05
-19.8694 -0.00253802 6.40354e-05
-19.7974 -0.00255656 6.47391e-05
-19.7262 -0.00257508 6.54448e-05
-19.6558 -0.00259359 6.61525e-05
-19.5862 -0.0026121 6.68627e-05
-19.5173 -0.00263061 6.75755e-05
-19.4491 -0.00264913 6.82911e-05
-19.3816 -0.00266766 6.90097e-05
-19.3147 -0.0026862 6.97314e-05
-19.2484 -0.00270477 7.04564e-05
-19.1828 -0.00272336 7.1185e-05
-19.1177 -0.00274198 7.19172e-05
-19.0531 -0.00276064 7.26532e-05
-18.9891 -0.00277933 7.33931e-05
-18.9255 -0.00279806 7.41371e-05
-18.8625 -0.00281683 7.48854e-05
-18.8 -0.00283565 7.5638e-05
-18.7379 -0.00285451 7.63951e-05
-18.6762 -0.00287343 7.71568e-05
-18.615 -0.00289241 7.79232e-05
-18.5542 -0.00291144 7.86945e-05
-18.4938 -0.00293053 7.94707e-05
-18.4338 -0.00294968 8.02521e-05
-18.3742 -0.0029689 8.10386e-05
-18.3149 -0.00298818 8.18305e-05
-18.256 -0.00300754 8.26278e-05
-18.1975 -0.00302696 8.34307e-05
-18.1393 -0.00304646 8.42392e-05
-18.0815 -0.00306604 8.50535e-05
-18.0239 -0.00308569 8.58736e-05
-17.9667 -0.00310542 8.66998e-05
-17.9098 -0.00312524 8.7532e-05
-17.8532 -0.00314514 8.83705e-05
-17.7969 -0.00316512 8.92152e-05
-17.7408 -0.00318519 9.00664e-05
-17.6851 -0.00320536 9.09241e-05
-17.6296 -0.00322561 9.17885e-05
-17.5744 -0.00324596 9.26596e-05
-17.5195 -0.0032664 9.35375e-05
-17.4648 -0.00328694 9.44225e-05
-17.4104 -0.00330758 9.53144e-05
-17.3562 -0.00332832 9.62136e-05
-17.3022 -0.00334916 9.71201e-05
-17.2485 -0.00337011 9.80339e-05
-17.195 -0.00339116 9.89553e-05
-17.1418 -0.00341232 9.98843e-05
-17.0887 -0.00343359 0.000100821
-17.0359 -0.00345497 0.000101766
-16.9833 -0.00347646 0.000102718
-16.9309 -0.00349807 0.000103679
-16.8787 -0.0035198 0.000104648
-16.8268 -0.00354164 0.000105625
-16.775 -0.0035636 0.00010661
-16.7234 -0.00358569 0.000107604
-16.672 -0.0036079 0.000108607
-16.6208 -0.00363023 0.000109619
-16.5697 -0.00365269 0.000110639
-16.5189 -0.00367528 0.000111669
-16.4682 -0.003698 0.000112708
-16.4177 -0.00372085 0.000113755
-16.3674 -0.00374384 0.000114813
-16.3172 -0.00376696 0.00011588
-16.2672 -0.00379021 0.000116956
-16.2174 -0.00381361 0.000118043
-16.1677 -0.00383715 0.000119139
-16.1182 -0.00386083 0.000120245
-16.0689 -0.00388465 0.000121362
-16.0197 -0.00390862 0.000122489
-15.9706 -0.00393274 0.000123626
-15.9217 -0.00395701 0.000124775
-15.873 -0.00398143 0.000125933
-15.8243 -0.00400601 0.000127103
-15.7759 -0.00403074 0.000128284
-15.7276 -0.00405562 0.000129476
-15.6794 -0.00408067 0.000130679
-15.6313 -0.00410588 0.000131894
-15.5834 -0.00413125 0.000133121
-15.5356 -0.00415679 0.000134359
-15.488 -0.00418249 0.000135609
-15.4404 -0.00420836 0.000136872
-15.393 -0.0042344 0.000138147
-15.3458 -0.00426062 0.000139434
-15.2986 -0.00428701 0.000140734
-15.2516 -0.00431358 0.000142047
-15.2047 -0.00434032 0.000143372
-15.1579 -0.00436725 0.000144711
-15.1112 -0.00439436 0.000146063
-15.0647 -0.00442166 0.000147429
-15.0182 -0.00444914 0.000148808
-14.9719 -0.00447682 0.000150201
-14.9257 -0.00450468 0.000151609
-14.8796 -0.00453274 0.00015303
-14.8336 -0.004561 0.000154466
-14.7877 -0.00458945 0.000155917
-14.7419 -0.00461811 0.000157382
-14.6962 -0.00464697 0.000158863
-14.6506 -0.00467603 0.000160358
-14.6052 -0.0047053 0.00016187
-14.5598 -0.00473479 0.000163396
-14.5145 -0.00476448 0.000164939
-14.4693 -0.00479439 0.000166498
-14.4243 -0.00482452 0.000168073
-14.3793 -0.00485487 0.000169665
-14.3344 -0.00488544 0.000171273
-14.2896 -0.00491623 0.000172899
-14.2449 -0.00494726 0.000174541
-14.2003 -0.00497851 0.000176201
-14.1558 -0.00501 0.000177879
-14.1113 -0.00504172 0.000179575
-14.067 -0.00507368 0.000181289
-14.0227 -0.00510588 0.000183021
-13.9786 -0.00513833 0.000184773
-13.9345 -0.00517102 0.000186543
-13.8905 -0.00520396 0.000188332
-13.8466 -0.00523716 0.000190141
-13.8028 -0.00527061 0.00019197
-13.759 -0.00530431 0.000193818
-13.7153 -0.00533828 0.000195687
-13.6718 -0.00537251 0.000197577
-13.6283 -0.00540702 0.000199488
-13.5848 -0.00544179 0.00020142
-13.5415 -0.00547683 0.000203373
-13.4982 -0.00551215 0.000205348
-13.455 -0.00554775 0.000207346
-13.4119 -0.00558364 0.000209365
-13.3689 -0.00561981 0.000211408
-13.3259 -0.00565627 0.000213474
-13.283 -0.00569302 0.000215563
-13.2402 -0.00573007 0.000217676
-13.1974 -0.00576743 0.000219813
-13.1547 -0.00580508 0.000221975
-13.1121 -0.00584304 0.000224161
-13.0696 -0.00588132 0.000226373
-13.0271 -0.0059199 0.00022861
-12.9847 -0.00595881 0.000230873
-12.9424 -0.00599804 0.000233163
-12.9001 -0.00603759 0.000235479
-12.8579 -0.00607748 0.000237822
-12.8158 -0.0061177 0.000240193
-12.7737 -0.00615826 0.000242592
-12.7317 -0.00619915 0.000245019
-12.6898 -0.0062404 0.000247475
-12.6479 -0.00628199 0.00024996
-12.6061 -0.00632394 0.000252475
-12.5643 -0.00636625 0.00025502
-12.5226 -0.00640893 0.000257595
-12.481 -0.00645196 0.000260201
-12.4394 -0.00649538 0.000262839
-12.3979 -0.00653917 0.000265509
-12.3565 -0.00658334 0.000268211
-12.3151 -0.00662789 0.000270947
-12.2738 -0.00667284 0.000273715
-12.2325 -0.00671818 0.000276518
-12.1913 -0.00676392 0.000279355
-12.1501 -0.00681007 0.000282227
-12.109 -0.00685663 0.000285135
-12.068 -0.0069036 0.000288079
-12.027 -0.006951 0.00029106
-11.986 -0.00699882 0.000294077
-11.9452 -0.00704707 0.000297133
-11.9043 -0.00709576 0.000300227
-11.8636 -0.0071449 0.000303361
-11.8228 -0.00719448 0.000306533
-11.7822 -0.00724451 0.000309747
-11.7415 -0.00729501 0.000313001
-11.701 -0.00734597 0.000316297
-11.6605 -0.0073974 0.000319635
-11.62 -0.00744931 0.000323016
-11.5796 -0.0075017 0.000326441
-11.5392 -0.00755458 0.00032991
-11.4989 -0.00760796 0.000333424
-11.4587 -0.00766184 0.000336984
-11.4184 -0.00771623 0.000340591
-11.3783 -0.00777114 0.000344245
-11.3381 -0.00782657 0.000347947
-11.2981 -0.00788253 0.000351698
-11.2581 -0.00793903 0.000355498
-11.2181 -0.00799607 0.00035935
-11.1781 -0.00805366 0.000363252
-11.1383 -0.00811181 0.000367207
-11.0984 -0.00817052 0.000371216
-11.0586 -0.00822981 0.000375278
-11.0189 -0.00828968 0.000379395
-10.9792 -0.00835014 0.000383568
-10.9395 -0.00841119 0.000387798
-10.8999 -0.00847285 0.000392085
-10.8603 -0.00853513 0.000396432
-10.8208 -0.00859802 0.000400838
-10.7813 -0.00866155 0.000405305
-10.7418 -0.00872571 0.000409834
-10.7024 -0.00879053 0.000414426
-10.6631 -0.008856 0.000419082
-10.6238 -0.00892213 0.000423803
-10.5845 -0.00898894 0.000428591
-10.5452 -0.00905643 0.000433446
-10.506 -0.00912462 0.00043837
-10.4669 -0.00919351 0.000443363
-10.4278 -0.00926312 0.000448428
-10.3887 -0.00933345 0.000453565
-10.3496 -0.00940451 0.000458776
-10.3106 -0.00947632 0.000464062
-10.2717 -0.00954889 0.000469424
-10.2328 -0.00962222 0.000474865
-10.1939 -0.00969632 0.000480384
-10.155 -0.00977122 0.000485984
-10.1162 -0.00984692 0.000491666
-10.0774 -0.00992342 0.000497432
-10.0387 -0.0100008 0.000503283
-10 -0.0100789 0.00050922
-9.96134 -0.0101579 0.000515246
-9.92271 -0.0102378 0.000521362
-9.88412 -0.0103186 0.00052757
-9.84557 -0.0104002 0.000533871
-9.80704 -0.0104827 0.000540267
-9.76856 -0.0105662 0.00054676
-9.73011 -0.0106505 0.000553352
-9.69169 -0.0107359 0.000560045
-9.65331 -0.0108221 0.00056684
-9.61496 -0.0109094 0.00057374
-9.57664 -0.0109976 0.000580747
-9.53836 -0.0110868 0.000587862
-9.50011 -0.011177 0.000595088
-9.46189 -0.0112683 0.000602427
-9.42371 -0.0113606 0.000609881
-9.38556 -0.011454 0.000617452
-9.34744 -0.0115484 0.000625144
-9.30935 -0.011644 0.000632957
-9.2713 -0.0117406 0.000640895
-9.23327 -0.0118384 0.00064896
-9.19528 -0.0119374 0.000657154
-9.15732 -0.0120375 0.000665481
-9.11939 -0.0121388 0.000673942
-9.08149 -0.0122413 0.000682541
-9.04362 -0.012345 0.000691281
-9.00578 -0.01245 0.000700164
-8.96797 -0.0125562 0.000709193
-8.93019 -0.0126637 0.000718371
-8.89244 -0.0127725 0.000727701
-8.85471 -0.0128827 0.000737187
-8.81702 -0.0129942 0.000746832
-8.77936 -0.0131071 0.000756639
-8.74172 -0.0132213 0.000766611
-8.70412 -0.013337 0.000776753
-8.66654 -0.0134541 0.000787066
-8.62899 -0.0135727 0.000797557
-8.59146 -0.0136928 0.000808227
-8.55397 -0.0138144 0.000819081
-8.5165 -0.0139376 0.000830123
-8.47906 -0.0140623 0.000841357
-8.44165 -0.0141886 0.000852787
-8.40426 -0.0143165 0.000864418
-8.3669 -0.0144461 0.000876253
-8.32956 -0.0145773 0.000888298
-8.29226 -0.0147103 0.000900557
-8.25497 -0.014845 0.000913035
-8.21772 -0.0149815 0.000925736
-8.18049 -0.0151198 0.000938666
-8.14328 -0.0152599 0.000951831
-8.1061 -0.0154019 0.000965234
-8.06895 -0.0155458 0.000978882
-8.03182 -0.0156916 0.000992781
-7.99471 -0.0158394 0.00100694
-7.95763 -0.0159892 0.00102135
-7.92058 -0.016141 0.00103604
-7.88355 -0.0162949 0.001051
-7.84654 -0.016451 0.00106623
-7.80955 -0.0166092 0.00108176
-7.77259 -0.0167696 0.00109758
-7.73566 -0.0169322 0.00111371
-7.69874 -0.0170972 0.00113014
-7.66185 -0.0172644 0.00114688
-7.62498 -0.017434 0.00116395
-7.58814 -0.0176061 0.00118136
-7.55132 -0.0177806 0.0011991
-7.51452 -0.0179576 0.00121719
-7.47774 -0.0181371 0.00123563
-7.44099 -0.0183193 0.00125444
-7.40425 -0.0185041 0.00127363
-7.36754 -0.0186917 0.00129319
-7.33085 -0.018882 0.00131316
-7.29418 -0.0190751 0.00133352
-7.25754 -0.0192712 0.0013543
-7.22091 -0.0194701 0.0013755
-7.18431 -0.019672 0.00139714
-7.14772 -0.019877 0.00141922
-7.11116 -0.0200852 0.00144176
-7.07462 -0.0202965 0.00146477
-7.0381 -0.020511 0.00148826
-7.00159 -0.0207289 0.00151225
-6.96511 -0.0209501 0.00153675
-6.92865 -0.0211748 0.00156176
-6.89221 -0.0214031 0.00158731
-6.85579 -0.0216349 0.00161341
-6.81938 -0.0218704 0.00164008
-6.783 -0.0221097 0.00166733
-6.74664 -0.0223528 0.00169517
-6.71029 -0.0225999 0.00172362
-6.67397 -0.0228509 0.0017527
-6.63766 -0.0231061 0.00178243
-6.60137 -0.0233654 0.00181283
-6.5651 -0.023629 0.00184391
-6.52885 -0.023897 0.00187569
-6.49262 -0.0241695 0.00190819
-6.4564 -0.0244465 0.00194144
-6.42021 -0.0247282 0.00197546
-6.38403 -0.0250147 0.00201026
-6.34786 -0.0253061 0.00204587
-6.31172 -0.0256025 0.00208232
-6.27559 -0.0259041 0.00211962
-6.23949 -0.0262108 0.00215781
-6.20339 -0.026523 0.00219692
-6.16732 -0.0268406 0.00223696
-6.13126 -0.0271639 0.00227796
-6.09522 -0.0274929 0.00231997
-6.05919 -0.0278278 0.002363
-6.02319 -0.0281688 0.00240709
-5.9872 -0.028516 0.00245228
-5.95122 -0.0288695 0.00249858
-5.91526 -0.0292295 0.00254605
-5.87932 -0.0295961 0.00259472
-5.84339 -0.0299696 0.00264463
-5.80748 -0.0303501 0.00269581
-5.77158 -0.0307377 0.00274831
-5.7357 -0.0311327 0.00280217
-5.69984 -0.0315353 0.00285744
-5.66399 -0.0319456 0.00291416
-5.62815 -0.0323638 0.00297238
-5.59233 -0.0327902 0.00303215
-5.55653 -0.033225 0.00309352
-5.52074 -0.0336684 0.00315654
-5.48497 -0.0341205 0.00322129
-5.4492 -0.0345818 0.0032878
-5.41346 -0.0350523 0.00335615
-5.37773 -0.0355324 0.0034264
-5.34201 -0.0360223 0.00349861
-5.30631 -0.0365223 0.00357286
-5.27062 -0.0370327 0.00364921
-5.23494 -0.0375537 0.00372775
-5.19928 -0.0380857 0.00380855
-5.16363 -0.038629 0.0038917
-5.128 -0.0391839 0.00397728
-5.09237 -0.0397507 0.00406538
-5.05677 -0.0403299 0.00415609
-5.02117 -0.0409216 0.00424953
-4.98559 -0.0415264 0.00434578
-4.95002 -0.0421446 0.00444496
-4.91446 -0.0427767 0.00454718
-4.87892 -0.0434229 0.00465255
-4.84339 -0.0440838 0.00476121
-4.80787 -0.0447599 0.00487328
-4.77237 -0.0454515 0.0049889
-4.73687 -0.0461593 0.00510822
-4.70139 -0.0468836 0.00523137
-4.66592 -0.047625 0.00535852
-4.63046 -0.0483841 0.00548984
-4.59502 -0.0491614 0.0056255
-4.55958 -0.0499576 0.00576568
-4.52416 -0.0507732 0.00591057
-4.48875 -0.0516089 0.00606038
-4.45335 -0.0524654 0.00621531
-4.41797 -0.0533434 0.0063756
-4.38259 -0.0542436 0.00654147
-4.34722 -0.0551667 0.00671319
-4.31187 -0.0561136 0.006891
-4.27653 -0.0570851 0.00707518
-4.24119 -0.0580821 0.00726604
-4.20587 -0.0591054 0.00746387
-4.17056 -0.0601561 0.007669
-4.13526 -0.0612351 0.00788178
-4.09997 -0.0623435 0.00810257
-4.06469 -0.0634823 0.00833176
-4.02942 -0.0646528 0.00856976
-3.99416 -0.065856 0.008817
-3.95891 -0.0670932 0.00907394
-3.92367 -0.0683658 0.00934106
-3.88844 -0.0696751 0.00961889
-3.85322 -0.0710226 0.00990798
-3.81801 -0.0724098 0.0102089
-3.7828 -0.0738383 0.0105223
-3.74761 -0.0753098 0.0108488
-3.71243 -0.076826 0.0111892
-3.67726 -0.0783888 0.0115441
-3.64209 -0.0800001 0.0119144
-3.60694 -0.081662 0.012301
-3.57179 -0.0833767 0.0127047
-3.53665 -0.0851465 0.0131266
-3.50152 -0.0869738 0.0135677
-3.4664 -0.088861 0.0140291
-3.43129 -0.0908111 0.014512
-3.39619 -0.0928267 0.0150177
-3.36109 -0.0949109 0.0155477
-3.32601 -0.0970669 0.0161033
-3.29093 -0.0992982 0.0166862
-3.25586 -0.101608 0.0172982
-3.2208 -0.104001 0.0179411
-3.18574 -0.10648 0.0186169
-3.1507 -0.10905 0.0193278
-3.11566 -0.111716 0.0200761
-3.08063 -0.114482 0.0208645
-3.0456 -0.117353 0.0216956
-3.01059 -0.120336 0.0225724
-2.97558 -0.123436 0.0234983
-2.94058 -0.126659 0.0244768
-2.90558 -0.130012 0.0255118
-2.87059 -0.133502 0.0266075
-2.83561 -0.137137 0.0277685
-2.80064 -0.140925 0.0289999
-2.76567 -0.144876 0.0303072
-2.73071 -0.148998 0.0316966
-2.69576 -0.153302 0.0331749
-2.66081 -0.157799 0.0347493
-2.62587 -0.1625 0.0364281
-2.59094 -0.167419 0.0382203
-2.55601 -0.172569 0.0401359
-2.52109 -0.177966 0.0421861
-2.48617 -0.183625 0.0443832
-2.45126 -0.189563 0.046741
-2.41636 -0.1958 0.0492749
-2.38146 -0.202357 0.0520023
-2.34657 -0.209255 0.0549423
-2.31168 -0.216518 0.0581169
-2.2768 -0.224174 0.0615506
-2.24192 -0.23225 0.0652712
-2.20705 -0.240778 0.0693101
-2.17219 -0.249792 0.0737033
-2.13733 -0.259329 0.0784917
-2.10247 -0.26943 0.0837219
-2.06762 -0.280139 0.0894478
-2.03278 -0.291504 0.0957312
-1.99794 -0.303579 0.102644
-1.9631 -0.31642 0.110268
-1.92827 -0.33009 0.118701
-1.89345 -0.344656 0.128056
-1.85862 -0.360192 0.138464
-1.82381 -0.376776 0.150083
-1.78899 -0.39449 0.163097
-1.75419 -0.413422 0.177726
-1.71938 -0.43366 0.194232
-1.68458 -0.455292 0.21293
-1.64979 -0.478402 0.234197
-1.61499 -0.50306 0.258492
-1.58021 -0.529311 0.286368
-1.54542 -0.557161 0.318499
-1.51064 -0.586545 0.355705
-1.47586 -0.617291 0.398984
-1.44109 -0.649058 0.449545
-1.40632 -0.681246 0.508843
-1.37155 -0.712863 0.578607
-1.33679 -0.742333 0.660832
-1.30203 -0.767227 0.757713
-1.26727 -0.783909 0.871459
-1.23251 -0.78711 1.00387
-1.19776 -0.769541 1.15551
-1.16301 -0.72179 1.32443
-1.12827 -0.633032 1.50425
-1.09352 -0.493259 1.68223
-1.05878 -0.297498 1.83863
-1.02405 -0.051073 1.94939
-0.989309 0.227314 1.99327
-0.954576 0.508649 1.96068
-0.919844 0.762948 1.85841
-0.885115 0.969243 1.70624
-0.850388 1.11992 1.52833
-0.815663 1.2185 1.34551
-0.78094 1.27444 1.17176
-0.746219 1.29865 1.01446
-0.711499 1.30088 0.876202
-0.676781 1.28878 0.756738
-0.642065 1.26799 0.654412
-0.60735 1.2424 0.567044
-0.572637 1.21464 0.492407
-0.537925 1.18643 0.428452
-0.503214 1.15886 0.37339
-0.468504 1.1326 0.325704
-0.433796 1.10806 0.284126
-0.399089 1.08546 0.247605
-0.364382 1.06489 0.215271
-0.329676 1.04638 0.186403
-0.294972 1.02991 0.1604
-0.260267 1.01546 0.136761
-0.225564 1.00297 0.115061
-0.190861 0.992379 0.0949359
-0.156158 0.983644 0.0760728
-0.121456 0.976715 0.0581957
-0.0867541 0.971555 0.0410577
-0.0520524 0.968132 0.0244331
-0.0173508 0.966425 0.00811108
0.0173508 0.966425 -0.00811108
0.0520524 0.968132 -0.0244331
0.0867541 0.971555 -0.0410577
0.121456 0.976715 -0.0581957
0.156158 0.983644 -0.0760728
0.190861 0.992379 -0.0949359
0.225564 1.00297 -0.115061
0.260267 1.01546 -0.136761
0.294972 1.02991 -0.1604
0.329676 1.04638 -0.186403
0.364382 1.06489 -0.215271
0.399089 1.08546 -0.247605
0.433796 1.10806 -0.284126
0.468504 1.1326 -0.325704
0.503214 1.15886 -0.37339
0.537925 1.18643 -0.428452
0.572637 1.21464 -0.492407
0.60735 1.2424 -0.567044
0.642065 1.26799 -0.654412
0.676781 1.28878 -0.756738
0.711499 1.30088 -0.876202
0.746219 1.29865 -1.01446
0.78094 1.27444 -1.17176
0.815663 1.2185 -1.34551
0.850388 1.11992 -1.52833
0.885115 0.969243 -1.70624
0.919844 0.762948 -1.85841
0.954576 0.508649 -1.96068
0.989309 0.227314 -1.99327
1.02405 -0.051073 -1.94939
1.05878 -0.297498 -1.83863
1.09352 -0.493259 -1.68223
1.12827 -0.633032 -1.50425
1.16301 -0.72179 -1.32443
1.19776 -0.769541 -1.15551
1.23251 -0.78711 -1.00387
1.26727 -0.783909 -0.871459
1.30203 -0.767227 -0.757713
1.33679 -0.742333 -0.660832
1.37155 -0.712863 -0.578607
1.40632 -0.681246 -0.508843
1.44109 -0.649058 -0.449545
1.47586 -0.617291 -0.398984
1.51064 -0.586545 -0.355705
1.54542 -0.557161 -0.318499
1.58021 -0.529311 -0.286368
1.61499 -0.50306 -0.258492
1.64979 -0.478402 -0.234197
1.68458 -0.455292 -0.21293
1.71938 -0.43366 -0.194232
1.75419 -0.413422 -0.177726
1.78899 -0.39449 -0.163097
1.82381 -0.376776 -0.150083
1.85862 -0.360192 -0.138464
1.89345 -0.344656 -0.128056
1.92827 -0.33009 -0.118701
1.9631 -0.31642 -0.110268
1.99794 -0.303579 -0.102644
2.03278 -0.291504 -0.0957312
2.06762 -0.280139 -0.0894478
2.10247 -0.26943 -0.0837219
2.13733 -0.259329 -0.0784917
2.17219 -0.249792 -0.0737033
2.20705 -0.240778 -0.0693101
2.24192 -0.23225 -0.0652712
2.2768 -0.224174 -0.0615506
2.31168 -0.216518 -0.0581169
2.34657 -0.209255 -0.0549423
2.38146 -0.202357 -0.0520023
2.41636 -0.1958 -0.0492749
2.45126 -0.189563 -0.046741
2.48617 -0.183625 -0.0443832
2.52109 -0.177966 -0.0421861
2.55601 -0.172569 -0.0401359
2.59094 -0.167419 -0.0382203
2.62587 -0.1625 -0.0364281
2.66081 -0.157799 -0.0347493
2.69576 -0.153302 -0.0331749
2.73071 -0.148998 -0.0316966
2.76567 -0.144876 -0.0303072
2.80064 -0.140925 -0.0289999
2.83561 -0.137137 -0.0277685
2.87059 -0.133502 -0.0266075
2.90558 -0.130012 -0.0255118
2.94058 -0.126659 -0.0244768
2.97558 -0.123436 -0.0234983
3.01059 -0.120336 -0.0225724
3.0456 -0.117353 -0.0216956
3.08063 -0.114482 -0.0208645
3.11566 -0.111716 -0.0200761
3.1507 -0.10905 -0.0193278
3.18574 -0.10648 -0.0186169
3.2208 -0.104001 -0.0179411
3.25586 -0.101608 -0.0172982
3.29093 -0.0992982 -0.0166862
3.32601 -0.0970669 -0.0161033
3.36109 -0.0949109 -0.0155477
3.39619 -0.0928267 -0.0150177
3.43129 -0.0908111 -0.014512
3.4664 -0.088861 -0.0140291
3.50152 -0.0869738 -0.0135677
3.53665 -0.0851465 -0.0131266
3.57179 -0.0833767 -0.0127047
3.60694 -0.081662 -0.012301
3.64209 -0.0800001 -0.0119144
3.67726 -0.0783888 -0.0115441
3.71243 -0.076826 -0.0111892
3.74761 -0.0753098 -0.0108488
3.7828 -0.0738383 -0.0105223
3.81801 -0.0724098 -0.0102089
3.85322 -0.0710226 -0.00990798
3.88844 -0.0696751 -0.00961889
3.92367 -0.0683658 -0.00934106
3.95891 -0.0670932 -0.00907394
3.99416 -0.065856 -0.008817
4.02942 -0.0646528 -0.00856976
4.06469 -0.0634823 -0.00833176
4.09997 -0.0623435 -0.00810257
4.13526 -0.0612351 -0.00788178
4.17056 -0.0601561 -0.007669
4.20587 -0.0591054 -0.00746387
4.24119 -0.0580821 -0.00726604
4.27653 -0.0570851 -0.00707518
4.31187 -0.0561136 -0.006891
4.34722 -0.0551667 -0.00671319
4.38259 -0.0542436 -0.00654147
4.41797 -0.0533434 -0.0063756
4.45335 -0.0524654 -0.00621531
4.48875 -0.0516089 -0.00606038
4.52416 -0.0507732 -0.00591057
4.55958 -0.0499576 -0.00576568
4.59502 -0.0491614 -0.0056255
4.63046 -0.0483841 -0.00548984
4.66592 -0.047625 -0.00535852
4.70139 -0.0468836 -0.00523137
4.73687 -0.0461593 -0.00510822
4.77237 -0.0454515 -0.0049889
4.80787 -0.0447599 -0.00487328
4.84339 -0.0440838 -0.00476121
4.87892 -0.0434229 -0.00465255
4.91446 -0.0427767 -0.00454718
4.95002 -0.0421446 -0.00444496
4.98559 -0.0415264 -0.00434578
5.02117 -0.0409216 -0.00424953
5.05677 -0.0403299 -0.00415609
5.09237 -0.0397507 -0.00406538
5.128 -0.0391839 -0.00397728
5.16363 -0.038629 -0.0038917
5.19928 -0.0380857 -0.00380855
5.23494 -0.0375537 -0.00372775
5.27062 -0.0370327 -0.00364921
5.30631 -0.0365223 -0.00357286
5.34201 -0.0360223 -0.00349861
5.37773 -0.0355324 -0.0034264
5.41346 -0.0350523 -0.00335615
5.4492 -0.0345818 -0.0032878
5.48497 -0.0341205 -0.00322129
5.52074 -0.0336684 -0.00315654
5.55653 -0.033225 -0.00309352
5.59233 -0.0327902 -0.00303215
5.62815 -0.0323638 -0.00297238
5.66399 -0.0319456 -0.00291416
5.69984 -0.0315353 -0.00285744
5.7357 -0.0311327 -0.00280217
5.77158 -0.0307377 -0.00274831
5.80748 -0.0303501 -0.00269581
5.84339 -0.0299696 -0.00264463
5.87932 -0.0295961 -0.00259472
5.91526 -0.0292295 -0.00254605
5.95122 -0.0288695 -0.00249858
5.9872 -0.028516 -0.00245228
6.02319 -0.0281688 -0.00240709
6.05919 -0.0278278 -0.002363
6.09522 -0.0274929 -0.00231997
6.13126 -0.0271639 -0.00227796
6.16732 -0.0268406 -0.00223696
6.20339 -0.026523 -0.00219692
6.23949 -0.0262108 -0.00215781
6.27559 -0.0259041 -0.00211962
6.31172 -0.0256025 -0.00208232
6.34786 -0.0253061 -0.00204587
6.38403 -0.0250147 -0.00201026
6.42021 -0.0247282 -0.00197546
6.4564 -0.0244465 -0.00194144
6.49262 -0.0241695 -0.00190819
6.52885 -0.023897 -0.00187569
6.5651 -0.023629 -0.00184391
6.60137 -0.0233654 -0.00181283
6.63766 -0.0231061 -0.00178243
6.67397 -0.0228509 -0.0017527
6.71029 -0.0225999 -0.00172362
6.74664 -0.0223528 -0.00169517
6.783 -0.0221097 -0.00166733
6.81938 -0.0218704 -0.00164008
6.85579 -0.0216349 -0.00161341
6.89221 -0.0214031 -0.00158731
6.92865 -0.0211748 -0.00156176
6.96511 -0.0209501 -0.00153675
7.00159 -0.0207289 -0.00151225
7.0381 -0.020511 -0.00148826
7.07462 -0.0202965 -0.00146477
7.11116 -0.0200852 -0.00144176
7.14772 -0.019877 -0.00141922
7.18431 -0.019672 -0.00139714
7.22091 -0.0194701 -0.0013755
7.25754 -0.0192712 -0.0013543
7.29418 -0.0190751 -0.00133352
7.33085 -0.018882 -0.00131316
7.36754 -0.0186917 -0.00129319
7.40425 -0.0185041 -0.00127363
7.44099 -0.0183193 -0.00125444
7.47774 -0.0181371 -0.00123563
7.51452 -0.0179576 -0.00121719
7.55132 -0.0177806 -0.0011991
7.58814 -0.0176061 -0.00118136
7.62498 -0.017434 -0.00116395
7.66185 -0.0172644 -0.00114688
7.69874 -0.0170972 -0.00113014
7.73566 -0.0169322 -0.00111371
7.77259 -0.0167696 -0.00109758
7.80955 -0.0166092 -0.00108176
7.84654 -0.016451 -0.00106623
7.88355 -0.0162949 -0.001051
7.92058 -0.016141 -0.00103604
7.95763 -0.0159892 -0.00102135
7.99471 -0.0158394 -0.00100694
8.03182 -0.0156916 -0.000992781
8.06895 -0.0155458 -0.000978882
8.1061 -0.0154019 -0.000965234
8.14328 -0.0152599 -0.000951831
8.18049 -0.0151198 -0.000938666
8.21772 -0.0149815 -0.000925736
8.25497 -0.014845 -0.000913035
8.29226 -0.0147103 -0.000900557
8.32956 -0.0145773 -0.000888298
8.3669 -0.0144461 -0.000876253
8.40426 -0.0143165 -0.000864418
8.44165 -0.0141886 -0.000852787
8.47906 -0.0140623 -0.000841357
8.5165 -0.0139376 -0.000830123
8.55397 -0.0138144 -0.000819081
8.59146 -0.0136928 -0.000808227
8.62899 -0.0135727 -0.000797557
8.66654 -0.0134541 -0.000787066
8.70412 -0.013337 -0.000776753
8.74172 -0.0132213 -0.000766611
8.77936 -0.0131071 -0.000756639
8.81702 -0.0129942 -0.000746832
8.85471 -0.0128827 -0.000737187
8.89244 -0.0127725 -0.000727701
8.93019 -0.0126637 -0.000718371
8.96797 -0.0125562 -0.000709193
9.00578 -0.01245 -0.000700164
9.04362 -0.012345 -0.000691281
9.08149 -0.0122413 -0.000682541
9.11939 -0.0121388 -0.000673942
9.15732 -0.0120375 -0.000665481
9.19528 -0.0119374 -0.000657154
9.23327 -0.0118384 -0.00064896
9.2713 -0.0117406 -0.000640895
9.30935 -0.011644 -0.000632957
9.34744 -0.0115484 -0.000625144
9.38556 -0.011454 -0.000617452
9.42371 -0.0113606 -0.000609881
9.46189 -0.0112683 -0.000602427
9.50011 -0.011177 -0.000595088
9.53836 -0.0110868 -0.000587862
9.57664 -0.0109976 -0.000580747
9.61496 -0.0109094 -0.00057374
9.65331 -0.0108221 -0.00056684
9.69169 -0.0107359 -0.000560045
9.73011 -0.0106505 -0.000553352
9.76856 -0.0105662 -0.00054676
9.80704 -0.0104827 -0.000540267
9.84557 -0.0104002 -0.000533871
9.88412 -0.0103186 -0.00052757
9.92271 -0.0102378 -0.000521362
9.96134 -0.0101579 -0.000515246
10 -0.0100789 -0.00050922
10.0387 -0.0100008 -0.000503283
10.0774 -0.00992342 -0.000497432
10.1162 -0.00984692 -0.000491666
10.155 -0.00977122 -0.000485984
10.1939 -0.00969632 -0.000480384
10.2328 -0.00962222 -0.000474865
10.2717 -0.00954889 -0.000469424
10.3106 -0.00947632 -0.000464062
10.3496 -0.00940451 -0.000458776
10.3887 -0.00933345 -0.000453565
10.4278 -0.00926312 -0.000448428
10.4669 -0.00919351 -0.000443363
10.506 -0.00912462 -0.00043837
10.5452 -0.00905643 -0.000433446
10.5845 -0.00898894 -0.000428591
10.6238 -0.00892213 -0.000423803
10.6631 -0.008856 -0.000419082
10.7024 -0.00879053 -0.000414426
10.7418 -0.00872571 -0.000409834
10.7813 -0.00866155 -0.000405305
10.8208 -0.00859802 -0.000400838
10.8603 -0.00853513 -0.000396432
10.8999 -0.00847285 -0.000392085
10.9395 -0.00841119 -0.000387798
10.9792 -0.00835014 -0.000383568
11.0189 -0.00828968 -0.000379395
11.0586 -0.00822981 -0.000375278
11.0984 -0.00817052 -0.000371216
11.1383 -0.00811181 -0.000367207
11.1781 -0.00805366 -0.000363252
11.2181 -0.00799607 -0.00035935
11.2581 -0.00793903 -0.000355498
11.2981 -0.00788253 -0.000351698
11.3381 -0.00782657 -0.000347947
11.3783 -0.00777114 -0.000344245
11.4184 -0.00771623 -0.000340591
11.4587 -0.00766184 -0.000336984
11.4989 -0.00760796 -0.000333424
11.5392 -0.00755458 -0.00032991
11.5796 -0.0075017 -0.000326441
11.62 -0.00744931 -0.000323016
11.6605 -0.0073974 -0.000319635
11.701 -0.00734597 -0.000316297
11.7415 -0.00729501 -0.000313001
11.7822 -0.00724451 -0.000309747
11.8228 -0.00719448 -0.000306533
11.8636 -0.0071449 -0.000303361
11.9043 -0.00709576 -0.000300227
11.9452 -0.00704707 -0.000297133
11.986 -0.00699882 -0.000294077
12.027 -0.006951 -0.00029106
12.068 -0.0069036 -0.000288079
12.109 -0.00685663 -0.000285135
12.1501 -0.00681007 -0.000282227
12.1913 -0.00676392 -0.000279355
12.2325 -0.00671818 -0.000276518
12.2738 -0.00667284 -0.000273715
12.3151 -0.00662789 -0.000270947
12.3565 -0.00658334 -0.000268211
12.3979 -0.00653917 -0.000265509
12.4394 -0.00649538 -0.000262839
12.481 -0.00645196 -0.000260201
12.5226 -0.00640893 -0.000257595
12.5643 -0.00636625 -0.00025502
12.6061 -0.00632394 -0.000252475
12.6479 -0.00628199 -0.00024996
12.6898 -0.0062404 -0.000247475
12.7317 -0.00619915 -0.000245019
12.7737 -0.00615826 -0.000242592
12.8158 -0.0061177 -0.000240193
12.8579 -0.00607748 -0.000237822
12.9001 -0.00603759 -0.000235479
12.9424 -0.00599804 -0.000233163
12.9847 -0.00595881 -0.000230873
13.0271 -0.0059199 -0.00022861
13.0696 -0.00588132 -0.000226373
13.1121 -0.00584304 -0.000224161
13.1547 -0.00580508 -0.000221975
13.1974 -0.00576743 -0.000219813
13.2402 -0.00573007 -0.000217676
13.283 -0.00569302 -0.000215563
13.3259 -0.00565627 -0.000213474
13.3689 -0.00561981 -0.000211408
13.4119 -0.00558364 -0.000209365
13.455 -0.00554775 -0.000207346
13.4982 -0.00551215 -0.000205348
13.5415 -0.00547683 -0.000203373
13.5848 -0.00544179 -0.00020142
13.6283 -0.00540702 -0.000199488
13.6718 -0.00537251 -0.000197577
13.7153 -0.00533828 -0.000195687
13.759 -0.00530431 -0.000193818
13.8028 -0.00527061 -0.00019197
13.8466 -0.00523716 -0.000190141
13.8905 -0.00520396 -0.000188332
13.9345 -0.00517102 -0.000186543
13.9786 -0.00513833 -0.000184773
14.0227 -0.00510588 -0.000183021
14.067 -0.00507368 -0.000181289
14.1113 -0.00504172 -0.000179575
14.1558 -0.00501 -0.000177879
14.2003 -0.00497851 -0.000176201
14.2449 -0.00494726 -0.000174541
14.2896 -0.00491623 -0.000172899
14.3344 -0.00488544 -0.000171273
14.3793 -0.00485487 -0.000169665
14.4243 -0.00482452 -0.000168073
14.4693 -0.00479439 -0.000166498
14.5145 -0.00476448 -0.000164939
14.5598 -0.00473479 -0.000163396
14.6052 -0.0047053 -0.00016187
14.6506 -0.00467603 -0.000160358
14.6962 -0.00464697 -0.000158863
14.7419 -0.00461811 -0.000157382
14.7877 -0.00458945 -0.000155917
14.8336 -0.004561 -0.000154466
14.8796 -0.00453274 -0.00015303
14.9257 -0.00450468 -0.000151609
14.9719 -0.00447682 -0.000150201
15.0182 -0.00444914 -0.000148808
15.0647 -0.00442166 -0.000147429
15.1112 -0.00439436 -0.000146063
15.1579 -0.00436725 -0.000144711
15.2047 -0.00434032 -0.000143372
15.2516 -0.00431358 -0.000142047
15.2986 -0.00428701 -0.000140734
15.3458 -0.00426062 -0.000139434
15.393 -0.0042344 -0.000138147
15.4404 -0.00420836 -0.000136872
15.488 -0.00418249 -0.000135609
15.5356 -0.00415679 -0.000134359
15.5834 -0.00413125 -0.000133121
15.6313 -0.00410588 -0.000131894
15.6794 -0.00408067 -0.000130679
15.7276 -0.00405562 -0.000129476
15.7759 -0.00403074 -0.000128284
15.8243 -0.00400601 -0.000127103
15.873 -0.00398143 -0.000125933
15.9217 -0.00395701 -0.000124775
15.9706 -0.00393274 -0.000123626
16.0197 -0.00390862 -0.000122489
16.0689 -0.00388465 -0.000121362
16.1182 -0.00386083 -0.000120245
16.1677 -0.00383715 -0.000119139
16.2174 -0.00381361 -0.000118043
16.2672 -0.00379021 -0.000116956
16.3172 -0.00376696 -0.00011588
16.3674 -0.00374384 -0.000114813
16.4177 -0.00372085 -0.000113755
16.4682 -0.003698 -0.000112708
16.5189 -0.00367528 -0.000111669
16.5697 -0.00365269 -0.000110639
16.6208 -0.00363023 -0.000109619
16.672 -0.0036079 -0.000108607
16.7234 -0.00358569 -0.000107604
16.775 -0.0035636 -0.00010661
16.8268 -0.00354164 -0.000105625
16.8787 -0.0035198 -0.000104648
16.9309 -0.00349807 -0.000103679
16.9833 -0.00347646 -0.000102718
17.0359 -0.00345497 -0.000101766
17.0887 -0.00343359 -0.000100821
17.1418 -0.00341232 -9.98843e-05
17.195 -0.00339116 -9.89553e-05
17.2485 -0.00337011 -9.80339e-05
17.3022 -0.00334916 -9.71201e-05
17.3562 -0.00332832 -9.62136e-05
17.4104 -0.00330758 -9.53144e-05
17.4648 -0.00328694 -9.44225e-05
17.5195 -0.0032664 -9.35375e-05
17.5744 -0.00324596 -9.26596e-05
17.6296 -0.00322561 -9.17885e-05
17.6851 -0.00320536 -9.09241e-05
17.7408 -0.00318519 -9.00664e-05
17.7969 -0.00316512 -8.92152e-05
17.8532 -0.00314514 -8.83705e-05
17.9098 -0.00312524 -8.7532e-05
17.9667 -0.00310542 -8.66998e-05
18.0239 -0.00308569 -8.58736e-05
18.0815 -0.00306604 -8.50535e-05
18.1393 -0.00304646 -8.42392e-05
18.1975 -0.00302696 -8.34307e-05
18.256 -0.00300754 -8.26278e-05
18.3149 -0.00298818 -8.18305e-05
18.3742 -0.0029689 -8.10386e-05
18.4338 -0.00294968 -8.02521e-05
18.4938 -0.00293053 -7.94707e-05
18.5542 -0.00291144 -7.86945e-05
18.615 -0.00289241 -7.79232e-05
18.6762 -0.00287343 -7.71568e-05
18.7379 -0.00285451 -7.63951e-05
18.8 -0.00283565 -7.5638e-05
18.8625 -0.00281683 -7.48854e-05
18.9255 -0.00279806 -7.41371e-05
18.9891 -0.00277933 -7.33931e-05
19.0531 -0.00276064 -7.26532e-05
19.1177 -0.00274198 -7.19172e-05
19.1828 -0.00272336 -7.1185e-05
19.2484 -0.00270477 -7.04564e-05
19.3147 -0.0026862 -6.97314e-05
19.3816 -0.00266766 -6.90097e-05
19.4491 -0.00264913 -6.82911e-05
19.5173 -0.00263061 -6.75755e-05
19.5862 -0.0026121 -6.68627e-05
19.6558 -0.00259359 -6.61525e-05
19.7262 -0.00257508 -6.54448e-05
19.7974 -0.00255656 -6.47391e-05
19.8694 -0.00253802 -6.40354e-05
19.9423 -0.00251945 -6.33334e-05
20.0162 -0.00250086 -6.26328e-05
20.091 -0.00248222 -6.19333e-05
20.1669 -0.00246354 -6.12346e-05
20.244 -0.00244479 -6.05362e-05
20.3222 -0.00242598 -5.9838e-05
20.4016 -0.00240707 -5.91393e-05
20.4825 -0.00238807 -5.84398e-05
20.5648 -0.00236896 -5.77388e-05
20.6487 -0.00234971 -5.70357e-05
20.7344 -0.0023303 -5.633e-05
20.8219 -0.00231072 -5.56206e-05
20.9115 -0.00229092 -5.49067e-05
21.0034 -0.00227088 -5.41872e-05
21.0979 -0.00225056 -5.34606e-05
21.1952 -0.00222989 -5.27253e-05
21.2959 -0.00220883 -5.19792e-05
21.4004 -0.00218728 -5.12196e-05
21.5093 -0.00216513 -5.0443e-05
21.6237 -0.00214225 -4.96446e-05
21.7448 -0.00211841 -4.88175e-05
21.8747 -0.00209329 -4.79512e-05
22.0165 -0.00206636 -4.7028e-05
22.1768 -0.00203655 -4.60132e-05
22.3723 -0.00200107 -4.48147e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.075Lambda0.5Nc1Classic/GRpOneLoop.txt <==
-22.3723 -0.00200107 -4.4815e-05
-22.1768 -0.00203656 -4.60135e-05
-22.0165 -0.00206637 -4.70284e-05
-21.8747 -0.0020933 -4.79516e-05
-21.7448 -0.00211842 -4.88179e-05
-21.6237 -0.00214225 -4.9645e-05
-21.5093 -0.00216514 -5.04434e-05
-21.4004 -0.00218728 -5.122e-05
-21.2959 -0.00220884 -5.19796e-05
-21.1952 -0.0022299 -5.27257e-05
-21.0979 -0.00225057 -5.3461e-05
-21.0034 -0.00227089 -5.41876e-05
-20.9115 -0.00229093 -5.49072e-05
-20.8219 -0.00231073 -5.56211e-05
-20.7344 -0.00233031 -5.63304e-05
-20.6487 -0.00234972 -5.70362e-05
-20.5648 -0.00236897 -5.77392e-05
-20.4825 -0.00238808 -5.84402e-05
-20.4016 -0.00240708 -5.91398e-05
-20.3222 -0.00242599 -5.98385e-05
-20.244 -0.0024448 -6.05368e-05
-20.1669 -0.00246355 -6.12351e-05
-20.091 -0.00248223 -6.19338e-05
-20.0162 -0.00250087 -6.26333e-05
-19.9423 -0.00251946 -6.3334e-05
-19.8694 -0.00253803 -6.4036e-05
-19.7974 -0.00255657 -6.47397e-05
-19.7262 -0.00257509 -6.54453e-05
-19.6558 -0.0025936 -6.61531e-05
-19.5862 -0.00261211 -6.68633e-05
-19.5173 -0.00263062 -6.75761e-05
-19.4491 -0.00264914 -6.82917e-05
-19.3816 -0.00266767 -6.90103e-05
-19.3147 -0.00268622 -6.9732e-05
-19.2484 -0.00270478 -7.04571e-05
-19.1828 -0.00272337 -7.11856e-05
-19.1177 -0.002742 -7.19179e-05
-19.0531 -0.00276065 -7.26539e-05
-18.9891 -0.00277934 -7.33938e-05
-18.9255 -0.00279807 -7.41379e-05
-18.8625 -0.00281684 -7.48861e-05
-18.8 -0.00283566 -7.56387e-05
-18.7379 -0.00285453 -7.63958e-05
-18.6762 -0.00287345 -7.71575e-05
-18.615 -0.00289242 -7.7924e-05
-18.5542 -0.00291145 -7.86953e-05
-18.4938 -0.00293054 -7.94715e-05
-18.4338 -0.0029497 -8.02529e-05
-18.3742 -0.00296891 -8.10395e-05
-18.3149 -0.0029882 -8.18313e-05
-18.256 -0.00300755 -8.26287e-05
-18.1975 -0.00302698 -8.34315e-05
-18.1393 -0.00304648 -8.42401e-05
-18.0815 -0.00306605 -8.50544e-05
-18.0239 -0.00308571 -8.58745e-05
-17.9667 -0.00310544 -8.67007e-05
-17.9098 -0.00312525 -8.7533e-05
-17.8532 -0.00314515 -8.83714e-05
-17.7969 -0.00316514 -8.92162e-05
-17.7408 -0.00318521 -9.00674e-05
-17.6851 -0.00320537 -9.09252e-05
-17.6296 -0.00322563 -9.17895e-05
-17.5744 -0.00324597 -9.26606e-05
-17.5195 -0.00326642 -9.35386e-05
-17.4648 -0.00328696 -9.44235e-05
-17.4104 -0.0033076 -9.53155e-05
-17.3562 -0.00332834 -9.62147e-05
-17.3022 -0.00334918 -9.71212e-05
-17.2485 -0.00337013 -9.80351e-05
-17.195 -0.00339118 -9.89565e-05
-17.1418 -0.00341234 -9.98855e-05
-17.0887 -0.00343361 -0.000100822
-17.0359 -0.00345499 -0.000101767
-16.9833 -0.00347649 -0.000102719
-16.9309 -0.00349809 -0.00010368
-16.8787 -0.00351982 -0.000104649
-16.8268 -0.00354166 -0.000105626
-16.775 -0.00356363 -0.000106612
-16.7234 -0.00358571 -0.000107606
-16.672 -0.00360792 -0.000108609
-16.6208 -0.00363025 -0.00010962
-16.5697 -0.00365271 -0.000110641
-16.5189 -0.0036753 -0.00011167
-16.4682 -0.00369802 -0.000112709
-16.4177 -0.00372087 -0.000113757
-16.3674 -0.00374386 -0.000114814
-16.3172 -0.00376698 -0.000115881
-16.2672 -0.00379024 -0.000116958
-16.2174 -0.00381364 -0.000118044
-16.1677 -0.00383717 -0.000119141
-16.1182 -0.00386085 -0.000120247
-16.0689 -0.00388468 -0.000121364
-16.0197 -0.00390865 -0.000122491
-15.9706 -0.00393277 -0.000123628
-15.9217 -0.00395704 -0.000124776
-15.873 -0.00398146 -0.000125935
-15.8243 -0.00400604 -0.000127105
-15.7759 -0.00403077 -0.000128286
-15.7276 -0.00405565 -0.000129478
-15.6794 -0.0040807 -0.000130681
-15.6313 -0.00410591 -0.000131896
-15.5834 -0.00413128 -0.000133123
-15.5356 -0.00415682 -0.000134361
-15.488 -0.00418252 -0.000135611
-15.4404 -0.00420839 -0.000136874
-15.393 -0.00423443 -0.000138149
-15.3458 -0.00426065 -0.000139436
-15.2986 -0.00428704 -0.000140736
-15.2516 -0.00431361 -0.000142049
-15.2047 -0.00434036 -0.000143374
-15.1579 -0.00436728 -0.000144713
-15.1112 -0.0043944 -0.000146065
-15.0647 -0.00442169 -0.000147431
-15.0182 -0.00444918 -0.00014881
-14.9719 -0.00447685 -0.000150204
-14.9257 -0.00450472 -0.000151611
-14.8796 -0.00453278 -0.000153033
-14.8336 -0.00456103 -0.000154469
-14.7877 -0.00458949 -0.000155919
-14.7419 -0.00461815 -0.000157385
-14.6962 -0.00464701 -0.000158865
-14.6506 -0.00467607 -0.000160361
-14.6052 -0.00470534 -0.000161872
-14.5598 -0.00473483 -0.000163399
-14.5145 -0.00476452 -0.000164942
-14.4693 -0.00479443 -0.000166501
-14.4243 -0.00482456 -0.000168076
-14.3793 -0.00485491 -0.000169668
-14.3344 -0.00488548 -0.000171276
-14.2896 -0.00491628 -0.000172902
-14.2449 -0.0049473 -0.000174544
-14.2003 -0.00497855 -0.000176204
-14.1558 -0.00501004 -0.000177882
-14.1113 -0.00504176 -0.000179578
-14.067 -0.00507373 -0.000181292
-14.0227 -0.00510593 -0.000183025
-13.9786 -0.00513837 -0.000184776
-13.9345 -0.00517107 -0.000186546
-13.8905 -0.00520401 -0.000188335
-13.8466 -0.0052372 -0.000190144
-13.8028 -0.00527065 -0.000191973
-13.759 -0.00530436 -0.000193822
-13.7153 -0.00533833 -0.000195691
-13.6718 -0.00537256 -0.000197581
-13.6283 -0.00540707 -0.000199491
-13.5848 -0.00544184 -0.000201423
-13.5415 -0.00547688 -0.000203377
-13.4982 -0.0055122 -0.000205352
-13.455 -0.00554781 -0.00020735
-13.4119 -0.00558369 -0.000209369
-13.3689 -0.00561986 -0.000211412
-13.3259 -0.00565632 -0.000213478
-13.283 -0.00569308 -0.000215567
-13.2402 -0.00573013 -0.00021768
-13.1974 -0.00576748 -0.000219817
-13.1547 -0.00580514 -0.000221979
-13.1121 -0.0058431 -0.000224166
-13.0696 -0.00588138 -0.000226377
-13.0271 -0.00591997 -0.000228615
-12.9847 -0.00595887 -0.000230878
-12.9424 -0.0059981 -0.000233167
-12.9001 -0.00603766 -0.000235484
-12.8579 -0.00607754 -0.000237827
-12.8158 -0.00611776 -0.000240198
-12.7737 -0.00615832 -0.000242597
-12.7317 -0.00619922 -0.000245024
-12.6898 -0.00624047 -0.00024748
-12.6479 -0.00628206 -0.000249965
-12.6061 -0.00632401 -0.00025248
-12.5643 -0.00636632 -0.000255025
-12.5226 -0.006409 -0.000257601
-12.481 -0.00645204 -0.000260207
-12.4394 -0.00649545 -0.000262845
-12.3979 -0.00653924 -0.000265515
-12.3565 -0.00658341 -0.000268217
-12.3151 -0.00662797 -0.000270953
-12.2738 -0.00667291 -0.000273722
-12.2325 -0.00671826 -0.000276524
-12.1913 -0.006764 -0.000279362
-12.1501 -0.00681015 -0.000282234
-12.109 -0.00685671 -0.000285142
-12.068 -0.00690369 -0.000288086
-12.027 -0.00695108 -0.000291067
-11.986 -0.00699891 -0.000294085
-11.9452 -0.00704716 -0.00029714
-11.9043 -0.00709585 -0.000300235
-11.8636 -0.00714499 -0.000303368
-11.8228 -0.00719457 -0.000306541
-11.7822 -0.0072446 -0.000309754
-11.7415 -0.0072951 -0.000313009
-11.701 -0.00734606 -0.000316305
-11.6605 -0.00739749 -0.000319643
-11.62 -0.0074494 -0.000323024
-11.5796 -0.0075018 -0.000326449
-11.5392 -0.00755468 -0.000329918
-11.4989 -0.00760806 -0.000333433
-11.4587 -0.00766194 -0.000336993
-11.4184 -0.00771634 -0.0003406
-11.3783 -0.00777124 -0.000344254
-11.3381 -0.00782668 -0.000347956
-11.2981 -0.00788264 -0.000351707
-11.2581 -0.00793913 -0.000355508
-11.2181 -0.00799618 -0.00035936
-11.1781 -0.00805377 -0.000363263
-11.1383 -0.00811192 -0.000367218
-11.0984 -0.00817064 -0.000371226
-11.0586 -0.00822993 -0.000375288
-11.0189 -0.0082898 -0.000379406
-10.9792 -0.00835026 -0.000383579
-10.9395 -0.00841132 -0.000387809
-10.8999 -0.00847298 -0.000392097
-10.8603 -0.00853525 -0.000396443
-10.8208 -0.00859815 -0.00040085
-10.7813 -0.00866168 -0.000405317
-10.7418 -0.00872585 -0.000409846
-10.7024 -0.00879066 -0.000414439
-10.6631 -0.00885613 -0.000419095
-10.6238 -0.00892227 -0.000423816
-10.5845 -0.00898908 -0.000428604
-10.5452 -0.00905658 -0.000433459
-10.506 -0.00912477 -0.000438383
-10.4669 -0.00919366 -0.000443377
-10.4278 -0.00926327 -0.000448442
-10.3887 -0.0093336 -0.00045358
-10.3496 -0.00940467 -0.000458791
-10.3106 -0.00947648 -0.000464077
-10.2717 -0.00954904 -0.00046944
-10.2328 -0.00962238 -0.00047488
-10.1939 -0.00969649 -0.0004804
-10.155 -0.00977138 -0.000486
-10.1162 -0.00984708 -0.000491683
-10.0774 -0.00992359 -0.000497449
-10.0387 -0.0100009 -0.0005033
-10 -0.0100791 -0.000509238
-9.96134 -0.0101581 -0.000515264
-9.92271 -0.010238 -0.00052138
-9.88412 -0.0103187 -0.000527588
-9.84557 -0.0104004 -0.00053389
-9.80704 -0.0104829 -0.000540286
-9.76856 -0.0105664 -0.00054678
-9.73011 -0.0106507 -0.000553372
-9.69169 -0.0107361 -0.000560065
-9.65331 -0.0108223 -0.000566861
-9.61496 -0.0109096 -0.000573762
-9.57664 -0.0109978 -0.000580768
-9.53836 -0.011087 -0.000587884
-9.50011 -0.0111772 -0.000595111
-9.46189 -0.0112685 -0.00060245
-9.42371 -0.0113608 -0.000609904
-9.38556 -0.0114542 -0.000617476
-9.34744 -0.0115487 -0.000625168
-9.30935 -0.0116442 -0.000632982
-9.2713 -0.0117409 -0.00064092
-9.23327 -0.0118387 -0.000648986
-9.19528 -0.0119376 -0.000657181
-9.15732 -0.0120377 -0.000665508
-9.11939 -0.012139 -0.00067397
-9.08149 -0.0122415 -0.00068257
-9.04362 -0.0123453 -0.00069131
-9.00578 -0.0124502 -0.000700193
-8.96797 -0.0125565 -0.000709223
-8.93019 -0.012664 -0.000718402
-8.89244 -0.0127728 -0.000727733
-8.85471 -0.012883 -0.000737219
-8.81702 -0.0129945 -0.000746865
-8.77936 -0.0131074 -0.000756672
-8.74172 -0.0132216 -0.000766645
-8.70412 -0.0133373 -0.000776787
-8.66654 -0.0134544 -0.000787102
-8.62899 -0.013573 -0.000797593
-8.59146 -0.0136931 -0.000808264
-8.55397 -0.0138147 -0.000819119
-8.5165 -0.0139379 -0.000830162
-8.47906 -0.0140626 -0.000841397
-8.44165 -0.0141889 -0.000852828
-8.40426 -0.0143168 -0.000864459
-8.3669 -0.0144464 -0.000876296
-8.32956 -0.0145777 -0.000888341
-8.29226 -0.0147107 -0.000900601
-8.25497 -0.0148454 -0.00091308
-8.21772 -0.0149819 -0.000925783
-8.18049 -0.0151202 -0.000938714
-8.14328 -0.0152603 -0.000951879
-8.1061 -0.0154023 -0.000965284
-8.06895 -0.0155462 -0.000978933
-8.03182 -0.015692 -0.000992833
-7.99471 -0.0158398 -0.00100699
-7.95763 -0.0159896 -0.00102141
-7.92058 -0.0161415 -0.00103609
-7.88355 -0.0162954 -0.00105105
-7.84654 -0.0164514 -0.00106629
-7.80955 -0.0166097 -0.00108182
-7.77259 -0.0167701 -0.00109764
-7.73566 -0.0169327 -0.00111377
-7.69874 -0.0170976 -0.0011302
-7.66185 -0.0172649 -0.00114695
-7.62498 -0.0174345 -0.00116402
-7.58814 -0.0176066 -0.00118143
-7.55132 -0.0177811 -0.00119917
-7.51452 -0.0179581 -0.00121726
-7.47774 -0.0181377 -0.00123571
-7.44099 -0.0183199 -0.00125452
-7.40425 -0.0185047 -0.0012737
-7.36754 -0.0186923 -0.00129328
-7.33085 -0.0188826 -0.00131324
-7.29418 -0.0190757 -0.00133361
-7.25754 -0.0192718 -0.00135439
-7.22091 -0.0194707 -0.00137559
-7.18431 -0.0196727 -0.00139723
-7.14772 -0.0198777 -0.00141931
-7.11116 -0.0200858 -0.00144186
-7.07462 -0.0202972 -0.00146487
-7.0381 -0.0205117 -0.00148837
-7.00159 -0.0207296 -0.00151236
-6.96511 -0.0209509 -0.00153685
-6.92865 -0.0211756 -0.00156187
-6.89221 -0.0214038 -0.00158743
-6.85579 -0.0216357 -0.00161353
-6.81938 -0.0218712 -0.0016402
-6.783 -0.0221105 -0.00166745
-6.74664 -0.0223536 -0.00169529
-6.71029 -0.0226007 -0.00172375
-6.67397 -0.0228518 -0.00175284
-6.63766 -0.0231069 -0.00178257
-6.60137 -0.0233663 -0.00181297
-6.5651 -0.0236299 -0.00184405
-6.52885 -0.0238979 -0.00187584
-6.49262 -0.0241704 -0.00190835
-6.4564 -0.0244475 -0.0019416
-6.42021 -0.0247292 -0.00197562
-6.38403 -0.0250157 -0.00201042
-6.34786 -0.0253072 -0.00204604
-6.31172 -0.0256036 -0.00208249
-6.27559 -0.0259052 -0.0021198
-6.23949 -0.026212 -0.002158
-6.20339 -0.0265241 -0.00219711
-6.16732 -0.0268418 -0.00223715
-6.13126 -0.0271651 -0.00227817
-6.09522 -0.0274941 -0.00232018
-6.05919 -0.0278291 -0.00236322
-6.02319 -0.0281701 -0.00240732
-5.9872 -0.0285173 -0.0024525
-5.95122 -0.0288708 -0.00249882
-5.91526 -0.0292308 -0.0025463
-5.87932 -0.0295975 -0.00259498
-5.84339 -0.029971 -0.00264489
-5.80748 -0.0303515 -0.00269608
-5.77158 -0.0307392 -0.00274859
-5.7357 -0.0311343 -0.00280246
-5.69984 -0.0315369 -0.00285773
-5.66399 -0.0319472 -0.00291446
-5.62815 -0.0323655 -0.00297269
-5.59233 -0.032792 -0.00303247
-5.55653 -0.0332268 -0.00309385
-5.52074 -0.0336702 -0.00315689
-5.48497 -0.0341224 -0.00322164
-5.4492 -0.0345837 -0.00328816
-5.41346 -0.0350543 -0.00335653
-5.37773 -0.0355344 -0.00342678
-5.34201 -0.0360244 -0.00349901
-5.30631 -0.0365244 -0.00357327
-5.27062 -0.0370349 -0.00364964
-5.23494 -0.0375559 -0.00372819
-5.19928 -0.038088 -0.00380901
-5.16363 -0.0386314 -0.00389217
-5.128 -0.0391863 -0.00397776
-5.09237 -0.0397532 -0.00406588
-5.05677 -0.0403324 -0.00415661
-5.02117 -0.0409243 -0.00425006
-4.98559 -0.0415291 -0.00434633
-4.95002 -0.0421474 -0.00444553
-4.91446 -0.0427795 -0.00454777
-4.87892 -0.0434258 -0.00465316
-4.84339 -0.0440869 -0.00476184
-4.80787 -0.044763 -0.00487394
-4.77237 -0.0454547 -0.00498958
-4.73687 -0.0461626 -0.00510891
-4.70139 -0.046887 -0.00523209
-4.66592 -0.0476285 -0.00535927
-4.63046 -0.0483877 -0.00549061
-4.59502 -0.0491651 -0.00562629
-4.55958 -0.0499614 -0.0057665
-4.52416 -0.0507772 -0.00591142
-4.48875 -0.051613 -0.00606125
-4.45335 -0.0524696 -0.00621621
-4.41797 -0.0533477 -0.00637653
-4.38259 -0.054248 -0.00654244
-4.34722 -0.0551713 -0.00671418
-4.31187 -0.0561183 -0.00689202
-4.27653 -0.05709 -0.00707624
-4.24119 -0.0580871 -0.00726713
-4.20587 -0.0591107 -0.00746499
-4.17056 -0.0601615 -0.00767016
-4.13526 -0.0612407 -0.00788297
-4.09997 -0.0623493 -0.0081038
-4.06469 -0.0634883 -0.00833302
-4.02942 -0.0646589 -0.00857105
-3.99416 -0.0658623 -0.00881832
-3.95891 -0.0670998 -0.00907529
-3.92367 -0.0683726 -0.00934245
-3.88844 -0.0696822 -0.00962031
-3.85322 -0.07103 -0.00990942
-3.81801 -0.0724174 -0.0102104
-3.7828 -0.0738462 -0.0105238
-3.74761 -0.075318 -0.0108503
-3.71243 -0.0768345 -0.0111907
-3.67726 -0.0783976 -0.0115456
-3.64209 -0.0800093 -0.011916
-3.60694 -0.0816716 -0.0123025
-3.57179 -0.0833867 -0.0127063
-3.53665 -0.0851569 -0.0131281
-3.50152 -0.0869846 -0.0135692
-3.4664 -0.0888724 -0.0140306
-3.43129 -0.090823 -0.0145134
-3.39619 -0.0928392 -0.0150191
-3.36109 -0.094924 -0.015549
-3.32601 -0.0970807 -0.0161046
-3.29093 -0.0993127 -0.0166875
-3.25586 -0.101623 -0.0172994
-3.2208 -0.104017 -0.0179422
-3.18574 -0.106497 -0.0186179
-3.1507 -0.109068 -0.0193287
-3.11566 -0.111735 -0.020077
-3.08063 -0.114502 -0.0208653
-3.0456 -0.117375 -0.0216964
-3.01059 -0.120359 -0.0225733
-2.97558 -0.123461 -0.0234993
-2.94058 -0.126685 -0.0244779
-2.90558 -0.13004 -0.025513
-2.87059 -0.133532 -0.0266089
-2.83561 -0.13717 -0.0277702
-2.80064 -0.140961 -0.029002
-2.76567 -0.144913 -0.0303098
-2.73071 -0.149038 -0.0316998
-2.69576 -0.153345 -0.0331787
-2.66081 -0.157845 -0.0347539
-2.62587 -0.162549 -0.0364336
-2.59094 -0.167472 -0.0382269
-2.55601 -0.172626 -0.0401437
-2.52109 -0.178026 -0.0421952
-2.48617 -0.18369 -0.0443939
-2.45126 -0.189633 -0.0467534
-2.41636 -0.195875 -0.0492893
-2.38146 -0.202437 -0.0520189
-2.34657 -0.20934 -0.0549614
-2.31168 -0.21661 -0.0581388
-2.2768 -0.224272 -0.0615756
-2.24192 -0.232356 -0.0652998
-2.20705 -0.240892 -0.0693428
-2.17219 -0.249915 -0.0737406
-2.13733 -0.259462 -0.0785341
-2.10247 -0.269574 -0.0837703
-2.06762 -0.280295 -0.0895031
-2.03278 -0.291673 -0.0957944
-1.99794 -0.303762 -0.102716
-1.9631 -0.316619 -0.110351
-1.92827 -0.330307 -0.118796
-1.89345 -0.344893 -0.128165
-1.85862 -0.360452 -0.138591
-1.82381 -0.37706 -0.15023
-1.78899 -0.394802 -0.163268
-1.75419 -0.413764 -0.177926
-1.71938 -0.434037 -0.194467
-1.68458 -0.455708 -0.213206
-1.64979 -0.478861 -0.234525
-1.61499 -0.503566 -0.258882
-1.58021 -0.529869 -0.286836
-1.54542 -0.557775 -0.319063
-1.51064 -0.587218 -0.356389
-1.47586 -0.618025 -0.399817
-1.44109 -0.649849 -0.450566
-1.40632 -0.682084 -0.510102
-1.37155 -0.713727 -0.580164
-1.33679 -0.743183 -0.662759
-1.30203 -0.767992 -0.760099
-1.26727 -0.784475 -0.874398
-1.23251 -0.787296 -1.00744
-1.19776 -0.769083 -1.15978
-1.16301 -0.720332 -1.32934
-1.12827 -0.630151 -1.50958
-1.09352 -0.488558 -1.6875
-1.05878 -0.290786 -1.84308
-1.02405 -0.0425823 -1.95211
-0.989309 0.236832 -1.99348
-0.954576 0.518088 -1.95809
-0.919844 0.771229 -1.85335
-0.885115 0.97566 -1.69947
-0.850388 1.12425 -1.52073
-0.815663 1.22089 -1.33779
-0.78094 1.27523 -1.16441
-0.746219 1.29822 -1.00774
-0.711499 1.29957 -0.87022
-0.676781 1.28687 -0.751494
-0.642065 1.26569 -0.64986
-0.60735 1.23985 -0.563113
-0.572637 1.21195 -0.489022
-0.537925 1.18367 -0.42554
-0.503214 1.15608 -0.370886
-0.468504 1.12983 -0.323551
-0.433796 1.10532 -0.282276
-0.399089 1.08276 -0.246016
-0.364382 1.06223 -0.213909
-0.329676 1.04377 -0.185239
-0.294972 1.02735 -0.159412
-0.260267 1.01294 -0.135928
-0.225564 1.00049 -0.114367
-0.190861 0.989933 -0.0943686
-0.156158 0.981227 -0.0756216
-0.121456 0.974323 -0.0578526
-0.0867541 0.96918 -0.0408167
-0.0520524 0.965769 -0.0242902
-0.0173508 0.964068 -0.00806371
0.0173508 0.964068 0.00806371
0.0520524 0.965769 0.0242902
0.0867541 0.96918 0.0408167
0.121456 0.974323 0.0578526
0.156158 0.981227 0.0756216
0.190861 0.989933 0.0943686
0.225564 1.00049 0.114367
0.260267 1.01294 0.135928
0.294972 1.02735 0.159412
0.329676 1.04377 0.185239
0.364382 1.06223 0.213909
0.399089 1.08276 0.246016
0.433796 1.10532 0.282276
0.468504 1.12983 0.323551
0.503214 1.15608 0.370886
0.537925 1.18367 0.42554
0.572637 1.21195 0.489022
0.60735 1.23985 0.563113
0.642065 1.26569 0.64986
0.676781 1.28687 0.751494
0.711499 1.29957 0.87022
0.746219 1.29822 1.00774
0.78094 1.27523 1.16441
0.815663 1.22089 1.33779
0.850388 1.12425 1.52073
0.885115 0.97566 1.69947
0.919844 0.771229 1.85335
0.954576 0.518088 1.95809
0.989309 0.236832 1.99348
1.02405 -0.0425823 1.95211
1.05878 -0.290786 1.84308
1.09352 -0.488558 1.6875
1.12827 -0.630151 1.50958
1.16301 -0.720332 1.32934
1.19776 -0.769083 1.15978
1.23251 -0.787296 1.00744
1.26727 -0.784475 0.874398
1.30203 -0.767992 0.760099
1.33679 -0.743183 0.662759
1.37155 -0.713727 0.580164
1.40632 -0.682084 0.510102
1.44109 -0.649849 0.450566
1.47586 -0.618025 0.399817
1.51064 -0.587218 0.356389
1.54542 -0.557775 0.319063
1.58021 -0.529869 0.286836
1.61499 -0.503566 0.258882
1.64979 -0.478861 0.234525
1.68458 -0.455708 0.213206
1.71938 -0.434037 0.194467
1.75419 -0.413764 0.177926
1.78899 -0.394802 0.163268
1.82381 -0.37706 0.15023
1.85862 -0.360452 0.138591
1.89345 -0.344893 0.128165
1.92827 -0.330307 0.118796
1.9631 -0.316619 0.110351
1.99794 -0.303762 0.102716
2.03278 -0.291673 0.0957944
2.06762 -0.280295 0.0895031
2.10247 -0.269574 0.0837703
2.13733 -0.259462 0.0785341
2.17219 -0.249915 0.0737406
2.20705 -0.240892 0.0693428
2.24192 -0.232356 0.0652998
2.2768 -0.224272 0.0615756
2.31168 -0.21661 0.0581388
2.34657 -0.20934 0.0549614
2.38146 -0.202437 0.0520189
2.41636 -0.195875 0.0492893
2.45126 -0.189633 0.0467534
2.48617 -0.18369 0.0443939
2.52109 -0.178026 0.0421952
2.55601 -0.172626 0.0401437
2.59094 -0.167472 0.0382269
2.62587 -0.162549 0.0364336
2.66081 -0.157845 0.0347539
2.69576 -0.153345 0.0331787
2.73071 -0.149038 0.0316998
2.76567 -0.144913 0.0303098
2.80064 -0.140961 0.029002
2.83561 -0.13717 0.0277702
2.87059 -0.133532 0.0266089
2.90558 -0.13004 0.025513
2.94058 -0.126685 0.0244779
2.97558 -0.123461 0.0234993
3.01059 -0.120359 0.0225733
3.0456 -0.117375 0.0216964
3.08063 -0.114502 0.0208653
3.11566 -0.111735 0.020077
3.1507 -0.109068 0.0193287
3.18574 -0.106497 0.0186179
3.2208 -0.104017 0.0179422
3.25586 -0.101623 0.0172994
3.29093 -0.0993127 0.0166875
3.32601 -0.0970807 0.0161046
3.36109 -0.094924 0.015549
3.39619 -0.0928392 0.0150191
3.43129 -0.090823 0.0145134
3.4664 -0.0888724 0.0140306
3.50152 -0.0869846 0.0135692
3.53665 -0.0851569 0.0131281
3.57179 -0.0833867 0.0127063
3.60694 -0.0816716 0.0123025
3.64209 -0.0800093 0.011916
3.67726 -0.0783976 0.0115456
3.71243 -0.0768345 0.0111907
3.74761 -0.075318 0.0108503
3.7828 -0.0738462 0.0105238
3.81801 -0.0724174 0.0102104
3.85322 -0.07103 0.00990942
3.88844 -0.0696822 0.00962031
3.92367 -0.0683726 0.00934245
3.95891 -0.0670998 0.00907529
3.99416 -0.0658623 0.00881832
4.02942 -0.0646589 0.00857105
4.06469 -0.0634883 0.00833302
4.09997 -0.0623493 0.0081038
4.13526 -0.0612407 0.00788297
4.17056 -0.0601615 0.00767016
4.20587 -0.0591107 0.00746499
4.24119 -0.0580871 0.00726713
4.27653 -0.05709 0.00707624
4.31187 -0.0561183 0.00689202
4.34722 -0.0551713 0.00671418
4.38259 -0.054248 0.00654244
4.41797 -0.0533477 0.00637653
4.45335 -0.0524696 0.00621621
4.48875 -0.051613 0.00606125
4.52416 -0.0507772 0.00591142
4.55958 -0.0499614 0.0057665
4.59502 -0.0491651 0.00562629
4.63046 -0.0483877 0.00549061
4.66592 -0.0476285 0.00535927
4.70139 -0.046887 0.00523209
4.73687 -0.0461626 0.00510891
4.77237 -0.0454547 0.00498958
4.80787 -0.044763 0.00487394
4.84339 -0.0440869 0.00476184
4.87892 -0.0434258 0.00465316
4.91446 -0.0427795 0.00454777
4.95002 -0.0421474 0.00444553
4.98559 -0.0415291 0.00434633
5.02117 -0.0409243 0.00425006
5.05677 -0.0403324 0.00415661
5.09237 -0.0397532 0.00406588
5.128 -0.0391863 0.00397776
5.16363 -0.0386314 0.00389217
5.19928 -0.038088 0.00380901
5.23494 -0.0375559 0.00372819
5.27062 -0.0370349 0.00364964
5.30631 -0.0365244 0.00357327
5.34201 -0.0360244 0.00349901
5.37773 -0.0355344 0.00342678
5.41346 -0.0350543 0.00335653
5.4492 -0.0345837 0.00328816
5.48497 -0.0341224 0.00322164
5.52074 -0.0336702 0.00315689
5.55653 -0.0332268 0.00309385
5.59233 -0.032792 0.00303247
5.62815 -0.0323655 0.00297269
5.66399 -0.0319472 0.00291446
5.69984 -0.0315369 0.00285773
5.7357 -0.0311343 0.00280246
5.77158 -0.0307392 0.00274859
5.80748 -0.0303515 0.00269608
5.84339 -0.029971 0.00264489
5.87932 -0.0295975 0.00259498
5.91526 -0.0292308 0.0025463
5.95122 -0.0288708 0.00249882
5.9872 -0.0285173 0.0024525
6.02319 -0.0281701 0.00240732
6.05919 -0.0278291 0.00236322
6.09522 -0.0274941 0.00232018
6.13126 -0.0271651 0.00227817
6.16732 -0.0268418 0.00223715
6.20339 -0.0265241 0.00219711
6.23949 -0.026212 0.002158
6.27559 -0.0259052 0.0021198
6.31172 -0.0256036 0.00208249
6.34786 -0.0253072 0.00204604
6.38403 -0.0250157 0.00201042
6.42021 -0.0247292 0.00197562
6.4564 -0.0244475 0.0019416
6.49262 -0.0241704 0.00190835
6.52885 -0.0238979 0.00187584
6.5651 -0.0236299 0.00184405
6.60137 -0.0233663 0.00181297
6.63766 -0.0231069 0.00178257
6.67397 -0.0228518 0.00175284
6.71029 -0.0226007 0.00172375
6.74664 -0.0223536 0.00169529
6.783 -0.0221105 0.00166745
6.81938 -0.0218712 0.0016402
6.85579 -0.0216357 0.00161353
6.89221 -0.0214038 0.00158743
6.92865 -0.0211756 0.00156187
6.96511 -0.0209509 0.00153685
7.00159 -0.0207296 0.00151236
7.0381 -0.0205117 0.00148837
7.07462 -0.0202972 0.00146487
7.11116 -0.0200858 0.00144186
7.14772 -0.0198777 0.00141931
7.18431 -0.0196727 0.00139723
7.22091 -0.0194707 0.00137559
7.25754 -0.0192718 0.00135439
7.29418 -0.0190757 0.00133361
7.33085 -0.0188826 0.00131324
7.36754 -0.0186923 0.00129328
7.40425 -0.0185047 0.0012737
7.44099 -0.0183199 0.00125452
7.47774 -0.0181377 0.00123571
7.51452 -0.0179581 0.00121726
7.55132 -0.0177811 0.00119917
7.58814 -0.0176066 0.00118143
7.62498 -0.0174345 0.00116402
7.66185 -0.0172649 0.00114695
7.69874 -0.0170976 0.0011302
7.73566 -0.0169327 0.00111377
7.77259 -0.0167701 0.00109764
7.80955 -0.0166097 0.00108182
7.84654 -0.0164514 0.00106629
7.88355 -0.0162954 0.00105105
7.92058 -0.0161415 0.00103609
7.95763 -0.0159896 0.00102141
7.99471 -0.0158398 0.00100699
8.03182 -0.015692 0.000992833
8.06895 -0.0155462 0.000978933
8.1061 -0.0154023 0.000965284
8.14328 -0.0152603 0.000951879
8.18049 -0.0151202 0.000938714
8.21772 -0.0149819 0.000925783
8.25497 -0.0148454 0.00091308
8.29226 -0.0147107 0.000900601
8.32956 -0.0145777 0.000888341
8.3669 -0.0144464 0.000876296
8.40426 -0.0143168 0.000864459
8.44165 -0.0141889 0.000852828
8.47906 -0.0140626 0.000841397
8.5165 -0.0139379 0.000830162
8.55397 -0.0138147 0.000819119
8.59146 -0.0136931 0.000808264
8.62899 -0.013573 0.000797593
8.66654 -0.0134544 0.000787102
8.70412 -0.0133373 0.000776787
8.74172 -0.0132216 0.000766645
8.77936 -0.0131074 0.000756672
8.81702 -0.0129945 0.000746865
8.85471 -0.012883 0.000737219
8.89244 -0.0127728 0.000727733
8.93019 -0.012664 0.000718402
8.96797 -0.0125565 0.000709223
9.00578 -0.0124502 0.000700193
9.04362 -0.0123453 0.00069131
9.08149 -0.0122415 0.00068257
9.11939 -0.012139 0.00067397
9.15732 -0.0120377 0.000665508
9.19528 -0.0119376 0.000657181
9.23327 -0.0118387 0.000648986
9.2713 -0.0117409 0.00064092
9.30935 -0.0116442 0.000632982
9.34744 -0.0115487 0.000625168
9.38556 -0.0114542 0.000617476
9.42371 -0.0113608 0.000609904
9.46189 -0.0112685 0.00060245
9.50011 -0.0111772 0.000595111
9.53836 -0.011087 0.000587884
9.57664 -0.0109978 0.000580768
9.61496 -0.0109096 0.000573762
9.65331 -0.0108223 0.000566861
9.69169 -0.0107361 0.000560065
9.73011 -0.0106507 0.000553372
9.76856 -0.0105664 0.00054678
9.80704 -0.0104829 0.000540286
9.84557 -0.0104004 0.00053389
9.88412 -0.0103187 0.000527588
9.92271 -0.010238 0.00052138
9.96134 -0.0101581 0.000515264
10 -0.0100791 0.000509238
10.0387 -0.0100009 0.0005033
10.0774 -0.00992359 0.000497449
10.1162 -0.00984708 0.000491683
10.155 -0.00977138 0.000486
10.1939 -0.00969649 0.0004804
10.2328 -0.00962238 0.00047488
10.2717 -0.00954904 0.00046944
10.3106 -0.00947648 0.000464077
10.3496 -0.00940467 0.000458791
10.3887 -0.0093336 0.00045358
10.4278 -0.00926327 0.000448442
10.4669 -0.00919366 0.000443377
10.506 -0.00912477 0.000438383
10.5452 -0.00905658 0.000433459
10.5845 -0.00898908 0.000428604
10.6238 -0.00892227 0.000423816
10.6631 -0.00885613 0.000419095
10.7024 -0.00879066 0.000414439
10.7418 -0.00872585 0.000409846
10.7813 -0.00866168 0.000405317
10.8208 -0.00859815 0.00040085
10.8603 -0.00853525 0.000396443
10.8999 -0.00847298 0.000392097
10.9395 -0.00841132 0.000387809
10.9792 -0.00835026 0.000383579
11.0189 -0.0082898 0.000379406
11.0586 -0.00822993 0.000375288
11.0984 -0.00817064 0.000371226
11.1383 -0.00811192 0.000367218
11.1781 -0.00805377 0.000363263
11.2181 -0.00799618 0.00035936
11.2581 -0.00793913 0.000355508
11.2981 -0.00788264 0.000351707
11.3381 -0.00782668 0.000347956
11.3783 -0.00777124 0.000344254
11.4184 -0.00771634 0.0003406
11.4587 -0.00766194 0.000336993
11.4989 -0.00760806 0.000333433
11.5392 -0.00755468 0.000329918
11.5796 -0.0075018 0.000326449
11.62 -0.0074494 0.000323024
11.6605 -0.00739749 0.000319643
11.701 -0.00734606 0.000316305
11.7415 -0.0072951 0.000313009
11.7822 -0.0072446 0.000309754
11.8228 -0.00719457 0.000306541
11.8636 -0.00714499 0.000303368
11.9043 -0.00709585 0.000300235
11.9452 -0.00704716 0.00029714
11.986 -0.00699891 0.000294085
12.027 -0.00695108 0.000291067
12.068 -0.00690369 0.000288086
12.109 -0.00685671 0.000285142
12.1501 -0.00681015 0.000282234
12.1913 -0.006764 0.000279362
12.2325 -0.00671826 0.000276524
12.2738 -0.00667291 0.000273722
12.3151 -0.00662797 0.000270953
12.3565 -0.00658341 0.000268217
12.3979 -0.00653924 0.000265515
12.4394 -0.00649545 0.000262845
12.481 -0.00645204 0.000260207
12.5226 -0.006409 0.000257601
12.5643 -0.00636632 0.000255025
12.6061 -0.00632401 0.00025248
12.6479 -0.00628206 0.000249965
12.6898 -0.00624047 0.00024748
12.7317 -0.00619922 0.000245024
12.7737 -0.00615832 0.000242597
12.8158 -0.00611776 0.000240198
12.8579 -0.00607754 0.000237827
12.9001 -0.00603766 0.000235484
12.9424 -0.0059981 0.000233167
12.9847 -0.00595887 0.000230878
13.0271 -0.00591997 0.000228615
13.0696 -0.00588138 0.000226377
13.1121 -0.0058431 0.000224166
13.1547 -0.00580514 0.000221979
13.1974 -0.00576748 0.000219817
13.2402 -0.00573013 0.00021768
13.283 -0.00569308 0.000215567
13.3259 -0.00565632 0.000213478
13.3689 -0.00561986 0.000211412
13.4119 -0.00558369 0.000209369
13.455 -0.00554781 0.00020735
13.4982 -0.0055122 0.000205352
13.5415 -0.00547688 0.000203377
13.5848 -0.00544184 0.000201423
13.6283 -0.00540707 0.000199491
13.6718 -0.00537256 0.000197581
13.7153 -0.00533833 0.000195691
13.759 -0.00530436 0.000193822
13.8028 -0.00527065 0.000191973
13.8466 -0.0052372 0.000190144
13.8905 -0.00520401 0.000188335
13.9345 -0.00517107 0.000186546
13.9786 -0.00513837 0.000184776
14.0227 -0.00510593 0.000183025
14.067 -0.00507373 0.000181292
14.1113 -0.00504176 0.000179578
14.1558 -0.00501004 0.000177882
14.2003 -0.00497855 0.000176204
14.2449 -0.0049473 0.000174544
14.2896 -0.00491628 0.000172902
14.3344 -0.00488548 0.000171276
14.3793 -0.00485491 0.000169668
14.4243 -0.00482456 0.000168076
14.4693 -0.00479443 0.000166501
14.5145 -0.00476452 0.000164942
14.5598 -0.00473483 0.000163399
14.6052 -0.00470534 0.000161872
14.6506 -0.00467607 0.000160361
14.6962 -0.00464701 0.000158865
14.7419 -0.00461815 0.000157385
14.7877 -0.00458949 0.000155919
14.8336 -0.00456103 0.000154469
14.8796 -0.00453278 0.000153033
14.9257 -0.00450472 0.000151611
14.9719 -0.00447685 0.000150204
15.0182 -0.00444918 0.00014881
15.0647 -0.00442169 0.000147431
15.1112 -0.0043944 0.000146065
15.1579 -0.00436728 0.000144713
15.2047 -0.00434036 0.000143374
15.2516 -0.00431361 0.000142049
15.2986 -0.00428704 0.000140736
15.3458 -0.00426065 0.000139436
15.393 -0.00423443 0.000138149
15.4404 -0.00420839 0.000136874
15.488 -0.00418252 0.000135611
15.5356 -0.00415682 0.000134361
15.5834 -0.00413128 0.000133123
15.6313 -0.00410591 0.000131896
15.6794 -0.0040807 0.000130681
15.7276 -0.00405565 0.000129478
15.7759 -0.00403077 0.000128286
15.8243 -0.00400604 0.000127105
15.873 -0.00398146 0.000125935
15.9217 -0.00395704 0.000124776
15.9706 -0.00393277 0.000123628
16.0197 -0.00390865 0.000122491
16.0689 -0.00388468 0.000121364
16.1182 -0.00386085 0.000120247
16.1677 -0.00383717 0.000119141
16.2174 -0.00381364 0.000118044
16.2672 -0.00379024 0.000116958
16.3172 -0.00376698 0.000115881
16.3674 -0.00374386 0.000114814
16.4177 -0.00372087 0.000113757
16.4682 -0.00369802 0.000112709
16.5189 -0.0036753 0.00011167
16.5697 -0.00365271 0.000110641
16.6208 -0.00363025 0.00010962
16.672 -0.00360792 0.000108609
16.7234 -0.00358571 0.000107606
16.775 -0.00356363 0.000106612
16.8268 -0.00354166 0.000105626
16.8787 -0.00351982 0.000104649
16.9309 -0.00349809 0.00010368
16.9833 -0.00347649 0.000102719
17.0359 -0.00345499 0.000101767
17.0887 -0.00343361 0.000100822
17.1418 -0.00341234 9.98855e-05
17.195 -0.00339118 9.89565e-05
17.2485 -0.00337013 9.80351e-05
17.3022 -0.00334918 9.71212e-05
17.3562 -0.00332834 9.62147e-05
17.4104 -0.0033076 9.53155e-05
17.4648 -0.00328696 9.44235e-05
17.5195 -0.00326642 9.35386e-05
17.5744 -0.00324597 9.26606e-05
17.6296 -0.00322563 9.17895e-05
17.6851 -0.00320537 9.09252e-05
17.7408 -0.00318521 9.00674e-05
17.7969 -0.00316514 8.92162e-05
17.8532 -0.00314515 8.83714e-05
17.9098 -0.00312525 8.7533e-05
17.9667 -0.00310544 8.67007e-05
18.0239 -0.00308571 8.58745e-05
18.0815 -0.00306605 8.50544e-05
18.1393 -0.00304648 8.42401e-05
18.1975 -0.00302698 8.34315e-05
18.256 -0.00300755 8.26287e-05
18.3149 -0.0029882 8.18313e-05
18.3742 -0.00296891 8.10395e-05
18.4338 -0.0029497 8.02529e-05
18.4938 -0.00293054 7.94715e-05
18.5542 -0.00291145 7.86953e-05
18.615 -0.00289242 7.7924e-05
18.6762 -0.00287345 7.71575e-05
18.7379 -0.00285453 7.63958e-05
18.8 -0.00283566 7.56387e-05
18.8625 -0.00281684 7.48861e-05
18.9255 -0.00279807 7.41379e-05
18.9891 -0.00277934 7.33938e-05
19.0531 -0.00276065 7.26539e-05
19.1177 -0.002742 7.19179e-05
19.1828 -0.00272337 7.11856e-05
19.2484 -0.00270478 7.04571e-05
19.3147 -0.00268622 6.9732e-05
19.3816 -0.00266767 6.90103e-05
19.4491 -0.00264914 6.82917e-05
19.5173 -0.00263062 6.75761e-05
19.5862 -0.00261211 6.68633e-05
19.6558 -0.0025936 6.61531e-05
19.7262 -0.00257509 6.54453e-05
19.7974 -0.00255657 6.47397e-05
19.8694 -0.00253803 6.4036e-05
19.9423 -0.00251946 6.3334e-05
20.0162 -0.00250087 6.26333e-05
20.091 -0.00248223 6.19338e-05
20.1669 -0.00246355 6.12351e-05
20.244 -0.0024448 6.05368e-05
20.3222 -0.00242599 5.98385e-05
20.4016 -0.00240708 5.91398e-05
20.4825 -0.00238808 5.84402e-05
20.5648 -0.00236897 5.77392e-05
20.6487 -0.00234972 5.70362e-05
20.7344 -0.00233031 5.63304e-05
20.8219 -0.00231073 5.56211e-05
20.9115 -0.00229093 5.49072e-05
21.0034 -0.00227089 5.41876e-05
21.0979 -0.00225057 5.3461e-05
21.1952 -0.0022299 5.27257e-05
21.2959 -0.00220884 5.19796e-05
21.4004 -0.00218728 5.122e-05
21.5093 -0.00216514 5.04434e-05
21.6237 -0.00214225 4.9645e-05
21.7448 -0.00211842 4.88179e-05
21.8747 -0.0020933 4.79516e-05
22.0165 -0.00206637 4.70284e-05
22.1768 -0.00203656 4.60135e-05
22.3723 -0.00200107 4.4815e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.075Lambda0.5Nc1Classic/GRpTwoLoop.txt <==
-22.3723 -0.00200107 -4.48148e-05
-22.1768 -0.00203655 -4.60132e-05
-22.0165 -0.00206636 -4.70281e-05
-21.8747 -0.0020933 -4.79513e-05
-21.7448 -0.00211841 -4.88176e-05
-21.6237 -0.00214225 -4.96447e-05
-21.5093 -0.00216513 -5.04431e-05
-21.4004 -0.00218728 -5.12196e-05
-21.2959 -0.00220883 -5.19792e-05
-21.1952 -0.0022299 -5.27253e-05
-21.0979 -0.00225056 -5.34607e-05
-21.0034 -0.00227089 -5.41873e-05
-20.9115 -0.00229093 -5.49068e-05
-20.8219 -0.00231072 -5.56207e-05
-20.7344 -0.00233031 -5.63301e-05
-20.6487 -0.00234971 -5.70358e-05
-20.5648 -0.00236896 -5.77389e-05
-20.4825 -0.00238808 -5.84398e-05
-20.4016 -0.00240708 -5.91394e-05
-20.3222 -0.00242598 -5.98381e-05
-20.244 -0.00244479 -6.05363e-05
-20.1669 -0.00246354 -6.12347e-05
-20.091 -0.00248222 -6.19334e-05
-20.0162 -0.00250086 -6.26329e-05
-19.9423 -0.00251946 -6.33335e-05
-19.8694 -0.00253802 -6.40355e-05
-19.7974 -0.00255656 -6.47392e-05
-19.7262 -0.00257508 -6.54449e-05
-19.6558 -0.00259359 -6.61527e-05
-19.5862 -0.0026121 -6.68628e-05
-19.5173 -0.00263061 -6.75756e-05
-19.4491 -0.00264913 -6.82912e-05
-19.3816 -0.00266766 -6.90098e-05
-19.3147 -0.00268621 -6.97315e-05
-19.2484 -0.00270477 -7.04566e-05
-19.1828 -0.00272336 -7.11851e-05
-19.1177 -0.00274199 -7.19173e-05
-19.0531 -0.00276064 -7.26533e-05
-18.9891 -0.00277933 -7.33932e-05
-18.9255 -0.00279806 -7.41373e-05
-18.8625 -0.00281683 -7.48855e-05
-18.8 -0.00283565 -7.56381e-05
-18.7379 -0.00285452 -7.63952e-05
-18.6762 -0.00287344 -7.71569e-05
-18.615 -0.00289241 -7.79233e-05
-18.5542 -0.00291144 -7.86946e-05
-18.4938 -0.00293053 -7.94709e-05
-18.4338 -0.00294968 -8.02522e-05
-18.3742 -0.0029689 -8.10388e-05
-18.3149 -0.00298819 -8.18307e-05
-18.256 -0.00300754 -8.2628e-05
-18.1975 -0.00302697 -8.34308e-05
-18.1393 -0.00304646 -8.42394e-05
-18.0815 -0.00306604 -8.50536e-05
-18.0239 -0.00308569 -8.58738e-05
-17.9667 -0.00310543 -8.67e-05
-17.9098 -0.00312524 -8.75322e-05
-17.8532 -0.00314514 -8.83707e-05
-17.7969 -0.00316512 -8.92154e-05
-17.7408 -0.0031852 -9.00666e-05
-17.6851 -0.00320536 -9.09243e-05
-17.6296 -0.00322561 -9.17887e-05
-17.5744 -0.00324596 -9.26598e-05
-17.5195 -0.0032664 -9.35378e-05
-17.4648 -0.00328694 -9.44227e-05
-17.4104 -0.00330758 -9.53147e-05
-17.3562 -0.00332832 -9.62138e-05
-17.3022 -0.00334916 -9.71203e-05
-17.2485 -0.00337011 -9.80342e-05
-17.195 -0.00339116 -9.89555e-05
-17.1418 -0.00341232 -9.98845e-05
-17.0887 -0.00343359 -0.000100821
-17.0359 -0.00345497 -0.000101766
-16.9833 -0.00347647 -0.000102718
-16.9309 -0.00349808 -0.000103679
-16.8787 -0.0035198 -0.000104648
-16.8268 -0.00354165 -0.000105625
-16.775 -0.00356361 -0.000106611
-16.7234 -0.00358569 -0.000107605
-16.672 -0.0036079 -0.000108608
-16.6208 -0.00363024 -0.000109619
-16.5697 -0.0036527 -0.00011064
-16.5189 -0.00367529 -0.000111669
-16.4682 -0.003698 -0.000112708
-16.4177 -0.00372086 -0.000113756
-16.3674 -0.00374384 -0.000114813
-16.3172 -0.00376696 -0.00011588
-16.2672 -0.00379022 -0.000116957
-16.2174 -0.00381362 -0.000118043
-16.1677 -0.00383715 -0.000119139
-16.1182 -0.00386083 -0.000120246
-16.0689 -0.00388466 -0.000121362
-16.0197 -0.00390863 -0.000122489
-15.9706 -0.00393275 -0.000123627
-15.9217 -0.00395702 -0.000124775
-15.873 -0.00398144 -0.000125934
-15.8243 -0.00400601 -0.000127103
-15.7759 -0.00403074 -0.000128284
-15.7276 -0.00405563 -0.000129476
-15.6794 -0.00408068 -0.00013068
-15.6313 -0.00410588 -0.000131895
-15.5834 -0.00413126 -0.000133121
-15.5356 -0.00415679 -0.000134359
-15.488 -0.00418249 -0.00013561
-15.4404 -0.00420837 -0.000136872
-15.393 -0.00423441 -0.000138147
-15.3458 -0.00426062 -0.000139434
-15.2986 -0.00428701 -0.000140734
-15.2516 -0.00431358 -0.000142047
-15.2047 -0.00434033 -0.000143373
-15.1579 -0.00436726 -0.000144711
-15.1112 -0.00439437 -0.000146064
-15.0647 -0.00442167 -0.000147429
-15.0182 -0.00444915 -0.000148809
-14.9719 -0.00447682 -0.000150202
-14.9257 -0.00450469 -0.000151609
-14.8796 -0.00453275 -0.000153031
-14.8336 -0.00456101 -0.000154467
-14.7877 -0.00458946 -0.000155917
-14.7419 -0.00461812 -0.000157383
-14.6962 -0.00464698 -0.000158863
-14.6506 -0.00467604 -0.000160359
-14.6052 -0.00470531 -0.00016187
-14.5598 -0.00473479 -0.000163397
-14.5145 -0.00476449 -0.00016494
-14.4693 -0.0047944 -0.000166499
-14.4243 -0.00482453 -0.000168074
-14.3793 -0.00485488 -0.000169665
-14.3344 -0.00488545 -0.000171274
-14.2896 -0.00491624 -0.000172899
-14.2449 -0.00494727 -0.000174542
-14.2003 -0.00497852 -0.000176202
-14.1558 -0.00501001 -0.00017788
-14.1113 -0.00504173 -0.000179576
-14.067 -0.00507369 -0.00018129
-14.0227 -0.00510589 -0.000183022
-13.9786 -0.00513834 -0.000184773
-13.9345 -0.00517103 -0.000186543
-13.8905 -0.00520397 -0.000188333
-13.8466 -0.00523717 -0.000190142
-13.8028 -0.00527061 -0.00019197
-13.759 -0.00530432 -0.000193819
-13.7153 -0.00533829 -0.000195688
-13.6718 -0.00537252 -0.000197578
-13.6283 -0.00540703 -0.000199488
-13.5848 -0.0054418 -0.00020142
-13.5415 -0.00547684 -0.000203374
-13.4982 -0.00551216 -0.000205349
-13.455 -0.00554776 -0.000207346
-13.4119 -0.00558365 -0.000209366
-13.3689 -0.00561982 -0.000211409
-13.3259 -0.00565628 -0.000213475
-13.283 -0.00569303 -0.000215564
-13.2402 -0.00573009 -0.000217677
-13.1974 -0.00576744 -0.000219814
-13.1547 -0.00580509 -0.000221975
-13.1121 -0.00584305 -0.000224162
-13.0696 -0.00588133 -0.000226374
-13.0271 -0.00591992 -0.000228611
-12.9847 -0.00595882 -0.000230874
-12.9424 -0.00599805 -0.000233164
-12.9001 -0.00603761 -0.00023548
-12.8579 -0.00607749 -0.000237823
-12.8158 -0.00611771 -0.000240194
-12.7737 -0.00615827 -0.000242593
-12.7317 -0.00619917 -0.00024502
-12.6898 -0.00624041 -0.000247476
-12.6479 -0.00628201 -0.000249961
-12.6061 -0.00632396 -0.000252476
-12.5643 -0.00636627 -0.000255021
-12.5226 -0.00640894 -0.000257596
-12.481 -0.00645198 -0.000260203
-12.4394 -0.00649539 -0.00026284
-12.3979 -0.00653918 -0.00026551
-12.3565 -0.00658335 -0.000268213
-12.3151 -0.00662791 -0.000270948
-12.2738 -0.00667285 -0.000273717
-12.2325 -0.0067182 -0.000276519
-12.1913 -0.00676394 -0.000279356
-12.1501 -0.00681009 -0.000282229
-12.109 -0.00685665 -0.000285136
-12.068 -0.00690362 -0.00028808
-12.027 -0.00695102 -0.000291061
-11.986 -0.00699884 -0.000294079
-11.9452 -0.00704709 -0.000297135
-11.9043 -0.00709578 -0.000300229
-11.8636 -0.00714492 -0.000303362
-11.8228 -0.0071945 -0.000306535
-11.7822 -0.00724453 -0.000309748
-11.7415 -0.00729503 -0.000313003
-11.701 -0.00734599 -0.000316298
-11.6605 -0.00739742 -0.000319636
-11.62 -0.00744933 -0.000323018
-11.5796 -0.00750172 -0.000326442
-11.5392 -0.0075546 -0.000329912
-11.4989 -0.00760798 -0.000333426
-11.4587 -0.00766186 -0.000336986
-11.4184 -0.00771625 -0.000340592
-11.3783 -0.00777116 -0.000344246
-11.3381 -0.00782659 -0.000347949
-11.2981 -0.00788255 -0.0003517
-11.2581 -0.00793905 -0.0003555
-11.2181 -0.00799609 -0.000359352
-11.1781 -0.00805368 -0.000363255
-11.1383 -0.00811183 -0.00036721
-11.0984 -0.00817054 -0.000371218
-11.0586 -0.00822983 -0.00037528
-11.0189 -0.0082897 -0.000379397
-10.9792 -0.00835016 -0.00038357
-10.9395 -0.00841122 -0.0003878
-10.8999 -0.00847288 -0.000392088
-10.8603 -0.00853515 -0.000396434
-10.8208 -0.00859805 -0.00040084
-10.7813 -0.00866158 -0.000405308
-10.7418 -0.00872574 -0.000409837
-10.7024 -0.00879055 -0.000414429
-10.6631 -0.00885602 -0.000419085
-10.6238 -0.00892216 -0.000423806
-10.5845 -0.00898897 -0.000428593
-10.5452 -0.00905646 -0.000433449
-10.506 -0.00912465 -0.000438372
-10.4669 -0.00919354 -0.000443366
-10.4278 -0.00926315 -0.000448431
-10.3887 -0.00933348 -0.000453568
-10.3496 -0.00940454 -0.000458779
-10.3106 -0.00947635 -0.000464065
-10.2717 -0.00954892 -0.000469428
-10.2328 -0.00962225 -0.000474868
-10.1939 -0.00969636 -0.000480387
-10.155 -0.00977125 -0.000485987
-10.1162 -0.00984695 -0.000491669
-10.0774 -0.00992346 -0.000497435
-10.0387 -0.0100008 -0.000503286
-10 -0.010079 -0.000509224
-9.96134 -0.010158 -0.00051525
-9.92271 -0.0102378 -0.000521366
-9.88412 -0.0103186 -0.000527574
-9.84557 -0.0104002 -0.000533875
-9.80704 -0.0104828 -0.000540271
-9.76856 -0.0105662 -0.000546764
-9.73011 -0.0106506 -0.000553356
-9.69169 -0.0107359 -0.000560049
-9.65331 -0.0108222 -0.000566845
-9.61496 -0.0109094 -0.000573745
-9.57664 -0.0109976 -0.000580751
-9.53836 -0.0110868 -0.000587866
-9.50011 -0.0111771 -0.000595093
-9.46189 -0.0112683 -0.000602432
-9.42371 -0.0113607 -0.000609886
-9.38556 -0.011454 -0.000617457
-9.34744 -0.0115485 -0.000625149
-9.30935 -0.011644 -0.000632962
-9.2713 -0.0117407 -0.0006409
-9.23327 -0.0118385 -0.000648965
-9.19528 -0.0119374 -0.00065716
-9.15732 -0.0120375 -0.000665486
-9.11939 -0.0121388 -0.000673948
-9.08149 -0.0122413 -0.000682547
-9.04362 -0.0123451 -0.000691287
-9.00578 -0.01245 -0.00070017
-8.96797 -0.0125563 -0.000709199
-8.93019 -0.0126638 -0.000718377
-8.89244 -0.0127726 -0.000727708
-8.85471 -0.0128827 -0.000737194
-8.81702 -0.0129942 -0.000746839
-8.77936 -0.0131071 -0.000756646
-8.74172 -0.0132214 -0.000766618
-8.70412 -0.0133371 -0.00077676
-8.66654 -0.0134542 -0.000787074
-8.62899 -0.0135728 -0.000797564
-8.59146 -0.0136929 -0.000808234
-8.55397 -0.0138145 -0.000819089
-8.5165 -0.0139376 -0.000830131
-8.47906 -0.0140623 -0.000841365
-8.44165 -0.0141886 -0.000852795
-8.40426 -0.0143166 -0.000864426
-8.3669 -0.0144461 -0.000876262
-8.32956 -0.0145774 -0.000888307
-8.29226 -0.0147104 -0.000900566
-8.25497 -0.0148451 -0.000913044
-8.21772 -0.0149816 -0.000925746
-8.18049 -0.0151199 -0.000938676
-8.14328 -0.01526 -0.000951841
-8.1061 -0.015402 -0.000965244
-8.06895 -0.0155459 -0.000978893
-8.03182 -0.0156917 -0.000992791
-7.99471 -0.0158395 -0.00100695
-7.95763 -0.0159893 -0.00102136
-7.92058 -0.0161411 -0.00103605
-7.88355 -0.016295 -0.00105101
-7.84654 -0.0164511 -0.00106625
-7.80955 -0.0166093 -0.00108177
-7.77259 -0.0167697 -0.0010976
-7.73566 -0.0169323 -0.00111372
-7.69874 -0.0170973 -0.00113015
-7.66185 -0.0172645 -0.0011469
-7.62498 -0.0174341 -0.00116397
-7.58814 -0.0176062 -0.00118137
-7.55132 -0.0177807 -0.00119911
-7.51452 -0.0179577 -0.0012172
-7.47774 -0.0181372 -0.00123565
-7.44099 -0.0183194 -0.00125446
-7.40425 -0.0185043 -0.00127364
-7.36754 -0.0186918 -0.00129321
-7.33085 -0.0188821 -0.00131317
-7.29418 -0.0190753 -0.00133354
-7.25754 -0.0192713 -0.00135432
-7.22091 -0.0194702 -0.00137552
-7.18431 -0.0196722 -0.00139716
-7.14772 -0.0198772 -0.00141924
-7.11116 -0.0200853 -0.00144178
-7.07462 -0.0202966 -0.00146479
-7.0381 -0.0205112 -0.00148829
-7.00159 -0.020729 -0.00151227
-6.96511 -0.0209503 -0.00153677
-6.92865 -0.021175 -0.00156179
-6.89221 -0.0214032 -0.00158734
-6.85579 -0.0216351 -0.00161344
-6.81938 -0.0218706 -0.00164011
-6.783 -0.0221099 -0.00166735
-6.74664 -0.022353 -0.0016952
-6.71029 -0.0226 -0.00172365
-6.67397 -0.0228511 -0.00175273
-6.63766 -0.0231062 -0.00178246
-6.60137 -0.0233656 -0.00181286
-6.5651 -0.0236292 -0.00184394
-6.52885 -0.0238972 -0.00187572
-6.49262 -0.0241696 -0.00190823
-6.4564 -0.0244467 -0.00194148
-6.42021 -0.0247284 -0.00197549
-6.38403 -0.0250149 -0.0020103
-6.34786 -0.0253063 -0.00204591
-6.31172 -0.0256027 -0.00208236
-6.27559 -0.0259043 -0.00211967
-6.23949 -0.0262111 -0.00215786
-6.20339 -0.0265232 -0.00219696
-6.16732 -0.0268409 -0.002237
-6.13126 -0.0271641 -0.00227801
-6.09522 -0.0274932 -0.00232002
-6.05919 -0.0278281 -0.00236305
-6.02319 -0.0281691 -0.00240715
-5.9872 -0.0285162 -0.00245233
-5.95122 -0.0288697 -0.00249864
-5.91526 -0.0292297 -0.00254612
-5.87932 -0.0295964 -0.00259479
-5.84339 -0.0299699 -0.0026447
-5.80748 -0.0303504 -0.00269588
-5.77158 -0.030738 -0.00274838
-5.7357 -0.031133 -0.00280225
-5.69984 -0.0315356 -0.00285752
-5.66399 -0.0319459 -0.00291424
-5.62815 -0.0323642 -0.00297246
-5.59233 -0.0327906 -0.00303223
-5.55653 -0.0332254 -0.0030936
-5.52074 -0.0336687 -0.00315663
-5.48497 -0.0341209 -0.00322138
-5.4492 -0.0345821 -0.0032879
-5.41346 -0.0350527 -0.00335625
-5.37773 -0.0355328 -0.0034265
-5.34201 -0.0360227 -0.00349872
-5.30631 -0.0365227 -0.00357297
-5.27062 -0.0370331 -0.00364933
-5.23494 -0.0375542 -0.00372787
-5.19928 -0.0380862 -0.00380867
-5.16363 -0.0386295 -0.00389183
-5.128 -0.0391844 -0.00397741
-5.09237 -0.0397512 -0.00406552
-5.05677 -0.0403304 -0.00415624
-5.02117 -0.0409222 -0.00424968
-4.98559 -0.041527 -0.00434593
-4.95002 -0.0421452 -0.00444512
-4.91446 -0.0427772 -0.00454734
-4.87892 -0.0434235 -0.00465273
-4.84339 -0.0440845 -0.00476139
-4.80787 -0.0447605 -0.00487347
-4.77237 -0.0454522 -0.0049891
-4.73687 -0.0461599 -0.00510842
-4.70139 -0.0468843 -0.00523158
-4.66592 -0.0476257 -0.00535874
-4.63046 -0.0483849 -0.00549007
-4.59502 -0.0491622 -0.00562574
-4.55958 -0.0499584 -0.00576592
-4.52416 -0.050774 -0.00591083
-4.48875 -0.0516098 -0.00606064
-4.45335 -0.0524663 -0.00621559
-4.41797 -0.0533443 -0.00637589
-4.38259 -0.0542445 -0.00654178
-4.34722 -0.0551677 -0.0067135
-4.31187 -0.0561146 -0.00689133
-4.27653 -0.0570862 -0.00707553
-4.24119 -0.0580832 -0.0072664
-4.20587 -0.0591066 -0.00746424
-4.17056 -0.0601573 -0.00766939
-4.13526 -0.0612364 -0.00788219
-4.09997 -0.0623448 -0.008103
-4.06469 -0.0634837 -0.00833221
-4.02942 -0.0646541 -0.00857023
-3.99416 -0.0658574 -0.00881749
-3.95891 -0.0670947 -0.00907445
-3.92367 -0.0683674 -0.0093416
-3.88844 -0.0696767 -0.00961945
-3.85322 -0.0710243 -0.00990857
-3.81801 -0.0724116 -0.0102095
-3.7828 -0.0738401 -0.0105229
-3.74761 -0.0753117 -0.0108495
-3.71243 -0.0768279 -0.0111899
-3.67726 -0.0783908 -0.0115448
-3.64209 -0.0800022 -0.0119152
-3.60694 -0.0816642 -0.0123018
-3.57179 -0.083379 -0.0127056
-3.53665 -0.0851489 -0.0131275
-3.50152 -0.0869763 -0.0135686
-3.4664 -0.0888637 -0.0140301
-3.43129 -0.0908139 -0.0145131
-3.39619 -0.0928296 -0.0150188
-3.36109 -0.094914 -0.0155489
-3.32601 -0.0970702 -0.0161046
-3.29093 -0.0993015 -0.0166876
-3.25586 -0.101612 -0.0172997
-3.2208 -0.104004 -0.0179426
-3.18574 -0.106484 -0.0186186
-3.1507 -0.109054 -0.0193296
-3.11566 -0.11172 -0.0200781
-3.08063 -0.114486 -0.0208666
-3.0456 -0.117358 -0.0216978
-3.01059 -0.120341 -0.0225749
-2.97558 -0.123441 -0.023501
-2.94058 -0.126664 -0.0244798
-2.90558 -0.130017 -0.025515
-2.87059 -0.133508 -0.026611
-2.83561 -0.137143 -0.0277723
-2.80064 -0.140932 -0.029004
-2.76567 -0.144883 -0.0303117
-2.73071 -0.149005 -0.0317015
-2.69576 -0.153309 -0.0331801
-2.66081 -0.157806 -0.0347549
-2.62587 -0.162508 -0.0364342
-2.59094 -0.167427 -0.0382268
-2.55601 -0.172578 -0.040143
-2.52109 -0.177975 -0.0421937
-2.48617 -0.183634 -0.0443914
-2.45126 -0.189573 -0.0467498
-2.41636 -0.195811 -0.0492844
-2.38146 -0.202368 -0.0520124
-2.34657 -0.209266 -0.0549533
-2.31168 -0.21653 -0.0581287
-2.2768 -0.224186 -0.0615633
-2.24192 -0.232263 -0.0652849
-2.20705 -0.240791 -0.069325
-2.17219 -0.249806 -0.0737194
-2.13733 -0.259344 -0.0785091
-2.10247 -0.269446 -0.0837409
-2.06762 -0.280156 -0.0894685
-2.03278 -0.291522 -0.0957538
-1.99794 -0.303598 -0.102668
-1.9631 -0.31644 -0.110295
-1.92827 -0.330111 -0.118731
-1.89345 -0.344679 -0.128089
-1.85862 -0.360216 -0.138501
-1.82381 -0.376801 -0.150124
-1.78899 -0.394517 -0.163143
-1.75419 -0.41345 -0.177778
-1.71938 -0.433689 -0.19429
-1.68458 -0.455323 -0.212995
-1.64979 -0.478434 -0.234272
-1.61499 -0.503092 -0.258577
-1.58021 -0.529343 -0.286466
-1.54542 -0.557191 -0.318611
-1.51064 -0.586572 -0.355834
-1.47586 -0.617313 -0.399133
-1.44109 -0.649072 -0.449717
-1.40632 -0.681246 -0.509044
-1.37155 -0.712843 -0.578839
-1.33679 -0.742284 -0.661098
-1.30203 -0.767136 -0.758016
-1.26727 -0.783758 -0.871798
-1.23251 -0.786878 -1.00423
-1.19776 -0.769202 -1.15589
-1.16301 -0.721318 -1.3248
-1.12827 -0.632411 -1.50455
-1.09352 -0.492493 -1.6824
-1.05878 -0.296626 -1.8386
-1.02405 -0.0501767 -1.94911
-0.989309 0.228127 -1.99273
-0.954576 0.509281 -1.95993
-0.919844 0.763344 -1.85755
-0.885115 0.969402 -1.70536
-0.850388 1.11988 -1.52752
-0.815663 1.21832 -1.3448
-0.78094 1.27418 -1.17117
-0.746219 1.29834 -1.01397
-0.711499 1.30054 -0.875804
-0.676781 1.28844 -0.756417
-0.642065 1.26766 -0.654155
-0.60735 1.24208 -0.566837
-0.572637 1.21434 -0.49224
-0.537925 1.18614 -0.428317
-0.503214 1.15859 -0.37328
-0.468504 1.13235 -0.325614
-0.433796 1.10782 -0.284052
-0.399089 1.08523 -0.247544
-0.364382 1.06467 -0.21522
-0.329676 1.04617 -0.186361
-0.294972 1.02971 -0.160366
-0.260267 1.01526 -0.136733
-0.225564 1.00278 -0.115037
-0.190861 0.992193 -0.0949169
-0.156158 0.983462 -0.0760579
-0.121456 0.976537 -0.0581845
-0.0867541 0.971379 -0.0410498
-0.0520524 0.967957 -0.0244285
-0.0173508 0.966251 -0.00810955
0.0173508 0.966251 0.00810955
0.0520524 0.967957 0.0244285
0.0867541 0.971379 0.0410498
0.121456 0.976537 0.0581845
0.156158 0.983462 0.0760579
0.190861 0.992193 0.0949169
0.225564 1.00278 0.115037
0.260267 1.01526 0.136733
0.294972 1.02971 0.160365
0.329676 1.04617 0.186361
0.364382 1.06467 0.21522
0.399089 1.08523 0.247544
0.433796 1.10782 0.284052
0.468504 1.13235 0.325614
0.503214 1.15859 0.37328
0.537925 1.18614 0.428317
0.572637 1.21434 0.49224
0.60735 1.24208 0.566837
0.642065 1.26766 0.654155
0.676781 1.28844 0.756417
0.711499 1.30054 0.875804
0.746219 1.29834 1.01397
0.78094 1.27418 1.17117
0.815663 1.21832 1.3448
0.850388 1.11988 1.52752
0.885115 0.969402 1.70536
0.919844 0.763344 1.85755
0.954576 0.509281 1.95993
0.989309 0.228127 1.99273
1.02405 -0.0501767 1.94911
1.05878 -0.296626 1.8386
1.09352 -0.492493 1.6824
1.12827 -0.632411 1.50455
1.16301 -0.721318 1.3248
1.19776 -0.769202 1.15589
1.23251 -0.786878 1.00423
1.26727 -0.783758 0.871798
1.30203 -0.767136 0.758016
1.33679 -0.742284 0.661098
1.37155 -0.712843 0.578839
1.40632 -0.681246 0.509044
1.44109 -0.649072 0.449717
1.47586 -0.617313 0.399133
1.51064 -0.586572 0.355834
1.54542 -0.557191 0.318611
1.58021 -0.529343 0.286466
1.61499 -0.503092 0.258577
1.64979 -0.478434 0.234272
1.68458 -0.455323 0.212995
1.71938 -0.433689 0.19429
1.75419 -0.41345 0.177778
1.78899 -0.394517 0.163143
1.82381 -0.376801 0.150124
1.85862 -0.360216 0.138501
1.89345 -0.344679 0.128089
1.92827 -0.330111 0.118731
1.9631 -0.31644 0.110295
1.99794 -0.303598 0.102668
2.03278 -0.291522 0.0957538
2.06762 -0.280156 0.0894685
2.10247 -0.269446 0.0837409
2.13733 -0.259344 0.0785091
2.17219 -0.249806 0.0737194
2.20705 -0.240791 0.069325
2.24192 -0.232263 0.0652849
2.2768 -0.224186 0.0615633
2.31168 -0.21653 0.0581287
2.34657 -0.209266 0.0549533
2.38146 -0.202368 0.0520124
2.41636 -0.195811 0.0492844
2.45126 -0.189573 0.0467498
2.48617 -0.183634 0.0443914
2.52109 -0.177975 0.0421937
2.55601 -0.172578 0.040143
2.59094 -0.167427 0.0382268
2.62587 -0.162508 0.0364342
2.66081 -0.157806 0.0347549
2.69576 -0.153309 0.0331801
2.73071 -0.149005 0.0317015
2.76567 -0.144883 0.0303117
2.80064 -0.140932 0.029004
2.83561 -0.137143 0.0277723
2.87059 -0.133508 0.026611
2.90558 -0.130017 0.025515
2.94058 -0.126664 0.0244798
2.97558 -0.123441 0.023501
3.01059 -0.120341 0.0225749
3.0456 -0.117358 0.0216978
3.08063 -0.114486 0.0208666
3.11566 -0.11172 0.0200781
3.1507 -0.109054 0.0193296
3.18574 -0.106484 0.0186186
3.2208 -0.104004 0.0179426
3.25586 -0.101612 0.0172997
3.29093 -0.0993015 0.0166876
3.32601 -0.0970702 0.0161046
3.36109 -0.094914 0.0155489
3.39619 -0.0928296 0.0150188
3.43129 -0.0908139 0.0145131
3.4664 -0.0888637 0.0140301
3.50152 -0.0869763 0.0135686
3.53665 -0.0851489 0.0131275
3.57179 -0.083379 0.0127056
3.60694 -0.0816642 0.0123018
3.64209 -0.0800022 0.0119152
3.67726 -0.0783908 0.0115448
3.71243 -0.0768279 0.0111899
3.74761 -0.0753117 0.0108495
3.7828 -0.0738401 0.0105229
3.81801 -0.0724116 0.0102095
3.85322 -0.0710243 0.00990857
3.88844 -0.0696767 0.00961945
3.92367 -0.0683674 0.0093416
3.95891 -0.0670947 0.00907445
3.99416 -0.0658574 0.00881749
4.02942 -0.0646541 0.00857023
4.06469 -0.0634837 0.00833221
4.09997 -0.0623448 0.008103
4.13526 -0.0612364 0.00788219
4.17056 -0.0601573 0.00766939
4.20587 -0.0591066 0.00746424
4.24119 -0.0580832 0.0072664
4.27653 -0.0570862 0.00707553
4.31187 -0.0561146 0.00689133
4.34722 -0.0551677 0.0067135
4.38259 -0.0542445 0.00654178
4.41797 -0.0533443 0.00637589
4.45335 -0.0524663 0.00621559
4.48875 -0.0516098 0.00606064
4.52416 -0.050774 0.00591083
4.55958 -0.0499584 0.00576592
4.59502 -0.0491622 0.00562574
4.63046 -0.0483849 0.00549007
4.66592 -0.0476257 0.00535874
4.70139 -0.0468843 0.00523158
4.73687 -0.0461599 0.00510842
4.77237 -0.0454522 0.0049891
4.80787 -0.0447605 0.00487347
4.84339 -0.0440845 0.00476139
4.87892 -0.0434235 0.00465273
4.91446 -0.0427772 0.00454734
4.95002 -0.0421452 0.00444512
4.98559 -0.041527 0.00434593
5.02117 -0.0409222 0.00424968
5.05677 -0.0403304 0.00415624
5.09237 -0.0397512 0.00406552
5.128 -0.0391844 0.00397741
5.16363 -0.0386295 0.00389183
5.19928 -0.0380862 0.00380867
5.23494 -0.0375542 0.00372787
5.27062 -0.0370331 0.00364933
5.30631 -0.0365227 0.00357297
5.34201 -0.0360227 0.00349872
5.37773 -0.0355328 0.0034265
5.41346 -0.0350527 0.00335625
5.4492 -0.0345821 0.0032879
5.48497 -0.0341209 0.00322138
5.52074 -0.0336687 0.00315663
5.55653 -0.0332254 0.0030936
5.59233 -0.0327906 0.00303223
5.62815 -0.0323642 0.00297246
5.66399 -0.0319459 0.00291424
5.69984 -0.0315356 0.00285752
5.7357 -0.031133 0.00280225
5.77158 -0.030738 0.00274838
5.80748 -0.0303504 0.00269588
5.84339 -0.0299699 0.0026447
5.87932 -0.0295964 0.00259479
5.91526 -0.0292297 0.00254612
5.95122 -0.0288697 0.00249864
5.9872 -0.0285162 0.00245233
6.02319 -0.0281691 0.00240715
6.05919 -0.0278281 0.00236305
6.09522 -0.0274932 0.00232002
6.13126 -0.0271641 0.00227801
6.16732 -0.0268409 0.002237
6.20339 -0.0265232 0.00219696
6.23949 -0.0262111 0.00215786
6.27559 -0.0259043 0.00211967
6.31172 -0.0256027 0.00208236
6.34786 -0.0253063 0.00204591
6.38403 -0.0250149 0.0020103
6.42021 -0.0247284 0.00197549
6.4564 -0.0244467 0.00194148
6.49262 -0.0241696 0.00190823
6.52885 -0.0238972 0.00187572
6.5651 -0.0236292 0.00184394
6.60137 -0.0233656 0.00181286
6.63766 -0.0231062 0.00178246
6.67397 -0.0228511 0.00175273
6.71029 -0.0226 0.00172365
6.74664 -0.022353 0.0016952
6.783 -0.0221099 0.00166735
6.81938 -0.0218706 0.00164011
6.85579 -0.0216351 0.00161344
6.89221 -0.0214032 0.00158734
6.92865 -0.021175 0.00156179
6.96511 -0.0209503 0.00153677
7.00159 -0.020729 0.00151227
7.0381 -0.0205112 0.00148829
7.07462 -0.0202966 0.00146479
7.11116 -0.0200853 0.00144178
7.14772 -0.0198772 0.00141924
7.18431 -0.0196722 0.00139716
7.22091 -0.0194702 0.00137552
7.25754 -0.0192713 0.00135432
7.29418 -0.0190753 0.00133354
7.33085 -0.0188821 0.00131317
7.36754 -0.0186918 0.00129321
7.40425 -0.0185043 0.00127364
7.44099 -0.0183194 0.00125446
7.47774 -0.0181372 0.00123565
7.51452 -0.0179577 0.0012172
7.55132 -0.0177807 0.00119911
7.58814 -0.0176062 0.00118137
7.62498 -0.0174341 0.00116397
7.66185 -0.0172645 0.0011469
7.69874 -0.0170973 0.00113015
7.73566 -0.0169323 0.00111372
7.77259 -0.0167697 0.0010976
7.80955 -0.0166093 0.00108177
7.84654 -0.0164511 0.00106625
7.88355 -0.016295 0.00105101
7.92058 -0.0161411 0.00103605
7.95763 -0.0159893 0.00102136
7.99471 -0.0158395 0.00100695
8.03182 -0.0156917 0.000992791
8.06895 -0.0155459 0.000978893
8.1061 -0.015402 0.000965244
8.14328 -0.01526 0.000951841
8.18049 -0.0151199 0.000938676
8.21772 -0.0149816 0.000925746
8.25497 -0.0148451 0.000913044
8.29226 -0.0147104 0.000900566
8.32956 -0.0145774 0.000888307
8.3669 -0.0144461 0.000876262
8.40426 -0.0143166 0.000864426
8.44165 -0.0141886 0.000852795
8.47906 -0.0140623 0.000841365
8.5165 -0.0139376 0.000830131
8.55397 -0.0138145 0.000819089
8.59146 -0.0136929 0.000808234
8.62899 -0.0135728 0.000797564
8.66654 -0.0134542 0.000787074
8.70412 -0.0133371 0.00077676
8.74172 -0.0132214 0.000766618
8.77936 -0.0131071 0.000756646
8.81702 -0.0129942 0.000746839
8.85471 -0.0128827 0.000737194
8.89244 -0.0127726 0.000727708
8.93019 -0.0126638 0.000718377
8.96797 -0.0125563 0.000709199
9.00578 -0.01245 0.00070017
9.04362 -0.0123451 0.000691287
9.08149 -0.0122413 0.000682547
9.11939 -0.0121388 0.000673948
9.15732 -0.0120375 0.000665486
9.19528 -0.0119374 0.00065716
9.23327 -0.0118385 0.000648965
9.2713 -0.0117407 0.0006409
9.30935 -0.011644 0.000632962
9.34744 -0.0115485 0.000625149
9.38556 -0.011454 0.000617457
9.42371 -0.0113607 0.000609886
9.46189 -0.0112683 0.000602432
9.50011 -0.0111771 0.000595093
9.53836 -0.0110868 0.000587866
9.57664 -0.0109976 0.000580751
9.61496 -0.0109094 0.000573745
9.65331 -0.0108222 0.000566845
9.69169 -0.0107359 0.000560049
9.73011 -0.0106506 0.000553356
9.76856 -0.0105662 0.000546764
9.80704 -0.0104828 0.000540271
9.84557 -0.0104002 0.000533875
9.88412 -0.0103186 0.000527574
9.92271 -0.0102378 0.000521366
9.96134 -0.010158 0.00051525
10 -0.010079 0.000509224
10.0387 -0.0100008 0.000503286
10.0774 -0.00992346 0.000497435
10.1162 -0.00984695 0.000491669
10.155 -0.00977125 0.000485987
10.1939 -0.00969636 0.000480387
10.2328 -0.00962225 0.000474868
10.2717 -0.00954892 0.000469428
10.3106 -0.00947635 0.000464065
10.3496 -0.00940454 0.000458779
10.3887 -0.00933348 0.000453568
10.4278 -0.00926315 0.000448431
10.4669 -0.00919354 0.000443366
10.506 -0.00912465 0.000438372
10.5452 -0.00905646 0.000433449
10.5845 -0.00898897 0.000428593
10.6238 -0.00892216 0.000423806
10.6631 -0.00885602 0.000419085
10.7024 -0.00879055 0.000414429
10.7418 -0.00872574 0.000409837
10.7813 -0.00866158 0.000405308
10.8208 -0.00859805 0.00040084
10.8603 -0.00853515 0.000396434
10.8999 -0.00847288 0.000392088
10.9395 -0.00841122 0.0003878
10.9792 -0.00835016 0.00038357
11.0189 -0.0082897 0.000379397
11.0586 -0.00822983 0.00037528
11.0984 -0.00817054 0.000371218
11.1383 -0.00811183 0.00036721
11.1781 -0.00805368 0.000363255
11.2181 -0.00799609 0.000359352
11.2581 -0.00793905 0.0003555
11.2981 -0.00788255 0.0003517
11.3381 -0.00782659 0.000347949
11.3783 -0.00777116 0.000344246
11.4184 -0.00771625 0.000340592
11.4587 -0.00766186 0.000336986
11.4989 -0.00760798 0.000333426
11.5392 -0.0075546 0.000329912
11.5796 -0.00750172 0.000326442
11.62 -0.00744933 0.000323018
11.6605 -0.00739742 0.000319636
11.701 -0.00734599 0.000316298
11.7415 -0.00729503 0.000313003
11.7822 -0.00724453 0.000309748
11.8228 -0.0071945 0.000306535
11.8636 -0.00714492 0.000303362
11.9043 -0.00709578 0.000300229
11.9452 -0.00704709 0.000297135
11.986 -0.00699884 0.000294079
12.027 -0.00695102 0.000291061
12.068 -0.00690362 0.00028808
12.109 -0.00685665 0.000285136
12.1501 -0.00681009 0.000282229
12.1913 -0.00676394 0.000279356
12.2325 -0.0067182 0.000276519
12.2738 -0.00667285 0.000273717
12.3151 -0.00662791 0.000270948
12.3565 -0.00658335 0.000268213
12.3979 -0.00653918 0.00026551
12.4394 -0.00649539 0.00026284
12.481 -0.00645198 0.000260203
12.5226 -0.00640894 0.000257596
12.5643 -0.00636627 0.000255021
12.6061 -0.00632396 0.000252476
12.6479 -0.00628201 0.000249961
12.6898 -0.00624041 0.000247476
12.7317 -0.00619917 0.00024502
12.7737 -0.00615827 0.000242593
12.8158 -0.00611771 0.000240194
12.8579 -0.00607749 0.000237823
12.9001 -0.00603761 0.00023548
12.9424 -0.00599805 0.000233164
12.9847 -0.00595882 0.000230874
13.0271 -0.00591992 0.000228611
13.0696 -0.00588133 0.000226374
13.1121 -0.00584305 0.000224162
13.1547 -0.00580509 0.000221975
13.1974 -0.00576744 0.000219814
13.2402 -0.00573009 0.000217677
13.283 -0.00569303 0.000215564
13.3259 -0.00565628 0.000213475
13.3689 -0.00561982 0.000211409
13.4119 -0.00558365 0.000209366
13.455 -0.00554776 0.000207346
13.4982 -0.00551216 0.000205349
13.5415 -0.00547684 0.000203374
13.5848 -0.0054418 0.00020142
13.6283 -0.00540703 0.000199488
13.6718 -0.00537252 0.000197578
13.7153 -0.00533829 0.000195688
13.759 -0.00530432 0.000193819
13.8028 -0.00527061 0.00019197
13.8466 -0.00523717 0.000190142
13.8905 -0.00520397 0.000188333
13.9345 -0.00517103 0.000186543
13.9786 -0.00513834 0.000184773
14.0227 -0.00510589 0.000183022
14.067 -0.00507369 0.00018129
14.1113 -0.00504173 0.000179576
14.1558 -0.00501001 0.00017788
14.2003 -0.00497852 0.000176202
14.2449 -0.00494727 0.000174542
14.2896 -0.00491624 0.000172899
14.3344 -0.00488545 0.000171274
14.3793 -0.00485488 0.000169665
14.4243 -0.00482453 0.000168074
14.4693 -0.0047944 0.000166499
14.5145 -0.00476449 0.00016494
14.5598 -0.00473479 0.000163397
14.6052 -0.00470531 0.00016187
14.6506 -0.00467604 0.000160359
14.6962 -0.00464698 0.000158863
14.7419 -0.00461812 0.000157383
14.7877 -0.00458946 0.000155917
14.8336 -0.00456101 0.000154467
14.8796 -0.00453275 0.000153031
14.9257 -0.00450469 0.000151609
14.9719 -0.00447682 0.000150202
15.0182 -0.00444915 0.000148809
15.0647 -0.00442167 0.000147429
15.1112 -0.00439437 0.000146064
15.1579 -0.00436726 0.000144711
15.2047 -0.00434033 0.000143373
15.2516 -0.00431358 0.000142047
15.2986 -0.00428701 0.000140734
15.3458 -0.00426062 0.000139434
15.393 -0.00423441 0.000138147
15.4404 -0.00420837 0.000136872
15.488 -0.00418249 0.00013561
15.5356 -0.00415679 0.000134359
15.5834 -0.00413126 0.000133121
15.6313 -0.00410588 0.000131895
15.6794 -0.00408068 0.00013068
15.7276 -0.00405563 0.000129476
15.7759 -0.00403074 0.000128284
15.8243 -0.00400601 0.000127103
15.873 -0.00398144 0.000125934
15.9217 -0.00395702 0.000124775
15.9706 -0.00393275 0.000123627
16.0197 -0.00390863 0.000122489
16.0689 -0.00388466 0.000121362
16.1182 -0.00386083 0.000120246
16.1677 -0.00383715 0.000119139
16.2174 -0.00381362 0.000118043
16.2672 -0.00379022 0.000116957
16.3172 -0.00376696 0.00011588
16.3674 -0.00374384 0.000114813
16.4177 -0.00372086 0.000113756
16.4682 -0.003698 0.000112708
16.5189 -0.00367529 0.000111669
16.5697 -0.0036527 0.00011064
16.6208 -0.00363024 0.000109619
16.672 -0.0036079 0.000108608
16.7234 -0.00358569 0.000107605
16.775 -0.00356361 0.000106611
16.8268 -0.00354165 0.000105625
16.8787 -0.0035198 0.000104648
16.9309 -0.00349808 0.000103679
16.9833 -0.00347647 0.000102718
17.0359 -0.00345497 0.000101766
17.0887 -0.00343359 0.000100821
17.1418 -0.00341232 9.98845e-05
17.195 -0.00339116 9.89555e-05
17.2485 -0.00337011 9.80342e-05
17.3022 -0.00334916 9.71203e-05
17.3562 -0.00332832 9.62138e-05
17.4104 -0.00330758 9.53147e-05
17.4648 -0.00328694 9.44227e-05
17.5195 -0.0032664 9.35378e-05
17.5744 -0.00324596 9.26598e-05
17.6296 -0.00322561 9.17887e-05
17.6851 -0.00320536 9.09243e-05
17.7408 -0.0031852 9.00666e-05
17.7969 -0.00316512 8.92154e-05
17.8532 -0.00314514 8.83707e-05
17.9098 -0.00312524 8.75322e-05
17.9667 -0.00310543 8.67e-05
18.0239 -0.00308569 8.58738e-05
18.0815 -0.00306604 8.50536e-05
18.1393 -0.00304646 8.42394e-05
18.1975 -0.00302697 8.34308e-05
18.256 -0.00300754 8.2628e-05
18.3149 -0.00298819 8.18307e-05
18.3742 -0.0029689 8.10388e-05
18.4338 -0.00294968 8.02522e-05
18.4938 -0.00293053 7.94709e-05
18.5542 -0.00291144 7.86946e-05
18.615 -0.00289241 7.79233e-05
18.6762 -0.00287344 7.71569e-05
18.7379 -0.00285452 7.63952e-05
18.8 -0.00283565 7.56381e-05
18.8625 -0.00281683 7.48855e-05
18.9255 -0.00279806 7.41373e-05
18.9891 -0.00277933 7.33932e-05
19.0531 -0.00276064 7.26533e-05
19.1177 -0.00274199 7.19173e-05
19.1828 -0.00272336 7.11851e-05
19.2484 -0.00270477 7.04566e-05
19.3147 -0.00268621 6.97315e-05
19.3816 -0.00266766 6.90098e-05
19.4491 -0.00264913 6.82912e-05
19.5173 -0.00263061 6.75756e-05
19.5862 -0.0026121 6.68628e-05
19.6558 -0.00259359 6.61527e-05
19.7262 -0.00257508 6.54449e-05
19.7974 -0.00255656 6.47392e-05
19.8694 -0.00253802 6.40355e-05
19.9423 -0.00251946 6.33335e-05
20.0162 -0.00250086 6.26329e-05
20.091 -0.00248222 6.19334e-05
20.1669 -0.00246354 6.12347e-05
20.244 -0.00244479 6.05363e-05
20.3222 -0.00242598 5.98381e-05
20.4016 -0.00240708 5.91394e-05
20.4825 -0.00238808 5.84398e-05
20.5648 -0.00236896 5.77389e-05
20.6487 -0.00234971 5.70358e-05
20.7344 -0.00233031 5.63301e-05
20.8219 -0.00231072 5.56207e-05
20.9115 -0.00229093 5.49068e-05
21.0034 -0.00227089 5.41873e-05
21.0979 -0.00225056 5.34607e-05
21.1952 -0.0022299 5.27253e-05
21.2959 -0.00220883 5.19792e-05
21.4004 -0.00218728 5.12196e-05
21.5093 -0.00216513 5.04431e-05
21.6237 -0.00214225 4.96447e-05
21.7448 -0.00211841 4.88176e-05
21.8747 -0.0020933 4.79513e-05
22.0165 -0.00206636 4.70281e-05
22.1768 -0.00203655 4.60132e-05
22.3723 -0.00200107 4.48148e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.075Lambda0.5Nc1Classic/GRp_FRG.txt <==
-22.3723 -0.00200107 -4.48147e-05
-22.1768 -0.00203655 -4.60132e-05
-22.0165 -0.00206636 -4.7028e-05
-21.8747 -0.00209329 -4.79512e-05
-21.7448 -0.00211841 -4.88175e-05
-21.6237 -0.00214225 -4.96446e-05
-21.5093 -0.00216513 -5.0443e-05
-21.4004 -0.00218728 -5.12196e-05
-21.2959 -0.00220883 -5.19792e-05
-21.1952 -0.00222989 -5.27253e-05
-21.0979 -0.00225056 -5.34606e-05
-21.0034 -0.00227088 -5.41872e-05
-20.9115 -0.00229092 -5.49067e-05
-20.8219 -0.00231072 -5.56206e-05
-20.7344 -0.0023303 -5.633e-05
-20.6487 -0.00234971 -5.70357e-05
-20.5648 -0.00236896 -5.77388e-05
-20.4825 -0.00238807 -5.84398e-05
-20.4016 -0.00240707 -5.91393e-05
-20.3222 -0.00242598 -5.9838e-05
-20.244 -0.00244479 -6.05362e-05
-20.1669 -0.00246354 -6.12346e-05
-20.091 -0.00248222 -6.19333e-05
-20.0162 -0.00250086 -6.26328e-05
-19.9423 -0.00251945 -6.33334e-05
-19.8694 -0.00253802 -6.40354e-05
-19.7974 -0.00255656 -6.47391e-05
-19.7262 -0.00257508 -6.54448e-05
-19.6558 -0.00259359 -6.61525e-05
-19.5862 -0.0026121 -6.68627e-05
-19.5173 -0.00263061 -6.75755e-05
-19.4491 -0.00264913 -6.82911e-05
-19.3816 -0.00266766 -6.90097e-05
-19.3147 -0.0026862 -6.97314e-05
-19.2484 -0.00270477 -7.04564e-05
-19.1828 -0.00272336 -7.1185e-05
-19.1177 -0.00274198 -7.19172e-05
-19.0531 -0.00276064 -7.26532e-05
-18.9891 -0.00277933 -7.33931e-05
-18.9255 -0.00279806 -7.41371e-05
-18.8625 -0.00281683 -7.48854e-05
-18.8 -0.00283565 -7.5638e-05
-18.7379 -0.00285451 -7.63951e-05
-18.6762 -0.00287343 -7.71568e-05
-18.615 -0.00289241 -7.79232e-05
-18.5542 -0.00291144 -7.86945e-05
-18.4938 -0.00293053 -7.94707e-05
-18.4338 -0.00294968 -8.02521e-05
-18.3742 -0.0029689 -8.10386e-05
-18.3149 -0.00298818 -8.18305e-05
-18.256 -0.00300754 -8.26278e-05
-18.1975 -0.00302696 -8.34307e-05
-18.1393 -0.00304646 -8.42392e-05
-18.0815 -0.00306604 -8.50535e-05
-18.0239 -0.00308569 -8.58736e-05
-17.9667 -0.00310542 -8.66998e-05
-17.9098 -0.00312524 -8.7532e-05
-17.8532 -0.00314514 -8.83705e-05
-17.7969 -0.00316512 -8.92152e-05
-17.7408 -0.00318519 -9.00664e-05
-17.6851 -0.00320536 -9.09241e-05
-17.6296 -0.00322561 -9.17885e-05
-17.5744 -0.00324596 -9.26596e-05
-17.5195 -0.0032664 -9.35375e-05
-17.4648 -0.00328694 -9.44225e-05
-17.4104 -0.00330758 -9.53144e-05
-17.3562 -0.00332832 -9.62136e-05
-17.3022 -0.00334916 -9.71201e-05
-17.2485 -0.00337011 -9.80339e-05
-17.195 -0.00339116 -9.89553e-05
-17.1418 -0.00341232 -9.98843e-05
-17.0887 -0.00343359 -0.000100821
-17.0359 -0.00345497 -0.000101766
-16.9833 -0.00347646 -0.000102718
-16.9309 -0.00349807 -0.000103679
-16.8787 -0.0035198 -0.000104648
-16.8268 -0.00354164 -0.000105625
-16.775 -0.0035636 -0.00010661
-16.7234 -0.00358569 -0.000107604
-16.672 -0.0036079 -0.000108607
-16.6208 -0.00363023 -0.000109619
-16.5697 -0.00365269 -0.000110639
-16.5189 -0.00367528 -0.000111669
-16.4682 -0.003698 -0.000112708
-16.4177 -0.00372085 -0.000113755
-16.3674 -0.00374384 -0.000114813
-16.3172 -0.00376696 -0.00011588
-16.2672 -0.00379021 -0.000116956
-16.2174 -0.00381361 -0.000118043
-16.1677 -0.00383715 -0.000119139
-16.1182 -0.00386083 -0.000120245
-16.0689 -0.00388465 -0.000121362
-16.0197 -0.00390862 -0.000122489
-15.9706 -0.00393274 -0.000123626
-15.9217 -0.00395701 -0.000124775
-15.873 -0.00398143 -0.000125933
-15.8243 -0.00400601 -0.000127103
-15.7759 -0.00403074 -0.000128284
-15.7276 -0.00405562 -0.000129476
-15.6794 -0.00408067 -0.000130679
-15.6313 -0.00410588 -0.000131894
-15.5834 -0.00413125 -0.000133121
-15.5356 -0.00415679 -0.000134359
-15.488 -0.00418249 -0.000135609
-15.4404 -0.00420836 -0.000136872
-15.393 -0.0042344 -0.000138147
-15.3458 -0.00426062 -0.000139434
-15.2986 -0.00428701 -0.000140734
-15.2516 -0.00431358 -0.000142047
-15.2047 -0.00434032 -0.000143372
-15.1579 -0.00436725 -0.000144711
-15.1112 -0.00439436 -0.000146063
-15.0647 -0.00442166 -0.000147429
-15.0182 -0.00444914 -0.000148808
-14.9719 -0.00447682 -0.000150201
-14.9257 -0.00450468 -0.000151609
-14.8796 -0.00453274 -0.00015303
-14.8336 -0.004561 -0.000154466
-14.7877 -0.00458945 -0.000155917
-14.7419 -0.00461811 -0.000157382
-14.6962 -0.00464697 -0.000158863
-14.6506 -0.00467603 -0.000160358
-14.6052 -0.0047053 -0.00016187
-14.5598 -0.00473479 -0.000163396
-14.5145 -0.00476448 -0.000164939
-14.4693 -0.00479439 -0.000166498
-14.4243 -0.00482452 -0.000168073
-14.3793 -0.00485487 -0.000169665
-14.3344 -0.00488544 -0.000171273
-14.2896 -0.00491623 -0.000172899
-14.2449 -0.00494726 -0.000174541
-14.2003 -0.00497851 -0.000176201
-14.1558 -0.00501 -0.000177879
-14.1113 -0.00504172 -0.000179575
-14.067 -0.00507368 -0.000181289
-14.0227 -0.00510588 -0.000183021
-13.9786 -0.00513833 -0.000184773
-13.9345 -0.00517102 -0.000186543
-13.8905 -0.00520396 -0.000188332
-13.8466 -0.00523716 -0.000190141
-13.8028 -0.00527061 -0.00019197
-13.759 -0.00530431 -0.000193818
-13.7153 -0.00533828 -0.000195687
-13.6718 -0.00537251 -0.000197577
-13.6283 -0.00540702 -0.000199488
-13.5848 -0.00544179 -0.00020142
-13.5415 -0.00547683 -0.000203373
-13.4982 -0.00551215 -0.000205348
-13.455 -0.00554775 -0.000207346
-13.4119 -0.00558364 -0.000209365
-13.3689 -0.00561981 -0.000211408
-13.3259 -0.00565627 -0.000213474
-13.283 -0.00569302 -0.000215563
-13.2402 -0.00573007 -0.000217676
-13.1974 -0.00576743 -0.000219813
-13.1547 -0.00580508 -0.000221975
-13.1121 -0.00584304 -0.000224161
-13.0696 -0.00588132 -0.000226373
-13.0271 -0.0059199 -0.00022861
-12.9847 -0.00595881 -0.000230873
-12.9424 -0.00599804 -0.000233163
-12.9001 -0.00603759 -0.000235479
-12.8579 -0.00607748 -0.000237822
-12.8158 -0.0061177 -0.000240193
-12.7737 -0.00615826 -0.000242592
-12.7317 -0.00619915 -0.000245019
-12.6898 -0.0062404 -0.000247475
-12.6479 -0.00628199 -0.00024996
-12.6061 -0.00632394 -0.000252475
-12.5643 -0.00636625 -0.00025502
-12.5226 -0.00640893 -0.000257595
-12.481 -0.00645196 -0.000260201
-12.4394 -0.00649538 -0.000262839
-12.3979 -0.00653917 -0.000265509
-12.3565 -0.00658334 -0.000268211
-12.3151 -0.00662789 -0.000270947
-12.2738 -0.00667284 -0.000273715
-12.2325 -0.00671818 -0.000276518
-12.1913 -0.00676392 -0.000279355
-12.1501 -0.00681007 -0.000282227
-12.109 -0.00685663 -0.000285135
-12.068 -0.0069036 -0.000288079
-12.027 -0.006951 -0.00029106
-11.986 -0.00699882 -0.000294077
-11.9452 -0.00704707 -0.000297133
-11.9043 -0.00709576 -0.000300227
-11.8636 -0.0071449 -0.000303361
-11.8228 -0.00719448 -0.000306533
-11.7822 -0.00724451 -0.000309747
-11.7415 -0.00729501 -0.000313001
-11.701 -0.00734597 -0.000316297
-11.6605 -0.0073974 -0.000319635
-11.62 -0.00744931 -0.000323016
-11.5796 -0.0075017 -0.000326441
-11.5392 -0.00755458 -0.00032991
-11.4989 -0.00760796 -0.000333424
-11.4587 -0.00766184 -0.000336984
-11.4184 -0.00771623 -0.000340591
-11.3783 -0.00777114 -0.000344245
-11.3381 -0.00782657 -0.000347947
-11.2981 -0.00788253 -0.000351698
-11.2581 -0.00793903 -0.000355498
-11.2181 -0.00799607 -0.00035935
-11.1781 -0.00805366 -0.000363252
-11.1383 -0.00811181 -0.000367207
-11.0984 -0.00817052 -0.000371216
-11.0586 -0.00822981 -0.000375278
-11.0189 -0.00828968 -0.000379395
-10.9792 -0.00835014 -0.000383568
-10.9395 -0.00841119 -0.000387798
-10.8999 -0.00847285 -0.000392085
-10.8603 -0.00853513 -0.000396432
-10.8208 -0.00859802 -0.000400838
-10.7813 -0.00866155 -0.000405305
-10.7418 -0.00872571 -0.000409834
-10.7024 -0.00879053 -0.000414426
-10.6631 -0.008856 -0.000419082
-10.6238 -0.00892213 -0.000423803
-10.5845 -0.00898894 -0.000428591
-10.5452 -0.00905643 -0.000433446
-10.506 -0.00912462 -0.00043837
-10.4669 -0.00919351 -0.000443363
-10.4278 -0.00926312 -0.000448428
-10.3887 -0.00933345 -0.000453565
-10.3496 -0.00940451 -0.000458776
-10.3106 -0.00947632 -0.000464062
-10.2717 -0.00954889 -0.000469424
-10.2328 -0.00962222 -0.000474865
-10.1939 -0.00969632 -0.000480384
-10.155 -0.00977122 -0.000485984
-10.1162 -0.00984692 -0.000491666
-10.0774 -0.00992342 -0.000497432
-10.0387 -0.0100008 -0.000503283
-10 -0.0100789 -0.00050922
-9.96134 -0.0101579 -0.000515246
-9.92271 -0.0102378 -0.000521362
-9.88412 -0.0103186 -0.00052757
-9.84557 -0.0104002 -0.000533871
-9.80704 -0.0104827 -0.000540267
-9.76856 -0.0105662 -0.00054676
-9.73011 -0.0106505 -0.000553352
-9.69169 -0.0107359 -0.000560045
-9.65331 -0.0108221 -0.00056684
-9.61496 -0.0109094 -0.00057374
-9.57664 -0.0109976 -0.000580747
-9.53836 -0.0110868 -0.000587862
-9.50011 -0.011177 -0.000595088
-9.46189 -0.0112683 -0.000602427
-9.42371 -0.0113606 -0.000609881
-9.38556 -0.011454 -0.000617452
-9.34744 -0.0115484 -0.000625144
-9.30935 -0.011644 -0.000632957
-9.2713 -0.0117406 -0.000640895
-9.23327 -0.0118384 -0.00064896
-9.19528 -0.0119374 -0.000657154
-9.15732 -0.0120375 -0.000665481
-9.11939 -0.0121388 -0.000673942
-9.08149 -0.0122413 -0.000682541
-9.04362 -0.012345 -0.000691281
-9.00578 -0.01245 -0.000700164
-8.96797 -0.0125562 -0.000709193
-8.93019 -0.0126637 -0.000718371
-8.89244 -0.0127725 -0.000727701
-8.85471 -0.0128827 -0.000737187
-8.81702 -0.0129942 -0.000746832
-8.77936 -0.0131071 -0.000756639
-8.74172 -0.0132213 -0.000766611
-8.70412 -0.013337 -0.000776753
-8.66654 -0.0134541 -0.000787066
-8.62899 -0.0135727 -0.000797557
-8.59146 -0.0136928 -0.000808227
-8.55397 -0.0138144 -0.000819081
-8.5165 -0.0139376 -0.000830123
-8.47906 -0.0140623 -0.000841357
-8.44165 -0.0141886 -0.000852787
-8.40426 -0.0143165 -0.000864418
-8.3669 -0.0144461 -0.000876253
-8.32956 -0.0145773 -0.000888298
-8.29226 -0.0147103 -0.000900557
-8.25497 -0.014845 -0.000913035
-8.21772 -0.0149815 -0.000925736
-8.18049 -0.0151198 -0.000938666
-8.14328 -0.0152599 -0.000951831
-8.1061 -0.0154019 -0.000965234
-8.06895 -0.0155458 -0.000978882
-8.03182 -0.0156916 -0.000992781
-7.99471 -0.0158394 -0.00100694
-7.95763 -0.0159892 -0.00102135
-7.92058 -0.016141 -0.00103604
-7.88355 -0.0162949 -0.001051
-7.84654 -0.016451 -0.00106623
-7.80955 -0.0166092 -0.00108176
-7.77259 -0.0167696 -0.00109758
-7.73566 -0.0169322 -0.00111371
-7.69874 -0.0170972 -0.00113014
-7.66185 -0.0172644 -0.00114688
-7.62498 -0.017434 -0.00116395
-7.58814 -0.0176061 -0.00118136
-7.55132 -0.0177806 -0.0011991
-7.51452 -0.0179576 -0.00121719
-7.47774 -0.0181371 -0.00123563
-7.44099 -0.0183193 -0.00125444
-7.40425 -0.0185041 -0.00127363
-7.36754 -0.0186917 -0.00129319
-7.33085 -0.018882 -0.00131316
-7.29418 -0.0190751 -0.00133352
-7.25754 -0.0192712 -0.0013543
-7.22091 -0.0194701 -0.0013755
-7.18431 -0.019672 -0.00139714
-7.14772 -0.019877 -0.00141922
-7.11116 -0.0200852 -0.00144176
-7.07462 -0.0202965 -0.00146477
-7.0381 -0.020511 -0.00148826
-7.00159 -0.0207289 -0.00151225
-6.96511 -0.0209501 -0.00153675
-6.92865 -0.0211748 -0.00156176
-6.89221 -0.0214031 -0.00158731
-6.85579 -0.0216349 -0.00161341
-6.81938 -0.0218704 -0.00164008
-6.783 -0.0221097 -0.00166733
-6.74664 -0.0223528 -0.00169517
-6.71029 -0.0225999 -0.00172362
-6.67397 -0.0228509 -0.0017527
-6.63766 -0.0231061 -0.00178243
-6.60137 -0.0233654 -0.00181283
-6.5651 -0.023629 -0.00184391
-6.52885 -0.023897 -0.00187569
-6.49262 -0.0241695 -0.00190819
-6.4564 -0.0244465 -0.00194144
-6.42021 -0.0247282 -0.00197546
-6.38403 -0.0250147 -0.00201026
-6.34786 -0.0253061 -0.00204587
-6.31172 -0.0256025 -0.00208232
-6.27559 -0.0259041 -0.00211962
-6.23949 -0.0262108 -0.00215781
-6.20339 -0.026523 -0.00219692
-6.16732 -0.0268406 -0.00223696
-6.13126 -0.0271639 -0.00227796
-6.09522 -0.0274929 -0.00231997
-6.05919 -0.0278278 -0.002363
-6.02319 -0.0281688 -0.00240709
-5.9872 -0.028516 -0.00245228
-5.95122 -0.0288695 -0.00249858
-5.91526 -0.0292295 -0.00254605
-5.87932 -0.0295961 -0.00259472
-5.84339 -0.0299696 -0.00264463
-5.80748 -0.0303501 -0.00269581
-5.77158 -0.0307377 -0.00274831
-5.7357 -0.0311327 -0.00280217
-5.69984 -0.0315353 -0.00285744
-5.66399 -0.0319456 -0.00291416
-5.62815 -0.0323638 -0.00297238
-5.59233 -0.0327902 -0.00303215
-5.55653 -0.033225 -0.00309352
-5.52074 -0.0336684 -0.00315654
-5.48497 -0.0341205 -0.00322129
-5.4492 -0.0345818 -0.0032878
-5.41346 -0.0350523 -0.00335615
-5.37773 -0.0355324 -0.0034264
-5.34201 -0.0360223 -0.00349861
-5.30631 -0.0365223 -0.00357286
-5.27062 -0.0370327 -0.00364921
-5.23494 -0.0375537 -0.00372775
-5.19928 -0.0380857 -0.00380855
-5.16363 -0.038629 -0.0038917
-5.128 -0.0391839 -0.00397728
-5.09237 -0.0397507 -0.00406538
-5.05677 -0.0403299 -0.00415609
-5.02117 -0.0409216 -0.00424953
-4.98559 -0.0415264 -0.00434578
-4.95002 -0.0421446 -0.00444496
-4.91446 -0.0427767 -0.00454718
-4.87892 -0.0434229 -0.00465255
-4.84339 -0.0440838 -0.00476121
-4.80787 -0.0447599 -0.00487328
-4.77237 -0.0454515 -0.0049889
-4.73687 -0.0461593 -0.00510822
-4.70139 -0.0468836 -0.00523137
-4.66592 -0.047625 -0.00535852
-4.63046 -0.0483841 -0.00548984
-4.59502 -0.0491614 -0.0056255
-4.55958 -0.0499576 -0.00576568
-4.52416 -0.0507732 -0.00591057
-4.48875 -0.0516089 -0.00606038
-4.45335 -0.0524654 -0.00621531
-4.41797 -0.0533434 -0.0063756
-4.38259 -0.0542436 -0.00654147
-4.34722 -0.0551667 -0.00671319
-4.31187 -0.0561136 -0.006891
-4.27653 -0.0570851 -0.00707518
-4.24119 -0.0580821 -0.00726604
-4.20587 -0.0591054 -0.00746387
-4.17056 -0.0601561 -0.007669
-4.13526 -0.0612351 -0.00788178
-4.09997 -0.0623435 -0.00810257
-4.06469 -0.0634823 -0.00833176
-4.02942 -0.0646528 -0.00856976
-3.99416 -0.065856 -0.008817
-3.95891 -0.0670932 -0.00907394
-3.92367 -0.0683658 -0.00934106
-3.88844 -0.0696751 -0.00961889
-3.85322 -0.0710226 -0.00990798
-3.81801 -0.0724098 -0.0102089
-3.7828 -0.0738383 -0.0105223
-3.74761 -0.0753098 -0.0108488
-3.71243 -0.076826 -0.0111892
-3.67726 -0.0783888 -0.0115441
-3.64209 -0.0800001 -0.0119144
-3.60694 -0.081662 -0.012301
-3.57179 -0.0833767 -0.0127047
-3.53665 -0.0851465 -0.0131266
-3.50152 -0.0869738 -0.0135677
-3.4664 -0.088861 -0.0140291
-3.43129 -0.0908111 -0.014512
-3.39619 -0.0928267 -0.0150177
-3.36109 -0.0949109 -0.0155477
-3.32601 -0.0970669 -0.0161033
-3.29093 -0.0992982 -0.0166862
-3.25586 -0.101608 -0.0172982
-3.2208 -0.104001 -0.0179411
-3.18574 -0.10648 -0.0186169
-3.1507 -0.10905 -0.0193278
-3.11566 -0.111716 -0.0200761
-3.08063 -0.114482 -0.0208645
-3.0456 -0.117353 -0.0216956
-3.01059 -0.120336 -0.0225724
-2.97558 -0.123436 -0.0234983
-2.94058 -0.126659 -0.0244768
-2.90558 -0.130012 -0.0255118
-2.87059 -0.133502 -0.0266075
-2.83561 -0.137137 -0.0277685
-2.80064 -0.140925 -0.0289999
-2.76567 -0.144876 -0.0303072
-2.73071 -0.148998 -0.0316966
-2.69576 -0.153302 -0.0331749
-2.66081 -0.157799 -0.0347493
-2.62587 -0.1625 -0.0364281
-2.59094 -0.167419 -0.0382203
-2.55601 -0.172569 -0.0401359
-2.52109 -0.177966 -0.0421861
-2.48617 -0.183625 -0.0443832
-2.45126 -0.189563 -0.046741
-2.41636 -0.1958 -0.0492749
-2.38146 -0.202357 -0.0520023
-2.34657 -0.209255 -0.0549423
-2.31168 -0.216518 -0.0581169
-2.2768 -0.224174 -0.0615506
-2.24192 -0.23225 -0.0652712
-2.20705 -0.240778 -0.0693101
-2.17219 -0.249792 -0.0737033
-2.13733 -0.259329 -0.0784917
-2.10247 -0.26943 -0.0837219
-2.06762 -0.280139 -0.0894478
-2.03278 -0.291504 -0.0957312
-1.99794 -0.303579 -0.102644
-1.9631 -0.31642 -0.110268
-1.92827 -0.33009 -0.118701
-1.89345 -0.344656 -0.128056
-1.85862 -0.360192 -0.138464
-1.82381 -0.376776 -0.150083
-1.78899 -0.39449 -0.163097
-1.75419 -0.413422 -0.177726
-1.71938 -0.43366 -0.194232
-1.68458 -0.455292 -0.21293
-1.64979 -0.478402 -0.234197
-1.61499 -0.50306 -0.258492
-1.58021 -0.529311 -0.286368
-1.54542 -0.557161 -0.318499
-1.51064 -0.586545 -0.355705
-1.47586 -0.617291 -0.398984
-1.44109 -0.649058 -0.449545
-1.40632 -0.681246 -0.508843
-1.37155 -0.712863 -0.578607
-1.33679 -0.742333 -0.660832
-1.30203 -0.767227 -0.757713
-1.26727 -0.783909 -0.871459
-1.23251 -0.78711 -1.00387
-1.19776 -0.769541 -1.15551
-1.16301 -0.72179 -1.32443
-1.12827 -0.633032 -1.50425
-1.09352 -0.493259 -1.68223
-1.05878 -0.297498 -1.83863
-1.02405 -0.051073 -1.94939
-0.989309 0.227314 -1.99327
-0.954576 0.508649 -1.96068
-0.919844 0.762948 -1.85841
-0.885115 0.969243 -1.70624
-0.850388 1.11992 -1.52833
-0.815663 1.2185 -1.34551
-0.78094 1.27444 -1.17176
-0.746219 1.29865 -1.01446
-0.711499 1.30088 -0.876202
-0.676781 1.28878 -0.756738
-0.642065 1.26799 -0.654412
-0.60735 1.2424 -0.567044
-0.572637 1.21464 -0.492407
-0.537925 1.18643 -0.428452
-0.503214 1.15886 -0.37339
-0.468504 1.1326 -0.325704
-0.433796 1.10806 -0.284126
-0.399089 1.08546 -0.247605
-0.364382 1.06489 -0.215271
-0.329676 1.04638 -0.186403
-0.294972 1.02991 -0.1604
-0.260267 1.01546 -0.136761
-0.225564 1.00297 -0.115061
-0.190861 0.992379 -0.0949359
-0.156158 0.983644 -0.0760728
-0.121456 0.976715 -0.0581957
-0.0867541 0.971555 -0.0410577
-0.0520524 0.968132 -0.0244331
-0.0173508 0.966425 -0.00811108
0.0173508 0.966425 0.00811108
0.0520524 0.968132 0.0244331
0.0867541 0.971555 0.0410577
0.121456 0.976715 0.0581957
0.156158 0.983644 0.0760728
0.190861 0.992379 0.0949359
0.225564 1.00297 0.115061
0.260267 1.01546 0.136761
0.294972 1.02991 0.1604
0.329676 1.04638 0.186403
0.364382 1.06489 0.215271
0.399089 1.08546 0.247605
0.433796 1.10806 0.284126
0.468504 1.1326 0.325704
0.503214 1.15886 0.37339
0.537925 1.18643 0.428452
0.572637 1.21464 0.492407
0.60735 1.2424 0.567044
0.642065 1.26799 0.654412
0.676781 1.28878 0.756738
0.711499 1.30088 0.876202
0.746219 1.29865 1.01446
0.78094 1.27444 1.17176
0.815663 1.2185 1.34551
0.850388 1.11992 1.52833
0.885115 0.969243 1.70624
0.919844 0.762948 1.85841
0.954576 0.508649 1.96068
0.989309 0.227314 1.99327
1.02405 -0.051073 1.94939
1.05878 -0.297498 1.83863
1.09352 -0.493259 1.68223
1.12827 -0.633032 1.50425
1.16301 -0.72179 1.32443
1.19776 -0.769541 1.15551
1.23251 -0.78711 1.00387
1.26727 -0.783909 0.871459
1.30203 -0.767227 0.757713
1.33679 -0.742333 0.660832
1.37155 -0.712863 0.578607
1.40632 -0.681246 0.508843
1.44109 -0.649058 0.449545
1.47586 -0.617291 0.398984
1.51064 -0.586545 0.355705
1.54542 -0.557161 0.318499
1.58021 -0.529311 0.286368
1.61499 -0.50306 0.258492
1.64979 -0.478402 0.234197
1.68458 -0.455292 0.21293
1.71938 -0.43366 0.194232
1.75419 -0.413422 0.177726
1.78899 -0.39449 0.163097
1.82381 -0.376776 0.150083
1.85862 -0.360192 0.138464
1.89345 -0.344656 0.128056
1.92827 -0.33009 0.118701
1.9631 -0.31642 0.110268
1.99794 -0.303579 0.102644
2.03278 -0.291504 0.0957312
2.06762 -0.280139 0.0894478
2.10247 -0.26943 0.0837219
2.13733 -0.259329 0.0784917
2.17219 -0.249792 0.0737033
2.20705 -0.240778 0.0693101
2.24192 -0.23225 0.0652712
2.2768 -0.224174 0.0615506
2.31168 -0.216518 0.0581169
2.34657 -0.209255 0.0549423
2.38146 -0.202357 0.0520023
2.41636 -0.1958 0.0492749
2.45126 -0.189563 0.046741
2.48617 -0.183625 0.0443832
2.52109 -0.177966 0.0421861
2.55601 -0.172569 0.0401359
2.59094 -0.167419 0.0382203
2.62587 -0.1625 0.0364281
2.66081 -0.157799 0.0347493
2.69576 -0.153302 0.0331749
2.73071 -0.148998 0.0316966
2.76567 -0.144876 0.0303072
2.80064 -0.140925 0.0289999
2.83561 -0.137137 0.0277685
2.87059 -0.133502 0.0266075
2.90558 -0.130012 0.0255118
2.94058 -0.126659 0.0244768
2.97558 -0.123436 0.0234983
3.01059 -0.120336 0.0225724
3.0456 -0.117353 0.0216956
3.08063 -0.114482 0.0208645
3.11566 -0.111716 0.0200761
3.1507 -0.10905 0.0193278
3.18574 -0.10648 0.0186169
3.2208 -0.104001 0.0179411
3.25586 -0.101608 0.0172982
3.29093 -0.0992982 0.0166862
3.32601 -0.0970669 0.0161033
3.36109 -0.0949109 0.0155477
3.39619 -0.0928267 0.0150177
3.43129 -0.0908111 0.014512
3.4664 -0.088861 0.0140291
3.50152 -0.0869738 0.0135677
3.53665 -0.0851465 0.0131266
3.57179 -0.0833767 0.0127047
3.60694 -0.081662 0.012301
3.64209 -0.0800001 0.0119144
3.67726 -0.0783888 0.0115441
3.71243 -0.076826 0.0111892
3.74761 -0.0753098 0.0108488
3.7828 -0.0738383 0.0105223
3.81801 -0.0724098 0.0102089
3.85322 -0.0710226 0.00990798
3.88844 -0.0696751 0.00961889
3.92367 -0.0683658 0.00934106
3.95891 -0.0670932 0.00907394
3.99416 -0.065856 0.008817
4.02942 -0.0646528 0.00856976
4.06469 -0.0634823 0.00833176
4.09997 -0.0623435 0.00810257
4.13526 -0.0612351 0.00788178
4.17056 -0.0601561 0.007669
4.20587 -0.0591054 0.00746387
4.24119 -0.0580821 0.00726604
4.27653 -0.0570851 0.00707518
4.31187 -0.0561136 0.006891
4.34722 -0.0551667 0.00671319
4.38259 -0.0542436 0.00654147
4.41797 -0.0533434 0.0063756
4.45335 -0.0524654 0.00621531
4.48875 -0.0516089 0.00606038
4.52416 -0.0507732 0.00591057
4.55958 -0.0499576 0.00576568
4.59502 -0.0491614 0.0056255
4.63046 -0.0483841 0.00548984
4.66592 -0.047625 0.00535852
4.70139 -0.0468836 0.00523137
4.73687 -0.0461593 0.00510822
4.77237 -0.0454515 0.0049889
4.80787 -0.0447599 0.00487328
4.84339 -0.0440838 0.00476121
4.87892 -0.0434229 0.00465255
4.91446 -0.0427767 0.00454718
4.95002 -0.0421446 0.00444496
4.98559 -0.0415264 0.00434578
5.02117 -0.0409216 0.00424953
5.05677 -0.0403299 0.00415609
5.09237 -0.0397507 0.00406538
5.128 -0.0391839 0.00397728
5.16363 -0.038629 0.0038917
5.19928 -0.0380857 0.00380855
5.23494 -0.0375537 0.00372775
5.27062 -0.0370327 0.00364921
5.30631 -0.0365223 0.00357286
5.34201 -0.0360223 0.00349861
5.37773 -0.0355324 0.0034264
5.41346 -0.0350523 0.00335615
5.4492 -0.0345818 0.0032878
5.48497 -0.0341205 0.00322129
5.52074 -0.0336684 0.00315654
5.55653 -0.033225 0.00309352
5.59233 -0.0327902 0.00303215
5.62815 -0.0323638 0.00297238
5.66399 -0.0319456 0.00291416
5.69984 -0.0315353 0.00285744
5.7357 -0.0311327 0.00280217
5.77158 -0.0307377 0.00274831
5.80748 -0.0303501 0.00269581
5.84339 -0.0299696 0.00264463
5.87932 -0.0295961 0.00259472
5.91526 -0.0292295 0.00254605
5.95122 -0.0288695 0.00249858
5.9872 -0.028516 0.00245228
6.02319 -0.0281688 0.00240709
6.05919 -0.0278278 0.002363
6.09522 -0.0274929 0.00231997
6.13126 -0.0271639 0.00227796
6.16732 -0.0268406 0.00223696
6.20339 -0.026523 0.00219692
6.23949 -0.0262108 0.00215781
6.27559 -0.0259041 0.00211962
6.31172 -0.0256025 0.00208232
6.34786 -0.0253061 0.00204587
6.38403 -0.0250147 0.00201026
6.42021 -0.0247282 0.00197546
6.4564 -0.0244465 0.00194144
6.49262 -0.0241695 0.00190819
6.52885 -0.023897 0.00187569
6.5651 -0.023629 0.00184391
6.60137 -0.0233654 0.00181283
6.63766 -0.0231061 0.00178243
6.67397 -0.0228509 0.0017527
6.71029 -0.0225999 0.00172362
6.74664 -0.0223528 0.00169517
6.783 -0.0221097 0.00166733
6.81938 -0.0218704 0.00164008
6.85579 -0.0216349 0.00161341
6.89221 -0.0214031 0.00158731
6.92865 -0.0211748 0.00156176
6.96511 -0.0209501 0.00153675
7.00159 -0.0207289 0.00151225
7.0381 -0.020511 0.00148826
7.07462 -0.0202965 0.00146477
7.11116 -0.0200852 0.00144176
7.14772 -0.019877 0.00141922
7.18431 -0.019672 0.00139714
7.22091 -0.0194701 0.0013755
7.25754 -0.0192712 0.0013543
7.29418 -0.0190751 0.00133352
7.33085 -0.018882 0.00131316
7.36754 -0.0186917 0.00129319
7.40425 -0.0185041 0.00127363
7.44099 -0.0183193 0.00125444
7.47774 -0.0181371 0.00123563
7.51452 -0.0179576 0.00121719
7.55132 -0.0177806 0.0011991
7.58814 -0.0176061 0.00118136
7.62498 -0.017434 0.00116395
7.66185 -0.0172644 0.00114688
7.69874 -0.0170972 0.00113014
7.73566 -0.0169322 0.00111371
7.77259 -0.0167696 0.00109758
7.80955 -0.0166092 0.00108176
7.84654 -0.016451 0.00106623
7.88355 -0.0162949 0.001051
7.92058 -0.016141 0.00103604
7.95763 -0.0159892 0.00102135
7.99471 -0.0158394 0.00100694
8.03182 -0.0156916 0.000992781
8.06895 -0.0155458 0.000978882
8.1061 -0.0154019 0.000965234
8.14328 -0.0152599 0.000951831
8.18049 -0.0151198 0.000938666
8.21772 -0.0149815 0.000925736
8.25497 -0.014845 0.000913035
8.29226 -0.0147103 0.000900557
8.32956 -0.0145773 0.000888298
8.3669 -0.0144461 0.000876253
8.40426 -0.0143165 0.000864418
8.44165 -0.0141886 0.000852787
8.47906 -0.0140623 0.000841357
8.5165 -0.0139376 0.000830123
8.55397 -0.0138144 0.000819081
8.59146 -0.0136928 0.000808227
8.62899 -0.0135727 0.000797557
8.66654 -0.0134541 0.000787066
8.70412 -0.013337 0.000776753
8.74172 -0.0132213 0.000766611
8.77936 -0.0131071 0.000756639
8.81702 -0.0129942 0.000746832
8.85471 -0.0128827 0.000737187
8.89244 -0.0127725 0.000727701
8.93019 -0.0126637 0.000718371
8.96797 -0.0125562 0.000709193
9.00578 -0.01245 0.000700164
9.04362 -0.012345 0.000691281
9.08149 -0.0122413 0.000682541
9.11939 -0.0121388 0.000673942
9.15732 -0.0120375 0.000665481
9.19528 -0.0119374 0.000657154
9.23327 -0.0118384 0.00064896
9.2713 -0.0117406 0.000640895
9.30935 -0.011644 0.000632957
9.34744 -0.0115484 0.000625144
9.38556 -0.011454 0.000617452
9.42371 -0.0113606 0.000609881
9.46189 -0.0112683 0.000602427
9.50011 -0.011177 0.000595088
9.53836 -0.0110868 0.000587862
9.57664 -0.0109976 0.000580747
9.61496 -0.0109094 0.00057374
9.65331 -0.0108221 0.00056684
9.69169 -0.0107359 0.000560045
9.73011 -0.0106505 0.000553352
9.76856 -0.0105662 0.00054676
9.80704 -0.0104827 0.000540267
9.84557 -0.0104002 0.000533871
9.88412 -0.0103186 0.00052757
9.92271 -0.0102378 0.000521362
9.96134 -0.0101579 0.000515246
10 -0.0100789 0.00050922
10.0387 -0.0100008 0.000503283
10.0774 -0.00992342 0.000497432
10.1162 -0.00984692 0.000491666
10.155 -0.00977122 0.000485984
10.1939 -0.00969632 0.000480384
10.2328 -0.00962222 0.000474865
10.2717 -0.00954889 0.000469424
10.3106 -0.00947632 0.000464062
10.3496 -0.00940451 0.000458776
10.3887 -0.00933345 0.000453565
10.4278 -0.00926312 0.000448428
10.4669 -0.00919351 0.000443363
10.506 -0.00912462 0.00043837
10.5452 -0.00905643 0.000433446
10.5845 -0.00898894 0.000428591
10.6238 -0.00892213 0.000423803
10.6631 -0.008856 0.000419082
10.7024 -0.00879053 0.000414426
10.7418 -0.00872571 0.000409834
10.7813 -0.00866155 0.000405305
10.8208 -0.00859802 0.000400838
10.8603 -0.00853513 0.000396432
10.8999 -0.00847285 0.000392085
10.9395 -0.00841119 0.000387798
10.9792 -0.00835014 0.000383568
11.0189 -0.00828968 0.000379395
11.0586 -0.00822981 0.000375278
11.0984 -0.00817052 0.000371216
11.1383 -0.00811181 0.000367207
11.1781 -0.00805366 0.000363252
11.2181 -0.00799607 0.00035935
11.2581 -0.00793903 0.000355498
11.2981 -0.00788253 0.000351698
11.3381 -0.00782657 0.000347947
11.3783 -0.00777114 0.000344245
11.4184 -0.00771623 0.000340591
11.4587 -0.00766184 0.000336984
11.4989 -0.00760796 0.000333424
11.5392 -0.00755458 0.00032991
11.5796 -0.0075017 0.000326441
11.62 -0.00744931 0.000323016
11.6605 -0.0073974 0.000319635
11.701 -0.00734597 0.000316297
11.7415 -0.00729501 0.000313001
11.7822 -0.00724451 0.000309747
11.8228 -0.00719448 0.000306533
11.8636 -0.0071449 0.000303361
11.9043 -0.00709576 0.000300227
11.9452 -0.00704707 0.000297133
11.986 -0.00699882 0.000294077
12.027 -0.006951 0.00029106
12.068 -0.0069036 0.000288079
12.109 -0.00685663 0.000285135
12.1501 -0.00681007 0.000282227
12.1913 -0.00676392 0.000279355
12.2325 -0.00671818 0.000276518
12.2738 -0.00667284 0.000273715
12.3151 -0.00662789 0.000270947
12.3565 -0.00658334 0.000268211
12.3979 -0.00653917 0.000265509
12.4394 -0.00649538 0.000262839
12.481 -0.00645196 0.000260201
12.5226 -0.00640893 0.000257595
12.5643 -0.00636625 0.00025502
12.6061 -0.00632394 0.000252475
12.6479 -0.00628199 0.00024996
12.6898 -0.0062404 0.000247475
12.7317 -0.00619915 0.000245019
12.7737 -0.00615826 0.000242592
12.8158 -0.0061177 0.000240193
12.8579 -0.00607748 0.000237822
12.9001 -0.00603759 0.000235479
12.9424 -0.00599804 0.000233163
12.9847 -0.00595881 0.000230873
13.0271 -0.0059199 0.00022861
13.0696 -0.00588132 0.000226373
13.1121 -0.00584304 0.000224161
13.1547 -0.00580508 0.000221975
13.1974 -0.00576743 0.000219813
13.2402 -0.00573007 0.000217676
13.283 -0.00569302 0.000215563
13.3259 -0.00565627 0.000213474
13.3689 -0.00561981 0.000211408
13.4119 -0.00558364 0.000209365
13.455 -0.00554775 0.000207346
13.4982 -0.00551215 0.000205348
13.5415 -0.00547683 0.000203373
13.5848 -0.00544179 0.00020142
13.6283 -0.00540702 0.000199488
13.6718 -0.00537251 0.000197577
13.7153 -0.00533828 0.000195687
13.759 -0.00530431 0.000193818
13.8028 -0.00527061 0.00019197
13.8466 -0.00523716 0.000190141
13.8905 -0.00520396 0.000188332
13.9345 -0.00517102 0.000186543
13.9786 -0.00513833 0.000184773
14.0227 -0.00510588 0.000183021
14.067 -0.00507368 0.000181289
14.1113 -0.00504172 0.000179575
14.1558 -0.00501 0.000177879
14.2003 -0.00497851 0.000176201
14.2449 -0.00494726 0.000174541
14.2896 -0.00491623 0.000172899
14.3344 -0.00488544 0.000171273
14.3793 -0.00485487 0.000169665
14.4243 -0.00482452 0.000168073
14.4693 -0.00479439 0.000166498
14.5145 -0.00476448 0.000164939
14.5598 -0.00473479 0.000163396
14.6052 -0.0047053 0.00016187
14.6506 -0.00467603 0.000160358
14.6962 -0.00464697 0.000158863
14.7419 -0.00461811 0.000157382
14.7877 -0.00458945 0.000155917
14.8336 -0.004561 0.000154466
14.8796 -0.00453274 0.00015303
14.9257 -0.00450468 0.000151609
14.9719 -0.00447682 0.000150201
15.0182 -0.00444914 0.000148808
15.0647 -0.00442166 0.000147429
15.1112 -0.00439436 0.000146063
15.1579 -0.00436725 0.000144711
15.2047 -0.00434032 0.000143372
15.2516 -0.00431358 0.000142047
15.2986 -0.00428701 0.000140734
15.3458 -0.00426062 0.000139434
15.393 -0.0042344 0.000138147
15.4404 -0.00420836 0.000136872
15.488 -0.00418249 0.000135609
15.5356 -0.00415679 0.000134359
15.5834 -0.00413125 0.000133121
15.6313 -0.00410588 0.000131894
15.6794 -0.00408067 0.000130679
15.7276 -0.00405562 0.000129476
15.7759 -0.00403074 0.000128284
15.8243 -0.00400601 0.000127103
15.873 -0.00398143 0.000125933
15.9217 -0.00395701 0.000124775
15.9706 -0.00393274 0.000123626
16.0197 -0.00390862 0.000122489
16.0689 -0.00388465 0.000121362
16.1182 -0.00386083 0.000120245
16.1677 -0.00383715 0.000119139
16.2174 -0.00381361 0.000118043
16.2672 -0.00379021 0.000116956
16.3172 -0.00376696 0.00011588
16.3674 -0.00374384 0.000114813
16.4177 -0.00372085 0.000113755
16.4682 -0.003698 0.000112708
16.5189 -0.00367528 0.000111669
16.5697 -0.00365269 0.000110639
16.6208 -0.00363023 0.000109619
16.672 -0.0036079 0.000108607
16.7234 -0.00358569 0.000107604
16.775 -0.0035636 0.00010661
16.8268 -0.00354164 0.000105625
16.8787 -0.0035198 0.000104648
16.9309 -0.00349807 0.000103679
16.9833 -0.00347646 0.000102718
17.0359 -0.00345497 0.000101766
17.0887 -0.00343359 0.000100821
17.1418 -0.00341232 9.98843e-05
17.195 -0.00339116 9.89553e-05
17.2485 -0.00337011 9.80339e-05
17.3022 -0.00334916 9.71201e-05
17.3562 -0.00332832 9.62136e-05
17.4104 -0.00330758 9.53144e-05
17.4648 -0.00328694 9.44225e-05
17.5195 -0.0032664 9.35375e-05
17.5744 -0.00324596 9.26596e-05
17.6296 -0.00322561 9.17885e-05
17.6851 -0.00320536 9.09241e-05
17.7408 -0.00318519 9.00664e-05
17.7969 -0.00316512 8.92152e-05
17.8532 -0.00314514 8.83705e-05
17.9098 -0.00312524 8.7532e-05
17.9667 -0.00310542 8.66998e-05
18.0239 -0.00308569 8.58736e-05
18.0815 -0.00306604 8.50535e-05
18.1393 -0.00304646 8.42392e-05
18.1975 -0.00302696 8.34307e-05
18.256 -0.00300754 8.26278e-05
18.3149 -0.00298818 8.18305e-05
18.3742 -0.0029689 8.10386e-05
18.4338 -0.00294968 8.02521e-05
18.4938 -0.00293053 7.94707e-05
18.5542 -0.00291144 7.86945e-05
18.615 -0.00289241 7.79232e-05
18.6762 -0.00287343 7.71568e-05
18.7379 -0.00285451 7.63951e-05
18.8 -0.00283565 7.5638e-05
18.8625 -0.00281683 7.48854e-05
18.9255 -0.00279806 7.41371e-05
18.9891 -0.00277933 7.33931e-05
19.0531 -0.00276064 7.26532e-05
19.1177 -0.00274198 7.19172e-05
19.1828 -0.00272336 7.1185e-05
19.2484 -0.00270477 7.04564e-05
19.3147 -0.0026862 6.97314e-05
19.3816 -0.00266766 6.90097e-05
19.4491 -0.00264913 6.82911e-05
19.5173 -0.00263061 6.75755e-05
19.5862 -0.0026121 6.68627e-05
19.6558 -0.00259359 6.61525e-05
19.7262 -0.00257508 6.54448e-05
19.7974 -0.00255656 6.47391e-05
19.8694 -0.00253802 6.40354e-05
19.9423 -0.00251945 6.33334e-05
20.0162 -0.00250086 6.26328e-05
20.091 -0.00248222 6.19333e-05
20.1669 -0.00246354 6.12346e-05
20.244 -0.00244479 6.05362e-05
20.3222 -0.00242598 5.9838e-05
20.4016 -0.00240707 5.91393e-05
20.4825 -0.00238807 5.84398e-05
20.5648 -0.00236896 5.77388e-05
20.6487 -0.00234971 5.70357e-05
20.7344 -0.0023303 5.633e-05
20.8219 -0.00231072 5.56206e-05
20.9115 -0.00229092 5.49067e-05
21.0034 -0.00227088 5.41872e-05
21.0979 -0.00225056 5.34606e-05
21.1952 -0.00222989 5.27253e-05
21.2959 -0.00220883 5.19792e-05
21.4004 -0.00218728 5.12196e-05
21.5093 -0.00216513 5.0443e-05
21.6237 -0.00214225 4.96446e-05
21.7448 -0.00211841 4.88175e-05
21.8747 -0.00209329 4.79512e-05
22.0165 -0.00206636 4.7028e-05
22.1768 -0.00203655 4.60132e-05
22.3723 -0.00200107 4.48147e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.075Lambda0.5Nc1Classic/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=3.33333
#Lambda=0.5
#Beta=6.66667
#Nc=1
#QUANTUM=0

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=1024 aX=2 aP=0.5

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.5/LambdaOverBeta0.075Lambda0.5Nc1Classic/SigmaAOneLoop.txt <==
-22.3723 -0.0374996 1.47185e-19
-22.1768 -0.0374996 1.47185e-19
-22.0165 -0.0374996 1.47185e-19
-21.8747 -0.0374996 1.47185e-19
-21.7448 -0.0374996 1.47185e-19
-21.6237 -0.0374996 1.47185e-19
-21.5093 -0.0374996 1.47185e-19
-21.4004 -0.0374996 1.47185e-19
-21.2959 -0.0374996 1.47185e-19
-21.1952 -0.0374996 1.47185e-19
-21.0979 -0.0374996 1.47185e-19
-21.0034 -0.0374996 1.47185e-19
-20.9115 -0.0374996 1.47185e-19
-20.8219 -0.0374996 1.47185e-19
-20.7344 -0.0374996 1.47185e-19
-20.6487 -0.0374996 1.47185e-19
-20.5648 -0.0374996 1.47185e-19
-20.4825 -0.0374996 1.47185e-19
-20.4016 -0.0374996 1.47185e-19
-20.3222 -0.0374996 1.47185e-19
-20.244 -0.0374996 1.47185e-19
-20.1669 -0.0374996 1.47185e-19
-20.091 -0.0374996 1.47185e-19
-20.0162 -0.0374996 1.47185e-19
-19.9423 -0.0374996 1.47185e-19
-19.8694 -0.0374996 1.47185e-19
-19.7974 -0.0374996 1.47185e-19
-19.7262 -0.0374996 1.47185e-19
-19.6558 -0.0374996 1.47185e-19
-19.5862 -0.0374996 1.47185e-19
-19.5173 -0.0374996 1.47185e-19
-19.4491 -0.0374996 1.47185e-19
-19.3816 -0.0374996 1.47185e-19
-19.3147 -0.0374996 1.47185e-19
-19.2484 -0.0374996 1.47185e-19
-19.1828 -0.0374996 1.47185e-19
-19.1177 -0.0374996 1.47185e-19
-19.0531 -0.0374996 1.47185e-19
-18.9891 -0.0374996 1.47185e-19
-18.9255 -0.0374996 1.47185e-19
-18.8625 -0.0374996 1.47185e-19
-18.8 -0.0374996 1.47185e-19
-18.7379 -0.0374996 1.47185e-19
-18.6762 -0.0374996 1.47185e-19
-18.615 -0.0374996 1.47185e-19
-18.5542 -0.0374996 1.47185e-19
-18.4938 -0.0374996 1.47185e-19
-18.4338 -0.0374996 1.47185e-19
-18.3742 -0.0374996 1.47185e-19
-18.3149 -0.0374996 1.47185e-19
-18.256 -0.0374996 1.47185e-19
-18.1975 -0.0374996 1.47185e-19
-18.1393 -0.0374996 1.47185e-19
-18.0815 -0.0374996 1.47185e-19
-18.0239 -0.0374996 1.47185e-19
-17.9667 -0.0374996 1.47185e-19
-17.9098 -0.0374996 1.47185e-19
-17.8532 -0.0374996 1.47185e-19
-17.7969 -0.0374996 1.47185e-19
-17.7408 -0.0374996 1.47185e-19
-17.6851 -0.0374996 1.47185e-19
-17.6296 -0.0374996 1.47185e-19
-17.5744 -0.0374996 1.47185e-19
-17.5195 -0.0374996 1.47185e-19
-17.4648 -0.0374996 1.47185e-19
-17.4104 -0.0374996 1.47185e-19
-17.3562 -0.0374996 1.47185e-19
-17.3022 -0.0374996 1.47185e-19
-17.2485 -0.0374996 1.47185e-19
-17.195 -0.0374996 1.47185e-19
-17.1418 -0.0374996 1.47185e-19
-17.0887 -0.0374996 1.47185e-19
-17.0359 -0.0374996 1.47185e-19
-16.9833 -0.0374996 1.47185e-19
-16.9309 -0.0374996 1.47185e-19
-16.8787 -0.0374996 1.47185e-19
-16.8268 -0.0374996 1.47185e-19
-16.775 -0.0374996 1.47185e-19
-16.7234 -0.0374996 1.47185e-19
-16.672 -0.0374996 1.47185e-19
-16.6208 -0.0374996 1.47185e-19
-16.5697 -0.0374996 1.47185e-19
-16.5189 -0.0374996 1.47185e-19
-16.4682 -0.0374996 1.47185e-19
-16.4177 -0.0374996 1.47185e-19
-16.3674 -0.0374996 1.47185e-19
-16.3172 -0.0374996 1.47185e-19
-16.2672 -0.0374996 1.47185e-19
-16.2174 -0.0374996 1.47185e-19
-16.1677 -0.0374996 1.47185e-19
-16.1182 -0.0374996 1.47185e-19
-16.0689 -0.0374996 1.47185e-19
-16.0197 -0.0374996 1.47185e-19
-15.9706 -0.0374996 1.47185e-19
-15.9217 -0.0374996 1.47185e-19
-15.873 -0.0374996 1.47185e-19
-15.8243 -0.0374996 1.47185e-19
-15.7759 -0.0374996 1.47185e-19
-15.7276 -0.0374996 1.47185e-19
-15.6794 -0.0374996 1.47185e-19
-15.6313 -0.0374996 1.47185e-19
-15.5834 -0.0374996 1.47185e-19
-15.5356 -0.0374996 1.47185e-19
-15.488 -0.0374996 1.47185e-19
-15.4404 -0.0374996 1.47185e-19
-15.393 -0.0374996 1.47185e-19
-15.3458 -0.0374996 1.47185e-19
-15.2986 -0.0374996 1.47185e-19
-15.2516 -0.0374996 1.47185e-19
-15.2047 -0.0374996 1.47185e-19
-15.1579 -0.0374996 1.47185e-19
-15.1112 -0.0374996 1.47185e-19
-15.0647 -0.0374996 1.47185e-19
-15.0182 -0.0374996 1.47185e-19
-14.9719 -0.0374996 1.47185e-19
-14.9257 -0.0374996 1.47185e-19
-14.8796 -0.0374996 1.47185e-19
-14.8336 -0.0374996 1.47185e-19
-14.7877 -0.0374996 1.47185e-19
-14.7419 -0.0374996 1.47185e-19
-14.6962 -0.0374996 1.47185e-19
-14.6506 -0.0374996 1.47185e-19
-14.6052 -0.0374996 1.47185e-19
-14.5598 -0.0374996 1.47185e-19
-14.5145 -0.0374996 1.47185e-19
-14.4693 -0.0374996 1.47185e-19
-14.4243 -0.0374996 1.47185e-19
-14.3793 -0.0374996 1.47185e-19
-14.3344 -0.0374996 1.47185e-19
-14.2896 -0.0374996 1.47185e-19
-14.2449 -0.0374996 1.47185e-19
-14.2003 -0.0374996 1.47185e-19
-14.1558 -0.0374996 1.47185e-19
-14.1113 -0.0374996 1.47185e-19
-14.067 -0.0374996 1.47185e-19
-14.0227 -0.0374996 1.47185e-19
-13.9786 -0.0374996 1.47185e-19
-13.9345 -0.0374996 1.47185e-19
-13.8905 -0.0374996 1.47185e-19
-13.8466 -0.0374996 1.47185e-19
-13.8028 -0.0374996 1.47185e-19
-13.759 -0.0374996 1.47185e-19
-13.7153 -0.0374996 1.47185e-19
-13.6718 -0.0374996 1.47185e-19
-13.6283 -0.0374996 1.47185e-19
-13.5848 -0.0374996 1.47185e-19
-13.5415 -0.0374996 1.47185e-19
-13.4982 -0.0374996 1.47185e-19
-13.455 -0.0374996 1.47185e-19
-13.4119 -0.0374996 1.47185e-19
-13.3689 -0.0374996 1.47185e-19
-13.3259 -0.0374996 1.47185e-19
-13.283 -0.0374996 1.47185e-19
-13.2402 -0.0374996 1.47185e-19
-13.1974 -0.0374996 1.47185e-19
-13.1547 -0.0374996 1.47185e-19
-13.1121 -0.0374996 1.47185e-19
-13.0696 -0.0374996 1.47185e-19
-13.0271 -0.0374996 1.47185e-19
-12.9847 -0.0374996 1.47185e-19
-12.9424 -0.0374996 1.47185e-19
-12.9001 -0.0374996 1.47185e-19
-12.8579 -0.0374996 1.47185e-19
-12.8158 -0.0374996 1.47185e-19
-12.7737 -0.0374996 1.47185e-19
-12.7317 -0.0374996 1.47185e-19
-12.6898 -0.0374996 1.47185e-19
-12.6479 -0.0374996 1.47185e-19
-12.6061 -0.0374996 1.47185e-19
-12.5643 -0.0374996 1.47185e-19
-12.5226 -0.0374996 1.47185e-19
-12.481 -0.0374996 1.47185e-19
-12.4394 -0.0374996 1.47185e-19
-12.3979 -0.0374996 1.47185e-19
-12.3565 -0.0374996 1.47185e-19
-12.3151 -0.0374996 1.47185e-19
-12.2738 -0.0374996 1.47185e-19
-12.2325 -0.0374996 1.47185e-19
-12.1913 -0.0374996 1.47185e-19
-12.1501 -0.0374996 1.47185e-19
-12.109 -0.0374996 1.47185e-19
-12.068 -0.0374996 1.47185e-19
-12.027 -0.0374996 1.47185e-19
-11.986 -0.0374996 1.47185e-19
-11.9452 -0.0374996 1.47185e-19
-11.9043 -0.0374996 1.47185e-19
-11.8636 -0.0374996 1.47185e-19
-11.8228 -0.0374996 1.47185e-19
-11.7822 -0.0374996 1.47185e-19
-11.7415 -0.0374996 1.47185e-19
-11.701 -0.0374996 1.47185e-19
-11.6605 -0.0374996 1.47185e-19
-11.62 -0.0374996 1.47185e-19
-11.5796 -0.0374996 1.47185e-19
-11.5392 -0.0374996 1.47185e-19
-11.4989 -0.0374996 1.47185e-19
-11.4587 -0.0374996 1.47185e-19
-11.4184 -0.0374996 1.47185e-19
-11.3783 -0.0374996 1.47185e-19
-11.3381 -0.0374996 1.47185e-19
-11.2981 -0.0374996 1.47185e-19
-11.2581 -0.0374996 1.47185e-19
-11.2181 -0.0374996 1.47185e-19
-11.1781 -0.0374996 1.47185e-19
-11.1383 -0.0374996 1.47185e-19
-11.0984 -0.0374996 1.47185e-19
-11.0586 -0.0374996 1.47185e-19
-11.0189 -0.0374996 1.47185e-19
-10.9792 -0.0374996 1.47185e-19
-10.9395 -0.0374996 1.47185e-19
-10.8999 -0.0374996 1.47185e-19
-10.8603 -0.0374996 1.47185e-19
-10.8208 -0.0374996 1.47185e-19
-10.7813 -0.0374996 1.47185e-19
-10.7418 -0.0374996 1.47185e-19
-10.7024 -0.0374996 1.47185e-19
-10.6631 -0.0374996 1.47185e-19
-10.6238 -0.0374996 1.47185e-19
-10.5845 -0.0374996 1.47185e-19
-10.5452 -0.0374996 1.47185e-19
-10.506 -0.0374996 1.47185e-19
-10.4669 -0.0374996 1.47185e-19
-10.4278 -0.0374996 1.47185e-19
-10.3887 -0.0374996 1.47185e-19
-10.3496 -0.0374996 1.47185e-19
-10.3106 -0.0374996 1.47185e-19
-10.2717 -0.0374996 1.47185e-19
-10.2328 -0.0374996 1.47185e-19
-10.1939 -0.0374996 1.47185e-19
-10.155 -0.0374996 1.47185e-19
-10.1162 -0.0374996 1.47185e-19
-10.0774 -0.0374996 1.47185e-19
-10.0387 -0.0374996 1.47185e-19
-10 -0.0374996 1.47185e-19
-9.96134 -0.0374996 1.47185e-19
-9.92271 -0.0374996 1.47185e-19
-9.88412 -0.0374996 1.47185e-19
-9.84557 -0.0374996 1.47185e-19
-9.80704 -0.0374996 1.47185e-19
-9.76856 -0.0374996 1.47185e-19
-9.73011 -0.0374996 1.47185e-19
-9.69169 -0.0374996 1.47185e-19
-9.65331 -0.0374996 1.47185e-19
-9.61496 -0.0374996 1.47185e-19
-9.57664 -0.0374996 1.47185e-19
-9.53836 -0.0374996 1.47185e-19
-9.50011 -0.0374996 1.47185e-19
-9.46189 -0.0374996 1.47185e-19
-9.42371 -0.0374996 1.47185e-19
-9.38556 -0.0374996 1.47185e-19
-9.34744 -0.0374996 1.47185e-19
-9.30935 -0.0374996 1.47185e-19
-9.2713 -0.0374996 1.47185e-19
-9.23327 -0.0374996 1.47185e-19
-9.19528 -0.0374996 1.47185e-19
-9.15732 -0.0374996 1.47185e-19
-9.11939 -0.0374996 1.47185e-19
-9.08149 -0.0374996 1.47185e-19
-9.04362 -0.0374996 1.47185e-19
-9.00578 -0.0374996 1.47185e-19
-8.96797 -0.0374996 1.47185e-19
-8.93019 -0.0374996 1.47185e-19
-8.89244 -0.0374996 1.47185e-19
-8.85471 -0.0374996 1.47185e-19
-8.81702 -0.0374996 1.47185e-19
-8.77936 -0.0374996 1.47185e-19
-8.74172 -0.0374996 1.47185e-19
-8.70412 -0.0374996 1.47185e-19
-8.66654 -0.0374996 1.47185e-19
-8.62899 -0.0374996 1.47185e-19
-8.59146 -0.0374996 1.47185e-19
-8.55397 -0.0374996 1.47185e-19
-8.5165 -0.0374996 1.47185e-19
-8.47906 -0.0374996 1.47185e-19
-8.44165 -0.0374996 1.47185e-19
-8.40426 -0.0374996 1.47185e-19
-8.3669 -0.0374996 1.47185e-19
-8.32956 -0.0374996 1.47185e-19
-8.29226 -0.0374996 1.47185e-19
-8.25497 -0.0374996 1.47185e-19
-8.21772 -0.0374996 1.47185e-19
-8.18049 -0.0374996 1.47185e-19
-8.14328 -0.0374996 1.47185e-19
-8.1061 -0.0374996 1.47185e-19
-8.06895 -0.0374996 1.47185e-19
-8.03182 -0.0374996 1.47185e-19
-7.99471 -0.0374996 1.47185e-19
-7.95763 -0.0374996 1.47185e-19
-7.92058 -0.0374996 1.47185e-19
-7.88355 -0.0374996 1.47185e-19
-7.84654 -0.0374996 1.47185e-19
-7.80955 -0.0374996 1.47185e-19
-7.77259 -0.0374996 1.47185e-19
-7.73566 -0.0374996 1.47185e-19
-7.69874 -0.0374996 1.47185e-19
-7.66185 -0.0374996 1.47185e-19
-7.62498 -0.0374996 1.47185e-19
-7.58814 -0.0374996 1.47185e-19
-7.55132 -0.0374996 1.47185e-19
-7.51452 -0.0374996 1.47185e-19
-7.47774 -0.0374996 1.47185e-19
-7.44099 -0.0374996 1.47185e-19
-7.40425 -0.0374996 1.47185e-19
-7.36754 -0.0374996 1.47185e-19
-7.33085 -0.0374996 1.47185e-19
-7.29418 -0.0374996 1.47185e-19
-7.25754 -0.0374996 1.47185e-19
-7.22091 -0.0374996 1.47185e-19
-7.18431 -0.0374996 1.47185e-19
-7.14772 -0.0374996 1.47185e-19
-7.11116 -0.0374996 1.47185e-19
-7.07462 -0.0374996 1.47185e-19
-7.0381 -0.0374996 1.47185e-19
-7.00159 -0.0374996 1.47185e-19
-6.96511 -0.0374996 1.47185e-19
-6.92865 -0.0374996 1.47185e-19
-6.89221 -0.0374996 1.47185e-19
-6.85579 -0.0374996 1.47185e-19
-6.81938 -0.0374996 1.47185e-19
-6.783 -0.0374996 1.47185e-19
-6.74664 -0.0374996 1.47185e-19
-6.71029 -0.0374996 1.47185e-19
-6.67397 -0.0374996 1.47185e-19
-6.63766 -0.0374996 1.47185e-19
-6.60137 -0.0374996 1.47185e-19
-6.5651 -0.0374996 1.47185e-19
-6.52885 -0.0374996 1.47185e-19
-6.49262 -0.0374996 1.47185e-19
-6.4564 -0.0374996 1.47185e-19
-6.42021 -0.0374996 1.47185e-19
-6.38403 -0.0374996 1.47185e-19
-6.34786 -0.0374996 1.47185e-19
-6.31172 -0.0374996 1.47185e-19
-6.27559 -0.0374996 1.47185e-19
-6.23949 -0.0374996 1.47185e-19
-6.20339 -0.0374996 1.47185e-19
-6.16732 -0.0374996 1.47185e-19
-6.13126 -0.0374996 1.47185e-19
-6.09522 -0.0374996 1.47185e-19
-6.05919 -0.0374996 1.47185e-19
-6.02319 -0.0374996 1.47185e-19
-5.9872 -0.0374996 1.47185e-19
-5.95122 -0.0374996 1.47185e-19
-5.91526 -0.0374996 1.47185e-19
-5.87932 -0.0374996 1.47185e-19
-5.84339 -0.0374996 1.47185e-19
-5.80748 -0.0374996 1.47185e-19
-5.77158 -0.0374996 1.47185e-19
-5.7357 -0.0374996 1.47185e-19
-5.69984 -0.0374996 1.47185e-19
-5.66399 -0.0374996 1.47185e-19
-5.62815 -0.0374996 1.47185e-19
-5.59233 -0.0374996 1.47185e-19
-5.55653 -0.0374996 1.47185e-19
-5.52074 -0.0374996 1.47185e-19
-5.48497 -0.0374996 1.47185e-19
-5.4492 -0.0374996 1.47185e-19
-5.41346 -0.0374996 1.47185e-19
-5.37773 -0.0374996 1.47185e-19
-5.34201 -0.0374996 1.47185e-19
-5.30631 -0.0374996 1.47185e-19
-5.27062 -0.0374996 1.47185e-19
-5.23494 -0.0374996 1.47185e-19
-5.19928 -0.0374996 1.47185e-19
-5.16363 -0.0374996 1.47185e-19
-5.128 -0.0374996 1.47185e-19
-5.09237 -0.0374996 1.47185e-19
-5.05677 -0.0374996 1.47185e-19
-5.02117 -0.0374996 1.47185e-19
-4.98559 -0.0374996 1.47185e-19
-4.95002 -0.0374996 1.47185e-19
-4.91446 -0.0374996 1.47185e-19
-4.87892 -0.0374996 1.47185e-19
-4.84339 -0.0374996 1.47185e-19
-4.80787 -0.0374996 1.47185e-19
-4.77237 -0.0374996 1.47185e-19
-4.73687 -0.0374996 1.47185e-19
-4.70139 -0.0374996 1.47185e-19
-4.66592 -0.0374996 1.47185e-19
-4.63046 -0.0374996 1.47185e-19
-4.59502 -0.0374996 1.47185e-19
-4.55958 -0.0374996 1.47185e-19
-4.52416 -0.0374996 1.47185e-19
-4.48875 -0.0374996 1.47185e-19
-4.45335 -0.0374996 1.47185e-19
-4.41797 -0.0374996 1.47185e-19
-4.38259 -0.0374996 1.47185e-19
-4.34722 -0.0374996 1.47185e-19
-4.31187 -0.0374996 1.47185e-19
-4.27653 -0.0374996 1.47185e-19
-4.24119 -0.0374996 1.47185e-19
-4.20587 -0.0374996 1.47185e-19
-4.17056 -0.0374996 1.47185e-19
-4.13526 -0.0374996 1.47185e-19
-4.09997 -0.0374996 1.47185e-19
-4.06469 -0.0374996 1.47185e-19
-4.02942 -0.0374996 1.47185e-19
-3.99416 -0.0374996 1.47185e-19
-3.95891 -0.0374996 1.47185e-19
-3.92367 -0.0374996 1.47185e-19
-3.88844 -0.0374996 1.47185e-19
-3.85322 -0.0374996 1.47185e-19
-3.81801 -0.0374996 1.47185e-19
-3.7828 -0.0374996 1.47185e-19
-3.74761 -0.0374996 1.47185e-19
-3.71243 -0.0374996 1.47185e-19
-3.67726 -0.0374996 1.47185e-19
-3.64209 -0.0374996 1.47185e-19
-3.60694 -0.0374996 1.47185e-19
-3.57179 -0.0374996 1.47185e-19
-3.53665 -0.0374996 1.47185e-19
-3.50152 -0.0374996 1.47185e-19
-3.4664 -0.0374996 1.47185e-19
-3.43129 -0.0374996 1.47185e-19
-3.39619 -0.0374996 1.47185e-19
-3.36109 -0.0374996 1.47185e-19
-3.32601 -0.0374996 1.47185e-19
-3.29093 -0.0374996 1.47185e-19
-3.25586 -0.0374996 1.47185e-19
-3.2208 -0.0374996 1.47185e-19
-3.18574 -0.0374996 1.47185e-19
-3.1507 -0.0374996 1.47185e-19
-3.11566 -0.0374996 1.47185e-19
-3.08063 -0.0374996 1.47185e-19
-3.0456 -0.0374996 1.47185e-19
-3.01059 -0.0374996 1.47185e-19
-2.97558 -0.0374996 1.47185e-19
-2.94058 -0.0374996 1.47185e-19
-2.90558 -0.0374996 1.47185e-19
-2.87059 -0.0374996 1.47185e-19
-2.83561 -0.0374996 1.47185e-19
-2.80064 -0.0374996 1.47185e-19
-2.76567 -0.0374996 1.47185e-19
-2.73071 -0.0374996 1.47185e-19
-2.69576 -0.0374996 1.47185e-19
-2.66081 -0.0374996 1.47185e-19
-2.62587 -0.0374996 1.47185e-19
-2.59094 -0.0374996 1.47185e-19
-2.55601 -0.0374996 1.47185e-19
-2.52109 -0.0374996 1.47185e-19
-2.48617 -0.0374996 1.47185e-19
-2.45126 -0.0374996 1.47185e-19
-2.41636 -0.0374996 1.47185e-19
-2.38146 -0.0374996 1.47185e-19
-2.34657 -0.0374996 1.47185e-19
-2.31168 -0.0374996 1.47185e-19
-2.2768 -0.0374996 1.47185e-19
-2.24192 -0.0374996 1.47185e-19
-2.20705 -0.0374996 1.47185e-19
-2.17219 -0.0374996 1.47185e-19
-2.13733 -0.0374996 1.47185e-19
-2.10247 -0.0374996 1.47185e-19
-2.06762 -0.0374996 1.47185e-19
-2.03278 -0.0374996 1.47185e-19
-1.99794 -0.0374996 1.47185e-19
-1.9631 -0.0374996 1.47185e-19
-1.92827 -0.0374996 1.47185e-19
-1.89345 -0.0374996 1.47185e-19
-1.85862 -0.0374996 1.47185e-19
-1.82381 -0.0374996 1.47185e-19
-1.78899 -0.0374996 1.47185e-19
-1.75419 -0.0374996 1.47185e-19
-1.71938 -0.0374996 1.47185e-19
-1.68458 -0.0374996 1.47185e-19
-1.64979 -0.0374996 1.47185e-19
-1.61499 -0.0374996 1.47185e-19
-1.58021 -0.0374996 1.47185e-19
-1.54542 -0.0374996 1.47185e-19
-1.51064 -0.0374996 1.47185e-19
-1.47586 -0.0374996 1.47185e-19
-1.44109 -0.0374996 1.47185e-19
-1.40632 -0.0374996 1.47185e-19
-1.37155 -0.0374996 1.47185e-19
-1.33679 -0.0374996 1.47185e-19
-1.30203 -0.0374996 1.47185e-19
-1.26727 -0.0374996 1.47185e-19
-1.23251 -0.0374996 1.47185e-19
-1.19776 -0.0374996 1.47185e-19
-1.16301 -0.0374996 1.47185e-19
-1.12827 -0.0374996 1.47185e-19
-1.09352 -0.0374996 1.47185e-19
-1.05878 -0.0374996 1.47185e-19
-1.02405 -0.0374996 1.47185e-19
-0.989309 -0.0374996 1.47185e-19
-0.954576 -0.0374996 1.47185e-19
-0.919844 -0.0374996 1.47185e-19
-0.885115 -0.0374996 1.47185e-19
-0.850388 -0.0374996 1.47185e-19
-0.815663 -0.0374996 1.47185e-19
-0.78094 -0.0374996 1.47185e-19
-0.746219 -0.0374996 1.47185e-19
-0.711499 -0.0374996 1.47185e-19
-0.676781 -0.0374996 1.47185e-19
-0.642065 -0.0374996 1.47185e-19
-0.60735 -0.0374996 1.47185e-19
-0.572637 -0.0374996 1.47185e-19
-0.537925 -0.0374996 1.47185e-19
-0.503214 -0.0374996 1.47185e-19
-0.468504 -0.0374996 1.47185e-19
-0.433796 -0.0374996 1.47185e-19
-0.399089 -0.0374996 1.47185e-19
-0.364382 -0.0374996 1.47185e-19
-0.329676 -0.0374996 1.47185e-19
-0.294972 -0.0374996 1.47185e-19
-0.260267 -0.0374996 1.47185e-19
-0.225564 -0.0374996 1.47185e-19
-0.190861 -0.0374996 1.47185e-19
-0.156158 -0.0374996 1.47185e-19
-0.121456 -0.0374996 1.47185e-19
-0.0867541 -0.0374996 1.47185e-19
-0.0520524 -0.0374996 1.47185e-19
-0.0173508 -0.0374996 1.47185e-19
0.0173508 -0.0374996 1.47185e-19
0.0520524 -0.0374996 1.47185e-19
0.0867541 -0.0374996 1.47185e-19
0.121456 -0.0374996 1.47185e-19
0.156158 -0.0374996 1.47185e-19
0.190861 -0.0374996 1.47185e-19
0.225564 -0.0374996 1.47185e-19
0.260267 -0.0374996 1.47185e-19
0.294972 -0.0374996 1.47185e-19
0.329676 -0.0374996 1.47185e-19
0.364382 -0.0374996 1.47185e-19
0.399089 -0.0374996 1.47185e-19
0.433796 -0.0374996 1.47185e-19
0.468504 -0.0374996 1.47185e-19
0.503214 -0.0374996 1.47185e-19
0.537925 -0.0374996 1.47185e-19
0.572637 -0.0374996 1.47185e-19
0.60735 -0.0374996 1.47185e-19
0.642065 -0.0374996 1.47185e-19
0.676781 -0.0374996 1.47185e-19
0.711499 -0.0374996 1.47185e-19
0.746219 -0.0374996 1.47185e-19
0.78094 -0.0374996 1.47185e-19
0.815663 -0.0374996 1.47185e-19
0.850388 -0.0374996 1.47185e-19
0.885115 -0.0374996 1.47185e-19
0.919844 -0.0374996 1.47185e-19
0.954576 -0.0374996 1.47185e-19
0.989309 -0.0374996 1.47185e-19
1.02405 -0.0374996 1.47185e-19
1.05878 -0.0374996 1.47185e-19
1.09352 -0.0374996 1.47185e-19
1.12827 -0.0374996 1.47185e-19
1.16301 -0.0374996 1.47185e-19
1.19776 -0.0374996 1.47185e-19
1.23251 -0.0374996 1.47185e-19
1.26727 -0.0374996 1.47185e-19
1.30203 -0.0374996 1.47185e-19
1.33679 -0.0374996 1.47185e-19
1.37155 -0.0374996 1.47185e-19
1.40632 -0.0374996 1.47185e-19
1.44109 -0.0374996 1.47185e-19
1.47586 -0.0374996 1.47185e-19
1.51064 -0.0374996 1.47185e-19
1.54542 -0.0374996 1.47185e-19
1.58021 -0.0374996 1.47185e-19
1.61499 -0.0374996 1.47185e-19
1.64979 -0.0374996 1.47185e-19
1.68458 -0.0374996 1.47185e-19
1.71938 -0.0374996 1.47185e-19
1.75419 -0.0374996 1.47185e-19
1.78899 -0.0374996 1.47185e-19
1.82381 -0.0374996 1.47185e-19
1.85862 -0.0374996 1.47185e-19
1.89345 -0.0374996 1.47185e-19
1.92827 -0.0374996 1.47185e-19
1.9631 -0.0374996 1.47185e-19
1.99794 -0.0374996 1.47185e-19
2.03278 -0.0374996 1.47185e-19
2.06762 -0.0374996 1.47185e-19
2.10247 -0.0374996 1.47185e-19
2.13733 -0.0374996 1.47185e-19
2.17219 -0.0374996 1.47185e-19
2.20705 -0.0374996 1.47185e-19
2.24192 -0.0374996 1.47185e-19
2.2768 -0.0374996 1.47185e-19
2.31168 -0.0374996 1.47185e-19
2.34657 -0.0374996 1.47185e-19
2.38146 -0.0374996 1.47185e-19
2.41636 -0.0374996 1.47185e-19
2.45126 -0.0374996 1.47185e-19
2.48617 -0.0374996 1.47185e-19
2.52109 -0.0374996 1.47185e-19
2.55601 -0.0374996 1.47185e-19
2.59094 -0.0374996 1.47185e-19
2.62587 -0.0374996 1.47185e-19
2.66081 -0.0374996 1.47185e-19
2.69576 -0.0374996 1.47185e-19
2.73071 -0.0374996 1.47185e-19
2.76567 -0.0374996 1.47185e-19
2.80064 -0.0374996 1.47185e-19
2.83561 -0.0374996 1.47185e-19
2.87059 -0.0374996 1.47185e-19
2.90558 -0.0374996 1.47185e-19
2.94058 -0.0374996 1.47185e-19
2.97558 -0.0374996 1.47185e-19
3.01059 -0.0374996 1.47185e-19
3.0456 -0.0374996 1.47185e-19
3.08063 -0.0374996 1.47185e-19
3.11566 -0.0374996 1.47185e-19
3.1507 -0.0374996 1.47185e-19
3.18574 -0.0374996 1.47185e-19
3.2208 -0.0374996 1.47185e-19
3.25586 -0.0374996 1.47185e-19
3.29093 -0.0374996 1.47185e-19
3.32601 -0.0374996 1.47185e-19
3.36109 -0.0374996 1.47185e-19
3.39619 -0.0374996 1.47185e-19
3.43129 -0.0374996 1.47185e-19
3.4664 -0.0374996 1.47185e-19
3.50152 -0.0374996 1.47185e-19
3.53665 -0.0374996 1.47185e-19
3.57179 -0.0374996 1.47185e-19
3.60694 -0.0374996 1.47185e-19
3.64209 -0.0374996 1.47185e-19
3.67726 -0.0374996 1.47185e-19
3.71243 -0.0374996 1.47185e-19
3.74761 -0.0374996 1.47185e-19
3.7828 -0.0374996 1.47185e-19
3.81801 -0.0374996 1.47185e-19
3.85322 -0.0374996 1.47185e-19
3.88844 -0.0374996 1.47185e-19
3.92367 -0.0374996 1.47185e-19
3.95891 -0.0374996 1.47185e-19
3.99416 -0.0374996 1.47185e-19
4.02942 -0.0374996 1.47185e-19
4.06469 -0.0374996 1.47185e-19
4.09997 -0.0374996 1.47185e-19
4.13526 -0.0374996 1.47185e-19
4.17056 -0.0374996 1.47185e-19
4.20587 -0.0374996 1.47185e-19
4.24119 -0.0374996 1.47185e-19
4.27653 -0.0374996 1.47185e-19
4.31187 -0.0374996 1.47185e-19
4.34722 -0.0374996 1.47185e-19
4.38259 -0.0374996 1.47185e-19
4.41797 -0.0374996 1.47185e-19
4.45335 -0.0374996 1.47185e-19
4.48875 -0.0374996 1.47185e-19
4.52416 -0.0374996 1.47185e-19
4.55958 -0.0374996 1.47185e-19
4.59502 -0.0374996 1.47185e-19
4.63046 -0.0374996 1.47185e-19
4.66592 -0.0374996 1.47185e-19
4.70139 -0.0374996 1.47185e-19
4.73687 -0.0374996 1.47185e-19
4.77237 -0.0374996 1.47185e-19
4.80787 -0.0374996 1.47185e-19
4.84339 -0.0374996 1.47185e-19
4.87892 -0.0374996 1.47185e-19
4.91446 -0.0374996 1.47185e-19
4.95002 -0.0374996 1.47185e-19
4.98559 -0.0374996 1.47185e-19
5.02117 -0.0374996 1.47185e-19
5.05677 -0.0374996 1.47185e-19
5.09237 -0.0374996 1.47185e-19
5.128 -0.0374996 1.47185e-19
5.16363 -0.0374996 1.47185e-19
5.19928 -0.0374996 1.47185e-19
5.23494 -0.0374996 1.47185e-19
5.27062 -0.0374996 1.47185e-19
5.30631 -0.0374996 1.47185e-19
5.34201 -0.0374996 1.47185e-19
5.37773 -0.0374996 1.47185e-19
5.41346 -0.0374996 1.47185e-19
5.4492 -0.0374996 1.47185e-19
5.48497 -0.0374996 1.47185e-19
5.52074 -0.0374996 1.47185e-19
5.55653 -0.0374996 1.47185e-19
5.59233 -0.0374996 1.47185e-19
5.62815 -0.0374996 1.47185e-19
5.66399 -0.0374996 1.47185e-19
5.69984 -0.0374996 1.47185e-19
5.7357 -0.0374996 1.47185e-19
5.77158 -0.0374996 1.47185e-19
5.80748 -0.0374996 1.47185e-19
5.84339 -0.0374996 1.47185e-19
5.87932 -0.0374996 1.47185e-19
5.91526 -0.0374996 1.47185e-19
5.95122 -0.0374996 1.47185e-19
5.9872 -0.0374996 1.47185e-19
6.02319 -0.0374996 1.47185e-19
6.05919 -0.0374996 1.47185e-19
6.09522 -0.0374996 1.47185e-19
6.13126 -0.0374996 1.47185e-19
6.16732 -0.0374996 1.47185e-19
6.20339 -0.0374996 1.47185e-19
6.23949 -0.0374996 1.47185e-19
6.27559 -0.0374996 1.47185e-19
6.31172 -0.0374996 1.47185e-19
6.34786 -0.0374996 1.47185e-19
6.38403 -0.0374996 1.47185e-19
6.42021 -0.0374996 1.47185e-19
6.4564 -0.0374996 1.47185e-19
6.49262 -0.0374996 1.47185e-19
6.52885 -0.0374996 1.47185e-19
6.5651 -0.0374996 1.47185e-19
6.60137 -0.0374996 1.47185e-19
6.63766 -0.0374996 1.47185e-19
6.67397 -0.0374996 1.47185e-19
6.71029 -0.0374996 1.47185e-19
6.74664 -0.0374996 1.47185e-19
6.783 -0.0374996 1.47185e-19
6.81938 -0.0374996 1.47185e-19
6.85579 -0.0374996 1.47185e-19
6.89221 -0.0374996 1.47185e-19
6.92865 -0.0374996 1.47185e-19
6.96511 -0.0374996 1.47185e-19
7.00159 -0.0374996 1.47185e-19
7.0381 -0.0374996 1.47185e-19
7.07462 -0.0374996 1.47185e-19
7.11116 -0.0374996 1.47185e-19
7.14772 -0.0374996 1.47185e-19
7.18431 -0.0374996 1.47185e-19
7.22091 -0.0374996 1.47185e-19
7.25754 -0.0374996 1.47185e-19
7.29418 -0.0374996 1.47185e-19
7.33085 -0.0374996 1.47185e-19
7.36754 -0.0374996 1.47185e-19
7.40425 -0.0374996 1.47185e-19
7.44099 -0.0374996 1.47185e-19
7.47774 -0.0374996 1.47185e-19
7.51452 -0.0374996 1.47185e-19
7.55132 -0.0374996 1.47185e-19
7.58814 -0.0374996 1.47185e-19
7.62498 -0.0374996 1.47185e-19
7.66185 -0.0374996 1.47185e-19
7.69874 -0.0374996 1.47185e-19
7.73566 -0.0374996 1.47185e-19
7.77259 -0.0374996 1.47185e-19
7.80955 -0.0374996 1.47185e-19
7.84654 -0.0374996 1.47185e-19
7.88355 -0.0374996 1.47185e-19
7.92058 -0.0374996 1.47185e-19
7.95763 -0.0374996 1.47185e-19
7.99471 -0.0374996 1.47185e-19
8.03182 -0.0374996 1.47185e-19
8.06895 -0.0374996 1.47185e-19
8.1061 -0.0374996 1.47185e-19
8.14328 -0.0374996 1.47185e-19
8.18049 -0.0374996 1.47185e-19
8.21772 -0.0374996 1.47185e-19
8.25497 -0.0374996 1.47185e-19
8.29226 -0.0374996 1.47185e-19
8.32956 -0.0374996 1.47185e-19
8.3669 -0.0374996 1.47185e-19
8.40426 -0.0374996 1.47185e-19
8.44165 -0.0374996 1.47185e-19
8.47906 -0.0374996 1.47185e-19
8.5165 -0.0374996 1.47185e-19
8.55397 -0.0374996 1.47185e-19
8.59146 -0.0374996 1.47185e-19
8.62899 -0.0374996 1.47185e-19
8.66654 -0.0374996 1.47185e-19
8.70412 -0.0374996 1.47185e-19
8.74172 -0.0374996 1.47185e-19
8.77936 -0.0374996 1.47185e-19
8.81702 -0.0374996 1.47185e-19
8.85471 -0.0374996 1.47185e-19
8.89244 -0.0374996 1.47185e-19
8.93019 -0.0374996 1.47185e-19
8.96797 -0.0374996 1.47185e-19
9.00578 -0.0374996 1.47185e-19
9.04362 -0.0374996 1.47185e-19
9.08149 -0.0374996 1.47185e-19
9.11939 -0.0374996 1.47185e-19
9.15732 -0.0374996 1.47185e-19
9.19528 -0.0374996 1.47185e-19
9.23327 -0.0374996 1.47185e-19
9.2713 -0.0374996 1.47185e-19
9.30935 -0.0374996 1.47185e-19
9.34744 -0.0374996 1.47185e-19
9.38556 -0.0374996 1.47185e-19
9.42371 -0.0374996 1.47185e-19
9.46189 -0.0374996 1.47185e-19
9.50011 -0.0374996 1.47185e-19
9.53836 -0.0374996 1.47185e-19
9.57664 -0.0374996 1.47185e-19
9.61496 -0.0374996 1.47185e-19
9.65331 -0.0374996 1.47185e-19
9.69169 -0.0374996 1.47185e-19
9.73011 -0.0374996 1.47185e-19
9.76856 -0.0374996 1.47185e-19
9.80704 -0.0374996 1.47185e-19
9.84557 -0.0374996 1.47185e-19
9.88412 -0.0374996 1.47185e-19
9.92271 -0.0374996 1.47185e-19
9.96134 -0.0374996 1.47185e-19
10 -0.0374996 1.47185e-19
10.0387 -0.0374996 1.47185e-19
10.0774 -0.0374996 1.47185e-19
10.1162 -0.0374996 1.47185e-19
10.155 -0.0374996 1.47185e-19
10.1939 -0.0374996 1.47185e-19
10.2328 -0.0374996 1.47185e-19
10.2717 -0.0374996 1.47185e-19
10.3106 -0.0374996 1.47185e-19
10.3496 -0.0374996 1.47185e-19
10.3887 -0.0374996 1.47185e-19
10.4278 -0.0374996 1.47185e-19
10.4669 -0.0374996 1.47185e-19
10.506 -0.0374996 1.47185e-19
10.5452 -0.0374996 1.47185e-19
10.5845 -0.0374996 1.47185e-19
10.6238 -0.0374996 1.47185e-19
10.6631 -0.0374996 1.47185e-19
10.7024 -0.0374996 1.47185e-19
10.7418 -0.0374996 1.47185e-19
10.7813 -0.0374996 1.47185e-19
10.8208 -0.0374996 1.47185e-19
10.8603 -0.0374996 1.47185e-19
10.8999 -0.0374996 1.47185e-19
10.9395 -0.0374996 1.47185e-19
10.9792 -0.0374996 1.47185e-19
11.0189 -0.0374996 1.47185e-19
11.0586 -0.0374996 1.47185e-19
11.0984 -0.0374996 1.47185e-19
11.1383 -0.0374996 1.47185e-19
11.1781 -0.0374996 1.47185e-19
11.2181 -0.0374996 1.47185e-19
11.2581 -0.0374996 1.47185e-19
11.2981 -0.0374996 1.47185e-19
11.3381 -0.0374996 1.47185e-19
11.3783 -0.0374996 1.47185e-19
11.4184 -0.0374996 1.47185e-19
11.4587 -0.0374996 1.47185e-19
11.4989 -0.0374996 1.47185e-19
11.5392 -0.0374996 1.47185e-19
11.5796 -0.0374996 1.47185e-19
11.62 -0.0374996 1.47185e-19
11.6605 -0.0374996 1.47185e-19
11.701 -0.0374996 1.47185e-19
11.7415 -0.0374996 1.47185e-19
11.7822 -0.0374996 1.47185e-19
11.8228 -0.0374996 1.47185e-19
11.8636 -0.0374996 1.47185e-19
11.9043 -0.0374996 1.47185e-19
11.9452 -0.0374996 1.47185e-19
11.986 -0.0374996 1.47185e-19
12.027 -0.0374996 1.47185e-19
12.068 -0.0374996 1.47185e-19
12.109 -0.0374996 1.47185e-19
12.1501 -0.0374996 1.47185e-19
12.1913 -0.0374996 1.47185e-19
12.2325 -0.0374996 1.47185e-19
12.2738 -0.0374996 1.47185e-19
12.3151 -0.0374996 1.47185e-19
12.3565 -0.0374996 1.47185e-19
12.3979 -0.0374996 1.47185e-19
12.4394 -0.0374996 1.47185e-19
12.481 -0.0374996 1.47185e-19
12.5226 -0.0374996 1.47185e-19
12.5643 -0.0374996 1.47185e-19
12.6061 -0.0374996 1.47185e-19
12.6479 -0.0374996 1.47185e-19
12.6898 -0.0374996 1.47185e-19
12.7317 -0.0374996 1.47185e-19
12.7737 -0.0374996 1.47185e-19
12.8158 -0.0374996 1.47185e-19
12.8579 -0.0374996 1.47185e-19
12.9001 -0.0374996 1.47185e-19
12.9424 -0.0374996 1.47185e-19
12.9847 -0.0374996 1.47185e-19
13.0271 -0.0374996 1.47185e-19
13.0696 -0.0374996 1.47185e-19
13.1121 -0.0374996 1.47185e-19
13.1547 -0.0374996 1.47185e-19
13.1974 -0.0374996 1.47185e-19
13.2402 -0.0374996 1.47185e-19
13.283 -0.0374996 1.47185e-19
13.3259 -0.0374996 1.47185e-19
13.3689 -0.0374996 1.47185e-19
13.4119 -0.0374996 1.47185e-19
13.455 -0.0374996 1.47185e-19
13.4982 -0.0374996 1.47185e-19
13.5415 -0.0374996 1.47185e-19
13.5848 -0.0374996 1.47185e-19
13.6283 -0.0374996 1.47185e-19
13.6718 -0.0374996 1.47185e-19
13.7153 -0.0374996 1.47185e-19
13.759 -0.0374996 1.47185e-19
13.8028 -0.0374996 1.47185e-19
13.8466 -0.0374996 1.47185e-19
13.8905 -0.0374996 1.47185e-19
13.9345 -0.0374996 1.47185e-19
13.9786 -0.0374996 1.47185e-19
14.0227 -0.0374996 1.47185e-19
14.067 -0.0374996 1.47185e-19
14.1113 -0.0374996 1.47185e-19
14.1558 -0.0374996 1.47185e-19
14.2003 -0.0374996 1.47185e-19
14.2449 -0.0374996 1.47185e-19
14.2896 -0.0374996 1.47185e-19
14.3344 -0.0374996 1.47185e-19
14.3793 -0.0374996 1.47185e-19
14.4243 -0.0374996 1.47185e-19
14.4693 -0.0374996 1.47185e-19
14.5145 -0.0374996 1.47185e-19
14.5598 -0.0374996 1.47185e-19
14.6052 -0.0374996 1.47185e-19
14.6506 -0.0374996 1.47185e-19
14.6962 -0.0374996 1.47185e-19
14.7419 -0.0374996 1.47185e-19
14.7877 -0.0374996 1.47185e-19
14.8336 -0.0374996 1.47185e-19
14.8796 -0.0374996 1.47185e-19
14.9257 -0.0374996 1.47185e-19
14.9719 -0.0374996 1.47185e-19
15.0182 -0.0374996 1.47185e-19
15.0647 -0.0374996 1.47185e-19
15.1112 -0.0374996 1.47185e-19
15.1579 -0.0374996 1.47185e-19
15.2047 -0.0374996 1.47185e-19
15.2516 -0.0374996 1.47185e-19
15.2986 -0.0374996 1.47185e-19
15.3458 -0.0374996 1.47185e-19
15.393 -0.0374996 1.47185e-19
15.4404 -0.0374996 1.47185e-19
15.488 -0.0374996 1.47185e-19
15.5356 -0.0374996 1.47185e-19
15.5834 -0.0374996 1.47185e-19
15.6313 -0.0374996 1.47185e-19
15.6794 -0.0374996 1.47185e-19
15.7276 -0.0374996 1.47185e-19
15.7759 -0.0374996 1.47185e-19
15.8243 -0.0374996 1.47185e-19
15.873 -0.0374996 1.47185e-19
15.9217 -0.0374996 1.47185e-19
15.9706 -0.0374996 1.47185e-19
16.0197 -0.0374996 1.47185e-19
16.0689 -0.0374996 1.47185e-19
16.1182 -0.0374996 1.47185e-19
16.1677 -0.0374996 1.47185e-19
16.2174 -0.0374996 1.47185e-19
16.2672 -0.0374996 1.47185e-19
16.3172 -0.0374996 1.47185e-19
16.3674 -0.0374996 1.47185e-19
16.4177 -0.0374996 1.47185e-19
16.4682 -0.0374996 1.47185e-19
16.5189 -0.0374996 1.47185e-19
16.5697 -0.0374996 1.47185e-19
16.6208 -0.0374996 1.47185e-19
16.672 -0.0374996 1.47185e-19
16.7234 -0.0374996 1.47185e-19
16.775 -0.0374996 1.47185e-19
16.8268 -0.0374996 1.47185e-19
16.8787 -0.0374996 1.47185e-19
16.9309 -0.0374996 1.47185e-19
16.9833 -0.0374996 1.47185e-19
17.0359 -0.0374996 1.47185e-19
17.0887 -0.0374996 1.47185e-19
17.1418 -0.0374996 1.47185e-19
17.195 -0.0374996 1.47185e-19
17.2485 -0.0374996 1.47185e-19
17.3022 -0.0374996 1.47185e-19
17.3562 -0.0374996 1.47185e-19
17.4104 -0.0374996 1.47185e-19
17.4648 -0.0374996 1.47185e-19
17.5195 -0.0374996 1.47185e-19
17.5744 -0.0374996 1.47185e-19
17.6296 -0.0374996 1.47185e-19
17.6851 -0.0374996 1.47185e-19
17.7408 -0.0374996 1.47185e-19
17.7969 -0.0374996 1.47185e-19
17.8532 -0.0374996 1.47185e-19
17.9098 -0.0374996 1.47185e-19
17.9667 -0.0374996 1.47185e-19
18.0239 -0.0374996 1.47185e-19
18.0815 -0.0374996 1.47185e-19
18.1393 -0.0374996 1.47185e-19
18.1975 -0.0374996 1.47185e-19
18.256 -0.0374996 1.47185e-19
18.3149 -0.0374996 1.47185e-19
18.3742 -0.0374996 1.47185e-19
18.4338 -0.0374996 1.47185e-19
18.4938 -0.0374996 1.47185e-19
18.5542 -0.0374996 1.47185e-19
18.615 -0.0374996 1.47185e-19
18.6762 -0.0374996 1.47185e-19
18.7379 -0.0374996 1.47185e-19
18.8 -0.0374996 1.47185e-19
18.8625 -0.0374996 1.47185e-19
18.9255 -0.0374996 1.47185e-19
18.9891 -0.0374996 1.47185e-19
19.0531 -0.0374996 1.47185e-19
19.1177 -0.0374996 1.47185e-19
19.1828 -0.0374996 1.47185e-19
19.2484 -0.0374996 1.47185e-19
19.3147 -0.0374996 1.47185e-19
19.3816 -0.0374996 1.47185e-19
19.4491 -0.0374996 1.47185e-19
19.5173 -0.0374996 1.47185e-19
19.5862 -0.0374996 1.47185e-19
19.6558 -0.0374996 1.47185e-19
19.7262 -0.0374996 1.47185e-19
19.7974 -0.0374996 1.47185e-19
19.8694 -0.0374996 1.47185e-19
19.9423 -0.0374996 1.47185e-19
20.0162 -0.0374996 1.47185e-19
20.091 -0.0374996 1.47185e-19
20.1669 -0.0374996 1.47185e-19
20.244 -0.0374996 1.47185e-19
20.3222 -0.0374996 1.47185e-19
20.4016 -0.0374996 1.47185e-19
20.4825 -0.0374996 1.47185e-19
20.5648 -0.0374996 1.47185e-19
20.6487 -0.0374996 1.47185e-19
20.7344 -0.0374996 1.47185e-19
20.8219 -0.0374996 1.47185e-19
20.9115 -0.0374996 1.47185e-19
21.0034 -0.0374996 1.47185e-19
21.0979 -0.0374996 1.47185e-19
21.1952 -0.0374996 1.47185e-19
21.2959 -0.0374996 1.47185e-19
21.4004 -0.0374996 1.47185e-19
21.5093 -0.0374996 1.47185e-19
21.6237 -0.0374996 1.47185e-19
21.7448 -0.0374996 1.47185e-19
21.8747 -0.0374996 1.47185e-19
22.0165 -0.0374996 1.47185e-19
22.1768 -0.0374996 1.47185e-19
22.3723 -0.0374996 1.47185e-19


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.075Lambda0.5Nc1Classic/SigmaATwoLoop.txt <==
-22.3723 -0.0360946 1.83075e-07
-22.1768 -0.0360953 1.19261e-07
-22.0165 -0.0360958 1.71047e-07
-21.8747 -0.0360962 1.31485e-07
-21.7448 -0.0360965 1.69293e-07
-21.6237 -0.0360968 1.38077e-07
-21.5093 -0.0360971 1.69404e-07
-21.4004 -0.0360973 1.42807e-07
-21.2959 -0.0360976 1.7021e-07
-21.1952 -0.0360978 1.46659e-07
-21.0979 -0.0360981 1.71404e-07
-21.0034 -0.0360983 1.50138e-07
-20.9115 -0.0360985 1.7307e-07
-20.8219 -0.0360988 1.53771e-07
-20.7344 -0.036099 1.75541e-07
-20.6487 -0.0360992 1.5803e-07
-20.5648 -0.0360995 1.78985e-07
-20.4825 -0.0360996 1.62924e-07
-20.4016 -0.0360998 1.83058e-07
-20.3222 -0.0360999 1.68003e-07
-20.244 -0.0361001 1.87249e-07
-20.1669 -0.0361002 1.72932e-07
-20.091 -0.0361003 1.91366e-07
-20.0162 -0.0361003 1.77688e-07
-19.9423 -0.0361004 1.95434e-07
-19.8694 -0.0361005 1.8234e-07
-19.7974 -0.0361006 1.99498e-07
-19.7262 -0.0361006 1.8694e-07
-19.6558 -0.0361007 2.03588e-07
-19.5862 -0.0361008 1.91522e-07
-19.5173 -0.0361008 2.07723e-07
-19.4491 -0.0361009 1.96107e-07
-19.3816 -0.036101 2.11912e-07
-19.3147 -0.036101 2.00711e-07
-19.2484 -0.0361011 2.16159e-07
-19.1828 -0.0361011 2.05343e-07
-19.1177 -0.0361012 2.20471e-07
-19.0531 -0.0361013 2.10011e-07
-18.9891 -0.0361013 2.24848e-07
-18.9255 -0.0361014 2.14723e-07
-18.8625 -0.0361014 2.29295e-07
-18.8 -0.0361015 2.19482e-07
-18.7379 -0.0361015 2.33813e-07
-18.6762 -0.0361016 2.24294e-07
-18.615 -0.0361017 2.38405e-07
-18.5542 -0.0361017 2.29163e-07
-18.4938 -0.0361018 2.43072e-07
-18.4338 -0.0361018 2.34094e-07
-18.3742 -0.0361019 2.47818e-07
-18.3149 -0.0361019 2.3909e-07
-18.256 -0.036102 2.52643e-07
-18.1975 -0.0361021 2.44155e-07
-18.1393 -0.0361021 2.57552e-07
-18.0815 -0.0361022 2.49292e-07
-18.0239 -0.0361022 2.62545e-07
-17.9667 -0.0361023 2.54505e-07
-17.9098 -0.0361024 2.67625e-07
-17.8532 -0.0361024 2.59797e-07
-17.7969 -0.0361025 2.72795e-07
-17.7408 -0.0361025 2.65171e-07
-17.6851 -0.0361026 2.78058e-07
-17.6296 -0.0361026 2.70631e-07
-17.5744 -0.0361027 2.83415e-07
-17.5195 -0.0361028 2.7618e-07
-17.4648 -0.0361028 2.8887e-07
-17.4104 -0.0361029 2.81821e-07
-17.3562 -0.036103 2.94426e-07
-17.3022 -0.036103 2.87558e-07
-17.2485 -0.0361031 3.00085e-07
-17.195 -0.0361031 2.93394e-07
-17.1418 -0.0361032 3.05849e-07
-17.0887 -0.0361033 2.99331e-07
-17.0359 -0.0361033 3.11723e-07
-16.9833 -0.0361034 3.05375e-07
-16.9309 -0.0361035 3.17709e-07
-16.8787 -0.0361035 3.11527e-07
-16.8268 -0.0361036 3.2381e-07
-16.775 -0.0361036 3.17791e-07
-16.7234 -0.0361037 3.30029e-07
-16.672 -0.0361038 3.24172e-07
-16.6208 -0.0361038 3.36371e-07
-16.5697 -0.0361039 3.30672e-07
-16.5189 -0.036104 3.42837e-07
-16.4682 -0.036104 3.37296e-07
-16.4177 -0.0361041 3.49432e-07
-16.3674 -0.0361042 3.44047e-07
-16.3172 -0.0361042 3.5616e-07
-16.2672 -0.0361043 3.50928e-07
-16.2174 -0.0361044 3.63023e-07
-16.1677 -0.0361045 3.57944e-07
-16.1182 -0.0361045 3.70027e-07
-16.0689 -0.0361046 3.651e-07
-16.0197 -0.0361047 3.77174e-07
-15.9706 -0.0361047 3.72398e-07
-15.9217 -0.0361048 3.84468e-07
-15.873 -0.0361049 3.79844e-07
-15.8243 -0.036105 3.91915e-07
-15.7759 -0.036105 3.87441e-07
-15.7276 -0.0361051 3.99519e-07
-15.6794 -0.0361052 3.95195e-07
-15.6313 -0.0361052 4.07283e-07
-15.5834 -0.0361053 4.0311e-07
-15.5356 -0.0361054 4.15212e-07
-15.488 -0.0361055 4.1119e-07
-15.4404 -0.0361055 4.23312e-07
-15.393 -0.0361056 4.19441e-07
-15.3458 -0.0361057 4.31586e-07
-15.2986 -0.0361058 4.27867e-07
-15.2516 -0.0361059 4.40041e-07
-15.2047 -0.0361059 4.36474e-07
-15.1579 -0.036106 4.48681e-07
-15.1112 -0.0361061 4.45268e-07
-15.0647 -0.0361062 4.57511e-07
-15.0182 -0.0361063 4.54253e-07
-14.9719 -0.0361063 4.66538e-07
-14.9257 -0.0361064 4.63436e-07
-14.8796 -0.0361065 4.75768e-07
-14.8336 -0.0361066 4.72823e-07
-14.7877 -0.0361067 4.85205e-07
-14.7419 -0.0361068 4.82419e-07
-14.6962 -0.0361069 4.94856e-07
-14.6506 -0.0361069 4.92231e-07
-14.6052 -0.036107 5.04728e-07
-14.5598 -0.0361071 5.02266e-07
-14.5145 -0.0361072 5.14827e-07
-14.4693 -0.0361073 5.1253e-07
-14.4243 -0.0361074 5.2516e-07
-14.3793 -0.0361075 5.2303e-07
-14.3344 -0.0361076 5.35734e-07
-14.2896 -0.0361077 5.33774e-07
-14.2449 -0.0361077 5.46557e-07
-14.2003 -0.0361078 5.44769e-07
-14.1558 -0.0361079 5.57636e-07
-14.1113 -0.036108 5.56023e-07
-14.067 -0.0361081 5.68979e-07
-14.0227 -0.0361082 5.67543e-07
-13.9786 -0.0361083 5.80593e-07
-13.9345 -0.0361084 5.79339e-07
-13.8905 -0.0361085 5.92489e-07
-13.8466 -0.0361086 5.91419e-07
-13.8028 -0.0361087 6.04674e-07
-13.759 -0.0361088 6.03792e-07
-13.7153 -0.0361089 6.17157e-07
-13.6718 -0.036109 6.16467e-07
-13.6283 -0.0361091 6.29948e-07
-13.5848 -0.0361092 6.29454e-07
-13.5415 -0.0361093 6.43057e-07
-13.4982 -0.0361094 6.42763e-07
-13.455 -0.0361095 6.56494e-07
-13.4119 -0.0361097 6.56405e-07
-13.3689 -0.0361098 6.70269e-07
-13.3259 -0.0361099 6.70389e-07
-13.283 -0.03611 6.84394e-07
-13.2402 -0.0361101 6.84728e-07
-13.1974 -0.0361102 6.9888e-07
-13.1547 -0.0361103 6.99433e-07
-13.1121 -0.0361104 7.13738e-07
-13.0696 -0.0361106 7.14516e-07
-13.0271 -0.0361107 7.28982e-07
-12.9847 -0.0361108 7.2999e-07
-12.9424 -0.0361109 7.44624e-07
-12.9001 -0.036111 7.45868e-07
-12.8579 -0.0361111 7.60677e-07
-12.8158 -0.0361113 7.62163e-07
-12.7737 -0.0361114 7.77155e-07
-12.7317 -0.0361115 7.7889e-07
-12.6898 -0.0361116 7.94073e-07
-12.6479 -0.0361118 7.96064e-07
-12.6061 -0.0361119 8.11446e-07
-12.5643 -0.036112 8.137e-07
-12.5226 -0.0361122 8.29289e-07
-12.481 -0.0361123 8.31813e-07
-12.4394 -0.0361124 8.47619e-07
-12.3979 -0.0361126 8.50422e-07
-12.3565 -0.0361127 8.66453e-07
-12.3151 -0.0361128 8.69542e-07
-12.2738 -0.036113 8.85809e-07
-12.2325 -0.0361131 8.89193e-07
-12.1913 -0.0361132 9.05705e-07
-12.1501 -0.0361134 9.09393e-07
-12.109 -0.0361135 9.2616e-07
-12.068 -0.0361137 9.30161e-07
-12.027 -0.0361138 9.47195e-07
-11.986 -0.036114 9.5152e-07
-11.9452 -0.0361141 9.68831e-07
-11.9043 -0.0361143 9.7349e-07
-11.8636 -0.0361144 9.91089e-07
-11.8228 -0.0361146 9.96093e-07
-11.7822 -0.0361147 1.01399e-06
-11.7415 -0.0361149 1.01935e-06
-11.701 -0.036115 1.03757e-06
-11.6605 -0.0361152 1.0433e-06
-11.62 -0.0361153 1.06184e-06
-11.5796 -0.0361155 1.06795e-06
-11.5392 -0.0361157 1.08683e-06
-11.4989 -0.0361158 1.09333e-06
-11.4587 -0.036116 1.11256e-06
-11.4184 -0.0361162 1.11948e-06
-11.3783 -0.0361163 1.13908e-06
-11.3381 -0.0361165 1.14641e-06
-11.2981 -0.0361167 1.1664e-06
-11.2581 -0.0361169 1.17417e-06
-11.2181 -0.036117 1.19457e-06
-11.1781 -0.0361172 1.20279e-06
-11.1383 -0.0361174 1.2236e-06
-11.0984 -0.0361176 1.23229e-06
-11.0586 -0.0361178 1.25354e-06
-11.0189 -0.0361179 1.26272e-06
-10.9792 -0.0361181 1.28443e-06
-10.9395 -0.0361183 1.29411e-06
-10.8999 -0.0361185 1.31629e-06
-10.8603 -0.0361187 1.3265e-06
-10.8208 -0.0361189 1.34918e-06
-10.7813 -0.0361191 1.35994e-06
-10.7418 -0.0361193 1.38313e-06
-10.7024 -0.0361195 1.39445e-06
-10.6631 -0.0361197 1.41818e-06
-10.6238 -0.0361199 1.4301e-06
-10.5845 -0.0361201 1.45439e-06
-10.5452 -0.0361203 1.46692e-06
-10.506 -0.0361206 1.49181e-06
-10.4669 -0.0361208 1.50498e-06
-10.4278 -0.036121 1.53047e-06
-10.3887 -0.0361212 1.54431e-06
-10.3496 -0.0361214 1.57045e-06
-10.3106 -0.0361217 1.58497e-06
-10.2717 -0.0361219 1.61179e-06
-10.2328 -0.0361221 1.62703e-06
-10.1939 -0.0361224 1.65455e-06
-10.155 -0.0361226 1.67055e-06
-10.1162 -0.0361228 1.6988e-06
-10.0774 -0.0361231 1.71559e-06
-10.0387 -0.0361233 1.7446e-06
-10 -0.0361236 1.76221e-06
-9.96134 -0.0361238 1.79203e-06
-9.92271 -0.0361241 1.8105e-06
-9.88412 -0.0361243 1.84116e-06
-9.84557 -0.0361246 1.86052e-06
-9.80704 -0.0361249 1.89206e-06
-9.76856 -0.0361251 1.91236e-06
-9.73011 -0.0361254 1.94483e-06
-9.69169 -0.0361257 1.9661e-06
-9.65331 -0.036126 1.99954e-06
-9.61496 -0.0361262 2.02183e-06
-9.57664 -0.0361265 2.05629e-06
-9.53836 -0.0361268 2.07965e-06
-9.50011 -0.0361271 2.11517e-06
-9.46189 -0.0361274 2.13966e-06
-9.42371 -0.0361277 2.1763e-06
-9.38556 -0.036128 2.20197e-06
-9.34744 -0.0361283 2.23978e-06
-9.30935 -0.0361286 2.26668e-06
-9.2713 -0.0361289 2.30573e-06
-9.23327 -0.0361292 2.33392e-06
-9.19528 -0.0361296 2.37427e-06
-9.15732 -0.0361299 2.40382e-06
-9.11939 -0.0361302 2.44553e-06
-9.08149 -0.0361306 2.47651e-06
-9.04362 -0.0361309 2.51966e-06
-9.00578 -0.0361312 2.55213e-06
-8.96797 -0.0361316 2.59679e-06
-8.93019 -0.0361319 2.63085e-06
-8.89244 -0.0361323 2.6771e-06
-8.85471 -0.0361327 2.71281e-06
-8.81702 -0.036133 2.76074e-06
-8.77936 -0.0361334 2.79821e-06
-8.74172 -0.0361338 2.8479e-06
-8.70412 -0.0361342 2.88721e-06
-8.66654 -0.0361346 2.93877e-06
-8.62899 -0.0361349 2.98002e-06
-8.59146 -0.0361353 3.03356e-06
-8.55397 -0.0361358 3.07686e-06
-8.5165 -0.0361362 3.13247e-06
-8.47906 -0.0361366 3.17793e-06
-8.44165 -0.036137 3.23575e-06
-8.40426 -0.0361374 3.2835e-06
-8.3669 -0.0361379 3.34364e-06
-8.32956 -0.0361383 3.3938e-06
-8.29226 -0.0361388 3.45641e-06
-8.25497 -0.0361392 3.50913e-06
-8.21772 -0.0361397 3.57434e-06
-8.18049 -0.0361401 3.62977e-06
-8.14328 -0.0361406 3.69775e-06
-8.1061 -0.0361411 3.75605e-06
-8.06895 -0.0361416 3.82696e-06
-8.03182 -0.0361421 3.88831e-06
-7.99471 -0.0361426 3.96233e-06
-7.95763 -0.0361431 4.0269e-06
-7.92058 -0.0361436 4.10423e-06
-7.88355 -0.0361442 4.17224e-06
-7.84654 -0.0361447 4.25308e-06
-7.80955 -0.0361453 4.32473e-06
-7.77259 -0.0361458 4.40932e-06
-7.73566 -0.0361464 4.48485e-06
-7.69874 -0.0361469 4.57342e-06
-7.66185 -0.0361475 4.65308e-06
-7.62498 -0.0361481 4.74589e-06
-7.58814 -0.0361487 4.82996e-06
-7.55132 -0.0361493 4.9273e-06
-7.51452 -0.03615 5.01607e-06
-7.47774 -0.0361506 5.11825e-06
-7.44099 -0.0361512 5.21203e-06
-7.40425 -0.0361519 5.31938e-06
-7.36754 -0.0361526 5.41853e-06
-7.33085 -0.0361532 5.5314e-06
-7.29418 -0.0361539 5.63629e-06
-7.25754 -0.0361546 5.75508e-06
-7.22091 -0.0361553 5.86612e-06
-7.18431 -0.0361561 5.99126e-06
-7.14772 -0.0361568 6.10889e-06
-7.11116 -0.0361576 6.24083e-06
-7.07462 -0.0361583 6.36554e-06
-7.0381 -0.0361591 6.5048e-06
-7.00159 -0.0361599 6.63711e-06
-6.96511 -0.0361607 6.78424e-06
-6.92865 -0.0361615 6.92473e-06
-6.89221 -0.0361624 7.08032e-06
-6.85579 -0.0361632 7.22962e-06
-6.81938 -0.0361641 7.39435e-06
-6.783 -0.036165 7.55315e-06
-6.74664 -0.0361659 7.72774e-06
-6.71029 -0.0361668 7.8968e-06
-6.67397 -0.0361677 8.08203e-06
-6.63766 -0.0361687 8.26218e-06
-6.60137 -0.0361697 8.45894e-06
-6.5651 -0.0361707 8.6511e-06
-6.52885 -0.0361717 8.86035e-06
-6.49262 -0.0361727 9.06553e-06
-6.4564 -0.0361738 9.28833e-06
-6.42021 -0.0361749 9.50764e-06
-6.38403 -0.036176 9.74516e-06
-6.34786 -0.0361771 9.97985e-06
-6.31172 -0.0361782 1.02334e-05
-6.27559 -0.0361794 1.04848e-05
-6.23949 -0.0361806 1.07558e-05
-6.20339 -0.0361818 1.10255e-05
-6.16732 -0.0361831 1.13155e-05
-6.13126 -0.0361844 1.16052e-05
-6.09522 -0.0361857 1.1916e-05
-6.05919 -0.036187 1.22275e-05
-6.02319 -0.0361884 1.25612e-05
-5.9872 -0.0361898 1.28966e-05
-5.95122 -0.0361912 1.32553e-05
-5.91526 -0.0361927 1.36169e-05
-5.87932 -0.0361941 1.40032e-05
-5.84339 -0.0361957 1.43937e-05
-5.80748 -0.0361972 1.48103e-05
-5.77158 -0.0361988 1.52326e-05
-5.7357 -0.0362005 1.56826e-05
-5.69984 -0.0362022 1.61401e-05
-5.66399 -0.0362039 1.66271e-05
-5.62815 -0.0362056 1.71235e-05
-5.59233 -0.0362074 1.76514e-05
-5.55653 -0.0362093 1.8191e-05
-5.52074 -0.0362112 1.87643e-05
-5.48497 -0.0362131 1.93518e-05
-5.4492 -0.0362151 1.99757e-05
-5.41346 -0.0362172 2.06166e-05
-5.37773 -0.0362193 2.12969e-05
-5.34201 -0.0362214 2.19973e-05
-5.30631 -0.0362236 2.27406e-05
-5.27062 -0.0362259 2.35077e-05
-5.23494 -0.0362282 2.43216e-05
-5.19928 -0.0362306 2.51635e-05
-5.16363 -0.0362331 2.60566e-05
-5.128 -0.0362356 2.69825e-05
-5.09237 -0.0362382 2.79649e-05
-5.05677 -0.0362408 2.89856e-05
-5.02117 -0.0362436 3.00687e-05
-4.98559 -0.0362464 3.11965e-05
-4.95002 -0.0362493 3.23935e-05
-4.91446 -0.0362523 3.36428e-05
-4.87892 -0.0362554 3.49691e-05
-4.84339 -0.0362585 3.63563e-05
-4.80787 -0.0362618 3.78298e-05
-4.77237 -0.0362651 3.93741e-05
-4.73687 -0.0362685 4.10155e-05
-4.70139 -0.0362721 4.27393e-05
-4.66592 -0.0362757 4.45729e-05
-4.63046 -0.0362795 4.65024e-05
-4.59502 -0.0362834 4.85564e-05
-4.55958 -0.0362873 5.07223e-05
-4.52416 -0.0362914 5.30298e-05
-4.48875 -0.0362957 5.54679e-05
-4.45335 -0.0363 5.80678e-05
-4.41797 -0.0363045 6.08204e-05
-4.38259 -0.0363091 6.37585e-05
-4.34722 -0.0363139 6.6875e-05
-4.31187 -0.0363188 7.0205e-05
-4.27653 -0.0363238 7.37437e-05
-4.24119 -0.0363289 7.75287e-05
-4.20587 -0.0363342 8.1558e-05
-4.17056 -0.0363397 8.58722e-05
-4.13526 -0.0363453 9.04724e-05
-4.09997 -0.036351 9.54025e-05
-4.06469 -0.0363569 0.000100667
-4.02942 -0.0363629 0.000106314
-3.99416 -0.036369 0.000112352
-3.95891 -0.0363752 0.000118833
-3.92367 -0.0363815 0.000125769
-3.88844 -0.036388 0.000133217
-3.85322 -0.0363944 0.000141193
-3.81801 -0.036401 0.000149758
-3.7828 -0.0364075 0.000158931
-3.74761 -0.036414 0.000168775
-3.71243 -0.0364204 0.000179314
-3.67726 -0.0364267 0.000190609
-3.64209 -0.0364329 0.000202684
-3.60694 -0.0364388 0.000215599
-3.57179 -0.0364444 0.00022937
-3.53665 -0.0364495 0.000244049
-3.50152 -0.0364542 0.000259638
-3.4664 -0.0364582 0.000276174
-3.43129 -0.0364614 0.000293635
-3.39619 -0.0364638 0.000312026
-3.36109 -0.0364652 0.000331292
-3.32601 -0.0364653 0.000351395
-3.29093 -0.0364642 0.000372229
-3.25586 -0.0364615 0.000393699
-3.2208 -0.0364572 0.000415641
-3.18574 -0.0364512 0.000437897
-3.1507 -0.0364433 0.000460238
-3.11566 -0.0364335 0.000482449
-3.08063 -0.0364218 0.000504252
-3.0456 -0.0364081 0.000525397
-3.01059 -0.0363926 0.000545588
-2.97558 -0.0363753 0.00056458
-2.94058 -0.0363564 0.000582106
-2.90558 -0.0363362 0.000597973
-2.87059 -0.0363149 0.00061199
-2.83561 -0.0362927 0.000624059
-2.80064 -0.0362701 0.000634095
-2.76567 -0.0362472 0.000642114
-2.73071 -0.0362244 0.000648143
-2.69576 -0.0362019 0.0006523
-2.66081 -0.03618 0.000654704
-2.62587 -0.0361589 0.000655547
-2.59094 -0.0361387 0.000655001
-2.55601 -0.0361196 0.000653294
-2.52109 -0.0361016 0.000650615
-2.48617 -0.0360848 0.000647192
-2.45126 -0.0360692 0.000643202
-2.41636 -0.0360547 0.000638852
-2.38146 -0.0360414 0.000634292
-2.34657 -0.0360292 0.000629696
-2.31168 -0.036018 0.000625178
-2.2768 -0.0360077 0.000620879
-2.24192 -0.0359983 0.000616881
-2.20705 -0.0359896 0.000613291
-2.17219 -0.0359816 0.000610165
-2.13733 -0.0359741 0.000607583
-2.10247 -0.0359671 0.000605578
-2.06762 -0.0359605 0.000604211
-2.03278 -0.0359541 0.000603494
-1.99794 -0.0359479 0.000603474
-1.9631 -0.0359418 0.000604149
-1.92827 -0.0359357 0.000605551
-1.89345 -0.0359295 0.000607666
-1.85862 -0.035923 0.000610512
-1.82381 -0.0359162 0.000614063
-1.78899 -0.035909 0.000618324
-1.75419 -0.0359013 0.000623251
-1.71938 -0.0358929 0.000628834
-1.68458 -0.0358838 0.000635009
-1.64979 -0.0358738 0.000641742
-1.61499 -0.0358629 0.000648944
-1.58021 -0.0358509 0.000656552
-1.54542 -0.0358377 0.000664444
-1.51064 -0.0358231 0.00067252
-1.47586 -0.0358072 0.000680617
-1.44109 -0.0357898 0.000688592
-1.40632 -0.0357708 0.000696238
-1.37155 -0.0357502 0.000703368
-1.33679 -0.0357279 0.000709731
-1.30203 -0.035704 0.000715102
-1.26727 -0.0356785 0.000719204
-1.23251 -0.0356515 0.000721796
-1.19776 -0.0356232 0.000722599
-1.16301 -0.0355937 0.000721391
-1.12827 -0.0355633 0.000717936
-1.09352 -0.0355323 0.000712076
-1.05878 -0.0355009 0.000703665
-1.02405 -0.0354696 0.000692653
-0.989309 -0.0354387 0.000679017
-0.954576 -0.0354085 0.000662842
-0.919844 -0.0353795 0.000644239
-0.885115 -0.0353519 0.000623419
-0.850388 -0.0353259 0.000600605
-0.815663 -0.0353018 0.000576096
-0.78094 -0.0352798 0.000550178
-0.746219 -0.0352599 0.000523184
-0.711499 -0.0352421 0.000495405
-0.676781 -0.0352264 0.000467155
-0.642065 -0.0352128 0.000438684
-0.60735 -0.0352012 0.000410251
-0.572637 -0.0351913 0.000382038
-0.537925 -0.0351831 0.000354232
-0.503214 -0.0351764 0.000326941
-0.468504 -0.035171 0.00030028
-0.433796 -0.0351667 0.000274291
-0.399089 -0.0351634 0.000249028
-0.364382 -0.0351609 0.000224481
-0.329676 -0.035159 0.000200658
-0.294972 -0.0351578 0.00017751
-0.260267 -0.0351569 0.000155013
-0.225564 -0.0351563 0.000133092
-0.190861 -0.035156 0.000111704
-0.156158 -0.0351559 9.07582e-05
-0.121456 -0.0351559 7.0198e-05
-0.0867541 -0.0351559 4.99237e-05
-0.0520524 -0.0351559 2.98725e-05
-0.0173508 -0.0351559 9.93983e-06
0.0173508 -0.0351559 -9.93983e-06
0.0520524 -0.0351559 -2.98725e-05
0.0867541 -0.0351559 -4.99237e-05
0.121456 -0.0351559 -7.0198e-05
0.156158 -0.0351559 -9.07582e-05
0.190861 -0.035156 -0.000111704
0.225564 -0.0351563 -0.000133092
0.260267 -0.0351569 -0.000155013
0.294972 -0.0351578 -0.00017751
0.329676 -0.035159 -0.000200658
0.364382 -0.0351609 -0.000224481
0.399089 -0.0351634 -0.000249028
0.433796 -0.0351667 -0.000274291
0.468504 -0.035171 -0.00030028
0.503214 -0.0351764 -0.000326941
0.537925 -0.0351831 -0.000354232
0.572637 -0.0351913 -0.000382038
0.60735 -0.0352012 -0.000410251
0.642065 -0.0352128 -0.000438684
0.676781 -0.0352264 -0.000467155
0.711499 -0.0352421 -0.000495405
0.746219 -0.0352599 -0.000523184
0.78094 -0.0352798 -0.000550178
0.815663 -0.0353018 -0.000576096
0.850388 -0.0353259 -0.000600605
0.885115 -0.0353519 -0.000623419
0.919844 -0.0353795 -0.000644239
0.954576 -0.0354085 -0.000662842
0.989309 -0.0354387 -0.000679017
1.02405 -0.0354696 -0.000692653
1.05878 -0.0355009 -0.000703665
1.09352 -0.0355323 -0.000712076
1.12827 -0.0355633 -0.000717936
1.16301 -0.0355937 -0.000721391
1.19776 -0.0356232 -0.000722599
1.23251 -0.0356515 -0.000721796
1.26727 -0.0356785 -0.000719204
1.30203 -0.035704 -0.000715102
1.33679 -0.0357279 -0.000709731
1.37155 -0.0357502 -0.000703368
1.40632 -0.0357708 -0.000696238
1.44109 -0.0357898 -0.000688592
1.47586 -0.0358072 -0.000680617
1.51064 -0.0358231 -0.00067252
1.54542 -0.0358377 -0.000664444
1.58021 -0.0358509 -0.000656552
1.61499 -0.0358629 -0.000648944
1.64979 -0.0358738 -0.000641742
1.68458 -0.0358838 -0.000635009
1.71938 -0.0358929 -0.000628834
1.75419 -0.0359013 -0.000623251
1.78899 -0.035909 -0.000618324
1.82381 -0.0359162 -0.000614063
1.85862 -0.035923 -0.000610512
1.89345 -0.0359295 -0.000607666
1.92827 -0.0359357 -0.000605551
1.9631 -0.0359418 -0.000604149
1.99794 -0.0359479 -0.000603474
2.03278 -0.0359541 -0.000603494
2.06762 -0.0359605 -0.000604211
2.10247 -0.0359671 -0.000605578
2.13733 -0.0359741 -0.000607583
2.17219 -0.0359816 -0.000610165
2.20705 -0.0359896 -0.000613291
2.24192 -0.0359983 -0.000616881
2.2768 -0.0360077 -0.000620879
2.31168 -0.036018 -0.000625178
2.34657 -0.0360292 -0.000629696
2.38146 -0.0360414 -0.000634292
2.41636 -0.0360547 -0.000638852
2.45126 -0.0360692 -0.000643202
2.48617 -0.0360848 -0.000647192
2.52109 -0.0361016 -0.000650615
2.55601 -0.0361196 -0.000653294
2.59094 -0.0361387 -0.000655001
2.62587 -0.0361589 -0.000655547
2.66081 -0.03618 -0.000654704
2.69576 -0.0362019 -0.0006523
2.73071 -0.0362244 -0.000648143
2.76567 -0.0362472 -0.000642114
2.80064 -0.0362701 -0.000634095
2.83561 -0.0362927 -0.000624059
2.87059 -0.0363149 -0.00061199
2.90558 -0.0363362 -0.000597973
2.94058 -0.0363564 -0.000582106
2.97558 -0.0363753 -0.00056458
3.01059 -0.0363926 -0.000545588
3.0456 -0.0364081 -0.000525397
3.08063 -0.0364218 -0.000504252
3.11566 -0.0364335 -0.000482449
3.1507 -0.0364433 -0.000460238
3.18574 -0.0364512 -0.000437897
3.2208 -0.0364572 -0.000415641
3.25586 -0.0364615 -0.000393699
3.29093 -0.0364642 -0.000372229
3.32601 -0.0364653 -0.000351395
3.36109 -0.0364652 -0.000331292
3.39619 -0.0364638 -0.000312026
3.43129 -0.0364614 -0.000293635
3.4664 -0.0364582 -0.000276174
3.50152 -0.0364542 -0.000259638
3.53665 -0.0364495 -0.000244049
3.57179 -0.0364444 -0.00022937
3.60694 -0.0364388 -0.000215599
3.64209 -0.0364329 -0.000202684
3.67726 -0.0364267 -0.000190609
3.71243 -0.0364204 -0.000179314
3.74761 -0.036414 -0.000168775
3.7828 -0.0364075 -0.000158931
3.81801 -0.036401 -0.000149758
3.85322 -0.0363944 -0.000141193
3.88844 -0.036388 -0.000133217
3.92367 -0.0363815 -0.000125769
3.95891 -0.0363752 -0.000118833
3.99416 -0.036369 -0.000112352
4.02942 -0.0363629 -0.000106314
4.06469 -0.0363569 -0.000100667
4.09997 -0.036351 -9.54025e-05
4.13526 -0.0363453 -9.04724e-05
4.17056 -0.0363397 -8.58722e-05
4.20587 -0.0363342 -8.1558e-05
4.24119 -0.0363289 -7.75287e-05
4.27653 -0.0363238 -7.37437e-05
4.31187 -0.0363188 -7.0205e-05
4.34722 -0.0363139 -6.6875e-05
4.38259 -0.0363091 -6.37585e-05
4.41797 -0.0363045 -6.08204e-05
4.45335 -0.0363 -5.80678e-05
4.48875 -0.0362957 -5.54679e-05
4.52416 -0.0362914 -5.30298e-05
4.55958 -0.0362873 -5.07223e-05
4.59502 -0.0362834 -4.85564e-05
4.63046 -0.0362795 -4.65024e-05
4.66592 -0.0362757 -4.45729e-05
4.70139 -0.0362721 -4.27393e-05
4.73687 -0.0362685 -4.10155e-05
4.77237 -0.0362651 -3.93741e-05
4.80787 -0.0362618 -3.78298e-05
4.84339 -0.0362585 -3.63563e-05
4.87892 -0.0362554 -3.49691e-05
4.91446 -0.0362523 -3.36428e-05
4.95002 -0.0362493 -3.23935e-05
4.98559 -0.0362464 -3.11965e-05
5.02117 -0.0362436 -3.00687e-05
5.05677 -0.0362408 -2.89856e-05
5.09237 -0.0362382 -2.79649e-05
5.128 -0.0362356 -2.69825e-05
5.16363 -0.0362331 -2.60566e-05
5.19928 -0.0362306 -2.51635e-05
5.23494 -0.0362282 -2.43216e-05
5.27062 -0.0362259 -2.35077e-05
5.30631 -0.0362236 -2.27406e-05
5.34201 -0.0362214 -2.19973e-05
5.37773 -0.0362193 -2.12969e-05
5.41346 -0.0362172 -2.06166e-05
5.4492 -0.0362151 -1.99757e-05
5.48497 -0.0362131 -1.93518e-05
5.52074 -0.0362112 -1.87643e-05
5.55653 -0.0362093 -1.8191e-05
5.59233 -0.0362074 -1.76514e-05
5.62815 -0.0362056 -1.71235e-05
5.66399 -0.0362039 -1.66271e-05
5.69984 -0.0362022 -1.61401e-05
5.7357 -0.0362005 -1.56826e-05
5.77158 -0.0361988 -1.52326e-05
5.80748 -0.0361972 -1.48103e-05
5.84339 -0.0361957 -1.43937e-05
5.87932 -0.0361941 -1.40032e-05
5.91526 -0.0361927 -1.36169e-05
5.95122 -0.0361912 -1.32553e-05
5.9872 -0.0361898 -1.28966e-05
6.02319 -0.0361884 -1.25612e-05
6.05919 -0.036187 -1.22275e-05
6.09522 -0.0361857 -1.1916e-05
6.13126 -0.0361844 -1.16052e-05
6.16732 -0.0361831 -1.13155e-05
6.20339 -0.0361818 -1.10255e-05
6.23949 -0.0361806 -1.07558e-05
6.27559 -0.0361794 -1.04848e-05
6.31172 -0.0361782 -1.02334e-05
6.34786 -0.0361771 -9.97985e-06
6.38403 -0.036176 -9.74516e-06
6.42021 -0.0361749 -9.50764e-06
6.4564 -0.0361738 -9.28833e-06
6.49262 -0.0361727 -9.06553e-06
6.52885 -0.0361717 -8.86035e-06
6.5651 -0.0361707 -8.6511e-06
6.60137 -0.0361697 -8.45894e-06
6.63766 -0.0361687 -8.26218e-06
6.67397 -0.0361677 -8.08203e-06
6.71029 -0.0361668 -7.8968e-06
6.74664 -0.0361659 -7.72774e-06
6.783 -0.036165 -7.55315e-06
6.81938 -0.0361641 -7.39435e-06
6.85579 -0.0361632 -7.22962e-06
6.89221 -0.0361624 -7.08032e-06
6.92865 -0.0361615 -6.92473e-06
6.96511 -0.0361607 -6.78424e-06
7.00159 -0.0361599 -6.63711e-06
7.0381 -0.0361591 -6.5048e-06
7.07462 -0.0361583 -6.36554e-06
7.11116 -0.0361576 -6.24083e-06
7.14772 -0.0361568 -6.10889e-06
7.18431 -0.0361561 -5.99126e-06
7.22091 -0.0361553 -5.86612e-06
7.25754 -0.0361546 -5.75508e-06
7.29418 -0.0361539 -5.63629e-06
7.33085 -0.0361532 -5.5314e-06
7.36754 -0.0361526 -5.41853e-06
7.40425 -0.0361519 -5.31938e-06
7.44099 -0.0361512 -5.21203e-06
7.47774 -0.0361506 -5.11825e-06
7.51452 -0.03615 -5.01607e-06
7.55132 -0.0361493 -4.9273e-06
7.58814 -0.0361487 -4.82996e-06
7.62498 -0.0361481 -4.74589e-06
7.66185 -0.0361475 -4.65308e-06
7.69874 -0.0361469 -4.57342e-06
7.73566 -0.0361464 -4.48485e-06
7.77259 -0.0361458 -4.40932e-06
7.80955 -0.0361453 -4.32473e-06
7.84654 -0.0361447 -4.25308e-06
7.88355 -0.0361442 -4.17224e-06
7.92058 -0.0361436 -4.10423e-06
7.95763 -0.0361431 -4.0269e-06
7.99471 -0.0361426 -3.96233e-06
8.03182 -0.0361421 -3.88831e-06
8.06895 -0.0361416 -3.82696e-06
8.1061 -0.0361411 -3.75605e-06
8.14328 -0.0361406 -3.69775e-06
8.18049 -0.0361401 -3.62977e-06
8.21772 -0.0361397 -3.57434e-06
8.25497 -0.0361392 -3.50913e-06
8.29226 -0.0361388 -3.45641e-06
8.32956 -0.0361383 -3.3938e-06
8.3669 -0.0361379 -3.34364e-06
8.40426 -0.0361374 -3.2835e-06
8.44165 -0.036137 -3.23575e-06
8.47906 -0.0361366 -3.17793e-06
8.5165 -0.0361362 -3.13247e-06
8.55397 -0.0361358 -3.07686e-06
8.59146 -0.0361353 -3.03356e-06
8.62899 -0.0361349 -2.98002e-06
8.66654 -0.0361346 -2.93877e-06
8.70412 -0.0361342 -2.88721e-06
8.74172 -0.0361338 -2.8479e-06
8.77936 -0.0361334 -2.79821e-06
8.81702 -0.036133 -2.76074e-06
8.85471 -0.0361327 -2.71281e-06
8.89244 -0.0361323 -2.6771e-06
8.93019 -0.0361319 -2.63085e-06
8.96797 -0.0361316 -2.59679e-06
9.00578 -0.0361312 -2.55213e-06
9.04362 -0.0361309 -2.51966e-06
9.08149 -0.0361306 -2.47651e-06
9.11939 -0.0361302 -2.44553e-06
9.15732 -0.0361299 -2.40382e-06
9.19528 -0.0361296 -2.37427e-06
9.23327 -0.0361292 -2.33392e-06
9.2713 -0.0361289 -2.30573e-06
9.30935 -0.0361286 -2.26668e-06
9.34744 -0.0361283 -2.23978e-06
9.38556 -0.036128 -2.20197e-06
9.42371 -0.0361277 -2.1763e-06
9.46189 -0.0361274 -2.13966e-06
9.50011 -0.0361271 -2.11517e-06
9.53836 -0.0361268 -2.07965e-06
9.57664 -0.0361265 -2.05629e-06
9.61496 -0.0361262 -2.02183e-06
9.65331 -0.036126 -1.99954e-06
9.69169 -0.0361257 -1.9661e-06
9.73011 -0.0361254 -1.94483e-06
9.76856 -0.0361251 -1.91236e-06
9.80704 -0.0361249 -1.89206e-06
9.84557 -0.0361246 -1.86052e-06
9.88412 -0.0361243 -1.84116e-06
9.92271 -0.0361241 -1.8105e-06
9.96134 -0.0361238 -1.79203e-06
10 -0.0361236 -1.76221e-06
10.0387 -0.0361233 -1.7446e-06
10.0774 -0.0361231 -1.71559e-06
10.1162 -0.0361228 -1.6988e-06
10.155 -0.0361226 -1.67055e-06
10.1939 -0.0361224 -1.65455e-06
10.2328 -0.0361221 -1.62703e-06
10.2717 -0.0361219 -1.61179e-06
10.3106 -0.0361217 -1.58497e-06
10.3496 -0.0361214 -1.57045e-06
10.3887 -0.0361212 -1.54431e-06
10.4278 -0.036121 -1.53047e-06
10.4669 -0.0361208 -1.50498e-06
10.506 -0.0361206 -1.49181e-06
10.5452 -0.0361203 -1.46692e-06
10.5845 -0.0361201 -1.45439e-06
10.6238 -0.0361199 -1.4301e-06
10.6631 -0.0361197 -1.41818e-06
10.7024 -0.0361195 -1.39445e-06
10.7418 -0.0361193 -1.38313e-06
10.7813 -0.0361191 -1.35994e-06
10.8208 -0.0361189 -1.34918e-06
10.8603 -0.0361187 -1.3265e-06
10.8999 -0.0361185 -1.31629e-06
10.9395 -0.0361183 -1.29411e-06
10.9792 -0.0361181 -1.28443e-06
11.0189 -0.0361179 -1.26272e-06
11.0586 -0.0361178 -1.25354e-06
11.0984 -0.0361176 -1.23229e-06
11.1383 -0.0361174 -1.2236e-06
11.1781 -0.0361172 -1.20279e-06
11.2181 -0.036117 -1.19457e-06
11.2581 -0.0361169 -1.17417e-06
11.2981 -0.0361167 -1.1664e-06
11.3381 -0.0361165 -1.14641e-06
11.3783 -0.0361163 -1.13908e-06
11.4184 -0.0361162 -1.11948e-06
11.4587 -0.036116 -1.11256e-06
11.4989 -0.0361158 -1.09333e-06
11.5392 -0.0361157 -1.08683e-06
11.5796 -0.0361155 -1.06795e-06
11.62 -0.0361153 -1.06184e-06
11.6605 -0.0361152 -1.0433e-06
11.701 -0.036115 -1.03757e-06
11.7415 -0.0361149 -1.01935e-06
11.7822 -0.0361147 -1.01399e-06
11.8228 -0.0361146 -9.96093e-07
11.8636 -0.0361144 -9.91089e-07
11.9043 -0.0361143 -9.7349e-07
11.9452 -0.0361141 -9.68831e-07
11.986 -0.036114 -9.5152e-07
12.027 -0.0361138 -9.47195e-07
12.068 -0.0361137 -9.30161e-07
12.109 -0.0361135 -9.2616e-07
12.1501 -0.0361134 -9.09393e-07
12.1913 -0.0361132 -9.05705e-07
12.2325 -0.0361131 -8.89193e-07
12.2738 -0.036113 -8.85809e-07
12.3151 -0.0361128 -8.69542e-07
12.3565 -0.0361127 -8.66453e-07
12.3979 -0.0361126 -8.50422e-07
12.4394 -0.0361124 -8.47619e-07
12.481 -0.0361123 -8.31813e-07
12.5226 -0.0361122 -8.29289e-07
12.5643 -0.036112 -8.137e-07
12.6061 -0.0361119 -8.11446e-07
12.6479 -0.0361118 -7.96064e-07
12.6898 -0.0361116 -7.94073e-07
12.7317 -0.0361115 -7.7889e-07
12.7737 -0.0361114 -7.77155e-07
12.8158 -0.0361113 -7.62163e-07
12.8579 -0.0361111 -7.60677e-07
12.9001 -0.036111 -7.45868e-07
12.9424 -0.0361109 -7.44624e-07
12.9847 -0.0361108 -7.2999e-07
13.0271 -0.0361107 -7.28982e-07
13.0696 -0.0361106 -7.14516e-07
13.1121 -0.0361104 -7.13738e-07
13.1547 -0.0361103 -6.99433e-07
13.1974 -0.0361102 -6.9888e-07
13.2402 -0.0361101 -6.84728e-07
13.283 -0.03611 -6.84394e-07
13.3259 -0.0361099 -6.70389e-07
13.3689 -0.0361098 -6.70269e-07
13.4119 -0.0361097 -6.56405e-07
13.455 -0.0361095 -6.56494e-07
13.4982 -0.0361094 -6.42763e-07
13.5415 -0.0361093 -6.43057e-07
13.5848 -0.0361092 -6.29454e-07
13.6283 -0.0361091 -6.29948e-07
13.6718 -0.036109 -6.16467e-07
13.7153 -0.0361089 -6.17157e-07
13.759 -0.0361088 -6.03792e-07
13.8028 -0.0361087 -6.04674e-07
13.8466 -0.0361086 -5.91419e-07
13.8905 -0.0361085 -5.92489e-07
13.9345 -0.0361084 -5.79339e-07
13.9786 -0.0361083 -5.80593e-07
14.0227 -0.0361082 -5.67543e-07
14.067 -0.0361081 -5.68979e-07
14.1113 -0.036108 -5.56023e-07
14.1558 -0.0361079 -5.57636e-07
14.2003 -0.0361078 -5.44769e-07
14.2449 -0.0361077 -5.46557e-07
14.2896 -0.0361077 -5.33774e-07
14.3344 -0.0361076 -5.35734e-07
14.3793 -0.0361075 -5.2303e-07
14.4243 -0.0361074 -5.2516e-07
14.4693 -0.0361073 -5.1253e-07
14.5145 -0.0361072 -5.14827e-07
14.5598 -0.0361071 -5.02266e-07
14.6052 -0.036107 -5.04728e-07
14.6506 -0.0361069 -4.92231e-07
14.6962 -0.0361069 -4.94856e-07
14.7419 -0.0361068 -4.82419e-07
14.7877 -0.0361067 -4.85205e-07
14.8336 -0.0361066 -4.72823e-07
14.8796 -0.0361065 -4.75768e-07
14.9257 -0.0361064 -4.63436e-07
14.9719 -0.0361063 -4.66538e-07
15.0182 -0.0361063 -4.54253e-07
15.0647 -0.0361062 -4.57511e-07
15.1112 -0.0361061 -4.45268e-07
15.1579 -0.036106 -4.48681e-07
15.2047 -0.0361059 -4.36474e-07
15.2516 -0.0361059 -4.40041e-07
15.2986 -0.0361058 -4.27867e-07
15.3458 -0.0361057 -4.31586e-07
15.393 -0.0361056 -4.19441e-07
15.4404 -0.0361055 -4.23312e-07
15.488 -0.0361055 -4.1119e-07
15.5356 -0.0361054 -4.15212e-07
15.5834 -0.0361053 -4.0311e-07
15.6313 -0.0361052 -4.07283e-07
15.6794 -0.0361052 -3.95195e-07
15.7276 -0.0361051 -3.99519e-07
15.7759 -0.036105 -3.87441e-07
15.8243 -0.036105 -3.91915e-07
15.873 -0.0361049 -3.79844e-07
15.9217 -0.0361048 -3.84468e-07
15.9706 -0.0361047 -3.72398e-07
16.0197 -0.0361047 -3.77174e-07
16.0689 -0.0361046 -3.651e-07
16.1182 -0.0361045 -3.70027e-07
16.1677 -0.0361045 -3.57944e-07
16.2174 -0.0361044 -3.63023e-07
16.2672 -0.0361043 -3.50928e-07
16.3172 -0.0361042 -3.5616e-07
16.3674 -0.0361042 -3.44047e-07
16.4177 -0.0361041 -3.49432e-07
16.4682 -0.036104 -3.37296e-07
16.5189 -0.036104 -3.42837e-07
16.5697 -0.0361039 -3.30672e-07
16.6208 -0.0361038 -3.36371e-07
16.672 -0.0361038 -3.24172e-07
16.7234 -0.0361037 -3.30029e-07
16.775 -0.0361036 -3.17791e-07
16.8268 -0.0361036 -3.2381e-07
16.8787 -0.0361035 -3.11527e-07
16.9309 -0.0361035 -3.17709e-07
16.9833 -0.0361034 -3.05375e-07
17.0359 -0.0361033 -3.11723e-07
17.0887 -0.0361033 -2.99331e-07
17.1418 -0.0361032 -3.05849e-07
17.195 -0.0361031 -2.93394e-07
17.2485 -0.0361031 -3.00085e-07
17.3022 -0.036103 -2.87558e-07
17.3562 -0.036103 -2.94426e-07
17.4104 -0.0361029 -2.81821e-07
17.4648 -0.0361028 -2.8887e-07
17.5195 -0.0361028 -2.7618e-07
17.5744 -0.0361027 -2.83415e-07
17.6296 -0.0361026 -2.70631e-07
17.6851 -0.0361026 -2.78058e-07
17.7408 -0.0361025 -2.65171e-07
17.7969 -0.0361025 -2.72795e-07
17.8532 -0.0361024 -2.59797e-07
17.9098 -0.0361024 -2.67625e-07
17.9667 -0.0361023 -2.54505e-07
18.0239 -0.0361022 -2.62545e-07
18.0815 -0.0361022 -2.49292e-07
18.1393 -0.0361021 -2.57552e-07
18.1975 -0.0361021 -2.44155e-07
18.256 -0.036102 -2.52643e-07
18.3149 -0.0361019 -2.3909e-07
18.3742 -0.0361019 -2.47818e-07
18.4338 -0.0361018 -2.34094e-07
18.4938 -0.0361018 -2.43072e-07
18.5542 -0.0361017 -2.29163e-07
18.615 -0.0361017 -2.38405e-07
18.6762 -0.0361016 -2.24294e-07
18.7379 -0.0361015 -2.33813e-07
18.8 -0.0361015 -2.19482e-07
18.8625 -0.0361014 -2.29295e-07
18.9255 -0.0361014 -2.14723e-07
18.9891 -0.0361013 -2.24848e-07
19.0531 -0.0361013 -2.10011e-07
19.1177 -0.0361012 -2.20471e-07
19.1828 -0.0361011 -2.05343e-07
19.2484 -0.0361011 -2.16159e-07
19.3147 -0.036101 -2.00711e-07
19.3816 -0.036101 -2.11912e-07
19.4491 -0.0361009 -1.96107e-07
19.5173 -0.0361008 -2.07723e-07
19.5862 -0.0361008 -1.91522e-07
19.6558 -0.0361007 -2.03588e-07
19.7262 -0.0361006 -1.8694e-07
19.7974 -0.0361006 -1.99498e-07
19.8694 -0.0361005 -1.8234e-07
19.9423 -0.0361004 -1.95434e-07
20.0162 -0.0361003 -1.77688e-07
20.091 -0.0361003 -1.91366e-07
20.1669 -0.0361002 -1.72932e-07
20.244 -0.0361001 -1.87249e-07
20.3222 -0.0360999 -1.68003e-07
20.4016 -0.0360998 -1.83058e-07
20.4825 -0.0360996 -1.62924e-07
20.5648 -0.0360995 -1.78985e-07
20.6487 -0.0360992 -1.5803e-07
20.7344 -0.036099 -1.75541e-07
20.8219 -0.0360988 -1.53771e-07
20.9115 -0.0360985 -1.7307e-07
21.0034 -0.0360983 -1.50138e-07
21.0979 -0.0360981 -1.71404e-07
21.1952 -0.0360978 -1.46659e-07
21.2959 -0.0360976 -1.7021e-07
21.4004 -0.0360973 -1.42807e-07
21.5093 -0.0360971 -1.69404e-07
21.6237 -0.0360968 -1.38077e-07
21.7448 -0.0360965 -1.69293e-07
21.8747 -0.0360962 -1.31485e-07
22.0165 -0.0360958 -1.71047e-07
22.1768 -0.0360953 -1.19261e-07
22.3723 -0.0360946 -1.83075e-07


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.075Lambda0.5Nc1Classic/SigmaROneLoop.txt <==
-22.3723 -0.0374996 1.47185e-19
-22.1768 -0.0374996 1.47185e-19
-22.0165 -0.0374996 1.47185e-19
-21.8747 -0.0374996 1.47185e-19
-21.7448 -0.0374996 1.47185e-19
-21.6237 -0.0374996 1.47185e-19
-21.5093 -0.0374996 1.47185e-19
-21.4004 -0.0374996 1.47185e-19
-21.2959 -0.0374996 1.47185e-19
-21.1952 -0.0374996 1.47185e-19
-21.0979 -0.0374996 1.47185e-19
-21.0034 -0.0374996 1.47185e-19
-20.9115 -0.0374996 1.47185e-19
-20.8219 -0.0374996 1.47185e-19
-20.7344 -0.0374996 1.47185e-19
-20.6487 -0.0374996 1.47185e-19
-20.5648 -0.0374996 1.47185e-19
-20.4825 -0.0374996 1.47185e-19
-20.4016 -0.0374996 1.47185e-19
-20.3222 -0.0374996 1.47185e-19
-20.244 -0.0374996 1.47185e-19
-20.1669 -0.0374996 1.47185e-19
-20.091 -0.0374996 1.47185e-19
-20.0162 -0.0374996 1.47185e-19
-19.9423 -0.0374996 1.47185e-19
-19.8694 -0.0374996 1.47185e-19
-19.7974 -0.0374996 1.47185e-19
-19.7262 -0.0374996 1.47185e-19
-19.6558 -0.0374996 1.47185e-19
-19.5862 -0.0374996 1.47185e-19
-19.5173 -0.0374996 1.47185e-19
-19.4491 -0.0374996 1.47185e-19
-19.3816 -0.0374996 1.47185e-19
-19.3147 -0.0374996 1.47185e-19
-19.2484 -0.0374996 1.47185e-19
-19.1828 -0.0374996 1.47185e-19
-19.1177 -0.0374996 1.47185e-19
-19.0531 -0.0374996 1.47185e-19
-18.9891 -0.0374996 1.47185e-19
-18.9255 -0.0374996 1.47185e-19
-18.8625 -0.0374996 1.47185e-19
-18.8 -0.0374996 1.47185e-19
-18.7379 -0.0374996 1.47185e-19
-18.6762 -0.0374996 1.47185e-19
-18.615 -0.0374996 1.47185e-19
-18.5542 -0.0374996 1.47185e-19
-18.4938 -0.0374996 1.47185e-19
-18.4338 -0.0374996 1.47185e-19
-18.3742 -0.0374996 1.47185e-19
-18.3149 -0.0374996 1.47185e-19
-18.256 -0.0374996 1.47185e-19
-18.1975 -0.0374996 1.47185e-19
-18.1393 -0.0374996 1.47185e-19
-18.0815 -0.0374996 1.47185e-19
-18.0239 -0.0374996 1.47185e-19
-17.9667 -0.0374996 1.47185e-19
-17.9098 -0.0374996 1.47185e-19
-17.8532 -0.0374996 1.47185e-19
-17.7969 -0.0374996 1.47185e-19
-17.7408 -0.0374996 1.47185e-19
-17.6851 -0.0374996 1.47185e-19
-17.6296 -0.0374996 1.47185e-19
-17.5744 -0.0374996 1.47185e-19
-17.5195 -0.0374996 1.47185e-19
-17.4648 -0.0374996 1.47185e-19
-17.4104 -0.0374996 1.47185e-19
-17.3562 -0.0374996 1.47185e-19
-17.3022 -0.0374996 1.47185e-19
-17.2485 -0.0374996 1.47185e-19
-17.195 -0.0374996 1.47185e-19
-17.1418 -0.0374996 1.47185e-19
-17.0887 -0.0374996 1.47185e-19
-17.0359 -0.0374996 1.47185e-19
-16.9833 -0.0374996 1.47185e-19
-16.9309 -0.0374996 1.47185e-19
-16.8787 -0.0374996 1.47185e-19
-16.8268 -0.0374996 1.47185e-19
-16.775 -0.0374996 1.47185e-19
-16.7234 -0.0374996 1.47185e-19
-16.672 -0.0374996 1.47185e-19
-16.6208 -0.0374996 1.47185e-19
-16.5697 -0.0374996 1.47185e-19
-16.5189 -0.0374996 1.47185e-19
-16.4682 -0.0374996 1.47185e-19
-16.4177 -0.0374996 1.47185e-19
-16.3674 -0.0374996 1.47185e-19
-16.3172 -0.0374996 1.47185e-19
-16.2672 -0.0374996 1.47185e-19
-16.2174 -0.0374996 1.47185e-19
-16.1677 -0.0374996 1.47185e-19
-16.1182 -0.0374996 1.47185e-19
-16.0689 -0.0374996 1.47185e-19
-16.0197 -0.0374996 1.47185e-19
-15.9706 -0.0374996 1.47185e-19
-15.9217 -0.0374996 1.47185e-19
-15.873 -0.0374996 1.47185e-19
-15.8243 -0.0374996 1.47185e-19
-15.7759 -0.0374996 1.47185e-19
-15.7276 -0.0374996 1.47185e-19
-15.6794 -0.0374996 1.47185e-19
-15.6313 -0.0374996 1.47185e-19
-15.5834 -0.0374996 1.47185e-19
-15.5356 -0.0374996 1.47185e-19
-15.488 -0.0374996 1.47185e-19
-15.4404 -0.0374996 1.47185e-19
-15.393 -0.0374996 1.47185e-19
-15.3458 -0.0374996 1.47185e-19
-15.2986 -0.0374996 1.47185e-19
-15.2516 -0.0374996 1.47185e-19
-15.2047 -0.0374996 1.47185e-19
-15.1579 -0.0374996 1.47185e-19
-15.1112 -0.0374996 1.47185e-19
-15.0647 -0.0374996 1.47185e-19
-15.0182 -0.0374996 1.47185e-19
-14.9719 -0.0374996 1.47185e-19
-14.9257 -0.0374996 1.47185e-19
-14.8796 -0.0374996 1.47185e-19
-14.8336 -0.0374996 1.47185e-19
-14.7877 -0.0374996 1.47185e-19
-14.7419 -0.0374996 1.47185e-19
-14.6962 -0.0374996 1.47185e-19
-14.6506 -0.0374996 1.47185e-19
-14.6052 -0.0374996 1.47185e-19
-14.5598 -0.0374996 1.47185e-19
-14.5145 -0.0374996 1.47185e-19
-14.4693 -0.0374996 1.47185e-19
-14.4243 -0.0374996 1.47185e-19
-14.3793 -0.0374996 1.47185e-19
-14.3344 -0.0374996 1.47185e-19
-14.2896 -0.0374996 1.47185e-19
-14.2449 -0.0374996 1.47185e-19
-14.2003 -0.0374996 1.47185e-19
-14.1558 -0.0374996 1.47185e-19
-14.1113 -0.0374996 1.47185e-19
-14.067 -0.0374996 1.47185e-19
-14.0227 -0.0374996 1.47185e-19
-13.9786 -0.0374996 1.47185e-19
-13.9345 -0.0374996 1.47185e-19
-13.8905 -0.0374996 1.47185e-19
-13.8466 -0.0374996 1.47185e-19
-13.8028 -0.0374996 1.47185e-19
-13.759 -0.0374996 1.47185e-19
-13.7153 -0.0374996 1.47185e-19
-13.6718 -0.0374996 1.47185e-19
-13.6283 -0.0374996 1.47185e-19
-13.5848 -0.0374996 1.47185e-19
-13.5415 -0.0374996 1.47185e-19
-13.4982 -0.0374996 1.47185e-19
-13.455 -0.0374996 1.47185e-19
-13.4119 -0.0374996 1.47185e-19
-13.3689 -0.0374996 1.47185e-19
-13.3259 -0.0374996 1.47185e-19
-13.283 -0.0374996 1.47185e-19
-13.2402 -0.0374996 1.47185e-19
-13.1974 -0.0374996 1.47185e-19
-13.1547 -0.0374996 1.47185e-19
-13.1121 -0.0374996 1.47185e-19
-13.0696 -0.0374996 1.47185e-19
-13.0271 -0.0374996 1.47185e-19
-12.9847 -0.0374996 1.47185e-19
-12.9424 -0.0374996 1.47185e-19
-12.9001 -0.0374996 1.47185e-19
-12.8579 -0.0374996 1.47185e-19
-12.8158 -0.0374996 1.47185e-19
-12.7737 -0.0374996 1.47185e-19
-12.7317 -0.0374996 1.47185e-19
-12.6898 -0.0374996 1.47185e-19
-12.6479 -0.0374996 1.47185e-19
-12.6061 -0.0374996 1.47185e-19
-12.5643 -0.0374996 1.47185e-19
-12.5226 -0.0374996 1.47185e-19
-12.481 -0.0374996 1.47185e-19
-12.4394 -0.0374996 1.47185e-19
-12.3979 -0.0374996 1.47185e-19
-12.3565 -0.0374996 1.47185e-19
-12.3151 -0.0374996 1.47185e-19
-12.2738 -0.0374996 1.47185e-19
-12.2325 -0.0374996 1.47185e-19
-12.1913 -0.0374996 1.47185e-19
-12.1501 -0.0374996 1.47185e-19
-12.109 -0.0374996 1.47185e-19
-12.068 -0.0374996 1.47185e-19
-12.027 -0.0374996 1.47185e-19
-11.986 -0.0374996 1.47185e-19
-11.9452 -0.0374996 1.47185e-19
-11.9043 -0.0374996 1.47185e-19
-11.8636 -0.0374996 1.47185e-19
-11.8228 -0.0374996 1.47185e-19
-11.7822 -0.0374996 1.47185e-19
-11.7415 -0.0374996 1.47185e-19
-11.701 -0.0374996 1.47185e-19
-11.6605 -0.0374996 1.47185e-19
-11.62 -0.0374996 1.47185e-19
-11.5796 -0.0374996 1.47185e-19
-11.5392 -0.0374996 1.47185e-19
-11.4989 -0.0374996 1.47185e-19
-11.4587 -0.0374996 1.47185e-19
-11.4184 -0.0374996 1.47185e-19
-11.3783 -0.0374996 1.47185e-19
-11.3381 -0.0374996 1.47185e-19
-11.2981 -0.0374996 1.47185e-19
-11.2581 -0.0374996 1.47185e-19
-11.2181 -0.0374996 1.47185e-19
-11.1781 -0.0374996 1.47185e-19
-11.1383 -0.0374996 1.47185e-19
-11.0984 -0.0374996 1.47185e-19
-11.0586 -0.0374996 1.47185e-19
-11.0189 -0.0374996 1.47185e-19
-10.9792 -0.0374996 1.47185e-19
-10.9395 -0.0374996 1.47185e-19
-10.8999 -0.0374996 1.47185e-19
-10.8603 -0.0374996 1.47185e-19
-10.8208 -0.0374996 1.47185e-19
-10.7813 -0.0374996 1.47185e-19
-10.7418 -0.0374996 1.47185e-19
-10.7024 -0.0374996 1.47185e-19
-10.6631 -0.0374996 1.47185e-19
-10.6238 -0.0374996 1.47185e-19
-10.5845 -0.0374996 1.47185e-19
-10.5452 -0.0374996 1.47185e-19
-10.506 -0.0374996 1.47185e-19
-10.4669 -0.0374996 1.47185e-19
-10.4278 -0.0374996 1.47185e-19
-10.3887 -0.0374996 1.47185e-19
-10.3496 -0.0374996 1.47185e-19
-10.3106 -0.0374996 1.47185e-19
-10.2717 -0.0374996 1.47185e-19
-10.2328 -0.0374996 1.47185e-19
-10.1939 -0.0374996 1.47185e-19
-10.155 -0.0374996 1.47185e-19
-10.1162 -0.0374996 1.47185e-19
-10.0774 -0.0374996 1.47185e-19
-10.0387 -0.0374996 1.47185e-19
-10 -0.0374996 1.47185e-19
-9.96134 -0.0374996 1.47185e-19
-9.92271 -0.0374996 1.47185e-19
-9.88412 -0.0374996 1.47185e-19
-9.84557 -0.0374996 1.47185e-19
-9.80704 -0.0374996 1.47185e-19
-9.76856 -0.0374996 1.47185e-19
-9.73011 -0.0374996 1.47185e-19
-9.69169 -0.0374996 1.47185e-19
-9.65331 -0.0374996 1.47185e-19
-9.61496 -0.0374996 1.47185e-19
-9.57664 -0.0374996 1.47185e-19
-9.53836 -0.0374996 1.47185e-19
-9.50011 -0.0374996 1.47185e-19
-9.46189 -0.0374996 1.47185e-19
-9.42371 -0.0374996 1.47185e-19
-9.38556 -0.0374996 1.47185e-19
-9.34744 -0.0374996 1.47185e-19
-9.30935 -0.0374996 1.47185e-19
-9.2713 -0.0374996 1.47185e-19
-9.23327 -0.0374996 1.47185e-19
-9.19528 -0.0374996 1.47185e-19
-9.15732 -0.0374996 1.47185e-19
-9.11939 -0.0374996 1.47185e-19
-9.08149 -0.0374996 1.47185e-19
-9.04362 -0.0374996 1.47185e-19
-9.00578 -0.0374996 1.47185e-19
-8.96797 -0.0374996 1.47185e-19
-8.93019 -0.0374996 1.47185e-19
-8.89244 -0.0374996 1.47185e-19
-8.85471 -0.0374996 1.47185e-19
-8.81702 -0.0374996 1.47185e-19
-8.77936 -0.0374996 1.47185e-19
-8.74172 -0.0374996 1.47185e-19
-8.70412 -0.0374996 1.47185e-19
-8.66654 -0.0374996 1.47185e-19
-8.62899 -0.0374996 1.47185e-19
-8.59146 -0.0374996 1.47185e-19
-8.55397 -0.0374996 1.47185e-19
-8.5165 -0.0374996 1.47185e-19
-8.47906 -0.0374996 1.47185e-19
-8.44165 -0.0374996 1.47185e-19
-8.40426 -0.0374996 1.47185e-19
-8.3669 -0.0374996 1.47185e-19
-8.32956 -0.0374996 1.47185e-19
-8.29226 -0.0374996 1.47185e-19
-8.25497 -0.0374996 1.47185e-19
-8.21772 -0.0374996 1.47185e-19
-8.18049 -0.0374996 1.47185e-19
-8.14328 -0.0374996 1.47185e-19
-8.1061 -0.0374996 1.47185e-19
-8.06895 -0.0374996 1.47185e-19
-8.03182 -0.0374996 1.47185e-19
-7.99471 -0.0374996 1.47185e-19
-7.95763 -0.0374996 1.47185e-19
-7.92058 -0.0374996 1.47185e-19
-7.88355 -0.0374996 1.47185e-19
-7.84654 -0.0374996 1.47185e-19
-7.80955 -0.0374996 1.47185e-19
-7.77259 -0.0374996 1.47185e-19
-7.73566 -0.0374996 1.47185e-19
-7.69874 -0.0374996 1.47185e-19
-7.66185 -0.0374996 1.47185e-19
-7.62498 -0.0374996 1.47185e-19
-7.58814 -0.0374996 1.47185e-19
-7.55132 -0.0374996 1.47185e-19
-7.51452 -0.0374996 1.47185e-19
-7.47774 -0.0374996 1.47185e-19
-7.44099 -0.0374996 1.47185e-19
-7.40425 -0.0374996 1.47185e-19
-7.36754 -0.0374996 1.47185e-19
-7.33085 -0.0374996 1.47185e-19
-7.29418 -0.0374996 1.47185e-19
-7.25754 -0.0374996 1.47185e-19
-7.22091 -0.0374996 1.47185e-19
-7.18431 -0.0374996 1.47185e-19
-7.14772 -0.0374996 1.47185e-19
-7.11116 -0.0374996 1.47185e-19
-7.07462 -0.0374996 1.47185e-19
-7.0381 -0.0374996 1.47185e-19
-7.00159 -0.0374996 1.47185e-19
-6.96511 -0.0374996 1.47185e-19
-6.92865 -0.0374996 1.47185e-19
-6.89221 -0.0374996 1.47185e-19
-6.85579 -0.0374996 1.47185e-19
-6.81938 -0.0374996 1.47185e-19
-6.783 -0.0374996 1.47185e-19
-6.74664 -0.0374996 1.47185e-19
-6.71029 -0.0374996 1.47185e-19
-6.67397 -0.0374996 1.47185e-19
-6.63766 -0.0374996 1.47185e-19
-6.60137 -0.0374996 1.47185e-19
-6.5651 -0.0374996 1.47185e-19
-6.52885 -0.0374996 1.47185e-19
-6.49262 -0.0374996 1.47185e-19
-6.4564 -0.0374996 1.47185e-19
-6.42021 -0.0374996 1.47185e-19
-6.38403 -0.0374996 1.47185e-19
-6.34786 -0.0374996 1.47185e-19
-6.31172 -0.0374996 1.47185e-19
-6.27559 -0.0374996 1.47185e-19
-6.23949 -0.0374996 1.47185e-19
-6.20339 -0.0374996 1.47185e-19
-6.16732 -0.0374996 1.47185e-19
-6.13126 -0.0374996 1.47185e-19
-6.09522 -0.0374996 1.47185e-19
-6.05919 -0.0374996 1.47185e-19
-6.02319 -0.0374996 1.47185e-19
-5.9872 -0.0374996 1.47185e-19
-5.95122 -0.0374996 1.47185e-19
-5.91526 -0.0374996 1.47185e-19
-5.87932 -0.0374996 1.47185e-19
-5.84339 -0.0374996 1.47185e-19
-5.80748 -0.0374996 1.47185e-19
-5.77158 -0.0374996 1.47185e-19
-5.7357 -0.0374996 1.47185e-19
-5.69984 -0.0374996 1.47185e-19
-5.66399 -0.0374996 1.47185e-19
-5.62815 -0.0374996 1.47185e-19
-5.59233 -0.0374996 1.47185e-19
-5.55653 -0.0374996 1.47185e-19
-5.52074 -0.0374996 1.47185e-19
-5.48497 -0.0374996 1.47185e-19
-5.4492 -0.0374996 1.47185e-19
-5.41346 -0.0374996 1.47185e-19
-5.37773 -0.0374996 1.47185e-19
-5.34201 -0.0374996 1.47185e-19
-5.30631 -0.0374996 1.47185e-19
-5.27062 -0.0374996 1.47185e-19
-5.23494 -0.0374996 1.47185e-19
-5.19928 -0.0374996 1.47185e-19
-5.16363 -0.0374996 1.47185e-19
-5.128 -0.0374996 1.47185e-19
-5.09237 -0.0374996 1.47185e-19
-5.05677 -0.0374996 1.47185e-19
-5.02117 -0.0374996 1.47185e-19
-4.98559 -0.0374996 1.47185e-19
-4.95002 -0.0374996 1.47185e-19
-4.91446 -0.0374996 1.47185e-19
-4.87892 -0.0374996 1.47185e-19
-4.84339 -0.0374996 1.47185e-19
-4.80787 -0.0374996 1.47185e-19
-4.77237 -0.0374996 1.47185e-19
-4.73687 -0.0374996 1.47185e-19
-4.70139 -0.0374996 1.47185e-19
-4.66592 -0.0374996 1.47185e-19
-4.63046 -0.0374996 1.47185e-19
-4.59502 -0.0374996 1.47185e-19
-4.55958 -0.0374996 1.47185e-19
-4.52416 -0.0374996 1.47185e-19
-4.48875 -0.0374996 1.47185e-19
-4.45335 -0.0374996 1.47185e-19
-4.41797 -0.0374996 1.47185e-19
-4.38259 -0.0374996 1.47185e-19
-4.34722 -0.0374996 1.47185e-19
-4.31187 -0.0374996 1.47185e-19
-4.27653 -0.0374996 1.47185e-19
-4.24119 -0.0374996 1.47185e-19
-4.20587 -0.0374996 1.47185e-19
-4.17056 -0.0374996 1.47185e-19
-4.13526 -0.0374996 1.47185e-19
-4.09997 -0.0374996 1.47185e-19
-4.06469 -0.0374996 1.47185e-19
-4.02942 -0.0374996 1.47185e-19
-3.99416 -0.0374996 1.47185e-19
-3.95891 -0.0374996 1.47185e-19
-3.92367 -0.0374996 1.47185e-19
-3.88844 -0.0374996 1.47185e-19
-3.85322 -0.0374996 1.47185e-19
-3.81801 -0.0374996 1.47185e-19
-3.7828 -0.0374996 1.47185e-19
-3.74761 -0.0374996 1.47185e-19
-3.71243 -0.0374996 1.47185e-19
-3.67726 -0.0374996 1.47185e-19
-3.64209 -0.0374996 1.47185e-19
-3.60694 -0.0374996 1.47185e-19
-3.57179 -0.0374996 1.47185e-19
-3.53665 -0.0374996 1.47185e-19
-3.50152 -0.0374996 1.47185e-19
-3.4664 -0.0374996 1.47185e-19
-3.43129 -0.0374996 1.47185e-19
-3.39619 -0.0374996 1.47185e-19
-3.36109 -0.0374996 1.47185e-19
-3.32601 -0.0374996 1.47185e-19
-3.29093 -0.0374996 1.47185e-19
-3.25586 -0.0374996 1.47185e-19
-3.2208 -0.0374996 1.47185e-19
-3.18574 -0.0374996 1.47185e-19
-3.1507 -0.0374996 1.47185e-19
-3.11566 -0.0374996 1.47185e-19
-3.08063 -0.0374996 1.47185e-19
-3.0456 -0.0374996 1.47185e-19
-3.01059 -0.0374996 1.47185e-19
-2.97558 -0.0374996 1.47185e-19
-2.94058 -0.0374996 1.47185e-19
-2.90558 -0.0374996 1.47185e-19
-2.87059 -0.0374996 1.47185e-19
-2.83561 -0.0374996 1.47185e-19
-2.80064 -0.0374996 1.47185e-19
-2.76567 -0.0374996 1.47185e-19
-2.73071 -0.0374996 1.47185e-19
-2.69576 -0.0374996 1.47185e-19
-2.66081 -0.0374996 1.47185e-19
-2.62587 -0.0374996 1.47185e-19
-2.59094 -0.0374996 1.47185e-19
-2.55601 -0.0374996 1.47185e-19
-2.52109 -0.0374996 1.47185e-19
-2.48617 -0.0374996 1.47185e-19
-2.45126 -0.0374996 1.47185e-19
-2.41636 -0.0374996 1.47185e-19
-2.38146 -0.0374996 1.47185e-19
-2.34657 -0.0374996 1.47185e-19
-2.31168 -0.0374996 1.47185e-19
-2.2768 -0.0374996 1.47185e-19
-2.24192 -0.0374996 1.47185e-19
-2.20705 -0.0374996 1.47185e-19
-2.17219 -0.0374996 1.47185e-19
-2.13733 -0.0374996 1.47185e-19
-2.10247 -0.0374996 1.47185e-19
-2.06762 -0.0374996 1.47185e-19
-2.03278 -0.0374996 1.47185e-19
-1.99794 -0.0374996 1.47185e-19
-1.9631 -0.0374996 1.47185e-19
-1.92827 -0.0374996 1.47185e-19
-1.89345 -0.0374996 1.47185e-19
-1.85862 -0.0374996 1.47185e-19
-1.82381 -0.0374996 1.47185e-19
-1.78899 -0.0374996 1.47185e-19
-1.75419 -0.0374996 1.47185e-19
-1.71938 -0.0374996 1.47185e-19
-1.68458 -0.0374996 1.47185e-19
-1.64979 -0.0374996 1.47185e-19
-1.61499 -0.0374996 1.47185e-19
-1.58021 -0.0374996 1.47185e-19
-1.54542 -0.0374996 1.47185e-19
-1.51064 -0.0374996 1.47185e-19
-1.47586 -0.0374996 1.47185e-19
-1.44109 -0.0374996 1.47185e-19
-1.40632 -0.0374996 1.47185e-19
-1.37155 -0.0374996 1.47185e-19
-1.33679 -0.0374996 1.47185e-19
-1.30203 -0.0374996 1.47185e-19
-1.26727 -0.0374996 1.47185e-19
-1.23251 -0.0374996 1.47185e-19
-1.19776 -0.0374996 1.47185e-19
-1.16301 -0.0374996 1.47185e-19
-1.12827 -0.0374996 1.47185e-19
-1.09352 -0.0374996 1.47185e-19
-1.05878 -0.0374996 1.47185e-19
-1.02405 -0.0374996 1.47185e-19
-0.989309 -0.0374996 1.47185e-19
-0.954576 -0.0374996 1.47185e-19
-0.919844 -0.0374996 1.47185e-19
-0.885115 -0.0374996 1.47185e-19
-0.850388 -0.0374996 1.47185e-19
-0.815663 -0.0374996 1.47185e-19
-0.78094 -0.0374996 1.47185e-19
-0.746219 -0.0374996 1.47185e-19
-0.711499 -0.0374996 1.47185e-19
-0.676781 -0.0374996 1.47185e-19
-0.642065 -0.0374996 1.47185e-19
-0.60735 -0.0374996 1.47185e-19
-0.572637 -0.0374996 1.47185e-19
-0.537925 -0.0374996 1.47185e-19
-0.503214 -0.0374996 1.47185e-19
-0.468504 -0.0374996 1.47185e-19
-0.433796 -0.0374996 1.47185e-19
-0.399089 -0.0374996 1.47185e-19
-0.364382 -0.0374996 1.47185e-19
-0.329676 -0.0374996 1.47185e-19
-0.294972 -0.0374996 1.47185e-19
-0.260267 -0.0374996 1.47185e-19
-0.225564 -0.0374996 1.47185e-19
-0.190861 -0.0374996 1.47185e-19
-0.156158 -0.0374996 1.47185e-19
-0.121456 -0.0374996 1.47185e-19
-0.0867541 -0.0374996 1.47185e-19
-0.0520524 -0.0374996 1.47185e-19
-0.0173508 -0.0374996 1.47185e-19
0.0173508 -0.0374996 1.47185e-19
0.0520524 -0.0374996 1.47185e-19
0.0867541 -0.0374996 1.47185e-19
0.121456 -0.0374996 1.47185e-19
0.156158 -0.0374996 1.47185e-19
0.190861 -0.0374996 1.47185e-19
0.225564 -0.0374996 1.47185e-19
0.260267 -0.0374996 1.47185e-19
0.294972 -0.0374996 1.47185e-19
0.329676 -0.0374996 1.47185e-19
0.364382 -0.0374996 1.47185e-19
0.399089 -0.0374996 1.47185e-19
0.433796 -0.0374996 1.47185e-19
0.468504 -0.0374996 1.47185e-19
0.503214 -0.0374996 1.47185e-19
0.537925 -0.0374996 1.47185e-19
0.572637 -0.0374996 1.47185e-19
0.60735 -0.0374996 1.47185e-19
0.642065 -0.0374996 1.47185e-19
0.676781 -0.0374996 1.47185e-19
0.711499 -0.0374996 1.47185e-19
0.746219 -0.0374996 1.47185e-19
0.78094 -0.0374996 1.47185e-19
0.815663 -0.0374996 1.47185e-19
0.850388 -0.0374996 1.47185e-19
0.885115 -0.0374996 1.47185e-19
0.919844 -0.0374996 1.47185e-19
0.954576 -0.0374996 1.47185e-19
0.989309 -0.0374996 1.47185e-19
1.02405 -0.0374996 1.47185e-19
1.05878 -0.0374996 1.47185e-19
1.09352 -0.0374996 1.47185e-19
1.12827 -0.0374996 1.47185e-19
1.16301 -0.0374996 1.47185e-19
1.19776 -0.0374996 1.47185e-19
1.23251 -0.0374996 1.47185e-19
1.26727 -0.0374996 1.47185e-19
1.30203 -0.0374996 1.47185e-19
1.33679 -0.0374996 1.47185e-19
1.37155 -0.0374996 1.47185e-19
1.40632 -0.0374996 1.47185e-19
1.44109 -0.0374996 1.47185e-19
1.47586 -0.0374996 1.47185e-19
1.51064 -0.0374996 1.47185e-19
1.54542 -0.0374996 1.47185e-19
1.58021 -0.0374996 1.47185e-19
1.61499 -0.0374996 1.47185e-19
1.64979 -0.0374996 1.47185e-19
1.68458 -0.0374996 1.47185e-19
1.71938 -0.0374996 1.47185e-19
1.75419 -0.0374996 1.47185e-19
1.78899 -0.0374996 1.47185e-19
1.82381 -0.0374996 1.47185e-19
1.85862 -0.0374996 1.47185e-19
1.89345 -0.0374996 1.47185e-19
1.92827 -0.0374996 1.47185e-19
1.9631 -0.0374996 1.47185e-19
1.99794 -0.0374996 1.47185e-19
2.03278 -0.0374996 1.47185e-19
2.06762 -0.0374996 1.47185e-19
2.10247 -0.0374996 1.47185e-19
2.13733 -0.0374996 1.47185e-19
2.17219 -0.0374996 1.47185e-19
2.20705 -0.0374996 1.47185e-19
2.24192 -0.0374996 1.47185e-19
2.2768 -0.0374996 1.47185e-19
2.31168 -0.0374996 1.47185e-19
2.34657 -0.0374996 1.47185e-19
2.38146 -0.0374996 1.47185e-19
2.41636 -0.0374996 1.47185e-19
2.45126 -0.0374996 1.47185e-19
2.48617 -0.0374996 1.47185e-19
2.52109 -0.0374996 1.47185e-19
2.55601 -0.0374996 1.47185e-19
2.59094 -0.0374996 1.47185e-19
2.62587 -0.0374996 1.47185e-19
2.66081 -0.0374996 1.47185e-19
2.69576 -0.0374996 1.47185e-19
2.73071 -0.0374996 1.47185e-19
2.76567 -0.0374996 1.47185e-19
2.80064 -0.0374996 1.47185e-19
2.83561 -0.0374996 1.47185e-19
2.87059 -0.0374996 1.47185e-19
2.90558 -0.0374996 1.47185e-19
2.94058 -0.0374996 1.47185e-19
2.97558 -0.0374996 1.47185e-19
3.01059 -0.0374996 1.47185e-19
3.0456 -0.0374996 1.47185e-19
3.08063 -0.0374996 1.47185e-19
3.11566 -0.0374996 1.47185e-19
3.1507 -0.0374996 1.47185e-19
3.18574 -0.0374996 1.47185e-19
3.2208 -0.0374996 1.47185e-19
3.25586 -0.0374996 1.47185e-19
3.29093 -0.0374996 1.47185e-19
3.32601 -0.0374996 1.47185e-19
3.36109 -0.0374996 1.47185e-19
3.39619 -0.0374996 1.47185e-19
3.43129 -0.0374996 1.47185e-19
3.4664 -0.0374996 1.47185e-19
3.50152 -0.0374996 1.47185e-19
3.53665 -0.0374996 1.47185e-19
3.57179 -0.0374996 1.47185e-19
3.60694 -0.0374996 1.47185e-19
3.64209 -0.0374996 1.47185e-19
3.67726 -0.0374996 1.47185e-19
3.71243 -0.0374996 1.47185e-19
3.74761 -0.0374996 1.47185e-19
3.7828 -0.0374996 1.47185e-19
3.81801 -0.0374996 1.47185e-19
3.85322 -0.0374996 1.47185e-19
3.88844 -0.0374996 1.47185e-19
3.92367 -0.0374996 1.47185e-19
3.95891 -0.0374996 1.47185e-19
3.99416 -0.0374996 1.47185e-19
4.02942 -0.0374996 1.47185e-19
4.06469 -0.0374996 1.47185e-19
4.09997 -0.0374996 1.47185e-19
4.13526 -0.0374996 1.47185e-19
4.17056 -0.0374996 1.47185e-19
4.20587 -0.0374996 1.47185e-19
4.24119 -0.0374996 1.47185e-19
4.27653 -0.0374996 1.47185e-19
4.31187 -0.0374996 1.47185e-19
4.34722 -0.0374996 1.47185e-19
4.38259 -0.0374996 1.47185e-19
4.41797 -0.0374996 1.47185e-19
4.45335 -0.0374996 1.47185e-19
4.48875 -0.0374996 1.47185e-19
4.52416 -0.0374996 1.47185e-19
4.55958 -0.0374996 1.47185e-19
4.59502 -0.0374996 1.47185e-19
4.63046 -0.0374996 1.47185e-19
4.66592 -0.0374996 1.47185e-19
4.70139 -0.0374996 1.47185e-19
4.73687 -0.0374996 1.47185e-19
4.77237 -0.0374996 1.47185e-19
4.80787 -0.0374996 1.47185e-19
4.84339 -0.0374996 1.47185e-19
4.87892 -0.0374996 1.47185e-19
4.91446 -0.0374996 1.47185e-19
4.95002 -0.0374996 1.47185e-19
4.98559 -0.0374996 1.47185e-19
5.02117 -0.0374996 1.47185e-19
5.05677 -0.0374996 1.47185e-19
5.09237 -0.0374996 1.47185e-19
5.128 -0.0374996 1.47185e-19
5.16363 -0.0374996 1.47185e-19
5.19928 -0.0374996 1.47185e-19
5.23494 -0.0374996 1.47185e-19
5.27062 -0.0374996 1.47185e-19
5.30631 -0.0374996 1.47185e-19
5.34201 -0.0374996 1.47185e-19
5.37773 -0.0374996 1.47185e-19
5.41346 -0.0374996 1.47185e-19
5.4492 -0.0374996 1.47185e-19
5.48497 -0.0374996 1.47185e-19
5.52074 -0.0374996 1.47185e-19
5.55653 -0.0374996 1.47185e-19
5.59233 -0.0374996 1.47185e-19
5.62815 -0.0374996 1.47185e-19
5.66399 -0.0374996 1.47185e-19
5.69984 -0.0374996 1.47185e-19
5.7357 -0.0374996 1.47185e-19
5.77158 -0.0374996 1.47185e-19
5.80748 -0.0374996 1.47185e-19
5.84339 -0.0374996 1.47185e-19
5.87932 -0.0374996 1.47185e-19
5.91526 -0.0374996 1.47185e-19
5.95122 -0.0374996 1.47185e-19
5.9872 -0.0374996 1.47185e-19
6.02319 -0.0374996 1.47185e-19
6.05919 -0.0374996 1.47185e-19
6.09522 -0.0374996 1.47185e-19
6.13126 -0.0374996 1.47185e-19
6.16732 -0.0374996 1.47185e-19
6.20339 -0.0374996 1.47185e-19
6.23949 -0.0374996 1.47185e-19
6.27559 -0.0374996 1.47185e-19
6.31172 -0.0374996 1.47185e-19
6.34786 -0.0374996 1.47185e-19
6.38403 -0.0374996 1.47185e-19
6.42021 -0.0374996 1.47185e-19
6.4564 -0.0374996 1.47185e-19
6.49262 -0.0374996 1.47185e-19
6.52885 -0.0374996 1.47185e-19
6.5651 -0.0374996 1.47185e-19
6.60137 -0.0374996 1.47185e-19
6.63766 -0.0374996 1.47185e-19
6.67397 -0.0374996 1.47185e-19
6.71029 -0.0374996 1.47185e-19
6.74664 -0.0374996 1.47185e-19
6.783 -0.0374996 1.47185e-19
6.81938 -0.0374996 1.47185e-19
6.85579 -0.0374996 1.47185e-19
6.89221 -0.0374996 1.47185e-19
6.92865 -0.0374996 1.47185e-19
6.96511 -0.0374996 1.47185e-19
7.00159 -0.0374996 1.47185e-19
7.0381 -0.0374996 1.47185e-19
7.07462 -0.0374996 1.47185e-19
7.11116 -0.0374996 1.47185e-19
7.14772 -0.0374996 1.47185e-19
7.18431 -0.0374996 1.47185e-19
7.22091 -0.0374996 1.47185e-19
7.25754 -0.0374996 1.47185e-19
7.29418 -0.0374996 1.47185e-19
7.33085 -0.0374996 1.47185e-19
7.36754 -0.0374996 1.47185e-19
7.40425 -0.0374996 1.47185e-19
7.44099 -0.0374996 1.47185e-19
7.47774 -0.0374996 1.47185e-19
7.51452 -0.0374996 1.47185e-19
7.55132 -0.0374996 1.47185e-19
7.58814 -0.0374996 1.47185e-19
7.62498 -0.0374996 1.47185e-19
7.66185 -0.0374996 1.47185e-19
7.69874 -0.0374996 1.47185e-19
7.73566 -0.0374996 1.47185e-19
7.77259 -0.0374996 1.47185e-19
7.80955 -0.0374996 1.47185e-19
7.84654 -0.0374996 1.47185e-19
7.88355 -0.0374996 1.47185e-19
7.92058 -0.0374996 1.47185e-19
7.95763 -0.0374996 1.47185e-19
7.99471 -0.0374996 1.47185e-19
8.03182 -0.0374996 1.47185e-19
8.06895 -0.0374996 1.47185e-19
8.1061 -0.0374996 1.47185e-19
8.14328 -0.0374996 1.47185e-19
8.18049 -0.0374996 1.47185e-19
8.21772 -0.0374996 1.47185e-19
8.25497 -0.0374996 1.47185e-19
8.29226 -0.0374996 1.47185e-19
8.32956 -0.0374996 1.47185e-19
8.3669 -0.0374996 1.47185e-19
8.40426 -0.0374996 1.47185e-19
8.44165 -0.0374996 1.47185e-19
8.47906 -0.0374996 1.47185e-19
8.5165 -0.0374996 1.47185e-19
8.55397 -0.0374996 1.47185e-19
8.59146 -0.0374996 1.47185e-19
8.62899 -0.0374996 1.47185e-19
8.66654 -0.0374996 1.47185e-19
8.70412 -0.0374996 1.47185e-19
8.74172 -0.0374996 1.47185e-19
8.77936 -0.0374996 1.47185e-19
8.81702 -0.0374996 1.47185e-19
8.85471 -0.0374996 1.47185e-19
8.89244 -0.0374996 1.47185e-19
8.93019 -0.0374996 1.47185e-19
8.96797 -0.0374996 1.47185e-19
9.00578 -0.0374996 1.47185e-19
9.04362 -0.0374996 1.47185e-19
9.08149 -0.0374996 1.47185e-19
9.11939 -0.0374996 1.47185e-19
9.15732 -0.0374996 1.47185e-19
9.19528 -0.0374996 1.47185e-19
9.23327 -0.0374996 1.47185e-19
9.2713 -0.0374996 1.47185e-19
9.30935 -0.0374996 1.47185e-19
9.34744 -0.0374996 1.47185e-19
9.38556 -0.0374996 1.47185e-19
9.42371 -0.0374996 1.47185e-19
9.46189 -0.0374996 1.47185e-19
9.50011 -0.0374996 1.47185e-19
9.53836 -0.0374996 1.47185e-19
9.57664 -0.0374996 1.47185e-19
9.61496 -0.0374996 1.47185e-19
9.65331 -0.0374996 1.47185e-19
9.69169 -0.0374996 1.47185e-19
9.73011 -0.0374996 1.47185e-19
9.76856 -0.0374996 1.47185e-19
9.80704 -0.0374996 1.47185e-19
9.84557 -0.0374996 1.47185e-19
9.88412 -0.0374996 1.47185e-19
9.92271 -0.0374996 1.47185e-19
9.96134 -0.0374996 1.47185e-19
10 -0.0374996 1.47185e-19
10.0387 -0.0374996 1.47185e-19
10.0774 -0.0374996 1.47185e-19
10.1162 -0.0374996 1.47185e-19
10.155 -0.0374996 1.47185e-19
10.1939 -0.0374996 1.47185e-19
10.2328 -0.0374996 1.47185e-19
10.2717 -0.0374996 1.47185e-19
10.3106 -0.0374996 1.47185e-19
10.3496 -0.0374996 1.47185e-19
10.3887 -0.0374996 1.47185e-19
10.4278 -0.0374996 1.47185e-19
10.4669 -0.0374996 1.47185e-19
10.506 -0.0374996 1.47185e-19
10.5452 -0.0374996 1.47185e-19
10.5845 -0.0374996 1.47185e-19
10.6238 -0.0374996 1.47185e-19
10.6631 -0.0374996 1.47185e-19
10.7024 -0.0374996 1.47185e-19
10.7418 -0.0374996 1.47185e-19
10.7813 -0.0374996 1.47185e-19
10.8208 -0.0374996 1.47185e-19
10.8603 -0.0374996 1.47185e-19
10.8999 -0.0374996 1.47185e-19
10.9395 -0.0374996 1.47185e-19
10.9792 -0.0374996 1.47185e-19
11.0189 -0.0374996 1.47185e-19
11.0586 -0.0374996 1.47185e-19
11.0984 -0.0374996 1.47185e-19
11.1383 -0.0374996 1.47185e-19
11.1781 -0.0374996 1.47185e-19
11.2181 -0.0374996 1.47185e-19
11.2581 -0.0374996 1.47185e-19
11.2981 -0.0374996 1.47185e-19
11.3381 -0.0374996 1.47185e-19
11.3783 -0.0374996 1.47185e-19
11.4184 -0.0374996 1.47185e-19
11.4587 -0.0374996 1.47185e-19
11.4989 -0.0374996 1.47185e-19
11.5392 -0.0374996 1.47185e-19
11.5796 -0.0374996 1.47185e-19
11.62 -0.0374996 1.47185e-19
11.6605 -0.0374996 1.47185e-19
11.701 -0.0374996 1.47185e-19
11.7415 -0.0374996 1.47185e-19
11.7822 -0.0374996 1.47185e-19
11.8228 -0.0374996 1.47185e-19
11.8636 -0.0374996 1.47185e-19
11.9043 -0.0374996 1.47185e-19
11.9452 -0.0374996 1.47185e-19
11.986 -0.0374996 1.47185e-19
12.027 -0.0374996 1.47185e-19
12.068 -0.0374996 1.47185e-19
12.109 -0.0374996 1.47185e-19
12.1501 -0.0374996 1.47185e-19
12.1913 -0.0374996 1.47185e-19
12.2325 -0.0374996 1.47185e-19
12.2738 -0.0374996 1.47185e-19
12.3151 -0.0374996 1.47185e-19
12.3565 -0.0374996 1.47185e-19
12.3979 -0.0374996 1.47185e-19
12.4394 -0.0374996 1.47185e-19
12.481 -0.0374996 1.47185e-19
12.5226 -0.0374996 1.47185e-19
12.5643 -0.0374996 1.47185e-19
12.6061 -0.0374996 1.47185e-19
12.6479 -0.0374996 1.47185e-19
12.6898 -0.0374996 1.47185e-19
12.7317 -0.0374996 1.47185e-19
12.7737 -0.0374996 1.47185e-19
12.8158 -0.0374996 1.47185e-19
12.8579 -0.0374996 1.47185e-19
12.9001 -0.0374996 1.47185e-19
12.9424 -0.0374996 1.47185e-19
12.9847 -0.0374996 1.47185e-19
13.0271 -0.0374996 1.47185e-19
13.0696 -0.0374996 1.47185e-19
13.1121 -0.0374996 1.47185e-19
13.1547 -0.0374996 1.47185e-19
13.1974 -0.0374996 1.47185e-19
13.2402 -0.0374996 1.47185e-19
13.283 -0.0374996 1.47185e-19
13.3259 -0.0374996 1.47185e-19
13.3689 -0.0374996 1.47185e-19
13.4119 -0.0374996 1.47185e-19
13.455 -0.0374996 1.47185e-19
13.4982 -0.0374996 1.47185e-19
13.5415 -0.0374996 1.47185e-19
13.5848 -0.0374996 1.47185e-19
13.6283 -0.0374996 1.47185e-19
13.6718 -0.0374996 1.47185e-19
13.7153 -0.0374996 1.47185e-19
13.759 -0.0374996 1.47185e-19
13.8028 -0.0374996 1.47185e-19
13.8466 -0.0374996 1.47185e-19
13.8905 -0.0374996 1.47185e-19
13.9345 -0.0374996 1.47185e-19
13.9786 -0.0374996 1.47185e-19
14.0227 -0.0374996 1.47185e-19
14.067 -0.0374996 1.47185e-19
14.1113 -0.0374996 1.47185e-19
14.1558 -0.0374996 1.47185e-19
14.2003 -0.0374996 1.47185e-19
14.2449 -0.0374996 1.47185e-19
14.2896 -0.0374996 1.47185e-19
14.3344 -0.0374996 1.47185e-19
14.3793 -0.0374996 1.47185e-19
14.4243 -0.0374996 1.47185e-19
14.4693 -0.0374996 1.47185e-19
14.5145 -0.0374996 1.47185e-19
14.5598 -0.0374996 1.47185e-19
14.6052 -0.0374996 1.47185e-19
14.6506 -0.0374996 1.47185e-19
14.6962 -0.0374996 1.47185e-19
14.7419 -0.0374996 1.47185e-19
14.7877 -0.0374996 1.47185e-19
14.8336 -0.0374996 1.47185e-19
14.8796 -0.0374996 1.47185e-19
14.9257 -0.0374996 1.47185e-19
14.9719 -0.0374996 1.47185e-19
15.0182 -0.0374996 1.47185e-19
15.0647 -0.0374996 1.47185e-19
15.1112 -0.0374996 1.47185e-19
15.1579 -0.0374996 1.47185e-19
15.2047 -0.0374996 1.47185e-19
15.2516 -0.0374996 1.47185e-19
15.2986 -0.0374996 1.47185e-19
15.3458 -0.0374996 1.47185e-19
15.393 -0.0374996 1.47185e-19
15.4404 -0.0374996 1.47185e-19
15.488 -0.0374996 1.47185e-19
15.5356 -0.0374996 1.47185e-19
15.5834 -0.0374996 1.47185e-19
15.6313 -0.0374996 1.47185e-19
15.6794 -0.0374996 1.47185e-19
15.7276 -0.0374996 1.47185e-19
15.7759 -0.0374996 1.47185e-19
15.8243 -0.0374996 1.47185e-19
15.873 -0.0374996 1.47185e-19
15.9217 -0.0374996 1.47185e-19
15.9706 -0.0374996 1.47185e-19
16.0197 -0.0374996 1.47185e-19
16.0689 -0.0374996 1.47185e-19
16.1182 -0.0374996 1.47185e-19
16.1677 -0.0374996 1.47185e-19
16.2174 -0.0374996 1.47185e-19
16.2672 -0.0374996 1.47185e-19
16.3172 -0.0374996 1.47185e-19
16.3674 -0.0374996 1.47185e-19
16.4177 -0.0374996 1.47185e-19
16.4682 -0.0374996 1.47185e-19
16.5189 -0.0374996 1.47185e-19
16.5697 -0.0374996 1.47185e-19
16.6208 -0.0374996 1.47185e-19
16.672 -0.0374996 1.47185e-19
16.7234 -0.0374996 1.47185e-19
16.775 -0.0374996 1.47185e-19
16.8268 -0.0374996 1.47185e-19
16.8787 -0.0374996 1.47185e-19
16.9309 -0.0374996 1.47185e-19
16.9833 -0.0374996 1.47185e-19
17.0359 -0.0374996 1.47185e-19
17.0887 -0.0374996 1.47185e-19
17.1418 -0.0374996 1.47185e-19
17.195 -0.0374996 1.47185e-19
17.2485 -0.0374996 1.47185e-19
17.3022 -0.0374996 1.47185e-19
17.3562 -0.0374996 1.47185e-19
17.4104 -0.0374996 1.47185e-19
17.4648 -0.0374996 1.47185e-19
17.5195 -0.0374996 1.47185e-19
17.5744 -0.0374996 1.47185e-19
17.6296 -0.0374996 1.47185e-19
17.6851 -0.0374996 1.47185e-19
17.7408 -0.0374996 1.47185e-19
17.7969 -0.0374996 1.47185e-19
17.8532 -0.0374996 1.47185e-19
17.9098 -0.0374996 1.47185e-19
17.9667 -0.0374996 1.47185e-19
18.0239 -0.0374996 1.47185e-19
18.0815 -0.0374996 1.47185e-19
18.1393 -0.0374996 1.47185e-19
18.1975 -0.0374996 1.47185e-19
18.256 -0.0374996 1.47185e-19
18.3149 -0.0374996 1.47185e-19
18.3742 -0.0374996 1.47185e-19
18.4338 -0.0374996 1.47185e-19
18.4938 -0.0374996 1.47185e-19
18.5542 -0.0374996 1.47185e-19
18.615 -0.0374996 1.47185e-19
18.6762 -0.0374996 1.47185e-19
18.7379 -0.0374996 1.47185e-19
18.8 -0.0374996 1.47185e-19
18.8625 -0.0374996 1.47185e-19
18.9255 -0.0374996 1.47185e-19
18.9891 -0.0374996 1.47185e-19
19.0531 -0.0374996 1.47185e-19
19.1177 -0.0374996 1.47185e-19
19.1828 -0.0374996 1.47185e-19
19.2484 -0.0374996 1.47185e-19
19.3147 -0.0374996 1.47185e-19
19.3816 -0.0374996 1.47185e-19
19.4491 -0.0374996 1.47185e-19
19.5173 -0.0374996 1.47185e-19
19.5862 -0.0374996 1.47185e-19
19.6558 -0.0374996 1.47185e-19
19.7262 -0.0374996 1.47185e-19
19.7974 -0.0374996 1.47185e-19
19.8694 -0.0374996 1.47185e-19
19.9423 -0.0374996 1.47185e-19
20.0162 -0.0374996 1.47185e-19
20.091 -0.0374996 1.47185e-19
20.1669 -0.0374996 1.47185e-19
20.244 -0.0374996 1.47185e-19
20.3222 -0.0374996 1.47185e-19
20.4016 -0.0374996 1.47185e-19
20.4825 -0.0374996 1.47185e-19
20.5648 -0.0374996 1.47185e-19
20.6487 -0.0374996 1.47185e-19
20.7344 -0.0374996 1.47185e-19
20.8219 -0.0374996 1.47185e-19
20.9115 -0.0374996 1.47185e-19
21.0034 -0.0374996 1.47185e-19
21.0979 -0.0374996 1.47185e-19
21.1952 -0.0374996 1.47185e-19
21.2959 -0.0374996 1.47185e-19
21.4004 -0.0374996 1.47185e-19
21.5093 -0.0374996 1.47185e-19
21.6237 -0.0374996 1.47185e-19
21.7448 -0.0374996 1.47185e-19
21.8747 -0.0374996 1.47185e-19
22.0165 -0.0374996 1.47185e-19
22.1768 -0.0374996 1.47185e-19
22.3723 -0.0374996 1.47185e-19


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.075Lambda0.5Nc1Classic/SigmaRTwoLoop.txt <==
-22.3723 -0.0360946 -1.83075e-07
-22.1768 -0.0360953 -1.19261e-07
-22.0165 -0.0360958 -1.71047e-07
-21.8747 -0.0360962 -1.31485e-07
-21.7448 -0.0360965 -1.69293e-07
-21.6237 -0.0360968 -1.38077e-07
-21.5093 -0.0360971 -1.69404e-07
-21.4004 -0.0360973 -1.42807e-07
-21.2959 -0.0360976 -1.7021e-07
-21.1952 -0.0360978 -1.46659e-07
-21.0979 -0.0360981 -1.71404e-07
-21.0034 -0.0360983 -1.50138e-07
-20.9115 -0.0360985 -1.7307e-07
-20.8219 -0.0360988 -1.53771e-07
-20.7344 -0.036099 -1.75541e-07
-20.6487 -0.0360992 -1.5803e-07
-20.5648 -0.0360995 -1.78985e-07
-20.4825 -0.0360996 -1.62924e-07
-20.4016 -0.0360998 -1.83058e-07
-20.3222 -0.0360999 -1.68003e-07
-20.244 -0.0361001 -1.87249e-07
-20.1669 -0.0361002 -1.72932e-07
-20.091 -0.0361003 -1.91366e-07
-20.0162 -0.0361003 -1.77688e-07
-19.9423 -0.0361004 -1.95434e-07
-19.8694 -0.0361005 -1.8234e-07
-19.7974 -0.0361006 -1.99498e-07
-19.7262 -0.0361006 -1.8694e-07
-19.6558 -0.0361007 -2.03588e-07
-19.5862 -0.0361008 -1.91522e-07
-19.5173 -0.0361008 -2.07723e-07
-19.4491 -0.0361009 -1.96107e-07
-19.3816 -0.036101 -2.11912e-07
-19.3147 -0.036101 -2.00711e-07
-19.2484 -0.0361011 -2.16159e-07
-19.1828 -0.0361011 -2.05343e-07
-19.1177 -0.0361012 -2.20471e-07
-19.0531 -0.0361013 -2.10011e-07
-18.9891 -0.0361013 -2.24848e-07
-18.9255 -0.0361014 -2.14723e-07
-18.8625 -0.0361014 -2.29295e-07
-18.8 -0.0361015 -2.19482e-07
-18.7379 -0.0361015 -2.33813e-07
-18.6762 -0.0361016 -2.24294e-07
-18.615 -0.0361017 -2.38405e-07
-18.5542 -0.0361017 -2.29163e-07
-18.4938 -0.0361018 -2.43072e-07
-18.4338 -0.0361018 -2.34094e-07
-18.3742 -0.0361019 -2.47818e-07
-18.3149 -0.0361019 -2.3909e-07
-18.256 -0.036102 -2.52643e-07
-18.1975 -0.0361021 -2.44155e-07
-18.1393 -0.0361021 -2.57552e-07
-18.0815 -0.0361022 -2.49292e-07
-18.0239 -0.0361022 -2.62545e-07
-17.9667 -0.0361023 -2.54505e-07
-17.9098 -0.0361024 -2.67625e-07
-17.8532 -0.0361024 -2.59797e-07
-17.7969 -0.0361025 -2.72795e-07
-17.7408 -0.0361025 -2.65171e-07
-17.6851 -0.0361026 -2.78058e-07
-17.6296 -0.0361026 -2.70631e-07
-17.5744 -0.0361027 -2.83415e-07
-17.5195 -0.0361028 -2.7618e-07
-17.4648 -0.0361028 -2.8887e-07
-17.4104 -0.0361029 -2.81821e-07
-17.3562 -0.036103 -2.94426e-07
-17.3022 -0.036103 -2.87558e-07
-17.2485 -0.0361031 -3.00085e-07
-17.195 -0.0361031 -2.93394e-07
-17.1418 -0.0361032 -3.05849e-07
-17.0887 -0.0361033 -2.99331e-07
-17.0359 -0.0361033 -3.11723e-07
-16.9833 -0.0361034 -3.05375e-07
-16.9309 -0.0361035 -3.17709e-07
-16.8787 -0.0361035 -3.11527e-07
-16.8268 -0.0361036 -3.2381e-07
-16.775 -0.0361036 -3.17791e-07
-16.7234 -0.0361037 -3.30029e-07
-16.672 -0.0361038 -3.24172e-07
-16.6208 -0.0361038 -3.36371e-07
-16.5697 -0.0361039 -3.30672e-07
-16.5189 -0.036104 -3.42837e-07
-16.4682 -0.036104 -3.37296e-07
-16.4177 -0.0361041 -3.49432e-07
-16.3674 -0.0361042 -3.44047e-07
-16.3172 -0.0361042 -3.5616e-07
-16.2672 -0.0361043 -3.50928e-07
-16.2174 -0.0361044 -3.63023e-07
-16.1677 -0.0361045 -3.57944e-07
-16.1182 -0.0361045 -3.70027e-07
-16.0689 -0.0361046 -3.651e-07
-16.0197 -0.0361047 -3.77174e-07
-15.9706 -0.0361047 -3.72398e-07
-15.9217 -0.0361048 -3.84468e-07
-15.873 -0.0361049 -3.79844e-07
-15.8243 -0.036105 -3.91915e-07
-15.7759 -0.036105 -3.87441e-07
-15.7276 -0.0361051 -3.99519e-07
-15.6794 -0.0361052 -3.95195e-07
-15.6313 -0.0361052 -4.07283e-07
-15.5834 -0.0361053 -4.0311e-07
-15.5356 -0.0361054 -4.15212e-07
-15.488 -0.0361055 -4.1119e-07
-15.4404 -0.0361055 -4.23312e-07
-15.393 -0.0361056 -4.19441e-07
-15.3458 -0.0361057 -4.31586e-07
-15.2986 -0.0361058 -4.27867e-07
-15.2516 -0.0361059 -4.40041e-07
-15.2047 -0.0361059 -4.36474e-07
-15.1579 -0.036106 -4.48681e-07
-15.1112 -0.0361061 -4.45268e-07
-15.0647 -0.0361062 -4.57511e-07
-15.0182 -0.0361063 -4.54253e-07
-14.9719 -0.0361063 -4.66538e-07
-14.9257 -0.0361064 -4.63436e-07
-14.8796 -0.0361065 -4.75768e-07
-14.8336 -0.0361066 -4.72823e-07
-14.7877 -0.0361067 -4.85205e-07
-14.7419 -0.0361068 -4.82419e-07
-14.6962 -0.0361069 -4.94856e-07
-14.6506 -0.0361069 -4.92231e-07
-14.6052 -0.036107 -5.04728e-07
-14.5598 -0.0361071 -5.02266e-07
-14.5145 -0.0361072 -5.14827e-07
-14.4693 -0.0361073 -5.1253e-07
-14.4243 -0.0361074 -5.2516e-07
-14.3793 -0.0361075 -5.2303e-07
-14.3344 -0.0361076 -5.35734e-07
-14.2896 -0.0361077 -5.33774e-07
-14.2449 -0.0361077 -5.46557e-07
-14.2003 -0.0361078 -5.44769e-07
-14.1558 -0.0361079 -5.57636e-07
-14.1113 -0.036108 -5.56023e-07
-14.067 -0.0361081 -5.68979e-07
-14.0227 -0.0361082 -5.67543e-07
-13.9786 -0.0361083 -5.80593e-07
-13.9345 -0.0361084 -5.79339e-07
-13.8905 -0.0361085 -5.92489e-07
-13.8466 -0.0361086 -5.91419e-07
-13.8028 -0.0361087 -6.04674e-07
-13.759 -0.0361088 -6.03792e-07
-13.7153 -0.0361089 -6.17157e-07
-13.6718 -0.036109 -6.16467e-07
-13.6283 -0.0361091 -6.29948e-07
-13.5848 -0.0361092 -6.29454e-07
-13.5415 -0.0361093 -6.43057e-07
-13.4982 -0.0361094 -6.42763e-07
-13.455 -0.0361095 -6.56494e-07
-13.4119 -0.0361097 -6.56405e-07
-13.3689 -0.0361098 -6.70269e-07
-13.3259 -0.0361099 -6.70389e-07
-13.283 -0.03611 -6.84394e-07
-13.2402 -0.0361101 -6.84728e-07
-13.1974 -0.0361102 -6.9888e-07
-13.1547 -0.0361103 -6.99433e-07
-13.1121 -0.0361104 -7.13738e-07
-13.0696 -0.0361106 -7.14516e-07
-13.0271 -0.0361107 -7.28982e-07
-12.9847 -0.0361108 -7.2999e-07
-12.9424 -0.0361109 -7.44624e-07
-12.9001 -0.036111 -7.45868e-07
-12.8579 -0.0361111 -7.60677e-07
-12.8158 -0.0361113 -7.62163e-07
-12.7737 -0.0361114 -7.77155e-07
-12.7317 -0.0361115 -7.7889e-07
-12.6898 -0.0361116 -7.94073e-07
-12.6479 -0.0361118 -7.96064e-07
-12.6061 -0.0361119 -8.11446e-07
-12.5643 -0.036112 -8.137e-07
-12.5226 -0.0361122 -8.29289e-07
-12.481 -0.0361123 -8.31813e-07
-12.4394 -0.0361124 -8.47619e-07
-12.3979 -0.0361126 -8.50422e-07
-12.3565 -0.0361127 -8.66453e-07
-12.3151 -0.0361128 -8.69542e-07
-12.2738 -0.036113 -8.85809e-07
-12.2325 -0.0361131 -8.89193e-07
-12.1913 -0.0361132 -9.05705e-07
-12.1501 -0.0361134 -9.09393e-07
-12.109 -0.0361135 -9.2616e-07
-12.068 -0.0361137 -9.30161e-07
-12.027 -0.0361138 -9.47195e-07
-11.986 -0.036114 -9.5152e-07
-11.9452 -0.0361141 -9.68831e-07
-11.9043 -0.0361143 -9.7349e-07
-11.8636 -0.0361144 -9.91089e-07
-11.8228 -0.0361146 -9.96093e-07
-11.7822 -0.0361147 -1.01399e-06
-11.7415 -0.0361149 -1.01935e-06
-11.701 -0.036115 -1.03757e-06
-11.6605 -0.0361152 -1.0433e-06
-11.62 -0.0361153 -1.06184e-06
-11.5796 -0.0361155 -1.06795e-06
-11.5392 -0.0361157 -1.08683e-06
-11.4989 -0.0361158 -1.09333e-06
-11.4587 -0.036116 -1.11256e-06
-11.4184 -0.0361162 -1.11948e-06
-11.3783 -0.0361163 -1.13908e-06
-11.3381 -0.0361165 -1.14641e-06
-11.2981 -0.0361167 -1.1664e-06
-11.2581 -0.0361169 -1.17417e-06
-11.2181 -0.036117 -1.19457e-06
-11.1781 -0.0361172 -1.20279e-06
-11.1383 -0.0361174 -1.2236e-06
-11.0984 -0.0361176 -1.23229e-06
-11.0586 -0.0361178 -1.25354e-06
-11.0189 -0.0361179 -1.26272e-06
-10.9792 -0.0361181 -1.28443e-06
-10.9395 -0.0361183 -1.29411e-06
-10.8999 -0.0361185 -1.31629e-06
-10.8603 -0.0361187 -1.3265e-06
-10.8208 -0.0361189 -1.34918e-06
-10.7813 -0.0361191 -1.35994e-06
-10.7418 -0.0361193 -1.38313e-06
-10.7024 -0.0361195 -1.39445e-06
-10.6631 -0.0361197 -1.41818e-06
-10.6238 -0.0361199 -1.4301e-06
-10.5845 -0.0361201 -1.45439e-06
-10.5452 -0.0361203 -1.46692e-06
-10.506 -0.0361206 -1.49181e-06
-10.4669 -0.0361208 -1.50498e-06
-10.4278 -0.036121 -1.53047e-06
-10.3887 -0.0361212 -1.54431e-06
-10.3496 -0.0361214 -1.57045e-06
-10.3106 -0.0361217 -1.58497e-06
-10.2717 -0.0361219 -1.61179e-06
-10.2328 -0.0361221 -1.62703e-06
-10.1939 -0.0361224 -1.65455e-06
-10.155 -0.0361226 -1.67055e-06
-10.1162 -0.0361228 -1.6988e-06
-10.0774 -0.0361231 -1.71559e-06
-10.0387 -0.0361233 -1.7446e-06
-10 -0.0361236 -1.76221e-06
-9.96134 -0.0361238 -1.79203e-06
-9.92271 -0.0361241 -1.8105e-06
-9.88412 -0.0361243 -1.84116e-06
-9.84557 -0.0361246 -1.86052e-06
-9.80704 -0.0361249 -1.89206e-06
-9.76856 -0.0361251 -1.91236e-06
-9.73011 -0.0361254 -1.94483e-06
-9.69169 -0.0361257 -1.9661e-06
-9.65331 -0.036126 -1.99954e-06
-9.61496 -0.0361262 -2.02183e-06
-9.57664 -0.0361265 -2.05629e-06
-9.53836 -0.0361268 -2.07965e-06
-9.50011 -0.0361271 -2.11517e-06
-9.46189 -0.0361274 -2.13966e-06
-9.42371 -0.0361277 -2.1763e-06
-9.38556 -0.036128 -2.20197e-06
-9.34744 -0.0361283 -2.23978e-06
-9.30935 -0.0361286 -2.26668e-06
-9.2713 -0.0361289 -2.30573e-06
-9.23327 -0.0361292 -2.33392e-06
-9.19528 -0.0361296 -2.37427e-06
-9.15732 -0.0361299 -2.40382e-06
-9.11939 -0.0361302 -2.44553e-06
-9.08149 -0.0361306 -2.47651e-06
-9.04362 -0.0361309 -2.51966e-06
-9.00578 -0.0361312 -2.55213e-06
-8.96797 -0.0361316 -2.59679e-06
-8.93019 -0.0361319 -2.63085e-06
-8.89244 -0.0361323 -2.6771e-06
-8.85471 -0.0361327 -2.71281e-06
-8.81702 -0.036133 -2.76074e-06
-8.77936 -0.0361334 -2.79821e-06
-8.74172 -0.0361338 -2.8479e-06
-8.70412 -0.0361342 -2.88721e-06
-8.66654 -0.0361346 -2.93877e-06
-8.62899 -0.0361349 -2.98002e-06
-8.59146 -0.0361353 -3.03356e-06
-8.55397 -0.0361358 -3.07686e-06
-8.5165 -0.0361362 -3.13247e-06
-8.47906 -0.0361366 -3.17793e-06
-8.44165 -0.036137 -3.23575e-06
-8.40426 -0.0361374 -3.2835e-06
-8.3669 -0.0361379 -3.34364e-06
-8.32956 -0.0361383 -3.3938e-06
-8.29226 -0.0361388 -3.45641e-06
-8.25497 -0.0361392 -3.50913e-06
-8.21772 -0.0361397 -3.57434e-06
-8.18049 -0.0361401 -3.62977e-06
-8.14328 -0.0361406 -3.69775e-06
-8.1061 -0.0361411 -3.75605e-06
-8.06895 -0.0361416 -3.82696e-06
-8.03182 -0.0361421 -3.88831e-06
-7.99471 -0.0361426 -3.96233e-06
-7.95763 -0.0361431 -4.0269e-06
-7.92058 -0.0361436 -4.10423e-06
-7.88355 -0.0361442 -4.17224e-06
-7.84654 -0.0361447 -4.25308e-06
-7.80955 -0.0361453 -4.32473e-06
-7.77259 -0.0361458 -4.40932e-06
-7.73566 -0.0361464 -4.48485e-06
-7.69874 -0.0361469 -4.57342e-06
-7.66185 -0.0361475 -4.65308e-06
-7.62498 -0.0361481 -4.74589e-06
-7.58814 -0.0361487 -4.82996e-06
-7.55132 -0.0361493 -4.9273e-06
-7.51452 -0.03615 -5.01607e-06
-7.47774 -0.0361506 -5.11825e-06
-7.44099 -0.0361512 -5.21203e-06
-7.40425 -0.0361519 -5.31938e-06
-7.36754 -0.0361526 -5.41853e-06
-7.33085 -0.0361532 -5.5314e-06
-7.29418 -0.0361539 -5.63629e-06
-7.25754 -0.0361546 -5.75508e-06
-7.22091 -0.0361553 -5.86612e-06
-7.18431 -0.0361561 -5.99126e-06
-7.14772 -0.0361568 -6.10889e-06
-7.11116 -0.0361576 -6.24083e-06
-7.07462 -0.0361583 -6.36554e-06
-7.0381 -0.0361591 -6.5048e-06
-7.00159 -0.0361599 -6.63711e-06
-6.96511 -0.0361607 -6.78424e-06
-6.92865 -0.0361615 -6.92473e-06
-6.89221 -0.0361624 -7.08032e-06
-6.85579 -0.0361632 -7.22962e-06
-6.81938 -0.0361641 -7.39435e-06
-6.783 -0.036165 -7.55315e-06
-6.74664 -0.0361659 -7.72774e-06
-6.71029 -0.0361668 -7.8968e-06
-6.67397 -0.0361677 -8.08203e-06
-6.63766 -0.0361687 -8.26218e-06
-6.60137 -0.0361697 -8.45894e-06
-6.5651 -0.0361707 -8.6511e-06
-6.52885 -0.0361717 -8.86035e-06
-6.49262 -0.0361727 -9.06553e-06
-6.4564 -0.0361738 -9.28833e-06
-6.42021 -0.0361749 -9.50764e-06
-6.38403 -0.036176 -9.74516e-06
-6.34786 -0.0361771 -9.97985e-06
-6.31172 -0.0361782 -1.02334e-05
-6.27559 -0.0361794 -1.04848e-05
-6.23949 -0.0361806 -1.07558e-05
-6.20339 -0.0361818 -1.10255e-05
-6.16732 -0.0361831 -1.13155e-05
-6.13126 -0.0361844 -1.16052e-05
-6.09522 -0.0361857 -1.1916e-05
-6.05919 -0.036187 -1.22275e-05
-6.02319 -0.0361884 -1.25612e-05
-5.9872 -0.0361898 -1.28966e-05
-5.95122 -0.0361912 -1.32553e-05
-5.91526 -0.0361927 -1.36169e-05
-5.87932 -0.0361941 -1.40032e-05
-5.84339 -0.0361957 -1.43937e-05
-5.80748 -0.0361972 -1.48103e-05
-5.77158 -0.0361988 -1.52326e-05
-5.7357 -0.0362005 -1.56826e-05
-5.69984 -0.0362022 -1.61401e-05
-5.66399 -0.0362039 -1.66271e-05
-5.62815 -0.0362056 -1.71235e-05
-5.59233 -0.0362074 -1.76514e-05
-5.55653 -0.0362093 -1.8191e-05
-5.52074 -0.0362112 -1.87643e-05
-5.48497 -0.0362131 -1.93518e-05
-5.4492 -0.0362151 -1.99757e-05
-5.41346 -0.0362172 -2.06166e-05
-5.37773 -0.0362193 -2.12969e-05
-5.34201 -0.0362214 -2.19973e-05
-5.30631 -0.0362236 -2.27406e-05
-5.27062 -0.0362259 -2.35077e-05
-5.23494 -0.0362282 -2.43216e-05
-5.19928 -0.0362306 -2.51635e-05
-5.16363 -0.0362331 -2.60566e-05
-5.128 -0.0362356 -2.69825e-05
-5.09237 -0.0362382 -2.79649e-05
-5.05677 -0.0362408 -2.89856e-05
-5.02117 -0.0362436 -3.00687e-05
-4.98559 -0.0362464 -3.11965e-05
-4.95002 -0.0362493 -3.23935e-05
-4.91446 -0.0362523 -3.36428e-05
-4.87892 -0.0362554 -3.49691e-05
-4.84339 -0.0362585 -3.63563e-05
-4.80787 -0.0362618 -3.78298e-05
-4.77237 -0.0362651 -3.93741e-05
-4.73687 -0.0362685 -4.10155e-05
-4.70139 -0.0362721 -4.27393e-05
-4.66592 -0.0362757 -4.45729e-05
-4.63046 -0.0362795 -4.65024e-05
-4.59502 -0.0362834 -4.85564e-05
-4.55958 -0.0362873 -5.07223e-05
-4.52416 -0.0362914 -5.30298e-05
-4.48875 -0.0362957 -5.54679e-05
-4.45335 -0.0363 -5.80678e-05
-4.41797 -0.0363045 -6.08204e-05
-4.38259 -0.0363091 -6.37585e-05
-4.34722 -0.0363139 -6.6875e-05
-4.31187 -0.0363188 -7.0205e-05
-4.27653 -0.0363238 -7.37437e-05
-4.24119 -0.0363289 -7.75287e-05
-4.20587 -0.0363342 -8.1558e-05
-4.17056 -0.0363397 -8.58722e-05
-4.13526 -0.0363453 -9.04724e-05
-4.09997 -0.036351 -9.54025e-05
-4.06469 -0.0363569 -0.000100667
-4.02942 -0.0363629 -0.000106314
-3.99416 -0.036369 -0.000112352
-3.95891 -0.0363752 -0.000118833
-3.92367 -0.0363815 -0.000125769
-3.88844 -0.036388 -0.000133217
-3.85322 -0.0363944 -0.000141193
-3.81801 -0.036401 -0.000149758
-3.7828 -0.0364075 -0.000158931
-3.74761 -0.036414 -0.000168775
-3.71243 -0.0364204 -0.000179314
-3.67726 -0.0364267 -0.000190609
-3.64209 -0.0364329 -0.000202684
-3.60694 -0.0364388 -0.000215599
-3.57179 -0.0364444 -0.00022937
-3.53665 -0.0364495 -0.000244049
-3.50152 -0.0364542 -0.000259638
-3.4664 -0.0364582 -0.000276174
-3.43129 -0.0364614 -0.000293635
-3.39619 -0.0364638 -0.000312026
-3.36109 -0.0364652 -0.000331292
-3.32601 -0.0364653 -0.000351395
-3.29093 -0.0364642 -0.000372229
-3.25586 -0.0364615 -0.000393699
-3.2208 -0.0364572 -0.000415641
-3.18574 -0.0364512 -0.000437897
-3.1507 -0.0364433 -0.000460238
-3.11566 -0.0364335 -0.000482449
-3.08063 -0.0364218 -0.000504252
-3.0456 -0.0364081 -0.000525397
-3.01059 -0.0363926 -0.000545588
-2.97558 -0.0363753 -0.00056458
-2.94058 -0.0363564 -0.000582106
-2.90558 -0.0363362 -0.000597973
-2.87059 -0.0363149 -0.00061199
-2.83561 -0.0362927 -0.000624059
-2.80064 -0.0362701 -0.000634095
-2.76567 -0.0362472 -0.000642114
-2.73071 -0.0362244 -0.000648143
-2.69576 -0.0362019 -0.0006523
-2.66081 -0.03618 -0.000654704
-2.62587 -0.0361589 -0.000655547
-2.59094 -0.0361387 -0.000655001
-2.55601 -0.0361196 -0.000653294
-2.52109 -0.0361016 -0.000650615
-2.48617 -0.0360848 -0.000647192
-2.45126 -0.0360692 -0.000643202
-2.41636 -0.0360547 -0.000638852
-2.38146 -0.0360414 -0.000634292
-2.34657 -0.0360292 -0.000629696
-2.31168 -0.036018 -0.000625178
-2.2768 -0.0360077 -0.000620879
-2.24192 -0.0359983 -0.000616881
-2.20705 -0.0359896 -0.000613291
-2.17219 -0.0359816 -0.000610165
-2.13733 -0.0359741 -0.000607583
-2.10247 -0.0359671 -0.000605578
-2.06762 -0.0359605 -0.000604211
-2.03278 -0.0359541 -0.000603494
-1.99794 -0.0359479 -0.000603474
-1.9631 -0.0359418 -0.000604149
-1.92827 -0.0359357 -0.000605551
-1.89345 -0.0359295 -0.000607666
-1.85862 -0.035923 -0.000610512
-1.82381 -0.0359162 -0.000614063
-1.78899 -0.035909 -0.000618324
-1.75419 -0.0359013 -0.000623251
-1.71938 -0.0358929 -0.000628834
-1.68458 -0.0358838 -0.000635009
-1.64979 -0.0358738 -0.000641742
-1.61499 -0.0358629 -0.000648944
-1.58021 -0.0358509 -0.000656552
-1.54542 -0.0358377 -0.000664444
-1.51064 -0.0358231 -0.00067252
-1.47586 -0.0358072 -0.000680617
-1.44109 -0.0357898 -0.000688592
-1.40632 -0.0357708 -0.000696238
-1.37155 -0.0357502 -0.000703368
-1.33679 -0.0357279 -0.000709731
-1.30203 -0.035704 -0.000715102
-1.26727 -0.0356785 -0.000719204
-1.23251 -0.0356515 -0.000721796
-1.19776 -0.0356232 -0.000722599
-1.16301 -0.0355937 -0.000721391
-1.12827 -0.0355633 -0.000717936
-1.09352 -0.0355323 -0.000712076
-1.05878 -0.0355009 -0.000703665
-1.02405 -0.0354696 -0.000692653
-0.989309 -0.0354387 -0.000679017
-0.954576 -0.0354085 -0.000662842
-0.919844 -0.0353795 -0.000644239
-0.885115 -0.0353519 -0.000623419
-0.850388 -0.0353259 -0.000600605
-0.815663 -0.0353018 -0.000576096
-0.78094 -0.0352798 -0.000550178
-0.746219 -0.0352599 -0.000523184
-0.711499 -0.0352421 -0.000495405
-0.676781 -0.0352264 -0.000467155
-0.642065 -0.0352128 -0.000438684
-0.60735 -0.0352012 -0.000410251
-0.572637 -0.0351913 -0.000382038
-0.537925 -0.0351831 -0.000354232
-0.503214 -0.0351764 -0.000326941
-0.468504 -0.035171 -0.00030028
-0.433796 -0.0351667 -0.000274291
-0.399089 -0.0351634 -0.000249028
-0.364382 -0.0351609 -0.000224481
-0.329676 -0.035159 -0.000200658
-0.294972 -0.0351578 -0.00017751
-0.260267 -0.0351569 -0.000155013
-0.225564 -0.0351563 -0.000133092
-0.190861 -0.035156 -0.000111704
-0.156158 -0.0351559 -9.07582e-05
-0.121456 -0.0351559 -7.0198e-05
-0.0867541 -0.0351559 -4.99237e-05
-0.0520524 -0.0351559 -2.98725e-05
-0.0173508 -0.0351559 -9.93983e-06
0.0173508 -0.0351559 9.93983e-06
0.0520524 -0.0351559 2.98725e-05
0.0867541 -0.0351559 4.99237e-05
0.121456 -0.0351559 7.0198e-05
0.156158 -0.0351559 9.07582e-05
0.190861 -0.035156 0.000111704
0.225564 -0.0351563 0.000133092
0.260267 -0.0351569 0.000155013
0.294972 -0.0351578 0.00017751
0.329676 -0.035159 0.000200658
0.364382 -0.0351609 0.000224481
0.399089 -0.0351634 0.000249028
0.433796 -0.0351667 0.000274291
0.468504 -0.035171 0.00030028
0.503214 -0.0351764 0.000326941
0.537925 -0.0351831 0.000354232
0.572637 -0.0351913 0.000382038
0.60735 -0.0352012 0.000410251
0.642065 -0.0352128 0.000438684
0.676781 -0.0352264 0.000467155
0.711499 -0.0352421 0.000495405
0.746219 -0.0352599 0.000523184
0.78094 -0.0352798 0.000550178
0.815663 -0.0353018 0.000576096
0.850388 -0.0353259 0.000600605
0.885115 -0.0353519 0.000623419
0.919844 -0.0353795 0.000644239
0.954576 -0.0354085 0.000662842
0.989309 -0.0354387 0.000679017
1.02405 -0.0354696 0.000692653
1.05878 -0.0355009 0.000703665
1.09352 -0.0355323 0.000712076
1.12827 -0.0355633 0.000717936
1.16301 -0.0355937 0.000721391
1.19776 -0.0356232 0.000722599
1.23251 -0.0356515 0.000721796
1.26727 -0.0356785 0.000719204
1.30203 -0.035704 0.000715102
1.33679 -0.0357279 0.000709731
1.37155 -0.0357502 0.000703368
1.40632 -0.0357708 0.000696238
1.44109 -0.0357898 0.000688592
1.47586 -0.0358072 0.000680617
1.51064 -0.0358231 0.00067252
1.54542 -0.0358377 0.000664444
1.58021 -0.0358509 0.000656552
1.61499 -0.0358629 0.000648944
1.64979 -0.0358738 0.000641742
1.68458 -0.0358838 0.000635009
1.71938 -0.0358929 0.000628834
1.75419 -0.0359013 0.000623251
1.78899 -0.035909 0.000618324
1.82381 -0.0359162 0.000614063
1.85862 -0.035923 0.000610512
1.89345 -0.0359295 0.000607666
1.92827 -0.0359357 0.000605551
1.9631 -0.0359418 0.000604149
1.99794 -0.0359479 0.000603474
2.03278 -0.0359541 0.000603494
2.06762 -0.0359605 0.000604211
2.10247 -0.0359671 0.000605578
2.13733 -0.0359741 0.000607583
2.17219 -0.0359816 0.000610165
2.20705 -0.0359896 0.000613291
2.24192 -0.0359983 0.000616881
2.2768 -0.0360077 0.000620879
2.31168 -0.036018 0.000625178
2.34657 -0.0360292 0.000629696
2.38146 -0.0360414 0.000634292
2.41636 -0.0360547 0.000638852
2.45126 -0.0360692 0.000643202
2.48617 -0.0360848 0.000647192
2.52109 -0.0361016 0.000650615
2.55601 -0.0361196 0.000653294
2.59094 -0.0361387 0.000655001
2.62587 -0.0361589 0.000655547
2.66081 -0.03618 0.000654704
2.69576 -0.0362019 0.0006523
2.73071 -0.0362244 0.000648143
2.76567 -0.0362472 0.000642114
2.80064 -0.0362701 0.000634095
2.83561 -0.0362927 0.000624059
2.87059 -0.0363149 0.00061199
2.90558 -0.0363362 0.000597973
2.94058 -0.0363564 0.000582106
2.97558 -0.0363753 0.00056458
3.01059 -0.0363926 0.000545588
3.0456 -0.0364081 0.000525397
3.08063 -0.0364218 0.000504252
3.11566 -0.0364335 0.000482449
3.1507 -0.0364433 0.000460238
3.18574 -0.0364512 0.000437897
3.2208 -0.0364572 0.000415641
3.25586 -0.0364615 0.000393699
3.29093 -0.0364642 0.000372229
3.32601 -0.0364653 0.000351395
3.36109 -0.0364652 0.000331292
3.39619 -0.0364638 0.000312026
3.43129 -0.0364614 0.000293635
3.4664 -0.0364582 0.000276174
3.50152 -0.0364542 0.000259638
3.53665 -0.0364495 0.000244049
3.57179 -0.0364444 0.00022937
3.60694 -0.0364388 0.000215599
3.64209 -0.0364329 0.000202684
3.67726 -0.0364267 0.000190609
3.71243 -0.0364204 0.000179314
3.74761 -0.036414 0.000168775
3.7828 -0.0364075 0.000158931
3.81801 -0.036401 0.000149758
3.85322 -0.0363944 0.000141193
3.88844 -0.036388 0.000133217
3.92367 -0.0363815 0.000125769
3.95891 -0.0363752 0.000118833
3.99416 -0.036369 0.000112352
4.02942 -0.0363629 0.000106314
4.06469 -0.0363569 0.000100667
4.09997 -0.036351 9.54025e-05
4.13526 -0.0363453 9.04724e-05
4.17056 -0.0363397 8.58722e-05
4.20587 -0.0363342 8.1558e-05
4.24119 -0.0363289 7.75287e-05
4.27653 -0.0363238 7.37437e-05
4.31187 -0.0363188 7.0205e-05
4.34722 -0.0363139 6.6875e-05
4.38259 -0.0363091 6.37585e-05
4.41797 -0.0363045 6.08204e-05
4.45335 -0.0363 5.80678e-05
4.48875 -0.0362957 5.54679e-05
4.52416 -0.0362914 5.30298e-05
4.55958 -0.0362873 5.07223e-05
4.59502 -0.0362834 4.85564e-05
4.63046 -0.0362795 4.65024e-05
4.66592 -0.0362757 4.45729e-05
4.70139 -0.0362721 4.27393e-05
4.73687 -0.0362685 4.10155e-05
4.77237 -0.0362651 3.93741e-05
4.80787 -0.0362618 3.78298e-05
4.84339 -0.0362585 3.63563e-05
4.87892 -0.0362554 3.49691e-05
4.91446 -0.0362523 3.36428e-05
4.95002 -0.0362493 3.23935e-05
4.98559 -0.0362464 3.11965e-05
5.02117 -0.0362436 3.00687e-05
5.05677 -0.0362408 2.89856e-05
5.09237 -0.0362382 2.79649e-05
5.128 -0.0362356 2.69825e-05
5.16363 -0.0362331 2.60566e-05
5.19928 -0.0362306 2.51635e-05
5.23494 -0.0362282 2.43216e-05
5.27062 -0.0362259 2.35077e-05
5.30631 -0.0362236 2.27406e-05
5.34201 -0.0362214 2.19973e-05
5.37773 -0.0362193 2.12969e-05
5.41346 -0.0362172 2.06166e-05
5.4492 -0.0362151 1.99757e-05
5.48497 -0.0362131 1.93518e-05
5.52074 -0.0362112 1.87643e-05
5.55653 -0.0362093 1.8191e-05
5.59233 -0.0362074 1.76514e-05
5.62815 -0.0362056 1.71235e-05
5.66399 -0.0362039 1.66271e-05
5.69984 -0.0362022 1.61401e-05
5.7357 -0.0362005 1.56826e-05
5.77158 -0.0361988 1.52326e-05
5.80748 -0.0361972 1.48103e-05
5.84339 -0.0361957 1.43937e-05
5.87932 -0.0361941 1.40032e-05
5.91526 -0.0361927 1.36169e-05
5.95122 -0.0361912 1.32553e-05
5.9872 -0.0361898 1.28966e-05
6.02319 -0.0361884 1.25612e-05
6.05919 -0.036187 1.22275e-05
6.09522 -0.0361857 1.1916e-05
6.13126 -0.0361844 1.16052e-05
6.16732 -0.0361831 1.13155e-05
6.20339 -0.0361818 1.10255e-05
6.23949 -0.0361806 1.07558e-05
6.27559 -0.0361794 1.04848e-05
6.31172 -0.0361782 1.02334e-05
6.34786 -0.0361771 9.97985e-06
6.38403 -0.036176 9.74516e-06
6.42021 -0.0361749 9.50764e-06
6.4564 -0.0361738 9.28833e-06
6.49262 -0.0361727 9.06553e-06
6.52885 -0.0361717 8.86035e-06
6.5651 -0.0361707 8.6511e-06
6.60137 -0.0361697 8.45894e-06
6.63766 -0.0361687 8.26218e-06
6.67397 -0.0361677 8.08203e-06
6.71029 -0.0361668 7.8968e-06
6.74664 -0.0361659 7.72774e-06
6.783 -0.036165 7.55315e-06
6.81938 -0.0361641 7.39435e-06
6.85579 -0.0361632 7.22962e-06
6.89221 -0.0361624 7.08032e-06
6.92865 -0.0361615 6.92473e-06
6.96511 -0.0361607 6.78424e-06
7.00159 -0.0361599 6.63711e-06
7.0381 -0.0361591 6.5048e-06
7.07462 -0.0361583 6.36554e-06
7.11116 -0.0361576 6.24083e-06
7.14772 -0.0361568 6.10889e-06
7.18431 -0.0361561 5.99126e-06
7.22091 -0.0361553 5.86612e-06
7.25754 -0.0361546 5.75508e-06
7.29418 -0.0361539 5.63629e-06
7.33085 -0.0361532 5.5314e-06
7.36754 -0.0361526 5.41853e-06
7.40425 -0.0361519 5.31938e-06
7.44099 -0.0361512 5.21203e-06
7.47774 -0.0361506 5.11825e-06
7.51452 -0.03615 5.01607e-06
7.55132 -0.0361493 4.9273e-06
7.58814 -0.0361487 4.82996e-06
7.62498 -0.0361481 4.74589e-06
7.66185 -0.0361475 4.65308e-06
7.69874 -0.0361469 4.57342e-06
7.73566 -0.0361464 4.48485e-06
7.77259 -0.0361458 4.40932e-06
7.80955 -0.0361453 4.32473e-06
7.84654 -0.0361447 4.25308e-06
7.88355 -0.0361442 4.17224e-06
7.92058 -0.0361436 4.10423e-06
7.95763 -0.0361431 4.0269e-06
7.99471 -0.0361426 3.96233e-06
8.03182 -0.0361421 3.88831e-06
8.06895 -0.0361416 3.82696e-06
8.1061 -0.0361411 3.75605e-06
8.14328 -0.0361406 3.69775e-06
8.18049 -0.0361401 3.62977e-06
8.21772 -0.0361397 3.57434e-06
8.25497 -0.0361392 3.50913e-06
8.29226 -0.0361388 3.45641e-06
8.32956 -0.0361383 3.3938e-06
8.3669 -0.0361379 3.34364e-06
8.40426 -0.0361374 3.2835e-06
8.44165 -0.036137 3.23575e-06
8.47906 -0.0361366 3.17793e-06
8.5165 -0.0361362 3.13247e-06
8.55397 -0.0361358 3.07686e-06
8.59146 -0.0361353 3.03356e-06
8.62899 -0.0361349 2.98002e-06
8.66654 -0.0361346 2.93877e-06
8.70412 -0.0361342 2.88721e-06
8.74172 -0.0361338 2.8479e-06
8.77936 -0.0361334 2.79821e-06
8.81702 -0.036133 2.76074e-06
8.85471 -0.0361327 2.71281e-06
8.89244 -0.0361323 2.6771e-06
8.93019 -0.0361319 2.63085e-06
8.96797 -0.0361316 2.59679e-06
9.00578 -0.0361312 2.55213e-06
9.04362 -0.0361309 2.51966e-06
9.08149 -0.0361306 2.47651e-06
9.11939 -0.0361302 2.44553e-06
9.15732 -0.0361299 2.40382e-06
9.19528 -0.0361296 2.37427e-06
9.23327 -0.0361292 2.33392e-06
9.2713 -0.0361289 2.30573e-06
9.30935 -0.0361286 2.26668e-06
9.34744 -0.0361283 2.23978e-06
9.38556 -0.036128 2.20197e-06
9.42371 -0.0361277 2.1763e-06
9.46189 -0.0361274 2.13966e-06
9.50011 -0.0361271 2.11517e-06
9.53836 -0.0361268 2.07965e-06
9.57664 -0.0361265 2.05629e-06
9.61496 -0.0361262 2.02183e-06
9.65331 -0.036126 1.99954e-06
9.69169 -0.0361257 1.9661e-06
9.73011 -0.0361254 1.94483e-06
9.76856 -0.0361251 1.91236e-06
9.80704 -0.0361249 1.89206e-06
9.84557 -0.0361246 1.86052e-06
9.88412 -0.0361243 1.84116e-06
9.92271 -0.0361241 1.8105e-06
9.96134 -0.0361238 1.79203e-06
10 -0.0361236 1.76221e-06
10.0387 -0.0361233 1.7446e-06
10.0774 -0.0361231 1.71559e-06
10.1162 -0.0361228 1.6988e-06
10.155 -0.0361226 1.67055e-06
10.1939 -0.0361224 1.65455e-06
10.2328 -0.0361221 1.62703e-06
10.2717 -0.0361219 1.61179e-06
10.3106 -0.0361217 1.58497e-06
10.3496 -0.0361214 1.57045e-06
10.3887 -0.0361212 1.54431e-06
10.4278 -0.036121 1.53047e-06
10.4669 -0.0361208 1.50498e-06
10.506 -0.0361206 1.49181e-06
10.5452 -0.0361203 1.46692e-06
10.5845 -0.0361201 1.45439e-06
10.6238 -0.0361199 1.4301e-06
10.6631 -0.0361197 1.41818e-06
10.7024 -0.0361195 1.39445e-06
10.7418 -0.0361193 1.38313e-06
10.7813 -0.0361191 1.35994e-06
10.8208 -0.0361189 1.34918e-06
10.8603 -0.0361187 1.3265e-06
10.8999 -0.0361185 1.31629e-06
10.9395 -0.0361183 1.29411e-06
10.9792 -0.0361181 1.28443e-06
11.0189 -0.0361179 1.26272e-06
11.0586 -0.0361178 1.25354e-06
11.0984 -0.0361176 1.23229e-06
11.1383 -0.0361174 1.2236e-06
11.1781 -0.0361172 1.20279e-06
11.2181 -0.036117 1.19457e-06
11.2581 -0.0361169 1.17417e-06
11.2981 -0.0361167 1.1664e-06
11.3381 -0.0361165 1.14641e-06
11.3783 -0.0361163 1.13908e-06
11.4184 -0.0361162 1.11948e-06
11.4587 -0.036116 1.11256e-06
11.4989 -0.0361158 1.09333e-06
11.5392 -0.0361157 1.08683e-06
11.5796 -0.0361155 1.06795e-06
11.62 -0.0361153 1.06184e-06
11.6605 -0.0361152 1.0433e-06
11.701 -0.036115 1.03757e-06
11.7415 -0.0361149 1.01935e-06
11.7822 -0.0361147 1.01399e-06
11.8228 -0.0361146 9.96093e-07
11.8636 -0.0361144 9.91089e-07
11.9043 -0.0361143 9.7349e-07
11.9452 -0.0361141 9.68831e-07
11.986 -0.036114 9.5152e-07
12.027 -0.0361138 9.47195e-07
12.068 -0.0361137 9.30161e-07
12.109 -0.0361135 9.2616e-07
12.1501 -0.0361134 9.09393e-07
12.1913 -0.0361132 9.05705e-07
12.2325 -0.0361131 8.89193e-07
12.2738 -0.036113 8.85809e-07
12.3151 -0.0361128 8.69542e-07
12.3565 -0.0361127 8.66453e-07
12.3979 -0.0361126 8.50422e-07
12.4394 -0.0361124 8.47619e-07
12.481 -0.0361123 8.31813e-07
12.5226 -0.0361122 8.29289e-07
12.5643 -0.036112 8.137e-07
12.6061 -0.0361119 8.11446e-07
12.6479 -0.0361118 7.96064e-07
12.6898 -0.0361116 7.94073e-07
12.7317 -0.0361115 7.7889e-07
12.7737 -0.0361114 7.77155e-07
12.8158 -0.0361113 7.62163e-07
12.8579 -0.0361111 7.60677e-07
12.9001 -0.036111 7.45868e-07
12.9424 -0.0361109 7.44624e-07
12.9847 -0.0361108 7.2999e-07
13.0271 -0.0361107 7.28982e-07
13.0696 -0.0361106 7.14516e-07
13.1121 -0.0361104 7.13738e-07
13.1547 -0.0361103 6.99433e-07
13.1974 -0.0361102 6.9888e-07
13.2402 -0.0361101 6.84728e-07
13.283 -0.03611 6.84394e-07
13.3259 -0.0361099 6.70389e-07
13.3689 -0.0361098 6.70269e-07
13.4119 -0.0361097 6.56405e-07
13.455 -0.0361095 6.56494e-07
13.4982 -0.0361094 6.42763e-07
13.5415 -0.0361093 6.43057e-07
13.5848 -0.0361092 6.29454e-07
13.6283 -0.0361091 6.29948e-07
13.6718 -0.036109 6.16467e-07
13.7153 -0.0361089 6.17157e-07
13.759 -0.0361088 6.03792e-07
13.8028 -0.0361087 6.04674e-07
13.8466 -0.0361086 5.91419e-07
13.8905 -0.0361085 5.92489e-07
13.9345 -0.0361084 5.79339e-07
13.9786 -0.0361083 5.80593e-07
14.0227 -0.0361082 5.67543e-07
14.067 -0.0361081 5.68979e-07
14.1113 -0.036108 5.56023e-07
14.1558 -0.0361079 5.57636e-07
14.2003 -0.0361078 5.44769e-07
14.2449 -0.0361077 5.46557e-07
14.2896 -0.0361077 5.33774e-07
14.3344 -0.0361076 5.35734e-07
14.3793 -0.0361075 5.2303e-07
14.4243 -0.0361074 5.2516e-07
14.4693 -0.0361073 5.1253e-07
14.5145 -0.0361072 5.14827e-07
14.5598 -0.0361071 5.02266e-07
14.6052 -0.036107 5.04728e-07
14.6506 -0.0361069 4.92231e-07
14.6962 -0.0361069 4.94856e-07
14.7419 -0.0361068 4.82419e-07
14.7877 -0.0361067 4.85205e-07
14.8336 -0.0361066 4.72823e-07
14.8796 -0.0361065 4.75768e-07
14.9257 -0.0361064 4.63436e-07
14.9719 -0.0361063 4.66538e-07
15.0182 -0.0361063 4.54253e-07
15.0647 -0.0361062 4.57511e-07
15.1112 -0.0361061 4.45268e-07
15.1579 -0.036106 4.48681e-07
15.2047 -0.0361059 4.36474e-07
15.2516 -0.0361059 4.40041e-07
15.2986 -0.0361058 4.27867e-07
15.3458 -0.0361057 4.31586e-07
15.393 -0.0361056 4.19441e-07
15.4404 -0.0361055 4.23312e-07
15.488 -0.0361055 4.1119e-07
15.5356 -0.0361054 4.15212e-07
15.5834 -0.0361053 4.0311e-07
15.6313 -0.0361052 4.07283e-07
15.6794 -0.0361052 3.95195e-07
15.7276 -0.0361051 3.99519e-07
15.7759 -0.036105 3.87441e-07
15.8243 -0.036105 3.91915e-07
15.873 -0.0361049 3.79844e-07
15.9217 -0.0361048 3.84468e-07
15.9706 -0.0361047 3.72398e-07
16.0197 -0.0361047 3.77174e-07
16.0689 -0.0361046 3.651e-07
16.1182 -0.0361045 3.70027e-07
16.1677 -0.0361045 3.57944e-07
16.2174 -0.0361044 3.63023e-07
16.2672 -0.0361043 3.50928e-07
16.3172 -0.0361042 3.5616e-07
16.3674 -0.0361042 3.44047e-07
16.4177 -0.0361041 3.49432e-07
16.4682 -0.036104 3.37296e-07
16.5189 -0.036104 3.42837e-07
16.5697 -0.0361039 3.30672e-07
16.6208 -0.0361038 3.36371e-07
16.672 -0.0361038 3.24172e-07
16.7234 -0.0361037 3.30029e-07
16.775 -0.0361036 3.17791e-07
16.8268 -0.0361036 3.2381e-07
16.8787 -0.0361035 3.11527e-07
16.9309 -0.0361035 3.17709e-07
16.9833 -0.0361034 3.05375e-07
17.0359 -0.0361033 3.11723e-07
17.0887 -0.0361033 2.99331e-07
17.1418 -0.0361032 3.05849e-07
17.195 -0.0361031 2.93394e-07
17.2485 -0.0361031 3.00085e-07
17.3022 -0.036103 2.87558e-07
17.3562 -0.036103 2.94426e-07
17.4104 -0.0361029 2.81821e-07
17.4648 -0.0361028 2.8887e-07
17.5195 -0.0361028 2.7618e-07
17.5744 -0.0361027 2.83415e-07
17.6296 -0.0361026 2.70631e-07
17.6851 -0.0361026 2.78058e-07
17.7408 -0.0361025 2.65171e-07
17.7969 -0.0361025 2.72795e-07
17.8532 -0.0361024 2.59797e-07
17.9098 -0.0361024 2.67625e-07
17.9667 -0.0361023 2.54505e-07
18.0239 -0.0361022 2.62545e-07
18.0815 -0.0361022 2.49292e-07
18.1393 -0.0361021 2.57552e-07
18.1975 -0.0361021 2.44155e-07
18.256 -0.036102 2.52643e-07
18.3149 -0.0361019 2.3909e-07
18.3742 -0.0361019 2.47818e-07
18.4338 -0.0361018 2.34094e-07
18.4938 -0.0361018 2.43072e-07
18.5542 -0.0361017 2.29163e-07
18.615 -0.0361017 2.38405e-07
18.6762 -0.0361016 2.24294e-07
18.7379 -0.0361015 2.33813e-07
18.8 -0.0361015 2.19482e-07
18.8625 -0.0361014 2.29295e-07
18.9255 -0.0361014 2.14723e-07
18.9891 -0.0361013 2.24848e-07
19.0531 -0.0361013 2.10011e-07
19.1177 -0.0361012 2.20471e-07
19.1828 -0.0361011 2.05343e-07
19.2484 -0.0361011 2.16159e-07
19.3147 -0.036101 2.00711e-07
19.3816 -0.036101 2.11912e-07
19.4491 -0.0361009 1.96107e-07
19.5173 -0.0361008 2.07723e-07
19.5862 -0.0361008 1.91522e-07
19.6558 -0.0361007 2.03588e-07
19.7262 -0.0361006 1.8694e-07
19.7974 -0.0361006 1.99498e-07
19.8694 -0.0361005 1.8234e-07
19.9423 -0.0361004 1.95434e-07
20.0162 -0.0361003 1.77688e-07
20.091 -0.0361003 1.91366e-07
20.1669 -0.0361002 1.72932e-07
20.244 -0.0361001 1.87249e-07
20.3222 -0.0360999 1.68003e-07
20.4016 -0.0360998 1.83058e-07
20.4825 -0.0360996 1.62924e-07
20.5648 -0.0360995 1.78985e-07
20.6487 -0.0360992 1.5803e-07
20.7344 -0.036099 1.75541e-07
20.8219 -0.0360988 1.53771e-07
20.9115 -0.0360985 1.7307e-07
21.0034 -0.0360983 1.50138e-07
21.0979 -0.0360981 1.71404e-07
21.1952 -0.0360978 1.46659e-07
21.2959 -0.0360976 1.7021e-07
21.4004 -0.0360973 1.42807e-07
21.5093 -0.0360971 1.69404e-07
21.6237 -0.0360968 1.38077e-07
21.7448 -0.0360965 1.69293e-07
21.8747 -0.0360962 1.31485e-07
22.0165 -0.0360958 1.71047e-07
22.1768 -0.0360953 1.19261e-07
22.3723 -0.0360946 1.83075e-07


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.075Lambda0.5Nc1Classic/iFpOneLoop.txt <==
-22.3723 -3.25614e-26 6.00945e-07
-22.1768 4.14748e-25 6.22454e-07
-22.0165 3.57823e-25 6.40815e-07
-21.8747 -1.37219e-24 6.57632e-07
-21.7448 1.63058e-24 6.7351e-07
-21.6237 6.94508e-25 6.88757e-07
-21.5093 1.91847e-24 7.03556e-07
-21.4004 -6.30352e-25 7.18025e-07
-21.2959 8.25892e-25 7.32248e-07
-21.1952 1.58481e-24 7.46286e-07
-21.0979 3.17389e-24 7.60186e-07
-21.0034 -1.31811e-24 7.73984e-07
-20.9115 4.74301e-25 7.87708e-07
-20.8219 3.40421e-24 8.01384e-07
-20.7344 1.26073e-25 8.1503e-07
-20.6487 3.1858e-24 8.28664e-07
-20.5648 1.8887e-24 8.42301e-07
-20.4825 2.02111e-26 8.55954e-07
-20.4016 3.65335e-25 8.69633e-07
-20.3222 -2.71619e-24 8.83348e-07
-20.244 1.55482e-24 8.97109e-07
-20.1669 -5.59163e-25 9.10923e-07
-20.091 -6.93751e-25 9.24798e-07
-20.0162 -3.44383e-25 9.3874e-07
-19.9423 -2.62164e-25 9.52757e-07
-19.8694 -4.96074e-24 9.66853e-07
-19.7974 -2.29898e-25 9.81034e-07
-19.7262 -3.91721e-24 9.95306e-07
-19.6558 1.34084e-24 1.00967e-06
-19.5862 -1.40946e-25 1.02414e-06
-19.5173 2.96594e-24 1.03871e-06
-19.4491 -1.65896e-24 1.05339e-06
-19.3816 1.12328e-24 1.06818e-06
-19.3147 -1.19679e-24 1.08309e-06
-19.2484 6.10902e-26 1.09812e-06
-19.1828 1.48381e-24 1.11328e-06
-19.1177 -3.61935e-24 1.12856e-06
-19.0531 3.10106e-24 1.14397e-06
-18.9891 1.58244e-25 1.15952e-06
-18.9255 -4.1e-24 1.1752e-06
-18.8625 1.07589e-24 1.19103e-06
-18.8 4.26365e-24 1.207e-06
-18.7379 4.80661e-24 1.22313e-06
-18.6762 -3.63249e-24 1.2394e-06
-18.615 -2.87682e-24 1.25583e-06
-18.5542 2.91797e-24 1.27241e-06
-18.4938 -1.36949e-24 1.28916e-06
-18.4338 1.1026e-24 1.30607e-06
-18.3742 -1.43807e-24 1.32315e-06
-18.3149 -1.7744e-25 1.3404e-06
-18.256 -6.63569e-24 1.35783e-06
-18.1975 3.44922e-24 1.37543e-06
-18.1393 -1.48222e-24 1.39322e-06
-18.0815 -2.60063e-24 1.41119e-06
-18.0239 -4.97293e-24 1.42934e-06
-17.9667 4.38625e-24 1.44769e-06
-17.9098 -2.94696e-24 1.46623e-06
-17.8532 3.48319e-25 1.48497e-06
-17.7969 -2.60871e-24 1.50391e-06
-17.7408 -2.93614e-24 1.52305e-06
-17.6851 -1.99213e-24 1.5424e-06
-17.6296 -1.46025e-25 1.56196e-06
-17.5744 -2.60166e-24 1.58174e-06
-17.5195 -3.41194e-24 1.60174e-06
-17.4648 2.2194e-24 1.62195e-06
-17.4104 6.13819e-24 1.64239e-06
-17.3562 4.39904e-25 1.66306e-06
-17.3022 7.04837e-24 1.68397e-06
-17.2485 3.24738e-24 1.7051e-06
-17.195 4.14721e-24 1.72648e-06
-17.1418 1.06215e-23 1.74811e-06
-17.0887 5.41748e-24 1.76998e-06
-17.0359 1.04044e-23 1.7921e-06
-16.9833 -1.29776e-24 1.81447e-06
-16.9309 -1.56915e-24 1.83711e-06
-16.8787 5.89286e-24 1.86001e-06
-16.8268 -2.43058e-24 1.88318e-06
-16.775 7.48711e-24 1.90662e-06
-16.7234 1.24264e-23 1.93034e-06
-16.672 7.0013e-25 1.95433e-06
-16.6208 4.14054e-24 1.97861e-06
-16.5697 -8.04259e-24 2.00319e-06
-16.5189 -1.09235e-23 2.02805e-06
-16.4682 6.17816e-24 2.05321e-06
-16.4177 3.09269e-24 2.07868e-06
-16.3674 8.01309e-24 2.10445e-06
-16.3172 6.67713e-24 2.13054e-06
-16.2672 1.75265e-24 2.15694e-06
-16.2174 1.29613e-23 2.18366e-06
-16.1677 -4.24967e-24 2.21071e-06
-16.1182 -2.46387e-24 2.2381e-06
-16.0689 -1.7663e-24 2.26582e-06
-16.0197 2.31158e-24 2.29388e-06
-15.9706 1.92422e-24 2.3223e-06
-15.9217 4.63972e-24 2.35106e-06
-15.873 -7.10789e-24 2.38018e-06
-15.8243 -2.59573e-24 2.40967e-06
-15.7759 -4.59668e-24 2.43953e-06
-15.7276 -6.1806e-24 2.46976e-06
-15.6794 9.93569e-24 2.50038e-06
-15.6313 -6.1511e-24 2.53138e-06
-15.5834 2.33777e-24 2.56278e-06
-15.5356 -7.19392e-25 2.59458e-06
-15.488 3.2267e-24 2.62678e-06
-15.4404 -7.93929e-24 2.65939e-06
-15.393 -6.17695e-24 2.69243e-06
-15.3458 7.12449e-24 2.72589e-06
-15.2986 6.15475e-24 2.75978e-06
-15.2516 3.95767e-25 2.79411e-06
-15.2047 1.13553e-23 2.82889e-06
-15.1579 -3.94971e-24 2.86412e-06
-15.1112 -3.13965e-24 2.89981e-06
-15.0647 1.05711e-23 2.93597e-06
-15.0182 -5.21249e-24 2.9726e-06
-14.9719 -1.33009e-23 3.00971e-06
-14.9257 6.59177e-24 3.04732e-06
-14.8796 9.5304e-24 3.08542e-06
-14.8336 4.84427e-24 3.12403e-06
-14.7877 1.38959e-23 3.16316e-06
-14.7419 7.369e-24 3.20281e-06
-14.6962 -9.03632e-24 3.24298e-06
-14.6506 6.6622e-24 3.2837e-06
-14.6052 9.20137e-24 3.32497e-06
-14.5598 -4.50034e-24 3.36679e-06
-14.5145 6.05669e-25 3.40918e-06
-14.4693 -5.26476e-24 3.45215e-06
-14.4243 -4.72556e-24 3.4957e-06
-14.3793 6.12903e-24 3.53984e-06
-14.3344 -1.14522e-23 3.58459e-06
-14.2896 1.89273e-24 3.62995e-06
-14.2449 -2.17939e-23 3.67594e-06
-14.2003 -1.01649e-23 3.72256e-06
-14.1558 2.55657e-23 3.76982e-06
-14.1113 4.62197e-24 3.81775e-06
-14.067 -5.99195e-24 3.86633e-06
-14.0227 -1.14054e-23 3.9156e-06
-13.9786 1.32636e-24 3.96555e-06
-13.9345 -8.36273e-24 4.01621e-06
-13.8905 7.34281e-24 4.06758e-06
-13.8466 2.23242e-23 4.11967e-06
-13.8028 3.41232e-24 4.1725e-06
-13.759 -8.2215e-24 4.22607e-06
-13.7153 1.75353e-24 4.28041e-06
-13.6718 -1.72319e-24 4.33552e-06
-13.6283 -5.70872e-24 4.39142e-06
-13.5848 2.20616e-24 4.44812e-06
-13.5415 -1.38411e-23 4.50564e-06
-13.4982 1.25686e-23 4.56398e-06
-13.455 6.65145e-24 4.62317e-06
-13.4119 -1.39254e-23 4.68322e-06
-13.3689 5.28327e-24 4.74413e-06
-13.3259 -2.67742e-23 4.80594e-06
-13.283 -9.37997e-24 4.86864e-06
-13.2402 -2.42534e-23 4.93227e-06
-13.1974 2.74424e-23 4.99683e-06
-13.1547 -4.50831e-24 5.06234e-06
-13.1121 2.82095e-24 5.12881e-06
-13.0696 9.67405e-24 5.19627e-06
-13.0271 -2.21005e-23 5.26474e-06
-12.9847 -1.30526e-23 5.33422e-06
-12.9424 9.96542e-24 5.40474e-06
-12.9001 -3.29326e-23 5.47631e-06
-12.8579 1.01973e-24 5.54896e-06
-12.8158 2.66496e-23 5.62271e-06
-12.7737 -5.31039e-25 5.69757e-06
-12.7317 3.76369e-23 5.77356e-06
-12.6898 4.58737e-24 5.8507e-06
-12.6479 1.54626e-23 5.92902e-06
-12.6061 -3.68817e-24 6.00853e-06
-12.5643 7.37148e-24 6.08927e-06
-12.5226 -2.42958e-23 6.17124e-06
-12.481 -3.50679e-23 6.25447e-06
-12.4394 1.80209e-23 6.33899e-06
-12.3979 -7.3857e-24 6.42482e-06
-12.3565 -2.18728e-23 6.51198e-06
-12.3151 -3.90977e-23 6.6005e-06
-12.2738 1.38513e-24 6.69041e-06
-12.2325 9.72215e-24 6.78172e-06
-12.1913 3.65662e-23 6.87446e-06
-12.1501 -2.41116e-23 6.96867e-06
-12.109 2.50383e-23 7.06437e-06
-12.068 6.23167e-23 7.16158e-06
-12.027 5.54581e-24 7.26034e-06
-11.986 5.0481e-24 7.36068e-06
-11.9452 1.29262e-23 7.46261e-06
-11.9043 4.52107e-23 7.56619e-06
-11.8636 -1.57171e-23 7.67143e-06
-11.8228 -3.68509e-23 7.77837e-06
-11.7822 -5.50775e-24 7.88703e-06
-11.7415 -1.68516e-23 7.99747e-06
-11.701 -1.4844e-23 8.1097e-06
-11.6605 1.40867e-23 8.22376e-06
-11.62 -4.47731e-23 8.33969e-06
-11.5796 3.13737e-23 8.45753e-06
-11.5392 -3.40573e-24 8.57731e-06
-11.4989 -2.23204e-23 8.69906e-06
-11.4587 3.91103e-23 8.82284e-06
-11.4184 3.3061e-23 8.94868e-06
-11.3783 1.47152e-23 9.07661e-06
-11.3381 -3.7759e-23 9.20669e-06
-11.2981 -1.48147e-23 9.33895e-06
-11.2581 2.06744e-23 9.47344e-06
-11.2181 1.03962e-23 9.6102e-06
-11.1781 1.70284e-23 9.74927e-06
-11.1383 -8.92371e-24 9.89071e-06
-11.0984 -2.91297e-23 1.00346e-05
-11.0586 -2.01583e-23 1.01809e-05
-11.0189 2.32894e-25 1.03297e-05
-10.9792 -4.18026e-23 1.04811e-05
-10.9395 -1.11839e-23 1.06351e-05
-10.8999 -7.17442e-23 1.07918e-05
-10.8603 -3.46093e-23 1.09512e-05
-10.8208 -4.83127e-23 1.11133e-05
-10.7813 6.62971e-23 1.12783e-05
-10.7418 -1.35231e-23 1.14463e-05
-10.7024 4.73719e-23 1.16171e-05
-10.6631 -6.35094e-23 1.1791e-05
-10.6238 -2.073e-23 1.1968e-05
-10.5845 7.01498e-24 1.21481e-05
-10.5452 -4.02671e-23 1.23314e-05
-10.506 -5.86309e-23 1.2518e-05
-10.4669 5.29685e-23 1.2708e-05
-10.4278 1.13206e-22 1.29014e-05
-10.3887 7.06418e-23 1.30983e-05
-10.3496 -5.16068e-23 1.32987e-05
-10.3106 -3.38475e-23 1.35028e-05
-10.2717 -8.96151e-23 1.37107e-05
-10.2328 -8.58101e-23 1.39223e-05
-10.1939 -3.35666e-23 1.41379e-05
-10.155 -1.73132e-23 1.43574e-05
-10.1162 2.00834e-23 1.4581e-05
-10.0774 -6.57664e-24 1.48088e-05
-10.0387 -1.0986e-23 1.50408e-05
-10 2.38086e-23 1.52771e-05
-9.96134 3.79691e-23 1.55179e-05
-9.92271 -7.05493e-23 1.57632e-05
-9.88412 7.52088e-23 1.60132e-05
-9.84557 4.95066e-23 1.62679e-05
-9.80704 -8.72367e-23 1.65275e-05
-9.76856 -1.27341e-22 1.6792e-05
-9.73011 -1.08325e-22 1.70617e-05
-9.69169 4.5751e-23 1.73365e-05
-9.65331 6.75779e-23 1.76166e-05
-9.61496 4.8796e-23 1.79022e-05
-9.57664 -1.1707e-22 1.81933e-05
-9.53836 2.76167e-23 1.84901e-05
-9.50011 4.33599e-23 1.87927e-05
-9.46189 -5.93368e-23 1.91014e-05
-9.42371 -8.47275e-24 1.94161e-05
-9.38556 -1.95002e-22 1.9737e-05
-9.34744 1.26247e-22 2.00644e-05
-9.30935 -6.31295e-23 2.03983e-05
-9.2713 -4.43105e-23 2.07389e-05
-9.23327 -2.3378e-22 2.10863e-05
-9.19528 9.2815e-23 2.14408e-05
-9.15732 1.12391e-22 2.18025e-05
-9.11939 -4.0892e-23 2.21716e-05
-9.08149 -8.34894e-23 2.25482e-05
-9.04362 -1.26463e-22 2.29325e-05
-9.00578 1.00998e-22 2.33248e-05
-8.96797 -1.19233e-22 2.37252e-05
-8.93019 -1.4006e-22 2.41339e-05
-8.89244 1.01092e-22 2.45512e-05
-8.85471 -1.76382e-22 2.49772e-05
-8.81702 -1.60579e-22 2.54121e-05
-8.77936 -2.24302e-23 2.58563e-05
-8.74172 -7.7046e-24 2.63099e-05
-8.70412 -1.28965e-22 2.67731e-05
-8.66654 -2.28763e-22 2.72462e-05
-8.62899 8.68637e-23 2.77295e-05
-8.59146 1.65212e-22 2.82233e-05
-8.55397 -1.82952e-22 2.87277e-05
-8.5165 1.91787e-22 2.92431e-05
-8.47906 3.08024e-22 2.97697e-05
-8.44165 1.4688e-22 3.03079e-05
-8.40426 1.26849e-22 3.08579e-05
-8.3669 -2.96603e-22 3.14201e-05
-8.32956 -4.40232e-23 3.19948e-05
-8.29226 3.6372e-22 3.25823e-05
-8.25497 1.5554e-22 3.31829e-05
-8.21772 -4.19456e-22 3.37971e-05
-8.18049 -2.99171e-22 3.44251e-05
-8.14328 -1.60597e-22 3.50674e-05
-8.1061 1.87127e-23 3.57243e-05
-8.06895 9.05907e-23 3.63963e-05
-8.03182 4.38849e-23 3.70837e-05
-7.99471 5.70682e-23 3.7787e-05
-7.95763 -1.37912e-25 3.85067e-05
-7.92058 -7.57946e-23 3.9243e-05
-7.88355 3.03544e-23 3.99967e-05
-7.84654 -3.69067e-24 4.0768e-05
-7.80955 1.56492e-22 4.15576e-05
-7.77259 -3.72732e-22 4.2366e-05
-7.73566 -3.77614e-22 4.31936e-05
-7.69874 -1.19889e-23 4.4041e-05
-7.66185 -1.15785e-22 4.49089e-05
-7.62498 8.48069e-23 4.57977e-05
-7.58814 -3.28327e-22 4.67081e-05
-7.55132 3.37759e-22 4.76408e-05
-7.51452 2.16373e-22 4.85963e-05
-7.47774 2.20536e-22 4.95754e-05
-7.44099 -2.25297e-22 5.05787e-05
-7.40425 -1.5676e-22 5.1607e-05
-7.36754 -1.57226e-22 5.26611e-05
-7.33085 -4.86894e-22 5.37416e-05
-7.29418 1.00061e-22 5.48494e-05
-7.25754 -6.06485e-22 5.59853e-05
-7.22091 -1.04792e-22 5.71503e-05
-7.18431 3.93703e-22 5.83451e-05
-7.14772 -5.73043e-22 5.95706e-05
-7.11116 -8.24312e-23 6.0828e-05
-7.07462 5.6407e-22 6.2118e-05
-7.0381 6.42497e-22 6.34418e-05
-7.00159 6.83632e-23 6.48005e-05
-6.96511 -7.39208e-23 6.6195e-05
-6.92865 8.29703e-22 6.76267e-05
-6.89221 1.88393e-22 6.90965e-05
-6.85579 -3.5932e-22 7.06059e-05
-6.81938 5.24999e-22 7.2156e-05
-6.783 2.11742e-22 7.37482e-05
-6.74664 -3.01175e-22 7.53839e-05
-6.71029 9.08829e-22 7.70644e-05
-6.67397 6.25038e-23 7.87913e-05
-6.63766 -1.43071e-22 8.05662e-05
-6.60137 3.01018e-23 8.23905e-05
-6.5651 -1.68018e-22 8.42661e-05
-6.52885 -2.62061e-23 8.61945e-05
-6.49262 -1.52191e-22 8.81776e-05
-6.4564 8.5701e-22 9.02174e-05
-6.42021 -1.35388e-22 9.23156e-05
-6.38403 -9.6395e-22 9.44744e-05
-6.34786 -4.84857e-22 9.66959e-05
-6.31172 3.92015e-22 9.89822e-05
-6.27559 -4.62692e-22 0.000101336
-6.23949 -3.55117e-22 0.000103759
-6.20339 1.7246e-21 0.000106254
-6.16732 -5.83947e-22 0.000108823
-6.13126 -8.60888e-22 0.00011147
-6.09522 -1.2554e-22 0.000114197
-6.05919 -2.38101e-22 0.000117007
-6.02319 4.22394e-22 0.000119902
-5.9872 -9.93439e-22 0.000122887
-5.95122 -7.49902e-22 0.000125965
-5.91526 -9.94604e-22 0.000129139
-5.87932 1.31579e-21 0.000132412
-5.84339 -2.06039e-21 0.000135789
-5.80748 -1.2673e-21 0.000139273
-5.77158 -6.59485e-22 0.000142868
-5.7357 -1.91803e-22 0.00014658
-5.69984 -5.2122e-22 0.000150411
-5.66399 -1.00161e-21 0.000154368
-5.62815 -9.9501e-22 0.000158455
-5.59233 -9.47227e-22 0.000162676
-5.55653 1.4063e-22 0.000167038
-5.52074 -4.842e-22 0.000171547
-5.48497 -2.42024e-21 0.000176207
-5.4492 -1.50929e-21 0.000181026
-5.41346 3.56036e-21 0.00018601
-5.37773 4.56333e-22 0.000191165
-5.34201 -2.12957e-21 0.0001965
-5.30631 1.14696e-21 0.00020202
-5.27062 1.87773e-21 0.000207735
-5.23494 -3.76599e-21 0.000213652
-5.19928 -1.35704e-21 0.000219781
-5.16363 1.07394e-21 0.00022613
-5.128 -3.03094e-21 0.000232709
-5.09237 -1.22756e-21 0.000239528
-5.05677 8.88244e-22 0.000246597
-5.02117 1.21728e-21 0.000253929
-4.98559 -5.9765e-22 0.000261534
-4.95002 -1.77781e-21 0.000269425
-4.91446 -3.46515e-21 0.000277615
-4.87892 -1.21124e-21 0.000286118
-4.84339 5.45841e-21 0.000294949
-4.80787 -7.3031e-22 0.000304122
-4.77237 -1.09576e-21 0.000313654
-4.73687 4.28479e-21 0.000323562
-4.70139 -2.09906e-21 0.000333864
-4.66592 8.97708e-22 0.000344579
-4.63046 3.17342e-21 0.000355727
-4.59502 2.82904e-21 0.00036733
-4.55958 -9.54232e-22 0.000379409
-4.52416 -1.25467e-21 0.00039199
-4.48875 2.73814e-21 0.000405096
-4.45335 8.76918e-21 0.000418755
-4.41797 4.32926e-22 0.000432996
-4.38259 3.93262e-21 0.000447847
-4.34722 5.54134e-21 0.000463343
-4.31187 -1.47153e-21 0.000479515
-4.27653 -1.41317e-22 0.000496401
-4.24119 -1.69068e-20 0.000514039
-4.20587 -1.15201e-21 0.000532469
-4.17056 -2.60364e-21 0.000551736
-4.13526 -1.09349e-20 0.000571885
-4.09997 -1.23353e-20 0.000592966
-4.06469 2.30701e-21 0.00061503
-4.02942 -1.67231e-20 0.000638136
-3.99416 3.8332e-22 0.000662342
-3.95891 -1.14345e-20 0.000687712
-3.92367 -7.34908e-22 0.000714315
-3.88844 -5.78249e-21 0.000742224
-3.85322 -6.05435e-21 0.000771518
-3.81801 -8.95417e-21 0.000802281
-3.7828 4.27088e-21 0.000834602
-3.74761 -1.47466e-20 0.000868579
-3.71243 8.74103e-21 0.000904315
-3.67726 -1.41068e-21 0.000941923
-3.64209 -1.51758e-20 0.000981521
-3.60694 -2.03903e-21 0.00102324
-3.57179 -2.14044e-20 0.00106722
-3.53665 4.52488e-21 0.00111361
-3.50152 -2.35625e-21 0.00116257
-3.4664 1.15148e-21 0.00121427
-3.43129 1.34652e-20 0.00126892
-3.39619 -4.95521e-21 0.0013267
-3.36109 2.62542e-20 0.00138785
-3.32601 2.39789e-20 0.0014526
-3.29093 -9.57204e-21 0.00152122
-3.25586 -7.8609e-21 0.00159399
-3.2208 -5.39151e-20 0.00167122
-3.18574 1.08998e-20 0.00175324
-3.1507 1.28764e-20 0.00184042
-3.11566 -2.66583e-20 0.00193317
-3.08063 5.97557e-20 0.00203192
-3.0456 -9.00793e-21 0.00213716
-3.01059 4.46264e-20 0.00224939
-2.97558 -3.45146e-20 0.00236922
-2.94058 -6.17608e-20 0.00249725
-2.90558 -5.55118e-21 0.00263421
-2.87059 7.87928e-20 0.00278084
-2.83561 3.11317e-20 0.00293801
-2.80064 -3.95151e-20 0.00310665
-2.76567 -2.11346e-20 0.00328779
-2.73071 -7.03564e-21 0.00348259
-2.69576 -4.82635e-20 0.00369232
-2.66081 1.16578e-19 0.00391842
-2.62587 1.23863e-19 0.00416246
-2.59094 -7.52526e-20 0.00442622
-2.55601 -5.88589e-20 0.00471169
-2.52109 2.01894e-19 0.00502108
-2.48617 -1.25724e-19 0.0053569
-2.45126 -1.48817e-22 0.00572197
-2.41636 -4.52658e-20 0.00611946
-2.38146 -8.92642e-20 0.00655299
-2.34657 1.32678e-19 0.00702662
-2.31168 -9.72695e-20 0.00754501
-2.2768 1.69921e-19 0.00811345
-2.24192 -1.51584e-19 0.00873801
-2.20705 -9.68988e-20 0.00942562
-2.17219 8.40009e-20 0.0101843
-2.13733 -1.37779e-20 0.0110232
-2.10247 -5.62354e-19 0.0119531
-2.06762 -3.39555e-19 0.0129864
-2.03278 5.48252e-20 0.0141375
-1.99794 3.1008e-20 0.0154233
-1.9631 6.0531e-19 0.0168638
-1.92827 4.98213e-19 0.0184823
-1.89345 -3.19159e-19 0.0203067
-1.85862 1.41057e-19 0.0223699
-1.82381 -5.5679e-19 0.0247115
-1.78899 -1.05615e-18 0.0273788
-1.75419 4.34706e-19 0.0304288
-1.71938 -1.49376e-20 0.0339308
-1.68458 -1.44248e-18 0.037969
-1.64979 7.14693e-19 0.0426464
-1.61499 6.17323e-19 0.0480898
-1.58021 -1.4325e-19 0.0544554
-1.54542 4.14083e-18 0.0619371
-1.51064 -2.78642e-18 0.0707757
-1.47586 -2.99888e-18 0.0812712
-1.44109 7.59636e-18 0.0937971
-1.40632 -6.8644e-18 0.108816
-1.37155 1.34956e-18 0.126899
-1.33679 -5.08779e-18 0.148736
-1.30203 3.85062e-18 0.175134
-1.26727 9.5611e-18 0.206996
-1.23251 -4.44648e-18 0.245217
-1.19776 7.22147e-18 0.290486
-1.16301 1.94649e-18 0.342905
-1.12827 1.88958e-17 0.401389
-1.09352 -1.74077e-17 0.462954
-1.05878 6.91416e-18 0.522226
-1.02405 -1.6519e-19 0.571882
-0.989309 1.0562e-17 0.604505
-0.954576 1.23592e-17 0.615381
-0.919844 -8.20317e-18 0.604456
-0.885115 -3.91715e-17 0.576017
-0.850388 -2.43477e-17 0.536482
-0.815663 7.0994e-18 0.492038
-0.78094 7.15811e-18 0.447312
-0.746219 -6.88113e-18 0.40514
-0.711499 9.07637e-18 0.366924
-0.676781 8.59652e-18 0.333119
-0.642065 -4.44905e-18 0.303642
-0.60735 -1.26995e-17 0.278149
-0.572637 -3.42457e-18 0.256195
-0.537925 1.69331e-18 0.237323
-0.503214 3.01052e-18 0.22111
-0.468504 1.64733e-18 0.207181
-0.433796 -1.21809e-18 0.195213
-0.399089 -2.3565e-18 0.184934
-0.364382 -2.45356e-18 0.176114
-0.329676 -9.70699e-19 0.168565
-0.294972 1.27911e-18 0.16213
-0.260267 -1.62795e-18 0.156679
-0.225564 9.95308e-19 0.152108
-0.190861 -1.26245e-18 0.148331
-0.156158 4.32789e-19 0.145279
-0.121456 -7.49245e-19 0.142898
-0.0867541 -5.04171e-19 0.141146
-0.0520524 5.83564e-19 0.139995
-0.0173508 5.69393e-20 0.139424
0.0173508 3.97441e-20 0.139424
0.0520524 -4.00275e-19 0.139995
0.0867541 2.68904e-19 0.141146
0.121456 -9.55533e-19 0.142898
0.156158 -6.1961e-19 0.145279
0.190861 7.95749e-19 0.148331
0.225564 1.30292e-18 0.152108
0.260267 -3.25617e-20 0.156679
0.294972 -5.93674e-19 0.16213
0.329676 6.75937e-19 0.168565
0.364382 1.18656e-18 0.176114
0.399089 -5.35945e-18 0.184934
0.433796 -3.47969e-18 0.195213
0.468504 2.71366e-19 0.207181
0.503214 9.61737e-18 0.22111
0.537925 1.1423e-17 0.237323
0.572637 9.86341e-18 0.256195
0.60735 -2.38177e-18 0.278149
0.642065 -4.99027e-18 0.303642
0.676781 -1.30421e-17 0.333119
0.711499 -3.17546e-18 0.366924
0.746219 1.20797e-17 0.40514
0.78094 -1.44917e-17 0.447312
0.815663 -1.15869e-17 0.492038
0.850388 -7.86865e-18 0.536482
0.885115 2.04672e-18 0.576017
0.919844 -1.3255e-17 0.604456
0.954576 -2.12025e-17 0.615381
0.989309 9.79704e-18 0.604505
1.02405 5.61196e-20 0.571882
1.05878 1.94512e-19 0.522226
1.09352 1.91891e-17 0.462954
1.12827 -1.00033e-19 0.401389
1.16301 -3.26007e-18 0.342905
1.19776 1.63853e-17 0.290486
1.23251 2.1086e-18 0.245217
1.26727 -3.95754e-18 0.206996
1.30203 -1.75341e-19 0.175134
1.33679 -4.66855e-19 0.148736
1.37155 5.61668e-18 0.126899
1.40632 -5.7357e-18 0.108816
1.44109 3.98568e-18 0.0937971
1.47586 1.99805e-18 0.0812712
1.51064 1.43939e-18 0.0707757
1.54542 4.10921e-18 0.0619371
1.58021 -3.42796e-18 0.0544554
1.61499 5.92248e-19 0.0480898
1.64979 -2.28066e-18 0.0426464
1.68458 2.51e-19 0.037969
1.71938 -2.84322e-19 0.0339308
1.75419 4.10847e-20 0.0304288
1.78899 -5.24997e-19 0.0273788
1.82381 2.20093e-19 0.0247115
1.85862 -1.70018e-19 0.0223699
1.89345 8.49011e-19 0.0203067
1.92827 -7.32468e-19 0.0184823
1.9631 -2.48301e-19 0.0168638
1.99794 3.41552e-19 0.0154233
2.03278 9.34783e-20 0.0141375
2.06762 -2.26432e-19 0.0129864
2.10247 -2.93084e-19 0.0119531
2.13733 1.18186e-19 0.0110232
2.17219 7.01624e-20 0.0101843
2.20705 -1.78292e-19 0.00942562
2.24192 -4.25098e-19 0.00873801
2.2768 3.2143e-19 0.00811345
2.31168 -1.5067e-19 0.00754501
2.34657 -6.41406e-20 0.00702662
2.38146 -3.55567e-20 0.00655299
2.41636 1.79779e-19 0.00611946
2.45126 -7.30923e-20 0.00572197
2.48617 4.45753e-20 0.0053569
2.52109 -1.65426e-19 0.00502108
2.55601 9.2346e-20 0.00471169
2.59094 -9.33056e-20 0.00442622
2.62587 2.36136e-20 0.00416246
2.66081 1.10101e-20 0.00391842
2.69576 1.46686e-20 0.00369232
2.73071 -4.003e-20 0.00348259
2.76567 4.68296e-20 0.00328779
2.80064 9.54097e-20 0.00310665
2.83561 9.6725e-20 0.00293801
2.87059 1.07009e-19 0.00278084
2.90558 -6.26053e-20 0.00263421
2.94058 7.34367e-21 0.00249725
2.97558 -4.37476e-20 0.00236922
3.01059 1.54102e-20 0.00224939
3.0456 4.81023e-20 0.00213716
3.08063 2.89564e-20 0.00203192
3.11566 -2.2188e-20 0.00193317
3.1507 -3.05813e-20 0.00184042
3.18574 3.41268e-20 0.00175324
3.2208 1.91698e-20 0.00167122
3.25586 -1.79445e-20 0.00159399
3.29093 1.22937e-20 0.00152122
3.32601 -2.83707e-20 0.0014526
3.36109 -2.52853e-20 0.00138785
3.39619 2.54336e-21 0.0013267
3.43129 2.05134e-20 0.00126892
3.4664 1.95476e-20 0.00121427
3.50152 -1.96391e-20 0.00116257
3.53665 -2.75962e-20 0.00111361
3.57179 7.60894e-21 0.00106722
3.60694 -1.63362e-20 0.00102324
3.64209 -1.6791e-21 0.000981521
3.67726 -1.08787e-20 0.000941923
3.71243 7.30586e-21 0.000904315
3.74761 -3.86466e-21 0.000868579
3.7828 -6.7417e-22 0.000834602
3.81801 -6.93696e-21 0.000802281
3.85322 2.20285e-21 0.000771518
3.88844 3.14824e-21 0.000742224
3.92367 -3.2034e-21 0.000714315
3.95891 9.65852e-21 0.000687712
3.99416 -1.00702e-20 0.000662342
4.02942 5.93076e-21 0.000638136
4.06469 7.11958e-21 0.00061503
4.09997 -1.54461e-20 0.000592966
4.13526 -3.72538e-21 0.000571885
4.17056 -7.60965e-21 0.000551736
4.20587 -9.97757e-21 0.000532469
4.24119 9.58474e-21 0.000514039
4.27653 -1.97391e-21 0.000496401
4.31187 2.29394e-21 0.000479515
4.34722 5.15121e-21 0.000463343
4.38259 -5.9448e-21 0.000447847
4.41797 6.88205e-21 0.000432996
4.45335 2.08952e-21 0.000418755
4.48875 1.83166e-21 0.000405096
4.52416 -2.63584e-21 0.00039199
4.55958 -5.83373e-22 0.000379409
4.59502 -3.7444e-21 0.00036733
4.63046 3.22976e-21 0.000355727
4.66592 -1.50423e-21 0.000344579
4.70139 1.771e-21 0.000333864
4.73687 6.10422e-21 0.000323562
4.77237 5.3105e-22 0.000313654
4.80787 -2.70894e-22 0.000304122
4.84339 9.99986e-22 0.000294949
4.87892 -2.64156e-21 0.000286118
4.91446 3.26424e-22 0.000277615
4.95002 -4.17935e-22 0.000269425
4.98559 1.36017e-21 0.000261534
5.02117 3.95934e-21 0.000253929
5.05677 9.45733e-22 0.000246597
5.09237 2.57099e-21 0.000239528
5.128 9.94576e-22 0.000232709
5.16363 8.58682e-22 0.00022613
5.19928 1.68976e-22 0.000219781
5.23494 -8.5424e-22 0.000213652
5.27062 -1.01986e-21 0.000207735
5.30631 -1.12524e-21 0.00020202
5.34201 -1.96973e-21 0.0001965
5.37773 6.60251e-22 0.000191165
5.41346 -2.16693e-21 0.00018601
5.4492 9.03786e-22 0.000181026
5.48497 5.24514e-22 0.000176207
5.52074 1.61615e-21 0.000171547
5.55653 -1.87789e-21 0.000167038
5.59233 -8.91532e-22 0.000162676
5.62815 -7.75158e-23 0.000158455
5.66399 3.91937e-22 0.000154368
5.69984 -6.05675e-23 0.000150411
5.7357 4.30475e-22 0.00014658
5.77158 2.39102e-22 0.000142868
5.80748 -9.37426e-22 0.000139273
5.84339 6.43128e-22 0.000135789
5.87932 3.13169e-22 0.000132412
5.91526 -8.69145e-22 0.000129139
5.95122 -2.13513e-22 0.000125965
5.9872 -6.29739e-22 0.000122887
6.02319 9.87204e-23 0.000119902
6.05919 1.65829e-21 0.000117007
6.09522 4.12343e-22 0.000114197
6.13126 -1.29577e-21 0.00011147
6.16732 -2.20352e-22 0.000108823
6.20339 -3.53358e-22 0.000106254
6.23949 7.42207e-22 0.000103759
6.27559 -6.82616e-22 0.000101336
6.31172 6.1064e-22 9.89822e-05
6.34786 -5.25094e-22 9.66959e-05
6.38403 -2.21464e-22 9.44744e-05
6.42021 6.88912e-22 9.23156e-05
6.4564 1.0356e-21 9.02174e-05
6.49262 -2.77933e-22 8.81776e-05
6.52885 -5.56278e-22 8.61945e-05
6.5651 -1.13576e-22 8.42661e-05
6.60137 5.32848e-23 8.23905e-05
6.63766 -2.58777e-22 8.05662e-05
6.67397 -1.6897e-22 7.87913e-05
6.71029 -1.25908e-22 7.70644e-05
6.74664 -5.25202e-22 7.53839e-05
6.783 -2.09547e-22 7.37482e-05
6.81938 7.94218e-22 7.2156e-05
6.85579 -2.12781e-23 7.06059e-05
6.89221 -3.17409e-22 6.90965e-05
6.92865 2.47189e-22 6.76267e-05
6.96511 -4.47876e-22 6.6195e-05
7.00159 2.52403e-22 6.48005e-05
7.0381 4.1538e-22 6.34418e-05
7.07462 -1.7e-22 6.2118e-05
7.11116 -5.65667e-22 6.0828e-05
7.14772 7.67941e-22 5.95706e-05
7.18431 8.16416e-23 5.83451e-05
7.22091 2.39631e-22 5.71503e-05
7.25754 -6.95276e-23 5.59853e-05
7.29418 -3.1045e-22 5.48494e-05
7.33085 -6.81472e-23 5.37416e-05
7.36754 1.85276e-22 5.26611e-05
7.40425 -1.09066e-22 5.1607e-05
7.44099 1.78609e-23 5.05787e-05
7.47774 1.52709e-22 4.95754e-05
7.51452 -3.95644e-22 4.85963e-05
7.55132 -2.9902e-22 4.76408e-05
7.58814 -1.26526e-22 4.67081e-05
7.62498 -7.64653e-23 4.57977e-05
7.66185 1.21397e-22 4.49089e-05
7.69874 9.45986e-23 4.4041e-05
7.73566 -1.22117e-22 4.31936e-05
7.77259 -2.20704e-22 4.2366e-05
7.80955 -1.56582e-22 4.15576e-05
7.84654 2.01313e-22 4.0768e-05
7.88355 -6.10449e-23 3.99967e-05
7.92058 2.30875e-23 3.9243e-05
7.95763 -3.10414e-22 3.85067e-05
7.99471 3.93962e-22 3.7787e-05
8.03182 1.54991e-23 3.70837e-05
8.06895 -1.25537e-22 3.63963e-05
8.1061 7.71808e-23 3.57243e-05
8.14328 3.02459e-22 3.50674e-05
8.18049 9.63222e-23 3.44251e-05
8.21772 -2.3375e-22 3.37971e-05
8.25497 1.37856e-22 3.31829e-05
8.29226 3.22716e-22 3.25823e-05
8.32956 -1.26215e-22 3.19948e-05
8.3669 -6.61747e-23 3.14201e-05
8.40426 -1.18286e-22 3.08579e-05
8.44165 2.2414e-22 3.03079e-05
8.47906 2.57459e-22 2.97697e-05
8.5165 3.34909e-22 2.92431e-05
8.55397 -8.24024e-23 2.87277e-05
8.59146 1.07861e-22 2.82233e-05
8.62899 -7.3659e-23 2.77295e-05
8.66654 1.94159e-22 2.72462e-05
8.70412 3.84471e-23 2.67731e-05
8.74172 -7.71497e-23 2.63099e-05
8.77936 -2.14318e-22 2.58563e-05
8.81702 -6.51357e-23 2.54121e-05
8.85471 -3.19554e-23 2.49772e-05
8.89244 -6.09075e-23 2.45512e-05
8.93019 2.60642e-23 2.41339e-05
8.96797 -1.05566e-22 2.37252e-05
9.00578 9.54481e-24 2.33248e-05
9.04362 9.06783e-23 2.29325e-05
9.08149 6.9548e-24 2.25482e-05
9.11939 1.8695e-23 2.21716e-05
9.15732 -6.6106e-23 2.18025e-05
9.19528 -2.34917e-22 2.14408e-05
9.23327 -8.68641e-23 2.10863e-05
9.2713 -7.30298e-23 2.07389e-05
9.30935 -3.16398e-23 2.03983e-05
9.34744 7.66021e-23 2.00644e-05
9.38556 -7.08882e-24 1.9737e-05
9.42371 -2.62788e-23 1.94161e-05
9.46189 -4.74619e-23 1.91014e-05
9.50011 -8.2739e-23 1.87927e-05
9.53836 1.17707e-22 1.84901e-05
9.57664 -1.57939e-22 1.81933e-05
9.61496 5.15131e-23 1.79022e-05
9.65331 -7.00439e-24 1.76166e-05
9.69169 8.89675e-24 1.73365e-05
9.73011 -3.63171e-23 1.70617e-05
9.76856 5.56072e-23 1.6792e-05
9.80704 1.01874e-22 1.65275e-05
9.84557 1.19805e-22 1.62679e-05
9.88412 6.95728e-24 1.60132e-05
9.92271 3.38957e-23 1.57632e-05
9.96134 -7.79636e-23 1.55179e-05
10 -1.18049e-22 1.52771e-05
10.0387 -3.43067e-23 1.50408e-05
10.0774 5.11583e-24 1.48088e-05
10.1162 -4.56508e-23 1.4581e-05
10.155 2.12595e-23 1.43574e-05
10.1939 -1.13341e-22 1.41379e-05
10.2328 1.405e-23 1.39223e-05
10.2717 4.06494e-23 1.37107e-05
10.3106 5.0505e-23 1.35028e-05
10.3496 1.95472e-23 1.32987e-05
10.3887 5.40037e-23 1.30983e-05
10.4278 3.2624e-23 1.29014e-05
10.4669 -1.64818e-23 1.2708e-05
10.506 7.99103e-23 1.2518e-05
10.5452 -3.5516e-23 1.23314e-05
10.5845 -9.47501e-23 1.21481e-05
10.6238 4.63607e-23 1.1968e-05
10.6631 -5.74399e-24 1.1791e-05
10.7024 2.61035e-23 1.16171e-05
10.7418 -2.16878e-23 1.14463e-05
10.7813 7.09629e-23 1.12783e-05
10.8208 1.9027e-23 1.11133e-05
10.8603 2.69176e-23 1.09512e-05
10.8999 8.01305e-23 1.07918e-05
10.9395 7.76364e-24 1.06351e-05
10.9792 -3.77838e-23 1.04811e-05
11.0189 -4.08732e-25 1.03297e-05
11.0586 -2.54046e-23 1.01809e-05
11.0984 -8.40523e-24 1.00346e-05
11.1383 1.07175e-24 9.89071e-06
11.1781 -3.70214e-23 9.74927e-06
11.2181 -2.21793e-23 9.6102e-06
11.2581 -7.50223e-23 9.47344e-06
11.2981 -4.4846e-23 9.33895e-06
11.3381 2.323e-24 9.20669e-06
11.3783 -2.08711e-23 9.07661e-06
11.4184 -2.26812e-23 8.94868e-06
11.4587 4.90843e-23 8.82284e-06
11.4989 3.57434e-23 8.69906e-06
11.5392 -4.5075e-24 8.57731e-06
11.5796 -3.63112e-23 8.45753e-06
11.62 -6.39965e-24 8.33969e-06
11.6605 -2.69469e-23 8.22376e-06
11.701 -2.95755e-23 8.1097e-06
11.7415 -2.63926e-23 7.99747e-06
11.7822 5.31543e-24 7.88703e-06
11.8228 -8.18412e-24 7.77837e-06
11.8636 -1.60346e-23 7.67143e-06
11.9043 -1.46656e-23 7.56619e-06
11.9452 -1.82956e-23 7.46261e-06
11.986 3.03085e-23 7.36068e-06
12.027 -2.23702e-23 7.26034e-06
12.068 -3.25413e-23 7.16158e-06
12.109 -3.17898e-23 7.06437e-06
12.1501 -8.41716e-24 6.96867e-06
12.1913 -1.83948e-23 6.87446e-06
12.2325 3.70625e-23 6.78172e-06
12.2738 -1.03444e-23 6.69041e-06
12.3151 5.49168e-23 6.6005e-06
12.3565 1.88649e-23 6.51198e-06
12.3979 2.52897e-24 6.42482e-06
12.4394 1.57938e-23 6.33899e-06
12.481 1.72876e-23 6.25447e-06
12.5226 3.58878e-23 6.17124e-06
12.5643 -2.83399e-23 6.08927e-06
12.6061 2.99527e-23 6.00853e-06
12.6479 -2.26432e-24 5.92902e-06
12.6898 -1.04131e-23 5.8507e-06
12.7317 2.25131e-23 5.77356e-06
12.7737 3.06541e-23 5.69757e-06
12.8158 7.07197e-26 5.62271e-06
12.8579 1.25476e-23 5.54896e-06
12.9001 6.66813e-24 5.47631e-06
12.9424 -3.02491e-24 5.40474e-06
12.9847 1.96105e-23 5.33422e-06
13.0271 7.25203e-24 5.26474e-06
13.0696 5.40351e-24 5.19627e-06
13.1121 -8.94297e-24 5.12881e-06
13.1547 -5.59672e-24 5.06234e-06
13.1974 -5.18665e-24 4.99683e-06
13.2402 -3.45413e-24 4.93227e-06
13.283 -2.05412e-23 4.86864e-06
13.3259 -8.52201e-25 4.80594e-06
13.3689 -3.18099e-23 4.74413e-06
13.4119 -1.21082e-24 4.68322e-06
13.455 3.08894e-23 4.62317e-06
13.4982 1.17631e-23 4.56398e-06
13.5415 -3.75335e-24 4.50564e-06
13.5848 1.21329e-23 4.44812e-06
13.6283 9.79207e-24 4.39142e-06
13.6718 6.36507e-24 4.33552e-06
13.7153 1.82975e-24 4.28041e-06
13.759 -1.31242e-23 4.22607e-06
13.8028 -6.40934e-24 4.1725e-06
13.8466 -6.67398e-25 4.11967e-06
13.8905 6.28409e-24 4.06758e-06
13.9345 1.87476e-23 4.01621e-06
13.9786 -5.21943e-24 3.96555e-06
14.0227 -6.25951e-24 3.9156e-06
14.067 2.77902e-23 3.86633e-06
14.1113 2.45854e-24 3.81775e-06
14.1558 -6.36079e-24 3.76982e-06
14.2003 -1.27523e-23 3.72256e-06
14.2449 -3.3758e-24 3.67594e-06
14.2896 2.16103e-23 3.62995e-06
14.3344 -1.76246e-23 3.58459e-06
14.3793 -2.17946e-24 3.53984e-06
14.4243 8.13396e-24 3.4957e-06
14.4693 -2.43756e-24 3.45215e-06
14.5145 -6.19014e-24 3.40918e-06
14.5598 9.6631e-25 3.36679e-06
14.6052 3.4112e-24 3.32497e-06
14.6506 2.53811e-24 3.2837e-06
14.6962 4.41029e-24 3.24298e-06
14.7419 8.23784e-24 3.20281e-06
14.7877 1.02111e-23 3.16316e-06
14.8336 -6.42706e-24 3.12403e-06
14.8796 -8.16566e-24 3.08542e-06
14.9257 1.50359e-23 3.04732e-06
14.9719 4.97031e-24 3.00971e-06
15.0182 6.2221e-24 2.9726e-06
15.0647 -4.02144e-24 2.93597e-06
15.1112 -3.84962e-24 2.89981e-06
15.1579 -2.54751e-24 2.86412e-06
15.2047 -2.14476e-25 2.82889e-06
15.2516 -1.23258e-23 2.79411e-06
15.2986 1.02482e-23 2.75978e-06
15.3458 8.69149e-26 2.72589e-06
15.393 8.79628e-24 2.69243e-06
15.4404 -2.75715e-25 2.65939e-06
15.488 -1.27697e-25 2.62678e-06
15.5356 1.85003e-23 2.59458e-06
15.5834 6.41535e-24 2.56278e-06
15.6313 -1.3053e-23 2.53138e-06
15.6794 -5.95866e-24 2.50038e-06
15.7276 -1.30754e-24 2.46976e-06
15.7759 4.44419e-25 2.43953e-06
15.8243 -1.17799e-24 2.40967e-06
15.873 1.36793e-23 2.38018e-06
15.9217 -1.024e-23 2.35106e-06
15.9706 5.18898e-24 2.3223e-06
16.0197 3.48081e-24 2.29388e-06
16.0689 -2.87875e-24 2.26582e-06
16.1182 3.14373e-25 2.2381e-06
16.1677 6.2245e-24 2.21071e-06
16.2174 6.15641e-24 2.18366e-06
16.2672 -2.94776e-24 2.15694e-06
16.3172 -8.45737e-24 2.13054e-06
16.3674 -2.34315e-24 2.10445e-06
16.4177 -3.85084e-24 2.07868e-06
16.4682 -2.02649e-24 2.05321e-06
16.5189 2.46912e-24 2.02805e-06
16.5697 -1.69804e-24 2.00319e-06
16.6208 -1.74283e-24 1.97861e-06
16.672 3.06009e-24 1.95433e-06
16.7234 2.98457e-24 1.93034e-06
16.775 -7.21343e-24 1.90662e-06
16.8268 5.99096e-24 1.88318e-06
16.8787 1.06073e-23 1.86001e-06
16.9309 7.2523e-24 1.83711e-06
16.9833 6.57484e-24 1.81447e-06
17.0359 2.90237e-24 1.7921e-06
17.0887 2.36947e-24 1.76998e-06
17.1418 4.94592e-24 1.74811e-06
17.195 4.76326e-24 1.72648e-06
17.2485 2.23245e-24 1.7051e-06
17.3022 -8.26174e-24 1.68397e-06
17.3562 -2.08107e-24 1.66306e-06
17.4104 -2.465e-25 1.64239e-06
17.4648 -5.32802e-24 1.62195e-06
17.5195 -3.88163e-26 1.60174e-06
17.5744 2.39923e-25 1.58174e-06
17.6296 2.17291e-24 1.56196e-06
17.6851 -1.62589e-24 1.5424e-06
17.7408 -2.60551e-24 1.52305e-06
17.7969 5.01034e-24 1.50391e-06
17.8532 2.26694e-24 1.48497e-06
17.9098 -3.03653e-25 1.46623e-06
17.9667 -3.61397e-24 1.44769e-06
18.0239 2.16547e-24 1.42934e-06
18.0815 6.07741e-24 1.41119e-06
18.1393 -4.2017e-24 1.39322e-06
18.1975 -4.46351e-24 1.37543e-06
18.256 8.83494e-25 1.35783e-06
18.3149 -6.01093e-25 1.3404e-06
18.3742 4.57564e-25 1.32315e-06
18.4338 -3.62113e-24 1.30607e-06
18.4938 9.12954e-25 1.28916e-06
18.5542 -2.33854e-24 1.27241e-06
18.615 3.82256e-24 1.25583e-06
18.6762 -2.28574e-24 1.2394e-06
18.7379 -2.23368e-25 1.22313e-06
18.8 -1.66761e-24 1.207e-06
18.8625 -8.06613e-25 1.19103e-06
18.9255 1.15744e-24 1.1752e-06
18.9891 -3.51041e-24 1.15952e-06
19.0531 -2.15271e-24 1.14397e-06
19.1177 -3.4323e-24 1.12856e-06
19.1828 2.33512e-24 1.11328e-06
19.2484 -6.2195e-25 1.09812e-06
19.3147 -1.29629e-24 1.08309e-06
19.3816 -2.47053e-24 1.06818e-06
19.4491 -2.38824e-24 1.05339e-06
19.5173 6.14977e-25 1.03871e-06
19.5862 -6.30669e-27 1.02414e-06
19.6558 8.68727e-25 1.00967e-06
19.7262 2.67075e-25 9.95306e-07
19.7974 1.86701e-24 9.81034e-07
19.8694 -8.93434e-25 9.66853e-07
19.9423 -1.48023e-25 9.52757e-07
20.0162 2.50395e-24 9.3874e-07
20.091 -9.97306e-25 9.24798e-07
20.1669 -1.35174e-24 9.10923e-07
20.244 3.47682e-24 8.97109e-07
20.3222 -2.31754e-24 8.83348e-07
20.4016 -1.00947e-24 8.69633e-07
20.4825 1.83204e-24 8.55954e-07
20.5648 -9.32807e-25 8.42301e-07
20.6487 -1.43201e-25 8.28664e-07
20.7344 6.60607e-25 8.1503e-07
20.8219 -7.68676e-25 8.01384e-07
20.9115 1.98812e-24 7.87708e-07
21.0034 -2.10381e-24 7.73984e-07
21.0979 -8.83953e-25 7.60186e-07
21.1952 -4.20449e-25 7.46286e-07
21.2959 2.8411e-25 7.32248e-07
21.4004 3.6729e-27 7.18025e-07
21.5093 -8.58026e-26 7.03556e-07
21.6237 1.04658e-24 6.88757e-07
21.7448 -2.24327e-24 6.7351e-07
21.8747 1.93844e-25 6.57632e-07
22.0165 1.75568e-24 6.40815e-07
22.1768 -1.51056e-24 6.22454e-07
22.3723 3.50339e-25 6.00945e-07


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.075Lambda0.5Nc1Classic/iFpTwoLoop.txt <==
-22.3723 1.33134e-25 6.00941e-07
-22.1768 1.09546e-24 6.22451e-07
-22.0165 1.88515e-25 6.40811e-07
-21.8747 -1.23938e-24 6.57628e-07
-21.7448 -1.65286e-24 6.73506e-07
-21.6237 -7.55535e-25 6.88753e-07
-21.5093 5.51559e-27 7.03552e-07
-21.4004 -2.14963e-24 7.18021e-07
-21.2959 -1.55698e-24 7.32244e-07
-21.1952 3.54139e-24 7.46282e-07
-21.0979 -4.8397e-25 7.60181e-07
-21.0034 4.14264e-25 7.73979e-07
-20.9115 -2.36595e-24 7.87703e-07
-20.8219 8.68652e-25 8.01378e-07
-20.7344 -1.00923e-24 8.15025e-07
-20.6487 1.62452e-25 8.28659e-07
-20.5648 -3.86273e-25 8.42296e-07
-20.4825 -1.07925e-25 8.55948e-07
-20.4016 -5.64399e-26 8.69627e-07
-20.3222 2.43404e-24 8.83342e-07
-20.244 2.63639e-25 8.97102e-07
-20.1669 -8.18961e-25 9.10916e-07
-20.091 6.42971e-25 9.24791e-07
-20.0162 1.35239e-24 9.38734e-07
-19.9423 4.36664e-24 9.5275e-07
-19.8694 1.70296e-24 9.66846e-07
-19.7974 -5.07539e-24 9.81027e-07
-19.7262 -8.58902e-24 9.95299e-07
-19.6558 -3.87652e-25 1.00967e-06
-19.5862 7.9261e-24 1.02413e-06
-19.5173 2.71046e-24 1.0387e-06
-19.4491 2.32577e-24 1.05338e-06
-19.3816 9.34209e-25 1.06818e-06
-19.3147 -1.82998e-24 1.08308e-06
-19.2484 2.21276e-24 1.09811e-06
-19.1828 -2.52553e-24 1.11327e-06
-19.1177 3.83048e-24 1.12855e-06
-19.0531 2.29703e-24 1.14396e-06
-18.9891 -7.08436e-24 1.15951e-06
-18.9255 1.73297e-25 1.17519e-06
-18.8625 7.91171e-25 1.19102e-06
-18.8 -1.37272e-24 1.20699e-06
-18.7379 9.00256e-24 1.22312e-06
-18.6762 6.95625e-26 1.23939e-06
-18.615 -1.39779e-24 1.25582e-06
-18.5542 1.1254e-24 1.2724e-06
-18.4938 2.13139e-24 1.28915e-06
-18.4338 3.7594e-24 1.30606e-06
-18.3742 1.05569e-24 1.32314e-06
-18.3149 3.74057e-24 1.34039e-06
-18.256 1.78252e-24 1.35782e-06
-18.1975 -2.92937e-24 1.37542e-06
-18.1393 -2.94294e-24 1.39321e-06
-18.0815 4.55761e-24 1.41117e-06
-18.0239 3.43675e-24 1.42933e-06
-17.9667 2.15379e-24 1.44768e-06
-17.9098 -5.61135e-24 1.46622e-06
-17.8532 -1.62589e-24 1.48496e-06
-17.7969 -1.01848e-24 1.5039e-06
-17.7408 -1.43485e-23 1.52304e-06
-17.6851 4.229e-24 1.54239e-06
-17.6296 4.38644e-24 1.56195e-06
-17.5744 -5.99435e-24 1.58173e-06
-17.5195 -8.3864e-24 1.60172e-06
-17.4648 2.1687e-23 1.62194e-06
-17.4104 -3.23417e-24 1.64238e-06
-17.3562 5.12056e-24 1.66305e-06
-17.3022 1.04948e-25 1.68395e-06
-17.2485 1.09549e-24 1.70509e-06
-17.195 1.31441e-23 1.72647e-06
-17.1418 -1.25164e-24 1.74809e-06
-17.0887 -6.88801e-24 1.76996e-06
-17.0359 -5.24137e-24 1.79208e-06
-16.9833 -4.33897e-24 1.81446e-06
-16.9309 -5.24088e-25 1.83709e-06
-16.8787 1.05702e-23 1.85999e-06
-16.8268 4.20854e-24 1.88316e-06
-16.775 -5.90706e-25 1.9066e-06
-16.7234 -4.77848e-24 1.93032e-06
-16.672 -6.50546e-25 1.95431e-06
-16.6208 -2.46334e-24 1.97859e-06
-16.5697 2.89269e-23 2.00316e-06
-16.5189 -4.44704e-24 2.02803e-06
-16.4682 -9.92352e-24 2.05319e-06
-16.4177 6.00645e-24 2.07866e-06
-16.3674 -7.92096e-24 2.10443e-06
-16.3172 -2.18971e-23 2.13051e-06
-16.2672 -8.23315e-24 2.15692e-06
-16.2174 -2.19862e-23 2.18364e-06
-16.1677 -1.18878e-23 2.21069e-06
-16.1182 -2.90025e-24 2.23807e-06
-16.0689 5.06156e-24 2.2658e-06
-16.0197 6.03573e-25 2.29386e-06
-15.9706 -3.76466e-23 2.32227e-06
-15.9217 -1.61515e-23 2.35103e-06
-15.873 2.83859e-23 2.38016e-06
-15.8243 -8.56793e-24 2.40964e-06
-15.7759 -2.62227e-24 2.4395e-06
-15.7276 -6.48515e-24 2.46974e-06
-15.6794 -3.31826e-24 2.50035e-06
-15.6313 2.26407e-24 2.53135e-06
-15.5834 2.68908e-23 2.56275e-06
-15.5356 -4.84263e-24 2.59455e-06
-15.488 -3.06358e-24 2.62675e-06
-15.4404 -4.98254e-25 2.65936e-06
-15.393 -1.21062e-23 2.6924e-06
-15.3458 3.42213e-24 2.72585e-06
-15.2986 -2.16166e-23 2.75975e-06
-15.2516 4.8753e-24 2.79408e-06
-15.2047 5.52969e-25 2.82885e-06
-15.1579 -8.8924e-24 2.86408e-06
-15.1112 9.88304e-25 2.89977e-06
-15.0647 -7.40653e-24 2.93593e-06
-15.0182 2.97847e-24 2.97256e-06
-14.9719 -8.097e-24 3.00968e-06
-14.9257 3.80952e-24 3.04728e-06
-14.8796 4.26677e-23 3.08539e-06
-14.8336 1.27731e-23 3.12399e-06
-14.7877 4.02484e-24 3.16312e-06
-14.7419 -1.44856e-23 3.20277e-06
-14.6962 -5.08667e-24 3.24294e-06
-14.6506 -2.12933e-23 3.28366e-06
-14.6052 -6.4949e-24 3.32492e-06
-14.5598 -5.65609e-24 3.36675e-06
-14.5145 -2.55161e-24 3.40914e-06
-14.4693 -1.21243e-23 3.4521e-06
-14.4243 -2.85861e-24 3.49565e-06
-14.3793 -1.55358e-24 3.53979e-06
-14.3344 2.27784e-23 3.58454e-06
-14.2896 1.02272e-23 3.6299e-06
-14.2449 -9.3881e-24 3.67589e-06
-14.2003 -6.54975e-24 3.72251e-06
-14.1558 -1.87174e-23 3.76977e-06
-14.1113 -2.79564e-23 3.81769e-06
-14.067 -3.18989e-23 3.86628e-06
-14.0227 -7.76545e-24 3.91554e-06
-13.9786 -6.41316e-24 3.9655e-06
-13.9345 3.85456e-23 4.01615e-06
-13.8905 -1.05288e-23 4.06752e-06
-13.8466 -7.24247e-24 4.11961e-06
-13.8028 -6.09819e-24 4.17244e-06
-13.759 -3.38203e-23 4.22601e-06
-13.7153 -7.66574e-24 4.28035e-06
-13.6718 1.32358e-23 4.33546e-06
-13.6283 1.85617e-23 4.39136e-06
-13.5848 -3.90961e-24 4.44806e-06
-13.5415 -4.20931e-24 4.50557e-06
-13.4982 2.25708e-24 4.56392e-06
-13.455 4.65043e-23 4.6231e-06
-13.4119 -7.02181e-24 4.68314e-06
-13.3689 2.99587e-23 4.74406e-06
-13.3259 -5.26973e-23 4.80586e-06
-13.283 -7.84816e-23 4.86857e-06
-13.2402 -1.3514e-23 4.93219e-06
-13.1974 6.56348e-24 4.99675e-06
-13.1547 1.47305e-23 5.06226e-06
-13.1121 2.02184e-23 5.12873e-06
-13.0696 1.91746e-23 5.19619e-06
-13.0271 -2.77793e-23 5.26465e-06
-12.9847 5.14026e-23 5.33413e-06
-12.9424 1.52975e-23 5.40465e-06
-12.9001 1.84352e-23 5.47622e-06
-12.8579 -2.31652e-23 5.54887e-06
-12.8158 -4.84615e-23 5.62261e-06
-12.7737 1.00871e-23 5.69747e-06
-12.7317 8.22569e-23 5.77346e-06
-12.6898 3.48295e-23 5.8506e-06
-12.6479 6.12334e-23 5.92892e-06
-12.6061 5.04834e-23 6.00843e-06
-12.5643 4.13076e-23 6.08916e-06
-12.5226 1.3535e-22 6.17113e-06
-12.481 2.13504e-23 6.25436e-06
-12.4394 -9.99858e-24 6.33888e-06
-12.3979 -6.29211e-23 6.42471e-06
-12.3565 -4.55456e-23 6.51187e-06
-12.3151 -1.45074e-23 6.60038e-06
-12.2738 4.6041e-23 6.69028e-06
-12.2325 -1.69885e-22 6.78159e-06
-12.1913 4.71276e-23 6.87434e-06
-12.1501 -3.55846e-23 6.96854e-06
-12.109 -6.67027e-24 7.06424e-06
-12.068 -7.62589e-23 7.16145e-06
-12.027 2.35266e-25 7.2602e-06
-11.986 -3.5997e-23 7.36053e-06
-11.9452 3.59414e-23 7.46247e-06
-11.9043 2.71621e-23 7.56604e-06
-11.8636 -4.60356e-24 7.67128e-06
-11.8228 -7.46537e-23 7.77821e-06
-11.7822 2.64867e-23 7.88688e-06
-11.7415 1.32803e-22 7.99731e-06
-11.701 -1.43087e-22 8.10953e-06
-11.6605 -8.1876e-23 8.22359e-06
-11.62 -1.84767e-23 8.33952e-06
-11.5796 -7.60856e-23 8.45735e-06
-11.5392 3.13603e-23 8.57713e-06
-11.4989 -4.65699e-23 8.69888e-06
-11.4587 -6.67533e-23 8.82266e-06
-11.4184 -2.92371e-23 8.94849e-06
-11.3783 4.33186e-24 9.07642e-06
-11.3381 3.91037e-23 9.20649e-06
-11.2981 -4.66392e-24 9.33875e-06
-11.2581 -1.56758e-22 9.47323e-06
-11.2181 8.01707e-23 9.60998e-06
-11.1781 2.93239e-23 9.74906e-06
-11.1383 6.21233e-25 9.89049e-06
-11.0984 -1.10074e-23 1.00343e-05
-11.0586 3.5145e-23 1.01806e-05
-11.0189 -4.51276e-23 1.03295e-05
-10.9792 1.41748e-23 1.04809e-05
-10.9395 -1.3785e-22 1.06348e-05
-10.8999 -1.88635e-22 1.07915e-05
-10.8603 -9.49434e-23 1.09509e-05
-10.8208 -4.86879e-23 1.11131e-05
-10.7813 -2.37636e-23 1.12781e-05
-10.7418 1.26832e-22 1.1446e-05
-10.7024 -6.27883e-23 1.16168e-05
-10.6631 -1.49807e-22 1.17907e-05
-10.6238 1.00105e-22 1.19677e-05
-10.5845 5.3443e-23 1.21478e-05
-10.5452 1.33043e-22 1.23311e-05
-10.506 -3.45521e-24 1.25177e-05
-10.4669 7.80428e-23 1.27077e-05
-10.4278 -2.87912e-22 1.29011e-05
-10.3887 -1.12478e-22 1.30979e-05
-10.3496 1.70091e-22 1.32984e-05
-10.3106 1.32245e-22 1.35025e-05
-10.2717 -1.78838e-22 1.37103e-05
-10.2328 -3.46839e-23 1.3922e-05
-10.1939 -4.15656e-23 1.41375e-05
-10.155 2.63092e-23 1.4357e-05
-10.1162 -9.31347e-23 1.45806e-05
-10.0774 1.94913e-22 1.48084e-05
-10.0387 1.94038e-22 1.50404e-05
-10 -1.04935e-22 1.52767e-05
-9.96134 1.17652e-22 1.55175e-05
-9.92271 2.51599e-22 1.57628e-05
-9.88412 3.50728e-22 1.60128e-05
-9.84557 4.46842e-24 1.62675e-05
-9.80704 -8.73564e-23 1.6527e-05
-9.76856 -1.22208e-23 1.67916e-05
-9.73011 4.66409e-23 1.70612e-05
-9.69169 3.47047e-22 1.7336e-05
-9.65331 4.73055e-23 1.76161e-05
-9.61496 -2.52781e-22 1.79016e-05
-9.57664 -1.73953e-22 1.81927e-05
-9.53836 3.70582e-23 1.84895e-05
-9.50011 1.61669e-22 1.87922e-05
-9.46189 -2.89853e-22 1.91008e-05
-9.42371 -5.12984e-22 1.94155e-05
-9.38556 -2.09095e-22 1.97364e-05
-9.34744 -3.21347e-23 2.00637e-05
-9.30935 -4.95611e-23 2.03976e-05
-9.2713 1.06354e-22 2.07382e-05
-9.23327 -7.91672e-23 2.10856e-05
-9.19528 9.89375e-24 2.14401e-05
-9.15732 3.14498e-22 2.18018e-05
-9.11939 2.4324e-22 2.21708e-05
-9.08149 -5.79161e-22 2.25474e-05
-9.04362 7.23934e-23 2.29318e-05
-9.00578 2.61333e-22 2.3324e-05
-8.96797 4.66378e-22 2.37244e-05
-8.93019 1.02962e-23 2.41331e-05
-8.89244 -5.85472e-23 2.45503e-05
-8.85471 7.9718e-23 2.49763e-05
-8.81702 -2.65678e-22 2.54113e-05
-8.77936 -4.70829e-23 2.58554e-05
-8.74172 5.17907e-22 2.63089e-05
-8.70412 2.46273e-23 2.67722e-05
-8.66654 6.10061e-24 2.72453e-05
-8.62899 5.30908e-22 2.77285e-05
-8.59146 2.4968e-22 2.82222e-05
-8.55397 7.26542e-22 2.87266e-05
-8.5165 2.22016e-22 2.9242e-05
-8.47906 -4.46592e-22 2.97686e-05
-8.44165 1.07467e-21 3.03067e-05
-8.40426 -2.94971e-22 3.08567e-05
-8.3669 3.64796e-22 3.14189e-05
-8.32956 -4.40205e-23 3.19935e-05
-8.29226 4.63193e-22 3.2581e-05
-8.25497 1.40466e-22 3.31816e-05
-8.21772 4.18944e-22 3.37957e-05
-8.18049 1.01173e-22 3.44237e-05
-8.14328 5.11857e-23 3.5066e-05
-8.1061 2.7913e-22 3.57229e-05
-8.06895 -8.63588e-22 3.63948e-05
-8.03182 -1.25134e-22 3.70822e-05
-7.99471 -1.45627e-22 3.77854e-05
-7.95763 -7.0233e-23 3.8505e-05
-7.92058 2.38533e-22 3.92414e-05
-7.88355 -1.20639e-22 3.9995e-05
-7.84654 -1.08153e-21 4.07663e-05
-7.80955 5.74437e-23 4.15558e-05
-7.77259 1.27808e-21 4.23641e-05
-7.73566 -1.21065e-21 4.31917e-05
-7.69874 5.9106e-22 4.4039e-05
-7.66185 -6.90334e-22 4.49068e-05
-7.62498 -1.14787e-22 4.57956e-05
-7.58814 -6.491e-22 4.67059e-05
-7.55132 -7.12199e-22 4.76385e-05
-7.51452 3.60079e-22 4.8594e-05
-7.47774 9.11768e-22 4.9573e-05
-7.44099 3.40873e-22 5.05763e-05
-7.40425 -1.61876e-22 5.16045e-05
-7.36754 5.54016e-22 5.26585e-05
-7.33085 -9.45568e-22 5.37389e-05
-7.29418 -8.52743e-22 5.48467e-05
-7.25754 9.21023e-23 5.59825e-05
-7.22091 -1.27961e-21 5.71474e-05
-7.18431 1.13303e-21 5.83421e-05
-7.14772 4.15408e-22 5.95676e-05
-7.11116 -3.12387e-22 6.08248e-05
-7.07462 -1.87748e-22 6.21148e-05
-7.0381 -1.39861e-22 6.34385e-05
-7.00159 -7.82153e-22 6.4797e-05
-6.96511 6.00687e-22 6.61914e-05
-6.92865 4.59923e-23 6.7623e-05
-6.89221 2.02508e-22 6.90927e-05
-6.85579 9.24773e-22 7.0602e-05
-6.81938 -1.69607e-21 7.2152e-05
-6.783 6.12721e-22 7.3744e-05
-6.74664 2.78969e-21 7.53796e-05
-6.71029 -1.01795e-22 7.706e-05
-6.67397 1.09218e-21 7.87867e-05
-6.63766 -7.87086e-22 8.05614e-05
-6.60137 -6.18297e-22 8.23856e-05
-6.5651 -4.01884e-22 8.4261e-05
-6.52885 -7.68242e-22 8.61893e-05
-6.49262 1.19907e-21 8.81722e-05
-6.4564 -1.13855e-21 9.02118e-05
-6.42021 -3.65656e-21 9.23098e-05
-6.38403 1.36879e-22 9.44684e-05
-6.34786 -4.6999e-22 9.66897e-05
-6.31172 -1.14458e-21 9.89758e-05
-6.27559 -1.0197e-21 0.000101329
-6.23949 3.75797e-21 0.000103752
-6.20339 -3.28183e-21 0.000106246
-6.16732 -4.25228e-22 0.000108816
-6.13126 1.47926e-21 0.000111462
-6.09522 5.69573e-22 0.000114189
-6.05919 -4.66512e-22 0.000116998
-6.02319 -2.6984e-21 0.000119894
-5.9872 -2.9414e-21 0.000122879
-5.95122 1.32787e-21 0.000125956
-5.91526 8.25119e-22 0.00012913
-5.87932 -4.45195e-21 0.000132402
-5.84339 -2.81628e-21 0.000135779
-5.80748 2.02269e-22 0.000139262
-5.77158 3.80735e-21 0.000142858
-5.7357 4.10998e-22 0.000146569
-5.69984 -2.13028e-22 0.0001504
-5.66399 2.71256e-21 0.000154356
-5.62815 -3.51433e-21 0.000158442
-5.59233 5.46193e-22 0.000162663
-5.55653 6.28146e-21 0.000167025
-5.52074 2.36956e-21 0.000171533
-5.48497 5.89501e-23 0.000176193
-5.4492 5.9591e-21 0.000181012
-5.41346 -9.7931e-22 0.000185995
-5.37773 -1.17113e-21 0.00019115
-5.34201 -5.22426e-21 0.000196483
-5.30631 1.09052e-21 0.000202003
-5.27062 -2.38991e-21 0.000207717
-5.23494 4.89444e-21 0.000213634
-5.19928 -6.26068e-22 0.000219762
-5.16363 5.10048e-21 0.00022611
-5.128 -3.57705e-22 0.000232688
-5.09237 1.08178e-21 0.000239506
-5.05677 -6.15953e-21 0.000246575
-5.02117 7.66369e-21 0.000253906
-4.98559 -1.0071e-20 0.00026151
-4.95002 3.68307e-22 0.0002694
-4.91446 -1.38982e-21 0.000277589
-4.87892 2.90068e-21 0.000286092
-4.84339 -1.08485e-21 0.000294921
-4.80787 -2.75691e-21 0.000304093
-4.77237 -1.63009e-21 0.000313624
-4.73687 1.89598e-22 0.000323531
-4.70139 -1.39323e-20 0.000333832
-4.66592 -1.19899e-20 0.000344546
-4.63046 -2.21066e-21 0.000355692
-4.59502 -3.08217e-21 0.000367294
-4.55958 9.78388e-21 0.000379372
-4.52416 -2.15007e-20 0.00039195
-4.48875 -9.601e-21 0.000405055
-4.45335 1.03835e-20 0.000418713
-4.41797 -7.45713e-21 0.000432952
-4.38259 -4.06805e-21 0.000447802
-4.34722 -3.87814e-21 0.000463296
-4.31187 4.18595e-20 0.000479467
-4.27653 -8.53961e-21 0.000496351
-4.24119 6.21662e-21 0.000513987
-4.20587 2.74567e-21 0.000532416
-4.17056 1.58106e-20 0.000551681
-4.13526 -3.76305e-21 0.000571828
-4.09997 -4.07028e-20 0.000592907
-4.06469 -7.54738e-22 0.000614971
-4.02942 6.8254e-22 0.000638075
-3.99416 4.0413e-20 0.000662279
-3.95891 -2.78966e-20 0.000687648
-3.92367 -1.30376e-21 0.00071425
-3.88844 1.09662e-20 0.000742158
-3.85322 -2.28483e-20 0.000771451
-3.81801 -6.43002e-21 0.000802214
-3.7828 2.73469e-20 0.000834535
-3.74761 -2.6096e-20 0.000868512
-3.71243 -7.10601e-21 0.000904249
-3.67726 2.97049e-20 0.000941858
-3.64209 -4.70104e-20 0.000981458
-3.60694 -1.36821e-20 0.00102318
-3.57179 -2.76398e-21 0.00106716
-3.53665 7.56138e-20 0.00111355
-3.50152 -2.45755e-20 0.00116252
-3.4664 -1.30494e-19 0.00121423
-3.43129 1.60162e-20 0.00126889
-3.39619 -5.46097e-20 0.00132668
-3.36109 1.82261e-20 0.00138784
-3.32601 -7.25239e-20 0.0014526
-3.29093 1.05772e-19 0.00152123
-3.25586 -1.16196e-19 0.00159402
-3.2208 -5.73497e-20 0.00167126
-3.18574 5.57645e-20 0.0017533
-3.1507 -1.55022e-19 0.00184051
-3.11566 -3.4464e-20 0.00193327
-3.08063 1.64458e-20 0.00203204
-3.0456 3.71639e-19 0.0021373
-3.01059 -1.05702e-20 0.00224955
-2.97558 -1.58823e-19 0.00236939
-2.94058 1.28924e-19 0.00249745
-2.90558 7.5028e-20 0.00263441
-2.87059 -2.78157e-19 0.00278106
-2.83561 -1.81485e-19 0.00293823
-2.80064 -4.3359e-19 0.00310686
-2.76567 4.85223e-20 0.00328799
-2.73071 5.50149e-20 0.00348277
-2.69576 -5.06933e-20 0.00369248
-2.66081 1.84916e-19 0.00391854
-2.62587 1.05704e-19 0.00416253
-2.59094 4.6246e-19 0.00442622
-2.55601 6.8527e-19 0.0047116
-2.52109 6.60221e-19 0.00502089
-2.48617 7.79188e-19 0.0053566
-2.45126 -3.32514e-19 0.00572152
-2.41636 4.59272e-20 0.00611885
-2.38146 3.70186e-19 0.00655218
-2.34657 -4.42213e-19 0.00702558
-2.31168 -6.17514e-21 0.0075437
-2.2768 -9.62447e-19 0.00811183
-2.24192 9.92777e-19 0.00873602
-2.20705 2.81149e-19 0.0094232
-2.17219 8.58627e-19 0.0101814
-2.13733 1.83525e-19 0.0110197
-2.10247 1.92609e-18 0.0119489
-2.06762 3.38039e-18 0.0129814
-2.03278 -3.10135e-18 0.0141315
-1.99794 1.70436e-18 0.0154162
-1.9631 -2.72705e-19 0.0168553
-1.92827 4.48976e-19 0.0184722
-1.89345 6.50248e-19 0.0202946
-1.85862 -1.7729e-17 0.0223554
-1.82381 2.60754e-18 0.0246941
-1.78899 -1.54539e-18 0.0273578
-1.75419 -3.89615e-18 0.0304034
-1.71938 2.70128e-18 0.0339
-1.68458 -4.22328e-18 0.0379314
-1.64979 3.87976e-19 0.0426004
-1.61499 -8.72297e-19 0.0480331
-1.58021 7.74869e-18 0.0543851
-1.54542 -1.49217e-17 0.0618494
-1.51064 2.88443e-17 0.0706656
-1.47586 -1.35337e-17 0.0811322
-1.44109 -7.54841e-17 0.0936203
-1.40632 -2.07059e-17 0.108591
-1.37155 1.43481e-17 0.12661
-1.33679 4.44142e-17 0.148363
-1.30203 -1.8708e-18 0.174655
-1.26727 3.31738e-17 0.20638
-1.23251 6.78367e-18 0.244435
-1.19776 1.03959e-16 0.289513
-1.16301 6.58703e-15 0.341733
-1.12827 8.72828e-15 0.400052
-1.09352 4.98617e-17 0.461554
-1.05878 -6.77268e-18 0.520956
-1.02405 -1.38643e-17 0.571003
-0.989309 -2.0296e-17 0.604278
-0.954576 1.62516e-16 0.615959
-0.919844 5.11637e-16 0.605825
-0.885115 2.08406e-16 0.578015
-0.850388 1.52788e-16 0.538879
-0.815663 -4.55385e-16 0.494617
-0.78094 1.63143e-17 0.449906
-0.746219 5.54981e-16 0.407643
-0.711499 -2.32378e-16 0.369278
-0.676781 6.69822e-17 0.335301
-0.642065 -1.99961e-18 0.305649
-0.60735 3.96737e-16 0.279989
-0.572637 1.89718e-16 0.257881
-0.537925 -2.81258e-16 0.238872
-0.503214 7.24401e-17 0.222537
-0.468504 4.93786e-17 0.208502
-0.433796 1.94156e-15 0.196441
-0.399089 -1.81828e-16 0.186082
-0.364382 3.57677e-18 0.177193
-0.329676 -1.80225e-18 0.169585
-0.294972 1.61967e-17 0.163099
-0.260267 -4.62004e-18 0.157606
-0.225564 2.20364e-17 0.153
-0.190861 -3.63026e-17 0.149193
-0.156158 -3.41822e-18 0.146117
-0.121456 -9.84783e-18 0.143717
-0.0867541 -7.19884e-17 0.141952
-0.0520524 2.04642e-16 0.140792
-0.0173508 -5.58265e-17 0.140216
0.0173508 5.61811e-17 0.140216
0.0520524 2.7959e-16 0.140792
0.0867541 7.24822e-17 0.141952
0.121456 9.13916e-18 0.143717
0.156158 -2.438e-16 0.146117
0.190861 -2.7788e-16 0.149193
0.225564 3.51473e-17 0.153
0.260267 1.27467e-17 0.157606
0.294972 -1.25087e-16 0.163099
0.329676 -7.84205e-17 0.169585
0.364382 -3.98143e-18 0.177193
0.399089 3.32306e-18 0.186082
0.433796 1.37727e-15 0.196441
0.468504 -6.83086e-16 0.208502
0.503214 3.12845e-16 0.222537
0.537925 -1.61983e-16 0.238872
0.572637 2.70308e-17 0.257881
0.60735 -8.13893e-17 0.279989
0.642065 -3.46224e-16 0.305649
0.676781 -1.81076e-16 0.335301
0.711499 -2.01685e-16 0.369278
0.746219 8.00198e-17 0.407643
0.78094 -2.31431e-16 0.449906
0.815663 -2.28449e-16 0.494617
0.850388 -1.52093e-16 0.538879
0.885115 2.61754e-16 0.578015
0.919844 3.41704e-16 0.605825
0.954576 5.19479e-17 0.615959
0.989309 -8.21962e-18 0.604278
1.02405 -3.12438e-18 0.571003
1.05878 7.08062e-17 0.520956
1.09352 -7.28356e-17 0.461554
1.12827 8.20444e-15 0.400052
1.16301 1.52265e-16 0.341733
1.19776 4.31721e-18 0.289513
1.23251 5.11945e-17 0.244435
1.26727 -1.45975e-16 0.20638
1.30203 -1.4944e-18 0.174655
1.33679 2.09067e-17 0.148363
1.37155 -1.37273e-16 0.12661
1.40632 7.2389e-17 0.108591
1.44109 -4.52277e-17 0.0936203
1.47586 2.37178e-18 0.0811322
1.51064 7.51197e-19 0.0706656
1.54542 -1.53227e-17 0.0618494
1.58021 -2.12716e-17 0.0543851
1.61499 8.68368e-18 0.0480331
1.64979 -7.19395e-18 0.0426004
1.68458 1.13726e-17 0.0379314
1.71938 -7.60541e-18 0.0339
1.75419 1.12862e-17 0.0304034
1.78899 1.56864e-19 0.0273578
1.82381 3.32292e-18 0.0246941
1.85862 -1.74519e-17 0.0223554
1.89345 -3.36207e-18 0.0202946
1.92827 -8.67186e-19 0.0184722
1.9631 2.27311e-19 0.0168553
1.99794 1.98683e-18 0.0154162
2.03278 -2.42897e-18 0.0141315
2.06762 -7.96682e-19 0.0129814
2.10247 -1.74355e-18 0.0119489
2.13733 3.33965e-19 0.0110197
2.17219 5.44023e-19 0.0101814
2.20705 7.70452e-19 0.0094232
2.24192 4.30323e-19 0.00873602
2.2768 -8.81621e-19 0.00811183
2.31168 4.21428e-19 0.0075437
2.34657 -1.58836e-18 0.00702558
2.38146 3.21745e-19 0.00655218
2.41636 -5.30644e-19 0.00611885
2.45126 -4.98421e-19 0.00572152
2.48617 2.13248e-19 0.0053566
2.52109 -5.38118e-20 0.00502089
2.55601 -1.16973e-20 0.0047116
2.59094 4.14187e-19 0.00442622
2.62587 -6.4928e-19 0.00416253
2.66081 4.141e-19 0.00391854
2.69576 -5.24271e-19 0.00369248
2.73071 7.46241e-20 0.00348277
2.76567 3.82584e-19 0.00328799
2.80064 -5.08965e-19 0.00310686
2.83561 1.64054e-19 0.00293823
2.87059 2.4709e-19 0.00278106
2.90558 2.37662e-19 0.00263441
2.94058 -2.15964e-19 0.00249745
2.97558 5.30372e-20 0.00236939
3.01059 -8.30399e-21 0.00224955
3.0456 -1.12756e-19 0.0021373
3.08063 6.08019e-20 0.00203204
3.11566 -6.11301e-20 0.00193327
3.1507 1.86275e-20 0.00184051
3.18574 6.46173e-21 0.0017533
3.2208 -3.61645e-20 0.00167126
3.25586 1.89527e-19 0.00159402
3.29093 5.72855e-20 0.00152123
3.32601 -2.24914e-19 0.0014526
3.36109 2.9339e-20 0.00138784
3.39619 -2.9924e-21 0.00132668
3.43129 -1.03703e-19 0.00126889
3.4664 3.89825e-21 0.00121423
3.50152 -3.0167e-20 0.00116252
3.53665 3.17194e-20 0.00111355
3.57179 -1.71081e-20 0.00106716
3.60694 -1.0227e-20 0.00102318
3.64209 -1.51987e-20 0.000981458
3.67726 -8.75208e-20 0.000941858
3.71243 2.45209e-20 0.000904249
3.74761 1.38366e-20 0.000868512
3.7828 4.77555e-20 0.000834535
3.81801 -4.23685e-20 0.000802214
3.85322 6.76078e-21 0.000771451
3.88844 4.50214e-20 0.000742158
3.92367 -4.69943e-20 0.00071425
3.95891 5.78957e-21 0.000687648
3.99416 1.595e-20 0.000662279
4.02942 -5.59787e-21 0.000638075
4.06469 -1.17273e-20 0.000614971
4.09997 -3.06046e-21 0.000592907
4.13526 -1.42536e-20 0.000571828
4.17056 3.23337e-20 0.000551681
4.20587 -7.33259e-21 0.000532416
4.24119 -6.31596e-21 0.000513987
4.27653 -2.82419e-21 0.000496351
4.31187 -1.33379e-20 0.000479467
4.34722 9.17655e-21 0.000463296
4.38259 1.13106e-20 0.000447802
4.41797 -1.93121e-20 0.000432952
4.45335 -4.77263e-21 0.000418713
4.48875 -1.63917e-20 0.000405055
4.52416 -1.38192e-20 0.00039195
4.55958 2.90183e-21 0.000379372
4.59502 1.03952e-20 0.000367294
4.63046 5.42681e-22 0.000355692
4.66592 1.71265e-20 0.000344546
4.70139 -1.24001e-20 0.000333832
4.73687 -4.49726e-22 0.000323531
4.77237 -6.91448e-21 0.000313624
4.80787 8.66877e-21 0.000304093
4.84339 -3.42841e-21 0.000294921
4.87892 -6.97672e-21 0.000286092
4.91446 -1.29916e-20 0.000277589
4.95002 -1.78515e-20 0.0002694
4.98559 9.13309e-21 0.00026151
5.02117 1.90939e-21 0.000253906
5.05677 7.12292e-22 0.000246575
5.09237 -7.53079e-22 0.000239506
5.128 1.03435e-21 0.000232688
5.16363 9.59e-21 0.00022611
5.19928 -1.4954e-21 0.000219762
5.23494 -5.37668e-22 0.000213634
5.27062 6.69497e-21 0.000207717
5.30631 -4.19329e-22 0.000202003
5.34201 -3.94781e-21 0.000196483
5.37773 -6.71168e-21 0.00019115
5.41346 8.25257e-22 0.000185995
5.4492 3.79404e-21 0.000181012
5.48497 1.58837e-21 0.000176193
5.52074 -1.89896e-21 0.000171533
5.55653 2.49171e-21 0.000167025
5.59233 -2.85423e-22 0.000162663
5.62815 2.2479e-22 0.000158442
5.66399 4.19135e-21 0.000154356
5.69984 -5.84437e-22 0.0001504
5.7357 4.95726e-21 0.000146569
5.77158 4.23704e-21 0.000142858
5.80748 -8.53493e-22 0.000139262
5.84339 -2.72783e-21 0.000135779
5.87932 -2.80073e-21 0.000132402
5.91526 -2.3585e-21 0.00012913
5.95122 8.27534e-22 0.000125956
5.9872 -3.34483e-21 0.000122879
6.02319 4.06472e-21 0.000119894
6.05919 -2.60765e-22 0.000116998
6.09522 -1.39601e-21 0.000114189
6.13126 8.09457e-22 0.000111462
6.16732 6.07037e-22 0.000108816
6.20339 -2.16871e-21 0.000106246
6.23949 2.31425e-21 0.000103752
6.27559 1.17415e-22 0.000101329
6.31172 1.6038e-21 9.89758e-05
6.34786 1.0707e-21 9.66897e-05
6.38403 6.01258e-23 9.44684e-05
6.42021 -1.88062e-22 9.23098e-05
6.4564 3.96186e-22 9.02118e-05
6.49262 1.84877e-21 8.81722e-05
6.52885 -1.18471e-21 8.61893e-05
6.5651 -2.46811e-22 8.4261e-05
6.60137 3.8914e-21 8.23856e-05
6.63766 -2.86621e-21 8.05614e-05
6.67397 5.88016e-22 7.87867e-05
6.71029 -2.40082e-21 7.706e-05
6.74664 2.20144e-21 7.53796e-05
6.783 -4.86261e-22 7.3744e-05
6.81938 -9.38624e-22 7.2152e-05
6.85579 3.45403e-22 7.0602e-05
6.89221 2.34479e-22 6.90927e-05
6.92865 -3.04804e-22 6.7623e-05
6.96511 5.58336e-22 6.61914e-05
7.00159 -7.33281e-22 6.4797e-05
7.0381 1.95101e-21 6.34385e-05
7.07462 -5.06859e-22 6.21148e-05
7.11116 -1.7381e-22 6.08248e-05
7.14772 8.6288e-22 5.95676e-05
7.18431 1.03532e-21 5.83421e-05
7.22091 9.12366e-22 5.71474e-05
7.25754 4.55581e-22 5.59825e-05
7.29418 -1.31876e-22 5.48467e-05
7.33085 -7.25828e-22 5.37389e-05
7.36754 5.58947e-22 5.26585e-05
7.40425 -1.5562e-21 5.16045e-05
7.44099 2.08835e-22 5.05763e-05
7.47774 -3.00118e-22 4.9573e-05
7.51452 -6.51858e-22 4.8594e-05
7.55132 1.05877e-21 4.76385e-05
7.58814 7.32949e-22 4.67059e-05
7.62498 6.00097e-22 4.57956e-05
7.66185 5.51625e-22 4.49068e-05
7.69874 -5.13055e-22 4.4039e-05
7.73566 2.05821e-22 4.31917e-05
7.77259 5.91691e-22 4.23641e-05
7.80955 5.66748e-22 4.15558e-05
7.84654 -1.17175e-22 4.07663e-05
7.88355 -9.97571e-22 3.9995e-05
7.92058 -2.10717e-22 3.92414e-05
7.95763 8.12095e-22 3.8505e-05
7.99471 3.05044e-22 3.77854e-05
8.03182 -6.30327e-22 3.70822e-05
8.06895 1.07936e-22 3.63948e-05
8.1061 1.13597e-22 3.57229e-05
8.14328 1.68451e-22 3.5066e-05
8.18049 4.09028e-22 3.44237e-05
8.21772 -2.17529e-22 3.37957e-05
8.25497 -1.86919e-22 3.31816e-05
8.29226 -2.30526e-22 3.2581e-05
8.32956 -1.26511e-21 3.19935e-05
8.3669 2.05232e-24 3.14189e-05
8.40426 2.51271e-22 3.08567e-05
8.44165 2.6541e-23 3.03067e-05
8.47906 3.5235e-22 2.97686e-05
8.5165 1.11875e-22 2.9242e-05
8.55397 -5.03866e-22 2.87266e-05
8.59146 -5.94735e-22 2.82222e-05
8.62899 6.56105e-22 2.77285e-05
8.66654 6.71188e-22 2.72453e-05
8.70412 -3.93708e-23 2.67722e-05
8.74172 6.20887e-23 2.63089e-05
8.77936 2.61191e-22 2.58554e-05
8.81702 1.54279e-22 2.54113e-05
8.85471 7.28523e-22 2.49763e-05
8.89244 -3.88783e-22 2.45503e-05
8.93019 8.1656e-23 2.41331e-05
8.96797 2.31801e-22 2.37244e-05
9.00578 -5.07222e-22 2.3324e-05
9.04362 1.05966e-23 2.29318e-05
9.08149 -5.90211e-22 2.25474e-05
9.11939 1.7041e-22 2.21708e-05
9.15732 -5.70104e-23 2.18018e-05
9.19528 -5.81408e-22 2.14401e-05
9.23327 -1.39169e-23 2.10856e-05
9.2713 -1.24187e-22 2.07382e-05
9.30935 -6.76581e-23 2.03976e-05
9.34744 -4.60159e-22 2.00637e-05
9.38556 -2.93783e-23 1.97364e-05
9.42371 -1.77099e-22 1.94155e-05
9.46189 2.44655e-22 1.91008e-05
9.50011 -3.72066e-24 1.87922e-05
9.53836 8.47168e-23 1.84895e-05
9.57664 1.38506e-22 1.81927e-05
9.61496 -1.72889e-23 1.79016e-05
9.65331 -1.38239e-22 1.76161e-05
9.69169 -2.6598e-22 1.7336e-05
9.73011 1.55732e-22 1.70612e-05
9.76856 -4.01438e-22 1.67916e-05
9.80704 7.07871e-23 1.6527e-05
9.84557 -2.98976e-22 1.62675e-05
9.88412 2.94848e-22 1.60128e-05
9.92271 1.52873e-22 1.57628e-05
9.96134 1.49693e-23 1.55175e-05
10 1.50106e-22 1.52767e-05
10.0387 -1.11875e-22 1.50404e-05
10.0774 -6.30908e-23 1.48084e-05
10.1162 2.19981e-23 1.45806e-05
10.155 2.04893e-23 1.4357e-05
10.1939 1.4285e-23 1.41375e-05
10.2328 8.62476e-24 1.3922e-05
10.2717 -3.56849e-23 1.37103e-05
10.3106 -1.41494e-22 1.35025e-05
10.3496 -9.16273e-23 1.32984e-05
10.3887 -5.44513e-23 1.30979e-05
10.4278 -3.13736e-22 1.29011e-05
10.4669 2.13954e-23 1.27077e-05
10.506 -3.67015e-24 1.25177e-05
10.5452 2.72569e-23 1.23311e-05
10.5845 2.0294e-22 1.21478e-05
10.6238 2.42303e-23 1.19677e-05
10.6631 6.67954e-23 1.17907e-05
10.7024 7.6141e-23 1.16168e-05
10.7418 -9.64528e-23 1.1446e-05
10.7813 3.0692e-23 1.12781e-05
10.8208 -2.81557e-22 1.11131e-05
10.8603 1.3465e-22 1.09509e-05
10.8999 -1.87653e-22 1.07915e-05
10.9395 -4.83179e-24 1.06348e-05
10.9792 -6.07706e-23 1.04809e-05
11.0189 -7.81867e-23 1.03295e-05
11.0586 -1.66638e-22 1.01806e-05
11.0984 -1.04094e-22 1.00343e-05
11.1383 -2.15736e-23 9.89049e-06
11.1781 2.47633e-23 9.74906e-06
11.2181 -3.57669e-24 9.60998e-06
11.2581 -2.47921e-23 9.47323e-06
11.2981 -7.90204e-24 9.33875e-06
11.3381 -1.44404e-23 9.20649e-06
11.3783 1.32153e-22 9.07642e-06
11.4184 8.74439e-23 8.94849e-06
11.4587 -1.95368e-23 8.82266e-06
11.4989 2.43952e-23 8.69888e-06
11.5392 8.64438e-24 8.57713e-06
11.5796 3.56049e-23 8.45735e-06
11.62 -3.3951e-23 8.33952e-06
11.6605 -1.94698e-23 8.22359e-06
11.701 9.40029e-24 8.10953e-06
11.7415 -8.03878e-24 7.99731e-06
11.7822 -3.55991e-23 7.88688e-06
11.8228 -8.04994e-23 7.77821e-06
11.8636 5.2092e-23 7.67128e-06
11.9043 2.29553e-24 7.56604e-06
11.9452 -1.42505e-23 7.46247e-06
11.986 -1.05053e-22 7.36053e-06
12.027 -1.23435e-23 7.2602e-06
12.068 5.24731e-23 7.16145e-06
12.109 1.4427e-22 7.06424e-06
12.1501 9.30731e-24 6.96854e-06
12.1913 -3.81434e-23 6.87434e-06
12.2325 -4.56722e-23 6.78159e-06
12.2738 4.20286e-23 6.69028e-06
12.3151 3.35603e-23 6.60038e-06
12.3565 3.62796e-23 6.51187e-06
12.3979 -2.9232e-23 6.42471e-06
12.4394 5.11183e-23 6.33888e-06
12.481 1.7366e-23 6.25436e-06
12.5226 -1.07271e-22 6.17113e-06
12.5643 1.28457e-23 6.08916e-06
12.6061 -1.22345e-22 6.00843e-06
12.6479 2.68564e-23 5.92892e-06
12.6898 -8.63691e-23 5.8506e-06
12.7317 3.06873e-23 5.77346e-06
12.7737 4.05759e-23 5.69747e-06
12.8158 2.95896e-24 5.62261e-06
12.8579 -7.842e-24 5.54887e-06
12.9001 -1.18099e-23 5.47622e-06
12.9424 2.91146e-24 5.40465e-06
12.9847 2.94121e-23 5.33413e-06
13.0271 -1.63419e-23 5.26465e-06
13.0696 -7.85737e-24 5.19619e-06
13.1121 -1.99571e-24 5.12873e-06
13.1547 -6.33329e-23 5.06226e-06
13.1974 -7.18055e-23 4.99675e-06
13.2402 1.58284e-23 4.93219e-06
13.283 -7.15422e-24 4.86857e-06
13.3259 1.80551e-23 4.80586e-06
13.3689 2.92029e-23 4.74406e-06
13.4119 4.52771e-23 4.68314e-06
13.455 -1.53447e-23 4.6231e-06
13.4982 5.77271e-23 4.56392e-06
13.5415 -3.7396e-23 4.50557e-06
13.5848 7.8933e-24 4.44806e-06
13.6283 -6.00655e-24 4.39136e-06
13.6718 -3.93804e-23 4.33546e-06
13.7153 -8.19177e-24 4.28035e-06
13.759 -2.17759e-24 4.22601e-06
13.8028 -8.14988e-24 4.17244e-06
13.8466 -7.72039e-24 4.11961e-06
13.8905 -2.18974e-23 4.06752e-06
13.9345 5.87565e-24 4.01615e-06
13.9786 -1.32809e-23 3.9655e-06
14.0227 -2.97312e-23 3.91554e-06
14.067 3.78864e-23 3.86628e-06
14.1113 -2.8709e-23 3.81769e-06
14.1558 2.56455e-24 3.76977e-06
14.2003 -1.99923e-25 3.72251e-06
14.2449 -1.27913e-23 3.67589e-06
14.2896 6.95592e-24 3.6299e-06
14.3344 -3.33952e-23 3.58454e-06
14.3793 -4.46242e-23 3.53979e-06
14.4243 1.31927e-23 3.49565e-06
14.4693 -9.05895e-24 3.4521e-06
14.5145 3.5654e-24 3.40914e-06
14.5598 -3.23789e-24 3.36675e-06
14.6052 -5.38387e-24 3.32492e-06
14.6506 -1.09386e-23 3.28366e-06
14.6962 -2.41132e-23 3.24294e-06
14.7419 1.06543e-23 3.20277e-06
14.7877 -8.22994e-24 3.16312e-06
14.8336 -5.23361e-24 3.12399e-06
14.8796 9.48507e-24 3.08539e-06
14.9257 7.11217e-25 3.04728e-06
14.9719 -1.86737e-23 3.00968e-06
15.0182 3.07307e-23 2.97256e-06
15.0647 3.06184e-24 2.93593e-06
15.1112 2.48102e-23 2.89977e-06
15.1579 7.50921e-25 2.86408e-06
15.2047 5.28177e-24 2.82885e-06
15.2516 -2.19049e-23 2.79408e-06
15.2986 -2.84448e-23 2.75975e-06
15.3458 -1.11116e-24 2.72585e-06
15.393 2.26022e-24 2.6924e-06
15.4404 1.45631e-23 2.65936e-06
15.488 7.91717e-24 2.62675e-06
15.5356 -1.29165e-23 2.59455e-06
15.5834 -1.35395e-23 2.56275e-06
15.6313 -7.43644e-24 2.53135e-06
15.6794 -7.27317e-24 2.50035e-06
15.7276 1.58183e-23 2.46974e-06
15.7759 -8.29776e-24 2.4395e-06
15.8243 -3.846e-24 2.40964e-06
15.873 2.30179e-23 2.38016e-06
15.9217 1.40618e-23 2.35103e-06
15.9706 -8.92809e-24 2.32227e-06
16.0197 2.32524e-23 2.29386e-06
16.0689 -1.70728e-23 2.2658e-06
16.1182 2.10416e-23 2.23807e-06
16.1677 1.33755e-23 2.21069e-06
16.2174 -3.0825e-24 2.18364e-06
16.2672 -3.35648e-24 2.15692e-06
16.3172 6.45424e-24 2.13051e-06
16.3674 6.14339e-24 2.10443e-06
16.4177 3.1793e-24 2.07866e-06
16.4682 3.68138e-24 2.05319e-06
16.5189 1.23642e-23 2.02803e-06
16.5697 -5.47106e-24 2.00316e-06
16.6208 3.60901e-24 1.97859e-06
16.672 3.16997e-24 1.95431e-06
16.7234 -1.8074e-24 1.93032e-06
16.775 -3.79464e-25 1.9066e-06
16.8268 6.2733e-24 1.88316e-06
16.8787 2.25347e-25 1.85999e-06
16.9309 -9.11224e-24 1.83709e-06
16.9833 -3.53046e-25 1.81446e-06
17.0359 -1.76593e-24 1.79208e-06
17.0887 -8.04764e-24 1.76996e-06
17.1418 -8.75038e-25 1.74809e-06
17.195 2.88308e-24 1.72647e-06
17.2485 -7.19282e-25 1.70509e-06
17.3022 -1.99567e-24 1.68395e-06
17.3562 -1.71631e-23 1.66305e-06
17.4104 4.33567e-25 1.64238e-06
17.4648 -8.32024e-24 1.62194e-06
17.5195 4.43741e-24 1.60172e-06
17.5744 2.05193e-24 1.58173e-06
17.6296 -1.34406e-23 1.56195e-06
17.6851 3.13436e-25 1.54239e-06
17.7408 3.98933e-25 1.52304e-06
17.7969 -5.64396e-25 1.5039e-06
17.8532 6.19969e-24 1.48496e-06
17.9098 -5.98381e-24 1.46622e-06
17.9667 4.06064e-24 1.44768e-06
18.0239 -2.04297e-24 1.42933e-06
18.0815 2.37295e-24 1.41117e-06
18.1393 3.21327e-24 1.39321e-06
18.1975 1.072e-24 1.37542e-06
18.256 -8.86424e-25 1.35782e-06
18.3149 -7.87605e-24 1.34039e-06
18.3742 7.56172e-24 1.32314e-06
18.4338 -5.01649e-24 1.30606e-06
18.4938 2.52536e-24 1.28915e-06
18.5542 9.74595e-24 1.2724e-06
18.615 4.79076e-24 1.25582e-06
18.6762 -3.48799e-24 1.23939e-06
18.7379 1.50081e-24 1.22312e-06
18.8 5.58727e-24 1.20699e-06
18.8625 5.41993e-24 1.19102e-06
18.9255 -2.35334e-24 1.17519e-06
18.9891 -3.44193e-24 1.15951e-06
19.0531 1.07115e-24 1.14396e-06
19.1177 2.36754e-25 1.12855e-06
19.1828 3.06495e-24 1.11327e-06
19.2484 1.02415e-23 1.09811e-06
19.3147 2.32613e-24 1.08308e-06
19.3816 3.41837e-24 1.06818e-06
19.4491 -4.54419e-24 1.05338e-06
19.5173 -3.40659e-24 1.0387e-06
19.5862 -4.40112e-25 1.02413e-06
19.6558 -1.4246e-24 1.00967e-06
19.7262 6.47575e-25 9.95299e-07
19.7974 2.98789e-25 9.81027e-07
19.8694 7.29706e-25 9.66846e-07
19.9423 -6.32741e-25 9.5275e-07
20.0162 -6.26266e-25 9.38734e-07
20.091 1.95258e-24 9.24791e-07
20.1669 3.45841e-24 9.10916e-07
20.244 -5.61299e-25 8.97102e-07
20.3222 4.21063e-25 8.83342e-07
20.4016 -6.33554e-25 8.69627e-07
20.4825 -3.33098e-24 8.55948e-07
20.5648 -3.6439e-25 8.42296e-07
20.6487 -2.42829e-24 8.28659e-07
20.7344 7.55708e-25 8.15025e-07
20.8219 -4.95219e-26 8.01378e-07
20.9115 1.07029e-24 7.87703e-07
21.0034 -1.26619e-24 7.73979e-07
21.0979 1.85129e-24 7.60181e-07
21.1952 6.35367e-25 7.46282e-07
21.2959 2.39947e-25 7.32244e-07
21.4004 1.70047e-24 7.18021e-07
21.5093 -7.76535e-25 7.03552e-07
21.6237 -4.57273e-24 6.88753e-07
21.7448 3.41692e-24 6.73506e-07
21.8747 1.06145e-24 6.57628e-07
22.0165 1.01715e-24 6.40811e-07
22.1768 3.77095e-25 6.22451e-07
22.3723 1.46294e-24 6.00941e-07


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.075Lambda0.5Nc1Classic/iFp_FRG.txt <==
-22.3723 9.10411e-25 6.00941e-07
-22.1768 7.43257e-25 6.2245e-07
-22.0165 3.07694e-24 6.4081e-07
-21.8747 2.76308e-24 6.57627e-07
-21.7448 1.74738e-24 6.73505e-07
-21.6237 -1.86615e-25 6.88752e-07
-21.5093 -1.88617e-24 7.0355e-07
-21.4004 -5.53053e-26 7.1802e-07
-21.2959 -1.57716e-24 7.32243e-07
-21.1952 5.4861e-25 7.46281e-07
-21.0979 1.18559e-24 7.6018e-07
-21.0034 8.77071e-25 7.73978e-07
-20.9115 1.07066e-24 7.87702e-07
-20.8219 1.57422e-25 8.01377e-07
-20.7344 -1.75497e-24 8.15023e-07
-20.6487 4.73807e-24 8.28658e-07
-20.5648 5.56631e-24 8.42295e-07
-20.4825 4.29602e-24 8.55947e-07
-20.4016 4.55479e-24 8.69625e-07
-20.3222 5.39494e-25 8.8334e-07
-20.244 3.49775e-24 8.97101e-07
-20.1669 2.43058e-24 9.10915e-07
-20.091 5.01621e-24 9.2479e-07
-20.0162 5.95544e-24 9.38732e-07
-19.9423 8.04329e-24 9.52748e-07
-19.8694 9.53306e-24 9.66844e-07
-19.7974 4.19987e-24 9.81026e-07
-19.7262 7.45975e-24 9.95297e-07
-19.6558 2.42394e-25 1.00966e-06
-19.5862 8.96132e-24 1.02413e-06
-19.5173 2.96731e-24 1.0387e-06
-19.4491 -1.39478e-24 1.05338e-06
-19.3816 3.21987e-24 1.06817e-06
-19.3147 2.01584e-24 1.08308e-06
-19.2484 4.40266e-24 1.09811e-06
-19.1828 1.88354e-24 1.11326e-06
-19.1177 5.69243e-24 1.12855e-06
-19.0531 3.81082e-25 1.14396e-06
-18.9891 9.07378e-24 1.15951e-06
-18.9255 9.86217e-24 1.17519e-06
-18.8625 1.09308e-23 1.19102e-06
-18.8 1.40437e-23 1.20699e-06
-18.7379 1.26585e-23 1.22311e-06
-18.6762 1.24395e-23 1.23939e-06
-18.615 4.05123e-24 1.25581e-06
-18.5542 4.26636e-24 1.2724e-06
-18.4938 1.28031e-23 1.28915e-06
-18.4338 1.38953e-23 1.30606e-06
-18.3742 1.61002e-23 1.32314e-06
-18.3149 1.70734e-23 1.34039e-06
-18.256 1.73994e-23 1.35782e-06
-18.1975 1.03984e-23 1.37542e-06
-18.1393 1.61726e-23 1.3932e-06
-18.0815 1.14261e-23 1.41117e-06
-18.0239 1.26359e-23 1.42933e-06
-17.9667 1.84027e-23 1.44767e-06
-17.9098 1.65484e-23 1.46621e-06
-17.8532 1.89509e-23 1.48495e-06
-17.7969 1.19645e-23 1.50389e-06
-17.7408 1.07817e-23 1.52303e-06
-17.6851 8.32949e-24 1.54239e-06
-17.6296 4.83033e-24 1.56195e-06
-17.5744 1.38958e-23 1.58172e-06
-17.5195 4.09411e-24 1.60172e-06
-17.4648 2.05046e-23 1.62193e-06
-17.4104 1.11292e-23 1.64237e-06
-17.3562 1.17814e-23 1.66304e-06
-17.3022 1.85363e-23 1.68395e-06
-17.2485 1.0605e-23 1.70508e-06
-17.195 1.45982e-23 1.72646e-06
-17.1418 1.97188e-23 1.74808e-06
-17.0887 1.55909e-23 1.76995e-06
-17.0359 5.54154e-24 1.79208e-06
-16.9833 1.54804e-23 1.81445e-06
-16.9309 1.60666e-23 1.83709e-06
-16.8787 9.63437e-24 1.85999e-06
-16.8268 2.8569e-23 1.88316e-06
-16.775 1.77804e-23 1.9066e-06
-16.7234 3.41426e-23 1.93031e-06
-16.672 2.29729e-23 1.95431e-06
-16.6208 3.37621e-23 1.97859e-06
-16.5697 2.50857e-23 2.00316e-06
-16.5189 2.82501e-23 2.02802e-06
-16.4682 1.81078e-23 2.05319e-06
-16.4177 1.8692e-23 2.07865e-06
-16.3674 5.44134e-24 2.10442e-06
-16.3172 1.72029e-23 2.13051e-06
-16.2672 7.70862e-24 2.15691e-06
-16.2174 1.35632e-23 2.18363e-06
-16.1677 1.96726e-23 2.21069e-06
-16.1182 3.67964e-23 2.23807e-06
-16.0689 1.11623e-23 2.26579e-06
-16.0197 -3.42053e-24 2.29385e-06
-15.9706 4.60558e-24 2.32226e-06
-15.9217 4.31529e-24 2.35103e-06
-15.873 1.18996e-23 2.38015e-06
-15.8243 1.21973e-23 2.40964e-06
-15.7759 1.22106e-23 2.4395e-06
-15.7276 1.86541e-23 2.46973e-06
-15.6794 7.70799e-24 2.50034e-06
-15.6313 1.28185e-23 2.53135e-06
-15.5834 9.144e-24 2.56274e-06
-15.5356 1.06418e-23 2.59454e-06
-15.488 3.02649e-23 2.62674e-06
-15.4404 2.65982e-23 2.65935e-06
-15.393 2.13305e-23 2.69239e-06
-15.3458 1.29737e-23 2.72585e-06
-15.2986 8.10568e-25 2.75974e-06
-15.2516 1.62658e-23 2.79407e-06
-15.2047 1.95355e-23 2.82884e-06
-15.1579 1.05262e-23 2.86407e-06
-15.1112 -1.82386e-23 2.89976e-06
-15.0647 2.15655e-23 2.93592e-06
-15.0182 3.20497e-23 2.97255e-06
-14.9719 3.24657e-23 3.00967e-06
-14.9257 4.37626e-23 3.04727e-06
-14.8796 3.27853e-23 3.08538e-06
-14.8336 4.17382e-24 3.12399e-06
-14.7877 2.35775e-23 3.16311e-06
-14.7419 2.57614e-23 3.20276e-06
-14.6962 4.1912e-23 3.24293e-06
-14.6506 3.05444e-23 3.28365e-06
-14.6052 2.57998e-23 3.32491e-06
-14.5598 1.8959e-23 3.36674e-06
-14.5145 1.9786e-23 3.40912e-06
-14.4693 5.75572e-24 3.45209e-06
-14.4243 9.71481e-24 3.49564e-06
-14.3793 -5.56568e-24 3.53978e-06
-14.3344 1.29157e-23 3.58453e-06
-14.2896 1.84413e-23 3.62989e-06
-14.2449 -9.60397e-24 3.67587e-06
-14.2003 2.42968e-23 3.72249e-06
-14.1558 3.10562e-23 3.76976e-06
-14.1113 7.18261e-24 3.81768e-06
-14.067 3.23883e-23 3.86627e-06
-14.0227 3.11818e-23 3.91553e-06
-13.9786 4.26204e-23 3.96548e-06
-13.9345 3.31588e-23 4.01614e-06
-13.8905 2.35935e-23 4.0675e-06
-13.8466 4.39511e-23 4.11959e-06
-13.8028 2.75904e-23 4.17242e-06
-13.759 1.17417e-23 4.226e-06
-13.7153 3.58355e-23 4.28033e-06
-13.6718 2.96854e-23 4.33544e-06
-13.6283 2.29961e-23 4.39134e-06
-13.5848 2.54771e-23 4.44804e-06
-13.5415 1.78491e-23 4.50556e-06
-13.4982 2.8e-23 4.5639e-06
-13.455 1.20515e-23 4.62308e-06
-13.4119 5.06398e-23 4.68313e-06
-13.3689 4.35198e-23 4.74404e-06
-13.3259 3.45186e-23 4.80584e-06
-13.283 5.09034e-23 4.86855e-06
-13.2402 5.05874e-23 4.93217e-06
-13.1974 2.0192e-23 4.99673e-06
-13.1547 3.01227e-23 5.06224e-06
-13.1121 2.32721e-23 5.12871e-06
-13.0696 4.2152e-23 5.19617e-06
-13.0271 4.54226e-23 5.26463e-06
-12.9847 2.72455e-23 5.33411e-06
-12.9424 4.61443e-23 5.40463e-06
-12.9001 1.03879e-22 5.4762e-06
-12.8579 2.65845e-23 5.54885e-06
-12.8158 4.08294e-23 5.62259e-06
-12.7737 3.1988e-23 5.69744e-06
-12.7317 4.89928e-23 5.77343e-06
-12.6898 -1.34331e-23 5.85057e-06
-12.6479 1.09372e-23 5.92889e-06
-12.6061 3.9179e-23 6.0084e-06
-12.5643 6.04947e-23 6.08913e-06
-12.5226 6.86201e-23 6.1711e-06
-12.481 2.47276e-23 6.25433e-06
-12.4394 4.48868e-23 6.33885e-06
-12.3979 2.49435e-23 6.42468e-06
-12.3565 8.00877e-23 6.51184e-06
-12.3151 5.74901e-24 6.60035e-06
-12.2738 2.93749e-23 6.69025e-06
-12.2325 9.90597e-24 6.78156e-06
-12.1913 5.81678e-23 6.8743e-06
-12.1501 5.74433e-23 6.96851e-06
-12.109 -1.37766e-23 7.0642e-06
-12.068 1.19323e-23 7.16141e-06
-12.027 8.30072e-23 7.26017e-06
-11.986 1.0893e-22 7.3605e-06
-11.9452 6.1423e-23 7.46243e-06
-11.9043 4.86827e-23 7.566e-06
-11.8636 8.33165e-23 7.67124e-06
-11.8228 5.87707e-23 7.77817e-06
-11.7822 4.96025e-23 7.88684e-06
-11.7415 8.51679e-23 7.99727e-06
-11.701 6.55264e-23 8.10949e-06
-11.6605 6.36777e-25 8.22355e-06
-11.62 7.46626e-23 8.33948e-06
-11.5796 7.47577e-23 8.45731e-06
-11.5392 4.58949e-23 8.57708e-06
-11.4989 3.9483e-23 8.69884e-06
-11.4587 2.66653e-23 8.82261e-06
-11.4184 4.06395e-23 8.94844e-06
-11.3783 4.70515e-23 9.07637e-06
-11.3381 4.96308e-23 9.20644e-06
-11.2981 1.25188e-23 9.3387e-06
-11.2581 1.06017e-22 9.47318e-06
-11.2181 6.19197e-23 9.60993e-06
-11.1781 1.19842e-22 9.749e-06
-11.1383 -5.60436e-23 9.89044e-06
-11.0984 -4.76688e-23 1.00343e-05
-11.0586 6.65503e-23 1.01806e-05
-11.0189 1.17203e-22 1.03294e-05
-10.9792 3.54512e-23 1.04808e-05
-10.9395 1.3916e-22 1.06348e-05
-10.8999 1.49973e-22 1.07915e-05
-10.8603 3.5132e-23 1.09508e-05
-10.8208 1.47765e-22 1.1113e-05
-10.7813 7.76099e-23 1.1278e-05
-10.7418 1.98786e-22 1.14459e-05
-10.7024 1.55352e-22 1.16168e-05
-10.6631 1.52248e-22 1.17906e-05
-10.6238 1.52399e-22 1.19676e-05
-10.5845 1.50335e-22 1.21477e-05
-10.5452 9.48569e-23 1.2331e-05
-10.506 6.98036e-23 1.25176e-05
-10.4669 2.05684e-22 1.27076e-05
-10.4278 2.06429e-22 1.2901e-05
-10.3887 2.46511e-22 1.30979e-05
-10.3496 5.249e-23 1.32983e-05
-10.3106 1.58055e-22 1.35024e-05
-10.2717 1.12338e-22 1.37102e-05
-10.2328 5.33008e-23 1.39219e-05
-10.1939 1.07358e-22 1.41374e-05
-10.155 1.17803e-22 1.43569e-05
-10.1162 1.50122e-22 1.45805e-05
-10.0774 1.49448e-22 1.48083e-05
-10.0387 1.29374e-22 1.50403e-05
-10 1.12271e-22 1.52766e-05
-9.96134 -1.6407e-22 1.55174e-05
-9.92271 1.78507e-22 1.57627e-05
-9.88412 1.44052e-22 1.60126e-05
-9.84557 1.66987e-22 1.62674e-05
-9.80704 6.90497e-23 1.65269e-05
-9.76856 1.83453e-23 1.67914e-05
-9.73011 4.41002e-24 1.7061e-05
-9.69169 -1.2394e-23 1.73358e-05
-9.65331 -4.72801e-24 1.76159e-05
-9.61496 3.18739e-22 1.79015e-05
-9.57664 5.66426e-23 1.81926e-05
-9.53836 4.81289e-23 1.84894e-05
-9.50011 -1.92016e-22 1.8792e-05
-9.46189 -9.69276e-23 1.91006e-05
-9.42371 -5.41638e-22 1.94153e-05
-9.38556 1.38794e-22 1.97362e-05
-9.34744 -1.06738e-22 2.00636e-05
-9.30935 5.95066e-23 2.03975e-05
-9.2713 -1.03515e-22 2.0738e-05
-9.23327 -4.57427e-23 2.10855e-05
-9.19528 -7.98739e-23 2.14399e-05
-9.15732 1.83627e-22 2.18016e-05
-9.11939 3.77028e-22 2.21706e-05
-9.08149 1.06261e-22 2.25472e-05
-9.04362 -1.06307e-22 2.29316e-05
-9.00578 2.17659e-22 2.33238e-05
-8.96797 5.59663e-23 2.37242e-05
-8.93019 6.1392e-23 2.41329e-05
-8.89244 -5.74258e-23 2.45501e-05
-8.85471 9.97091e-23 2.49761e-05
-8.81702 2.08121e-22 2.5411e-05
-8.77936 1.33777e-22 2.58552e-05
-8.74172 2.44815e-22 2.63087e-05
-8.70412 2.70071e-22 2.67719e-05
-8.66654 3.77795e-22 2.7245e-05
-8.62899 -8.6063e-23 2.77283e-05
-8.59146 1.70295e-23 2.8222e-05
-8.55397 2.06201e-22 2.87263e-05
-8.5165 1.65224e-22 2.92417e-05
-8.47906 -2.95171e-22 2.97683e-05
-8.44165 -6.52028e-25 3.03064e-05
-8.40426 -8.90695e-23 3.08564e-05
-8.3669 1.94969e-22 3.14186e-05
-8.32956 -4.10554e-23 3.19932e-05
-8.29226 3.54746e-22 3.25806e-05
-8.25497 -5.21001e-23 3.31813e-05
-8.21772 3.87712e-23 3.37954e-05
-8.18049 3.74962e-22 3.44234e-05
-8.14328 -2.23359e-22 3.50656e-05
-8.1061 1.3758e-22 3.57225e-05
-8.06895 -3.99561e-22 3.63944e-05
-8.03182 -2.04736e-22 3.70818e-05
-7.99471 4.05936e-23 3.7785e-05
-7.95763 -3.02919e-23 3.85046e-05
-7.92058 1.22354e-24 3.92409e-05
-7.88355 -2.13179e-22 3.99945e-05
-7.84654 -2.26562e-22 4.07658e-05
-7.80955 4.9697e-22 4.15553e-05
-7.77259 4.13519e-22 4.23636e-05
-7.73566 -6.7139e-23 4.31911e-05
-7.69874 -5.76998e-22 4.40385e-05
-7.66185 6.39395e-23 4.49063e-05
-7.62498 7.20519e-23 4.5795e-05
-7.58814 -3.13055e-22 4.67054e-05
-7.55132 -7.58955e-23 4.76379e-05
-7.51452 -4.87721e-22 4.85934e-05
-7.47774 1.53227e-22 4.95724e-05
-7.44099 -9.85026e-23 5.05756e-05
-7.40425 2.77537e-23 5.16039e-05
-7.36754 1.70348e-23 5.26578e-05
-7.33085 -2.6886e-22 5.37382e-05
-7.29418 -4.71854e-22 5.48459e-05
-7.25754 -1.10819e-22 5.59818e-05
-7.22091 3.42025e-23 5.71466e-05
-7.18431 4.91178e-23 5.83413e-05
-7.14772 -5.51658e-22 5.95667e-05
-7.11116 5.47711e-23 6.08239e-05
-7.07462 -4.72372e-22 6.21138e-05
-7.0381 4.08983e-23 6.34375e-05
-7.00159 5.51274e-22 6.4796e-05
-6.96511 -4.25991e-22 6.61904e-05
-6.92865 -8.7507e-22 6.76219e-05
-6.89221 -1.2941e-24 6.90916e-05
-6.85579 -4.52725e-22 7.06008e-05
-6.81938 -3.34432e-22 7.21508e-05
-6.783 -7.10591e-22 7.37428e-05
-6.74664 -3.82585e-22 7.53783e-05
-6.71029 -1.22783e-21 7.70587e-05
-6.67397 -1.38529e-21 7.87854e-05
-6.63766 1.96424e-22 8.056e-05
-6.60137 -1.40382e-22 8.23842e-05
-6.5651 -2.42367e-22 8.42595e-05
-6.52885 1.26103e-22 8.61877e-05
-6.49262 1.03767e-21 8.81706e-05
-6.4564 1.90819e-22 9.02101e-05
-6.42021 -4.31956e-22 9.23081e-05
-6.38403 1.29956e-22 9.44666e-05
-6.34786 -2.48479e-21 9.66878e-05
-6.31172 1.04577e-21 9.89738e-05
-6.27559 -1.0655e-21 0.000101327
-6.23949 8.14798e-22 0.00010375
-6.20339 1.74137e-21 0.000106244
-6.16732 -2.05459e-22 0.000108813
-6.13126 9.69559e-22 0.00011146
-6.09522 -6.51284e-22 0.000114186
-6.05919 4.04797e-22 0.000116996
-6.02319 -7.55983e-22 0.000119891
-5.9872 -2.63526e-21 0.000122876
-5.95122 6.09659e-23 0.000125953
-5.91526 -3.56914e-22 0.000129126
-5.87932 -7.6054e-22 0.000132399
-5.84339 -1.01007e-21 0.000135775
-5.80748 -7.06772e-22 0.000139259
-5.77158 -7.51846e-22 0.000142854
-5.7357 -2.73192e-21 0.000146565
-5.69984 6.17068e-22 0.000150396
-5.66399 -1.20493e-21 0.000154352
-5.62815 -2.03718e-21 0.000158438
-5.59233 -1.2682e-21 0.000162659
-5.55653 -9.77006e-23 0.000167021
-5.52074 1.74054e-22 0.000171528
-5.48497 -7.45523e-22 0.000176188
-5.4492 -1.16008e-21 0.000181006
-5.41346 -1.01459e-21 0.000185989
-5.37773 9.56958e-22 0.000191144
-5.34201 1.30976e-21 0.000196477
-5.30631 -1.73458e-21 0.000201997
-5.27062 2.81187e-22 0.000207711
-5.23494 2.08576e-21 0.000213627
-5.19928 -7.3186e-21 0.000219755
-5.16363 2.15559e-21 0.000226102
-5.128 -1.39842e-21 0.00023268
-5.09237 1.30739e-21 0.000239498
-5.05677 -1.34632e-21 0.000246566
-5.02117 -3.17892e-21 0.000253897
-4.98559 -5.72692e-21 0.0002615
-4.95002 -3.19063e-21 0.00026939
-4.91446 2.73993e-21 0.000277579
-4.87892 -2.99126e-21 0.000286081
-4.84339 7.80937e-21 0.00029491
-4.80787 5.46196e-23 0.000304082
-4.77237 -4.66304e-21 0.000313612
-4.73687 -2.62833e-22 0.000323518
-4.70139 -4.29111e-21 0.000333818
-4.66592 -1.97979e-22 0.000344532
-4.63046 -9.26058e-21 0.000355678
-4.59502 -1.64587e-21 0.000367278
-4.55958 -3.83696e-21 0.000379355
-4.52416 1.94733e-21 0.000391933
-4.48875 3.97163e-21 0.000405037
-4.45335 5.96047e-21 0.000418694
-4.41797 1.88634e-20 0.000432932
-4.38259 -2.38347e-21 0.000447782
-4.34722 5.20083e-21 0.000463274
-4.31187 5.00933e-21 0.000479444
-4.27653 -6.79424e-21 0.000496327
-4.24119 2.46406e-20 0.000513962
-4.20587 -1.54012e-20 0.000532389
-4.17056 -2.43014e-20 0.000551653
-4.13526 -2.70418e-20 0.000571799
-4.09997 4.85204e-21 0.000592876
-4.06469 -6.90985e-21 0.000614938
-4.02942 -1.26274e-20 0.00063804
-3.99416 1.89181e-20 0.000662242
-3.95891 -5.53318e-21 0.000687609
-3.92367 1.83745e-20 0.000714209
-3.88844 5.00906e-21 0.000742115
-3.85322 2.38965e-21 0.000771406
-3.81801 1.97967e-20 0.000802165
-3.7828 4.18694e-21 0.000834484
-3.74761 8.73263e-21 0.000868458
-3.71243 -1.19082e-20 0.000904192
-3.67726 -1.99964e-21 0.000941797
-3.64209 -1.10688e-20 0.000981394
-3.60694 -3.82198e-20 0.00102311
-3.57179 -1.26879e-20 0.00106709
-3.53665 1.75088e-20 0.00111348
-3.50152 1.36457e-20 0.00116244
-3.4664 2.53109e-20 0.00121415
-3.43129 1.57925e-20 0.00126879
-3.39619 -5.72055e-21 0.00132658
-3.36109 1.6405e-20 0.00138773
-3.32601 -3.98355e-20 0.00145249
-3.29093 1.35014e-20 0.00152111
-3.25586 -2.01505e-20 0.00159388
-3.2208 2.4145e-20 0.00167112
-3.18574 1.00487e-20 0.00175314
-3.1507 -1.32898e-20 0.00184033
-3.11566 -9.81503e-20 0.00193309
-3.08063 4.69155e-20 0.00203184
-3.0456 1.20857e-19 0.00213707
-3.01059 1.86752e-20 0.00224931
-2.97558 3.20905e-20 0.00236912
-2.94058 6.75419e-20 0.00249715
-2.90558 1.56983e-19 0.00263408
-2.87059 -7.17828e-20 0.00278069
-2.83561 5.43946e-20 0.00293783
-2.80064 1.64707e-19 0.00310642
-2.76567 -1.12188e-19 0.00328751
-2.73071 1.75223e-19 0.00348224
-2.69576 4.42539e-20 0.0036919
-2.66081 1.30248e-19 0.0039179
-2.62587 2.64704e-19 0.00416183
-2.59094 2.14291e-19 0.00442546
-2.55601 2.69676e-20 0.00471077
-2.52109 1.46488e-19 0.00501999
-2.48617 -4.50363e-20 0.00535561
-2.45126 1.99682e-19 0.00572045
-2.41636 9.58012e-19 0.00611768
-2.38146 5.57452e-19 0.0065509
-2.34657 3.80359e-19 0.00702418
-2.31168 3.84285e-19 0.00754217
-2.2768 4.63942e-19 0.00811015
-2.24192 1.3732e-19 0.00873418
-2.20705 1.22471e-18 0.00942118
-2.17219 1.01678e-18 0.0101791
-2.13733 7.59435e-19 0.0110173
-2.10247 1.82322e-18 0.0119462
-2.06762 1.8301e-18 0.0129784
-2.03278 2.92986e-18 0.0141281
-1.99794 2.44189e-18 0.0154124
-1.9631 3.99139e-18 0.0168511
-1.92827 4.82059e-18 0.0184675
-1.89345 2.93993e-18 0.0202893
-1.85862 7.37679e-18 0.0223495
-1.82381 6.77142e-18 0.0246873
-1.78899 5.52232e-18 0.0273501
-1.75419 6.35074e-18 0.0303946
-1.71938 6.40182e-18 0.0338899
-1.68458 1.56324e-17 0.0379197
-1.64979 1.55366e-17 0.0425868
-1.61499 7.13953e-18 0.0480173
-1.58021 7.74132e-18 0.0543666
-1.54542 1.09412e-17 0.0618277
-1.51064 1.95195e-17 0.07064
-1.47586 1.96757e-17 0.0811018
-1.44109 3.01309e-17 0.0935844
-1.40632 5.23995e-17 0.108548
-1.37155 -4.53633e-16 0.126559
-1.33679 1.01976e-16 0.148303
-1.30203 1.17984e-16 0.174585
-1.26727 1.71367e-16 0.2063
-1.23251 2.49884e-16 0.244346
-1.19776 1.99457e-16 0.289417
-1.16301 1.84723e-16 0.341638
-1.12827 2.52072e-16 0.399972
-1.09352 2.72571e-16 0.461507
-1.05878 3.8127e-16 0.520964
-1.02405 4.03465e-16 0.571086
-0.989309 4.51612e-16 0.604442
-0.954576 4.53896e-16 0.616194
-0.919844 1.19902e-16 0.606106
-0.885115 7.17692e-16 0.57831
-0.850388 6.18325e-16 0.539166
-0.815663 2.50756e-16 0.494878
-0.78094 4.53598e-16 0.450136
-0.746219 7.94645e-16 0.407841
-0.711499 5.13903e-16 0.369446
-0.676781 4.648e-16 0.335443
-0.642065 4.66047e-16 0.305769
-0.60735 2.58923e-16 0.280091
-0.572637 4.11015e-16 0.257968
-0.537925 3.88947e-16 0.238947
-0.503214 -2.01758e-15 0.222603
-0.468504 2.77085e-16 0.20856
-0.433796 3.0065e-16 0.196493
-0.399089 2.49661e-16 0.186128
-0.364382 2.46341e-16 0.177235
-0.329676 4.2219e-16 0.169623
-0.294972 2.31902e-16 0.163135
-0.260267 2.34111e-16 0.157639
-0.225564 2.10888e-16 0.153031
-0.190861 2.13346e-16 0.149223
-0.156158 2.09521e-16 0.146146
-0.121456 1.94956e-16 0.143745
-0.0867541 1.61615e-16 0.141979
-0.0520524 9.91429e-17 0.140819
-0.0173508 9.90505e-17 0.140243
0.0173508 9.86201e-17 0.140243
0.0520524 9.90132e-17 0.140819
0.0867541 1.62751e-16 0.141979
0.121456 1.93987e-16 0.143745
0.156158 2.11034e-16 0.146146
0.190861 2.12329e-16 0.149223
0.225564 2.10927e-16 0.153031
0.260267 2.38197e-16 0.157639
0.294972 2.26163e-16 0.163135
0.329676 2.65615e-16 0.169623
0.364382 2.57021e-16 0.177235
0.399089 2.36847e-16 0.186128
0.433796 2.9414e-16 0.196493
0.468504 2.80251e-16 0.20856
0.503214 -2.03983e-15 0.222603
0.537925 2.51535e-16 0.238947
0.572637 2.65993e-16 0.257968
0.60735 4.36379e-16 0.280091
0.642065 3.0724e-16 0.305769
0.676781 4.68235e-16 0.335443
0.711499 4.66077e-16 0.369446
0.746219 5.65141e-16 0.407841
0.78094 7.07476e-16 0.450136
0.815663 5.17119e-16 0.494878
0.850388 5.75089e-16 0.539166
0.885115 4.66204e-16 0.57831
0.919844 7.52008e-16 0.606106
0.954576 5.78671e-16 0.616194
0.989309 4.45845e-16 0.604442
1.02405 4.01954e-16 0.571086
1.05878 3.6303e-16 0.520964
1.09352 2.7775e-16 0.461507
1.12827 2.60924e-16 0.399972
1.16301 1.84118e-16 0.341638
1.19776 1.80639e-16 0.289417
1.23251 1.68857e-16 0.244346
1.26727 1.39948e-16 0.2063
1.30203 1.39697e-16 0.174585
1.33679 1.20384e-16 0.148303
1.37155 -4.79585e-16 0.126559
1.40632 2.55596e-17 0.108548
1.44109 4.0102e-17 0.0935844
1.47586 1.67421e-17 0.0811018
1.51064 1.55048e-17 0.07064
1.54542 1.76113e-17 0.0618277
1.58021 1.04759e-17 0.0543666
1.61499 5.27249e-18 0.0480173
1.64979 5.89238e-18 0.0425868
1.68458 1.45899e-17 0.0379197
1.71938 5.59037e-18 0.0338899
1.75419 7.79813e-18 0.0303946
1.78899 6.75153e-18 0.0273501
1.82381 5.36014e-18 0.0246873
1.85862 3.38969e-18 0.0223495
1.89345 8.3911e-19 0.0202893
1.92827 4.2715e-18 0.0184675
1.9631 2.36362e-18 0.0168511
1.99794 1.6859e-18 0.0154124
2.03278 1.72971e-18 0.0141281
2.06762 2.22054e-18 0.0129784
2.10247 1.25515e-18 0.0119462
2.13733 6.28115e-19 0.0110173
2.17219 -3.64958e-19 0.0101791
2.20705 1.55622e-18 0.00942118
2.24192 8.46741e-19 0.00873418
2.2768 5.93413e-19 0.00811015
2.31168 1.01757e-18 0.00754217
2.34657 -7.70339e-19 0.00702418
2.38146 4.47328e-19 0.0065509
2.41636 -1.20289e-20 0.00611768
2.45126 4.88294e-20 0.00572045
2.48617 -1.79713e-20 0.00535561
2.52109 3.47018e-19 0.00501999
2.55601 4.25761e-19 0.00471077
2.59094 7.27204e-20 0.00442546
2.62587 2.85558e-19 0.00416183
2.66081 -1.13774e-19 0.0039179
2.69576 6.52013e-20 0.0036919
2.73071 9.89439e-21 0.00348224
2.76567 1.10782e-19 0.00328751
2.80064 2.72252e-19 0.00310642
2.83561 9.3571e-20 0.00293783
2.87059 1.00229e-19 0.00278069
2.90558 2.05522e-19 0.00263408
2.94058 1.42313e-19 0.00249715
2.97558 5.7621e-20 0.00236912
3.01059 -1.08727e-19 0.00224931
3.0456 2.23775e-20 0.00213707
3.08063 -5.49805e-20 0.00203184
3.11566 -8.15425e-21 0.00193309
3.1507 -2.30539e-20 0.00184033
3.18574 -3.05811e-20 0.00175314
3.2208 -8.99504e-20 0.00167112
3.25586 -3.94156e-20 0.00159388
3.29093 -6.39549e-20 0.00152111
3.32601 -5.02527e-20 0.00145249
3.36109 1.3665e-20 0.00138773
3.39619 1.04071e-20 0.00132658
3.43129 3.75746e-21 0.00126879
3.4664 -3.47901e-20 0.00121415
3.50152 1.82227e-20 0.00116244
3.53665 -2.89761e-20 0.00111348
3.57179 -2.83335e-20 0.00106709
3.60694 -3.19109e-20 0.00102311
3.64209 -5.05927e-20 0.000981394
3.67726 1.29898e-20 0.000941797
3.71243 -2.1458e-20 0.000904192
3.74761 2.69138e-21 0.000868458
3.7828 -1.15492e-21 0.000834484
3.81801 -1.65068e-20 0.000802165
3.85322 -9.19948e-21 0.000771406
3.88844 2.2468e-20 0.000742115
3.92367 -2.04046e-21 0.000714209
3.95891 5.00592e-21 0.000687609
3.99416 2.93488e-20 0.000662242
4.02942 -1.57399e-20 0.00063804
4.06469 -1.24714e-20 0.000614938
4.09997 9.81601e-21 0.000592876
4.13526 4.88517e-21 0.000571799
4.17056 1.62065e-20 0.000551653
4.20587 -2.33775e-20 0.000532389
4.24119 -4.4724e-21 0.000513962
4.27653 -3.78378e-21 0.000496327
4.31187 -1.97636e-20 0.000479444
4.34722 1.76881e-22 0.000463274
4.38259 1.99771e-21 0.000447782
4.41797 -1.08773e-20 0.000432932
4.45335 -8.76268e-22 0.000418694
4.48875 1.29027e-21 0.000405037
4.52416 -1.24895e-20 0.000391933
4.55958 -3.1956e-21 0.000379355
4.59502 6.32916e-22 0.000367278
4.63046 9.37052e-21 0.000355678
4.66592 5.13863e-23 0.000344532
4.70139 -5.1529e-21 0.000333818
4.73687 4.42051e-23 0.000323518
4.77237 -5.53261e-21 0.000313612
4.80787 -4.96864e-21 0.000304082
4.84339 -2.04232e-21 0.00029491
4.87892 2.25861e-21 0.000286081
4.91446 -5.35793e-21 0.000277579
4.95002 -5.28286e-21 0.00026939
4.98559 9.09785e-22 0.0002615
5.02117 3.09119e-21 0.000253897
5.05677 8.96325e-22 0.000246566
5.09237 1.51885e-21 0.000239498
5.128 -1.52216e-21 0.00023268
5.16363 -4.44156e-21 0.000226102
5.19928 1.6057e-21 0.000219755
5.23494 -1.41861e-21 0.000213627
5.27062 -2.05216e-21 0.000207711
5.30631 -1.51808e-21 0.000201997
5.34201 2.13084e-21 0.000196477
5.37773 -1.57748e-22 0.000191144
5.41346 -6.42221e-22 0.000185989
5.4492 1.58019e-21 0.000181006
5.48497 -3.023e-21 0.000176188
5.52074 2.40282e-21 0.000171528
5.55653 1.20393e-21 0.000167021
5.59233 -3.37184e-21 0.000162659
5.62815 -3.07602e-22 0.000158438
5.66399 -1.03732e-21 0.000154352
5.69984 -1.56891e-21 0.000150396
5.7357 -1.44239e-21 0.000146565
5.77158 2.26924e-21 0.000142854
5.80748 -1.10266e-21 0.000139259
5.84339 3.08952e-22 0.000135775
5.87932 1.19491e-22 0.000132399
5.91526 1.02279e-21 0.000129126
5.95122 -1.01007e-21 0.000125953
5.9872 -1.07465e-21 0.000122876
6.02319 3.05269e-24 0.000119891
6.05919 4.70817e-22 0.000116996
6.09522 1.08863e-21 0.000114186
6.13126 -5.37875e-22 0.00011146
6.16732 -2.76757e-22 0.000108813
6.20339 7.32653e-23 0.000106244
6.23949 6.12412e-22 0.00010375
6.27559 -1.93963e-22 0.000101327
6.31172 1.51729e-22 9.89738e-05
6.34786 8.3268e-22 9.66878e-05
6.38403 1.82211e-23 9.44666e-05
6.42021 8.80692e-23 9.23081e-05
6.4564 -3.081e-22 9.02101e-05
6.49262 -1.21224e-21 8.81706e-05
6.52885 -3.91364e-22 8.61877e-05
6.5651 3.36237e-22 8.42595e-05
6.60137 -9.68747e-22 8.23842e-05
6.63766 -5.12178e-22 8.056e-05
6.67397 9.20996e-22 7.87854e-05
6.71029 3.39027e-22 7.70587e-05
6.74664 -8.61387e-22 7.53783e-05
6.783 -6.91982e-22 7.37428e-05
6.81938 2.67475e-22 7.21508e-05
6.85579 5.04461e-22 7.06008e-05
6.89221 1.57048e-22 6.90916e-05
6.92865 -3.2092e-22 6.76219e-05
6.96511 -1.09436e-22 6.61904e-05
7.00159 1.03924e-23 6.4796e-05
7.0381 -2.76273e-23 6.34375e-05
7.07462 4.87418e-22 6.21138e-05
7.11116 -4.79834e-22 6.08239e-05
7.14772 3.3002e-24 5.95667e-05
7.18431 1.72044e-21 5.83413e-05
7.22091 4.40079e-22 5.71466e-05
7.25754 7.62168e-22 5.59818e-05
7.29418 -4.59406e-22 5.48459e-05
7.33085 1.33834e-22 5.37382e-05
7.36754 5.93166e-23 5.26578e-05
7.40425 -1.07246e-22 5.16039e-05
7.44099 -1.34419e-22 5.05756e-05
7.47774 -6.50409e-22 4.95724e-05
7.51452 -3.36597e-22 4.85934e-05
7.55132 2.71437e-22 4.76379e-05
7.58814 -1.18627e-22 4.67054e-05
7.62498 1.80492e-22 4.5795e-05
7.66185 -1.23479e-23 4.49063e-05
7.69874 1.87997e-22 4.40385e-05
7.73566 4.87919e-22 4.31911e-05
7.77259 5.48971e-22 4.23636e-05
7.80955 1.40334e-22 4.15553e-05
7.84654 -3.04919e-22 4.07658e-05
7.88355 1.88484e-23 3.99945e-05
7.92058 1.95042e-22 3.92409e-05
7.95763 7.04647e-23 3.85046e-05
7.99471 7.92492e-23 3.7785e-05
8.03182 2.58712e-22 3.70818e-05
8.06895 -4.31486e-22 3.63944e-05
8.1061 -4.23408e-23 3.57225e-05
8.14328 1.76269e-22 3.50656e-05
8.18049 -3.49875e-22 3.44234e-05
8.21772 1.97733e-22 3.37954e-05
8.25497 1.45663e-22 3.31813e-05
8.29226 2.0557e-22 3.25806e-05
8.32956 8.49399e-23 3.19932e-05
8.3669 -6.96989e-23 3.14186e-05
8.40426 2.50905e-22 3.08564e-05
8.44165 -3.48223e-22 3.03064e-05
8.47906 -1.43917e-22 2.97683e-05
8.5165 7.31109e-23 2.92417e-05
8.55397 -5.90983e-22 2.87263e-05
8.59146 -1.89525e-22 2.8222e-05
8.62899 1.2952e-22 2.77283e-05
8.66654 -3.09709e-22 2.7245e-05
8.70412 -1.81958e-22 2.67719e-05
8.74172 -2.58777e-22 2.63087e-05
8.77936 -1.63648e-22 2.58552e-05
8.81702 -1.15077e-22 2.5411e-05
8.85471 -2.92638e-22 2.49761e-05
8.89244 -2.49401e-22 2.45501e-05
8.93019 -2.31606e-22 2.41329e-05
8.96797 -1.68898e-23 2.37242e-05
9.00578 -1.50561e-22 2.33238e-05
9.04362 -2.17834e-22 2.29316e-05
9.08149 1.21436e-22 2.25472e-05
9.11939 1.23871e-22 2.21706e-05
9.15732 6.83051e-23 2.18016e-05
9.19528 -7.06402e-23 2.14399e-05
9.23327 -7.10186e-24 2.10855e-05
9.2713 -1.17618e-22 2.0738e-05
9.30935 7.89025e-24 2.03975e-05
9.34744 7.2196e-23 2.00636e-05
9.38556 -9.03248e-23 1.97362e-05
9.42371 -1.24836e-22 1.94153e-05
9.46189 6.01342e-25 1.91006e-05
9.50011 -4.8217e-23 1.8792e-05
9.53836 -1.77237e-22 1.84894e-05
9.57664 -4.01448e-23 1.81926e-05
9.61496 -1.70408e-22 1.79015e-05
9.65331 -1.43916e-22 1.76159e-05
9.69169 -1.46751e-22 1.73358e-05
9.73011 -4.36026e-23 1.7061e-05
9.76856 9.32193e-23 1.67914e-05
9.80704 -2.67229e-23 1.65269e-05
9.84557 -1.67372e-22 1.62674e-05
9.88412 -1.8575e-22 1.60126e-05
9.92271 -1.06624e-22 1.57627e-05
9.96134 -1.21061e-22 1.55174e-05
10 -1.32154e-22 1.52766e-05
10.0387 -1.37961e-22 1.50403e-05
10.0774 -1.22077e-22 1.48083e-05
10.1162 -1.22946e-22 1.45805e-05
10.155 -4.71939e-23 1.43569e-05
10.1939 -3.27628e-22 1.41374e-05
10.2328 -5.39609e-23 1.39219e-05
10.2717 -1.40955e-22 1.37102e-05
10.3106 -2.11897e-22 1.35024e-05
10.3496 -1.4806e-22 1.32983e-05
10.3887 -1.61379e-22 1.30979e-05
10.4278 -1.26472e-22 1.2901e-05
10.4669 -8.96562e-23 1.27076e-05
10.506 -1.49263e-22 1.25176e-05
10.5452 -1.32412e-22 1.2331e-05
10.5845 -1.06499e-22 1.21477e-05
10.6238 -9.13764e-23 1.19676e-05
10.6631 -1.93583e-22 1.17906e-05
10.7024 -1.28748e-22 1.16168e-05
10.7418 -2.27976e-23 1.14459e-05
10.7813 -1.28579e-22 1.1278e-05
10.8208 -2.7559e-23 1.1113e-05
10.8603 -5.54556e-23 1.09508e-05
10.8999 -2.83071e-23 1.07915e-05
10.9395 -9.89136e-23 1.06348e-05
10.9792 7.22671e-25 1.04808e-05
11.0189 -1.17117e-22 1.03294e-05
11.0586 -8.28081e-23 1.01806e-05
11.0984 -1.41603e-23 1.00343e-05
11.1383 -1.38854e-22 9.89044e-06
11.1781 2.63824e-24 9.749e-06
11.2181 -7.39586e-23 9.60993e-06
11.2581 -7.5232e-23 9.47318e-06
11.2981 1.44e-23 9.3387e-06
11.3381 -4.24678e-23 9.20644e-06
11.3783 -4.19571e-23 9.07637e-06
11.4184 -6.2964e-23 8.94844e-06
11.4587 -6.79338e-23 8.82261e-06
11.4989 -2.51291e-23 8.69884e-06
11.5392 -4.277e-23 8.57708e-06
11.5796 1.91497e-24 8.45731e-06
11.62 -6.88367e-23 8.33948e-06
11.6605 -5.80804e-23 8.22355e-06
11.701 -7.97522e-23 8.10949e-06
11.7415 -6.83385e-23 7.99727e-06
11.7822 -4.40221e-23 7.88684e-06
11.8228 1.79011e-23 7.77817e-06
11.8636 -7.642e-23 7.67124e-06
11.9043 -7.15091e-23 7.566e-06
11.9452 -3.43528e-23 7.46243e-06
11.986 -6.41887e-24 7.3605e-06
12.027 -1.00055e-22 7.26017e-06
12.068 -4.02766e-24 7.16141e-06
12.109 -9.96029e-24 7.0642e-06
12.1501 -9.63348e-24 6.96851e-06
12.1913 -8.91976e-23 6.8743e-06
12.2325 -6.29943e-23 6.78156e-06
12.2738 -5.46023e-23 6.69025e-06
12.3151 -8.41151e-23 6.60035e-06
12.3565 -6.84669e-23 6.51184e-06
12.3979 -6.23172e-23 6.42468e-06
12.4394 -3.03045e-23 6.33885e-06
12.481 -5.64946e-23 6.25433e-06
12.5226 -2.19633e-23 6.1711e-06
12.5643 -6.48293e-23 6.08913e-06
12.6061 -3.79064e-23 6.0084e-06
12.6479 -1.95037e-23 5.92889e-06
12.6898 -6.30229e-23 5.85057e-06
12.7317 -4.18786e-23 5.77343e-06
12.7737 -3.12248e-23 5.69744e-06
12.8158 -6.21462e-23 5.62259e-06
12.8579 -2.25247e-23 5.54885e-06
12.9001 -5.53476e-23 5.4762e-06
12.9424 -6.17461e-24 5.40463e-06
12.9847 -6.49523e-23 5.33411e-06
13.0271 -5.23659e-23 5.26463e-06
13.0696 -1.25133e-23 5.19617e-06
13.1121 -4.53224e-23 5.12871e-06
13.1547 -2.23701e-23 5.06224e-06
13.1974 -3.5861e-23 4.99673e-06
13.2402 -7.60084e-23 4.93217e-06
13.283 -3.40526e-23 4.86855e-06
13.3259 -2.09301e-23 4.80584e-06
13.3689 -3.17335e-23 4.74404e-06
13.4119 -2.62234e-23 4.68313e-06
13.455 -6.24031e-23 4.62308e-06
13.4982 -4.86189e-23 4.5639e-06
13.5415 -2.39661e-23 4.50556e-06
13.5848 -2.89495e-23 4.44804e-06
13.6283 -2.11539e-23 4.39134e-06
13.6718 -3.05263e-23 4.33544e-06
13.7153 -2.40967e-23 4.28033e-06
13.759 -1.10711e-23 4.226e-06
13.8028 -1.84238e-23 4.17242e-06
13.8466 -2.92038e-23 4.11959e-06
13.8905 -1.84669e-23 4.0675e-06
13.9345 -2.89726e-24 4.01614e-06
13.9786 -3.38869e-23 3.96548e-06
14.0227 -2.46166e-23 3.91553e-06
14.067 -2.18071e-23 3.86627e-06
14.1113 -1.12519e-23 3.81768e-06
14.1558 -3.35646e-23 3.76976e-06
14.2003 -2.78058e-23 3.72249e-06
14.2449 -1.37864e-23 3.67587e-06
14.2896 -1.70729e-23 3.62989e-06
14.3344 -1.80285e-23 3.58453e-06
14.3793 -4.86257e-24 3.53978e-06
14.4243 -3.43492e-23 3.49564e-06
14.4693 -2.40508e-23 3.45209e-06
14.5145 -4.74423e-24 3.40912e-06
14.5598 -2.18656e-23 3.36674e-06
14.6052 -4.24824e-23 3.32491e-06
14.6506 -3.59e-23 3.28365e-06
14.6962 -4.20149e-23 3.24293e-06
14.7419 -4.29884e-23 3.20276e-06
14.7877 -3.92915e-23 3.16311e-06
14.8336 -2.84304e-23 3.12399e-06
14.8796 -3.64726e-23 3.08538e-06
14.9257 -1.86619e-23 3.04727e-06
14.9719 -2.85525e-23 3.00967e-06
15.0182 -3.78466e-23 2.97255e-06
15.0647 -3.43428e-23 2.93592e-06
15.1112 -5.37481e-23 2.89976e-06
15.1579 -1.03157e-23 2.86407e-06
15.2047 -1.22239e-23 2.82884e-06
15.2516 -1.91404e-23 2.79407e-06
15.2986 -1.40683e-23 2.75974e-06
15.3458 -1.38491e-23 2.72585e-06
15.393 -2.24773e-23 2.69239e-06
15.4404 -3.0345e-24 2.65935e-06
15.488 -1.32621e-23 2.62674e-06
15.5356 -1.4057e-23 2.59454e-06
15.5834 -1.25158e-23 2.56274e-06
15.6313 -1.50838e-23 2.53135e-06
15.6794 -1.7879e-23 2.50034e-06
15.7276 -1.1947e-23 2.46973e-06
15.7759 -1.80654e-23 2.4395e-06
15.8243 -5.21904e-24 2.40964e-06
15.873 -1.53203e-23 2.38015e-06
15.9217 -1.77169e-23 2.35103e-06
15.9706 -1.33405e-23 2.32226e-06
16.0197 -5.8614e-24 2.29385e-06
16.0689 -1.23981e-23 2.26579e-06
16.1182 -1.78045e-23 2.23807e-06
16.1677 -8.37939e-24 2.21069e-06
16.2174 -1.03342e-23 2.18363e-06
16.2672 -1.37265e-23 2.15691e-06
16.3172 -6.97696e-24 2.13051e-06
16.3674 -2.69546e-24 2.10442e-06
16.4177 -7.135e-24 2.07865e-06
16.4682 -1.01136e-23 2.05319e-06
16.5189 -2.14067e-23 2.02802e-06
16.5697 -1.90777e-23 2.00316e-06
16.6208 -2.74681e-23 1.97859e-06
16.672 -1.25403e-23 1.95431e-06
16.7234 -2.62256e-23 1.93031e-06
16.775 -2.17346e-23 1.9066e-06
16.8268 -1.19149e-23 1.88316e-06
16.8787 -2.30911e-23 1.85999e-06
16.9309 -1.86187e-23 1.83709e-06
16.9833 -1.48536e-23 1.81445e-06
17.0359 -1.17898e-23 1.79208e-06
17.0887 -3.72576e-24 1.76995e-06
17.1418 -1.61107e-23 1.74808e-06
17.195 -1.03717e-23 1.72646e-06
17.2485 -6.29302e-24 1.70508e-06
17.3022 -1.33245e-23 1.68395e-06
17.3562 -8.02329e-24 1.66304e-06
17.4104 -1.46015e-23 1.64237e-06
17.4648 -3.54417e-24 1.62193e-06
17.5195 -1.53521e-23 1.60172e-06
17.5744 -1.41472e-23 1.58172e-06
17.6296 -9.29394e-24 1.56195e-06
17.6851 -1.07951e-23 1.54239e-06
17.7408 -9.94885e-24 1.52303e-06
17.7969 -1.47233e-23 1.50389e-06
17.8532 -3.26238e-24 1.48495e-06
17.9098 -1.42206e-23 1.46621e-06
17.9667 -1.15004e-23 1.44767e-06
18.0239 -1.20027e-23 1.42933e-06
18.0815 -1.04575e-23 1.41117e-06
18.1393 -1.87818e-23 1.3932e-06
18.1975 -2.03965e-23 1.37542e-06
18.256 -1.72592e-23 1.35782e-06
18.3149 -1.335e-23 1.34039e-06
18.3742 -1.24084e-23 1.32314e-06
18.4338 -1.27022e-23 1.30606e-06
18.4938 -7.06571e-24 1.28915e-06
18.5542 -6.87207e-24 1.2724e-06
18.615 -1.31072e-23 1.25581e-06
18.6762 -8.61322e-24 1.23939e-06
18.7379 -9.52676e-24 1.22311e-06
18.8 -8.2663e-24 1.20699e-06
18.8625 -1.14269e-23 1.19102e-06
18.9255 -2.78165e-24 1.17519e-06
18.9891 -7.21048e-24 1.15951e-06
19.0531 -4.40641e-24 1.14396e-06
19.1177 -7.81397e-24 1.12855e-06
19.1828 -4.92757e-24 1.11326e-06
19.2484 -1.37109e-23 1.09811e-06
19.3147 1.02191e-24 1.08308e-06
19.3816 -1.51387e-24 1.06817e-06
19.4491 -2.24102e-24 1.05338e-06
19.5173 -3.06103e-24 1.0387e-06
19.5862 -4.77217e-24 1.02413e-06
19.6558 -9.27405e-24 1.00966e-06
19.7262 -4.25168e-24 9.95297e-07
19.7974 -5.35601e-24 9.81026e-07
19.8694 -8.23067e-24 9.66844e-07
19.9423 -2.48104e-25 9.52748e-07
20.0162 -1.16509e-23 9.38732e-07
20.091 -7.39774e-24 9.2479e-07
20.1669 8.9654e-25 9.10915e-07
20.244 -6.62736e-24 8.97101e-07
20.3222 -3.91273e-24 8.8334e-07
20.4016 -4.43741e-24 8.69625e-07
20.4825 -6.96177e-24 8.55947e-07
20.5648 -3.14851e-24 8.42295e-07
20.6487 -2.56631e-25 8.28658e-07
20.7344 -1.40147e-24 8.15023e-07
20.8219 7.17551e-25 8.01377e-07
20.9115 9.52901e-25 7.87702e-07
21.0034 -1.42462e-25 7.73978e-07
21.0979 -3.527e-25 7.6018e-07
21.1952 -6.0543e-25 7.46281e-07
21.2959 -2.36174e-24 7.32243e-07
21.4004 4.72557e-25 7.1802e-07
21.5093 -6.66217e-25 7.0355e-07
21.6237 -1.44874e-25 6.88752e-07
21.7448 -3.57352e-24 6.73505e-07
21.8747 -3.42235e-24 6.57627e-07
22.0165 -4.29612e-24 6.4081e-07
22.1768 -2.39197e-24 6.2245e-07
22.3723 -2.85772e-25 6.00941e-07


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.075Lambda0.5Nc1Classic/vANODiaP_FRG.txt <==
-22.3723 -7.56005e-20 -7.31821e-09
-22.1768 1.39334e-20 -5.86024e-09
-22.0165 3.25017e-20 -5.59996e-09
-21.8747 4.68382e-20 -5.60448e-09
-21.7448 3.21598e-20 -5.24177e-09
-21.6237 1.12814e-19 -5.1281e-09
-21.5093 1.95828e-19 -4.68942e-09
-21.4004 -4.78764e-20 -4.16276e-09
-21.2959 -6.9494e-20 -3.66699e-09
-21.1952 -1.72642e-19 -3.46305e-09
-21.0979 -2.34335e-19 -3.11642e-09
-21.0034 -3.57729e-19 -3.0921e-09
-20.9115 -4.05186e-19 -2.92608e-09
-20.8219 -4.24894e-19 -2.93589e-09
-20.7344 -4.47865e-19 -2.80516e-09
-20.6487 -4.44209e-19 -2.83013e-09
-20.5648 -4.14389e-19 -2.71106e-09
-20.4825 -3.27921e-19 -2.73504e-09
-20.4016 -2.43129e-19 -2.62246e-09
-20.3222 -1.24841e-19 -2.64612e-09
-20.244 -1.28536e-20 -2.5367e-09
-20.1669 8.46741e-20 -2.5561e-09
-20.091 1.68369e-19 -2.44649e-09
-20.0162 2.92498e-19 -2.46008e-09
-19.9423 3.78393e-19 -2.34869e-09
-19.8694 4.43625e-19 -2.35888e-09
-19.7974 4.94527e-19 -2.24676e-09
-19.7262 5.39183e-19 -2.25173e-09
-19.6558 5.69245e-19 -2.14003e-09
-19.5862 5.7625e-19 -2.14219e-09
-19.5173 5.33288e-19 -2.0306e-09
-19.4491 4.77461e-19 -2.03107e-09
-19.3816 4.21227e-19 -1.91926e-09
-19.3147 3.76375e-19 -1.91618e-09
-19.2484 3.28667e-19 -1.80439e-09
-19.1828 2.92489e-19 -1.79869e-09
-19.1177 2.63711e-19 -1.68701e-09
-19.0531 2.04002e-19 -1.67955e-09
-18.9891 1.40457e-19 -1.56771e-09
-18.9255 1.03977e-19 -1.5589e-09
-18.8625 8.01835e-20 -1.44785e-09
-18.8 7.87202e-20 -1.43626e-09
-18.7379 2.60377e-20 -1.3212e-09
-18.6762 1.13203e-20 -1.30452e-09
-18.615 -4.45563e-20 -1.19022e-09
-18.5542 -5.52205e-20 -1.17595e-09
-18.4938 -9.76109e-20 -1.06595e-09
-18.4338 -6.70503e-20 -1.05481e-09
-18.3742 1.23914e-20 -9.47096e-10
-18.3149 1.45626e-19 -9.31616e-10
-18.256 2.51214e-19 -8.21702e-10
-18.1975 3.17262e-19 -8.11621e-10
-18.1393 3.54142e-19 -7.1142e-10
-18.0815 4.14638e-19 -7.06539e-10
-18.0239 4.08743e-19 -6.06568e-10
-17.9667 3.8289e-19 -5.95204e-10
-17.9098 3.59589e-19 -4.95136e-10
-17.8532 3.88057e-19 -4.91916e-10
-17.7969 4.38631e-19 -3.9897e-10
-17.7408 4.40933e-19 -3.9429e-10
-17.6851 4.58875e-19 -2.94369e-10
-17.6296 5.22125e-19 -2.88148e-10
-17.5744 5.43198e-19 -1.96834e-10
-17.5195 5.21695e-19 -1.96821e-10
-17.4648 4.87012e-19 -1.02553e-10
-17.4104 4.80128e-19 -9.58799e-11
-17.3562 4.57264e-19 -7.55045e-12
-17.3022 4.14513e-19 -1.35001e-11
-17.2485 3.73375e-19 7.17777e-11
-17.195 3.66024e-19 7.56087e-11
-17.1418 3.59571e-19 1.57753e-10
-17.0887 2.78842e-19 1.4379e-10
-17.0359 2.41522e-19 2.21732e-10
-16.9833 2.31736e-19 2.21702e-10
-16.9309 1.86347e-19 2.95902e-10
-16.8787 9.0571e-20 2.76176e-10
-16.8268 1.08248e-19 3.51626e-10
-16.775 1.10521e-19 3.473e-10
-16.7234 1.06972e-20 4.14927e-10
-16.672 2.53623e-20 3.92861e-10
-16.6208 7.92567e-20 4.71854e-10
-16.5697 5.88895e-21 4.64148e-10
-16.5189 -2.06748e-20 5.25583e-10
-16.4682 5.33273e-20 5.07843e-10
-16.4177 9.9058e-21 5.94267e-10
-16.3674 -6.45857e-20 5.7942e-10
-16.3172 -1.09635e-20 6.42145e-10
-16.2672 -6.19841e-20 6.49773e-10
-16.2174 -2.12597e-19 7.3863e-10
-16.1677 -1.60943e-19 7.35117e-10
-16.1182 -2.36103e-19 8.35308e-10
-16.0689 -3.46133e-19 8.71392e-10
-16.0197 -3.29938e-19 9.83127e-10
-15.9706 -2.98365e-19 1.01839e-09
-15.9217 -3.80996e-19 1.16999e-09
-15.873 -3.46306e-19 1.23249e-09
-15.8243 -2.6618e-19 1.38335e-09
-15.7759 -3.13387e-19 1.48433e-09
-15.7276 -3.08146e-19 1.67992e-09
-15.6794 -1.96036e-19 1.79487e-09
-15.6313 -2.71548e-19 2.03101e-09
-15.5834 -2.80732e-19 2.20971e-09
-15.5356 -1.53883e-19 2.4698e-09
-15.488 -2.77212e-19 2.68691e-09
-15.4404 -2.36987e-19 3.02697e-09
-15.393 -1.37347e-19 3.28682e-09
-15.3458 -2.92498e-19 3.6717e-09
-15.2986 -1.79654e-19 4.03055e-09
-15.2516 -1.42887e-19 4.47384e-09
-15.2047 -2.4601e-19 4.88695e-09
-15.1579 -1.11583e-19 5.44986e-09
-15.1112 -1.07622e-19 5.9405e-09
-15.0647 -1.94319e-19 6.57303e-09
-15.0182 -5.52272e-20 7.20604e-09
-14.9719 -9.77614e-20 7.9334e-09
-14.9257 -8.49889e-20 8.66006e-09
-14.8796 4.5905e-20 9.5566e-09
-14.8336 -1.86382e-20 1.03926e-08
-14.7877 4.61903e-20 1.1414e-08
-14.7419 1.34589e-19 1.2447e-08
-14.6962 5.09042e-20 1.35928e-08
-14.6506 1.24326e-19 1.47905e-08
-14.6052 1.14692e-19 1.61568e-08
-14.5598 5.13812e-20 1.74927e-08
-14.5145 1.31095e-19 1.90743e-08
-14.4693 1.68595e-20 2.06494e-08
-14.4243 3.04419e-20 2.23867e-08
-14.3793 3.05372e-20 2.42281e-08
-14.3344 -4.19783e-20 2.62139e-08
-14.2896 -3.64193e-20 2.82514e-08
-14.2449 -1.32434e-19 3.05433e-08
-14.2003 -1.17962e-19 3.28285e-08
-14.1558 -1.06844e-19 3.53779e-08
-14.1113 -1.625e-19 3.79948e-08
-14.067 -7.97718e-20 4.07969e-08
-14.0227 -8.69822e-20 4.374e-08
-13.9786 -9.30741e-20 4.68913e-08
-13.9345 -3.73474e-20 5.0111e-08
-13.8905 -9.71767e-20 5.36517e-08
-13.8466 -2.34903e-20 5.72367e-08
-13.8028 -6.00905e-20 6.11227e-08
-13.759 -8.15574e-20 6.5147e-08
-13.7153 -6.04735e-20 6.94221e-08
-13.6718 -1.66535e-19 7.39011e-08
-13.6283 -1.1814e-19 7.86793e-08
-13.5848 -1.56826e-19 8.36331e-08
-13.5415 -1.87353e-19 8.90008e-08
-13.4982 -1.21688e-19 9.45769e-08
-13.455 -1.668e-19 1.00621e-07
-13.4119 -8.48808e-20 1.06989e-07
-13.3689 -4.62265e-20 1.13923e-07
-13.3259 -3.78327e-20 1.21337e-07
-13.283 1.95896e-20 1.29503e-07
-13.2402 3.93059e-20 1.38406e-07
-13.1974 9.73508e-20 1.48307e-07
-13.1547 1.52063e-19 1.59453e-07
-13.1121 1.92247e-19 1.7202e-07
-13.0696 2.62556e-19 1.86427e-07
-13.0271 2.5717e-19 2.03206e-07
-12.9847 2.50495e-19 2.22256e-07
-12.9424 2.81472e-19 2.44621e-07
-12.9001 2.89958e-19 2.69163e-07
-12.8579 2.12491e-19 2.95268e-07
-12.8158 2.70294e-19 3.20603e-07
-12.7737 1.19677e-19 3.40035e-07
-12.7317 2.23539e-19 3.51103e-07
-12.6898 1.67888e-19 3.51092e-07
-12.6479 1.62014e-19 3.41703e-07
-12.6061 1.90934e-19 3.28849e-07
-12.5643 1.44971e-19 3.12821e-07
-12.5226 2.45452e-19 3.00533e-07
-12.481 9.90297e-20 2.88675e-07
-12.4394 2.6932e-19 2.80432e-07
-12.3979 1.31175e-20 2.74975e-07
-12.3565 2.02688e-19 2.70134e-07
-12.3151 5.81054e-20 2.69309e-07
-12.2738 1.65628e-19 2.67273e-07
-12.2325 3.07113e-19 2.6856e-07
-12.1913 9.87152e-20 2.69152e-07
-12.1501 4.63124e-19 2.70731e-07
-12.109 1.19532e-19 2.73851e-07
-12.068 4.63581e-19 2.75435e-07
-12.027 2.73147e-19 2.80107e-07
-11.986 3.86697e-19 2.82105e-07
-11.9452 4.94215e-19 2.86999e-07
-11.9043 2.15851e-19 2.90042e-07
-11.8636 5.82607e-19 2.94059e-07
-11.8228 1.25176e-19 2.98716e-07
-11.7822 5.05193e-19 3.01808e-07
-11.7415 1.70365e-19 3.07651e-07
-11.701 3.00215e-19 3.10417e-07
-11.6605 3.41705e-19 3.16398e-07
-11.62 1.13365e-19 3.19637e-07
-11.5796 4.10101e-19 3.24649e-07
-11.5392 6.4831e-20 3.29225e-07
-11.4989 4.22879e-19 3.32821e-07
-11.4587 1.10704e-19 3.38839e-07
-11.4184 2.80583e-19 3.41531e-07
-11.3783 2.58704e-19 3.48131e-07
-11.3381 1.73558e-19 3.50734e-07
-11.2981 3.48347e-19 3.56805e-07
-11.2581 1.02564e-19 3.60277e-07
-11.2181 3.84175e-19 3.64798e-07
-11.1781 1.28031e-19 3.69872e-07
-11.1383 3.43125e-19 3.72834e-07
-11.0984 2.00753e-19 3.79206e-07
-11.0586 1.38238e-19 3.81309e-07
-11.0189 2.09581e-19 3.87983e-07
-10.9792 -6.07318e-20 3.90174e-07
-10.9395 1.14471e-19 3.95953e-07
-10.8999 -1.49204e-19 3.99182e-07
-10.8603 -7.48737e-20 4.03107e-07
-10.8208 -2.044e-19 4.0806e-07
-10.7813 -2.91131e-19 4.10206e-07
-10.7418 -2.05902e-19 4.1652e-07
-10.7024 -4.39154e-19 4.17672e-07
-10.6631 -2.39452e-19 4.24292e-07
-10.6238 -5.00577e-19 4.25384e-07
-10.5845 -3.82588e-19 4.3116e-07
-10.5452 -4.65749e-19 4.33108e-07
-10.506 -4.22596e-19 4.37009e-07
-10.4669 -3.49596e-19 4.40598e-07
-10.4278 -4.5384e-19 4.42374e-07
-10.3887 -1.2054e-19 4.47606e-07
-10.3496 -3.5827e-19 4.47925e-07
-10.3106 1.73503e-20 4.53887e-07
-10.2717 -1.58329e-19 4.53621e-07
-10.2328 3.17862e-20 4.59249e-07
-10.1939 1.91445e-20 4.59296e-07
-10.155 -4.48413e-20 4.63555e-07
-10.1162 1.94522e-19 4.64741e-07
-10.0774 -7.10074e-20 4.6684e-07
-10.0387 3.15906e-19 4.69757e-07
-10 -1.04083e-19 4.69706e-07
-9.96134 3.23258e-19 4.74152e-07
-9.92271 -8.03095e-20 4.72643e-07
-9.88412 3.02748e-19 4.77756e-07
-9.84557 -2.6429e-20 4.75623e-07
-9.80704 8.789e-20 4.80449e-07
-9.76856 9.65604e-20 4.78528e-07
-9.73011 -1.70484e-19 4.82186e-07
-9.69169 2.14789e-19 4.81212e-07
-9.65331 -2.67869e-19 4.82935e-07
-9.61496 3.38286e-19 4.83535e-07
-9.57664 -3.80396e-19 4.82923e-07
-9.53836 3.22248e-19 4.85351e-07
-9.50011 -4.10851e-19 4.82874e-07
-9.46189 1.8563e-19 4.86553e-07
-9.42371 -3.48603e-19 4.82963e-07
-9.38556 -7.79747e-20 4.87087e-07
-9.34744 -1.60065e-19 4.8314e-07
-9.30935 -3.28428e-19 4.86966e-07
-9.2713 2.28037e-20 4.8332e-07
-9.23327 -4.50906e-19 4.86094e-07
-9.19528 1.99855e-19 4.83408e-07
-9.15732 -5.06149e-19 4.84369e-07
-9.11939 2.35402e-19 4.8329e-07
-9.08149 -5.62308e-19 4.8193e-07
-9.04362 1.54653e-19 4.82883e-07
-9.00578 -6.24822e-19 4.79495e-07
-8.96797 -5.98441e-20 4.82148e-07
-8.93019 -5.80941e-19 4.77342e-07
-8.89244 -2.87131e-19 4.8112e-07
-8.85471 -4.99569e-19 4.75461e-07
-8.81702 -4.64815e-19 4.7973e-07
-8.77936 -3.72336e-19 4.73795e-07
-8.74172 -4.65098e-19 4.7783e-07
-8.70412 -2.5037e-19 4.72242e-07
-8.66654 -4.44738e-19 4.753e-07
-8.62899 -7.53879e-21 4.707e-07
-8.59146 -4.50517e-19 4.72017e-07
-8.55397 1.97728e-19 4.69074e-07
-8.5165 -3.32269e-19 4.67986e-07
-8.47906 2.83867e-19 4.67311e-07
-8.44165 -2.92832e-19 4.63806e-07
-8.40426 3.50252e-19 4.65409e-07
-8.3669 -1.96317e-19 4.59812e-07
-8.32956 3.02629e-19 4.63213e-07
-8.29226 -6.07982e-20 4.55925e-07
-8.25497 1.93069e-19 4.60522e-07
-8.21772 1.46448e-19 4.51994e-07
-8.18049 1.57054e-19 4.57105e-07
-8.14328 2.47642e-19 4.47821e-07
-8.1061 1.26395e-19 4.52649e-07
-8.06895 2.45892e-19 4.43148e-07
-8.03182 6.47944e-20 4.46836e-07
-7.99471 8.54374e-20 4.37687e-07
-7.95763 -8.17481e-20 4.39321e-07
-7.92058 -1.56048e-19 4.31147e-07
-7.88355 -1.67096e-19 4.2968e-07
-7.84654 -2.40426e-19 4.23224e-07
-7.80955 -1.49937e-19 4.17757e-07
-7.77259 -1.7785e-19 4.13403e-07
-7.73566 -2.50179e-19 4.03684e-07
-7.69874 -1.75331e-19 4.00987e-07
-7.66185 -3.71455e-19 3.86956e-07
-7.62498 -2.36748e-19 3.85132e-07
-7.58814 -4.43646e-19 3.66753e-07
-7.55132 -2.73516e-19 3.64873e-07
-7.51452 -3.54931e-19 3.42082e-07
-7.47774 -2.08786e-19 3.39004e-07
-7.44099 -2.64458e-19 3.11718e-07
-7.40425 -5.9304e-20 3.06021e-07
-7.36754 -3.68634e-19 2.74118e-07
-7.33085 1.1314e-19 2.64198e-07
-7.29418 -5.58512e-19 2.27429e-07
-7.25754 6.38642e-20 2.11502e-07
-7.22091 -6.46385e-19 1.69504e-07
-7.18431 -1.31294e-19 1.45397e-07
-7.14772 -7.04198e-19 9.76307e-08
-7.11116 -1.53227e-19 6.27987e-08
-7.07462 -6.37913e-19 8.66956e-09
-7.0381 -1.1207e-19 -3.98174e-08
-7.00159 -5.45849e-19 -1.01018e-07
-6.96511 -1.13244e-19 -1.6598e-07
-6.92865 -5.06998e-19 -2.35748e-07
-6.89221 -4.71925e-20 -3.19681e-07
-6.85579 -4.64944e-19 -4.00564e-07
-6.81938 1.02547e-19 -5.05954e-07
-6.783 -2.90112e-19 -6.01103e-07
-6.74664 1.42222e-19 -7.30495e-07
-6.71029 -1.16333e-19 -8.43434e-07
-6.67397 1.10874e-19 -9.99437e-07
-6.63766 1.20056e-19 -1.13393e-06
-6.60137 8.62254e-21 -1.31922e-06
-6.5651 4.88007e-19 -1.47909e-06
-6.52885 -2.03012e-19 -1.69616e-06
-6.49262 4.5964e-19 -1.88508e-06
-6.4564 -2.48112e-19 -2.1359e-06
-6.42021 4.74957e-19 -2.35724e-06
-6.38403 -2.43282e-19 -2.6432e-06
-6.34786 2.56197e-19 -2.89961e-06
-6.31172 -1.79076e-19 -3.22126e-06
-6.27559 3.33004e-19 -3.51437e-06
-6.23949 -2.80196e-19 -3.87088e-06
-6.20339 6.50165e-19 -4.20103e-06
-6.16732 -4.62788e-19 -4.58985e-06
-6.13126 6.93623e-19 -4.95587e-06
-6.09522 -4.24238e-19 -5.37255e-06
-6.05919 8.1326e-19 -5.77146e-06
-6.02319 -7.4792e-19 -6.20966e-06
-5.9872 5.85363e-19 -6.63664e-06
-5.95122 -8.7857e-19 -7.08826e-06
-5.91526 2.33693e-19 -7.53654e-06
-5.87932 -1.22402e-18 -7.99206e-06
-5.84339 1.95516e-19 -8.45288e-06
-5.80748 -1.59971e-18 -8.90223e-06
-5.77158 2.45147e-19 -9.36569e-06
-5.7357 -1.54388e-18 -9.79855e-06
-5.69984 4.50813e-19 -1.02544e-05
-5.66399 -1.41914e-18 -1.06606e-05
-5.62815 3.24356e-19 -1.10989e-05
-5.59233 -1.17196e-18 -1.14693e-05
-5.55653 1.37561e-19 -1.18811e-05
-5.52074 -2.4708e-19 -1.22078e-05
-5.48497 -7.80542e-19 -1.25854e-05
-5.4492 5.46906e-19 -1.28625e-05
-5.41346 -1.6891e-18 -1.32003e-05
-5.37773 1.37258e-18 -1.34241e-05
-5.34201 -2.60122e-18 -1.37181e-05
-5.30631 1.796e-18 -1.38868e-05
-5.27062 -3.34422e-18 -1.41352e-05
-5.23494 2.91198e-18 -1.4249e-05
-5.19928 -4.44246e-18 -1.44515e-05
-5.16363 3.12343e-18 -1.45123e-05
-5.128 -4.9488e-18 -1.46701e-05
-5.09237 3.45828e-18 -1.46808e-05
-5.05677 -5.28284e-18 -1.4796e-05
-5.02117 2.83099e-18 -1.47606e-05
-4.98559 -5.01942e-18 -1.48361e-05
-4.95002 2.45012e-18 -1.4759e-05
-4.91446 -4.92246e-18 -1.47976e-05
-4.87892 1.90708e-18 -1.46833e-05
-4.84339 -4.60603e-18 -1.46881e-05
-4.80787 6.57913e-19 -1.45409e-05
-4.77237 -4.16938e-18 -1.45142e-05
-4.73687 -9.99086e-19 -1.43383e-05
-4.70139 -3.03544e-18 -1.42821e-05
-4.66592 -2.05295e-18 -1.40807e-05
-4.63046 -2.71755e-18 -1.39961e-05
-4.59502 -2.89424e-18 -1.37723e-05
-4.55958 -2.2658e-18 -1.36594e-05
-4.52416 -3.15885e-18 -1.34151e-05
-4.48875 -2.5914e-18 -1.32731e-05
-4.45335 -2.59008e-18 -1.30096e-05
-4.41797 -2.32646e-18 -1.28365e-05
-4.38259 -2.2432e-18 -1.25542e-05
-4.34722 -3.2285e-18 -1.23469e-05
-4.31187 -2.02728e-18 -1.2045e-05
-4.27653 -4.45125e-18 -1.17993e-05
-4.24119 -2.68993e-18 -1.14762e-05
-4.20587 -5.33804e-18 -1.11864e-05
-4.17056 -2.92656e-18 -1.08391e-05
-4.13526 -4.23953e-18 -1.04979e-05
-4.09997 -3.21098e-18 -1.0122e-05
-4.06469 -3.22685e-18 -9.72083e-06
-4.02942 -2.81516e-18 -9.30976e-06
-3.99416 -4.13075e-18 -8.83828e-06
-3.95891 -4.07099e-18 -8.38302e-06
-3.92367 -7.52913e-18 -7.82892e-06
-3.88844 -2.81058e-18 -7.31782e-06
-3.85322 -7.97701e-18 -6.66588e-06
-3.81801 -2.1596e-18 -6.08389e-06
-3.7828 -9.61731e-18 -5.31527e-06
-3.74761 -6.0754e-19 -4.64312e-06
-3.71243 -7.55232e-18 -3.73444e-06
-3.67726 -9.19901e-19 -2.94773e-06
-3.64209 -1.02389e-17 -1.86973e-06
-3.60694 -1.10466e-18 -9.37622e-07
-3.57179 -1.12054e-17 3.46347e-07
-3.53665 -2.17505e-18 1.46272e-06
-3.50152 -1.36829e-17 2.9986e-06
-3.4664 -2.63669e-18 4.34809e-06
-3.43129 -1.52805e-17 6.19349e-06
-3.39619 -2.63852e-18 7.83741e-06
-3.36109 -1.7748e-17 1.00647e-05
-3.32601 -3.7357e-18 1.208e-05
-3.29093 -1.27004e-17 1.47801e-05
-3.25586 -9.46054e-18 1.72633e-05
-3.2208 -1.30173e-17 2.05504e-05
-3.18574 -1.39059e-17 2.36237e-05
-3.1507 -9.3324e-18 2.76408e-05
-3.11566 -2.01797e-17 3.146e-05
-3.08063 -8.73168e-18 3.63861e-05
-3.0456 -2.53215e-17 4.1149e-05
-3.01059 -9.71271e-18 4.72097e-05
-2.97558 -2.75461e-17 5.31658e-05
-2.94058 -1.66027e-17 6.06458e-05
-2.90558 -1.94334e-17 6.81097e-05
-2.87059 -1.53759e-17 7.73674e-05
-2.83561 -1.64717e-17 8.67352e-05
-2.80064 -2.49e-17 9.82195e-05
-2.76567 -1.23957e-17 0.000109986
-2.73071 -3.50189e-17 0.000124256
-2.69576 -5.52607e-18 0.000139032
-2.66081 -4.57671e-17 0.00015677
-2.62587 -5.22722e-18 0.000175298
-2.59094 -5.03156e-17 0.000197314
-2.55601 -1.01803e-17 0.000220463
-2.52109 -6.33211e-17 0.000247672
-2.48617 -9.75977e-18 0.000276388
-2.45126 -6.50187e-17 0.000309724
-2.41636 -1.09571e-17 0.000344903
-2.38146 -7.58022e-17 0.00038512
-2.34657 9.42557e-19 0.000427331
-2.31168 -5.92079e-17 0.000474629
-2.2768 -2.71432e-18 0.000523633
-2.24192 -5.37091e-17 0.000577076
-2.20705 1.39415e-17 0.000631171
-2.17219 -1.82681e-17 0.000688008
-2.13733 1.48529e-17 0.00074343
-2.10247 -4.28221e-17 0.000798747
-2.06762 8.43032e-17 0.000849691
-2.03278 3.15376e-17 0.000897
-1.99794 3.98856e-17 0.000936844
-1.9631 5.29495e-17 0.000969952
-1.92827 1.3914e-17 0.000993565
-1.89345 1.56949e-16 0.00100896
-1.85862 -7.32028e-17 0.0010148
-1.82381 2.47627e-16 0.00101302
-1.78899 -1.46577e-16 0.00100351
-1.75419 3.58861e-16 0.000988493
-1.71938 -2.15279e-16 0.000968563
-1.68458 4.0099e-16 0.000945675
-1.64979 -2.03896e-16 0.00092062
-1.61499 3.81654e-16 0.00089479
-1.58021 -1.08228e-16 0.000868872
-1.54542 3.31528e-16 0.000843667
-1.51064 2.71295e-18 0.000819685
-1.47586 2.85754e-16 0.000797268
-1.44109 8.81152e-17 0.000776771
-1.40632 2.379e-16 0.000758251
-1.37155 1.34558e-16 0.000741952
-1.33679 1.90564e-16 0.000727785
-1.30203 1.77666e-16 0.000715924
-1.26727 1.41421e-16 0.000706225
-1.23251 2.24051e-16 0.000698825
-1.19776 9.99872e-17 0.000693576
-1.16301 2.86103e-16 0.000690601
-1.12827 6.17503e-17 0.000689772
-1.09352 3.51696e-16 0.00069122
-1.05878 2.84469e-17 0.000694842
-1.02405 4.25488e-16 0.0007008
-0.989309 1.42031e-17 0.000709003
-0.954576 5.01158e-16 0.000719676
-0.919844 2.69446e-17 0.00073272
-0.885115 5.72311e-16 0.000748443
-0.850388 7.04537e-17 0.000766734
-0.815663 6.21441e-16 0.000787986
-0.78094 1.46358e-16 0.000812076
-0.746219 6.49198e-16 0.000839485
-0.711499 2.71638e-16 0.000870067
-0.676781 6.56595e-16 0.000904395
-0.642065 4.50557e-16 0.000942261
-0.60735 6.41256e-16 0.000984343
-0.572637 6.78198e-16 0.0010303
-0.537925 5.74909e-16 0.00108091
-0.503214 9.66964e-16 0.00113557
-0.468504 4.31825e-16 0.00119517
-0.433796 1.39763e-15 0.00125864
-0.399089 1.32683e-16 0.00132691
-0.364382 2.06306e-15 0.00139817
-0.329676 -3.78857e-16 0.00147331
-0.294972 2.9424e-15 0.00154946
-0.260267 -1.05226e-15 0.00162734
-0.225564 3.71803e-15 0.00170271
-0.190861 -1.49763e-15 0.00177621
-0.156158 3.85002e-15 0.00184202
-0.121456 -1.08192e-15 0.0019012
-0.0867541 3.62325e-15 0.00194659
-0.0520524 -3.12436e-16 0.00198087
-0.0173508 6.3662e-15 0.00199285
0.0173508 6.3662e-15 0.00199285
0.0520524 -3.12436e-16 0.00198087
0.0867541 3.62325e-15 0.00194659
0.121456 -1.08192e-15 0.0019012
0.156158 3.85002e-15 0.00184202
0.190861 -1.49763e-15 0.00177621
0.225564 3.71803e-15 0.00170271
0.260267 -1.05226e-15 0.00162734
0.294972 2.9424e-15 0.00154946
0.329676 -3.78857e-16 0.00147331
0.364382 2.06306e-15 0.00139817
0.399089 1.32683e-16 0.00132691
0.433796 1.39763e-15 0.00125864
0.468504 4.31825e-16 0.00119517
0.503214 9.66964e-16 0.00113557
0.537925 5.74909e-16 0.00108091
0.572637 6.78198e-16 0.0010303
0.60735 6.41256e-16 0.000984343
0.642065 4.50557e-16 0.000942261
0.676781 6.56595e-16 0.000904395
0.711499 2.71638e-16 0.000870067
0.746219 6.49198e-16 0.000839485
0.78094 1.46358e-16 0.000812076
0.815663 6.21441e-16 0.000787986
0.850388 7.04537e-17 0.000766734
0.885115 5.72311e-16 0.000748443
0.919844 2.69446e-17 0.00073272
0.954576 5.01158e-16 0.000719676
0.989309 1.42031e-17 0.000709003
1.02405 4.25488e-16 0.0007008
1.05878 2.84469e-17 0.000694842
1.09352 3.51696e-16 0.00069122
1.12827 6.17503e-17 0.000689772
1.16301 2.86103e-16 0.000690601
1.19776 9.99872e-17 0.000693576
1.23251 2.24051e-16 0.000698825
1.26727 1.41421e-16 0.000706225
1.30203 1.77666e-16 0.000715924
1.33679 1.90564e-16 0.000727785
1.37155 1.34558e-16 0.000741952
1.40632 2.379e-16 0.000758251
1.44109 8.81152e-17 0.000776771
1.47586 2.85754e-16 0.000797268
1.51064 2.71295e-18 0.000819685
1.54542 3.31528e-16 0.000843667
1.58021 -1.08228e-16 0.000868872
1.61499 3.81654e-16 0.00089479
1.64979 -2.03896e-16 0.00092062
1.68458 4.0099e-16 0.000945675
1.71938 -2.15279e-16 0.000968563
1.75419 3.58861e-16 0.000988493
1.78899 -1.46577e-16 0.00100351
1.82381 2.47627e-16 0.00101302
1.85862 -7.32028e-17 0.0010148
1.89345 1.56949e-16 0.00100896
1.92827 1.3914e-17 0.000993565
1.9631 5.29495e-17 0.000969952
1.99794 3.98856e-17 0.000936844
2.03278 3.15376e-17 0.000897
2.06762 8.43032e-17 0.000849691
2.10247 -4.28221e-17 0.000798747
2.13733 1.48529e-17 0.00074343
2.17219 -1.82681e-17 0.000688008
2.20705 1.39415e-17 0.000631171
2.24192 -5.37091e-17 0.000577076
2.2768 -2.71432e-18 0.000523633
2.31168 -5.92079e-17 0.000474629
2.34657 9.42557e-19 0.000427331
2.38146 -7.58022e-17 0.00038512
2.41636 -1.09571e-17 0.000344903
2.45126 -6.50187e-17 0.000309724
2.48617 -9.75977e-18 0.000276388
2.52109 -6.33211e-17 0.000247672
2.55601 -1.01803e-17 0.000220463
2.59094 -5.03156e-17 0.000197314
2.62587 -5.22722e-18 0.000175298
2.66081 -4.57671e-17 0.00015677
2.69576 -5.52607e-18 0.000139032
2.73071 -3.50189e-17 0.000124256
2.76567 -1.23957e-17 0.000109986
2.80064 -2.49e-17 9.82195e-05
2.83561 -1.64717e-17 8.67352e-05
2.87059 -1.53759e-17 7.73674e-05
2.90558 -1.94334e-17 6.81097e-05
2.94058 -1.66027e-17 6.06458e-05
2.97558 -2.75461e-17 5.31658e-05
3.01059 -9.71271e-18 4.72097e-05
3.0456 -2.53215e-17 4.1149e-05
3.08063 -8.73168e-18 3.63861e-05
3.11566 -2.01797e-17 3.146e-05
3.1507 -9.3324e-18 2.76408e-05
3.18574 -1.39059e-17 2.36237e-05
3.2208 -1.30173e-17 2.05504e-05
3.25586 -9.46054e-18 1.72633e-05
3.29093 -1.27004e-17 1.47801e-05
3.32601 -3.7357e-18 1.208e-05
3.36109 -1.7748e-17 1.00647e-05
3.39619 -2.63852e-18 7.83741e-06
3.43129 -1.52805e-17 6.19349e-06
3.4664 -2.63669e-18 4.34809e-06
3.50152 -1.36829e-17 2.9986e-06
3.53665 -2.17505e-18 1.46272e-06
3.57179 -1.12054e-17 3.46347e-07
3.60694 -1.10466e-18 -9.37622e-07
3.64209 -1.02389e-17 -1.86973e-06
3.67726 -9.19901e-19 -2.94773e-06
3.71243 -7.55232e-18 -3.73444e-06
3.74761 -6.0754e-19 -4.64312e-06
3.7828 -9.61731e-18 -5.31527e-06
3.81801 -2.1596e-18 -6.08389e-06
3.85322 -7.97701e-18 -6.66588e-06
3.88844 -2.81058e-18 -7.31782e-06
3.92367 -7.52913e-18 -7.82892e-06
3.95891 -4.07099e-18 -8.38302e-06
3.99416 -4.13075e-18 -8.83828e-06
4.02942 -2.81516e-18 -9.30976e-06
4.06469 -3.22685e-18 -9.72083e-06
4.09997 -3.21098e-18 -1.0122e-05
4.13526 -4.23953e-18 -1.04979e-05
4.17056 -2.92656e-18 -1.08391e-05
4.20587 -5.33804e-18 -1.11864e-05
4.24119 -2.68993e-18 -1.14762e-05
4.27653 -4.45125e-18 -1.17993e-05
4.31187 -2.02728e-18 -1.2045e-05
4.34722 -3.2285e-18 -1.23469e-05
4.38259 -2.2432e-18 -1.25542e-05
4.41797 -2.32646e-18 -1.28365e-05
4.45335 -2.59008e-18 -1.30096e-05
4.48875 -2.5914e-18 -1.32731e-05
4.52416 -3.15885e-18 -1.34151e-05
4.55958 -2.2658e-18 -1.36594e-05
4.59502 -2.89424e-18 -1.37723e-05
4.63046 -2.71755e-18 -1.39961e-05
4.66592 -2.05295e-18 -1.40807e-05
4.70139 -3.03544e-18 -1.42821e-05
4.73687 -9.99086e-19 -1.43383e-05
4.77237 -4.16938e-18 -1.45142e-05
4.80787 6.57913e-19 -1.45409e-05
4.84339 -4.60603e-18 -1.46881e-05
4.87892 1.90708e-18 -1.46833e-05
4.91446 -4.92246e-18 -1.47976e-05
4.95002 2.45012e-18 -1.4759e-05
4.98559 -5.01942e-18 -1.48361e-05
5.02117 2.83099e-18 -1.47606e-05
5.05677 -5.28284e-18 -1.4796e-05
5.09237 3.45828e-18 -1.46808e-05
5.128 -4.9488e-18 -1.46701e-05
5.16363 3.12343e-18 -1.45123e-05
5.19928 -4.44246e-18 -1.44515e-05
5.23494 2.91198e-18 -1.4249e-05
5.27062 -3.34422e-18 -1.41352e-05
5.30631 1.796e-18 -1.38868e-05
5.34201 -2.60122e-18 -1.37181e-05
5.37773 1.37258e-18 -1.34241e-05
5.41346 -1.6891e-18 -1.32003e-05
5.4492 5.46906e-19 -1.28625e-05
5.48497 -7.80542e-19 -1.25854e-05
5.52074 -2.4708e-19 -1.22078e-05
5.55653 1.37561e-19 -1.18811e-05
5.59233 -1.17196e-18 -1.14693e-05
5.62815 3.24356e-19 -1.10989e-05
5.66399 -1.41914e-18 -1.06606e-05
5.69984 4.50813e-19 -1.02544e-05
5.7357 -1.54388e-18 -9.79855e-06
5.77158 2.45147e-19 -9.36569e-06
5.80748 -1.59971e-18 -8.90223e-06
5.84339 1.95516e-19 -8.45288e-06
5.87932 -1.22402e-18 -7.99206e-06
5.91526 2.33693e-19 -7.53654e-06
5.95122 -8.7857e-19 -7.08826e-06
5.9872 5.85363e-19 -6.63664e-06
6.02319 -7.4792e-19 -6.20966e-06
6.05919 8.1326e-19 -5.77146e-06
6.09522 -4.24238e-19 -5.37255e-06
6.13126 6.93623e-19 -4.95587e-06
6.16732 -4.62788e-19 -4.58985e-06
6.20339 6.50165e-19 -4.20103e-06
6.23949 -2.80196e-19 -3.87088e-06
6.27559 3.33004e-19 -3.51437e-06
6.31172 -1.79076e-19 -3.22126e-06
6.34786 2.56197e-19 -2.89961e-06
6.38403 -2.43282e-19 -2.6432e-06
6.42021 4.74957e-19 -2.35724e-06
6.4564 -2.48112e-19 -2.1359e-06
6.49262 4.5964e-19 -1.88508e-06
6.52885 -2.03012e-19 -1.69616e-06
6.5651 4.88007e-19 -1.47909e-06
6.60137 8.62254e-21 -1.31922e-06
6.63766 1.20056e-19 -1.13393e-06
6.67397 1.10874e-19 -9.99437e-07
6.71029 -1.16333e-19 -8.43434e-07
6.74664 1.42222e-19 -7.30495e-07
6.783 -2.90112e-19 -6.01103e-07
6.81938 1.02547e-19 -5.05954e-07
6.85579 -4.64944e-19 -4.00564e-07
6.89221 -4.71925e-20 -3.19681e-07
6.92865 -5.06998e-19 -2.35748e-07
6.96511 -1.13244e-19 -1.6598e-07
7.00159 -5.45849e-19 -1.01018e-07
7.0381 -1.1207e-19 -3.98174e-08
7.07462 -6.37913e-19 8.66956e-09
7.11116 -1.53227e-19 6.27987e-08
7.14772 -7.04198e-19 9.76307e-08
7.18431 -1.31294e-19 1.45397e-07
7.22091 -6.46385e-19 1.69504e-07
7.25754 6.38642e-20 2.11502e-07
7.29418 -5.58512e-19 2.27429e-07
7.33085 1.1314e-19 2.64198e-07
7.36754 -3.68634e-19 2.74118e-07
7.40425 -5.9304e-20 3.06021e-07
7.44099 -2.64458e-19 3.11718e-07
7.47774 -2.08786e-19 3.39004e-07
7.51452 -3.54931e-19 3.42082e-07
7.55132 -2.73516e-19 3.64873e-07
7.58814 -4.43646e-19 3.66753e-07
7.62498 -2.36748e-19 3.85132e-07
7.66185 -3.71455e-19 3.86956e-07
7.69874 -1.75331e-19 4.00987e-07
7.73566 -2.50179e-19 4.03684e-07
7.77259 -1.7785e-19 4.13403e-07
7.80955 -1.49937e-19 4.17757e-07
7.84654 -2.40426e-19 4.23224e-07
7.88355 -1.67096e-19 4.2968e-07
7.92058 -1.56048e-19 4.31147e-07
7.95763 -8.17481e-20 4.39321e-07
7.99471 8.54374e-20 4.37687e-07
8.03182 6.47944e-20 4.46836e-07
8.06895 2.45892e-19 4.43148e-07
8.1061 1.26395e-19 4.52649e-07
8.14328 2.47642e-19 4.47821e-07
8.18049 1.57054e-19 4.57105e-07
8.21772 1.46448e-19 4.51994e-07
8.25497 1.93069e-19 4.60522e-07
8.29226 -6.07982e-20 4.55925e-07
8.32956 3.02629e-19 4.63213e-07
8.3669 -1.96317e-19 4.59812e-07
8.40426 3.50252e-19 4.65409e-07
8.44165 -2.92832e-19 4.63806e-07
8.47906 2.83867e-19 4.67311e-07
8.5165 -3.32269e-19 4.67986e-07
8.55397 1.97728e-19 4.69074e-07
8.59146 -4.50517e-19 4.72017e-07
8.62899 -7.53879e-21 4.707e-07
8.66654 -4.44738e-19 4.753e-07
8.70412 -2.5037e-19 4.72242e-07
8.74172 -4.65098e-19 4.7783e-07
8.77936 -3.72336e-19 4.73795e-07
8.81702 -4.64815e-19 4.7973e-07
8.85471 -4.99569e-19 4.75461e-07
8.89244 -2.87131e-19 4.8112e-07
8.93019 -5.80941e-19 4.77342e-07
8.96797 -5.98441e-20 4.82148e-07
9.00578 -6.24822e-19 4.79495e-07
9.04362 1.54653e-19 4.82883e-07
9.08149 -5.62308e-19 4.8193e-07
9.11939 2.35402e-19 4.8329e-07
9.15732 -5.06149e-19 4.84369e-07
9.19528 1.99855e-19 4.83408e-07
9.23327 -4.50906e-19 4.86094e-07
9.2713 2.28037e-20 4.8332e-07
9.30935 -3.28428e-19 4.86966e-07
9.34744 -1.60065e-19 4.8314e-07
9.38556 -7.79747e-20 4.87087e-07
9.42371 -3.48603e-19 4.82963e-07
9.46189 1.8563e-19 4.86553e-07
9.50011 -4.10851e-19 4.82874e-07
9.53836 3.22248e-19 4.85351e-07
9.57664 -3.80396e-19 4.82923e-07
9.61496 3.38286e-19 4.83535e-07
9.65331 -2.67869e-19 4.82935e-07
9.69169 2.14789e-19 4.81212e-07
9.73011 -1.70484e-19 4.82186e-07
9.76856 9.65604e-20 4.78528e-07
9.80704 8.789e-20 4.80449e-07
9.84557 -2.6429e-20 4.75623e-07
9.88412 3.02748e-19 4.77756e-07
9.92271 -8.03095e-20 4.72643e-07
9.96134 3.23258e-19 4.74152e-07
10 -1.04083e-19 4.69706e-07
10.0387 3.15906e-19 4.69757e-07
10.0774 -7.10074e-20 4.6684e-07
10.1162 1.94522e-19 4.64741e-07
10.155 -4.48413e-20 4.63555e-07
10.1939 1.91445e-20 4.59296e-07
10.2328 3.17862e-20 4.59249e-07
10.2717 -1.58329e-19 4.53621e-07
10.3106 1.73503e-20 4.53887e-07
10.3496 -3.5827e-19 4.47925e-07
10.3887 -1.2054e-19 4.47606e-07
10.4278 -4.5384e-19 4.42374e-07
10.4669 -3.49596e-19 4.40598e-07
10.506 -4.22596e-19 4.37009e-07
10.5452 -4.65749e-19 4.33108e-07
10.5845 -3.82588e-19 4.3116e-07
10.6238 -5.00577e-19 4.25384e-07
10.6631 -2.39452e-19 4.24292e-07
10.7024 -4.39154e-19 4.17672e-07
10.7418 -2.05902e-19 4.1652e-07
10.7813 -2.91131e-19 4.10206e-07
10.8208 -2.044e-19 4.0806e-07
10.8603 -7.48737e-20 4.03107e-07
10.8999 -1.49204e-19 3.99182e-07
10.9395 1.14471e-19 3.95953e-07
10.9792 -6.07318e-20 3.90174e-07
11.0189 2.09581e-19 3.87983e-07
11.0586 1.38238e-19 3.81309e-07
11.0984 2.00753e-19 3.79206e-07
11.1383 3.43125e-19 3.72834e-07
11.1781 1.28031e-19 3.69872e-07
11.2181 3.84175e-19 3.64798e-07
11.2581 1.02564e-19 3.60277e-07
11.2981 3.48347e-19 3.56805e-07
11.3381 1.73558e-19 3.50734e-07
11.3783 2.58704e-19 3.48131e-07
11.4184 2.80583e-19 3.41531e-07
11.4587 1.10704e-19 3.38839e-07
11.4989 4.22879e-19 3.32821e-07
11.5392 6.4831e-20 3.29225e-07
11.5796 4.10101e-19 3.24649e-07
11.62 1.13365e-19 3.19637e-07
11.6605 3.41705e-19 3.16398e-07
11.701 3.00215e-19 3.10417e-07
11.7415 1.70365e-19 3.07651e-07
11.7822 5.05193e-19 3.01808e-07
11.8228 1.25176e-19 2.98716e-07
11.8636 5.82607e-19 2.94059e-07
11.9043 2.15851e-19 2.90042e-07
11.9452 4.94215e-19 2.86999e-07
11.986 3.86697e-19 2.82105e-07
12.027 2.73147e-19 2.80107e-07
12.068 4.63581e-19 2.75435e-07
12.109 1.19532e-19 2.73851e-07
12.1501 4.63124e-19 2.70731e-07
12.1913 9.87152e-20 2.69152e-07
12.2325 3.07113e-19 2.6856e-07
12.2738 1.65628e-19 2.67273e-07
12.3151 5.81054e-20 2.69309e-07
12.3565 2.02688e-19 2.70134e-07
12.3979 1.31175e-20 2.74975e-07
12.4394 2.6932e-19 2.80432e-07
12.481 9.90297e-20 2.88675e-07
12.5226 2.45452e-19 3.00533e-07
12.5643 1.44971e-19 3.12821e-07
12.6061 1.90934e-19 3.28849e-07
12.6479 1.62014e-19 3.41703e-07
12.6898 1.67888e-19 3.51092e-07
12.7317 2.23539e-19 3.51103e-07
12.7737 1.19677e-19 3.40035e-07
12.8158 2.70294e-19 3.20603e-07
12.8579 2.12491e-19 2.95268e-07
12.9001 2.89958e-19 2.69163e-07
12.9424 2.81472e-19 2.44621e-07
12.9847 2.50495e-19 2.22256e-07
13.0271 2.5717e-19 2.03206e-07
13.0696 2.62556e-19 1.86427e-07
13.1121 1.92247e-19 1.7202e-07
13.1547 1.52063e-19 1.59453e-07
13.1974 9.73508e-20 1.48307e-07
13.2402 3.93059e-20 1.38406e-07
13.283 1.95896e-20 1.29503e-07
13.3259 -3.78327e-20 1.21337e-07
13.3689 -4.62265e-20 1.13923e-07
13.4119 -8.48808e-20 1.06989e-07
13.455 -1.668e-19 1.00621e-07
13.4982 -1.21688e-19 9.45769e-08
13.5415 -1.87353e-19 8.90008e-08
13.5848 -1.56826e-19 8.36331e-08
13.6283 -1.1814e-19 7.86793e-08
13.6718 -1.66535e-19 7.39011e-08
13.7153 -6.04735e-20 6.94221e-08
13.759 -8.15574e-20 6.5147e-08
13.8028 -6.00905e-20 6.11227e-08
13.8466 -2.34903e-20 5.72367e-08
13.8905 -9.71767e-20 5.36517e-08
13.9345 -3.73474e-20 5.0111e-08
13.9786 -9.30741e-20 4.68913e-08
14.0227 -8.69822e-20 4.374e-08
14.067 -7.97718e-20 4.07969e-08
14.1113 -1.625e-19 3.79948e-08
14.1558 -1.06844e-19 3.53779e-08
14.2003 -1.17962e-19 3.28285e-08
14.2449 -1.32434e-19 3.05433e-08
14.2896 -3.64193e-20 2.82514e-08
14.3344 -4.19783e-20 2.62139e-08
14.3793 3.05372e-20 2.42281e-08
14.4243 3.04419e-20 2.23867e-08
14.4693 1.68595e-20 2.06494e-08
14.5145 1.31095e-19 1.90743e-08
14.5598 5.13812e-20 1.74927e-08
14.6052 1.14692e-19 1.61568e-08
14.6506 1.24326e-19 1.47905e-08
14.6962 5.09042e-20 1.35928e-08
14.7419 1.34589e-19 1.2447e-08
14.7877 4.61903e-20 1.1414e-08
14.8336 -1.86382e-20 1.03926e-08
14.8796 4.5905e-20 9.5566e-09
14.9257 -8.49889e-20 8.66006e-09
14.9719 -9.77614e-20 7.9334e-09
15.0182 -5.52272e-20 7.20604e-09
15.0647 -1.94319e-19 6.57303e-09
15.1112 -1.07622e-19 5.9405e-09
15.1579 -1.11583e-19 5.44986e-09
15.2047 -2.4601e-19 4.88695e-09
15.2516 -1.42887e-19 4.47384e-09
15.2986 -1.79654e-19 4.03055e-09
15.3458 -2.92498e-19 3.6717e-09
15.393 -1.37347e-19 3.28682e-09
15.4404 -2.36987e-19 3.02697e-09
15.488 -2.77212e-19 2.68691e-09
15.5356 -1.53883e-19 2.4698e-09
15.5834 -2.80732e-19 2.20971e-09
15.6313 -2.71548e-19 2.03101e-09
15.6794 -1.96036e-19 1.79487e-09
15.7276 -3.08146e-19 1.67992e-09
15.7759 -3.13387e-19 1.48433e-09
15.8243 -2.6618e-19 1.38335e-09
15.873 -3.46306e-19 1.23249e-09
15.9217 -3.80996e-19 1.16999e-09
15.9706 -2.98365e-19 1.01839e-09
16.0197 -3.29938e-19 9.83127e-10
16.0689 -3.46133e-19 8.71392e-10
16.1182 -2.36103e-19 8.35308e-10
16.1677 -1.60943e-19 7.35117e-10
16.2174 -2.12597e-19 7.3863e-10
16.2672 -6.19841e-20 6.49773e-10
16.3172 -1.09635e-20 6.42145e-10
16.3674 -6.45857e-20 5.7942e-10
16.4177 9.9058e-21 5.94267e-10
16.4682 5.33273e-20 5.07843e-10
16.5189 -2.06748e-20 5.25583e-10
16.5697 5.88895e-21 4.64148e-10
16.6208 7.92567e-20 4.71854e-10
16.672 2.53623e-20 3.92861e-10
16.7234 1.06972e-20 4.14927e-10
16.775 1.10521e-19 3.473e-10
16.8268 1.08248e-19 3.51626e-10
16.8787 9.0571e-20 2.76176e-10
16.9309 1.86347e-19 2.95902e-10
16.9833 2.31736e-19 2.21702e-10
17.0359 2.41522e-19 2.21732e-10
17.0887 2.78842e-19 1.4379e-10
17.1418 3.59571e-19 1.57753e-10
17.195 3.66024e-19 7.56087e-11
17.2485 3.73375e-19 7.17777e-11
17.3022 4.14513e-19 -1.35001e-11
17.3562 4.57264e-19 -7.55045e-12
17.4104 4.80128e-19 -9.58799e-11
17.4648 4.87012e-19 -1.02553e-10
17.5195 5.21695e-19 -1.96821e-10
17.5744 5.43198e-19 -1.96834e-10
17.6296 5.22125e-19 -2.88148e-10
17.6851 4.58875e-19 -2.94369e-10
17.7408 4.40933e-19 -3.9429e-10
17.7969 4.38631e-19 -3.9897e-10
17.8532 3.88057e-19 -4.91916e-10
17.9098 3.59589e-19 -4.95136e-10
17.9667 3.8289e-19 -5.95204e-10
18.0239 4.08743e-19 -6.06568e-10
18.0815 4.14638e-19 -7.06539e-10
18.1393 3.54142e-19 -7.1142e-10
18.1975 3.17262e-19 -8.11621e-10
18.256 2.51214e-19 -8.21702e-10
18.3149 1.45626e-19 -9.31616e-10
18.3742 1.23914e-20 -9.47096e-10
18.4338 -6.70503e-20 -1.05481e-09
18.4938 -9.76109e-20 -1.06595e-09
18.5542 -5.52205e-20 -1.17595e-09
18.615 -4.45563e-20 -1.19022e-09
18.6762 1.13203e-20 -1.30452e-09
18.7379 2.60377e-20 -1.3212e-09
18.8 7.87202e-20 -1.43626e-09
18.8625 8.01835e-20 -1.44785e-09
18.9255 1.03977e-19 -1.5589e-09
18.9891 1.40457e-19 -1.56771e-09
19.0531 2.04002e-19 -1.67955e-09
19.1177 2.63711e-19 -1.68701e-09
19.1828 2.92489e-19 -1.79869e-09
19.2484 3.28667e-19 -1.80439e-09
19.3147 3.76375e-19 -1.91618e-09
19.3816 4.21227e-19 -1.91926e-09
19.4491 4.77461e-19 -2.03107e-09
19.5173 5.33288e-19 -2.0306e-09
19.5862 5.7625e-19 -2.14219e-09
19.6558 5.69245e-19 -2.14003e-09
19.7262 5.39183e-19 -2.25173e-09
19.7974 4.94527e-19 -2.24676e-09
19.8694 4.43625e-19 -2.35888e-09
19.9423 3.78393e-19 -2.34869e-09
20.0162 2.92498e-19 -2.46008e-09
20.091 1.68369e-19 -2.44649e-09
20.1669 8.46741e-20 -2.5561e-09
20.244 -1.28536e-20 -2.5367e-09
20.3222 -1.24841e-19 -2.64612e-09
20.4016 -2.43129e-19 -2.62246e-09
20.4825 -3.27921e-19 -2.73504e-09
20.5648 -4.14389e-19 -2.71106e-09
20.6487 -4.44209e-19 -2.83013e-09
20.7344 -4.47865e-19 -2.80516e-09
20.8219 -4.24894e-19 -2.93589e-09
20.9115 -4.05186e-19 -2.92608e-09
21.0034 -3.57729e-19 -3.0921e-09
21.0979 -2.34335e-19 -3.11642e-09
21.1952 -1.72642e-19 -3.46305e-09
21.2959 -6.9494e-20 -3.66699e-09
21.4004 -4.78764e-20 -4.16276e-09
21.5093 1.95828e-19 -4.68942e-09
21.6237 1.12814e-19 -5.1281e-09
21.7448 3.21598e-20 -5.24177e-09
21.8747 4.68382e-20 -5.60448e-09
22.0165 3.25017e-20 -5.59996e-09
22.1768 1.39334e-20 -5.86024e-09
22.3723 -7.56005e-20 -7.31821e-09


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.075Lambda0.5Nc1Classic/vANOOffP_FRG.txt <==
-22.3723 -7.19658e-20 -7.6999e-09
-22.1768 1.61334e-20 -6.10501e-09
-22.0165 3.6195e-20 -5.95378e-09
-21.8747 4.98121e-20 -5.87294e-09
-21.7448 3.58994e-20 -5.59174e-09
-21.6237 1.1507e-19 -5.41057e-09
-21.5093 1.98852e-19 -5.04073e-09
-21.4004 -4.55965e-20 -4.45641e-09
-21.2959 -6.56757e-20 -4.02188e-09
-21.1952 -1.69573e-19 -3.76674e-09
-21.0979 -2.31251e-19 -3.4762e-09
-21.0034 -3.53857e-19 -3.40537e-09
-20.9115 -4.02075e-19 -3.29169e-09
-20.8219 -4.2177e-19 -3.25858e-09
-20.7344 -4.43943e-19 -3.17734e-09
-20.6487 -4.41059e-19 -3.16227e-09
-20.5648 -4.10435e-19 -3.09045e-09
-20.4825 -3.24745e-19 -3.07678e-09
-20.4016 -2.38346e-19 -3.00964e-09
-20.3222 -1.20839e-19 -2.99769e-09
-20.244 -9.64023e-21 -2.93224e-09
-20.1669 8.87062e-20 -2.9178e-09
-20.091 1.73226e-19 -2.85094e-09
-20.0162 2.95748e-19 -2.83226e-09
-19.9423 3.82471e-19 -2.7626e-09
-19.8694 4.46899e-19 -2.74192e-09
-19.7974 4.98635e-19 -2.67069e-09
-19.7262 5.43305e-19 -2.64608e-09
-19.6558 5.73382e-19 -2.57456e-09
-19.5862 5.80402e-19 -2.54831e-09
-19.5173 5.37454e-19 -2.47632e-09
-19.4491 4.80806e-19 -2.44947e-09
-19.3816 4.24583e-19 -2.37679e-09
-19.3147 3.80585e-19 -2.34742e-09
-19.2484 3.32891e-19 -2.27438e-09
-19.1828 2.96728e-19 -2.24338e-09
-19.1177 2.67965e-19 -2.17014e-09
-19.0531 2.0827e-19 -2.13832e-09
-18.9891 1.45595e-19 -2.0647e-09
-18.9255 1.09133e-19 -2.03243e-09
-18.8625 8.44944e-20 -1.95946e-09
-18.8 8.21804e-20 -1.9253e-09
-18.7379 3.12453e-20 -1.84824e-09
-18.6762 1.6545e-20 -1.80986e-09
-18.615 -4.0188e-20 -1.73355e-09
-18.5542 -5.08379e-20 -1.69843e-09
-18.4938 -9.23347e-20 -1.62646e-09
-18.4338 -6.26391e-20 -1.59534e-09
-18.3742 1.6817e-20 -1.52577e-09
-18.3149 1.50954e-19 -1.49118e-09
-18.256 2.55668e-19 -1.41958e-09
-18.1975 3.2173e-19 -1.39126e-09
-18.1393 3.59522e-19 -1.32961e-09
-18.0815 4.20035e-19 -1.30738e-09
-18.0239 4.13255e-19 -1.24626e-09
-17.9667 3.87415e-19 -1.21845e-09
-17.9098 3.64129e-19 -1.15761e-09
-17.8532 3.92612e-19 -1.13888e-09
-17.7969 4.432e-19 -1.08559e-09
-17.7408 4.46433e-19 -1.06638e-09
-17.6851 4.63473e-19 -1.00662e-09
-17.6296 5.26738e-19 -9.86875e-10
-17.5744 5.48751e-19 -9.36306e-10
-17.5195 5.27264e-19 -9.23824e-10
-17.4648 4.9353e-19 -8.7096e-10
-17.4104 4.85732e-19 -8.52927e-10
-17.3562 4.61949e-19 -8.06744e-10
-17.3022 4.20152e-19 -8.02502e-10
-17.2485 3.79032e-19 -7.60201e-10
-17.195 3.71699e-19 -7.47411e-10
-17.1418 3.65264e-19 -7.09165e-10
-17.0887 2.84553e-19 -7.15469e-10
-17.0359 2.47249e-19 -6.82436e-10
-16.9833 2.38439e-19 -6.76174e-10
-16.9309 1.94031e-19 -6.47973e-10
-16.8787 9.73157e-20 -6.62819e-10
-16.8268 1.14047e-19 -6.34506e-10
-16.775 1.16338e-19 -6.35362e-10
-16.7234 1.75045e-20 -6.15981e-10
-16.672 3.12151e-20 -6.35883e-10
-16.6208 8.6106e-20 -6.06094e-10
-16.5697 1.17779e-20 -6.12717e-10
-16.5189 -1.57522e-20 -6.01204e-10
-16.4682 5.72774e-20 -6.18731e-10
-16.4177 1.28775e-20 -5.82925e-10
-16.3674 -6.3592e-20 -5.98738e-10
-16.3172 -9.9668e-21 -5.88192e-10
-16.2672 -6.29838e-20 -5.84242e-10
-16.2174 -2.15605e-19 -5.51343e-10
-16.1677 -1.63961e-19 -5.63853e-10
-16.1182 -2.37112e-19 -5.25869e-10
-16.0689 -3.48157e-19 -5.05661e-10
-16.0197 -3.26892e-19 -4.62385e-10
-15.9706 -2.92255e-19 -4.48083e-10
-15.9217 -3.74868e-19 -3.68168e-10
-15.873 -3.39134e-19 -3.28647e-10
-15.8243 -2.58986e-19 -2.51035e-10
-15.7759 -3.07202e-19 -1.75659e-10
-15.7276 -3.02976e-19 -5.74409e-11
-15.6794 -1.90849e-19 2.62001e-11
-15.6313 -2.65306e-19 1.78838e-10
-15.5834 -2.71339e-19 3.20312e-10
-15.5356 -1.46555e-19 4.91593e-10
-15.488 -2.69861e-19 6.65961e-10
-15.4404 -2.29614e-19 9.1091e-10
-15.393 -1.31008e-19 1.12056e-09
-15.3458 -2.8296e-19 1.40239e-09
-15.2986 -1.71149e-19 1.70292e-09
-15.2516 -1.34356e-19 2.03491e-09
-15.2047 -2.38522e-19 2.38066e-09
-15.1579 -1.02999e-19 2.82225e-09
-15.1112 -1.00089e-19 3.23457e-09
-15.0647 -1.84603e-19 3.73434e-09
-15.0182 -4.65641e-20 4.27688e-09
-14.9719 -8.90715e-20 4.85829e-09
-14.9257 -7.62721e-20 5.47992e-09
-14.8796 5.79278e-20 6.21488e-09
-14.8336 -8.77093e-21 6.92909e-09
-14.7877 5.7188e-20 7.77077e-09
-14.7419 1.4562e-19 8.66208e-09
-14.6962 6.41836e-20 9.60646e-09
-14.6506 1.36537e-19 1.06389e-08
-14.6052 1.2694e-19 1.17781e-08
-14.5598 6.25511e-20 1.29206e-08
-14.5145 1.4454e-19 1.42443e-08
-14.4693 2.92231e-20 1.5592e-08
-14.4243 4.39717e-20 1.70342e-08
-14.3793 4.52402e-20 1.8607e-08
-14.3344 -2.496e-20 2.0252e-08
-14.2896 -2.04859e-20 2.19705e-08
-14.2449 -1.14168e-19 2.38655e-08
-14.2003 -1.00783e-19 2.57691e-08
-14.1558 -9.07602e-20 2.78517e-08
-14.1113 -1.41755e-19 3.00085e-08
-14.067 -6.01179e-20 3.22556e-08
-14.0227 -7.07455e-20 3.46394e-08
-13.9786 -7.21324e-20 3.71232e-08
-13.9345 -1.63395e-20 3.96555e-08
-13.8905 -7.61022e-20 4.23828e-08
-13.8466 -1.17452e-21 4.51136e-08
-13.8028 -3.18126e-20 4.79942e-08
-13.759 -5.08257e-20 5.09423e-08
-13.7153 -3.08296e-20 5.39543e-08
-13.6718 -1.34417e-19 5.70568e-08
-13.6283 -8.11466e-20 6.02195e-08
-13.5848 -1.20912e-19 6.33813e-08
-13.5415 -1.45318e-19 6.66403e-08
-13.4982 -7.46994e-20 6.98355e-08
-13.455 -1.112e-19 7.30631e-08
-13.4119 -1.69762e-20 7.61945e-08
-13.3689 2.55462e-20 7.92686e-08
-13.3259 4.14939e-20 8.21652e-08
-13.283 1.07743e-19 8.48904e-08
-13.2402 1.33886e-19 8.73076e-08
-13.1974 2.07025e-19 8.93055e-08
-13.1547 2.70747e-19 9.08754e-08
-13.1121 3.17518e-19 9.16538e-08
-13.0696 3.89479e-19 9.16249e-08
-13.0271 3.91997e-19 9.06231e-08
-12.9847 3.83257e-19 8.80771e-08
-12.9424 3.93307e-19 8.46324e-08
-12.9001 3.656e-19 7.97057e-08
-12.8579 2.65613e-19 7.45391e-08
-12.8158 3.17246e-19 7.10598e-08
-12.7737 2.0116e-19 7.01116e-08
-12.7317 2.97626e-19 7.50057e-08
-12.6898 2.22996e-19 8.47868e-08
-12.6479 1.85159e-19 9.79934e-08
-12.6061 1.72873e-19 1.14367e-07
-12.5643 1.04845e-19 1.28727e-07
-12.5226 1.99998e-19 1.44452e-07
-12.481 5.21209e-20 1.56892e-07
-12.4394 2.3402e-19 1.68928e-07
-12.3979 -1.31175e-20 1.802e-07
-12.3565 1.8821e-19 1.88998e-07
-12.3151 3.96173e-20 1.99379e-07
-12.2738 1.40453e-19 2.06503e-07
-12.2325 2.81853e-19 2.15405e-07
-12.1913 7.47034e-20 2.22285e-07
-12.1501 4.39031e-19 2.2918e-07
-12.109 9.40136e-20 2.3674e-07
-12.068 4.40672e-19 2.42144e-07
-12.027 2.52864e-19 2.5004e-07
-11.986 3.60917e-19 2.54861e-07
-11.9452 4.69709e-19 2.62154e-07
-11.9043 1.92626e-19 2.67337e-07
-11.8636 5.56561e-19 2.73181e-07
-11.8228 1.00416e-19 2.79494e-07
-11.7822 4.81728e-19 2.84005e-07
-11.7415 1.48204e-19 2.91157e-07
-11.701 2.80757e-19 2.95043e-07
-11.6605 3.22179e-19 3.02076e-07
-11.62 9.09722e-20 3.06214e-07
-11.5796 3.89034e-19 3.12084e-07
-11.5392 4.50998e-20 3.1739e-07
-11.4989 3.98835e-19 3.21696e-07
-11.4587 8.94146e-20 3.28313e-07
-11.4184 2.59219e-19 3.31602e-07
-11.3783 2.38694e-19 3.38698e-07
-11.3381 1.53477e-19 3.41807e-07
-11.2981 3.26755e-19 3.48293e-07
-11.2581 8.23404e-20 3.52198e-07
-11.2181 3.62429e-19 3.57069e-07
-11.1781 1.07662e-19 3.62517e-07
-11.1383 3.25604e-19 3.65776e-07
-11.0984 1.81703e-19 3.72474e-07
-11.0586 1.1912e-19 3.74831e-07
-11.0189 1.90394e-19 3.81791e-07
-10.9792 -8.14695e-20 3.84199e-07
-10.9395 9.36579e-20 3.90233e-07
-10.8999 -1.71584e-19 3.93648e-07
-10.8603 -9.58383e-20 3.97799e-07
-10.8208 -2.25442e-19 4.02913e-07
-10.7813 -3.13757e-19 4.05263e-07
-10.7418 -2.28612e-19 4.11717e-07
-10.7024 -4.60427e-19 4.13052e-07
-10.6631 -2.6233e-19 4.19793e-07
-10.6238 -5.22009e-19 4.21051e-07
-10.5845 -4.04099e-19 4.26933e-07
-10.5452 -4.85798e-19 4.29033e-07
-10.506 -4.42719e-19 4.33025e-07
-10.4669 -3.68241e-19 4.36753e-07
-10.4278 -4.72555e-19 4.38609e-07
-10.3887 -1.3776e-19 4.43968e-07
-10.3496 -3.77127e-19 4.44356e-07
-10.3106 -3.15461e-21 4.50437e-07
-10.2717 -1.75745e-19 4.50232e-07
-10.2328 1.27145e-20 4.55969e-07
-10.1939 1.59537e-21 4.56068e-07
-10.155 -6.24576e-20 4.6043e-07
-10.1162 1.76838e-19 4.61661e-07
-10.0774 -8.71455e-20 4.63855e-07
-10.0387 2.99706e-19 4.6681e-07
-10 -1.21973e-19 4.6685e-07
-9.96134 3.06932e-19 4.71328e-07
-9.92271 -9.99772e-20 4.69904e-07
-9.88412 2.83004e-19 4.75045e-07
-9.84557 -4.62508e-20 4.72993e-07
-9.80704 7.13069e-20 4.77841e-07
-9.76856 7.82472e-20 4.75997e-07
-9.73011 -1.85527e-19 4.79673e-07
-9.69169 1.98009e-19 4.78772e-07
-9.65331 -2.84716e-19 4.80509e-07
-9.61496 3.23063e-19 4.81179e-07
-9.57664 -3.97378e-19 4.80578e-07
-9.53836 3.05197e-19 4.83072e-07
-9.50011 -4.2797e-19 4.80603e-07
-9.46189 1.68442e-19 4.84346e-07
-9.42371 -3.65861e-19 4.80761e-07
-9.38556 -9.53025e-20 4.84946e-07
-9.34744 -1.77464e-19 4.81001e-07
-9.30935 -3.4415e-19 4.84886e-07
-9.2713 7.01651e-21 4.81241e-07
-9.23327 -4.66758e-19 4.84072e-07
-9.19528 1.83937e-19 4.81383e-07
-9.15732 -5.22132e-19 4.824e-07
-9.11939 2.19352e-19 4.81315e-07
-9.08149 -5.80216e-19 4.8001e-07
-9.04362 1.3667e-19 4.80956e-07
-9.00578 -6.42881e-19 4.7762e-07
-8.96797 -7.79787e-20 4.80264e-07
-8.93019 -5.99152e-19 4.75509e-07
-8.89244 -3.01762e-19 4.79277e-07
-8.85471 -5.17936e-19 4.73667e-07
-8.81702 -4.81416e-19 4.77924e-07
-8.77936 -3.89008e-19 4.72037e-07
-8.74172 -4.79981e-19 4.7606e-07
-8.70412 -2.67186e-19 4.70518e-07
-8.66654 -4.5975e-19 4.73562e-07
-8.62899 -2.63858e-20 4.69007e-07
-8.59146 -4.67554e-19 4.70309e-07
-8.55397 1.80617e-19 4.67411e-07
-8.5165 -3.49455e-19 4.66305e-07
-8.47906 2.66605e-19 4.65674e-07
-8.44165 -3.12097e-19 4.62152e-07
-8.40426 3.32836e-19 4.63798e-07
-8.3669 -2.11867e-19 4.58181e-07
-8.32956 2.83105e-19 4.61624e-07
-8.29226 -7.6488e-20 4.54316e-07
-8.25497 1.77308e-19 4.58955e-07
-8.21772 1.28636e-19 4.50405e-07
-8.18049 1.39162e-19 4.55558e-07
-8.14328 2.31665e-19 4.46251e-07
-8.1061 1.06332e-19 4.5112e-07
-8.06895 2.29768e-19 4.41595e-07
-8.03182 4.6571e-20 4.45323e-07
-7.99471 6.71294e-20 4.36149e-07
-7.95763 -1.00141e-19 4.37824e-07
-7.92058 -1.70421e-19 4.29623e-07
-7.88355 -1.85662e-19 4.28196e-07
-7.84654 -2.5908e-19 4.21713e-07
-7.80955 -1.64514e-19 4.16285e-07
-7.77259 -1.94589e-19 4.11903e-07
-7.73566 -2.66998e-19 4.02223e-07
-7.69874 -1.92231e-19 3.99497e-07
-7.66185 -3.88435e-19 3.85505e-07
-7.62498 -2.51678e-19 3.83651e-07
-7.58814 -4.60792e-19 3.65311e-07
-7.55132 -2.92899e-19 3.63401e-07
-7.51452 -3.74409e-19 3.40647e-07
-7.47774 -2.2836e-19 3.37538e-07
-7.44099 -2.84128e-19 3.1029e-07
-7.40425 -7.9072e-20 3.04561e-07
-7.36754 -3.86293e-19 2.72695e-07
-7.33085 9.53928e-20 2.62742e-07
-7.29418 -5.76349e-19 2.2601e-07
-7.25754 4.36965e-20 2.10049e-07
-7.22091 -6.64403e-19 1.68088e-07
-7.18431 -1.49403e-19 1.43948e-07
-7.14772 -7.24675e-19 9.62175e-08
-7.11116 -1.72666e-19 6.13505e-08
-7.07462 -6.58602e-19 7.25774e-09
-7.0381 -1.31711e-19 -4.12651e-08
-7.00159 -5.65592e-19 -1.02429e-07
-6.96511 -1.31923e-19 -1.67428e-07
-6.92865 -5.2695e-19 -2.3716e-07
-6.89221 -6.72493e-20 -3.2113e-07
-6.85579 -4.86293e-19 -4.01977e-07
-6.81938 8.1084e-20 -5.07406e-07
-6.783 -3.1169e-19 -6.02519e-07
-6.74664 1.21732e-19 -7.3195e-07
-6.71029 -1.35721e-19 -8.44853e-07
-6.67397 9.01611e-20 -1.0009e-06
-6.63766 1.00455e-19 -1.13536e-06
-6.60137 -1.10861e-20 -1.32068e-06
-6.5651 4.65713e-19 -1.48052e-06
-6.52885 -2.25431e-19 -1.69763e-06
-6.49262 4.38349e-19 -1.88652e-06
-6.4564 -2.68263e-19 -2.13738e-06
-6.42021 4.52159e-19 -2.35868e-06
-6.38403 -2.64936e-19 -2.64469e-06
-6.34786 2.3442e-19 -2.90106e-06
-6.31172 -2.02266e-19 -3.22275e-06
-6.27559 3.08385e-19 -3.51582e-06
-6.23949 -3.01047e-19 -3.87238e-06
-6.20339 6.26571e-19 -4.2025e-06
-6.16732 -4.86521e-19 -4.59137e-06
-6.13126 6.71077e-19 -4.95735e-06
-6.09522 -4.46917e-19 -5.37407e-06
-6.05919 7.90445e-19 -5.77295e-06
-6.02319 -7.7087e-19 -6.2112e-06
-5.9872 5.59558e-19 -6.63814e-06
-5.95122 -9.01798e-19 -7.08982e-06
-5.91526 2.10324e-19 -7.53806e-06
-5.87932 -1.24891e-18 -7.99363e-06
-5.84339 1.70468e-19 -8.45442e-06
-5.80748 -1.62281e-18 -8.90381e-06
-5.77158 2.18378e-19 -9.36724e-06
-5.7357 -1.5694e-18 -9.80015e-06
-5.69984 4.25133e-19 -1.0256e-05
-5.66399 -1.44355e-18 -1.06622e-05
-5.62815 2.96905e-19 -1.11005e-05
-5.59233 -1.19813e-18 -1.14709e-05
-5.55653 1.12683e-19 -1.18827e-05
-5.52074 -2.73592e-19 -1.22094e-05
-5.48497 -8.07227e-19 -1.25871e-05
-5.4492 5.2303e-19 -1.28642e-05
-5.41346 -1.71614e-18 -1.3202e-05
-5.37773 1.34537e-18 -1.34258e-05
-5.34201 -2.62862e-18 -1.37198e-05
-5.30631 1.76823e-18 -1.38885e-05
-5.27062 -3.37488e-18 -1.41369e-05
-5.23494 2.88402e-18 -1.42508e-05
-5.19928 -4.47054e-18 -1.44533e-05
-5.16363 3.09191e-18 -1.4514e-05
-5.128 -4.98052e-18 -1.46718e-05
-5.09237 3.42634e-18 -1.46826e-05
-5.05677 -5.31821e-18 -1.47978e-05
-5.02117 2.79861e-18 -1.47625e-05
-4.98559 -5.05204e-18 -1.48379e-05
-4.95002 2.41727e-18 -1.47609e-05
-4.91446 -4.95886e-18 -1.47995e-05
-4.87892 1.87333e-18 -1.46852e-05
-4.84339 -4.63961e-18 -1.46899e-05
-4.80787 6.24087e-19 -1.45428e-05
-4.77237 -4.20346e-18 -1.45162e-05
-4.73687 -1.02999e-18 -1.43402e-05
-4.70139 -3.0735e-18 -1.4284e-05
-4.66592 -2.08781e-18 -1.40828e-05
-4.63046 -2.75618e-18 -1.39981e-05
-4.59502 -2.9261e-18 -1.37744e-05
-4.55958 -2.30503e-18 -1.36614e-05
-4.52416 -3.19839e-18 -1.34172e-05
-4.48875 -2.62763e-18 -1.32752e-05
-4.45335 -2.6266e-18 -1.30118e-05
-4.41797 -2.36696e-18 -1.28386e-05
-4.38259 -2.28401e-18 -1.25564e-05
-4.34722 -3.26965e-18 -1.23491e-05
-4.31187 -2.06877e-18 -1.20473e-05
-4.27653 -4.48928e-18 -1.18016e-05
-4.24119 -2.73211e-18 -1.14785e-05
-4.20587 -5.37864e-18 -1.11886e-05
-4.17056 -2.96946e-18 -1.08415e-05
-4.13526 -4.28672e-18 -1.05002e-05
-4.09997 -3.25462e-18 -1.01245e-05
-4.06469 -3.27886e-18 -9.72324e-06
-4.02942 -2.8636e-18 -9.31226e-06
-3.99416 -4.17961e-18 -8.84075e-06
-3.95891 -4.11618e-18 -8.38559e-06
-3.92367 -7.57679e-18 -7.83146e-06
-3.88844 -2.86495e-18 -7.32046e-06
-3.85322 -8.02765e-18 -6.6685e-06
-3.81801 -2.21071e-18 -6.0866e-06
-3.7828 -9.6689e-18 -5.31796e-06
-3.74761 -6.59615e-19 -4.64591e-06
-3.71243 -7.60489e-18 -3.73721e-06
-3.67726 -9.77394e-19 -2.95061e-06
-3.64209 -1.0297e-17 -1.8726e-06
-3.60694 -1.15877e-18 -9.40598e-07
-3.57179 -1.12782e-17 3.43391e-07
-3.53665 -2.23943e-18 1.45965e-06
-3.50152 -1.37479e-17 2.99555e-06
-3.4664 -2.6836e-18 4.34491e-06
-3.43129 -1.53374e-17 6.19033e-06
-3.39619 -2.69599e-18 7.83412e-06
-3.36109 -1.78158e-17 1.00614e-05
-3.32601 -3.79437e-18 1.20766e-05
-3.29093 -1.27695e-17 1.47767e-05
-3.25586 -9.53047e-18 1.72598e-05
-3.2208 -1.30779e-17 2.05469e-05
-3.18574 -1.39671e-17 2.36201e-05
-3.1507 -9.40467e-18 2.76371e-05
-3.11566 -2.02527e-17 3.14562e-05
-3.08063 -8.81615e-18 3.63823e-05
-3.0456 -2.53963e-17 4.1145e-05
-3.01059 -9.78833e-18 4.72058e-05
-2.97558 -2.76336e-17 5.31616e-05
-2.94058 -1.66802e-17 6.06417e-05
-2.90558 -1.95229e-17 6.81055e-05
-2.87059 -1.54665e-17 7.73631e-05
-2.83561 -1.65979e-17 8.67307e-05
-2.80064 -2.49929e-17 9.8215e-05
-2.76567 -1.24898e-17 0.000109981
-2.73071 -3.51142e-17 0.000124251
-2.69576 -5.59846e-18 0.000139027
-2.66081 -4.58893e-17 0.000156765
-2.62587 -5.35109e-18 0.000175293
-2.59094 -5.0416e-17 0.000197309
-2.55601 -1.03075e-17 0.000220458
-2.52109 -6.34243e-17 0.000247667
-2.48617 -9.86443e-18 0.000276383
-2.45126 -6.51248e-17 0.000309718
-2.41636 -1.10648e-17 0.000344897
-2.38146 -7.59387e-17 0.000385114
-2.34657 8.03946e-19 0.000427324
-2.31168 -5.93205e-17 0.000474623
-2.2768 -2.88575e-18 0.000523627
-2.24192 -5.38541e-17 0.000577069
-2.20705 1.38236e-17 0.000631164
-2.17219 -1.83879e-17 0.000688001
-2.13733 1.46703e-17 0.000743423
-2.10247 -4.29458e-17 0.000798739
-2.06762 8.41459e-17 0.000849683
-2.03278 3.13936e-17 0.000896992
-1.99794 3.97228e-17 0.000936835
-1.9631 5.27838e-17 0.000969943
-1.92827 1.37453e-17 0.000993556
-1.89345 1.56777e-16 0.00100895
-1.85862 -7.33953e-17 0.00101479
-1.82381 2.47431e-16 0.00101301
-1.78899 -1.46777e-16 0.0010035
-1.75419 3.58639e-16 0.000988482
-1.71938 -2.15506e-16 0.000968552
-1.68458 4.00759e-16 0.000945664
-1.64979 -2.04172e-16 0.000920608
-1.61499 3.81412e-16 0.000894777
-1.58021 -1.08516e-16 0.000868859
-1.54542 3.31234e-16 0.000843654
-1.51064 2.41151e-18 0.00081967
-1.47586 2.85401e-16 0.000797253
-1.44109 8.77992e-17 0.000776755
-1.40632 2.3753e-16 0.000758235
-1.37155 1.34131e-16 0.000741935
-1.33679 1.90126e-16 0.000727767
-1.30203 1.77266e-16 0.000715905
-1.26727 1.40959e-16 0.000706205
-1.23251 2.23629e-16 0.000698804
-1.19776 9.94441e-17 0.000693554
-1.16301 2.85488e-16 0.000690577
-1.12827 6.11737e-17 0.000689748
-1.09352 3.51101e-16 0.000691194
-1.05878 2.77711e-17 0.000694814
-1.02405 4.24726e-16 0.00070077
-0.989309 1.33483e-17 0.000708972
-0.954576 5.00272e-16 0.000719642
-0.919844 2.60253e-17 0.000732684
-0.885115 5.71355e-16 0.000748404
-0.850388 6.93828e-17 0.000766692
-0.815663 6.20244e-16 0.00078794
-0.78094 1.45108e-16 0.000812027
-0.746219 6.47803e-16 0.000839432
-0.711499 2.70175e-16 0.000870009
-0.676781 6.55057e-16 0.000904332
-0.642065 4.48835e-16 0.000942192
-0.60735 6.39436e-16 0.000984267
-0.572637 6.76381e-16 0.00103021
-0.537925 5.72853e-16 0.00108082
-0.503214 9.64896e-16 0.00113547
-0.468504 4.29326e-16 0.00119506
-0.433796 1.39463e-15 0.00125851
-0.399089 1.29097e-16 0.00132676
-0.364382 2.05878e-15 0.001398
-0.329676 -3.84382e-16 0.00147312
-0.294972 2.93623e-15 0.00154924
-0.260267 -1.05926e-15 0.00162708
-0.225564 3.7111e-15 0.00170242
-0.190861 -1.50445e-15 0.00177586
-0.156158 3.84169e-15 0.00184163
-0.121456 -1.09477e-15 0.00190075
-0.0867541 3.59926e-15 0.0019461
-0.0520524 -3.49928e-16 0.00198034
-0.0173508 6.31371e-15 0.00199231
0.0173508 6.31371e-15 0.00199231
0.0520524 -3.49928e-16 0.00198034
0.0867541 3.59926e-15 0.0019461
0.121456 -1.09477e-15 0.00190075
0.156158 3.84169e-15 0.00184163
0.190861 -1.50445e-15 0.00177586
0.225564 3.7111e-15 0.00170242
0.260267 -1.05926e-15 0.00162708
0.294972 2.93623e-15 0.00154924
0.329676 -3.84382e-16 0.00147312
0.364382 2.05878e-15 0.001398
0.399089 1.29097e-16 0.00132676
0.433796 1.39463e-15 0.00125851
0.468504 4.29326e-16 0.00119506
0.503214 9.64896e-16 0.00113547
0.537925 5.72853e-16 0.00108082
0.572637 6.76381e-16 0.00103021
0.60735 6.39436e-16 0.000984267
0.642065 4.48835e-16 0.000942192
0.676781 6.55057e-16 0.000904332
0.711499 2.70175e-16 0.000870009
0.746219 6.47803e-16 0.000839432
0.78094 1.45108e-16 0.000812027
0.815663 6.20244e-16 0.00078794
0.850388 6.93828e-17 0.000766692
0.885115 5.71355e-16 0.000748404
0.919844 2.60253e-17 0.000732684
0.954576 5.00272e-16 0.000719642
0.989309 1.33483e-17 0.000708972
1.02405 4.24726e-16 0.00070077
1.05878 2.77711e-17 0.000694814
1.09352 3.51101e-16 0.000691194
1.12827 6.11737e-17 0.000689748
1.16301 2.85488e-16 0.000690577
1.19776 9.94441e-17 0.000693554
1.23251 2.23629e-16 0.000698804
1.26727 1.40959e-16 0.000706205
1.30203 1.77266e-16 0.000715905
1.33679 1.90126e-16 0.000727767
1.37155 1.34131e-16 0.000741935
1.40632 2.3753e-16 0.000758235
1.44109 8.77992e-17 0.000776755
1.47586 2.85401e-16 0.000797253
1.51064 2.41151e-18 0.00081967
1.54542 3.31234e-16 0.000843654
1.58021 -1.08516e-16 0.000868859
1.61499 3.81412e-16 0.000894777
1.64979 -2.04172e-16 0.000920608
1.68458 4.00759e-16 0.000945664
1.71938 -2.15506e-16 0.000968552
1.75419 3.58639e-16 0.000988482
1.78899 -1.46777e-16 0.0010035
1.82381 2.47431e-16 0.00101301
1.85862 -7.33953e-17 0.00101479
1.89345 1.56777e-16 0.00100895
1.92827 1.37453e-17 0.000993556
1.9631 5.27838e-17 0.000969943
1.99794 3.97228e-17 0.000936835
2.03278 3.13936e-17 0.000896992
2.06762 8.41459e-17 0.000849683
2.10247 -4.29458e-17 0.000798739
2.13733 1.46703e-17 0.000743423
2.17219 -1.83879e-17 0.000688001
2.20705 1.38236e-17 0.000631164
2.24192 -5.38541e-17 0.000577069
2.2768 -2.88575e-18 0.000523627
2.31168 -5.93205e-17 0.000474623
2.34657 8.03946e-19 0.000427324
2.38146 -7.59387e-17 0.000385114
2.41636 -1.10648e-17 0.000344897
2.45126 -6.51248e-17 0.000309718
2.48617 -9.86443e-18 0.000276383
2.52109 -6.34243e-17 0.000247667
2.55601 -1.03075e-17 0.000220458
2.59094 -5.0416e-17 0.000197309
2.62587 -5.35109e-18 0.000175293
2.66081 -4.58893e-17 0.000156765
2.69576 -5.59846e-18 0.000139027
2.73071 -3.51142e-17 0.000124251
2.76567 -1.24898e-17 0.000109981
2.80064 -2.49929e-17 9.8215e-05
2.83561 -1.65979e-17 8.67307e-05
2.87059 -1.54665e-17 7.73631e-05
2.90558 -1.95229e-17 6.81055e-05
2.94058 -1.66802e-17 6.06417e-05
2.97558 -2.76336e-17 5.31616e-05
3.01059 -9.78833e-18 4.72058e-05
3.0456 -2.53963e-17 4.1145e-05
3.08063 -8.81615e-18 3.63823e-05
3.11566 -2.02527e-17 3.14562e-05
3.1507 -9.40467e-18 2.76371e-05
3.18574 -1.39671e-17 2.36201e-05
3.2208 -1.30779e-17 2.05469e-05
3.25586 -9.53047e-18 1.72598e-05
3.29093 -1.27695e-17 1.47767e-05
3.32601 -3.79437e-18 1.20766e-05
3.36109 -1.78158e-17 1.00614e-05
3.39619 -2.69599e-18 7.83412e-06
3.43129 -1.53374e-17 6.19033e-06
3.4664 -2.6836e-18 4.34491e-06
3.50152 -1.37479e-17 2.99555e-06
3.53665 -2.23943e-18 1.45965e-06
3.57179 -1.12782e-17 3.43391e-07
3.60694 -1.15877e-18 -9.40598e-07
3.64209 -1.0297e-17 -1.8726e-06
3.67726 -9.77394e-19 -2.95061e-06
3.71243 -7.60489e-18 -3.73721e-06
3.74761 -6.59615e-19 -4.64591e-06
3.7828 -9.6689e-18 -5.31796e-06
3.81801 -2.21071e-18 -6.0866e-06
3.85322 -8.02765e-18 -6.6685e-06
3.88844 -2.86495e-18 -7.32046e-06
3.92367 -7.57679e-18 -7.83146e-06
3.95891 -4.11618e-18 -8.38559e-06
3.99416 -4.17961e-18 -8.84075e-06
4.02942 -2.8636e-18 -9.31226e-06
4.06469 -3.27886e-18 -9.72324e-06
4.09997 -3.25462e-18 -1.01245e-05
4.13526 -4.28672e-18 -1.05002e-05
4.17056 -2.96946e-18 -1.08415e-05
4.20587 -5.37864e-18 -1.11886e-05
4.24119 -2.73211e-18 -1.14785e-05
4.27653 -4.48928e-18 -1.18016e-05
4.31187 -2.06877e-18 -1.20473e-05
4.34722 -3.26965e-18 -1.23491e-05
4.38259 -2.28401e-18 -1.25564e-05
4.41797 -2.36696e-18 -1.28386e-05
4.45335 -2.6266e-18 -1.30118e-05
4.48875 -2.62763e-18 -1.32752e-05
4.52416 -3.19839e-18 -1.34172e-05
4.55958 -2.30503e-18 -1.36614e-05
4.59502 -2.9261e-18 -1.37744e-05
4.63046 -2.75618e-18 -1.39981e-05
4.66592 -2.08781e-18 -1.40828e-05
4.70139 -3.0735e-18 -1.4284e-05
4.73687 -1.02999e-18 -1.43402e-05
4.77237 -4.20346e-18 -1.45162e-05
4.80787 6.24087e-19 -1.45428e-05
4.84339 -4.63961e-18 -1.46899e-05
4.87892 1.87333e-18 -1.46852e-05
4.91446 -4.95886e-18 -1.47995e-05
4.95002 2.41727e-18 -1.47609e-05
4.98559 -5.05204e-18 -1.48379e-05
5.02117 2.79861e-18 -1.47625e-05
5.05677 -5.31821e-18 -1.47978e-05
5.09237 3.42634e-18 -1.46826e-05
5.128 -4.98052e-18 -1.46718e-05
5.16363 3.09191e-18 -1.4514e-05
5.19928 -4.47054e-18 -1.44533e-05
5.23494 2.88402e-18 -1.42508e-05
5.27062 -3.37488e-18 -1.41369e-05
5.30631 1.76823e-18 -1.38885e-05
5.34201 -2.62862e-18 -1.37198e-05
5.37773 1.34537e-18 -1.34258e-05
5.41346 -1.71614e-18 -1.3202e-05
5.4492 5.2303e-19 -1.28642e-05
5.48497 -8.07227e-19 -1.25871e-05
5.52074 -2.73592e-19 -1.22094e-05
5.55653 1.12683e-19 -1.18827e-05
5.59233 -1.19813e-18 -1.14709e-05
5.62815 2.96905e-19 -1.11005e-05
5.66399 -1.44355e-18 -1.06622e-05
5.69984 4.25133e-19 -1.0256e-05
5.7357 -1.5694e-18 -9.80015e-06
5.77158 2.18378e-19 -9.36724e-06
5.80748 -1.62281e-18 -8.90381e-06
5.84339 1.70468e-19 -8.45442e-06
5.87932 -1.24891e-18 -7.99363e-06
5.91526 2.10324e-19 -7.53806e-06
5.95122 -9.01798e-19 -7.08982e-06
5.9872 5.59558e-19 -6.63814e-06
6.02319 -7.7087e-19 -6.2112e-06
6.05919 7.90445e-19 -5.77295e-06
6.09522 -4.46917e-19 -5.37407e-06
6.13126 6.71077e-19 -4.95735e-06
6.16732 -4.86521e-19 -4.59137e-06
6.20339 6.26571e-19 -4.2025e-06
6.23949 -3.01047e-19 -3.87238e-06
6.27559 3.08385e-19 -3.51582e-06
6.31172 -2.02266e-19 -3.22275e-06
6.34786 2.3442e-19 -2.90106e-06
6.38403 -2.64936e-19 -2.64469e-06
6.42021 4.52159e-19 -2.35868e-06
6.4564 -2.68263e-19 -2.13738e-06
6.49262 4.38349e-19 -1.88652e-06
6.52885 -2.25431e-19 -1.69763e-06
6.5651 4.65713e-19 -1.48052e-06
6.60137 -1.10861e-20 -1.32068e-06
6.63766 1.00455e-19 -1.13536e-06
6.67397 9.01611e-20 -1.0009e-06
6.71029 -1.35721e-19 -8.44853e-07
6.74664 1.21732e-19 -7.3195e-07
6.783 -3.1169e-19 -6.02519e-07
6.81938 8.1084e-20 -5.07406e-07
6.85579 -4.86293e-19 -4.01977e-07
6.89221 -6.72493e-20 -3.2113e-07
6.92865 -5.2695e-19 -2.3716e-07
6.96511 -1.31923e-19 -1.67428e-07
7.00159 -5.65592e-19 -1.02429e-07
7.0381 -1.31711e-19 -4.12651e-08
7.07462 -6.58602e-19 7.25774e-09
7.11116 -1.72666e-19 6.13505e-08
7.14772 -7.24675e-19 9.62175e-08
7.18431 -1.49403e-19 1.43948e-07
7.22091 -6.64403e-19 1.68088e-07
7.25754 4.36965e-20 2.10049e-07
7.29418 -5.76349e-19 2.2601e-07
7.33085 9.53928e-20 2.62742e-07
7.36754 -3.86293e-19 2.72695e-07
7.40425 -7.9072e-20 3.04561e-07
7.44099 -2.84128e-19 3.1029e-07
7.47774 -2.2836e-19 3.37538e-07
7.51452 -3.74409e-19 3.40647e-07
7.55132 -2.92899e-19 3.63401e-07
7.58814 -4.60792e-19 3.65311e-07
7.62498 -2.51678e-19 3.83651e-07
7.66185 -3.88435e-19 3.85505e-07
7.69874 -1.92231e-19 3.99497e-07
7.73566 -2.66998e-19 4.02223e-07
7.77259 -1.94589e-19 4.11903e-07
7.80955 -1.64514e-19 4.16285e-07
7.84654 -2.5908e-19 4.21713e-07
7.88355 -1.85662e-19 4.28196e-07
7.92058 -1.70421e-19 4.29623e-07
7.95763 -1.00141e-19 4.37824e-07
7.99471 6.71294e-20 4.36149e-07
8.03182 4.6571e-20 4.45323e-07
8.06895 2.29768e-19 4.41595e-07
8.1061 1.06332e-19 4.5112e-07
8.14328 2.31665e-19 4.46251e-07
8.18049 1.39162e-19 4.55558e-07
8.21772 1.28636e-19 4.50405e-07
8.25497 1.77308e-19 4.58955e-07
8.29226 -7.6488e-20 4.54316e-07
8.32956 2.83105e-19 4.61624e-07
8.3669 -2.11867e-19 4.58181e-07
8.40426 3.32836e-19 4.63798e-07
8.44165 -3.12097e-19 4.62152e-07
8.47906 2.66605e-19 4.65674e-07
8.5165 -3.49455e-19 4.66305e-07
8.55397 1.80617e-19 4.67411e-07
8.59146 -4.67554e-19 4.70309e-07
8.62899 -2.63858e-20 4.69007e-07
8.66654 -4.5975e-19 4.73562e-07
8.70412 -2.67186e-19 4.70518e-07
8.74172 -4.79981e-19 4.7606e-07
8.77936 -3.89008e-19 4.72037e-07
8.81702 -4.81416e-19 4.77924e-07
8.85471 -5.17936e-19 4.73667e-07
8.89244 -3.01762e-19 4.79277e-07
8.93019 -5.99152e-19 4.75509e-07
8.96797 -7.79787e-20 4.80264e-07
9.00578 -6.42881e-19 4.7762e-07
9.04362 1.3667e-19 4.80956e-07
9.08149 -5.80216e-19 4.8001e-07
9.11939 2.19352e-19 4.81315e-07
9.15732 -5.22132e-19 4.824e-07
9.19528 1.83937e-19 4.81383e-07
9.23327 -4.66758e-19 4.84072e-07
9.2713 7.01651e-21 4.81241e-07
9.30935 -3.4415e-19 4.84886e-07
9.34744 -1.77464e-19 4.81001e-07
9.38556 -9.53025e-20 4.84946e-07
9.42371 -3.65861e-19 4.80761e-07
9.46189 1.68442e-19 4.84346e-07
9.50011 -4.2797e-19 4.80603e-07
9.53836 3.05197e-19 4.83072e-07
9.57664 -3.97378e-19 4.80578e-07
9.61496 3.23063e-19 4.81179e-07
9.65331 -2.84716e-19 4.80509e-07
9.69169 1.98009e-19 4.78772e-07
9.73011 -1.85527e-19 4.79673e-07
9.76856 7.82472e-20 4.75997e-07
9.80704 7.13069e-20 4.77841e-07
9.84557 -4.62508e-20 4.72993e-07
9.88412 2.83004e-19 4.75045e-07
9.92271 -9.99772e-20 4.69904e-07
9.96134 3.06932e-19 4.71328e-07
10 -1.21973e-19 4.6685e-07
10.0387 2.99706e-19 4.6681e-07
10.0774 -8.71455e-20 4.63855e-07
10.1162 1.76838e-19 4.61661e-07
10.155 -6.24576e-20 4.6043e-07
10.1939 1.59537e-21 4.56068e-07
10.2328 1.27145e-20 4.55969e-07
10.2717 -1.75745e-19 4.50232e-07
10.3106 -3.15461e-21 4.50437e-07
10.3496 -3.77127e-19 4.44356e-07
10.3887 -1.3776e-19 4.43968e-07
10.4278 -4.72555e-19 4.38609e-07
10.4669 -3.68241e-19 4.36753e-07
10.506 -4.42719e-19 4.33025e-07
10.5452 -4.85798e-19 4.29033e-07
10.5845 -4.04099e-19 4.26933e-07
10.6238 -5.22009e-19 4.21051e-07
10.6631 -2.6233e-19 4.19793e-07
10.7024 -4.60427e-19 4.13052e-07
10.7418 -2.28612e-19 4.11717e-07
10.7813 -3.13757e-19 4.05263e-07
10.8208 -2.25442e-19 4.02913e-07
10.8603 -9.58383e-20 3.97799e-07
10.8999 -1.71584e-19 3.93648e-07
10.9395 9.36579e-20 3.90233e-07
10.9792 -8.14695e-20 3.84199e-07
11.0189 1.90394e-19 3.81791e-07
11.0586 1.1912e-19 3.74831e-07
11.0984 1.81703e-19 3.72474e-07
11.1383 3.25604e-19 3.65776e-07
11.1781 1.07662e-19 3.62517e-07
11.2181 3.62429e-19 3.57069e-07
11.2581 8.23404e-20 3.52198e-07
11.2981 3.26755e-19 3.48293e-07
11.3381 1.53477e-19 3.41807e-07
11.3783 2.38694e-19 3.38698e-07
11.4184 2.59219e-19 3.31602e-07
11.4587 8.94146e-20 3.28313e-07
11.4989 3.98835e-19 3.21696e-07
11.5392 4.50998e-20 3.1739e-07
11.5796 3.89034e-19 3.12084e-07
11.62 9.09722e-20 3.06214e-07
11.6605 3.22179e-19 3.02076e-07
11.701 2.80757e-19 2.95043e-07
11.7415 1.48204e-19 2.91157e-07
11.7822 4.81728e-19 2.84005e-07
11.8228 1.00416e-19 2.79494e-07
11.8636 5.56561e-19 2.73181e-07
11.9043 1.92626e-19 2.67337e-07
11.9452 4.69709e-19 2.62154e-07
11.986 3.60917e-19 2.54861e-07
12.027 2.52864e-19 2.5004e-07
12.068 4.40672e-19 2.42144e-07
12.109 9.40136e-20 2.3674e-07
12.1501 4.39031e-19 2.2918e-07
12.1913 7.47034e-20 2.22285e-07
12.2325 2.81853e-19 2.15405e-07
12.2738 1.40453e-19 2.06503e-07
12.3151 3.96173e-20 1.99379e-07
12.3565 1.8821e-19 1.88998e-07
12.3979 -1.31175e-20 1.802e-07
12.4394 2.3402e-19 1.68928e-07
12.481 5.21209e-20 1.56892e-07
12.5226 1.99998e-19 1.44452e-07
12.5643 1.04845e-19 1.28727e-07
12.6061 1.72873e-19 1.14367e-07
12.6479 1.85159e-19 9.79934e-08
12.6898 2.22996e-19 8.47868e-08
12.7317 2.97626e-19 7.50057e-08
12.7737 2.0116e-19 7.01116e-08
12.8158 3.17246e-19 7.10598e-08
12.8579 2.65613e-19 7.45391e-08
12.9001 3.656e-19 7.97057e-08
12.9424 3.93307e-19 8.46324e-08
12.9847 3.83257e-19 8.80771e-08
13.0271 3.91997e-19 9.06231e-08
13.0696 3.89479e-19 9.16249e-08
13.1121 3.17518e-19 9.16538e-08
13.1547 2.70747e-19 9.08754e-08
13.1974 2.07025e-19 8.93055e-08
13.2402 1.33886e-19 8.73076e-08
13.283 1.07743e-19 8.48904e-08
13.3259 4.14939e-20 8.21652e-08
13.3689 2.55462e-20 7.92686e-08
13.4119 -1.69762e-20 7.61945e-08
13.455 -1.112e-19 7.30631e-08
13.4982 -7.46994e-20 6.98355e-08
13.5415 -1.45318e-19 6.66403e-08
13.5848 -1.20912e-19 6.33813e-08
13.6283 -8.11466e-20 6.02195e-08
13.6718 -1.34417e-19 5.70568e-08
13.7153 -3.08296e-20 5.39543e-08
13.759 -5.08257e-20 5.09423e-08
13.8028 -3.18126e-20 4.79942e-08
13.8466 -1.17452e-21 4.51136e-08
13.8905 -7.61022e-20 4.23828e-08
13.9345 -1.63395e-20 3.96555e-08
13.9786 -7.21324e-20 3.71232e-08
14.0227 -7.07455e-20 3.46394e-08
14.067 -6.01179e-20 3.22556e-08
14.1113 -1.41755e-19 3.00085e-08
14.1558 -9.07602e-20 2.78517e-08
14.2003 -1.00783e-19 2.57691e-08
14.2449 -1.14168e-19 2.38655e-08
14.2896 -2.04859e-20 2.19705e-08
14.3344 -2.496e-20 2.0252e-08
14.3793 4.52402e-20 1.8607e-08
14.4243 4.39717e-20 1.70342e-08
14.4693 2.92231e-20 1.5592e-08
14.5145 1.4454e-19 1.42443e-08
14.5598 6.25511e-20 1.29206e-08
14.6052 1.2694e-19 1.17781e-08
14.6506 1.36537e-19 1.06389e-08
14.6962 6.41836e-20 9.60646e-09
14.7419 1.4562e-19 8.66208e-09
14.7877 5.7188e-20 7.77077e-09
14.8336 -8.77093e-21 6.92909e-09
14.8796 5.79278e-20 6.21488e-09
14.9257 -7.62721e-20 5.47992e-09
14.9719 -8.90715e-20 4.85829e-09
15.0182 -4.65641e-20 4.27688e-09
15.0647 -1.84603e-19 3.73434e-09
15.1112 -1.00089e-19 3.23457e-09
15.1579 -1.02999e-19 2.82225e-09
15.2047 -2.38522e-19 2.38066e-09
15.2516 -1.34356e-19 2.03491e-09
15.2986 -1.71149e-19 1.70292e-09
15.3458 -2.8296e-19 1.40239e-09
15.393 -1.31008e-19 1.12056e-09
15.4404 -2.29614e-19 9.1091e-10
15.488 -2.69861e-19 6.65961e-10
15.5356 -1.46555e-19 4.91593e-10
15.5834 -2.71339e-19 3.20312e-10
15.6313 -2.65306e-19 1.78838e-10
15.6794 -1.90849e-19 2.62001e-11
15.7276 -3.02976e-19 -5.74409e-11
15.7759 -3.07202e-19 -1.75659e-10
15.8243 -2.58986e-19 -2.51035e-10
15.873 -3.39134e-19 -3.28647e-10
15.9217 -3.74868e-19 -3.68168e-10
15.9706 -2.92255e-19 -4.48083e-10
16.0197 -3.26892e-19 -4.62385e-10
16.0689 -3.48157e-19 -5.05661e-10
16.1182 -2.37112e-19 -5.25869e-10
16.1677 -1.63961e-19 -5.63853e-10
16.2174 -2.15605e-19 -5.51343e-10
16.2672 -6.29838e-20 -5.84242e-10
16.3172 -9.9668e-21 -5.88192e-10
16.3674 -6.3592e-20 -5.98738e-10
16.4177 1.28775e-20 -5.82925e-10
16.4682 5.72774e-20 -6.18731e-10
16.5189 -1.57522e-20 -6.01204e-10
16.5697 1.17779e-20 -6.12717e-10
16.6208 8.6106e-20 -6.06094e-10
16.672 3.12151e-20 -6.35883e-10
16.7234 1.75045e-20 -6.15981e-10
16.775 1.16338e-19 -6.35362e-10
16.8268 1.14047e-19 -6.34506e-10
16.8787 9.73157e-20 -6.62819e-10
16.9309 1.94031e-19 -6.47973e-10
16.9833 2.38439e-19 -6.76174e-10
17.0359 2.47249e-19 -6.82436e-10
17.0887 2.84553e-19 -7.15469e-10
17.1418 3.65264e-19 -7.09165e-10
17.195 3.71699e-19 -7.47411e-10
17.2485 3.79032e-19 -7.60201e-10
17.3022 4.20152e-19 -8.02502e-10
17.3562 4.61949e-19 -8.06744e-10
17.4104 4.85732e-19 -8.52927e-10
17.4648 4.9353e-19 -8.7096e-10
17.5195 5.27264e-19 -9.23824e-10
17.5744 5.48751e-19 -9.36306e-10
17.6296 5.26738e-19 -9.86875e-10
17.6851 4.63473e-19 -1.00662e-09
17.7408 4.46433e-19 -1.06638e-09
17.7969 4.432e-19 -1.08559e-09
17.8532 3.92612e-19 -1.13888e-09
17.9098 3.64129e-19 -1.15761e-09
17.9667 3.87415e-19 -1.21845e-09
18.0239 4.13255e-19 -1.24626e-09
18.0815 4.20035e-19 -1.30738e-09
18.1393 3.59522e-19 -1.32961e-09
18.1975 3.2173e-19 -1.39126e-09
18.256 2.55668e-19 -1.41958e-09
18.3149 1.50954e-19 -1.49118e-09
18.3742 1.6817e-20 -1.52577e-09
18.4338 -6.26391e-20 -1.59534e-09
18.4938 -9.23347e-20 -1.62646e-09
18.5542 -5.08379e-20 -1.69843e-09
18.615 -4.0188e-20 -1.73355e-09
18.6762 1.6545e-20 -1.80986e-09
18.7379 3.12453e-20 -1.84824e-09
18.8 8.21804e-20 -1.9253e-09
18.8625 8.44944e-20 -1.95946e-09
18.9255 1.09133e-19 -2.03243e-09
18.9891 1.45595e-19 -2.0647e-09
19.0531 2.0827e-19 -2.13832e-09
19.1177 2.67965e-19 -2.17014e-09
19.1828 2.96728e-19 -2.24338e-09
19.2484 3.32891e-19 -2.27438e-09
19.3147 3.80585e-19 -2.34742e-09
19.3816 4.24583e-19 -2.37679e-09
19.4491 4.80806e-19 -2.44947e-09
19.5173 5.37454e-19 -2.47632e-09
19.5862 5.80402e-19 -2.54831e-09
19.6558 5.73382e-19 -2.57456e-09
19.7262 5.43305e-19 -2.64608e-09
19.7974 4.98635e-19 -2.67069e-09
19.8694 4.46899e-19 -2.74192e-09
19.9423 3.82471e-19 -2.7626e-09
20.0162 2.95748e-19 -2.83226e-09
20.091 1.73226e-19 -2.85094e-09
20.1669 8.87062e-20 -2.9178e-09
20.244 -9.64023e-21 -2.93224e-09
20.3222 -1.20839e-19 -2.99769e-09
20.4016 -2.38346e-19 -3.00964e-09
20.4825 -3.24745e-19 -3.07678e-09
20.5648 -4.10435e-19 -3.09045e-09
20.6487 -4.41059e-19 -3.16227e-09
20.7344 -4.43943e-19 -3.17734e-09
20.8219 -4.2177e-19 -3.25858e-09
20.9115 -4.02075e-19 -3.29169e-09
21.0034 -3.53857e-19 -3.40537e-09
21.0979 -2.31251e-19 -3.4762e-09
21.1952 -1.69573e-19 -3.76674e-09
21.2959 -6.56757e-20 -4.02188e-09
21.4004 -4.55965e-20 -4.45641e-09
21.5093 1.98852e-19 -5.04073e-09
21.6237 1.1507e-19 -5.41057e-09
21.7448 3.58994e-20 -5.59174e-09
21.8747 4.98121e-20 -5.87294e-09
22.0165 3.6195e-20 -5.95378e-09
22.1768 1.61334e-20 -6.10501e-09
22.3723 -7.19658e-20 -7.6999e-09


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.075Lambda0.5Nc1Classic/vCLADiaP_FRG_K.txt <==
-22.3723 0.000582827 -5.4575e-07
-22.1768 0.000577082 -4.33205e-07
-22.0165 0.000576449 -4.10972e-07
-21.8747 0.000575695 -4.08654e-07
-21.7448 0.000574699 -3.79938e-07
-21.6237 0.00057374 -3.69628e-07
-21.5093 0.000572491 -3.36221e-07
-21.4004 0.000570292 -2.96948e-07
-21.2959 0.000568882 -2.60306e-07
-21.1952 0.000567854 -2.44667e-07
-21.0979 0.000566969 -2.19166e-07
-21.0034 0.0005666 -2.16482e-07
-20.9115 0.000566332 -2.03962e-07
-20.8219 0.000566134 -2.03769e-07
-20.7344 0.000565986 -1.93877e-07
-20.6487 0.000565867 -1.94795e-07
-20.5648 0.000565766 -1.85842e-07
-20.4825 0.000565678 -1.86734e-07
-20.4016 0.000565603 -1.78342e-07
-20.3222 0.000565538 -1.79249e-07
-20.244 0.000565481 -1.71176e-07
-20.1669 0.00056543 -1.71829e-07
-20.091 0.000565384 -1.63842e-07
-20.0162 0.000565341 -1.64138e-07
-19.9423 0.0005653 -1.56128e-07
-19.8694 0.000565268 -1.56232e-07
-19.7974 0.000565231 -1.48267e-07
-19.7262 0.000565196 -1.4806e-07
-19.6558 0.000565163 -1.40214e-07
-19.5862 0.000565132 -1.39858e-07
-19.5173 0.000565102 -1.32106e-07
-19.4491 0.000565077 -1.31675e-07
-19.3816 0.00056505 -1.23994e-07
-19.3147 0.000565025 -1.23368e-07
-19.2484 0.000565002 -1.15772e-07
-19.1828 0.00056498 -1.15013e-07
-19.1177 0.000564961 -1.07506e-07
-19.0531 0.000564943 -1.06669e-07
-18.9891 0.000564927 -9.92309e-08
-18.9255 0.000564913 -9.83433e-08
-18.8625 0.000564903 -9.10334e-08
-18.8 0.00056489 -9.00056e-08
-18.7379 0.000564876 -8.25217e-08
-18.6762 0.000564862 -8.12117e-08
-18.615 0.000564851 -7.38533e-08
-18.5542 0.000564843 -7.27296e-08
-18.4938 0.000564839 -6.57113e-08
-18.4338 0.000564837 -6.48139e-08
-18.3742 0.000564837 -5.8007e-08
-18.3149 0.000564832 -5.68749e-08
-18.256 0.000564827 -5.00034e-08
-18.1975 0.000564829 -4.92316e-08
-18.1393 0.000564836 -4.30155e-08
-18.0815 0.000564845 -4.25842e-08
-18.0239 0.000564852 -3.64424e-08
-17.9667 0.000564855 -3.56462e-08
-17.9098 0.000564864 -2.95593e-08
-17.8532 0.000564881 -2.92743e-08
-17.7969 0.000564899 -2.36681e-08
-17.7408 0.000564915 -2.33168e-08
-17.6851 0.000564929 -1.73531e-08
-17.6296 0.000564949 -1.69331e-08
-17.5744 0.000564975 -1.15308e-08
-17.5195 0.000565005 -1.1494e-08
-17.4648 0.000565031 -5.9702e-09
-17.4104 0.000565056 -5.56435e-09
-17.3562 0.000565089 -4.36823e-10
-17.3022 0.000565131 -7.78608e-10
-17.2485 0.00056517 4.12686e-09
-17.195 0.000565202 4.33365e-09
-17.1418 0.000565245 9.0139e-09
-17.0887 0.0005653 8.19066e-09
-17.0359 0.000565351 1.25914e-08
-16.9833 0.000565393 1.25508e-08
-16.9309 0.000565449 1.66997e-08
-16.8787 0.000565518 1.55384e-08
-16.8268 0.000565577 1.97224e-08
-16.775 0.000565631 1.94198e-08
-16.7234 0.000565703 2.31299e-08
-16.672 0.000565782 2.18326e-08
-16.6208 0.000565843 2.61419e-08
-16.5697 0.00056591 2.5636e-08
-16.5189 0.000565995 2.89401e-08
-16.4682 0.000566072 2.78775e-08
-16.4177 0.000566132 3.25217e-08
-16.3674 0.000566209 3.16119e-08
-16.3172 0.000566295 3.49267e-08
-16.2672 0.000566358 3.52333e-08
-16.2174 0.000566434 3.99288e-08
-16.1677 0.000566529 3.96172e-08
-16.1182 0.000566627 4.48789e-08
-16.0689 0.000566733 4.66742e-08
-16.0197 0.000566863 5.24978e-08
-15.9706 0.000567021 5.42146e-08
-15.9217 0.000567153 6.20941e-08
-15.873 0.00056732 6.5211e-08
-15.8243 0.000567489 7.29687e-08
-15.7759 0.000567651 7.80552e-08
-15.7276 0.00056782 8.80701e-08
-15.6794 0.00056801 9.3808e-08
-15.6313 0.000568191 1.05825e-07
-15.5834 0.000568376 1.14782e-07
-15.5356 0.000568583 1.27899e-07
-15.488 0.000568792 1.38716e-07
-15.4404 0.000568992 1.55792e-07
-15.393 0.000569221 1.68647e-07
-15.3458 0.000569453 1.87817e-07
-15.2986 0.000569672 2.0554e-07
-15.2516 0.000569923 2.27444e-07
-15.2047 0.000570178 2.47682e-07
-15.1579 0.000570418 2.75361e-07
-15.1112 0.000570693 2.99227e-07
-15.0647 0.000570971 3.30068e-07
-15.0182 0.000571232 3.6074e-07
-14.9719 0.000571535 3.95927e-07
-14.9257 0.000571833 4.30857e-07
-14.8796 0.000572118 4.73994e-07
-14.8336 0.000572448 5.13866e-07
-14.7877 0.000572765 5.62623e-07
-14.7419 0.000573075 6.11643e-07
-14.6962 0.000573434 6.65876e-07
-14.6506 0.000573765 7.223e-07
-14.6052 0.000574104 7.86574e-07
-14.5598 0.000574491 8.48964e-07
-14.5145 0.000574831 9.22846e-07
-14.4693 0.000575205 9.95941e-07
-14.4243 0.00057561 1.07637e-06
-14.3793 0.000575963 1.16127e-06
-14.3344 0.000576374 1.25253e-06
-14.2896 0.000576782 1.34567e-06
-14.2449 0.000577159 1.45029e-06
-14.2003 0.000577601 1.55391e-06
-14.1558 0.000578002 1.66934e-06
-14.1113 0.000578415 1.78719e-06
-14.067 0.000578871 1.91296e-06
-14.0227 0.000579269 2.04452e-06
-13.9786 0.000579717 2.18491e-06
-13.9345 0.000580166 2.32757e-06
-13.8905 0.000580576 2.48416e-06
-13.8466 0.000581044 2.64177e-06
-13.8028 0.00058147 2.81221e-06
-13.759 0.000581907 2.98786e-06
-13.7153 0.000582371 3.17382e-06
-13.6718 0.000582781 3.36786e-06
-13.6283 0.000583233 3.5742e-06
-13.5848 0.000583669 3.78714e-06
-13.5415 0.000584078 4.01734e-06
-13.4982 0.000584521 4.2554e-06
-13.455 0.000584916 4.51285e-06
-13.4119 0.000585326 4.78309e-06
-13.3689 0.000585734 5.07672e-06
-13.3259 0.000586097 5.38973e-06
-13.283 0.000586487 5.73398e-06
-13.2402 0.000586839 6.10838e-06
-13.1974 0.000587187 6.52422e-06
-13.1547 0.000587542 6.99187e-06
-13.1121 0.000587861 7.51848e-06
-13.0696 0.00058822 8.12173e-06
-13.0271 0.000588587 8.82394e-06
-12.9847 0.000589008 9.61979e-06
-12.9424 0.000589553 1.05533e-05
-12.9001 0.000590231 1.15741e-05
-12.8579 0.000591201 1.26551e-05
-12.8158 0.000592458 1.36959e-05
-12.7737 0.000594037 1.44784e-05
-12.7317 0.000595818 1.49005e-05
-12.6898 0.000597554 1.48509e-05
-12.6479 0.000599081 1.44061e-05
-12.6061 0.000600263 1.38183e-05
-12.5643 0.000601109 1.31013e-05
-12.5226 0.000601716 1.25449e-05
-12.481 0.000602124 1.20099e-05
-12.4394 0.000602421 1.16281e-05
-12.3979 0.000602681 1.13637e-05
-12.3565 0.000602844 1.11264e-05
-12.3151 0.000603054 1.10552e-05
-12.2738 0.000603189 1.09348e-05
-12.2325 0.000603339 1.09505e-05
-12.1913 0.000603515 1.09377e-05
-12.1501 0.000603613 1.09647e-05
-12.109 0.000603818 1.10535e-05
-12.068 0.000603901 1.10798e-05
-12.027 0.000604062 1.12295e-05
-11.986 0.00060419 1.12711e-05
-11.9452 0.000604274 1.14275e-05
-11.9043 0.000604459 1.15092e-05
-11.8636 0.000604485 1.16286e-05
-11.8228 0.00060466 1.17722e-05
-11.7822 0.000604694 1.18532e-05
-11.7415 0.000604789 1.2041e-05
-11.701 0.000604885 1.21073e-05
-11.6605 0.000604881 1.22978e-05
-11.62 0.000605027 1.23806e-05
-11.5796 0.000604959 1.2531e-05
-11.5392 0.000605074 1.26633e-05
-11.4989 0.000605028 1.27569e-05
-11.4587 0.000605044 1.29421e-05
-11.4184 0.000605069 1.29992e-05
-11.3783 0.000604972 1.32038e-05
-11.3381 0.000605046 1.32556e-05
-11.2981 0.00060488 1.34374e-05
-11.2581 0.000604922 1.35201e-05
-11.2181 0.000604772 1.36411e-05
-11.1781 0.000604718 1.37816e-05
-11.1383 0.000604637 1.38424e-05
-11.0984 0.000604465 1.40286e-05
-11.0586 0.000604441 1.40558e-05
-11.0189 0.000604183 1.42504e-05
-10.9792 0.000604144 1.42793e-05
-10.9395 0.000603881 1.44385e-05
-10.8999 0.000603763 1.45035e-05
-10.8603 0.000603553 1.45929e-05
-10.8208 0.000603322 1.47184e-05
-10.7813 0.000603177 1.47418e-05
-10.7418 0.000602842 1.4914e-05
-10.7024 0.000602707 1.49004e-05
-10.6631 0.000602336 1.50809e-05
-10.6238 0.000602149 1.50639e-05
-10.5845 0.000601804 1.5212e-05
-10.5452 0.00060152 1.52241e-05
-10.506 0.000601232 1.53041e-05
-10.4669 0.000600838 1.53723e-05
-10.4278 0.000600588 1.53766e-05
-10.3887 0.00060012 1.55001e-05
-10.3496 0.000599851 1.54529e-05
-10.3106 0.000599374 1.55996e-05
-10.2717 0.000599032 1.55315e-05
-10.2328 0.000598594 1.56646e-05
-10.1939 0.000598147 1.56067e-05
-10.155 0.000597762 1.56914e-05
-10.1162 0.000597208 1.56714e-05
-10.0774 0.000596841 1.56818e-05
-10.0387 0.000596228 1.57192e-05
-10 0.000595825 1.56569e-05
-9.96134 0.000595214 1.5744e-05
-9.92271 0.000594729 1.5633e-05
-9.88412 0.000594162 1.57407e-05
-9.84557 0.000593562 1.56093e-05
-9.80704 0.000593052 1.57059e-05
-9.76856 0.000592332 1.55818e-05
-9.73011 0.000591849 1.56391e-05
-9.69169 0.00059105 1.55459e-05
-9.65331 0.000590534 1.55397e-05
-9.61496 0.000589725 1.54972e-05
-9.57664 0.000589125 1.54159e-05
-9.53836 0.000588356 1.54315e-05
-9.50011 0.000587634 1.52912e-05
-9.46189 0.000586931 1.53457e-05
-9.42371 0.000586069 1.5171e-05
-9.38556 0.000585425 1.52386e-05
-9.34744 0.000584433 1.50537e-05
-9.30935 0.000583797 1.51111e-05
-9.2713 0.000582732 1.49367e-05
-9.23327 0.000582045 1.49608e-05
-9.19528 0.000580969 1.48169e-05
-9.15732 0.00058018 1.47851e-05
-9.11939 0.000579145 1.4691e-05
-9.08149 0.000578215 1.45888e-05
-9.04362 0.000577252 1.45567e-05
-9.00578 0.000576157 1.43941e-05
-8.96797 0.000575267 1.4413e-05
-8.93019 0.000574007 1.42092e-05
-8.89244 0.000573145 1.42611e-05
-8.85471 0.000571767 1.40336e-05
-8.81702 0.000570873 1.40993e-05
-8.77936 0.000569436 1.38654e-05
-8.74172 0.000568456 1.39235e-05
-8.70412 0.000567014 1.37015e-05
-8.66654 0.000565899 1.37307e-05
-8.62899 0.000564498 1.35389e-05
-8.59146 0.000563207 1.35177e-05
-8.55397 0.000561877 1.33748e-05
-8.5165 0.000560384 1.32853e-05
-8.47906 0.000559123 1.32078e-05
-8.44165 0.000557433 1.3051e-05
-8.40426 0.000556192 1.30381e-05
-8.3669 0.000554349 1.2824e-05
-8.32956 0.000553068 1.28612e-05
-8.29226 0.000551124 1.26022e-05
-8.25497 0.000549753 1.2672e-05
-8.21772 0.000547754 1.23812e-05
-8.18049 0.000546242 1.24645e-05
-8.14328 0.00054423 1.21558e-05
-8.1061 0.000542533 1.22307e-05
-8.06895 0.000540542 1.19191e-05
-8.03182 0.000538622 1.1963e-05
-7.99471 0.000536675 1.16639e-05
-7.95763 0.000534505 1.16532e-05
-7.92058 0.000532594 1.13831e-05
-7.88355 0.000530175 1.12913e-05
-7.84654 0.000528254 1.10695e-05
-7.80955 0.000525627 1.0875e-05
-7.77259 0.000523641 1.07107e-05
-7.73566 0.000520851 1.04092e-05
-7.69874 0.000518746 1.02903e-05
-7.66185 0.000515833 9.88267e-06
-7.62498 0.000513559 9.78874e-06
-7.58814 0.000510557 9.27657e-06
-7.55132 0.000508071 9.18425e-06
-7.51452 0.000505009 8.56861e-06
-7.47774 0.000502267 8.44995e-06
-7.44099 0.000499171 7.73163e-06
-7.40425 0.000496138 7.55286e-06
-7.36754 0.000493023 6.73193e-06
-7.33085 0.000489672 6.45599e-06
-7.29418 0.000486531 5.52969e-06
-7.25754 0.000482855 5.1166e-06
-7.22091 0.000479648 4.0799e-06
-7.18431 0.000475672 3.48193e-06
-7.14772 0.000472357 2.32612e-06
-7.11116 0.000468107 1.48857e-06
-7.07462 0.000464645 2.04446e-07
-7.0381 0.000460147 -9.34129e-07
-7.00159 0.000456498 -2.35762e-06
-6.96511 0.000451778 -3.85355e-06
-6.92865 0.000447893 -5.44472e-06
-6.89221 0.00044298 -7.34436e-06
-6.85579 0.000438801 -9.15393e-06
-6.81938 0.000433722 -1.1501e-05
-6.783 0.000429199 -1.35909e-05
-6.74664 0.00042397 -1.64279e-05
-6.71029 0.000419051 -1.88656e-05
-6.67397 0.000413682 -2.2234e-05
-6.63766 0.000408314 -2.50889e-05
-6.60137 0.000402801 -2.90288e-05
-6.5651 0.000396938 -3.23679e-05
-6.52885 0.000391254 -3.69133e-05
-6.49262 0.000384857 -4.0797e-05
-6.4564 0.000378942 -4.59674e-05
-6.42021 0.000371995 -5.04464e-05
-6.38403 0.000365775 -5.62476e-05
-6.34786 0.000358263 -6.13544e-05
-6.31172 0.000351661 -6.77723e-05
-6.27559 0.000343565 -7.35158e-05
-6.23949 0.000336505 -8.05076e-05
-6.20339 0.000327804 -8.68688e-05
-6.16732 0.000320214 -9.43569e-05
-6.13126 0.00031089 -0.000101286
-6.09522 0.000302703 -0.000109156
-6.05919 0.000292752 -0.000116568
-6.02319 0.000283911 -0.000124673
-5.9872 0.000273343 -0.000132449
-5.95122 0.000263811 -0.000140613
-5.91526 0.000252659 -0.000148602
-5.87932 0.000242424 -0.000156626
-5.84339 0.000230744 -0.000164645
-5.80748 0.00021982 -0.000172332
-5.77158 0.000207693 -0.000180183
-5.7357 0.000196123 -0.000187339
-5.69984 0.000183652 -0.000194828
-5.66399 0.000171506 -0.000201272
-5.62815 0.000158812 -0.000208221
-5.59233 0.000146186 -0.0002138
-5.55653 0.000133397 -0.000220058
-5.52074 0.000120401 -0.000224653
-5.48497 0.000107643 -0.000230103
-5.4492 9.44015e-05 -0.000233636
-5.41346 8.17784e-05 -0.000238198
-5.37773 6.84217e-05 -0.000240637
-5.34201 5.60257e-05 -0.000244275
-5.30631 4.26671e-05 -0.000245626
-5.27062 3.05711e-05 -0.000248338
-5.23494 1.73009e-05 -0.000248642
-5.19928 5.55199e-06 -0.000250458
-5.16363 -7.56684e-06 -0.000249786
-5.128 -1.89489e-05 -0.00025076
-5.09237 -3.18819e-05 -0.0002492
-5.05677 -4.2906e-05 -0.0002494
-5.02117 -5.56462e-05 -0.000247052
-4.98559 -6.63491e-05 -0.000246555
-4.95002 -7.89151e-05 -0.000243524
-4.91446 -8.93579e-05 -0.000242408
-4.87892 -0.000101791 -0.000238796
-4.84339 -0.000112056 -0.000237133
-4.80787 -0.000124419 -0.000233036
-4.77237 -0.000134604 -0.000230891
-4.73687 -0.000146975 -0.000226395
-4.70139 -0.000157193 -0.000223819
-4.66592 -0.000169664 -0.000218999
-4.63046 -0.000180038 -0.000216029
-4.59502 -0.000192711 -0.000210946
-4.55958 -0.000203371 -0.000207604
-4.52416 -0.000216357 -0.000202307
-4.48875 -0.000227441 -0.000198599
-4.45335 -0.000240857 -0.000193121
-4.41797 -0.000252506 -0.000189038
-4.38259 -0.000266478 -0.000183399
-4.34722 -0.000278838 -0.000178916
-4.31187 -0.000293494 -0.000173122
-4.27653 -0.000306717 -0.000168201
-4.24119 -0.000322196 -0.000162243
-4.20587 -0.000336441 -0.000156828
-4.17056 -0.000352886 -0.000150683
-4.13526 -0.000368321 -0.000144705
-4.09997 -0.000385887 -0.000138334
-4.06469 -0.00040269 -0.000131707
-4.02942 -0.000421542 -0.000125043
-3.99416 -0.000439906 -0.000117672
-3.95891 -0.000460229 -0.000110625
-3.92367 -0.000480359 -0.000102394
-3.88844 -0.000502356 -9.48497e-05
-3.85322 -0.000524474 -8.5617e-05
-3.81801 -0.000548375 -7.74277e-05
-3.7828 -0.000572718 -6.70221e-05
-3.74761 -0.00059878 -5.8002e-05
-3.71243 -0.000625604 -4.62128e-05
-3.67726 -0.00065411 -3.61319e-05
-3.64209 -0.000683692 -2.26991e-05
-3.60694 -0.000714953 -1.12731e-05
-3.57179 -0.000747591 4.12359e-06
-3.53665 -0.000781948 1.72438e-05
-3.50152 -0.000817962 3.49989e-05
-3.4664 -0.000855783 5.02407e-05
-3.43129 -0.000895517 7.08389e-05
-3.39619 -0.000937196 8.87244e-05
-3.36109 -0.000981011 0.000112761
-3.32601 -0.00102696 0.000133927
-3.29093 -0.00107523 0.000162134
-3.25586 -0.00112586 0.000187356
-3.2208 -0.00117899 0.000220629
-3.18574 -0.0012347 0.000250864
-3.1507 -0.00129304 0.000290292
-3.11566 -0.0013542 0.000326729
-3.08063 -0.00141809 0.00037364
-3.0456 -0.00148499 0.000417745
-3.01059 -0.00155463 0.000473763
-2.97558 -0.00162745 0.000527329
-2.94058 -0.00170286 0.000594445
-2.90558 -0.00178156 0.000659661
-2.87059 -0.00186245 0.000740301
-2.83561 -0.00194661 0.000819825
-2.80064 -0.00203221 0.000916925
-2.76567 -0.00212083 0.00101395
-2.73071 -0.00220963 0.00113102
-2.69576 -0.00230079 0.00124933
-2.66081 -0.00239016 0.00139045
-2.62587 -0.00248059 0.00153437
-2.59094 -0.00256623 0.0017041
-2.55601 -0.00265065 0.00187835
-2.52109 -0.00272586 0.00208134
-2.48617 -0.00279622 0.00229049
-2.45126 -0.00285104 0.00253071
-2.41636 -0.00289562 0.00277803
-2.38146 -0.00291598 0.00305716
-2.34657 -0.00291879 0.00334253
-2.31168 -0.00288643 0.0036573
-2.2768 -0.00282767 0.00397402
-2.24192 -0.00272171 0.00431253
-2.20705 -0.00258072 0.00464342
-2.17219 -0.00238243 0.00498161
-2.13733 -0.0021443 0.00529651
-2.10247 -0.00184552 0.00559781
-2.06762 -0.00151057 0.00585613
-2.03278 -0.00112301 0.00607801
-1.99794 -0.000714358 0.00623918
-1.9631 -0.000273078 0.00634705
-1.92827 0.000165209 0.00638621
-1.89345 0.000609945 0.00636803
-1.85862 0.00102649 0.00628711
-1.82381 0.00142646 0.00615848
-1.78899 0.00178053 0.00598427
-1.75419 0.00210496 0.00578
-1.71938 0.00237709 0.0055511
-1.68458 0.0026173 0.00531022
-1.64979 0.00280827 0.00506275
-1.61499 0.00297221 0.00481693
-1.58021 0.00309492 0.00457666
-1.54542 0.00319835 0.00434607
-1.51064 0.00326967 0.00412749
-1.47586 0.00332947 0.00392219
-1.44109 0.0033652 0.00373132
-1.40632 0.00339588 0.00355447
-1.37155 0.00340877 0.00339208
-1.33679 0.00342155 0.00324298
-1.30203 0.0034211 0.00310717
-1.26727 0.00342418 0.00298326
-1.23251 0.00341718 0.00287104
-1.19776 0.00341637 0.00276913
-1.16301 0.00340759 0.00267726
-1.12827 0.00340702 0.00259416
-1.09352 0.00339985 0.00251955
-1.05878 0.00340248 0.00245229
-1.02405 0.0033994 0.00239217
-0.989309 0.00340746 0.00233808
-0.954576 0.00341043 0.00228995
-0.919844 0.00342573 0.00224663
-0.885115 0.00343637 0.00220819
-0.850388 0.00346053 0.0021734
-0.815663 0.00348033 0.00214244
-0.78094 0.00351492 0.00211394
-0.746219 0.0035453 0.00208813
-0.711499 0.00359191 0.00206351
-0.676781 0.00363435 0.00204026
-0.642065 0.00369458 0.00201664
-0.60735 0.00375052 0.0019928
-0.572637 0.00382587 0.00196662
-0.537925 0.00389658 0.00193816
-0.503214 0.00398815 0.00190479
-0.468504 0.00407431 0.00186648
-0.433796 0.00418219 0.00181998
-0.399089 0.00428315 0.00176518
-0.364382 0.00440545 0.00169823
-0.329676 0.00451819 0.00161905
-0.294972 0.00464966 0.00152349
-0.260267 0.00476743 0.00141181
-0.225564 0.00489847 0.00128023
-0.190861 0.00500855 0.00113003
-0.156158 0.00512375 0.000958822
-0.121456 0.00521186 0.000769706
-0.0867541 0.00529129 0.000562916
-0.0520524 0.00534221 0.000343697
-0.0173508 0.00537075 0.000115258
0.0173508 0.00537075 -0.000115258
0.0520524 0.00534221 -0.000343697
0.0867541 0.00529129 -0.000562916
0.121456 0.00521186 -0.000769706
0.156158 0.00512375 -0.000958822
0.190861 0.00500855 -0.00113003
0.225564 0.00489847 -0.00128023
0.260267 0.00476743 -0.00141181
0.294972 0.00464966 -0.00152349
0.329676 0.00451819 -0.00161905
0.364382 0.00440545 -0.00169823
0.399089 0.00428315 -0.00176518
0.433796 0.00418219 -0.00181998
0.468504 0.00407431 -0.00186648
0.503214 0.00398815 -0.00190479
0.537925 0.00389658 -0.00193816
0.572637 0.00382587 -0.00196662
0.60735 0.00375052 -0.0019928
0.642065 0.00369458 -0.00201664
0.676781 0.00363435 -0.00204026
0.711499 0.00359191 -0.00206351
0.746219 0.0035453 -0.00208813
0.78094 0.00351492 -0.00211394
0.815663 0.00348033 -0.00214244
0.850388 0.00346053 -0.0021734
0.885115 0.00343637 -0.00220819
0.919844 0.00342573 -0.00224663
0.954576 0.00341043 -0.00228995
0.989309 0.00340746 -0.00233808
1.02405 0.0033994 -0.00239217
1.05878 0.00340248 -0.00245229
1.09352 0.00339985 -0.00251955
1.12827 0.00340702 -0.00259416
1.16301 0.00340759 -0.00267726
1.19776 0.00341637 -0.00276913
1.23251 0.00341718 -0.00287104
1.26727 0.00342418 -0.00298326
1.30203 0.0034211 -0.00310717
1.33679 0.00342155 -0.00324298
1.37155 0.00340877 -0.00339208
1.40632 0.00339588 -0.00355447
1.44109 0.0033652 -0.00373132
1.47586 0.00332947 -0.00392219
1.51064 0.00326967 -0.00412749
1.54542 0.00319835 -0.00434607
1.58021 0.00309492 -0.00457666
1.61499 0.00297221 -0.00481693
1.64979 0.00280827 -0.00506275
1.68458 0.0026173 -0.00531022
1.71938 0.00237709 -0.0055511
1.75419 0.00210496 -0.00578
1.78899 0.00178053 -0.00598427
1.82381 0.00142646 -0.00615848
1.85862 0.00102649 -0.00628711
1.89345 0.000609945 -0.00636803
1.92827 0.000165209 -0.00638621
1.9631 -0.000273078 -0.00634705
1.99794 -0.000714358 -0.00623918
2.03278 -0.00112301 -0.00607801
2.06762 -0.00151057 -0.00585613
2.10247 -0.00184552 -0.00559781
2.13733 -0.0021443 -0.00529651
2.17219 -0.00238243 -0.00498161
2.20705 -0.00258072 -0.00464342
2.24192 -0.00272171 -0.00431253
2.2768 -0.00282767 -0.00397402
2.31168 -0.00288643 -0.0036573
2.34657 -0.00291879 -0.00334253
2.38146 -0.00291598 -0.00305716
2.41636 -0.00289562 -0.00277803
2.45126 -0.00285104 -0.00253071
2.48617 -0.00279622 -0.00229049
2.52109 -0.00272586 -0.00208134
2.55601 -0.00265065 -0.00187835
2.59094 -0.00256623 -0.0017041
2.62587 -0.00248059 -0.00153437
2.66081 -0.00239016 -0.00139045
2.69576 -0.00230079 -0.00124933
2.73071 -0.00220963 -0.00113102
2.76567 -0.00212083 -0.00101395
2.80064 -0.00203221 -0.000916925
2.83561 -0.00194661 -0.000819825
2.87059 -0.00186245 -0.000740301
2.90558 -0.00178156 -0.000659661
2.94058 -0.00170286 -0.000594445
2.97558 -0.00162745 -0.000527329
3.01059 -0.00155463 -0.000473763
3.0456 -0.00148499 -0.000417745
3.08063 -0.00141809 -0.00037364
3.11566 -0.0013542 -0.000326729
3.1507 -0.00129304 -0.000290292
3.18574 -0.0012347 -0.000250864
3.2208 -0.00117899 -0.000220629
3.25586 -0.00112586 -0.000187356
3.29093 -0.00107523 -0.000162134
3.32601 -0.00102696 -0.000133927
3.36109 -0.000981011 -0.000112761
3.39619 -0.000937196 -8.87244e-05
3.43129 -0.000895517 -7.08389e-05
3.4664 -0.000855783 -5.02407e-05
3.50152 -0.000817962 -3.49989e-05
3.53665 -0.000781948 -1.72438e-05
3.57179 -0.000747591 -4.12359e-06
3.60694 -0.000714953 1.12731e-05
3.64209 -0.000683692 2.26991e-05
3.67726 -0.00065411 3.61319e-05
3.71243 -0.000625604 4.62128e-05
3.74761 -0.00059878 5.8002e-05
3.7828 -0.000572718 6.70221e-05
3.81801 -0.000548375 7.74277e-05
3.85322 -0.000524474 8.5617e-05
3.88844 -0.000502356 9.48497e-05
3.92367 -0.000480359 0.000102394
3.95891 -0.000460229 0.000110625
3.99416 -0.000439906 0.000117672
4.02942 -0.000421542 0.000125043
4.06469 -0.00040269 0.000131707
4.09997 -0.000385887 0.000138334
4.13526 -0.000368321 0.000144705
4.17056 -0.000352886 0.000150683
4.20587 -0.000336441 0.000156828
4.24119 -0.000322196 0.000162243
4.27653 -0.000306717 0.000168201
4.31187 -0.000293494 0.000173122
4.34722 -0.000278838 0.000178916
4.38259 -0.000266478 0.000183399
4.41797 -0.000252506 0.000189038
4.45335 -0.000240857 0.000193121
4.48875 -0.000227441 0.000198599
4.52416 -0.000216357 0.000202307
4.55958 -0.000203371 0.000207604
4.59502 -0.000192711 0.000210946
4.63046 -0.000180038 0.000216029
4.66592 -0.000169664 0.000218999
4.70139 -0.000157193 0.000223819
4.73687 -0.000146975 0.000226395
4.77237 -0.000134604 0.000230891
4.80787 -0.000124419 0.000233036
4.84339 -0.000112056 0.000237133
4.87892 -0.000101791 0.000238796
4.91446 -8.93579e-05 0.000242408
4.95002 -7.89151e-05 0.000243524
4.98559 -6.63491e-05 0.000246555
5.02117 -5.56462e-05 0.000247052
5.05677 -4.2906e-05 0.0002494
5.09237 -3.18819e-05 0.0002492
5.128 -1.89489e-05 0.00025076
5.16363 -7.56684e-06 0.000249786
5.19928 5.55199e-06 0.000250458
5.23494 1.73009e-05 0.000248642
5.27062 3.05711e-05 0.000248338
5.30631 4.26671e-05 0.000245626
5.34201 5.60257e-05 0.000244275
5.37773 6.84217e-05 0.000240637
5.41346 8.17784e-05 0.000238198
5.4492 9.44015e-05 0.000233636
5.48497 0.000107643 0.000230103
5.52074 0.000120401 0.000224653
5.55653 0.000133397 0.000220058
5.59233 0.000146186 0.0002138
5.62815 0.000158812 0.000208221
5.66399 0.000171506 0.000201272
5.69984 0.000183652 0.000194828
5.7357 0.000196123 0.000187339
5.77158 0.000207693 0.000180183
5.80748 0.00021982 0.000172332
5.84339 0.000230744 0.000164645
5.87932 0.000242424 0.000156626
5.91526 0.000252659 0.000148602
5.95122 0.000263811 0.000140613
5.9872 0.000273343 0.000132449
6.02319 0.000283911 0.000124673
6.05919 0.000292752 0.000116568
6.09522 0.000302703 0.000109156
6.13126 0.00031089 0.000101286
6.16732 0.000320214 9.43569e-05
6.20339 0.000327804 8.68688e-05
6.23949 0.000336505 8.05076e-05
6.27559 0.000343565 7.35158e-05
6.31172 0.000351661 6.77723e-05
6.34786 0.000358263 6.13544e-05
6.38403 0.000365775 5.62476e-05
6.42021 0.000371995 5.04464e-05
6.4564 0.000378942 4.59674e-05
6.49262 0.000384857 4.0797e-05
6.52885 0.000391254 3.69133e-05
6.5651 0.000396938 3.23679e-05
6.60137 0.000402801 2.90288e-05
6.63766 0.000408314 2.50889e-05
6.67397 0.000413682 2.2234e-05
6.71029 0.000419051 1.88656e-05
6.74664 0.00042397 1.64279e-05
6.783 0.000429199 1.35909e-05
6.81938 0.000433722 1.1501e-05
6.85579 0.000438801 9.15393e-06
6.89221 0.00044298 7.34436e-06
6.92865 0.000447893 5.44472e-06
6.96511 0.000451778 3.85355e-06
7.00159 0.000456498 2.35762e-06
7.0381 0.000460147 9.34129e-07
7.07462 0.000464645 -2.04446e-07
7.11116 0.000468107 -1.48857e-06
7.14772 0.000472357 -2.32612e-06
7.18431 0.000475672 -3.48193e-06
7.22091 0.000479648 -4.0799e-06
7.25754 0.000482855 -5.1166e-06
7.29418 0.000486531 -5.52969e-06
7.33085 0.000489672 -6.45599e-06
7.36754 0.000493023 -6.73193e-06
7.40425 0.000496138 -7.55286e-06
7.44099 0.000499171 -7.73163e-06
7.47774 0.000502267 -8.44995e-06
7.51452 0.000505009 -8.56861e-06
7.55132 0.000508071 -9.18425e-06
7.58814 0.000510557 -9.27657e-06
7.62498 0.000513559 -9.78874e-06
7.66185 0.000515833 -9.88267e-06
7.69874 0.000518746 -1.02903e-05
7.73566 0.000520851 -1.04092e-05
7.77259 0.000523641 -1.07107e-05
7.80955 0.000525627 -1.0875e-05
7.84654 0.000528254 -1.10695e-05
7.88355 0.000530175 -1.12913e-05
7.92058 0.000532594 -1.13831e-05
7.95763 0.000534505 -1.16532e-05
7.99471 0.000536675 -1.16639e-05
8.03182 0.000538622 -1.1963e-05
8.06895 0.000540542 -1.19191e-05
8.1061 0.000542533 -1.22307e-05
8.14328 0.00054423 -1.21558e-05
8.18049 0.000546242 -1.24645e-05
8.21772 0.000547754 -1.23812e-05
8.25497 0.000549753 -1.2672e-05
8.29226 0.000551124 -1.26022e-05
8.32956 0.000553068 -1.28612e-05
8.3669 0.000554349 -1.2824e-05
8.40426 0.000556192 -1.30381e-05
8.44165 0.000557433 -1.3051e-05
8.47906 0.000559123 -1.32078e-05
8.5165 0.000560384 -1.32853e-05
8.55397 0.000561877 -1.33748e-05
8.59146 0.000563207 -1.35177e-05
8.62899 0.000564498 -1.35389e-05
8.66654 0.000565899 -1.37307e-05
8.70412 0.000567014 -1.37015e-05
8.74172 0.000568456 -1.39235e-05
8.77936 0.000569436 -1.38654e-05
8.81702 0.000570873 -1.40993e-05
8.85471 0.000571767 -1.40336e-05
8.89244 0.000573145 -1.42611e-05
8.93019 0.000574007 -1.42092e-05
8.96797 0.000575267 -1.4413e-05
9.00578 0.000576157 -1.43941e-05
9.04362 0.000577252 -1.45567e-05
9.08149 0.000578215 -1.45888e-05
9.11939 0.000579145 -1.4691e-05
9.15732 0.00058018 -1.47851e-05
9.19528 0.000580969 -1.48169e-05
9.23327 0.000582045 -1.49608e-05
9.2713 0.000582732 -1.49367e-05
9.30935 0.000583797 -1.51111e-05
9.34744 0.000584433 -1.50537e-05
9.38556 0.000585425 -1.52386e-05
9.42371 0.000586069 -1.5171e-05
9.46189 0.000586931 -1.53457e-05
9.50011 0.000587634 -1.52912e-05
9.53836 0.000588356 -1.54315e-05
9.57664 0.000589125 -1.54159e-05
9.61496 0.000589725 -1.54972e-05
9.65331 0.000590534 -1.55397e-05
9.69169 0.00059105 -1.55459e-05
9.73011 0.000591849 -1.56391e-05
9.76856 0.000592332 -1.55818e-05
9.80704 0.000593052 -1.57059e-05
9.84557 0.000593562 -1.56093e-05
9.88412 0.000594162 -1.57407e-05
9.92271 0.000594729 -1.5633e-05
9.96134 0.000595214 -1.5744e-05
10 0.000595825 -1.56569e-05
10.0387 0.000596228 -1.57192e-05
10.0774 0.000596841 -1.56818e-05
10.1162 0.000597208 -1.56714e-05
10.155 0.000597762 -1.56914e-05
10.1939 0.000598147 -1.56067e-05
10.2328 0.000598594 -1.56646e-05
10.2717 0.000599032 -1.55315e-05
10.3106 0.000599374 -1.55996e-05
10.3496 0.000599851 -1.54529e-05
10.3887 0.00060012 -1.55001e-05
10.4278 0.000600588 -1.53766e-05
10.4669 0.000600838 -1.53723e-05
10.506 0.000601232 -1.53041e-05
10.5452 0.00060152 -1.52241e-05
10.5845 0.000601804 -1.5212e-05
10.6238 0.000602149 -1.50639e-05
10.6631 0.000602336 -1.50809e-05
10.7024 0.000602707 -1.49004e-05
10.7418 0.000602842 -1.4914e-05
10.7813 0.000603177 -1.47418e-05
10.8208 0.000603322 -1.47184e-05
10.8603 0.000603553 -1.45929e-05
10.8999 0.000603763 -1.45035e-05
10.9395 0.000603881 -1.44385e-05
10.9792 0.000604144 -1.42793e-05
11.0189 0.000604183 -1.42504e-05
11.0586 0.000604441 -1.40558e-05
11.0984 0.000604465 -1.40286e-05
11.1383 0.000604637 -1.38424e-05
11.1781 0.000604718 -1.37816e-05
11.2181 0.000604772 -1.36411e-05
11.2581 0.000604922 -1.35201e-05
11.2981 0.00060488 -1.34374e-05
11.3381 0.000605046 -1.32556e-05
11.3783 0.000604972 -1.32038e-05
11.4184 0.000605069 -1.29992e-05
11.4587 0.000605044 -1.29421e-05
11.4989 0.000605028 -1.27569e-05
11.5392 0.000605074 -1.26633e-05
11.5796 0.000604959 -1.2531e-05
11.62 0.000605027 -1.23806e-05
11.6605 0.000604881 -1.22978e-05
11.701 0.000604885 -1.21073e-05
11.7415 0.000604789 -1.2041e-05
11.7822 0.000604694 -1.18532e-05
11.8228 0.00060466 -1.17722e-05
11.8636 0.000604485 -1.16286e-05
11.9043 0.000604459 -1.15092e-05
11.9452 0.000604274 -1.14275e-05
11.986 0.00060419 -1.12711e-05
12.027 0.000604062 -1.12295e-05
12.068 0.000603901 -1.10798e-05
12.109 0.000603818 -1.10535e-05
12.1501 0.000603613 -1.09647e-05
12.1913 0.000603515 -1.09377e-05
12.2325 0.000603339 -1.09505e-05
12.2738 0.000603189 -1.09348e-05
12.3151 0.000603054 -1.10552e-05
12.3565 0.000602844 -1.11264e-05
12.3979 0.000602681 -1.13637e-05
12.4394 0.000602421 -1.16281e-05
12.481 0.000602124 -1.20099e-05
12.5226 0.000601716 -1.25449e-05
12.5643 0.000601109 -1.31013e-05
12.6061 0.000600263 -1.38183e-05
12.6479 0.000599081 -1.44061e-05
12.6898 0.000597554 -1.48509e-05
12.7317 0.000595818 -1.49005e-05
12.7737 0.000594037 -1.44784e-05
12.8158 0.000592458 -1.36959e-05
12.8579 0.000591201 -1.26551e-05
12.9001 0.000590231 -1.15741e-05
12.9424 0.000589553 -1.05533e-05
12.9847 0.000589008 -9.61979e-06
13.0271 0.000588587 -8.82394e-06
13.0696 0.00058822 -8.12173e-06
13.1121 0.000587861 -7.51848e-06
13.1547 0.000587542 -6.99187e-06
13.1974 0.000587187 -6.52422e-06
13.2402 0.000586839 -6.10838e-06
13.283 0.000586487 -5.73398e-06
13.3259 0.000586097 -5.38973e-06
13.3689 0.000585734 -5.07672e-06
13.4119 0.000585326 -4.78309e-06
13.455 0.000584916 -4.51285e-06
13.4982 0.000584521 -4.2554e-06
13.5415 0.000584078 -4.01734e-06
13.5848 0.000583669 -3.78714e-06
13.6283 0.000583233 -3.5742e-06
13.6718 0.000582781 -3.36786e-06
13.7153 0.000582371 -3.17382e-06
13.759 0.000581907 -2.98786e-06
13.8028 0.00058147 -2.81221e-06
13.8466 0.000581044 -2.64177e-06
13.8905 0.000580576 -2.48416e-06
13.9345 0.000580166 -2.32757e-06
13.9786 0.000579717 -2.18491e-06
14.0227 0.000579269 -2.04452e-06
14.067 0.000578871 -1.91296e-06
14.1113 0.000578415 -1.78719e-06
14.1558 0.000578002 -1.66934e-06
14.2003 0.000577601 -1.55391e-06
14.2449 0.000577159 -1.45029e-06
14.2896 0.000576782 -1.34567e-06
14.3344 0.000576374 -1.25253e-06
14.3793 0.000575963 -1.16127e-06
14.4243 0.00057561 -1.07637e-06
14.4693 0.000575205 -9.95941e-07
14.5145 0.000574831 -9.22846e-07
14.5598 0.000574491 -8.48964e-07
14.6052 0.000574104 -7.86574e-07
14.6506 0.000573765 -7.223e-07
14.6962 0.000573434 -6.65876e-07
14.7419 0.000573075 -6.11643e-07
14.7877 0.000572765 -5.62623e-07
14.8336 0.000572448 -5.13866e-07
14.8796 0.000572118 -4.73994e-07
14.9257 0.000571833 -4.30857e-07
14.9719 0.000571535 -3.95927e-07
15.0182 0.000571232 -3.6074e-07
15.0647 0.000570971 -3.30068e-07
15.1112 0.000570693 -2.99227e-07
15.1579 0.000570418 -2.75361e-07
15.2047 0.000570178 -2.47682e-07
15.2516 0.000569923 -2.27444e-07
15.2986 0.000569672 -2.0554e-07
15.3458 0.000569453 -1.87817e-07
15.393 0.000569221 -1.68647e-07
15.4404 0.000568992 -1.55792e-07
15.488 0.000568792 -1.38716e-07
15.5356 0.000568583 -1.27899e-07
15.5834 0.000568376 -1.14782e-07
15.6313 0.000568191 -1.05825e-07
15.6794 0.00056801 -9.3808e-08
15.7276 0.00056782 -8.80701e-08
15.7759 0.000567651 -7.80552e-08
15.8243 0.000567489 -7.29687e-08
15.873 0.00056732 -6.5211e-08
15.9217 0.000567153 -6.20941e-08
15.9706 0.000567021 -5.42146e-08
16.0197 0.000566863 -5.24978e-08
16.0689 0.000566733 -4.66742e-08
16.1182 0.000566627 -4.48789e-08
16.1677 0.000566529 -3.96172e-08
16.2174 0.000566434 -3.99288e-08
16.2672 0.000566358 -3.52333e-08
16.3172 0.000566295 -3.49267e-08
16.3674 0.000566209 -3.16119e-08
16.4177 0.000566132 -3.25217e-08
16.4682 0.000566072 -2.78775e-08
16.5189 0.000565995 -2.89401e-08
16.5697 0.00056591 -2.5636e-08
16.6208 0.000565843 -2.61419e-08
16.672 0.000565782 -2.18326e-08
16.7234 0.000565703 -2.31299e-08
16.775 0.000565631 -1.94198e-08
16.8268 0.000565577 -1.97224e-08
16.8787 0.000565518 -1.55384e-08
16.9309 0.000565449 -1.66997e-08
16.9833 0.000565393 -1.25508e-08
17.0359 0.000565351 -1.25914e-08
17.0887 0.0005653 -8.19066e-09
17.1418 0.000565245 -9.0139e-09
17.195 0.000565202 -4.33365e-09
17.2485 0.00056517 -4.12687e-09
17.3022 0.000565131 7.78608e-10
17.3562 0.000565089 4.36823e-10
17.4104 0.000565056 5.56435e-09
17.4648 0.000565031 5.9702e-09
17.5195 0.000565005 1.1494e-08
17.5744 0.000564975 1.15308e-08
17.6296 0.000564949 1.69331e-08
17.6851 0.000564929 1.73531e-08
17.7408 0.000564915 2.33168e-08
17.7969 0.000564899 2.36681e-08
17.8532 0.000564881 2.92743e-08
17.9098 0.000564864 2.95593e-08
17.9667 0.000564855 3.56462e-08
18.0239 0.000564852 3.64424e-08
18.0815 0.000564845 4.25842e-08
18.1393 0.000564836 4.30155e-08
18.1975 0.000564829 4.92316e-08
18.256 0.000564827 5.00034e-08
18.3149 0.000564832 5.68749e-08
18.3742 0.000564837 5.8007e-08
18.4338 0.000564837 6.48139e-08
18.4938 0.000564839 6.57113e-08
18.5542 0.000564843 7.27296e-08
18.615 0.000564851 7.38533e-08
18.6762 0.000564862 8.12117e-08
18.7379 0.000564876 8.25217e-08
18.8 0.00056489 9.00056e-08
18.8625 0.000564903 9.10334e-08
18.9255 0.000564913 9.83433e-08
18.9891 0.000564927 9.92309e-08
19.0531 0.000564943 1.06669e-07
19.1177 0.000564961 1.07506e-07
19.1828 0.00056498 1.15013e-07
19.2484 0.000565002 1.15772e-07
19.3147 0.000565025 1.23368e-07
19.3816 0.00056505 1.23994e-07
19.4491 0.000565077 1.31675e-07
19.5173 0.000565102 1.32106e-07
19.5862 0.000565132 1.39858e-07
19.6558 0.000565163 1.40214e-07
19.7262 0.000565196 1.4806e-07
19.7974 0.000565231 1.48267e-07
19.8694 0.000565268 1.56232e-07
19.9423 0.0005653 1.56128e-07
20.0162 0.000565341 1.64138e-07
20.091 0.000565384 1.63842e-07
20.1669 0.00056543 1.71829e-07
20.244 0.000565481 1.71176e-07
20.3222 0.000565538 1.79249e-07
20.4016 0.000565603 1.78342e-07
20.4825 0.000565678 1.86734e-07
20.5648 0.000565766 1.85842e-07
20.6487 0.000565867 1.94795e-07
20.7344 0.000565986 1.93877e-07
20.8219 0.000566134 2.03769e-07
20.9115 0.000566332 2.03962e-07
21.0034 0.0005666 2.16482e-07
21.0979 0.000566969 2.19166e-07
21.1952 0.000567854 2.44667e-07
21.2959 0.000568882 2.60306e-07
21.4004 0.000570292 2.96948e-07
21.5093 0.000572491 3.36221e-07
21.6237 0.00057374 3.69628e-07
21.7448 0.000574699 3.79938e-07
21.8747 0.000575695 4.08654e-07
22.0165 0.000576449 4.10972e-07
22.1768 0.000577082 4.33205e-07
22.3723 0.000582827 5.4575e-07


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.075Lambda0.5Nc1Classic/vCLAOffP_FRG_K.txt <==
-22.3723 0.000582842 -5.74215e-07
-22.1768 0.000577111 -4.51299e-07
-22.0165 0.000576487 -4.36938e-07
-21.8747 0.000575742 -4.28229e-07
-21.7448 0.000574754 -4.05305e-07
-21.6237 0.000573802 -3.89989e-07
-21.5093 0.000572561 -3.61409e-07
-21.4004 0.000570369 -3.17896e-07
-21.2959 0.000568966 -2.85498e-07
-21.1952 0.000567944 -2.66123e-07
-21.0979 0.000567066 -2.44468e-07
-21.0034 0.000566702 -2.38414e-07
-20.9115 0.000566441 -2.29447e-07
-20.8219 0.000566249 -2.26166e-07
-20.7344 0.000566106 -2.196e-07
-20.6487 0.000565994 -2.17656e-07
-20.5648 0.000565898 -2.11848e-07
-20.4825 0.000565816 -2.10067e-07
-20.4016 0.000565746 -2.04672e-07
-20.3222 0.000565687 -2.03065e-07
-20.244 0.000565636 -1.97867e-07
-20.1669 0.00056559 -1.96144e-07
-20.091 0.00056555 -1.90928e-07
-20.0162 0.000565512 -1.8897e-07
-19.9423 0.000565477 -1.83642e-07
-19.8694 0.00056545 -1.81601e-07
-19.7974 0.000565418 -1.76242e-07
-19.7262 0.000565389 -1.7399e-07
-19.6558 0.000565361 -1.68684e-07
-19.5862 0.000565336 -1.66372e-07
-19.5173 0.000565311 -1.61104e-07
-19.4491 0.000565292 -1.588e-07
-19.3816 0.00056527 -1.53553e-07
-19.3147 0.000565251 -1.51133e-07
-19.2484 0.000565234 -1.45928e-07
-19.1828 0.000565217 -1.43447e-07
-19.1177 0.000565204 -1.38293e-07
-19.0531 0.000565191 -1.35805e-07
-18.9891 0.000565181 -1.30689e-07
-18.9255 0.000565173 -1.28216e-07
-18.8625 0.000565168 -1.23201e-07
-18.8 0.000565162 -1.20652e-07
-18.7379 0.000565153 -1.1544e-07
-18.6762 0.000565145 -1.12671e-07
-18.615 0.00056514 -1.07566e-07
-18.5542 0.000565138 -1.05044e-07
-18.4938 0.00056514 -1.00265e-07
-18.4338 0.000565145 -9.80275e-08
-18.3742 0.00056515 -9.34495e-08
-18.3149 0.000565151 -9.1036e-08
-18.256 0.000565153 -8.63865e-08
-18.1975 0.000565161 -8.43913e-08
-18.1393 0.000565175 -8.03941e-08
-18.0815 0.000565191 -7.87975e-08
-18.0239 0.000565204 -7.48751e-08
-17.9667 0.000565214 -7.29719e-08
-17.9098 0.00056523 -6.91085e-08
-17.8532 0.000565253 -6.77756e-08
-17.7969 0.000565278 -6.44006e-08
-17.7408 0.000565302 -6.30615e-08
-17.6851 0.000565323 -5.93407e-08
-17.6296 0.000565351 -5.79941e-08
-17.5744 0.000565383 -5.48501e-08
-17.5195 0.000565421 -5.39497e-08
-17.4648 0.000565455 -5.07038e-08
-17.4104 0.000565488 -4.94992e-08
-17.3562 0.000565529 -4.66733e-08
-17.3022 0.000565579 -4.62836e-08
-17.2485 0.000565627 -4.37078e-08
-17.195 0.000565668 -4.28392e-08
-17.1418 0.000565719 -4.05211e-08
-17.0887 0.000565784 -4.07549e-08
-17.0359 0.000565844 -3.87531e-08
-16.9833 0.000565895 -3.82789e-08
-16.9309 0.000565962 -3.65693e-08
-16.8787 0.000566041 -3.72919e-08
-16.8268 0.000566111 -3.55889e-08
-16.775 0.000566177 -3.55273e-08
-16.7234 0.000566261 -3.43376e-08
-16.672 0.000566354 -3.53381e-08
-16.6208 0.00056643 -3.35791e-08
-16.5697 0.000566514 -3.38418e-08
-16.5189 0.000566618 -3.3104e-08
-16.4682 0.000566717 -3.39646e-08
-16.4177 0.000566801 -3.19009e-08
-16.3674 0.000566906 -3.26659e-08
-16.3172 0.000567024 -3.19922e-08
-16.2672 0.00056712 -3.16799e-08
-16.2174 0.000567232 -2.98045e-08
-16.1677 0.000567363 -3.03874e-08
-16.1182 0.000567495 -2.82535e-08
-16.0689 0.000567633 -2.70846e-08
-16.0197 0.000567791 -2.46908e-08
-15.9706 0.000567971 -2.38539e-08
-15.9217 0.000568124 -1.95395e-08
-15.873 0.000568309 -1.73887e-08
-15.8243 0.000568495 -1.32415e-08
-15.7759 0.000568674 -9.23726e-09
-15.7276 0.00056886 -3.01135e-09
-15.6794 0.000569067 1.36934e-09
-15.6313 0.000569266 9.31826e-09
-15.5834 0.000569468 1.66385e-08
-15.5356 0.000569694 2.54573e-08
-15.488 0.00056992 3.43812e-08
-15.4404 0.00057014 4.68828e-08
-15.393 0.000570387 5.74962e-08
-15.3458 0.000570639 7.17359e-08
-15.2986 0.000570878 8.6841e-08
-15.2516 0.000571151 1.03452e-07
-15.2047 0.000571428 1.20657e-07
-15.1579 0.000571689 1.42598e-07
-15.1112 0.000571988 1.62928e-07
-15.0647 0.00057229 1.87522e-07
-15.0182 0.000572575 2.14104e-07
-14.9719 0.000572903 2.42459e-07
-14.9257 0.000573228 2.72639e-07
-14.8796 0.00057354 3.08249e-07
-14.8336 0.000573899 3.42611e-07
-14.7877 0.000574245 3.83039e-07
-14.7419 0.000574585 4.25651e-07
-14.6962 0.000574977 4.70595e-07
-14.6506 0.000575341 5.19553e-07
-14.6052 0.000575715 5.73404e-07
-14.5598 0.000576138 6.2707e-07
-14.5145 0.000576516 6.89162e-07
-14.4693 0.00057693 7.5202e-07
-14.4243 0.000577376 8.19018e-07
-14.3793 0.000577773 8.9185e-07
-14.3344 0.000578229 9.67666e-07
-14.2896 0.000578686 1.0465e-06
-14.2449 0.000579114 1.1332e-06
-14.2003 0.000579608 1.21976e-06
-14.1558 0.000580066 1.3142e-06
-14.1113 0.000580538 1.41153e-06
-14.067 0.000581057 1.51247e-06
-14.0227 0.000581521 1.61913e-06
-13.9786 0.00058204 1.72976e-06
-13.9345 0.000582564 1.84193e-06
-13.8905 0.000583054 1.96239e-06
-13.8466 0.000583607 2.08223e-06
-13.8028 0.000584124 2.20817e-06
-13.759 0.000584658 2.33638e-06
-13.7153 0.000585226 2.46667e-06
-13.6718 0.000585748 2.60022e-06
-13.6283 0.00058632 2.73562e-06
-13.5848 0.000586886 2.87008e-06
-13.5415 0.000587434 3.00803e-06
-13.4982 0.000588028 3.14218e-06
-13.455 0.000588587 3.27689e-06
-13.4119 0.000589173 3.40638e-06
-13.3689 0.000589772 3.53243e-06
-13.3259 0.000590339 3.64975e-06
-13.283 0.00059095 3.75866e-06
-13.2402 0.000591537 3.85322e-06
-13.1974 0.000592131 3.92867e-06
-13.1547 0.00059274 3.98481e-06
-13.1121 0.000593311 4.00592e-06
-13.0696 0.000593901 3.99167e-06
-13.0271 0.000594449 3.93519e-06
-12.9847 0.000594952 3.81219e-06
-12.9424 0.000595406 3.65115e-06
-12.9001 0.000595715 3.42738e-06
-12.8579 0.000595917 3.19473e-06
-12.8158 0.000595916 3.03563e-06
-12.7737 0.000595769 2.98528e-06
-12.7317 0.000595554 3.18317e-06
-12.6898 0.000595354 3.58642e-06
-12.6479 0.000595305 4.13137e-06
-12.6061 0.000595405 4.80575e-06
-12.5643 0.000595633 5.39123e-06
-12.5226 0.000595979 6.02975e-06
-12.481 0.000596365 6.52724e-06
-12.4394 0.000596782 7.00455e-06
-12.3979 0.000597243 7.44701e-06
-12.3565 0.000597645 7.78452e-06
-12.3151 0.000598107 8.18457e-06
-12.2738 0.000598492 8.44857e-06
-12.2325 0.000598884 8.78312e-06
-12.1913 0.000599288 9.03311e-06
-12.1501 0.000599601 9.28188e-06
-12.109 0.000600005 9.55561e-06
-12.068 0.000600272 9.74063e-06
-12.027 0.000600604 1.00241e-05
-11.986 0.00060089 1.01826e-05
-11.9452 0.000601121 1.04383e-05
-11.9043 0.000601441 1.06082e-05
-11.8636 0.000601592 1.0803e-05
-11.8228 0.000601885 1.10147e-05
-11.7822 0.000602027 1.1154e-05
-11.7415 0.000602223 1.13954e-05
-11.701 0.000602414 1.15076e-05
-11.6605 0.000602498 1.17412e-05
-11.62 0.000602727 1.18607e-05
-11.5796 0.000602737 1.2046e-05
-11.5392 0.000602925 1.22081e-05
-11.4989 0.000602948 1.23305e-05
-11.4587 0.000603029 1.25401e-05
-11.4184 0.000603115 1.26212e-05
-11.3783 0.000603076 1.2846e-05
-11.3381 0.000603205 1.29182e-05
-11.2981 0.000603091 1.31168e-05
-11.2581 0.000603182 1.32169e-05
-11.2181 0.000603079 1.33521e-05
-11.1781 0.00060307 1.35076e-05
-11.1383 0.000603031 1.35803e-05
-11.0984 0.0006029 1.37796e-05
-11.0586 0.000602914 1.3817e-05
-11.0189 0.000602693 1.4023e-05
-10.9792 0.000602689 1.40606e-05
-10.9395 0.00060246 1.42298e-05
-10.8999 0.000602375 1.43024e-05
-10.8603 0.000602196 1.44007e-05
-10.8208 0.000601995 1.45328e-05
-10.7813 0.000601878 1.45642e-05
-10.7418 0.000601571 1.4742e-05
-10.7024 0.000601463 1.47356e-05
-10.6631 0.000601118 1.4921e-05
-10.6238 0.000600955 1.49105e-05
-10.5845 0.000600633 1.50629e-05
-10.5452 0.000600372 1.50808e-05
-10.506 0.000600106 1.51646e-05
-10.4669 0.000599734 1.52381e-05
-10.4278 0.000599505 1.52457e-05
-10.3887 0.000599056 1.53742e-05
-10.3496 0.000598806 1.53298e-05
-10.3106 0.000598348 1.5481e-05
-10.2717 0.000598024 1.54155e-05
-10.2328 0.000597604 1.55527e-05
-10.1939 0.000597173 1.5497e-05
-10.155 0.000596805 1.55856e-05
-10.1162 0.000596267 1.55675e-05
-10.0774 0.000595915 1.55816e-05
-10.0387 0.000595318 1.56206e-05
-10 0.00059493 1.55617e-05
-9.96134 0.000594333 1.56502e-05
-9.92271 0.000593861 1.55424e-05
-9.88412 0.000593308 1.56513e-05
-9.84557 0.00059272 1.55229e-05
-9.80704 0.000592224 1.56207e-05
-9.76856 0.000591516 1.54993e-05
-9.73011 0.000591045 1.55576e-05
-9.69169 0.000590258 1.5467e-05
-9.65331 0.000589754 1.54617e-05
-9.61496 0.000588955 1.54217e-05
-9.57664 0.000588366 1.53411e-05
-9.53836 0.000587608 1.5359e-05
-9.50011 0.000586897 1.52193e-05
-9.46189 0.000586203 1.52761e-05
-9.42371 0.000585351 1.51018e-05
-9.38556 0.000584717 1.51716e-05
-9.34744 0.000583734 1.49871e-05
-9.30935 0.000583108 1.50466e-05
-9.2713 0.000582052 1.48724e-05
-9.23327 0.000581373 1.48986e-05
-9.19528 0.000580306 1.47548e-05
-9.15732 0.000579525 1.4725e-05
-9.11939 0.000578499 1.4631e-05
-9.08149 0.000577577 1.45307e-05
-9.04362 0.000576622 1.44986e-05
-9.00578 0.000575534 1.43378e-05
-8.96797 0.000574652 1.43566e-05
-8.93019 0.000573399 1.41546e-05
-8.89244 0.000572545 1.42065e-05
-8.85471 0.000571173 1.39806e-05
-8.81702 0.000570287 1.40462e-05
-8.77936 0.000568857 1.38139e-05
-8.74172 0.000567883 1.38719e-05
-8.70412 0.000566448 1.36515e-05
-8.66654 0.000565339 1.36805e-05
-8.62899 0.000563945 1.34902e-05
-8.59146 0.00056266 1.34688e-05
-8.55397 0.000561336 1.33274e-05
-8.5165 0.000559849 1.32376e-05
-8.47906 0.000558594 1.31616e-05
-8.44165 0.000556909 1.30044e-05
-8.40426 0.000555674 1.29929e-05
-8.3669 0.000553837 1.27785e-05
-8.32956 0.000552561 1.28171e-05
-8.29226 0.000550623 1.25577e-05
-8.25497 0.000549257 1.26289e-05
-8.21772 0.000547263 1.23377e-05
-8.18049 0.000545757 1.24223e-05
-8.14328 0.000543749 1.21132e-05
-8.1061 0.000542057 1.21894e-05
-8.06895 0.000540071 1.18773e-05
-8.03182 0.000538156 1.19225e-05
-7.99471 0.000536214 1.1623e-05
-7.95763 0.000534048 1.16135e-05
-7.92058 0.000532142 1.13429e-05
-7.88355 0.000529727 1.12523e-05
-7.84654 0.000527811 1.10299e-05
-7.80955 0.000525187 1.08367e-05
-7.77259 0.000523206 1.06719e-05
-7.73566 0.00052042 1.03715e-05
-7.69874 0.000518319 1.02521e-05
-7.66185 0.00051541 9.84562e-06
-7.62498 0.00051314 9.75112e-06
-7.58814 0.000510142 9.24009e-06
-7.55132 0.00050766 9.14718e-06
-7.51452 0.000504602 8.53267e-06
-7.47774 0.000501863 8.41341e-06
-7.44099 0.000498772 7.6962e-06
-7.40425 0.000495742 7.51682e-06
-7.36754 0.00049263 6.69698e-06
-7.33085 0.000489283 6.42042e-06
-7.29418 0.000486145 5.49519e-06
-7.25754 0.000482473 5.08147e-06
-7.22091 0.000479269 4.04583e-06
-7.18431 0.000475297 3.44721e-06
-7.14772 0.000471985 2.29245e-06
-7.11116 0.000467739 1.45424e-06
-7.07462 0.00046428 1.71152e-07
-7.0381 0.000459784 -9.68092e-07
-7.00159 0.000456139 -2.39056e-06
-6.96511 0.000451421 -3.88718e-06
-6.92865 0.000447539 -5.47734e-06
-6.89221 0.00044263 -7.37766e-06
-6.85579 0.000438454 -9.18623e-06
-6.81938 0.000433378 -1.1534e-05
-6.783 0.000428857 -1.3623e-05
-6.74664 0.000423631 -1.64607e-05
-6.71029 0.000418715 -1.88974e-05
-6.67397 0.000413348 -2.22665e-05
-6.63766 0.000407984 -2.51204e-05
-6.60137 0.000402473 -2.90611e-05
-6.5651 0.000396612 -3.23992e-05
-6.52885 0.000390932 -3.69453e-05
-6.49262 0.000384537 -4.08281e-05
-6.4564 0.000378625 -4.59992e-05
-6.42021 0.00037168 -5.04773e-05
-6.38403 0.000365462 -5.62792e-05
-6.34786 0.000357953 -6.13851e-05
-6.31172 0.000351353 -6.78038e-05
-6.27559 0.00034326 -7.35463e-05
-6.23949 0.000336202 -8.05389e-05
-6.20339 0.000327503 -8.68992e-05
-6.16732 0.000319915 -9.43881e-05
-6.13126 0.000310594 -0.000101316
-6.09522 0.000302409 -0.000109187
-6.05919 0.00029246 -0.000116598
-6.02319 0.000283621 -0.000124704
-5.9872 0.000273055 -0.00013248
-5.95122 0.000263526 -0.000140643
-5.91526 0.000252375 -0.000148632
-5.87932 0.000242143 -0.000156657
-5.84339 0.000230465 -0.000164675
-5.80748 0.000219543 -0.000172362
-5.77158 0.000207418 -0.000180213
-5.7357 0.000195849 -0.000187369
-5.69984 0.000183381 -0.000194858
-5.66399 0.000171237 -0.000201303
-5.62815 0.000158545 -0.000208251
-5.59233 0.00014592 -0.000213831
-5.55653 0.000133133 -0.000220088
-5.52074 0.000120139 -0.000224683
-5.48497 0.000107383 -0.000230132
-5.4492 9.4143e-05 -0.000233666
-5.41346 8.15217e-05 -0.000238228
-5.37773 6.81667e-05 -0.000240667
-5.34201 5.57724e-05 -0.000244304
-5.30631 4.24154e-05 -0.000245656
-5.27062 3.03212e-05 -0.000248367
-5.23494 1.70526e-05 -0.000248673
-5.19928 5.3053e-06 -0.000250488
-5.16363 -7.81193e-06 -0.000249817
-5.128 -1.91924e-05 -0.00025079
-5.09237 -3.21239e-05 -0.000249231
-5.05677 -4.31463e-05 -0.00024943
-5.02117 -5.58851e-05 -0.000247083
-4.98559 -6.65865e-05 -0.000246585
-4.95002 -7.9151e-05 -0.000243555
-4.91446 -8.95923e-05 -0.000242438
-4.87892 -0.000102024 -0.000238827
-4.84339 -0.000112288 -0.000237164
-4.80787 -0.000124649 -0.000233067
-4.77237 -0.000134833 -0.000230921
-4.73687 -0.000147202 -0.000226426
-4.70139 -0.000157419 -0.000223849
-4.66592 -0.000169888 -0.00021903
-4.63046 -0.000180261 -0.000216059
-4.59502 -0.000192933 -0.000210978
-4.55958 -0.000203592 -0.000207635
-4.52416 -0.000216576 -0.000202339
-4.48875 -0.000227659 -0.00019863
-4.45335 -0.000241074 -0.000193154
-4.41797 -0.000252722 -0.000189069
-4.38259 -0.000266692 -0.000183432
-4.34722 -0.000279051 -0.000178948
-4.31187 -0.000293706 -0.000173155
-4.27653 -0.000306928 -0.000168232
-4.24119 -0.000322406 -0.000162275
-4.20587 -0.000336649 -0.00015686
-4.17056 -0.000353094 -0.000150716
-4.13526 -0.000368527 -0.000144737
-4.09997 -0.000386092 -0.000138367
-4.06469 -0.000402894 -0.00013174
-4.02942 -0.000421745 -0.000125077
-3.99416 -0.000440108 -0.000117705
-3.95891 -0.00046043 -0.000110659
-3.92367 -0.000480559 -0.000102427
-3.88844 -0.000502555 -9.48839e-05
-3.85322 -0.000524671 -8.56506e-05
-3.81801 -0.000548572 -7.74623e-05
-3.7828 -0.000572914 -6.7056e-05
-3.74761 -0.000598975 -5.8037e-05
-3.71243 -0.000625798 -4.62472e-05
-3.67726 -0.000654304 -3.61672e-05
-3.64209 -0.000683884 -2.27339e-05
-3.60694 -0.000715144 -1.13089e-05
-3.57179 -0.000747781 4.0884e-06
-3.53665 -0.000782137 1.72076e-05
-3.50152 -0.000818151 3.49632e-05
-3.4664 -0.000855971 5.0204e-05
-3.43129 -0.000895704 7.08027e-05
-3.39619 -0.000937382 8.86872e-05
-3.36109 -0.000981196 0.000112725
-3.32601 -0.00102714 0.000133889
-3.29093 -0.00107542 0.000162097
-3.25586 -0.00112604 0.000187318
-3.2208 -0.00117917 0.000220591
-3.18574 -0.00123488 0.000250825
-3.1507 -0.00129323 0.000290254
-3.11566 -0.00135438 0.000326689
-3.08063 -0.00141827 0.000373601
-3.0456 -0.00148517 0.000417704
-3.01059 -0.00155481 0.000473723
-2.97558 -0.00162763 0.000527289
-2.94058 -0.00170304 0.000594405
-2.90558 -0.00178173 0.00065962
-2.87059 -0.00186263 0.00074026
-2.83561 -0.00194678 0.000819782
-2.80064 -0.00203239 0.000916883
-2.76567 -0.002121 0.00101391
-2.73071 -0.00220981 0.00113098
-2.69576 -0.00230096 0.00124928
-2.66081 -0.00239034 0.0013904
-2.62587 -0.00248076 0.00153433
-2.59094 -0.0025664 0.00170405
-2.55601 -0.00265082 0.00187831
-2.52109 -0.00272603 0.0020813
-2.48617 -0.00279639 0.00229045
-2.45126 -0.00285121 0.00253066
-2.41636 -0.00289579 0.00277798
-2.38146 -0.00291615 0.00305711
-2.34657 -0.00291896 0.00334248
-2.31168 -0.0028866 0.00365725
-2.2768 -0.00282784 0.00397397
-2.24192 -0.00272188 0.00431248
-2.20705 -0.00258089 0.00464337
-2.17219 -0.0023826 0.00498156
-2.13733 -0.00214446 0.00529646
-2.10247 -0.00184569 0.00559775
-2.06762 -0.00151074 0.00585607
-2.03278 -0.00112318 0.00607795
-1.99794 -0.000714522 0.00623913
-1.9631 -0.000273242 0.00634699
-1.92827 0.000165045 0.00638615
-1.89345 0.000609781 0.00636798
-1.85862 0.00102633 0.00628705
-1.82381 0.0014263 0.00615842
-1.78899 0.00178036 0.00598421
-1.75419 0.00210479 0.00577994
-1.71938 0.00237693 0.00555103
-1.68458 0.00261714 0.00531016
-1.64979 0.00280811 0.00506269
-1.61499 0.00297204 0.00481687
-1.58021 0.00309475 0.00457659
-1.54542 0.00319819 0.004346
-1.51064 0.00326951 0.00412742
-1.47586 0.00332931 0.00392212
-1.44109 0.00336504 0.00373124
-1.40632 0.00339571 0.0035544
-1.37155 0.00340861 0.003392
-1.33679 0.00342138 0.0032429
-1.30203 0.00342093 0.00310709
-1.26727 0.00342401 0.00298317
-1.23251 0.00341701 0.00287095
-1.19776 0.00341621 0.00276904
-1.16301 0.00340742 0.00267717
-1.12827 0.00340686 0.00259407
-1.09352 0.00339968 0.00251946
-1.05878 0.00340231 0.00245219
-1.02405 0.00339922 0.00239207
-0.989309 0.00340729 0.00233797
-0.954576 0.00341025 0.00228984
-0.919844 0.00342555 0.00224652
-0.885115 0.00343619 0.00220808
-0.850388 0.00346035 0.00217329
-0.815663 0.00348015 0.00214231
-0.78094 0.00351473 0.00211381
-0.746219 0.00354511 0.002088
-0.711499 0.00359172 0.00206337
-0.676781 0.00363415 0.00204012
-0.642065 0.00369437 0.00201649
-0.60735 0.00375031 0.00199265
-0.572637 0.00382565 0.00196646
-0.537925 0.00389636 0.00193799
-0.503214 0.00398792 0.00190461
-0.468504 0.00407407 0.0018663
-0.433796 0.00418194 0.00181979
-0.399089 0.00428288 0.00176498
-0.364382 0.00440516 0.00169802
-0.329676 0.00451789 0.00161884
-0.294972 0.00464933 0.00152327
-0.260267 0.00476707 0.00141159
-0.225564 0.00489809 0.00128001
-0.190861 0.00500813 0.00112981
-0.156158 0.00512329 0.000958619
-0.121456 0.00521136 0.000769527
-0.0867541 0.00529075 0.000562775
-0.0520524 0.00534164 0.000343605
-0.0173508 0.00537016 0.000115227
0.0173508 0.00537016 -0.000115227
0.0520524 0.00534164 -0.000343605
0.0867541 0.00529075 -0.000562775
0.121456 0.00521136 -0.000769527
0.156158 0.00512329 -0.000958619
0.190861 0.00500813 -0.00112981
0.225564 0.00489809 -0.00128001
0.260267 0.00476707 -0.00141159
0.294972 0.00464933 -0.00152327
0.329676 0.00451789 -0.00161884
0.364382 0.00440516 -0.00169802
0.399089 0.00428288 -0.00176498
0.433796 0.00418194 -0.00181979
0.468504 0.00407407 -0.0018663
0.503214 0.00398792 -0.00190461
0.537925 0.00389636 -0.00193799
0.572637 0.00382565 -0.00196646
0.60735 0.00375031 -0.00199265
0.642065 0.00369437 -0.00201649
0.676781 0.00363415 -0.00204012
0.711499 0.00359172 -0.00206337
0.746219 0.00354511 -0.002088
0.78094 0.00351473 -0.00211381
0.815663 0.00348015 -0.00214231
0.850388 0.00346035 -0.00217329
0.885115 0.00343619 -0.00220808
0.919844 0.00342555 -0.00224652
0.954576 0.00341025 -0.00228984
0.989309 0.00340729 -0.00233797
1.02405 0.00339922 -0.00239207
1.05878 0.00340231 -0.00245219
1.09352 0.00339968 -0.00251946
1.12827 0.00340686 -0.00259407
1.16301 0.00340742 -0.00267717
1.19776 0.00341621 -0.00276904
1.23251 0.00341701 -0.00287095
1.26727 0.00342401 -0.00298317
1.30203 0.00342093 -0.00310709
1.33679 0.00342138 -0.0032429
1.37155 0.00340861 -0.003392
1.40632 0.00339571 -0.0035544
1.44109 0.00336504 -0.00373124
1.47586 0.00332931 -0.00392212
1.51064 0.00326951 -0.00412742
1.54542 0.00319819 -0.004346
1.58021 0.00309475 -0.00457659
1.61499 0.00297204 -0.00481687
1.64979 0.00280811 -0.00506269
1.68458 0.00261714 -0.00531016
1.71938 0.00237693 -0.00555103
1.75419 0.00210479 -0.00577994
1.78899 0.00178036 -0.00598421
1.82381 0.0014263 -0.00615842
1.85862 0.00102633 -0.00628705
1.89345 0.000609781 -0.00636798
1.92827 0.000165045 -0.00638615
1.9631 -0.000273242 -0.00634699
1.99794 -0.000714522 -0.00623913
2.03278 -0.00112318 -0.00607795
2.06762 -0.00151074 -0.00585607
2.10247 -0.00184569 -0.00559775
2.13733 -0.00214446 -0.00529646
2.17219 -0.0023826 -0.00498156
2.20705 -0.00258089 -0.00464337
2.24192 -0.00272188 -0.00431248
2.2768 -0.00282784 -0.00397397
2.31168 -0.0028866 -0.00365725
2.34657 -0.00291896 -0.00334248
2.38146 -0.00291615 -0.00305711
2.41636 -0.00289579 -0.00277798
2.45126 -0.00285121 -0.00253066
2.48617 -0.00279639 -0.00229045
2.52109 -0.00272603 -0.0020813
2.55601 -0.00265082 -0.00187831
2.59094 -0.0025664 -0.00170405
2.62587 -0.00248076 -0.00153433
2.66081 -0.00239034 -0.0013904
2.69576 -0.00230096 -0.00124928
2.73071 -0.00220981 -0.00113098
2.76567 -0.002121 -0.00101391
2.80064 -0.00203239 -0.000916883
2.83561 -0.00194678 -0.000819782
2.87059 -0.00186263 -0.00074026
2.90558 -0.00178173 -0.00065962
2.94058 -0.00170304 -0.000594405
2.97558 -0.00162763 -0.000527289
3.01059 -0.00155481 -0.000473723
3.0456 -0.00148517 -0.000417704
3.08063 -0.00141827 -0.000373601
3.11566 -0.00135438 -0.000326689
3.1507 -0.00129323 -0.000290254
3.18574 -0.00123488 -0.000250825
3.2208 -0.00117917 -0.000220591
3.25586 -0.00112604 -0.000187318
3.29093 -0.00107542 -0.000162097
3.32601 -0.00102714 -0.000133889
3.36109 -0.000981196 -0.000112725
3.39619 -0.000937382 -8.86872e-05
3.43129 -0.000895704 -7.08027e-05
3.4664 -0.000855971 -5.0204e-05
3.50152 -0.000818151 -3.49632e-05
3.53665 -0.000782137 -1.72076e-05
3.57179 -0.000747781 -4.0884e-06
3.60694 -0.000715144 1.13089e-05
3.64209 -0.000683884 2.27339e-05
3.67726 -0.000654304 3.61672e-05
3.71243 -0.000625798 4.62472e-05
3.74761 -0.000598975 5.8037e-05
3.7828 -0.000572914 6.7056e-05
3.81801 -0.000548572 7.74623e-05
3.85322 -0.000524671 8.56506e-05
3.88844 -0.000502555 9.48839e-05
3.92367 -0.000480559 0.000102427
3.95891 -0.00046043 0.000110659
3.99416 -0.000440108 0.000117705
4.02942 -0.000421745 0.000125077
4.06469 -0.000402894 0.00013174
4.09997 -0.000386092 0.000138367
4.13526 -0.000368527 0.000144737
4.17056 -0.000353094 0.000150716
4.20587 -0.000336649 0.00015686
4.24119 -0.000322406 0.000162275
4.27653 -0.000306928 0.000168232
4.31187 -0.000293706 0.000173155
4.34722 -0.000279051 0.000178948
4.38259 -0.000266692 0.000183432
4.41797 -0.000252722 0.000189069
4.45335 -0.000241074 0.000193154
4.48875 -0.000227659 0.00019863
4.52416 -0.000216576 0.000202339
4.55958 -0.000203592 0.000207635
4.59502 -0.000192933 0.000210978
4.63046 -0.000180261 0.000216059
4.66592 -0.000169888 0.00021903
4.70139 -0.000157419 0.000223849
4.73687 -0.000147202 0.000226426
4.77237 -0.000134833 0.000230921
4.80787 -0.000124649 0.000233067
4.84339 -0.000112288 0.000237164
4.87892 -0.000102024 0.000238827
4.91446 -8.95923e-05 0.000242438
4.95002 -7.9151e-05 0.000243555
4.98559 -6.65865e-05 0.000246585
5.02117 -5.58851e-05 0.000247083
5.05677 -4.31463e-05 0.00024943
5.09237 -3.21239e-05 0.000249231
5.128 -1.91924e-05 0.00025079
5.16363 -7.81193e-06 0.000249817
5.19928 5.3053e-06 0.000250488
5.23494 1.70526e-05 0.000248673
5.27062 3.03212e-05 0.000248367
5.30631 4.24154e-05 0.000245656
5.34201 5.57724e-05 0.000244304
5.37773 6.81667e-05 0.000240667
5.41346 8.15217e-05 0.000238228
5.4492 9.4143e-05 0.000233666
5.48497 0.000107383 0.000230132
5.52074 0.000120139 0.000224683
5.55653 0.000133133 0.000220088
5.59233 0.00014592 0.000213831
5.62815 0.000158545 0.000208251
5.66399 0.000171237 0.000201303
5.69984 0.000183381 0.000194858
5.7357 0.000195849 0.000187369
5.77158 0.000207418 0.000180213
5.80748 0.000219543 0.000172362
5.84339 0.000230465 0.000164675
5.87932 0.000242143 0.000156657
5.91526 0.000252375 0.000148632
5.95122 0.000263526 0.000140643
5.9872 0.000273055 0.00013248
6.02319 0.000283621 0.000124704
6.05919 0.00029246 0.000116598
6.09522 0.000302409 0.000109187
6.13126 0.000310594 0.000101316
6.16732 0.000319915 9.43881e-05
6.20339 0.000327503 8.68992e-05
6.23949 0.000336202 8.05389e-05
6.27559 0.00034326 7.35463e-05
6.31172 0.000351353 6.78038e-05
6.34786 0.000357953 6.13851e-05
6.38403 0.000365462 5.62792e-05
6.42021 0.00037168 5.04773e-05
6.4564 0.000378625 4.59992e-05
6.49262 0.000384537 4.08281e-05
6.52885 0.000390932 3.69453e-05
6.5651 0.000396612 3.23992e-05
6.60137 0.000402473 2.90611e-05
6.63766 0.000407984 2.51204e-05
6.67397 0.000413348 2.22665e-05
6.71029 0.000418715 1.88974e-05
6.74664 0.000423631 1.64607e-05
6.783 0.000428857 1.3623e-05
6.81938 0.000433378 1.1534e-05
6.85579 0.000438454 9.18623e-06
6.89221 0.00044263 7.37766e-06
6.92865 0.000447539 5.47734e-06
6.96511 0.000451421 3.88718e-06
7.00159 0.000456139 2.39056e-06
7.0381 0.000459784 9.68092e-07
7.07462 0.00046428 -1.71152e-07
7.11116 0.000467739 -1.45424e-06
7.14772 0.000471985 -2.29245e-06
7.18431 0.000475297 -3.44721e-06
7.22091 0.000479269 -4.04583e-06
7.25754 0.000482473 -5.08147e-06
7.29418 0.000486145 -5.49519e-06
7.33085 0.000489283 -6.42042e-06
7.36754 0.00049263 -6.69698e-06
7.40425 0.000495742 -7.51682e-06
7.44099 0.000498772 -7.6962e-06
7.47774 0.000501863 -8.41341e-06
7.51452 0.000504602 -8.53267e-06
7.55132 0.00050766 -9.14718e-06
7.58814 0.000510142 -9.24009e-06
7.62498 0.00051314 -9.75112e-06
7.66185 0.00051541 -9.84562e-06
7.69874 0.000518319 -1.02521e-05
7.73566 0.00052042 -1.03715e-05
7.77259 0.000523206 -1.06719e-05
7.80955 0.000525187 -1.08367e-05
7.84654 0.000527811 -1.10299e-05
7.88355 0.000529727 -1.12523e-05
7.92058 0.000532142 -1.13429e-05
7.95763 0.000534048 -1.16135e-05
7.99471 0.000536214 -1.1623e-05
8.03182 0.000538156 -1.19225e-05
8.06895 0.000540071 -1.18773e-05
8.1061 0.000542057 -1.21894e-05
8.14328 0.000543749 -1.21132e-05
8.18049 0.000545757 -1.24223e-05
8.21772 0.000547263 -1.23377e-05
8.25497 0.000549257 -1.26289e-05
8.29226 0.000550623 -1.25577e-05
8.32956 0.000552561 -1.28171e-05
8.3669 0.000553837 -1.27785e-05
8.40426 0.000555674 -1.29929e-05
8.44165 0.000556909 -1.30044e-05
8.47906 0.000558594 -1.31616e-05
8.5165 0.000559849 -1.32376e-05
8.55397 0.000561336 -1.33274e-05
8.59146 0.00056266 -1.34688e-05
8.62899 0.000563945 -1.34902e-05
8.66654 0.000565339 -1.36805e-05
8.70412 0.000566448 -1.36515e-05
8.74172 0.000567883 -1.38719e-05
8.77936 0.000568857 -1.38139e-05
8.81702 0.000570287 -1.40462e-05
8.85471 0.000571173 -1.39806e-05
8.89244 0.000572545 -1.42065e-05
8.93019 0.000573399 -1.41546e-05
8.96797 0.000574652 -1.43566e-05
9.00578 0.000575534 -1.43378e-05
9.04362 0.000576622 -1.44986e-05
9.08149 0.000577577 -1.45307e-05
9.11939 0.000578499 -1.4631e-05
9.15732 0.000579525 -1.4725e-05
9.19528 0.000580306 -1.47548e-05
9.23327 0.000581373 -1.48986e-05
9.2713 0.000582052 -1.48724e-05
9.30935 0.000583108 -1.50466e-05
9.34744 0.000583734 -1.49871e-05
9.38556 0.000584717 -1.51716e-05
9.42371 0.000585351 -1.51018e-05
9.46189 0.000586203 -1.52761e-05
9.50011 0.000586897 -1.52193e-05
9.53836 0.000587608 -1.5359e-05
9.57664 0.000588366 -1.53411e-05
9.61496 0.000588955 -1.54217e-05
9.65331 0.000589754 -1.54617e-05
9.69169 0.000590258 -1.5467e-05
9.73011 0.000591045 -1.55576e-05
9.76856 0.000591516 -1.54993e-05
9.80704 0.000592224 -1.56207e-05
9.84557 0.00059272 -1.55229e-05
9.88412 0.000593308 -1.56513e-05
9.92271 0.000593861 -1.55424e-05
9.96134 0.000594333 -1.56502e-05
10 0.00059493 -1.55617e-05
10.0387 0.000595318 -1.56206e-05
10.0774 0.000595915 -1.55816e-05
10.1162 0.000596267 -1.55675e-05
10.155 0.000596805 -1.55856e-05
10.1939 0.000597173 -1.5497e-05
10.2328 0.000597604 -1.55527e-05
10.2717 0.000598024 -1.54155e-05
10.3106 0.000598348 -1.5481e-05
10.3496 0.000598806 -1.53298e-05
10.3887 0.000599056 -1.53742e-05
10.4278 0.000599505 -1.52457e-05
10.4669 0.000599734 -1.52381e-05
10.506 0.000600106 -1.51646e-05
10.5452 0.000600372 -1.50808e-05
10.5845 0.000600633 -1.50629e-05
10.6238 0.000600955 -1.49105e-05
10.6631 0.000601118 -1.4921e-05
10.7024 0.000601463 -1.47356e-05
10.7418 0.000601571 -1.4742e-05
10.7813 0.000601878 -1.45642e-05
10.8208 0.000601995 -1.45328e-05
10.8603 0.000602196 -1.44007e-05
10.8999 0.000602375 -1.43024e-05
10.9395 0.00060246 -1.42298e-05
10.9792 0.000602689 -1.40606e-05
11.0189 0.000602693 -1.4023e-05
11.0586 0.000602914 -1.3817e-05
11.0984 0.0006029 -1.37796e-05
11.1383 0.000603031 -1.35803e-05
11.1781 0.00060307 -1.35076e-05
11.2181 0.000603079 -1.33521e-05
11.2581 0.000603182 -1.32169e-05
11.2981 0.000603091 -1.31168e-05
11.3381 0.000603205 -1.29182e-05
11.3783 0.000603076 -1.2846e-05
11.4184 0.000603115 -1.26212e-05
11.4587 0.000603029 -1.25401e-05
11.4989 0.000602948 -1.23305e-05
11.5392 0.000602925 -1.22081e-05
11.5796 0.000602737 -1.2046e-05
11.62 0.000602727 -1.18607e-05
11.6605 0.000602498 -1.17412e-05
11.701 0.000602414 -1.15076e-05
11.7415 0.000602223 -1.13954e-05
11.7822 0.000602027 -1.1154e-05
11.8228 0.000601885 -1.10147e-05
11.8636 0.000601592 -1.0803e-05
11.9043 0.000601441 -1.06082e-05
11.9452 0.000601121 -1.04383e-05
11.986 0.00060089 -1.01826e-05
12.027 0.000600604 -1.00241e-05
12.068 0.000600272 -9.74063e-06
12.109 0.000600005 -9.55561e-06
12.1501 0.000599601 -9.28188e-06
12.1913 0.000599288 -9.03311e-06
12.2325 0.000598884 -8.78312e-06
12.2738 0.000598492 -8.44857e-06
12.3151 0.000598107 -8.18457e-06
12.3565 0.000597645 -7.78452e-06
12.3979 0.000597243 -7.44701e-06
12.4394 0.000596782 -7.00455e-06
12.481 0.000596365 -6.52724e-06
12.5226 0.000595979 -6.02975e-06
12.5643 0.000595633 -5.39123e-06
12.6061 0.000595405 -4.80575e-06
12.6479 0.000595305 -4.13137e-06
12.6898 0.000595354 -3.58642e-06
12.7317 0.000595554 -3.18317e-06
12.7737 0.000595769 -2.98528e-06
12.8158 0.000595916 -3.03563e-06
12.8579 0.000595917 -3.19473e-06
12.9001 0.000595715 -3.42738e-06
12.9424 0.000595406 -3.65115e-06
12.9847 0.000594952 -3.81219e-06
13.0271 0.000594449 -3.93519e-06
13.0696 0.000593901 -3.99167e-06
13.1121 0.000593311 -4.00592e-06
13.1547 0.00059274 -3.98481e-06
13.1974 0.000592131 -3.92867e-06
13.2402 0.000591537 -3.85322e-06
13.283 0.00059095 -3.75866e-06
13.3259 0.000590339 -3.64975e-06
13.3689 0.000589772 -3.53243e-06
13.4119 0.000589173 -3.40638e-06
13.455 0.000588587 -3.27689e-06
13.4982 0.000588028 -3.14218e-06
13.5415 0.000587434 -3.00803e-06
13.5848 0.000586886 -2.87008e-06
13.6283 0.00058632 -2.73562e-06
13.6718 0.000585748 -2.60022e-06
13.7153 0.000585226 -2.46667e-06
13.759 0.000584658 -2.33638e-06
13.8028 0.000584124 -2.20817e-06
13.8466 0.000583607 -2.08223e-06
13.8905 0.000583054 -1.96239e-06
13.9345 0.000582564 -1.84193e-06
13.9786 0.00058204 -1.72976e-06
14.0227 0.000581521 -1.61913e-06
14.067 0.000581057 -1.51247e-06
14.1113 0.000580538 -1.41153e-06
14.1558 0.000580066 -1.3142e-06
14.2003 0.000579608 -1.21976e-06
14.2449 0.000579114 -1.1332e-06
14.2896 0.000578686 -1.0465e-06
14.3344 0.000578229 -9.67666e-07
14.3793 0.000577773 -8.9185e-07
14.4243 0.000577376 -8.19018e-07
14.4693 0.00057693 -7.5202e-07
14.5145 0.000576516 -6.89162e-07
14.5598 0.000576138 -6.2707e-07
14.6052 0.000575715 -5.73404e-07
14.6506 0.000575341 -5.19553e-07
14.6962 0.000574977 -4.70595e-07
14.7419 0.000574585 -4.25651e-07
14.7877 0.000574245 -3.83039e-07
14.8336 0.000573899 -3.42611e-07
14.8796 0.00057354 -3.08249e-07
14.9257 0.000573228 -2.72639e-07
14.9719 0.000572903 -2.42459e-07
15.0182 0.000572575 -2.14104e-07
15.0647 0.00057229 -1.87522e-07
15.1112 0.000571988 -1.62928e-07
15.1579 0.000571689 -1.42598e-07
15.2047 0.000571428 -1.20657e-07
15.2516 0.000571151 -1.03452e-07
15.2986 0.000570878 -8.6841e-08
15.3458 0.000570639 -7.17359e-08
15.393 0.000570387 -5.74962e-08
15.4404 0.00057014 -4.68828e-08
15.488 0.00056992 -3.43812e-08
15.5356 0.000569694 -2.54573e-08
15.5834 0.000569468 -1.66385e-08
15.6313 0.000569266 -9.31826e-09
15.6794 0.000569067 -1.36934e-09
15.7276 0.00056886 3.01135e-09
15.7759 0.000568674 9.23726e-09
15.8243 0.000568495 1.32415e-08
15.873 0.000568309 1.73887e-08
15.9217 0.000568124 1.95395e-08
15.9706 0.000567971 2.38539e-08
16.0197 0.000567791 2.46908e-08
16.0689 0.000567633 2.70846e-08
16.1182 0.000567495 2.82535e-08
16.1677 0.000567363 3.03874e-08
16.2174 0.000567232 2.98045e-08
16.2672 0.00056712 3.16799e-08
16.3172 0.000567024 3.19922e-08
16.3674 0.000566906 3.26659e-08
16.4177 0.000566801 3.19009e-08
16.4682 0.000566717 3.39646e-08
16.5189 0.000566618 3.3104e-08
16.5697 0.000566514 3.38418e-08
16.6208 0.00056643 3.35791e-08
16.672 0.000566354 3.53381e-08
16.7234 0.000566261 3.43376e-08
16.775 0.000566177 3.55273e-08
16.8268 0.000566111 3.55889e-08
16.8787 0.000566041 3.72919e-08
16.9309 0.000565962 3.65693e-08
16.9833 0.000565895 3.82789e-08
17.0359 0.000565844 3.87531e-08
17.0887 0.000565784 4.07549e-08
17.1418 0.000565719 4.05211e-08
17.195 0.000565668 4.28392e-08
17.2485 0.000565627 4.37078e-08
17.3022 0.000565579 4.62836e-08
17.3562 0.000565529 4.66733e-08
17.4104 0.000565488 4.94992e-08
17.4648 0.000565455 5.07038e-08
17.5195 0.000565421 5.39497e-08
17.5744 0.000565383 5.48501e-08
17.6296 0.000565351 5.79941e-08
17.6851 0.000565323 5.93407e-08
17.7408 0.000565302 6.30615e-08
17.7969 0.000565278 6.44006e-08
17.8532 0.000565253 6.77756e-08
17.9098 0.00056523 6.91085e-08
17.9667 0.000565214 7.29719e-08
18.0239 0.000565204 7.48751e-08
18.0815 0.000565191 7.87975e-08
18.1393 0.000565175 8.03941e-08
18.1975 0.000565161 8.43913e-08
18.256 0.000565153 8.63865e-08
18.3149 0.000565151 9.1036e-08
18.3742 0.00056515 9.34495e-08
18.4338 0.000565145 9.80275e-08
18.4938 0.00056514 1.00265e-07
18.5542 0.000565138 1.05044e-07
18.615 0.00056514 1.07566e-07
18.6762 0.000565145 1.12671e-07
18.7379 0.000565153 1.1544e-07
18.8 0.000565162 1.20652e-07
18.8625 0.000565168 1.23201e-07
18.9255 0.000565173 1.28216e-07
18.9891 0.000565181 1.30689e-07
19.0531 0.000565191 1.35805e-07
19.1177 0.000565204 1.38293e-07
19.1828 0.000565217 1.43447e-07
19.2484 0.000565234 1.45928e-07
19.3147 0.000565251 1.51133e-07
19.3816 0.00056527 1.53553e-07
19.4491 0.000565292 1.588e-07
19.5173 0.000565311 1.61104e-07
19.5862 0.000565336 1.66372e-07
19.6558 0.000565361 1.68684e-07
19.7262 0.000565389 1.7399e-07
19.7974 0.000565418 1.76242e-07
19.8694 0.00056545 1.81601e-07
19.9423 0.000565477 1.83642e-07
20.0162 0.000565512 1.8897e-07
20.091 0.00056555 1.90928e-07
20.1669 0.00056559 1.96144e-07
20.244 0.000565636 1.97867e-07
20.3222 0.000565687 2.03065e-07
20.4016 0.000565746 2.04672e-07
20.4825 0.000565816 2.10067e-07
20.5648 0.000565898 2.11848e-07
20.6487 0.000565994 2.17656e-07
20.7344 0.000566106 2.196e-07
20.8219 0.000566249 2.26166e-07
20.9115 0.000566441 2.29447e-07
21.0034 0.000566702 2.38414e-07
21.0979 0.000567066 2.44468e-07
21.1952 0.000567944 2.66123e-07
21.2959 0.000568966 2.85498e-07
21.4004 0.000570369 3.17896e-07
21.5093 0.000572561 3.61409e-07
21.6237 0.000573802 3.89989e-07
21.7448 0.000574754 4.05305e-07
21.8747 0.000575742 4.28229e-07
22.0165 0.000576487 4.36938e-07
22.1768 0.000577111 4.51299e-07
22.3723 0.000582842 5.74215e-07


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.075Lambda0.5Nc1Classic/vCLRDiaP_FRG.txt <==
-22.3723 0.000582827 5.4575e-07
-22.1768 0.000577082 4.33205e-07
-22.0165 0.000576449 4.10972e-07
-21.8747 0.000575695 4.08654e-07
-21.7448 0.000574699 3.79938e-07
-21.6237 0.00057374 3.69628e-07
-21.5093 0.000572491 3.36221e-07
-21.4004 0.000570292 2.96948e-07
-21.2959 0.000568882 2.60306e-07
-21.1952 0.000567854 2.44667e-07
-21.0979 0.000566969 2.19166e-07
-21.0034 0.0005666 2.16482e-07
-20.9115 0.000566332 2.03962e-07
-20.8219 0.000566134 2.03769e-07
-20.7344 0.000565986 1.93877e-07
-20.6487 0.000565867 1.94795e-07
-20.5648 0.000565766 1.85842e-07
-20.4825 0.000565678 1.86734e-07
-20.4016 0.000565603 1.78342e-07
-20.3222 0.000565538 1.79249e-07
-20.244 0.000565481 1.71176e-07
-20.1669 0.00056543 1.71829e-07
-20.091 0.000565384 1.63842e-07
-20.0162 0.000565341 1.64138e-07
-19.9423 0.0005653 1.56128e-07
-19.8694 0.000565268 1.56232e-07
-19.7974 0.000565231 1.48267e-07
-19.7262 0.000565196 1.4806e-07
-19.6558 0.000565163 1.40214e-07
-19.5862 0.000565132 1.39858e-07
-19.5173 0.000565102 1.32106e-07
-19.4491 0.000565077 1.31675e-07
-19.3816 0.00056505 1.23994e-07
-19.3147 0.000565025 1.23368e-07
-19.2484 0.000565002 1.15772e-07
-19.1828 0.00056498 1.15013e-07
-19.1177 0.000564961 1.07506e-07
-19.0531 0.000564943 1.06669e-07
-18.9891 0.000564927 9.92309e-08
-18.9255 0.000564913 9.83433e-08
-18.8625 0.000564903 9.10334e-08
-18.8 0.00056489 9.00056e-08
-18.7379 0.000564876 8.25217e-08
-18.6762 0.000564862 8.12117e-08
-18.615 0.000564851 7.38533e-08
-18.5542 0.000564843 7.27296e-08
-18.4938 0.000564839 6.57113e-08
-18.4338 0.000564837 6.48139e-08
-18.3742 0.000564837 5.8007e-08
-18.3149 0.000564832 5.68749e-08
-18.256 0.000564827 5.00034e-08
-18.1975 0.000564829 4.92316e-08
-18.1393 0.000564836 4.30155e-08
-18.0815 0.000564845 4.25842e-08
-18.0239 0.000564852 3.64424e-08
-17.9667 0.000564855 3.56462e-08
-17.9098 0.000564864 2.95593e-08
-17.8532 0.000564881 2.92743e-08
-17.7969 0.000564899 2.36681e-08
-17.7408 0.000564915 2.33168e-08
-17.6851 0.000564929 1.73531e-08
-17.6296 0.000564949 1.69331e-08
-17.5744 0.000564975 1.15308e-08
-17.5195 0.000565005 1.1494e-08
-17.4648 0.000565031 5.9702e-09
-17.4104 0.000565056 5.56435e-09
-17.3562 0.000565089 4.36823e-10
-17.3022 0.000565131 7.78608e-10
-17.2485 0.00056517 -4.12687e-09
-17.195 0.000565202 -4.33365e-09
-17.1418 0.000565245 -9.0139e-09
-17.0887 0.0005653 -8.19066e-09
-17.0359 0.000565351 -1.25914e-08
-16.9833 0.000565393 -1.25508e-08
-16.9309 0.000565449 -1.66997e-08
-16.8787 0.000565518 -1.55384e-08
-16.8268 0.000565577 -1.97224e-08
-16.775 0.000565631 -1.94198e-08
-16.7234 0.000565703 -2.31299e-08
-16.672 0.000565782 -2.18326e-08
-16.6208 0.000565843 -2.61419e-08
-16.5697 0.00056591 -2.5636e-08
-16.5189 0.000565995 -2.89401e-08
-16.4682 0.000566072 -2.78775e-08
-16.4177 0.000566132 -3.25217e-08
-16.3674 0.000566209 -3.16119e-08
-16.3172 0.000566295 -3.49267e-08
-16.2672 0.000566358 -3.52333e-08
-16.2174 0.000566434 -3.99288e-08
-16.1677 0.000566529 -3.96172e-08
-16.1182 0.000566627 -4.48789e-08
-16.0689 0.000566733 -4.66742e-08
-16.0197 0.000566863 -5.24978e-08
-15.9706 0.000567021 -5.42146e-08
-15.9217 0.000567153 -6.20941e-08
-15.873 0.00056732 -6.5211e-08
-15.8243 0.000567489 -7.29687e-08
-15.7759 0.000567651 -7.80552e-08
-15.7276 0.00056782 -8.80701e-08
-15.6794 0.00056801 -9.3808e-08
-15.6313 0.000568191 -1.05825e-07
-15.5834 0.000568376 -1.14782e-07
-15.5356 0.000568583 -1.27899e-07
-15.488 0.000568792 -1.38716e-07
-15.4404 0.000568992 -1.55792e-07
-15.393 0.000569221 -1.68647e-07
-15.3458 0.000569453 -1.87817e-07
-15.2986 0.000569672 -2.0554e-07
-15.2516 0.000569923 -2.27444e-07
-15.2047 0.000570178 -2.47682e-07
-15.1579 0.000570418 -2.75361e-07
-15.1112 0.000570693 -2.99227e-07
-15.0647 0.000570971 -3.30068e-07
-15.0182 0.000571232 -3.6074e-07
-14.9719 0.000571535 -3.95927e-07
-14.9257 0.000571833 -4.30857e-07
-14.8796 0.000572118 -4.73994e-07
-14.8336 0.000572448 -5.13866e-07
-14.7877 0.000572765 -5.62623e-07
-14.7419 0.000573075 -6.11643e-07
-14.6962 0.000573434 -6.65876e-07
-14.6506 0.000573765 -7.223e-07
-14.6052 0.000574104 -7.86574e-07
-14.5598 0.000574491 -8.48964e-07
-14.5145 0.000574831 -9.22846e-07
-14.4693 0.000575205 -9.95941e-07
-14.4243 0.00057561 -1.07637e-06
-14.3793 0.000575963 -1.16127e-06
-14.3344 0.000576374 -1.25253e-06
-14.2896 0.000576782 -1.34567e-06
-14.2449 0.000577159 -1.45029e-06
-14.2003 0.000577601 -1.55391e-06
-14.1558 0.000578002 -1.66934e-06
-14.1113 0.000578415 -1.78719e-06
-14.067 0.000578871 -1.91296e-06
-14.0227 0.000579269 -2.04452e-06
-13.9786 0.000579717 -2.18491e-06
-13.9345 0.000580166 -2.32757e-06
-13.8905 0.000580576 -2.48416e-06
-13.8466 0.000581044 -2.64177e-06
-13.8028 0.00058147 -2.81221e-06
-13.759 0.000581907 -2.98786e-06
-13.7153 0.000582371 -3.17382e-06
-13.6718 0.000582781 -3.36786e-06
-13.6283 0.000583233 -3.5742e-06
-13.5848 0.000583669 -3.78714e-06
-13.5415 0.000584078 -4.01734e-06
-13.4982 0.000584521 -4.2554e-06
-13.455 0.000584916 -4.51285e-06
-13.4119 0.000585326 -4.78309e-06
-13.3689 0.000585734 -5.07672e-06
-13.3259 0.000586097 -5.38973e-06
-13.283 0.000586487 -5.73398e-06
-13.2402 0.000586839 -6.10838e-06
-13.1974 0.000587187 -6.52422e-06
-13.1547 0.000587542 -6.99187e-06
-13.1121 0.000587861 -7.51848e-06
-13.0696 0.00058822 -8.12173e-06
-13.0271 0.000588587 -8.82394e-06
-12.9847 0.000589008 -9.61979e-06
-12.9424 0.000589553 -1.05533e-05
-12.9001 0.000590231 -1.15741e-05
-12.8579 0.000591201 -1.26551e-05
-12.8158 0.000592458 -1.36959e-05
-12.7737 0.000594037 -1.44784e-05
-12.7317 0.000595818 -1.49005e-05
-12.6898 0.000597554 -1.48509e-05
-12.6479 0.000599081 -1.44061e-05
-12.6061 0.000600263 -1.38183e-05
-12.5643 0.000601109 -1.31013e-05
-12.5226 0.000601716 -1.25449e-05
-12.481 0.000602124 -1.20099e-05
-12.4394 0.000602421 -1.16281e-05
-12.3979 0.000602681 -1.13637e-05
-12.3565 0.000602844 -1.11264e-05
-12.3151 0.000603054 -1.10552e-05
-12.2738 0.000603189 -1.09348e-05
-12.2325 0.000603339 -1.09505e-05
-12.1913 0.000603515 -1.09377e-05
-12.1501 0.000603613 -1.09647e-05
-12.109 0.000603818 -1.10535e-05
-12.068 0.000603901 -1.10798e-05
-12.027 0.000604062 -1.12295e-05
-11.986 0.00060419 -1.12711e-05
-11.9452 0.000604274 -1.14275e-05
-11.9043 0.000604459 -1.15092e-05
-11.8636 0.000604485 -1.16286e-05
-11.8228 0.00060466 -1.17722e-05
-11.7822 0.000604694 -1.18532e-05
-11.7415 0.000604789 -1.2041e-05
-11.701 0.000604885 -1.21073e-05
-11.6605 0.000604881 -1.22978e-05
-11.62 0.000605027 -1.23806e-05
-11.5796 0.000604959 -1.2531e-05
-11.5392 0.000605074 -1.26633e-05
-11.4989 0.000605028 -1.27569e-05
-11.4587 0.000605044 -1.29421e-05
-11.4184 0.000605069 -1.29992e-05
-11.3783 0.000604972 -1.32038e-05
-11.3381 0.000605046 -1.32556e-05
-11.2981 0.00060488 -1.34374e-05
-11.2581 0.000604922 -1.35201e-05
-11.2181 0.000604772 -1.36411e-05
-11.1781 0.000604718 -1.37816e-05
-11.1383 0.000604637 -1.38424e-05
-11.0984 0.000604465 -1.40286e-05
-11.0586 0.000604441 -1.40558e-05
-11.0189 0.000604183 -1.42504e-05
-10.9792 0.000604144 -1.42793e-05
-10.9395 0.000603881 -1.44385e-05
-10.8999 0.000603763 -1.45035e-05
-10.8603 0.000603553 -1.45929e-05
-10.8208 0.000603322 -1.47184e-05
-10.7813 0.000603177 -1.47418e-05
-10.7418 0.000602842 -1.4914e-05
-10.7024 0.000602707 -1.49004e-05
-10.6631 0.000602336 -1.50809e-05
-10.6238 0.000602149 -1.50639e-05
-10.5845 0.000601804 -1.5212e-05
-10.5452 0.00060152 -1.52241e-05
-10.506 0.000601232 -1.53041e-05
-10.4669 0.000600838 -1.53723e-05
-10.4278 0.000600588 -1.53766e-05
-10.3887 0.00060012 -1.55001e-05
-10.3496 0.000599851 -1.54529e-05
-10.3106 0.000599374 -1.55996e-05
-10.2717 0.000599032 -1.55315e-05
-10.2328 0.000598594 -1.56646e-05
-10.1939 0.000598147 -1.56067e-05
-10.155 0.000597762 -1.56914e-05
-10.1162 0.000597208 -1.56714e-05
-10.0774 0.000596841 -1.56818e-05
-10.0387 0.000596228 -1.57192e-05
-10 0.000595825 -1.56569e-05
-9.96134 0.000595214 -1.5744e-05
-9.92271 0.000594729 -1.5633e-05
-9.88412 0.000594162 -1.57407e-05
-9.84557 0.000593562 -1.56093e-05
-9.80704 0.000593052 -1.57059e-05
-9.76856 0.000592332 -1.55818e-05
-9.73011 0.000591849 -1.56391e-05
-9.69169 0.00059105 -1.55459e-05
-9.65331 0.000590534 -1.55397e-05
-9.61496 0.000589725 -1.54972e-05
-9.57664 0.000589125 -1.54159e-05
-9.53836 0.000588356 -1.54315e-05
-9.50011 0.000587634 -1.52912e-05
-9.46189 0.000586931 -1.53457e-05
-9.42371 0.000586069 -1.5171e-05
-9.38556 0.000585425 -1.52386e-05
-9.34744 0.000584433 -1.50537e-05
-9.30935 0.000583797 -1.51111e-05
-9.2713 0.000582732 -1.49367e-05
-9.23327 0.000582045 -1.49608e-05
-9.19528 0.000580969 -1.48169e-05
-9.15732 0.00058018 -1.47851e-05
-9.11939 0.000579145 -1.4691e-05
-9.08149 0.000578215 -1.45888e-05
-9.04362 0.000577252 -1.45567e-05
-9.00578 0.000576157 -1.43941e-05
-8.96797 0.000575267 -1.4413e-05
-8.93019 0.000574007 -1.42092e-05
-8.89244 0.000573145 -1.42611e-05
-8.85471 0.000571767 -1.40336e-05
-8.81702 0.000570873 -1.40993e-05
-8.77936 0.000569436 -1.38654e-05
-8.74172 0.000568456 -1.39235e-05
-8.70412 0.000567014 -1.37015e-05
-8.66654 0.000565899 -1.37307e-05
-8.62899 0.000564498 -1.35389e-05
-8.59146 0.000563207 -1.35177e-05
-8.55397 0.000561877 -1.33748e-05
-8.5165 0.000560384 -1.32853e-05
-8.47906 0.000559123 -1.32078e-05
-8.44165 0.000557433 -1.3051e-05
-8.40426 0.000556192 -1.30381e-05
-8.3669 0.000554349 -1.2824e-05
-8.32956 0.000553068 -1.28612e-05
-8.29226 0.000551124 -1.26022e-05
-8.25497 0.000549753 -1.2672e-05
-8.21772 0.000547754 -1.23812e-05
-8.18049 0.000546242 -1.24645e-05
-8.14328 0.00054423 -1.21558e-05
-8.1061 0.000542533 -1.22307e-05
-8.06895 0.000540542 -1.19191e-05
-8.03182 0.000538622 -1.1963e-05
-7.99471 0.000536675 -1.16639e-05
-7.95763 0.000534505 -1.16532e-05
-7.92058 0.000532594 -1.13831e-05
-7.88355 0.000530175 -1.12913e-05
-7.84654 0.000528254 -1.10695e-05
-7.80955 0.000525627 -1.0875e-05
-7.77259 0.000523641 -1.07107e-05
-7.73566 0.000520851 -1.04092e-05
-7.69874 0.000518746 -1.02903e-05
-7.66185 0.000515833 -9.88267e-06
-7.62498 0.000513559 -9.78874e-06
-7.58814 0.000510557 -9.27657e-06
-7.55132 0.000508071 -9.18425e-06
-7.51452 0.000505009 -8.56861e-06
-7.47774 0.000502267 -8.44995e-06
-7.44099 0.000499171 -7.73163e-06
-7.40425 0.000496138 -7.55286e-06
-7.36754 0.000493023 -6.73193e-06
-7.33085 0.000489672 -6.45599e-06
-7.29418 0.000486531 -5.52969e-06
-7.25754 0.000482855 -5.1166e-06
-7.22091 0.000479648 -4.0799e-06
-7.18431 0.000475672 -3.48193e-06
-7.14772 0.000472357 -2.32612e-06
-7.11116 0.000468107 -1.48857e-06
-7.07462 0.000464645 -2.04446e-07
-7.0381 0.000460147 9.34129e-07
-7.00159 0.000456498 2.35762e-06
-6.96511 0.000451778 3.85355e-06
-6.92865 0.000447893 5.44472e-06
-6.89221 0.00044298 7.34436e-06
-6.85579 0.000438801 9.15393e-06
-6.81938 0.000433722 1.1501e-05
-6.783 0.000429199 1.35909e-05
-6.74664 0.00042397 1.64279e-05
-6.71029 0.000419051 1.88656e-05
-6.67397 0.000413682 2.2234e-05
-6.63766 0.000408314 2.50889e-05
-6.60137 0.000402801 2.90288e-05
-6.5651 0.000396938 3.23679e-05
-6.52885 0.000391254 3.69133e-05
-6.49262 0.000384857 4.0797e-05
-6.4564 0.000378942 4.59674e-05
-6.42021 0.000371995 5.04464e-05
-6.38403 0.000365775 5.62476e-05
-6.34786 0.000358263 6.13544e-05
-6.31172 0.000351661 6.77723e-05
-6.27559 0.000343565 7.35158e-05
-6.23949 0.000336505 8.05076e-05
-6.20339 0.000327804 8.68688e-05
-6.16732 0.000320214 9.43569e-05
-6.13126 0.00031089 0.000101286
-6.09522 0.000302703 0.000109156
-6.05919 0.000292752 0.000116568
-6.02319 0.000283911 0.000124673
-5.9872 0.000273343 0.000132449
-5.95122 0.000263811 0.000140613
-5.91526 0.000252659 0.000148602
-5.87932 0.000242424 0.000156626
-5.84339 0.000230744 0.000164645
-5.80748 0.00021982 0.000172332
-5.77158 0.000207693 0.000180183
-5.7357 0.000196123 0.000187339
-5.69984 0.000183652 0.000194828
-5.66399 0.000171506 0.000201272
-5.62815 0.000158812 0.000208221
-5.59233 0.000146186 0.0002138
-5.55653 0.000133397 0.000220058
-5.52074 0.000120401 0.000224653
-5.48497 0.000107643 0.000230103
-5.4492 9.44015e-05 0.000233636
-5.41346 8.17784e-05 0.000238198
-5.37773 6.84217e-05 0.000240637
-5.34201 5.60257e-05 0.000244275
-5.30631 4.26671e-05 0.000245626
-5.27062 3.05711e-05 0.000248338
-5.23494 1.73009e-05 0.000248642
-5.19928 5.55199e-06 0.000250458
-5.16363 -7.56684e-06 0.000249786
-5.128 -1.89489e-05 0.00025076
-5.09237 -3.18819e-05 0.0002492
-5.05677 -4.2906e-05 0.0002494
-5.02117 -5.56462e-05 0.000247052
-4.98559 -6.63491e-05 0.000246555
-4.95002 -7.89151e-05 0.000243524
-4.91446 -8.93579e-05 0.000242408
-4.87892 -0.000101791 0.000238796
-4.84339 -0.000112056 0.000237133
-4.80787 -0.000124419 0.000233036
-4.77237 -0.000134604 0.000230891
-4.73687 -0.000146975 0.000226395
-4.70139 -0.000157193 0.000223819
-4.66592 -0.000169664 0.000218999
-4.63046 -0.000180038 0.000216029
-4.59502 -0.000192711 0.000210946
-4.55958 -0.000203371 0.000207604
-4.52416 -0.000216357 0.000202307
-4.48875 -0.000227441 0.000198599
-4.45335 -0.000240857 0.000193121
-4.41797 -0.000252506 0.000189038
-4.38259 -0.000266478 0.000183399
-4.34722 -0.000278838 0.000178916
-4.31187 -0.000293494 0.000173122
-4.27653 -0.000306717 0.000168201
-4.24119 -0.000322196 0.000162243
-4.20587 -0.000336441 0.000156828
-4.17056 -0.000352886 0.000150683
-4.13526 -0.000368321 0.000144705
-4.09997 -0.000385887 0.000138334
-4.06469 -0.00040269 0.000131707
-4.02942 -0.000421542 0.000125043
-3.99416 -0.000439906 0.000117672
-3.95891 -0.000460229 0.000110625
-3.92367 -0.000480359 0.000102394
-3.88844 -0.000502356 9.48497e-05
-3.85322 -0.000524474 8.5617e-05
-3.81801 -0.000548375 7.74277e-05
-3.7828 -0.000572718 6.70221e-05
-3.74761 -0.00059878 5.8002e-05
-3.71243 -0.000625604 4.62128e-05
-3.67726 -0.00065411 3.61319e-05
-3.64209 -0.000683692 2.26991e-05
-3.60694 -0.000714953 1.12731e-05
-3.57179 -0.000747591 -4.12359e-06
-3.53665 -0.000781948 -1.72438e-05
-3.50152 -0.000817962 -3.49989e-05
-3.4664 -0.000855783 -5.02407e-05
-3.43129 -0.000895517 -7.08389e-05
-3.39619 -0.000937196 -8.87244e-05
-3.36109 -0.000981011 -0.000112761
-3.32601 -0.00102696 -0.000133927
-3.29093 -0.00107523 -0.000162134
-3.25586 -0.00112586 -0.000187356
-3.2208 -0.00117899 -0.000220629
-3.18574 -0.0012347 -0.000250864
-3.1507 -0.00129304 -0.000290292
-3.11566 -0.0013542 -0.000326729
-3.08063 -0.00141809 -0.00037364
-3.0456 -0.00148499 -0.000417745
-3.01059 -0.00155463 -0.000473763
-2.97558 -0.00162745 -0.000527329
-2.94058 -0.00170286 -0.000594445
-2.90558 -0.00178156 -0.000659661
-2.87059 -0.00186245 -0.000740301
-2.83561 -0.00194661 -0.000819825
-2.80064 -0.00203221 -0.000916925
-2.76567 -0.00212083 -0.00101395
-2.73071 -0.00220963 -0.00113102
-2.69576 -0.00230079 -0.00124933
-2.66081 -0.00239016 -0.00139045
-2.62587 -0.00248059 -0.00153437
-2.59094 -0.00256623 -0.0017041
-2.55601 -0.00265065 -0.00187835
-2.52109 -0.00272586 -0.00208134
-2.48617 -0.00279622 -0.00229049
-2.45126 -0.00285104 -0.00253071
-2.41636 -0.00289562 -0.00277803
-2.38146 -0.00291598 -0.00305716
-2.34657 -0.00291879 -0.00334253
-2.31168 -0.00288643 -0.0036573
-2.2768 -0.00282767 -0.00397402
-2.24192 -0.00272171 -0.00431253
-2.20705 -0.00258072 -0.00464342
-2.17219 -0.00238243 -0.00498161
-2.13733 -0.0021443 -0.00529651
-2.10247 -0.00184552 -0.00559781
-2.06762 -0.00151057 -0.00585613
-2.03278 -0.00112301 -0.00607801
-1.99794 -0.000714358 -0.00623918
-1.9631 -0.000273078 -0.00634705
-1.92827 0.000165209 -0.00638621
-1.89345 0.000609945 -0.00636803
-1.85862 0.00102649 -0.00628711
-1.82381 0.00142646 -0.00615848
-1.78899 0.00178053 -0.00598427
-1.75419 0.00210496 -0.00578
-1.71938 0.00237709 -0.0055511
-1.68458 0.0026173 -0.00531022
-1.64979 0.00280827 -0.00506275
-1.61499 0.00297221 -0.00481693
-1.58021 0.00309492 -0.00457666
-1.54542 0.00319835 -0.00434607
-1.51064 0.00326967 -0.00412749
-1.47586 0.00332947 -0.00392219
-1.44109 0.0033652 -0.00373132
-1.40632 0.00339588 -0.00355447
-1.37155 0.00340877 -0.00339208
-1.33679 0.00342155 -0.00324298
-1.30203 0.0034211 -0.00310717
-1.26727 0.00342418 -0.00298326
-1.23251 0.00341718 -0.00287104
-1.19776 0.00341637 -0.00276913
-1.16301 0.00340759 -0.00267726
-1.12827 0.00340702 -0.00259416
-1.09352 0.00339985 -0.00251955
-1.05878 0.00340248 -0.00245229
-1.02405 0.0033994 -0.00239217
-0.989309 0.00340746 -0.00233808
-0.954576 0.00341043 -0.00228995
-0.919844 0.00342573 -0.00224663
-0.885115 0.00343637 -0.00220819
-0.850388 0.00346053 -0.0021734
-0.815663 0.00348033 -0.00214244
-0.78094 0.00351492 -0.00211394
-0.746219 0.0035453 -0.00208813
-0.711499 0.00359191 -0.00206351
-0.676781 0.00363435 -0.00204026
-0.642065 0.00369458 -0.00201664
-0.60735 0.00375052 -0.0019928
-0.572637 0.00382587 -0.00196662
-0.537925 0.00389658 -0.00193816
-0.503214 0.00398815 -0.00190479
-0.468504 0.00407431 -0.00186648
-0.433796 0.00418219 -0.00181998
-0.399089 0.00428315 -0.00176518
-0.364382 0.00440545 -0.00169823
-0.329676 0.00451819 -0.00161905
-0.294972 0.00464966 -0.00152349
-0.260267 0.00476743 -0.00141181
-0.225564 0.00489847 -0.00128023
-0.190861 0.00500855 -0.00113003
-0.156158 0.00512375 -0.000958822
-0.121456 0.00521186 -0.000769706
-0.0867541 0.00529129 -0.000562916
-0.0520524 0.00534221 -0.000343697
-0.0173508 0.00537075 -0.000115258
0.0173508 0.00537075 0.000115258
0.0520524 0.00534221 0.000343697
0.0867541 0.00529129 0.000562916
0.121456 0.00521186 0.000769706
0.156158 0.00512375 0.000958822
0.190861 0.00500855 0.00113003
0.225564 0.00489847 0.00128023
0.260267 0.00476743 0.00141181
0.294972 0.00464966 0.00152349
0.329676 0.00451819 0.00161905
0.364382 0.00440545 0.00169823
0.399089 0.00428315 0.00176518
0.433796 0.00418219 0.00181998
0.468504 0.00407431 0.00186648
0.503214 0.00398815 0.00190479
0.537925 0.00389658 0.00193816
0.572637 0.00382587 0.00196662
0.60735 0.00375052 0.0019928
0.642065 0.00369458 0.00201664
0.676781 0.00363435 0.00204026
0.711499 0.00359191 0.00206351
0.746219 0.0035453 0.00208813
0.78094 0.00351492 0.00211394
0.815663 0.00348033 0.00214244
0.850388 0.00346053 0.0021734
0.885115 0.00343637 0.00220819
0.919844 0.00342573 0.00224663
0.954576 0.00341043 0.00228995
0.989309 0.00340746 0.00233808
1.02405 0.0033994 0.00239217
1.05878 0.00340248 0.00245229
1.09352 0.00339985 0.00251955
1.12827 0.00340702 0.00259416
1.16301 0.00340759 0.00267726
1.19776 0.00341637 0.00276913
1.23251 0.00341718 0.00287104
1.26727 0.00342418 0.00298326
1.30203 0.0034211 0.00310717
1.33679 0.00342155 0.00324298
1.37155 0.00340877 0.00339208
1.40632 0.00339588 0.00355447
1.44109 0.0033652 0.00373132
1.47586 0.00332947 0.00392219
1.51064 0.00326967 0.00412749
1.54542 0.00319835 0.00434607
1.58021 0.00309492 0.00457666
1.61499 0.00297221 0.00481693
1.64979 0.00280827 0.00506275
1.68458 0.0026173 0.00531022
1.71938 0.00237709 0.0055511
1.75419 0.00210496 0.00578
1.78899 0.00178053 0.00598427
1.82381 0.00142646 0.00615848
1.85862 0.00102649 0.00628711
1.89345 0.000609945 0.00636803
1.92827 0.000165209 0.00638621
1.9631 -0.000273078 0.00634705
1.99794 -0.000714358 0.00623918
2.03278 -0.00112301 0.00607801
2.06762 -0.00151057 0.00585613
2.10247 -0.00184552 0.00559781
2.13733 -0.0021443 0.00529651
2.17219 -0.00238243 0.00498161
2.20705 -0.00258072 0.00464342
2.24192 -0.00272171 0.00431253
2.2768 -0.00282767 0.00397402
2.31168 -0.00288643 0.0036573
2.34657 -0.00291879 0.00334253
2.38146 -0.00291598 0.00305716
2.41636 -0.00289562 0.00277803
2.45126 -0.00285104 0.00253071
2.48617 -0.00279622 0.00229049
2.52109 -0.00272586 0.00208134
2.55601 -0.00265065 0.00187835
2.59094 -0.00256623 0.0017041
2.62587 -0.00248059 0.00153437
2.66081 -0.00239016 0.00139045
2.69576 -0.00230079 0.00124933
2.73071 -0.00220963 0.00113102
2.76567 -0.00212083 0.00101395
2.80064 -0.00203221 0.000916925
2.83561 -0.00194661 0.000819825
2.87059 -0.00186245 0.000740301
2.90558 -0.00178156 0.000659661
2.94058 -0.00170286 0.000594445
2.97558 -0.00162745 0.000527329
3.01059 -0.00155463 0.000473763
3.0456 -0.00148499 0.000417745
3.08063 -0.00141809 0.00037364
3.11566 -0.0013542 0.000326729
3.1507 -0.00129304 0.000290292
3.18574 -0.0012347 0.000250864
3.2208 -0.00117899 0.000220629
3.25586 -0.00112586 0.000187356
3.29093 -0.00107523 0.000162134
3.32601 -0.00102696 0.000133927
3.36109 -0.000981011 0.000112761
3.39619 -0.000937196 8.87244e-05
3.43129 -0.000895517 7.08389e-05
3.4664 -0.000855783 5.02407e-05
3.50152 -0.000817962 3.49989e-05
3.53665 -0.000781948 1.72438e-05
3.57179 -0.000747591 4.12359e-06
3.60694 -0.000714953 -1.12731e-05
3.64209 -0.000683692 -2.26991e-05
3.67726 -0.00065411 -3.61319e-05
3.71243 -0.000625604 -4.62128e-05
3.74761 -0.00059878 -5.8002e-05
3.7828 -0.000572718 -6.70221e-05
3.81801 -0.000548375 -7.74277e-05
3.85322 -0.000524474 -8.5617e-05
3.88844 -0.000502356 -9.48497e-05
3.92367 -0.000480359 -0.000102394
3.95891 -0.000460229 -0.000110625
3.99416 -0.000439906 -0.000117672
4.02942 -0.000421542 -0.000125043
4.06469 -0.00040269 -0.000131707
4.09997 -0.000385887 -0.000138334
4.13526 -0.000368321 -0.000144705
4.17056 -0.000352886 -0.000150683
4.20587 -0.000336441 -0.000156828
4.24119 -0.000322196 -0.000162243
4.27653 -0.000306717 -0.000168201
4.31187 -0.000293494 -0.000173122
4.34722 -0.000278838 -0.000178916
4.38259 -0.000266478 -0.000183399
4.41797 -0.000252506 -0.000189038
4.45335 -0.000240857 -0.000193121
4.48875 -0.000227441 -0.000198599
4.52416 -0.000216357 -0.000202307
4.55958 -0.000203371 -0.000207604
4.59502 -0.000192711 -0.000210946
4.63046 -0.000180038 -0.000216029
4.66592 -0.000169664 -0.000218999
4.70139 -0.000157193 -0.000223819
4.73687 -0.000146975 -0.000226395
4.77237 -0.000134604 -0.000230891
4.80787 -0.000124419 -0.000233036
4.84339 -0.000112056 -0.000237133
4.87892 -0.000101791 -0.000238796
4.91446 -8.93579e-05 -0.000242408
4.95002 -7.89151e-05 -0.000243524
4.98559 -6.63491e-05 -0.000246555
5.02117 -5.56462e-05 -0.000247052
5.05677 -4.2906e-05 -0.0002494
5.09237 -3.18819e-05 -0.0002492
5.128 -1.89489e-05 -0.00025076
5.16363 -7.56684e-06 -0.000249786
5.19928 5.55199e-06 -0.000250458
5.23494 1.73009e-05 -0.000248642
5.27062 3.05711e-05 -0.000248338
5.30631 4.26671e-05 -0.000245626
5.34201 5.60257e-05 -0.000244275
5.37773 6.84217e-05 -0.000240637
5.41346 8.17784e-05 -0.000238198
5.4492 9.44015e-05 -0.000233636
5.48497 0.000107643 -0.000230103
5.52074 0.000120401 -0.000224653
5.55653 0.000133397 -0.000220058
5.59233 0.000146186 -0.0002138
5.62815 0.000158812 -0.000208221
5.66399 0.000171506 -0.000201272
5.69984 0.000183652 -0.000194828
5.7357 0.000196123 -0.000187339
5.77158 0.000207693 -0.000180183
5.80748 0.00021982 -0.000172332
5.84339 0.000230744 -0.000164645
5.87932 0.000242424 -0.000156626
5.91526 0.000252659 -0.000148602
5.95122 0.000263811 -0.000140613
5.9872 0.000273343 -0.000132449
6.02319 0.000283911 -0.000124673
6.05919 0.000292752 -0.000116568
6.09522 0.000302703 -0.000109156
6.13126 0.00031089 -0.000101286
6.16732 0.000320214 -9.43569e-05
6.20339 0.000327804 -8.68688e-05
6.23949 0.000336505 -8.05076e-05
6.27559 0.000343565 -7.35158e-05
6.31172 0.000351661 -6.77723e-05
6.34786 0.000358263 -6.13544e-05
6.38403 0.000365775 -5.62476e-05
6.42021 0.000371995 -5.04464e-05
6.4564 0.000378942 -4.59674e-05
6.49262 0.000384857 -4.0797e-05
6.52885 0.000391254 -3.69133e-05
6.5651 0.000396938 -3.23679e-05
6.60137 0.000402801 -2.90288e-05
6.63766 0.000408314 -2.50889e-05
6.67397 0.000413682 -2.2234e-05
6.71029 0.000419051 -1.88656e-05
6.74664 0.00042397 -1.64279e-05
6.783 0.000429199 -1.35909e-05
6.81938 0.000433722 -1.1501e-05
6.85579 0.000438801 -9.15393e-06
6.89221 0.00044298 -7.34436e-06
6.92865 0.000447893 -5.44472e-06
6.96511 0.000451778 -3.85355e-06
7.00159 0.000456498 -2.35762e-06
7.0381 0.000460147 -9.34129e-07
7.07462 0.000464645 2.04446e-07
7.11116 0.000468107 1.48857e-06
7.14772 0.000472357 2.32612e-06
7.18431 0.000475672 3.48193e-06
7.22091 0.000479648 4.0799e-06
7.25754 0.000482855 5.1166e-06
7.29418 0.000486531 5.52969e-06
7.33085 0.000489672 6.45599e-06
7.36754 0.000493023 6.73193e-06
7.40425 0.000496138 7.55286e-06
7.44099 0.000499171 7.73163e-06
7.47774 0.000502267 8.44995e-06
7.51452 0.000505009 8.56861e-06
7.55132 0.000508071 9.18425e-06
7.58814 0.000510557 9.27657e-06
7.62498 0.000513559 9.78874e-06
7.66185 0.000515833 9.88267e-06
7.69874 0.000518746 1.02903e-05
7.73566 0.000520851 1.04092e-05
7.77259 0.000523641 1.07107e-05
7.80955 0.000525627 1.0875e-05
7.84654 0.000528254 1.10695e-05
7.88355 0.000530175 1.12913e-05
7.92058 0.000532594 1.13831e-05
7.95763 0.000534505 1.16532e-05
7.99471 0.000536675 1.16639e-05
8.03182 0.000538622 1.1963e-05
8.06895 0.000540542 1.19191e-05
8.1061 0.000542533 1.22307e-05
8.14328 0.00054423 1.21558e-05
8.18049 0.000546242 1.24645e-05
8.21772 0.000547754 1.23812e-05
8.25497 0.000549753 1.2672e-05
8.29226 0.000551124 1.26022e-05
8.32956 0.000553068 1.28612e-05
8.3669 0.000554349 1.2824e-05
8.40426 0.000556192 1.30381e-05
8.44165 0.000557433 1.3051e-05
8.47906 0.000559123 1.32078e-05
8.5165 0.000560384 1.32853e-05
8.55397 0.000561877 1.33748e-05
8.59146 0.000563207 1.35177e-05
8.62899 0.000564498 1.35389e-05
8.66654 0.000565899 1.37307e-05
8.70412 0.000567014 1.37015e-05
8.74172 0.000568456 1.39235e-05
8.77936 0.000569436 1.38654e-05
8.81702 0.000570873 1.40993e-05
8.85471 0.000571767 1.40336e-05
8.89244 0.000573145 1.42611e-05
8.93019 0.000574007 1.42092e-05
8.96797 0.000575267 1.4413e-05
9.00578 0.000576157 1.43941e-05
9.04362 0.000577252 1.45567e-05
9.08149 0.000578215 1.45888e-05
9.11939 0.000579145 1.4691e-05
9.15732 0.00058018 1.47851e-05
9.19528 0.000580969 1.48169e-05
9.23327 0.000582045 1.49608e-05
9.2713 0.000582732 1.49367e-05
9.30935 0.000583797 1.51111e-05
9.34744 0.000584433 1.50537e-05
9.38556 0.000585425 1.52386e-05
9.42371 0.000586069 1.5171e-05
9.46189 0.000586931 1.53457e-05
9.50011 0.000587634 1.52912e-05
9.53836 0.000588356 1.54315e-05
9.57664 0.000589125 1.54159e-05
9.61496 0.000589725 1.54972e-05
9.65331 0.000590534 1.55397e-05
9.69169 0.00059105 1.55459e-05
9.73011 0.000591849 1.56391e-05
9.76856 0.000592332 1.55818e-05
9.80704 0.000593052 1.57059e-05
9.84557 0.000593562 1.56093e-05
9.88412 0.000594162 1.57407e-05
9.92271 0.000594729 1.5633e-05
9.96134 0.000595214 1.5744e-05
10 0.000595825 1.56569e-05
10.0387 0.000596228 1.57192e-05
10.0774 0.000596841 1.56818e-05
10.1162 0.000597208 1.56714e-05
10.155 0.000597762 1.56914e-05
10.1939 0.000598147 1.56067e-05
10.2328 0.000598594 1.56646e-05
10.2717 0.000599032 1.55315e-05
10.3106 0.000599374 1.55996e-05
10.3496 0.000599851 1.54529e-05
10.3887 0.00060012 1.55001e-05
10.4278 0.000600588 1.53766e-05
10.4669 0.000600838 1.53723e-05
10.506 0.000601232 1.53041e-05
10.5452 0.00060152 1.52241e-05
10.5845 0.000601804 1.5212e-05
10.6238 0.000602149 1.50639e-05
10.6631 0.000602336 1.50809e-05
10.7024 0.000602707 1.49004e-05
10.7418 0.000602842 1.4914e-05
10.7813 0.000603177 1.47418e-05
10.8208 0.000603322 1.47184e-05
10.8603 0.000603553 1.45929e-05
10.8999 0.000603763 1.45035e-05
10.9395 0.000603881 1.44385e-05
10.9792 0.000604144 1.42793e-05
11.0189 0.000604183 1.42504e-05
11.0586 0.000604441 1.40558e-05
11.0984 0.000604465 1.40286e-05
11.1383 0.000604637 1.38424e-05
11.1781 0.000604718 1.37816e-05
11.2181 0.000604772 1.36411e-05
11.2581 0.000604922 1.35201e-05
11.2981 0.00060488 1.34374e-05
11.3381 0.000605046 1.32556e-05
11.3783 0.000604972 1.32038e-05
11.4184 0.000605069 1.29992e-05
11.4587 0.000605044 1.29421e-05
11.4989 0.000605028 1.27569e-05
11.5392 0.000605074 1.26633e-05
11.5796 0.000604959 1.2531e-05
11.62 0.000605027 1.23806e-05
11.6605 0.000604881 1.22978e-05
11.701 0.000604885 1.21073e-05
11.7415 0.000604789 1.2041e-05
11.7822 0.000604694 1.18532e-05
11.8228 0.00060466 1.17722e-05
11.8636 0.000604485 1.16286e-05
11.9043 0.000604459 1.15092e-05
11.9452 0.000604274 1.14275e-05
11.986 0.00060419 1.12711e-05
12.027 0.000604062 1.12295e-05
12.068 0.000603901 1.10798e-05
12.109 0.000603818 1.10535e-05
12.1501 0.000603613 1.09647e-05
12.1913 0.000603515 1.09377e-05
12.2325 0.000603339 1.09505e-05
12.2738 0.000603189 1.09348e-05
12.3151 0.000603054 1.10552e-05
12.3565 0.000602844 1.11264e-05
12.3979 0.000602681 1.13637e-05
12.4394 0.000602421 1.16281e-05
12.481 0.000602124 1.20099e-05
12.5226 0.000601716 1.25449e-05
12.5643 0.000601109 1.31013e-05
12.6061 0.000600263 1.38183e-05
12.6479 0.000599081 1.44061e-05
12.6898 0.000597554 1.48509e-05
12.7317 0.000595818 1.49005e-05
12.7737 0.000594037 1.44784e-05
12.8158 0.000592458 1.36959e-05
12.8579 0.000591201 1.26551e-05
12.9001 0.000590231 1.15741e-05
12.9424 0.000589553 1.05533e-05
12.9847 0.000589008 9.61979e-06
13.0271 0.000588587 8.82394e-06
13.0696 0.00058822 8.12173e-06
13.1121 0.000587861 7.51848e-06
13.1547 0.000587542 6.99187e-06
13.1974 0.000587187 6.52422e-06
13.2402 0.000586839 6.10838e-06
13.283 0.000586487 5.73398e-06
13.3259 0.000586097 5.38973e-06
13.3689 0.000585734 5.07672e-06
13.4119 0.000585326 4.78309e-06
13.455 0.000584916 4.51285e-06
13.4982 0.000584521 4.2554e-06
13.5415 0.000584078 4.01734e-06
13.5848 0.000583669 3.78714e-06
13.6283 0.000583233 3.5742e-06
13.6718 0.000582781 3.36786e-06
13.7153 0.000582371 3.17382e-06
13.759 0.000581907 2.98786e-06
13.8028 0.00058147 2.81221e-06
13.8466 0.000581044 2.64177e-06
13.8905 0.000580576 2.48416e-06
13.9345 0.000580166 2.32757e-06
13.9786 0.000579717 2.18491e-06
14.0227 0.000579269 2.04452e-06
14.067 0.000578871 1.91296e-06
14.1113 0.000578415 1.78719e-06
14.1558 0.000578002 1.66934e-06
14.2003 0.000577601 1.55391e-06
14.2449 0.000577159 1.45029e-06
14.2896 0.000576782 1.34567e-06
14.3344 0.000576374 1.25253e-06
14.3793 0.000575963 1.16127e-06
14.4243 0.00057561 1.07637e-06
14.4693 0.000575205 9.95941e-07
14.5145 0.000574831 9.22846e-07
14.5598 0.000574491 8.48964e-07
14.6052 0.000574104 7.86574e-07
14.6506 0.000573765 7.223e-07
14.6962 0.000573434 6.65876e-07
14.7419 0.000573075 6.11643e-07
14.7877 0.000572765 5.62623e-07
14.8336 0.000572448 5.13866e-07
14.8796 0.000572118 4.73994e-07
14.9257 0.000571833 4.30857e-07
14.9719 0.000571535 3.95927e-07
15.0182 0.000571232 3.6074e-07
15.0647 0.000570971 3.30068e-07
15.1112 0.000570693 2.99227e-07
15.1579 0.000570418 2.75361e-07
15.2047 0.000570178 2.47682e-07
15.2516 0.000569923 2.27444e-07
15.2986 0.000569672 2.0554e-07
15.3458 0.000569453 1.87817e-07
15.393 0.000569221 1.68647e-07
15.4404 0.000568992 1.55792e-07
15.488 0.000568792 1.38716e-07
15.5356 0.000568583 1.27899e-07
15.5834 0.000568376 1.14782e-07
15.6313 0.000568191 1.05825e-07
15.6794 0.00056801 9.3808e-08
15.7276 0.00056782 8.80701e-08
15.7759 0.000567651 7.80552e-08
15.8243 0.000567489 7.29687e-08
15.873 0.00056732 6.5211e-08
15.9217 0.000567153 6.20941e-08
15.9706 0.000567021 5.42146e-08
16.0197 0.000566863 5.24978e-08
16.0689 0.000566733 4.66742e-08
16.1182 0.000566627 4.48789e-08
16.1677 0.000566529 3.96172e-08
16.2174 0.000566434 3.99288e-08
16.2672 0.000566358 3.52333e-08
16.3172 0.000566295 3.49267e-08
16.3674 0.000566209 3.16119e-08
16.4177 0.000566132 3.25217e-08
16.4682 0.000566072 2.78775e-08
16.5189 0.000565995 2.89401e-08
16.5697 0.00056591 2.5636e-08
16.6208 0.000565843 2.61419e-08
16.672 0.000565782 2.18326e-08
16.7234 0.000565703 2.31299e-08
16.775 0.000565631 1.94198e-08
16.8268 0.000565577 1.97224e-08
16.8787 0.000565518 1.55384e-08
16.9309 0.000565449 1.66997e-08
16.9833 0.000565393 1.25508e-08
17.0359 0.000565351 1.25914e-08
17.0887 0.0005653 8.19066e-09
17.1418 0.000565245 9.0139e-09
17.195 0.000565202 4.33365e-09
17.2485 0.00056517 4.12686e-09
17.3022 0.000565131 -7.78608e-10
17.3562 0.000565089 -4.36823e-10
17.4104 0.000565056 -5.56435e-09
17.4648 0.000565031 -5.9702e-09
17.5195 0.000565005 -1.1494e-08
17.5744 0.000564975 -1.15308e-08
17.6296 0.000564949 -1.69331e-08
17.6851 0.000564929 -1.73531e-08
17.7408 0.000564915 -2.33168e-08
17.7969 0.000564899 -2.36681e-08
17.8532 0.000564881 -2.92743e-08
17.9098 0.000564864 -2.95593e-08
17.9667 0.000564855 -3.56462e-08
18.0239 0.000564852 -3.64424e-08
18.0815 0.000564845 -4.25842e-08
18.1393 0.000564836 -4.30155e-08
18.1975 0.000564829 -4.92316e-08
18.256 0.000564827 -5.00034e-08
18.3149 0.000564832 -5.68749e-08
18.3742 0.000564837 -5.8007e-08
18.4338 0.000564837 -6.48139e-08
18.4938 0.000564839 -6.57113e-08
18.5542 0.000564843 -7.27296e-08
18.615 0.000564851 -7.38533e-08
18.6762 0.000564862 -8.12117e-08
18.7379 0.000564876 -8.25217e-08
18.8 0.00056489 -9.00056e-08
18.8625 0.000564903 -9.10334e-08
18.9255 0.000564913 -9.83433e-08
18.9891 0.000564927 -9.92309e-08
19.0531 0.000564943 -1.06669e-07
19.1177 0.000564961 -1.07506e-07
19.1828 0.00056498 -1.15013e-07
19.2484 0.000565002 -1.15772e-07
19.3147 0.000565025 -1.23368e-07
19.3816 0.00056505 -1.23994e-07
19.4491 0.000565077 -1.31675e-07
19.5173 0.000565102 -1.32106e-07
19.5862 0.000565132 -1.39858e-07
19.6558 0.000565163 -1.40214e-07
19.7262 0.000565196 -1.4806e-07
19.7974 0.000565231 -1.48267e-07
19.8694 0.000565268 -1.56232e-07
19.9423 0.0005653 -1.56128e-07
20.0162 0.000565341 -1.64138e-07
20.091 0.000565384 -1.63842e-07
20.1669 0.00056543 -1.71829e-07
20.244 0.000565481 -1.71176e-07
20.3222 0.000565538 -1.79249e-07
20.4016 0.000565603 -1.78342e-07
20.4825 0.000565678 -1.86734e-07
20.5648 0.000565766 -1.85842e-07
20.6487 0.000565867 -1.94795e-07
20.7344 0.000565986 -1.93877e-07
20.8219 0.000566134 -2.03769e-07
20.9115 0.000566332 -2.03962e-07
21.0034 0.0005666 -2.16482e-07
21.0979 0.000566969 -2.19166e-07
21.1952 0.000567854 -2.44667e-07
21.2959 0.000568882 -2.60306e-07
21.4004 0.000570292 -2.96948e-07
21.5093 0.000572491 -3.36221e-07
21.6237 0.00057374 -3.69628e-07
21.7448 0.000574699 -3.79938e-07
21.8747 0.000575695 -4.08654e-07
22.0165 0.000576449 -4.10972e-07
22.1768 0.000577082 -4.33205e-07
22.3723 0.000582827 -5.4575e-07


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.075Lambda0.5Nc1Classic/vCLROffP_FRG.txt <==
-22.3723 0.000582842 5.74215e-07
-22.1768 0.000577111 4.51299e-07
-22.0165 0.000576487 4.36938e-07
-21.8747 0.000575742 4.28229e-07
-21.7448 0.000574754 4.05305e-07
-21.6237 0.000573802 3.89989e-07
-21.5093 0.000572561 3.61409e-07
-21.4004 0.000570369 3.17896e-07
-21.2959 0.000568966 2.85498e-07
-21.1952 0.000567944 2.66123e-07
-21.0979 0.000567066 2.44468e-07
-21.0034 0.000566702 2.38414e-07
-20.9115 0.000566441 2.29447e-07
-20.8219 0.000566249 2.26166e-07
-20.7344 0.000566106 2.196e-07
-20.6487 0.000565994 2.17656e-07
-20.5648 0.000565898 2.11848e-07
-20.4825 0.000565816 2.10067e-07
-20.4016 0.000565746 2.04672e-07
-20.3222 0.000565687 2.03065e-07
-20.244 0.000565636 1.97867e-07
-20.1669 0.00056559 1.96144e-07
-20.091 0.00056555 1.90928e-07
-20.0162 0.000565512 1.8897e-07
-19.9423 0.000565477 1.83642e-07
-19.8694 0.00056545 1.81601e-07
-19.7974 0.000565418 1.76242e-07
-19.7262 0.000565389 1.7399e-07
-19.6558 0.000565361 1.68684e-07
-19.5862 0.000565336 1.66372e-07
-19.5173 0.000565311 1.61104e-07
-19.4491 0.000565292 1.588e-07
-19.3816 0.00056527 1.53553e-07
-19.3147 0.000565251 1.51133e-07
-19.2484 0.000565234 1.45928e-07
-19.1828 0.000565217 1.43447e-07
-19.1177 0.000565204 1.38293e-07
-19.0531 0.000565191 1.35805e-07
-18.9891 0.000565181 1.30689e-07
-18.9255 0.000565173 1.28216e-07
-18.8625 0.000565168 1.23201e-07
-18.8 0.000565162 1.20652e-07
-18.7379 0.000565153 1.1544e-07
-18.6762 0.000565145 1.12671e-07
-18.615 0.00056514 1.07566e-07
-18.5542 0.000565138 1.05044e-07
-18.4938 0.00056514 1.00265e-07
-18.4338 0.000565145 9.80275e-08
-18.3742 0.00056515 9.34495e-08
-18.3149 0.000565151 9.1036e-08
-18.256 0.000565153 8.63865e-08
-18.1975 0.000565161 8.43913e-08
-18.1393 0.000565175 8.03941e-08
-18.0815 0.000565191 7.87975e-08
-18.0239 0.000565204 7.48751e-08
-17.9667 0.000565214 7.29719e-08
-17.9098 0.00056523 6.91085e-08
-17.8532 0.000565253 6.77756e-08
-17.7969 0.000565278 6.44006e-08
-17.7408 0.000565302 6.30615e-08
-17.6851 0.000565323 5.93407e-08
-17.6296 0.000565351 5.79941e-08
-17.5744 0.000565383 5.48501e-08
-17.5195 0.000565421 5.39497e-08
-17.4648 0.000565455 5.07038e-08
-17.4104 0.000565488 4.94992e-08
-17.3562 0.000565529 4.66733e-08
-17.3022 0.000565579 4.62836e-08
-17.2485 0.000565627 4.37078e-08
-17.195 0.000565668 4.28392e-08
-17.1418 0.000565719 4.05211e-08
-17.0887 0.000565784 4.07549e-08
-17.0359 0.000565844 3.87531e-08
-16.9833 0.000565895 3.82789e-08
-16.9309 0.000565962 3.65693e-08
-16.8787 0.000566041 3.72919e-08
-16.8268 0.000566111 3.55889e-08
-16.775 0.000566177 3.55273e-08
-16.7234 0.000566261 3.43376e-08
-16.672 0.000566354 3.53381e-08
-16.6208 0.00056643 3.35791e-08
-16.5697 0.000566514 3.38418e-08
-16.5189 0.000566618 3.3104e-08
-16.4682 0.000566717 3.39646e-08
-16.4177 0.000566801 3.19009e-08
-16.3674 0.000566906 3.26659e-08
-16.3172 0.000567024 3.19922e-08
-16.2672 0.00056712 3.16799e-08
-16.2174 0.000567232 2.98045e-08
-16.1677 0.000567363 3.03874e-08
-16.1182 0.000567495 2.82535e-08
-16.0689 0.000567633 2.70846e-08
-16.0197 0.000567791 2.46908e-08
-15.9706 0.000567971 2.38539e-08
-15.9217 0.000568124 1.95395e-08
-15.873 0.000568309 1.73887e-08
-15.8243 0.000568495 1.32415e-08
-15.7759 0.000568674 9.23726e-09
-15.7276 0.00056886 3.01135e-09
-15.6794 0.000569067 -1.36934e-09
-15.6313 0.000569266 -9.31826e-09
-15.5834 0.000569468 -1.66385e-08
-15.5356 0.000569694 -2.54573e-08
-15.488 0.00056992 -3.43812e-08
-15.4404 0.00057014 -4.68828e-08
-15.393 0.000570387 -5.74962e-08
-15.3458 0.000570639 -7.17359e-08
-15.2986 0.000570878 -8.6841e-08
-15.2516 0.000571151 -1.03452e-07
-15.2047 0.000571428 -1.20657e-07
-15.1579 0.000571689 -1.42598e-07
-15.1112 0.000571988 -1.62928e-07
-15.0647 0.00057229 -1.87522e-07
-15.0182 0.000572575 -2.14104e-07
-14.9719 0.000572903 -2.42459e-07
-14.9257 0.000573228 -2.72639e-07
-14.8796 0.00057354 -3.08249e-07
-14.8336 0.000573899 -3.42611e-07
-14.7877 0.000574245 -3.83039e-07
-14.7419 0.000574585 -4.25651e-07
-14.6962 0.000574977 -4.70595e-07
-14.6506 0.000575341 -5.19553e-07
-14.6052 0.000575715 -5.73404e-07
-14.5598 0.000576138 -6.2707e-07
-14.5145 0.000576516 -6.89162e-07
-14.4693 0.00057693 -7.5202e-07
-14.4243 0.000577376 -8.19018e-07
-14.3793 0.000577773 -8.9185e-07
-14.3344 0.000578229 -9.67666e-07
-14.2896 0.000578686 -1.0465e-06
-14.2449 0.000579114 -1.1332e-06
-14.2003 0.000579608 -1.21976e-06
-14.1558 0.000580066 -1.3142e-06
-14.1113 0.000580538 -1.41153e-06
-14.067 0.000581057 -1.51247e-06
-14.0227 0.000581521 -1.61913e-06
-13.9786 0.00058204 -1.72976e-06
-13.9345 0.000582564 -1.84193e-06
-13.8905 0.000583054 -1.96239e-06
-13.8466 0.000583607 -2.08223e-06
-13.8028 0.000584124 -2.20817e-06
-13.759 0.000584658 -2.33638e-06
-13.7153 0.000585226 -2.46667e-06
-13.6718 0.000585748 -2.60022e-06
-13.6283 0.00058632 -2.73562e-06
-13.5848 0.000586886 -2.87008e-06
-13.5415 0.000587434 -3.00803e-06
-13.4982 0.000588028 -3.14218e-06
-13.455 0.000588587 -3.27689e-06
-13.4119 0.000589173 -3.40638e-06
-13.3689 0.000589772 -3.53243e-06
-13.3259 0.000590339 -3.64975e-06
-13.283 0.00059095 -3.75866e-06
-13.2402 0.000591537 -3.85322e-06
-13.1974 0.000592131 -3.92867e-06
-13.1547 0.00059274 -3.98481e-06
-13.1121 0.000593311 -4.00592e-06
-13.0696 0.000593901 -3.99167e-06
-13.0271 0.000594449 -3.93519e-06
-12.9847 0.000594952 -3.81219e-06
-12.9424 0.000595406 -3.65115e-06
-12.9001 0.000595715 -3.42738e-06
-12.8579 0.000595917 -3.19473e-06
-12.8158 0.000595916 -3.03563e-06
-12.7737 0.000595769 -2.98528e-06
-12.7317 0.000595554 -3.18317e-06
-12.6898 0.000595354 -3.58642e-06
-12.6479 0.000595305 -4.13137e-06
-12.6061 0.000595405 -4.80575e-06
-12.5643 0.000595633 -5.39123e-06
-12.5226 0.000595979 -6.02975e-06
-12.481 0.000596365 -6.52724e-06
-12.4394 0.000596782 -7.00455e-06
-12.3979 0.000597243 -7.44701e-06
-12.3565 0.000597645 -7.78452e-06
-12.3151 0.000598107 -8.18457e-06
-12.2738 0.000598492 -8.44857e-06
-12.2325 0.000598884 -8.78312e-06
-12.1913 0.000599288 -9.03311e-06
-12.1501 0.000599601 -9.28188e-06
-12.109 0.000600005 -9.55561e-06
-12.068 0.000600272 -9.74063e-06
-12.027 0.000600604 -1.00241e-05
-11.986 0.00060089 -1.01826e-05
-11.9452 0.000601121 -1.04383e-05
-11.9043 0.000601441 -1.06082e-05
-11.8636 0.000601592 -1.0803e-05
-11.8228 0.000601885 -1.10147e-05
-11.7822 0.000602027 -1.1154e-05
-11.7415 0.000602223 -1.13954e-05
-11.701 0.000602414 -1.15076e-05
-11.6605 0.000602498 -1.17412e-05
-11.62 0.000602727 -1.18607e-05
-11.5796 0.000602737 -1.2046e-05
-11.5392 0.000602925 -1.22081e-05
-11.4989 0.000602948 -1.23305e-05
-11.4587 0.000603029 -1.25401e-05
-11.4184 0.000603115 -1.26212e-05
-11.3783 0.000603076 -1.2846e-05
-11.3381 0.000603205 -1.29182e-05
-11.2981 0.000603091 -1.31168e-05
-11.2581 0.000603182 -1.32169e-05
-11.2181 0.000603079 -1.33521e-05
-11.1781 0.00060307 -1.35076e-05
-11.1383 0.000603031 -1.35803e-05
-11.0984 0.0006029 -1.37796e-05
-11.0586 0.000602914 -1.3817e-05
-11.0189 0.000602693 -1.4023e-05
-10.9792 0.000602689 -1.40606e-05
-10.9395 0.00060246 -1.42298e-05
-10.8999 0.000602375 -1.43024e-05
-10.8603 0.000602196 -1.44007e-05
-10.8208 0.000601995 -1.45328e-05
-10.7813 0.000601878 -1.45642e-05
-10.7418 0.000601571 -1.4742e-05
-10.7024 0.000601463 -1.47356e-05
-10.6631 0.000601118 -1.4921e-05
-10.6238 0.000600955 -1.49105e-05
-10.5845 0.000600633 -1.50629e-05
-10.5452 0.000600372 -1.50808e-05
-10.506 0.000600106 -1.51646e-05
-10.4669 0.000599734 -1.52381e-05
-10.4278 0.000599505 -1.52457e-05
-10.3887 0.000599056 -1.53742e-05
-10.3496 0.000598806 -1.53298e-05
-10.3106 0.000598348 -1.5481e-05
-10.2717 0.000598024 -1.54155e-05
-10.2328 0.000597604 -1.55527e-05
-10.1939 0.000597173 -1.5497e-05
-10.155 0.000596805 -1.55856e-05
-10.1162 0.000596267 -1.55675e-05
-10.0774 0.000595915 -1.55816e-05
-10.0387 0.000595318 -1.56206e-05
-10 0.00059493 -1.55617e-05
-9.96134 0.000594333 -1.56502e-05
-9.92271 0.000593861 -1.55424e-05
-9.88412 0.000593308 -1.56513e-05
-9.84557 0.00059272 -1.55229e-05
-9.80704 0.000592224 -1.56207e-05
-9.76856 0.000591516 -1.54993e-05
-9.73011 0.000591045 -1.55576e-05
-9.69169 0.000590258 -1.5467e-05
-9.65331 0.000589754 -1.54617e-05
-9.61496 0.000588955 -1.54217e-05
-9.57664 0.000588366 -1.53411e-05
-9.53836 0.000587608 -1.5359e-05
-9.50011 0.000586897 -1.52193e-05
-9.46189 0.000586203 -1.52761e-05
-9.42371 0.000585351 -1.51018e-05
-9.38556 0.000584717 -1.51716e-05
-9.34744 0.000583734 -1.49871e-05
-9.30935 0.000583108 -1.50466e-05
-9.2713 0.000582052 -1.48724e-05
-9.23327 0.000581373 -1.48986e-05
-9.19528 0.000580306 -1.47548e-05
-9.15732 0.000579525 -1.4725e-05
-9.11939 0.000578499 -1.4631e-05
-9.08149 0.000577577 -1.45307e-05
-9.04362 0.000576622 -1.44986e-05
-9.00578 0.000575534 -1.43378e-05
-8.96797 0.000574652 -1.43566e-05
-8.93019 0.000573399 -1.41546e-05
-8.89244 0.000572545 -1.42065e-05
-8.85471 0.000571173 -1.39806e-05
-8.81702 0.000570287 -1.40462e-05
-8.77936 0.000568857 -1.38139e-05
-8.74172 0.000567883 -1.38719e-05
-8.70412 0.000566448 -1.36515e-05
-8.66654 0.000565339 -1.36805e-05
-8.62899 0.000563945 -1.34902e-05
-8.59146 0.00056266 -1.34688e-05
-8.55397 0.000561336 -1.33274e-05
-8.5165 0.000559849 -1.32376e-05
-8.47906 0.000558594 -1.31616e-05
-8.44165 0.000556909 -1.30044e-05
-8.40426 0.000555674 -1.29929e-05
-8.3669 0.000553837 -1.27785e-05
-8.32956 0.000552561 -1.28171e-05
-8.29226 0.000550623 -1.25577e-05
-8.25497 0.000549257 -1.26289e-05
-8.21772 0.000547263 -1.23377e-05
-8.18049 0.000545757 -1.24223e-05
-8.14328 0.000543749 -1.21132e-05
-8.1061 0.000542057 -1.21894e-05
-8.06895 0.000540071 -1.18773e-05
-8.03182 0.000538156 -1.19225e-05
-7.99471 0.000536214 -1.1623e-05
-7.95763 0.000534048 -1.16135e-05
-7.92058 0.000532142 -1.13429e-05
-7.88355 0.000529727 -1.12523e-05
-7.84654 0.000527811 -1.10299e-05
-7.80955 0.000525187 -1.08367e-05
-7.77259 0.000523206 -1.06719e-05
-7.73566 0.00052042 -1.03715e-05
-7.69874 0.000518319 -1.02521e-05
-7.66185 0.00051541 -9.84562e-06
-7.62498 0.00051314 -9.75112e-06
-7.58814 0.000510142 -9.24009e-06
-7.55132 0.00050766 -9.14718e-06
-7.51452 0.000504602 -8.53267e-06
-7.47774 0.000501863 -8.41341e-06
-7.44099 0.000498772 -7.6962e-06
-7.40425 0.000495742 -7.51682e-06
-7.36754 0.00049263 -6.69698e-06
-7.33085 0.000489283 -6.42042e-06
-7.29418 0.000486145 -5.49519e-06
-7.25754 0.000482473 -5.08147e-06
-7.22091 0.000479269 -4.04583e-06
-7.18431 0.000475297 -3.44721e-06
-7.14772 0.000471985 -2.29245e-06
-7.11116 0.000467739 -1.45424e-06
-7.07462 0.00046428 -1.71152e-07
-7.0381 0.000459784 9.68092e-07
-7.00159 0.000456139 2.39056e-06
-6.96511 0.000451421 3.88718e-06
-6.92865 0.000447539 5.47734e-06
-6.89221 0.00044263 7.37766e-06
-6.85579 0.000438454 9.18623e-06
-6.81938 0.000433378 1.1534e-05
-6.783 0.000428857 1.3623e-05
-6.74664 0.000423631 1.64607e-05
-6.71029 0.000418715 1.88974e-05
-6.67397 0.000413348 2.22665e-05
-6.63766 0.000407984 2.51204e-05
-6.60137 0.000402473 2.90611e-05
-6.5651 0.000396612 3.23992e-05
-6.52885 0.000390932 3.69453e-05
-6.49262 0.000384537 4.08281e-05
-6.4564 0.000378625 4.59992e-05
-6.42021 0.00037168 5.04773e-05
-6.38403 0.000365462 5.62792e-05
-6.34786 0.000357953 6.13851e-05
-6.31172 0.000351353 6.78038e-05
-6.27559 0.00034326 7.35463e-05
-6.23949 0.000336202 8.05389e-05
-6.20339 0.000327503 8.68992e-05
-6.16732 0.000319915 9.43881e-05
-6.13126 0.000310594 0.000101316
-6.09522 0.000302409 0.000109187
-6.05919 0.00029246 0.000116598
-6.02319 0.000283621 0.000124704
-5.9872 0.000273055 0.00013248
-5.95122 0.000263526 0.000140643
-5.91526 0.000252375 0.000148632
-5.87932 0.000242143 0.000156657
-5.84339 0.000230465 0.000164675
-5.80748 0.000219543 0.000172362
-5.77158 0.000207418 0.000180213
-5.7357 0.000195849 0.000187369
-5.69984 0.000183381 0.000194858
-5.66399 0.000171237 0.000201303
-5.62815 0.000158545 0.000208251
-5.59233 0.00014592 0.000213831
-5.55653 0.000133133 0.000220088
-5.52074 0.000120139 0.000224683
-5.48497 0.000107383 0.000230132
-5.4492 9.4143e-05 0.000233666
-5.41346 8.15217e-05 0.000238228
-5.37773 6.81667e-05 0.000240667
-5.34201 5.57724e-05 0.000244304
-5.30631 4.24154e-05 0.000245656
-5.27062 3.03212e-05 0.000248367
-5.23494 1.70526e-05 0.000248673
-5.19928 5.3053e-06 0.000250488
-5.16363 -7.81193e-06 0.000249817
-5.128 -1.91924e-05 0.00025079
-5.09237 -3.21239e-05 0.000249231
-5.05677 -4.31463e-05 0.00024943
-5.02117 -5.58851e-05 0.000247083
-4.98559 -6.65865e-05 0.000246585
-4.95002 -7.9151e-05 0.000243555
-4.91446 -8.95923e-05 0.000242438
-4.87892 -0.000102024 0.000238827
-4.84339 -0.000112288 0.000237164
-4.80787 -0.000124649 0.000233067
-4.77237 -0.000134833 0.000230921
-4.73687 -0.000147202 0.000226426
-4.70139 -0.000157419 0.000223849
-4.66592 -0.000169888 0.00021903
-4.63046 -0.000180261 0.000216059
-4.59502 -0.000192933 0.000210978
-4.55958 -0.000203592 0.000207635
-4.52416 -0.000216576 0.000202339
-4.48875 -0.000227659 0.00019863
-4.45335 -0.000241074 0.000193154
-4.41797 -0.000252722 0.000189069
-4.38259 -0.000266692 0.000183432
-4.34722 -0.000279051 0.000178948
-4.31187 -0.000293706 0.000173155
-4.27653 -0.000306928 0.000168232
-4.24119 -0.000322406 0.000162275
-4.20587 -0.000336649 0.00015686
-4.17056 -0.000353094 0.000150716
-4.13526 -0.000368527 0.000144737
-4.09997 -0.000386092 0.000138367
-4.06469 -0.000402894 0.00013174
-4.02942 -0.000421745 0.000125077
-3.99416 -0.000440108 0.000117705
-3.95891 -0.00046043 0.000110659
-3.92367 -0.000480559 0.000102427
-3.88844 -0.000502555 9.48839e-05
-3.85322 -0.000524671 8.56506e-05
-3.81801 -0.000548572 7.74623e-05
-3.7828 -0.000572914 6.7056e-05
-3.74761 -0.000598975 5.8037e-05
-3.71243 -0.000625798 4.62472e-05
-3.67726 -0.000654304 3.61672e-05
-3.64209 -0.000683884 2.27339e-05
-3.60694 -0.000715144 1.13089e-05
-3.57179 -0.000747781 -4.0884e-06
-3.53665 -0.000782137 -1.72076e-05
-3.50152 -0.000818151 -3.49632e-05
-3.4664 -0.000855971 -5.0204e-05
-3.43129 -0.000895704 -7.08027e-05
-3.39619 -0.000937382 -8.86872e-05
-3.36109 -0.000981196 -0.000112725
-3.32601 -0.00102714 -0.000133889
-3.29093 -0.00107542 -0.000162097
-3.25586 -0.00112604 -0.000187318
-3.2208 -0.00117917 -0.000220591
-3.18574 -0.00123488 -0.000250825
-3.1507 -0.00129323 -0.000290254
-3.11566 -0.00135438 -0.000326689
-3.08063 -0.00141827 -0.000373601
-3.0456 -0.00148517 -0.000417704
-3.01059 -0.00155481 -0.000473723
-2.97558 -0.00162763 -0.000527289
-2.94058 -0.00170304 -0.000594405
-2.90558 -0.00178173 -0.00065962
-2.87059 -0.00186263 -0.00074026
-2.83561 -0.00194678 -0.000819782
-2.80064 -0.00203239 -0.000916883
-2.76567 -0.002121 -0.00101391
-2.73071 -0.00220981 -0.00113098
-2.69576 -0.00230096 -0.00124928
-2.66081 -0.00239034 -0.0013904
-2.62587 -0.00248076 -0.00153433
-2.59094 -0.0025664 -0.00170405
-2.55601 -0.00265082 -0.00187831
-2.52109 -0.00272603 -0.0020813
-2.48617 -0.00279639 -0.00229045
-2.45126 -0.00285121 -0.00253066
-2.41636 -0.00289579 -0.00277798
-2.38146 -0.00291615 -0.00305711
-2.34657 -0.00291896 -0.00334248
-2.31168 -0.0028866 -0.00365725
-2.2768 -0.00282784 -0.00397397
-2.24192 -0.00272188 -0.00431248
-2.20705 -0.00258089 -0.00464337
-2.17219 -0.0023826 -0.00498156
-2.13733 -0.00214446 -0.00529646
-2.10247 -0.00184569 -0.00559775
-2.06762 -0.00151074 -0.00585607
-2.03278 -0.00112318 -0.00607795
-1.99794 -0.000714522 -0.00623913
-1.9631 -0.000273242 -0.00634699
-1.92827 0.000165045 -0.00638615
-1.89345 0.000609781 -0.00636798
-1.85862 0.00102633 -0.00628705
-1.82381 0.0014263 -0.00615842
-1.78899 0.00178036 -0.00598421
-1.75419 0.00210479 -0.00577994
-1.71938 0.00237693 -0.00555103
-1.68458 0.00261714 -0.00531016
-1.64979 0.00280811 -0.00506269
-1.61499 0.00297204 -0.00481687
-1.58021 0.00309475 -0.00457659
-1.54542 0.00319819 -0.004346
-1.51064 0.00326951 -0.00412742
-1.47586 0.00332931 -0.00392212
-1.44109 0.00336504 -0.00373124
-1.40632 0.00339571 -0.0035544
-1.37155 0.00340861 -0.003392
-1.33679 0.00342138 -0.0032429
-1.30203 0.00342093 -0.00310709
-1.26727 0.00342401 -0.00298317
-1.23251 0.00341701 -0.00287095
-1.19776 0.00341621 -0.00276904
-1.16301 0.00340742 -0.00267717
-1.12827 0.00340686 -0.00259407
-1.09352 0.00339968 -0.00251946
-1.05878 0.00340231 -0.00245219
-1.02405 0.00339922 -0.00239207
-0.989309 0.00340729 -0.00233797
-0.954576 0.00341025 -0.00228984
-0.919844 0.00342555 -0.00224652
-0.885115 0.00343619 -0.00220808
-0.850388 0.00346035 -0.00217329
-0.815663 0.00348015 -0.00214231
-0.78094 0.00351473 -0.00211381
-0.746219 0.00354511 -0.002088
-0.711499 0.00359172 -0.00206337
-0.676781 0.00363415 -0.00204012
-0.642065 0.00369437 -0.00201649
-0.60735 0.00375031 -0.00199265
-0.572637 0.00382565 -0.00196646
-0.537925 0.00389636 -0.00193799
-0.503214 0.00398792 -0.00190461
-0.468504 0.00407407 -0.0018663
-0.433796 0.00418194 -0.00181979
-0.399089 0.00428288 -0.00176498
-0.364382 0.00440516 -0.00169802
-0.329676 0.00451789 -0.00161884
-0.294972 0.00464933 -0.00152327
-0.260267 0.00476707 -0.00141159
-0.225564 0.00489809 -0.00128001
-0.190861 0.00500813 -0.00112981
-0.156158 0.00512329 -0.000958619
-0.121456 0.00521136 -0.000769527
-0.0867541 0.00529075 -0.000562775
-0.0520524 0.00534164 -0.000343605
-0.0173508 0.00537016 -0.000115227
0.0173508 0.00537016 0.000115227
0.0520524 0.00534164 0.000343605
0.0867541 0.00529075 0.000562775
0.121456 0.00521136 0.000769527
0.156158 0.00512329 0.000958619
0.190861 0.00500813 0.00112981
0.225564 0.00489809 0.00128001
0.260267 0.00476707 0.00141159
0.294972 0.00464933 0.00152327
0.329676 0.00451789 0.00161884
0.364382 0.00440516 0.00169802
0.399089 0.00428288 0.00176498
0.433796 0.00418194 0.00181979
0.468504 0.00407407 0.0018663
0.503214 0.00398792 0.00190461
0.537925 0.00389636 0.00193799
0.572637 0.00382565 0.00196646
0.60735 0.00375031 0.00199265
0.642065 0.00369437 0.00201649
0.676781 0.00363415 0.00204012
0.711499 0.00359172 0.00206337
0.746219 0.00354511 0.002088
0.78094 0.00351473 0.00211381
0.815663 0.00348015 0.00214231
0.850388 0.00346035 0.00217329
0.885115 0.00343619 0.00220808
0.919844 0.00342555 0.00224652
0.954576 0.00341025 0.00228984
0.989309 0.00340729 0.00233797
1.02405 0.00339922 0.00239207
1.05878 0.00340231 0.00245219
1.09352 0.00339968 0.00251946
1.12827 0.00340686 0.00259407
1.16301 0.00340742 0.00267717
1.19776 0.00341621 0.00276904
1.23251 0.00341701 0.00287095
1.26727 0.00342401 0.00298317
1.30203 0.00342093 0.00310709
1.33679 0.00342138 0.0032429
1.37155 0.00340861 0.003392
1.40632 0.00339571 0.0035544
1.44109 0.00336504 0.00373124
1.47586 0.00332931 0.00392212
1.51064 0.00326951 0.00412742
1.54542 0.00319819 0.004346
1.58021 0.00309475 0.00457659
1.61499 0.00297204 0.00481687
1.64979 0.00280811 0.00506269
1.68458 0.00261714 0.00531016
1.71938 0.00237693 0.00555103
1.75419 0.00210479 0.00577994
1.78899 0.00178036 0.00598421
1.82381 0.0014263 0.00615842
1.85862 0.00102633 0.00628705
1.89345 0.000609781 0.00636798
1.92827 0.000165045 0.00638615
1.9631 -0.000273242 0.00634699
1.99794 -0.000714522 0.00623913
2.03278 -0.00112318 0.00607795
2.06762 -0.00151074 0.00585607
2.10247 -0.00184569 0.00559775
2.13733 -0.00214446 0.00529646
2.17219 -0.0023826 0.00498156
2.20705 -0.00258089 0.00464337
2.24192 -0.00272188 0.00431248
2.2768 -0.00282784 0.00397397
2.31168 -0.0028866 0.00365725
2.34657 -0.00291896 0.00334248
2.38146 -0.00291615 0.00305711
2.41636 -0.00289579 0.00277798
2.45126 -0.00285121 0.00253066
2.48617 -0.00279639 0.00229045
2.52109 -0.00272603 0.0020813
2.55601 -0.00265082 0.00187831
2.59094 -0.0025664 0.00170405
2.62587 -0.00248076 0.00153433
2.66081 -0.00239034 0.0013904
2.69576 -0.00230096 0.00124928
2.73071 -0.00220981 0.00113098
2.76567 -0.002121 0.00101391
2.80064 -0.00203239 0.000916883
2.83561 -0.00194678 0.000819782
2.87059 -0.00186263 0.00074026
2.90558 -0.00178173 0.00065962
2.94058 -0.00170304 0.000594405
2.97558 -0.00162763 0.000527289
3.01059 -0.00155481 0.000473723
3.0456 -0.00148517 0.000417704
3.08063 -0.00141827 0.000373601
3.11566 -0.00135438 0.000326689
3.1507 -0.00129323 0.000290254
3.18574 -0.00123488 0.000250825
3.2208 -0.00117917 0.000220591
3.25586 -0.00112604 0.000187318
3.29093 -0.00107542 0.000162097
3.32601 -0.00102714 0.000133889
3.36109 -0.000981196 0.000112725
3.39619 -0.000937382 8.86872e-05
3.43129 -0.000895704 7.08027e-05
3.4664 -0.000855971 5.0204e-05
3.50152 -0.000818151 3.49632e-05
3.53665 -0.000782137 1.72076e-05
3.57179 -0.000747781 4.0884e-06
3.60694 -0.000715144 -1.13089e-05
3.64209 -0.000683884 -2.27339e-05
3.67726 -0.000654304 -3.61672e-05
3.71243 -0.000625798 -4.62472e-05
3.74761 -0.000598975 -5.8037e-05
3.7828 -0.000572914 -6.7056e-05
3.81801 -0.000548572 -7.74623e-05
3.85322 -0.000524671 -8.56506e-05
3.88844 -0.000502555 -9.48839e-05
3.92367 -0.000480559 -0.000102427
3.95891 -0.00046043 -0.000110659
3.99416 -0.000440108 -0.000117705
4.02942 -0.000421745 -0.000125077
4.06469 -0.000402894 -0.00013174
4.09997 -0.000386092 -0.000138367
4.13526 -0.000368527 -0.000144737
4.17056 -0.000353094 -0.000150716
4.20587 -0.000336649 -0.00015686
4.24119 -0.000322406 -0.000162275
4.27653 -0.000306928 -0.000168232
4.31187 -0.000293706 -0.000173155
4.34722 -0.000279051 -0.000178948
4.38259 -0.000266692 -0.000183432
4.41797 -0.000252722 -0.000189069
4.45335 -0.000241074 -0.000193154
4.48875 -0.000227659 -0.00019863
4.52416 -0.000216576 -0.000202339
4.55958 -0.000203592 -0.000207635
4.59502 -0.000192933 -0.000210978
4.63046 -0.000180261 -0.000216059
4.66592 -0.000169888 -0.00021903
4.70139 -0.000157419 -0.000223849
4.73687 -0.000147202 -0.000226426
4.77237 -0.000134833 -0.000230921
4.80787 -0.000124649 -0.000233067
4.84339 -0.000112288 -0.000237164
4.87892 -0.000102024 -0.000238827
4.91446 -8.95923e-05 -0.000242438
4.95002 -7.9151e-05 -0.000243555
4.98559 -6.65865e-05 -0.000246585
5.02117 -5.58851e-05 -0.000247083
5.05677 -4.31463e-05 -0.00024943
5.09237 -3.21239e-05 -0.000249231
5.128 -1.91924e-05 -0.00025079
5.16363 -7.81193e-06 -0.000249817
5.19928 5.3053e-06 -0.000250488
5.23494 1.70526e-05 -0.000248673
5.27062 3.03212e-05 -0.000248367
5.30631 4.24154e-05 -0.000245656
5.34201 5.57724e-05 -0.000244304
5.37773 6.81667e-05 -0.000240667
5.41346 8.15217e-05 -0.000238228
5.4492 9.4143e-05 -0.000233666
5.48497 0.000107383 -0.000230132
5.52074 0.000120139 -0.000224683
5.55653 0.000133133 -0.000220088
5.59233 0.00014592 -0.000213831
5.62815 0.000158545 -0.000208251
5.66399 0.000171237 -0.000201303
5.69984 0.000183381 -0.000194858
5.7357 0.000195849 -0.000187369
5.77158 0.000207418 -0.000180213
5.80748 0.000219543 -0.000172362
5.84339 0.000230465 -0.000164675
5.87932 0.000242143 -0.000156657
5.91526 0.000252375 -0.000148632
5.95122 0.000263526 -0.000140643
5.9872 0.000273055 -0.00013248
6.02319 0.000283621 -0.000124704
6.05919 0.00029246 -0.000116598
6.09522 0.000302409 -0.000109187
6.13126 0.000310594 -0.000101316
6.16732 0.000319915 -9.43881e-05
6.20339 0.000327503 -8.68992e-05
6.23949 0.000336202 -8.05389e-05
6.27559 0.00034326 -7.35463e-05
6.31172 0.000351353 -6.78038e-05
6.34786 0.000357953 -6.13851e-05
6.38403 0.000365462 -5.62792e-05
6.42021 0.00037168 -5.04773e-05
6.4564 0.000378625 -4.59992e-05
6.49262 0.000384537 -4.08281e-05
6.52885 0.000390932 -3.69453e-05
6.5651 0.000396612 -3.23992e-05
6.60137 0.000402473 -2.90611e-05
6.63766 0.000407984 -2.51204e-05
6.67397 0.000413348 -2.22665e-05
6.71029 0.000418715 -1.88974e-05
6.74664 0.000423631 -1.64607e-05
6.783 0.000428857 -1.3623e-05
6.81938 0.000433378 -1.1534e-05
6.85579 0.000438454 -9.18623e-06
6.89221 0.00044263 -7.37766e-06
6.92865 0.000447539 -5.47734e-06
6.96511 0.000451421 -3.88718e-06
7.00159 0.000456139 -2.39056e-06
7.0381 0.000459784 -9.68092e-07
7.07462 0.00046428 1.71152e-07
7.11116 0.000467739 1.45424e-06
7.14772 0.000471985 2.29245e-06
7.18431 0.000475297 3.44721e-06
7.22091 0.000479269 4.04583e-06
7.25754 0.000482473 5.08147e-06
7.29418 0.000486145 5.49519e-06
7.33085 0.000489283 6.42042e-06
7.36754 0.00049263 6.69698e-06
7.40425 0.000495742 7.51682e-06
7.44099 0.000498772 7.6962e-06
7.47774 0.000501863 8.41341e-06
7.51452 0.000504602 8.53267e-06
7.55132 0.00050766 9.14718e-06
7.58814 0.000510142 9.24009e-06
7.62498 0.00051314 9.75112e-06
7.66185 0.00051541 9.84562e-06
7.69874 0.000518319 1.02521e-05
7.73566 0.00052042 1.03715e-05
7.77259 0.000523206 1.06719e-05
7.80955 0.000525187 1.08367e-05
7.84654 0.000527811 1.10299e-05
7.88355 0.000529727 1.12523e-05
7.92058 0.000532142 1.13429e-05
7.95763 0.000534048 1.16135e-05
7.99471 0.000536214 1.1623e-05
8.03182 0.000538156 1.19225e-05
8.06895 0.000540071 1.18773e-05
8.1061 0.000542057 1.21894e-05
8.14328 0.000543749 1.21132e-05
8.18049 0.000545757 1.24223e-05
8.21772 0.000547263 1.23377e-05
8.25497 0.000549257 1.26289e-05
8.29226 0.000550623 1.25577e-05
8.32956 0.000552561 1.28171e-05
8.3669 0.000553837 1.27785e-05
8.40426 0.000555674 1.29929e-05
8.44165 0.000556909 1.30044e-05
8.47906 0.000558594 1.31616e-05
8.5165 0.000559849 1.32376e-05
8.55397 0.000561336 1.33274e-05
8.59146 0.00056266 1.34688e-05
8.62899 0.000563945 1.34902e-05
8.66654 0.000565339 1.36805e-05
8.70412 0.000566448 1.36515e-05
8.74172 0.000567883 1.38719e-05
8.77936 0.000568857 1.38139e-05
8.81702 0.000570287 1.40462e-05
8.85471 0.000571173 1.39806e-05
8.89244 0.000572545 1.42065e-05
8.93019 0.000573399 1.41546e-05
8.96797 0.000574652 1.43566e-05
9.00578 0.000575534 1.43378e-05
9.04362 0.000576622 1.44986e-05
9.08149 0.000577577 1.45307e-05
9.11939 0.000578499 1.4631e-05
9.15732 0.000579525 1.4725e-05
9.19528 0.000580306 1.47548e-05
9.23327 0.000581373 1.48986e-05
9.2713 0.000582052 1.48724e-05
9.30935 0.000583108 1.50466e-05
9.34744 0.000583734 1.49871e-05
9.38556 0.000584717 1.51716e-05
9.42371 0.000585351 1.51018e-05
9.46189 0.000586203 1.52761e-05
9.50011 0.000586897 1.52193e-05
9.53836 0.000587608 1.5359e-05
9.57664 0.000588366 1.53411e-05
9.61496 0.000588955 1.54217e-05
9.65331 0.000589754 1.54617e-05
9.69169 0.000590258 1.5467e-05
9.73011 0.000591045 1.55576e-05
9.76856 0.000591516 1.54993e-05
9.80704 0.000592224 1.56207e-05
9.84557 0.00059272 1.55229e-05
9.88412 0.000593308 1.56513e-05
9.92271 0.000593861 1.55424e-05
9.96134 0.000594333 1.56502e-05
10 0.00059493 1.55617e-05
10.0387 0.000595318 1.56206e-05
10.0774 0.000595915 1.55816e-05
10.1162 0.000596267 1.55675e-05
10.155 0.000596805 1.55856e-05
10.1939 0.000597173 1.5497e-05
10.2328 0.000597604 1.55527e-05
10.2717 0.000598024 1.54155e-05
10.3106 0.000598348 1.5481e-05
10.3496 0.000598806 1.53298e-05
10.3887 0.000599056 1.53742e-05
10.4278 0.000599505 1.52457e-05
10.4669 0.000599734 1.52381e-05
10.506 0.000600106 1.51646e-05
10.5452 0.000600372 1.50808e-05
10.5845 0.000600633 1.50629e-05
10.6238 0.000600955 1.49105e-05
10.6631 0.000601118 1.4921e-05
10.7024 0.000601463 1.47356e-05
10.7418 0.000601571 1.4742e-05
10.7813 0.000601878 1.45642e-05
10.8208 0.000601995 1.45328e-05
10.8603 0.000602196 1.44007e-05
10.8999 0.000602375 1.43024e-05
10.9395 0.00060246 1.42298e-05
10.9792 0.000602689 1.40606e-05
11.0189 0.000602693 1.4023e-05
11.0586 0.000602914 1.3817e-05
11.0984 0.0006029 1.37796e-05
11.1383 0.000603031 1.35803e-05
11.1781 0.00060307 1.35076e-05
11.2181 0.000603079 1.33521e-05
11.2581 0.000603182 1.32169e-05
11.2981 0.000603091 1.31168e-05
11.3381 0.000603205 1.29182e-05
11.3783 0.000603076 1.2846e-05
11.4184 0.000603115 1.26212e-05
11.4587 0.000603029 1.25401e-05
11.4989 0.000602948 1.23305e-05
11.5392 0.000602925 1.22081e-05
11.5796 0.000602737 1.2046e-05
11.62 0.000602727 1.18607e-05
11.6605 0.000602498 1.17412e-05
11.701 0.000602414 1.15076e-05
11.7415 0.000602223 1.13954e-05
11.7822 0.000602027 1.1154e-05
11.8228 0.000601885 1.10147e-05
11.8636 0.000601592 1.0803e-05
11.9043 0.000601441 1.06082e-05
11.9452 0.000601121 1.04383e-05
11.986 0.00060089 1.01826e-05
12.027 0.000600604 1.00241e-05
12.068 0.000600272 9.74063e-06
12.109 0.000600005 9.55561e-06
12.1501 0.000599601 9.28188e-06
12.1913 0.000599288 9.03311e-06
12.2325 0.000598884 8.78312e-06
12.2738 0.000598492 8.44857e-06
12.3151 0.000598107 8.18457e-06
12.3565 0.000597645 7.78452e-06
12.3979 0.000597243 7.44701e-06
12.4394 0.000596782 7.00455e-06
12.481 0.000596365 6.52724e-06
12.5226 0.000595979 6.02975e-06
12.5643 0.000595633 5.39123e-06
12.6061 0.000595405 4.80575e-06
12.6479 0.000595305 4.13137e-06
12.6898 0.000595354 3.58642e-06
12.7317 0.000595554 3.18317e-06
12.7737 0.000595769 2.98528e-06
12.8158 0.000595916 3.03563e-06
12.8579 0.000595917 3.19473e-06
12.9001 0.000595715 3.42738e-06
12.9424 0.000595406 3.65115e-06
12.9847 0.000594952 3.81219e-06
13.0271 0.000594449 3.93519e-06
13.0696 0.000593901 3.99167e-06
13.1121 0.000593311 4.00592e-06
13.1547 0.00059274 3.98481e-06
13.1974 0.000592131 3.92867e-06
13.2402 0.000591537 3.85322e-06
13.283 0.00059095 3.75866e-06
13.3259 0.000590339 3.64975e-06
13.3689 0.000589772 3.53243e-06
13.4119 0.000589173 3.40638e-06
13.455 0.000588587 3.27689e-06
13.4982 0.000588028 3.14218e-06
13.5415 0.000587434 3.00803e-06
13.5848 0.000586886 2.87008e-06
13.6283 0.00058632 2.73562e-06
13.6718 0.000585748 2.60022e-06
13.7153 0.000585226 2.46667e-06
13.759 0.000584658 2.33638e-06
13.8028 0.000584124 2.20817e-06
13.8466 0.000583607 2.08223e-06
13.8905 0.000583054 1.96239e-06
13.9345 0.000582564 1.84193e-06
13.9786 0.00058204 1.72976e-06
14.0227 0.000581521 1.61913e-06
14.067 0.000581057 1.51247e-06
14.1113 0.000580538 1.41153e-06
14.1558 0.000580066 1.3142e-06
14.2003 0.000579608 1.21976e-06
14.2449 0.000579114 1.1332e-06
14.2896 0.000578686 1.0465e-06
14.3344 0.000578229 9.67666e-07
14.3793 0.000577773 8.9185e-07
14.4243 0.000577376 8.19018e-07
14.4693 0.00057693 7.5202e-07
14.5145 0.000576516 6.89162e-07
14.5598 0.000576138 6.2707e-07
14.6052 0.000575715 5.73404e-07
14.6506 0.000575341 5.19553e-07
14.6962 0.000574977 4.70595e-07
14.7419 0.000574585 4.25651e-07
14.7877 0.000574245 3.83039e-07
14.8336 0.000573899 3.42611e-07
14.8796 0.00057354 3.08249e-07
14.9257 0.000573228 2.72639e-07
14.9719 0.000572903 2.42459e-07
15.0182 0.000572575 2.14104e-07
15.0647 0.00057229 1.87522e-07
15.1112 0.000571988 1.62928e-07
15.1579 0.000571689 1.42598e-07
15.2047 0.000571428 1.20657e-07
15.2516 0.000571151 1.03452e-07
15.2986 0.000570878 8.6841e-08
15.3458 0.000570639 7.17359e-08
15.393 0.000570387 5.74962e-08
15.4404 0.00057014 4.68828e-08
15.488 0.00056992 3.43812e-08
15.5356 0.000569694 2.54573e-08
15.5834 0.000569468 1.66385e-08
15.6313 0.000569266 9.31826e-09
15.6794 0.000569067 1.36934e-09
15.7276 0.00056886 -3.01135e-09
15.7759 0.000568674 -9.23726e-09
15.8243 0.000568495 -1.32415e-08
15.873 0.000568309 -1.73887e-08
15.9217 0.000568124 -1.95395e-08
15.9706 0.000567971 -2.38539e-08
16.0197 0.000567791 -2.46908e-08
16.0689 0.000567633 -2.70846e-08
16.1182 0.000567495 -2.82535e-08
16.1677 0.000567363 -3.03874e-08
16.2174 0.000567232 -2.98045e-08
16.2672 0.00056712 -3.16799e-08
16.3172 0.000567024 -3.19922e-08
16.3674 0.000566906 -3.26659e-08
16.4177 0.000566801 -3.19009e-08
16.4682 0.000566717 -3.39646e-08
16.5189 0.000566618 -3.3104e-08
16.5697 0.000566514 -3.38418e-08
16.6208 0.00056643 -3.35791e-08
16.672 0.000566354 -3.53381e-08
16.7234 0.000566261 -3.43376e-08
16.775 0.000566177 -3.55273e-08
16.8268 0.000566111 -3.55889e-08
16.8787 0.000566041 -3.72919e-08
16.9309 0.000565962 -3.65693e-08
16.9833 0.000565895 -3.82789e-08
17.0359 0.000565844 -3.87531e-08
17.0887 0.000565784 -4.07549e-08
17.1418 0.000565719 -4.05211e-08
17.195 0.000565668 -4.28392e-08
17.2485 0.000565627 -4.37078e-08
17.3022 0.000565579 -4.62836e-08
17.3562 0.000565529 -4.66733e-08
17.4104 0.000565488 -4.94992e-08
17.4648 0.000565455 -5.07038e-08
17.5195 0.000565421 -5.39497e-08
17.5744 0.000565383 -5.48501e-08
17.6296 0.000565351 -5.79941e-08
17.6851 0.000565323 -5.93407e-08
17.7408 0.000565302 -6.30615e-08
17.7969 0.000565278 -6.44006e-08
17.8532 0.000565253 -6.77756e-08
17.9098 0.00056523 -6.91085e-08
17.9667 0.000565214 -7.29719e-08
18.0239 0.000565204 -7.48751e-08
18.0815 0.000565191 -7.87975e-08
18.1393 0.000565175 -8.03941e-08
18.1975 0.000565161 -8.43913e-08
18.256 0.000565153 -8.63865e-08
18.3149 0.000565151 -9.1036e-08
18.3742 0.00056515 -9.34495e-08
18.4338 0.000565145 -9.80275e-08
18.4938 0.00056514 -1.00265e-07
18.5542 0.000565138 -1.05044e-07
18.615 0.00056514 -1.07566e-07
18.6762 0.000565145 -1.12671e-07
18.7379 0.000565153 -1.1544e-07
18.8 0.000565162 -1.20652e-07
18.8625 0.000565168 -1.23201e-07
18.9255 0.000565173 -1.28216e-07
18.9891 0.000565181 -1.30689e-07
19.0531 0.000565191 -1.35805e-07
19.1177 0.000565204 -1.38293e-07
19.1828 0.000565217 -1.43447e-07
19.2484 0.000565234 -1.45928e-07
19.3147 0.000565251 -1.51133e-07
19.3816 0.00056527 -1.53553e-07
19.4491 0.000565292 -1.588e-07
19.5173 0.000565311 -1.61104e-07
19.5862 0.000565336 -1.66372e-07
19.6558 0.000565361 -1.68684e-07
19.7262 0.000565389 -1.7399e-07
19.7974 0.000565418 -1.76242e-07
19.8694 0.00056545 -1.81601e-07
19.9423 0.000565477 -1.83642e-07
20.0162 0.000565512 -1.8897e-07
20.091 0.00056555 -1.90928e-07
20.1669 0.00056559 -1.96144e-07
20.244 0.000565636 -1.97867e-07
20.3222 0.000565687 -2.03065e-07
20.4016 0.000565746 -2.04672e-07
20.4825 0.000565816 -2.10067e-07
20.5648 0.000565898 -2.11848e-07
20.6487 0.000565994 -2.17656e-07
20.7344 0.000566106 -2.196e-07
20.8219 0.000566249 -2.26166e-07
20.9115 0.000566441 -2.29447e-07
21.0034 0.000566702 -2.38414e-07
21.0979 0.000567066 -2.44468e-07
21.1952 0.000567944 -2.66123e-07
21.2959 0.000568966 -2.85498e-07
21.4004 0.000570369 -3.17896e-07
21.5093 0.000572561 -3.61409e-07
21.6237 0.000573802 -3.89989e-07
21.7448 0.000574754 -4.05305e-07
21.8747 0.000575742 -4.28229e-07
22.0165 0.000576487 -4.36938e-07
22.1768 0.000577111 -4.51299e-07
22.3723 0.000582842 -5.74215e-07


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.075Lambda0.5Nc1ClassicOneLoop/DeltaGammaFX_0_FRG.txt <==
9.995 8.87427e-05 8.86214e-05
9.99 8.88745e-05 8.8753e-05
9.985 8.90066e-05 8.88849e-05
9.98 8.91389e-05 8.9017e-05
9.975 8.92714e-05 8.91494e-05
9.97 8.94042e-05 8.9282e-05
9.965 8.95373e-05 8.94148e-05
9.96 8.96706e-05 8.95479e-05
9.955 8.98041e-05 8.96813e-05
9.95 8.9938e-05 8.9815e-05
9.945 9.00721e-05 8.99489e-05
9.94 9.02065e-05 9.00831e-05
9.935 9.03412e-05 9.02176e-05
9.93 9.04761e-05 9.03524e-05
9.925 9.06114e-05 9.04875e-05
9.92 9.07468e-05 9.06227e-05
9.915 9.08826e-05 9.07583e-05
9.91 9.10185e-05 9.08941e-05
9.905 9.11548e-05 9.10301e-05
9.9 9.12913e-05 9.11665e-05
9.895 9.14281e-05 9.13031e-05
9.89 9.15651e-05 9.14399e-05
9.885 9.17025e-05 9.15771e-05
9.88 9.18402e-05 9.17146e-05
9.875 9.19781e-05 9.18524e-05
9.87 9.21164e-05 9.19904e-05
9.865 9.22548e-05 9.21287e-05
9.86 9.23936e-05 9.22672e-05
9.855 9.25326e-05 9.24061e-05
9.85 9.26719e-05 9.25451e-05
9.845 9.28114e-05 9.26845e-05
9.84 9.29512e-05 9.28241e-05
9.835 9.30913e-05 9.2964e-05
9.83 9.32317e-05 9.31042e-05
9.825 9.33724e-05 9.32448e-05
9.82 9.35135e-05 9.33856e-05
9.815 9.36548e-05 9.35267e-05
9.81 9.37963e-05 9.36681e-05
9.805 9.39382e-05 9.38097e-05
9.8 9.40803e-05 9.39516e-05
9.795 9.42227e-05 9.40938e-05
9.79 9.43653e-05 9.42363e-05
9.785 9.45083e-05 9.4379e-05
9.78 9.46515e-05 9.45221e-05
9.775 9.4795e-05 9.46654e-05
9.77 9.49389e-05 9.48091e-05
9.765 9.5083e-05 9.4953e-05
9.76 9.52275e-05 9.50973e-05
9.755 9.53723e-05 9.52418e-05
9.75 9.55173e-05 9.53867e-05
9.745 9.56626e-05 9.55318e-05
9.74 9.58082e-05 9.56772e-05
9.735 9.5954e-05 9.58228e-05
9.73 9.61002e-05 9.59688e-05
9.725 9.62466e-05 9.6115e-05
9.72 9.63934e-05 9.62616e-05
9.715 9.65405e-05 9.64084e-05
9.71 9.66879e-05 9.65556e-05
9.705 9.68356e-05 9.67031e-05
9.7 9.69836e-05 9.6851e-05
9.695 9.71319e-05 9.69991e-05
9.69 9.72805e-05 9.71474e-05
9.685 9.74293e-05 9.72961e-05
9.68 9.75785e-05 9.74451e-05
9.675 9.77279e-05 9.75943e-05
9.67 9.78777e-05 9.77439e-05
9.665 9.80278e-05 9.78937e-05
9.66 9.81782e-05 9.80439e-05
9.655 9.83289e-05 9.81944e-05
9.65 9.84799e-05 9.83453e-05
9.645 9.86313e-05 9.84964e-05
9.64 9.8783e-05 9.86479e-05
9.635 9.89349e-05 9.87996e-05
9.63 9.90872e-05 9.89517e-05
9.625 9.92397e-05 9.9104e-05
9.62 9.93926e-05 9.92567e-05
9.615 9.95457e-05 9.94096e-05
9.61 9.96992e-05 9.95629e-05
9.605 9.9853e-05 9.97165e-05
9.6 0.000100007 9.98704e-05
9.595 0.000100162 0.000100025
9.59 0.000100316 0.000100179
9.585 0.000100472 0.000100334
9.58 0.000100627 0.000100489
9.575 0.000100783 0.000100645
9.57 0.000100939 0.000100801
9.565 0.000101095 0.000100957
9.56 0.000101252 0.000101113
9.555 0.000101409 0.00010127
9.55 0.000101566 0.000101427
9.545 0.000101724 0.000101585
9.54 0.000101882 0.000101742
9.535 0.00010204 0.000101901
9.53 0.000102199 0.000102059
9.525 0.000102358 0.000102218
9.52 0.000102517 0.000102377
9.515 0.000102677 0.000102536
9.51 0.000102837 0.000102696
9.505 0.000102997 0.000102856
9.5 0.000103157 0.000103016
9.495 0.000103318 0.000103177
9.49 0.00010348 0.000103338
9.485 0.000103641 0.0001035
9.48 0.000103803 0.000103661
9.475 0.000103966 0.000103823
9.47 0.000104128 0.000103986
9.465 0.000104291 0.000104149
9.46 0.000104455 0.000104312
9.455 0.000104618 0.000104475
9.45 0.000104782 0.000104639
9.445 0.000104946 0.000104803
9.44 0.000105111 0.000104967
9.435 0.000105276 0.000105132
9.43 0.000105441 0.000105297
9.425 0.000105607 0.000105463
9.42 0.000105773 0.000105629
9.415 0.00010594 0.000105795
9.41 0.000106107 0.000105961
9.405 0.000106274 0.000106128
9.4 0.000106441 0.000106296
9.395 0.000106609 0.000106463
9.39 0.000106777 0.000106631
9.385 0.000106945 0.000106799
9.38 0.000107114 0.000106968
9.375 0.000107283 0.000107137
9.37 0.000107453 0.000107306
9.365 0.000107623 0.000107476
9.36 0.000107793 0.000107646
9.355 0.000107964 0.000107816
9.35 0.000108135 0.000107987
9.345 0.000108306 0.000108158
9.34 0.000108478 0.00010833
9.335 0.00010865 0.000108502
9.33 0.000108823 0.000108674
9.325 0.000108995 0.000108846
9.32 0.000109169 0.000109019
9.315 0.000109342 0.000109193
9.31 0.000109516 0.000109366
9.305 0.00010969 0.00010954
9.3 0.000109865 0.000109715
9.295 0.00011004 0.00010989
9.29 0.000110215 0.000110065
9.285 0.000110391 0.00011024
9.28 0.000110567 0.000110416
9.275 0.000110744 0.000110592
9.27 0.000110921 0.000110769
9.265 0.000111098 0.000110946
9.26 0.000111275 0.000111123
9.255 0.000111453 0.000111301
9.25 0.000111632 0.000111479
9.245 0.000111811 0.000111658
9.24 0.00011199 0.000111837
9.235 0.000112169 0.000112016
9.23 0.000112349 0.000112196
9.225 0.00011253 0.000112376
9.22 0.00011271 0.000112556
9.215 0.000112891 0.000112737
9.21 0.000113073 0.000112918
9.205 0.000113255 0.0001131
9.2 0.000113437 0.000113282
9.195 0.000113619 0.000113464
9.19 0.000113802 0.000113647
9.185 0.000113986 0.00011383
9.18 0.00011417 0.000114014
9.175 0.000114354 0.000114198
9.17 0.000114538 0.000114382
9.165 0.000114723 0.000114567
9.16 0.000114909 0.000114752
9.155 0.000115095 0.000114937
9.15 0.000115281 0.000115123
9.145 0.000115467 0.000115309
9.14 0.000115654 0.000115496
9.135 0.000115842 0.000115683
9.13 0.000116029 0.000115871
9.125 0.000116218 0.000116059
9.12 0.000116406 0.000116247
9.115 0.000116595 0.000116436
9.11 0.000116785 0.000116625
9.105 0.000116974 0.000116815
9.1 0.000117165 0.000117004
9.095 0.000117355 0.000117195
9.09 0.000117546 0.000117386
9.085 0.000117738 0.000117577
9.08 0.00011793 0.000117768
9.075 0.000118122 0.00011796
9.07 0.000118315 0.000118153
9.065 0.000118508 0.000118346
9.06 0.000118701 0.000118539
9.055 0.000118895 0.000118733
9.05 0.00011909 0.000118927
9.045 0.000119285 0.000119121
9.04 0.00011948 0.000119316
9.035 0.000119675 0.000119512
9.03 0.000119872 0.000119708
9.025 0.000120068 0.000119904
9.02 0.000120265 0.000120101
9.015 0.000120462 0.000120298
9.01 0.00012066 0.000120495
9.005 0.000120859 0.000120693
9 0.000121057 0.000120892
8.995 0.000121256 0.00012109
8.99 0.000121456 0.00012129
8.985 0.000121656 0.000121489
8.98 0.000121856 0.000121689
8.975 0.000122057 0.00012189
8.97 0.000122258 0.000122091
8.965 0.00012246 0.000122293
8.96 0.000122662 0.000122494
8.955 0.000122865 0.000122697
8.95 0.000123068 0.0001229
8.945 0.000123271 0.000123103
8.94 0.000123475 0.000123307
8.935 0.00012368 0.000123511
8.93 0.000123885 0.000123715
8.925 0.00012409 0.00012392
8.92 0.000124296 0.000124126
8.915 0.000124502 0.000124332
8.91 0.000124709 0.000124538
8.905 0.000124916 0.000124745
8.9 0.000125123 0.000124952
8.895 0.000125331 0.00012516
8.89 0.00012554 0.000125368
8.885 0.000125749 0.000125577
8.88 0.000125958 0.000125786
8.875 0.000126168 0.000125996
8.87 0.000126378 0.000126206
8.865 0.000126589 0.000126416
8.86 0.0001268 0.000126627
8.855 0.000127012 0.000126839
8.85 0.000127225 0.000127051
8.845 0.000127437 0.000127263
8.84 0.00012765 0.000127476
8.835 0.000127864 0.000127689
8.83 0.000128078 0.000127903
8.825 0.000128293 0.000128117
8.82 0.000128508 0.000128332
8.815 0.000128723 0.000128547
8.81 0.000128939 0.000128763
8.805 0.000129156 0.000128979
8.8 0.000129373 0.000129196
8.795 0.00012959 0.000129413
8.79 0.000129808 0.000129631
8.785 0.000130027 0.000129849
8.78 0.000130246 0.000130068
8.775 0.000130465 0.000130287
8.77 0.000130685 0.000130507
8.765 0.000130906 0.000130727
8.76 0.000131127 0.000130947
8.755 0.000131348 0.000131168
8.75 0.00013157 0.00013139
8.745 0.000131792 0.000131612
8.74 0.000132015 0.000131835
8.735 0.000132239 0.000132058
8.73 0.000132462 0.000132281
8.725 0.000132687 0.000132505
8.72 0.000132912 0.00013273
8.715 0.000133137 0.000132955
8.71 0.000133363 0.000133181
8.705 0.00013359 0.000133407
8.7 0.000133817 0.000133634
8.695 0.000134044 0.000133861
8.69 0.000134272 0.000134088
8.685 0.0001345 0.000134316
8.68 0.000134729 0.000134545
8.675 0.000134959 0.000134774
8.67 0.000135189 0.000135004
8.665 0.00013542 0.000135235
8.66 0.000135651 0.000135465
8.655 0.000135882 0.000135697
8.65 0.000136115 0.000135928
8.645 0.000136347 0.000136161
8.64 0.00013658 0.000136394
8.635 0.000136814 0.000136627
8.63 0.000137048 0.000136861
8.625 0.000137283 0.000137095
8.62 0.000137518 0.00013733
8.615 0.000137754 0.000137566
8.61 0.000137991 0.000137802
8.605 0.000138228 0.000138039
8.6 0.000138465 0.000138276
8.595 0.000138703 0.000138514
8.59 0.000138942 0.000138752
8.585 0.000139181 0.000138991
8.58 0.00013942 0.00013923
8.575 0.000139661 0.00013947
8.57 0.000139901 0.00013971
8.565 0.000140143 0.000139951
8.56 0.000140385 0.000140193
8.555 0.000140627 0.000140435
8.55 0.00014087 0.000140678
8.545 0.000141114 0.000140921
8.54 0.000141358 0.000141164
8.535 0.000141602 0.000141409
8.53 0.000141848 0.000141654
8.525 0.000142093 0.000141899
8.52 0.00014234 0.000142145
8.515 0.000142587 0.000142392
8.51 0.000142834 0.000142639
8.505 0.000143082 0.000142887
8.5 0.000143331 0.000143135
8.495 0.00014358 0.000143384
8.49 0.00014383 0.000143633
8.485 0.00014408 0.000143883
8.48 0.000144331 0.000144134
8.475 0.000144583 0.000144385
8.47 0.000144835 0.000144637
8.465 0.000145087 0.000144889
8.46 0.000145341 0.000145142
8.455 0.000145594 0.000145395
8.45 0.000145849 0.000145649
8.445 0.000146104 0.000145904
8.44 0.00014636 0.00014616
8.435 0.000146616 0.000146415
8.43 0.000146873 0.000146672
8.425 0.00014713 0.000146929
8.42 0.000147388 0.000147187
8.415 0.000147647 0.000147445
8.41 0.000147906 0.000147704
8.405 0.000148166 0.000147963
8.4 0.000148426 0.000148223
8.395 0.000148687 0.000148484
8.39 0.000148949 0.000148745
8.385 0.000149211 0.000149007
8.38 0.000149474 0.00014927
8.375 0.000149738 0.000149533
8.37 0.000150002 0.000149797
8.365 0.000150266 0.000150061
8.36 0.000150532 0.000150326
8.355 0.000150798 0.000150591
8.35 0.000151064 0.000150858
8.345 0.000151331 0.000151124
8.34 0.000151599 0.000151392
8.335 0.000151868 0.00015166
8.33 0.000152137 0.000151929
8.325 0.000152407 0.000152198
8.32 0.000152677 0.000152468
8.315 0.000152948 0.000152739
8.31 0.00015322 0.00015301
8.305 0.000153492 0.000153282
8.3 0.000153765 0.000153555
8.295 0.000154039 0.000153828
8.29 0.000154313 0.000154102
8.285 0.000154588 0.000154376
8.28 0.000154863 0.000154651
8.275 0.000155139 0.000154927
8.27 0.000155416 0.000155204
8.265 0.000155694 0.000155481
8.26 0.000155972 0.000155759
8.255 0.000156251 0.000156037
8.25 0.00015653 0.000156316
8.245 0.00015681 0.000156596
8.24 0.000157091 0.000156876
8.235 0.000157373 0.000157157
8.23 0.000157655 0.000157439
8.225 0.000157938 0.000157722
8.22 0.000158221 0.000158005
8.215 0.000158505 0.000158289
8.21 0.00015879 0.000158573
8.205 0.000159076 0.000158858
8.2 0.000159362 0.000159144
8.195 0.000159649 0.00015943
8.19 0.000159936 0.000159718
8.185 0.000160225 0.000160005
8.18 0.000160513 0.000160294
8.175 0.000160803 0.000160583
8.17 0.000161093 0.000160873
8.165 0.000161385 0.000161164
8.16 0.000161676 0.000161455
8.155 0.000161969 0.000161747
8.15 0.000162262 0.00016204
8.145 0.000162556 0.000162334
8.14 0.00016285 0.000162628
8.135 0.000163146 0.000162922
8.13 0.000163442 0.000163218
8.125 0.000163738 0.000163514
8.12 0.000164036 0.000163811
8.115 0.000164334 0.000164109
8.11 0.000164633 0.000164407
8.105 0.000164932 0.000164707
8.1 0.000165233 0.000165007
8.095 0.000165534 0.000165307
8.09 0.000165835 0.000165609
8.085 0.000166138 0.000165911
8.08 0.000166441 0.000166213
8.075 0.000166745 0.000166517
8.07 0.000167049 0.000166821
8.065 0.000167355 0.000167126
8.06 0.000167661 0.000167432
8.055 0.000167968 0.000167738
8.05 0.000168276 0.000168046
8.045 0.000168584 0.000168354
8.04 0.000168893 0.000168662
8.035 0.000169203 0.000168972
8.03 0.000169514 0.000169282
8.025 0.000169825 0.000169593
8.02 0.000170137 0.000169905
8.015 0.00017045 0.000170217
8.01 0.000170764 0.00017053
8.005 0.000171078 0.000170845
8 0.000171394 0.000171159
7.995 0.00017171 0.000171475
7.99 0.000172027 0.000171791
7.985 0.000172344 0.000172109
7.98 0.000172663 0.000172426
7.975 0.000172982 0.000172745
7.97 0.000173302 0.000173065
7.965 0.000173622 0.000173385
7.96 0.000173944 0.000173706
7.955 0.000174266 0.000174028
7.95 0.000174589 0.00017435
7.945 0.000174913 0.000174674
7.94 0.000175238 0.000174998
7.935 0.000175563 0.000175323
7.93 0.000175889 0.000175649
7.925 0.000176216 0.000175975
7.92 0.000176544 0.000176303
7.915 0.000176873 0.000176631
7.91 0.000177202 0.00017696
7.905 0.000177533 0.00017729
7.9 0.000177864 0.000177621
7.895 0.000178196 0.000177952
7.89 0.000178528 0.000178284
7.885 0.000178862 0.000178618
7.88 0.000179197 0.000178952
7.875 0.000179532 0.000179286
7.87 0.000179868 0.000179622
7.865 0.000180205 0.000179959
7.86 0.000180543 0.000180296
7.855 0.000180881 0.000180634
7.85 0.000181221 0.000180973
7.845 0.000181561 0.000181313
7.84 0.000181902 0.000181653
7.835 0.000182244 0.000181995
7.83 0.000182587 0.000182337
7.825 0.000182931 0.000182681
7.82 0.000183275 0.000183025
7.815 0.000183621 0.00018337
7.81 0.000183967 0.000183715
7.805 0.000184314 0.000184062
7.8 0.000184662 0.00018441
7.795 0.000185011 0.000184758
7.79 0.000185361 0.000185107
7.785 0.000185711 0.000185457
7.78 0.000186063 0.000185809
7.775 0.000186415 0.00018616
7.77 0.000186769 0.000186513
7.765 0.000187123 0.000186867
7.76 0.000187478 0.000187222
7.755 0.000187834 0.000187577
7.75 0.000188191 0.000187934
7.745 0.000188549 0.000188291
7.74 0.000188907 0.000188649
7.735 0.000189267 0.000189008
7.73 0.000189627 0.000189368
7.725 0.000189989 0.000189729
7.72 0.000190351 0.000190091
7.715 0.000190714 0.000190454
7.71 0.000191079 0.000190817
7.705 0.000191444 0.000191182
7.7 0.00019181 0.000191548
7.695 0.000192177 0.000191914
7.69 0.000192545 0.000192281
7.685 0.000192913 0.00019265
7.68 0.000193283 0.000193019
7.675 0.000193654 0.000193389
7.67 0.000194025 0.00019376
7.665 0.000194398 0.000194132
7.66 0.000194772 0.000194505
7.655 0.000195146 0.000194879
7.65 0.000195522 0.000195254
7.645 0.000195898 0.00019563
7.64 0.000196275 0.000196007
7.635 0.000196654 0.000196385
7.63 0.000197033 0.000196764
7.625 0.000197413 0.000197143
7.62 0.000197794 0.000197524
7.615 0.000198177 0.000197906
7.61 0.00019856 0.000198288
7.605 0.000198944 0.000198672
7.6 0.000199329 0.000199057
7.595 0.000199715 0.000199442
7.59 0.000200103 0.000199829
7.585 0.000200491 0.000200217
7.58 0.00020088 0.000200605
7.575 0.00020127 0.000200995
7.57 0.000201661 0.000201385
7.565 0.000202053 0.000201777
7.56 0.000202446 0.00020217
7.555 0.000202841 0.000202563
7.55 0.000203236 0.000202958
7.545 0.000203632 0.000203354
7.54 0.000204029 0.00020375
7.535 0.000204428 0.000204148
7.53 0.000204827 0.000204547
7.525 0.000205228 0.000204947
7.52 0.000205629 0.000205348
7.515 0.000206031 0.00020575
7.51 0.000206435 0.000206153
7.505 0.000206839 0.000206556
7.5 0.000207245 0.000206961
7.495 0.000207652 0.000207368
7.49 0.000208059 0.000207775
7.485 0.000208468 0.000208183
7.48 0.000208878 0.000208592
7.475 0.000209289 0.000209003
7.47 0.000209701 0.000209414
7.465 0.000210114 0.000209827
7.46 0.000210528 0.00021024
7.455 0.000210943 0.000210655
7.45 0.00021136 0.00021107
7.445 0.000211777 0.000211487
7.44 0.000212195 0.000211905
7.435 0.000212615 0.000212324
7.43 0.000213036 0.000212744
7.425 0.000213458 0.000213166
7.42 0.00021388 0.000213588
7.415 0.000214305 0.000214011
7.41 0.00021473 0.000214436
7.405 0.000215156 0.000214862
7.4 0.000215583 0.000215288
7.395 0.000216012 0.000215716
7.39 0.000216441 0.000216145
7.385 0.000216872 0.000216576
7.38 0.000217304 0.000217007
7.375 0.000217737 0.000217439
7.37 0.000218171 0.000217873
7.365 0.000218607 0.000218308
7.36 0.000219043 0.000218744
7.355 0.000219481 0.000219181
7.35 0.00021992 0.000219619
7.345 0.00022036 0.000220058
7.34 0.000220801 0.000220499
7.335 0.000221243 0.000220941
7.33 0.000221687 0.000221383
7.325 0.000222131 0.000221827
7.32 0.000222577 0.000222273
7.315 0.000223024 0.000222719
7.31 0.000223472 0.000223167
7.305 0.000223922 0.000223616
7.3 0.000224373 0.000224066
7.295 0.000224824 0.000224517
7.29 0.000225277 0.000224969
7.285 0.000225732 0.000225423
7.28 0.000226187 0.000225878
7.275 0.000226644 0.000226334
7.27 0.000227102 0.000226791
7.265 0.000227561 0.00022725
7.26 0.000228021 0.000227709
7.255 0.000228483 0.00022817
7.25 0.000228946 0.000228633
7.245 0.00022941 0.000229096
7.24 0.000229875 0.000229561
7.235 0.000230342 0.000230027
7.23 0.00023081 0.000230494
7.225 0.000231279 0.000230963
7.22 0.000231749 0.000231432
7.215 0.000232221 0.000231903
7.21 0.000232694 0.000232376
7.205 0.000233168 0.000232849
7.2 0.000233643 0.000233324
7.195 0.00023412 0.0002338
7.19 0.000234598 0.000234278
7.185 0.000235078 0.000234756
7.18 0.000235558 0.000235236
7.175 0.00023604 0.000235718
7.17 0.000236524 0.0002362
7.165 0.000237008 0.000236684
7.16 0.000237494 0.000237169
7.155 0.000237981 0.000237656
7.15 0.00023847 0.000238144
7.145 0.00023896 0.000238633
7.14 0.000239451 0.000239124
7.135 0.000239944 0.000239616
7.13 0.000240438 0.000240109
7.125 0.000240933 0.000240603
7.12 0.000241429 0.000241099
7.115 0.000241927 0.000241597
7.11 0.000242427 0.000242095
7.105 0.000242927 0.000242595
7.1 0.000243429 0.000243097
7.095 0.000243933 0.000243599
7.09 0.000244438 0.000244103
7.085 0.000244944 0.000244609
7.08 0.000245452 0.000245116
7.075 0.000245961 0.000245624
7.07 0.000246471 0.000246134
7.065 0.000246983 0.000246645
7.06 0.000247496 0.000247158
7.055 0.000248011 0.000247672
7.05 0.000248527 0.000248187
7.045 0.000249044 0.000248704
7.04 0.000249563 0.000249222
7.035 0.000250083 0.000249741
7.03 0.000250605 0.000250263
7.025 0.000251129 0.000250785
7.02 0.000251653 0.000251309
7.015 0.000252179 0.000251835
7.01 0.000252707 0.000252361
7.005 0.000253236 0.00025289
7 0.000253766 0.000253419
6.995 0.000254298 0.000253951
6.99 0.000254832 0.000254483
6.985 0.000255367 0.000255018
6.98 0.000255903 0.000255553
6.975 0.000256441 0.000256091
6.97 0.000256981 0.000256629
6.965 0.000257522 0.00025717
6.96 0.000258064 0.000257711
6.955 0.000258608 0.000258255
6.95 0.000259154 0.000258799
6.945 0.000259701 0.000259346
6.94 0.000260249 0.000259893
6.935 0.000260799 0.000260443
6.93 0.000261351 0.000260994
6.925 0.000261904 0.000261546
6.92 0.000262459 0.0002621
6.915 0.000263015 0.000262656
6.91 0.000263573 0.000263213
6.905 0.000264133 0.000263772
6.9 0.000264694 0.000264332
6.895 0.000265256 0.000264894
6.89 0.00026582 0.000265457
6.885 0.000266386 0.000266022
6.88 0.000266954 0.000266588
6.875 0.000267522 0.000267157
6.87 0.000268093 0.000267726
6.865 0.000268665 0.000268298
6.86 0.000269239 0.000268871
6.855 0.000269815 0.000269446
6.85 0.000270392 0.000270022
6.845 0.00027097 0.0002706
6.84 0.000271551 0.000271179
6.835 0.000272133 0.000271761
6.83 0.000272716 0.000272343
6.825 0.000273302 0.000272928
6.82 0.000273889 0.000273514
6.815 0.000274477 0.000274102
6.81 0.000275068 0.000274692
6.805 0.00027566 0.000275283
6.8 0.000276253 0.000275876
6.795 0.000276849 0.00027647
6.79 0.000277446 0.000277067
6.785 0.000278045 0.000277665
6.78 0.000278645 0.000278264
6.775 0.000279248 0.000278866
6.77 0.000279851 0.000279469
6.765 0.000280457 0.000280074
6.76 0.000281065 0.00028068
6.755 0.000281674 0.000281289
6.75 0.000282285 0.000281899
6.745 0.000282898 0.000282511
6.74 0.000283512 0.000283124
6.735 0.000284128 0.00028374
6.73 0.000284746 0.000284357
6.725 0.000285366 0.000284976
6.72 0.000285988 0.000285597
6.715 0.000286611 0.000286219
6.71 0.000287236 0.000286843
6.705 0.000287863 0.000287469
6.7 0.000288492 0.000288097
6.695 0.000289123 0.000288727
6.69 0.000289755 0.000289359
6.685 0.000290389 0.000289992
6.68 0.000291026 0.000290628
6.675 0.000291664 0.000291265
6.67 0.000292303 0.000291904
6.665 0.000292945 0.000292544
6.66 0.000293588 0.000293187
6.655 0.000294234 0.000293832
6.65 0.000294881 0.000294478
6.645 0.00029553 0.000295126
6.64 0.000296182 0.000295777
6.635 0.000296835 0.000296429
6.63 0.00029749 0.000297083
6.625 0.000298146 0.000297739
6.62 0.000298805 0.000298397
6.615 0.000299466 0.000299056
6.61 0.000300128 0.000299718
6.605 0.000300793 0.000300382
6.6 0.000301459 0.000301047
6.595 0.000302128 0.000301715
6.59 0.000302798 0.000302384
6.585 0.000303471 0.000303056
6.58 0.000304145 0.000303729
6.575 0.000304822 0.000304405
6.57 0.0003055 0.000305082
6.565 0.00030618 0.000305762
6.56 0.000306863 0.000306443
6.555 0.000307547 0.000307127
6.55 0.000308233 0.000307812
6.545 0.000308922 0.000308499
6.54 0.000309612 0.000309189
6.535 0.000310305 0.000309881
6.53 0.000310999 0.000310574
6.525 0.000311696 0.00031127
6.52 0.000312395 0.000311968
6.515 0.000313096 0.000312668
6.51 0.000313799 0.00031337
6.505 0.000314504 0.000314074
6.5 0.000315211 0.00031478
6.495 0.00031592 0.000315488
6.49 0.000316631 0.000316198
6.485 0.000317344 0.000316911
6.48 0.00031806 0.000317625
6.475 0.000318778 0.000318342
6.47 0.000319498 0.000319061
6.465 0.00032022 0.000319782
6.46 0.000320944 0.000320505
6.455 0.00032167 0.00032123
6.45 0.000322399 0.000321958
6.445 0.000323129 0.000322687
6.44 0.000323862 0.000323419
6.435 0.000324597 0.000324153
6.43 0.000325334 0.00032489
6.425 0.000326074 0.000325628
6.42 0.000326816 0.000326369
6.415 0.00032756 0.000327112
6.41 0.000328306 0.000327857
6.405 0.000329055 0.000328605
6.4 0.000329805 0.000329354
6.395 0.000330558 0.000330106
6.39 0.000331314 0.000330861
6.385 0.000332071 0.000331617
6.38 0.000332831 0.000332376
6.375 0.000333593 0.000333137
6.37 0.000334358 0.0003339
6.365 0.000335124 0.000334666
6.36 0.000335894 0.000335434
6.355 0.000336665 0.000336205
6.35 0.000337439 0.000336978
6.345 0.000338215 0.000337753
6.34 0.000338994 0.00033853
6.335 0.000339775 0.00033931
6.33 0.000340558 0.000340092
6.325 0.000341344 0.000340877
6.32 0.000342132 0.000341664
6.315 0.000342922 0.000342453
6.31 0.000343715 0.000343245
6.305 0.00034451 0.000344039
6.3 0.000345308 0.000344836
6.295 0.000346109 0.000345635
6.29 0.000346911 0.000346437
6.285 0.000347717 0.000347241
6.28 0.000348524 0.000348048
6.275 0.000349334 0.000348857
6.27 0.000350147 0.000349668
6.265 0.000350962 0.000350482
6.26 0.00035178 0.000351299
6.255 0.0003526 0.000352118
6.25 0.000353423 0.000352939
6.245 0.000354248 0.000353763
6.24 0.000355076 0.00035459
6.235 0.000355906 0.000355419
6.23 0.000356739 0.000356251
6.225 0.000357575 0.000357086
6.22 0.000358413 0.000357923
6.215 0.000359254 0.000358762
6.21 0.000360097 0.000359604
6.205 0.000360943 0.000360449
6.2 0.000361791 0.000361297
6.195 0.000362643 0.000362147
6.19 0.000363496 0.000362999
6.185 0.000364353 0.000363855
6.18 0.000365212 0.000364713
6.175 0.000366074 0.000365574
6.17 0.000366939 0.000366437
6.165 0.000367806 0.000367303
6.16 0.000368676 0.000368172
6.155 0.000369549 0.000369044
6.15 0.000370424 0.000369918
6.145 0.000371303 0.000370795
6.14 0.000372184 0.000371675
6.135 0.000373067 0.000372557
6.13 0.000373954 0.000373443
6.125 0.000374843 0.000374331
6.12 0.000375736 0.000375222
6.115 0.000376631 0.000376115
6.11 0.000377528 0.000377012
6.105 0.000378429 0.000377911
6.1 0.000379332 0.000378814
6.095 0.000380239 0.000379719
6.09 0.000381148 0.000380627
6.085 0.00038206 0.000381537
6.08 0.000382975 0.000382451
6.075 0.000383893 0.000383368
6.07 0.000384813 0.000384287
6.065 0.000385737 0.00038521
6.06 0.000386664 0.000386135
6.055 0.000387593 0.000387063
6.05 0.000388526 0.000387995
6.045 0.000389461 0.000388929
6.04 0.0003904 0.000389866
6.035 0.000391341 0.000390806
6.03 0.000392286 0.000391749
6.025 0.000393233 0.000392696
6.02 0.000394184 0.000393645
6.015 0.000395137 0.000394597
6.01 0.000396094 0.000395553
6.005 0.000397054 0.000396511
6 0.000398017 0.000397472
5.995 0.000398983 0.000398437
5.99 0.000399952 0.000399405
5.985 0.000400924 0.000400375
5.98 0.000401899 0.000401349
5.975 0.000402877 0.000402326
5.97 0.000403859 0.000403306
5.965 0.000404843 0.00040429
5.96 0.000405831 0.000405276
5.955 0.000406822 0.000406266
5.95 0.000407817 0.000407259
5.945 0.000408814 0.000408255
5.94 0.000409815 0.000409254
5.935 0.000410819 0.000410257
5.93 0.000411826 0.000411263
5.925 0.000412836 0.000412272
5.92 0.00041385 0.000413284
5.915 0.000414867 0.0004143
5.91 0.000415888 0.000415319
5.905 0.000416911 0.000416341
5.9 0.000417938 0.000417367
5.895 0.000418969 0.000418396
5.89 0.000420003 0.000419428
5.885 0.00042104 0.000420464
5.88 0.00042208 0.000421503
5.875 0.000423124 0.000422545
5.87 0.000424171 0.000423591
5.865 0.000425222 0.000424641
5.86 0.000426276 0.000425693
5.855 0.000427334 0.000426749
5.85 0.000428395 0.000427809
5.845 0.00042946 0.000428872
5.84 0.000430528 0.000429939
5.835 0.0004316 0.000431009
5.83 0.000432675 0.000432083
5.825 0.000433753 0.00043316
5.82 0.000434836 0.000434241
5.815 0.000435922 0.000435325
5.81 0.000437011 0.000436413
5.805 0.000438104 0.000437505
5.8 0.000439201 0.0004386
5.795 0.000440301 0.000439699
5.79 0.000441405 0.000440801
5.785 0.000442513 0.000441907
5.78 0.000443624 0.000443017
5.775 0.000444739 0.000444131
5.77 0.000445858 0.000445248
5.765 0.00044698 0.000446369
5.76 0.000448106 0.000447493
5.755 0.000449236 0.000448622
5.75 0.00045037 0.000449754
5.745 0.000451507 0.00045089
5.74 0.000452648 0.000452029
5.735 0.000453793 0.000453173
5.73 0.000454942 0.00045432
5.725 0.000456095 0.000455472
5.72 0.000457252 0.000456627
5.715 0.000458412 0.000457786
5.71 0.000459577 0.000458948
5.705 0.000460745 0.000460115
5.7 0.000461917 0.000461286
5.695 0.000463093 0.00046246
5.69 0.000464274 0.000463639
5.685 0.000465458 0.000464821
5.68 0.000466646 0.000466008
5.675 0.000467838 0.000467198
5.67 0.000469034 0.000468393
5.665 0.000470235 0.000469592
5.66 0.000471439 0.000470794
5.655 0.000472647 0.000472001
5.65 0.00047386 0.000473212
5.645 0.000475076 0.000474427
5.64 0.000476297 0.000475646
5.635 0.000477522 0.000476869
5.63 0.000478751 0.000478096
5.625 0.000479984 0.000479328
5.62 0.000481221 0.000480563
5.615 0.000482463 0.000481803
5.61 0.000483709 0.000483048
5.605 0.000484959 0.000484296
5.6 0.000486214 0.000485549
5.595 0.000487472 0.000486806
5.59 0.000488735 0.000488067
5.585 0.000490003 0.000489332
5.58 0.000491274 0.000490602
5.575 0.00049255 0.000491877
5.57 0.000493831 0.000493155
5.565 0.000495116 0.000494438
5.56 0.000496405 0.000495726
5.555 0.000497699 0.000497018
5.55 0.000498997 0.000498314
5.545 0.000500299 0.000499615
5.54 0.000501607 0.000500921
5.535 0.000502918 0.00050223
5.53 0.000504234 0.000503545
5.525 0.000505555 0.000504864
5.52 0.00050688 0.000506187
5.515 0.00050821 0.000507515
5.51 0.000509545 0.000508848
5.505 0.000510884 0.000510185
5.5 0.000512228 0.000511527
5.495 0.000513576 0.000512874
5.49 0.00051493 0.000514225
5.485 0.000516287 0.000515581
5.48 0.00051765 0.000516942
5.475 0.000519017 0.000518308
5.47 0.000520389 0.000519678
5.465 0.000521766 0.000521053
5.46 0.000523148 0.000522433
5.455 0.000524535 0.000523817
5.45 0.000525926 0.000525207
5.445 0.000527323 0.000526602
5.44 0.000528724 0.000528001
5.435 0.00053013 0.000529405
5.43 0.000531541 0.000530814
5.425 0.000532957 0.000532229
5.42 0.000534378 0.000533648
5.415 0.000535804 0.000535072
5.41 0.000537235 0.000536501
5.405 0.000538672 0.000537935
5.4 0.000540113 0.000539374
5.395 0.000541559 0.000540819
5.39 0.000543011 0.000542268
5.385 0.000544467 0.000543723
5.38 0.000545929 0.000545183
5.375 0.000547396 0.000546648
5.37 0.000548868 0.000548118
5.365 0.000550346 0.000549593
5.36 0.000551828 0.000551074
5.355 0.000553316 0.00055256
5.35 0.000554809 0.000554051
5.345 0.000556308 0.000555547
5.34 0.000557812 0.000557049
5.335 0.000559321 0.000558556
5.33 0.000560836 0.000560069
5.325 0.000562356 0.000561587
5.32 0.000563882 0.000563111
5.315 0.000565413 0.00056464
5.31 0.000566949 0.000566174
5.305 0.000568491 0.000567714
5.3 0.000570039 0.000569259
5.295 0.000571592 0.00057081
5.29 0.000573151 0.000572367
5.285 0.000574715 0.000573929
5.28 0.000576285 0.000575497
5.275 0.000577861 0.00057707
5.27 0.000579442 0.00057865
5.265 0.000581029 0.000580235
5.26 0.000582622 0.000581825
5.255 0.00058422 0.000583422
5.25 0.000585825 0.000585024
5.245 0.000587435 0.000586632
5.24 0.000589051 0.000588245
5.235 0.000590673 0.000589865
5.23 0.000592301 0.000591491
5.225 0.000593934 0.000593122
5.22 0.000595574 0.00059476
5.215 0.00059722 0.000596403
5.21 0.000598872 0.000598053
5.205 0.000600529 0.000599708
5.2 0.000602193 0.00060137
5.195 0.000603863 0.000603037
5.19 0.000605539 0.000604711
5.185 0.000607221 0.000606391
5.18 0.000608909 0.000608077
5.175 0.000610604 0.000609769
5.17 0.000612305 0.000611467
5.165 0.000614012 0.000613172
5.16 0.000615725 0.000614883
5.155 0.000617445 0.0006166
5.15 0.00061917 0.000618324
5.145 0.000620903 0.000620054
5.14 0.000622641 0.00062179
5.135 0.000624386 0.000623533
5.13 0.000626138 0.000625282
5.125 0.000627896 0.000627037
5.12 0.000629661 0.0006288
5.115 0.000631432 0.000630568
5.11 0.00063321 0.000632344
5.105 0.000634994 0.000634126
5.1 0.000636785 0.000635914
5.095 0.000638583 0.000637709
5.09 0.000640387 0.000639511
5.085 0.000642198 0.00064132
5.08 0.000644016 0.000643135
5.075 0.00064584 0.000644957
5.07 0.000647672 0.000646786
5.065 0.00064951 0.000648622
5.06 0.000651355 0.000650465
5.055 0.000653208 0.000652314
5.05 0.000655067 0.000654171
5.045 0.000656933 0.000656034
5.04 0.000658806 0.000657905
5.035 0.000660686 0.000659783
5.03 0.000662573 0.000661667
5.025 0.000664467 0.000663559
5.02 0.000666369 0.000665458
5.015 0.000668278 0.000667364
5.01 0.000670193 0.000669277
5.005 0.000672117 0.000671197
5 0.000674047 0.000673125
4.995 0.000675985 0.00067506
4.99 0.00067793 0.000677003
4.985 0.000679882 0.000678953
4.98 0.000681842 0.00068091
4.975 0.00068381 0.000682874
4.97 0.000685784 0.000684847
4.965 0.000687767 0.000686826
4.96 0.000689757 0.000688813
4.955 0.000691754 0.000690808
4.95 0.000693759 0.00069281
4.945 0.000695772 0.000694821
4.94 0.000697793 0.000696838
4.935 0.000699821 0.000698864
4.93 0.000701857 0.000700897
4.925 0.000703901 0.000702938
4.92 0.000705953 0.000704987
4.915 0.000708012 0.000707044
4.91 0.00071008 0.000709109
4.905 0.000712155 0.000711181
4.9 0.000714239 0.000713262
4.895 0.00071633 0.000715351
4.89 0.00071843 0.000717447
4.885 0.000720538 0.000719552
4.88 0.000722654 0.000721665
4.875 0.000724778 0.000723787
4.87 0.00072691 0.000725916
4.865 0.000729051 0.000728054
4.86 0.0007312 0.0007302
4.855 0.000733357 0.000732354
4.85 0.000735523 0.000734517
4.845 0.000737697 0.000736688
4.84 0.000739879 0.000738867
4.835 0.00074207 0.000741056
4.83 0.00074427 0.000743252
4.825 0.000746478 0.000745458
4.82 0.000748695 0.000747671
4.815 0.000750921 0.000749894
4.81 0.000753155 0.000752125
4.805 0.000755398 0.000754365
4.8 0.00075765 0.000756614
4.795 0.000759911 0.000758872
4.79 0.000762181 0.000761138
4.785 0.000764459 0.000763414
4.78 0.000766747 0.000765698
4.775 0.000769043 0.000767992
4.77 0.000771349 0.000770294
4.765 0.000773664 0.000772606
4.76 0.000775988 0.000774927
4.755 0.000778321 0.000777257
4.75 0.000780663 0.000779596
4.745 0.000783015 0.000781944
4.74 0.000785376 0.000784302
4.735 0.000787746 0.000786669
4.73 0.000790126 0.000789045
4.725 0.000792515 0.000791432
4.72 0.000794914 0.000793827
4.715 0.000797323 0.000796232
4.71 0.000799741 0.000798647
4.705 0.000802168 0.000801071
4.7 0.000804606 0.000803506
4.695 0.000807053 0.000805949
4.69 0.00080951 0.000808403
4.685 0.000811977 0.000810866
4.68 0.000814453 0.00081334
4.675 0.00081694 0.000815823
4.67 0.000819437 0.000818316
4.665 0.000821944 0.000820819
4.66 0.00082446 0.000823333
4.655 0.000826987 0.000825857
4.65 0.000829525 0.00082839
4.645 0.000832072 0.000830934
4.64 0.00083463 0.000833489
4.635 0.000837198 0.000836053
4.63 0.000839777 0.000838628
4.625 0.000842366 0.000841214
4.62 0.000844965 0.00084381
4.615 0.000847575 0.000846416
4.61 0.000850196 0.000849033
4.605 0.000852827 0.000851661
4.6 0.00085547 0.0008543
4.595 0.000858123 0.000856949
4.59 0.000860786 0.000859609
4.585 0.000863461 0.00086228
4.58 0.000866147 0.000864962
4.575 0.000868843 0.000867655
4.57 0.000871551 0.000870359
4.565 0.000874269 0.000873074
4.56 0.000876999 0.0008758
4.555 0.00087974 0.000878537
4.55 0.000882493 0.000881286
4.545 0.000885257 0.000884046
4.54 0.000888032 0.000886817
4.535 0.000890819 0.0008896
4.53 0.000893617 0.000892395
4.525 0.000896427 0.000895201
4.52 0.000899248 0.000898018
4.515 0.000902081 0.000900847
4.51 0.000904926 0.000903688
4.505 0.000907782 0.000906541
4.5 0.000910651 0.000909405
4.495 0.000913531 0.000912282
4.49 0.000916423 0.00091517
4.485 0.000919328 0.000918071
4.48 0.000922245 0.000920983
4.475 0.000925173 0.000923908
4.47 0.000928114 0.000926845
4.465 0.000931068 0.000929794
4.46 0.000934033 0.000932756
4.455 0.000937011 0.00093573
4.45 0.000940002 0.000938716
4.445 0.000943005 0.000941715
4.44 0.000946021 0.000944727
4.435 0.000949049 0.000947752
4.43 0.000952091 0.000950789
4.425 0.000955145 0.000953839
4.42 0.000958212 0.000956901
4.415 0.000961292 0.000959977
4.41 0.000964385 0.000963066
4.405 0.000967491 0.000966168
4.4 0.00097061 0.000969283
4.395 0.000973742 0.000972411
4.39 0.000976888 0.000975552
4.385 0.000980047 0.000978707
4.38 0.00098322 0.000981875
4.375 0.000986406 0.000985057
4.37 0.000989605 0.000988252
4.365 0.000992819 0.000991461
4.36 0.000996046 0.000994684
4.355 0.000999287 0.00099792
4.35 0.00100254 0.00100117
4.345 0.00100581 0.00100443
4.34 0.00100909 0.00100771
4.335 0.00101239 0.001011
4.33 0.0010157 0.00101431
4.325 0.00101903 0.00101763
4.32 0.00102236 0.00102097
4.315 0.00102572 0.00102432
4.31 0.00102909 0.00102768
4.305 0.00103247 0.00103106
4.3 0.00103587 0.00103445
4.295 0.00103928 0.00103786
4.29 0.00104271 0.00104128
4.285 0.00104615 0.00104472
4.28 0.0010496 0.00104817
4.275 0.00105308 0.00105164
4.27 0.00105656 0.00105512
4.265 0.00106007 0.00105862
4.26 0.00106358 0.00106213
4.255 0.00106712 0.00106566
4.25 0.00107066 0.0010692
4.245 0.00107423 0.00107276
4.24 0.00107781 0.00107633
4.235 0.0010814 0.00107992
4.23 0.00108501 0.00108353
4.225 0.00108864 0.00108715
4.22 0.00109228 0.00109079
4.215 0.00109594 0.00109444
4.21 0.00109961 0.00109811
4.205 0.0011033 0.0011018
4.2 0.00110701 0.0011055
4.195 0.00111073 0.00110922
4.19 0.00111447 0.00111295
4.185 0.00111823 0.0011167
4.18 0.001122 0.00112047
4.175 0.00112579 0.00112425
4.17 0.0011296 0.00112805
4.165 0.00113342 0.00113187
4.16 0.00113726 0.00113571
4.155 0.00114112 0.00113956
4.15 0.001145 0.00114343
4.145 0.00114889 0.00114732
4.14 0.0011528 0.00115122
4.135 0.00115672 0.00115514
4.13 0.00116067 0.00115908
4.125 0.00116463 0.00116304
4.12 0.00116861 0.00116701
4.115 0.00117261 0.001171
4.11 0.00117662 0.00117501
4.105 0.00118066 0.00117904
4.1 0.00118471 0.00118309
4.095 0.00118878 0.00118715
4.09 0.00119287 0.00119123
4.085 0.00119697 0.00119534
4.08 0.0012011 0.00119946
4.075 0.00120524 0.00120359
4.07 0.00120941 0.00120775
4.065 0.00121359 0.00121193
4.06 0.00121779 0.00121612
4.055 0.00122201 0.00122034
4.05 0.00122625 0.00122457
4.045 0.0012305 0.00122882
4.04 0.00123478 0.00123309
4.035 0.00123908 0.00123739
4.03 0.0012434 0.0012417
4.025 0.00124773 0.00124603
4.02 0.00125209 0.00125038
4.015 0.00125647 0.00125475
4.01 0.00126086 0.00125914
4.005 0.00126528 0.00126355
4 0.00126972 0.00126798
3.995 0.00127417 0.00127243
3.99 0.00127865 0.0012769
3.985 0.00128315 0.00128139
3.98 0.00128767 0.00128591
3.975 0.00129221 0.00129044
3.97 0.00129677 0.001295
3.965 0.00130135 0.00129957
3.96 0.00130596 0.00130417
3.955 0.00131058 0.00130879
3.95 0.00131523 0.00131343
3.945 0.00131989 0.00131809
3.94 0.00132458 0.00132277
3.935 0.0013293 0.00132748
3.93 0.00133403 0.0013322
3.925 0.00133878 0.00133695
3.92 0.00134356 0.00134172
3.915 0.00134836 0.00134652
3.91 0.00135318 0.00135133
3.905 0.00135803 0.00135617
3.9 0.0013629 0.00136103
3.895 0.00136779 0.00136592
3.89 0.0013727 0.00137082
3.885 0.00137764 0.00137576
3.88 0.0013826 0.00138071
3.875 0.00138758 0.00138569
3.87 0.00139259 0.00139069
3.865 0.00139762 0.00139571
3.86 0.00140268 0.00140076
3.855 0.00140775 0.00140583
3.85 0.00141286 0.00141092
3.845 0.00141798 0.00141604
3.84 0.00142313 0.00142119
3.835 0.00142831 0.00142636
3.83 0.00143351 0.00143155
3.825 0.00143874 0.00143677
3.82 0.00144399 0.00144201
3.815 0.00144926 0.00144728
3.81 0.00145456 0.00145257
3.805 0.00145989 0.00145789
3.8 0.00146524 0.00146324
3.795 0.00147062 0.0014686
3.79 0.00147602 0.001474
3.785 0.00148145 0.00147942
3.78 0.0014869 0.00148487
3.775 0.00149238 0.00149034
3.77 0.00149789 0.00149584
3.765 0.00150343 0.00150137
3.76 0.00150899 0.00150692
3.755 0.00151458 0.0015125
3.75 0.00152019 0.00151811
3.745 0.00152583 0.00152375
3.74 0.0015315 0.00152941
3.735 0.0015372 0.0015351
3.73 0.00154293 0.00154082
3.725 0.00154868 0.00154656
3.72 0.00155446 0.00155233
3.715 0.00156027 0.00155813
3.71 0.00156611 0.00156396
3.705 0.00157197 0.00156982
3.7 0.00157787 0.00157571
3.695 0.00158379 0.00158163
3.69 0.00158974 0.00158757
3.685 0.00159573 0.00159354
3.68 0.00160174 0.00159955
3.675 0.00160778 0.00160558
3.67 0.00161385 0.00161164
3.665 0.00161995 0.00161774
3.66 0.00162608 0.00162386
3.655 0.00163225 0.00163001
3.65 0.00163844 0.0016362
3.645 0.00164466 0.00164241
3.64 0.00165091 0.00164866
3.635 0.0016572 0.00165493
3.63 0.00166351 0.00166124
3.625 0.00166986 0.00166758
3.62 0.00167624 0.00167395
3.615 0.00168265 0.00168035
3.61 0.0016891 0.00168679
3.605 0.00169557 0.00169325
3.6 0.00170208 0.00169975
3.595 0.00170862 0.00170628
3.59 0.00171519 0.00171285
3.585 0.0017218 0.00171944
3.58 0.00172844 0.00172607
3.575 0.00173511 0.00173274
3.57 0.00174182 0.00173944
3.565 0.00174856 0.00174617
3.56 0.00175533 0.00175293
3.555 0.00176214 0.00175973
3.55 0.00176898 0.00176657
3.545 0.00177586 0.00177343
3.54 0.00178278 0.00178034
3.535 0.00178972 0.00178728
3.53 0.00179671 0.00179425
3.525 0.00180373 0.00180126
3.52 0.00181078 0.0018083
3.515 0.00181787 0.00181538
3.51 0.001825 0.0018225
3.505 0.00183216 0.00182966
3.5 0.00183936 0.00183685
3.495 0.0018466 0.00184407
3.49 0.00185387 0.00185134
3.485 0.00186118 0.00185864
3.48 0.00186853 0.00186598
3.475 0.00187592 0.00187335
3.47 0.00188335 0.00188077
3.465 0.00189081 0.00188822
3.46 0.00189831 0.00189571
3.455 0.00190585 0.00190325
3.45 0.00191343 0.00191081
3.445 0.00192105 0.00191842
3.44 0.00192871 0.00192607
3.435 0.00193641 0.00193376
3.43 0.00194415 0.00194149
3.425 0.00195193 0.00194926
3.42 0.00195975 0.00195707
3.415 0.00196761 0.00196491
3.41 0.00197551 0.00197281
3.405 0.00198345 0.00198074
3.4 0.00199143 0.00198871
3.395 0.00199946 0.00199673
3.39 0.00200753 0.00200478
3.385 0.00201564 0.00201288
3.38 0.00202379 0.00202103
3.375 0.00203199 0.00202921
3.37 0.00204023 0.00203744
3.365 0.00204851 0.00204571
3.36 0.00205684 0.00205403
3.355 0.00206521 0.00206239
3.35 0.00207363 0.00207079
3.345 0.00208209 0.00207924
3.34 0.00209059 0.00208773
3.335 0.00209914 0.00209627
3.33 0.00210774 0.00210486
3.325 0.00211638 0.00211349
3.32 0.00212507 0.00212216
3.315 0.0021338 0.00213088
3.31 0.00214258 0.00213965
3.305 0.00215141 0.00214847
3.3 0.00216029 0.00215733
3.295 0.00216921 0.00216624
3.29 0.00217818 0.0021752
3.285 0.0021872 0.00218421
3.28 0.00219627 0.00219326
3.275 0.00220539 0.00220237
3.27 0.00221455 0.00221152
3.265 0.00222377 0.00222072
3.26 0.00223303 0.00222998
3.255 0.00224235 0.00223928
3.25 0.00225171 0.00224863
3.245 0.00226113 0.00225804
3.24 0.0022706 0.00226749
3.235 0.00228012 0.002277
3.23 0.00228969 0.00228656
3.225 0.00229931 0.00229617
3.22 0.00230899 0.00230583
3.215 0.00231872 0.00231555
3.21 0.0023285 0.00232532
3.205 0.00233834 0.00233514
3.2 0.00234823 0.00234501
3.195 0.00235817 0.00235495
3.19 0.00236817 0.00236493
3.185 0.00237822 0.00237497
3.18 0.00238833 0.00238507
3.175 0.0023985 0.00239522
3.17 0.00240872 0.00240543
3.165 0.002419 0.00241569
3.16 0.00242933 0.00242601
3.155 0.00243973 0.00243639
3.15 0.00245018 0.00244682
3.145 0.00246069 0.00245732
3.14 0.00247125 0.00246787
3.135 0.00248188 0.00247848
3.13 0.00249256 0.00248915
3.125 0.00250331 0.00249988
3.12 0.00251411 0.00251067
3.115 0.00252498 0.00252152
3.11 0.0025359 0.00253243
3.105 0.00254689 0.0025434
3.1 0.00255794 0.00255444
3.095 0.00256905 0.00256553
3.09 0.00258022 0.00257669
3.085 0.00259146 0.00258791
3.08 0.00260276 0.0025992
3.075 0.00261412 0.00261055
3.07 0.00262555 0.00262196
3.065 0.00263704 0.00263344
3.06 0.0026486 0.00264498
3.055 0.00266023 0.00265659
3.05 0.00267192 0.00266826
3.045 0.00268367 0.00268
3.04 0.0026955 0.00269181
3.035 0.00270739 0.00270368
3.03 0.00271935 0.00271563
3.025 0.00273137 0.00272764
3.02 0.00274347 0.00273972
3.015 0.00275564 0.00275187
3.01 0.00276787 0.00276408
3.005 0.00278018 0.00277637
3 0.00279255 0.00278873
2.995 0.002805 0.00280116
2.99 0.00281752 0.00281367
2.985 0.00283011 0.00282624
2.98 0.00284278 0.00283889
2.975 0.00285551 0.00285161
2.97 0.00286833 0.0028644
2.965 0.00288121 0.00287727
2.96 0.00289417 0.00289021
2.955 0.00290721 0.00290323
2.95 0.00292032 0.00291633
2.945 0.00293351 0.0029295
2.94 0.00294678 0.00294274
2.935 0.00296012 0.00295607
2.93 0.00297354 0.00296947
2.925 0.00298704 0.00298295
2.92 0.00300062 0.00299651
2.915 0.00301428 0.00301015
2.91 0.00302802 0.00302387
2.905 0.00304184 0.00303767
2.9 0.00305574 0.00305156
2.895 0.00306972 0.00306552
2.89 0.00308379 0.00307957
2.885 0.00309794 0.0030937
2.88 0.00311217 0.00310791
2.875 0.00312649 0.00312221
2.87 0.00314089 0.00313659
2.865 0.00315538 0.00315106
2.86 0.00316995 0.00316561
2.855 0.00318461 0.00318025
2.85 0.00319936 0.00319498
2.845 0.0032142 0.0032098
2.84 0.00322912 0.0032247
2.835 0.00324414 0.0032397
2.83 0.00325924 0.00325478
2.825 0.00327444 0.00326996
2.82 0.00328972 0.00328522
2.815 0.0033051 0.00330058
2.81 0.00332057 0.00331603
2.805 0.00333614 0.00333157
2.8 0.00335179 0.00334721
2.795 0.00336755 0.00336294
2.79 0.0033834 0.00337877
2.785 0.00339934 0.00339469
2.78 0.00341538 0.00341071
2.775 0.00343152 0.00342682
2.77 0.00344776 0.00344304
2.765 0.00346409 0.00345935
2.76 0.00348053 0.00347576
2.755 0.00349706 0.00349228
2.75 0.0035137 0.00350889
2.745 0.00353044 0.00352561
2.74 0.00354728 0.00354242
2.735 0.00356422 0.00355934
2.73 0.00358127 0.00357637
2.725 0.00359842 0.0035935
2.72 0.00361568 0.00361073
2.715 0.00363305 0.00362807
2.71 0.00365052 0.00364552
2.705 0.0036681 0.00366308
2.7 0.00368579 0.00368074
2.695 0.00370358 0.00369852
2.69 0.00372149 0.0037164
2.685 0.00373951 0.0037344
2.68 0.00375764 0.0037525
2.675 0.00377589 0.00377072
2.67 0.00379425 0.00378906
2.665 0.00381272 0.0038075
2.66 0.00383131 0.00382607
2.655 0.00385001 0.00384474
2.65 0.00386883 0.00386354
2.645 0.00388777 0.00388245
2.64 0.00390683 0.00390149
2.635 0.00392601 0.00392064
2.63 0.00394531 0.00393991
2.625 0.00396473 0.0039593
2.62 0.00398427 0.00397882
2.615 0.00400394 0.00399846
2.61 0.00402373 0.00401822
2.605 0.00404364 0.00403811
2.6 0.00406369 0.00405812
2.595 0.00408386 0.00407827
2.59 0.00410415 0.00409854
2.585 0.00412458 0.00411893
2.58 0.00414514 0.00413946
2.575 0.00416582 0.00416012
2.57 0.00418664 0.00418091
2.565 0.00420759 0.00420184
2.56 0.00422868 0.00422289
2.555 0.0042499 0.00424409
2.55 0.00427126 0.00426542
2.545 0.00429276 0.00428688
2.54 0.00431439 0.00430848
2.535 0.00433616 0.00433023
2.53 0.00435807 0.00435211
2.525 0.00438013 0.00437413
2.52 0.00440233 0.0043963
2.515 0.00442467 0.00441861
2.51 0.00444715 0.00444106
2.505 0.00446978 0.00446366
2.5 0.00449256 0.00448641
2.495 0.00451549 0.00450931
2.49 0.00453856 0.00453235
2.485 0.00456179 0.00455554
2.48 0.00458516 0.00457889
2.475 0.00460869 0.00460238
2.47 0.00463238 0.00462603
2.465 0.00465621 0.00464984
2.46 0.00468021 0.0046738
2.455 0.00470436 0.00469792
2.45 0.00472867 0.0047222
2.445 0.00475314 0.00474664
2.44 0.00477777 0.00477123
2.435 0.00480257 0.00479599
2.43 0.00482753 0.00482092
2.425 0.00485265 0.00484601
2.42 0.00487794 0.00487126
2.415 0.00490339 0.00489668
2.41 0.00492902 0.00492227
2.405 0.00495482 0.00494803
2.4 0.00498078 0.00497396
2.395 0.00500692 0.00500007
2.39 0.00503324 0.00502635
2.385 0.00505973 0.0050528
2.38 0.00508639 0.00507943
2.375 0.00511324 0.00510624
2.37 0.00514026 0.00513323
2.365 0.00516747 0.0051604
2.36 0.00519486 0.00518775
2.355 0.00522243 0.00521528
2.35 0.00525019 0.005243
2.345 0.00527813 0.00527091
2.34 0.00530627 0.005299
2.335 0.00533459 0.00532729
2.33 0.00536311 0.00535576
2.325 0.00539181 0.00538443
2.32 0.00542072 0.00541329
2.315 0.00544981 0.00544235
2.31 0.00547911 0.00547161
2.305 0.0055086 0.00550106
2.3 0.0055383 0.00553072
2.295 0.0055682 0.00556057
2.29 0.0055983 0.00559064
2.285 0.00562861 0.0056209
2.28 0.00565912 0.00565137
2.275 0.00568985 0.00568206
2.27 0.00572078 0.00571295
2.265 0.00575193 0.00574405
2.26 0.00578329 0.00577537
2.255 0.00581486 0.0058069
2.25 0.00584666 0.00583865
2.245 0.00587867 0.00587062
2.24 0.0059109 0.00590281
2.235 0.00594336 0.00593522
2.23 0.00597604 0.00596786
2.225 0.00600894 0.00600072
2.22 0.00604208 0.00603381
2.215 0.00607544 0.00606712
2.21 0.00610904 0.00610068
2.205 0.00614287 0.00613446
2.2 0.00617694 0.00616848
2.195 0.00621124 0.00620273
2.19 0.00624578 0.00623723
2.185 0.00628056 0.00627196
2.18 0.00631559 0.00630694
2.175 0.00635086 0.00634216
2.17 0.00638638 0.00637763
2.165 0.00642215 0.00641335
2.16 0.00645817 0.00644932
2.155 0.00649444 0.00648554
2.15 0.00653097 0.00652202
2.145 0.00656775 0.00655876
2.14 0.00660479 0.00659575
2.135 0.0066421 0.006633
2.13 0.00667967 0.00667052
2.125 0.0067175 0.0067083
2.12 0.00675561 0.00674635
2.115 0.00679398 0.00678468
2.11 0.00683263 0.00682327
2.105 0.00687154 0.00686213
2.1 0.00691074 0.00690128
2.095 0.00695022 0.0069407
2.09 0.00698997 0.0069804
2.085 0.00703001 0.00702039
2.08 0.00707034 0.00706066
2.075 0.00711095 0.00710121
2.07 0.00715186 0.00714206
2.065 0.00719306 0.0071832
2.06 0.00723455 0.00722464
2.055 0.00727634 0.00726637
2.05 0.00731843 0.00730841
2.045 0.00736083 0.00735074
2.04 0.00740352 0.00739338
2.035 0.00744653 0.00743633
2.03 0.00748985 0.00747959
2.025 0.00753347 0.00752315
2.02 0.00757742 0.00756704
2.015 0.00762168 0.00761124
2.01 0.00766626 0.00765576
2.005 0.00771117 0.0077006
2 0.0077564 0.00774577
1.995 0.00780196 0.00779127
1.99 0.00784785 0.00783709
1.985 0.00789407 0.00788325
1.98 0.00794063 0.00792975
1.975 0.00798753 0.00797658
1.97 0.00803477 0.00802376
1.965 0.00808235 0.00807128
1.96 0.00813028 0.00811914
1.955 0.00817856 0.00816736
1.95 0.0082272 0.00821593
1.945 0.00827619 0.00826485
1.94 0.00832554 0.00831413
1.935 0.00837525 0.00836378
1.93 0.00842533 0.00841378
1.925 0.00847577 0.00846416
1.92 0.00852659 0.0085149
1.915 0.00857778 0.00856602
1.91 0.00862934 0.00861752
1.905 0.00868129 0.00866939
1.9 0.00873361 0.00872164
1.895 0.00878633 0.00877429
1.89 0.00883943 0.00882732
1.885 0.00889292 0.00888074
1.88 0.00894681 0.00893455
1.875 0.0090011 0.00898877
1.87 0.00905579 0.00904338
1.865 0.00911089 0.0090984
1.86 0.00916639 0.00915383
1.855 0.0092223 0.00920966
1.85 0.00927863 0.00926592
1.845 0.00933538 0.00932259
1.84 0.00939255 0.00937968
1.835 0.00945014 0.00943719
1.83 0.00950817 0.00949513
1.825 0.00956662 0.00955351
1.82 0.00962551 0.00961231
1.815 0.00968484 0.00967156
1.81 0.0097446 0.00973125
1.805 0.00980482 0.00979138
1.8 0.00986548 0.00985196
1.795 0.0099266 0.00991299
1.79 0.00998817 0.00997448
1.785 0.0100502 0.0100364
1.78 0.0101127 0.0100988
1.775 0.0101757 0.0101617
1.77 0.0102391 0.010225
1.765 0.010303 0.0102889
1.76 0.0103674 0.0103532
1.755 0.0104322 0.0104179
1.75 0.0104976 0.0104832
1.745 0.0105634 0.0105489
1.74 0.0106298 0.0106152
1.735 0.0106966 0.0106819
1.73 0.0107639 0.0107492
1.725 0.0108318 0.0108169
1.72 0.0109001 0.0108851
1.715 0.0109689 0.0109539
1.71 0.0110383 0.0110232
1.705 0.0111082 0.011093
1.7 0.0111786 0.0111633
1.695 0.0112495 0.0112341
1.69 0.011321 0.0113055
1.685 0.011393 0.0113774
1.68 0.0114655 0.0114498
1.675 0.0115386 0.0115228
1.67 0.0116123 0.0115963
1.665 0.0116864 0.0116704
1.66 0.0117612 0.011745
1.655 0.0118365 0.0118202
1.65 0.0119123 0.011896
1.645 0.0119887 0.0119723
1.64 0.0120657 0.0120492
1.635 0.0121433 0.0121266
1.63 0.0122214 0.0122047
1.625 0.0123002 0.0122833
1.62 0.0123795 0.0123625
1.615 0.0124594 0.0124423
1.61 0.0125399 0.0125227
1.605 0.012621 0.0126036
1.6 0.0127026 0.0126852
1.595 0.0127849 0.0127674
1.59 0.0128678 0.0128502
1.585 0.0129514 0.0129336
1.58 0.0130355 0.0130176
1.575 0.0131203 0.0131023
1.57 0.0132056 0.0131875
1.565 0.0132916 0.0132734
1.56 0.0133783 0.0133599
1.555 0.0134656 0.0134471
1.55 0.0135535 0.0135349
1.545 0.013642 0.0136233
1.54 0.0137312 0.0137124
1.535 0.0138211 0.0138021
1.53 0.0139116 0.0138925
1.525 0.0140028 0.0139835
1.52 0.0140946 0.0140752
1.515 0.0141871 0.0141676
1.51 0.0142802 0.0142606
1.505 0.014374 0.0143543
1.5 0.0144685 0.0144487
1.495 0.0145637 0.0145437
1.49 0.0146595 0.0146394
1.485 0.0147561 0.0147358
1.48 0.0148533 0.0148329
1.475 0.0149512 0.0149306
1.47 0.0150498 0.0150291
1.465 0.015149 0.0151282
1.46 0.015249 0.0152281
1.455 0.0153497 0.0153286
1.45 0.015451 0.0154298
1.445 0.0155531 0.0155317
1.44 0.0156559 0.0156344
1.435 0.0157593 0.0157377
1.43 0.0158635 0.0158417
1.425 0.0159684 0.0159465
1.42 0.016074 0.0160519
1.415 0.0161803 0.016158
1.41 0.0162873 0.0162649
1.405 0.016395 0.0163725
1.4 0.0165034 0.0164807
1.395 0.0166126 0.0165897
1.39 0.0167224 0.0166994
1.385 0.0168329 0.0168098
1.38 0.0169442 0.0169209
1.375 0.0170562 0.0170327
1.37 0.0171688 0.0171452
1.365 0.0172822 0.0172584
1.36 0.0173963 0.0173724
1.355 0.0175111 0.017487
1.35 0.0176265 0.0176023
1.345 0.0177427 0.0177183
1.34 0.0178596 0.017835
1.335 0.0179771 0.0179524
1.33 0.0180953 0.0180704
1.325 0.0182142 0.0181892
1.32 0.0183338 0.0183086
1.315 0.0184541 0.0184287
1.31 0.018575 0.0185494
1.305 0.0186966 0.0186708
1.3 0.0188188 0.0187929
1.295 0.0189416 0.0189156
1.29 0.0190651 0.0190389
1.285 0.0191892 0.0191628
1.28 0.019314 0.0192874
1.275 0.0194393 0.0194125
1.27 0.0195652 0.0195383
1.265 0.0196917 0.0196646
1.26 0.0198188 0.0197915
1.255 0.0199464 0.019919
1.25 0.0200746 0.020047
1.245 0.0202033 0.0201755
1.24 0.0203325 0.0203045
1.235 0.0204622 0.020434
1.23 0.0205924 0.020564
1.225 0.0207231 0.0206945
1.22 0.0208542 0.0208254
1.215 0.0209857 0.0209567
1.21 0.0211175 0.0210884
1.205 0.0212498 0.0212205
1.2 0.0213824 0.0213529
1.195 0.0215154 0.0214857
1.19 0.0216486 0.0216187
1.185 0.0217821 0.0217521
1.18 0.0219158 0.0218856
1.175 0.0220498 0.0220194
1.17 0.0221839 0.0221533
1.165 0.0223182 0.0222873
1.16 0.0224525 0.0224215
1.155 0.0225869 0.0225557
1.15 0.0227214 0.02269
1.145 0.0228558 0.0228242
1.14 0.0229901 0.0229584
1.135 0.0231244 0.0230924
1.13 0.0232585 0.0232263
1.125 0.0233924 0.02336
1.12 0.023526 0.0234935
1.115 0.0236593 0.0236266
1.11 0.0237922 0.0237593
1.105 0.0239247 0.0238916
1.1 0.0240567 0.0240235
1.095 0.0241882 0.0241547
1.09 0.024319 0.0242854
1.085 0.0244492 0.0244153
1.08 0.0245785 0.0245445
1.075 0.024707 0.0246728
1.07 0.0248346 0.0248002
1.065 0.0249612 0.0249266
1.06 0.0250866 0.0250519
1.055 0.0252109 0.025176
1.05 0.0253339 0.0252988
1.045 0.0254556 0.0254203
1.04 0.0255757 0.0255402
1.035 0.0256943 0.0256586
1.03 0.0258111 0.0257753
1.025 0.0259262 0.0258902
1.02 0.0260393 0.0260032
1.015 0.0261504 0.0261141
1.01 0.0262593 0.0262229
1.005 0.026366 0.0263294
1 0.0264702 0.0264334
0.995 0.0265718 0.0265349
0.99 0.0266707 0.0266336
0.985 0.0267667 0.0267295
0.98 0.0268598 0.0268224
0.975 0.0269496 0.0269121
0.97 0.0270361 0.0269985
0.965 0.0271191 0.0270814
0.96 0.0271985 0.0271606
0.955 0.0272739 0.027236
0.95 0.0273454 0.0273073
0.945 0.0274126 0.0273744
0.94 0.0274754 0.0274371
0.935 0.0275336 0.0274952
0.93 0.027587 0.0275485
0.925 0.0276354 0.0275968
0.92 0.0276785 0.0276398
0.915 0.0277162 0.0276775
0.91 0.0277482 0.0277094
0.905 0.0277744 0.0277355
0.9 0.0277944 0.0277555
0.895 0.0278081 0.0277692
0.89 0.0278152 0.0277763
0.885 0.0278155 0.0277766
0.88 0.0278088 0.0277698
0.875 0.0277947 0.0277558
0.87 0.0277732 0.0277342
0.865 0.0277438 0.0277049
0.86 0.0277064 0.0276675
0.855 0.0276608 0.0276219
0.85 0.0276066 0.0275678
0.845 0.0275436 0.0275049
0.84 0.0274717 0.027433
0.835 0.0273905 0.0273519
0.83 0.0272998 0.0272614
0.825 0.0271995 0.0271611
0.82 0.0270891 0.0270509
0.815 0.0269687 0.0269306
0.81 0.0268378 0.0267999
0.805 0.0266963 0.0266586
0.8 0.0265441 0.0265065
0.795 0.0263809 0.0263435
0.79 0.0262065 0.0261694
0.785 0.0260209 0.025984
0.78 0.0258238 0.0257871
0.775 0.025615 0.0255786
0.77 0.0253946 0.0253585
0.765 0.0251624 0.0251265
0.76 0.0249182 0.0248827
0.755 0.0246621 0.024627
0.75 0.0243941 0.0243592
0.745 0.024114 0.0240795
0.74 0.0238219 0.0237878
0.735 0.0235179 0.0234842
0.73 0.0232019 0.0231686
0.725 0.0228742 0.0228413
0.72 0.0225347 0.0225023
0.715 0.0221837 0.0221518
0.71 0.0218214 0.0217899
0.705 0.0214479 0.021417
0.7 0.0210636 0.0210331
0.695 0.0206686 0.0206387
0.69 0.0202633 0.0202339
0.685 0.0198481 0.0198193
0.68 0.0194234 0.0193951
0.675 0.0189895 0.0189618
0.67 0.018547 0.0185198
0.665 0.0180962 0.0180697
0.66 0.0176379 0.017612
0.655 0.0171724 0.0171471
0.65 0.0167004 0.0166758
0.645 0.0162226 0.0161986
0.64 0.0157395 0.0157162
0.635 0.015252 0.0152293
0.63 0.0147606 0.0147385
0.625 0.0142661 0.0142447
0.62 0.0137693 0.0137486
0.615 0.0132709 0.0132509
0.61 0.0127719 0.0127525
0.605 0.0122729 0.0122542
0.6 0.0117748 0.0117568
0.595 0.0112785 0.0112612
0.59 0.0107847 0.0107681
0.585 0.0102944 0.0102785
0.58 0.00980836 0.00979309
0.575 0.00932746 0.00931285
0.57 0.00885253 0.00883858
0.565 0.00838439 0.00837108
0.56 0.00792385 0.00791118
0.555 0.00747171 0.00745967
0.55 0.00702874 0.00701732
0.545 0.00659569 0.00658487
0.54 0.00617326 0.00616303
0.535 0.00576216 0.00575251
0.53 0.00536303 0.00535394
0.525 0.00497648 0.00496793
0.52 0.00460309 0.00459506
0.515 0.00424337 0.00423586
0.51 0.00389782 0.00389079
0.505 0.00356685 0.0035603
0.5 0.00325085 0.00324475
0.495 0.00295014 0.00294447
0.49 0.00266499 0.00265974
0.485 0.00239562 0.00239075
0.48 0.00214217 0.00213768
0.475 0.00190474 0.0019006
0.47 0.00168337 0.00167955
0.465 0.00147803 0.00147451
0.46 0.00128863 0.0012854
0.455 0.00111503 0.00111206
0.45 0.000957018 0.000954292
0.445 0.000814334 0.000811829
0.44 0.000686655 0.00068435
0.435 0.000573602 0.000571478
0.43 0.000474743 0.00047278
0.425 0.000389594 0.000387774
0.42 0.000317622 0.000315927
0.415 0.000258249 0.000256661
0.41 0.000210853 0.000209355
0.405 0.000174772 0.000173349
0.4 0.000149312 0.000147949
0.395 0.000133746 0.00013243
0.39 0.000127322 0.000126039
0.385 0.000129268 0.000128006
0.38 0.000138793 0.000137543
0.375 0.000155102 0.000153852
0.37 0.00017739 0.000176133
0.365 0.000204856 0.000203584
0.36 0.000236707 0.000235414
0.355 0.000272163 0.000270843
0.35 0.000310462 0.00030911
0.345 0.000350868 0.000349482
0.34 0.000392676 0.000391253
0.335 0.000435216 0.000433755
0.33 0.000477859 0.000476359
0.325 0.00052002 0.000518481
0.32 0.000561163 0.000559586
0.315 0.000600805 0.000599192
0.31 0.000638514 0.000636867
0.305 0.000673915 0.000672238
0.3 0.000706692 0.000704987
0.295 0.000736581 0.000734851
0.29 0.000763375 0.000761626
0.285 0.000786922 0.000785158
0.28 0.000807121 0.000805346
0.275 0.000823918 0.000822136
0.27 0.000837304 0.00083552
0.265 0.000847311 0.00084553
0.26 0.000854007 0.000852233
0.255 0.000857491 0.000855728
0.25 0.000857887 0.000856141
0.245 0.000855343 0.000853617
0.24 0.000850023 0.000848321
0.235 0.000842102 0.000840427
0.23 0.000831766 0.000830122
0.225 0.000819203 0.000817593
0.22 0.000804606 0.000803032
0.215 0.000788163 0.000786629
0.21 0.000770062 0.000768569
0.205 0.000750484 0.000749035
0.2 0.000729605 0.000728201
0.195 0.000707593 0.000706236
0.19 0.000684607 0.000683298
0.185 0.000660798 0.000659539
0.18 0.000636311 0.000635102
0.175 0.00061128 0.000610121
0.17 0.000585831 0.000584722
0.165 0.000560082 0.000559025
0.16 0.000534145 0.000533139
0.155 0.000508123 0.000507168
0.15 0.000482114 0.000481209
0.145 0.000456207 0.000455352
0.14 0.000430487 0.000429682
0.135 0.000405033 0.000404277
0.13 0.000379919 0.000379212
0.125 0.000355214 0.000354554
0.12 0.000330982 0.000330368
0.115 0.000307283 0.000306713
0.11 0.000284173 0.000283647
0.105 0.000261705 0.000261221
0.1 0.000239926 0.000239484
0.095 0.000218884 0.000218481
0.09 0.00019862 0.000198255
0.085 0.000179174 0.000178845
0.08 0.000160584 0.000160289
0.075 0.000142882 0.000142621
0.07 0.000126102 0.000125871
0.065 0.000110272 0.000110071
0.06 9.54198e-05 9.52458e-05
0.055 8.15703e-05 8.14218e-05
0.05 6.87461e-05 6.86211e-05
0.045 5.69674e-05 5.6864e-05
0.04 4.62548e-05 4.61708e-05
0.035 3.66498e-05 3.65833e-05
0.03 2.8351e-05 2.82996e-05
0.025 2.20188e-05 2.1979e-05
0.02 1.78824e-05 1.78501e-05
0.015 1.24193e-05 1.23969e-05
0.01 2.586e-06 2.58134e-06
0.005 -3.00237e-06 -2.99696e-06
-1.63468e-13 -4.68868e-09 -4.68023e-09


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.075Lambda0.5Nc1ClassicOneLoop/DeltaGammaFX_0_OneLoopFRG.txt <==
9.995 8.87435e-05 8.86222e-05
9.99 8.88753e-05 8.87538e-05
9.985 8.90074e-05 8.88857e-05
9.98 8.91397e-05 8.90178e-05
9.975 8.92723e-05 8.91502e-05
9.97 8.94051e-05 8.92828e-05
9.965 8.95381e-05 8.94157e-05
9.96 8.96714e-05 8.95488e-05
9.955 8.9805e-05 8.96822e-05
9.95 8.99388e-05 8.98158e-05
9.945 9.00729e-05 8.99498e-05
9.94 9.02073e-05 9.0084e-05
9.935 9.0342e-05 9.02185e-05
9.93 9.0477e-05 9.03533e-05
9.925 9.06122e-05 9.04883e-05
9.92 9.07477e-05 9.06236e-05
9.915 9.08834e-05 9.07592e-05
9.91 9.10194e-05 9.0895e-05
9.905 9.11557e-05 9.1031e-05
9.9 9.12922e-05 9.11673e-05
9.895 9.1429e-05 9.13039e-05
9.89 9.1566e-05 9.14408e-05
9.885 9.17034e-05 9.1578e-05
9.88 9.18411e-05 9.17155e-05
9.875 9.1979e-05 9.18533e-05
9.87 9.21173e-05 9.19913e-05
9.865 9.22557e-05 9.21296e-05
9.86 9.23945e-05 9.22682e-05
9.855 9.25335e-05 9.2407e-05
9.85 9.26728e-05 9.2546e-05
9.845 9.28123e-05 9.26854e-05
9.84 9.29521e-05 9.2825e-05
9.835 9.30922e-05 9.2965e-05
9.83 9.32327e-05 9.31052e-05
9.825 9.33734e-05 9.32457e-05
9.82 9.35144e-05 9.33865e-05
9.815 9.36557e-05 9.35276e-05
9.81 9.37973e-05 9.3669e-05
9.805 9.39391e-05 9.38107e-05
9.8 9.40813e-05 9.39526e-05
9.795 9.42236e-05 9.40948e-05
9.79 9.43663e-05 9.42373e-05
9.785 9.45092e-05 9.438e-05
9.78 9.46525e-05 9.4523e-05
9.775 9.4796e-05 9.46664e-05
9.77 9.49399e-05 9.481e-05
9.765 9.5084e-05 9.4954e-05
9.76 9.52285e-05 9.50983e-05
9.755 9.53733e-05 9.52428e-05
9.75 9.55183e-05 9.53877e-05
9.745 9.56636e-05 9.55328e-05
9.74 9.58092e-05 9.56782e-05
9.735 9.5955e-05 9.58238e-05
9.73 9.61012e-05 9.59698e-05
9.725 9.62477e-05 9.6116e-05
9.72 9.63944e-05 9.62626e-05
9.715 9.65415e-05 9.64095e-05
9.71 9.66889e-05 9.65567e-05
9.705 9.68366e-05 9.67042e-05
9.7 9.69846e-05 9.6852e-05
9.695 9.71329e-05 9.70001e-05
9.69 9.72815e-05 9.71485e-05
9.685 9.74304e-05 9.72972e-05
9.68 9.75796e-05 9.74461e-05
9.675 9.7729e-05 9.75954e-05
9.67 9.78788e-05 9.77449e-05
9.665 9.80288e-05 9.78948e-05
9.66 9.81792e-05 9.8045e-05
9.655 9.833e-05 9.81955e-05
9.65 9.8481e-05 9.83463e-05
9.645 9.86324e-05 9.84975e-05
9.64 9.87841e-05 9.8649e-05
9.635 9.8936e-05 9.88007e-05
9.63 9.90883e-05 9.89528e-05
9.625 9.92408e-05 9.91051e-05
9.62 9.93937e-05 9.92578e-05
9.615 9.95469e-05 9.94107e-05
9.61 9.97003e-05 9.9564e-05
9.605 9.98541e-05 9.97176e-05
9.6 0.000100008 9.98715e-05
9.595 0.000100163 0.000100026
9.59 0.000100318 0.00010018
9.585 0.000100473 0.000100335
9.58 0.000100628 0.000100491
9.575 0.000100784 0.000100646
9.57 0.00010094 0.000100802
9.565 0.000101096 0.000100958
9.56 0.000101253 0.000101114
9.555 0.00010141 0.000101271
9.55 0.000101567 0.000101428
9.545 0.000101725 0.000101586
9.54 0.000101883 0.000101744
9.535 0.000102041 0.000101902
9.53 0.0001022 0.00010206
9.525 0.000102359 0.000102219
9.52 0.000102518 0.000102378
9.515 0.000102678 0.000102537
9.51 0.000102838 0.000102697
9.505 0.000102998 0.000102857
9.5 0.000103159 0.000103018
9.495 0.00010332 0.000103178
9.49 0.000103481 0.000103339
9.485 0.000103643 0.000103501
9.48 0.000103805 0.000103663
9.475 0.000103967 0.000103825
9.47 0.00010413 0.000103987
9.465 0.000104293 0.00010415
9.46 0.000104456 0.000104313
9.455 0.00010462 0.000104476
9.45 0.000104783 0.00010464
9.445 0.000104948 0.000104804
9.44 0.000105112 0.000104969
9.435 0.000105277 0.000105133
9.43 0.000105443 0.000105299
9.425 0.000105609 0.000105464
9.42 0.000105775 0.00010563
9.415 0.000105941 0.000105796
9.41 0.000106108 0.000105963
9.405 0.000106275 0.00010613
9.4 0.000106442 0.000106297
9.395 0.00010661 0.000106464
9.39 0.000106778 0.000106632
9.385 0.000106947 0.000106801
9.38 0.000107116 0.000106969
9.375 0.000107285 0.000107138
9.37 0.000107454 0.000107308
9.365 0.000107624 0.000107477
9.36 0.000107795 0.000107647
9.355 0.000107965 0.000107818
9.35 0.000108136 0.000107989
9.345 0.000108308 0.00010816
9.34 0.00010848 0.000108331
9.335 0.000108652 0.000108503
9.33 0.000108824 0.000108675
9.325 0.000108997 0.000108848
9.32 0.00010917 0.000109021
9.315 0.000109343 0.000109194
9.31 0.000109517 0.000109368
9.305 0.000109692 0.000109542
9.3 0.000109866 0.000109716
9.295 0.000110041 0.000109891
9.29 0.000110217 0.000110066
9.285 0.000110393 0.000110242
9.28 0.000110569 0.000110418
9.275 0.000110745 0.000110594
9.27 0.000110922 0.00011077
9.265 0.000111099 0.000110947
9.26 0.000111277 0.000111125
9.255 0.000111455 0.000111303
9.25 0.000111633 0.000111481
9.245 0.000111812 0.000111659
9.24 0.000111991 0.000111838
9.235 0.000112171 0.000112018
9.23 0.000112351 0.000112197
9.225 0.000112531 0.000112377
9.22 0.000112712 0.000112558
9.215 0.000112893 0.000112738
9.21 0.000113074 0.00011292
9.205 0.000113256 0.000113101
9.2 0.000113438 0.000113283
9.195 0.000113621 0.000113466
9.19 0.000113804 0.000113648
9.185 0.000113988 0.000113832
9.18 0.000114171 0.000114015
9.175 0.000114356 0.000114199
9.17 0.00011454 0.000114384
9.165 0.000114725 0.000114568
9.16 0.00011491 0.000114753
9.155 0.000115096 0.000114939
9.15 0.000115282 0.000115125
9.145 0.000115469 0.000115311
9.14 0.000115656 0.000115498
9.135 0.000115843 0.000115685
9.13 0.000116031 0.000115873
9.125 0.000116219 0.00011606
9.12 0.000116408 0.000116249
9.115 0.000116597 0.000116438
9.11 0.000116786 0.000116627
9.105 0.000116976 0.000116816
9.1 0.000117166 0.000117006
9.095 0.000117357 0.000117197
9.09 0.000117548 0.000117387
9.085 0.00011774 0.000117579
9.08 0.000117931 0.00011777
9.075 0.000118124 0.000117962
9.07 0.000118317 0.000118155
9.065 0.00011851 0.000118348
9.06 0.000118703 0.000118541
9.055 0.000118897 0.000118735
9.05 0.000119092 0.000118929
9.045 0.000119286 0.000119123
9.04 0.000119482 0.000119318
9.035 0.000119677 0.000119514
9.03 0.000119873 0.000119709
9.025 0.00012007 0.000119906
9.02 0.000120267 0.000120102
9.015 0.000120464 0.0001203
9.01 0.000120662 0.000120497
9.005 0.00012086 0.000120695
9 0.000121059 0.000120894
8.995 0.000121258 0.000121092
8.99 0.000121458 0.000121292
8.985 0.000121658 0.000121491
8.98 0.000121858 0.000121691
8.975 0.000122059 0.000121892
8.97 0.00012226 0.000122093
8.965 0.000122462 0.000122295
8.96 0.000122664 0.000122496
8.955 0.000122867 0.000122699
8.95 0.00012307 0.000122902
8.945 0.000123274 0.000123105
8.94 0.000123477 0.000123309
8.935 0.000123682 0.000123513
8.93 0.000123887 0.000123717
8.925 0.000124092 0.000123922
8.92 0.000124298 0.000124128
8.915 0.000124504 0.000124334
8.91 0.000124711 0.00012454
8.905 0.000124918 0.000124747
8.9 0.000125125 0.000124954
8.895 0.000125334 0.000125162
8.89 0.000125542 0.00012537
8.885 0.000125751 0.000125579
8.88 0.00012596 0.000125788
8.875 0.00012617 0.000125998
8.87 0.000126381 0.000126208
8.865 0.000126591 0.000126418
8.86 0.000126803 0.000126629
8.855 0.000127014 0.000126841
8.85 0.000127227 0.000127053
8.845 0.000127439 0.000127265
8.84 0.000127653 0.000127478
8.835 0.000127866 0.000127692
8.83 0.00012808 0.000127905
8.825 0.000128295 0.00012812
8.82 0.00012851 0.000128334
8.815 0.000128726 0.00012855
8.81 0.000128942 0.000128765
8.805 0.000129158 0.000128982
8.8 0.000129375 0.000129198
8.795 0.000129593 0.000129415
8.79 0.000129811 0.000129633
8.785 0.000130029 0.000129851
8.78 0.000130248 0.00013007
8.775 0.000130468 0.000130289
8.77 0.000130688 0.000130509
8.765 0.000130908 0.000130729
8.76 0.000131129 0.00013095
8.755 0.00013135 0.000131171
8.75 0.000131572 0.000131392
8.745 0.000131795 0.000131614
8.74 0.000132018 0.000131837
8.735 0.000132241 0.00013206
8.73 0.000132465 0.000132284
8.725 0.000132689 0.000132508
8.72 0.000132914 0.000132733
8.715 0.00013314 0.000132958
8.71 0.000133366 0.000133183
8.705 0.000133592 0.000133409
8.7 0.000133819 0.000133636
8.695 0.000134046 0.000133863
8.69 0.000134274 0.000134091
8.685 0.000134503 0.000134319
8.68 0.000134732 0.000134548
8.675 0.000134962 0.000134777
8.67 0.000135192 0.000135007
8.665 0.000135422 0.000135237
8.66 0.000135653 0.000135468
8.655 0.000135885 0.000135699
8.65 0.000136117 0.000135931
8.645 0.00013635 0.000136163
8.64 0.000136583 0.000136396
8.635 0.000136817 0.00013663
8.63 0.000137051 0.000136864
8.625 0.000137286 0.000137098
8.62 0.000137521 0.000137333
8.615 0.000137757 0.000137569
8.61 0.000137994 0.000137805
8.605 0.000138231 0.000138041
8.6 0.000138468 0.000138279
8.595 0.000138706 0.000138516
8.59 0.000138945 0.000138755
8.585 0.000139184 0.000138993
8.58 0.000139423 0.000139233
8.575 0.000139664 0.000139473
8.57 0.000139904 0.000139713
8.565 0.000140146 0.000139954
8.56 0.000140388 0.000140196
8.555 0.00014063 0.000140438
8.55 0.000140873 0.00014068
8.545 0.000141117 0.000140924
8.54 0.000141361 0.000141167
8.535 0.000141605 0.000141412
8.53 0.000141851 0.000141657
8.525 0.000142096 0.000141902
8.52 0.000142343 0.000142148
8.515 0.00014259 0.000142395
8.51 0.000142837 0.000142642
8.505 0.000143085 0.00014289
8.5 0.000143334 0.000143138
8.495 0.000143583 0.000143387
8.49 0.000143833 0.000143636
8.485 0.000144083 0.000143886
8.48 0.000144334 0.000144137
8.475 0.000144586 0.000144388
8.47 0.000144838 0.00014464
8.465 0.00014509 0.000144892
8.46 0.000145344 0.000145145
8.455 0.000145598 0.000145399
8.45 0.000145852 0.000145653
8.445 0.000146107 0.000145907
8.44 0.000146363 0.000146163
8.435 0.000146619 0.000146419
8.43 0.000146876 0.000146675
8.425 0.000147133 0.000146932
8.42 0.000147391 0.00014719
8.415 0.00014765 0.000147448
8.41 0.000147909 0.000147707
8.405 0.000148169 0.000147966
8.4 0.000148429 0.000148226
8.395 0.000148691 0.000148487
8.39 0.000148952 0.000148749
8.385 0.000149215 0.000149011
8.38 0.000149477 0.000149273
8.375 0.000149741 0.000149536
8.37 0.000150005 0.0001498
8.365 0.00015027 0.000150064
8.36 0.000150535 0.000150329
8.355 0.000150801 0.000150595
8.35 0.000151068 0.000150861
8.345 0.000151335 0.000151128
8.34 0.000151603 0.000151395
8.335 0.000151871 0.000151664
8.33 0.000152141 0.000151932
8.325 0.00015241 0.000152202
8.32 0.000152681 0.000152472
8.315 0.000152952 0.000152743
8.31 0.000153223 0.000153014
8.305 0.000153496 0.000153286
8.3 0.000153769 0.000153558
8.295 0.000154042 0.000153832
8.29 0.000154316 0.000154105
8.285 0.000154591 0.00015438
8.28 0.000154867 0.000154655
8.275 0.000155143 0.000154931
8.27 0.00015542 0.000155208
8.265 0.000155698 0.000155485
8.26 0.000155976 0.000155762
8.255 0.000156255 0.000156041
8.25 0.000156534 0.00015632
8.245 0.000156814 0.0001566
8.24 0.000157095 0.00015688
8.235 0.000157376 0.000157161
8.23 0.000157659 0.000157443
8.225 0.000157941 0.000157725
8.22 0.000158225 0.000158009
8.215 0.000158509 0.000158292
8.21 0.000158794 0.000158577
8.205 0.00015908 0.000158862
8.2 0.000159366 0.000159148
8.195 0.000159653 0.000159434
8.19 0.00015994 0.000159722
8.185 0.000160229 0.000160009
8.18 0.000160518 0.000160298
8.175 0.000160807 0.000160587
8.17 0.000161098 0.000160877
8.165 0.000161389 0.000161168
8.16 0.000161681 0.000161459
8.155 0.000161973 0.000161752
8.15 0.000162266 0.000162044
8.145 0.00016256 0.000162338
8.14 0.000162855 0.000162632
8.135 0.00016315 0.000162927
8.13 0.000163446 0.000163222
8.125 0.000163742 0.000163519
8.12 0.00016404 0.000163816
8.115 0.000164338 0.000164113
8.11 0.000164637 0.000164412
8.105 0.000164937 0.000164711
8.1 0.000165237 0.000165011
8.095 0.000165538 0.000165312
8.09 0.00016584 0.000165613
8.085 0.000166142 0.000165915
8.08 0.000166445 0.000166218
8.075 0.000166749 0.000166521
8.07 0.000167054 0.000166826
8.065 0.000167359 0.000167131
8.06 0.000167666 0.000167436
8.055 0.000167973 0.000167743
8.05 0.00016828 0.00016805
8.045 0.000168589 0.000168358
8.04 0.000168898 0.000168667
8.035 0.000169208 0.000168977
8.03 0.000169519 0.000169287
8.025 0.00016983 0.000169598
8.02 0.000170142 0.000169909
8.015 0.000170455 0.000170222
8.01 0.000170769 0.000170535
8.005 0.000171083 0.000170849
8 0.000171399 0.000171164
7.995 0.000171715 0.00017148
7.99 0.000172031 0.000171796
7.985 0.000172349 0.000172113
7.98 0.000172667 0.000172431
7.975 0.000172987 0.00017275
7.97 0.000173307 0.00017307
7.965 0.000173627 0.00017339
7.96 0.000173949 0.000173711
7.955 0.000174271 0.000174033
7.95 0.000174594 0.000174355
7.945 0.000174918 0.000174679
7.94 0.000175243 0.000175003
7.935 0.000175568 0.000175328
7.93 0.000175894 0.000175654
7.925 0.000176222 0.000175981
7.92 0.000176549 0.000176308
7.915 0.000176878 0.000176636
7.91 0.000177208 0.000176965
7.905 0.000177538 0.000177295
7.9 0.000177869 0.000177626
7.895 0.000178201 0.000177957
7.89 0.000178534 0.00017829
7.885 0.000178868 0.000178623
7.88 0.000179202 0.000178957
7.875 0.000179537 0.000179292
7.87 0.000179873 0.000179628
7.865 0.00018021 0.000179964
7.86 0.000180548 0.000180301
7.855 0.000180887 0.000180639
7.85 0.000181226 0.000180978
7.845 0.000181567 0.000181318
7.84 0.000181908 0.000181659
7.835 0.00018225 0.000182
7.83 0.000182593 0.000182343
7.825 0.000182936 0.000182686
7.82 0.000183281 0.00018303
7.815 0.000183627 0.000183375
7.81 0.000183973 0.000183721
7.805 0.00018432 0.000184068
7.8 0.000184668 0.000184416
7.795 0.000185017 0.000184764
7.79 0.000185367 0.000185113
7.785 0.000185717 0.000185463
7.78 0.000186069 0.000185815
7.775 0.000186421 0.000186166
7.77 0.000186775 0.000186519
7.765 0.000187129 0.000186873
7.76 0.000187484 0.000187228
7.755 0.00018784 0.000187583
7.75 0.000188197 0.00018794
7.745 0.000188555 0.000188297
7.74 0.000188914 0.000188655
7.735 0.000189273 0.000189014
7.73 0.000189634 0.000189374
7.725 0.000189995 0.000189735
7.72 0.000190358 0.000190097
7.715 0.000190721 0.00019046
7.71 0.000191085 0.000190824
7.705 0.00019145 0.000191188
7.7 0.000191816 0.000191554
7.695 0.000192183 0.00019192
7.69 0.000192551 0.000192288
7.685 0.00019292 0.000192656
7.68 0.00019329 0.000193025
7.675 0.00019366 0.000193396
7.67 0.000194032 0.000193767
7.665 0.000194405 0.000194139
7.66 0.000194778 0.000194512
7.655 0.000195153 0.000194886
7.65 0.000195528 0.000195261
7.645 0.000195905 0.000195637
7.64 0.000196282 0.000196014
7.635 0.000196661 0.000196392
7.63 0.00019704 0.00019677
7.625 0.00019742 0.00019715
7.62 0.000197801 0.000197531
7.615 0.000198184 0.000197913
7.61 0.000198567 0.000198295
7.605 0.000198951 0.000198679
7.6 0.000199336 0.000199064
7.595 0.000199723 0.000199449
7.59 0.00020011 0.000199836
7.585 0.000200498 0.000200224
7.58 0.000200887 0.000200613
7.575 0.000201277 0.000201002
7.57 0.000201669 0.000201393
7.565 0.000202061 0.000201784
7.56 0.000202454 0.000202177
7.555 0.000202848 0.000202571
7.55 0.000203243 0.000202965
7.545 0.00020364 0.000203361
7.54 0.000204037 0.000203758
7.535 0.000204435 0.000204156
7.53 0.000204835 0.000204555
7.525 0.000205235 0.000204955
7.52 0.000205637 0.000205355
7.515 0.000206039 0.000205757
7.51 0.000206443 0.00020616
7.505 0.000206847 0.000206564
7.5 0.000207253 0.000206969
7.495 0.000207659 0.000207375
7.49 0.000208067 0.000207783
7.485 0.000208476 0.000208191
7.48 0.000208886 0.0002086
7.475 0.000209297 0.000209011
7.47 0.000209709 0.000209422
7.465 0.000210122 0.000209835
7.46 0.000210536 0.000210248
7.455 0.000210951 0.000210663
7.45 0.000211368 0.000211079
7.445 0.000211785 0.000211496
7.44 0.000212204 0.000211914
7.435 0.000212623 0.000212333
7.43 0.000213044 0.000212753
7.425 0.000213466 0.000213174
7.42 0.000213889 0.000213597
7.415 0.000214313 0.00021402
7.41 0.000214738 0.000214445
7.405 0.000215165 0.00021487
7.4 0.000215592 0.000215297
7.395 0.00021602 0.000215725
7.39 0.00021645 0.000216154
7.385 0.000216881 0.000216584
7.38 0.000217313 0.000217016
7.375 0.000217746 0.000217448
7.37 0.00021818 0.000217882
7.365 0.000218616 0.000218317
7.36 0.000219052 0.000218753
7.355 0.00021949 0.00021919
7.35 0.000219929 0.000219628
7.345 0.000220369 0.000220068
7.34 0.00022081 0.000220508
7.335 0.000221252 0.00022095
7.33 0.000221696 0.000221393
7.325 0.000222141 0.000221837
7.32 0.000222587 0.000222282
7.315 0.000223034 0.000222729
7.31 0.000223482 0.000223176
7.305 0.000223932 0.000223625
7.3 0.000224382 0.000224075
7.295 0.000224834 0.000224527
7.29 0.000225287 0.000224979
7.285 0.000225741 0.000225433
7.28 0.000226197 0.000225888
7.275 0.000226654 0.000226344
7.27 0.000227112 0.000226801
7.265 0.000227571 0.00022726
7.26 0.000228031 0.000227719
7.255 0.000228493 0.000228181
7.25 0.000228956 0.000228643
7.245 0.00022942 0.000229106
7.24 0.000229886 0.000229571
7.235 0.000230352 0.000230037
7.23 0.00023082 0.000230504
7.225 0.000231289 0.000230973
7.22 0.00023176 0.000231443
7.215 0.000232231 0.000231914
7.21 0.000232704 0.000232386
7.205 0.000233179 0.00023286
7.2 0.000233654 0.000233335
7.195 0.000234131 0.000233811
7.19 0.000234609 0.000234288
7.185 0.000235089 0.000234767
7.18 0.000235569 0.000235247
7.175 0.000236051 0.000235729
7.17 0.000236535 0.000236211
7.165 0.000237019 0.000236695
7.16 0.000237505 0.00023718
7.155 0.000237992 0.000237667
7.15 0.000238481 0.000238155
7.145 0.000238971 0.000238644
7.14 0.000239462 0.000239135
7.135 0.000239955 0.000239627
7.13 0.000240449 0.00024012
7.125 0.000240944 0.000240615
7.12 0.000241441 0.000241111
7.115 0.000241939 0.000241608
7.11 0.000242438 0.000242107
7.105 0.000242939 0.000242607
7.1 0.000243441 0.000243108
7.095 0.000243945 0.000243611
7.09 0.00024445 0.000244115
7.085 0.000244956 0.000244621
7.08 0.000245464 0.000245128
7.075 0.000245973 0.000245636
7.07 0.000246483 0.000246146
7.065 0.000246995 0.000246657
7.06 0.000247508 0.00024717
7.055 0.000248023 0.000247684
7.05 0.000248539 0.000248199
7.045 0.000249057 0.000248716
7.04 0.000249576 0.000249234
7.035 0.000250096 0.000249754
7.03 0.000250618 0.000250275
7.025 0.000251141 0.000250798
7.02 0.000251666 0.000251322
7.015 0.000252192 0.000251847
7.01 0.00025272 0.000252374
7.005 0.000253249 0.000252903
7 0.00025378 0.000253433
6.995 0.000254312 0.000253964
6.99 0.000254845 0.000254497
6.985 0.00025538 0.000255031
6.98 0.000255917 0.000255567
6.975 0.000256455 0.000256104
6.97 0.000256994 0.000256643
6.965 0.000257536 0.000257183
6.96 0.000258078 0.000257725
6.955 0.000258622 0.000258268
6.95 0.000259168 0.000258813
6.945 0.000259715 0.00025936
6.94 0.000260263 0.000259907
6.935 0.000260813 0.000260457
6.93 0.000261365 0.000261008
6.925 0.000261918 0.00026156
6.92 0.000262473 0.000262114
6.915 0.00026303 0.00026267
6.91 0.000263588 0.000263227
6.905 0.000264147 0.000263786
6.9 0.000264708 0.000264346
6.895 0.000265271 0.000264908
6.89 0.000265835 0.000265472
6.885 0.000266401 0.000266037
6.88 0.000266968 0.000266603
6.875 0.000267538 0.000267172
6.87 0.000268108 0.000267742
6.865 0.00026868 0.000268313
6.86 0.000269254 0.000268886
6.855 0.00026983 0.000269461
6.85 0.000270407 0.000270037
6.845 0.000270986 0.000270615
6.84 0.000271566 0.000271195
6.835 0.000272148 0.000271776
6.83 0.000272732 0.000272359
6.825 0.000273318 0.000272944
6.82 0.000273905 0.00027353
6.815 0.000274493 0.000274118
6.81 0.000275084 0.000274708
6.805 0.000275676 0.000275299
6.8 0.00027627 0.000275892
6.795 0.000276865 0.000276487
6.79 0.000277462 0.000277083
6.785 0.000278061 0.000277681
6.78 0.000278662 0.000278281
6.775 0.000279264 0.000278882
6.77 0.000279868 0.000279486
6.765 0.000280474 0.000280091
6.76 0.000281082 0.000280697
6.755 0.000281691 0.000281306
6.75 0.000282302 0.000281916
6.745 0.000282915 0.000282528
6.74 0.000283529 0.000283142
6.735 0.000284146 0.000283757
6.73 0.000284764 0.000284374
6.725 0.000285384 0.000284994
6.72 0.000286005 0.000285614
6.715 0.000286629 0.000286237
6.71 0.000287254 0.000286861
6.705 0.000287881 0.000287487
6.7 0.00028851 0.000288116
6.695 0.000289141 0.000288745
6.69 0.000289773 0.000289377
6.685 0.000290408 0.000290011
6.68 0.000291044 0.000290646
6.675 0.000291682 0.000291283
6.67 0.000292322 0.000291922
6.665 0.000292964 0.000292563
6.66 0.000293607 0.000293206
6.655 0.000294253 0.000293851
6.65 0.0002949 0.000294497
6.645 0.00029555 0.000295146
6.64 0.000296201 0.000295796
6.635 0.000296854 0.000296448
6.63 0.000297509 0.000297102
6.625 0.000298166 0.000297758
6.62 0.000298825 0.000298416
6.615 0.000299486 0.000299076
6.61 0.000300148 0.000299738
6.605 0.000300813 0.000300402
6.6 0.00030148 0.000301067
6.595 0.000302148 0.000301735
6.59 0.000302819 0.000302405
6.585 0.000303491 0.000303076
6.58 0.000304166 0.00030375
6.575 0.000304842 0.000304426
6.57 0.000305521 0.000305103
6.565 0.000306201 0.000305783
6.56 0.000306884 0.000306464
6.555 0.000307568 0.000307148
6.55 0.000308255 0.000307833
6.545 0.000308943 0.000308521
6.54 0.000309634 0.000309211
6.535 0.000310327 0.000309902
6.53 0.000311021 0.000310596
6.525 0.000311718 0.000311292
6.52 0.000312417 0.00031199
6.515 0.000313118 0.00031269
6.51 0.000313821 0.000313392
6.505 0.000314526 0.000314096
6.5 0.000315233 0.000314802
6.495 0.000315943 0.000315511
6.49 0.000316654 0.000316221
6.485 0.000317368 0.000316934
6.48 0.000318083 0.000317648
6.475 0.000318801 0.000318365
6.47 0.000319521 0.000319084
6.465 0.000320243 0.000319805
6.46 0.000320967 0.000320529
6.455 0.000321694 0.000321254
6.45 0.000322423 0.000321982
6.445 0.000323153 0.000322712
6.44 0.000323886 0.000323444
6.435 0.000324622 0.000324178
6.43 0.000325359 0.000324914
6.425 0.000326099 0.000325653
6.42 0.00032684 0.000326394
6.415 0.000327585 0.000327137
6.41 0.000328331 0.000327882
6.405 0.00032908 0.00032863
6.4 0.000329831 0.00032938
6.395 0.000330584 0.000330132
6.39 0.000331339 0.000330886
6.385 0.000332097 0.000331643
6.38 0.000332857 0.000332402
6.375 0.000333619 0.000333163
6.37 0.000334384 0.000333927
6.365 0.000335151 0.000334692
6.36 0.00033592 0.000335461
6.355 0.000336692 0.000336231
6.35 0.000337466 0.000337004
6.345 0.000338242 0.00033778
6.34 0.000339021 0.000338557
6.335 0.000339802 0.000339337
6.33 0.000340585 0.00034012
6.325 0.000341371 0.000340904
6.32 0.000342159 0.000341692
6.315 0.00034295 0.000342481
6.31 0.000343743 0.000343273
6.305 0.000344539 0.000344068
6.3 0.000345337 0.000344865
6.295 0.000346137 0.000345664
6.29 0.00034694 0.000346466
6.285 0.000347746 0.00034727
6.28 0.000348553 0.000348077
6.275 0.000349364 0.000348886
6.27 0.000350176 0.000349698
6.265 0.000350992 0.000350512
6.26 0.000351809 0.000351328
6.255 0.00035263 0.000352148
6.25 0.000353453 0.000352969
6.245 0.000354278 0.000353794
6.24 0.000355106 0.000354621
6.235 0.000355937 0.00035545
6.23 0.00035677 0.000356282
6.225 0.000357606 0.000357117
6.22 0.000358444 0.000357954
6.215 0.000359285 0.000358794
6.21 0.000360128 0.000359636
6.205 0.000360974 0.000360481
6.2 0.000361823 0.000361328
6.195 0.000362675 0.000362179
6.19 0.000363529 0.000363032
6.185 0.000364386 0.000363887
6.18 0.000365245 0.000364746
6.175 0.000366107 0.000365607
6.17 0.000366972 0.00036647
6.165 0.000367839 0.000367336
6.16 0.00036871 0.000368205
6.155 0.000369583 0.000369077
6.15 0.000370458 0.000369952
6.145 0.000371337 0.000370829
6.14 0.000372218 0.000371709
6.135 0.000373102 0.000372592
6.13 0.000373989 0.000373477
6.125 0.000374878 0.000374366
6.12 0.000375771 0.000375257
6.115 0.000376666 0.000376151
6.11 0.000377564 0.000377047
6.105 0.000378465 0.000377947
6.1 0.000379368 0.000378849
6.095 0.000380275 0.000379755
6.09 0.000381184 0.000380663
6.085 0.000382096 0.000381574
6.08 0.000383011 0.000382488
6.075 0.00038393 0.000383405
6.07 0.000384851 0.000384324
6.065 0.000385775 0.000385247
6.06 0.000386701 0.000386173
6.055 0.000387631 0.000387101
6.05 0.000388564 0.000388033
6.045 0.0003895 0.000388967
6.04 0.000390438 0.000389904
6.035 0.00039138 0.000390845
6.03 0.000392325 0.000391788
6.025 0.000393272 0.000392735
6.02 0.000394223 0.000393684
6.015 0.000395177 0.000394637
6.01 0.000396134 0.000395592
6.005 0.000397094 0.000396551
6 0.000398057 0.000397513
5.995 0.000399023 0.000398478
5.99 0.000399992 0.000399445
5.985 0.000400965 0.000400416
5.98 0.00040194 0.00040139
5.975 0.000402919 0.000402368
5.97 0.0004039 0.000403348
5.965 0.000404885 0.000404332
5.96 0.000405874 0.000405319
5.955 0.000406865 0.000406309
5.95 0.00040786 0.000407302
5.945 0.000408857 0.000408298
5.94 0.000409858 0.000409298
5.935 0.000410862 0.000410301
5.93 0.00041187 0.000411307
5.925 0.000412881 0.000412316
5.92 0.000413895 0.000413329
5.915 0.000414912 0.000414344
5.91 0.000415933 0.000415364
5.905 0.000416956 0.000416386
5.9 0.000417984 0.000417412
5.895 0.000419015 0.000418442
5.89 0.000420049 0.000419474
5.885 0.000421086 0.00042051
5.88 0.000422127 0.00042155
5.875 0.000423171 0.000422592
5.87 0.000424219 0.000423638
5.865 0.00042527 0.000424688
5.86 0.000426324 0.000425741
5.855 0.000427382 0.000426798
5.85 0.000428443 0.000427858
5.845 0.000429508 0.000428921
5.84 0.000430577 0.000429988
5.835 0.000431649 0.000431059
5.83 0.000432724 0.000432133
5.825 0.000433803 0.00043321
5.82 0.000434886 0.000434291
5.815 0.000435972 0.000435376
5.81 0.000437062 0.000436464
5.805 0.000438155 0.000437556
5.8 0.000439252 0.000438651
5.795 0.000440353 0.00043975
5.79 0.000441457 0.000440853
5.785 0.000442565 0.00044196
5.78 0.000443677 0.00044307
5.775 0.000444792 0.000444184
5.77 0.000445911 0.000445301
5.765 0.000447034 0.000446422
5.76 0.00044816 0.000447547
5.755 0.00044929 0.000448676
5.75 0.000450424 0.000449808
5.745 0.000451562 0.000450945
5.74 0.000452704 0.000452085
5.735 0.000453849 0.000453229
5.73 0.000454998 0.000454376
5.725 0.000456152 0.000455528
5.72 0.000457309 0.000456683
5.715 0.00045847 0.000457843
5.71 0.000459634 0.000459006
5.705 0.000460803 0.000460173
5.7 0.000461975 0.000461344
5.695 0.000463152 0.000462519
5.69 0.000464332 0.000463698
5.685 0.000465517 0.00046488
5.68 0.000466706 0.000466067
5.675 0.000467898 0.000467258
5.67 0.000469095 0.000468453
5.665 0.000470295 0.000469652
5.66 0.0004715 0.000470855
5.655 0.000472709 0.000472062
5.65 0.000473922 0.000473274
5.645 0.000475139 0.000474489
5.64 0.00047636 0.000475708
5.635 0.000477585 0.000476932
5.63 0.000478814 0.00047816
5.625 0.000480048 0.000479391
5.62 0.000481286 0.000480628
5.615 0.000482528 0.000481868
5.61 0.000483774 0.000483113
5.605 0.000485025 0.000484362
5.6 0.00048628 0.000485615
5.595 0.000487539 0.000486872
5.59 0.000488802 0.000488134
5.585 0.00049007 0.0004894
5.58 0.000491342 0.00049067
5.575 0.000492618 0.000491945
5.57 0.000493899 0.000493224
5.565 0.000495184 0.000494507
5.56 0.000496474 0.000495795
5.555 0.000497768 0.000497088
5.55 0.000499067 0.000498385
5.545 0.00050037 0.000499686
5.54 0.000501678 0.000500992
5.535 0.00050299 0.000502302
5.53 0.000504306 0.000503617
5.525 0.000505628 0.000504936
5.52 0.000506953 0.00050626
5.515 0.000508284 0.000507589
5.51 0.000509619 0.000508922
5.505 0.000510958 0.00051026
5.5 0.000512303 0.000511602
5.495 0.000513652 0.000512949
5.49 0.000515005 0.000514301
5.485 0.000516364 0.000515658
5.48 0.000517727 0.000517019
5.475 0.000519095 0.000518385
5.47 0.000520467 0.000519756
5.465 0.000521845 0.000521131
5.46 0.000523227 0.000522512
5.455 0.000524614 0.000523897
5.45 0.000526006 0.000525287
5.445 0.000527403 0.000526682
5.44 0.000528805 0.000528082
5.435 0.000530212 0.000529487
5.43 0.000531623 0.000530896
5.425 0.00053304 0.000532311
5.42 0.000534461 0.000533731
5.415 0.000535888 0.000535155
5.41 0.00053732 0.000536585
5.405 0.000538756 0.00053802
5.4 0.000540198 0.000539459
5.395 0.000541645 0.000540904
5.39 0.000543097 0.000542355
5.385 0.000544554 0.00054381
5.38 0.000546017 0.00054527
5.375 0.000547484 0.000546736
5.37 0.000548957 0.000548206
5.365 0.000550435 0.000549682
5.36 0.000551918 0.000551163
5.355 0.000553407 0.00055265
5.35 0.0005549 0.000554142
5.345 0.0005564 0.000555639
5.34 0.000557904 0.000557141
5.335 0.000559414 0.000558649
5.33 0.000560929 0.000560162
5.325 0.00056245 0.000561681
5.32 0.000563976 0.000563205
5.315 0.000565508 0.000564735
5.31 0.000567045 0.00056627
5.305 0.000568588 0.00056781
5.3 0.000570136 0.000569356
5.295 0.00057169 0.000570908
5.29 0.000573249 0.000572465
5.285 0.000574814 0.000574028
5.28 0.000576385 0.000575597
5.275 0.000577961 0.000577171
5.27 0.000579543 0.000578751
5.265 0.000581131 0.000580336
5.26 0.000582724 0.000581928
5.255 0.000584324 0.000583525
5.25 0.000585929 0.000585128
5.245 0.00058754 0.000586736
5.24 0.000589156 0.000588351
5.235 0.000590779 0.000589971
5.23 0.000592407 0.000591597
5.225 0.000594042 0.00059323
5.22 0.000595682 0.000594868
5.215 0.000597329 0.000596512
5.21 0.000598981 0.000598162
5.205 0.00060064 0.000599818
5.2 0.000602304 0.000601481
5.195 0.000603975 0.000603149
5.19 0.000605651 0.000604823
5.185 0.000607334 0.000606504
5.18 0.000609023 0.000608191
5.175 0.000610719 0.000609884
5.17 0.00061242 0.000611583
5.165 0.000614128 0.000613288
5.16 0.000615842 0.000615
5.155 0.000617563 0.000616718
5.15 0.000619289 0.000618443
5.145 0.000621022 0.000620173
5.14 0.000622762 0.00062191
5.135 0.000624508 0.000623654
5.13 0.00062626 0.000625404
5.125 0.000628019 0.00062716
5.12 0.000629784 0.000628923
5.115 0.000631556 0.000630693
5.11 0.000633335 0.000632469
5.105 0.00063512 0.000634252
5.1 0.000636912 0.000636041
5.095 0.000638711 0.000637837
5.09 0.000640516 0.00063964
5.085 0.000642328 0.00064145
5.08 0.000644147 0.000643266
5.075 0.000645972 0.000645089
5.07 0.000647804 0.000646919
5.065 0.000649644 0.000648755
5.06 0.00065149 0.000650599
5.055 0.000653343 0.000652449
5.05 0.000655203 0.000654307
5.045 0.00065707 0.000656172
5.04 0.000658944 0.000658043
5.035 0.000660825 0.000659922
5.03 0.000662713 0.000661807
5.025 0.000664609 0.0006637
5.02 0.000666511 0.0006656
5.015 0.000668421 0.000667507
5.01 0.000670337 0.000669421
5.005 0.000672262 0.000671342
5 0.000674193 0.000673271
4.995 0.000676132 0.000675207
4.99 0.000678078 0.000677151
4.985 0.000680032 0.000679102
4.98 0.000681992 0.00068106
4.975 0.000683961 0.000683026
4.97 0.000685937 0.000684999
4.965 0.00068792 0.000686979
4.96 0.000689911 0.000688968
4.955 0.00069191 0.000690963
4.95 0.000693916 0.000692967
4.945 0.00069593 0.000694978
4.94 0.000697951 0.000696997
4.935 0.000699981 0.000699024
4.93 0.000702018 0.000701058
4.925 0.000704063 0.0007031
4.92 0.000706116 0.000705151
4.915 0.000708177 0.000707208
4.91 0.000710245 0.000709274
4.905 0.000712322 0.000711348
4.9 0.000714407 0.00071343
4.895 0.000716499 0.00071552
4.89 0.0007186 0.000717618
4.885 0.000720709 0.000719724
4.88 0.000722827 0.000721838
4.875 0.000724952 0.000723961
4.87 0.000727086 0.000726091
4.865 0.000729227 0.00072823
4.86 0.000731378 0.000730377
4.855 0.000733536 0.000732533
4.85 0.000735703 0.000734697
4.845 0.000737878 0.000736869
4.84 0.000740062 0.00073905
4.835 0.000742255 0.00074124
4.83 0.000744456 0.000743438
4.825 0.000746665 0.000745644
4.82 0.000748884 0.00074786
4.815 0.000751111 0.000750084
4.81 0.000753346 0.000752316
4.805 0.000755591 0.000754558
4.8 0.000757844 0.000756808
4.795 0.000760106 0.000759067
4.79 0.000762377 0.000761335
4.785 0.000764657 0.000763611
4.78 0.000766946 0.000765897
4.775 0.000769244 0.000768192
4.77 0.000771551 0.000770496
4.765 0.000773868 0.000772809
4.76 0.000776193 0.000775132
4.755 0.000778528 0.000777463
4.75 0.000780872 0.000779804
4.745 0.000783225 0.000782154
4.74 0.000785587 0.000784513
4.735 0.000787959 0.000786882
4.73 0.00079034 0.00078926
4.725 0.000792731 0.000791647
4.72 0.000795132 0.000794044
4.715 0.000797542 0.000796451
4.71 0.000799961 0.000798868
4.705 0.000802391 0.000801294
4.7 0.00080483 0.000803729
4.695 0.000807279 0.000806175
4.69 0.000809737 0.00080863
4.685 0.000812206 0.000811095
4.68 0.000814684 0.00081357
4.675 0.000817172 0.000816055
4.67 0.000819671 0.00081855
4.665 0.000822179 0.000821055
4.66 0.000824698 0.00082357
4.655 0.000827227 0.000826096
4.65 0.000829766 0.000828631
4.645 0.000832315 0.000831177
4.64 0.000834875 0.000833733
4.635 0.000837445 0.0008363
4.63 0.000840025 0.000838876
4.625 0.000842616 0.000841464
4.62 0.000845217 0.000844061
4.615 0.000847829 0.00084667
4.61 0.000850452 0.000849289
4.605 0.000853085 0.000851919
4.6 0.000855729 0.000854559
4.595 0.000858384 0.00085721
4.59 0.00086105 0.000859873
4.585 0.000863727 0.000862545
4.58 0.000866414 0.000865229
4.575 0.000869113 0.000867924
4.57 0.000871822 0.00087063
4.565 0.000874543 0.000873347
4.56 0.000877275 0.000876075
4.555 0.000880018 0.000878815
4.55 0.000882773 0.000881566
4.545 0.000885539 0.000884328
4.54 0.000888316 0.000887101
4.535 0.000891105 0.000889886
4.53 0.000893905 0.000892683
4.525 0.000896717 0.000895491
4.52 0.000899541 0.000898311
4.515 0.000902376 0.000901142
4.51 0.000905223 0.000903985
4.505 0.000908082 0.00090684
4.5 0.000910952 0.000909707
4.495 0.000913835 0.000912586
4.49 0.00091673 0.000915476
4.485 0.000919637 0.000918379
4.48 0.000922556 0.000921294
4.475 0.000925487 0.000924221
4.47 0.00092843 0.000927161
4.465 0.000931386 0.000930113
4.46 0.000934354 0.000933077
4.455 0.000937335 0.000936053
4.45 0.000940328 0.000939042
4.445 0.000943333 0.000942043
4.44 0.000946352 0.000945058
4.435 0.000949383 0.000948085
4.43 0.000952427 0.000951124
4.425 0.000955483 0.000954177
4.42 0.000958553 0.000957242
4.415 0.000961636 0.000960321
4.41 0.000964731 0.000963412
4.405 0.00096784 0.000966516
4.4 0.000970962 0.000969634
4.395 0.000974097 0.000972765
4.39 0.000977245 0.000975909
4.385 0.000980407 0.000979067
4.38 0.000983583 0.000982238
4.375 0.000986772 0.000985422
4.37 0.000989974 0.00098862
4.365 0.00099319 0.000991832
4.36 0.00099642 0.000995058
4.355 0.000999664 0.000998297
4.35 0.00100292 0.00100155
4.345 0.00100619 0.00100482
4.34 0.00100948 0.0010081
4.335 0.00101278 0.00101139
4.33 0.00101609 0.0010147
4.325 0.00101942 0.00101803
4.32 0.00102276 0.00102136
4.315 0.00102612 0.00102472
4.31 0.00102949 0.00102808
4.305 0.00103288 0.00103147
4.3 0.00103628 0.00103486
4.295 0.00103969 0.00103827
4.29 0.00104312 0.0010417
4.285 0.00104657 0.00104514
4.28 0.00105003 0.00104859
4.275 0.0010535 0.00105206
4.27 0.00105699 0.00105555
4.265 0.0010605 0.00105905
4.26 0.00106402 0.00106257
4.255 0.00106756 0.0010661
4.25 0.00107111 0.00106964
4.245 0.00107468 0.00107321
4.24 0.00107826 0.00107678
4.235 0.00108186 0.00108038
4.23 0.00108547 0.00108399
4.225 0.0010891 0.00108761
4.22 0.00109275 0.00109125
4.215 0.00109641 0.00109491
4.21 0.00110009 0.00109858
4.205 0.00110378 0.00110227
4.2 0.00110749 0.00110598
4.195 0.00111122 0.0011097
4.19 0.00111496 0.00111344
4.185 0.00111872 0.00111719
4.18 0.0011225 0.00112097
4.175 0.0011263 0.00112476
4.17 0.00113011 0.00112856
4.165 0.00113393 0.00113238
4.16 0.00113778 0.00113622
4.155 0.00114164 0.00114008
4.15 0.00114552 0.00114395
4.145 0.00114941 0.00114784
4.14 0.00115333 0.00115175
4.135 0.00115726 0.00115568
4.13 0.00116121 0.00115962
4.125 0.00116517 0.00116358
4.12 0.00116916 0.00116756
4.115 0.00117316 0.00117156
4.11 0.00117718 0.00117557
4.105 0.00118122 0.0011796
4.1 0.00118528 0.00118365
4.095 0.00118935 0.00118772
4.09 0.00119344 0.00119181
4.085 0.00119755 0.00119592
4.08 0.00120169 0.00120004
4.075 0.00120583 0.00120419
4.07 0.00121 0.00120835
4.065 0.00121419 0.00121253
4.06 0.00121839 0.00121673
4.055 0.00122262 0.00122095
4.05 0.00122686 0.00122519
4.045 0.00123113 0.00122944
4.04 0.00123541 0.00123372
4.035 0.00123971 0.00123802
4.03 0.00124403 0.00124233
4.025 0.00124838 0.00124667
4.02 0.00125274 0.00125102
4.015 0.00125712 0.0012554
4.01 0.00126152 0.0012598
4.005 0.00126594 0.00126421
4 0.00127039 0.00126865
3.995 0.00127485 0.00127311
3.99 0.00127933 0.00127758
3.985 0.00128384 0.00128208
3.98 0.00128836 0.0012866
3.975 0.00129291 0.00129114
3.97 0.00129747 0.0012957
3.965 0.00130206 0.00130028
3.96 0.00130667 0.00130489
3.955 0.0013113 0.00130951
3.95 0.00131596 0.00131416
3.945 0.00132063 0.00131882
3.94 0.00132533 0.00132351
3.935 0.00133004 0.00132822
3.93 0.00133478 0.00133296
3.925 0.00133954 0.00133771
3.92 0.00134433 0.00134249
3.915 0.00134914 0.00134729
3.91 0.00135396 0.00135211
3.905 0.00135882 0.00135696
3.9 0.00136369 0.00136183
3.895 0.00136859 0.00136672
3.89 0.00137351 0.00137163
3.885 0.00137845 0.00137657
3.88 0.00138342 0.00138153
3.875 0.00138841 0.00138651
3.87 0.00139343 0.00139152
3.865 0.00139846 0.00139655
3.86 0.00140353 0.00140161
3.855 0.00140861 0.00140668
3.85 0.00141372 0.00141179
3.845 0.00141886 0.00141692
3.84 0.00142401 0.00142207
3.835 0.0014292 0.00142724
3.83 0.00143441 0.00143244
3.825 0.00143964 0.00143767
3.82 0.0014449 0.00144292
3.815 0.00145018 0.0014482
3.81 0.00145549 0.0014535
3.805 0.00146082 0.00145882
3.8 0.00146618 0.00146418
3.795 0.00147157 0.00146956
3.79 0.00147698 0.00147496
3.785 0.00148242 0.00148039
3.78 0.00148788 0.00148585
3.775 0.00149337 0.00149133
3.77 0.00149889 0.00149684
3.765 0.00150443 0.00150237
3.76 0.00151 0.00150793
3.755 0.0015156 0.00151352
3.75 0.00152122 0.00151914
3.745 0.00152687 0.00152478
3.74 0.00153255 0.00153046
3.735 0.00153826 0.00153615
3.73 0.00154399 0.00154188
3.725 0.00154975 0.00154764
3.72 0.00155555 0.00155342
3.715 0.00156136 0.00155923
3.71 0.00156721 0.00156507
3.705 0.00157309 0.00157094
3.7 0.00157899 0.00157683
3.695 0.00158493 0.00158276
3.69 0.00159089 0.00158871
3.685 0.00159688 0.0015947
3.68 0.00160291 0.00160071
3.675 0.00160896 0.00160676
3.67 0.00161504 0.00161283
3.665 0.00162115 0.00161893
3.66 0.00162729 0.00162507
3.655 0.00163347 0.00163123
3.65 0.00163967 0.00163743
3.645 0.0016459 0.00164365
3.64 0.00165217 0.00164991
3.635 0.00165846 0.0016562
3.63 0.00166479 0.00166251
3.625 0.00167115 0.00166887
3.62 0.00167754 0.00167525
3.615 0.00168396 0.00168166
3.61 0.00169042 0.00168811
3.605 0.00169691 0.00169459
3.6 0.00170343 0.0017011
3.595 0.00170998 0.00170764
3.59 0.00171657 0.00171422
3.585 0.00172318 0.00172083
3.58 0.00172984 0.00172747
3.575 0.00173652 0.00173415
3.57 0.00174324 0.00174086
3.565 0.00175 0.0017476
3.56 0.00175678 0.00175438
3.555 0.00176361 0.00176119
3.55 0.00177046 0.00176804
3.545 0.00177735 0.00177492
3.54 0.00178428 0.00178184
3.535 0.00179124 0.00178879
3.53 0.00179824 0.00179578
3.525 0.00180527 0.0018028
3.52 0.00181234 0.00180986
3.515 0.00181945 0.00181696
3.51 0.00182659 0.00182409
3.505 0.00183377 0.00183126
3.5 0.00184098 0.00183847
3.495 0.00184824 0.00184571
3.49 0.00185552 0.00185299
3.485 0.00186285 0.0018603
3.48 0.00187022 0.00186766
3.475 0.00187762 0.00187505
3.47 0.00188506 0.00188248
3.465 0.00189254 0.00188995
3.46 0.00190006 0.00189746
3.455 0.00190762 0.00190501
3.45 0.00191521 0.00191259
3.445 0.00192285 0.00192022
3.44 0.00193053 0.00192789
3.435 0.00193824 0.00193559
3.43 0.001946 0.00194334
3.425 0.00195379 0.00195112
3.42 0.00196163 0.00195895
3.415 0.00196951 0.00196682
3.41 0.00197743 0.00197473
3.405 0.00198539 0.00198268
3.4 0.00199339 0.00199067
3.395 0.00200144 0.0019987
3.39 0.00200953 0.00200678
3.385 0.00201766 0.0020149
3.38 0.00202583 0.00202306
3.375 0.00203405 0.00203126
3.37 0.00204231 0.00203951
3.365 0.00205061 0.0020478
3.36 0.00205896 0.00205614
3.355 0.00206735 0.00206452
3.35 0.00207578 0.00207295
3.345 0.00208427 0.00208142
3.34 0.00209279 0.00208993
3.335 0.00210136 0.00209849
3.33 0.00210998 0.0021071
3.325 0.00211865 0.00211575
3.32 0.00212736 0.00212445
3.315 0.00213611 0.00213319
3.31 0.00214492 0.00214198
3.305 0.00215377 0.00215082
3.3 0.00216266 0.00215971
3.295 0.00217161 0.00216864
3.29 0.00218061 0.00217762
3.285 0.00218965 0.00218665
3.28 0.00219874 0.00219573
3.275 0.00220788 0.00220486
3.27 0.00221707 0.00221404
3.265 0.00222631 0.00222327
3.26 0.0022356 0.00223255
3.255 0.00224494 0.00224187
3.25 0.00225434 0.00225125
3.245 0.00226378 0.00226068
3.24 0.00227327 0.00227017
3.235 0.00228282 0.0022797
3.23 0.00229242 0.00228928
3.225 0.00230207 0.00229892
3.22 0.00231177 0.00230861
3.215 0.00232153 0.00231836
3.21 0.00233134 0.00232815
3.205 0.00234121 0.002338
3.2 0.00235113 0.00234791
3.195 0.0023611 0.00235787
3.19 0.00237113 0.00236788
3.185 0.00238121 0.00237796
3.18 0.00239135 0.00238808
3.175 0.00240155 0.00239826
3.17 0.0024118 0.0024085
3.165 0.00242211 0.0024188
3.16 0.00243248 0.00242915
3.155 0.0024429 0.00243956
3.15 0.00245338 0.00245003
3.145 0.00246392 0.00246055
3.14 0.00247452 0.00247114
3.135 0.00248518 0.00248178
3.13 0.0024959 0.00249249
3.125 0.00250668 0.00250325
3.12 0.00251752 0.00251408
3.115 0.00252842 0.00252496
3.11 0.00253938 0.00253591
3.105 0.0025504 0.00254692
3.1 0.00256149 0.00255799
3.095 0.00257264 0.00256912
3.09 0.00258385 0.00258031
3.085 0.00259512 0.00259157
3.08 0.00260646 0.0026029
3.075 0.00261786 0.00261428
3.07 0.00262933 0.00262573
3.065 0.00264086 0.00263725
3.06 0.00265246 0.00264883
3.055 0.00266412 0.00266048
3.05 0.00267585 0.0026722
3.045 0.00268765 0.00268398
3.04 0.00269952 0.00269583
3.035 0.00271145 0.00270774
3.03 0.00272345 0.00271973
3.025 0.00273552 0.00273178
3.02 0.00274766 0.00274391
3.015 0.00275987 0.0027561
3.01 0.00277215 0.00276836
3.005 0.0027845 0.0027807
3 0.00279693 0.0027931
2.995 0.00280942 0.00280558
2.99 0.00282199 0.00281813
2.985 0.00283462 0.00283075
2.98 0.00284734 0.00284344
2.975 0.00286012 0.00285621
2.97 0.00287299 0.00286906
2.965 0.00288592 0.00288197
2.96 0.00289893 0.00289497
2.955 0.00291202 0.00290804
2.95 0.00292518 0.00292118
2.945 0.00293842 0.00293441
2.94 0.00295174 0.00294771
2.935 0.00296514 0.00296108
2.93 0.00297861 0.00297454
2.925 0.00299217 0.00298808
2.92 0.0030058 0.00300169
2.915 0.00301952 0.00301539
2.91 0.00303331 0.00302917
2.905 0.00304719 0.00304302
2.9 0.00306115 0.00305697
2.895 0.00307519 0.00307099
2.89 0.00308932 0.00308509
2.885 0.00310353 0.00309928
2.88 0.00311782 0.00311356
2.875 0.0031322 0.00312792
2.87 0.00314667 0.00314236
2.865 0.00316122 0.0031569
2.86 0.00317586 0.00317151
2.855 0.00319058 0.00318622
2.85 0.0032054 0.00320101
2.845 0.0032203 0.0032159
2.84 0.00323529 0.00323087
2.835 0.00325037 0.00324593
2.83 0.00326555 0.00326108
2.825 0.00328081 0.00327633
2.82 0.00329617 0.00329166
2.815 0.00331162 0.00330709
2.81 0.00332716 0.00332261
2.805 0.0033428 0.00333823
2.8 0.00335854 0.00335394
2.795 0.00337436 0.00336975
2.79 0.00339029 0.00338565
2.785 0.00340631 0.00340165
2.78 0.00342243 0.00341775
2.775 0.00343865 0.00343394
2.77 0.00345496 0.00345024
2.765 0.00347138 0.00346663
2.76 0.0034879 0.00348313
2.755 0.00350452 0.00349972
2.75 0.00352124 0.00351642
2.745 0.00353806 0.00353322
2.74 0.00355499 0.00355013
2.735 0.00357202 0.00356713
2.73 0.00358916 0.00358425
2.725 0.0036064 0.00360147
2.72 0.00362375 0.00361879
2.715 0.0036412 0.00363623
2.71 0.00365877 0.00365377
2.705 0.00367644 0.00367142
2.7 0.00369423 0.00368918
2.695 0.00371212 0.00370705
2.69 0.00373013 0.00372503
2.685 0.00374825 0.00374312
2.68 0.00376648 0.00376133
2.675 0.00378483 0.00377965
2.67 0.00380329 0.00379809
2.665 0.00382187 0.00381664
2.66 0.00384056 0.00383531
2.655 0.00385937 0.0038541
2.65 0.0038783 0.003873
2.645 0.00389735 0.00389202
2.64 0.00391652 0.00391117
2.635 0.00393581 0.00393043
2.63 0.00395523 0.00394982
2.625 0.00397476 0.00396933
2.62 0.00399442 0.00398896
2.615 0.00401421 0.00400872
2.61 0.00403412 0.0040286
2.605 0.00405416 0.00404862
2.6 0.00407433 0.00406875
2.595 0.00409462 0.00408902
2.59 0.00411504 0.00410942
2.585 0.0041356 0.00412994
2.58 0.00415629 0.0041506
2.575 0.00417711 0.00417139
2.57 0.00419806 0.00419232
2.565 0.00421915 0.00421338
2.56 0.00424037 0.00423457
2.555 0.00426173 0.00425591
2.55 0.00428323 0.00427738
2.545 0.00430487 0.00429898
2.54 0.00432665 0.00432073
2.535 0.00434857 0.00434262
2.53 0.00437063 0.00436465
2.525 0.00439284 0.00438683
2.52 0.00441519 0.00440915
2.515 0.00443768 0.00443161
2.51 0.00446032 0.00445423
2.505 0.00448311 0.00447698
2.5 0.00450605 0.00449989
2.495 0.00452914 0.00452295
2.49 0.00455238 0.00454616
2.485 0.00457578 0.00456952
2.48 0.00459933 0.00459304
2.475 0.00462303 0.00461671
2.47 0.00464689 0.00464053
2.465 0.0046709 0.00466451
2.46 0.00469508 0.00468866
2.455 0.00471941 0.00471296
2.45 0.00474391 0.00473742
2.445 0.00476857 0.00476204
2.44 0.00479339 0.00478683
2.435 0.00481837 0.00481179
2.43 0.00484353 0.0048369
2.425 0.00486885 0.00486219
2.42 0.00489434 0.00488765
2.415 0.00492 0.00491327
2.41 0.00494583 0.00493907
2.405 0.00497184 0.00496504
2.4 0.00499801 0.00499118
2.395 0.00502437 0.0050175
2.39 0.0050509 0.005044
2.385 0.00507761 0.00507067
2.38 0.0051045 0.00509752
2.375 0.00513158 0.00512456
2.37 0.00515883 0.00515178
2.365 0.00518627 0.00517918
2.36 0.0052139 0.00520677
2.355 0.00524171 0.00523454
2.35 0.00526971 0.00526251
2.345 0.00529791 0.00529066
2.34 0.00532629 0.00531901
2.335 0.00535487 0.00534755
2.33 0.00538364 0.00537628
2.325 0.00541261 0.00540521
2.32 0.00544178 0.00543434
2.315 0.00547115 0.00546366
2.31 0.00550071 0.00549319
2.305 0.00553049 0.00552292
2.3 0.00556046 0.00555286
2.295 0.00559065 0.005583
2.29 0.00562104 0.00561335
2.285 0.00565164 0.00564391
2.28 0.00568245 0.00567468
2.275 0.00571347 0.00570566
2.27 0.00574471 0.00573686
2.265 0.00577617 0.00576827
2.26 0.00580785 0.00579991
2.255 0.00583974 0.00583176
2.25 0.00587186 0.00586383
2.245 0.0059042 0.00589613
2.24 0.00593677 0.00592865
2.235 0.00596956 0.0059614
2.23 0.00600259 0.00599438
2.225 0.00603584 0.00602759
2.22 0.00606933 0.00606103
2.215 0.00610305 0.00609471
2.21 0.00613701 0.00612862
2.205 0.00617121 0.00616277
2.2 0.00620565 0.00619716
2.195 0.00624033 0.0062318
2.19 0.00627526 0.00626668
2.185 0.00631044 0.00630181
2.18 0.00634586 0.00633718
2.175 0.00638153 0.00637281
2.17 0.00641746 0.00640869
2.165 0.00645364 0.00644482
2.16 0.00649009 0.00648121
2.155 0.00652679 0.00651786
2.15 0.00656375 0.00655477
2.145 0.00660097 0.00659195
2.14 0.00663846 0.00662939
2.135 0.00667622 0.00666709
2.13 0.00671425 0.00670507
2.125 0.00675255 0.00674332
2.12 0.00679113 0.00678185
2.115 0.00682999 0.00682065
2.11 0.00686912 0.00685973
2.105 0.00690854 0.00689909
2.1 0.00694824 0.00693874
2.095 0.00698822 0.00697867
2.09 0.0070285 0.00701889
2.085 0.00706907 0.0070594
2.08 0.00710993 0.00710021
2.075 0.00715109 0.00714131
2.07 0.00719254 0.00718271
2.065 0.0072343 0.00722441
2.06 0.00727636 0.00726641
2.055 0.00731873 0.00730873
2.05 0.00736141 0.00735134
2.045 0.0074044 0.00739427
2.04 0.0074477 0.00743752
2.035 0.00749132 0.00748108
2.03 0.00753526 0.00752496
2.025 0.00757952 0.00756916
2.02 0.00762411 0.00761369
2.015 0.00766903 0.00765854
2.01 0.00771427 0.00770372
2.005 0.00775985 0.00774924
2 0.00780576 0.00779509
1.995 0.00785202 0.00784128
1.99 0.00789861 0.00788781
1.985 0.00794555 0.00793468
1.98 0.00799284 0.00798191
1.975 0.00804047 0.00802948
1.97 0.00808846 0.0080774
1.965 0.00813681 0.00812569
1.96 0.00818552 0.00817433
1.955 0.00823459 0.00822333
1.95 0.00828402 0.00827269
1.945 0.00833383 0.00832243
1.94 0.008384 0.00837254
1.935 0.00843455 0.00842302
1.93 0.00848548 0.00847387
1.925 0.00853679 0.00852511
1.92 0.00858848 0.00857674
1.915 0.00864056 0.00862875
1.91 0.00869303 0.00868115
1.905 0.0087459 0.00873394
1.9 0.00879916 0.00878713
1.895 0.00885283 0.00884072
1.89 0.0089069 0.00889472
1.885 0.00896138 0.00894912
1.88 0.00901626 0.00900394
1.875 0.00907157 0.00905916
1.87 0.00912729 0.00911481
1.865 0.00918343 0.00917087
1.86 0.00924 0.00922737
1.855 0.009297 0.00928428
1.85 0.00935443 0.00934164
1.845 0.00941229 0.00939942
1.84 0.0094706 0.00945765
1.835 0.00952935 0.00951632
1.83 0.00958854 0.00957543
1.825 0.00964819 0.009635
1.82 0.00970829 0.00969502
1.815 0.00976885 0.00975549
1.81 0.00982987 0.00981643
1.805 0.00989136 0.00987784
1.8 0.00995332 0.00993971
1.795 0.0100158 0.0100021
1.79 0.0100787 0.0100649
1.785 0.0101421 0.0101282
1.78 0.0102059 0.010192
1.775 0.0102703 0.0102563
1.77 0.0103352 0.010321
1.765 0.0104005 0.0103863
1.76 0.0104664 0.0104521
1.755 0.0105328 0.0105184
1.75 0.0105996 0.0105851
1.745 0.010667 0.0106524
1.74 0.0107349 0.0107203
1.735 0.0108034 0.0107886
1.73 0.0108723 0.0108575
1.725 0.0109418 0.0109269
1.72 0.0110119 0.0109968
1.715 0.0110824 0.0110673
1.71 0.0111536 0.0111383
1.705 0.0112252 0.0112099
1.7 0.0112975 0.011282
1.695 0.0113702 0.0113547
1.69 0.0114436 0.0114279
1.685 0.0115175 0.0115017
1.68 0.011592 0.0115761
1.675 0.011667 0.0116511
1.67 0.0117426 0.0117266
1.665 0.0118189 0.0118027
1.66 0.0118957 0.0118794
1.655 0.0119731 0.0119567
1.65 0.0120511 0.0120346
1.645 0.0121297 0.0121131
1.64 0.0122089 0.0121922
1.635 0.0122888 0.0122719
1.63 0.0123692 0.0123523
1.625 0.0124503 0.0124332
1.62 0.012532 0.0125148
1.615 0.0126143 0.012597
1.61 0.0126973 0.0126799
1.605 0.0127809 0.0127634
1.6 0.0128651 0.0128475
1.595 0.01295 0.0129323
1.59 0.0130356 0.0130178
1.585 0.0131218 0.0131039
1.58 0.0132087 0.0131906
1.575 0.0132963 0.0132781
1.57 0.0133845 0.0133662
1.565 0.0134734 0.013455
1.56 0.013563 0.0135444
1.555 0.0136533 0.0136346
1.55 0.0137442 0.0137255
1.545 0.0138359 0.013817
1.54 0.0139283 0.0139093
1.535 0.0140214 0.0140022
1.53 0.0141152 0.0140959
1.525 0.0142097 0.0141903
1.52 0.0143049 0.0142854
1.515 0.0144009 0.0143812
1.51 0.0144976 0.0144778
1.505 0.014595 0.014575
1.5 0.0146932 0.0146731
1.495 0.0147921 0.0147719
1.49 0.0148917 0.0148714
1.485 0.0149921 0.0149716
1.48 0.0150933 0.0150727
1.475 0.0151952 0.0151745
1.47 0.0152979 0.015277
1.465 0.0154014 0.0153803
1.46 0.0155056 0.0154844
1.455 0.0156106 0.0155893
1.45 0.0157164 0.0156949
1.445 0.015823 0.0158014
1.44 0.0159304 0.0159086
1.435 0.0160385 0.0160166
1.43 0.0161475 0.0161254
1.425 0.0162572 0.016235
1.42 0.0163677 0.0163454
1.415 0.0164791 0.0164566
1.41 0.0165912 0.0165686
1.405 0.0167042 0.0166814
1.4 0.016818 0.016795
1.395 0.0169326 0.0169094
1.39 0.017048 0.0170246
1.385 0.0171642 0.0171407
1.38 0.0172812 0.0172576
1.375 0.0173991 0.0173753
1.37 0.0175177 0.0174938
1.365 0.0176372 0.0176131
1.36 0.0177576 0.0177333
1.355 0.0178787 0.0178543
1.35 0.0180007 0.0179761
1.345 0.0181235 0.0180987
1.34 0.0182471 0.0182222
1.335 0.0183715 0.0183464
1.33 0.0184968 0.0184715
1.325 0.0186229 0.0185974
1.32 0.0187498 0.0187242
1.315 0.0188775 0.0188517
1.31 0.019006 0.0189801
1.305 0.0191354 0.0191092
1.3 0.0192655 0.0192392
1.295 0.0193965 0.01937
1.29 0.0195282 0.0195015
1.285 0.0196608 0.0196339
1.28 0.0197941 0.019767
1.275 0.0199282 0.019901
1.27 0.0200631 0.0200357
1.265 0.0201988 0.0201711
1.26 0.0203352 0.0203074
1.255 0.0204723 0.0204443
1.25 0.0206102 0.020582
1.245 0.0207489 0.0207205
1.24 0.0208882 0.0208597
1.235 0.0210283 0.0209995
1.23 0.021169 0.0211401
1.225 0.0213105 0.0212813
1.22 0.0214526 0.0214233
1.215 0.0215953 0.0215658
1.21 0.0217387 0.021709
1.205 0.0218827 0.0218528
1.2 0.0220274 0.0219972
1.195 0.0221725 0.0221422
1.19 0.0223183 0.0222878
1.185 0.0224646 0.0224339
1.18 0.0226114 0.0225804
1.175 0.0227586 0.0227275
1.17 0.0229064 0.0228751
1.165 0.0230546 0.023023
1.16 0.0232031 0.0231714
1.155 0.0233521 0.0233202
1.15 0.0235014 0.0234692
1.145 0.023651 0.0236186
1.14 0.0238008 0.0237683
1.135 0.0239509 0.0239182
1.13 0.0241012 0.0240682
1.125 0.0242516 0.0242185
1.12 0.0244022 0.0243688
1.115 0.0245528 0.0245192
1.11 0.0247034 0.0246696
1.105 0.0248539 0.0248199
1.1 0.0250044 0.0249702
1.095 0.0251547 0.0251203
1.09 0.0253048 0.0252702
1.085 0.0254546 0.0254198
1.08 0.0256041 0.0255691
1.075 0.0257531 0.0257179
1.07 0.0259017 0.0258663
1.065 0.0260498 0.0260142
1.06 0.0261972 0.0261614
1.055 0.0263439 0.0263079
1.05 0.0264899 0.0264536
1.045 0.0266349 0.0265985
1.04 0.026779 0.0267424
1.035 0.026922 0.0268852
1.03 0.0270639 0.0270269
1.025 0.0272045 0.0271673
1.02 0.0273437 0.0273063
1.015 0.0274814 0.0274438
1.01 0.0276175 0.0275798
1.005 0.0277519 0.027714
1 0.0278845 0.0278464
0.995 0.0280151 0.0279768
0.99 0.0281436 0.0281051
0.985 0.0282698 0.0282312
0.98 0.0283936 0.0283548
0.975 0.0285149 0.0284759
0.97 0.0286335 0.0285944
0.965 0.0287492 0.0287099
0.96 0.0288619 0.0288225
0.955 0.0289714 0.0289318
0.95 0.0290776 0.0290378
0.945 0.0291801 0.0291402
0.94 0.029279 0.0292389
0.935 0.0293738 0.0293337
0.93 0.0294646 0.0294243
0.925 0.0295509 0.0295105
0.92 0.0296328 0.0295922
0.915 0.0297098 0.0296692
0.91 0.0297818 0.0297411
0.905 0.0298486 0.0298078
0.9 0.02991 0.0298691
0.895 0.0299656 0.0299246
0.89 0.0300153 0.0299743
0.885 0.0300588 0.0300177
0.88 0.0300958 0.0300547
0.875 0.0301261 0.0300849
0.87 0.0301494 0.0301082
0.865 0.0301655 0.0301243
0.86 0.0301741 0.0301328
0.855 0.0301749 0.0301336
0.85 0.0301675 0.0301263
0.845 0.0301519 0.0301107
0.84 0.0301276 0.0300864
0.835 0.0300944 0.0300532
0.83 0.030052 0.0300109
0.825 0.0300001 0.0299591
0.82 0.0299384 0.0298975
0.815 0.0298667 0.0298259
0.81 0.0297847 0.0297439
0.805 0.029692 0.0296514
0.8 0.0295885 0.0295481
0.795 0.0294739 0.0294336
0.79 0.0293479 0.0293077
0.785 0.0292102 0.0291703
0.78 0.0290607 0.0290209
0.775 0.028899 0.0288595
0.77 0.0287251 0.0286858
0.765 0.0285386 0.0284996
0.76 0.0283394 0.0283006
0.755 0.0281273 0.0280888
0.75 0.0279022 0.027864
0.745 0.0276639 0.0276261
0.74 0.0274123 0.0273748
0.735 0.0271473 0.0271102
0.73 0.0268689 0.0268322
0.725 0.0265771 0.0265407
0.72 0.0262717 0.0262357
0.715 0.0259528 0.0259173
0.71 0.0256205 0.0255855
0.705 0.0252749 0.0252403
0.7 0.024916 0.0248819
0.695 0.0245441 0.0245105
0.69 0.0241592 0.0241262
0.685 0.0237617 0.0237292
0.68 0.0233517 0.0233198
0.675 0.0229297 0.0228983
0.67 0.0224959 0.0224651
0.665 0.0220506 0.0220205
0.66 0.0215945 0.021565
0.655 0.0211278 0.0210989
0.65 0.0206512 0.0206229
0.645 0.0201651 0.0201375
0.64 0.0196702 0.0196433
0.635 0.019167 0.0191408
0.63 0.0186563 0.0186308
0.625 0.0181388 0.018114
0.62 0.0176152 0.0175911
0.615 0.0170862 0.0170629
0.61 0.0165528 0.0165302
0.605 0.0160157 0.0159938
0.6 0.0154758 0.0154547
0.595 0.014934 0.0149136
0.59 0.0143913 0.0143716
0.585 0.0138485 0.0138296
0.58 0.0133066 0.0132884
0.575 0.0127666 0.0127492
0.57 0.0122295 0.0122127
0.565 0.0116961 0.0116801
0.56 0.0111676 0.0111523
0.555 0.0106448 0.0106302
0.55 0.0101287 0.0101149
0.545 0.00962036 0.00960721
0.54 0.00912057 0.0091081
0.535 0.00863028 0.00861848
0.53 0.00815038 0.00813923
0.525 0.0076817 0.00767119
0.52 0.00722505 0.00721517
0.515 0.00678121 0.00677194
0.51 0.00635091 0.00634223
0.505 0.00593482 0.00592671
0.5 0.00553357 0.00552601
0.495 0.00514774 0.0051407
0.49 0.00477783 0.00477129
0.485 0.0044243 0.00441825
0.48 0.00408754 0.00408195
0.475 0.00376787 0.00376272
0.47 0.00346555 0.00346081
0.465 0.00318076 0.00317641
0.46 0.00291362 0.00290964
0.455 0.00266418 0.00266053
0.45 0.00243239 0.00242907
0.445 0.00221817 0.00221514
0.44 0.00202133 0.00201857
0.435 0.00184164 0.00183912
0.43 0.00167878 0.00167648
0.425 0.00153236 0.00153026
0.42 0.00140193 0.00140002
0.415 0.00128699 0.00128523
0.41 0.00118696 0.00118534
0.405 0.00110122 0.00109971
0.4 0.00102907 0.00102766
0.395 0.000969784 0.000968457
0.39 0.000922593 0.000921331
0.385 0.000886681 0.000885469
0.38 0.000861204 0.000860026
0.375 0.000845289 0.000844133
0.37 0.000838045 0.000836899
0.365 0.000838568 0.000837421
0.36 0.000845947 0.00084479
0.355 0.000859272 0.000858097
0.35 0.000877643 0.000876443
0.345 0.000900174 0.000898943
0.34 0.000926001 0.000924735
0.335 0.000954292 0.000952987
0.33 0.000984248 0.000982902
0.325 0.00101512 0.00101373
0.32 0.00104619 0.00104475
0.315 0.00107681 0.00107533
0.31 0.00110638 0.00110486
0.305 0.00113437 0.00113281
0.3 0.0011603 0.00115871
0.295 0.00118376 0.00118214
0.29 0.00120442 0.00120277
0.285 0.00122199 0.00122032
0.28 0.00123627 0.00123458
0.275 0.00124709 0.00124538
0.27 0.00125436 0.00125265
0.265 0.00125804 0.00125632
0.26 0.00125815 0.00125643
0.255 0.00125473 0.00125301
0.25 0.00124787 0.00124616
0.245 0.0012377 0.00123601
0.24 0.00122438 0.0012227
0.235 0.00120807 0.00120642
0.23 0.00118898 0.00118735
0.225 0.0011673 0.0011657
0.22 0.00114325 0.00114168
0.215 0.00111704 0.00111551
0.21 0.00108889 0.0010874
0.205 0.00105902 0.00105757
0.2 0.00102763 0.00102623
0.195 0.00099493 0.00099357
0.19 0.000961111 0.000959796
0.185 0.00092636 0.000925093
0.18 0.000890856 0.000889638
0.175 0.000854768 0.000853599
0.17 0.000818255 0.000817136
0.165 0.000781466 0.000780398
0.16 0.000744543 0.000743525
0.155 0.000707618 0.000706651
0.15 0.000670815 0.000669898
0.145 0.00063425 0.000633383
0.14 0.000598032 0.000597214
0.135 0.000562262 0.000561493
0.13 0.000527035 0.000526314
0.125 0.000492441 0.000491768
0.12 0.000458562 0.000457935
0.115 0.000425476 0.000424894
0.11 0.000393256 0.000392718
0.105 0.000361968 0.000361473
0.1 0.000331677 0.000331224
0.095 0.000302441 0.000302028
0.09 0.000274315 0.00027394
0.085 0.00024735 0.000247012
0.08 0.000221594 0.000221291
0.075 0.00019709 0.00019682
0.07 0.000173878 0.000173641
0.065 0.000151998 0.00015179
0.06 0.000131483 0.000131303
0.055 0.000112365 0.000112212
0.05 9.46728e-05 9.45434e-05
0.045 7.84318e-05 7.83245e-05
0.04 6.36678e-05 6.35807e-05
0.035 5.04365e-05 5.03675e-05
0.03 3.90096e-05 3.89563e-05
0.025 3.02927e-05 3.02513e-05
0.02 2.45955e-05 2.45619e-05
0.015 1.70761e-05 1.70527e-05
0.01 3.55525e-06 3.55039e-06
0.005 -4.12765e-06 -4.122e-06
-1.63468e-13 -6.44598e-09 -6.43716e-09


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.075Lambda0.5Nc1ClassicOneLoop/GApOneLoop.txt <==
-22.3723 -0.00200107 4.4815e-05
-22.1768 -0.00203656 4.60135e-05
-22.0165 -0.00206637 4.70284e-05
-21.8747 -0.0020933 4.79516e-05
-21.7448 -0.00211842 4.88179e-05
-21.6237 -0.00214225 4.9645e-05
-21.5093 -0.00216514 5.04434e-05
-21.4004 -0.00218728 5.122e-05
-21.2959 -0.00220884 5.19796e-05
-21.1952 -0.0022299 5.27257e-05
-21.0979 -0.00225057 5.3461e-05
-21.0034 -0.00227089 5.41876e-05
-20.9115 -0.00229093 5.49072e-05
-20.8219 -0.00231073 5.56211e-05
-20.7344 -0.00233031 5.63304e-05
-20.6487 -0.00234972 5.70362e-05
-20.5648 -0.00236897 5.77392e-05
-20.4825 -0.00238808 5.84402e-05
-20.4016 -0.00240708 5.91398e-05
-20.3222 -0.00242599 5.98385e-05
-20.244 -0.0024448 6.05368e-05
-20.1669 -0.00246355 6.12351e-05
-20.091 -0.00248223 6.19338e-05
-20.0162 -0.00250087 6.26333e-05
-19.9423 -0.00251946 6.3334e-05
-19.8694 -0.00253803 6.4036e-05
-19.7974 -0.00255657 6.47397e-05
-19.7262 -0.00257509 6.54453e-05
-19.6558 -0.0025936 6.61531e-05
-19.5862 -0.00261211 6.68633e-05
-19.5173 -0.00263062 6.75761e-05
-19.4491 -0.00264914 6.82917e-05
-19.3816 -0.00266767 6.90103e-05
-19.3147 -0.00268622 6.9732e-05
-19.2484 -0.00270478 7.04571e-05
-19.1828 -0.00272337 7.11856e-05
-19.1177 -0.002742 7.19179e-05
-19.0531 -0.00276065 7.26539e-05
-18.9891 -0.00277934 7.33938e-05
-18.9255 -0.00279807 7.41379e-05
-18.8625 -0.00281684 7.48861e-05
-18.8 -0.00283566 7.56387e-05
-18.7379 -0.00285453 7.63958e-05
-18.6762 -0.00287345 7.71575e-05
-18.615 -0.00289242 7.7924e-05
-18.5542 -0.00291145 7.86953e-05
-18.4938 -0.00293054 7.94715e-05
-18.4338 -0.0029497 8.02529e-05
-18.3742 -0.00296891 8.10395e-05
-18.3149 -0.0029882 8.18313e-05
-18.256 -0.00300755 8.26287e-05
-18.1975 -0.00302698 8.34315e-05
-18.1393 -0.00304648 8.42401e-05
-18.0815 -0.00306605 8.50544e-05
-18.0239 -0.00308571 8.58745e-05
-17.9667 -0.00310544 8.67007e-05
-17.9098 -0.00312525 8.7533e-05
-17.8532 -0.00314515 8.83714e-05
-17.7969 -0.00316514 8.92162e-05
-17.7408 -0.00318521 9.00674e-05
-17.6851 -0.00320537 9.09252e-05
-17.6296 -0.00322563 9.17895e-05
-17.5744 -0.00324597 9.26606e-05
-17.5195 -0.00326642 9.35386e-05
-17.4648 -0.00328696 9.44235e-05
-17.4104 -0.0033076 9.53155e-05
-17.3562 -0.00332834 9.62147e-05
-17.3022 -0.00334918 9.71212e-05
-17.2485 -0.00337013 9.80351e-05
-17.195 -0.00339118 9.89565e-05
-17.1418 -0.00341234 9.98855e-05
-17.0887 -0.00343361 0.000100822
-17.0359 -0.00345499 0.000101767
-16.9833 -0.00347649 0.000102719
-16.9309 -0.00349809 0.00010368
-16.8787 -0.00351982 0.000104649
-16.8268 -0.00354166 0.000105626
-16.775 -0.00356363 0.000106612
-16.7234 -0.00358571 0.000107606
-16.672 -0.00360792 0.000108609
-16.6208 -0.00363025 0.00010962
-16.5697 -0.00365271 0.000110641
-16.5189 -0.0036753 0.00011167
-16.4682 -0.00369802 0.000112709
-16.4177 -0.00372087 0.000113757
-16.3674 -0.00374386 0.000114814
-16.3172 -0.00376698 0.000115881
-16.2672 -0.00379024 0.000116958
-16.2174 -0.00381364 0.000118044
-16.1677 -0.00383717 0.000119141
-16.1182 -0.00386085 0.000120247
-16.0689 -0.00388468 0.000121364
-16.0197 -0.00390865 0.000122491
-15.9706 -0.00393277 0.000123628
-15.9217 -0.00395704 0.000124776
-15.873 -0.00398146 0.000125935
-15.8243 -0.00400604 0.000127105
-15.7759 -0.00403077 0.000128286
-15.7276 -0.00405565 0.000129478
-15.6794 -0.0040807 0.000130681
-15.6313 -0.00410591 0.000131896
-15.5834 -0.00413128 0.000133123
-15.5356 -0.00415682 0.000134361
-15.488 -0.00418252 0.000135611
-15.4404 -0.00420839 0.000136874
-15.393 -0.00423443 0.000138149
-15.3458 -0.00426065 0.000139436
-15.2986 -0.00428704 0.000140736
-15.2516 -0.00431361 0.000142049
-15.2047 -0.00434036 0.000143374
-15.1579 -0.00436728 0.000144713
-15.1112 -0.0043944 0.000146065
-15.0647 -0.00442169 0.000147431
-15.0182 -0.00444918 0.00014881
-14.9719 -0.00447685 0.000150204
-14.9257 -0.00450472 0.000151611
-14.8796 -0.00453278 0.000153033
-14.8336 -0.00456103 0.000154469
-14.7877 -0.00458949 0.000155919
-14.7419 -0.00461815 0.000157385
-14.6962 -0.00464701 0.000158865
-14.6506 -0.00467607 0.000160361
-14.6052 -0.00470534 0.000161872
-14.5598 -0.00473483 0.000163399
-14.5145 -0.00476452 0.000164942
-14.4693 -0.00479443 0.000166501
-14.4243 -0.00482456 0.000168076
-14.3793 -0.00485491 0.000169668
-14.3344 -0.00488548 0.000171276
-14.2896 -0.00491628 0.000172902
-14.2449 -0.0049473 0.000174544
-14.2003 -0.00497855 0.000176204
-14.1558 -0.00501004 0.000177882
-14.1113 -0.00504176 0.000179578
-14.067 -0.00507373 0.000181292
-14.0227 -0.00510593 0.000183025
-13.9786 -0.00513837 0.000184776
-13.9345 -0.00517107 0.000186546
-13.8905 -0.00520401 0.000188335
-13.8466 -0.0052372 0.000190144
-13.8028 -0.00527065 0.000191973
-13.759 -0.00530436 0.000193822
-13.7153 -0.00533833 0.000195691
-13.6718 -0.00537256 0.000197581
-13.6283 -0.00540707 0.000199491
-13.5848 -0.00544184 0.000201423
-13.5415 -0.00547688 0.000203377
-13.4982 -0.0055122 0.000205352
-13.455 -0.00554781 0.00020735
-13.4119 -0.00558369 0.000209369
-13.3689 -0.00561986 0.000211412
-13.3259 -0.00565632 0.000213478
-13.283 -0.00569308 0.000215567
-13.2402 -0.00573013 0.00021768
-13.1974 -0.00576748 0.000219817
-13.1547 -0.00580514 0.000221979
-13.1121 -0.0058431 0.000224166
-13.0696 -0.00588138 0.000226377
-13.0271 -0.00591997 0.000228615
-12.9847 -0.00595887 0.000230878
-12.9424 -0.0059981 0.000233167
-12.9001 -0.00603766 0.000235484
-12.8579 -0.00607754 0.000237827
-12.8158 -0.00611776 0.000240198
-12.7737 -0.00615832 0.000242597
-12.7317 -0.00619922 0.000245024
-12.6898 -0.00624047 0.00024748
-12.6479 -0.00628206 0.000249965
-12.6061 -0.00632401 0.00025248
-12.5643 -0.00636632 0.000255025
-12.5226 -0.006409 0.000257601
-12.481 -0.00645204 0.000260207
-12.4394 -0.00649545 0.000262845
-12.3979 -0.00653924 0.000265515
-12.3565 -0.00658341 0.000268217
-12.3151 -0.00662797 0.000270953
-12.2738 -0.00667291 0.000273722
-12.2325 -0.00671826 0.000276524
-12.1913 -0.006764 0.000279362
-12.1501 -0.00681015 0.000282234
-12.109 -0.00685671 0.000285142
-12.068 -0.00690369 0.000288086
-12.027 -0.00695108 0.000291067
-11.986 -0.00699891 0.000294085
-11.9452 -0.00704716 0.00029714
-11.9043 -0.00709585 0.000300235
-11.8636 -0.00714499 0.000303368
-11.8228 -0.00719457 0.000306541
-11.7822 -0.0072446 0.000309754
-11.7415 -0.0072951 0.000313009
-11.701 -0.00734606 0.000316305
-11.6605 -0.00739749 0.000319643
-11.62 -0.0074494 0.000323024
-11.5796 -0.0075018 0.000326449
-11.5392 -0.00755468 0.000329918
-11.4989 -0.00760806 0.000333433
-11.4587 -0.00766194 0.000336993
-11.4184 -0.00771634 0.0003406
-11.3783 -0.00777124 0.000344254
-11.3381 -0.00782668 0.000347956
-11.2981 -0.00788264 0.000351707
-11.2581 -0.00793913 0.000355508
-11.2181 -0.00799618 0.00035936
-11.1781 -0.00805377 0.000363263
-11.1383 -0.00811192 0.000367218
-11.0984 -0.00817064 0.000371226
-11.0586 -0.00822993 0.000375288
-11.0189 -0.0082898 0.000379406
-10.9792 -0.00835026 0.000383579
-10.9395 -0.00841132 0.000387809
-10.8999 -0.00847298 0.000392097
-10.8603 -0.00853525 0.000396443
-10.8208 -0.00859815 0.00040085
-10.7813 -0.00866168 0.000405317
-10.7418 -0.00872585 0.000409846
-10.7024 -0.00879066 0.000414439
-10.6631 -0.00885613 0.000419095
-10.6238 -0.00892227 0.000423816
-10.5845 -0.00898908 0.000428604
-10.5452 -0.00905658 0.000433459
-10.506 -0.00912477 0.000438383
-10.4669 -0.00919366 0.000443377
-10.4278 -0.00926327 0.000448442
-10.3887 -0.0093336 0.00045358
-10.3496 -0.00940467 0.000458791
-10.3106 -0.00947648 0.000464077
-10.2717 -0.00954904 0.00046944
-10.2328 -0.00962238 0.00047488
-10.1939 -0.00969649 0.0004804
-10.155 -0.00977138 0.000486
-10.1162 -0.00984708 0.000491683
-10.0774 -0.00992359 0.000497449
-10.0387 -0.0100009 0.0005033
-10 -0.0100791 0.000509238
-9.96134 -0.0101581 0.000515264
-9.92271 -0.010238 0.00052138
-9.88412 -0.0103187 0.000527588
-9.84557 -0.0104004 0.00053389
-9.80704 -0.0104829 0.000540286
-9.76856 -0.0105664 0.00054678
-9.73011 -0.0106507 0.000553372
-9.69169 -0.0107361 0.000560065
-9.65331 -0.0108223 0.000566861
-9.61496 -0.0109096 0.000573762
-9.57664 -0.0109978 0.000580768
-9.53836 -0.011087 0.000587884
-9.50011 -0.0111772 0.000595111
-9.46189 -0.0112685 0.00060245
-9.42371 -0.0113608 0.000609904
-9.38556 -0.0114542 0.000617476
-9.34744 -0.0115487 0.000625168
-9.30935 -0.0116442 0.000632982
-9.2713 -0.0117409 0.00064092
-9.23327 -0.0118387 0.000648986
-9.19528 -0.0119376 0.000657181
-9.15732 -0.0120377 0.000665508
-9.11939 -0.012139 0.00067397
-9.08149 -0.0122415 0.00068257
-9.04362 -0.0123453 0.00069131
-9.00578 -0.0124502 0.000700193
-8.96797 -0.0125565 0.000709223
-8.93019 -0.012664 0.000718402
-8.89244 -0.0127728 0.000727733
-8.85471 -0.012883 0.000737219
-8.81702 -0.0129945 0.000746865
-8.77936 -0.0131074 0.000756672
-8.74172 -0.0132216 0.000766645
-8.70412 -0.0133373 0.000776787
-8.66654 -0.0134544 0.000787102
-8.62899 -0.013573 0.000797593
-8.59146 -0.0136931 0.000808264
-8.55397 -0.0138147 0.000819119
-8.5165 -0.0139379 0.000830162
-8.47906 -0.0140626 0.000841397
-8.44165 -0.0141889 0.000852828
-8.40426 -0.0143168 0.000864459
-8.3669 -0.0144464 0.000876296
-8.32956 -0.0145777 0.000888341
-8.29226 -0.0147107 0.000900601
-8.25497 -0.0148454 0.00091308
-8.21772 -0.0149819 0.000925783
-8.18049 -0.0151202 0.000938714
-8.14328 -0.0152603 0.000951879
-8.1061 -0.0154023 0.000965284
-8.06895 -0.0155462 0.000978933
-8.03182 -0.015692 0.000992833
-7.99471 -0.0158398 0.00100699
-7.95763 -0.0159896 0.00102141
-7.92058 -0.0161415 0.00103609
-7.88355 -0.0162954 0.00105105
-7.84654 -0.0164514 0.00106629
-7.80955 -0.0166097 0.00108182
-7.77259 -0.0167701 0.00109764
-7.73566 -0.0169327 0.00111377
-7.69874 -0.0170976 0.0011302
-7.66185 -0.0172649 0.00114695
-7.62498 -0.0174345 0.00116402
-7.58814 -0.0176066 0.00118143
-7.55132 -0.0177811 0.00119917
-7.51452 -0.0179581 0.00121726
-7.47774 -0.0181377 0.00123571
-7.44099 -0.0183199 0.00125452
-7.40425 -0.0185047 0.0012737
-7.36754 -0.0186923 0.00129328
-7.33085 -0.0188826 0.00131324
-7.29418 -0.0190757 0.00133361
-7.25754 -0.0192718 0.00135439
-7.22091 -0.0194707 0.00137559
-7.18431 -0.0196727 0.00139723
-7.14772 -0.0198777 0.00141931
-7.11116 -0.0200858 0.00144186
-7.07462 -0.0202972 0.00146487
-7.0381 -0.0205117 0.00148837
-7.00159 -0.0207296 0.00151236
-6.96511 -0.0209509 0.00153685
-6.92865 -0.0211756 0.00156187
-6.89221 -0.0214038 0.00158743
-6.85579 -0.0216357 0.00161353
-6.81938 -0.0218712 0.0016402
-6.783 -0.0221105 0.00166745
-6.74664 -0.0223536 0.00169529
-6.71029 -0.0226007 0.00172375
-6.67397 -0.0228518 0.00175284
-6.63766 -0.0231069 0.00178257
-6.60137 -0.0233663 0.00181297
-6.5651 -0.0236299 0.00184405
-6.52885 -0.0238979 0.00187584
-6.49262 -0.0241704 0.00190835
-6.4564 -0.0244475 0.0019416
-6.42021 -0.0247292 0.00197562
-6.38403 -0.0250157 0.00201042
-6.34786 -0.0253072 0.00204604
-6.31172 -0.0256036 0.00208249
-6.27559 -0.0259052 0.0021198
-6.23949 -0.026212 0.002158
-6.20339 -0.0265241 0.00219711
-6.16732 -0.0268418 0.00223715
-6.13126 -0.0271651 0.00227817
-6.09522 -0.0274941 0.00232018
-6.05919 -0.0278291 0.00236322
-6.02319 -0.0281701 0.00240732
-5.9872 -0.0285173 0.0024525
-5.95122 -0.0288708 0.00249882
-5.91526 -0.0292308 0.0025463
-5.87932 -0.0295975 0.00259498
-5.84339 -0.029971 0.00264489
-5.80748 -0.0303515 0.00269608
-5.77158 -0.0307392 0.00274859
-5.7357 -0.0311343 0.00280246
-5.69984 -0.0315369 0.00285773
-5.66399 -0.0319472 0.00291446
-5.62815 -0.0323655 0.00297269
-5.59233 -0.032792 0.00303247
-5.55653 -0.0332268 0.00309385
-5.52074 -0.0336702 0.00315689
-5.48497 -0.0341224 0.00322164
-5.4492 -0.0345837 0.00328816
-5.41346 -0.0350543 0.00335653
-5.37773 -0.0355344 0.00342678
-5.34201 -0.0360244 0.00349901
-5.30631 -0.0365244 0.00357327
-5.27062 -0.0370349 0.00364964
-5.23494 -0.0375559 0.00372819
-5.19928 -0.038088 0.00380901
-5.16363 -0.0386314 0.00389217
-5.128 -0.0391863 0.00397776
-5.09237 -0.0397532 0.00406588
-5.05677 -0.0403324 0.00415661
-5.02117 -0.0409243 0.00425006
-4.98559 -0.0415291 0.00434633
-4.95002 -0.0421474 0.00444553
-4.91446 -0.0427795 0.00454777
-4.87892 -0.0434258 0.00465316
-4.84339 -0.0440869 0.00476184
-4.80787 -0.044763 0.00487394
-4.77237 -0.0454547 0.00498958
-4.73687 -0.0461626 0.00510891
-4.70139 -0.046887 0.00523209
-4.66592 -0.0476285 0.00535927
-4.63046 -0.0483877 0.00549061
-4.59502 -0.0491651 0.00562629
-4.55958 -0.0499614 0.0057665
-4.52416 -0.0507772 0.00591142
-4.48875 -0.051613 0.00606125
-4.45335 -0.0524696 0.00621621
-4.41797 -0.0533477 0.00637653
-4.38259 -0.054248 0.00654244
-4.34722 -0.0551713 0.00671418
-4.31187 -0.0561183 0.00689202
-4.27653 -0.05709 0.00707624
-4.24119 -0.0580871 0.00726713
-4.20587 -0.0591107 0.00746499
-4.17056 -0.0601615 0.00767016
-4.13526 -0.0612407 0.00788297
-4.09997 -0.0623493 0.0081038
-4.06469 -0.0634883 0.00833302
-4.02942 -0.0646589 0.00857105
-3.99416 -0.0658623 0.00881832
-3.95891 -0.0670998 0.00907529
-3.92367 -0.0683726 0.00934245
-3.88844 -0.0696822 0.00962031
-3.85322 -0.07103 0.00990942
-3.81801 -0.0724174 0.0102104
-3.7828 -0.0738462 0.0105238
-3.74761 -0.075318 0.0108503
-3.71243 -0.0768345 0.0111907
-3.67726 -0.0783976 0.0115456
-3.64209 -0.0800093 0.011916
-3.60694 -0.0816716 0.0123025
-3.57179 -0.0833867 0.0127063
-3.53665 -0.0851569 0.0131281
-3.50152 -0.0869846 0.0135692
-3.4664 -0.0888724 0.0140306
-3.43129 -0.090823 0.0145134
-3.39619 -0.0928392 0.0150191
-3.36109 -0.094924 0.015549
-3.32601 -0.0970807 0.0161046
-3.29093 -0.0993127 0.0166875
-3.25586 -0.101623 0.0172994
-3.2208 -0.104017 0.0179422
-3.18574 -0.106497 0.0186179
-3.1507 -0.109068 0.0193287
-3.11566 -0.111735 0.020077
-3.08063 -0.114502 0.0208653
-3.0456 -0.117375 0.0216964
-3.01059 -0.120359 0.0225733
-2.97558 -0.123461 0.0234993
-2.94058 -0.126685 0.0244779
-2.90558 -0.13004 0.025513
-2.87059 -0.133532 0.0266089
-2.83561 -0.13717 0.0277702
-2.80064 -0.140961 0.029002
-2.76567 -0.144913 0.0303098
-2.73071 -0.149038 0.0316998
-2.69576 -0.153345 0.0331787
-2.66081 -0.157845 0.0347539
-2.62587 -0.162549 0.0364336
-2.59094 -0.167472 0.0382269
-2.55601 -0.172626 0.0401437
-2.52109 -0.178026 0.0421952
-2.48617 -0.18369 0.0443939
-2.45126 -0.189633 0.0467534
-2.41636 -0.195875 0.0492893
-2.38146 -0.202437 0.0520189
-2.34657 -0.20934 0.0549614
-2.31168 -0.21661 0.0581388
-2.2768 -0.224272 0.0615756
-2.24192 -0.232356 0.0652998
-2.20705 -0.240892 0.0693428
-2.17219 -0.249915 0.0737406
-2.13733 -0.259462 0.0785341
-2.10247 -0.269574 0.0837703
-2.06762 -0.280295 0.0895031
-2.03278 -0.291673 0.0957944
-1.99794 -0.303762 0.102716
-1.9631 -0.316619 0.110351
-1.92827 -0.330307 0.118796
-1.89345 -0.344893 0.128165
-1.85862 -0.360452 0.138591
-1.82381 -0.37706 0.15023
-1.78899 -0.394802 0.163268
-1.75419 -0.413764 0.177926
-1.71938 -0.434037 0.194467
-1.68458 -0.455708 0.213206
-1.64979 -0.478861 0.234525
-1.61499 -0.503566 0.258882
-1.58021 -0.529869 0.286836
-1.54542 -0.557775 0.319063
-1.51064 -0.587218 0.356389
-1.47586 -0.618025 0.399817
-1.44109 -0.649849 0.450566
-1.40632 -0.682084 0.510102
-1.37155 -0.713727 0.580164
-1.33679 -0.743183 0.662759
-1.30203 -0.767992 0.760099
-1.26727 -0.784475 0.874398
-1.23251 -0.787296 1.00744
-1.19776 -0.769083 1.15978
-1.16301 -0.720332 1.32934
-1.12827 -0.630151 1.50958
-1.09352 -0.488558 1.6875
-1.05878 -0.290786 1.84308
-1.02405 -0.0425823 1.95211
-0.989309 0.236832 1.99348
-0.954576 0.518088 1.95809
-0.919844 0.771229 1.85335
-0.885115 0.97566 1.69947
-0.850388 1.12425 1.52073
-0.815663 1.22089 1.33779
-0.78094 1.27523 1.16441
-0.746219 1.29822 1.00774
-0.711499 1.29957 0.87022
-0.676781 1.28687 0.751494
-0.642065 1.26569 0.64986
-0.60735 1.23985 0.563113
-0.572637 1.21195 0.489022
-0.537925 1.18367 0.42554
-0.503214 1.15608 0.370886
-0.468504 1.12983 0.323551
-0.433796 1.10532 0.282276
-0.399089 1.08276 0.246016
-0.364382 1.06223 0.213909
-0.329676 1.04377 0.185239
-0.294972 1.02735 0.159412
-0.260267 1.01294 0.135928
-0.225564 1.00049 0.114367
-0.190861 0.989933 0.0943686
-0.156158 0.981227 0.0756216
-0.121456 0.974323 0.0578526
-0.0867541 0.96918 0.0408167
-0.0520524 0.965769 0.0242902
-0.0173508 0.964068 0.00806371
0.0173508 0.964068 -0.00806371
0.0520524 0.965769 -0.0242902
0.0867541 0.96918 -0.0408167
0.121456 0.974323 -0.0578526
0.156158 0.981227 -0.0756216
0.190861 0.989933 -0.0943686
0.225564 1.00049 -0.114367
0.260267 1.01294 -0.135928
0.294972 1.02735 -0.159412
0.329676 1.04377 -0.185239
0.364382 1.06223 -0.213909
0.399089 1.08276 -0.246016
0.433796 1.10532 -0.282276
0.468504 1.12983 -0.323551
0.503214 1.15608 -0.370886
0.537925 1.18367 -0.42554
0.572637 1.21195 -0.489022
0.60735 1.23985 -0.563113
0.642065 1.26569 -0.64986
0.676781 1.28687 -0.751494
0.711499 1.29957 -0.87022
0.746219 1.29822 -1.00774
0.78094 1.27523 -1.16441
0.815663 1.22089 -1.33779
0.850388 1.12425 -1.52073
0.885115 0.97566 -1.69947
0.919844 0.771229 -1.85335
0.954576 0.518088 -1.95809
0.989309 0.236832 -1.99348
1.02405 -0.0425823 -1.95211
1.05878 -0.290786 -1.84308
1.09352 -0.488558 -1.6875
1.12827 -0.630151 -1.50958
1.16301 -0.720332 -1.32934
1.19776 -0.769083 -1.15978
1.23251 -0.787296 -1.00744
1.26727 -0.784475 -0.874398
1.30203 -0.767992 -0.760099
1.33679 -0.743183 -0.662759
1.37155 -0.713727 -0.580164
1.40632 -0.682084 -0.510102
1.44109 -0.649849 -0.450566
1.47586 -0.618025 -0.399817
1.51064 -0.587218 -0.356389
1.54542 -0.557775 -0.319063
1.58021 -0.529869 -0.286836
1.61499 -0.503566 -0.258882
1.64979 -0.478861 -0.234525
1.68458 -0.455708 -0.213206
1.71938 -0.434037 -0.194467
1.75419 -0.413764 -0.177926
1.78899 -0.394802 -0.163268
1.82381 -0.37706 -0.15023
1.85862 -0.360452 -0.138591
1.89345 -0.344893 -0.128165
1.92827 -0.330307 -0.118796
1.9631 -0.316619 -0.110351
1.99794 -0.303762 -0.102716
2.03278 -0.291673 -0.0957944
2.06762 -0.280295 -0.0895031
2.10247 -0.269574 -0.0837703
2.13733 -0.259462 -0.0785341
2.17219 -0.249915 -0.0737406
2.20705 -0.240892 -0.0693428
2.24192 -0.232356 -0.0652998
2.2768 -0.224272 -0.0615756
2.31168 -0.21661 -0.0581388
2.34657 -0.20934 -0.0549614
2.38146 -0.202437 -0.0520189
2.41636 -0.195875 -0.0492893
2.45126 -0.189633 -0.0467534
2.48617 -0.18369 -0.0443939
2.52109 -0.178026 -0.0421952
2.55601 -0.172626 -0.0401437
2.59094 -0.167472 -0.0382269
2.62587 -0.162549 -0.0364336
2.66081 -0.157845 -0.0347539
2.69576 -0.153345 -0.0331787
2.73071 -0.149038 -0.0316998
2.76567 -0.144913 -0.0303098
2.80064 -0.140961 -0.029002
2.83561 -0.13717 -0.0277702
2.87059 -0.133532 -0.0266089
2.90558 -0.13004 -0.025513
2.94058 -0.126685 -0.0244779
2.97558 -0.123461 -0.0234993
3.01059 -0.120359 -0.0225733
3.0456 -0.117375 -0.0216964
3.08063 -0.114502 -0.0208653
3.11566 -0.111735 -0.020077
3.1507 -0.109068 -0.0193287
3.18574 -0.106497 -0.0186179
3.2208 -0.104017 -0.0179422
3.25586 -0.101623 -0.0172994
3.29093 -0.0993127 -0.0166875
3.32601 -0.0970807 -0.0161046
3.36109 -0.094924 -0.015549
3.39619 -0.0928392 -0.0150191
3.43129 -0.090823 -0.0145134
3.4664 -0.0888724 -0.0140306
3.50152 -0.0869846 -0.0135692
3.53665 -0.0851569 -0.0131281
3.57179 -0.0833867 -0.0127063
3.60694 -0.0816716 -0.0123025
3.64209 -0.0800093 -0.011916
3.67726 -0.0783976 -0.0115456
3.71243 -0.0768345 -0.0111907
3.74761 -0.075318 -0.0108503
3.7828 -0.0738462 -0.0105238
3.81801 -0.0724174 -0.0102104
3.85322 -0.07103 -0.00990942
3.88844 -0.0696822 -0.00962031
3.92367 -0.0683726 -0.00934245
3.95891 -0.0670998 -0.00907529
3.99416 -0.0658623 -0.00881832
4.02942 -0.0646589 -0.00857105
4.06469 -0.0634883 -0.00833302
4.09997 -0.0623493 -0.0081038
4.13526 -0.0612407 -0.00788297
4.17056 -0.0601615 -0.00767016
4.20587 -0.0591107 -0.00746499
4.24119 -0.0580871 -0.00726713
4.27653 -0.05709 -0.00707624
4.31187 -0.0561183 -0.00689202
4.34722 -0.0551713 -0.00671418
4.38259 -0.054248 -0.00654244
4.41797 -0.0533477 -0.00637653
4.45335 -0.0524696 -0.00621621
4.48875 -0.051613 -0.00606125
4.52416 -0.0507772 -0.00591142
4.55958 -0.0499614 -0.0057665
4.59502 -0.0491651 -0.00562629
4.63046 -0.0483877 -0.00549061
4.66592 -0.0476285 -0.00535927
4.70139 -0.046887 -0.00523209
4.73687 -0.0461626 -0.00510891
4.77237 -0.0454547 -0.00498958
4.80787 -0.044763 -0.00487394
4.84339 -0.0440869 -0.00476184
4.87892 -0.0434258 -0.00465316
4.91446 -0.0427795 -0.00454777
4.95002 -0.0421474 -0.00444553
4.98559 -0.0415291 -0.00434633
5.02117 -0.0409243 -0.00425006
5.05677 -0.0403324 -0.00415661
5.09237 -0.0397532 -0.00406588
5.128 -0.0391863 -0.00397776
5.16363 -0.0386314 -0.00389217
5.19928 -0.038088 -0.00380901
5.23494 -0.0375559 -0.00372819
5.27062 -0.0370349 -0.00364964
5.30631 -0.0365244 -0.00357327
5.34201 -0.0360244 -0.00349901
5.37773 -0.0355344 -0.00342678
5.41346 -0.0350543 -0.00335653
5.4492 -0.0345837 -0.00328816
5.48497 -0.0341224 -0.00322164
5.52074 -0.0336702 -0.00315689
5.55653 -0.0332268 -0.00309385
5.59233 -0.032792 -0.00303247
5.62815 -0.0323655 -0.00297269
5.66399 -0.0319472 -0.00291446
5.69984 -0.0315369 -0.00285773
5.7357 -0.0311343 -0.00280246
5.77158 -0.0307392 -0.00274859
5.80748 -0.0303515 -0.00269608
5.84339 -0.029971 -0.00264489
5.87932 -0.0295975 -0.00259498
5.91526 -0.0292308 -0.0025463
5.95122 -0.0288708 -0.00249882
5.9872 -0.0285173 -0.0024525
6.02319 -0.0281701 -0.00240732
6.05919 -0.0278291 -0.00236322
6.09522 -0.0274941 -0.00232018
6.13126 -0.0271651 -0.00227817
6.16732 -0.0268418 -0.00223715
6.20339 -0.0265241 -0.00219711
6.23949 -0.026212 -0.002158
6.27559 -0.0259052 -0.0021198
6.31172 -0.0256036 -0.00208249
6.34786 -0.0253072 -0.00204604
6.38403 -0.0250157 -0.00201042
6.42021 -0.0247292 -0.00197562
6.4564 -0.0244475 -0.0019416
6.49262 -0.0241704 -0.00190835
6.52885 -0.0238979 -0.00187584
6.5651 -0.0236299 -0.00184405
6.60137 -0.0233663 -0.00181297
6.63766 -0.0231069 -0.00178257
6.67397 -0.0228518 -0.00175284
6.71029 -0.0226007 -0.00172375
6.74664 -0.0223536 -0.00169529
6.783 -0.0221105 -0.00166745
6.81938 -0.0218712 -0.0016402
6.85579 -0.0216357 -0.00161353
6.89221 -0.0214038 -0.00158743
6.92865 -0.0211756 -0.00156187
6.96511 -0.0209509 -0.00153685
7.00159 -0.0207296 -0.00151236
7.0381 -0.0205117 -0.00148837
7.07462 -0.0202972 -0.00146487
7.11116 -0.0200858 -0.00144186
7.14772 -0.0198777 -0.00141931
7.18431 -0.0196727 -0.00139723
7.22091 -0.0194707 -0.00137559
7.25754 -0.0192718 -0.00135439
7.29418 -0.0190757 -0.00133361
7.33085 -0.0188826 -0.00131324
7.36754 -0.0186923 -0.00129328
7.40425 -0.0185047 -0.0012737
7.44099 -0.0183199 -0.00125452
7.47774 -0.0181377 -0.00123571
7.51452 -0.0179581 -0.00121726
7.55132 -0.0177811 -0.00119917
7.58814 -0.0176066 -0.00118143
7.62498 -0.0174345 -0.00116402
7.66185 -0.0172649 -0.00114695
7.69874 -0.0170976 -0.0011302
7.73566 -0.0169327 -0.00111377
7.77259 -0.0167701 -0.00109764
7.80955 -0.0166097 -0.00108182
7.84654 -0.0164514 -0.00106629
7.88355 -0.0162954 -0.00105105
7.92058 -0.0161415 -0.00103609
7.95763 -0.0159896 -0.00102141
7.99471 -0.0158398 -0.00100699
8.03182 -0.015692 -0.000992833
8.06895 -0.0155462 -0.000978933
8.1061 -0.0154023 -0.000965284
8.14328 -0.0152603 -0.000951879
8.18049 -0.0151202 -0.000938714
8.21772 -0.0149819 -0.000925783
8.25497 -0.0148454 -0.00091308
8.29226 -0.0147107 -0.000900601
8.32956 -0.0145777 -0.000888341
8.3669 -0.0144464 -0.000876296
8.40426 -0.0143168 -0.000864459
8.44165 -0.0141889 -0.000852828
8.47906 -0.0140626 -0.000841397
8.5165 -0.0139379 -0.000830162
8.55397 -0.0138147 -0.000819119
8.59146 -0.0136931 -0.000808264
8.62899 -0.013573 -0.000797593
8.66654 -0.0134544 -0.000787102
8.70412 -0.0133373 -0.000776787
8.74172 -0.0132216 -0.000766645
8.77936 -0.0131074 -0.000756672
8.81702 -0.0129945 -0.000746865
8.85471 -0.012883 -0.000737219
8.89244 -0.0127728 -0.000727733
8.93019 -0.012664 -0.000718402
8.96797 -0.0125565 -0.000709223
9.00578 -0.0124502 -0.000700193
9.04362 -0.0123453 -0.00069131
9.08149 -0.0122415 -0.00068257
9.11939 -0.012139 -0.00067397
9.15732 -0.0120377 -0.000665508
9.19528 -0.0119376 -0.000657181
9.23327 -0.0118387 -0.000648986
9.2713 -0.0117409 -0.00064092
9.30935 -0.0116442 -0.000632982
9.34744 -0.0115487 -0.000625168
9.38556 -0.0114542 -0.000617476
9.42371 -0.0113608 -0.000609904
9.46189 -0.0112685 -0.00060245
9.50011 -0.0111772 -0.000595111
9.53836 -0.011087 -0.000587884
9.57664 -0.0109978 -0.000580768
9.61496 -0.0109096 -0.000573762
9.65331 -0.0108223 -0.000566861
9.69169 -0.0107361 -0.000560065
9.73011 -0.0106507 -0.000553372
9.76856 -0.0105664 -0.00054678
9.80704 -0.0104829 -0.000540286
9.84557 -0.0104004 -0.00053389
9.88412 -0.0103187 -0.000527588
9.92271 -0.010238 -0.00052138
9.96134 -0.0101581 -0.000515264
10 -0.0100791 -0.000509238
10.0387 -0.0100009 -0.0005033
10.0774 -0.00992359 -0.000497449
10.1162 -0.00984708 -0.000491683
10.155 -0.00977138 -0.000486
10.1939 -0.00969649 -0.0004804
10.2328 -0.00962238 -0.00047488
10.2717 -0.00954904 -0.00046944
10.3106 -0.00947648 -0.000464077
10.3496 -0.00940467 -0.000458791
10.3887 -0.0093336 -0.00045358
10.4278 -0.00926327 -0.000448442
10.4669 -0.00919366 -0.000443377
10.506 -0.00912477 -0.000438383
10.5452 -0.00905658 -0.000433459
10.5845 -0.00898908 -0.000428604
10.6238 -0.00892227 -0.000423816
10.6631 -0.00885613 -0.000419095
10.7024 -0.00879066 -0.000414439
10.7418 -0.00872585 -0.000409846
10.7813 -0.00866168 -0.000405317
10.8208 -0.00859815 -0.00040085
10.8603 -0.00853525 -0.000396443
10.8999 -0.00847298 -0.000392097
10.9395 -0.00841132 -0.000387809
10.9792 -0.00835026 -0.000383579
11.0189 -0.0082898 -0.000379406
11.0586 -0.00822993 -0.000375288
11.0984 -0.00817064 -0.000371226
11.1383 -0.00811192 -0.000367218
11.1781 -0.00805377 -0.000363263
11.2181 -0.00799618 -0.00035936
11.2581 -0.00793913 -0.000355508
11.2981 -0.00788264 -0.000351707
11.3381 -0.00782668 -0.000347956
11.3783 -0.00777124 -0.000344254
11.4184 -0.00771634 -0.0003406
11.4587 -0.00766194 -0.000336993
11.4989 -0.00760806 -0.000333433
11.5392 -0.00755468 -0.000329918
11.5796 -0.0075018 -0.000326449
11.62 -0.0074494 -0.000323024
11.6605 -0.00739749 -0.000319643
11.701 -0.00734606 -0.000316305
11.7415 -0.0072951 -0.000313009
11.7822 -0.0072446 -0.000309754
11.8228 -0.00719457 -0.000306541
11.8636 -0.00714499 -0.000303368
11.9043 -0.00709585 -0.000300235
11.9452 -0.00704716 -0.00029714
11.986 -0.00699891 -0.000294085
12.027 -0.00695108 -0.000291067
12.068 -0.00690369 -0.000288086
12.109 -0.00685671 -0.000285142
12.1501 -0.00681015 -0.000282234
12.1913 -0.006764 -0.000279362
12.2325 -0.00671826 -0.000276524
12.2738 -0.00667291 -0.000273722
12.3151 -0.00662797 -0.000270953
12.3565 -0.00658341 -0.000268217
12.3979 -0.00653924 -0.000265515
12.4394 -0.00649545 -0.000262845
12.481 -0.00645204 -0.000260207
12.5226 -0.006409 -0.000257601
12.5643 -0.00636632 -0.000255025
12.6061 -0.00632401 -0.00025248
12.6479 -0.00628206 -0.000249965
12.6898 -0.00624047 -0.00024748
12.7317 -0.00619922 -0.000245024
12.7737 -0.00615832 -0.000242597
12.8158 -0.00611776 -0.000240198
12.8579 -0.00607754 -0.000237827
12.9001 -0.00603766 -0.000235484
12.9424 -0.0059981 -0.000233167
12.9847 -0.00595887 -0.000230878
13.0271 -0.00591997 -0.000228615
13.0696 -0.00588138 -0.000226377
13.1121 -0.0058431 -0.000224166
13.1547 -0.00580514 -0.000221979
13.1974 -0.00576748 -0.000219817
13.2402 -0.00573013 -0.00021768
13.283 -0.00569308 -0.000215567
13.3259 -0.00565632 -0.000213478
13.3689 -0.00561986 -0.000211412
13.4119 -0.00558369 -0.000209369
13.455 -0.00554781 -0.00020735
13.4982 -0.0055122 -0.000205352
13.5415 -0.00547688 -0.000203377
13.5848 -0.00544184 -0.000201423
13.6283 -0.00540707 -0.000199491
13.6718 -0.00537256 -0.000197581
13.7153 -0.00533833 -0.000195691
13.759 -0.00530436 -0.000193822
13.8028 -0.00527065 -0.000191973
13.8466 -0.0052372 -0.000190144
13.8905 -0.00520401 -0.000188335
13.9345 -0.00517107 -0.000186546
13.9786 -0.00513837 -0.000184776
14.0227 -0.00510593 -0.000183025
14.067 -0.00507373 -0.000181292
14.1113 -0.00504176 -0.000179578
14.1558 -0.00501004 -0.000177882
14.2003 -0.00497855 -0.000176204
14.2449 -0.0049473 -0.000174544
14.2896 -0.00491628 -0.000172902
14.3344 -0.00488548 -0.000171276
14.3793 -0.00485491 -0.000169668
14.4243 -0.00482456 -0.000168076
14.4693 -0.00479443 -0.000166501
14.5145 -0.00476452 -0.000164942
14.5598 -0.00473483 -0.000163399
14.6052 -0.00470534 -0.000161872
14.6506 -0.00467607 -0.000160361
14.6962 -0.00464701 -0.000158865
14.7419 -0.00461815 -0.000157385
14.7877 -0.00458949 -0.000155919
14.8336 -0.00456103 -0.000154469
14.8796 -0.00453278 -0.000153033
14.9257 -0.00450472 -0.000151611
14.9719 -0.00447685 -0.000150204
15.0182 -0.00444918 -0.00014881
15.0647 -0.00442169 -0.000147431
15.1112 -0.0043944 -0.000146065
15.1579 -0.00436728 -0.000144713
15.2047 -0.00434036 -0.000143374
15.2516 -0.00431361 -0.000142049
15.2986 -0.00428704 -0.000140736
15.3458 -0.00426065 -0.000139436
15.393 -0.00423443 -0.000138149
15.4404 -0.00420839 -0.000136874
15.488 -0.00418252 -0.000135611
15.5356 -0.00415682 -0.000134361
15.5834 -0.00413128 -0.000133123
15.6313 -0.00410591 -0.000131896
15.6794 -0.0040807 -0.000130681
15.7276 -0.00405565 -0.000129478
15.7759 -0.00403077 -0.000128286
15.8243 -0.00400604 -0.000127105
15.873 -0.00398146 -0.000125935
15.9217 -0.00395704 -0.000124776
15.9706 -0.00393277 -0.000123628
16.0197 -0.00390865 -0.000122491
16.0689 -0.00388468 -0.000121364
16.1182 -0.00386085 -0.000120247
16.1677 -0.00383717 -0.000119141
16.2174 -0.00381364 -0.000118044
16.2672 -0.00379024 -0.000116958
16.3172 -0.00376698 -0.000115881
16.3674 -0.00374386 -0.000114814
16.4177 -0.00372087 -0.000113757
16.4682 -0.00369802 -0.000112709
16.5189 -0.0036753 -0.00011167
16.5697 -0.00365271 -0.000110641
16.6208 -0.00363025 -0.00010962
16.672 -0.00360792 -0.000108609
16.7234 -0.00358571 -0.000107606
16.775 -0.00356363 -0.000106612
16.8268 -0.00354166 -0.000105626
16.8787 -0.00351982 -0.000104649
16.9309 -0.00349809 -0.00010368
16.9833 -0.00347649 -0.000102719
17.0359 -0.00345499 -0.000101767
17.0887 -0.00343361 -0.000100822
17.1418 -0.00341234 -9.98855e-05
17.195 -0.00339118 -9.89565e-05
17.2485 -0.00337013 -9.80351e-05
17.3022 -0.00334918 -9.71212e-05
17.3562 -0.00332834 -9.62147e-05
17.4104 -0.0033076 -9.53155e-05
17.4648 -0.00328696 -9.44235e-05
17.5195 -0.00326642 -9.35386e-05
17.5744 -0.00324597 -9.26606e-05
17.6296 -0.00322563 -9.17895e-05
17.6851 -0.00320537 -9.09252e-05
17.7408 -0.00318521 -9.00674e-05
17.7969 -0.00316514 -8.92162e-05
17.8532 -0.00314515 -8.83714e-05
17.9098 -0.00312525 -8.7533e-05
17.9667 -0.00310544 -8.67007e-05
18.0239 -0.00308571 -8.58745e-05
18.0815 -0.00306605 -8.50544e-05
18.1393 -0.00304648 -8.42401e-05
18.1975 -0.00302698 -8.34315e-05
18.256 -0.00300755 -8.26287e-05
18.3149 -0.0029882 -8.18313e-05
18.3742 -0.00296891 -8.10395e-05
18.4338 -0.0029497 -8.02529e-05
18.4938 -0.00293054 -7.94715e-05
18.5542 -0.00291145 -7.86953e-05
18.615 -0.00289242 -7.7924e-05
18.6762 -0.00287345 -7.71575e-05
18.7379 -0.00285453 -7.63958e-05
18.8 -0.00283566 -7.56387e-05
18.8625 -0.00281684 -7.48861e-05
18.9255 -0.00279807 -7.41379e-05
18.9891 -0.00277934 -7.33938e-05
19.0531 -0.00276065 -7.26539e-05
19.1177 -0.002742 -7.19179e-05
19.1828 -0.00272337 -7.11856e-05
19.2484 -0.00270478 -7.04571e-05
19.3147 -0.00268622 -6.9732e-05
19.3816 -0.00266767 -6.90103e-05
19.4491 -0.00264914 -6.82917e-05
19.5173 -0.00263062 -6.75761e-05
19.5862 -0.00261211 -6.68633e-05
19.6558 -0.0025936 -6.61531e-05
19.7262 -0.00257509 -6.54453e-05
19.7974 -0.00255657 -6.47397e-05
19.8694 -0.00253803 -6.4036e-05
19.9423 -0.00251946 -6.3334e-05
20.0162 -0.00250087 -6.26333e-05
20.091 -0.00248223 -6.19338e-05
20.1669 -0.00246355 -6.12351e-05
20.244 -0.0024448 -6.05368e-05
20.3222 -0.00242599 -5.98385e-05
20.4016 -0.00240708 -5.91398e-05
20.4825 -0.00238808 -5.84402e-05
20.5648 -0.00236897 -5.77392e-05
20.6487 -0.00234972 -5.70362e-05
20.7344 -0.00233031 -5.63304e-05
20.8219 -0.00231073 -5.56211e-05
20.9115 -0.00229093 -5.49072e-05
21.0034 -0.00227089 -5.41876e-05
21.0979 -0.00225057 -5.3461e-05
21.1952 -0.0022299 -5.27257e-05
21.2959 -0.00220884 -5.19796e-05
21.4004 -0.00218728 -5.122e-05
21.5093 -0.00216514 -5.04434e-05
21.6237 -0.00214225 -4.9645e-05
21.7448 -0.00211842 -4.88179e-05
21.8747 -0.0020933 -4.79516e-05
22.0165 -0.00206637 -4.70284e-05
22.1768 -0.00203656 -4.60135e-05
22.3723 -0.00200107 -4.4815e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.075Lambda0.5Nc1ClassicOneLoop/GApTwoLoop.txt <==
-22.3723 -0.00200107 4.48148e-05
-22.1768 -0.00203655 4.60132e-05
-22.0165 -0.00206636 4.70281e-05
-21.8747 -0.0020933 4.79513e-05
-21.7448 -0.00211841 4.88176e-05
-21.6237 -0.00214225 4.96447e-05
-21.5093 -0.00216513 5.04431e-05
-21.4004 -0.00218728 5.12196e-05
-21.2959 -0.00220883 5.19792e-05
-21.1952 -0.0022299 5.27253e-05
-21.0979 -0.00225056 5.34607e-05
-21.0034 -0.00227089 5.41873e-05
-20.9115 -0.00229093 5.49068e-05
-20.8219 -0.00231072 5.56207e-05
-20.7344 -0.00233031 5.63301e-05
-20.6487 -0.00234971 5.70358e-05
-20.5648 -0.00236896 5.77389e-05
-20.4825 -0.00238808 5.84398e-05
-20.4016 -0.00240708 5.91394e-05
-20.3222 -0.00242598 5.98381e-05
-20.244 -0.00244479 6.05363e-05
-20.1669 -0.00246354 6.12347e-05
-20.091 -0.00248222 6.19334e-05
-20.0162 -0.00250086 6.26329e-05
-19.9423 -0.00251946 6.33335e-05
-19.8694 -0.00253802 6.40355e-05
-19.7974 -0.00255656 6.47392e-05
-19.7262 -0.00257508 6.54449e-05
-19.6558 -0.00259359 6.61527e-05
-19.5862 -0.0026121 6.68628e-05
-19.5173 -0.00263061 6.75756e-05
-19.4491 -0.00264913 6.82912e-05
-19.3816 -0.00266766 6.90098e-05
-19.3147 -0.00268621 6.97315e-05
-19.2484 -0.00270477 7.04566e-05
-19.1828 -0.00272336 7.11851e-05
-19.1177 -0.00274199 7.19173e-05
-19.0531 -0.00276064 7.26533e-05
-18.9891 -0.00277933 7.33932e-05
-18.9255 -0.00279806 7.41373e-05
-18.8625 -0.00281683 7.48855e-05
-18.8 -0.00283565 7.56381e-05
-18.7379 -0.00285452 7.63952e-05
-18.6762 -0.00287344 7.71569e-05
-18.615 -0.00289241 7.79233e-05
-18.5542 -0.00291144 7.86946e-05
-18.4938 -0.00293053 7.94709e-05
-18.4338 -0.00294968 8.02522e-05
-18.3742 -0.0029689 8.10388e-05
-18.3149 -0.00298819 8.18307e-05
-18.256 -0.00300754 8.2628e-05
-18.1975 -0.00302697 8.34308e-05
-18.1393 -0.00304646 8.42394e-05
-18.0815 -0.00306604 8.50536e-05
-18.0239 -0.00308569 8.58738e-05
-17.9667 -0.00310543 8.67e-05
-17.9098 -0.00312524 8.75322e-05
-17.8532 -0.00314514 8.83707e-05
-17.7969 -0.00316512 8.92154e-05
-17.7408 -0.0031852 9.00666e-05
-17.6851 -0.00320536 9.09243e-05
-17.6296 -0.00322561 9.17887e-05
-17.5744 -0.00324596 9.26598e-05
-17.5195 -0.0032664 9.35378e-05
-17.4648 -0.00328694 9.44227e-05
-17.4104 -0.00330758 9.53147e-05
-17.3562 -0.00332832 9.62138e-05
-17.3022 -0.00334916 9.71203e-05
-17.2485 -0.00337011 9.80342e-05
-17.195 -0.00339116 9.89555e-05
-17.1418 -0.00341232 9.98845e-05
-17.0887 -0.00343359 0.000100821
-17.0359 -0.00345497 0.000101766
-16.9833 -0.00347647 0.000102718
-16.9309 -0.00349808 0.000103679
-16.8787 -0.0035198 0.000104648
-16.8268 -0.00354165 0.000105625
-16.775 -0.00356361 0.000106611
-16.7234 -0.00358569 0.000107605
-16.672 -0.0036079 0.000108608
-16.6208 -0.00363024 0.000109619
-16.5697 -0.0036527 0.00011064
-16.5189 -0.00367529 0.000111669
-16.4682 -0.003698 0.000112708
-16.4177 -0.00372086 0.000113756
-16.3674 -0.00374384 0.000114813
-16.3172 -0.00376696 0.00011588
-16.2672 -0.00379022 0.000116957
-16.2174 -0.00381362 0.000118043
-16.1677 -0.00383715 0.000119139
-16.1182 -0.00386083 0.000120246
-16.0689 -0.00388466 0.000121362
-16.0197 -0.00390863 0.000122489
-15.9706 -0.00393275 0.000123627
-15.9217 -0.00395702 0.000124775
-15.873 -0.00398144 0.000125934
-15.8243 -0.00400601 0.000127103
-15.7759 -0.00403074 0.000128284
-15.7276 -0.00405563 0.000129476
-15.6794 -0.00408068 0.00013068
-15.6313 -0.00410588 0.000131895
-15.5834 -0.00413126 0.000133121
-15.5356 -0.00415679 0.000134359
-15.488 -0.00418249 0.00013561
-15.4404 -0.00420837 0.000136872
-15.393 -0.00423441 0.000138147
-15.3458 -0.00426062 0.000139434
-15.2986 -0.00428701 0.000140734
-15.2516 -0.00431358 0.000142047
-15.2047 -0.00434033 0.000143373
-15.1579 -0.00436726 0.000144711
-15.1112 -0.00439437 0.000146064
-15.0647 -0.00442167 0.000147429
-15.0182 -0.00444915 0.000148809
-14.9719 -0.00447682 0.000150202
-14.9257 -0.00450469 0.000151609
-14.8796 -0.00453275 0.000153031
-14.8336 -0.00456101 0.000154467
-14.7877 -0.00458946 0.000155917
-14.7419 -0.00461812 0.000157383
-14.6962 -0.00464698 0.000158863
-14.6506 -0.00467604 0.000160359
-14.6052 -0.00470531 0.00016187
-14.5598 -0.00473479 0.000163397
-14.5145 -0.00476449 0.00016494
-14.4693 -0.0047944 0.000166499
-14.4243 -0.00482453 0.000168074
-14.3793 -0.00485488 0.000169665
-14.3344 -0.00488545 0.000171274
-14.2896 -0.00491624 0.000172899
-14.2449 -0.00494727 0.000174542
-14.2003 -0.00497852 0.000176202
-14.1558 -0.00501001 0.00017788
-14.1113 -0.00504173 0.000179576
-14.067 -0.00507369 0.00018129
-14.0227 -0.00510589 0.000183022
-13.9786 -0.00513834 0.000184773
-13.9345 -0.00517103 0.000186543
-13.8905 -0.00520397 0.000188333
-13.8466 -0.00523717 0.000190142
-13.8028 -0.00527061 0.00019197
-13.759 -0.00530432 0.000193819
-13.7153 -0.00533829 0.000195688
-13.6718 -0.00537252 0.000197578
-13.6283 -0.00540703 0.000199488
-13.5848 -0.0054418 0.00020142
-13.5415 -0.00547684 0.000203374
-13.4982 -0.00551216 0.000205349
-13.455 -0.00554776 0.000207346
-13.4119 -0.00558365 0.000209366
-13.3689 -0.00561982 0.000211409
-13.3259 -0.00565628 0.000213475
-13.283 -0.00569303 0.000215564
-13.2402 -0.00573009 0.000217677
-13.1974 -0.00576744 0.000219814
-13.1547 -0.00580509 0.000221975
-13.1121 -0.00584305 0.000224162
-13.0696 -0.00588133 0.000226374
-13.0271 -0.00591992 0.000228611
-12.9847 -0.00595882 0.000230874
-12.9424 -0.00599805 0.000233164
-12.9001 -0.00603761 0.00023548
-12.8579 -0.00607749 0.000237823
-12.8158 -0.00611771 0.000240194
-12.7737 -0.00615827 0.000242593
-12.7317 -0.00619917 0.00024502
-12.6898 -0.00624041 0.000247476
-12.6479 -0.00628201 0.000249961
-12.6061 -0.00632396 0.000252476
-12.5643 -0.00636627 0.000255021
-12.5226 -0.00640894 0.000257596
-12.481 -0.00645198 0.000260203
-12.4394 -0.00649539 0.00026284
-12.3979 -0.00653918 0.00026551
-12.3565 -0.00658335 0.000268213
-12.3151 -0.00662791 0.000270948
-12.2738 -0.00667285 0.000273717
-12.2325 -0.0067182 0.000276519
-12.1913 -0.00676394 0.000279356
-12.1501 -0.00681009 0.000282229
-12.109 -0.00685665 0.000285136
-12.068 -0.00690362 0.00028808
-12.027 -0.00695102 0.000291061
-11.986 -0.00699884 0.000294079
-11.9452 -0.00704709 0.000297135
-11.9043 -0.00709578 0.000300229
-11.8636 -0.00714492 0.000303362
-11.8228 -0.0071945 0.000306535
-11.7822 -0.00724453 0.000309748
-11.7415 -0.00729503 0.000313003
-11.701 -0.00734599 0.000316298
-11.6605 -0.00739742 0.000319636
-11.62 -0.00744933 0.000323018
-11.5796 -0.00750172 0.000326442
-11.5392 -0.0075546 0.000329912
-11.4989 -0.00760798 0.000333426
-11.4587 -0.00766186 0.000336986
-11.4184 -0.00771625 0.000340592
-11.3783 -0.00777116 0.000344246
-11.3381 -0.00782659 0.000347949
-11.2981 -0.00788255 0.0003517
-11.2581 -0.00793905 0.0003555
-11.2181 -0.00799609 0.000359352
-11.1781 -0.00805368 0.000363255
-11.1383 -0.00811183 0.00036721
-11.0984 -0.00817054 0.000371218
-11.0586 -0.00822983 0.00037528
-11.0189 -0.0082897 0.000379397
-10.9792 -0.00835016 0.00038357
-10.9395 -0.00841122 0.0003878
-10.8999 -0.00847288 0.000392088
-10.8603 -0.00853515 0.000396434
-10.8208 -0.00859805 0.00040084
-10.7813 -0.00866158 0.000405308
-10.7418 -0.00872574 0.000409837
-10.7024 -0.00879055 0.000414429
-10.6631 -0.00885602 0.000419085
-10.6238 -0.00892216 0.000423806
-10.5845 -0.00898897 0.000428593
-10.5452 -0.00905646 0.000433449
-10.506 -0.00912465 0.000438372
-10.4669 -0.00919354 0.000443366
-10.4278 -0.00926315 0.000448431
-10.3887 -0.00933348 0.000453568
-10.3496 -0.00940454 0.000458779
-10.3106 -0.00947635 0.000464065
-10.2717 -0.00954892 0.000469428
-10.2328 -0.00962225 0.000474868
-10.1939 -0.00969636 0.000480387
-10.155 -0.00977125 0.000485987
-10.1162 -0.00984695 0.000491669
-10.0774 -0.00992346 0.000497435
-10.0387 -0.0100008 0.000503286
-10 -0.010079 0.000509224
-9.96134 -0.010158 0.00051525
-9.92271 -0.0102378 0.000521366
-9.88412 -0.0103186 0.000527574
-9.84557 -0.0104002 0.000533875
-9.80704 -0.0104828 0.000540271
-9.76856 -0.0105662 0.000546764
-9.73011 -0.0106506 0.000553356
-9.69169 -0.0107359 0.000560049
-9.65331 -0.0108222 0.000566845
-9.61496 -0.0109094 0.000573745
-9.57664 -0.0109976 0.000580751
-9.53836 -0.0110868 0.000587866
-9.50011 -0.0111771 0.000595093
-9.46189 -0.0112683 0.000602432
-9.42371 -0.0113607 0.000609886
-9.38556 -0.011454 0.000617457
-9.34744 -0.0115485 0.000625149
-9.30935 -0.011644 0.000632962
-9.2713 -0.0117407 0.0006409
-9.23327 -0.0118385 0.000648965
-9.19528 -0.0119374 0.00065716
-9.15732 -0.0120375 0.000665486
-9.11939 -0.0121388 0.000673948
-9.08149 -0.0122413 0.000682547
-9.04362 -0.0123451 0.000691287
-9.00578 -0.01245 0.00070017
-8.96797 -0.0125563 0.000709199
-8.93019 -0.0126638 0.000718377
-8.89244 -0.0127726 0.000727708
-8.85471 -0.0128827 0.000737194
-8.81702 -0.0129942 0.000746839
-8.77936 -0.0131071 0.000756646
-8.74172 -0.0132214 0.000766618
-8.70412 -0.0133371 0.00077676
-8.66654 -0.0134542 0.000787074
-8.62899 -0.0135728 0.000797564
-8.59146 -0.0136929 0.000808234
-8.55397 -0.0138145 0.000819089
-8.5165 -0.0139376 0.000830131
-8.47906 -0.0140623 0.000841365
-8.44165 -0.0141886 0.000852795
-8.40426 -0.0143166 0.000864426
-8.3669 -0.0144461 0.000876262
-8.32956 -0.0145774 0.000888307
-8.29226 -0.0147104 0.000900566
-8.25497 -0.0148451 0.000913044
-8.21772 -0.0149816 0.000925746
-8.18049 -0.0151199 0.000938676
-8.14328 -0.01526 0.000951841
-8.1061 -0.015402 0.000965244
-8.06895 -0.0155459 0.000978893
-8.03182 -0.0156917 0.000992791
-7.99471 -0.0158395 0.00100695
-7.95763 -0.0159893 0.00102136
-7.92058 -0.0161411 0.00103605
-7.88355 -0.016295 0.00105101
-7.84654 -0.0164511 0.00106625
-7.80955 -0.0166093 0.00108177
-7.77259 -0.0167697 0.0010976
-7.73566 -0.0169323 0.00111372
-7.69874 -0.0170973 0.00113015
-7.66185 -0.0172645 0.0011469
-7.62498 -0.0174341 0.00116397
-7.58814 -0.0176062 0.00118137
-7.55132 -0.0177807 0.00119911
-7.51452 -0.0179577 0.0012172
-7.47774 -0.0181372 0.00123565
-7.44099 -0.0183194 0.00125446
-7.40425 -0.0185043 0.00127364
-7.36754 -0.0186918 0.00129321
-7.33085 -0.0188821 0.00131317
-7.29418 -0.0190753 0.00133354
-7.25754 -0.0192713 0.00135432
-7.22091 -0.0194702 0.00137552
-7.18431 -0.0196722 0.00139716
-7.14772 -0.0198772 0.00141924
-7.11116 -0.0200853 0.00144178
-7.07462 -0.0202966 0.00146479
-7.0381 -0.0205112 0.00148829
-7.00159 -0.020729 0.00151227
-6.96511 -0.0209503 0.00153677
-6.92865 -0.021175 0.00156179
-6.89221 -0.0214032 0.00158734
-6.85579 -0.0216351 0.00161344
-6.81938 -0.0218706 0.00164011
-6.783 -0.0221099 0.00166735
-6.74664 -0.022353 0.0016952
-6.71029 -0.0226 0.00172365
-6.67397 -0.0228511 0.00175273
-6.63766 -0.0231062 0.00178246
-6.60137 -0.0233656 0.00181286
-6.5651 -0.0236292 0.00184394
-6.52885 -0.0238972 0.00187572
-6.49262 -0.0241696 0.00190823
-6.4564 -0.0244467 0.00194148
-6.42021 -0.0247284 0.00197549
-6.38403 -0.0250149 0.0020103
-6.34786 -0.0253063 0.00204591
-6.31172 -0.0256027 0.00208236
-6.27559 -0.0259043 0.00211967
-6.23949 -0.0262111 0.00215786
-6.20339 -0.0265232 0.00219696
-6.16732 -0.0268409 0.002237
-6.13126 -0.0271641 0.00227801
-6.09522 -0.0274932 0.00232002
-6.05919 -0.0278281 0.00236305
-6.02319 -0.0281691 0.00240715
-5.9872 -0.0285162 0.00245233
-5.95122 -0.0288697 0.00249864
-5.91526 -0.0292297 0.00254612
-5.87932 -0.0295964 0.00259479
-5.84339 -0.0299699 0.0026447
-5.80748 -0.0303504 0.00269588
-5.77158 -0.030738 0.00274838
-5.7357 -0.031133 0.00280225
-5.69984 -0.0315356 0.00285752
-5.66399 -0.0319459 0.00291424
-5.62815 -0.0323642 0.00297246
-5.59233 -0.0327906 0.00303223
-5.55653 -0.0332254 0.0030936
-5.52074 -0.0336687 0.00315663
-5.48497 -0.0341209 0.00322138
-5.4492 -0.0345821 0.0032879
-5.41346 -0.0350527 0.00335625
-5.37773 -0.0355328 0.0034265
-5.34201 -0.0360227 0.00349872
-5.30631 -0.0365227 0.00357297
-5.27062 -0.0370331 0.00364933
-5.23494 -0.0375542 0.00372787
-5.19928 -0.0380862 0.00380867
-5.16363 -0.0386295 0.00389183
-5.128 -0.0391844 0.00397741
-5.09237 -0.0397512 0.00406552
-5.05677 -0.0403304 0.00415624
-5.02117 -0.0409222 0.00424968
-4.98559 -0.041527 0.00434593
-4.95002 -0.0421452 0.00444512
-4.91446 -0.0427772 0.00454734
-4.87892 -0.0434235 0.00465273
-4.84339 -0.0440845 0.00476139
-4.80787 -0.0447605 0.00487347
-4.77237 -0.0454522 0.0049891
-4.73687 -0.0461599 0.00510842
-4.70139 -0.0468843 0.00523158
-4.66592 -0.0476257 0.00535874
-4.63046 -0.0483849 0.00549007
-4.59502 -0.0491622 0.00562574
-4.55958 -0.0499584 0.00576592
-4.52416 -0.050774 0.00591083
-4.48875 -0.0516098 0.00606064
-4.45335 -0.0524663 0.00621559
-4.41797 -0.0533443 0.00637589
-4.38259 -0.0542445 0.00654178
-4.34722 -0.0551677 0.0067135
-4.31187 -0.0561146 0.00689133
-4.27653 -0.0570862 0.00707553
-4.24119 -0.0580832 0.0072664
-4.20587 -0.0591066 0.00746424
-4.17056 -0.0601573 0.00766939
-4.13526 -0.0612364 0.00788219
-4.09997 -0.0623448 0.008103
-4.06469 -0.0634837 0.00833221
-4.02942 -0.0646541 0.00857023
-3.99416 -0.0658574 0.00881749
-3.95891 -0.0670947 0.00907445
-3.92367 -0.0683674 0.0093416
-3.88844 -0.0696767 0.00961945
-3.85322 -0.0710243 0.00990857
-3.81801 -0.0724116 0.0102095
-3.7828 -0.0738401 0.0105229
-3.74761 -0.0753117 0.0108495
-3.71243 -0.0768279 0.0111899
-3.67726 -0.0783908 0.0115448
-3.64209 -0.0800022 0.0119152
-3.60694 -0.0816642 0.0123018
-3.57179 -0.083379 0.0127056
-3.53665 -0.0851489 0.0131275
-3.50152 -0.0869763 0.0135686
-3.4664 -0.0888637 0.0140301
-3.43129 -0.0908139 0.0145131
-3.39619 -0.0928296 0.0150188
-3.36109 -0.094914 0.0155489
-3.32601 -0.0970702 0.0161046
-3.29093 -0.0993015 0.0166876
-3.25586 -0.101612 0.0172997
-3.2208 -0.104004 0.0179426
-3.18574 -0.106484 0.0186186
-3.1507 -0.109054 0.0193296
-3.11566 -0.11172 0.0200781
-3.08063 -0.114486 0.0208666
-3.0456 -0.117358 0.0216978
-3.01059 -0.120341 0.0225749
-2.97558 -0.123441 0.023501
-2.94058 -0.126664 0.0244798
-2.90558 -0.130017 0.025515
-2.87059 -0.133508 0.026611
-2.83561 -0.137143 0.0277723
-2.80064 -0.140932 0.029004
-2.76567 -0.144883 0.0303117
-2.73071 -0.149005 0.0317015
-2.69576 -0.153309 0.0331801
-2.66081 -0.157806 0.0347549
-2.62587 -0.162508 0.0364342
-2.59094 -0.167427 0.0382268
-2.55601 -0.172578 0.040143
-2.52109 -0.177975 0.0421937
-2.48617 -0.183634 0.0443914
-2.45126 -0.189573 0.0467498
-2.41636 -0.195811 0.0492844
-2.38146 -0.202368 0.0520124
-2.34657 -0.209266 0.0549533
-2.31168 -0.21653 0.0581287
-2.2768 -0.224186 0.0615633
-2.24192 -0.232263 0.0652849
-2.20705 -0.240791 0.069325
-2.17219 -0.249806 0.0737194
-2.13733 -0.259344 0.0785091
-2.10247 -0.269446 0.0837409
-2.06762 -0.280156 0.0894685
-2.03278 -0.291522 0.0957538
-1.99794 -0.303598 0.102668
-1.9631 -0.31644 0.110295
-1.92827 -0.330111 0.118731
-1.89345 -0.344679 0.128089
-1.85862 -0.360216 0.138501
-1.82381 -0.376801 0.150124
-1.78899 -0.394517 0.163143
-1.75419 -0.41345 0.177778
-1.71938 -0.433689 0.19429
-1.68458 -0.455323 0.212995
-1.64979 -0.478434 0.234272
-1.61499 -0.503092 0.258577
-1.58021 -0.529343 0.286466
-1.54542 -0.557191 0.318611
-1.51064 -0.586572 0.355834
-1.47586 -0.617313 0.399133
-1.44109 -0.649072 0.449717
-1.40632 -0.681246 0.509044
-1.37155 -0.712843 0.578839
-1.33679 -0.742284 0.661098
-1.30203 -0.767136 0.758016
-1.26727 -0.783758 0.871798
-1.23251 -0.786878 1.00423
-1.19776 -0.769202 1.15589
-1.16301 -0.721318 1.3248
-1.12827 -0.632411 1.50455
-1.09352 -0.492493 1.6824
-1.05878 -0.296626 1.8386
-1.02405 -0.0501767 1.94911
-0.989309 0.228127 1.99273
-0.954576 0.509281 1.95993
-0.919844 0.763344 1.85755
-0.885115 0.969402 1.70536
-0.850388 1.11988 1.52752
-0.815663 1.21832 1.3448
-0.78094 1.27418 1.17117
-0.746219 1.29834 1.01397
-0.711499 1.30054 0.875804
-0.676781 1.28844 0.756417
-0.642065 1.26766 0.654155
-0.60735 1.24208 0.566837
-0.572637 1.21434 0.49224
-0.537925 1.18614 0.428317
-0.503214 1.15859 0.37328
-0.468504 1.13235 0.325614
-0.433796 1.10782 0.284052
-0.399089 1.08523 0.247544
-0.364382 1.06467 0.21522
-0.329676 1.04617 0.186361
-0.294972 1.02971 0.160366
-0.260267 1.01526 0.136733
-0.225564 1.00278 0.115037
-0.190861 0.992193 0.0949169
-0.156158 0.983462 0.0760579
-0.121456 0.976537 0.0581845
-0.0867541 0.971379 0.0410498
-0.0520524 0.967957 0.0244285
-0.0173508 0.966251 0.00810955
0.0173508 0.966251 -0.00810955
0.0520524 0.967957 -0.0244285
0.0867541 0.971379 -0.0410498
0.121456 0.976537 -0.0581845
0.156158 0.983462 -0.0760579
0.190861 0.992193 -0.0949169
0.225564 1.00278 -0.115037
0.260267 1.01526 -0.136733
0.294972 1.02971 -0.160365
0.329676 1.04617 -0.186361
0.364382 1.06467 -0.21522
0.399089 1.08523 -0.247544
0.433796 1.10782 -0.284052
0.468504 1.13235 -0.325614
0.503214 1.15859 -0.37328
0.537925 1.18614 -0.428317
0.572637 1.21434 -0.49224
0.60735 1.24208 -0.566837
0.642065 1.26766 -0.654155
0.676781 1.28844 -0.756417
0.711499 1.30054 -0.875804
0.746219 1.29834 -1.01397
0.78094 1.27418 -1.17117
0.815663 1.21832 -1.3448
0.850388 1.11988 -1.52752
0.885115 0.969402 -1.70536
0.919844 0.763344 -1.85755
0.954576 0.509281 -1.95993
0.989309 0.228127 -1.99273
1.02405 -0.0501767 -1.94911
1.05878 -0.296626 -1.8386
1.09352 -0.492493 -1.6824
1.12827 -0.632411 -1.50455
1.16301 -0.721318 -1.3248
1.19776 -0.769202 -1.15589
1.23251 -0.786878 -1.00423
1.26727 -0.783758 -0.871798
1.30203 -0.767136 -0.758016
1.33679 -0.742284 -0.661098
1.37155 -0.712843 -0.578839
1.40632 -0.681246 -0.509044
1.44109 -0.649072 -0.449717
1.47586 -0.617313 -0.399133
1.51064 -0.586572 -0.355834
1.54542 -0.557191 -0.318611
1.58021 -0.529343 -0.286466
1.61499 -0.503092 -0.258577
1.64979 -0.478434 -0.234272
1.68458 -0.455323 -0.212995
1.71938 -0.433689 -0.19429
1.75419 -0.41345 -0.177778
1.78899 -0.394517 -0.163143
1.82381 -0.376801 -0.150124
1.85862 -0.360216 -0.138501
1.89345 -0.344679 -0.128089
1.92827 -0.330111 -0.118731
1.9631 -0.31644 -0.110295
1.99794 -0.303598 -0.102668
2.03278 -0.291522 -0.0957538
2.06762 -0.280156 -0.0894685
2.10247 -0.269446 -0.0837409
2.13733 -0.259344 -0.0785091
2.17219 -0.249806 -0.0737194
2.20705 -0.240791 -0.069325
2.24192 -0.232263 -0.0652849
2.2768 -0.224186 -0.0615633
2.31168 -0.21653 -0.0581287
2.34657 -0.209266 -0.0549533
2.38146 -0.202368 -0.0520124
2.41636 -0.195811 -0.0492844
2.45126 -0.189573 -0.0467498
2.48617 -0.183634 -0.0443914
2.52109 -0.177975 -0.0421937
2.55601 -0.172578 -0.040143
2.59094 -0.167427 -0.0382268
2.62587 -0.162508 -0.0364342
2.66081 -0.157806 -0.0347549
2.69576 -0.153309 -0.0331801
2.73071 -0.149005 -0.0317015
2.76567 -0.144883 -0.0303117
2.80064 -0.140932 -0.029004
2.83561 -0.137143 -0.0277723
2.87059 -0.133508 -0.026611
2.90558 -0.130017 -0.025515
2.94058 -0.126664 -0.0244798
2.97558 -0.123441 -0.023501
3.01059 -0.120341 -0.0225749
3.0456 -0.117358 -0.0216978
3.08063 -0.114486 -0.0208666
3.11566 -0.11172 -0.0200781
3.1507 -0.109054 -0.0193296
3.18574 -0.106484 -0.0186186
3.2208 -0.104004 -0.0179426
3.25586 -0.101612 -0.0172997
3.29093 -0.0993015 -0.0166876
3.32601 -0.0970702 -0.0161046
3.36109 -0.094914 -0.0155489
3.39619 -0.0928296 -0.0150188
3.43129 -0.0908139 -0.0145131
3.4664 -0.0888637 -0.0140301
3.50152 -0.0869763 -0.0135686
3.53665 -0.0851489 -0.0131275
3.57179 -0.083379 -0.0127056
3.60694 -0.0816642 -0.0123018
3.64209 -0.0800022 -0.0119152
3.67726 -0.0783908 -0.0115448
3.71243 -0.0768279 -0.0111899
3.74761 -0.0753117 -0.0108495
3.7828 -0.0738401 -0.0105229
3.81801 -0.0724116 -0.0102095
3.85322 -0.0710243 -0.00990857
3.88844 -0.0696767 -0.00961945
3.92367 -0.0683674 -0.0093416
3.95891 -0.0670947 -0.00907445
3.99416 -0.0658574 -0.00881749
4.02942 -0.0646541 -0.00857023
4.06469 -0.0634837 -0.00833221
4.09997 -0.0623448 -0.008103
4.13526 -0.0612364 -0.00788219
4.17056 -0.0601573 -0.00766939
4.20587 -0.0591066 -0.00746424
4.24119 -0.0580832 -0.0072664
4.27653 -0.0570862 -0.00707553
4.31187 -0.0561146 -0.00689133
4.34722 -0.0551677 -0.0067135
4.38259 -0.0542445 -0.00654178
4.41797 -0.0533443 -0.00637589
4.45335 -0.0524663 -0.00621559
4.48875 -0.0516098 -0.00606064
4.52416 -0.050774 -0.00591083
4.55958 -0.0499584 -0.00576592
4.59502 -0.0491622 -0.00562574
4.63046 -0.0483849 -0.00549007
4.66592 -0.0476257 -0.00535874
4.70139 -0.0468843 -0.00523158
4.73687 -0.0461599 -0.00510842
4.77237 -0.0454522 -0.0049891
4.80787 -0.0447605 -0.00487347
4.84339 -0.0440845 -0.00476139
4.87892 -0.0434235 -0.00465273
4.91446 -0.0427772 -0.00454734
4.95002 -0.0421452 -0.00444512
4.98559 -0.041527 -0.00434593
5.02117 -0.0409222 -0.00424968
5.05677 -0.0403304 -0.00415624
5.09237 -0.0397512 -0.00406552
5.128 -0.0391844 -0.00397741
5.16363 -0.0386295 -0.00389183
5.19928 -0.0380862 -0.00380867
5.23494 -0.0375542 -0.00372787
5.27062 -0.0370331 -0.00364933
5.30631 -0.0365227 -0.00357297
5.34201 -0.0360227 -0.00349872
5.37773 -0.0355328 -0.0034265
5.41346 -0.0350527 -0.00335625
5.4492 -0.0345821 -0.0032879
5.48497 -0.0341209 -0.00322138
5.52074 -0.0336687 -0.00315663
5.55653 -0.0332254 -0.0030936
5.59233 -0.0327906 -0.00303223
5.62815 -0.0323642 -0.00297246
5.66399 -0.0319459 -0.00291424
5.69984 -0.0315356 -0.00285752
5.7357 -0.031133 -0.00280225
5.77158 -0.030738 -0.00274838
5.80748 -0.0303504 -0.00269588
5.84339 -0.0299699 -0.0026447
5.87932 -0.0295964 -0.00259479
5.91526 -0.0292297 -0.00254612
5.95122 -0.0288697 -0.00249864
5.9872 -0.0285162 -0.00245233
6.02319 -0.0281691 -0.00240715
6.05919 -0.0278281 -0.00236305
6.09522 -0.0274932 -0.00232002
6.13126 -0.0271641 -0.00227801
6.16732 -0.0268409 -0.002237
6.20339 -0.0265232 -0.00219696
6.23949 -0.0262111 -0.00215786
6.27559 -0.0259043 -0.00211967
6.31172 -0.0256027 -0.00208236
6.34786 -0.0253063 -0.00204591
6.38403 -0.0250149 -0.0020103
6.42021 -0.0247284 -0.00197549
6.4564 -0.0244467 -0.00194148
6.49262 -0.0241696 -0.00190823
6.52885 -0.0238972 -0.00187572
6.5651 -0.0236292 -0.00184394
6.60137 -0.0233656 -0.00181286
6.63766 -0.0231062 -0.00178246
6.67397 -0.0228511 -0.00175273
6.71029 -0.0226 -0.00172365
6.74664 -0.022353 -0.0016952
6.783 -0.0221099 -0.00166735
6.81938 -0.0218706 -0.00164011
6.85579 -0.0216351 -0.00161344
6.89221 -0.0214032 -0.00158734
6.92865 -0.021175 -0.00156179
6.96511 -0.0209503 -0.00153677
7.00159 -0.020729 -0.00151227
7.0381 -0.0205112 -0.00148829
7.07462 -0.0202966 -0.00146479
7.11116 -0.0200853 -0.00144178
7.14772 -0.0198772 -0.00141924
7.18431 -0.0196722 -0.00139716
7.22091 -0.0194702 -0.00137552
7.25754 -0.0192713 -0.00135432
7.29418 -0.0190753 -0.00133354
7.33085 -0.0188821 -0.00131317
7.36754 -0.0186918 -0.00129321
7.40425 -0.0185043 -0.00127364
7.44099 -0.0183194 -0.00125446
7.47774 -0.0181372 -0.00123565
7.51452 -0.0179577 -0.0012172
7.55132 -0.0177807 -0.00119911
7.58814 -0.0176062 -0.00118137
7.62498 -0.0174341 -0.00116397
7.66185 -0.0172645 -0.0011469
7.69874 -0.0170973 -0.00113015
7.73566 -0.0169323 -0.00111372
7.77259 -0.0167697 -0.0010976
7.80955 -0.0166093 -0.00108177
7.84654 -0.0164511 -0.00106625
7.88355 -0.016295 -0.00105101
7.92058 -0.0161411 -0.00103605
7.95763 -0.0159893 -0.00102136
7.99471 -0.0158395 -0.00100695
8.03182 -0.0156917 -0.000992791
8.06895 -0.0155459 -0.000978893
8.1061 -0.015402 -0.000965244
8.14328 -0.01526 -0.000951841
8.18049 -0.0151199 -0.000938676
8.21772 -0.0149816 -0.000925746
8.25497 -0.0148451 -0.000913044
8.29226 -0.0147104 -0.000900566
8.32956 -0.0145774 -0.000888307
8.3669 -0.0144461 -0.000876262
8.40426 -0.0143166 -0.000864426
8.44165 -0.0141886 -0.000852795
8.47906 -0.0140623 -0.000841365
8.5165 -0.0139376 -0.000830131
8.55397 -0.0138145 -0.000819089
8.59146 -0.0136929 -0.000808234
8.62899 -0.0135728 -0.000797564
8.66654 -0.0134542 -0.000787074
8.70412 -0.0133371 -0.00077676
8.74172 -0.0132214 -0.000766618
8.77936 -0.0131071 -0.000756646
8.81702 -0.0129942 -0.000746839
8.85471 -0.0128827 -0.000737194
8.89244 -0.0127726 -0.000727708
8.93019 -0.0126638 -0.000718377
8.96797 -0.0125563 -0.000709199
9.00578 -0.01245 -0.00070017
9.04362 -0.0123451 -0.000691287
9.08149 -0.0122413 -0.000682547
9.11939 -0.0121388 -0.000673948
9.15732 -0.0120375 -0.000665486
9.19528 -0.0119374 -0.00065716
9.23327 -0.0118385 -0.000648965
9.2713 -0.0117407 -0.0006409
9.30935 -0.011644 -0.000632962
9.34744 -0.0115485 -0.000625149
9.38556 -0.011454 -0.000617457
9.42371 -0.0113607 -0.000609886
9.46189 -0.0112683 -0.000602432
9.50011 -0.0111771 -0.000595093
9.53836 -0.0110868 -0.000587866
9.57664 -0.0109976 -0.000580751
9.61496 -0.0109094 -0.000573745
9.65331 -0.0108222 -0.000566845
9.69169 -0.0107359 -0.000560049
9.73011 -0.0106506 -0.000553356
9.76856 -0.0105662 -0.000546764
9.80704 -0.0104828 -0.000540271
9.84557 -0.0104002 -0.000533875
9.88412 -0.0103186 -0.000527574
9.92271 -0.0102378 -0.000521366
9.96134 -0.010158 -0.00051525
10 -0.010079 -0.000509224
10.0387 -0.0100008 -0.000503286
10.0774 -0.00992346 -0.000497435
10.1162 -0.00984695 -0.000491669
10.155 -0.00977125 -0.000485987
10.1939 -0.00969636 -0.000480387
10.2328 -0.00962225 -0.000474868
10.2717 -0.00954892 -0.000469428
10.3106 -0.00947635 -0.000464065
10.3496 -0.00940454 -0.000458779
10.3887 -0.00933348 -0.000453568
10.4278 -0.00926315 -0.000448431
10.4669 -0.00919354 -0.000443366
10.506 -0.00912465 -0.000438372
10.5452 -0.00905646 -0.000433449
10.5845 -0.00898897 -0.000428593
10.6238 -0.00892216 -0.000423806
10.6631 -0.00885602 -0.000419085
10.7024 -0.00879055 -0.000414429
10.7418 -0.00872574 -0.000409837
10.7813 -0.00866158 -0.000405308
10.8208 -0.00859805 -0.00040084
10.8603 -0.00853515 -0.000396434
10.8999 -0.00847288 -0.000392088
10.9395 -0.00841122 -0.0003878
10.9792 -0.00835016 -0.00038357
11.0189 -0.0082897 -0.000379397
11.0586 -0.00822983 -0.00037528
11.0984 -0.00817054 -0.000371218
11.1383 -0.00811183 -0.00036721
11.1781 -0.00805368 -0.000363255
11.2181 -0.00799609 -0.000359352
11.2581 -0.00793905 -0.0003555
11.2981 -0.00788255 -0.0003517
11.3381 -0.00782659 -0.000347949
11.3783 -0.00777116 -0.000344246
11.4184 -0.00771625 -0.000340592
11.4587 -0.00766186 -0.000336986
11.4989 -0.00760798 -0.000333426
11.5392 -0.0075546 -0.000329912
11.5796 -0.00750172 -0.000326442
11.62 -0.00744933 -0.000323018
11.6605 -0.00739742 -0.000319636
11.701 -0.00734599 -0.000316298
11.7415 -0.00729503 -0.000313003
11.7822 -0.00724453 -0.000309748
11.8228 -0.0071945 -0.000306535
11.8636 -0.00714492 -0.000303362
11.9043 -0.00709578 -0.000300229
11.9452 -0.00704709 -0.000297135
11.986 -0.00699884 -0.000294079
12.027 -0.00695102 -0.000291061
12.068 -0.00690362 -0.00028808
12.109 -0.00685665 -0.000285136
12.1501 -0.00681009 -0.000282229
12.1913 -0.00676394 -0.000279356
12.2325 -0.0067182 -0.000276519
12.2738 -0.00667285 -0.000273717
12.3151 -0.00662791 -0.000270948
12.3565 -0.00658335 -0.000268213
12.3979 -0.00653918 -0.00026551
12.4394 -0.00649539 -0.00026284
12.481 -0.00645198 -0.000260203
12.5226 -0.00640894 -0.000257596
12.5643 -0.00636627 -0.000255021
12.6061 -0.00632396 -0.000252476
12.6479 -0.00628201 -0.000249961
12.6898 -0.00624041 -0.000247476
12.7317 -0.00619917 -0.00024502
12.7737 -0.00615827 -0.000242593
12.8158 -0.00611771 -0.000240194
12.8579 -0.00607749 -0.000237823
12.9001 -0.00603761 -0.00023548
12.9424 -0.00599805 -0.000233164
12.9847 -0.00595882 -0.000230874
13.0271 -0.00591992 -0.000228611
13.0696 -0.00588133 -0.000226374
13.1121 -0.00584305 -0.000224162
13.1547 -0.00580509 -0.000221975
13.1974 -0.00576744 -0.000219814
13.2402 -0.00573009 -0.000217677
13.283 -0.00569303 -0.000215564
13.3259 -0.00565628 -0.000213475
13.3689 -0.00561982 -0.000211409
13.4119 -0.00558365 -0.000209366
13.455 -0.00554776 -0.000207346
13.4982 -0.00551216 -0.000205349
13.5415 -0.00547684 -0.000203374
13.5848 -0.0054418 -0.00020142
13.6283 -0.00540703 -0.000199488
13.6718 -0.00537252 -0.000197578
13.7153 -0.00533829 -0.000195688
13.759 -0.00530432 -0.000193819
13.8028 -0.00527061 -0.00019197
13.8466 -0.00523717 -0.000190142
13.8905 -0.00520397 -0.000188333
13.9345 -0.00517103 -0.000186543
13.9786 -0.00513834 -0.000184773
14.0227 -0.00510589 -0.000183022
14.067 -0.00507369 -0.00018129
14.1113 -0.00504173 -0.000179576
14.1558 -0.00501001 -0.00017788
14.2003 -0.00497852 -0.000176202
14.2449 -0.00494727 -0.000174542
14.2896 -0.00491624 -0.000172899
14.3344 -0.00488545 -0.000171274
14.3793 -0.00485488 -0.000169665
14.4243 -0.00482453 -0.000168074
14.4693 -0.0047944 -0.000166499
14.5145 -0.00476449 -0.00016494
14.5598 -0.00473479 -0.000163397
14.6052 -0.00470531 -0.00016187
14.6506 -0.00467604 -0.000160359
14.6962 -0.00464698 -0.000158863
14.7419 -0.00461812 -0.000157383
14.7877 -0.00458946 -0.000155917
14.8336 -0.00456101 -0.000154467
14.8796 -0.00453275 -0.000153031
14.9257 -0.00450469 -0.000151609
14.9719 -0.00447682 -0.000150202
15.0182 -0.00444915 -0.000148809
15.0647 -0.00442167 -0.000147429
15.1112 -0.00439437 -0.000146064
15.1579 -0.00436726 -0.000144711
15.2047 -0.00434033 -0.000143373
15.2516 -0.00431358 -0.000142047
15.2986 -0.00428701 -0.000140734
15.3458 -0.00426062 -0.000139434
15.393 -0.00423441 -0.000138147
15.4404 -0.00420837 -0.000136872
15.488 -0.00418249 -0.00013561
15.5356 -0.00415679 -0.000134359
15.5834 -0.00413126 -0.000133121
15.6313 -0.00410588 -0.000131895
15.6794 -0.00408068 -0.00013068
15.7276 -0.00405563 -0.000129476
15.7759 -0.00403074 -0.000128284
15.8243 -0.00400601 -0.000127103
15.873 -0.00398144 -0.000125934
15.9217 -0.00395702 -0.000124775
15.9706 -0.00393275 -0.000123627
16.0197 -0.00390863 -0.000122489
16.0689 -0.00388466 -0.000121362
16.1182 -0.00386083 -0.000120246
16.1677 -0.00383715 -0.000119139
16.2174 -0.00381362 -0.000118043
16.2672 -0.00379022 -0.000116957
16.3172 -0.00376696 -0.00011588
16.3674 -0.00374384 -0.000114813
16.4177 -0.00372086 -0.000113756
16.4682 -0.003698 -0.000112708
16.5189 -0.00367529 -0.000111669
16.5697 -0.0036527 -0.00011064
16.6208 -0.00363024 -0.000109619
16.672 -0.0036079 -0.000108608
16.7234 -0.00358569 -0.000107605
16.775 -0.00356361 -0.000106611
16.8268 -0.00354165 -0.000105625
16.8787 -0.0035198 -0.000104648
16.9309 -0.00349808 -0.000103679
16.9833 -0.00347647 -0.000102718
17.0359 -0.00345497 -0.000101766
17.0887 -0.00343359 -0.000100821
17.1418 -0.00341232 -9.98845e-05
17.195 -0.00339116 -9.89555e-05
17.2485 -0.00337011 -9.80342e-05
17.3022 -0.00334916 -9.71203e-05
17.3562 -0.00332832 -9.62138e-05
17.4104 -0.00330758 -9.53147e-05
17.4648 -0.00328694 -9.44227e-05
17.5195 -0.0032664 -9.35378e-05
17.5744 -0.00324596 -9.26598e-05
17.6296 -0.00322561 -9.17887e-05
17.6851 -0.00320536 -9.09243e-05
17.7408 -0.0031852 -9.00666e-05
17.7969 -0.00316512 -8.92154e-05
17.8532 -0.00314514 -8.83707e-05
17.9098 -0.00312524 -8.75322e-05
17.9667 -0.00310543 -8.67e-05
18.0239 -0.00308569 -8.58738e-05
18.0815 -0.00306604 -8.50536e-05
18.1393 -0.00304646 -8.42394e-05
18.1975 -0.00302697 -8.34308e-05
18.256 -0.00300754 -8.2628e-05
18.3149 -0.00298819 -8.18307e-05
18.3742 -0.0029689 -8.10388e-05
18.4338 -0.00294968 -8.02522e-05
18.4938 -0.00293053 -7.94709e-05
18.5542 -0.00291144 -7.86946e-05
18.615 -0.00289241 -7.79233e-05
18.6762 -0.00287344 -7.71569e-05
18.7379 -0.00285452 -7.63952e-05
18.8 -0.00283565 -7.56381e-05
18.8625 -0.00281683 -7.48855e-05
18.9255 -0.00279806 -7.41373e-05
18.9891 -0.00277933 -7.33932e-05
19.0531 -0.00276064 -7.26533e-05
19.1177 -0.00274199 -7.19173e-05
19.1828 -0.00272336 -7.11851e-05
19.2484 -0.00270477 -7.04566e-05
19.3147 -0.00268621 -6.97315e-05
19.3816 -0.00266766 -6.90098e-05
19.4491 -0.00264913 -6.82912e-05
19.5173 -0.00263061 -6.75756e-05
19.5862 -0.0026121 -6.68628e-05
19.6558 -0.00259359 -6.61527e-05
19.7262 -0.00257508 -6.54449e-05
19.7974 -0.00255656 -6.47392e-05
19.8694 -0.00253802 -6.40355e-05
19.9423 -0.00251946 -6.33335e-05
20.0162 -0.00250086 -6.26329e-05
20.091 -0.00248222 -6.19334e-05
20.1669 -0.00246354 -6.12347e-05
20.244 -0.00244479 -6.05363e-05
20.3222 -0.00242598 -5.98381e-05
20.4016 -0.00240708 -5.91394e-05
20.4825 -0.00238808 -5.84398e-05
20.5648 -0.00236896 -5.77389e-05
20.6487 -0.00234971 -5.70358e-05
20.7344 -0.00233031 -5.63301e-05
20.8219 -0.00231072 -5.56207e-05
20.9115 -0.00229093 -5.49068e-05
21.0034 -0.00227089 -5.41873e-05
21.0979 -0.00225056 -5.34607e-05
21.1952 -0.0022299 -5.27253e-05
21.2959 -0.00220883 -5.19792e-05
21.4004 -0.00218728 -5.12196e-05
21.5093 -0.00216513 -5.04431e-05
21.6237 -0.00214225 -4.96447e-05
21.7448 -0.00211841 -4.88176e-05
21.8747 -0.0020933 -4.79513e-05
22.0165 -0.00206636 -4.70281e-05
22.1768 -0.00203655 -4.60132e-05
22.3723 -0.00200107 -4.48148e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.075Lambda0.5Nc1ClassicOneLoop/GAp_FRG.txt <==
-22.3723 -0.00200107 4.48147e-05
-22.1768 -0.00203655 4.60132e-05
-22.0165 -0.00206636 4.7028e-05
-21.8747 -0.00209329 4.79513e-05
-21.7448 -0.00211841 4.88175e-05
-21.6237 -0.00214225 4.96446e-05
-21.5093 -0.00216513 5.0443e-05
-21.4004 -0.00218728 5.12196e-05
-21.2959 -0.00220883 5.19792e-05
-21.1952 -0.00222989 5.27253e-05
-21.0979 -0.00225056 5.34606e-05
-21.0034 -0.00227088 5.41872e-05
-20.9115 -0.00229092 5.49067e-05
-20.8219 -0.00231072 5.56206e-05
-20.7344 -0.0023303 5.633e-05
-20.6487 -0.00234971 5.70357e-05
-20.5648 -0.00236896 5.77388e-05
-20.4825 -0.00238807 5.84398e-05
-20.4016 -0.00240707 5.91393e-05
-20.3222 -0.00242598 5.9838e-05
-20.244 -0.00244479 6.05363e-05
-20.1669 -0.00246354 6.12346e-05
-20.091 -0.00248222 6.19333e-05
-20.0162 -0.00250086 6.26328e-05
-19.9423 -0.00251945 6.33334e-05
-19.8694 -0.00253802 6.40354e-05
-19.7974 -0.00255656 6.47391e-05
-19.7262 -0.00257508 6.54448e-05
-19.6558 -0.00259359 6.61526e-05
-19.5862 -0.0026121 6.68627e-05
-19.5173 -0.00263061 6.75755e-05
-19.4491 -0.00264913 6.82911e-05
-19.3816 -0.00266766 6.90097e-05
-19.3147 -0.0026862 6.97314e-05
-19.2484 -0.00270477 7.04564e-05
-19.1828 -0.00272336 7.1185e-05
-19.1177 -0.00274198 7.19172e-05
-19.0531 -0.00276064 7.26532e-05
-18.9891 -0.00277933 7.33931e-05
-18.9255 -0.00279806 7.41371e-05
-18.8625 -0.00281683 7.48854e-05
-18.8 -0.00283565 7.5638e-05
-18.7379 -0.00285451 7.63951e-05
-18.6762 -0.00287343 7.71568e-05
-18.615 -0.00289241 7.79232e-05
-18.5542 -0.00291144 7.86945e-05
-18.4938 -0.00293053 7.94707e-05
-18.4338 -0.00294968 8.02521e-05
-18.3742 -0.0029689 8.10386e-05
-18.3149 -0.00298818 8.18305e-05
-18.256 -0.00300754 8.26278e-05
-18.1975 -0.00302696 8.34307e-05
-18.1393 -0.00304646 8.42392e-05
-18.0815 -0.00306604 8.50535e-05
-18.0239 -0.00308569 8.58736e-05
-17.9667 -0.00310542 8.66998e-05
-17.9098 -0.00312524 8.7532e-05
-17.8532 -0.00314514 8.83705e-05
-17.7969 -0.00316512 8.92152e-05
-17.7408 -0.00318519 9.00664e-05
-17.6851 -0.00320536 9.09241e-05
-17.6296 -0.00322561 9.17885e-05
-17.5744 -0.00324596 9.26596e-05
-17.5195 -0.0032664 9.35376e-05
-17.4648 -0.00328694 9.44225e-05
-17.4104 -0.00330758 9.53145e-05
-17.3562 -0.00332832 9.62136e-05
-17.3022 -0.00334916 9.71201e-05
-17.2485 -0.00337011 9.80339e-05
-17.195 -0.00339116 9.89553e-05
-17.1418 -0.00341232 9.98843e-05
-17.0887 -0.00343359 0.000100821
-17.0359 -0.00345497 0.000101766
-16.9833 -0.00347646 0.000102718
-16.9309 -0.00349807 0.000103679
-16.8787 -0.0035198 0.000104648
-16.8268 -0.00354164 0.000105625
-16.775 -0.00356361 0.00010661
-16.7234 -0.00358569 0.000107604
-16.672 -0.0036079 0.000108607
-16.6208 -0.00363023 0.000109619
-16.5697 -0.00365269 0.000110639
-16.5189 -0.00367528 0.000111669
-16.4682 -0.003698 0.000112708
-16.4177 -0.00372085 0.000113755
-16.3674 -0.00374384 0.000114813
-16.3172 -0.00376696 0.00011588
-16.2672 -0.00379021 0.000116956
-16.2174 -0.00381361 0.000118043
-16.1677 -0.00383715 0.000119139
-16.1182 -0.00386083 0.000120246
-16.0689 -0.00388465 0.000121362
-16.0197 -0.00390862 0.000122489
-15.9706 -0.00393274 0.000123627
-15.9217 -0.00395701 0.000124775
-15.873 -0.00398143 0.000125933
-15.8243 -0.00400601 0.000127103
-15.7759 -0.00403074 0.000128284
-15.7276 -0.00405563 0.000129476
-15.6794 -0.00408067 0.000130679
-15.6313 -0.00410588 0.000131894
-15.5834 -0.00413125 0.000133121
-15.5356 -0.00415679 0.000134359
-15.488 -0.00418249 0.000135609
-15.4404 -0.00420836 0.000136872
-15.393 -0.0042344 0.000138147
-15.3458 -0.00426062 0.000139434
-15.2986 -0.00428701 0.000140734
-15.2516 -0.00431358 0.000142047
-15.2047 -0.00434032 0.000143372
-15.1579 -0.00436725 0.000144711
-15.1112 -0.00439436 0.000146063
-15.0647 -0.00442166 0.000147429
-15.0182 -0.00444914 0.000148808
-14.9719 -0.00447682 0.000150201
-14.9257 -0.00450468 0.000151609
-14.8796 -0.00453274 0.00015303
-14.8336 -0.004561 0.000154466
-14.7877 -0.00458945 0.000155917
-14.7419 -0.00461811 0.000157382
-14.6962 -0.00464697 0.000158863
-14.6506 -0.00467603 0.000160358
-14.6052 -0.0047053 0.00016187
-14.5598 -0.00473479 0.000163397
-14.5145 -0.00476448 0.000164939
-14.4693 -0.00479439 0.000166498
-14.4243 -0.00482452 0.000168073
-14.3793 -0.00485487 0.000169665
-14.3344 -0.00488544 0.000171273
-14.2896 -0.00491623 0.000172899
-14.2449 -0.00494726 0.000174541
-14.2003 -0.00497851 0.000176201
-14.1558 -0.00501 0.000177879
-14.1113 -0.00504172 0.000179575
-14.067 -0.00507368 0.000181289
-14.0227 -0.00510588 0.000183021
-13.9786 -0.00513833 0.000184773
-13.9345 -0.00517102 0.000186543
-13.8905 -0.00520396 0.000188332
-13.8466 -0.00523716 0.000190141
-13.8028 -0.00527061 0.00019197
-13.759 -0.00530431 0.000193818
-13.7153 -0.00533828 0.000195687
-13.6718 -0.00537252 0.000197577
-13.6283 -0.00540702 0.000199488
-13.5848 -0.00544179 0.00020142
-13.5415 -0.00547683 0.000203373
-13.4982 -0.00551215 0.000205348
-13.455 -0.00554775 0.000207346
-13.4119 -0.00558364 0.000209365
-13.3689 -0.00561981 0.000211408
-13.3259 -0.00565627 0.000213474
-13.283 -0.00569302 0.000215563
-13.2402 -0.00573007 0.000217676
-13.1974 -0.00576743 0.000219813
-13.1547 -0.00580508 0.000221975
-13.1121 -0.00584304 0.000224161
-13.0696 -0.00588132 0.000226373
-13.0271 -0.00591991 0.00022861
-12.9847 -0.00595881 0.000230873
-12.9424 -0.00599804 0.000233163
-12.9001 -0.0060376 0.000235479
-12.8579 -0.00607748 0.000237822
-12.8158 -0.0061177 0.000240193
-12.7737 -0.00615826 0.000242592
-12.7317 -0.00619916 0.000245019
-12.6898 -0.0062404 0.000247475
-12.6479 -0.006282 0.00024996
-12.6061 -0.00632395 0.000252475
-12.5643 -0.00636625 0.00025502
-12.5226 -0.00640893 0.000257595
-12.481 -0.00645197 0.000260201
-12.4394 -0.00649538 0.000262839
-12.3979 -0.00653917 0.000265509
-12.3565 -0.00658334 0.000268211
-12.3151 -0.00662789 0.000270947
-12.2738 -0.00667284 0.000273715
-12.2325 -0.00671818 0.000276518
-12.1913 -0.00676392 0.000279355
-12.1501 -0.00681007 0.000282227
-12.109 -0.00685663 0.000285135
-12.068 -0.00690361 0.000288079
-12.027 -0.006951 0.00029106
-11.986 -0.00699882 0.000294078
-11.9452 -0.00704708 0.000297133
-11.9043 -0.00709577 0.000300227
-11.8636 -0.0071449 0.000303361
-11.8228 -0.00719448 0.000306534
-11.7822 -0.00724451 0.000309747
-11.7415 -0.00729501 0.000313001
-11.701 -0.00734597 0.000316297
-11.6605 -0.0073974 0.000319635
-11.62 -0.00744931 0.000323016
-11.5796 -0.0075017 0.000326441
-11.5392 -0.00755458 0.00032991
-11.4989 -0.00760796 0.000333424
-11.4587 -0.00766184 0.000336984
-11.4184 -0.00771623 0.000340591
-11.3783 -0.00777114 0.000344245
-11.3381 -0.00782657 0.000347947
-11.2981 -0.00788253 0.000351698
-11.2581 -0.00793903 0.000355499
-11.2181 -0.00799607 0.00035935
-11.1781 -0.00805366 0.000363253
-11.1383 -0.00811181 0.000367208
-11.0984 -0.00817052 0.000371216
-11.0586 -0.00822981 0.000375278
-11.0189 -0.00828968 0.000379395
-10.9792 -0.00835014 0.000383568
-10.9395 -0.00841119 0.000387798
-10.8999 -0.00847286 0.000392085
-10.8603 -0.00853513 0.000396432
-10.8208 -0.00859802 0.000400838
-10.7813 -0.00866155 0.000405305
-10.7418 -0.00872572 0.000409834
-10.7024 -0.00879053 0.000414426
-10.6631 -0.008856 0.000419082
-10.6238 -0.00892213 0.000423803
-10.5845 -0.00898894 0.000428591
-10.5452 -0.00905644 0.000433446
-10.506 -0.00912462 0.00043837
-10.4669 -0.00919352 0.000443363
-10.4278 -0.00926312 0.000448428
-10.3887 -0.00933345 0.000453565
-10.3496 -0.00940452 0.000458776
-10.3106 -0.00947632 0.000464062
-10.2717 -0.00954889 0.000469425
-10.2328 -0.00962222 0.000474865
-10.1939 -0.00969633 0.000480384
-10.155 -0.00977122 0.000485984
-10.1162 -0.00984692 0.000491666
-10.0774 -0.00992343 0.000497432
-10.0387 -0.0100008 0.000503283
-10 -0.0100789 0.00050922
-9.96134 -0.0101579 0.000515246
-9.92271 -0.0102378 0.000521362
-9.88412 -0.0103186 0.00052757
-9.84557 -0.0104002 0.000533871
-9.80704 -0.0104827 0.000540267
-9.76856 -0.0105662 0.000546761
-9.73011 -0.0106505 0.000553353
-9.69169 -0.0107359 0.000560045
-9.65331 -0.0108221 0.000566841
-9.61496 -0.0109094 0.00057374
-9.57664 -0.0109976 0.000580747
-9.53836 -0.0110868 0.000587862
-9.50011 -0.011177 0.000595088
-9.46189 -0.0112683 0.000602427
-9.42371 -0.0113606 0.000609881
-9.38556 -0.011454 0.000617453
-9.34744 -0.0115484 0.000625144
-9.30935 -0.011644 0.000632957
-9.2713 -0.0117406 0.000640895
-9.23327 -0.0118384 0.00064896
-9.19528 -0.0119374 0.000657154
-9.15732 -0.0120375 0.000665481
-9.11939 -0.0121388 0.000673943
-9.08149 -0.0122413 0.000682542
-9.04362 -0.012345 0.000691281
-9.00578 -0.01245 0.000700164
-8.96797 -0.0125562 0.000709193
-8.93019 -0.0126637 0.000718371
-8.89244 -0.0127725 0.000727702
-8.85471 -0.0128827 0.000737188
-8.81702 -0.0129942 0.000746832
-8.77936 -0.0131071 0.000756639
-8.74172 -0.0132213 0.000766612
-8.70412 -0.013337 0.000776753
-8.66654 -0.0134541 0.000787067
-8.62899 -0.0135727 0.000797557
-8.59146 -0.0136928 0.000808227
-8.55397 -0.0138144 0.000819081
-8.5165 -0.0139376 0.000830123
-8.47906 -0.0140623 0.000841357
-8.44165 -0.0141886 0.000852787
-8.40426 -0.0143165 0.000864418
-8.3669 -0.0144461 0.000876254
-8.32956 -0.0145773 0.000888298
-8.29226 -0.0147103 0.000900557
-8.25497 -0.014845 0.000913035
-8.21772 -0.0149815 0.000925737
-8.18049 -0.0151198 0.000938667
-8.14328 -0.0152599 0.000951831
-8.1061 -0.0154019 0.000965234
-8.06895 -0.0155458 0.000978883
-8.03182 -0.0156916 0.000992781
-7.99471 -0.0158394 0.00100694
-7.95763 -0.0159892 0.00102135
-7.92058 -0.016141 0.00103604
-7.88355 -0.0162949 0.001051
-7.84654 -0.016451 0.00106624
-7.80955 -0.0166092 0.00108176
-7.77259 -0.0167696 0.00109758
-7.73566 -0.0169322 0.00111371
-7.69874 -0.0170972 0.00113014
-7.66185 -0.0172644 0.00114688
-7.62498 -0.017434 0.00116396
-7.58814 -0.0176061 0.00118136
-7.55132 -0.0177806 0.0011991
-7.51452 -0.0179576 0.00121719
-7.47774 -0.0181371 0.00123563
-7.44099 -0.0183193 0.00125444
-7.40425 -0.0185041 0.00127363
-7.36754 -0.0186917 0.0012932
-7.33085 -0.018882 0.00131316
-7.29418 -0.0190751 0.00133352
-7.25754 -0.0192712 0.0013543
-7.22091 -0.0194701 0.0013755
-7.18431 -0.019672 0.00139714
-7.14772 -0.019877 0.00141922
-7.11116 -0.0200852 0.00144176
-7.07462 -0.0202965 0.00146477
-7.0381 -0.020511 0.00148827
-7.00159 -0.0207289 0.00151225
-6.96511 -0.0209501 0.00153675
-6.92865 -0.0211748 0.00156176
-6.89221 -0.0214031 0.00158732
-6.85579 -0.0216349 0.00161342
-6.81938 -0.0218704 0.00164008
-6.783 -0.0221097 0.00166733
-6.74664 -0.0223528 0.00169517
-6.71029 -0.0225999 0.00172362
-6.67397 -0.0228509 0.00175271
-6.63766 -0.0231061 0.00178244
-6.60137 -0.0233654 0.00181283
-6.5651 -0.023629 0.00184391
-6.52885 -0.023897 0.00187569
-6.49262 -0.0241695 0.0019082
-6.4564 -0.0244465 0.00194145
-6.42021 -0.0247282 0.00197546
-6.38403 -0.0250147 0.00201026
-6.34786 -0.0253061 0.00204588
-6.31172 -0.0256025 0.00208232
-6.27559 -0.0259041 0.00211963
-6.23949 -0.0262108 0.00215782
-6.20339 -0.026523 0.00219692
-6.16732 -0.0268406 0.00223696
-6.13126 -0.0271639 0.00227797
-6.09522 -0.0274929 0.00231998
-6.05919 -0.0278278 0.00236301
-6.02319 -0.0281688 0.0024071
-5.9872 -0.028516 0.00245229
-5.95122 -0.0288694 0.00249859
-5.91526 -0.0292294 0.00254607
-5.87932 -0.0295961 0.00259474
-5.84339 -0.0299696 0.00264464
-5.80748 -0.0303501 0.00269583
-5.77158 -0.0307377 0.00274833
-5.7357 -0.0311327 0.00280219
-5.69984 -0.0315353 0.00285745
-5.66399 -0.0319456 0.00291417
-5.62815 -0.0323638 0.00297239
-5.59233 -0.0327902 0.00303216
-5.55653 -0.033225 0.00309353
-5.52074 -0.0336683 0.00315656
-5.48497 -0.0341205 0.00322131
-5.4492 -0.0345817 0.00328782
-5.41346 -0.0350523 0.00335617
-5.37773 -0.0355324 0.00342642
-5.34201 -0.0360223 0.00349863
-5.30631 -0.0365223 0.00357288
-5.27062 -0.0370327 0.00364924
-5.23494 -0.0375537 0.00372777
-5.19928 -0.0380857 0.00380858
-5.16363 -0.038629 0.00389172
-5.128 -0.0391839 0.0039773
-5.09237 -0.0397507 0.00406541
-5.05677 -0.0403298 0.00415613
-5.02117 -0.0409216 0.00424956
-4.98559 -0.0415264 0.00434581
-4.95002 -0.0421446 0.00444499
-4.91446 -0.0427766 0.00454721
-4.87892 -0.0434229 0.00465259
-4.84339 -0.0440838 0.00476125
-4.80787 -0.0447599 0.00487332
-4.77237 -0.0454515 0.00498895
-4.73687 -0.0461592 0.00510826
-4.70139 -0.0468836 0.00523141
-4.66592 -0.047625 0.00535857
-4.63046 -0.0483841 0.00548989
-4.59502 -0.0491614 0.00562555
-4.55958 -0.0499576 0.00576573
-4.52416 -0.0507732 0.00591062
-4.48875 -0.0516089 0.00606043
-4.45335 -0.0524654 0.00621537
-4.41797 -0.0533434 0.00637566
-4.38259 -0.0542435 0.00654154
-4.34722 -0.0551667 0.00671325
-4.31187 -0.0561136 0.00689106
-4.27653 -0.0570851 0.00707525
-4.24119 -0.0580821 0.00726611
-4.20587 -0.0591054 0.00746394
-4.17056 -0.0601561 0.00766908
-4.13526 -0.0612351 0.00788186
-4.09997 -0.0623435 0.00810266
-4.06469 -0.0634823 0.00833185
-4.02942 -0.0646528 0.00856985
-3.99416 -0.065856 0.00881709
-3.95891 -0.0670932 0.00907403
-3.92367 -0.0683658 0.00934116
-3.88844 -0.0696751 0.009619
-3.85322 -0.0710226 0.00990809
-3.81801 -0.0724098 0.010209
-3.7828 -0.0738383 0.0105224
-3.74761 -0.0753098 0.0108489
-3.71243 -0.076826 0.0111893
-3.67726 -0.0783888 0.0115442
-3.64209 -0.0800001 0.0119146
-3.60694 -0.081662 0.0123011
-3.57179 -0.0833767 0.0127049
-3.53665 -0.0851465 0.0131267
-3.50152 -0.0869737 0.0135678
-3.4664 -0.088861 0.0140292
-3.43129 -0.0908111 0.0145121
-3.39619 -0.0928267 0.0150179
-3.36109 -0.0949109 0.0155478
-3.32601 -0.0970669 0.0161034
-3.29093 -0.0992982 0.0166864
-3.25586 -0.101608 0.0172984
-3.2208 -0.104001 0.0179413
-3.18574 -0.10648 0.0186171
-3.1507 -0.10905 0.019328
-3.11566 -0.111716 0.0200763
-3.08063 -0.114482 0.0208647
-3.0456 -0.117353 0.0216958
-3.01059 -0.120336 0.0225727
-2.97558 -0.123436 0.0234986
-2.94058 -0.126659 0.0244771
-2.90558 -0.130012 0.0255121
-2.87059 -0.133502 0.0266078
-2.83561 -0.137137 0.0277689
-2.80064 -0.140925 0.0290003
-2.76567 -0.144876 0.0303077
-2.73071 -0.148998 0.0316972
-2.69576 -0.153302 0.0331755
-2.66081 -0.157798 0.0347499
-2.62587 -0.1625 0.0364287
-2.59094 -0.167419 0.038221
-2.55601 -0.172569 0.0401366
-2.52109 -0.177965 0.0421868
-2.48617 -0.183624 0.044384
-2.45126 -0.189562 0.0467418
-2.41636 -0.1958 0.0492758
-2.38146 -0.202356 0.0520031
-2.34657 -0.209254 0.0549432
-2.31168 -0.216517 0.0581178
-2.2768 -0.224172 0.0615515
-2.24192 -0.232248 0.065272
-2.20705 -0.240776 0.069311
-2.17219 -0.24979 0.0737041
-2.13733 -0.259327 0.0784924
-2.10247 -0.269427 0.0837226
-2.06762 -0.280136 0.0894484
-2.03278 -0.291501 0.0957317
-1.99794 -0.303575 0.102644
-1.9631 -0.316416 0.110268
-1.92827 -0.330085 0.118701
-1.89345 -0.344652 0.128055
-1.85862 -0.360187 0.138464
-1.82381 -0.37677 0.150082
-1.78899 -0.394484 0.163096
-1.75419 -0.413415 0.177724
-1.71938 -0.433652 0.19423
-1.68458 -0.455283 0.212927
-1.64979 -0.478392 0.234193
-1.61499 -0.503049 0.258487
-1.58021 -0.529299 0.286362
-1.54542 -0.557147 0.318491
-1.51064 -0.586529 0.355696
-1.47586 -0.617274 0.398972
-1.44109 -0.649039 0.449529
-1.40632 -0.681224 0.508824
-1.37155 -0.712839 0.578583
-1.33679 -0.742306 0.6608
-1.30203 -0.767199 0.757672
-1.26727 -0.78388 0.871406
-1.23251 -0.787084 1.0038
-1.19776 -0.769521 1.15542
-1.16301 -0.721786 1.32432
-1.12827 -0.633055 1.50412
-1.09352 -0.493323 1.68208
-1.05878 -0.297615 1.83848
-1.02405 -0.0512458 1.94927
-0.989309 0.227097 1.9932
-0.954576 0.508414 1.96068
-0.919844 0.762725 1.85848
-0.885115 0.969055 1.70636
-0.850388 1.11978 1.52849
-0.815663 1.21841 1.34568
-0.78094 1.27439 1.17193
-0.746219 1.29864 1.01462
-0.711499 1.30088 0.876345
-0.676781 1.28881 0.756865
-0.642065 1.26803 0.654523
-0.60735 1.24245 0.567141
-0.572637 1.21469 0.492491
-0.537925 1.18648 0.428525
-0.503214 1.15891 0.373453
-0.468504 1.13266 0.325758
-0.433796 1.10812 0.284173
-0.399089 1.08551 0.247645
-0.364382 1.06494 0.215306
-0.329676 1.04643 0.186433
-0.294972 1.02997 0.160426
-0.260267 1.01551 0.136783
-0.225564 1.00302 0.115079
-0.190861 0.992431 0.0949506
-0.156158 0.983695 0.0760845
-0.121456 0.976767 0.0582046
-0.0867541 0.971606 0.0410639
-0.0520524 0.968182 0.0244369
-0.0173508 0.966476 0.00811231
0.0173508 0.966476 -0.00811231
0.0520524 0.968182 -0.0244369
0.0867541 0.971606 -0.0410639
0.121456 0.976767 -0.0582046
0.156158 0.983695 -0.0760845
0.190861 0.992431 -0.0949506
0.225564 1.00302 -0.115079
0.260267 1.01551 -0.136783
0.294972 1.02997 -0.160426
0.329676 1.04643 -0.186433
0.364382 1.06494 -0.215306
0.399089 1.08551 -0.247645
0.433796 1.10812 -0.284173
0.468504 1.13266 -0.325758
0.503214 1.15891 -0.373453
0.537925 1.18648 -0.428525
0.572637 1.21469 -0.492491
0.60735 1.24245 -0.567141
0.642065 1.26803 -0.654523
0.676781 1.28881 -0.756865
0.711499 1.30088 -0.876345
0.746219 1.29864 -1.01462
0.78094 1.27439 -1.17193
0.815663 1.21841 -1.34568
0.850388 1.11978 -1.52849
0.885115 0.969055 -1.70636
0.919844 0.762725 -1.85848
0.954576 0.508414 -1.96068
0.989309 0.227097 -1.9932
1.02405 -0.0512458 -1.94927
1.05878 -0.297615 -1.83848
1.09352 -0.493323 -1.68208
1.12827 -0.633055 -1.50412
1.16301 -0.721786 -1.32432
1.19776 -0.769521 -1.15542
1.23251 -0.787084 -1.0038
1.26727 -0.78388 -0.871406
1.30203 -0.767199 -0.757672
1.33679 -0.742306 -0.6608
1.37155 -0.712839 -0.578583
1.40632 -0.681224 -0.508824
1.44109 -0.649039 -0.449529
1.47586 -0.617274 -0.398972
1.51064 -0.586529 -0.355696
1.54542 -0.557147 -0.318491
1.58021 -0.529299 -0.286362
1.61499 -0.503049 -0.258487
1.64979 -0.478392 -0.234193
1.68458 -0.455283 -0.212927
1.71938 -0.433652 -0.19423
1.75419 -0.413415 -0.177724
1.78899 -0.394484 -0.163096
1.82381 -0.37677 -0.150082
1.85862 -0.360187 -0.138464
1.89345 -0.344652 -0.128055
1.92827 -0.330085 -0.118701
1.9631 -0.316416 -0.110268
1.99794 -0.303575 -0.102644
2.03278 -0.291501 -0.0957317
2.06762 -0.280136 -0.0894484
2.10247 -0.269427 -0.0837226
2.13733 -0.259327 -0.0784924
2.17219 -0.24979 -0.0737041
2.20705 -0.240776 -0.069311
2.24192 -0.232248 -0.065272
2.2768 -0.224172 -0.0615515
2.31168 -0.216517 -0.0581178
2.34657 -0.209254 -0.0549432
2.38146 -0.202356 -0.0520031
2.41636 -0.1958 -0.0492758
2.45126 -0.189562 -0.0467418
2.48617 -0.183624 -0.044384
2.52109 -0.177965 -0.0421868
2.55601 -0.172569 -0.0401366
2.59094 -0.167419 -0.038221
2.62587 -0.1625 -0.0364287
2.66081 -0.157798 -0.0347499
2.69576 -0.153302 -0.0331755
2.73071 -0.148998 -0.0316972
2.76567 -0.144876 -0.0303077
2.80064 -0.140925 -0.0290003
2.83561 -0.137137 -0.0277689
2.87059 -0.133502 -0.0266078
2.90558 -0.130012 -0.0255121
2.94058 -0.126659 -0.0244771
2.97558 -0.123436 -0.0234986
3.01059 -0.120336 -0.0225727
3.0456 -0.117353 -0.0216958
3.08063 -0.114482 -0.0208647
3.11566 -0.111716 -0.0200763
3.1507 -0.10905 -0.019328
3.18574 -0.10648 -0.0186171
3.2208 -0.104001 -0.0179413
3.25586 -0.101608 -0.0172984
3.29093 -0.0992982 -0.0166864
3.32601 -0.0970669 -0.0161034
3.36109 -0.0949109 -0.0155478
3.39619 -0.0928267 -0.0150179
3.43129 -0.0908111 -0.0145121
3.4664 -0.088861 -0.0140292
3.50152 -0.0869737 -0.0135678
3.53665 -0.0851465 -0.0131267
3.57179 -0.0833767 -0.0127049
3.60694 -0.081662 -0.0123011
3.64209 -0.0800001 -0.0119146
3.67726 -0.0783888 -0.0115442
3.71243 -0.076826 -0.0111893
3.74761 -0.0753098 -0.0108489
3.7828 -0.0738383 -0.0105224
3.81801 -0.0724098 -0.010209
3.85322 -0.0710226 -0.00990809
3.88844 -0.0696751 -0.009619
3.92367 -0.0683658 -0.00934116
3.95891 -0.0670932 -0.00907403
3.99416 -0.065856 -0.00881709
4.02942 -0.0646528 -0.00856985
4.06469 -0.0634823 -0.00833185
4.09997 -0.0623435 -0.00810266
4.13526 -0.0612351 -0.00788186
4.17056 -0.0601561 -0.00766908
4.20587 -0.0591054 -0.00746394
4.24119 -0.0580821 -0.00726611
4.27653 -0.0570851 -0.00707525
4.31187 -0.0561136 -0.00689106
4.34722 -0.0551667 -0.00671325
4.38259 -0.0542435 -0.00654154
4.41797 -0.0533434 -0.00637566
4.45335 -0.0524654 -0.00621537
4.48875 -0.0516089 -0.00606043
4.52416 -0.0507732 -0.00591062
4.55958 -0.0499576 -0.00576573
4.59502 -0.0491614 -0.00562555
4.63046 -0.0483841 -0.00548989
4.66592 -0.047625 -0.00535857
4.70139 -0.0468836 -0.00523141
4.73687 -0.0461592 -0.00510826
4.77237 -0.0454515 -0.00498895
4.80787 -0.0447599 -0.00487332
4.84339 -0.0440838 -0.00476125
4.87892 -0.0434229 -0.00465259
4.91446 -0.0427766 -0.00454721
4.95002 -0.0421446 -0.00444499
4.98559 -0.0415264 -0.00434581
5.02117 -0.0409216 -0.00424956
5.05677 -0.0403298 -0.00415613
5.09237 -0.0397507 -0.00406541
5.128 -0.0391839 -0.0039773
5.16363 -0.038629 -0.00389172
5.19928 -0.0380857 -0.00380858
5.23494 -0.0375537 -0.00372777
5.27062 -0.0370327 -0.00364924
5.30631 -0.0365223 -0.00357288
5.34201 -0.0360223 -0.00349863
5.37773 -0.0355324 -0.00342642
5.41346 -0.0350523 -0.00335617
5.4492 -0.0345817 -0.00328782
5.48497 -0.0341205 -0.00322131
5.52074 -0.0336683 -0.00315656
5.55653 -0.033225 -0.00309353
5.59233 -0.0327902 -0.00303216
5.62815 -0.0323638 -0.00297239
5.66399 -0.0319456 -0.00291417
5.69984 -0.0315353 -0.00285745
5.7357 -0.0311327 -0.00280219
5.77158 -0.0307377 -0.00274833
5.80748 -0.0303501 -0.00269583
5.84339 -0.0299696 -0.00264464
5.87932 -0.0295961 -0.00259474
5.91526 -0.0292294 -0.00254607
5.95122 -0.0288694 -0.00249859
5.9872 -0.028516 -0.00245229
6.02319 -0.0281688 -0.0024071
6.05919 -0.0278278 -0.00236301
6.09522 -0.0274929 -0.00231998
6.13126 -0.0271639 -0.00227797
6.16732 -0.0268406 -0.00223696
6.20339 -0.026523 -0.00219692
6.23949 -0.0262108 -0.00215782
6.27559 -0.0259041 -0.00211963
6.31172 -0.0256025 -0.00208232
6.34786 -0.0253061 -0.00204588
6.38403 -0.0250147 -0.00201026
6.42021 -0.0247282 -0.00197546
6.4564 -0.0244465 -0.00194145
6.49262 -0.0241695 -0.0019082
6.52885 -0.023897 -0.00187569
6.5651 -0.023629 -0.00184391
6.60137 -0.0233654 -0.00181283
6.63766 -0.0231061 -0.00178244
6.67397 -0.0228509 -0.00175271
6.71029 -0.0225999 -0.00172362
6.74664 -0.0223528 -0.00169517
6.783 -0.0221097 -0.00166733
6.81938 -0.0218704 -0.00164008
6.85579 -0.0216349 -0.00161342
6.89221 -0.0214031 -0.00158732
6.92865 -0.0211748 -0.00156176
6.96511 -0.0209501 -0.00153675
7.00159 -0.0207289 -0.00151225
7.0381 -0.020511 -0.00148827
7.07462 -0.0202965 -0.00146477
7.11116 -0.0200852 -0.00144176
7.14772 -0.019877 -0.00141922
7.18431 -0.019672 -0.00139714
7.22091 -0.0194701 -0.0013755
7.25754 -0.0192712 -0.0013543
7.29418 -0.0190751 -0.00133352
7.33085 -0.018882 -0.00131316
7.36754 -0.0186917 -0.0012932
7.40425 -0.0185041 -0.00127363
7.44099 -0.0183193 -0.00125444
7.47774 -0.0181371 -0.00123563
7.51452 -0.0179576 -0.00121719
7.55132 -0.0177806 -0.0011991
7.58814 -0.0176061 -0.00118136
7.62498 -0.017434 -0.00116396
7.66185 -0.0172644 -0.00114688
7.69874 -0.0170972 -0.00113014
7.73566 -0.0169322 -0.00111371
7.77259 -0.0167696 -0.00109758
7.80955 -0.0166092 -0.00108176
7.84654 -0.016451 -0.00106624
7.88355 -0.0162949 -0.001051
7.92058 -0.016141 -0.00103604
7.95763 -0.0159892 -0.00102135
7.99471 -0.0158394 -0.00100694
8.03182 -0.0156916 -0.000992781
8.06895 -0.0155458 -0.000978883
8.1061 -0.0154019 -0.000965234
8.14328 -0.0152599 -0.000951831
8.18049 -0.0151198 -0.000938667
8.21772 -0.0149815 -0.000925737
8.25497 -0.014845 -0.000913035
8.29226 -0.0147103 -0.000900557
8.32956 -0.0145773 -0.000888298
8.3669 -0.0144461 -0.000876254
8.40426 -0.0143165 -0.000864418
8.44165 -0.0141886 -0.000852787
8.47906 -0.0140623 -0.000841357
8.5165 -0.0139376 -0.000830123
8.55397 -0.0138144 -0.000819081
8.59146 -0.0136928 -0.000808227
8.62899 -0.0135727 -0.000797557
8.66654 -0.0134541 -0.000787067
8.70412 -0.013337 -0.000776753
8.74172 -0.0132213 -0.000766612
8.77936 -0.0131071 -0.000756639
8.81702 -0.0129942 -0.000746832
8.85471 -0.0128827 -0.000737188
8.89244 -0.0127725 -0.000727702
8.93019 -0.0126637 -0.000718371
8.96797 -0.0125562 -0.000709193
9.00578 -0.01245 -0.000700164
9.04362 -0.012345 -0.000691281
9.08149 -0.0122413 -0.000682542
9.11939 -0.0121388 -0.000673943
9.15732 -0.0120375 -0.000665481
9.19528 -0.0119374 -0.000657154
9.23327 -0.0118384 -0.00064896
9.2713 -0.0117406 -0.000640895
9.30935 -0.011644 -0.000632957
9.34744 -0.0115484 -0.000625144
9.38556 -0.011454 -0.000617453
9.42371 -0.0113606 -0.000609881
9.46189 -0.0112683 -0.000602427
9.50011 -0.011177 -0.000595088
9.53836 -0.0110868 -0.000587862
9.57664 -0.0109976 -0.000580747
9.61496 -0.0109094 -0.00057374
9.65331 -0.0108221 -0.000566841
9.69169 -0.0107359 -0.000560045
9.73011 -0.0106505 -0.000553353
9.76856 -0.0105662 -0.000546761
9.80704 -0.0104827 -0.000540267
9.84557 -0.0104002 -0.000533871
9.88412 -0.0103186 -0.00052757
9.92271 -0.0102378 -0.000521362
9.96134 -0.0101579 -0.000515246
10 -0.0100789 -0.00050922
10.0387 -0.0100008 -0.000503283
10.0774 -0.00992343 -0.000497432
10.1162 -0.00984692 -0.000491666
10.155 -0.00977122 -0.000485984
10.1939 -0.00969633 -0.000480384
10.2328 -0.00962222 -0.000474865
10.2717 -0.00954889 -0.000469425
10.3106 -0.00947632 -0.000464062
10.3496 -0.00940452 -0.000458776
10.3887 -0.00933345 -0.000453565
10.4278 -0.00926312 -0.000448428
10.4669 -0.00919352 -0.000443363
10.506 -0.00912462 -0.00043837
10.5452 -0.00905644 -0.000433446
10.5845 -0.00898894 -0.000428591
10.6238 -0.00892213 -0.000423803
10.6631 -0.008856 -0.000419082
10.7024 -0.00879053 -0.000414426
10.7418 -0.00872572 -0.000409834
10.7813 -0.00866155 -0.000405305
10.8208 -0.00859802 -0.000400838
10.8603 -0.00853513 -0.000396432
10.8999 -0.00847286 -0.000392085
10.9395 -0.00841119 -0.000387798
10.9792 -0.00835014 -0.000383568
11.0189 -0.00828968 -0.000379395
11.0586 -0.00822981 -0.000375278
11.0984 -0.00817052 -0.000371216
11.1383 -0.00811181 -0.000367208
11.1781 -0.00805366 -0.000363253
11.2181 -0.00799607 -0.00035935
11.2581 -0.00793903 -0.000355499
11.2981 -0.00788253 -0.000351698
11.3381 -0.00782657 -0.000347947
11.3783 -0.00777114 -0.000344245
11.4184 -0.00771623 -0.000340591
11.4587 -0.00766184 -0.000336984
11.4989 -0.00760796 -0.000333424
11.5392 -0.00755458 -0.00032991
11.5796 -0.0075017 -0.000326441
11.62 -0.00744931 -0.000323016
11.6605 -0.0073974 -0.000319635
11.701 -0.00734597 -0.000316297
11.7415 -0.00729501 -0.000313001
11.7822 -0.00724451 -0.000309747
11.8228 -0.00719448 -0.000306534
11.8636 -0.0071449 -0.000303361
11.9043 -0.00709577 -0.000300227
11.9452 -0.00704708 -0.000297133
11.986 -0.00699882 -0.000294078
12.027 -0.006951 -0.00029106
12.068 -0.00690361 -0.000288079
12.109 -0.00685663 -0.000285135
12.1501 -0.00681007 -0.000282227
12.1913 -0.00676392 -0.000279355
12.2325 -0.00671818 -0.000276518
12.2738 -0.00667284 -0.000273715
12.3151 -0.00662789 -0.000270947
12.3565 -0.00658334 -0.000268211
12.3979 -0.00653917 -0.000265509
12.4394 -0.00649538 -0.000262839
12.481 -0.00645197 -0.000260201
12.5226 -0.00640893 -0.000257595
12.5643 -0.00636625 -0.00025502
12.6061 -0.00632395 -0.000252475
12.6479 -0.006282 -0.00024996
12.6898 -0.0062404 -0.000247475
12.7317 -0.00619916 -0.000245019
12.7737 -0.00615826 -0.000242592
12.8158 -0.0061177 -0.000240193
12.8579 -0.00607748 -0.000237822
12.9001 -0.0060376 -0.000235479
12.9424 -0.00599804 -0.000233163
12.9847 -0.00595881 -0.000230873
13.0271 -0.00591991 -0.00022861
13.0696 -0.00588132 -0.000226373
13.1121 -0.00584304 -0.000224161
13.1547 -0.00580508 -0.000221975
13.1974 -0.00576743 -0.000219813
13.2402 -0.00573007 -0.000217676
13.283 -0.00569302 -0.000215563
13.3259 -0.00565627 -0.000213474
13.3689 -0.00561981 -0.000211408
13.4119 -0.00558364 -0.000209365
13.455 -0.00554775 -0.000207346
13.4982 -0.00551215 -0.000205348
13.5415 -0.00547683 -0.000203373
13.5848 -0.00544179 -0.00020142
13.6283 -0.00540702 -0.000199488
13.6718 -0.00537252 -0.000197577
13.7153 -0.00533828 -0.000195687
13.759 -0.00530431 -0.000193818
13.8028 -0.00527061 -0.00019197
13.8466 -0.00523716 -0.000190141
13.8905 -0.00520396 -0.000188332
13.9345 -0.00517102 -0.000186543
13.9786 -0.00513833 -0.000184773
14.0227 -0.00510588 -0.000183021
14.067 -0.00507368 -0.000181289
14.1113 -0.00504172 -0.000179575
14.1558 -0.00501 -0.000177879
14.2003 -0.00497851 -0.000176201
14.2449 -0.00494726 -0.000174541
14.2896 -0.00491623 -0.000172899
14.3344 -0.00488544 -0.000171273
14.3793 -0.00485487 -0.000169665
14.4243 -0.00482452 -0.000168073
14.4693 -0.00479439 -0.000166498
14.5145 -0.00476448 -0.000164939
14.5598 -0.00473479 -0.000163397
14.6052 -0.0047053 -0.00016187
14.6506 -0.00467603 -0.000160358
14.6962 -0.00464697 -0.000158863
14.7419 -0.00461811 -0.000157382
14.7877 -0.00458945 -0.000155917
14.8336 -0.004561 -0.000154466
14.8796 -0.00453274 -0.00015303
14.9257 -0.00450468 -0.000151609
14.9719 -0.00447682 -0.000150201
15.0182 -0.00444914 -0.000148808
15.0647 -0.00442166 -0.000147429
15.1112 -0.00439436 -0.000146063
15.1579 -0.00436725 -0.000144711
15.2047 -0.00434032 -0.000143372
15.2516 -0.00431358 -0.000142047
15.2986 -0.00428701 -0.000140734
15.3458 -0.00426062 -0.000139434
15.393 -0.0042344 -0.000138147
15.4404 -0.00420836 -0.000136872
15.488 -0.00418249 -0.000135609
15.5356 -0.00415679 -0.000134359
15.5834 -0.00413125 -0.000133121
15.6313 -0.00410588 -0.000131894
15.6794 -0.00408067 -0.000130679
15.7276 -0.00405563 -0.000129476
15.7759 -0.00403074 -0.000128284
15.8243 -0.00400601 -0.000127103
15.873 -0.00398143 -0.000125933
15.9217 -0.00395701 -0.000124775
15.9706 -0.00393274 -0.000123627
16.0197 -0.00390862 -0.000122489
16.0689 -0.00388465 -0.000121362
16.1182 -0.00386083 -0.000120246
16.1677 -0.00383715 -0.000119139
16.2174 -0.00381361 -0.000118043
16.2672 -0.00379021 -0.000116956
16.3172 -0.00376696 -0.00011588
16.3674 -0.00374384 -0.000114813
16.4177 -0.00372085 -0.000113755
16.4682 -0.003698 -0.000112708
16.5189 -0.00367528 -0.000111669
16.5697 -0.00365269 -0.000110639
16.6208 -0.00363023 -0.000109619
16.672 -0.0036079 -0.000108607
16.7234 -0.00358569 -0.000107604
16.775 -0.00356361 -0.00010661
16.8268 -0.00354164 -0.000105625
16.8787 -0.0035198 -0.000104648
16.9309 -0.00349807 -0.000103679
16.9833 -0.00347646 -0.000102718
17.0359 -0.00345497 -0.000101766
17.0887 -0.00343359 -0.000100821
17.1418 -0.00341232 -9.98843e-05
17.195 -0.00339116 -9.89553e-05
17.2485 -0.00337011 -9.80339e-05
17.3022 -0.00334916 -9.71201e-05
17.3562 -0.00332832 -9.62136e-05
17.4104 -0.00330758 -9.53145e-05
17.4648 -0.00328694 -9.44225e-05
17.5195 -0.0032664 -9.35376e-05
17.5744 -0.00324596 -9.26596e-05
17.6296 -0.00322561 -9.17885e-05
17.6851 -0.00320536 -9.09241e-05
17.7408 -0.00318519 -9.00664e-05
17.7969 -0.00316512 -8.92152e-05
17.8532 -0.00314514 -8.83705e-05
17.9098 -0.00312524 -8.7532e-05
17.9667 -0.00310542 -8.66998e-05
18.0239 -0.00308569 -8.58736e-05
18.0815 -0.00306604 -8.50535e-05
18.1393 -0.00304646 -8.42392e-05
18.1975 -0.00302696 -8.34307e-05
18.256 -0.00300754 -8.26278e-05
18.3149 -0.00298818 -8.18305e-05
18.3742 -0.0029689 -8.10386e-05
18.4338 -0.00294968 -8.02521e-05
18.4938 -0.00293053 -7.94707e-05
18.5542 -0.00291144 -7.86945e-05
18.615 -0.00289241 -7.79232e-05
18.6762 -0.00287343 -7.71568e-05
18.7379 -0.00285451 -7.63951e-05
18.8 -0.00283565 -7.5638e-05
18.8625 -0.00281683 -7.48854e-05
18.9255 -0.00279806 -7.41371e-05
18.9891 -0.00277933 -7.33931e-05
19.0531 -0.00276064 -7.26532e-05
19.1177 -0.00274198 -7.19172e-05
19.1828 -0.00272336 -7.1185e-05
19.2484 -0.00270477 -7.04564e-05
19.3147 -0.0026862 -6.97314e-05
19.3816 -0.00266766 -6.90097e-05
19.4491 -0.00264913 -6.82911e-05
19.5173 -0.00263061 -6.75755e-05
19.5862 -0.0026121 -6.68627e-05
19.6558 -0.00259359 -6.61526e-05
19.7262 -0.00257508 -6.54448e-05
19.7974 -0.00255656 -6.47391e-05
19.8694 -0.00253802 -6.40354e-05
19.9423 -0.00251945 -6.33334e-05
20.0162 -0.00250086 -6.26328e-05
20.091 -0.00248222 -6.19333e-05
20.1669 -0.00246354 -6.12346e-05
20.244 -0.00244479 -6.05363e-05
20.3222 -0.00242598 -5.9838e-05
20.4016 -0.00240707 -5.91393e-05
20.4825 -0.00238807 -5.84398e-05
20.5648 -0.00236896 -5.77388e-05
20.6487 -0.00234971 -5.70357e-05
20.7344 -0.0023303 -5.633e-05
20.8219 -0.00231072 -5.56206e-05
20.9115 -0.00229092 -5.49067e-05
21.0034 -0.00227088 -5.41872e-05
21.0979 -0.00225056 -5.34606e-05
21.1952 -0.00222989 -5.27253e-05
21.2959 -0.00220883 -5.19792e-05
21.4004 -0.00218728 -5.12196e-05
21.5093 -0.00216513 -5.0443e-05
21.6237 -0.00214225 -4.96446e-05
21.7448 -0.00211841 -4.88175e-05
21.8747 -0.00209329 -4.79513e-05
22.0165 -0.00206636 -4.7028e-05
22.1768 -0.00203655 -4.60132e-05
22.3723 -0.00200107 -4.48147e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.075Lambda0.5Nc1ClassicOneLoop/GAp_OneLoopFRG.txt <==
-22.3723 -0.00200107 4.48149e-05
-22.1768 -0.00203656 4.60134e-05
-22.0165 -0.00206637 4.70283e-05
-21.8747 -0.0020933 4.79515e-05
-21.7448 -0.00211841 4.88178e-05
-21.6237 -0.00214225 4.96449e-05
-21.5093 -0.00216514 5.04433e-05
-21.4004 -0.00218728 5.12199e-05
-21.2959 -0.00220883 5.19794e-05
-21.1952 -0.0022299 5.27256e-05
-21.0979 -0.00225056 5.34609e-05
-21.0034 -0.00227089 5.41875e-05
-20.9115 -0.00229093 5.4907e-05
-20.8219 -0.00231073 5.56209e-05
-20.7344 -0.00233031 5.63303e-05
-20.6487 -0.00234972 5.70361e-05
-20.5648 -0.00236897 5.77391e-05
-20.4825 -0.00238808 5.84401e-05
-20.4016 -0.00240708 5.91397e-05
-20.3222 -0.00242598 5.98384e-05
-20.244 -0.0024448 6.05366e-05
-20.1669 -0.00246355 6.12349e-05
-20.091 -0.00248223 6.19337e-05
-20.0162 -0.00250087 6.26332e-05
-19.9423 -0.00251946 6.33338e-05
-19.8694 -0.00253803 6.40359e-05
-19.7974 -0.00255656 6.47396e-05
-19.7262 -0.00257509 6.54452e-05
-19.6558 -0.0025936 6.6153e-05
-19.5862 -0.00261211 6.68632e-05
-19.5173 -0.00263062 6.7576e-05
-19.4491 -0.00264914 6.82916e-05
-19.3816 -0.00266767 6.90101e-05
-19.3147 -0.00268621 6.97319e-05
-19.2484 -0.00270478 7.04569e-05
-19.1828 -0.00272337 7.11855e-05
-19.1177 -0.00274199 7.19177e-05
-19.0531 -0.00276065 7.26537e-05
-18.9891 -0.00277934 7.33936e-05
-18.9255 -0.00279807 7.41377e-05
-18.8625 -0.00281684 7.48859e-05
-18.8 -0.00283566 7.56385e-05
-18.7379 -0.00285452 7.63956e-05
-18.6762 -0.00287344 7.71573e-05
-18.615 -0.00289242 7.79238e-05
-18.5542 -0.00291145 7.86951e-05
-18.4938 -0.00293054 7.94713e-05
-18.4338 -0.00294969 8.02527e-05
-18.3742 -0.00296891 8.10392e-05
-18.3149 -0.00298819 8.18311e-05
-18.256 -0.00300755 8.26284e-05
-18.1975 -0.00302697 8.34313e-05
-18.1393 -0.00304647 8.42398e-05
-18.0815 -0.00306605 8.50541e-05
-18.0239 -0.0030857 8.58743e-05
-17.9667 -0.00310543 8.67005e-05
-17.9098 -0.00312525 8.75327e-05
-17.8532 -0.00314515 8.83712e-05
-17.7969 -0.00316513 8.9216e-05
-17.7408 -0.00318521 9.00672e-05
-17.6851 -0.00320537 9.09249e-05
-17.6296 -0.00322562 9.17893e-05
-17.5744 -0.00324597 9.26604e-05
-17.5195 -0.00326641 9.35383e-05
-17.4648 -0.00328695 9.44233e-05
-17.4104 -0.00330759 9.53153e-05
-17.3562 -0.00332833 9.62144e-05
-17.3022 -0.00334917 9.71209e-05
-17.2485 -0.00337012 9.80348e-05
-17.195 -0.00339117 9.89562e-05
-17.1418 -0.00341233 9.98852e-05
-17.0887 -0.0034336 0.000100822
-17.0359 -0.00345499 0.000101767
-16.9833 -0.00347648 0.000102719
-16.9309 -0.00349809 0.00010368
-16.8787 -0.00351981 0.000104649
-16.8268 -0.00354166 0.000105626
-16.775 -0.00356362 0.000106611
-16.7234 -0.00358571 0.000107605
-16.672 -0.00360791 0.000108608
-16.6208 -0.00363025 0.00010962
-16.5697 -0.00365271 0.00011064
-16.5189 -0.0036753 0.00011167
-16.4682 -0.00369802 0.000112709
-16.4177 -0.00372087 0.000113757
-16.3674 -0.00374385 0.000114814
-16.3172 -0.00376697 0.000115881
-16.2672 -0.00379023 0.000116958
-16.2174 -0.00381363 0.000118044
-16.1677 -0.00383717 0.00011914
-16.1182 -0.00386085 0.000120247
-16.0689 -0.00388467 0.000121363
-16.0197 -0.00390864 0.00012249
-15.9706 -0.00393276 0.000123628
-15.9217 -0.00395703 0.000124776
-15.873 -0.00398145 0.000125935
-15.8243 -0.00400603 0.000127104
-15.7759 -0.00403076 0.000128285
-15.7276 -0.00405565 0.000129477
-15.6794 -0.00408069 0.000130681
-15.6313 -0.0041059 0.000131896
-15.5834 -0.00413127 0.000133122
-15.5356 -0.00415681 0.000134361
-15.488 -0.00418251 0.000135611
-15.4404 -0.00420838 0.000136873
-15.393 -0.00423443 0.000138148
-15.3458 -0.00426064 0.000139435
-15.2986 -0.00428703 0.000140735
-15.2516 -0.0043136 0.000142048
-15.2047 -0.00434035 0.000143374
-15.1579 -0.00436728 0.000144713
-15.1112 -0.00439439 0.000146065
-15.0647 -0.00442168 0.000147431
-15.0182 -0.00444917 0.00014881
-14.9719 -0.00447684 0.000150203
-14.9257 -0.00450471 0.00015161
-14.8796 -0.00453277 0.000153032
-14.8336 -0.00456103 0.000154468
-14.7877 -0.00458948 0.000155919
-14.7419 -0.00461814 0.000157384
-14.6962 -0.004647 0.000158865
-14.6506 -0.00467606 0.00016036
-14.6052 -0.00470533 0.000161872
-14.5598 -0.00473482 0.000163398
-14.5145 -0.00476451 0.000164941
-14.4693 -0.00479442 0.0001665
-14.4243 -0.00482455 0.000168075
-14.3793 -0.0048549 0.000169667
-14.3344 -0.00488547 0.000171275
-14.2896 -0.00491627 0.000172901
-14.2449 -0.00494729 0.000174544
-14.2003 -0.00497854 0.000176204
-14.1558 -0.00501003 0.000177882
-14.1113 -0.00504175 0.000179577
-14.067 -0.00507371 0.000181291
-14.0227 -0.00510592 0.000183024
-13.9786 -0.00513836 0.000184775
-13.9345 -0.00517105 0.000186545
-13.8905 -0.005204 0.000188335
-13.8466 -0.00523719 0.000190143
-13.8028 -0.00527064 0.000191972
-13.759 -0.00530435 0.000193821
-13.7153 -0.00533832 0.00019569
-13.6718 -0.00537255 0.00019758
-13.6283 -0.00540705 0.00019949
-13.5848 -0.00544182 0.000201422
-13.5415 -0.00547687 0.000203376
-13.4982 -0.00551219 0.000205351
-13.455 -0.00554779 0.000207349
-13.4119 -0.00558368 0.000209368
-13.3689 -0.00561985 0.000211411
-13.3259 -0.00565631 0.000213477
-13.283 -0.00569306 0.000215566
-13.2402 -0.00573012 0.000217679
-13.1974 -0.00576747 0.000219816
-13.1547 -0.00580512 0.000221978
-13.1121 -0.00584309 0.000224164
-13.0696 -0.00588136 0.000226376
-13.0271 -0.00591995 0.000228613
-12.9847 -0.00595886 0.000230877
-12.9424 -0.00599809 0.000233166
-12.9001 -0.00603764 0.000235482
-12.8579 -0.00607753 0.000237826
-12.8158 -0.00611775 0.000240197
-12.7737 -0.0061583 0.000242596
-12.7317 -0.0061992 0.000245023
-12.6898 -0.00624045 0.000247479
-12.6479 -0.00628205 0.000249964
-12.6061 -0.006324 0.000252479
-12.5643 -0.00636631 0.000255024
-12.5226 -0.00640898 0.000257599
-12.481 -0.00645202 0.000260206
-12.4394 -0.00649543 0.000262844
-12.3979 -0.00653922 0.000265514
-12.3565 -0.00658339 0.000268216
-12.3151 -0.00662795 0.000270951
-12.2738 -0.00667289 0.00027372
-12.2325 -0.00671824 0.000276523
-12.1913 -0.00676398 0.00027936
-12.1501 -0.00681013 0.000282232
-12.109 -0.00685669 0.00028514
-12.068 -0.00690367 0.000288084
-12.027 -0.00695106 0.000291065
-11.986 -0.00699888 0.000294083
-11.9452 -0.00704714 0.000297138
-11.9043 -0.00709583 0.000300233
-11.8636 -0.00714496 0.000303366
-11.8228 -0.00719454 0.000306539
-11.7822 -0.00724458 0.000309752
-11.7415 -0.00729508 0.000313007
-11.701 -0.00734604 0.000316303
-11.6605 -0.00739747 0.000319641
-11.62 -0.00744938 0.000323022
-11.5796 -0.00750177 0.000326447
-11.5392 -0.00755465 0.000329916
-11.4989 -0.00760803 0.00033343
-11.4587 -0.00766192 0.000336991
-11.4184 -0.00771631 0.000340597
-11.3783 -0.00777122 0.000344251
-11.3381 -0.00782665 0.000347954
-11.2981 -0.00788261 0.000351705
-11.2581 -0.00793911 0.000355506
-11.2181 -0.00799615 0.000359357
-11.1781 -0.00805374 0.00036326
-11.1383 -0.00811189 0.000367215
-11.0984 -0.00817061 0.000371223
-11.0586 -0.0082299 0.000375286
-11.0189 -0.00828977 0.000379403
-10.9792 -0.00835023 0.000383576
-10.9395 -0.00841128 0.000387806
-10.8999 -0.00847295 0.000392094
-10.8603 -0.00853522 0.00039644
-10.8208 -0.00859812 0.000400847
-10.7813 -0.00866165 0.000405314
-10.7418 -0.00872581 0.000409843
-10.7024 -0.00879062 0.000414435
-10.6631 -0.0088561 0.000419091
-10.6238 -0.00892223 0.000423813
-10.5845 -0.00898904 0.000428601
-10.5452 -0.00905654 0.000433456
-10.506 -0.00912473 0.00043838
-10.4669 -0.00919362 0.000443373
-10.4278 -0.00926323 0.000448438
-10.3887 -0.00933356 0.000453576
-10.3496 -0.00940463 0.000458787
-10.3106 -0.00947644 0.000464073
-10.2717 -0.009549 0.000469436
-10.2328 -0.00962233 0.000474876
-10.1939 -0.00969644 0.000480396
-10.155 -0.00977134 0.000485996
-10.1162 -0.00984704 0.000491678
-10.0774 -0.00992355 0.000497444
-10.0387 -0.0100009 0.000503295
-10 -0.010079 0.000509233
-9.96134 -0.0101581 0.000515259
-9.92271 -0.0102379 0.000521376
-9.88412 -0.0103187 0.000527584
-9.84557 -0.0104003 0.000533885
-9.80704 -0.0104829 0.000540281
-9.76856 -0.0105663 0.000546775
-9.73011 -0.0106507 0.000553367
-9.69169 -0.010736 0.00056006
-9.65331 -0.0108223 0.000566856
-9.61496 -0.0109095 0.000573756
-9.57664 -0.0109977 0.000580763
-9.53836 -0.011087 0.000587878
-9.50011 -0.0111772 0.000595105
-9.46189 -0.0112685 0.000602444
-9.42371 -0.0113608 0.000609898
-9.38556 -0.0114541 0.00061747
-9.34744 -0.0115486 0.000625162
-9.30935 -0.0116442 0.000632975
-9.2713 -0.0117408 0.000640914
-9.23327 -0.0118386 0.000648979
-9.19528 -0.0119376 0.000657174
-9.15732 -0.0120377 0.000665501
-9.11939 -0.012139 0.000673963
-9.08149 -0.0122415 0.000682562
-9.04362 -0.0123452 0.000691302
-9.00578 -0.0124502 0.000700185
-8.96797 -0.0125564 0.000709215
-8.93019 -0.0126639 0.000718393
-8.89244 -0.0127727 0.000727724
-8.85471 -0.0128829 0.000737211
-8.81702 -0.0129944 0.000746856
-8.77936 -0.0131073 0.000756663
-8.74172 -0.0132215 0.000766636
-8.70412 -0.0133372 0.000776778
-8.66654 -0.0134544 0.000787093
-8.62899 -0.013573 0.000797583
-8.59146 -0.013693 0.000808254
-8.55397 -0.0138147 0.000819109
-8.5165 -0.0139378 0.000830151
-8.47906 -0.0140625 0.000841386
-8.44165 -0.0141888 0.000852817
-8.40426 -0.0143168 0.000864448
-8.3669 -0.0144463 0.000876284
-8.32956 -0.0145776 0.00088833
-8.29226 -0.0147106 0.00090059
-8.25497 -0.0148453 0.000913068
-8.21772 -0.0149818 0.00092577
-8.18049 -0.0151201 0.000938701
-8.14328 -0.0152602 0.000951866
-8.1061 -0.0154022 0.00096527
-8.06895 -0.0155461 0.000978919
-8.03182 -0.0156919 0.000992819
-7.99471 -0.0158397 0.00100697
-7.95763 -0.0159895 0.00102139
-7.92058 -0.0161413 0.00103608
-7.88355 -0.0162953 0.00105104
-7.84654 -0.0164513 0.00106628
-7.80955 -0.0166095 0.00108181
-7.77259 -0.0167699 0.00109763
-7.73566 -0.0169326 0.00111375
-7.69874 -0.0170975 0.00113018
-7.66185 -0.0172648 0.00114693
-7.62498 -0.0174344 0.001164
-7.58814 -0.0176064 0.00118141
-7.55132 -0.0177809 0.00119915
-7.51452 -0.017958 0.00121724
-7.47774 -0.0181375 0.00123569
-7.44099 -0.0183197 0.0012545
-7.40425 -0.0185046 0.00127368
-7.36754 -0.0186921 0.00129325
-7.33085 -0.0188824 0.00131322
-7.29418 -0.0190756 0.00133358
-7.25754 -0.0192716 0.00135436
-7.22091 -0.0194706 0.00137557
-7.18431 -0.0196725 0.0013972
-7.14772 -0.0198775 0.00141929
-7.11116 -0.0200857 0.00144183
-7.07462 -0.020297 0.00146484
-7.0381 -0.0205115 0.00148834
-7.00159 -0.0207294 0.00151233
-6.96511 -0.0209507 0.00153682
-6.92865 -0.0211754 0.00156184
-6.89221 -0.0214036 0.0015874
-6.85579 -0.0216355 0.0016135
-6.81938 -0.021871 0.00164017
-6.783 -0.0221103 0.00166741
-6.74664 -0.0223534 0.00169526
-6.71029 -0.0226005 0.00172371
-6.67397 -0.0228515 0.0017528
-6.63766 -0.0231067 0.00178253
-6.60137 -0.023366 0.00181293
-6.5651 -0.0236297 0.00184401
-6.52885 -0.0238977 0.0018758
-6.49262 -0.0241702 0.0019083
-6.4564 -0.0244472 0.00194156
-6.42021 -0.0247289 0.00197557
-6.38403 -0.0250155 0.00201038
-6.34786 -0.0253069 0.00204599
-6.31172 -0.0256033 0.00208245
-6.27559 -0.0259049 0.00211976
-6.23949 -0.0262117 0.00215795
-6.20339 -0.0265238 0.00219706
-6.16732 -0.0268415 0.0022371
-6.13126 -0.0271648 0.00227811
-6.09522 -0.0274938 0.00232012
-6.05919 -0.0278288 0.00236316
-6.02319 -0.0281697 0.00240725
-5.9872 -0.0285169 0.00245244
-5.95122 -0.0288704 0.00249876
-5.91526 -0.0292305 0.00254623
-5.87932 -0.0295971 0.00259491
-5.84339 -0.0299706 0.00264482
-5.80748 -0.0303511 0.00269601
-5.77158 -0.0307388 0.00274851
-5.7357 -0.0311339 0.00280238
-5.69984 -0.0315364 0.00285765
-5.66399 -0.0319468 0.00291438
-5.62815 -0.0323651 0.0029726
-5.59233 -0.0327915 0.00303238
-5.55653 -0.0332263 0.00309376
-5.52074 -0.0336697 0.00315679
-5.48497 -0.0341219 0.00322154
-5.4492 -0.0345831 0.00328806
-5.41346 -0.0350537 0.00335642
-5.37773 -0.0355338 0.00342668
-5.34201 -0.0360238 0.0034989
-5.30631 -0.0365238 0.00357315
-5.27062 -0.0370342 0.00364952
-5.23494 -0.0375553 0.00372807
-5.19928 -0.0380874 0.00380888
-5.16363 -0.0386307 0.00389203
-5.128 -0.0391856 0.00397762
-5.09237 -0.0397525 0.00406573
-5.05677 -0.0403317 0.00415646
-5.02117 -0.0409235 0.00424991
-4.98559 -0.0415284 0.00434617
-4.95002 -0.0421466 0.00444536
-4.91446 -0.0427787 0.00454759
-4.87892 -0.043425 0.00465298
-4.84339 -0.044086 0.00476166
-4.80787 -0.0447621 0.00487374
-4.77237 -0.0454538 0.00498937
-4.73687 -0.0461616 0.0051087
-4.70139 -0.046886 0.00523187
-4.66592 -0.0476275 0.00535904
-4.63046 -0.0483867 0.00549037
-4.59502 -0.0491641 0.00562605
-4.55958 -0.0499603 0.00576624
-4.52416 -0.050776 0.00591115
-4.48875 -0.0516118 0.00606097
-4.45335 -0.0524684 0.00621592
-4.41797 -0.0533464 0.00637623
-4.38259 -0.0542467 0.00654212
-4.34722 -0.0551699 0.00671385
-4.31187 -0.056117 0.00689168
-4.27653 -0.0570886 0.00707588
-4.24119 -0.0580857 0.00726675
-4.20587 -0.0591091 0.0074646
-4.17056 -0.0601599 0.00766975
-4.13526 -0.0612391 0.00788254
-4.09997 -0.0623476 0.00810335
-4.06469 -0.0634865 0.00833255
-4.02942 -0.0646571 0.00857056
-3.99416 -0.0658604 0.0088178
-3.95891 -0.0670978 0.00907475
-3.92367 -0.0683706 0.00934188
-3.88844 -0.0696801 0.00961971
-3.85322 -0.0710278 0.00990879
-3.81801 -0.0724151 0.0102097
-3.7828 -0.0738438 0.0105231
-3.74761 -0.0753155 0.0108496
-3.71243 -0.0768319 0.0111899
-3.67726 -0.0783949 0.0115448
-3.64209 -0.0800065 0.0119151
-3.60694 -0.0816687 0.0123016
-3.57179 -0.0833837 0.0127053
-3.53665 -0.0851537 0.0131271
-3.50152 -0.0869813 0.0135681
-3.4664 -0.088869 0.0140294
-3.43129 -0.0908194 0.0145123
-3.39619 -0.0928354 0.0150179
-3.36109 -0.0949201 0.0155477
-3.32601 -0.0970766 0.0161032
-3.29093 -0.0993084 0.016686
-3.25586 -0.101619 0.0172978
-3.2208 -0.104012 0.0179405
-3.18574 -0.106492 0.0186161
-3.1507 -0.109063 0.0193268
-3.11566 -0.11173 0.020075
-3.08063 -0.114497 0.0208632
-3.0456 -0.117369 0.0216941
-3.01059 -0.120353 0.0225709
-2.97558 -0.123454 0.0234967
-2.94058 -0.126679 0.0244751
-2.90558 -0.130033 0.02551
-2.87059 -0.133525 0.0266057
-2.83561 -0.137162 0.0277668
-2.80064 -0.140952 0.0289983
-2.76567 -0.144904 0.0303059
-2.73071 -0.149029 0.0316956
-2.69576 -0.153335 0.0331742
-2.66081 -0.157834 0.034749
-2.62587 -0.162538 0.0364283
-2.59094 -0.16746 0.0382211
-2.55601 -0.172613 0.0401375
-2.52109 -0.178013 0.0421885
-2.48617 -0.183675 0.0443866
-2.45126 -0.189618 0.0467455
-2.41636 -0.195859 0.0492807
-2.38146 -0.20242 0.0520095
-2.34657 -0.209322 0.0549511
-2.31168 -0.216591 0.0581275
-2.2768 -0.224252 0.0615633
-2.24192 -0.232334 0.0652862
-2.20705 -0.240868 0.0693278
-2.17219 -0.24989 0.0737241
-2.13733 -0.259435 0.0785159
-2.10247 -0.269544 0.0837502
-2.06762 -0.280263 0.0894807
-2.03278 -0.291639 0.0957694
-1.99794 -0.303726 0.102688
-1.9631 -0.31658 0.11032
-1.92827 -0.330265 0.118761
-1.89345 -0.344848 0.128126
-1.85862 -0.360402 0.138546
-1.82381 -0.377007 0.150179
-1.78899 -0.394744 0.163211
-1.75419 -0.413702 0.17786
-1.71938 -0.43397 0.194391
-1.68458 -0.455635 0.213119
-1.64979 -0.478783 0.234425
-1.61499 -0.503482 0.258766
-1.58021 -0.529781 0.2867
-1.54542 -0.557681 0.318904
-1.51064 -0.587121 0.356202
-1.47586 -0.617925 0.399596
-1.44109 -0.649751 0.450305
-1.40632 -0.681993 0.509791
-1.37155 -0.71365 0.579794
-1.33679 -0.743132 0.662319
-1.30203 -0.767987 0.759578
-1.26727 -0.784541 0.873785
-1.23251 -0.787472 1.00673
-1.19776 -0.769419 1.15898
-1.16301 -0.72089 1.32849
-1.12827 -0.630991 1.50873
-1.09352 -0.489723 1.68677
-1.05878 -0.292266 1.8426
-1.02405 -0.0442846 1.95203
-0.989309 0.23508 1.9939
-0.954576 0.516494 1.959
-0.919844 0.769959 1.85463
-0.885115 0.974793 1.70095
-0.850388 1.12378 1.52225
-0.815663 1.22075 1.33925
-0.78094 1.27535 1.16574
-0.746219 1.29852 1.00891
-0.711499 1.29998 0.871231
-0.676781 1.28736 0.75236
-0.642065 1.26621 0.650596
-0.60735 1.2404 0.563738
-0.572637 1.2125 0.489552
-0.537925 1.18421 0.425991
-0.503214 1.15661 0.37127
-0.468504 1.13036 0.323878
-0.433796 1.10584 0.282555
-0.399089 1.08326 0.246254
-0.364382 1.06272 0.214112
-0.329676 1.04424 0.185412
-0.294972 1.02781 0.159559
-0.260267 1.01339 0.136051
-0.225564 1.00093 0.114469
-0.190861 0.990368 0.0944521
-0.156158 0.981655 0.075688
-0.121456 0.974746 0.0579031
-0.0867541 0.969599 0.0408521
-0.0520524 0.966185 0.0243112
-0.0173508 0.964484 0.00807066
0.0173508 0.964484 -0.00807066
0.0520524 0.966185 -0.0243112
0.0867541 0.969599 -0.0408521
0.121456 0.974746 -0.0579031
0.156158 0.981655 -0.075688
0.190861 0.990368 -0.0944521
0.225564 1.00093 -0.114469
0.260267 1.01339 -0.136051
0.294972 1.02781 -0.159559
0.329676 1.04424 -0.185412
0.364382 1.06272 -0.214112
0.399089 1.08326 -0.246254
0.433796 1.10584 -0.282555
0.468504 1.13036 -0.323878
0.503214 1.15661 -0.37127
0.537925 1.18421 -0.425991
0.572637 1.2125 -0.489552
0.60735 1.2404 -0.563738
0.642065 1.26621 -0.650596
0.676781 1.28736 -0.75236
0.711499 1.29998 -0.871231
0.746219 1.29852 -1.00891
0.78094 1.27535 -1.16574
0.815663 1.22075 -1.33925
0.850388 1.12378 -1.52225
0.885115 0.974793 -1.70095
0.919844 0.769959 -1.85463
0.954576 0.516494 -1.959
0.989309 0.23508 -1.9939
1.02405 -0.0442846 -1.95203
1.05878 -0.292266 -1.8426
1.09352 -0.489723 -1.68677
1.12827 -0.630991 -1.50873
1.16301 -0.72089 -1.32849
1.19776 -0.769419 -1.15898
1.23251 -0.787472 -1.00673
1.26727 -0.784541 -0.873785
1.30203 -0.767987 -0.759578
1.33679 -0.743132 -0.662319
1.37155 -0.71365 -0.579794
1.40632 -0.681993 -0.509791
1.44109 -0.649751 -0.450305
1.47586 -0.617925 -0.399596
1.51064 -0.587121 -0.356202
1.54542 -0.557681 -0.318904
1.58021 -0.529781 -0.2867
1.61499 -0.503482 -0.258766
1.64979 -0.478783 -0.234425
1.68458 -0.455635 -0.213119
1.71938 -0.43397 -0.194391
1.75419 -0.413702 -0.17786
1.78899 -0.394744 -0.163211
1.82381 -0.377007 -0.150179
1.85862 -0.360402 -0.138546
1.89345 -0.344848 -0.128126
1.92827 -0.330265 -0.118761
1.9631 -0.31658 -0.11032
1.99794 -0.303726 -0.102688
2.03278 -0.291639 -0.0957694
2.06762 -0.280263 -0.0894807
2.10247 -0.269544 -0.0837502
2.13733 -0.259435 -0.0785159
2.17219 -0.24989 -0.0737241
2.20705 -0.240868 -0.0693278
2.24192 -0.232334 -0.0652862
2.2768 -0.224252 -0.0615633
2.31168 -0.216591 -0.0581275
2.34657 -0.209322 -0.0549511
2.38146 -0.20242 -0.0520095
2.41636 -0.195859 -0.0492807
2.45126 -0.189618 -0.0467455
2.48617 -0.183675 -0.0443866
2.52109 -0.178013 -0.0421885
2.55601 -0.172613 -0.0401375
2.59094 -0.16746 -0.0382211
2.62587 -0.162538 -0.0364283
2.66081 -0.157834 -0.034749
2.69576 -0.153335 -0.0331742
2.73071 -0.149029 -0.0316956
2.76567 -0.144904 -0.0303059
2.80064 -0.140952 -0.0289983
2.83561 -0.137162 -0.0277668
2.87059 -0.133525 -0.0266057
2.90558 -0.130033 -0.02551
2.94058 -0.126679 -0.0244751
2.97558 -0.123454 -0.0234967
3.01059 -0.120353 -0.0225709
3.0456 -0.117369 -0.0216941
3.08063 -0.114497 -0.0208632
3.11566 -0.11173 -0.020075
3.1507 -0.109063 -0.0193268
3.18574 -0.106492 -0.0186161
3.2208 -0.104012 -0.0179405
3.25586 -0.101619 -0.0172978
3.29093 -0.0993084 -0.016686
3.32601 -0.0970766 -0.0161032
3.36109 -0.0949201 -0.0155477
3.39619 -0.0928354 -0.0150179
3.43129 -0.0908194 -0.0145123
3.4664 -0.088869 -0.0140294
3.50152 -0.0869813 -0.0135681
3.53665 -0.0851537 -0.0131271
3.57179 -0.0833837 -0.0127053
3.60694 -0.0816687 -0.0123016
3.64209 -0.0800065 -0.0119151
3.67726 -0.0783949 -0.0115448
3.71243 -0.0768319 -0.0111899
3.74761 -0.0753155 -0.0108496
3.7828 -0.0738438 -0.0105231
3.81801 -0.0724151 -0.0102097
3.85322 -0.0710278 -0.00990879
3.88844 -0.0696801 -0.00961971
3.92367 -0.0683706 -0.00934188
3.95891 -0.0670978 -0.00907475
3.99416 -0.0658604 -0.0088178
4.02942 -0.0646571 -0.00857056
4.06469 -0.0634865 -0.00833255
4.09997 -0.0623476 -0.00810335
4.13526 -0.0612391 -0.00788254
4.17056 -0.0601599 -0.00766975
4.20587 -0.0591091 -0.0074646
4.24119 -0.0580857 -0.00726675
4.27653 -0.0570886 -0.00707588
4.31187 -0.056117 -0.00689168
4.34722 -0.0551699 -0.00671385
4.38259 -0.0542467 -0.00654212
4.41797 -0.0533464 -0.00637623
4.45335 -0.0524684 -0.00621592
4.48875 -0.0516118 -0.00606097
4.52416 -0.050776 -0.00591115
4.55958 -0.0499603 -0.00576624
4.59502 -0.0491641 -0.00562605
4.63046 -0.0483867 -0.00549037
4.66592 -0.0476275 -0.00535904
4.70139 -0.046886 -0.00523187
4.73687 -0.0461616 -0.0051087
4.77237 -0.0454538 -0.00498937
4.80787 -0.0447621 -0.00487374
4.84339 -0.044086 -0.00476166
4.87892 -0.043425 -0.00465298
4.91446 -0.0427787 -0.00454759
4.95002 -0.0421466 -0.00444536
4.98559 -0.0415284 -0.00434617
5.02117 -0.0409235 -0.00424991
5.05677 -0.0403317 -0.00415646
5.09237 -0.0397525 -0.00406573
5.128 -0.0391856 -0.00397762
5.16363 -0.0386307 -0.00389203
5.19928 -0.0380874 -0.00380888
5.23494 -0.0375553 -0.00372807
5.27062 -0.0370342 -0.00364952
5.30631 -0.0365238 -0.00357315
5.34201 -0.0360238 -0.0034989
5.37773 -0.0355338 -0.00342668
5.41346 -0.0350537 -0.00335642
5.4492 -0.0345831 -0.00328806
5.48497 -0.0341219 -0.00322154
5.52074 -0.0336697 -0.00315679
5.55653 -0.0332263 -0.00309376
5.59233 -0.0327915 -0.00303238
5.62815 -0.0323651 -0.0029726
5.66399 -0.0319468 -0.00291438
5.69984 -0.0315364 -0.00285765
5.7357 -0.0311339 -0.00280238
5.77158 -0.0307388 -0.00274851
5.80748 -0.0303511 -0.00269601
5.84339 -0.0299706 -0.00264482
5.87932 -0.0295971 -0.00259491
5.91526 -0.0292305 -0.00254623
5.95122 -0.0288704 -0.00249876
5.9872 -0.0285169 -0.00245244
6.02319 -0.0281697 -0.00240725
6.05919 -0.0278288 -0.00236316
6.09522 -0.0274938 -0.00232012
6.13126 -0.0271648 -0.00227811
6.16732 -0.0268415 -0.0022371
6.20339 -0.0265238 -0.00219706
6.23949 -0.0262117 -0.00215795
6.27559 -0.0259049 -0.00211976
6.31172 -0.0256033 -0.00208245
6.34786 -0.0253069 -0.00204599
6.38403 -0.0250155 -0.00201038
6.42021 -0.0247289 -0.00197557
6.4564 -0.0244472 -0.00194156
6.49262 -0.0241702 -0.0019083
6.52885 -0.0238977 -0.0018758
6.5651 -0.0236297 -0.00184401
6.60137 -0.023366 -0.00181293
6.63766 -0.0231067 -0.00178253
6.67397 -0.0228515 -0.0017528
6.71029 -0.0226005 -0.00172371
6.74664 -0.0223534 -0.00169526
6.783 -0.0221103 -0.00166741
6.81938 -0.021871 -0.00164017
6.85579 -0.0216355 -0.0016135
6.89221 -0.0214036 -0.0015874
6.92865 -0.0211754 -0.00156184
6.96511 -0.0209507 -0.00153682
7.00159 -0.0207294 -0.00151233
7.0381 -0.0205115 -0.00148834
7.07462 -0.020297 -0.00146484
7.11116 -0.0200857 -0.00144183
7.14772 -0.0198775 -0.00141929
7.18431 -0.0196725 -0.0013972
7.22091 -0.0194706 -0.00137557
7.25754 -0.0192716 -0.00135436
7.29418 -0.0190756 -0.00133358
7.33085 -0.0188824 -0.00131322
7.36754 -0.0186921 -0.00129325
7.40425 -0.0185046 -0.00127368
7.44099 -0.0183197 -0.0012545
7.47774 -0.0181375 -0.00123569
7.51452 -0.017958 -0.00121724
7.55132 -0.0177809 -0.00119915
7.58814 -0.0176064 -0.00118141
7.62498 -0.0174344 -0.001164
7.66185 -0.0172648 -0.00114693
7.69874 -0.0170975 -0.00113018
7.73566 -0.0169326 -0.00111375
7.77259 -0.0167699 -0.00109763
7.80955 -0.0166095 -0.00108181
7.84654 -0.0164513 -0.00106628
7.88355 -0.0162953 -0.00105104
7.92058 -0.0161413 -0.00103608
7.95763 -0.0159895 -0.00102139
7.99471 -0.0158397 -0.00100697
8.03182 -0.0156919 -0.000992819
8.06895 -0.0155461 -0.000978919
8.1061 -0.0154022 -0.00096527
8.14328 -0.0152602 -0.000951866
8.18049 -0.0151201 -0.000938701
8.21772 -0.0149818 -0.00092577
8.25497 -0.0148453 -0.000913068
8.29226 -0.0147106 -0.00090059
8.32956 -0.0145776 -0.00088833
8.3669 -0.0144463 -0.000876284
8.40426 -0.0143168 -0.000864448
8.44165 -0.0141888 -0.000852817
8.47906 -0.0140625 -0.000841386
8.5165 -0.0139378 -0.000830151
8.55397 -0.0138147 -0.000819109
8.59146 -0.013693 -0.000808254
8.62899 -0.013573 -0.000797583
8.66654 -0.0134544 -0.000787093
8.70412 -0.0133372 -0.000776778
8.74172 -0.0132215 -0.000766636
8.77936 -0.0131073 -0.000756663
8.81702 -0.0129944 -0.000746856
8.85471 -0.0128829 -0.000737211
8.89244 -0.0127727 -0.000727724
8.93019 -0.0126639 -0.000718393
8.96797 -0.0125564 -0.000709215
9.00578 -0.0124502 -0.000700185
9.04362 -0.0123452 -0.000691302
9.08149 -0.0122415 -0.000682562
9.11939 -0.012139 -0.000673963
9.15732 -0.0120377 -0.000665501
9.19528 -0.0119376 -0.000657174
9.23327 -0.0118386 -0.000648979
9.2713 -0.0117408 -0.000640914
9.30935 -0.0116442 -0.000632975
9.34744 -0.0115486 -0.000625162
9.38556 -0.0114541 -0.00061747
9.42371 -0.0113608 -0.000609898
9.46189 -0.0112685 -0.000602444
9.50011 -0.0111772 -0.000595105
9.53836 -0.011087 -0.000587878
9.57664 -0.0109977 -0.000580763
9.61496 -0.0109095 -0.000573756
9.65331 -0.0108223 -0.000566856
9.69169 -0.010736 -0.00056006
9.73011 -0.0106507 -0.000553367
9.76856 -0.0105663 -0.000546775
9.80704 -0.0104829 -0.000540281
9.84557 -0.0104003 -0.000533885
9.88412 -0.0103187 -0.000527584
9.92271 -0.0102379 -0.000521376
9.96134 -0.0101581 -0.000515259
10 -0.010079 -0.000509233
10.0387 -0.0100009 -0.000503295
10.0774 -0.00992355 -0.000497444
10.1162 -0.00984704 -0.000491678
10.155 -0.00977134 -0.000485996
10.1939 -0.00969644 -0.000480396
10.2328 -0.00962233 -0.000474876
10.2717 -0.009549 -0.000469436
10.3106 -0.00947644 -0.000464073
10.3496 -0.00940463 -0.000458787
10.3887 -0.00933356 -0.000453576
10.4278 -0.00926323 -0.000448438
10.4669 -0.00919362 -0.000443373
10.506 -0.00912473 -0.00043838
10.5452 -0.00905654 -0.000433456
10.5845 -0.00898904 -0.000428601
10.6238 -0.00892223 -0.000423813
10.6631 -0.0088561 -0.000419091
10.7024 -0.00879062 -0.000414435
10.7418 -0.00872581 -0.000409843
10.7813 -0.00866165 -0.000405314
10.8208 -0.00859812 -0.000400847
10.8603 -0.00853522 -0.00039644
10.8999 -0.00847295 -0.000392094
10.9395 -0.00841128 -0.000387806
10.9792 -0.00835023 -0.000383576
11.0189 -0.00828977 -0.000379403
11.0586 -0.0082299 -0.000375286
11.0984 -0.00817061 -0.000371223
11.1383 -0.00811189 -0.000367215
11.1781 -0.00805374 -0.00036326
11.2181 -0.00799615 -0.000359357
11.2581 -0.00793911 -0.000355506
11.2981 -0.00788261 -0.000351705
11.3381 -0.00782665 -0.000347954
11.3783 -0.00777122 -0.000344251
11.4184 -0.00771631 -0.000340597
11.4587 -0.00766192 -0.000336991
11.4989 -0.00760803 -0.00033343
11.5392 -0.00755465 -0.000329916
11.5796 -0.00750177 -0.000326447
11.62 -0.00744938 -0.000323022
11.6605 -0.00739747 -0.000319641
11.701 -0.00734604 -0.000316303
11.7415 -0.00729508 -0.000313007
11.7822 -0.00724458 -0.000309752
11.8228 -0.00719454 -0.000306539
11.8636 -0.00714496 -0.000303366
11.9043 -0.00709583 -0.000300233
11.9452 -0.00704714 -0.000297138
11.986 -0.00699888 -0.000294083
12.027 -0.00695106 -0.000291065
12.068 -0.00690367 -0.000288084
12.109 -0.00685669 -0.00028514
12.1501 -0.00681013 -0.000282232
12.1913 -0.00676398 -0.00027936
12.2325 -0.00671824 -0.000276523
12.2738 -0.00667289 -0.00027372
12.3151 -0.00662795 -0.000270951
12.3565 -0.00658339 -0.000268216
12.3979 -0.00653922 -0.000265514
12.4394 -0.00649543 -0.000262844
12.481 -0.00645202 -0.000260206
12.5226 -0.00640898 -0.000257599
12.5643 -0.00636631 -0.000255024
12.6061 -0.006324 -0.000252479
12.6479 -0.00628205 -0.000249964
12.6898 -0.00624045 -0.000247479
12.7317 -0.0061992 -0.000245023
12.7737 -0.0061583 -0.000242596
12.8158 -0.00611775 -0.000240197
12.8579 -0.00607753 -0.000237826
12.9001 -0.00603764 -0.000235482
12.9424 -0.00599809 -0.000233166
12.9847 -0.00595886 -0.000230877
13.0271 -0.00591995 -0.000228613
13.0696 -0.00588136 -0.000226376
13.1121 -0.00584309 -0.000224164
13.1547 -0.00580512 -0.000221978
13.1974 -0.00576747 -0.000219816
13.2402 -0.00573012 -0.000217679
13.283 -0.00569306 -0.000215566
13.3259 -0.00565631 -0.000213477
13.3689 -0.00561985 -0.000211411
13.4119 -0.00558368 -0.000209368
13.455 -0.00554779 -0.000207349
13.4982 -0.00551219 -0.000205351
13.5415 -0.00547687 -0.000203376
13.5848 -0.00544182 -0.000201422
13.6283 -0.00540705 -0.00019949
13.6718 -0.00537255 -0.00019758
13.7153 -0.00533832 -0.00019569
13.759 -0.00530435 -0.000193821
13.8028 -0.00527064 -0.000191972
13.8466 -0.00523719 -0.000190143
13.8905 -0.005204 -0.000188335
13.9345 -0.00517105 -0.000186545
13.9786 -0.00513836 -0.000184775
14.0227 -0.00510592 -0.000183024
14.067 -0.00507371 -0.000181291
14.1113 -0.00504175 -0.000179577
14.1558 -0.00501003 -0.000177882
14.2003 -0.00497854 -0.000176204
14.2449 -0.00494729 -0.000174544
14.2896 -0.00491627 -0.000172901
14.3344 -0.00488547 -0.000171275
14.3793 -0.0048549 -0.000169667
14.4243 -0.00482455 -0.000168075
14.4693 -0.00479442 -0.0001665
14.5145 -0.00476451 -0.000164941
14.5598 -0.00473482 -0.000163398
14.6052 -0.00470533 -0.000161872
14.6506 -0.00467606 -0.00016036
14.6962 -0.004647 -0.000158865
14.7419 -0.00461814 -0.000157384
14.7877 -0.00458948 -0.000155919
14.8336 -0.00456103 -0.000154468
14.8796 -0.00453277 -0.000153032
14.9257 -0.00450471 -0.00015161
14.9719 -0.00447684 -0.000150203
15.0182 -0.00444917 -0.00014881
15.0647 -0.00442168 -0.000147431
15.1112 -0.00439439 -0.000146065
15.1579 -0.00436728 -0.000144713
15.2047 -0.00434035 -0.000143374
15.2516 -0.0043136 -0.000142048
15.2986 -0.00428703 -0.000140735
15.3458 -0.00426064 -0.000139435
15.393 -0.00423443 -0.000138148
15.4404 -0.00420838 -0.000136873
15.488 -0.00418251 -0.000135611
15.5356 -0.00415681 -0.000134361
15.5834 -0.00413127 -0.000133122
15.6313 -0.0041059 -0.000131896
15.6794 -0.00408069 -0.000130681
15.7276 -0.00405565 -0.000129477
15.7759 -0.00403076 -0.000128285
15.8243 -0.00400603 -0.000127104
15.873 -0.00398145 -0.000125935
15.9217 -0.00395703 -0.000124776
15.9706 -0.00393276 -0.000123628
16.0197 -0.00390864 -0.00012249
16.0689 -0.00388467 -0.000121363
16.1182 -0.00386085 -0.000120247
16.1677 -0.00383717 -0.00011914
16.2174 -0.00381363 -0.000118044
16.2672 -0.00379023 -0.000116958
16.3172 -0.00376697 -0.000115881
16.3674 -0.00374385 -0.000114814
16.4177 -0.00372087 -0.000113757
16.4682 -0.00369802 -0.000112709
16.5189 -0.0036753 -0.00011167
16.5697 -0.00365271 -0.00011064
16.6208 -0.00363025 -0.00010962
16.672 -0.00360791 -0.000108608
16.7234 -0.00358571 -0.000107605
16.775 -0.00356362 -0.000106611
16.8268 -0.00354166 -0.000105626
16.8787 -0.00351981 -0.000104649
16.9309 -0.00349809 -0.00010368
16.9833 -0.00347648 -0.000102719
17.0359 -0.00345499 -0.000101767
17.0887 -0.0034336 -0.000100822
17.1418 -0.00341233 -9.98852e-05
17.195 -0.00339117 -9.89562e-05
17.2485 -0.00337012 -9.80348e-05
17.3022 -0.00334917 -9.71209e-05
17.3562 -0.00332833 -9.62144e-05
17.4104 -0.00330759 -9.53153e-05
17.4648 -0.00328695 -9.44233e-05
17.5195 -0.00326641 -9.35383e-05
17.5744 -0.00324597 -9.26604e-05
17.6296 -0.00322562 -9.17893e-05
17.6851 -0.00320537 -9.09249e-05
17.7408 -0.00318521 -9.00672e-05
17.7969 -0.00316513 -8.9216e-05
17.8532 -0.00314515 -8.83712e-05
17.9098 -0.00312525 -8.75327e-05
17.9667 -0.00310543 -8.67005e-05
18.0239 -0.0030857 -8.58743e-05
18.0815 -0.00306605 -8.50541e-05
18.1393 -0.00304647 -8.42398e-05
18.1975 -0.00302697 -8.34313e-05
18.256 -0.00300755 -8.26284e-05
18.3149 -0.00298819 -8.18311e-05
18.3742 -0.00296891 -8.10392e-05
18.4338 -0.00294969 -8.02527e-05
18.4938 -0.00293054 -7.94713e-05
18.5542 -0.00291145 -7.86951e-05
18.615 -0.00289242 -7.79238e-05
18.6762 -0.00287344 -7.71573e-05
18.7379 -0.00285452 -7.63956e-05
18.8 -0.00283566 -7.56385e-05
18.8625 -0.00281684 -7.48859e-05
18.9255 -0.00279807 -7.41377e-05
18.9891 -0.00277934 -7.33936e-05
19.0531 -0.00276065 -7.26537e-05
19.1177 -0.00274199 -7.19177e-05
19.1828 -0.00272337 -7.11855e-05
19.2484 -0.00270478 -7.04569e-05
19.3147 -0.00268621 -6.97319e-05
19.3816 -0.00266767 -6.90101e-05
19.4491 -0.00264914 -6.82916e-05
19.5173 -0.00263062 -6.7576e-05
19.5862 -0.00261211 -6.68632e-05
19.6558 -0.0025936 -6.6153e-05
19.7262 -0.00257509 -6.54452e-05
19.7974 -0.00255656 -6.47396e-05
19.8694 -0.00253803 -6.40359e-05
19.9423 -0.00251946 -6.33338e-05
20.0162 -0.00250087 -6.26332e-05
20.091 -0.00248223 -6.19337e-05
20.1669 -0.00246355 -6.12349e-05
20.244 -0.0024448 -6.05366e-05
20.3222 -0.00242598 -5.98384e-05
20.4016 -0.00240708 -5.91397e-05
20.4825 -0.00238808 -5.84401e-05
20.5648 -0.00236897 -5.77391e-05
20.6487 -0.00234972 -5.70361e-05
20.7344 -0.00233031 -5.63303e-05
20.8219 -0.00231073 -5.56209e-05
20.9115 -0.00229093 -5.4907e-05
21.0034 -0.00227089 -5.41875e-05
21.0979 -0.00225056 -5.34609e-05
21.1952 -0.0022299 -5.27256e-05
21.2959 -0.00220883 -5.19794e-05
21.4004 -0.00218728 -5.12199e-05
21.5093 -0.00216514 -5.04433e-05
21.6237 -0.00214225 -4.96449e-05
21.7448 -0.00211841 -4.88178e-05
21.8747 -0.0020933 -4.79515e-05
22.0165 -0.00206637 -4.70283e-05
22.1768 -0.00203656 -4.60134e-05
22.3723 -0.00200107 -4.48149e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.075Lambda0.5Nc1ClassicOneLoop/GRpOneLoop.txt <==
-22.3723 -0.00200107 -4.4815e-05
-22.1768 -0.00203656 -4.60135e-05
-22.0165 -0.00206637 -4.70284e-05
-21.8747 -0.0020933 -4.79516e-05
-21.7448 -0.00211842 -4.88179e-05
-21.6237 -0.00214225 -4.9645e-05
-21.5093 -0.00216514 -5.04434e-05
-21.4004 -0.00218728 -5.122e-05
-21.2959 -0.00220884 -5.19796e-05
-21.1952 -0.0022299 -5.27257e-05
-21.0979 -0.00225057 -5.3461e-05
-21.0034 -0.00227089 -5.41876e-05
-20.9115 -0.00229093 -5.49072e-05
-20.8219 -0.00231073 -5.56211e-05
-20.7344 -0.00233031 -5.63304e-05
-20.6487 -0.00234972 -5.70362e-05
-20.5648 -0.00236897 -5.77392e-05
-20.4825 -0.00238808 -5.84402e-05
-20.4016 -0.00240708 -5.91398e-05
-20.3222 -0.00242599 -5.98385e-05
-20.244 -0.0024448 -6.05368e-05
-20.1669 -0.00246355 -6.12351e-05
-20.091 -0.00248223 -6.19338e-05
-20.0162 -0.00250087 -6.26333e-05
-19.9423 -0.00251946 -6.3334e-05
-19.8694 -0.00253803 -6.4036e-05
-19.7974 -0.00255657 -6.47397e-05
-19.7262 -0.00257509 -6.54453e-05
-19.6558 -0.0025936 -6.61531e-05
-19.5862 -0.00261211 -6.68633e-05
-19.5173 -0.00263062 -6.75761e-05
-19.4491 -0.00264914 -6.82917e-05
-19.3816 -0.00266767 -6.90103e-05
-19.3147 -0.00268622 -6.9732e-05
-19.2484 -0.00270478 -7.04571e-05
-19.1828 -0.00272337 -7.11856e-05
-19.1177 -0.002742 -7.19179e-05
-19.0531 -0.00276065 -7.26539e-05
-18.9891 -0.00277934 -7.33938e-05
-18.9255 -0.00279807 -7.41379e-05
-18.8625 -0.00281684 -7.48861e-05
-18.8 -0.00283566 -7.56387e-05
-18.7379 -0.00285453 -7.63958e-05
-18.6762 -0.00287345 -7.71575e-05
-18.615 -0.00289242 -7.7924e-05
-18.5542 -0.00291145 -7.86953e-05
-18.4938 -0.00293054 -7.94715e-05
-18.4338 -0.0029497 -8.02529e-05
-18.3742 -0.00296891 -8.10395e-05
-18.3149 -0.0029882 -8.18313e-05
-18.256 -0.00300755 -8.26287e-05
-18.1975 -0.00302698 -8.34315e-05
-18.1393 -0.00304648 -8.42401e-05
-18.0815 -0.00306605 -8.50544e-05
-18.0239 -0.00308571 -8.58745e-05
-17.9667 -0.00310544 -8.67007e-05
-17.9098 -0.00312525 -8.7533e-05
-17.8532 -0.00314515 -8.83714e-05
-17.7969 -0.00316514 -8.92162e-05
-17.7408 -0.00318521 -9.00674e-05
-17.6851 -0.00320537 -9.09252e-05
-17.6296 -0.00322563 -9.17895e-05
-17.5744 -0.00324597 -9.26606e-05
-17.5195 -0.00326642 -9.35386e-05
-17.4648 -0.00328696 -9.44235e-05
-17.4104 -0.0033076 -9.53155e-05
-17.3562 -0.00332834 -9.62147e-05
-17.3022 -0.00334918 -9.71212e-05
-17.2485 -0.00337013 -9.80351e-05
-17.195 -0.00339118 -9.89565e-05
-17.1418 -0.00341234 -9.98855e-05
-17.0887 -0.00343361 -0.000100822
-17.0359 -0.00345499 -0.000101767
-16.9833 -0.00347649 -0.000102719
-16.9309 -0.00349809 -0.00010368
-16.8787 -0.00351982 -0.000104649
-16.8268 -0.00354166 -0.000105626
-16.775 -0.00356363 -0.000106612
-16.7234 -0.00358571 -0.000107606
-16.672 -0.00360792 -0.000108609
-16.6208 -0.00363025 -0.00010962
-16.5697 -0.00365271 -0.000110641
-16.5189 -0.0036753 -0.00011167
-16.4682 -0.00369802 -0.000112709
-16.4177 -0.00372087 -0.000113757
-16.3674 -0.00374386 -0.000114814
-16.3172 -0.00376698 -0.000115881
-16.2672 -0.00379024 -0.000116958
-16.2174 -0.00381364 -0.000118044
-16.1677 -0.00383717 -0.000119141
-16.1182 -0.00386085 -0.000120247
-16.0689 -0.00388468 -0.000121364
-16.0197 -0.00390865 -0.000122491
-15.9706 -0.00393277 -0.000123628
-15.9217 -0.00395704 -0.000124776
-15.873 -0.00398146 -0.000125935
-15.8243 -0.00400604 -0.000127105
-15.7759 -0.00403077 -0.000128286
-15.7276 -0.00405565 -0.000129478
-15.6794 -0.0040807 -0.000130681
-15.6313 -0.00410591 -0.000131896
-15.5834 -0.00413128 -0.000133123
-15.5356 -0.00415682 -0.000134361
-15.488 -0.00418252 -0.000135611
-15.4404 -0.00420839 -0.000136874
-15.393 -0.00423443 -0.000138149
-15.3458 -0.00426065 -0.000139436
-15.2986 -0.00428704 -0.000140736
-15.2516 -0.00431361 -0.000142049
-15.2047 -0.00434036 -0.000143374
-15.1579 -0.00436728 -0.000144713
-15.1112 -0.0043944 -0.000146065
-15.0647 -0.00442169 -0.000147431
-15.0182 -0.00444918 -0.00014881
-14.9719 -0.00447685 -0.000150204
-14.9257 -0.00450472 -0.000151611
-14.8796 -0.00453278 -0.000153033
-14.8336 -0.00456103 -0.000154469
-14.7877 -0.00458949 -0.000155919
-14.7419 -0.00461815 -0.000157385
-14.6962 -0.00464701 -0.000158865
-14.6506 -0.00467607 -0.000160361
-14.6052 -0.00470534 -0.000161872
-14.5598 -0.00473483 -0.000163399
-14.5145 -0.00476452 -0.000164942
-14.4693 -0.00479443 -0.000166501
-14.4243 -0.00482456 -0.000168076
-14.3793 -0.00485491 -0.000169668
-14.3344 -0.00488548 -0.000171276
-14.2896 -0.00491628 -0.000172902
-14.2449 -0.0049473 -0.000174544
-14.2003 -0.00497855 -0.000176204
-14.1558 -0.00501004 -0.000177882
-14.1113 -0.00504176 -0.000179578
-14.067 -0.00507373 -0.000181292
-14.0227 -0.00510593 -0.000183025
-13.9786 -0.00513837 -0.000184776
-13.9345 -0.00517107 -0.000186546
-13.8905 -0.00520401 -0.000188335
-13.8466 -0.0052372 -0.000190144
-13.8028 -0.00527065 -0.000191973
-13.759 -0.00530436 -0.000193822
-13.7153 -0.00533833 -0.000195691
-13.6718 -0.00537256 -0.000197581
-13.6283 -0.00540707 -0.000199491
-13.5848 -0.00544184 -0.000201423
-13.5415 -0.00547688 -0.000203377
-13.4982 -0.0055122 -0.000205352
-13.455 -0.00554781 -0.00020735
-13.4119 -0.00558369 -0.000209369
-13.3689 -0.00561986 -0.000211412
-13.3259 -0.00565632 -0.000213478
-13.283 -0.00569308 -0.000215567
-13.2402 -0.00573013 -0.00021768
-13.1974 -0.00576748 -0.000219817
-13.1547 -0.00580514 -0.000221979
-13.1121 -0.0058431 -0.000224166
-13.0696 -0.00588138 -0.000226377
-13.0271 -0.00591997 -0.000228615
-12.9847 -0.00595887 -0.000230878
-12.9424 -0.0059981 -0.000233167
-12.9001 -0.00603766 -0.000235484
-12.8579 -0.00607754 -0.000237827
-12.8158 -0.00611776 -0.000240198
-12.7737 -0.00615832 -0.000242597
-12.7317 -0.00619922 -0.000245024
-12.6898 -0.00624047 -0.00024748
-12.6479 -0.00628206 -0.000249965
-12.6061 -0.00632401 -0.00025248
-12.5643 -0.00636632 -0.000255025
-12.5226 -0.006409 -0.000257601
-12.481 -0.00645204 -0.000260207
-12.4394 -0.00649545 -0.000262845
-12.3979 -0.00653924 -0.000265515
-12.3565 -0.00658341 -0.000268217
-12.3151 -0.00662797 -0.000270953
-12.2738 -0.00667291 -0.000273722
-12.2325 -0.00671826 -0.000276524
-12.1913 -0.006764 -0.000279362
-12.1501 -0.00681015 -0.000282234
-12.109 -0.00685671 -0.000285142
-12.068 -0.00690369 -0.000288086
-12.027 -0.00695108 -0.000291067
-11.986 -0.00699891 -0.000294085
-11.9452 -0.00704716 -0.00029714
-11.9043 -0.00709585 -0.000300235
-11.8636 -0.00714499 -0.000303368
-11.8228 -0.00719457 -0.000306541
-11.7822 -0.0072446 -0.000309754
-11.7415 -0.0072951 -0.000313009
-11.701 -0.00734606 -0.000316305
-11.6605 -0.00739749 -0.000319643
-11.62 -0.0074494 -0.000323024
-11.5796 -0.0075018 -0.000326449
-11.5392 -0.00755468 -0.000329918
-11.4989 -0.00760806 -0.000333433
-11.4587 -0.00766194 -0.000336993
-11.4184 -0.00771634 -0.0003406
-11.3783 -0.00777124 -0.000344254
-11.3381 -0.00782668 -0.000347956
-11.2981 -0.00788264 -0.000351707
-11.2581 -0.00793913 -0.000355508
-11.2181 -0.00799618 -0.00035936
-11.1781 -0.00805377 -0.000363263
-11.1383 -0.00811192 -0.000367218
-11.0984 -0.00817064 -0.000371226
-11.0586 -0.00822993 -0.000375288
-11.0189 -0.0082898 -0.000379406
-10.9792 -0.00835026 -0.000383579
-10.9395 -0.00841132 -0.000387809
-10.8999 -0.00847298 -0.000392097
-10.8603 -0.00853525 -0.000396443
-10.8208 -0.00859815 -0.00040085
-10.7813 -0.00866168 -0.000405317
-10.7418 -0.00872585 -0.000409846
-10.7024 -0.00879066 -0.000414439
-10.6631 -0.00885613 -0.000419095
-10.6238 -0.00892227 -0.000423816
-10.5845 -0.00898908 -0.000428604
-10.5452 -0.00905658 -0.000433459
-10.506 -0.00912477 -0.000438383
-10.4669 -0.00919366 -0.000443377
-10.4278 -0.00926327 -0.000448442
-10.3887 -0.0093336 -0.00045358
-10.3496 -0.00940467 -0.000458791
-10.3106 -0.00947648 -0.000464077
-10.2717 -0.00954904 -0.00046944
-10.2328 -0.00962238 -0.00047488
-10.1939 -0.00969649 -0.0004804
-10.155 -0.00977138 -0.000486
-10.1162 -0.00984708 -0.000491683
-10.0774 -0.00992359 -0.000497449
-10.0387 -0.0100009 -0.0005033
-10 -0.0100791 -0.000509238
-9.96134 -0.0101581 -0.000515264
-9.92271 -0.010238 -0.00052138
-9.88412 -0.0103187 -0.000527588
-9.84557 -0.0104004 -0.00053389
-9.80704 -0.0104829 -0.000540286
-9.76856 -0.0105664 -0.00054678
-9.73011 -0.0106507 -0.000553372
-9.69169 -0.0107361 -0.000560065
-9.65331 -0.0108223 -0.000566861
-9.61496 -0.0109096 -0.000573762
-9.57664 -0.0109978 -0.000580768
-9.53836 -0.011087 -0.000587884
-9.50011 -0.0111772 -0.000595111
-9.46189 -0.0112685 -0.00060245
-9.42371 -0.0113608 -0.000609904
-9.38556 -0.0114542 -0.000617476
-9.34744 -0.0115487 -0.000625168
-9.30935 -0.0116442 -0.000632982
-9.2713 -0.0117409 -0.00064092
-9.23327 -0.0118387 -0.000648986
-9.19528 -0.0119376 -0.000657181
-9.15732 -0.0120377 -0.000665508
-9.11939 -0.012139 -0.00067397
-9.08149 -0.0122415 -0.00068257
-9.04362 -0.0123453 -0.00069131
-9.00578 -0.0124502 -0.000700193
-8.96797 -0.0125565 -0.000709223
-8.93019 -0.012664 -0.000718402
-8.89244 -0.0127728 -0.000727733
-8.85471 -0.012883 -0.000737219
-8.81702 -0.0129945 -0.000746865
-8.77936 -0.0131074 -0.000756672
-8.74172 -0.0132216 -0.000766645
-8.70412 -0.0133373 -0.000776787
-8.66654 -0.0134544 -0.000787102
-8.62899 -0.013573 -0.000797593
-8.59146 -0.0136931 -0.000808264
-8.55397 -0.0138147 -0.000819119
-8.5165 -0.0139379 -0.000830162
-8.47906 -0.0140626 -0.000841397
-8.44165 -0.0141889 -0.000852828
-8.40426 -0.0143168 -0.000864459
-8.3669 -0.0144464 -0.000876296
-8.32956 -0.0145777 -0.000888341
-8.29226 -0.0147107 -0.000900601
-8.25497 -0.0148454 -0.00091308
-8.21772 -0.0149819 -0.000925783
-8.18049 -0.0151202 -0.000938714
-8.14328 -0.0152603 -0.000951879
-8.1061 -0.0154023 -0.000965284
-8.06895 -0.0155462 -0.000978933
-8.03182 -0.015692 -0.000992833
-7.99471 -0.0158398 -0.00100699
-7.95763 -0.0159896 -0.00102141
-7.92058 -0.0161415 -0.00103609
-7.88355 -0.0162954 -0.00105105
-7.84654 -0.0164514 -0.00106629
-7.80955 -0.0166097 -0.00108182
-7.77259 -0.0167701 -0.00109764
-7.73566 -0.0169327 -0.00111377
-7.69874 -0.0170976 -0.0011302
-7.66185 -0.0172649 -0.00114695
-7.62498 -0.0174345 -0.00116402
-7.58814 -0.0176066 -0.00118143
-7.55132 -0.0177811 -0.00119917
-7.51452 -0.0179581 -0.00121726
-7.47774 -0.0181377 -0.00123571
-7.44099 -0.0183199 -0.00125452
-7.40425 -0.0185047 -0.0012737
-7.36754 -0.0186923 -0.00129328
-7.33085 -0.0188826 -0.00131324
-7.29418 -0.0190757 -0.00133361
-7.25754 -0.0192718 -0.00135439
-7.22091 -0.0194707 -0.00137559
-7.18431 -0.0196727 -0.00139723
-7.14772 -0.0198777 -0.00141931
-7.11116 -0.0200858 -0.00144186
-7.07462 -0.0202972 -0.00146487
-7.0381 -0.0205117 -0.00148837
-7.00159 -0.0207296 -0.00151236
-6.96511 -0.0209509 -0.00153685
-6.92865 -0.0211756 -0.00156187
-6.89221 -0.0214038 -0.00158743
-6.85579 -0.0216357 -0.00161353
-6.81938 -0.0218712 -0.0016402
-6.783 -0.0221105 -0.00166745
-6.74664 -0.0223536 -0.00169529
-6.71029 -0.0226007 -0.00172375
-6.67397 -0.0228518 -0.00175284
-6.63766 -0.0231069 -0.00178257
-6.60137 -0.0233663 -0.00181297
-6.5651 -0.0236299 -0.00184405
-6.52885 -0.0238979 -0.00187584
-6.49262 -0.0241704 -0.00190835
-6.4564 -0.0244475 -0.0019416
-6.42021 -0.0247292 -0.00197562
-6.38403 -0.0250157 -0.00201042
-6.34786 -0.0253072 -0.00204604
-6.31172 -0.0256036 -0.00208249
-6.27559 -0.0259052 -0.0021198
-6.23949 -0.026212 -0.002158
-6.20339 -0.0265241 -0.00219711
-6.16732 -0.0268418 -0.00223715
-6.13126 -0.0271651 -0.00227817
-6.09522 -0.0274941 -0.00232018
-6.05919 -0.0278291 -0.00236322
-6.02319 -0.0281701 -0.00240732
-5.9872 -0.0285173 -0.0024525
-5.95122 -0.0288708 -0.00249882
-5.91526 -0.0292308 -0.0025463
-5.87932 -0.0295975 -0.00259498
-5.84339 -0.029971 -0.00264489
-5.80748 -0.0303515 -0.00269608
-5.77158 -0.0307392 -0.00274859
-5.7357 -0.0311343 -0.00280246
-5.69984 -0.0315369 -0.00285773
-5.66399 -0.0319472 -0.00291446
-5.62815 -0.0323655 -0.00297269
-5.59233 -0.032792 -0.00303247
-5.55653 -0.0332268 -0.00309385
-5.52074 -0.0336702 -0.00315689
-5.48497 -0.0341224 -0.00322164
-5.4492 -0.0345837 -0.00328816
-5.41346 -0.0350543 -0.00335653
-5.37773 -0.0355344 -0.00342678
-5.34201 -0.0360244 -0.00349901
-5.30631 -0.0365244 -0.00357327
-5.27062 -0.0370349 -0.00364964
-5.23494 -0.0375559 -0.00372819
-5.19928 -0.038088 -0.00380901
-5.16363 -0.0386314 -0.00389217
-5.128 -0.0391863 -0.00397776
-5.09237 -0.0397532 -0.00406588
-5.05677 -0.0403324 -0.00415661
-5.02117 -0.0409243 -0.00425006
-4.98559 -0.0415291 -0.00434633
-4.95002 -0.0421474 -0.00444553
-4.91446 -0.0427795 -0.00454777
-4.87892 -0.0434258 -0.00465316
-4.84339 -0.0440869 -0.00476184
-4.80787 -0.044763 -0.00487394
-4.77237 -0.0454547 -0.00498958
-4.73687 -0.0461626 -0.00510891
-4.70139 -0.046887 -0.00523209
-4.66592 -0.0476285 -0.00535927
-4.63046 -0.0483877 -0.00549061
-4.59502 -0.0491651 -0.00562629
-4.55958 -0.0499614 -0.0057665
-4.52416 -0.0507772 -0.00591142
-4.48875 -0.051613 -0.00606125
-4.45335 -0.0524696 -0.00621621
-4.41797 -0.0533477 -0.00637653
-4.38259 -0.054248 -0.00654244
-4.34722 -0.0551713 -0.00671418
-4.31187 -0.0561183 -0.00689202
-4.27653 -0.05709 -0.00707624
-4.24119 -0.0580871 -0.00726713
-4.20587 -0.0591107 -0.00746499
-4.17056 -0.0601615 -0.00767016
-4.13526 -0.0612407 -0.00788297
-4.09997 -0.0623493 -0.0081038
-4.06469 -0.0634883 -0.00833302
-4.02942 -0.0646589 -0.00857105
-3.99416 -0.0658623 -0.00881832
-3.95891 -0.0670998 -0.00907529
-3.92367 -0.0683726 -0.00934245
-3.88844 -0.0696822 -0.00962031
-3.85322 -0.07103 -0.00990942
-3.81801 -0.0724174 -0.0102104
-3.7828 -0.0738462 -0.0105238
-3.74761 -0.075318 -0.0108503
-3.71243 -0.0768345 -0.0111907
-3.67726 -0.0783976 -0.0115456
-3.64209 -0.0800093 -0.011916
-3.60694 -0.0816716 -0.0123025
-3.57179 -0.0833867 -0.0127063
-3.53665 -0.0851569 -0.0131281
-3.50152 -0.0869846 -0.0135692
-3.4664 -0.0888724 -0.0140306
-3.43129 -0.090823 -0.0145134
-3.39619 -0.0928392 -0.0150191
-3.36109 -0.094924 -0.015549
-3.32601 -0.0970807 -0.0161046
-3.29093 -0.0993127 -0.0166875
-3.25586 -0.101623 -0.0172994
-3.2208 -0.104017 -0.0179422
-3.18574 -0.106497 -0.0186179
-3.1507 -0.109068 -0.0193287
-3.11566 -0.111735 -0.020077
-3.08063 -0.114502 -0.0208653
-3.0456 -0.117375 -0.0216964
-3.01059 -0.120359 -0.0225733
-2.97558 -0.123461 -0.0234993
-2.94058 -0.126685 -0.0244779
-2.90558 -0.13004 -0.025513
-2.87059 -0.133532 -0.0266089
-2.83561 -0.13717 -0.0277702
-2.80064 -0.140961 -0.029002
-2.76567 -0.144913 -0.0303098
-2.73071 -0.149038 -0.0316998
-2.69576 -0.153345 -0.0331787
-2.66081 -0.157845 -0.0347539
-2.62587 -0.162549 -0.0364336
-2.59094 -0.167472 -0.0382269
-2.55601 -0.172626 -0.0401437
-2.52109 -0.178026 -0.0421952
-2.48617 -0.18369 -0.0443939
-2.45126 -0.189633 -0.0467534
-2.41636 -0.195875 -0.0492893
-2.38146 -0.202437 -0.0520189
-2.34657 -0.20934 -0.0549614
-2.31168 -0.21661 -0.0581388
-2.2768 -0.224272 -0.0615756
-2.24192 -0.232356 -0.0652998
-2.20705 -0.240892 -0.0693428
-2.17219 -0.249915 -0.0737406
-2.13733 -0.259462 -0.0785341
-2.10247 -0.269574 -0.0837703
-2.06762 -0.280295 -0.0895031
-2.03278 -0.291673 -0.0957944
-1.99794 -0.303762 -0.102716
-1.9631 -0.316619 -0.110351
-1.92827 -0.330307 -0.118796
-1.89345 -0.344893 -0.128165
-1.85862 -0.360452 -0.138591
-1.82381 -0.37706 -0.15023
-1.78899 -0.394802 -0.163268
-1.75419 -0.413764 -0.177926
-1.71938 -0.434037 -0.194467
-1.68458 -0.455708 -0.213206
-1.64979 -0.478861 -0.234525
-1.61499 -0.503566 -0.258882
-1.58021 -0.529869 -0.286836
-1.54542 -0.557775 -0.319063
-1.51064 -0.587218 -0.356389
-1.47586 -0.618025 -0.399817
-1.44109 -0.649849 -0.450566
-1.40632 -0.682084 -0.510102
-1.37155 -0.713727 -0.580164
-1.33679 -0.743183 -0.662759
-1.30203 -0.767992 -0.760099
-1.26727 -0.784475 -0.874398
-1.23251 -0.787296 -1.00744
-1.19776 -0.769083 -1.15978
-1.16301 -0.720332 -1.32934
-1.12827 -0.630151 -1.50958
-1.09352 -0.488558 -1.6875
-1.05878 -0.290786 -1.84308
-1.02405 -0.0425823 -1.95211
-0.989309 0.236832 -1.99348
-0.954576 0.518088 -1.95809
-0.919844 0.771229 -1.85335
-0.885115 0.97566 -1.69947
-0.850388 1.12425 -1.52073
-0.815663 1.22089 -1.33779
-0.78094 1.27523 -1.16441
-0.746219 1.29822 -1.00774
-0.711499 1.29957 -0.87022
-0.676781 1.28687 -0.751494
-0.642065 1.26569 -0.64986
-0.60735 1.23985 -0.563113
-0.572637 1.21195 -0.489022
-0.537925 1.18367 -0.42554
-0.503214 1.15608 -0.370886
-0.468504 1.12983 -0.323551
-0.433796 1.10532 -0.282276
-0.399089 1.08276 -0.246016
-0.364382 1.06223 -0.213909
-0.329676 1.04377 -0.185239
-0.294972 1.02735 -0.159412
-0.260267 1.01294 -0.135928
-0.225564 1.00049 -0.114367
-0.190861 0.989933 -0.0943686
-0.156158 0.981227 -0.0756216
-0.121456 0.974323 -0.0578526
-0.0867541 0.96918 -0.0408167
-0.0520524 0.965769 -0.0242902
-0.0173508 0.964068 -0.00806371
0.0173508 0.964068 0.00806371
0.0520524 0.965769 0.0242902
0.0867541 0.96918 0.0408167
0.121456 0.974323 0.0578526
0.156158 0.981227 0.0756216
0.190861 0.989933 0.0943686
0.225564 1.00049 0.114367
0.260267 1.01294 0.135928
0.294972 1.02735 0.159412
0.329676 1.04377 0.185239
0.364382 1.06223 0.213909
0.399089 1.08276 0.246016
0.433796 1.10532 0.282276
0.468504 1.12983 0.323551
0.503214 1.15608 0.370886
0.537925 1.18367 0.42554
0.572637 1.21195 0.489022
0.60735 1.23985 0.563113
0.642065 1.26569 0.64986
0.676781 1.28687 0.751494
0.711499 1.29957 0.87022
0.746219 1.29822 1.00774
0.78094 1.27523 1.16441
0.815663 1.22089 1.33779
0.850388 1.12425 1.52073
0.885115 0.97566 1.69947
0.919844 0.771229 1.85335
0.954576 0.518088 1.95809
0.989309 0.236832 1.99348
1.02405 -0.0425823 1.95211
1.05878 -0.290786 1.84308
1.09352 -0.488558 1.6875
1.12827 -0.630151 1.50958
1.16301 -0.720332 1.32934
1.19776 -0.769083 1.15978
1.23251 -0.787296 1.00744
1.26727 -0.784475 0.874398
1.30203 -0.767992 0.760099
1.33679 -0.743183 0.662759
1.37155 -0.713727 0.580164
1.40632 -0.682084 0.510102
1.44109 -0.649849 0.450566
1.47586 -0.618025 0.399817
1.51064 -0.587218 0.356389
1.54542 -0.557775 0.319063
1.58021 -0.529869 0.286836
1.61499 -0.503566 0.258882
1.64979 -0.478861 0.234525
1.68458 -0.455708 0.213206
1.71938 -0.434037 0.194467
1.75419 -0.413764 0.177926
1.78899 -0.394802 0.163268
1.82381 -0.37706 0.15023
1.85862 -0.360452 0.138591
1.89345 -0.344893 0.128165
1.92827 -0.330307 0.118796
1.9631 -0.316619 0.110351
1.99794 -0.303762 0.102716
2.03278 -0.291673 0.0957944
2.06762 -0.280295 0.0895031
2.10247 -0.269574 0.0837703
2.13733 -0.259462 0.0785341
2.17219 -0.249915 0.0737406
2.20705 -0.240892 0.0693428
2.24192 -0.232356 0.0652998
2.2768 -0.224272 0.0615756
2.31168 -0.21661 0.0581388
2.34657 -0.20934 0.0549614
2.38146 -0.202437 0.0520189
2.41636 -0.195875 0.0492893
2.45126 -0.189633 0.0467534
2.48617 -0.18369 0.0443939
2.52109 -0.178026 0.0421952
2.55601 -0.172626 0.0401437
2.59094 -0.167472 0.0382269
2.62587 -0.162549 0.0364336
2.66081 -0.157845 0.0347539
2.69576 -0.153345 0.0331787
2.73071 -0.149038 0.0316998
2.76567 -0.144913 0.0303098
2.80064 -0.140961 0.029002
2.83561 -0.13717 0.0277702
2.87059 -0.133532 0.0266089
2.90558 -0.13004 0.025513
2.94058 -0.126685 0.0244779
2.97558 -0.123461 0.0234993
3.01059 -0.120359 0.0225733
3.0456 -0.117375 0.0216964
3.08063 -0.114502 0.0208653
3.11566 -0.111735 0.020077
3.1507 -0.109068 0.0193287
3.18574 -0.106497 0.0186179
3.2208 -0.104017 0.0179422
3.25586 -0.101623 0.0172994
3.29093 -0.0993127 0.0166875
3.32601 -0.0970807 0.0161046
3.36109 -0.094924 0.015549
3.39619 -0.0928392 0.0150191
3.43129 -0.090823 0.0145134
3.4664 -0.0888724 0.0140306
3.50152 -0.0869846 0.0135692
3.53665 -0.0851569 0.0131281
3.57179 -0.0833867 0.0127063
3.60694 -0.0816716 0.0123025
3.64209 -0.0800093 0.011916
3.67726 -0.0783976 0.0115456
3.71243 -0.0768345 0.0111907
3.74761 -0.075318 0.0108503
3.7828 -0.0738462 0.0105238
3.81801 -0.0724174 0.0102104
3.85322 -0.07103 0.00990942
3.88844 -0.0696822 0.00962031
3.92367 -0.0683726 0.00934245
3.95891 -0.0670998 0.00907529
3.99416 -0.0658623 0.00881832
4.02942 -0.0646589 0.00857105
4.06469 -0.0634883 0.00833302
4.09997 -0.0623493 0.0081038
4.13526 -0.0612407 0.00788297
4.17056 -0.0601615 0.00767016
4.20587 -0.0591107 0.00746499
4.24119 -0.0580871 0.00726713
4.27653 -0.05709 0.00707624
4.31187 -0.0561183 0.00689202
4.34722 -0.0551713 0.00671418
4.38259 -0.054248 0.00654244
4.41797 -0.0533477 0.00637653
4.45335 -0.0524696 0.00621621
4.48875 -0.051613 0.00606125
4.52416 -0.0507772 0.00591142
4.55958 -0.0499614 0.0057665
4.59502 -0.0491651 0.00562629
4.63046 -0.0483877 0.00549061
4.66592 -0.0476285 0.00535927
4.70139 -0.046887 0.00523209
4.73687 -0.0461626 0.00510891
4.77237 -0.0454547 0.00498958
4.80787 -0.044763 0.00487394
4.84339 -0.0440869 0.00476184
4.87892 -0.0434258 0.00465316
4.91446 -0.0427795 0.00454777
4.95002 -0.0421474 0.00444553
4.98559 -0.0415291 0.00434633
5.02117 -0.0409243 0.00425006
5.05677 -0.0403324 0.00415661
5.09237 -0.0397532 0.00406588
5.128 -0.0391863 0.00397776
5.16363 -0.0386314 0.00389217
5.19928 -0.038088 0.00380901
5.23494 -0.0375559 0.00372819
5.27062 -0.0370349 0.00364964
5.30631 -0.0365244 0.00357327
5.34201 -0.0360244 0.00349901
5.37773 -0.0355344 0.00342678
5.41346 -0.0350543 0.00335653
5.4492 -0.0345837 0.00328816
5.48497 -0.0341224 0.00322164
5.52074 -0.0336702 0.00315689
5.55653 -0.0332268 0.00309385
5.59233 -0.032792 0.00303247
5.62815 -0.0323655 0.00297269
5.66399 -0.0319472 0.00291446
5.69984 -0.0315369 0.00285773
5.7357 -0.0311343 0.00280246
5.77158 -0.0307392 0.00274859
5.80748 -0.0303515 0.00269608
5.84339 -0.029971 0.00264489
5.87932 -0.0295975 0.00259498
5.91526 -0.0292308 0.0025463
5.95122 -0.0288708 0.00249882
5.9872 -0.0285173 0.0024525
6.02319 -0.0281701 0.00240732
6.05919 -0.0278291 0.00236322
6.09522 -0.0274941 0.00232018
6.13126 -0.0271651 0.00227817
6.16732 -0.0268418 0.00223715
6.20339 -0.0265241 0.00219711
6.23949 -0.026212 0.002158
6.27559 -0.0259052 0.0021198
6.31172 -0.0256036 0.00208249
6.34786 -0.0253072 0.00204604
6.38403 -0.0250157 0.00201042
6.42021 -0.0247292 0.00197562
6.4564 -0.0244475 0.0019416
6.49262 -0.0241704 0.00190835
6.52885 -0.0238979 0.00187584
6.5651 -0.0236299 0.00184405
6.60137 -0.0233663 0.00181297
6.63766 -0.0231069 0.00178257
6.67397 -0.0228518 0.00175284
6.71029 -0.0226007 0.00172375
6.74664 -0.0223536 0.00169529
6.783 -0.0221105 0.00166745
6.81938 -0.0218712 0.0016402
6.85579 -0.0216357 0.00161353
6.89221 -0.0214038 0.00158743
6.92865 -0.0211756 0.00156187
6.96511 -0.0209509 0.00153685
7.00159 -0.0207296 0.00151236
7.0381 -0.0205117 0.00148837
7.07462 -0.0202972 0.00146487
7.11116 -0.0200858 0.00144186
7.14772 -0.0198777 0.00141931
7.18431 -0.0196727 0.00139723
7.22091 -0.0194707 0.00137559
7.25754 -0.0192718 0.00135439
7.29418 -0.0190757 0.00133361
7.33085 -0.0188826 0.00131324
7.36754 -0.0186923 0.00129328
7.40425 -0.0185047 0.0012737
7.44099 -0.0183199 0.00125452
7.47774 -0.0181377 0.00123571
7.51452 -0.0179581 0.00121726
7.55132 -0.0177811 0.00119917
7.58814 -0.0176066 0.00118143
7.62498 -0.0174345 0.00116402
7.66185 -0.0172649 0.00114695
7.69874 -0.0170976 0.0011302
7.73566 -0.0169327 0.00111377
7.77259 -0.0167701 0.00109764
7.80955 -0.0166097 0.00108182
7.84654 -0.0164514 0.00106629
7.88355 -0.0162954 0.00105105
7.92058 -0.0161415 0.00103609
7.95763 -0.0159896 0.00102141
7.99471 -0.0158398 0.00100699
8.03182 -0.015692 0.000992833
8.06895 -0.0155462 0.000978933
8.1061 -0.0154023 0.000965284
8.14328 -0.0152603 0.000951879
8.18049 -0.0151202 0.000938714
8.21772 -0.0149819 0.000925783
8.25497 -0.0148454 0.00091308
8.29226 -0.0147107 0.000900601
8.32956 -0.0145777 0.000888341
8.3669 -0.0144464 0.000876296
8.40426 -0.0143168 0.000864459
8.44165 -0.0141889 0.000852828
8.47906 -0.0140626 0.000841397
8.5165 -0.0139379 0.000830162
8.55397 -0.0138147 0.000819119
8.59146 -0.0136931 0.000808264
8.62899 -0.013573 0.000797593
8.66654 -0.0134544 0.000787102
8.70412 -0.0133373 0.000776787
8.74172 -0.0132216 0.000766645
8.77936 -0.0131074 0.000756672
8.81702 -0.0129945 0.000746865
8.85471 -0.012883 0.000737219
8.89244 -0.0127728 0.000727733
8.93019 -0.012664 0.000718402
8.96797 -0.0125565 0.000709223
9.00578 -0.0124502 0.000700193
9.04362 -0.0123453 0.00069131
9.08149 -0.0122415 0.00068257
9.11939 -0.012139 0.00067397
9.15732 -0.0120377 0.000665508
9.19528 -0.0119376 0.000657181
9.23327 -0.0118387 0.000648986
9.2713 -0.0117409 0.00064092
9.30935 -0.0116442 0.000632982
9.34744 -0.0115487 0.000625168
9.38556 -0.0114542 0.000617476
9.42371 -0.0113608 0.000609904
9.46189 -0.0112685 0.00060245
9.50011 -0.0111772 0.000595111
9.53836 -0.011087 0.000587884
9.57664 -0.0109978 0.000580768
9.61496 -0.0109096 0.000573762
9.65331 -0.0108223 0.000566861
9.69169 -0.0107361 0.000560065
9.73011 -0.0106507 0.000553372
9.76856 -0.0105664 0.00054678
9.80704 -0.0104829 0.000540286
9.84557 -0.0104004 0.00053389
9.88412 -0.0103187 0.000527588
9.92271 -0.010238 0.00052138
9.96134 -0.0101581 0.000515264
10 -0.0100791 0.000509238
10.0387 -0.0100009 0.0005033
10.0774 -0.00992359 0.000497449
10.1162 -0.00984708 0.000491683
10.155 -0.00977138 0.000486
10.1939 -0.00969649 0.0004804
10.2328 -0.00962238 0.00047488
10.2717 -0.00954904 0.00046944
10.3106 -0.00947648 0.000464077
10.3496 -0.00940467 0.000458791
10.3887 -0.0093336 0.00045358
10.4278 -0.00926327 0.000448442
10.4669 -0.00919366 0.000443377
10.506 -0.00912477 0.000438383
10.5452 -0.00905658 0.000433459
10.5845 -0.00898908 0.000428604
10.6238 -0.00892227 0.000423816
10.6631 -0.00885613 0.000419095
10.7024 -0.00879066 0.000414439
10.7418 -0.00872585 0.000409846
10.7813 -0.00866168 0.000405317
10.8208 -0.00859815 0.00040085
10.8603 -0.00853525 0.000396443
10.8999 -0.00847298 0.000392097
10.9395 -0.00841132 0.000387809
10.9792 -0.00835026 0.000383579
11.0189 -0.0082898 0.000379406
11.0586 -0.00822993 0.000375288
11.0984 -0.00817064 0.000371226
11.1383 -0.00811192 0.000367218
11.1781 -0.00805377 0.000363263
11.2181 -0.00799618 0.00035936
11.2581 -0.00793913 0.000355508
11.2981 -0.00788264 0.000351707
11.3381 -0.00782668 0.000347956
11.3783 -0.00777124 0.000344254
11.4184 -0.00771634 0.0003406
11.4587 -0.00766194 0.000336993
11.4989 -0.00760806 0.000333433
11.5392 -0.00755468 0.000329918
11.5796 -0.0075018 0.000326449
11.62 -0.0074494 0.000323024
11.6605 -0.00739749 0.000319643
11.701 -0.00734606 0.000316305
11.7415 -0.0072951 0.000313009
11.7822 -0.0072446 0.000309754
11.8228 -0.00719457 0.000306541
11.8636 -0.00714499 0.000303368
11.9043 -0.00709585 0.000300235
11.9452 -0.00704716 0.00029714
11.986 -0.00699891 0.000294085
12.027 -0.00695108 0.000291067
12.068 -0.00690369 0.000288086
12.109 -0.00685671 0.000285142
12.1501 -0.00681015 0.000282234
12.1913 -0.006764 0.000279362
12.2325 -0.00671826 0.000276524
12.2738 -0.00667291 0.000273722
12.3151 -0.00662797 0.000270953
12.3565 -0.00658341 0.000268217
12.3979 -0.00653924 0.000265515
12.4394 -0.00649545 0.000262845
12.481 -0.00645204 0.000260207
12.5226 -0.006409 0.000257601
12.5643 -0.00636632 0.000255025
12.6061 -0.00632401 0.00025248
12.6479 -0.00628206 0.000249965
12.6898 -0.00624047 0.00024748
12.7317 -0.00619922 0.000245024
12.7737 -0.00615832 0.000242597
12.8158 -0.00611776 0.000240198
12.8579 -0.00607754 0.000237827
12.9001 -0.00603766 0.000235484
12.9424 -0.0059981 0.000233167
12.9847 -0.00595887 0.000230878
13.0271 -0.00591997 0.000228615
13.0696 -0.00588138 0.000226377
13.1121 -0.0058431 0.000224166
13.1547 -0.00580514 0.000221979
13.1974 -0.00576748 0.000219817
13.2402 -0.00573013 0.00021768
13.283 -0.00569308 0.000215567
13.3259 -0.00565632 0.000213478
13.3689 -0.00561986 0.000211412
13.4119 -0.00558369 0.000209369
13.455 -0.00554781 0.00020735
13.4982 -0.0055122 0.000205352
13.5415 -0.00547688 0.000203377
13.5848 -0.00544184 0.000201423
13.6283 -0.00540707 0.000199491
13.6718 -0.00537256 0.000197581
13.7153 -0.00533833 0.000195691
13.759 -0.00530436 0.000193822
13.8028 -0.00527065 0.000191973
13.8466 -0.0052372 0.000190144
13.8905 -0.00520401 0.000188335
13.9345 -0.00517107 0.000186546
13.9786 -0.00513837 0.000184776
14.0227 -0.00510593 0.000183025
14.067 -0.00507373 0.000181292
14.1113 -0.00504176 0.000179578
14.1558 -0.00501004 0.000177882
14.2003 -0.00497855 0.000176204
14.2449 -0.0049473 0.000174544
14.2896 -0.00491628 0.000172902
14.3344 -0.00488548 0.000171276
14.3793 -0.00485491 0.000169668
14.4243 -0.00482456 0.000168076
14.4693 -0.00479443 0.000166501
14.5145 -0.00476452 0.000164942
14.5598 -0.00473483 0.000163399
14.6052 -0.00470534 0.000161872
14.6506 -0.00467607 0.000160361
14.6962 -0.00464701 0.000158865
14.7419 -0.00461815 0.000157385
14.7877 -0.00458949 0.000155919
14.8336 -0.00456103 0.000154469
14.8796 -0.00453278 0.000153033
14.9257 -0.00450472 0.000151611
14.9719 -0.00447685 0.000150204
15.0182 -0.00444918 0.00014881
15.0647 -0.00442169 0.000147431
15.1112 -0.0043944 0.000146065
15.1579 -0.00436728 0.000144713
15.2047 -0.00434036 0.000143374
15.2516 -0.00431361 0.000142049
15.2986 -0.00428704 0.000140736
15.3458 -0.00426065 0.000139436
15.393 -0.00423443 0.000138149
15.4404 -0.00420839 0.000136874
15.488 -0.00418252 0.000135611
15.5356 -0.00415682 0.000134361
15.5834 -0.00413128 0.000133123
15.6313 -0.00410591 0.000131896
15.6794 -0.0040807 0.000130681
15.7276 -0.00405565 0.000129478
15.7759 -0.00403077 0.000128286
15.8243 -0.00400604 0.000127105
15.873 -0.00398146 0.000125935
15.9217 -0.00395704 0.000124776
15.9706 -0.00393277 0.000123628
16.0197 -0.00390865 0.000122491
16.0689 -0.00388468 0.000121364
16.1182 -0.00386085 0.000120247
16.1677 -0.00383717 0.000119141
16.2174 -0.00381364 0.000118044
16.2672 -0.00379024 0.000116958
16.3172 -0.00376698 0.000115881
16.3674 -0.00374386 0.000114814
16.4177 -0.00372087 0.000113757
16.4682 -0.00369802 0.000112709
16.5189 -0.0036753 0.00011167
16.5697 -0.00365271 0.000110641
16.6208 -0.00363025 0.00010962
16.672 -0.00360792 0.000108609
16.7234 -0.00358571 0.000107606
16.775 -0.00356363 0.000106612
16.8268 -0.00354166 0.000105626
16.8787 -0.00351982 0.000104649
16.9309 -0.00349809 0.00010368
16.9833 -0.00347649 0.000102719
17.0359 -0.00345499 0.000101767
17.0887 -0.00343361 0.000100822
17.1418 -0.00341234 9.98855e-05
17.195 -0.00339118 9.89565e-05
17.2485 -0.00337013 9.80351e-05
17.3022 -0.00334918 9.71212e-05
17.3562 -0.00332834 9.62147e-05
17.4104 -0.0033076 9.53155e-05
17.4648 -0.00328696 9.44235e-05
17.5195 -0.00326642 9.35386e-05
17.5744 -0.00324597 9.26606e-05
17.6296 -0.00322563 9.17895e-05
17.6851 -0.00320537 9.09252e-05
17.7408 -0.00318521 9.00674e-05
17.7969 -0.00316514 8.92162e-05
17.8532 -0.00314515 8.83714e-05
17.9098 -0.00312525 8.7533e-05
17.9667 -0.00310544 8.67007e-05
18.0239 -0.00308571 8.58745e-05
18.0815 -0.00306605 8.50544e-05
18.1393 -0.00304648 8.42401e-05
18.1975 -0.00302698 8.34315e-05
18.256 -0.00300755 8.26287e-05
18.3149 -0.0029882 8.18313e-05
18.3742 -0.00296891 8.10395e-05
18.4338 -0.0029497 8.02529e-05
18.4938 -0.00293054 7.94715e-05
18.5542 -0.00291145 7.86953e-05
18.615 -0.00289242 7.7924e-05
18.6762 -0.00287345 7.71575e-05
18.7379 -0.00285453 7.63958e-05
18.8 -0.00283566 7.56387e-05
18.8625 -0.00281684 7.48861e-05
18.9255 -0.00279807 7.41379e-05
18.9891 -0.00277934 7.33938e-05
19.0531 -0.00276065 7.26539e-05
19.1177 -0.002742 7.19179e-05
19.1828 -0.00272337 7.11856e-05
19.2484 -0.00270478 7.04571e-05
19.3147 -0.00268622 6.9732e-05
19.3816 -0.00266767 6.90103e-05
19.4491 -0.00264914 6.82917e-05
19.5173 -0.00263062 6.75761e-05
19.5862 -0.00261211 6.68633e-05
19.6558 -0.0025936 6.61531e-05
19.7262 -0.00257509 6.54453e-05
19.7974 -0.00255657 6.47397e-05
19.8694 -0.00253803 6.4036e-05
19.9423 -0.00251946 6.3334e-05
20.0162 -0.00250087 6.26333e-05
20.091 -0.00248223 6.19338e-05
20.1669 -0.00246355 6.12351e-05
20.244 -0.0024448 6.05368e-05
20.3222 -0.00242599 5.98385e-05
20.4016 -0.00240708 5.91398e-05
20.4825 -0.00238808 5.84402e-05
20.5648 -0.00236897 5.77392e-05
20.6487 -0.00234972 5.70362e-05
20.7344 -0.00233031 5.63304e-05
20.8219 -0.00231073 5.56211e-05
20.9115 -0.00229093 5.49072e-05
21.0034 -0.00227089 5.41876e-05
21.0979 -0.00225057 5.3461e-05
21.1952 -0.0022299 5.27257e-05
21.2959 -0.00220884 5.19796e-05
21.4004 -0.00218728 5.122e-05
21.5093 -0.00216514 5.04434e-05
21.6237 -0.00214225 4.9645e-05
21.7448 -0.00211842 4.88179e-05
21.8747 -0.0020933 4.79516e-05
22.0165 -0.00206637 4.70284e-05
22.1768 -0.00203656 4.60135e-05
22.3723 -0.00200107 4.4815e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.075Lambda0.5Nc1ClassicOneLoop/GRpTwoLoop.txt <==
-22.3723 -0.00200107 -4.48148e-05
-22.1768 -0.00203655 -4.60132e-05
-22.0165 -0.00206636 -4.70281e-05
-21.8747 -0.0020933 -4.79513e-05
-21.7448 -0.00211841 -4.88176e-05
-21.6237 -0.00214225 -4.96447e-05
-21.5093 -0.00216513 -5.04431e-05
-21.4004 -0.00218728 -5.12196e-05
-21.2959 -0.00220883 -5.19792e-05
-21.1952 -0.0022299 -5.27253e-05
-21.0979 -0.00225056 -5.34607e-05
-21.0034 -0.00227089 -5.41873e-05
-20.9115 -0.00229093 -5.49068e-05
-20.8219 -0.00231072 -5.56207e-05
-20.7344 -0.00233031 -5.63301e-05
-20.6487 -0.00234971 -5.70358e-05
-20.5648 -0.00236896 -5.77389e-05
-20.4825 -0.00238808 -5.84398e-05
-20.4016 -0.00240708 -5.91394e-05
-20.3222 -0.00242598 -5.98381e-05
-20.244 -0.00244479 -6.05363e-05
-20.1669 -0.00246354 -6.12347e-05
-20.091 -0.00248222 -6.19334e-05
-20.0162 -0.00250086 -6.26329e-05
-19.9423 -0.00251946 -6.33335e-05
-19.8694 -0.00253802 -6.40355e-05
-19.7974 -0.00255656 -6.47392e-05
-19.7262 -0.00257508 -6.54449e-05
-19.6558 -0.00259359 -6.61527e-05
-19.5862 -0.0026121 -6.68628e-05
-19.5173 -0.00263061 -6.75756e-05
-19.4491 -0.00264913 -6.82912e-05
-19.3816 -0.00266766 -6.90098e-05
-19.3147 -0.00268621 -6.97315e-05
-19.2484 -0.00270477 -7.04566e-05
-19.1828 -0.00272336 -7.11851e-05
-19.1177 -0.00274199 -7.19173e-05
-19.0531 -0.00276064 -7.26533e-05
-18.9891 -0.00277933 -7.33932e-05
-18.9255 -0.00279806 -7.41373e-05
-18.8625 -0.00281683 -7.48855e-05
-18.8 -0.00283565 -7.56381e-05
-18.7379 -0.00285452 -7.63952e-05
-18.6762 -0.00287344 -7.71569e-05
-18.615 -0.00289241 -7.79233e-05
-18.5542 -0.00291144 -7.86946e-05
-18.4938 -0.00293053 -7.94709e-05
-18.4338 -0.00294968 -8.02522e-05
-18.3742 -0.0029689 -8.10388e-05
-18.3149 -0.00298819 -8.18307e-05
-18.256 -0.00300754 -8.2628e-05
-18.1975 -0.00302697 -8.34308e-05
-18.1393 -0.00304646 -8.42394e-05
-18.0815 -0.00306604 -8.50536e-05
-18.0239 -0.00308569 -8.58738e-05
-17.9667 -0.00310543 -8.67e-05
-17.9098 -0.00312524 -8.75322e-05
-17.8532 -0.00314514 -8.83707e-05
-17.7969 -0.00316512 -8.92154e-05
-17.7408 -0.0031852 -9.00666e-05
-17.6851 -0.00320536 -9.09243e-05
-17.6296 -0.00322561 -9.17887e-05
-17.5744 -0.00324596 -9.26598e-05
-17.5195 -0.0032664 -9.35378e-05
-17.4648 -0.00328694 -9.44227e-05
-17.4104 -0.00330758 -9.53147e-05
-17.3562 -0.00332832 -9.62138e-05
-17.3022 -0.00334916 -9.71203e-05
-17.2485 -0.00337011 -9.80342e-05
-17.195 -0.00339116 -9.89555e-05
-17.1418 -0.00341232 -9.98845e-05
-17.0887 -0.00343359 -0.000100821
-17.0359 -0.00345497 -0.000101766
-16.9833 -0.00347647 -0.000102718
-16.9309 -0.00349808 -0.000103679
-16.8787 -0.0035198 -0.000104648
-16.8268 -0.00354165 -0.000105625
-16.775 -0.00356361 -0.000106611
-16.7234 -0.00358569 -0.000107605
-16.672 -0.0036079 -0.000108608
-16.6208 -0.00363024 -0.000109619
-16.5697 -0.0036527 -0.00011064
-16.5189 -0.00367529 -0.000111669
-16.4682 -0.003698 -0.000112708
-16.4177 -0.00372086 -0.000113756
-16.3674 -0.00374384 -0.000114813
-16.3172 -0.00376696 -0.00011588
-16.2672 -0.00379022 -0.000116957
-16.2174 -0.00381362 -0.000118043
-16.1677 -0.00383715 -0.000119139
-16.1182 -0.00386083 -0.000120246
-16.0689 -0.00388466 -0.000121362
-16.0197 -0.00390863 -0.000122489
-15.9706 -0.00393275 -0.000123627
-15.9217 -0.00395702 -0.000124775
-15.873 -0.00398144 -0.000125934
-15.8243 -0.00400601 -0.000127103
-15.7759 -0.00403074 -0.000128284
-15.7276 -0.00405563 -0.000129476
-15.6794 -0.00408068 -0.00013068
-15.6313 -0.00410588 -0.000131895
-15.5834 -0.00413126 -0.000133121
-15.5356 -0.00415679 -0.000134359
-15.488 -0.00418249 -0.00013561
-15.4404 -0.00420837 -0.000136872
-15.393 -0.00423441 -0.000138147
-15.3458 -0.00426062 -0.000139434
-15.2986 -0.00428701 -0.000140734
-15.2516 -0.00431358 -0.000142047
-15.2047 -0.00434033 -0.000143373
-15.1579 -0.00436726 -0.000144711
-15.1112 -0.00439437 -0.000146064
-15.0647 -0.00442167 -0.000147429
-15.0182 -0.00444915 -0.000148809
-14.9719 -0.00447682 -0.000150202
-14.9257 -0.00450469 -0.000151609
-14.8796 -0.00453275 -0.000153031
-14.8336 -0.00456101 -0.000154467
-14.7877 -0.00458946 -0.000155917
-14.7419 -0.00461812 -0.000157383
-14.6962 -0.00464698 -0.000158863
-14.6506 -0.00467604 -0.000160359
-14.6052 -0.00470531 -0.00016187
-14.5598 -0.00473479 -0.000163397
-14.5145 -0.00476449 -0.00016494
-14.4693 -0.0047944 -0.000166499
-14.4243 -0.00482453 -0.000168074
-14.3793 -0.00485488 -0.000169665
-14.3344 -0.00488545 -0.000171274
-14.2896 -0.00491624 -0.000172899
-14.2449 -0.00494727 -0.000174542
-14.2003 -0.00497852 -0.000176202
-14.1558 -0.00501001 -0.00017788
-14.1113 -0.00504173 -0.000179576
-14.067 -0.00507369 -0.00018129
-14.0227 -0.00510589 -0.000183022
-13.9786 -0.00513834 -0.000184773
-13.9345 -0.00517103 -0.000186543
-13.8905 -0.00520397 -0.000188333
-13.8466 -0.00523717 -0.000190142
-13.8028 -0.00527061 -0.00019197
-13.759 -0.00530432 -0.000193819
-13.7153 -0.00533829 -0.000195688
-13.6718 -0.00537252 -0.000197578
-13.6283 -0.00540703 -0.000199488
-13.5848 -0.0054418 -0.00020142
-13.5415 -0.00547684 -0.000203374
-13.4982 -0.00551216 -0.000205349
-13.455 -0.00554776 -0.000207346
-13.4119 -0.00558365 -0.000209366
-13.3689 -0.00561982 -0.000211409
-13.3259 -0.00565628 -0.000213475
-13.283 -0.00569303 -0.000215564
-13.2402 -0.00573009 -0.000217677
-13.1974 -0.00576744 -0.000219814
-13.1547 -0.00580509 -0.000221975
-13.1121 -0.00584305 -0.000224162
-13.0696 -0.00588133 -0.000226374
-13.0271 -0.00591992 -0.000228611
-12.9847 -0.00595882 -0.000230874
-12.9424 -0.00599805 -0.000233164
-12.9001 -0.00603761 -0.00023548
-12.8579 -0.00607749 -0.000237823
-12.8158 -0.00611771 -0.000240194
-12.7737 -0.00615827 -0.000242593
-12.7317 -0.00619917 -0.00024502
-12.6898 -0.00624041 -0.000247476
-12.6479 -0.00628201 -0.000249961
-12.6061 -0.00632396 -0.000252476
-12.5643 -0.00636627 -0.000255021
-12.5226 -0.00640894 -0.000257596
-12.481 -0.00645198 -0.000260203
-12.4394 -0.00649539 -0.00026284
-12.3979 -0.00653918 -0.00026551
-12.3565 -0.00658335 -0.000268213
-12.3151 -0.00662791 -0.000270948
-12.2738 -0.00667285 -0.000273717
-12.2325 -0.0067182 -0.000276519
-12.1913 -0.00676394 -0.000279356
-12.1501 -0.00681009 -0.000282229
-12.109 -0.00685665 -0.000285136
-12.068 -0.00690362 -0.00028808
-12.027 -0.00695102 -0.000291061
-11.986 -0.00699884 -0.000294079
-11.9452 -0.00704709 -0.000297135
-11.9043 -0.00709578 -0.000300229
-11.8636 -0.00714492 -0.000303362
-11.8228 -0.0071945 -0.000306535
-11.7822 -0.00724453 -0.000309748
-11.7415 -0.00729503 -0.000313003
-11.701 -0.00734599 -0.000316298
-11.6605 -0.00739742 -0.000319636
-11.62 -0.00744933 -0.000323018
-11.5796 -0.00750172 -0.000326442
-11.5392 -0.0075546 -0.000329912
-11.4989 -0.00760798 -0.000333426
-11.4587 -0.00766186 -0.000336986
-11.4184 -0.00771625 -0.000340592
-11.3783 -0.00777116 -0.000344246
-11.3381 -0.00782659 -0.000347949
-11.2981 -0.00788255 -0.0003517
-11.2581 -0.00793905 -0.0003555
-11.2181 -0.00799609 -0.000359352
-11.1781 -0.00805368 -0.000363255
-11.1383 -0.00811183 -0.00036721
-11.0984 -0.00817054 -0.000371218
-11.0586 -0.00822983 -0.00037528
-11.0189 -0.0082897 -0.000379397
-10.9792 -0.00835016 -0.00038357
-10.9395 -0.00841122 -0.0003878
-10.8999 -0.00847288 -0.000392088
-10.8603 -0.00853515 -0.000396434
-10.8208 -0.00859805 -0.00040084
-10.7813 -0.00866158 -0.000405308
-10.7418 -0.00872574 -0.000409837
-10.7024 -0.00879055 -0.000414429
-10.6631 -0.00885602 -0.000419085
-10.6238 -0.00892216 -0.000423806
-10.5845 -0.00898897 -0.000428593
-10.5452 -0.00905646 -0.000433449
-10.506 -0.00912465 -0.000438372
-10.4669 -0.00919354 -0.000443366
-10.4278 -0.00926315 -0.000448431
-10.3887 -0.00933348 -0.000453568
-10.3496 -0.00940454 -0.000458779
-10.3106 -0.00947635 -0.000464065
-10.2717 -0.00954892 -0.000469428
-10.2328 -0.00962225 -0.000474868
-10.1939 -0.00969636 -0.000480387
-10.155 -0.00977125 -0.000485987
-10.1162 -0.00984695 -0.000491669
-10.0774 -0.00992346 -0.000497435
-10.0387 -0.0100008 -0.000503286
-10 -0.010079 -0.000509224
-9.96134 -0.010158 -0.00051525
-9.92271 -0.0102378 -0.000521366
-9.88412 -0.0103186 -0.000527574
-9.84557 -0.0104002 -0.000533875
-9.80704 -0.0104828 -0.000540271
-9.76856 -0.0105662 -0.000546764
-9.73011 -0.0106506 -0.000553356
-9.69169 -0.0107359 -0.000560049
-9.65331 -0.0108222 -0.000566845
-9.61496 -0.0109094 -0.000573745
-9.57664 -0.0109976 -0.000580751
-9.53836 -0.0110868 -0.000587866
-9.50011 -0.0111771 -0.000595093
-9.46189 -0.0112683 -0.000602432
-9.42371 -0.0113607 -0.000609886
-9.38556 -0.011454 -0.000617457
-9.34744 -0.0115485 -0.000625149
-9.30935 -0.011644 -0.000632962
-9.2713 -0.0117407 -0.0006409
-9.23327 -0.0118385 -0.000648965
-9.19528 -0.0119374 -0.00065716
-9.15732 -0.0120375 -0.000665486
-9.11939 -0.0121388 -0.000673948
-9.08149 -0.0122413 -0.000682547
-9.04362 -0.0123451 -0.000691287
-9.00578 -0.01245 -0.00070017
-8.96797 -0.0125563 -0.000709199
-8.93019 -0.0126638 -0.000718377
-8.89244 -0.0127726 -0.000727708
-8.85471 -0.0128827 -0.000737194
-8.81702 -0.0129942 -0.000746839
-8.77936 -0.0131071 -0.000756646
-8.74172 -0.0132214 -0.000766618
-8.70412 -0.0133371 -0.00077676
-8.66654 -0.0134542 -0.000787074
-8.62899 -0.0135728 -0.000797564
-8.59146 -0.0136929 -0.000808234
-8.55397 -0.0138145 -0.000819089
-8.5165 -0.0139376 -0.000830131
-8.47906 -0.0140623 -0.000841365
-8.44165 -0.0141886 -0.000852795
-8.40426 -0.0143166 -0.000864426
-8.3669 -0.0144461 -0.000876262
-8.32956 -0.0145774 -0.000888307
-8.29226 -0.0147104 -0.000900566
-8.25497 -0.0148451 -0.000913044
-8.21772 -0.0149816 -0.000925746
-8.18049 -0.0151199 -0.000938676
-8.14328 -0.01526 -0.000951841
-8.1061 -0.015402 -0.000965244
-8.06895 -0.0155459 -0.000978893
-8.03182 -0.0156917 -0.000992791
-7.99471 -0.0158395 -0.00100695
-7.95763 -0.0159893 -0.00102136
-7.92058 -0.0161411 -0.00103605
-7.88355 -0.016295 -0.00105101
-7.84654 -0.0164511 -0.00106625
-7.80955 -0.0166093 -0.00108177
-7.77259 -0.0167697 -0.0010976
-7.73566 -0.0169323 -0.00111372
-7.69874 -0.0170973 -0.00113015
-7.66185 -0.0172645 -0.0011469
-7.62498 -0.0174341 -0.00116397
-7.58814 -0.0176062 -0.00118137
-7.55132 -0.0177807 -0.00119911
-7.51452 -0.0179577 -0.0012172
-7.47774 -0.0181372 -0.00123565
-7.44099 -0.0183194 -0.00125446
-7.40425 -0.0185043 -0.00127364
-7.36754 -0.0186918 -0.00129321
-7.33085 -0.0188821 -0.00131317
-7.29418 -0.0190753 -0.00133354
-7.25754 -0.0192713 -0.00135432
-7.22091 -0.0194702 -0.00137552
-7.18431 -0.0196722 -0.00139716
-7.14772 -0.0198772 -0.00141924
-7.11116 -0.0200853 -0.00144178
-7.07462 -0.0202966 -0.00146479
-7.0381 -0.0205112 -0.00148829
-7.00159 -0.020729 -0.00151227
-6.96511 -0.0209503 -0.00153677
-6.92865 -0.021175 -0.00156179
-6.89221 -0.0214032 -0.00158734
-6.85579 -0.0216351 -0.00161344
-6.81938 -0.0218706 -0.00164011
-6.783 -0.0221099 -0.00166735
-6.74664 -0.022353 -0.0016952
-6.71029 -0.0226 -0.00172365
-6.67397 -0.0228511 -0.00175273
-6.63766 -0.0231062 -0.00178246
-6.60137 -0.0233656 -0.00181286
-6.5651 -0.0236292 -0.00184394
-6.52885 -0.0238972 -0.00187572
-6.49262 -0.0241696 -0.00190823
-6.4564 -0.0244467 -0.00194148
-6.42021 -0.0247284 -0.00197549
-6.38403 -0.0250149 -0.0020103
-6.34786 -0.0253063 -0.00204591
-6.31172 -0.0256027 -0.00208236
-6.27559 -0.0259043 -0.00211967
-6.23949 -0.0262111 -0.00215786
-6.20339 -0.0265232 -0.00219696
-6.16732 -0.0268409 -0.002237
-6.13126 -0.0271641 -0.00227801
-6.09522 -0.0274932 -0.00232002
-6.05919 -0.0278281 -0.00236305
-6.02319 -0.0281691 -0.00240715
-5.9872 -0.0285162 -0.00245233
-5.95122 -0.0288697 -0.00249864
-5.91526 -0.0292297 -0.00254612
-5.87932 -0.0295964 -0.00259479
-5.84339 -0.0299699 -0.0026447
-5.80748 -0.0303504 -0.00269588
-5.77158 -0.030738 -0.00274838
-5.7357 -0.031133 -0.00280225
-5.69984 -0.0315356 -0.00285752
-5.66399 -0.0319459 -0.00291424
-5.62815 -0.0323642 -0.00297246
-5.59233 -0.0327906 -0.00303223
-5.55653 -0.0332254 -0.0030936
-5.52074 -0.0336687 -0.00315663
-5.48497 -0.0341209 -0.00322138
-5.4492 -0.0345821 -0.0032879
-5.41346 -0.0350527 -0.00335625
-5.37773 -0.0355328 -0.0034265
-5.34201 -0.0360227 -0.00349872
-5.30631 -0.0365227 -0.00357297
-5.27062 -0.0370331 -0.00364933
-5.23494 -0.0375542 -0.00372787
-5.19928 -0.0380862 -0.00380867
-5.16363 -0.0386295 -0.00389183
-5.128 -0.0391844 -0.00397741
-5.09237 -0.0397512 -0.00406552
-5.05677 -0.0403304 -0.00415624
-5.02117 -0.0409222 -0.00424968
-4.98559 -0.041527 -0.00434593
-4.95002 -0.0421452 -0.00444512
-4.91446 -0.0427772 -0.00454734
-4.87892 -0.0434235 -0.00465273
-4.84339 -0.0440845 -0.00476139
-4.80787 -0.0447605 -0.00487347
-4.77237 -0.0454522 -0.0049891
-4.73687 -0.0461599 -0.00510842
-4.70139 -0.0468843 -0.00523158
-4.66592 -0.0476257 -0.00535874
-4.63046 -0.0483849 -0.00549007
-4.59502 -0.0491622 -0.00562574
-4.55958 -0.0499584 -0.00576592
-4.52416 -0.050774 -0.00591083
-4.48875 -0.0516098 -0.00606064
-4.45335 -0.0524663 -0.00621559
-4.41797 -0.0533443 -0.00637589
-4.38259 -0.0542445 -0.00654178
-4.34722 -0.0551677 -0.0067135
-4.31187 -0.0561146 -0.00689133
-4.27653 -0.0570862 -0.00707553
-4.24119 -0.0580832 -0.0072664
-4.20587 -0.0591066 -0.00746424
-4.17056 -0.0601573 -0.00766939
-4.13526 -0.0612364 -0.00788219
-4.09997 -0.0623448 -0.008103
-4.06469 -0.0634837 -0.00833221
-4.02942 -0.0646541 -0.00857023
-3.99416 -0.0658574 -0.00881749
-3.95891 -0.0670947 -0.00907445
-3.92367 -0.0683674 -0.0093416
-3.88844 -0.0696767 -0.00961945
-3.85322 -0.0710243 -0.00990857
-3.81801 -0.0724116 -0.0102095
-3.7828 -0.0738401 -0.0105229
-3.74761 -0.0753117 -0.0108495
-3.71243 -0.0768279 -0.0111899
-3.67726 -0.0783908 -0.0115448
-3.64209 -0.0800022 -0.0119152
-3.60694 -0.0816642 -0.0123018
-3.57179 -0.083379 -0.0127056
-3.53665 -0.0851489 -0.0131275
-3.50152 -0.0869763 -0.0135686
-3.4664 -0.0888637 -0.0140301
-3.43129 -0.0908139 -0.0145131
-3.39619 -0.0928296 -0.0150188
-3.36109 -0.094914 -0.0155489
-3.32601 -0.0970702 -0.0161046
-3.29093 -0.0993015 -0.0166876
-3.25586 -0.101612 -0.0172997
-3.2208 -0.104004 -0.0179426
-3.18574 -0.106484 -0.0186186
-3.1507 -0.109054 -0.0193296
-3.11566 -0.11172 -0.0200781
-3.08063 -0.114486 -0.0208666
-3.0456 -0.117358 -0.0216978
-3.01059 -0.120341 -0.0225749
-2.97558 -0.123441 -0.023501
-2.94058 -0.126664 -0.0244798
-2.90558 -0.130017 -0.025515
-2.87059 -0.133508 -0.026611
-2.83561 -0.137143 -0.0277723
-2.80064 -0.140932 -0.029004
-2.76567 -0.144883 -0.0303117
-2.73071 -0.149005 -0.0317015
-2.69576 -0.153309 -0.0331801
-2.66081 -0.157806 -0.0347549
-2.62587 -0.162508 -0.0364342
-2.59094 -0.167427 -0.0382268
-2.55601 -0.172578 -0.040143
-2.52109 -0.177975 -0.0421937
-2.48617 -0.183634 -0.0443914
-2.45126 -0.189573 -0.0467498
-2.41636 -0.195811 -0.0492844
-2.38146 -0.202368 -0.0520124
-2.34657 -0.209266 -0.0549533
-2.31168 -0.21653 -0.0581287
-2.2768 -0.224186 -0.0615633
-2.24192 -0.232263 -0.0652849
-2.20705 -0.240791 -0.069325
-2.17219 -0.249806 -0.0737194
-2.13733 -0.259344 -0.0785091
-2.10247 -0.269446 -0.0837409
-2.06762 -0.280156 -0.0894685
-2.03278 -0.291522 -0.0957538
-1.99794 -0.303598 -0.102668
-1.9631 -0.31644 -0.110295
-1.92827 -0.330111 -0.118731
-1.89345 -0.344679 -0.128089
-1.85862 -0.360216 -0.138501
-1.82381 -0.376801 -0.150124
-1.78899 -0.394517 -0.163143
-1.75419 -0.41345 -0.177778
-1.71938 -0.433689 -0.19429
-1.68458 -0.455323 -0.212995
-1.64979 -0.478434 -0.234272
-1.61499 -0.503092 -0.258577
-1.58021 -0.529343 -0.286466
-1.54542 -0.557191 -0.318611
-1.51064 -0.586572 -0.355834
-1.47586 -0.617313 -0.399133
-1.44109 -0.649072 -0.449717
-1.40632 -0.681246 -0.509044
-1.37155 -0.712843 -0.578839
-1.33679 -0.742284 -0.661098
-1.30203 -0.767136 -0.758016
-1.26727 -0.783758 -0.871798
-1.23251 -0.786878 -1.00423
-1.19776 -0.769202 -1.15589
-1.16301 -0.721318 -1.3248
-1.12827 -0.632411 -1.50455
-1.09352 -0.492493 -1.6824
-1.05878 -0.296626 -1.8386
-1.02405 -0.0501767 -1.94911
-0.989309 0.228127 -1.99273
-0.954576 0.509281 -1.95993
-0.919844 0.763344 -1.85755
-0.885115 0.969402 -1.70536
-0.850388 1.11988 -1.52752
-0.815663 1.21832 -1.3448
-0.78094 1.27418 -1.17117
-0.746219 1.29834 -1.01397
-0.711499 1.30054 -0.875804
-0.676781 1.28844 -0.756417
-0.642065 1.26766 -0.654155
-0.60735 1.24208 -0.566837
-0.572637 1.21434 -0.49224
-0.537925 1.18614 -0.428317
-0.503214 1.15859 -0.37328
-0.468504 1.13235 -0.325614
-0.433796 1.10782 -0.284052
-0.399089 1.08523 -0.247544
-0.364382 1.06467 -0.21522
-0.329676 1.04617 -0.186361
-0.294972 1.02971 -0.160366
-0.260267 1.01526 -0.136733
-0.225564 1.00278 -0.115037
-0.190861 0.992193 -0.0949169
-0.156158 0.983462 -0.0760579
-0.121456 0.976537 -0.0581845
-0.0867541 0.971379 -0.0410498
-0.0520524 0.967957 -0.0244285
-0.0173508 0.966251 -0.00810955
0.0173508 0.966251 0.00810955
0.0520524 0.967957 0.0244285
0.0867541 0.971379 0.0410498
0.121456 0.976537 0.0581845
0.156158 0.983462 0.0760579
0.190861 0.992193 0.0949169
0.225564 1.00278 0.115037
0.260267 1.01526 0.136733
0.294972 1.02971 0.160365
0.329676 1.04617 0.186361
0.364382 1.06467 0.21522
0.399089 1.08523 0.247544
0.433796 1.10782 0.284052
0.468504 1.13235 0.325614
0.503214 1.15859 0.37328
0.537925 1.18614 0.428317
0.572637 1.21434 0.49224
0.60735 1.24208 0.566837
0.642065 1.26766 0.654155
0.676781 1.28844 0.756417
0.711499 1.30054 0.875804
0.746219 1.29834 1.01397
0.78094 1.27418 1.17117
0.815663 1.21832 1.3448
0.850388 1.11988 1.52752
0.885115 0.969402 1.70536
0.919844 0.763344 1.85755
0.954576 0.509281 1.95993
0.989309 0.228127 1.99273
1.02405 -0.0501767 1.94911
1.05878 -0.296626 1.8386
1.09352 -0.492493 1.6824
1.12827 -0.632411 1.50455
1.16301 -0.721318 1.3248
1.19776 -0.769202 1.15589
1.23251 -0.786878 1.00423
1.26727 -0.783758 0.871798
1.30203 -0.767136 0.758016
1.33679 -0.742284 0.661098
1.37155 -0.712843 0.578839
1.40632 -0.681246 0.509044
1.44109 -0.649072 0.449717
1.47586 -0.617313 0.399133
1.51064 -0.586572 0.355834
1.54542 -0.557191 0.318611
1.58021 -0.529343 0.286466
1.61499 -0.503092 0.258577
1.64979 -0.478434 0.234272
1.68458 -0.455323 0.212995
1.71938 -0.433689 0.19429
1.75419 -0.41345 0.177778
1.78899 -0.394517 0.163143
1.82381 -0.376801 0.150124
1.85862 -0.360216 0.138501
1.89345 -0.344679 0.128089
1.92827 -0.330111 0.118731
1.9631 -0.31644 0.110295
1.99794 -0.303598 0.102668
2.03278 -0.291522 0.0957538
2.06762 -0.280156 0.0894685
2.10247 -0.269446 0.0837409
2.13733 -0.259344 0.0785091
2.17219 -0.249806 0.0737194
2.20705 -0.240791 0.069325
2.24192 -0.232263 0.0652849
2.2768 -0.224186 0.0615633
2.31168 -0.21653 0.0581287
2.34657 -0.209266 0.0549533
2.38146 -0.202368 0.0520124
2.41636 -0.195811 0.0492844
2.45126 -0.189573 0.0467498
2.48617 -0.183634 0.0443914
2.52109 -0.177975 0.0421937
2.55601 -0.172578 0.040143
2.59094 -0.167427 0.0382268
2.62587 -0.162508 0.0364342
2.66081 -0.157806 0.0347549
2.69576 -0.153309 0.0331801
2.73071 -0.149005 0.0317015
2.76567 -0.144883 0.0303117
2.80064 -0.140932 0.029004
2.83561 -0.137143 0.0277723
2.87059 -0.133508 0.026611
2.90558 -0.130017 0.025515
2.94058 -0.126664 0.0244798
2.97558 -0.123441 0.023501
3.01059 -0.120341 0.0225749
3.0456 -0.117358 0.0216978
3.08063 -0.114486 0.0208666
3.11566 -0.11172 0.0200781
3.1507 -0.109054 0.0193296
3.18574 -0.106484 0.0186186
3.2208 -0.104004 0.0179426
3.25586 -0.101612 0.0172997
3.29093 -0.0993015 0.0166876
3.32601 -0.0970702 0.0161046
3.36109 -0.094914 0.0155489
3.39619 -0.0928296 0.0150188
3.43129 -0.0908139 0.0145131
3.4664 -0.0888637 0.0140301
3.50152 -0.0869763 0.0135686
3.53665 -0.0851489 0.0131275
3.57179 -0.083379 0.0127056
3.60694 -0.0816642 0.0123018
3.64209 -0.0800022 0.0119152
3.67726 -0.0783908 0.0115448
3.71243 -0.0768279 0.0111899
3.74761 -0.0753117 0.0108495
3.7828 -0.0738401 0.0105229
3.81801 -0.0724116 0.0102095
3.85322 -0.0710243 0.00990857
3.88844 -0.0696767 0.00961945
3.92367 -0.0683674 0.0093416
3.95891 -0.0670947 0.00907445
3.99416 -0.0658574 0.00881749
4.02942 -0.0646541 0.00857023
4.06469 -0.0634837 0.00833221
4.09997 -0.0623448 0.008103
4.13526 -0.0612364 0.00788219
4.17056 -0.0601573 0.00766939
4.20587 -0.0591066 0.00746424
4.24119 -0.0580832 0.0072664
4.27653 -0.0570862 0.00707553
4.31187 -0.0561146 0.00689133
4.34722 -0.0551677 0.0067135
4.38259 -0.0542445 0.00654178
4.41797 -0.0533443 0.00637589
4.45335 -0.0524663 0.00621559
4.48875 -0.0516098 0.00606064
4.52416 -0.050774 0.00591083
4.55958 -0.0499584 0.00576592
4.59502 -0.0491622 0.00562574
4.63046 -0.0483849 0.00549007
4.66592 -0.0476257 0.00535874
4.70139 -0.0468843 0.00523158
4.73687 -0.0461599 0.00510842
4.77237 -0.0454522 0.0049891
4.80787 -0.0447605 0.00487347
4.84339 -0.0440845 0.00476139
4.87892 -0.0434235 0.00465273
4.91446 -0.0427772 0.00454734
4.95002 -0.0421452 0.00444512
4.98559 -0.041527 0.00434593
5.02117 -0.0409222 0.00424968
5.05677 -0.0403304 0.00415624
5.09237 -0.0397512 0.00406552
5.128 -0.0391844 0.00397741
5.16363 -0.0386295 0.00389183
5.19928 -0.0380862 0.00380867
5.23494 -0.0375542 0.00372787
5.27062 -0.0370331 0.00364933
5.30631 -0.0365227 0.00357297
5.34201 -0.0360227 0.00349872
5.37773 -0.0355328 0.0034265
5.41346 -0.0350527 0.00335625
5.4492 -0.0345821 0.0032879
5.48497 -0.0341209 0.00322138
5.52074 -0.0336687 0.00315663
5.55653 -0.0332254 0.0030936
5.59233 -0.0327906 0.00303223
5.62815 -0.0323642 0.00297246
5.66399 -0.0319459 0.00291424
5.69984 -0.0315356 0.00285752
5.7357 -0.031133 0.00280225
5.77158 -0.030738 0.00274838
5.80748 -0.0303504 0.00269588
5.84339 -0.0299699 0.0026447
5.87932 -0.0295964 0.00259479
5.91526 -0.0292297 0.00254612
5.95122 -0.0288697 0.00249864
5.9872 -0.0285162 0.00245233
6.02319 -0.0281691 0.00240715
6.05919 -0.0278281 0.00236305
6.09522 -0.0274932 0.00232002
6.13126 -0.0271641 0.00227801
6.16732 -0.0268409 0.002237
6.20339 -0.0265232 0.00219696
6.23949 -0.0262111 0.00215786
6.27559 -0.0259043 0.00211967
6.31172 -0.0256027 0.00208236
6.34786 -0.0253063 0.00204591
6.38403 -0.0250149 0.0020103
6.42021 -0.0247284 0.00197549
6.4564 -0.0244467 0.00194148
6.49262 -0.0241696 0.00190823
6.52885 -0.0238972 0.00187572
6.5651 -0.0236292 0.00184394
6.60137 -0.0233656 0.00181286
6.63766 -0.0231062 0.00178246
6.67397 -0.0228511 0.00175273
6.71029 -0.0226 0.00172365
6.74664 -0.022353 0.0016952
6.783 -0.0221099 0.00166735
6.81938 -0.0218706 0.00164011
6.85579 -0.0216351 0.00161344
6.89221 -0.0214032 0.00158734
6.92865 -0.021175 0.00156179
6.96511 -0.0209503 0.00153677
7.00159 -0.020729 0.00151227
7.0381 -0.0205112 0.00148829
7.07462 -0.0202966 0.00146479
7.11116 -0.0200853 0.00144178
7.14772 -0.0198772 0.00141924
7.18431 -0.0196722 0.00139716
7.22091 -0.0194702 0.00137552
7.25754 -0.0192713 0.00135432
7.29418 -0.0190753 0.00133354
7.33085 -0.0188821 0.00131317
7.36754 -0.0186918 0.00129321
7.40425 -0.0185043 0.00127364
7.44099 -0.0183194 0.00125446
7.47774 -0.0181372 0.00123565
7.51452 -0.0179577 0.0012172
7.55132 -0.0177807 0.00119911
7.58814 -0.0176062 0.00118137
7.62498 -0.0174341 0.00116397
7.66185 -0.0172645 0.0011469
7.69874 -0.0170973 0.00113015
7.73566 -0.0169323 0.00111372
7.77259 -0.0167697 0.0010976
7.80955 -0.0166093 0.00108177
7.84654 -0.0164511 0.00106625
7.88355 -0.016295 0.00105101
7.92058 -0.0161411 0.00103605
7.95763 -0.0159893 0.00102136
7.99471 -0.0158395 0.00100695
8.03182 -0.0156917 0.000992791
8.06895 -0.0155459 0.000978893
8.1061 -0.015402 0.000965244
8.14328 -0.01526 0.000951841
8.18049 -0.0151199 0.000938676
8.21772 -0.0149816 0.000925746
8.25497 -0.0148451 0.000913044
8.29226 -0.0147104 0.000900566
8.32956 -0.0145774 0.000888307
8.3669 -0.0144461 0.000876262
8.40426 -0.0143166 0.000864426
8.44165 -0.0141886 0.000852795
8.47906 -0.0140623 0.000841365
8.5165 -0.0139376 0.000830131
8.55397 -0.0138145 0.000819089
8.59146 -0.0136929 0.000808234
8.62899 -0.0135728 0.000797564
8.66654 -0.0134542 0.000787074
8.70412 -0.0133371 0.00077676
8.74172 -0.0132214 0.000766618
8.77936 -0.0131071 0.000756646
8.81702 -0.0129942 0.000746839
8.85471 -0.0128827 0.000737194
8.89244 -0.0127726 0.000727708
8.93019 -0.0126638 0.000718377
8.96797 -0.0125563 0.000709199
9.00578 -0.01245 0.00070017
9.04362 -0.0123451 0.000691287
9.08149 -0.0122413 0.000682547
9.11939 -0.0121388 0.000673948
9.15732 -0.0120375 0.000665486
9.19528 -0.0119374 0.00065716
9.23327 -0.0118385 0.000648965
9.2713 -0.0117407 0.0006409
9.30935 -0.011644 0.000632962
9.34744 -0.0115485 0.000625149
9.38556 -0.011454 0.000617457
9.42371 -0.0113607 0.000609886
9.46189 -0.0112683 0.000602432
9.50011 -0.0111771 0.000595093
9.53836 -0.0110868 0.000587866
9.57664 -0.0109976 0.000580751
9.61496 -0.0109094 0.000573745
9.65331 -0.0108222 0.000566845
9.69169 -0.0107359 0.000560049
9.73011 -0.0106506 0.000553356
9.76856 -0.0105662 0.000546764
9.80704 -0.0104828 0.000540271
9.84557 -0.0104002 0.000533875
9.88412 -0.0103186 0.000527574
9.92271 -0.0102378 0.000521366
9.96134 -0.010158 0.00051525
10 -0.010079 0.000509224
10.0387 -0.0100008 0.000503286
10.0774 -0.00992346 0.000497435
10.1162 -0.00984695 0.000491669
10.155 -0.00977125 0.000485987
10.1939 -0.00969636 0.000480387
10.2328 -0.00962225 0.000474868
10.2717 -0.00954892 0.000469428
10.3106 -0.00947635 0.000464065
10.3496 -0.00940454 0.000458779
10.3887 -0.00933348 0.000453568
10.4278 -0.00926315 0.000448431
10.4669 -0.00919354 0.000443366
10.506 -0.00912465 0.000438372
10.5452 -0.00905646 0.000433449
10.5845 -0.00898897 0.000428593
10.6238 -0.00892216 0.000423806
10.6631 -0.00885602 0.000419085
10.7024 -0.00879055 0.000414429
10.7418 -0.00872574 0.000409837
10.7813 -0.00866158 0.000405308
10.8208 -0.00859805 0.00040084
10.8603 -0.00853515 0.000396434
10.8999 -0.00847288 0.000392088
10.9395 -0.00841122 0.0003878
10.9792 -0.00835016 0.00038357
11.0189 -0.0082897 0.000379397
11.0586 -0.00822983 0.00037528
11.0984 -0.00817054 0.000371218
11.1383 -0.00811183 0.00036721
11.1781 -0.00805368 0.000363255
11.2181 -0.00799609 0.000359352
11.2581 -0.00793905 0.0003555
11.2981 -0.00788255 0.0003517
11.3381 -0.00782659 0.000347949
11.3783 -0.00777116 0.000344246
11.4184 -0.00771625 0.000340592
11.4587 -0.00766186 0.000336986
11.4989 -0.00760798 0.000333426
11.5392 -0.0075546 0.000329912
11.5796 -0.00750172 0.000326442
11.62 -0.00744933 0.000323018
11.6605 -0.00739742 0.000319636
11.701 -0.00734599 0.000316298
11.7415 -0.00729503 0.000313003
11.7822 -0.00724453 0.000309748
11.8228 -0.0071945 0.000306535
11.8636 -0.00714492 0.000303362
11.9043 -0.00709578 0.000300229
11.9452 -0.00704709 0.000297135
11.986 -0.00699884 0.000294079
12.027 -0.00695102 0.000291061
12.068 -0.00690362 0.00028808
12.109 -0.00685665 0.000285136
12.1501 -0.00681009 0.000282229
12.1913 -0.00676394 0.000279356
12.2325 -0.0067182 0.000276519
12.2738 -0.00667285 0.000273717
12.3151 -0.00662791 0.000270948
12.3565 -0.00658335 0.000268213
12.3979 -0.00653918 0.00026551
12.4394 -0.00649539 0.00026284
12.481 -0.00645198 0.000260203
12.5226 -0.00640894 0.000257596
12.5643 -0.00636627 0.000255021
12.6061 -0.00632396 0.000252476
12.6479 -0.00628201 0.000249961
12.6898 -0.00624041 0.000247476
12.7317 -0.00619917 0.00024502
12.7737 -0.00615827 0.000242593
12.8158 -0.00611771 0.000240194
12.8579 -0.00607749 0.000237823
12.9001 -0.00603761 0.00023548
12.9424 -0.00599805 0.000233164
12.9847 -0.00595882 0.000230874
13.0271 -0.00591992 0.000228611
13.0696 -0.00588133 0.000226374
13.1121 -0.00584305 0.000224162
13.1547 -0.00580509 0.000221975
13.1974 -0.00576744 0.000219814
13.2402 -0.00573009 0.000217677
13.283 -0.00569303 0.000215564
13.3259 -0.00565628 0.000213475
13.3689 -0.00561982 0.000211409
13.4119 -0.00558365 0.000209366
13.455 -0.00554776 0.000207346
13.4982 -0.00551216 0.000205349
13.5415 -0.00547684 0.000203374
13.5848 -0.0054418 0.00020142
13.6283 -0.00540703 0.000199488
13.6718 -0.00537252 0.000197578
13.7153 -0.00533829 0.000195688
13.759 -0.00530432 0.000193819
13.8028 -0.00527061 0.00019197
13.8466 -0.00523717 0.000190142
13.8905 -0.00520397 0.000188333
13.9345 -0.00517103 0.000186543
13.9786 -0.00513834 0.000184773
14.0227 -0.00510589 0.000183022
14.067 -0.00507369 0.00018129
14.1113 -0.00504173 0.000179576
14.1558 -0.00501001 0.00017788
14.2003 -0.00497852 0.000176202
14.2449 -0.00494727 0.000174542
14.2896 -0.00491624 0.000172899
14.3344 -0.00488545 0.000171274
14.3793 -0.00485488 0.000169665
14.4243 -0.00482453 0.000168074
14.4693 -0.0047944 0.000166499
14.5145 -0.00476449 0.00016494
14.5598 -0.00473479 0.000163397
14.6052 -0.00470531 0.00016187
14.6506 -0.00467604 0.000160359
14.6962 -0.00464698 0.000158863
14.7419 -0.00461812 0.000157383
14.7877 -0.00458946 0.000155917
14.8336 -0.00456101 0.000154467
14.8796 -0.00453275 0.000153031
14.9257 -0.00450469 0.000151609
14.9719 -0.00447682 0.000150202
15.0182 -0.00444915 0.000148809
15.0647 -0.00442167 0.000147429
15.1112 -0.00439437 0.000146064
15.1579 -0.00436726 0.000144711
15.2047 -0.00434033 0.000143373
15.2516 -0.00431358 0.000142047
15.2986 -0.00428701 0.000140734
15.3458 -0.00426062 0.000139434
15.393 -0.00423441 0.000138147
15.4404 -0.00420837 0.000136872
15.488 -0.00418249 0.00013561
15.5356 -0.00415679 0.000134359
15.5834 -0.00413126 0.000133121
15.6313 -0.00410588 0.000131895
15.6794 -0.00408068 0.00013068
15.7276 -0.00405563 0.000129476
15.7759 -0.00403074 0.000128284
15.8243 -0.00400601 0.000127103
15.873 -0.00398144 0.000125934
15.9217 -0.00395702 0.000124775
15.9706 -0.00393275 0.000123627
16.0197 -0.00390863 0.000122489
16.0689 -0.00388466 0.000121362
16.1182 -0.00386083 0.000120246
16.1677 -0.00383715 0.000119139
16.2174 -0.00381362 0.000118043
16.2672 -0.00379022 0.000116957
16.3172 -0.00376696 0.00011588
16.3674 -0.00374384 0.000114813
16.4177 -0.00372086 0.000113756
16.4682 -0.003698 0.000112708
16.5189 -0.00367529 0.000111669
16.5697 -0.0036527 0.00011064
16.6208 -0.00363024 0.000109619
16.672 -0.0036079 0.000108608
16.7234 -0.00358569 0.000107605
16.775 -0.00356361 0.000106611
16.8268 -0.00354165 0.000105625
16.8787 -0.0035198 0.000104648
16.9309 -0.00349808 0.000103679
16.9833 -0.00347647 0.000102718
17.0359 -0.00345497 0.000101766
17.0887 -0.00343359 0.000100821
17.1418 -0.00341232 9.98845e-05
17.195 -0.00339116 9.89555e-05
17.2485 -0.00337011 9.80342e-05
17.3022 -0.00334916 9.71203e-05
17.3562 -0.00332832 9.62138e-05
17.4104 -0.00330758 9.53147e-05
17.4648 -0.00328694 9.44227e-05
17.5195 -0.0032664 9.35378e-05
17.5744 -0.00324596 9.26598e-05
17.6296 -0.00322561 9.17887e-05
17.6851 -0.00320536 9.09243e-05
17.7408 -0.0031852 9.00666e-05
17.7969 -0.00316512 8.92154e-05
17.8532 -0.00314514 8.83707e-05
17.9098 -0.00312524 8.75322e-05
17.9667 -0.00310543 8.67e-05
18.0239 -0.00308569 8.58738e-05
18.0815 -0.00306604 8.50536e-05
18.1393 -0.00304646 8.42394e-05
18.1975 -0.00302697 8.34308e-05
18.256 -0.00300754 8.2628e-05
18.3149 -0.00298819 8.18307e-05
18.3742 -0.0029689 8.10388e-05
18.4338 -0.00294968 8.02522e-05
18.4938 -0.00293053 7.94709e-05
18.5542 -0.00291144 7.86946e-05
18.615 -0.00289241 7.79233e-05
18.6762 -0.00287344 7.71569e-05
18.7379 -0.00285452 7.63952e-05
18.8 -0.00283565 7.56381e-05
18.8625 -0.00281683 7.48855e-05
18.9255 -0.00279806 7.41373e-05
18.9891 -0.00277933 7.33932e-05
19.0531 -0.00276064 7.26533e-05
19.1177 -0.00274199 7.19173e-05
19.1828 -0.00272336 7.11851e-05
19.2484 -0.00270477 7.04566e-05
19.3147 -0.00268621 6.97315e-05
19.3816 -0.00266766 6.90098e-05
19.4491 -0.00264913 6.82912e-05
19.5173 -0.00263061 6.75756e-05
19.5862 -0.0026121 6.68628e-05
19.6558 -0.00259359 6.61527e-05
19.7262 -0.00257508 6.54449e-05
19.7974 -0.00255656 6.47392e-05
19.8694 -0.00253802 6.40355e-05
19.9423 -0.00251946 6.33335e-05
20.0162 -0.00250086 6.26329e-05
20.091 -0.00248222 6.19334e-05
20.1669 -0.00246354 6.12347e-05
20.244 -0.00244479 6.05363e-05
20.3222 -0.00242598 5.98381e-05
20.4016 -0.00240708 5.91394e-05
20.4825 -0.00238808 5.84398e-05
20.5648 -0.00236896 5.77389e-05
20.6487 -0.00234971 5.70358e-05
20.7344 -0.00233031 5.63301e-05
20.8219 -0.00231072 5.56207e-05
20.9115 -0.00229093 5.49068e-05
21.0034 -0.00227089 5.41873e-05
21.0979 -0.00225056 5.34607e-05
21.1952 -0.0022299 5.27253e-05
21.2959 -0.00220883 5.19792e-05
21.4004 -0.00218728 5.12196e-05
21.5093 -0.00216513 5.04431e-05
21.6237 -0.00214225 4.96447e-05
21.7448 -0.00211841 4.88176e-05
21.8747 -0.0020933 4.79513e-05
22.0165 -0.00206636 4.70281e-05
22.1768 -0.00203655 4.60132e-05
22.3723 -0.00200107 4.48148e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.075Lambda0.5Nc1ClassicOneLoop/GRp_FRG.txt <==
-22.3723 -0.00200107 -4.48147e-05
-22.1768 -0.00203655 -4.60132e-05
-22.0165 -0.00206636 -4.7028e-05
-21.8747 -0.00209329 -4.79513e-05
-21.7448 -0.00211841 -4.88175e-05
-21.6237 -0.00214225 -4.96446e-05
-21.5093 -0.00216513 -5.0443e-05
-21.4004 -0.00218728 -5.12196e-05
-21.2959 -0.00220883 -5.19792e-05
-21.1952 -0.00222989 -5.27253e-05
-21.0979 -0.00225056 -5.34606e-05
-21.0034 -0.00227088 -5.41872e-05
-20.9115 -0.00229092 -5.49067e-05
-20.8219 -0.00231072 -5.56206e-05
-20.7344 -0.0023303 -5.633e-05
-20.6487 -0.00234971 -5.70357e-05
-20.5648 -0.00236896 -5.77388e-05
-20.4825 -0.00238807 -5.84398e-05
-20.4016 -0.00240707 -5.91393e-05
-20.3222 -0.00242598 -5.9838e-05
-20.244 -0.00244479 -6.05363e-05
-20.1669 -0.00246354 -6.12346e-05
-20.091 -0.00248222 -6.19333e-05
-20.0162 -0.00250086 -6.26328e-05
-19.9423 -0.00251945 -6.33334e-05
-19.8694 -0.00253802 -6.40354e-05
-19.7974 -0.00255656 -6.47391e-05
-19.7262 -0.00257508 -6.54448e-05
-19.6558 -0.00259359 -6.61526e-05
-19.5862 -0.0026121 -6.68627e-05
-19.5173 -0.00263061 -6.75755e-05
-19.4491 -0.00264913 -6.82911e-05
-19.3816 -0.00266766 -6.90097e-05
-19.3147 -0.0026862 -6.97314e-05
-19.2484 -0.00270477 -7.04564e-05
-19.1828 -0.00272336 -7.1185e-05
-19.1177 -0.00274198 -7.19172e-05
-19.0531 -0.00276064 -7.26532e-05
-18.9891 -0.00277933 -7.33931e-05
-18.9255 -0.00279806 -7.41371e-05
-18.8625 -0.00281683 -7.48854e-05
-18.8 -0.00283565 -7.5638e-05
-18.7379 -0.00285451 -7.63951e-05
-18.6762 -0.00287343 -7.71568e-05
-18.615 -0.00289241 -7.79232e-05
-18.5542 -0.00291144 -7.86945e-05
-18.4938 -0.00293053 -7.94707e-05
-18.4338 -0.00294968 -8.02521e-05
-18.3742 -0.0029689 -8.10386e-05
-18.3149 -0.00298818 -8.18305e-05
-18.256 -0.00300754 -8.26278e-05
-18.1975 -0.00302696 -8.34307e-05
-18.1393 -0.00304646 -8.42392e-05
-18.0815 -0.00306604 -8.50535e-05
-18.0239 -0.00308569 -8.58736e-05
-17.9667 -0.00310542 -8.66998e-05
-17.9098 -0.00312524 -8.7532e-05
-17.8532 -0.00314514 -8.83705e-05
-17.7969 -0.00316512 -8.92152e-05
-17.7408 -0.00318519 -9.00664e-05
-17.6851 -0.00320536 -9.09241e-05
-17.6296 -0.00322561 -9.17885e-05
-17.5744 -0.00324596 -9.26596e-05
-17.5195 -0.0032664 -9.35376e-05
-17.4648 -0.00328694 -9.44225e-05
-17.4104 -0.00330758 -9.53145e-05
-17.3562 -0.00332832 -9.62136e-05
-17.3022 -0.00334916 -9.71201e-05
-17.2485 -0.00337011 -9.80339e-05
-17.195 -0.00339116 -9.89553e-05
-17.1418 -0.00341232 -9.98843e-05
-17.0887 -0.00343359 -0.000100821
-17.0359 -0.00345497 -0.000101766
-16.9833 -0.00347646 -0.000102718
-16.9309 -0.00349807 -0.000103679
-16.8787 -0.0035198 -0.000104648
-16.8268 -0.00354164 -0.000105625
-16.775 -0.00356361 -0.00010661
-16.7234 -0.00358569 -0.000107604
-16.672 -0.0036079 -0.000108607
-16.6208 -0.00363023 -0.000109619
-16.5697 -0.00365269 -0.000110639
-16.5189 -0.00367528 -0.000111669
-16.4682 -0.003698 -0.000112708
-16.4177 -0.00372085 -0.000113755
-16.3674 -0.00374384 -0.000114813
-16.3172 -0.00376696 -0.00011588
-16.2672 -0.00379021 -0.000116956
-16.2174 -0.00381361 -0.000118043
-16.1677 -0.00383715 -0.000119139
-16.1182 -0.00386083 -0.000120246
-16.0689 -0.00388465 -0.000121362
-16.0197 -0.00390862 -0.000122489
-15.9706 -0.00393274 -0.000123627
-15.9217 -0.00395701 -0.000124775
-15.873 -0.00398143 -0.000125933
-15.8243 -0.00400601 -0.000127103
-15.7759 -0.00403074 -0.000128284
-15.7276 -0.00405563 -0.000129476
-15.6794 -0.00408067 -0.000130679
-15.6313 -0.00410588 -0.000131894
-15.5834 -0.00413125 -0.000133121
-15.5356 -0.00415679 -0.000134359
-15.488 -0.00418249 -0.000135609
-15.4404 -0.00420836 -0.000136872
-15.393 -0.0042344 -0.000138147
-15.3458 -0.00426062 -0.000139434
-15.2986 -0.00428701 -0.000140734
-15.2516 -0.00431358 -0.000142047
-15.2047 -0.00434032 -0.000143372
-15.1579 -0.00436725 -0.000144711
-15.1112 -0.00439436 -0.000146063
-15.0647 -0.00442166 -0.000147429
-15.0182 -0.00444914 -0.000148808
-14.9719 -0.00447682 -0.000150201
-14.9257 -0.00450468 -0.000151609
-14.8796 -0.00453274 -0.00015303
-14.8336 -0.004561 -0.000154466
-14.7877 -0.00458945 -0.000155917
-14.7419 -0.00461811 -0.000157382
-14.6962 -0.00464697 -0.000158863
-14.6506 -0.00467603 -0.000160358
-14.6052 -0.0047053 -0.00016187
-14.5598 -0.00473479 -0.000163397
-14.5145 -0.00476448 -0.000164939
-14.4693 -0.00479439 -0.000166498
-14.4243 -0.00482452 -0.000168073
-14.3793 -0.00485487 -0.000169665
-14.3344 -0.00488544 -0.000171273
-14.2896 -0.00491623 -0.000172899
-14.2449 -0.00494726 -0.000174541
-14.2003 -0.00497851 -0.000176201
-14.1558 -0.00501 -0.000177879
-14.1113 -0.00504172 -0.000179575
-14.067 -0.00507368 -0.000181289
-14.0227 -0.00510588 -0.000183021
-13.9786 -0.00513833 -0.000184773
-13.9345 -0.00517102 -0.000186543
-13.8905 -0.00520396 -0.000188332
-13.8466 -0.00523716 -0.000190141
-13.8028 -0.00527061 -0.00019197
-13.759 -0.00530431 -0.000193818
-13.7153 -0.00533828 -0.000195687
-13.6718 -0.00537252 -0.000197577
-13.6283 -0.00540702 -0.000199488
-13.5848 -0.00544179 -0.00020142
-13.5415 -0.00547683 -0.000203373
-13.4982 -0.00551215 -0.000205348
-13.455 -0.00554775 -0.000207346
-13.4119 -0.00558364 -0.000209365
-13.3689 -0.00561981 -0.000211408
-13.3259 -0.00565627 -0.000213474
-13.283 -0.00569302 -0.000215563
-13.2402 -0.00573007 -0.000217676
-13.1974 -0.00576743 -0.000219813
-13.1547 -0.00580508 -0.000221975
-13.1121 -0.00584304 -0.000224161
-13.0696 -0.00588132 -0.000226373
-13.0271 -0.00591991 -0.00022861
-12.9847 -0.00595881 -0.000230873
-12.9424 -0.00599804 -0.000233163
-12.9001 -0.0060376 -0.000235479
-12.8579 -0.00607748 -0.000237822
-12.8158 -0.0061177 -0.000240193
-12.7737 -0.00615826 -0.000242592
-12.7317 -0.00619916 -0.000245019
-12.6898 -0.0062404 -0.000247475
-12.6479 -0.006282 -0.00024996
-12.6061 -0.00632395 -0.000252475
-12.5643 -0.00636625 -0.00025502
-12.5226 -0.00640893 -0.000257595
-12.481 -0.00645197 -0.000260201
-12.4394 -0.00649538 -0.000262839
-12.3979 -0.00653917 -0.000265509
-12.3565 -0.00658334 -0.000268211
-12.3151 -0.00662789 -0.000270947
-12.2738 -0.00667284 -0.000273715
-12.2325 -0.00671818 -0.000276518
-12.1913 -0.00676392 -0.000279355
-12.1501 -0.00681007 -0.000282227
-12.109 -0.00685663 -0.000285135
-12.068 -0.00690361 -0.000288079
-12.027 -0.006951 -0.00029106
-11.986 -0.00699882 -0.000294078
-11.9452 -0.00704708 -0.000297133
-11.9043 -0.00709577 -0.000300227
-11.8636 -0.0071449 -0.000303361
-11.8228 -0.00719448 -0.000306534
-11.7822 -0.00724451 -0.000309747
-11.7415 -0.00729501 -0.000313001
-11.701 -0.00734597 -0.000316297
-11.6605 -0.0073974 -0.000319635
-11.62 -0.00744931 -0.000323016
-11.5796 -0.0075017 -0.000326441
-11.5392 -0.00755458 -0.00032991
-11.4989 -0.00760796 -0.000333424
-11.4587 -0.00766184 -0.000336984
-11.4184 -0.00771623 -0.000340591
-11.3783 -0.00777114 -0.000344245
-11.3381 -0.00782657 -0.000347947
-11.2981 -0.00788253 -0.000351698
-11.2581 -0.00793903 -0.000355499
-11.2181 -0.00799607 -0.00035935
-11.1781 -0.00805366 -0.000363253
-11.1383 -0.00811181 -0.000367208
-11.0984 -0.00817052 -0.000371216
-11.0586 -0.00822981 -0.000375278
-11.0189 -0.00828968 -0.000379395
-10.9792 -0.00835014 -0.000383568
-10.9395 -0.00841119 -0.000387798
-10.8999 -0.00847286 -0.000392085
-10.8603 -0.00853513 -0.000396432
-10.8208 -0.00859802 -0.000400838
-10.7813 -0.00866155 -0.000405305
-10.7418 -0.00872572 -0.000409834
-10.7024 -0.00879053 -0.000414426
-10.6631 -0.008856 -0.000419082
-10.6238 -0.00892213 -0.000423803
-10.5845 -0.00898894 -0.000428591
-10.5452 -0.00905644 -0.000433446
-10.506 -0.00912462 -0.00043837
-10.4669 -0.00919352 -0.000443363
-10.4278 -0.00926312 -0.000448428
-10.3887 -0.00933345 -0.000453565
-10.3496 -0.00940452 -0.000458776
-10.3106 -0.00947632 -0.000464062
-10.2717 -0.00954889 -0.000469425
-10.2328 -0.00962222 -0.000474865
-10.1939 -0.00969633 -0.000480384
-10.155 -0.00977122 -0.000485984
-10.1162 -0.00984692 -0.000491666
-10.0774 -0.00992343 -0.000497432
-10.0387 -0.0100008 -0.000503283
-10 -0.0100789 -0.00050922
-9.96134 -0.0101579 -0.000515246
-9.92271 -0.0102378 -0.000521362
-9.88412 -0.0103186 -0.00052757
-9.84557 -0.0104002 -0.000533871
-9.80704 -0.0104827 -0.000540267
-9.76856 -0.0105662 -0.000546761
-9.73011 -0.0106505 -0.000553353
-9.69169 -0.0107359 -0.000560045
-9.65331 -0.0108221 -0.000566841
-9.61496 -0.0109094 -0.00057374
-9.57664 -0.0109976 -0.000580747
-9.53836 -0.0110868 -0.000587862
-9.50011 -0.011177 -0.000595088
-9.46189 -0.0112683 -0.000602427
-9.42371 -0.0113606 -0.000609881
-9.38556 -0.011454 -0.000617453
-9.34744 -0.0115484 -0.000625144
-9.30935 -0.011644 -0.000632957
-9.2713 -0.0117406 -0.000640895
-9.23327 -0.0118384 -0.00064896
-9.19528 -0.0119374 -0.000657154
-9.15732 -0.0120375 -0.000665481
-9.11939 -0.0121388 -0.000673943
-9.08149 -0.0122413 -0.000682542
-9.04362 -0.012345 -0.000691281
-9.00578 -0.01245 -0.000700164
-8.96797 -0.0125562 -0.000709193
-8.93019 -0.0126637 -0.000718371
-8.89244 -0.0127725 -0.000727702
-8.85471 -0.0128827 -0.000737188
-8.81702 -0.0129942 -0.000746832
-8.77936 -0.0131071 -0.000756639
-8.74172 -0.0132213 -0.000766612
-8.70412 -0.013337 -0.000776753
-8.66654 -0.0134541 -0.000787067
-8.62899 -0.0135727 -0.000797557
-8.59146 -0.0136928 -0.000808227
-8.55397 -0.0138144 -0.000819081
-8.5165 -0.0139376 -0.000830123
-8.47906 -0.0140623 -0.000841357
-8.44165 -0.0141886 -0.000852787
-8.40426 -0.0143165 -0.000864418
-8.3669 -0.0144461 -0.000876254
-8.32956 -0.0145773 -0.000888298
-8.29226 -0.0147103 -0.000900557
-8.25497 -0.014845 -0.000913035
-8.21772 -0.0149815 -0.000925737
-8.18049 -0.0151198 -0.000938667
-8.14328 -0.0152599 -0.000951831
-8.1061 -0.0154019 -0.000965234
-8.06895 -0.0155458 -0.000978883
-8.03182 -0.0156916 -0.000992781
-7.99471 -0.0158394 -0.00100694
-7.95763 -0.0159892 -0.00102135
-7.92058 -0.016141 -0.00103604
-7.88355 -0.0162949 -0.001051
-7.84654 -0.016451 -0.00106624
-7.80955 -0.0166092 -0.00108176
-7.77259 -0.0167696 -0.00109758
-7.73566 -0.0169322 -0.00111371
-7.69874 -0.0170972 -0.00113014
-7.66185 -0.0172644 -0.00114688
-7.62498 -0.017434 -0.00116396
-7.58814 -0.0176061 -0.00118136
-7.55132 -0.0177806 -0.0011991
-7.51452 -0.0179576 -0.00121719
-7.47774 -0.0181371 -0.00123563
-7.44099 -0.0183193 -0.00125444
-7.40425 -0.0185041 -0.00127363
-7.36754 -0.0186917 -0.0012932
-7.33085 -0.018882 -0.00131316
-7.29418 -0.0190751 -0.00133352
-7.25754 -0.0192712 -0.0013543
-7.22091 -0.0194701 -0.0013755
-7.18431 -0.019672 -0.00139714
-7.14772 -0.019877 -0.00141922
-7.11116 -0.0200852 -0.00144176
-7.07462 -0.0202965 -0.00146477
-7.0381 -0.020511 -0.00148827
-7.00159 -0.0207289 -0.00151225
-6.96511 -0.0209501 -0.00153675
-6.92865 -0.0211748 -0.00156176
-6.89221 -0.0214031 -0.00158732
-6.85579 -0.0216349 -0.00161342
-6.81938 -0.0218704 -0.00164008
-6.783 -0.0221097 -0.00166733
-6.74664 -0.0223528 -0.00169517
-6.71029 -0.0225999 -0.00172362
-6.67397 -0.0228509 -0.00175271
-6.63766 -0.0231061 -0.00178244
-6.60137 -0.0233654 -0.00181283
-6.5651 -0.023629 -0.00184391
-6.52885 -0.023897 -0.00187569
-6.49262 -0.0241695 -0.0019082
-6.4564 -0.0244465 -0.00194145
-6.42021 -0.0247282 -0.00197546
-6.38403 -0.0250147 -0.00201026
-6.34786 -0.0253061 -0.00204588
-6.31172 -0.0256025 -0.00208232
-6.27559 -0.0259041 -0.00211963
-6.23949 -0.0262108 -0.00215782
-6.20339 -0.026523 -0.00219692
-6.16732 -0.0268406 -0.00223696
-6.13126 -0.0271639 -0.00227797
-6.09522 -0.0274929 -0.00231998
-6.05919 -0.0278278 -0.00236301
-6.02319 -0.0281688 -0.0024071
-5.9872 -0.028516 -0.00245229
-5.95122 -0.0288694 -0.00249859
-5.91526 -0.0292294 -0.00254607
-5.87932 -0.0295961 -0.00259474
-5.84339 -0.0299696 -0.00264464
-5.80748 -0.0303501 -0.00269583
-5.77158 -0.0307377 -0.00274833
-5.7357 -0.0311327 -0.00280219
-5.69984 -0.0315353 -0.00285745
-5.66399 -0.0319456 -0.00291417
-5.62815 -0.0323638 -0.00297239
-5.59233 -0.0327902 -0.00303216
-5.55653 -0.033225 -0.00309353
-5.52074 -0.0336683 -0.00315656
-5.48497 -0.0341205 -0.00322131
-5.4492 -0.0345817 -0.00328782
-5.41346 -0.0350523 -0.00335617
-5.37773 -0.0355324 -0.00342642
-5.34201 -0.0360223 -0.00349863
-5.30631 -0.0365223 -0.00357288
-5.27062 -0.0370327 -0.00364924
-5.23494 -0.0375537 -0.00372777
-5.19928 -0.0380857 -0.00380858
-5.16363 -0.038629 -0.00389172
-5.128 -0.0391839 -0.0039773
-5.09237 -0.0397507 -0.00406541
-5.05677 -0.0403298 -0.00415613
-5.02117 -0.0409216 -0.00424956
-4.98559 -0.0415264 -0.00434581
-4.95002 -0.0421446 -0.00444499
-4.91446 -0.0427766 -0.00454721
-4.87892 -0.0434229 -0.00465259
-4.84339 -0.0440838 -0.00476125
-4.80787 -0.0447599 -0.00487332
-4.77237 -0.0454515 -0.00498895
-4.73687 -0.0461592 -0.00510826
-4.70139 -0.0468836 -0.00523141
-4.66592 -0.047625 -0.00535857
-4.63046 -0.0483841 -0.00548989
-4.59502 -0.0491614 -0.00562555
-4.55958 -0.0499576 -0.00576573
-4.52416 -0.0507732 -0.00591062
-4.48875 -0.0516089 -0.00606043
-4.45335 -0.0524654 -0.00621537
-4.41797 -0.0533434 -0.00637566
-4.38259 -0.0542435 -0.00654154
-4.34722 -0.0551667 -0.00671325
-4.31187 -0.0561136 -0.00689106
-4.27653 -0.0570851 -0.00707525
-4.24119 -0.0580821 -0.00726611
-4.20587 -0.0591054 -0.00746394
-4.17056 -0.0601561 -0.00766908
-4.13526 -0.0612351 -0.00788186
-4.09997 -0.0623435 -0.00810266
-4.06469 -0.0634823 -0.00833185
-4.02942 -0.0646528 -0.00856985
-3.99416 -0.065856 -0.00881709
-3.95891 -0.0670932 -0.00907403
-3.92367 -0.0683658 -0.00934116
-3.88844 -0.0696751 -0.009619
-3.85322 -0.0710226 -0.00990809
-3.81801 -0.0724098 -0.010209
-3.7828 -0.0738383 -0.0105224
-3.74761 -0.0753098 -0.0108489
-3.71243 -0.076826 -0.0111893
-3.67726 -0.0783888 -0.0115442
-3.64209 -0.0800001 -0.0119146
-3.60694 -0.081662 -0.0123011
-3.57179 -0.0833767 -0.0127049
-3.53665 -0.0851465 -0.0131267
-3.50152 -0.0869737 -0.0135678
-3.4664 -0.088861 -0.0140292
-3.43129 -0.0908111 -0.0145121
-3.39619 -0.0928267 -0.0150179
-3.36109 -0.0949109 -0.0155478
-3.32601 -0.0970669 -0.0161034
-3.29093 -0.0992982 -0.0166864
-3.25586 -0.101608 -0.0172984
-3.2208 -0.104001 -0.0179413
-3.18574 -0.10648 -0.0186171
-3.1507 -0.10905 -0.019328
-3.11566 -0.111716 -0.0200763
-3.08063 -0.114482 -0.0208647
-3.0456 -0.117353 -0.0216958
-3.01059 -0.120336 -0.0225727
-2.97558 -0.123436 -0.0234986
-2.94058 -0.126659 -0.0244771
-2.90558 -0.130012 -0.0255121
-2.87059 -0.133502 -0.0266078
-2.83561 -0.137137 -0.0277689
-2.80064 -0.140925 -0.0290003
-2.76567 -0.144876 -0.0303077
-2.73071 -0.148998 -0.0316972
-2.69576 -0.153302 -0.0331755
-2.66081 -0.157798 -0.0347499
-2.62587 -0.1625 -0.0364287
-2.59094 -0.167419 -0.038221
-2.55601 -0.172569 -0.0401366
-2.52109 -0.177965 -0.0421868
-2.48617 -0.183624 -0.044384
-2.45126 -0.189562 -0.0467418
-2.41636 -0.1958 -0.0492758
-2.38146 -0.202356 -0.0520031
-2.34657 -0.209254 -0.0549432
-2.31168 -0.216517 -0.0581178
-2.2768 -0.224172 -0.0615515
-2.24192 -0.232248 -0.065272
-2.20705 -0.240776 -0.069311
-2.17219 -0.24979 -0.0737041
-2.13733 -0.259327 -0.0784924
-2.10247 -0.269427 -0.0837226
-2.06762 -0.280136 -0.0894484
-2.03278 -0.291501 -0.0957317
-1.99794 -0.303575 -0.102644
-1.9631 -0.316416 -0.110268
-1.92827 -0.330085 -0.118701
-1.89345 -0.344652 -0.128055
-1.85862 -0.360187 -0.138464
-1.82381 -0.37677 -0.150082
-1.78899 -0.394484 -0.163096
-1.75419 -0.413415 -0.177724
-1.71938 -0.433652 -0.19423
-1.68458 -0.455283 -0.212927
-1.64979 -0.478392 -0.234193
-1.61499 -0.503049 -0.258487
-1.58021 -0.529299 -0.286362
-1.54542 -0.557147 -0.318491
-1.51064 -0.586529 -0.355696
-1.47586 -0.617274 -0.398972
-1.44109 -0.649039 -0.449529
-1.40632 -0.681224 -0.508824
-1.37155 -0.712839 -0.578583
-1.33679 -0.742306 -0.6608
-1.30203 -0.767199 -0.757672
-1.26727 -0.78388 -0.871406
-1.23251 -0.787084 -1.0038
-1.19776 -0.769521 -1.15542
-1.16301 -0.721786 -1.32432
-1.12827 -0.633055 -1.50412
-1.09352 -0.493323 -1.68208
-1.05878 -0.297615 -1.83848
-1.02405 -0.0512458 -1.94927
-0.989309 0.227097 -1.9932
-0.954576 0.508414 -1.96068
-0.919844 0.762725 -1.85848
-0.885115 0.969055 -1.70636
-0.850388 1.11978 -1.52849
-0.815663 1.21841 -1.34568
-0.78094 1.27439 -1.17193
-0.746219 1.29864 -1.01462
-0.711499 1.30088 -0.876345
-0.676781 1.28881 -0.756865
-0.642065 1.26803 -0.654523
-0.60735 1.24245 -0.567141
-0.572637 1.21469 -0.492491
-0.537925 1.18648 -0.428525
-0.503214 1.15891 -0.373453
-0.468504 1.13266 -0.325758
-0.433796 1.10812 -0.284173
-0.399089 1.08551 -0.247645
-0.364382 1.06494 -0.215306
-0.329676 1.04643 -0.186433
-0.294972 1.02997 -0.160426
-0.260267 1.01551 -0.136783
-0.225564 1.00302 -0.115079
-0.190861 0.992431 -0.0949506
-0.156158 0.983695 -0.0760845
-0.121456 0.976767 -0.0582046
-0.0867541 0.971606 -0.0410639
-0.0520524 0.968182 -0.0244369
-0.0173508 0.966476 -0.00811231
0.0173508 0.966476 0.00811231
0.0520524 0.968182 0.0244369
0.0867541 0.971606 0.0410639
0.121456 0.976767 0.0582046
0.156158 0.983695 0.0760845
0.190861 0.992431 0.0949506
0.225564 1.00302 0.115079
0.260267 1.01551 0.136783
0.294972 1.02997 0.160426
0.329676 1.04643 0.186433
0.364382 1.06494 0.215306
0.399089 1.08551 0.247645
0.433796 1.10812 0.284173
0.468504 1.13266 0.325758
0.503214 1.15891 0.373453
0.537925 1.18648 0.428525
0.572637 1.21469 0.492491
0.60735 1.24245 0.567141
0.642065 1.26803 0.654523
0.676781 1.28881 0.756865
0.711499 1.30088 0.876345
0.746219 1.29864 1.01462
0.78094 1.27439 1.17193
0.815663 1.21841 1.34568
0.850388 1.11978 1.52849
0.885115 0.969055 1.70636
0.919844 0.762725 1.85848
0.954576 0.508414 1.96068
0.989309 0.227097 1.9932
1.02405 -0.0512458 1.94927
1.05878 -0.297615 1.83848
1.09352 -0.493323 1.68208
1.12827 -0.633055 1.50412
1.16301 -0.721786 1.32432
1.19776 -0.769521 1.15542
1.23251 -0.787084 1.0038
1.26727 -0.78388 0.871406
1.30203 -0.767199 0.757672
1.33679 -0.742306 0.6608
1.37155 -0.712839 0.578583
1.40632 -0.681224 0.508824
1.44109 -0.649039 0.449529
1.47586 -0.617274 0.398972
1.51064 -0.586529 0.355696
1.54542 -0.557147 0.318491
1.58021 -0.529299 0.286362
1.61499 -0.503049 0.258487
1.64979 -0.478392 0.234193
1.68458 -0.455283 0.212927
1.71938 -0.433652 0.19423
1.75419 -0.413415 0.177724
1.78899 -0.394484 0.163096
1.82381 -0.37677 0.150082
1.85862 -0.360187 0.138464
1.89345 -0.344652 0.128055
1.92827 -0.330085 0.118701
1.9631 -0.316416 0.110268
1.99794 -0.303575 0.102644
2.03278 -0.291501 0.0957317
2.06762 -0.280136 0.0894484
2.10247 -0.269427 0.0837226
2.13733 -0.259327 0.0784924
2.17219 -0.24979 0.0737041
2.20705 -0.240776 0.069311
2.24192 -0.232248 0.065272
2.2768 -0.224172 0.0615515
2.31168 -0.216517 0.0581178
2.34657 -0.209254 0.0549432
2.38146 -0.202356 0.0520031
2.41636 -0.1958 0.0492758
2.45126 -0.189562 0.0467418
2.48617 -0.183624 0.044384
2.52109 -0.177965 0.0421868
2.55601 -0.172569 0.0401366
2.59094 -0.167419 0.038221
2.62587 -0.1625 0.0364287
2.66081 -0.157798 0.0347499
2.69576 -0.153302 0.0331755
2.73071 -0.148998 0.0316972
2.76567 -0.144876 0.0303077
2.80064 -0.140925 0.0290003
2.83561 -0.137137 0.0277689
2.87059 -0.133502 0.0266078
2.90558 -0.130012 0.0255121
2.94058 -0.126659 0.0244771
2.97558 -0.123436 0.0234986
3.01059 -0.120336 0.0225727
3.0456 -0.117353 0.0216958
3.08063 -0.114482 0.0208647
3.11566 -0.111716 0.0200763
3.1507 -0.10905 0.019328
3.18574 -0.10648 0.0186171
3.2208 -0.104001 0.0179413
3.25586 -0.101608 0.0172984
3.29093 -0.0992982 0.0166864
3.32601 -0.0970669 0.0161034
3.36109 -0.0949109 0.0155478
3.39619 -0.0928267 0.0150179
3.43129 -0.0908111 0.0145121
3.4664 -0.088861 0.0140292
3.50152 -0.0869737 0.0135678
3.53665 -0.0851465 0.0131267
3.57179 -0.0833767 0.0127049
3.60694 -0.081662 0.0123011
3.64209 -0.0800001 0.0119146
3.67726 -0.0783888 0.0115442
3.71243 -0.076826 0.0111893
3.74761 -0.0753098 0.0108489
3.7828 -0.0738383 0.0105224
3.81801 -0.0724098 0.010209
3.85322 -0.0710226 0.00990809
3.88844 -0.0696751 0.009619
3.92367 -0.0683658 0.00934116
3.95891 -0.0670932 0.00907403
3.99416 -0.065856 0.00881709
4.02942 -0.0646528 0.00856985
4.06469 -0.0634823 0.00833185
4.09997 -0.0623435 0.00810266
4.13526 -0.0612351 0.00788186
4.17056 -0.0601561 0.00766908
4.20587 -0.0591054 0.00746394
4.24119 -0.0580821 0.00726611
4.27653 -0.0570851 0.00707525
4.31187 -0.0561136 0.00689106
4.34722 -0.0551667 0.00671325
4.38259 -0.0542435 0.00654154
4.41797 -0.0533434 0.00637566
4.45335 -0.0524654 0.00621537
4.48875 -0.0516089 0.00606043
4.52416 -0.0507732 0.00591062
4.55958 -0.0499576 0.00576573
4.59502 -0.0491614 0.00562555
4.63046 -0.0483841 0.00548989
4.66592 -0.047625 0.00535857
4.70139 -0.0468836 0.00523141
4.73687 -0.0461592 0.00510826
4.77237 -0.0454515 0.00498895
4.80787 -0.0447599 0.00487332
4.84339 -0.0440838 0.00476125
4.87892 -0.0434229 0.00465259
4.91446 -0.0427766 0.00454721
4.95002 -0.0421446 0.00444499
4.98559 -0.0415264 0.00434581
5.02117 -0.0409216 0.00424956
5.05677 -0.0403298 0.00415613
5.09237 -0.0397507 0.00406541
5.128 -0.0391839 0.0039773
5.16363 -0.038629 0.00389172
5.19928 -0.0380857 0.00380858
5.23494 -0.0375537 0.00372777
5.27062 -0.0370327 0.00364924
5.30631 -0.0365223 0.00357288
5.34201 -0.0360223 0.00349863
5.37773 -0.0355324 0.00342642
5.41346 -0.0350523 0.00335617
5.4492 -0.0345817 0.00328782
5.48497 -0.0341205 0.00322131
5.52074 -0.0336683 0.00315656
5.55653 -0.033225 0.00309353
5.59233 -0.0327902 0.00303216
5.62815 -0.0323638 0.00297239
5.66399 -0.0319456 0.00291417
5.69984 -0.0315353 0.00285745
5.7357 -0.0311327 0.00280219
5.77158 -0.0307377 0.00274833
5.80748 -0.0303501 0.00269583
5.84339 -0.0299696 0.00264464
5.87932 -0.0295961 0.00259474
5.91526 -0.0292294 0.00254607
5.95122 -0.0288694 0.00249859
5.9872 -0.028516 0.00245229
6.02319 -0.0281688 0.0024071
6.05919 -0.0278278 0.00236301
6.09522 -0.0274929 0.00231998
6.13126 -0.0271639 0.00227797
6.16732 -0.0268406 0.00223696
6.20339 -0.026523 0.00219692
6.23949 -0.0262108 0.00215782
6.27559 -0.0259041 0.00211963
6.31172 -0.0256025 0.00208232
6.34786 -0.0253061 0.00204588
6.38403 -0.0250147 0.00201026
6.42021 -0.0247282 0.00197546
6.4564 -0.0244465 0.00194145
6.49262 -0.0241695 0.0019082
6.52885 -0.023897 0.00187569
6.5651 -0.023629 0.00184391
6.60137 -0.0233654 0.00181283
6.63766 -0.0231061 0.00178244
6.67397 -0.0228509 0.00175271
6.71029 -0.0225999 0.00172362
6.74664 -0.0223528 0.00169517
6.783 -0.0221097 0.00166733
6.81938 -0.0218704 0.00164008
6.85579 -0.0216349 0.00161342
6.89221 -0.0214031 0.00158732
6.92865 -0.0211748 0.00156176
6.96511 -0.0209501 0.00153675
7.00159 -0.0207289 0.00151225
7.0381 -0.020511 0.00148827
7.07462 -0.0202965 0.00146477
7.11116 -0.0200852 0.00144176
7.14772 -0.019877 0.00141922
7.18431 -0.019672 0.00139714
7.22091 -0.0194701 0.0013755
7.25754 -0.0192712 0.0013543
7.29418 -0.0190751 0.00133352
7.33085 -0.018882 0.00131316
7.36754 -0.0186917 0.0012932
7.40425 -0.0185041 0.00127363
7.44099 -0.0183193 0.00125444
7.47774 -0.0181371 0.00123563
7.51452 -0.0179576 0.00121719
7.55132 -0.0177806 0.0011991
7.58814 -0.0176061 0.00118136
7.62498 -0.017434 0.00116396
7.66185 -0.0172644 0.00114688
7.69874 -0.0170972 0.00113014
7.73566 -0.0169322 0.00111371
7.77259 -0.0167696 0.00109758
7.80955 -0.0166092 0.00108176
7.84654 -0.016451 0.00106624
7.88355 -0.0162949 0.001051
7.92058 -0.016141 0.00103604
7.95763 -0.0159892 0.00102135
7.99471 -0.0158394 0.00100694
8.03182 -0.0156916 0.000992781
8.06895 -0.0155458 0.000978883
8.1061 -0.0154019 0.000965234
8.14328 -0.0152599 0.000951831
8.18049 -0.0151198 0.000938667
8.21772 -0.0149815 0.000925737
8.25497 -0.014845 0.000913035
8.29226 -0.0147103 0.000900557
8.32956 -0.0145773 0.000888298
8.3669 -0.0144461 0.000876254
8.40426 -0.0143165 0.000864418
8.44165 -0.0141886 0.000852787
8.47906 -0.0140623 0.000841357
8.5165 -0.0139376 0.000830123
8.55397 -0.0138144 0.000819081
8.59146 -0.0136928 0.000808227
8.62899 -0.0135727 0.000797557
8.66654 -0.0134541 0.000787067
8.70412 -0.013337 0.000776753
8.74172 -0.0132213 0.000766612
8.77936 -0.0131071 0.000756639
8.81702 -0.0129942 0.000746832
8.85471 -0.0128827 0.000737188
8.89244 -0.0127725 0.000727702
8.93019 -0.0126637 0.000718371
8.96797 -0.0125562 0.000709193
9.00578 -0.01245 0.000700164
9.04362 -0.012345 0.000691281
9.08149 -0.0122413 0.000682542
9.11939 -0.0121388 0.000673943
9.15732 -0.0120375 0.000665481
9.19528 -0.0119374 0.000657154
9.23327 -0.0118384 0.00064896
9.2713 -0.0117406 0.000640895
9.30935 -0.011644 0.000632957
9.34744 -0.0115484 0.000625144
9.38556 -0.011454 0.000617453
9.42371 -0.0113606 0.000609881
9.46189 -0.0112683 0.000602427
9.50011 -0.011177 0.000595088
9.53836 -0.0110868 0.000587862
9.57664 -0.0109976 0.000580747
9.61496 -0.0109094 0.00057374
9.65331 -0.0108221 0.000566841
9.69169 -0.0107359 0.000560045
9.73011 -0.0106505 0.000553353
9.76856 -0.0105662 0.000546761
9.80704 -0.0104827 0.000540267
9.84557 -0.0104002 0.000533871
9.88412 -0.0103186 0.00052757
9.92271 -0.0102378 0.000521362
9.96134 -0.0101579 0.000515246
10 -0.0100789 0.00050922
10.0387 -0.0100008 0.000503283
10.0774 -0.00992343 0.000497432
10.1162 -0.00984692 0.000491666
10.155 -0.00977122 0.000485984
10.1939 -0.00969633 0.000480384
10.2328 -0.00962222 0.000474865
10.2717 -0.00954889 0.000469425
10.3106 -0.00947632 0.000464062
10.3496 -0.00940452 0.000458776
10.3887 -0.00933345 0.000453565
10.4278 -0.00926312 0.000448428
10.4669 -0.00919352 0.000443363
10.506 -0.00912462 0.00043837
10.5452 -0.00905644 0.000433446
10.5845 -0.00898894 0.000428591
10.6238 -0.00892213 0.000423803
10.6631 -0.008856 0.000419082
10.7024 -0.00879053 0.000414426
10.7418 -0.00872572 0.000409834
10.7813 -0.00866155 0.000405305
10.8208 -0.00859802 0.000400838
10.8603 -0.00853513 0.000396432
10.8999 -0.00847286 0.000392085
10.9395 -0.00841119 0.000387798
10.9792 -0.00835014 0.000383568
11.0189 -0.00828968 0.000379395
11.0586 -0.00822981 0.000375278
11.0984 -0.00817052 0.000371216
11.1383 -0.00811181 0.000367208
11.1781 -0.00805366 0.000363253
11.2181 -0.00799607 0.00035935
11.2581 -0.00793903 0.000355499
11.2981 -0.00788253 0.000351698
11.3381 -0.00782657 0.000347947
11.3783 -0.00777114 0.000344245
11.4184 -0.00771623 0.000340591
11.4587 -0.00766184 0.000336984
11.4989 -0.00760796 0.000333424
11.5392 -0.00755458 0.00032991
11.5796 -0.0075017 0.000326441
11.62 -0.00744931 0.000323016
11.6605 -0.0073974 0.000319635
11.701 -0.00734597 0.000316297
11.7415 -0.00729501 0.000313001
11.7822 -0.00724451 0.000309747
11.8228 -0.00719448 0.000306534
11.8636 -0.0071449 0.000303361
11.9043 -0.00709577 0.000300227
11.9452 -0.00704708 0.000297133
11.986 -0.00699882 0.000294078
12.027 -0.006951 0.00029106
12.068 -0.00690361 0.000288079
12.109 -0.00685663 0.000285135
12.1501 -0.00681007 0.000282227
12.1913 -0.00676392 0.000279355
12.2325 -0.00671818 0.000276518
12.2738 -0.00667284 0.000273715
12.3151 -0.00662789 0.000270947
12.3565 -0.00658334 0.000268211
12.3979 -0.00653917 0.000265509
12.4394 -0.00649538 0.000262839
12.481 -0.00645197 0.000260201
12.5226 -0.00640893 0.000257595
12.5643 -0.00636625 0.00025502
12.6061 -0.00632395 0.000252475
12.6479 -0.006282 0.00024996
12.6898 -0.0062404 0.000247475
12.7317 -0.00619916 0.000245019
12.7737 -0.00615826 0.000242592
12.8158 -0.0061177 0.000240193
12.8579 -0.00607748 0.000237822
12.9001 -0.0060376 0.000235479
12.9424 -0.00599804 0.000233163
12.9847 -0.00595881 0.000230873
13.0271 -0.00591991 0.00022861
13.0696 -0.00588132 0.000226373
13.1121 -0.00584304 0.000224161
13.1547 -0.00580508 0.000221975
13.1974 -0.00576743 0.000219813
13.2402 -0.00573007 0.000217676
13.283 -0.00569302 0.000215563
13.3259 -0.00565627 0.000213474
13.3689 -0.00561981 0.000211408
13.4119 -0.00558364 0.000209365
13.455 -0.00554775 0.000207346
13.4982 -0.00551215 0.000205348
13.5415 -0.00547683 0.000203373
13.5848 -0.00544179 0.00020142
13.6283 -0.00540702 0.000199488
13.6718 -0.00537252 0.000197577
13.7153 -0.00533828 0.000195687
13.759 -0.00530431 0.000193818
13.8028 -0.00527061 0.00019197
13.8466 -0.00523716 0.000190141
13.8905 -0.00520396 0.000188332
13.9345 -0.00517102 0.000186543
13.9786 -0.00513833 0.000184773
14.0227 -0.00510588 0.000183021
14.067 -0.00507368 0.000181289
14.1113 -0.00504172 0.000179575
14.1558 -0.00501 0.000177879
14.2003 -0.00497851 0.000176201
14.2449 -0.00494726 0.000174541
14.2896 -0.00491623 0.000172899
14.3344 -0.00488544 0.000171273
14.3793 -0.00485487 0.000169665
14.4243 -0.00482452 0.000168073
14.4693 -0.00479439 0.000166498
14.5145 -0.00476448 0.000164939
14.5598 -0.00473479 0.000163397
14.6052 -0.0047053 0.00016187
14.6506 -0.00467603 0.000160358
14.6962 -0.00464697 0.000158863
14.7419 -0.00461811 0.000157382
14.7877 -0.00458945 0.000155917
14.8336 -0.004561 0.000154466
14.8796 -0.00453274 0.00015303
14.9257 -0.00450468 0.000151609
14.9719 -0.00447682 0.000150201
15.0182 -0.00444914 0.000148808
15.0647 -0.00442166 0.000147429
15.1112 -0.00439436 0.000146063
15.1579 -0.00436725 0.000144711
15.2047 -0.00434032 0.000143372
15.2516 -0.00431358 0.000142047
15.2986 -0.00428701 0.000140734
15.3458 -0.00426062 0.000139434
15.393 -0.0042344 0.000138147
15.4404 -0.00420836 0.000136872
15.488 -0.00418249 0.000135609
15.5356 -0.00415679 0.000134359
15.5834 -0.00413125 0.000133121
15.6313 -0.00410588 0.000131894
15.6794 -0.00408067 0.000130679
15.7276 -0.00405563 0.000129476
15.7759 -0.00403074 0.000128284
15.8243 -0.00400601 0.000127103
15.873 -0.00398143 0.000125933
15.9217 -0.00395701 0.000124775
15.9706 -0.00393274 0.000123627
16.0197 -0.00390862 0.000122489
16.0689 -0.00388465 0.000121362
16.1182 -0.00386083 0.000120246
16.1677 -0.00383715 0.000119139
16.2174 -0.00381361 0.000118043
16.2672 -0.00379021 0.000116956
16.3172 -0.00376696 0.00011588
16.3674 -0.00374384 0.000114813
16.4177 -0.00372085 0.000113755
16.4682 -0.003698 0.000112708
16.5189 -0.00367528 0.000111669
16.5697 -0.00365269 0.000110639
16.6208 -0.00363023 0.000109619
16.672 -0.0036079 0.000108607
16.7234 -0.00358569 0.000107604
16.775 -0.00356361 0.00010661
16.8268 -0.00354164 0.000105625
16.8787 -0.0035198 0.000104648
16.9309 -0.00349807 0.000103679
16.9833 -0.00347646 0.000102718
17.0359 -0.00345497 0.000101766
17.0887 -0.00343359 0.000100821
17.1418 -0.00341232 9.98843e-05
17.195 -0.00339116 9.89553e-05
17.2485 -0.00337011 9.80339e-05
17.3022 -0.00334916 9.71201e-05
17.3562 -0.00332832 9.62136e-05
17.4104 -0.00330758 9.53145e-05
17.4648 -0.00328694 9.44225e-05
17.5195 -0.0032664 9.35376e-05
17.5744 -0.00324596 9.26596e-05
17.6296 -0.00322561 9.17885e-05
17.6851 -0.00320536 9.09241e-05
17.7408 -0.00318519 9.00664e-05
17.7969 -0.00316512 8.92152e-05
17.8532 -0.00314514 8.83705e-05
17.9098 -0.00312524 8.7532e-05
17.9667 -0.00310542 8.66998e-05
18.0239 -0.00308569 8.58736e-05
18.0815 -0.00306604 8.50535e-05
18.1393 -0.00304646 8.42392e-05
18.1975 -0.00302696 8.34307e-05
18.256 -0.00300754 8.26278e-05
18.3149 -0.00298818 8.18305e-05
18.3742 -0.0029689 8.10386e-05
18.4338 -0.00294968 8.02521e-05
18.4938 -0.00293053 7.94707e-05
18.5542 -0.00291144 7.86945e-05
18.615 -0.00289241 7.79232e-05
18.6762 -0.00287343 7.71568e-05
18.7379 -0.00285451 7.63951e-05
18.8 -0.00283565 7.5638e-05
18.8625 -0.00281683 7.48854e-05
18.9255 -0.00279806 7.41371e-05
18.9891 -0.00277933 7.33931e-05
19.0531 -0.00276064 7.26532e-05
19.1177 -0.00274198 7.19172e-05
19.1828 -0.00272336 7.1185e-05
19.2484 -0.00270477 7.04564e-05
19.3147 -0.0026862 6.97314e-05
19.3816 -0.00266766 6.90097e-05
19.4491 -0.00264913 6.82911e-05
19.5173 -0.00263061 6.75755e-05
19.5862 -0.0026121 6.68627e-05
19.6558 -0.00259359 6.61526e-05
19.7262 -0.00257508 6.54448e-05
19.7974 -0.00255656 6.47391e-05
19.8694 -0.00253802 6.40354e-05
19.9423 -0.00251945 6.33334e-05
20.0162 -0.00250086 6.26328e-05
20.091 -0.00248222 6.19333e-05
20.1669 -0.00246354 6.12346e-05
20.244 -0.00244479 6.05363e-05
20.3222 -0.00242598 5.9838e-05
20.4016 -0.00240707 5.91393e-05
20.4825 -0.00238807 5.84398e-05
20.5648 -0.00236896 5.77388e-05
20.6487 -0.00234971 5.70357e-05
20.7344 -0.0023303 5.633e-05
20.8219 -0.00231072 5.56206e-05
20.9115 -0.00229092 5.49067e-05
21.0034 -0.00227088 5.41872e-05
21.0979 -0.00225056 5.34606e-05
21.1952 -0.00222989 5.27253e-05
21.2959 -0.00220883 5.19792e-05
21.4004 -0.00218728 5.12196e-05
21.5093 -0.00216513 5.0443e-05
21.6237 -0.00214225 4.96446e-05
21.7448 -0.00211841 4.88175e-05
21.8747 -0.00209329 4.79513e-05
22.0165 -0.00206636 4.7028e-05
22.1768 -0.00203655 4.60132e-05
22.3723 -0.00200107 4.48147e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.075Lambda0.5Nc1ClassicOneLoop/GRp_OneLoopFRG.txt <==
-22.3723 -0.00200107 -4.48149e-05
-22.1768 -0.00203656 -4.60134e-05
-22.0165 -0.00206637 -4.70283e-05
-21.8747 -0.0020933 -4.79515e-05
-21.7448 -0.00211841 -4.88178e-05
-21.6237 -0.00214225 -4.96449e-05
-21.5093 -0.00216514 -5.04433e-05
-21.4004 -0.00218728 -5.12199e-05
-21.2959 -0.00220883 -5.19794e-05
-21.1952 -0.0022299 -5.27256e-05
-21.0979 -0.00225056 -5.34609e-05
-21.0034 -0.00227089 -5.41875e-05
-20.9115 -0.00229093 -5.4907e-05
-20.8219 -0.00231073 -5.56209e-05
-20.7344 -0.00233031 -5.63303e-05
-20.6487 -0.00234972 -5.70361e-05
-20.5648 -0.00236897 -5.77391e-05
-20.4825 -0.00238808 -5.84401e-05
-20.4016 -0.00240708 -5.91397e-05
-20.3222 -0.00242598 -5.98384e-05
-20.244 -0.0024448 -6.05366e-05
-20.1669 -0.00246355 -6.12349e-05
-20.091 -0.00248223 -6.19337e-05
-20.0162 -0.00250087 -6.26332e-05
-19.9423 -0.00251946 -6.33338e-05
-19.8694 -0.00253803 -6.40359e-05
-19.7974 -0.00255656 -6.47396e-05
-19.7262 -0.00257509 -6.54452e-05
-19.6558 -0.0025936 -6.6153e-05
-19.5862 -0.00261211 -6.68632e-05
-19.5173 -0.00263062 -6.7576e-05
-19.4491 -0.00264914 -6.82916e-05
-19.3816 -0.00266767 -6.90101e-05
-19.3147 -0.00268621 -6.97319e-05
-19.2484 -0.00270478 -7.04569e-05
-19.1828 -0.00272337 -7.11855e-05
-19.1177 -0.00274199 -7.19177e-05
-19.0531 -0.00276065 -7.26537e-05
-18.9891 -0.00277934 -7.33936e-05
-18.9255 -0.00279807 -7.41377e-05
-18.8625 -0.00281684 -7.48859e-05
-18.8 -0.00283566 -7.56385e-05
-18.7379 -0.00285452 -7.63956e-05
-18.6762 -0.00287344 -7.71573e-05
-18.615 -0.00289242 -7.79238e-05
-18.5542 -0.00291145 -7.86951e-05
-18.4938 -0.00293054 -7.94713e-05
-18.4338 -0.00294969 -8.02527e-05
-18.3742 -0.00296891 -8.10392e-05
-18.3149 -0.00298819 -8.18311e-05
-18.256 -0.00300755 -8.26284e-05
-18.1975 -0.00302697 -8.34313e-05
-18.1393 -0.00304647 -8.42398e-05
-18.0815 -0.00306605 -8.50541e-05
-18.0239 -0.0030857 -8.58743e-05
-17.9667 -0.00310543 -8.67005e-05
-17.9098 -0.00312525 -8.75327e-05
-17.8532 -0.00314515 -8.83712e-05
-17.7969 -0.00316513 -8.9216e-05
-17.7408 -0.00318521 -9.00672e-05
-17.6851 -0.00320537 -9.09249e-05
-17.6296 -0.00322562 -9.17893e-05
-17.5744 -0.00324597 -9.26604e-05
-17.5195 -0.00326641 -9.35383e-05
-17.4648 -0.00328695 -9.44233e-05
-17.4104 -0.00330759 -9.53153e-05
-17.3562 -0.00332833 -9.62144e-05
-17.3022 -0.00334917 -9.71209e-05
-17.2485 -0.00337012 -9.80348e-05
-17.195 -0.00339117 -9.89562e-05
-17.1418 -0.00341233 -9.98852e-05
-17.0887 -0.0034336 -0.000100822
-17.0359 -0.00345499 -0.000101767
-16.9833 -0.00347648 -0.000102719
-16.9309 -0.00349809 -0.00010368
-16.8787 -0.00351981 -0.000104649
-16.8268 -0.00354166 -0.000105626
-16.775 -0.00356362 -0.000106611
-16.7234 -0.00358571 -0.000107605
-16.672 -0.00360791 -0.000108608
-16.6208 -0.00363025 -0.00010962
-16.5697 -0.00365271 -0.00011064
-16.5189 -0.0036753 -0.00011167
-16.4682 -0.00369802 -0.000112709
-16.4177 -0.00372087 -0.000113757
-16.3674 -0.00374385 -0.000114814
-16.3172 -0.00376697 -0.000115881
-16.2672 -0.00379023 -0.000116958
-16.2174 -0.00381363 -0.000118044
-16.1677 -0.00383717 -0.00011914
-16.1182 -0.00386085 -0.000120247
-16.0689 -0.00388467 -0.000121363
-16.0197 -0.00390864 -0.00012249
-15.9706 -0.00393276 -0.000123628
-15.9217 -0.00395703 -0.000124776
-15.873 -0.00398145 -0.000125935
-15.8243 -0.00400603 -0.000127104
-15.7759 -0.00403076 -0.000128285
-15.7276 -0.00405565 -0.000129477
-15.6794 -0.00408069 -0.000130681
-15.6313 -0.0041059 -0.000131896
-15.5834 -0.00413127 -0.000133122
-15.5356 -0.00415681 -0.000134361
-15.488 -0.00418251 -0.000135611
-15.4404 -0.00420838 -0.000136873
-15.393 -0.00423443 -0.000138148
-15.3458 -0.00426064 -0.000139435
-15.2986 -0.00428703 -0.000140735
-15.2516 -0.0043136 -0.000142048
-15.2047 -0.00434035 -0.000143374
-15.1579 -0.00436728 -0.000144713
-15.1112 -0.00439439 -0.000146065
-15.0647 -0.00442168 -0.000147431
-15.0182 -0.00444917 -0.00014881
-14.9719 -0.00447684 -0.000150203
-14.9257 -0.00450471 -0.00015161
-14.8796 -0.00453277 -0.000153032
-14.8336 -0.00456103 -0.000154468
-14.7877 -0.00458948 -0.000155919
-14.7419 -0.00461814 -0.000157384
-14.6962 -0.004647 -0.000158865
-14.6506 -0.00467606 -0.00016036
-14.6052 -0.00470533 -0.000161872
-14.5598 -0.00473482 -0.000163398
-14.5145 -0.00476451 -0.000164941
-14.4693 -0.00479442 -0.0001665
-14.4243 -0.00482455 -0.000168075
-14.3793 -0.0048549 -0.000169667
-14.3344 -0.00488547 -0.000171275
-14.2896 -0.00491627 -0.000172901
-14.2449 -0.00494729 -0.000174544
-14.2003 -0.00497854 -0.000176204
-14.1558 -0.00501003 -0.000177882
-14.1113 -0.00504175 -0.000179577
-14.067 -0.00507371 -0.000181291
-14.0227 -0.00510592 -0.000183024
-13.9786 -0.00513836 -0.000184775
-13.9345 -0.00517105 -0.000186545
-13.8905 -0.005204 -0.000188335
-13.8466 -0.00523719 -0.000190143
-13.8028 -0.00527064 -0.000191972
-13.759 -0.00530435 -0.000193821
-13.7153 -0.00533832 -0.00019569
-13.6718 -0.00537255 -0.00019758
-13.6283 -0.00540705 -0.00019949
-13.5848 -0.00544182 -0.000201422
-13.5415 -0.00547687 -0.000203376
-13.4982 -0.00551219 -0.000205351
-13.455 -0.00554779 -0.000207349
-13.4119 -0.00558368 -0.000209368
-13.3689 -0.00561985 -0.000211411
-13.3259 -0.00565631 -0.000213477
-13.283 -0.00569306 -0.000215566
-13.2402 -0.00573012 -0.000217679
-13.1974 -0.00576747 -0.000219816
-13.1547 -0.00580512 -0.000221978
-13.1121 -0.00584309 -0.000224164
-13.0696 -0.00588136 -0.000226376
-13.0271 -0.00591995 -0.000228613
-12.9847 -0.00595886 -0.000230877
-12.9424 -0.00599809 -0.000233166
-12.9001 -0.00603764 -0.000235482
-12.8579 -0.00607753 -0.000237826
-12.8158 -0.00611775 -0.000240197
-12.7737 -0.0061583 -0.000242596
-12.7317 -0.0061992 -0.000245023
-12.6898 -0.00624045 -0.000247479
-12.6479 -0.00628205 -0.000249964
-12.6061 -0.006324 -0.000252479
-12.5643 -0.00636631 -0.000255024
-12.5226 -0.00640898 -0.000257599
-12.481 -0.00645202 -0.000260206
-12.4394 -0.00649543 -0.000262844
-12.3979 -0.00653922 -0.000265514
-12.3565 -0.00658339 -0.000268216
-12.3151 -0.00662795 -0.000270951
-12.2738 -0.00667289 -0.00027372
-12.2325 -0.00671824 -0.000276523
-12.1913 -0.00676398 -0.00027936
-12.1501 -0.00681013 -0.000282232
-12.109 -0.00685669 -0.00028514
-12.068 -0.00690367 -0.000288084
-12.027 -0.00695106 -0.000291065
-11.986 -0.00699888 -0.000294083
-11.9452 -0.00704714 -0.000297138
-11.9043 -0.00709583 -0.000300233
-11.8636 -0.00714496 -0.000303366
-11.8228 -0.00719454 -0.000306539
-11.7822 -0.00724458 -0.000309752
-11.7415 -0.00729508 -0.000313007
-11.701 -0.00734604 -0.000316303
-11.6605 -0.00739747 -0.000319641
-11.62 -0.00744938 -0.000323022
-11.5796 -0.00750177 -0.000326447
-11.5392 -0.00755465 -0.000329916
-11.4989 -0.00760803 -0.00033343
-11.4587 -0.00766192 -0.000336991
-11.4184 -0.00771631 -0.000340597
-11.3783 -0.00777122 -0.000344251
-11.3381 -0.00782665 -0.000347954
-11.2981 -0.00788261 -0.000351705
-11.2581 -0.00793911 -0.000355506
-11.2181 -0.00799615 -0.000359357
-11.1781 -0.00805374 -0.00036326
-11.1383 -0.00811189 -0.000367215
-11.0984 -0.00817061 -0.000371223
-11.0586 -0.0082299 -0.000375286
-11.0189 -0.00828977 -0.000379403
-10.9792 -0.00835023 -0.000383576
-10.9395 -0.00841128 -0.000387806
-10.8999 -0.00847295 -0.000392094
-10.8603 -0.00853522 -0.00039644
-10.8208 -0.00859812 -0.000400847
-10.7813 -0.00866165 -0.000405314
-10.7418 -0.00872581 -0.000409843
-10.7024 -0.00879062 -0.000414435
-10.6631 -0.0088561 -0.000419091
-10.6238 -0.00892223 -0.000423813
-10.5845 -0.00898904 -0.000428601
-10.5452 -0.00905654 -0.000433456
-10.506 -0.00912473 -0.00043838
-10.4669 -0.00919362 -0.000443373
-10.4278 -0.00926323 -0.000448438
-10.3887 -0.00933356 -0.000453576
-10.3496 -0.00940463 -0.000458787
-10.3106 -0.00947644 -0.000464073
-10.2717 -0.009549 -0.000469436
-10.2328 -0.00962233 -0.000474876
-10.1939 -0.00969644 -0.000480396
-10.155 -0.00977134 -0.000485996
-10.1162 -0.00984704 -0.000491678
-10.0774 -0.00992355 -0.000497444
-10.0387 -0.0100009 -0.000503295
-10 -0.010079 -0.000509233
-9.96134 -0.0101581 -0.000515259
-9.92271 -0.0102379 -0.000521376
-9.88412 -0.0103187 -0.000527584
-9.84557 -0.0104003 -0.000533885
-9.80704 -0.0104829 -0.000540281
-9.76856 -0.0105663 -0.000546775
-9.73011 -0.0106507 -0.000553367
-9.69169 -0.010736 -0.00056006
-9.65331 -0.0108223 -0.000566856
-9.61496 -0.0109095 -0.000573756
-9.57664 -0.0109977 -0.000580763
-9.53836 -0.011087 -0.000587878
-9.50011 -0.0111772 -0.000595105
-9.46189 -0.0112685 -0.000602444
-9.42371 -0.0113608 -0.000609898
-9.38556 -0.0114541 -0.00061747
-9.34744 -0.0115486 -0.000625162
-9.30935 -0.0116442 -0.000632975
-9.2713 -0.0117408 -0.000640914
-9.23327 -0.0118386 -0.000648979
-9.19528 -0.0119376 -0.000657174
-9.15732 -0.0120377 -0.000665501
-9.11939 -0.012139 -0.000673963
-9.08149 -0.0122415 -0.000682562
-9.04362 -0.0123452 -0.000691302
-9.00578 -0.0124502 -0.000700185
-8.96797 -0.0125564 -0.000709215
-8.93019 -0.0126639 -0.000718393
-8.89244 -0.0127727 -0.000727724
-8.85471 -0.0128829 -0.000737211
-8.81702 -0.0129944 -0.000746856
-8.77936 -0.0131073 -0.000756663
-8.74172 -0.0132215 -0.000766636
-8.70412 -0.0133372 -0.000776778
-8.66654 -0.0134544 -0.000787093
-8.62899 -0.013573 -0.000797583
-8.59146 -0.013693 -0.000808254
-8.55397 -0.0138147 -0.000819109
-8.5165 -0.0139378 -0.000830151
-8.47906 -0.0140625 -0.000841386
-8.44165 -0.0141888 -0.000852817
-8.40426 -0.0143168 -0.000864448
-8.3669 -0.0144463 -0.000876284
-8.32956 -0.0145776 -0.00088833
-8.29226 -0.0147106 -0.00090059
-8.25497 -0.0148453 -0.000913068
-8.21772 -0.0149818 -0.00092577
-8.18049 -0.0151201 -0.000938701
-8.14328 -0.0152602 -0.000951866
-8.1061 -0.0154022 -0.00096527
-8.06895 -0.0155461 -0.000978919
-8.03182 -0.0156919 -0.000992819
-7.99471 -0.0158397 -0.00100697
-7.95763 -0.0159895 -0.00102139
-7.92058 -0.0161413 -0.00103608
-7.88355 -0.0162953 -0.00105104
-7.84654 -0.0164513 -0.00106628
-7.80955 -0.0166095 -0.00108181
-7.77259 -0.0167699 -0.00109763
-7.73566 -0.0169326 -0.00111375
-7.69874 -0.0170975 -0.00113018
-7.66185 -0.0172648 -0.00114693
-7.62498 -0.0174344 -0.001164
-7.58814 -0.0176064 -0.00118141
-7.55132 -0.0177809 -0.00119915
-7.51452 -0.017958 -0.00121724
-7.47774 -0.0181375 -0.00123569
-7.44099 -0.0183197 -0.0012545
-7.40425 -0.0185046 -0.00127368
-7.36754 -0.0186921 -0.00129325
-7.33085 -0.0188824 -0.00131322
-7.29418 -0.0190756 -0.00133358
-7.25754 -0.0192716 -0.00135436
-7.22091 -0.0194706 -0.00137557
-7.18431 -0.0196725 -0.0013972
-7.14772 -0.0198775 -0.00141929
-7.11116 -0.0200857 -0.00144183
-7.07462 -0.020297 -0.00146484
-7.0381 -0.0205115 -0.00148834
-7.00159 -0.0207294 -0.00151233
-6.96511 -0.0209507 -0.00153682
-6.92865 -0.0211754 -0.00156184
-6.89221 -0.0214036 -0.0015874
-6.85579 -0.0216355 -0.0016135
-6.81938 -0.021871 -0.00164017
-6.783 -0.0221103 -0.00166741
-6.74664 -0.0223534 -0.00169526
-6.71029 -0.0226005 -0.00172371
-6.67397 -0.0228515 -0.0017528
-6.63766 -0.0231067 -0.00178253
-6.60137 -0.023366 -0.00181293
-6.5651 -0.0236297 -0.00184401
-6.52885 -0.0238977 -0.0018758
-6.49262 -0.0241702 -0.0019083
-6.4564 -0.0244472 -0.00194156
-6.42021 -0.0247289 -0.00197557
-6.38403 -0.0250155 -0.00201038
-6.34786 -0.0253069 -0.00204599
-6.31172 -0.0256033 -0.00208245
-6.27559 -0.0259049 -0.00211976
-6.23949 -0.0262117 -0.00215795
-6.20339 -0.0265238 -0.00219706
-6.16732 -0.0268415 -0.0022371
-6.13126 -0.0271648 -0.00227811
-6.09522 -0.0274938 -0.00232012
-6.05919 -0.0278288 -0.00236316
-6.02319 -0.0281697 -0.00240725
-5.9872 -0.0285169 -0.00245244
-5.95122 -0.0288704 -0.00249876
-5.91526 -0.0292305 -0.00254623
-5.87932 -0.0295971 -0.00259491
-5.84339 -0.0299706 -0.00264482
-5.80748 -0.0303511 -0.00269601
-5.77158 -0.0307388 -0.00274851
-5.7357 -0.0311339 -0.00280238
-5.69984 -0.0315364 -0.00285765
-5.66399 -0.0319468 -0.00291438
-5.62815 -0.0323651 -0.0029726
-5.59233 -0.0327915 -0.00303238
-5.55653 -0.0332263 -0.00309376
-5.52074 -0.0336697 -0.00315679
-5.48497 -0.0341219 -0.00322154
-5.4492 -0.0345831 -0.00328806
-5.41346 -0.0350537 -0.00335642
-5.37773 -0.0355338 -0.00342668
-5.34201 -0.0360238 -0.0034989
-5.30631 -0.0365238 -0.00357315
-5.27062 -0.0370342 -0.00364952
-5.23494 -0.0375553 -0.00372807
-5.19928 -0.0380874 -0.00380888
-5.16363 -0.0386307 -0.00389203
-5.128 -0.0391856 -0.00397762
-5.09237 -0.0397525 -0.00406573
-5.05677 -0.0403317 -0.00415646
-5.02117 -0.0409235 -0.00424991
-4.98559 -0.0415284 -0.00434617
-4.95002 -0.0421466 -0.00444536
-4.91446 -0.0427787 -0.00454759
-4.87892 -0.043425 -0.00465298
-4.84339 -0.044086 -0.00476166
-4.80787 -0.0447621 -0.00487374
-4.77237 -0.0454538 -0.00498937
-4.73687 -0.0461616 -0.0051087
-4.70139 -0.046886 -0.00523187
-4.66592 -0.0476275 -0.00535904
-4.63046 -0.0483867 -0.00549037
-4.59502 -0.0491641 -0.00562605
-4.55958 -0.0499603 -0.00576624
-4.52416 -0.050776 -0.00591115
-4.48875 -0.0516118 -0.00606097
-4.45335 -0.0524684 -0.00621592
-4.41797 -0.0533464 -0.00637623
-4.38259 -0.0542467 -0.00654212
-4.34722 -0.0551699 -0.00671385
-4.31187 -0.056117 -0.00689168
-4.27653 -0.0570886 -0.00707588
-4.24119 -0.0580857 -0.00726675
-4.20587 -0.0591091 -0.0074646
-4.17056 -0.0601599 -0.00766975
-4.13526 -0.0612391 -0.00788254
-4.09997 -0.0623476 -0.00810335
-4.06469 -0.0634865 -0.00833255
-4.02942 -0.0646571 -0.00857056
-3.99416 -0.0658604 -0.0088178
-3.95891 -0.0670978 -0.00907475
-3.92367 -0.0683706 -0.00934188
-3.88844 -0.0696801 -0.00961971
-3.85322 -0.0710278 -0.00990879
-3.81801 -0.0724151 -0.0102097
-3.7828 -0.0738438 -0.0105231
-3.74761 -0.0753155 -0.0108496
-3.71243 -0.0768319 -0.0111899
-3.67726 -0.0783949 -0.0115448
-3.64209 -0.0800065 -0.0119151
-3.60694 -0.0816687 -0.0123016
-3.57179 -0.0833837 -0.0127053
-3.53665 -0.0851537 -0.0131271
-3.50152 -0.0869813 -0.0135681
-3.4664 -0.088869 -0.0140294
-3.43129 -0.0908194 -0.0145123
-3.39619 -0.0928354 -0.0150179
-3.36109 -0.0949201 -0.0155477
-3.32601 -0.0970766 -0.0161032
-3.29093 -0.0993084 -0.016686
-3.25586 -0.101619 -0.0172978
-3.2208 -0.104012 -0.0179405
-3.18574 -0.106492 -0.0186161
-3.1507 -0.109063 -0.0193268
-3.11566 -0.11173 -0.020075
-3.08063 -0.114497 -0.0208632
-3.0456 -0.117369 -0.0216941
-3.01059 -0.120353 -0.0225709
-2.97558 -0.123454 -0.0234967
-2.94058 -0.126679 -0.0244751
-2.90558 -0.130033 -0.02551
-2.87059 -0.133525 -0.0266057
-2.83561 -0.137162 -0.0277668
-2.80064 -0.140952 -0.0289983
-2.76567 -0.144904 -0.0303059
-2.73071 -0.149029 -0.0316956
-2.69576 -0.153335 -0.0331742
-2.66081 -0.157834 -0.034749
-2.62587 -0.162538 -0.0364283
-2.59094 -0.16746 -0.0382211
-2.55601 -0.172613 -0.0401375
-2.52109 -0.178013 -0.0421885
-2.48617 -0.183675 -0.0443866
-2.45126 -0.189618 -0.0467455
-2.41636 -0.195859 -0.0492807
-2.38146 -0.20242 -0.0520095
-2.34657 -0.209322 -0.0549511
-2.31168 -0.216591 -0.0581275
-2.2768 -0.224252 -0.0615633
-2.24192 -0.232334 -0.0652862
-2.20705 -0.240868 -0.0693278
-2.17219 -0.24989 -0.0737241
-2.13733 -0.259435 -0.0785159
-2.10247 -0.269544 -0.0837502
-2.06762 -0.280263 -0.0894807
-2.03278 -0.291639 -0.0957694
-1.99794 -0.303726 -0.102688
-1.9631 -0.31658 -0.11032
-1.92827 -0.330265 -0.118761
-1.89345 -0.344848 -0.128126
-1.85862 -0.360402 -0.138546
-1.82381 -0.377007 -0.150179
-1.78899 -0.394744 -0.163211
-1.75419 -0.413702 -0.17786
-1.71938 -0.43397 -0.194391
-1.68458 -0.455635 -0.213119
-1.64979 -0.478783 -0.234425
-1.61499 -0.503482 -0.258766
-1.58021 -0.529781 -0.2867
-1.54542 -0.557681 -0.318904
-1.51064 -0.587121 -0.356202
-1.47586 -0.617925 -0.399596
-1.44109 -0.649751 -0.450305
-1.40632 -0.681993 -0.509791
-1.37155 -0.71365 -0.579794
-1.33679 -0.743132 -0.662319
-1.30203 -0.767987 -0.759578
-1.26727 -0.784541 -0.873785
-1.23251 -0.787472 -1.00673
-1.19776 -0.769419 -1.15898
-1.16301 -0.72089 -1.32849
-1.12827 -0.630991 -1.50873
-1.09352 -0.489723 -1.68677
-1.05878 -0.292266 -1.8426
-1.02405 -0.0442846 -1.95203
-0.989309 0.23508 -1.9939
-0.954576 0.516494 -1.959
-0.919844 0.769959 -1.85463
-0.885115 0.974793 -1.70095
-0.850388 1.12378 -1.52225
-0.815663 1.22075 -1.33925
-0.78094 1.27535 -1.16574
-0.746219 1.29852 -1.00891
-0.711499 1.29998 -0.871231
-0.676781 1.28736 -0.75236
-0.642065 1.26621 -0.650596
-0.60735 1.2404 -0.563738
-0.572637 1.2125 -0.489552
-0.537925 1.18421 -0.425991
-0.503214 1.15661 -0.37127
-0.468504 1.13036 -0.323878
-0.433796 1.10584 -0.282555
-0.399089 1.08326 -0.246254
-0.364382 1.06272 -0.214112
-0.329676 1.04424 -0.185412
-0.294972 1.02781 -0.159559
-0.260267 1.01339 -0.136051
-0.225564 1.00093 -0.114469
-0.190861 0.990368 -0.0944521
-0.156158 0.981655 -0.075688
-0.121456 0.974746 -0.0579031
-0.0867541 0.969599 -0.0408521
-0.0520524 0.966185 -0.0243112
-0.0173508 0.964484 -0.00807066
0.0173508 0.964484 0.00807066
0.0520524 0.966185 0.0243112
0.0867541 0.969599 0.0408521
0.121456 0.974746 0.0579031
0.156158 0.981655 0.075688
0.190861 0.990368 0.0944521
0.225564 1.00093 0.114469
0.260267 1.01339 0.136051
0.294972 1.02781 0.159559
0.329676 1.04424 0.185412
0.364382 1.06272 0.214112
0.399089 1.08326 0.246254
0.433796 1.10584 0.282555
0.468504 1.13036 0.323878
0.503214 1.15661 0.37127
0.537925 1.18421 0.425991
0.572637 1.2125 0.489552
0.60735 1.2404 0.563738
0.642065 1.26621 0.650596
0.676781 1.28736 0.75236
0.711499 1.29998 0.871231
0.746219 1.29852 1.00891
0.78094 1.27535 1.16574
0.815663 1.22075 1.33925
0.850388 1.12378 1.52225
0.885115 0.974793 1.70095
0.919844 0.769959 1.85463
0.954576 0.516494 1.959
0.989309 0.23508 1.9939
1.02405 -0.0442846 1.95203
1.05878 -0.292266 1.8426
1.09352 -0.489723 1.68677
1.12827 -0.630991 1.50873
1.16301 -0.72089 1.32849
1.19776 -0.769419 1.15898
1.23251 -0.787472 1.00673
1.26727 -0.784541 0.873785
1.30203 -0.767987 0.759578
1.33679 -0.743132 0.662319
1.37155 -0.71365 0.579794
1.40632 -0.681993 0.509791
1.44109 -0.649751 0.450305
1.47586 -0.617925 0.399596
1.51064 -0.587121 0.356202
1.54542 -0.557681 0.318904
1.58021 -0.529781 0.2867
1.61499 -0.503482 0.258766
1.64979 -0.478783 0.234425
1.68458 -0.455635 0.213119
1.71938 -0.43397 0.194391
1.75419 -0.413702 0.17786
1.78899 -0.394744 0.163211
1.82381 -0.377007 0.150179
1.85862 -0.360402 0.138546
1.89345 -0.344848 0.128126
1.92827 -0.330265 0.118761
1.9631 -0.31658 0.11032
1.99794 -0.303726 0.102688
2.03278 -0.291639 0.0957694
2.06762 -0.280263 0.0894807
2.10247 -0.269544 0.0837502
2.13733 -0.259435 0.0785159
2.17219 -0.24989 0.0737241
2.20705 -0.240868 0.0693278
2.24192 -0.232334 0.0652862
2.2768 -0.224252 0.0615633
2.31168 -0.216591 0.0581275
2.34657 -0.209322 0.0549511
2.38146 -0.20242 0.0520095
2.41636 -0.195859 0.0492807
2.45126 -0.189618 0.0467455
2.48617 -0.183675 0.0443866
2.52109 -0.178013 0.0421885
2.55601 -0.172613 0.0401375
2.59094 -0.16746 0.0382211
2.62587 -0.162538 0.0364283
2.66081 -0.157834 0.034749
2.69576 -0.153335 0.0331742
2.73071 -0.149029 0.0316956
2.76567 -0.144904 0.0303059
2.80064 -0.140952 0.0289983
2.83561 -0.137162 0.0277668
2.87059 -0.133525 0.0266057
2.90558 -0.130033 0.02551
2.94058 -0.126679 0.0244751
2.97558 -0.123454 0.0234967
3.01059 -0.120353 0.0225709
3.0456 -0.117369 0.0216941
3.08063 -0.114497 0.0208632
3.11566 -0.11173 0.020075
3.1507 -0.109063 0.0193268
3.18574 -0.106492 0.0186161
3.2208 -0.104012 0.0179405
3.25586 -0.101619 0.0172978
3.29093 -0.0993084 0.016686
3.32601 -0.0970766 0.0161032
3.36109 -0.0949201 0.0155477
3.39619 -0.0928354 0.0150179
3.43129 -0.0908194 0.0145123
3.4664 -0.088869 0.0140294
3.50152 -0.0869813 0.0135681
3.53665 -0.0851537 0.0131271
3.57179 -0.0833837 0.0127053
3.60694 -0.0816687 0.0123016
3.64209 -0.0800065 0.0119151
3.67726 -0.0783949 0.0115448
3.71243 -0.0768319 0.0111899
3.74761 -0.0753155 0.0108496
3.7828 -0.0738438 0.0105231
3.81801 -0.0724151 0.0102097
3.85322 -0.0710278 0.00990879
3.88844 -0.0696801 0.00961971
3.92367 -0.0683706 0.00934188
3.95891 -0.0670978 0.00907475
3.99416 -0.0658604 0.0088178
4.02942 -0.0646571 0.00857056
4.06469 -0.0634865 0.00833255
4.09997 -0.0623476 0.00810335
4.13526 -0.0612391 0.00788254
4.17056 -0.0601599 0.00766975
4.20587 -0.0591091 0.0074646
4.24119 -0.0580857 0.00726675
4.27653 -0.0570886 0.00707588
4.31187 -0.056117 0.00689168
4.34722 -0.0551699 0.00671385
4.38259 -0.0542467 0.00654212
4.41797 -0.0533464 0.00637623
4.45335 -0.0524684 0.00621592
4.48875 -0.0516118 0.00606097
4.52416 -0.050776 0.00591115
4.55958 -0.0499603 0.00576624
4.59502 -0.0491641 0.00562605
4.63046 -0.0483867 0.00549037
4.66592 -0.0476275 0.00535904
4.70139 -0.046886 0.00523187
4.73687 -0.0461616 0.0051087
4.77237 -0.0454538 0.00498937
4.80787 -0.0447621 0.00487374
4.84339 -0.044086 0.00476166
4.87892 -0.043425 0.00465298
4.91446 -0.0427787 0.00454759
4.95002 -0.0421466 0.00444536
4.98559 -0.0415284 0.00434617
5.02117 -0.0409235 0.00424991
5.05677 -0.0403317 0.00415646
5.09237 -0.0397525 0.00406573
5.128 -0.0391856 0.00397762
5.16363 -0.0386307 0.00389203
5.19928 -0.0380874 0.00380888
5.23494 -0.0375553 0.00372807
5.27062 -0.0370342 0.00364952
5.30631 -0.0365238 0.00357315
5.34201 -0.0360238 0.0034989
5.37773 -0.0355338 0.00342668
5.41346 -0.0350537 0.00335642
5.4492 -0.0345831 0.00328806
5.48497 -0.0341219 0.00322154
5.52074 -0.0336697 0.00315679
5.55653 -0.0332263 0.00309376
5.59233 -0.0327915 0.00303238
5.62815 -0.0323651 0.0029726
5.66399 -0.0319468 0.00291438
5.69984 -0.0315364 0.00285765
5.7357 -0.0311339 0.00280238
5.77158 -0.0307388 0.00274851
5.80748 -0.0303511 0.00269601
5.84339 -0.0299706 0.00264482
5.87932 -0.0295971 0.00259491
5.91526 -0.0292305 0.00254623
5.95122 -0.0288704 0.00249876
5.9872 -0.0285169 0.00245244
6.02319 -0.0281697 0.00240725
6.05919 -0.0278288 0.00236316
6.09522 -0.0274938 0.00232012
6.13126 -0.0271648 0.00227811
6.16732 -0.0268415 0.0022371
6.20339 -0.0265238 0.00219706
6.23949 -0.0262117 0.00215795
6.27559 -0.0259049 0.00211976
6.31172 -0.0256033 0.00208245
6.34786 -0.0253069 0.00204599
6.38403 -0.0250155 0.00201038
6.42021 -0.0247289 0.00197557
6.4564 -0.0244472 0.00194156
6.49262 -0.0241702 0.0019083
6.52885 -0.0238977 0.0018758
6.5651 -0.0236297 0.00184401
6.60137 -0.023366 0.00181293
6.63766 -0.0231067 0.00178253
6.67397 -0.0228515 0.0017528
6.71029 -0.0226005 0.00172371
6.74664 -0.0223534 0.00169526
6.783 -0.0221103 0.00166741
6.81938 -0.021871 0.00164017
6.85579 -0.0216355 0.0016135
6.89221 -0.0214036 0.0015874
6.92865 -0.0211754 0.00156184
6.96511 -0.0209507 0.00153682
7.00159 -0.0207294 0.00151233
7.0381 -0.0205115 0.00148834
7.07462 -0.020297 0.00146484
7.11116 -0.0200857 0.00144183
7.14772 -0.0198775 0.00141929
7.18431 -0.0196725 0.0013972
7.22091 -0.0194706 0.00137557
7.25754 -0.0192716 0.00135436
7.29418 -0.0190756 0.00133358
7.33085 -0.0188824 0.00131322
7.36754 -0.0186921 0.00129325
7.40425 -0.0185046 0.00127368
7.44099 -0.0183197 0.0012545
7.47774 -0.0181375 0.00123569
7.51452 -0.017958 0.00121724
7.55132 -0.0177809 0.00119915
7.58814 -0.0176064 0.00118141
7.62498 -0.0174344 0.001164
7.66185 -0.0172648 0.00114693
7.69874 -0.0170975 0.00113018
7.73566 -0.0169326 0.00111375
7.77259 -0.0167699 0.00109763
7.80955 -0.0166095 0.00108181
7.84654 -0.0164513 0.00106628
7.88355 -0.0162953 0.00105104
7.92058 -0.0161413 0.00103608
7.95763 -0.0159895 0.00102139
7.99471 -0.0158397 0.00100697
8.03182 -0.0156919 0.000992819
8.06895 -0.0155461 0.000978919
8.1061 -0.0154022 0.00096527
8.14328 -0.0152602 0.000951866
8.18049 -0.0151201 0.000938701
8.21772 -0.0149818 0.00092577
8.25497 -0.0148453 0.000913068
8.29226 -0.0147106 0.00090059
8.32956 -0.0145776 0.00088833
8.3669 -0.0144463 0.000876284
8.40426 -0.0143168 0.000864448
8.44165 -0.0141888 0.000852817
8.47906 -0.0140625 0.000841386
8.5165 -0.0139378 0.000830151
8.55397 -0.0138147 0.000819109
8.59146 -0.013693 0.000808254
8.62899 -0.013573 0.000797583
8.66654 -0.0134544 0.000787093
8.70412 -0.0133372 0.000776778
8.74172 -0.0132215 0.000766636
8.77936 -0.0131073 0.000756663
8.81702 -0.0129944 0.000746856
8.85471 -0.0128829 0.000737211
8.89244 -0.0127727 0.000727724
8.93019 -0.0126639 0.000718393
8.96797 -0.0125564 0.000709215
9.00578 -0.0124502 0.000700185
9.04362 -0.0123452 0.000691302
9.08149 -0.0122415 0.000682562
9.11939 -0.012139 0.000673963
9.15732 -0.0120377 0.000665501
9.19528 -0.0119376 0.000657174
9.23327 -0.0118386 0.000648979
9.2713 -0.0117408 0.000640914
9.30935 -0.0116442 0.000632975
9.34744 -0.0115486 0.000625162
9.38556 -0.0114541 0.00061747
9.42371 -0.0113608 0.000609898
9.46189 -0.0112685 0.000602444
9.50011 -0.0111772 0.000595105
9.53836 -0.011087 0.000587878
9.57664 -0.0109977 0.000580763
9.61496 -0.0109095 0.000573756
9.65331 -0.0108223 0.000566856
9.69169 -0.010736 0.00056006
9.73011 -0.0106507 0.000553367
9.76856 -0.0105663 0.000546775
9.80704 -0.0104829 0.000540281
9.84557 -0.0104003 0.000533885
9.88412 -0.0103187 0.000527584
9.92271 -0.0102379 0.000521376
9.96134 -0.0101581 0.000515259
10 -0.010079 0.000509233
10.0387 -0.0100009 0.000503295
10.0774 -0.00992355 0.000497444
10.1162 -0.00984704 0.000491678
10.155 -0.00977134 0.000485996
10.1939 -0.00969644 0.000480396
10.2328 -0.00962233 0.000474876
10.2717 -0.009549 0.000469436
10.3106 -0.00947644 0.000464073
10.3496 -0.00940463 0.000458787
10.3887 -0.00933356 0.000453576
10.4278 -0.00926323 0.000448438
10.4669 -0.00919362 0.000443373
10.506 -0.00912473 0.00043838
10.5452 -0.00905654 0.000433456
10.5845 -0.00898904 0.000428601
10.6238 -0.00892223 0.000423813
10.6631 -0.0088561 0.000419091
10.7024 -0.00879062 0.000414435
10.7418 -0.00872581 0.000409843
10.7813 -0.00866165 0.000405314
10.8208 -0.00859812 0.000400847
10.8603 -0.00853522 0.00039644
10.8999 -0.00847295 0.000392094
10.9395 -0.00841128 0.000387806
10.9792 -0.00835023 0.000383576
11.0189 -0.00828977 0.000379403
11.0586 -0.0082299 0.000375286
11.0984 -0.00817061 0.000371223
11.1383 -0.00811189 0.000367215
11.1781 -0.00805374 0.00036326
11.2181 -0.00799615 0.000359357
11.2581 -0.00793911 0.000355506
11.2981 -0.00788261 0.000351705
11.3381 -0.00782665 0.000347954
11.3783 -0.00777122 0.000344251
11.4184 -0.00771631 0.000340597
11.4587 -0.00766192 0.000336991
11.4989 -0.00760803 0.00033343
11.5392 -0.00755465 0.000329916
11.5796 -0.00750177 0.000326447
11.62 -0.00744938 0.000323022
11.6605 -0.00739747 0.000319641
11.701 -0.00734604 0.000316303
11.7415 -0.00729508 0.000313007
11.7822 -0.00724458 0.000309752
11.8228 -0.00719454 0.000306539
11.8636 -0.00714496 0.000303366
11.9043 -0.00709583 0.000300233
11.9452 -0.00704714 0.000297138
11.986 -0.00699888 0.000294083
12.027 -0.00695106 0.000291065
12.068 -0.00690367 0.000288084
12.109 -0.00685669 0.00028514
12.1501 -0.00681013 0.000282232
12.1913 -0.00676398 0.00027936
12.2325 -0.00671824 0.000276523
12.2738 -0.00667289 0.00027372
12.3151 -0.00662795 0.000270951
12.3565 -0.00658339 0.000268216
12.3979 -0.00653922 0.000265514
12.4394 -0.00649543 0.000262844
12.481 -0.00645202 0.000260206
12.5226 -0.00640898 0.000257599
12.5643 -0.00636631 0.000255024
12.6061 -0.006324 0.000252479
12.6479 -0.00628205 0.000249964
12.6898 -0.00624045 0.000247479
12.7317 -0.0061992 0.000245023
12.7737 -0.0061583 0.000242596
12.8158 -0.00611775 0.000240197
12.8579 -0.00607753 0.000237826
12.9001 -0.00603764 0.000235482
12.9424 -0.00599809 0.000233166
12.9847 -0.00595886 0.000230877
13.0271 -0.00591995 0.000228613
13.0696 -0.00588136 0.000226376
13.1121 -0.00584309 0.000224164
13.1547 -0.00580512 0.000221978
13.1974 -0.00576747 0.000219816
13.2402 -0.00573012 0.000217679
13.283 -0.00569306 0.000215566
13.3259 -0.00565631 0.000213477
13.3689 -0.00561985 0.000211411
13.4119 -0.00558368 0.000209368
13.455 -0.00554779 0.000207349
13.4982 -0.00551219 0.000205351
13.5415 -0.00547687 0.000203376
13.5848 -0.00544182 0.000201422
13.6283 -0.00540705 0.00019949
13.6718 -0.00537255 0.00019758
13.7153 -0.00533832 0.00019569
13.759 -0.00530435 0.000193821
13.8028 -0.00527064 0.000191972
13.8466 -0.00523719 0.000190143
13.8905 -0.005204 0.000188335
13.9345 -0.00517105 0.000186545
13.9786 -0.00513836 0.000184775
14.0227 -0.00510592 0.000183024
14.067 -0.00507371 0.000181291
14.1113 -0.00504175 0.000179577
14.1558 -0.00501003 0.000177882
14.2003 -0.00497854 0.000176204
14.2449 -0.00494729 0.000174544
14.2896 -0.00491627 0.000172901
14.3344 -0.00488547 0.000171275
14.3793 -0.0048549 0.000169667
14.4243 -0.00482455 0.000168075
14.4693 -0.00479442 0.0001665
14.5145 -0.00476451 0.000164941
14.5598 -0.00473482 0.000163398
14.6052 -0.00470533 0.000161872
14.6506 -0.00467606 0.00016036
14.6962 -0.004647 0.000158865
14.7419 -0.00461814 0.000157384
14.7877 -0.00458948 0.000155919
14.8336 -0.00456103 0.000154468
14.8796 -0.00453277 0.000153032
14.9257 -0.00450471 0.00015161
14.9719 -0.00447684 0.000150203
15.0182 -0.00444917 0.00014881
15.0647 -0.00442168 0.000147431
15.1112 -0.00439439 0.000146065
15.1579 -0.00436728 0.000144713
15.2047 -0.00434035 0.000143374
15.2516 -0.0043136 0.000142048
15.2986 -0.00428703 0.000140735
15.3458 -0.00426064 0.000139435
15.393 -0.00423443 0.000138148
15.4404 -0.00420838 0.000136873
15.488 -0.00418251 0.000135611
15.5356 -0.00415681 0.000134361
15.5834 -0.00413127 0.000133122
15.6313 -0.0041059 0.000131896
15.6794 -0.00408069 0.000130681
15.7276 -0.00405565 0.000129477
15.7759 -0.00403076 0.000128285
15.8243 -0.00400603 0.000127104
15.873 -0.00398145 0.000125935
15.9217 -0.00395703 0.000124776
15.9706 -0.00393276 0.000123628
16.0197 -0.00390864 0.00012249
16.0689 -0.00388467 0.000121363
16.1182 -0.00386085 0.000120247
16.1677 -0.00383717 0.00011914
16.2174 -0.00381363 0.000118044
16.2672 -0.00379023 0.000116958
16.3172 -0.00376697 0.000115881
16.3674 -0.00374385 0.000114814
16.4177 -0.00372087 0.000113757
16.4682 -0.00369802 0.000112709
16.5189 -0.0036753 0.00011167
16.5697 -0.00365271 0.00011064
16.6208 -0.00363025 0.00010962
16.672 -0.00360791 0.000108608
16.7234 -0.00358571 0.000107605
16.775 -0.00356362 0.000106611
16.8268 -0.00354166 0.000105626
16.8787 -0.00351981 0.000104649
16.9309 -0.00349809 0.00010368
16.9833 -0.00347648 0.000102719
17.0359 -0.00345499 0.000101767
17.0887 -0.0034336 0.000100822
17.1418 -0.00341233 9.98852e-05
17.195 -0.00339117 9.89562e-05
17.2485 -0.00337012 9.80348e-05
17.3022 -0.00334917 9.71209e-05
17.3562 -0.00332833 9.62144e-05
17.4104 -0.00330759 9.53153e-05
17.4648 -0.00328695 9.44233e-05
17.5195 -0.00326641 9.35383e-05
17.5744 -0.00324597 9.26604e-05
17.6296 -0.00322562 9.17893e-05
17.6851 -0.00320537 9.09249e-05
17.7408 -0.00318521 9.00672e-05
17.7969 -0.00316513 8.9216e-05
17.8532 -0.00314515 8.83712e-05
17.9098 -0.00312525 8.75327e-05
17.9667 -0.00310543 8.67005e-05
18.0239 -0.0030857 8.58743e-05
18.0815 -0.00306605 8.50541e-05
18.1393 -0.00304647 8.42398e-05
18.1975 -0.00302697 8.34313e-05
18.256 -0.00300755 8.26284e-05
18.3149 -0.00298819 8.18311e-05
18.3742 -0.00296891 8.10392e-05
18.4338 -0.00294969 8.02527e-05
18.4938 -0.00293054 7.94713e-05
18.5542 -0.00291145 7.86951e-05
18.615 -0.00289242 7.79238e-05
18.6762 -0.00287344 7.71573e-05
18.7379 -0.00285452 7.63956e-05
18.8 -0.00283566 7.56385e-05
18.8625 -0.00281684 7.48859e-05
18.9255 -0.00279807 7.41377e-05
18.9891 -0.00277934 7.33936e-05
19.0531 -0.00276065 7.26537e-05
19.1177 -0.00274199 7.19177e-05
19.1828 -0.00272337 7.11855e-05
19.2484 -0.00270478 7.04569e-05
19.3147 -0.00268621 6.97319e-05
19.3816 -0.00266767 6.90101e-05
19.4491 -0.00264914 6.82916e-05
19.5173 -0.00263062 6.7576e-05
19.5862 -0.00261211 6.68632e-05
19.6558 -0.0025936 6.6153e-05
19.7262 -0.00257509 6.54452e-05
19.7974 -0.00255656 6.47396e-05
19.8694 -0.00253803 6.40359e-05
19.9423 -0.00251946 6.33338e-05
20.0162 -0.00250087 6.26332e-05
20.091 -0.00248223 6.19337e-05
20.1669 -0.00246355 6.12349e-05
20.244 -0.0024448 6.05366e-05
20.3222 -0.00242598 5.98384e-05
20.4016 -0.00240708 5.91397e-05
20.4825 -0.00238808 5.84401e-05
20.5648 -0.00236897 5.77391e-05
20.6487 -0.00234972 5.70361e-05
20.7344 -0.00233031 5.63303e-05
20.8219 -0.00231073 5.56209e-05
20.9115 -0.00229093 5.4907e-05
21.0034 -0.00227089 5.41875e-05
21.0979 -0.00225056 5.34609e-05
21.1952 -0.0022299 5.27256e-05
21.2959 -0.00220883 5.19794e-05
21.4004 -0.00218728 5.12199e-05
21.5093 -0.00216514 5.04433e-05
21.6237 -0.00214225 4.96449e-05
21.7448 -0.00211841 4.88178e-05
21.8747 -0.0020933 4.79515e-05
22.0165 -0.00206637 4.70283e-05
22.1768 -0.00203656 4.60134e-05
22.3723 -0.00200107 4.48149e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.075Lambda0.5Nc1ClassicOneLoop/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=3.33333
#Lambda=0.5
#Beta=6.66667
#Nc=1
#QUANTUM=0

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=1024 aX=2 aP=0.5

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.5/LambdaOverBeta0.075Lambda0.5Nc1ClassicOneLoop/SigmaAOneLoop.txt <==
-22.3723 -0.0374996 4.17072e-20
-22.1768 -0.0374996 4.17072e-20
-22.0165 -0.0374996 4.17072e-20
-21.8747 -0.0374996 4.17072e-20
-21.7448 -0.0374996 4.17072e-20
-21.6237 -0.0374996 4.17072e-20
-21.5093 -0.0374996 4.17072e-20
-21.4004 -0.0374996 4.17072e-20
-21.2959 -0.0374996 4.17072e-20
-21.1952 -0.0374996 4.17072e-20
-21.0979 -0.0374996 4.17072e-20
-21.0034 -0.0374996 4.17072e-20
-20.9115 -0.0374996 4.17072e-20
-20.8219 -0.0374996 4.17072e-20
-20.7344 -0.0374996 4.17072e-20
-20.6487 -0.0374996 4.17072e-20
-20.5648 -0.0374996 4.17072e-20
-20.4825 -0.0374996 4.17072e-20
-20.4016 -0.0374996 4.17072e-20
-20.3222 -0.0374996 4.17072e-20
-20.244 -0.0374996 4.17072e-20
-20.1669 -0.0374996 4.17072e-20
-20.091 -0.0374996 4.17072e-20
-20.0162 -0.0374996 4.17072e-20
-19.9423 -0.0374996 4.17072e-20
-19.8694 -0.0374996 4.17072e-20
-19.7974 -0.0374996 4.17072e-20
-19.7262 -0.0374996 4.17072e-20
-19.6558 -0.0374996 4.17072e-20
-19.5862 -0.0374996 4.17072e-20
-19.5173 -0.0374996 4.17072e-20
-19.4491 -0.0374996 4.17072e-20
-19.3816 -0.0374996 4.17072e-20
-19.3147 -0.0374996 4.17072e-20
-19.2484 -0.0374996 4.17072e-20
-19.1828 -0.0374996 4.17072e-20
-19.1177 -0.0374996 4.17072e-20
-19.0531 -0.0374996 4.17072e-20
-18.9891 -0.0374996 4.17072e-20
-18.9255 -0.0374996 4.17072e-20
-18.8625 -0.0374996 4.17072e-20
-18.8 -0.0374996 4.17072e-20
-18.7379 -0.0374996 4.17072e-20
-18.6762 -0.0374996 4.17072e-20
-18.615 -0.0374996 4.17072e-20
-18.5542 -0.0374996 4.17072e-20
-18.4938 -0.0374996 4.17072e-20
-18.4338 -0.0374996 4.17072e-20
-18.3742 -0.0374996 4.17072e-20
-18.3149 -0.0374996 4.17072e-20
-18.256 -0.0374996 4.17072e-20
-18.1975 -0.0374996 4.17072e-20
-18.1393 -0.0374996 4.17072e-20
-18.0815 -0.0374996 4.17072e-20
-18.0239 -0.0374996 4.17072e-20
-17.9667 -0.0374996 4.17072e-20
-17.9098 -0.0374996 4.17072e-20
-17.8532 -0.0374996 4.17072e-20
-17.7969 -0.0374996 4.17072e-20
-17.7408 -0.0374996 4.17072e-20
-17.6851 -0.0374996 4.17072e-20
-17.6296 -0.0374996 4.17072e-20
-17.5744 -0.0374996 4.17072e-20
-17.5195 -0.0374996 4.17072e-20
-17.4648 -0.0374996 4.17072e-20
-17.4104 -0.0374996 4.17072e-20
-17.3562 -0.0374996 4.17072e-20
-17.3022 -0.0374996 4.17072e-20
-17.2485 -0.0374996 4.17072e-20
-17.195 -0.0374996 4.17072e-20
-17.1418 -0.0374996 4.17072e-20
-17.0887 -0.0374996 4.17072e-20
-17.0359 -0.0374996 4.17072e-20
-16.9833 -0.0374996 4.17072e-20
-16.9309 -0.0374996 4.17072e-20
-16.8787 -0.0374996 4.17072e-20
-16.8268 -0.0374996 4.17072e-20
-16.775 -0.0374996 4.17072e-20
-16.7234 -0.0374996 4.17072e-20
-16.672 -0.0374996 4.17072e-20
-16.6208 -0.0374996 4.17072e-20
-16.5697 -0.0374996 4.17072e-20
-16.5189 -0.0374996 4.17072e-20
-16.4682 -0.0374996 4.17072e-20
-16.4177 -0.0374996 4.17072e-20
-16.3674 -0.0374996 4.17072e-20
-16.3172 -0.0374996 4.17072e-20
-16.2672 -0.0374996 4.17072e-20
-16.2174 -0.0374996 4.17072e-20
-16.1677 -0.0374996 4.17072e-20
-16.1182 -0.0374996 4.17072e-20
-16.0689 -0.0374996 4.17072e-20
-16.0197 -0.0374996 4.17072e-20
-15.9706 -0.0374996 4.17072e-20
-15.9217 -0.0374996 4.17072e-20
-15.873 -0.0374996 4.17072e-20
-15.8243 -0.0374996 4.17072e-20
-15.7759 -0.0374996 4.17072e-20
-15.7276 -0.0374996 4.17072e-20
-15.6794 -0.0374996 4.17072e-20
-15.6313 -0.0374996 4.17072e-20
-15.5834 -0.0374996 4.17072e-20
-15.5356 -0.0374996 4.17072e-20
-15.488 -0.0374996 4.17072e-20
-15.4404 -0.0374996 4.17072e-20
-15.393 -0.0374996 4.17072e-20
-15.3458 -0.0374996 4.17072e-20
-15.2986 -0.0374996 4.17072e-20
-15.2516 -0.0374996 4.17072e-20
-15.2047 -0.0374996 4.17072e-20
-15.1579 -0.0374996 4.17072e-20
-15.1112 -0.0374996 4.17072e-20
-15.0647 -0.0374996 4.17072e-20
-15.0182 -0.0374996 4.17072e-20
-14.9719 -0.0374996 4.17072e-20
-14.9257 -0.0374996 4.17072e-20
-14.8796 -0.0374996 4.17072e-20
-14.8336 -0.0374996 4.17072e-20
-14.7877 -0.0374996 4.17072e-20
-14.7419 -0.0374996 4.17072e-20
-14.6962 -0.0374996 4.17072e-20
-14.6506 -0.0374996 4.17072e-20
-14.6052 -0.0374996 4.17072e-20
-14.5598 -0.0374996 4.17072e-20
-14.5145 -0.0374996 4.17072e-20
-14.4693 -0.0374996 4.17072e-20
-14.4243 -0.0374996 4.17072e-20
-14.3793 -0.0374996 4.17072e-20
-14.3344 -0.0374996 4.17072e-20
-14.2896 -0.0374996 4.17072e-20
-14.2449 -0.0374996 4.17072e-20
-14.2003 -0.0374996 4.17072e-20
-14.1558 -0.0374996 4.17072e-20
-14.1113 -0.0374996 4.17072e-20
-14.067 -0.0374996 4.17072e-20
-14.0227 -0.0374996 4.17072e-20
-13.9786 -0.0374996 4.17072e-20
-13.9345 -0.0374996 4.17072e-20
-13.8905 -0.0374996 4.17072e-20
-13.8466 -0.0374996 4.17072e-20
-13.8028 -0.0374996 4.17072e-20
-13.759 -0.0374996 4.17072e-20
-13.7153 -0.0374996 4.17072e-20
-13.6718 -0.0374996 4.17072e-20
-13.6283 -0.0374996 4.17072e-20
-13.5848 -0.0374996 4.17072e-20
-13.5415 -0.0374996 4.17072e-20
-13.4982 -0.0374996 4.17072e-20
-13.455 -0.0374996 4.17072e-20
-13.4119 -0.0374996 4.17072e-20
-13.3689 -0.0374996 4.17072e-20
-13.3259 -0.0374996 4.17072e-20
-13.283 -0.0374996 4.17072e-20
-13.2402 -0.0374996 4.17072e-20
-13.1974 -0.0374996 4.17072e-20
-13.1547 -0.0374996 4.17072e-20
-13.1121 -0.0374996 4.17072e-20
-13.0696 -0.0374996 4.17072e-20
-13.0271 -0.0374996 4.17072e-20
-12.9847 -0.0374996 4.17072e-20
-12.9424 -0.0374996 4.17072e-20
-12.9001 -0.0374996 4.17072e-20
-12.8579 -0.0374996 4.17072e-20
-12.8158 -0.0374996 4.17072e-20
-12.7737 -0.0374996 4.17072e-20
-12.7317 -0.0374996 4.17072e-20
-12.6898 -0.0374996 4.17072e-20
-12.6479 -0.0374996 4.17072e-20
-12.6061 -0.0374996 4.17072e-20
-12.5643 -0.0374996 4.17072e-20
-12.5226 -0.0374996 4.17072e-20
-12.481 -0.0374996 4.17072e-20
-12.4394 -0.0374996 4.17072e-20
-12.3979 -0.0374996 4.17072e-20
-12.3565 -0.0374996 4.17072e-20
-12.3151 -0.0374996 4.17072e-20
-12.2738 -0.0374996 4.17072e-20
-12.2325 -0.0374996 4.17072e-20
-12.1913 -0.0374996 4.17072e-20
-12.1501 -0.0374996 4.17072e-20
-12.109 -0.0374996 4.17072e-20
-12.068 -0.0374996 4.17072e-20
-12.027 -0.0374996 4.17072e-20
-11.986 -0.0374996 4.17072e-20
-11.9452 -0.0374996 4.17072e-20
-11.9043 -0.0374996 4.17072e-20
-11.8636 -0.0374996 4.17072e-20
-11.8228 -0.0374996 4.17072e-20
-11.7822 -0.0374996 4.17072e-20
-11.7415 -0.0374996 4.17072e-20
-11.701 -0.0374996 4.17072e-20
-11.6605 -0.0374996 4.17072e-20
-11.62 -0.0374996 4.17072e-20
-11.5796 -0.0374996 4.17072e-20
-11.5392 -0.0374996 4.17072e-20
-11.4989 -0.0374996 4.17072e-20
-11.4587 -0.0374996 4.17072e-20
-11.4184 -0.0374996 4.17072e-20
-11.3783 -0.0374996 4.17072e-20
-11.3381 -0.0374996 4.17072e-20
-11.2981 -0.0374996 4.17072e-20
-11.2581 -0.0374996 4.17072e-20
-11.2181 -0.0374996 4.17072e-20
-11.1781 -0.0374996 4.17072e-20
-11.1383 -0.0374996 4.17072e-20
-11.0984 -0.0374996 4.17072e-20
-11.0586 -0.0374996 4.17072e-20
-11.0189 -0.0374996 4.17072e-20
-10.9792 -0.0374996 4.17072e-20
-10.9395 -0.0374996 4.17072e-20
-10.8999 -0.0374996 4.17072e-20
-10.8603 -0.0374996 4.17072e-20
-10.8208 -0.0374996 4.17072e-20
-10.7813 -0.0374996 4.17072e-20
-10.7418 -0.0374996 4.17072e-20
-10.7024 -0.0374996 4.17072e-20
-10.6631 -0.0374996 4.17072e-20
-10.6238 -0.0374996 4.17072e-20
-10.5845 -0.0374996 4.17072e-20
-10.5452 -0.0374996 4.17072e-20
-10.506 -0.0374996 4.17072e-20
-10.4669 -0.0374996 4.17072e-20
-10.4278 -0.0374996 4.17072e-20
-10.3887 -0.0374996 4.17072e-20
-10.3496 -0.0374996 4.17072e-20
-10.3106 -0.0374996 4.17072e-20
-10.2717 -0.0374996 4.17072e-20
-10.2328 -0.0374996 4.17072e-20
-10.1939 -0.0374996 4.17072e-20
-10.155 -0.0374996 4.17072e-20
-10.1162 -0.0374996 4.17072e-20
-10.0774 -0.0374996 4.17072e-20
-10.0387 -0.0374996 4.17072e-20
-10 -0.0374996 4.17072e-20
-9.96134 -0.0374996 4.17072e-20
-9.92271 -0.0374996 4.17072e-20
-9.88412 -0.0374996 4.17072e-20
-9.84557 -0.0374996 4.17072e-20
-9.80704 -0.0374996 4.17072e-20
-9.76856 -0.0374996 4.17072e-20
-9.73011 -0.0374996 4.17072e-20
-9.69169 -0.0374996 4.17072e-20
-9.65331 -0.0374996 4.17072e-20
-9.61496 -0.0374996 4.17072e-20
-9.57664 -0.0374996 4.17072e-20
-9.53836 -0.0374996 4.17072e-20
-9.50011 -0.0374996 4.17072e-20
-9.46189 -0.0374996 4.17072e-20
-9.42371 -0.0374996 4.17072e-20
-9.38556 -0.0374996 4.17072e-20
-9.34744 -0.0374996 4.17072e-20
-9.30935 -0.0374996 4.17072e-20
-9.2713 -0.0374996 4.17072e-20
-9.23327 -0.0374996 4.17072e-20
-9.19528 -0.0374996 4.17072e-20
-9.15732 -0.0374996 4.17072e-20
-9.11939 -0.0374996 4.17072e-20
-9.08149 -0.0374996 4.17072e-20
-9.04362 -0.0374996 4.17072e-20
-9.00578 -0.0374996 4.17072e-20
-8.96797 -0.0374996 4.17072e-20
-8.93019 -0.0374996 4.17072e-20
-8.89244 -0.0374996 4.17072e-20
-8.85471 -0.0374996 4.17072e-20
-8.81702 -0.0374996 4.17072e-20
-8.77936 -0.0374996 4.17072e-20
-8.74172 -0.0374996 4.17072e-20
-8.70412 -0.0374996 4.17072e-20
-8.66654 -0.0374996 4.17072e-20
-8.62899 -0.0374996 4.17072e-20
-8.59146 -0.0374996 4.17072e-20
-8.55397 -0.0374996 4.17072e-20
-8.5165 -0.0374996 4.17072e-20
-8.47906 -0.0374996 4.17072e-20
-8.44165 -0.0374996 4.17072e-20
-8.40426 -0.0374996 4.17072e-20
-8.3669 -0.0374996 4.17072e-20
-8.32956 -0.0374996 4.17072e-20
-8.29226 -0.0374996 4.17072e-20
-8.25497 -0.0374996 4.17072e-20
-8.21772 -0.0374996 4.17072e-20
-8.18049 -0.0374996 4.17072e-20
-8.14328 -0.0374996 4.17072e-20
-8.1061 -0.0374996 4.17072e-20
-8.06895 -0.0374996 4.17072e-20
-8.03182 -0.0374996 4.17072e-20
-7.99471 -0.0374996 4.17072e-20
-7.95763 -0.0374996 4.17072e-20
-7.92058 -0.0374996 4.17072e-20
-7.88355 -0.0374996 4.17072e-20
-7.84654 -0.0374996 4.17072e-20
-7.80955 -0.0374996 4.17072e-20
-7.77259 -0.0374996 4.17072e-20
-7.73566 -0.0374996 4.17072e-20
-7.69874 -0.0374996 4.17072e-20
-7.66185 -0.0374996 4.17072e-20
-7.62498 -0.0374996 4.17072e-20
-7.58814 -0.0374996 4.17072e-20
-7.55132 -0.0374996 4.17072e-20
-7.51452 -0.0374996 4.17072e-20
-7.47774 -0.0374996 4.17072e-20
-7.44099 -0.0374996 4.17072e-20
-7.40425 -0.0374996 4.17072e-20
-7.36754 -0.0374996 4.17072e-20
-7.33085 -0.0374996 4.17072e-20
-7.29418 -0.0374996 4.17072e-20
-7.25754 -0.0374996 4.17072e-20
-7.22091 -0.0374996 4.17072e-20
-7.18431 -0.0374996 4.17072e-20
-7.14772 -0.0374996 4.17072e-20
-7.11116 -0.0374996 4.17072e-20
-7.07462 -0.0374996 4.17072e-20
-7.0381 -0.0374996 4.17072e-20
-7.00159 -0.0374996 4.17072e-20
-6.96511 -0.0374996 4.17072e-20
-6.92865 -0.0374996 4.17072e-20
-6.89221 -0.0374996 4.17072e-20
-6.85579 -0.0374996 4.17072e-20
-6.81938 -0.0374996 4.17072e-20
-6.783 -0.0374996 4.17072e-20
-6.74664 -0.0374996 4.17072e-20
-6.71029 -0.0374996 4.17072e-20
-6.67397 -0.0374996 4.17072e-20
-6.63766 -0.0374996 4.17072e-20
-6.60137 -0.0374996 4.17072e-20
-6.5651 -0.0374996 4.17072e-20
-6.52885 -0.0374996 4.17072e-20
-6.49262 -0.0374996 4.17072e-20
-6.4564 -0.0374996 4.17072e-20
-6.42021 -0.0374996 4.17072e-20
-6.38403 -0.0374996 4.17072e-20
-6.34786 -0.0374996 4.17072e-20
-6.31172 -0.0374996 4.17072e-20
-6.27559 -0.0374996 4.17072e-20
-6.23949 -0.0374996 4.17072e-20
-6.20339 -0.0374996 4.17072e-20
-6.16732 -0.0374996 4.17072e-20
-6.13126 -0.0374996 4.17072e-20
-6.09522 -0.0374996 4.17072e-20
-6.05919 -0.0374996 4.17072e-20
-6.02319 -0.0374996 4.17072e-20
-5.9872 -0.0374996 4.17072e-20
-5.95122 -0.0374996 4.17072e-20
-5.91526 -0.0374996 4.17072e-20
-5.87932 -0.0374996 4.17072e-20
-5.84339 -0.0374996 4.17072e-20
-5.80748 -0.0374996 4.17072e-20
-5.77158 -0.0374996 4.17072e-20
-5.7357 -0.0374996 4.17072e-20
-5.69984 -0.0374996 4.17072e-20
-5.66399 -0.0374996 4.17072e-20
-5.62815 -0.0374996 4.17072e-20
-5.59233 -0.0374996 4.17072e-20
-5.55653 -0.0374996 4.17072e-20
-5.52074 -0.0374996 4.17072e-20
-5.48497 -0.0374996 4.17072e-20
-5.4492 -0.0374996 4.17072e-20
-5.41346 -0.0374996 4.17072e-20
-5.37773 -0.0374996 4.17072e-20
-5.34201 -0.0374996 4.17072e-20
-5.30631 -0.0374996 4.17072e-20
-5.27062 -0.0374996 4.17072e-20
-5.23494 -0.0374996 4.17072e-20
-5.19928 -0.0374996 4.17072e-20
-5.16363 -0.0374996 4.17072e-20
-5.128 -0.0374996 4.17072e-20
-5.09237 -0.0374996 4.17072e-20
-5.05677 -0.0374996 4.17072e-20
-5.02117 -0.0374996 4.17072e-20
-4.98559 -0.0374996 4.17072e-20
-4.95002 -0.0374996 4.17072e-20
-4.91446 -0.0374996 4.17072e-20
-4.87892 -0.0374996 4.17072e-20
-4.84339 -0.0374996 4.17072e-20
-4.80787 -0.0374996 4.17072e-20
-4.77237 -0.0374996 4.17072e-20
-4.73687 -0.0374996 4.17072e-20
-4.70139 -0.0374996 4.17072e-20
-4.66592 -0.0374996 4.17072e-20
-4.63046 -0.0374996 4.17072e-20
-4.59502 -0.0374996 4.17072e-20
-4.55958 -0.0374996 4.17072e-20
-4.52416 -0.0374996 4.17072e-20
-4.48875 -0.0374996 4.17072e-20
-4.45335 -0.0374996 4.17072e-20
-4.41797 -0.0374996 4.17072e-20
-4.38259 -0.0374996 4.17072e-20
-4.34722 -0.0374996 4.17072e-20
-4.31187 -0.0374996 4.17072e-20
-4.27653 -0.0374996 4.17072e-20
-4.24119 -0.0374996 4.17072e-20
-4.20587 -0.0374996 4.17072e-20
-4.17056 -0.0374996 4.17072e-20
-4.13526 -0.0374996 4.17072e-20
-4.09997 -0.0374996 4.17072e-20
-4.06469 -0.0374996 4.17072e-20
-4.02942 -0.0374996 4.17072e-20
-3.99416 -0.0374996 4.17072e-20
-3.95891 -0.0374996 4.17072e-20
-3.92367 -0.0374996 4.17072e-20
-3.88844 -0.0374996 4.17072e-20
-3.85322 -0.0374996 4.17072e-20
-3.81801 -0.0374996 4.17072e-20
-3.7828 -0.0374996 4.17072e-20
-3.74761 -0.0374996 4.17072e-20
-3.71243 -0.0374996 4.17072e-20
-3.67726 -0.0374996 4.17072e-20
-3.64209 -0.0374996 4.17072e-20
-3.60694 -0.0374996 4.17072e-20
-3.57179 -0.0374996 4.17072e-20
-3.53665 -0.0374996 4.17072e-20
-3.50152 -0.0374996 4.17072e-20
-3.4664 -0.0374996 4.17072e-20
-3.43129 -0.0374996 4.17072e-20
-3.39619 -0.0374996 4.17072e-20
-3.36109 -0.0374996 4.17072e-20
-3.32601 -0.0374996 4.17072e-20
-3.29093 -0.0374996 4.17072e-20
-3.25586 -0.0374996 4.17072e-20
-3.2208 -0.0374996 4.17072e-20
-3.18574 -0.0374996 4.17072e-20
-3.1507 -0.0374996 4.17072e-20
-3.11566 -0.0374996 4.17072e-20
-3.08063 -0.0374996 4.17072e-20
-3.0456 -0.0374996 4.17072e-20
-3.01059 -0.0374996 4.17072e-20
-2.97558 -0.0374996 4.17072e-20
-2.94058 -0.0374996 4.17072e-20
-2.90558 -0.0374996 4.17072e-20
-2.87059 -0.0374996 4.17072e-20
-2.83561 -0.0374996 4.17072e-20
-2.80064 -0.0374996 4.17072e-20
-2.76567 -0.0374996 4.17072e-20
-2.73071 -0.0374996 4.17072e-20
-2.69576 -0.0374996 4.17072e-20
-2.66081 -0.0374996 4.17072e-20
-2.62587 -0.0374996 4.17072e-20
-2.59094 -0.0374996 4.17072e-20
-2.55601 -0.0374996 4.17072e-20
-2.52109 -0.0374996 4.17072e-20
-2.48617 -0.0374996 4.17072e-20
-2.45126 -0.0374996 4.17072e-20
-2.41636 -0.0374996 4.17072e-20
-2.38146 -0.0374996 4.17072e-20
-2.34657 -0.0374996 4.17072e-20
-2.31168 -0.0374996 4.17072e-20
-2.2768 -0.0374996 4.17072e-20
-2.24192 -0.0374996 4.17072e-20
-2.20705 -0.0374996 4.17072e-20
-2.17219 -0.0374996 4.17072e-20
-2.13733 -0.0374996 4.17072e-20
-2.10247 -0.0374996 4.17072e-20
-2.06762 -0.0374996 4.17072e-20
-2.03278 -0.0374996 4.17072e-20
-1.99794 -0.0374996 4.17072e-20
-1.9631 -0.0374996 4.17072e-20
-1.92827 -0.0374996 4.17072e-20
-1.89345 -0.0374996 4.17072e-20
-1.85862 -0.0374996 4.17072e-20
-1.82381 -0.0374996 4.17072e-20
-1.78899 -0.0374996 4.17072e-20
-1.75419 -0.0374996 4.17072e-20
-1.71938 -0.0374996 4.17072e-20
-1.68458 -0.0374996 4.17072e-20
-1.64979 -0.0374996 4.17072e-20
-1.61499 -0.0374996 4.17072e-20
-1.58021 -0.0374996 4.17072e-20
-1.54542 -0.0374996 4.17072e-20
-1.51064 -0.0374996 4.17072e-20
-1.47586 -0.0374996 4.17072e-20
-1.44109 -0.0374996 4.17072e-20
-1.40632 -0.0374996 4.17072e-20
-1.37155 -0.0374996 4.17072e-20
-1.33679 -0.0374996 4.17072e-20
-1.30203 -0.0374996 4.17072e-20
-1.26727 -0.0374996 4.17072e-20
-1.23251 -0.0374996 4.17072e-20
-1.19776 -0.0374996 4.17072e-20
-1.16301 -0.0374996 4.17072e-20
-1.12827 -0.0374996 4.17072e-20
-1.09352 -0.0374996 4.17072e-20
-1.05878 -0.0374996 4.17072e-20
-1.02405 -0.0374996 4.17072e-20
-0.989309 -0.0374996 4.17072e-20
-0.954576 -0.0374996 4.17072e-20
-0.919844 -0.0374996 4.17072e-20
-0.885115 -0.0374996 4.17072e-20
-0.850388 -0.0374996 4.17072e-20
-0.815663 -0.0374996 4.17072e-20
-0.78094 -0.0374996 4.17072e-20
-0.746219 -0.0374996 4.17072e-20
-0.711499 -0.0374996 4.17072e-20
-0.676781 -0.0374996 4.17072e-20
-0.642065 -0.0374996 4.17072e-20
-0.60735 -0.0374996 4.17072e-20
-0.572637 -0.0374996 4.17072e-20
-0.537925 -0.0374996 4.17072e-20
-0.503214 -0.0374996 4.17072e-20
-0.468504 -0.0374996 4.17072e-20
-0.433796 -0.0374996 4.17072e-20
-0.399089 -0.0374996 4.17072e-20
-0.364382 -0.0374996 4.17072e-20
-0.329676 -0.0374996 4.17072e-20
-0.294972 -0.0374996 4.17072e-20
-0.260267 -0.0374996 4.17072e-20
-0.225564 -0.0374996 4.17072e-20
-0.190861 -0.0374996 4.17072e-20
-0.156158 -0.0374996 4.17072e-20
-0.121456 -0.0374996 4.17072e-20
-0.0867541 -0.0374996 4.17072e-20
-0.0520524 -0.0374996 4.17072e-20
-0.0173508 -0.0374996 4.17072e-20
0.0173508 -0.0374996 4.17072e-20
0.0520524 -0.0374996 4.17072e-20
0.0867541 -0.0374996 4.17072e-20
0.121456 -0.0374996 4.17072e-20
0.156158 -0.0374996 4.17072e-20
0.190861 -0.0374996 4.17072e-20
0.225564 -0.0374996 4.17072e-20
0.260267 -0.0374996 4.17072e-20
0.294972 -0.0374996 4.17072e-20
0.329676 -0.0374996 4.17072e-20
0.364382 -0.0374996 4.17072e-20
0.399089 -0.0374996 4.17072e-20
0.433796 -0.0374996 4.17072e-20
0.468504 -0.0374996 4.17072e-20
0.503214 -0.0374996 4.17072e-20
0.537925 -0.0374996 4.17072e-20
0.572637 -0.0374996 4.17072e-20
0.60735 -0.0374996 4.17072e-20
0.642065 -0.0374996 4.17072e-20
0.676781 -0.0374996 4.17072e-20
0.711499 -0.0374996 4.17072e-20
0.746219 -0.0374996 4.17072e-20
0.78094 -0.0374996 4.17072e-20
0.815663 -0.0374996 4.17072e-20
0.850388 -0.0374996 4.17072e-20
0.885115 -0.0374996 4.17072e-20
0.919844 -0.0374996 4.17072e-20
0.954576 -0.0374996 4.17072e-20
0.989309 -0.0374996 4.17072e-20
1.02405 -0.0374996 4.17072e-20
1.05878 -0.0374996 4.17072e-20
1.09352 -0.0374996 4.17072e-20
1.12827 -0.0374996 4.17072e-20
1.16301 -0.0374996 4.17072e-20
1.19776 -0.0374996 4.17072e-20
1.23251 -0.0374996 4.17072e-20
1.26727 -0.0374996 4.17072e-20
1.30203 -0.0374996 4.17072e-20
1.33679 -0.0374996 4.17072e-20
1.37155 -0.0374996 4.17072e-20
1.40632 -0.0374996 4.17072e-20
1.44109 -0.0374996 4.17072e-20
1.47586 -0.0374996 4.17072e-20
1.51064 -0.0374996 4.17072e-20
1.54542 -0.0374996 4.17072e-20
1.58021 -0.0374996 4.17072e-20
1.61499 -0.0374996 4.17072e-20
1.64979 -0.0374996 4.17072e-20
1.68458 -0.0374996 4.17072e-20
1.71938 -0.0374996 4.17072e-20
1.75419 -0.0374996 4.17072e-20
1.78899 -0.0374996 4.17072e-20
1.82381 -0.0374996 4.17072e-20
1.85862 -0.0374996 4.17072e-20
1.89345 -0.0374996 4.17072e-20
1.92827 -0.0374996 4.17072e-20
1.9631 -0.0374996 4.17072e-20
1.99794 -0.0374996 4.17072e-20
2.03278 -0.0374996 4.17072e-20
2.06762 -0.0374996 4.17072e-20
2.10247 -0.0374996 4.17072e-20
2.13733 -0.0374996 4.17072e-20
2.17219 -0.0374996 4.17072e-20
2.20705 -0.0374996 4.17072e-20
2.24192 -0.0374996 4.17072e-20
2.2768 -0.0374996 4.17072e-20
2.31168 -0.0374996 4.17072e-20
2.34657 -0.0374996 4.17072e-20
2.38146 -0.0374996 4.17072e-20
2.41636 -0.0374996 4.17072e-20
2.45126 -0.0374996 4.17072e-20
2.48617 -0.0374996 4.17072e-20
2.52109 -0.0374996 4.17072e-20
2.55601 -0.0374996 4.17072e-20
2.59094 -0.0374996 4.17072e-20
2.62587 -0.0374996 4.17072e-20
2.66081 -0.0374996 4.17072e-20
2.69576 -0.0374996 4.17072e-20
2.73071 -0.0374996 4.17072e-20
2.76567 -0.0374996 4.17072e-20
2.80064 -0.0374996 4.17072e-20
2.83561 -0.0374996 4.17072e-20
2.87059 -0.0374996 4.17072e-20
2.90558 -0.0374996 4.17072e-20
2.94058 -0.0374996 4.17072e-20
2.97558 -0.0374996 4.17072e-20
3.01059 -0.0374996 4.17072e-20
3.0456 -0.0374996 4.17072e-20
3.08063 -0.0374996 4.17072e-20
3.11566 -0.0374996 4.17072e-20
3.1507 -0.0374996 4.17072e-20
3.18574 -0.0374996 4.17072e-20
3.2208 -0.0374996 4.17072e-20
3.25586 -0.0374996 4.17072e-20
3.29093 -0.0374996 4.17072e-20
3.32601 -0.0374996 4.17072e-20
3.36109 -0.0374996 4.17072e-20
3.39619 -0.0374996 4.17072e-20
3.43129 -0.0374996 4.17072e-20
3.4664 -0.0374996 4.17072e-20
3.50152 -0.0374996 4.17072e-20
3.53665 -0.0374996 4.17072e-20
3.57179 -0.0374996 4.17072e-20
3.60694 -0.0374996 4.17072e-20
3.64209 -0.0374996 4.17072e-20
3.67726 -0.0374996 4.17072e-20
3.71243 -0.0374996 4.17072e-20
3.74761 -0.0374996 4.17072e-20
3.7828 -0.0374996 4.17072e-20
3.81801 -0.0374996 4.17072e-20
3.85322 -0.0374996 4.17072e-20
3.88844 -0.0374996 4.17072e-20
3.92367 -0.0374996 4.17072e-20
3.95891 -0.0374996 4.17072e-20
3.99416 -0.0374996 4.17072e-20
4.02942 -0.0374996 4.17072e-20
4.06469 -0.0374996 4.17072e-20
4.09997 -0.0374996 4.17072e-20
4.13526 -0.0374996 4.17072e-20
4.17056 -0.0374996 4.17072e-20
4.20587 -0.0374996 4.17072e-20
4.24119 -0.0374996 4.17072e-20
4.27653 -0.0374996 4.17072e-20
4.31187 -0.0374996 4.17072e-20
4.34722 -0.0374996 4.17072e-20
4.38259 -0.0374996 4.17072e-20
4.41797 -0.0374996 4.17072e-20
4.45335 -0.0374996 4.17072e-20
4.48875 -0.0374996 4.17072e-20
4.52416 -0.0374996 4.17072e-20
4.55958 -0.0374996 4.17072e-20
4.59502 -0.0374996 4.17072e-20
4.63046 -0.0374996 4.17072e-20
4.66592 -0.0374996 4.17072e-20
4.70139 -0.0374996 4.17072e-20
4.73687 -0.0374996 4.17072e-20
4.77237 -0.0374996 4.17072e-20
4.80787 -0.0374996 4.17072e-20
4.84339 -0.0374996 4.17072e-20
4.87892 -0.0374996 4.17072e-20
4.91446 -0.0374996 4.17072e-20
4.95002 -0.0374996 4.17072e-20
4.98559 -0.0374996 4.17072e-20
5.02117 -0.0374996 4.17072e-20
5.05677 -0.0374996 4.17072e-20
5.09237 -0.0374996 4.17072e-20
5.128 -0.0374996 4.17072e-20
5.16363 -0.0374996 4.17072e-20
5.19928 -0.0374996 4.17072e-20
5.23494 -0.0374996 4.17072e-20
5.27062 -0.0374996 4.17072e-20
5.30631 -0.0374996 4.17072e-20
5.34201 -0.0374996 4.17072e-20
5.37773 -0.0374996 4.17072e-20
5.41346 -0.0374996 4.17072e-20
5.4492 -0.0374996 4.17072e-20
5.48497 -0.0374996 4.17072e-20
5.52074 -0.0374996 4.17072e-20
5.55653 -0.0374996 4.17072e-20
5.59233 -0.0374996 4.17072e-20
5.62815 -0.0374996 4.17072e-20
5.66399 -0.0374996 4.17072e-20
5.69984 -0.0374996 4.17072e-20
5.7357 -0.0374996 4.17072e-20
5.77158 -0.0374996 4.17072e-20
5.80748 -0.0374996 4.17072e-20
5.84339 -0.0374996 4.17072e-20
5.87932 -0.0374996 4.17072e-20
5.91526 -0.0374996 4.17072e-20
5.95122 -0.0374996 4.17072e-20
5.9872 -0.0374996 4.17072e-20
6.02319 -0.0374996 4.17072e-20
6.05919 -0.0374996 4.17072e-20
6.09522 -0.0374996 4.17072e-20
6.13126 -0.0374996 4.17072e-20
6.16732 -0.0374996 4.17072e-20
6.20339 -0.0374996 4.17072e-20
6.23949 -0.0374996 4.17072e-20
6.27559 -0.0374996 4.17072e-20
6.31172 -0.0374996 4.17072e-20
6.34786 -0.0374996 4.17072e-20
6.38403 -0.0374996 4.17072e-20
6.42021 -0.0374996 4.17072e-20
6.4564 -0.0374996 4.17072e-20
6.49262 -0.0374996 4.17072e-20
6.52885 -0.0374996 4.17072e-20
6.5651 -0.0374996 4.17072e-20
6.60137 -0.0374996 4.17072e-20
6.63766 -0.0374996 4.17072e-20
6.67397 -0.0374996 4.17072e-20
6.71029 -0.0374996 4.17072e-20
6.74664 -0.0374996 4.17072e-20
6.783 -0.0374996 4.17072e-20
6.81938 -0.0374996 4.17072e-20
6.85579 -0.0374996 4.17072e-20
6.89221 -0.0374996 4.17072e-20
6.92865 -0.0374996 4.17072e-20
6.96511 -0.0374996 4.17072e-20
7.00159 -0.0374996 4.17072e-20
7.0381 -0.0374996 4.17072e-20
7.07462 -0.0374996 4.17072e-20
7.11116 -0.0374996 4.17072e-20
7.14772 -0.0374996 4.17072e-20
7.18431 -0.0374996 4.17072e-20
7.22091 -0.0374996 4.17072e-20
7.25754 -0.0374996 4.17072e-20
7.29418 -0.0374996 4.17072e-20
7.33085 -0.0374996 4.17072e-20
7.36754 -0.0374996 4.17072e-20
7.40425 -0.0374996 4.17072e-20
7.44099 -0.0374996 4.17072e-20
7.47774 -0.0374996 4.17072e-20
7.51452 -0.0374996 4.17072e-20
7.55132 -0.0374996 4.17072e-20
7.58814 -0.0374996 4.17072e-20
7.62498 -0.0374996 4.17072e-20
7.66185 -0.0374996 4.17072e-20
7.69874 -0.0374996 4.17072e-20
7.73566 -0.0374996 4.17072e-20
7.77259 -0.0374996 4.17072e-20
7.80955 -0.0374996 4.17072e-20
7.84654 -0.0374996 4.17072e-20
7.88355 -0.0374996 4.17072e-20
7.92058 -0.0374996 4.17072e-20
7.95763 -0.0374996 4.17072e-20
7.99471 -0.0374996 4.17072e-20
8.03182 -0.0374996 4.17072e-20
8.06895 -0.0374996 4.17072e-20
8.1061 -0.0374996 4.17072e-20
8.14328 -0.0374996 4.17072e-20
8.18049 -0.0374996 4.17072e-20
8.21772 -0.0374996 4.17072e-20
8.25497 -0.0374996 4.17072e-20
8.29226 -0.0374996 4.17072e-20
8.32956 -0.0374996 4.17072e-20
8.3669 -0.0374996 4.17072e-20
8.40426 -0.0374996 4.17072e-20
8.44165 -0.0374996 4.17072e-20
8.47906 -0.0374996 4.17072e-20
8.5165 -0.0374996 4.17072e-20
8.55397 -0.0374996 4.17072e-20
8.59146 -0.0374996 4.17072e-20
8.62899 -0.0374996 4.17072e-20
8.66654 -0.0374996 4.17072e-20
8.70412 -0.0374996 4.17072e-20
8.74172 -0.0374996 4.17072e-20
8.77936 -0.0374996 4.17072e-20
8.81702 -0.0374996 4.17072e-20
8.85471 -0.0374996 4.17072e-20
8.89244 -0.0374996 4.17072e-20
8.93019 -0.0374996 4.17072e-20
8.96797 -0.0374996 4.17072e-20
9.00578 -0.0374996 4.17072e-20
9.04362 -0.0374996 4.17072e-20
9.08149 -0.0374996 4.17072e-20
9.11939 -0.0374996 4.17072e-20
9.15732 -0.0374996 4.17072e-20
9.19528 -0.0374996 4.17072e-20
9.23327 -0.0374996 4.17072e-20
9.2713 -0.0374996 4.17072e-20
9.30935 -0.0374996 4.17072e-20
9.34744 -0.0374996 4.17072e-20
9.38556 -0.0374996 4.17072e-20
9.42371 -0.0374996 4.17072e-20
9.46189 -0.0374996 4.17072e-20
9.50011 -0.0374996 4.17072e-20
9.53836 -0.0374996 4.17072e-20
9.57664 -0.0374996 4.17072e-20
9.61496 -0.0374996 4.17072e-20
9.65331 -0.0374996 4.17072e-20
9.69169 -0.0374996 4.17072e-20
9.73011 -0.0374996 4.17072e-20
9.76856 -0.0374996 4.17072e-20
9.80704 -0.0374996 4.17072e-20
9.84557 -0.0374996 4.17072e-20
9.88412 -0.0374996 4.17072e-20
9.92271 -0.0374996 4.17072e-20
9.96134 -0.0374996 4.17072e-20
10 -0.0374996 4.17072e-20
10.0387 -0.0374996 4.17072e-20
10.0774 -0.0374996 4.17072e-20
10.1162 -0.0374996 4.17072e-20
10.155 -0.0374996 4.17072e-20
10.1939 -0.0374996 4.17072e-20
10.2328 -0.0374996 4.17072e-20
10.2717 -0.0374996 4.17072e-20
10.3106 -0.0374996 4.17072e-20
10.3496 -0.0374996 4.17072e-20
10.3887 -0.0374996 4.17072e-20
10.4278 -0.0374996 4.17072e-20
10.4669 -0.0374996 4.17072e-20
10.506 -0.0374996 4.17072e-20
10.5452 -0.0374996 4.17072e-20
10.5845 -0.0374996 4.17072e-20
10.6238 -0.0374996 4.17072e-20
10.6631 -0.0374996 4.17072e-20
10.7024 -0.0374996 4.17072e-20
10.7418 -0.0374996 4.17072e-20
10.7813 -0.0374996 4.17072e-20
10.8208 -0.0374996 4.17072e-20
10.8603 -0.0374996 4.17072e-20
10.8999 -0.0374996 4.17072e-20
10.9395 -0.0374996 4.17072e-20
10.9792 -0.0374996 4.17072e-20
11.0189 -0.0374996 4.17072e-20
11.0586 -0.0374996 4.17072e-20
11.0984 -0.0374996 4.17072e-20
11.1383 -0.0374996 4.17072e-20
11.1781 -0.0374996 4.17072e-20
11.2181 -0.0374996 4.17072e-20
11.2581 -0.0374996 4.17072e-20
11.2981 -0.0374996 4.17072e-20
11.3381 -0.0374996 4.17072e-20
11.3783 -0.0374996 4.17072e-20
11.4184 -0.0374996 4.17072e-20
11.4587 -0.0374996 4.17072e-20
11.4989 -0.0374996 4.17072e-20
11.5392 -0.0374996 4.17072e-20
11.5796 -0.0374996 4.17072e-20
11.62 -0.0374996 4.17072e-20
11.6605 -0.0374996 4.17072e-20
11.701 -0.0374996 4.17072e-20
11.7415 -0.0374996 4.17072e-20
11.7822 -0.0374996 4.17072e-20
11.8228 -0.0374996 4.17072e-20
11.8636 -0.0374996 4.17072e-20
11.9043 -0.0374996 4.17072e-20
11.9452 -0.0374996 4.17072e-20
11.986 -0.0374996 4.17072e-20
12.027 -0.0374996 4.17072e-20
12.068 -0.0374996 4.17072e-20
12.109 -0.0374996 4.17072e-20
12.1501 -0.0374996 4.17072e-20
12.1913 -0.0374996 4.17072e-20
12.2325 -0.0374996 4.17072e-20
12.2738 -0.0374996 4.17072e-20
12.3151 -0.0374996 4.17072e-20
12.3565 -0.0374996 4.17072e-20
12.3979 -0.0374996 4.17072e-20
12.4394 -0.0374996 4.17072e-20
12.481 -0.0374996 4.17072e-20
12.5226 -0.0374996 4.17072e-20
12.5643 -0.0374996 4.17072e-20
12.6061 -0.0374996 4.17072e-20
12.6479 -0.0374996 4.17072e-20
12.6898 -0.0374996 4.17072e-20
12.7317 -0.0374996 4.17072e-20
12.7737 -0.0374996 4.17072e-20
12.8158 -0.0374996 4.17072e-20
12.8579 -0.0374996 4.17072e-20
12.9001 -0.0374996 4.17072e-20
12.9424 -0.0374996 4.17072e-20
12.9847 -0.0374996 4.17072e-20
13.0271 -0.0374996 4.17072e-20
13.0696 -0.0374996 4.17072e-20
13.1121 -0.0374996 4.17072e-20
13.1547 -0.0374996 4.17072e-20
13.1974 -0.0374996 4.17072e-20
13.2402 -0.0374996 4.17072e-20
13.283 -0.0374996 4.17072e-20
13.3259 -0.0374996 4.17072e-20
13.3689 -0.0374996 4.17072e-20
13.4119 -0.0374996 4.17072e-20
13.455 -0.0374996 4.17072e-20
13.4982 -0.0374996 4.17072e-20
13.5415 -0.0374996 4.17072e-20
13.5848 -0.0374996 4.17072e-20
13.6283 -0.0374996 4.17072e-20
13.6718 -0.0374996 4.17072e-20
13.7153 -0.0374996 4.17072e-20
13.759 -0.0374996 4.17072e-20
13.8028 -0.0374996 4.17072e-20
13.8466 -0.0374996 4.17072e-20
13.8905 -0.0374996 4.17072e-20
13.9345 -0.0374996 4.17072e-20
13.9786 -0.0374996 4.17072e-20
14.0227 -0.0374996 4.17072e-20
14.067 -0.0374996 4.17072e-20
14.1113 -0.0374996 4.17072e-20
14.1558 -0.0374996 4.17072e-20
14.2003 -0.0374996 4.17072e-20
14.2449 -0.0374996 4.17072e-20
14.2896 -0.0374996 4.17072e-20
14.3344 -0.0374996 4.17072e-20
14.3793 -0.0374996 4.17072e-20
14.4243 -0.0374996 4.17072e-20
14.4693 -0.0374996 4.17072e-20
14.5145 -0.0374996 4.17072e-20
14.5598 -0.0374996 4.17072e-20
14.6052 -0.0374996 4.17072e-20
14.6506 -0.0374996 4.17072e-20
14.6962 -0.0374996 4.17072e-20
14.7419 -0.0374996 4.17072e-20
14.7877 -0.0374996 4.17072e-20
14.8336 -0.0374996 4.17072e-20
14.8796 -0.0374996 4.17072e-20
14.9257 -0.0374996 4.17072e-20
14.9719 -0.0374996 4.17072e-20
15.0182 -0.0374996 4.17072e-20
15.0647 -0.0374996 4.17072e-20
15.1112 -0.0374996 4.17072e-20
15.1579 -0.0374996 4.17072e-20
15.2047 -0.0374996 4.17072e-20
15.2516 -0.0374996 4.17072e-20
15.2986 -0.0374996 4.17072e-20
15.3458 -0.0374996 4.17072e-20
15.393 -0.0374996 4.17072e-20
15.4404 -0.0374996 4.17072e-20
15.488 -0.0374996 4.17072e-20
15.5356 -0.0374996 4.17072e-20
15.5834 -0.0374996 4.17072e-20
15.6313 -0.0374996 4.17072e-20
15.6794 -0.0374996 4.17072e-20
15.7276 -0.0374996 4.17072e-20
15.7759 -0.0374996 4.17072e-20
15.8243 -0.0374996 4.17072e-20
15.873 -0.0374996 4.17072e-20
15.9217 -0.0374996 4.17072e-20
15.9706 -0.0374996 4.17072e-20
16.0197 -0.0374996 4.17072e-20
16.0689 -0.0374996 4.17072e-20
16.1182 -0.0374996 4.17072e-20
16.1677 -0.0374996 4.17072e-20
16.2174 -0.0374996 4.17072e-20
16.2672 -0.0374996 4.17072e-20
16.3172 -0.0374996 4.17072e-20
16.3674 -0.0374996 4.17072e-20
16.4177 -0.0374996 4.17072e-20
16.4682 -0.0374996 4.17072e-20
16.5189 -0.0374996 4.17072e-20
16.5697 -0.0374996 4.17072e-20
16.6208 -0.0374996 4.17072e-20
16.672 -0.0374996 4.17072e-20
16.7234 -0.0374996 4.17072e-20
16.775 -0.0374996 4.17072e-20
16.8268 -0.0374996 4.17072e-20
16.8787 -0.0374996 4.17072e-20
16.9309 -0.0374996 4.17072e-20
16.9833 -0.0374996 4.17072e-20
17.0359 -0.0374996 4.17072e-20
17.0887 -0.0374996 4.17072e-20
17.1418 -0.0374996 4.17072e-20
17.195 -0.0374996 4.17072e-20
17.2485 -0.0374996 4.17072e-20
17.3022 -0.0374996 4.17072e-20
17.3562 -0.0374996 4.17072e-20
17.4104 -0.0374996 4.17072e-20
17.4648 -0.0374996 4.17072e-20
17.5195 -0.0374996 4.17072e-20
17.5744 -0.0374996 4.17072e-20
17.6296 -0.0374996 4.17072e-20
17.6851 -0.0374996 4.17072e-20
17.7408 -0.0374996 4.17072e-20
17.7969 -0.0374996 4.17072e-20
17.8532 -0.0374996 4.17072e-20
17.9098 -0.0374996 4.17072e-20
17.9667 -0.0374996 4.17072e-20
18.0239 -0.0374996 4.17072e-20
18.0815 -0.0374996 4.17072e-20
18.1393 -0.0374996 4.17072e-20
18.1975 -0.0374996 4.17072e-20
18.256 -0.0374996 4.17072e-20
18.3149 -0.0374996 4.17072e-20
18.3742 -0.0374996 4.17072e-20
18.4338 -0.0374996 4.17072e-20
18.4938 -0.0374996 4.17072e-20
18.5542 -0.0374996 4.17072e-20
18.615 -0.0374996 4.17072e-20
18.6762 -0.0374996 4.17072e-20
18.7379 -0.0374996 4.17072e-20
18.8 -0.0374996 4.17072e-20
18.8625 -0.0374996 4.17072e-20
18.9255 -0.0374996 4.17072e-20
18.9891 -0.0374996 4.17072e-20
19.0531 -0.0374996 4.17072e-20
19.1177 -0.0374996 4.17072e-20
19.1828 -0.0374996 4.17072e-20
19.2484 -0.0374996 4.17072e-20
19.3147 -0.0374996 4.17072e-20
19.3816 -0.0374996 4.17072e-20
19.4491 -0.0374996 4.17072e-20
19.5173 -0.0374996 4.17072e-20
19.5862 -0.0374996 4.17072e-20
19.6558 -0.0374996 4.17072e-20
19.7262 -0.0374996 4.17072e-20
19.7974 -0.0374996 4.17072e-20
19.8694 -0.0374996 4.17072e-20
19.9423 -0.0374996 4.17072e-20
20.0162 -0.0374996 4.17072e-20
20.091 -0.0374996 4.17072e-20
20.1669 -0.0374996 4.17072e-20
20.244 -0.0374996 4.17072e-20
20.3222 -0.0374996 4.17072e-20
20.4016 -0.0374996 4.17072e-20
20.4825 -0.0374996 4.17072e-20
20.5648 -0.0374996 4.17072e-20
20.6487 -0.0374996 4.17072e-20
20.7344 -0.0374996 4.17072e-20
20.8219 -0.0374996 4.17072e-20
20.9115 -0.0374996 4.17072e-20
21.0034 -0.0374996 4.17072e-20
21.0979 -0.0374996 4.17072e-20
21.1952 -0.0374996 4.17072e-20
21.2959 -0.0374996 4.17072e-20
21.4004 -0.0374996 4.17072e-20
21.5093 -0.0374996 4.17072e-20
21.6237 -0.0374996 4.17072e-20
21.7448 -0.0374996 4.17072e-20
21.8747 -0.0374996 4.17072e-20
22.0165 -0.0374996 4.17072e-20
22.1768 -0.0374996 4.17072e-20
22.3723 -0.0374996 4.17072e-20


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.075Lambda0.5Nc1ClassicOneLoop/SigmaATwoLoop.txt <==
-22.3723 -0.0360946 1.83075e-07
-22.1768 -0.0360953 1.19261e-07
-22.0165 -0.0360958 1.71047e-07
-21.8747 -0.0360962 1.31485e-07
-21.7448 -0.0360965 1.69293e-07
-21.6237 -0.0360968 1.38077e-07
-21.5093 -0.0360971 1.69404e-07
-21.4004 -0.0360973 1.42807e-07
-21.2959 -0.0360976 1.7021e-07
-21.1952 -0.0360978 1.46659e-07
-21.0979 -0.0360981 1.71404e-07
-21.0034 -0.0360983 1.50138e-07
-20.9115 -0.0360985 1.7307e-07
-20.8219 -0.0360988 1.53771e-07
-20.7344 -0.036099 1.75541e-07
-20.6487 -0.0360992 1.5803e-07
-20.5648 -0.0360995 1.78985e-07
-20.4825 -0.0360996 1.62924e-07
-20.4016 -0.0360998 1.83058e-07
-20.3222 -0.0360999 1.68003e-07
-20.244 -0.0361001 1.87249e-07
-20.1669 -0.0361002 1.72932e-07
-20.091 -0.0361003 1.91366e-07
-20.0162 -0.0361003 1.77688e-07
-19.9423 -0.0361004 1.95434e-07
-19.8694 -0.0361005 1.8234e-07
-19.7974 -0.0361006 1.99498e-07
-19.7262 -0.0361006 1.8694e-07
-19.6558 -0.0361007 2.03588e-07
-19.5862 -0.0361008 1.91522e-07
-19.5173 -0.0361008 2.07723e-07
-19.4491 -0.0361009 1.96107e-07
-19.3816 -0.036101 2.11912e-07
-19.3147 -0.036101 2.00711e-07
-19.2484 -0.0361011 2.16159e-07
-19.1828 -0.0361011 2.05343e-07
-19.1177 -0.0361012 2.20471e-07
-19.0531 -0.0361013 2.10011e-07
-18.9891 -0.0361013 2.24848e-07
-18.9255 -0.0361014 2.14723e-07
-18.8625 -0.0361014 2.29295e-07
-18.8 -0.0361015 2.19482e-07
-18.7379 -0.0361015 2.33813e-07
-18.6762 -0.0361016 2.24294e-07
-18.615 -0.0361017 2.38405e-07
-18.5542 -0.0361017 2.29163e-07
-18.4938 -0.0361018 2.43072e-07
-18.4338 -0.0361018 2.34094e-07
-18.3742 -0.0361019 2.47818e-07
-18.3149 -0.0361019 2.3909e-07
-18.256 -0.036102 2.52643e-07
-18.1975 -0.0361021 2.44155e-07
-18.1393 -0.0361021 2.57552e-07
-18.0815 -0.0361022 2.49292e-07
-18.0239 -0.0361022 2.62545e-07
-17.9667 -0.0361023 2.54505e-07
-17.9098 -0.0361024 2.67625e-07
-17.8532 -0.0361024 2.59797e-07
-17.7969 -0.0361025 2.72795e-07
-17.7408 -0.0361025 2.65171e-07
-17.6851 -0.0361026 2.78058e-07
-17.6296 -0.0361026 2.70631e-07
-17.5744 -0.0361027 2.83415e-07
-17.5195 -0.0361028 2.7618e-07
-17.4648 -0.0361028 2.8887e-07
-17.4104 -0.0361029 2.81821e-07
-17.3562 -0.036103 2.94426e-07
-17.3022 -0.036103 2.87558e-07
-17.2485 -0.0361031 3.00085e-07
-17.195 -0.0361031 2.93394e-07
-17.1418 -0.0361032 3.05849e-07
-17.0887 -0.0361033 2.99331e-07
-17.0359 -0.0361033 3.11723e-07
-16.9833 -0.0361034 3.05375e-07
-16.9309 -0.0361035 3.17709e-07
-16.8787 -0.0361035 3.11527e-07
-16.8268 -0.0361036 3.2381e-07
-16.775 -0.0361036 3.17791e-07
-16.7234 -0.0361037 3.30029e-07
-16.672 -0.0361038 3.24172e-07
-16.6208 -0.0361038 3.36371e-07
-16.5697 -0.0361039 3.30672e-07
-16.5189 -0.036104 3.42837e-07
-16.4682 -0.036104 3.37296e-07
-16.4177 -0.0361041 3.49432e-07
-16.3674 -0.0361042 3.44047e-07
-16.3172 -0.0361042 3.5616e-07
-16.2672 -0.0361043 3.50928e-07
-16.2174 -0.0361044 3.63023e-07
-16.1677 -0.0361045 3.57944e-07
-16.1182 -0.0361045 3.70027e-07
-16.0689 -0.0361046 3.651e-07
-16.0197 -0.0361047 3.77174e-07
-15.9706 -0.0361047 3.72398e-07
-15.9217 -0.0361048 3.84468e-07
-15.873 -0.0361049 3.79844e-07
-15.8243 -0.036105 3.91915e-07
-15.7759 -0.036105 3.87441e-07
-15.7276 -0.0361051 3.99519e-07
-15.6794 -0.0361052 3.95195e-07
-15.6313 -0.0361052 4.07283e-07
-15.5834 -0.0361053 4.0311e-07
-15.5356 -0.0361054 4.15212e-07
-15.488 -0.0361055 4.1119e-07
-15.4404 -0.0361055 4.23312e-07
-15.393 -0.0361056 4.19441e-07
-15.3458 -0.0361057 4.31586e-07
-15.2986 -0.0361058 4.27867e-07
-15.2516 -0.0361059 4.40041e-07
-15.2047 -0.0361059 4.36474e-07
-15.1579 -0.036106 4.48681e-07
-15.1112 -0.0361061 4.45268e-07
-15.0647 -0.0361062 4.57511e-07
-15.0182 -0.0361063 4.54253e-07
-14.9719 -0.0361063 4.66538e-07
-14.9257 -0.0361064 4.63436e-07
-14.8796 -0.0361065 4.75768e-07
-14.8336 -0.0361066 4.72823e-07
-14.7877 -0.0361067 4.85205e-07
-14.7419 -0.0361068 4.82419e-07
-14.6962 -0.0361069 4.94856e-07
-14.6506 -0.0361069 4.92231e-07
-14.6052 -0.036107 5.04728e-07
-14.5598 -0.0361071 5.02266e-07
-14.5145 -0.0361072 5.14827e-07
-14.4693 -0.0361073 5.1253e-07
-14.4243 -0.0361074 5.2516e-07
-14.3793 -0.0361075 5.2303e-07
-14.3344 -0.0361076 5.35734e-07
-14.2896 -0.0361077 5.33774e-07
-14.2449 -0.0361077 5.46557e-07
-14.2003 -0.0361078 5.44769e-07
-14.1558 -0.0361079 5.57636e-07
-14.1113 -0.036108 5.56023e-07
-14.067 -0.0361081 5.68979e-07
-14.0227 -0.0361082 5.67543e-07
-13.9786 -0.0361083 5.80593e-07
-13.9345 -0.0361084 5.79339e-07
-13.8905 -0.0361085 5.92489e-07
-13.8466 -0.0361086 5.91419e-07
-13.8028 -0.0361087 6.04674e-07
-13.759 -0.0361088 6.03792e-07
-13.7153 -0.0361089 6.17157e-07
-13.6718 -0.036109 6.16467e-07
-13.6283 -0.0361091 6.29948e-07
-13.5848 -0.0361092 6.29454e-07
-13.5415 -0.0361093 6.43057e-07
-13.4982 -0.0361094 6.42763e-07
-13.455 -0.0361095 6.56494e-07
-13.4119 -0.0361097 6.56405e-07
-13.3689 -0.0361098 6.70269e-07
-13.3259 -0.0361099 6.70389e-07
-13.283 -0.03611 6.84394e-07
-13.2402 -0.0361101 6.84728e-07
-13.1974 -0.0361102 6.9888e-07
-13.1547 -0.0361103 6.99433e-07
-13.1121 -0.0361104 7.13738e-07
-13.0696 -0.0361106 7.14516e-07
-13.0271 -0.0361107 7.28982e-07
-12.9847 -0.0361108 7.2999e-07
-12.9424 -0.0361109 7.44624e-07
-12.9001 -0.036111 7.45868e-07
-12.8579 -0.0361111 7.60677e-07
-12.8158 -0.0361113 7.62163e-07
-12.7737 -0.0361114 7.77155e-07
-12.7317 -0.0361115 7.7889e-07
-12.6898 -0.0361116 7.94073e-07
-12.6479 -0.0361118 7.96064e-07
-12.6061 -0.0361119 8.11446e-07
-12.5643 -0.036112 8.137e-07
-12.5226 -0.0361122 8.29289e-07
-12.481 -0.0361123 8.31813e-07
-12.4394 -0.0361124 8.47619e-07
-12.3979 -0.0361126 8.50422e-07
-12.3565 -0.0361127 8.66453e-07
-12.3151 -0.0361128 8.69542e-07
-12.2738 -0.036113 8.85809e-07
-12.2325 -0.0361131 8.89193e-07
-12.1913 -0.0361132 9.05705e-07
-12.1501 -0.0361134 9.09393e-07
-12.109 -0.0361135 9.2616e-07
-12.068 -0.0361137 9.30161e-07
-12.027 -0.0361138 9.47195e-07
-11.986 -0.036114 9.5152e-07
-11.9452 -0.0361141 9.68831e-07
-11.9043 -0.0361143 9.7349e-07
-11.8636 -0.0361144 9.91089e-07
-11.8228 -0.0361146 9.96093e-07
-11.7822 -0.0361147 1.01399e-06
-11.7415 -0.0361149 1.01935e-06
-11.701 -0.036115 1.03757e-06
-11.6605 -0.0361152 1.0433e-06
-11.62 -0.0361153 1.06184e-06
-11.5796 -0.0361155 1.06795e-06
-11.5392 -0.0361157 1.08683e-06
-11.4989 -0.0361158 1.09333e-06
-11.4587 -0.036116 1.11256e-06
-11.4184 -0.0361162 1.11948e-06
-11.3783 -0.0361163 1.13908e-06
-11.3381 -0.0361165 1.14641e-06
-11.2981 -0.0361167 1.1664e-06
-11.2581 -0.0361169 1.17417e-06
-11.2181 -0.036117 1.19457e-06
-11.1781 -0.0361172 1.20279e-06
-11.1383 -0.0361174 1.2236e-06
-11.0984 -0.0361176 1.23229e-06
-11.0586 -0.0361178 1.25354e-06
-11.0189 -0.0361179 1.26272e-06
-10.9792 -0.0361181 1.28443e-06
-10.9395 -0.0361183 1.29411e-06
-10.8999 -0.0361185 1.31629e-06
-10.8603 -0.0361187 1.3265e-06
-10.8208 -0.0361189 1.34918e-06
-10.7813 -0.0361191 1.35994e-06
-10.7418 -0.0361193 1.38313e-06
-10.7024 -0.0361195 1.39445e-06
-10.6631 -0.0361197 1.41818e-06
-10.6238 -0.0361199 1.4301e-06
-10.5845 -0.0361201 1.45439e-06
-10.5452 -0.0361203 1.46692e-06
-10.506 -0.0361206 1.49181e-06
-10.4669 -0.0361208 1.50498e-06
-10.4278 -0.036121 1.53047e-06
-10.3887 -0.0361212 1.54431e-06
-10.3496 -0.0361214 1.57045e-06
-10.3106 -0.0361217 1.58497e-06
-10.2717 -0.0361219 1.61179e-06
-10.2328 -0.0361221 1.62703e-06
-10.1939 -0.0361224 1.65455e-06
-10.155 -0.0361226 1.67055e-06
-10.1162 -0.0361228 1.6988e-06
-10.0774 -0.0361231 1.71559e-06
-10.0387 -0.0361233 1.7446e-06
-10 -0.0361236 1.76221e-06
-9.96134 -0.0361238 1.79203e-06
-9.92271 -0.0361241 1.8105e-06
-9.88412 -0.0361243 1.84116e-06
-9.84557 -0.0361246 1.86052e-06
-9.80704 -0.0361249 1.89206e-06
-9.76856 -0.0361251 1.91236e-06
-9.73011 -0.0361254 1.94483e-06
-9.69169 -0.0361257 1.9661e-06
-9.65331 -0.036126 1.99954e-06
-9.61496 -0.0361262 2.02183e-06
-9.57664 -0.0361265 2.05629e-06
-9.53836 -0.0361268 2.07965e-06
-9.50011 -0.0361271 2.11517e-06
-9.46189 -0.0361274 2.13966e-06
-9.42371 -0.0361277 2.1763e-06
-9.38556 -0.036128 2.20197e-06
-9.34744 -0.0361283 2.23978e-06
-9.30935 -0.0361286 2.26668e-06
-9.2713 -0.0361289 2.30573e-06
-9.23327 -0.0361292 2.33392e-06
-9.19528 -0.0361296 2.37427e-06
-9.15732 -0.0361299 2.40382e-06
-9.11939 -0.0361302 2.44553e-06
-9.08149 -0.0361306 2.47651e-06
-9.04362 -0.0361309 2.51966e-06
-9.00578 -0.0361312 2.55213e-06
-8.96797 -0.0361316 2.59679e-06
-8.93019 -0.0361319 2.63085e-06
-8.89244 -0.0361323 2.6771e-06
-8.85471 -0.0361327 2.71281e-06
-8.81702 -0.036133 2.76074e-06
-8.77936 -0.0361334 2.79821e-06
-8.74172 -0.0361338 2.8479e-06
-8.70412 -0.0361342 2.88721e-06
-8.66654 -0.0361346 2.93877e-06
-8.62899 -0.0361349 2.98002e-06
-8.59146 -0.0361353 3.03356e-06
-8.55397 -0.0361358 3.07686e-06
-8.5165 -0.0361362 3.13247e-06
-8.47906 -0.0361366 3.17793e-06
-8.44165 -0.036137 3.23575e-06
-8.40426 -0.0361374 3.2835e-06
-8.3669 -0.0361379 3.34364e-06
-8.32956 -0.0361383 3.3938e-06
-8.29226 -0.0361388 3.45641e-06
-8.25497 -0.0361392 3.50913e-06
-8.21772 -0.0361397 3.57434e-06
-8.18049 -0.0361401 3.62977e-06
-8.14328 -0.0361406 3.69775e-06
-8.1061 -0.0361411 3.75605e-06
-8.06895 -0.0361416 3.82696e-06
-8.03182 -0.0361421 3.88831e-06
-7.99471 -0.0361426 3.96233e-06
-7.95763 -0.0361431 4.0269e-06
-7.92058 -0.0361436 4.10423e-06
-7.88355 -0.0361442 4.17224e-06
-7.84654 -0.0361447 4.25308e-06
-7.80955 -0.0361453 4.32473e-06
-7.77259 -0.0361458 4.40932e-06
-7.73566 -0.0361464 4.48485e-06
-7.69874 -0.0361469 4.57342e-06
-7.66185 -0.0361475 4.65308e-06
-7.62498 -0.0361481 4.74589e-06
-7.58814 -0.0361487 4.82996e-06
-7.55132 -0.0361493 4.9273e-06
-7.51452 -0.03615 5.01607e-06
-7.47774 -0.0361506 5.11825e-06
-7.44099 -0.0361512 5.21203e-06
-7.40425 -0.0361519 5.31938e-06
-7.36754 -0.0361526 5.41853e-06
-7.33085 -0.0361532 5.5314e-06
-7.29418 -0.0361539 5.63629e-06
-7.25754 -0.0361546 5.75508e-06
-7.22091 -0.0361553 5.86612e-06
-7.18431 -0.0361561 5.99126e-06
-7.14772 -0.0361568 6.10889e-06
-7.11116 -0.0361576 6.24083e-06
-7.07462 -0.0361583 6.36554e-06
-7.0381 -0.0361591 6.5048e-06
-7.00159 -0.0361599 6.63711e-06
-6.96511 -0.0361607 6.78424e-06
-6.92865 -0.0361615 6.92473e-06
-6.89221 -0.0361624 7.08032e-06
-6.85579 -0.0361632 7.22962e-06
-6.81938 -0.0361641 7.39435e-06
-6.783 -0.036165 7.55315e-06
-6.74664 -0.0361659 7.72774e-06
-6.71029 -0.0361668 7.8968e-06
-6.67397 -0.0361677 8.08203e-06
-6.63766 -0.0361687 8.26218e-06
-6.60137 -0.0361697 8.45894e-06
-6.5651 -0.0361707 8.6511e-06
-6.52885 -0.0361717 8.86035e-06
-6.49262 -0.0361727 9.06553e-06
-6.4564 -0.0361738 9.28833e-06
-6.42021 -0.0361749 9.50764e-06
-6.38403 -0.036176 9.74516e-06
-6.34786 -0.0361771 9.97985e-06
-6.31172 -0.0361782 1.02334e-05
-6.27559 -0.0361794 1.04848e-05
-6.23949 -0.0361806 1.07558e-05
-6.20339 -0.0361818 1.10255e-05
-6.16732 -0.0361831 1.13155e-05
-6.13126 -0.0361844 1.16052e-05
-6.09522 -0.0361857 1.1916e-05
-6.05919 -0.036187 1.22275e-05
-6.02319 -0.0361884 1.25612e-05
-5.9872 -0.0361898 1.28966e-05
-5.95122 -0.0361912 1.32553e-05
-5.91526 -0.0361927 1.36169e-05
-5.87932 -0.0361941 1.40032e-05
-5.84339 -0.0361957 1.43937e-05
-5.80748 -0.0361972 1.48103e-05
-5.77158 -0.0361988 1.52326e-05
-5.7357 -0.0362005 1.56826e-05
-5.69984 -0.0362022 1.61401e-05
-5.66399 -0.0362039 1.66271e-05
-5.62815 -0.0362056 1.71235e-05
-5.59233 -0.0362074 1.76514e-05
-5.55653 -0.0362093 1.8191e-05
-5.52074 -0.0362112 1.87643e-05
-5.48497 -0.0362131 1.93518e-05
-5.4492 -0.0362151 1.99757e-05
-5.41346 -0.0362172 2.06166e-05
-5.37773 -0.0362193 2.12969e-05
-5.34201 -0.0362214 2.19973e-05
-5.30631 -0.0362236 2.27406e-05
-5.27062 -0.0362259 2.35077e-05
-5.23494 -0.0362282 2.43216e-05
-5.19928 -0.0362306 2.51635e-05
-5.16363 -0.0362331 2.60566e-05
-5.128 -0.0362356 2.69825e-05
-5.09237 -0.0362382 2.79649e-05
-5.05677 -0.0362408 2.89856e-05
-5.02117 -0.0362436 3.00687e-05
-4.98559 -0.0362464 3.11965e-05
-4.95002 -0.0362493 3.23935e-05
-4.91446 -0.0362523 3.36428e-05
-4.87892 -0.0362554 3.49691e-05
-4.84339 -0.0362585 3.63563e-05
-4.80787 -0.0362618 3.78298e-05
-4.77237 -0.0362651 3.93741e-05
-4.73687 -0.0362685 4.10155e-05
-4.70139 -0.0362721 4.27393e-05
-4.66592 -0.0362757 4.45729e-05
-4.63046 -0.0362795 4.65024e-05
-4.59502 -0.0362834 4.85564e-05
-4.55958 -0.0362873 5.07223e-05
-4.52416 -0.0362914 5.30298e-05
-4.48875 -0.0362957 5.54679e-05
-4.45335 -0.0363 5.80678e-05
-4.41797 -0.0363045 6.08204e-05
-4.38259 -0.0363091 6.37585e-05
-4.34722 -0.0363139 6.6875e-05
-4.31187 -0.0363188 7.0205e-05
-4.27653 -0.0363238 7.37437e-05
-4.24119 -0.0363289 7.75287e-05
-4.20587 -0.0363342 8.1558e-05
-4.17056 -0.0363397 8.58722e-05
-4.13526 -0.0363453 9.04724e-05
-4.09997 -0.036351 9.54025e-05
-4.06469 -0.0363569 0.000100667
-4.02942 -0.0363629 0.000106314
-3.99416 -0.036369 0.000112352
-3.95891 -0.0363752 0.000118833
-3.92367 -0.0363815 0.000125769
-3.88844 -0.036388 0.000133217
-3.85322 -0.0363944 0.000141193
-3.81801 -0.036401 0.000149758
-3.7828 -0.0364075 0.000158931
-3.74761 -0.036414 0.000168775
-3.71243 -0.0364204 0.000179314
-3.67726 -0.0364267 0.000190609
-3.64209 -0.0364329 0.000202684
-3.60694 -0.0364388 0.000215599
-3.57179 -0.0364444 0.00022937
-3.53665 -0.0364495 0.000244049
-3.50152 -0.0364542 0.000259638
-3.4664 -0.0364582 0.000276174
-3.43129 -0.0364614 0.000293635
-3.39619 -0.0364638 0.000312026
-3.36109 -0.0364652 0.000331292
-3.32601 -0.0364653 0.000351395
-3.29093 -0.0364642 0.000372229
-3.25586 -0.0364615 0.000393699
-3.2208 -0.0364572 0.000415641
-3.18574 -0.0364512 0.000437897
-3.1507 -0.0364433 0.000460238
-3.11566 -0.0364335 0.000482449
-3.08063 -0.0364218 0.000504252
-3.0456 -0.0364081 0.000525397
-3.01059 -0.0363926 0.000545588
-2.97558 -0.0363753 0.00056458
-2.94058 -0.0363564 0.000582106
-2.90558 -0.0363362 0.000597973
-2.87059 -0.0363149 0.00061199
-2.83561 -0.0362927 0.000624059
-2.80064 -0.0362701 0.000634095
-2.76567 -0.0362472 0.000642114
-2.73071 -0.0362244 0.000648143
-2.69576 -0.0362019 0.0006523
-2.66081 -0.03618 0.000654704
-2.62587 -0.0361589 0.000655547
-2.59094 -0.0361387 0.000655001
-2.55601 -0.0361196 0.000653294
-2.52109 -0.0361016 0.000650615
-2.48617 -0.0360848 0.000647192
-2.45126 -0.0360692 0.000643202
-2.41636 -0.0360547 0.000638852
-2.38146 -0.0360414 0.000634292
-2.34657 -0.0360292 0.000629696
-2.31168 -0.036018 0.000625178
-2.2768 -0.0360077 0.000620879
-2.24192 -0.0359983 0.000616881
-2.20705 -0.0359896 0.000613291
-2.17219 -0.0359816 0.000610165
-2.13733 -0.0359741 0.000607583
-2.10247 -0.0359671 0.000605578
-2.06762 -0.0359605 0.000604211
-2.03278 -0.0359541 0.000603494
-1.99794 -0.0359479 0.000603474
-1.9631 -0.0359418 0.000604149
-1.92827 -0.0359357 0.000605551
-1.89345 -0.0359295 0.000607666
-1.85862 -0.035923 0.000610512
-1.82381 -0.0359162 0.000614063
-1.78899 -0.035909 0.000618324
-1.75419 -0.0359013 0.000623251
-1.71938 -0.0358929 0.000628834
-1.68458 -0.0358838 0.000635009
-1.64979 -0.0358738 0.000641742
-1.61499 -0.0358629 0.000648944
-1.58021 -0.0358509 0.000656552
-1.54542 -0.0358377 0.000664444
-1.51064 -0.0358231 0.00067252
-1.47586 -0.0358072 0.000680617
-1.44109 -0.0357898 0.000688592
-1.40632 -0.0357708 0.000696238
-1.37155 -0.0357502 0.000703368
-1.33679 -0.0357279 0.000709731
-1.30203 -0.035704 0.000715102
-1.26727 -0.0356785 0.000719204
-1.23251 -0.0356515 0.000721796
-1.19776 -0.0356232 0.000722599
-1.16301 -0.0355937 0.000721391
-1.12827 -0.0355633 0.000717936
-1.09352 -0.0355323 0.000712076
-1.05878 -0.0355009 0.000703665
-1.02405 -0.0354696 0.000692653
-0.989309 -0.0354387 0.000679017
-0.954576 -0.0354085 0.000662842
-0.919844 -0.0353795 0.000644239
-0.885115 -0.0353519 0.000623419
-0.850388 -0.0353259 0.000600605
-0.815663 -0.0353018 0.000576096
-0.78094 -0.0352798 0.000550178
-0.746219 -0.0352599 0.000523184
-0.711499 -0.0352421 0.000495405
-0.676781 -0.0352264 0.000467155
-0.642065 -0.0352128 0.000438684
-0.60735 -0.0352012 0.000410251
-0.572637 -0.0351913 0.000382038
-0.537925 -0.0351831 0.000354232
-0.503214 -0.0351764 0.000326941
-0.468504 -0.035171 0.00030028
-0.433796 -0.0351667 0.000274291
-0.399089 -0.0351634 0.000249028
-0.364382 -0.0351609 0.000224481
-0.329676 -0.035159 0.000200658
-0.294972 -0.0351578 0.00017751
-0.260267 -0.0351569 0.000155013
-0.225564 -0.0351563 0.000133092
-0.190861 -0.035156 0.000111704
-0.156158 -0.0351559 9.07582e-05
-0.121456 -0.0351559 7.0198e-05
-0.0867541 -0.0351559 4.99237e-05
-0.0520524 -0.0351559 2.98725e-05
-0.0173508 -0.0351559 9.93983e-06
0.0173508 -0.0351559 -9.93983e-06
0.0520524 -0.0351559 -2.98725e-05
0.0867541 -0.0351559 -4.99237e-05
0.121456 -0.0351559 -7.0198e-05
0.156158 -0.0351559 -9.07582e-05
0.190861 -0.035156 -0.000111704
0.225564 -0.0351563 -0.000133092
0.260267 -0.0351569 -0.000155013
0.294972 -0.0351578 -0.00017751
0.329676 -0.035159 -0.000200658
0.364382 -0.0351609 -0.000224481
0.399089 -0.0351634 -0.000249028
0.433796 -0.0351667 -0.000274291
0.468504 -0.035171 -0.00030028
0.503214 -0.0351764 -0.000326941
0.537925 -0.0351831 -0.000354232
0.572637 -0.0351913 -0.000382038
0.60735 -0.0352012 -0.000410251
0.642065 -0.0352128 -0.000438684
0.676781 -0.0352264 -0.000467155
0.711499 -0.0352421 -0.000495405
0.746219 -0.0352599 -0.000523184
0.78094 -0.0352798 -0.000550178
0.815663 -0.0353018 -0.000576096
0.850388 -0.0353259 -0.000600605
0.885115 -0.0353519 -0.000623419
0.919844 -0.0353795 -0.000644239
0.954576 -0.0354085 -0.000662842
0.989309 -0.0354387 -0.000679017
1.02405 -0.0354696 -0.000692653
1.05878 -0.0355009 -0.000703665
1.09352 -0.0355323 -0.000712076
1.12827 -0.0355633 -0.000717936
1.16301 -0.0355937 -0.000721391
1.19776 -0.0356232 -0.000722599
1.23251 -0.0356515 -0.000721796
1.26727 -0.0356785 -0.000719204
1.30203 -0.035704 -0.000715102
1.33679 -0.0357279 -0.000709731
1.37155 -0.0357502 -0.000703368
1.40632 -0.0357708 -0.000696238
1.44109 -0.0357898 -0.000688592
1.47586 -0.0358072 -0.000680617
1.51064 -0.0358231 -0.00067252
1.54542 -0.0358377 -0.000664444
1.58021 -0.0358509 -0.000656552
1.61499 -0.0358629 -0.000648944
1.64979 -0.0358738 -0.000641742
1.68458 -0.0358838 -0.000635009
1.71938 -0.0358929 -0.000628834
1.75419 -0.0359013 -0.000623251
1.78899 -0.035909 -0.000618324
1.82381 -0.0359162 -0.000614063
1.85862 -0.035923 -0.000610512
1.89345 -0.0359295 -0.000607666
1.92827 -0.0359357 -0.000605551
1.9631 -0.0359418 -0.000604149
1.99794 -0.0359479 -0.000603474
2.03278 -0.0359541 -0.000603494
2.06762 -0.0359605 -0.000604211
2.10247 -0.0359671 -0.000605578
2.13733 -0.0359741 -0.000607583
2.17219 -0.0359816 -0.000610165
2.20705 -0.0359896 -0.000613291
2.24192 -0.0359983 -0.000616881
2.2768 -0.0360077 -0.000620879
2.31168 -0.036018 -0.000625178
2.34657 -0.0360292 -0.000629696
2.38146 -0.0360414 -0.000634292
2.41636 -0.0360547 -0.000638852
2.45126 -0.0360692 -0.000643202
2.48617 -0.0360848 -0.000647192
2.52109 -0.0361016 -0.000650615
2.55601 -0.0361196 -0.000653294
2.59094 -0.0361387 -0.000655001
2.62587 -0.0361589 -0.000655547
2.66081 -0.03618 -0.000654704
2.69576 -0.0362019 -0.0006523
2.73071 -0.0362244 -0.000648143
2.76567 -0.0362472 -0.000642114
2.80064 -0.0362701 -0.000634095
2.83561 -0.0362927 -0.000624059
2.87059 -0.0363149 -0.00061199
2.90558 -0.0363362 -0.000597973
2.94058 -0.0363564 -0.000582106
2.97558 -0.0363753 -0.00056458
3.01059 -0.0363926 -0.000545588
3.0456 -0.0364081 -0.000525397
3.08063 -0.0364218 -0.000504252
3.11566 -0.0364335 -0.000482449
3.1507 -0.0364433 -0.000460238
3.18574 -0.0364512 -0.000437897
3.2208 -0.0364572 -0.000415641
3.25586 -0.0364615 -0.000393699
3.29093 -0.0364642 -0.000372229
3.32601 -0.0364653 -0.000351395
3.36109 -0.0364652 -0.000331292
3.39619 -0.0364638 -0.000312026
3.43129 -0.0364614 -0.000293635
3.4664 -0.0364582 -0.000276174
3.50152 -0.0364542 -0.000259638
3.53665 -0.0364495 -0.000244049
3.57179 -0.0364444 -0.00022937
3.60694 -0.0364388 -0.000215599
3.64209 -0.0364329 -0.000202684
3.67726 -0.0364267 -0.000190609
3.71243 -0.0364204 -0.000179314
3.74761 -0.036414 -0.000168775
3.7828 -0.0364075 -0.000158931
3.81801 -0.036401 -0.000149758
3.85322 -0.0363944 -0.000141193
3.88844 -0.036388 -0.000133217
3.92367 -0.0363815 -0.000125769
3.95891 -0.0363752 -0.000118833
3.99416 -0.036369 -0.000112352
4.02942 -0.0363629 -0.000106314
4.06469 -0.0363569 -0.000100667
4.09997 -0.036351 -9.54025e-05
4.13526 -0.0363453 -9.04724e-05
4.17056 -0.0363397 -8.58722e-05
4.20587 -0.0363342 -8.1558e-05
4.24119 -0.0363289 -7.75287e-05
4.27653 -0.0363238 -7.37437e-05
4.31187 -0.0363188 -7.0205e-05
4.34722 -0.0363139 -6.6875e-05
4.38259 -0.0363091 -6.37585e-05
4.41797 -0.0363045 -6.08204e-05
4.45335 -0.0363 -5.80678e-05
4.48875 -0.0362957 -5.54679e-05
4.52416 -0.0362914 -5.30298e-05
4.55958 -0.0362873 -5.07223e-05
4.59502 -0.0362834 -4.85564e-05
4.63046 -0.0362795 -4.65024e-05
4.66592 -0.0362757 -4.45729e-05
4.70139 -0.0362721 -4.27393e-05
4.73687 -0.0362685 -4.10155e-05
4.77237 -0.0362651 -3.93741e-05
4.80787 -0.0362618 -3.78298e-05
4.84339 -0.0362585 -3.63563e-05
4.87892 -0.0362554 -3.49691e-05
4.91446 -0.0362523 -3.36428e-05
4.95002 -0.0362493 -3.23935e-05
4.98559 -0.0362464 -3.11965e-05
5.02117 -0.0362436 -3.00687e-05
5.05677 -0.0362408 -2.89856e-05
5.09237 -0.0362382 -2.79649e-05
5.128 -0.0362356 -2.69825e-05
5.16363 -0.0362331 -2.60566e-05
5.19928 -0.0362306 -2.51635e-05
5.23494 -0.0362282 -2.43216e-05
5.27062 -0.0362259 -2.35077e-05
5.30631 -0.0362236 -2.27406e-05
5.34201 -0.0362214 -2.19973e-05
5.37773 -0.0362193 -2.12969e-05
5.41346 -0.0362172 -2.06166e-05
5.4492 -0.0362151 -1.99757e-05
5.48497 -0.0362131 -1.93518e-05
5.52074 -0.0362112 -1.87643e-05
5.55653 -0.0362093 -1.8191e-05
5.59233 -0.0362074 -1.76514e-05
5.62815 -0.0362056 -1.71235e-05
5.66399 -0.0362039 -1.66271e-05
5.69984 -0.0362022 -1.61401e-05
5.7357 -0.0362005 -1.56826e-05
5.77158 -0.0361988 -1.52326e-05
5.80748 -0.0361972 -1.48103e-05
5.84339 -0.0361957 -1.43937e-05
5.87932 -0.0361941 -1.40032e-05
5.91526 -0.0361927 -1.36169e-05
5.95122 -0.0361912 -1.32553e-05
5.9872 -0.0361898 -1.28966e-05
6.02319 -0.0361884 -1.25612e-05
6.05919 -0.036187 -1.22275e-05
6.09522 -0.0361857 -1.1916e-05
6.13126 -0.0361844 -1.16052e-05
6.16732 -0.0361831 -1.13155e-05
6.20339 -0.0361818 -1.10255e-05
6.23949 -0.0361806 -1.07558e-05
6.27559 -0.0361794 -1.04848e-05
6.31172 -0.0361782 -1.02334e-05
6.34786 -0.0361771 -9.97985e-06
6.38403 -0.036176 -9.74516e-06
6.42021 -0.0361749 -9.50764e-06
6.4564 -0.0361738 -9.28833e-06
6.49262 -0.0361727 -9.06553e-06
6.52885 -0.0361717 -8.86035e-06
6.5651 -0.0361707 -8.6511e-06
6.60137 -0.0361697 -8.45894e-06
6.63766 -0.0361687 -8.26218e-06
6.67397 -0.0361677 -8.08203e-06
6.71029 -0.0361668 -7.8968e-06
6.74664 -0.0361659 -7.72774e-06
6.783 -0.036165 -7.55315e-06
6.81938 -0.0361641 -7.39435e-06
6.85579 -0.0361632 -7.22962e-06
6.89221 -0.0361624 -7.08032e-06
6.92865 -0.0361615 -6.92473e-06
6.96511 -0.0361607 -6.78424e-06
7.00159 -0.0361599 -6.63711e-06
7.0381 -0.0361591 -6.5048e-06
7.07462 -0.0361583 -6.36554e-06
7.11116 -0.0361576 -6.24083e-06
7.14772 -0.0361568 -6.10889e-06
7.18431 -0.0361561 -5.99126e-06
7.22091 -0.0361553 -5.86612e-06
7.25754 -0.0361546 -5.75508e-06
7.29418 -0.0361539 -5.63629e-06
7.33085 -0.0361532 -5.5314e-06
7.36754 -0.0361526 -5.41853e-06
7.40425 -0.0361519 -5.31938e-06
7.44099 -0.0361512 -5.21203e-06
7.47774 -0.0361506 -5.11825e-06
7.51452 -0.03615 -5.01607e-06
7.55132 -0.0361493 -4.9273e-06
7.58814 -0.0361487 -4.82996e-06
7.62498 -0.0361481 -4.74589e-06
7.66185 -0.0361475 -4.65308e-06
7.69874 -0.0361469 -4.57342e-06
7.73566 -0.0361464 -4.48485e-06
7.77259 -0.0361458 -4.40932e-06
7.80955 -0.0361453 -4.32473e-06
7.84654 -0.0361447 -4.25308e-06
7.88355 -0.0361442 -4.17224e-06
7.92058 -0.0361436 -4.10423e-06
7.95763 -0.0361431 -4.0269e-06
7.99471 -0.0361426 -3.96233e-06
8.03182 -0.0361421 -3.88831e-06
8.06895 -0.0361416 -3.82696e-06
8.1061 -0.0361411 -3.75605e-06
8.14328 -0.0361406 -3.69775e-06
8.18049 -0.0361401 -3.62977e-06
8.21772 -0.0361397 -3.57434e-06
8.25497 -0.0361392 -3.50913e-06
8.29226 -0.0361388 -3.45641e-06
8.32956 -0.0361383 -3.3938e-06
8.3669 -0.0361379 -3.34364e-06
8.40426 -0.0361374 -3.2835e-06
8.44165 -0.036137 -3.23575e-06
8.47906 -0.0361366 -3.17793e-06
8.5165 -0.0361362 -3.13247e-06
8.55397 -0.0361358 -3.07686e-06
8.59146 -0.0361353 -3.03356e-06
8.62899 -0.0361349 -2.98002e-06
8.66654 -0.0361346 -2.93877e-06
8.70412 -0.0361342 -2.88721e-06
8.74172 -0.0361338 -2.8479e-06
8.77936 -0.0361334 -2.79821e-06
8.81702 -0.036133 -2.76074e-06
8.85471 -0.0361327 -2.71281e-06
8.89244 -0.0361323 -2.6771e-06
8.93019 -0.0361319 -2.63085e-06
8.96797 -0.0361316 -2.59679e-06
9.00578 -0.0361312 -2.55213e-06
9.04362 -0.0361309 -2.51966e-06
9.08149 -0.0361306 -2.47651e-06
9.11939 -0.0361302 -2.44553e-06
9.15732 -0.0361299 -2.40382e-06
9.19528 -0.0361296 -2.37427e-06
9.23327 -0.0361292 -2.33392e-06
9.2713 -0.0361289 -2.30573e-06
9.30935 -0.0361286 -2.26668e-06
9.34744 -0.0361283 -2.23978e-06
9.38556 -0.036128 -2.20197e-06
9.42371 -0.0361277 -2.1763e-06
9.46189 -0.0361274 -2.13966e-06
9.50011 -0.0361271 -2.11517e-06
9.53836 -0.0361268 -2.07965e-06
9.57664 -0.0361265 -2.05629e-06
9.61496 -0.0361262 -2.02183e-06
9.65331 -0.036126 -1.99954e-06
9.69169 -0.0361257 -1.9661e-06
9.73011 -0.0361254 -1.94483e-06
9.76856 -0.0361251 -1.91236e-06
9.80704 -0.0361249 -1.89206e-06
9.84557 -0.0361246 -1.86052e-06
9.88412 -0.0361243 -1.84116e-06
9.92271 -0.0361241 -1.8105e-06
9.96134 -0.0361238 -1.79203e-06
10 -0.0361236 -1.76221e-06
10.0387 -0.0361233 -1.7446e-06
10.0774 -0.0361231 -1.71559e-06
10.1162 -0.0361228 -1.6988e-06
10.155 -0.0361226 -1.67055e-06
10.1939 -0.0361224 -1.65455e-06
10.2328 -0.0361221 -1.62703e-06
10.2717 -0.0361219 -1.61179e-06
10.3106 -0.0361217 -1.58497e-06
10.3496 -0.0361214 -1.57045e-06
10.3887 -0.0361212 -1.54431e-06
10.4278 -0.036121 -1.53047e-06
10.4669 -0.0361208 -1.50498e-06
10.506 -0.0361206 -1.49181e-06
10.5452 -0.0361203 -1.46692e-06
10.5845 -0.0361201 -1.45439e-06
10.6238 -0.0361199 -1.4301e-06
10.6631 -0.0361197 -1.41818e-06
10.7024 -0.0361195 -1.39445e-06
10.7418 -0.0361193 -1.38313e-06
10.7813 -0.0361191 -1.35994e-06
10.8208 -0.0361189 -1.34918e-06
10.8603 -0.0361187 -1.3265e-06
10.8999 -0.0361185 -1.31629e-06
10.9395 -0.0361183 -1.29411e-06
10.9792 -0.0361181 -1.28443e-06
11.0189 -0.0361179 -1.26272e-06
11.0586 -0.0361178 -1.25354e-06
11.0984 -0.0361176 -1.23229e-06
11.1383 -0.0361174 -1.2236e-06
11.1781 -0.0361172 -1.20279e-06
11.2181 -0.036117 -1.19457e-06
11.2581 -0.0361169 -1.17417e-06
11.2981 -0.0361167 -1.1664e-06
11.3381 -0.0361165 -1.14641e-06
11.3783 -0.0361163 -1.13908e-06
11.4184 -0.0361162 -1.11948e-06
11.4587 -0.036116 -1.11256e-06
11.4989 -0.0361158 -1.09333e-06
11.5392 -0.0361157 -1.08683e-06
11.5796 -0.0361155 -1.06795e-06
11.62 -0.0361153 -1.06184e-06
11.6605 -0.0361152 -1.0433e-06
11.701 -0.036115 -1.03757e-06
11.7415 -0.0361149 -1.01935e-06
11.7822 -0.0361147 -1.01399e-06
11.8228 -0.0361146 -9.96093e-07
11.8636 -0.0361144 -9.91089e-07
11.9043 -0.0361143 -9.7349e-07
11.9452 -0.0361141 -9.68831e-07
11.986 -0.036114 -9.5152e-07
12.027 -0.0361138 -9.47195e-07
12.068 -0.0361137 -9.30161e-07
12.109 -0.0361135 -9.2616e-07
12.1501 -0.0361134 -9.09393e-07
12.1913 -0.0361132 -9.05705e-07
12.2325 -0.0361131 -8.89193e-07
12.2738 -0.036113 -8.85809e-07
12.3151 -0.0361128 -8.69542e-07
12.3565 -0.0361127 -8.66453e-07
12.3979 -0.0361126 -8.50422e-07
12.4394 -0.0361124 -8.47619e-07
12.481 -0.0361123 -8.31813e-07
12.5226 -0.0361122 -8.29289e-07
12.5643 -0.036112 -8.137e-07
12.6061 -0.0361119 -8.11446e-07
12.6479 -0.0361118 -7.96064e-07
12.6898 -0.0361116 -7.94073e-07
12.7317 -0.0361115 -7.7889e-07
12.7737 -0.0361114 -7.77155e-07
12.8158 -0.0361113 -7.62163e-07
12.8579 -0.0361111 -7.60677e-07
12.9001 -0.036111 -7.45868e-07
12.9424 -0.0361109 -7.44624e-07
12.9847 -0.0361108 -7.2999e-07
13.0271 -0.0361107 -7.28982e-07
13.0696 -0.0361106 -7.14516e-07
13.1121 -0.0361104 -7.13738e-07
13.1547 -0.0361103 -6.99433e-07
13.1974 -0.0361102 -6.9888e-07
13.2402 -0.0361101 -6.84728e-07
13.283 -0.03611 -6.84394e-07
13.3259 -0.0361099 -6.70389e-07
13.3689 -0.0361098 -6.70269e-07
13.4119 -0.0361097 -6.56405e-07
13.455 -0.0361095 -6.56494e-07
13.4982 -0.0361094 -6.42763e-07
13.5415 -0.0361093 -6.43057e-07
13.5848 -0.0361092 -6.29454e-07
13.6283 -0.0361091 -6.29948e-07
13.6718 -0.036109 -6.16467e-07
13.7153 -0.0361089 -6.17157e-07
13.759 -0.0361088 -6.03792e-07
13.8028 -0.0361087 -6.04674e-07
13.8466 -0.0361086 -5.91419e-07
13.8905 -0.0361085 -5.92489e-07
13.9345 -0.0361084 -5.79339e-07
13.9786 -0.0361083 -5.80593e-07
14.0227 -0.0361082 -5.67543e-07
14.067 -0.0361081 -5.68979e-07
14.1113 -0.036108 -5.56023e-07
14.1558 -0.0361079 -5.57636e-07
14.2003 -0.0361078 -5.44769e-07
14.2449 -0.0361077 -5.46557e-07
14.2896 -0.0361077 -5.33774e-07
14.3344 -0.0361076 -5.35734e-07
14.3793 -0.0361075 -5.2303e-07
14.4243 -0.0361074 -5.2516e-07
14.4693 -0.0361073 -5.1253e-07
14.5145 -0.0361072 -5.14827e-07
14.5598 -0.0361071 -5.02266e-07
14.6052 -0.036107 -5.04728e-07
14.6506 -0.0361069 -4.92231e-07
14.6962 -0.0361069 -4.94856e-07
14.7419 -0.0361068 -4.82419e-07
14.7877 -0.0361067 -4.85205e-07
14.8336 -0.0361066 -4.72823e-07
14.8796 -0.0361065 -4.75768e-07
14.9257 -0.0361064 -4.63436e-07
14.9719 -0.0361063 -4.66538e-07
15.0182 -0.0361063 -4.54253e-07
15.0647 -0.0361062 -4.57511e-07
15.1112 -0.0361061 -4.45268e-07
15.1579 -0.036106 -4.48681e-07
15.2047 -0.0361059 -4.36474e-07
15.2516 -0.0361059 -4.40041e-07
15.2986 -0.0361058 -4.27867e-07
15.3458 -0.0361057 -4.31586e-07
15.393 -0.0361056 -4.19441e-07
15.4404 -0.0361055 -4.23312e-07
15.488 -0.0361055 -4.1119e-07
15.5356 -0.0361054 -4.15212e-07
15.5834 -0.0361053 -4.0311e-07
15.6313 -0.0361052 -4.07283e-07
15.6794 -0.0361052 -3.95195e-07
15.7276 -0.0361051 -3.99519e-07
15.7759 -0.036105 -3.87441e-07
15.8243 -0.036105 -3.91915e-07
15.873 -0.0361049 -3.79844e-07
15.9217 -0.0361048 -3.84468e-07
15.9706 -0.0361047 -3.72398e-07
16.0197 -0.0361047 -3.77174e-07
16.0689 -0.0361046 -3.651e-07
16.1182 -0.0361045 -3.70027e-07
16.1677 -0.0361045 -3.57944e-07
16.2174 -0.0361044 -3.63023e-07
16.2672 -0.0361043 -3.50928e-07
16.3172 -0.0361042 -3.5616e-07
16.3674 -0.0361042 -3.44047e-07
16.4177 -0.0361041 -3.49432e-07
16.4682 -0.036104 -3.37296e-07
16.5189 -0.036104 -3.42837e-07
16.5697 -0.0361039 -3.30672e-07
16.6208 -0.0361038 -3.36371e-07
16.672 -0.0361038 -3.24172e-07
16.7234 -0.0361037 -3.30029e-07
16.775 -0.0361036 -3.17791e-07
16.8268 -0.0361036 -3.2381e-07
16.8787 -0.0361035 -3.11527e-07
16.9309 -0.0361035 -3.17709e-07
16.9833 -0.0361034 -3.05375e-07
17.0359 -0.0361033 -3.11723e-07
17.0887 -0.0361033 -2.99331e-07
17.1418 -0.0361032 -3.05849e-07
17.195 -0.0361031 -2.93394e-07
17.2485 -0.0361031 -3.00085e-07
17.3022 -0.036103 -2.87558e-07
17.3562 -0.036103 -2.94426e-07
17.4104 -0.0361029 -2.81821e-07
17.4648 -0.0361028 -2.8887e-07
17.5195 -0.0361028 -2.7618e-07
17.5744 -0.0361027 -2.83415e-07
17.6296 -0.0361026 -2.70631e-07
17.6851 -0.0361026 -2.78058e-07
17.7408 -0.0361025 -2.65171e-07
17.7969 -0.0361025 -2.72795e-07
17.8532 -0.0361024 -2.59797e-07
17.9098 -0.0361024 -2.67625e-07
17.9667 -0.0361023 -2.54505e-07
18.0239 -0.0361022 -2.62545e-07
18.0815 -0.0361022 -2.49292e-07
18.1393 -0.0361021 -2.57552e-07
18.1975 -0.0361021 -2.44155e-07
18.256 -0.036102 -2.52643e-07
18.3149 -0.0361019 -2.3909e-07
18.3742 -0.0361019 -2.47818e-07
18.4338 -0.0361018 -2.34094e-07
18.4938 -0.0361018 -2.43072e-07
18.5542 -0.0361017 -2.29163e-07
18.615 -0.0361017 -2.38405e-07
18.6762 -0.0361016 -2.24294e-07
18.7379 -0.0361015 -2.33813e-07
18.8 -0.0361015 -2.19482e-07
18.8625 -0.0361014 -2.29295e-07
18.9255 -0.0361014 -2.14723e-07
18.9891 -0.0361013 -2.24848e-07
19.0531 -0.0361013 -2.10011e-07
19.1177 -0.0361012 -2.20471e-07
19.1828 -0.0361011 -2.05343e-07
19.2484 -0.0361011 -2.16159e-07
19.3147 -0.036101 -2.00711e-07
19.3816 -0.036101 -2.11912e-07
19.4491 -0.0361009 -1.96107e-07
19.5173 -0.0361008 -2.07723e-07
19.5862 -0.0361008 -1.91522e-07
19.6558 -0.0361007 -2.03588e-07
19.7262 -0.0361006 -1.8694e-07
19.7974 -0.0361006 -1.99498e-07
19.8694 -0.0361005 -1.8234e-07
19.9423 -0.0361004 -1.95434e-07
20.0162 -0.0361003 -1.77688e-07
20.091 -0.0361003 -1.91366e-07
20.1669 -0.0361002 -1.72932e-07
20.244 -0.0361001 -1.87249e-07
20.3222 -0.0360999 -1.68003e-07
20.4016 -0.0360998 -1.83058e-07
20.4825 -0.0360996 -1.62924e-07
20.5648 -0.0360995 -1.78985e-07
20.6487 -0.0360992 -1.5803e-07
20.7344 -0.036099 -1.75541e-07
20.8219 -0.0360988 -1.53771e-07
20.9115 -0.0360985 -1.7307e-07
21.0034 -0.0360983 -1.50138e-07
21.0979 -0.0360981 -1.71404e-07
21.1952 -0.0360978 -1.46659e-07
21.2959 -0.0360976 -1.7021e-07
21.4004 -0.0360973 -1.42807e-07
21.5093 -0.0360971 -1.69404e-07
21.6237 -0.0360968 -1.38077e-07
21.7448 -0.0360965 -1.69293e-07
21.8747 -0.0360962 -1.31485e-07
22.0165 -0.0360958 -1.71047e-07
22.1768 -0.0360953 -1.19261e-07
22.3723 -0.0360946 -1.83075e-07


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.075Lambda0.5Nc1ClassicOneLoop/SigmaROneLoop.txt <==
-22.3723 -0.0374996 4.17072e-20
-22.1768 -0.0374996 4.17072e-20
-22.0165 -0.0374996 4.17072e-20
-21.8747 -0.0374996 4.17072e-20
-21.7448 -0.0374996 4.17072e-20
-21.6237 -0.0374996 4.17072e-20
-21.5093 -0.0374996 4.17072e-20
-21.4004 -0.0374996 4.17072e-20
-21.2959 -0.0374996 4.17072e-20
-21.1952 -0.0374996 4.17072e-20
-21.0979 -0.0374996 4.17072e-20
-21.0034 -0.0374996 4.17072e-20
-20.9115 -0.0374996 4.17072e-20
-20.8219 -0.0374996 4.17072e-20
-20.7344 -0.0374996 4.17072e-20
-20.6487 -0.0374996 4.17072e-20
-20.5648 -0.0374996 4.17072e-20
-20.4825 -0.0374996 4.17072e-20
-20.4016 -0.0374996 4.17072e-20
-20.3222 -0.0374996 4.17072e-20
-20.244 -0.0374996 4.17072e-20
-20.1669 -0.0374996 4.17072e-20
-20.091 -0.0374996 4.17072e-20
-20.0162 -0.0374996 4.17072e-20
-19.9423 -0.0374996 4.17072e-20
-19.8694 -0.0374996 4.17072e-20
-19.7974 -0.0374996 4.17072e-20
-19.7262 -0.0374996 4.17072e-20
-19.6558 -0.0374996 4.17072e-20
-19.5862 -0.0374996 4.17072e-20
-19.5173 -0.0374996 4.17072e-20
-19.4491 -0.0374996 4.17072e-20
-19.3816 -0.0374996 4.17072e-20
-19.3147 -0.0374996 4.17072e-20
-19.2484 -0.0374996 4.17072e-20
-19.1828 -0.0374996 4.17072e-20
-19.1177 -0.0374996 4.17072e-20
-19.0531 -0.0374996 4.17072e-20
-18.9891 -0.0374996 4.17072e-20
-18.9255 -0.0374996 4.17072e-20
-18.8625 -0.0374996 4.17072e-20
-18.8 -0.0374996 4.17072e-20
-18.7379 -0.0374996 4.17072e-20
-18.6762 -0.0374996 4.17072e-20
-18.615 -0.0374996 4.17072e-20
-18.5542 -0.0374996 4.17072e-20
-18.4938 -0.0374996 4.17072e-20
-18.4338 -0.0374996 4.17072e-20
-18.3742 -0.0374996 4.17072e-20
-18.3149 -0.0374996 4.17072e-20
-18.256 -0.0374996 4.17072e-20
-18.1975 -0.0374996 4.17072e-20
-18.1393 -0.0374996 4.17072e-20
-18.0815 -0.0374996 4.17072e-20
-18.0239 -0.0374996 4.17072e-20
-17.9667 -0.0374996 4.17072e-20
-17.9098 -0.0374996 4.17072e-20
-17.8532 -0.0374996 4.17072e-20
-17.7969 -0.0374996 4.17072e-20
-17.7408 -0.0374996 4.17072e-20
-17.6851 -0.0374996 4.17072e-20
-17.6296 -0.0374996 4.17072e-20
-17.5744 -0.0374996 4.17072e-20
-17.5195 -0.0374996 4.17072e-20
-17.4648 -0.0374996 4.17072e-20
-17.4104 -0.0374996 4.17072e-20
-17.3562 -0.0374996 4.17072e-20
-17.3022 -0.0374996 4.17072e-20
-17.2485 -0.0374996 4.17072e-20
-17.195 -0.0374996 4.17072e-20
-17.1418 -0.0374996 4.17072e-20
-17.0887 -0.0374996 4.17072e-20
-17.0359 -0.0374996 4.17072e-20
-16.9833 -0.0374996 4.17072e-20
-16.9309 -0.0374996 4.17072e-20
-16.8787 -0.0374996 4.17072e-20
-16.8268 -0.0374996 4.17072e-20
-16.775 -0.0374996 4.17072e-20
-16.7234 -0.0374996 4.17072e-20
-16.672 -0.0374996 4.17072e-20
-16.6208 -0.0374996 4.17072e-20
-16.5697 -0.0374996 4.17072e-20
-16.5189 -0.0374996 4.17072e-20
-16.4682 -0.0374996 4.17072e-20
-16.4177 -0.0374996 4.17072e-20
-16.3674 -0.0374996 4.17072e-20
-16.3172 -0.0374996 4.17072e-20
-16.2672 -0.0374996 4.17072e-20
-16.2174 -0.0374996 4.17072e-20
-16.1677 -0.0374996 4.17072e-20
-16.1182 -0.0374996 4.17072e-20
-16.0689 -0.0374996 4.17072e-20
-16.0197 -0.0374996 4.17072e-20
-15.9706 -0.0374996 4.17072e-20
-15.9217 -0.0374996 4.17072e-20
-15.873 -0.0374996 4.17072e-20
-15.8243 -0.0374996 4.17072e-20
-15.7759 -0.0374996 4.17072e-20
-15.7276 -0.0374996 4.17072e-20
-15.6794 -0.0374996 4.17072e-20
-15.6313 -0.0374996 4.17072e-20
-15.5834 -0.0374996 4.17072e-20
-15.5356 -0.0374996 4.17072e-20
-15.488 -0.0374996 4.17072e-20
-15.4404 -0.0374996 4.17072e-20
-15.393 -0.0374996 4.17072e-20
-15.3458 -0.0374996 4.17072e-20
-15.2986 -0.0374996 4.17072e-20
-15.2516 -0.0374996 4.17072e-20
-15.2047 -0.0374996 4.17072e-20
-15.1579 -0.0374996 4.17072e-20
-15.1112 -0.0374996 4.17072e-20
-15.0647 -0.0374996 4.17072e-20
-15.0182 -0.0374996 4.17072e-20
-14.9719 -0.0374996 4.17072e-20
-14.9257 -0.0374996 4.17072e-20
-14.8796 -0.0374996 4.17072e-20
-14.8336 -0.0374996 4.17072e-20
-14.7877 -0.0374996 4.17072e-20
-14.7419 -0.0374996 4.17072e-20
-14.6962 -0.0374996 4.17072e-20
-14.6506 -0.0374996 4.17072e-20
-14.6052 -0.0374996 4.17072e-20
-14.5598 -0.0374996 4.17072e-20
-14.5145 -0.0374996 4.17072e-20
-14.4693 -0.0374996 4.17072e-20
-14.4243 -0.0374996 4.17072e-20
-14.3793 -0.0374996 4.17072e-20
-14.3344 -0.0374996 4.17072e-20
-14.2896 -0.0374996 4.17072e-20
-14.2449 -0.0374996 4.17072e-20
-14.2003 -0.0374996 4.17072e-20
-14.1558 -0.0374996 4.17072e-20
-14.1113 -0.0374996 4.17072e-20
-14.067 -0.0374996 4.17072e-20
-14.0227 -0.0374996 4.17072e-20
-13.9786 -0.0374996 4.17072e-20
-13.9345 -0.0374996 4.17072e-20
-13.8905 -0.0374996 4.17072e-20
-13.8466 -0.0374996 4.17072e-20
-13.8028 -0.0374996 4.17072e-20
-13.759 -0.0374996 4.17072e-20
-13.7153 -0.0374996 4.17072e-20
-13.6718 -0.0374996 4.17072e-20
-13.6283 -0.0374996 4.17072e-20
-13.5848 -0.0374996 4.17072e-20
-13.5415 -0.0374996 4.17072e-20
-13.4982 -0.0374996 4.17072e-20
-13.455 -0.0374996 4.17072e-20
-13.4119 -0.0374996 4.17072e-20
-13.3689 -0.0374996 4.17072e-20
-13.3259 -0.0374996 4.17072e-20
-13.283 -0.0374996 4.17072e-20
-13.2402 -0.0374996 4.17072e-20
-13.1974 -0.0374996 4.17072e-20
-13.1547 -0.0374996 4.17072e-20
-13.1121 -0.0374996 4.17072e-20
-13.0696 -0.0374996 4.17072e-20
-13.0271 -0.0374996 4.17072e-20
-12.9847 -0.0374996 4.17072e-20
-12.9424 -0.0374996 4.17072e-20
-12.9001 -0.0374996 4.17072e-20
-12.8579 -0.0374996 4.17072e-20
-12.8158 -0.0374996 4.17072e-20
-12.7737 -0.0374996 4.17072e-20
-12.7317 -0.0374996 4.17072e-20
-12.6898 -0.0374996 4.17072e-20
-12.6479 -0.0374996 4.17072e-20
-12.6061 -0.0374996 4.17072e-20
-12.5643 -0.0374996 4.17072e-20
-12.5226 -0.0374996 4.17072e-20
-12.481 -0.0374996 4.17072e-20
-12.4394 -0.0374996 4.17072e-20
-12.3979 -0.0374996 4.17072e-20
-12.3565 -0.0374996 4.17072e-20
-12.3151 -0.0374996 4.17072e-20
-12.2738 -0.0374996 4.17072e-20
-12.2325 -0.0374996 4.17072e-20
-12.1913 -0.0374996 4.17072e-20
-12.1501 -0.0374996 4.17072e-20
-12.109 -0.0374996 4.17072e-20
-12.068 -0.0374996 4.17072e-20
-12.027 -0.0374996 4.17072e-20
-11.986 -0.0374996 4.17072e-20
-11.9452 -0.0374996 4.17072e-20
-11.9043 -0.0374996 4.17072e-20
-11.8636 -0.0374996 4.17072e-20
-11.8228 -0.0374996 4.17072e-20
-11.7822 -0.0374996 4.17072e-20
-11.7415 -0.0374996 4.17072e-20
-11.701 -0.0374996 4.17072e-20
-11.6605 -0.0374996 4.17072e-20
-11.62 -0.0374996 4.17072e-20
-11.5796 -0.0374996 4.17072e-20
-11.5392 -0.0374996 4.17072e-20
-11.4989 -0.0374996 4.17072e-20
-11.4587 -0.0374996 4.17072e-20
-11.4184 -0.0374996 4.17072e-20
-11.3783 -0.0374996 4.17072e-20
-11.3381 -0.0374996 4.17072e-20
-11.2981 -0.0374996 4.17072e-20
-11.2581 -0.0374996 4.17072e-20
-11.2181 -0.0374996 4.17072e-20
-11.1781 -0.0374996 4.17072e-20
-11.1383 -0.0374996 4.17072e-20
-11.0984 -0.0374996 4.17072e-20
-11.0586 -0.0374996 4.17072e-20
-11.0189 -0.0374996 4.17072e-20
-10.9792 -0.0374996 4.17072e-20
-10.9395 -0.0374996 4.17072e-20
-10.8999 -0.0374996 4.17072e-20
-10.8603 -0.0374996 4.17072e-20
-10.8208 -0.0374996 4.17072e-20
-10.7813 -0.0374996 4.17072e-20
-10.7418 -0.0374996 4.17072e-20
-10.7024 -0.0374996 4.17072e-20
-10.6631 -0.0374996 4.17072e-20
-10.6238 -0.0374996 4.17072e-20
-10.5845 -0.0374996 4.17072e-20
-10.5452 -0.0374996 4.17072e-20
-10.506 -0.0374996 4.17072e-20
-10.4669 -0.0374996 4.17072e-20
-10.4278 -0.0374996 4.17072e-20
-10.3887 -0.0374996 4.17072e-20
-10.3496 -0.0374996 4.17072e-20
-10.3106 -0.0374996 4.17072e-20
-10.2717 -0.0374996 4.17072e-20
-10.2328 -0.0374996 4.17072e-20
-10.1939 -0.0374996 4.17072e-20
-10.155 -0.0374996 4.17072e-20
-10.1162 -0.0374996 4.17072e-20
-10.0774 -0.0374996 4.17072e-20
-10.0387 -0.0374996 4.17072e-20
-10 -0.0374996 4.17072e-20
-9.96134 -0.0374996 4.17072e-20
-9.92271 -0.0374996 4.17072e-20
-9.88412 -0.0374996 4.17072e-20
-9.84557 -0.0374996 4.17072e-20
-9.80704 -0.0374996 4.17072e-20
-9.76856 -0.0374996 4.17072e-20
-9.73011 -0.0374996 4.17072e-20
-9.69169 -0.0374996 4.17072e-20
-9.65331 -0.0374996 4.17072e-20
-9.61496 -0.0374996 4.17072e-20
-9.57664 -0.0374996 4.17072e-20
-9.53836 -0.0374996 4.17072e-20
-9.50011 -0.0374996 4.17072e-20
-9.46189 -0.0374996 4.17072e-20
-9.42371 -0.0374996 4.17072e-20
-9.38556 -0.0374996 4.17072e-20
-9.34744 -0.0374996 4.17072e-20
-9.30935 -0.0374996 4.17072e-20
-9.2713 -0.0374996 4.17072e-20
-9.23327 -0.0374996 4.17072e-20
-9.19528 -0.0374996 4.17072e-20
-9.15732 -0.0374996 4.17072e-20
-9.11939 -0.0374996 4.17072e-20
-9.08149 -0.0374996 4.17072e-20
-9.04362 -0.0374996 4.17072e-20
-9.00578 -0.0374996 4.17072e-20
-8.96797 -0.0374996 4.17072e-20
-8.93019 -0.0374996 4.17072e-20
-8.89244 -0.0374996 4.17072e-20
-8.85471 -0.0374996 4.17072e-20
-8.81702 -0.0374996 4.17072e-20
-8.77936 -0.0374996 4.17072e-20
-8.74172 -0.0374996 4.17072e-20
-8.70412 -0.0374996 4.17072e-20
-8.66654 -0.0374996 4.17072e-20
-8.62899 -0.0374996 4.17072e-20
-8.59146 -0.0374996 4.17072e-20
-8.55397 -0.0374996 4.17072e-20
-8.5165 -0.0374996 4.17072e-20
-8.47906 -0.0374996 4.17072e-20
-8.44165 -0.0374996 4.17072e-20
-8.40426 -0.0374996 4.17072e-20
-8.3669 -0.0374996 4.17072e-20
-8.32956 -0.0374996 4.17072e-20
-8.29226 -0.0374996 4.17072e-20
-8.25497 -0.0374996 4.17072e-20
-8.21772 -0.0374996 4.17072e-20
-8.18049 -0.0374996 4.17072e-20
-8.14328 -0.0374996 4.17072e-20
-8.1061 -0.0374996 4.17072e-20
-8.06895 -0.0374996 4.17072e-20
-8.03182 -0.0374996 4.17072e-20
-7.99471 -0.0374996 4.17072e-20
-7.95763 -0.0374996 4.17072e-20
-7.92058 -0.0374996 4.17072e-20
-7.88355 -0.0374996 4.17072e-20
-7.84654 -0.0374996 4.17072e-20
-7.80955 -0.0374996 4.17072e-20
-7.77259 -0.0374996 4.17072e-20
-7.73566 -0.0374996 4.17072e-20
-7.69874 -0.0374996 4.17072e-20
-7.66185 -0.0374996 4.17072e-20
-7.62498 -0.0374996 4.17072e-20
-7.58814 -0.0374996 4.17072e-20
-7.55132 -0.0374996 4.17072e-20
-7.51452 -0.0374996 4.17072e-20
-7.47774 -0.0374996 4.17072e-20
-7.44099 -0.0374996 4.17072e-20
-7.40425 -0.0374996 4.17072e-20
-7.36754 -0.0374996 4.17072e-20
-7.33085 -0.0374996 4.17072e-20
-7.29418 -0.0374996 4.17072e-20
-7.25754 -0.0374996 4.17072e-20
-7.22091 -0.0374996 4.17072e-20
-7.18431 -0.0374996 4.17072e-20
-7.14772 -0.0374996 4.17072e-20
-7.11116 -0.0374996 4.17072e-20
-7.07462 -0.0374996 4.17072e-20
-7.0381 -0.0374996 4.17072e-20
-7.00159 -0.0374996 4.17072e-20
-6.96511 -0.0374996 4.17072e-20
-6.92865 -0.0374996 4.17072e-20
-6.89221 -0.0374996 4.17072e-20
-6.85579 -0.0374996 4.17072e-20
-6.81938 -0.0374996 4.17072e-20
-6.783 -0.0374996 4.17072e-20
-6.74664 -0.0374996 4.17072e-20
-6.71029 -0.0374996 4.17072e-20
-6.67397 -0.0374996 4.17072e-20
-6.63766 -0.0374996 4.17072e-20
-6.60137 -0.0374996 4.17072e-20
-6.5651 -0.0374996 4.17072e-20
-6.52885 -0.0374996 4.17072e-20
-6.49262 -0.0374996 4.17072e-20
-6.4564 -0.0374996 4.17072e-20
-6.42021 -0.0374996 4.17072e-20
-6.38403 -0.0374996 4.17072e-20
-6.34786 -0.0374996 4.17072e-20
-6.31172 -0.0374996 4.17072e-20
-6.27559 -0.0374996 4.17072e-20
-6.23949 -0.0374996 4.17072e-20
-6.20339 -0.0374996 4.17072e-20
-6.16732 -0.0374996 4.17072e-20
-6.13126 -0.0374996 4.17072e-20
-6.09522 -0.0374996 4.17072e-20
-6.05919 -0.0374996 4.17072e-20
-6.02319 -0.0374996 4.17072e-20
-5.9872 -0.0374996 4.17072e-20
-5.95122 -0.0374996 4.17072e-20
-5.91526 -0.0374996 4.17072e-20
-5.87932 -0.0374996 4.17072e-20
-5.84339 -0.0374996 4.17072e-20
-5.80748 -0.0374996 4.17072e-20
-5.77158 -0.0374996 4.17072e-20
-5.7357 -0.0374996 4.17072e-20
-5.69984 -0.0374996 4.17072e-20
-5.66399 -0.0374996 4.17072e-20
-5.62815 -0.0374996 4.17072e-20
-5.59233 -0.0374996 4.17072e-20
-5.55653 -0.0374996 4.17072e-20
-5.52074 -0.0374996 4.17072e-20
-5.48497 -0.0374996 4.17072e-20
-5.4492 -0.0374996 4.17072e-20
-5.41346 -0.0374996 4.17072e-20
-5.37773 -0.0374996 4.17072e-20
-5.34201 -0.0374996 4.17072e-20
-5.30631 -0.0374996 4.17072e-20
-5.27062 -0.0374996 4.17072e-20
-5.23494 -0.0374996 4.17072e-20
-5.19928 -0.0374996 4.17072e-20
-5.16363 -0.0374996 4.17072e-20
-5.128 -0.0374996 4.17072e-20
-5.09237 -0.0374996 4.17072e-20
-5.05677 -0.0374996 4.17072e-20
-5.02117 -0.0374996 4.17072e-20
-4.98559 -0.0374996 4.17072e-20
-4.95002 -0.0374996 4.17072e-20
-4.91446 -0.0374996 4.17072e-20
-4.87892 -0.0374996 4.17072e-20
-4.84339 -0.0374996 4.17072e-20
-4.80787 -0.0374996 4.17072e-20
-4.77237 -0.0374996 4.17072e-20
-4.73687 -0.0374996 4.17072e-20
-4.70139 -0.0374996 4.17072e-20
-4.66592 -0.0374996 4.17072e-20
-4.63046 -0.0374996 4.17072e-20
-4.59502 -0.0374996 4.17072e-20
-4.55958 -0.0374996 4.17072e-20
-4.52416 -0.0374996 4.17072e-20
-4.48875 -0.0374996 4.17072e-20
-4.45335 -0.0374996 4.17072e-20
-4.41797 -0.0374996 4.17072e-20
-4.38259 -0.0374996 4.17072e-20
-4.34722 -0.0374996 4.17072e-20
-4.31187 -0.0374996 4.17072e-20
-4.27653 -0.0374996 4.17072e-20
-4.24119 -0.0374996 4.17072e-20
-4.20587 -0.0374996 4.17072e-20
-4.17056 -0.0374996 4.17072e-20
-4.13526 -0.0374996 4.17072e-20
-4.09997 -0.0374996 4.17072e-20
-4.06469 -0.0374996 4.17072e-20
-4.02942 -0.0374996 4.17072e-20
-3.99416 -0.0374996 4.17072e-20
-3.95891 -0.0374996 4.17072e-20
-3.92367 -0.0374996 4.17072e-20
-3.88844 -0.0374996 4.17072e-20
-3.85322 -0.0374996 4.17072e-20
-3.81801 -0.0374996 4.17072e-20
-3.7828 -0.0374996 4.17072e-20
-3.74761 -0.0374996 4.17072e-20
-3.71243 -0.0374996 4.17072e-20
-3.67726 -0.0374996 4.17072e-20
-3.64209 -0.0374996 4.17072e-20
-3.60694 -0.0374996 4.17072e-20
-3.57179 -0.0374996 4.17072e-20
-3.53665 -0.0374996 4.17072e-20
-3.50152 -0.0374996 4.17072e-20
-3.4664 -0.0374996 4.17072e-20
-3.43129 -0.0374996 4.17072e-20
-3.39619 -0.0374996 4.17072e-20
-3.36109 -0.0374996 4.17072e-20
-3.32601 -0.0374996 4.17072e-20
-3.29093 -0.0374996 4.17072e-20
-3.25586 -0.0374996 4.17072e-20
-3.2208 -0.0374996 4.17072e-20
-3.18574 -0.0374996 4.17072e-20
-3.1507 -0.0374996 4.17072e-20
-3.11566 -0.0374996 4.17072e-20
-3.08063 -0.0374996 4.17072e-20
-3.0456 -0.0374996 4.17072e-20
-3.01059 -0.0374996 4.17072e-20
-2.97558 -0.0374996 4.17072e-20
-2.94058 -0.0374996 4.17072e-20
-2.90558 -0.0374996 4.17072e-20
-2.87059 -0.0374996 4.17072e-20
-2.83561 -0.0374996 4.17072e-20
-2.80064 -0.0374996 4.17072e-20
-2.76567 -0.0374996 4.17072e-20
-2.73071 -0.0374996 4.17072e-20
-2.69576 -0.0374996 4.17072e-20
-2.66081 -0.0374996 4.17072e-20
-2.62587 -0.0374996 4.17072e-20
-2.59094 -0.0374996 4.17072e-20
-2.55601 -0.0374996 4.17072e-20
-2.52109 -0.0374996 4.17072e-20
-2.48617 -0.0374996 4.17072e-20
-2.45126 -0.0374996 4.17072e-20
-2.41636 -0.0374996 4.17072e-20
-2.38146 -0.0374996 4.17072e-20
-2.34657 -0.0374996 4.17072e-20
-2.31168 -0.0374996 4.17072e-20
-2.2768 -0.0374996 4.17072e-20
-2.24192 -0.0374996 4.17072e-20
-2.20705 -0.0374996 4.17072e-20
-2.17219 -0.0374996 4.17072e-20
-2.13733 -0.0374996 4.17072e-20
-2.10247 -0.0374996 4.17072e-20
-2.06762 -0.0374996 4.17072e-20
-2.03278 -0.0374996 4.17072e-20
-1.99794 -0.0374996 4.17072e-20
-1.9631 -0.0374996 4.17072e-20
-1.92827 -0.0374996 4.17072e-20
-1.89345 -0.0374996 4.17072e-20
-1.85862 -0.0374996 4.17072e-20
-1.82381 -0.0374996 4.17072e-20
-1.78899 -0.0374996 4.17072e-20
-1.75419 -0.0374996 4.17072e-20
-1.71938 -0.0374996 4.17072e-20
-1.68458 -0.0374996 4.17072e-20
-1.64979 -0.0374996 4.17072e-20
-1.61499 -0.0374996 4.17072e-20
-1.58021 -0.0374996 4.17072e-20
-1.54542 -0.0374996 4.17072e-20
-1.51064 -0.0374996 4.17072e-20
-1.47586 -0.0374996 4.17072e-20
-1.44109 -0.0374996 4.17072e-20
-1.40632 -0.0374996 4.17072e-20
-1.37155 -0.0374996 4.17072e-20
-1.33679 -0.0374996 4.17072e-20
-1.30203 -0.0374996 4.17072e-20
-1.26727 -0.0374996 4.17072e-20
-1.23251 -0.0374996 4.17072e-20
-1.19776 -0.0374996 4.17072e-20
-1.16301 -0.0374996 4.17072e-20
-1.12827 -0.0374996 4.17072e-20
-1.09352 -0.0374996 4.17072e-20
-1.05878 -0.0374996 4.17072e-20
-1.02405 -0.0374996 4.17072e-20
-0.989309 -0.0374996 4.17072e-20
-0.954576 -0.0374996 4.17072e-20
-0.919844 -0.0374996 4.17072e-20
-0.885115 -0.0374996 4.17072e-20
-0.850388 -0.0374996 4.17072e-20
-0.815663 -0.0374996 4.17072e-20
-0.78094 -0.0374996 4.17072e-20
-0.746219 -0.0374996 4.17072e-20
-0.711499 -0.0374996 4.17072e-20
-0.676781 -0.0374996 4.17072e-20
-0.642065 -0.0374996 4.17072e-20
-0.60735 -0.0374996 4.17072e-20
-0.572637 -0.0374996 4.17072e-20
-0.537925 -0.0374996 4.17072e-20
-0.503214 -0.0374996 4.17072e-20
-0.468504 -0.0374996 4.17072e-20
-0.433796 -0.0374996 4.17072e-20
-0.399089 -0.0374996 4.17072e-20
-0.364382 -0.0374996 4.17072e-20
-0.329676 -0.0374996 4.17072e-20
-0.294972 -0.0374996 4.17072e-20
-0.260267 -0.0374996 4.17072e-20
-0.225564 -0.0374996 4.17072e-20
-0.190861 -0.0374996 4.17072e-20
-0.156158 -0.0374996 4.17072e-20
-0.121456 -0.0374996 4.17072e-20
-0.0867541 -0.0374996 4.17072e-20
-0.0520524 -0.0374996 4.17072e-20
-0.0173508 -0.0374996 4.17072e-20
0.0173508 -0.0374996 4.17072e-20
0.0520524 -0.0374996 4.17072e-20
0.0867541 -0.0374996 4.17072e-20
0.121456 -0.0374996 4.17072e-20
0.156158 -0.0374996 4.17072e-20
0.190861 -0.0374996 4.17072e-20
0.225564 -0.0374996 4.17072e-20
0.260267 -0.0374996 4.17072e-20
0.294972 -0.0374996 4.17072e-20
0.329676 -0.0374996 4.17072e-20
0.364382 -0.0374996 4.17072e-20
0.399089 -0.0374996 4.17072e-20
0.433796 -0.0374996 4.17072e-20
0.468504 -0.0374996 4.17072e-20
0.503214 -0.0374996 4.17072e-20
0.537925 -0.0374996 4.17072e-20
0.572637 -0.0374996 4.17072e-20
0.60735 -0.0374996 4.17072e-20
0.642065 -0.0374996 4.17072e-20
0.676781 -0.0374996 4.17072e-20
0.711499 -0.0374996 4.17072e-20
0.746219 -0.0374996 4.17072e-20
0.78094 -0.0374996 4.17072e-20
0.815663 -0.0374996 4.17072e-20
0.850388 -0.0374996 4.17072e-20
0.885115 -0.0374996 4.17072e-20
0.919844 -0.0374996 4.17072e-20
0.954576 -0.0374996 4.17072e-20
0.989309 -0.0374996 4.17072e-20
1.02405 -0.0374996 4.17072e-20
1.05878 -0.0374996 4.17072e-20
1.09352 -0.0374996 4.17072e-20
1.12827 -0.0374996 4.17072e-20
1.16301 -0.0374996 4.17072e-20
1.19776 -0.0374996 4.17072e-20
1.23251 -0.0374996 4.17072e-20
1.26727 -0.0374996 4.17072e-20
1.30203 -0.0374996 4.17072e-20
1.33679 -0.0374996 4.17072e-20
1.37155 -0.0374996 4.17072e-20
1.40632 -0.0374996 4.17072e-20
1.44109 -0.0374996 4.17072e-20
1.47586 -0.0374996 4.17072e-20
1.51064 -0.0374996 4.17072e-20
1.54542 -0.0374996 4.17072e-20
1.58021 -0.0374996 4.17072e-20
1.61499 -0.0374996 4.17072e-20
1.64979 -0.0374996 4.17072e-20
1.68458 -0.0374996 4.17072e-20
1.71938 -0.0374996 4.17072e-20
1.75419 -0.0374996 4.17072e-20
1.78899 -0.0374996 4.17072e-20
1.82381 -0.0374996 4.17072e-20
1.85862 -0.0374996 4.17072e-20
1.89345 -0.0374996 4.17072e-20
1.92827 -0.0374996 4.17072e-20
1.9631 -0.0374996 4.17072e-20
1.99794 -0.0374996 4.17072e-20
2.03278 -0.0374996 4.17072e-20
2.06762 -0.0374996 4.17072e-20
2.10247 -0.0374996 4.17072e-20
2.13733 -0.0374996 4.17072e-20
2.17219 -0.0374996 4.17072e-20
2.20705 -0.0374996 4.17072e-20
2.24192 -0.0374996 4.17072e-20
2.2768 -0.0374996 4.17072e-20
2.31168 -0.0374996 4.17072e-20
2.34657 -0.0374996 4.17072e-20
2.38146 -0.0374996 4.17072e-20
2.41636 -0.0374996 4.17072e-20
2.45126 -0.0374996 4.17072e-20
2.48617 -0.0374996 4.17072e-20
2.52109 -0.0374996 4.17072e-20
2.55601 -0.0374996 4.17072e-20
2.59094 -0.0374996 4.17072e-20
2.62587 -0.0374996 4.17072e-20
2.66081 -0.0374996 4.17072e-20
2.69576 -0.0374996 4.17072e-20
2.73071 -0.0374996 4.17072e-20
2.76567 -0.0374996 4.17072e-20
2.80064 -0.0374996 4.17072e-20
2.83561 -0.0374996 4.17072e-20
2.87059 -0.0374996 4.17072e-20
2.90558 -0.0374996 4.17072e-20
2.94058 -0.0374996 4.17072e-20
2.97558 -0.0374996 4.17072e-20
3.01059 -0.0374996 4.17072e-20
3.0456 -0.0374996 4.17072e-20
3.08063 -0.0374996 4.17072e-20
3.11566 -0.0374996 4.17072e-20
3.1507 -0.0374996 4.17072e-20
3.18574 -0.0374996 4.17072e-20
3.2208 -0.0374996 4.17072e-20
3.25586 -0.0374996 4.17072e-20
3.29093 -0.0374996 4.17072e-20
3.32601 -0.0374996 4.17072e-20
3.36109 -0.0374996 4.17072e-20
3.39619 -0.0374996 4.17072e-20
3.43129 -0.0374996 4.17072e-20
3.4664 -0.0374996 4.17072e-20
3.50152 -0.0374996 4.17072e-20
3.53665 -0.0374996 4.17072e-20
3.57179 -0.0374996 4.17072e-20
3.60694 -0.0374996 4.17072e-20
3.64209 -0.0374996 4.17072e-20
3.67726 -0.0374996 4.17072e-20
3.71243 -0.0374996 4.17072e-20
3.74761 -0.0374996 4.17072e-20
3.7828 -0.0374996 4.17072e-20
3.81801 -0.0374996 4.17072e-20
3.85322 -0.0374996 4.17072e-20
3.88844 -0.0374996 4.17072e-20
3.92367 -0.0374996 4.17072e-20
3.95891 -0.0374996 4.17072e-20
3.99416 -0.0374996 4.17072e-20
4.02942 -0.0374996 4.17072e-20
4.06469 -0.0374996 4.17072e-20
4.09997 -0.0374996 4.17072e-20
4.13526 -0.0374996 4.17072e-20
4.17056 -0.0374996 4.17072e-20
4.20587 -0.0374996 4.17072e-20
4.24119 -0.0374996 4.17072e-20
4.27653 -0.0374996 4.17072e-20
4.31187 -0.0374996 4.17072e-20
4.34722 -0.0374996 4.17072e-20
4.38259 -0.0374996 4.17072e-20
4.41797 -0.0374996 4.17072e-20
4.45335 -0.0374996 4.17072e-20
4.48875 -0.0374996 4.17072e-20
4.52416 -0.0374996 4.17072e-20
4.55958 -0.0374996 4.17072e-20
4.59502 -0.0374996 4.17072e-20
4.63046 -0.0374996 4.17072e-20
4.66592 -0.0374996 4.17072e-20
4.70139 -0.0374996 4.17072e-20
4.73687 -0.0374996 4.17072e-20
4.77237 -0.0374996 4.17072e-20
4.80787 -0.0374996 4.17072e-20
4.84339 -0.0374996 4.17072e-20
4.87892 -0.0374996 4.17072e-20
4.91446 -0.0374996 4.17072e-20
4.95002 -0.0374996 4.17072e-20
4.98559 -0.0374996 4.17072e-20
5.02117 -0.0374996 4.17072e-20
5.05677 -0.0374996 4.17072e-20
5.09237 -0.0374996 4.17072e-20
5.128 -0.0374996 4.17072e-20
5.16363 -0.0374996 4.17072e-20
5.19928 -0.0374996 4.17072e-20
5.23494 -0.0374996 4.17072e-20
5.27062 -0.0374996 4.17072e-20
5.30631 -0.0374996 4.17072e-20
5.34201 -0.0374996 4.17072e-20
5.37773 -0.0374996 4.17072e-20
5.41346 -0.0374996 4.17072e-20
5.4492 -0.0374996 4.17072e-20
5.48497 -0.0374996 4.17072e-20
5.52074 -0.0374996 4.17072e-20
5.55653 -0.0374996 4.17072e-20
5.59233 -0.0374996 4.17072e-20
5.62815 -0.0374996 4.17072e-20
5.66399 -0.0374996 4.17072e-20
5.69984 -0.0374996 4.17072e-20
5.7357 -0.0374996 4.17072e-20
5.77158 -0.0374996 4.17072e-20
5.80748 -0.0374996 4.17072e-20
5.84339 -0.0374996 4.17072e-20
5.87932 -0.0374996 4.17072e-20
5.91526 -0.0374996 4.17072e-20
5.95122 -0.0374996 4.17072e-20
5.9872 -0.0374996 4.17072e-20
6.02319 -0.0374996 4.17072e-20
6.05919 -0.0374996 4.17072e-20
6.09522 -0.0374996 4.17072e-20
6.13126 -0.0374996 4.17072e-20
6.16732 -0.0374996 4.17072e-20
6.20339 -0.0374996 4.17072e-20
6.23949 -0.0374996 4.17072e-20
6.27559 -0.0374996 4.17072e-20
6.31172 -0.0374996 4.17072e-20
6.34786 -0.0374996 4.17072e-20
6.38403 -0.0374996 4.17072e-20
6.42021 -0.0374996 4.17072e-20
6.4564 -0.0374996 4.17072e-20
6.49262 -0.0374996 4.17072e-20
6.52885 -0.0374996 4.17072e-20
6.5651 -0.0374996 4.17072e-20
6.60137 -0.0374996 4.17072e-20
6.63766 -0.0374996 4.17072e-20
6.67397 -0.0374996 4.17072e-20
6.71029 -0.0374996 4.17072e-20
6.74664 -0.0374996 4.17072e-20
6.783 -0.0374996 4.17072e-20
6.81938 -0.0374996 4.17072e-20
6.85579 -0.0374996 4.17072e-20
6.89221 -0.0374996 4.17072e-20
6.92865 -0.0374996 4.17072e-20
6.96511 -0.0374996 4.17072e-20
7.00159 -0.0374996 4.17072e-20
7.0381 -0.0374996 4.17072e-20
7.07462 -0.0374996 4.17072e-20
7.11116 -0.0374996 4.17072e-20
7.14772 -0.0374996 4.17072e-20
7.18431 -0.0374996 4.17072e-20
7.22091 -0.0374996 4.17072e-20
7.25754 -0.0374996 4.17072e-20
7.29418 -0.0374996 4.17072e-20
7.33085 -0.0374996 4.17072e-20
7.36754 -0.0374996 4.17072e-20
7.40425 -0.0374996 4.17072e-20
7.44099 -0.0374996 4.17072e-20
7.47774 -0.0374996 4.17072e-20
7.51452 -0.0374996 4.17072e-20
7.55132 -0.0374996 4.17072e-20
7.58814 -0.0374996 4.17072e-20
7.62498 -0.0374996 4.17072e-20
7.66185 -0.0374996 4.17072e-20
7.69874 -0.0374996 4.17072e-20
7.73566 -0.0374996 4.17072e-20
7.77259 -0.0374996 4.17072e-20
7.80955 -0.0374996 4.17072e-20
7.84654 -0.0374996 4.17072e-20
7.88355 -0.0374996 4.17072e-20
7.92058 -0.0374996 4.17072e-20
7.95763 -0.0374996 4.17072e-20
7.99471 -0.0374996 4.17072e-20
8.03182 -0.0374996 4.17072e-20
8.06895 -0.0374996 4.17072e-20
8.1061 -0.0374996 4.17072e-20
8.14328 -0.0374996 4.17072e-20
8.18049 -0.0374996 4.17072e-20
8.21772 -0.0374996 4.17072e-20
8.25497 -0.0374996 4.17072e-20
8.29226 -0.0374996 4.17072e-20
8.32956 -0.0374996 4.17072e-20
8.3669 -0.0374996 4.17072e-20
8.40426 -0.0374996 4.17072e-20
8.44165 -0.0374996 4.17072e-20
8.47906 -0.0374996 4.17072e-20
8.5165 -0.0374996 4.17072e-20
8.55397 -0.0374996 4.17072e-20
8.59146 -0.0374996 4.17072e-20
8.62899 -0.0374996 4.17072e-20
8.66654 -0.0374996 4.17072e-20
8.70412 -0.0374996 4.17072e-20
8.74172 -0.0374996 4.17072e-20
8.77936 -0.0374996 4.17072e-20
8.81702 -0.0374996 4.17072e-20
8.85471 -0.0374996 4.17072e-20
8.89244 -0.0374996 4.17072e-20
8.93019 -0.0374996 4.17072e-20
8.96797 -0.0374996 4.17072e-20
9.00578 -0.0374996 4.17072e-20
9.04362 -0.0374996 4.17072e-20
9.08149 -0.0374996 4.17072e-20
9.11939 -0.0374996 4.17072e-20
9.15732 -0.0374996 4.17072e-20
9.19528 -0.0374996 4.17072e-20
9.23327 -0.0374996 4.17072e-20
9.2713 -0.0374996 4.17072e-20
9.30935 -0.0374996 4.17072e-20
9.34744 -0.0374996 4.17072e-20
9.38556 -0.0374996 4.17072e-20
9.42371 -0.0374996 4.17072e-20
9.46189 -0.0374996 4.17072e-20
9.50011 -0.0374996 4.17072e-20
9.53836 -0.0374996 4.17072e-20
9.57664 -0.0374996 4.17072e-20
9.61496 -0.0374996 4.17072e-20
9.65331 -0.0374996 4.17072e-20
9.69169 -0.0374996 4.17072e-20
9.73011 -0.0374996 4.17072e-20
9.76856 -0.0374996 4.17072e-20
9.80704 -0.0374996 4.17072e-20
9.84557 -0.0374996 4.17072e-20
9.88412 -0.0374996 4.17072e-20
9.92271 -0.0374996 4.17072e-20
9.96134 -0.0374996 4.17072e-20
10 -0.0374996 4.17072e-20
10.0387 -0.0374996 4.17072e-20
10.0774 -0.0374996 4.17072e-20
10.1162 -0.0374996 4.17072e-20
10.155 -0.0374996 4.17072e-20
10.1939 -0.0374996 4.17072e-20
10.2328 -0.0374996 4.17072e-20
10.2717 -0.0374996 4.17072e-20
10.3106 -0.0374996 4.17072e-20
10.3496 -0.0374996 4.17072e-20
10.3887 -0.0374996 4.17072e-20
10.4278 -0.0374996 4.17072e-20
10.4669 -0.0374996 4.17072e-20
10.506 -0.0374996 4.17072e-20
10.5452 -0.0374996 4.17072e-20
10.5845 -0.0374996 4.17072e-20
10.6238 -0.0374996 4.17072e-20
10.6631 -0.0374996 4.17072e-20
10.7024 -0.0374996 4.17072e-20
10.7418 -0.0374996 4.17072e-20
10.7813 -0.0374996 4.17072e-20
10.8208 -0.0374996 4.17072e-20
10.8603 -0.0374996 4.17072e-20
10.8999 -0.0374996 4.17072e-20
10.9395 -0.0374996 4.17072e-20
10.9792 -0.0374996 4.17072e-20
11.0189 -0.0374996 4.17072e-20
11.0586 -0.0374996 4.17072e-20
11.0984 -0.0374996 4.17072e-20
11.1383 -0.0374996 4.17072e-20
11.1781 -0.0374996 4.17072e-20
11.2181 -0.0374996 4.17072e-20
11.2581 -0.0374996 4.17072e-20
11.2981 -0.0374996 4.17072e-20
11.3381 -0.0374996 4.17072e-20
11.3783 -0.0374996 4.17072e-20
11.4184 -0.0374996 4.17072e-20
11.4587 -0.0374996 4.17072e-20
11.4989 -0.0374996 4.17072e-20
11.5392 -0.0374996 4.17072e-20
11.5796 -0.0374996 4.17072e-20
11.62 -0.0374996 4.17072e-20
11.6605 -0.0374996 4.17072e-20
11.701 -0.0374996 4.17072e-20
11.7415 -0.0374996 4.17072e-20
11.7822 -0.0374996 4.17072e-20
11.8228 -0.0374996 4.17072e-20
11.8636 -0.0374996 4.17072e-20
11.9043 -0.0374996 4.17072e-20
11.9452 -0.0374996 4.17072e-20
11.986 -0.0374996 4.17072e-20
12.027 -0.0374996 4.17072e-20
12.068 -0.0374996 4.17072e-20
12.109 -0.0374996 4.17072e-20
12.1501 -0.0374996 4.17072e-20
12.1913 -0.0374996 4.17072e-20
12.2325 -0.0374996 4.17072e-20
12.2738 -0.0374996 4.17072e-20
12.3151 -0.0374996 4.17072e-20
12.3565 -0.0374996 4.17072e-20
12.3979 -0.0374996 4.17072e-20
12.4394 -0.0374996 4.17072e-20
12.481 -0.0374996 4.17072e-20
12.5226 -0.0374996 4.17072e-20
12.5643 -0.0374996 4.17072e-20
12.6061 -0.0374996 4.17072e-20
12.6479 -0.0374996 4.17072e-20
12.6898 -0.0374996 4.17072e-20
12.7317 -0.0374996 4.17072e-20
12.7737 -0.0374996 4.17072e-20
12.8158 -0.0374996 4.17072e-20
12.8579 -0.0374996 4.17072e-20
12.9001 -0.0374996 4.17072e-20
12.9424 -0.0374996 4.17072e-20
12.9847 -0.0374996 4.17072e-20
13.0271 -0.0374996 4.17072e-20
13.0696 -0.0374996 4.17072e-20
13.1121 -0.0374996 4.17072e-20
13.1547 -0.0374996 4.17072e-20
13.1974 -0.0374996 4.17072e-20
13.2402 -0.0374996 4.17072e-20
13.283 -0.0374996 4.17072e-20
13.3259 -0.0374996 4.17072e-20
13.3689 -0.0374996 4.17072e-20
13.4119 -0.0374996 4.17072e-20
13.455 -0.0374996 4.17072e-20
13.4982 -0.0374996 4.17072e-20
13.5415 -0.0374996 4.17072e-20
13.5848 -0.0374996 4.17072e-20
13.6283 -0.0374996 4.17072e-20
13.6718 -0.0374996 4.17072e-20
13.7153 -0.0374996 4.17072e-20
13.759 -0.0374996 4.17072e-20
13.8028 -0.0374996 4.17072e-20
13.8466 -0.0374996 4.17072e-20
13.8905 -0.0374996 4.17072e-20
13.9345 -0.0374996 4.17072e-20
13.9786 -0.0374996 4.17072e-20
14.0227 -0.0374996 4.17072e-20
14.067 -0.0374996 4.17072e-20
14.1113 -0.0374996 4.17072e-20
14.1558 -0.0374996 4.17072e-20
14.2003 -0.0374996 4.17072e-20
14.2449 -0.0374996 4.17072e-20
14.2896 -0.0374996 4.17072e-20
14.3344 -0.0374996 4.17072e-20
14.3793 -0.0374996 4.17072e-20
14.4243 -0.0374996 4.17072e-20
14.4693 -0.0374996 4.17072e-20
14.5145 -0.0374996 4.17072e-20
14.5598 -0.0374996 4.17072e-20
14.6052 -0.0374996 4.17072e-20
14.6506 -0.0374996 4.17072e-20
14.6962 -0.0374996 4.17072e-20
14.7419 -0.0374996 4.17072e-20
14.7877 -0.0374996 4.17072e-20
14.8336 -0.0374996 4.17072e-20
14.8796 -0.0374996 4.17072e-20
14.9257 -0.0374996 4.17072e-20
14.9719 -0.0374996 4.17072e-20
15.0182 -0.0374996 4.17072e-20
15.0647 -0.0374996 4.17072e-20
15.1112 -0.0374996 4.17072e-20
15.1579 -0.0374996 4.17072e-20
15.2047 -0.0374996 4.17072e-20
15.2516 -0.0374996 4.17072e-20
15.2986 -0.0374996 4.17072e-20
15.3458 -0.0374996 4.17072e-20
15.393 -0.0374996 4.17072e-20
15.4404 -0.0374996 4.17072e-20
15.488 -0.0374996 4.17072e-20
15.5356 -0.0374996 4.17072e-20
15.5834 -0.0374996 4.17072e-20
15.6313 -0.0374996 4.17072e-20
15.6794 -0.0374996 4.17072e-20
15.7276 -0.0374996 4.17072e-20
15.7759 -0.0374996 4.17072e-20
15.8243 -0.0374996 4.17072e-20
15.873 -0.0374996 4.17072e-20
15.9217 -0.0374996 4.17072e-20
15.9706 -0.0374996 4.17072e-20
16.0197 -0.0374996 4.17072e-20
16.0689 -0.0374996 4.17072e-20
16.1182 -0.0374996 4.17072e-20
16.1677 -0.0374996 4.17072e-20
16.2174 -0.0374996 4.17072e-20
16.2672 -0.0374996 4.17072e-20
16.3172 -0.0374996 4.17072e-20
16.3674 -0.0374996 4.17072e-20
16.4177 -0.0374996 4.17072e-20
16.4682 -0.0374996 4.17072e-20
16.5189 -0.0374996 4.17072e-20
16.5697 -0.0374996 4.17072e-20
16.6208 -0.0374996 4.17072e-20
16.672 -0.0374996 4.17072e-20
16.7234 -0.0374996 4.17072e-20
16.775 -0.0374996 4.17072e-20
16.8268 -0.0374996 4.17072e-20
16.8787 -0.0374996 4.17072e-20
16.9309 -0.0374996 4.17072e-20
16.9833 -0.0374996 4.17072e-20
17.0359 -0.0374996 4.17072e-20
17.0887 -0.0374996 4.17072e-20
17.1418 -0.0374996 4.17072e-20
17.195 -0.0374996 4.17072e-20
17.2485 -0.0374996 4.17072e-20
17.3022 -0.0374996 4.17072e-20
17.3562 -0.0374996 4.17072e-20
17.4104 -0.0374996 4.17072e-20
17.4648 -0.0374996 4.17072e-20
17.5195 -0.0374996 4.17072e-20
17.5744 -0.0374996 4.17072e-20
17.6296 -0.0374996 4.17072e-20
17.6851 -0.0374996 4.17072e-20
17.7408 -0.0374996 4.17072e-20
17.7969 -0.0374996 4.17072e-20
17.8532 -0.0374996 4.17072e-20
17.9098 -0.0374996 4.17072e-20
17.9667 -0.0374996 4.17072e-20
18.0239 -0.0374996 4.17072e-20
18.0815 -0.0374996 4.17072e-20
18.1393 -0.0374996 4.17072e-20
18.1975 -0.0374996 4.17072e-20
18.256 -0.0374996 4.17072e-20
18.3149 -0.0374996 4.17072e-20
18.3742 -0.0374996 4.17072e-20
18.4338 -0.0374996 4.17072e-20
18.4938 -0.0374996 4.17072e-20
18.5542 -0.0374996 4.17072e-20
18.615 -0.0374996 4.17072e-20
18.6762 -0.0374996 4.17072e-20
18.7379 -0.0374996 4.17072e-20
18.8 -0.0374996 4.17072e-20
18.8625 -0.0374996 4.17072e-20
18.9255 -0.0374996 4.17072e-20
18.9891 -0.0374996 4.17072e-20
19.0531 -0.0374996 4.17072e-20
19.1177 -0.0374996 4.17072e-20
19.1828 -0.0374996 4.17072e-20
19.2484 -0.0374996 4.17072e-20
19.3147 -0.0374996 4.17072e-20
19.3816 -0.0374996 4.17072e-20
19.4491 -0.0374996 4.17072e-20
19.5173 -0.0374996 4.17072e-20
19.5862 -0.0374996 4.17072e-20
19.6558 -0.0374996 4.17072e-20
19.7262 -0.0374996 4.17072e-20
19.7974 -0.0374996 4.17072e-20
19.8694 -0.0374996 4.17072e-20
19.9423 -0.0374996 4.17072e-20
20.0162 -0.0374996 4.17072e-20
20.091 -0.0374996 4.17072e-20
20.1669 -0.0374996 4.17072e-20
20.244 -0.0374996 4.17072e-20
20.3222 -0.0374996 4.17072e-20
20.4016 -0.0374996 4.17072e-20
20.4825 -0.0374996 4.17072e-20
20.5648 -0.0374996 4.17072e-20
20.6487 -0.0374996 4.17072e-20
20.7344 -0.0374996 4.17072e-20
20.8219 -0.0374996 4.17072e-20
20.9115 -0.0374996 4.17072e-20
21.0034 -0.0374996 4.17072e-20
21.0979 -0.0374996 4.17072e-20
21.1952 -0.0374996 4.17072e-20
21.2959 -0.0374996 4.17072e-20
21.4004 -0.0374996 4.17072e-20
21.5093 -0.0374996 4.17072e-20
21.6237 -0.0374996 4.17072e-20
21.7448 -0.0374996 4.17072e-20
21.8747 -0.0374996 4.17072e-20
22.0165 -0.0374996 4.17072e-20
22.1768 -0.0374996 4.17072e-20
22.3723 -0.0374996 4.17072e-20


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.075Lambda0.5Nc1ClassicOneLoop/SigmaRTwoLoop.txt <==
-22.3723 -0.0360946 -1.83075e-07
-22.1768 -0.0360953 -1.19261e-07
-22.0165 -0.0360958 -1.71047e-07
-21.8747 -0.0360962 -1.31485e-07
-21.7448 -0.0360965 -1.69293e-07
-21.6237 -0.0360968 -1.38077e-07
-21.5093 -0.0360971 -1.69404e-07
-21.4004 -0.0360973 -1.42807e-07
-21.2959 -0.0360976 -1.7021e-07
-21.1952 -0.0360978 -1.46659e-07
-21.0979 -0.0360981 -1.71404e-07
-21.0034 -0.0360983 -1.50138e-07
-20.9115 -0.0360985 -1.7307e-07
-20.8219 -0.0360988 -1.53771e-07
-20.7344 -0.036099 -1.75541e-07
-20.6487 -0.0360992 -1.5803e-07
-20.5648 -0.0360995 -1.78985e-07
-20.4825 -0.0360996 -1.62924e-07
-20.4016 -0.0360998 -1.83058e-07
-20.3222 -0.0360999 -1.68003e-07
-20.244 -0.0361001 -1.87249e-07
-20.1669 -0.0361002 -1.72932e-07
-20.091 -0.0361003 -1.91366e-07
-20.0162 -0.0361003 -1.77688e-07
-19.9423 -0.0361004 -1.95434e-07
-19.8694 -0.0361005 -1.8234e-07
-19.7974 -0.0361006 -1.99498e-07
-19.7262 -0.0361006 -1.8694e-07
-19.6558 -0.0361007 -2.03588e-07
-19.5862 -0.0361008 -1.91522e-07
-19.5173 -0.0361008 -2.07723e-07
-19.4491 -0.0361009 -1.96107e-07
-19.3816 -0.036101 -2.11912e-07
-19.3147 -0.036101 -2.00711e-07
-19.2484 -0.0361011 -2.16159e-07
-19.1828 -0.0361011 -2.05343e-07
-19.1177 -0.0361012 -2.20471e-07
-19.0531 -0.0361013 -2.10011e-07
-18.9891 -0.0361013 -2.24848e-07
-18.9255 -0.0361014 -2.14723e-07
-18.8625 -0.0361014 -2.29295e-07
-18.8 -0.0361015 -2.19482e-07
-18.7379 -0.0361015 -2.33813e-07
-18.6762 -0.0361016 -2.24294e-07
-18.615 -0.0361017 -2.38405e-07
-18.5542 -0.0361017 -2.29163e-07
-18.4938 -0.0361018 -2.43072e-07
-18.4338 -0.0361018 -2.34094e-07
-18.3742 -0.0361019 -2.47818e-07
-18.3149 -0.0361019 -2.3909e-07
-18.256 -0.036102 -2.52643e-07
-18.1975 -0.0361021 -2.44155e-07
-18.1393 -0.0361021 -2.57552e-07
-18.0815 -0.0361022 -2.49292e-07
-18.0239 -0.0361022 -2.62545e-07
-17.9667 -0.0361023 -2.54505e-07
-17.9098 -0.0361024 -2.67625e-07
-17.8532 -0.0361024 -2.59797e-07
-17.7969 -0.0361025 -2.72795e-07
-17.7408 -0.0361025 -2.65171e-07
-17.6851 -0.0361026 -2.78058e-07
-17.6296 -0.0361026 -2.70631e-07
-17.5744 -0.0361027 -2.83415e-07
-17.5195 -0.0361028 -2.7618e-07
-17.4648 -0.0361028 -2.8887e-07
-17.4104 -0.0361029 -2.81821e-07
-17.3562 -0.036103 -2.94426e-07
-17.3022 -0.036103 -2.87558e-07
-17.2485 -0.0361031 -3.00085e-07
-17.195 -0.0361031 -2.93394e-07
-17.1418 -0.0361032 -3.05849e-07
-17.0887 -0.0361033 -2.99331e-07
-17.0359 -0.0361033 -3.11723e-07
-16.9833 -0.0361034 -3.05375e-07
-16.9309 -0.0361035 -3.17709e-07
-16.8787 -0.0361035 -3.11527e-07
-16.8268 -0.0361036 -3.2381e-07
-16.775 -0.0361036 -3.17791e-07
-16.7234 -0.0361037 -3.30029e-07
-16.672 -0.0361038 -3.24172e-07
-16.6208 -0.0361038 -3.36371e-07
-16.5697 -0.0361039 -3.30672e-07
-16.5189 -0.036104 -3.42837e-07
-16.4682 -0.036104 -3.37296e-07
-16.4177 -0.0361041 -3.49432e-07
-16.3674 -0.0361042 -3.44047e-07
-16.3172 -0.0361042 -3.5616e-07
-16.2672 -0.0361043 -3.50928e-07
-16.2174 -0.0361044 -3.63023e-07
-16.1677 -0.0361045 -3.57944e-07
-16.1182 -0.0361045 -3.70027e-07
-16.0689 -0.0361046 -3.651e-07
-16.0197 -0.0361047 -3.77174e-07
-15.9706 -0.0361047 -3.72398e-07
-15.9217 -0.0361048 -3.84468e-07
-15.873 -0.0361049 -3.79844e-07
-15.8243 -0.036105 -3.91915e-07
-15.7759 -0.036105 -3.87441e-07
-15.7276 -0.0361051 -3.99519e-07
-15.6794 -0.0361052 -3.95195e-07
-15.6313 -0.0361052 -4.07283e-07
-15.5834 -0.0361053 -4.0311e-07
-15.5356 -0.0361054 -4.15212e-07
-15.488 -0.0361055 -4.1119e-07
-15.4404 -0.0361055 -4.23312e-07
-15.393 -0.0361056 -4.19441e-07
-15.3458 -0.0361057 -4.31586e-07
-15.2986 -0.0361058 -4.27867e-07
-15.2516 -0.0361059 -4.40041e-07
-15.2047 -0.0361059 -4.36474e-07
-15.1579 -0.036106 -4.48681e-07
-15.1112 -0.0361061 -4.45268e-07
-15.0647 -0.0361062 -4.57511e-07
-15.0182 -0.0361063 -4.54253e-07
-14.9719 -0.0361063 -4.66538e-07
-14.9257 -0.0361064 -4.63436e-07
-14.8796 -0.0361065 -4.75768e-07
-14.8336 -0.0361066 -4.72823e-07
-14.7877 -0.0361067 -4.85205e-07
-14.7419 -0.0361068 -4.82419e-07
-14.6962 -0.0361069 -4.94856e-07
-14.6506 -0.0361069 -4.92231e-07
-14.6052 -0.036107 -5.04728e-07
-14.5598 -0.0361071 -5.02266e-07
-14.5145 -0.0361072 -5.14827e-07
-14.4693 -0.0361073 -5.1253e-07
-14.4243 -0.0361074 -5.2516e-07
-14.3793 -0.0361075 -5.2303e-07
-14.3344 -0.0361076 -5.35734e-07
-14.2896 -0.0361077 -5.33774e-07
-14.2449 -0.0361077 -5.46557e-07
-14.2003 -0.0361078 -5.44769e-07
-14.1558 -0.0361079 -5.57636e-07
-14.1113 -0.036108 -5.56023e-07
-14.067 -0.0361081 -5.68979e-07
-14.0227 -0.0361082 -5.67543e-07
-13.9786 -0.0361083 -5.80593e-07
-13.9345 -0.0361084 -5.79339e-07
-13.8905 -0.0361085 -5.92489e-07
-13.8466 -0.0361086 -5.91419e-07
-13.8028 -0.0361087 -6.04674e-07
-13.759 -0.0361088 -6.03792e-07
-13.7153 -0.0361089 -6.17157e-07
-13.6718 -0.036109 -6.16467e-07
-13.6283 -0.0361091 -6.29948e-07
-13.5848 -0.0361092 -6.29454e-07
-13.5415 -0.0361093 -6.43057e-07
-13.4982 -0.0361094 -6.42763e-07
-13.455 -0.0361095 -6.56494e-07
-13.4119 -0.0361097 -6.56405e-07
-13.3689 -0.0361098 -6.70269e-07
-13.3259 -0.0361099 -6.70389e-07
-13.283 -0.03611 -6.84394e-07
-13.2402 -0.0361101 -6.84728e-07
-13.1974 -0.0361102 -6.9888e-07
-13.1547 -0.0361103 -6.99433e-07
-13.1121 -0.0361104 -7.13738e-07
-13.0696 -0.0361106 -7.14516e-07
-13.0271 -0.0361107 -7.28982e-07
-12.9847 -0.0361108 -7.2999e-07
-12.9424 -0.0361109 -7.44624e-07
-12.9001 -0.036111 -7.45868e-07
-12.8579 -0.0361111 -7.60677e-07
-12.8158 -0.0361113 -7.62163e-07
-12.7737 -0.0361114 -7.77155e-07
-12.7317 -0.0361115 -7.7889e-07
-12.6898 -0.0361116 -7.94073e-07
-12.6479 -0.0361118 -7.96064e-07
-12.6061 -0.0361119 -8.11446e-07
-12.5643 -0.036112 -8.137e-07
-12.5226 -0.0361122 -8.29289e-07
-12.481 -0.0361123 -8.31813e-07
-12.4394 -0.0361124 -8.47619e-07
-12.3979 -0.0361126 -8.50422e-07
-12.3565 -0.0361127 -8.66453e-07
-12.3151 -0.0361128 -8.69542e-07
-12.2738 -0.036113 -8.85809e-07
-12.2325 -0.0361131 -8.89193e-07
-12.1913 -0.0361132 -9.05705e-07
-12.1501 -0.0361134 -9.09393e-07
-12.109 -0.0361135 -9.2616e-07
-12.068 -0.0361137 -9.30161e-07
-12.027 -0.0361138 -9.47195e-07
-11.986 -0.036114 -9.5152e-07
-11.9452 -0.0361141 -9.68831e-07
-11.9043 -0.0361143 -9.7349e-07
-11.8636 -0.0361144 -9.91089e-07
-11.8228 -0.0361146 -9.96093e-07
-11.7822 -0.0361147 -1.01399e-06
-11.7415 -0.0361149 -1.01935e-06
-11.701 -0.036115 -1.03757e-06
-11.6605 -0.0361152 -1.0433e-06
-11.62 -0.0361153 -1.06184e-06
-11.5796 -0.0361155 -1.06795e-06
-11.5392 -0.0361157 -1.08683e-06
-11.4989 -0.0361158 -1.09333e-06
-11.4587 -0.036116 -1.11256e-06
-11.4184 -0.0361162 -1.11948e-06
-11.3783 -0.0361163 -1.13908e-06
-11.3381 -0.0361165 -1.14641e-06
-11.2981 -0.0361167 -1.1664e-06
-11.2581 -0.0361169 -1.17417e-06
-11.2181 -0.036117 -1.19457e-06
-11.1781 -0.0361172 -1.20279e-06
-11.1383 -0.0361174 -1.2236e-06
-11.0984 -0.0361176 -1.23229e-06
-11.0586 -0.0361178 -1.25354e-06
-11.0189 -0.0361179 -1.26272e-06
-10.9792 -0.0361181 -1.28443e-06
-10.9395 -0.0361183 -1.29411e-06
-10.8999 -0.0361185 -1.31629e-06
-10.8603 -0.0361187 -1.3265e-06
-10.8208 -0.0361189 -1.34918e-06
-10.7813 -0.0361191 -1.35994e-06
-10.7418 -0.0361193 -1.38313e-06
-10.7024 -0.0361195 -1.39445e-06
-10.6631 -0.0361197 -1.41818e-06
-10.6238 -0.0361199 -1.4301e-06
-10.5845 -0.0361201 -1.45439e-06
-10.5452 -0.0361203 -1.46692e-06
-10.506 -0.0361206 -1.49181e-06
-10.4669 -0.0361208 -1.50498e-06
-10.4278 -0.036121 -1.53047e-06
-10.3887 -0.0361212 -1.54431e-06
-10.3496 -0.0361214 -1.57045e-06
-10.3106 -0.0361217 -1.58497e-06
-10.2717 -0.0361219 -1.61179e-06
-10.2328 -0.0361221 -1.62703e-06
-10.1939 -0.0361224 -1.65455e-06
-10.155 -0.0361226 -1.67055e-06
-10.1162 -0.0361228 -1.6988e-06
-10.0774 -0.0361231 -1.71559e-06
-10.0387 -0.0361233 -1.7446e-06
-10 -0.0361236 -1.76221e-06
-9.96134 -0.0361238 -1.79203e-06
-9.92271 -0.0361241 -1.8105e-06
-9.88412 -0.0361243 -1.84116e-06
-9.84557 -0.0361246 -1.86052e-06
-9.80704 -0.0361249 -1.89206e-06
-9.76856 -0.0361251 -1.91236e-06
-9.73011 -0.0361254 -1.94483e-06
-9.69169 -0.0361257 -1.9661e-06
-9.65331 -0.036126 -1.99954e-06
-9.61496 -0.0361262 -2.02183e-06
-9.57664 -0.0361265 -2.05629e-06
-9.53836 -0.0361268 -2.07965e-06
-9.50011 -0.0361271 -2.11517e-06
-9.46189 -0.0361274 -2.13966e-06
-9.42371 -0.0361277 -2.1763e-06
-9.38556 -0.036128 -2.20197e-06
-9.34744 -0.0361283 -2.23978e-06
-9.30935 -0.0361286 -2.26668e-06
-9.2713 -0.0361289 -2.30573e-06
-9.23327 -0.0361292 -2.33392e-06
-9.19528 -0.0361296 -2.37427e-06
-9.15732 -0.0361299 -2.40382e-06
-9.11939 -0.0361302 -2.44553e-06
-9.08149 -0.0361306 -2.47651e-06
-9.04362 -0.0361309 -2.51966e-06
-9.00578 -0.0361312 -2.55213e-06
-8.96797 -0.0361316 -2.59679e-06
-8.93019 -0.0361319 -2.63085e-06
-8.89244 -0.0361323 -2.6771e-06
-8.85471 -0.0361327 -2.71281e-06
-8.81702 -0.036133 -2.76074e-06
-8.77936 -0.0361334 -2.79821e-06
-8.74172 -0.0361338 -2.8479e-06
-8.70412 -0.0361342 -2.88721e-06
-8.66654 -0.0361346 -2.93877e-06
-8.62899 -0.0361349 -2.98002e-06
-8.59146 -0.0361353 -3.03356e-06
-8.55397 -0.0361358 -3.07686e-06
-8.5165 -0.0361362 -3.13247e-06
-8.47906 -0.0361366 -3.17793e-06
-8.44165 -0.036137 -3.23575e-06
-8.40426 -0.0361374 -3.2835e-06
-8.3669 -0.0361379 -3.34364e-06
-8.32956 -0.0361383 -3.3938e-06
-8.29226 -0.0361388 -3.45641e-06
-8.25497 -0.0361392 -3.50913e-06
-8.21772 -0.0361397 -3.57434e-06
-8.18049 -0.0361401 -3.62977e-06
-8.14328 -0.0361406 -3.69775e-06
-8.1061 -0.0361411 -3.75605e-06
-8.06895 -0.0361416 -3.82696e-06
-8.03182 -0.0361421 -3.88831e-06
-7.99471 -0.0361426 -3.96233e-06
-7.95763 -0.0361431 -4.0269e-06
-7.92058 -0.0361436 -4.10423e-06
-7.88355 -0.0361442 -4.17224e-06
-7.84654 -0.0361447 -4.25308e-06
-7.80955 -0.0361453 -4.32473e-06
-7.77259 -0.0361458 -4.40932e-06
-7.73566 -0.0361464 -4.48485e-06
-7.69874 -0.0361469 -4.57342e-06
-7.66185 -0.0361475 -4.65308e-06
-7.62498 -0.0361481 -4.74589e-06
-7.58814 -0.0361487 -4.82996e-06
-7.55132 -0.0361493 -4.9273e-06
-7.51452 -0.03615 -5.01607e-06
-7.47774 -0.0361506 -5.11825e-06
-7.44099 -0.0361512 -5.21203e-06
-7.40425 -0.0361519 -5.31938e-06
-7.36754 -0.0361526 -5.41853e-06
-7.33085 -0.0361532 -5.5314e-06
-7.29418 -0.0361539 -5.63629e-06
-7.25754 -0.0361546 -5.75508e-06
-7.22091 -0.0361553 -5.86612e-06
-7.18431 -0.0361561 -5.99126e-06
-7.14772 -0.0361568 -6.10889e-06
-7.11116 -0.0361576 -6.24083e-06
-7.07462 -0.0361583 -6.36554e-06
-7.0381 -0.0361591 -6.5048e-06
-7.00159 -0.0361599 -6.63711e-06
-6.96511 -0.0361607 -6.78424e-06
-6.92865 -0.0361615 -6.92473e-06
-6.89221 -0.0361624 -7.08032e-06
-6.85579 -0.0361632 -7.22962e-06
-6.81938 -0.0361641 -7.39435e-06
-6.783 -0.036165 -7.55315e-06
-6.74664 -0.0361659 -7.72774e-06
-6.71029 -0.0361668 -7.8968e-06
-6.67397 -0.0361677 -8.08203e-06
-6.63766 -0.0361687 -8.26218e-06
-6.60137 -0.0361697 -8.45894e-06
-6.5651 -0.0361707 -8.6511e-06
-6.52885 -0.0361717 -8.86035e-06
-6.49262 -0.0361727 -9.06553e-06
-6.4564 -0.0361738 -9.28833e-06
-6.42021 -0.0361749 -9.50764e-06
-6.38403 -0.036176 -9.74516e-06
-6.34786 -0.0361771 -9.97985e-06
-6.31172 -0.0361782 -1.02334e-05
-6.27559 -0.0361794 -1.04848e-05
-6.23949 -0.0361806 -1.07558e-05
-6.20339 -0.0361818 -1.10255e-05
-6.16732 -0.0361831 -1.13155e-05
-6.13126 -0.0361844 -1.16052e-05
-6.09522 -0.0361857 -1.1916e-05
-6.05919 -0.036187 -1.22275e-05
-6.02319 -0.0361884 -1.25612e-05
-5.9872 -0.0361898 -1.28966e-05
-5.95122 -0.0361912 -1.32553e-05
-5.91526 -0.0361927 -1.36169e-05
-5.87932 -0.0361941 -1.40032e-05
-5.84339 -0.0361957 -1.43937e-05
-5.80748 -0.0361972 -1.48103e-05
-5.77158 -0.0361988 -1.52326e-05
-5.7357 -0.0362005 -1.56826e-05
-5.69984 -0.0362022 -1.61401e-05
-5.66399 -0.0362039 -1.66271e-05
-5.62815 -0.0362056 -1.71235e-05
-5.59233 -0.0362074 -1.76514e-05
-5.55653 -0.0362093 -1.8191e-05
-5.52074 -0.0362112 -1.87643e-05
-5.48497 -0.0362131 -1.93518e-05
-5.4492 -0.0362151 -1.99757e-05
-5.41346 -0.0362172 -2.06166e-05
-5.37773 -0.0362193 -2.12969e-05
-5.34201 -0.0362214 -2.19973e-05
-5.30631 -0.0362236 -2.27406e-05
-5.27062 -0.0362259 -2.35077e-05
-5.23494 -0.0362282 -2.43216e-05
-5.19928 -0.0362306 -2.51635e-05
-5.16363 -0.0362331 -2.60566e-05
-5.128 -0.0362356 -2.69825e-05
-5.09237 -0.0362382 -2.79649e-05
-5.05677 -0.0362408 -2.89856e-05
-5.02117 -0.0362436 -3.00687e-05
-4.98559 -0.0362464 -3.11965e-05
-4.95002 -0.0362493 -3.23935e-05
-4.91446 -0.0362523 -3.36428e-05
-4.87892 -0.0362554 -3.49691e-05
-4.84339 -0.0362585 -3.63563e-05
-4.80787 -0.0362618 -3.78298e-05
-4.77237 -0.0362651 -3.93741e-05
-4.73687 -0.0362685 -4.10155e-05
-4.70139 -0.0362721 -4.27393e-05
-4.66592 -0.0362757 -4.45729e-05
-4.63046 -0.0362795 -4.65024e-05
-4.59502 -0.0362834 -4.85564e-05
-4.55958 -0.0362873 -5.07223e-05
-4.52416 -0.0362914 -5.30298e-05
-4.48875 -0.0362957 -5.54679e-05
-4.45335 -0.0363 -5.80678e-05
-4.41797 -0.0363045 -6.08204e-05
-4.38259 -0.0363091 -6.37585e-05
-4.34722 -0.0363139 -6.6875e-05
-4.31187 -0.0363188 -7.0205e-05
-4.27653 -0.0363238 -7.37437e-05
-4.24119 -0.0363289 -7.75287e-05
-4.20587 -0.0363342 -8.1558e-05
-4.17056 -0.0363397 -8.58722e-05
-4.13526 -0.0363453 -9.04724e-05
-4.09997 -0.036351 -9.54025e-05
-4.06469 -0.0363569 -0.000100667
-4.02942 -0.0363629 -0.000106314
-3.99416 -0.036369 -0.000112352
-3.95891 -0.0363752 -0.000118833
-3.92367 -0.0363815 -0.000125769
-3.88844 -0.036388 -0.000133217
-3.85322 -0.0363944 -0.000141193
-3.81801 -0.036401 -0.000149758
-3.7828 -0.0364075 -0.000158931
-3.74761 -0.036414 -0.000168775
-3.71243 -0.0364204 -0.000179314
-3.67726 -0.0364267 -0.000190609
-3.64209 -0.0364329 -0.000202684
-3.60694 -0.0364388 -0.000215599
-3.57179 -0.0364444 -0.00022937
-3.53665 -0.0364495 -0.000244049
-3.50152 -0.0364542 -0.000259638
-3.4664 -0.0364582 -0.000276174
-3.43129 -0.0364614 -0.000293635
-3.39619 -0.0364638 -0.000312026
-3.36109 -0.0364652 -0.000331292
-3.32601 -0.0364653 -0.000351395
-3.29093 -0.0364642 -0.000372229
-3.25586 -0.0364615 -0.000393699
-3.2208 -0.0364572 -0.000415641
-3.18574 -0.0364512 -0.000437897
-3.1507 -0.0364433 -0.000460238
-3.11566 -0.0364335 -0.000482449
-3.08063 -0.0364218 -0.000504252
-3.0456 -0.0364081 -0.000525397
-3.01059 -0.0363926 -0.000545588
-2.97558 -0.0363753 -0.00056458
-2.94058 -0.0363564 -0.000582106
-2.90558 -0.0363362 -0.000597973
-2.87059 -0.0363149 -0.00061199
-2.83561 -0.0362927 -0.000624059
-2.80064 -0.0362701 -0.000634095
-2.76567 -0.0362472 -0.000642114
-2.73071 -0.0362244 -0.000648143
-2.69576 -0.0362019 -0.0006523
-2.66081 -0.03618 -0.000654704
-2.62587 -0.0361589 -0.000655547
-2.59094 -0.0361387 -0.000655001
-2.55601 -0.0361196 -0.000653294
-2.52109 -0.0361016 -0.000650615
-2.48617 -0.0360848 -0.000647192
-2.45126 -0.0360692 -0.000643202
-2.41636 -0.0360547 -0.000638852
-2.38146 -0.0360414 -0.000634292
-2.34657 -0.0360292 -0.000629696
-2.31168 -0.036018 -0.000625178
-2.2768 -0.0360077 -0.000620879
-2.24192 -0.0359983 -0.000616881
-2.20705 -0.0359896 -0.000613291
-2.17219 -0.0359816 -0.000610165
-2.13733 -0.0359741 -0.000607583
-2.10247 -0.0359671 -0.000605578
-2.06762 -0.0359605 -0.000604211
-2.03278 -0.0359541 -0.000603494
-1.99794 -0.0359479 -0.000603474
-1.9631 -0.0359418 -0.000604149
-1.92827 -0.0359357 -0.000605551
-1.89345 -0.0359295 -0.000607666
-1.85862 -0.035923 -0.000610512
-1.82381 -0.0359162 -0.000614063
-1.78899 -0.035909 -0.000618324
-1.75419 -0.0359013 -0.000623251
-1.71938 -0.0358929 -0.000628834
-1.68458 -0.0358838 -0.000635009
-1.64979 -0.0358738 -0.000641742
-1.61499 -0.0358629 -0.000648944
-1.58021 -0.0358509 -0.000656552
-1.54542 -0.0358377 -0.000664444
-1.51064 -0.0358231 -0.00067252
-1.47586 -0.0358072 -0.000680617
-1.44109 -0.0357898 -0.000688592
-1.40632 -0.0357708 -0.000696238
-1.37155 -0.0357502 -0.000703368
-1.33679 -0.0357279 -0.000709731
-1.30203 -0.035704 -0.000715102
-1.26727 -0.0356785 -0.000719204
-1.23251 -0.0356515 -0.000721796
-1.19776 -0.0356232 -0.000722599
-1.16301 -0.0355937 -0.000721391
-1.12827 -0.0355633 -0.000717936
-1.09352 -0.0355323 -0.000712076
-1.05878 -0.0355009 -0.000703665
-1.02405 -0.0354696 -0.000692653
-0.989309 -0.0354387 -0.000679017
-0.954576 -0.0354085 -0.000662842
-0.919844 -0.0353795 -0.000644239
-0.885115 -0.0353519 -0.000623419
-0.850388 -0.0353259 -0.000600605
-0.815663 -0.0353018 -0.000576096
-0.78094 -0.0352798 -0.000550178
-0.746219 -0.0352599 -0.000523184
-0.711499 -0.0352421 -0.000495405
-0.676781 -0.0352264 -0.000467155
-0.642065 -0.0352128 -0.000438684
-0.60735 -0.0352012 -0.000410251
-0.572637 -0.0351913 -0.000382038
-0.537925 -0.0351831 -0.000354232
-0.503214 -0.0351764 -0.000326941
-0.468504 -0.035171 -0.00030028
-0.433796 -0.0351667 -0.000274291
-0.399089 -0.0351634 -0.000249028
-0.364382 -0.0351609 -0.000224481
-0.329676 -0.035159 -0.000200658
-0.294972 -0.0351578 -0.00017751
-0.260267 -0.0351569 -0.000155013
-0.225564 -0.0351563 -0.000133092
-0.190861 -0.035156 -0.000111704
-0.156158 -0.0351559 -9.07582e-05
-0.121456 -0.0351559 -7.0198e-05
-0.0867541 -0.0351559 -4.99237e-05
-0.0520524 -0.0351559 -2.98725e-05
-0.0173508 -0.0351559 -9.93983e-06
0.0173508 -0.0351559 9.93983e-06
0.0520524 -0.0351559 2.98725e-05
0.0867541 -0.0351559 4.99237e-05
0.121456 -0.0351559 7.0198e-05
0.156158 -0.0351559 9.07582e-05
0.190861 -0.035156 0.000111704
0.225564 -0.0351563 0.000133092
0.260267 -0.0351569 0.000155013
0.294972 -0.0351578 0.00017751
0.329676 -0.035159 0.000200658
0.364382 -0.0351609 0.000224481
0.399089 -0.0351634 0.000249028
0.433796 -0.0351667 0.000274291
0.468504 -0.035171 0.00030028
0.503214 -0.0351764 0.000326941
0.537925 -0.0351831 0.000354232
0.572637 -0.0351913 0.000382038
0.60735 -0.0352012 0.000410251
0.642065 -0.0352128 0.000438684
0.676781 -0.0352264 0.000467155
0.711499 -0.0352421 0.000495405
0.746219 -0.0352599 0.000523184
0.78094 -0.0352798 0.000550178
0.815663 -0.0353018 0.000576096
0.850388 -0.0353259 0.000600605
0.885115 -0.0353519 0.000623419
0.919844 -0.0353795 0.000644239
0.954576 -0.0354085 0.000662842
0.989309 -0.0354387 0.000679017
1.02405 -0.0354696 0.000692653
1.05878 -0.0355009 0.000703665
1.09352 -0.0355323 0.000712076
1.12827 -0.0355633 0.000717936
1.16301 -0.0355937 0.000721391
1.19776 -0.0356232 0.000722599
1.23251 -0.0356515 0.000721796
1.26727 -0.0356785 0.000719204
1.30203 -0.035704 0.000715102
1.33679 -0.0357279 0.000709731
1.37155 -0.0357502 0.000703368
1.40632 -0.0357708 0.000696238
1.44109 -0.0357898 0.000688592
1.47586 -0.0358072 0.000680617
1.51064 -0.0358231 0.00067252
1.54542 -0.0358377 0.000664444
1.58021 -0.0358509 0.000656552
1.61499 -0.0358629 0.000648944
1.64979 -0.0358738 0.000641742
1.68458 -0.0358838 0.000635009
1.71938 -0.0358929 0.000628834
1.75419 -0.0359013 0.000623251
1.78899 -0.035909 0.000618324
1.82381 -0.0359162 0.000614063
1.85862 -0.035923 0.000610512
1.89345 -0.0359295 0.000607666
1.92827 -0.0359357 0.000605551
1.9631 -0.0359418 0.000604149
1.99794 -0.0359479 0.000603474
2.03278 -0.0359541 0.000603494
2.06762 -0.0359605 0.000604211
2.10247 -0.0359671 0.000605578
2.13733 -0.0359741 0.000607583
2.17219 -0.0359816 0.000610165
2.20705 -0.0359896 0.000613291
2.24192 -0.0359983 0.000616881
2.2768 -0.0360077 0.000620879
2.31168 -0.036018 0.000625178
2.34657 -0.0360292 0.000629696
2.38146 -0.0360414 0.000634292
2.41636 -0.0360547 0.000638852
2.45126 -0.0360692 0.000643202
2.48617 -0.0360848 0.000647192
2.52109 -0.0361016 0.000650615
2.55601 -0.0361196 0.000653294
2.59094 -0.0361387 0.000655001
2.62587 -0.0361589 0.000655547
2.66081 -0.03618 0.000654704
2.69576 -0.0362019 0.0006523
2.73071 -0.0362244 0.000648143
2.76567 -0.0362472 0.000642114
2.80064 -0.0362701 0.000634095
2.83561 -0.0362927 0.000624059
2.87059 -0.0363149 0.00061199
2.90558 -0.0363362 0.000597973
2.94058 -0.0363564 0.000582106
2.97558 -0.0363753 0.00056458
3.01059 -0.0363926 0.000545588
3.0456 -0.0364081 0.000525397
3.08063 -0.0364218 0.000504252
3.11566 -0.0364335 0.000482449
3.1507 -0.0364433 0.000460238
3.18574 -0.0364512 0.000437897
3.2208 -0.0364572 0.000415641
3.25586 -0.0364615 0.000393699
3.29093 -0.0364642 0.000372229
3.32601 -0.0364653 0.000351395
3.36109 -0.0364652 0.000331292
3.39619 -0.0364638 0.000312026
3.43129 -0.0364614 0.000293635
3.4664 -0.0364582 0.000276174
3.50152 -0.0364542 0.000259638
3.53665 -0.0364495 0.000244049
3.57179 -0.0364444 0.00022937
3.60694 -0.0364388 0.000215599
3.64209 -0.0364329 0.000202684
3.67726 -0.0364267 0.000190609
3.71243 -0.0364204 0.000179314
3.74761 -0.036414 0.000168775
3.7828 -0.0364075 0.000158931
3.81801 -0.036401 0.000149758
3.85322 -0.0363944 0.000141193
3.88844 -0.036388 0.000133217
3.92367 -0.0363815 0.000125769
3.95891 -0.0363752 0.000118833
3.99416 -0.036369 0.000112352
4.02942 -0.0363629 0.000106314
4.06469 -0.0363569 0.000100667
4.09997 -0.036351 9.54025e-05
4.13526 -0.0363453 9.04724e-05
4.17056 -0.0363397 8.58722e-05
4.20587 -0.0363342 8.1558e-05
4.24119 -0.0363289 7.75287e-05
4.27653 -0.0363238 7.37437e-05
4.31187 -0.0363188 7.0205e-05
4.34722 -0.0363139 6.6875e-05
4.38259 -0.0363091 6.37585e-05
4.41797 -0.0363045 6.08204e-05
4.45335 -0.0363 5.80678e-05
4.48875 -0.0362957 5.54679e-05
4.52416 -0.0362914 5.30298e-05
4.55958 -0.0362873 5.07223e-05
4.59502 -0.0362834 4.85564e-05
4.63046 -0.0362795 4.65024e-05
4.66592 -0.0362757 4.45729e-05
4.70139 -0.0362721 4.27393e-05
4.73687 -0.0362685 4.10155e-05
4.77237 -0.0362651 3.93741e-05
4.80787 -0.0362618 3.78298e-05
4.84339 -0.0362585 3.63563e-05
4.87892 -0.0362554 3.49691e-05
4.91446 -0.0362523 3.36428e-05
4.95002 -0.0362493 3.23935e-05
4.98559 -0.0362464 3.11965e-05
5.02117 -0.0362436 3.00687e-05
5.05677 -0.0362408 2.89856e-05
5.09237 -0.0362382 2.79649e-05
5.128 -0.0362356 2.69825e-05
5.16363 -0.0362331 2.60566e-05
5.19928 -0.0362306 2.51635e-05
5.23494 -0.0362282 2.43216e-05
5.27062 -0.0362259 2.35077e-05
5.30631 -0.0362236 2.27406e-05
5.34201 -0.0362214 2.19973e-05
5.37773 -0.0362193 2.12969e-05
5.41346 -0.0362172 2.06166e-05
5.4492 -0.0362151 1.99757e-05
5.48497 -0.0362131 1.93518e-05
5.52074 -0.0362112 1.87643e-05
5.55653 -0.0362093 1.8191e-05
5.59233 -0.0362074 1.76514e-05
5.62815 -0.0362056 1.71235e-05
5.66399 -0.0362039 1.66271e-05
5.69984 -0.0362022 1.61401e-05
5.7357 -0.0362005 1.56826e-05
5.77158 -0.0361988 1.52326e-05
5.80748 -0.0361972 1.48103e-05
5.84339 -0.0361957 1.43937e-05
5.87932 -0.0361941 1.40032e-05
5.91526 -0.0361927 1.36169e-05
5.95122 -0.0361912 1.32553e-05
5.9872 -0.0361898 1.28966e-05
6.02319 -0.0361884 1.25612e-05
6.05919 -0.036187 1.22275e-05
6.09522 -0.0361857 1.1916e-05
6.13126 -0.0361844 1.16052e-05
6.16732 -0.0361831 1.13155e-05
6.20339 -0.0361818 1.10255e-05
6.23949 -0.0361806 1.07558e-05
6.27559 -0.0361794 1.04848e-05
6.31172 -0.0361782 1.02334e-05
6.34786 -0.0361771 9.97985e-06
6.38403 -0.036176 9.74516e-06
6.42021 -0.0361749 9.50764e-06
6.4564 -0.0361738 9.28833e-06
6.49262 -0.0361727 9.06553e-06
6.52885 -0.0361717 8.86035e-06
6.5651 -0.0361707 8.6511e-06
6.60137 -0.0361697 8.45894e-06
6.63766 -0.0361687 8.26218e-06
6.67397 -0.0361677 8.08203e-06
6.71029 -0.0361668 7.8968e-06
6.74664 -0.0361659 7.72774e-06
6.783 -0.036165 7.55315e-06
6.81938 -0.0361641 7.39435e-06
6.85579 -0.0361632 7.22962e-06
6.89221 -0.0361624 7.08032e-06
6.92865 -0.0361615 6.92473e-06
6.96511 -0.0361607 6.78424e-06
7.00159 -0.0361599 6.63711e-06
7.0381 -0.0361591 6.5048e-06
7.07462 -0.0361583 6.36554e-06
7.11116 -0.0361576 6.24083e-06
7.14772 -0.0361568 6.10889e-06
7.18431 -0.0361561 5.99126e-06
7.22091 -0.0361553 5.86612e-06
7.25754 -0.0361546 5.75508e-06
7.29418 -0.0361539 5.63629e-06
7.33085 -0.0361532 5.5314e-06
7.36754 -0.0361526 5.41853e-06
7.40425 -0.0361519 5.31938e-06
7.44099 -0.0361512 5.21203e-06
7.47774 -0.0361506 5.11825e-06
7.51452 -0.03615 5.01607e-06
7.55132 -0.0361493 4.9273e-06
7.58814 -0.0361487 4.82996e-06
7.62498 -0.0361481 4.74589e-06
7.66185 -0.0361475 4.65308e-06
7.69874 -0.0361469 4.57342e-06
7.73566 -0.0361464 4.48485e-06
7.77259 -0.0361458 4.40932e-06
7.80955 -0.0361453 4.32473e-06
7.84654 -0.0361447 4.25308e-06
7.88355 -0.0361442 4.17224e-06
7.92058 -0.0361436 4.10423e-06
7.95763 -0.0361431 4.0269e-06
7.99471 -0.0361426 3.96233e-06
8.03182 -0.0361421 3.88831e-06
8.06895 -0.0361416 3.82696e-06
8.1061 -0.0361411 3.75605e-06
8.14328 -0.0361406 3.69775e-06
8.18049 -0.0361401 3.62977e-06
8.21772 -0.0361397 3.57434e-06
8.25497 -0.0361392 3.50913e-06
8.29226 -0.0361388 3.45641e-06
8.32956 -0.0361383 3.3938e-06
8.3669 -0.0361379 3.34364e-06
8.40426 -0.0361374 3.2835e-06
8.44165 -0.036137 3.23575e-06
8.47906 -0.0361366 3.17793e-06
8.5165 -0.0361362 3.13247e-06
8.55397 -0.0361358 3.07686e-06
8.59146 -0.0361353 3.03356e-06
8.62899 -0.0361349 2.98002e-06
8.66654 -0.0361346 2.93877e-06
8.70412 -0.0361342 2.88721e-06
8.74172 -0.0361338 2.8479e-06
8.77936 -0.0361334 2.79821e-06
8.81702 -0.036133 2.76074e-06
8.85471 -0.0361327 2.71281e-06
8.89244 -0.0361323 2.6771e-06
8.93019 -0.0361319 2.63085e-06
8.96797 -0.0361316 2.59679e-06
9.00578 -0.0361312 2.55213e-06
9.04362 -0.0361309 2.51966e-06
9.08149 -0.0361306 2.47651e-06
9.11939 -0.0361302 2.44553e-06
9.15732 -0.0361299 2.40382e-06
9.19528 -0.0361296 2.37427e-06
9.23327 -0.0361292 2.33392e-06
9.2713 -0.0361289 2.30573e-06
9.30935 -0.0361286 2.26668e-06
9.34744 -0.0361283 2.23978e-06
9.38556 -0.036128 2.20197e-06
9.42371 -0.0361277 2.1763e-06
9.46189 -0.0361274 2.13966e-06
9.50011 -0.0361271 2.11517e-06
9.53836 -0.0361268 2.07965e-06
9.57664 -0.0361265 2.05629e-06
9.61496 -0.0361262 2.02183e-06
9.65331 -0.036126 1.99954e-06
9.69169 -0.0361257 1.9661e-06
9.73011 -0.0361254 1.94483e-06
9.76856 -0.0361251 1.91236e-06
9.80704 -0.0361249 1.89206e-06
9.84557 -0.0361246 1.86052e-06
9.88412 -0.0361243 1.84116e-06
9.92271 -0.0361241 1.8105e-06
9.96134 -0.0361238 1.79203e-06
10 -0.0361236 1.76221e-06
10.0387 -0.0361233 1.7446e-06
10.0774 -0.0361231 1.71559e-06
10.1162 -0.0361228 1.6988e-06
10.155 -0.0361226 1.67055e-06
10.1939 -0.0361224 1.65455e-06
10.2328 -0.0361221 1.62703e-06
10.2717 -0.0361219 1.61179e-06
10.3106 -0.0361217 1.58497e-06
10.3496 -0.0361214 1.57045e-06
10.3887 -0.0361212 1.54431e-06
10.4278 -0.036121 1.53047e-06
10.4669 -0.0361208 1.50498e-06
10.506 -0.0361206 1.49181e-06
10.5452 -0.0361203 1.46692e-06
10.5845 -0.0361201 1.45439e-06
10.6238 -0.0361199 1.4301e-06
10.6631 -0.0361197 1.41818e-06
10.7024 -0.0361195 1.39445e-06
10.7418 -0.0361193 1.38313e-06
10.7813 -0.0361191 1.35994e-06
10.8208 -0.0361189 1.34918e-06
10.8603 -0.0361187 1.3265e-06
10.8999 -0.0361185 1.31629e-06
10.9395 -0.0361183 1.29411e-06
10.9792 -0.0361181 1.28443e-06
11.0189 -0.0361179 1.26272e-06
11.0586 -0.0361178 1.25354e-06
11.0984 -0.0361176 1.23229e-06
11.1383 -0.0361174 1.2236e-06
11.1781 -0.0361172 1.20279e-06
11.2181 -0.036117 1.19457e-06
11.2581 -0.0361169 1.17417e-06
11.2981 -0.0361167 1.1664e-06
11.3381 -0.0361165 1.14641e-06
11.3783 -0.0361163 1.13908e-06
11.4184 -0.0361162 1.11948e-06
11.4587 -0.036116 1.11256e-06
11.4989 -0.0361158 1.09333e-06
11.5392 -0.0361157 1.08683e-06
11.5796 -0.0361155 1.06795e-06
11.62 -0.0361153 1.06184e-06
11.6605 -0.0361152 1.0433e-06
11.701 -0.036115 1.03757e-06
11.7415 -0.0361149 1.01935e-06
11.7822 -0.0361147 1.01399e-06
11.8228 -0.0361146 9.96093e-07
11.8636 -0.0361144 9.91089e-07
11.9043 -0.0361143 9.7349e-07
11.9452 -0.0361141 9.68831e-07
11.986 -0.036114 9.5152e-07
12.027 -0.0361138 9.47195e-07
12.068 -0.0361137 9.30161e-07
12.109 -0.0361135 9.2616e-07
12.1501 -0.0361134 9.09393e-07
12.1913 -0.0361132 9.05705e-07
12.2325 -0.0361131 8.89193e-07
12.2738 -0.036113 8.85809e-07
12.3151 -0.0361128 8.69542e-07
12.3565 -0.0361127 8.66453e-07
12.3979 -0.0361126 8.50422e-07
12.4394 -0.0361124 8.47619e-07
12.481 -0.0361123 8.31813e-07
12.5226 -0.0361122 8.29289e-07
12.5643 -0.036112 8.137e-07
12.6061 -0.0361119 8.11446e-07
12.6479 -0.0361118 7.96064e-07
12.6898 -0.0361116 7.94073e-07
12.7317 -0.0361115 7.7889e-07
12.7737 -0.0361114 7.77155e-07
12.8158 -0.0361113 7.62163e-07
12.8579 -0.0361111 7.60677e-07
12.9001 -0.036111 7.45868e-07
12.9424 -0.0361109 7.44624e-07
12.9847 -0.0361108 7.2999e-07
13.0271 -0.0361107 7.28982e-07
13.0696 -0.0361106 7.14516e-07
13.1121 -0.0361104 7.13738e-07
13.1547 -0.0361103 6.99433e-07
13.1974 -0.0361102 6.9888e-07
13.2402 -0.0361101 6.84728e-07
13.283 -0.03611 6.84394e-07
13.3259 -0.0361099 6.70389e-07
13.3689 -0.0361098 6.70269e-07
13.4119 -0.0361097 6.56405e-07
13.455 -0.0361095 6.56494e-07
13.4982 -0.0361094 6.42763e-07
13.5415 -0.0361093 6.43057e-07
13.5848 -0.0361092 6.29454e-07
13.6283 -0.0361091 6.29948e-07
13.6718 -0.036109 6.16467e-07
13.7153 -0.0361089 6.17157e-07
13.759 -0.0361088 6.03792e-07
13.8028 -0.0361087 6.04674e-07
13.8466 -0.0361086 5.91419e-07
13.8905 -0.0361085 5.92489e-07
13.9345 -0.0361084 5.79339e-07
13.9786 -0.0361083 5.80593e-07
14.0227 -0.0361082 5.67543e-07
14.067 -0.0361081 5.68979e-07
14.1113 -0.036108 5.56023e-07
14.1558 -0.0361079 5.57636e-07
14.2003 -0.0361078 5.44769e-07
14.2449 -0.0361077 5.46557e-07
14.2896 -0.0361077 5.33774e-07
14.3344 -0.0361076 5.35734e-07
14.3793 -0.0361075 5.2303e-07
14.4243 -0.0361074 5.2516e-07
14.4693 -0.0361073 5.1253e-07
14.5145 -0.0361072 5.14827e-07
14.5598 -0.0361071 5.02266e-07
14.6052 -0.036107 5.04728e-07
14.6506 -0.0361069 4.92231e-07
14.6962 -0.0361069 4.94856e-07
14.7419 -0.0361068 4.82419e-07
14.7877 -0.0361067 4.85205e-07
14.8336 -0.0361066 4.72823e-07
14.8796 -0.0361065 4.75768e-07
14.9257 -0.0361064 4.63436e-07
14.9719 -0.0361063 4.66538e-07
15.0182 -0.0361063 4.54253e-07
15.0647 -0.0361062 4.57511e-07
15.1112 -0.0361061 4.45268e-07
15.1579 -0.036106 4.48681e-07
15.2047 -0.0361059 4.36474e-07
15.2516 -0.0361059 4.40041e-07
15.2986 -0.0361058 4.27867e-07
15.3458 -0.0361057 4.31586e-07
15.393 -0.0361056 4.19441e-07
15.4404 -0.0361055 4.23312e-07
15.488 -0.0361055 4.1119e-07
15.5356 -0.0361054 4.15212e-07
15.5834 -0.0361053 4.0311e-07
15.6313 -0.0361052 4.07283e-07
15.6794 -0.0361052 3.95195e-07
15.7276 -0.0361051 3.99519e-07
15.7759 -0.036105 3.87441e-07
15.8243 -0.036105 3.91915e-07
15.873 -0.0361049 3.79844e-07
15.9217 -0.0361048 3.84468e-07
15.9706 -0.0361047 3.72398e-07
16.0197 -0.0361047 3.77174e-07
16.0689 -0.0361046 3.651e-07
16.1182 -0.0361045 3.70027e-07
16.1677 -0.0361045 3.57944e-07
16.2174 -0.0361044 3.63023e-07
16.2672 -0.0361043 3.50928e-07
16.3172 -0.0361042 3.5616e-07
16.3674 -0.0361042 3.44047e-07
16.4177 -0.0361041 3.49432e-07
16.4682 -0.036104 3.37296e-07
16.5189 -0.036104 3.42837e-07
16.5697 -0.0361039 3.30672e-07
16.6208 -0.0361038 3.36371e-07
16.672 -0.0361038 3.24172e-07
16.7234 -0.0361037 3.30029e-07
16.775 -0.0361036 3.17791e-07
16.8268 -0.0361036 3.2381e-07
16.8787 -0.0361035 3.11527e-07
16.9309 -0.0361035 3.17709e-07
16.9833 -0.0361034 3.05375e-07
17.0359 -0.0361033 3.11723e-07
17.0887 -0.0361033 2.99331e-07
17.1418 -0.0361032 3.05849e-07
17.195 -0.0361031 2.93394e-07
17.2485 -0.0361031 3.00085e-07
17.3022 -0.036103 2.87558e-07
17.3562 -0.036103 2.94426e-07
17.4104 -0.0361029 2.81821e-07
17.4648 -0.0361028 2.8887e-07
17.5195 -0.0361028 2.7618e-07
17.5744 -0.0361027 2.83415e-07
17.6296 -0.0361026 2.70631e-07
17.6851 -0.0361026 2.78058e-07
17.7408 -0.0361025 2.65171e-07
17.7969 -0.0361025 2.72795e-07
17.8532 -0.0361024 2.59797e-07
17.9098 -0.0361024 2.67625e-07
17.9667 -0.0361023 2.54505e-07
18.0239 -0.0361022 2.62545e-07
18.0815 -0.0361022 2.49292e-07
18.1393 -0.0361021 2.57552e-07
18.1975 -0.0361021 2.44155e-07
18.256 -0.036102 2.52643e-07
18.3149 -0.0361019 2.3909e-07
18.3742 -0.0361019 2.47818e-07
18.4338 -0.0361018 2.34094e-07
18.4938 -0.0361018 2.43072e-07
18.5542 -0.0361017 2.29163e-07
18.615 -0.0361017 2.38405e-07
18.6762 -0.0361016 2.24294e-07
18.7379 -0.0361015 2.33813e-07
18.8 -0.0361015 2.19482e-07
18.8625 -0.0361014 2.29295e-07
18.9255 -0.0361014 2.14723e-07
18.9891 -0.0361013 2.24848e-07
19.0531 -0.0361013 2.10011e-07
19.1177 -0.0361012 2.20471e-07
19.1828 -0.0361011 2.05343e-07
19.2484 -0.0361011 2.16159e-07
19.3147 -0.036101 2.00711e-07
19.3816 -0.036101 2.11912e-07
19.4491 -0.0361009 1.96107e-07
19.5173 -0.0361008 2.07723e-07
19.5862 -0.0361008 1.91522e-07
19.6558 -0.0361007 2.03588e-07
19.7262 -0.0361006 1.8694e-07
19.7974 -0.0361006 1.99498e-07
19.8694 -0.0361005 1.8234e-07
19.9423 -0.0361004 1.95434e-07
20.0162 -0.0361003 1.77688e-07
20.091 -0.0361003 1.91366e-07
20.1669 -0.0361002 1.72932e-07
20.244 -0.0361001 1.87249e-07
20.3222 -0.0360999 1.68003e-07
20.4016 -0.0360998 1.83058e-07
20.4825 -0.0360996 1.62924e-07
20.5648 -0.0360995 1.78985e-07
20.6487 -0.0360992 1.5803e-07
20.7344 -0.036099 1.75541e-07
20.8219 -0.0360988 1.53771e-07
20.9115 -0.0360985 1.7307e-07
21.0034 -0.0360983 1.50138e-07
21.0979 -0.0360981 1.71404e-07
21.1952 -0.0360978 1.46659e-07
21.2959 -0.0360976 1.7021e-07
21.4004 -0.0360973 1.42807e-07
21.5093 -0.0360971 1.69404e-07
21.6237 -0.0360968 1.38077e-07
21.7448 -0.0360965 1.69293e-07
21.8747 -0.0360962 1.31485e-07
22.0165 -0.0360958 1.71047e-07
22.1768 -0.0360953 1.19261e-07
22.3723 -0.0360946 1.83075e-07


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.075Lambda0.5Nc1ClassicOneLoop/iFpOneLoop.txt <==
-22.3723 8.21757e-25 6.00945e-07
-22.1768 4.89279e-25 6.22454e-07
-22.0165 2.08915e-24 6.40815e-07
-21.8747 1.22716e-24 6.57632e-07
-21.7448 1.97127e-24 6.7351e-07
-21.6237 -1.24631e-24 6.88757e-07
-21.5093 1.00298e-24 7.03556e-07
-21.4004 2.5812e-24 7.18025e-07
-21.2959 -1.72457e-24 7.32248e-07
-21.1952 4.36469e-25 7.46286e-07
-21.0979 -2.55389e-24 7.60186e-07
-21.0034 -3.41603e-25 7.73984e-07
-20.9115 2.3222e-24 7.87708e-07
-20.8219 -2.87913e-25 8.01384e-07
-20.7344 -1.95432e-24 8.1503e-07
-20.6487 -6.3318e-25 8.28664e-07
-20.5648 -1.37324e-24 8.42301e-07
-20.4825 -1.35538e-24 8.55954e-07
-20.4016 -2.56223e-24 8.69633e-07
-20.3222 -3.21193e-24 8.83348e-07
-20.244 -2.45577e-24 8.97109e-07
-20.1669 7.65985e-25 9.10923e-07
-20.091 9.46733e-25 9.24798e-07
-20.0162 -9.58192e-25 9.3874e-07
-19.9423 -1.61483e-24 9.52757e-07
-19.8694 -1.95581e-24 9.66853e-07
-19.7974 2.96885e-24 9.81034e-07
-19.7262 -5.96734e-26 9.95306e-07
-19.6558 3.30148e-25 1.00967e-06
-19.5862 1.04564e-24 1.02414e-06
-19.5173 6.07862e-25 1.03871e-06
-19.4491 5.81068e-25 1.05339e-06
-19.3816 1.48439e-24 1.06818e-06
-19.3147 -1.52733e-24 1.08309e-06
-19.2484 -3.71454e-24 1.09812e-06
-19.1828 2.82504e-24 1.11328e-06
-19.1177 -2.70553e-24 1.12856e-06
-19.0531 2.55575e-25 1.14397e-06
-18.9891 7.66621e-25 1.15952e-06
-18.9255 5.49915e-25 1.1752e-06
-18.8625 -7.18793e-25 1.19103e-06
-18.8 -2.80851e-25 1.207e-06
-18.7379 -1.46167e-25 1.22313e-06
-18.6762 -1.34044e-24 1.2394e-06
-18.615 7.98431e-25 1.25583e-06
-18.5542 1.64857e-24 1.27241e-06
-18.4938 1.06387e-24 1.28916e-06
-18.4338 6.14755e-24 1.30607e-06
-18.3742 1.04943e-24 1.32315e-06
-18.3149 1.74311e-24 1.3404e-06
-18.256 -4.07703e-24 1.35783e-06
-18.1975 -3.10599e-25 1.37543e-06
-18.1393 2.95288e-24 1.39322e-06
-18.0815 -4.00553e-24 1.41119e-06
-18.0239 9.80929e-26 1.42934e-06
-17.9667 -1.74477e-24 1.44769e-06
-17.9098 -4.55587e-24 1.46623e-06
-17.8532 -3.23901e-24 1.48497e-06
-17.7969 2.16606e-24 1.50391e-06
-17.7408 -1.05694e-24 1.52305e-06
-17.6851 -5.20668e-24 1.5424e-06
-17.6296 1.38838e-24 1.56196e-06
-17.5744 -8.32013e-24 1.58174e-06
-17.5195 1.87445e-24 1.60174e-06
-17.4648 -3.99108e-24 1.62195e-06
-17.4104 -5.47967e-24 1.64239e-06
-17.3562 -3.27507e-24 1.66306e-06
-17.3022 5.33576e-24 1.68397e-06
-17.2485 5.51912e-24 1.7051e-06
-17.195 -7.61589e-24 1.72648e-06
-17.1418 -9.68229e-24 1.74811e-06
-17.0887 5.571e-25 1.76998e-06
-17.0359 1.88881e-24 1.7921e-06
-16.9833 -8.02949e-24 1.81447e-06
-16.9309 3.11329e-24 1.83711e-06
-16.8787 -1.37018e-24 1.86001e-06
-16.8268 4.2843e-24 1.88318e-06
-16.775 6.80075e-24 1.90662e-06
-16.7234 -1.24367e-24 1.93034e-06
-16.672 1.75025e-24 1.95433e-06
-16.6208 -5.96937e-24 1.97861e-06
-16.5697 1.47974e-24 2.00319e-06
-16.5189 1.17513e-23 2.02805e-06
-16.4682 -3.26372e-24 2.05321e-06
-16.4177 5.1445e-24 2.07868e-06
-16.3674 1.29928e-24 2.10445e-06
-16.3172 -4.24479e-24 2.13054e-06
-16.2672 -8.27821e-24 2.15694e-06
-16.2174 -3.86927e-24 2.18366e-06
-16.1677 -8.95871e-24 2.21071e-06
-16.1182 -8.31812e-24 2.2381e-06
-16.0689 -5.28971e-24 2.26582e-06
-16.0197 -1.74742e-24 2.29388e-06
-15.9706 4.65254e-24 2.3223e-06
-15.9217 -3.1531e-25 2.35106e-06
-15.873 1.14881e-23 2.38018e-06
-15.8243 -6.60446e-24 2.40967e-06
-15.7759 -5.73707e-24 2.43953e-06
-15.7276 -9.9802e-25 2.46976e-06
-15.6794 -1.63181e-25 2.50038e-06
-15.6313 1.01435e-23 2.53138e-06
-15.5834 6.267e-24 2.56278e-06
-15.5356 -4.68296e-24 2.59458e-06
-15.488 -2.01293e-24 2.62678e-06
-15.4404 7.56696e-24 2.65939e-06
-15.393 -7.72437e-24 2.69243e-06
-15.3458 -4.71954e-26 2.72589e-06
-15.2986 1.05638e-23 2.75978e-06
-15.2516 -2.45447e-24 2.79411e-06
-15.2047 -1.21776e-23 2.82889e-06
-15.1579 -3.55045e-24 2.86412e-06
-15.1112 6.07523e-24 2.89981e-06
-15.0647 -1.65296e-23 2.93597e-06
-15.0182 -1.22729e-23 2.9726e-06
-14.9719 -3.57375e-24 3.00971e-06
-14.9257 3.96939e-24 3.04732e-06
-14.8796 -2.6904e-24 3.08542e-06
-14.8336 4.84084e-26 3.12403e-06
-14.7877 6.4834e-25 3.16316e-06
-14.7419 4.20999e-25 3.20281e-06
-14.6962 1.19478e-24 3.24298e-06
-14.6506 -1.27566e-23 3.2837e-06
-14.6052 -3.67624e-24 3.32497e-06
-14.5598 5.79826e-24 3.36679e-06
-14.5145 1.17354e-23 3.40918e-06
-14.4693 -1.00185e-23 3.45215e-06
-14.4243 3.07607e-24 3.4957e-06
-14.3793 8.26762e-24 3.53984e-06
-14.3344 -6.77664e-24 3.58459e-06
-14.2896 -8.23417e-24 3.62995e-06
-14.2449 2.34086e-23 3.67594e-06
-14.2003 5.85219e-24 3.72256e-06
-14.1558 -8.99678e-25 3.76982e-06
-14.1113 -5.30126e-24 3.81775e-06
-14.067 -1.56447e-23 3.86633e-06
-14.0227 1.09151e-23 3.9156e-06
-13.9786 6.30696e-24 3.96555e-06
-13.9345 -6.23592e-24 4.01621e-06
-13.8905 4.88123e-24 4.06758e-06
-13.8466 -8.76668e-24 4.11967e-06
-13.8028 1.20681e-23 4.1725e-06
-13.759 5.18238e-24 4.22607e-06
-13.7153 -3.97741e-24 4.28041e-06
-13.6718 2.09957e-23 4.33552e-06
-13.6283 -7.08172e-24 4.39142e-06
-13.5848 -4.38665e-24 4.44812e-06
-13.5415 -1.11796e-24 4.50564e-06
-13.4982 -4.16558e-24 4.56398e-06
-13.455 3.32994e-24 4.62317e-06
-13.4119 -8.96557e-24 4.68322e-06
-13.3689 -1.21513e-23 4.74413e-06
-13.3259 5.99666e-24 4.80594e-06
-13.283 1.85376e-24 4.86864e-06
-13.2402 2.35458e-24 4.93227e-06
-13.1974 3.68037e-23 4.99683e-06
-13.1547 9.24387e-24 5.06234e-06
-13.1121 -1.60191e-23 5.12881e-06
-13.0696 -1.03972e-24 5.19627e-06
-13.0271 1.24251e-23 5.26474e-06
-12.9847 6.59542e-24 5.33422e-06
-12.9424 -1.29666e-24 5.40474e-06
-12.9001 1.22656e-23 5.47631e-06
-12.8579 1.19971e-23 5.54896e-06
-12.8158 6.8694e-24 5.62271e-06
-12.7737 2.33382e-23 5.69757e-06
-12.7317 1.27881e-23 5.77356e-06
-12.6898 2.24235e-23 5.8507e-06
-12.6479 -2.80669e-23 5.92902e-06
-12.6061 2.16342e-23 6.00853e-06
-12.5643 -3.72482e-24 6.08927e-06
-12.5226 -1.09079e-23 6.17124e-06
-12.481 -1.59335e-23 6.25447e-06
-12.4394 -1.40271e-23 6.33899e-06
-12.3979 -5.86607e-23 6.42482e-06
-12.3565 -2.45858e-23 6.51198e-06
-12.3151 -2.10184e-23 6.6005e-06
-12.2738 -3.5364e-23 6.69041e-06
-12.2325 -1.43863e-23 6.78172e-06
-12.1913 2.03335e-23 6.87446e-06
-12.1501 -2.09165e-23 6.96867e-06
-12.109 -2.64249e-23 7.06437e-06
-12.068 -2.32773e-24 7.16158e-06
-12.027 4.85757e-24 7.26034e-06
-11.986 2.81362e-23 7.36068e-06
-11.9452 8.71629e-24 7.46261e-06
-11.9043 -7.58465e-24 7.56619e-06
-11.8636 2.35782e-23 7.67143e-06
-11.8228 -6.20642e-24 7.77837e-06
-11.7822 1.5146e-23 7.88703e-06
-11.7415 -2.91082e-23 7.99747e-06
-11.701 -1.35291e-24 8.1097e-06
-11.6605 -1.184e-23 8.22376e-06
-11.62 2.54118e-25 8.33969e-06
-11.5796 -1.89915e-23 8.45753e-06
-11.5392 3.27135e-23 8.57731e-06
-11.4989 5.27236e-23 8.69906e-06
-11.4587 -5.61689e-23 8.82284e-06
-11.4184 4.24822e-23 8.94868e-06
-11.3783 3.05393e-23 9.07661e-06
-11.3381 -1.24143e-25 9.20669e-06
-11.2981 3.38211e-23 9.33895e-06
-11.2581 4.30615e-23 9.47344e-06
-11.2181 4.94357e-24 9.6102e-06
-11.1781 4.22299e-23 9.74927e-06
-11.1383 -2.05708e-23 9.89071e-06
-11.0984 1.77109e-24 1.00346e-05
-11.0586 5.33054e-23 1.01809e-05
-11.0189 -3.87263e-23 1.03297e-05
-10.9792 4.88301e-23 1.04811e-05
-10.9395 -6.28027e-23 1.06351e-05
-10.8999 -6.06516e-23 1.07918e-05
-10.8603 3.25335e-23 1.09512e-05
-10.8208 1.9168e-23 1.11133e-05
-10.7813 2.53438e-23 1.12783e-05
-10.7418 4.36969e-23 1.14463e-05
-10.7024 2.95825e-23 1.16171e-05
-10.6631 3.53355e-23 1.1791e-05
-10.6238 -9.53581e-24 1.1968e-05
-10.5845 6.26309e-23 1.21481e-05
-10.5452 6.32571e-23 1.23314e-05
-10.506 -4.12266e-23 1.2518e-05
-10.4669 9.00535e-23 1.2708e-05
-10.4278 -1.8263e-23 1.29014e-05
-10.3887 1.87459e-23 1.30983e-05
-10.3496 -8.56995e-23 1.32987e-05
-10.3106 -3.3505e-23 1.35028e-05
-10.2717 -3.57951e-23 1.37107e-05
-10.2328 -4.13986e-23 1.39223e-05
-10.1939 -6.27489e-25 1.41379e-05
-10.155 -1.06505e-22 1.43574e-05
-10.1162 8.14332e-23 1.4581e-05
-10.0774 1.2049e-22 1.48088e-05
-10.0387 1.48717e-24 1.50408e-05
-10 -7.28801e-23 1.52771e-05
-9.96134 -7.08486e-23 1.55179e-05
-9.92271 -1.47595e-22 1.57632e-05
-9.88412 -6.813e-23 1.60132e-05
-9.84557 1.39466e-23 1.62679e-05
-9.80704 -1.14592e-23 1.65275e-05
-9.76856 4.56071e-23 1.6792e-05
-9.73011 -5.35123e-23 1.70617e-05
-9.69169 -4.6888e-23 1.73365e-05
-9.65331 5.984e-23 1.76166e-05
-9.61496 -5.68444e-23 1.79022e-05
-9.57664 -1.14814e-22 1.81933e-05
-9.53836 -7.9964e-23 1.84901e-05
-9.50011 -8.40163e-23 1.87927e-05
-9.46189 1.33e-22 1.91014e-05
-9.42371 3.96245e-23 1.94161e-05
-9.38556 -8.71232e-25 1.9737e-05
-9.34744 -1.40568e-22 2.00644e-05
-9.30935 1.47372e-22 2.03983e-05
-9.2713 -8.46105e-23 2.07389e-05
-9.23327 8.34275e-23 2.10863e-05
-9.19528 -2.33123e-23 2.14408e-05
-9.15732 1.24219e-24 2.18025e-05
-9.11939 3.5744e-23 2.21716e-05
-9.08149 4.68188e-23 2.25482e-05
-9.04362 2.28188e-23 2.29325e-05
-9.00578 8.52169e-23 2.33248e-05
-8.96797 -3.3857e-23 2.37252e-05
-8.93019 5.32617e-23 2.41339e-05
-8.89244 7.32143e-23 2.45512e-05
-8.85471 -3.60186e-23 2.49772e-05
-8.81702 9.75093e-23 2.54121e-05
-8.77936 -3.34319e-23 2.58563e-05
-8.74172 -2.50821e-23 2.63099e-05
-8.70412 -7.01919e-23 2.67731e-05
-8.66654 -3.174e-23 2.72462e-05
-8.62899 -4.86444e-24 2.77295e-05
-8.59146 -5.05021e-23 2.82233e-05
-8.55397 -2.06066e-22 2.87277e-05
-8.5165 -2.28199e-22 2.92431e-05
-8.47906 6.58327e-23 2.97697e-05
-8.44165 -2.77785e-22 3.03079e-05
-8.40426 2.18951e-22 3.08579e-05
-8.3669 1.19461e-22 3.14201e-05
-8.32956 -3.22904e-22 3.19948e-05
-8.29226 3.81725e-22 3.25823e-05
-8.25497 4.99218e-22 3.31829e-05
-8.21772 -1.46449e-22 3.37971e-05
-8.18049 -2.16765e-22 3.44251e-05
-8.14328 -1.95572e-22 3.50674e-05
-8.1061 -2.15347e-22 3.57243e-05
-8.06895 -3.17722e-22 3.63963e-05
-8.03182 -1.57633e-22 3.70837e-05
-7.99471 -9.30129e-23 3.7787e-05
-7.95763 3.34693e-22 3.85067e-05
-7.92058 1.7397e-22 3.9243e-05
-7.88355 -3.94701e-23 3.99967e-05
-7.84654 -3.41513e-22 4.0768e-05
-7.80955 1.65389e-24 4.15576e-05
-7.77259 -6.72481e-23 4.2366e-05
-7.73566 8.55379e-23 4.31936e-05
-7.69874 -3.77365e-22 4.4041e-05
-7.66185 -3.69261e-22 4.49089e-05
-7.62498 3.93035e-22 4.57977e-05
-7.58814 8.57351e-23 4.67081e-05
-7.55132 -1.57256e-22 4.76408e-05
-7.51452 3.5066e-22 4.85963e-05
-7.47774 -3.27404e-22 4.95754e-05
-7.44099 -3.28753e-22 5.05787e-05
-7.40425 2.10615e-22 5.1607e-05
-7.36754 2.55259e-22 5.26611e-05
-7.33085 -2.1344e-24 5.37416e-05
-7.29418 -2.09374e-22 5.48494e-05
-7.25754 -4.3773e-23 5.59853e-05
-7.22091 3.10575e-22 5.71503e-05
-7.18431 -2.41917e-23 5.83451e-05
-7.14772 3.78659e-22 5.95706e-05
-7.11116 -1.60285e-22 6.0828e-05
-7.07462 1.50679e-23 6.2118e-05
-7.0381 3.21297e-22 6.34418e-05
-7.00159 2.04834e-22 6.48005e-05
-6.96511 5.7835e-22 6.6195e-05
-6.92865 -2.16583e-22 6.76267e-05
-6.89221 3.496e-22 6.90965e-05
-6.85579 8.47937e-23 7.06059e-05
-6.81938 1.06037e-22 7.2156e-05
-6.783 7.58714e-22 7.37482e-05
-6.74664 1.7298e-22 7.53839e-05
-6.71029 -5.10351e-22 7.70644e-05
-6.67397 2.76708e-22 7.87913e-05
-6.63766 -2.63324e-22 8.05662e-05
-6.60137 -7.02003e-22 8.23905e-05
-6.5651 9.21235e-22 8.42661e-05
-6.52885 7.3643e-23 8.61945e-05
-6.49262 7.01112e-22 8.81776e-05
-6.4564 1.72255e-22 9.02174e-05
-6.42021 -5.57163e-22 9.23156e-05
-6.38403 2.35948e-22 9.44744e-05
-6.34786 6.91103e-23 9.66959e-05
-6.31172 2.88753e-22 9.89822e-05
-6.27559 4.48775e-22 0.000101336
-6.23949 4.08548e-22 0.000103759
-6.20339 6.1429e-22 0.000106254
-6.16732 -1.08727e-21 0.000108823
-6.13126 1.0367e-21 0.00011147
-6.09522 1.3615e-21 0.000114197
-6.05919 4.13999e-22 0.000117007
-6.02319 1.39816e-21 0.000119902
-5.9872 4.93296e-22 0.000122887
-5.95122 1.20236e-22 0.000125965
-5.91526 -8.65987e-23 0.000129139
-5.87932 9.71756e-22 0.000132412
-5.84339 4.10206e-23 0.000135789
-5.80748 -6.48612e-22 0.000139273
-5.77158 2.47161e-22 0.000142868
-5.7357 -5.83291e-23 0.00014658
-5.69984 -3.22439e-22 0.000150411
-5.66399 2.0043e-21 0.000154368
-5.62815 -6.06416e-22 0.000158455
-5.59233 -1.66391e-21 0.000162676
-5.55653 3.81873e-22 0.000167038
-5.52074 -2.92654e-21 0.000171547
-5.48497 8.1956e-22 0.000176207
-5.4492 -2.62092e-21 0.000181026
-5.41346 -1.73357e-21 0.00018601
-5.37773 -2.09193e-21 0.000191165
-5.34201 1.78493e-21 0.0001965
-5.30631 4.47568e-22 0.00020202
-5.27062 -8.70074e-22 0.000207735
-5.23494 1.20125e-21 0.000213652
-5.19928 -1.43952e-21 0.000219781
-5.16363 3.36326e-21 0.00022613
-5.128 -1.44764e-22 0.000232709
-5.09237 -1.60375e-22 0.000239528
-5.05677 1.08232e-21 0.000246597
-5.02117 1.42898e-21 0.000253929
-4.98559 1.95734e-21 0.000261534
-4.95002 -9.40894e-22 0.000269425
-4.91446 -2.92041e-21 0.000277615
-4.87892 -7.13827e-22 0.000286118
-4.84339 -6.28557e-22 0.000294949
-4.80787 -1.93654e-21 0.000304122
-4.77237 -4.60343e-22 0.000313654
-4.73687 -5.02104e-21 0.000323562
-4.70139 -1.88114e-21 0.000333864
-4.66592 2.86184e-21 0.000344579
-4.63046 2.1173e-22 0.000355727
-4.59502 -1.55302e-21 0.00036733
-4.55958 -6.03862e-22 0.000379409
-4.52416 6.84672e-22 0.00039199
-4.48875 2.17361e-21 0.000405096
-4.45335 -1.44829e-21 0.000418755
-4.41797 -3.00054e-21 0.000432996
-4.38259 3.81627e-21 0.000447847
-4.34722 1.33372e-21 0.000463343
-4.31187 3.31314e-21 0.000479515
-4.27653 9.7948e-21 0.000496401
-4.24119 2.14822e-21 0.000514039
-4.20587 1.09155e-20 0.000532469
-4.17056 -1.40402e-21 0.000551736
-4.13526 4.69751e-21 0.000571885
-4.09997 -9.17681e-21 0.000592966
-4.06469 6.28888e-21 0.00061503
-4.02942 2.54778e-21 0.000638136
-3.99416 2.02434e-21 0.000662342
-3.95891 1.83752e-21 0.000687712
-3.92367 -7.12636e-21 0.000714315
-3.88844 1.46345e-20 0.000742224
-3.85322 7.86316e-21 0.000771518
-3.81801 1.49199e-20 0.000802281
-3.7828 -4.14539e-21 0.000834602
-3.74761 3.61251e-22 0.000868579
-3.71243 2.20703e-20 0.000904315
-3.67726 -4.99701e-21 0.000941923
-3.64209 -1.71938e-21 0.000981521
-3.60694 -1.45836e-21 0.00102324
-3.57179 -3.33021e-21 0.00106722
-3.53665 -2.22507e-20 0.00111361
-3.50152 -1.63707e-20 0.00116257
-3.4664 1.63905e-20 0.00121427
-3.43129 1.27549e-21 0.00126892
-3.39619 -1.01622e-20 0.0013267
-3.36109 -1.0391e-20 0.00138785
-3.32601 1.82735e-20 0.0014526
-3.29093 -1.48516e-21 0.00152122
-3.25586 -1.65645e-20 0.00159399
-3.2208 2.37443e-20 0.00167122
-3.18574 2.83336e-20 0.00175324
-3.1507 -3.8285e-20 0.00184042
-3.11566 1.18688e-20 0.00193317
-3.08063 2.259e-20 0.00203192
-3.0456 -3.84305e-20 0.00213716
-3.01059 -3.12706e-21 0.00224939
-2.97558 2.48573e-20 0.00236922
-2.94058 -1.79597e-20 0.00249725
-2.90558 -9.75416e-21 0.00263421
-2.87059 6.04113e-20 0.00278084
-2.83561 1.05791e-19 0.00293801
-2.80064 -3.80389e-20 0.00310665
-2.76567 -8.56606e-20 0.00328779
-2.73071 1.21962e-20 0.00348259
-2.69576 -1.3425e-19 0.00369232
-2.66081 1.41945e-19 0.00391842
-2.62587 7.11052e-20 0.00416246
-2.59094 -8.10427e-20 0.00442622
-2.55601 -3.80014e-20 0.00471169
-2.52109 -5.65425e-20 0.00502108
-2.48617 -1.15875e-20 0.0053569
-2.45126 3.46483e-20 0.00572197
-2.41636 5.92949e-20 0.00611946
-2.38146 -1.03921e-19 0.00655299
-2.34657 -1.38717e-19 0.00702662
-2.31168 2.0435e-19 0.00754501
-2.2768 -1.19845e-19 0.00811345
-2.24192 -1.90681e-19 0.00873801
-2.20705 2.76213e-19 0.00942562
-2.17219 -2.88722e-19 0.0101843
-2.13733 1.38648e-19 0.0110232
-2.10247 2.78179e-19 0.0119531
-2.06762 2.72835e-19 0.0129864
-2.03278 3.58525e-19 0.0141375
-1.99794 -1.17922e-19 0.0154233
-1.9631 1.47102e-19 0.0168638
-1.92827 -2.5428e-19 0.0184823
-1.89345 3.56106e-19 0.0203067
-1.85862 -6.81845e-20 0.0223699
-1.82381 -2.38759e-20 0.0247115
-1.78899 7.67621e-20 0.0273788
-1.75419 1.2739e-18 0.0304288
-1.71938 -1.63057e-19 0.0339308
-1.68458 -4.94788e-19 0.037969
-1.64979 -8.50361e-20 0.0426464
-1.61499 -1.28891e-18 0.0480898
-1.58021 1.6622e-18 0.0544554
-1.54542 4.58681e-19 0.0619371
-1.51064 1.35759e-18 0.0707757
-1.47586 -2.84806e-18 0.0812712
-1.44109 -1.43412e-18 0.0937971
-1.40632 5.88808e-20 0.108816
-1.37155 2.13195e-18 0.126899
-1.33679 -4.5512e-18 0.148736
-1.30203 -1.28261e-18 0.175134
-1.26727 6.56615e-19 0.206996
-1.23251 -1.96173e-18 0.245217
-1.19776 -5.2352e-18 0.290486
-1.16301 -7.57272e-18 0.342905
-1.12827 1.5173e-17 0.401389
-1.09352 -5.5567e-18 0.462954
-1.05878 5.81229e-18 0.522226
-1.02405 1.07718e-18 0.571882
-0.989309 -1.24899e-18 0.604505
-0.954576 -1.02476e-17 0.615381
-0.919844 2.35165e-17 0.604456
-0.885115 -8.69108e-19 0.576017
-0.850388 5.75532e-18 0.536482
-0.815663 1.22425e-17 0.492038
-0.78094 1.93851e-17 0.447312
-0.746219 1.59742e-17 0.40514
-0.711499 1.40981e-17 0.366924
-0.676781 1.2385e-17 0.333119
-0.642065 -5.28755e-18 0.303642
-0.60735 -4.79852e-18 0.278149
-0.572637 1.45216e-18 0.256195
-0.537925 -1.36746e-17 0.237323
-0.503214 -2.13849e-19 0.22111
-0.468504 1.13482e-18 0.207181
-0.433796 -7.62885e-18 0.195213
-0.399089 5.67944e-18 0.184934
-0.364382 -5.07103e-18 0.176114
-0.329676 7.99642e-19 0.168565
-0.294972 1.86608e-18 0.16213
-0.260267 -5.48444e-19 0.156679
-0.225564 -2.09547e-18 0.152108
-0.190861 3.2778e-19 0.148331
-0.156158 8.00665e-19 0.145279
-0.121456 1.05076e-18 0.142898
-0.0867541 2.80214e-19 0.141146
-0.0520524 -5.48061e-19 0.139995
-0.0173508 -5.8268e-20 0.139424
0.0173508 -6.65968e-20 0.139424
0.0520524 1.69064e-19 0.139995
0.0867541 7.43017e-20 0.141146
0.121456 -2.15615e-19 0.142898
0.156158 7.76323e-19 0.145279
0.190861 2.52417e-19 0.148331
0.225564 1.74075e-18 0.152108
0.260267 -1.36242e-18 0.156679
0.294972 1.92131e-18 0.16213
0.329676 -1.43203e-18 0.168565
0.364382 1.21288e-19 0.176114
0.399089 -6.15404e-18 0.184934
0.433796 4.24893e-18 0.195213
0.468504 4.25602e-18 0.207181
0.503214 3.95097e-19 0.22111
0.537925 -4.5567e-18 0.237323
0.572637 -1.19262e-18 0.256195
0.60735 -1.89059e-17 0.278149
0.642065 -1.35245e-18 0.303642
0.676781 1.04155e-17 0.333119
0.711499 7.37032e-18 0.366924
0.746219 1.21374e-17 0.40514
0.78094 6.15393e-18 0.447312
0.815663 1.87162e-17 0.492038
0.850388 -3.49923e-18 0.536482
0.885115 -3.08789e-17 0.576017
0.919844 -7.09839e-18 0.604456
0.954576 -7.47038e-18 0.615381
0.989309 -3.49344e-18 0.604505
1.02405 1.78693e-18 0.571882
1.05878 6.9593e-18 0.522226
1.09352 -3.89868e-18 0.462954
1.12827 -5.79765e-20 0.401389
1.16301 -1.57495e-17 0.342905
1.19776 2.02608e-17 0.290486
1.23251 5.01976e-18 0.245217
1.26727 -1.18533e-18 0.206996
1.30203 1.18797e-18 0.175134
1.33679 1.04431e-18 0.148736
1.37155 2.89001e-18 0.126899
1.40632 2.67022e-18 0.108816
1.44109 2.43569e-19 0.0937971
1.47586 8.58587e-19 0.0812712
1.51064 3.20162e-18 0.0707757
1.54542 2.03329e-19 0.0619371
1.58021 -5.013e-19 0.0544554
1.61499 9.44533e-20 0.0480898
1.64979 -1.68508e-19 0.0426464
1.68458 7.75143e-19 0.037969
1.71938 -1.34973e-18 0.0339308
1.75419 -5.59641e-19 0.0304288
1.78899 -5.05145e-19 0.0273788
1.82381 -1.52684e-18 0.0247115
1.85862 2.17074e-19 0.0223699
1.89345 7.33043e-20 0.0203067
1.92827 3.66248e-19 0.0184823
1.9631 1.02655e-18 0.0168638
1.99794 1.87615e-19 0.0154233
2.03278 3.52065e-20 0.0141375
2.06762 -9.9136e-20 0.0129864
2.10247 -4.45014e-19 0.0119531
2.13733 -1.12889e-19 0.0110232
2.17219 -1.22963e-19 0.0101843
2.20705 -2.60152e-19 0.00942562
2.24192 -2.54258e-19 0.00873801
2.2768 -3.84848e-19 0.00811345
2.31168 1.9284e-19 0.00754501
2.34657 1.37675e-19 0.00702662
2.38146 2.37805e-19 0.00655299
2.41636 1.77104e-20 0.00611946
2.45126 6.20114e-20 0.00572197
2.48617 1.02825e-19 0.0053569
2.52109 -8.34873e-20 0.00502108
2.55601 2.71279e-21 0.00471169
2.59094 1.09988e-19 0.00442622
2.62587 -6.81044e-20 0.00416246
2.66081 3.33305e-20 0.00391842
2.69576 5.33994e-20 0.00369232
2.73071 -6.8653e-20 0.00348259
2.76567 7.7512e-20 0.00328779
2.80064 -1.08933e-19 0.00310665
2.83561 7.65168e-20 0.00293801
2.87059 2.98815e-20 0.00278084
2.90558 3.79001e-20 0.00263421
2.94058 5.20977e-21 0.00249725
2.97558 6.83785e-21 0.00236922
3.01059 -3.80153e-20 0.00224939
3.0456 -7.12392e-21 0.00213716
3.08063 -1.87484e-20 0.00203192
3.11566 2.07655e-20 0.00193317
3.1507 8.43889e-21 0.00184042
3.18574 3.31582e-20 0.00175324
3.2208 -5.61613e-21 0.00167122
3.25586 1.32107e-20 0.00159399
3.29093 -2.8236e-20 0.00152122
3.32601 -1.50785e-20 0.0014526
3.36109 4.70713e-22 0.00138785
3.39619 8.74498e-21 0.0013267
3.43129 2.37922e-22 0.00126892
3.4664 -2.83829e-20 0.00121427
3.50152 5.10421e-21 0.00116257
3.53665 2.36912e-20 0.00111361
3.57179 -1.93888e-20 0.00106722
3.60694 -5.88168e-21 0.00102324
3.64209 -1.21277e-21 0.000981521
3.67726 -2.3977e-21 0.000941923
3.71243 1.14183e-20 0.000904315
3.74761 6.10246e-21 0.000868579
3.7828 5.08234e-21 0.000834602
3.81801 -7.35683e-21 0.000802281
3.85322 -3.18193e-21 0.000771518
3.88844 -4.12135e-21 0.000742224
3.92367 8.08613e-21 0.000714315
3.95891 -4.20228e-21 0.000687712
3.99416 9.63737e-21 0.000662342
4.02942 -8.19897e-21 0.000638136
4.06469 -1.05023e-21 0.00061503
4.09997 -2.5924e-21 0.000592966
4.13526 5.35739e-21 0.000571885
4.17056 -2.26193e-21 0.000551736
4.20587 -3.06187e-21 0.000532469
4.24119 -7.56766e-21 0.000514039
4.27653 -1.02781e-21 0.000496401
4.31187 1.99914e-21 0.000479515
4.34722 4.80231e-21 0.000463343
4.38259 -9.65225e-21 0.000447847
4.41797 1.72263e-21 0.000432996
4.45335 7.88209e-22 0.000418755
4.48875 -5.89315e-22 0.000405096
4.52416 -5.15798e-21 0.00039199
4.55958 -6.53004e-21 0.000379409
4.59502 -1.61779e-21 0.00036733
4.63046 5.44696e-21 0.000355727
4.66592 -8.67481e-22 0.000344579
4.70139 -3.29434e-22 0.000333864
4.73687 5.76071e-22 0.000323562
4.77237 -9.30612e-22 0.000313654
4.80787 -1.17977e-21 0.000304122
4.84339 1.44673e-21 0.000294949
4.87892 3.59664e-22 0.000286118
4.91446 -2.96486e-22 0.000277615
4.95002 -6.82851e-22 0.000269425
4.98559 -2.06642e-22 0.000261534
5.02117 -2.1278e-21 0.000253929
5.05677 4.09976e-21 0.000246597
5.09237 1.35835e-21 0.000239528
5.128 1.01604e-21 0.000232709
5.16363 1.40196e-21 0.00022613
5.19928 3.22951e-21 0.000219781
5.23494 2.52244e-21 0.000213652
5.27062 -1.56368e-21 0.000207735
5.30631 1.29053e-21 0.00020202
5.34201 3.21719e-21 0.0001965
5.37773 2.48279e-21 0.000191165
5.41346 -2.21283e-21 0.00018601
5.4492 2.26699e-21 0.000181026
5.48497 -1.95006e-21 0.000176207
5.52074 -1.35071e-21 0.000171547
5.55653 -1.05162e-21 0.000167038
5.59233 1.40612e-22 0.000162676
5.62815 -9.33116e-22 0.000158455
5.66399 4.78669e-23 0.000154368
5.69984 -1.04791e-21 0.000150411
5.7357 -8.95709e-22 0.00014658
5.77158 -8.87449e-22 0.000142868
5.80748 -4.66682e-22 0.000139273
5.84339 -9.18837e-22 0.000135789
5.87932 3.08827e-22 0.000132412
5.91526 -8.337e-22 0.000129139
5.95122 1.12809e-21 0.000125965
5.9872 6.97153e-22 0.000122887
6.02319 -8.26515e-22 0.000119902
6.05919 3.86389e-22 0.000117007
6.09522 3.24168e-22 0.000114197
6.13126 -1.29414e-21 0.00011147
6.16732 -5.69507e-22 0.000108823
6.20339 -2.64359e-22 0.000106254
6.23949 1.26626e-21 0.000103759
6.27559 5.0553e-22 0.000101336
6.31172 -2.60792e-22 9.89822e-05
6.34786 4.43272e-22 9.66959e-05
6.38403 5.73533e-22 9.44744e-05
6.42021 1.00244e-21 9.23156e-05
6.4564 -3.32778e-22 9.02174e-05
6.49262 4.6004e-24 8.81776e-05
6.52885 -3.20866e-23 8.61945e-05
6.5651 5.68569e-22 8.42661e-05
6.60137 3.58421e-23 8.23905e-05
6.63766 -7.45655e-22 8.05662e-05
6.67397 -4.65037e-22 7.87913e-05
6.71029 3.57546e-22 7.70644e-05
6.74664 1.94258e-23 7.53839e-05
6.783 5.6535e-23 7.37482e-05
6.81938 2.08354e-22 7.2156e-05
6.85579 1.44594e-22 7.06059e-05
6.89221 -6.64896e-22 6.90965e-05
6.92865 1.40323e-22 6.76267e-05
6.96511 -4.47218e-23 6.6195e-05
7.00159 -4.95708e-24 6.48005e-05
7.0381 -3.17422e-22 6.34418e-05
7.07462 -3.16409e-22 6.2118e-05
7.11116 -4.70533e-23 6.0828e-05
7.14772 -4.88444e-23 5.95706e-05
7.18431 5.35939e-22 5.83451e-05
7.22091 -4.76383e-22 5.71503e-05
7.25754 1.29653e-22 5.59853e-05
7.29418 4.25114e-22 5.48494e-05
7.33085 -2.73619e-22 5.37416e-05
7.36754 7.45688e-23 5.26611e-05
7.40425 -2.34928e-22 5.1607e-05
7.44099 -4.72278e-23 5.05787e-05
7.47774 -2.48909e-22 4.95754e-05
7.51452 4.1367e-23 4.85963e-05
7.55132 2.29735e-22 4.76408e-05
7.58814 3.46062e-22 4.67081e-05
7.62498 1.06843e-22 4.57977e-05
7.66185 6.18611e-23 4.49089e-05
7.69874 -5.31989e-23 4.4041e-05
7.73566 3.14442e-22 4.31936e-05
7.77259 3.84511e-23 4.2366e-05
7.80955 -2.02617e-22 4.15576e-05
7.84654 3.09437e-22 4.0768e-05
7.88355 -1.55677e-22 3.99967e-05
7.92058 -7.25643e-23 3.9243e-05
7.95763 -3.63975e-23 3.85067e-05
7.99471 -2.48773e-22 3.7787e-05
8.03182 3.34604e-23 3.70837e-05
8.06895 3.19121e-22 3.63963e-05
8.1061 -4.46353e-22 3.57243e-05
8.14328 1.84325e-22 3.50674e-05
8.18049 -1.79792e-22 3.44251e-05
8.21772 -2.524e-22 3.37971e-05
8.25497 1.30908e-22 3.31829e-05
8.29226 -5.93521e-23 3.25823e-05
8.32956 -4.18513e-22 3.19948e-05
8.3669 8.29768e-23 3.14201e-05
8.40426 -1.60385e-23 3.08579e-05
8.44165 2.43277e-22 3.03079e-05
8.47906 -2.28293e-22 2.97697e-05
8.5165 -1.57626e-22 2.92431e-05
8.55397 -2.44173e-22 2.87277e-05
8.59146 1.84856e-22 2.82233e-05
8.62899 4.35e-23 2.77295e-05
8.66654 -6.32448e-24 2.72462e-05
8.70412 -1.59697e-22 2.67731e-05
8.74172 -1.5523e-22 2.63099e-05
8.77936 -1.2979e-23 2.58563e-05
8.81702 5.51552e-23 2.54121e-05
8.85471 -1.4929e-22 2.49772e-05
8.89244 1.35846e-22 2.45512e-05
8.93019 -7.9134e-23 2.41339e-05
8.96797 1.05295e-22 2.37252e-05
9.00578 1.56148e-22 2.33248e-05
9.04362 -1.07831e-22 2.29325e-05
9.08149 9.1323e-23 2.25482e-05
9.11939 -1.82663e-22 2.21716e-05
9.15732 4.09145e-23 2.18025e-05
9.19528 -8.76879e-23 2.14408e-05
9.23327 1.79435e-23 2.10863e-05
9.2713 5.46653e-23 2.07389e-05
9.30935 -7.54111e-23 2.03983e-05
9.34744 1.29198e-22 2.00644e-05
9.38556 -6.54965e-23 1.9737e-05
9.42371 9.18154e-23 1.94161e-05
9.46189 -1.34577e-22 1.91014e-05
9.50011 -7.51501e-23 1.87927e-05
9.53836 5.25073e-23 1.84901e-05
9.57664 3.76286e-23 1.81933e-05
9.61496 -1.7056e-23 1.79022e-05
9.65331 -1.52348e-23 1.76166e-05
9.69169 -6.72931e-23 1.73365e-05
9.73011 -1.82124e-23 1.70617e-05
9.76856 -9.64341e-23 1.6792e-05
9.80704 8.83043e-23 1.65275e-05
9.84557 3.51635e-23 1.62679e-05
9.88412 -8.10469e-23 1.60132e-05
9.92271 3.06938e-24 1.57632e-05
9.96134 -3.72874e-23 1.55179e-05
10 -7.06337e-23 1.52771e-05
10.0387 -9.15717e-23 1.50408e-05
10.0774 5.33447e-23 1.48088e-05
10.1162 9.47835e-23 1.4581e-05
10.155 7.68053e-23 1.43574e-05
10.1939 5.58311e-23 1.41379e-05
10.2328 -4.68792e-23 1.39223e-05
10.2717 3.58781e-23 1.37107e-05
10.3106 6.38918e-23 1.35028e-05
10.3496 -7.82755e-23 1.32987e-05
10.3887 -1.78625e-23 1.30983e-05
10.4278 2.68801e-23 1.29014e-05
10.4669 -2.47201e-23 1.2708e-05
10.506 9.36436e-23 1.2518e-05
10.5452 8.65969e-23 1.23314e-05
10.5845 5.34168e-23 1.21481e-05
10.6238 4.02566e-23 1.1968e-05
10.6631 -6.9736e-24 1.1791e-05
10.7024 1.54551e-23 1.16171e-05
10.7418 3.56466e-23 1.14463e-05
10.7813 -5.19038e-23 1.12783e-05
10.8208 -1.72666e-24 1.11133e-05
10.8603 2.23003e-23 1.09512e-05
10.8999 1.79984e-23 1.07918e-05
10.9395 -3.98744e-24 1.06351e-05
10.9792 3.99463e-23 1.04811e-05
11.0189 -2.66759e-23 1.03297e-05
11.0586 5.02553e-23 1.01809e-05
11.0984 2.32126e-23 1.00346e-05
11.1383 -4.60678e-23 9.89071e-06
11.1781 -4.19064e-24 9.74927e-06
11.2181 8.43664e-23 9.6102e-06
11.2581 -1.08041e-23 9.47344e-06
11.2981 4.36774e-23 9.33895e-06
11.3381 -1.69492e-23 9.20669e-06
11.3783 -8.32718e-24 9.07661e-06
11.4184 2.97913e-23 8.94868e-06
11.4587 4.42513e-23 8.82284e-06
11.4989 -4.56489e-23 8.69906e-06
11.5392 6.77787e-23 8.57731e-06
11.5796 1.19173e-23 8.45753e-06
11.62 -1.89797e-23 8.33969e-06
11.6605 -3.21163e-23 8.22376e-06
11.701 1.28262e-23 8.1097e-06
11.7415 -4.25921e-24 7.99747e-06
11.7822 -2.44915e-23 7.88703e-06
11.8228 -2.38502e-23 7.77837e-06
11.8636 -5.37911e-23 7.67143e-06
11.9043 -2.64613e-23 7.56619e-06
11.9452 3.17003e-23 7.46261e-06
11.986 -3.24347e-24 7.36068e-06
12.027 3.04126e-23 7.26034e-06
12.068 2.20089e-23 7.16158e-06
12.109 9.76408e-24 7.06437e-06
12.1501 1.24658e-23 6.96867e-06
12.1913 4.03991e-24 6.87446e-06
12.2325 3.18066e-23 6.78172e-06
12.2738 -1.53696e-23 6.69041e-06
12.3151 -3.53899e-24 6.6005e-06
12.3565 2.19172e-23 6.51198e-06
12.3979 2.79717e-23 6.42482e-06
12.4394 -1.48016e-23 6.33899e-06
12.481 2.5424e-23 6.25447e-06
12.5226 2.88096e-24 6.17124e-06
12.5643 1.18404e-23 6.08927e-06
12.6061 4.85045e-24 6.00853e-06
12.6479 7.90171e-24 5.92902e-06
12.6898 -6.85949e-24 5.8507e-06
12.7317 -3.25882e-23 5.77356e-06
12.7737 1.22522e-23 5.69757e-06
12.8158 -3.40383e-23 5.62271e-06
12.8579 -2.79881e-25 5.54896e-06
12.9001 7.17966e-24 5.47631e-06
12.9424 -1.20724e-23 5.40474e-06
12.9847 -1.22115e-23 5.33422e-06
13.0271 1.67878e-23 5.26474e-06
13.0696 3.2768e-24 5.19627e-06
13.1121 1.30304e-23 5.12881e-06
13.1547 -2.65702e-24 5.06234e-06
13.1974 9.15723e-24 4.99683e-06
13.2402 1.57548e-23 4.93227e-06
13.283 -1.33494e-23 4.86864e-06
13.3259 6.84165e-24 4.80594e-06
13.3689 -5.80317e-24 4.74413e-06
13.4119 1.7737e-23 4.68322e-06
13.455 -5.09196e-24 4.62317e-06
13.4982 -8.85137e-24 4.56398e-06
13.5415 1.24225e-23 4.50564e-06
13.5848 2.49676e-24 4.44812e-06
13.6283 -2.33385e-25 4.39142e-06
13.6718 -9.30661e-24 4.33552e-06
13.7153 1.13015e-24 4.28041e-06
13.759 7.99799e-24 4.22607e-06
13.8028 3.69785e-24 4.1725e-06
13.8466 1.0552e-23 4.11967e-06
13.8905 1.86357e-23 4.06758e-06
13.9345 -5.35259e-24 4.01621e-06
13.9786 1.74093e-23 3.96555e-06
14.0227 1.99588e-23 3.9156e-06
14.067 -7.11036e-26 3.86633e-06
14.1113 1.81233e-23 3.81775e-06
14.1558 1.75519e-23 3.76982e-06
14.2003 8.56865e-24 3.72256e-06
14.2449 3.861e-24 3.67594e-06
14.2896 5.14784e-24 3.62995e-06
14.3344 5.87665e-24 3.58459e-06
14.3793 3.44275e-25 3.53984e-06
14.4243 -4.13003e-24 3.4957e-06
14.4693 -5.16083e-24 3.45215e-06
14.5145 -9.63625e-24 3.40918e-06
14.5598 7.08188e-24 3.36679e-06
14.6052 -7.99098e-25 3.32497e-06
14.6506 -1.667e-23 3.2837e-06
14.6962 5.39816e-25 3.24298e-06
14.7419 -1.41436e-23 3.20281e-06
14.7877 -5.76428e-24 3.16316e-06
14.8336 -4.40462e-24 3.12403e-06
14.8796 -4.17367e-24 3.08542e-06
14.9257 -6.69133e-24 3.04732e-06
14.9719 1.33913e-24 3.00971e-06
15.0182 5.85411e-24 2.9726e-06
15.0647 1.38609e-23 2.93597e-06
15.1112 9.18571e-25 2.89981e-06
15.1579 -4.87709e-24 2.86412e-06
15.2047 7.13654e-24 2.82889e-06
15.2516 -1.1772e-23 2.79411e-06
15.2986 1.33825e-23 2.75978e-06
15.3458 7.45419e-24 2.72589e-06
15.393 9.34666e-24 2.69243e-06
15.4404 8.71406e-25 2.65939e-06
15.488 9.15743e-24 2.62678e-06
15.5356 2.78305e-24 2.59458e-06
15.5834 4.76405e-25 2.56278e-06
15.6313 -1.34246e-23 2.53138e-06
15.6794 -1.31224e-24 2.50038e-06
15.7276 3.12118e-24 2.46976e-06
15.7759 4.69928e-25 2.43953e-06
15.8243 8.26885e-24 2.40967e-06
15.873 -3.45516e-24 2.38018e-06
15.9217 5.38274e-24 2.35106e-06
15.9706 1.87334e-24 2.3223e-06
16.0197 4.06981e-24 2.29388e-06
16.0689 -8.80452e-25 2.26582e-06
16.1182 -3.20563e-24 2.2381e-06
16.1677 1.12422e-23 2.21071e-06
16.2174 3.23714e-24 2.18366e-06
16.2672 -7.72012e-24 2.15694e-06
16.3172 5.93823e-24 2.13054e-06
16.3674 7.14281e-24 2.10445e-06
16.4177 7.81876e-24 2.07868e-06
16.4682 -1.03122e-23 2.05321e-06
16.5189 -1.83177e-24 2.02805e-06
16.5697 -3.49432e-24 2.00319e-06
16.6208 7.36211e-24 1.97861e-06
16.672 2.72311e-24 1.95433e-06
16.7234 3.3533e-24 1.93034e-06
16.775 6.65544e-24 1.90662e-06
16.8268 2.31682e-24 1.88318e-06
16.8787 2.21196e-24 1.86001e-06
16.9309 -2.53343e-24 1.83711e-06
16.9833 2.65792e-24 1.81447e-06
17.0359 -1.6486e-24 1.7921e-06
17.0887 -3.93777e-24 1.76998e-06
17.1418 -3.38729e-24 1.74811e-06
17.195 5.67654e-24 1.72648e-06
17.2485 7.18619e-26 1.7051e-06
17.3022 -4.27058e-24 1.68397e-06
17.3562 -6.31031e-24 1.66306e-06
17.4104 2.2208e-24 1.64239e-06
17.4648 -7.73837e-25 1.62195e-06
17.5195 -5.2537e-24 1.60174e-06
17.5744 1.65598e-24 1.58174e-06
17.6296 -4.49422e-24 1.56196e-06
17.6851 -1.90849e-24 1.5424e-06
17.7408 -1.21666e-24 1.52305e-06
17.7969 3.13591e-25 1.50391e-06
17.8532 3.55871e-24 1.48497e-06
17.9098 -3.6935e-24 1.46623e-06
17.9667 -3.3632e-24 1.44769e-06
18.0239 -6.40743e-25 1.42934e-06
18.0815 2.04948e-24 1.41119e-06
18.1393 -1.87093e-24 1.39322e-06
18.1975 8.62937e-25 1.37543e-06
18.256 5.85995e-24 1.35783e-06
18.3149 -2.14406e-24 1.3404e-06
18.3742 2.07869e-24 1.32315e-06
18.4338 -3.25221e-25 1.30607e-06
18.4938 4.65098e-24 1.28916e-06
18.5542 -3.50415e-24 1.27241e-06
18.615 3.43404e-24 1.25583e-06
18.6762 -4.21976e-24 1.2394e-06
18.7379 -4.77157e-25 1.22313e-06
18.8 -1.54108e-24 1.207e-06
18.8625 1.92341e-24 1.19103e-06
18.9255 3.18563e-24 1.1752e-06
18.9891 6.89928e-25 1.15952e-06
19.0531 -1.49873e-24 1.14397e-06
19.1177 1.62728e-24 1.12856e-06
19.1828 1.88356e-24 1.11328e-06
19.2484 2.18325e-24 1.09812e-06
19.3147 -1.046e-25 1.08309e-06
19.3816 -6.96839e-25 1.06818e-06
19.4491 -6.30003e-25 1.05339e-06
19.5173 -1.56489e-24 1.03871e-06
19.5862 5.00886e-25 1.02414e-06
19.6558 1.36886e-24 1.00967e-06
19.7262 2.49914e-24 9.95306e-07
19.7974 1.46861e-24 9.81034e-07
19.8694 -2.90177e-24 9.66853e-07
19.9423 1.35487e-24 9.52757e-07
20.0162 1.28842e-24 9.3874e-07
20.091 -4.48762e-24 9.24798e-07
20.1669 4.27113e-25 9.10923e-07
20.244 2.72298e-24 8.97109e-07
20.3222 3.68454e-25 8.83348e-07
20.4016 -1.62121e-24 8.69633e-07
20.4825 -4.80562e-25 8.55954e-07
20.5648 -3.19057e-24 8.42301e-07
20.6487 -1.31777e-24 8.28664e-07
20.7344 7.09324e-27 8.1503e-07
20.8219 7.75543e-25 8.01384e-07
20.9115 4.15943e-24 7.87708e-07
21.0034 -9.68483e-25 7.73984e-07
21.0979 3.20766e-24 7.60186e-07
21.1952 1.53512e-25 7.46286e-07
21.2959 -1.98776e-25 7.32248e-07
21.4004 3.07374e-25 7.18025e-07
21.5093 -1.88852e-24 7.03556e-07
21.6237 9.02072e-25 6.88757e-07
21.7448 -1.74368e-24 6.7351e-07
21.8747 -6.70727e-25 6.57632e-07
22.0165 2.05204e-24 6.40815e-07
22.1768 2.6932e-24 6.22454e-07
22.3723 1.07414e-24 6.00945e-07


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.075Lambda0.5Nc1ClassicOneLoop/iFpTwoLoop.txt <==
-22.3723 4.3213e-25 6.00941e-07
-22.1768 -3.38041e-25 6.22451e-07
-22.0165 1.88178e-24 6.40811e-07
-21.8747 -1.42296e-24 6.57628e-07
-21.7448 5.85115e-24 6.73506e-07
-21.6237 7.19923e-25 6.88753e-07
-21.5093 1.73461e-24 7.03552e-07
-21.4004 -1.38349e-24 7.18021e-07
-21.2959 1.26878e-24 7.32244e-07
-21.1952 3.31987e-24 7.46282e-07
-21.0979 -2.06386e-24 7.60181e-07
-21.0034 -3.09988e-24 7.73979e-07
-20.9115 -1.41926e-24 7.87703e-07
-20.8219 -5.44098e-24 8.01378e-07
-20.7344 1.42467e-25 8.15025e-07
-20.6487 -1.37829e-24 8.28659e-07
-20.5648 -2.21154e-24 8.42296e-07
-20.4825 -4.97448e-25 8.55948e-07
-20.4016 -4.44484e-25 8.69627e-07
-20.3222 2.08965e-24 8.83342e-07
-20.244 -9.96396e-25 8.97102e-07
-20.1669 1.06032e-24 9.10916e-07
-20.091 7.70249e-24 9.24791e-07
-20.0162 6.82e-24 9.38734e-07
-19.9423 -2.7759e-24 9.5275e-07
-19.8694 1.73683e-25 9.66846e-07
-19.7974 1.61572e-24 9.81027e-07
-19.7262 -3.23419e-24 9.95299e-07
-19.6558 -4.52662e-24 1.00967e-06
-19.5862 9.21778e-25 1.02413e-06
-19.5173 -2.54972e-24 1.0387e-06
-19.4491 6.52542e-24 1.05338e-06
-19.3816 1.717e-24 1.06818e-06
-19.3147 1.94238e-24 1.08308e-06
-19.2484 -8.04216e-25 1.09811e-06
-19.1828 5.99806e-24 1.11327e-06
-19.1177 -2.639e-24 1.12855e-06
-19.0531 3.48823e-25 1.14396e-06
-18.9891 2.79941e-24 1.15951e-06
-18.9255 6.19476e-24 1.17519e-06
-18.8625 -5.06024e-24 1.19102e-06
-18.8 -6.48295e-24 1.20699e-06
-18.7379 2.56844e-24 1.22312e-06
-18.6762 4.5593e-25 1.23939e-06
-18.615 -1.36716e-24 1.25582e-06
-18.5542 -6.31435e-25 1.2724e-06
-18.4938 1.84611e-24 1.28915e-06
-18.4338 1.07756e-23 1.30606e-06
-18.3742 -6.10317e-25 1.32314e-06
-18.3149 -1.6338e-24 1.34039e-06
-18.256 9.22631e-25 1.35782e-06
-18.1975 -2.58918e-24 1.37542e-06
-18.1393 4.53853e-24 1.39321e-06
-18.0815 6.39883e-24 1.41117e-06
-18.0239 2.1311e-23 1.42933e-06
-17.9667 3.74921e-24 1.44768e-06
-17.9098 -8.25663e-26 1.46622e-06
-17.8532 8.91612e-24 1.48496e-06
-17.7969 1.88563e-24 1.5039e-06
-17.7408 -8.51524e-24 1.52304e-06
-17.6851 1.53309e-23 1.54239e-06
-17.6296 -2.85645e-25 1.56195e-06
-17.5744 5.00544e-24 1.58173e-06
-17.5195 9.73089e-25 1.60172e-06
-17.4648 -7.68604e-25 1.62194e-06
-17.4104 3.08782e-24 1.64238e-06
-17.3562 1.44732e-23 1.66305e-06
-17.3022 4.35748e-24 1.68395e-06
-17.2485 1.4582e-24 1.70509e-06
-17.195 -5.11785e-24 1.72647e-06
-17.1418 -1.00825e-23 1.74809e-06
-17.0887 -4.1328e-24 1.76996e-06
-17.0359 2.01034e-24 1.79208e-06
-16.9833 -7.08805e-24 1.81446e-06
-16.9309 5.70993e-24 1.83709e-06
-16.8787 2.62011e-23 1.85999e-06
-16.8268 -4.55829e-24 1.88316e-06
-16.775 -3.43786e-24 1.9066e-06
-16.7234 -6.16736e-24 1.93032e-06
-16.672 -2.85772e-24 1.95431e-06
-16.6208 -4.59981e-24 1.97859e-06
-16.5697 1.34395e-23 2.00316e-06
-16.5189 -2.47831e-24 2.02803e-06
-16.4682 -7.70806e-24 2.05319e-06
-16.4177 -6.47901e-24 2.07866e-06
-16.3674 3.24311e-23 2.10443e-06
-16.3172 4.81723e-24 2.13051e-06
-16.2672 -1.35396e-23 2.15692e-06
-16.2174 4.07033e-23 2.18364e-06
-16.1677 -5.49347e-25 2.21069e-06
-16.1182 3.07336e-24 2.23807e-06
-16.0689 -2.86567e-24 2.2658e-06
-16.0197 5.49208e-24 2.29386e-06
-15.9706 -2.29908e-23 2.32227e-06
-15.9217 -9.31629e-24 2.35103e-06
-15.873 -5.14933e-24 2.38016e-06
-15.8243 5.20482e-24 2.40964e-06
-15.7759 -1.40565e-23 2.4395e-06
-15.7276 5.61709e-24 2.46974e-06
-15.6794 1.01629e-23 2.50035e-06
-15.6313 -1.36375e-24 2.53135e-06
-15.5834 -2.07211e-23 2.56275e-06
-15.5356 6.07886e-24 2.59455e-06
-15.488 -1.5025e-24 2.62675e-06
-15.4404 -3.23491e-23 2.65936e-06
-15.393 -1.47031e-23 2.6924e-06
-15.3458 2.25542e-24 2.72585e-06
-15.2986 -1.163e-23 2.75975e-06
-15.2516 -1.94434e-23 2.79408e-06
-15.2047 1.76679e-23 2.82885e-06
-15.1579 -1.03283e-23 2.86408e-06
-15.1112 9.24021e-24 2.89977e-06
-15.0647 -5.14314e-24 2.93593e-06
-15.0182 -3.83424e-24 2.97256e-06
-14.9719 -2.51336e-23 3.00968e-06
-14.9257 -9.09374e-24 3.04728e-06
-14.8796 2.42439e-23 3.08539e-06
-14.8336 2.687e-23 3.12399e-06
-14.7877 -3.00074e-23 3.16312e-06
-14.7419 -7.07865e-24 3.20277e-06
-14.6962 -4.41452e-24 3.24294e-06
-14.6506 1.9781e-23 3.28366e-06
-14.6052 8.30886e-24 3.32492e-06
-14.5598 3.59355e-23 3.36675e-06
-14.5145 4.87137e-24 3.40914e-06
-14.4693 8.35803e-24 3.4521e-06
-14.4243 1.73086e-23 3.49565e-06
-14.3793 -1.77947e-23 3.53979e-06
-14.3344 -9.67908e-24 3.58454e-06
-14.2896 2.43611e-23 3.6299e-06
-14.2449 3.0032e-23 3.67589e-06
-14.2003 1.63861e-23 3.72251e-06
-14.1558 -4.80555e-24 3.76977e-06
-14.1113 -2.43947e-23 3.81769e-06
-14.067 -1.46219e-23 3.86628e-06
-14.0227 -2.59674e-23 3.91554e-06
-13.9786 -1.30881e-23 3.9655e-06
-13.9345 2.66173e-24 4.01615e-06
-13.8905 -3.87687e-24 4.06752e-06
-13.8466 -6.62522e-24 4.11961e-06
-13.8028 1.40871e-23 4.17244e-06
-13.759 -1.81338e-23 4.22601e-06
-13.7153 -1.07473e-24 4.28035e-06
-13.6718 7.36591e-24 4.33546e-06
-13.6283 1.157e-23 4.39136e-06
-13.5848 -2.30328e-23 4.44806e-06
-13.5415 -5.08357e-23 4.50557e-06
-13.4982 -4.0011e-23 4.56392e-06
-13.455 1.84012e-23 4.6231e-06
-13.4119 -1.5978e-23 4.68314e-06
-13.3689 6.01764e-23 4.74406e-06
-13.3259 -1.59964e-23 4.80586e-06
-13.283 -3.09445e-24 4.86857e-06
-13.2402 -1.67114e-24 4.93219e-06
-13.1974 -9.92647e-24 4.99675e-06
-13.1547 2.39647e-24 5.06226e-06
-13.1121 1.00608e-23 5.12873e-06
-13.0696 -1.24077e-23 5.19619e-06
-13.0271 4.90792e-23 5.26465e-06
-12.9847 1.56093e-23 5.33413e-06
-12.9424 1.10701e-23 5.40465e-06
-12.9001 2.54482e-23 5.47622e-06
-12.8579 1.63254e-23 5.54887e-06
-12.8158 -2.24857e-23 5.62261e-06
-12.7737 1.18224e-23 5.69747e-06
-12.7317 2.60016e-23 5.77346e-06
-12.6898 -5.59728e-24 5.8506e-06
-12.6479 -2.06726e-25 5.92892e-06
-12.6061 -2.99781e-23 6.00843e-06
-12.5643 -7.66787e-23 6.08916e-06
-12.5226 -1.78529e-23 6.17113e-06
-12.481 6.63535e-23 6.25436e-06
-12.4394 2.39881e-23 6.33888e-06
-12.3979 -1.30305e-23 6.42471e-06
-12.3565 5.35138e-23 6.51187e-06
-12.3151 8.48683e-23 6.60038e-06
-12.2738 5.14427e-23 6.69028e-06
-12.2325 -3.65102e-23 6.78159e-06
-12.1913 -4.21385e-24 6.87434e-06
-12.1501 -2.79014e-23 6.96854e-06
-12.109 -6.50897e-23 7.06424e-06
-12.068 2.83715e-23 7.16145e-06
-12.027 -7.16423e-23 7.2602e-06
-11.986 1.13542e-23 7.36053e-06
-11.9452 8.58247e-23 7.46247e-06
-11.9043 -3.10356e-24 7.56604e-06
-11.8636 7.75498e-23 7.67128e-06
-11.8228 6.31494e-23 7.77821e-06
-11.7822 -8.43193e-23 7.88688e-06
-11.7415 -2.26386e-22 7.99731e-06
-11.701 5.52135e-23 8.10953e-06
-11.6605 1.42278e-23 8.22359e-06
-11.62 -2.29714e-23 8.33952e-06
-11.5796 3.7705e-24 8.45735e-06
-11.5392 -3.12499e-23 8.57713e-06
-11.4989 -1.18538e-22 8.69888e-06
-11.4587 1.30156e-23 8.82266e-06
-11.4184 -4.99773e-24 8.94849e-06
-11.3783 -7.85392e-23 9.07642e-06
-11.3381 -5.69246e-23 9.20649e-06
-11.2981 -5.13513e-23 9.33875e-06
-11.2581 1.3708e-23 9.47323e-06
-11.2181 2.56054e-23 9.60998e-06
-11.1781 -2.52061e-23 9.74906e-06
-11.1383 -2.34548e-23 9.89049e-06
-11.0984 -3.13233e-23 1.00343e-05
-11.0586 4.375e-23 1.01806e-05
-11.0189 8.04731e-25 1.03295e-05
-10.9792 9.1615e-24 1.04809e-05
-10.9395 7.73814e-23 1.06348e-05
-10.8999 4.28907e-23 1.07915e-05
-10.8603 4.7286e-23 1.09509e-05
-10.8208 9.32288e-23 1.11131e-05
-10.7813 5.14994e-23 1.12781e-05
-10.7418 2.72661e-23 1.1446e-05
-10.7024 1.23894e-22 1.16168e-05
-10.6631 -1.19432e-23 1.17907e-05
-10.6238 -2.22156e-22 1.19677e-05
-10.5845 3.73426e-23 1.21478e-05
-10.5452 1.10844e-22 1.23311e-05
-10.506 8.90556e-23 1.25177e-05
-10.4669 -1.52016e-22 1.27077e-05
-10.4278 -2.08333e-23 1.29011e-05
-10.3887 1.56856e-22 1.30979e-05
-10.3496 1.32729e-23 1.32984e-05
-10.3106 -9.33755e-24 1.35025e-05
-10.2717 2.21507e-22 1.37103e-05
-10.2328 -1.60698e-22 1.3922e-05
-10.1939 -8.92081e-23 1.41375e-05
-10.155 7.3517e-23 1.4357e-05
-10.1162 2.50166e-23 1.45806e-05
-10.0774 2.63891e-23 1.48084e-05
-10.0387 -9.30883e-23 1.50404e-05
-10 -7.89247e-23 1.52767e-05
-9.96134 3.51792e-22 1.55175e-05
-9.92271 -2.67336e-22 1.57628e-05
-9.88412 -1.83527e-23 1.60128e-05
-9.84557 2.30407e-23 1.62675e-05
-9.80704 -1.1089e-23 1.6527e-05
-9.76856 -9.80728e-24 1.67916e-05
-9.73011 7.5165e-24 1.70612e-05
-9.69169 4.57911e-23 1.7336e-05
-9.65331 2.95357e-22 1.76161e-05
-9.61496 -1.21886e-22 1.79016e-05
-9.57664 3.6922e-23 1.81927e-05
-9.53836 3.38289e-22 1.84895e-05
-9.50011 2.96245e-22 1.87922e-05
-9.46189 6.41239e-23 1.91008e-05
-9.42371 -1.27196e-22 1.94155e-05
-9.38556 -3.17485e-22 1.97364e-05
-9.34744 -1.03819e-22 2.00637e-05
-9.30935 4.9705e-24 2.03976e-05
-9.2713 -7.37932e-22 2.07382e-05
-9.23327 2.82457e-22 2.10856e-05
-9.19528 -8.8669e-23 2.14401e-05
-9.15732 -9.5731e-24 2.18018e-05
-9.11939 -1.98864e-23 2.21708e-05
-9.08149 -2.53028e-22 2.25474e-05
-9.04362 2.46165e-22 2.29318e-05
-9.00578 4.08432e-22 2.3324e-05
-8.96797 -2.47862e-22 2.37244e-05
-8.93019 -3.21801e-22 2.41331e-05
-8.89244 -1.48096e-25 2.45503e-05
-8.85471 5.74141e-22 2.49763e-05
-8.81702 4.07934e-22 2.54113e-05
-8.77936 4.35234e-22 2.58554e-05
-8.74172 7.41003e-23 2.63089e-05
-8.70412 -6.9973e-23 2.67722e-05
-8.66654 5.79433e-24 2.72453e-05
-8.62899 -4.1689e-23 2.77285e-05
-8.59146 -5.26342e-22 2.82222e-05
-8.55397 -8.55604e-24 2.87266e-05
-8.5165 -2.69171e-22 2.9242e-05
-8.47906 8.43629e-22 2.97686e-05
-8.44165 -6.20581e-23 3.03067e-05
-8.40426 -1.44674e-22 3.08567e-05
-8.3669 7.15684e-22 3.14189e-05
-8.32956 -9.20862e-23 3.19935e-05
-8.29226 -1.05654e-21 3.2581e-05
-8.25497 3.98653e-22 3.31816e-05
-8.21772 1.76111e-22 3.37957e-05
-8.18049 5.23526e-22 3.44237e-05
-8.14328 8.90273e-22 3.5066e-05
-8.1061 6.65737e-22 3.57229e-05
-8.06895 -1.15458e-21 3.63948e-05
-8.03182 5.16284e-22 3.70822e-05
-7.99471 -3.92477e-22 3.77854e-05
-7.95763 5.61362e-22 3.8505e-05
-7.92058 1.31245e-21 3.92414e-05
-7.88355 2.35772e-22 3.9995e-05
-7.84654 1.20381e-21 4.07663e-05
-7.80955 -2.42099e-22 4.15558e-05
-7.77259 -4.88893e-22 4.23641e-05
-7.73566 -7.34289e-23 4.31917e-05
-7.69874 -1.41406e-21 4.4039e-05
-7.66185 -8.22425e-22 4.49068e-05
-7.62498 3.17843e-22 4.57956e-05
-7.58814 7.71281e-22 4.67059e-05
-7.55132 -2.12382e-22 4.76385e-05
-7.51452 9.42174e-22 4.8594e-05
-7.47774 -1.63989e-23 4.9573e-05
-7.44099 6.22214e-22 5.05763e-05
-7.40425 1.29117e-21 5.16045e-05
-7.36754 -6.83418e-22 5.26585e-05
-7.33085 -4.82651e-22 5.37389e-05
-7.29418 -1.28825e-23 5.48467e-05
-7.25754 -1.07985e-21 5.59825e-05
-7.22091 -1.95321e-21 5.71474e-05
-7.18431 -3.5283e-22 5.83421e-05
-7.14772 -1.14354e-21 5.95676e-05
-7.11116 -9.17419e-22 6.08248e-05
-7.07462 9.54162e-22 6.21148e-05
-7.0381 -7.00645e-23 6.34385e-05
-7.00159 8.81201e-23 6.4797e-05
-6.96511 -2.73069e-21 6.61914e-05
-6.92865 -1.4289e-21 6.7623e-05
-6.89221 4.38523e-22 6.90927e-05
-6.85579 -2.31327e-22 7.0602e-05
-6.81938 4.61232e-23 7.2152e-05
-6.783 -1.42931e-21 7.3744e-05
-6.74664 1.91287e-21 7.53796e-05
-6.71029 1.04197e-21 7.706e-05
-6.67397 -1.57754e-21 7.87867e-05
-6.63766 1.48389e-21 8.05614e-05
-6.60137 8.08922e-22 8.23856e-05
-6.5651 -9.1823e-22 8.4261e-05
-6.52885 1.21375e-21 8.61893e-05
-6.49262 1.89557e-21 8.81722e-05
-6.4564 -2.24349e-21 9.02118e-05
-6.42021 2.53544e-21 9.23098e-05
-6.38403 -7.85611e-22 9.44684e-05
-6.34786 -5.00942e-22 9.66897e-05
-6.31172 -1.0101e-22 9.89758e-05
-6.27559 3.54335e-21 0.000101329
-6.23949 -2.67317e-21 0.000103752
-6.20339 -1.30569e-21 0.000106246
-6.16732 4.26122e-22 0.000108816
-6.13126 2.51093e-21 0.000111462
-6.09522 8.57628e-22 0.000114189
-6.05919 3.14923e-21 0.000116998
-6.02319 -6.88801e-22 0.000119894
-5.9872 -2.99481e-21 0.000122879
-5.95122 -4.52234e-21 0.000125956
-5.91526 -2.82495e-21 0.00012913
-5.87932 -1.32944e-22 0.000132402
-5.84339 -1.03695e-21 0.000135779
-5.80748 -2.84497e-22 0.000139262
-5.77158 -1.71267e-21 0.000142858
-5.7357 -4.85721e-22 0.000146569
-5.69984 -1.01226e-21 0.0001504
-5.66399 -3.62824e-22 0.000154356
-5.62815 3.17072e-21 0.000158442
-5.59233 4.43865e-21 0.000162663
-5.55653 1.87043e-21 0.000167025
-5.52074 1.1043e-21 0.000171533
-5.48497 2.07311e-21 0.000176193
-5.4492 -2.97962e-21 0.000181012
-5.41346 -3.55326e-22 0.000185995
-5.37773 2.42953e-21 0.00019115
-5.34201 1.86946e-21 0.000196483
-5.30631 -4.47444e-21 0.000202003
-5.27062 9.14286e-22 0.000207717
-5.23494 -2.4294e-21 0.000213634
-5.19928 -8.31063e-21 0.000219762
-5.16363 2.44507e-21 0.00022611
-5.128 4.33106e-21 0.000232688
-5.09237 9.17901e-21 0.000239506
-5.05677 -2.4093e-21 0.000246575
-5.02117 5.49418e-21 0.000253906
-4.98559 1.49263e-21 0.00026151
-4.95002 -5.345e-21 0.0002694
-4.91446 -5.47009e-21 0.000277589
-4.87892 1.01791e-20 0.000286092
-4.84339 3.49691e-21 0.000294921
-4.80787 -1.19719e-20 0.000304093
-4.77237 1.48815e-21 0.000313624
-4.73687 -1.53104e-20 0.000323531
-4.70139 7.61716e-21 0.000333832
-4.66592 -1.40381e-21 0.000344546
-4.63046 3.03897e-22 0.000355692
-4.59502 -4.67683e-21 0.000367294
-4.55958 -1.65431e-20 0.000379372
-4.52416 9.20474e-22 0.00039195
-4.48875 4.01783e-22 0.000405055
-4.45335 5.00866e-21 0.000418713
-4.41797 -2.67709e-21 0.000432952
-4.38259 2.17364e-21 0.000447802
-4.34722 9.46865e-22 0.000463296
-4.31187 -2.37451e-20 0.000479467
-4.27653 3.88143e-20 0.000496351
-4.24119 -3.37253e-20 0.000513987
-4.20587 -1.0829e-20 0.000532416
-4.17056 -9.82368e-21 0.000551681
-4.13526 -2.32838e-21 0.000571828
-4.09997 3.85162e-21 0.000592907
-4.06469 3.97642e-20 0.000614971
-4.02942 4.23538e-20 0.000638075
-3.99416 -9.28805e-21 0.000662279
-3.95891 -1.87866e-20 0.000687648
-3.92367 4.51503e-20 0.00071425
-3.88844 -7.95321e-21 0.000742158
-3.85322 1.83432e-20 0.000771451
-3.81801 -3.01799e-20 0.000802214
-3.7828 -3.17162e-20 0.000834535
-3.74761 -3.12291e-20 0.000868512
-3.71243 3.49976e-20 0.000904249
-3.67726 6.40745e-20 0.000941858
-3.64209 2.40323e-20 0.000981458
-3.60694 -5.22688e-20 0.00102318
-3.57179 -5.42165e-20 0.00106716
-3.53665 2.29153e-20 0.00111355
-3.50152 -6.81306e-20 0.00116252
-3.4664 -1.24747e-19 0.00121423
-3.43129 1.61646e-20 0.00126889
-3.39619 1.03778e-20 0.00132668
-3.36109 8.88936e-20 0.00138784
-3.32601 1.21988e-19 0.0014526
-3.29093 -5.30445e-20 0.00152123
-3.25586 -1.12898e-19 0.00159402
-3.2208 -1.7768e-21 0.00167126
-3.18574 -4.70932e-20 0.0017533
-3.1507 7.42258e-20 0.00184051
-3.11566 -2.21218e-19 0.00193327
-3.08063 7.89782e-20 0.00203204
-3.0456 -3.7863e-20 0.0021373
-3.01059 1.91711e-20 0.00224955
-2.97558 -3.27748e-19 0.00236939
-2.94058 7.82714e-20 0.00249745
-2.90558 2.33785e-19 0.00263441
-2.87059 -1.35253e-19 0.00278106
-2.83561 -2.12296e-19 0.00293823
-2.80064 -3.28242e-19 0.00310686
-2.76567 -4.42907e-19 0.00328799
-2.73071 -3.91559e-19 0.00348277
-2.69576 -2.2644e-19 0.00369248
-2.66081 -5.27117e-19 0.00391854
-2.62587 -3.07467e-19 0.00416253
-2.59094 5.54207e-19 0.00442622
-2.55601 -3.21135e-19 0.0047116
-2.52109 -1.88812e-19 0.00502089
-2.48617 9.4994e-19 0.0053566
-2.45126 -6.62722e-19 0.00572152
-2.41636 8.42195e-19 0.00611885
-2.38146 2.93346e-19 0.00655218
-2.34657 -1.55677e-18 0.00702558
-2.31168 9.08784e-19 0.0075437
-2.2768 -1.4294e-18 0.00811183
-2.24192 6.0329e-19 0.00873602
-2.20705 1.91802e-18 0.0094232
-2.17219 1.47394e-18 0.0101814
-2.13733 8.17133e-19 0.0110197
-2.10247 -1.94997e-18 0.0119489
-2.06762 2.37437e-18 0.0129814
-2.03278 1.34288e-18 0.0141315
-1.99794 -2.7987e-18 0.0154162
-1.9631 5.07271e-18 0.0168553
-1.92827 -3.4614e-18 0.0184722
-1.89345 4.02498e-18 0.0202946
-1.85862 -2.58601e-18 0.0223554
-1.82381 -8.16841e-18 0.0246941
-1.78899 2.34291e-19 0.0273578
-1.75419 -8.33588e-20 0.0304034
-1.71938 3.06376e-18 0.0339
-1.68458 -2.24393e-18 0.0379314
-1.64979 -1.56262e-17 0.0426004
-1.61499 -3.05817e-17 0.0480331
-1.58021 5.62974e-18 0.0543851
-1.54542 -2.98036e-18 0.0618494
-1.51064 -1.89603e-17 0.0706656
-1.47586 -2.41663e-17 0.0811322
-1.44109 -5.11791e-17 0.0936203
-1.40632 1.70379e-17 0.108591
-1.37155 -7.71524e-17 0.12661
-1.33679 -5.25269e-17 0.148363
-1.30203 3.64474e-17 0.174655
-1.26727 -6.05909e-17 0.20638
-1.23251 -2.5162e-17 0.244435
-1.19776 -5.93451e-17 0.289513
-1.16301 -9.78978e-17 0.341733
-1.12827 1.69001e-16 0.400052
-1.09352 5.96763e-17 0.461554
-1.05878 -6.10476e-17 0.520956
-1.02405 -1.70713e-17 0.571003
-0.989309 -3.32657e-18 0.604278
-0.954576 2.3522e-16 0.615959
-0.919844 -1.46326e-16 0.605825
-0.885115 -4.53197e-16 0.578015
-0.850388 2.63938e-16 0.538879
-0.815663 2.88043e-16 0.494617
-0.78094 -3.66796e-16 0.449906
-0.746219 -1.11124e-16 0.407643
-0.711499 3.27898e-16 0.369278
-0.676781 -2.67236e-16 0.335301
-0.642065 1.50382e-16 0.305649
-0.60735 -2.63413e-16 0.279989
-0.572637 -1.79931e-16 0.257881
-0.537925 -2.87804e-16 0.238872
-0.503214 2.23108e-17 0.222537
-0.468504 -2.00073e-16 0.208502
-0.433796 -2.16384e-16 0.196441
-0.399089 -1.35325e-16 0.186082
-0.364382 -4.75104e-20 0.177193
-0.329676 -1.86534e-16 0.169585
-0.294972 2.07101e-16 0.163099
-0.260267 -1.71799e-17 0.157606
-0.225564 2.6158e-16 0.153
-0.190861 -2.43969e-16 0.149193
-0.156158 -2.30283e-17 0.146117
-0.121456 -2.72848e-16 0.143717
-0.0867541 -6.5564e-19 0.141952
-0.0520524 -1.89355e-17 0.140792
-0.0173508 -5.57922e-17 0.140216
0.0173508 5.60254e-17 0.140216
0.0520524 1.90438e-17 0.140792
0.0867541 7.29837e-17 0.141952
0.121456 -2.5568e-16 0.143717
0.156158 1.18363e-16 0.146117
0.190861 2.90889e-16 0.149193
0.225564 -4.83662e-18 0.153
0.260267 -1.69939e-17 0.157606
0.294972 -9.24292e-17 0.163099
0.329676 -1.68894e-16 0.169585
0.364382 -1.65185e-16 0.177193
0.399089 2.22136e-16 0.186082
0.433796 3.59294e-16 0.196441
0.468504 5.82003e-18 0.208502
0.503214 -1.77606e-16 0.222537
0.537925 -2.93094e-17 0.238872
0.572637 9.2586e-17 0.257881
0.60735 3.54445e-16 0.279989
0.642065 -2.48123e-17 0.305649
0.676781 -1.03167e-16 0.335301
0.711499 3.53883e-16 0.369278
0.746219 1.07783e-16 0.407643
0.78094 4.79388e-16 0.449906
0.815663 6.29134e-17 0.494617
0.850388 -2.32368e-16 0.538879
0.885115 5.77506e-16 0.578015
0.919844 2.6989e-16 0.605825
0.954576 -1.7071e-16 0.615959
0.989309 1.72659e-17 0.604278
1.02405 2.97267e-17 0.571003
1.05878 6.12172e-18 0.520956
1.09352 1.91027e-16 0.461554
1.12827 5.5682e-17 0.400052
1.16301 -1.58069e-16 0.341733
1.19776 4.02206e-17 0.289513
1.23251 6.13998e-17 0.244435
1.26727 8.2758e-17 0.20638
1.30203 8.20531e-17 0.174655
1.33679 3.90398e-17 0.148363
1.37155 9.79156e-17 0.12661
1.40632 -5.68071e-17 0.108591
1.44109 1.48126e-18 0.0936203
1.47586 1.30467e-17 0.0811322
1.51064 -2.25632e-17 0.0706656
1.54542 1.68299e-17 0.0618494
1.58021 -3.79098e-18 0.0543851
1.61499 1.43839e-18 0.0480331
1.64979 2.12471e-18 0.0426004
1.68458 -1.3651e-17 0.0379314
1.71938 4.4535e-18 0.0339
1.75419 -3.92984e-18 0.0304034
1.78899 6.27304e-18 0.0273578
1.82381 2.80162e-18 0.0246941
1.85862 -1.13664e-18 0.0223554
1.89345 1.91247e-18 0.0202946
1.92827 -1.86387e-18 0.0184722
1.9631 -4.53746e-18 0.0168553
1.99794 7.84838e-19 0.0154162
2.03278 2.39208e-18 0.0141315
2.06762 -1.50122e-18 0.0129814
2.10247 5.86628e-18 0.0119489
2.13733 -1.85663e-18 0.0110197
2.17219 8.39843e-19 0.0101814
2.20705 3.79605e-19 0.0094232
2.24192 2.02077e-18 0.00873602
2.2768 -4.01239e-19 0.00811183
2.31168 7.30177e-20 0.0075437
2.34657 -1.07408e-19 0.00702558
2.38146 -2.84621e-19 0.00655218
2.41636 -3.607e-19 0.00611885
2.45126 3.85868e-21 0.00572152
2.48617 1.0278e-19 0.0053566
2.52109 -2.09695e-19 0.00502089
2.55601 3.75805e-20 0.0047116
2.59094 -3.00966e-20 0.00442622
2.62587 -7.64162e-20 0.00416253
2.66081 1.52805e-19 0.00391854
2.69576 -2.35132e-19 0.00369248
2.73071 -2.7811e-19 0.00348277
2.76567 5.41002e-20 0.00328799
2.80064 7.58585e-20 0.00310686
2.83561 -3.19535e-19 0.00293823
2.87059 -2.63251e-19 0.00278106
2.90558 -2.23856e-19 0.00263441
2.94058 4.0183e-20 0.00249745
2.97558 8.88803e-20 0.00236939
3.01059 -5.96149e-20 0.00224955
3.0456 -4.97916e-20 0.0021373
3.08063 1.2877e-20 0.00203204
3.11566 -1.02193e-20 0.00193327
3.1507 1.20587e-20 0.00184051
3.18574 -3.29536e-20 0.0017533
3.2208 -4.63129e-20 0.00167126
3.25586 1.81566e-19 0.00159402
3.29093 6.18706e-21 0.00152123
3.32601 8.86303e-20 0.0014526
3.36109 -5.2661e-20 0.00138784
3.39619 5.02644e-20 0.00132668
3.43129 1.16478e-20 0.00126889
3.4664 6.03176e-20 0.00121423
3.50152 4.29658e-20 0.00116252
3.53665 -1.23778e-20 0.00111355
3.57179 1.26488e-20 0.00106716
3.60694 -8.28085e-20 0.00102318
3.64209 5.39815e-20 0.000981458
3.67726 -4.79139e-20 0.000941858
3.71243 -3.48856e-21 0.000904249
3.74761 -1.2834e-21 0.000868512
3.7828 3.17948e-20 0.000834535
3.81801 -4.30009e-20 0.000802214
3.85322 1.89936e-20 0.000771451
3.88844 2.47044e-20 0.000742158
3.92367 6.92863e-21 0.00071425
3.95891 1.02882e-20 0.000687648
3.99416 -1.75201e-20 0.000662279
4.02942 7.49762e-21 0.000638075
4.06469 3.53052e-20 0.000614971
4.09997 3.99388e-20 0.000592907
4.13526 -1.63934e-20 0.000571828
4.17056 -2.9388e-20 0.000551681
4.20587 -5.54293e-21 0.000532416
4.24119 3.61968e-20 0.000513987
4.27653 -1.22443e-20 0.000496351
4.31187 2.95653e-20 0.000479467
4.34722 -5.52015e-21 0.000463296
4.38259 -3.25777e-20 0.000447802
4.41797 1.98893e-20 0.000432952
4.45335 -1.13052e-20 0.000418713
4.48875 -3.80754e-22 0.000405055
4.52416 -5.89374e-21 0.00039195
4.55958 2.4998e-20 0.000379372
4.59502 -1.78508e-20 0.000367294
4.63046 -3.31233e-21 0.000355692
4.66592 8.24878e-21 0.000344546
4.70139 -1.08905e-21 0.000333832
4.73687 -1.66439e-20 0.000323531
4.77237 2.25516e-22 0.000313624
4.80787 1.36169e-20 0.000304093
4.84339 9.13151e-21 0.000294921
4.87892 1.4252e-21 0.000286092
4.91446 2.03348e-22 0.000277589
4.95002 -3.65595e-21 0.0002694
4.98559 -3.27828e-21 0.00026151
5.02117 -4.45456e-21 0.000253906
5.05677 -5.96744e-21 0.000246575
5.09237 -3.15208e-21 0.000239506
5.128 1.98151e-21 0.000232688
5.16363 2.28348e-21 0.00022611
5.19928 7.024e-21 0.000219762
5.23494 8.37743e-22 0.000213634
5.27062 -2.73409e-22 0.000207717
5.30631 6.99881e-21 0.000202003
5.34201 -2.81127e-21 0.000196483
5.37773 -2.04794e-21 0.00019115
5.41346 3.21585e-21 0.000185995
5.4492 -6.28046e-23 0.000181012
5.48497 4.87493e-21 0.000176193
5.52074 1.34153e-21 0.000171533
5.55653 -2.88587e-21 0.000167025
5.59233 -5.39149e-21 0.000162663
5.62815 -3.52786e-21 0.000158442
5.66399 1.93943e-21 0.000154356
5.69984 5.17808e-21 0.0001504
5.7357 3.13061e-21 0.000146569
5.77158 -1.0161e-21 0.000142858
5.80748 1.02643e-21 0.000139262
5.84339 -2.15485e-21 0.000135779
5.87932 5.34289e-21 0.000132402
5.91526 1.45504e-21 0.00012913
5.95122 -6.10721e-21 0.000125956
5.9872 1.12704e-21 0.000122879
6.02319 1.31785e-21 0.000119894
6.05919 6.7658e-22 0.000116998
6.09522 -1.38321e-21 0.000114189
6.13126 2.39653e-22 0.000111462
6.16732 4.38077e-22 0.000108816
6.20339 -3.7546e-21 0.000106246
6.23949 -3.69448e-22 0.000103752
6.27559 1.51827e-21 0.000101329
6.31172 -2.17711e-22 9.89758e-05
6.34786 1.29983e-21 9.66897e-05
6.38403 2.64286e-22 9.44684e-05
6.42021 -6.04444e-22 9.23098e-05
6.4564 -2.18713e-22 9.02118e-05
6.49262 -2.30467e-21 8.81722e-05
6.52885 -1.42591e-21 8.61893e-05
6.5651 -4.86595e-22 8.4261e-05
6.60137 -9.5225e-23 8.23856e-05
6.63766 7.0171e-22 8.05614e-05
6.67397 -7.60367e-23 7.87867e-05
6.71029 -6.92232e-22 7.706e-05
6.74664 5.26167e-24 7.53796e-05
6.783 1.29727e-21 7.3744e-05
6.81938 1.91464e-21 7.2152e-05
6.85579 -1.49641e-22 7.0602e-05
6.89221 -6.75044e-22 6.90927e-05
6.92865 -3.0023e-21 6.7623e-05
6.96511 -1.10303e-21 6.61914e-05
7.00159 2.70438e-21 6.4797e-05
7.0381 -3.15744e-22 6.34385e-05
7.07462 7.29813e-22 6.21148e-05
7.11116 3.40401e-22 6.08248e-05
7.14772 1.88567e-21 5.95676e-05
7.18431 1.0347e-21 5.83421e-05
7.22091 -9.31104e-22 5.71474e-05
7.25754 1.17253e-21 5.59825e-05
7.29418 1.19107e-21 5.48467e-05
7.33085 9.52324e-22 5.37389e-05
7.36754 -3.26209e-22 5.26585e-05
7.40425 3.85359e-23 5.16045e-05
7.44099 6.58394e-22 5.05763e-05
7.47774 1.30248e-22 4.9573e-05
7.51452 1.77359e-22 4.8594e-05
7.55132 -2.74288e-22 4.76385e-05
7.58814 -8.21564e-22 4.67059e-05
7.62498 4.27716e-22 4.57956e-05
7.66185 1.87977e-22 4.49068e-05
7.69874 2.74868e-22 4.4039e-05
7.73566 -2.55678e-22 4.31917e-05
7.77259 1.41209e-21 4.23641e-05
7.80955 -3.45322e-22 4.15558e-05
7.84654 3.63255e-22 4.07663e-05
7.88355 -2.09111e-22 3.9995e-05
7.92058 1.01642e-21 3.92414e-05
7.95763 -9.54287e-22 3.8505e-05
7.99471 3.63973e-22 3.77854e-05
8.03182 -3.44405e-22 3.70822e-05
8.06895 -2.50998e-22 3.63948e-05
8.1061 1.03677e-23 3.57229e-05
8.14328 7.10956e-22 3.5066e-05
8.18049 3.23686e-23 3.44237e-05
8.21772 -4.15816e-22 3.37957e-05
8.25497 -4.16333e-22 3.31816e-05
8.29226 3.0078e-23 3.2581e-05
8.32956 2.19422e-22 3.19935e-05
8.3669 -7.50148e-23 3.14189e-05
8.40426 -7.15349e-22 3.08567e-05
8.44165 5.38003e-22 3.03067e-05
8.47906 -4.53165e-22 2.97686e-05
8.5165 -1.36933e-22 2.9242e-05
8.55397 -1.25084e-22 2.87266e-05
8.59146 1.51229e-22 2.82222e-05
8.62899 5.13252e-22 2.77285e-05
8.66654 7.77887e-22 2.72453e-05
8.70412 6.11604e-23 2.67722e-05
8.74172 3.1841e-22 2.63089e-05
8.77936 5.76455e-22 2.58554e-05
8.81702 -8.13981e-23 2.54113e-05
8.85471 -1.3029e-22 2.49763e-05
8.89244 -4.29722e-22 2.45503e-05
8.93019 -8.15143e-23 2.41331e-05
8.96797 -1.50961e-22 2.37244e-05
9.00578 8.63597e-23 2.3324e-05
9.04362 -6.3547e-23 2.29318e-05
9.08149 2.65595e-22 2.25474e-05
9.11939 6.63395e-23 2.21708e-05
9.15732 -2.99524e-22 2.18018e-05
9.19528 4.32777e-22 2.14401e-05
9.23327 -1.15257e-22 2.10856e-05
9.2713 2.64734e-22 2.07382e-05
9.30935 1.04876e-22 2.03976e-05
9.34744 2.16311e-23 2.00637e-05
9.38556 7.64425e-23 1.97364e-05
9.42371 5.62095e-23 1.94155e-05
9.46189 -5.08889e-23 1.91008e-05
9.50011 5.17223e-22 1.87922e-05
9.53836 1.41663e-22 1.84895e-05
9.57664 3.30809e-22 1.81927e-05
9.61496 -4.27395e-23 1.79016e-05
9.65331 5.44267e-23 1.76161e-05
9.69169 -2.19866e-22 1.7336e-05
9.73011 1.26321e-22 1.70612e-05
9.76856 4.13485e-23 1.67916e-05
9.80704 -1.03766e-23 1.6527e-05
9.84557 8.59511e-23 1.62675e-05
9.88412 -1.5617e-23 1.60128e-05
9.92271 5.54734e-23 1.57628e-05
9.96134 3.08094e-23 1.55175e-05
10 1.53538e-23 1.52767e-05
10.0387 -1.38481e-23 1.50404e-05
10.0774 1.85379e-22 1.48084e-05
10.1162 -1.2598e-24 1.45806e-05
10.155 -3.49806e-24 1.4357e-05
10.1939 2.48561e-23 1.41375e-05
10.2328 2.31809e-22 1.3922e-05
10.2717 1.31257e-24 1.37103e-05
10.3106 1.81977e-22 1.35025e-05
10.3496 -2.06408e-23 1.32984e-05
10.3887 1.42764e-22 1.30979e-05
10.4278 2.20555e-22 1.29011e-05
10.4669 -5.7061e-23 1.27077e-05
10.506 7.86748e-25 1.25177e-05
10.5452 -2.03041e-22 1.23311e-05
10.5845 4.23479e-23 1.21478e-05
10.6238 -4.31912e-23 1.19677e-05
10.6631 -1.8513e-22 1.17907e-05
10.7024 -2.19768e-22 1.16168e-05
10.7418 3.67143e-23 1.1446e-05
10.7813 -1.0159e-22 1.12781e-05
10.8208 -7.55844e-24 1.11131e-05
10.8603 -5.20009e-23 1.09509e-05
10.8999 1.02169e-22 1.07915e-05
10.9395 -1.3442e-22 1.06348e-05
10.9792 -1.14528e-22 1.04809e-05
11.0189 -4.77847e-23 1.03295e-05
11.0586 -9.16775e-24 1.01806e-05
11.0984 4.4797e-23 1.00343e-05
11.1383 9.89233e-24 9.89049e-06
11.1781 8.67168e-23 9.74906e-06
11.2181 6.00633e-23 9.60998e-06
11.2581 -3.73918e-23 9.47323e-06
11.2981 -4.39261e-23 9.33875e-06
11.3381 -1.22398e-23 9.20649e-06
11.3783 -7.46716e-23 9.07642e-06
11.4184 -1.09102e-23 8.94849e-06
11.4587 -3.33582e-25 8.82266e-06
11.4989 -1.16449e-24 8.69888e-06
11.5392 -5.04893e-23 8.57713e-06
11.5796 5.25293e-23 8.45735e-06
11.62 -1.1165e-22 8.33952e-06
11.6605 1.77498e-23 8.22359e-06
11.701 9.92111e-23 8.10953e-06
11.7415 -2.94194e-23 7.99731e-06
11.7822 -7.13799e-24 7.88688e-06
11.8228 -8.07183e-23 7.77821e-06
11.8636 -3.85186e-23 7.67128e-06
11.9043 -1.05959e-22 7.56604e-06
11.9452 -6.39926e-23 7.46247e-06
11.986 -1.1291e-22 7.36053e-06
12.027 4.73706e-23 7.2602e-06
12.068 2.33544e-23 7.16145e-06
12.109 -3.11227e-23 7.06424e-06
12.1501 1.63308e-23 6.96854e-06
12.1913 3.42272e-23 6.87434e-06
12.2325 3.90426e-24 6.78159e-06
12.2738 -2.73768e-23 6.69028e-06
12.3151 -4.84462e-23 6.60038e-06
12.3565 5.14131e-23 6.51187e-06
12.3979 -1.99895e-23 6.42471e-06
12.4394 3.86918e-23 6.33888e-06
12.481 -5.74474e-23 6.25436e-06
12.5226 -7.35947e-23 6.17113e-06
12.5643 -3.19573e-23 6.08916e-06
12.6061 -1.33511e-23 6.00843e-06
12.6479 -2.47926e-23 5.92892e-06
12.6898 -1.82368e-23 5.8506e-06
12.7317 4.90167e-24 5.77346e-06
12.7737 -3.82574e-23 5.69747e-06
12.8158 -1.97477e-23 5.62261e-06
12.8579 -2.83238e-23 5.54887e-06
12.9001 -1.00079e-23 5.47622e-06
12.9424 -2.84939e-23 5.40465e-06
12.9847 1.16516e-24 5.33413e-06
13.0271 -4.93669e-23 5.26465e-06
13.0696 2.68568e-23 5.19619e-06
13.1121 -4.47137e-23 5.12873e-06
13.1547 3.18971e-23 5.06226e-06
13.1974 -5.85847e-24 4.99675e-06
13.2402 -5.72568e-23 4.93219e-06
13.283 4.83481e-23 4.86857e-06
13.3259 2.21359e-24 4.80586e-06
13.3689 -2.50963e-23 4.74406e-06
13.4119 2.4072e-23 4.68314e-06
13.455 -2.04809e-24 4.6231e-06
13.4982 -1.1179e-24 4.56392e-06
13.5415 1.02074e-23 4.50557e-06
13.5848 2.22606e-23 4.44806e-06
13.6283 1.3055e-23 4.39136e-06
13.6718 -4.89803e-23 4.33546e-06
13.7153 6.32168e-24 4.28035e-06
13.759 3.41927e-23 4.22601e-06
13.8028 1.6294e-24 4.17244e-06
13.8466 3.8064e-24 4.11961e-06
13.8905 -3.34774e-25 4.06752e-06
13.9345 -2.84283e-24 4.01615e-06
13.9786 1.94212e-23 3.9655e-06
14.0227 -8.25422e-24 3.91554e-06
14.067 3.14232e-24 3.86628e-06
14.1113 7.18262e-24 3.81769e-06
14.1558 -3.53677e-23 3.76977e-06
14.2003 -3.24681e-23 3.72251e-06
14.2449 9.84706e-26 3.67589e-06
14.2896 -2.29873e-24 3.6299e-06
14.3344 2.4941e-24 3.58454e-06
14.3793 8.45122e-24 3.53979e-06
14.4243 -6.32439e-23 3.49565e-06
14.4693 -1.79081e-23 3.4521e-06
14.5145 2.9405e-24 3.40914e-06
14.5598 3.89675e-23 3.36675e-06
14.6052 2.10151e-27 3.32492e-06
14.6506 -2.74367e-24 3.28366e-06
14.6962 8.71362e-24 3.24294e-06
14.7419 2.95577e-24 3.20277e-06
14.7877 5.00162e-24 3.16312e-06
14.8336 -1.63086e-23 3.12399e-06
14.8796 -2.76148e-23 3.08539e-06
14.9257 7.95627e-24 3.04728e-06
14.9719 4.51332e-24 3.00968e-06
15.0182 -1.72715e-23 2.97256e-06
15.0647 -9.33207e-25 2.93593e-06
15.1112 1.46941e-23 2.89977e-06
15.1579 -2.07398e-23 2.86408e-06
15.2047 -3.63199e-25 2.82885e-06
15.2516 2.67156e-24 2.79408e-06
15.2986 -1.19616e-23 2.75975e-06
15.3458 2.23524e-24 2.72585e-06
15.393 -3.50067e-23 2.6924e-06
15.4404 9.62334e-24 2.65936e-06
15.488 6.93456e-24 2.62675e-06
15.5356 1.58637e-23 2.59455e-06
15.5834 -2.13929e-23 2.56275e-06
15.6313 -4.14797e-24 2.53135e-06
15.6794 -8.09337e-24 2.50035e-06
15.7276 2.90651e-24 2.46974e-06
15.7759 2.94556e-24 2.4395e-06
15.8243 1.9858e-23 2.40964e-06
15.873 -9.8785e-24 2.38016e-06
15.9217 1.30525e-24 2.35103e-06
15.9706 3.60909e-23 2.32227e-06
16.0197 -2.1241e-23 2.29386e-06
16.0689 4.66674e-24 2.2658e-06
16.1182 2.25052e-23 2.23807e-06
16.1677 -1.22917e-23 2.21069e-06
16.2174 4.65253e-24 2.18364e-06
16.2672 -7.03695e-24 2.15692e-06
16.3172 2.35532e-24 2.13051e-06
16.3674 9.54555e-24 2.10443e-06
16.4177 -5.78861e-24 2.07866e-06
16.4682 -8.47526e-24 2.05319e-06
16.5189 5.6818e-24 2.02803e-06
16.5697 7.98246e-24 2.00316e-06
16.6208 1.0013e-23 1.97859e-06
16.672 2.8055e-24 1.95431e-06
16.7234 -1.83975e-24 1.93032e-06
16.775 5.69889e-25 1.9066e-06
16.8268 3.22907e-23 1.88316e-06
16.8787 2.74684e-24 1.85999e-06
16.9309 6.30635e-25 1.83709e-06
16.9833 5.93613e-24 1.81446e-06
17.0359 -2.25357e-24 1.79208e-06
17.0887 1.57366e-24 1.76996e-06
17.1418 4.66763e-24 1.74809e-06
17.195 5.35516e-24 1.72647e-06
17.2485 -3.80945e-24 1.70509e-06
17.3022 -4.54535e-24 1.68395e-06
17.3562 3.1913e-24 1.66305e-06
17.4104 -7.6052e-24 1.64238e-06
17.4648 1.06177e-25 1.62194e-06
17.5195 -8.70914e-24 1.60172e-06
17.5744 -7.87766e-25 1.58173e-06
17.6296 1.40658e-23 1.56195e-06
17.6851 -1.35373e-24 1.54239e-06
17.7408 -1.6904e-23 1.52304e-06
17.7969 -1.28263e-23 1.5039e-06
17.8532 4.75293e-24 1.48496e-06
17.9098 -7.68409e-24 1.46622e-06
17.9667 7.91398e-24 1.44768e-06
18.0239 8.21424e-25 1.42933e-06
18.0815 1.67065e-24 1.41117e-06
18.1393 5.17014e-24 1.39321e-06
18.1975 1.4729e-23 1.37542e-06
18.256 3.8354e-24 1.35782e-06
18.3149 3.14544e-24 1.34039e-06
18.3742 3.86842e-24 1.32314e-06
18.4338 -2.84623e-24 1.30606e-06
18.4938 3.31043e-25 1.28915e-06
18.5542 1.44826e-24 1.2724e-06
18.615 1.14257e-24 1.25582e-06
18.6762 1.65272e-24 1.23939e-06
18.7379 1.71597e-24 1.22312e-06
18.8 -3.57572e-25 1.20699e-06
18.8625 -3.63788e-24 1.19102e-06
18.9255 3.11769e-24 1.17519e-06
18.9891 -1.26689e-24 1.15951e-06
19.0531 3.37357e-24 1.14396e-06
19.1177 -5.12633e-27 1.12855e-06
19.1828 5.45122e-24 1.11327e-06
19.2484 -1.48565e-25 1.09811e-06
19.3147 1.7616e-25 1.08308e-06
19.3816 3.09568e-24 1.06818e-06
19.4491 1.39357e-24 1.05338e-06
19.5173 -3.07109e-24 1.0387e-06
19.5862 -1.87725e-26 1.02413e-06
19.6558 -5.49783e-24 1.00967e-06
19.7262 -2.24103e-24 9.95299e-07
19.7974 1.15772e-24 9.81027e-07
19.8694 2.03357e-24 9.66846e-07
19.9423 8.00298e-25 9.5275e-07
20.0162 -2.94296e-24 9.38734e-07
20.091 2.80205e-25 9.24791e-07
20.1669 -4.32367e-24 9.10916e-07
20.244 -1.82771e-24 8.97102e-07
20.3222 -3.07701e-25 8.83342e-07
20.4016 2.14381e-24 8.69627e-07
20.4825 2.5457e-24 8.55948e-07
20.5648 -2.59902e-24 8.42296e-07
20.6487 -4.45432e-25 8.28659e-07
20.7344 8.87773e-24 8.15025e-07
20.8219 -1.77116e-24 8.01378e-07
20.9115 -1.4549e-24 7.87703e-07
21.0034 -2.84947e-24 7.73979e-07
21.0979 -1.06492e-24 7.60181e-07
21.1952 -1.25676e-24 7.46282e-07
21.2959 2.12672e-24 7.32244e-07
21.4004 1.76617e-24 7.18021e-07
21.5093 -5.48788e-26 7.03552e-07
21.6237 5.61754e-25 6.88753e-07
21.7448 5.9409e-25 6.73506e-07
21.8747 -1.71729e-24 6.57628e-07
22.0165 3.92376e-25 6.40811e-07
22.1768 -1.5736e-24 6.22451e-07
22.3723 -6.06233e-25 6.00941e-07


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.075Lambda0.5Nc1ClassicOneLoop/iFp_FRG.txt <==
-22.3723 2.05917e-25 6.00941e-07
-22.1768 2.65465e-25 6.2245e-07
-22.0165 2.78816e-24 6.4081e-07
-21.8747 3.74174e-24 6.57627e-07
-21.7448 2.62972e-24 6.73505e-07
-21.6237 2.37651e-24 6.88752e-07
-21.5093 -4.43471e-26 7.03551e-07
-21.4004 -1.35084e-24 7.1802e-07
-21.2959 5.53378e-25 7.32243e-07
-21.1952 2.21604e-24 7.46281e-07
-21.0979 -3.45066e-25 7.6018e-07
-21.0034 5.69986e-25 7.73978e-07
-20.9115 1.10203e-24 7.87702e-07
-20.8219 -2.11175e-24 8.01377e-07
-20.7344 -1.33996e-24 8.15023e-07
-20.6487 6.93261e-24 8.28658e-07
-20.5648 2.00337e-24 8.42295e-07
-20.4825 6.50733e-24 8.55947e-07
-20.4016 6.70428e-24 8.69625e-07
-20.3222 4.29043e-24 8.83341e-07
-20.244 4.96107e-24 8.97101e-07
-20.1669 2.10949e-24 9.10915e-07
-20.091 8.52159e-24 9.2479e-07
-20.0162 6.20442e-24 9.38732e-07
-19.9423 3.23723e-24 9.52748e-07
-19.8694 5.04699e-24 9.66845e-07
-19.7974 8.18256e-24 9.81026e-07
-19.7262 4.46907e-24 9.95297e-07
-19.6558 5.11196e-24 1.00966e-06
-19.5862 3.05872e-24 1.02413e-06
-19.5173 4.16026e-24 1.0387e-06
-19.4491 3.62723e-24 1.05338e-06
-19.3816 5.38468e-24 1.06817e-06
-19.3147 1.03601e-23 1.08308e-06
-19.2484 6.03303e-24 1.09811e-06
-19.1828 7.30455e-24 1.11326e-06
-19.1177 7.9546e-24 1.12855e-06
-19.0531 4.1483e-24 1.14396e-06
-18.9891 6.79086e-24 1.15951e-06
-18.9255 7.19705e-24 1.17519e-06
-18.8625 5.98723e-24 1.19102e-06
-18.8 8.74491e-24 1.20699e-06
-18.7379 7.39017e-24 1.22311e-06
-18.6762 8.70682e-24 1.23939e-06
-18.615 9.31285e-24 1.25581e-06
-18.5542 1.02694e-23 1.2724e-06
-18.4938 1.14216e-23 1.28915e-06
-18.4338 1.22628e-23 1.30606e-06
-18.3742 1.37795e-23 1.32314e-06
-18.3149 1.53253e-23 1.34039e-06
-18.256 1.68825e-23 1.35782e-06
-18.1975 1.67125e-23 1.37542e-06
-18.1393 1.39918e-23 1.3932e-06
-18.0815 1.27656e-23 1.41117e-06
-18.0239 1.8103e-23 1.42933e-06
-17.9667 1.8493e-23 1.44767e-06
-17.9098 1.57702e-23 1.46622e-06
-17.8532 1.55515e-23 1.48495e-06
-17.7969 7.04676e-24 1.50389e-06
-17.7408 7.23387e-24 1.52303e-06
-17.6851 1.10483e-23 1.54239e-06
-17.6296 9.80575e-24 1.56195e-06
-17.5744 8.45602e-24 1.58172e-06
-17.5195 8.63018e-24 1.60172e-06
-17.4648 1.05139e-23 1.62193e-06
-17.4104 6.83589e-24 1.64237e-06
-17.3562 1.57304e-23 1.66304e-06
-17.3022 8.34207e-24 1.68395e-06
-17.2485 1.43283e-23 1.70508e-06
-17.195 1.20261e-23 1.72646e-06
-17.1418 2.07087e-23 1.74809e-06
-17.0887 1.90029e-23 1.76995e-06
-17.0359 1.07634e-23 1.79208e-06
-16.9833 1.02545e-23 1.81445e-06
-16.9309 1.42808e-23 1.83709e-06
-16.8787 5.84859e-24 1.85999e-06
-16.8268 1.41946e-23 1.88316e-06
-16.775 3.39888e-24 1.9066e-06
-16.7234 7.31415e-24 1.93031e-06
-16.672 1.66213e-23 1.95431e-06
-16.6208 1.65646e-24 1.97859e-06
-16.5697 1.74369e-23 2.00316e-06
-16.5189 1.1323e-24 2.02802e-06
-16.4682 1.6251e-23 2.05319e-06
-16.4177 1.06823e-23 2.07865e-06
-16.3674 -3.9461e-24 2.10442e-06
-16.3172 8.52645e-24 2.13051e-06
-16.2672 1.35845e-23 2.15691e-06
-16.2174 1.30217e-23 2.18363e-06
-16.1677 2.16137e-23 2.21069e-06
-16.1182 1.91729e-23 2.23807e-06
-16.0689 2.40816e-23 2.26579e-06
-16.0197 7.86693e-24 2.29385e-06
-15.9706 1.10963e-23 2.32226e-06
-15.9217 1.39709e-23 2.35103e-06
-15.873 2.2573e-23 2.38015e-06
-15.8243 1.42659e-23 2.40964e-06
-15.7759 5.43512e-24 2.4395e-06
-15.7276 7.60516e-24 2.46973e-06
-15.6794 1.67252e-23 2.50034e-06
-15.6313 1.56188e-23 2.53135e-06
-15.5834 9.6597e-24 2.56274e-06
-15.5356 2.83294e-24 2.59454e-06
-15.488 1.14679e-23 2.62674e-06
-15.4404 9.95486e-24 2.65935e-06
-15.393 1.85115e-23 2.69239e-06
-15.3458 1.35342e-23 2.72585e-06
-15.2986 1.73919e-23 2.75974e-06
-15.2516 1.8115e-23 2.79407e-06
-15.2047 2.01903e-23 2.82884e-06
-15.1579 1.41077e-23 2.86407e-06
-15.1112 1.74839e-23 2.89976e-06
-15.0647 6.82779e-24 2.93592e-06
-15.0182 3.24835e-24 2.97255e-06
-14.9719 2.54762e-23 3.00967e-06
-14.9257 1.82525e-23 3.04727e-06
-14.8796 6.80627e-24 3.08538e-06
-14.8336 3.3702e-24 3.12399e-06
-14.7877 6.20561e-24 3.16311e-06
-14.7419 8.27649e-24 3.20276e-06
-14.6962 1.68309e-23 3.24293e-06
-14.6506 1.67036e-23 3.28365e-06
-14.6052 1.58866e-23 3.32491e-06
-14.5598 9.7711e-24 3.36674e-06
-14.5145 6.46947e-24 3.40913e-06
-14.4693 1.95414e-23 3.45209e-06
-14.4243 1.64667e-23 3.49564e-06
-14.3793 2.01491e-23 3.53978e-06
-14.3344 1.49632e-23 3.58453e-06
-14.2896 4.06643e-24 3.62989e-06
-14.2449 2.82193e-23 3.67587e-06
-14.2003 1.35607e-23 3.72249e-06
-14.1558 -4.03455e-24 3.76976e-06
-14.1113 2.30463e-24 3.81768e-06
-14.067 4.17857e-23 3.86627e-06
-14.0227 2.83796e-23 3.91553e-06
-13.9786 1.40468e-23 3.96548e-06
-13.9345 3.45211e-23 4.01614e-06
-13.8905 3.50747e-23 4.0675e-06
-13.8466 1.49001e-23 4.11959e-06
-13.8028 1.52074e-23 4.17242e-06
-13.759 -1.89958e-23 4.226e-06
-13.7153 3.03317e-23 4.28033e-06
-13.6718 3.35857e-23 4.33544e-06
-13.6283 4.25164e-23 4.39134e-06
-13.5848 2.95254e-23 4.44804e-06
-13.5415 5.13423e-23 4.50556e-06
-13.4982 3.82804e-23 4.5639e-06
-13.455 4.65803e-23 4.62308e-06
-13.4119 4.24866e-23 4.68313e-06
-13.3689 7.29281e-23 4.74404e-06
-13.3259 2.15448e-23 4.80584e-06
-13.283 2.7573e-23 4.86855e-06
-13.2402 7.60396e-23 4.93217e-06
-13.1974 2.93467e-23 4.99673e-06
-13.1547 6.14959e-23 5.06224e-06
-13.1121 6.58442e-23 5.12871e-06
-13.0696 3.42237e-23 5.19617e-06
-13.0271 4.42574e-23 5.26463e-06
-12.9847 2.68034e-23 5.33411e-06
-12.9424 4.35221e-23 5.40463e-06
-12.9001 2.40004e-23 5.4762e-06
-12.8579 2.03999e-23 5.54885e-06
-12.8158 5.58352e-23 5.62259e-06
-12.7737 5.68213e-23 5.69745e-06
-12.7317 6.81568e-23 5.77343e-06
-12.6898 6.86978e-23 5.85058e-06
-12.6479 3.29799e-23 5.92889e-06
-12.6061 2.261e-23 6.00841e-06
-12.5643 7.30064e-23 6.08913e-06
-12.5226 3.17304e-23 6.1711e-06
-12.481 5.90002e-23 6.25434e-06
-12.4394 5.72349e-23 6.33885e-06
-12.3979 2.25453e-23 6.42468e-06
-12.3565 8.0225e-23 6.51184e-06
-12.3151 2.72846e-23 6.60036e-06
-12.2738 7.77371e-23 6.69026e-06
-12.2325 1.10726e-23 6.78156e-06
-12.1913 5.44943e-23 6.87431e-06
-12.1501 2.69199e-23 6.96851e-06
-12.109 3.24977e-23 7.0642e-06
-12.068 1.32031e-23 7.16141e-06
-12.027 8.38444e-23 7.26017e-06
-11.986 3.54174e-23 7.3605e-06
-11.9452 9.35897e-23 7.46244e-06
-11.9043 1.41032e-22 7.56601e-06
-11.8636 7.99853e-23 7.67124e-06
-11.8228 1.14775e-22 7.77818e-06
-11.7822 5.9662e-23 7.88684e-06
-11.7415 1.27119e-22 7.99727e-06
-11.701 7.53515e-23 8.10949e-06
-11.6605 1.16004e-23 8.22355e-06
-11.62 6.90959e-23 8.33948e-06
-11.5796 1.09849e-22 8.45731e-06
-11.5392 2.16119e-23 8.57709e-06
-11.4989 1.27153e-22 8.69884e-06
-11.4587 8.18378e-23 8.82261e-06
-11.4184 -8.73886e-23 8.94844e-06
-11.3783 8.27432e-23 9.07637e-06
-11.3381 8.64617e-23 9.20644e-06
-11.2981 9.85744e-23 9.3387e-06
-11.2581 2.33671e-23 9.47318e-06
-11.2181 1.67584e-22 9.60993e-06
-11.1781 1.54134e-22 9.74901e-06
-11.1383 8.86367e-23 9.89044e-06
-11.0984 1.70271e-22 1.00343e-05
-11.0586 1.45876e-22 1.01806e-05
-11.0189 1.07237e-22 1.03294e-05
-10.9792 5.56279e-23 1.04808e-05
-10.9395 1.44315e-22 1.06348e-05
-10.8999 1.76279e-22 1.07915e-05
-10.8603 1.7342e-22 1.09508e-05
-10.8208 1.42877e-22 1.1113e-05
-10.7813 1.67008e-22 1.1278e-05
-10.7418 7.0764e-23 1.14459e-05
-10.7024 1.86054e-22 1.16168e-05
-10.6631 7.43878e-23 1.17906e-05
-10.6238 8.21575e-23 1.19676e-05
-10.5845 2.24873e-23 1.21477e-05
-10.5452 1.71195e-22 1.2331e-05
-10.506 1.02725e-22 1.25176e-05
-10.4669 2.22615e-22 1.27076e-05
-10.4278 1.08335e-22 1.2901e-05
-10.3887 6.73229e-23 1.30979e-05
-10.3496 8.08141e-23 1.32983e-05
-10.3106 1.78354e-22 1.35024e-05
-10.2717 -1.99169e-23 1.37102e-05
-10.2328 1.41712e-22 1.39219e-05
-10.1939 1.70003e-22 1.41374e-05
-10.155 1.16573e-22 1.43569e-05
-10.1162 7.83257e-23 1.45805e-05
-10.0774 9.82869e-23 1.48083e-05
-10.0387 9.60895e-23 1.50403e-05
-10 8.23576e-23 1.52766e-05
-9.96134 1.25513e-22 1.55174e-05
-9.92271 4.17969e-24 1.57627e-05
-9.88412 1.32685e-22 1.60127e-05
-9.84557 1.6566e-22 1.62674e-05
-9.80704 6.32892e-23 1.65269e-05
-9.76856 1.269e-22 1.67914e-05
-9.73011 2.31552e-22 1.7061e-05
-9.69169 2.54464e-22 1.73358e-05
-9.65331 2.7724e-22 1.7616e-05
-9.61496 9.37835e-23 1.79015e-05
-9.57664 1.48031e-22 1.81926e-05
-9.53836 1.02004e-22 1.84894e-05
-9.50011 9.02665e-23 1.8792e-05
-9.46189 2.15009e-22 1.91006e-05
-9.42371 1.13883e-22 1.94153e-05
-9.38556 6.80486e-23 1.97363e-05
-9.34744 1.61725e-22 2.00636e-05
-9.30935 1.93996e-22 2.03975e-05
-9.2713 -2.84373e-23 2.0738e-05
-9.23327 3.78974e-22 2.10855e-05
-9.19528 1.35689e-22 2.14399e-05
-9.15732 1.55263e-22 2.18016e-05
-9.11939 2.08188e-22 2.21707e-05
-9.08149 1.25131e-22 2.25472e-05
-9.04362 4.73064e-23 2.29316e-05
-9.00578 1.40138e-22 2.33238e-05
-8.96797 3.57292e-22 2.37242e-05
-8.93019 5.48455e-22 2.41329e-05
-8.89244 5.90746e-23 2.45501e-05
-8.85471 1.47384e-22 2.49761e-05
-8.81702 2.11626e-22 2.5411e-05
-8.77936 1.10636e-23 2.58552e-05
-8.74172 2.86359e-22 2.63087e-05
-8.70412 3.43264e-23 2.67719e-05
-8.66654 -5.61812e-23 2.7245e-05
-8.62899 2.54921e-22 2.77283e-05
-8.59146 2.42495e-22 2.8222e-05
-8.55397 -1.33669e-22 2.87264e-05
-8.5165 2.28576e-22 2.92417e-05
-8.47906 -7.15612e-23 2.97683e-05
-8.44165 -5.16852e-23 3.03064e-05
-8.40426 8.08753e-22 3.08564e-05
-8.3669 3.32755e-22 3.14186e-05
-8.32956 -3.08404e-22 3.19932e-05
-8.29226 -1.86032e-22 3.25807e-05
-8.25497 -3.1252e-22 3.31813e-05
-8.21772 -4.39937e-22 3.37954e-05
-8.18049 4.58958e-23 3.44234e-05
-8.14328 -2.01663e-23 3.50656e-05
-8.1061 -3.37182e-22 3.57225e-05
-8.06895 2.34512e-24 3.63944e-05
-8.03182 3.21741e-23 3.70818e-05
-7.99471 1.4382e-23 3.7785e-05
-7.95763 -4.88205e-23 3.85046e-05
-7.92058 -2.25444e-22 3.9241e-05
-7.88355 -3.38755e-22 3.99945e-05
-7.84654 6.05062e-22 4.07658e-05
-7.80955 5.03179e-23 4.15554e-05
-7.77259 -1.75856e-22 4.23636e-05
-7.73566 -1.77674e-22 4.31912e-05
-7.69874 -7.18057e-22 4.40385e-05
-7.66185 -6.92913e-23 4.49063e-05
-7.62498 1.31006e-21 4.57951e-05
-7.58814 3.15752e-22 4.67054e-05
-7.55132 1.19354e-22 4.7638e-05
-7.51452 -2.05947e-22 4.85934e-05
-7.47774 -1.04686e-22 4.95724e-05
-7.44099 -2.25769e-22 5.05757e-05
-7.40425 2.19295e-22 5.16039e-05
-7.36754 -3.21848e-22 5.26578e-05
-7.33085 -5.52427e-22 5.37383e-05
-7.29418 -1.11055e-21 5.4846e-05
-7.25754 -1.2573e-22 5.59818e-05
-7.22091 -4.20704e-23 5.71466e-05
-7.18431 -2.53979e-22 5.83413e-05
-7.14772 3.34502e-22 5.95668e-05
-7.11116 1.24616e-22 6.0824e-05
-7.07462 -5.79524e-22 6.21139e-05
-7.0381 -1.84622e-22 6.34376e-05
-7.00159 2.03793e-22 6.47961e-05
-6.96511 -6.48217e-22 6.61905e-05
-6.92865 -1.49483e-21 6.7622e-05
-6.89221 1.59529e-21 6.90917e-05
-6.85579 -7.78604e-23 7.0601e-05
-6.81938 2.54115e-23 7.21509e-05
-6.783 -1.10456e-21 7.37429e-05
-6.74664 5.68977e-22 7.53784e-05
-6.71029 -2.12588e-21 7.70588e-05
-6.67397 1.98681e-21 7.87855e-05
-6.63766 -2.4402e-22 8.05602e-05
-6.60137 4.84748e-22 8.23843e-05
-6.5651 -6.87558e-22 8.42597e-05
-6.52885 2.37806e-21 8.61879e-05
-6.49262 -2.24595e-22 8.81708e-05
-6.4564 -3.5567e-22 9.02103e-05
-6.42021 -1.68552e-22 9.23083e-05
-6.38403 -6.11102e-26 9.44669e-05
-6.34786 5.97549e-23 9.66881e-05
-6.31172 4.3482e-21 9.89741e-05
-6.27559 -6.96817e-22 0.000101327
-6.23949 -7.67724e-22 0.00010375
-6.20339 -6.95632e-22 0.000106245
-6.16732 -2.08802e-22 0.000108814
-6.13126 5.89408e-22 0.00011146
-6.09522 1.428e-21 0.000114187
-6.05919 2.19539e-22 0.000116996
-6.02319 -8.17314e-22 0.000119892
-5.9872 -5.46212e-22 0.000122877
-5.95122 -1.46213e-21 0.000125954
-5.91526 1.68905e-21 0.000129127
-5.87932 3.40912e-22 0.0001324
-5.84339 -4.13902e-22 0.000135776
-5.80748 -1.03567e-21 0.00013926
-5.77158 8.44802e-24 0.000142855
-5.7357 5.94858e-22 0.000146566
-5.69984 1.11189e-21 0.000150397
-5.66399 2.67553e-21 0.000154353
-5.62815 -7.90509e-22 0.000158439
-5.59233 -2.37201e-21 0.00016266
-5.55653 7.80779e-22 0.000167022
-5.52074 -6.67098e-22 0.000171529
-5.48497 -6.09428e-21 0.000176189
-5.4492 -3.41854e-21 0.000181007
-5.41346 -6.86781e-21 0.00018599
-5.37773 1.80127e-21 0.000191145
-5.34201 1.09233e-21 0.000196478
-5.30631 2.27966e-22 0.000201998
-5.27062 -3.41881e-21 0.000207712
-5.23494 1.21579e-22 0.000213628
-5.19928 -5.72471e-22 0.000219756
-5.16363 -1.55846e-21 0.000226104
-5.128 -2.31411e-21 0.000232682
-5.09237 -3.23845e-21 0.0002395
-5.05677 -3.43295e-22 0.000246568
-5.02117 3.46399e-22 0.000253899
-4.98559 -1.50345e-21 0.000261502
-4.95002 -2.85716e-21 0.000269392
-4.91446 2.19105e-22 0.000277581
-4.87892 -4.33736e-21 0.000286083
-4.84339 1.5473e-22 0.000294912
-4.80787 -2.83799e-21 0.000304084
-4.77237 -8.99221e-21 0.000313615
-4.73687 -1.06383e-20 0.000323521
-4.70139 7.8783e-21 0.000333821
-4.66592 -1.53352e-20 0.000344534
-4.63046 2.1479e-21 0.000355681
-4.59502 -2.39409e-20 0.000367281
-4.55958 3.38646e-21 0.000379359
-4.52416 -3.66266e-21 0.000391937
-4.48875 -6.02026e-21 0.000405041
-4.45335 2.98504e-20 0.000418698
-4.41797 -1.33326e-21 0.000432936
-4.38259 -6.43905e-21 0.000447786
-4.34722 1.00003e-20 0.000463279
-4.31187 2.26029e-21 0.000479449
-4.27653 1.65741e-20 0.000496332
-4.24119 -1.01467e-20 0.000513967
-4.20587 3.16145e-20 0.000532395
-4.17056 4.15453e-21 0.000551658
-4.13526 -6.81814e-21 0.000571804
-4.09997 8.06208e-21 0.000592882
-4.06469 -4.3223e-21 0.000614944
-4.02942 2.97893e-20 0.000638046
-3.99416 -1.7137e-20 0.000662249
-3.95891 1.12323e-22 0.000687616
-3.92367 1.05823e-20 0.000714217
-3.88844 4.52376e-21 0.000742123
-3.85322 6.74284e-21 0.000771414
-3.81801 4.47853e-21 0.000802174
-3.7828 1.07488e-20 0.000834493
-3.74761 2.14226e-20 0.000868467
-3.71243 2.67921e-20 0.000904202
-3.67726 -2.34452e-21 0.000941807
-3.64209 1.6908e-20 0.000981404
-3.60694 -4.98729e-21 0.00102312
-3.57179 1.21639e-20 0.0010671
-3.53665 -1.98876e-20 0.00111349
-3.50152 1.51024e-20 0.00116245
-3.4664 -1.8294e-20 0.00121416
-3.43129 -1.12398e-19 0.0012688
-3.39619 3.902e-20 0.00132659
-3.36109 7.43512e-21 0.00138774
-3.32601 -7.34438e-21 0.0014525
-3.29093 5.24699e-20 0.00152113
-3.25586 -2.93515e-19 0.0015939
-3.2208 2.08557e-19 0.00167113
-3.18574 2.93919e-20 0.00175316
-3.1507 -8.11821e-21 0.00184035
-3.11566 -3.67615e-20 0.00193311
-3.08063 -9.21755e-21 0.00203186
-3.0456 3.08941e-19 0.00213709
-3.01059 2.13802e-20 0.00224933
-2.97558 1.07293e-20 0.00236915
-2.94058 6.92741e-20 0.00249718
-2.90558 1.41651e-19 0.00263412
-2.87059 4.67818e-20 0.00278073
-2.83561 1.93026e-20 0.00293787
-2.80064 -2.77548e-20 0.00310647
-2.76567 -1.37779e-19 0.00328756
-2.73071 6.39988e-21 0.0034823
-2.69576 1.39999e-19 0.00369196
-2.66081 1.32196e-19 0.00391797
-2.62587 2.26952e-20 0.0041619
-2.59094 1.24508e-18 0.00442554
-2.55601 -2.64343e-19 0.00471086
-2.52109 -5.58308e-20 0.00502008
-2.48617 -3.00626e-19 0.00535571
-2.45126 -5.79471e-20 0.00572055
-2.41636 6.45233e-20 0.00611778
-2.38146 -5.97916e-20 0.006551
-2.34657 5.25256e-19 0.00702429
-2.31168 2.40471e-19 0.00754228
-2.2768 -1.96545e-19 0.00811027
-2.24192 9.95115e-20 0.0087343
-2.20705 -7.97342e-20 0.0094213
-2.17219 3.55059e-19 0.0101793
-2.13733 8.43494e-19 0.0110174
-2.10247 -6.47542e-18 0.0119463
-2.06762 7.88643e-18 0.0129785
-2.03278 9.12108e-19 0.0141282
-1.99794 2.49799e-19 0.0154125
-1.9631 2.22886e-20 0.0168511
-1.92827 -1.67093e-18 0.0184675
-1.89345 -8.60338e-20 0.0202893
-1.85862 4.46395e-19 0.0223494
-1.82381 2.74816e-19 0.0246872
-1.78899 4.40452e-18 0.0273499
-1.75419 2.96927e-18 0.0303943
-1.71938 4.76712e-17 0.0338895
-1.68458 4.83378e-18 0.0379192
-1.64979 -6.98607e-19 0.0425861
-1.61499 -3.23633e-18 0.0480164
-1.58021 -1.04676e-16 0.0543654
-1.54542 1.02087e-17 0.0618262
-1.51064 -8.35471e-18 0.0706381
-1.47586 1.56438e-17 0.0810994
-1.44109 9.23562e-18 0.0935812
-1.40632 2.07301e-17 0.108544
-1.37155 1.60933e-17 0.126554
-1.33679 3.39549e-17 0.148296
-1.30203 -6.28701e-17 0.174575
-1.26727 6.08381e-19 0.206288
-1.23251 -5.57236e-18 0.244329
-1.19776 4.57588e-18 0.289395
-1.16301 7.83092e-17 0.34161
-1.12827 -1.29991e-17 0.399937
-1.09352 9.27677e-17 0.461467
-1.05878 -2.34881e-18 0.520923
-1.02405 -1.18506e-17 0.571051
-0.989309 -5.6178e-17 0.604422
-0.954576 -1.72376e-14 0.616195
-0.919844 -1.00819e-16 0.606128
-0.885115 -4.92346e-16 0.578352
-0.850388 -2.78564e-17 0.539221
-0.815663 -1.17104e-16 0.494941
-0.78094 -1.66553e-17 0.450201
-0.746219 -1.83921e-16 0.407904
-0.711499 -9.20192e-15 0.369507
-0.676781 -8.44728e-18 0.335499
-0.642065 9.21014e-17 0.305821
-0.60735 -9.78811e-18 0.280139
-0.572637 8.62553e-17 0.258012
-0.537925 3.87803e-17 0.238988
-0.503214 4.60834e-18 0.222641
-0.468504 2.02622e-16 0.208595
-0.433796 -1.49283e-18 0.196525
-0.399089 -3.35087e-17 0.186158
-0.364382 1.95851e-16 0.177264
-0.329676 -3.40257e-18 0.169651
-0.294972 3.86444e-17 0.163161
-0.260267 2.88179e-16 0.157664
-0.225564 1.47321e-18 0.153055
-0.190861 -1.52494e-19 0.149246
-0.156158 2.08301e-17 0.146168
-0.121456 3.01946e-19 0.143767
-0.0867541 -3.72357e-19 0.142001
-0.0520524 5.01502e-19 0.14084
-0.0173508 6.39268e-20 0.140264
0.0173508 3.46708e-20 0.140264
0.0520524 -2.52726e-19 0.14084
0.0867541 -6.13858e-17 0.142001
0.121456 -6.2057e-19 0.143767
0.156158 -1.16419e-17 0.146168
0.190861 1.25414e-18 0.149246
0.225564 -3.40613e-16 0.153055
0.260267 3.40466e-17 0.157664
0.294972 -8.78784e-19 0.163161
0.329676 -2.97309e-18 0.169651
0.364382 -2.37815e-17 0.177264
0.399089 -7.1941e-20 0.186158
0.433796 -6.79824e-18 0.196525
0.468504 5.29731e-17 0.208595
0.503214 -2.90506e-18 0.222641
0.537925 1.2249e-16 0.238988
0.572637 -9.54173e-17 0.258012
0.60735 2.30122e-18 0.280139
0.642065 -5.32026e-18 0.305821
0.676781 2.21454e-16 0.335499
0.711499 1.91585e-16 0.369507
0.746219 -6.12239e-15 0.407904
0.78094 7.42366e-15 0.450201
0.815663 -1.27624e-16 0.494941
0.850388 -2.08506e-17 0.539221
0.885115 2.17916e-16 0.578352
0.919844 -3.91643e-17 0.606128
0.954576 -7.51404e-18 0.616195
0.989309 -9.95416e-18 0.604422
1.02405 -9.15867e-19 0.571051
1.05878 2.98656e-18 0.520923
1.09352 -5.97743e-18 0.461467
1.12827 -8.10713e-18 0.399937
1.16301 -6.14211e-17 0.34161
1.19776 -1.16565e-16 0.289395
1.23251 9.29547e-17 0.244329
1.26727 -2.52789e-15 0.206288
1.30203 -1.20645e-18 0.174575
1.33679 -6.4024e-18 0.148296
1.37155 1.77667e-18 0.126554
1.40632 -2.23359e-17 0.108544
1.44109 -6.03958e-16 0.0935812
1.47586 4.02904e-18 0.0810994
1.51064 -1.59371e-17 0.0706381
1.54542 -1.37092e-16 0.0618262
1.58021 -3.261e-18 0.0543654
1.61499 8.55855e-18 0.0480164
1.64979 5.67104e-19 0.0425861
1.68458 1.26917e-18 0.0379192
1.71938 1.82201e-18 0.0338895
1.75419 3.58099e-17 0.0303943
1.78899 -3.49136e-17 0.0273499
1.82381 -4.64242e-18 0.0246872
1.85862 1.19447e-19 0.0223494
1.89345 -5.03656e-18 0.0202893
1.92827 -6.25006e-19 0.0184675
1.9631 1.06922e-18 0.0168511
1.99794 2.70081e-18 0.0154125
2.03278 -4.91112e-20 0.0141282
2.06762 -8.70557e-18 0.0129785
2.10247 -3.97292e-19 0.0119463
2.13733 -1.13455e-19 0.0110174
2.17219 -8.81254e-19 0.0101793
2.20705 6.06497e-19 0.0094213
2.24192 4.55404e-20 0.0087343
2.2768 2.42466e-19 0.00811027
2.31168 -3.45132e-19 0.00754228
2.34657 -9.38491e-20 0.00702429
2.38146 1.10586e-19 0.006551
2.41636 -1.41024e-20 0.00611778
2.45126 -7.80547e-20 0.00572055
2.48617 -1.62568e-18 0.00535571
2.52109 3.83341e-19 0.00502008
2.55601 2.31197e-19 0.00471086
2.59094 1.34537e-19 0.00442554
2.62587 2.63499e-20 0.0041619
2.66081 -2.18662e-19 0.00391797
2.69576 -1.31944e-19 0.00369196
2.73071 9.03409e-20 0.0034823
2.76567 1.5335e-19 0.00328756
2.80064 1.10949e-19 0.00310647
2.83561 -7.50222e-20 0.00293787
2.87059 -1.72529e-19 0.00278073
2.90558 6.38074e-20 0.00263412
2.94058 -1.47957e-19 0.00249718
2.97558 -7.29054e-20 0.00236915
3.01059 -6.32775e-20 0.00224933
3.0456 -3.59494e-21 0.00213709
3.08063 -1.96192e-20 0.00203186
3.11566 3.90954e-20 0.00193311
3.1507 -1.61697e-20 0.00184035
3.18574 2.61485e-20 0.00175316
3.2208 5.8764e-21 0.00167113
3.25586 -2.20407e-20 0.0015939
3.29093 1.39263e-20 0.00152113
3.32601 -3.99556e-22 0.0014525
3.36109 -1.88936e-21 0.00138774
3.39619 -6.09647e-20 0.00132659
3.43129 -2.07408e-21 0.0012688
3.4664 -2.26669e-20 0.00121416
3.50152 6.77904e-21 0.00116245
3.53665 -3.96336e-21 0.00111349
3.57179 -1.54518e-19 0.0010671
3.60694 -2.22934e-20 0.00102312
3.64209 -2.99597e-20 0.000981404
3.67726 -6.35704e-20 0.000941807
3.71243 -1.72452e-20 0.000904202
3.74761 8.69682e-21 0.000868467
3.7828 3.57846e-22 0.000834493
3.81801 5.74421e-21 0.000802174
3.85322 -3.26088e-20 0.000771414
3.88844 2.12317e-21 0.000742123
3.92367 -2.18616e-20 0.000714217
3.95891 -7.43706e-21 0.000687616
3.99416 7.78462e-21 0.000662249
4.02942 -1.83886e-20 0.000638046
4.06469 5.7817e-20 0.000614944
4.09997 -8.01127e-21 0.000592882
4.13526 -4.45376e-21 0.000571804
4.17056 8.45558e-21 0.000551658
4.20587 -2.28381e-21 0.000532395
4.24119 -1.78118e-21 0.000513967
4.27653 -3.96572e-21 0.000496332
4.31187 -3.82391e-21 0.000479449
4.34722 -1.81179e-21 0.000463279
4.38259 1.13278e-21 0.000447786
4.41797 -7.01857e-21 0.000432936
4.45335 6.58755e-21 0.000418698
4.48875 -4.71417e-21 0.000405041
4.52416 -6.09854e-23 0.000391937
4.55958 -2.10599e-21 0.000379359
4.59502 1.43042e-21 0.000367281
4.63046 3.1339e-21 0.000355681
4.66592 8.26469e-21 0.000344534
4.70139 2.27078e-22 0.000333821
4.73687 -2.04684e-21 0.000323521
4.77237 -5.90346e-21 0.000313615
4.80787 1.67913e-21 0.000304084
4.84339 -2.70808e-22 0.000294912
4.87892 1.21994e-21 0.000286083
4.91446 2.2758e-21 0.000277581
4.95002 3.23792e-21 0.000269392
4.98559 1.56938e-21 0.000261502
5.02117 1.38885e-21 0.000253899
5.05677 8.41103e-22 0.000246568
5.09237 3.53444e-21 0.0002395
5.128 -1.03804e-21 0.000232682
5.16363 -3.22304e-21 0.000226104
5.19928 -2.19751e-21 0.000219756
5.23494 3.66391e-22 0.000213628
5.27062 2.60505e-21 0.000207712
5.30631 -6.79353e-22 0.000201998
5.34201 -1.03602e-21 0.000196478
5.37773 3.97519e-21 0.000191145
5.41346 1.08278e-20 0.00018599
5.4492 -8.66665e-22 0.000181007
5.48497 -2.32337e-21 0.000176189
5.52074 -1.12201e-21 0.000171529
5.55653 9.69062e-22 0.000167022
5.59233 7.25998e-22 0.00016266
5.62815 3.78892e-22 0.000158439
5.66399 -3.70066e-21 0.000154353
5.69984 2.53455e-21 0.000150397
5.7357 -1.57053e-22 0.000146566
5.77158 -5.23217e-22 0.000142855
5.80748 -2.71893e-22 0.00013926
5.84339 -1.1395e-21 0.000135776
5.87932 1.20219e-21 0.0001324
5.91526 6.27472e-22 0.000129127
5.95122 -3.93586e-22 0.000125954
5.9872 7.40143e-22 0.000122877
6.02319 9.07701e-22 0.000119892
6.05919 2.14053e-21 0.000116996
6.09522 -1.86787e-21 0.000114187
6.13126 -7.16793e-22 0.00011146
6.16732 -1.58016e-21 0.000108814
6.20339 1.69207e-21 0.000106245
6.23949 3.15481e-22 0.00010375
6.27559 -2.25823e-22 0.000101327
6.31172 -3.57685e-22 9.89741e-05
6.34786 -1.20904e-21 9.66881e-05
6.38403 -5.01493e-22 9.44669e-05
6.42021 -1.78191e-21 9.23083e-05
6.4564 3.33032e-23 9.02103e-05
6.49262 3.48339e-22 8.81708e-05
6.52885 6.51517e-23 8.61879e-05
6.5651 -4.45914e-22 8.42597e-05
6.60137 -4.95262e-22 8.23843e-05
6.63766 -6.69758e-22 8.05602e-05
6.67397 -1.2031e-21 7.87855e-05
6.71029 -7.04497e-22 7.70588e-05
6.74664 4.80759e-22 7.53784e-05
6.783 6.53444e-22 7.37429e-05
6.81938 -6.7987e-23 7.21509e-05
6.85579 1.45927e-21 7.0601e-05
6.89221 -9.36251e-23 6.90917e-05
6.92865 2.05042e-21 6.7622e-05
6.96511 -1.63723e-21 6.61905e-05
7.00159 -1.80752e-22 6.47961e-05
7.0381 3.71613e-22 6.34376e-05
7.07462 5.11434e-22 6.21139e-05
7.11116 -3.1938e-22 6.0824e-05
7.14772 -2.04918e-22 5.95668e-05
7.18431 -1.18042e-21 5.83413e-05
7.22091 2.26163e-22 5.71466e-05
7.25754 -7.66557e-23 5.59818e-05
7.29418 2.93721e-22 5.4846e-05
7.33085 -4.36252e-22 5.37383e-05
7.36754 -1.58265e-22 5.26578e-05
7.40425 -2.48208e-22 5.16039e-05
7.44099 -7.80593e-23 5.05757e-05
7.47774 -3.11397e-22 4.95724e-05
7.51452 -2.03386e-22 4.85934e-05
7.55132 -4.23146e-22 4.7638e-05
7.58814 4.25276e-22 4.67054e-05
7.62498 2.34124e-22 4.57951e-05
7.66185 2.16767e-22 4.49063e-05
7.69874 1.68807e-22 4.40385e-05
7.73566 3.95197e-22 4.31912e-05
7.77259 -1.48203e-22 4.23636e-05
7.80955 -1.47501e-22 4.15554e-05
7.84654 -7.22348e-23 4.07658e-05
7.88355 1.20518e-22 3.99945e-05
7.92058 2.68626e-25 3.9241e-05
7.95763 3.41245e-22 3.85046e-05
7.99471 1.371e-22 3.7785e-05
8.03182 2.67361e-22 3.70818e-05
8.06895 -6.94581e-25 3.63944e-05
8.1061 5.30434e-23 3.57225e-05
8.14328 1.05297e-22 3.50656e-05
8.18049 -2.80857e-22 3.44234e-05
8.21772 -2.26033e-22 3.37954e-05
8.25497 -5.8589e-25 3.31813e-05
8.29226 1.79965e-23 3.25807e-05
8.32956 1.69624e-22 3.19932e-05
8.3669 -2.2321e-22 3.14186e-05
8.40426 3.91381e-23 3.08564e-05
8.44165 -2.94501e-22 3.03064e-05
8.47906 1.6749e-23 2.97683e-05
8.5165 6.3421e-22 2.92417e-05
8.55397 -1.41022e-22 2.87264e-05
8.59146 -2.66333e-22 2.8222e-05
8.62899 -3.20383e-22 2.77283e-05
8.66654 -6.57202e-23 2.7245e-05
8.70412 -4.28095e-22 2.67719e-05
8.74172 -1.81393e-22 2.63087e-05
8.77936 -3.65274e-22 2.58552e-05
8.81702 3.35283e-22 2.5411e-05
8.85471 -6.2274e-23 2.49761e-05
8.89244 2.02049e-22 2.45501e-05
8.93019 -3.68326e-23 2.41329e-05
8.96797 2.86929e-22 2.37242e-05
9.00578 -3.52034e-22 2.33238e-05
9.04362 -1.87922e-22 2.29316e-05
9.08149 -1.50771e-22 2.25472e-05
9.11939 -2.12707e-22 2.21707e-05
9.15732 -2.04474e-22 2.18016e-05
9.19528 -1.71523e-22 2.14399e-05
9.23327 -2.78358e-22 2.10855e-05
9.2713 -2.0863e-22 2.0738e-05
9.30935 -1.63269e-22 2.03975e-05
9.34744 -2.24505e-22 2.00636e-05
9.38556 -2.08886e-22 1.97363e-05
9.42371 -1.43582e-22 1.94153e-05
9.46189 -1.82889e-22 1.91006e-05
9.50011 -4.60359e-23 1.8792e-05
9.53836 -2.35303e-22 1.84894e-05
9.57664 -1.65257e-22 1.81926e-05
9.61496 -1.05241e-22 1.79015e-05
9.65331 -5.05263e-23 1.7616e-05
9.69169 -2.3657e-22 1.73358e-05
9.73011 -1.17459e-22 1.7061e-05
9.76856 -1.55364e-22 1.67914e-05
9.80704 -2.1268e-22 1.65269e-05
9.84557 -8.92364e-23 1.62674e-05
9.88412 -9.84963e-23 1.60127e-05
9.92271 -1.2879e-22 1.57627e-05
9.96134 -2.12219e-22 1.55174e-05
10 -2.23253e-22 1.52766e-05
10.0387 -9.1372e-23 1.50403e-05
10.0774 -1.2238e-22 1.48083e-05
10.1162 -1.99899e-22 1.45805e-05
10.155 -1.58125e-22 1.43569e-05
10.1939 -2.42549e-22 1.41374e-05
10.2328 -3.31467e-23 1.39219e-05
10.2717 -2.11705e-22 1.37102e-05
10.3106 2.94444e-23 1.35024e-05
10.3496 -8.16037e-23 1.32983e-05
10.3887 -1.06863e-22 1.30979e-05
10.4278 -3.5773e-23 1.2901e-05
10.4669 -9.34101e-23 1.27076e-05
10.506 -1.47515e-22 1.25176e-05
10.5452 -1.11948e-23 1.2331e-05
10.5845 -1.62622e-22 1.21477e-05
10.6238 -1.90227e-22 1.19676e-05
10.6631 -3.69933e-23 1.17906e-05
10.7024 -1.75604e-22 1.16168e-05
10.7418 -8.68467e-23 1.14459e-05
10.7813 -1.78107e-22 1.1278e-05
10.8208 -1.23441e-22 1.1113e-05
10.8603 -1.48526e-22 1.09508e-05
10.8999 -1.7058e-22 1.07915e-05
10.9395 -1.87772e-22 1.06348e-05
10.9792 -5.36005e-23 1.04808e-05
11.0189 -2.16945e-22 1.03294e-05
11.0586 -9.18043e-23 1.01806e-05
11.0984 -9.51525e-23 1.00343e-05
11.1383 -1.07494e-22 9.89044e-06
11.1781 -9.08741e-23 9.74901e-06
11.2181 -8.68607e-23 9.60993e-06
11.2581 -1.12975e-22 9.47318e-06
11.2981 -1.62448e-22 9.3387e-06
11.3381 -9.60291e-23 9.20644e-06
11.3783 -8.62122e-23 9.07637e-06
11.4184 -9.69383e-23 8.94844e-06
11.4587 -1.1648e-22 8.82261e-06
11.4989 -1.32478e-22 8.69884e-06
11.5392 -1.40708e-22 8.57709e-06
11.5796 -1.27577e-22 8.45731e-06
11.62 -5.8479e-23 8.33948e-06
11.6605 -4.85292e-23 8.22355e-06
11.701 -4.08868e-23 8.10949e-06
11.7415 -9.73124e-23 7.99727e-06
11.7822 -6.75254e-23 7.88684e-06
11.8228 -1.40882e-22 7.77818e-06
11.8636 -1.27526e-22 7.67124e-06
11.9043 -8.61955e-23 7.56601e-06
11.9452 -8.32498e-23 7.46244e-06
11.986 -1.37459e-22 7.3605e-06
12.027 -1.18117e-22 7.26017e-06
12.068 -1.19848e-22 7.16141e-06
12.109 -5.61898e-24 7.0642e-06
12.1501 -8.14554e-23 6.96851e-06
12.1913 -4.32654e-23 6.87431e-06
12.2325 -2.9503e-23 6.78156e-06
12.2738 -8.97231e-23 6.69026e-06
12.3151 -3.27508e-23 6.60036e-06
12.3565 -3.3484e-23 6.51184e-06
12.3979 -5.90284e-24 6.42468e-06
12.4394 -7.09598e-23 6.33885e-06
12.481 -3.47876e-23 6.25434e-06
12.5226 -2.7825e-23 6.1711e-06
12.5643 -2.47608e-23 6.08913e-06
12.6061 -3.04275e-23 6.00841e-06
12.6479 -4.69818e-25 5.92889e-06
12.6898 -4.74579e-23 5.85058e-06
12.7317 -7.32273e-23 5.77343e-06
12.7737 -3.4477e-23 5.69745e-06
12.8158 -3.38993e-23 5.62259e-06
12.8579 -5.50186e-23 5.54885e-06
12.9001 -3.78988e-23 5.4762e-06
12.9424 -6.29141e-23 5.40463e-06
12.9847 -3.15577e-23 5.33411e-06
13.0271 -2.72754e-23 5.26463e-06
13.0696 -3.27362e-23 5.19617e-06
13.1121 -3.04611e-23 5.12871e-06
13.1547 -5.28086e-23 5.06224e-06
13.1974 -3.95625e-23 4.99673e-06
13.2402 -4.61713e-23 4.93217e-06
13.283 -6.32478e-23 4.86855e-06
13.3259 -3.39473e-23 4.80584e-06
13.3689 -1.56858e-23 4.74404e-06
13.4119 -5.81564e-23 4.68313e-06
13.455 -3.60949e-23 4.62308e-06
13.4982 -1.9362e-23 4.5639e-06
13.5415 -2.68388e-23 4.50556e-06
13.5848 -3.59098e-23 4.44804e-06
13.6283 -3.90854e-23 4.39134e-06
13.6718 -3.72155e-23 4.33544e-06
13.7153 -1.53519e-23 4.28033e-06
13.759 -5.05648e-23 4.226e-06
13.8028 -1.39993e-23 4.17242e-06
13.8466 -1.7504e-23 4.11959e-06
13.8905 -1.31203e-23 4.0675e-06
13.9345 -3.05394e-23 4.01614e-06
13.9786 -4.29115e-23 3.96548e-06
14.0227 -4.67983e-24 3.91553e-06
14.067 -1.31858e-23 3.86627e-06
14.1113 -3.65121e-24 3.81768e-06
14.1558 2.20273e-24 3.76976e-06
14.2003 -1.81517e-23 3.72249e-06
14.2449 -8.1732e-24 3.67587e-06
14.2896 -3.56196e-23 3.62989e-06
14.3344 -1.07779e-23 3.58453e-06
14.3793 -3.27114e-23 3.53978e-06
14.4243 -1.03485e-23 3.49564e-06
14.4693 -2.11244e-23 3.45209e-06
14.5145 -2.09346e-23 3.40913e-06
14.5598 -1.86159e-23 3.36674e-06
14.6052 -1.65776e-23 3.32491e-06
14.6506 -1.50707e-23 3.28365e-06
14.6962 -4.46846e-25 3.24293e-06
14.7419 -2.8576e-23 3.20276e-06
14.7877 -1.80753e-23 3.16311e-06
14.8336 -1.22157e-23 3.12399e-06
14.8796 -2.08796e-23 3.08538e-06
14.9257 -8.49784e-24 3.04727e-06
14.9719 -2.07054e-23 3.00967e-06
15.0182 -3.21066e-23 2.97255e-06
15.0647 -2.75563e-23 2.93592e-06
15.1112 -1.95919e-23 2.89976e-06
15.1579 -1.382e-23 2.86407e-06
15.2047 -1.20417e-23 2.82884e-06
15.2516 -2.03617e-23 2.79407e-06
15.2986 -1.67239e-23 2.75974e-06
15.3458 -1.46453e-23 2.72585e-06
15.393 -2.1736e-23 2.69239e-06
15.4404 -2.61612e-23 2.65935e-06
15.488 -1.10605e-23 2.62674e-06
15.5356 -6.30854e-24 2.59454e-06
15.5834 -1.46916e-24 2.56274e-06
15.6313 -2.78997e-23 2.53135e-06
15.6794 -1.30245e-23 2.50034e-06
15.7276 1.32229e-23 2.46973e-06
15.7759 -2.57978e-23 2.4395e-06
15.8243 -1.37094e-23 2.40964e-06
15.873 -1.66105e-23 2.38015e-06
15.9217 -1.67757e-24 2.35103e-06
15.9706 -6.74648e-24 2.32226e-06
16.0197 -5.46084e-24 2.29385e-06
16.0689 -4.58748e-24 2.26579e-06
16.1182 -1.51328e-23 2.23807e-06
16.1677 -2.82187e-23 2.21069e-06
16.2174 -8.71355e-24 2.18363e-06
16.2672 -1.9516e-23 2.15691e-06
16.3172 -3.17943e-24 2.13051e-06
16.3674 -9.74384e-24 2.10442e-06
16.4177 -1.27812e-23 2.07865e-06
16.4682 -1.33044e-23 2.05319e-06
16.5189 -1.7493e-24 2.02802e-06
16.5697 2.70815e-24 2.00316e-06
16.6208 -3.27207e-24 1.97859e-06
16.672 -1.01131e-23 1.95431e-06
16.7234 -1.20378e-23 1.93031e-06
16.775 -8.36125e-24 1.9066e-06
16.8268 -8.51857e-25 1.88316e-06
16.8787 -2.00177e-23 1.85999e-06
16.9309 -1.05272e-23 1.83709e-06
16.9833 -1.02442e-23 1.81445e-06
17.0359 -3.66528e-24 1.79208e-06
17.0887 -9.57027e-24 1.76995e-06
17.1418 -1.2118e-23 1.74809e-06
17.195 -1.97718e-23 1.72646e-06
17.2485 -1.02226e-23 1.70508e-06
17.3022 -1.70723e-23 1.68395e-06
17.3562 -1.17655e-23 1.66304e-06
17.4104 -9.25469e-24 1.64237e-06
17.4648 -1.53118e-23 1.62193e-06
17.5195 -1.39566e-23 1.60172e-06
17.5744 -1.29852e-23 1.58172e-06
17.6296 -4.70014e-24 1.56195e-06
17.6851 -1.53988e-23 1.54239e-06
17.7408 -1.47763e-23 1.52303e-06
17.7969 -1.16603e-23 1.50389e-06
17.8532 -1.62181e-23 1.48495e-06
17.9098 -1.49665e-23 1.46622e-06
17.9667 -1.04695e-23 1.44767e-06
18.0239 -1.74699e-23 1.42933e-06
18.0815 -1.72769e-23 1.41117e-06
18.1393 -1.17351e-23 1.3932e-06
18.1975 -1.38889e-23 1.37542e-06
18.256 -1.65209e-23 1.35782e-06
18.3149 -1.66854e-23 1.34039e-06
18.3742 -1.83532e-23 1.32314e-06
18.4338 -1.49521e-23 1.30606e-06
18.4938 -1.33997e-23 1.28915e-06
18.5542 -8.97786e-24 1.2724e-06
18.615 -6.63579e-24 1.25581e-06
18.6762 -5.45629e-24 1.23939e-06
18.7379 -1.558e-23 1.22311e-06
18.8 -6.36262e-24 1.20699e-06
18.8625 -1.36366e-23 1.19102e-06
18.9255 -4.54058e-24 1.17519e-06
18.9891 -1.75618e-24 1.15951e-06
19.0531 -4.49273e-24 1.14396e-06
19.1177 -2.42462e-24 1.12855e-06
19.1828 -1.84008e-24 1.11326e-06
19.2484 -4.90618e-24 1.09811e-06
19.3147 -1.01799e-23 1.08308e-06
19.3816 -4.04499e-24 1.06817e-06
19.4491 -2.48979e-24 1.05338e-06
19.5173 -2.77843e-24 1.0387e-06
19.5862 -3.84764e-24 1.02413e-06
19.6558 -2.9591e-24 1.00966e-06
19.7262 -3.12457e-24 9.95297e-07
19.7974 -1.03697e-23 9.81026e-07
19.8694 -8.35287e-24 9.66845e-07
19.9423 -1.29963e-23 9.52748e-07
20.0162 -6.58117e-24 9.38732e-07
20.091 -9.72136e-24 9.2479e-07
20.1669 -7.54973e-24 9.10915e-07
20.244 -3.60963e-24 8.97101e-07
20.3222 -2.51364e-24 8.83341e-07
20.4016 -7.11727e-24 8.69625e-07
20.4825 -4.90205e-24 8.55947e-07
20.5648 -3.35208e-24 8.42295e-07
20.6487 -5.13212e-24 8.28658e-07
20.7344 -1.83448e-24 8.15023e-07
20.8219 1.10376e-24 8.01377e-07
20.9115 -3.59323e-24 7.87702e-07
21.0034 8.96453e-25 7.73978e-07
21.0979 6.11212e-25 7.6018e-07
21.1952 1.02473e-24 7.46281e-07
21.2959 7.04556e-25 7.32243e-07
21.4004 1.59915e-24 7.1802e-07
21.5093 1.66749e-24 7.03551e-07
21.6237 -1.91443e-24 6.88752e-07
21.7448 -2.7686e-24 6.73505e-07
21.8747 -3.25158e-24 6.57627e-07
22.0165 5.27408e-25 6.4081e-07
22.1768 -9.85551e-25 6.2245e-07
22.3723 8.06204e-25 6.00941e-07


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.075Lambda0.5Nc1ClassicOneLoop/iFp_OneLoopFRG.txt <==
-22.3723 2.76307e-25 6.00944e-07
-22.1768 -1.02563e-24 6.22453e-07
-22.0165 1.32688e-24 6.40813e-07
-21.8747 -1.20418e-24 6.57631e-07
-21.7448 7.66918e-25 6.73509e-07
-21.6237 1.96686e-24 6.88756e-07
-21.5093 9.2163e-26 7.03554e-07
-21.4004 2.09118e-25 7.18024e-07
-21.2959 -2.64307e-25 7.32247e-07
-21.1952 2.08201e-24 7.46285e-07
-21.0979 -9.91427e-25 7.60185e-07
-21.0034 2.20524e-25 7.73982e-07
-20.9115 6.24575e-25 7.87706e-07
-20.8219 -2.19416e-24 8.01382e-07
-20.7344 8.93008e-25 8.15028e-07
-20.6487 1.98801e-24 8.28663e-07
-20.5648 -1.04892e-24 8.423e-07
-20.4825 5.97423e-25 8.55952e-07
-20.4016 7.45732e-25 8.69631e-07
-20.3222 4.47474e-25 8.83346e-07
-20.244 1.07559e-24 8.97107e-07
-20.1669 2.41345e-24 9.10921e-07
-20.091 -2.66787e-24 9.24796e-07
-20.0162 -9.6219e-25 9.38738e-07
-19.9423 -7.34204e-25 9.52755e-07
-19.8694 1.15852e-24 9.66851e-07
-19.7974 -5.05253e-25 9.81032e-07
-19.7262 3.20905e-25 9.95304e-07
-19.6558 2.95044e-24 1.00967e-06
-19.5862 3.06836e-24 1.02414e-06
-19.5173 2.57261e-24 1.03871e-06
-19.4491 3.05402e-24 1.05339e-06
-19.3816 -3.32225e-24 1.06818e-06
-19.3147 -2.5975e-24 1.08309e-06
-19.2484 -1.69086e-24 1.09812e-06
-19.1828 2.12502e-24 1.11327e-06
-19.1177 4.29111e-25 1.12855e-06
-19.0531 1.83239e-24 1.14397e-06
-18.9891 -2.19024e-24 1.15951e-06
-18.9255 9.98733e-25 1.1752e-06
-18.8625 1.56462e-24 1.19103e-06
-18.8 -2.00382e-24 1.207e-06
-18.7379 1.24885e-24 1.22312e-06
-18.6762 -2.23406e-24 1.23939e-06
-18.615 3.26192e-24 1.25582e-06
-18.5542 4.52915e-24 1.27241e-06
-18.4938 -1.47755e-24 1.28916e-06
-18.4338 3.20205e-25 1.30607e-06
-18.3742 5.12099e-24 1.32315e-06
-18.3149 -1.44077e-24 1.3404e-06
-18.256 -5.9296e-24 1.35783e-06
-18.1975 -2.46157e-24 1.37543e-06
-18.1393 2.6122e-24 1.39321e-06
-18.0815 1.86756e-24 1.41118e-06
-18.0239 -5.0417e-24 1.42934e-06
-17.9667 3.19026e-24 1.44769e-06
-17.9098 -3.87019e-24 1.46623e-06
-17.8532 -1.01942e-24 1.48496e-06
-17.7969 -2.72447e-24 1.5039e-06
-17.7408 -1.30014e-24 1.52305e-06
-17.6851 -6.97024e-24 1.5424e-06
-17.6296 -1.96535e-24 1.56196e-06
-17.5744 -9.23566e-25 1.58174e-06
-17.5195 -1.54212e-24 1.60173e-06
-17.4648 3.05964e-24 1.62195e-06
-17.4104 -3.47631e-24 1.64239e-06
-17.3562 1.79066e-24 1.66306e-06
-17.3022 -1.34598e-24 1.68396e-06
-17.2485 -7.1903e-24 1.7051e-06
-17.195 2.01664e-24 1.72648e-06
-17.1418 -3.68056e-25 1.7481e-06
-17.0887 4.06708e-24 1.76997e-06
-17.0359 4.76577e-25 1.79209e-06
-16.9833 -2.76008e-24 1.81447e-06
-16.9309 6.83633e-24 1.83711e-06
-16.8787 9.52205e-25 1.86001e-06
-16.8268 4.75527e-24 1.88317e-06
-16.775 6.8453e-24 1.90661e-06
-16.7234 2.50653e-24 1.93033e-06
-16.672 6.13825e-24 1.95433e-06
-16.6208 2.92746e-24 1.97861e-06
-16.5697 -8.9576e-26 2.00318e-06
-16.5189 7.60792e-24 2.02804e-06
-16.4682 -4.23566e-24 2.05321e-06
-16.4177 -9.17415e-24 2.07867e-06
-16.3674 -5.49755e-24 2.10444e-06
-16.3172 -5.26517e-24 2.13053e-06
-16.2672 -2.6391e-24 2.15693e-06
-16.2174 -2.8358e-24 2.18366e-06
-16.1677 -4.86177e-24 2.21071e-06
-16.1182 -1.26336e-23 2.23809e-06
-16.0689 -5.32189e-25 2.26581e-06
-16.0197 -2.00342e-24 2.29388e-06
-15.9706 1.73426e-23 2.32229e-06
-15.9217 -5.41871e-24 2.35105e-06
-15.873 -8.17986e-24 2.38018e-06
-15.8243 3.85087e-24 2.40966e-06
-15.7759 -7.75739e-26 2.43952e-06
-15.7276 1.6005e-23 2.46975e-06
-15.6794 2.50438e-24 2.50037e-06
-15.6313 -3.92973e-24 2.53137e-06
-15.5834 -4.58334e-24 2.56277e-06
-15.5356 4.94972e-24 2.59457e-06
-15.488 -5.8623e-24 2.62677e-06
-15.4404 -7.3193e-24 2.65938e-06
-15.393 -8.90298e-24 2.69242e-06
-15.3458 -1.16404e-25 2.72588e-06
-15.2986 -2.04234e-24 2.75977e-06
-15.2516 3.34368e-24 2.7941e-06
-15.2047 2.72959e-24 2.82888e-06
-15.1579 -3.06998e-24 2.86411e-06
-15.1112 1.007e-23 2.8998e-06
-15.0647 1.38992e-23 2.93595e-06
-15.0182 2.15048e-24 2.97259e-06
-14.9719 -1.87569e-24 3.0097e-06
-14.9257 -7.1721e-24 3.04731e-06
-14.8796 1.71898e-24 3.08541e-06
-14.8336 -2.69694e-24 3.12402e-06
-14.7877 7.80635e-25 3.16315e-06
-14.7419 -1.62042e-23 3.20279e-06
-14.6962 7.36718e-24 3.24297e-06
-14.6506 6.98507e-24 3.28369e-06
-14.6052 -5.99468e-24 3.32495e-06
-14.5598 -3.21141e-24 3.36678e-06
-14.5145 1.02515e-23 3.40917e-06
-14.4693 -1.17901e-23 3.45213e-06
-14.4243 -2.10177e-23 3.49568e-06
-14.3793 -1.20039e-23 3.53982e-06
-14.3344 2.51008e-24 3.58457e-06
-14.2896 1.72771e-23 3.62993e-06
-14.2449 -4.39919e-24 3.67592e-06
-14.2003 3.74104e-24 3.72254e-06
-14.1558 4.46038e-24 3.76981e-06
-14.1113 -1.18853e-23 3.81773e-06
-14.067 1.15262e-23 3.86632e-06
-14.0227 1.26824e-23 3.91558e-06
-13.9786 8.81936e-24 3.96554e-06
-13.9345 8.87885e-24 4.01619e-06
-13.8905 1.601e-23 4.06756e-06
-13.8466 5.85126e-24 4.11965e-06
-13.8028 9.22068e-24 4.17248e-06
-13.759 1.47668e-24 4.22605e-06
-13.7153 4.69799e-24 4.28039e-06
-13.6718 2.30201e-23 4.3355e-06
-13.6283 -8.20957e-24 4.3914e-06
-13.5848 3.1513e-24 4.4481e-06
-13.5415 2.3317e-23 4.50562e-06
-13.4982 2.60983e-23 4.56396e-06
-13.455 1.19449e-23 4.62315e-06
-13.4119 5.12046e-24 4.68319e-06
-13.3689 -1.58207e-23 4.74411e-06
-13.3259 -2.42923e-25 4.80591e-06
-13.283 3.03753e-23 4.86862e-06
-13.2402 -1.05067e-23 4.93224e-06
-13.1974 -3.02673e-24 4.9968e-06
-13.1547 -1.53289e-23 5.06231e-06
-13.1121 1.65765e-23 5.12879e-06
-13.0696 -3.493e-24 5.19625e-06
-13.0271 -1.46233e-23 5.26471e-06
-12.9847 2.09654e-24 5.33419e-06
-12.9424 1.44906e-23 5.40471e-06
-12.9001 2.48064e-24 5.47629e-06
-12.8579 -3.4777e-24 5.54893e-06
-12.8158 -2.81632e-23 5.62268e-06
-12.7737 -3.00444e-24 5.69753e-06
-12.7317 -4.69368e-24 5.77352e-06
-12.6898 -3.96614e-23 5.85067e-06
-12.6479 5.98758e-24 5.92899e-06
-12.6061 1.97238e-23 6.0085e-06
-12.5643 4.15508e-23 6.08923e-06
-12.5226 -1.59564e-24 6.1712e-06
-12.481 3.88611e-24 6.25444e-06
-12.4394 -2.74012e-23 6.33896e-06
-12.3979 2.44413e-23 6.42478e-06
-12.3565 1.22683e-23 6.51195e-06
-12.3151 -4.4811e-23 6.60047e-06
-12.2738 1.93779e-23 6.69037e-06
-12.2325 2.47134e-23 6.78168e-06
-12.1913 -2.72753e-23 6.87442e-06
-12.1501 -6.2296e-23 6.96863e-06
-12.109 1.99571e-23 7.06433e-06
-12.068 -1.39422e-23 7.16154e-06
-12.027 -1.52084e-23 7.2603e-06
-11.986 -2.48499e-23 7.36063e-06
-11.9452 -2.83583e-23 7.46257e-06
-11.9043 6.31201e-23 7.56614e-06
-11.8636 -1.33975e-23 7.67138e-06
-11.8228 -1.6555e-23 7.77832e-06
-11.7822 1.68235e-23 7.88698e-06
-11.7415 -3.45929e-23 7.99741e-06
-11.701 -1.47965e-23 8.10964e-06
-11.6605 2.41611e-23 8.22371e-06
-11.62 -2.29987e-23 8.33964e-06
-11.5796 -3.15021e-23 8.45747e-06
-11.5392 -1.92662e-23 8.57725e-06
-11.4989 -4.49318e-23 8.69901e-06
-11.4587 -3.75016e-23 8.82278e-06
-11.4184 2.98244e-23 8.94862e-06
-11.3783 4.23082e-23 9.07655e-06
-11.3381 4.18348e-23 9.20662e-06
-11.2981 -8.55021e-24 9.33888e-06
-11.2581 -2.4409e-23 9.47337e-06
-11.2181 8.1403e-24 9.61013e-06
-11.1781 -6.69198e-24 9.7492e-06
-11.1383 -7.24167e-24 9.89064e-06
-11.0984 2.86353e-24 1.00345e-05
-11.0586 4.15486e-23 1.01808e-05
-11.0189 -6.87071e-23 1.03296e-05
-10.9792 -9.2434e-23 1.0481e-05
-10.9395 4.10557e-23 1.0635e-05
-10.8999 -5.07142e-24 1.07917e-05
-10.8603 -4.41179e-23 1.09511e-05
-10.8208 -2.29975e-23 1.11132e-05
-10.7813 7.09659e-23 1.12783e-05
-10.7418 -4.07057e-23 1.14462e-05
-10.7024 -4.61194e-23 1.1617e-05
-10.6631 -1.35284e-22 1.17909e-05
-10.6238 -1.0175e-22 1.19679e-05
-10.5845 9.68358e-23 1.2148e-05
-10.5452 1.10609e-22 1.23313e-05
-10.506 -6.65482e-23 1.25179e-05
-10.4669 -6.1035e-23 1.27079e-05
-10.4278 -5.84739e-23 1.29013e-05
-10.3887 -5.32862e-23 1.30982e-05
-10.3496 2.3498e-23 1.32986e-05
-10.3106 -3.43259e-23 1.35027e-05
-10.2717 6.90339e-23 1.37106e-05
-10.2328 -3.73431e-23 1.39222e-05
-10.1939 -6.10597e-23 1.41378e-05
-10.155 6.40621e-23 1.43573e-05
-10.1162 -1.74878e-23 1.45809e-05
-10.0774 -6.93181e-25 1.48086e-05
-10.0387 2.07555e-23 1.50406e-05
-10 3.93415e-25 1.5277e-05
-9.96134 -5.16527e-23 1.55178e-05
-9.92271 -7.90375e-23 1.57631e-05
-9.88412 -1.49652e-23 1.60131e-05
-9.84557 7.27175e-24 1.62678e-05
-9.80704 1.05002e-22 1.65273e-05
-9.76856 -7.77777e-24 1.67919e-05
-9.73011 4.37209e-23 1.70615e-05
-9.69169 6.0031e-23 1.73363e-05
-9.65331 3.73506e-23 1.76164e-05
-9.61496 2.06582e-23 1.7902e-05
-9.57664 -8.29571e-23 1.81931e-05
-9.53836 -7.35196e-24 1.84899e-05
-9.50011 4.53153e-23 1.87926e-05
-9.46189 -1.01819e-22 1.91012e-05
-9.42371 1.18733e-22 1.94159e-05
-9.38556 7.2129e-23 1.97368e-05
-9.34744 -8.5918e-23 2.00642e-05
-9.30935 -2.0553e-23 2.0398e-05
-9.2713 5.68533e-23 2.07386e-05
-9.23327 -2.94064e-23 2.10861e-05
-9.19528 -5.86084e-23 2.14406e-05
-9.15732 -1.37642e-22 2.18023e-05
-9.11939 -1.37919e-23 2.21713e-05
-9.08149 1.10682e-22 2.25479e-05
-9.04362 -1.04523e-22 2.29323e-05
-9.00578 2.95193e-23 2.33245e-05
-8.96797 -3.91202e-23 2.37249e-05
-8.93019 -3.06883e-23 2.41337e-05
-8.89244 8.35813e-23 2.45509e-05
-8.85471 9.5349e-24 2.49769e-05
-8.81702 -1.1513e-22 2.54119e-05
-8.77936 1.65801e-22 2.5856e-05
-8.74172 -1.48347e-22 2.63096e-05
-8.70412 1.8311e-22 2.67728e-05
-8.66654 -1.18048e-22 2.72459e-05
-8.62899 -1.58403e-22 2.77292e-05
-8.59146 2.02717e-23 2.82229e-05
-8.55397 -4.3604e-23 2.87273e-05
-8.5165 2.734e-22 2.92427e-05
-8.47906 -9.96931e-23 2.97693e-05
-8.44165 9.32271e-23 3.03075e-05
-8.40426 -2.46795e-22 3.08575e-05
-8.3669 -2.65977e-22 3.14197e-05
-8.32956 -1.07001e-22 3.19943e-05
-8.29226 -3.29315e-22 3.25818e-05
-8.25497 -9.25882e-24 3.31825e-05
-8.21772 1.30492e-22 3.37966e-05
-8.18049 -1.84215e-22 3.44246e-05
-8.14328 -2.0879e-22 3.50669e-05
-8.1061 -6.00883e-23 3.57238e-05
-8.06895 -9.72586e-23 3.63958e-05
-8.03182 -1.64526e-22 3.70832e-05
-7.99471 2.8112e-22 3.77865e-05
-7.95763 -2.06383e-22 3.85061e-05
-7.92058 -3.74802e-22 3.92425e-05
-7.88355 1.40181e-22 3.99961e-05
-7.84654 3.45005e-22 4.07674e-05
-7.80955 1.26414e-23 4.1557e-05
-7.77259 2.7207e-22 4.23653e-05
-7.73566 -2.37567e-22 4.31929e-05
-7.69874 -1.32338e-22 4.40403e-05
-7.66185 1.71943e-22 4.49082e-05
-7.62498 -7.65526e-23 4.5797e-05
-7.58814 -5.3654e-23 4.67074e-05
-7.55132 6.47956e-23 4.764e-05
-7.51452 -4.91663e-22 4.85955e-05
-7.47774 -1.37884e-22 4.95746e-05
-7.44099 -3.18912e-22 5.05779e-05
-7.40425 2.74446e-22 5.16062e-05
-7.36754 -1.85296e-22 5.26602e-05
-7.33085 5.13316e-22 5.37407e-05
-7.29418 2.3454e-23 5.48485e-05
-7.25754 -2.89159e-22 5.59844e-05
-7.22091 1.7594e-22 5.71493e-05
-7.18431 5.5174e-22 5.8344e-05
-7.14772 -7.77991e-22 5.95696e-05
-7.11116 -2.10918e-22 6.08269e-05
-7.07462 6.7691e-23 6.21169e-05
-7.0381 -8.1592e-22 6.34407e-05
-7.00159 -4.76183e-22 6.47993e-05
-6.96511 -2.36412e-22 6.61938e-05
-6.92865 -4.28971e-22 6.76254e-05
-6.89221 -3.04615e-22 6.90952e-05
-6.85579 3.62483e-22 7.06045e-05
-6.81938 -8.96126e-22 7.21546e-05
-6.783 -2.76912e-22 7.37468e-05
-6.74664 -5.97212e-22 7.53824e-05
-6.71029 1.75844e-22 7.70629e-05
-6.67397 -8.02702e-22 7.87897e-05
-6.63766 -2.1697e-22 8.05645e-05
-6.60137 7.65665e-22 8.23888e-05
-6.5651 8.05807e-22 8.42643e-05
-6.52885 -8.78279e-22 8.61927e-05
-6.49262 2.66174e-22 8.81757e-05
-6.4564 1.25779e-22 9.02154e-05
-6.42021 5.43371e-22 9.23136e-05
-6.38403 -7.43426e-22 9.44723e-05
-6.34786 4.00842e-22 9.66937e-05
-6.31172 9.68437e-22 9.89799e-05
-6.27559 -2.95061e-22 0.000101333
-6.23949 3.43777e-22 0.000103756
-6.20339 8.10715e-23 0.000106251
-6.16732 1.03489e-22 0.00010882
-6.13126 1.01557e-21 0.000111467
-6.09522 1.10958e-21 0.000114194
-6.05919 -4.36872e-22 0.000117004
-6.02319 -1.59321e-21 0.000119899
-5.9872 3.92395e-22 0.000122884
-5.95122 -3.17151e-22 0.000125962
-5.91526 -1.48522e-21 0.000129135
-5.87932 1.7153e-21 0.000132409
-5.84339 2.70475e-22 0.000135785
-5.80748 -1.29276e-22 0.000139269
-5.77158 4.30063e-22 0.000142864
-5.7357 2.03373e-22 0.000146576
-5.69984 1.69638e-22 0.000150407
-5.66399 5.96466e-22 0.000154364
-5.62815 -4.20671e-22 0.00015845
-5.59233 -6.95855e-22 0.000162671
-5.55653 2.15976e-21 0.000167034
-5.52074 9.02195e-22 0.000171542
-5.48497 4.61796e-22 0.000176202
-5.4492 1.71756e-21 0.000181021
-5.41346 -2.00778e-21 0.000186004
-5.37773 -6.958e-22 0.000191159
-5.34201 2.04321e-21 0.000196493
-5.30631 -3.00804e-21 0.000202014
-5.27062 -2.32089e-21 0.000207728
-5.23494 -2.0139e-21 0.000213645
-5.19928 -1.8692e-21 0.000219773
-5.16363 -9.31997e-22 0.000226122
-5.128 2.02702e-21 0.0002327
-5.09237 -1.47649e-21 0.000239519
-5.05677 5.2211e-22 0.000246588
-5.02117 -1.08251e-21 0.000253919
-4.98559 3.52563e-21 0.000261524
-4.95002 3.03987e-21 0.000269415
-4.91446 -1.29162e-21 0.000277605
-4.87892 2.55676e-21 0.000286107
-4.84339 -4.11872e-21 0.000294937
-4.80787 1.45102e-21 0.00030411
-4.77237 1.76148e-22 0.000313642
-4.73687 -6.60556e-24 0.000323549
-4.70139 1.54508e-21 0.00033385
-4.66592 -4.1786e-22 0.000344565
-4.63046 3.38024e-21 0.000355712
-4.59502 3.39921e-21 0.000367314
-4.55958 -3.55305e-21 0.000379392
-4.52416 -9.56522e-22 0.000391972
-4.48875 -2.67676e-22 0.000405077
-4.45335 -5.07644e-21 0.000418735
-4.41797 4.0013e-21 0.000432975
-4.38259 2.81334e-21 0.000447826
-4.34722 1.08018e-21 0.00046332
-4.31187 3.10763e-21 0.000479491
-4.27653 5.94915e-21 0.000496376
-4.24119 6.63434e-21 0.000514012
-4.20587 7.1545e-21 0.000532441
-4.17056 -7.07371e-21 0.000551706
-4.13526 -8.97881e-21 0.000571854
-4.09997 -1.12003e-20 0.000592932
-4.06469 3.61866e-21 0.000614996
-4.02942 4.39311e-21 0.000638099
-3.99416 1.12163e-20 0.000662303
-3.95891 1.79526e-21 0.000687671
-3.92367 -7.07636e-21 0.000714271
-3.88844 -2.43746e-21 0.000742178
-3.85322 -3.28613e-21 0.000771469
-3.81801 -2.24689e-21 0.000802229
-3.7828 -1.68254e-22 0.000834547
-3.74761 1.40002e-20 0.000868521
-3.71243 -1.99516e-21 0.000904253
-3.67726 1.70905e-21 0.000941857
-3.64209 4.70622e-21 0.000981451
-3.60694 2.00363e-21 0.00102317
-3.57179 -1.24806e-20 0.00106714
-3.53665 4.16672e-21 0.00111352
-3.50152 1.02902e-20 0.00116248
-3.4664 -1.75968e-20 0.00121418
-3.43129 -1.31957e-20 0.00126882
-3.39619 5.28338e-22 0.00132659
-3.36109 8.06976e-21 0.00138773
-3.32601 1.3824e-20 0.00145248
-3.29093 1.17556e-21 0.00152109
-3.25586 2.19295e-20 0.00159385
-3.2208 1.31932e-20 0.00167106
-3.18574 1.75983e-20 0.00175307
-3.1507 -3.79257e-20 0.00184025
-3.11566 2.20386e-20 0.00193298
-3.08063 4.43719e-20 0.00203172
-3.0456 3.44868e-20 0.00213693
-3.01059 -1.61926e-20 0.00224915
-2.97558 -2.12974e-21 0.00236895
-2.94058 1.78029e-20 0.00249697
-2.90558 -5.52534e-20 0.0026339
-2.87059 5.05013e-20 0.00278051
-2.83561 1.92248e-21 0.00293765
-2.80064 -1.42236e-20 0.00310626
-2.76567 -1.0025e-21 0.00328736
-2.73071 -6.89004e-20 0.00348212
-2.69576 -1.60994e-20 0.00369182
-2.66081 -6.14547e-20 0.00391787
-2.62587 3.08762e-20 0.00416186
-2.59094 -1.83459e-21 0.00442556
-2.55601 1.71505e-20 0.00471096
-2.52109 8.18189e-20 0.00502028
-2.48617 3.62214e-20 0.00535602
-2.45126 4.56213e-20 0.005721
-2.41636 -1.08424e-19 0.00611839
-2.38146 -7.66175e-20 0.0065518
-2.34657 4.96009e-20 0.00702531
-2.31168 -1.0248e-20 0.00754355
-2.2768 1.19874e-19 0.00811183
-2.24192 2.70739e-19 0.00873619
-2.20705 -4.5442e-19 0.00942359
-2.17219 -1.40489e-19 0.010182
-2.13733 2.28212e-20 0.0110207
-2.10247 -3.66104e-19 0.0119502
-2.06762 4.4467e-19 0.0129831
-2.03278 -6.18676e-20 0.0141338
-1.99794 4.29786e-19 0.0154191
-1.9631 -2.09218e-19 0.016859
-1.92827 4.91932e-20 0.0184768
-1.89345 -1.97339e-20 0.0203004
-1.85862 -1.02476e-18 0.0223627
-1.82381 5.37753e-19 0.0247032
-1.78899 7.58675e-20 0.0273691
-1.75419 2.36419e-19 0.0304175
-1.71938 2.38835e-18 0.0339176
-1.68458 1.69233e-18 0.0379535
-1.64979 8.65944e-19 0.0426282
-1.61499 -1.75309e-18 0.0480682
-1.58021 2.09454e-18 0.0544297
-1.54542 2.82731e-18 0.0619063
-1.51064 3.10967e-18 0.0707386
-1.47586 4.61248e-18 0.0812264
-1.44109 -1.41899e-18 0.0937426
-1.40632 -7.60749e-19 0.10875
-1.37155 -1.91592e-18 0.126819
-1.33679 5.12874e-18 0.148637
-1.30203 7.56057e-18 0.175014
-1.26727 9.59239e-18 0.206851
-1.23251 1.7483e-17 0.245044
-1.19776 3.98469e-18 0.290286
-1.16301 7.6458e-18 0.342684
-1.12827 1.65971e-17 0.401163
-1.09352 -1.99383e-17 0.462751
-1.05878 3.58431e-18 0.52209
-1.02405 -1.22529e-18 0.57186
-0.989309 -2.62435e-18 0.604633
-0.954576 -9.94169e-18 0.615665
-0.919844 1.30631e-17 0.604873
-0.885115 -3.04983e-18 0.576519
-0.850388 -3.37951e-17 0.537021
-0.815663 6.37713e-18 0.492575
-0.78094 4.10085e-18 0.447822
-0.746219 3.32532e-18 0.405611
-0.711499 -2.11002e-18 0.36735
-0.676781 -7.95758e-18 0.333502
-0.642065 9.93507e-18 0.303986
-0.60735 -9.40326e-18 0.278458
-0.572637 -1.16226e-17 0.256473
-0.537925 5.692e-18 0.237575
-0.503214 1.17895e-17 0.221339
-0.468504 1.38916e-18 0.207391
-0.433796 2.8449e-18 0.195406
-0.399089 6.08086e-18 0.185113
-0.364382 -1.95175e-18 0.176281
-0.329676 -7.80372e-19 0.168722
-0.294972 1.79829e-18 0.162279
-0.260267 2.61346e-18 0.156821
-0.225564 2.32647e-18 0.152244
-0.190861 4.65957e-19 0.148462
-0.156158 -4.80823e-19 0.145406
-0.121456 3.64008e-19 0.143022
-0.0867541 -3.15433e-19 0.141269
-0.0520524 2.35149e-20 0.140116
-0.0173508 2.01228e-19 0.139544
0.0173508 8.79892e-20 0.139544
0.0520524 -2.69178e-19 0.140116
0.0867541 -1.47906e-19 0.141269
0.121456 -3.72067e-19 0.143022
0.156158 1.21665e-18 0.145406
0.190861 2.87822e-19 0.148462
0.225564 -1.62475e-18 0.152244
0.260267 -2.4193e-18 0.156821
0.294972 -1.55295e-19 0.162279
0.329676 1.50678e-18 0.168722
0.364382 5.2974e-18 0.176281
0.399089 -4.54529e-19 0.185113
0.433796 2.47525e-18 0.195406
0.468504 -5.2681e-18 0.207391
0.503214 5.74578e-18 0.221339
0.537925 -6.54707e-18 0.237575
0.572637 1.76163e-18 0.256473
0.60735 -2.60019e-19 0.278458
0.642065 -7.43654e-18 0.303986
0.676781 4.90243e-18 0.333502
0.711499 4.66699e-19 0.36735
0.746219 -1.51321e-17 0.405611
0.78094 -3.44904e-18 0.447822
0.815663 -5.56657e-18 0.492575
0.850388 3.02923e-18 0.537021
0.885115 2.80409e-17 0.576519
0.919844 1.18058e-17 0.604873
0.954576 -1.00358e-17 0.615665
0.989309 -1.96746e-19 0.604633
1.02405 -1.23951e-18 0.57186
1.05878 4.67001e-19 0.52209
1.09352 -8.93907e-18 0.462751
1.12827 -1.18155e-17 0.401163
1.16301 5.70404e-18 0.342684
1.19776 -8.12294e-18 0.290286
1.23251 -9.38175e-18 0.245044
1.26727 4.637e-18 0.206851
1.30203 -4.92451e-18 0.175014
1.33679 -1.29453e-18 0.148637
1.37155 2.6664e-18 0.126819
1.40632 -1.52262e-18 0.10875
1.44109 1.28586e-18 0.0937426
1.47586 1.77168e-18 0.0812264
1.51064 2.11755e-18 0.0707386
1.54542 -4.50112e-20 0.0619063
1.58021 1.84728e-18 0.0544297
1.61499 7.1565e-19 0.0480682
1.64979 7.28605e-19 0.0426282
1.68458 -1.58046e-18 0.0379535
1.71938 -5.44754e-20 0.0339176
1.75419 -2.52257e-19 0.0304175
1.78899 3.90305e-19 0.0273691
1.82381 -1.72122e-19 0.0247032
1.85862 -2.68469e-19 0.0223627
1.89345 -3.77682e-19 0.0203004
1.92827 3.27121e-19 0.0184768
1.9631 -1.9701e-19 0.016859
1.99794 1.73537e-19 0.0154191
2.03278 -3.31644e-19 0.0141338
2.06762 7.8263e-20 0.0129831
2.10247 -3.36569e-20 0.0119502
2.13733 -1.34326e-19 0.0110207
2.17219 2.54269e-19 0.010182
2.20705 7.35401e-20 0.00942359
2.24192 4.71541e-20 0.00873619
2.2768 1.01088e-19 0.00811183
2.31168 1.14841e-20 0.00754355
2.34657 3.08477e-19 0.00702531
2.38146 1.88623e-21 0.0065518
2.41636 9.70108e-20 0.00611839
2.45126 1.11356e-19 0.005721
2.48617 -1.48548e-19 0.00535602
2.52109 7.09097e-20 0.00502028
2.55601 4.58436e-20 0.00471096
2.59094 -1.44729e-19 0.00442556
2.62587 5.98667e-21 0.00416186
2.66081 -8.27005e-20 0.00391787
2.69576 -9.94969e-21 0.00369182
2.73071 1.91064e-20 0.00348212
2.76567 1.78031e-21 0.00328736
2.80064 4.31656e-21 0.00310626
2.83561 4.6024e-20 0.00293765
2.87059 6.57845e-21 0.00278051
2.90558 -4.55297e-20 0.0026339
2.94058 -3.3666e-20 0.00249697
2.97558 -2.0958e-20 0.00236895
3.01059 3.9908e-20 0.00224915
3.0456 8.33524e-21 0.00213693
3.08063 -8.68739e-22 0.00203172
3.11566 -2.29094e-20 0.00193298
3.1507 -6.04925e-21 0.00184025
3.18574 1.52134e-20 0.00175307
3.2208 1.19564e-20 0.00167106
3.25586 1.87752e-20 0.00159385
3.29093 2.68553e-20 0.00152109
3.32601 1.98629e-20 0.00145248
3.36109 1.65622e-20 0.00138773
3.39619 1.67274e-20 0.00132659
3.43129 -8.38291e-21 0.00126882
3.4664 9.65485e-21 0.00121418
3.50152 1.35755e-20 0.00116248
3.53665 -6.38805e-21 0.00111352
3.57179 -1.53109e-20 0.00106714
3.60694 -1.85072e-20 0.00102317
3.64209 -9.21506e-21 0.000981451
3.67726 1.39127e-20 0.000941857
3.71243 1.80685e-20 0.000904253
3.74761 -1.28906e-20 0.000868521
3.7828 4.52059e-21 0.000834547
3.81801 -2.92143e-21 0.000802229
3.85322 -8.43772e-21 0.000771469
3.88844 -1.08592e-20 0.000742178
3.92367 5.07985e-22 0.000714271
3.95891 3.85155e-21 0.000687671
3.99416 3.455e-21 0.000662303
4.02942 1.33753e-20 0.000638099
4.06469 -1.34797e-20 0.000614996
4.09997 8.40226e-21 0.000592932
4.13526 4.21613e-21 0.000571854
4.17056 -6.75065e-21 0.000551706
4.20587 -8.40645e-22 0.000532441
4.24119 -6.11824e-21 0.000514012
4.27653 -1.70662e-21 0.000496376
4.31187 1.03374e-21 0.000479491
4.34722 -1.38713e-21 0.00046332
4.38259 2.33299e-21 0.000447826
4.41797 -6.18812e-22 0.000432975
4.45335 3.05986e-21 0.000418735
4.48875 3.43388e-21 0.000405077
4.52416 -3.02189e-21 0.000391972
4.55958 1.49656e-21 0.000379392
4.59502 3.94827e-21 0.000367314
4.63046 2.82841e-21 0.000355712
4.66592 -6.07788e-21 0.000344565
4.70139 1.26404e-21 0.00033385
4.73687 -3.44926e-21 0.000323549
4.77237 -1.86074e-21 0.000313642
4.80787 5.52587e-21 0.00030411
4.84339 5.86155e-22 0.000294937
4.87892 3.87956e-21 0.000286107
4.91446 1.14417e-21 0.000277605
4.95002 -2.0064e-21 0.000269415
4.98559 2.99099e-21 0.000261524
5.02117 1.76989e-21 0.000253919
5.05677 6.90984e-22 0.000246588
5.09237 -1.91975e-21 0.000239519
5.128 2.4074e-21 0.0002327
5.16363 -2.44992e-21 0.000226122
5.19928 -8.88868e-22 0.000219773
5.23494 -1.5277e-21 0.000213645
5.27062 -2.58383e-22 0.000207728
5.30631 5.7946e-22 0.000202014
5.34201 2.18203e-21 0.000196493
5.37773 1.34074e-21 0.000191159
5.41346 -1.52402e-22 0.000186004
5.4492 -1.78416e-23 0.000181021
5.48497 -1.36128e-21 0.000176202
5.52074 -8.36546e-22 0.000171542
5.55653 -2.37913e-22 0.000167034
5.59233 1.95994e-22 0.000162671
5.62815 1.91363e-21 0.00015845
5.66399 -2.65066e-22 0.000154364
5.69984 1.29105e-21 0.000150407
5.7357 6.85572e-22 0.000146576
5.77158 1.28139e-21 0.000142864
5.80748 -1.17184e-21 0.000139269
5.84339 1.97479e-22 0.000135785
5.87932 -1.31576e-21 0.000132409
5.91526 9.19909e-22 0.000129135
5.95122 -3.20759e-22 0.000125962
5.9872 3.59226e-22 0.000122884
6.02319 -1.23124e-22 0.000119899
6.05919 1.44866e-21 0.000117004
6.09522 1.35638e-21 0.000114194
6.13126 -4.72547e-22 0.000111467
6.16732 4.08864e-22 0.00010882
6.20339 -4.9104e-22 0.000106251
6.23949 5.5014e-22 0.000103756
6.27559 1.63026e-22 0.000101333
6.31172 -9.37925e-23 9.89799e-05
6.34786 9.26123e-22 9.66937e-05
6.38403 -7.40393e-22 9.44723e-05
6.42021 5.22475e-23 9.23136e-05
6.4564 3.59468e-22 9.02154e-05
6.49262 4.45192e-22 8.81757e-05
6.52885 2.23566e-22 8.61927e-05
6.5651 -3.87941e-22 8.42643e-05
6.60137 2.64576e-22 8.23888e-05
6.63766 -4.85377e-22 8.05645e-05
6.67397 1.34187e-23 7.87897e-05
6.71029 -9.93328e-22 7.70629e-05
6.74664 2.53522e-22 7.53824e-05
6.783 1.80037e-22 7.37468e-05
6.81938 -4.36044e-22 7.21546e-05
6.85579 2.25956e-22 7.06045e-05
6.89221 -4.71012e-22 6.90952e-05
6.92865 1.12374e-22 6.76254e-05
6.96511 8.05587e-22 6.61938e-05
7.00159 -1.72082e-22 6.47993e-05
7.0381 -2.69779e-22 6.34407e-05
7.07462 -5.93689e-22 6.21169e-05
7.11116 3.41253e-22 6.08269e-05
7.14772 -5.41922e-22 5.95696e-05
7.18431 6.23494e-23 5.8344e-05
7.22091 -2.22921e-23 5.71493e-05
7.25754 1.30598e-22 5.59844e-05
7.29418 4.46101e-22 5.48485e-05
7.33085 -9.91921e-23 5.37407e-05
7.36754 -2.3957e-23 5.26602e-05
7.40425 -5.5491e-23 5.16062e-05
7.44099 -8.99347e-23 5.05779e-05
7.47774 -2.63755e-22 4.95746e-05
7.51452 -1.75212e-23 4.85955e-05
7.55132 -2.10786e-22 4.764e-05
7.58814 -3.09367e-22 4.67074e-05
7.62498 3.57963e-22 4.5797e-05
7.66185 -2.02814e-22 4.49082e-05
7.69874 -5.36144e-22 4.40403e-05
7.73566 1.87404e-22 4.31929e-05
7.77259 -8.26835e-23 4.23653e-05
7.80955 -4.2706e-23 4.1557e-05
7.84654 3.61584e-22 4.07674e-05
7.88355 -2.12013e-22 3.99961e-05
7.92058 -8.30394e-23 3.92425e-05
7.95763 1.10402e-22 3.85061e-05
7.99471 4.0532e-23 3.77865e-05
8.03182 2.76773e-22 3.70832e-05
8.06895 3.35705e-22 3.63958e-05
8.1061 -2.05465e-22 3.57238e-05
8.14328 -8.48398e-23 3.50669e-05
8.18049 -3.07379e-24 3.44246e-05
8.21772 -4.77921e-22 3.37966e-05
8.25497 4.50092e-23 3.31825e-05
8.29226 -9.4707e-24 3.25818e-05
8.32956 -2.37688e-22 3.19943e-05
8.3669 1.32267e-22 3.14197e-05
8.40426 -2.70456e-22 3.08575e-05
8.44165 -7.99789e-23 3.03075e-05
8.47906 -4.10315e-23 2.97693e-05
8.5165 8.43412e-23 2.92427e-05
8.55397 2.59471e-22 2.87273e-05
8.59146 -1.95309e-22 2.82229e-05
8.62899 1.96868e-22 2.77292e-05
8.66654 4.60774e-23 2.72459e-05
8.70412 -1.61877e-22 2.67728e-05
8.74172 1.97906e-22 2.63096e-05
8.77936 -3.3858e-23 2.5856e-05
8.81702 -3.72904e-23 2.54119e-05
8.85471 -1.10665e-22 2.49769e-05
8.89244 -5.80946e-24 2.45509e-05
8.93019 2.28322e-22 2.41337e-05
8.96797 -2.81328e-23 2.37249e-05
9.00578 2.90365e-23 2.33245e-05
9.04362 1.11617e-22 2.29323e-05
9.08149 -4.50047e-23 2.25479e-05
9.11939 1.35009e-22 2.21713e-05
9.15732 4.20036e-23 2.18023e-05
9.19528 -1.52141e-22 2.14406e-05
9.23327 3.52896e-24 2.10861e-05
9.2713 -1.05718e-22 2.07386e-05
9.30935 -1.24324e-22 2.0398e-05
9.34744 -3.83001e-24 2.00642e-05
9.38556 -1.94616e-23 1.97368e-05
9.42371 -4.0194e-23 1.94159e-05
9.46189 1.21961e-22 1.91012e-05
9.50011 -8.00078e-23 1.87926e-05
9.53836 -1.11767e-22 1.84899e-05
9.57664 -6.12828e-24 1.81931e-05
9.61496 -3.0875e-23 1.7902e-05
9.65331 4.96071e-23 1.76164e-05
9.69169 -2.22611e-23 1.73363e-05
9.73011 4.74355e-23 1.70615e-05
9.76856 -4.71622e-23 1.67919e-05
9.80704 -9.05059e-23 1.65273e-05
9.84557 5.81046e-23 1.62678e-05
9.88412 -3.49799e-23 1.60131e-05
9.92271 3.82826e-23 1.57631e-05
9.96134 6.68176e-23 1.55178e-05
10 -6.76864e-23 1.5277e-05
10.0387 -3.56995e-23 1.50406e-05
10.0774 -3.0292e-23 1.48086e-05
10.1162 7.14711e-23 1.45809e-05
10.155 2.40006e-23 1.43573e-05
10.1939 -1.0045e-22 1.41378e-05
10.2328 -1.05882e-22 1.39222e-05
10.2717 1.62192e-23 1.37106e-05
10.3106 3.92815e-23 1.35027e-05
10.3496 4.46281e-24 1.32986e-05
10.3887 2.78545e-23 1.30982e-05
10.4278 -1.33986e-23 1.29013e-05
10.4669 5.34355e-23 1.27079e-05
10.506 1.8739e-23 1.25179e-05
10.5452 2.57834e-23 1.23313e-05
10.5845 -1.02553e-23 1.2148e-05
10.6238 -1.04701e-23 1.19679e-05
10.6631 -8.84055e-23 1.17909e-05
10.7024 1.27295e-22 1.1617e-05
10.7418 1.57275e-23 1.14462e-05
10.7813 6.50405e-23 1.12783e-05
10.8208 -2.2035e-23 1.11132e-05
10.8603 7.68316e-23 1.09511e-05
10.8999 -4.67763e-23 1.07917e-05
10.9395 1.007e-23 1.0635e-05
10.9792 -5.19805e-24 1.0481e-05
11.0189 2.14901e-24 1.03296e-05
11.0586 -6.56602e-24 1.01808e-05
11.0984 3.65655e-23 1.00345e-05
11.1383 4.72459e-23 9.89064e-06
11.1781 1.67987e-23 9.7492e-06
11.2181 -3.13132e-23 9.61013e-06
11.2581 -6.32367e-24 9.47337e-06
11.2981 2.88467e-23 9.33888e-06
11.3381 -4.36947e-23 9.20662e-06
11.3783 5.92519e-23 9.07655e-06
11.4184 -2.28296e-23 8.94862e-06
11.4587 -1.22452e-23 8.82278e-06
11.4989 -2.18051e-23 8.69901e-06
11.5392 -1.04738e-23 8.57725e-06
11.5796 -5.11159e-23 8.45747e-06
11.62 -1.64866e-23 8.33964e-06
11.6605 -5.55654e-23 8.22371e-06
11.701 9.76423e-24 8.10964e-06
11.7415 2.6693e-23 7.99741e-06
11.7822 -4.71421e-24 7.88698e-06
11.8228 1.96084e-24 7.77832e-06
11.8636 -1.26166e-23 7.67138e-06
11.9043 -2.55328e-23 7.56614e-06
11.9452 4.48748e-24 7.46257e-06
11.986 1.66608e-23 7.36063e-06
12.027 3.25731e-23 7.2603e-06
12.068 -2.14892e-24 7.16154e-06
12.109 3.47313e-23 7.06433e-06
12.1501 2.95685e-23 6.96863e-06
12.1913 3.25532e-24 6.87442e-06
12.2325 1.79481e-23 6.78168e-06
12.2738 -1.73125e-24 6.69037e-06
12.3151 -1.45676e-23 6.60047e-06
12.3565 4.52643e-23 6.51195e-06
12.3979 2.28201e-23 6.42478e-06
12.4394 -3.70282e-24 6.33896e-06
12.481 1.92198e-23 6.25444e-06
12.5226 1.02816e-23 6.1712e-06
12.5643 -6.1576e-24 6.08923e-06
12.6061 1.51923e-23 6.0085e-06
12.6479 -1.10318e-23 5.92899e-06
12.6898 1.02117e-23 5.85067e-06
12.7317 -7.11541e-24 5.77352e-06
12.7737 4.89425e-24 5.69753e-06
12.8158 -7.16864e-24 5.62268e-06
12.8579 1.62665e-23 5.54893e-06
12.9001 -1.23313e-23 5.47629e-06
12.9424 1.93498e-23 5.40471e-06
12.9847 3.10863e-23 5.33419e-06
13.0271 2.12904e-23 5.26471e-06
13.0696 -7.91272e-26 5.19625e-06
13.1121 -1.51722e-23 5.12879e-06
13.1547 2.60743e-23 5.06231e-06
13.1974 3.5054e-24 4.9968e-06
13.2402 -1.17969e-23 4.93224e-06
13.283 9.68635e-24 4.86862e-06
13.3259 2.86414e-23 4.80591e-06
13.3689 -7.24409e-24 4.74411e-06
13.4119 -6.27523e-24 4.68319e-06
13.455 -2.40494e-23 4.62315e-06
13.4982 3.29153e-24 4.56396e-06
13.5415 -1.21973e-23 4.50562e-06
13.5848 -1.77808e-23 4.4481e-06
13.6283 -5.83386e-24 4.3914e-06
13.6718 -5.96527e-24 4.3355e-06
13.7153 -3.51234e-24 4.28039e-06
13.759 8.47768e-24 4.22605e-06
13.8028 1.66969e-23 4.17248e-06
13.8466 -1.58168e-23 4.11965e-06
13.8905 7.28575e-25 4.06756e-06
13.9345 -1.00396e-23 4.01619e-06
13.9786 7.31617e-24 3.96554e-06
14.0227 -1.17154e-23 3.91558e-06
14.067 7.29486e-24 3.86632e-06
14.1113 -1.57236e-24 3.81773e-06
14.1558 -1.50648e-23 3.76981e-06
14.2003 -1.90054e-24 3.72254e-06
14.2449 -1.81759e-23 3.67592e-06
14.2896 -1.83098e-23 3.62993e-06
14.3344 1.08318e-23 3.58457e-06
14.3793 1.00699e-24 3.53982e-06
14.4243 -2.52563e-25 3.49568e-06
14.4693 5.83409e-24 3.45213e-06
14.5145 3.63943e-24 3.40917e-06
14.5598 -3.94155e-25 3.36678e-06
14.6052 -4.79998e-25 3.32495e-06
14.6506 -1.60423e-24 3.28369e-06
14.6962 -6.91158e-24 3.24297e-06
14.7419 8.62564e-24 3.20279e-06
14.7877 -8.72563e-24 3.16315e-06
14.8336 1.89995e-23 3.12402e-06
14.8796 1.06343e-23 3.08541e-06
14.9257 -2.48171e-24 3.04731e-06
14.9719 -6.74437e-24 3.0097e-06
15.0182 2.24163e-24 2.97259e-06
15.0647 -3.91235e-24 2.93595e-06
15.1112 5.32293e-24 2.8998e-06
15.1579 5.90274e-24 2.86411e-06
15.2047 -4.92182e-24 2.82888e-06
15.2516 7.51542e-24 2.7941e-06
15.2986 7.04079e-24 2.75977e-06
15.3458 4.46645e-24 2.72588e-06
15.393 6.93103e-24 2.69242e-06
15.4404 3.13302e-25 2.65938e-06
15.488 1.55434e-24 2.62677e-06
15.5356 -2.32008e-24 2.59457e-06
15.5834 1.27202e-23 2.56277e-06
15.6313 -4.80278e-24 2.53137e-06
15.6794 -1.84063e-25 2.50037e-06
15.7276 1.70955e-23 2.46975e-06
15.7759 -1.85409e-24 2.43952e-06
15.8243 -6.43949e-24 2.40966e-06
15.873 -1.09262e-23 2.38018e-06
15.9217 -1.31149e-24 2.35105e-06
15.9706 8.80878e-25 2.32229e-06
16.0197 1.80037e-24 2.29388e-06
16.0689 5.97613e-24 2.26581e-06
16.1182 1.38233e-24 2.23809e-06
16.1677 -4.89123e-24 2.21071e-06
16.2174 -1.79523e-24 2.18366e-06
16.2672 8.25423e-24 2.15693e-06
16.3172 -1.15166e-23 2.13053e-06
16.3674 -1.49376e-25 2.10444e-06
16.4177 -9.73299e-24 2.07867e-06
16.4682 5.95873e-24 2.05321e-06
16.5189 -5.23157e-24 2.02804e-06
16.5697 6.95296e-24 2.00318e-06
16.6208 7.15127e-24 1.97861e-06
16.672 2.76715e-24 1.95433e-06
16.7234 2.6853e-24 1.93033e-06
16.775 -2.55829e-24 1.90661e-06
16.8268 1.15074e-24 1.88317e-06
16.8787 1.03276e-23 1.86001e-06
16.9309 -5.72401e-24 1.83711e-06
16.9833 4.24291e-24 1.81447e-06
17.0359 5.19284e-24 1.79209e-06
17.0887 -5.27909e-24 1.76997e-06
17.1418 2.39979e-24 1.7481e-06
17.195 -4.06515e-24 1.72648e-06
17.2485 -3.75982e-24 1.7051e-06
17.3022 2.39536e-24 1.68396e-06
17.3562 1.82829e-24 1.66306e-06
17.4104 -4.83793e-24 1.64239e-06
17.4648 -3.01927e-24 1.62195e-06
17.5195 -4.71189e-24 1.60173e-06
17.5744 -1.53211e-24 1.58174e-06
17.6296 2.93112e-25 1.56196e-06
17.6851 -3.38254e-24 1.5424e-06
17.7408 -3.23952e-24 1.52305e-06
17.7969 -2.29697e-24 1.5039e-06
17.8532 1.44861e-24 1.48496e-06
17.9098 1.29517e-24 1.46623e-06
17.9667 -4.87555e-24 1.44769e-06
18.0239 2.35875e-24 1.42934e-06
18.0815 9.69379e-25 1.41118e-06
18.1393 -1.33982e-24 1.39321e-06
18.1975 -1.05475e-24 1.37543e-06
18.256 2.72748e-24 1.35783e-06
18.3149 -2.0728e-24 1.3404e-06
18.3742 -5.1998e-25 1.32315e-06
18.4338 3.88715e-24 1.30607e-06
18.4938 -1.51894e-24 1.28916e-06
18.5542 1.64872e-24 1.27241e-06
18.615 3.97472e-25 1.25582e-06
18.6762 -3.2145e-25 1.23939e-06
18.7379 3.03637e-24 1.22312e-06
18.8 -4.12019e-25 1.207e-06
18.8625 3.95909e-24 1.19103e-06
18.9255 2.39675e-24 1.1752e-06
18.9891 1.28898e-24 1.15951e-06
19.0531 -7.21845e-25 1.14397e-06
19.1177 -3.88972e-25 1.12855e-06
19.1828 -1.11218e-24 1.11327e-06
19.2484 1.36518e-24 1.09812e-06
19.3147 2.12862e-24 1.08309e-06
19.3816 1.51913e-24 1.06818e-06
19.4491 2.31609e-25 1.05339e-06
19.5173 1.00939e-24 1.03871e-06
19.5862 1.32487e-24 1.02414e-06
19.6558 1.35409e-24 1.00967e-06
19.7262 6.30281e-25 9.95304e-07
19.7974 -1.17295e-24 9.81032e-07
19.8694 7.56732e-25 9.66851e-07
19.9423 -5.78756e-25 9.52755e-07
20.0162 -1.35971e-24 9.38738e-07
20.091 -1.90599e-26 9.24796e-07
20.1669 -1.47465e-24 9.10921e-07
20.244 -5.61371e-25 8.97107e-07
20.3222 1.10058e-24 8.83346e-07
20.4016 -3.63687e-24 8.69631e-07
20.4825 -1.57346e-24 8.55952e-07
20.5648 -1.4434e-25 8.423e-07
20.6487 3.43986e-24 8.28663e-07
20.7344 -4.55861e-25 8.15028e-07
20.8219 -2.47102e-24 8.01382e-07
20.9115 -3.19678e-24 7.87706e-07
21.0034 1.65123e-25 7.73982e-07
21.0979 -1.87825e-25 7.60185e-07
21.1952 -2.91785e-24 7.46285e-07
21.2959 -1.6084e-24 7.32247e-07
21.4004 2.95534e-24 7.18024e-07
21.5093 1.55164e-24 7.03554e-07
21.6237 -1.71434e-24 6.88756e-07
21.7448 -7.86948e-25 6.73509e-07
21.8747 -9.23104e-25 6.57631e-07
22.0165 1.21665e-24 6.40813e-07
22.1768 -6.98318e-25 6.22453e-07
22.3723 5.33719e-25 6.00944e-07


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.075Lambda0.5Nc1ClassicOneLoop/vCLAx_FRG.txt <==
-89.4891 8.94196e-20 -4.54856e-22
-88.7073 -1.26457e-19 2.33436e-22
-88.0661 8.9304e-20 -2.22781e-22
-87.4987 -3.41664e-20 -1.30109e-22
-86.9793 -3.32791e-20 2.00553e-22
-86.4949 9.0596e-20 -5.05939e-22
-86.0373 -1.21588e-19 4.57796e-22
-85.6014 1.25848e-19 -5.54028e-22
-85.1835 -1.18496e-19 3.86633e-22
-84.7809 7.42454e-20 -3.13426e-22
-84.3914 -3.72072e-20 5.68846e-23
-84.0136 -1.2912e-20 2.19883e-23
-83.646 6.21014e-20 -3.02725e-22
-83.2875 -9.12787e-20 2.97358e-22
-82.9374 1.19144e-19 -4.88419e-22
-82.5949 -1.29301e-19 4.18843e-22
-82.2593 1.12357e-19 -4.5353e-22
-81.93 -1.06826e-19 3.46054e-22
-81.6066 5.77249e-20 -2.79337e-22
-81.2887 -2.75686e-20 1.18306e-22
-80.9758 -1.81171e-20 -6.61654e-23
-80.6678 7.34079e-20 -1.48505e-22
-80.3642 -9.51726e-20 1.2593e-22
-80.0648 1.46547e-19 -3.29786e-22
-79.7693 -1.54631e-19 2.62276e-22
-79.4776 1.59202e-19 -3.69462e-22
-79.1895 -1.68924e-19 3.08182e-22
-78.9048 1.13167e-19 -2.96637e-22
-78.6232 -1.10499e-19 2.41063e-22
-78.3448 3.28006e-20 -1.77691e-22
-78.0692 2.1416e-20 8.17449e-23
-77.7964 -6.17587e-20 -5.96948e-23
-77.5263 1.82577e-19 -1.01395e-22
-77.2588 -1.65853e-19 4.52189e-23
-76.9937 2.99767e-19 -2.29862e-22
-76.731 -2.71547e-19 1.35783e-22
-76.4706 3.16846e-19 -2.63201e-22
-76.2124 -3.3874e-19 1.95742e-22
-75.9562 2.3402e-19 -2.1713e-22
-75.7022 -2.95138e-19 1.96566e-22
-75.45 1.01949e-19 -1.40154e-22
-75.1998 -8.40954e-20 1.24195e-22
-74.9514 -3.0217e-20 -7.29026e-23
-74.7048 2.68351e-19 9.90586e-25
-74.46 -1.66407e-19 -2.45135e-23
-74.2168 6.29325e-19 -1.2035e-22
-73.9752 -3.56713e-19 1.90951e-23
-73.7352 8.20601e-19 -1.8797e-22
-73.4967 -6.1926e-19 6.8673e-23
-73.2597 7.39903e-19 -1.82474e-22
-73.0242 -8.51299e-19 1.13156e-22
-72.79 4.50192e-19 -1.25262e-22
-72.5573 -8.26727e-19 1.25033e-22
-72.3258 1.45774e-19 -5.9129e-23
-72.0957 -3.29947e-19 8.37432e-23
-71.8668 -9.06017e-21 -1.75814e-23
-71.6392 6.38119e-19 -3.2444e-24
-71.4127 -5.42643e-20 -5.65489e-24
-71.1875 1.74246e-18 -9.94153e-23
-70.9634 -2.55016e-19 -4.21346e-24
-70.7404 2.42976e-18 -1.59529e-22
-70.5185 -8.87677e-19 8.64352e-24
-70.2977 2.27068e-18 -1.56881e-22
-70.0779 -1.89821e-18 3.68849e-23
-69.8592 1.32184e-18 -9.86734e-23
-69.6415 -2.70239e-18 6.19453e-23
-69.4247 2.08713e-19 -1.9787e-23
-69.2089 -2.38122e-18 5.69391e-23
-68.9941 -2.38446e-19 3.97915e-23
-68.7802 -2.82979e-19 8.2452e-24
-68.5671 3.54059e-19 5.81553e-23
-68.355 3.29982e-18 -7.09333e-23
-68.1437 1.39911e-18 4.10109e-23
-67.9333 6.90722e-18 -1.44717e-22
-67.7237 1.49381e-18 1.27135e-23
-67.515 8.51016e-18 -1.7417e-22
-67.307 -6.44398e-19 -3.57942e-24
-67.0999 6.78505e-18 -1.39729e-22
-66.8935 -4.90119e-18 -2.55253e-24
-66.6879 2.33349e-18 -5.25443e-23
-66.483 -9.05293e-18 6.07151e-25
-66.2789 -2.11268e-18 5.16681e-23
-66.0755 -9.4363e-18 -1.73773e-23
-65.8728 -3.03687e-18 1.32015e-22
-65.6708 -3.07001e-18 -6.93317e-23
-65.4694 1.41242e-18 1.62636e-22
-65.2688 9.78157e-18 -1.45253e-22
-65.0688 9.31215e-18 1.42903e-22
-64.8695 2.43381e-17 -2.13598e-22
-64.6709 1.49273e-17 9.27608e-23
-64.4728 3.27797e-17 -2.36306e-22
-64.2754 1.15967e-17 3.7015e-23
-64.0786 2.84846e-17 -1.89106e-22
-63.8824 -3.42564e-18 -1.07349e-23
-63.6868 1.10758e-17 -7.51766e-23
-63.4918 -2.49263e-17 -5.41673e-23
-63.2974 -1.09776e-17 7.5356e-23
-63.1035 -3.97319e-17 -1.08123e-22
-62.9102 -2.29483e-17 2.18278e-22
-62.7175 -3.23963e-17 -1.84563e-22
-62.5252 -1.17878e-17 3.14065e-22
-62.3336 5.09864e-18 -2.78853e-22
-62.1424 2.40466e-17 3.42785e-22
-61.9518 6.46883e-17 -3.65229e-22
-61.7617 6.89069e-17 3.07573e-22
-61.5721 1.2088e-16 -4.05117e-22
-61.383 9.38833e-17 2.26667e-22
-61.1944 1.40452e-16 -3.63928e-22
-61.0063 7.14253e-17 1.19924e-22
-60.8187 1.01028e-16 -2.28123e-22
-60.6316 -4.94894e-18 -2.64665e-24
-60.4449 9.77068e-18 -1.49509e-23
-60.2587 -1.06895e-16 -1.43597e-22
-60.0729 -8.9863e-17 2.31605e-22
-59.8876 -1.74742e-16 -3.09517e-22
-59.7027 -1.32119e-16 4.55572e-22
-59.5183 -1.42705e-16 -4.97511e-22
-59.3343 -6.25407e-17 6.08852e-22
-59.1507 2.18557e-17 -6.83859e-22
-58.9676 1.22782e-16 6.65008e-22
-58.7848 2.84449e-16 -8.23472e-22
-58.6025 3.54873e-16 6.22617e-22
-58.4206 5.37904e-16 -8.61336e-22
-58.2391 5.06772e-16 4.97935e-22
-58.058 6.39426e-16 -7.52055e-22
-57.8773 4.50525e-16 3.10988e-22
-57.697 4.83609e-16 -4.81282e-22
-57.5171 1.37206e-16 7.19411e-23
-57.3375 8.06533e-17 -7.80264e-23
-57.1583 -3.39947e-16 -2.19058e-22
-56.9795 -4.05247e-16 3.92997e-22
-56.8011 -7.43696e-16 -5.59504e-22
-56.623 -6.94927e-16 8.49881e-22
-56.4453 -7.76417e-16 -9.30929e-22
-56.2679 -5.16118e-16 1.21441e-21
-56.0909 -2.31813e-16 -1.28839e-21
-55.9143 2.32947e-16 1.43048e-21
-55.7379 8.48656e-16 -1.56001e-21
-55.562 1.35837e-15 1.4733e-21
-55.3863 2.1036e-15 -1.65979e-21
-55.211 2.37066e-15 1.3434e-21
-55.036 2.93645e-15 -1.51487e-21
-54.8614 2.6561e-15 1.05162e-21
-54.687 2.76643e-15 -1.09544e-21
-54.513 1.78483e-15 6.05822e-22
-54.3393 1.36457e-15 -4.29699e-22
-54.1659 -1.68888e-16 9.74571e-24
-53.9928 -8.8315e-16 3.95986e-22
-53.8201 -2.46965e-15 -7.25235e-22
-53.6476 -2.95893e-15 1.25758e-21
-53.4754 -3.87489e-15 -1.56238e-21
-53.3036 -3.54106e-15 2.02204e-21
-53.132 -3.12804e-15 -2.4222e-21
-52.9607 -1.62074e-15 2.57867e-21
-52.7897 3.56235e-16 -3.17703e-21
-52.619 2.82598e-15 2.85638e-21
-52.4485 5.91908e-15 -3.6689e-21
-52.2784 8.45693e-15 2.82428e-21
-52.1085 1.15476e-14 -3.74122e-21
-51.9389 1.27848e-14 2.48104e-21
-51.7695 1.44546e-14 -3.28254e-21
-51.6005 1.30987e-14 1.83928e-21
-51.4317 1.22854e-14 -2.26332e-21
-51.2631 7.84632e-15 9.07809e-22
-51.0949 4.53759e-15 -7.64404e-22
-50.9268 -2.09019e-15 -3.02601e-22
-50.7591 -6.48104e-15 1.04136e-21
-50.5916 -1.29362e-14 -1.7498e-21
-50.4243 -1.58224e-14 2.92965e-21
-50.2573 -1.89165e-14 -3.32954e-21
-50.0906 -1.75083e-14 4.66314e-21
-49.924 -1.45155e-14 -4.87322e-21
-49.7578 -7.25759e-15 6.02094e-21
-49.5917 2.57482e-15 -6.15386e-21
-49.4259 1.46792e-14 6.8292e-21
-49.2604 2.90906e-14 -6.91029e-21
-49.0951 4.19956e-14 6.97129e-21
-48.93 5.58294e-14 -6.90057e-21
-48.7651 6.33547e-14 6.37914e-21
-48.6005 7.01745e-14 -5.96664e-21
-48.4361 6.63479e-14 5.01484e-21
-48.2719 6.12559e-14 -4.09189e-21
-48.1079 4.34254e-14 2.87801e-21
-47.9442 2.60855e-14 -1.3948e-21
-47.7806 -2.47879e-15 4.19933e-23
-47.6173 -2.60554e-14 1.88723e-21
-47.4542 -5.55407e-14 -3.32014e-21
-47.2913 -7.37674e-14 5.41355e-21
-47.1287 -9.01802e-14 -6.9425e-21
-46.9662 -8.97352e-14 8.79362e-21
-46.8039 -8.01327e-14 -1.04454e-20
-46.6419 -5.20431e-14 1.16345e-20
-46.48 -1.10827e-14 -1.33632e-20
-46.3184 4.31518e-14 1.35793e-20
-46.1569 1.0806e-13 -1.52114e-20
-45.9957 1.73287e-13 1.43093e-20
-45.8346 2.41193e-13 -1.55757e-20
-45.6737 2.90956e-13 1.35736e-20
-45.5131 3.32816e-13 -1.41636e-20
-45.3526 3.3804e-13 1.1233e-20
-45.1923 3.27927e-13 -1.08436e-20
-45.0322 2.70006e-13 7.30449e-21
-44.8723 1.98701e-13 -5.70761e-21
-44.7126 8.228e-14 1.93917e-21
-44.553 -3.24218e-14 9.14e-22
-44.3937 -1.73116e-13 -4.53621e-21
-44.2345 -2.8538e-13 8.45937e-21
-44.0755 -3.91882e-13 -1.16319e-20
-43.9167 -4.39786e-13 1.61949e-20
-43.758 -4.47915e-13 -1.86796e-20
-43.5996 -3.77202e-13 2.33077e-20
-43.4413 -2.44649e-13 -2.48447e-20
-43.2831 -3.72191e-14 2.89936e-20
-43.1252 2.29519e-13 -2.92197e-20
-42.9674 5.3405e-13 3.25001e-20
-42.8098 8.66046e-13 -3.0947e-20
-42.6523 1.16812e-12 3.31965e-20
-42.495 1.44452e-12 -2.9353e-20
-42.3379 1.60946e-12 3.05989e-20
-42.181 1.69542e-12 -2.41185e-20
-42.0242 1.60316e-12 2.43824e-20
-41.8675 1.40725e-12 -1.53814e-20
-41.7111 1.01286e-12 1.4482e-20
-41.5548 5.44203e-13 -3.73405e-21
-41.3986 -7.46756e-14 1.1885e-21
-41.2426 -6.75481e-13 9.8679e-21
-41.0867 -1.31015e-12 -1.47223e-20
-40.9311 -1.78929e-12 2.42222e-20
-40.7755 -2.14757e-12 -3.19251e-20
-40.6201 -2.2138e-12 3.8047e-20
-40.4649 -2.02126e-12 -4.85882e-20
-40.3098 -1.46475e-12 5.00376e-20
-40.1548 -5.92459e-13 -6.26401e-20
-40 5.92069e-13 5.89096e-20
-39.8454 2.02114e-12 -7.18761e-20
-39.6909 3.56042e-12 6.35237e-20
-39.5365 5.14081e-12 -7.44655e-20
-39.3823 6.50779e-12 6.26808e-20
-39.2282 7.63562e-12 -6.92435e-20
-39.0742 8.19548e-12 5.54947e-20
-38.9204 8.26868e-12 -5.57269e-20
-38.7668 7.52272e-12 4.14031e-20
-38.6132 6.2083e-12 -3.44669e-20
-38.4598 4.06188e-12 2.03996e-20
-38.3066 1.53556e-12 -6.80906e-21
-38.1534 -1.51889e-12 -6.64405e-21
-38.0004 -4.47451e-12 2.52644e-20
-37.8476 -7.36751e-12 -3.79575e-20
-37.6948 -9.49632e-12 5.91233e-20
-37.5422 -1.08446e-11 -7.08271e-20
-37.3898 -1.08016e-11 9.18893e-20
-37.2374 -9.39553e-12 -1.01744e-19
-37.0852 -6.30004e-12 1.20551e-19
-36.9331 -1.68039e-12 -1.26743e-19
-36.7811 4.34348e-12 1.41952e-19
-36.6293 1.14379e-11 -1.4213e-19
-36.4775 1.8971e-11 1.52975e-19
-36.3259 2.65183e-11 -1.4482e-19
-36.1745 3.30131e-11 1.50851e-19
-36.0231 3.81432e-11 -1.32796e-19
-35.8719 4.06306e-11 1.33386e-19
-35.7207 4.05669e-11 -1.0551e-19
-35.5697 3.6781e-11 9.9556e-20
-35.4189 3.00588e-11 -6.37408e-20
-35.2681 1.96442e-11 5.00222e-20
-35.1174 7.18046e-12 -9.48358e-21
-34.9669 -7.49956e-12 -1.24791e-20
-34.8165 -2.19837e-11 5.41429e-20
-34.6661 -3.59115e-11 -8.32987e-20
-34.5159 -4.65081e-11 1.22794e-19
-34.3659 -5.32085e-11 -1.56037e-19
-34.2159 -5.35649e-11 1.90913e-19
-34.066 -4.73098e-11 -2.23744e-19
-33.9162 -3.31395e-11 2.51319e-19
-33.7666 -1.15735e-11 -2.7942e-19
-33.617 1.68572e-11 2.96635e-19
-33.4676 5.06219e-11 -3.16133e-19
-33.3183 8.70733e-11 3.19383e-19
-33.169 1.23935e-10 -3.28271e-19
-33.0199 1.56779e-10 3.13525e-19
-32.8709 1.83432e-10 -3.10648e-19
-32.722 1.98665e-10 2.75577e-19
-32.5731 2.01712e-10 -2.60362e-19
-32.4244 1.87955e-10 2.04848e-19
-32.2758 1.59423e-10 -1.76256e-19
-32.1273 1.13511e-10 1.04592e-19
-31.9789 5.5966e-11 -6.02459e-20
-31.8305 -1.29658e-11 -1.90738e-20
-31.6823 -8.39222e-11 8.2194e-20
-31.5342 -1.54017e-10 -1.56788e-19
-31.3862 -2.11755e-10 2.41855e-19
-31.2382 -2.53045e-10 -2.97701e-19
-31.0904 -2.67069e-10 4.04945e-19
-30.9426 -2.50902e-10 -4.30255e-19
-30.795 -1.97948e-10 5.54403e-19
-30.6474 -1.08979e-10 -5.42908e-19
-30.4999 1.51513e-11 6.71105e-19
-30.3526 1.68408e-10 -6.24619e-19
-30.2053 3.40824e-10 7.37207e-19
-30.0581 5.21593e-10 -6.63445e-19
-29.911 6.92577e-10 7.38856e-19
-29.7639 8.41361e-10 -6.48821e-19
-29.617 9.45519e-10 6.67685e-19
-29.4702 9.96588e-10 -5.70645e-19
-29.3234 9.73983e-10 5.24343e-19
-29.1767 8.79775e-10 -4.22243e-19
-29.0301 7.01852e-10 3.15137e-19
-28.8836 4.58133e-10 -2.03495e-19
-28.7372 1.49673e-10 5.32191e-20
-28.5909 -1.88324e-10 7.76647e-20
-28.4446 -5.41254e-10 -2.43905e-19
-28.2985 -8.61064e-10 4.03553e-19
-28.1524 -1.12485e-09 -5.55202e-19
-28.0064 -1.28245e-09 7.48158e-19
-27.8604 -1.31296e-09 -8.56565e-19
-27.7146 -1.17936e-09 1.07847e-18
-27.5688 -8.75245e-10 -1.12195e-18
-27.4231 -3.92361e-10 1.35751e-18
-27.2775 2.51217e-10 -1.32533e-18
-27.132 1.02441e-09 1.5489e-18
-26.9865 1.88245e-09 -1.43867e-18
-26.8412 2.75474e-09 1.62414e-18
-26.6959 3.57933e-09 -1.43419e-18
-26.5506 4.25914e-09 1.5617e-18
-26.4055 4.73683e-09 -1.29303e-18
-26.2604 4.91388e-09 1.35061e-18
-26.1154 4.76739e-09 -1.00099e-18
-25.9705 4.22841e-09 9.92203e-19
-25.8256 3.33743e-09 -5.64485e-19
-25.6808 2.08181e-09 4.93763e-19
-25.5361 5.81967e-10 -3.86263e-21
-25.3915 -1.10748e-09 -1.22353e-19
-25.2469 -2.79309e-09 6.39285e-19
-25.1024 -4.36637e-09 -8.30418e-19
-24.9579 -5.59685e-09 1.30688e-18
-24.8136 -6.36161e-09 -1.58558e-18
-24.6693 -6.45502e-09 1.93554e-18
-24.525 -5.79689e-09 -2.33247e-18
-24.3809 -4.28018e-09 2.45952e-18
-24.2368 -1.92424e-09 -2.99866e-18
-24.0927 1.21639e-09 2.82094e-18
-23.9488 4.99036e-09 -3.50301e-18
-23.8049 9.15498e-09 2.97492e-18
-23.661 1.34412e-08 -3.76019e-18
-23.5173 1.74477e-08 2.89377e-18
-23.3736 2.08604e-08 -3.69292e-18
-23.2299 2.32101e-08 2.56329e-18
-23.0863 2.42615e-08 -3.24964e-18
-22.9428 2.36126e-08 1.98336e-18
-22.7994 2.12515e-08 -2.4104e-18
-22.656 1.69858e-08 1.16714e-18
-22.5126 1.11449e-08 -1.20418e-18
-22.3693 3.84271e-09 1.36239e-19
-22.2261 -4.21375e-09 2.99954e-19
-22.083 -1.26016e-08 -1.06684e-18
-21.9399 -2.03239e-08 1.98103e-18
-21.7968 -2.67687e-08 -2.38943e-18
-21.6538 -3.08717e-08 3.69624e-18
-21.5109 -3.20631e-08 -3.73916e-18
-21.368 -2.95325e-08 5.2894e-18
-21.2252 -2.30368e-08 -5.00507e-18
-21.0825 -1.2357e-08 6.60191e-18
-20.9398 2.18336e-09 -6.04548e-18
-20.7971 1.99722e-08 7.49619e-18
-20.6545 4.00387e-08 -6.71004e-18
-20.512 6.09104e-08 7.86273e-18
-20.3695 8.11369e-08 -6.84329e-18
-20.2271 9.86372e-08 7.62469e-18
-20.0847 1.11922e-07 -6.32987e-18
-19.9424 1.18822e-07 6.73863e-18
-19.8001 1.18451e-07 -5.10251e-18
-19.6579 1.09226e-07 5.18264e-18
-19.5157 9.15351e-08 -3.17955e-18
-19.3736 6.50038e-08 2.98282e-18
-19.2315 3.1753e-08 -6.52051e-19
-19.0895 -7.05902e-09 1.97769e-19
-18.9475 -4.75819e-08 2.30451e-18
-18.8056 -8.73025e-08 -3.04376e-18
-18.6637 -1.21262e-07 5.45812e-18
-18.5219 -1.46356e-07 -6.56382e-18
-18.3801 -1.57739e-07 8.51831e-18
-18.2383 -1.5294e-07 -1.01146e-17
-18.0967 -1.2882e-07 1.11981e-17
-17.955 -8.48863e-08 -1.33845e-17
-17.8134 -2.12199e-08 1.32106e-17
-17.6719 5.97154e-08 -1.60313e-17
-17.5304 1.53734e-07 1.43037e-17
-17.3889 2.55331e-07 -1.76891e-17
-17.2475 3.56445e-07 1.42884e-17
-17.1061 4.49698e-07 -1.80303e-17
-16.9648 5.24731e-07 1.30461e-17
-16.8235 5.74704e-07 -1.67643e-17
-16.6822 5.89708e-07 1.05621e-17
-16.541 5.66633e-07 -1.37407e-17
-16.3999 4.99267e-07 6.90124e-18
-16.2587 3.91287e-07 -8.91825e-18
-16.1177 2.42884e-07 2.20524e-18
-15.9766 6.62583e-08 -2.50198e-18
-15.8356 -1.30981e-07 -3.29107e-18
-15.6947 -3.28785e-07 5.19265e-18
-15.5537 -5.13665e-07 -9.22926e-18
-15.4129 -6.61393e-07 1.36464e-17
-15.272 -7.56867e-07 -1.51847e-17
-15.1312 -7.78039e-07 2.22251e-17
-14.9905 -7.14371e-07 -2.06719e-17
-14.8497 -5.53693e-07 3.01396e-17
-14.709 -2.96324e-07 -2.51924e-17
-14.5684 5.32474e-08 3.65549e-17
-14.4277 4.79876e-07 -2.82848e-17
-14.2872 9.59152e-07 4.06092e-17
-14.1466 1.46183e-06 -2.95094e-17
-14.0061 1.94598e-06 4.15872e-17
-13.8656 2.37507e-06 -2.85317e-17
-13.7252 2.69847e-06 3.88984e-17
-13.5848 2.8849e-06 -2.50974e-17
-13.4444 2.88896e-06 3.22998e-17
-13.304 2.70014e-06 -1.90341e-17
-13.1637 2.29377e-06 2.1943e-17
-13.0234 1.69409e-06 -1.02775e-17
-12.8832 9.09009e-07 8.39391e-18
-12.743 4.17703e-09 1.03181e-18
-12.6028 -9.76967e-07 -7.40171e-18
-12.4626 -1.93292e-06 1.45293e-17
-12.3225 -2.7944e-06 -2.42739e-17
-12.1824 -3.44399e-06 2.94803e-17
-12.0423 -3.80898e-06 -4.08082e-17
-11.9023 -3.78809e-06 4.47946e-17
-11.7623 -3.33577e-06 -5.57231e-17
-11.6223 -2.40384e-06 5.89106e-17
-11.4824 -1.00337e-06 -6.78111e-17
-11.3424 8.29939e-07 7.00614e-17
-11.2026 3.01183e-06 -7.60601e-17
-11.0627 5.41051e-06 7.64537e-17
-10.9228 7.8758e-06 -7.94426e-17
-10.783 1.01957e-05 7.66128e-17
-10.6432 1.2191e-05 -7.71168e-17
-10.5035 1.3616e-05 6.96695e-17
-10.3637 1.43254e-05 -6.8209e-17
-10.224 1.41092e-05 5.54089e-17
-10.0843 1.29315e-05 -5.22296e-17
-9.94468 1.06917e-05 3.44034e-17
-9.80504 7.52802e-06 -2.90758e-17
-9.66542 3.50293e-06 7.70822e-18
-9.52583 -1.04512e-06 5.32794e-19
-9.38626 -5.88289e-06 -2.29877e-17
-9.24671 -1.05057e-05 3.51477e-17
-9.10719 -1.45639e-05 -5.56121e-17
-8.96769 -1.74896e-05 7.25344e-17
-8.82821 -1.89313e-05 -8.78148e-17
-8.68874 -1.84169e-05 1.09529e-16
-8.54931 -1.5743e-05 -1.17098e-16
-8.40989 -1.07115e-05 1.42731e-16
-8.27049 -3.40663e-06 -1.40927e-16
-8.13111 5.95334e-06 1.68111e-16
-7.99175 1.69244e-05 -1.56725e-16
-7.85241 2.88244e-05 1.82465e-16
-7.71309 4.08963e-05 -1.62029e-16
-7.57378 5.20848e-05 1.82597e-16
-7.4345 6.15099e-05 -1.54767e-16
-7.29523 6.79803e-05 1.6688e-16
-7.15598 7.08072e-05 -1.33504e-16
-7.01674 6.90047e-05 1.34197e-16
-6.87753 6.24421e-05 -9.78095e-17
-6.73833 5.06942e-05 8.52366e-17
-6.59914 3.44932e-05 -4.83503e-17
-6.45997 1.42208e-05 2.18743e-17
-6.32082 -8.41648e-06 1.28369e-17
-6.18168 -3.22133e-05 -5.22222e-17
-6.04256 -5.46754e-05 8.29762e-17
-5.90345 -7.40603e-05 -1.31458e-16
-5.76435 -8.7607e-05 1.58286e-16
-5.62527 -9.36099e-05 -2.09283e-16
-5.4862 -8.98254e-05 2.33423e-16
-5.34715 -7.53197e-05 -2.78349e-16
-5.20811 -4.92313e-05 3.02285e-16
-5.06908 -1.20665e-05 -3.31964e-16
-4.93006 3.49788e-05 3.57335e-16
-4.79105 8.96356e-05 -3.63658e-16
-4.65206 0.000148446 3.91099e-16
-4.51307 0.000207648 -3.68959e-16
-4.3741 0.000261995 3.96285e-16
-4.23513 0.000307201 -3.44166e-16
-4.09618 0.000337406 3.67382e-16
-3.95724 0.000349375 -2.88283e-16
-3.8183 0.000338294 3.00494e-16
-3.67938 0.000303788 -2.02124e-16
-3.54046 0.000243798 1.95133e-16
-3.40155 0.000162286 -8.90377e-17
-3.26265 6.1094e-05 5.47135e-17
-3.12376 -5.09633e-05 4.59119e-17
-2.98487 -0.000168133 -1.13503e-16
-2.846 -0.000277717 1.95448e-16
-2.70712 -0.000371514 -2.97932e-16
-2.56826 -0.000435552 3.50509e-16
-2.4294 -0.000462014 -4.83295e-16
-2.29055 -0.00043957 5.01263e-16
-2.1517 -0.000364319 -6.52077e-16
-2.01286 -0.000231907 6.35091e-16
-1.87402 -4.5427e-05 -7.86597e-16
-1.73518 0.00018902 7.39087e-16
-1.59635 0.000460148 -8.70819e-16
-1.45753 0.000750086 7.98261e-16
-1.31871 0.00104132 -8.91064e-16
-1.17989 0.00130591 8.00356e-16
-1.04107 0.00152596 -8.38321e-16
-0.902255 0.00166795 7.33873e-16
-0.763443 0.00172329 -7.07218e-16
-0.624633 0.00165835 5.93879e-16
-0.485824 0.00148682 -4.98989e-16
-0.347016 0.00117665 3.78859e-16
-0.208209 0.000783027 -2.22147e-16
-0.0694031 0.000255647 9.28085e-17
0.0694031 -1.74361e-05 3.38846e-17
0.208209 9.70986e-06 2.64046e-17
0.347016 -6.21897e-06 3.63847e-17
0.485824 4.35042e-06 2.92705e-17
0.624633 -3.18362e-06 3.68836e-17
0.763443 2.3785e-06 2.8983e-17
0.902255 -1.78588e-06 3.27764e-17
1.04107 1.33044e-06 2.4244e-17
1.17989 -9.70671e-07 2.44813e-17
1.31871 6.81414e-07 1.63238e-17
1.45753 -4.46784e-07 1.41759e-17
1.59635 2.55831e-07 7.52532e-18
1.73518 -1.009e-07 3.94595e-18
1.87402 -2.38207e-08 -3.0711e-19
2.01286 1.22807e-07 -4.28367e-18
2.1517 -1.99687e-07 -5.66635e-18
2.29055 2.57517e-07 -9.37357e-18
2.4294 -2.98878e-07 -8.04351e-18
2.56826 3.2609e-07 -1.13493e-17
2.70712 -3.41161e-07 -7.8374e-18
2.846 3.45959e-07 -1.05462e-17
2.98487 -3.42129e-07 -5.55476e-18
3.12376 3.31207e-07 -7.68853e-18
3.26265 -3.14564e-07 -1.96475e-18
3.40155 2.9346e-07 -3.75539e-18
3.54046 -2.69026e-07 1.76141e-18
3.67938 2.42278e-07 -1.77929e-20
3.8183 -2.14121e-07 4.58843e-18
3.95724 1.85347e-07 2.67725e-18
4.09618 -1.56647e-07 5.90887e-18
4.23513 1.28606e-07 3.88302e-18
4.3741 -1.01717e-07 5.61163e-18
4.51307 7.63765e-08 3.42602e-18
4.65206 -5.28999e-08 3.71715e-18
4.79105 3.15181e-08 1.82154e-18
4.93006 -1.23919e-08 1.09819e-18
5.06908 -4.38663e-09 -1.47027e-19
5.20811 1.87836e-08 -1.48051e-18
5.34715 -3.08184e-08 -1.85929e-18
5.4862 4.0555e-08 -3.47888e-18
5.62527 -4.80961e-08 -3.02401e-18
5.76435 5.3575e-08 -4.77081e-18
5.90345 -5.71502e-08 -3.61022e-18
6.04256 5.89983e-08 -5.35713e-18
6.18168 -5.93084e-08 -3.77862e-18
6.32082 5.82769e-08 -5.45682e-18
6.45997 -5.61026e-08 -3.56815e-18
6.59914 5.29822e-08 -4.98795e-18
6.73833 -4.91069e-08 -2.88147e-18
6.87753 4.46589e-08 -3.9086e-18
7.01674 -3.98091e-08 -1.84897e-18
7.15598 3.47146e-08 -2.54281e-18
7.29523 -2.95178e-08 -7.59297e-19
7.4345 2.43446e-08 -1.25812e-18
7.57378 -1.93047e-08 5.68362e-20
7.71309 1.44905e-08 -3.14113e-19
7.85241 -9.97783e-09 4.02491e-19
7.99175 5.82633e-09 9.68789e-20
8.13111 -2.08036e-09 2.00309e-19
8.27049 -1.2304e-09 3.93214e-21
8.40989 4.08918e-09 -3.51588e-19
8.54931 -6.49142e-09 -3.52566e-19
8.68874 8.4428e-09 -9.8295e-19
8.82821 -9.95833e-09 -7.08975e-19
8.96769 1.10604e-08 -1.41755e-18
9.10719 -1.17776e-08 -7.71041e-19
9.24671 1.21435e-08 -1.40481e-18
9.38626 -1.21948e-08 -4.56128e-19
9.52583 1.19705e-08 -9.09444e-19
9.66542 -1.1511e-08 3.14154e-19
9.80504 1.08561e-08 5.21112e-20
9.94468 -1.00455e-08 1.32351e-18
10.0843 9.11676e-09 1.1694e-18
10.224 -8.10565e-09 2.31769e-18
10.3637 7.04491e-09 2.07948e-18
10.5035 -5.96443e-09 2.81453e-18
10.6432 4.89057e-09 2.40125e-18
10.783 -3.84633e-09 2.64508e-18
10.9228 2.85098e-09 2.01333e-18
11.0627 -1.92039e-09 1.74185e-18
11.2026 1.06687e-09 9.9293e-19
11.3424 -2.99515e-10 3.55697e-19
11.4824 -3.75702e-10 -3.86007e-19
11.6223 9.55568e-10 -1.2031e-18
11.7623 -1.43945e-09 -1.77488e-18
11.9023 1.82888e-09 -2.59421e-18
12.0423 -2.12734e-09 -2.8833e-18
12.1824 2.33987e-09 -3.55661e-18
12.3225 -2.47278e-09 -3.53254e-18
12.4626 2.53337e-09 -4.02061e-18
12.6028 -2.52959e-09 -3.72178e-18
12.743 2.46982e-09 -3.97149e-18
12.8832 -2.36261e-09 -3.43769e-18
13.0234 2.21649e-09 -3.52601e-18
13.1637 -2.03975e-09 -2.87796e-18
13.304 1.8403e-09 -2.82944e-18
13.4444 -1.62553e-09 -2.17004e-18
13.5848 1.40225e-09 -2.06381e-18
13.7252 -1.17656e-09 -1.48266e-18
13.8656 9.53831e-10 -1.33059e-18
14.0061 -7.38682e-10 -8.55465e-19
14.1466 5.34961e-10 -7.02128e-19
14.2872 -3.45761e-10 -3.60471e-19
14.4277 1.73448e-10 -2.06404e-19
14.5684 -1.97071e-11 -6.1805e-21
14.709 -1.1442e-10 1.47335e-19
14.8497 2.28459e-10 2.3082e-19
14.9905 -3.22461e-10 3.91331e-19
15.1312 3.96907e-10 3.8575e-19
15.272 -4.52674e-10 5.57804e-19
15.4129 4.90929e-10 4.85697e-19
15.5537 -5.131e-10 6.57258e-19
15.6947 5.20773e-10 5.40124e-19
15.8356 -5.15676e-10 7.10543e-19
15.9766 4.99581e-10 5.65788e-19
16.1177 -4.74297e-10 7.17801e-19
16.2587 4.41585e-10 5.71102e-19
16.3999 -4.03166e-10 7.03902e-19
16.541 3.60646e-10 5.57061e-19
16.6822 -3.15533e-10 6.47416e-19
16.8235 2.69178e-10 4.97413e-19
16.9648 -2.22804e-10 5.37068e-19
17.1061 1.77457e-10 3.85753e-19
17.2475 -1.34037e-10 3.68414e-19
17.3889 9.32728e-11 2.33878e-19
17.5304 -5.57456e-11 1.75358e-19
17.6719 2.18807e-11 6.55505e-20
17.8134 8.02958e-12 -2.19125e-20
17.955 -3.3825e-11 -9.57826e-20
18.0967 5.54574e-11 -1.98518e-19
18.2383 -7.298e-11 -2.34182e-19
18.3801 8.65336e-11 -3.39929e-19
18.5219 -9.63282e-11 -3.37388e-19
18.6637 1.02636e-10 -4.40193e-19
18.8056 -1.05767e-10 -4.02734e-19
18.9475 1.06069e-10 -4.90589e-19
19.0895 -1.03904e-10 -4.27181e-19
19.2315 9.9648e-11 -4.99796e-19
19.3736 -9.36685e-11 -4.20122e-19
19.5157 8.63314e-11 -4.70544e-19
19.6579 -7.79794e-11 -3.78327e-19
19.8001 6.89394e-11 -4.06591e-19
19.9424 -5.95056e-11 -3.11706e-19
20.0847 4.9948e-11 -3.14607e-19
20.2271 -4.04994e-11 -2.22996e-19
20.3695 3.13638e-11 -2.07752e-19
20.512 -2.27079e-11 -1.30171e-19
20.6545 1.46685e-11 -1.00618e-19
20.7971 -7.34838e-12 -4.18111e-20
20.9398 8.21601e-13 -3.71417e-21
21.0825 4.86589e-12 3.3066e-20
21.2252 -9.6938e-12 7.52098e-20
21.368 1.36631e-11 9.01418e-20
21.5109 -1.67958e-11 1.31297e-19
21.6538 1.91284e-11 1.25415e-19
21.7968 -2.07132e-11 1.62921e-19
21.9399 2.161e-11 1.3935e-19
22.083 -2.189e-11 1.69789e-19
22.2261 2.16255e-11 1.33827e-19
22.3693 -2.08957e-11 1.6033e-19
22.5126 1.97765e-11 1.20136e-19
22.656 -1.83465e-11 1.40015e-19
22.7994 1.66776e-11 9.82736e-20
22.9428 -1.48412e-11 1.13045e-19
23.0863 1.29002e-11 7.53701e-20
23.2299 -1.09145e-11 8.52826e-20
23.3736 8.93479e-12 5.45067e-20
23.5173 -7.00721e-12 5.87551e-20
23.661 5.16875e-12 3.51564e-20
23.8049 -3.45116e-12 3.27836e-20
23.9488 1.87802e-12 1.54256e-20
24.0927 -4.67397e-13 6.03047e-21
24.2368 -7.69302e-13 -5.72767e-21
24.3809 1.82595e-12 -2.17828e-20
24.525 -2.7013e-12 -2.82943e-20
24.6693 3.39885e-12 -4.92198e-20
24.8136 -3.92513e-12 -5.09859e-20
24.9579 4.29067e-12 -7.35893e-20
25.1024 -4.50732e-12 -6.91436e-20
25.2469 4.59003e-12 -9.02601e-20
25.3915 -4.55366e-12 -7.95284e-20
25.5361 4.41528e-12 -9.54764e-20
25.6808 -4.1907e-12 -7.82804e-20
25.8256 3.89713e-12 -8.77219e-20
25.9705 -3.54977e-12 -6.65741e-20
26.1154 3.16444e-12 -7.01483e-20
26.2604 -2.75454e-12 -4.78061e-20
26.4055 2.33349e-12 -4.70127e-20
26.5506 -1.91216e-12 -2.66455e-20
26.6959 1.50096e-12 -2.38875e-20
26.8412 -1.10793e-12 -9.07062e-21
26.9865 7.40265e-13 -6.8401e-21
27.132 -4.03172e-13 8.52242e-23
27.2775 1.00771e-13 3.10835e-22
27.4231 1.6433e-13 -6.7239e-22
27.5688 -3.90725e-13 -2.3201e-21
27.7146 5.77986e-13 -9.77543e-21
27.8604 -7.2691e-13 -1.21332e-20
28.0064 8.38748e-13 -2.35434e-20
28.1524 -9.15914e-13 -2.48762e-20
28.2985 9.60813e-13 -3.71492e-20
28.4446 -9.76889e-13 -3.61488e-20
28.5909 9.672e-13 -4.66272e-20
28.7372 -9.35678e-13 -4.16357e-20
28.8836 8.856e-13 -4.81993e-20
29.0301 -8.2093e-13 -3.9597e-20
29.1767 7.44815e-13 -4.1953e-20
29.3234 -6.60894e-13 -3.12601e-20
29.4702 5.71936e-13 -3.07261e-20
29.617 -4.8101e-13 -2.00245e-20
29.7639 3.90352e-13 -1.81982e-20
29.911 -3.02321e-13 -9.6305e-21
30.0581 2.18552e-13 -7.79186e-21
30.2053 -1.4065e-13 -2.51522e-21
30.3526 6.96523e-14 -1.3592e-21
30.4999 -6.44001e-15 2.56999e-22
30.6474 -4.84896e-14 6.07846e-22
30.795 9.48917e-14 -9.16971e-22
30.9426 -1.32717e-13 -7.63996e-22
31.0904 1.62233e-13 -4.16603e-21
31.2382 -1.83728e-13 -3.43883e-21
31.3862 1.97839e-13 -7.50736e-21
31.5342 -2.05081e-13 -5.76404e-21
31.6823 2.06317e-13 -9.4757e-21
31.8305 -2.02183e-13 -6.53614e-21
31.9789 1.93637e-13 -9.32793e-21
32.1273 -1.81345e-13 -5.30675e-21
32.2758 1.66254e-13 -6.88138e-21
32.4244 -1.48987e-13 -2.48229e-21
32.5731 1.30397e-13 -3.35382e-21
32.722 -1.11015e-13 5.01008e-22
32.8709 9.15435e-14 -2.06702e-22
33.0199 -7.23989e-14 2.39466e-21
33.169 5.40982e-14 1.55556e-21
33.3183 -3.6935e-14 2.53543e-21
33.4676 2.12367e-14 1.3756e-21
33.617 -7.17774e-15 8.37996e-22
33.7666 -5.09112e-15 -3.34892e-22
33.9162 1.5499e-14 -1.93541e-21
34.066 -2.4046e-14 -2.7448e-21
34.2159 3.0743e-14 -4.78403e-21
34.3659 -3.57069e-14 -4.80849e-21
34.5159 3.90059e-14 -6.74922e-21
34.6661 -4.08369e-14 -5.95835e-21
34.8165 4.13018e-14 -7.56545e-21
34.9669 -4.06407e-14 -6.12522e-21
35.1174 3.8969e-14 -7.31507e-21
35.2681 -3.65376e-14 -5.40242e-21
35.4189 3.3459e-14 -6.16156e-21
35.5697 -2.99688e-14 -4.07145e-21
35.7207 2.61651e-14 -4.51393e-21
35.8719 -2.22491e-14 -2.60994e-21
36.0231 1.82981e-14 -2.86645e-21
36.1745 -1.44672e-14 -1.39451e-21
36.3259 1.08108e-14 -1.49019e-21
36.4775 -7.43295e-15 -5.17709e-22
36.6293 4.36639e-15 -4.96075e-22
36.7811 -1.6654e-15 -4.0072e-23
36.9331 -6.55725e-16 1.24691e-22
37.0852 2.58668e-15 1.65818e-22
37.2374 -4.12694e-15 5.24747e-22
37.3898 5.30144e-15 2.81255e-22
37.5422 -6.11846e-15 8.28388e-22
37.6948 6.62785e-15 4.37453e-22
37.8476 -6.84209e-15 1.19524e-21
38.0004 6.82543e-15 7.46404e-22
38.1534 -6.59079e-15 1.61019e-21
38.3066 6.20716e-15 1.14991e-21
38.4598 -5.68529e-15 1.97013e-21
38.6132 5.09084e-15 1.46623e-21
38.7668 -4.43095e-15 2.13804e-21
38.9204 3.76199e-15 1.58784e-21
39.0742 -3.08709e-15 2.01522e-21
39.2282 2.4496e-15 1.44703e-21
39.3823 -1.84911e-15 1.59696e-21
39.5365 1.31433e-15 1.03383e-21
39.6909 -8.42355e-16 9.42959e-22
39.8454 4.47473e-16 4.69559e-22
40 -1.25628e-16 1.91255e-22
40.1548 -1.21675e-16 -1.46216e-22
40.3098 2.9831e-16 -5.323e-22
40.4649 -4.12942e-16 -6.8797e-22
40.6201 4.68113e-16 -1.10645e-21
40.7755 -4.7958e-16 -1.07749e-21
40.9311 4.47742e-16 -1.48658e-21
41.0867 -3.92297e-16 -1.29488e-21
41.2426 3.1113e-16 -1.64319e-21
41.3986 -2.24972e-16 -1.32476e-21
41.5548 1.29272e-16 -1.58031e-21
41.7111 -4.33771e-17 -1.18157e-21
41.8675 -3.92295e-17 -1.34681e-21
42.0242 1.02375e-16 -9.24537e-22
42.181 -1.53775e-16 -1.00999e-21
42.3379 1.81539e-16 -6.23216e-22
42.495 -1.93664e-16 -6.39214e-22
42.6523 1.82979e-16 -3.30829e-22
42.8098 -1.56839e-16 -3.07316e-22
42.9674 1.12642e-16 -1.12958e-22
43.1252 -5.63022e-17 -7.22627e-23
43.2831 -1.08386e-17 -3.5184e-24
43.4413 8.48727e-17 5.12698e-23
43.5996 -1.61462e-16 1.98966e-23
43.758 2.38985e-16 9.74828e-23
43.9167 -3.11219e-16 2.14465e-25
44.0755 3.78814e-16 1.06902e-22
44.2345 -4.34785e-16 -2.18802e-23
44.3937 4.81779e-16 1.16214e-22
44.553 -5.13041e-16 -1.52102e-23
44.7126 5.32755e-16 1.41093e-22
44.8723 -5.35162e-16 1.1502e-23
45.0322 5.2541e-16 1.52687e-22
45.1923 -4.9923e-16 2.65141e-23
45.3526 4.62131e-16 1.36401e-22
45.5131 -4.11538e-16 1.74572e-23
45.6737 3.52757e-16 8.3766e-23
45.8346 -2.84862e-16 -8.24966e-24
45.9957 2.12476e-16 2.89634e-23
46.1569 -1.36088e-16 -2.2575e-23
46.3184 5.92774e-17 -9.33873e-24
46.48 1.64043e-17 -1.87424e-23
46.6419 -8.86549e-17 -3.1884e-23
46.8039 1.55248e-16 -1.23072e-23
46.9662 -2.15258e-16 -5.55029e-23
47.1287 2.66161e-16 -2.16418e-23
47.2913 -3.08374e-16 -9.26948e-23
47.4542 3.39399e-16 -5.65549e-23
47.6173 -3.60835e-16 -1.51383e-22
47.7806 3.70472e-16 -1.19399e-22
47.9442 -3.70818e-16 -2.28076e-22
48.1079 3.60137e-16 -2.03591e-22
48.2719 -3.41501e-16 -3.03473e-22
48.4361 3.13761e-16 -2.70354e-22
48.6005 -2.80165e-16 -3.35453e-22
48.7651 2.40196e-16 -2.81718e-22
48.93 -1.96902e-16 -2.94862e-22
49.0951 1.50377e-16 -2.23325e-22
49.2604 -1.03146e-16 -1.88666e-22
49.4259 5.58302e-17 -1.10489e-22
49.5917 -1.02128e-17 -4.22753e-23
49.7578 -3.2708e-17 2.6144e-23
49.924 7.19822e-17 1.0618e-22
50.0906 -1.06422e-16 1.45109e-22
50.2573 1.35884e-16 2.13256e-22
50.4243 -1.59189e-16 2.07272e-22
50.5916 1.76876e-16 2.44281e-22
50.7591 -1.87953e-16 1.8978e-22
50.9268 1.93451e-16 1.93775e-22
51.0949 -1.92695e-16 1.07648e-22
51.2631 1.87001e-16 9.37911e-23
51.4317 -1.76064e-16 2.7505e-24
51.6005 1.61298e-16 -9.69677e-24
51.7695 -1.42747e-16 -8.11746e-23
51.9389 1.21769e-16 -7.95097e-23
52.1085 -9.86799e-17 -1.1734e-22
52.2784 7.46705e-17 -9.59595e-23
52.4485 -5.02181e-17 -9.6387e-23
52.619 2.62708e-17 -6.13007e-23
52.7897 -3.35935e-18 -3.51686e-23
52.9607 -1.78625e-17 -1.84042e-24
53.132 3.68925e-17 3.16092e-23
53.3036 -5.34043e-17 4.51428e-23
53.4754 6.69687e-17 6.73215e-23
53.6476 -7.75995e-17 5.03944e-23
53.8201 8.49534e-17 5.22662e-23
53.9928 -8.9368e-17 6.86938e-24
54.1659 9.05813e-17 -8.41387e-24
54.3393 -8.9202e-17 -6.79647e-23
54.513 8.50437e-17 -8.70083e-23
54.687 -7.88949e-17 -1.3945e-22
54.8614 7.06494e-17 -1.4641e-22
55.036 -6.1155e-17 -1.73816e-22
55.211 5.03999e-17 -1.5926e-22
55.3863 -3.91638e-17 -1.54007e-22
55.562 2.75408e-17 -1.20873e-22
55.7379 -1.61365e-17 -8.92507e-23
55.9143 5.14604e-18 -5.06318e-23
56.0909 5.06139e-18 -8.41464e-24
56.2679 -1.4221e-17 1.80281e-23
56.4453 2.22057e-17 5.31499e-23
56.623 -2.87379e-17 5.33041e-23
56.8011 3.38885e-17 6.88898e-23
56.9795 -3.74344e-17 3.88222e-23
57.1583 3.95705e-17 3.39197e-23
57.3375 -4.01848e-17 -1.70979e-23
57.5171 3.95206e-17 -3.20108e-23
57.697 -3.76016e-17 -8.48288e-23
57.8773 3.46649e-17 -9.4505e-23
58.058 -3.0854e-17 -1.30272e-22
58.2391 2.63758e-17 -1.24339e-22
58.4206 -2.14438e-17 -1.33067e-22
58.6025 1.62359e-17 -1.11001e-22
58.7848 -1.09718e-17 -9.39893e-23
58.9676 5.81001e-18 -6.52809e-23
59.1507 -9.23691e-19 -3.43499e-23
59.3343 -3.54752e-18 -1.45116e-23
59.5183 7.49995e-18 1.42864e-23
59.7027 -1.08307e-17 1.17442e-23
59.8876 1.34943e-17 2.65012e-23
60.0729 -1.54556e-17 -2.33309e-24
60.2587 1.66943e-17 -3.71255e-24
60.4449 -1.72711e-17 -5.02819e-23
60.6316 1.71558e-17 -6.01676e-23
60.8187 -1.65119e-17 -1.07236e-22
61.0063 1.52836e-17 -1.13314e-22
61.1944 -1.37109e-17 -1.42579e-22
61.383 1.17237e-17 -1.3602e-22
61.5721 -9.58499e-18 -1.36564e-22
61.7617 7.24007e-18 -1.17804e-22
61.9518 -4.91273e-18 -9.08719e-23
62.1424 2.59372e-18 -7.06361e-23
62.3336 -4.21221e-19 -2.84743e-23
62.5252 -1.55857e-18 -2.27382e-23
62.7175 3.30498e-18 1.82845e-23
62.9102 -4.73589e-18 -2.63313e-24
63.1035 5.88293e-18 2.54183e-23
63.2974 -6.67003e-18 -2.28694e-23
63.4918 7.15383e-18 -9.73317e-24
63.6868 -7.30834e-18 -7.25571e-23
63.8824 7.17046e-18 -6.69847e-23
64.0786 -6.78739e-18 -1.22793e-22
64.2754 6.15569e-18 -1.14543e-22
64.4728 -5.38509e-18 -1.42775e-22
64.6709 4.44236e-18 -1.27395e-22
64.8695 -3.46034e-18 -1.18168e-22
65.0688 2.4066e-18 -1.02037e-22
65.2688 -1.38947e-18 -5.98211e-23
65.4694 4.05698e-19 -5.79809e-23
65.6708 4.91584e-19 2.03691e-24
65.8728 -1.27059e-18 -2.57806e-23
66.0755 1.93175e-18 3.47856e-23
66.2789 -2.43066e-18 -2.82157e-23
66.483 2.79055e-18 2.21545e-23
66.6879 -2.99253e-18 -6.54553e-23
66.8935 3.04276e-18 -2.61725e-23
67.0999 -2.97805e-18 -1.13787e-22
67.307 2.76354e-18 -8.08373e-23
67.515 -2.49367e-18 -1.39873e-22
67.7237 2.09904e-18 -1.11354e-22
67.9333 -1.70184e-18 -1.21687e-22
68.1437 1.23001e-18 -1.05177e-22
68.355 -7.8785e-19 -6.32927e-23
68.5671 3.36195e-19 -7.52099e-23
68.7802 7.33075e-20 6.35064e-24
68.9941 -4.32232e-19 -5.03535e-23
69.2089 7.44946e-19 5.05895e-23
69.4247 -9.72738e-19 -5.48377e-23
69.6415 1.14706e-18 4.7501e-23
69.8592 -1.23779e-18 -8.99796e-23
70.0779 1.26202e-18 3.26783e-24
70.2977 -1.23303e-18 -1.31109e-22
70.5185 1.12734e-18 -5.29261e-23
70.7404 -1.00848e-18 -1.43323e-22
70.9634 8.18451e-19 -8.96469e-23
71.1875 -6.4465e-19 -1.06099e-22
71.4127 4.26978e-19 -9.49764e-23
71.6392 -2.35055e-19 -2.97988e-23
71.8668 4.05186e-20 -8.36704e-23
72.0957 1.326e-19 4.8434e-23
72.3258 -2.71872e-19 -8.34532e-23
72.5573 3.93297e-19 8.80298e-23
72.79 -4.67181e-19 -1.09956e-22
73.0242 5.15603e-19 7.16213e-23
73.2597 -5.30231e-19 -1.49652e-22
73.4967 5.035e-19 1.53706e-23
73.7352 -4.71875e-19 -1.65952e-22
73.9752 3.88935e-19 -4.53836e-23
74.2168 -3.24656e-19 -1.26525e-22
74.46 2.18404e-19 -8.45354e-23
74.7048 -1.35559e-19 -3.22375e-23
74.9514 3.9062e-20 -1.04476e-22
75.1998 4.46416e-20 7.6306e-23
75.45 -1.10915e-19 -1.28634e-22
75.7022 1.74067e-19 1.4328e-22
75.9562 -2.06333e-19 -1.71689e-22
76.2124 2.30446e-19 1.36444e-22
76.4706 -2.35475e-19 -2.13755e-22
76.731 2.15125e-19 6.89604e-23
76.9937 -2.0025e-19 -2.06295e-22
77.2588 1.48239e-19 -1.6008e-23
77.5263 -1.16784e-19 -1.12959e-22
77.7964 5.79394e-20 -8.60658e-23
78.0692 -1.38155e-20 4.62528e-23
78.3448 -2.98419e-20 -1.46332e-22
78.6232 7.45405e-20 1.92262e-22
78.9048 -9.57458e-20 -2.19795e-22
79.1895 1.21229e-19 2.40847e-22
79.4776 -1.25981e-19 -2.94435e-22
79.7693 1.1751e-19 1.72531e-22
80.0648 -1.12023e-19 -2.97969e-22
80.3642 7.4686e-20 4.69317e-23
80.6678 -5.60664e-20 -1.54018e-22
80.9758 1.42244e-20 -6.68185e-23
81.2887 2.14467e-20 1.10142e-22
81.6066 -4.47982e-20 -1.71645e-22
81.93 8.43624e-20 3.28968e-22
82.2593 -8.79985e-20 -3.12939e-22
82.5949 1.00795e-19 3.35475e-22
82.9374 -9.7558e-20 -4.31425e-22
83.2875 6.7309e-20 1.60171e-22
83.646 -5.41647e-20 -3.1987e-22
84.0136 8.83907e-21 -1.68981e-24
84.3914 3.39552e-20 9.78799e-23
84.7809 -5.0274e-20 -1.12615e-22
85.1835 1.06166e-19 4.58356e-22
85.6014 -9.57202e-20 -3.56585e-22
86.0373 9.59481e-20 3.44168e-22
86.4949 -8.27333e-20 -5.37819e-22
86.9793 2.11166e-20 7.5879e-23
87.4987 3.52624e-20 -7.33162e-23
88.0661 -5.34995e-20 3.23498e-23
88.7073 1.23169e-19 3.80646e-22
89.4891 -7.01663e-20 -3.2219e-22


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.125Nc1Quantum/DeltaGammaFX_0_FRG.txt <==
9.995 0.000232324 0.000231756
9.99 0.000214526 0.000214001
9.985 0.000197918 0.000197434
9.98 0.000183161 0.000182713
9.975 0.000170841 0.000170423
9.97 0.000161449 0.000161054
9.965 0.000155362 0.000154981
9.96 0.000152825 0.000152451
9.955 0.000153947 0.00015357
9.95 0.000158692 0.000158304
9.945 0.000166886 0.000166478
9.94 0.000178218 0.000177783
9.935 0.000192261 0.000191791
9.93 0.000208479 0.000207969
9.925 0.000226255 0.000225702
9.92 0.000244913 0.000244315
9.915 0.000263741 0.000263097
9.91 0.000282021 0.000281332
9.905 0.000299054 0.000298324
9.9 0.000314191 0.000313423
9.895 0.000326851 0.000326052
9.89 0.00033655 0.000335728
9.885 0.000342916 0.000342078
9.88 0.000345707 0.000344863
9.875 0.000344818 0.000343975
9.87 0.000340286 0.000339455
9.865 0.000332293 0.000331481
9.86 0.000321156 0.000320371
9.855 0.000307315 0.000306564
9.85 0.000291319 0.000290607
9.845 0.000273803 0.000273134
9.84 0.000255462 0.000254837
9.835 0.000237023 0.000236444
9.83 0.000219222 0.000218685
9.825 0.000202765 0.000202268
9.82 0.000188308 0.000187847
9.815 0.000176428 0.000175996
9.81 0.000167599 0.000167188
9.805 0.000162176 0.000161779
9.8 0.000160381 0.000159988
9.795 0.000162293 0.000161894
9.79 0.000167846 0.000167434
9.785 0.000176834 0.0001764
9.78 0.000188919 0.000188455
9.775 0.000203642 0.000203142
9.77 0.000220444 0.000219902
9.765 0.000238683 0.000238097
9.76 0.000257666 0.000257033
9.755 0.000276668 0.000275988
9.75 0.000294964 0.00029424
9.745 0.000311855 0.00031109
9.74 0.000326696 0.000325894
9.735 0.000338918 0.000338086
9.73 0.000348053 0.000347199
9.725 0.000353752 0.000352884
9.72 0.000355797 0.000354925
9.715 0.000354114 0.000353245
9.71 0.000348771 0.000347916
9.705 0.000339983 0.00033915
9.7 0.000328098 0.000327294
9.695 0.000313588 0.00031282
9.69 0.000297029 0.000296301
9.685 0.000279078 0.000278395
9.68 0.00026045 0.000259812
9.675 0.000241885 0.000241294
9.67 0.000224124 0.000223576
9.665 0.000207873 0.000207365
9.66 0.000193782 0.000193309
9.655 0.000182414 0.000181969
9.65 0.000174223 0.000173798
9.645 0.000169542 0.000169129
9.64 0.000168562 0.000168152
9.635 0.000171332 0.000170916
9.63 0.000177755 0.000177323
9.625 0.000187591 0.000187135
9.62 0.000200469 0.000199981
9.615 0.000215899 0.000215374
9.61 0.000233295 0.000232728
9.605 0.000251995 0.000251382
9.6 0.000271285 0.000270625
9.595 0.000290429 0.000289722
9.59 0.000308697 0.000307946
9.585 0.000325391 0.000324598
9.58 0.000339871 0.000339043
9.575 0.000351584 0.000350728
9.57 0.000360081 0.000359204
9.565 0.000365038 0.000364148
9.56 0.000366266 0.000365373
9.555 0.000363722 0.000362835
9.55 0.00035751 0.000356638
9.545 0.000347878 0.00034703
9.54 0.000335211 0.000334392
9.535 0.00032001 0.000319228
9.53 0.000302881 0.000302141
9.525 0.000284505 0.00028381
9.52 0.000265614 0.000264965
9.515 0.000246962 0.000246358
9.51 0.000229292 0.00022873
9.505 0.00021331 0.000212787
9.5 0.000199655 0.000199165
9.495 0.000188873 0.000188409
9.49 0.000181399 0.000180953
9.485 0.000177536 0.0001771
9.48 0.000177446 0.000177009
9.475 0.000181144 0.000180697
9.47 0.000188495 0.00018803
9.465 0.000199225 0.000198734
9.46 0.00021293 0.000212405
9.455 0.000229087 0.000228522
9.45 0.000247083 0.000246474
9.445 0.000266232 0.000265576
9.44 0.000285804 0.0002851
9.435 0.000305052 0.000304301
9.43 0.000323241 0.000322445
9.425 0.000339675 0.000338839
9.42 0.000353726 0.000352855
9.415 0.000364855 0.000363958
9.41 0.000372638 0.000371722
9.405 0.000376777 0.000375851
9.4 0.000377116 0.000376189
9.395 0.000373647 0.000372729
9.39 0.000366511 0.000365611
9.385 0.000355994 0.00035512
9.38 0.000342514 0.000341674
9.375 0.000326609 0.000325808
9.37 0.000308912 0.000308155
9.365 0.000290129 0.000289418
9.36 0.000271008 0.000270345
9.355 0.000252315 0.000251698
9.35 0.000234795 0.000234221
9.345 0.000219149 0.000218614
9.34 0.000206005 0.000205503
9.335 0.00019589 0.000195413
9.33 0.000189213 0.000188753
9.325 0.000186247 0.000185794
9.32 0.000187119 0.000186665
9.315 0.000191808 0.000191343
9.31 0.000200142 0.000199657
9.305 0.00021181 0.000211296
9.3 0.000226368 0.00022582
9.295 0.000243266 0.000242676
9.29 0.000261859 0.000261224
9.285 0.00028144 0.000280757
9.28 0.00030126 0.000300529
9.275 0.000320565 0.000319786
9.27 0.000338616 0.000337793
9.265 0.000354723 0.000353861
9.26 0.00036827 0.000367375
9.255 0.000378739 0.000377817
9.25 0.000385729 0.00038479
9.245 0.000388974 0.000388027
9.24 0.000388354 0.000387408
9.235 0.000383899 0.000382963
9.23 0.000375789 0.000374872
9.225 0.00036435 0.00036346
9.22 0.000350036 0.000349181
9.215 0.000333421 0.000332606
9.21 0.000315166 0.000314395
9.205 0.000296002 0.000295277
9.2 0.000276693 0.000276014
9.195 0.000258012 0.000257379
9.19 0.000240707 0.000240116
9.185 0.000225472 0.000224918
9.18 0.000212919 0.000212394
9.175 0.000203553 0.000203051
9.17 0.000197755 0.000197266
9.165 0.000195763 0.000195279
9.16 0.00019767 0.000197181
9.155 0.000203412 0.000202909
9.15 0.000212779 0.000212253
9.145 0.000225419 0.000224862
9.14 0.000240853 0.000240258
9.135 0.000258496 0.000257857
9.13 0.000277675 0.00027699
9.125 0.00029766 0.000296926
9.12 0.000317689 0.000316905
9.115 0.000336996 0.000336166
9.11 0.000354845 0.000353971
9.105 0.000370552 0.00036964
9.1 0.000383518 0.000382574
9.095 0.000393245 0.000392278
9.09 0.000399363 0.000398382
9.085 0.00040164 0.000400654
9.08 0.000399994 0.000399012
9.075 0.000394495 0.000393528
9.07 0.000385367 0.000384422
9.065 0.000372975 0.000372061
9.06 0.000357814 0.000356938
9.055 0.000340491 0.000339658
9.05 0.000321698 0.000320912
9.045 0.000302187 0.000301449
9.04 0.000282739 0.000282049
9.035 0.000264133 0.00026349
9.03 0.000247116 0.000246515
9.025 0.000232372 0.000231807
9.02 0.000220493 0.000219958
9.015 0.000211961 0.000211447
9.01 0.000207124 0.000206622
9.005 0.000206184 0.000205685
9 0.000209193 0.000208687
8.995 0.000216047 0.000215524
8.99 0.00022649 0.000225942
8.985 0.000240132 0.000239551
8.98 0.000256456 0.000255834
8.975 0.00027484 0.000274173
8.97 0.000294585 0.000293871
8.965 0.00031494 0.000314175
8.96 0.000335127 0.000334313
8.955 0.000354376 0.000353514
8.95 0.000371951 0.000371046
8.945 0.00038718 0.000386238
8.94 0.000399482 0.000398509
8.935 0.000408386 0.00040739
8.93 0.000413552 0.000412544
8.925 0.000414788 0.000413776
8.92 0.000412051 0.000411045
8.915 0.000405457 0.000404467
8.91 0.000395272 0.000394306
8.905 0.000381905 0.000380972
8.9 0.000365892 0.000364996
8.895 0.000347872 0.000347021
8.89 0.000328569 0.000327764
8.885 0.000308756 0.000307999
8.88 0.000289227 0.000288517
8.875 0.000270766 0.000270101
8.87 0.000254116 0.000253491
8.865 0.000239947 0.000239356
8.86 0.00022883 0.000228266
8.855 0.000221219 0.000220673
8.85 0.000217426 0.000216889
8.845 0.000217614 0.000217076
8.84 0.00022179 0.000221242
8.835 0.000229807 0.000229239
8.83 0.000241366 0.000240769
8.825 0.000256031 0.000255399
8.82 0.000273248 0.000272573
8.815 0.000292362 0.00029164
8.81 0.000312646 0.000311874
8.805 0.000333326 0.000332504
8.8 0.000353615 0.000352743
8.795 0.000372736 0.000371818
8.79 0.000389961 0.000389
8.785 0.00040463 0.000403634
8.78 0.000416183 0.000415159
8.775 0.00042418 0.000423136
8.77 0.000428316 0.000427263
8.765 0.000428439 0.000427386
8.76 0.000424552 0.000423509
8.755 0.000416816 0.000415793
8.75 0.000405544 0.000404549
8.745 0.000391188 0.000390228
8.74 0.000374325 0.000373407
8.735 0.00035563 0.000354759
8.73 0.000335855 0.000335032
8.725 0.000315792 0.00031502
8.72 0.000296248 0.000295525
8.715 0.00027801 0.000277331
8.71 0.000261812 0.000261173
8.705 0.000248307 0.000247702
8.7 0.000238043 0.000237464
8.695 0.00023144 0.000230878
8.69 0.000228772 0.000228217
8.685 0.00023016 0.000229602
8.68 0.000235565 0.000234995
8.675 0.000244792 0.000244199
8.67 0.000257496 0.000256873
8.665 0.0002732 0.000272538
8.66 0.000291307 0.000290601
8.655 0.00031113 0.000310376
8.65 0.000331914 0.00033111
8.645 0.000352868 0.000352013
8.64 0.000373193 0.000372288
8.635 0.000392112 0.000391161
8.63 0.000408904 0.000407912
8.625 0.000422926 0.0004219
8.62 0.000433644 0.000432592
8.615 0.00044065 0.00043958
8.61 0.000443679 0.000442602
8.605 0.000442623 0.000441547
8.6 0.000437531 0.000436468
8.595 0.000428614 0.000427571
8.59 0.000416231 0.000415218
8.585 0.000400881 0.000399905
8.58 0.000383181 0.000382247
8.575 0.000363842 0.000362955
8.57 0.000343641 0.000342803
8.565 0.000323392 0.000322602
8.56 0.000303908 0.000303165
8.555 0.000285976 0.000285276
8.55 0.00027032 0.000269657
8.545 0.000257573 0.00025694
8.54 0.000248254 0.000247643
8.535 0.000242747 0.000242149
8.53 0.000241285 0.000240689
8.525 0.000243942 0.000243339
8.52 0.00025063 0.000250011
8.515 0.000261107 0.000260461
8.51 0.00027498 0.000274299
8.505 0.000291726 0.000291004
8.5 0.000310711 0.000309941
8.495 0.000331213 0.000330392
8.49 0.000352452 0.000351579
8.485 0.000373619 0.000372694
8.48 0.000393908 0.000392933
8.475 0.000412544 0.000411523
8.47 0.000428815 0.000427755
8.465 0.000442102 0.000441009
8.46 0.000451897 0.000450781
8.455 0.00045783 0.000456699
8.45 0.000459678 0.000458543
8.445 0.000457379 0.000456251
8.44 0.000451034 0.000449922
8.435 0.000440903 0.000439816
8.43 0.000427395 0.000426342
8.425 0.000411056 0.000410044
8.42 0.000392542 0.000391576
8.415 0.000372599 0.000371683
8.41 0.00035203 0.000351165
8.405 0.000331664 0.000330851
8.4 0.000312323 0.000311558
8.395 0.000294787 0.000294067
8.39 0.000279768 0.000279085
8.385 0.000267874 0.000267221
8.38 0.000259593 0.000258962
8.375 0.000255268 0.000254649
8.37 0.000255088 0.000254471
8.365 0.000259079 0.000258452
8.36 0.000267101 0.000266455
8.355 0.00027886 0.000278187
8.35 0.000293916 0.000293207
8.345 0.000311702 0.000310949
8.34 0.000331542 0.000330742
8.335 0.000352683 0.000351832
8.33 0.000374322 0.000373419
8.325 0.000395635 0.000394679
8.32 0.000415808 0.000414804
8.315 0.000434074 0.000433025
8.31 0.000449736 0.000448648
8.305 0.000462196 0.000461077
8.3 0.000470981 0.000469841
8.295 0.000475759 0.000474607
8.29 0.000476356 0.000475201
8.285 0.000472758 0.000471612
8.28 0.000465119 0.00046399
8.275 0.00045375 0.000452649
8.27 0.000439113 0.000438046
8.265 0.000421797 0.000420772
8.26 0.000402503 0.000401523
8.255 0.000382006 0.000381076
8.25 0.000361135 0.000360255
8.245 0.000340733 0.000339901
8.24 0.000321623 0.000320836
8.235 0.00030458 0.000303833
8.23 0.000290295 0.000289583
8.225 0.000279353 0.000278666
8.22 0.000272202 0.000271531
8.215 0.000269145 0.00026848
8.21 0.00027032 0.000269652
8.205 0.000275702 0.00027502
8.2 0.0002851 0.000284393
8.195 0.000298167 0.000297427
8.19 0.000314412 0.000313632
8.185 0.000333223 0.000332396
8.18 0.000353888 0.00035301
8.175 0.000375621 0.000374689
8.17 0.000397597 0.000396611
8.165 0.000418979 0.00041794
8.16 0.000438953 0.000437865
8.155 0.000456758 0.000455627
8.15 0.000471716 0.000470548
8.145 0.000483258 0.000482062
8.14 0.000490946 0.000489732
8.135 0.000494494 0.000493271
8.13 0.000493773 0.000492553
8.125 0.000488826 0.000487619
8.12 0.000479859 0.000478675
8.115 0.000467238 0.000466086
8.11 0.000451476 0.000450364
8.105 0.00043321 0.000432143
8.1 0.000413177 0.000412161
8.095 0.000392187 0.000391224
8.09 0.000371089 0.000370179
8.085 0.000350736 0.000349877
8.08 0.000331953 0.000331141
8.075 0.000315502 0.000314731
8.07 0.000302054 0.000301317
8.065 0.00029216 0.000291449
8.06 0.000286231 0.000285536
8.055 0.000284522 0.000283832
8.05 0.00028712 0.000286425
8.045 0.000293946 0.000293236
8.04 0.000304755 0.000304019
8.035 0.000319144 0.000318374
8.03 0.000336575 0.000335763
8.025 0.00035639 0.00035553
8.02 0.000377839 0.000376927
8.015 0.000400107 0.000399141
8.01 0.000422349 0.000421329
8.005 0.000443719 0.000442647
8 0.000463403 0.000462284
7.995 0.000480654 0.000479492
7.99 0.000494814 0.000493617
7.985 0.000505347 0.000504124
7.98 0.000511856 0.000510616
7.975 0.000514099 0.000512853
7.97 0.000512003 0.000510761
7.965 0.000505663 0.000504436
7.96 0.000495345 0.000494142
7.955 0.000481468 0.000480298
7.95 0.000464597 0.000463466
7.945 0.000445414 0.000444329
7.94 0.000424697 0.000423661
7.935 0.000403283 0.000402299
7.93 0.000382041 0.000381107
7.925 0.000361831 0.000360945
7.92 0.000343475 0.000342632
7.915 0.000327719 0.000326914
7.91 0.00031521 0.000314434
7.905 0.000306462 0.000305706
7.9 0.000301844 0.000301098
7.895 0.000301559 0.000300813
7.89 0.000305643 0.000304886
7.885 0.000313958 0.00031318
7.88 0.000326203 0.000325393
7.875 0.000341922 0.000341074
7.87 0.000360526 0.000359631
7.865 0.000381313 0.000380367
7.86 0.000403496 0.000402495
7.855 0.000426235 0.000425178
7.85 0.000448666 0.000447553
7.845 0.000469936 0.000468772
7.84 0.000489238 0.000488027
7.835 0.000505838 0.000504587
7.83 0.000519107 0.000517823
7.825 0.000528542 0.000527236
7.82 0.000533791 0.000532473
7.815 0.000534663 0.000533344
7.81 0.000531139 0.00052983
7.805 0.000523374 0.000522085
7.8 0.000511689 0.00051043
7.795 0.000496562 0.000495341
7.79 0.000478607 0.000477432
7.785 0.000458553 0.000457429
7.78 0.000437213 0.000436143
7.775 0.000415454 0.000414438
7.77 0.000394158 0.000393196
7.765 0.00037419 0.000373278
7.76 0.000356365 0.000355498
7.755 0.00034141 0.000340581
7.75 0.000329941 0.000329141
7.745 0.000322434 0.000321654
7.74 0.000319211 0.00031844
7.735 0.000320422 0.000319649
7.73 0.000326045 0.00032526
7.725 0.000335886 0.000335078
7.72 0.000349585 0.000348744
7.715 0.000366632 0.000365749
7.71 0.000386387 0.000385456
7.705 0.000408105 0.000407122
7.7 0.000430966 0.000429927
7.695 0.000454102 0.000453007
7.69 0.000476638 0.000475488
7.685 0.000497718 0.000496515
7.68 0.000516542 0.000515293
7.675 0.000532396 0.000531107
7.67 0.00054468 0.00054336
7.665 0.000552933 0.000551591
7.66 0.000556847 0.000555495
7.655 0.000556288 0.000554936
7.65 0.000551295 0.000549952
7.645 0.000542079 0.000540758
7.64 0.000529024 0.000527733
7.635 0.000512662 0.000511409
7.63 0.00049366 0.000492452
7.625 0.000472791 0.000471631
7.62 0.000450901 0.000449794
7.615 0.000428882 0.000427826
7.61 0.000407628 0.000406623
7.605 0.000388007 0.000387048
7.6 0.000370819 0.000369901
7.595 0.000356771 0.000355886
7.59 0.000346443 0.000345582
7.585 0.00034027 0.000339422
7.58 0.000338521 0.000337677
7.575 0.000341292 0.000340441
7.57 0.000348503 0.000347633
7.565 0.000359898 0.000358999
7.56 0.000375058 0.000374123
7.555 0.000393421 0.00039244
7.55 0.000414295 0.000413263
7.545 0.000436896 0.000435809
7.54 0.00046037 0.000459225
7.535 0.000483827 0.000482626
7.53 0.000506381 0.000505125
7.525 0.000527176 0.000525871
7.52 0.000545425 0.000544076
7.515 0.000560438 0.000559053
7.51 0.000571648 0.000570238
7.505 0.000578637 0.000577212
7.5 0.000581151 0.000579721
7.495 0.000579109 0.000577686
7.49 0.000572611 0.000571206
7.485 0.000561931 0.000560555
7.48 0.000547512 0.000546173
7.475 0.000529942 0.000528649
7.47 0.00050994 0.000508697
7.465 0.000488318 0.000487131
7.46 0.000465958 0.000464828
7.455 0.000443772 0.000442698
7.45 0.000422662 0.000421642
7.445 0.000403493 0.000402521
7.44 0.000387051 0.00038612
7.435 0.000374013 0.000373116
7.43 0.000364924 0.000364051
7.425 0.000360171 0.00035931
7.42 0.00035997 0.00035911
7.415 0.000364358 0.000363489
7.41 0.000373194 0.000372304
7.405 0.000386162 0.000385239
7.4 0.000402783 0.00040182
7.395 0.00042244 0.000421429
7.39 0.000444395 0.00044333
7.385 0.000467822 0.000466699
7.38 0.000491837 0.000490654
7.375 0.000515533 0.000514291
7.37 0.000538013 0.000536715
7.365 0.000558429 0.000557079
7.36 0.000576008 0.000574613
7.355 0.000590087 0.000588656
7.35 0.000600139 0.000598682
7.345 0.000605792 0.000604319
7.34 0.000606846 0.000605367
7.335 0.000603279 0.000601806
7.33 0.000595253 0.000593798
7.325 0.000583106 0.000581678
7.32 0.00056734 0.000565948
7.315 0.0005486 0.000547251
7.31 0.000527653 0.000526353
7.305 0.000505353 0.000504105
7.3 0.000482611 0.000481416
7.295 0.000460355 0.000459212
7.29 0.000439495 0.000438401
7.285 0.000420886 0.000419836
7.28 0.000405297 0.000404283
7.275 0.000393372 0.000392387
7.27 0.000385615 0.000384647
7.265 0.000382363 0.000381402
7.26 0.000383776 0.00038281
7.255 0.00038983 0.000388849
7.25 0.000400321 0.000399314
7.245 0.000414871 0.000413828
7.24 0.000432943 0.000431857
7.235 0.000453865 0.000452728
7.23 0.000476853 0.00047566
7.225 0.000501043 0.000499792
7.22 0.000525524 0.000524214
7.215 0.000549373 0.000548006
7.21 0.000571689 0.000570269
7.205 0.00059163 0.000590163
7.2 0.000608446 0.00060694
7.195 0.000621505 0.000619969
7.19 0.000630321 0.000628766
7.185 0.000634572 0.000633009
7.18 0.000634115 0.000632556
7.175 0.000628991 0.000627447
7.17 0.000619425 0.000617907
7.165 0.000605818 0.000604337
7.16 0.000588733 0.000587296
7.155 0.00056887 0.000567485
7.15 0.000547043 0.000545715
7.145 0.000524145 0.000522876
7.14 0.000501113 0.000499902
7.135 0.000478889 0.000477735
7.13 0.000458384 0.000457283
7.125 0.000440445 0.000439389
7.12 0.000425812 0.000424794
7.115 0.000415098 0.000414108
7.11 0.00040876 0.000407787
7.105 0.000407083 0.000406115
7.1 0.000410166 0.000409192
7.095 0.000417925 0.000416933
7.09 0.000430091 0.00042907
7.085 0.000446224 0.000445163
7.08 0.000465728 0.00046462
7.075 0.000487878 0.000486716
7.07 0.000511846 0.000510624
7.065 0.000536732 0.000535448
7.06 0.000561599 0.000560254
7.055 0.000585513 0.000584109
7.05 0.000607574 0.000606113
7.045 0.00062695 0.000625441
7.04 0.000642915 0.000641365
7.035 0.000654873 0.000653291
7.03 0.000662383 0.00066078
7.025 0.000665177 0.000663564
7.02 0.00066317 0.00066156
7.015 0.000656468 0.000654871
7.01 0.000645361 0.000643788
7.005 0.000630313 0.000628774
7 0.000611948 0.00061045
6.995 0.000591019 0.000589569
6.99 0.000568386 0.000566988
6.985 0.000544977 0.000543633
6.98 0.000521751 0.000520461
6.975 0.000499663 0.000498424
6.97 0.000479622 0.000478429
6.965 0.000462456 0.000461303
6.96 0.000448881 0.000447759
6.955 0.000439471 0.000438369
6.95 0.000434632 0.00043354
6.945 0.000434595 0.000433501
6.94 0.000439398 0.000438291
6.935 0.000448893 0.000447761
6.93 0.000462745 0.000461578
6.925 0.000480452 0.000479241
6.92 0.000501362 0.000500098
6.915 0.000524696 0.000523376
6.91 0.000549585 0.000548203
6.905 0.000575095 0.000573651
6.9 0.00060027 0.000598764
6.895 0.000624164 0.0006226
6.89 0.00064588 0.000644264
6.885 0.000664604 0.000662945
6.88 0.000679638 0.000677943
6.875 0.000690423 0.000688704
6.87 0.000696567 0.000694835
6.865 0.000697858 0.000696126
6.86 0.000694274 0.000692554
6.855 0.000685985 0.000684288
6.85 0.000673347 0.000671684
6.845 0.000656887 0.000655269
6.84 0.000637289 0.000635722
6.835 0.000615359 0.000613849
6.83 0.000591999 0.00059055
6.825 0.000568169 0.000566783
6.82 0.000544849 0.000543525
6.815 0.000523001 0.000521733
6.81 0.000503526 0.00050231
6.805 0.000487236 0.000486063
6.8 0.000474814 0.000473675
6.795 0.00046679 0.000465674
6.79 0.000463522 0.000462417
6.785 0.00046518 0.000464074
6.78 0.000471742 0.000470622
6.775 0.000482991 0.000481847
6.77 0.000498531 0.000497351
6.765 0.000517797 0.000516572
6.76 0.000540078 0.0005388
6.755 0.000564549 0.000563212
6.75 0.000590296 0.000588898
6.745 0.000616359 0.000614898
6.74 0.000641761 0.000640238
6.735 0.000665552 0.000663971
6.73 0.000686842 0.000685208
6.725 0.000704836 0.000703157
6.72 0.000718866 0.000717152
6.715 0.000728417 0.000726677
6.71 0.000733148 0.000731394
6.705 0.000732904 0.000731148
6.7 0.000727728 0.000725981
6.695 0.000717855 0.000716129
6.69 0.000703707 0.000702012
6.685 0.000685876 0.00068422
6.68 0.000665102 0.000663492
6.675 0.000642243 0.000640684
6.67 0.00061824 0.000616735
6.665 0.000594084 0.000592633
6.66 0.00057077 0.000569371
6.655 0.000549263 0.000547912
6.65 0.000530457 0.000529147
6.645 0.000515137 0.00051386
6.64 0.000503954 0.000502699
6.635 0.000497393 0.00049615
6.63 0.000495757 0.000494514
6.625 0.000499158 0.000497901
6.62 0.000507506 0.000506225
6.615 0.000520522 0.000519206
6.61 0.000537744 0.000536382
6.605 0.000558545 0.000557128
6.6 0.000582159 0.000580682
6.595 0.000607714 0.000606171
6.59 0.000634258 0.000632648
6.585 0.000660802 0.000659126
6.58 0.000686357 0.000684617
6.575 0.000709968 0.00070817
6.57 0.000730757 0.000728908
6.565 0.000747951 0.000746061
6.56 0.000760917 0.000758996
6.555 0.000769185 0.000767246
6.55 0.000772466 0.000770522
6.545 0.000770668 0.000768732
6.54 0.000763898 0.000761981
6.535 0.000752456 0.000750572
6.53 0.000736832 0.000734991
6.525 0.000717679 0.00071589
6.52 0.000695794 0.000694064
6.515 0.000672081 0.000670416
6.51 0.000647523 0.000645923
6.505 0.000623134 0.0006216
6.5 0.000599923 0.000598452
6.495 0.000578855 0.000577442
6.49 0.000560809 0.000559447
6.485 0.000546547 0.000545227
6.48 0.000536681 0.00053539
6.475 0.000531647 0.000530375
6.47 0.000531694 0.000530428
6.465 0.00053687 0.000535597
6.46 0.000547024 0.000545732
6.455 0.000561809 0.000560485
6.45 0.000580698 0.000579333
6.445 0.000603004 0.000601589
6.44 0.00062791 0.000626438
6.435 0.000654495 0.000652962
6.43 0.000681774 0.000680177
6.425 0.000708734 0.000707073
6.42 0.000734372 0.00073265
6.415 0.000757735 0.000755957
6.41 0.000777959 0.000776132
6.405 0.000794297 0.000792428
6.4 0.000806152 0.000804253
6.395 0.000813102 0.000811184
6.39 0.000814915 0.000812989
6.385 0.000811558 0.000809637
6.38 0.000803205 0.000801299
6.375 0.000790223 0.000788344
6.37 0.000773166 0.000771322
6.365 0.000752749 0.000750949
6.36 0.000729823 0.000728072
6.355 0.000705339 0.000703641
6.35 0.000680313 0.000678668
6.345 0.000655783 0.000654191
6.34 0.000632768 0.000631224
6.335 0.00061223 0.000610728
6.33 0.000595031 0.000593563
6.325 0.000581904 0.00058046
6.32 0.000573419 0.000571989
6.315 0.000569966 0.000568537
6.31 0.000571735 0.000570294
6.305 0.000578713 0.000577247
6.3 0.00059068 0.000589179
6.295 0.000607227 0.000605679
6.29 0.000627763 0.000626159
6.285 0.000651544 0.000649876
6.28 0.000677698 0.000675961
6.275 0.000705262 0.000703454
6.27 0.000733219 0.00073134
6.265 0.000760534 0.000758585
6.26 0.000786196 0.000784182
6.255 0.000809256 0.000807185
6.25 0.000828864 0.000826745
6.245 0.000844304 0.000842148
6.24 0.000855018 0.000852838
6.235 0.000860632 0.000858442
6.23 0.000860971 0.000858784
6.225 0.000856067 0.000853897
6.22 0.000846156 0.000844016
6.215 0.000831673 0.000829576
6.21 0.000813237 0.000811192
6.205 0.00079162 0.000789636
6.2 0.000767728 0.000765811
6.195 0.000742554 0.000740707
6.19 0.000717145 0.00071537
6.185 0.000692561 0.000690855
6.18 0.000669827 0.000668187
6.175 0.000649899 0.000648316
6.17 0.00063362 0.000632086
6.165 0.000621691 0.000620196
6.16 0.000614642 0.000613173
6.155 0.000612809 0.000611354
6.15 0.000616326 0.000614871
6.145 0.000625116 0.000623647
6.14 0.000638897 0.000637402
6.135 0.000657192 0.000655659
6.13 0.00067935 0.00067777
6.125 0.000704569 0.000702933
6.12 0.000731929 0.000730231
6.115 0.000760426 0.000758663
6.11 0.000789011 0.000787182
6.105 0.000816632 0.000814737
6.1 0.000842271 0.000840315
6.095 0.000864986 0.000862975
6.09 0.000883946 0.000881887
6.085 0.000898464 0.000896367
6.08 0.000908024 0.000905901
6.075 0.000912303 0.000910165
6.07 0.000911183 0.000909042
6.065 0.000904757 0.000902626
6.06 0.000893329 0.000891218
6.055 0.000877398 0.000875318
6.05 0.000857644 0.000855603
6.045 0.0008349 0.000832905
6.04 0.000810119 0.000808174
6.035 0.000784335 0.000782443
6.03 0.000758627 0.000756788
6.025 0.000734069 0.000732279
6.02 0.000711692 0.000709946
6.015 0.000692443 0.000690733
6.01 0.000677144 0.000675461
6.005 0.000666464 0.000664796
6 0.000660888 0.000659223
5.995 0.000660701 0.000659027
5.99 0.00066598 0.000664283
5.985 0.000676584 0.000674853
5.98 0.000692168 0.00069039
5.975 0.000712192 0.000710358
5.97 0.000735944 0.000734045
5.965 0.000762568 0.000760598
5.96 0.000791096 0.000789051
5.955 0.000820486 0.000818365
5.95 0.000849662 0.000847466
5.945 0.000877554 0.000875288
5.94 0.00090314 0.000900811
5.935 0.000925488 0.000923105
5.93 0.000943786 0.000941361
5.925 0.000957379 0.000954924
5.92 0.000965795 0.000963323
5.915 0.000968758 0.000966286
5.91 0.000966211 0.000963752
5.905 0.000958309 0.000955877
5.9 0.000945417 0.000943026
5.895 0.0009281 0.000925762
5.89 0.000907099 0.000904823
5.885 0.000883302 0.000881095
5.88 0.000857708 0.000855576
5.875 0.000831392 0.000829337
5.87 0.000805458 0.000803479
5.865 0.000780996 0.000779088
5.86 0.000759038 0.000757197
5.855 0.000740521 0.000738738
5.85 0.000726246 0.000724509
5.845 0.000716847 0.000715144
5.84 0.000712765 0.000711084
5.835 0.000714235 0.000712561
5.83 0.000721274 0.000719594
5.825 0.000733683 0.000731981
5.82 0.000751052 0.000749316
5.815 0.00077278 0.000770999
5.81 0.000798098 0.000796262
5.805 0.000826096 0.000824197
5.8 0.000855762 0.000853795
5.795 0.000886016 0.000883979
5.79 0.000915758 0.00091365
5.785 0.000943903 0.000941727
5.78 0.000969428 0.000967189
5.775 0.000991409 0.000989113
5.77 0.00100906 0.00100671
5.765 0.00102175 0.00101937
5.76 0.00102905 0.00102665
5.755 0.00103074 0.00102833
5.75 0.00102682 0.00102441
5.745 0.0010175 0.0010151
5.74 0.00100322 0.00100084
5.735 0.000984589 0.000982244
5.73 0.000962417 0.000960114
5.725 0.000937643 0.000935387
5.72 0.000911312 0.000909107
5.715 0.000884534 0.000882381
5.71 0.000858439 0.000856335
5.705 0.000834129 0.00083207
5.7 0.000812637 0.000810618
5.695 0.00079489 0.0007929
5.69 0.000781664 0.000779693
5.685 0.000773559 0.000771596
5.68 0.000770976 0.000769006
5.675 0.000774097 0.000772108
5.67 0.000782883 0.000780862
5.665 0.000797075 0.00079501
5.66 0.000816205 0.000814084
5.655 0.000839611 0.000837425
5.65 0.000866468 0.000864209
5.645 0.000895816 0.00089348
5.64 0.000926599 0.000924184
5.635 0.000957705 0.000955211
5.63 0.000988008 0.000985439
5.625 0.00101641 0.00101377
5.62 0.00104189 0.00103919
5.615 0.00106353 0.00106078
5.61 0.00108057 0.00107778
5.605 0.0010924 0.0010896
5.6 0.00109865 0.00109584
5.595 0.00109914 0.00109634
5.59 0.00109392 0.00109114
5.585 0.00108327 0.00108053
5.58 0.00106767 0.00106498
5.575 0.00104782 0.00104519
5.57 0.00102456 0.001022
5.565 0.000998882 0.000996408
5.56 0.000971885 0.000969493
5.555 0.000944707 0.000942398
5.55 0.000918502 0.000916273
5.545 0.000894382 0.000892228
5.54 0.000873384 0.000871297
5.535 0.00085642 0.00085439
5.53 0.000844246 0.00084226
5.525 0.000837429 0.000835474
5.52 0.000836326 0.000834387
5.515 0.000841073 0.000839135
5.51 0.000851577 0.000849625
5.505 0.000867522 0.000865541
5.5 0.00088838 0.000886357
5.495 0.000913435 0.000911358
5.49 0.000941808 0.000939668
5.485 0.00097249 0.00097028
5.48 0.00100439 0.0010021
5.475 0.00103635 0.00103399
5.47 0.00106723 0.00106479
5.465 0.00109593 0.00109342
5.46 0.0011214 0.00111883
5.455 0.00114276 0.00114013
5.45 0.00115926 0.00115657
5.445 0.00117032 0.0011676
5.44 0.00117561 0.00117286
5.435 0.00117499 0.00117224
5.43 0.00116858 0.00116582
5.425 0.00115669 0.00115395
5.42 0.00113988 0.00113717
5.415 0.00111889 0.00111621
5.41 0.00109463 0.00109199
5.405 0.00106813 0.00106554
5.4 0.00104053 0.00103799
5.395 0.00101301 0.00101051
5.39 0.000986724 0.000984272
5.385 0.000962816 0.000960404
5.38 0.000942316 0.000939937
5.375 0.000926128 0.000923771
5.37 0.000914985 0.000912639
5.365 0.000909424 0.000907076
5.36 0.000909765 0.0009074
5.355 0.000916095 0.000913702
5.35 0.000928273 0.000925838
5.345 0.000945928 0.000943438
5.34 0.000968479 0.000965925
5.335 0.000995154 0.000992528
5.33 0.00102503 0.00102232
5.325 0.00105704 0.00105425
5.32 0.00109006 0.00108719
5.315 0.00112291 0.00111996
5.31 0.00115442 0.00115139
5.305 0.00118347 0.00118037
5.3 0.00120903 0.00120587
5.295 0.0012302 0.001227
5.29 0.00124626 0.00124303
5.285 0.00125667 0.00125343
5.28 0.00126112 0.00125788
5.275 0.00125952 0.00125631
5.27 0.00125204 0.00124886
5.265 0.00123904 0.00123592
5.26 0.00122114 0.00121808
5.255 0.00119912 0.00119613
5.25 0.00117394 0.00117104
5.245 0.0011467 0.00114389
5.24 0.00111855 0.00111583
5.235 0.00109071 0.00108808
5.23 0.00106437 0.00106183
5.225 0.00104067 0.00103821
5.22 0.00102065 0.00101826
5.215 0.0010052 0.00100287
5.21 0.000995043 0.00099275
5.205 0.000990681 0.000988415
5.2 0.0009924 0.000990147
5.195 0.00100025 0.000997992
5.19 0.00101404 0.00101176
5.185 0.00103335 0.00103104
5.18 0.00105755 0.00105519
5.175 0.00108582 0.0010834
5.17 0.00111719 0.00111469
5.165 0.00115054 0.00114797
5.16 0.00118472 0.00118206
5.155 0.00121851 0.00121577
5.15 0.00125073 0.00124791
5.145 0.00128023 0.00127733
5.14 0.00130599 0.00130302
5.135 0.00132711 0.00132408
5.13 0.00134289 0.0013398
5.125 0.0013528 0.00134968
5.12 0.00135658 0.00135342
5.115 0.00135417 0.001351
5.11 0.00134578 0.0013426
5.105 0.00133182 0.00132866
5.1 0.00131296 0.00130982
5.095 0.00129003 0.00128692
5.09 0.00126404 0.00126097
5.085 0.00123612 0.00123309
5.08 0.00120748 0.00120449
5.075 0.00117935 0.0011764
5.07 0.00115294 0.00115003
5.065 0.00112942 0.00112655
5.06 0.00110983 0.00110698
5.055 0.00109505 0.00109221
5.05 0.00108579 0.00108296
5.045 0.00108254 0.00107969
5.04 0.00108555 0.00108267
5.035 0.00109483 0.00109191
5.03 0.00111016 0.00110719
5.025 0.00113106 0.00112803
5.02 0.00115686 0.00115376
5.015 0.0011867 0.00118352
5.01 0.00121956 0.00121628
5.005 0.00125429 0.00125093
5 0.00128968 0.00128624
4.995 0.00132451 0.00132098
4.99 0.00135755 0.00135394
4.985 0.00138765 0.00138398
4.98 0.00141378 0.00141005
4.975 0.00143504 0.00143128
4.97 0.00145073 0.00144695
4.965 0.00146036 0.00145657
4.96 0.00146367 0.0014599
4.955 0.00146066 0.00145692
4.95 0.00145155 0.00144786
4.945 0.00143682 0.0014332
4.94 0.00141715 0.00141361
4.935 0.00139345 0.00139
4.93 0.00136675 0.00136339
4.925 0.00133822 0.00133497
4.92 0.00130911 0.00130597
4.915 0.00128069 0.00127765
4.91 0.0012542 0.00125125
4.905 0.0012308 0.00122794
4.9 0.00121156 0.00120877
4.895 0.00119735 0.00119463
4.89 0.00118888 0.0011862
4.885 0.00118661 0.00118396
4.88 0.00119078 0.00118815
4.875 0.00120138 0.00119874
4.87 0.00121814 0.00121547
4.865 0.00124055 0.00123784
4.86 0.0012679 0.00126514
4.855 0.00129929 0.00129646
4.85 0.00133364 0.00133073
4.845 0.0013698 0.0013668
4.84 0.0014065 0.00140341
4.835 0.00144248 0.0014393
4.83 0.0014765 0.00147323
4.825 0.0015074 0.00150404
4.82 0.00153411 0.00153067
4.815 0.00155575 0.00155224
4.81 0.00157162 0.00156804
4.805 0.00158123 0.0015776
4.8 0.00158435 0.00158069
4.795 0.00158099 0.0015773
4.79 0.00157141 0.00156771
4.785 0.00155611 0.00155242
4.78 0.00153584 0.00153216
4.775 0.00151151 0.00150785
4.77 0.00148421 0.00148058
4.765 0.00145516 0.00145155
4.76 0.00142562 0.00142205
4.755 0.0013969 0.00139336
4.75 0.00137026 0.00136675
4.745 0.0013469 0.00134341
4.74 0.00132788 0.0013244
4.735 0.00131411 0.00131063
4.73 0.00130626 0.00130277
4.725 0.00130482 0.00130131
4.72 0.00131 0.00130645
4.715 0.00132177 0.00131816
4.71 0.00133982 0.00133615
4.705 0.00136364 0.0013599
4.7 0.00139248 0.00138865
4.695 0.00142539 0.00142147
4.69 0.00146127 0.00145726
4.685 0.00149891 0.00149481
4.68 0.00153703 0.00153284
4.675 0.00157433 0.00157006
4.67 0.00160955 0.0016052
4.665 0.00164148 0.00163707
4.66 0.00166907 0.0016646
4.655 0.00169139 0.0016869
4.65 0.00170776 0.00170325
4.645 0.00171768 0.00171319
4.64 0.00172094 0.00171647
4.635 0.00171755 0.00171313
4.63 0.0017078 0.00170344
4.625 0.00169221 0.00168794
4.62 0.00167156 0.00166739
4.615 0.00164679 0.00164273
4.61 0.00161903 0.00161508
4.605 0.00158952 0.0015857
4.6 0.00155958 0.00155587
4.595 0.00153053 0.00152694
4.59 0.00150368 0.0015002
4.585 0.00148024 0.00147686
4.58 0.00146129 0.001458
4.575 0.00144776 0.00144455
4.57 0.00144035 0.00143719
4.565 0.00143953 0.0014364
4.56 0.00144551 0.0014424
4.555 0.00145825 0.00145514
4.55 0.00147745 0.00147431
4.545 0.00150255 0.00149937
4.54 0.00153279 0.00152955
4.535 0.00156719 0.00156387
4.53 0.00160462 0.00160121
4.525 0.00164383 0.00164033
4.52 0.00168352 0.00167992
4.515 0.00172235 0.00171864
4.51 0.00175901 0.0017552
4.505 0.00179229 0.00178838
4.5 0.00182109 0.00181709
4.495 0.00184449 0.0018404
4.49 0.00186176 0.00185759
4.485 0.00187241 0.00186817
4.48 0.00187621 0.00187192
4.475 0.00187319 0.00186886
4.47 0.00186363 0.00185928
4.465 0.00184809 0.00184372
4.46 0.00182734 0.00182296
4.455 0.00180236 0.00179798
4.45 0.0017743 0.00176993
4.445 0.00174444 0.00174009
4.44 0.00171412 0.00170979
4.435 0.00168472 0.0016804
4.43 0.00165755 0.00165325
4.425 0.00163388 0.00162958
4.42 0.00161481 0.00161051
4.415 0.0016013 0.00159699
4.41 0.00159407 0.00158973
4.405 0.0015936 0.00158922
4.4 0.00160013 0.0015957
4.395 0.00161361 0.00160911
4.39 0.00163374 0.00162917
4.385 0.00165996 0.0016553
4.38 0.00169149 0.00168674
4.375 0.00172733 0.00172248
4.37 0.00176633 0.00176137
4.365 0.00180721 0.00180216
4.36 0.00184864 0.00184349
4.355 0.00188923 0.00188399
4.35 0.00192766 0.00192234
4.345 0.00196266 0.00195728
4.34 0.0019931 0.00198769
4.335 0.00201804 0.00201259
4.33 0.0020367 0.00203126
4.325 0.00204859 0.00204317
4.32 0.00205345 0.00204806
4.315 0.00205128 0.00204596
4.31 0.00204238 0.00203714
4.305 0.00202729 0.00202215
4.3 0.00200679 0.00200177
4.295 0.00198189 0.001977
4.29 0.00195375 0.00194899
4.285 0.00192367 0.00191906
4.28 0.00189303 0.00188856
4.275 0.00186323 0.00185891
4.27 0.00183565 0.00183146
4.265 0.00181157 0.0018075
4.26 0.00179216 0.00178819
4.255 0.00177838 0.00177451
4.25 0.00177102 0.00176721
4.245 0.00177058 0.00176683
4.24 0.00177733 0.0017736
4.235 0.00179125 0.00178752
4.23 0.00181205 0.0018083
4.225 0.00183917 0.00183539
4.22 0.00187184 0.00186799
4.215 0.00190904 0.00190512
4.21 0.00194962 0.0019456
4.205 0.00199227 0.00198815
4.2 0.00203561 0.00203138
4.195 0.00207825 0.0020739
4.19 0.0021188 0.00211433
4.185 0.00215596 0.00215138
4.18 0.00218856 0.00218386
4.175 0.0022156 0.00221078
4.17 0.00223626 0.00223135
4.165 0.00225001 0.002245
4.16 0.00225654 0.00225146
4.155 0.00225585 0.00225069
4.15 0.00224818 0.00224297
4.145 0.00223407 0.00222882
4.14 0.00221429 0.002209
4.135 0.00218984 0.00218453
4.13 0.0021619 0.00215658
4.125 0.00213179 0.00212646
4.12 0.00210092 0.00209559
4.115 0.00207073 0.0020654
4.11 0.00204263 0.00203729
4.105 0.00201796 0.0020126
4.1 0.00199793 0.00199254
4.095 0.00198357 0.00197815
4.09 0.0019757 0.00197024
4.085 0.0019749 0.00196939
4.08 0.00198148 0.00197589
4.075 0.00199545 0.00198979
4.07 0.00201657 0.00201081
4.065 0.0020443 0.00203845
4.06 0.00207789 0.00207192
4.055 0.00211633 0.00211025
4.05 0.00215845 0.00215226
4.045 0.00220294 0.00219664
4.04 0.00224839 0.00224198
4.035 0.00229336 0.00228687
4.03 0.00233644 0.00232987
4.025 0.00237627 0.00236963
4.02 0.00241162 0.00240493
4.015 0.00244141 0.0024347
4.01 0.0024648 0.00245809
4.005 0.00248116 0.00247448
4 0.00249014 0.00248351
3.995 0.00249167 0.00248511
3.99 0.00248596 0.00247951
3.985 0.0024735 0.00246717
3.98 0.00245504 0.00244885
3.975 0.00243155 0.00242552
3.97 0.00240423 0.00239836
3.965 0.00237439 0.00236869
3.96 0.00234346 0.00233794
3.955 0.00231292 0.00230757
3.95 0.00228424 0.00227904
3.945 0.00225879 0.00225375
3.94 0.00223786 0.00223295
3.935 0.00222255 0.00221776
3.93 0.00221376 0.00220907
3.925 0.00221213 0.00220752
3.92 0.00221805 0.00221348
3.915 0.0022316 0.00222705
3.91 0.00225259 0.00224804
3.905 0.00228054 0.00227597
3.9 0.00231474 0.00231011
3.895 0.0023542 0.00234949
3.89 0.00239776 0.00239296
3.885 0.00244411 0.0024392
3.88 0.00249183 0.00248679
3.875 0.00253944 0.00253427
3.87 0.00258547 0.00258017
3.865 0.00262852 0.00262307
3.86 0.00266727 0.00266169
3.855 0.0027006 0.00269487
3.85 0.00272755 0.00272169
3.845 0.00274743 0.00274144
3.84 0.00275979 0.00275369
3.835 0.00276449 0.00275829
3.83 0.00276166 0.00275536
3.825 0.00275172 0.00274534
3.82 0.00273537 0.00272892
3.815 0.00271355 0.00270704
3.81 0.00268741 0.00268085
3.805 0.00265828 0.00265168
3.8 0.0026276 0.00262095
3.795 0.00259687 0.00259018
3.79 0.0025676 0.00256088
3.785 0.00254124 0.00253447
3.78 0.00251914 0.00251233
3.775 0.0025025 0.00249563
3.77 0.0024923 0.00248537
3.765 0.0024893 0.00248229
3.76 0.00249397 0.00248687
3.755 0.0025065 0.0024993
3.75 0.00252679 0.00251948
3.745 0.00255444 0.00254702
3.74 0.00258879 0.00258124
3.735 0.00262892 0.00262125
3.73 0.00267371 0.0026659
3.725 0.00272184 0.00271392
3.72 0.00277191 0.00276386
3.715 0.00282239 0.00281424
3.71 0.0028718 0.00286355
3.705 0.00291864 0.00291031
3.7 0.00296154 0.00295316
3.695 0.00299926 0.00299085
3.69 0.00303076 0.00302235
3.685 0.00305522 0.00304684
3.68 0.0030721 0.00306377
3.675 0.00308113 0.00307289
3.67 0.00308234 0.0030742
3.665 0.00307604 0.00306805
3.66 0.00306286 0.00305502
3.655 0.00304366 0.003036
3.65 0.00301954 0.00301207
3.645 0.00299179 0.00298453
3.64 0.00296186 0.00295481
3.635 0.00293127 0.00292443
3.63 0.00290157 0.00289493
3.625 0.00287427 0.00286782
3.62 0.0028508 0.00284453
3.615 0.00283247 0.00282636
3.61 0.00282037 0.00281441
3.605 0.00281539 0.00280954
3.6 0.00281813 0.00281237
3.595 0.00282892 0.00282321
3.59 0.00284777 0.00284209
3.585 0.00287441 0.00286873
3.58 0.00290828 0.00290257
3.575 0.00294855 0.00294278
3.57 0.00299415 0.00298831
3.565 0.00304384 0.00303788
3.56 0.00309618 0.0030901
3.555 0.00314968 0.00314346
3.55 0.00320279 0.00319641
3.545 0.00325397 0.00324743
3.54 0.00330175 0.00329504
3.535 0.00334479 0.00333791
3.53 0.00338194 0.00337488
3.525 0.00341223 0.00340501
3.52 0.00343497 0.00342759
3.515 0.00344975 0.00344221
3.51 0.00345644 0.00344876
3.505 0.00345524 0.00344742
3.5 0.00344662 0.00343868
3.495 0.00343135 0.00342328
3.49 0.00341043 0.00340226
3.485 0.0033851 0.00337684
3.48 0.00335677 0.00334841
3.475 0.00332694 0.0033185
3.47 0.00329721 0.00328868
3.465 0.00326916 0.00326055
3.46 0.00324429 0.00323559
3.455 0.00322401 0.00321521
3.45 0.00320956 0.00320067
3.445 0.00320198 0.00319298
3.44 0.00320204 0.00319292
3.435 0.00321022 0.00320098
3.43 0.00322673 0.00321735
3.425 0.00325144 0.00324192
3.42 0.00328395 0.00327427
3.415 0.00332356 0.00331373
3.41 0.00336931 0.00335933
3.405 0.00342003 0.00340988
3.4 0.00347434 0.00346405
3.395 0.00353076 0.00352034
3.39 0.00358772 0.00357718
3.385 0.00364364 0.003633
3.38 0.00369697 0.00368625
3.375 0.00374626 0.00373548
3.37 0.0037902 0.0037794
3.365 0.00382767 0.00381689
3.36 0.00385782 0.00384708
3.355 0.00388003 0.00386936
3.35 0.00389399 0.00388344
3.345 0.00389971 0.0038893
3.34 0.00389748 0.00388724
3.335 0.00388791 0.00387787
3.33 0.00387187 0.00386205
3.325 0.00385049 0.00384091
3.32 0.00382508 0.00381575
3.315 0.00379712 0.00378806
3.31 0.00376821 0.0037594
3.305 0.00373997 0.00373141
3.3 0.00371398 0.00370566
3.295 0.00369176 0.00368367
3.29 0.0036747 0.00366681
3.285 0.003664 0.00365629
3.28 0.00366063 0.00365308
3.275 0.00366529 0.00365787
3.27 0.0036784 0.00367107
3.265 0.00370006 0.00369278
3.26 0.00373006 0.0037228
3.255 0.00376788 0.00376061
3.25 0.00381274 0.00380542
3.245 0.0038636 0.0038562
3.24 0.00391919 0.00391168
3.235 0.00397808 0.00397044
3.23 0.00403872 0.00403092
3.225 0.0040995 0.00409153
3.22 0.00415882 0.00415066
3.215 0.00421511 0.00420675
3.21 0.00426693 0.00425835
3.205 0.00431298 0.00430419
3.2 0.0043522 0.00434318
3.195 0.00438375 0.00437452
3.19 0.00440708 0.00439764
3.185 0.00442196 0.00441231
3.18 0.00442845 0.00441859
3.175 0.00442692 0.00441687
3.17 0.00441805 0.00440782
3.165 0.00440279 0.00439238
3.16 0.00438231 0.00437173
3.155 0.00435801 0.00434727
3.15 0.00433143 0.00432053
3.145 0.00430417 0.00429312
3.14 0.00427791 0.00426671
3.135 0.00425424 0.00424289
3.13 0.00423467 0.00422318
3.125 0.00422062 0.00420896
3.12 0.00421326 0.00420144
3.115 0.00421354 0.00420155
3.11 0.00422214 0.00420997
3.105 0.00423943 0.00422708
3.1 0.00426547 0.00425293
3.095 0.0043 0.00428727
3.09 0.00434249 0.00432956
3.085 0.00439209 0.00437897
3.08 0.00444771 0.00443439
3.075 0.00450804 0.00449455
3.07 0.00457163 0.00455796
3.065 0.00463688 0.00462306
3.06 0.00470216 0.00468822
3.055 0.00476584 0.00475179
3.05 0.00482633 0.00481221
3.045 0.00488218 0.00486802
3.04 0.00493208 0.00491793
3.035 0.00497497 0.00496085
3.03 0.00501002 0.00499598
3.025 0.00503668 0.00502276
3.02 0.00505472 0.00504095
3.015 0.00506422 0.00505065
3.01 0.00506558 0.00505223
3.005 0.00505947 0.00504638
3 0.00504687 0.00503406
2.995 0.00502899 0.00501648
2.99 0.00500722 0.00499503
2.985 0.00498313 0.00497125
2.98 0.00495835 0.0049468
2.975 0.00493457 0.00492333
2.97 0.00491342 0.00490247
2.965 0.00489644 0.00488576
2.96 0.00488503 0.00487461
2.955 0.00488041 0.00487023
2.95 0.00488357 0.00487358
2.945 0.0048952 0.00488536
2.94 0.00491569 0.00490598
2.935 0.00494513 0.0049355
2.93 0.00498329 0.0049737
2.925 0.00502963 0.00502004
2.92 0.00508334 0.00507371
2.915 0.00514333 0.00513363
2.91 0.0052083 0.00519849
2.905 0.00527679 0.00526683
2.9 0.0053472 0.00533707
2.895 0.00541789 0.00540755
2.89 0.00548719 0.00547663
2.885 0.00555351 0.00554269
2.88 0.00561534 0.00560426
2.875 0.00567134 0.00565999
2.87 0.0057204 0.00570876
2.865 0.00576163 0.00574971
2.86 0.00579444 0.00578223
2.855 0.00581855 0.00580604
2.85 0.00583395 0.00582116
2.845 0.00584101 0.00582793
2.84 0.00584034 0.00582698
2.835 0.00583288 0.00581924
2.83 0.00581978 0.00580587
2.825 0.00580243 0.00578825
2.82 0.00578235 0.00576791
2.815 0.00576121 0.00574651
2.81 0.00574068 0.00572572
2.805 0.00572244 0.00570724
2.8 0.00570802 0.00569257
2.795 0.00569891 0.00568321
2.79 0.00569639 0.00568043
2.785 0.00570152 0.0056853
2.78 0.00571509 0.0056986
2.775 0.00573758 0.00572082
2.77 0.00576918 0.00575215
2.765 0.00580976 0.00579246
2.76 0.00585888 0.00584131
2.755 0.00591581 0.00589798
2.75 0.00597954 0.00596146
2.745 0.00604885 0.00603053
2.74 0.00612231 0.00610377
2.735 0.00619837 0.00617963
2.73 0.00627538 0.00625648
2.725 0.00635169 0.00633265
2.72 0.00642565 0.00640651
2.715 0.00649572 0.00647652
2.71 0.00656047 0.00654126
2.705 0.0066187 0.00659953
2.7 0.00666941 0.00665033
2.695 0.0067119 0.00669294
2.69 0.00674572 0.00672695
2.685 0.00677075 0.00675221
2.68 0.0067872 0.00676892
2.675 0.00679556 0.0067776
2.67 0.00679663 0.006779
2.665 0.00679144 0.00677418
2.66 0.00678128 0.00676442
2.655 0.00676761 0.00675115
2.65 0.00675203 0.00673598
2.645 0.0067362 0.00672055
2.64 0.00672182 0.00670655
2.635 0.0067105 0.00669561
2.63 0.00670373 0.0066892
2.625 0.00670293 0.00668872
2.62 0.00670927 0.00669535
2.615 0.00672371 0.00671004
2.61 0.0067469 0.00673344
2.605 0.00677922 0.00676593
2.6 0.00682073 0.00680755
2.595 0.00687117 0.00685806
2.59 0.00693 0.00691691
2.585 0.00699639 0.00698327
2.58 0.00706926 0.00705607
2.575 0.00714732 0.00713401
2.57 0.0072291 0.00721563
2.565 0.00731302 0.00729935
2.56 0.00739746 0.00738355
2.555 0.00748075 0.00746656
2.55 0.00756129 0.0075468
2.545 0.00763758 0.00762276
2.54 0.00770828 0.00769311
2.535 0.00777222 0.00775668
2.53 0.00782851 0.00781258
2.525 0.0078765 0.00786017
2.52 0.00791583 0.00789909
2.515 0.00794645 0.00792929
2.51 0.00796863 0.00795105
2.505 0.00798292 0.00796492
2.5 0.00799015 0.00797172
2.495 0.0079914 0.00797255
2.49 0.00798796 0.00796869
2.485 0.0079813 0.00796161
2.48 0.007973 0.0079529
2.475 0.00796473 0.00794421
2.47 0.00795813 0.00793722
2.465 0.00795481 0.0079335
2.46 0.00795617 0.00793448
2.455 0.00796362 0.00794152
2.45 0.00797828 0.00795579
2.445 0.00800108 0.0079782
2.44 0.00803266 0.00800939
2.435 0.00807337 0.0080497
2.43 0.00812325 0.0080992
2.425 0.00818206 0.00815764
2.42 0.00824926 0.00822447
2.415 0.00832404 0.00829891
2.41 0.00840536 0.0083799
2.405 0.00849194 0.00846618
2.4 0.00858238 0.00855633
2.395 0.00867512 0.00864884
2.39 0.00876858 0.0087421
2.385 0.00886115 0.00883451
2.38 0.00895125 0.0089245
2.375 0.00903742 0.00901061
2.37 0.0091183 0.0090915
2.365 0.00919277 0.00916602
2.36 0.00925989 0.00923326
2.355 0.009319 0.00929255
2.35 0.00936972 0.0093435
2.345 0.00941194 0.009386
2.34 0.00944583 0.00942024
2.335 0.00947192 0.00944671
2.33 0.00949093 0.00946614
2.325 0.00950386 0.00947953
2.32 0.00951191 0.00948806
2.315 0.00951645 0.00949311
2.31 0.009519 0.00949617
2.305 0.00952115 0.00949882
2.3 0.00952449 0.00950266
2.295 0.0095307 0.00950933
2.29 0.009541 0.00952009
2.285 0.00955683 0.00953634
2.28 0.00957939 0.00955928
2.275 0.00960963 0.00958987
2.27 0.0096483 0.00962884
2.265 0.00969583 0.00967662
2.26 0.00975241 0.0097334
2.255 0.00981791 0.00979904
2.25 0.00989194 0.00987315
2.245 0.00997387 0.00995511
2.24 0.0100628 0.010044
2.235 0.0101576 0.0101387
2.23 0.010257 0.010238
2.225 0.0103596 0.0103404
2.22 0.0104638 0.0104444
2.215 0.0105682 0.0105485
2.21 0.0106713 0.0106512
2.205 0.0107715 0.010751
2.2 0.0108676 0.0108466
2.195 0.0109582 0.0109368
2.19 0.0110425 0.0110206
2.185 0.0111195 0.0110971
2.18 0.0111889 0.0111659
2.175 0.0112502 0.0112266
2.17 0.0113035 0.0112793
2.165 0.011349 0.0113242
2.16 0.0113872 0.0113618
2.155 0.011419 0.0113929
2.15 0.0114453 0.0114186
2.145 0.0114673 0.0114399
2.14 0.0114862 0.0114582
2.135 0.0115036 0.0114749
2.13 0.0115209 0.0114915
2.125 0.0115397 0.0115096
2.12 0.0115615 0.0115308
2.115 0.0115874 0.011556
2.11 0.0116186 0.0115867
2.105 0.0116564 0.0116238
2.1 0.0117016 0.0116684
2.095 0.011755 0.0117211
2.09 0.0118168 0.0117824
2.085 0.0118873 0.0118523
2.08 0.0119664 0.0119308
2.075 0.0120537 0.0120176
2.07 0.0121487 0.0121121
2.065 0.0122506 0.0122134
2.06 0.0123583 0.0123206
2.055 0.0124706 0.0124326
2.05 0.0125864 0.0125479
2.045 0.0127041 0.0126654
2.04 0.0128226 0.0127836
2.035 0.0129402 0.012901
2.03 0.0130558 0.0130164
2.025 0.0131679 0.0131285
2.02 0.0132755 0.0132362
2.015 0.0133777 0.0133384
2.01 0.0134735 0.0134344
2.005 0.0135625 0.0135236
2 0.0136443 0.0136057
1.995 0.0137188 0.0136806
1.99 0.0137862 0.0137483
1.985 0.0138468 0.0138094
1.98 0.0139012 0.0138644
1.975 0.0139503 0.013914
1.97 0.0139949 0.0139593
1.965 0.0140364 0.0140014
1.96 0.0140758 0.0140414
1.955 0.0141145 0.0140807
1.95 0.0141538 0.0141207
1.945 0.0141951 0.0141627
1.94 0.0142399 0.014208
1.935 0.0142889 0.0142576
1.93 0.0143433 0.0143125
1.925 0.014404 0.0143736
1.92 0.0144717 0.0144418
1.915 0.0145471 0.0145176
1.91 0.0146304 0.0146012
1.905 0.0147218 0.0146928
1.9 0.014821 0.0147922
1.895 0.0149278 0.0148991
1.89 0.0150417 0.0150131
1.885 0.0151618 0.0151332
1.88 0.0152874 0.0152587
1.875 0.0154174 0.0153886
1.87 0.0155507 0.0155216
1.865 0.015686 0.0156567
1.86 0.0158223 0.0157926
1.855 0.0159583 0.0159281
1.85 0.0160928 0.0160621
1.845 0.0162247 0.0161935
1.84 0.0163531 0.0163213
1.835 0.016477 0.0164445
1.83 0.0165959 0.0165627
1.825 0.0167091 0.0166751
1.82 0.0168163 0.0167815
1.815 0.0169174 0.0168818
1.81 0.0170124 0.0169759
1.805 0.0171017 0.0170643
1.8 0.0171856 0.0171473
1.795 0.0172649 0.0172256
1.79 0.0173402 0.0172999
1.785 0.0174125 0.0173712
1.78 0.0174827 0.0174404
1.775 0.0175519 0.0175086
1.77 0.0176213 0.017577
1.765 0.0176919 0.0176466
1.76 0.0177649 0.0177186
1.755 0.0178417 0.0177945
1.75 0.0179224 0.0178742
1.745 0.0180081 0.017959
1.74 0.0180995 0.0180495
1.735 0.0181973 0.0181463
1.73 0.0183017 0.0182499
1.725 0.0184131 0.0183605
1.72 0.0185316 0.0184781
1.715 0.0186569 0.0186026
1.71 0.0187888 0.0187337
1.705 0.0189269 0.0188711
1.7 0.0190706 0.0190141
1.695 0.0192192 0.0191621
1.69 0.0193718 0.0193141
1.685 0.0195277 0.0194695
1.68 0.0196859 0.0196273
1.675 0.0198455 0.0197864
1.67 0.0200055 0.0199461
1.665 0.0201649 0.0201053
1.66 0.0203231 0.0202633
1.655 0.020479 0.0204191
1.65 0.0206321 0.0205722
1.645 0.0207818 0.0207219
1.64 0.0209275 0.0208678
1.635 0.0210691 0.0210095
1.63 0.0212062 0.021147
1.625 0.021339 0.02128
1.62 0.0214674 0.0214089
1.615 0.0215918 0.0215337
1.61 0.0217125 0.0216549
1.605 0.02183 0.021773
1.6 0.021945 0.0218886
1.595 0.0220582 0.0220023
1.59 0.0221702 0.0221151
1.585 0.022282 0.0222275
1.58 0.0223942 0.0223404
1.575 0.0225078 0.0224546
1.57 0.0226234 0.0225708
1.565 0.0227421 0.02269
1.56 0.0228647 0.0228131
1.555 0.022991 0.0229399
1.55 0.0231218 0.0230711
1.545 0.0232574 0.0232072
1.54 0.0233983 0.0233485
1.535 0.0235446 0.0234951
1.53 0.0236965 0.0236472
1.525 0.0238539 0.0238048
1.52 0.0240165 0.0239676
1.515 0.0241843 0.0241355
1.51 0.0243569 0.0243081
1.505 0.0245338 0.024485
1.5 0.0247145 0.0246655
1.495 0.0248985 0.0248493
1.49 0.0250853 0.0250358
1.485 0.0252741 0.0252242
1.48 0.0254644 0.0254141
1.475 0.0256556 0.0256048
1.47 0.025847 0.0257956
1.465 0.0260382 0.0259861
1.46 0.0262285 0.0261756
1.455 0.0264175 0.0263639
1.45 0.0266049 0.0265504
1.445 0.0267903 0.0267349
1.44 0.0269736 0.0269172
1.435 0.0271545 0.0270971
1.43 0.0273331 0.0272746
1.425 0.0275094 0.0274498
1.42 0.0276835 0.0276227
1.415 0.0278556 0.0277935
1.41 0.0280259 0.0279626
1.405 0.0281947 0.0281301
1.4 0.0283623 0.0282964
1.395 0.0285294 0.0284622
1.39 0.0286963 0.0286277
1.385 0.0288635 0.0287936
1.38 0.0290314 0.0289601
1.375 0.0292006 0.0291279
1.37 0.0293712 0.0292972
1.365 0.0295439 0.0294685
1.36 0.0297189 0.0296422
1.355 0.0298977 0.0298198
1.35 0.0300793 0.0300001
1.345 0.0302637 0.0301833
1.34 0.0304513 0.0303697
1.335 0.0306423 0.0305595
1.33 0.0308367 0.0307527
1.325 0.0310345 0.0309494
1.32 0.0312357 0.0311495
1.315 0.0314402 0.031353
1.31 0.0316478 0.0315596
1.305 0.0318583 0.0317692
1.3 0.0320716 0.0319816
1.295 0.0322875 0.0321966
1.29 0.0325056 0.0324139
1.285 0.0327257 0.0326333
1.28 0.0329474 0.0328543
1.275 0.0331705 0.0330768
1.27 0.0333945 0.0333003
1.265 0.0336193 0.0335245
1.26 0.0338445 0.0337493
1.255 0.0340698 0.0339742
1.25 0.034295 0.0341991
1.245 0.0345198 0.0344237
1.24 0.0347442 0.0346479
1.235 0.0349679 0.0348715
1.23 0.0351908 0.0350943
1.225 0.0354128 0.0353163
1.22 0.0356339 0.0355373
1.215 0.035854 0.0357575
1.21 0.0360732 0.0359767
1.205 0.0362914 0.036195
1.2 0.0365086 0.0364124
1.195 0.036725 0.0366289
1.19 0.0369407 0.0368447
1.185 0.0371556 0.0370599
1.18 0.0373699 0.0372744
1.175 0.0375838 0.0374884
1.17 0.0377972 0.0377021
1.165 0.0380102 0.0379153
1.16 0.038223 0.0381283
1.155 0.0384356 0.0383411
1.15 0.0386482 0.0385538
1.145 0.0388607 0.0387665
1.14 0.0390731 0.0389791
1.135 0.0392855 0.0391915
1.13 0.0394978 0.039404
1.125 0.0397112 0.0396174
1.12 0.0399255 0.0398316
1.115 0.0401387 0.0400448
1.11 0.0403514 0.0402574
1.105 0.0405635 0.0404694
1.1 0.0407748 0.0406807
1.095 0.0409853 0.040891
1.09 0.0411948 0.0411003
1.085 0.0414033 0.0413086
1.08 0.0416107 0.0415157
1.075 0.0418167 0.0417214
1.07 0.0420212 0.0419255
1.065 0.0422238 0.0421277
1.06 0.0424243 0.0423278
1.055 0.0426226 0.0425256
1.05 0.0428183 0.0427209
1.045 0.0430112 0.0429133
1.04 0.0432011 0.0431026
1.035 0.0433877 0.0432886
1.03 0.0435708 0.0434711
1.025 0.04375 0.0436498
1.02 0.0439253 0.0438244
1.015 0.0440962 0.0439947
1.01 0.0442626 0.0441605
1.005 0.0444242 0.0443214
1 0.0445807 0.0444772
0.995 0.0447318 0.0446277
0.99 0.0448774 0.0447727
0.985 0.0450171 0.0449117
0.98 0.0451507 0.0450446
0.975 0.0452779 0.0451711
0.97 0.0453984 0.045291
0.965 0.0455119 0.0454039
0.96 0.0456181 0.0455095
0.955 0.0457168 0.0456076
0.95 0.0458077 0.0456979
0.945 0.0458904 0.0457801
0.94 0.0459646 0.0458537
0.935 0.04603 0.0459186
0.93 0.0460863 0.0459744
0.925 0.0461331 0.0460208
0.92 0.04617 0.0460573
0.915 0.0461968 0.0460837
0.91 0.0462131 0.0460996
0.905 0.0462184 0.0461046
0.9 0.0462123 0.0460983
0.895 0.0461946 0.0460804
0.89 0.0461648 0.0460503
0.885 0.0461225 0.0460079
0.88 0.0460672 0.0459525
0.875 0.0459985 0.0458837
0.87 0.0459165 0.0458017
0.865 0.045821 0.0457063
0.86 0.0457117 0.0455971
0.855 0.0455877 0.0454732
0.85 0.0454482 0.0453339
0.845 0.045293 0.0451789
0.84 0.0451218 0.045008
0.835 0.0449342 0.0448207
0.83 0.04473 0.0446169
0.825 0.0445087 0.0443961
0.82 0.0442701 0.0441579
0.815 0.0440138 0.0439022
0.81 0.0437395 0.0436285
0.805 0.043447 0.0433366
0.8 0.0431359 0.0430262
0.795 0.042806 0.0426971
0.79 0.0424572 0.0423491
0.785 0.0420891 0.0419819
0.78 0.0417018 0.0415954
0.775 0.0412949 0.0411895
0.77 0.0408684 0.040764
0.765 0.0404223 0.0403189
0.76 0.0399564 0.0398542
0.755 0.0394709 0.0393699
0.75 0.0389658 0.0388659
0.745 0.0384412 0.0383425
0.74 0.0378971 0.0377998
0.735 0.0373339 0.0372379
0.73 0.0367518 0.0366571
0.725 0.0361509 0.0360577
0.72 0.0355318 0.03544
0.715 0.0348947 0.0348044
0.71 0.0342401 0.0341514
0.705 0.0335686 0.0334815
0.7 0.0328805 0.032795
0.695 0.0321762 0.0320924
0.69 0.0314568 0.0313746
0.685 0.0307232 0.0306428
0.68 0.0299765 0.0298977
0.675 0.0292171 0.0291401
0.67 0.0284456 0.0283704
0.665 0.027663 0.0275897
0.66 0.0268705 0.0267989
0.655 0.0260689 0.0259992
0.65 0.0252595 0.0251916
0.645 0.0244433 0.0243774
0.64 0.0236216 0.0235575
0.635 0.0227956 0.0227334
0.63 0.0219664 0.0219061
0.625 0.0211355 0.0210771
0.62 0.0203041 0.0202475
0.615 0.0194735 0.0194188
0.61 0.0186451 0.0185923
0.605 0.0178202 0.0177693
0.6 0.0170003 0.0169512
0.595 0.0161867 0.0161394
0.59 0.0153808 0.0153353
0.585 0.0145839 0.0145402
0.58 0.0137974 0.0137555
0.575 0.0130226 0.0129824
0.57 0.0122608 0.0122224
0.565 0.0115134 0.0114767
0.56 0.0107815 0.0107464
0.555 0.0100664 0.0100329
0.55 0.00936922 0.00933729
0.545 0.00869103 0.00866063
0.54 0.00803292 0.00800401
0.535 0.00739588 0.00736841
0.53 0.00678082 0.00675475
0.525 0.0061886 0.00616388
0.52 0.00561999 0.00559657
0.515 0.00507568 0.0050535
0.51 0.00455626 0.00453528
0.505 0.00406225 0.00404241
0.5 0.00359409 0.00357535
0.495 0.00315213 0.00313442
0.49 0.00273661 0.00271988
0.485 0.0023477 0.00233191
0.48 0.00198547 0.00197055
0.475 0.00164988 0.00163577
0.47 0.0013408 0.00132746
0.465 0.00105801 0.00104538
0.46 0.000801185 0.000789218
0.455 0.000569917 0.000558557
0.45 0.000363701 0.000352896
0.445 0.000181943 0.000171643
0.44 2.39587e-05 1.41146e-05
0.435 -0.000111018 -0.000120454
0.43 -0.000223833 -0.000232907
0.425 -0.000315408 -0.000324163
0.42 -0.000386731 -0.000395211
0.415 -0.00043887 -0.000447116
0.41 -0.000473005 -0.000481053
0.405 -0.000490293 -0.00049818
0.4 -0.000491944 -0.000499703
0.395 -0.000479186 -0.000486848
0.39 -0.000453262 -0.000460856
0.385 -0.000415481 -0.000423034
0.38 -0.000367161 -0.000374696
0.375 -0.000309622 -0.00031716
0.37 -0.000244176 -0.000251736
0.365 -0.000172119 -0.000179717
0.36 -9.47249e-05 -0.000102372
0.355 -1.32301e-05 -2.09378e-05
0.35 7.11723e-05 6.3397e-05
0.345 0.000157342 0.000149494
0.34 0.000244199 0.000236277
0.335 0.000330733 0.000322735
0.33 0.000416001 0.000407931
0.325 0.000499136 0.000490997
0.32 0.000579365 0.000571164
0.315 0.00065601 0.000647755
0.31 0.000728481 0.000720181
0.305 0.000796271 0.000787937
0.3 0.000858966 0.000850611
0.295 0.000916244 0.000907881
0.29 0.000967864 0.000959507
0.285 0.00101367 0.00100534
0.28 0.0010536 0.0010453
0.275 0.00108764 0.0010794
0.27 0.00111586 0.00110769
0.265 0.00113838 0.00113029
0.26 0.00115537 0.00114737
0.255 0.00116703 0.00115915
0.25 0.00117362 0.00116587
0.245 0.0011754 0.0011678
0.24 0.00117268 0.00116524
0.235 0.00116575 0.00115849
0.23 0.00115494 0.00114787
0.225 0.00114055 0.00113369
0.22 0.00112291 0.00111626
0.215 0.00110231 0.0010959
0.21 0.00107907 0.0010729
0.205 0.00105347 0.00104755
0.2 0.00102579 0.00102012
0.195 0.000996278 0.00099089
0.19 0.000965197 0.000960089
0.185 0.000932776 0.000927957
0.18 0.000899234 0.000894708
0.175 0.000864771 0.000860544
0.17 0.000829583 0.000825656
0.165 0.000793847 0.000790218
0.16 0.000757729 0.000754393
0.155 0.000721382 0.00071833
0.15 0.000684948 0.000682165
0.145 0.000648559 0.000646026
0.14 0.00061234 0.000610033
0.135 0.000576406 0.000574299
0.13 0.00054087 0.000538933
0.125 0.000505844 0.000504049
0.12 0.000471443 0.000469762
0.115 0.000437789 0.000436198
0.11 0.000405025 0.000403507
0.105 0.000373336 0.000371881
0.1 0.000342982 0.000341585
0.095 0.000314333 0.000312995
0.09 0.000287894 0.00028662
0.085 0.00026426 0.000263054
0.08 0.000243946 0.000242812
0.075 0.000227052 0.000225992
0.07 0.000212824 0.000211838
0.065 0.000199301 0.000198393
0.06 0.000183399 0.000182579
0.055 0.000161689 0.00016098
0.05 0.000131833 0.000131264
0.045 9.40393e-05 9.36376e-05
0.04 5.16237e-05 5.14043e-05
0.035 1.04605e-05 1.04161e-05
0.03 -2.15803e-05 -2.14888e-05
0.025 -3.53011e-05 -3.51515e-05
0.02 -2.60127e-05 -2.59024e-05
0.015 -6.97339e-06 -6.94383e-06
0.01 -1.70675e-07 -1.69952e-07
0.005 -9.55084e-13 -9.51036e-13
-1.63468e-13 -3.42351e-43 -3.409e-43


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.125Nc1Quantum/GApOneLoop.txt <==
-31.4301 -0.00101314 1.61347e-05
-30.9905 -0.00104211 1.6832e-05
-30.6297 -0.00106683 1.74347e-05
-30.3101 -0.00108946 1.79929e-05
-30.0173 -0.00111083 1.85251e-05
-29.7441 -0.00113136 1.90412e-05
-29.4858 -0.00115128 1.95467e-05
-29.2396 -0.00117077 2.00453e-05
-29.0035 -0.00118993 2.05397e-05
-28.7758 -0.00120886 2.10319e-05
-28.5554 -0.0012276 2.15232e-05
-28.3415 -0.00124622 2.20151e-05
-28.1333 -0.00126476 2.25083e-05
-27.9302 -0.00128324 2.30037e-05
-27.7317 -0.0013017 2.35021e-05
-27.5373 -0.00132015 2.4004e-05
-27.3468 -0.00133863 2.451e-05
-27.1598 -0.00135715 2.50206e-05
-26.9761 -0.00137572 2.55363e-05
-26.7954 -0.00139436 2.60574e-05
-26.6174 -0.00141309 2.65844e-05
-26.4421 -0.00143191 2.71176e-05
-26.2693 -0.00145083 2.76574e-05
-26.0988 -0.00146988 2.82041e-05
-25.9304 -0.00148905 2.8758e-05
-25.7641 -0.00150836 2.93195e-05
-25.5998 -0.00152781 2.98889e-05
-25.4373 -0.00154741 3.04665e-05
-25.2766 -0.00156718 3.10525e-05
-25.1175 -0.00158712 3.16474e-05
-24.9601 -0.00160723 3.22514e-05
-24.8041 -0.00162753 3.28647e-05
-24.6496 -0.00164802 3.34878e-05
-24.4966 -0.00166871 3.41208e-05
-24.3448 -0.00168961 3.47642e-05
-24.1944 -0.00171072 3.54182e-05
-24.0451 -0.00173205 3.60832e-05
-23.8971 -0.0017536 3.67594e-05
-23.7502 -0.00177539 3.74472e-05
-23.6044 -0.00179742 3.81469e-05
-23.4597 -0.0018197 3.88589e-05
-23.316 -0.00184223 3.95834e-05
-23.1733 -0.00186502 4.03209e-05
-23.0316 -0.00188809 4.10717e-05
-22.8908 -0.00191142 4.18362e-05
-22.7509 -0.00193504 4.26146e-05
-22.6118 -0.00195895 4.34075e-05
-22.4736 -0.00198315 4.42152e-05
-22.3363 -0.00200766 4.50381e-05
-22.1997 -0.00203248 4.58766e-05
-22.0639 -0.00205762 4.67311e-05
-21.9288 -0.00208308 4.76021e-05
-21.7945 -0.00210888 4.849e-05
-21.6609 -0.00213502 4.93952e-05
-21.528 -0.00216151 5.03183e-05
-21.3958 -0.00218836 5.12596e-05
-21.2642 -0.00221558 5.22198e-05
-21.1332 -0.00224317 5.31993e-05
-21.0029 -0.00227115 5.41985e-05
-20.8732 -0.00229952 5.52182e-05
-20.7441 -0.00232828 5.62588e-05
-20.6156 -0.00235747 5.73208e-05
-20.4876 -0.00238707 5.84049e-05
-20.3602 -0.0024171 5.95118e-05
-20.2333 -0.00244757 6.06419e-05
-20.1069 -0.00247849 6.17959e-05
-19.9811 -0.00250987 6.29746e-05
-19.8557 -0.00254172 6.41785e-05
-19.7309 -0.00257406 6.54085e-05
-19.6065 -0.00260689 6.66651e-05
-19.4826 -0.00264022 6.79493e-05
-19.3592 -0.00267407 6.92617e-05
-19.2362 -0.00270844 7.06031e-05
-19.1137 -0.00274336 7.19745e-05
-18.9916 -0.00277883 7.33765e-05
-18.8699 -0.00281486 7.48102e-05
-18.7487 -0.00285148 7.62764e-05
-18.6278 -0.00288868 7.77761e-05
-18.5074 -0.0029265 7.93102e-05
-18.3873 -0.00296493 8.08798e-05
-18.2676 -0.003004 8.24859e-05
-18.1483 -0.00304372 8.41296e-05
-18.0294 -0.00308411 8.5812e-05
-17.9108 -0.00312519 8.75342e-05
-17.7926 -0.00316696 8.92975e-05
-17.6748 -0.00320944 9.1103e-05
-17.5572 -0.00325267 9.29522e-05
-17.4401 -0.00329664 9.48462e-05
-17.3232 -0.00334138 9.67866e-05
-17.2067 -0.00338692 9.87747e-05
-17.0905 -0.00343326 0.000100812
-16.9746 -0.00348043 0.0001029
-16.859 -0.00352845 0.00010504
-16.7437 -0.00357735 0.000107235
-16.6288 -0.00362714 0.000109485
-16.5141 -0.00367784 0.000111792
-16.3997 -0.00372949 0.000114159
-16.2856 -0.0037821 0.000116587
-16.1717 -0.0038357 0.000119079
-16.0582 -0.00389031 0.000121635
-15.9449 -0.00394597 0.00012426
-15.8319 -0.0040027 0.000126953
-15.7191 -0.00406053 0.000129719
-15.6066 -0.00411948 0.00013256
-15.4943 -0.00417959 0.000135477
-15.3823 -0.0042409 0.000138474
-15.2705 -0.00430342 0.000141554
-15.159 -0.0043672 0.000144718
-15.0477 -0.00443227 0.000147971
-14.9367 -0.00449867 0.000151315
-14.8258 -0.00456643 0.000154754
-14.7152 -0.00463559 0.00015829
-14.6049 -0.00470619 0.000161927
-14.4947 -0.00477828 0.00016567
-14.3848 -0.00485189 0.000169521
-14.275 -0.00492707 0.000173485
-14.1655 -0.00500386 0.000177566
-14.0562 -0.00508232 0.000181768
-13.9471 -0.00516249 0.000186095
-13.8382 -0.00524442 0.000190553
-13.7294 -0.00532817 0.000195147
-13.6209 -0.00541379 0.000199881
-13.5126 -0.00550134 0.000204761
-13.4044 -0.00559087 0.000209792
-13.2965 -0.00568245 0.000214981
-13.1887 -0.00577615 0.000220333
-13.0811 -0.00587202 0.000225855
-12.9737 -0.00597013 0.000231555
-12.8664 -0.00607057 0.000237438
-12.7593 -0.0061734 0.000243513
-12.6524 -0.0062787 0.000249787
-12.5457 -0.00638655 0.000256269
-12.4391 -0.00649704 0.000262967
-12.3327 -0.00661025 0.00026989
-12.2265 -0.00672627 0.000277048
-12.1204 -0.0068452 0.000284451
-12.0144 -0.00696714 0.000292109
-11.9086 -0.00709219 0.000300033
-11.803 -0.00722045 0.000308235
-11.6975 -0.00735205 0.000316728
-11.5922 -0.0074871 0.000325523
-11.487 -0.00762572 0.000334636
-11.3819 -0.00776803 0.000344079
-11.277 -0.00791418 0.000353869
-11.1722 -0.00806429 0.000364021
-11.0676 -0.00821853 0.000374552
-10.9631 -0.00837704 0.00038548
-10.8587 -0.00853998 0.000396824
-10.7545 -0.00870752 0.000408604
-10.6503 -0.00887983 0.00042084
-10.5463 -0.00905711 0.000433556
-10.4425 -0.00923953 0.000446774
-10.3387 -0.00942732 0.00046052
-10.2351 -0.00962067 0.000474821
-10.1316 -0.00981981 0.000489704
-10.0282 -0.010025 0.0005052
-9.92496 -0.0102364 0.00052134
-9.82181 -0.0104544 0.000538158
-9.71877 -0.0106792 0.000555691
-9.61583 -0.0109111 0.000573976
-9.51301 -0.0111504 0.000593054
-9.4103 -0.0113974 0.000612969
-9.30769 -0.0116525 0.000633767
-9.20518 -0.0119159 0.000655497
-9.10278 -0.0121882 0.000678213
-9.00048 -0.0124697 0.000701971
-8.89828 -0.0127607 0.000726831
-8.79618 -0.0130618 0.000752858
-8.69417 -0.0133735 0.000780122
-8.59226 -0.0136961 0.000808696
-8.49044 -0.0140304 0.000838661
-8.38872 -0.0143767 0.000870103
-8.28708 -0.0147357 0.000903113
-8.18554 -0.0151081 0.00093779
-8.08408 -0.0154945 0.000974243
-7.98271 -0.0158956 0.00101258
-7.88143 -0.0163122 0.00105294
-7.78023 -0.0167451 0.00109545
-7.67911 -0.0171951 0.00114024
-7.57807 -0.0176633 0.00118749
-7.47712 -0.0181505 0.00123736
-7.37624 -0.0186579 0.00129004
-7.27544 -0.0191866 0.00134572
-7.17471 -0.0197377 0.00140463
-7.07406 -0.0203126 0.001467
-6.97348 -0.0209127 0.0015331
-6.87298 -0.0215395 0.0016032
-6.77254 -0.0221946 0.00167761
-6.67218 -0.0228797 0.00175668
-6.57188 -0.0235968 0.00184077
-6.47166 -0.0243478 0.0019303
-6.37149 -0.0251349 0.00202571
-6.2714 -0.0259605 0.00212749
-6.17136 -0.0268272 0.00223619
-6.07139 -0.0277378 0.00235242
-5.97148 -0.0286953 0.00247683
-5.87163 -0.029703 0.00261017
-5.77184 -0.0307644 0.00275326
-5.67211 -0.0318837 0.00290701
-5.57243 -0.0330649 0.00307244
-5.47281 -0.0343129 0.00325069
-5.37325 -0.0356328 0.00344305
-5.27373 -0.0370303 0.00365094
-5.17427 -0.0385117 0.00387598
-5.07487 -0.0400838 0.00412
-4.97551 -0.0417544 0.00438506
-4.8762 -0.0435318 0.0046735
-4.77694 -0.0454256 0.00498798
-4.67772 -0.0474461 0.00533157
-4.57855 -0.0496051 0.00570773
-4.47943 -0.0519157 0.00612047
-4.38035 -0.0543926 0.00657443
-4.28131 -0.0570524 0.00707494
-4.18232 -0.0599137 0.00762821
-4.08336 -0.0629977 0.00824152
-3.98445 -0.0663284 0.00892334
-3.88557 -0.0699334 0.00968371
-3.78673 -0.0738438 0.0105345
-3.68793 -0.0780959 0.0114897
-3.58916 -0.0827313 0.0125663
-3.49043 -0.0877982 0.0137846
-3.39173 -0.0933527 0.0151692
-3.29307 -0.0994607 0.0167502
-3.19443 -0.106199 0.0185644
-3.09583 -0.113661 0.0206576
-2.99725 -0.121953 0.0230871
-2.89871 -0.131207 0.0259252
-2.80019 -0.141581 0.0292641
-2.7017 -0.153265 0.0332227
-2.60323 -0.166494 0.0379565
-2.50479 -0.181558 0.0436716
-2.40638 -0.198815 0.0506452
-2.30798 -0.218719 0.0592567
-2.20961 -0.24184 0.0700351
-2.11126 -0.268906 0.0837343
-2.01293 -0.300848 0.101454
-1.91462 -0.338857 0.124842
-1.81632 -0.384431 0.156441
-1.71804 -0.439379 0.200303
-1.61978 -0.505611 0.263109
-1.52154 -0.584252 0.356231
-1.42331 -0.672558 0.499373
-1.32509 -0.754108 0.72566
-1.22689 -0.770859 1.07987
-1.12869 -0.572029 1.56255
-1.03051 0.0203255 1.94057
-0.932337 0.772137 1.81703
-0.834173 1.19081 1.33692
-0.736016 1.27668 0.893844
-0.637867 1.22777 0.592875
-0.539723 1.14957 0.399752
-0.441585 1.07732 0.272669
-0.343451 1.01994 0.184486
-0.24532 0.978374 0.119153
-0.147191 0.9516 0.0669739
-0.0490634 0.938522 0.0216196
0.0490634 0.938522 -0.0216196
0.147191 0.9516 -0.0669739
0.24532 0.978374 -0.119153
0.343451 1.01994 -0.184486
0.441585 1.07732 -0.272669
0.539723 1.14957 -0.399752
0.637867 1.22777 -0.592875
0.736016 1.27668 -0.893844
0.834173 1.19081 -1.33692
0.932337 0.772137 -1.81703
1.03051 0.0203255 -1.94057
1.12869 -0.572029 -1.56255
1.22689 -0.770859 -1.07987
1.32509 -0.754108 -0.72566
1.42331 -0.672558 -0.499373
1.52154 -0.584252 -0.356231
1.61978 -0.505611 -0.263109
1.71804 -0.439379 -0.200303
1.81632 -0.384431 -0.156441
1.91462 -0.338857 -0.124842
2.01293 -0.300848 -0.101454
2.11126 -0.268906 -0.0837343
2.20961 -0.24184 -0.0700351
2.30798 -0.218719 -0.0592567
2.40638 -0.198815 -0.0506452
2.50479 -0.181558 -0.0436716
2.60323 -0.166494 -0.0379565
2.7017 -0.153265 -0.0332227
2.80019 -0.141581 -0.0292641
2.89871 -0.131207 -0.0259252
2.99725 -0.121953 -0.0230871
3.09583 -0.113661 -0.0206576
3.19443 -0.106199 -0.0185644
3.29307 -0.0994607 -0.0167502
3.39173 -0.0933527 -0.0151692
3.49043 -0.0877982 -0.0137846
3.58916 -0.0827313 -0.0125663
3.68793 -0.0780959 -0.0114897
3.78673 -0.0738438 -0.0105345
3.88557 -0.0699334 -0.00968371
3.98445 -0.0663284 -0.00892334
4.08336 -0.0629977 -0.00824152
4.18232 -0.0599137 -0.00762821
4.28131 -0.0570524 -0.00707494
4.38035 -0.0543926 -0.00657443
4.47943 -0.0519157 -0.00612047
4.57855 -0.0496051 -0.00570773
4.67772 -0.0474461 -0.00533157
4.77694 -0.0454256 -0.00498798
4.8762 -0.0435318 -0.0046735
4.97551 -0.0417544 -0.00438506
5.07487 -0.0400838 -0.00412
5.17427 -0.0385117 -0.00387598
5.27373 -0.0370303 -0.00365094
5.37325 -0.0356328 -0.00344305
5.47281 -0.0343129 -0.00325069
5.57243 -0.0330649 -0.00307244
5.67211 -0.0318837 -0.00290701
5.77184 -0.0307644 -0.00275326
5.87163 -0.029703 -0.00261017
5.97148 -0.0286953 -0.00247683
6.07139 -0.0277378 -0.00235242
6.17136 -0.0268272 -0.00223619
6.2714 -0.0259605 -0.00212749
6.37149 -0.0251349 -0.00202571
6.47166 -0.0243478 -0.0019303
6.57188 -0.0235968 -0.00184077
6.67218 -0.0228797 -0.00175668
6.77254 -0.0221946 -0.00167761
6.87298 -0.0215395 -0.0016032
6.97348 -0.0209127 -0.0015331
7.07406 -0.0203126 -0.001467
7.17471 -0.0197377 -0.00140463
7.27544 -0.0191866 -0.00134572
7.37624 -0.0186579 -0.00129004
7.47712 -0.0181505 -0.00123736
7.57807 -0.0176633 -0.00118749
7.67911 -0.0171951 -0.00114024
7.78023 -0.0167451 -0.00109545
7.88143 -0.0163122 -0.00105294
7.98271 -0.0158956 -0.00101258
8.08408 -0.0154945 -0.000974243
8.18554 -0.0151081 -0.00093779
8.28708 -0.0147357 -0.000903113
8.38872 -0.0143767 -0.000870103
8.49044 -0.0140304 -0.000838661
8.59226 -0.0136961 -0.000808696
8.69417 -0.0133735 -0.000780122
8.79618 -0.0130618 -0.000752858
8.89828 -0.0127607 -0.000726831
9.00048 -0.0124697 -0.000701971
9.10278 -0.0121882 -0.000678213
9.20518 -0.0119159 -0.000655497
9.30769 -0.0116525 -0.000633767
9.4103 -0.0113974 -0.000612969
9.51301 -0.0111504 -0.000593054
9.61583 -0.0109111 -0.000573976
9.71877 -0.0106792 -0.000555691
9.82181 -0.0104544 -0.000538158
9.92496 -0.0102364 -0.00052134
10.0282 -0.010025 -0.0005052
10.1316 -0.00981981 -0.000489704
10.2351 -0.00962067 -0.000474821
10.3387 -0.00942732 -0.00046052
10.4425 -0.00923953 -0.000446774
10.5463 -0.00905711 -0.000433556
10.6503 -0.00887983 -0.00042084
10.7545 -0.00870752 -0.000408604
10.8587 -0.00853998 -0.000396824
10.9631 -0.00837704 -0.00038548
11.0676 -0.00821853 -0.000374552
11.1722 -0.00806429 -0.000364021
11.277 -0.00791418 -0.000353869
11.3819 -0.00776803 -0.000344079
11.487 -0.00762572 -0.000334636
11.5922 -0.0074871 -0.000325523
11.6975 -0.00735205 -0.000316728
11.803 -0.00722045 -0.000308235
11.9086 -0.00709219 -0.000300033
12.0144 -0.00696714 -0.000292109
12.1204 -0.0068452 -0.000284451
12.2265 -0.00672627 -0.000277048
12.3327 -0.00661025 -0.00026989
12.4391 -0.00649704 -0.000262967
12.5457 -0.00638655 -0.000256269
12.6524 -0.0062787 -0.000249787
12.7593 -0.0061734 -0.000243513
12.8664 -0.00607057 -0.000237438
12.9737 -0.00597013 -0.000231555
13.0811 -0.00587202 -0.000225855
13.1887 -0.00577615 -0.000220333
13.2965 -0.00568245 -0.000214981
13.4044 -0.00559087 -0.000209792
13.5126 -0.00550134 -0.000204761
13.6209 -0.00541379 -0.000199881
13.7294 -0.00532817 -0.000195147
13.8382 -0.00524442 -0.000190553
13.9471 -0.00516249 -0.000186095
14.0562 -0.00508232 -0.000181768
14.1655 -0.00500386 -0.000177566
14.275 -0.00492707 -0.000173485
14.3848 -0.00485189 -0.000169521
14.4947 -0.00477828 -0.00016567
14.6049 -0.00470619 -0.000161927
14.7152 -0.00463559 -0.00015829
14.8258 -0.00456643 -0.000154754
14.9367 -0.00449867 -0.000151315
15.0477 -0.00443227 -0.000147971
15.159 -0.0043672 -0.000144718
15.2705 -0.00430342 -0.000141554
15.3823 -0.0042409 -0.000138474
15.4943 -0.00417959 -0.000135477
15.6066 -0.00411948 -0.00013256
15.7191 -0.00406053 -0.000129719
15.8319 -0.0040027 -0.000126953
15.9449 -0.00394597 -0.00012426
16.0582 -0.00389031 -0.000121635
16.1717 -0.0038357 -0.000119079
16.2856 -0.0037821 -0.000116587
16.3997 -0.00372949 -0.000114159
16.5141 -0.00367784 -0.000111792
16.6288 -0.00362714 -0.000109485
16.7437 -0.00357735 -0.000107235
16.859 -0.00352845 -0.00010504
16.9746 -0.00348043 -0.0001029
17.0905 -0.00343326 -0.000100812
17.2067 -0.00338692 -9.87747e-05
17.3232 -0.00334138 -9.67866e-05
17.4401 -0.00329664 -9.48462e-05
17.5572 -0.00325267 -9.29522e-05
17.6748 -0.00320944 -9.1103e-05
17.7926 -0.00316696 -8.92975e-05
17.9108 -0.00312519 -8.75342e-05
18.0294 -0.00308411 -8.5812e-05
18.1483 -0.00304372 -8.41296e-05
18.2676 -0.003004 -8.24859e-05
18.3873 -0.00296493 -8.08798e-05
18.5074 -0.0029265 -7.93102e-05
18.6278 -0.00288868 -7.77761e-05
18.7487 -0.00285148 -7.62764e-05
18.8699 -0.00281486 -7.48102e-05
18.9916 -0.00277883 -7.33765e-05
19.1137 -0.00274336 -7.19745e-05
19.2362 -0.00270844 -7.06031e-05
19.3592 -0.00267407 -6.92617e-05
19.4826 -0.00264022 -6.79493e-05
19.6065 -0.00260689 -6.66651e-05
19.7309 -0.00257406 -6.54085e-05
19.8557 -0.00254172 -6.41785e-05
19.9811 -0.00250987 -6.29746e-05
20.1069 -0.00247849 -6.17959e-05
20.2333 -0.00244757 -6.06419e-05
20.3602 -0.0024171 -5.95118e-05
20.4876 -0.00238707 -5.84049e-05
20.6156 -0.00235747 -5.73208e-05
20.7441 -0.00232828 -5.62588e-05
20.8732 -0.00229952 -5.52182e-05
21.0029 -0.00227115 -5.41985e-05
21.1332 -0.00224317 -5.31993e-05
21.2642 -0.00221558 -5.22198e-05
21.3958 -0.00218836 -5.12596e-05
21.528 -0.00216151 -5.03183e-05
21.6609 -0.00213502 -4.93952e-05
21.7945 -0.00210888 -4.849e-05
21.9288 -0.00208308 -4.76021e-05
22.0639 -0.00205762 -4.67311e-05
22.1997 -0.00203248 -4.58766e-05
22.3363 -0.00200766 -4.50381e-05
22.4736 -0.00198315 -4.42152e-05
22.6118 -0.00195895 -4.34075e-05
22.7509 -0.00193504 -4.26146e-05
22.8908 -0.00191142 -4.18362e-05
23.0316 -0.00188809 -4.10717e-05
23.1733 -0.00186502 -4.03209e-05
23.316 -0.00184223 -3.95834e-05
23.4597 -0.0018197 -3.88589e-05
23.6044 -0.00179742 -3.81469e-05
23.7502 -0.00177539 -3.74472e-05
23.8971 -0.0017536 -3.67594e-05
24.0451 -0.00173205 -3.60832e-05
24.1944 -0.00171072 -3.54182e-05
24.3448 -0.00168961 -3.47642e-05
24.4966 -0.00166871 -3.41208e-05
24.6496 -0.00164802 -3.34878e-05
24.8041 -0.00162753 -3.28647e-05
24.9601 -0.00160723 -3.22514e-05
25.1175 -0.00158712 -3.16474e-05
25.2766 -0.00156718 -3.10525e-05
25.4373 -0.00154741 -3.04665e-05
25.5998 -0.00152781 -2.98889e-05
25.7641 -0.00150836 -2.93195e-05
25.9304 -0.00148905 -2.8758e-05
26.0988 -0.00146988 -2.82041e-05
26.2693 -0.00145083 -2.76574e-05
26.4421 -0.00143191 -2.71176e-05
26.6174 -0.00141309 -2.65844e-05
26.7954 -0.00139436 -2.60574e-05
26.9761 -0.00137572 -2.55363e-05
27.1598 -0.00135715 -2.50206e-05
27.3468 -0.00133863 -2.451e-05
27.5373 -0.00132015 -2.4004e-05
27.7317 -0.0013017 -2.35021e-05
27.9302 -0.00128324 -2.30037e-05
28.1333 -0.00126476 -2.25083e-05
28.3415 -0.00124622 -2.20151e-05
28.5554 -0.0012276 -2.15232e-05
28.7758 -0.00120886 -2.10319e-05
29.0035 -0.00118993 -2.05397e-05
29.2396 -0.00117077 -2.00453e-05
29.4858 -0.00115128 -1.95467e-05
29.7441 -0.00113136 -1.90412e-05
30.0173 -0.00111083 -1.85251e-05
30.3101 -0.00108946 -1.79929e-05
30.6297 -0.00106683 -1.74347e-05
30.9905 -0.00104211 -1.6832e-05
31.4301 -0.00101314 -1.61347e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.125Nc1Quantum/GApTwoLoop.txt <==
-31.4301 -0.00101313 1.61346e-05
-30.9905 -0.0010421 1.68319e-05
-30.6297 -0.00106682 1.74346e-05
-30.3101 -0.00108946 1.79927e-05
-30.0173 -0.00111083 1.8525e-05
-29.7441 -0.00113135 1.9041e-05
-29.4858 -0.00115128 1.95465e-05
-29.2396 -0.00117076 2.00451e-05
-29.0035 -0.00118993 2.05395e-05
-28.7758 -0.00120885 2.10316e-05
-28.5554 -0.0012276 2.1523e-05
-28.3415 -0.00124622 2.20148e-05
-28.1333 -0.00126475 2.2508e-05
-27.9302 -0.00128323 2.30035e-05
-27.7317 -0.00130169 2.35018e-05
-27.5373 -0.00132015 2.40037e-05
-27.3468 -0.00133862 2.45098e-05
-27.1598 -0.00135714 2.50204e-05
-26.9761 -0.00137571 2.5536e-05
-26.7954 -0.00139435 2.60571e-05
-26.6174 -0.00141308 2.65841e-05
-26.4421 -0.0014319 2.71173e-05
-26.2693 -0.00145082 2.7657e-05
-26.0988 -0.00146987 2.82037e-05
-25.9304 -0.00148904 2.87577e-05
-25.7641 -0.00150835 2.93192e-05
-25.5998 -0.0015278 2.98885e-05
-25.4373 -0.0015474 3.04661e-05
-25.2766 -0.00156717 3.10521e-05
-25.1175 -0.00158711 3.1647e-05
-24.9601 -0.00160722 3.22509e-05
-24.8041 -0.00162752 3.28643e-05
-24.6496 -0.00164801 3.34873e-05
-24.4966 -0.0016687 3.41204e-05
-24.3448 -0.0016896 3.47637e-05
-24.1944 -0.00171071 3.54177e-05
-24.0451 -0.00173203 3.60827e-05
-23.8971 -0.00175359 3.67589e-05
-23.7502 -0.00177538 3.74466e-05
-23.6044 -0.00179741 3.81463e-05
-23.4597 -0.00181969 3.88583e-05
-23.316 -0.00184222 3.95828e-05
-23.1733 -0.00186501 4.03203e-05
-23.0316 -0.00188807 4.10711e-05
-22.8908 -0.00191141 4.18355e-05
-22.7509 -0.00193503 4.26139e-05
-22.6118 -0.00195893 4.34068e-05
-22.4736 -0.00198314 4.42145e-05
-22.3363 -0.00200764 4.50373e-05
-22.1997 -0.00203246 4.58758e-05
-22.0639 -0.0020576 4.67303e-05
-21.9288 -0.00208307 4.76013e-05
-21.7945 -0.00210886 4.84891e-05
-21.6609 -0.002135 4.93943e-05
-21.528 -0.0021615 5.03174e-05
-21.3958 -0.00218834 5.12587e-05
-21.2642 -0.00221556 5.22188e-05
-21.1332 -0.00224315 5.31983e-05
-21.0029 -0.00227113 5.41975e-05
-20.8732 -0.00229949 5.52171e-05
-20.7441 -0.00232826 5.62577e-05
-20.6156 -0.00235744 5.73197e-05
-20.4876 -0.00238704 5.84038e-05
-20.3602 -0.00241707 5.95105e-05
-20.2333 -0.00244754 6.06406e-05
-20.1069 -0.00247846 6.17946e-05
-19.9811 -0.00250985 6.29733e-05
-19.8557 -0.0025417 6.41772e-05
-19.7309 -0.00257403 6.54071e-05
-19.6065 -0.00260686 6.66637e-05
-19.4826 -0.00264019 6.79478e-05
-19.3592 -0.00267404 6.92601e-05
-19.2362 -0.00270841 7.06015e-05
-19.1137 -0.00274333 7.19728e-05
-18.9916 -0.00277879 7.33748e-05
-18.8699 -0.00281483 7.48085e-05
-18.7487 -0.00285144 7.62746e-05
-18.6278 -0.00288865 7.77742e-05
-18.5074 -0.00292646 7.93083e-05
-18.3873 -0.00296489 8.08778e-05
-18.2676 -0.00300396 8.24838e-05
-18.1483 -0.00304369 8.41274e-05
-18.0294 -0.00308407 8.58097e-05
-17.9108 -0.00312514 8.75319e-05
-17.7926 -0.00316691 8.92951e-05
-17.6748 -0.0032094 9.11006e-05
-17.5572 -0.00325262 9.29497e-05
-17.4401 -0.00329659 9.48436e-05
-17.3232 -0.00334134 9.67839e-05
-17.2067 -0.00338687 9.87719e-05
-17.0905 -0.00343321 0.000100809
-16.9746 -0.00348038 0.000102897
-16.859 -0.0035284 0.000105037
-16.7437 -0.00357729 0.000107231
-16.6288 -0.00362708 0.000109481
-16.5141 -0.00367779 0.000111789
-16.3997 -0.00372943 0.000114156
-16.2856 -0.00378204 0.000116584
-16.1717 -0.00383564 0.000119075
-16.0582 -0.00389025 0.000121631
-15.9449 -0.00394591 0.000124255
-15.8319 -0.00400263 0.000126949
-15.7191 -0.00406046 0.000129715
-15.6066 -0.00411941 0.000132555
-15.4943 -0.00417952 0.000135473
-15.3823 -0.00424082 0.00013847
-15.2705 -0.00430334 0.000141549
-15.159 -0.00436712 0.000144713
-15.0477 -0.00443219 0.000147966
-14.9367 -0.00449858 0.00015131
-14.8258 -0.00456634 0.000154748
-14.7152 -0.0046355 0.000158284
-14.6049 -0.0047061 0.000161921
-14.4947 -0.00477818 0.000165663
-14.3848 -0.00485179 0.000169514
-14.275 -0.00492697 0.000173478
-14.1655 -0.00500376 0.000177559
-14.0562 -0.00508221 0.00018176
-13.9471 -0.00516238 0.000186088
-13.8382 -0.00524431 0.000190545
-13.7294 -0.00532805 0.000195138
-13.6209 -0.00541367 0.000199872
-13.5126 -0.00550121 0.000204751
-13.4044 -0.00559074 0.000209782
-13.2965 -0.00568232 0.00021497
-13.1887 -0.00577601 0.000220322
-13.0811 -0.00587187 0.000225845
-12.9737 -0.00596999 0.000231543
-12.8664 -0.00607042 0.000237426
-12.7593 -0.00617324 0.000243501
-12.6524 -0.00627854 0.000249775
-12.5457 -0.00638638 0.000256256
-12.4391 -0.00649686 0.000262953
-12.3327 -0.00661007 0.000269876
-12.2265 -0.00672608 0.000277033
-12.1204 -0.00684501 0.000284435
-12.0144 -0.00696694 0.000292092
-11.9086 -0.00709198 0.000300016
-11.803 -0.00722024 0.000308217
-11.6975 -0.00735183 0.000316709
-11.5922 -0.00748687 0.000325503
-11.487 -0.00762547 0.000334615
-11.3819 -0.00776778 0.000344057
-11.277 -0.00791392 0.000353846
-11.1722 -0.00806403 0.000363997
-11.0676 -0.00821825 0.000374527
-10.9631 -0.00837675 0.000385454
-10.8587 -0.00853968 0.000396797
-10.7545 -0.00870721 0.000408575
-10.6503 -0.00887951 0.00042081
-10.5463 -0.00905677 0.000433524
-10.4425 -0.00923918 0.000446741
-10.3387 -0.00942695 0.000460485
-10.2351 -0.00962029 0.000474784
-10.1316 -0.00981942 0.000489665
-10.0282 -0.0100246 0.000505159
-9.92496 -0.010236 0.000521297
-9.82181 -0.010454 0.000538113
-9.71877 -0.0106787 0.000555643
-9.61583 -0.0109106 0.000573925
-9.51301 -0.0111499 0.000593001
-9.4103 -0.0113969 0.000612913
-9.30769 -0.0116519 0.000633707
-9.20518 -0.0119154 0.000655434
-9.10278 -0.0121876 0.000678147
-9.00048 -0.012469 0.000701901
-8.89828 -0.0127601 0.000726757
-8.79618 -0.0130611 0.00075278
-8.69417 -0.0133728 0.000780039
-8.59226 -0.0136954 0.000808608
-8.49044 -0.0140296 0.000838568
-8.38872 -0.0143758 0.000870004
-8.28708 -0.0147348 0.000903008
-8.18554 -0.0151072 0.000937679
-8.08408 -0.0154935 0.000974124
-7.98271 -0.0158945 0.00101246
-7.88143 -0.0163111 0.00105281
-7.78023 -0.0167439 0.0010953
-7.67911 -0.0171939 0.00114009
-7.57807 -0.017662 0.00118733
-7.47712 -0.0181492 0.00123719
-7.37624 -0.0186565 0.00128985
-7.27544 -0.0191851 0.00134552
-7.17471 -0.0197362 0.00140442
-7.07406 -0.020311 0.00146678
-6.97348 -0.020911 0.00153285
-6.87298 -0.0215377 0.00160294
-6.77254 -0.0221927 0.00167733
-6.67218 -0.0228777 0.00175638
-6.57188 -0.0235946 0.00184045
-6.47166 -0.0243454 0.00192995
-6.37149 -0.0251324 0.00202533
-6.2714 -0.0259579 0.00212709
-6.17136 -0.0268244 0.00223576
-6.07139 -0.0277348 0.00235195
-5.97148 -0.0286921 0.00247632
-5.87163 -0.0296995 0.00260962
-5.77184 -0.0307608 0.00275266
-5.67211 -0.0318798 0.00290636
-5.57243 -0.0330607 0.00307174
-5.47281 -0.0343084 0.00324994
-5.37325 -0.035628 0.00344223
-5.27373 -0.0370252 0.00365005
-5.17427 -0.0385061 0.00387502
-5.07487 -0.0400779 0.00411896
-4.97551 -0.0417479 0.00438393
-4.8762 -0.0435249 0.00467228
-4.77694 -0.0454181 0.00498668
-4.67772 -0.047438 0.00533016
-4.57855 -0.0495963 0.00570622
-4.47943 -0.0519062 0.00611886
-4.38035 -0.0543823 0.00657272
-4.28131 -0.0570411 0.00707314
-4.18232 -0.0599014 0.00762635
-4.08336 -0.0629842 0.00823963
-3.98445 -0.0663136 0.00892148
-3.88557 -0.069917 0.00968196
-3.78673 -0.0738258 0.010533
-3.68793 -0.0780758 0.0114886
-3.58916 -0.0827087 0.0125659
-3.49043 -0.0877724 0.0137851
-3.39173 -0.0933231 0.015171
-3.29307 -0.0994259 0.0167536
-3.19443 -0.106158 0.0185698
-3.09583 -0.11361 0.0206652
-2.99725 -0.121891 0.0230965
-2.89871 -0.13113 0.0259356
-2.80019 -0.141485 0.0292738
-2.7017 -0.153146 0.0332295
-2.60323 -0.166348 0.0379575
-2.50479 -0.181378 0.0436629
-2.40638 -0.198595 0.050622
-2.30798 -0.218448 0.0592125
-2.20961 -0.241506 0.0699606
-2.11126 -0.268492 0.0836157
-2.01293 -0.30033 0.10127
-1.91462 -0.338201 0.124557
-1.81632 -0.383593 0.155996
-1.71804 -0.438296 0.199596
-1.61978 -0.504208 0.261953
-1.52154 -0.582466 0.354276
-1.42331 -0.670453 0.49595
-1.32509 -0.752296 0.719556
-1.22689 -0.771801 1.06951
-1.12869 -0.581997 1.5492
-1.03051 -0.00236324 1.9362
-0.932337 0.752244 1.83108
-0.834173 1.18526 1.35642
-0.736016 1.27998 0.908951
-0.637867 1.23409 0.602904
-0.539723 1.15644 0.406218
-0.441585 1.08395 0.276846
-0.343451 1.02618 0.187174
-0.24532 0.984271 0.12082
-0.147191 0.957255 0.0678853
-0.0490634 0.944054 0.0219096
0.0490634 0.944054 -0.0219096
0.147191 0.957255 -0.0678853
0.24532 0.984271 -0.12082
0.343451 1.02618 -0.187174
0.441585 1.08395 -0.276846
0.539723 1.15644 -0.406218
0.637867 1.23409 -0.602904
0.736016 1.27998 -0.908951
0.834173 1.18526 -1.35642
0.932337 0.752244 -1.83108
1.03051 -0.00236324 -1.9362
1.12869 -0.581997 -1.5492
1.22689 -0.771801 -1.06951
1.32509 -0.752296 -0.719556
1.42331 -0.670453 -0.49595
1.52154 -0.582466 -0.354276
1.61978 -0.504208 -0.261953
1.71804 -0.438296 -0.199596
1.81632 -0.383593 -0.155996
1.91462 -0.338201 -0.124557
2.01293 -0.30033 -0.10127
2.11126 -0.268492 -0.0836157
2.20961 -0.241506 -0.0699606
2.30798 -0.218448 -0.0592125
2.40638 -0.198595 -0.050622
2.50479 -0.181378 -0.0436629
2.60323 -0.166348 -0.0379575
2.7017 -0.153146 -0.0332295
2.80019 -0.141485 -0.0292738
2.89871 -0.13113 -0.0259356
2.99725 -0.121891 -0.0230965
3.09583 -0.11361 -0.0206652
3.19443 -0.106158 -0.0185698
3.29307 -0.0994259 -0.0167536
3.39173 -0.0933231 -0.015171
3.49043 -0.0877724 -0.0137851
3.58916 -0.0827087 -0.0125659
3.68793 -0.0780758 -0.0114886
3.78673 -0.0738258 -0.010533
3.88557 -0.069917 -0.00968196
3.98445 -0.0663136 -0.00892148
4.08336 -0.0629842 -0.00823963
4.18232 -0.0599014 -0.00762635
4.28131 -0.0570411 -0.00707314
4.38035 -0.0543823 -0.00657272
4.47943 -0.0519062 -0.00611886
4.57855 -0.0495963 -0.00570622
4.67772 -0.047438 -0.00533016
4.77694 -0.0454181 -0.00498668
4.8762 -0.0435249 -0.00467228
4.97551 -0.0417479 -0.00438393
5.07487 -0.0400779 -0.00411896
5.17427 -0.0385061 -0.00387502
5.27373 -0.0370252 -0.00365005
5.37325 -0.035628 -0.00344223
5.47281 -0.0343084 -0.00324994
5.57243 -0.0330607 -0.00307174
5.67211 -0.0318798 -0.00290636
5.77184 -0.0307608 -0.00275266
5.87163 -0.0296995 -0.00260962
5.97148 -0.0286921 -0.00247632
6.07139 -0.0277348 -0.00235195
6.17136 -0.0268244 -0.00223576
6.2714 -0.0259579 -0.00212709
6.37149 -0.0251324 -0.00202533
6.47166 -0.0243454 -0.00192995
6.57188 -0.0235946 -0.00184045
6.67218 -0.0228777 -0.00175638
6.77254 -0.0221927 -0.00167733
6.87298 -0.0215377 -0.00160294
6.97348 -0.020911 -0.00153285
7.07406 -0.020311 -0.00146678
7.17471 -0.0197362 -0.00140442
7.27544 -0.0191851 -0.00134552
7.37624 -0.0186565 -0.00128985
7.47712 -0.0181492 -0.00123719
7.57807 -0.017662 -0.00118733
7.67911 -0.0171939 -0.00114009
7.78023 -0.0167439 -0.0010953
7.88143 -0.0163111 -0.00105281
7.98271 -0.0158945 -0.00101246
8.08408 -0.0154935 -0.000974124
8.18554 -0.0151072 -0.000937679
8.28708 -0.0147348 -0.000903008
8.38872 -0.0143758 -0.000870004
8.49044 -0.0140296 -0.000838568
8.59226 -0.0136954 -0.000808608
8.69417 -0.0133728 -0.000780039
8.79618 -0.0130611 -0.00075278
8.89828 -0.0127601 -0.000726757
9.00048 -0.012469 -0.000701901
9.10278 -0.0121876 -0.000678147
9.20518 -0.0119154 -0.000655434
9.30769 -0.0116519 -0.000633707
9.4103 -0.0113969 -0.000612913
9.51301 -0.0111499 -0.000593001
9.61583 -0.0109106 -0.000573925
9.71877 -0.0106787 -0.000555643
9.82181 -0.010454 -0.000538113
9.92496 -0.010236 -0.000521297
10.0282 -0.0100246 -0.000505159
10.1316 -0.00981942 -0.000489665
10.2351 -0.00962029 -0.000474784
10.3387 -0.00942695 -0.000460485
10.4425 -0.00923918 -0.000446741
10.5463 -0.00905677 -0.000433524
10.6503 -0.00887951 -0.00042081
10.7545 -0.00870721 -0.000408575
10.8587 -0.00853968 -0.000396797
10.9631 -0.00837675 -0.000385454
11.0676 -0.00821825 -0.000374527
11.1722 -0.00806403 -0.000363997
11.277 -0.00791392 -0.000353846
11.3819 -0.00776778 -0.000344057
11.487 -0.00762547 -0.000334615
11.5922 -0.00748687 -0.000325503
11.6975 -0.00735183 -0.000316709
11.803 -0.00722024 -0.000308217
11.9086 -0.00709198 -0.000300016
12.0144 -0.00696694 -0.000292092
12.1204 -0.00684501 -0.000284435
12.2265 -0.00672608 -0.000277033
12.3327 -0.00661007 -0.000269876
12.4391 -0.00649686 -0.000262953
12.5457 -0.00638638 -0.000256256
12.6524 -0.00627854 -0.000249775
12.7593 -0.00617324 -0.000243501
12.8664 -0.00607042 -0.000237426
12.9737 -0.00596999 -0.000231543
13.0811 -0.00587187 -0.000225845
13.1887 -0.00577601 -0.000220322
13.2965 -0.00568232 -0.00021497
13.4044 -0.00559074 -0.000209782
13.5126 -0.00550121 -0.000204751
13.6209 -0.00541367 -0.000199872
13.7294 -0.00532805 -0.000195138
13.8382 -0.00524431 -0.000190545
13.9471 -0.00516238 -0.000186088
14.0562 -0.00508221 -0.00018176
14.1655 -0.00500376 -0.000177559
14.275 -0.00492697 -0.000173478
14.3848 -0.00485179 -0.000169514
14.4947 -0.00477818 -0.000165663
14.6049 -0.0047061 -0.000161921
14.7152 -0.0046355 -0.000158284
14.8258 -0.00456634 -0.000154748
14.9367 -0.00449858 -0.00015131
15.0477 -0.00443219 -0.000147966
15.159 -0.00436712 -0.000144713
15.2705 -0.00430334 -0.000141549
15.3823 -0.00424082 -0.00013847
15.4943 -0.00417952 -0.000135473
15.6066 -0.00411941 -0.000132555
15.7191 -0.00406046 -0.000129715
15.8319 -0.00400263 -0.000126949
15.9449 -0.00394591 -0.000124255
16.0582 -0.00389025 -0.000121631
16.1717 -0.00383564 -0.000119075
16.2856 -0.00378204 -0.000116584
16.3997 -0.00372943 -0.000114156
16.5141 -0.00367779 -0.000111789
16.6288 -0.00362708 -0.000109481
16.7437 -0.00357729 -0.000107231
16.859 -0.0035284 -0.000105037
16.9746 -0.00348038 -0.000102897
17.0905 -0.00343321 -0.000100809
17.2067 -0.00338687 -9.87719e-05
17.3232 -0.00334134 -9.67839e-05
17.4401 -0.00329659 -9.48436e-05
17.5572 -0.00325262 -9.29497e-05
17.6748 -0.0032094 -9.11006e-05
17.7926 -0.00316691 -8.92951e-05
17.9108 -0.00312514 -8.75319e-05
18.0294 -0.00308407 -8.58097e-05
18.1483 -0.00304369 -8.41274e-05
18.2676 -0.00300396 -8.24838e-05
18.3873 -0.00296489 -8.08778e-05
18.5074 -0.00292646 -7.93083e-05
18.6278 -0.00288865 -7.77742e-05
18.7487 -0.00285144 -7.62746e-05
18.8699 -0.00281483 -7.48085e-05
18.9916 -0.00277879 -7.33748e-05
19.1137 -0.00274333 -7.19728e-05
19.2362 -0.00270841 -7.06015e-05
19.3592 -0.00267404 -6.92601e-05
19.4826 -0.00264019 -6.79478e-05
19.6065 -0.00260686 -6.66637e-05
19.7309 -0.00257403 -6.54071e-05
19.8557 -0.0025417 -6.41772e-05
19.9811 -0.00250985 -6.29733e-05
20.1069 -0.00247846 -6.17946e-05
20.2333 -0.00244754 -6.06406e-05
20.3602 -0.00241707 -5.95105e-05
20.4876 -0.00238704 -5.84038e-05
20.6156 -0.00235744 -5.73197e-05
20.7441 -0.00232826 -5.62577e-05
20.8732 -0.00229949 -5.52171e-05
21.0029 -0.00227113 -5.41975e-05
21.1332 -0.00224315 -5.31983e-05
21.2642 -0.00221556 -5.22188e-05
21.3958 -0.00218834 -5.12587e-05
21.528 -0.0021615 -5.03174e-05
21.6609 -0.002135 -4.93943e-05
21.7945 -0.00210886 -4.84891e-05
21.9288 -0.00208307 -4.76013e-05
22.0639 -0.0020576 -4.67303e-05
22.1997 -0.00203246 -4.58758e-05
22.3363 -0.00200764 -4.50373e-05
22.4736 -0.00198314 -4.42145e-05
22.6118 -0.00195893 -4.34068e-05
22.7509 -0.00193503 -4.26139e-05
22.8908 -0.00191141 -4.18355e-05
23.0316 -0.00188807 -4.10711e-05
23.1733 -0.00186501 -4.03203e-05
23.316 -0.00184222 -3.95828e-05
23.4597 -0.00181969 -3.88583e-05
23.6044 -0.00179741 -3.81463e-05
23.7502 -0.00177538 -3.74466e-05
23.8971 -0.00175359 -3.67589e-05
24.0451 -0.00173203 -3.60827e-05
24.1944 -0.00171071 -3.54177e-05
24.3448 -0.0016896 -3.47637e-05
24.4966 -0.0016687 -3.41204e-05
24.6496 -0.00164801 -3.34873e-05
24.8041 -0.00162752 -3.28643e-05
24.9601 -0.00160722 -3.22509e-05
25.1175 -0.00158711 -3.1647e-05
25.2766 -0.00156717 -3.10521e-05
25.4373 -0.0015474 -3.04661e-05
25.5998 -0.0015278 -2.98885e-05
25.7641 -0.00150835 -2.93192e-05
25.9304 -0.00148904 -2.87577e-05
26.0988 -0.00146987 -2.82037e-05
26.2693 -0.00145082 -2.7657e-05
26.4421 -0.0014319 -2.71173e-05
26.6174 -0.00141308 -2.65841e-05
26.7954 -0.00139435 -2.60571e-05
26.9761 -0.00137571 -2.5536e-05
27.1598 -0.00135714 -2.50204e-05
27.3468 -0.00133862 -2.45098e-05
27.5373 -0.00132015 -2.40037e-05
27.7317 -0.00130169 -2.35018e-05
27.9302 -0.00128323 -2.30035e-05
28.1333 -0.00126475 -2.2508e-05
28.3415 -0.00124622 -2.20148e-05
28.5554 -0.0012276 -2.1523e-05
28.7758 -0.00120885 -2.10316e-05
29.0035 -0.00118993 -2.05395e-05
29.2396 -0.00117076 -2.00451e-05
29.4858 -0.00115128 -1.95465e-05
29.7441 -0.00113135 -1.9041e-05
30.0173 -0.00111083 -1.8525e-05
30.3101 -0.00108946 -1.79927e-05
30.6297 -0.00106682 -1.74346e-05
30.9905 -0.0010421 -1.68319e-05
31.4301 -0.00101313 -1.61346e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.125Nc1Quantum/GAp_FRG.txt <==
-31.4301 -0.00101313 1.61345e-05
-30.9905 -0.0010421 1.68318e-05
-30.6297 -0.00106682 1.74345e-05
-30.3101 -0.00108946 1.79926e-05
-30.0173 -0.00111083 1.85249e-05
-29.7441 -0.00113135 1.90409e-05
-29.4858 -0.00115127 1.95464e-05
-29.2396 -0.00117076 2.0045e-05
-29.0035 -0.00118992 2.05394e-05
-28.7758 -0.00120885 2.10315e-05
-28.5554 -0.00122759 2.15229e-05
-28.3415 -0.00124621 2.20147e-05
-28.1333 -0.00126475 2.25079e-05
-27.9302 -0.00128323 2.30033e-05
-27.7317 -0.00130168 2.35017e-05
-27.5373 -0.00132014 2.40036e-05
-27.3468 -0.00133862 2.45096e-05
-27.1598 -0.00135714 2.50202e-05
-26.9761 -0.00137571 2.55359e-05
-26.7954 -0.00139435 2.6057e-05
-26.6174 -0.00141307 2.65839e-05
-26.4421 -0.00143189 2.71171e-05
-26.2693 -0.00145082 2.76569e-05
-26.0988 -0.00146986 2.82036e-05
-25.9304 -0.00148903 2.87575e-05
-25.7641 -0.00150834 2.9319e-05
-25.5998 -0.00152779 2.98883e-05
-25.4373 -0.0015474 3.04659e-05
-25.2766 -0.00156717 3.10519e-05
-25.1175 -0.0015871 3.16468e-05
-24.9601 -0.00160722 3.22507e-05
-24.8041 -0.00162752 3.28641e-05
-24.6496 -0.00164801 3.34871e-05
-24.4966 -0.0016687 3.41201e-05
-24.3448 -0.00168959 3.47635e-05
-24.1944 -0.0017107 3.54175e-05
-24.0451 -0.00173203 3.60824e-05
-23.8971 -0.00175358 3.67586e-05
-23.7502 -0.00177537 3.74464e-05
-23.6044 -0.0017974 3.81461e-05
-23.4597 -0.00181968 3.8858e-05
-23.316 -0.00184221 3.95825e-05
-23.1733 -0.001865 4.032e-05
-23.0316 -0.00188806 4.10708e-05
-22.8908 -0.0019114 4.18352e-05
-22.7509 -0.00193502 4.26136e-05
-22.6118 -0.00195892 4.34065e-05
-22.4736 -0.00198313 4.42141e-05
-22.3363 -0.00200764 4.5037e-05
-22.1997 -0.00203246 4.58754e-05
-22.0639 -0.00205759 4.67299e-05
-21.9288 -0.00208306 4.76009e-05
-21.7945 -0.00210886 4.84887e-05
-21.6609 -0.002135 4.93939e-05
-21.528 -0.00216149 5.03169e-05
-21.3958 -0.00218833 5.12582e-05
-21.2642 -0.00221555 5.22184e-05
-21.1332 -0.00224314 5.31978e-05
-21.0029 -0.00227112 5.4197e-05
-20.8732 -0.00229948 5.52166e-05
-20.7441 -0.00232825 5.62571e-05
-20.6156 -0.00235743 5.73191e-05
-20.4876 -0.00238703 5.84032e-05
-20.3602 -0.00241706 5.951e-05
-20.2333 -0.00244753 6.064e-05
-20.1069 -0.00247845 6.1794e-05
-19.9811 -0.00250983 6.29726e-05
-19.8557 -0.00254168 6.41765e-05
-19.7309 -0.00257402 6.54064e-05
-19.6065 -0.00260684 6.6663e-05
-19.4826 -0.00264017 6.79471e-05
-19.3592 -0.00267402 6.92594e-05
-19.2362 -0.0027084 7.06008e-05
-19.1137 -0.00274331 7.1972e-05
-18.9916 -0.00277878 7.3374e-05
-18.8699 -0.00281481 7.48076e-05
-18.7487 -0.00285143 7.62737e-05
-18.6278 -0.00288863 7.77733e-05
-18.5074 -0.00292644 7.93074e-05
-18.3873 -0.00296488 8.08769e-05
-18.2676 -0.00300395 8.24828e-05
-18.1483 -0.00304367 8.41264e-05
-18.0294 -0.00308405 8.58087e-05
-17.9108 -0.00312513 8.75308e-05
-17.7926 -0.00316689 8.9294e-05
-17.6748 -0.00320938 9.10994e-05
-17.5572 -0.0032526 9.29484e-05
-17.4401 -0.00329657 9.48424e-05
-17.3232 -0.00334131 9.67826e-05
-17.2067 -0.00338685 9.87705e-05
-17.0905 -0.00343319 0.000100808
-16.9746 -0.00348036 0.000102896
-16.859 -0.00352838 0.000105036
-16.7437 -0.00357727 0.00010723
-16.6288 -0.00362706 0.00010948
-16.5141 -0.00367776 0.000111787
-16.3997 -0.0037294 0.000114154
-16.2856 -0.00378201 0.000116582
-16.1717 -0.00383561 0.000119073
-16.0582 -0.00389022 0.00012163
-15.9449 -0.00394588 0.000124253
-15.8319 -0.0040026 0.000126947
-15.7191 -0.00406042 0.000129713
-15.6066 -0.00411938 0.000132553
-15.4943 -0.00417949 0.00013547
-15.3823 -0.00424078 0.000138467
-15.2705 -0.00430331 0.000141546
-15.159 -0.00436708 0.000144711
-15.0477 -0.00443215 0.000147963
-14.9367 -0.00449854 0.000151307
-14.8258 -0.0045663 0.000154745
-14.7152 -0.00463546 0.000158281
-14.6049 -0.00470605 0.000161918
-14.4947 -0.00477814 0.00016566
-14.3848 -0.00485174 0.000169511
-14.275 -0.00492692 0.000173475
-14.1655 -0.00500371 0.000177555
-14.0562 -0.00508216 0.000181756
-13.9471 -0.00516233 0.000186084
-13.8382 -0.00524425 0.000190541
-13.7294 -0.005328 0.000195134
-13.6209 -0.00541361 0.000199867
-13.5126 -0.00550115 0.000204747
-13.4044 -0.00559068 0.000209777
-13.2965 -0.00568225 0.000214966
-13.1887 -0.00577594 0.000220317
-13.0811 -0.0058718 0.000225839
-12.9737 -0.00596991 0.000231538
-12.8664 -0.00607034 0.000237421
-12.7593 -0.00617316 0.000243495
-12.6524 -0.00627846 0.000249768
-12.5457 -0.0063863 0.000256249
-12.4391 -0.00649678 0.000262946
-12.3327 -0.00660998 0.000269869
-12.2265 -0.00672599 0.000277025
-12.1204 -0.00684491 0.000284427
-12.0144 -0.00696684 0.000292084
-11.9086 -0.00709188 0.000300007
-11.803 -0.00722013 0.000308208
-11.6975 -0.00735172 0.000316699
-11.5922 -0.00748675 0.000325494
-11.487 -0.00762536 0.000334605
-11.3819 -0.00776766 0.000344047
-11.277 -0.00791379 0.000353835
-11.1722 -0.00806389 0.000363985
-11.0676 -0.00821812 0.000374515
-10.9631 -0.00837661 0.000385441
-10.8587 -0.00853953 0.000396783
-10.7545 -0.00870705 0.000408561
-10.6503 -0.00887935 0.000420795
-10.5463 -0.0090566 0.000433508
-10.4425 -0.00923901 0.000446724
-10.3387 -0.00942677 0.000460468
-10.2351 -0.0096201 0.000474766
-10.1316 -0.00981922 0.000489646
-10.0282 -0.0100244 0.000505139
-9.92496 -0.0102358 0.000521276
-9.82181 -0.0104537 0.000538091
-9.71877 -0.0106785 0.000555619
-9.61583 -0.0109104 0.0005739
-9.51301 -0.0111496 0.000592974
-9.4103 -0.0113966 0.000612885
-9.30769 -0.0116516 0.000633678
-9.20518 -0.0119151 0.000655404
-9.10278 -0.0121873 0.000678114
-9.00048 -0.0124687 0.000701866
-8.89828 -0.0127597 0.00072672
-8.79618 -0.0130608 0.000752741
-8.69417 -0.0133724 0.000779998
-8.59226 -0.013695 0.000808565
-8.49044 -0.0140292 0.000838522
-8.38872 -0.0143754 0.000869955
-8.28708 -0.0147344 0.000902955
-8.18554 -0.0151067 0.000937623
-8.08408 -0.015493 0.000974065
-7.98271 -0.015894 0.0010124
-7.88143 -0.0163106 0.00105274
-7.78023 -0.0167434 0.00109523
-7.67911 -0.0171934 0.00114001
-7.57807 -0.0176614 0.00118725
-7.47712 -0.0181486 0.0012371
-7.37624 -0.0186559 0.00128976
-7.27544 -0.0191844 0.00134542
-7.17471 -0.0197354 0.0014043
-7.07406 -0.0203102 0.00146665
-6.97348 -0.0209102 0.00153272
-6.87298 -0.0215368 0.00160279
-6.77254 -0.0221917 0.00167717
-6.67218 -0.0228767 0.0017562
-6.57188 -0.0235936 0.00184026
-6.47166 -0.0243443 0.00192974
-6.37149 -0.0251313 0.0020251
-6.2714 -0.0259566 0.00212684
-6.17136 -0.0268231 0.00223548
-6.07139 -0.0277334 0.00235165
-5.97148 -0.0286906 0.00247599
-5.87163 -0.0296979 0.00260926
-5.77184 -0.0307591 0.00275227
-5.67211 -0.0318779 0.00290593
-5.57243 -0.0330588 0.00307126
-5.47281 -0.0343063 0.00324941
-5.37325 -0.0356257 0.00344164
-5.27373 -0.0370227 0.00364941
-5.17427 -0.0385034 0.0038743
-5.07487 -0.0400749 0.00411816
-4.97551 -0.0417448 0.00438305
-4.8762 -0.0435214 0.00467129
-4.77694 -0.0454142 0.00498557
-4.67772 -0.0474338 0.00532892
-4.57855 -0.0495917 0.00570482
-4.47943 -0.0519011 0.00611728
-4.38035 -0.0543767 0.00657094
-4.28131 -0.0570349 0.00707112
-4.18232 -0.0598945 0.00762405
-4.08336 -0.0629766 0.00823701
-3.98445 -0.0663052 0.00891849
-3.88557 -0.0699076 0.00967851
-3.78673 -0.0738152 0.010529
-3.68793 -0.078064 0.011484
-3.58916 -0.0826954 0.0125605
-3.49043 -0.0877575 0.0137789
-3.39173 -0.0933061 0.0151636
-3.29307 -0.0994067 0.0167447
-3.19443 -0.106136 0.0185589
-3.09583 -0.113585 0.0206517
-2.99725 -0.121863 0.0230798
-2.89871 -0.131099 0.025915
-2.80019 -0.141451 0.0292486
-2.7017 -0.153109 0.0331992
-2.60323 -0.166307 0.0379214
-2.50479 -0.181332 0.0436203
-2.40638 -0.198543 0.0505717
-2.30798 -0.218389 0.0591527
-2.20961 -0.241437 0.0698887
-2.11126 -0.268409 0.0835278
-2.01293 -0.30023 0.10116
-1.91462 -0.338078 0.124416
-1.81632 -0.383438 0.155809
-1.71804 -0.438099 0.199338
-1.61978 -0.503959 0.26158
-1.52154 -0.582157 0.353705
-1.42331 -0.670112 0.495026
-1.32509 -0.752089 0.718005
-1.22689 -0.772334 1.06699
-1.12869 -0.584753 1.54608
-1.03051 -0.0081456 1.9354
-0.932337 0.747228 1.83483
-0.834173 1.18382 1.36157
-0.736016 1.28083 0.913052
-0.637867 1.2358 0.605721
-0.539723 1.15836 0.408092
-0.441585 1.08585 0.278089
-0.343451 1.028 0.187989
-0.24532 0.98601 0.121334
-0.147191 0.958936 0.0681688
-0.0490634 0.945707 0.0220004
0.0490634 0.945707 -0.0220004
0.147191 0.958936 -0.0681688
0.24532 0.98601 -0.121334
0.343451 1.028 -0.187989
0.441585 1.08585 -0.278089
0.539723 1.15836 -0.408092
0.637867 1.2358 -0.605721
0.736016 1.28083 -0.913052
0.834173 1.18382 -1.36157
0.932337 0.747228 -1.83483
1.03051 -0.0081456 -1.9354
1.12869 -0.584753 -1.54608
1.22689 -0.772334 -1.06699
1.32509 -0.752089 -0.718005
1.42331 -0.670112 -0.495026
1.52154 -0.582157 -0.353705
1.61978 -0.503959 -0.26158
1.71804 -0.438099 -0.199338
1.81632 -0.383438 -0.155809
1.91462 -0.338078 -0.124416
2.01293 -0.30023 -0.10116
2.11126 -0.268409 -0.0835278
2.20961 -0.241437 -0.0698887
2.30798 -0.218389 -0.0591527
2.40638 -0.198543 -0.0505717
2.50479 -0.181332 -0.0436203
2.60323 -0.166307 -0.0379214
2.7017 -0.153109 -0.0331992
2.80019 -0.141451 -0.0292486
2.89871 -0.131099 -0.025915
2.99725 -0.121863 -0.0230798
3.09583 -0.113585 -0.0206517
3.19443 -0.106136 -0.0185589
3.29307 -0.0994067 -0.0167447
3.39173 -0.0933061 -0.0151636
3.49043 -0.0877575 -0.0137789
3.58916 -0.0826954 -0.0125605
3.68793 -0.078064 -0.011484
3.78673 -0.0738152 -0.010529
3.88557 -0.0699076 -0.00967851
3.98445 -0.0663052 -0.00891849
4.08336 -0.0629766 -0.00823701
4.18232 -0.0598945 -0.00762405
4.28131 -0.0570349 -0.00707112
4.38035 -0.0543767 -0.00657094
4.47943 -0.0519011 -0.00611728
4.57855 -0.0495917 -0.00570482
4.67772 -0.0474338 -0.00532892
4.77694 -0.0454142 -0.00498557
4.8762 -0.0435214 -0.00467129
4.97551 -0.0417448 -0.00438305
5.07487 -0.0400749 -0.00411816
5.17427 -0.0385034 -0.0038743
5.27373 -0.0370227 -0.00364941
5.37325 -0.0356257 -0.00344164
5.47281 -0.0343063 -0.00324941
5.57243 -0.0330588 -0.00307126
5.67211 -0.0318779 -0.00290593
5.77184 -0.0307591 -0.00275227
5.87163 -0.0296979 -0.00260926
5.97148 -0.0286906 -0.00247599
6.07139 -0.0277334 -0.00235165
6.17136 -0.0268231 -0.00223548
6.2714 -0.0259566 -0.00212684
6.37149 -0.0251313 -0.0020251
6.47166 -0.0243443 -0.00192974
6.57188 -0.0235936 -0.00184026
6.67218 -0.0228767 -0.0017562
6.77254 -0.0221917 -0.00167717
6.87298 -0.0215368 -0.00160279
6.97348 -0.0209102 -0.00153272
7.07406 -0.0203102 -0.00146665
7.17471 -0.0197354 -0.0014043
7.27544 -0.0191844 -0.00134542
7.37624 -0.0186559 -0.00128976
7.47712 -0.0181486 -0.0012371
7.57807 -0.0176614 -0.00118725
7.67911 -0.0171934 -0.00114001
7.78023 -0.0167434 -0.00109523
7.88143 -0.0163106 -0.00105274
7.98271 -0.015894 -0.0010124
8.08408 -0.015493 -0.000974065
8.18554 -0.0151067 -0.000937623
8.28708 -0.0147344 -0.000902955
8.38872 -0.0143754 -0.000869955
8.49044 -0.0140292 -0.000838522
8.59226 -0.013695 -0.000808565
8.69417 -0.0133724 -0.000779998
8.79618 -0.0130608 -0.000752741
8.89828 -0.0127597 -0.00072672
9.00048 -0.0124687 -0.000701866
9.10278 -0.0121873 -0.000678114
9.20518 -0.0119151 -0.000655404
9.30769 -0.0116516 -0.000633678
9.4103 -0.0113966 -0.000612885
9.51301 -0.0111496 -0.000592974
9.61583 -0.0109104 -0.0005739
9.71877 -0.0106785 -0.000555619
9.82181 -0.0104537 -0.000538091
9.92496 -0.0102358 -0.000521276
10.0282 -0.0100244 -0.000505139
10.1316 -0.00981922 -0.000489646
10.2351 -0.0096201 -0.000474766
10.3387 -0.00942677 -0.000460468
10.4425 -0.00923901 -0.000446724
10.5463 -0.0090566 -0.000433508
10.6503 -0.00887935 -0.000420795
10.7545 -0.00870705 -0.000408561
10.8587 -0.00853953 -0.000396783
10.9631 -0.00837661 -0.000385441
11.0676 -0.00821812 -0.000374515
11.1722 -0.00806389 -0.000363985
11.277 -0.00791379 -0.000353835
11.3819 -0.00776766 -0.000344047
11.487 -0.00762536 -0.000334605
11.5922 -0.00748675 -0.000325494
11.6975 -0.00735172 -0.000316699
11.803 -0.00722013 -0.000308208
11.9086 -0.00709188 -0.000300007
12.0144 -0.00696684 -0.000292084
12.1204 -0.00684491 -0.000284427
12.2265 -0.00672599 -0.000277025
12.3327 -0.00660998 -0.000269869
12.4391 -0.00649678 -0.000262946
12.5457 -0.0063863 -0.000256249
12.6524 -0.00627846 -0.000249768
12.7593 -0.00617316 -0.000243495
12.8664 -0.00607034 -0.000237421
12.9737 -0.00596991 -0.000231538
13.0811 -0.0058718 -0.000225839
13.1887 -0.00577594 -0.000220317
13.2965 -0.00568225 -0.000214966
13.4044 -0.00559068 -0.000209777
13.5126 -0.00550115 -0.000204747
13.6209 -0.00541361 -0.000199867
13.7294 -0.005328 -0.000195134
13.8382 -0.00524425 -0.000190541
13.9471 -0.00516233 -0.000186084
14.0562 -0.00508216 -0.000181756
14.1655 -0.00500371 -0.000177555
14.275 -0.00492692 -0.000173475
14.3848 -0.00485174 -0.000169511
14.4947 -0.00477814 -0.00016566
14.6049 -0.00470605 -0.000161918
14.7152 -0.00463546 -0.000158281
14.8258 -0.0045663 -0.000154745
14.9367 -0.00449854 -0.000151307
15.0477 -0.00443215 -0.000147963
15.159 -0.00436708 -0.000144711
15.2705 -0.00430331 -0.000141546
15.3823 -0.00424078 -0.000138467
15.4943 -0.00417949 -0.00013547
15.6066 -0.00411938 -0.000132553
15.7191 -0.00406042 -0.000129713
15.8319 -0.0040026 -0.000126947
15.9449 -0.00394588 -0.000124253
16.0582 -0.00389022 -0.00012163
16.1717 -0.00383561 -0.000119073
16.2856 -0.00378201 -0.000116582
16.3997 -0.0037294 -0.000114154
16.5141 -0.00367776 -0.000111787
16.6288 -0.00362706 -0.00010948
16.7437 -0.00357727 -0.00010723
16.859 -0.00352838 -0.000105036
16.9746 -0.00348036 -0.000102896
17.0905 -0.00343319 -0.000100808
17.2067 -0.00338685 -9.87705e-05
17.3232 -0.00334131 -9.67826e-05
17.4401 -0.00329657 -9.48424e-05
17.5572 -0.0032526 -9.29484e-05
17.6748 -0.00320938 -9.10994e-05
17.7926 -0.00316689 -8.9294e-05
17.9108 -0.00312513 -8.75308e-05
18.0294 -0.00308405 -8.58087e-05
18.1483 -0.00304367 -8.41264e-05
18.2676 -0.00300395 -8.24828e-05
18.3873 -0.00296488 -8.08769e-05
18.5074 -0.00292644 -7.93074e-05
18.6278 -0.00288863 -7.77733e-05
18.7487 -0.00285143 -7.62737e-05
18.8699 -0.00281481 -7.48076e-05
18.9916 -0.00277878 -7.3374e-05
19.1137 -0.00274331 -7.1972e-05
19.2362 -0.0027084 -7.06008e-05
19.3592 -0.00267402 -6.92594e-05
19.4826 -0.00264017 -6.79471e-05
19.6065 -0.00260684 -6.6663e-05
19.7309 -0.00257402 -6.54064e-05
19.8557 -0.00254168 -6.41765e-05
19.9811 -0.00250983 -6.29726e-05
20.1069 -0.00247845 -6.1794e-05
20.2333 -0.00244753 -6.064e-05
20.3602 -0.00241706 -5.951e-05
20.4876 -0.00238703 -5.84032e-05
20.6156 -0.00235743 -5.73191e-05
20.7441 -0.00232825 -5.62571e-05
20.8732 -0.00229948 -5.52166e-05
21.0029 -0.00227112 -5.4197e-05
21.1332 -0.00224314 -5.31978e-05
21.2642 -0.00221555 -5.22184e-05
21.3958 -0.00218833 -5.12582e-05
21.528 -0.00216149 -5.03169e-05
21.6609 -0.002135 -4.93939e-05
21.7945 -0.00210886 -4.84887e-05
21.9288 -0.00208306 -4.76009e-05
22.0639 -0.00205759 -4.67299e-05
22.1997 -0.00203246 -4.58754e-05
22.3363 -0.00200764 -4.5037e-05
22.4736 -0.00198313 -4.42141e-05
22.6118 -0.00195892 -4.34065e-05
22.7509 -0.00193502 -4.26136e-05
22.8908 -0.0019114 -4.18352e-05
23.0316 -0.00188806 -4.10708e-05
23.1733 -0.001865 -4.032e-05
23.316 -0.00184221 -3.95825e-05
23.4597 -0.00181968 -3.8858e-05
23.6044 -0.0017974 -3.81461e-05
23.7502 -0.00177537 -3.74464e-05
23.8971 -0.00175358 -3.67586e-05
24.0451 -0.00173203 -3.60824e-05
24.1944 -0.0017107 -3.54175e-05
24.3448 -0.00168959 -3.47635e-05
24.4966 -0.0016687 -3.41201e-05
24.6496 -0.00164801 -3.34871e-05
24.8041 -0.00162752 -3.28641e-05
24.9601 -0.00160722 -3.22507e-05
25.1175 -0.0015871 -3.16468e-05
25.2766 -0.00156717 -3.10519e-05
25.4373 -0.0015474 -3.04659e-05
25.5998 -0.00152779 -2.98883e-05
25.7641 -0.00150834 -2.9319e-05
25.9304 -0.00148903 -2.87575e-05
26.0988 -0.00146986 -2.82036e-05
26.2693 -0.00145082 -2.76569e-05
26.4421 -0.00143189 -2.71171e-05
26.6174 -0.00141307 -2.65839e-05
26.7954 -0.00139435 -2.6057e-05
26.9761 -0.00137571 -2.55359e-05
27.1598 -0.00135714 -2.50202e-05
27.3468 -0.00133862 -2.45096e-05
27.5373 -0.00132014 -2.40036e-05
27.7317 -0.00130168 -2.35017e-05
27.9302 -0.00128323 -2.30033e-05
28.1333 -0.00126475 -2.25079e-05
28.3415 -0.00124621 -2.20147e-05
28.5554 -0.00122759 -2.15229e-05
28.7758 -0.00120885 -2.10315e-05
29.0035 -0.00118992 -2.05394e-05
29.2396 -0.00117076 -2.0045e-05
29.4858 -0.00115127 -1.95464e-05
29.7441 -0.00113135 -1.90409e-05
30.0173 -0.00111083 -1.85249e-05
30.3101 -0.00108946 -1.79926e-05
30.6297 -0.00106682 -1.74345e-05
30.9905 -0.0010421 -1.68318e-05
31.4301 -0.00101313 -1.61345e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.125Nc1Quantum/GRpOneLoop.txt <==
-31.4301 -0.00101314 -1.61347e-05
-30.9905 -0.00104211 -1.6832e-05
-30.6297 -0.00106683 -1.74347e-05
-30.3101 -0.00108946 -1.79929e-05
-30.0173 -0.00111083 -1.85251e-05
-29.7441 -0.00113136 -1.90412e-05
-29.4858 -0.00115128 -1.95467e-05
-29.2396 -0.00117077 -2.00453e-05
-29.0035 -0.00118993 -2.05397e-05
-28.7758 -0.00120886 -2.10319e-05
-28.5554 -0.0012276 -2.15232e-05
-28.3415 -0.00124622 -2.20151e-05
-28.1333 -0.00126476 -2.25083e-05
-27.9302 -0.00128324 -2.30037e-05
-27.7317 -0.0013017 -2.35021e-05
-27.5373 -0.00132015 -2.4004e-05
-27.3468 -0.00133863 -2.451e-05
-27.1598 -0.00135715 -2.50206e-05
-26.9761 -0.00137572 -2.55363e-05
-26.7954 -0.00139436 -2.60574e-05
-26.6174 -0.00141309 -2.65844e-05
-26.4421 -0.00143191 -2.71176e-05
-26.2693 -0.00145083 -2.76574e-05
-26.0988 -0.00146988 -2.82041e-05
-25.9304 -0.00148905 -2.8758e-05
-25.7641 -0.00150836 -2.93195e-05
-25.5998 -0.00152781 -2.98889e-05
-25.4373 -0.00154741 -3.04665e-05
-25.2766 -0.00156718 -3.10525e-05
-25.1175 -0.00158712 -3.16474e-05
-24.9601 -0.00160723 -3.22514e-05
-24.8041 -0.00162753 -3.28647e-05
-24.6496 -0.00164802 -3.34878e-05
-24.4966 -0.00166871 -3.41208e-05
-24.3448 -0.00168961 -3.47642e-05
-24.1944 -0.00171072 -3.54182e-05
-24.0451 -0.00173205 -3.60832e-05
-23.8971 -0.0017536 -3.67594e-05
-23.7502 -0.00177539 -3.74472e-05
-23.6044 -0.00179742 -3.81469e-05
-23.4597 -0.0018197 -3.88589e-05
-23.316 -0.00184223 -3.95834e-05
-23.1733 -0.00186502 -4.03209e-05
-23.0316 -0.00188809 -4.10717e-05
-22.8908 -0.00191142 -4.18362e-05
-22.7509 -0.00193504 -4.26146e-05
-22.6118 -0.00195895 -4.34075e-05
-22.4736 -0.00198315 -4.42152e-05
-22.3363 -0.00200766 -4.50381e-05
-22.1997 -0.00203248 -4.58766e-05
-22.0639 -0.00205762 -4.67311e-05
-21.9288 -0.00208308 -4.76021e-05
-21.7945 -0.00210888 -4.849e-05
-21.6609 -0.00213502 -4.93952e-05
-21.528 -0.00216151 -5.03183e-05
-21.3958 -0.00218836 -5.12596e-05
-21.2642 -0.00221558 -5.22198e-05
-21.1332 -0.00224317 -5.31993e-05
-21.0029 -0.00227115 -5.41985e-05
-20.8732 -0.00229952 -5.52182e-05
-20.7441 -0.00232828 -5.62588e-05
-20.6156 -0.00235747 -5.73208e-05
-20.4876 -0.00238707 -5.84049e-05
-20.3602 -0.0024171 -5.95118e-05
-20.2333 -0.00244757 -6.06419e-05
-20.1069 -0.00247849 -6.17959e-05
-19.9811 -0.00250987 -6.29746e-05
-19.8557 -0.00254172 -6.41785e-05
-19.7309 -0.00257406 -6.54085e-05
-19.6065 -0.00260689 -6.66651e-05
-19.4826 -0.00264022 -6.79493e-05
-19.3592 -0.00267407 -6.92617e-05
-19.2362 -0.00270844 -7.06031e-05
-19.1137 -0.00274336 -7.19745e-05
-18.9916 -0.00277883 -7.33765e-05
-18.8699 -0.00281486 -7.48102e-05
-18.7487 -0.00285148 -7.62764e-05
-18.6278 -0.00288868 -7.77761e-05
-18.5074 -0.0029265 -7.93102e-05
-18.3873 -0.00296493 -8.08798e-05
-18.2676 -0.003004 -8.24859e-05
-18.1483 -0.00304372 -8.41296e-05
-18.0294 -0.00308411 -8.5812e-05
-17.9108 -0.00312519 -8.75342e-05
-17.7926 -0.00316696 -8.92975e-05
-17.6748 -0.00320944 -9.1103e-05
-17.5572 -0.00325267 -9.29522e-05
-17.4401 -0.00329664 -9.48462e-05
-17.3232 -0.00334138 -9.67866e-05
-17.2067 -0.00338692 -9.87747e-05
-17.0905 -0.00343326 -0.000100812
-16.9746 -0.00348043 -0.0001029
-16.859 -0.00352845 -0.00010504
-16.7437 -0.00357735 -0.000107235
-16.6288 -0.00362714 -0.000109485
-16.5141 -0.00367784 -0.000111792
-16.3997 -0.00372949 -0.000114159
-16.2856 -0.0037821 -0.000116587
-16.1717 -0.0038357 -0.000119079
-16.0582 -0.00389031 -0.000121635
-15.9449 -0.00394597 -0.00012426
-15.8319 -0.0040027 -0.000126953
-15.7191 -0.00406053 -0.000129719
-15.6066 -0.00411948 -0.00013256
-15.4943 -0.00417959 -0.000135477
-15.3823 -0.0042409 -0.000138474
-15.2705 -0.00430342 -0.000141554
-15.159 -0.0043672 -0.000144718
-15.0477 -0.00443227 -0.000147971
-14.9367 -0.00449867 -0.000151315
-14.8258 -0.00456643 -0.000154754
-14.7152 -0.00463559 -0.00015829
-14.6049 -0.00470619 -0.000161927
-14.4947 -0.00477828 -0.00016567
-14.3848 -0.00485189 -0.000169521
-14.275 -0.00492707 -0.000173485
-14.1655 -0.00500386 -0.000177566
-14.0562 -0.00508232 -0.000181768
-13.9471 -0.00516249 -0.000186095
-13.8382 -0.00524442 -0.000190553
-13.7294 -0.00532817 -0.000195147
-13.6209 -0.00541379 -0.000199881
-13.5126 -0.00550134 -0.000204761
-13.4044 -0.00559087 -0.000209792
-13.2965 -0.00568245 -0.000214981
-13.1887 -0.00577615 -0.000220333
-13.0811 -0.00587202 -0.000225855
-12.9737 -0.00597013 -0.000231555
-12.8664 -0.00607057 -0.000237438
-12.7593 -0.0061734 -0.000243513
-12.6524 -0.0062787 -0.000249787
-12.5457 -0.00638655 -0.000256269
-12.4391 -0.00649704 -0.000262967
-12.3327 -0.00661025 -0.00026989
-12.2265 -0.00672627 -0.000277048
-12.1204 -0.0068452 -0.000284451
-12.0144 -0.00696714 -0.000292109
-11.9086 -0.00709219 -0.000300033
-11.803 -0.00722045 -0.000308235
-11.6975 -0.00735205 -0.000316728
-11.5922 -0.0074871 -0.000325523
-11.487 -0.00762572 -0.000334636
-11.3819 -0.00776803 -0.000344079
-11.277 -0.00791418 -0.000353869
-11.1722 -0.00806429 -0.000364021
-11.0676 -0.00821853 -0.000374552
-10.9631 -0.00837704 -0.00038548
-10.8587 -0.00853998 -0.000396824
-10.7545 -0.00870752 -0.000408604
-10.6503 -0.00887983 -0.00042084
-10.5463 -0.00905711 -0.000433556
-10.4425 -0.00923953 -0.000446774
-10.3387 -0.00942732 -0.00046052
-10.2351 -0.00962067 -0.000474821
-10.1316 -0.00981981 -0.000489704
-10.0282 -0.010025 -0.0005052
-9.92496 -0.0102364 -0.00052134
-9.82181 -0.0104544 -0.000538158
-9.71877 -0.0106792 -0.000555691
-9.61583 -0.0109111 -0.000573976
-9.51301 -0.0111504 -0.000593054
-9.4103 -0.0113974 -0.000612969
-9.30769 -0.0116525 -0.000633767
-9.20518 -0.0119159 -0.000655497
-9.10278 -0.0121882 -0.000678213
-9.00048 -0.0124697 -0.000701971
-8.89828 -0.0127607 -0.000726831
-8.79618 -0.0130618 -0.000752858
-8.69417 -0.0133735 -0.000780122
-8.59226 -0.0136961 -0.000808696
-8.49044 -0.0140304 -0.000838661
-8.38872 -0.0143767 -0.000870103
-8.28708 -0.0147357 -0.000903113
-8.18554 -0.0151081 -0.00093779
-8.08408 -0.0154945 -0.000974243
-7.98271 -0.0158956 -0.00101258
-7.88143 -0.0163122 -0.00105294
-7.78023 -0.0167451 -0.00109545
-7.67911 -0.0171951 -0.00114024
-7.57807 -0.0176633 -0.00118749
-7.47712 -0.0181505 -0.00123736
-7.37624 -0.0186579 -0.00129004
-7.27544 -0.0191866 -0.00134572
-7.17471 -0.0197377 -0.00140463
-7.07406 -0.0203126 -0.001467
-6.97348 -0.0209127 -0.0015331
-6.87298 -0.0215395 -0.0016032
-6.77254 -0.0221946 -0.00167761
-6.67218 -0.0228797 -0.00175668
-6.57188 -0.0235968 -0.00184077
-6.47166 -0.0243478 -0.0019303
-6.37149 -0.0251349 -0.00202571
-6.2714 -0.0259605 -0.00212749
-6.17136 -0.0268272 -0.00223619
-6.07139 -0.0277378 -0.00235242
-5.97148 -0.0286953 -0.00247683
-5.87163 -0.029703 -0.00261017
-5.77184 -0.0307644 -0.00275326
-5.67211 -0.0318837 -0.00290701
-5.57243 -0.0330649 -0.00307244
-5.47281 -0.0343129 -0.00325069
-5.37325 -0.0356328 -0.00344305
-5.27373 -0.0370303 -0.00365094
-5.17427 -0.0385117 -0.00387598
-5.07487 -0.0400838 -0.00412
-4.97551 -0.0417544 -0.00438506
-4.8762 -0.0435318 -0.0046735
-4.77694 -0.0454256 -0.00498798
-4.67772 -0.0474461 -0.00533157
-4.57855 -0.0496051 -0.00570773
-4.47943 -0.0519157 -0.00612047
-4.38035 -0.0543926 -0.00657443
-4.28131 -0.0570524 -0.00707494
-4.18232 -0.0599137 -0.00762821
-4.08336 -0.0629977 -0.00824152
-3.98445 -0.0663284 -0.00892334
-3.88557 -0.0699334 -0.00968371
-3.78673 -0.0738438 -0.0105345
-3.68793 -0.0780959 -0.0114897
-3.58916 -0.0827313 -0.0125663
-3.49043 -0.0877982 -0.0137846
-3.39173 -0.0933527 -0.0151692
-3.29307 -0.0994607 -0.0167502
-3.19443 -0.106199 -0.0185644
-3.09583 -0.113661 -0.0206576
-2.99725 -0.121953 -0.0230871
-2.89871 -0.131207 -0.0259252
-2.80019 -0.141581 -0.0292641
-2.7017 -0.153265 -0.0332227
-2.60323 -0.166494 -0.0379565
-2.50479 -0.181558 -0.0436716
-2.40638 -0.198815 -0.0506452
-2.30798 -0.218719 -0.0592567
-2.20961 -0.24184 -0.0700351
-2.11126 -0.268906 -0.0837343
-2.01293 -0.300848 -0.101454
-1.91462 -0.338857 -0.124842
-1.81632 -0.384431 -0.156441
-1.71804 -0.439379 -0.200303
-1.61978 -0.505611 -0.263109
-1.52154 -0.584252 -0.356231
-1.42331 -0.672558 -0.499373
-1.32509 -0.754108 -0.72566
-1.22689 -0.770859 -1.07987
-1.12869 -0.572029 -1.56255
-1.03051 0.0203255 -1.94057
-0.932337 0.772137 -1.81703
-0.834173 1.19081 -1.33692
-0.736016 1.27668 -0.893844
-0.637867 1.22777 -0.592875
-0.539723 1.14957 -0.399752
-0.441585 1.07732 -0.272669
-0.343451 1.01994 -0.184486
-0.24532 0.978374 -0.119153
-0.147191 0.9516 -0.0669739
-0.0490634 0.938522 -0.0216196
0.0490634 0.938522 0.0216196
0.147191 0.9516 0.0669739
0.24532 0.978374 0.119153
0.343451 1.01994 0.184486
0.441585 1.07732 0.272669
0.539723 1.14957 0.399752
0.637867 1.22777 0.592875
0.736016 1.27668 0.893844
0.834173 1.19081 1.33692
0.932337 0.772137 1.81703
1.03051 0.0203255 1.94057
1.12869 -0.572029 1.56255
1.22689 -0.770859 1.07987
1.32509 -0.754108 0.72566
1.42331 -0.672558 0.499373
1.52154 -0.584252 0.356231
1.61978 -0.505611 0.263109
1.71804 -0.439379 0.200303
1.81632 -0.384431 0.156441
1.91462 -0.338857 0.124842
2.01293 -0.300848 0.101454
2.11126 -0.268906 0.0837343
2.20961 -0.24184 0.0700351
2.30798 -0.218719 0.0592567
2.40638 -0.198815 0.0506452
2.50479 -0.181558 0.0436716
2.60323 -0.166494 0.0379565
2.7017 -0.153265 0.0332227
2.80019 -0.141581 0.0292641
2.89871 -0.131207 0.0259252
2.99725 -0.121953 0.0230871
3.09583 -0.113661 0.0206576
3.19443 -0.106199 0.0185644
3.29307 -0.0994607 0.0167502
3.39173 -0.0933527 0.0151692
3.49043 -0.0877982 0.0137846
3.58916 -0.0827313 0.0125663
3.68793 -0.0780959 0.0114897
3.78673 -0.0738438 0.0105345
3.88557 -0.0699334 0.00968371
3.98445 -0.0663284 0.00892334
4.08336 -0.0629977 0.00824152
4.18232 -0.0599137 0.00762821
4.28131 -0.0570524 0.00707494
4.38035 -0.0543926 0.00657443
4.47943 -0.0519157 0.00612047
4.57855 -0.0496051 0.00570773
4.67772 -0.0474461 0.00533157
4.77694 -0.0454256 0.00498798
4.8762 -0.0435318 0.0046735
4.97551 -0.0417544 0.00438506
5.07487 -0.0400838 0.00412
5.17427 -0.0385117 0.00387598
5.27373 -0.0370303 0.00365094
5.37325 -0.0356328 0.00344305
5.47281 -0.0343129 0.00325069
5.57243 -0.0330649 0.00307244
5.67211 -0.0318837 0.00290701
5.77184 -0.0307644 0.00275326
5.87163 -0.029703 0.00261017
5.97148 -0.0286953 0.00247683
6.07139 -0.0277378 0.00235242
6.17136 -0.0268272 0.00223619
6.2714 -0.0259605 0.00212749
6.37149 -0.0251349 0.00202571
6.47166 -0.0243478 0.0019303
6.57188 -0.0235968 0.00184077
6.67218 -0.0228797 0.00175668
6.77254 -0.0221946 0.00167761
6.87298 -0.0215395 0.0016032
6.97348 -0.0209127 0.0015331
7.07406 -0.0203126 0.001467
7.17471 -0.0197377 0.00140463
7.27544 -0.0191866 0.00134572
7.37624 -0.0186579 0.00129004
7.47712 -0.0181505 0.00123736
7.57807 -0.0176633 0.00118749
7.67911 -0.0171951 0.00114024
7.78023 -0.0167451 0.00109545
7.88143 -0.0163122 0.00105294
7.98271 -0.0158956 0.00101258
8.08408 -0.0154945 0.000974243
8.18554 -0.0151081 0.00093779
8.28708 -0.0147357 0.000903113
8.38872 -0.0143767 0.000870103
8.49044 -0.0140304 0.000838661
8.59226 -0.0136961 0.000808696
8.69417 -0.0133735 0.000780122
8.79618 -0.0130618 0.000752858
8.89828 -0.0127607 0.000726831
9.00048 -0.0124697 0.000701971
9.10278 -0.0121882 0.000678213
9.20518 -0.0119159 0.000655497
9.30769 -0.0116525 0.000633767
9.4103 -0.0113974 0.000612969
9.51301 -0.0111504 0.000593054
9.61583 -0.0109111 0.000573976
9.71877 -0.0106792 0.000555691
9.82181 -0.0104544 0.000538158
9.92496 -0.0102364 0.00052134
10.0282 -0.010025 0.0005052
10.1316 -0.00981981 0.000489704
10.2351 -0.00962067 0.000474821
10.3387 -0.00942732 0.00046052
10.4425 -0.00923953 0.000446774
10.5463 -0.00905711 0.000433556
10.6503 -0.00887983 0.00042084
10.7545 -0.00870752 0.000408604
10.8587 -0.00853998 0.000396824
10.9631 -0.00837704 0.00038548
11.0676 -0.00821853 0.000374552
11.1722 -0.00806429 0.000364021
11.277 -0.00791418 0.000353869
11.3819 -0.00776803 0.000344079
11.487 -0.00762572 0.000334636
11.5922 -0.0074871 0.000325523
11.6975 -0.00735205 0.000316728
11.803 -0.00722045 0.000308235
11.9086 -0.00709219 0.000300033
12.0144 -0.00696714 0.000292109
12.1204 -0.0068452 0.000284451
12.2265 -0.00672627 0.000277048
12.3327 -0.00661025 0.00026989
12.4391 -0.00649704 0.000262967
12.5457 -0.00638655 0.000256269
12.6524 -0.0062787 0.000249787
12.7593 -0.0061734 0.000243513
12.8664 -0.00607057 0.000237438
12.9737 -0.00597013 0.000231555
13.0811 -0.00587202 0.000225855
13.1887 -0.00577615 0.000220333
13.2965 -0.00568245 0.000214981
13.4044 -0.00559087 0.000209792
13.5126 -0.00550134 0.000204761
13.6209 -0.00541379 0.000199881
13.7294 -0.00532817 0.000195147
13.8382 -0.00524442 0.000190553
13.9471 -0.00516249 0.000186095
14.0562 -0.00508232 0.000181768
14.1655 -0.00500386 0.000177566
14.275 -0.00492707 0.000173485
14.3848 -0.00485189 0.000169521
14.4947 -0.00477828 0.00016567
14.6049 -0.00470619 0.000161927
14.7152 -0.00463559 0.00015829
14.8258 -0.00456643 0.000154754
14.9367 -0.00449867 0.000151315
15.0477 -0.00443227 0.000147971
15.159 -0.0043672 0.000144718
15.2705 -0.00430342 0.000141554
15.3823 -0.0042409 0.000138474
15.4943 -0.00417959 0.000135477
15.6066 -0.00411948 0.00013256
15.7191 -0.00406053 0.000129719
15.8319 -0.0040027 0.000126953
15.9449 -0.00394597 0.00012426
16.0582 -0.00389031 0.000121635
16.1717 -0.0038357 0.000119079
16.2856 -0.0037821 0.000116587
16.3997 -0.00372949 0.000114159
16.5141 -0.00367784 0.000111792
16.6288 -0.00362714 0.000109485
16.7437 -0.00357735 0.000107235
16.859 -0.00352845 0.00010504
16.9746 -0.00348043 0.0001029
17.0905 -0.00343326 0.000100812
17.2067 -0.00338692 9.87747e-05
17.3232 -0.00334138 9.67866e-05
17.4401 -0.00329664 9.48462e-05
17.5572 -0.00325267 9.29522e-05
17.6748 -0.00320944 9.1103e-05
17.7926 -0.00316696 8.92975e-05
17.9108 -0.00312519 8.75342e-05
18.0294 -0.00308411 8.5812e-05
18.1483 -0.00304372 8.41296e-05
18.2676 -0.003004 8.24859e-05
18.3873 -0.00296493 8.08798e-05
18.5074 -0.0029265 7.93102e-05
18.6278 -0.00288868 7.77761e-05
18.7487 -0.00285148 7.62764e-05
18.8699 -0.00281486 7.48102e-05
18.9916 -0.00277883 7.33765e-05
19.1137 -0.00274336 7.19745e-05
19.2362 -0.00270844 7.06031e-05
19.3592 -0.00267407 6.92617e-05
19.4826 -0.00264022 6.79493e-05
19.6065 -0.00260689 6.66651e-05
19.7309 -0.00257406 6.54085e-05
19.8557 -0.00254172 6.41785e-05
19.9811 -0.00250987 6.29746e-05
20.1069 -0.00247849 6.17959e-05
20.2333 -0.00244757 6.06419e-05
20.3602 -0.0024171 5.95118e-05
20.4876 -0.00238707 5.84049e-05
20.6156 -0.00235747 5.73208e-05
20.7441 -0.00232828 5.62588e-05
20.8732 -0.00229952 5.52182e-05
21.0029 -0.00227115 5.41985e-05
21.1332 -0.00224317 5.31993e-05
21.2642 -0.00221558 5.22198e-05
21.3958 -0.00218836 5.12596e-05
21.528 -0.00216151 5.03183e-05
21.6609 -0.00213502 4.93952e-05
21.7945 -0.00210888 4.849e-05
21.9288 -0.00208308 4.76021e-05
22.0639 -0.00205762 4.67311e-05
22.1997 -0.00203248 4.58766e-05
22.3363 -0.00200766 4.50381e-05
22.4736 -0.00198315 4.42152e-05
22.6118 -0.00195895 4.34075e-05
22.7509 -0.00193504 4.26146e-05
22.8908 -0.00191142 4.18362e-05
23.0316 -0.00188809 4.10717e-05
23.1733 -0.00186502 4.03209e-05
23.316 -0.00184223 3.95834e-05
23.4597 -0.0018197 3.88589e-05
23.6044 -0.00179742 3.81469e-05
23.7502 -0.00177539 3.74472e-05
23.8971 -0.0017536 3.67594e-05
24.0451 -0.00173205 3.60832e-05
24.1944 -0.00171072 3.54182e-05
24.3448 -0.00168961 3.47642e-05
24.4966 -0.00166871 3.41208e-05
24.6496 -0.00164802 3.34878e-05
24.8041 -0.00162753 3.28647e-05
24.9601 -0.00160723 3.22514e-05
25.1175 -0.00158712 3.16474e-05
25.2766 -0.00156718 3.10525e-05
25.4373 -0.00154741 3.04665e-05
25.5998 -0.00152781 2.98889e-05
25.7641 -0.00150836 2.93195e-05
25.9304 -0.00148905 2.8758e-05
26.0988 -0.00146988 2.82041e-05
26.2693 -0.00145083 2.76574e-05
26.4421 -0.00143191 2.71176e-05
26.6174 -0.00141309 2.65844e-05
26.7954 -0.00139436 2.60574e-05
26.9761 -0.00137572 2.55363e-05
27.1598 -0.00135715 2.50206e-05
27.3468 -0.00133863 2.451e-05
27.5373 -0.00132015 2.4004e-05
27.7317 -0.0013017 2.35021e-05
27.9302 -0.00128324 2.30037e-05
28.1333 -0.00126476 2.25083e-05
28.3415 -0.00124622 2.20151e-05
28.5554 -0.0012276 2.15232e-05
28.7758 -0.00120886 2.10319e-05
29.0035 -0.00118993 2.05397e-05
29.2396 -0.00117077 2.00453e-05
29.4858 -0.00115128 1.95467e-05
29.7441 -0.00113136 1.90412e-05
30.0173 -0.00111083 1.85251e-05
30.3101 -0.00108946 1.79929e-05
30.6297 -0.00106683 1.74347e-05
30.9905 -0.00104211 1.6832e-05
31.4301 -0.00101314 1.61347e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.125Nc1Quantum/GRpTwoLoop.txt <==
-31.4301 -0.00101313 -1.61346e-05
-30.9905 -0.0010421 -1.68319e-05
-30.6297 -0.00106682 -1.74346e-05
-30.3101 -0.00108946 -1.79927e-05
-30.0173 -0.00111083 -1.8525e-05
-29.7441 -0.00113135 -1.9041e-05
-29.4858 -0.00115128 -1.95465e-05
-29.2396 -0.00117076 -2.00451e-05
-29.0035 -0.00118993 -2.05395e-05
-28.7758 -0.00120885 -2.10316e-05
-28.5554 -0.0012276 -2.1523e-05
-28.3415 -0.00124622 -2.20148e-05
-28.1333 -0.00126475 -2.2508e-05
-27.9302 -0.00128323 -2.30035e-05
-27.7317 -0.00130169 -2.35018e-05
-27.5373 -0.00132015 -2.40037e-05
-27.3468 -0.00133862 -2.45098e-05
-27.1598 -0.00135714 -2.50204e-05
-26.9761 -0.00137571 -2.5536e-05
-26.7954 -0.00139435 -2.60571e-05
-26.6174 -0.00141308 -2.65841e-05
-26.4421 -0.0014319 -2.71173e-05
-26.2693 -0.00145082 -2.7657e-05
-26.0988 -0.00146987 -2.82037e-05
-25.9304 -0.00148904 -2.87577e-05
-25.7641 -0.00150835 -2.93192e-05
-25.5998 -0.0015278 -2.98885e-05
-25.4373 -0.0015474 -3.04661e-05
-25.2766 -0.00156717 -3.10521e-05
-25.1175 -0.00158711 -3.1647e-05
-24.9601 -0.00160722 -3.22509e-05
-24.8041 -0.00162752 -3.28643e-05
-24.6496 -0.00164801 -3.34873e-05
-24.4966 -0.0016687 -3.41204e-05
-24.3448 -0.0016896 -3.47637e-05
-24.1944 -0.00171071 -3.54177e-05
-24.0451 -0.00173203 -3.60827e-05
-23.8971 -0.00175359 -3.67589e-05
-23.7502 -0.00177538 -3.74466e-05
-23.6044 -0.00179741 -3.81463e-05
-23.4597 -0.00181969 -3.88583e-05
-23.316 -0.00184222 -3.95828e-05
-23.1733 -0.00186501 -4.03203e-05
-23.0316 -0.00188807 -4.10711e-05
-22.8908 -0.00191141 -4.18355e-05
-22.7509 -0.00193503 -4.26139e-05
-22.6118 -0.00195893 -4.34068e-05
-22.4736 -0.00198314 -4.42145e-05
-22.3363 -0.00200764 -4.50373e-05
-22.1997 -0.00203246 -4.58758e-05
-22.0639 -0.0020576 -4.67303e-05
-21.9288 -0.00208307 -4.76013e-05
-21.7945 -0.00210886 -4.84891e-05
-21.6609 -0.002135 -4.93943e-05
-21.528 -0.0021615 -5.03174e-05
-21.3958 -0.00218834 -5.12587e-05
-21.2642 -0.00221556 -5.22188e-05
-21.1332 -0.00224315 -5.31983e-05
-21.0029 -0.00227113 -5.41975e-05
-20.8732 -0.00229949 -5.52171e-05
-20.7441 -0.00232826 -5.62577e-05
-20.6156 -0.00235744 -5.73197e-05
-20.4876 -0.00238704 -5.84038e-05
-20.3602 -0.00241707 -5.95105e-05
-20.2333 -0.00244754 -6.06406e-05
-20.1069 -0.00247846 -6.17946e-05
-19.9811 -0.00250985 -6.29733e-05
-19.8557 -0.0025417 -6.41772e-05
-19.7309 -0.00257403 -6.54071e-05
-19.6065 -0.00260686 -6.66637e-05
-19.4826 -0.00264019 -6.79478e-05
-19.3592 -0.00267404 -6.92601e-05
-19.2362 -0.00270841 -7.06015e-05
-19.1137 -0.00274333 -7.19728e-05
-18.9916 -0.00277879 -7.33748e-05
-18.8699 -0.00281483 -7.48085e-05
-18.7487 -0.00285144 -7.62746e-05
-18.6278 -0.00288865 -7.77742e-05
-18.5074 -0.00292646 -7.93083e-05
-18.3873 -0.00296489 -8.08778e-05
-18.2676 -0.00300396 -8.24838e-05
-18.1483 -0.00304369 -8.41274e-05
-18.0294 -0.00308407 -8.58097e-05
-17.9108 -0.00312514 -8.75319e-05
-17.7926 -0.00316691 -8.92951e-05
-17.6748 -0.0032094 -9.11006e-05
-17.5572 -0.00325262 -9.29497e-05
-17.4401 -0.00329659 -9.48436e-05
-17.3232 -0.00334134 -9.67839e-05
-17.2067 -0.00338687 -9.87719e-05
-17.0905 -0.00343321 -0.000100809
-16.9746 -0.00348038 -0.000102897
-16.859 -0.0035284 -0.000105037
-16.7437 -0.00357729 -0.000107231
-16.6288 -0.00362708 -0.000109481
-16.5141 -0.00367779 -0.000111789
-16.3997 -0.00372943 -0.000114156
-16.2856 -0.00378204 -0.000116584
-16.1717 -0.00383564 -0.000119075
-16.0582 -0.00389025 -0.000121631
-15.9449 -0.00394591 -0.000124255
-15.8319 -0.00400263 -0.000126949
-15.7191 -0.00406046 -0.000129715
-15.6066 -0.00411941 -0.000132555
-15.4943 -0.00417952 -0.000135473
-15.3823 -0.00424082 -0.00013847
-15.2705 -0.00430334 -0.000141549
-15.159 -0.00436712 -0.000144713
-15.0477 -0.00443219 -0.000147966
-14.9367 -0.00449858 -0.00015131
-14.8258 -0.00456634 -0.000154748
-14.7152 -0.0046355 -0.000158284
-14.6049 -0.0047061 -0.000161921
-14.4947 -0.00477818 -0.000165663
-14.3848 -0.00485179 -0.000169514
-14.275 -0.00492697 -0.000173478
-14.1655 -0.00500376 -0.000177559
-14.0562 -0.00508221 -0.00018176
-13.9471 -0.00516238 -0.000186088
-13.8382 -0.00524431 -0.000190545
-13.7294 -0.00532805 -0.000195138
-13.6209 -0.00541367 -0.000199872
-13.5126 -0.00550121 -0.000204751
-13.4044 -0.00559074 -0.000209782
-13.2965 -0.00568232 -0.00021497
-13.1887 -0.00577601 -0.000220322
-13.0811 -0.00587187 -0.000225845
-12.9737 -0.00596999 -0.000231543
-12.8664 -0.00607042 -0.000237426
-12.7593 -0.00617324 -0.000243501
-12.6524 -0.00627854 -0.000249775
-12.5457 -0.00638638 -0.000256256
-12.4391 -0.00649686 -0.000262953
-12.3327 -0.00661007 -0.000269876
-12.2265 -0.00672608 -0.000277033
-12.1204 -0.00684501 -0.000284435
-12.0144 -0.00696694 -0.000292092
-11.9086 -0.00709198 -0.000300016
-11.803 -0.00722024 -0.000308217
-11.6975 -0.00735183 -0.000316709
-11.5922 -0.00748687 -0.000325503
-11.487 -0.00762547 -0.000334615
-11.3819 -0.00776778 -0.000344057
-11.277 -0.00791392 -0.000353846
-11.1722 -0.00806403 -0.000363997
-11.0676 -0.00821825 -0.000374527
-10.9631 -0.00837675 -0.000385454
-10.8587 -0.00853968 -0.000396797
-10.7545 -0.00870721 -0.000408575
-10.6503 -0.00887951 -0.00042081
-10.5463 -0.00905677 -0.000433524
-10.4425 -0.00923918 -0.000446741
-10.3387 -0.00942695 -0.000460485
-10.2351 -0.00962029 -0.000474784
-10.1316 -0.00981942 -0.000489665
-10.0282 -0.0100246 -0.000505159
-9.92496 -0.010236 -0.000521297
-9.82181 -0.010454 -0.000538113
-9.71877 -0.0106787 -0.000555643
-9.61583 -0.0109106 -0.000573925
-9.51301 -0.0111499 -0.000593001
-9.4103 -0.0113969 -0.000612913
-9.30769 -0.0116519 -0.000633707
-9.20518 -0.0119154 -0.000655434
-9.10278 -0.0121876 -0.000678147
-9.00048 -0.012469 -0.000701901
-8.89828 -0.0127601 -0.000726757
-8.79618 -0.0130611 -0.00075278
-8.69417 -0.0133728 -0.000780039
-8.59226 -0.0136954 -0.000808608
-8.49044 -0.0140296 -0.000838568
-8.38872 -0.0143758 -0.000870004
-8.28708 -0.0147348 -0.000903008
-8.18554 -0.0151072 -0.000937679
-8.08408 -0.0154935 -0.000974124
-7.98271 -0.0158945 -0.00101246
-7.88143 -0.0163111 -0.00105281
-7.78023 -0.0167439 -0.0010953
-7.67911 -0.0171939 -0.00114009
-7.57807 -0.017662 -0.00118733
-7.47712 -0.0181492 -0.00123719
-7.37624 -0.0186565 -0.00128985
-7.27544 -0.0191851 -0.00134552
-7.17471 -0.0197362 -0.00140442
-7.07406 -0.020311 -0.00146678
-6.97348 -0.020911 -0.00153285
-6.87298 -0.0215377 -0.00160294
-6.77254 -0.0221927 -0.00167733
-6.67218 -0.0228777 -0.00175638
-6.57188 -0.0235946 -0.00184045
-6.47166 -0.0243454 -0.00192995
-6.37149 -0.0251324 -0.00202533
-6.2714 -0.0259579 -0.00212709
-6.17136 -0.0268244 -0.00223576
-6.07139 -0.0277348 -0.00235195
-5.97148 -0.0286921 -0.00247632
-5.87163 -0.0296995 -0.00260962
-5.77184 -0.0307608 -0.00275266
-5.67211 -0.0318798 -0.00290636
-5.57243 -0.0330607 -0.00307174
-5.47281 -0.0343084 -0.00324994
-5.37325 -0.035628 -0.00344223
-5.27373 -0.0370252 -0.00365005
-5.17427 -0.0385061 -0.00387502
-5.07487 -0.0400779 -0.00411896
-4.97551 -0.0417479 -0.00438393
-4.8762 -0.0435249 -0.00467228
-4.77694 -0.0454181 -0.00498668
-4.67772 -0.047438 -0.00533016
-4.57855 -0.0495963 -0.00570622
-4.47943 -0.0519062 -0.00611886
-4.38035 -0.0543823 -0.00657272
-4.28131 -0.0570411 -0.00707314
-4.18232 -0.0599014 -0.00762635
-4.08336 -0.0629842 -0.00823963
-3.98445 -0.0663136 -0.00892148
-3.88557 -0.069917 -0.00968196
-3.78673 -0.0738258 -0.010533
-3.68793 -0.0780758 -0.0114886
-3.58916 -0.0827087 -0.0125659
-3.49043 -0.0877724 -0.0137851
-3.39173 -0.0933231 -0.015171
-3.29307 -0.0994259 -0.0167536
-3.19443 -0.106158 -0.0185698
-3.09583 -0.11361 -0.0206652
-2.99725 -0.121891 -0.0230965
-2.89871 -0.13113 -0.0259356
-2.80019 -0.141485 -0.0292738
-2.7017 -0.153146 -0.0332295
-2.60323 -0.166348 -0.0379575
-2.50479 -0.181378 -0.0436629
-2.40638 -0.198595 -0.050622
-2.30798 -0.218448 -0.0592125
-2.20961 -0.241506 -0.0699606
-2.11126 -0.268492 -0.0836157
-2.01293 -0.30033 -0.10127
-1.91462 -0.338201 -0.124557
-1.81632 -0.383593 -0.155996
-1.71804 -0.438296 -0.199596
-1.61978 -0.504208 -0.261953
-1.52154 -0.582466 -0.354276
-1.42331 -0.670453 -0.49595
-1.32509 -0.752296 -0.719556
-1.22689 -0.771801 -1.06951
-1.12869 -0.581997 -1.5492
-1.03051 -0.00236324 -1.9362
-0.932337 0.752244 -1.83108
-0.834173 1.18526 -1.35642
-0.736016 1.27998 -0.908951
-0.637867 1.23409 -0.602904
-0.539723 1.15644 -0.406218
-0.441585 1.08395 -0.276846
-0.343451 1.02618 -0.187174
-0.24532 0.984271 -0.12082
-0.147191 0.957255 -0.0678853
-0.0490634 0.944054 -0.0219096
0.0490634 0.944054 0.0219096
0.147191 0.957255 0.0678853
0.24532 0.984271 0.12082
0.343451 1.02618 0.187174
0.441585 1.08395 0.276846
0.539723 1.15644 0.406218
0.637867 1.23409 0.602904
0.736016 1.27998 0.908951
0.834173 1.18526 1.35642
0.932337 0.752244 1.83108
1.03051 -0.00236324 1.9362
1.12869 -0.581997 1.5492
1.22689 -0.771801 1.06951
1.32509 -0.752296 0.719556
1.42331 -0.670453 0.49595
1.52154 -0.582466 0.354276
1.61978 -0.504208 0.261953
1.71804 -0.438296 0.199596
1.81632 -0.383593 0.155996
1.91462 -0.338201 0.124557
2.01293 -0.30033 0.10127
2.11126 -0.268492 0.0836157
2.20961 -0.241506 0.0699606
2.30798 -0.218448 0.0592125
2.40638 -0.198595 0.050622
2.50479 -0.181378 0.0436629
2.60323 -0.166348 0.0379575
2.7017 -0.153146 0.0332295
2.80019 -0.141485 0.0292738
2.89871 -0.13113 0.0259356
2.99725 -0.121891 0.0230965
3.09583 -0.11361 0.0206652
3.19443 -0.106158 0.0185698
3.29307 -0.0994259 0.0167536
3.39173 -0.0933231 0.015171
3.49043 -0.0877724 0.0137851
3.58916 -0.0827087 0.0125659
3.68793 -0.0780758 0.0114886
3.78673 -0.0738258 0.010533
3.88557 -0.069917 0.00968196
3.98445 -0.0663136 0.00892148
4.08336 -0.0629842 0.00823963
4.18232 -0.0599014 0.00762635
4.28131 -0.0570411 0.00707314
4.38035 -0.0543823 0.00657272
4.47943 -0.0519062 0.00611886
4.57855 -0.0495963 0.00570622
4.67772 -0.047438 0.00533016
4.77694 -0.0454181 0.00498668
4.8762 -0.0435249 0.00467228
4.97551 -0.0417479 0.00438393
5.07487 -0.0400779 0.00411896
5.17427 -0.0385061 0.00387502
5.27373 -0.0370252 0.00365005
5.37325 -0.035628 0.00344223
5.47281 -0.0343084 0.00324994
5.57243 -0.0330607 0.00307174
5.67211 -0.0318798 0.00290636
5.77184 -0.0307608 0.00275266
5.87163 -0.0296995 0.00260962
5.97148 -0.0286921 0.00247632
6.07139 -0.0277348 0.00235195
6.17136 -0.0268244 0.00223576
6.2714 -0.0259579 0.00212709
6.37149 -0.0251324 0.00202533
6.47166 -0.0243454 0.00192995
6.57188 -0.0235946 0.00184045
6.67218 -0.0228777 0.00175638
6.77254 -0.0221927 0.00167733
6.87298 -0.0215377 0.00160294
6.97348 -0.020911 0.00153285
7.07406 -0.020311 0.00146678
7.17471 -0.0197362 0.00140442
7.27544 -0.0191851 0.00134552
7.37624 -0.0186565 0.00128985
7.47712 -0.0181492 0.00123719
7.57807 -0.017662 0.00118733
7.67911 -0.0171939 0.00114009
7.78023 -0.0167439 0.0010953
7.88143 -0.0163111 0.00105281
7.98271 -0.0158945 0.00101246
8.08408 -0.0154935 0.000974124
8.18554 -0.0151072 0.000937679
8.28708 -0.0147348 0.000903008
8.38872 -0.0143758 0.000870004
8.49044 -0.0140296 0.000838568
8.59226 -0.0136954 0.000808608
8.69417 -0.0133728 0.000780039
8.79618 -0.0130611 0.00075278
8.89828 -0.0127601 0.000726757
9.00048 -0.012469 0.000701901
9.10278 -0.0121876 0.000678147
9.20518 -0.0119154 0.000655434
9.30769 -0.0116519 0.000633707
9.4103 -0.0113969 0.000612913
9.51301 -0.0111499 0.000593001
9.61583 -0.0109106 0.000573925
9.71877 -0.0106787 0.000555643
9.82181 -0.010454 0.000538113
9.92496 -0.010236 0.000521297
10.0282 -0.0100246 0.000505159
10.1316 -0.00981942 0.000489665
10.2351 -0.00962029 0.000474784
10.3387 -0.00942695 0.000460485
10.4425 -0.00923918 0.000446741
10.5463 -0.00905677 0.000433524
10.6503 -0.00887951 0.00042081
10.7545 -0.00870721 0.000408575
10.8587 -0.00853968 0.000396797
10.9631 -0.00837675 0.000385454
11.0676 -0.00821825 0.000374527
11.1722 -0.00806403 0.000363997
11.277 -0.00791392 0.000353846
11.3819 -0.00776778 0.000344057
11.487 -0.00762547 0.000334615
11.5922 -0.00748687 0.000325503
11.6975 -0.00735183 0.000316709
11.803 -0.00722024 0.000308217
11.9086 -0.00709198 0.000300016
12.0144 -0.00696694 0.000292092
12.1204 -0.00684501 0.000284435
12.2265 -0.00672608 0.000277033
12.3327 -0.00661007 0.000269876
12.4391 -0.00649686 0.000262953
12.5457 -0.00638638 0.000256256
12.6524 -0.00627854 0.000249775
12.7593 -0.00617324 0.000243501
12.8664 -0.00607042 0.000237426
12.9737 -0.00596999 0.000231543
13.0811 -0.00587187 0.000225845
13.1887 -0.00577601 0.000220322
13.2965 -0.00568232 0.00021497
13.4044 -0.00559074 0.000209782
13.5126 -0.00550121 0.000204751
13.6209 -0.00541367 0.000199872
13.7294 -0.00532805 0.000195138
13.8382 -0.00524431 0.000190545
13.9471 -0.00516238 0.000186088
14.0562 -0.00508221 0.00018176
14.1655 -0.00500376 0.000177559
14.275 -0.00492697 0.000173478
14.3848 -0.00485179 0.000169514
14.4947 -0.00477818 0.000165663
14.6049 -0.0047061 0.000161921
14.7152 -0.0046355 0.000158284
14.8258 -0.00456634 0.000154748
14.9367 -0.00449858 0.00015131
15.0477 -0.00443219 0.000147966
15.159 -0.00436712 0.000144713
15.2705 -0.00430334 0.000141549
15.3823 -0.00424082 0.00013847
15.4943 -0.00417952 0.000135473
15.6066 -0.00411941 0.000132555
15.7191 -0.00406046 0.000129715
15.8319 -0.00400263 0.000126949
15.9449 -0.00394591 0.000124255
16.0582 -0.00389025 0.000121631
16.1717 -0.00383564 0.000119075
16.2856 -0.00378204 0.000116584
16.3997 -0.00372943 0.000114156
16.5141 -0.00367779 0.000111789
16.6288 -0.00362708 0.000109481
16.7437 -0.00357729 0.000107231
16.859 -0.0035284 0.000105037
16.9746 -0.00348038 0.000102897
17.0905 -0.00343321 0.000100809
17.2067 -0.00338687 9.87719e-05
17.3232 -0.00334134 9.67839e-05
17.4401 -0.00329659 9.48436e-05
17.5572 -0.00325262 9.29497e-05
17.6748 -0.0032094 9.11006e-05
17.7926 -0.00316691 8.92951e-05
17.9108 -0.00312514 8.75319e-05
18.0294 -0.00308407 8.58097e-05
18.1483 -0.00304369 8.41274e-05
18.2676 -0.00300396 8.24838e-05
18.3873 -0.00296489 8.08778e-05
18.5074 -0.00292646 7.93083e-05
18.6278 -0.00288865 7.77742e-05
18.7487 -0.00285144 7.62746e-05
18.8699 -0.00281483 7.48085e-05
18.9916 -0.00277879 7.33748e-05
19.1137 -0.00274333 7.19728e-05
19.2362 -0.00270841 7.06015e-05
19.3592 -0.00267404 6.92601e-05
19.4826 -0.00264019 6.79478e-05
19.6065 -0.00260686 6.66637e-05
19.7309 -0.00257403 6.54071e-05
19.8557 -0.0025417 6.41772e-05
19.9811 -0.00250985 6.29733e-05
20.1069 -0.00247846 6.17946e-05
20.2333 -0.00244754 6.06406e-05
20.3602 -0.00241707 5.95105e-05
20.4876 -0.00238704 5.84038e-05
20.6156 -0.00235744 5.73197e-05
20.7441 -0.00232826 5.62577e-05
20.8732 -0.00229949 5.52171e-05
21.0029 -0.00227113 5.41975e-05
21.1332 -0.00224315 5.31983e-05
21.2642 -0.00221556 5.22188e-05
21.3958 -0.00218834 5.12587e-05
21.528 -0.0021615 5.03174e-05
21.6609 -0.002135 4.93943e-05
21.7945 -0.00210886 4.84891e-05
21.9288 -0.00208307 4.76013e-05
22.0639 -0.0020576 4.67303e-05
22.1997 -0.00203246 4.58758e-05
22.3363 -0.00200764 4.50373e-05
22.4736 -0.00198314 4.42145e-05
22.6118 -0.00195893 4.34068e-05
22.7509 -0.00193503 4.26139e-05
22.8908 -0.00191141 4.18355e-05
23.0316 -0.00188807 4.10711e-05
23.1733 -0.00186501 4.03203e-05
23.316 -0.00184222 3.95828e-05
23.4597 -0.00181969 3.88583e-05
23.6044 -0.00179741 3.81463e-05
23.7502 -0.00177538 3.74466e-05
23.8971 -0.00175359 3.67589e-05
24.0451 -0.00173203 3.60827e-05
24.1944 -0.00171071 3.54177e-05
24.3448 -0.0016896 3.47637e-05
24.4966 -0.0016687 3.41204e-05
24.6496 -0.00164801 3.34873e-05
24.8041 -0.00162752 3.28643e-05
24.9601 -0.00160722 3.22509e-05
25.1175 -0.00158711 3.1647e-05
25.2766 -0.00156717 3.10521e-05
25.4373 -0.0015474 3.04661e-05
25.5998 -0.0015278 2.98885e-05
25.7641 -0.00150835 2.93192e-05
25.9304 -0.00148904 2.87577e-05
26.0988 -0.00146987 2.82037e-05
26.2693 -0.00145082 2.7657e-05
26.4421 -0.0014319 2.71173e-05
26.6174 -0.00141308 2.65841e-05
26.7954 -0.00139435 2.60571e-05
26.9761 -0.00137571 2.5536e-05
27.1598 -0.00135714 2.50204e-05
27.3468 -0.00133862 2.45098e-05
27.5373 -0.00132015 2.40037e-05
27.7317 -0.00130169 2.35018e-05
27.9302 -0.00128323 2.30035e-05
28.1333 -0.00126475 2.2508e-05
28.3415 -0.00124622 2.20148e-05
28.5554 -0.0012276 2.1523e-05
28.7758 -0.00120885 2.10316e-05
29.0035 -0.00118993 2.05395e-05
29.2396 -0.00117076 2.00451e-05
29.4858 -0.00115128 1.95465e-05
29.7441 -0.00113135 1.9041e-05
30.0173 -0.00111083 1.8525e-05
30.3101 -0.00108946 1.79927e-05
30.6297 -0.00106682 1.74346e-05
30.9905 -0.0010421 1.68319e-05
31.4301 -0.00101313 1.61346e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.125Nc1Quantum/GRp_FRG.txt <==
-31.4301 -0.00101313 -1.61345e-05
-30.9905 -0.0010421 -1.68318e-05
-30.6297 -0.00106682 -1.74345e-05
-30.3101 -0.00108946 -1.79926e-05
-30.0173 -0.00111083 -1.85249e-05
-29.7441 -0.00113135 -1.90409e-05
-29.4858 -0.00115127 -1.95464e-05
-29.2396 -0.00117076 -2.0045e-05
-29.0035 -0.00118992 -2.05394e-05
-28.7758 -0.00120885 -2.10315e-05
-28.5554 -0.00122759 -2.15229e-05
-28.3415 -0.00124621 -2.20147e-05
-28.1333 -0.00126475 -2.25079e-05
-27.9302 -0.00128323 -2.30033e-05
-27.7317 -0.00130168 -2.35017e-05
-27.5373 -0.00132014 -2.40036e-05
-27.3468 -0.00133862 -2.45096e-05
-27.1598 -0.00135714 -2.50202e-05
-26.9761 -0.00137571 -2.55359e-05
-26.7954 -0.00139435 -2.6057e-05
-26.6174 -0.00141307 -2.65839e-05
-26.4421 -0.00143189 -2.71171e-05
-26.2693 -0.00145082 -2.76569e-05
-26.0988 -0.00146986 -2.82036e-05
-25.9304 -0.00148903 -2.87575e-05
-25.7641 -0.00150834 -2.9319e-05
-25.5998 -0.00152779 -2.98883e-05
-25.4373 -0.0015474 -3.04659e-05
-25.2766 -0.00156717 -3.10519e-05
-25.1175 -0.0015871 -3.16468e-05
-24.9601 -0.00160722 -3.22507e-05
-24.8041 -0.00162752 -3.28641e-05
-24.6496 -0.00164801 -3.34871e-05
-24.4966 -0.0016687 -3.41201e-05
-24.3448 -0.00168959 -3.47635e-05
-24.1944 -0.0017107 -3.54175e-05
-24.0451 -0.00173203 -3.60824e-05
-23.8971 -0.00175358 -3.67586e-05
-23.7502 -0.00177537 -3.74464e-05
-23.6044 -0.0017974 -3.81461e-05
-23.4597 -0.00181968 -3.8858e-05
-23.316 -0.00184221 -3.95825e-05
-23.1733 -0.001865 -4.032e-05
-23.0316 -0.00188806 -4.10708e-05
-22.8908 -0.0019114 -4.18352e-05
-22.7509 -0.00193502 -4.26136e-05
-22.6118 -0.00195892 -4.34065e-05
-22.4736 -0.00198313 -4.42141e-05
-22.3363 -0.00200764 -4.5037e-05
-22.1997 -0.00203246 -4.58754e-05
-22.0639 -0.00205759 -4.67299e-05
-21.9288 -0.00208306 -4.76009e-05
-21.7945 -0.00210886 -4.84887e-05
-21.6609 -0.002135 -4.93939e-05
-21.528 -0.00216149 -5.03169e-05
-21.3958 -0.00218833 -5.12582e-05
-21.2642 -0.00221555 -5.22184e-05
-21.1332 -0.00224314 -5.31978e-05
-21.0029 -0.00227112 -5.4197e-05
-20.8732 -0.00229948 -5.52166e-05
-20.7441 -0.00232825 -5.62571e-05
-20.6156 -0.00235743 -5.73191e-05
-20.4876 -0.00238703 -5.84032e-05
-20.3602 -0.00241706 -5.951e-05
-20.2333 -0.00244753 -6.064e-05
-20.1069 -0.00247845 -6.1794e-05
-19.9811 -0.00250983 -6.29726e-05
-19.8557 -0.00254168 -6.41765e-05
-19.7309 -0.00257402 -6.54064e-05
-19.6065 -0.00260684 -6.6663e-05
-19.4826 -0.00264017 -6.79471e-05
-19.3592 -0.00267402 -6.92594e-05
-19.2362 -0.0027084 -7.06008e-05
-19.1137 -0.00274331 -7.1972e-05
-18.9916 -0.00277878 -7.3374e-05
-18.8699 -0.00281481 -7.48076e-05
-18.7487 -0.00285143 -7.62737e-05
-18.6278 -0.00288863 -7.77733e-05
-18.5074 -0.00292644 -7.93074e-05
-18.3873 -0.00296488 -8.08769e-05
-18.2676 -0.00300395 -8.24828e-05
-18.1483 -0.00304367 -8.41264e-05
-18.0294 -0.00308405 -8.58087e-05
-17.9108 -0.00312513 -8.75308e-05
-17.7926 -0.00316689 -8.9294e-05
-17.6748 -0.00320938 -9.10994e-05
-17.5572 -0.0032526 -9.29484e-05
-17.4401 -0.00329657 -9.48424e-05
-17.3232 -0.00334131 -9.67826e-05
-17.2067 -0.00338685 -9.87705e-05
-17.0905 -0.00343319 -0.000100808
-16.9746 -0.00348036 -0.000102896
-16.859 -0.00352838 -0.000105036
-16.7437 -0.00357727 -0.00010723
-16.6288 -0.00362706 -0.00010948
-16.5141 -0.00367776 -0.000111787
-16.3997 -0.0037294 -0.000114154
-16.2856 -0.00378201 -0.000116582
-16.1717 -0.00383561 -0.000119073
-16.0582 -0.00389022 -0.00012163
-15.9449 -0.00394588 -0.000124253
-15.8319 -0.0040026 -0.000126947
-15.7191 -0.00406042 -0.000129713
-15.6066 -0.00411938 -0.000132553
-15.4943 -0.00417949 -0.00013547
-15.3823 -0.00424078 -0.000138467
-15.2705 -0.00430331 -0.000141546
-15.159 -0.00436708 -0.000144711
-15.0477 -0.00443215 -0.000147963
-14.9367 -0.00449854 -0.000151307
-14.8258 -0.0045663 -0.000154745
-14.7152 -0.00463546 -0.000158281
-14.6049 -0.00470605 -0.000161918
-14.4947 -0.00477814 -0.00016566
-14.3848 -0.00485174 -0.000169511
-14.275 -0.00492692 -0.000173475
-14.1655 -0.00500371 -0.000177555
-14.0562 -0.00508216 -0.000181756
-13.9471 -0.00516233 -0.000186084
-13.8382 -0.00524425 -0.000190541
-13.7294 -0.005328 -0.000195134
-13.6209 -0.00541361 -0.000199867
-13.5126 -0.00550115 -0.000204747
-13.4044 -0.00559068 -0.000209777
-13.2965 -0.00568225 -0.000214966
-13.1887 -0.00577594 -0.000220317
-13.0811 -0.0058718 -0.000225839
-12.9737 -0.00596991 -0.000231538
-12.8664 -0.00607034 -0.000237421
-12.7593 -0.00617316 -0.000243495
-12.6524 -0.00627846 -0.000249768
-12.5457 -0.0063863 -0.000256249
-12.4391 -0.00649678 -0.000262946
-12.3327 -0.00660998 -0.000269869
-12.2265 -0.00672599 -0.000277025
-12.1204 -0.00684491 -0.000284427
-12.0144 -0.00696684 -0.000292084
-11.9086 -0.00709188 -0.000300007
-11.803 -0.00722013 -0.000308208
-11.6975 -0.00735172 -0.000316699
-11.5922 -0.00748675 -0.000325494
-11.487 -0.00762536 -0.000334605
-11.3819 -0.00776766 -0.000344047
-11.277 -0.00791379 -0.000353835
-11.1722 -0.00806389 -0.000363985
-11.0676 -0.00821812 -0.000374515
-10.9631 -0.00837661 -0.000385441
-10.8587 -0.00853953 -0.000396783
-10.7545 -0.00870705 -0.000408561
-10.6503 -0.00887935 -0.000420795
-10.5463 -0.0090566 -0.000433508
-10.4425 -0.00923901 -0.000446724
-10.3387 -0.00942677 -0.000460468
-10.2351 -0.0096201 -0.000474766
-10.1316 -0.00981922 -0.000489646
-10.0282 -0.0100244 -0.000505139
-9.92496 -0.0102358 -0.000521276
-9.82181 -0.0104537 -0.000538091
-9.71877 -0.0106785 -0.000555619
-9.61583 -0.0109104 -0.0005739
-9.51301 -0.0111496 -0.000592974
-9.4103 -0.0113966 -0.000612885
-9.30769 -0.0116516 -0.000633678
-9.20518 -0.0119151 -0.000655404
-9.10278 -0.0121873 -0.000678114
-9.00048 -0.0124687 -0.000701866
-8.89828 -0.0127597 -0.00072672
-8.79618 -0.0130608 -0.000752741
-8.69417 -0.0133724 -0.000779998
-8.59226 -0.013695 -0.000808565
-8.49044 -0.0140292 -0.000838522
-8.38872 -0.0143754 -0.000869955
-8.28708 -0.0147344 -0.000902955
-8.18554 -0.0151067 -0.000937623
-8.08408 -0.015493 -0.000974065
-7.98271 -0.015894 -0.0010124
-7.88143 -0.0163106 -0.00105274
-7.78023 -0.0167434 -0.00109523
-7.67911 -0.0171934 -0.00114001
-7.57807 -0.0176614 -0.00118725
-7.47712 -0.0181486 -0.0012371
-7.37624 -0.0186559 -0.00128976
-7.27544 -0.0191844 -0.00134542
-7.17471 -0.0197354 -0.0014043
-7.07406 -0.0203102 -0.00146665
-6.97348 -0.0209102 -0.00153272
-6.87298 -0.0215368 -0.00160279
-6.77254 -0.0221917 -0.00167717
-6.67218 -0.0228767 -0.0017562
-6.57188 -0.0235936 -0.00184026
-6.47166 -0.0243443 -0.00192974
-6.37149 -0.0251313 -0.0020251
-6.2714 -0.0259566 -0.00212684
-6.17136 -0.0268231 -0.00223548
-6.07139 -0.0277334 -0.00235165
-5.97148 -0.0286906 -0.00247599
-5.87163 -0.0296979 -0.00260926
-5.77184 -0.0307591 -0.00275227
-5.67211 -0.0318779 -0.00290593
-5.57243 -0.0330588 -0.00307126
-5.47281 -0.0343063 -0.00324941
-5.37325 -0.0356257 -0.00344164
-5.27373 -0.0370227 -0.00364941
-5.17427 -0.0385034 -0.0038743
-5.07487 -0.0400749 -0.00411816
-4.97551 -0.0417448 -0.00438305
-4.8762 -0.0435214 -0.00467129
-4.77694 -0.0454142 -0.00498557
-4.67772 -0.0474338 -0.00532892
-4.57855 -0.0495917 -0.00570482
-4.47943 -0.0519011 -0.00611728
-4.38035 -0.0543767 -0.00657094
-4.28131 -0.0570349 -0.00707112
-4.18232 -0.0598945 -0.00762405
-4.08336 -0.0629766 -0.00823701
-3.98445 -0.0663052 -0.00891849
-3.88557 -0.0699076 -0.00967851
-3.78673 -0.0738152 -0.010529
-3.68793 -0.078064 -0.011484
-3.58916 -0.0826954 -0.0125605
-3.49043 -0.0877575 -0.0137789
-3.39173 -0.0933061 -0.0151636
-3.29307 -0.0994067 -0.0167447
-3.19443 -0.106136 -0.0185589
-3.09583 -0.113585 -0.0206517
-2.99725 -0.121863 -0.0230798
-2.89871 -0.131099 -0.025915
-2.80019 -0.141451 -0.0292486
-2.7017 -0.153109 -0.0331992
-2.60323 -0.166307 -0.0379214
-2.50479 -0.181332 -0.0436203
-2.40638 -0.198543 -0.0505717
-2.30798 -0.218389 -0.0591527
-2.20961 -0.241437 -0.0698887
-2.11126 -0.268409 -0.0835278
-2.01293 -0.30023 -0.10116
-1.91462 -0.338078 -0.124416
-1.81632 -0.383438 -0.155809
-1.71804 -0.438099 -0.199338
-1.61978 -0.503959 -0.26158
-1.52154 -0.582157 -0.353705
-1.42331 -0.670112 -0.495026
-1.32509 -0.752089 -0.718005
-1.22689 -0.772334 -1.06699
-1.12869 -0.584753 -1.54608
-1.03051 -0.0081456 -1.9354
-0.932337 0.747228 -1.83483
-0.834173 1.18382 -1.36157
-0.736016 1.28083 -0.913052
-0.637867 1.2358 -0.605721
-0.539723 1.15836 -0.408092
-0.441585 1.08585 -0.278089
-0.343451 1.028 -0.187989
-0.24532 0.98601 -0.121334
-0.147191 0.958936 -0.0681688
-0.0490634 0.945707 -0.0220004
0.0490634 0.945707 0.0220004
0.147191 0.958936 0.0681688
0.24532 0.98601 0.121334
0.343451 1.028 0.187989
0.441585 1.08585 0.278089
0.539723 1.15836 0.408092
0.637867 1.2358 0.605721
0.736016 1.28083 0.913052
0.834173 1.18382 1.36157
0.932337 0.747228 1.83483
1.03051 -0.0081456 1.9354
1.12869 -0.584753 1.54608
1.22689 -0.772334 1.06699
1.32509 -0.752089 0.718005
1.42331 -0.670112 0.495026
1.52154 -0.582157 0.353705
1.61978 -0.503959 0.26158
1.71804 -0.438099 0.199338
1.81632 -0.383438 0.155809
1.91462 -0.338078 0.124416
2.01293 -0.30023 0.10116
2.11126 -0.268409 0.0835278
2.20961 -0.241437 0.0698887
2.30798 -0.218389 0.0591527
2.40638 -0.198543 0.0505717
2.50479 -0.181332 0.0436203
2.60323 -0.166307 0.0379214
2.7017 -0.153109 0.0331992
2.80019 -0.141451 0.0292486
2.89871 -0.131099 0.025915
2.99725 -0.121863 0.0230798
3.09583 -0.113585 0.0206517
3.19443 -0.106136 0.0185589
3.29307 -0.0994067 0.0167447
3.39173 -0.0933061 0.0151636
3.49043 -0.0877575 0.0137789
3.58916 -0.0826954 0.0125605
3.68793 -0.078064 0.011484
3.78673 -0.0738152 0.010529
3.88557 -0.0699076 0.00967851
3.98445 -0.0663052 0.00891849
4.08336 -0.0629766 0.00823701
4.18232 -0.0598945 0.00762405
4.28131 -0.0570349 0.00707112
4.38035 -0.0543767 0.00657094
4.47943 -0.0519011 0.00611728
4.57855 -0.0495917 0.00570482
4.67772 -0.0474338 0.00532892
4.77694 -0.0454142 0.00498557
4.8762 -0.0435214 0.00467129
4.97551 -0.0417448 0.00438305
5.07487 -0.0400749 0.00411816
5.17427 -0.0385034 0.0038743
5.27373 -0.0370227 0.00364941
5.37325 -0.0356257 0.00344164
5.47281 -0.0343063 0.00324941
5.57243 -0.0330588 0.00307126
5.67211 -0.0318779 0.00290593
5.77184 -0.0307591 0.00275227
5.87163 -0.0296979 0.00260926
5.97148 -0.0286906 0.00247599
6.07139 -0.0277334 0.00235165
6.17136 -0.0268231 0.00223548
6.2714 -0.0259566 0.00212684
6.37149 -0.0251313 0.0020251
6.47166 -0.0243443 0.00192974
6.57188 -0.0235936 0.00184026
6.67218 -0.0228767 0.0017562
6.77254 -0.0221917 0.00167717
6.87298 -0.0215368 0.00160279
6.97348 -0.0209102 0.00153272
7.07406 -0.0203102 0.00146665
7.17471 -0.0197354 0.0014043
7.27544 -0.0191844 0.00134542
7.37624 -0.0186559 0.00128976
7.47712 -0.0181486 0.0012371
7.57807 -0.0176614 0.00118725
7.67911 -0.0171934 0.00114001
7.78023 -0.0167434 0.00109523
7.88143 -0.0163106 0.00105274
7.98271 -0.015894 0.0010124
8.08408 -0.015493 0.000974065
8.18554 -0.0151067 0.000937623
8.28708 -0.0147344 0.000902955
8.38872 -0.0143754 0.000869955
8.49044 -0.0140292 0.000838522
8.59226 -0.013695 0.000808565
8.69417 -0.0133724 0.000779998
8.79618 -0.0130608 0.000752741
8.89828 -0.0127597 0.00072672
9.00048 -0.0124687 0.000701866
9.10278 -0.0121873 0.000678114
9.20518 -0.0119151 0.000655404
9.30769 -0.0116516 0.000633678
9.4103 -0.0113966 0.000612885
9.51301 -0.0111496 0.000592974
9.61583 -0.0109104 0.0005739
9.71877 -0.0106785 0.000555619
9.82181 -0.0104537 0.000538091
9.92496 -0.0102358 0.000521276
10.0282 -0.0100244 0.000505139
10.1316 -0.00981922 0.000489646
10.2351 -0.0096201 0.000474766
10.3387 -0.00942677 0.000460468
10.4425 -0.00923901 0.000446724
10.5463 -0.0090566 0.000433508
10.6503 -0.00887935 0.000420795
10.7545 -0.00870705 0.000408561
10.8587 -0.00853953 0.000396783
10.9631 -0.00837661 0.000385441
11.0676 -0.00821812 0.000374515
11.1722 -0.00806389 0.000363985
11.277 -0.00791379 0.000353835
11.3819 -0.00776766 0.000344047
11.487 -0.00762536 0.000334605
11.5922 -0.00748675 0.000325494
11.6975 -0.00735172 0.000316699
11.803 -0.00722013 0.000308208
11.9086 -0.00709188 0.000300007
12.0144 -0.00696684 0.000292084
12.1204 -0.00684491 0.000284427
12.2265 -0.00672599 0.000277025
12.3327 -0.00660998 0.000269869
12.4391 -0.00649678 0.000262946
12.5457 -0.0063863 0.000256249
12.6524 -0.00627846 0.000249768
12.7593 -0.00617316 0.000243495
12.8664 -0.00607034 0.000237421
12.9737 -0.00596991 0.000231538
13.0811 -0.0058718 0.000225839
13.1887 -0.00577594 0.000220317
13.2965 -0.00568225 0.000214966
13.4044 -0.00559068 0.000209777
13.5126 -0.00550115 0.000204747
13.6209 -0.00541361 0.000199867
13.7294 -0.005328 0.000195134
13.8382 -0.00524425 0.000190541
13.9471 -0.00516233 0.000186084
14.0562 -0.00508216 0.000181756
14.1655 -0.00500371 0.000177555
14.275 -0.00492692 0.000173475
14.3848 -0.00485174 0.000169511
14.4947 -0.00477814 0.00016566
14.6049 -0.00470605 0.000161918
14.7152 -0.00463546 0.000158281
14.8258 -0.0045663 0.000154745
14.9367 -0.00449854 0.000151307
15.0477 -0.00443215 0.000147963
15.159 -0.00436708 0.000144711
15.2705 -0.00430331 0.000141546
15.3823 -0.00424078 0.000138467
15.4943 -0.00417949 0.00013547
15.6066 -0.00411938 0.000132553
15.7191 -0.00406042 0.000129713
15.8319 -0.0040026 0.000126947
15.9449 -0.00394588 0.000124253
16.0582 -0.00389022 0.00012163
16.1717 -0.00383561 0.000119073
16.2856 -0.00378201 0.000116582
16.3997 -0.0037294 0.000114154
16.5141 -0.00367776 0.000111787
16.6288 -0.00362706 0.00010948
16.7437 -0.00357727 0.00010723
16.859 -0.00352838 0.000105036
16.9746 -0.00348036 0.000102896
17.0905 -0.00343319 0.000100808
17.2067 -0.00338685 9.87705e-05
17.3232 -0.00334131 9.67826e-05
17.4401 -0.00329657 9.48424e-05
17.5572 -0.0032526 9.29484e-05
17.6748 -0.00320938 9.10994e-05
17.7926 -0.00316689 8.9294e-05
17.9108 -0.00312513 8.75308e-05
18.0294 -0.00308405 8.58087e-05
18.1483 -0.00304367 8.41264e-05
18.2676 -0.00300395 8.24828e-05
18.3873 -0.00296488 8.08769e-05
18.5074 -0.00292644 7.93074e-05
18.6278 -0.00288863 7.77733e-05
18.7487 -0.00285143 7.62737e-05
18.8699 -0.00281481 7.48076e-05
18.9916 -0.00277878 7.3374e-05
19.1137 -0.00274331 7.1972e-05
19.2362 -0.0027084 7.06008e-05
19.3592 -0.00267402 6.92594e-05
19.4826 -0.00264017 6.79471e-05
19.6065 -0.00260684 6.6663e-05
19.7309 -0.00257402 6.54064e-05
19.8557 -0.00254168 6.41765e-05
19.9811 -0.00250983 6.29726e-05
20.1069 -0.00247845 6.1794e-05
20.2333 -0.00244753 6.064e-05
20.3602 -0.00241706 5.951e-05
20.4876 -0.00238703 5.84032e-05
20.6156 -0.00235743 5.73191e-05
20.7441 -0.00232825 5.62571e-05
20.8732 -0.00229948 5.52166e-05
21.0029 -0.00227112 5.4197e-05
21.1332 -0.00224314 5.31978e-05
21.2642 -0.00221555 5.22184e-05
21.3958 -0.00218833 5.12582e-05
21.528 -0.00216149 5.03169e-05
21.6609 -0.002135 4.93939e-05
21.7945 -0.00210886 4.84887e-05
21.9288 -0.00208306 4.76009e-05
22.0639 -0.00205759 4.67299e-05
22.1997 -0.00203246 4.58754e-05
22.3363 -0.00200764 4.5037e-05
22.4736 -0.00198313 4.42141e-05
22.6118 -0.00195892 4.34065e-05
22.7509 -0.00193502 4.26136e-05
22.8908 -0.0019114 4.18352e-05
23.0316 -0.00188806 4.10708e-05
23.1733 -0.001865 4.032e-05
23.316 -0.00184221 3.95825e-05
23.4597 -0.00181968 3.8858e-05
23.6044 -0.0017974 3.81461e-05
23.7502 -0.00177537 3.74464e-05
23.8971 -0.00175358 3.67586e-05
24.0451 -0.00173203 3.60824e-05
24.1944 -0.0017107 3.54175e-05
24.3448 -0.00168959 3.47635e-05
24.4966 -0.0016687 3.41201e-05
24.6496 -0.00164801 3.34871e-05
24.8041 -0.00162752 3.28641e-05
24.9601 -0.00160722 3.22507e-05
25.1175 -0.0015871 3.16468e-05
25.2766 -0.00156717 3.10519e-05
25.4373 -0.0015474 3.04659e-05
25.5998 -0.00152779 2.98883e-05
25.7641 -0.00150834 2.9319e-05
25.9304 -0.00148903 2.87575e-05
26.0988 -0.00146986 2.82036e-05
26.2693 -0.00145082 2.76569e-05
26.4421 -0.00143189 2.71171e-05
26.6174 -0.00141307 2.65839e-05
26.7954 -0.00139435 2.6057e-05
26.9761 -0.00137571 2.55359e-05
27.1598 -0.00135714 2.50202e-05
27.3468 -0.00133862 2.45096e-05
27.5373 -0.00132014 2.40036e-05
27.7317 -0.00130168 2.35017e-05
27.9302 -0.00128323 2.30033e-05
28.1333 -0.00126475 2.25079e-05
28.3415 -0.00124621 2.20147e-05
28.5554 -0.00122759 2.15229e-05
28.7758 -0.00120885 2.10315e-05
29.0035 -0.00118992 2.05394e-05
29.2396 -0.00117076 2.0045e-05
29.4858 -0.00115127 1.95464e-05
29.7441 -0.00113135 1.90409e-05
30.0173 -0.00111083 1.85249e-05
30.3101 -0.00108946 1.79926e-05
30.6297 -0.00106682 1.74345e-05
30.9905 -0.0010421 1.68318e-05
31.4301 -0.00101313 1.61345e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.125Nc1Quantum/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.5
#Lambda=0.125
#Beta=1
#Nc=1
#QUANTUM=1

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=512 aX=1 aP=1

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.125Nc1Quantum/SigmaAOneLoop.txt <==
-31.4301 -0.0673473 9.83517e-20
-30.9905 -0.0673473 9.83517e-20
-30.6297 -0.0673473 9.83517e-20
-30.3101 -0.0673473 9.83517e-20
-30.0173 -0.0673473 9.83517e-20
-29.7441 -0.0673473 9.83517e-20
-29.4858 -0.0673473 9.83517e-20
-29.2396 -0.0673473 9.83517e-20
-29.0035 -0.0673473 9.83517e-20
-28.7758 -0.0673473 9.83517e-20
-28.5554 -0.0673473 9.83517e-20
-28.3415 -0.0673473 9.83517e-20
-28.1333 -0.0673473 9.83517e-20
-27.9302 -0.0673473 9.83517e-20
-27.7317 -0.0673473 9.83517e-20
-27.5373 -0.0673473 9.83517e-20
-27.3468 -0.0673473 9.83517e-20
-27.1598 -0.0673473 9.83517e-20
-26.9761 -0.0673473 9.83517e-20
-26.7954 -0.0673473 9.83517e-20
-26.6174 -0.0673473 9.83517e-20
-26.4421 -0.0673473 9.83517e-20
-26.2693 -0.0673473 9.83517e-20
-26.0988 -0.0673473 9.83517e-20
-25.9304 -0.0673473 9.83517e-20
-25.7641 -0.0673473 9.83517e-20
-25.5998 -0.0673473 9.83517e-20
-25.4373 -0.0673473 9.83517e-20
-25.2766 -0.0673473 9.83517e-20
-25.1175 -0.0673473 9.83517e-20
-24.9601 -0.0673473 9.83517e-20
-24.8041 -0.0673473 9.83517e-20
-24.6496 -0.0673473 9.83517e-20
-24.4966 -0.0673473 9.83517e-20
-24.3448 -0.0673473 9.83517e-20
-24.1944 -0.0673473 9.83517e-20
-24.0451 -0.0673473 9.83517e-20
-23.8971 -0.0673473 9.83517e-20
-23.7502 -0.0673473 9.83517e-20
-23.6044 -0.0673473 9.83517e-20
-23.4597 -0.0673473 9.83517e-20
-23.316 -0.0673473 9.83517e-20
-23.1733 -0.0673473 9.83517e-20
-23.0316 -0.0673473 9.83517e-20
-22.8908 -0.0673473 9.83517e-20
-22.7509 -0.0673473 9.83517e-20
-22.6118 -0.0673473 9.83517e-20
-22.4736 -0.0673473 9.83517e-20
-22.3363 -0.0673473 9.83517e-20
-22.1997 -0.0673473 9.83517e-20
-22.0639 -0.0673473 9.83517e-20
-21.9288 -0.0673473 9.83517e-20
-21.7945 -0.0673473 9.83517e-20
-21.6609 -0.0673473 9.83517e-20
-21.528 -0.0673473 9.83517e-20
-21.3958 -0.0673473 9.83517e-20
-21.2642 -0.0673473 9.83517e-20
-21.1332 -0.0673473 9.83517e-20
-21.0029 -0.0673473 9.83517e-20
-20.8732 -0.0673473 9.83517e-20
-20.7441 -0.0673473 9.83517e-20
-20.6156 -0.0673473 9.83517e-20
-20.4876 -0.0673473 9.83517e-20
-20.3602 -0.0673473 9.83517e-20
-20.2333 -0.0673473 9.83517e-20
-20.1069 -0.0673473 9.83517e-20
-19.9811 -0.0673473 9.83517e-20
-19.8557 -0.0673473 9.83517e-20
-19.7309 -0.0673473 9.83517e-20
-19.6065 -0.0673473 9.83517e-20
-19.4826 -0.0673473 9.83517e-20
-19.3592 -0.0673473 9.83517e-20
-19.2362 -0.0673473 9.83517e-20
-19.1137 -0.0673473 9.83517e-20
-18.9916 -0.0673473 9.83517e-20
-18.8699 -0.0673473 9.83517e-20
-18.7487 -0.0673473 9.83517e-20
-18.6278 -0.0673473 9.83517e-20
-18.5074 -0.0673473 9.83517e-20
-18.3873 -0.0673473 9.83517e-20
-18.2676 -0.0673473 9.83517e-20
-18.1483 -0.0673473 9.83517e-20
-18.0294 -0.0673473 9.83517e-20
-17.9108 -0.0673473 9.83517e-20
-17.7926 -0.0673473 9.83517e-20
-17.6748 -0.0673473 9.83517e-20
-17.5572 -0.0673473 9.83517e-20
-17.4401 -0.0673473 9.83517e-20
-17.3232 -0.0673473 9.83517e-20
-17.2067 -0.0673473 9.83517e-20
-17.0905 -0.0673473 9.83517e-20
-16.9746 -0.0673473 9.83517e-20
-16.859 -0.0673473 9.83517e-20
-16.7437 -0.0673473 9.83517e-20
-16.6288 -0.0673473 9.83517e-20
-16.5141 -0.0673473 9.83517e-20
-16.3997 -0.0673473 9.83517e-20
-16.2856 -0.0673473 9.83517e-20
-16.1717 -0.0673473 9.83517e-20
-16.0582 -0.0673473 9.83517e-20
-15.9449 -0.0673473 9.83517e-20
-15.8319 -0.0673473 9.83517e-20
-15.7191 -0.0673473 9.83517e-20
-15.6066 -0.0673473 9.83517e-20
-15.4943 -0.0673473 9.83517e-20
-15.3823 -0.0673473 9.83517e-20
-15.2705 -0.0673473 9.83517e-20
-15.159 -0.0673473 9.83517e-20
-15.0477 -0.0673473 9.83517e-20
-14.9367 -0.0673473 9.83517e-20
-14.8258 -0.0673473 9.83517e-20
-14.7152 -0.0673473 9.83517e-20
-14.6049 -0.0673473 9.83517e-20
-14.4947 -0.0673473 9.83517e-20
-14.3848 -0.0673473 9.83517e-20
-14.275 -0.0673473 9.83517e-20
-14.1655 -0.0673473 9.83517e-20
-14.0562 -0.0673473 9.83517e-20
-13.9471 -0.0673473 9.83517e-20
-13.8382 -0.0673473 9.83517e-20
-13.7294 -0.0673473 9.83517e-20
-13.6209 -0.0673473 9.83517e-20
-13.5126 -0.0673473 9.83517e-20
-13.4044 -0.0673473 9.83517e-20
-13.2965 -0.0673473 9.83517e-20
-13.1887 -0.0673473 9.83517e-20
-13.0811 -0.0673473 9.83517e-20
-12.9737 -0.0673473 9.83517e-20
-12.8664 -0.0673473 9.83517e-20
-12.7593 -0.0673473 9.83517e-20
-12.6524 -0.0673473 9.83517e-20
-12.5457 -0.0673473 9.83517e-20
-12.4391 -0.0673473 9.83517e-20
-12.3327 -0.0673473 9.83517e-20
-12.2265 -0.0673473 9.83517e-20
-12.1204 -0.0673473 9.83517e-20
-12.0144 -0.0673473 9.83517e-20
-11.9086 -0.0673473 9.83517e-20
-11.803 -0.0673473 9.83517e-20
-11.6975 -0.0673473 9.83517e-20
-11.5922 -0.0673473 9.83517e-20
-11.487 -0.0673473 9.83517e-20
-11.3819 -0.0673473 9.83517e-20
-11.277 -0.0673473 9.83517e-20
-11.1722 -0.0673473 9.83517e-20
-11.0676 -0.0673473 9.83517e-20
-10.9631 -0.0673473 9.83517e-20
-10.8587 -0.0673473 9.83517e-20
-10.7545 -0.0673473 9.83517e-20
-10.6503 -0.0673473 9.83517e-20
-10.5463 -0.0673473 9.83517e-20
-10.4425 -0.0673473 9.83517e-20
-10.3387 -0.0673473 9.83517e-20
-10.2351 -0.0673473 9.83517e-20
-10.1316 -0.0673473 9.83517e-20
-10.0282 -0.0673473 9.83517e-20
-9.92496 -0.0673473 9.83517e-20
-9.82181 -0.0673473 9.83517e-20
-9.71877 -0.0673473 9.83517e-20
-9.61583 -0.0673473 9.83517e-20
-9.51301 -0.0673473 9.83517e-20
-9.4103 -0.0673473 9.83517e-20
-9.30769 -0.0673473 9.83517e-20
-9.20518 -0.0673473 9.83517e-20
-9.10278 -0.0673473 9.83517e-20
-9.00048 -0.0673473 9.83517e-20
-8.89828 -0.0673473 9.83517e-20
-8.79618 -0.0673473 9.83517e-20
-8.69417 -0.0673473 9.83517e-20
-8.59226 -0.0673473 9.83517e-20
-8.49044 -0.0673473 9.83517e-20
-8.38872 -0.0673473 9.83517e-20
-8.28708 -0.0673473 9.83517e-20
-8.18554 -0.0673473 9.83517e-20
-8.08408 -0.0673473 9.83517e-20
-7.98271 -0.0673473 9.83517e-20
-7.88143 -0.0673473 9.83517e-20
-7.78023 -0.0673473 9.83517e-20
-7.67911 -0.0673473 9.83517e-20
-7.57807 -0.0673473 9.83517e-20
-7.47712 -0.0673473 9.83517e-20
-7.37624 -0.0673473 9.83517e-20
-7.27544 -0.0673473 9.83517e-20
-7.17471 -0.0673473 9.83517e-20
-7.07406 -0.0673473 9.83517e-20
-6.97348 -0.0673473 9.83517e-20
-6.87298 -0.0673473 9.83517e-20
-6.77254 -0.0673473 9.83517e-20
-6.67218 -0.0673473 9.83517e-20
-6.57188 -0.0673473 9.83517e-20
-6.47166 -0.0673473 9.83517e-20
-6.37149 -0.0673473 9.83517e-20
-6.2714 -0.0673473 9.83517e-20
-6.17136 -0.0673473 9.83517e-20
-6.07139 -0.0673473 9.83517e-20
-5.97148 -0.0673473 9.83517e-20
-5.87163 -0.0673473 9.83517e-20
-5.77184 -0.0673473 9.83517e-20
-5.67211 -0.0673473 9.83517e-20
-5.57243 -0.0673473 9.83517e-20
-5.47281 -0.0673473 9.83517e-20
-5.37325 -0.0673473 9.83517e-20
-5.27373 -0.0673473 9.83517e-20
-5.17427 -0.0673473 9.83517e-20
-5.07487 -0.0673473 9.83517e-20
-4.97551 -0.0673473 9.83517e-20
-4.8762 -0.0673473 9.83517e-20
-4.77694 -0.0673473 9.83517e-20
-4.67772 -0.0673473 9.83517e-20
-4.57855 -0.0673473 9.83517e-20
-4.47943 -0.0673473 9.83517e-20
-4.38035 -0.0673473 9.83517e-20
-4.28131 -0.0673473 9.83517e-20
-4.18232 -0.0673473 9.83517e-20
-4.08336 -0.0673473 9.83517e-20
-3.98445 -0.0673473 9.83517e-20
-3.88557 -0.0673473 9.83517e-20
-3.78673 -0.0673473 9.83517e-20
-3.68793 -0.0673473 9.83517e-20
-3.58916 -0.0673473 9.83517e-20
-3.49043 -0.0673473 9.83517e-20
-3.39173 -0.0673473 9.83517e-20
-3.29307 -0.0673473 9.83517e-20
-3.19443 -0.0673473 9.83517e-20
-3.09583 -0.0673473 9.83517e-20
-2.99725 -0.0673473 9.83517e-20
-2.89871 -0.0673473 9.83517e-20
-2.80019 -0.0673473 9.83517e-20
-2.7017 -0.0673473 9.83517e-20
-2.60323 -0.0673473 9.83517e-20
-2.50479 -0.0673473 9.83517e-20
-2.40638 -0.0673473 9.83517e-20
-2.30798 -0.0673473 9.83517e-20
-2.20961 -0.0673473 9.83517e-20
-2.11126 -0.0673473 9.83517e-20
-2.01293 -0.0673473 9.83517e-20
-1.91462 -0.0673473 9.83517e-20
-1.81632 -0.0673473 9.83517e-20
-1.71804 -0.0673473 9.83517e-20
-1.61978 -0.0673473 9.83517e-20
-1.52154 -0.0673473 9.83517e-20
-1.42331 -0.0673473 9.83517e-20
-1.32509 -0.0673473 9.83517e-20
-1.22689 -0.0673473 9.83517e-20
-1.12869 -0.0673473 9.83517e-20
-1.03051 -0.0673473 9.83517e-20
-0.932337 -0.0673473 9.83517e-20
-0.834173 -0.0673473 9.83517e-20
-0.736016 -0.0673473 9.83517e-20
-0.637867 -0.0673473 9.83517e-20
-0.539723 -0.0673473 9.83517e-20
-0.441585 -0.0673473 9.83517e-20
-0.343451 -0.0673473 9.83517e-20
-0.24532 -0.0673473 9.83517e-20
-0.147191 -0.0673473 9.83517e-20
-0.0490634 -0.0673473 9.83517e-20
0.0490634 -0.0673473 9.83517e-20
0.147191 -0.0673473 9.83517e-20
0.24532 -0.0673473 9.83517e-20
0.343451 -0.0673473 9.83517e-20
0.441585 -0.0673473 9.83517e-20
0.539723 -0.0673473 9.83517e-20
0.637867 -0.0673473 9.83517e-20
0.736016 -0.0673473 9.83517e-20
0.834173 -0.0673473 9.83517e-20
0.932337 -0.0673473 9.83517e-20
1.03051 -0.0673473 9.83517e-20
1.12869 -0.0673473 9.83517e-20
1.22689 -0.0673473 9.83517e-20
1.32509 -0.0673473 9.83517e-20
1.42331 -0.0673473 9.83517e-20
1.52154 -0.0673473 9.83517e-20
1.61978 -0.0673473 9.83517e-20
1.71804 -0.0673473 9.83517e-20
1.81632 -0.0673473 9.83517e-20
1.91462 -0.0673473 9.83517e-20
2.01293 -0.0673473 9.83517e-20
2.11126 -0.0673473 9.83517e-20
2.20961 -0.0673473 9.83517e-20
2.30798 -0.0673473 9.83517e-20
2.40638 -0.0673473 9.83517e-20
2.50479 -0.0673473 9.83517e-20
2.60323 -0.0673473 9.83517e-20
2.7017 -0.0673473 9.83517e-20
2.80019 -0.0673473 9.83517e-20
2.89871 -0.0673473 9.83517e-20
2.99725 -0.0673473 9.83517e-20
3.09583 -0.0673473 9.83517e-20
3.19443 -0.0673473 9.83517e-20
3.29307 -0.0673473 9.83517e-20
3.39173 -0.0673473 9.83517e-20
3.49043 -0.0673473 9.83517e-20
3.58916 -0.0673473 9.83517e-20
3.68793 -0.0673473 9.83517e-20
3.78673 -0.0673473 9.83517e-20
3.88557 -0.0673473 9.83517e-20
3.98445 -0.0673473 9.83517e-20
4.08336 -0.0673473 9.83517e-20
4.18232 -0.0673473 9.83517e-20
4.28131 -0.0673473 9.83517e-20
4.38035 -0.0673473 9.83517e-20
4.47943 -0.0673473 9.83517e-20
4.57855 -0.0673473 9.83517e-20
4.67772 -0.0673473 9.83517e-20
4.77694 -0.0673473 9.83517e-20
4.8762 -0.0673473 9.83517e-20
4.97551 -0.0673473 9.83517e-20
5.07487 -0.0673473 9.83517e-20
5.17427 -0.0673473 9.83517e-20
5.27373 -0.0673473 9.83517e-20
5.37325 -0.0673473 9.83517e-20
5.47281 -0.0673473 9.83517e-20
5.57243 -0.0673473 9.83517e-20
5.67211 -0.0673473 9.83517e-20
5.77184 -0.0673473 9.83517e-20
5.87163 -0.0673473 9.83517e-20
5.97148 -0.0673473 9.83517e-20
6.07139 -0.0673473 9.83517e-20
6.17136 -0.0673473 9.83517e-20
6.2714 -0.0673473 9.83517e-20
6.37149 -0.0673473 9.83517e-20
6.47166 -0.0673473 9.83517e-20
6.57188 -0.0673473 9.83517e-20
6.67218 -0.0673473 9.83517e-20
6.77254 -0.0673473 9.83517e-20
6.87298 -0.0673473 9.83517e-20
6.97348 -0.0673473 9.83517e-20
7.07406 -0.0673473 9.83517e-20
7.17471 -0.0673473 9.83517e-20
7.27544 -0.0673473 9.83517e-20
7.37624 -0.0673473 9.83517e-20
7.47712 -0.0673473 9.83517e-20
7.57807 -0.0673473 9.83517e-20
7.67911 -0.0673473 9.83517e-20
7.78023 -0.0673473 9.83517e-20
7.88143 -0.0673473 9.83517e-20
7.98271 -0.0673473 9.83517e-20
8.08408 -0.0673473 9.83517e-20
8.18554 -0.0673473 9.83517e-20
8.28708 -0.0673473 9.83517e-20
8.38872 -0.0673473 9.83517e-20
8.49044 -0.0673473 9.83517e-20
8.59226 -0.0673473 9.83517e-20
8.69417 -0.0673473 9.83517e-20
8.79618 -0.0673473 9.83517e-20
8.89828 -0.0673473 9.83517e-20
9.00048 -0.0673473 9.83517e-20
9.10278 -0.0673473 9.83517e-20
9.20518 -0.0673473 9.83517e-20
9.30769 -0.0673473 9.83517e-20
9.4103 -0.0673473 9.83517e-20
9.51301 -0.0673473 9.83517e-20
9.61583 -0.0673473 9.83517e-20
9.71877 -0.0673473 9.83517e-20
9.82181 -0.0673473 9.83517e-20
9.92496 -0.0673473 9.83517e-20
10.0282 -0.0673473 9.83517e-20
10.1316 -0.0673473 9.83517e-20
10.2351 -0.0673473 9.83517e-20
10.3387 -0.0673473 9.83517e-20
10.4425 -0.0673473 9.83517e-20
10.5463 -0.0673473 9.83517e-20
10.6503 -0.0673473 9.83517e-20
10.7545 -0.0673473 9.83517e-20
10.8587 -0.0673473 9.83517e-20
10.9631 -0.0673473 9.83517e-20
11.0676 -0.0673473 9.83517e-20
11.1722 -0.0673473 9.83517e-20
11.277 -0.0673473 9.83517e-20
11.3819 -0.0673473 9.83517e-20
11.487 -0.0673473 9.83517e-20
11.5922 -0.0673473 9.83517e-20
11.6975 -0.0673473 9.83517e-20
11.803 -0.0673473 9.83517e-20
11.9086 -0.0673473 9.83517e-20
12.0144 -0.0673473 9.83517e-20
12.1204 -0.0673473 9.83517e-20
12.2265 -0.0673473 9.83517e-20
12.3327 -0.0673473 9.83517e-20
12.4391 -0.0673473 9.83517e-20
12.5457 -0.0673473 9.83517e-20
12.6524 -0.0673473 9.83517e-20
12.7593 -0.0673473 9.83517e-20
12.8664 -0.0673473 9.83517e-20
12.9737 -0.0673473 9.83517e-20
13.0811 -0.0673473 9.83517e-20
13.1887 -0.0673473 9.83517e-20
13.2965 -0.0673473 9.83517e-20
13.4044 -0.0673473 9.83517e-20
13.5126 -0.0673473 9.83517e-20
13.6209 -0.0673473 9.83517e-20
13.7294 -0.0673473 9.83517e-20
13.8382 -0.0673473 9.83517e-20
13.9471 -0.0673473 9.83517e-20
14.0562 -0.0673473 9.83517e-20
14.1655 -0.0673473 9.83517e-20
14.275 -0.0673473 9.83517e-20
14.3848 -0.0673473 9.83517e-20
14.4947 -0.0673473 9.83517e-20
14.6049 -0.0673473 9.83517e-20
14.7152 -0.0673473 9.83517e-20
14.8258 -0.0673473 9.83517e-20
14.9367 -0.0673473 9.83517e-20
15.0477 -0.0673473 9.83517e-20
15.159 -0.0673473 9.83517e-20
15.2705 -0.0673473 9.83517e-20
15.3823 -0.0673473 9.83517e-20
15.4943 -0.0673473 9.83517e-20
15.6066 -0.0673473 9.83517e-20
15.7191 -0.0673473 9.83517e-20
15.8319 -0.0673473 9.83517e-20
15.9449 -0.0673473 9.83517e-20
16.0582 -0.0673473 9.83517e-20
16.1717 -0.0673473 9.83517e-20
16.2856 -0.0673473 9.83517e-20
16.3997 -0.0673473 9.83517e-20
16.5141 -0.0673473 9.83517e-20
16.6288 -0.0673473 9.83517e-20
16.7437 -0.0673473 9.83517e-20
16.859 -0.0673473 9.83517e-20
16.9746 -0.0673473 9.83517e-20
17.0905 -0.0673473 9.83517e-20
17.2067 -0.0673473 9.83517e-20
17.3232 -0.0673473 9.83517e-20
17.4401 -0.0673473 9.83517e-20
17.5572 -0.0673473 9.83517e-20
17.6748 -0.0673473 9.83517e-20
17.7926 -0.0673473 9.83517e-20
17.9108 -0.0673473 9.83517e-20
18.0294 -0.0673473 9.83517e-20
18.1483 -0.0673473 9.83517e-20
18.2676 -0.0673473 9.83517e-20
18.3873 -0.0673473 9.83517e-20
18.5074 -0.0673473 9.83517e-20
18.6278 -0.0673473 9.83517e-20
18.7487 -0.0673473 9.83517e-20
18.8699 -0.0673473 9.83517e-20
18.9916 -0.0673473 9.83517e-20
19.1137 -0.0673473 9.83517e-20
19.2362 -0.0673473 9.83517e-20
19.3592 -0.0673473 9.83517e-20
19.4826 -0.0673473 9.83517e-20
19.6065 -0.0673473 9.83517e-20
19.7309 -0.0673473 9.83517e-20
19.8557 -0.0673473 9.83517e-20
19.9811 -0.0673473 9.83517e-20
20.1069 -0.0673473 9.83517e-20
20.2333 -0.0673473 9.83517e-20
20.3602 -0.0673473 9.83517e-20
20.4876 -0.0673473 9.83517e-20
20.6156 -0.0673473 9.83517e-20
20.7441 -0.0673473 9.83517e-20
20.8732 -0.0673473 9.83517e-20
21.0029 -0.0673473 9.83517e-20
21.1332 -0.0673473 9.83517e-20
21.2642 -0.0673473 9.83517e-20
21.3958 -0.0673473 9.83517e-20
21.528 -0.0673473 9.83517e-20
21.6609 -0.0673473 9.83517e-20
21.7945 -0.0673473 9.83517e-20
21.9288 -0.0673473 9.83517e-20
22.0639 -0.0673473 9.83517e-20
22.1997 -0.0673473 9.83517e-20
22.3363 -0.0673473 9.83517e-20
22.4736 -0.0673473 9.83517e-20
22.6118 -0.0673473 9.83517e-20
22.7509 -0.0673473 9.83517e-20
22.8908 -0.0673473 9.83517e-20
23.0316 -0.0673473 9.83517e-20
23.1733 -0.0673473 9.83517e-20
23.316 -0.0673473 9.83517e-20
23.4597 -0.0673473 9.83517e-20
23.6044 -0.0673473 9.83517e-20
23.7502 -0.0673473 9.83517e-20
23.8971 -0.0673473 9.83517e-20
24.0451 -0.0673473 9.83517e-20
24.1944 -0.0673473 9.83517e-20
24.3448 -0.0673473 9.83517e-20
24.4966 -0.0673473 9.83517e-20
24.6496 -0.0673473 9.83517e-20
24.8041 -0.0673473 9.83517e-20
24.9601 -0.0673473 9.83517e-20
25.1175 -0.0673473 9.83517e-20
25.2766 -0.0673473 9.83517e-20
25.4373 -0.0673473 9.83517e-20
25.5998 -0.0673473 9.83517e-20
25.7641 -0.0673473 9.83517e-20
25.9304 -0.0673473 9.83517e-20
26.0988 -0.0673473 9.83517e-20
26.2693 -0.0673473 9.83517e-20
26.4421 -0.0673473 9.83517e-20
26.6174 -0.0673473 9.83517e-20
26.7954 -0.0673473 9.83517e-20
26.9761 -0.0673473 9.83517e-20
27.1598 -0.0673473 9.83517e-20
27.3468 -0.0673473 9.83517e-20
27.5373 -0.0673473 9.83517e-20
27.7317 -0.0673473 9.83517e-20
27.9302 -0.0673473 9.83517e-20
28.1333 -0.0673473 9.83517e-20
28.3415 -0.0673473 9.83517e-20
28.5554 -0.0673473 9.83517e-20
28.7758 -0.0673473 9.83517e-20
29.0035 -0.0673473 9.83517e-20
29.2396 -0.0673473 9.83517e-20
29.4858 -0.0673473 9.83517e-20
29.7441 -0.0673473 9.83517e-20
30.0173 -0.0673473 9.83517e-20
30.3101 -0.0673473 9.83517e-20
30.6297 -0.0673473 9.83517e-20
30.9905 -0.0673473 9.83517e-20
31.4301 -0.0673473 9.83517e-20


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.125Nc1Quantum/SigmaATwoLoop.txt <==
-31.4301 -0.0631358 1.56563e-06
-30.9905 -0.0631375 3.72514e-07
-30.6297 -0.0631387 5.67767e-07
-30.3101 -0.0631399 -1.25896e-07
-30.0173 -0.0631411 1.15328e-07
-29.7441 -0.0631422 -2.89018e-07
-29.4858 -0.0631429 4.59247e-08
-29.2396 -0.0631434 -2.08e-07
-29.0035 -0.0631437 1.2056e-07
-28.7758 -0.063144 -1.08268e-07
-28.5554 -0.0631442 1.72829e-07
-28.3415 -0.0631444 -4.23338e-08
-28.1333 -0.0631446 2.10964e-07
-27.9302 -0.0631448 6.20538e-09
-27.7317 -0.063145 2.38818e-07
-27.5373 -0.0631452 4.49876e-08
-27.3468 -0.0631454 2.61064e-07
-27.1598 -0.0631456 7.70782e-08
-26.9761 -0.0631458 2.8031e-07
-26.7954 -0.0631459 1.04656e-07
-26.6174 -0.0631461 2.97671e-07
-26.4421 -0.0631463 1.29287e-07
-26.2693 -0.0631465 3.13765e-07
-26.0988 -0.0631467 1.51948e-07
-25.9304 -0.0631469 3.29065e-07
-25.7641 -0.063147 1.7323e-07
-25.5998 -0.0631472 3.43938e-07
-25.4373 -0.0631474 1.93529e-07
-25.2766 -0.0631476 3.58643e-07
-25.1175 -0.0631478 2.13149e-07
-24.9601 -0.063148 3.73355e-07
-24.8041 -0.0631482 2.32334e-07
-24.6496 -0.0631484 3.882e-07
-24.4966 -0.0631486 2.5128e-07
-24.3448 -0.0631487 4.03272e-07
-24.1944 -0.0631489 2.70146e-07
-24.0451 -0.0631491 4.18652e-07
-23.8971 -0.0631493 2.89061e-07
-23.7502 -0.0631496 4.34414e-07
-23.6044 -0.0631498 3.08131e-07
-23.4597 -0.06315 4.50623e-07
-23.316 -0.0631502 3.27449e-07
-23.1733 -0.0631504 4.67339e-07
-23.0316 -0.0631506 3.47098e-07
-22.8908 -0.0631508 4.8462e-07
-22.7509 -0.0631511 3.67152e-07
-22.6118 -0.0631513 5.02518e-07
-22.4736 -0.0631515 3.87684e-07
-22.3363 -0.0631517 5.21087e-07
-22.1997 -0.063152 4.08763e-07
-22.0639 -0.0631522 5.40377e-07
-21.9288 -0.0631524 4.30456e-07
-21.7945 -0.0631527 5.60442e-07
-21.6609 -0.0631529 4.52829e-07
-21.528 -0.0631532 5.81334e-07
-21.3958 -0.0631534 4.75947e-07
-21.2642 -0.0631537 6.0311e-07
-21.1332 -0.063154 4.99878e-07
-21.0029 -0.0631542 6.25826e-07
-20.8732 -0.0631545 5.24689e-07
-20.7441 -0.0631548 6.49545e-07
-20.6156 -0.063155 5.50451e-07
-20.4876 -0.0631553 6.74329e-07
-20.3602 -0.0631556 5.77234e-07
-20.2333 -0.0631559 7.00246e-07
-20.1069 -0.0631562 6.05115e-07
-19.9811 -0.0631565 7.27369e-07
-19.8557 -0.0631568 6.34173e-07
-19.7309 -0.0631571 7.55773e-07
-19.6065 -0.0631574 6.64491e-07
-19.4826 -0.0631577 7.8554e-07
-19.3592 -0.063158 6.96156e-07
-19.2362 -0.0631584 8.16756e-07
-19.1137 -0.0631587 7.29264e-07
-18.9916 -0.063159 8.49514e-07
-18.8699 -0.0631594 7.63912e-07
-18.7487 -0.0631597 8.83913e-07
-18.6278 -0.0631601 8.00208e-07
-18.5074 -0.0631604 9.20061e-07
-18.3873 -0.0631608 8.38264e-07
-18.2676 -0.0631612 9.58071e-07
-18.1483 -0.0631615 8.78203e-07
-18.0294 -0.0631619 9.98067e-07
-17.9108 -0.0631623 9.20154e-07
-17.7926 -0.0631627 1.04018e-06
-17.6748 -0.0631631 9.6426e-07
-17.5572 -0.0631635 1.08456e-06
-17.4401 -0.063164 1.01067e-06
-17.3232 -0.0631644 1.13136e-06
-17.2067 -0.0631648 1.05955e-06
-17.0905 -0.0631653 1.18074e-06
-16.9746 -0.0631657 1.11107e-06
-16.859 -0.0631662 1.23289e-06
-16.7437 -0.0631666 1.16543e-06
-16.6288 -0.0631671 1.288e-06
-16.5141 -0.0631676 1.22283e-06
-16.3997 -0.0631681 1.34629e-06
-16.2856 -0.0631686 1.28349e-06
-16.1717 -0.0631691 1.408e-06
-16.0582 -0.0631697 1.34767e-06
-15.9449 -0.0631702 1.47337e-06
-15.8319 -0.0631707 1.41562e-06
-15.7191 -0.0631713 1.54268e-06
-15.6066 -0.0631719 1.48764e-06
-15.4943 -0.0631725 1.61623e-06
-15.3823 -0.063173 1.56404e-06
-15.2705 -0.0631737 1.69435e-06
-15.159 -0.0631743 1.64517e-06
-15.0477 -0.0631749 1.77741e-06
-14.9367 -0.0631756 1.7314e-06
-14.8258 -0.0631762 1.86579e-06
-14.7152 -0.0631769 1.82315e-06
-14.6049 -0.0631776 1.95993e-06
-14.4947 -0.0631783 1.92088e-06
-14.3848 -0.063179 2.06031e-06
-14.275 -0.0631797 2.02508e-06
-14.1655 -0.0631805 2.16745e-06
-14.0562 -0.0631813 2.13632e-06
-13.9471 -0.063182 2.28193e-06
-13.8382 -0.0631829 2.25518e-06
-13.7294 -0.0631837 2.40439e-06
-13.6209 -0.0631845 2.38236e-06
-13.5126 -0.0631854 2.53554e-06
-13.4044 -0.0631863 2.51859e-06
-13.2965 -0.0631872 2.67616e-06
-13.1887 -0.0631881 2.66471e-06
-13.0811 -0.0631891 2.82712e-06
-12.9737 -0.06319 2.82162e-06
-12.8664 -0.063191 2.9894e-06
-12.7593 -0.0631921 2.99036e-06
-12.6524 -0.0631931 3.16407e-06
-12.5457 -0.0631942 3.17206e-06
-12.4391 -0.0631953 3.35233e-06
-12.3327 -0.0631964 3.36801e-06
-12.2265 -0.0631976 3.55555e-06
-12.1204 -0.0631988 3.57964e-06
-12.0144 -0.0632 3.77524e-06
-11.9086 -0.0632013 3.80856e-06
-11.803 -0.0632026 4.01311e-06
-11.6975 -0.0632039 4.05657e-06
-11.5922 -0.0632053 4.27108e-06
-11.487 -0.0632067 4.32573e-06
-11.3819 -0.0632082 4.55132e-06
-11.277 -0.0632096 4.61835e-06
-11.1722 -0.0632112 4.85631e-06
-11.0676 -0.0632128 4.93706e-06
-10.9631 -0.0632144 5.18886e-06
-10.8587 -0.0632161 5.28487e-06
-10.7545 -0.0632178 5.55215e-06
-10.6503 -0.0632196 5.66517e-06
-10.5463 -0.0632214 5.94985e-06
-10.4425 -0.0632233 6.0819e-06
-10.3387 -0.0632253 6.38615e-06
-10.2351 -0.0632273 6.53956e-06
-10.1316 -0.0632294 6.86588e-06
-10.0282 -0.0632316 7.04333e-06
-9.92496 -0.0632338 7.39463e-06
-9.82181 -0.0632361 7.59921e-06
-9.71877 -0.0632385 7.97887e-06
-9.61583 -0.063241 8.21421e-06
-9.51301 -0.0632435 8.62613e-06
-9.4103 -0.0632462 8.89645e-06
-9.30769 -0.0632489 9.34523e-06
-9.20518 -0.0632518 9.65548e-06
-9.10278 -0.0632547 1.01465e-05
-9.00048 -0.0632578 1.05025e-05
-8.89828 -0.063261 1.10422e-05
-8.79618 -0.0632643 1.14509e-05
-8.69417 -0.0632677 1.20467e-05
-8.59226 -0.0632713 1.25164e-05
-8.49044 -0.063275 1.31774e-05
-8.38872 -0.0632789 1.37179e-05
-8.28708 -0.0632829 1.44549e-05
-8.18554 -0.0632871 1.5078e-05
-8.08408 -0.0632915 1.59042e-05
-7.98271 -0.0632961 1.66244e-05
-7.88143 -0.0633009 1.75555e-05
-7.78023 -0.0633059 1.83903e-05
-7.67911 -0.0633111 1.94459e-05
-7.57807 -0.0633166 2.04169e-05
-7.47712 -0.0633223 2.1621e-05
-7.37624 -0.0633283 2.27549e-05
-7.27544 -0.0633346 2.41372e-05
-7.17471 -0.0633412 2.54673e-05
-7.07406 -0.0633482 2.70653e-05
-6.97348 -0.0633555 2.86336e-05
-6.87298 -0.0633632 3.04946e-05
-6.77254 -0.0633714 3.23546e-05
-6.67218 -0.06338 3.4539e-05
-6.57188 -0.063389 3.67593e-05
-6.47166 -0.0633986 3.93452e-05
-6.37149 -0.0634087 4.20149e-05
-6.2714 -0.0634195 4.51045e-05
-6.17136 -0.0634309 4.83409e-05
-6.07139 -0.063443 5.20694e-05
-5.97148 -0.0634559 5.60287e-05
-5.87163 -0.0634697 6.05772e-05
-5.77184 -0.0634843 6.54706e-05
-5.67211 -0.0635 7.10861e-05
-5.57243 -0.0635167 7.72033e-05
-5.47281 -0.0635346 8.42271e-05
-5.37325 -0.0635539 9.19722e-05
-5.27373 -0.0635745 0.000100885
-5.17427 -0.0635968 0.000110831
-5.07487 -0.0636207 0.000122321
-4.97551 -0.0636466 0.000135298
-4.8762 -0.0636744 0.000150369
-4.77694 -0.0637046 0.000167599
-4.67772 -0.0637372 0.000187745
-4.57855 -0.0637724 0.000211061
-4.47943 -0.0638104 0.000238542
-4.38035 -0.0638514 0.000270739
-4.28131 -0.0638955 0.000309017
-4.18232 -0.0639426 0.000354386
-4.08336 -0.0639925 0.00040877
-3.98445 -0.0640446 0.000473843
-3.88557 -0.0640978 0.000552271
-3.78673 -0.0641502 0.000646486
-3.68793 -0.0641989 0.000759767
-3.58916 -0.064239 0.00089469
-3.49043 -0.0642639 0.00105363
-3.39173 -0.0642642 0.00123635
-3.29307 -0.0642289 0.00143942
-3.19443 -0.0641466 0.00165307
-3.09583 -0.0640092 0.00186137
-2.99725 -0.0638165 0.00204264
-2.89871 -0.0635799 0.00217589
-2.80019 -0.0633204 0.0022469
-2.7017 -0.0630636 0.00225447
-2.60323 -0.0628308 0.00220866
-2.50479 -0.0626345 0.0021268
-2.40638 -0.0624777 0.00202617
-2.30798 -0.0623571 0.00192141
-2.20961 -0.0622658 0.001822
-2.11126 -0.0621961 0.00173399
-2.01293 -0.0621406 0.00165979
-1.91462 -0.0620925 0.00160037
-1.81632 -0.0620461 0.00155472
-1.71804 -0.0619962 0.00152129
-1.61978 -0.061938 0.00149689
-1.52154 -0.0618675 0.00147762
-1.42331 -0.0617819 0.00145742
-1.32509 -0.06168 0.00142926
-1.22689 -0.0615642 0.00138455
-1.12869 -0.0614409 0.00131607
-1.03051 -0.0613202 0.00121936
-0.932337 -0.061214 0.00109632
-0.834173 -0.0611321 0.000954292
-0.736016 -0.0610786 0.000804755
-0.637867 -0.0610518 0.000658304
-0.539723 -0.0610457 0.000522911
-0.441585 -0.0610528 0.000401842
-0.343451 -0.0610662 0.000295533
-0.24532 -0.0610804 0.000201627
-0.147191 -0.0610917 0.000117231
-0.0490634 -0.0610979 3.83908e-05
0.0490634 -0.0610979 -3.83908e-05
0.147191 -0.0610917 -0.000117231
0.24532 -0.0610804 -0.000201627
0.343451 -0.0610662 -0.000295533
0.441585 -0.0610528 -0.000401842
0.539723 -0.0610457 -0.000522911
0.637867 -0.0610518 -0.000658304
0.736016 -0.0610786 -0.000804755
0.834173 -0.0611321 -0.000954292
0.932337 -0.061214 -0.00109632
1.03051 -0.0613202 -0.00121936
1.12869 -0.0614409 -0.00131607
1.22689 -0.0615642 -0.00138455
1.32509 -0.06168 -0.00142926
1.42331 -0.0617819 -0.00145742
1.52154 -0.0618675 -0.00147762
1.61978 -0.061938 -0.00149689
1.71804 -0.0619962 -0.00152129
1.81632 -0.0620461 -0.00155472
1.91462 -0.0620925 -0.00160037
2.01293 -0.0621406 -0.00165979
2.11126 -0.0621961 -0.00173399
2.20961 -0.0622658 -0.001822
2.30798 -0.0623571 -0.00192141
2.40638 -0.0624777 -0.00202617
2.50479 -0.0626345 -0.0021268
2.60323 -0.0628308 -0.00220866
2.7017 -0.0630636 -0.00225447
2.80019 -0.0633204 -0.0022469
2.89871 -0.0635799 -0.00217589
2.99725 -0.0638165 -0.00204264
3.09583 -0.0640092 -0.00186137
3.19443 -0.0641466 -0.00165307
3.29307 -0.0642289 -0.00143942
3.39173 -0.0642642 -0.00123635
3.49043 -0.0642639 -0.00105363
3.58916 -0.064239 -0.00089469
3.68793 -0.0641989 -0.000759767
3.78673 -0.0641502 -0.000646486
3.88557 -0.0640978 -0.000552271
3.98445 -0.0640446 -0.000473843
4.08336 -0.0639925 -0.00040877
4.18232 -0.0639426 -0.000354386
4.28131 -0.0638955 -0.000309017
4.38035 -0.0638514 -0.000270739
4.47943 -0.0638104 -0.000238542
4.57855 -0.0637724 -0.000211061
4.67772 -0.0637372 -0.000187745
4.77694 -0.0637046 -0.000167599
4.8762 -0.0636744 -0.000150369
4.97551 -0.0636466 -0.000135298
5.07487 -0.0636207 -0.000122321
5.17427 -0.0635968 -0.000110831
5.27373 -0.0635745 -0.000100885
5.37325 -0.0635539 -9.19722e-05
5.47281 -0.0635346 -8.42271e-05
5.57243 -0.0635167 -7.72033e-05
5.67211 -0.0635 -7.10861e-05
5.77184 -0.0634843 -6.54706e-05
5.87163 -0.0634697 -6.05772e-05
5.97148 -0.0634559 -5.60287e-05
6.07139 -0.063443 -5.20694e-05
6.17136 -0.0634309 -4.83409e-05
6.2714 -0.0634195 -4.51045e-05
6.37149 -0.0634087 -4.20149e-05
6.47166 -0.0633986 -3.93452e-05
6.57188 -0.063389 -3.67593e-05
6.67218 -0.06338 -3.4539e-05
6.77254 -0.0633714 -3.23546e-05
6.87298 -0.0633632 -3.04946e-05
6.97348 -0.0633555 -2.86336e-05
7.07406 -0.0633482 -2.70653e-05
7.17471 -0.0633412 -2.54673e-05
7.27544 -0.0633346 -2.41372e-05
7.37624 -0.0633283 -2.27549e-05
7.47712 -0.0633223 -2.1621e-05
7.57807 -0.0633166 -2.04169e-05
7.67911 -0.0633111 -1.94459e-05
7.78023 -0.0633059 -1.83903e-05
7.88143 -0.0633009 -1.75555e-05
7.98271 -0.0632961 -1.66244e-05
8.08408 -0.0632915 -1.59042e-05
8.18554 -0.0632871 -1.5078e-05
8.28708 -0.0632829 -1.44549e-05
8.38872 -0.0632789 -1.37179e-05
8.49044 -0.063275 -1.31774e-05
8.59226 -0.0632713 -1.25164e-05
8.69417 -0.0632677 -1.20467e-05
8.79618 -0.0632643 -1.14509e-05
8.89828 -0.063261 -1.10422e-05
9.00048 -0.0632578 -1.05025e-05
9.10278 -0.0632547 -1.01465e-05
9.20518 -0.0632518 -9.65548e-06
9.30769 -0.0632489 -9.34523e-06
9.4103 -0.0632462 -8.89645e-06
9.51301 -0.0632435 -8.62613e-06
9.61583 -0.063241 -8.21421e-06
9.71877 -0.0632385 -7.97887e-06
9.82181 -0.0632361 -7.59921e-06
9.92496 -0.0632338 -7.39463e-06
10.0282 -0.0632316 -7.04333e-06
10.1316 -0.0632294 -6.86588e-06
10.2351 -0.0632273 -6.53956e-06
10.3387 -0.0632253 -6.38615e-06
10.4425 -0.0632233 -6.0819e-06
10.5463 -0.0632214 -5.94985e-06
10.6503 -0.0632196 -5.66517e-06
10.7545 -0.0632178 -5.55215e-06
10.8587 -0.0632161 -5.28487e-06
10.9631 -0.0632144 -5.18886e-06
11.0676 -0.0632128 -4.93706e-06
11.1722 -0.0632112 -4.85631e-06
11.277 -0.0632096 -4.61835e-06
11.3819 -0.0632082 -4.55132e-06
11.487 -0.0632067 -4.32573e-06
11.5922 -0.0632053 -4.27108e-06
11.6975 -0.0632039 -4.05657e-06
11.803 -0.0632026 -4.01311e-06
11.9086 -0.0632013 -3.80856e-06
12.0144 -0.0632 -3.77524e-06
12.1204 -0.0631988 -3.57964e-06
12.2265 -0.0631976 -3.55555e-06
12.3327 -0.0631964 -3.36801e-06
12.4391 -0.0631953 -3.35233e-06
12.5457 -0.0631942 -3.17206e-06
12.6524 -0.0631931 -3.16407e-06
12.7593 -0.0631921 -2.99036e-06
12.8664 -0.063191 -2.9894e-06
12.9737 -0.06319 -2.82162e-06
13.0811 -0.0631891 -2.82712e-06
13.1887 -0.0631881 -2.66471e-06
13.2965 -0.0631872 -2.67616e-06
13.4044 -0.0631863 -2.51859e-06
13.5126 -0.0631854 -2.53554e-06
13.6209 -0.0631845 -2.38236e-06
13.7294 -0.0631837 -2.40439e-06
13.8382 -0.0631829 -2.25518e-06
13.9471 -0.063182 -2.28193e-06
14.0562 -0.0631813 -2.13632e-06
14.1655 -0.0631805 -2.16745e-06
14.275 -0.0631797 -2.02508e-06
14.3848 -0.063179 -2.06031e-06
14.4947 -0.0631783 -1.92088e-06
14.6049 -0.0631776 -1.95993e-06
14.7152 -0.0631769 -1.82315e-06
14.8258 -0.0631762 -1.86579e-06
14.9367 -0.0631756 -1.7314e-06
15.0477 -0.0631749 -1.77741e-06
15.159 -0.0631743 -1.64517e-06
15.2705 -0.0631737 -1.69435e-06
15.3823 -0.063173 -1.56404e-06
15.4943 -0.0631725 -1.61623e-06
15.6066 -0.0631719 -1.48764e-06
15.7191 -0.0631713 -1.54268e-06
15.8319 -0.0631707 -1.41562e-06
15.9449 -0.0631702 -1.47337e-06
16.0582 -0.0631697 -1.34767e-06
16.1717 -0.0631691 -1.408e-06
16.2856 -0.0631686 -1.28349e-06
16.3997 -0.0631681 -1.34629e-06
16.5141 -0.0631676 -1.22283e-06
16.6288 -0.0631671 -1.288e-06
16.7437 -0.0631666 -1.16543e-06
16.859 -0.0631662 -1.23289e-06
16.9746 -0.0631657 -1.11107e-06
17.0905 -0.0631653 -1.18074e-06
17.2067 -0.0631648 -1.05955e-06
17.3232 -0.0631644 -1.13136e-06
17.4401 -0.063164 -1.01067e-06
17.5572 -0.0631635 -1.08456e-06
17.6748 -0.0631631 -9.6426e-07
17.7926 -0.0631627 -1.04018e-06
17.9108 -0.0631623 -9.20154e-07
18.0294 -0.0631619 -9.98067e-07
18.1483 -0.0631615 -8.78203e-07
18.2676 -0.0631612 -9.58071e-07
18.3873 -0.0631608 -8.38264e-07
18.5074 -0.0631604 -9.20061e-07
18.6278 -0.0631601 -8.00208e-07
18.7487 -0.0631597 -8.83913e-07
18.8699 -0.0631594 -7.63912e-07
18.9916 -0.063159 -8.49514e-07
19.1137 -0.0631587 -7.29264e-07
19.2362 -0.0631584 -8.16756e-07
19.3592 -0.063158 -6.96156e-07
19.4826 -0.0631577 -7.8554e-07
19.6065 -0.0631574 -6.64491e-07
19.7309 -0.0631571 -7.55773e-07
19.8557 -0.0631568 -6.34173e-07
19.9811 -0.0631565 -7.27369e-07
20.1069 -0.0631562 -6.05115e-07
20.2333 -0.0631559 -7.00246e-07
20.3602 -0.0631556 -5.77234e-07
20.4876 -0.0631553 -6.74329e-07
20.6156 -0.063155 -5.50451e-07
20.7441 -0.0631548 -6.49545e-07
20.8732 -0.0631545 -5.24689e-07
21.0029 -0.0631542 -6.25826e-07
21.1332 -0.063154 -4.99878e-07
21.2642 -0.0631537 -6.0311e-07
21.3958 -0.0631534 -4.75947e-07
21.528 -0.0631532 -5.81334e-07
21.6609 -0.0631529 -4.52829e-07
21.7945 -0.0631527 -5.60442e-07
21.9288 -0.0631524 -4.30456e-07
22.0639 -0.0631522 -5.40377e-07
22.1997 -0.063152 -4.08763e-07
22.3363 -0.0631517 -5.21087e-07
22.4736 -0.0631515 -3.87684e-07
22.6118 -0.0631513 -5.02518e-07
22.7509 -0.0631511 -3.67152e-07
22.8908 -0.0631508 -4.8462e-07
23.0316 -0.0631506 -3.47098e-07
23.1733 -0.0631504 -4.67339e-07
23.316 -0.0631502 -3.27449e-07
23.4597 -0.06315 -4.50623e-07
23.6044 -0.0631498 -3.08131e-07
23.7502 -0.0631496 -4.34414e-07
23.8971 -0.0631493 -2.89061e-07
24.0451 -0.0631491 -4.18652e-07
24.1944 -0.0631489 -2.70146e-07
24.3448 -0.0631487 -4.03272e-07
24.4966 -0.0631486 -2.5128e-07
24.6496 -0.0631484 -3.882e-07
24.8041 -0.0631482 -2.32334e-07
24.9601 -0.063148 -3.73355e-07
25.1175 -0.0631478 -2.13149e-07
25.2766 -0.0631476 -3.58643e-07
25.4373 -0.0631474 -1.93529e-07
25.5998 -0.0631472 -3.43938e-07
25.7641 -0.063147 -1.7323e-07
25.9304 -0.0631469 -3.29065e-07
26.0988 -0.0631467 -1.51948e-07
26.2693 -0.0631465 -3.13765e-07
26.4421 -0.0631463 -1.29287e-07
26.6174 -0.0631461 -2.97671e-07
26.7954 -0.0631459 -1.04656e-07
26.9761 -0.0631458 -2.8031e-07
27.1598 -0.0631456 -7.70782e-08
27.3468 -0.0631454 -2.61064e-07
27.5373 -0.0631452 -4.49876e-08
27.7317 -0.063145 -2.38818e-07
27.9302 -0.0631448 -6.20538e-09
28.1333 -0.0631446 -2.10964e-07
28.3415 -0.0631444 4.23338e-08
28.5554 -0.0631442 -1.72829e-07
28.7758 -0.063144 1.08268e-07
29.0035 -0.0631437 -1.2056e-07
29.2396 -0.0631434 2.08e-07
29.4858 -0.0631429 -4.59247e-08
29.7441 -0.0631422 2.89018e-07
30.0173 -0.0631411 -1.15328e-07
30.3101 -0.0631399 1.25896e-07
30.6297 -0.0631387 -5.67767e-07
30.9905 -0.0631375 -3.72514e-07
31.4301 -0.0631358 -1.56563e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.125Nc1Quantum/SigmaROneLoop.txt <==
-31.4301 -0.0673473 9.83517e-20
-30.9905 -0.0673473 9.83517e-20
-30.6297 -0.0673473 9.83517e-20
-30.3101 -0.0673473 9.83517e-20
-30.0173 -0.0673473 9.83517e-20
-29.7441 -0.0673473 9.83517e-20
-29.4858 -0.0673473 9.83517e-20
-29.2396 -0.0673473 9.83517e-20
-29.0035 -0.0673473 9.83517e-20
-28.7758 -0.0673473 9.83517e-20
-28.5554 -0.0673473 9.83517e-20
-28.3415 -0.0673473 9.83517e-20
-28.1333 -0.0673473 9.83517e-20
-27.9302 -0.0673473 9.83517e-20
-27.7317 -0.0673473 9.83517e-20
-27.5373 -0.0673473 9.83517e-20
-27.3468 -0.0673473 9.83517e-20
-27.1598 -0.0673473 9.83517e-20
-26.9761 -0.0673473 9.83517e-20
-26.7954 -0.0673473 9.83517e-20
-26.6174 -0.0673473 9.83517e-20
-26.4421 -0.0673473 9.83517e-20
-26.2693 -0.0673473 9.83517e-20
-26.0988 -0.0673473 9.83517e-20
-25.9304 -0.0673473 9.83517e-20
-25.7641 -0.0673473 9.83517e-20
-25.5998 -0.0673473 9.83517e-20
-25.4373 -0.0673473 9.83517e-20
-25.2766 -0.0673473 9.83517e-20
-25.1175 -0.0673473 9.83517e-20
-24.9601 -0.0673473 9.83517e-20
-24.8041 -0.0673473 9.83517e-20
-24.6496 -0.0673473 9.83517e-20
-24.4966 -0.0673473 9.83517e-20
-24.3448 -0.0673473 9.83517e-20
-24.1944 -0.0673473 9.83517e-20
-24.0451 -0.0673473 9.83517e-20
-23.8971 -0.0673473 9.83517e-20
-23.7502 -0.0673473 9.83517e-20
-23.6044 -0.0673473 9.83517e-20
-23.4597 -0.0673473 9.83517e-20
-23.316 -0.0673473 9.83517e-20
-23.1733 -0.0673473 9.83517e-20
-23.0316 -0.0673473 9.83517e-20
-22.8908 -0.0673473 9.83517e-20
-22.7509 -0.0673473 9.83517e-20
-22.6118 -0.0673473 9.83517e-20
-22.4736 -0.0673473 9.83517e-20
-22.3363 -0.0673473 9.83517e-20
-22.1997 -0.0673473 9.83517e-20
-22.0639 -0.0673473 9.83517e-20
-21.9288 -0.0673473 9.83517e-20
-21.7945 -0.0673473 9.83517e-20
-21.6609 -0.0673473 9.83517e-20
-21.528 -0.0673473 9.83517e-20
-21.3958 -0.0673473 9.83517e-20
-21.2642 -0.0673473 9.83517e-20
-21.1332 -0.0673473 9.83517e-20
-21.0029 -0.0673473 9.83517e-20
-20.8732 -0.0673473 9.83517e-20
-20.7441 -0.0673473 9.83517e-20
-20.6156 -0.0673473 9.83517e-20
-20.4876 -0.0673473 9.83517e-20
-20.3602 -0.0673473 9.83517e-20
-20.2333 -0.0673473 9.83517e-20
-20.1069 -0.0673473 9.83517e-20
-19.9811 -0.0673473 9.83517e-20
-19.8557 -0.0673473 9.83517e-20
-19.7309 -0.0673473 9.83517e-20
-19.6065 -0.0673473 9.83517e-20
-19.4826 -0.0673473 9.83517e-20
-19.3592 -0.0673473 9.83517e-20
-19.2362 -0.0673473 9.83517e-20
-19.1137 -0.0673473 9.83517e-20
-18.9916 -0.0673473 9.83517e-20
-18.8699 -0.0673473 9.83517e-20
-18.7487 -0.0673473 9.83517e-20
-18.6278 -0.0673473 9.83517e-20
-18.5074 -0.0673473 9.83517e-20
-18.3873 -0.0673473 9.83517e-20
-18.2676 -0.0673473 9.83517e-20
-18.1483 -0.0673473 9.83517e-20
-18.0294 -0.0673473 9.83517e-20
-17.9108 -0.0673473 9.83517e-20
-17.7926 -0.0673473 9.83517e-20
-17.6748 -0.0673473 9.83517e-20
-17.5572 -0.0673473 9.83517e-20
-17.4401 -0.0673473 9.83517e-20
-17.3232 -0.0673473 9.83517e-20
-17.2067 -0.0673473 9.83517e-20
-17.0905 -0.0673473 9.83517e-20
-16.9746 -0.0673473 9.83517e-20
-16.859 -0.0673473 9.83517e-20
-16.7437 -0.0673473 9.83517e-20
-16.6288 -0.0673473 9.83517e-20
-16.5141 -0.0673473 9.83517e-20
-16.3997 -0.0673473 9.83517e-20
-16.2856 -0.0673473 9.83517e-20
-16.1717 -0.0673473 9.83517e-20
-16.0582 -0.0673473 9.83517e-20
-15.9449 -0.0673473 9.83517e-20
-15.8319 -0.0673473 9.83517e-20
-15.7191 -0.0673473 9.83517e-20
-15.6066 -0.0673473 9.83517e-20
-15.4943 -0.0673473 9.83517e-20
-15.3823 -0.0673473 9.83517e-20
-15.2705 -0.0673473 9.83517e-20
-15.159 -0.0673473 9.83517e-20
-15.0477 -0.0673473 9.83517e-20
-14.9367 -0.0673473 9.83517e-20
-14.8258 -0.0673473 9.83517e-20
-14.7152 -0.0673473 9.83517e-20
-14.6049 -0.0673473 9.83517e-20
-14.4947 -0.0673473 9.83517e-20
-14.3848 -0.0673473 9.83517e-20
-14.275 -0.0673473 9.83517e-20
-14.1655 -0.0673473 9.83517e-20
-14.0562 -0.0673473 9.83517e-20
-13.9471 -0.0673473 9.83517e-20
-13.8382 -0.0673473 9.83517e-20
-13.7294 -0.0673473 9.83517e-20
-13.6209 -0.0673473 9.83517e-20
-13.5126 -0.0673473 9.83517e-20
-13.4044 -0.0673473 9.83517e-20
-13.2965 -0.0673473 9.83517e-20
-13.1887 -0.0673473 9.83517e-20
-13.0811 -0.0673473 9.83517e-20
-12.9737 -0.0673473 9.83517e-20
-12.8664 -0.0673473 9.83517e-20
-12.7593 -0.0673473 9.83517e-20
-12.6524 -0.0673473 9.83517e-20
-12.5457 -0.0673473 9.83517e-20
-12.4391 -0.0673473 9.83517e-20
-12.3327 -0.0673473 9.83517e-20
-12.2265 -0.0673473 9.83517e-20
-12.1204 -0.0673473 9.83517e-20
-12.0144 -0.0673473 9.83517e-20
-11.9086 -0.0673473 9.83517e-20
-11.803 -0.0673473 9.83517e-20
-11.6975 -0.0673473 9.83517e-20
-11.5922 -0.0673473 9.83517e-20
-11.487 -0.0673473 9.83517e-20
-11.3819 -0.0673473 9.83517e-20
-11.277 -0.0673473 9.83517e-20
-11.1722 -0.0673473 9.83517e-20
-11.0676 -0.0673473 9.83517e-20
-10.9631 -0.0673473 9.83517e-20
-10.8587 -0.0673473 9.83517e-20
-10.7545 -0.0673473 9.83517e-20
-10.6503 -0.0673473 9.83517e-20
-10.5463 -0.0673473 9.83517e-20
-10.4425 -0.0673473 9.83517e-20
-10.3387 -0.0673473 9.83517e-20
-10.2351 -0.0673473 9.83517e-20
-10.1316 -0.0673473 9.83517e-20
-10.0282 -0.0673473 9.83517e-20
-9.92496 -0.0673473 9.83517e-20
-9.82181 -0.0673473 9.83517e-20
-9.71877 -0.0673473 9.83517e-20
-9.61583 -0.0673473 9.83517e-20
-9.51301 -0.0673473 9.83517e-20
-9.4103 -0.0673473 9.83517e-20
-9.30769 -0.0673473 9.83517e-20
-9.20518 -0.0673473 9.83517e-20
-9.10278 -0.0673473 9.83517e-20
-9.00048 -0.0673473 9.83517e-20
-8.89828 -0.0673473 9.83517e-20
-8.79618 -0.0673473 9.83517e-20
-8.69417 -0.0673473 9.83517e-20
-8.59226 -0.0673473 9.83517e-20
-8.49044 -0.0673473 9.83517e-20
-8.38872 -0.0673473 9.83517e-20
-8.28708 -0.0673473 9.83517e-20
-8.18554 -0.0673473 9.83517e-20
-8.08408 -0.0673473 9.83517e-20
-7.98271 -0.0673473 9.83517e-20
-7.88143 -0.0673473 9.83517e-20
-7.78023 -0.0673473 9.83517e-20
-7.67911 -0.0673473 9.83517e-20
-7.57807 -0.0673473 9.83517e-20
-7.47712 -0.0673473 9.83517e-20
-7.37624 -0.0673473 9.83517e-20
-7.27544 -0.0673473 9.83517e-20
-7.17471 -0.0673473 9.83517e-20
-7.07406 -0.0673473 9.83517e-20
-6.97348 -0.0673473 9.83517e-20
-6.87298 -0.0673473 9.83517e-20
-6.77254 -0.0673473 9.83517e-20
-6.67218 -0.0673473 9.83517e-20
-6.57188 -0.0673473 9.83517e-20
-6.47166 -0.0673473 9.83517e-20
-6.37149 -0.0673473 9.83517e-20
-6.2714 -0.0673473 9.83517e-20
-6.17136 -0.0673473 9.83517e-20
-6.07139 -0.0673473 9.83517e-20
-5.97148 -0.0673473 9.83517e-20
-5.87163 -0.0673473 9.83517e-20
-5.77184 -0.0673473 9.83517e-20
-5.67211 -0.0673473 9.83517e-20
-5.57243 -0.0673473 9.83517e-20
-5.47281 -0.0673473 9.83517e-20
-5.37325 -0.0673473 9.83517e-20
-5.27373 -0.0673473 9.83517e-20
-5.17427 -0.0673473 9.83517e-20
-5.07487 -0.0673473 9.83517e-20
-4.97551 -0.0673473 9.83517e-20
-4.8762 -0.0673473 9.83517e-20
-4.77694 -0.0673473 9.83517e-20
-4.67772 -0.0673473 9.83517e-20
-4.57855 -0.0673473 9.83517e-20
-4.47943 -0.0673473 9.83517e-20
-4.38035 -0.0673473 9.83517e-20
-4.28131 -0.0673473 9.83517e-20
-4.18232 -0.0673473 9.83517e-20
-4.08336 -0.0673473 9.83517e-20
-3.98445 -0.0673473 9.83517e-20
-3.88557 -0.0673473 9.83517e-20
-3.78673 -0.0673473 9.83517e-20
-3.68793 -0.0673473 9.83517e-20
-3.58916 -0.0673473 9.83517e-20
-3.49043 -0.0673473 9.83517e-20
-3.39173 -0.0673473 9.83517e-20
-3.29307 -0.0673473 9.83517e-20
-3.19443 -0.0673473 9.83517e-20
-3.09583 -0.0673473 9.83517e-20
-2.99725 -0.0673473 9.83517e-20
-2.89871 -0.0673473 9.83517e-20
-2.80019 -0.0673473 9.83517e-20
-2.7017 -0.0673473 9.83517e-20
-2.60323 -0.0673473 9.83517e-20
-2.50479 -0.0673473 9.83517e-20
-2.40638 -0.0673473 9.83517e-20
-2.30798 -0.0673473 9.83517e-20
-2.20961 -0.0673473 9.83517e-20
-2.11126 -0.0673473 9.83517e-20
-2.01293 -0.0673473 9.83517e-20
-1.91462 -0.0673473 9.83517e-20
-1.81632 -0.0673473 9.83517e-20
-1.71804 -0.0673473 9.83517e-20
-1.61978 -0.0673473 9.83517e-20
-1.52154 -0.0673473 9.83517e-20
-1.42331 -0.0673473 9.83517e-20
-1.32509 -0.0673473 9.83517e-20
-1.22689 -0.0673473 9.83517e-20
-1.12869 -0.0673473 9.83517e-20
-1.03051 -0.0673473 9.83517e-20
-0.932337 -0.0673473 9.83517e-20
-0.834173 -0.0673473 9.83517e-20
-0.736016 -0.0673473 9.83517e-20
-0.637867 -0.0673473 9.83517e-20
-0.539723 -0.0673473 9.83517e-20
-0.441585 -0.0673473 9.83517e-20
-0.343451 -0.0673473 9.83517e-20
-0.24532 -0.0673473 9.83517e-20
-0.147191 -0.0673473 9.83517e-20
-0.0490634 -0.0673473 9.83517e-20
0.0490634 -0.0673473 9.83517e-20
0.147191 -0.0673473 9.83517e-20
0.24532 -0.0673473 9.83517e-20
0.343451 -0.0673473 9.83517e-20
0.441585 -0.0673473 9.83517e-20
0.539723 -0.0673473 9.83517e-20
0.637867 -0.0673473 9.83517e-20
0.736016 -0.0673473 9.83517e-20
0.834173 -0.0673473 9.83517e-20
0.932337 -0.0673473 9.83517e-20
1.03051 -0.0673473 9.83517e-20
1.12869 -0.0673473 9.83517e-20
1.22689 -0.0673473 9.83517e-20
1.32509 -0.0673473 9.83517e-20
1.42331 -0.0673473 9.83517e-20
1.52154 -0.0673473 9.83517e-20
1.61978 -0.0673473 9.83517e-20
1.71804 -0.0673473 9.83517e-20
1.81632 -0.0673473 9.83517e-20
1.91462 -0.0673473 9.83517e-20
2.01293 -0.0673473 9.83517e-20
2.11126 -0.0673473 9.83517e-20
2.20961 -0.0673473 9.83517e-20
2.30798 -0.0673473 9.83517e-20
2.40638 -0.0673473 9.83517e-20
2.50479 -0.0673473 9.83517e-20
2.60323 -0.0673473 9.83517e-20
2.7017 -0.0673473 9.83517e-20
2.80019 -0.0673473 9.83517e-20
2.89871 -0.0673473 9.83517e-20
2.99725 -0.0673473 9.83517e-20
3.09583 -0.0673473 9.83517e-20
3.19443 -0.0673473 9.83517e-20
3.29307 -0.0673473 9.83517e-20
3.39173 -0.0673473 9.83517e-20
3.49043 -0.0673473 9.83517e-20
3.58916 -0.0673473 9.83517e-20
3.68793 -0.0673473 9.83517e-20
3.78673 -0.0673473 9.83517e-20
3.88557 -0.0673473 9.83517e-20
3.98445 -0.0673473 9.83517e-20
4.08336 -0.0673473 9.83517e-20
4.18232 -0.0673473 9.83517e-20
4.28131 -0.0673473 9.83517e-20
4.38035 -0.0673473 9.83517e-20
4.47943 -0.0673473 9.83517e-20
4.57855 -0.0673473 9.83517e-20
4.67772 -0.0673473 9.83517e-20
4.77694 -0.0673473 9.83517e-20
4.8762 -0.0673473 9.83517e-20
4.97551 -0.0673473 9.83517e-20
5.07487 -0.0673473 9.83517e-20
5.17427 -0.0673473 9.83517e-20
5.27373 -0.0673473 9.83517e-20
5.37325 -0.0673473 9.83517e-20
5.47281 -0.0673473 9.83517e-20
5.57243 -0.0673473 9.83517e-20
5.67211 -0.0673473 9.83517e-20
5.77184 -0.0673473 9.83517e-20
5.87163 -0.0673473 9.83517e-20
5.97148 -0.0673473 9.83517e-20
6.07139 -0.0673473 9.83517e-20
6.17136 -0.0673473 9.83517e-20
6.2714 -0.0673473 9.83517e-20
6.37149 -0.0673473 9.83517e-20
6.47166 -0.0673473 9.83517e-20
6.57188 -0.0673473 9.83517e-20
6.67218 -0.0673473 9.83517e-20
6.77254 -0.0673473 9.83517e-20
6.87298 -0.0673473 9.83517e-20
6.97348 -0.0673473 9.83517e-20
7.07406 -0.0673473 9.83517e-20
7.17471 -0.0673473 9.83517e-20
7.27544 -0.0673473 9.83517e-20
7.37624 -0.0673473 9.83517e-20
7.47712 -0.0673473 9.83517e-20
7.57807 -0.0673473 9.83517e-20
7.67911 -0.0673473 9.83517e-20
7.78023 -0.0673473 9.83517e-20
7.88143 -0.0673473 9.83517e-20
7.98271 -0.0673473 9.83517e-20
8.08408 -0.0673473 9.83517e-20
8.18554 -0.0673473 9.83517e-20
8.28708 -0.0673473 9.83517e-20
8.38872 -0.0673473 9.83517e-20
8.49044 -0.0673473 9.83517e-20
8.59226 -0.0673473 9.83517e-20
8.69417 -0.0673473 9.83517e-20
8.79618 -0.0673473 9.83517e-20
8.89828 -0.0673473 9.83517e-20
9.00048 -0.0673473 9.83517e-20
9.10278 -0.0673473 9.83517e-20
9.20518 -0.0673473 9.83517e-20
9.30769 -0.0673473 9.83517e-20
9.4103 -0.0673473 9.83517e-20
9.51301 -0.0673473 9.83517e-20
9.61583 -0.0673473 9.83517e-20
9.71877 -0.0673473 9.83517e-20
9.82181 -0.0673473 9.83517e-20
9.92496 -0.0673473 9.83517e-20
10.0282 -0.0673473 9.83517e-20
10.1316 -0.0673473 9.83517e-20
10.2351 -0.0673473 9.83517e-20
10.3387 -0.0673473 9.83517e-20
10.4425 -0.0673473 9.83517e-20
10.5463 -0.0673473 9.83517e-20
10.6503 -0.0673473 9.83517e-20
10.7545 -0.0673473 9.83517e-20
10.8587 -0.0673473 9.83517e-20
10.9631 -0.0673473 9.83517e-20
11.0676 -0.0673473 9.83517e-20
11.1722 -0.0673473 9.83517e-20
11.277 -0.0673473 9.83517e-20
11.3819 -0.0673473 9.83517e-20
11.487 -0.0673473 9.83517e-20
11.5922 -0.0673473 9.83517e-20
11.6975 -0.0673473 9.83517e-20
11.803 -0.0673473 9.83517e-20
11.9086 -0.0673473 9.83517e-20
12.0144 -0.0673473 9.83517e-20
12.1204 -0.0673473 9.83517e-20
12.2265 -0.0673473 9.83517e-20
12.3327 -0.0673473 9.83517e-20
12.4391 -0.0673473 9.83517e-20
12.5457 -0.0673473 9.83517e-20
12.6524 -0.0673473 9.83517e-20
12.7593 -0.0673473 9.83517e-20
12.8664 -0.0673473 9.83517e-20
12.9737 -0.0673473 9.83517e-20
13.0811 -0.0673473 9.83517e-20
13.1887 -0.0673473 9.83517e-20
13.2965 -0.0673473 9.83517e-20
13.4044 -0.0673473 9.83517e-20
13.5126 -0.0673473 9.83517e-20
13.6209 -0.0673473 9.83517e-20
13.7294 -0.0673473 9.83517e-20
13.8382 -0.0673473 9.83517e-20
13.9471 -0.0673473 9.83517e-20
14.0562 -0.0673473 9.83517e-20
14.1655 -0.0673473 9.83517e-20
14.275 -0.0673473 9.83517e-20
14.3848 -0.0673473 9.83517e-20
14.4947 -0.0673473 9.83517e-20
14.6049 -0.0673473 9.83517e-20
14.7152 -0.0673473 9.83517e-20
14.8258 -0.0673473 9.83517e-20
14.9367 -0.0673473 9.83517e-20
15.0477 -0.0673473 9.83517e-20
15.159 -0.0673473 9.83517e-20
15.2705 -0.0673473 9.83517e-20
15.3823 -0.0673473 9.83517e-20
15.4943 -0.0673473 9.83517e-20
15.6066 -0.0673473 9.83517e-20
15.7191 -0.0673473 9.83517e-20
15.8319 -0.0673473 9.83517e-20
15.9449 -0.0673473 9.83517e-20
16.0582 -0.0673473 9.83517e-20
16.1717 -0.0673473 9.83517e-20
16.2856 -0.0673473 9.83517e-20
16.3997 -0.0673473 9.83517e-20
16.5141 -0.0673473 9.83517e-20
16.6288 -0.0673473 9.83517e-20
16.7437 -0.0673473 9.83517e-20
16.859 -0.0673473 9.83517e-20
16.9746 -0.0673473 9.83517e-20
17.0905 -0.0673473 9.83517e-20
17.2067 -0.0673473 9.83517e-20
17.3232 -0.0673473 9.83517e-20
17.4401 -0.0673473 9.83517e-20
17.5572 -0.0673473 9.83517e-20
17.6748 -0.0673473 9.83517e-20
17.7926 -0.0673473 9.83517e-20
17.9108 -0.0673473 9.83517e-20
18.0294 -0.0673473 9.83517e-20
18.1483 -0.0673473 9.83517e-20
18.2676 -0.0673473 9.83517e-20
18.3873 -0.0673473 9.83517e-20
18.5074 -0.0673473 9.83517e-20
18.6278 -0.0673473 9.83517e-20
18.7487 -0.0673473 9.83517e-20
18.8699 -0.0673473 9.83517e-20
18.9916 -0.0673473 9.83517e-20
19.1137 -0.0673473 9.83517e-20
19.2362 -0.0673473 9.83517e-20
19.3592 -0.0673473 9.83517e-20
19.4826 -0.0673473 9.83517e-20
19.6065 -0.0673473 9.83517e-20
19.7309 -0.0673473 9.83517e-20
19.8557 -0.0673473 9.83517e-20
19.9811 -0.0673473 9.83517e-20
20.1069 -0.0673473 9.83517e-20
20.2333 -0.0673473 9.83517e-20
20.3602 -0.0673473 9.83517e-20
20.4876 -0.0673473 9.83517e-20
20.6156 -0.0673473 9.83517e-20
20.7441 -0.0673473 9.83517e-20
20.8732 -0.0673473 9.83517e-20
21.0029 -0.0673473 9.83517e-20
21.1332 -0.0673473 9.83517e-20
21.2642 -0.0673473 9.83517e-20
21.3958 -0.0673473 9.83517e-20
21.528 -0.0673473 9.83517e-20
21.6609 -0.0673473 9.83517e-20
21.7945 -0.0673473 9.83517e-20
21.9288 -0.0673473 9.83517e-20
22.0639 -0.0673473 9.83517e-20
22.1997 -0.0673473 9.83517e-20
22.3363 -0.0673473 9.83517e-20
22.4736 -0.0673473 9.83517e-20
22.6118 -0.0673473 9.83517e-20
22.7509 -0.0673473 9.83517e-20
22.8908 -0.0673473 9.83517e-20
23.0316 -0.0673473 9.83517e-20
23.1733 -0.0673473 9.83517e-20
23.316 -0.0673473 9.83517e-20
23.4597 -0.0673473 9.83517e-20
23.6044 -0.0673473 9.83517e-20
23.7502 -0.0673473 9.83517e-20
23.8971 -0.0673473 9.83517e-20
24.0451 -0.0673473 9.83517e-20
24.1944 -0.0673473 9.83517e-20
24.3448 -0.0673473 9.83517e-20
24.4966 -0.0673473 9.83517e-20
24.6496 -0.0673473 9.83517e-20
24.8041 -0.0673473 9.83517e-20
24.9601 -0.0673473 9.83517e-20
25.1175 -0.0673473 9.83517e-20
25.2766 -0.0673473 9.83517e-20
25.4373 -0.0673473 9.83517e-20
25.5998 -0.0673473 9.83517e-20
25.7641 -0.0673473 9.83517e-20
25.9304 -0.0673473 9.83517e-20
26.0988 -0.0673473 9.83517e-20
26.2693 -0.0673473 9.83517e-20
26.4421 -0.0673473 9.83517e-20
26.6174 -0.0673473 9.83517e-20
26.7954 -0.0673473 9.83517e-20
26.9761 -0.0673473 9.83517e-20
27.1598 -0.0673473 9.83517e-20
27.3468 -0.0673473 9.83517e-20
27.5373 -0.0673473 9.83517e-20
27.7317 -0.0673473 9.83517e-20
27.9302 -0.0673473 9.83517e-20
28.1333 -0.0673473 9.83517e-20
28.3415 -0.0673473 9.83517e-20
28.5554 -0.0673473 9.83517e-20
28.7758 -0.0673473 9.83517e-20
29.0035 -0.0673473 9.83517e-20
29.2396 -0.0673473 9.83517e-20
29.4858 -0.0673473 9.83517e-20
29.7441 -0.0673473 9.83517e-20
30.0173 -0.0673473 9.83517e-20
30.3101 -0.0673473 9.83517e-20
30.6297 -0.0673473 9.83517e-20
30.9905 -0.0673473 9.83517e-20
31.4301 -0.0673473 9.83517e-20


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.125Nc1Quantum/SigmaRTwoLoop.txt <==
-31.4301 -0.0631358 -1.56563e-06
-30.9905 -0.0631375 -3.72514e-07
-30.6297 -0.0631387 -5.67767e-07
-30.3101 -0.0631399 1.25896e-07
-30.0173 -0.0631411 -1.15328e-07
-29.7441 -0.0631422 2.89018e-07
-29.4858 -0.0631429 -4.59247e-08
-29.2396 -0.0631434 2.08e-07
-29.0035 -0.0631437 -1.2056e-07
-28.7758 -0.063144 1.08268e-07
-28.5554 -0.0631442 -1.72829e-07
-28.3415 -0.0631444 4.23338e-08
-28.1333 -0.0631446 -2.10964e-07
-27.9302 -0.0631448 -6.20538e-09
-27.7317 -0.063145 -2.38818e-07
-27.5373 -0.0631452 -4.49876e-08
-27.3468 -0.0631454 -2.61064e-07
-27.1598 -0.0631456 -7.70782e-08
-26.9761 -0.0631458 -2.8031e-07
-26.7954 -0.0631459 -1.04656e-07
-26.6174 -0.0631461 -2.97671e-07
-26.4421 -0.0631463 -1.29287e-07
-26.2693 -0.0631465 -3.13765e-07
-26.0988 -0.0631467 -1.51948e-07
-25.9304 -0.0631469 -3.29065e-07
-25.7641 -0.063147 -1.7323e-07
-25.5998 -0.0631472 -3.43938e-07
-25.4373 -0.0631474 -1.93529e-07
-25.2766 -0.0631476 -3.58643e-07
-25.1175 -0.0631478 -2.13149e-07
-24.9601 -0.063148 -3.73355e-07
-24.8041 -0.0631482 -2.32334e-07
-24.6496 -0.0631484 -3.882e-07
-24.4966 -0.0631486 -2.5128e-07
-24.3448 -0.0631487 -4.03272e-07
-24.1944 -0.0631489 -2.70146e-07
-24.0451 -0.0631491 -4.18652e-07
-23.8971 -0.0631493 -2.89061e-07
-23.7502 -0.0631496 -4.34414e-07
-23.6044 -0.0631498 -3.08131e-07
-23.4597 -0.06315 -4.50623e-07
-23.316 -0.0631502 -3.27449e-07
-23.1733 -0.0631504 -4.67339e-07
-23.0316 -0.0631506 -3.47098e-07
-22.8908 -0.0631508 -4.8462e-07
-22.7509 -0.0631511 -3.67152e-07
-22.6118 -0.0631513 -5.02518e-07
-22.4736 -0.0631515 -3.87684e-07
-22.3363 -0.0631517 -5.21087e-07
-22.1997 -0.063152 -4.08763e-07
-22.0639 -0.0631522 -5.40377e-07
-21.9288 -0.0631524 -4.30456e-07
-21.7945 -0.0631527 -5.60442e-07
-21.6609 -0.0631529 -4.52829e-07
-21.528 -0.0631532 -5.81334e-07
-21.3958 -0.0631534 -4.75947e-07
-21.2642 -0.0631537 -6.0311e-07
-21.1332 -0.063154 -4.99878e-07
-21.0029 -0.0631542 -6.25826e-07
-20.8732 -0.0631545 -5.24689e-07
-20.7441 -0.0631548 -6.49545e-07
-20.6156 -0.063155 -5.50451e-07
-20.4876 -0.0631553 -6.74329e-07
-20.3602 -0.0631556 -5.77234e-07
-20.2333 -0.0631559 -7.00246e-07
-20.1069 -0.0631562 -6.05115e-07
-19.9811 -0.0631565 -7.27369e-07
-19.8557 -0.0631568 -6.34173e-07
-19.7309 -0.0631571 -7.55773e-07
-19.6065 -0.0631574 -6.64491e-07
-19.4826 -0.0631577 -7.8554e-07
-19.3592 -0.063158 -6.96156e-07
-19.2362 -0.0631584 -8.16756e-07
-19.1137 -0.0631587 -7.29264e-07
-18.9916 -0.063159 -8.49514e-07
-18.8699 -0.0631594 -7.63912e-07
-18.7487 -0.0631597 -8.83913e-07
-18.6278 -0.0631601 -8.00208e-07
-18.5074 -0.0631604 -9.20061e-07
-18.3873 -0.0631608 -8.38264e-07
-18.2676 -0.0631612 -9.58071e-07
-18.1483 -0.0631615 -8.78203e-07
-18.0294 -0.0631619 -9.98067e-07
-17.9108 -0.0631623 -9.20154e-07
-17.7926 -0.0631627 -1.04018e-06
-17.6748 -0.0631631 -9.6426e-07
-17.5572 -0.0631635 -1.08456e-06
-17.4401 -0.063164 -1.01067e-06
-17.3232 -0.0631644 -1.13136e-06
-17.2067 -0.0631648 -1.05955e-06
-17.0905 -0.0631653 -1.18074e-06
-16.9746 -0.0631657 -1.11107e-06
-16.859 -0.0631662 -1.23289e-06
-16.7437 -0.0631666 -1.16543e-06
-16.6288 -0.0631671 -1.288e-06
-16.5141 -0.0631676 -1.22283e-06
-16.3997 -0.0631681 -1.34629e-06
-16.2856 -0.0631686 -1.28349e-06
-16.1717 -0.0631691 -1.408e-06
-16.0582 -0.0631697 -1.34767e-06
-15.9449 -0.0631702 -1.47337e-06
-15.8319 -0.0631707 -1.41562e-06
-15.7191 -0.0631713 -1.54268e-06
-15.6066 -0.0631719 -1.48764e-06
-15.4943 -0.0631725 -1.61623e-06
-15.3823 -0.063173 -1.56404e-06
-15.2705 -0.0631737 -1.69435e-06
-15.159 -0.0631743 -1.64517e-06
-15.0477 -0.0631749 -1.77741e-06
-14.9367 -0.0631756 -1.7314e-06
-14.8258 -0.0631762 -1.86579e-06
-14.7152 -0.0631769 -1.82315e-06
-14.6049 -0.0631776 -1.95993e-06
-14.4947 -0.0631783 -1.92088e-06
-14.3848 -0.063179 -2.06031e-06
-14.275 -0.0631797 -2.02508e-06
-14.1655 -0.0631805 -2.16745e-06
-14.0562 -0.0631813 -2.13632e-06
-13.9471 -0.063182 -2.28193e-06
-13.8382 -0.0631829 -2.25518e-06
-13.7294 -0.0631837 -2.40439e-06
-13.6209 -0.0631845 -2.38236e-06
-13.5126 -0.0631854 -2.53554e-06
-13.4044 -0.0631863 -2.51859e-06
-13.2965 -0.0631872 -2.67616e-06
-13.1887 -0.0631881 -2.66471e-06
-13.0811 -0.0631891 -2.82712e-06
-12.9737 -0.06319 -2.82162e-06
-12.8664 -0.063191 -2.9894e-06
-12.7593 -0.0631921 -2.99036e-06
-12.6524 -0.0631931 -3.16407e-06
-12.5457 -0.0631942 -3.17206e-06
-12.4391 -0.0631953 -3.35233e-06
-12.3327 -0.0631964 -3.36801e-06
-12.2265 -0.0631976 -3.55555e-06
-12.1204 -0.0631988 -3.57964e-06
-12.0144 -0.0632 -3.77524e-06
-11.9086 -0.0632013 -3.80856e-06
-11.803 -0.0632026 -4.01311e-06
-11.6975 -0.0632039 -4.05657e-06
-11.5922 -0.0632053 -4.27108e-06
-11.487 -0.0632067 -4.32573e-06
-11.3819 -0.0632082 -4.55132e-06
-11.277 -0.0632096 -4.61835e-06
-11.1722 -0.0632112 -4.85631e-06
-11.0676 -0.0632128 -4.93706e-06
-10.9631 -0.0632144 -5.18886e-06
-10.8587 -0.0632161 -5.28487e-06
-10.7545 -0.0632178 -5.55215e-06
-10.6503 -0.0632196 -5.66517e-06
-10.5463 -0.0632214 -5.94985e-06
-10.4425 -0.0632233 -6.0819e-06
-10.3387 -0.0632253 -6.38615e-06
-10.2351 -0.0632273 -6.53956e-06
-10.1316 -0.0632294 -6.86588e-06
-10.0282 -0.0632316 -7.04333e-06
-9.92496 -0.0632338 -7.39463e-06
-9.82181 -0.0632361 -7.59921e-06
-9.71877 -0.0632385 -7.97887e-06
-9.61583 -0.063241 -8.21421e-06
-9.51301 -0.0632435 -8.62613e-06
-9.4103 -0.0632462 -8.89645e-06
-9.30769 -0.0632489 -9.34523e-06
-9.20518 -0.0632518 -9.65548e-06
-9.10278 -0.0632547 -1.01465e-05
-9.00048 -0.0632578 -1.05025e-05
-8.89828 -0.063261 -1.10422e-05
-8.79618 -0.0632643 -1.14509e-05
-8.69417 -0.0632677 -1.20467e-05
-8.59226 -0.0632713 -1.25164e-05
-8.49044 -0.063275 -1.31774e-05
-8.38872 -0.0632789 -1.37179e-05
-8.28708 -0.0632829 -1.44549e-05
-8.18554 -0.0632871 -1.5078e-05
-8.08408 -0.0632915 -1.59042e-05
-7.98271 -0.0632961 -1.66244e-05
-7.88143 -0.0633009 -1.75555e-05
-7.78023 -0.0633059 -1.83903e-05
-7.67911 -0.0633111 -1.94459e-05
-7.57807 -0.0633166 -2.04169e-05
-7.47712 -0.0633223 -2.1621e-05
-7.37624 -0.0633283 -2.27549e-05
-7.27544 -0.0633346 -2.41372e-05
-7.17471 -0.0633412 -2.54673e-05
-7.07406 -0.0633482 -2.70653e-05
-6.97348 -0.0633555 -2.86336e-05
-6.87298 -0.0633632 -3.04946e-05
-6.77254 -0.0633714 -3.23546e-05
-6.67218 -0.06338 -3.4539e-05
-6.57188 -0.063389 -3.67593e-05
-6.47166 -0.0633986 -3.93452e-05
-6.37149 -0.0634087 -4.20149e-05
-6.2714 -0.0634195 -4.51045e-05
-6.17136 -0.0634309 -4.83409e-05
-6.07139 -0.063443 -5.20694e-05
-5.97148 -0.0634559 -5.60287e-05
-5.87163 -0.0634697 -6.05772e-05
-5.77184 -0.0634843 -6.54706e-05
-5.67211 -0.0635 -7.10861e-05
-5.57243 -0.0635167 -7.72033e-05
-5.47281 -0.0635346 -8.42271e-05
-5.37325 -0.0635539 -9.19722e-05
-5.27373 -0.0635745 -0.000100885
-5.17427 -0.0635968 -0.000110831
-5.07487 -0.0636207 -0.000122321
-4.97551 -0.0636466 -0.000135298
-4.8762 -0.0636744 -0.000150369
-4.77694 -0.0637046 -0.000167599
-4.67772 -0.0637372 -0.000187745
-4.57855 -0.0637724 -0.000211061
-4.47943 -0.0638104 -0.000238542
-4.38035 -0.0638514 -0.000270739
-4.28131 -0.0638955 -0.000309017
-4.18232 -0.0639426 -0.000354386
-4.08336 -0.0639925 -0.00040877
-3.98445 -0.0640446 -0.000473843
-3.88557 -0.0640978 -0.000552271
-3.78673 -0.0641502 -0.000646486
-3.68793 -0.0641989 -0.000759767
-3.58916 -0.064239 -0.00089469
-3.49043 -0.0642639 -0.00105363
-3.39173 -0.0642642 -0.00123635
-3.29307 -0.0642289 -0.00143942
-3.19443 -0.0641466 -0.00165307
-3.09583 -0.0640092 -0.00186137
-2.99725 -0.0638165 -0.00204264
-2.89871 -0.0635799 -0.00217589
-2.80019 -0.0633204 -0.0022469
-2.7017 -0.0630636 -0.00225447
-2.60323 -0.0628308 -0.00220866
-2.50479 -0.0626345 -0.0021268
-2.40638 -0.0624777 -0.00202617
-2.30798 -0.0623571 -0.00192141
-2.20961 -0.0622658 -0.001822
-2.11126 -0.0621961 -0.00173399
-2.01293 -0.0621406 -0.00165979
-1.91462 -0.0620925 -0.00160037
-1.81632 -0.0620461 -0.00155472
-1.71804 -0.0619962 -0.00152129
-1.61978 -0.061938 -0.00149689
-1.52154 -0.0618675 -0.00147762
-1.42331 -0.0617819 -0.00145742
-1.32509 -0.06168 -0.00142926
-1.22689 -0.0615642 -0.00138455
-1.12869 -0.0614409 -0.00131607
-1.03051 -0.0613202 -0.00121936
-0.932337 -0.061214 -0.00109632
-0.834173 -0.0611321 -0.000954292
-0.736016 -0.0610786 -0.000804755
-0.637867 -0.0610518 -0.000658304
-0.539723 -0.0610457 -0.000522911
-0.441585 -0.0610528 -0.000401842
-0.343451 -0.0610662 -0.000295533
-0.24532 -0.0610804 -0.000201627
-0.147191 -0.0610917 -0.000117231
-0.0490634 -0.0610979 -3.83908e-05
0.0490634 -0.0610979 3.83908e-05
0.147191 -0.0610917 0.000117231
0.24532 -0.0610804 0.000201627
0.343451 -0.0610662 0.000295533
0.441585 -0.0610528 0.000401842
0.539723 -0.0610457 0.000522911
0.637867 -0.0610518 0.000658304
0.736016 -0.0610786 0.000804755
0.834173 -0.0611321 0.000954292
0.932337 -0.061214 0.00109632
1.03051 -0.0613202 0.00121936
1.12869 -0.0614409 0.00131607
1.22689 -0.0615642 0.00138455
1.32509 -0.06168 0.00142926
1.42331 -0.0617819 0.00145742
1.52154 -0.0618675 0.00147762
1.61978 -0.061938 0.00149689
1.71804 -0.0619962 0.00152129
1.81632 -0.0620461 0.00155472
1.91462 -0.0620925 0.00160037
2.01293 -0.0621406 0.00165979
2.11126 -0.0621961 0.00173399
2.20961 -0.0622658 0.001822
2.30798 -0.0623571 0.00192141
2.40638 -0.0624777 0.00202617
2.50479 -0.0626345 0.0021268
2.60323 -0.0628308 0.00220866
2.7017 -0.0630636 0.00225447
2.80019 -0.0633204 0.0022469
2.89871 -0.0635799 0.00217589
2.99725 -0.0638165 0.00204264
3.09583 -0.0640092 0.00186137
3.19443 -0.0641466 0.00165307
3.29307 -0.0642289 0.00143942
3.39173 -0.0642642 0.00123635
3.49043 -0.0642639 0.00105363
3.58916 -0.064239 0.00089469
3.68793 -0.0641989 0.000759767
3.78673 -0.0641502 0.000646486
3.88557 -0.0640978 0.000552271
3.98445 -0.0640446 0.000473843
4.08336 -0.0639925 0.00040877
4.18232 -0.0639426 0.000354386
4.28131 -0.0638955 0.000309017
4.38035 -0.0638514 0.000270739
4.47943 -0.0638104 0.000238542
4.57855 -0.0637724 0.000211061
4.67772 -0.0637372 0.000187745
4.77694 -0.0637046 0.000167599
4.8762 -0.0636744 0.000150369
4.97551 -0.0636466 0.000135298
5.07487 -0.0636207 0.000122321
5.17427 -0.0635968 0.000110831
5.27373 -0.0635745 0.000100885
5.37325 -0.0635539 9.19722e-05
5.47281 -0.0635346 8.42271e-05
5.57243 -0.0635167 7.72033e-05
5.67211 -0.0635 7.10861e-05
5.77184 -0.0634843 6.54706e-05
5.87163 -0.0634697 6.05772e-05
5.97148 -0.0634559 5.60287e-05
6.07139 -0.063443 5.20694e-05
6.17136 -0.0634309 4.83409e-05
6.2714 -0.0634195 4.51045e-05
6.37149 -0.0634087 4.20149e-05
6.47166 -0.0633986 3.93452e-05
6.57188 -0.063389 3.67593e-05
6.67218 -0.06338 3.4539e-05
6.77254 -0.0633714 3.23546e-05
6.87298 -0.0633632 3.04946e-05
6.97348 -0.0633555 2.86336e-05
7.07406 -0.0633482 2.70653e-05
7.17471 -0.0633412 2.54673e-05
7.27544 -0.0633346 2.41372e-05
7.37624 -0.0633283 2.27549e-05
7.47712 -0.0633223 2.1621e-05
7.57807 -0.0633166 2.04169e-05
7.67911 -0.0633111 1.94459e-05
7.78023 -0.0633059 1.83903e-05
7.88143 -0.0633009 1.75555e-05
7.98271 -0.0632961 1.66244e-05
8.08408 -0.0632915 1.59042e-05
8.18554 -0.0632871 1.5078e-05
8.28708 -0.0632829 1.44549e-05
8.38872 -0.0632789 1.37179e-05
8.49044 -0.063275 1.31774e-05
8.59226 -0.0632713 1.25164e-05
8.69417 -0.0632677 1.20467e-05
8.79618 -0.0632643 1.14509e-05
8.89828 -0.063261 1.10422e-05
9.00048 -0.0632578 1.05025e-05
9.10278 -0.0632547 1.01465e-05
9.20518 -0.0632518 9.65548e-06
9.30769 -0.0632489 9.34523e-06
9.4103 -0.0632462 8.89645e-06
9.51301 -0.0632435 8.62613e-06
9.61583 -0.063241 8.21421e-06
9.71877 -0.0632385 7.97887e-06
9.82181 -0.0632361 7.59921e-06
9.92496 -0.0632338 7.39463e-06
10.0282 -0.0632316 7.04333e-06
10.1316 -0.0632294 6.86588e-06
10.2351 -0.0632273 6.53956e-06
10.3387 -0.0632253 6.38615e-06
10.4425 -0.0632233 6.0819e-06
10.5463 -0.0632214 5.94985e-06
10.6503 -0.0632196 5.66517e-06
10.7545 -0.0632178 5.55215e-06
10.8587 -0.0632161 5.28487e-06
10.9631 -0.0632144 5.18886e-06
11.0676 -0.0632128 4.93706e-06
11.1722 -0.0632112 4.85631e-06
11.277 -0.0632096 4.61835e-06
11.3819 -0.0632082 4.55132e-06
11.487 -0.0632067 4.32573e-06
11.5922 -0.0632053 4.27108e-06
11.6975 -0.0632039 4.05657e-06
11.803 -0.0632026 4.01311e-06
11.9086 -0.0632013 3.80856e-06
12.0144 -0.0632 3.77524e-06
12.1204 -0.0631988 3.57964e-06
12.2265 -0.0631976 3.55555e-06
12.3327 -0.0631964 3.36801e-06
12.4391 -0.0631953 3.35233e-06
12.5457 -0.0631942 3.17206e-06
12.6524 -0.0631931 3.16407e-06
12.7593 -0.0631921 2.99036e-06
12.8664 -0.063191 2.9894e-06
12.9737 -0.06319 2.82162e-06
13.0811 -0.0631891 2.82712e-06
13.1887 -0.0631881 2.66471e-06
13.2965 -0.0631872 2.67616e-06
13.4044 -0.0631863 2.51859e-06
13.5126 -0.0631854 2.53554e-06
13.6209 -0.0631845 2.38236e-06
13.7294 -0.0631837 2.40439e-06
13.8382 -0.0631829 2.25518e-06
13.9471 -0.063182 2.28193e-06
14.0562 -0.0631813 2.13632e-06
14.1655 -0.0631805 2.16745e-06
14.275 -0.0631797 2.02508e-06
14.3848 -0.063179 2.06031e-06
14.4947 -0.0631783 1.92088e-06
14.6049 -0.0631776 1.95993e-06
14.7152 -0.0631769 1.82315e-06
14.8258 -0.0631762 1.86579e-06
14.9367 -0.0631756 1.7314e-06
15.0477 -0.0631749 1.77741e-06
15.159 -0.0631743 1.64517e-06
15.2705 -0.0631737 1.69435e-06
15.3823 -0.063173 1.56404e-06
15.4943 -0.0631725 1.61623e-06
15.6066 -0.0631719 1.48764e-06
15.7191 -0.0631713 1.54268e-06
15.8319 -0.0631707 1.41562e-06
15.9449 -0.0631702 1.47337e-06
16.0582 -0.0631697 1.34767e-06
16.1717 -0.0631691 1.408e-06
16.2856 -0.0631686 1.28349e-06
16.3997 -0.0631681 1.34629e-06
16.5141 -0.0631676 1.22283e-06
16.6288 -0.0631671 1.288e-06
16.7437 -0.0631666 1.16543e-06
16.859 -0.0631662 1.23289e-06
16.9746 -0.0631657 1.11107e-06
17.0905 -0.0631653 1.18074e-06
17.2067 -0.0631648 1.05955e-06
17.3232 -0.0631644 1.13136e-06
17.4401 -0.063164 1.01067e-06
17.5572 -0.0631635 1.08456e-06
17.6748 -0.0631631 9.6426e-07
17.7926 -0.0631627 1.04018e-06
17.9108 -0.0631623 9.20154e-07
18.0294 -0.0631619 9.98067e-07
18.1483 -0.0631615 8.78203e-07
18.2676 -0.0631612 9.58071e-07
18.3873 -0.0631608 8.38264e-07
18.5074 -0.0631604 9.20061e-07
18.6278 -0.0631601 8.00208e-07
18.7487 -0.0631597 8.83913e-07
18.8699 -0.0631594 7.63912e-07
18.9916 -0.063159 8.49514e-07
19.1137 -0.0631587 7.29264e-07
19.2362 -0.0631584 8.16756e-07
19.3592 -0.063158 6.96156e-07
19.4826 -0.0631577 7.8554e-07
19.6065 -0.0631574 6.64491e-07
19.7309 -0.0631571 7.55773e-07
19.8557 -0.0631568 6.34173e-07
19.9811 -0.0631565 7.27369e-07
20.1069 -0.0631562 6.05115e-07
20.2333 -0.0631559 7.00246e-07
20.3602 -0.0631556 5.77234e-07
20.4876 -0.0631553 6.74329e-07
20.6156 -0.063155 5.50451e-07
20.7441 -0.0631548 6.49545e-07
20.8732 -0.0631545 5.24689e-07
21.0029 -0.0631542 6.25826e-07
21.1332 -0.063154 4.99878e-07
21.2642 -0.0631537 6.0311e-07
21.3958 -0.0631534 4.75947e-07
21.528 -0.0631532 5.81334e-07
21.6609 -0.0631529 4.52829e-07
21.7945 -0.0631527 5.60442e-07
21.9288 -0.0631524 4.30456e-07
22.0639 -0.0631522 5.40377e-07
22.1997 -0.063152 4.08763e-07
22.3363 -0.0631517 5.21087e-07
22.4736 -0.0631515 3.87684e-07
22.6118 -0.0631513 5.02518e-07
22.7509 -0.0631511 3.67152e-07
22.8908 -0.0631508 4.8462e-07
23.0316 -0.0631506 3.47098e-07
23.1733 -0.0631504 4.67339e-07
23.316 -0.0631502 3.27449e-07
23.4597 -0.06315 4.50623e-07
23.6044 -0.0631498 3.08131e-07
23.7502 -0.0631496 4.34414e-07
23.8971 -0.0631493 2.89061e-07
24.0451 -0.0631491 4.18652e-07
24.1944 -0.0631489 2.70146e-07
24.3448 -0.0631487 4.03272e-07
24.4966 -0.0631486 2.5128e-07
24.6496 -0.0631484 3.882e-07
24.8041 -0.0631482 2.32334e-07
24.9601 -0.063148 3.73355e-07
25.1175 -0.0631478 2.13149e-07
25.2766 -0.0631476 3.58643e-07
25.4373 -0.0631474 1.93529e-07
25.5998 -0.0631472 3.43938e-07
25.7641 -0.063147 1.7323e-07
25.9304 -0.0631469 3.29065e-07
26.0988 -0.0631467 1.51948e-07
26.2693 -0.0631465 3.13765e-07
26.4421 -0.0631463 1.29287e-07
26.6174 -0.0631461 2.97671e-07
26.7954 -0.0631459 1.04656e-07
26.9761 -0.0631458 2.8031e-07
27.1598 -0.0631456 7.70782e-08
27.3468 -0.0631454 2.61064e-07
27.5373 -0.0631452 4.49876e-08
27.7317 -0.063145 2.38818e-07
27.9302 -0.0631448 6.20538e-09
28.1333 -0.0631446 2.10964e-07
28.3415 -0.0631444 -4.23338e-08
28.5554 -0.0631442 1.72829e-07
28.7758 -0.063144 -1.08268e-07
29.0035 -0.0631437 1.2056e-07
29.2396 -0.0631434 -2.08e-07
29.4858 -0.0631429 4.59247e-08
29.7441 -0.0631422 -2.89018e-07
30.0173 -0.0631411 1.15328e-07
30.3101 -0.0631399 -1.25896e-07
30.6297 -0.0631387 5.67767e-07
30.9905 -0.0631375 3.72514e-07
31.4301 -0.0631358 1.56563e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.125Nc1Quantum/iFpOneLoop.txt <==
-31.4301 5.13722e-23 1.61347e-05
-30.9905 -5.54071e-23 1.6832e-05
-30.6297 -1.48708e-23 1.74347e-05
-30.3101 2.52653e-23 1.79929e-05
-30.0173 -2.47645e-23 1.85251e-05
-29.7441 7.25291e-23 1.90412e-05
-29.4858 -1.15281e-23 1.95467e-05
-29.2396 2.66717e-23 2.00453e-05
-29.0035 -1.33951e-24 2.05397e-05
-28.7758 2.63093e-23 2.10319e-05
-28.5554 2.66477e-23 2.15232e-05
-28.3415 7.97461e-24 2.20151e-05
-28.1333 -4.5309e-23 2.25083e-05
-27.9302 2.06259e-23 2.30037e-05
-27.7317 -3.47664e-23 2.35021e-05
-27.5373 -1.69614e-23 2.4004e-05
-27.3468 5.0214e-23 2.451e-05
-27.1598 -3.47041e-23 2.50206e-05
-26.9761 -3.95796e-23 2.55363e-05
-26.7954 1.16312e-23 2.60574e-05
-26.6174 1.96978e-23 2.65844e-05
-26.4421 2.12812e-23 2.71176e-05
-26.2693 5.8591e-23 2.76574e-05
-26.0988 -5.95634e-23 2.82041e-05
-25.9304 2.13333e-23 2.8758e-05
-25.7641 4.99977e-23 2.93195e-05
-25.5998 -2.07697e-23 2.98889e-05
-25.4373 6.98512e-23 3.04665e-05
-25.2766 -6.29176e-25 3.10525e-05
-25.1175 -5.53566e-23 3.16474e-05
-24.9601 2.97384e-23 3.22514e-05
-24.8041 1.15496e-23 3.28647e-05
-24.6496 -2.34691e-23 3.34878e-05
-24.4966 1.6555e-23 3.41208e-05
-24.3448 -6.9309e-23 3.47642e-05
-24.1944 -8.82387e-23 3.54182e-05
-24.0451 1.00983e-23 3.60832e-05
-23.8971 4.15716e-23 3.67594e-05
-23.7502 -3.2302e-23 3.74472e-05
-23.6044 -9.35068e-23 3.81469e-05
-23.4597 5.6031e-23 3.88589e-05
-23.316 3.46751e-24 3.95834e-05
-23.1733 3.82606e-23 4.03209e-05
-23.0316 -9.10717e-24 4.10717e-05
-22.8908 6.04567e-23 4.18362e-05
-22.7509 -7.83396e-23 4.26146e-05
-22.6118 -7.43082e-23 4.34075e-05
-22.4736 1.15708e-22 4.42152e-05
-22.3363 5.31502e-23 4.50381e-05
-22.1997 -1.51896e-23 4.58766e-05
-22.0639 -1.52993e-22 4.67311e-05
-21.9288 1.03389e-22 4.76021e-05
-21.7945 -1.64398e-22 4.849e-05
-21.6609 -1.07999e-22 4.93952e-05
-21.528 -5.65011e-23 5.03183e-05
-21.3958 -2.87311e-23 5.12596e-05
-21.2642 -8.95661e-23 5.22198e-05
-21.1332 9.90815e-23 5.31993e-05
-21.0029 8.20317e-23 5.41985e-05
-20.8732 9.91616e-23 5.52182e-05
-20.7441 1.02271e-22 5.62588e-05
-20.6156 -1.11762e-22 5.73208e-05
-20.4876 6.20302e-23 5.84049e-05
-20.3602 -9.31474e-24 5.95118e-05
-20.2333 -7.15597e-23 6.06419e-05
-20.1069 1.37207e-22 6.17959e-05
-19.9811 -6.70692e-23 6.29746e-05
-19.8557 1.64483e-22 6.41785e-05
-19.7309 1.31758e-22 6.54085e-05
-19.6065 1.97049e-23 6.66651e-05
-19.4826 7.22408e-23 6.79493e-05
-19.3592 2.38896e-23 6.92617e-05
-19.2362 -4.2093e-23 7.06031e-05
-19.1137 -1.18236e-23 7.19745e-05
-18.9916 -1.94593e-22 7.33765e-05
-18.8699 2.30835e-22 7.48102e-05
-18.7487 -4.48018e-22 7.62764e-05
-18.6278 5.98788e-23 7.77761e-05
-18.5074 -7.69919e-24 7.93102e-05
-18.3873 1.69341e-22 8.08798e-05
-18.2676 1.78669e-22 8.24859e-05
-18.1483 -9.78441e-23 8.41296e-05
-18.0294 -5.43691e-23 8.5812e-05
-17.9108 -1.20599e-23 8.75342e-05
-17.7926 1.82091e-22 8.92975e-05
-17.6748 -2.44429e-23 9.1103e-05
-17.5572 -2.57895e-22 9.29522e-05
-17.4401 1.35347e-22 9.48463e-05
-17.3232 1.21982e-22 9.67866e-05
-17.2067 6.43887e-23 9.87747e-05
-17.0905 -3.2394e-23 0.000100812
-16.9746 -8.29657e-24 0.0001029
-16.859 -1.80823e-23 0.00010504
-16.7437 -3.81241e-22 0.000107235
-16.6288 1.50692e-22 0.000109485
-16.5141 -2.86365e-22 0.000111792
-16.3997 2.85662e-23 0.000114159
-16.2856 3.15878e-22 0.000116587
-16.1717 -2.57333e-22 0.000119079
-16.0582 -3.76293e-22 0.000121635
-15.9449 -1.97015e-22 0.00012426
-15.8319 7.74615e-22 0.000126954
-15.7191 2.37412e-22 0.000129719
-15.6066 -5.61066e-22 0.00013256
-15.4943 8.29751e-23 0.000135477
-15.3823 6.55066e-22 0.000138474
-15.2705 4.52935e-22 0.000141554
-15.159 -1.73507e-22 0.000144719
-15.0477 5.68724e-22 0.000147971
-14.9367 1.64888e-23 0.000151315
-14.8258 -2.91482e-22 0.000154754
-14.7152 8.17246e-23 0.00015829
-14.6049 -2.32622e-22 0.000161928
-14.4947 7.47831e-22 0.00016567
-14.3848 -1.28971e-22 0.000169521
-14.275 -8.03167e-22 0.000173485
-14.1655 6.77981e-22 0.000177566
-14.0562 2.93433e-22 0.000181768
-13.9471 -1.19302e-21 0.000186096
-13.8382 -6.66014e-23 0.000190554
-13.7294 4.7955e-22 0.000195147
-13.6209 3.1397e-22 0.000199881
-13.5126 9.42725e-23 0.000204761
-13.4044 5.18333e-23 0.000209792
-13.2965 -2.92333e-22 0.000214981
-13.1887 -1.30813e-21 0.000220334
-13.0811 1.30817e-21 0.000225856
-12.9737 -3.55561e-22 0.000231556
-12.8664 2.29297e-22 0.00023744
-12.7593 -9.58765e-24 0.000243515
-12.6524 3.10867e-22 0.000249789
-12.5457 9.29496e-22 0.000256271
-12.4391 1.06561e-21 0.000262969
-12.3327 2.84549e-22 0.000269893
-12.2265 5.27374e-22 0.000277051
-12.1204 -6.18669e-23 0.000284454
-12.0144 -4.26121e-22 0.000292112
-11.9086 -1.17829e-21 0.000300037
-11.803 -5.66556e-22 0.00030824
-11.6975 9.26631e-23 0.000316733
-11.5922 7.89943e-22 0.000325529
-11.487 1.58909e-21 0.000334643
-11.3819 1.04933e-22 0.000344087
-11.277 -1.70576e-21 0.000353878
-11.1722 -1.65413e-21 0.000364031
-11.0676 -2.84214e-21 0.000374564
-10.9631 -2.83849e-21 0.000385494
-10.8587 -1.24047e-21 0.000396839
-10.7545 1.78333e-21 0.000408621
-10.6503 2.22871e-21 0.00042086
-10.5463 2.09579e-21 0.000433579
-10.4425 1.02206e-21 0.0004468
-10.3387 -8.44203e-23 0.00046055
-10.2351 1.62545e-21 0.000474855
-10.1316 2.37817e-21 0.000489743
-10.0282 2.07729e-21 0.000505245
-9.92496 3.3144e-21 0.000521391
-9.82181 -2.2903e-21 0.000538217
-9.71877 6.48157e-22 0.000555758
-9.61583 6.79536e-22 0.000574052
-9.51301 -5.81942e-21 0.000593142
-9.4103 -9.06748e-22 0.000613069
-9.30769 -1.20852e-21 0.000633882
-9.20518 -4.55904e-22 0.000655629
-9.10278 -3.65568e-21 0.000678364
-9.00048 2.11601e-21 0.000702144
-8.89828 -4.63697e-21 0.000727029
-8.79618 1.11739e-21 0.000753086
-8.69417 1.59797e-21 0.000780383
-8.59226 2.0423e-21 0.000808996
-8.49044 -2.28386e-21 0.000839006
-8.38872 3.81118e-22 0.000870499
-8.28708 -4.11202e-22 0.000903568
-8.18554 -3.05585e-21 0.000938313
-8.08408 1.2654e-21 0.000974844
-7.98271 -1.05374e-20 0.00101328
-7.88143 -9.4677e-22 0.00105374
-7.78023 8.94731e-21 0.00109636
-7.67911 -7.46059e-21 0.0011413
-7.57807 -4.57162e-21 0.00118871
-7.47712 -4.15692e-21 0.00123876
-7.37624 1.10235e-21 0.00129165
-7.27544 -7.75696e-22 0.00134759
-7.17471 -4.85891e-22 0.00140678
-7.07406 -1.61288e-21 0.00146949
-6.97348 -1.53406e-21 0.00153597
-6.87298 -3.42854e-21 0.00160652
-6.77254 -3.00943e-20 0.00168146
-6.67218 7.0518e-21 0.00176113
-6.57188 -2.3034e-20 0.00184593
-6.47166 2.97258e-20 0.00193628
-6.37149 1.00214e-20 0.00203265
-6.2714 8.96372e-21 0.00213555
-6.17136 -6.36588e-21 0.00224555
-6.07139 5.46151e-21 0.0023633
-5.97148 2.72791e-20 0.0024895
-5.87163 1.13718e-20 0.00262492
-5.77184 4.49352e-20 0.00277046
-5.67211 -7.41128e-21 0.00292708
-5.57243 1.87148e-20 0.00309588
-5.47281 -7.83109e-21 0.00327811
-5.37325 -4.37362e-20 0.00347514
-5.27373 -2.27434e-21 0.00368855
-5.17427 -1.44255e-20 0.00392011
-5.07487 -1.22777e-20 0.00417184
-4.97551 -5.79871e-20 0.00444603
-4.8762 5.02033e-20 0.00474532
-4.77694 6.65374e-20 0.00507271
-4.67772 3.11118e-20 0.00543167
-4.57855 1.47672e-20 0.00582618
-4.47943 5.81417e-20 0.00626088
-4.38035 -5.83388e-20 0.00674115
-4.28131 4.03219e-20 0.00727329
-4.18232 3.65215e-20 0.00786468
-4.08336 -4.69962e-20 0.00852403
-3.98445 -1.78404e-20 0.00926164
-3.88557 -9.41923e-20 0.0100898
-3.78673 9.6582e-20 0.0110232
-3.68793 5.08899e-20 0.0120795
-3.58916 -1.16542e-19 0.0132803
-3.49043 -2.01312e-19 0.0146516
-3.39173 -5.02914e-20 0.0162257
-3.29307 3.53001e-20 0.0180424
-3.19443 4.64006e-21 0.0201513
-3.09583 -3.18853e-19 0.0226152
-2.99725 -8.15262e-20 0.0255135
-2.89871 1.03955e-19 0.0289485
-2.80019 -7.94392e-19 0.0330529
-2.7017 -3.79188e-20 0.0380012
-2.60323 8.1802e-19 0.044026
-2.50479 -9.35171e-20 0.0514417
-2.40638 1.38298e-19 0.0606803
-2.30798 -7.40466e-19 0.0723461
-2.20961 -7.82681e-19 0.0873018
-2.11126 6.48794e-19 0.106806
-2.01293 -6.70194e-19 0.132742
-1.91462 -1.99391e-18 0.168008
-1.81632 -5.65426e-18 0.217204
-1.71804 2.27301e-19 0.287893
-1.61978 -3.47299e-17 0.392975
-1.52154 1.21713e-17 0.555283
-1.42331 4.0042e-17 0.816352
-1.32509 -1.16744e-17 1.25102
-1.22689 4.19096e-17 1.97581
-1.12869 4.46163e-17 3.05666
-1.03051 -5.56219e-18 4.09378
-0.932337 -3.53309e-17 4.17614
-0.834173 -1.88509e-16 3.38913
-0.736016 -1.05924e-16 2.53754
-0.637867 9.86418e-17 1.92154
-0.539723 -8.54791e-18 1.51711
-0.441585 3.68041e-17 1.25496
-0.343451 3.21513e-18 1.08485
-0.24532 5.81444e-18 0.97628
-0.147191 4.12991e-18 0.91167
-0.0490634 -2.28335e-18 0.881468
0.0490634 -3.7964e-18 0.881468
0.147191 -1.39043e-17 0.91167
0.24532 -5.29683e-18 0.97628
0.343451 -2.41976e-17 1.08485
0.441585 1.39257e-18 1.25496
0.539723 3.29221e-17 1.51711
0.637867 9.88634e-17 1.92154
0.736016 -1.6783e-16 2.53754
0.834173 -9.15647e-17 3.38913
0.932337 1.00925e-16 4.17614
1.03051 -5.26275e-18 4.09378
1.12869 1.38303e-16 3.05666
1.22689 -1.07201e-17 1.97581
1.32509 -6.33389e-17 1.25102
1.42331 2.28709e-17 0.816352
1.52154 -8.54181e-18 0.555283
1.61978 1.28754e-17 0.392975
1.71804 7.6285e-19 0.287893
1.81632 -3.8956e-18 0.217204
1.91462 -3.12262e-18 0.168008
2.01293 3.58724e-19 0.132742
2.11126 1.67334e-18 0.106806
2.20961 -3.84247e-19 0.0873018
2.30798 7.44067e-19 0.0723461
2.40638 2.9399e-19 0.0606803
2.50479 -2.1399e-18 0.0514417
2.60323 5.84311e-20 0.044026
2.7017 -7.22748e-19 0.0380012
2.80019 -2.88714e-19 0.0330529
2.89871 -3.53226e-19 0.0289485
2.99725 -4.24222e-19 0.0255135
3.09583 -5.89769e-19 0.0226152
3.19443 1.00989e-20 0.0201513
3.29307 6.88092e-20 0.0180424
3.39173 -3.17315e-19 0.0162257
3.49043 1.3467e-19 0.0146516
3.58916 1.80158e-19 0.0132803
3.68793 5.42161e-20 0.0120795
3.78673 2.58317e-19 0.0110232
3.88557 1.91102e-19 0.0100898
3.98445 1.88673e-20 0.00926164
4.08336 -2.07356e-19 0.00852403
4.18232 1.22137e-19 0.00786468
4.28131 -8.23483e-20 0.00727329
4.38035 2.92886e-20 0.00674115
4.47943 1.26126e-20 0.00626088
4.57855 3.02717e-21 0.00582618
4.67772 -3.2379e-20 0.00543167
4.77694 -3.66752e-20 0.00507271
4.8762 4.14399e-20 0.00474532
4.97551 3.86433e-20 0.00444603
5.07487 -1.21321e-20 0.00417184
5.17427 4.19239e-20 0.00392011
5.27373 1.74218e-20 0.00368855
5.37325 2.17009e-20 0.00347514
5.47281 -7.17715e-22 0.00327811
5.57243 2.3256e-20 0.00309588
5.67211 -1.52721e-20 0.00292708
5.77184 -2.36211e-20 0.00277046
5.87163 -1.28596e-20 0.00262492
5.97148 1.20001e-20 0.0024895
6.07139 -1.24692e-20 0.0023633
6.17136 1.7557e-20 0.00224555
6.2714 8.95636e-21 0.00213555
6.37149 5.50056e-21 0.00203265
6.47166 1.93525e-20 0.00193628
6.57188 7.70487e-21 0.00184593
6.67218 -2.30979e-22 0.00176113
6.77254 1.11033e-20 0.00168146
6.87298 -4.66324e-21 0.00160652
6.97348 -6.63184e-21 0.00153597
7.07406 1.12138e-20 0.00146949
7.17471 1.05331e-20 0.00140678
7.27544 -7.00762e-21 0.00134759
7.37624 1.34253e-20 0.00129165
7.47712 -2.4274e-21 0.00123876
7.57807 4.15212e-21 0.00118871
7.67911 4.40604e-21 0.0011413
7.78023 1.52543e-21 0.00109636
7.88143 5.39621e-21 0.00105374
7.98271 5.47447e-21 0.00101328
8.08408 7.65625e-21 0.000974844
8.18554 -1.81847e-21 0.000938313
8.28708 -2.87311e-21 0.000903568
8.38872 -6.91812e-21 0.000870499
8.49044 -1.4803e-21 0.000839006
8.59226 -5.19979e-21 0.000808996
8.69417 5.84966e-21 0.000780383
8.79618 1.37249e-21 0.000753086
8.89828 2.48839e-21 0.000727029
9.00048 1.49424e-21 0.000702144
9.10278 7.39382e-22 0.000678364
9.20518 3.19862e-21 0.000655629
9.30769 4.67152e-21 0.000633882
9.4103 -1.2686e-21 0.000613069
9.51301 1.12613e-21 0.000593142
9.61583 1.15792e-21 0.000574052
9.71877 2.54864e-22 0.000555758
9.82181 2.45434e-21 0.000538217
9.92496 3.09225e-21 0.000521391
10.0282 -1.8356e-21 0.000505245
10.1316 3.10106e-22 0.000489743
10.2351 3.86423e-23 0.000474855
10.3387 1.41573e-21 0.00046055
10.4425 -1.67131e-21 0.0004468
10.5463 2.26693e-21 0.000433579
10.6503 7.93805e-22 0.00042086
10.7545 -2.15607e-21 0.000408621
10.8587 6.84741e-22 0.000396839
10.9631 2.34459e-21 0.000385494
11.0676 -1.21775e-21 0.000374564
11.1722 2.83582e-22 0.000364031
11.277 -1.54581e-22 0.000353878
11.3819 1.06042e-21 0.000344087
11.487 -1.20749e-21 0.000334643
11.5922 -6.47535e-23 0.000325529
11.6975 1.75256e-22 0.000316733
11.803 -1.47904e-21 0.00030824
11.9086 -1.83254e-21 0.000300037
12.0144 1.44018e-23 0.000292112
12.1204 -3.923e-22 0.000284454
12.2265 -5.65946e-23 0.000277051
12.3327 -9.97798e-22 0.000269893
12.4391 2.12491e-21 0.000262969
12.5457 -5.18561e-22 0.000256271
12.6524 -1.47532e-21 0.000249789
12.7593 -9.36742e-22 0.000243515
12.8664 -6.1633e-22 0.00023744
12.9737 -6.78398e-22 0.000231556
13.0811 3.25206e-22 0.000225856
13.1887 -8.53991e-22 0.000220334
13.2965 -7.05811e-22 0.000214981
13.4044 -2.10808e-23 0.000209792
13.5126 -4.31215e-22 0.000204761
13.6209 -1.34758e-22 0.000199881
13.7294 2.52553e-22 0.000195147
13.8382 -4.75007e-22 0.000190554
13.9471 -1.01373e-22 0.000186096
14.0562 -4.86593e-22 0.000181768
14.1655 1.72519e-22 0.000177566
14.275 -5.79057e-22 0.000173485
14.3848 -3.45605e-22 0.000169521
14.4947 -5.95448e-22 0.00016567
14.6049 1.77781e-22 0.000161928
14.7152 4.39347e-22 0.00015829
14.8258 7.30561e-22 0.000154754
14.9367 6.36086e-22 0.000151315
15.0477 3.51159e-22 0.000147971
15.159 7.49649e-22 0.000144719
15.2705 -5.31883e-22 0.000141554
15.3823 -2.34673e-22 0.000138474
15.4943 1.43012e-22 0.000135477
15.6066 -4.4514e-22 0.00013256
15.7191 -9.86692e-23 0.000129719
15.8319 8.96541e-22 0.000126954
15.9449 9.28868e-23 0.00012426
16.0582 6.2137e-23 0.000121635
16.1717 4.55395e-24 0.000119079
16.2856 6.2243e-23 0.000116587
16.3997 1.32645e-22 0.000114159
16.5141 -2.24395e-23 0.000111792
16.6288 2.46725e-22 0.000109485
16.7437 1.15422e-23 0.000107235
16.859 -7.13984e-23 0.00010504
16.9746 1.85668e-22 0.0001029
17.0905 -1.70285e-22 0.000100812
17.2067 2.00143e-23 9.87747e-05
17.3232 -2.05277e-23 9.67866e-05
17.4401 -1.53933e-24 9.48463e-05
17.5572 -3.03045e-22 9.29522e-05
17.6748 5.36122e-23 9.1103e-05
17.7926 1.10154e-22 8.92975e-05
17.9108 1.22824e-22 8.75342e-05
18.0294 2.07093e-22 8.5812e-05
18.1483 -1.85333e-22 8.41296e-05
18.2676 1.18541e-22 8.24859e-05
18.3873 3.05641e-22 8.08798e-05
18.5074 -1.3063e-23 7.93102e-05
18.6278 2.52674e-22 7.77761e-05
18.7487 2.86177e-22 7.62764e-05
18.8699 -1.41495e-22 7.48102e-05
18.9916 -2.5639e-22 7.33765e-05
19.1137 5.12808e-24 7.19745e-05
19.2362 -1.84986e-22 7.06031e-05
19.3592 -6.93625e-23 6.92617e-05
19.4826 1.02762e-22 6.79493e-05
19.6065 -5.36737e-23 6.66651e-05
19.7309 2.18028e-22 6.54085e-05
19.8557 5.15917e-23 6.41785e-05
19.9811 7.15397e-23 6.29746e-05
20.1069 9.74552e-23 6.17959e-05
20.2333 6.12269e-23 6.06419e-05
20.3602 4.31783e-23 5.95118e-05
20.4876 1.24431e-22 5.84049e-05
20.6156 -5.96354e-23 5.73208e-05
20.7441 1.54808e-22 5.62588e-05
20.8732 -1.17443e-23 5.52182e-05
21.0029 -2.58953e-22 5.41985e-05
21.1332 -6.38815e-23 5.31993e-05
21.2642 -8.66973e-23 5.22198e-05
21.3958 -4.57445e-23 5.12596e-05
21.528 1.03971e-22 5.03183e-05
21.6609 -1.02552e-22 4.93952e-05
21.7945 1.42251e-24 4.849e-05
21.9288 -3.0586e-23 4.76021e-05
22.0639 6.07524e-23 4.67311e-05
22.1997 -1.33397e-22 4.58766e-05
22.3363 -1.46739e-23 4.50381e-05
22.4736 1.8885e-22 4.42152e-05
22.6118 5.84729e-23 4.34075e-05
22.7509 9.64339e-23 4.26146e-05
22.8908 -4.06445e-23 4.18362e-05
23.0316 -8.48552e-23 4.10717e-05
23.1733 -3.24656e-23 4.03209e-05
23.316 -7.07645e-23 3.95834e-05
23.4597 3.90357e-23 3.88589e-05
23.6044 2.04793e-24 3.81469e-05
23.7502 -3.55733e-23 3.74472e-05
23.8971 -2.34481e-23 3.67594e-05
24.0451 1.17898e-23 3.60832e-05
24.1944 7.73548e-24 3.54182e-05
24.3448 2.49608e-23 3.47642e-05
24.4966 6.79398e-23 3.41208e-05
24.6496 -8.36598e-24 3.34878e-05
24.8041 1.12429e-22 3.28647e-05
24.9601 7.86281e-23 3.22514e-05
25.1175 -4.93312e-23 3.16474e-05
25.2766 7.47458e-23 3.10525e-05
25.4373 7.60332e-23 3.04665e-05
25.5998 6.22103e-24 2.98889e-05
25.7641 -9.28685e-24 2.93195e-05
25.9304 5.35903e-23 2.8758e-05
26.0988 4.03452e-23 2.82041e-05
26.2693 -2.4388e-23 2.76574e-05
26.4421 -3.0943e-23 2.71176e-05
26.6174 -5.25104e-24 2.65844e-05
26.7954 -6.26502e-24 2.60574e-05
26.9761 -4.91483e-23 2.55363e-05
27.1598 -7.40981e-24 2.50206e-05
27.3468 -5.01314e-24 2.451e-05
27.5373 2.84079e-23 2.4004e-05
27.7317 -1.50746e-23 2.35021e-05
27.9302 2.18906e-23 2.30037e-05
28.1333 2.73043e-23 2.25083e-05
28.3415 -3.29857e-23 2.20151e-05
28.5554 -2.56329e-23 2.15232e-05
28.7758 1.26847e-24 2.10319e-05
29.0035 -2.42182e-23 2.05397e-05
29.2396 2.21409e-23 2.00453e-05
29.4858 4.40245e-23 1.95467e-05
29.7441 3.64293e-23 1.90412e-05
30.0173 -1.09006e-23 1.85251e-05
30.3101 2.06404e-23 1.79929e-05
30.6297 -3.90241e-23 1.74347e-05
30.9905 -5.00736e-24 1.6832e-05
31.4301 -4.32417e-23 1.61347e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.125Nc1Quantum/iFpTwoLoop.txt <==
-31.4301 -1.32988e-23 1.61346e-05
-30.9905 -1.07351e-22 1.68319e-05
-30.6297 -2.36298e-23 1.74346e-05
-30.3101 -3.61376e-23 1.79927e-05
-30.0173 7.45198e-23 1.8525e-05
-29.7441 -4.97845e-23 1.9041e-05
-29.4858 1.99929e-23 1.95465e-05
-29.2396 -2.25459e-23 2.00451e-05
-29.0035 -1.93072e-23 2.05395e-05
-28.7758 -5.06937e-23 2.10316e-05
-28.5554 2.08608e-23 2.1523e-05
-28.3415 -9.95899e-23 2.20148e-05
-28.1333 -5.79186e-23 2.2508e-05
-27.9302 -1.85961e-23 2.30035e-05
-27.7317 1.08632e-22 2.35018e-05
-27.5373 -5.36624e-23 2.40037e-05
-27.3468 1.01121e-23 2.45098e-05
-27.1598 -1.29971e-22 2.50204e-05
-26.9761 4.70347e-23 2.5536e-05
-26.7954 5.72879e-23 2.60571e-05
-26.6174 -2.20707e-23 2.65841e-05
-26.4421 4.65756e-23 2.71173e-05
-26.2693 6.13727e-23 2.7657e-05
-26.0988 2.11324e-23 2.82037e-05
-25.9304 8.25399e-24 2.87577e-05
-25.7641 1.33089e-22 2.93192e-05
-25.5998 -1.49266e-23 2.98885e-05
-25.4373 1.01051e-22 3.04661e-05
-25.2766 4.05676e-23 3.10521e-05
-25.1175 -6.14445e-24 3.1647e-05
-24.9601 1.68462e-24 3.22509e-05
-24.8041 9.30231e-23 3.28643e-05
-24.6496 6.39463e-23 3.34873e-05
-24.4966 -5.50414e-23 3.41204e-05
-24.3448 -2.47288e-23 3.47637e-05
-24.1944 -1.80287e-22 3.54177e-05
-24.0451 -5.69393e-24 3.60827e-05
-23.8971 8.14457e-23 3.67589e-05
-23.7502 -3.86299e-22 3.74466e-05
-23.6044 5.15197e-23 3.81463e-05
-23.4597 9.10362e-25 3.88583e-05
-23.316 -3.3629e-24 3.95828e-05
-23.1733 -1.7751e-23 4.03203e-05
-23.0316 -1.86482e-23 4.10711e-05
-22.8908 2.80937e-23 4.18355e-05
-22.7509 -2.079e-22 4.26139e-05
-22.6118 3.18049e-22 4.34068e-05
-22.4736 -4.57982e-23 4.42145e-05
-22.3363 -1.094e-22 4.50373e-05
-22.1997 2.04357e-22 4.58758e-05
-22.0639 -1.04355e-22 4.67303e-05
-21.9288 2.33395e-23 4.76013e-05
-21.7945 -5.61247e-22 4.84891e-05
-21.6609 -2.97076e-23 4.93943e-05
-21.528 8.61114e-23 5.03174e-05
-21.3958 -2.09706e-22 5.12587e-05
-21.2642 5.67484e-23 5.22188e-05
-21.1332 -6.87226e-23 5.31983e-05
-21.0029 -3.61925e-22 5.41975e-05
-20.8732 -4.04592e-23 5.52171e-05
-20.7441 1.56354e-22 5.62577e-05
-20.6156 -1.28158e-22 5.73197e-05
-20.4876 -1.22954e-22 5.84038e-05
-20.3602 -6.87827e-23 5.95105e-05
-20.2333 -3.96108e-24 6.06406e-05
-20.1069 -5.61909e-23 6.17946e-05
-19.9811 -3.92957e-23 6.29733e-05
-19.8557 1.38635e-22 6.41772e-05
-19.7309 -6.23095e-23 6.54071e-05
-19.6065 1.96811e-22 6.66637e-05
-19.4826 -3.25664e-22 6.79478e-05
-19.3592 -1.96718e-23 6.92601e-05
-19.2362 -4.71827e-22 7.06015e-05
-19.1137 1.19347e-23 7.19728e-05
-18.9916 -4.51564e-22 7.33748e-05
-18.8699 7.37579e-22 7.48085e-05
-18.7487 -3.63107e-22 7.62746e-05
-18.6278 -6.07506e-23 7.77742e-05
-18.5074 1.15762e-22 7.93083e-05
-18.3873 -1.9559e-23 8.08778e-05
-18.2676 -3.98816e-22 8.24838e-05
-18.1483 -7.61914e-22 8.41274e-05
-18.0294 -1.25275e-22 8.58097e-05
-17.9108 -4.82045e-22 8.75319e-05
-17.7926 4.17257e-22 8.92951e-05
-17.6748 5.02743e-24 9.11006e-05
-17.5572 5.32576e-22 9.29497e-05
-17.4401 -1.25617e-22 9.48436e-05
-17.3232 -3.51663e-22 9.67839e-05
-17.2067 6.4401e-23 9.87719e-05
-17.0905 6.24763e-22 0.000100809
-16.9746 8.32615e-23 0.000102897
-16.859 -5.66823e-22 0.000105037
-16.7437 2.45454e-22 0.000107231
-16.6288 1.24057e-22 0.000109481
-16.5141 2.79536e-22 0.000111789
-16.3997 9.63092e-22 0.000114156
-16.2856 8.28468e-22 0.000116584
-16.1717 2.1384e-22 0.000119075
-16.0582 -2.94129e-23 0.000121631
-15.9449 -1.78679e-21 0.000124256
-15.8319 1.98622e-22 0.000126949
-15.7191 1.08002e-21 0.000129715
-15.6066 -1.88744e-22 0.000132555
-15.4943 -6.76399e-22 0.000135473
-15.3823 7.16481e-22 0.00013847
-15.2705 8.48039e-24 0.000141549
-15.159 2.78714e-22 0.000144713
-15.0477 1.50864e-22 0.000147966
-14.9367 5.18149e-22 0.00015131
-14.8258 -1.13517e-21 0.000154748
-14.7152 -1.0367e-21 0.000158284
-14.6049 -8.78795e-23 0.000161921
-14.4947 -3.37954e-22 0.000165664
-14.3848 -5.03264e-22 0.000169515
-14.275 -2.81394e-21 0.000173478
-14.1655 1.0221e-23 0.000177559
-14.0562 9.71939e-22 0.00018176
-13.9471 8.67575e-22 0.000186088
-13.8382 -1.0933e-21 0.000190546
-13.7294 -5.97381e-22 0.000195139
-13.6209 -1.42795e-23 0.000199872
-13.5126 1.98505e-21 0.000204752
-13.4044 -1.73961e-22 0.000209783
-13.2965 -1.91217e-21 0.000214971
-13.1887 -7.31816e-22 0.000220323
-13.0811 3.56668e-22 0.000225845
-12.9737 6.05208e-22 0.000231545
-12.8664 1.65192e-21 0.000237428
-12.7593 1.24091e-21 0.000243502
-12.6524 -4.73359e-21 0.000249776
-12.5457 6.79027e-22 0.000256258
-12.4391 -3.16302e-22 0.000262955
-12.3327 7.73361e-22 0.000269878
-12.2265 8.31771e-22 0.000277036
-12.1204 -3.8753e-21 0.000284438
-12.0144 -1.11995e-21 0.000292096
-11.9086 3.49933e-22 0.00030002
-11.803 -9.31785e-22 0.000308222
-11.6975 -5.02898e-21 0.000316714
-11.5922 -2.87007e-21 0.000325509
-11.487 4.21121e-21 0.000334622
-11.3819 7.38679e-21 0.000344065
-11.277 2.90703e-22 0.000353855
-11.1722 1.76484e-21 0.000364007
-11.0676 -2.28634e-22 0.000374539
-10.9631 -1.72566e-21 0.000385467
-10.8587 -4.7247e-21 0.000396812
-10.7545 -2.72871e-21 0.000408592
-10.6503 2.12114e-21 0.00042083
-10.5463 3.97264e-21 0.000433547
-10.4425 -7.93488e-21 0.000446767
-10.3387 5.68871e-21 0.000460515
-10.2351 -4.29786e-21 0.000474818
-10.1316 -5.39815e-21 0.000489704
-10.0282 8.99033e-21 0.000505204
-9.92496 -1.85511e-21 0.000521348
-9.82181 -2.9791e-21 0.000538171
-9.71877 3.2023e-21 0.00055571
-9.61583 -1.01156e-20 0.000574002
-9.51301 1.66543e-20 0.000593088
-9.4103 -5.58024e-22 0.000613013
-9.30769 -4.79274e-22 0.000633822
-9.20518 3.53735e-21 0.000655566
-9.10278 -6.46707e-21 0.000678298
-9.00048 7.84683e-21 0.000702074
-8.89828 -7.48811e-22 0.000726955
-8.79618 -1.63065e-20 0.000753008
-8.69417 -6.85105e-21 0.0007803
-8.59226 2.4443e-21 0.000808908
-8.49044 -8.20297e-21 0.000838913
-8.38872 -1.23409e-21 0.0008704
-8.28708 -1.3822e-21 0.000903462
-8.18554 3.12346e-20 0.000938201
-8.08408 -3.58999e-20 0.000974725
-7.98271 -7.14154e-21 0.00101315
-7.88143 9.0573e-22 0.0010536
-7.78023 5.26528e-21 0.00109622
-7.67911 2.5414e-20 0.00114115
-7.57807 -1.9867e-20 0.00118854
-7.47712 -1.80504e-21 0.00123859
-7.37624 2.69612e-20 0.00129147
-7.27544 6.38012e-20 0.00134739
-7.17471 -2.62149e-20 0.00140657
-7.07406 7.60084e-20 0.00146926
-6.97348 1.0848e-20 0.00153573
-6.87298 -4.03583e-20 0.00160626
-6.77254 -3.81674e-20 0.00168118
-6.67218 -1.87791e-20 0.00176083
-6.57188 -2.44537e-20 0.00184561
-6.47166 -8.84274e-21 0.00193593
-6.37149 9.81464e-23 0.00203227
-6.2714 5.90853e-20 0.00213514
-6.17136 -1.21832e-19 0.00224512
-6.07139 2.50223e-21 0.00236283
-5.97148 2.45699e-20 0.00248899
-5.87163 1.47558e-19 0.00262437
-5.77184 1.19716e-20 0.00276986
-5.67211 -2.82468e-20 0.00292643
-5.57243 4.16903e-20 0.00309519
-5.47281 -7.11457e-20 0.00327735
-5.37325 6.61439e-20 0.00347432
-5.27373 6.85672e-20 0.00368766
-5.17427 -9.5396e-20 0.00391914
-5.07487 -4.74952e-20 0.00417079
-4.97551 1.64556e-20 0.0044449
-4.8762 -7.99213e-20 0.00474409
-4.77694 5.90368e-20 0.00507138
-4.67772 -4.83609e-20 0.00543023
-4.57855 -2.29223e-19 0.00582463
-4.47943 3.31706e-20 0.00625923
-4.38035 -1.16019e-19 0.0067394
-4.28131 9.86666e-20 0.00727145
-4.18232 -3.24402e-19 0.00786277
-4.08336 4.08899e-19 0.00852207
-3.98445 -9.12218e-19 0.0092597
-3.88557 -7.10752e-19 0.010088
-3.78673 -2.98885e-19 0.0110216
-3.68793 -2.41442e-20 0.0120783
-3.58916 -1.3677e-18 0.0132798
-3.49043 3.42998e-19 0.0146521
-3.39173 -8.8871e-19 0.0162276
-3.29307 -2.30899e-19 0.0180461
-3.19443 3.77798e-19 0.0201572
-3.09583 7.60768e-19 0.0226235
-2.99725 -3.81674e-19 0.0255239
-2.89871 -3.63346e-18 0.02896
-2.80019 -3.44136e-18 0.0330638
-2.7017 7.64072e-18 0.038009
-2.60323 -5.95014e-18 0.0440271
-2.50479 -3.62431e-18 0.0514314
-2.40638 3.65418e-18 0.0606525
-2.30798 7.97862e-18 0.0722922
-2.20961 -7.94948e-18 0.087209
-2.11126 -2.04396e-17 0.106655
-2.01293 3.18728e-17 0.132501
-1.91462 2.20323e-17 0.167624
-1.81632 5.20228e-17 0.216587
-1.71804 -6.26744e-18 0.286877
-1.61978 1.55885e-16 0.391249
-1.52154 -1.40855e-16 0.552236
-1.42331 -1.87616e-16 0.810755
-1.32509 5.25568e-16 1.2405
-1.22689 -2.56263e-16 1.95685
-1.12869 -3.24743e-16 3.03054
-1.03051 -1.57915e-16 4.08456
-0.932337 -6.94888e-16 4.20842
-0.834173 7.1024e-15 3.43857
-0.736016 -2.64083e-15 2.58043
-0.637867 1.92423e-15 1.95404
-0.539723 -1.62828e-16 1.54165
-0.441585 -9.91507e-16 1.27418
-0.343451 -1.35225e-15 1.10065
-0.24532 1.57522e-16 0.989939
-0.147191 2.29535e-15 0.924077
-0.0490634 -1.19736e-16 0.893293
0.0490634 2.53728e-16 0.893293
0.147191 -6.65529e-16 0.924077
0.24532 -1.69614e-15 0.989939
0.343451 6.76035e-17 1.10065
0.441585 1.27534e-15 1.27418
0.539723 8.3109e-16 1.54165
0.637867 6.12126e-17 1.95404
0.736016 7.37318e-16 2.58043
0.834173 -1.87613e-15 3.43857
0.932337 -1.84069e-15 4.20842
1.03051 -1.12276e-16 4.08456
1.12869 1.37015e-17 3.03054
1.22689 -1.40906e-17 1.95685
1.32509 7.90694e-17 1.2405
1.42331 1.59761e-17 0.810755
1.52154 1.31221e-16 0.552236
1.61978 -1.12856e-16 0.391249
1.71804 -1.64321e-17 0.286877
1.81632 -6.33237e-17 0.216587
1.91462 -4.80762e-18 0.167624
2.01293 -1.77254e-17 0.132501
2.11126 2.77546e-17 0.106655
2.20961 -2.86203e-19 0.087209
2.30798 -9.70625e-19 0.0722922
2.40638 -5.96684e-18 0.0606525
2.50479 1.90993e-18 0.0514314
2.60323 3.10968e-18 0.0440271
2.7017 -1.16273e-18 0.038009
2.80019 9.00431e-18 0.0330638
2.89871 7.08807e-19 0.02896
2.99725 1.33566e-18 0.0255239
3.09583 -8.53415e-19 0.0226235
3.19443 8.23745e-19 0.0201572
3.29307 6.95452e-19 0.0180461
3.39173 1.47901e-20 0.0162276
3.49043 3.60572e-19 0.0146521
3.58916 5.21092e-19 0.0132798
3.68793 4.06781e-19 0.0120783
3.78673 2.58983e-19 0.0110216
3.88557 -8.30384e-19 0.010088
3.98445 5.83156e-19 0.0092597
4.08336 -6.90844e-19 0.00852207
4.18232 3.21817e-19 0.00786277
4.28131 -5.79734e-19 0.00727145
4.38035 1.18423e-19 0.0067394
4.47943 7.51787e-20 0.00625923
4.57855 1.20335e-19 0.00582463
4.67772 -3.07053e-19 0.00543023
4.77694 -1.25162e-19 0.00507138
4.8762 8.38327e-20 0.00474409
4.97551 -2.34493e-19 0.0044449
5.07487 -8.06656e-20 0.00417079
5.17427 -3.28121e-20 0.00391914
5.27373 -6.91928e-20 0.00368766
5.37325 -5.81996e-20 0.00347432
5.47281 -1.76348e-19 0.00327735
5.57243 -1.05909e-19 0.00309519
5.67211 8.26995e-20 0.00292643
5.77184 -5.37979e-20 0.00276986
5.87163 -5.09713e-20 0.00262437
5.97148 -1.16731e-19 0.00248899
6.07139 4.9038e-20 0.00236283
6.17136 9.70052e-20 0.00224512
6.2714 -1.40272e-19 0.00213514
6.37149 7.6831e-20 0.00203227
6.47166 7.34623e-20 0.00193593
6.57188 3.6996e-20 0.00184561
6.67218 3.82529e-21 0.00176083
6.77254 3.78104e-20 0.00168118
6.87298 -2.77728e-20 0.00160626
6.97348 5.18354e-21 0.00153573
7.07406 4.3808e-20 0.00146926
7.17471 -2.8876e-21 0.00140657
7.27544 4.16746e-22 0.00134739
7.37624 -2.66013e-20 0.00129147
7.47712 -6.62657e-21 0.00123859
7.57807 1.34225e-21 0.00118854
7.67911 6.13664e-21 0.00114115
7.78023 1.44301e-21 0.00109622
7.88143 1.08363e-20 0.0010536
7.98271 -8.9034e-21 0.00101315
8.08408 -7.08394e-21 0.000974725
8.18554 3.94816e-22 0.000938201
8.28708 -5.22313e-22 0.000903462
8.38872 -1.57727e-20 0.0008704
8.49044 -8.35199e-21 0.000838913
8.59226 2.36961e-21 0.000808908
8.69417 2.45082e-20 0.0007803
8.79618 3.20914e-22 0.000753008
8.89828 -1.12123e-20 0.000726955
9.00048 -3.43854e-21 0.000702074
9.10278 1.37756e-21 0.000678298
9.20518 8.81703e-21 0.000655566
9.30769 -2.93126e-21 0.000633822
9.4103 2.81046e-21 0.000613013
9.51301 -1.39612e-21 0.000593088
9.61583 -1.54148e-22 0.000574002
9.71877 -4.63758e-21 0.00055571
9.82181 1.7215e-21 0.000538171
9.92496 2.16181e-21 0.000521348
10.0282 2.62681e-21 0.000505204
10.1316 4.70788e-21 0.000489704
10.2351 -3.06178e-21 0.000474818
10.3387 1.08085e-20 0.000460515
10.4425 4.89389e-21 0.000446767
10.5463 -8.77473e-21 0.000433547
10.6503 1.33379e-21 0.00042083
10.7545 -1.50362e-21 0.000408592
10.8587 -2.5937e-21 0.000396812
10.9631 -3.35188e-21 0.000385467
11.0676 3.20509e-21 0.000374539
11.1722 2.5612e-21 0.000364007
11.277 -1.036e-21 0.000353855
11.3819 -8.65948e-22 0.000344065
11.487 -4.40406e-21 0.000334622
11.5922 2.67459e-21 0.000325509
11.6975 -3.84036e-21 0.000316714
11.803 1.72292e-21 0.000308222
11.9086 2.49668e-21 0.00030002
12.0144 3.4647e-21 0.000292096
12.1204 -1.15444e-21 0.000284438
12.2265 -2.98711e-21 0.000277036
12.3327 -2.35284e-21 0.000269878
12.4391 5.21485e-21 0.000262955
12.5457 -5.28835e-22 0.000256258
12.6524 -2.41165e-22 0.000249776
12.7593 -9.93309e-22 0.000243502
12.8664 -2.45545e-21 0.000237428
12.9737 -6.159e-22 0.000231545
13.0811 1.04327e-21 0.000225845
13.1887 -2.49108e-21 0.000220323
13.2965 2.94385e-22 0.000214971
13.4044 2.78168e-22 0.000209783
13.5126 3.68429e-22 0.000204752
13.6209 -2.38505e-22 0.000199872
13.7294 -8.09661e-22 0.000195139
13.8382 2.49288e-22 0.000190546
13.9471 -7.34627e-22 0.000186088
14.0562 -3.24823e-22 0.00018176
14.1655 3.18514e-22 0.000177559
14.275 6.81857e-22 0.000173478
14.3848 3.09859e-22 0.000169515
14.4947 1.03974e-22 0.000165664
14.6049 -1.51032e-21 0.000161921
14.7152 9.5761e-22 0.000158284
14.8258 4.6493e-22 0.000154748
14.9367 -5.06595e-22 0.00015131
15.0477 -9.86667e-22 0.000147966
15.159 -4.42451e-22 0.000144713
15.2705 7.73722e-22 0.000141549
15.3823 -1.004e-21 0.00013847
15.4943 5.03885e-22 0.000135473
15.6066 9.34789e-23 0.000132555
15.7191 -1.16996e-22 0.000129715
15.8319 -3.84872e-22 0.000126949
15.9449 5.87247e-22 0.000124256
16.0582 -1.19386e-21 0.000121631
16.1717 -6.98194e-23 0.000119075
16.2856 6.09364e-22 0.000116584
16.3997 -3.10793e-22 0.000114156
16.5141 -5.27938e-22 0.000111789
16.6288 1.03558e-22 0.000109481
16.7437 -8.97924e-23 0.000107231
16.859 -3.84382e-22 0.000105037
16.9746 -9.07013e-22 0.000102897
17.0905 4.96967e-22 0.000100809
17.2067 1.80953e-23 9.87719e-05
17.3232 2.60264e-22 9.67839e-05
17.4401 -1.81003e-22 9.48436e-05
17.5572 -2.00941e-22 9.29497e-05
17.6748 -9.36476e-22 9.11006e-05
17.7926 -7.84908e-23 8.92951e-05
17.9108 5.61443e-22 8.75319e-05
18.0294 -1.18202e-21 8.58097e-05
18.1483 -9.41688e-22 8.41274e-05
18.2676 2.50187e-22 8.24838e-05
18.3873 1.03367e-22 8.08778e-05
18.5074 -2.22668e-22 7.93083e-05
18.6278 -4.13356e-22 7.77742e-05
18.7487 -4.85944e-22 7.62746e-05
18.8699 3.15842e-22 7.48085e-05
18.9916 1.191e-22 7.33748e-05
19.1137 4.32194e-22 7.19728e-05
19.2362 7.48872e-22 7.06015e-05
19.3592 -1.64623e-22 6.92601e-05
19.4826 3.10851e-23 6.79478e-05
19.6065 2.17382e-22 6.66637e-05
19.7309 1.33465e-22 6.54071e-05
19.8557 -1.98897e-23 6.41772e-05
19.9811 1.57762e-22 6.29733e-05
20.1069 -1.42938e-22 6.17946e-05
20.2333 -1.03245e-22 6.06406e-05
20.3602 5.80732e-24 5.95105e-05
20.4876 1.06785e-22 5.84038e-05
20.6156 3.80853e-23 5.73197e-05
20.7441 -3.315e-23 5.62577e-05
20.8732 -5.48017e-23 5.52171e-05
21.0029 -8.10598e-23 5.41975e-05
21.1332 1.58216e-22 5.31983e-05
21.2642 3.85938e-22 5.22188e-05
21.3958 -1.9706e-23 5.12587e-05
21.528 -6.53526e-23 5.03174e-05
21.6609 -2.1478e-22 4.93943e-05
21.7945 9.38369e-23 4.84891e-05
21.9288 -6.41017e-23 4.76013e-05
22.0639 -1.84623e-22 4.67303e-05
22.1997 -9.42877e-23 4.58758e-05
22.3363 -1.25822e-22 4.50373e-05
22.4736 -2.90557e-22 4.42145e-05
22.6118 6.50831e-23 4.34068e-05
22.7509 1.03798e-22 4.26139e-05
22.8908 -2.21583e-23 4.18355e-05
23.0316 -7.50465e-23 4.10711e-05
23.1733 6.32952e-23 4.03203e-05
23.316 3.56158e-22 3.95828e-05
23.4597 -5.04305e-23 3.88583e-05
23.6044 4.88296e-24 3.81463e-05
23.7502 -9.61013e-24 3.74466e-05
23.8971 -7.48891e-23 3.67589e-05
24.0451 6.31842e-23 3.60827e-05
24.1944 4.06281e-23 3.54177e-05
24.3448 -1.08552e-22 3.47637e-05
24.4966 1.49746e-22 3.41204e-05
24.6496 -1.0182e-22 3.34873e-05
24.8041 -6.94935e-23 3.28643e-05
24.9601 1.67287e-23 3.22509e-05
25.1175 -4.28002e-23 3.1647e-05
25.2766 -7.68538e-25 3.10521e-05
25.4373 -4.83613e-23 3.04661e-05
25.5998 -2.95289e-23 2.98885e-05
25.7641 -6.36638e-23 2.93192e-05
25.9304 -1.28058e-23 2.87577e-05
26.0988 4.49304e-23 2.82037e-05
26.2693 -4.38209e-24 2.7657e-05
26.4421 3.139e-23 2.71173e-05
26.6174 1.46531e-22 2.65841e-05
26.7954 2.35257e-23 2.60571e-05
26.9761 -7.68192e-24 2.5536e-05
27.1598 5.03461e-23 2.50204e-05
27.3468 -1.74639e-22 2.45098e-05
27.5373 3.99274e-25 2.40037e-05
27.7317 -2.57755e-24 2.35018e-05
27.9302 -8.2371e-23 2.30035e-05
28.1333 1.13992e-23 2.2508e-05
28.3415 -9.44956e-23 2.20148e-05
28.5554 9.63025e-24 2.1523e-05
28.7758 6.10406e-23 2.10316e-05
29.0035 4.1119e-23 2.05395e-05
29.2396 -9.30597e-23 2.00451e-05
29.4858 3.46098e-23 1.95465e-05
29.7441 6.24863e-23 1.9041e-05
30.0173 1.57546e-23 1.8525e-05
30.3101 -2.28007e-23 1.79927e-05
30.6297 -3.93739e-23 1.74346e-05
30.9905 -2.06411e-24 1.68319e-05
31.4301 -8.66212e-24 1.61346e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.125Nc1Quantum/iFp_FRG.txt <==
-31.4301 2.1457e-23 1.61345e-05
-30.9905 3.34175e-23 1.68318e-05
-30.6297 2.09614e-23 1.74345e-05
-30.3101 8.39716e-25 1.79926e-05
-30.0173 3.10954e-23 1.85249e-05
-29.7441 4.30564e-23 1.90409e-05
-29.4858 1.26423e-23 1.95463e-05
-29.2396 -1.57057e-23 2.0045e-05
-29.0035 -4.55267e-24 2.05394e-05
-28.7758 -1.84148e-23 2.10315e-05
-28.5554 1.97617e-23 2.15229e-05
-28.3415 -6.66314e-24 2.20147e-05
-28.1333 3.67294e-23 2.25079e-05
-27.9302 -4.85894e-23 2.30033e-05
-27.7317 -8.91919e-24 2.35017e-05
-27.5373 5.05966e-26 2.40036e-05
-27.3468 -2.41456e-23 2.45096e-05
-27.1598 -3.05086e-23 2.50202e-05
-26.9761 2.36858e-23 2.55358e-05
-26.7954 -6.73585e-23 2.60569e-05
-26.6174 -1.64272e-23 2.65839e-05
-26.4421 -2.59743e-23 2.71171e-05
-26.2693 -6.31108e-23 2.76568e-05
-26.0988 2.31973e-23 2.82035e-05
-25.9304 7.09605e-23 2.87574e-05
-25.7641 -4.85264e-23 2.93189e-05
-25.5998 8.11594e-23 2.98883e-05
-25.4373 1.45381e-22 3.04658e-05
-25.2766 -8.28722e-23 3.10519e-05
-25.1175 -1.09963e-23 3.16467e-05
-24.9601 -1.03735e-22 3.22507e-05
-24.8041 1.83841e-22 3.2864e-05
-24.6496 -6.63521e-23 3.3487e-05
-24.4966 -4.84604e-23 3.41201e-05
-24.3448 -5.08729e-23 3.47634e-05
-24.1944 1.02737e-22 3.54174e-05
-24.0451 4.06699e-23 3.60823e-05
-23.8971 1.22081e-22 3.67585e-05
-23.7502 9.46565e-23 3.74463e-05
-23.6044 3.21914e-23 3.8146e-05
-23.4597 -1.03389e-23 3.88579e-05
-23.316 3.77619e-23 3.95824e-05
-23.1733 -8.29465e-23 4.03199e-05
-23.0316 -4.92664e-23 4.10707e-05
-22.8908 3.18352e-23 4.18351e-05
-22.7509 -6.71396e-23 4.26135e-05
-22.6118 -7.97794e-23 4.34064e-05
-22.4736 6.82507e-23 4.4214e-05
-22.3363 6.35431e-23 4.50369e-05
-22.1997 7.39422e-23 4.58753e-05
-22.0639 8.86352e-23 4.67298e-05
-21.9288 1.96781e-22 4.76008e-05
-21.7945 6.19065e-23 4.84886e-05
-21.6609 -6.37975e-23 4.93938e-05
-21.528 1.81931e-22 5.03168e-05
-21.3958 5.72765e-23 5.12581e-05
-21.2642 -5.89406e-24 5.22182e-05
-21.1332 -1.1628e-22 5.31977e-05
-21.0029 -1.09896e-22 5.41969e-05
-20.8732 -5.3846e-23 5.52165e-05
-20.7441 6.62359e-23 5.6257e-05
-20.6156 2.73804e-23 5.7319e-05
-20.4876 7.11586e-23 5.84031e-05
-20.3602 2.10546e-22 5.95098e-05
-20.2333 2.03298e-23 6.06399e-05
-20.1069 4.01242e-22 6.17939e-05
-19.9811 1.91333e-23 6.29725e-05
-19.8557 5.3167e-23 6.41763e-05
-19.7309 1.7259e-22 6.54062e-05
-19.6065 1.26252e-22 6.66628e-05
-19.4826 -7.63434e-23 6.79469e-05
-19.3592 7.75851e-23 6.92592e-05
-19.2362 8.75747e-23 7.06006e-05
-19.1137 8.5473e-22 7.19718e-05
-18.9916 -1.92402e-22 7.33738e-05
-18.8699 1.25001e-22 7.48074e-05
-18.7487 7.22345e-23 7.62735e-05
-18.6278 -3.36931e-22 7.77731e-05
-18.5074 3.46359e-23 7.93072e-05
-18.3873 1.30044e-22 8.08766e-05
-18.2676 4.11872e-23 8.24826e-05
-18.1483 -1.54135e-22 8.41262e-05
-18.0294 2.74287e-23 8.58084e-05
-17.9108 -1.64417e-22 8.75306e-05
-17.7926 2.28574e-22 8.92937e-05
-17.6748 -3.218e-22 9.10992e-05
-17.5572 -3.02247e-23 9.29482e-05
-17.4401 4.9477e-23 9.48421e-05
-17.3232 2.85327e-23 9.67823e-05
-17.2067 3.63429e-22 9.87703e-05
-17.0905 2.36245e-22 0.000100807
-16.9746 -4.45872e-22 0.000102895
-16.859 -1.54623e-22 0.000105035
-16.7437 -9.78152e-23 0.00010723
-16.6288 2.12823e-22 0.000109479
-16.5141 6.12524e-22 0.000111787
-16.3997 2.29143e-22 0.000114154
-16.2856 -2.78289e-23 0.000116581
-16.1717 1.89348e-22 0.000119073
-16.0582 -8.22015e-22 0.000121629
-15.9449 3.19256e-22 0.000124253
-15.8319 4.48978e-22 0.000126947
-15.7191 3.32286e-22 0.000129713
-15.6066 -3.15619e-22 0.000132553
-15.4943 -2.78403e-22 0.00013547
-15.3823 4.40635e-22 0.000138467
-15.2705 9.08993e-22 0.000141546
-15.159 -6.57767e-22 0.00014471
-15.0477 -2.59033e-22 0.000147963
-14.9367 4.27589e-22 0.000151306
-14.8258 -9.94855e-22 0.000154744
-14.7152 4.12235e-22 0.00015828
-14.6049 -1.01236e-21 0.000161918
-14.4947 5.46323e-22 0.00016566
-14.3848 4.9466e-22 0.000169511
-14.275 6.73214e-22 0.000173474
-14.1655 -7.8327e-22 0.000177554
-14.0562 -7.62396e-23 0.000181756
-13.9471 -1.12316e-21 0.000186083
-13.8382 -2.86844e-22 0.000190541
-13.7294 -8.77205e-22 0.000195134
-13.6209 -2.23687e-22 0.000199867
-13.5126 -1.20432e-21 0.000204746
-13.4044 -5.61109e-22 0.000209777
-13.2965 -1.56429e-22 0.000214965
-13.1887 4.58704e-22 0.000220317
-13.0811 1.13333e-21 0.000225839
-12.9737 4.13969e-22 0.000231538
-12.8664 -2.8602e-22 0.000237421
-12.7593 -2.07286e-21 0.000243495
-12.6524 2.37234e-21 0.000249769
-12.5457 2.50322e-21 0.00025625
-12.4391 -1.58757e-21 0.000262947
-12.3327 9.80254e-22 0.00026987
-12.2265 4.61177e-22 0.000277027
-12.1204 -2.57554e-21 0.000284429
-12.0144 -6.88758e-21 0.000292086
-11.9086 -1.48209e-21 0.000300009
-11.803 -3.58365e-21 0.000308211
-11.6975 2.00996e-21 0.000316703
-11.5922 -1.55378e-22 0.000325498
-11.487 2.69587e-22 0.00033461
-11.3819 -1.3704e-21 0.000344053
-11.277 1.69783e-22 0.000353842
-11.1722 5.40572e-22 0.000363993
-11.0676 -3.86025e-21 0.000374524
-10.9631 7.2791e-22 0.000385452
-10.8587 3.33775e-21 0.000396796
-10.7545 3.05861e-21 0.000408576
-10.6503 2.50855e-21 0.000420812
-10.5463 -2.33539e-21 0.000433528
-10.4425 -3.72677e-23 0.000446747
-10.3387 -2.55377e-21 0.000460495
-10.2351 -4.15173e-22 0.000474797
-10.1316 -4.73601e-22 0.000489682
-10.0282 -1.77962e-21 0.00050518
-9.92496 -1.90704e-21 0.000521323
-9.82181 1.24787e-21 0.000538146
-9.71877 1.38979e-21 0.000555683
-9.61583 3.79774e-21 0.000573973
-9.51301 2.10484e-21 0.000593058
-9.4103 -1.06894e-20 0.000612981
-9.30769 -2.02055e-21 0.000633789
-9.20518 -4.3946e-21 0.000655531
-9.10278 -2.51425e-21 0.000678261
-9.00048 2.79533e-21 0.000702035
-8.89828 3.39303e-21 0.000726914
-8.79618 -1.15281e-20 0.000752964
-8.69417 3.53136e-20 0.000780254
-8.59226 7.52224e-21 0.00080886
-8.49044 6.26124e-21 0.000838861
-8.38872 8.21497e-21 0.000870345
-8.28708 2.01837e-20 0.000903405
-8.18554 -1.62158e-20 0.00093814
-8.08408 -1.07037e-20 0.00097466
-7.98271 -4.90924e-21 0.00101308
-7.88143 6.98565e-21 0.00105353
-7.78023 1.04622e-20 0.00109614
-7.67911 3.13522e-20 0.00114106
-7.57807 3.35148e-20 0.00118846
-7.47712 3.14043e-20 0.00123849
-7.37624 2.25505e-20 0.00129137
-7.27544 3.67367e-20 0.00134728
-7.17471 3.81872e-20 0.00140645
-7.07406 5.61602e-20 0.00146913
-6.97348 2.77283e-20 0.00153559
-6.87298 5.55255e-20 0.00160611
-6.77254 4.81648e-20 0.00168101
-6.67218 5.68597e-20 0.00176066
-6.57188 1.0585e-19 0.00184542
-6.47166 5.64953e-20 0.00193573
-6.37149 4.87904e-20 0.00203205
-6.2714 2.14919e-19 0.0021349
-6.17136 1.24393e-19 0.00224485
-6.07139 1.03762e-19 0.00236254
-5.97148 5.36156e-20 0.00248867
-5.87163 5.59465e-20 0.00262402
-5.77184 1.41819e-19 0.00276947
-5.67211 2.33211e-19 0.00292601
-5.57243 1.58684e-19 0.00309472
-5.47281 3.01146e-19 0.00327683
-5.37325 2.30563e-19 0.00347374
-5.27373 1.35318e-19 0.00368702
-5.17427 2.5543e-19 0.00391843
-5.07487 2.7613e-19 0.00417
-4.97551 2.32e-19 0.00444402
-4.8762 -4.71089e-20 0.00474311
-4.77694 6.42885e-19 0.00507028
-4.67772 6.23776e-19 0.00542899
-4.57855 2.79148e-19 0.00582323
-4.47943 3.30734e-19 0.00625764
-4.38035 4.967e-19 0.0067376
-4.28131 3.01429e-19 0.00726939
-4.18232 9.35483e-19 0.00786041
-4.08336 1.09768e-18 0.00851938
-3.98445 1.06831e-19 0.00925661
-3.88557 2.35509e-19 0.0100844
-3.78673 -4.93955e-19 0.0110175
-3.68793 1.56574e-19 0.0120735
-3.58916 5.07099e-19 0.0132741
-3.49043 3.03814e-18 0.0146454
-3.39173 2.49153e-18 0.0162196
-3.29307 6.59491e-19 0.0180364
-3.19443 3.5267e-18 0.0201454
-3.09583 1.44242e-18 0.0226088
-2.99725 1.15555e-19 0.0255054
-2.89871 -2.81728e-18 0.0289371
-2.80019 -5.99817e-18 0.0330355
-2.7017 -1.4486e-17 0.0379744
-2.60323 -1.51683e-17 0.0439854
-2.50479 -3.21694e-17 0.0513815
-2.40638 -4.77978e-17 0.0605925
-2.30798 -6.84994e-17 0.0722195
-2.20961 -8.43497e-17 0.0871198
-2.11126 -1.02951e-16 0.106543
-2.01293 -1.3822e-16 0.132358
-1.91462 -2.20105e-16 0.167435
-1.81632 -2.55101e-16 0.216328
-1.71804 -4.01401e-16 0.286506
-1.61978 -5.09573e-16 0.39069
-1.52154 -5.50269e-16 0.551341
-1.42331 -5.5224e-17 0.809234
-1.32509 8.59659e-17 1.2378
-1.22689 -2.80595e-15 1.95219
-1.12869 8.75972e-16 3.02435
-1.03051 1.49456e-14 4.08272
-0.932337 7.67844e-15 4.21686
-0.834173 -2.85299e-15 3.45145
-0.736016 -1.12679e-14 2.59194
-0.637867 -1.25726e-14 1.96306
-0.539723 -1.0043e-14 1.54867
-0.441585 -8.13576e-15 1.27982
-0.343451 -7.3206e-15 1.10538
-0.24532 -6.51447e-15 0.994078
-0.147191 -5.24153e-15 0.92787
-0.0490634 -5.82189e-15 0.896928
0.0490634 -5.81896e-15 0.896928
0.147191 -7.61491e-15 0.92787
0.24532 -7.39216e-15 0.994078
0.343451 -8.36411e-15 1.10538
0.441585 -8.95715e-15 1.27982
0.539723 -1.0383e-14 1.54867
0.637867 -1.11904e-14 1.96306
0.736016 -8.4509e-15 2.59194
0.834173 -6.18106e-15 3.45145
0.932337 9.07229e-15 4.21686
1.03051 1.49522e-14 4.08272
1.12869 3.44526e-15 3.02435
1.22689 -2.85726e-15 1.95219
1.32509 -1.33823e-15 1.2378
1.42331 -5.54074e-16 0.809234
1.52154 -6.60245e-16 0.551341
1.61978 2.42072e-15 0.39069
1.71804 -4.79152e-16 0.286506
1.81632 -3.41656e-16 0.216328
1.91462 -2.44965e-16 0.167435
2.01293 -1.35246e-16 0.132358
2.11126 -1.11934e-16 0.106543
2.20961 -8.14165e-17 0.0871198
2.30798 -5.86456e-17 0.0722195
2.40638 -4.29783e-17 0.0605925
2.50479 -3.1795e-17 0.0513815
2.60323 -1.99413e-17 0.0439854
2.7017 -1.06082e-17 0.0379744
2.80019 -4.58799e-18 0.0330355
2.89871 -2.63256e-18 0.0289371
2.99725 4.43196e-19 0.0255054
3.09583 4.29944e-18 0.0226088
3.19443 3.41888e-18 0.0201454
3.29307 3.54869e-18 0.0180364
3.39173 2.87849e-18 0.0162196
3.49043 2.08376e-18 0.0146454
3.58916 1.18334e-18 0.0132741
3.68793 -1.80985e-19 0.0120735
3.78673 -1.50038e-19 0.0110175
3.88557 9.69089e-19 0.0100844
3.98445 -3.39021e-20 0.00925661
4.08336 4.76849e-19 0.00851938
4.18232 4.93628e-19 0.00786041
4.28131 9.9775e-19 0.00726939
4.38035 4.18059e-19 0.0067376
4.47943 7.11455e-19 0.00625764
4.57855 4.29982e-19 0.00582323
4.67772 2.59578e-19 0.00542899
4.77694 1.7124e-19 0.00507028
4.8762 1.45645e-19 0.00474311
4.97551 2.55801e-19 0.00444402
5.07487 1.5081e-19 0.00417
5.17427 2.18235e-19 0.00391843
5.27373 1.53277e-19 0.00368702
5.37325 1.158e-19 0.00347374
5.47281 2.84672e-19 0.00327683
5.57243 1.30445e-19 0.00309472
5.67211 1.67247e-19 0.00292601
5.77184 1.8792e-19 0.00276947
5.87163 7.28976e-20 0.00262402
5.97148 1.38679e-19 0.00248867
6.07139 1.14224e-19 0.00236254
6.17136 1.53265e-19 0.00224485
6.2714 4.0331e-20 0.0021349
6.37149 1.24233e-19 0.00203205
6.47166 8.58747e-20 0.00193573
6.57188 1.35523e-19 0.00184542
6.67218 5.85498e-20 0.00176066
6.77254 1.25271e-19 0.00168101
6.87298 4.68272e-20 0.00160611
6.97348 3.27022e-20 0.00153559
7.07406 2.66279e-20 0.00146913
7.17471 2.66355e-20 0.00140645
7.27544 2.6083e-20 0.00134728
7.37624 2.10603e-20 0.00129137
7.47712 -4.60786e-21 0.00123849
7.57807 1.67103e-20 0.00118846
7.67911 4.27414e-20 0.00114106
7.78023 2.74604e-21 0.00109614
7.88143 3.46041e-20 0.00105353
7.98271 1.06565e-20 0.00101308
8.08408 -6.57745e-21 0.00097466
8.18554 3.42437e-20 0.00093814
8.28708 1.95476e-20 0.000903405
8.38872 1.87414e-20 0.000870345
8.49044 7.00729e-21 0.000838861
8.59226 2.52996e-21 0.00080886
8.69417 2.32062e-21 0.000780254
8.79618 2.33636e-20 0.000752964
8.89828 1.1556e-20 0.000726914
9.00048 2.78024e-21 0.000702035
9.10278 1.36857e-20 0.000678261
9.20518 2.51701e-20 0.000655531
9.30769 -4.98675e-22 0.000633789
9.4103 -2.95776e-21 0.000612981
9.51301 1.71878e-21 0.000593058
9.61583 4.97914e-22 0.000573973
9.71877 -1.43056e-20 0.000555683
9.82181 8.87156e-22 0.000538146
9.92496 -6.54421e-22 0.000521323
10.0282 -1.31323e-20 0.00050518
10.1316 2.63853e-21 0.000489682
10.2351 5.31644e-22 0.000474797
10.3387 -1.98986e-21 0.000460495
10.4425 5.36161e-21 0.000446747
10.5463 8.30986e-21 0.000433528
10.6503 3.14515e-22 0.000420812
10.7545 5.32098e-21 0.000408576
10.8587 -1.52365e-21 0.000396796
10.9631 -1.51818e-21 0.000385452
11.0676 -2.90593e-21 0.000374524
11.1722 4.4539e-21 0.000363993
11.277 -1.31472e-21 0.000353842
11.3819 3.10307e-21 0.000344053
11.487 -2.29183e-23 0.00033461
11.5922 3.21829e-21 0.000325498
11.6975 2.00284e-22 0.000316703
11.803 -1.20003e-21 0.000308211
11.9086 4.30519e-21 0.000300009
12.0144 -3.06954e-21 0.000292086
12.1204 1.49189e-21 0.000284429
12.2265 2.13333e-21 0.000277027
12.3327 -1.49362e-22 0.00026987
12.4391 2.34485e-21 0.000262947
12.5457 -2.48321e-21 0.00025625
12.6524 9.9451e-22 0.000249769
12.7593 -3.91823e-22 0.000243495
12.8664 8.96676e-22 0.000237421
12.9737 -1.56761e-22 0.000231538
13.0811 -9.99018e-23 0.000225839
13.1887 3.33575e-22 0.000220317
13.2965 8.91705e-22 0.000214965
13.4044 1.84192e-22 0.000209777
13.5126 -1.61071e-21 0.000204746
13.6209 -1.19969e-22 0.000199867
13.7294 9.07054e-22 0.000195134
13.8382 2.73026e-22 0.000190541
13.9471 7.3217e-22 0.000186083
14.0562 3.6338e-22 0.000181756
14.1655 -1.95243e-21 0.000177554
14.275 9.47964e-22 0.000173474
14.3848 7.85007e-22 0.000169511
14.4947 6.98045e-22 0.00016566
14.6049 6.93917e-22 0.000161918
14.7152 -4.50207e-22 0.00015828
14.8258 1.42293e-21 0.000154744
14.9367 -2.00815e-22 0.000151306
15.0477 2.6997e-22 0.000147963
15.159 -4.3317e-23 0.00014471
15.2705 -2.49431e-22 0.000141546
15.3823 2.57044e-23 0.000138467
15.4943 1.43637e-22 0.00013547
15.6066 3.601e-22 0.000132553
15.7191 2.00086e-22 0.000129713
15.8319 -2.92927e-23 0.000126947
15.9449 6.52886e-22 0.000124253
16.0582 -4.54534e-22 0.000121629
16.1717 -2.81183e-22 0.000119073
16.2856 2.29659e-22 0.000116581
16.3997 3.23263e-22 0.000114154
16.5141 -1.55984e-22 0.000111787
16.6288 -2.36373e-22 0.000109479
16.7437 2.56637e-23 0.00010723
16.859 -2.88812e-22 0.000105035
16.9746 -6.97885e-22 0.000102895
17.0905 -1.82954e-23 0.000100807
17.2067 -1.50333e-23 9.87703e-05
17.3232 1.05802e-22 9.67823e-05
17.4401 8.64761e-23 9.48421e-05
17.5572 -4.4125e-22 9.29482e-05
17.6748 -1.65771e-22 9.10992e-05
17.7926 3.64987e-23 8.92937e-05
17.9108 -1.60056e-22 8.75306e-05
18.0294 3.50251e-22 8.58084e-05
18.1483 2.65056e-22 8.41262e-05
18.2676 -2.16613e-22 8.24826e-05
18.3873 -2.24966e-22 8.08766e-05
18.5074 3.4132e-22 7.93072e-05
18.6278 -2.27482e-22 7.77731e-05
18.7487 5.12336e-22 7.62735e-05
18.8699 1.35147e-22 7.48074e-05
18.9916 -6.62208e-23 7.33738e-05
19.1137 -5.95535e-22 7.19718e-05
19.2362 4.08323e-22 7.06006e-05
19.3592 4.01313e-22 6.92592e-05
19.4826 2.88258e-22 6.79469e-05
19.6065 2.35703e-22 6.66628e-05
19.7309 -7.83783e-24 6.54062e-05
19.8557 8.29501e-23 6.41763e-05
19.9811 1.50921e-22 6.29725e-05
20.1069 -2.57084e-22 6.17939e-05
20.2333 8.65893e-23 6.06399e-05
20.3602 -1.31919e-22 5.95098e-05
20.4876 -4.84085e-23 5.84031e-05
20.6156 -1.20584e-22 5.7319e-05
20.7441 4.65243e-23 5.6257e-05
20.8732 -9.33893e-24 5.52165e-05
21.0029 -2.33889e-22 5.41969e-05
21.1332 8.67045e-23 5.31977e-05
21.2642 -1.30913e-23 5.22182e-05
21.3958 1.37363e-22 5.12581e-05
21.528 3.38193e-23 5.03168e-05
21.6609 -1.11452e-22 4.93938e-05
21.7945 -1.48657e-22 4.84886e-05
21.9288 -1.06823e-23 4.76008e-05
22.0639 9.25222e-23 4.67298e-05
22.1997 -1.63152e-22 4.58753e-05
22.3363 2.29799e-22 4.50369e-05
22.4736 1.55055e-22 4.4214e-05
22.6118 -1.6597e-22 4.34064e-05
22.7509 2.00338e-23 4.26135e-05
22.8908 -4.7684e-23 4.18351e-05
23.0316 -2.13349e-22 4.10707e-05
23.1733 7.71792e-23 4.03199e-05
23.316 4.02347e-23 3.95824e-05
23.4597 5.40769e-23 3.88579e-05
23.6044 -2.72144e-23 3.8146e-05
23.7502 9.16611e-24 3.74463e-05
23.8971 8.8683e-23 3.67585e-05
24.0451 8.75301e-23 3.60823e-05
24.1944 -8.07989e-23 3.54174e-05
24.3448 1.36e-22 3.47634e-05
24.4966 8.32125e-23 3.41201e-05
24.6496 -7.58675e-23 3.3487e-05
24.8041 -5.36673e-23 3.2864e-05
24.9601 -5.05374e-23 3.22507e-05
25.1175 -4.77038e-23 3.16467e-05
25.2766 -9.51758e-24 3.10519e-05
25.4373 4.49506e-25 3.04658e-05
25.5998 7.92873e-23 2.98883e-05
25.7641 7.27218e-23 2.93189e-05
25.9304 -4.85408e-23 2.87574e-05
26.0988 2.4115e-23 2.82035e-05
26.2693 -5.82054e-23 2.76568e-05
26.4421 4.26951e-23 2.71171e-05
26.6174 -3.79453e-23 2.65839e-05
26.7954 -1.1164e-24 2.60569e-05
26.9761 -1.10577e-23 2.55358e-05
27.1598 -7.00611e-24 2.50202e-05
27.3468 2.7223e-23 2.45096e-05
27.5373 -1.78591e-23 2.40036e-05
27.7317 2.2861e-23 2.35017e-05
27.9302 -2.59125e-23 2.30033e-05
28.1333 5.97949e-23 2.25079e-05
28.3415 6.38123e-24 2.20147e-05
28.5554 -1.90552e-23 2.15229e-05
28.7758 4.19086e-23 2.10315e-05
29.0035 -4.73197e-23 2.05394e-05
29.2396 -1.30353e-23 2.0045e-05
29.4858 -1.15395e-23 1.95463e-05
29.7441 -2.15603e-23 1.90409e-05
30.0173 -5.53884e-23 1.85249e-05
30.3101 6.57119e-23 1.79926e-05
30.6297 -1.38382e-23 1.74345e-05
30.9905 2.16139e-23 1.68318e-05
31.4301 7.38624e-24 1.61345e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.125Nc1Quantum/vANODiaP_FRG.txt <==
-31.4301 5.42101e-19 1.28985e-07
-30.9905 1.35525e-19 1.52371e-07
-30.6297 2.00577e-18 1.71379e-07
-30.3101 4.01155e-18 1.6588e-07
-30.0173 4.74338e-18 1.66907e-07
-29.7441 4.06576e-19 1.52707e-07
-29.4858 2.71051e-19 1.40548e-07
-29.2396 -0 1.1955e-07
-29.0035 1.00289e-18 1.0501e-07
-28.7758 2.33103e-18 8.24121e-08
-28.5554 1.76183e-18 6.68867e-08
-28.3415 2.35814e-18 4.75099e-08
-28.1333 1.54499e-18 2.94924e-08
-27.9302 -2.71051e-20 7.85593e-09
-27.7317 5.96311e-19 -1.14566e-08
-27.5373 1.89735e-18 -5.07602e-08
-27.3468 2.05998e-18 -1.03071e-07
-27.1598 1.35525e-18 -1.57547e-07
-26.9761 1.11131e-18 -1.93433e-07
-26.7954 8.94467e-19 -2.2372e-07
-26.6174 5.42101e-20 -2.49787e-07
-26.4421 -1.0842e-19 -2.76896e-07
-26.2693 2.98156e-19 -2.97355e-07
-26.0988 3.52366e-19 -3.25502e-07
-25.9304 2.43945e-19 -3.52525e-07
-25.7641 4.06576e-19 -4.02433e-07
-25.5998 1.54499e-18 -4.48103e-07
-25.4373 2.03288e-18 -4.85173e-07
-25.2766 1.38236e-18 -5.05819e-07
-25.1175 2.98156e-19 -4.94003e-07
-24.9601 -0 -4.78239e-07
-24.8041 3.25261e-19 -4.89665e-07
-24.6496 7.58942e-19 -5.37554e-07
-24.4966 1.19262e-18 -6.01399e-07
-24.3448 1.97867e-18 -6.25448e-07
-24.1944 1.73472e-18 -6.20101e-07
-24.0451 1.21973e-18 -6.55993e-07
-23.8971 4.60786e-19 -7.15715e-07
-23.7502 -1.35525e-19 -7.38788e-07
-23.6044 -5.42101e-20 -7.29953e-07
-23.4597 1.6263e-19 -7.33003e-07
-23.316 1.35525e-19 -7.47821e-07
-23.1733 1.6263e-19 -7.51531e-07
-23.0316 2.1684e-19 -7.56077e-07
-22.8908 1.6263e-19 -7.70564e-07
-22.7509 8.13152e-19 -7.79715e-07
-22.6118 1.73472e-18 -7.83372e-07
-22.4736 2.11419e-18 -7.9219e-07
-22.3363 2.62919e-18 -8.01926e-07
-22.1997 2.73761e-18 -8.14978e-07
-22.0639 2.22261e-18 -8.22573e-07
-21.9288 1.87025e-18 -8.24162e-07
-21.7945 1.0571e-18 -8.39961e-07
-21.6609 4.60786e-19 -8.43407e-07
-21.528 5.42101e-19 -8.42237e-07
-21.3958 1.21973e-18 -8.49694e-07
-21.2642 2.46656e-18 -8.45146e-07
-21.1332 3.41524e-18 -8.45229e-07
-21.0029 3.41524e-18 -8.63485e-07
-20.8732 3.71339e-18 -8.68101e-07
-20.7441 4.41812e-18 -8.73326e-07
-20.6156 3.7405e-18 -8.78626e-07
-20.4876 4.36391e-18 -8.71785e-07
-20.3602 3.60497e-18 -8.70642e-07
-20.2333 2.95445e-18 -8.62805e-07
-20.1069 2.6563e-18 -8.52879e-07
-19.9811 1.73472e-18 -8.53797e-07
-19.8557 1.81604e-18 -8.46617e-07
-19.7309 1.6263e-18 -8.56041e-07
-19.6065 1.6263e-18 -8.55674e-07
-19.4826 2.57498e-18 -8.59876e-07
-19.3592 2.57498e-18 -8.5406e-07
-19.2362 3.30682e-18 -8.52284e-07
-19.1137 2.6834e-18 -8.44495e-07
-18.9916 1.92446e-18 -8.24873e-07
-18.8699 1.65341e-18 -8.40765e-07
-18.7487 5.69206e-19 -8.3726e-07
-18.6278 1.0842e-19 -8.39936e-07
-18.5074 -1.35525e-19 -8.87234e-07
-18.3873 -2.98156e-19 -8.71423e-07
-18.2676 1.0842e-19 -9.10226e-07
-18.1483 8.13152e-20 -9.04211e-07
-18.0294 1.13841e-18 -9.16093e-07
-17.9108 1.27394e-18 -9.32456e-07
-17.7926 1.27394e-18 -8.81026e-07
-17.6748 1.70762e-18 -9.38477e-07
-17.5572 1.49078e-18 -9.33861e-07
-17.4401 2.33103e-18 -9.61921e-07
-17.3232 2.30393e-18 -1.01435e-06
-17.2067 1.87025e-18 -9.82719e-07
-17.0905 1.38236e-18 -1.07241e-06
-16.9746 8.13152e-20 -1.03573e-06
-16.859 -1.89735e-19 -1.11081e-06
-16.7437 -1.00289e-18 -1.12182e-06
-16.6288 -9.75782e-19 -1.07106e-06
-16.5141 -6.23416e-19 -1.13182e-06
-16.3997 -3.25261e-19 -1.05873e-06
-16.2856 4.33681e-19 -1.17205e-06
-16.1717 5.42101e-19 -1.14045e-06
-16.0582 1.19262e-18 -1.1853e-06
-15.9449 7.04732e-19 -1.23633e-06
-15.8319 5.14996e-19 -1.16465e-06
-15.7191 5.42101e-19 -1.27278e-06
-15.6066 5.14996e-19 -1.13843e-06
-15.4943 5.96311e-19 -1.23007e-06
-15.3823 -1.35525e-19 -1.09047e-06
-15.2705 -7.58942e-19 -1.07545e-06
-15.159 -9.48677e-19 -1.0363e-06
-15.0477 -1.76183e-18 -8.79548e-07
-14.9367 -1.54499e-18 -9.01595e-07
-14.8258 -1.70762e-18 -6.16038e-07
-14.7152 -9.75783e-19 -6.51775e-07
-14.6049 -6.77627e-19 -3.40164e-07
-14.4947 -4.33681e-19 -2.1456e-07
-14.3848 2.71051e-20 1.13331e-07
-14.275 1.35525e-19 4.55738e-07
-14.1655 5.42102e-20 7.37308e-07
-14.0562 -4.60787e-19 1.28498e-06
-13.9471 -8.13153e-20 1.50605e-06
-13.8382 -3.79472e-19 2.2331e-06
-13.7294 3.79472e-19 2.56753e-06
-13.6209 6.23418e-19 3.48396e-06
-13.5126 9.48679e-19 3.98499e-06
-13.4044 6.23418e-19 4.92429e-06
-13.2965 9.4868e-19 5.87872e-06
-13.1887 1.65341e-18 7.10087e-06
-13.0811 1.51789e-18 8.98175e-06
-12.9737 3.25262e-18 1.12044e-05
-12.8664 -7.3184e-19 1.49348e-05
-12.7593 -4.96025e-18 1.79181e-05
-12.6524 -4.79763e-18 1.77831e-05
-12.5457 -3.87605e-18 1.42855e-05
-12.4391 -5.69211e-18 1.29836e-05
-12.3327 -3.03579e-18 1.2205e-05
-12.2265 -3.63211e-18 1.10688e-05
-12.1204 -1.89737e-19 1.23756e-05
-12.0144 4.87897e-19 1.07938e-05
-11.9086 1.62633e-18 1.32856e-05
-11.803 1.35527e-18 1.10975e-05
-11.6975 2.65634e-18 1.41848e-05
-11.5922 2.65634e-18 1.1535e-05
-11.487 7.31851e-19 1.49417e-05
-11.3819 1.27397e-18 1.21805e-05
-11.277 8.94489e-19 1.57516e-05
-11.1722 6.23434e-19 1.31393e-05
-11.0676 -8.67389e-19 1.6164e-05
-10.9631 8.1318e-19 1.39413e-05
-10.8587 -7.58971e-19 1.62808e-05
-10.7545 4.33699e-19 1.48513e-05
-10.6503 -1.24689e-18 1.6163e-05
-10.5463 -1.08426e-19 1.56423e-05
-10.4425 -1.84325e-18 1.55304e-05
-10.3387 -8.67418e-19 1.62551e-05
-10.2351 -1.5451e-18 1.48546e-05
-10.1316 5.69251e-19 1.69171e-05
-10.0282 -8.13223e-19 1.45014e-05
-9.92496 2.71077e-18 1.73304e-05
-9.82181 4.87944e-19 1.36977e-05
-9.71877 1.59939e-18 1.74609e-05
-9.61583 -1.89761e-18 1.30834e-05
-9.51301 2.71091e-19 1.77376e-05
-9.4103 -2.06032e-18 1.26674e-05
-9.30769 5.42199e-20 1.76014e-05
-9.20518 -1.84351e-18 1.20508e-05
-9.10278 -7.59111e-19 1.72752e-05
-9.00048 -2.87384e-18 1.15665e-05
-8.89828 -1.38274e-18 1.7351e-05
-8.79618 -4.22967e-18 1.14546e-05
-8.69417 -3.71464e-18 1.67275e-05
-8.59226 -3.98592e-18 1.09179e-05
-8.49044 -2.95566e-18 1.61018e-05
-8.38872 -1.49146e-18 1.08702e-05
-8.28708 -2.38645e-18 1.59793e-05
-8.18554 -3.17306e-18 1.0855e-05
-8.08408 -4.36661e-18 1.49781e-05
-7.98271 -7.26911e-18 1.04495e-05
-7.88143 -5.53361e-18 1.35881e-05
-7.78023 -4.93724e-18 1.03207e-05
-7.67911 -5.23612e-18 1.28975e-05
-7.57807 -2.52335e-18 9.78441e-06
-7.47712 8.14072e-20 1.01933e-05
-7.37624 -7.32753e-19 7.89172e-06
-7.27544 -1.0857e-19 6.44297e-06
-7.17471 -6.78665e-19 5.50268e-06
-7.07406 2.85085e-18 1.74123e-06
-6.97348 4.80659e-18 1.78173e-07
-6.87298 1.84696e-18 -7.13934e-06
-6.77254 4.59125e-18 -9.67745e-06
-6.67218 -6.44018e-18 -2.09697e-05
-6.57188 -5.68083e-18 -2.36198e-05
-6.47166 -1.05765e-17 -3.94122e-05
-6.37149 -1.20623e-17 -4.51139e-05
-6.2714 -2.07731e-17 -6.68192e-05
-6.17136 -1.78009e-17 -7.44049e-05
-6.07139 -2.58826e-17 -9.92521e-05
-5.97148 -2.47781e-17 -0.000106068
-5.87163 -4.08465e-17 -0.000132562
-5.77184 -4.10889e-17 -0.000136584
-5.67211 -5.02518e-17 -0.000163026
-5.57243 -4.8185e-17 -0.000160801
-5.47281 -5.38747e-17 -0.00018372
-5.37325 -4.22471e-17 -0.000174147
-5.27373 -4.96922e-17 -0.000193709
-5.17427 -2.61441e-17 -0.000176866
-5.07487 -2.59975e-17 -0.000194246
-4.97551 -3.9647e-18 -0.000171429
-4.8762 7.7009e-18 -0.00018831
-4.77694 3.10594e-17 -0.000160548
-4.67772 4.17488e-17 -0.000178679
-4.57855 5.79428e-17 -0.000146794
-4.47943 6.14357e-17 -0.0001674
-4.38035 7.75409e-17 -0.000131274
-4.28131 7.91853e-17 -0.000155043
-4.18232 1.0075e-16 -0.000114362
-4.08336 8.97725e-17 -0.000141725
-3.98445 1.19114e-16 -9.5004e-05
-3.88557 1.11216e-16 -0.000126036
-3.78673 1.46932e-16 -7.15305e-05
-3.68793 1.29274e-16 -0.000105453
-3.58916 1.51961e-16 -3.91998e-05
-3.49043 1.55544e-16 -7.39767e-05
-3.39173 1.71869e-16 1.00106e-05
-3.29307 2.28459e-16 -2.1251e-05
-3.19443 2.21754e-16 9.15626e-05
-3.09583 2.81306e-16 7.29588e-05
-2.99725 2.5856e-16 0.000232401
-2.89871 3.56169e-16 0.000243474
-2.80019 3.65657e-16 0.000481293
-2.7017 4.82789e-16 0.000552871
-2.60323 5.3799e-16 0.000918213
-2.50479 7.1786e-16 0.00110213
-2.40638 8.95681e-16 0.00165357
-2.30798 1.05777e-15 0.0019956
-2.20961 1.27751e-15 0.00269096
-2.11126 1.58277e-15 0.003063
-2.01293 1.73732e-15 0.00351819
-1.91462 1.14494e-15 0.00353924
-1.81632 4.11704e-17 0.00341712
-1.71804 -6.31117e-16 0.00309375
-1.61978 -1.95245e-15 0.00274389
-1.52154 -2.95585e-15 0.00243098
-1.42331 -3.62067e-15 0.00217205
-1.32509 -3.61846e-15 0.00199313
-1.22689 -3.27673e-15 0.00186658
-1.12869 -3.48891e-15 0.00180779
-1.03051 -3.42417e-15 0.00179123
-0.932337 -3.95084e-15 0.00183782
-0.834173 -3.97513e-15 0.00192239
-0.736016 -4.81945e-15 0.00208331
-0.637867 -4.35906e-15 0.00228535
-0.539723 -3.77234e-15 0.00259612
-0.441585 -1.67516e-15 0.00294081
-0.343451 -1.46318e-15 0.00343327
-0.24532 -3.85717e-15 0.00385442
-0.147191 -4.82604e-15 0.00443855
-0.0490634 -1.58076e-14 0.00436783
0.0490634 -1.58076e-14 0.00436783
0.147191 -4.82604e-15 0.00443855
0.24532 -3.85717e-15 0.00385442
0.343451 -1.46318e-15 0.00343327
0.441585 -1.67516e-15 0.00294081
0.539723 -3.77234e-15 0.00259612
0.637867 -4.35906e-15 0.00228535
0.736016 -4.81945e-15 0.00208331
0.834173 -3.97513e-15 0.00192239
0.932337 -3.95084e-15 0.00183782
1.03051 -3.42417e-15 0.00179123
1.12869 -3.48891e-15 0.00180779
1.22689 -3.27673e-15 0.00186658
1.32509 -3.61846e-15 0.00199313
1.42331 -3.62067e-15 0.00217205
1.52154 -2.95585e-15 0.00243098
1.61978 -1.95245e-15 0.00274389
1.71804 -6.31117e-16 0.00309375
1.81632 4.11704e-17 0.00341712
1.91462 1.14494e-15 0.00353924
2.01293 1.73732e-15 0.00351819
2.11126 1.58277e-15 0.003063
2.20961 1.27751e-15 0.00269096
2.30798 1.05777e-15 0.0019956
2.40638 8.95681e-16 0.00165357
2.50479 7.1786e-16 0.00110213
2.60323 5.3799e-16 0.000918213
2.7017 4.82789e-16 0.000552871
2.80019 3.65657e-16 0.000481293
2.89871 3.56169e-16 0.000243474
2.99725 2.5856e-16 0.000232401
3.09583 2.81306e-16 7.29588e-05
3.19443 2.21754e-16 9.15626e-05
3.29307 2.28459e-16 -2.1251e-05
3.39173 1.71869e-16 1.00106e-05
3.49043 1.55544e-16 -7.39767e-05
3.58916 1.51961e-16 -3.91998e-05
3.68793 1.29274e-16 -0.000105453
3.78673 1.46932e-16 -7.15305e-05
3.88557 1.11216e-16 -0.000126036
3.98445 1.19114e-16 -9.5004e-05
4.08336 8.97725e-17 -0.000141725
4.18232 1.0075e-16 -0.000114362
4.28131 7.91853e-17 -0.000155043
4.38035 7.75409e-17 -0.000131274
4.47943 6.14357e-17 -0.0001674
4.57855 5.79428e-17 -0.000146794
4.67772 4.17488e-17 -0.000178679
4.77694 3.10594e-17 -0.000160548
4.8762 7.7009e-18 -0.00018831
4.97551 -3.9647e-18 -0.000171429
5.07487 -2.59975e-17 -0.000194246
5.17427 -2.61441e-17 -0.000176866
5.27373 -4.96922e-17 -0.000193709
5.37325 -4.22471e-17 -0.000174147
5.47281 -5.38747e-17 -0.00018372
5.57243 -4.8185e-17 -0.000160801
5.67211 -5.02518e-17 -0.000163026
5.77184 -4.10889e-17 -0.000136584
5.87163 -4.08465e-17 -0.000132562
5.97148 -2.47781e-17 -0.000106068
6.07139 -2.58826e-17 -9.92521e-05
6.17136 -1.78009e-17 -7.44049e-05
6.2714 -2.07731e-17 -6.68192e-05
6.37149 -1.20623e-17 -4.51139e-05
6.47166 -1.05765e-17 -3.94122e-05
6.57188 -5.68083e-18 -2.36198e-05
6.67218 -6.44018e-18 -2.09697e-05
6.77254 4.59125e-18 -9.67745e-06
6.87298 1.84696e-18 -7.13934e-06
6.97348 4.80659e-18 1.78173e-07
7.07406 2.85085e-18 1.74123e-06
7.17471 -6.78665e-19 5.50268e-06
7.27544 -1.0857e-19 6.44297e-06
7.37624 -7.32753e-19 7.89172e-06
7.47712 8.14072e-20 1.01933e-05
7.57807 -2.52335e-18 9.78441e-06
7.67911 -5.23612e-18 1.28975e-05
7.78023 -4.93724e-18 1.03207e-05
7.88143 -5.53361e-18 1.35881e-05
7.98271 -7.26911e-18 1.04495e-05
8.08408 -4.36661e-18 1.49781e-05
8.18554 -3.17306e-18 1.0855e-05
8.28708 -2.38645e-18 1.59793e-05
8.38872 -1.49146e-18 1.08702e-05
8.49044 -2.95566e-18 1.61018e-05
8.59226 -3.98592e-18 1.09179e-05
8.69417 -3.71464e-18 1.67275e-05
8.79618 -4.22967e-18 1.14546e-05
8.89828 -1.38274e-18 1.7351e-05
9.00048 -2.87384e-18 1.15665e-05
9.10278 -7.59111e-19 1.72752e-05
9.20518 -1.84351e-18 1.20508e-05
9.30769 5.42199e-20 1.76014e-05
9.4103 -2.06032e-18 1.26674e-05
9.51301 2.71091e-19 1.77376e-05
9.61583 -1.89761e-18 1.30834e-05
9.71877 1.59939e-18 1.74609e-05
9.82181 4.87944e-19 1.36977e-05
9.92496 2.71077e-18 1.73304e-05
10.0282 -8.13223e-19 1.45014e-05
10.1316 5.69251e-19 1.69171e-05
10.2351 -1.5451e-18 1.48546e-05
10.3387 -8.67418e-19 1.62551e-05
10.4425 -1.84325e-18 1.55304e-05
10.5463 -1.08426e-19 1.56423e-05
10.6503 -1.24689e-18 1.6163e-05
10.7545 4.33699e-19 1.48513e-05
10.8587 -7.58971e-19 1.62808e-05
10.9631 8.1318e-19 1.39413e-05
11.0676 -8.67389e-19 1.6164e-05
11.1722 6.23434e-19 1.31393e-05
11.277 8.94489e-19 1.57516e-05
11.3819 1.27397e-18 1.21805e-05
11.487 7.31851e-19 1.49417e-05
11.5922 2.65634e-18 1.1535e-05
11.6975 2.65634e-18 1.41848e-05
11.803 1.35527e-18 1.10975e-05
11.9086 1.62633e-18 1.32856e-05
12.0144 4.87897e-19 1.07938e-05
12.1204 -1.89737e-19 1.23756e-05
12.2265 -3.63211e-18 1.10688e-05
12.3327 -3.03579e-18 1.2205e-05
12.4391 -5.69211e-18 1.29836e-05
12.5457 -3.87605e-18 1.42855e-05
12.6524 -4.79763e-18 1.77831e-05
12.7593 -4.96025e-18 1.79181e-05
12.8664 -7.3184e-19 1.49348e-05
12.9737 3.25262e-18 1.12044e-05
13.0811 1.51789e-18 8.98175e-06
13.1887 1.65341e-18 7.10087e-06
13.2965 9.4868e-19 5.87872e-06
13.4044 6.23418e-19 4.92429e-06
13.5126 9.48679e-19 3.98499e-06
13.6209 6.23418e-19 3.48396e-06
13.7294 3.79472e-19 2.56753e-06
13.8382 -3.79472e-19 2.2331e-06
13.9471 -8.13153e-20 1.50605e-06
14.0562 -4.60787e-19 1.28498e-06
14.1655 5.42102e-20 7.37308e-07
14.275 1.35525e-19 4.55738e-07
14.3848 2.71051e-20 1.13331e-07
14.4947 -4.33681e-19 -2.1456e-07
14.6049 -6.77627e-19 -3.40164e-07
14.7152 -9.75783e-19 -6.51775e-07
14.8258 -1.70762e-18 -6.16038e-07
14.9367 -1.54499e-18 -9.01595e-07
15.0477 -1.76183e-18 -8.79548e-07
15.159 -9.48677e-19 -1.0363e-06
15.2705 -7.58942e-19 -1.07545e-06
15.3823 -1.35525e-19 -1.09047e-06
15.4943 5.96311e-19 -1.23007e-06
15.6066 5.14996e-19 -1.13843e-06
15.7191 5.42101e-19 -1.27278e-06
15.8319 5.14996e-19 -1.16465e-06
15.9449 7.04732e-19 -1.23633e-06
16.0582 1.19262e-18 -1.1853e-06
16.1717 5.42101e-19 -1.14045e-06
16.2856 4.33681e-19 -1.17205e-06
16.3997 -3.25261e-19 -1.05873e-06
16.5141 -6.23416e-19 -1.13182e-06
16.6288 -9.75782e-19 -1.07106e-06
16.7437 -1.00289e-18 -1.12182e-06
16.859 -1.89735e-19 -1.11081e-06
16.9746 8.13152e-20 -1.03573e-06
17.0905 1.38236e-18 -1.07241e-06
17.2067 1.87025e-18 -9.82719e-07
17.3232 2.30393e-18 -1.01435e-06
17.4401 2.33103e-18 -9.61921e-07
17.5572 1.49078e-18 -9.33861e-07
17.6748 1.70762e-18 -9.38477e-07
17.7926 1.27394e-18 -8.81026e-07
17.9108 1.27394e-18 -9.32456e-07
18.0294 1.13841e-18 -9.16093e-07
18.1483 8.13152e-20 -9.04211e-07
18.2676 1.0842e-19 -9.10226e-07
18.3873 -2.98156e-19 -8.71423e-07
18.5074 -1.35525e-19 -8.87234e-07
18.6278 1.0842e-19 -8.39936e-07
18.7487 5.69206e-19 -8.3726e-07
18.8699 1.65341e-18 -8.40765e-07
18.9916 1.92446e-18 -8.24873e-07
19.1137 2.6834e-18 -8.44495e-07
19.2362 3.30682e-18 -8.52284e-07
19.3592 2.57498e-18 -8.5406e-07
19.4826 2.57498e-18 -8.59876e-07
19.6065 1.6263e-18 -8.55674e-07
19.7309 1.6263e-18 -8.56041e-07
19.8557 1.81604e-18 -8.46617e-07
19.9811 1.73472e-18 -8.53797e-07
20.1069 2.6563e-18 -8.52879e-07
20.2333 2.95445e-18 -8.62805e-07
20.3602 3.60497e-18 -8.70642e-07
20.4876 4.36391e-18 -8.71785e-07
20.6156 3.7405e-18 -8.78626e-07
20.7441 4.41812e-18 -8.73326e-07
20.8732 3.71339e-18 -8.68101e-07
21.0029 3.41524e-18 -8.63485e-07
21.1332 3.41524e-18 -8.45229e-07
21.2642 2.46656e-18 -8.45146e-07
21.3958 1.21973e-18 -8.49694e-07
21.528 5.42101e-19 -8.42237e-07
21.6609 4.60786e-19 -8.43407e-07
21.7945 1.0571e-18 -8.39961e-07
21.9288 1.87025e-18 -8.24162e-07
22.0639 2.22261e-18 -8.22573e-07
22.1997 2.73761e-18 -8.14978e-07
22.3363 2.62919e-18 -8.01926e-07
22.4736 2.11419e-18 -7.9219e-07
22.6118 1.73472e-18 -7.83372e-07
22.7509 8.13152e-19 -7.79715e-07
22.8908 1.6263e-19 -7.70564e-07
23.0316 2.1684e-19 -7.56077e-07
23.1733 1.6263e-19 -7.51531e-07
23.316 1.35525e-19 -7.47821e-07
23.4597 1.6263e-19 -7.33003e-07
23.6044 -5.42101e-20 -7.29953e-07
23.7502 -1.35525e-19 -7.38788e-07
23.8971 4.60786e-19 -7.15715e-07
24.0451 1.21973e-18 -6.55993e-07
24.1944 1.73472e-18 -6.20101e-07
24.3448 1.97867e-18 -6.25448e-07
24.4966 1.19262e-18 -6.01399e-07
24.6496 7.58942e-19 -5.37554e-07
24.8041 3.25261e-19 -4.89665e-07
24.9601 0 -4.78239e-07
25.1175 2.98156e-19 -4.94003e-07
25.2766 1.38236e-18 -5.05819e-07
25.4373 2.03288e-18 -4.85173e-07
25.5998 1.54499e-18 -4.48103e-07
25.7641 4.06576e-19 -4.02433e-07
25.9304 2.43945e-19 -3.52525e-07
26.0988 3.52366e-19 -3.25502e-07
26.2693 2.98156e-19 -2.97355e-07
26.4421 -1.0842e-19 -2.76896e-07
26.6174 5.42101e-20 -2.49787e-07
26.7954 8.94467e-19 -2.2372e-07
26.9761 1.11131e-18 -1.93433e-07
27.1598 1.35525e-18 -1.57547e-07
27.3468 2.05998e-18 -1.03071e-07
27.5373 1.89735e-18 -5.07602e-08
27.7317 5.96311e-19 -1.14566e-08
27.9302 -2.71051e-20 7.85593e-09
28.1333 1.54499e-18 2.94924e-08
28.3415 2.35814e-18 4.75099e-08
28.5554 1.76183e-18 6.68867e-08
28.7758 2.33103e-18 8.24121e-08
29.0035 1.00289e-18 1.0501e-07
29.2396 0 1.1955e-07
29.4858 2.71051e-19 1.40548e-07
29.7441 4.06576e-19 1.52707e-07
30.0173 4.74338e-18 1.66907e-07
30.3101 4.01155e-18 1.6588e-07
30.6297 2.00577e-18 1.71379e-07
30.9905 1.35525e-19 1.52371e-07
31.4301 5.42101e-19 1.28985e-07


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.125Nc1Quantum/vANOOffP_FRG.txt <==
-31.4301 3.52366e-19 1.13857e-07
-30.9905 2.71051e-20 1.42535e-07
-30.6297 1.87025e-18 1.57543e-07
-30.3101 3.87602e-18 1.55142e-07
-30.0173 4.58075e-18 1.53314e-07
-29.7441 2.98156e-19 1.41428e-07
-29.4858 1.35525e-19 1.26955e-07
-29.2396 -1.0842e-19 1.07825e-07
-29.0035 8.40257e-19 9.13077e-08
-28.7758 2.22261e-18 7.02777e-08
-28.5554 1.6263e-18 5.30131e-08
-28.3415 2.24972e-18 3.4982e-08
-28.1333 1.40946e-18 1.54099e-08
-27.9302 -1.35525e-19 -5.05178e-09
-27.7317 4.60786e-19 -2.57631e-08
-27.5373 1.78893e-18 -6.40216e-08
-27.3468 1.92446e-18 -1.17583e-07
-27.1598 1.24683e-18 -1.71094e-07
-26.9761 9.75782e-19 -2.08044e-07
-26.7954 7.58942e-19 -2.37321e-07
-26.6174 -8.13152e-20 -2.64042e-07
-26.4421 -2.1684e-19 -2.89543e-07
-26.2693 1.89735e-19 -3.091e-07
-26.0988 2.71051e-19 -3.32854e-07
-25.9304 1.6263e-19 -3.54112e-07
-25.7641 2.98156e-19 -3.93592e-07
-25.5998 1.35525e-18 -4.29162e-07
-25.4373 1.81604e-18 -4.59596e-07
-25.2766 1.0842e-18 -4.8704e-07
-25.1175 2.71051e-20 -4.94915e-07
-24.9601 -2.1684e-19 -5.03351e-07
-24.8041 2.98156e-19 -5.22776e-07
-24.6496 7.31836e-19 -5.57588e-07
-24.4966 1.0842e-18 -6.03542e-07
-24.3448 1.78893e-18 -6.30862e-07
-24.1944 1.54499e-18 -6.43405e-07
-24.0451 1.16552e-18 -6.83982e-07
-23.8971 3.79471e-19 -7.2824e-07
-23.7502 -3.25261e-19 -7.46691e-07
-23.6044 -1.89735e-19 -7.52333e-07
-23.4597 5.42101e-20 -7.59956e-07
-23.316 2.71051e-20 -7.6114e-07
-23.1733 -0 -7.6524e-07
-23.0316 1.0842e-19 -7.83021e-07
-22.8908 8.13152e-20 -7.93368e-07
-22.7509 6.77626e-19 -7.92999e-07
-22.6118 1.54499e-18 -8.06709e-07
-22.4736 2.03288e-18 -8.19785e-07
-22.3363 2.49366e-18 -8.18823e-07
-22.1997 2.57498e-18 -8.36429e-07
-22.0639 2.08709e-18 -8.5213e-07
-21.9288 1.70762e-18 -8.44684e-07
-21.7945 8.67362e-19 -8.61686e-07
-21.6609 3.52366e-19 -8.74264e-07
-21.528 4.06576e-19 -8.65314e-07
-21.3958 1.0842e-18 -8.73277e-07
-21.2642 2.33103e-18 -8.77204e-07
-21.1332 3.30682e-18 -8.70362e-07
-21.0029 3.25261e-18 -8.89503e-07
-20.8732 3.57787e-18 -9.0198e-07
-20.7441 4.25549e-18 -8.99628e-07
-20.6156 3.55076e-18 -9.08431e-07
-20.4876 4.22839e-18 -9.06784e-07
-20.3602 3.41524e-18 -8.98888e-07
-20.2333 2.76472e-18 -8.96407e-07
-20.1069 2.49367e-18 -8.89291e-07
-19.9811 1.54499e-18 -8.83996e-07
-19.8557 1.65341e-18 -8.85203e-07
-19.7309 1.49078e-18 -8.92387e-07
-19.6065 1.40946e-18 -8.90416e-07
-19.4826 2.43945e-18 -9.01793e-07
-19.3592 2.43945e-18 -8.91668e-07
-19.2362 3.11708e-18 -8.92095e-07
-19.1137 2.54788e-18 -8.89582e-07
-18.9916 1.70762e-18 -8.64025e-07
-18.8699 1.46367e-18 -8.87834e-07
-18.7487 3.79471e-19 -8.82691e-07
-18.6278 -1.0842e-19 -8.85178e-07
-18.5074 -3.25261e-19 -9.38776e-07
-18.3873 -5.14996e-19 -9.19484e-07
-18.2676 -1.0842e-19 -9.62379e-07
-18.1483 -1.0842e-19 -9.59836e-07
-18.0294 8.67362e-19 -9.68166e-07
-17.9108 1.02999e-18 -9.93558e-07
-17.7926 1.02999e-18 -9.38122e-07
-17.6748 1.43657e-18 -1.00086e-06
-17.5572 1.24683e-18 -9.99223e-07
-17.4401 2.03288e-18 -1.02633e-06
-17.3232 2.03288e-18 -1.08579e-06
-17.2067 1.57209e-18 -1.05399e-06
-17.0905 1.0571e-18 -1.14686e-06
-16.9746 -2.1684e-19 -1.11677e-06
-16.859 -5.69206e-19 -1.18943e-06
-16.7437 -1.35525e-18 -1.21128e-06
-16.6288 -1.27394e-18 -1.15844e-06
-16.5141 -9.48677e-19 -1.22756e-06
-16.3997 -6.77626e-19 -1.1584e-06
-16.2856 8.13152e-20 -1.27529e-06
-16.1717 1.89735e-19 -1.25267e-06
-16.0582 7.86047e-19 -1.3007e-06
-15.9449 2.71051e-19 -1.36025e-06
-15.8319 5.42101e-20 -1.29718e-06
-15.7191 1.0842e-19 -1.41001e-06
-15.6066 2.71051e-20 -1.29108e-06
-15.4943 5.42101e-20 -1.38599e-06
-15.3823 -6.77627e-19 -1.26517e-06
-15.2705 -1.32815e-18 -1.25768e-06
-15.159 -1.57209e-18 -1.23694e-06
-15.0477 -2.35814e-18 -1.09611e-06
-14.9367 -2.22262e-18 -1.13666e-06
-14.8258 -2.35814e-18 -8.75563e-07
-14.7152 -1.70762e-18 -9.35254e-07
-14.6049 -1.43657e-18 -6.55006e-07
-14.4947 -1.27394e-18 -5.66357e-07
-14.3848 -8.67363e-19 -2.77905e-07
-14.275 -8.40258e-19 7.09178e-09
-14.1655 -9.75783e-19 2.33072e-07
-14.0562 -1.54499e-18 6.93971e-07
-13.9471 -1.21973e-18 8.25112e-07
-13.8382 -1.65341e-18 1.4178e-06
-13.7294 -1.13841e-18 1.59267e-06
-13.6209 -1.0842e-18 2.28064e-06
-13.5126 -7.04733e-19 2.47485e-06
-13.4044 -1.30105e-18 2.96527e-06
-13.2965 -1.0571e-18 3.25355e-06
-13.1887 -1.43657e-18 3.4224e-06
-13.0811 -2.38525e-18 3.59079e-06
-12.9737 -7.3184e-19 2.96182e-06
-12.8664 7.04735e-19 2.57359e-06
-12.7593 2.81894e-18 2.2801e-06
-12.6524 2.11421e-18 3.99965e-06
-12.5457 3.36105e-18 4.91464e-06
-12.4391 1.73474e-18 6.96957e-06
-12.3327 2.76474e-18 8.2741e-06
-12.2265 4.87896e-19 8.3474e-06
-12.1204 3.14422e-18 1.04319e-05
-12.0144 3.22554e-18 9.32543e-06
-11.9086 3.95739e-18 1.2169e-05
-11.803 3.25266e-18 1.01971e-05
-11.6975 4.28267e-18 1.34747e-05
-11.5922 4.30978e-18 1.09324e-05
-11.487 2.35819e-18 1.44569e-05
-11.3819 2.81899e-18 1.1752e-05
-11.277 2.27688e-18 1.54028e-05
-11.1722 1.97872e-18 1.28212e-05
-11.0676 4.06589e-19 1.59025e-05
-10.9631 2.06006e-18 1.36974e-05
-10.8587 4.33698e-19 1.60785e-05
-10.7545 1.62637e-18 1.46591e-05
-10.6503 -8.1319e-20 1.60031e-05
-10.5463 9.2162e-19 1.5487e-05
-10.4425 -8.40306e-19 1.54024e-05
-10.3387 1.62641e-19 1.61262e-05
-10.2351 -6.50568e-19 1.47518e-05
-10.1316 1.54511e-18 1.68074e-05
-10.0282 2.71074e-20 1.44187e-05
-9.92496 3.60533e-18 1.72352e-05
-9.82181 1.32829e-18 1.36313e-05
-9.71877 2.52107e-18 1.7377e-05
-9.61583 -1.05724e-18 1.30297e-05
-9.51301 1.1928e-18 1.76633e-05
-9.4103 -1.32837e-18 1.26234e-05
-9.30769 7.86189e-19 1.75357e-05
-9.20518 -1.11153e-18 1.20139e-05
-9.10278 -0 1.72174e-05
-9.00048 -2.14183e-18 1.15347e-05
-8.89828 -5.69362e-19 1.73005e-05
-8.79618 -3.4705e-18 1.14266e-05
-8.69417 -3.00967e-18 1.66835e-05
-8.59226 -3.28093e-18 1.08929e-05
-8.49044 -2.22353e-18 1.60633e-05
-8.38872 -7.59287e-19 1.08479e-05
-8.28708 -1.65424e-18 1.59453e-05
-8.18554 -2.46793e-18 1.08355e-05
-8.08408 -3.68856e-18 1.49475e-05
-7.98271 -6.61815e-18 1.04327e-05
-7.88143 -4.85547e-18 1.35601e-05
-7.78023 -4.23192e-18 1.03066e-05
-7.67911 -4.5036e-18 1.28713e-05
-7.57807 -1.84503e-18 9.77291e-06
-7.47712 7.32665e-19 1.01689e-05
-7.37624 -8.1417e-20 7.88234e-06
-7.27544 5.69995e-19 6.42026e-06
-7.17471 2.71466e-20 5.49478e-06
-7.07406 3.58393e-18 1.72055e-06
-6.97348 5.51264e-18 1.71e-07
-6.87298 2.49883e-18 -7.15759e-06
-6.77254 5.27043e-18 -9.68467e-06
-6.67218 -5.73366e-18 -2.09851e-05
-6.57188 -4.94694e-18 -2.36278e-05
-6.47166 -9.89681e-18 -3.94244e-05
-6.37149 -1.13279e-17 -4.51231e-05
-6.2714 -2.01201e-17 -6.68281e-05
-6.17136 -1.7066e-17 -7.44156e-05
-6.07139 -2.51746e-17 -9.92577e-05
-5.97148 -2.39744e-17 -0.00010608
-5.87163 -4.01514e-17 -0.000132564
-5.77184 -4.03388e-17 -0.000136597
-5.67211 -4.95695e-17 -0.000163026
-5.57243 -4.7393e-17 -0.000160816
-5.47281 -5.31366e-17 -0.000183718
-5.37325 -4.14503e-17 -0.000174162
-5.27373 -4.90076e-17 -0.000193706
-5.17427 -2.53473e-17 -0.000176881
-5.07487 -2.52298e-17 -0.000194242
-4.97551 -3.05737e-18 -0.000171442
-4.8762 8.55407e-18 -0.000188306
-4.77694 3.19122e-17 -0.000160561
-4.67772 4.2522e-17 -0.000178677
-4.57855 5.88281e-17 -0.000146805
-4.47943 6.23265e-17 -0.000167399
-4.38035 7.84858e-17 -0.000131282
-4.28131 8.0077e-17 -0.000155043
-4.18232 1.017e-16 -0.000114368
-4.08336 9.07607e-17 -0.000141727
-3.98445 1.20154e-16 -9.50083e-05
-3.88557 1.12261e-16 -0.00012604
-3.78673 1.47981e-16 -7.15327e-05
-3.68793 1.30357e-16 -0.000105458
-3.58916 1.53079e-16 -3.92e-05
-3.49043 1.56725e-16 -7.39836e-05
-3.39173 1.73087e-16 1.0012e-05
-3.29307 2.29744e-16 -2.12592e-05
-3.19443 2.22931e-16 9.15652e-05
-3.09583 2.82552e-16 7.29497e-05
-2.99725 2.59878e-16 0.000232405
-2.89871 3.57561e-16 0.000243464
-2.80019 3.67127e-16 0.000481297
-2.7017 4.84153e-16 0.000552861
-2.60323 5.39499e-16 0.000918217
-2.50479 7.19648e-16 0.00110212
-2.40638 8.975e-16 0.00165358
-2.30798 1.05975e-15 0.00199559
-2.20961 1.2794e-15 0.00269097
-2.11126 1.58478e-15 0.00306299
-2.01293 1.73955e-15 0.00351819
-1.91462 1.14727e-15 0.00353923
-1.81632 4.37295e-17 0.00341712
-1.71804 -6.28e-16 0.00309374
-1.61978 -1.94921e-15 0.00274389
-1.52154 -2.95214e-15 0.00243097
-1.42331 -3.61641e-15 0.00217205
-1.32509 -3.61379e-15 0.00199312
-1.22689 -3.27157e-15 0.00186658
-1.12869 -3.48276e-15 0.00180778
-1.03051 -3.4164e-15 0.00179123
-0.932337 -3.94212e-15 0.00183781
-0.834173 -3.96469e-15 0.00192239
-0.736016 -4.8056e-15 0.00208329
-0.637867 -4.34008e-15 0.00228533
-0.539723 -3.74477e-15 0.00259609
-0.441585 -1.63723e-15 0.00294079
-0.343451 -1.41409e-15 0.00343323
-0.24532 -3.78077e-15 0.00385437
-0.147191 -4.72863e-15 0.00443846
-0.0490634 -1.57104e-14 0.00436774
0.0490634 -1.57104e-14 0.00436774
0.147191 -4.72863e-15 0.00443846
0.24532 -3.78077e-15 0.00385437
0.343451 -1.41409e-15 0.00343323
0.441585 -1.63723e-15 0.00294079
0.539723 -3.74477e-15 0.00259609
0.637867 -4.34008e-15 0.00228533
0.736016 -4.8056e-15 0.00208329
0.834173 -3.96469e-15 0.00192239
0.932337 -3.94212e-15 0.00183781
1.03051 -3.4164e-15 0.00179123
1.12869 -3.48276e-15 0.00180778
1.22689 -3.27157e-15 0.00186658
1.32509 -3.61379e-15 0.00199312
1.42331 -3.61641e-15 0.00217205
1.52154 -2.95214e-15 0.00243097
1.61978 -1.94921e-15 0.00274389
1.71804 -6.28e-16 0.00309374
1.81632 4.37295e-17 0.00341712
1.91462 1.14727e-15 0.00353923
2.01293 1.73955e-15 0.00351819
2.11126 1.58478e-15 0.00306299
2.20961 1.2794e-15 0.00269097
2.30798 1.05975e-15 0.00199559
2.40638 8.975e-16 0.00165358
2.50479 7.19648e-16 0.00110212
2.60323 5.39499e-16 0.000918217
2.7017 4.84153e-16 0.000552861
2.80019 3.67127e-16 0.000481297
2.89871 3.57561e-16 0.000243464
2.99725 2.59878e-16 0.000232405
3.09583 2.82552e-16 7.29497e-05
3.19443 2.22931e-16 9.15652e-05
3.29307 2.29744e-16 -2.12592e-05
3.39173 1.73087e-16 1.0012e-05
3.49043 1.56725e-16 -7.39836e-05
3.58916 1.53079e-16 -3.92e-05
3.68793 1.30357e-16 -0.000105458
3.78673 1.47981e-16 -7.15327e-05
3.88557 1.12261e-16 -0.00012604
3.98445 1.20154e-16 -9.50083e-05
4.08336 9.07607e-17 -0.000141727
4.18232 1.017e-16 -0.000114368
4.28131 8.0077e-17 -0.000155043
4.38035 7.84858e-17 -0.000131282
4.47943 6.23265e-17 -0.000167399
4.57855 5.88281e-17 -0.000146805
4.67772 4.2522e-17 -0.000178677
4.77694 3.19122e-17 -0.000160561
4.8762 8.55407e-18 -0.000188306
4.97551 -3.05737e-18 -0.000171442
5.07487 -2.52298e-17 -0.000194242
5.17427 -2.53473e-17 -0.000176881
5.27373 -4.90076e-17 -0.000193706
5.37325 -4.14503e-17 -0.000174162
5.47281 -5.31366e-17 -0.000183718
5.57243 -4.7393e-17 -0.000160816
5.67211 -4.95695e-17 -0.000163026
5.77184 -4.03388e-17 -0.000136597
5.87163 -4.01514e-17 -0.000132564
5.97148 -2.39744e-17 -0.00010608
6.07139 -2.51746e-17 -9.92577e-05
6.17136 -1.7066e-17 -7.44156e-05
6.2714 -2.01201e-17 -6.68281e-05
6.37149 -1.13279e-17 -4.51231e-05
6.47166 -9.89681e-18 -3.94244e-05
6.57188 -4.94694e-18 -2.36278e-05
6.67218 -5.73366e-18 -2.09851e-05
6.77254 5.27043e-18 -9.68467e-06
6.87298 2.49883e-18 -7.15759e-06
6.97348 5.51264e-18 1.71e-07
7.07406 3.58393e-18 1.72055e-06
7.17471 2.71466e-20 5.49478e-06
7.27544 5.69995e-19 6.42026e-06
7.37624 -8.1417e-20 7.88234e-06
7.47712 7.32665e-19 1.01689e-05
7.57807 -1.84503e-18 9.77291e-06
7.67911 -4.5036e-18 1.28713e-05
7.78023 -4.23192e-18 1.03066e-05
7.88143 -4.85547e-18 1.35601e-05
7.98271 -6.61815e-18 1.04327e-05
8.08408 -3.68856e-18 1.49475e-05
8.18554 -2.46793e-18 1.08355e-05
8.28708 -1.65424e-18 1.59453e-05
8.38872 -7.59287e-19 1.08479e-05
8.49044 -2.22353e-18 1.60633e-05
8.59226 -3.28093e-18 1.08929e-05
8.69417 -3.00967e-18 1.66835e-05
8.79618 -3.4705e-18 1.14266e-05
8.89828 -5.69362e-19 1.73005e-05
9.00048 -2.14183e-18 1.15347e-05
9.10278 0 1.72174e-05
9.20518 -1.11153e-18 1.20139e-05
9.30769 7.86189e-19 1.75357e-05
9.4103 -1.32837e-18 1.26234e-05
9.51301 1.1928e-18 1.76633e-05
9.61583 -1.05724e-18 1.30297e-05
9.71877 2.52107e-18 1.7377e-05
9.82181 1.32829e-18 1.36313e-05
9.92496 3.60533e-18 1.72352e-05
10.0282 2.71074e-20 1.44187e-05
10.1316 1.54511e-18 1.68074e-05
10.2351 -6.50568e-19 1.47518e-05
10.3387 1.62641e-19 1.61262e-05
10.4425 -8.40306e-19 1.54024e-05
10.5463 9.2162e-19 1.5487e-05
10.6503 -8.1319e-20 1.60031e-05
10.7545 1.62637e-18 1.46591e-05
10.8587 4.33698e-19 1.60785e-05
10.9631 2.06006e-18 1.36974e-05
11.0676 4.06589e-19 1.59025e-05
11.1722 1.97872e-18 1.28212e-05
11.277 2.27688e-18 1.54028e-05
11.3819 2.81899e-18 1.1752e-05
11.487 2.35819e-18 1.44569e-05
11.5922 4.30978e-18 1.09324e-05
11.6975 4.28267e-18 1.34747e-05
11.803 3.25266e-18 1.01971e-05
11.9086 3.95739e-18 1.2169e-05
12.0144 3.22554e-18 9.32543e-06
12.1204 3.14422e-18 1.04319e-05
12.2265 4.87896e-19 8.3474e-06
12.3327 2.76474e-18 8.2741e-06
12.4391 1.73474e-18 6.96957e-06
12.5457 3.36105e-18 4.91464e-06
12.6524 2.11421e-18 3.99965e-06
12.7593 2.81894e-18 2.2801e-06
12.8664 7.04735e-19 2.57359e-06
12.9737 -7.3184e-19 2.96182e-06
13.0811 -2.38525e-18 3.59079e-06
13.1887 -1.43657e-18 3.4224e-06
13.2965 -1.0571e-18 3.25355e-06
13.4044 -1.30105e-18 2.96527e-06
13.5126 -7.04733e-19 2.47485e-06
13.6209 -1.0842e-18 2.28064e-06
13.7294 -1.13841e-18 1.59267e-06
13.8382 -1.65341e-18 1.4178e-06
13.9471 -1.21973e-18 8.25112e-07
14.0562 -1.54499e-18 6.93971e-07
14.1655 -9.75783e-19 2.33072e-07
14.275 -8.40258e-19 7.09178e-09
14.3848 -8.67363e-19 -2.77905e-07
14.4947 -1.27394e-18 -5.66357e-07
14.6049 -1.43657e-18 -6.55006e-07
14.7152 -1.70762e-18 -9.35254e-07
14.8258 -2.35814e-18 -8.75563e-07
14.9367 -2.22262e-18 -1.13666e-06
15.0477 -2.35814e-18 -1.09611e-06
15.159 -1.57209e-18 -1.23694e-06
15.2705 -1.32815e-18 -1.25768e-06
15.3823 -6.77627e-19 -1.26517e-06
15.4943 5.42101e-20 -1.38599e-06
15.6066 2.71051e-20 -1.29108e-06
15.7191 1.0842e-19 -1.41001e-06
15.8319 5.42101e-20 -1.29718e-06
15.9449 2.71051e-19 -1.36025e-06
16.0582 7.86047e-19 -1.3007e-06
16.1717 1.89735e-19 -1.25267e-06
16.2856 8.13152e-20 -1.27529e-06
16.3997 -6.77626e-19 -1.1584e-06
16.5141 -9.48677e-19 -1.22756e-06
16.6288 -1.27394e-18 -1.15844e-06
16.7437 -1.35525e-18 -1.21128e-06
16.859 -5.69206e-19 -1.18943e-06
16.9746 -2.1684e-19 -1.11677e-06
17.0905 1.0571e-18 -1.14686e-06
17.2067 1.57209e-18 -1.05399e-06
17.3232 2.03288e-18 -1.08579e-06
17.4401 2.03288e-18 -1.02633e-06
17.5572 1.24683e-18 -9.99223e-07
17.6748 1.43657e-18 -1.00086e-06
17.7926 1.02999e-18 -9.38122e-07
17.9108 1.02999e-18 -9.93558e-07
18.0294 8.67362e-19 -9.68166e-07
18.1483 -1.0842e-19 -9.59836e-07
18.2676 -1.0842e-19 -9.62379e-07
18.3873 -5.14996e-19 -9.19484e-07
18.5074 -3.25261e-19 -9.38776e-07
18.6278 -1.0842e-19 -8.85178e-07
18.7487 3.79471e-19 -8.82691e-07
18.8699 1.46367e-18 -8.87834e-07
18.9916 1.70762e-18 -8.64025e-07
19.1137 2.54788e-18 -8.89582e-07
19.2362 3.11708e-18 -8.92095e-07
19.3592 2.43945e-18 -8.91668e-07
19.4826 2.43945e-18 -9.01793e-07
19.6065 1.40946e-18 -8.90416e-07
19.7309 1.49078e-18 -8.92387e-07
19.8557 1.65341e-18 -8.85203e-07
19.9811 1.54499e-18 -8.83996e-07
20.1069 2.49367e-18 -8.89291e-07
20.2333 2.76472e-18 -8.96407e-07
20.3602 3.41524e-18 -8.98888e-07
20.4876 4.22839e-18 -9.06784e-07
20.6156 3.55076e-18 -9.08431e-07
20.7441 4.25549e-18 -8.99628e-07
20.8732 3.57787e-18 -9.0198e-07
21.0029 3.25261e-18 -8.89503e-07
21.1332 3.30682e-18 -8.70362e-07
21.2642 2.33103e-18 -8.77204e-07
21.3958 1.0842e-18 -8.73277e-07
21.528 4.06576e-19 -8.65314e-07
21.6609 3.52366e-19 -8.74264e-07
21.7945 8.67362e-19 -8.61686e-07
21.9288 1.70762e-18 -8.44684e-07
22.0639 2.08709e-18 -8.5213e-07
22.1997 2.57498e-18 -8.36429e-07
22.3363 2.49366e-18 -8.18823e-07
22.4736 2.03288e-18 -8.19785e-07
22.6118 1.54499e-18 -8.06709e-07
22.7509 6.77626e-19 -7.92999e-07
22.8908 8.13152e-20 -7.93368e-07
23.0316 1.0842e-19 -7.83021e-07
23.1733 0 -7.6524e-07
23.316 2.71051e-20 -7.6114e-07
23.4597 5.42101e-20 -7.59956e-07
23.6044 -1.89735e-19 -7.52333e-07
23.7502 -3.25261e-19 -7.46691e-07
23.8971 3.79471e-19 -7.2824e-07
24.0451 1.16552e-18 -6.83982e-07
24.1944 1.54499e-18 -6.43405e-07
24.3448 1.78893e-18 -6.30862e-07
24.4966 1.0842e-18 -6.03542e-07
24.6496 7.31836e-19 -5.57588e-07
24.8041 2.98156e-19 -5.22776e-07
24.9601 -2.1684e-19 -5.03351e-07
25.1175 2.71051e-20 -4.94915e-07
25.2766 1.0842e-18 -4.8704e-07
25.4373 1.81604e-18 -4.59596e-07
25.5998 1.35525e-18 -4.29162e-07
25.7641 2.98156e-19 -3.93592e-07
25.9304 1.6263e-19 -3.54112e-07
26.0988 2.71051e-19 -3.32854e-07
26.2693 1.89735e-19 -3.091e-07
26.4421 -2.1684e-19 -2.89543e-07
26.6174 -8.13152e-20 -2.64042e-07
26.7954 7.58942e-19 -2.37321e-07
26.9761 9.75782e-19 -2.08044e-07
27.1598 1.24683e-18 -1.71094e-07
27.3468 1.92446e-18 -1.17583e-07
27.5373 1.78893e-18 -6.40216e-08
27.7317 4.60786e-19 -2.57631e-08
27.9302 -1.35525e-19 -5.05178e-09
28.1333 1.40946e-18 1.54099e-08
28.3415 2.24972e-18 3.4982e-08
28.5554 1.6263e-18 5.30131e-08
28.7758 2.22261e-18 7.02777e-08
29.0035 8.40257e-19 9.13077e-08
29.2396 -1.0842e-19 1.07825e-07
29.4858 1.35525e-19 1.26955e-07
29.7441 2.98156e-19 1.41428e-07
30.0173 4.58075e-18 1.53314e-07
30.3101 3.87602e-18 1.55142e-07
30.6297 1.87025e-18 1.57543e-07
30.9905 2.71051e-20 1.42535e-07
31.4301 3.52366e-19 1.13857e-07


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.125Nc1Quantum/vCLADiaP_FRG_K.txt <==
-31.4301 0.000347142 1.28985e-07
-30.9905 0.000345311 1.52371e-07
-30.6297 0.000344097 1.71379e-07
-30.3101 0.000342744 1.6588e-07
-30.0173 0.000341561 1.66907e-07
-29.7441 0.000341003 1.52707e-07
-29.4858 0.000340568 1.40548e-07
-29.2396 0.000340135 1.1955e-07
-29.0035 0.000339731 1.0501e-07
-28.7758 0.000339328 8.24121e-08
-28.5554 0.000338904 6.68867e-08
-28.3415 0.000338436 4.75099e-08
-28.1333 0.000337968 2.94924e-08
-27.9302 0.000337517 7.85593e-09
-27.7317 0.000337055 -1.14566e-08
-27.5373 0.000336597 -5.07602e-08
-27.3468 0.000336171 -1.03071e-07
-27.1598 0.000335813 -1.57547e-07
-26.9761 0.00033551 -1.93433e-07
-26.7954 0.000335295 -2.2372e-07
-26.6174 0.000335043 -2.49787e-07
-26.4421 0.000334755 -2.76896e-07
-26.2693 0.00033446 -2.97355e-07
-26.0988 0.000334141 -3.25502e-07
-25.9304 0.000333869 -3.52525e-07
-25.7641 0.000333587 -4.02433e-07
-25.5998 0.000333287 -4.48103e-07
-25.4373 0.000333051 -4.85173e-07
-25.2766 0.000332871 -5.05819e-07
-25.1175 0.000332688 -4.94003e-07
-24.9601 0.000332529 -4.78239e-07
-24.8041 0.000332405 -4.89665e-07
-24.6496 0.000332279 -5.37554e-07
-24.4966 0.000332181 -6.01399e-07
-24.3448 0.000332053 -6.25448e-07
-24.1944 0.000331944 -6.20101e-07
-24.0451 0.000332022 -6.55993e-07
-23.8971 0.00033203 -7.15715e-07
-23.7502 0.000331897 -7.38788e-07
-23.6044 0.000331834 -7.29953e-07
-23.4597 0.00033199 -7.33003e-07
-23.316 0.000331931 -7.47821e-07
-23.1733 0.000331779 -7.51531e-07
-23.0316 0.000332051 -7.56077e-07
-22.8908 0.00033224 -7.70564e-07
-22.7509 0.000332039 -7.79715e-07
-22.6118 0.00033236 -7.83372e-07
-22.4736 0.000332671 -7.9219e-07
-22.3363 0.000332335 -8.01926e-07
-22.1997 0.000332588 -8.14978e-07
-22.0639 0.000332934 -8.22573e-07
-21.9288 0.000332616 -8.24162e-07
-21.7945 0.000332982 -8.39961e-07
-21.6609 0.000333314 -8.43407e-07
-21.528 0.000332986 -8.42237e-07
-21.3958 0.000333415 -8.49694e-07
-21.2642 0.000333541 -8.45146e-07
-21.1332 0.000333307 -8.45229e-07
-21.0029 0.00033378 -8.63485e-07
-20.8732 0.000333801 -8.68101e-07
-20.7441 0.000333916 -8.73326e-07
-20.6156 0.000334311 -8.78626e-07
-20.4876 0.000334362 -8.71785e-07
-20.3602 0.000334709 -8.70642e-07
-20.2333 0.000334916 -8.62805e-07
-20.1069 0.00033505 -8.52879e-07
-19.9811 0.000335202 -8.53797e-07
-19.8557 0.000335199 -8.46617e-07
-19.7309 0.000335532 -8.56041e-07
-19.6065 0.00033561 -8.55674e-07
-19.4826 0.000336019 -8.59876e-07
-19.3592 0.000336223 -8.5406e-07
-19.2362 0.000336304 -8.52284e-07
-19.1137 0.00033699 -8.44495e-07
-18.9916 0.000336778 -8.24873e-07
-18.8699 0.000337209 -8.40765e-07
-18.7487 0.000337309 -8.3726e-07
-18.6278 0.000337218 -8.39936e-07
-18.5074 0.000338172 -8.87234e-07
-18.3873 0.000337838 -8.71423e-07
-18.2676 0.000338643 -9.10226e-07
-18.1483 0.000338879 -9.04211e-07
-18.0294 0.000339029 -9.16093e-07
-17.9108 0.000340197 -9.32456e-07
-17.7926 0.000339746 -8.81026e-07
-17.6748 0.000340745 -9.38477e-07
-17.5572 0.000340646 -9.33861e-07
-17.4401 0.000340897 -9.61921e-07
-17.3232 0.000341983 -1.01435e-06
-17.2067 0.000341656 -9.82718e-07
-17.0905 0.000343231 -1.07241e-06
-16.9746 0.000343092 -1.03573e-06
-16.859 0.000344217 -1.11081e-06
-16.7437 0.000345052 -1.12182e-06
-16.6288 0.000345073 -1.07106e-06
-16.5141 0.000346691 -1.13182e-06
-16.3997 0.000346276 -1.05873e-06
-16.2856 0.00034792 -1.17205e-06
-16.1717 0.000348192 -1.14045e-06
-16.0582 0.000349125 -1.1853e-06
-15.9449 0.000350502 -1.23633e-06
-15.8319 0.000350577 -1.16465e-06
-15.7191 0.000352921 -1.27278e-06
-15.6066 0.000353017 -1.13843e-06
-15.4943 0.000355325 -1.23007e-06
-15.3823 0.000355836 -1.09047e-06
-15.2705 0.000357105 -1.07545e-06
-15.159 0.000358833 -1.0363e-06
-15.0477 0.00035922 -8.79548e-07
-14.9367 0.000362246 -9.01594e-07
-14.8258 0.000362028 -6.16038e-07
-14.7152 0.000365385 -6.51775e-07
-14.6049 0.00036554 -3.40164e-07
-14.4947 0.000368463 -2.1456e-07
-14.3848 0.000370093 1.13331e-07
-14.275 0.000371766 4.55737e-07
-14.1655 0.000374725 7.37307e-07
-14.0562 0.000374781 1.28498e-06
-13.9471 0.000378872 1.50605e-06
-13.8382 0.000378335 2.2331e-06
-13.7294 0.000382851 2.56753e-06
-13.6209 0.000382383 3.48395e-06
-13.5126 0.000386217 3.98498e-06
-13.4044 0.000386759 4.92428e-06
-13.2965 0.000389084 5.8787e-06
-13.1887 0.000391356 7.10084e-06
-13.0811 0.000391297 8.98171e-06
-12.9737 0.000395184 1.12044e-05
-12.8664 0.000394268 1.49347e-05
-12.7593 0.000403474 1.7918e-05
-12.6524 0.000405315 1.7783e-05
-12.5457 0.000413302 1.42854e-05
-12.4391 0.000410747 1.29835e-05
-12.3327 0.000415356 1.22049e-05
-12.2265 0.000412755 1.10687e-05
-12.1204 0.000416151 1.23755e-05
-12.0144 0.000414975 1.07937e-05
-11.9086 0.000416473 1.32854e-05
-11.803 0.00041663 1.10973e-05
-11.6975 0.000416069 1.41846e-05
-11.5922 0.000418177 1.15348e-05
-11.487 0.00041629 1.49414e-05
-11.3819 0.000420254 1.21802e-05
-11.277 0.000416334 1.57512e-05
-11.1722 0.000420754 1.31389e-05
-11.0676 0.000415355 1.61635e-05
-10.9631 0.00042011 1.39408e-05
-10.8587 0.000414532 1.62802e-05
-10.7545 0.000419387 1.48506e-05
-10.6503 0.000413111 1.61622e-05
-10.5463 0.00041759 1.56415e-05
-10.4425 0.000411715 1.55294e-05
-10.3387 0.000415673 1.6254e-05
-10.2351 0.000411545 1.48536e-05
-10.1316 0.000413485 1.69157e-05
-10.0282 0.000409929 1.45001e-05
-9.92496 0.000409736 1.73287e-05
-9.82181 0.000407664 1.36963e-05
-9.71877 0.00040629 1.74588e-05
-9.61583 0.000406483 1.30816e-05
-9.51301 0.00040247 1.7735e-05
-9.4103 0.000403378 1.26653e-05
-9.30769 0.000397385 1.75982e-05
-9.20518 0.000399285 1.20484e-05
-9.10278 0.000393035 1.72713e-05
-9.00048 0.000396211 1.15636e-05
-8.89828 0.000387401 1.73463e-05
-8.79618 0.00039066 1.14511e-05
-8.69417 0.000380431 1.67219e-05
-8.59226 0.000384359 1.09138e-05
-8.49044 0.000375182 1.60952e-05
-8.38872 0.000379151 1.08652e-05
-8.28708 0.000367459 1.59712e-05
-8.18554 0.000370886 1.0849e-05
-8.08408 0.000358015 1.49689e-05
-7.98271 0.000361815 1.04424e-05
-7.88143 0.000351069 1.35779e-05
-7.78023 0.000353373 1.0312e-05
-7.67911 0.000340346 1.28855e-05
-7.57807 0.000341264 9.7744e-06
-7.47712 0.000326969 1.01818e-05
-7.37624 0.000328141 7.88184e-06
-7.27544 0.000316963 6.43405e-06
-7.17471 0.000314552 5.49426e-06
-7.07406 0.000301504 1.73829e-06
-6.97348 0.000297183 1.77839e-07
-6.87298 0.000282738 -7.12457e-06
-6.77254 0.000279137 -9.65532e-06
-6.67218 0.000267463 -2.09167e-05
-6.57188 0.000258001 -2.35538e-05
-6.47166 0.000245698 -3.92905e-05
-6.37149 0.000232231 -4.49599e-05
-6.2714 0.000217222 -6.65672e-05
-6.17136 0.000205644 -7.40948e-05
-6.07139 0.000190404 -9.8795e-05
-5.97148 0.000169901 -0.000105528
-5.87163 0.000154306 -0.000131817
-5.77184 0.000130875 -0.000135736
-5.67211 0.00011612 -0.000161908
-5.57243 9.36677e-05 -0.000159583
-5.47281 7.72655e-05 -0.000182183
-5.37325 5.45935e-05 -0.000172539
-5.27373 4.22968e-05 -0.000191734
-5.17427 2.16452e-05 -0.000174875
-5.07487 1.3441e-05 -0.000191832
-4.97551 -4.15354e-06 -0.000169077
-4.8762 -1.12069e-05 -0.000185459
-4.77694 -2.7104e-05 -0.000157867
-4.67772 -3.31851e-05 -0.000175386
-4.57855 -4.83262e-05 -0.00014381
-4.47943 -5.42974e-05 -0.000163646
-4.38035 -7.10578e-05 -0.000128027
-4.28131 -7.89399e-05 -0.000150815
-4.18232 -9.84621e-05 -0.000110923
-4.08336 -0.00010999 -0.000137028
-3.98445 -0.000134754 -9.15339e-05
-3.88557 -0.000152486 -0.000120964
-3.78673 -0.000183633 -6.83593e-05
-3.68793 -0.000210521 -0.000100304
-3.58916 -0.00025151 -3.70925e-05
-3.49043 -0.000291562 -6.95994e-05
-3.39173 -0.000344847 9.35884e-06
-3.29307 -0.000402848 -1.9729e-05
-3.19443 -0.000472533 8.43518e-05
-3.09583 -0.000553583 6.66435e-05
-2.99725 -0.000640337 0.0002103
-2.89871 -0.00074721 0.000218047
-2.80019 -0.000847032 0.000426123
-2.7017 -0.000975715 0.000483349
-2.60323 -0.00106164 0.000791627
-2.50479 -0.00118225 0.000935655
-2.40638 -0.0011745 0.00138011
-2.30798 -0.00118727 0.00163454
-2.20961 -0.000910825 0.00215874
-2.11126 -0.000664023 0.00240135
-2.01293 -4.27425e-05 0.00268894
-1.91462 0.000359619 0.00262992
-1.81632 0.00094049 0.00246117
-1.71804 0.0011543 0.00215249
-1.61978 0.00142309 0.00183712
-1.52154 0.00142018 0.00155954
-1.42331 0.00151118 0.00132867
-1.32509 0.00142438 0.00115612
-1.22689 0.0014769 0.00102017
-1.12869 0.00137603 0.000924134
-1.03051 0.00144269 0.000849098
-0.932337 0.00135194 0.000799634
-0.834173 0.00145547 0.000758332
-0.736016 0.00138175 0.000733841
-0.637867 0.0015379 0.000705126
-0.539723 0.00148236 0.000684066
-0.441585 0.00170877 0.00063896
-0.343451 0.00166794 0.000583851
-0.24532 0.00195572 0.000470425
-0.147191 0.00187033 0.000326068
-0.0490634 0.00203254 0.000107129
0.0490634 0.00203254 -0.000107129
0.147191 0.00187033 -0.000326068
0.24532 0.00195572 -0.000470425
0.343451 0.00166794 -0.000583851
0.441585 0.00170877 -0.00063896
0.539723 0.00148236 -0.000684066
0.637867 0.0015379 -0.000705126
0.736016 0.00138175 -0.000733841
0.834173 0.00145547 -0.000758332
0.932337 0.00135194 -0.000799634
1.03051 0.00144269 -0.000849098
1.12869 0.00137603 -0.000924134
1.22689 0.0014769 -0.00102017
1.32509 0.00142438 -0.00115612
1.42331 0.00151118 -0.00132867
1.52154 0.00142018 -0.00155954
1.61978 0.00142309 -0.00183712
1.71804 0.0011543 -0.00215249
1.81632 0.00094049 -0.00246117
1.91462 0.000359619 -0.00262992
2.01293 -4.27425e-05 -0.00268894
2.11126 -0.000664023 -0.00240135
2.20961 -0.000910825 -0.00215874
2.30798 -0.00118727 -0.00163454
2.40638 -0.0011745 -0.00138011
2.50479 -0.00118225 -0.000935655
2.60323 -0.00106164 -0.000791627
2.7017 -0.000975715 -0.000483349
2.80019 -0.000847032 -0.000426123
2.89871 -0.00074721 -0.000218047
2.99725 -0.000640337 -0.0002103
3.09583 -0.000553583 -6.66435e-05
3.19443 -0.000472533 -8.43518e-05
3.29307 -0.000402848 1.9729e-05
3.39173 -0.000344847 -9.35884e-06
3.49043 -0.000291562 6.95994e-05
3.58916 -0.00025151 3.70925e-05
3.68793 -0.000210521 0.000100304
3.78673 -0.000183633 6.83593e-05
3.88557 -0.000152486 0.000120964
3.98445 -0.000134754 9.15339e-05
4.08336 -0.00010999 0.000137028
4.18232 -9.84621e-05 0.000110923
4.28131 -7.89399e-05 0.000150815
4.38035 -7.10578e-05 0.000128027
4.47943 -5.42974e-05 0.000163646
4.57855 -4.83262e-05 0.00014381
4.67772 -3.31851e-05 0.000175386
4.77694 -2.7104e-05 0.000157867
4.8762 -1.12069e-05 0.000185459
4.97551 -4.15354e-06 0.000169077
5.07487 1.3441e-05 0.000191832
5.17427 2.16452e-05 0.000174875
5.27373 4.22968e-05 0.000191734
5.37325 5.45935e-05 0.000172539
5.47281 7.72655e-05 0.000182183
5.57243 9.36677e-05 0.000159583
5.67211 0.00011612 0.000161908
5.77184 0.000130875 0.000135736
5.87163 0.000154306 0.000131817
5.97148 0.000169901 0.000105528
6.07139 0.000190404 9.8795e-05
6.17136 0.000205644 7.40948e-05
6.2714 0.000217222 6.65672e-05
6.37149 0.000232231 4.49599e-05
6.47166 0.000245698 3.92905e-05
6.57188 0.000258001 2.35538e-05
6.67218 0.000267463 2.09167e-05
6.77254 0.000279137 9.65532e-06
6.87298 0.000282738 7.12457e-06
6.97348 0.000297183 -1.77839e-07
7.07406 0.000301504 -1.73829e-06
7.17471 0.000314552 -5.49426e-06
7.27544 0.000316963 -6.43405e-06
7.37624 0.000328141 -7.88184e-06
7.47712 0.000326969 -1.01818e-05
7.57807 0.000341264 -9.7744e-06
7.67911 0.000340346 -1.28855e-05
7.78023 0.000353373 -1.0312e-05
7.88143 0.000351069 -1.35779e-05
7.98271 0.000361815 -1.04424e-05
8.08408 0.000358015 -1.49689e-05
8.18554 0.000370886 -1.0849e-05
8.28708 0.000367459 -1.59712e-05
8.38872 0.000379151 -1.08652e-05
8.49044 0.000375182 -1.60952e-05
8.59226 0.000384359 -1.09138e-05
8.69417 0.000380431 -1.67219e-05
8.79618 0.00039066 -1.14511e-05
8.89828 0.000387401 -1.73463e-05
9.00048 0.000396211 -1.15636e-05
9.10278 0.000393035 -1.72713e-05
9.20518 0.000399285 -1.20484e-05
9.30769 0.000397385 -1.75982e-05
9.4103 0.000403378 -1.26653e-05
9.51301 0.00040247 -1.7735e-05
9.61583 0.000406483 -1.30816e-05
9.71877 0.00040629 -1.74588e-05
9.82181 0.000407664 -1.36963e-05
9.92496 0.000409736 -1.73287e-05
10.0282 0.000409929 -1.45001e-05
10.1316 0.000413485 -1.69157e-05
10.2351 0.000411545 -1.48536e-05
10.3387 0.000415673 -1.6254e-05
10.4425 0.000411715 -1.55294e-05
10.5463 0.00041759 -1.56415e-05
10.6503 0.000413111 -1.61622e-05
10.7545 0.000419387 -1.48506e-05
10.8587 0.000414532 -1.62802e-05
10.9631 0.00042011 -1.39408e-05
11.0676 0.000415355 -1.61635e-05
11.1722 0.000420754 -1.31389e-05
11.277 0.000416334 -1.57512e-05
11.3819 0.000420254 -1.21802e-05
11.487 0.00041629 -1.49414e-05
11.5922 0.000418177 -1.15348e-05
11.6975 0.000416069 -1.41846e-05
11.803 0.00041663 -1.10973e-05
11.9086 0.000416473 -1.32854e-05
12.0144 0.000414975 -1.07937e-05
12.1204 0.000416151 -1.23755e-05
12.2265 0.000412755 -1.10687e-05
12.3327 0.000415356 -1.22049e-05
12.4391 0.000410747 -1.29835e-05
12.5457 0.000413302 -1.42854e-05
12.6524 0.000405315 -1.7783e-05
12.7593 0.000403474 -1.7918e-05
12.8664 0.000394268 -1.49347e-05
12.9737 0.000395184 -1.12044e-05
13.0811 0.000391297 -8.98171e-06
13.1887 0.000391356 -7.10084e-06
13.2965 0.000389084 -5.8787e-06
13.4044 0.000386759 -4.92428e-06
13.5126 0.000386217 -3.98498e-06
13.6209 0.000382383 -3.48395e-06
13.7294 0.000382851 -2.56753e-06
13.8382 0.000378335 -2.2331e-06
13.9471 0.000378872 -1.50605e-06
14.0562 0.000374781 -1.28498e-06
14.1655 0.000374725 -7.37307e-07
14.275 0.000371766 -4.55737e-07
14.3848 0.000370093 -1.13331e-07
14.4947 0.000368463 2.1456e-07
14.6049 0.00036554 3.40164e-07
14.7152 0.000365385 6.51775e-07
14.8258 0.000362028 6.16038e-07
14.9367 0.000362246 9.01594e-07
15.0477 0.00035922 8.79548e-07
15.159 0.000358833 1.0363e-06
15.2705 0.000357105 1.07545e-06
15.3823 0.000355836 1.09047e-06
15.4943 0.000355325 1.23007e-06
15.6066 0.000353017 1.13843e-06
15.7191 0.000352921 1.27278e-06
15.8319 0.000350577 1.16465e-06
15.9449 0.000350502 1.23633e-06
16.0582 0.000349125 1.1853e-06
16.1717 0.000348192 1.14045e-06
16.2856 0.00034792 1.17205e-06
16.3997 0.000346276 1.05873e-06
16.5141 0.000346691 1.13182e-06
16.6288 0.000345073 1.07106e-06
16.7437 0.000345052 1.12182e-06
16.859 0.000344217 1.11081e-06
16.9746 0.000343092 1.03573e-06
17.0905 0.000343231 1.07241e-06
17.2067 0.000341656 9.82718e-07
17.3232 0.000341983 1.01435e-06
17.4401 0.000340897 9.61921e-07
17.5572 0.000340646 9.33861e-07
17.6748 0.000340745 9.38477e-07
17.7926 0.000339746 8.81026e-07
17.9108 0.000340197 9.32456e-07
18.0294 0.000339029 9.16093e-07
18.1483 0.000338879 9.04211e-07
18.2676 0.000338643 9.10226e-07
18.3873 0.000337838 8.71423e-07
18.5074 0.000338172 8.87234e-07
18.6278 0.000337218 8.39936e-07
18.7487 0.000337309 8.3726e-07
18.8699 0.000337209 8.40765e-07
18.9916 0.000336778 8.24873e-07
19.1137 0.00033699 8.44495e-07
19.2362 0.000336304 8.52284e-07
19.3592 0.000336223 8.5406e-07
19.4826 0.000336019 8.59876e-07
19.6065 0.00033561 8.55674e-07
19.7309 0.000335532 8.56041e-07
19.8557 0.000335199 8.46617e-07
19.9811 0.000335202 8.53797e-07
20.1069 0.00033505 8.52879e-07
20.2333 0.000334916 8.62805e-07
20.3602 0.000334709 8.70642e-07
20.4876 0.000334362 8.71785e-07
20.6156 0.000334311 8.78626e-07
20.7441 0.000333916 8.73326e-07
20.8732 0.000333801 8.68101e-07
21.0029 0.00033378 8.63485e-07
21.1332 0.000333307 8.45229e-07
21.2642 0.000333541 8.45146e-07
21.3958 0.000333415 8.49694e-07
21.528 0.000332986 8.42237e-07
21.6609 0.000333314 8.43407e-07
21.7945 0.000332982 8.39961e-07
21.9288 0.000332616 8.24162e-07
22.0639 0.000332934 8.22573e-07
22.1997 0.000332588 8.14978e-07
22.3363 0.000332335 8.01926e-07
22.4736 0.000332671 7.9219e-07
22.6118 0.00033236 7.83372e-07
22.7509 0.000332039 7.79715e-07
22.8908 0.00033224 7.70564e-07
23.0316 0.000332051 7.56077e-07
23.1733 0.000331779 7.51531e-07
23.316 0.000331931 7.47821e-07
23.4597 0.00033199 7.33003e-07
23.6044 0.000331834 7.29953e-07
23.7502 0.000331897 7.38788e-07
23.8971 0.00033203 7.15715e-07
24.0451 0.000332022 6.55993e-07
24.1944 0.000331944 6.20101e-07
24.3448 0.000332053 6.25448e-07
24.4966 0.000332181 6.01399e-07
24.6496 0.000332279 5.37554e-07
24.8041 0.000332405 4.89665e-07
24.9601 0.000332529 4.78239e-07
25.1175 0.000332688 4.94003e-07
25.2766 0.000332871 5.05819e-07
25.4373 0.000333051 4.85173e-07
25.5998 0.000333287 4.48103e-07
25.7641 0.000333587 4.02433e-07
25.9304 0.000333869 3.52525e-07
26.0988 0.000334141 3.25502e-07
26.2693 0.00033446 2.97355e-07
26.4421 0.000334755 2.76896e-07
26.6174 0.000335043 2.49787e-07
26.7954 0.000335295 2.2372e-07
26.9761 0.00033551 1.93433e-07
27.1598 0.000335813 1.57547e-07
27.3468 0.000336171 1.03071e-07
27.5373 0.000336597 5.07602e-08
27.7317 0.000337055 1.14566e-08
27.9302 0.000337517 -7.85593e-09
28.1333 0.000337968 -2.94924e-08
28.3415 0.000338436 -4.75099e-08
28.5554 0.000338904 -6.68867e-08
28.7758 0.000339328 -8.24121e-08
29.0035 0.000339731 -1.0501e-07
29.2396 0.000340135 -1.1955e-07
29.4858 0.000340568 -1.40548e-07
29.7441 0.000341003 -1.52707e-07
30.0173 0.000341561 -1.66907e-07
30.3101 0.000342744 -1.6588e-07
30.6297 0.000344097 -1.71379e-07
30.9905 0.000345311 -1.52371e-07
31.4301 0.000347142 -1.28985e-07


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.125Nc1Quantum/vCLAOffP_FRG_K.txt <==
-31.4301 0.000347155 1.13857e-07
-30.9905 0.000345336 1.42535e-07
-30.6297 0.00034413 1.57543e-07
-30.3101 0.000342785 1.55142e-07
-30.0173 0.000341609 1.53314e-07
-29.7441 0.000341058 1.41428e-07
-29.4858 0.000340629 1.26955e-07
-29.2396 0.000340202 1.07825e-07
-29.0035 0.000339804 9.13077e-08
-28.7758 0.000339407 7.02777e-08
-28.5554 0.000338988 5.30131e-08
-28.3415 0.000338527 3.4982e-08
-28.1333 0.000338064 1.54099e-08
-27.9302 0.000337619 -5.05178e-09
-27.7317 0.000337162 -2.57631e-08
-27.5373 0.000336709 -6.40216e-08
-27.3468 0.00033629 -1.17583e-07
-27.1598 0.000335937 -1.71094e-07
-26.9761 0.00033564 -2.08044e-07
-26.7954 0.000335431 -2.37321e-07
-26.6174 0.000335186 -2.64042e-07
-26.4421 0.000334907 -2.89543e-07
-26.2693 0.000334622 -3.091e-07
-26.0988 0.000334319 -3.32854e-07
-25.9304 0.000334067 -3.54112e-07
-25.7641 0.000333813 -3.93592e-07
-25.5998 0.000333548 -4.29162e-07
-25.4373 0.000333348 -4.59596e-07
-25.2766 0.000333203 -4.8704e-07
-25.1175 0.000333045 -4.94915e-07
-24.9601 0.0003329 -5.03351e-07
-24.8041 0.000332783 -5.22776e-07
-24.6496 0.000332662 -5.57588e-07
-24.4966 0.000332571 -6.03542e-07
-24.3448 0.000332451 -6.30862e-07
-24.1944 0.000332349 -6.43405e-07
-24.0451 0.000332433 -6.83982e-07
-23.8971 0.000332446 -7.2824e-07
-23.7502 0.00033232 -7.46691e-07
-23.6044 0.000332264 -7.52333e-07
-23.4597 0.000332426 -7.59956e-07
-23.316 0.000332373 -7.6114e-07
-23.1733 0.000332228 -7.6524e-07
-23.0316 0.000332507 -7.83021e-07
-22.8908 0.000332703 -7.93368e-07
-22.7509 0.000332509 -7.92999e-07
-22.6118 0.000332836 -8.06709e-07
-22.4736 0.000333154 -8.19785e-07
-22.3363 0.000332825 -8.18823e-07
-22.1997 0.000333086 -8.36429e-07
-22.0639 0.000333439 -8.5213e-07
-21.9288 0.000333129 -8.44684e-07
-21.7945 0.000333502 -8.61686e-07
-21.6609 0.000333842 -8.74264e-07
-21.528 0.000333522 -8.65314e-07
-21.3958 0.000333958 -8.73277e-07
-21.2642 0.000334093 -8.77204e-07
-21.1332 0.000333867 -8.70362e-07
-21.0029 0.000334348 -8.89503e-07
-20.8732 0.000334377 -9.0198e-07
-20.7441 0.000334501 -8.99628e-07
-20.6156 0.000334906 -9.08431e-07
-20.4876 0.000334966 -9.06784e-07
-20.3602 0.000335322 -8.98888e-07
-20.2333 0.000335539 -8.96407e-07
-20.1069 0.000335683 -8.89291e-07
-19.9811 0.000335845 -8.83996e-07
-19.8557 0.000335852 -8.85203e-07
-19.7309 0.000336196 -8.92387e-07
-19.6065 0.000336284 -8.90416e-07
-19.4826 0.000336705 -9.01793e-07
-19.3592 0.00033692 -8.91668e-07
-19.2362 0.000337013 -8.92095e-07
-19.1137 0.000337711 -8.89582e-07
-18.9916 0.000337512 -8.64025e-07
-18.8699 0.000337956 -8.87834e-07
-18.7487 0.000338069 -8.82691e-07
-18.6278 0.000337992 -8.85178e-07
-18.5074 0.000338961 -9.38776e-07
-18.3873 0.000338641 -9.19484e-07
-18.2676 0.000339462 -9.62379e-07
-18.1483 0.000339714 -9.59836e-07
-18.0294 0.00033988 -9.68166e-07
-17.9108 0.000341065 -9.93558e-07
-17.7926 0.000340633 -9.38122e-07
-17.6748 0.00034165 -1.00086e-06
-17.5572 0.00034157 -9.99223e-07
-17.4401 0.000341841 -1.02633e-06
-17.3232 0.000342949 -1.08579e-06
-17.2067 0.000342643 -1.05399e-06
-17.0905 0.000344242 -1.14686e-06
-16.9746 0.000344127 -1.11677e-06
-16.859 0.000345278 -1.18943e-06
-16.7437 0.00034614 -1.21128e-06
-16.6288 0.000346189 -1.15844e-06
-16.5141 0.000347837 -1.22756e-06
-16.3997 0.000347454 -1.1584e-06
-16.2856 0.000349131 -1.27529e-06
-16.1717 0.000349438 -1.25267e-06
-16.0582 0.000350409 -1.3007e-06
-15.9449 0.000351826 -1.36025e-06
-15.8319 0.000351944 -1.29718e-06
-15.7191 0.000354334 -1.41001e-06
-15.6066 0.000354479 -1.29108e-06
-15.4943 0.00035684 -1.38599e-06
-15.3823 0.000357408 -1.26517e-06
-15.2705 0.000358739 -1.25768e-06
-15.159 0.000360534 -1.23694e-06
-15.0477 0.000360995 -1.09611e-06
-14.9367 0.0003641 -1.13666e-06
-14.8258 0.00036397 -8.75563e-07
-14.7152 0.000367424 -9.35253e-07
-14.6049 0.000367688 -6.55005e-07
-14.4947 0.00037073 -5.66356e-07
-14.3848 0.000372496 -2.77905e-07
-14.275 0.000374321 7.09177e-09
-14.1655 0.000377454 2.33072e-07
-14.0562 0.000377708 6.9397e-07
-13.9471 0.000382031 8.2511e-07
-13.8382 0.000381761 1.4178e-06
-13.7294 0.000386597 1.59266e-06
-13.6209 0.000386505 2.28064e-06
-13.5126 0.0003908 2.47484e-06
-13.4044 0.000391893 2.96527e-06
-13.2965 0.000394894 3.25354e-06
-13.1887 0.000397946 3.42239e-06
-13.0811 0.000398697 3.59078e-06
-12.9737 0.000402947 2.96181e-06
-12.8664 0.000400591 2.57358e-06
-12.7593 0.000404598 2.28008e-06
-12.6524 0.000400229 3.99962e-06
-12.5457 0.000405623 4.91461e-06
-12.4391 0.00040312 6.96951e-06
-12.3327 0.000408545 8.27403e-06
-12.2265 0.000406809 8.34731e-06
-12.1204 0.000410961 1.04317e-05
-12.0144 0.000410401 9.32532e-06
-11.9086 0.000412411 1.21688e-05
-11.803 0.000412982 1.01969e-05
-11.6975 0.000412773 1.34745e-05
-11.5922 0.000415169 1.09322e-05
-11.487 0.000413535 1.44566e-05
-11.3819 0.000417708 1.17517e-05
-11.277 0.000413977 1.54024e-05
-11.1722 0.000418556 1.28208e-05
-11.0676 0.000413304 1.5902e-05
-10.9631 0.000418182 1.36969e-05
-10.8587 0.000412721 1.60779e-05
-10.7545 0.000417675 1.46585e-05
-10.6503 0.000411493 1.60023e-05
-10.5463 0.000416053 1.54862e-05
-10.4425 0.000410258 1.54015e-05
-10.3387 0.000414282 1.61251e-05
-10.2351 0.000410221 1.47508e-05
-10.1316 0.000412218 1.68061e-05
-10.0282 0.000408718 1.44175e-05
-9.92496 0.000408574 1.72335e-05
-9.82181 0.000406551 1.36298e-05
-9.71877 0.000405218 1.73749e-05
-9.61583 0.000405454 1.30279e-05
-9.51301 0.000401477 1.76607e-05
-9.4103 0.000402424 1.26213e-05
-9.30769 0.000396463 1.75325e-05
-9.20518 0.000398396 1.20115e-05
-9.10278 0.000392174 1.72136e-05
-9.00048 0.00039538 1.15319e-05
-8.89828 0.000386596 1.72958e-05
-8.79618 0.000389881 1.14231e-05
-8.69417 0.000379676 1.66779e-05
-8.59226 0.000383627 1.08889e-05
-8.49044 0.000374472 1.60567e-05
-8.38872 0.000378462 1.0843e-05
-8.28708 0.000366789 1.59372e-05
-8.18554 0.000370236 1.08294e-05
-8.08408 0.000357383 1.49383e-05
-7.98271 0.000361199 1.04256e-05
-7.88143 0.000350471 1.35498e-05
-7.78023 0.00035279 1.0298e-05
-7.67911 0.000339779 1.28594e-05
-7.57807 0.000340711 9.76292e-06
-7.47712 0.00032643 1.01574e-05
-7.37624 0.000327615 7.87248e-06
-7.27544 0.000316451 6.41138e-06
-7.17471 0.00031405 5.48637e-06
-7.07406 0.000301016 1.71763e-06
-6.97348 0.000296705 1.7068e-07
-6.87298 0.000282273 -7.14279e-06
-6.77254 0.000278681 -9.66252e-06
-6.67218 0.000267019 -2.09321e-05
-6.57188 0.000257565 -2.35618e-05
-6.47166 0.000245273 -3.93027e-05
-6.37149 0.000231813 -4.4969e-05
-6.2714 0.000216815 -6.6576e-05
-6.17136 0.000205245 -7.41054e-05
-6.07139 0.000190015 -9.88005e-05
-5.97148 0.000169517 -0.00010554
-5.87163 0.000153932 -0.000131819
-5.77184 0.000130507 -0.000135749
-5.67211 0.000115761 -0.000161909
-5.57243 9.33143e-05 -0.000159598
-5.47281 7.69202e-05 -0.000182181
-5.37325 5.42537e-05 -0.000172554
-5.27373 4.19644e-05 -0.000191731
-5.17427 2.1318e-05 -0.00017489
-5.07487 1.31206e-05 -0.000191829
-4.97551 -4.46897e-06 -0.000169091
-4.8762 -1.1516e-05 -0.000185456
-4.77694 -2.74083e-05 -0.000157879
-4.67772 -3.34836e-05 -0.000175384
-4.57855 -4.86202e-05 -0.00014382
-4.47943 -5.45861e-05 -0.000163645
-4.38035 -7.13421e-05 -0.000128036
-4.28131 -7.92193e-05 -0.000150815
-4.18232 -9.87373e-05 -0.00011093
-4.08336 -0.000110261 -0.00013703
-3.98445 -0.000135021 -9.1538e-05
-3.88557 -0.000152748 -0.000120968
-3.78673 -0.000183892 -6.83613e-05
-3.68793 -0.000210776 -0.000100309
-3.58916 -0.000251762 -3.70927e-05
-3.49043 -0.00029181 -6.96059e-05
-3.39173 -0.000345091 9.36013e-06
-3.29307 -0.000403089 -1.97366e-05
-3.19443 -0.000472771 8.43543e-05
-3.09583 -0.000553818 6.66352e-05
-2.99725 -0.000640569 0.000210303
-2.89871 -0.00074744 0.000218038
-2.80019 -0.000847259 0.000426127
-2.7017 -0.00097594 0.00048334
-2.60323 -0.00106187 0.00079163
-2.50479 -0.00118247 0.000935646
-2.40638 -0.00117472 0.00138012
-2.30798 -0.00118749 0.00163453
-2.20961 -0.000911038 0.00215874
-2.11126 -0.000664235 0.00240134
-2.01293 -4.2952e-05 0.00268894
-1.91462 0.000359411 0.00262991
-1.81632 0.000940284 0.00246118
-1.71804 0.00115409 0.00215248
-1.61978 0.00142289 0.00183712
-1.52154 0.00141997 0.00155954
-1.42331 0.00151098 0.00132867
-1.32509 0.00142418 0.00115612
-1.22689 0.0014767 0.00102017
-1.12869 0.00137583 0.000924129
-1.03051 0.0014425 0.000849096
-0.932337 0.00135174 0.000799629
-0.834173 0.00145528 0.000758329
-0.736016 0.00138155 0.000733836
-0.637867 0.00153771 0.000705122
-0.539723 0.00148216 0.00068406
-0.441585 0.00170858 0.000638955
-0.343451 0.00166774 0.000583844
-0.24532 0.00195553 0.000470419
-0.147191 0.00187012 0.000326062
-0.0490634 0.00203235 0.000107127
0.0490634 0.00203235 -0.000107127
0.147191 0.00187012 -0.000326062
0.24532 0.00195553 -0.000470419
0.343451 0.00166774 -0.000583844
0.441585 0.00170858 -0.000638955
0.539723 0.00148216 -0.00068406
0.637867 0.00153771 -0.000705122
0.736016 0.00138155 -0.000733836
0.834173 0.00145528 -0.000758329
0.932337 0.00135174 -0.000799629
1.03051 0.0014425 -0.000849096
1.12869 0.00137583 -0.000924129
1.22689 0.0014767 -0.00102017
1.32509 0.00142418 -0.00115612
1.42331 0.00151098 -0.00132867
1.52154 0.00141997 -0.00155954
1.61978 0.00142289 -0.00183712
1.71804 0.00115409 -0.00215248
1.81632 0.000940284 -0.00246118
1.91462 0.000359411 -0.00262991
2.01293 -4.2952e-05 -0.00268894
2.11126 -0.000664235 -0.00240134
2.20961 -0.000911038 -0.00215874
2.30798 -0.00118749 -0.00163453
2.40638 -0.00117472 -0.00138012
2.50479 -0.00118247 -0.000935646
2.60323 -0.00106187 -0.00079163
2.7017 -0.00097594 -0.00048334
2.80019 -0.000847259 -0.000426127
2.89871 -0.00074744 -0.000218038
2.99725 -0.000640569 -0.000210303
3.09583 -0.000553818 -6.66352e-05
3.19443 -0.000472771 -8.43543e-05
3.29307 -0.000403089 1.97366e-05
3.39173 -0.000345091 -9.36013e-06
3.49043 -0.00029181 6.96059e-05
3.58916 -0.000251762 3.70927e-05
3.68793 -0.000210776 0.000100309
3.78673 -0.000183892 6.83613e-05
3.88557 -0.000152748 0.000120968
3.98445 -0.000135021 9.1538e-05
4.08336 -0.000110261 0.00013703
4.18232 -9.87373e-05 0.00011093
4.28131 -7.92193e-05 0.000150815
4.38035 -7.13421e-05 0.000128036
4.47943 -5.45861e-05 0.000163645
4.57855 -4.86202e-05 0.00014382
4.67772 -3.34836e-05 0.000175384
4.77694 -2.74083e-05 0.000157879
4.8762 -1.1516e-05 0.000185456
4.97551 -4.46897e-06 0.000169091
5.07487 1.31206e-05 0.000191829
5.17427 2.1318e-05 0.00017489
5.27373 4.19644e-05 0.000191731
5.37325 5.42537e-05 0.000172554
5.47281 7.69202e-05 0.000182181
5.57243 9.33143e-05 0.000159598
5.67211 0.000115761 0.000161909
5.77184 0.000130507 0.000135749
5.87163 0.000153932 0.000131819
5.97148 0.000169517 0.00010554
6.07139 0.000190015 9.88005e-05
6.17136 0.000205245 7.41054e-05
6.2714 0.000216815 6.6576e-05
6.37149 0.000231813 4.4969e-05
6.47166 0.000245273 3.93027e-05
6.57188 0.000257565 2.35618e-05
6.67218 0.000267019 2.09321e-05
6.77254 0.000278681 9.66252e-06
6.87298 0.000282273 7.14279e-06
6.97348 0.000296705 -1.7068e-07
7.07406 0.000301016 -1.71763e-06
7.17471 0.00031405 -5.48637e-06
7.27544 0.000316451 -6.41138e-06
7.37624 0.000327615 -7.87248e-06
7.47712 0.00032643 -1.01574e-05
7.57807 0.000340711 -9.76292e-06
7.67911 0.000339779 -1.28594e-05
7.78023 0.00035279 -1.0298e-05
7.88143 0.000350471 -1.35498e-05
7.98271 0.000361199 -1.04256e-05
8.08408 0.000357383 -1.49383e-05
8.18554 0.000370236 -1.08294e-05
8.28708 0.000366789 -1.59372e-05
8.38872 0.000378462 -1.0843e-05
8.49044 0.000374472 -1.60567e-05
8.59226 0.000383627 -1.08889e-05
8.69417 0.000379676 -1.66779e-05
8.79618 0.000389881 -1.14231e-05
8.89828 0.000386596 -1.72958e-05
9.00048 0.00039538 -1.15319e-05
9.10278 0.000392174 -1.72136e-05
9.20518 0.000398396 -1.20115e-05
9.30769 0.000396463 -1.75325e-05
9.4103 0.000402424 -1.26213e-05
9.51301 0.000401477 -1.76607e-05
9.61583 0.000405454 -1.30279e-05
9.71877 0.000405218 -1.73749e-05
9.82181 0.000406551 -1.36298e-05
9.92496 0.000408574 -1.72335e-05
10.0282 0.000408718 -1.44175e-05
10.1316 0.000412218 -1.68061e-05
10.2351 0.000410221 -1.47508e-05
10.3387 0.000414282 -1.61251e-05
10.4425 0.000410258 -1.54015e-05
10.5463 0.000416053 -1.54862e-05
10.6503 0.000411493 -1.60023e-05
10.7545 0.000417675 -1.46585e-05
10.8587 0.000412721 -1.60779e-05
10.9631 0.000418182 -1.36969e-05
11.0676 0.000413304 -1.5902e-05
11.1722 0.000418556 -1.28208e-05
11.277 0.000413977 -1.54024e-05
11.3819 0.000417708 -1.17517e-05
11.487 0.000413535 -1.44566e-05
11.5922 0.000415169 -1.09322e-05
11.6975 0.000412773 -1.34745e-05
11.803 0.000412982 -1.01969e-05
11.9086 0.000412411 -1.21688e-05
12.0144 0.000410401 -9.32532e-06
12.1204 0.000410961 -1.04317e-05
12.2265 0.000406809 -8.34731e-06
12.3327 0.000408545 -8.27403e-06
12.4391 0.00040312 -6.96951e-06
12.5457 0.000405623 -4.91461e-06
12.6524 0.000400229 -3.99962e-06
12.7593 0.000404598 -2.28008e-06
12.8664 0.000400591 -2.57358e-06
12.9737 0.000402947 -2.96181e-06
13.0811 0.000398697 -3.59078e-06
13.1887 0.000397946 -3.42239e-06
13.2965 0.000394894 -3.25354e-06
13.4044 0.000391893 -2.96527e-06
13.5126 0.0003908 -2.47484e-06
13.6209 0.000386505 -2.28064e-06
13.7294 0.000386597 -1.59266e-06
13.8382 0.000381761 -1.4178e-06
13.9471 0.000382031 -8.2511e-07
14.0562 0.000377708 -6.9397e-07
14.1655 0.000377454 -2.33072e-07
14.275 0.000374321 -7.09177e-09
14.3848 0.000372496 2.77905e-07
14.4947 0.00037073 5.66356e-07
14.6049 0.000367688 6.55005e-07
14.7152 0.000367424 9.35253e-07
14.8258 0.00036397 8.75563e-07
14.9367 0.0003641 1.13666e-06
15.0477 0.000360995 1.09611e-06
15.159 0.000360534 1.23694e-06
15.2705 0.000358739 1.25768e-06
15.3823 0.000357408 1.26517e-06
15.4943 0.00035684 1.38599e-06
15.6066 0.000354479 1.29108e-06
15.7191 0.000354334 1.41001e-06
15.8319 0.000351944 1.29718e-06
15.9449 0.000351826 1.36025e-06
16.0582 0.000350409 1.3007e-06
16.1717 0.000349438 1.25267e-06
16.2856 0.000349131 1.27529e-06
16.3997 0.000347454 1.1584e-06
16.5141 0.000347837 1.22756e-06
16.6288 0.000346189 1.15844e-06
16.7437 0.00034614 1.21128e-06
16.859 0.000345278 1.18943e-06
16.9746 0.000344127 1.11677e-06
17.0905 0.000344242 1.14686e-06
17.2067 0.000342643 1.05399e-06
17.3232 0.000342949 1.08579e-06
17.4401 0.000341841 1.02633e-06
17.5572 0.00034157 9.99223e-07
17.6748 0.00034165 1.00086e-06
17.7926 0.000340633 9.38122e-07
17.9108 0.000341065 9.93558e-07
18.0294 0.00033988 9.68166e-07
18.1483 0.000339714 9.59836e-07
18.2676 0.000339462 9.62379e-07
18.3873 0.000338641 9.19484e-07
18.5074 0.000338961 9.38776e-07
18.6278 0.000337992 8.85178e-07
18.7487 0.000338069 8.82691e-07
18.8699 0.000337956 8.87834e-07
18.9916 0.000337512 8.64025e-07
19.1137 0.000337711 8.89582e-07
19.2362 0.000337013 8.92095e-07
19.3592 0.00033692 8.91668e-07
19.4826 0.000336705 9.01793e-07
19.6065 0.000336284 8.90416e-07
19.7309 0.000336196 8.92387e-07
19.8557 0.000335852 8.85203e-07
19.9811 0.000335845 8.83996e-07
20.1069 0.000335683 8.89291e-07
20.2333 0.000335539 8.96407e-07
20.3602 0.000335322 8.98888e-07
20.4876 0.000334966 9.06784e-07
20.6156 0.000334906 9.08431e-07
20.7441 0.000334501 8.99628e-07
20.8732 0.000334377 9.0198e-07
21.0029 0.000334348 8.89503e-07
21.1332 0.000333867 8.70362e-07
21.2642 0.000334093 8.77204e-07
21.3958 0.000333958 8.73277e-07
21.528 0.000333522 8.65314e-07
21.6609 0.000333842 8.74264e-07
21.7945 0.000333502 8.61686e-07
21.9288 0.000333129 8.44684e-07
22.0639 0.000333439 8.5213e-07
22.1997 0.000333086 8.36429e-07
22.3363 0.000332825 8.18823e-07
22.4736 0.000333154 8.19785e-07
22.6118 0.000332836 8.06709e-07
22.7509 0.000332509 7.92999e-07
22.8908 0.000332703 7.93368e-07
23.0316 0.000332507 7.83021e-07
23.1733 0.000332228 7.6524e-07
23.316 0.000332373 7.6114e-07
23.4597 0.000332426 7.59956e-07
23.6044 0.000332264 7.52333e-07
23.7502 0.00033232 7.46691e-07
23.8971 0.000332446 7.2824e-07
24.0451 0.000332433 6.83982e-07
24.1944 0.000332349 6.43405e-07
24.3448 0.000332451 6.30862e-07
24.4966 0.000332571 6.03542e-07
24.6496 0.000332662 5.57588e-07
24.8041 0.000332783 5.22776e-07
24.9601 0.0003329 5.03351e-07
25.1175 0.000333045 4.94915e-07
25.2766 0.000333203 4.8704e-07
25.4373 0.000333348 4.59596e-07
25.5998 0.000333548 4.29162e-07
25.7641 0.000333813 3.93592e-07
25.9304 0.000334067 3.54112e-07
26.0988 0.000334319 3.32854e-07
26.2693 0.000334622 3.091e-07
26.4421 0.000334907 2.89543e-07
26.6174 0.000335186 2.64042e-07
26.7954 0.000335431 2.37321e-07
26.9761 0.00033564 2.08044e-07
27.1598 0.000335937 1.71094e-07
27.3468 0.00033629 1.17583e-07
27.5373 0.000336709 6.40216e-08
27.7317 0.000337162 2.57631e-08
27.9302 0.000337619 5.05178e-09
28.1333 0.000338064 -1.54099e-08
28.3415 0.000338527 -3.4982e-08
28.5554 0.000338988 -5.30131e-08
28.7758 0.000339407 -7.02777e-08
29.0035 0.000339804 -9.13077e-08
29.2396 0.000340202 -1.07825e-07
29.4858 0.000340629 -1.26955e-07
29.7441 0.000341058 -1.41428e-07
30.0173 0.000341609 -1.53314e-07
30.3101 0.000342785 -1.55142e-07
30.6297 0.00034413 -1.57543e-07
30.9905 0.000345336 -1.42535e-07
31.4301 0.000347155 -1.13857e-07


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.125Nc1Quantum/vCLRDiaP_FRG.txt <==
-31.4301 0.000347142 -1.28985e-07
-30.9905 0.000345311 -1.52371e-07
-30.6297 0.000344097 -1.71379e-07
-30.3101 0.000342744 -1.6588e-07
-30.0173 0.000341561 -1.66907e-07
-29.7441 0.000341003 -1.52707e-07
-29.4858 0.000340568 -1.40548e-07
-29.2396 0.000340135 -1.1955e-07
-29.0035 0.000339731 -1.0501e-07
-28.7758 0.000339328 -8.24121e-08
-28.5554 0.000338904 -6.68867e-08
-28.3415 0.000338436 -4.75099e-08
-28.1333 0.000337968 -2.94924e-08
-27.9302 0.000337517 -7.85593e-09
-27.7317 0.000337055 1.14566e-08
-27.5373 0.000336597 5.07602e-08
-27.3468 0.000336171 1.03071e-07
-27.1598 0.000335813 1.57547e-07
-26.9761 0.00033551 1.93433e-07
-26.7954 0.000335295 2.2372e-07
-26.6174 0.000335043 2.49787e-07
-26.4421 0.000334755 2.76896e-07
-26.2693 0.00033446 2.97355e-07
-26.0988 0.000334141 3.25502e-07
-25.9304 0.000333869 3.52525e-07
-25.7641 0.000333587 4.02433e-07
-25.5998 0.000333287 4.48103e-07
-25.4373 0.000333051 4.85173e-07
-25.2766 0.000332871 5.05819e-07
-25.1175 0.000332688 4.94003e-07
-24.9601 0.000332529 4.78239e-07
-24.8041 0.000332405 4.89665e-07
-24.6496 0.000332279 5.37554e-07
-24.4966 0.000332181 6.01399e-07
-24.3448 0.000332053 6.25448e-07
-24.1944 0.000331944 6.20101e-07
-24.0451 0.000332022 6.55993e-07
-23.8971 0.00033203 7.15715e-07
-23.7502 0.000331897 7.38788e-07
-23.6044 0.000331834 7.29953e-07
-23.4597 0.00033199 7.33003e-07
-23.316 0.000331931 7.47821e-07
-23.1733 0.000331779 7.51531e-07
-23.0316 0.000332051 7.56077e-07
-22.8908 0.00033224 7.70564e-07
-22.7509 0.000332039 7.79715e-07
-22.6118 0.00033236 7.83372e-07
-22.4736 0.000332671 7.9219e-07
-22.3363 0.000332335 8.01926e-07
-22.1997 0.000332588 8.14978e-07
-22.0639 0.000332934 8.22573e-07
-21.9288 0.000332616 8.24162e-07
-21.7945 0.000332982 8.39961e-07
-21.6609 0.000333314 8.43407e-07
-21.528 0.000332986 8.42237e-07
-21.3958 0.000333415 8.49694e-07
-21.2642 0.000333541 8.45146e-07
-21.1332 0.000333307 8.45229e-07
-21.0029 0.00033378 8.63485e-07
-20.8732 0.000333801 8.68101e-07
-20.7441 0.000333916 8.73326e-07
-20.6156 0.000334311 8.78626e-07
-20.4876 0.000334362 8.71785e-07
-20.3602 0.000334709 8.70642e-07
-20.2333 0.000334916 8.62805e-07
-20.1069 0.00033505 8.52879e-07
-19.9811 0.000335202 8.53797e-07
-19.8557 0.000335199 8.46617e-07
-19.7309 0.000335532 8.56041e-07
-19.6065 0.00033561 8.55674e-07
-19.4826 0.000336019 8.59876e-07
-19.3592 0.000336223 8.5406e-07
-19.2362 0.000336304 8.52284e-07
-19.1137 0.00033699 8.44495e-07
-18.9916 0.000336778 8.24873e-07
-18.8699 0.000337209 8.40765e-07
-18.7487 0.000337309 8.3726e-07
-18.6278 0.000337218 8.39936e-07
-18.5074 0.000338172 8.87234e-07
-18.3873 0.000337838 8.71423e-07
-18.2676 0.000338643 9.10226e-07
-18.1483 0.000338879 9.04211e-07
-18.0294 0.000339029 9.16093e-07
-17.9108 0.000340197 9.32456e-07
-17.7926 0.000339746 8.81026e-07
-17.6748 0.000340745 9.38477e-07
-17.5572 0.000340646 9.33861e-07
-17.4401 0.000340897 9.61921e-07
-17.3232 0.000341983 1.01435e-06
-17.2067 0.000341656 9.82718e-07
-17.0905 0.000343231 1.07241e-06
-16.9746 0.000343092 1.03573e-06
-16.859 0.000344217 1.11081e-06
-16.7437 0.000345052 1.12182e-06
-16.6288 0.000345073 1.07106e-06
-16.5141 0.000346691 1.13182e-06
-16.3997 0.000346276 1.05873e-06
-16.2856 0.00034792 1.17205e-06
-16.1717 0.000348192 1.14045e-06
-16.0582 0.000349125 1.1853e-06
-15.9449 0.000350502 1.23633e-06
-15.8319 0.000350577 1.16465e-06
-15.7191 0.000352921 1.27278e-06
-15.6066 0.000353017 1.13843e-06
-15.4943 0.000355325 1.23007e-06
-15.3823 0.000355836 1.09047e-06
-15.2705 0.000357105 1.07545e-06
-15.159 0.000358833 1.0363e-06
-15.0477 0.00035922 8.79548e-07
-14.9367 0.000362246 9.01594e-07
-14.8258 0.000362028 6.16038e-07
-14.7152 0.000365385 6.51775e-07
-14.6049 0.00036554 3.40164e-07
-14.4947 0.000368463 2.1456e-07
-14.3848 0.000370093 -1.13331e-07
-14.275 0.000371766 -4.55737e-07
-14.1655 0.000374725 -7.37307e-07
-14.0562 0.000374781 -1.28498e-06
-13.9471 0.000378872 -1.50605e-06
-13.8382 0.000378335 -2.2331e-06
-13.7294 0.000382851 -2.56753e-06
-13.6209 0.000382383 -3.48395e-06
-13.5126 0.000386217 -3.98498e-06
-13.4044 0.000386759 -4.92428e-06
-13.2965 0.000389084 -5.8787e-06
-13.1887 0.000391356 -7.10084e-06
-13.0811 0.000391297 -8.98171e-06
-12.9737 0.000395184 -1.12044e-05
-12.8664 0.000394268 -1.49347e-05
-12.7593 0.000403474 -1.7918e-05
-12.6524 0.000405315 -1.7783e-05
-12.5457 0.000413302 -1.42854e-05
-12.4391 0.000410747 -1.29835e-05
-12.3327 0.000415356 -1.22049e-05
-12.2265 0.000412755 -1.10687e-05
-12.1204 0.000416151 -1.23755e-05
-12.0144 0.000414975 -1.07937e-05
-11.9086 0.000416473 -1.32854e-05
-11.803 0.00041663 -1.10973e-05
-11.6975 0.000416069 -1.41846e-05
-11.5922 0.000418177 -1.15348e-05
-11.487 0.00041629 -1.49414e-05
-11.3819 0.000420254 -1.21802e-05
-11.277 0.000416334 -1.57512e-05
-11.1722 0.000420754 -1.31389e-05
-11.0676 0.000415355 -1.61635e-05
-10.9631 0.00042011 -1.39408e-05
-10.8587 0.000414532 -1.62802e-05
-10.7545 0.000419387 -1.48506e-05
-10.6503 0.000413111 -1.61622e-05
-10.5463 0.00041759 -1.56415e-05
-10.4425 0.000411715 -1.55294e-05
-10.3387 0.000415673 -1.6254e-05
-10.2351 0.000411545 -1.48536e-05
-10.1316 0.000413485 -1.69157e-05
-10.0282 0.000409929 -1.45001e-05
-9.92496 0.000409736 -1.73287e-05
-9.82181 0.000407664 -1.36963e-05
-9.71877 0.00040629 -1.74588e-05
-9.61583 0.000406483 -1.30816e-05
-9.51301 0.00040247 -1.7735e-05
-9.4103 0.000403378 -1.26653e-05
-9.30769 0.000397385 -1.75982e-05
-9.20518 0.000399285 -1.20484e-05
-9.10278 0.000393035 -1.72713e-05
-9.00048 0.000396211 -1.15636e-05
-8.89828 0.000387401 -1.73463e-05
-8.79618 0.00039066 -1.14511e-05
-8.69417 0.000380431 -1.67219e-05
-8.59226 0.000384359 -1.09138e-05
-8.49044 0.000375182 -1.60952e-05
-8.38872 0.000379151 -1.08652e-05
-8.28708 0.000367459 -1.59712e-05
-8.18554 0.000370886 -1.0849e-05
-8.08408 0.000358015 -1.49689e-05
-7.98271 0.000361815 -1.04424e-05
-7.88143 0.000351069 -1.35779e-05
-7.78023 0.000353373 -1.0312e-05
-7.67911 0.000340346 -1.28855e-05
-7.57807 0.000341264 -9.7744e-06
-7.47712 0.000326969 -1.01818e-05
-7.37624 0.000328141 -7.88184e-06
-7.27544 0.000316963 -6.43405e-06
-7.17471 0.000314552 -5.49426e-06
-7.07406 0.000301504 -1.73829e-06
-6.97348 0.000297183 -1.77839e-07
-6.87298 0.000282738 7.12457e-06
-6.77254 0.000279137 9.65532e-06
-6.67218 0.000267463 2.09167e-05
-6.57188 0.000258001 2.35538e-05
-6.47166 0.000245698 3.92905e-05
-6.37149 0.000232231 4.49599e-05
-6.2714 0.000217222 6.65672e-05
-6.17136 0.000205644 7.40948e-05
-6.07139 0.000190404 9.8795e-05
-5.97148 0.000169901 0.000105528
-5.87163 0.000154306 0.000131817
-5.77184 0.000130875 0.000135736
-5.67211 0.00011612 0.000161908
-5.57243 9.36677e-05 0.000159583
-5.47281 7.72655e-05 0.000182183
-5.37325 5.45935e-05 0.000172539
-5.27373 4.22968e-05 0.000191734
-5.17427 2.16452e-05 0.000174875
-5.07487 1.3441e-05 0.000191832
-4.97551 -4.15354e-06 0.000169077
-4.8762 -1.12069e-05 0.000185459
-4.77694 -2.7104e-05 0.000157867
-4.67772 -3.31851e-05 0.000175386
-4.57855 -4.83262e-05 0.00014381
-4.47943 -5.42974e-05 0.000163646
-4.38035 -7.10578e-05 0.000128027
-4.28131 -7.89399e-05 0.000150815
-4.18232 -9.84621e-05 0.000110923
-4.08336 -0.00010999 0.000137028
-3.98445 -0.000134754 9.15339e-05
-3.88557 -0.000152486 0.000120964
-3.78673 -0.000183633 6.83593e-05
-3.68793 -0.000210521 0.000100304
-3.58916 -0.00025151 3.70925e-05
-3.49043 -0.000291562 6.95994e-05
-3.39173 -0.000344847 -9.35884e-06
-3.29307 -0.000402848 1.9729e-05
-3.19443 -0.000472533 -8.43518e-05
-3.09583 -0.000553583 -6.66435e-05
-2.99725 -0.000640337 -0.0002103
-2.89871 -0.00074721 -0.000218047
-2.80019 -0.000847032 -0.000426123
-2.7017 -0.000975715 -0.000483349
-2.60323 -0.00106164 -0.000791627
-2.50479 -0.00118225 -0.000935655
-2.40638 -0.0011745 -0.00138011
-2.30798 -0.00118727 -0.00163454
-2.20961 -0.000910825 -0.00215874
-2.11126 -0.000664023 -0.00240135
-2.01293 -4.27425e-05 -0.00268894
-1.91462 0.000359619 -0.00262992
-1.81632 0.00094049 -0.00246117
-1.71804 0.0011543 -0.00215249
-1.61978 0.00142309 -0.00183712
-1.52154 0.00142018 -0.00155954
-1.42331 0.00151118 -0.00132867
-1.32509 0.00142438 -0.00115612
-1.22689 0.0014769 -0.00102017
-1.12869 0.00137603 -0.000924134
-1.03051 0.00144269 -0.000849098
-0.932337 0.00135194 -0.000799634
-0.834173 0.00145547 -0.000758332
-0.736016 0.00138175 -0.000733841
-0.637867 0.0015379 -0.000705126
-0.539723 0.00148236 -0.000684066
-0.441585 0.00170877 -0.00063896
-0.343451 0.00166794 -0.000583851
-0.24532 0.00195572 -0.000470425
-0.147191 0.00187033 -0.000326068
-0.0490634 0.00203254 -0.000107129
0.0490634 0.00203254 0.000107129
0.147191 0.00187033 0.000326068
0.24532 0.00195572 0.000470425
0.343451 0.00166794 0.000583851
0.441585 0.00170877 0.00063896
0.539723 0.00148236 0.000684066
0.637867 0.0015379 0.000705126
0.736016 0.00138175 0.000733841
0.834173 0.00145547 0.000758332
0.932337 0.00135194 0.000799634
1.03051 0.00144269 0.000849098
1.12869 0.00137603 0.000924134
1.22689 0.0014769 0.00102017
1.32509 0.00142438 0.00115612
1.42331 0.00151118 0.00132867
1.52154 0.00142018 0.00155954
1.61978 0.00142309 0.00183712
1.71804 0.0011543 0.00215249
1.81632 0.00094049 0.00246117
1.91462 0.000359619 0.00262992
2.01293 -4.27425e-05 0.00268894
2.11126 -0.000664023 0.00240135
2.20961 -0.000910825 0.00215874
2.30798 -0.00118727 0.00163454
2.40638 -0.0011745 0.00138011
2.50479 -0.00118225 0.000935655
2.60323 -0.00106164 0.000791627
2.7017 -0.000975715 0.000483349
2.80019 -0.000847032 0.000426123
2.89871 -0.00074721 0.000218047
2.99725 -0.000640337 0.0002103
3.09583 -0.000553583 6.66435e-05
3.19443 -0.000472533 8.43518e-05
3.29307 -0.000402848 -1.9729e-05
3.39173 -0.000344847 9.35884e-06
3.49043 -0.000291562 -6.95994e-05
3.58916 -0.00025151 -3.70925e-05
3.68793 -0.000210521 -0.000100304
3.78673 -0.000183633 -6.83593e-05
3.88557 -0.000152486 -0.000120964
3.98445 -0.000134754 -9.15339e-05
4.08336 -0.00010999 -0.000137028
4.18232 -9.84621e-05 -0.000110923
4.28131 -7.89399e-05 -0.000150815
4.38035 -7.10578e-05 -0.000128027
4.47943 -5.42974e-05 -0.000163646
4.57855 -4.83262e-05 -0.00014381
4.67772 -3.31851e-05 -0.000175386
4.77694 -2.7104e-05 -0.000157867
4.8762 -1.12069e-05 -0.000185459
4.97551 -4.15354e-06 -0.000169077
5.07487 1.3441e-05 -0.000191832
5.17427 2.16452e-05 -0.000174875
5.27373 4.22968e-05 -0.000191734
5.37325 5.45935e-05 -0.000172539
5.47281 7.72655e-05 -0.000182183
5.57243 9.36677e-05 -0.000159583
5.67211 0.00011612 -0.000161908
5.77184 0.000130875 -0.000135736
5.87163 0.000154306 -0.000131817
5.97148 0.000169901 -0.000105528
6.07139 0.000190404 -9.8795e-05
6.17136 0.000205644 -7.40948e-05
6.2714 0.000217222 -6.65672e-05
6.37149 0.000232231 -4.49599e-05
6.47166 0.000245698 -3.92905e-05
6.57188 0.000258001 -2.35538e-05
6.67218 0.000267463 -2.09167e-05
6.77254 0.000279137 -9.65532e-06
6.87298 0.000282738 -7.12457e-06
6.97348 0.000297183 1.77839e-07
7.07406 0.000301504 1.73829e-06
7.17471 0.000314552 5.49426e-06
7.27544 0.000316963 6.43405e-06
7.37624 0.000328141 7.88184e-06
7.47712 0.000326969 1.01818e-05
7.57807 0.000341264 9.7744e-06
7.67911 0.000340346 1.28855e-05
7.78023 0.000353373 1.0312e-05
7.88143 0.000351069 1.35779e-05
7.98271 0.000361815 1.04424e-05
8.08408 0.000358015 1.49689e-05
8.18554 0.000370886 1.0849e-05
8.28708 0.000367459 1.59712e-05
8.38872 0.000379151 1.08652e-05
8.49044 0.000375182 1.60952e-05
8.59226 0.000384359 1.09138e-05
8.69417 0.000380431 1.67219e-05
8.79618 0.00039066 1.14511e-05
8.89828 0.000387401 1.73463e-05
9.00048 0.000396211 1.15636e-05
9.10278 0.000393035 1.72713e-05
9.20518 0.000399285 1.20484e-05
9.30769 0.000397385 1.75982e-05
9.4103 0.000403378 1.26653e-05
9.51301 0.00040247 1.7735e-05
9.61583 0.000406483 1.30816e-05
9.71877 0.00040629 1.74588e-05
9.82181 0.000407664 1.36963e-05
9.92496 0.000409736 1.73287e-05
10.0282 0.000409929 1.45001e-05
10.1316 0.000413485 1.69157e-05
10.2351 0.000411545 1.48536e-05
10.3387 0.000415673 1.6254e-05
10.4425 0.000411715 1.55294e-05
10.5463 0.00041759 1.56415e-05
10.6503 0.000413111 1.61622e-05
10.7545 0.000419387 1.48506e-05
10.8587 0.000414532 1.62802e-05
10.9631 0.00042011 1.39408e-05
11.0676 0.000415355 1.61635e-05
11.1722 0.000420754 1.31389e-05
11.277 0.000416334 1.57512e-05
11.3819 0.000420254 1.21802e-05
11.487 0.00041629 1.49414e-05
11.5922 0.000418177 1.15348e-05
11.6975 0.000416069 1.41846e-05
11.803 0.00041663 1.10973e-05
11.9086 0.000416473 1.32854e-05
12.0144 0.000414975 1.07937e-05
12.1204 0.000416151 1.23755e-05
12.2265 0.000412755 1.10687e-05
12.3327 0.000415356 1.22049e-05
12.4391 0.000410747 1.29835e-05
12.5457 0.000413302 1.42854e-05
12.6524 0.000405315 1.7783e-05
12.7593 0.000403474 1.7918e-05
12.8664 0.000394268 1.49347e-05
12.9737 0.000395184 1.12044e-05
13.0811 0.000391297 8.98171e-06
13.1887 0.000391356 7.10084e-06
13.2965 0.000389084 5.8787e-06
13.4044 0.000386759 4.92428e-06
13.5126 0.000386217 3.98498e-06
13.6209 0.000382383 3.48395e-06
13.7294 0.000382851 2.56753e-06
13.8382 0.000378335 2.2331e-06
13.9471 0.000378872 1.50605e-06
14.0562 0.000374781 1.28498e-06
14.1655 0.000374725 7.37307e-07
14.275 0.000371766 4.55737e-07
14.3848 0.000370093 1.13331e-07
14.4947 0.000368463 -2.1456e-07
14.6049 0.00036554 -3.40164e-07
14.7152 0.000365385 -6.51775e-07
14.8258 0.000362028 -6.16038e-07
14.9367 0.000362246 -9.01594e-07
15.0477 0.00035922 -8.79548e-07
15.159 0.000358833 -1.0363e-06
15.2705 0.000357105 -1.07545e-06
15.3823 0.000355836 -1.09047e-06
15.4943 0.000355325 -1.23007e-06
15.6066 0.000353017 -1.13843e-06
15.7191 0.000352921 -1.27278e-06
15.8319 0.000350577 -1.16465e-06
15.9449 0.000350502 -1.23633e-06
16.0582 0.000349125 -1.1853e-06
16.1717 0.000348192 -1.14045e-06
16.2856 0.00034792 -1.17205e-06
16.3997 0.000346276 -1.05873e-06
16.5141 0.000346691 -1.13182e-06
16.6288 0.000345073 -1.07106e-06
16.7437 0.000345052 -1.12182e-06
16.859 0.000344217 -1.11081e-06
16.9746 0.000343092 -1.03573e-06
17.0905 0.000343231 -1.07241e-06
17.2067 0.000341656 -9.82718e-07
17.3232 0.000341983 -1.01435e-06
17.4401 0.000340897 -9.61921e-07
17.5572 0.000340646 -9.33861e-07
17.6748 0.000340745 -9.38477e-07
17.7926 0.000339746 -8.81026e-07
17.9108 0.000340197 -9.32456e-07
18.0294 0.000339029 -9.16093e-07
18.1483 0.000338879 -9.04211e-07
18.2676 0.000338643 -9.10226e-07
18.3873 0.000337838 -8.71423e-07
18.5074 0.000338172 -8.87234e-07
18.6278 0.000337218 -8.39936e-07
18.7487 0.000337309 -8.3726e-07
18.8699 0.000337209 -8.40765e-07
18.9916 0.000336778 -8.24873e-07
19.1137 0.00033699 -8.44495e-07
19.2362 0.000336304 -8.52284e-07
19.3592 0.000336223 -8.5406e-07
19.4826 0.000336019 -8.59876e-07
19.6065 0.00033561 -8.55674e-07
19.7309 0.000335532 -8.56041e-07
19.8557 0.000335199 -8.46617e-07
19.9811 0.000335202 -8.53797e-07
20.1069 0.00033505 -8.52879e-07
20.2333 0.000334916 -8.62805e-07
20.3602 0.000334709 -8.70642e-07
20.4876 0.000334362 -8.71785e-07
20.6156 0.000334311 -8.78626e-07
20.7441 0.000333916 -8.73326e-07
20.8732 0.000333801 -8.68101e-07
21.0029 0.00033378 -8.63485e-07
21.1332 0.000333307 -8.45229e-07
21.2642 0.000333541 -8.45146e-07
21.3958 0.000333415 -8.49694e-07
21.528 0.000332986 -8.42237e-07
21.6609 0.000333314 -8.43407e-07
21.7945 0.000332982 -8.39961e-07
21.9288 0.000332616 -8.24162e-07
22.0639 0.000332934 -8.22573e-07
22.1997 0.000332588 -8.14978e-07
22.3363 0.000332335 -8.01926e-07
22.4736 0.000332671 -7.9219e-07
22.6118 0.00033236 -7.83372e-07
22.7509 0.000332039 -7.79715e-07
22.8908 0.00033224 -7.70564e-07
23.0316 0.000332051 -7.56077e-07
23.1733 0.000331779 -7.51531e-07
23.316 0.000331931 -7.47821e-07
23.4597 0.00033199 -7.33003e-07
23.6044 0.000331834 -7.29953e-07
23.7502 0.000331897 -7.38788e-07
23.8971 0.00033203 -7.15715e-07
24.0451 0.000332022 -6.55993e-07
24.1944 0.000331944 -6.20101e-07
24.3448 0.000332053 -6.25448e-07
24.4966 0.000332181 -6.01399e-07
24.6496 0.000332279 -5.37554e-07
24.8041 0.000332405 -4.89665e-07
24.9601 0.000332529 -4.78239e-07
25.1175 0.000332688 -4.94003e-07
25.2766 0.000332871 -5.05819e-07
25.4373 0.000333051 -4.85173e-07
25.5998 0.000333287 -4.48103e-07
25.7641 0.000333587 -4.02433e-07
25.9304 0.000333869 -3.52525e-07
26.0988 0.000334141 -3.25502e-07
26.2693 0.00033446 -2.97355e-07
26.4421 0.000334755 -2.76896e-07
26.6174 0.000335043 -2.49787e-07
26.7954 0.000335295 -2.2372e-07
26.9761 0.00033551 -1.93433e-07
27.1598 0.000335813 -1.57547e-07
27.3468 0.000336171 -1.03071e-07
27.5373 0.000336597 -5.07602e-08
27.7317 0.000337055 -1.14566e-08
27.9302 0.000337517 7.85593e-09
28.1333 0.000337968 2.94924e-08
28.3415 0.000338436 4.75099e-08
28.5554 0.000338904 6.68867e-08
28.7758 0.000339328 8.24121e-08
29.0035 0.000339731 1.0501e-07
29.2396 0.000340135 1.1955e-07
29.4858 0.000340568 1.40548e-07
29.7441 0.000341003 1.52707e-07
30.0173 0.000341561 1.66907e-07
30.3101 0.000342744 1.6588e-07
30.6297 0.000344097 1.71379e-07
30.9905 0.000345311 1.52371e-07
31.4301 0.000347142 1.28985e-07


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.125Nc1Quantum/vCLROffP_FRG.txt <==
-31.4301 0.000347155 -1.13857e-07
-30.9905 0.000345336 -1.42535e-07
-30.6297 0.00034413 -1.57543e-07
-30.3101 0.000342785 -1.55142e-07
-30.0173 0.000341609 -1.53314e-07
-29.7441 0.000341058 -1.41428e-07
-29.4858 0.000340629 -1.26955e-07
-29.2396 0.000340202 -1.07825e-07
-29.0035 0.000339804 -9.13077e-08
-28.7758 0.000339407 -7.02777e-08
-28.5554 0.000338988 -5.30131e-08
-28.3415 0.000338527 -3.4982e-08
-28.1333 0.000338064 -1.54099e-08
-27.9302 0.000337619 5.05178e-09
-27.7317 0.000337162 2.57631e-08
-27.5373 0.000336709 6.40216e-08
-27.3468 0.00033629 1.17583e-07
-27.1598 0.000335937 1.71094e-07
-26.9761 0.00033564 2.08044e-07
-26.7954 0.000335431 2.37321e-07
-26.6174 0.000335186 2.64042e-07
-26.4421 0.000334907 2.89543e-07
-26.2693 0.000334622 3.091e-07
-26.0988 0.000334319 3.32854e-07
-25.9304 0.000334067 3.54112e-07
-25.7641 0.000333813 3.93592e-07
-25.5998 0.000333548 4.29162e-07
-25.4373 0.000333348 4.59596e-07
-25.2766 0.000333203 4.8704e-07
-25.1175 0.000333045 4.94915e-07
-24.9601 0.0003329 5.03351e-07
-24.8041 0.000332783 5.22776e-07
-24.6496 0.000332662 5.57588e-07
-24.4966 0.000332571 6.03542e-07
-24.3448 0.000332451 6.30862e-07
-24.1944 0.000332349 6.43405e-07
-24.0451 0.000332433 6.83982e-07
-23.8971 0.000332446 7.2824e-07
-23.7502 0.00033232 7.46691e-07
-23.6044 0.000332264 7.52333e-07
-23.4597 0.000332426 7.59956e-07
-23.316 0.000332373 7.6114e-07
-23.1733 0.000332228 7.6524e-07
-23.0316 0.000332507 7.83021e-07
-22.8908 0.000332703 7.93368e-07
-22.7509 0.000332509 7.92999e-07
-22.6118 0.000332836 8.06709e-07
-22.4736 0.000333154 8.19785e-07
-22.3363 0.000332825 8.18823e-07
-22.1997 0.000333086 8.36429e-07
-22.0639 0.000333439 8.5213e-07
-21.9288 0.000333129 8.44684e-07
-21.7945 0.000333502 8.61686e-07
-21.6609 0.000333842 8.74264e-07
-21.528 0.000333522 8.65314e-07
-21.3958 0.000333958 8.73277e-07
-21.2642 0.000334093 8.77204e-07
-21.1332 0.000333867 8.70362e-07
-21.0029 0.000334348 8.89503e-07
-20.8732 0.000334377 9.0198e-07
-20.7441 0.000334501 8.99628e-07
-20.6156 0.000334906 9.08431e-07
-20.4876 0.000334966 9.06784e-07
-20.3602 0.000335322 8.98888e-07
-20.2333 0.000335539 8.96407e-07
-20.1069 0.000335683 8.89291e-07
-19.9811 0.000335845 8.83996e-07
-19.8557 0.000335852 8.85203e-07
-19.7309 0.000336196 8.92387e-07
-19.6065 0.000336284 8.90416e-07
-19.4826 0.000336705 9.01793e-07
-19.3592 0.00033692 8.91668e-07
-19.2362 0.000337013 8.92095e-07
-19.1137 0.000337711 8.89582e-07
-18.9916 0.000337512 8.64025e-07
-18.8699 0.000337956 8.87834e-07
-18.7487 0.000338069 8.82691e-07
-18.6278 0.000337992 8.85178e-07
-18.5074 0.000338961 9.38776e-07
-18.3873 0.000338641 9.19484e-07
-18.2676 0.000339462 9.62379e-07
-18.1483 0.000339714 9.59836e-07
-18.0294 0.00033988 9.68166e-07
-17.9108 0.000341065 9.93558e-07
-17.7926 0.000340633 9.38122e-07
-17.6748 0.00034165 1.00086e-06
-17.5572 0.00034157 9.99223e-07
-17.4401 0.000341841 1.02633e-06
-17.3232 0.000342949 1.08579e-06
-17.2067 0.000342643 1.05399e-06
-17.0905 0.000344242 1.14686e-06
-16.9746 0.000344127 1.11677e-06
-16.859 0.000345278 1.18943e-06
-16.7437 0.00034614 1.21128e-06
-16.6288 0.000346189 1.15844e-06
-16.5141 0.000347837 1.22756e-06
-16.3997 0.000347454 1.1584e-06
-16.2856 0.000349131 1.27529e-06
-16.1717 0.000349438 1.25267e-06
-16.0582 0.000350409 1.3007e-06
-15.9449 0.000351826 1.36025e-06
-15.8319 0.000351944 1.29718e-06
-15.7191 0.000354334 1.41001e-06
-15.6066 0.000354479 1.29108e-06
-15.4943 0.00035684 1.38599e-06
-15.3823 0.000357408 1.26517e-06
-15.2705 0.000358739 1.25768e-06
-15.159 0.000360534 1.23694e-06
-15.0477 0.000360995 1.09611e-06
-14.9367 0.0003641 1.13666e-06
-14.8258 0.00036397 8.75563e-07
-14.7152 0.000367424 9.35253e-07
-14.6049 0.000367688 6.55005e-07
-14.4947 0.00037073 5.66356e-07
-14.3848 0.000372496 2.77905e-07
-14.275 0.000374321 -7.09177e-09
-14.1655 0.000377454 -2.33072e-07
-14.0562 0.000377708 -6.9397e-07
-13.9471 0.000382031 -8.2511e-07
-13.8382 0.000381761 -1.4178e-06
-13.7294 0.000386597 -1.59266e-06
-13.6209 0.000386505 -2.28064e-06
-13.5126 0.0003908 -2.47484e-06
-13.4044 0.000391893 -2.96527e-06
-13.2965 0.000394894 -3.25354e-06
-13.1887 0.000397946 -3.42239e-06
-13.0811 0.000398697 -3.59078e-06
-12.9737 0.000402947 -2.96181e-06
-12.8664 0.000400591 -2.57358e-06
-12.7593 0.000404598 -2.28008e-06
-12.6524 0.000400229 -3.99962e-06
-12.5457 0.000405623 -4.91461e-06
-12.4391 0.00040312 -6.96951e-06
-12.3327 0.000408545 -8.27403e-06
-12.2265 0.000406809 -8.34731e-06
-12.1204 0.000410961 -1.04317e-05
-12.0144 0.000410401 -9.32532e-06
-11.9086 0.000412411 -1.21688e-05
-11.803 0.000412982 -1.01969e-05
-11.6975 0.000412773 -1.34745e-05
-11.5922 0.000415169 -1.09322e-05
-11.487 0.000413535 -1.44566e-05
-11.3819 0.000417708 -1.17517e-05
-11.277 0.000413977 -1.54024e-05
-11.1722 0.000418556 -1.28208e-05
-11.0676 0.000413304 -1.5902e-05
-10.9631 0.000418182 -1.36969e-05
-10.8587 0.000412721 -1.60779e-05
-10.7545 0.000417675 -1.46585e-05
-10.6503 0.000411493 -1.60023e-05
-10.5463 0.000416053 -1.54862e-05
-10.4425 0.000410258 -1.54015e-05
-10.3387 0.000414282 -1.61251e-05
-10.2351 0.000410221 -1.47508e-05
-10.1316 0.000412218 -1.68061e-05
-10.0282 0.000408718 -1.44175e-05
-9.92496 0.000408574 -1.72335e-05
-9.82181 0.000406551 -1.36298e-05
-9.71877 0.000405218 -1.73749e-05
-9.61583 0.000405454 -1.30279e-05
-9.51301 0.000401477 -1.76607e-05
-9.4103 0.000402424 -1.26213e-05
-9.30769 0.000396463 -1.75325e-05
-9.20518 0.000398396 -1.20115e-05
-9.10278 0.000392174 -1.72136e-05
-9.00048 0.00039538 -1.15319e-05
-8.89828 0.000386596 -1.72958e-05
-8.79618 0.000389881 -1.14231e-05
-8.69417 0.000379676 -1.66779e-05
-8.59226 0.000383627 -1.08889e-05
-8.49044 0.000374472 -1.60567e-05
-8.38872 0.000378462 -1.0843e-05
-8.28708 0.000366789 -1.59372e-05
-8.18554 0.000370236 -1.08294e-05
-8.08408 0.000357383 -1.49383e-05
-7.98271 0.000361199 -1.04256e-05
-7.88143 0.000350471 -1.35498e-05
-7.78023 0.00035279 -1.0298e-05
-7.67911 0.000339779 -1.28594e-05
-7.57807 0.000340711 -9.76292e-06
-7.47712 0.00032643 -1.01574e-05
-7.37624 0.000327615 -7.87248e-06
-7.27544 0.000316451 -6.41138e-06
-7.17471 0.00031405 -5.48637e-06
-7.07406 0.000301016 -1.71763e-06
-6.97348 0.000296705 -1.7068e-07
-6.87298 0.000282273 7.14279e-06
-6.77254 0.000278681 9.66252e-06
-6.67218 0.000267019 2.09321e-05
-6.57188 0.000257565 2.35618e-05
-6.47166 0.000245273 3.93027e-05
-6.37149 0.000231813 4.4969e-05
-6.2714 0.000216815 6.6576e-05
-6.17136 0.000205245 7.41054e-05
-6.07139 0.000190015 9.88005e-05
-5.97148 0.000169517 0.00010554
-5.87163 0.000153932 0.000131819
-5.77184 0.000130507 0.000135749
-5.67211 0.000115761 0.000161909
-5.57243 9.33143e-05 0.000159598
-5.47281 7.69202e-05 0.000182181
-5.37325 5.42537e-05 0.000172554
-5.27373 4.19644e-05 0.000191731
-5.17427 2.1318e-05 0.00017489
-5.07487 1.31206e-05 0.000191829
-4.97551 -4.46897e-06 0.000169091
-4.8762 -1.1516e-05 0.000185456
-4.77694 -2.74083e-05 0.000157879
-4.67772 -3.34836e-05 0.000175384
-4.57855 -4.86202e-05 0.00014382
-4.47943 -5.45861e-05 0.000163645
-4.38035 -7.13421e-05 0.000128036
-4.28131 -7.92193e-05 0.000150815
-4.18232 -9.87373e-05 0.00011093
-4.08336 -0.000110261 0.00013703
-3.98445 -0.000135021 9.1538e-05
-3.88557 -0.000152748 0.000120968
-3.78673 -0.000183892 6.83613e-05
-3.68793 -0.000210776 0.000100309
-3.58916 -0.000251762 3.70927e-05
-3.49043 -0.00029181 6.96059e-05
-3.39173 -0.000345091 -9.36013e-06
-3.29307 -0.000403089 1.97366e-05
-3.19443 -0.000472771 -8.43543e-05
-3.09583 -0.000553818 -6.66352e-05
-2.99725 -0.000640569 -0.000210303
-2.89871 -0.00074744 -0.000218038
-2.80019 -0.000847259 -0.000426127
-2.7017 -0.00097594 -0.00048334
-2.60323 -0.00106187 -0.00079163
-2.50479 -0.00118247 -0.000935646
-2.40638 -0.00117472 -0.00138012
-2.30798 -0.00118749 -0.00163453
-2.20961 -0.000911038 -0.00215874
-2.11126 -0.000664235 -0.00240134
-2.01293 -4.2952e-05 -0.00268894
-1.91462 0.000359411 -0.00262991
-1.81632 0.000940284 -0.00246118
-1.71804 0.00115409 -0.00215248
-1.61978 0.00142289 -0.00183712
-1.52154 0.00141997 -0.00155954
-1.42331 0.00151098 -0.00132867
-1.32509 0.00142418 -0.00115612
-1.22689 0.0014767 -0.00102017
-1.12869 0.00137583 -0.000924129
-1.03051 0.0014425 -0.000849096
-0.932337 0.00135174 -0.000799629
-0.834173 0.00145528 -0.000758329
-0.736016 0.00138155 -0.000733836
-0.637867 0.00153771 -0.000705122
-0.539723 0.00148216 -0.00068406
-0.441585 0.00170858 -0.000638955
-0.343451 0.00166774 -0.000583844
-0.24532 0.00195553 -0.000470419
-0.147191 0.00187012 -0.000326062
-0.0490634 0.00203235 -0.000107127
0.0490634 0.00203235 0.000107127
0.147191 0.00187012 0.000326062
0.24532 0.00195553 0.000470419
0.343451 0.00166774 0.000583844
0.441585 0.00170858 0.000638955
0.539723 0.00148216 0.00068406
0.637867 0.00153771 0.000705122
0.736016 0.00138155 0.000733836
0.834173 0.00145528 0.000758329
0.932337 0.00135174 0.000799629
1.03051 0.0014425 0.000849096
1.12869 0.00137583 0.000924129
1.22689 0.0014767 0.00102017
1.32509 0.00142418 0.00115612
1.42331 0.00151098 0.00132867
1.52154 0.00141997 0.00155954
1.61978 0.00142289 0.00183712
1.71804 0.00115409 0.00215248
1.81632 0.000940284 0.00246118
1.91462 0.000359411 0.00262991
2.01293 -4.2952e-05 0.00268894
2.11126 -0.000664235 0.00240134
2.20961 -0.000911038 0.00215874
2.30798 -0.00118749 0.00163453
2.40638 -0.00117472 0.00138012
2.50479 -0.00118247 0.000935646
2.60323 -0.00106187 0.00079163
2.7017 -0.00097594 0.00048334
2.80019 -0.000847259 0.000426127
2.89871 -0.00074744 0.000218038
2.99725 -0.000640569 0.000210303
3.09583 -0.000553818 6.66352e-05
3.19443 -0.000472771 8.43543e-05
3.29307 -0.000403089 -1.97366e-05
3.39173 -0.000345091 9.36013e-06
3.49043 -0.00029181 -6.96059e-05
3.58916 -0.000251762 -3.70927e-05
3.68793 -0.000210776 -0.000100309
3.78673 -0.000183892 -6.83613e-05
3.88557 -0.000152748 -0.000120968
3.98445 -0.000135021 -9.1538e-05
4.08336 -0.000110261 -0.00013703
4.18232 -9.87373e-05 -0.00011093
4.28131 -7.92193e-05 -0.000150815
4.38035 -7.13421e-05 -0.000128036
4.47943 -5.45861e-05 -0.000163645
4.57855 -4.86202e-05 -0.00014382
4.67772 -3.34836e-05 -0.000175384
4.77694 -2.74083e-05 -0.000157879
4.8762 -1.1516e-05 -0.000185456
4.97551 -4.46897e-06 -0.000169091
5.07487 1.31206e-05 -0.000191829
5.17427 2.1318e-05 -0.00017489
5.27373 4.19644e-05 -0.000191731
5.37325 5.42537e-05 -0.000172554
5.47281 7.69202e-05 -0.000182181
5.57243 9.33143e-05 -0.000159598
5.67211 0.000115761 -0.000161909
5.77184 0.000130507 -0.000135749
5.87163 0.000153932 -0.000131819
5.97148 0.000169517 -0.00010554
6.07139 0.000190015 -9.88005e-05
6.17136 0.000205245 -7.41054e-05
6.2714 0.000216815 -6.6576e-05
6.37149 0.000231813 -4.4969e-05
6.47166 0.000245273 -3.93027e-05
6.57188 0.000257565 -2.35618e-05
6.67218 0.000267019 -2.09321e-05
6.77254 0.000278681 -9.66252e-06
6.87298 0.000282273 -7.14279e-06
6.97348 0.000296705 1.7068e-07
7.07406 0.000301016 1.71763e-06
7.17471 0.00031405 5.48637e-06
7.27544 0.000316451 6.41138e-06
7.37624 0.000327615 7.87248e-06
7.47712 0.00032643 1.01574e-05
7.57807 0.000340711 9.76292e-06
7.67911 0.000339779 1.28594e-05
7.78023 0.00035279 1.0298e-05
7.88143 0.000350471 1.35498e-05
7.98271 0.000361199 1.04256e-05
8.08408 0.000357383 1.49383e-05
8.18554 0.000370236 1.08294e-05
8.28708 0.000366789 1.59372e-05
8.38872 0.000378462 1.0843e-05
8.49044 0.000374472 1.60567e-05
8.59226 0.000383627 1.08889e-05
8.69417 0.000379676 1.66779e-05
8.79618 0.000389881 1.14231e-05
8.89828 0.000386596 1.72958e-05
9.00048 0.00039538 1.15319e-05
9.10278 0.000392174 1.72136e-05
9.20518 0.000398396 1.20115e-05
9.30769 0.000396463 1.75325e-05
9.4103 0.000402424 1.26213e-05
9.51301 0.000401477 1.76607e-05
9.61583 0.000405454 1.30279e-05
9.71877 0.000405218 1.73749e-05
9.82181 0.000406551 1.36298e-05
9.92496 0.000408574 1.72335e-05
10.0282 0.000408718 1.44175e-05
10.1316 0.000412218 1.68061e-05
10.2351 0.000410221 1.47508e-05
10.3387 0.000414282 1.61251e-05
10.4425 0.000410258 1.54015e-05
10.5463 0.000416053 1.54862e-05
10.6503 0.000411493 1.60023e-05
10.7545 0.000417675 1.46585e-05
10.8587 0.000412721 1.60779e-05
10.9631 0.000418182 1.36969e-05
11.0676 0.000413304 1.5902e-05
11.1722 0.000418556 1.28208e-05
11.277 0.000413977 1.54024e-05
11.3819 0.000417708 1.17517e-05
11.487 0.000413535 1.44566e-05
11.5922 0.000415169 1.09322e-05
11.6975 0.000412773 1.34745e-05
11.803 0.000412982 1.01969e-05
11.9086 0.000412411 1.21688e-05
12.0144 0.000410401 9.32532e-06
12.1204 0.000410961 1.04317e-05
12.2265 0.000406809 8.34731e-06
12.3327 0.000408545 8.27403e-06
12.4391 0.00040312 6.96951e-06
12.5457 0.000405623 4.91461e-06
12.6524 0.000400229 3.99962e-06
12.7593 0.000404598 2.28008e-06
12.8664 0.000400591 2.57358e-06
12.9737 0.000402947 2.96181e-06
13.0811 0.000398697 3.59078e-06
13.1887 0.000397946 3.42239e-06
13.2965 0.000394894 3.25354e-06
13.4044 0.000391893 2.96527e-06
13.5126 0.0003908 2.47484e-06
13.6209 0.000386505 2.28064e-06
13.7294 0.000386597 1.59266e-06
13.8382 0.000381761 1.4178e-06
13.9471 0.000382031 8.2511e-07
14.0562 0.000377708 6.9397e-07
14.1655 0.000377454 2.33072e-07
14.275 0.000374321 7.09177e-09
14.3848 0.000372496 -2.77905e-07
14.4947 0.00037073 -5.66356e-07
14.6049 0.000367688 -6.55005e-07
14.7152 0.000367424 -9.35253e-07
14.8258 0.00036397 -8.75563e-07
14.9367 0.0003641 -1.13666e-06
15.0477 0.000360995 -1.09611e-06
15.159 0.000360534 -1.23694e-06
15.2705 0.000358739 -1.25768e-06
15.3823 0.000357408 -1.26517e-06
15.4943 0.00035684 -1.38599e-06
15.6066 0.000354479 -1.29108e-06
15.7191 0.000354334 -1.41001e-06
15.8319 0.000351944 -1.29718e-06
15.9449 0.000351826 -1.36025e-06
16.0582 0.000350409 -1.3007e-06
16.1717 0.000349438 -1.25267e-06
16.2856 0.000349131 -1.27529e-06
16.3997 0.000347454 -1.1584e-06
16.5141 0.000347837 -1.22756e-06
16.6288 0.000346189 -1.15844e-06
16.7437 0.00034614 -1.21128e-06
16.859 0.000345278 -1.18943e-06
16.9746 0.000344127 -1.11677e-06
17.0905 0.000344242 -1.14686e-06
17.2067 0.000342643 -1.05399e-06
17.3232 0.000342949 -1.08579e-06
17.4401 0.000341841 -1.02633e-06
17.5572 0.00034157 -9.99223e-07
17.6748 0.00034165 -1.00086e-06
17.7926 0.000340633 -9.38122e-07
17.9108 0.000341065 -9.93558e-07
18.0294 0.00033988 -9.68166e-07
18.1483 0.000339714 -9.59836e-07
18.2676 0.000339462 -9.62379e-07
18.3873 0.000338641 -9.19484e-07
18.5074 0.000338961 -9.38776e-07
18.6278 0.000337992 -8.85178e-07
18.7487 0.000338069 -8.82691e-07
18.8699 0.000337956 -8.87834e-07
18.9916 0.000337512 -8.64025e-07
19.1137 0.000337711 -8.89582e-07
19.2362 0.000337013 -8.92095e-07
19.3592 0.00033692 -8.91668e-07
19.4826 0.000336705 -9.01793e-07
19.6065 0.000336284 -8.90416e-07
19.7309 0.000336196 -8.92387e-07
19.8557 0.000335852 -8.85203e-07
19.9811 0.000335845 -8.83996e-07
20.1069 0.000335683 -8.89291e-07
20.2333 0.000335539 -8.96407e-07
20.3602 0.000335322 -8.98888e-07
20.4876 0.000334966 -9.06784e-07
20.6156 0.000334906 -9.08431e-07
20.7441 0.000334501 -8.99628e-07
20.8732 0.000334377 -9.0198e-07
21.0029 0.000334348 -8.89503e-07
21.1332 0.000333867 -8.70362e-07
21.2642 0.000334093 -8.77204e-07
21.3958 0.000333958 -8.73277e-07
21.528 0.000333522 -8.65314e-07
21.6609 0.000333842 -8.74264e-07
21.7945 0.000333502 -8.61686e-07
21.9288 0.000333129 -8.44684e-07
22.0639 0.000333439 -8.5213e-07
22.1997 0.000333086 -8.36429e-07
22.3363 0.000332825 -8.18823e-07
22.4736 0.000333154 -8.19785e-07
22.6118 0.000332836 -8.06709e-07
22.7509 0.000332509 -7.92999e-07
22.8908 0.000332703 -7.93368e-07
23.0316 0.000332507 -7.83021e-07
23.1733 0.000332228 -7.6524e-07
23.316 0.000332373 -7.6114e-07
23.4597 0.000332426 -7.59956e-07
23.6044 0.000332264 -7.52333e-07
23.7502 0.00033232 -7.46691e-07
23.8971 0.000332446 -7.2824e-07
24.0451 0.000332433 -6.83982e-07
24.1944 0.000332349 -6.43405e-07
24.3448 0.000332451 -6.30862e-07
24.4966 0.000332571 -6.03542e-07
24.6496 0.000332662 -5.57588e-07
24.8041 0.000332783 -5.22776e-07
24.9601 0.0003329 -5.03351e-07
25.1175 0.000333045 -4.94915e-07
25.2766 0.000333203 -4.8704e-07
25.4373 0.000333348 -4.59596e-07
25.5998 0.000333548 -4.29162e-07
25.7641 0.000333813 -3.93592e-07
25.9304 0.000334067 -3.54112e-07
26.0988 0.000334319 -3.32854e-07
26.2693 0.000334622 -3.091e-07
26.4421 0.000334907 -2.89543e-07
26.6174 0.000335186 -2.64042e-07
26.7954 0.000335431 -2.37321e-07
26.9761 0.00033564 -2.08044e-07
27.1598 0.000335937 -1.71094e-07
27.3468 0.00033629 -1.17583e-07
27.5373 0.000336709 -6.40216e-08
27.7317 0.000337162 -2.57631e-08
27.9302 0.000337619 -5.05178e-09
28.1333 0.000338064 1.54099e-08
28.3415 0.000338527 3.4982e-08
28.5554 0.000338988 5.30131e-08
28.7758 0.000339407 7.02777e-08
29.0035 0.000339804 9.13077e-08
29.2396 0.000340202 1.07825e-07
29.4858 0.000340629 1.26955e-07
29.7441 0.000341058 1.41428e-07
30.0173 0.000341609 1.53314e-07
30.3101 0.000342785 1.55142e-07
30.6297 0.00034413 1.57543e-07
30.9905 0.000345336 1.42535e-07
31.4301 0.000347155 1.13857e-07


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.125Nc1QuantumOneLoop/DeltaGammaFX_0_FRG.txt <==
9.995 0.000232324 0.000231756
9.99 0.000214526 0.000214001
9.985 0.000197918 0.000197434
9.98 0.000183161 0.000182713
9.975 0.00017084 0.000170423
9.97 0.000161449 0.000161054
9.965 0.000155361 0.000154981
9.96 0.000152825 0.000152451
9.955 0.000153947 0.00015357
9.95 0.000158692 0.000158304
9.945 0.000166886 0.000166477
9.94 0.000178218 0.000177782
9.935 0.000192261 0.00019179
9.93 0.000208479 0.000207969
9.925 0.000226256 0.000225702
9.92 0.000244914 0.000244314
9.915 0.000263742 0.000263096
9.91 0.000282022 0.000281332
9.905 0.000299056 0.000298324
9.9 0.000314193 0.000313424
9.895 0.000326853 0.000326053
9.89 0.000336553 0.000335729
9.885 0.000342919 0.00034208
9.88 0.000345711 0.000344865
9.875 0.000344821 0.000343978
9.87 0.00034029 0.000339457
9.865 0.000332297 0.000331484
9.86 0.00032116 0.000320374
9.855 0.000307319 0.000306567
9.85 0.000291323 0.00029061
9.845 0.000273806 0.000273136
9.84 0.000255464 0.000254839
9.835 0.000237026 0.000236446
9.83 0.000219224 0.000218687
9.825 0.000202767 0.00020227
9.82 0.00018831 0.000187849
9.815 0.000176429 0.000175997
9.81 0.0001676 0.00016719
9.805 0.000162177 0.00016178
9.8 0.000160382 0.000159989
9.795 0.000162294 0.000161896
9.79 0.000167847 0.000167436
9.785 0.000176836 0.000176403
9.78 0.000188921 0.000188458
9.775 0.000203644 0.000203146
9.77 0.000220446 0.000219906
9.765 0.000238685 0.000238101
9.76 0.000257668 0.000257038
9.755 0.000276671 0.000275994
9.75 0.000294968 0.000294246
9.745 0.00031186 0.000311097
9.74 0.000326701 0.000325902
9.735 0.000338923 0.000338094
9.73 0.000348059 0.000347208
9.725 0.000353758 0.000352893
9.72 0.000355804 0.000354933
9.715 0.000354121 0.000353254
9.71 0.000348778 0.000347925
9.705 0.00033999 0.000339158
9.7 0.000328105 0.000327302
9.695 0.000313594 0.000312827
9.69 0.000297035 0.000296307
9.685 0.000279083 0.0002784
9.68 0.000260455 0.000259817
9.675 0.000241889 0.000241297
9.67 0.000224128 0.000223579
9.665 0.000207877 0.000207368
9.66 0.000193785 0.000193311
9.655 0.000182416 0.00018197
9.65 0.000174226 0.000173799
9.645 0.000169544 0.000169129
9.64 0.000168564 0.000168152
9.635 0.000171335 0.000170916
9.63 0.000177758 0.000177323
9.625 0.000187594 0.000187135
9.62 0.000200472 0.000199982
9.615 0.000215903 0.000215375
9.61 0.000233299 0.000232729
9.605 0.000251999 0.000251383
9.6 0.00027129 0.000270626
9.595 0.000290435 0.000289724
9.59 0.000308704 0.000307948
9.585 0.000325398 0.000324602
9.58 0.000339879 0.000339047
9.575 0.000351593 0.000350732
9.57 0.000360091 0.000359209
9.565 0.000365048 0.000364154
9.56 0.000366276 0.000365379
9.555 0.000363732 0.000362842
9.55 0.00035752 0.000356645
9.545 0.000347888 0.000347037
9.54 0.00033522 0.0003344
9.535 0.000320019 0.000319236
9.53 0.000302889 0.000302149
9.525 0.000284513 0.000283817
9.52 0.000265622 0.000264972
9.515 0.000246969 0.000246365
9.51 0.000229298 0.000228737
9.505 0.000213315 0.000212794
9.5 0.00019966 0.000199171
9.495 0.000188878 0.000188416
9.49 0.000181404 0.00018096
9.485 0.000177541 0.000177106
9.48 0.000177451 0.000177016
9.475 0.000181148 0.000180705
9.47 0.000188499 0.000188038
9.465 0.00019923 0.000198743
9.46 0.000212935 0.000212414
9.455 0.000229093 0.000228532
9.45 0.00024709 0.000246485
9.445 0.00026624 0.000265588
9.44 0.000285812 0.000285113
9.435 0.000305061 0.000304315
9.43 0.000323251 0.00032246
9.425 0.000339686 0.000338855
9.42 0.000353737 0.000352872
9.415 0.000364868 0.000363975
9.41 0.000372651 0.000371739
9.405 0.00037679 0.000375868
9.4 0.000377129 0.000376206
9.395 0.00037366 0.000372746
9.39 0.000366524 0.000365627
9.385 0.000356007 0.000355135
9.38 0.000342527 0.000341688
9.375 0.000326621 0.000325821
9.37 0.000308923 0.000308167
9.365 0.000290139 0.000289429
9.36 0.000271018 0.000270354
9.355 0.000252323 0.000251705
9.35 0.000234802 0.000234227
9.345 0.000219156 0.00021862
9.34 0.000206011 0.000205507
9.335 0.000195896 0.000195417
9.33 0.000189219 0.000188756
9.325 0.000186253 0.000185797
9.32 0.000187125 0.000186667
9.315 0.000191814 0.000191345
9.31 0.000200149 0.000199659
9.305 0.000211817 0.000211298
9.3 0.000226376 0.000225822
9.295 0.000243274 0.000242679
9.29 0.000261868 0.000261228
9.285 0.00028145 0.000280761
9.28 0.000301272 0.000300534
9.275 0.000320577 0.000319793
9.27 0.000338629 0.000337801
9.265 0.000354738 0.00035387
9.26 0.000368286 0.000367385
9.255 0.000378755 0.000377829
9.25 0.000385746 0.000384802
9.245 0.000388992 0.00038804
9.24 0.000388372 0.000387422
9.235 0.000383917 0.000382978
9.23 0.000375807 0.000374888
9.225 0.000364366 0.000363475
9.22 0.000350053 0.000349197
9.215 0.000333437 0.000332621
9.21 0.000315181 0.00031441
9.205 0.000296015 0.000295292
9.2 0.000276705 0.000276029
9.195 0.000258023 0.000257393
9.19 0.000240718 0.000240129
9.185 0.000225482 0.000224931
9.18 0.000212928 0.000212407
9.175 0.000203561 0.000203063
9.17 0.000197763 0.000197279
9.165 0.000195771 0.000195292
9.16 0.000197678 0.000197194
9.155 0.00020342 0.000202922
9.15 0.000212788 0.000212267
9.145 0.000225428 0.000224877
9.14 0.000240864 0.000240274
9.135 0.000258507 0.000257874
9.13 0.000277687 0.000277008
9.125 0.000297674 0.000296945
9.12 0.000317703 0.000316926
9.115 0.000337012 0.000336188
9.11 0.000354862 0.000353994
9.105 0.000370571 0.000369664
9.1 0.000383537 0.000382599
9.095 0.000393265 0.000392303
9.09 0.000399384 0.000398407
9.085 0.000401662 0.000400679
9.08 0.000400015 0.000399036
9.075 0.000394517 0.000393551
9.07 0.000385388 0.000384445
9.065 0.000372995 0.000372082
9.06 0.000357834 0.000356957
9.055 0.00034051 0.000339676
9.05 0.000321715 0.000320927
9.045 0.000302203 0.000301462
9.04 0.000282753 0.000282061
9.035 0.000264147 0.000263499
9.03 0.000247129 0.000246523
9.025 0.000232383 0.000231814
9.02 0.000220504 0.000219964
9.015 0.000211971 0.000211453
9.01 0.000207134 0.000206627
9.005 0.000206195 0.00020569
9 0.000209204 0.000208692
8.995 0.000216057 0.000215529
8.99 0.000226502 0.000225948
8.985 0.000240145 0.000239557
8.98 0.000256469 0.000255841
8.975 0.000274854 0.000274182
8.97 0.000294601 0.00029388
8.965 0.000314957 0.000314186
8.96 0.000335146 0.000334325
8.955 0.000354396 0.000353529
8.95 0.000371973 0.000371062
8.945 0.000387203 0.000386256
8.94 0.000399506 0.000398528
8.935 0.000408411 0.000407411
8.93 0.000413578 0.000412566
8.925 0.000414814 0.000413799
8.92 0.000412077 0.000411069
8.915 0.000405483 0.000404491
8.91 0.000395298 0.000394331
8.905 0.00038193 0.000380996
8.9 0.000365915 0.00036502
8.895 0.000347895 0.000347044
8.89 0.00032859 0.000327787
8.885 0.000308775 0.00030802
8.88 0.000289244 0.000288537
8.875 0.000270782 0.000270121
8.87 0.000254131 0.00025351
8.865 0.000239961 0.000239374
8.86 0.000228844 0.000228284
8.855 0.000221232 0.000220691
8.85 0.000217438 0.000216906
8.845 0.000217626 0.000217094
8.84 0.000221803 0.00022126
8.835 0.00022982 0.000229258
8.83 0.00024138 0.000240789
8.825 0.000256046 0.00025542
8.82 0.000273265 0.000272596
8.815 0.00029238 0.000291664
8.81 0.000312665 0.0003119
8.805 0.000333347 0.000332532
8.8 0.000353637 0.000352772
8.795 0.000372761 0.000371849
8.79 0.000389987 0.000389033
8.785 0.000404658 0.000403668
8.78 0.000416212 0.000415194
8.775 0.00042421 0.000423172
8.77 0.000428347 0.000427299
8.765 0.00042847 0.000427422
8.76 0.000424584 0.000423545
8.755 0.000416847 0.000415827
8.75 0.000405574 0.000404581
8.745 0.000391217 0.000390259
8.74 0.000374352 0.000373436
8.735 0.000355656 0.000354785
8.73 0.000335879 0.000335057
8.725 0.000315814 0.000315041
8.72 0.000296269 0.000295544
8.715 0.000278029 0.000277348
8.71 0.000261829 0.000261188
8.705 0.000248324 0.000247716
8.7 0.000238059 0.000237476
8.695 0.000231456 0.000230889
8.69 0.000228788 0.000228228
8.685 0.000230176 0.000229613
8.68 0.000235581 0.000235005
8.675 0.000244809 0.00024421
8.67 0.000257514 0.000256884
8.665 0.000273219 0.00027255
8.66 0.000291327 0.000290614
8.655 0.000311152 0.000310391
8.65 0.000331938 0.000331126
8.645 0.000352894 0.000352031
8.64 0.000373221 0.000372308
8.635 0.000392142 0.000391183
8.63 0.000408936 0.000407935
8.625 0.00042296 0.000421925
8.62 0.000433679 0.000432618
8.615 0.000440686 0.000439608
8.61 0.000443716 0.00044263
8.605 0.00044266 0.000441577
8.6 0.000437568 0.000436498
8.595 0.00042865 0.000427601
8.59 0.000416266 0.000415248
8.585 0.000400915 0.000399934
8.58 0.000383213 0.000382276
8.575 0.000363872 0.000362982
8.57 0.00034367 0.000342829
8.565 0.000323418 0.000322627
8.56 0.000303932 0.000303189
8.555 0.000285999 0.000285299
8.55 0.000270341 0.000269679
8.545 0.000257592 0.000256962
8.54 0.000248273 0.000247666
8.535 0.000242765 0.000242171
8.53 0.000241303 0.000240713
8.525 0.00024396 0.000243363
8.52 0.000250649 0.000250036
8.515 0.000261127 0.000260488
8.51 0.000275001 0.000274328
8.505 0.000291749 0.000291035
8.5 0.000310735 0.000309975
8.495 0.000331239 0.000330429
8.49 0.000352481 0.000351618
8.485 0.00037365 0.000372736
8.48 0.000393941 0.000392977
8.475 0.000412579 0.00041157
8.47 0.000428853 0.000427804
8.465 0.000442141 0.00044106
8.46 0.000451938 0.000450832
8.455 0.000457872 0.000456751
8.45 0.00045972 0.000458595
8.445 0.000457422 0.000456303
8.44 0.000451077 0.000449973
8.435 0.000440944 0.000439865
8.43 0.000427435 0.000426389
8.425 0.000411094 0.000410088
8.42 0.000392578 0.000391617
8.415 0.000372633 0.000371721
8.41 0.000352062 0.0003512
8.405 0.000331694 0.000330882
8.4 0.00031235 0.000311586
8.395 0.000294813 0.000294091
8.39 0.000279792 0.000279107
8.385 0.000267897 0.000267241
8.38 0.000259615 0.00025898
8.375 0.00025529 0.000254666
8.37 0.000255111 0.000254486
8.365 0.000259101 0.000258467
8.36 0.000267124 0.000266471
8.355 0.000278885 0.000278202
8.35 0.000293943 0.000293223
8.345 0.00031173 0.000310967
8.34 0.000331572 0.000330761
8.335 0.000352716 0.000351853
8.33 0.000374357 0.000373441
8.325 0.000395672 0.000394704
8.32 0.000415849 0.000414831
8.315 0.000434117 0.000433055
8.31 0.000449781 0.00044868
8.305 0.000462242 0.000461111
8.3 0.000471029 0.000469876
8.295 0.000475808 0.000474644
8.29 0.000476405 0.000475239
8.285 0.000472807 0.00047165
8.28 0.000465167 0.000464029
8.275 0.000453798 0.000452687
8.27 0.000439159 0.000438084
8.265 0.000421842 0.00042081
8.26 0.000402544 0.00040156
8.255 0.000382045 0.000381111
8.25 0.000361172 0.000360289
8.245 0.000340767 0.000339933
8.24 0.000321654 0.000320868
8.235 0.000304609 0.000303864
8.23 0.000290323 0.000289613
8.225 0.000279379 0.000278696
8.22 0.000272228 0.000271562
8.215 0.00026917 0.000268512
8.21 0.000270346 0.000269684
8.205 0.000275728 0.000275054
8.2 0.000285127 0.000284429
8.195 0.000298195 0.000297465
8.19 0.000314443 0.000313673
8.185 0.000333256 0.00033244
8.18 0.000353923 0.000353057
8.175 0.000375659 0.00037474
8.17 0.000397638 0.000396665
8.165 0.000419023 0.000417997
8.16 0.000439 0.000437926
8.155 0.000456808 0.00045569
8.15 0.000471768 0.000470614
8.145 0.000483312 0.000482129
8.14 0.000491002 0.0004898
8.135 0.00049455 0.00049334
8.13 0.00049383 0.000492622
8.125 0.000488882 0.000487686
8.12 0.000479914 0.00047874
8.115 0.000467292 0.000466149
8.11 0.000451529 0.000450424
8.105 0.00043326 0.0004322
8.1 0.000413225 0.000412213
8.095 0.000392232 0.000391272
8.09 0.000371131 0.000370222
8.085 0.000350775 0.000349916
8.08 0.000331989 0.000331176
8.075 0.000315536 0.000314764
8.07 0.000302086 0.000301347
8.065 0.000292191 0.000291476
8.06 0.000286262 0.000285561
8.055 0.000284552 0.000283856
8.05 0.000287151 0.000286448
8.045 0.000293978 0.000293259
8.04 0.000304788 0.000304042
8.035 0.000319179 0.000318398
8.03 0.000336613 0.000335789
8.025 0.00035643 0.000355558
8.02 0.000377881 0.000376957
8.015 0.000400153 0.000399174
8.01 0.000422398 0.000421365
8.005 0.000443771 0.000442685
8 0.000463459 0.000462325
7.995 0.000480713 0.000479536
7.99 0.000494875 0.000493664
7.985 0.00050541 0.000504173
7.98 0.00051192 0.000510667
7.975 0.000514164 0.000512906
7.97 0.000512068 0.000510815
7.965 0.000505728 0.00050449
7.96 0.000495408 0.000494196
7.955 0.00048153 0.000480351
7.95 0.000464656 0.000463519
7.945 0.000445471 0.00044438
7.94 0.00042475 0.000423711
7.935 0.000403333 0.000402346
7.93 0.000382088 0.000381153
7.925 0.000361875 0.000360989
7.92 0.000343516 0.000342675
7.915 0.000327758 0.000326956
7.91 0.000315247 0.000314475
7.905 0.000306498 0.000305748
7.9 0.000301879 0.00030114
7.895 0.000301594 0.000300856
7.89 0.000305678 0.000304931
7.885 0.000313995 0.000313227
7.88 0.000326241 0.000325443
7.875 0.000341963 0.000341126
7.87 0.00036057 0.000359687
7.865 0.00038136 0.000380426
7.86 0.000403546 0.000402559
7.855 0.000426288 0.000425245
7.85 0.000448723 0.000447624
7.845 0.000469997 0.000468846
7.84 0.000489302 0.000488105
7.835 0.000505906 0.000504667
7.83 0.000519177 0.000517906
7.825 0.000528614 0.00052732
7.82 0.000533864 0.000532558
7.815 0.000534737 0.000533428
7.81 0.000531213 0.000529913
7.805 0.000523447 0.000522166
7.8 0.00051176 0.000510509
7.795 0.000496631 0.000495416
7.79 0.000478673 0.000477503
7.785 0.000458617 0.000457495
7.78 0.000437274 0.000436204
7.775 0.000415511 0.000414494
7.77 0.000394211 0.000393247
7.765 0.00037424 0.000373325
7.76 0.000356412 0.00035554
7.755 0.000341455 0.000340619
7.75 0.000329984 0.000329177
7.745 0.000322476 0.000321687
7.74 0.000319252 0.000318471
7.735 0.000320464 0.00031968
7.73 0.000326088 0.00032529
7.725 0.000335931 0.000335109
7.72 0.000349632 0.000348776
7.715 0.000366681 0.000365783
7.71 0.000386439 0.000385493
7.705 0.000408161 0.000407162
7.7 0.000431025 0.000429971
7.695 0.000454166 0.000453055
7.69 0.000476707 0.00047554
7.685 0.00049779 0.000496572
7.68 0.000516618 0.000515354
7.675 0.000532475 0.000531172
7.67 0.000544762 0.000543429
7.665 0.000553016 0.000551663
7.66 0.000556932 0.000555569
7.655 0.000556373 0.000555012
7.65 0.000551379 0.00055003
7.645 0.000542163 0.000540836
7.64 0.000529105 0.00052781
7.635 0.000512741 0.000511486
7.63 0.000493736 0.000492527
7.625 0.000472862 0.000471705
7.62 0.000450969 0.000449865
7.615 0.000428945 0.000427895
7.61 0.000407688 0.00040669
7.605 0.000388063 0.000387113
7.6 0.000370872 0.000369964
7.595 0.000356822 0.000355948
7.59 0.000346492 0.000345644
7.585 0.000340318 0.000339485
7.58 0.000338568 0.00033774
7.575 0.00034134 0.000340505
7.57 0.000348552 0.0003477
7.565 0.000359949 0.000359068
7.56 0.000375112 0.000374194
7.555 0.000393477 0.000392515
7.55 0.000414356 0.000413342
7.545 0.000436961 0.000435892
7.54 0.000460438 0.000459312
7.535 0.000483901 0.000482717
7.53 0.000506459 0.000505219
7.525 0.000527258 0.000525968
7.52 0.000545511 0.000544176
7.515 0.000560527 0.000559156
7.51 0.00057174 0.000570341
7.505 0.000578732 0.000577315
7.5 0.000581246 0.000579824
7.495 0.000579205 0.000577788
7.49 0.000572706 0.000571305
7.485 0.000562025 0.00056065
7.48 0.000547603 0.000546263
7.475 0.000530031 0.000528734
7.47 0.000510024 0.000508777
7.465 0.000488399 0.000487204
7.46 0.000466035 0.000464895
7.455 0.000443843 0.000442758
7.45 0.00042273 0.000421696
7.445 0.000403557 0.000402571
7.44 0.000387112 0.000386165
7.435 0.000374072 0.000373157
7.43 0.000364982 0.000364089
7.425 0.000360227 0.000359346
7.42 0.000360026 0.000359145
7.415 0.000364416 0.000363524
7.41 0.000373253 0.00037234
7.405 0.000386223 0.000385278
7.4 0.000402848 0.000401862
7.395 0.000422508 0.000421474
7.39 0.000444468 0.00044338
7.385 0.000467899 0.000466754
7.38 0.000491919 0.000490715
7.375 0.00051562 0.000514358
7.37 0.000538106 0.000536789
7.365 0.000558526 0.000557159
7.36 0.000576109 0.000574699
7.355 0.000590192 0.000588748
7.35 0.000600246 0.000598778
7.345 0.000605901 0.000604418
7.34 0.000606955 0.00060547
7.335 0.000603388 0.000601911
7.33 0.000595361 0.000593904
7.325 0.000583212 0.000581785
7.32 0.000567443 0.000566054
7.315 0.0005487 0.000547357
7.31 0.000527748 0.000526456
7.305 0.000505444 0.000504206
7.3 0.000482697 0.000481515
7.295 0.000460435 0.000459308
7.29 0.000439571 0.000438495
7.285 0.000420959 0.000419928
7.28 0.000405366 0.000404374
7.275 0.000393439 0.000392476
7.27 0.000385681 0.000384737
7.265 0.000382428 0.000381492
7.26 0.000383841 0.000382901
7.255 0.000389896 0.000388942
7.25 0.000400389 0.000399409
7.245 0.000414942 0.000413926
7.24 0.000433018 0.000431958
7.235 0.000453944 0.000452833
7.23 0.000476937 0.00047577
7.225 0.000501132 0.000499906
7.22 0.000525619 0.000524333
7.215 0.000549473 0.000548128
7.21 0.000571794 0.000570395
7.205 0.000591741 0.000590293
7.2 0.000608561 0.000607072
7.195 0.000621623 0.000620102
7.19 0.000630442 0.000628899
7.185 0.000634695 0.000633142
7.18 0.000634238 0.000632687
7.175 0.000629114 0.000627575
7.17 0.000619546 0.000618031
7.165 0.000605937 0.000604455
7.16 0.000588848 0.000587408
7.155 0.000568982 0.00056759
7.15 0.00054715 0.000545812
7.145 0.000524247 0.000522965
7.14 0.000501209 0.000499983
7.135 0.00047898 0.000477808
7.13 0.000458471 0.00045735
7.125 0.000440527 0.00043945
7.12 0.000425892 0.00042485
7.115 0.000415176 0.00041416
7.11 0.000408837 0.000407836
7.105 0.000407159 0.000406162
7.1 0.000410243 0.000409239
7.095 0.000418004 0.000416981
7.09 0.000430173 0.00042912
7.085 0.000446309 0.000445217
7.08 0.000465817 0.000464678
7.075 0.000487973 0.000486779
7.07 0.000511946 0.000510693
7.065 0.000536837 0.000535524
7.06 0.000561711 0.000560337
7.055 0.000585632 0.000584199
7.05 0.000607698 0.000606211
7.045 0.000627079 0.000625545
7.04 0.000643049 0.000641475
7.035 0.00065501 0.000653408
7.03 0.000662523 0.000660902
7.025 0.000665318 0.00066369
7.02 0.000663312 0.000661688
7.015 0.000656609 0.000655002
7.01 0.000645499 0.000643919
7.005 0.000630448 0.000628905
7 0.000612078 0.00061058
6.995 0.000591145 0.000589697
6.99 0.000568506 0.000567114
6.985 0.000545091 0.000543756
6.98 0.00052186 0.000520582
6.975 0.000499766 0.000498542
6.97 0.00047972 0.000478545
6.965 0.00046255 0.000461418
6.96 0.000448972 0.000447873
6.955 0.000439559 0.000438483
6.95 0.000434719 0.000433656
6.945 0.000434682 0.000433619
6.94 0.000439486 0.000438411
6.935 0.000448983 0.000447885
6.93 0.000462838 0.000461706
6.925 0.00048055 0.000479374
6.92 0.000501464 0.000500237
6.915 0.000524805 0.000523521
6.91 0.0005497 0.000548354
6.905 0.000575216 0.000573809
6.9 0.000600398 0.000598928
6.895 0.000624298 0.00062277
6.89 0.000646021 0.00064444
6.885 0.000664751 0.000663124
6.88 0.000679789 0.000678125
6.875 0.000690578 0.000688888
6.87 0.000696725 0.00069502
6.865 0.000698017 0.000696309
6.86 0.000694433 0.000692734
6.855 0.000686143 0.000684464
6.85 0.000673502 0.000671854
6.845 0.000657039 0.000655432
6.84 0.000637435 0.000635877
6.835 0.0006155 0.000613995
6.83 0.000592134 0.000590686
6.825 0.000568298 0.000566908
6.82 0.000544972 0.000543639
6.815 0.000523117 0.000521838
6.81 0.000503638 0.000502407
6.805 0.000487344 0.000486152
6.8 0.000474918 0.000473757
6.795 0.000466893 0.00046575
6.79 0.000463624 0.000462489
6.785 0.000465283 0.000464144
6.78 0.000471846 0.000470691
6.775 0.000483099 0.000481916
6.77 0.000498643 0.000497422
6.765 0.000517913 0.000516646
6.76 0.000540201 0.000538879
6.755 0.000564678 0.000563296
6.75 0.000590433 0.000588988
6.745 0.000616503 0.000614994
6.74 0.000641912 0.000640342
6.735 0.000665711 0.000664082
6.73 0.000687007 0.000685327
6.725 0.000705007 0.000703282
6.72 0.000719042 0.000717283
6.715 0.000728596 0.000726814
6.71 0.000733329 0.000731535
6.705 0.000733086 0.000731292
6.7 0.000727909 0.000726128
6.695 0.000718034 0.000716277
6.69 0.000703883 0.00070216
6.685 0.000686048 0.000684368
6.68 0.000665268 0.000663639
6.675 0.000642402 0.000640829
6.67 0.000618393 0.000616878
6.665 0.000594229 0.000592774
6.66 0.000570908 0.00056951
6.655 0.000549395 0.00054805
6.65 0.000530584 0.000529284
6.645 0.00051526 0.000513999
6.64 0.000504074 0.00050284
6.635 0.000497511 0.000496294
6.63 0.000495875 0.000494662
6.625 0.000499276 0.000498055
6.62 0.000507627 0.000506385
6.615 0.000520647 0.000519373
6.61 0.000537873 0.000536557
6.605 0.000558679 0.000557313
6.6 0.000582301 0.000580876
6.595 0.000607863 0.000606376
6.59 0.000634415 0.000632862
6.585 0.000660967 0.00065935
6.58 0.00068653 0.00068485
6.575 0.000710149 0.000708411
6.57 0.000730945 0.000729156
6.565 0.000748145 0.000746314
6.56 0.000761116 0.000759253
6.555 0.000769388 0.000767505
6.55 0.000772671 0.00077078
6.545 0.000770874 0.000768988
6.54 0.000764102 0.000762233
6.535 0.000752658 0.000750817
6.53 0.00073703 0.000735227
6.525 0.000717872 0.000716117
6.52 0.00069598 0.000694279
6.515 0.000672261 0.000670618
6.51 0.000647695 0.000646112
6.505 0.000623298 0.000621774
6.5 0.00060008 0.000598613
6.495 0.000579005 0.00057759
6.49 0.000560955 0.000559583
6.485 0.000546689 0.000545352
6.48 0.000536819 0.000535506
6.475 0.000531784 0.000530483
6.47 0.000531831 0.00053053
6.465 0.00053701 0.000535695
6.46 0.000547166 0.000545827
6.455 0.000561955 0.00056058
6.45 0.00058085 0.000579428
6.445 0.000603164 0.000601687
6.44 0.000628077 0.00062654
6.435 0.000654671 0.000653069
6.43 0.000681959 0.00068029
6.425 0.000708928 0.000707193
6.42 0.000734574 0.000732778
6.415 0.000757947 0.000756093
6.41 0.000778178 0.000776274
6.405 0.000794522 0.000792578
6.4 0.000806382 0.00080441
6.395 0.000813336 0.000811346
6.39 0.00081515 0.000813156
6.385 0.000811794 0.000809807
6.38 0.000803438 0.000801472
6.375 0.000790453 0.000788518
6.37 0.000773391 0.000771497
6.365 0.000752968 0.000751124
6.36 0.000730034 0.000728247
6.355 0.000705543 0.000703814
6.35 0.000680508 0.000678841
6.345 0.000655969 0.000654362
6.34 0.000632946 0.000631396
6.335 0.000612401 0.000610901
6.33 0.000595196 0.000593739
6.325 0.000582065 0.00058064
6.32 0.000573578 0.000572174
6.315 0.000570124 0.000568729
6.31 0.000571893 0.000570494
6.305 0.000578873 0.000577457
6.3 0.000590844 0.000589399
6.295 0.000607397 0.000605911
6.29 0.000627939 0.000626403
6.285 0.000651727 0.000650133
6.28 0.00067789 0.000676232
6.275 0.000705464 0.000703738
6.27 0.000733431 0.000731637
6.265 0.000760756 0.000758894
6.26 0.000786428 0.000784503
6.255 0.000809496 0.000807515
6.25 0.000829113 0.000827083
6.245 0.000844559 0.000842492
6.24 0.000855278 0.000853184
6.235 0.000860895 0.000858788
6.23 0.000861236 0.000859129
6.225 0.000856331 0.000854236
6.22 0.000846418 0.000844347
6.215 0.000831932 0.000829897
6.21 0.000813489 0.0008115
6.205 0.000791866 0.00078993
6.2 0.000767966 0.000766088
6.195 0.000742783 0.000740967
6.19 0.000717365 0.000715612
6.185 0.000692772 0.000691078
6.18 0.00067003 0.000668392
6.175 0.000650095 0.000648505
6.17 0.00063381 0.00063226
6.165 0.000621878 0.000620357
6.16 0.000614826 0.000613322
6.155 0.000612993 0.000611493
6.15 0.000616511 0.000615002
6.145 0.000625304 0.000623774
6.14 0.00063909 0.000637525
6.135 0.000657391 0.000655782
6.13 0.000679557 0.000677894
6.125 0.000704785 0.00070306
6.12 0.000732155 0.000730363
6.115 0.000760663 0.000758802
6.11 0.00078926 0.000787328
6.105 0.000816892 0.000814893
6.1 0.000842541 0.00084048
6.095 0.000865266 0.000863149
6.09 0.000884234 0.000882071
6.085 0.000898759 0.00089656
6.08 0.000908324 0.000906102
6.075 0.000912606 0.000910373
6.07 0.000911487 0.000909256
6.065 0.00090506 0.000902845
6.06 0.000893628 0.000891441
6.055 0.000877692 0.000875544
6.05 0.000857932 0.000855832
6.045 0.00083518 0.000833135
6.04 0.000810389 0.000808405
6.035 0.000784595 0.000782674
6.03 0.000758877 0.000757018
6.025 0.000734309 0.000732511
6.02 0.000711923 0.00071018
6.015 0.000692667 0.000690971
6.01 0.000677363 0.000675705
6.005 0.000666678 0.000665047
6 0.0006611 0.000659482
5.995 0.000660914 0.000659297
5.99 0.000666194 0.000664564
5.985 0.000676802 0.000675147
5.98 0.000692392 0.000690699
5.975 0.000712424 0.000710681
5.97 0.000736185 0.000734384
5.965 0.000762819 0.000760953
5.96 0.000791359 0.000789422
5.955 0.00082076 0.000818752
5.95 0.000849948 0.000847868
5.945 0.000877852 0.000875704
5.94 0.00090345 0.000901239
5.935 0.000925808 0.000923542
5.93 0.000944115 0.000941804
5.925 0.000957715 0.000955371
5.92 0.000966136 0.000963771
5.915 0.000969103 0.000966731
5.91 0.000966556 0.000964191
5.905 0.000958651 0.000956306
5.9 0.000945756 0.000943442
5.895 0.000928433 0.000926162
5.89 0.000907424 0.000905205
5.885 0.000883618 0.000881457
5.88 0.000858014 0.000855915
5.875 0.000831687 0.000829653
5.87 0.000805741 0.000803771
5.865 0.000781268 0.000779358
5.86 0.000759302 0.000757445
5.855 0.000740778 0.000738966
5.85 0.000726498 0.00072472
5.845 0.000717094 0.00071534
5.84 0.000713011 0.000711266
5.835 0.000714482 0.000712733
5.83 0.000721524 0.000719758
5.825 0.000733938 0.000732141
5.82 0.000751314 0.000749475
5.815 0.000773052 0.000771159
5.81 0.00079838 0.000796426
5.805 0.00082639 0.000824367
5.8 0.000856068 0.000853973
5.795 0.000886336 0.000884167
5.79 0.000916091 0.00091385
5.785 0.00094425 0.00094194
5.78 0.000969787 0.000967415
5.775 0.000991779 0.000989353
5.77 0.00100943 0.00100697
5.765 0.00102213 0.00101963
5.76 0.00102944 0.00102692
5.755 0.00103114 0.00102861
5.75 0.00102722 0.0010247
5.745 0.00101789 0.0010154
5.74 0.0010036 0.00100115
5.735 0.000984968 0.000982557
5.73 0.000962787 0.00096043
5.725 0.000938003 0.000935706
5.72 0.00091166 0.000909428
5.715 0.000884871 0.000882704
5.71 0.000858762 0.00085666
5.705 0.000834441 0.000832398
5.7 0.00081294 0.00081095
5.695 0.000795185 0.000793239
5.69 0.000781953 0.00078004
5.685 0.000773845 0.000771952
5.68 0.00077126 0.000769374
5.675 0.000774382 0.000772488
5.67 0.000783172 0.000781257
5.665 0.000797371 0.000795421
5.66 0.000816509 0.000814511
5.655 0.000839925 0.00083787
5.65 0.000866793 0.000864673
5.645 0.000896155 0.000893962
5.64 0.000926952 0.000924684
5.635 0.000958073 0.000955729
5.63 0.000988391 0.000985972
5.625 0.00101681 0.00101432
5.62 0.0010423 0.00103975
5.615 0.00106395 0.00106135
5.61 0.001081 0.00107835
5.605 0.00109284 0.00109017
5.6 0.0010991 0.00109641
5.595 0.00109959 0.0010969
5.59 0.00109437 0.00109169
5.585 0.00108372 0.00108106
5.58 0.00106811 0.0010655
5.575 0.00104825 0.00104568
5.57 0.00102498 0.00102247
5.565 0.000999292 0.000996848
5.56 0.000972282 0.000969904
5.555 0.00094509 0.000942779
5.55 0.000918871 0.000916624
5.545 0.00089474 0.000892552
5.54 0.000873732 0.000871595
5.535 0.000856761 0.000854665
5.53 0.000844582 0.000842515
5.525 0.000837761 0.000835711
5.52 0.000836659 0.000834611
5.515 0.000841408 0.000839348
5.51 0.000851917 0.000849831
5.505 0.000867869 0.000865744
5.5 0.000888737 0.000886562
5.495 0.000913804 0.000911567
5.49 0.00094219 0.000939884
5.485 0.000972887 0.000970507
5.48 0.0010048 0.00100234
5.475 0.00103678 0.00103424
5.47 0.00106768 0.00106507
5.465 0.00109639 0.00109371
5.46 0.00112188 0.00111914
5.455 0.00114325 0.00114046
5.45 0.00115976 0.00115692
5.445 0.00117083 0.00116796
5.44 0.00117612 0.00117324
5.435 0.00117551 0.00117263
5.43 0.00116909 0.00116623
5.425 0.0011572 0.00115437
5.42 0.00114038 0.00113759
5.415 0.00111938 0.00111664
5.41 0.00109511 0.00109243
5.405 0.0010686 0.00106598
5.4 0.00104099 0.00103844
5.395 0.00101344 0.00101096
5.39 0.000987149 0.000984732
5.385 0.000963229 0.000960871
5.38 0.000942719 0.000940412
5.375 0.000926523 0.000924256
5.37 0.000915375 0.000913135
5.365 0.000909811 0.000907585
5.36 0.000910151 0.000907925
5.355 0.000916485 0.000914244
5.35 0.000928669 0.000926398
5.345 0.000946333 0.000944018
5.34 0.000968895 0.000966525
5.335 0.000995584 0.000993149
5.33 0.00102547 0.00102296
5.325 0.0010575 0.00105491
5.32 0.00109054 0.00108787
5.315 0.00112341 0.00112066
5.31 0.00115494 0.00115211
5.305 0.001184 0.0011811
5.3 0.00120958 0.00120662
5.295 0.00123076 0.00122775
5.29 0.00124683 0.00124378
5.285 0.00125725 0.00125417
5.28 0.00126171 0.00125862
5.275 0.00126011 0.00125703
5.27 0.00125262 0.00124956
5.265 0.00123962 0.00123659
5.26 0.00122171 0.00121872
5.255 0.00119968 0.00119675
5.25 0.0011745 0.00117163
5.245 0.00114724 0.00114443
5.24 0.00111908 0.00111634
5.235 0.00109122 0.00108855
5.23 0.00106486 0.00106226
5.225 0.00104115 0.0010386
5.22 0.00102112 0.00101862
5.215 0.00100566 0.0010032
5.21 0.000995496 0.000993059
5.205 0.000991131 0.000988705
5.2 0.000992851 0.00099042
5.195 0.00100071 0.000998255
5.19 0.0010145 0.00101202
5.185 0.00103383 0.00103129
5.18 0.00105804 0.00105545
5.175 0.00108633 0.00108367
5.17 0.00111771 0.00111497
5.165 0.00115108 0.00114826
5.16 0.00118528 0.00118238
5.155 0.0012191 0.00121611
5.15 0.00125133 0.00124827
5.145 0.00128085 0.00127772
5.14 0.00130663 0.00130343
5.135 0.00132777 0.00132452
5.13 0.00134355 0.00134027
5.125 0.00135348 0.00135017
5.12 0.00135726 0.00135394
5.115 0.00135485 0.00135154
5.11 0.00134646 0.00134316
5.105 0.0013325 0.00132923
5.1 0.00131362 0.00131041
5.095 0.00129068 0.00128752
5.09 0.00126468 0.00126158
5.085 0.00123674 0.00123371
5.08 0.00120808 0.00120512
5.075 0.00117993 0.00117704
5.07 0.00115351 0.00115068
5.065 0.00112998 0.00112721
5.06 0.00111037 0.00110765
5.055 0.00109559 0.0010929
5.05 0.00108632 0.00108366
5.045 0.00108307 0.00108042
5.04 0.00108608 0.00108342
5.035 0.00109536 0.00109268
5.03 0.00111069 0.00110798
5.025 0.00113161 0.00112884
5.02 0.00115743 0.0011546
5.015 0.00118729 0.00118438
5.01 0.00122016 0.00121718
5.005 0.00125491 0.00125184
5 0.00129033 0.00128717
4.995 0.00132518 0.00132194
4.99 0.00135824 0.00135492
4.985 0.00138837 0.00138497
4.98 0.00141451 0.00141105
4.975 0.00143579 0.00143227
4.97 0.00145149 0.00144794
4.965 0.00146113 0.00145756
4.96 0.00146445 0.00146087
4.955 0.00146144 0.00145786
4.95 0.00145233 0.00144878
4.945 0.00143759 0.00143407
4.94 0.00141792 0.00141445
4.935 0.0013942 0.00139079
4.93 0.00136748 0.00136414
4.925 0.00133894 0.00133566
4.92 0.00130981 0.00130661
4.915 0.00128137 0.00127824
4.91 0.00125486 0.00125179
4.905 0.00123145 0.00122843
4.9 0.00121219 0.00120922
4.895 0.00119797 0.00119504
4.89 0.00118949 0.00118658
4.885 0.00118723 0.00118432
4.88 0.0011914 0.00118849
4.875 0.00120201 0.00119906
4.87 0.00121877 0.00121579
4.865 0.0012412 0.00123816
4.86 0.00126857 0.00126546
4.855 0.00129998 0.00129679
4.85 0.00133436 0.00133109
4.845 0.00137053 0.00136718
4.84 0.00140726 0.00140382
4.835 0.00144327 0.00143974
4.83 0.00147732 0.0014737
4.825 0.00150823 0.00150455
4.82 0.00153497 0.00153121
4.815 0.00155663 0.00155282
4.81 0.00157251 0.00156866
4.805 0.00158213 0.00157826
4.8 0.00158525 0.00158138
4.795 0.00158189 0.00157802
4.79 0.00157231 0.00156846
4.785 0.00155701 0.0015532
4.78 0.00153673 0.00153296
4.775 0.00151238 0.00150868
4.77 0.00148507 0.00148143
4.765 0.00145599 0.00145243
4.76 0.00142643 0.00142294
4.755 0.00139769 0.00139426
4.75 0.00137103 0.00136767
4.745 0.00134765 0.00134435
4.74 0.00132862 0.00132537
4.735 0.00131484 0.00131162
4.73 0.00130699 0.00130379
4.725 0.00130555 0.00130236
4.72 0.00131073 0.00130753
4.715 0.0013225 0.00131927
4.71 0.00134057 0.00133729
4.705 0.00136441 0.00136107
4.7 0.00139327 0.00138986
4.695 0.0014262 0.00142271
4.69 0.0014621 0.00145853
4.685 0.00149977 0.0014961
4.68 0.00153792 0.00153416
4.675 0.00157526 0.0015714
4.67 0.0016105 0.00160656
4.665 0.00164246 0.00163844
4.66 0.00167007 0.00166598
4.655 0.00169241 0.00168827
4.65 0.0017088 0.00170461
4.645 0.00171873 0.00171452
4.64 0.00172199 0.00171778
4.635 0.00171861 0.0017144
4.63 0.00170885 0.00170467
4.625 0.00169326 0.00168912
4.62 0.00167259 0.0016685
4.615 0.00164781 0.00164378
4.61 0.00162003 0.00161607
4.605 0.0015905 0.00158661
4.6 0.00156053 0.00155672
4.595 0.00153146 0.00152771
4.59 0.00150458 0.0015009
4.585 0.00148112 0.0014775
4.58 0.00146216 0.00145859
4.575 0.00144862 0.00144508
4.57 0.00144121 0.00143768
4.565 0.00144038 0.00143686
4.56 0.00144637 0.00144283
4.555 0.00145912 0.00145554
4.55 0.00147833 0.00147471
4.545 0.00150345 0.00149977
4.54 0.00153371 0.00152996
4.535 0.00156814 0.0015643
4.53 0.00160559 0.00160166
4.525 0.00164484 0.00164082
4.52 0.00168456 0.00168044
4.515 0.00172342 0.00171921
4.51 0.00176012 0.00175581
4.505 0.00179343 0.00178904
4.5 0.00182226 0.0018178
4.495 0.00184568 0.00184117
4.49 0.00186297 0.00185841
4.485 0.00187363 0.00186905
4.48 0.00187744 0.00187285
4.475 0.00187442 0.00186984
4.47 0.00186486 0.0018603
4.465 0.00184931 0.00184479
4.46 0.00182855 0.00182407
4.455 0.00180355 0.00179913
4.45 0.00177547 0.00177112
4.445 0.00174558 0.00174131
4.44 0.00171524 0.00171104
4.435 0.0016858 0.00168168
4.43 0.00165862 0.00165455
4.425 0.00163492 0.00163092
4.42 0.00161584 0.00161189
4.415 0.00160232 0.0015984
4.41 0.00159508 0.00159118
4.405 0.00159461 0.00159071
4.4 0.00160114 0.00159723
4.395 0.00161463 0.00161068
4.39 0.00163478 0.00163078
4.385 0.00166102 0.00165696
4.38 0.00169257 0.00168844
4.375 0.00172844 0.00172422
4.37 0.00176748 0.00176315
4.365 0.0018084 0.00180397
4.36 0.00184986 0.00184533
4.355 0.00189049 0.00188586
4.35 0.00192895 0.00192423
4.345 0.00196399 0.00195918
4.34 0.00199447 0.00198958
4.335 0.00201943 0.00201448
4.33 0.00203812 0.00203313
4.325 0.00205002 0.002045
4.32 0.00205489 0.00204986
4.315 0.00205273 0.0020477
4.31 0.00204383 0.00203882
4.305 0.00202873 0.00202376
4.3 0.00200822 0.0020033
4.295 0.00198329 0.00197844
4.29 0.00195513 0.00195035
4.285 0.00192502 0.00192032
4.28 0.00189435 0.00188972
4.275 0.00186453 0.00185997
4.27 0.00183692 0.00183243
4.265 0.00181282 0.00180838
4.26 0.00179338 0.00178899
4.255 0.0017796 0.00177524
4.25 0.00177222 0.00176789
4.245 0.00177179 0.00176745
4.24 0.00177854 0.00177419
4.235 0.00179247 0.00178808
4.23 0.00181328 0.00180884
4.225 0.00184043 0.00183592
4.22 0.00187313 0.00186854
4.215 0.00191036 0.00190569
4.21 0.00195098 0.0019462
4.205 0.00199367 0.00198879
4.2 0.00203705 0.00203207
4.195 0.00207973 0.00207465
4.19 0.00212033 0.00211514
4.185 0.00215753 0.00215226
4.18 0.00219017 0.00218481
4.175 0.00221723 0.00221181
4.17 0.00223792 0.00223245
4.165 0.00225169 0.00224618
4.16 0.00225824 0.00225272
4.155 0.00225755 0.00225203
4.15 0.00224988 0.00224437
4.145 0.00223576 0.00223029
4.14 0.00221597 0.00221054
4.135 0.0021915 0.00218613
4.13 0.00216354 0.00215824
4.125 0.0021334 0.00212817
4.12 0.0021025 0.00209735
4.115 0.00207227 0.0020672
4.11 0.00204414 0.00203914
4.105 0.00201944 0.0020145
4.1 0.00199939 0.0019945
4.095 0.00198502 0.00198016
4.09 0.00197715 0.00197231
4.085 0.00197635 0.00197151
4.08 0.00198293 0.00197808
4.075 0.00199691 0.00199203
4.07 0.00201805 0.00201312
4.065 0.00204581 0.00204081
4.06 0.00207943 0.00207434
4.055 0.00211791 0.00211273
4.05 0.00216007 0.00215479
4.045 0.0022046 0.00219921
4.04 0.0022501 0.0022446
4.035 0.00229513 0.00228951
4.03 0.00233826 0.00233253
4.025 0.00237813 0.00237231
4.02 0.00241352 0.00240761
4.015 0.00244335 0.00243737
4.01 0.00246677 0.00246073
4.005 0.00248315 0.00247707
4 0.00249215 0.00248605
3.995 0.00249369 0.00248759
3.99 0.00248798 0.00248189
3.985 0.00247552 0.00246946
3.98 0.00245704 0.00245103
3.975 0.00243354 0.00242759
3.97 0.00240619 0.0024003
3.965 0.00237632 0.00237051
3.96 0.00234535 0.00233962
3.955 0.00231478 0.00230912
3.95 0.00228605 0.00228046
3.945 0.00226057 0.00225504
3.94 0.00223962 0.00223414
3.935 0.00222429 0.00221885
3.93 0.00221549 0.00221007
3.925 0.00221386 0.00220844
3.92 0.00221978 0.00221434
3.915 0.00223334 0.00222787
3.91 0.00225435 0.00224883
3.905 0.00228234 0.00227675
3.9 0.00231657 0.00231089
3.895 0.00235607 0.0023503
3.89 0.00239968 0.0023938
3.885 0.00244608 0.00244009
3.88 0.00249385 0.00248775
3.875 0.00254152 0.0025353
3.87 0.00258761 0.00258128
3.865 0.00263071 0.00262428
3.86 0.00266952 0.00266299
3.855 0.00270289 0.00269628
3.85 0.00272988 0.00272321
3.845 0.00274979 0.00274307
3.84 0.00276218 0.00275543
3.835 0.0027669 0.00276013
3.83 0.00276407 0.00275731
3.825 0.00275413 0.00274739
3.82 0.00273777 0.00273107
3.815 0.00271593 0.00270928
3.81 0.00268977 0.00268318
3.805 0.0026606 0.00265409
3.8 0.00262988 0.00262344
3.795 0.00259911 0.00259274
3.79 0.00256979 0.00256349
3.785 0.00254339 0.00253716
3.78 0.00252126 0.00251509
3.775 0.0025046 0.00249847
3.77 0.00249439 0.00248829
3.765 0.00249139 0.00248529
3.76 0.00249606 0.00248995
3.755 0.0025086 0.00250247
3.75 0.00252891 0.00252272
3.745 0.00255659 0.00255034
3.74 0.00259098 0.00258464
3.735 0.00263115 0.00262472
3.73 0.00267599 0.00266945
3.725 0.00272419 0.00271752
3.72 0.00277431 0.00276752
3.715 0.00282487 0.00281795
3.71 0.00287434 0.0028673
3.705 0.00292124 0.00291409
3.7 0.0029642 0.00295694
3.695 0.00300198 0.00299463
3.69 0.00303353 0.0030261
3.685 0.00305804 0.00305055
3.68 0.00307496 0.00306743
3.675 0.00308401 0.00307646
3.67 0.00308523 0.00307768
3.665 0.00307894 0.0030714
3.66 0.00306575 0.00305825
3.655 0.00304653 0.00303908
3.65 0.00302239 0.003015
3.645 0.00299461 0.00298729
3.64 0.00296465 0.0029574
3.635 0.00293401 0.00292683
3.63 0.00290425 0.00289715
3.625 0.00287691 0.00286987
3.62 0.0028534 0.00284642
3.615 0.00283504 0.00282811
3.61 0.00282293 0.00281602
3.605 0.00281794 0.00281104
3.6 0.00282068 0.00281377
3.595 0.00283147 0.00282454
3.59 0.00285034 0.00284336
3.585 0.00287702 0.00286997
3.58 0.00291093 0.0029038
3.575 0.00295125 0.00294402
3.57 0.00299691 0.00298957
3.565 0.00304666 0.0030392
3.56 0.00309907 0.00309148
3.555 0.00315264 0.00314493
3.55 0.00320583 0.00319799
3.545 0.00325708 0.00324912
3.54 0.00330494 0.00329686
3.535 0.00334805 0.00333987
3.53 0.00338526 0.00337698
3.525 0.0034156 0.00340725
3.52 0.00343839 0.00342998
3.515 0.00345321 0.00344476
3.51 0.00345993 0.00345146
3.505 0.00345874 0.00345027
3.5 0.00345012 0.00344167
3.495 0.00343483 0.00342642
3.49 0.00341389 0.00340553
3.485 0.00338854 0.00338024
3.48 0.00336017 0.00335194
3.475 0.0033303 0.00332214
3.47 0.00330052 0.00329243
3.465 0.0032724 0.00326439
3.46 0.00324749 0.00323953
3.455 0.00322717 0.00321927
3.45 0.00321271 0.00320484
3.445 0.00320511 0.00319727
3.44 0.00320517 0.00319733
3.435 0.00321336 0.0032055
3.43 0.00322989 0.00322199
3.425 0.00325464 0.00324668
3.42 0.00328719 0.00327915
3.415 0.00332685 0.00331872
3.41 0.00337267 0.00336442
3.405 0.00342346 0.00341508
3.4 0.00347785 0.00346934
3.395 0.00353436 0.00352571
3.39 0.00359141 0.00358262
3.385 0.00364742 0.00363849
3.38 0.00370085 0.00369178
3.375 0.00375022 0.00374103
3.37 0.00379423 0.00378494
3.365 0.00383178 0.0038224
3.36 0.00386199 0.00385253
3.355 0.00388425 0.00387473
3.35 0.00389825 0.00388871
3.345 0.00390399 0.00389444
3.34 0.00390178 0.00389223
3.335 0.0038922 0.00388268
3.33 0.00387614 0.00386666
3.325 0.00385473 0.0038453
3.32 0.00382928 0.00381992
3.315 0.00380129 0.00379199
3.31 0.00377232 0.0037631
3.305 0.00374401 0.00373485
3.3 0.00371795 0.00370886
3.295 0.00369568 0.00368664
3.29 0.00367858 0.00366958
3.285 0.00366785 0.00365888
3.28 0.00366447 0.0036555
3.275 0.00366914 0.00366016
3.27 0.00368226 0.00367324
3.265 0.00370395 0.00369487
3.26 0.00373398 0.00372483
3.255 0.00377186 0.00376262
3.25 0.00381679 0.00380744
3.245 0.00386772 0.00385825
3.24 0.0039234 0.00391379
3.235 0.00398239 0.00397264
3.23 0.00404313 0.00403324
3.225 0.00410403 0.00409399
3.22 0.00416346 0.00415327
3.215 0.00421986 0.00420953
3.21 0.00427177 0.00426133
3.205 0.00431792 0.00430736
3.2 0.00435722 0.00434657
3.195 0.00438885 0.00437811
3.19 0.00441225 0.00440145
3.185 0.00442717 0.00441634
3.18 0.00443369 0.00442284
3.175 0.00443218 0.00442133
3.17 0.00442331 0.00441248
3.165 0.00440803 0.00439724
3.16 0.00438753 0.00437678
3.155 0.00436319 0.00435251
3.15 0.00433656 0.00432593
3.145 0.00430924 0.00429868
3.14 0.0042829 0.00427241
3.135 0.00425915 0.00424872
3.13 0.00423954 0.00422916
3.125 0.00422544 0.0042151
3.12 0.00421806 0.00420773
3.115 0.00421833 0.00420801
3.11 0.00422693 0.00421659
3.105 0.00424424 0.00423386
3.1 0.00427031 0.00425987
3.095 0.0043049 0.00429438
3.09 0.00434746 0.00433683
3.085 0.00439713 0.00438638
3.08 0.00445285 0.00444196
3.075 0.00451329 0.00450225
3.07 0.00457699 0.00456579
3.065 0.00464237 0.00463101
3.06 0.00470778 0.00469626
3.055 0.00477159 0.00475991
3.05 0.00483221 0.00482038
3.045 0.00488818 0.00487621
3.04 0.00493821 0.00492611
3.035 0.0049812 0.004969
3.03 0.00501634 0.00500405
3.025 0.00504308 0.00503073
3.02 0.00506119 0.00504879
3.015 0.00507074 0.00505832
3.01 0.00507212 0.0050597
3.005 0.00506602 0.00505363
3 0.00505342 0.00504105
2.995 0.00503551 0.00502319
2.99 0.0050137 0.00500144
2.985 0.00498956 0.00497736
2.98 0.00496472 0.00495258
2.975 0.00494085 0.00492877
2.97 0.00491962 0.00490759
2.965 0.00490257 0.00489058
2.96 0.00489112 0.00487915
2.955 0.00488648 0.00487452
2.95 0.00488963 0.00487766
2.945 0.00490126 0.00488926
2.94 0.00492177 0.00490972
2.935 0.00495126 0.00493913
2.93 0.00498948 0.00497726
2.925 0.0050359 0.00502357
2.92 0.00508971 0.00507724
2.915 0.00514981 0.00513719
2.91 0.00521491 0.00520214
2.905 0.00528353 0.0052706
2.9 0.0053541 0.00534099
2.895 0.00542494 0.00541166
2.89 0.0054944 0.00548096
2.885 0.00556086 0.00554726
2.88 0.00562284 0.00560909
2.875 0.00567899 0.0056651
2.87 0.00572818 0.00571417
2.865 0.00576953 0.00575542
2.86 0.00580245 0.00578825
2.855 0.00582663 0.00581238
2.85 0.0058421 0.00582781
2.845 0.0058492 0.00583489
2.84 0.00584856 0.00583424
2.835 0.0058411 0.00582679
2.83 0.00582799 0.00581371
2.825 0.0058106 0.00579637
2.82 0.00579049 0.0057763
2.815 0.00576928 0.00575514
2.81 0.00574866 0.00573458
2.805 0.00573031 0.00571627
2.8 0.00571582 0.00570182
2.795 0.00570667 0.0056927
2.79 0.00570413 0.00569016
2.785 0.00570925 0.00569528
2.78 0.00572283 0.00570883
2.775 0.00574536 0.0057313
2.77 0.00577701 0.00576289
2.765 0.00581768 0.00580345
2.76 0.0058669 0.00585255
2.755 0.00592395 0.00590946
2.75 0.00598782 0.00597317
2.745 0.00605728 0.00604247
2.74 0.00613092 0.00611592
2.735 0.00620716 0.00619197
2.73 0.00628437 0.00626899
2.725 0.00636088 0.0063453
2.72 0.00643503 0.00641927
2.715 0.00650529 0.00648935
2.71 0.00657022 0.00655413
2.705 0.00662862 0.00661238
2.7 0.0066795 0.00666313
2.695 0.00672211 0.00670565
2.69 0.00675605 0.0067395
2.685 0.00678118 0.00676457
2.68 0.0067977 0.00678105
2.675 0.0068061 0.00678944
2.67 0.00680718 0.00679052
2.665 0.00680198 0.00678534
2.66 0.0067918 0.00677519
2.655 0.00677808 0.00676151
2.65 0.00676243 0.00674589
2.645 0.00674651 0.00673001
2.64 0.00673201 0.00671554
2.635 0.00672056 0.00670412
2.63 0.00671372 0.00669729
2.625 0.00671286 0.00669643
2.62 0.00671917 0.00670273
2.615 0.0067336 0.00671711
2.61 0.00675681 0.00674027
2.605 0.00678918 0.00677255
2.6 0.00683076 0.00681402
2.595 0.0068813 0.00686444
2.59 0.00694026 0.00692325
2.585 0.0070068 0.00698963
2.58 0.00707984 0.0070625
2.575 0.0071581 0.00714056
2.57 0.00724009 0.00722237
2.565 0.00732425 0.00730632
2.56 0.00740893 0.0073908
2.555 0.00749247 0.00747413
2.55 0.00757325 0.00755473
2.545 0.00764979 0.00763108
2.54 0.00772072 0.00770184
2.535 0.00778489 0.00776585
2.53 0.00784138 0.0078222
2.525 0.00788955 0.00787025
2.52 0.00792904 0.00790964
2.515 0.0079598 0.00794032
2.51 0.00798208 0.00796255
2.505 0.00799644 0.00797687
2.5 0.00800372 0.00798412
2.495 0.00800498 0.00798537
2.49 0.00800153 0.00798193
2.485 0.00799484 0.00797525
2.48 0.00798648 0.00796691
2.475 0.00797811 0.00795856
2.47 0.00797138 0.00795185
2.465 0.0079679 0.00794838
2.46 0.00796918 0.00794966
2.455 0.00797657 0.00795704
2.45 0.00799121 0.00797165
2.445 0.00801401 0.0079944
2.44 0.00804562 0.00802594
2.435 0.00808639 0.00806661
2.43 0.00813636 0.00811647
2.425 0.0081953 0.00817526
2.42 0.00826266 0.00824246
2.415 0.00833763 0.00831724
2.41 0.00841916 0.00839857
2.405 0.00850599 0.00848518
2.4 0.0085967 0.00857566
2.395 0.00868973 0.00866846
2.39 0.0087835 0.00876199
2.385 0.00887637 0.00885463
2.38 0.00896679 0.00894482
2.375 0.00905325 0.00903107
2.37 0.00913444 0.00911206
2.365 0.0092092 0.00918663
2.36 0.00927659 0.00925386
2.355 0.00933596 0.00931308
2.35 0.0093869 0.0093639
2.345 0.00942931 0.00940622
2.34 0.00946339 0.00944022
2.335 0.00948961 0.00946638
2.33 0.00950871 0.00948544
2.325 0.0095217 0.0094984
2.32 0.00952978 0.00950647
2.315 0.00953432 0.00951101
2.31 0.00953684 0.00951352
2.305 0.00953892 0.00951559
2.3 0.00954215 0.00951881
2.295 0.00954811 0.00952476
2.29 0.00955829 0.00953491
2.285 0.00957405 0.00955063
2.28 0.00959657 0.00957309
2.275 0.00962682 0.00960325
2.27 0.00966552 0.00964185
2.265 0.00971313 0.00968934
2.26 0.00976981 0.00974588
2.255 0.00983547 0.00981137
2.25 0.0099097 0.00988541
2.245 0.00999185 0.00996736
2.24 0.010081 0.0100563
2.235 0.0101761 0.0101512
2.23 0.0102758 0.0102507
2.225 0.0103787 0.0103533
2.22 0.0104834 0.0104577
2.215 0.0105882 0.0105623
2.21 0.0106916 0.0106655
2.205 0.0107922 0.0107658
2.2 0.0108887 0.010862
2.195 0.0109797 0.0109528
2.19 0.0110643 0.0110372
2.185 0.0111417 0.0111145
2.18 0.0112114 0.0111839
2.175 0.011273 0.0112454
2.17 0.0113265 0.0112988
2.165 0.0113722 0.0113444
2.16 0.0114107 0.0113827
2.155 0.0114426 0.0114146
2.15 0.011469 0.0114409
2.145 0.0114911 0.0114629
2.14 0.0115101 0.0114819
2.135 0.0115275 0.0114992
2.13 0.0115447 0.0115164
2.125 0.0115634 0.0115351
2.12 0.0115849 0.0115565
2.115 0.0116106 0.0115822
2.11 0.0116418 0.0116133
2.105 0.0116796 0.011651
2.1 0.0117249 0.0116962
2.095 0.0117783 0.0117495
2.09 0.0118403 0.0118113
2.085 0.011911 0.0118819
2.08 0.0119903 0.011961
2.075 0.012078 0.0120484
2.07 0.0121733 0.0121435
2.065 0.0122755 0.0122455
2.06 0.0123836 0.0123533
2.055 0.0124964 0.0124658
2.05 0.0126126 0.0125817
2.045 0.0127309 0.0126997
2.04 0.0128498 0.0128183
2.035 0.012968 0.0129362
2.03 0.013084 0.013052
2.025 0.0131967 0.0131643
2.02 0.0133048 0.0132722
2.015 0.0134074 0.0133745
2.01 0.0135037 0.0134706
2.005 0.0135931 0.0135598
2 0.0136753 0.0136418
1.995 0.0137502 0.0137165
1.99 0.0138178 0.013784
1.985 0.0138787 0.0138447
1.98 0.0139334 0.0138993
1.975 0.0139826 0.0139484
1.97 0.0140274 0.0139931
1.965 0.0140689 0.0140345
1.96 0.0141083 0.0140738
1.955 0.014147 0.0141124
1.95 0.0141863 0.0141516
1.945 0.0142274 0.0141926
1.94 0.0142718 0.0142369
1.935 0.0143206 0.0142856
1.93 0.0143749 0.0143397
1.925 0.0144355 0.0144002
1.92 0.0145033 0.0144678
1.915 0.0145788 0.0145431
1.91 0.0146623 0.0146264
1.905 0.0147538 0.0147177
1.9 0.0148533 0.014817
1.895 0.0149605 0.0149239
1.89 0.0150748 0.0150378
1.885 0.0151954 0.0151581
1.88 0.0153215 0.0152839
1.875 0.015452 0.0154142
1.87 0.0155859 0.0155477
1.865 0.0157219 0.0156834
1.86 0.0158588 0.01582
1.855 0.0159955 0.0159563
1.85 0.0161306 0.0160912
1.845 0.0162632 0.0162235
1.84 0.0163923 0.0163522
1.835 0.0165169 0.0164765
1.83 0.0166364 0.0165957
1.825 0.0167502 0.0167092
1.82 0.016858 0.0168168
1.815 0.0169597 0.0169182
1.81 0.0170553 0.0170135
1.805 0.0171451 0.0171031
1.8 0.0172295 0.0171873
1.795 0.0173091 0.0172667
1.79 0.0173848 0.0173422
1.785 0.0174573 0.0174145
1.78 0.0175277 0.0174848
1.775 0.0175971 0.017554
1.77 0.0176666 0.0176233
1.765 0.0177372 0.0176937
1.76 0.0178101 0.0177665
1.755 0.0178863 0.0178425
1.75 0.0179668 0.0179228
1.745 0.0180524 0.0180082
1.74 0.0181439 0.0180995
1.735 0.0182417 0.018197
1.73 0.0183463 0.0183014
1.725 0.018458 0.0184128
1.72 0.0185767 0.0185312
1.715 0.0187024 0.0186566
1.71 0.0188347 0.0187887
1.705 0.0189733 0.0189269
1.7 0.0191176 0.0190709
1.695 0.0192668 0.0192197
1.69 0.0194202 0.0193727
1.685 0.0195769 0.019529
1.68 0.0197359 0.0196876
1.675 0.0198963 0.0198476
1.67 0.0200571 0.020008
1.665 0.0202174 0.0201679
1.66 0.0203763 0.0203265
1.655 0.0205331 0.0204829
1.65 0.0206871 0.0206364
1.645 0.0208376 0.0207865
1.64 0.0209841 0.0209327
1.635 0.0211265 0.0210747
1.63 0.0212644 0.0212123
1.625 0.0213979 0.0213455
1.62 0.0215271 0.0214744
1.615 0.0216522 0.0215992
1.61 0.0217735 0.0217203
1.605 0.0218917 0.0218382
1.6 0.0220073 0.0219534
1.595 0.0221209 0.0220668
1.59 0.0222334 0.022179
1.585 0.0223455 0.0222908
1.58 0.022458 0.0224031
1.575 0.0225717 0.0225165
1.57 0.0226875 0.022632
1.565 0.022806 0.0227503
1.56 0.0229281 0.022872
1.555 0.0230542 0.0229978
1.55 0.0231848 0.0231281
1.545 0.0233206 0.0232635
1.54 0.0234616 0.0234042
1.535 0.0236082 0.0235504
1.53 0.0237604 0.0237023
1.525 0.0239182 0.0238597
1.52 0.0240815 0.0240225
1.515 0.0242499 0.0241905
1.51 0.0244231 0.0243633
1.505 0.0246008 0.0245405
1.5 0.0247823 0.0247217
1.495 0.0249673 0.0249061
1.49 0.0251549 0.0250933
1.485 0.0253447 0.0252826
1.48 0.0255359 0.0254734
1.475 0.0257281 0.0256651
1.47 0.0259205 0.025857
1.465 0.0261125 0.0260487
1.46 0.0263038 0.0262395
1.455 0.0264938 0.026429
1.45 0.0266822 0.0266169
1.445 0.0268686 0.0268028
1.44 0.0270528 0.0269866
1.435 0.0272347 0.027168
1.43 0.0274142 0.0273471
1.425 0.0275913 0.0275238
1.42 0.0277663 0.0276984
1.415 0.0279392 0.0278708
1.41 0.0281103 0.0280415
1.405 0.02828 0.0282108
1.4 0.0284486 0.0283789
1.395 0.0286164 0.0285464
1.39 0.028784 0.0287136
1.385 0.0289518 0.028881
1.38 0.0291203 0.029049
1.375 0.0292899 0.0292182
1.37 0.029461 0.0293889
1.365 0.0296341 0.0295615
1.36 0.0298095 0.0297365
1.355 0.0299876 0.0299142
1.35 0.0301687 0.0300948
1.345 0.030353 0.0302786
1.34 0.0305406 0.0304658
1.335 0.0307317 0.0306565
1.33 0.0309264 0.0308507
1.325 0.0311247 0.0310485
1.32 0.0313265 0.0312498
1.315 0.0315316 0.0314544
1.31 0.03174 0.0316624
1.305 0.0319515 0.0318733
1.3 0.0321658 0.032087
1.295 0.0323826 0.0323033
1.29 0.0326017 0.0325218
1.285 0.0328227 0.0327423
1.28 0.0330453 0.0329644
1.275 0.0332693 0.0331878
1.27 0.0334942 0.0334122
1.265 0.0337198 0.0336372
1.26 0.0339458 0.0338627
1.255 0.034172 0.0340883
1.25 0.034398 0.0343137
1.245 0.0346236 0.0345388
1.24 0.0348487 0.0347633
1.235 0.0350731 0.0349872
1.23 0.0352967 0.0352102
1.225 0.0355194 0.0354323
1.22 0.035741 0.0356534
1.215 0.0359617 0.0358735
1.21 0.0361813 0.0360926
1.205 0.0363999 0.0363107
1.2 0.0366175 0.0365278
1.195 0.0368343 0.036744
1.19 0.0370502 0.0369594
1.185 0.0372654 0.037174
1.18 0.0374799 0.037388
1.175 0.0376938 0.0376014
1.17 0.0379074 0.0378144
1.165 0.0381205 0.0380271
1.16 0.0383334 0.0382394
1.155 0.0385461 0.0384516
1.15 0.0387587 0.0386636
1.145 0.0389711 0.0388756
1.14 0.0391835 0.0390874
1.135 0.0393959 0.0392992
1.13 0.0396082 0.039511
1.125 0.0398204 0.0397227
1.12 0.0400324 0.0399342
1.115 0.0402443 0.0401455
1.11 0.0404558 0.0403565
1.105 0.040667 0.0405671
1.1 0.0408775 0.0407772
1.095 0.0410874 0.0409865
1.09 0.0412964 0.041195
1.085 0.0415043 0.0414024
1.08 0.041711 0.0416086
1.075 0.0419163 0.0418133
1.07 0.0421199 0.0420164
1.065 0.0423216 0.0422175
1.06 0.0425211 0.0424166
1.055 0.0427183 0.0426133
1.05 0.0429129 0.0428074
1.045 0.0431046 0.0429986
1.04 0.0432932 0.0431867
1.035 0.0434785 0.0433715
1.03 0.0436601 0.0435527
1.025 0.0438378 0.0437299
1.02 0.0440114 0.0439031
1.015 0.0441806 0.0440718
1.01 0.0443451 0.0442359
1.005 0.0445048 0.0443951
1 0.0446592 0.0445492
0.995 0.0448082 0.0446977
0.99 0.0449514 0.0448406
0.985 0.0450887 0.0449775
0.98 0.0452197 0.0451082
0.975 0.0453441 0.0452323
0.97 0.0454617 0.0453496
0.965 0.0455723 0.0454598
0.96 0.0456754 0.0455626
0.955 0.0457708 0.0456578
0.95 0.0458582 0.0457449
0.945 0.0459373 0.0458238
0.94 0.0460077 0.045894
0.935 0.0460692 0.0459553
0.93 0.0461213 0.0460073
0.925 0.0461638 0.0460497
0.92 0.0461964 0.0460821
0.915 0.0462185 0.0461041
0.91 0.04623 0.0461155
0.905 0.0462304 0.0461159
0.9 0.0462193 0.0461048
0.895 0.0461964 0.0460819
0.89 0.0461612 0.0460467
0.885 0.0461134 0.0459991
0.88 0.0460527 0.0459384
0.875 0.0459785 0.0458643
0.87 0.0458905 0.0457765
0.865 0.0457883 0.0456746
0.86 0.0456715 0.045558
0.855 0.0455398 0.0454265
0.85 0.0453927 0.0452797
0.845 0.0452298 0.0451172
0.84 0.0450508 0.0449386
0.835 0.0448553 0.0447435
0.83 0.0446429 0.0445316
0.825 0.0444133 0.0443025
0.82 0.0441662 0.0440559
0.815 0.0439012 0.0437915
0.81 0.0436181 0.0435091
0.805 0.0433166 0.0432082
0.8 0.0429963 0.0428887
0.795 0.0426572 0.0425502
0.79 0.0422988 0.0421927
0.785 0.0419212 0.041816
0.78 0.0415241 0.0414198
0.775 0.0411075 0.041004
0.77 0.0406711 0.0405687
0.765 0.040215 0.0401136
0.76 0.0397392 0.0396389
0.755 0.0392436 0.0391445
0.75 0.0387285 0.0386305
0.745 0.0381938 0.038097
0.74 0.0376397 0.0375442
0.735 0.0370665 0.0369723
0.73 0.0364744 0.0363815
0.725 0.0358637 0.0357722
0.72 0.0352348 0.0351447
0.715 0.034588 0.0344994
0.71 0.033924 0.0338369
0.705 0.0332431 0.0331575
0.7 0.032546 0.032462
0.695 0.0318333 0.0317509
0.69 0.0311057 0.031025
0.685 0.030364 0.0302849
0.68 0.0296089 0.0295316
0.675 0.0288414 0.0287658
0.67 0.0280623 0.0279884
0.665 0.0272726 0.0272005
0.66 0.0264734 0.0264031
0.655 0.0256656 0.0255971
0.65 0.0248505 0.0247838
0.645 0.0240291 0.0239643
0.64 0.0232027 0.0231397
0.635 0.0223725 0.0223113
0.63 0.0215397 0.0214804
0.625 0.0207057 0.0206482
0.62 0.0198718 0.0198162
0.615 0.0190393 0.0189855
0.61 0.0182095 0.0181576
0.605 0.017384 0.0173339
0.6 0.0165639 0.0165157
0.595 0.0157508 0.0157043
0.59 0.0149459 0.0149012
0.585 0.0141506 0.0141077
0.58 0.0133663 0.0133251
0.575 0.0125943 0.0125548
0.57 0.0118359 0.0117981
0.565 0.0110924 0.0110562
0.56 0.0103649 0.0103303
0.555 0.00965468 0.00962168
0.55 0.00896285 0.00893138
0.545 0.00829049 0.00826051
0.54 0.00763862 0.00761009
0.535 0.0070082 0.00698106
0.53 0.0064001 0.00637432
0.525 0.00581515 0.00579067
0.52 0.00525409 0.00523087
0.515 0.00471758 0.00469556
0.51 0.00420618 0.00418531
0.505 0.0037204 0.00370064
0.5 0.00326064 0.00324192
0.495 0.0028272 0.00280947
0.49 0.00242031 0.00240352
0.485 0.00204008 0.00202418
0.48 0.00168656 0.0016715
0.475 0.00135968 0.00134539
0.47 0.00105927 0.00104571
0.465 0.000785081 0.000772198
0.46 0.000536767 0.000524509
0.455 0.000313887 0.000302201
0.45 0.000115908 0.000104745
0.445 -5.77899e-05 -6.84771e-05
0.44 -0.00020791 -0.00021817
0.435 -0.00033524 -0.000345117
0.43 -0.000440644 -0.000450182
0.425 -0.00052506 -0.000534301
0.42 -0.000589492 -0.000598477
0.415 -0.000635011 -0.000643777
0.41 -0.00066274 -0.000671323
0.405 -0.000673856 -0.000682289
0.4 -0.000669575 -0.000677891
0.395 -0.00065115 -0.000659377
0.39 -0.000619862 -0.000628027
0.385 -0.00057701 -0.000585137
0.38 -0.000523902 -0.000532013
0.375 -0.00046185 -0.000469964
0.37 -0.000392154 -0.000400287
0.365 -0.000316101 -0.000324267
0.36 -0.000234948 -0.000243158
0.355 -0.000149917 -0.000158181
0.35 -6.21878e-05 -7.05113e-05
0.345 2.7115e-05 1.87274e-05
0.34 0.000116927 0.000108473
0.335 0.00020625 0.000197731
0.33 0.000294164 0.000285581
0.325 0.000379827 0.000371184
0.32 0.000462479 0.000453784
0.315 0.000541453 0.000532711
0.31 0.000616168 0.000607389
0.305 0.000686135 0.00067733
0.3 0.000750957 0.000742137
0.295 0.000810323 0.0008015
0.29 0.00086401 0.000855198
0.285 0.000911875 0.000903088
0.28 0.000953854 0.000945105
0.275 0.000989951 0.000981256
0.27 0.00102024 0.00101161
0.265 0.00104483 0.00103629
0.26 0.00106392 0.00105547
0.255 0.00107771 0.00106937
0.25 0.00108645 0.00107824
0.245 0.00109042 0.00108235
0.24 0.0010899 0.00108198
0.235 0.00108522 0.00107746
0.23 0.00107667 0.00106909
0.225 0.00106458 0.00105719
0.22 0.00104926 0.00104206
0.215 0.001031 0.00102401
0.21 0.00101012 0.00100333
0.205 0.000986884 0.000980313
0.2 0.000961575 0.000955227
0.195 0.00093445 0.000928329
0.19 0.000905752 0.000899863
0.185 0.000875711 0.000870056
0.18 0.000844544 0.000839125
0.175 0.000812451 0.00080727
0.17 0.000779621 0.000774679
0.165 0.000746229 0.000741525
0.16 0.000712436 0.000707969
0.155 0.000678395 0.000674164
0.15 0.000644243 0.000640246
0.145 0.000610112 0.000606344
0.14 0.00057612 0.00057258
0.135 0.000542383 0.000539067
0.13 0.000509009 0.000505911
0.125 0.000476104 0.000473221
0.12 0.000443778 0.000441102
0.115 0.000412145 0.000409671
0.11 0.000381342 0.000379062
0.105 0.000351541 0.000349447
0.1 0.000322987 0.000321071
0.095 0.000296032 0.000294281
0.09 0.000271158 0.000269559
0.085 0.000248933 0.000247471
0.08 0.000229855 0.000228511
0.075 0.000214027 0.000212787
0.07 0.00020074 0.00019959
0.065 0.000188131 0.000187068
0.06 0.000173261 0.000172298
0.055 0.000152865 0.000152027
0.05 0.000124709 0.000124034
0.045 8.89905e-05 8.85117e-05
0.04 4.88611e-05 4.85991e-05
0.035 9.90129e-06 9.84826e-06
0.03 -2.04273e-05 -2.0318e-05
0.025 -3.34151e-05 -3.32363e-05
0.02 -2.46229e-05 -2.44911e-05
0.015 -6.60081e-06 -6.56548e-06
0.01 -1.61556e-07 -1.60692e-07
0.005 -9.04056e-13 -8.99217e-13
-1.63468e-13 -3.2406e-43 -3.22325e-43


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.125Nc1QuantumOneLoop/DeltaGammaFX_0_OneLoopFRG.txt <==
9.995 0.000232323 0.000231754
9.99 0.000214524 0.000213999
9.985 0.000197916 0.000197431
9.98 0.000183157 0.000182709
9.975 0.000170837 0.000170419
9.97 0.000161445 0.00016105
9.965 0.000155357 0.000154977
9.96 0.000152821 0.000152447
9.955 0.000153943 0.000153567
9.95 0.000158689 0.000158301
9.945 0.000166883 0.000166475
9.94 0.000178217 0.000177781
9.935 0.00019226 0.00019179
9.93 0.000208479 0.000207969
9.925 0.000226257 0.000225704
9.92 0.000244916 0.000244317
9.915 0.000263746 0.0002631
9.91 0.000282027 0.000281336
9.905 0.000299061 0.000298329
9.9 0.000314199 0.00031343
9.895 0.000326859 0.000326059
9.89 0.000336558 0.000335735
9.885 0.000342925 0.000342086
9.88 0.000345715 0.000344869
9.875 0.000344824 0.000343981
9.87 0.000340291 0.000339459
9.865 0.000332296 0.000331483
9.86 0.000321157 0.000320371
9.855 0.000307314 0.000306562
9.85 0.000291316 0.000290604
9.845 0.000273798 0.000273128
9.84 0.000255455 0.00025483
9.835 0.000237015 0.000236435
9.83 0.000219213 0.000218676
9.825 0.000202756 0.00020226
9.82 0.000188299 0.000187838
9.815 0.00017642 0.000175988
9.81 0.000167592 0.000167182
9.805 0.000162171 0.000161774
9.8 0.000160378 0.000159986
9.795 0.000162292 0.000161895
9.79 0.000167847 0.000167437
9.785 0.000176838 0.000176406
9.78 0.000188926 0.000188464
9.775 0.000203651 0.000203153
9.77 0.000220455 0.000219915
9.765 0.000238696 0.000238112
9.76 0.000257681 0.00025705
9.755 0.000276684 0.000276007
9.75 0.000294981 0.00029426
9.745 0.000311873 0.00031111
9.74 0.000326714 0.000325914
9.735 0.000338935 0.000338106
9.73 0.000348069 0.000347217
9.725 0.000353766 0.0003529
9.72 0.000355809 0.000354938
9.715 0.000354122 0.000353256
9.71 0.000348776 0.000347923
9.705 0.000339984 0.000339152
9.7 0.000328095 0.000327293
9.695 0.000313582 0.000312814
9.69 0.000297019 0.000296292
9.685 0.000279066 0.000278383
9.68 0.000260435 0.000259798
9.675 0.000241869 0.000241277
9.67 0.000224107 0.000223559
9.665 0.000207858 0.000207349
9.66 0.000193768 0.000193294
9.655 0.000182402 0.000181955
9.65 0.000174214 0.000173788
9.645 0.000169536 0.000169122
9.64 0.000168561 0.000168148
9.635 0.000171336 0.000170916
9.63 0.000177763 0.000177328
9.625 0.000187603 0.000187144
9.62 0.000200485 0.000199994
9.615 0.000215919 0.000215391
9.61 0.000233319 0.000232748
9.605 0.000252021 0.000251404
9.6 0.000271313 0.000270649
9.595 0.000290459 0.000289748
9.59 0.000308727 0.000307972
9.585 0.00032542 0.000324624
9.58 0.000339899 0.000339068
9.575 0.00035161 0.00035075
9.57 0.000360104 0.000359223
9.565 0.000365057 0.000364163
9.56 0.00036628 0.000365383
9.555 0.00036373 0.00036284
9.55 0.000357513 0.000356638
9.545 0.000347876 0.000347024
9.54 0.000335202 0.000334382
9.535 0.000319997 0.000319214
9.53 0.000302863 0.000302122
9.525 0.000284484 0.000283788
9.52 0.000265591 0.000264941
9.515 0.000246938 0.000246333
9.51 0.000229268 0.000228707
9.505 0.000213288 0.000212766
9.5 0.000199635 0.000199147
9.495 0.000188858 0.000188396
9.49 0.000181389 0.000180945
9.485 0.000177532 0.000177098
9.48 0.000177449 0.000177014
9.475 0.000181152 0.000180709
9.47 0.00018851 0.000188049
9.465 0.000199247 0.00019876
9.46 0.000212957 0.000212436
9.455 0.00022912 0.000228559
9.45 0.000247121 0.000246516
9.445 0.000266273 0.000265622
9.44 0.000285847 0.000285148
9.435 0.000305096 0.00030435
9.43 0.000323285 0.000322493
9.425 0.000339717 0.000338886
9.42 0.000353765 0.000352899
9.415 0.00036489 0.000363997
9.41 0.000372668 0.000371756
9.405 0.0003768 0.000375878
9.4 0.000377131 0.000376209
9.395 0.000373655 0.00037274
9.39 0.000366511 0.000365614
9.385 0.000355986 0.000355115
9.38 0.000342499 0.000341661
9.375 0.000326587 0.000325788
9.37 0.000308885 0.000308129
9.365 0.000290098 0.000289388
9.36 0.000270975 0.000270312
9.355 0.000252281 0.000251664
9.35 0.000234762 0.000234188
9.345 0.00021912 0.000218584
9.34 0.000205981 0.000205477
9.335 0.000195872 0.000195393
9.33 0.000189202 0.000188739
9.325 0.000186244 0.000185789
9.32 0.000187126 0.000186668
9.315 0.000191824 0.000191354
9.31 0.000200167 0.000199677
9.305 0.000211843 0.000211324
9.3 0.000226409 0.000225855
9.295 0.000243313 0.000242718
9.29 0.000261912 0.000261271
9.285 0.000281496 0.000280807
9.28 0.000301319 0.000300582
9.275 0.000320624 0.00031984
9.27 0.000338674 0.000337845
9.265 0.000354778 0.00035391
9.26 0.00036832 0.000367419
9.255 0.000378783 0.000377856
9.25 0.000385765 0.000384821
9.245 0.000389001 0.000388049
9.24 0.000388371 0.00038742
9.235 0.000383905 0.000382966
9.23 0.000375785 0.000374866
9.225 0.000364335 0.000363444
9.22 0.000350013 0.000349157
9.215 0.00033339 0.000332574
9.21 0.000315129 0.000314358
9.205 0.00029596 0.000295236
9.2 0.00027665 0.000275973
9.195 0.000257969 0.000257338
9.19 0.000240667 0.000240078
9.185 0.000225437 0.000224886
9.18 0.000212891 0.00021237
9.175 0.000203533 0.000203035
9.17 0.000197745 0.000197261
9.165 0.000195765 0.000195286
9.16 0.000197683 0.000197199
9.155 0.000203437 0.000202939
9.15 0.000212815 0.000212294
9.145 0.000225466 0.000224914
9.14 0.000240909 0.00024032
9.135 0.00025856 0.000257927
9.13 0.000277745 0.000277066
9.125 0.000297734 0.000297006
9.12 0.000317765 0.000316987
9.115 0.000337072 0.000336247
9.11 0.000354918 0.000354049
9.105 0.00037062 0.000369713
9.1 0.000383578 0.00038264
9.095 0.000393296 0.000392334
9.09 0.000399404 0.000398426
9.085 0.000401669 0.000400686
9.08 0.000400009 0.000399031
9.075 0.000394498 0.000393532
9.07 0.000385357 0.000384414
9.065 0.000372952 0.00037204
9.06 0.000357781 0.000356905
9.055 0.000340449 0.000339616
9.05 0.000321649 0.000320862
9.045 0.000302134 0.000301394
9.04 0.000282684 0.000281993
9.035 0.00026408 0.000263434
9.03 0.000247068 0.000246463
9.025 0.00023233 0.000231762
9.02 0.000220461 0.000219922
9.015 0.000211941 0.000211422
9.01 0.000207117 0.00020661
9.005 0.000206191 0.000205687
9 0.000209215 0.000208703
8.995 0.000216083 0.000215554
8.99 0.00022654 0.000225986
8.985 0.000240195 0.000239607
8.98 0.000256529 0.000255901
8.975 0.000274922 0.00027425
8.97 0.000294675 0.000293954
8.965 0.000315033 0.000314262
8.96 0.000335221 0.000334401
8.955 0.000354469 0.000353601
8.95 0.000372039 0.000371129
8.945 0.000387261 0.000386314
8.94 0.000399553 0.000398576
8.935 0.000408445 0.000407445
8.93 0.000413597 0.000412585
8.925 0.000414818 0.000413803
8.92 0.000412065 0.000411057
8.915 0.000405455 0.000404463
8.91 0.000395254 0.000394287
8.905 0.000381873 0.000380939
8.9 0.000365847 0.000364952
8.895 0.000347818 0.000346967
8.89 0.000328507 0.000327703
8.885 0.00030869 0.000307934
8.88 0.00028916 0.000288453
8.875 0.000270703 0.00027004
8.87 0.000254059 0.000253438
8.865 0.0002399 0.000239313
8.86 0.000228796 0.000228236
8.855 0.000221199 0.000220658
8.85 0.000217423 0.000216891
8.845 0.000217628 0.000217095
8.84 0.000221822 0.00022128
8.835 0.000229856 0.000229294
8.83 0.000241432 0.000240841
8.825 0.000256112 0.000255485
8.82 0.000273342 0.000272673
8.815 0.000292466 0.00029175
8.81 0.000312756 0.000311991
8.805 0.00033344 0.000332625
8.8 0.000353729 0.000352863
8.795 0.000372847 0.000371935
8.79 0.000390065 0.000389111
8.785 0.000404724 0.000403734
8.78 0.000416264 0.000415246
8.775 0.000424245 0.000423207
8.77 0.000428364 0.000427316
8.765 0.000428469 0.00042742
8.76 0.000424562 0.000423523
8.755 0.000416807 0.000415787
8.75 0.000405516 0.000404524
8.745 0.000391144 0.000390187
8.74 0.000374267 0.000373351
8.735 0.000355561 0.000354691
8.73 0.000335778 0.000334957
8.725 0.000315712 0.00031494
8.72 0.00029617 0.000295445
8.715 0.000277937 0.000277257
8.71 0.000261747 0.000261107
8.705 0.000248256 0.000247648
8.7 0.000238008 0.000237426
8.695 0.000231423 0.000230857
8.69 0.000228776 0.000228216
8.685 0.000230185 0.000229622
8.68 0.000235611 0.000235035
8.675 0.000244859 0.000244259
8.67 0.000257582 0.000256952
8.665 0.000273302 0.000272633
8.66 0.000291423 0.00029071
8.655 0.000311257 0.000310495
8.65 0.000332049 0.000331236
8.645 0.000353006 0.000352142
8.64 0.000373329 0.000372415
8.635 0.000392243 0.000391283
8.63 0.000409025 0.000408024
8.625 0.000423034 0.000421999
8.62 0.000433735 0.000432674
8.615 0.000440722 0.000439643
8.61 0.00044373 0.000442644
8.605 0.00044265 0.000441567
8.6 0.000437536 0.000436465
8.595 0.000428595 0.000427547
8.59 0.000416191 0.000415173
8.585 0.000400823 0.000399842
8.58 0.000383108 0.00038217
8.575 0.000363757 0.000362867
8.57 0.000343549 0.000342709
8.565 0.000323298 0.000322507
8.56 0.000303817 0.000303074
8.555 0.000285893 0.000285193
8.55 0.000270249 0.000269587
8.545 0.000257518 0.000256888
8.54 0.000248219 0.000247612
8.535 0.000242735 0.000242141
8.53 0.000241297 0.000240707
8.525 0.000243979 0.000243382
8.52 0.000250693 0.000250079
8.515 0.000261193 0.000260554
8.51 0.000275088 0.000274415
8.505 0.000291853 0.000291139
8.5 0.000310853 0.000310093
8.495 0.000331366 0.000330555
8.49 0.000352612 0.000351749
8.485 0.000373781 0.000372866
8.48 0.000394066 0.000393102
8.475 0.000412694 0.000411684
8.47 0.000428953 0.000427903
8.465 0.000442222 0.00044114
8.46 0.000451997 0.000450891
8.455 0.000457905 0.000456785
8.45 0.000459728 0.000458603
8.445 0.000457402 0.000456283
8.44 0.00045103 0.000449926
8.435 0.000440873 0.000439794
8.43 0.000427341 0.000426296
8.425 0.000410981 0.000409975
8.42 0.000392451 0.00039149
8.415 0.000372496 0.000371585
8.41 0.000351921 0.00035106
8.405 0.000331555 0.000330743
8.4 0.000312219 0.000311455
8.395 0.000294694 0.000293973
8.39 0.000279691 0.000279006
8.385 0.000267818 0.000267163
8.38 0.000259562 0.000258926
8.375 0.000255264 0.00025464
8.37 0.000255113 0.000254489
8.365 0.000259133 0.000258499
8.36 0.000267184 0.00026653
8.355 0.000278971 0.000278288
8.35 0.000294051 0.000293332
8.345 0.000311857 0.000311094
8.34 0.000331714 0.000330902
8.335 0.000352867 0.000352003
8.33 0.000374511 0.000373595
8.325 0.000395824 0.000394855
8.32 0.000415992 0.000414974
8.315 0.000434246 0.000433183
8.31 0.00044989 0.00044879
8.305 0.000462329 0.000461197
8.3 0.000471088 0.000469935
8.295 0.000475838 0.000474674
8.29 0.000476404 0.000475238
8.285 0.000472774 0.000471617
8.28 0.000465104 0.000463966
8.275 0.000453706 0.000452595
8.27 0.000439042 0.000437967
8.265 0.000421704 0.000420672
8.26 0.000402392 0.000401407
8.255 0.000381884 0.00038095
8.25 0.000361008 0.000360125
8.245 0.000340607 0.000339774
8.24 0.000321506 0.000320719
8.235 0.000304477 0.000303732
8.23 0.000290214 0.000289504
8.225 0.000279297 0.000278613
8.22 0.000272176 0.00027151
8.215 0.000269151 0.000268492
8.21 0.00027036 0.000269699
8.205 0.000275777 0.000275102
8.2 0.000285207 0.00028451
8.195 0.000298305 0.000297575
8.19 0.000314577 0.000313807
8.185 0.000333411 0.000332595
8.18 0.000354092 0.000353226
8.175 0.000375836 0.000374916
8.17 0.000397816 0.000396843
8.165 0.000419196 0.00041817
8.16 0.000439161 0.000438086
8.155 0.00045695 0.000455832
8.15 0.000471887 0.000470732
8.145 0.000483402 0.000482219
8.14 0.000491059 0.000489858
8.135 0.000494572 0.000493362
8.13 0.000493816 0.000492607
8.125 0.000488832 0.000487636
8.12 0.00047983 0.000478655
8.115 0.000467176 0.000466033
8.11 0.000451385 0.000450281
8.105 0.000433095 0.000432035
8.1 0.000413045 0.000412034
8.095 0.000392045 0.000391085
8.09 0.000370943 0.000370036
8.085 0.000350595 0.000349737
8.08 0.000331824 0.000331012
8.075 0.000315392 0.000314621
8.07 0.00030197 0.000301232
8.065 0.000292108 0.000291393
8.06 0.000286215 0.000285514
8.055 0.000284543 0.000283847
8.05 0.000287181 0.000286479
8.045 0.000294047 0.000293327
8.04 0.000304892 0.000304146
8.035 0.000319316 0.000318534
8.03 0.000336776 0.000335952
8.025 0.000356615 0.000355742
8.02 0.00037808 0.000377155
8.015 0.000400358 0.000399379
8.01 0.000422603 0.000421569
8.005 0.000443967 0.000442881
8 0.000463639 0.000462504
7.995 0.000480869 0.000479692
7.99 0.000495002 0.000493791
7.985 0.000505502 0.000504265
7.98 0.000511973 0.000510721
7.975 0.000514176 0.000512918
7.97 0.000512038 0.000510785
7.965 0.000505657 0.00050442
7.96 0.000495299 0.000494087
7.955 0.000481386 0.000480208
7.95 0.000464483 0.000463347
7.945 0.000445276 0.000444186
7.94 0.000424541 0.000423502
7.935 0.000403118 0.000402131
7.93 0.000381875 0.000380941
7.925 0.000361673 0.000360788
7.92 0.000343334 0.000342494
7.915 0.000327604 0.000326802
7.91 0.000315126 0.000314355
7.905 0.000306416 0.000305666
7.9 0.00030184 0.000301101
7.895 0.0003016 0.000300862
7.89 0.000305728 0.00030498
7.885 0.000314088 0.000313319
7.88 0.000326374 0.000325576
7.875 0.000342131 0.000341294
7.87 0.000360766 0.000359884
7.865 0.000381578 0.000380644
7.86 0.000403778 0.00040279
7.855 0.000426525 0.000425481
7.85 0.000448955 0.000447856
7.845 0.000470216 0.000469066
7.84 0.0004895 0.000488302
7.835 0.000506074 0.000504836
7.83 0.000519309 0.000518039
7.825 0.000528705 0.000527411
7.82 0.00053391 0.000532603
7.815 0.000534735 0.000533426
7.81 0.000531163 0.000529864
7.805 0.000523351 0.000522071
7.8 0.000511622 0.00051037
7.795 0.000496455 0.00049524
7.79 0.000478467 0.000477296
7.785 0.000458387 0.000457266
7.78 0.000437031 0.000435962
7.775 0.000415265 0.000414249
7.77 0.000393972 0.000393008
7.765 0.000374017 0.000373102
7.76 0.000356214 0.000355343
7.755 0.000341291 0.000340456
7.75 0.000329861 0.000329054
7.745 0.0003224 0.000321611
7.74 0.000319225 0.000318444
7.735 0.000320488 0.000319704
7.73 0.000326163 0.000325365
7.725 0.000336053 0.000335231
7.72 0.000349798 0.000348942
7.715 0.000366885 0.000365987
7.71 0.000386673 0.000385727
7.705 0.000408417 0.000407418
7.7 0.000431294 0.000430238
7.695 0.000454437 0.000453325
7.69 0.000476968 0.000475801
7.685 0.000498034 0.000496815
7.68 0.000516834 0.000515569
7.675 0.000532655 0.000531351
7.67 0.000544898 0.000543565
7.665 0.000553103 0.00055175
7.66 0.000556967 0.000555604
7.655 0.000556354 0.000554992
7.65 0.000551305 0.000549956
7.645 0.000542037 0.000540711
7.64 0.000528933 0.000527639
7.635 0.000512528 0.000511274
7.63 0.000493491 0.000492284
7.625 0.000472596 0.00047144
7.62 0.000450691 0.000449588
7.615 0.000428668 0.000427619
7.61 0.000407422 0.000406425
7.605 0.000387819 0.00038687
7.6 0.000370661 0.000369754
7.595 0.000356651 0.000355779
7.59 0.00034637 0.000345523
7.585 0.00034025 0.000339417
7.58 0.000338558 0.000337729
7.575 0.000341388 0.000340553
7.57 0.000348657 0.000347803
7.565 0.000360106 0.000359225
7.56 0.000375317 0.000374399
7.555 0.000393723 0.00039276
7.55 0.000414633 0.000413618
7.545 0.000437259 0.000436189
7.54 0.000460746 0.000459619
7.535 0.000484207 0.000483022
7.53 0.000506751 0.000505511
7.525 0.000527526 0.000526236
7.52 0.000545744 0.000544409
7.515 0.000560716 0.000559344
7.51 0.000571878 0.000570478
7.505 0.000578811 0.000577395
7.5 0.000581265 0.000579843
7.495 0.000579162 0.000577745
7.49 0.000572602 0.000571201
7.485 0.000561864 0.000560489
7.48 0.000547392 0.000546052
7.475 0.000529777 0.00052848
7.47 0.000509738 0.000508491
7.465 0.000488091 0.000486897
7.46 0.000465719 0.000464579
7.455 0.000443532 0.000442447
7.45 0.000422436 0.000421402
7.445 0.000403293 0.000402306
7.44 0.000386888 0.000385941
7.435 0.000373898 0.000372983
7.43 0.000364865 0.000363972
7.425 0.000360173 0.000359292
7.42 0.000360038 0.000359157
7.415 0.000364493 0.000363601
7.41 0.000373394 0.00037248
7.405 0.000386422 0.000385476
7.4 0.000403098 0.000402112
7.395 0.000422801 0.000421766
7.39 0.000444792 0.000443703
7.385 0.000468243 0.000467097
7.38 0.00049227 0.000491065
7.375 0.000515964 0.000514701
7.37 0.00053843 0.000537113
7.365 0.000558818 0.000557451
7.36 0.000576358 0.000574947
7.355 0.000590387 0.000588943
7.35 0.000600381 0.000598912
7.345 0.000605969 0.000604487
7.34 0.000606954 0.000605469
7.335 0.000603317 0.00060184
7.33 0.000595222 0.000593766
7.325 0.000583011 0.000581584
7.32 0.000567187 0.000565799
7.315 0.000548399 0.000547058
7.31 0.000527416 0.000526125
7.305 0.000505092 0.000503856
7.3 0.00048234 0.00048116
7.295 0.000460089 0.000458963
7.29 0.000439249 0.000438174
7.285 0.000420674 0.000419645
7.28 0.000405131 0.00040414
7.275 0.000393264 0.000392302
7.27 0.000385573 0.000384629
7.265 0.000382392 0.000381456
7.26 0.00038388 0.00038294
7.255 0.000390009 0.000389054
7.25 0.000400572 0.000399592
7.245 0.000415188 0.000414172
7.24 0.000433319 0.000432259
7.235 0.00045429 0.000453178
7.23 0.000477314 0.000476146
7.225 0.000501527 0.0005003
7.22 0.000526016 0.000524729
7.215 0.000549857 0.000548512
7.21 0.000572152 0.000570752
7.205 0.000592057 0.000590609
7.2 0.000608824 0.000607335
7.195 0.000621824 0.000620302
7.19 0.00063057 0.000629028
7.185 0.000634746 0.000633193
7.18 0.000634211 0.000632659
7.175 0.000629008 0.000627468
7.17 0.000619365 0.00061785
7.165 0.000605688 0.000604206
7.16 0.000588542 0.000587102
7.155 0.000568629 0.000567238
7.15 0.000546766 0.000545428
7.145 0.000523847 0.000522565
7.14 0.000500809 0.000499584
7.135 0.000478597 0.000477426
7.13 0.000458121 0.000457
7.125 0.000440225 0.000439147
7.12 0.000425649 0.000424607
7.115 0.000415004 0.000413988
7.11 0.000408743 0.000407743
7.105 0.000407148 0.000406152
7.1 0.000410317 0.000409313
7.095 0.00041816 0.000417137
7.09 0.000430406 0.000429353
7.085 0.000446611 0.000445518
7.08 0.000466178 0.000465037
7.075 0.000488378 0.000487183
7.07 0.000512382 0.000511128
7.065 0.000537287 0.000535972
7.06 0.000562158 0.000560783
7.055 0.000586059 0.000584625
7.05 0.000608089 0.000606601
7.045 0.000627419 0.000625884
7.04 0.000643325 0.000641751
7.035 0.000655211 0.000653608
7.03 0.000662641 0.000661019
7.025 0.000665348 0.00066372
7.02 0.000663252 0.000661629
7.015 0.000656461 0.000654855
7.01 0.00064527 0.000643691
7.005 0.000630146 0.000628604
7 0.000611715 0.000610218
6.995 0.000590735 0.000589289
6.99 0.000568066 0.000566676
6.985 0.000544639 0.000543307
6.98 0.000521414 0.000520139
6.975 0.000499346 0.000498124
6.97 0.000479342 0.000478169
6.965 0.000462231 0.0004611
6.96 0.000448725 0.000447627
6.955 0.000439395 0.00043832
6.95 0.000434646 0.000433583
6.945 0.000434703 0.00043364
6.94 0.000439603 0.000438527
6.935 0.000449191 0.000448091
6.93 0.00046313 0.000461997
6.925 0.000480916 0.000479739
6.92 0.000501892 0.000500664
6.915 0.000525278 0.000523992
6.91 0.0005502 0.000548854
6.905 0.000575727 0.000574318
6.9 0.000600898 0.000599428
6.895 0.00062477 0.000623242
6.89 0.000646447 0.000644865
6.885 0.000665114 0.000663486
6.88 0.000680075 0.000678411
6.875 0.000690776 0.000689086
6.87 0.000696827 0.000695121
6.865 0.000698019 0.000696311
6.86 0.000694334 0.000692635
6.855 0.000685946 0.000684268
6.85 0.000673216 0.000671568
6.845 0.000656675 0.000655068
6.84 0.000637008 0.000635449
6.835 0.000615026 0.000613521
6.83 0.000591633 0.000590185
6.825 0.00056779 0.000566401
6.82 0.000544479 0.000543146
6.815 0.000522659 0.00052138
6.81 0.000503234 0.000502003
6.805 0.000487012 0.00048582
6.8 0.000474672 0.000473511
6.795 0.000466743 0.000465601
6.79 0.000463579 0.000462444
6.785 0.000465345 0.000464206
6.78 0.000472014 0.000470859
6.775 0.000483368 0.000482185
6.77 0.000499003 0.000497782
6.765 0.000518353 0.000517085
6.76 0.000540704 0.000539381
6.755 0.000565226 0.000563843
6.75 0.000591005 0.000589559
6.745 0.000617079 0.000615569
6.74 0.000642471 0.000640899
6.735 0.00066623 0.0006646
6.73 0.000687468 0.000685786
6.725 0.000705391 0.000703665
6.72 0.000719335 0.000717575
6.715 0.000728787 0.000727003
6.71 0.000733409 0.000731614
6.705 0.000733052 0.000731259
6.7 0.000727763 0.000725982
6.695 0.000717781 0.000716025
6.69 0.000703533 0.000701811
6.685 0.000685614 0.000683937
6.68 0.000664769 0.000663143
6.675 0.000641858 0.000640287
6.67 0.000617825 0.000616314
6.665 0.000593662 0.000592209
6.66 0.000570366 0.00056897
6.655 0.000548899 0.000547556
6.65 0.000530155 0.000528858
6.645 0.000514918 0.000513658
6.64 0.000503833 0.0005026
6.635 0.000497383 0.000496165
6.63 0.000495865 0.000494652
6.625 0.000499387 0.000498165
6.62 0.000507856 0.000506614
6.615 0.000520987 0.000519712
6.61 0.000538313 0.000536995
6.605 0.000559203 0.000557834
6.6 0.000582889 0.000581463
6.595 0.000608495 0.000607006
6.59 0.000635067 0.000633513
6.585 0.000661616 0.000659997
6.58 0.00068715 0.000685469
6.575 0.000710718 0.000708979
6.57 0.000731441 0.000729651
6.565 0.00074855 0.000746718
6.56 0.000761413 0.00075955
6.555 0.000769565 0.000767682
6.55 0.000772723 0.000770832
6.545 0.000770797 0.000768911
6.54 0.0007639 0.000762031
6.535 0.000752339 0.000750498
6.53 0.000736606 0.000734803
6.525 0.00071736 0.000715605
6.52 0.000695401 0.0006937
6.515 0.000671639 0.000669996
6.51 0.000647056 0.000645472
6.505 0.000622667 0.000621144
6.5 0.000599485 0.000598018
6.495 0.000578471 0.000577055
6.49 0.000560504 0.000559132
6.485 0.000546341 0.000545004
6.48 0.00053659 0.000535277
6.475 0.000531684 0.000530383
6.47 0.000531867 0.000530566
6.465 0.000537181 0.000535867
6.46 0.000547469 0.00054613
6.455 0.00056238 0.000561004
6.45 0.000581381 0.000579958
6.445 0.000603783 0.000602305
6.44 0.000628762 0.000627224
6.435 0.000655397 0.000653793
6.43 0.000682699 0.000681029
6.425 0.000709655 0.000707918
6.42 0.000735261 0.000733462
6.415 0.000758568 0.000756712
6.41 0.00077871 0.000776804
6.405 0.000794944 0.000792999
6.4 0.000806679 0.000804705
6.395 0.000813495 0.000811504
6.39 0.000815166 0.000813171
6.385 0.000811665 0.000809679
6.38 0.000803171 0.000801206
6.375 0.000790057 0.000788124
6.37 0.000772883 0.000770992
6.365 0.000752368 0.000750527
6.36 0.000729368 0.000727583
6.355 0.000704836 0.000703111
6.35 0.000679791 0.000678128
6.345 0.000655272 0.000653668
6.34 0.000632298 0.000630751
6.335 0.000611829 0.000610332
6.33 0.000594726 0.000593271
6.325 0.000581717 0.000580293
6.32 0.000573368 0.000571965
6.315 0.000570062 0.000568667
6.31 0.000571985 0.000570586
6.305 0.000579117 0.0005777
6.3 0.000591233 0.000589787
6.295 0.000607918 0.00060643
6.29 0.000628575 0.000627037
6.285 0.000652455 0.000650858
6.28 0.000678683 0.000677023
6.275 0.000706295 0.000704566
6.27 0.000734268 0.000732472
6.265 0.000761569 0.000759706
6.26 0.000787186 0.00078526
6.255 0.000810173 0.00080819
6.25 0.000829681 0.000827651
6.245 0.000844998 0.00084293
6.24 0.00085557 0.000853477
6.235 0.00086103 0.000858924
6.23 0.000861209 0.000859101
6.225 0.000856142 0.000854048
6.22 0.000846076 0.000844005
6.215 0.000831449 0.000829415
6.21 0.000812887 0.000810898
6.205 0.000791169 0.000789233
6.2 0.000767202 0.000765324
6.195 0.000741984 0.000740168
6.19 0.000716565 0.000714811
6.185 0.000692004 0.00069031
6.18 0.000669327 0.000667689
6.175 0.000649487 0.000647897
6.17 0.000633324 0.000631774
6.165 0.000621535 0.000620014
6.16 0.000614643 0.000613139
6.155 0.00061298 0.00061148
6.15 0.000616671 0.000615162
6.145 0.000625634 0.000624103
6.14 0.00063958 0.000638015
6.135 0.000658025 0.000656415
6.13 0.000680313 0.000678648
6.125 0.000705636 0.00070391
6.12 0.000733071 0.000731277
6.115 0.000761611 0.000759747
6.11 0.000790205 0.000788271
6.105 0.000817799 0.000815798
6.1 0.000843378 0.000841315
6.095 0.000866001 0.000863882
6.09 0.00088484 0.000882674
6.085 0.000899212 0.000897012
6.08 0.000908608 0.000906384
6.075 0.00091271 0.000910476
6.07 0.000911407 0.000909177
6.065 0.0009048 0.000902586
6.06 0.0008932 0.000891014
6.055 0.000877112 0.000874966
6.05 0.000857224 0.000855126
6.045 0.000834373 0.000832332
6.04 0.000809518 0.000807537
6.035 0.000783696 0.000781778
6.03 0.000757986 0.000756132
6.025 0.000733466 0.000731671
6.02 0.000711164 0.000709423
6.015 0.000692023 0.00069033
6.01 0.000676864 0.000675208
6.005 0.000666348 0.000664717
6 0.000660954 0.000659336
5.995 0.000660961 0.000659344
5.99 0.000666436 0.000664806
5.985 0.000677234 0.000675577
5.98 0.000693 0.000691304
5.975 0.000713187 0.000711442
5.97 0.000737078 0.000735274
5.965 0.000763811 0.000761942
5.96 0.000792413 0.000790474
5.955 0.00082184 0.000819829
5.95 0.000851014 0.000848932
5.945 0.000878865 0.000876714
5.94 0.000904373 0.00090216
5.935 0.000926606 0.000924339
5.93 0.000944759 0.000942448
5.925 0.000958182 0.000955837
5.92 0.000966407 0.000964042
5.915 0.000969169 0.000966798
5.91 0.000966416 0.000964051
5.905 0.000958311 0.000955966
5.9 0.000945229 0.000942916
5.895 0.000927742 0.000925472
5.89 0.000906598 0.000904379
5.885 0.00088269 0.00088053
5.88 0.000857024 0.000854927
5.875 0.000830676 0.000828644
5.87 0.000804753 0.000802784
5.865 0.000780345 0.000778436
5.86 0.000758483 0.000756628
5.855 0.0007401 0.000738289
5.85 0.000725991 0.000724215
5.845 0.000716784 0.00071503
5.84 0.000712912 0.000711168
5.835 0.000714603 0.000712854
5.83 0.000721865 0.000720098
5.825 0.000734489 0.000732692
5.82 0.000752059 0.000750218
5.815 0.000773965 0.000772071
5.81 0.000799431 0.000797475
5.805 0.000827542 0.000825517
5.8 0.00085728 0.000855182
5.795 0.000887565 0.000885393
5.79 0.000917293 0.000915048
5.785 0.00094538 0.000943067
5.78 0.000970805 0.000968429
5.775 0.000992647 0.000990218
5.77 0.00101012 0.00100765
5.765 0.00102261 0.00102011
5.76 0.0010297 0.00102718
5.755 0.00103116 0.00102864
5.75 0.00102701 0.00102449
5.745 0.00101746 0.00101497
5.74 0.00100297 0.00100051
5.735 0.000984153 0.000981744
5.73 0.000961828 0.000959475
5.725 0.000936941 0.000934648
5.72 0.00091054 0.000908312
5.715 0.00088374 0.000881577
5.71 0.000857669 0.000855571
5.705 0.000833433 0.000831393
5.7 0.000812061 0.000810074
5.695 0.000794475 0.000792531
5.69 0.000781444 0.000779532
5.685 0.000773563 0.00077167
5.68 0.000771221 0.000769334
5.675 0.000774592 0.000772697
5.67 0.000783629 0.000781711
5.665 0.000798062 0.000796109
5.66 0.000817412 0.000815412
5.655 0.000841011 0.000838953
5.65 0.000868026 0.000865902
5.645 0.00089749 0.000895294
5.64 0.000928344 0.000926072
5.635 0.000959471 0.000957124
5.63 0.000989746 0.000987324
5.625 0.00101807 0.00101558
5.62 0.00104343 0.00104087
5.615 0.0010649 0.00106229
5.61 0.00108173 0.00107908
5.605 0.00109334 0.00109066
5.6 0.00109934 0.00109665
5.595 0.00109956 0.00109687
5.59 0.00109408 0.0010914
5.585 0.00108318 0.00108053
5.58 0.00106735 0.00106474
5.575 0.00104729 0.00104473
5.57 0.00102387 0.00102137
5.565 0.000998081 0.000995638
5.56 0.000971017 0.000968641
5.555 0.000943827 0.000941518
5.55 0.000917663 0.000915418
5.545 0.000893641 0.000891454
5.54 0.00087279 0.000870655
5.535 0.000856019 0.000853925
5.53 0.000844075 0.00084201
5.525 0.000837517 0.000835468
5.52 0.000836692 0.000834644
5.515 0.000841724 0.000839664
5.51 0.00085251 0.000850424
5.505 0.000868723 0.000866597
5.5 0.000889825 0.000887647
5.495 0.00091509 0.000912851
5.49 0.000943631 0.000941322
5.485 0.000974434 0.000972049
5.48 0.0010064 0.00100393
5.475 0.00103837 0.00103583
5.47 0.00106921 0.00106659
5.465 0.0010978 0.00109512
5.46 0.00112313 0.00112038
5.455 0.00114429 0.00114149
5.45 0.00116054 0.0011577
5.445 0.00117134 0.00116847
5.44 0.00117634 0.00117346
5.435 0.00117542 0.00117255
5.43 0.00116871 0.00116585
5.425 0.00115655 0.00115372
5.42 0.00113948 0.00113669
5.415 0.00111828 0.00111554
5.41 0.00109384 0.00109116
5.405 0.00106722 0.00106461
5.4 0.00103956 0.00103702
5.395 0.00101204 0.00100956
5.39 0.000985816 0.000983404
5.385 0.000962031 0.000959677
5.38 0.00094171 0.000939406
5.375 0.000925751 0.000923485
5.37 0.000914877 0.000912638
5.365 0.000909614 0.000907389
5.36 0.000910272 0.000908045
5.355 0.000916926 0.000914683
5.35 0.000929422 0.000927148
5.345 0.000947376 0.000945058
5.34 0.000970196 0.000967822
5.335 0.000997102 0.000994662
5.33 0.00102715 0.00102464
5.325 0.00105929 0.0010567
5.32 0.00109238 0.0010897
5.315 0.00112523 0.00112247
5.31 0.00115667 0.00115384
5.305 0.00118559 0.00118269
5.3 0.00121097 0.001208
5.295 0.0012319 0.00122889
5.29 0.00124768 0.00124463
5.285 0.00125778 0.00125471
5.28 0.0012619 0.00125882
5.275 0.00125997 0.00125689
5.27 0.00125215 0.00124909
5.265 0.00123884 0.00123581
5.26 0.00122066 0.00121767
5.255 0.0011984 0.00119547
5.25 0.00117305 0.00117017
5.245 0.00114568 0.00114287
5.24 0.00111747 0.00111474
5.235 0.00108965 0.00108698
5.23 0.00106339 0.00106079
5.225 0.00103984 0.0010373
5.22 0.00102004 0.00101754
5.215 0.00100486 0.0010024
5.21 0.000995011 0.000992576
5.205 0.000990993 0.000988568
5.2 0.000993076 0.000990646
5.195 0.00100129 0.000998843
5.19 0.00101544 0.00101296
5.185 0.00103509 0.00103256
5.18 0.00105959 0.001057
5.175 0.00108811 0.00108545
5.17 0.00111967 0.00111693
5.165 0.00115316 0.00115033
5.16 0.00118739 0.00118449
5.155 0.00122118 0.00121819
5.15 0.00125331 0.00125024
5.145 0.00128265 0.00127951
5.14 0.00130819 0.00130499
5.135 0.00132904 0.00132579
5.13 0.00134449 0.0013412
5.125 0.00135405 0.00135073
5.12 0.00135745 0.00135412
5.115 0.00135465 0.00135134
5.11 0.00134588 0.00134259
5.105 0.00133158 0.00132832
5.1 0.0013124 0.00130919
5.095 0.00128921 0.00128606
5.09 0.00126303 0.00125994
5.085 0.00123498 0.00123196
5.08 0.00120628 0.00120333
5.075 0.00117818 0.00117529
5.07 0.00115188 0.00114906
5.065 0.00112855 0.00112579
5.06 0.00110921 0.0011065
5.055 0.00109475 0.00109207
5.05 0.00108585 0.0010832
5.045 0.001083 0.00108035
5.04 0.00108642 0.00108376
5.035 0.00109612 0.00109344
5.03 0.00111185 0.00110913
5.025 0.00113313 0.00113036
5.02 0.00115927 0.00115643
5.015 0.00118939 0.00118648
5.01 0.00122245 0.00121946
5.005 0.00125732 0.00125424
5 0.00129277 0.00128961
4.995 0.00132757 0.00132433
4.99 0.0013605 0.00135717
4.985 0.00139042 0.00138702
4.98 0.00141628 0.00141282
4.975 0.00143722 0.0014337
4.97 0.00145254 0.00144898
4.965 0.00146176 0.00145818
4.96 0.00146464 0.00146105
4.955 0.00146119 0.00145761
4.95 0.00145165 0.0014481
4.945 0.00143653 0.00143301
4.94 0.00141652 0.00141305
4.935 0.00139252 0.00138911
4.93 0.00136561 0.00136226
4.925 0.00133695 0.00133367
4.92 0.00130779 0.00130459
4.915 0.00127941 0.00127628
4.91 0.00125306 0.00124999
4.905 0.00122988 0.00122687
4.9 0.00121094 0.00120797
4.895 0.0011971 0.00119417
4.89 0.00118905 0.00118614
4.885 0.00118724 0.00118433
4.88 0.00119189 0.00118897
4.875 0.00120296 0.00120002
4.87 0.00122018 0.00121719
4.865 0.00124302 0.00123998
4.86 0.00127075 0.00126764
4.855 0.00130244 0.00129926
4.85 0.00133703 0.00133376
4.845 0.00137333 0.00136997
4.84 0.00141009 0.00140664
4.835 0.00144603 0.00144249
4.83 0.00147992 0.0014763
4.825 0.00151059 0.0015069
4.82 0.001537 0.00153324
4.815 0.00155826 0.00155445
4.81 0.0015737 0.00156985
4.805 0.00158283 0.00157896
4.8 0.00158546 0.00158158
4.795 0.0015816 0.00157773
4.79 0.00157154 0.00156769
4.785 0.0015558 0.00155199
4.78 0.00153513 0.00153138
4.775 0.00151048 0.00150679
4.77 0.00148295 0.00147932
4.765 0.00145375 0.00145019
4.76 0.00142416 0.00142068
4.755 0.0013955 0.00139209
4.75 0.00136903 0.00136568
4.745 0.00134593 0.00134264
4.74 0.00132727 0.00132402
4.735 0.00131392 0.0013107
4.73 0.00130656 0.00130336
4.725 0.00130565 0.00130245
4.72 0.00131137 0.00130817
4.715 0.00132368 0.00132045
4.71 0.00134227 0.00133898
4.705 0.00136658 0.00136323
4.7 0.00139584 0.00139242
4.695 0.0014291 0.0014256
4.69 0.00146524 0.00146165
4.685 0.00150304 0.00149936
4.68 0.00154122 0.00153745
4.675 0.00157847 0.00157461
4.67 0.00161353 0.00160958
4.665 0.0016452 0.00164117
4.66 0.00167243 0.00166833
4.655 0.00169432 0.00169017
4.65 0.00171019 0.001706
4.645 0.00171957 0.00171536
4.64 0.00172226 0.00171804
4.635 0.00171829 0.00171409
4.63 0.00170799 0.00170381
4.625 0.0016919 0.00168776
4.62 0.0016708 0.00166671
4.615 0.00164567 0.00164164
4.61 0.00161764 0.00161368
4.605 0.00158797 0.00158409
4.6 0.00155799 0.00155417
4.595 0.00152901 0.00152527
4.59 0.00150235 0.00149868
4.585 0.00147922 0.0014756
4.58 0.00146068 0.00145711
4.575 0.00144764 0.0014441
4.57 0.00144079 0.00143727
4.565 0.00144058 0.00143705
4.56 0.00144719 0.00144364
4.555 0.00146056 0.00145698
4.55 0.00148036 0.00147674
4.545 0.00150602 0.00150233
4.54 0.00153674 0.00153298
4.535 0.00157154 0.0015677
4.53 0.00160927 0.00160533
4.525 0.00164867 0.00164464
4.52 0.00168842 0.00168429
4.515 0.00172719 0.00172296
4.51 0.00176367 0.00175936
4.505 0.00179665 0.00179225
4.5 0.00182505 0.00182058
4.495 0.00184794 0.00184342
4.49 0.00186464 0.00186008
4.485 0.00187467 0.00187008
4.48 0.00187782 0.00187322
4.475 0.00187414 0.00186955
4.47 0.00186395 0.00185939
4.465 0.00184782 0.0018433
4.46 0.00182656 0.00182209
4.455 0.00180116 0.00179675
4.45 0.00177279 0.00176846
4.445 0.00174275 0.00173849
4.44 0.00171238 0.00170819
4.435 0.00168306 0.00167894
4.43 0.00165612 0.00165206
4.425 0.0016328 0.0016288
4.42 0.0016142 0.00161025
4.415 0.00160125 0.00159734
4.41 0.00159467 0.00159076
4.405 0.0015949 0.00159099
4.4 0.00160215 0.00159823
4.395 0.00161635 0.0016124
4.39 0.00163718 0.00163318
4.385 0.00166405 0.00165998
4.38 0.00169614 0.00169199
4.375 0.00173245 0.00172821
4.37 0.0017718 0.00176747
4.365 0.00181291 0.00180847
4.36 0.00185441 0.00184987
4.355 0.00189494 0.0018903
4.35 0.00193316 0.00192843
4.345 0.00196783 0.00196301
4.34 0.00199781 0.00199292
4.335 0.00202217 0.00201722
4.33 0.00204018 0.00203519
4.325 0.00205135 0.00204633
4.32 0.00205546 0.00205043
4.315 0.00205254 0.00204752
4.31 0.00204291 0.00203791
4.305 0.00202714 0.00202218
4.3 0.00200605 0.00200114
4.295 0.00198066 0.00197581
4.29 0.00195215 0.00194738
4.285 0.00192185 0.00191715
4.28 0.00189115 0.00188652
4.275 0.00186144 0.00185688
4.27 0.0018341 0.00182961
4.265 0.00181042 0.00180599
4.26 0.00179154 0.00178715
4.255 0.00177841 0.00177406
4.25 0.00177179 0.00176745
4.245 0.00177216 0.00176782
4.24 0.00177975 0.00177539
4.235 0.00179451 0.00179012
4.23 0.00181612 0.00181167
4.225 0.001844 0.00183948
4.22 0.00187733 0.00187273
4.215 0.00191509 0.0019104
4.21 0.00195608 0.0019513
4.205 0.00199901 0.00199411
4.2 0.00204246 0.00203746
4.195 0.00208504 0.00207994
4.19 0.00212538 0.00212018
4.185 0.00216216 0.00215687
4.18 0.00219424 0.00218887
4.175 0.00222063 0.00221519
4.17 0.00224055 0.00223506
4.165 0.00225347 0.00224796
4.16 0.00225914 0.00225361
4.155 0.00225757 0.00225204
4.15 0.00224905 0.00224355
4.145 0.00223415 0.00222868
4.14 0.00221367 0.00220825
4.135 0.00218864 0.00218328
4.13 0.00216026 0.00215497
4.125 0.00212988 0.00212467
4.12 0.00209891 0.00209377
4.115 0.0020688 0.00206373
4.11 0.00204096 0.00203596
4.105 0.00201672 0.00201179
4.1 0.00199729 0.0019924
4.095 0.00198367 0.00197881
4.09 0.00197665 0.00197181
4.085 0.00197678 0.00197194
4.08 0.00198433 0.00197947
4.075 0.00199928 0.00199439
4.07 0.00202135 0.00201641
4.065 0.00204998 0.00204497
4.06 0.00208436 0.00207926
4.055 0.00212347 0.00211828
4.05 0.00216611 0.00216081
4.045 0.00221095 0.00220554
4.04 0.00225657 0.00225105
4.035 0.00230152 0.00229589
4.03 0.00234438 0.00233864
4.025 0.0023838 0.00237797
4.02 0.00241857 0.00241266
4.015 0.00244764 0.00244165
4.01 0.00247018 0.00246414
4.005 0.0024856 0.00247952
4 0.00249358 0.00248748
3.995 0.0024941 0.00248799
3.99 0.00248739 0.00248131
3.985 0.002474 0.00246794
3.98 0.0024547 0.00244869
3.975 0.00243051 0.00242456
3.97 0.00240264 0.00239676
3.965 0.00237244 0.00236663
3.96 0.00234135 0.00233562
3.955 0.00231086 0.00230521
3.95 0.00228243 0.00227685
3.945 0.00225746 0.00225193
3.94 0.00223718 0.00223171
3.935 0.0022227 0.00221726
3.93 0.00221488 0.00220946
3.925 0.00221431 0.0022089
3.92 0.00222136 0.00221592
3.915 0.00223605 0.00223058
3.91 0.00225817 0.00225265
3.905 0.00228719 0.0022816
3.9 0.00232235 0.00231666
3.895 0.00236263 0.00235685
3.89 0.00240685 0.00240096
3.885 0.00245366 0.00244766
3.88 0.00250163 0.00249551
3.875 0.00254927 0.00254303
3.87 0.00259511 0.00258876
3.865 0.00263775 0.00263129
3.86 0.00267589 0.00266934
3.855 0.00270842 0.00270179
3.85 0.00273442 0.00272773
3.845 0.00275323 0.00274649
3.84 0.00276444 0.00275768
3.835 0.00276796 0.00276119
3.83 0.00276396 0.00275719
3.825 0.00275291 0.00274617
3.82 0.00273554 0.00272885
3.815 0.00271285 0.00270622
3.81 0.00268603 0.00267945
3.805 0.00265641 0.00264991
3.8 0.00262547 0.00261905
3.795 0.00259472 0.00258838
3.79 0.00256568 0.0025594
3.785 0.0025398 0.00253358
3.78 0.00251841 0.00251225
3.775 0.00250268 0.00249656
3.77 0.00249357 0.00248747
3.765 0.00249179 0.00248569
3.76 0.00249776 0.00249165
3.755 0.00251164 0.00250549
3.75 0.00253326 0.00252706
3.745 0.00256219 0.00255592
3.74 0.00259772 0.00259136
3.735 0.00263888 0.00263242
3.73 0.00268451 0.00267794
3.725 0.00273327 0.00272659
3.72 0.00278372 0.00277691
3.715 0.00283434 0.00282741
3.71 0.00288362 0.00287656
3.705 0.00293007 0.0029229
3.7 0.00297234 0.00296506
3.695 0.0030092 0.00300184
3.69 0.00303966 0.00303222
3.685 0.00306292 0.00305542
3.68 0.00307849 0.00307096
3.675 0.00308615 0.00307859
3.67 0.00308597 0.00307842
3.665 0.00307835 0.00307081
3.66 0.00306393 0.00305643
3.655 0.00304364 0.00303619
3.65 0.00301863 0.00301124
3.645 0.00299022 0.00298291
3.64 0.00295989 0.00295265
3.635 0.00292917 0.002922
3.63 0.00289962 0.00289253
3.625 0.00287277 0.00286574
3.62 0.00285003 0.00284306
3.615 0.00283268 0.00282575
3.61 0.00282179 0.00281488
3.605 0.00281818 0.00281128
3.6 0.00282242 0.00281552
3.595 0.00283478 0.00282784
3.59 0.00285522 0.00284824
3.585 0.00288341 0.00287636
3.58 0.00291873 0.00291159
3.575 0.0029603 0.00295306
3.57 0.00300701 0.00299966
3.565 0.00305756 0.00305008
3.56 0.0031105 0.00310289
3.555 0.0031643 0.00315656
3.55 0.0032174 0.00320953
3.545 0.00326827 0.00326027
3.54 0.00331545 0.00330734
3.535 0.00335761 0.0033494
3.53 0.00339363 0.00338533
3.525 0.00342259 0.00341422
3.52 0.00344385 0.00343542
3.515 0.00345704 0.00344859
3.51 0.00346212 0.00345365
3.505 0.00345931 0.00345085
3.5 0.00344918 0.00344074
3.495 0.00343254 0.00342414
3.49 0.00341045 0.00340211
3.485 0.00338421 0.00337593
3.48 0.00335524 0.00334703
3.475 0.00332511 0.00331697
3.47 0.00329539 0.00328733
3.465 0.00326769 0.00325969
3.46 0.00324351 0.00323557
3.455 0.00322424 0.00321635
3.45 0.00321109 0.00320323
3.445 0.00320504 0.0031972
3.44 0.00320681 0.00319896
3.435 0.00321682 0.00320895
3.43 0.00323522 0.0032273
3.425 0.00326181 0.00325383
3.42 0.00329612 0.00328806
3.415 0.00333739 0.00332923
3.41 0.0033846 0.00337632
3.405 0.00343652 0.00342811
3.4 0.00349173 0.00348319
3.395 0.00354873 0.00354005
3.39 0.00360592 0.0035971
3.385 0.0036617 0.00365274
3.38 0.00371453 0.00370544
3.375 0.00376298 0.00375377
3.37 0.00380577 0.00379645
3.365 0.00384182 0.00383242
3.36 0.00387032 0.00386085
3.355 0.00389073 0.00388121
3.35 0.0039028 0.00389325
3.345 0.00390661 0.00389705
3.34 0.00390252 0.00389297
3.335 0.00389122 0.00388169
3.33 0.00387364 0.00386416
3.325 0.00385097 0.00384155
3.32 0.00382459 0.00381524
3.315 0.00379603 0.00378674
3.31 0.00376688 0.00375766
3.305 0.00373879 0.00372964
3.3 0.00371336 0.00370427
3.295 0.00369209 0.00368306
3.29 0.00367635 0.00366735
3.285 0.00366728 0.00365831
3.28 0.00366581 0.00365684
3.275 0.00367257 0.00366359
3.27 0.0036879 0.00367887
3.265 0.00371181 0.00370273
3.26 0.00374403 0.00373487
3.255 0.00378397 0.00377471
3.25 0.00383076 0.00382138
3.245 0.00388328 0.00387378
3.24 0.00394022 0.00393058
3.235 0.0040001 0.00399031
3.23 0.00406133 0.0040514
3.225 0.00412229 0.0041122
3.22 0.00418135 0.00417112
3.215 0.00423697 0.0042266
3.21 0.00428771 0.00427721
3.205 0.00433232 0.00432172
3.2 0.0043698 0.0043591
3.195 0.00439936 0.00438859
3.19 0.00442054 0.00440972
3.185 0.00443317 0.00442232
3.18 0.0044374 0.00442655
3.175 0.0044337 0.00442285
3.17 0.00442283 0.00441201
3.165 0.0044058 0.00439502
3.16 0.00438389 0.00437316
3.155 0.00435853 0.00434787
3.15 0.00433131 0.00432071
3.145 0.00430387 0.00429334
3.14 0.00427788 0.00426741
3.135 0.00425497 0.00424455
3.13 0.00423663 0.00422627
3.125 0.00422423 0.00421389
3.12 0.00421888 0.00420856
3.115 0.00422148 0.00421115
3.11 0.00423262 0.00422226
3.105 0.00425258 0.00424217
3.1 0.00428134 0.00427086
3.095 0.00431854 0.00430797
3.09 0.00436355 0.00435287
3.085 0.00441544 0.00440463
3.08 0.00447304 0.00446209
3.075 0.00453497 0.00452388
3.07 0.00459973 0.00458847
3.065 0.00466567 0.00465425
3.06 0.00473114 0.00471956
3.055 0.0047945 0.00478277
3.05 0.00485417 0.00484229
3.045 0.00490873 0.00489672
3.04 0.00495692 0.0049448
3.035 0.00499774 0.00498551
3.03 0.00503042 0.00501811
3.025 0.00505452 0.00504216
3.02 0.0050699 0.0050575
3.015 0.00507674 0.00506431
3.01 0.00507552 0.0050631
3.005 0.00506704 0.00505464
3 0.00505236 0.00504
2.995 0.00503278 0.00502046
2.99 0.00500976 0.0049975
2.985 0.00498492 0.00497273
2.98 0.00495994 0.0049478
2.975 0.00493651 0.00492443
2.97 0.00491627 0.00490424
2.965 0.00490075 0.00488876
2.96 0.00489132 0.00487935
2.955 0.00488913 0.00487717
2.95 0.00489508 0.0048831
2.945 0.00490976 0.00489775
2.94 0.00493348 0.00492141
2.935 0.00496621 0.00495406
2.93 0.00500761 0.00499535
2.925 0.00505703 0.00504466
2.92 0.00511356 0.00510104
2.915 0.005176 0.00516334
2.91 0.00524299 0.00523016
2.905 0.00531298 0.00529998
2.9 0.00538433 0.00537115
2.895 0.00545536 0.00544201
2.89 0.0055244 0.00551088
2.885 0.00558985 0.00557617
2.88 0.00565025 0.00563642
2.875 0.00570431 0.00569035
2.87 0.00575098 0.00573691
2.865 0.00578946 0.0057753
2.86 0.00581927 0.00580503
2.855 0.00584022 0.00582593
2.85 0.00585244 0.00583812
2.845 0.00585641 0.00584208
2.84 0.00585287 0.00583854
2.835 0.00584285 0.00582855
2.83 0.00582764 0.00581338
2.825 0.00580868 0.00579447
2.82 0.0057876 0.00577344
2.815 0.00576608 0.00575197
2.81 0.00574583 0.00573177
2.805 0.00572853 0.00571451
2.8 0.00571574 0.00570175
2.795 0.00570889 0.00569492
2.79 0.00570919 0.00569522
2.785 0.00571761 0.00570362
2.78 0.00573482 0.00572079
2.775 0.00576121 0.00574711
2.77 0.00579682 0.00578263
2.765 0.0058414 0.0058271
2.76 0.00589437 0.00587995
2.755 0.00595488 0.00594031
2.75 0.0060218 0.00600707
2.745 0.00609381 0.0060789
2.74 0.00616938 0.00615429
2.735 0.00624691 0.00623162
2.73 0.00632469 0.00630921
2.725 0.00640103 0.00638537
2.72 0.00647431 0.00645847
2.715 0.00654299 0.00652698
2.71 0.00660572 0.00658955
2.705 0.00666134 0.00664504
2.7 0.00670898 0.00669256
2.695 0.00674801 0.0067315
2.69 0.00677815 0.00676156
2.685 0.0067994 0.00678276
2.68 0.0068121 0.00679543
2.675 0.0068169 0.00680021
2.67 0.00681472 0.00679804
2.665 0.00680674 0.00679009
2.66 0.00679437 0.00677774
2.655 0.00677915 0.00676256
2.65 0.00676275 0.0067462
2.645 0.00674687 0.00673036
2.64 0.00673324 0.00671676
2.635 0.00672346 0.00670701
2.63 0.00671905 0.00670261
2.625 0.00672132 0.00670487
2.62 0.00673137 0.0067149
2.615 0.00675002 0.00673351
2.61 0.00677782 0.00676123
2.605 0.00681498 0.0067983
2.6 0.00686141 0.00684462
2.595 0.00691671 0.00689979
2.59 0.00698018 0.0069631
2.585 0.00705083 0.00703358
2.58 0.00712746 0.00711002
2.575 0.00720865 0.00719101
2.57 0.00729284 0.00727499
2.565 0.00737838 0.00736032
2.56 0.00746358 0.00744532
2.555 0.00754677 0.0075283
2.55 0.00762635 0.00760769
2.545 0.00770086 0.00768202
2.54 0.00776903 0.00775002
2.535 0.00782978 0.00781063
2.53 0.00788234 0.00786305
2.525 0.00792619 0.00790679
2.52 0.00796113 0.00794165
2.515 0.00798729 0.00796774
2.51 0.00800508 0.00798549
2.505 0.00801523 0.00799561
2.5 0.00801873 0.00799911
2.495 0.00801682 0.0079972
2.49 0.00801092 0.00799131
2.485 0.0080026 0.00798302
2.48 0.00799354 0.00797398
2.475 0.00798542 0.00796588
2.47 0.00797993 0.0079604
2.465 0.00797865 0.00795913
2.46 0.00798304 0.0079635
2.455 0.00799436 0.0079748
2.45 0.00801366 0.00799405
2.445 0.00804171 0.00802203
2.44 0.00807899 0.00805922
2.435 0.00812568 0.0081058
2.43 0.00818166 0.00816164
2.425 0.00824649 0.00822631
2.42 0.00831945 0.00829909
2.415 0.00839956 0.008379
2.41 0.0084856 0.00846484
2.405 0.00857618 0.00855519
2.4 0.00866976 0.00864854
2.395 0.0087647 0.00874326
2.39 0.00885936 0.00883768
2.385 0.00895208 0.00893018
2.38 0.00904132 0.00901919
2.375 0.00912562 0.00910329
2.37 0.00920375 0.00918123
2.365 0.00927465 0.00925195
2.36 0.00933753 0.00931468
2.355 0.0093919 0.00936892
2.35 0.00943754 0.00941444
2.345 0.00947453 0.00945135
2.34 0.00950327 0.00948002
2.335 0.00952445 0.00950114
2.33 0.00953899 0.00951565
2.325 0.00954808 0.00952472
2.32 0.00955309 0.00952971
2.315 0.00955552 0.00953214
2.31 0.009557 0.00953361
2.305 0.00955916 0.00953577
2.3 0.00956365 0.00954024
2.295 0.00957202 0.0095486
2.29 0.00958574 0.00956228
2.285 0.00960607 0.00958257
2.28 0.00963408 0.00961051
2.275 0.00967059 0.00964693
2.27 0.00971615 0.00969237
2.265 0.00977101 0.00974711
2.26 0.00983516 0.00981109
2.255 0.00990824 0.009884
2.25 0.00998967 0.00996523
2.245 0.0100786 0.0100539
2.24 0.0101739 0.010149
2.235 0.0102743 0.0102491
2.23 0.0103783 0.0103529
2.225 0.0104845 0.0104588
2.22 0.0105912 0.0105652
2.215 0.0106968 0.0106706
2.21 0.0107999 0.0107734
2.205 0.0108989 0.0108722
2.2 0.0109926 0.0109657
2.195 0.0110799 0.0110527
2.19 0.0111598 0.0111325
2.185 0.0112319 0.0112044
2.18 0.0112957 0.011268
2.175 0.0113511 0.0113233
2.17 0.0113984 0.0113705
2.165 0.0114381 0.0114101
2.16 0.0114709 0.0114428
2.155 0.0114977 0.0114696
2.15 0.0115199 0.0114917
2.145 0.0115387 0.0115105
2.14 0.0115557 0.0115274
2.135 0.0115723 0.011544
2.13 0.0115901 0.0115618
2.125 0.0116107 0.0115823
2.12 0.0116356 0.0116071
2.115 0.0116659 0.0116374
2.11 0.011703 0.0116744
2.105 0.0117478 0.011719
2.1 0.0118009 0.0117721
2.095 0.0118629 0.0118339
2.09 0.011934 0.0119048
2.085 0.012014 0.0119846
2.08 0.0121027 0.0120731
2.075 0.0121994 0.0121696
2.07 0.0123034 0.0122733
2.065 0.0124135 0.0123831
2.06 0.0125285 0.0124979
2.055 0.0126472 0.0126163
2.05 0.0127681 0.0127368
2.045 0.0128897 0.0128581
2.04 0.0130105 0.0129786
2.035 0.0131291 0.0130969
2.03 0.0132441 0.0132117
2.025 0.0133545 0.0133218
2.02 0.013459 0.0134261
2.015 0.013557 0.0135238
2.01 0.0136477 0.0136143
2.005 0.0137309 0.0136973
2 0.0138064 0.0137727
1.995 0.0138745 0.0138405
1.99 0.0139354 0.0139013
1.985 0.0139898 0.0139556
1.98 0.0140386 0.0140043
1.975 0.0140829 0.0140484
1.97 0.0141238 0.0140892
1.965 0.0141626 0.014128
1.96 0.0142008 0.0141661
1.955 0.0142398 0.0142049
1.95 0.0142809 0.014246
1.945 0.0143256 0.0142905
1.94 0.0143751 0.0143399
1.935 0.0144304 0.0143951
1.93 0.0144927 0.0144572
1.925 0.0145625 0.0145269
1.92 0.0146406 0.0146047
1.915 0.014727 0.014691
1.91 0.014822 0.0147858
1.905 0.0149254 0.0148889
1.9 0.0150367 0.015
1.895 0.0151554 0.0151183
1.89 0.0152806 0.0152432
1.885 0.0154114 0.0153737
1.88 0.0155466 0.0155086
1.875 0.015685 0.0156466
1.87 0.0158254 0.0157867
1.865 0.0159664 0.0159273
1.86 0.0161067 0.0160673
1.855 0.0162451 0.0162054
1.85 0.0163805 0.0163404
1.845 0.0165117 0.0164713
1.84 0.016638 0.0165973
1.835 0.0167586 0.0167176
1.83 0.016873 0.0168317
1.825 0.016981 0.0169394
1.82 0.0170824 0.0170406
1.815 0.0171773 0.0171353
1.81 0.0172662 0.0172239
1.805 0.0173495 0.0173071
1.8 0.0174281 0.0173854
1.795 0.0175027 0.0174599
1.79 0.0175744 0.0175314
1.785 0.0176444 0.0176012
1.78 0.0177137 0.0176704
1.775 0.0177837 0.0177402
1.77 0.0178555 0.0178118
1.765 0.0179303 0.0178864
1.76 0.0180091 0.017965
1.755 0.018093 0.0180488
1.75 0.0181829 0.0181384
1.745 0.0182794 0.0182346
1.74 0.018383 0.018338
1.735 0.0184942 0.0184489
1.73 0.018613 0.0185675
1.725 0.0187394 0.0186936
1.72 0.0188733 0.0188271
1.715 0.0190141 0.0189676
1.71 0.0191613 0.0191144
1.705 0.0193142 0.019267
1.7 0.019472 0.0194244
1.695 0.0196337 0.0195856
1.69 0.0197982 0.0197498
1.685 0.0199647 0.0199158
1.68 0.0201318 0.0200826
1.675 0.0202988 0.0202491
1.67 0.0204645 0.0204144
1.665 0.020628 0.0205775
1.66 0.0207886 0.0207377
1.655 0.0209455 0.0208942
1.65 0.0210981 0.0210465
1.645 0.0212462 0.0211942
1.64 0.0213894 0.021337
1.635 0.0215276 0.0214749
1.63 0.021661 0.021608
1.625 0.0217898 0.0217365
1.62 0.0219145 0.0218609
1.615 0.0220355 0.0219816
1.61 0.0221535 0.0220993
1.605 0.0222693 0.0222148
1.6 0.0223837 0.0223289
1.595 0.0224977 0.0224426
1.59 0.022612 0.0225567
1.585 0.0227278 0.0226722
1.58 0.0228458 0.0227899
1.575 0.022967 0.0229108
1.57 0.0230921 0.0230356
1.565 0.0232218 0.023165
1.56 0.0233568 0.0232996
1.555 0.0234975 0.02344
1.55 0.0236443 0.0235864
1.545 0.0237974 0.0237391
1.54 0.0239568 0.0238982
1.535 0.0241227 0.0240636
1.53 0.0242946 0.0242352
1.525 0.0244724 0.0244126
1.52 0.0246557 0.0245954
1.515 0.0248439 0.0247831
1.51 0.0250364 0.0249751
1.505 0.0252325 0.0251708
1.5 0.0254317 0.0253694
1.495 0.025633 0.0255703
1.49 0.0258358 0.0257726
1.485 0.0260393 0.0259756
1.48 0.0262429 0.0261787
1.475 0.0264459 0.0263812
1.47 0.0266477 0.0265825
1.465 0.0268478 0.0267821
1.46 0.0270457 0.0269796
1.455 0.0272413 0.0271746
1.45 0.0274341 0.027367
1.445 0.0276242 0.0275566
1.44 0.0278115 0.0277435
1.435 0.0279961 0.0279276
1.43 0.0281783 0.0281093
1.425 0.0283582 0.0282888
1.42 0.0285362 0.0284664
1.415 0.0287128 0.0286426
1.41 0.0288885 0.0288178
1.405 0.0290638 0.0289927
1.4 0.0292392 0.0291677
1.395 0.0294154 0.0293435
1.39 0.029593 0.0295206
1.385 0.0297724 0.0296995
1.38 0.0299542 0.0298809
1.375 0.030139 0.0300652
1.37 0.0303271 0.0302529
1.365 0.0305189 0.0304442
1.36 0.0307149 0.0306397
1.355 0.0309151 0.0308395
1.35 0.0311199 0.0310437
1.345 0.0313292 0.0312525
1.34 0.0315431 0.031466
1.335 0.0317616 0.0316839
1.33 0.0319846 0.0319063
1.325 0.0322118 0.0321329
1.32 0.0324429 0.0323635
1.315 0.0326778 0.0325978
1.31 0.032916 0.0328355
1.305 0.0331573 0.0330762
1.3 0.0334011 0.0333194
1.295 0.0336472 0.0335648
1.29 0.033895 0.0338121
1.285 0.0341442 0.0340607
1.28 0.0343945 0.0343103
1.275 0.0346454 0.0345606
1.27 0.0348966 0.0348112
1.265 0.0351478 0.0350618
1.26 0.0353988 0.0353121
1.255 0.0356493 0.035562
1.25 0.0358992 0.0358113
1.245 0.0361483 0.0360599
1.24 0.0363967 0.0363076
1.235 0.0366442 0.0365545
1.23 0.0368909 0.0368006
1.225 0.0371368 0.0370459
1.22 0.037382 0.0372906
1.215 0.0376267 0.0375347
1.21 0.0378711 0.0377784
1.205 0.0381152 0.0380219
1.2 0.0383593 0.0382654
1.195 0.0386036 0.0385091
1.19 0.0388483 0.0387532
1.185 0.0390935 0.0389979
1.18 0.0393396 0.0392433
1.175 0.0395866 0.0394898
1.17 0.0398348 0.0397373
1.165 0.0400843 0.0399862
1.16 0.0403352 0.0402365
1.155 0.0405876 0.0404883
1.15 0.0408416 0.0407416
1.145 0.0410972 0.0409966
1.14 0.0413544 0.0412532
1.135 0.0416132 0.0415114
1.13 0.0418736 0.0417712
1.125 0.0421355 0.0420324
1.12 0.0423988 0.042295
1.115 0.0426633 0.0425589
1.11 0.0429288 0.0428238
1.105 0.0431953 0.0430896
1.1 0.0434625 0.0433562
1.095 0.0437303 0.0436233
1.09 0.0439983 0.0438906
1.085 0.0442664 0.044158
1.08 0.0445343 0.0444253
1.075 0.0448018 0.0446922
1.07 0.0450686 0.0449584
1.065 0.0453346 0.0452237
1.06 0.0455994 0.0454879
1.055 0.0458629 0.0457507
1.05 0.0461248 0.0460119
1.045 0.0463848 0.0462713
1.04 0.0466427 0.0465286
1.035 0.0468984 0.0467837
1.03 0.0471516 0.0470362
1.025 0.0474021 0.0472861
1.02 0.0476497 0.0475331
1.015 0.0478942 0.047777
1.01 0.0481353 0.0480176
1.005 0.048373 0.0482546
1 0.048607 0.048488
0.995 0.048837 0.0487175
0.99 0.0490629 0.0489429
0.985 0.0492846 0.049164
0.98 0.0495016 0.0493805
0.975 0.0497139 0.0495923
0.97 0.0499213 0.0497991
0.965 0.0501234 0.0500007
0.96 0.05032 0.0501968
0.955 0.0505109 0.0503873
0.95 0.0506957 0.0505717
0.945 0.0508743 0.0507498
0.94 0.0510462 0.0509213
0.935 0.0512113 0.051086
0.93 0.0513691 0.0512434
0.925 0.0515193 0.0513932
0.92 0.0516615 0.0515351
0.915 0.0517955 0.0516687
0.91 0.0519207 0.0517936
0.905 0.0520368 0.0519095
0.9 0.0521434 0.0520158
0.895 0.0522401 0.0521123
0.89 0.0523264 0.0521984
0.885 0.0524019 0.0522737
0.88 0.0524661 0.0523377
0.875 0.0525185 0.05239
0.87 0.0525587 0.0524301
0.865 0.0525862 0.0524576
0.86 0.0526005 0.0524718
0.855 0.0526011 0.0524724
0.85 0.0525875 0.0524588
0.845 0.0525591 0.0524305
0.84 0.0525155 0.052387
0.835 0.0524562 0.0523278
0.83 0.0523806 0.0522524
0.825 0.0522882 0.0521603
0.82 0.0521786 0.0520509
0.815 0.0520512 0.0519238
0.81 0.0519054 0.0517784
0.805 0.051741 0.0516144
0.8 0.0515572 0.0514311
0.795 0.0513538 0.0512281
0.79 0.0511302 0.051005
0.785 0.0508859 0.0507614
0.78 0.0506206 0.0504967
0.775 0.0503338 0.0502107
0.77 0.0500252 0.0499028
0.765 0.0496944 0.0495728
0.76 0.0493411 0.0492204
0.755 0.048965 0.0488452
0.75 0.0485657 0.0484469
0.745 0.0481432 0.0480253
0.74 0.047697 0.0475803
0.735 0.0472273 0.0471117
0.73 0.0467337 0.0466193
0.725 0.0462163 0.0461032
0.72 0.045675 0.0455632
0.715 0.0451098 0.0449994
0.71 0.0445209 0.044412
0.705 0.0439085 0.043801
0.7 0.0432726 0.0431667
0.695 0.0426137 0.0425094
0.69 0.041932 0.0418294
0.685 0.0412279 0.041127
0.68 0.0405019 0.0404028
0.675 0.0397546 0.0396573
0.67 0.0389866 0.0388912
0.665 0.0381985 0.038105
0.66 0.0373912 0.0372997
0.655 0.0365654 0.0364759
0.65 0.0357221 0.0356347
0.645 0.0348623 0.034777
0.64 0.033987 0.0339039
0.635 0.0330974 0.0330164
0.63 0.0321946 0.0321158
0.625 0.03128 0.0312034
0.62 0.0303548 0.0302805
0.615 0.0294204 0.0293484
0.61 0.0284783 0.0284087
0.605 0.0275301 0.0274627
0.6 0.0265772 0.0265122
0.595 0.0256212 0.0255585
0.59 0.0246639 0.0246035
0.585 0.0237068 0.0236488
0.58 0.0227516 0.022696
0.575 0.0218002 0.0217468
0.57 0.0208541 0.0208031
0.565 0.0199152 0.0198664
0.56 0.0189851 0.0189386
0.555 0.0180656 0.0180214
0.55 0.0171584 0.0171164
0.545 0.0162651 0.0162253
0.54 0.0153875 0.0153498
0.535 0.0145271 0.0144915
0.53 0.0136854 0.0136519
0.525 0.012864 0.0128326
0.52 0.0120643 0.0120348
0.515 0.0112877 0.0112601
0.51 0.0105354 0.0105096
0.505 0.00980858 0.00978458
0.5 0.00910842 0.00908613
0.495 0.00843588 0.00841524
0.49 0.00779186 0.0077728
0.485 0.00717715 0.00715959
0.48 0.00659242 0.00657629
0.475 0.00603822 0.00602345
0.47 0.00551499 0.00550149
0.465 0.00502303 0.00501074
0.46 0.00456252 0.00455136
0.455 0.00413352 0.0041234
0.45 0.00373594 0.0037268
0.445 0.00336958 0.00336134
0.44 0.00303411 0.00302669
0.435 0.00272907 0.00272239
0.43 0.00245387 0.00244786
0.425 0.0022078 0.0022024
0.42 0.00199004 0.00198517
0.415 0.00179966 0.00179526
0.41 0.00163561 0.00163161
0.405 0.00149675 0.00149309
0.4 0.00138184 0.00137846
0.395 0.00128957 0.00128642
0.39 0.00121853 0.00121555
0.385 0.00116727 0.00116442
0.38 0.00113427 0.00113149
0.375 0.00111795 0.00111522
0.37 0.00111674 0.001114
0.365 0.001129 0.00112624
0.36 0.00115311 0.00115029
0.355 0.00118746 0.00118456
0.35 0.00123044 0.00122743
0.345 0.00128047 0.00127733
0.34 0.00133602 0.00133275
0.335 0.00139561 0.0013922
0.33 0.00145785 0.00145428
0.325 0.00152138 0.00151765
0.32 0.00158496 0.00158109
0.315 0.00164746 0.00164342
0.31 0.00170781 0.00170363
0.305 0.00176508 0.00176076
0.3 0.00181844 0.001814
0.295 0.0018672 0.00186263
0.29 0.00191076 0.00190608
0.285 0.00194863 0.00194386
0.28 0.00198047 0.00197562
0.275 0.002006 0.0020011
0.27 0.00202509 0.00202014
0.265 0.00203768 0.00203269
0.26 0.00204379 0.00203879
0.255 0.00204353 0.00203853
0.25 0.00203709 0.0020321
0.245 0.00202468 0.00201973
0.24 0.0020066 0.00200169
0.235 0.00198317 0.00197831
0.23 0.00195472 0.00194994
0.225 0.00192163 0.00191693
0.22 0.00188428 0.00187967
0.215 0.00184306 0.00183855
0.21 0.00179835 0.00179395
0.205 0.00175053 0.00174624
0.2 0.00169997 0.00169581
0.195 0.00164703 0.001643
0.19 0.00159205 0.00158816
0.185 0.00153537 0.00153161
0.18 0.0014773 0.00147368
0.175 0.00141812 0.00141465
0.17 0.00135812 0.0013548
0.165 0.00129756 0.00129439
0.16 0.00123668 0.00123365
0.155 0.0011757 0.00117282
0.15 0.00111484 0.00111211
0.145 0.00105428 0.0010517
0.14 0.000994224 0.000991791
0.135 0.000934832 0.000932544
0.13 0.000876274 0.00087413
0.125 0.000818717 0.000816714
0.12 0.00076233 0.000760464
0.115 0.000707297 0.000705566
0.11 0.000653839 0.000652239
0.105 0.000602242 0.000600768
0.1 0.000552914 0.000551561
0.095 0.000506439 0.0005052
0.09 0.000463613 0.000462478
0.085 0.000425367 0.000424326
0.08 0.000392498 0.000391538
0.075 0.000365136 0.000364242
0.07 0.000342045 0.000341208
0.065 0.00032008 0.000319297
0.06 0.000294317 0.000293597
0.055 0.000259299 0.000258664
0.05 0.000211307 0.00021079
0.045 0.00015068 0.000150311
0.04 8.27032e-05 8.25009e-05
0.035 1.67574e-05 1.67164e-05
0.03 -3.45695e-05 -3.44849e-05
0.025 -5.65488e-05 -5.64104e-05
0.02 -4.16695e-05 -4.15676e-05
0.015 -1.11706e-05 -1.11433e-05
0.01 -2.73403e-07 -2.72734e-07
0.005 -1.52994e-12 -1.52619e-12
-1.63468e-13 -5.48408e-43 -5.47066e-43


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.125Nc1QuantumOneLoop/GApOneLoop.txt <==
-31.4301 -0.00101314 1.61347e-05
-30.9905 -0.00104211 1.6832e-05
-30.6297 -0.00106683 1.74347e-05
-30.3101 -0.00108946 1.79929e-05
-30.0173 -0.00111083 1.85251e-05
-29.7441 -0.00113136 1.90412e-05
-29.4858 -0.00115128 1.95467e-05
-29.2396 -0.00117077 2.00453e-05
-29.0035 -0.00118993 2.05397e-05
-28.7758 -0.00120886 2.10319e-05
-28.5554 -0.0012276 2.15232e-05
-28.3415 -0.00124622 2.20151e-05
-28.1333 -0.00126476 2.25083e-05
-27.9302 -0.00128324 2.30037e-05
-27.7317 -0.0013017 2.35021e-05
-27.5373 -0.00132015 2.4004e-05
-27.3468 -0.00133863 2.451e-05
-27.1598 -0.00135715 2.50206e-05
-26.9761 -0.00137572 2.55363e-05
-26.7954 -0.00139436 2.60574e-05
-26.6174 -0.00141309 2.65844e-05
-26.4421 -0.00143191 2.71176e-05
-26.2693 -0.00145083 2.76574e-05
-26.0988 -0.00146988 2.82041e-05
-25.9304 -0.00148905 2.8758e-05
-25.7641 -0.00150836 2.93195e-05
-25.5998 -0.00152781 2.98889e-05
-25.4373 -0.00154741 3.04665e-05
-25.2766 -0.00156718 3.10525e-05
-25.1175 -0.00158712 3.16474e-05
-24.9601 -0.00160723 3.22514e-05
-24.8041 -0.00162753 3.28647e-05
-24.6496 -0.00164802 3.34878e-05
-24.4966 -0.00166871 3.41208e-05
-24.3448 -0.00168961 3.47642e-05
-24.1944 -0.00171072 3.54182e-05
-24.0451 -0.00173205 3.60832e-05
-23.8971 -0.0017536 3.67594e-05
-23.7502 -0.00177539 3.74472e-05
-23.6044 -0.00179742 3.81469e-05
-23.4597 -0.0018197 3.88589e-05
-23.316 -0.00184223 3.95834e-05
-23.1733 -0.00186502 4.03209e-05
-23.0316 -0.00188809 4.10717e-05
-22.8908 -0.00191142 4.18362e-05
-22.7509 -0.00193504 4.26146e-05
-22.6118 -0.00195895 4.34075e-05
-22.4736 -0.00198315 4.42152e-05
-22.3363 -0.00200766 4.50381e-05
-22.1997 -0.00203248 4.58766e-05
-22.0639 -0.00205762 4.67311e-05
-21.9288 -0.00208308 4.76021e-05
-21.7945 -0.00210888 4.849e-05
-21.6609 -0.00213502 4.93952e-05
-21.528 -0.00216151 5.03183e-05
-21.3958 -0.00218836 5.12596e-05
-21.2642 -0.00221558 5.22198e-05
-21.1332 -0.00224317 5.31993e-05
-21.0029 -0.00227115 5.41985e-05
-20.8732 -0.00229952 5.52182e-05
-20.7441 -0.00232828 5.62588e-05
-20.6156 -0.00235747 5.73208e-05
-20.4876 -0.00238707 5.84049e-05
-20.3602 -0.0024171 5.95118e-05
-20.2333 -0.00244757 6.06419e-05
-20.1069 -0.00247849 6.17959e-05
-19.9811 -0.00250987 6.29746e-05
-19.8557 -0.00254172 6.41785e-05
-19.7309 -0.00257406 6.54085e-05
-19.6065 -0.00260689 6.66651e-05
-19.4826 -0.00264022 6.79493e-05
-19.3592 -0.00267407 6.92617e-05
-19.2362 -0.00270844 7.06031e-05
-19.1137 -0.00274336 7.19745e-05
-18.9916 -0.00277883 7.33765e-05
-18.8699 -0.00281486 7.48102e-05
-18.7487 -0.00285148 7.62764e-05
-18.6278 -0.00288868 7.77761e-05
-18.5074 -0.0029265 7.93102e-05
-18.3873 -0.00296493 8.08798e-05
-18.2676 -0.003004 8.24859e-05
-18.1483 -0.00304372 8.41296e-05
-18.0294 -0.00308411 8.5812e-05
-17.9108 -0.00312519 8.75342e-05
-17.7926 -0.00316696 8.92975e-05
-17.6748 -0.00320944 9.1103e-05
-17.5572 -0.00325267 9.29522e-05
-17.4401 -0.00329664 9.48462e-05
-17.3232 -0.00334138 9.67866e-05
-17.2067 -0.00338692 9.87747e-05
-17.0905 -0.00343326 0.000100812
-16.9746 -0.00348043 0.0001029
-16.859 -0.00352845 0.00010504
-16.7437 -0.00357735 0.000107235
-16.6288 -0.00362714 0.000109485
-16.5141 -0.00367784 0.000111792
-16.3997 -0.00372949 0.000114159
-16.2856 -0.0037821 0.000116587
-16.1717 -0.0038357 0.000119079
-16.0582 -0.00389031 0.000121635
-15.9449 -0.00394597 0.00012426
-15.8319 -0.0040027 0.000126953
-15.7191 -0.00406053 0.000129719
-15.6066 -0.00411948 0.00013256
-15.4943 -0.00417959 0.000135477
-15.3823 -0.0042409 0.000138474
-15.2705 -0.00430342 0.000141554
-15.159 -0.0043672 0.000144718
-15.0477 -0.00443227 0.000147971
-14.9367 -0.00449867 0.000151315
-14.8258 -0.00456643 0.000154754
-14.7152 -0.00463559 0.00015829
-14.6049 -0.00470619 0.000161927
-14.4947 -0.00477828 0.00016567
-14.3848 -0.00485189 0.000169521
-14.275 -0.00492707 0.000173485
-14.1655 -0.00500386 0.000177566
-14.0562 -0.00508232 0.000181768
-13.9471 -0.00516249 0.000186095
-13.8382 -0.00524442 0.000190553
-13.7294 -0.00532817 0.000195147
-13.6209 -0.00541379 0.000199881
-13.5126 -0.00550134 0.000204761
-13.4044 -0.00559087 0.000209792
-13.2965 -0.00568245 0.000214981
-13.1887 -0.00577615 0.000220333
-13.0811 -0.00587202 0.000225855
-12.9737 -0.00597013 0.000231555
-12.8664 -0.00607057 0.000237438
-12.7593 -0.0061734 0.000243513
-12.6524 -0.0062787 0.000249787
-12.5457 -0.00638655 0.000256269
-12.4391 -0.00649704 0.000262967
-12.3327 -0.00661025 0.00026989
-12.2265 -0.00672627 0.000277048
-12.1204 -0.0068452 0.000284451
-12.0144 -0.00696714 0.000292109
-11.9086 -0.00709219 0.000300033
-11.803 -0.00722045 0.000308235
-11.6975 -0.00735205 0.000316728
-11.5922 -0.0074871 0.000325523
-11.487 -0.00762572 0.000334636
-11.3819 -0.00776803 0.000344079
-11.277 -0.00791418 0.000353869
-11.1722 -0.00806429 0.000364021
-11.0676 -0.00821853 0.000374552
-10.9631 -0.00837704 0.00038548
-10.8587 -0.00853998 0.000396824
-10.7545 -0.00870752 0.000408604
-10.6503 -0.00887983 0.00042084
-10.5463 -0.00905711 0.000433556
-10.4425 -0.00923953 0.000446774
-10.3387 -0.00942732 0.00046052
-10.2351 -0.00962067 0.000474821
-10.1316 -0.00981981 0.000489704
-10.0282 -0.010025 0.0005052
-9.92496 -0.0102364 0.00052134
-9.82181 -0.0104544 0.000538158
-9.71877 -0.0106792 0.000555691
-9.61583 -0.0109111 0.000573976
-9.51301 -0.0111504 0.000593054
-9.4103 -0.0113974 0.000612969
-9.30769 -0.0116525 0.000633767
-9.20518 -0.0119159 0.000655497
-9.10278 -0.0121882 0.000678213
-9.00048 -0.0124697 0.000701971
-8.89828 -0.0127607 0.000726831
-8.79618 -0.0130618 0.000752858
-8.69417 -0.0133735 0.000780122
-8.59226 -0.0136961 0.000808696
-8.49044 -0.0140304 0.000838661
-8.38872 -0.0143767 0.000870103
-8.28708 -0.0147357 0.000903113
-8.18554 -0.0151081 0.00093779
-8.08408 -0.0154945 0.000974243
-7.98271 -0.0158956 0.00101258
-7.88143 -0.0163122 0.00105294
-7.78023 -0.0167451 0.00109545
-7.67911 -0.0171951 0.00114024
-7.57807 -0.0176633 0.00118749
-7.47712 -0.0181505 0.00123736
-7.37624 -0.0186579 0.00129004
-7.27544 -0.0191866 0.00134572
-7.17471 -0.0197377 0.00140463
-7.07406 -0.0203126 0.001467
-6.97348 -0.0209127 0.0015331
-6.87298 -0.0215395 0.0016032
-6.77254 -0.0221946 0.00167761
-6.67218 -0.0228797 0.00175668
-6.57188 -0.0235968 0.00184077
-6.47166 -0.0243478 0.0019303
-6.37149 -0.0251349 0.00202571
-6.2714 -0.0259605 0.00212749
-6.17136 -0.0268272 0.00223619
-6.07139 -0.0277378 0.00235242
-5.97148 -0.0286953 0.00247683
-5.87163 -0.029703 0.00261017
-5.77184 -0.0307644 0.00275326
-5.67211 -0.0318837 0.00290701
-5.57243 -0.0330649 0.00307244
-5.47281 -0.0343129 0.00325069
-5.37325 -0.0356328 0.00344305
-5.27373 -0.0370303 0.00365094
-5.17427 -0.0385117 0.00387598
-5.07487 -0.0400838 0.00412
-4.97551 -0.0417544 0.00438506
-4.8762 -0.0435318 0.0046735
-4.77694 -0.0454256 0.00498798
-4.67772 -0.0474461 0.00533157
-4.57855 -0.0496051 0.00570773
-4.47943 -0.0519157 0.00612047
-4.38035 -0.0543926 0.00657443
-4.28131 -0.0570524 0.00707494
-4.18232 -0.0599137 0.00762821
-4.08336 -0.0629977 0.00824152
-3.98445 -0.0663284 0.00892334
-3.88557 -0.0699334 0.00968371
-3.78673 -0.0738438 0.0105345
-3.68793 -0.0780959 0.0114897
-3.58916 -0.0827313 0.0125663
-3.49043 -0.0877982 0.0137846
-3.39173 -0.0933527 0.0151692
-3.29307 -0.0994607 0.0167502
-3.19443 -0.106199 0.0185644
-3.09583 -0.113661 0.0206576
-2.99725 -0.121953 0.0230871
-2.89871 -0.131207 0.0259252
-2.80019 -0.141581 0.0292641
-2.7017 -0.153265 0.0332227
-2.60323 -0.166494 0.0379565
-2.50479 -0.181558 0.0436716
-2.40638 -0.198815 0.0506452
-2.30798 -0.218719 0.0592567
-2.20961 -0.24184 0.0700351
-2.11126 -0.268906 0.0837343
-2.01293 -0.300848 0.101454
-1.91462 -0.338857 0.124842
-1.81632 -0.384431 0.156441
-1.71804 -0.439379 0.200303
-1.61978 -0.505611 0.263109
-1.52154 -0.584252 0.356231
-1.42331 -0.672558 0.499373
-1.32509 -0.754108 0.72566
-1.22689 -0.770859 1.07987
-1.12869 -0.572029 1.56255
-1.03051 0.0203255 1.94057
-0.932337 0.772137 1.81703
-0.834173 1.19081 1.33692
-0.736016 1.27668 0.893844
-0.637867 1.22777 0.592875
-0.539723 1.14957 0.399752
-0.441585 1.07732 0.272669
-0.343451 1.01994 0.184486
-0.24532 0.978374 0.119153
-0.147191 0.9516 0.0669739
-0.0490634 0.938522 0.0216196
0.0490634 0.938522 -0.0216196
0.147191 0.9516 -0.0669739
0.24532 0.978374 -0.119153
0.343451 1.01994 -0.184486
0.441585 1.07732 -0.272669
0.539723 1.14957 -0.399752
0.637867 1.22777 -0.592875
0.736016 1.27668 -0.893844
0.834173 1.19081 -1.33692
0.932337 0.772137 -1.81703
1.03051 0.0203255 -1.94057
1.12869 -0.572029 -1.56255
1.22689 -0.770859 -1.07987
1.32509 -0.754108 -0.72566
1.42331 -0.672558 -0.499373
1.52154 -0.584252 -0.356231
1.61978 -0.505611 -0.263109
1.71804 -0.439379 -0.200303
1.81632 -0.384431 -0.156441
1.91462 -0.338857 -0.124842
2.01293 -0.300848 -0.101454
2.11126 -0.268906 -0.0837343
2.20961 -0.24184 -0.0700351
2.30798 -0.218719 -0.0592567
2.40638 -0.198815 -0.0506452
2.50479 -0.181558 -0.0436716
2.60323 -0.166494 -0.0379565
2.7017 -0.153265 -0.0332227
2.80019 -0.141581 -0.0292641
2.89871 -0.131207 -0.0259252
2.99725 -0.121953 -0.0230871
3.09583 -0.113661 -0.0206576
3.19443 -0.106199 -0.0185644
3.29307 -0.0994607 -0.0167502
3.39173 -0.0933527 -0.0151692
3.49043 -0.0877982 -0.0137846
3.58916 -0.0827313 -0.0125663
3.68793 -0.0780959 -0.0114897
3.78673 -0.0738438 -0.0105345
3.88557 -0.0699334 -0.00968371
3.98445 -0.0663284 -0.00892334
4.08336 -0.0629977 -0.00824152
4.18232 -0.0599137 -0.00762821
4.28131 -0.0570524 -0.00707494
4.38035 -0.0543926 -0.00657443
4.47943 -0.0519157 -0.00612047
4.57855 -0.0496051 -0.00570773
4.67772 -0.0474461 -0.00533157
4.77694 -0.0454256 -0.00498798
4.8762 -0.0435318 -0.0046735
4.97551 -0.0417544 -0.00438506
5.07487 -0.0400838 -0.00412
5.17427 -0.0385117 -0.00387598
5.27373 -0.0370303 -0.00365094
5.37325 -0.0356328 -0.00344305
5.47281 -0.0343129 -0.00325069
5.57243 -0.0330649 -0.00307244
5.67211 -0.0318837 -0.00290701
5.77184 -0.0307644 -0.00275326
5.87163 -0.029703 -0.00261017
5.97148 -0.0286953 -0.00247683
6.07139 -0.0277378 -0.00235242
6.17136 -0.0268272 -0.00223619
6.2714 -0.0259605 -0.00212749
6.37149 -0.0251349 -0.00202571
6.47166 -0.0243478 -0.0019303
6.57188 -0.0235968 -0.00184077
6.67218 -0.0228797 -0.00175668
6.77254 -0.0221946 -0.00167761
6.87298 -0.0215395 -0.0016032
6.97348 -0.0209127 -0.0015331
7.07406 -0.0203126 -0.001467
7.17471 -0.0197377 -0.00140463
7.27544 -0.0191866 -0.00134572
7.37624 -0.0186579 -0.00129004
7.47712 -0.0181505 -0.00123736
7.57807 -0.0176633 -0.00118749
7.67911 -0.0171951 -0.00114024
7.78023 -0.0167451 -0.00109545
7.88143 -0.0163122 -0.00105294
7.98271 -0.0158956 -0.00101258
8.08408 -0.0154945 -0.000974243
8.18554 -0.0151081 -0.00093779
8.28708 -0.0147357 -0.000903113
8.38872 -0.0143767 -0.000870103
8.49044 -0.0140304 -0.000838661
8.59226 -0.0136961 -0.000808696
8.69417 -0.0133735 -0.000780122
8.79618 -0.0130618 -0.000752858
8.89828 -0.0127607 -0.000726831
9.00048 -0.0124697 -0.000701971
9.10278 -0.0121882 -0.000678213
9.20518 -0.0119159 -0.000655497
9.30769 -0.0116525 -0.000633767
9.4103 -0.0113974 -0.000612969
9.51301 -0.0111504 -0.000593054
9.61583 -0.0109111 -0.000573976
9.71877 -0.0106792 -0.000555691
9.82181 -0.0104544 -0.000538158
9.92496 -0.0102364 -0.00052134
10.0282 -0.010025 -0.0005052
10.1316 -0.00981981 -0.000489704
10.2351 -0.00962067 -0.000474821
10.3387 -0.00942732 -0.00046052
10.4425 -0.00923953 -0.000446774
10.5463 -0.00905711 -0.000433556
10.6503 -0.00887983 -0.00042084
10.7545 -0.00870752 -0.000408604
10.8587 -0.00853998 -0.000396824
10.9631 -0.00837704 -0.00038548
11.0676 -0.00821853 -0.000374552
11.1722 -0.00806429 -0.000364021
11.277 -0.00791418 -0.000353869
11.3819 -0.00776803 -0.000344079
11.487 -0.00762572 -0.000334636
11.5922 -0.0074871 -0.000325523
11.6975 -0.00735205 -0.000316728
11.803 -0.00722045 -0.000308235
11.9086 -0.00709219 -0.000300033
12.0144 -0.00696714 -0.000292109
12.1204 -0.0068452 -0.000284451
12.2265 -0.00672627 -0.000277048
12.3327 -0.00661025 -0.00026989
12.4391 -0.00649704 -0.000262967
12.5457 -0.00638655 -0.000256269
12.6524 -0.0062787 -0.000249787
12.7593 -0.0061734 -0.000243513
12.8664 -0.00607057 -0.000237438
12.9737 -0.00597013 -0.000231555
13.0811 -0.00587202 -0.000225855
13.1887 -0.00577615 -0.000220333
13.2965 -0.00568245 -0.000214981
13.4044 -0.00559087 -0.000209792
13.5126 -0.00550134 -0.000204761
13.6209 -0.00541379 -0.000199881
13.7294 -0.00532817 -0.000195147
13.8382 -0.00524442 -0.000190553
13.9471 -0.00516249 -0.000186095
14.0562 -0.00508232 -0.000181768
14.1655 -0.00500386 -0.000177566
14.275 -0.00492707 -0.000173485
14.3848 -0.00485189 -0.000169521
14.4947 -0.00477828 -0.00016567
14.6049 -0.00470619 -0.000161927
14.7152 -0.00463559 -0.00015829
14.8258 -0.00456643 -0.000154754
14.9367 -0.00449867 -0.000151315
15.0477 -0.00443227 -0.000147971
15.159 -0.0043672 -0.000144718
15.2705 -0.00430342 -0.000141554
15.3823 -0.0042409 -0.000138474
15.4943 -0.00417959 -0.000135477
15.6066 -0.00411948 -0.00013256
15.7191 -0.00406053 -0.000129719
15.8319 -0.0040027 -0.000126953
15.9449 -0.00394597 -0.00012426
16.0582 -0.00389031 -0.000121635
16.1717 -0.0038357 -0.000119079
16.2856 -0.0037821 -0.000116587
16.3997 -0.00372949 -0.000114159
16.5141 -0.00367784 -0.000111792
16.6288 -0.00362714 -0.000109485
16.7437 -0.00357735 -0.000107235
16.859 -0.00352845 -0.00010504
16.9746 -0.00348043 -0.0001029
17.0905 -0.00343326 -0.000100812
17.2067 -0.00338692 -9.87747e-05
17.3232 -0.00334138 -9.67866e-05
17.4401 -0.00329664 -9.48462e-05
17.5572 -0.00325267 -9.29522e-05
17.6748 -0.00320944 -9.1103e-05
17.7926 -0.00316696 -8.92975e-05
17.9108 -0.00312519 -8.75342e-05
18.0294 -0.00308411 -8.5812e-05
18.1483 -0.00304372 -8.41296e-05
18.2676 -0.003004 -8.24859e-05
18.3873 -0.00296493 -8.08798e-05
18.5074 -0.0029265 -7.93102e-05
18.6278 -0.00288868 -7.77761e-05
18.7487 -0.00285148 -7.62764e-05
18.8699 -0.00281486 -7.48102e-05
18.9916 -0.00277883 -7.33765e-05
19.1137 -0.00274336 -7.19745e-05
19.2362 -0.00270844 -7.06031e-05
19.3592 -0.00267407 -6.92617e-05
19.4826 -0.00264022 -6.79493e-05
19.6065 -0.00260689 -6.66651e-05
19.7309 -0.00257406 -6.54085e-05
19.8557 -0.00254172 -6.41785e-05
19.9811 -0.00250987 -6.29746e-05
20.1069 -0.00247849 -6.17959e-05
20.2333 -0.00244757 -6.06419e-05
20.3602 -0.0024171 -5.95118e-05
20.4876 -0.00238707 -5.84049e-05
20.6156 -0.00235747 -5.73208e-05
20.7441 -0.00232828 -5.62588e-05
20.8732 -0.00229952 -5.52182e-05
21.0029 -0.00227115 -5.41985e-05
21.1332 -0.00224317 -5.31993e-05
21.2642 -0.00221558 -5.22198e-05
21.3958 -0.00218836 -5.12596e-05
21.528 -0.00216151 -5.03183e-05
21.6609 -0.00213502 -4.93952e-05
21.7945 -0.00210888 -4.849e-05
21.9288 -0.00208308 -4.76021e-05
22.0639 -0.00205762 -4.67311e-05
22.1997 -0.00203248 -4.58766e-05
22.3363 -0.00200766 -4.50381e-05
22.4736 -0.00198315 -4.42152e-05
22.6118 -0.00195895 -4.34075e-05
22.7509 -0.00193504 -4.26146e-05
22.8908 -0.00191142 -4.18362e-05
23.0316 -0.00188809 -4.10717e-05
23.1733 -0.00186502 -4.03209e-05
23.316 -0.00184223 -3.95834e-05
23.4597 -0.0018197 -3.88589e-05
23.6044 -0.00179742 -3.81469e-05
23.7502 -0.00177539 -3.74472e-05
23.8971 -0.0017536 -3.67594e-05
24.0451 -0.00173205 -3.60832e-05
24.1944 -0.00171072 -3.54182e-05
24.3448 -0.00168961 -3.47642e-05
24.4966 -0.00166871 -3.41208e-05
24.6496 -0.00164802 -3.34878e-05
24.8041 -0.00162753 -3.28647e-05
24.9601 -0.00160723 -3.22514e-05
25.1175 -0.00158712 -3.16474e-05
25.2766 -0.00156718 -3.10525e-05
25.4373 -0.00154741 -3.04665e-05
25.5998 -0.00152781 -2.98889e-05
25.7641 -0.00150836 -2.93195e-05
25.9304 -0.00148905 -2.8758e-05
26.0988 -0.00146988 -2.82041e-05
26.2693 -0.00145083 -2.76574e-05
26.4421 -0.00143191 -2.71176e-05
26.6174 -0.00141309 -2.65844e-05
26.7954 -0.00139436 -2.60574e-05
26.9761 -0.00137572 -2.55363e-05
27.1598 -0.00135715 -2.50206e-05
27.3468 -0.00133863 -2.451e-05
27.5373 -0.00132015 -2.4004e-05
27.7317 -0.0013017 -2.35021e-05
27.9302 -0.00128324 -2.30037e-05
28.1333 -0.00126476 -2.25083e-05
28.3415 -0.00124622 -2.20151e-05
28.5554 -0.0012276 -2.15232e-05
28.7758 -0.00120886 -2.10319e-05
29.0035 -0.00118993 -2.05397e-05
29.2396 -0.00117077 -2.00453e-05
29.4858 -0.00115128 -1.95467e-05
29.7441 -0.00113136 -1.90412e-05
30.0173 -0.00111083 -1.85251e-05
30.3101 -0.00108946 -1.79929e-05
30.6297 -0.00106683 -1.74347e-05
30.9905 -0.00104211 -1.6832e-05
31.4301 -0.00101314 -1.61347e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.125Nc1QuantumOneLoop/GApTwoLoop.txt <==
-31.4301 -0.00101313 1.61346e-05
-30.9905 -0.0010421 1.68319e-05
-30.6297 -0.00106682 1.74346e-05
-30.3101 -0.00108946 1.79927e-05
-30.0173 -0.00111083 1.8525e-05
-29.7441 -0.00113135 1.9041e-05
-29.4858 -0.00115128 1.95465e-05
-29.2396 -0.00117076 2.00451e-05
-29.0035 -0.00118993 2.05395e-05
-28.7758 -0.00120885 2.10316e-05
-28.5554 -0.0012276 2.1523e-05
-28.3415 -0.00124622 2.20148e-05
-28.1333 -0.00126475 2.2508e-05
-27.9302 -0.00128323 2.30035e-05
-27.7317 -0.00130169 2.35018e-05
-27.5373 -0.00132015 2.40037e-05
-27.3468 -0.00133862 2.45098e-05
-27.1598 -0.00135714 2.50204e-05
-26.9761 -0.00137571 2.5536e-05
-26.7954 -0.00139435 2.60571e-05
-26.6174 -0.00141308 2.65841e-05
-26.4421 -0.0014319 2.71173e-05
-26.2693 -0.00145082 2.7657e-05
-26.0988 -0.00146987 2.82037e-05
-25.9304 -0.00148904 2.87577e-05
-25.7641 -0.00150835 2.93192e-05
-25.5998 -0.0015278 2.98885e-05
-25.4373 -0.0015474 3.04661e-05
-25.2766 -0.00156717 3.10521e-05
-25.1175 -0.00158711 3.1647e-05
-24.9601 -0.00160722 3.22509e-05
-24.8041 -0.00162752 3.28643e-05
-24.6496 -0.00164801 3.34873e-05
-24.4966 -0.0016687 3.41204e-05
-24.3448 -0.0016896 3.47637e-05
-24.1944 -0.00171071 3.54177e-05
-24.0451 -0.00173203 3.60827e-05
-23.8971 -0.00175359 3.67589e-05
-23.7502 -0.00177538 3.74466e-05
-23.6044 -0.00179741 3.81463e-05
-23.4597 -0.00181969 3.88583e-05
-23.316 -0.00184222 3.95828e-05
-23.1733 -0.00186501 4.03203e-05
-23.0316 -0.00188807 4.10711e-05
-22.8908 -0.00191141 4.18355e-05
-22.7509 -0.00193503 4.26139e-05
-22.6118 -0.00195893 4.34068e-05
-22.4736 -0.00198314 4.42145e-05
-22.3363 -0.00200764 4.50373e-05
-22.1997 -0.00203246 4.58758e-05
-22.0639 -0.0020576 4.67303e-05
-21.9288 -0.00208307 4.76013e-05
-21.7945 -0.00210886 4.84891e-05
-21.6609 -0.002135 4.93943e-05
-21.528 -0.0021615 5.03174e-05
-21.3958 -0.00218834 5.12587e-05
-21.2642 -0.00221556 5.22188e-05
-21.1332 -0.00224315 5.31983e-05
-21.0029 -0.00227113 5.41975e-05
-20.8732 -0.00229949 5.52171e-05
-20.7441 -0.00232826 5.62577e-05
-20.6156 -0.00235744 5.73197e-05
-20.4876 -0.00238704 5.84038e-05
-20.3602 -0.00241707 5.95105e-05
-20.2333 -0.00244754 6.06406e-05
-20.1069 -0.00247846 6.17946e-05
-19.9811 -0.00250985 6.29733e-05
-19.8557 -0.0025417 6.41772e-05
-19.7309 -0.00257403 6.54071e-05
-19.6065 -0.00260686 6.66637e-05
-19.4826 -0.00264019 6.79478e-05
-19.3592 -0.00267404 6.92601e-05
-19.2362 -0.00270841 7.06015e-05
-19.1137 -0.00274333 7.19728e-05
-18.9916 -0.00277879 7.33748e-05
-18.8699 -0.00281483 7.48085e-05
-18.7487 -0.00285144 7.62746e-05
-18.6278 -0.00288865 7.77742e-05
-18.5074 -0.00292646 7.93083e-05
-18.3873 -0.00296489 8.08778e-05
-18.2676 -0.00300396 8.24838e-05
-18.1483 -0.00304369 8.41274e-05
-18.0294 -0.00308407 8.58097e-05
-17.9108 -0.00312514 8.75319e-05
-17.7926 -0.00316691 8.92951e-05
-17.6748 -0.0032094 9.11006e-05
-17.5572 -0.00325262 9.29497e-05
-17.4401 -0.00329659 9.48436e-05
-17.3232 -0.00334134 9.67839e-05
-17.2067 -0.00338687 9.87719e-05
-17.0905 -0.00343321 0.000100809
-16.9746 -0.00348038 0.000102897
-16.859 -0.0035284 0.000105037
-16.7437 -0.00357729 0.000107231
-16.6288 -0.00362708 0.000109481
-16.5141 -0.00367779 0.000111789
-16.3997 -0.00372943 0.000114156
-16.2856 -0.00378204 0.000116584
-16.1717 -0.00383564 0.000119075
-16.0582 -0.00389025 0.000121631
-15.9449 -0.00394591 0.000124255
-15.8319 -0.00400263 0.000126949
-15.7191 -0.00406046 0.000129715
-15.6066 -0.00411941 0.000132555
-15.4943 -0.00417952 0.000135473
-15.3823 -0.00424082 0.00013847
-15.2705 -0.00430334 0.000141549
-15.159 -0.00436712 0.000144713
-15.0477 -0.00443219 0.000147966
-14.9367 -0.00449858 0.00015131
-14.8258 -0.00456634 0.000154748
-14.7152 -0.0046355 0.000158284
-14.6049 -0.0047061 0.000161921
-14.4947 -0.00477818 0.000165663
-14.3848 -0.00485179 0.000169514
-14.275 -0.00492697 0.000173478
-14.1655 -0.00500376 0.000177559
-14.0562 -0.00508221 0.00018176
-13.9471 -0.00516238 0.000186088
-13.8382 -0.00524431 0.000190545
-13.7294 -0.00532805 0.000195138
-13.6209 -0.00541367 0.000199872
-13.5126 -0.00550121 0.000204751
-13.4044 -0.00559074 0.000209782
-13.2965 -0.00568232 0.00021497
-13.1887 -0.00577601 0.000220322
-13.0811 -0.00587187 0.000225845
-12.9737 -0.00596999 0.000231543
-12.8664 -0.00607042 0.000237426
-12.7593 -0.00617324 0.000243501
-12.6524 -0.00627854 0.000249775
-12.5457 -0.00638638 0.000256256
-12.4391 -0.00649686 0.000262953
-12.3327 -0.00661007 0.000269876
-12.2265 -0.00672608 0.000277033
-12.1204 -0.00684501 0.000284435
-12.0144 -0.00696694 0.000292092
-11.9086 -0.00709198 0.000300016
-11.803 -0.00722024 0.000308217
-11.6975 -0.00735183 0.000316709
-11.5922 -0.00748687 0.000325503
-11.487 -0.00762547 0.000334615
-11.3819 -0.00776778 0.000344057
-11.277 -0.00791392 0.000353846
-11.1722 -0.00806403 0.000363997
-11.0676 -0.00821825 0.000374527
-10.9631 -0.00837675 0.000385454
-10.8587 -0.00853968 0.000396797
-10.7545 -0.00870721 0.000408575
-10.6503 -0.00887951 0.00042081
-10.5463 -0.00905677 0.000433524
-10.4425 -0.00923918 0.000446741
-10.3387 -0.00942695 0.000460485
-10.2351 -0.00962029 0.000474784
-10.1316 -0.00981942 0.000489665
-10.0282 -0.0100246 0.000505159
-9.92496 -0.010236 0.000521297
-9.82181 -0.010454 0.000538113
-9.71877 -0.0106787 0.000555643
-9.61583 -0.0109106 0.000573925
-9.51301 -0.0111499 0.000593001
-9.4103 -0.0113969 0.000612913
-9.30769 -0.0116519 0.000633707
-9.20518 -0.0119154 0.000655434
-9.10278 -0.0121876 0.000678147
-9.00048 -0.012469 0.000701901
-8.89828 -0.0127601 0.000726757
-8.79618 -0.0130611 0.00075278
-8.69417 -0.0133728 0.000780039
-8.59226 -0.0136954 0.000808608
-8.49044 -0.0140296 0.000838568
-8.38872 -0.0143758 0.000870004
-8.28708 -0.0147348 0.000903008
-8.18554 -0.0151072 0.000937679
-8.08408 -0.0154935 0.000974124
-7.98271 -0.0158945 0.00101246
-7.88143 -0.0163111 0.00105281
-7.78023 -0.0167439 0.0010953
-7.67911 -0.0171939 0.00114009
-7.57807 -0.017662 0.00118733
-7.47712 -0.0181492 0.00123719
-7.37624 -0.0186565 0.00128985
-7.27544 -0.0191851 0.00134552
-7.17471 -0.0197362 0.00140442
-7.07406 -0.020311 0.00146678
-6.97348 -0.020911 0.00153285
-6.87298 -0.0215377 0.00160294
-6.77254 -0.0221927 0.00167733
-6.67218 -0.0228777 0.00175638
-6.57188 -0.0235946 0.00184045
-6.47166 -0.0243454 0.00192995
-6.37149 -0.0251324 0.00202533
-6.2714 -0.0259579 0.00212709
-6.17136 -0.0268244 0.00223576
-6.07139 -0.0277348 0.00235195
-5.97148 -0.0286921 0.00247632
-5.87163 -0.0296995 0.00260962
-5.77184 -0.0307608 0.00275266
-5.67211 -0.0318798 0.00290636
-5.57243 -0.0330607 0.00307174
-5.47281 -0.0343084 0.00324994
-5.37325 -0.035628 0.00344223
-5.27373 -0.0370252 0.00365005
-5.17427 -0.0385061 0.00387502
-5.07487 -0.0400779 0.00411896
-4.97551 -0.0417479 0.00438393
-4.8762 -0.0435249 0.00467228
-4.77694 -0.0454181 0.00498668
-4.67772 -0.047438 0.00533016
-4.57855 -0.0495963 0.00570622
-4.47943 -0.0519062 0.00611886
-4.38035 -0.0543823 0.00657272
-4.28131 -0.0570411 0.00707314
-4.18232 -0.0599014 0.00762635
-4.08336 -0.0629842 0.00823963
-3.98445 -0.0663136 0.00892148
-3.88557 -0.069917 0.00968196
-3.78673 -0.0738258 0.010533
-3.68793 -0.0780758 0.0114886
-3.58916 -0.0827087 0.0125659
-3.49043 -0.0877724 0.0137851
-3.39173 -0.0933231 0.015171
-3.29307 -0.0994259 0.0167536
-3.19443 -0.106158 0.0185698
-3.09583 -0.11361 0.0206652
-2.99725 -0.121891 0.0230965
-2.89871 -0.13113 0.0259356
-2.80019 -0.141485 0.0292738
-2.7017 -0.153146 0.0332295
-2.60323 -0.166348 0.0379575
-2.50479 -0.181378 0.0436629
-2.40638 -0.198595 0.050622
-2.30798 -0.218448 0.0592125
-2.20961 -0.241506 0.0699606
-2.11126 -0.268492 0.0836157
-2.01293 -0.30033 0.10127
-1.91462 -0.338201 0.124557
-1.81632 -0.383593 0.155996
-1.71804 -0.438296 0.199596
-1.61978 -0.504208 0.261953
-1.52154 -0.582466 0.354276
-1.42331 -0.670453 0.49595
-1.32509 -0.752296 0.719556
-1.22689 -0.771801 1.06951
-1.12869 -0.581997 1.5492
-1.03051 -0.00236324 1.9362
-0.932337 0.752244 1.83108
-0.834173 1.18526 1.35642
-0.736016 1.27998 0.908951
-0.637867 1.23409 0.602904
-0.539723 1.15644 0.406218
-0.441585 1.08395 0.276846
-0.343451 1.02618 0.187174
-0.24532 0.984271 0.12082
-0.147191 0.957255 0.0678853
-0.0490634 0.944054 0.0219096
0.0490634 0.944054 -0.0219096
0.147191 0.957255 -0.0678853
0.24532 0.984271 -0.12082
0.343451 1.02618 -0.187174
0.441585 1.08395 -0.276846
0.539723 1.15644 -0.406218
0.637867 1.23409 -0.602904
0.736016 1.27998 -0.908951
0.834173 1.18526 -1.35642
0.932337 0.752244 -1.83108
1.03051 -0.00236324 -1.9362
1.12869 -0.581997 -1.5492
1.22689 -0.771801 -1.06951
1.32509 -0.752296 -0.719556
1.42331 -0.670453 -0.49595
1.52154 -0.582466 -0.354276
1.61978 -0.504208 -0.261953
1.71804 -0.438296 -0.199596
1.81632 -0.383593 -0.155996
1.91462 -0.338201 -0.124557
2.01293 -0.30033 -0.10127
2.11126 -0.268492 -0.0836157
2.20961 -0.241506 -0.0699606
2.30798 -0.218448 -0.0592125
2.40638 -0.198595 -0.050622
2.50479 -0.181378 -0.0436629
2.60323 -0.166348 -0.0379575
2.7017 -0.153146 -0.0332295
2.80019 -0.141485 -0.0292738
2.89871 -0.13113 -0.0259356
2.99725 -0.121891 -0.0230965
3.09583 -0.11361 -0.0206652
3.19443 -0.106158 -0.0185698
3.29307 -0.0994259 -0.0167536
3.39173 -0.0933231 -0.015171
3.49043 -0.0877724 -0.0137851
3.58916 -0.0827087 -0.0125659
3.68793 -0.0780758 -0.0114886
3.78673 -0.0738258 -0.010533
3.88557 -0.069917 -0.00968196
3.98445 -0.0663136 -0.00892148
4.08336 -0.0629842 -0.00823963
4.18232 -0.0599014 -0.00762635
4.28131 -0.0570411 -0.00707314
4.38035 -0.0543823 -0.00657272
4.47943 -0.0519062 -0.00611886
4.57855 -0.0495963 -0.00570622
4.67772 -0.047438 -0.00533016
4.77694 -0.0454181 -0.00498668
4.8762 -0.0435249 -0.00467228
4.97551 -0.0417479 -0.00438393
5.07487 -0.0400779 -0.00411896
5.17427 -0.0385061 -0.00387502
5.27373 -0.0370252 -0.00365005
5.37325 -0.035628 -0.00344223
5.47281 -0.0343084 -0.00324994
5.57243 -0.0330607 -0.00307174
5.67211 -0.0318798 -0.00290636
5.77184 -0.0307608 -0.00275266
5.87163 -0.0296995 -0.00260962
5.97148 -0.0286921 -0.00247632
6.07139 -0.0277348 -0.00235195
6.17136 -0.0268244 -0.00223576
6.2714 -0.0259579 -0.00212709
6.37149 -0.0251324 -0.00202533
6.47166 -0.0243454 -0.00192995
6.57188 -0.0235946 -0.00184045
6.67218 -0.0228777 -0.00175638
6.77254 -0.0221927 -0.00167733
6.87298 -0.0215377 -0.00160294
6.97348 -0.020911 -0.00153285
7.07406 -0.020311 -0.00146678
7.17471 -0.0197362 -0.00140442
7.27544 -0.0191851 -0.00134552
7.37624 -0.0186565 -0.00128985
7.47712 -0.0181492 -0.00123719
7.57807 -0.017662 -0.00118733
7.67911 -0.0171939 -0.00114009
7.78023 -0.0167439 -0.0010953
7.88143 -0.0163111 -0.00105281
7.98271 -0.0158945 -0.00101246
8.08408 -0.0154935 -0.000974124
8.18554 -0.0151072 -0.000937679
8.28708 -0.0147348 -0.000903008
8.38872 -0.0143758 -0.000870004
8.49044 -0.0140296 -0.000838568
8.59226 -0.0136954 -0.000808608
8.69417 -0.0133728 -0.000780039
8.79618 -0.0130611 -0.00075278
8.89828 -0.0127601 -0.000726757
9.00048 -0.012469 -0.000701901
9.10278 -0.0121876 -0.000678147
9.20518 -0.0119154 -0.000655434
9.30769 -0.0116519 -0.000633707
9.4103 -0.0113969 -0.000612913
9.51301 -0.0111499 -0.000593001
9.61583 -0.0109106 -0.000573925
9.71877 -0.0106787 -0.000555643
9.82181 -0.010454 -0.000538113
9.92496 -0.010236 -0.000521297
10.0282 -0.0100246 -0.000505159
10.1316 -0.00981942 -0.000489665
10.2351 -0.00962029 -0.000474784
10.3387 -0.00942695 -0.000460485
10.4425 -0.00923918 -0.000446741
10.5463 -0.00905677 -0.000433524
10.6503 -0.00887951 -0.00042081
10.7545 -0.00870721 -0.000408575
10.8587 -0.00853968 -0.000396797
10.9631 -0.00837675 -0.000385454
11.0676 -0.00821825 -0.000374527
11.1722 -0.00806403 -0.000363997
11.277 -0.00791392 -0.000353846
11.3819 -0.00776778 -0.000344057
11.487 -0.00762547 -0.000334615
11.5922 -0.00748687 -0.000325503
11.6975 -0.00735183 -0.000316709
11.803 -0.00722024 -0.000308217
11.9086 -0.00709198 -0.000300016
12.0144 -0.00696694 -0.000292092
12.1204 -0.00684501 -0.000284435
12.2265 -0.00672608 -0.000277033
12.3327 -0.00661007 -0.000269876
12.4391 -0.00649686 -0.000262953
12.5457 -0.00638638 -0.000256256
12.6524 -0.00627854 -0.000249775
12.7593 -0.00617324 -0.000243501
12.8664 -0.00607042 -0.000237426
12.9737 -0.00596999 -0.000231543
13.0811 -0.00587187 -0.000225845
13.1887 -0.00577601 -0.000220322
13.2965 -0.00568232 -0.00021497
13.4044 -0.00559074 -0.000209782
13.5126 -0.00550121 -0.000204751
13.6209 -0.00541367 -0.000199872
13.7294 -0.00532805 -0.000195138
13.8382 -0.00524431 -0.000190545
13.9471 -0.00516238 -0.000186088
14.0562 -0.00508221 -0.00018176
14.1655 -0.00500376 -0.000177559
14.275 -0.00492697 -0.000173478
14.3848 -0.00485179 -0.000169514
14.4947 -0.00477818 -0.000165663
14.6049 -0.0047061 -0.000161921
14.7152 -0.0046355 -0.000158284
14.8258 -0.00456634 -0.000154748
14.9367 -0.00449858 -0.00015131
15.0477 -0.00443219 -0.000147966
15.159 -0.00436712 -0.000144713
15.2705 -0.00430334 -0.000141549
15.3823 -0.00424082 -0.00013847
15.4943 -0.00417952 -0.000135473
15.6066 -0.00411941 -0.000132555
15.7191 -0.00406046 -0.000129715
15.8319 -0.00400263 -0.000126949
15.9449 -0.00394591 -0.000124255
16.0582 -0.00389025 -0.000121631
16.1717 -0.00383564 -0.000119075
16.2856 -0.00378204 -0.000116584
16.3997 -0.00372943 -0.000114156
16.5141 -0.00367779 -0.000111789
16.6288 -0.00362708 -0.000109481
16.7437 -0.00357729 -0.000107231
16.859 -0.0035284 -0.000105037
16.9746 -0.00348038 -0.000102897
17.0905 -0.00343321 -0.000100809
17.2067 -0.00338687 -9.87719e-05
17.3232 -0.00334134 -9.67839e-05
17.4401 -0.00329659 -9.48436e-05
17.5572 -0.00325262 -9.29497e-05
17.6748 -0.0032094 -9.11006e-05
17.7926 -0.00316691 -8.92951e-05
17.9108 -0.00312514 -8.75319e-05
18.0294 -0.00308407 -8.58097e-05
18.1483 -0.00304369 -8.41274e-05
18.2676 -0.00300396 -8.24838e-05
18.3873 -0.00296489 -8.08778e-05
18.5074 -0.00292646 -7.93083e-05
18.6278 -0.00288865 -7.77742e-05
18.7487 -0.00285144 -7.62746e-05
18.8699 -0.00281483 -7.48085e-05
18.9916 -0.00277879 -7.33748e-05
19.1137 -0.00274333 -7.19728e-05
19.2362 -0.00270841 -7.06015e-05
19.3592 -0.00267404 -6.92601e-05
19.4826 -0.00264019 -6.79478e-05
19.6065 -0.00260686 -6.66637e-05
19.7309 -0.00257403 -6.54071e-05
19.8557 -0.0025417 -6.41772e-05
19.9811 -0.00250985 -6.29733e-05
20.1069 -0.00247846 -6.17946e-05
20.2333 -0.00244754 -6.06406e-05
20.3602 -0.00241707 -5.95105e-05
20.4876 -0.00238704 -5.84038e-05
20.6156 -0.00235744 -5.73197e-05
20.7441 -0.00232826 -5.62577e-05
20.8732 -0.00229949 -5.52171e-05
21.0029 -0.00227113 -5.41975e-05
21.1332 -0.00224315 -5.31983e-05
21.2642 -0.00221556 -5.22188e-05
21.3958 -0.00218834 -5.12587e-05
21.528 -0.0021615 -5.03174e-05
21.6609 -0.002135 -4.93943e-05
21.7945 -0.00210886 -4.84891e-05
21.9288 -0.00208307 -4.76013e-05
22.0639 -0.0020576 -4.67303e-05
22.1997 -0.00203246 -4.58758e-05
22.3363 -0.00200764 -4.50373e-05
22.4736 -0.00198314 -4.42145e-05
22.6118 -0.00195893 -4.34068e-05
22.7509 -0.00193503 -4.26139e-05
22.8908 -0.00191141 -4.18355e-05
23.0316 -0.00188807 -4.10711e-05
23.1733 -0.00186501 -4.03203e-05
23.316 -0.00184222 -3.95828e-05
23.4597 -0.00181969 -3.88583e-05
23.6044 -0.00179741 -3.81463e-05
23.7502 -0.00177538 -3.74466e-05
23.8971 -0.00175359 -3.67589e-05
24.0451 -0.00173203 -3.60827e-05
24.1944 -0.00171071 -3.54177e-05
24.3448 -0.0016896 -3.47637e-05
24.4966 -0.0016687 -3.41204e-05
24.6496 -0.00164801 -3.34873e-05
24.8041 -0.00162752 -3.28643e-05
24.9601 -0.00160722 -3.22509e-05
25.1175 -0.00158711 -3.1647e-05
25.2766 -0.00156717 -3.10521e-05
25.4373 -0.0015474 -3.04661e-05
25.5998 -0.0015278 -2.98885e-05
25.7641 -0.00150835 -2.93192e-05
25.9304 -0.00148904 -2.87577e-05
26.0988 -0.00146987 -2.82037e-05
26.2693 -0.00145082 -2.7657e-05
26.4421 -0.0014319 -2.71173e-05
26.6174 -0.00141308 -2.65841e-05
26.7954 -0.00139435 -2.60571e-05
26.9761 -0.00137571 -2.5536e-05
27.1598 -0.00135714 -2.50204e-05
27.3468 -0.00133862 -2.45098e-05
27.5373 -0.00132015 -2.40037e-05
27.7317 -0.00130169 -2.35018e-05
27.9302 -0.00128323 -2.30035e-05
28.1333 -0.00126475 -2.2508e-05
28.3415 -0.00124622 -2.20148e-05
28.5554 -0.0012276 -2.1523e-05
28.7758 -0.00120885 -2.10316e-05
29.0035 -0.00118993 -2.05395e-05
29.2396 -0.00117076 -2.00451e-05
29.4858 -0.00115128 -1.95465e-05
29.7441 -0.00113135 -1.9041e-05
30.0173 -0.00111083 -1.8525e-05
30.3101 -0.00108946 -1.79927e-05
30.6297 -0.00106682 -1.74346e-05
30.9905 -0.0010421 -1.68319e-05
31.4301 -0.00101313 -1.61346e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.125Nc1QuantumOneLoop/GAp_FRG.txt <==
-31.4301 -0.00101313 1.61345e-05
-30.9905 -0.0010421 1.68318e-05
-30.6297 -0.00106682 1.74345e-05
-30.3101 -0.00108946 1.79926e-05
-30.0173 -0.00111083 1.85249e-05
-29.7441 -0.00113135 1.90409e-05
-29.4858 -0.00115128 1.95464e-05
-29.2396 -0.00117076 2.0045e-05
-29.0035 -0.00118992 2.05394e-05
-28.7758 -0.00120885 2.10316e-05
-28.5554 -0.00122759 2.15229e-05
-28.3415 -0.00124621 2.20147e-05
-28.1333 -0.00126475 2.25079e-05
-27.9302 -0.00128323 2.30034e-05
-27.7317 -0.00130169 2.35017e-05
-27.5373 -0.00132014 2.40036e-05
-27.3468 -0.00133862 2.45096e-05
-27.1598 -0.00135714 2.50202e-05
-26.9761 -0.00137571 2.55359e-05
-26.7954 -0.00139435 2.6057e-05
-26.6174 -0.00141307 2.6584e-05
-26.4421 -0.00143189 2.71171e-05
-26.2693 -0.00145082 2.76569e-05
-26.0988 -0.00146986 2.82036e-05
-25.9304 -0.00148903 2.87575e-05
-25.7641 -0.00150834 2.9319e-05
-25.5998 -0.00152779 2.98884e-05
-25.4373 -0.0015474 3.04659e-05
-25.2766 -0.00156717 3.1052e-05
-25.1175 -0.0015871 3.16468e-05
-24.9601 -0.00160722 3.22507e-05
-24.8041 -0.00162752 3.28641e-05
-24.6496 -0.00164801 3.34871e-05
-24.4966 -0.0016687 3.41202e-05
-24.3448 -0.00168959 3.47635e-05
-24.1944 -0.0017107 3.54175e-05
-24.0451 -0.00173203 3.60824e-05
-23.8971 -0.00175358 3.67586e-05
-23.7502 -0.00177537 3.74464e-05
-23.6044 -0.0017974 3.81461e-05
-23.4597 -0.00181968 3.8858e-05
-23.316 -0.00184221 3.95826e-05
-23.1733 -0.001865 4.032e-05
-23.0316 -0.00188806 4.10708e-05
-22.8908 -0.0019114 4.18352e-05
-22.7509 -0.00193502 4.26137e-05
-22.6118 -0.00195893 4.34065e-05
-22.4736 -0.00198313 4.42142e-05
-22.3363 -0.00200764 4.5037e-05
-22.1997 -0.00203246 4.58755e-05
-22.0639 -0.00205759 4.673e-05
-21.9288 -0.00208306 4.76009e-05
-21.7945 -0.00210886 4.84888e-05
-21.6609 -0.002135 4.9394e-05
-21.528 -0.00216149 5.0317e-05
-21.3958 -0.00218834 5.12583e-05
-21.2642 -0.00221555 5.22184e-05
-21.1332 -0.00224314 5.31978e-05
-21.0029 -0.00227112 5.41971e-05
-20.8732 -0.00229948 5.52167e-05
-20.7441 -0.00232825 5.62572e-05
-20.6156 -0.00235743 5.73192e-05
-20.4876 -0.00238703 5.84033e-05
-20.3602 -0.00241706 5.951e-05
-20.2333 -0.00244753 6.06401e-05
-20.1069 -0.00247845 6.17941e-05
-19.9811 -0.00250983 6.29727e-05
-19.8557 -0.00254169 6.41766e-05
-19.7309 -0.00257402 6.54065e-05
-19.6065 -0.00260685 6.66631e-05
-19.4826 -0.00264018 6.79472e-05
-19.3592 -0.00267402 6.92595e-05
-19.2362 -0.0027084 7.06009e-05
-19.1137 -0.00274331 7.19721e-05
-18.9916 -0.00277878 7.33741e-05
-18.8699 -0.00281481 7.48077e-05
-18.7487 -0.00285143 7.62738e-05
-18.6278 -0.00288863 7.77734e-05
-18.5074 -0.00292645 7.93075e-05
-18.3873 -0.00296488 8.0877e-05
-18.2676 -0.00300395 8.2483e-05
-18.1483 -0.00304367 8.41265e-05
-18.0294 -0.00308406 8.58088e-05
-17.9108 -0.00312513 8.75309e-05
-17.7926 -0.0031669 8.92941e-05
-17.6748 -0.00320938 9.10996e-05
-17.5572 -0.0032526 9.29486e-05
-17.4401 -0.00329657 9.48425e-05
-17.3232 -0.00334132 9.67828e-05
-17.2067 -0.00338685 9.87707e-05
-17.0905 -0.00343319 0.000100808
-16.9746 -0.00348036 0.000102896
-16.859 -0.00352838 0.000105036
-16.7437 -0.00357727 0.00010723
-16.6288 -0.00362706 0.00010948
-16.5141 -0.00367776 0.000111787
-16.3997 -0.00372941 0.000114154
-16.2856 -0.00378201 0.000116582
-16.1717 -0.00383561 0.000119073
-16.0582 -0.00389022 0.00012163
-15.9449 -0.00394588 0.000124254
-15.8319 -0.00400261 0.000126947
-15.7191 -0.00406043 0.000129713
-15.6066 -0.00411938 0.000132553
-15.4943 -0.00417949 0.000135471
-15.3823 -0.00424079 0.000138467
-15.2705 -0.00430331 0.000141547
-15.159 -0.00436709 0.000144711
-15.0477 -0.00443215 0.000147963
-14.9367 -0.00449855 0.000151307
-14.8258 -0.0045663 0.000154745
-14.7152 -0.00463546 0.000158281
-14.6049 -0.00470606 0.000161918
-14.4947 -0.00477814 0.000165661
-14.3848 -0.00485175 0.000169511
-14.275 -0.00492692 0.000173475
-14.1655 -0.00500371 0.000177555
-14.0562 -0.00508217 0.000181757
-13.9471 -0.00516233 0.000186084
-13.8382 -0.00524426 0.000190542
-13.7294 -0.005328 0.000195135
-13.6209 -0.00541362 0.000199868
-13.5126 -0.00550116 0.000204747
-13.4044 -0.00559069 0.000209778
-13.2965 -0.00568226 0.000214966
-13.1887 -0.00577595 0.000220318
-13.0811 -0.00587181 0.00022584
-12.9737 -0.00596992 0.000231539
-12.8664 -0.00607035 0.000237421
-12.7593 -0.00617317 0.000243496
-12.6524 -0.00627847 0.000249769
-12.5457 -0.00638631 0.00025625
-12.4391 -0.00649679 0.000262947
-12.3327 -0.00660999 0.000269869
-12.2265 -0.006726 0.000277026
-12.1204 -0.00684492 0.000284428
-12.0144 -0.00696685 0.000292085
-11.9086 -0.00709189 0.000300008
-11.803 -0.00722015 0.000308209
-11.6975 -0.00735173 0.0003167
-11.5922 -0.00748677 0.000325495
-11.487 -0.00762537 0.000334606
-11.3819 -0.00776767 0.000344048
-11.277 -0.00791381 0.000353836
-11.1722 -0.00806391 0.000363987
-11.0676 -0.00821813 0.000374516
-10.9631 -0.00837663 0.000385443
-10.8587 -0.00853955 0.000396785
-10.7545 -0.00870707 0.000408562
-10.6503 -0.00887937 0.000420797
-10.5463 -0.00905662 0.00043351
-10.4425 -0.00923903 0.000446726
-10.3387 -0.00942679 0.00046047
-10.2351 -0.00962012 0.000474768
-10.1316 -0.00981925 0.000489648
-10.0282 -0.0100244 0.000505141
-9.92496 -0.0102358 0.000521278
-9.82181 -0.0104538 0.000538093
-9.71877 -0.0106785 0.000555622
-9.61583 -0.0109104 0.000573903
-9.51301 -0.0111497 0.000592977
-9.4103 -0.0113966 0.000612888
-9.30769 -0.0116517 0.000633681
-9.20518 -0.0119151 0.000655407
-9.10278 -0.0121873 0.000678117
-9.00048 -0.0124688 0.00070187
-8.89828 -0.0127598 0.000726724
-8.79618 -0.0130608 0.000752745
-8.69417 -0.0133724 0.000780002
-8.59226 -0.013695 0.000808569
-8.49044 -0.0140292 0.000838526
-8.38872 -0.0143755 0.000869959
-8.28708 -0.0147344 0.00090296
-8.18554 -0.0151068 0.000937628
-8.08408 -0.0154931 0.00097407
-7.98271 -0.0158941 0.0010124
-7.88143 -0.0163106 0.00105275
-7.78023 -0.0167434 0.00109524
-7.67911 -0.0171934 0.00114002
-7.57807 -0.0176615 0.00118725
-7.47712 -0.0181486 0.00123711
-7.37624 -0.0186559 0.00128977
-7.27544 -0.0191845 0.00134543
-7.17471 -0.0197355 0.00140432
-7.07406 -0.0203103 0.00146667
-6.97348 -0.0209102 0.00153274
-6.87298 -0.0215369 0.00160281
-6.77254 -0.0221918 0.0016772
-6.67218 -0.0228768 0.00175623
-6.57188 -0.0235936 0.00184029
-6.47166 -0.0243444 0.00192978
-6.37149 -0.0251313 0.00202515
-6.2714 -0.0259567 0.00212689
-6.17136 -0.0268231 0.00223554
-6.07139 -0.0277334 0.00235171
-5.97148 -0.0286906 0.00247606
-5.87163 -0.029698 0.00260934
-5.77184 -0.0307591 0.00275235
-5.67211 -0.031878 0.00290602
-5.57243 -0.0330588 0.00307137
-5.47281 -0.0343063 0.00324953
-5.37325 -0.0356258 0.00344178
-5.27373 -0.0370227 0.00364955
-5.17427 -0.0385035 0.00387446
-5.07487 -0.040075 0.00411834
-4.97551 -0.0417448 0.00438324
-4.8762 -0.0435215 0.00467151
-4.77694 -0.0454144 0.00498581
-4.67772 -0.047434 0.00532919
-4.57855 -0.0495919 0.00570512
-4.47943 -0.0519014 0.00611763
-4.38035 -0.054377 0.00657132
-4.28131 -0.0570353 0.00707154
-4.18232 -0.0598949 0.00762453
-4.08336 -0.0629771 0.00823754
-3.98445 -0.0663057 0.00891907
-3.88557 -0.0699082 0.00967917
-3.78673 -0.073816 0.0105297
-3.68793 -0.0780648 0.0114848
-3.58916 -0.0826964 0.0125614
-3.49043 -0.0877586 0.0137798
-3.39173 -0.0933074 0.0151646
-3.29307 -0.0994082 0.0167458
-3.19443 -0.106138 0.0185603
-3.09583 -0.113588 0.0206534
-2.99725 -0.121866 0.023082
-2.89871 -0.131102 0.0259177
-2.80019 -0.141454 0.0292521
-2.7017 -0.153112 0.0332035
-2.60323 -0.166309 0.0379267
-2.50479 -0.181335 0.0436266
-2.40638 -0.198545 0.050579
-2.30798 -0.218391 0.0591612
-2.20961 -0.241438 0.0698986
-2.11126 -0.26841 0.0835393
-2.01293 -0.300229 0.101173
-1.91462 -0.338076 0.124432
-1.81632 -0.383434 0.155828
-1.71804 -0.438092 0.199362
-1.61978 -0.503945 0.261611
-1.52154 -0.582131 0.353746
-1.42331 -0.670058 0.49508
-1.32509 -0.751974 0.718062
-1.22689 -0.772109 1.06698
-1.12869 -0.584467 1.54582
-1.03051 -0.00820639 1.93483
-0.932337 0.746668 1.83454
-0.834173 1.18336 1.36175
-0.736016 1.28064 0.91333
-0.637867 1.23577 0.605944
-0.539723 1.15838 0.408249
-0.441585 1.0859 0.278195
-0.343451 1.02806 0.188061
-0.24532 0.98607 0.121379
-0.147191 0.958996 0.0681939
-0.0490634 0.945766 0.0220084
0.0490634 0.945766 -0.0220084
0.147191 0.958996 -0.0681939
0.24532 0.98607 -0.121379
0.343451 1.02806 -0.188061
0.441585 1.0859 -0.278195
0.539723 1.15838 -0.408249
0.637867 1.23577 -0.605944
0.736016 1.28064 -0.91333
0.834173 1.18336 -1.36175
0.932337 0.746668 -1.83454
1.03051 -0.00820639 -1.93483
1.12869 -0.584467 -1.54582
1.22689 -0.772109 -1.06698
1.32509 -0.751974 -0.718062
1.42331 -0.670058 -0.49508
1.52154 -0.582131 -0.353746
1.61978 -0.503945 -0.261611
1.71804 -0.438092 -0.199362
1.81632 -0.383434 -0.155828
1.91462 -0.338076 -0.124432
2.01293 -0.300229 -0.101173
2.11126 -0.26841 -0.0835393
2.20961 -0.241438 -0.0698986
2.30798 -0.218391 -0.0591612
2.40638 -0.198545 -0.050579
2.50479 -0.181335 -0.0436266
2.60323 -0.166309 -0.0379267
2.7017 -0.153112 -0.0332035
2.80019 -0.141454 -0.0292521
2.89871 -0.131102 -0.0259177
2.99725 -0.121866 -0.023082
3.09583 -0.113588 -0.0206534
3.19443 -0.106138 -0.0185603
3.29307 -0.0994082 -0.0167458
3.39173 -0.0933074 -0.0151646
3.49043 -0.0877586 -0.0137798
3.58916 -0.0826964 -0.0125614
3.68793 -0.0780648 -0.0114848
3.78673 -0.073816 -0.0105297
3.88557 -0.0699082 -0.00967917
3.98445 -0.0663057 -0.00891907
4.08336 -0.0629771 -0.00823754
4.18232 -0.0598949 -0.00762453
4.28131 -0.0570353 -0.00707154
4.38035 -0.054377 -0.00657132
4.47943 -0.0519014 -0.00611763
4.57855 -0.0495919 -0.00570512
4.67772 -0.047434 -0.00532919
4.77694 -0.0454144 -0.00498581
4.8762 -0.0435215 -0.00467151
4.97551 -0.0417448 -0.00438324
5.07487 -0.040075 -0.00411834
5.17427 -0.0385035 -0.00387446
5.27373 -0.0370227 -0.00364955
5.37325 -0.0356258 -0.00344178
5.47281 -0.0343063 -0.00324953
5.57243 -0.0330588 -0.00307137
5.67211 -0.031878 -0.00290602
5.77184 -0.0307591 -0.00275235
5.87163 -0.029698 -0.00260934
5.97148 -0.0286906 -0.00247606
6.07139 -0.0277334 -0.00235171
6.17136 -0.0268231 -0.00223554
6.2714 -0.0259567 -0.00212689
6.37149 -0.0251313 -0.00202515
6.47166 -0.0243444 -0.00192978
6.57188 -0.0235936 -0.00184029
6.67218 -0.0228768 -0.00175623
6.77254 -0.0221918 -0.0016772
6.87298 -0.0215369 -0.00160281
6.97348 -0.0209102 -0.00153274
7.07406 -0.0203103 -0.00146667
7.17471 -0.0197355 -0.00140432
7.27544 -0.0191845 -0.00134543
7.37624 -0.0186559 -0.00128977
7.47712 -0.0181486 -0.00123711
7.57807 -0.0176615 -0.00118725
7.67911 -0.0171934 -0.00114002
7.78023 -0.0167434 -0.00109524
7.88143 -0.0163106 -0.00105275
7.98271 -0.0158941 -0.0010124
8.08408 -0.0154931 -0.00097407
8.18554 -0.0151068 -0.000937628
8.28708 -0.0147344 -0.00090296
8.38872 -0.0143755 -0.000869959
8.49044 -0.0140292 -0.000838526
8.59226 -0.013695 -0.000808569
8.69417 -0.0133724 -0.000780002
8.79618 -0.0130608 -0.000752745
8.89828 -0.0127598 -0.000726724
9.00048 -0.0124688 -0.00070187
9.10278 -0.0121873 -0.000678117
9.20518 -0.0119151 -0.000655407
9.30769 -0.0116517 -0.000633681
9.4103 -0.0113966 -0.000612888
9.51301 -0.0111497 -0.000592977
9.61583 -0.0109104 -0.000573903
9.71877 -0.0106785 -0.000555622
9.82181 -0.0104538 -0.000538093
9.92496 -0.0102358 -0.000521278
10.0282 -0.0100244 -0.000505141
10.1316 -0.00981925 -0.000489648
10.2351 -0.00962012 -0.000474768
10.3387 -0.00942679 -0.00046047
10.4425 -0.00923903 -0.000446726
10.5463 -0.00905662 -0.00043351
10.6503 -0.00887937 -0.000420797
10.7545 -0.00870707 -0.000408562
10.8587 -0.00853955 -0.000396785
10.9631 -0.00837663 -0.000385443
11.0676 -0.00821813 -0.000374516
11.1722 -0.00806391 -0.000363987
11.277 -0.00791381 -0.000353836
11.3819 -0.00776767 -0.000344048
11.487 -0.00762537 -0.000334606
11.5922 -0.00748677 -0.000325495
11.6975 -0.00735173 -0.0003167
11.803 -0.00722015 -0.000308209
11.9086 -0.00709189 -0.000300008
12.0144 -0.00696685 -0.000292085
12.1204 -0.00684492 -0.000284428
12.2265 -0.006726 -0.000277026
12.3327 -0.00660999 -0.000269869
12.4391 -0.00649679 -0.000262947
12.5457 -0.00638631 -0.00025625
12.6524 -0.00627847 -0.000249769
12.7593 -0.00617317 -0.000243496
12.8664 -0.00607035 -0.000237421
12.9737 -0.00596992 -0.000231539
13.0811 -0.00587181 -0.00022584
13.1887 -0.00577595 -0.000220318
13.2965 -0.00568226 -0.000214966
13.4044 -0.00559069 -0.000209778
13.5126 -0.00550116 -0.000204747
13.6209 -0.00541362 -0.000199868
13.7294 -0.005328 -0.000195135
13.8382 -0.00524426 -0.000190542
13.9471 -0.00516233 -0.000186084
14.0562 -0.00508217 -0.000181757
14.1655 -0.00500371 -0.000177555
14.275 -0.00492692 -0.000173475
14.3848 -0.00485175 -0.000169511
14.4947 -0.00477814 -0.000165661
14.6049 -0.00470606 -0.000161918
14.7152 -0.00463546 -0.000158281
14.8258 -0.0045663 -0.000154745
14.9367 -0.00449855 -0.000151307
15.0477 -0.00443215 -0.000147963
15.159 -0.00436709 -0.000144711
15.2705 -0.00430331 -0.000141547
15.3823 -0.00424079 -0.000138467
15.4943 -0.00417949 -0.000135471
15.6066 -0.00411938 -0.000132553
15.7191 -0.00406043 -0.000129713
15.8319 -0.00400261 -0.000126947
15.9449 -0.00394588 -0.000124254
16.0582 -0.00389022 -0.00012163
16.1717 -0.00383561 -0.000119073
16.2856 -0.00378201 -0.000116582
16.3997 -0.00372941 -0.000114154
16.5141 -0.00367776 -0.000111787
16.6288 -0.00362706 -0.00010948
16.7437 -0.00357727 -0.00010723
16.859 -0.00352838 -0.000105036
16.9746 -0.00348036 -0.000102896
17.0905 -0.00343319 -0.000100808
17.2067 -0.00338685 -9.87707e-05
17.3232 -0.00334132 -9.67828e-05
17.4401 -0.00329657 -9.48425e-05
17.5572 -0.0032526 -9.29486e-05
17.6748 -0.00320938 -9.10996e-05
17.7926 -0.0031669 -8.92941e-05
17.9108 -0.00312513 -8.75309e-05
18.0294 -0.00308406 -8.58088e-05
18.1483 -0.00304367 -8.41265e-05
18.2676 -0.00300395 -8.2483e-05
18.3873 -0.00296488 -8.0877e-05
18.5074 -0.00292645 -7.93075e-05
18.6278 -0.00288863 -7.77734e-05
18.7487 -0.00285143 -7.62738e-05
18.8699 -0.00281481 -7.48077e-05
18.9916 -0.00277878 -7.33741e-05
19.1137 -0.00274331 -7.19721e-05
19.2362 -0.0027084 -7.06009e-05
19.3592 -0.00267402 -6.92595e-05
19.4826 -0.00264018 -6.79472e-05
19.6065 -0.00260685 -6.66631e-05
19.7309 -0.00257402 -6.54065e-05
19.8557 -0.00254169 -6.41766e-05
19.9811 -0.00250983 -6.29727e-05
20.1069 -0.00247845 -6.17941e-05
20.2333 -0.00244753 -6.06401e-05
20.3602 -0.00241706 -5.951e-05
20.4876 -0.00238703 -5.84033e-05
20.6156 -0.00235743 -5.73192e-05
20.7441 -0.00232825 -5.62572e-05
20.8732 -0.00229948 -5.52167e-05
21.0029 -0.00227112 -5.41971e-05
21.1332 -0.00224314 -5.31978e-05
21.2642 -0.00221555 -5.22184e-05
21.3958 -0.00218834 -5.12583e-05
21.528 -0.00216149 -5.0317e-05
21.6609 -0.002135 -4.9394e-05
21.7945 -0.00210886 -4.84888e-05
21.9288 -0.00208306 -4.76009e-05
22.0639 -0.00205759 -4.673e-05
22.1997 -0.00203246 -4.58755e-05
22.3363 -0.00200764 -4.5037e-05
22.4736 -0.00198313 -4.42142e-05
22.6118 -0.00195893 -4.34065e-05
22.7509 -0.00193502 -4.26137e-05
22.8908 -0.0019114 -4.18352e-05
23.0316 -0.00188806 -4.10708e-05
23.1733 -0.001865 -4.032e-05
23.316 -0.00184221 -3.95826e-05
23.4597 -0.00181968 -3.8858e-05
23.6044 -0.0017974 -3.81461e-05
23.7502 -0.00177537 -3.74464e-05
23.8971 -0.00175358 -3.67586e-05
24.0451 -0.00173203 -3.60824e-05
24.1944 -0.0017107 -3.54175e-05
24.3448 -0.00168959 -3.47635e-05
24.4966 -0.0016687 -3.41202e-05
24.6496 -0.00164801 -3.34871e-05
24.8041 -0.00162752 -3.28641e-05
24.9601 -0.00160722 -3.22507e-05
25.1175 -0.0015871 -3.16468e-05
25.2766 -0.00156717 -3.1052e-05
25.4373 -0.0015474 -3.04659e-05
25.5998 -0.00152779 -2.98884e-05
25.7641 -0.00150834 -2.9319e-05
25.9304 -0.00148903 -2.87575e-05
26.0988 -0.00146986 -2.82036e-05
26.2693 -0.00145082 -2.76569e-05
26.4421 -0.00143189 -2.71171e-05
26.6174 -0.00141307 -2.6584e-05
26.7954 -0.00139435 -2.6057e-05
26.9761 -0.00137571 -2.55359e-05
27.1598 -0.00135714 -2.50202e-05
27.3468 -0.00133862 -2.45096e-05
27.5373 -0.00132014 -2.40036e-05
27.7317 -0.00130169 -2.35017e-05
27.9302 -0.00128323 -2.30034e-05
28.1333 -0.00126475 -2.25079e-05
28.3415 -0.00124621 -2.20147e-05
28.5554 -0.00122759 -2.15229e-05
28.7758 -0.00120885 -2.10316e-05
29.0035 -0.00118992 -2.05394e-05
29.2396 -0.00117076 -2.0045e-05
29.4858 -0.00115128 -1.95464e-05
29.7441 -0.00113135 -1.90409e-05
30.0173 -0.00111083 -1.85249e-05
30.3101 -0.00108946 -1.79926e-05
30.6297 -0.00106682 -1.74345e-05
30.9905 -0.0010421 -1.68318e-05
31.4301 -0.00101313 -1.61345e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.125Nc1QuantumOneLoop/GAp_OneLoopFRG.txt <==
-31.4301 -0.00101313 1.61346e-05
-30.9905 -0.0010421 1.68319e-05
-30.6297 -0.00106682 1.74347e-05
-30.3101 -0.00108946 1.79928e-05
-30.0173 -0.00111083 1.85251e-05
-29.7441 -0.00113136 1.90411e-05
-29.4858 -0.00115128 1.95465e-05
-29.2396 -0.00117077 2.00452e-05
-29.0035 -0.00118993 2.05396e-05
-28.7758 -0.00120885 2.10317e-05
-28.5554 -0.0012276 2.15231e-05
-28.3415 -0.00124622 2.20149e-05
-28.1333 -0.00126475 2.25081e-05
-27.9302 -0.00128323 2.30036e-05
-27.7317 -0.00130169 2.35019e-05
-27.5373 -0.00132015 2.40039e-05
-27.3468 -0.00133863 2.45099e-05
-27.1598 -0.00135714 2.50205e-05
-26.9761 -0.00137571 2.55361e-05
-26.7954 -0.00139436 2.60573e-05
-26.6174 -0.00141308 2.65842e-05
-26.4421 -0.0014319 2.71174e-05
-26.2693 -0.00145083 2.76572e-05
-26.0988 -0.00146987 2.82039e-05
-25.9304 -0.00148904 2.87578e-05
-25.7641 -0.00150835 2.93193e-05
-25.5998 -0.0015278 2.98887e-05
-25.4373 -0.00154741 3.04663e-05
-25.2766 -0.00156718 3.10523e-05
-25.1175 -0.00158711 3.16472e-05
-24.9601 -0.00160723 3.22511e-05
-24.8041 -0.00162753 3.28645e-05
-24.6496 -0.00164802 3.34875e-05
-24.4966 -0.00166871 3.41206e-05
-24.3448 -0.0016896 3.47639e-05
-24.1944 -0.00171071 3.54179e-05
-24.0451 -0.00173204 3.60829e-05
-23.8971 -0.0017536 3.67591e-05
-23.7502 -0.00177538 3.74469e-05
-23.6044 -0.00179741 3.81466e-05
-23.4597 -0.00181969 3.88585e-05
-23.316 -0.00184222 3.95831e-05
-23.1733 -0.00186502 4.03206e-05
-23.0316 -0.00188808 4.10713e-05
-22.8908 -0.00191141 4.18358e-05
-22.7509 -0.00193503 4.26142e-05
-22.6118 -0.00195894 4.34071e-05
-22.4736 -0.00198314 4.42148e-05
-22.3363 -0.00200765 4.50377e-05
-22.1997 -0.00203247 4.58761e-05
-22.0639 -0.00205761 4.67306e-05
-21.9288 -0.00208307 4.76016e-05
-21.7945 -0.00210887 4.84895e-05
-21.6609 -0.00213501 4.93947e-05
-21.528 -0.0021615 5.03177e-05
-21.3958 -0.00218835 5.12591e-05
-21.2642 -0.00221557 5.22192e-05
-21.1332 -0.00224316 5.31987e-05
-21.0029 -0.00227113 5.4198e-05
-20.8732 -0.0022995 5.52176e-05
-20.7441 -0.00232827 5.62581e-05
-20.6156 -0.00235745 5.73202e-05
-20.4876 -0.00238705 5.84043e-05
-20.3602 -0.00241708 5.95111e-05
-20.2333 -0.00244755 6.06412e-05
-20.1069 -0.00247848 6.17952e-05
-19.9811 -0.00250986 6.29738e-05
-19.8557 -0.00254171 6.41777e-05
-19.7309 -0.00257404 6.54077e-05
-19.6065 -0.00260687 6.66643e-05
-19.4826 -0.0026402 6.79484e-05
-19.3592 -0.00267405 6.92608e-05
-19.2362 -0.00270842 7.06022e-05
-19.1137 -0.00274334 7.19735e-05
-18.9916 -0.00277881 7.33756e-05
-18.8699 -0.00281484 7.48092e-05
-18.7487 -0.00285146 7.62754e-05
-18.6278 -0.00288866 7.7775e-05
-18.5074 -0.00292648 7.93091e-05
-18.3873 -0.00296491 8.08787e-05
-18.2676 -0.00300398 8.24847e-05
-18.1483 -0.0030437 8.41284e-05
-18.0294 -0.00308409 8.58107e-05
-17.9108 -0.00312516 8.75329e-05
-17.7926 -0.00316693 8.92961e-05
-17.6748 -0.00320942 9.11016e-05
-17.5572 -0.00325264 9.29507e-05
-17.4401 -0.00329661 9.48448e-05
-17.3232 -0.00334136 9.67851e-05
-17.2067 -0.00338689 9.87731e-05
-17.0905 -0.00343323 0.00010081
-16.9746 -0.0034804 0.000102898
-16.859 -0.00352842 0.000105039
-16.7437 -0.00357732 0.000107233
-16.6288 -0.00362711 0.000109483
-16.5141 -0.00367781 0.00011179
-16.3997 -0.00372945 0.000114157
-16.2856 -0.00378206 0.000116585
-16.1717 -0.00383566 0.000119076
-16.0582 -0.00389028 0.000121633
-15.9449 -0.00394593 0.000124257
-15.8319 -0.00400266 0.000126951
-15.7191 -0.00406049 0.000129717
-15.6066 -0.00411944 0.000132557
-15.4943 -0.00417955 0.000135475
-15.3823 -0.00424085 0.000138472
-15.2705 -0.00430338 0.000141551
-15.159 -0.00436715 0.000144715
-15.0477 -0.00443222 0.000147968
-14.9367 -0.00449862 0.000151312
-14.8258 -0.00456638 0.00015475
-14.7152 -0.00463554 0.000158286
-14.6049 -0.00470614 0.000161924
-14.4947 -0.00477822 0.000165666
-14.3848 -0.00485183 0.000169517
-14.275 -0.00492701 0.000173481
-14.1655 -0.0050038 0.000177562
-14.0562 -0.00508226 0.000181763
-13.9471 -0.00516243 0.000186091
-13.8382 -0.00524436 0.000190549
-13.7294 -0.0053281 0.000195142
-13.6209 -0.00541372 0.000199876
-13.5126 -0.00550127 0.000204755
-13.4044 -0.0055908 0.000209786
-13.2965 -0.00568238 0.000214975
-13.1887 -0.00577607 0.000220327
-13.0811 -0.00587193 0.000225849
-12.9737 -0.00597005 0.000231548
-12.8664 -0.00607048 0.000237431
-12.7593 -0.00617331 0.000243506
-12.6524 -0.00627861 0.00024978
-12.5457 -0.00638645 0.000256261
-12.4391 -0.00649694 0.000262959
-12.3327 -0.00661014 0.000269882
-12.2265 -0.00672616 0.000277039
-12.1204 -0.00684509 0.000284442
-12.0144 -0.00696702 0.000292099
-11.9086 -0.00709207 0.000300023
-11.803 -0.00722033 0.000308225
-11.6975 -0.00735192 0.000316717
-11.5922 -0.00748697 0.000325512
-11.487 -0.00762558 0.000334623
-11.3819 -0.00776789 0.000344066
-11.277 -0.00791403 0.000353856
-11.1722 -0.00806414 0.000364007
-11.0676 -0.00821837 0.000374537
-10.9631 -0.00837687 0.000385465
-10.8587 -0.0085398 0.000396808
-10.7545 -0.00870734 0.000408587
-10.6503 -0.00887964 0.000420822
-10.5463 -0.00905691 0.000433537
-10.4425 -0.00923933 0.000446754
-10.3387 -0.0094271 0.0004605
-10.2351 -0.00962045 0.000474799
-10.1316 -0.00981958 0.000489681
-10.0282 -0.0100247 0.000505176
-9.92496 -0.0102362 0.000521315
-9.82181 -0.0104542 0.000538132
-9.71877 -0.0106789 0.000555663
-9.61583 -0.0109108 0.000573946
-9.51301 -0.0111501 0.000593022
-9.4103 -0.0113971 0.000612935
-9.30769 -0.0116521 0.000633731
-9.20518 -0.0119156 0.00065546
-9.10278 -0.0121878 0.000678173
-9.00048 -0.0124693 0.000701929
-8.89828 -0.0127603 0.000726786
-8.79618 -0.0130614 0.000752811
-8.69417 -0.0133731 0.000780072
-8.59226 -0.0136957 0.000808643
-8.49044 -0.0140299 0.000838605
-8.38872 -0.0143762 0.000870043
-8.28708 -0.0147352 0.000903049
-8.18554 -0.0151075 0.000937723
-8.08408 -0.0154939 0.00097417
-7.98271 -0.015895 0.00101251
-7.88143 -0.0163115 0.00105286
-7.78023 -0.0167444 0.00109536
-7.67911 -0.0171944 0.00114015
-7.57807 -0.0176626 0.00118739
-7.47712 -0.0181498 0.00123726
-7.37624 -0.0186571 0.00128992
-7.27544 -0.0191857 0.0013456
-7.17471 -0.0197368 0.0014045
-7.07406 -0.0203117 0.00146686
-6.97348 -0.0209117 0.00153294
-6.87298 -0.0215384 0.00160303
-6.77254 -0.0221935 0.00167743
-6.67218 -0.0228785 0.00175649
-6.57188 -0.0235955 0.00184057
-6.47166 -0.0243464 0.00193008
-6.37149 -0.0251334 0.00202547
-6.2714 -0.0259589 0.00212723
-6.17136 -0.0268255 0.00223591
-6.07139 -0.027736 0.00235211
-5.97148 -0.0286933 0.00247649
-5.87163 -0.0297009 0.0026098
-5.77184 -0.0307622 0.00275285
-5.67211 -0.0318812 0.00290656
-5.57243 -0.0330623 0.00307195
-5.47281 -0.0343101 0.00325016
-5.37325 -0.0356298 0.00344246
-5.27373 -0.0370271 0.00365029
-5.17427 -0.0385082 0.00387527
-5.07487 -0.04008 0.00411921
-4.97551 -0.0417503 0.00438418
-4.8762 -0.0435273 0.00467252
-4.77694 -0.0454207 0.0049869
-4.67772 -0.0474408 0.00533036
-4.57855 -0.0495993 0.00570637
-4.47943 -0.0519094 0.00611896
-4.38035 -0.0543857 0.00657272
-4.28131 -0.0570447 0.00707301
-4.18232 -0.0599053 0.00762603
-4.08336 -0.0629884 0.00823903
-3.98445 -0.0663181 0.00892052
-3.88557 -0.0699219 0.00968048
-3.78673 -0.0738311 0.0105308
-3.68793 -0.0780817 0.0114854
-3.58916 -0.0827153 0.0125614
-3.49043 -0.0877802 0.0137789
-3.39173 -0.0933324 0.0151625
-3.29307 -0.0994377 0.0167422
-3.19443 -0.106173 0.0185549
-3.09583 -0.113631 0.0206464
-2.99725 -0.121919 0.0230737
-2.89871 -0.131168 0.025909
-2.80019 -0.141535 0.0292443
-2.7017 -0.153212 0.0331984
-2.60323 -0.166432 0.0379263
-2.50479 -0.181484 0.0436338
-2.40638 -0.198727 0.0505971
-2.30798 -0.218613 0.0591948
-2.20961 -0.241712 0.0699542
-2.11126 -0.26875 0.0836268
-2.01293 -0.300657 0.101308
-1.91462 -0.33862 0.12464
-1.81632 -0.384137 0.156154
-1.71804 -0.439014 0.199883
-1.61978 -0.505166 0.262474
-1.52154 -0.583739 0.355237
-1.42331 -0.672072 0.497771
-1.32509 -0.754003 0.723049
-1.22689 -0.772213 1.0759
-1.12869 -0.577059 1.55826
-1.03051 0.0113244 1.94072
-0.932337 0.765629 1.82372
-0.834173 1.1899 1.34455
-0.736016 1.27866 0.89932
-0.637867 1.23054 0.596369
-0.539723 1.15236 0.401957
-0.441585 1.07992 0.274079
-0.343451 1.02235 0.185389
-0.24532 0.980633 0.119713
-0.147191 0.953758 0.0672796
-0.0490634 0.940631 0.0217169
0.0490634 0.940631 -0.0217169
0.147191 0.953758 -0.0672796
0.24532 0.980633 -0.119713
0.343451 1.02235 -0.185389
0.441585 1.07992 -0.274079
0.539723 1.15236 -0.401957
0.637867 1.23054 -0.596369
0.736016 1.27866 -0.89932
0.834173 1.1899 -1.34455
0.932337 0.765629 -1.82372
1.03051 0.0113244 -1.94072
1.12869 -0.577059 -1.55826
1.22689 -0.772213 -1.0759
1.32509 -0.754003 -0.723049
1.42331 -0.672072 -0.497771
1.52154 -0.583739 -0.355237
1.61978 -0.505166 -0.262474
1.71804 -0.439014 -0.199883
1.81632 -0.384137 -0.156154
1.91462 -0.33862 -0.12464
2.01293 -0.300657 -0.101308
2.11126 -0.26875 -0.0836268
2.20961 -0.241712 -0.0699542
2.30798 -0.218613 -0.0591948
2.40638 -0.198727 -0.0505971
2.50479 -0.181484 -0.0436338
2.60323 -0.166432 -0.0379263
2.7017 -0.153212 -0.0331984
2.80019 -0.141535 -0.0292443
2.89871 -0.131168 -0.025909
2.99725 -0.121919 -0.0230737
3.09583 -0.113631 -0.0206464
3.19443 -0.106173 -0.0185549
3.29307 -0.0994377 -0.0167422
3.39173 -0.0933324 -0.0151625
3.49043 -0.0877802 -0.0137789
3.58916 -0.0827153 -0.0125614
3.68793 -0.0780817 -0.0114854
3.78673 -0.0738311 -0.0105308
3.88557 -0.0699219 -0.00968048
3.98445 -0.0663181 -0.00892052
4.08336 -0.0629884 -0.00823903
4.18232 -0.0599053 -0.00762603
4.28131 -0.0570447 -0.00707301
4.38035 -0.0543857 -0.00657272
4.47943 -0.0519094 -0.00611896
4.57855 -0.0495993 -0.00570637
4.67772 -0.0474408 -0.00533036
4.77694 -0.0454207 -0.0049869
4.8762 -0.0435273 -0.00467252
4.97551 -0.0417503 -0.00438418
5.07487 -0.04008 -0.00411921
5.17427 -0.0385082 -0.00387527
5.27373 -0.0370271 -0.00365029
5.37325 -0.0356298 -0.00344246
5.47281 -0.0343101 -0.00325016
5.57243 -0.0330623 -0.00307195
5.67211 -0.0318812 -0.00290656
5.77184 -0.0307622 -0.00275285
5.87163 -0.0297009 -0.0026098
5.97148 -0.0286933 -0.00247649
6.07139 -0.027736 -0.00235211
6.17136 -0.0268255 -0.00223591
6.2714 -0.0259589 -0.00212723
6.37149 -0.0251334 -0.00202547
6.47166 -0.0243464 -0.00193008
6.57188 -0.0235955 -0.00184057
6.67218 -0.0228785 -0.00175649
6.77254 -0.0221935 -0.00167743
6.87298 -0.0215384 -0.00160303
6.97348 -0.0209117 -0.00153294
7.07406 -0.0203117 -0.00146686
7.17471 -0.0197368 -0.0014045
7.27544 -0.0191857 -0.0013456
7.37624 -0.0186571 -0.00128992
7.47712 -0.0181498 -0.00123726
7.57807 -0.0176626 -0.00118739
7.67911 -0.0171944 -0.00114015
7.78023 -0.0167444 -0.00109536
7.88143 -0.0163115 -0.00105286
7.98271 -0.015895 -0.00101251
8.08408 -0.0154939 -0.00097417
8.18554 -0.0151075 -0.000937723
8.28708 -0.0147352 -0.000903049
8.38872 -0.0143762 -0.000870043
8.49044 -0.0140299 -0.000838605
8.59226 -0.0136957 -0.000808643
8.69417 -0.0133731 -0.000780072
8.79618 -0.0130614 -0.000752811
8.89828 -0.0127603 -0.000726786
9.00048 -0.0124693 -0.000701929
9.10278 -0.0121878 -0.000678173
9.20518 -0.0119156 -0.00065546
9.30769 -0.0116521 -0.000633731
9.4103 -0.0113971 -0.000612935
9.51301 -0.0111501 -0.000593022
9.61583 -0.0109108 -0.000573946
9.71877 -0.0106789 -0.000555663
9.82181 -0.0104542 -0.000538132
9.92496 -0.0102362 -0.000521315
10.0282 -0.0100247 -0.000505176
10.1316 -0.00981958 -0.000489681
10.2351 -0.00962045 -0.000474799
10.3387 -0.0094271 -0.0004605
10.4425 -0.00923933 -0.000446754
10.5463 -0.00905691 -0.000433537
10.6503 -0.00887964 -0.000420822
10.7545 -0.00870734 -0.000408587
10.8587 -0.0085398 -0.000396808
10.9631 -0.00837687 -0.000385465
11.0676 -0.00821837 -0.000374537
11.1722 -0.00806414 -0.000364007
11.277 -0.00791403 -0.000353856
11.3819 -0.00776789 -0.000344066
11.487 -0.00762558 -0.000334623
11.5922 -0.00748697 -0.000325512
11.6975 -0.00735192 -0.000316717
11.803 -0.00722033 -0.000308225
11.9086 -0.00709207 -0.000300023
12.0144 -0.00696702 -0.000292099
12.1204 -0.00684509 -0.000284442
12.2265 -0.00672616 -0.000277039
12.3327 -0.00661014 -0.000269882
12.4391 -0.00649694 -0.000262959
12.5457 -0.00638645 -0.000256261
12.6524 -0.00627861 -0.00024978
12.7593 -0.00617331 -0.000243506
12.8664 -0.00607048 -0.000237431
12.9737 -0.00597005 -0.000231548
13.0811 -0.00587193 -0.000225849
13.1887 -0.00577607 -0.000220327
13.2965 -0.00568238 -0.000214975
13.4044 -0.0055908 -0.000209786
13.5126 -0.00550127 -0.000204755
13.6209 -0.00541372 -0.000199876
13.7294 -0.0053281 -0.000195142
13.8382 -0.00524436 -0.000190549
13.9471 -0.00516243 -0.000186091
14.0562 -0.00508226 -0.000181763
14.1655 -0.0050038 -0.000177562
14.275 -0.00492701 -0.000173481
14.3848 -0.00485183 -0.000169517
14.4947 -0.00477822 -0.000165666
14.6049 -0.00470614 -0.000161924
14.7152 -0.00463554 -0.000158286
14.8258 -0.00456638 -0.00015475
14.9367 -0.00449862 -0.000151312
15.0477 -0.00443222 -0.000147968
15.159 -0.00436715 -0.000144715
15.2705 -0.00430338 -0.000141551
15.3823 -0.00424085 -0.000138472
15.4943 -0.00417955 -0.000135475
15.6066 -0.00411944 -0.000132557
15.7191 -0.00406049 -0.000129717
15.8319 -0.00400266 -0.000126951
15.9449 -0.00394593 -0.000124257
16.0582 -0.00389028 -0.000121633
16.1717 -0.00383566 -0.000119076
16.2856 -0.00378206 -0.000116585
16.3997 -0.00372945 -0.000114157
16.5141 -0.00367781 -0.00011179
16.6288 -0.00362711 -0.000109483
16.7437 -0.00357732 -0.000107233
16.859 -0.00352842 -0.000105039
16.9746 -0.0034804 -0.000102898
17.0905 -0.00343323 -0.00010081
17.2067 -0.00338689 -9.87731e-05
17.3232 -0.00334136 -9.67851e-05
17.4401 -0.00329661 -9.48448e-05
17.5572 -0.00325264 -9.29507e-05
17.6748 -0.00320942 -9.11016e-05
17.7926 -0.00316693 -8.92961e-05
17.9108 -0.00312516 -8.75329e-05
18.0294 -0.00308409 -8.58107e-05
18.1483 -0.0030437 -8.41284e-05
18.2676 -0.00300398 -8.24847e-05
18.3873 -0.00296491 -8.08787e-05
18.5074 -0.00292648 -7.93091e-05
18.6278 -0.00288866 -7.7775e-05
18.7487 -0.00285146 -7.62754e-05
18.8699 -0.00281484 -7.48092e-05
18.9916 -0.00277881 -7.33756e-05
19.1137 -0.00274334 -7.19735e-05
19.2362 -0.00270842 -7.06022e-05
19.3592 -0.00267405 -6.92608e-05
19.4826 -0.0026402 -6.79484e-05
19.6065 -0.00260687 -6.66643e-05
19.7309 -0.00257404 -6.54077e-05
19.8557 -0.00254171 -6.41777e-05
19.9811 -0.00250986 -6.29738e-05
20.1069 -0.00247848 -6.17952e-05
20.2333 -0.00244755 -6.06412e-05
20.3602 -0.00241708 -5.95111e-05
20.4876 -0.00238705 -5.84043e-05
20.6156 -0.00235745 -5.73202e-05
20.7441 -0.00232827 -5.62581e-05
20.8732 -0.0022995 -5.52176e-05
21.0029 -0.00227113 -5.4198e-05
21.1332 -0.00224316 -5.31987e-05
21.2642 -0.00221557 -5.22192e-05
21.3958 -0.00218835 -5.12591e-05
21.528 -0.0021615 -5.03177e-05
21.6609 -0.00213501 -4.93947e-05
21.7945 -0.00210887 -4.84895e-05
21.9288 -0.00208307 -4.76016e-05
22.0639 -0.00205761 -4.67306e-05
22.1997 -0.00203247 -4.58761e-05
22.3363 -0.00200765 -4.50377e-05
22.4736 -0.00198314 -4.42148e-05
22.6118 -0.00195894 -4.34071e-05
22.7509 -0.00193503 -4.26142e-05
22.8908 -0.00191141 -4.18358e-05
23.0316 -0.00188808 -4.10713e-05
23.1733 -0.00186502 -4.03206e-05
23.316 -0.00184222 -3.95831e-05
23.4597 -0.00181969 -3.88585e-05
23.6044 -0.00179741 -3.81466e-05
23.7502 -0.00177538 -3.74469e-05
23.8971 -0.0017536 -3.67591e-05
24.0451 -0.00173204 -3.60829e-05
24.1944 -0.00171071 -3.54179e-05
24.3448 -0.0016896 -3.47639e-05
24.4966 -0.00166871 -3.41206e-05
24.6496 -0.00164802 -3.34875e-05
24.8041 -0.00162753 -3.28645e-05
24.9601 -0.00160723 -3.22511e-05
25.1175 -0.00158711 -3.16472e-05
25.2766 -0.00156718 -3.10523e-05
25.4373 -0.00154741 -3.04663e-05
25.5998 -0.0015278 -2.98887e-05
25.7641 -0.00150835 -2.93193e-05
25.9304 -0.00148904 -2.87578e-05
26.0988 -0.00146987 -2.82039e-05
26.2693 -0.00145083 -2.76572e-05
26.4421 -0.0014319 -2.71174e-05
26.6174 -0.00141308 -2.65842e-05
26.7954 -0.00139436 -2.60573e-05
26.9761 -0.00137571 -2.55361e-05
27.1598 -0.00135714 -2.50205e-05
27.3468 -0.00133863 -2.45099e-05
27.5373 -0.00132015 -2.40039e-05
27.7317 -0.00130169 -2.35019e-05
27.9302 -0.00128323 -2.30036e-05
28.1333 -0.00126475 -2.25081e-05
28.3415 -0.00124622 -2.20149e-05
28.5554 -0.0012276 -2.15231e-05
28.7758 -0.00120885 -2.10317e-05
29.0035 -0.00118993 -2.05396e-05
29.2396 -0.00117077 -2.00452e-05
29.4858 -0.00115128 -1.95465e-05
29.7441 -0.00113136 -1.90411e-05
30.0173 -0.00111083 -1.85251e-05
30.3101 -0.00108946 -1.79928e-05
30.6297 -0.00106682 -1.74347e-05
30.9905 -0.0010421 -1.68319e-05
31.4301 -0.00101313 -1.61346e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.125Nc1QuantumOneLoop/GRpOneLoop.txt <==
-31.4301 -0.00101314 -1.61347e-05
-30.9905 -0.00104211 -1.6832e-05
-30.6297 -0.00106683 -1.74347e-05
-30.3101 -0.00108946 -1.79929e-05
-30.0173 -0.00111083 -1.85251e-05
-29.7441 -0.00113136 -1.90412e-05
-29.4858 -0.00115128 -1.95467e-05
-29.2396 -0.00117077 -2.00453e-05
-29.0035 -0.00118993 -2.05397e-05
-28.7758 -0.00120886 -2.10319e-05
-28.5554 -0.0012276 -2.15232e-05
-28.3415 -0.00124622 -2.20151e-05
-28.1333 -0.00126476 -2.25083e-05
-27.9302 -0.00128324 -2.30037e-05
-27.7317 -0.0013017 -2.35021e-05
-27.5373 -0.00132015 -2.4004e-05
-27.3468 -0.00133863 -2.451e-05
-27.1598 -0.00135715 -2.50206e-05
-26.9761 -0.00137572 -2.55363e-05
-26.7954 -0.00139436 -2.60574e-05
-26.6174 -0.00141309 -2.65844e-05
-26.4421 -0.00143191 -2.71176e-05
-26.2693 -0.00145083 -2.76574e-05
-26.0988 -0.00146988 -2.82041e-05
-25.9304 -0.00148905 -2.8758e-05
-25.7641 -0.00150836 -2.93195e-05
-25.5998 -0.00152781 -2.98889e-05
-25.4373 -0.00154741 -3.04665e-05
-25.2766 -0.00156718 -3.10525e-05
-25.1175 -0.00158712 -3.16474e-05
-24.9601 -0.00160723 -3.22514e-05
-24.8041 -0.00162753 -3.28647e-05
-24.6496 -0.00164802 -3.34878e-05
-24.4966 -0.00166871 -3.41208e-05
-24.3448 -0.00168961 -3.47642e-05
-24.1944 -0.00171072 -3.54182e-05
-24.0451 -0.00173205 -3.60832e-05
-23.8971 -0.0017536 -3.67594e-05
-23.7502 -0.00177539 -3.74472e-05
-23.6044 -0.00179742 -3.81469e-05
-23.4597 -0.0018197 -3.88589e-05
-23.316 -0.00184223 -3.95834e-05
-23.1733 -0.00186502 -4.03209e-05
-23.0316 -0.00188809 -4.10717e-05
-22.8908 -0.00191142 -4.18362e-05
-22.7509 -0.00193504 -4.26146e-05
-22.6118 -0.00195895 -4.34075e-05
-22.4736 -0.00198315 -4.42152e-05
-22.3363 -0.00200766 -4.50381e-05
-22.1997 -0.00203248 -4.58766e-05
-22.0639 -0.00205762 -4.67311e-05
-21.9288 -0.00208308 -4.76021e-05
-21.7945 -0.00210888 -4.849e-05
-21.6609 -0.00213502 -4.93952e-05
-21.528 -0.00216151 -5.03183e-05
-21.3958 -0.00218836 -5.12596e-05
-21.2642 -0.00221558 -5.22198e-05
-21.1332 -0.00224317 -5.31993e-05
-21.0029 -0.00227115 -5.41985e-05
-20.8732 -0.00229952 -5.52182e-05
-20.7441 -0.00232828 -5.62588e-05
-20.6156 -0.00235747 -5.73208e-05
-20.4876 -0.00238707 -5.84049e-05
-20.3602 -0.0024171 -5.95118e-05
-20.2333 -0.00244757 -6.06419e-05
-20.1069 -0.00247849 -6.17959e-05
-19.9811 -0.00250987 -6.29746e-05
-19.8557 -0.00254172 -6.41785e-05
-19.7309 -0.00257406 -6.54085e-05
-19.6065 -0.00260689 -6.66651e-05
-19.4826 -0.00264022 -6.79493e-05
-19.3592 -0.00267407 -6.92617e-05
-19.2362 -0.00270844 -7.06031e-05
-19.1137 -0.00274336 -7.19745e-05
-18.9916 -0.00277883 -7.33765e-05
-18.8699 -0.00281486 -7.48102e-05
-18.7487 -0.00285148 -7.62764e-05
-18.6278 -0.00288868 -7.77761e-05
-18.5074 -0.0029265 -7.93102e-05
-18.3873 -0.00296493 -8.08798e-05
-18.2676 -0.003004 -8.24859e-05
-18.1483 -0.00304372 -8.41296e-05
-18.0294 -0.00308411 -8.5812e-05
-17.9108 -0.00312519 -8.75342e-05
-17.7926 -0.00316696 -8.92975e-05
-17.6748 -0.00320944 -9.1103e-05
-17.5572 -0.00325267 -9.29522e-05
-17.4401 -0.00329664 -9.48462e-05
-17.3232 -0.00334138 -9.67866e-05
-17.2067 -0.00338692 -9.87747e-05
-17.0905 -0.00343326 -0.000100812
-16.9746 -0.00348043 -0.0001029
-16.859 -0.00352845 -0.00010504
-16.7437 -0.00357735 -0.000107235
-16.6288 -0.00362714 -0.000109485
-16.5141 -0.00367784 -0.000111792
-16.3997 -0.00372949 -0.000114159
-16.2856 -0.0037821 -0.000116587
-16.1717 -0.0038357 -0.000119079
-16.0582 -0.00389031 -0.000121635
-15.9449 -0.00394597 -0.00012426
-15.8319 -0.0040027 -0.000126953
-15.7191 -0.00406053 -0.000129719
-15.6066 -0.00411948 -0.00013256
-15.4943 -0.00417959 -0.000135477
-15.3823 -0.0042409 -0.000138474
-15.2705 -0.00430342 -0.000141554
-15.159 -0.0043672 -0.000144718
-15.0477 -0.00443227 -0.000147971
-14.9367 -0.00449867 -0.000151315
-14.8258 -0.00456643 -0.000154754
-14.7152 -0.00463559 -0.00015829
-14.6049 -0.00470619 -0.000161927
-14.4947 -0.00477828 -0.00016567
-14.3848 -0.00485189 -0.000169521
-14.275 -0.00492707 -0.000173485
-14.1655 -0.00500386 -0.000177566
-14.0562 -0.00508232 -0.000181768
-13.9471 -0.00516249 -0.000186095
-13.8382 -0.00524442 -0.000190553
-13.7294 -0.00532817 -0.000195147
-13.6209 -0.00541379 -0.000199881
-13.5126 -0.00550134 -0.000204761
-13.4044 -0.00559087 -0.000209792
-13.2965 -0.00568245 -0.000214981
-13.1887 -0.00577615 -0.000220333
-13.0811 -0.00587202 -0.000225855
-12.9737 -0.00597013 -0.000231555
-12.8664 -0.00607057 -0.000237438
-12.7593 -0.0061734 -0.000243513
-12.6524 -0.0062787 -0.000249787
-12.5457 -0.00638655 -0.000256269
-12.4391 -0.00649704 -0.000262967
-12.3327 -0.00661025 -0.00026989
-12.2265 -0.00672627 -0.000277048
-12.1204 -0.0068452 -0.000284451
-12.0144 -0.00696714 -0.000292109
-11.9086 -0.00709219 -0.000300033
-11.803 -0.00722045 -0.000308235
-11.6975 -0.00735205 -0.000316728
-11.5922 -0.0074871 -0.000325523
-11.487 -0.00762572 -0.000334636
-11.3819 -0.00776803 -0.000344079
-11.277 -0.00791418 -0.000353869
-11.1722 -0.00806429 -0.000364021
-11.0676 -0.00821853 -0.000374552
-10.9631 -0.00837704 -0.00038548
-10.8587 -0.00853998 -0.000396824
-10.7545 -0.00870752 -0.000408604
-10.6503 -0.00887983 -0.00042084
-10.5463 -0.00905711 -0.000433556
-10.4425 -0.00923953 -0.000446774
-10.3387 -0.00942732 -0.00046052
-10.2351 -0.00962067 -0.000474821
-10.1316 -0.00981981 -0.000489704
-10.0282 -0.010025 -0.0005052
-9.92496 -0.0102364 -0.00052134
-9.82181 -0.0104544 -0.000538158
-9.71877 -0.0106792 -0.000555691
-9.61583 -0.0109111 -0.000573976
-9.51301 -0.0111504 -0.000593054
-9.4103 -0.0113974 -0.000612969
-9.30769 -0.0116525 -0.000633767
-9.20518 -0.0119159 -0.000655497
-9.10278 -0.0121882 -0.000678213
-9.00048 -0.0124697 -0.000701971
-8.89828 -0.0127607 -0.000726831
-8.79618 -0.0130618 -0.000752858
-8.69417 -0.0133735 -0.000780122
-8.59226 -0.0136961 -0.000808696
-8.49044 -0.0140304 -0.000838661
-8.38872 -0.0143767 -0.000870103
-8.28708 -0.0147357 -0.000903113
-8.18554 -0.0151081 -0.00093779
-8.08408 -0.0154945 -0.000974243
-7.98271 -0.0158956 -0.00101258
-7.88143 -0.0163122 -0.00105294
-7.78023 -0.0167451 -0.00109545
-7.67911 -0.0171951 -0.00114024
-7.57807 -0.0176633 -0.00118749
-7.47712 -0.0181505 -0.00123736
-7.37624 -0.0186579 -0.00129004
-7.27544 -0.0191866 -0.00134572
-7.17471 -0.0197377 -0.00140463
-7.07406 -0.0203126 -0.001467
-6.97348 -0.0209127 -0.0015331
-6.87298 -0.0215395 -0.0016032
-6.77254 -0.0221946 -0.00167761
-6.67218 -0.0228797 -0.00175668
-6.57188 -0.0235968 -0.00184077
-6.47166 -0.0243478 -0.0019303
-6.37149 -0.0251349 -0.00202571
-6.2714 -0.0259605 -0.00212749
-6.17136 -0.0268272 -0.00223619
-6.07139 -0.0277378 -0.00235242
-5.97148 -0.0286953 -0.00247683
-5.87163 -0.029703 -0.00261017
-5.77184 -0.0307644 -0.00275326
-5.67211 -0.0318837 -0.00290701
-5.57243 -0.0330649 -0.00307244
-5.47281 -0.0343129 -0.00325069
-5.37325 -0.0356328 -0.00344305
-5.27373 -0.0370303 -0.00365094
-5.17427 -0.0385117 -0.00387598
-5.07487 -0.0400838 -0.00412
-4.97551 -0.0417544 -0.00438506
-4.8762 -0.0435318 -0.0046735
-4.77694 -0.0454256 -0.00498798
-4.67772 -0.0474461 -0.00533157
-4.57855 -0.0496051 -0.00570773
-4.47943 -0.0519157 -0.00612047
-4.38035 -0.0543926 -0.00657443
-4.28131 -0.0570524 -0.00707494
-4.18232 -0.0599137 -0.00762821
-4.08336 -0.0629977 -0.00824152
-3.98445 -0.0663284 -0.00892334
-3.88557 -0.0699334 -0.00968371
-3.78673 -0.0738438 -0.0105345
-3.68793 -0.0780959 -0.0114897
-3.58916 -0.0827313 -0.0125663
-3.49043 -0.0877982 -0.0137846
-3.39173 -0.0933527 -0.0151692
-3.29307 -0.0994607 -0.0167502
-3.19443 -0.106199 -0.0185644
-3.09583 -0.113661 -0.0206576
-2.99725 -0.121953 -0.0230871
-2.89871 -0.131207 -0.0259252
-2.80019 -0.141581 -0.0292641
-2.7017 -0.153265 -0.0332227
-2.60323 -0.166494 -0.0379565
-2.50479 -0.181558 -0.0436716
-2.40638 -0.198815 -0.0506452
-2.30798 -0.218719 -0.0592567
-2.20961 -0.24184 -0.0700351
-2.11126 -0.268906 -0.0837343
-2.01293 -0.300848 -0.101454
-1.91462 -0.338857 -0.124842
-1.81632 -0.384431 -0.156441
-1.71804 -0.439379 -0.200303
-1.61978 -0.505611 -0.263109
-1.52154 -0.584252 -0.356231
-1.42331 -0.672558 -0.499373
-1.32509 -0.754108 -0.72566
-1.22689 -0.770859 -1.07987
-1.12869 -0.572029 -1.56255
-1.03051 0.0203255 -1.94057
-0.932337 0.772137 -1.81703
-0.834173 1.19081 -1.33692
-0.736016 1.27668 -0.893844
-0.637867 1.22777 -0.592875
-0.539723 1.14957 -0.399752
-0.441585 1.07732 -0.272669
-0.343451 1.01994 -0.184486
-0.24532 0.978374 -0.119153
-0.147191 0.9516 -0.0669739
-0.0490634 0.938522 -0.0216196
0.0490634 0.938522 0.0216196
0.147191 0.9516 0.0669739
0.24532 0.978374 0.119153
0.343451 1.01994 0.184486
0.441585 1.07732 0.272669
0.539723 1.14957 0.399752
0.637867 1.22777 0.592875
0.736016 1.27668 0.893844
0.834173 1.19081 1.33692
0.932337 0.772137 1.81703
1.03051 0.0203255 1.94057
1.12869 -0.572029 1.56255
1.22689 -0.770859 1.07987
1.32509 -0.754108 0.72566
1.42331 -0.672558 0.499373
1.52154 -0.584252 0.356231
1.61978 -0.505611 0.263109
1.71804 -0.439379 0.200303
1.81632 -0.384431 0.156441
1.91462 -0.338857 0.124842
2.01293 -0.300848 0.101454
2.11126 -0.268906 0.0837343
2.20961 -0.24184 0.0700351
2.30798 -0.218719 0.0592567
2.40638 -0.198815 0.0506452
2.50479 -0.181558 0.0436716
2.60323 -0.166494 0.0379565
2.7017 -0.153265 0.0332227
2.80019 -0.141581 0.0292641
2.89871 -0.131207 0.0259252
2.99725 -0.121953 0.0230871
3.09583 -0.113661 0.0206576
3.19443 -0.106199 0.0185644
3.29307 -0.0994607 0.0167502
3.39173 -0.0933527 0.0151692
3.49043 -0.0877982 0.0137846
3.58916 -0.0827313 0.0125663
3.68793 -0.0780959 0.0114897
3.78673 -0.0738438 0.0105345
3.88557 -0.0699334 0.00968371
3.98445 -0.0663284 0.00892334
4.08336 -0.0629977 0.00824152
4.18232 -0.0599137 0.00762821
4.28131 -0.0570524 0.00707494
4.38035 -0.0543926 0.00657443
4.47943 -0.0519157 0.00612047
4.57855 -0.0496051 0.00570773
4.67772 -0.0474461 0.00533157
4.77694 -0.0454256 0.00498798
4.8762 -0.0435318 0.0046735
4.97551 -0.0417544 0.00438506
5.07487 -0.0400838 0.00412
5.17427 -0.0385117 0.00387598
5.27373 -0.0370303 0.00365094
5.37325 -0.0356328 0.00344305
5.47281 -0.0343129 0.00325069
5.57243 -0.0330649 0.00307244
5.67211 -0.0318837 0.00290701
5.77184 -0.0307644 0.00275326
5.87163 -0.029703 0.00261017
5.97148 -0.0286953 0.00247683
6.07139 -0.0277378 0.00235242
6.17136 -0.0268272 0.00223619
6.2714 -0.0259605 0.00212749
6.37149 -0.0251349 0.00202571
6.47166 -0.0243478 0.0019303
6.57188 -0.0235968 0.00184077
6.67218 -0.0228797 0.00175668
6.77254 -0.0221946 0.00167761
6.87298 -0.0215395 0.0016032
6.97348 -0.0209127 0.0015331
7.07406 -0.0203126 0.001467
7.17471 -0.0197377 0.00140463
7.27544 -0.0191866 0.00134572
7.37624 -0.0186579 0.00129004
7.47712 -0.0181505 0.00123736
7.57807 -0.0176633 0.00118749
7.67911 -0.0171951 0.00114024
7.78023 -0.0167451 0.00109545
7.88143 -0.0163122 0.00105294
7.98271 -0.0158956 0.00101258
8.08408 -0.0154945 0.000974243
8.18554 -0.0151081 0.00093779
8.28708 -0.0147357 0.000903113
8.38872 -0.0143767 0.000870103
8.49044 -0.0140304 0.000838661
8.59226 -0.0136961 0.000808696
8.69417 -0.0133735 0.000780122
8.79618 -0.0130618 0.000752858
8.89828 -0.0127607 0.000726831
9.00048 -0.0124697 0.000701971
9.10278 -0.0121882 0.000678213
9.20518 -0.0119159 0.000655497
9.30769 -0.0116525 0.000633767
9.4103 -0.0113974 0.000612969
9.51301 -0.0111504 0.000593054
9.61583 -0.0109111 0.000573976
9.71877 -0.0106792 0.000555691
9.82181 -0.0104544 0.000538158
9.92496 -0.0102364 0.00052134
10.0282 -0.010025 0.0005052
10.1316 -0.00981981 0.000489704
10.2351 -0.00962067 0.000474821
10.3387 -0.00942732 0.00046052
10.4425 -0.00923953 0.000446774
10.5463 -0.00905711 0.000433556
10.6503 -0.00887983 0.00042084
10.7545 -0.00870752 0.000408604
10.8587 -0.00853998 0.000396824
10.9631 -0.00837704 0.00038548
11.0676 -0.00821853 0.000374552
11.1722 -0.00806429 0.000364021
11.277 -0.00791418 0.000353869
11.3819 -0.00776803 0.000344079
11.487 -0.00762572 0.000334636
11.5922 -0.0074871 0.000325523
11.6975 -0.00735205 0.000316728
11.803 -0.00722045 0.000308235
11.9086 -0.00709219 0.000300033
12.0144 -0.00696714 0.000292109
12.1204 -0.0068452 0.000284451
12.2265 -0.00672627 0.000277048
12.3327 -0.00661025 0.00026989
12.4391 -0.00649704 0.000262967
12.5457 -0.00638655 0.000256269
12.6524 -0.0062787 0.000249787
12.7593 -0.0061734 0.000243513
12.8664 -0.00607057 0.000237438
12.9737 -0.00597013 0.000231555
13.0811 -0.00587202 0.000225855
13.1887 -0.00577615 0.000220333
13.2965 -0.00568245 0.000214981
13.4044 -0.00559087 0.000209792
13.5126 -0.00550134 0.000204761
13.6209 -0.00541379 0.000199881
13.7294 -0.00532817 0.000195147
13.8382 -0.00524442 0.000190553
13.9471 -0.00516249 0.000186095
14.0562 -0.00508232 0.000181768
14.1655 -0.00500386 0.000177566
14.275 -0.00492707 0.000173485
14.3848 -0.00485189 0.000169521
14.4947 -0.00477828 0.00016567
14.6049 -0.00470619 0.000161927
14.7152 -0.00463559 0.00015829
14.8258 -0.00456643 0.000154754
14.9367 -0.00449867 0.000151315
15.0477 -0.00443227 0.000147971
15.159 -0.0043672 0.000144718
15.2705 -0.00430342 0.000141554
15.3823 -0.0042409 0.000138474
15.4943 -0.00417959 0.000135477
15.6066 -0.00411948 0.00013256
15.7191 -0.00406053 0.000129719
15.8319 -0.0040027 0.000126953
15.9449 -0.00394597 0.00012426
16.0582 -0.00389031 0.000121635
16.1717 -0.0038357 0.000119079
16.2856 -0.0037821 0.000116587
16.3997 -0.00372949 0.000114159
16.5141 -0.00367784 0.000111792
16.6288 -0.00362714 0.000109485
16.7437 -0.00357735 0.000107235
16.859 -0.00352845 0.00010504
16.9746 -0.00348043 0.0001029
17.0905 -0.00343326 0.000100812
17.2067 -0.00338692 9.87747e-05
17.3232 -0.00334138 9.67866e-05
17.4401 -0.00329664 9.48462e-05
17.5572 -0.00325267 9.29522e-05
17.6748 -0.00320944 9.1103e-05
17.7926 -0.00316696 8.92975e-05
17.9108 -0.00312519 8.75342e-05
18.0294 -0.00308411 8.5812e-05
18.1483 -0.00304372 8.41296e-05
18.2676 -0.003004 8.24859e-05
18.3873 -0.00296493 8.08798e-05
18.5074 -0.0029265 7.93102e-05
18.6278 -0.00288868 7.77761e-05
18.7487 -0.00285148 7.62764e-05
18.8699 -0.00281486 7.48102e-05
18.9916 -0.00277883 7.33765e-05
19.1137 -0.00274336 7.19745e-05
19.2362 -0.00270844 7.06031e-05
19.3592 -0.00267407 6.92617e-05
19.4826 -0.00264022 6.79493e-05
19.6065 -0.00260689 6.66651e-05
19.7309 -0.00257406 6.54085e-05
19.8557 -0.00254172 6.41785e-05
19.9811 -0.00250987 6.29746e-05
20.1069 -0.00247849 6.17959e-05
20.2333 -0.00244757 6.06419e-05
20.3602 -0.0024171 5.95118e-05
20.4876 -0.00238707 5.84049e-05
20.6156 -0.00235747 5.73208e-05
20.7441 -0.00232828 5.62588e-05
20.8732 -0.00229952 5.52182e-05
21.0029 -0.00227115 5.41985e-05
21.1332 -0.00224317 5.31993e-05
21.2642 -0.00221558 5.22198e-05
21.3958 -0.00218836 5.12596e-05
21.528 -0.00216151 5.03183e-05
21.6609 -0.00213502 4.93952e-05
21.7945 -0.00210888 4.849e-05
21.9288 -0.00208308 4.76021e-05
22.0639 -0.00205762 4.67311e-05
22.1997 -0.00203248 4.58766e-05
22.3363 -0.00200766 4.50381e-05
22.4736 -0.00198315 4.42152e-05
22.6118 -0.00195895 4.34075e-05
22.7509 -0.00193504 4.26146e-05
22.8908 -0.00191142 4.18362e-05
23.0316 -0.00188809 4.10717e-05
23.1733 -0.00186502 4.03209e-05
23.316 -0.00184223 3.95834e-05
23.4597 -0.0018197 3.88589e-05
23.6044 -0.00179742 3.81469e-05
23.7502 -0.00177539 3.74472e-05
23.8971 -0.0017536 3.67594e-05
24.0451 -0.00173205 3.60832e-05
24.1944 -0.00171072 3.54182e-05
24.3448 -0.00168961 3.47642e-05
24.4966 -0.00166871 3.41208e-05
24.6496 -0.00164802 3.34878e-05
24.8041 -0.00162753 3.28647e-05
24.9601 -0.00160723 3.22514e-05
25.1175 -0.00158712 3.16474e-05
25.2766 -0.00156718 3.10525e-05
25.4373 -0.00154741 3.04665e-05
25.5998 -0.00152781 2.98889e-05
25.7641 -0.00150836 2.93195e-05
25.9304 -0.00148905 2.8758e-05
26.0988 -0.00146988 2.82041e-05
26.2693 -0.00145083 2.76574e-05
26.4421 -0.00143191 2.71176e-05
26.6174 -0.00141309 2.65844e-05
26.7954 -0.00139436 2.60574e-05
26.9761 -0.00137572 2.55363e-05
27.1598 -0.00135715 2.50206e-05
27.3468 -0.00133863 2.451e-05
27.5373 -0.00132015 2.4004e-05
27.7317 -0.0013017 2.35021e-05
27.9302 -0.00128324 2.30037e-05
28.1333 -0.00126476 2.25083e-05
28.3415 -0.00124622 2.20151e-05
28.5554 -0.0012276 2.15232e-05
28.7758 -0.00120886 2.10319e-05
29.0035 -0.00118993 2.05397e-05
29.2396 -0.00117077 2.00453e-05
29.4858 -0.00115128 1.95467e-05
29.7441 -0.00113136 1.90412e-05
30.0173 -0.00111083 1.85251e-05
30.3101 -0.00108946 1.79929e-05
30.6297 -0.00106683 1.74347e-05
30.9905 -0.00104211 1.6832e-05
31.4301 -0.00101314 1.61347e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.125Nc1QuantumOneLoop/GRpTwoLoop.txt <==
-31.4301 -0.00101313 -1.61346e-05
-30.9905 -0.0010421 -1.68319e-05
-30.6297 -0.00106682 -1.74346e-05
-30.3101 -0.00108946 -1.79927e-05
-30.0173 -0.00111083 -1.8525e-05
-29.7441 -0.00113135 -1.9041e-05
-29.4858 -0.00115128 -1.95465e-05
-29.2396 -0.00117076 -2.00451e-05
-29.0035 -0.00118993 -2.05395e-05
-28.7758 -0.00120885 -2.10316e-05
-28.5554 -0.0012276 -2.1523e-05
-28.3415 -0.00124622 -2.20148e-05
-28.1333 -0.00126475 -2.2508e-05
-27.9302 -0.00128323 -2.30035e-05
-27.7317 -0.00130169 -2.35018e-05
-27.5373 -0.00132015 -2.40037e-05
-27.3468 -0.00133862 -2.45098e-05
-27.1598 -0.00135714 -2.50204e-05
-26.9761 -0.00137571 -2.5536e-05
-26.7954 -0.00139435 -2.60571e-05
-26.6174 -0.00141308 -2.65841e-05
-26.4421 -0.0014319 -2.71173e-05
-26.2693 -0.00145082 -2.7657e-05
-26.0988 -0.00146987 -2.82037e-05
-25.9304 -0.00148904 -2.87577e-05
-25.7641 -0.00150835 -2.93192e-05
-25.5998 -0.0015278 -2.98885e-05
-25.4373 -0.0015474 -3.04661e-05
-25.2766 -0.00156717 -3.10521e-05
-25.1175 -0.00158711 -3.1647e-05
-24.9601 -0.00160722 -3.22509e-05
-24.8041 -0.00162752 -3.28643e-05
-24.6496 -0.00164801 -3.34873e-05
-24.4966 -0.0016687 -3.41204e-05
-24.3448 -0.0016896 -3.47637e-05
-24.1944 -0.00171071 -3.54177e-05
-24.0451 -0.00173203 -3.60827e-05
-23.8971 -0.00175359 -3.67589e-05
-23.7502 -0.00177538 -3.74466e-05
-23.6044 -0.00179741 -3.81463e-05
-23.4597 -0.00181969 -3.88583e-05
-23.316 -0.00184222 -3.95828e-05
-23.1733 -0.00186501 -4.03203e-05
-23.0316 -0.00188807 -4.10711e-05
-22.8908 -0.00191141 -4.18355e-05
-22.7509 -0.00193503 -4.26139e-05
-22.6118 -0.00195893 -4.34068e-05
-22.4736 -0.00198314 -4.42145e-05
-22.3363 -0.00200764 -4.50373e-05
-22.1997 -0.00203246 -4.58758e-05
-22.0639 -0.0020576 -4.67303e-05
-21.9288 -0.00208307 -4.76013e-05
-21.7945 -0.00210886 -4.84891e-05
-21.6609 -0.002135 -4.93943e-05
-21.528 -0.0021615 -5.03174e-05
-21.3958 -0.00218834 -5.12587e-05
-21.2642 -0.00221556 -5.22188e-05
-21.1332 -0.00224315 -5.31983e-05
-21.0029 -0.00227113 -5.41975e-05
-20.8732 -0.00229949 -5.52171e-05
-20.7441 -0.00232826 -5.62577e-05
-20.6156 -0.00235744 -5.73197e-05
-20.4876 -0.00238704 -5.84038e-05
-20.3602 -0.00241707 -5.95105e-05
-20.2333 -0.00244754 -6.06406e-05
-20.1069 -0.00247846 -6.17946e-05
-19.9811 -0.00250985 -6.29733e-05
-19.8557 -0.0025417 -6.41772e-05
-19.7309 -0.00257403 -6.54071e-05
-19.6065 -0.00260686 -6.66637e-05
-19.4826 -0.00264019 -6.79478e-05
-19.3592 -0.00267404 -6.92601e-05
-19.2362 -0.00270841 -7.06015e-05
-19.1137 -0.00274333 -7.19728e-05
-18.9916 -0.00277879 -7.33748e-05
-18.8699 -0.00281483 -7.48085e-05
-18.7487 -0.00285144 -7.62746e-05
-18.6278 -0.00288865 -7.77742e-05
-18.5074 -0.00292646 -7.93083e-05
-18.3873 -0.00296489 -8.08778e-05
-18.2676 -0.00300396 -8.24838e-05
-18.1483 -0.00304369 -8.41274e-05
-18.0294 -0.00308407 -8.58097e-05
-17.9108 -0.00312514 -8.75319e-05
-17.7926 -0.00316691 -8.92951e-05
-17.6748 -0.0032094 -9.11006e-05
-17.5572 -0.00325262 -9.29497e-05
-17.4401 -0.00329659 -9.48436e-05
-17.3232 -0.00334134 -9.67839e-05
-17.2067 -0.00338687 -9.87719e-05
-17.0905 -0.00343321 -0.000100809
-16.9746 -0.00348038 -0.000102897
-16.859 -0.0035284 -0.000105037
-16.7437 -0.00357729 -0.000107231
-16.6288 -0.00362708 -0.000109481
-16.5141 -0.00367779 -0.000111789
-16.3997 -0.00372943 -0.000114156
-16.2856 -0.00378204 -0.000116584
-16.1717 -0.00383564 -0.000119075
-16.0582 -0.00389025 -0.000121631
-15.9449 -0.00394591 -0.000124255
-15.8319 -0.00400263 -0.000126949
-15.7191 -0.00406046 -0.000129715
-15.6066 -0.00411941 -0.000132555
-15.4943 -0.00417952 -0.000135473
-15.3823 -0.00424082 -0.00013847
-15.2705 -0.00430334 -0.000141549
-15.159 -0.00436712 -0.000144713
-15.0477 -0.00443219 -0.000147966
-14.9367 -0.00449858 -0.00015131
-14.8258 -0.00456634 -0.000154748
-14.7152 -0.0046355 -0.000158284
-14.6049 -0.0047061 -0.000161921
-14.4947 -0.00477818 -0.000165663
-14.3848 -0.00485179 -0.000169514
-14.275 -0.00492697 -0.000173478
-14.1655 -0.00500376 -0.000177559
-14.0562 -0.00508221 -0.00018176
-13.9471 -0.00516238 -0.000186088
-13.8382 -0.00524431 -0.000190545
-13.7294 -0.00532805 -0.000195138
-13.6209 -0.00541367 -0.000199872
-13.5126 -0.00550121 -0.000204751
-13.4044 -0.00559074 -0.000209782
-13.2965 -0.00568232 -0.00021497
-13.1887 -0.00577601 -0.000220322
-13.0811 -0.00587187 -0.000225845
-12.9737 -0.00596999 -0.000231543
-12.8664 -0.00607042 -0.000237426
-12.7593 -0.00617324 -0.000243501
-12.6524 -0.00627854 -0.000249775
-12.5457 -0.00638638 -0.000256256
-12.4391 -0.00649686 -0.000262953
-12.3327 -0.00661007 -0.000269876
-12.2265 -0.00672608 -0.000277033
-12.1204 -0.00684501 -0.000284435
-12.0144 -0.00696694 -0.000292092
-11.9086 -0.00709198 -0.000300016
-11.803 -0.00722024 -0.000308217
-11.6975 -0.00735183 -0.000316709
-11.5922 -0.00748687 -0.000325503
-11.487 -0.00762547 -0.000334615
-11.3819 -0.00776778 -0.000344057
-11.277 -0.00791392 -0.000353846
-11.1722 -0.00806403 -0.000363997
-11.0676 -0.00821825 -0.000374527
-10.9631 -0.00837675 -0.000385454
-10.8587 -0.00853968 -0.000396797
-10.7545 -0.00870721 -0.000408575
-10.6503 -0.00887951 -0.00042081
-10.5463 -0.00905677 -0.000433524
-10.4425 -0.00923918 -0.000446741
-10.3387 -0.00942695 -0.000460485
-10.2351 -0.00962029 -0.000474784
-10.1316 -0.00981942 -0.000489665
-10.0282 -0.0100246 -0.000505159
-9.92496 -0.010236 -0.000521297
-9.82181 -0.010454 -0.000538113
-9.71877 -0.0106787 -0.000555643
-9.61583 -0.0109106 -0.000573925
-9.51301 -0.0111499 -0.000593001
-9.4103 -0.0113969 -0.000612913
-9.30769 -0.0116519 -0.000633707
-9.20518 -0.0119154 -0.000655434
-9.10278 -0.0121876 -0.000678147
-9.00048 -0.012469 -0.000701901
-8.89828 -0.0127601 -0.000726757
-8.79618 -0.0130611 -0.00075278
-8.69417 -0.0133728 -0.000780039
-8.59226 -0.0136954 -0.000808608
-8.49044 -0.0140296 -0.000838568
-8.38872 -0.0143758 -0.000870004
-8.28708 -0.0147348 -0.000903008
-8.18554 -0.0151072 -0.000937679
-8.08408 -0.0154935 -0.000974124
-7.98271 -0.0158945 -0.00101246
-7.88143 -0.0163111 -0.00105281
-7.78023 -0.0167439 -0.0010953
-7.67911 -0.0171939 -0.00114009
-7.57807 -0.017662 -0.00118733
-7.47712 -0.0181492 -0.00123719
-7.37624 -0.0186565 -0.00128985
-7.27544 -0.0191851 -0.00134552
-7.17471 -0.0197362 -0.00140442
-7.07406 -0.020311 -0.00146678
-6.97348 -0.020911 -0.00153285
-6.87298 -0.0215377 -0.00160294
-6.77254 -0.0221927 -0.00167733
-6.67218 -0.0228777 -0.00175638
-6.57188 -0.0235946 -0.00184045
-6.47166 -0.0243454 -0.00192995
-6.37149 -0.0251324 -0.00202533
-6.2714 -0.0259579 -0.00212709
-6.17136 -0.0268244 -0.00223576
-6.07139 -0.0277348 -0.00235195
-5.97148 -0.0286921 -0.00247632
-5.87163 -0.0296995 -0.00260962
-5.77184 -0.0307608 -0.00275266
-5.67211 -0.0318798 -0.00290636
-5.57243 -0.0330607 -0.00307174
-5.47281 -0.0343084 -0.00324994
-5.37325 -0.035628 -0.00344223
-5.27373 -0.0370252 -0.00365005
-5.17427 -0.0385061 -0.00387502
-5.07487 -0.0400779 -0.00411896
-4.97551 -0.0417479 -0.00438393
-4.8762 -0.0435249 -0.00467228
-4.77694 -0.0454181 -0.00498668
-4.67772 -0.047438 -0.00533016
-4.57855 -0.0495963 -0.00570622
-4.47943 -0.0519062 -0.00611886
-4.38035 -0.0543823 -0.00657272
-4.28131 -0.0570411 -0.00707314
-4.18232 -0.0599014 -0.00762635
-4.08336 -0.0629842 -0.00823963
-3.98445 -0.0663136 -0.00892148
-3.88557 -0.069917 -0.00968196
-3.78673 -0.0738258 -0.010533
-3.68793 -0.0780758 -0.0114886
-3.58916 -0.0827087 -0.0125659
-3.49043 -0.0877724 -0.0137851
-3.39173 -0.0933231 -0.015171
-3.29307 -0.0994259 -0.0167536
-3.19443 -0.106158 -0.0185698
-3.09583 -0.11361 -0.0206652
-2.99725 -0.121891 -0.0230965
-2.89871 -0.13113 -0.0259356
-2.80019 -0.141485 -0.0292738
-2.7017 -0.153146 -0.0332295
-2.60323 -0.166348 -0.0379575
-2.50479 -0.181378 -0.0436629
-2.40638 -0.198595 -0.050622
-2.30798 -0.218448 -0.0592125
-2.20961 -0.241506 -0.0699606
-2.11126 -0.268492 -0.0836157
-2.01293 -0.30033 -0.10127
-1.91462 -0.338201 -0.124557
-1.81632 -0.383593 -0.155996
-1.71804 -0.438296 -0.199596
-1.61978 -0.504208 -0.261953
-1.52154 -0.582466 -0.354276
-1.42331 -0.670453 -0.49595
-1.32509 -0.752296 -0.719556
-1.22689 -0.771801 -1.06951
-1.12869 -0.581997 -1.5492
-1.03051 -0.00236324 -1.9362
-0.932337 0.752244 -1.83108
-0.834173 1.18526 -1.35642
-0.736016 1.27998 -0.908951
-0.637867 1.23409 -0.602904
-0.539723 1.15644 -0.406218
-0.441585 1.08395 -0.276846
-0.343451 1.02618 -0.187174
-0.24532 0.984271 -0.12082
-0.147191 0.957255 -0.0678853
-0.0490634 0.944054 -0.0219096
0.0490634 0.944054 0.0219096
0.147191 0.957255 0.0678853
0.24532 0.984271 0.12082
0.343451 1.02618 0.187174
0.441585 1.08395 0.276846
0.539723 1.15644 0.406218
0.637867 1.23409 0.602904
0.736016 1.27998 0.908951
0.834173 1.18526 1.35642
0.932337 0.752244 1.83108
1.03051 -0.00236324 1.9362
1.12869 -0.581997 1.5492
1.22689 -0.771801 1.06951
1.32509 -0.752296 0.719556
1.42331 -0.670453 0.49595
1.52154 -0.582466 0.354276
1.61978 -0.504208 0.261953
1.71804 -0.438296 0.199596
1.81632 -0.383593 0.155996
1.91462 -0.338201 0.124557
2.01293 -0.30033 0.10127
2.11126 -0.268492 0.0836157
2.20961 -0.241506 0.0699606
2.30798 -0.218448 0.0592125
2.40638 -0.198595 0.050622
2.50479 -0.181378 0.0436629
2.60323 -0.166348 0.0379575
2.7017 -0.153146 0.0332295
2.80019 -0.141485 0.0292738
2.89871 -0.13113 0.0259356
2.99725 -0.121891 0.0230965
3.09583 -0.11361 0.0206652
3.19443 -0.106158 0.0185698
3.29307 -0.0994259 0.0167536
3.39173 -0.0933231 0.015171
3.49043 -0.0877724 0.0137851
3.58916 -0.0827087 0.0125659
3.68793 -0.0780758 0.0114886
3.78673 -0.0738258 0.010533
3.88557 -0.069917 0.00968196
3.98445 -0.0663136 0.00892148
4.08336 -0.0629842 0.00823963
4.18232 -0.0599014 0.00762635
4.28131 -0.0570411 0.00707314
4.38035 -0.0543823 0.00657272
4.47943 -0.0519062 0.00611886
4.57855 -0.0495963 0.00570622
4.67772 -0.047438 0.00533016
4.77694 -0.0454181 0.00498668
4.8762 -0.0435249 0.00467228
4.97551 -0.0417479 0.00438393
5.07487 -0.0400779 0.00411896
5.17427 -0.0385061 0.00387502
5.27373 -0.0370252 0.00365005
5.37325 -0.035628 0.00344223
5.47281 -0.0343084 0.00324994
5.57243 -0.0330607 0.00307174
5.67211 -0.0318798 0.00290636
5.77184 -0.0307608 0.00275266
5.87163 -0.0296995 0.00260962
5.97148 -0.0286921 0.00247632
6.07139 -0.0277348 0.00235195
6.17136 -0.0268244 0.00223576
6.2714 -0.0259579 0.00212709
6.37149 -0.0251324 0.00202533
6.47166 -0.0243454 0.00192995
6.57188 -0.0235946 0.00184045
6.67218 -0.0228777 0.00175638
6.77254 -0.0221927 0.00167733
6.87298 -0.0215377 0.00160294
6.97348 -0.020911 0.00153285
7.07406 -0.020311 0.00146678
7.17471 -0.0197362 0.00140442
7.27544 -0.0191851 0.00134552
7.37624 -0.0186565 0.00128985
7.47712 -0.0181492 0.00123719
7.57807 -0.017662 0.00118733
7.67911 -0.0171939 0.00114009
7.78023 -0.0167439 0.0010953
7.88143 -0.0163111 0.00105281
7.98271 -0.0158945 0.00101246
8.08408 -0.0154935 0.000974124
8.18554 -0.0151072 0.000937679
8.28708 -0.0147348 0.000903008
8.38872 -0.0143758 0.000870004
8.49044 -0.0140296 0.000838568
8.59226 -0.0136954 0.000808608
8.69417 -0.0133728 0.000780039
8.79618 -0.0130611 0.00075278
8.89828 -0.0127601 0.000726757
9.00048 -0.012469 0.000701901
9.10278 -0.0121876 0.000678147
9.20518 -0.0119154 0.000655434
9.30769 -0.0116519 0.000633707
9.4103 -0.0113969 0.000612913
9.51301 -0.0111499 0.000593001
9.61583 -0.0109106 0.000573925
9.71877 -0.0106787 0.000555643
9.82181 -0.010454 0.000538113
9.92496 -0.010236 0.000521297
10.0282 -0.0100246 0.000505159
10.1316 -0.00981942 0.000489665
10.2351 -0.00962029 0.000474784
10.3387 -0.00942695 0.000460485
10.4425 -0.00923918 0.000446741
10.5463 -0.00905677 0.000433524
10.6503 -0.00887951 0.00042081
10.7545 -0.00870721 0.000408575
10.8587 -0.00853968 0.000396797
10.9631 -0.00837675 0.000385454
11.0676 -0.00821825 0.000374527
11.1722 -0.00806403 0.000363997
11.277 -0.00791392 0.000353846
11.3819 -0.00776778 0.000344057
11.487 -0.00762547 0.000334615
11.5922 -0.00748687 0.000325503
11.6975 -0.00735183 0.000316709
11.803 -0.00722024 0.000308217
11.9086 -0.00709198 0.000300016
12.0144 -0.00696694 0.000292092
12.1204 -0.00684501 0.000284435
12.2265 -0.00672608 0.000277033
12.3327 -0.00661007 0.000269876
12.4391 -0.00649686 0.000262953
12.5457 -0.00638638 0.000256256
12.6524 -0.00627854 0.000249775
12.7593 -0.00617324 0.000243501
12.8664 -0.00607042 0.000237426
12.9737 -0.00596999 0.000231543
13.0811 -0.00587187 0.000225845
13.1887 -0.00577601 0.000220322
13.2965 -0.00568232 0.00021497
13.4044 -0.00559074 0.000209782
13.5126 -0.00550121 0.000204751
13.6209 -0.00541367 0.000199872
13.7294 -0.00532805 0.000195138
13.8382 -0.00524431 0.000190545
13.9471 -0.00516238 0.000186088
14.0562 -0.00508221 0.00018176
14.1655 -0.00500376 0.000177559
14.275 -0.00492697 0.000173478
14.3848 -0.00485179 0.000169514
14.4947 -0.00477818 0.000165663
14.6049 -0.0047061 0.000161921
14.7152 -0.0046355 0.000158284
14.8258 -0.00456634 0.000154748
14.9367 -0.00449858 0.00015131
15.0477 -0.00443219 0.000147966
15.159 -0.00436712 0.000144713
15.2705 -0.00430334 0.000141549
15.3823 -0.00424082 0.00013847
15.4943 -0.00417952 0.000135473
15.6066 -0.00411941 0.000132555
15.7191 -0.00406046 0.000129715
15.8319 -0.00400263 0.000126949
15.9449 -0.00394591 0.000124255
16.0582 -0.00389025 0.000121631
16.1717 -0.00383564 0.000119075
16.2856 -0.00378204 0.000116584
16.3997 -0.00372943 0.000114156
16.5141 -0.00367779 0.000111789
16.6288 -0.00362708 0.000109481
16.7437 -0.00357729 0.000107231
16.859 -0.0035284 0.000105037
16.9746 -0.00348038 0.000102897
17.0905 -0.00343321 0.000100809
17.2067 -0.00338687 9.87719e-05
17.3232 -0.00334134 9.67839e-05
17.4401 -0.00329659 9.48436e-05
17.5572 -0.00325262 9.29497e-05
17.6748 -0.0032094 9.11006e-05
17.7926 -0.00316691 8.92951e-05
17.9108 -0.00312514 8.75319e-05
18.0294 -0.00308407 8.58097e-05
18.1483 -0.00304369 8.41274e-05
18.2676 -0.00300396 8.24838e-05
18.3873 -0.00296489 8.08778e-05
18.5074 -0.00292646 7.93083e-05
18.6278 -0.00288865 7.77742e-05
18.7487 -0.00285144 7.62746e-05
18.8699 -0.00281483 7.48085e-05
18.9916 -0.00277879 7.33748e-05
19.1137 -0.00274333 7.19728e-05
19.2362 -0.00270841 7.06015e-05
19.3592 -0.00267404 6.92601e-05
19.4826 -0.00264019 6.79478e-05
19.6065 -0.00260686 6.66637e-05
19.7309 -0.00257403 6.54071e-05
19.8557 -0.0025417 6.41772e-05
19.9811 -0.00250985 6.29733e-05
20.1069 -0.00247846 6.17946e-05
20.2333 -0.00244754 6.06406e-05
20.3602 -0.00241707 5.95105e-05
20.4876 -0.00238704 5.84038e-05
20.6156 -0.00235744 5.73197e-05
20.7441 -0.00232826 5.62577e-05
20.8732 -0.00229949 5.52171e-05
21.0029 -0.00227113 5.41975e-05
21.1332 -0.00224315 5.31983e-05
21.2642 -0.00221556 5.22188e-05
21.3958 -0.00218834 5.12587e-05
21.528 -0.0021615 5.03174e-05
21.6609 -0.002135 4.93943e-05
21.7945 -0.00210886 4.84891e-05
21.9288 -0.00208307 4.76013e-05
22.0639 -0.0020576 4.67303e-05
22.1997 -0.00203246 4.58758e-05
22.3363 -0.00200764 4.50373e-05
22.4736 -0.00198314 4.42145e-05
22.6118 -0.00195893 4.34068e-05
22.7509 -0.00193503 4.26139e-05
22.8908 -0.00191141 4.18355e-05
23.0316 -0.00188807 4.10711e-05
23.1733 -0.00186501 4.03203e-05
23.316 -0.00184222 3.95828e-05
23.4597 -0.00181969 3.88583e-05
23.6044 -0.00179741 3.81463e-05
23.7502 -0.00177538 3.74466e-05
23.8971 -0.00175359 3.67589e-05
24.0451 -0.00173203 3.60827e-05
24.1944 -0.00171071 3.54177e-05
24.3448 -0.0016896 3.47637e-05
24.4966 -0.0016687 3.41204e-05
24.6496 -0.00164801 3.34873e-05
24.8041 -0.00162752 3.28643e-05
24.9601 -0.00160722 3.22509e-05
25.1175 -0.00158711 3.1647e-05
25.2766 -0.00156717 3.10521e-05
25.4373 -0.0015474 3.04661e-05
25.5998 -0.0015278 2.98885e-05
25.7641 -0.00150835 2.93192e-05
25.9304 -0.00148904 2.87577e-05
26.0988 -0.00146987 2.82037e-05
26.2693 -0.00145082 2.7657e-05
26.4421 -0.0014319 2.71173e-05
26.6174 -0.00141308 2.65841e-05
26.7954 -0.00139435 2.60571e-05
26.9761 -0.00137571 2.5536e-05
27.1598 -0.00135714 2.50204e-05
27.3468 -0.00133862 2.45098e-05
27.5373 -0.00132015 2.40037e-05
27.7317 -0.00130169 2.35018e-05
27.9302 -0.00128323 2.30035e-05
28.1333 -0.00126475 2.2508e-05
28.3415 -0.00124622 2.20148e-05
28.5554 -0.0012276 2.1523e-05
28.7758 -0.00120885 2.10316e-05
29.0035 -0.00118993 2.05395e-05
29.2396 -0.00117076 2.00451e-05
29.4858 -0.00115128 1.95465e-05
29.7441 -0.00113135 1.9041e-05
30.0173 -0.00111083 1.8525e-05
30.3101 -0.00108946 1.79927e-05
30.6297 -0.00106682 1.74346e-05
30.9905 -0.0010421 1.68319e-05
31.4301 -0.00101313 1.61346e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.125Nc1QuantumOneLoop/GRp_FRG.txt <==
-31.4301 -0.00101313 -1.61345e-05
-30.9905 -0.0010421 -1.68318e-05
-30.6297 -0.00106682 -1.74345e-05
-30.3101 -0.00108946 -1.79926e-05
-30.0173 -0.00111083 -1.85249e-05
-29.7441 -0.00113135 -1.90409e-05
-29.4858 -0.00115128 -1.95464e-05
-29.2396 -0.00117076 -2.0045e-05
-29.0035 -0.00118992 -2.05394e-05
-28.7758 -0.00120885 -2.10316e-05
-28.5554 -0.00122759 -2.15229e-05
-28.3415 -0.00124621 -2.20147e-05
-28.1333 -0.00126475 -2.25079e-05
-27.9302 -0.00128323 -2.30034e-05
-27.7317 -0.00130169 -2.35017e-05
-27.5373 -0.00132014 -2.40036e-05
-27.3468 -0.00133862 -2.45096e-05
-27.1598 -0.00135714 -2.50202e-05
-26.9761 -0.00137571 -2.55359e-05
-26.7954 -0.00139435 -2.6057e-05
-26.6174 -0.00141307 -2.6584e-05
-26.4421 -0.00143189 -2.71171e-05
-26.2693 -0.00145082 -2.76569e-05
-26.0988 -0.00146986 -2.82036e-05
-25.9304 -0.00148903 -2.87575e-05
-25.7641 -0.00150834 -2.9319e-05
-25.5998 -0.00152779 -2.98884e-05
-25.4373 -0.0015474 -3.04659e-05
-25.2766 -0.00156717 -3.1052e-05
-25.1175 -0.0015871 -3.16468e-05
-24.9601 -0.00160722 -3.22507e-05
-24.8041 -0.00162752 -3.28641e-05
-24.6496 -0.00164801 -3.34871e-05
-24.4966 -0.0016687 -3.41202e-05
-24.3448 -0.00168959 -3.47635e-05
-24.1944 -0.0017107 -3.54175e-05
-24.0451 -0.00173203 -3.60824e-05
-23.8971 -0.00175358 -3.67586e-05
-23.7502 -0.00177537 -3.74464e-05
-23.6044 -0.0017974 -3.81461e-05
-23.4597 -0.00181968 -3.8858e-05
-23.316 -0.00184221 -3.95826e-05
-23.1733 -0.001865 -4.032e-05
-23.0316 -0.00188806 -4.10708e-05
-22.8908 -0.0019114 -4.18352e-05
-22.7509 -0.00193502 -4.26137e-05
-22.6118 -0.00195893 -4.34065e-05
-22.4736 -0.00198313 -4.42142e-05
-22.3363 -0.00200764 -4.5037e-05
-22.1997 -0.00203246 -4.58755e-05
-22.0639 -0.00205759 -4.673e-05
-21.9288 -0.00208306 -4.76009e-05
-21.7945 -0.00210886 -4.84888e-05
-21.6609 -0.002135 -4.9394e-05
-21.528 -0.00216149 -5.0317e-05
-21.3958 -0.00218834 -5.12583e-05
-21.2642 -0.00221555 -5.22184e-05
-21.1332 -0.00224314 -5.31978e-05
-21.0029 -0.00227112 -5.41971e-05
-20.8732 -0.00229948 -5.52167e-05
-20.7441 -0.00232825 -5.62572e-05
-20.6156 -0.00235743 -5.73192e-05
-20.4876 -0.00238703 -5.84033e-05
-20.3602 -0.00241706 -5.951e-05
-20.2333 -0.00244753 -6.06401e-05
-20.1069 -0.00247845 -6.17941e-05
-19.9811 -0.00250983 -6.29727e-05
-19.8557 -0.00254169 -6.41766e-05
-19.7309 -0.00257402 -6.54065e-05
-19.6065 -0.00260685 -6.66631e-05
-19.4826 -0.00264018 -6.79472e-05
-19.3592 -0.00267402 -6.92595e-05
-19.2362 -0.0027084 -7.06009e-05
-19.1137 -0.00274331 -7.19721e-05
-18.9916 -0.00277878 -7.33741e-05
-18.8699 -0.00281481 -7.48077e-05
-18.7487 -0.00285143 -7.62738e-05
-18.6278 -0.00288863 -7.77734e-05
-18.5074 -0.00292645 -7.93075e-05
-18.3873 -0.00296488 -8.0877e-05
-18.2676 -0.00300395 -8.2483e-05
-18.1483 -0.00304367 -8.41265e-05
-18.0294 -0.00308406 -8.58088e-05
-17.9108 -0.00312513 -8.75309e-05
-17.7926 -0.0031669 -8.92941e-05
-17.6748 -0.00320938 -9.10996e-05
-17.5572 -0.0032526 -9.29486e-05
-17.4401 -0.00329657 -9.48425e-05
-17.3232 -0.00334132 -9.67828e-05
-17.2067 -0.00338685 -9.87707e-05
-17.0905 -0.00343319 -0.000100808
-16.9746 -0.00348036 -0.000102896
-16.859 -0.00352838 -0.000105036
-16.7437 -0.00357727 -0.00010723
-16.6288 -0.00362706 -0.00010948
-16.5141 -0.00367776 -0.000111787
-16.3997 -0.00372941 -0.000114154
-16.2856 -0.00378201 -0.000116582
-16.1717 -0.00383561 -0.000119073
-16.0582 -0.00389022 -0.00012163
-15.9449 -0.00394588 -0.000124254
-15.8319 -0.00400261 -0.000126947
-15.7191 -0.00406043 -0.000129713
-15.6066 -0.00411938 -0.000132553
-15.4943 -0.00417949 -0.000135471
-15.3823 -0.00424079 -0.000138467
-15.2705 -0.00430331 -0.000141547
-15.159 -0.00436709 -0.000144711
-15.0477 -0.00443215 -0.000147963
-14.9367 -0.00449855 -0.000151307
-14.8258 -0.0045663 -0.000154745
-14.7152 -0.00463546 -0.000158281
-14.6049 -0.00470606 -0.000161918
-14.4947 -0.00477814 -0.000165661
-14.3848 -0.00485175 -0.000169511
-14.275 -0.00492692 -0.000173475
-14.1655 -0.00500371 -0.000177555
-14.0562 -0.00508217 -0.000181757
-13.9471 -0.00516233 -0.000186084
-13.8382 -0.00524426 -0.000190542
-13.7294 -0.005328 -0.000195135
-13.6209 -0.00541362 -0.000199868
-13.5126 -0.00550116 -0.000204747
-13.4044 -0.00559069 -0.000209778
-13.2965 -0.00568226 -0.000214966
-13.1887 -0.00577595 -0.000220318
-13.0811 -0.00587181 -0.00022584
-12.9737 -0.00596992 -0.000231539
-12.8664 -0.00607035 -0.000237421
-12.7593 -0.00617317 -0.000243496
-12.6524 -0.00627847 -0.000249769
-12.5457 -0.00638631 -0.00025625
-12.4391 -0.00649679 -0.000262947
-12.3327 -0.00660999 -0.000269869
-12.2265 -0.006726 -0.000277026
-12.1204 -0.00684492 -0.000284428
-12.0144 -0.00696685 -0.000292085
-11.9086 -0.00709189 -0.000300008
-11.803 -0.00722015 -0.000308209
-11.6975 -0.00735173 -0.0003167
-11.5922 -0.00748677 -0.000325495
-11.487 -0.00762537 -0.000334606
-11.3819 -0.00776767 -0.000344048
-11.277 -0.00791381 -0.000353836
-11.1722 -0.00806391 -0.000363987
-11.0676 -0.00821813 -0.000374516
-10.9631 -0.00837663 -0.000385443
-10.8587 -0.00853955 -0.000396785
-10.7545 -0.00870707 -0.000408562
-10.6503 -0.00887937 -0.000420797
-10.5463 -0.00905662 -0.00043351
-10.4425 -0.00923903 -0.000446726
-10.3387 -0.00942679 -0.00046047
-10.2351 -0.00962012 -0.000474768
-10.1316 -0.00981925 -0.000489648
-10.0282 -0.0100244 -0.000505141
-9.92496 -0.0102358 -0.000521278
-9.82181 -0.0104538 -0.000538093
-9.71877 -0.0106785 -0.000555622
-9.61583 -0.0109104 -0.000573903
-9.51301 -0.0111497 -0.000592977
-9.4103 -0.0113966 -0.000612888
-9.30769 -0.0116517 -0.000633681
-9.20518 -0.0119151 -0.000655407
-9.10278 -0.0121873 -0.000678117
-9.00048 -0.0124688 -0.00070187
-8.89828 -0.0127598 -0.000726724
-8.79618 -0.0130608 -0.000752745
-8.69417 -0.0133724 -0.000780002
-8.59226 -0.013695 -0.000808569
-8.49044 -0.0140292 -0.000838526
-8.38872 -0.0143755 -0.000869959
-8.28708 -0.0147344 -0.00090296
-8.18554 -0.0151068 -0.000937628
-8.08408 -0.0154931 -0.00097407
-7.98271 -0.0158941 -0.0010124
-7.88143 -0.0163106 -0.00105275
-7.78023 -0.0167434 -0.00109524
-7.67911 -0.0171934 -0.00114002
-7.57807 -0.0176615 -0.00118725
-7.47712 -0.0181486 -0.00123711
-7.37624 -0.0186559 -0.00128977
-7.27544 -0.0191845 -0.00134543
-7.17471 -0.0197355 -0.00140432
-7.07406 -0.0203103 -0.00146667
-6.97348 -0.0209102 -0.00153274
-6.87298 -0.0215369 -0.00160281
-6.77254 -0.0221918 -0.0016772
-6.67218 -0.0228768 -0.00175623
-6.57188 -0.0235936 -0.00184029
-6.47166 -0.0243444 -0.00192978
-6.37149 -0.0251313 -0.00202515
-6.2714 -0.0259567 -0.00212689
-6.17136 -0.0268231 -0.00223554
-6.07139 -0.0277334 -0.00235171
-5.97148 -0.0286906 -0.00247606
-5.87163 -0.029698 -0.00260934
-5.77184 -0.0307591 -0.00275235
-5.67211 -0.031878 -0.00290602
-5.57243 -0.0330588 -0.00307137
-5.47281 -0.0343063 -0.00324953
-5.37325 -0.0356258 -0.00344178
-5.27373 -0.0370227 -0.00364955
-5.17427 -0.0385035 -0.00387446
-5.07487 -0.040075 -0.00411834
-4.97551 -0.0417448 -0.00438324
-4.8762 -0.0435215 -0.00467151
-4.77694 -0.0454144 -0.00498581
-4.67772 -0.047434 -0.00532919
-4.57855 -0.0495919 -0.00570512
-4.47943 -0.0519014 -0.00611763
-4.38035 -0.054377 -0.00657132
-4.28131 -0.0570353 -0.00707154
-4.18232 -0.0598949 -0.00762453
-4.08336 -0.0629771 -0.00823754
-3.98445 -0.0663057 -0.00891907
-3.88557 -0.0699082 -0.00967917
-3.78673 -0.073816 -0.0105297
-3.68793 -0.0780648 -0.0114848
-3.58916 -0.0826964 -0.0125614
-3.49043 -0.0877586 -0.0137798
-3.39173 -0.0933074 -0.0151646
-3.29307 -0.0994082 -0.0167458
-3.19443 -0.106138 -0.0185603
-3.09583 -0.113588 -0.0206534
-2.99725 -0.121866 -0.023082
-2.89871 -0.131102 -0.0259177
-2.80019 -0.141454 -0.0292521
-2.7017 -0.153112 -0.0332035
-2.60323 -0.166309 -0.0379267
-2.50479 -0.181335 -0.0436266
-2.40638 -0.198545 -0.050579
-2.30798 -0.218391 -0.0591612
-2.20961 -0.241438 -0.0698986
-2.11126 -0.26841 -0.0835393
-2.01293 -0.300229 -0.101173
-1.91462 -0.338076 -0.124432
-1.81632 -0.383434 -0.155828
-1.71804 -0.438092 -0.199362
-1.61978 -0.503945 -0.261611
-1.52154 -0.582131 -0.353746
-1.42331 -0.670058 -0.49508
-1.32509 -0.751974 -0.718062
-1.22689 -0.772109 -1.06698
-1.12869 -0.584467 -1.54582
-1.03051 -0.00820639 -1.93483
-0.932337 0.746668 -1.83454
-0.834173 1.18336 -1.36175
-0.736016 1.28064 -0.91333
-0.637867 1.23577 -0.605944
-0.539723 1.15838 -0.408249
-0.441585 1.0859 -0.278195
-0.343451 1.02806 -0.188061
-0.24532 0.98607 -0.121379
-0.147191 0.958996 -0.0681939
-0.0490634 0.945766 -0.0220084
0.0490634 0.945766 0.0220084
0.147191 0.958996 0.0681939
0.24532 0.98607 0.121379
0.343451 1.02806 0.188061
0.441585 1.0859 0.278195
0.539723 1.15838 0.408249
0.637867 1.23577 0.605944
0.736016 1.28064 0.91333
0.834173 1.18336 1.36175
0.932337 0.746668 1.83454
1.03051 -0.00820639 1.93483
1.12869 -0.584467 1.54582
1.22689 -0.772109 1.06698
1.32509 -0.751974 0.718062
1.42331 -0.670058 0.49508
1.52154 -0.582131 0.353746
1.61978 -0.503945 0.261611
1.71804 -0.438092 0.199362
1.81632 -0.383434 0.155828
1.91462 -0.338076 0.124432
2.01293 -0.300229 0.101173
2.11126 -0.26841 0.0835393
2.20961 -0.241438 0.0698986
2.30798 -0.218391 0.0591612
2.40638 -0.198545 0.050579
2.50479 -0.181335 0.0436266
2.60323 -0.166309 0.0379267
2.7017 -0.153112 0.0332035
2.80019 -0.141454 0.0292521
2.89871 -0.131102 0.0259177
2.99725 -0.121866 0.023082
3.09583 -0.113588 0.0206534
3.19443 -0.106138 0.0185603
3.29307 -0.0994082 0.0167458
3.39173 -0.0933074 0.0151646
3.49043 -0.0877586 0.0137798
3.58916 -0.0826964 0.0125614
3.68793 -0.0780648 0.0114848
3.78673 -0.073816 0.0105297
3.88557 -0.0699082 0.00967917
3.98445 -0.0663057 0.00891907
4.08336 -0.0629771 0.00823754
4.18232 -0.0598949 0.00762453
4.28131 -0.0570353 0.00707154
4.38035 -0.054377 0.00657132
4.47943 -0.0519014 0.00611763
4.57855 -0.0495919 0.00570512
4.67772 -0.047434 0.00532919
4.77694 -0.0454144 0.00498581
4.8762 -0.0435215 0.00467151
4.97551 -0.0417448 0.00438324
5.07487 -0.040075 0.00411834
5.17427 -0.0385035 0.00387446
5.27373 -0.0370227 0.00364955
5.37325 -0.0356258 0.00344178
5.47281 -0.0343063 0.00324953
5.57243 -0.0330588 0.00307137
5.67211 -0.031878 0.00290602
5.77184 -0.0307591 0.00275235
5.87163 -0.029698 0.00260934
5.97148 -0.0286906 0.00247606
6.07139 -0.0277334 0.00235171
6.17136 -0.0268231 0.00223554
6.2714 -0.0259567 0.00212689
6.37149 -0.0251313 0.00202515
6.47166 -0.0243444 0.00192978
6.57188 -0.0235936 0.00184029
6.67218 -0.0228768 0.00175623
6.77254 -0.0221918 0.0016772
6.87298 -0.0215369 0.00160281
6.97348 -0.0209102 0.00153274
7.07406 -0.0203103 0.00146667
7.17471 -0.0197355 0.00140432
7.27544 -0.0191845 0.00134543
7.37624 -0.0186559 0.00128977
7.47712 -0.0181486 0.00123711
7.57807 -0.0176615 0.00118725
7.67911 -0.0171934 0.00114002
7.78023 -0.0167434 0.00109524
7.88143 -0.0163106 0.00105275
7.98271 -0.0158941 0.0010124
8.08408 -0.0154931 0.00097407
8.18554 -0.0151068 0.000937628
8.28708 -0.0147344 0.00090296
8.38872 -0.0143755 0.000869959
8.49044 -0.0140292 0.000838526
8.59226 -0.013695 0.000808569
8.69417 -0.0133724 0.000780002
8.79618 -0.0130608 0.000752745
8.89828 -0.0127598 0.000726724
9.00048 -0.0124688 0.00070187
9.10278 -0.0121873 0.000678117
9.20518 -0.0119151 0.000655407
9.30769 -0.0116517 0.000633681
9.4103 -0.0113966 0.000612888
9.51301 -0.0111497 0.000592977
9.61583 -0.0109104 0.000573903
9.71877 -0.0106785 0.000555622
9.82181 -0.0104538 0.000538093
9.92496 -0.0102358 0.000521278
10.0282 -0.0100244 0.000505141
10.1316 -0.00981925 0.000489648
10.2351 -0.00962012 0.000474768
10.3387 -0.00942679 0.00046047
10.4425 -0.00923903 0.000446726
10.5463 -0.00905662 0.00043351
10.6503 -0.00887937 0.000420797
10.7545 -0.00870707 0.000408562
10.8587 -0.00853955 0.000396785
10.9631 -0.00837663 0.000385443
11.0676 -0.00821813 0.000374516
11.1722 -0.00806391 0.000363987
11.277 -0.00791381 0.000353836
11.3819 -0.00776767 0.000344048
11.487 -0.00762537 0.000334606
11.5922 -0.00748677 0.000325495
11.6975 -0.00735173 0.0003167
11.803 -0.00722015 0.000308209
11.9086 -0.00709189 0.000300008
12.0144 -0.00696685 0.000292085
12.1204 -0.00684492 0.000284428
12.2265 -0.006726 0.000277026
12.3327 -0.00660999 0.000269869
12.4391 -0.00649679 0.000262947
12.5457 -0.00638631 0.00025625
12.6524 -0.00627847 0.000249769
12.7593 -0.00617317 0.000243496
12.8664 -0.00607035 0.000237421
12.9737 -0.00596992 0.000231539
13.0811 -0.00587181 0.00022584
13.1887 -0.00577595 0.000220318
13.2965 -0.00568226 0.000214966
13.4044 -0.00559069 0.000209778
13.5126 -0.00550116 0.000204747
13.6209 -0.00541362 0.000199868
13.7294 -0.005328 0.000195135
13.8382 -0.00524426 0.000190542
13.9471 -0.00516233 0.000186084
14.0562 -0.00508217 0.000181757
14.1655 -0.00500371 0.000177555
14.275 -0.00492692 0.000173475
14.3848 -0.00485175 0.000169511
14.4947 -0.00477814 0.000165661
14.6049 -0.00470606 0.000161918
14.7152 -0.00463546 0.000158281
14.8258 -0.0045663 0.000154745
14.9367 -0.00449855 0.000151307
15.0477 -0.00443215 0.000147963
15.159 -0.00436709 0.000144711
15.2705 -0.00430331 0.000141547
15.3823 -0.00424079 0.000138467
15.4943 -0.00417949 0.000135471
15.6066 -0.00411938 0.000132553
15.7191 -0.00406043 0.000129713
15.8319 -0.00400261 0.000126947
15.9449 -0.00394588 0.000124254
16.0582 -0.00389022 0.00012163
16.1717 -0.00383561 0.000119073
16.2856 -0.00378201 0.000116582
16.3997 -0.00372941 0.000114154
16.5141 -0.00367776 0.000111787
16.6288 -0.00362706 0.00010948
16.7437 -0.00357727 0.00010723
16.859 -0.00352838 0.000105036
16.9746 -0.00348036 0.000102896
17.0905 -0.00343319 0.000100808
17.2067 -0.00338685 9.87707e-05
17.3232 -0.00334132 9.67828e-05
17.4401 -0.00329657 9.48425e-05
17.5572 -0.0032526 9.29486e-05
17.6748 -0.00320938 9.10996e-05
17.7926 -0.0031669 8.92941e-05
17.9108 -0.00312513 8.75309e-05
18.0294 -0.00308406 8.58088e-05
18.1483 -0.00304367 8.41265e-05
18.2676 -0.00300395 8.2483e-05
18.3873 -0.00296488 8.0877e-05
18.5074 -0.00292645 7.93075e-05
18.6278 -0.00288863 7.77734e-05
18.7487 -0.00285143 7.62738e-05
18.8699 -0.00281481 7.48077e-05
18.9916 -0.00277878 7.33741e-05
19.1137 -0.00274331 7.19721e-05
19.2362 -0.0027084 7.06009e-05
19.3592 -0.00267402 6.92595e-05
19.4826 -0.00264018 6.79472e-05
19.6065 -0.00260685 6.66631e-05
19.7309 -0.00257402 6.54065e-05
19.8557 -0.00254169 6.41766e-05
19.9811 -0.00250983 6.29727e-05
20.1069 -0.00247845 6.17941e-05
20.2333 -0.00244753 6.06401e-05
20.3602 -0.00241706 5.951e-05
20.4876 -0.00238703 5.84033e-05
20.6156 -0.00235743 5.73192e-05
20.7441 -0.00232825 5.62572e-05
20.8732 -0.00229948 5.52167e-05
21.0029 -0.00227112 5.41971e-05
21.1332 -0.00224314 5.31978e-05
21.2642 -0.00221555 5.22184e-05
21.3958 -0.00218834 5.12583e-05
21.528 -0.00216149 5.0317e-05
21.6609 -0.002135 4.9394e-05
21.7945 -0.00210886 4.84888e-05
21.9288 -0.00208306 4.76009e-05
22.0639 -0.00205759 4.673e-05
22.1997 -0.00203246 4.58755e-05
22.3363 -0.00200764 4.5037e-05
22.4736 -0.00198313 4.42142e-05
22.6118 -0.00195893 4.34065e-05
22.7509 -0.00193502 4.26137e-05
22.8908 -0.0019114 4.18352e-05
23.0316 -0.00188806 4.10708e-05
23.1733 -0.001865 4.032e-05
23.316 -0.00184221 3.95826e-05
23.4597 -0.00181968 3.8858e-05
23.6044 -0.0017974 3.81461e-05
23.7502 -0.00177537 3.74464e-05
23.8971 -0.00175358 3.67586e-05
24.0451 -0.00173203 3.60824e-05
24.1944 -0.0017107 3.54175e-05
24.3448 -0.00168959 3.47635e-05
24.4966 -0.0016687 3.41202e-05
24.6496 -0.00164801 3.34871e-05
24.8041 -0.00162752 3.28641e-05
24.9601 -0.00160722 3.22507e-05
25.1175 -0.0015871 3.16468e-05
25.2766 -0.00156717 3.1052e-05
25.4373 -0.0015474 3.04659e-05
25.5998 -0.00152779 2.98884e-05
25.7641 -0.00150834 2.9319e-05
25.9304 -0.00148903 2.87575e-05
26.0988 -0.00146986 2.82036e-05
26.2693 -0.00145082 2.76569e-05
26.4421 -0.00143189 2.71171e-05
26.6174 -0.00141307 2.6584e-05
26.7954 -0.00139435 2.6057e-05
26.9761 -0.00137571 2.55359e-05
27.1598 -0.00135714 2.50202e-05
27.3468 -0.00133862 2.45096e-05
27.5373 -0.00132014 2.40036e-05
27.7317 -0.00130169 2.35017e-05
27.9302 -0.00128323 2.30034e-05
28.1333 -0.00126475 2.25079e-05
28.3415 -0.00124621 2.20147e-05
28.5554 -0.00122759 2.15229e-05
28.7758 -0.00120885 2.10316e-05
29.0035 -0.00118992 2.05394e-05
29.2396 -0.00117076 2.0045e-05
29.4858 -0.00115128 1.95464e-05
29.7441 -0.00113135 1.90409e-05
30.0173 -0.00111083 1.85249e-05
30.3101 -0.00108946 1.79926e-05
30.6297 -0.00106682 1.74345e-05
30.9905 -0.0010421 1.68318e-05
31.4301 -0.00101313 1.61345e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.125Nc1QuantumOneLoop/GRp_OneLoopFRG.txt <==
-31.4301 -0.00101313 -1.61346e-05
-30.9905 -0.0010421 -1.68319e-05
-30.6297 -0.00106682 -1.74347e-05
-30.3101 -0.00108946 -1.79928e-05
-30.0173 -0.00111083 -1.85251e-05
-29.7441 -0.00113136 -1.90411e-05
-29.4858 -0.00115128 -1.95465e-05
-29.2396 -0.00117077 -2.00452e-05
-29.0035 -0.00118993 -2.05396e-05
-28.7758 -0.00120885 -2.10317e-05
-28.5554 -0.0012276 -2.15231e-05
-28.3415 -0.00124622 -2.20149e-05
-28.1333 -0.00126475 -2.25081e-05
-27.9302 -0.00128323 -2.30036e-05
-27.7317 -0.00130169 -2.35019e-05
-27.5373 -0.00132015 -2.40039e-05
-27.3468 -0.00133863 -2.45099e-05
-27.1598 -0.00135714 -2.50205e-05
-26.9761 -0.00137571 -2.55361e-05
-26.7954 -0.00139436 -2.60573e-05
-26.6174 -0.00141308 -2.65842e-05
-26.4421 -0.0014319 -2.71174e-05
-26.2693 -0.00145083 -2.76572e-05
-26.0988 -0.00146987 -2.82039e-05
-25.9304 -0.00148904 -2.87578e-05
-25.7641 -0.00150835 -2.93193e-05
-25.5998 -0.0015278 -2.98887e-05
-25.4373 -0.00154741 -3.04663e-05
-25.2766 -0.00156718 -3.10523e-05
-25.1175 -0.00158711 -3.16472e-05
-24.9601 -0.00160723 -3.22511e-05
-24.8041 -0.00162753 -3.28645e-05
-24.6496 -0.00164802 -3.34875e-05
-24.4966 -0.00166871 -3.41206e-05
-24.3448 -0.0016896 -3.47639e-05
-24.1944 -0.00171071 -3.54179e-05
-24.0451 -0.00173204 -3.60829e-05
-23.8971 -0.0017536 -3.67591e-05
-23.7502 -0.00177538 -3.74469e-05
-23.6044 -0.00179741 -3.81466e-05
-23.4597 -0.00181969 -3.88585e-05
-23.316 -0.00184222 -3.95831e-05
-23.1733 -0.00186502 -4.03206e-05
-23.0316 -0.00188808 -4.10713e-05
-22.8908 -0.00191141 -4.18358e-05
-22.7509 -0.00193503 -4.26142e-05
-22.6118 -0.00195894 -4.34071e-05
-22.4736 -0.00198314 -4.42148e-05
-22.3363 -0.00200765 -4.50377e-05
-22.1997 -0.00203247 -4.58761e-05
-22.0639 -0.00205761 -4.67306e-05
-21.9288 -0.00208307 -4.76016e-05
-21.7945 -0.00210887 -4.84895e-05
-21.6609 -0.00213501 -4.93947e-05
-21.528 -0.0021615 -5.03177e-05
-21.3958 -0.00218835 -5.12591e-05
-21.2642 -0.00221557 -5.22192e-05
-21.1332 -0.00224316 -5.31987e-05
-21.0029 -0.00227113 -5.4198e-05
-20.8732 -0.0022995 -5.52176e-05
-20.7441 -0.00232827 -5.62581e-05
-20.6156 -0.00235745 -5.73202e-05
-20.4876 -0.00238705 -5.84043e-05
-20.3602 -0.00241708 -5.95111e-05
-20.2333 -0.00244755 -6.06412e-05
-20.1069 -0.00247848 -6.17952e-05
-19.9811 -0.00250986 -6.29738e-05
-19.8557 -0.00254171 -6.41777e-05
-19.7309 -0.00257404 -6.54077e-05
-19.6065 -0.00260687 -6.66643e-05
-19.4826 -0.0026402 -6.79484e-05
-19.3592 -0.00267405 -6.92608e-05
-19.2362 -0.00270842 -7.06022e-05
-19.1137 -0.00274334 -7.19735e-05
-18.9916 -0.00277881 -7.33756e-05
-18.8699 -0.00281484 -7.48092e-05
-18.7487 -0.00285146 -7.62754e-05
-18.6278 -0.00288866 -7.7775e-05
-18.5074 -0.00292648 -7.93091e-05
-18.3873 -0.00296491 -8.08787e-05
-18.2676 -0.00300398 -8.24847e-05
-18.1483 -0.0030437 -8.41284e-05
-18.0294 -0.00308409 -8.58107e-05
-17.9108 -0.00312516 -8.75329e-05
-17.7926 -0.00316693 -8.92961e-05
-17.6748 -0.00320942 -9.11016e-05
-17.5572 -0.00325264 -9.29507e-05
-17.4401 -0.00329661 -9.48448e-05
-17.3232 -0.00334136 -9.67851e-05
-17.2067 -0.00338689 -9.87731e-05
-17.0905 -0.00343323 -0.00010081
-16.9746 -0.0034804 -0.000102898
-16.859 -0.00352842 -0.000105039
-16.7437 -0.00357732 -0.000107233
-16.6288 -0.00362711 -0.000109483
-16.5141 -0.00367781 -0.00011179
-16.3997 -0.00372945 -0.000114157
-16.2856 -0.00378206 -0.000116585
-16.1717 -0.00383566 -0.000119076
-16.0582 -0.00389028 -0.000121633
-15.9449 -0.00394593 -0.000124257
-15.8319 -0.00400266 -0.000126951
-15.7191 -0.00406049 -0.000129717
-15.6066 -0.00411944 -0.000132557
-15.4943 -0.00417955 -0.000135475
-15.3823 -0.00424085 -0.000138472
-15.2705 -0.00430338 -0.000141551
-15.159 -0.00436715 -0.000144715
-15.0477 -0.00443222 -0.000147968
-14.9367 -0.00449862 -0.000151312
-14.8258 -0.00456638 -0.00015475
-14.7152 -0.00463554 -0.000158286
-14.6049 -0.00470614 -0.000161924
-14.4947 -0.00477822 -0.000165666
-14.3848 -0.00485183 -0.000169517
-14.275 -0.00492701 -0.000173481
-14.1655 -0.0050038 -0.000177562
-14.0562 -0.00508226 -0.000181763
-13.9471 -0.00516243 -0.000186091
-13.8382 -0.00524436 -0.000190549
-13.7294 -0.0053281 -0.000195142
-13.6209 -0.00541372 -0.000199876
-13.5126 -0.00550127 -0.000204755
-13.4044 -0.0055908 -0.000209786
-13.2965 -0.00568238 -0.000214975
-13.1887 -0.00577607 -0.000220327
-13.0811 -0.00587193 -0.000225849
-12.9737 -0.00597005 -0.000231548
-12.8664 -0.00607048 -0.000237431
-12.7593 -0.00617331 -0.000243506
-12.6524 -0.00627861 -0.00024978
-12.5457 -0.00638645 -0.000256261
-12.4391 -0.00649694 -0.000262959
-12.3327 -0.00661014 -0.000269882
-12.2265 -0.00672616 -0.000277039
-12.1204 -0.00684509 -0.000284442
-12.0144 -0.00696702 -0.000292099
-11.9086 -0.00709207 -0.000300023
-11.803 -0.00722033 -0.000308225
-11.6975 -0.00735192 -0.000316717
-11.5922 -0.00748697 -0.000325512
-11.487 -0.00762558 -0.000334623
-11.3819 -0.00776789 -0.000344066
-11.277 -0.00791403 -0.000353856
-11.1722 -0.00806414 -0.000364007
-11.0676 -0.00821837 -0.000374537
-10.9631 -0.00837687 -0.000385465
-10.8587 -0.0085398 -0.000396808
-10.7545 -0.00870734 -0.000408587
-10.6503 -0.00887964 -0.000420822
-10.5463 -0.00905691 -0.000433537
-10.4425 -0.00923933 -0.000446754
-10.3387 -0.0094271 -0.0004605
-10.2351 -0.00962045 -0.000474799
-10.1316 -0.00981958 -0.000489681
-10.0282 -0.0100247 -0.000505176
-9.92496 -0.0102362 -0.000521315
-9.82181 -0.0104542 -0.000538132
-9.71877 -0.0106789 -0.000555663
-9.61583 -0.0109108 -0.000573946
-9.51301 -0.0111501 -0.000593022
-9.4103 -0.0113971 -0.000612935
-9.30769 -0.0116521 -0.000633731
-9.20518 -0.0119156 -0.00065546
-9.10278 -0.0121878 -0.000678173
-9.00048 -0.0124693 -0.000701929
-8.89828 -0.0127603 -0.000726786
-8.79618 -0.0130614 -0.000752811
-8.69417 -0.0133731 -0.000780072
-8.59226 -0.0136957 -0.000808643
-8.49044 -0.0140299 -0.000838605
-8.38872 -0.0143762 -0.000870043
-8.28708 -0.0147352 -0.000903049
-8.18554 -0.0151075 -0.000937723
-8.08408 -0.0154939 -0.00097417
-7.98271 -0.015895 -0.00101251
-7.88143 -0.0163115 -0.00105286
-7.78023 -0.0167444 -0.00109536
-7.67911 -0.0171944 -0.00114015
-7.57807 -0.0176626 -0.00118739
-7.47712 -0.0181498 -0.00123726
-7.37624 -0.0186571 -0.00128992
-7.27544 -0.0191857 -0.0013456
-7.17471 -0.0197368 -0.0014045
-7.07406 -0.0203117 -0.00146686
-6.97348 -0.0209117 -0.00153294
-6.87298 -0.0215384 -0.00160303
-6.77254 -0.0221935 -0.00167743
-6.67218 -0.0228785 -0.00175649
-6.57188 -0.0235955 -0.00184057
-6.47166 -0.0243464 -0.00193008
-6.37149 -0.0251334 -0.00202547
-6.2714 -0.0259589 -0.00212723
-6.17136 -0.0268255 -0.00223591
-6.07139 -0.027736 -0.00235211
-5.97148 -0.0286933 -0.00247649
-5.87163 -0.0297009 -0.0026098
-5.77184 -0.0307622 -0.00275285
-5.67211 -0.0318812 -0.00290656
-5.57243 -0.0330623 -0.00307195
-5.47281 -0.0343101 -0.00325016
-5.37325 -0.0356298 -0.00344246
-5.27373 -0.0370271 -0.00365029
-5.17427 -0.0385082 -0.00387527
-5.07487 -0.04008 -0.00411921
-4.97551 -0.0417503 -0.00438418
-4.8762 -0.0435273 -0.00467252
-4.77694 -0.0454207 -0.0049869
-4.67772 -0.0474408 -0.00533036
-4.57855 -0.0495993 -0.00570637
-4.47943 -0.0519094 -0.00611896
-4.38035 -0.0543857 -0.00657272
-4.28131 -0.0570447 -0.00707301
-4.18232 -0.0599053 -0.00762603
-4.08336 -0.0629884 -0.00823903
-3.98445 -0.0663181 -0.00892052
-3.88557 -0.0699219 -0.00968048
-3.78673 -0.0738311 -0.0105308
-3.68793 -0.0780817 -0.0114854
-3.58916 -0.0827153 -0.0125614
-3.49043 -0.0877802 -0.0137789
-3.39173 -0.0933324 -0.0151625
-3.29307 -0.0994377 -0.0167422
-3.19443 -0.106173 -0.0185549
-3.09583 -0.113631 -0.0206464
-2.99725 -0.121919 -0.0230737
-2.89871 -0.131168 -0.025909
-2.80019 -0.141535 -0.0292443
-2.7017 -0.153212 -0.0331984
-2.60323 -0.166432 -0.0379263
-2.50479 -0.181484 -0.0436338
-2.40638 -0.198727 -0.0505971
-2.30798 -0.218613 -0.0591948
-2.20961 -0.241712 -0.0699542
-2.11126 -0.26875 -0.0836268
-2.01293 -0.300657 -0.101308
-1.91462 -0.33862 -0.12464
-1.81632 -0.384137 -0.156154
-1.71804 -0.439014 -0.199883
-1.61978 -0.505166 -0.262474
-1.52154 -0.583739 -0.355237
-1.42331 -0.672072 -0.497771
-1.32509 -0.754003 -0.723049
-1.22689 -0.772213 -1.0759
-1.12869 -0.577059 -1.55826
-1.03051 0.0113244 -1.94072
-0.932337 0.765629 -1.82372
-0.834173 1.1899 -1.34455
-0.736016 1.27866 -0.89932
-0.637867 1.23054 -0.596369
-0.539723 1.15236 -0.401957
-0.441585 1.07992 -0.274079
-0.343451 1.02235 -0.185389
-0.24532 0.980633 -0.119713
-0.147191 0.953758 -0.0672796
-0.0490634 0.940631 -0.0217169
0.0490634 0.940631 0.0217169
0.147191 0.953758 0.0672796
0.24532 0.980633 0.119713
0.343451 1.02235 0.185389
0.441585 1.07992 0.274079
0.539723 1.15236 0.401957
0.637867 1.23054 0.596369
0.736016 1.27866 0.89932
0.834173 1.1899 1.34455
0.932337 0.765629 1.82372
1.03051 0.0113244 1.94072
1.12869 -0.577059 1.55826
1.22689 -0.772213 1.0759
1.32509 -0.754003 0.723049
1.42331 -0.672072 0.497771
1.52154 -0.583739 0.355237
1.61978 -0.505166 0.262474
1.71804 -0.439014 0.199883
1.81632 -0.384137 0.156154
1.91462 -0.33862 0.12464
2.01293 -0.300657 0.101308
2.11126 -0.26875 0.0836268
2.20961 -0.241712 0.0699542
2.30798 -0.218613 0.0591948
2.40638 -0.198727 0.0505971
2.50479 -0.181484 0.0436338
2.60323 -0.166432 0.0379263
2.7017 -0.153212 0.0331984
2.80019 -0.141535 0.0292443
2.89871 -0.131168 0.025909
2.99725 -0.121919 0.0230737
3.09583 -0.113631 0.0206464
3.19443 -0.106173 0.0185549
3.29307 -0.0994377 0.0167422
3.39173 -0.0933324 0.0151625
3.49043 -0.0877802 0.0137789
3.58916 -0.0827153 0.0125614
3.68793 -0.0780817 0.0114854
3.78673 -0.0738311 0.0105308
3.88557 -0.0699219 0.00968048
3.98445 -0.0663181 0.00892052
4.08336 -0.0629884 0.00823903
4.18232 -0.0599053 0.00762603
4.28131 -0.0570447 0.00707301
4.38035 -0.0543857 0.00657272
4.47943 -0.0519094 0.00611896
4.57855 -0.0495993 0.00570637
4.67772 -0.0474408 0.00533036
4.77694 -0.0454207 0.0049869
4.8762 -0.0435273 0.00467252
4.97551 -0.0417503 0.00438418
5.07487 -0.04008 0.00411921
5.17427 -0.0385082 0.00387527
5.27373 -0.0370271 0.00365029
5.37325 -0.0356298 0.00344246
5.47281 -0.0343101 0.00325016
5.57243 -0.0330623 0.00307195
5.67211 -0.0318812 0.00290656
5.77184 -0.0307622 0.00275285
5.87163 -0.0297009 0.0026098
5.97148 -0.0286933 0.00247649
6.07139 -0.027736 0.00235211
6.17136 -0.0268255 0.00223591
6.2714 -0.0259589 0.00212723
6.37149 -0.0251334 0.00202547
6.47166 -0.0243464 0.00193008
6.57188 -0.0235955 0.00184057
6.67218 -0.0228785 0.00175649
6.77254 -0.0221935 0.00167743
6.87298 -0.0215384 0.00160303
6.97348 -0.0209117 0.00153294
7.07406 -0.0203117 0.00146686
7.17471 -0.0197368 0.0014045
7.27544 -0.0191857 0.0013456
7.37624 -0.0186571 0.00128992
7.47712 -0.0181498 0.00123726
7.57807 -0.0176626 0.00118739
7.67911 -0.0171944 0.00114015
7.78023 -0.0167444 0.00109536
7.88143 -0.0163115 0.00105286
7.98271 -0.015895 0.00101251
8.08408 -0.0154939 0.00097417
8.18554 -0.0151075 0.000937723
8.28708 -0.0147352 0.000903049
8.38872 -0.0143762 0.000870043
8.49044 -0.0140299 0.000838605
8.59226 -0.0136957 0.000808643
8.69417 -0.0133731 0.000780072
8.79618 -0.0130614 0.000752811
8.89828 -0.0127603 0.000726786
9.00048 -0.0124693 0.000701929
9.10278 -0.0121878 0.000678173
9.20518 -0.0119156 0.00065546
9.30769 -0.0116521 0.000633731
9.4103 -0.0113971 0.000612935
9.51301 -0.0111501 0.000593022
9.61583 -0.0109108 0.000573946
9.71877 -0.0106789 0.000555663
9.82181 -0.0104542 0.000538132
9.92496 -0.0102362 0.000521315
10.0282 -0.0100247 0.000505176
10.1316 -0.00981958 0.000489681
10.2351 -0.00962045 0.000474799
10.3387 -0.0094271 0.0004605
10.4425 -0.00923933 0.000446754
10.5463 -0.00905691 0.000433537
10.6503 -0.00887964 0.000420822
10.7545 -0.00870734 0.000408587
10.8587 -0.0085398 0.000396808
10.9631 -0.00837687 0.000385465
11.0676 -0.00821837 0.000374537
11.1722 -0.00806414 0.000364007
11.277 -0.00791403 0.000353856
11.3819 -0.00776789 0.000344066
11.487 -0.00762558 0.000334623
11.5922 -0.00748697 0.000325512
11.6975 -0.00735192 0.000316717
11.803 -0.00722033 0.000308225
11.9086 -0.00709207 0.000300023
12.0144 -0.00696702 0.000292099
12.1204 -0.00684509 0.000284442
12.2265 -0.00672616 0.000277039
12.3327 -0.00661014 0.000269882
12.4391 -0.00649694 0.000262959
12.5457 -0.00638645 0.000256261
12.6524 -0.00627861 0.00024978
12.7593 -0.00617331 0.000243506
12.8664 -0.00607048 0.000237431
12.9737 -0.00597005 0.000231548
13.0811 -0.00587193 0.000225849
13.1887 -0.00577607 0.000220327
13.2965 -0.00568238 0.000214975
13.4044 -0.0055908 0.000209786
13.5126 -0.00550127 0.000204755
13.6209 -0.00541372 0.000199876
13.7294 -0.0053281 0.000195142
13.8382 -0.00524436 0.000190549
13.9471 -0.00516243 0.000186091
14.0562 -0.00508226 0.000181763
14.1655 -0.0050038 0.000177562
14.275 -0.00492701 0.000173481
14.3848 -0.00485183 0.000169517
14.4947 -0.00477822 0.000165666
14.6049 -0.00470614 0.000161924
14.7152 -0.00463554 0.000158286
14.8258 -0.00456638 0.00015475
14.9367 -0.00449862 0.000151312
15.0477 -0.00443222 0.000147968
15.159 -0.00436715 0.000144715
15.2705 -0.00430338 0.000141551
15.3823 -0.00424085 0.000138472
15.4943 -0.00417955 0.000135475
15.6066 -0.00411944 0.000132557
15.7191 -0.00406049 0.000129717
15.8319 -0.00400266 0.000126951
15.9449 -0.00394593 0.000124257
16.0582 -0.00389028 0.000121633
16.1717 -0.00383566 0.000119076
16.2856 -0.00378206 0.000116585
16.3997 -0.00372945 0.000114157
16.5141 -0.00367781 0.00011179
16.6288 -0.00362711 0.000109483
16.7437 -0.00357732 0.000107233
16.859 -0.00352842 0.000105039
16.9746 -0.0034804 0.000102898
17.0905 -0.00343323 0.00010081
17.2067 -0.00338689 9.87731e-05
17.3232 -0.00334136 9.67851e-05
17.4401 -0.00329661 9.48448e-05
17.5572 -0.00325264 9.29507e-05
17.6748 -0.00320942 9.11016e-05
17.7926 -0.00316693 8.92961e-05
17.9108 -0.00312516 8.75329e-05
18.0294 -0.00308409 8.58107e-05
18.1483 -0.0030437 8.41284e-05
18.2676 -0.00300398 8.24847e-05
18.3873 -0.00296491 8.08787e-05
18.5074 -0.00292648 7.93091e-05
18.6278 -0.00288866 7.7775e-05
18.7487 -0.00285146 7.62754e-05
18.8699 -0.00281484 7.48092e-05
18.9916 -0.00277881 7.33756e-05
19.1137 -0.00274334 7.19735e-05
19.2362 -0.00270842 7.06022e-05
19.3592 -0.00267405 6.92608e-05
19.4826 -0.0026402 6.79484e-05
19.6065 -0.00260687 6.66643e-05
19.7309 -0.00257404 6.54077e-05
19.8557 -0.00254171 6.41777e-05
19.9811 -0.00250986 6.29738e-05
20.1069 -0.00247848 6.17952e-05
20.2333 -0.00244755 6.06412e-05
20.3602 -0.00241708 5.95111e-05
20.4876 -0.00238705 5.84043e-05
20.6156 -0.00235745 5.73202e-05
20.7441 -0.00232827 5.62581e-05
20.8732 -0.0022995 5.52176e-05
21.0029 -0.00227113 5.4198e-05
21.1332 -0.00224316 5.31987e-05
21.2642 -0.00221557 5.22192e-05
21.3958 -0.00218835 5.12591e-05
21.528 -0.0021615 5.03177e-05
21.6609 -0.00213501 4.93947e-05
21.7945 -0.00210887 4.84895e-05
21.9288 -0.00208307 4.76016e-05
22.0639 -0.00205761 4.67306e-05
22.1997 -0.00203247 4.58761e-05
22.3363 -0.00200765 4.50377e-05
22.4736 -0.00198314 4.42148e-05
22.6118 -0.00195894 4.34071e-05
22.7509 -0.00193503 4.26142e-05
22.8908 -0.00191141 4.18358e-05
23.0316 -0.00188808 4.10713e-05
23.1733 -0.00186502 4.03206e-05
23.316 -0.00184222 3.95831e-05
23.4597 -0.00181969 3.88585e-05
23.6044 -0.00179741 3.81466e-05
23.7502 -0.00177538 3.74469e-05
23.8971 -0.0017536 3.67591e-05
24.0451 -0.00173204 3.60829e-05
24.1944 -0.00171071 3.54179e-05
24.3448 -0.0016896 3.47639e-05
24.4966 -0.00166871 3.41206e-05
24.6496 -0.00164802 3.34875e-05
24.8041 -0.00162753 3.28645e-05
24.9601 -0.00160723 3.22511e-05
25.1175 -0.00158711 3.16472e-05
25.2766 -0.00156718 3.10523e-05
25.4373 -0.00154741 3.04663e-05
25.5998 -0.0015278 2.98887e-05
25.7641 -0.00150835 2.93193e-05
25.9304 -0.00148904 2.87578e-05
26.0988 -0.00146987 2.82039e-05
26.2693 -0.00145083 2.76572e-05
26.4421 -0.0014319 2.71174e-05
26.6174 -0.00141308 2.65842e-05
26.7954 -0.00139436 2.60573e-05
26.9761 -0.00137571 2.55361e-05
27.1598 -0.00135714 2.50205e-05
27.3468 -0.00133863 2.45099e-05
27.5373 -0.00132015 2.40039e-05
27.7317 -0.00130169 2.35019e-05
27.9302 -0.00128323 2.30036e-05
28.1333 -0.00126475 2.25081e-05
28.3415 -0.00124622 2.20149e-05
28.5554 -0.0012276 2.15231e-05
28.7758 -0.00120885 2.10317e-05
29.0035 -0.00118993 2.05396e-05
29.2396 -0.00117077 2.00452e-05
29.4858 -0.00115128 1.95465e-05
29.7441 -0.00113136 1.90411e-05
30.0173 -0.00111083 1.85251e-05
30.3101 -0.00108946 1.79928e-05
30.6297 -0.00106682 1.74347e-05
30.9905 -0.0010421 1.68319e-05
31.4301 -0.00101313 1.61346e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.125Nc1QuantumOneLoop/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.5
#Lambda=0.125
#Beta=1
#Nc=1
#QUANTUM=1

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=512 aX=1 aP=1

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.125Nc1QuantumOneLoop/SigmaAOneLoop.txt <==
-31.4301 -0.0673473 -1.60593e-19
-30.9905 -0.0673473 -1.60593e-19
-30.6297 -0.0673473 -1.60593e-19
-30.3101 -0.0673473 -1.60593e-19
-30.0173 -0.0673473 -1.60593e-19
-29.7441 -0.0673473 -1.60593e-19
-29.4858 -0.0673473 -1.60593e-19
-29.2396 -0.0673473 -1.60593e-19
-29.0035 -0.0673473 -1.60593e-19
-28.7758 -0.0673473 -1.60593e-19
-28.5554 -0.0673473 -1.60593e-19
-28.3415 -0.0673473 -1.60593e-19
-28.1333 -0.0673473 -1.60593e-19
-27.9302 -0.0673473 -1.60593e-19
-27.7317 -0.0673473 -1.60593e-19
-27.5373 -0.0673473 -1.60593e-19
-27.3468 -0.0673473 -1.60593e-19
-27.1598 -0.0673473 -1.60593e-19
-26.9761 -0.0673473 -1.60593e-19
-26.7954 -0.0673473 -1.60593e-19
-26.6174 -0.0673473 -1.60593e-19
-26.4421 -0.0673473 -1.60593e-19
-26.2693 -0.0673473 -1.60593e-19
-26.0988 -0.0673473 -1.60593e-19
-25.9304 -0.0673473 -1.60593e-19
-25.7641 -0.0673473 -1.60593e-19
-25.5998 -0.0673473 -1.60593e-19
-25.4373 -0.0673473 -1.60593e-19
-25.2766 -0.0673473 -1.60593e-19
-25.1175 -0.0673473 -1.60593e-19
-24.9601 -0.0673473 -1.60593e-19
-24.8041 -0.0673473 -1.60593e-19
-24.6496 -0.0673473 -1.60593e-19
-24.4966 -0.0673473 -1.60593e-19
-24.3448 -0.0673473 -1.60593e-19
-24.1944 -0.0673473 -1.60593e-19
-24.0451 -0.0673473 -1.60593e-19
-23.8971 -0.0673473 -1.60593e-19
-23.7502 -0.0673473 -1.60593e-19
-23.6044 -0.0673473 -1.60593e-19
-23.4597 -0.0673473 -1.60593e-19
-23.316 -0.0673473 -1.60593e-19
-23.1733 -0.0673473 -1.60593e-19
-23.0316 -0.0673473 -1.60593e-19
-22.8908 -0.0673473 -1.60593e-19
-22.7509 -0.0673473 -1.60593e-19
-22.6118 -0.0673473 -1.60593e-19
-22.4736 -0.0673473 -1.60593e-19
-22.3363 -0.0673473 -1.60593e-19
-22.1997 -0.0673473 -1.60593e-19
-22.0639 -0.0673473 -1.60593e-19
-21.9288 -0.0673473 -1.60593e-19
-21.7945 -0.0673473 -1.60593e-19
-21.6609 -0.0673473 -1.60593e-19
-21.528 -0.0673473 -1.60593e-19
-21.3958 -0.0673473 -1.60593e-19
-21.2642 -0.0673473 -1.60593e-19
-21.1332 -0.0673473 -1.60593e-19
-21.0029 -0.0673473 -1.60593e-19
-20.8732 -0.0673473 -1.60593e-19
-20.7441 -0.0673473 -1.60593e-19
-20.6156 -0.0673473 -1.60593e-19
-20.4876 -0.0673473 -1.60593e-19
-20.3602 -0.0673473 -1.60593e-19
-20.2333 -0.0673473 -1.60593e-19
-20.1069 -0.0673473 -1.60593e-19
-19.9811 -0.0673473 -1.60593e-19
-19.8557 -0.0673473 -1.60593e-19
-19.7309 -0.0673473 -1.60593e-19
-19.6065 -0.0673473 -1.60593e-19
-19.4826 -0.0673473 -1.60593e-19
-19.3592 -0.0673473 -1.60593e-19
-19.2362 -0.0673473 -1.60593e-19
-19.1137 -0.0673473 -1.60593e-19
-18.9916 -0.0673473 -1.60593e-19
-18.8699 -0.0673473 -1.60593e-19
-18.7487 -0.0673473 -1.60593e-19
-18.6278 -0.0673473 -1.60593e-19
-18.5074 -0.0673473 -1.60593e-19
-18.3873 -0.0673473 -1.60593e-19
-18.2676 -0.0673473 -1.60593e-19
-18.1483 -0.0673473 -1.60593e-19
-18.0294 -0.0673473 -1.60593e-19
-17.9108 -0.0673473 -1.60593e-19
-17.7926 -0.0673473 -1.60593e-19
-17.6748 -0.0673473 -1.60593e-19
-17.5572 -0.0673473 -1.60593e-19
-17.4401 -0.0673473 -1.60593e-19
-17.3232 -0.0673473 -1.60593e-19
-17.2067 -0.0673473 -1.60593e-19
-17.0905 -0.0673473 -1.60593e-19
-16.9746 -0.0673473 -1.60593e-19
-16.859 -0.0673473 -1.60593e-19
-16.7437 -0.0673473 -1.60593e-19
-16.6288 -0.0673473 -1.60593e-19
-16.5141 -0.0673473 -1.60593e-19
-16.3997 -0.0673473 -1.60593e-19
-16.2856 -0.0673473 -1.60593e-19
-16.1717 -0.0673473 -1.60593e-19
-16.0582 -0.0673473 -1.60593e-19
-15.9449 -0.0673473 -1.60593e-19
-15.8319 -0.0673473 -1.60593e-19
-15.7191 -0.0673473 -1.60593e-19
-15.6066 -0.0673473 -1.60593e-19
-15.4943 -0.0673473 -1.60593e-19
-15.3823 -0.0673473 -1.60593e-19
-15.2705 -0.0673473 -1.60593e-19
-15.159 -0.0673473 -1.60593e-19
-15.0477 -0.0673473 -1.60593e-19
-14.9367 -0.0673473 -1.60593e-19
-14.8258 -0.0673473 -1.60593e-19
-14.7152 -0.0673473 -1.60593e-19
-14.6049 -0.0673473 -1.60593e-19
-14.4947 -0.0673473 -1.60593e-19
-14.3848 -0.0673473 -1.60593e-19
-14.275 -0.0673473 -1.60593e-19
-14.1655 -0.0673473 -1.60593e-19
-14.0562 -0.0673473 -1.60593e-19
-13.9471 -0.0673473 -1.60593e-19
-13.8382 -0.0673473 -1.60593e-19
-13.7294 -0.0673473 -1.60593e-19
-13.6209 -0.0673473 -1.60593e-19
-13.5126 -0.0673473 -1.60593e-19
-13.4044 -0.0673473 -1.60593e-19
-13.2965 -0.0673473 -1.60593e-19
-13.1887 -0.0673473 -1.60593e-19
-13.0811 -0.0673473 -1.60593e-19
-12.9737 -0.0673473 -1.60593e-19
-12.8664 -0.0673473 -1.60593e-19
-12.7593 -0.0673473 -1.60593e-19
-12.6524 -0.0673473 -1.60593e-19
-12.5457 -0.0673473 -1.60593e-19
-12.4391 -0.0673473 -1.60593e-19
-12.3327 -0.0673473 -1.60593e-19
-12.2265 -0.0673473 -1.60593e-19
-12.1204 -0.0673473 -1.60593e-19
-12.0144 -0.0673473 -1.60593e-19
-11.9086 -0.0673473 -1.60593e-19
-11.803 -0.0673473 -1.60593e-19
-11.6975 -0.0673473 -1.60593e-19
-11.5922 -0.0673473 -1.60593e-19
-11.487 -0.0673473 -1.60593e-19
-11.3819 -0.0673473 -1.60593e-19
-11.277 -0.0673473 -1.60593e-19
-11.1722 -0.0673473 -1.60593e-19
-11.0676 -0.0673473 -1.60593e-19
-10.9631 -0.0673473 -1.60593e-19
-10.8587 -0.0673473 -1.60593e-19
-10.7545 -0.0673473 -1.60593e-19
-10.6503 -0.0673473 -1.60593e-19
-10.5463 -0.0673473 -1.60593e-19
-10.4425 -0.0673473 -1.60593e-19
-10.3387 -0.0673473 -1.60593e-19
-10.2351 -0.0673473 -1.60593e-19
-10.1316 -0.0673473 -1.60593e-19
-10.0282 -0.0673473 -1.60593e-19
-9.92496 -0.0673473 -1.60593e-19
-9.82181 -0.0673473 -1.60593e-19
-9.71877 -0.0673473 -1.60593e-19
-9.61583 -0.0673473 -1.60593e-19
-9.51301 -0.0673473 -1.60593e-19
-9.4103 -0.0673473 -1.60593e-19
-9.30769 -0.0673473 -1.60593e-19
-9.20518 -0.0673473 -1.60593e-19
-9.10278 -0.0673473 -1.60593e-19
-9.00048 -0.0673473 -1.60593e-19
-8.89828 -0.0673473 -1.60593e-19
-8.79618 -0.0673473 -1.60593e-19
-8.69417 -0.0673473 -1.60593e-19
-8.59226 -0.0673473 -1.60593e-19
-8.49044 -0.0673473 -1.60593e-19
-8.38872 -0.0673473 -1.60593e-19
-8.28708 -0.0673473 -1.60593e-19
-8.18554 -0.0673473 -1.60593e-19
-8.08408 -0.0673473 -1.60593e-19
-7.98271 -0.0673473 -1.60593e-19
-7.88143 -0.0673473 -1.60593e-19
-7.78023 -0.0673473 -1.60593e-19
-7.67911 -0.0673473 -1.60593e-19
-7.57807 -0.0673473 -1.60593e-19
-7.47712 -0.0673473 -1.60593e-19
-7.37624 -0.0673473 -1.60593e-19
-7.27544 -0.0673473 -1.60593e-19
-7.17471 -0.0673473 -1.60593e-19
-7.07406 -0.0673473 -1.60593e-19
-6.97348 -0.0673473 -1.60593e-19
-6.87298 -0.0673473 -1.60593e-19
-6.77254 -0.0673473 -1.60593e-19
-6.67218 -0.0673473 -1.60593e-19
-6.57188 -0.0673473 -1.60593e-19
-6.47166 -0.0673473 -1.60593e-19
-6.37149 -0.0673473 -1.60593e-19
-6.2714 -0.0673473 -1.60593e-19
-6.17136 -0.0673473 -1.60593e-19
-6.07139 -0.0673473 -1.60593e-19
-5.97148 -0.0673473 -1.60593e-19
-5.87163 -0.0673473 -1.60593e-19
-5.77184 -0.0673473 -1.60593e-19
-5.67211 -0.0673473 -1.60593e-19
-5.57243 -0.0673473 -1.60593e-19
-5.47281 -0.0673473 -1.60593e-19
-5.37325 -0.0673473 -1.60593e-19
-5.27373 -0.0673473 -1.60593e-19
-5.17427 -0.0673473 -1.60593e-19
-5.07487 -0.0673473 -1.60593e-19
-4.97551 -0.0673473 -1.60593e-19
-4.8762 -0.0673473 -1.60593e-19
-4.77694 -0.0673473 -1.60593e-19
-4.67772 -0.0673473 -1.60593e-19
-4.57855 -0.0673473 -1.60593e-19
-4.47943 -0.0673473 -1.60593e-19
-4.38035 -0.0673473 -1.60593e-19
-4.28131 -0.0673473 -1.60593e-19
-4.18232 -0.0673473 -1.60593e-19
-4.08336 -0.0673473 -1.60593e-19
-3.98445 -0.0673473 -1.60593e-19
-3.88557 -0.0673473 -1.60593e-19
-3.78673 -0.0673473 -1.60593e-19
-3.68793 -0.0673473 -1.60593e-19
-3.58916 -0.0673473 -1.60593e-19
-3.49043 -0.0673473 -1.60593e-19
-3.39173 -0.0673473 -1.60593e-19
-3.29307 -0.0673473 -1.60593e-19
-3.19443 -0.0673473 -1.60593e-19
-3.09583 -0.0673473 -1.60593e-19
-2.99725 -0.0673473 -1.60593e-19
-2.89871 -0.0673473 -1.60593e-19
-2.80019 -0.0673473 -1.60593e-19
-2.7017 -0.0673473 -1.60593e-19
-2.60323 -0.0673473 -1.60593e-19
-2.50479 -0.0673473 -1.60593e-19
-2.40638 -0.0673473 -1.60593e-19
-2.30798 -0.0673473 -1.60593e-19
-2.20961 -0.0673473 -1.60593e-19
-2.11126 -0.0673473 -1.60593e-19
-2.01293 -0.0673473 -1.60593e-19
-1.91462 -0.0673473 -1.60593e-19
-1.81632 -0.0673473 -1.60593e-19
-1.71804 -0.0673473 -1.60593e-19
-1.61978 -0.0673473 -1.60593e-19
-1.52154 -0.0673473 -1.60593e-19
-1.42331 -0.0673473 -1.60593e-19
-1.32509 -0.0673473 -1.60593e-19
-1.22689 -0.0673473 -1.60593e-19
-1.12869 -0.0673473 -1.60593e-19
-1.03051 -0.0673473 -1.60593e-19
-0.932337 -0.0673473 -1.60593e-19
-0.834173 -0.0673473 -1.60593e-19
-0.736016 -0.0673473 -1.60593e-19
-0.637867 -0.0673473 -1.60593e-19
-0.539723 -0.0673473 -1.60593e-19
-0.441585 -0.0673473 -1.60593e-19
-0.343451 -0.0673473 -1.60593e-19
-0.24532 -0.0673473 -1.60593e-19
-0.147191 -0.0673473 -1.60593e-19
-0.0490634 -0.0673473 -1.60593e-19
0.0490634 -0.0673473 -1.60593e-19
0.147191 -0.0673473 -1.60593e-19
0.24532 -0.0673473 -1.60593e-19
0.343451 -0.0673473 -1.60593e-19
0.441585 -0.0673473 -1.60593e-19
0.539723 -0.0673473 -1.60593e-19
0.637867 -0.0673473 -1.60593e-19
0.736016 -0.0673473 -1.60593e-19
0.834173 -0.0673473 -1.60593e-19
0.932337 -0.0673473 -1.60593e-19
1.03051 -0.0673473 -1.60593e-19
1.12869 -0.0673473 -1.60593e-19
1.22689 -0.0673473 -1.60593e-19
1.32509 -0.0673473 -1.60593e-19
1.42331 -0.0673473 -1.60593e-19
1.52154 -0.0673473 -1.60593e-19
1.61978 -0.0673473 -1.60593e-19
1.71804 -0.0673473 -1.60593e-19
1.81632 -0.0673473 -1.60593e-19
1.91462 -0.0673473 -1.60593e-19
2.01293 -0.0673473 -1.60593e-19
2.11126 -0.0673473 -1.60593e-19
2.20961 -0.0673473 -1.60593e-19
2.30798 -0.0673473 -1.60593e-19
2.40638 -0.0673473 -1.60593e-19
2.50479 -0.0673473 -1.60593e-19
2.60323 -0.0673473 -1.60593e-19
2.7017 -0.0673473 -1.60593e-19
2.80019 -0.0673473 -1.60593e-19
2.89871 -0.0673473 -1.60593e-19
2.99725 -0.0673473 -1.60593e-19
3.09583 -0.0673473 -1.60593e-19
3.19443 -0.0673473 -1.60593e-19
3.29307 -0.0673473 -1.60593e-19
3.39173 -0.0673473 -1.60593e-19
3.49043 -0.0673473 -1.60593e-19
3.58916 -0.0673473 -1.60593e-19
3.68793 -0.0673473 -1.60593e-19
3.78673 -0.0673473 -1.60593e-19
3.88557 -0.0673473 -1.60593e-19
3.98445 -0.0673473 -1.60593e-19
4.08336 -0.0673473 -1.60593e-19
4.18232 -0.0673473 -1.60593e-19
4.28131 -0.0673473 -1.60593e-19
4.38035 -0.0673473 -1.60593e-19
4.47943 -0.0673473 -1.60593e-19
4.57855 -0.0673473 -1.60593e-19
4.67772 -0.0673473 -1.60593e-19
4.77694 -0.0673473 -1.60593e-19
4.8762 -0.0673473 -1.60593e-19
4.97551 -0.0673473 -1.60593e-19
5.07487 -0.0673473 -1.60593e-19
5.17427 -0.0673473 -1.60593e-19
5.27373 -0.0673473 -1.60593e-19
5.37325 -0.0673473 -1.60593e-19
5.47281 -0.0673473 -1.60593e-19
5.57243 -0.0673473 -1.60593e-19
5.67211 -0.0673473 -1.60593e-19
5.77184 -0.0673473 -1.60593e-19
5.87163 -0.0673473 -1.60593e-19
5.97148 -0.0673473 -1.60593e-19
6.07139 -0.0673473 -1.60593e-19
6.17136 -0.0673473 -1.60593e-19
6.2714 -0.0673473 -1.60593e-19
6.37149 -0.0673473 -1.60593e-19
6.47166 -0.0673473 -1.60593e-19
6.57188 -0.0673473 -1.60593e-19
6.67218 -0.0673473 -1.60593e-19
6.77254 -0.0673473 -1.60593e-19
6.87298 -0.0673473 -1.60593e-19
6.97348 -0.0673473 -1.60593e-19
7.07406 -0.0673473 -1.60593e-19
7.17471 -0.0673473 -1.60593e-19
7.27544 -0.0673473 -1.60593e-19
7.37624 -0.0673473 -1.60593e-19
7.47712 -0.0673473 -1.60593e-19
7.57807 -0.0673473 -1.60593e-19
7.67911 -0.0673473 -1.60593e-19
7.78023 -0.0673473 -1.60593e-19
7.88143 -0.0673473 -1.60593e-19
7.98271 -0.0673473 -1.60593e-19
8.08408 -0.0673473 -1.60593e-19
8.18554 -0.0673473 -1.60593e-19
8.28708 -0.0673473 -1.60593e-19
8.38872 -0.0673473 -1.60593e-19
8.49044 -0.0673473 -1.60593e-19
8.59226 -0.0673473 -1.60593e-19
8.69417 -0.0673473 -1.60593e-19
8.79618 -0.0673473 -1.60593e-19
8.89828 -0.0673473 -1.60593e-19
9.00048 -0.0673473 -1.60593e-19
9.10278 -0.0673473 -1.60593e-19
9.20518 -0.0673473 -1.60593e-19
9.30769 -0.0673473 -1.60593e-19
9.4103 -0.0673473 -1.60593e-19
9.51301 -0.0673473 -1.60593e-19
9.61583 -0.0673473 -1.60593e-19
9.71877 -0.0673473 -1.60593e-19
9.82181 -0.0673473 -1.60593e-19
9.92496 -0.0673473 -1.60593e-19
10.0282 -0.0673473 -1.60593e-19
10.1316 -0.0673473 -1.60593e-19
10.2351 -0.0673473 -1.60593e-19
10.3387 -0.0673473 -1.60593e-19
10.4425 -0.0673473 -1.60593e-19
10.5463 -0.0673473 -1.60593e-19
10.6503 -0.0673473 -1.60593e-19
10.7545 -0.0673473 -1.60593e-19
10.8587 -0.0673473 -1.60593e-19
10.9631 -0.0673473 -1.60593e-19
11.0676 -0.0673473 -1.60593e-19
11.1722 -0.0673473 -1.60593e-19
11.277 -0.0673473 -1.60593e-19
11.3819 -0.0673473 -1.60593e-19
11.487 -0.0673473 -1.60593e-19
11.5922 -0.0673473 -1.60593e-19
11.6975 -0.0673473 -1.60593e-19
11.803 -0.0673473 -1.60593e-19
11.9086 -0.0673473 -1.60593e-19
12.0144 -0.0673473 -1.60593e-19
12.1204 -0.0673473 -1.60593e-19
12.2265 -0.0673473 -1.60593e-19
12.3327 -0.0673473 -1.60593e-19
12.4391 -0.0673473 -1.60593e-19
12.5457 -0.0673473 -1.60593e-19
12.6524 -0.0673473 -1.60593e-19
12.7593 -0.0673473 -1.60593e-19
12.8664 -0.0673473 -1.60593e-19
12.9737 -0.0673473 -1.60593e-19
13.0811 -0.0673473 -1.60593e-19
13.1887 -0.0673473 -1.60593e-19
13.2965 -0.0673473 -1.60593e-19
13.4044 -0.0673473 -1.60593e-19
13.5126 -0.0673473 -1.60593e-19
13.6209 -0.0673473 -1.60593e-19
13.7294 -0.0673473 -1.60593e-19
13.8382 -0.0673473 -1.60593e-19
13.9471 -0.0673473 -1.60593e-19
14.0562 -0.0673473 -1.60593e-19
14.1655 -0.0673473 -1.60593e-19
14.275 -0.0673473 -1.60593e-19
14.3848 -0.0673473 -1.60593e-19
14.4947 -0.0673473 -1.60593e-19
14.6049 -0.0673473 -1.60593e-19
14.7152 -0.0673473 -1.60593e-19
14.8258 -0.0673473 -1.60593e-19
14.9367 -0.0673473 -1.60593e-19
15.0477 -0.0673473 -1.60593e-19
15.159 -0.0673473 -1.60593e-19
15.2705 -0.0673473 -1.60593e-19
15.3823 -0.0673473 -1.60593e-19
15.4943 -0.0673473 -1.60593e-19
15.6066 -0.0673473 -1.60593e-19
15.7191 -0.0673473 -1.60593e-19
15.8319 -0.0673473 -1.60593e-19
15.9449 -0.0673473 -1.60593e-19
16.0582 -0.0673473 -1.60593e-19
16.1717 -0.0673473 -1.60593e-19
16.2856 -0.0673473 -1.60593e-19
16.3997 -0.0673473 -1.60593e-19
16.5141 -0.0673473 -1.60593e-19
16.6288 -0.0673473 -1.60593e-19
16.7437 -0.0673473 -1.60593e-19
16.859 -0.0673473 -1.60593e-19
16.9746 -0.0673473 -1.60593e-19
17.0905 -0.0673473 -1.60593e-19
17.2067 -0.0673473 -1.60593e-19
17.3232 -0.0673473 -1.60593e-19
17.4401 -0.0673473 -1.60593e-19
17.5572 -0.0673473 -1.60593e-19
17.6748 -0.0673473 -1.60593e-19
17.7926 -0.0673473 -1.60593e-19
17.9108 -0.0673473 -1.60593e-19
18.0294 -0.0673473 -1.60593e-19
18.1483 -0.0673473 -1.60593e-19
18.2676 -0.0673473 -1.60593e-19
18.3873 -0.0673473 -1.60593e-19
18.5074 -0.0673473 -1.60593e-19
18.6278 -0.0673473 -1.60593e-19
18.7487 -0.0673473 -1.60593e-19
18.8699 -0.0673473 -1.60593e-19
18.9916 -0.0673473 -1.60593e-19
19.1137 -0.0673473 -1.60593e-19
19.2362 -0.0673473 -1.60593e-19
19.3592 -0.0673473 -1.60593e-19
19.4826 -0.0673473 -1.60593e-19
19.6065 -0.0673473 -1.60593e-19
19.7309 -0.0673473 -1.60593e-19
19.8557 -0.0673473 -1.60593e-19
19.9811 -0.0673473 -1.60593e-19
20.1069 -0.0673473 -1.60593e-19
20.2333 -0.0673473 -1.60593e-19
20.3602 -0.0673473 -1.60593e-19
20.4876 -0.0673473 -1.60593e-19
20.6156 -0.0673473 -1.60593e-19
20.7441 -0.0673473 -1.60593e-19
20.8732 -0.0673473 -1.60593e-19
21.0029 -0.0673473 -1.60593e-19
21.1332 -0.0673473 -1.60593e-19
21.2642 -0.0673473 -1.60593e-19
21.3958 -0.0673473 -1.60593e-19
21.528 -0.0673473 -1.60593e-19
21.6609 -0.0673473 -1.60593e-19
21.7945 -0.0673473 -1.60593e-19
21.9288 -0.0673473 -1.60593e-19
22.0639 -0.0673473 -1.60593e-19
22.1997 -0.0673473 -1.60593e-19
22.3363 -0.0673473 -1.60593e-19
22.4736 -0.0673473 -1.60593e-19
22.6118 -0.0673473 -1.60593e-19
22.7509 -0.0673473 -1.60593e-19
22.8908 -0.0673473 -1.60593e-19
23.0316 -0.0673473 -1.60593e-19
23.1733 -0.0673473 -1.60593e-19
23.316 -0.0673473 -1.60593e-19
23.4597 -0.0673473 -1.60593e-19
23.6044 -0.0673473 -1.60593e-19
23.7502 -0.0673473 -1.60593e-19
23.8971 -0.0673473 -1.60593e-19
24.0451 -0.0673473 -1.60593e-19
24.1944 -0.0673473 -1.60593e-19
24.3448 -0.0673473 -1.60593e-19
24.4966 -0.0673473 -1.60593e-19
24.6496 -0.0673473 -1.60593e-19
24.8041 -0.0673473 -1.60593e-19
24.9601 -0.0673473 -1.60593e-19
25.1175 -0.0673473 -1.60593e-19
25.2766 -0.0673473 -1.60593e-19
25.4373 -0.0673473 -1.60593e-19
25.5998 -0.0673473 -1.60593e-19
25.7641 -0.0673473 -1.60593e-19
25.9304 -0.0673473 -1.60593e-19
26.0988 -0.0673473 -1.60593e-19
26.2693 -0.0673473 -1.60593e-19
26.4421 -0.0673473 -1.60593e-19
26.6174 -0.0673473 -1.60593e-19
26.7954 -0.0673473 -1.60593e-19
26.9761 -0.0673473 -1.60593e-19
27.1598 -0.0673473 -1.60593e-19
27.3468 -0.0673473 -1.60593e-19
27.5373 -0.0673473 -1.60593e-19
27.7317 -0.0673473 -1.60593e-19
27.9302 -0.0673473 -1.60593e-19
28.1333 -0.0673473 -1.60593e-19
28.3415 -0.0673473 -1.60593e-19
28.5554 -0.0673473 -1.60593e-19
28.7758 -0.0673473 -1.60593e-19
29.0035 -0.0673473 -1.60593e-19
29.2396 -0.0673473 -1.60593e-19
29.4858 -0.0673473 -1.60593e-19
29.7441 -0.0673473 -1.60593e-19
30.0173 -0.0673473 -1.60593e-19
30.3101 -0.0673473 -1.60593e-19
30.6297 -0.0673473 -1.60593e-19
30.9905 -0.0673473 -1.60593e-19
31.4301 -0.0673473 -1.60593e-19


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.125Nc1QuantumOneLoop/SigmaATwoLoop.txt <==
-31.4301 -0.0631358 1.56563e-06
-30.9905 -0.0631375 3.72514e-07
-30.6297 -0.0631387 5.67767e-07
-30.3101 -0.0631399 -1.25896e-07
-30.0173 -0.0631411 1.15328e-07
-29.7441 -0.0631422 -2.89018e-07
-29.4858 -0.0631429 4.59247e-08
-29.2396 -0.0631434 -2.08e-07
-29.0035 -0.0631437 1.2056e-07
-28.7758 -0.063144 -1.08268e-07
-28.5554 -0.0631442 1.72829e-07
-28.3415 -0.0631444 -4.23338e-08
-28.1333 -0.0631446 2.10964e-07
-27.9302 -0.0631448 6.20538e-09
-27.7317 -0.063145 2.38818e-07
-27.5373 -0.0631452 4.49876e-08
-27.3468 -0.0631454 2.61064e-07
-27.1598 -0.0631456 7.70782e-08
-26.9761 -0.0631458 2.8031e-07
-26.7954 -0.0631459 1.04656e-07
-26.6174 -0.0631461 2.97671e-07
-26.4421 -0.0631463 1.29287e-07
-26.2693 -0.0631465 3.13765e-07
-26.0988 -0.0631467 1.51948e-07
-25.9304 -0.0631469 3.29065e-07
-25.7641 -0.063147 1.7323e-07
-25.5998 -0.0631472 3.43938e-07
-25.4373 -0.0631474 1.93529e-07
-25.2766 -0.0631476 3.58643e-07
-25.1175 -0.0631478 2.13149e-07
-24.9601 -0.063148 3.73355e-07
-24.8041 -0.0631482 2.32334e-07
-24.6496 -0.0631484 3.882e-07
-24.4966 -0.0631486 2.5128e-07
-24.3448 -0.0631487 4.03272e-07
-24.1944 -0.0631489 2.70146e-07
-24.0451 -0.0631491 4.18652e-07
-23.8971 -0.0631493 2.89061e-07
-23.7502 -0.0631496 4.34414e-07
-23.6044 -0.0631498 3.08131e-07
-23.4597 -0.06315 4.50623e-07
-23.316 -0.0631502 3.27449e-07
-23.1733 -0.0631504 4.67339e-07
-23.0316 -0.0631506 3.47098e-07
-22.8908 -0.0631508 4.8462e-07
-22.7509 -0.0631511 3.67152e-07
-22.6118 -0.0631513 5.02518e-07
-22.4736 -0.0631515 3.87684e-07
-22.3363 -0.0631517 5.21087e-07
-22.1997 -0.063152 4.08763e-07
-22.0639 -0.0631522 5.40377e-07
-21.9288 -0.0631524 4.30456e-07
-21.7945 -0.0631527 5.60442e-07
-21.6609 -0.0631529 4.52829e-07
-21.528 -0.0631532 5.81334e-07
-21.3958 -0.0631534 4.75947e-07
-21.2642 -0.0631537 6.0311e-07
-21.1332 -0.063154 4.99878e-07
-21.0029 -0.0631542 6.25826e-07
-20.8732 -0.0631545 5.24689e-07
-20.7441 -0.0631548 6.49545e-07
-20.6156 -0.063155 5.50451e-07
-20.4876 -0.0631553 6.74329e-07
-20.3602 -0.0631556 5.77234e-07
-20.2333 -0.0631559 7.00246e-07
-20.1069 -0.0631562 6.05115e-07
-19.9811 -0.0631565 7.27369e-07
-19.8557 -0.0631568 6.34173e-07
-19.7309 -0.0631571 7.55773e-07
-19.6065 -0.0631574 6.64491e-07
-19.4826 -0.0631577 7.8554e-07
-19.3592 -0.063158 6.96156e-07
-19.2362 -0.0631584 8.16756e-07
-19.1137 -0.0631587 7.29264e-07
-18.9916 -0.063159 8.49514e-07
-18.8699 -0.0631594 7.63912e-07
-18.7487 -0.0631597 8.83913e-07
-18.6278 -0.0631601 8.00208e-07
-18.5074 -0.0631604 9.20061e-07
-18.3873 -0.0631608 8.38264e-07
-18.2676 -0.0631612 9.58071e-07
-18.1483 -0.0631615 8.78203e-07
-18.0294 -0.0631619 9.98067e-07
-17.9108 -0.0631623 9.20154e-07
-17.7926 -0.0631627 1.04018e-06
-17.6748 -0.0631631 9.6426e-07
-17.5572 -0.0631635 1.08456e-06
-17.4401 -0.063164 1.01067e-06
-17.3232 -0.0631644 1.13136e-06
-17.2067 -0.0631648 1.05955e-06
-17.0905 -0.0631653 1.18074e-06
-16.9746 -0.0631657 1.11107e-06
-16.859 -0.0631662 1.23289e-06
-16.7437 -0.0631666 1.16543e-06
-16.6288 -0.0631671 1.288e-06
-16.5141 -0.0631676 1.22283e-06
-16.3997 -0.0631681 1.34629e-06
-16.2856 -0.0631686 1.28349e-06
-16.1717 -0.0631691 1.408e-06
-16.0582 -0.0631697 1.34767e-06
-15.9449 -0.0631702 1.47337e-06
-15.8319 -0.0631707 1.41562e-06
-15.7191 -0.0631713 1.54268e-06
-15.6066 -0.0631719 1.48764e-06
-15.4943 -0.0631725 1.61623e-06
-15.3823 -0.063173 1.56404e-06
-15.2705 -0.0631737 1.69435e-06
-15.159 -0.0631743 1.64517e-06
-15.0477 -0.0631749 1.77741e-06
-14.9367 -0.0631756 1.7314e-06
-14.8258 -0.0631762 1.86579e-06
-14.7152 -0.0631769 1.82315e-06
-14.6049 -0.0631776 1.95993e-06
-14.4947 -0.0631783 1.92088e-06
-14.3848 -0.063179 2.06031e-06
-14.275 -0.0631797 2.02508e-06
-14.1655 -0.0631805 2.16745e-06
-14.0562 -0.0631813 2.13632e-06
-13.9471 -0.063182 2.28193e-06
-13.8382 -0.0631829 2.25518e-06
-13.7294 -0.0631837 2.40439e-06
-13.6209 -0.0631845 2.38236e-06
-13.5126 -0.0631854 2.53554e-06
-13.4044 -0.0631863 2.51859e-06
-13.2965 -0.0631872 2.67616e-06
-13.1887 -0.0631881 2.66471e-06
-13.0811 -0.0631891 2.82712e-06
-12.9737 -0.06319 2.82162e-06
-12.8664 -0.063191 2.9894e-06
-12.7593 -0.0631921 2.99036e-06
-12.6524 -0.0631931 3.16407e-06
-12.5457 -0.0631942 3.17206e-06
-12.4391 -0.0631953 3.35233e-06
-12.3327 -0.0631964 3.36801e-06
-12.2265 -0.0631976 3.55555e-06
-12.1204 -0.0631988 3.57964e-06
-12.0144 -0.0632 3.77524e-06
-11.9086 -0.0632013 3.80856e-06
-11.803 -0.0632026 4.01311e-06
-11.6975 -0.0632039 4.05657e-06
-11.5922 -0.0632053 4.27108e-06
-11.487 -0.0632067 4.32573e-06
-11.3819 -0.0632082 4.55132e-06
-11.277 -0.0632096 4.61835e-06
-11.1722 -0.0632112 4.85631e-06
-11.0676 -0.0632128 4.93706e-06
-10.9631 -0.0632144 5.18886e-06
-10.8587 -0.0632161 5.28487e-06
-10.7545 -0.0632178 5.55215e-06
-10.6503 -0.0632196 5.66517e-06
-10.5463 -0.0632214 5.94985e-06
-10.4425 -0.0632233 6.0819e-06
-10.3387 -0.0632253 6.38615e-06
-10.2351 -0.0632273 6.53956e-06
-10.1316 -0.0632294 6.86588e-06
-10.0282 -0.0632316 7.04333e-06
-9.92496 -0.0632338 7.39463e-06
-9.82181 -0.0632361 7.59921e-06
-9.71877 -0.0632385 7.97887e-06
-9.61583 -0.063241 8.21421e-06
-9.51301 -0.0632435 8.62613e-06
-9.4103 -0.0632462 8.89645e-06
-9.30769 -0.0632489 9.34523e-06
-9.20518 -0.0632518 9.65548e-06
-9.10278 -0.0632547 1.01465e-05
-9.00048 -0.0632578 1.05025e-05
-8.89828 -0.063261 1.10422e-05
-8.79618 -0.0632643 1.14509e-05
-8.69417 -0.0632677 1.20467e-05
-8.59226 -0.0632713 1.25164e-05
-8.49044 -0.063275 1.31774e-05
-8.38872 -0.0632789 1.37179e-05
-8.28708 -0.0632829 1.44549e-05
-8.18554 -0.0632871 1.5078e-05
-8.08408 -0.0632915 1.59042e-05
-7.98271 -0.0632961 1.66244e-05
-7.88143 -0.0633009 1.75555e-05
-7.78023 -0.0633059 1.83903e-05
-7.67911 -0.0633111 1.94459e-05
-7.57807 -0.0633166 2.04169e-05
-7.47712 -0.0633223 2.1621e-05
-7.37624 -0.0633283 2.27549e-05
-7.27544 -0.0633346 2.41372e-05
-7.17471 -0.0633412 2.54673e-05
-7.07406 -0.0633482 2.70653e-05
-6.97348 -0.0633555 2.86336e-05
-6.87298 -0.0633632 3.04946e-05
-6.77254 -0.0633714 3.23546e-05
-6.67218 -0.06338 3.4539e-05
-6.57188 -0.063389 3.67593e-05
-6.47166 -0.0633986 3.93452e-05
-6.37149 -0.0634087 4.20149e-05
-6.2714 -0.0634195 4.51045e-05
-6.17136 -0.0634309 4.83409e-05
-6.07139 -0.063443 5.20694e-05
-5.97148 -0.0634559 5.60287e-05
-5.87163 -0.0634697 6.05772e-05
-5.77184 -0.0634843 6.54706e-05
-5.67211 -0.0635 7.10861e-05
-5.57243 -0.0635167 7.72033e-05
-5.47281 -0.0635346 8.42271e-05
-5.37325 -0.0635539 9.19722e-05
-5.27373 -0.0635745 0.000100885
-5.17427 -0.0635968 0.000110831
-5.07487 -0.0636207 0.000122321
-4.97551 -0.0636466 0.000135298
-4.8762 -0.0636744 0.000150369
-4.77694 -0.0637046 0.000167599
-4.67772 -0.0637372 0.000187745
-4.57855 -0.0637724 0.000211061
-4.47943 -0.0638104 0.000238542
-4.38035 -0.0638514 0.000270739
-4.28131 -0.0638955 0.000309017
-4.18232 -0.0639426 0.000354386
-4.08336 -0.0639925 0.00040877
-3.98445 -0.0640446 0.000473843
-3.88557 -0.0640978 0.000552271
-3.78673 -0.0641502 0.000646486
-3.68793 -0.0641989 0.000759767
-3.58916 -0.064239 0.00089469
-3.49043 -0.0642639 0.00105363
-3.39173 -0.0642642 0.00123635
-3.29307 -0.0642289 0.00143942
-3.19443 -0.0641466 0.00165307
-3.09583 -0.0640092 0.00186137
-2.99725 -0.0638165 0.00204264
-2.89871 -0.0635799 0.00217589
-2.80019 -0.0633204 0.0022469
-2.7017 -0.0630636 0.00225447
-2.60323 -0.0628308 0.00220866
-2.50479 -0.0626345 0.0021268
-2.40638 -0.0624777 0.00202617
-2.30798 -0.0623571 0.00192141
-2.20961 -0.0622658 0.001822
-2.11126 -0.0621961 0.00173399
-2.01293 -0.0621406 0.00165979
-1.91462 -0.0620925 0.00160037
-1.81632 -0.0620461 0.00155472
-1.71804 -0.0619962 0.00152129
-1.61978 -0.061938 0.00149689
-1.52154 -0.0618675 0.00147762
-1.42331 -0.0617819 0.00145742
-1.32509 -0.06168 0.00142926
-1.22689 -0.0615642 0.00138455
-1.12869 -0.0614409 0.00131607
-1.03051 -0.0613202 0.00121936
-0.932337 -0.061214 0.00109632
-0.834173 -0.0611321 0.000954292
-0.736016 -0.0610786 0.000804755
-0.637867 -0.0610518 0.000658304
-0.539723 -0.0610457 0.000522911
-0.441585 -0.0610528 0.000401842
-0.343451 -0.0610662 0.000295533
-0.24532 -0.0610804 0.000201627
-0.147191 -0.0610917 0.000117231
-0.0490634 -0.0610979 3.83908e-05
0.0490634 -0.0610979 -3.83908e-05
0.147191 -0.0610917 -0.000117231
0.24532 -0.0610804 -0.000201627
0.343451 -0.0610662 -0.000295533
0.441585 -0.0610528 -0.000401842
0.539723 -0.0610457 -0.000522911
0.637867 -0.0610518 -0.000658304
0.736016 -0.0610786 -0.000804755
0.834173 -0.0611321 -0.000954292
0.932337 -0.061214 -0.00109632
1.03051 -0.0613202 -0.00121936
1.12869 -0.0614409 -0.00131607
1.22689 -0.0615642 -0.00138455
1.32509 -0.06168 -0.00142926
1.42331 -0.0617819 -0.00145742
1.52154 -0.0618675 -0.00147762
1.61978 -0.061938 -0.00149689
1.71804 -0.0619962 -0.00152129
1.81632 -0.0620461 -0.00155472
1.91462 -0.0620925 -0.00160037
2.01293 -0.0621406 -0.00165979
2.11126 -0.0621961 -0.00173399
2.20961 -0.0622658 -0.001822
2.30798 -0.0623571 -0.00192141
2.40638 -0.0624777 -0.00202617
2.50479 -0.0626345 -0.0021268
2.60323 -0.0628308 -0.00220866
2.7017 -0.0630636 -0.00225447
2.80019 -0.0633204 -0.0022469
2.89871 -0.0635799 -0.00217589
2.99725 -0.0638165 -0.00204264
3.09583 -0.0640092 -0.00186137
3.19443 -0.0641466 -0.00165307
3.29307 -0.0642289 -0.00143942
3.39173 -0.0642642 -0.00123635
3.49043 -0.0642639 -0.00105363
3.58916 -0.064239 -0.00089469
3.68793 -0.0641989 -0.000759767
3.78673 -0.0641502 -0.000646486
3.88557 -0.0640978 -0.000552271
3.98445 -0.0640446 -0.000473843
4.08336 -0.0639925 -0.00040877
4.18232 -0.0639426 -0.000354386
4.28131 -0.0638955 -0.000309017
4.38035 -0.0638514 -0.000270739
4.47943 -0.0638104 -0.000238542
4.57855 -0.0637724 -0.000211061
4.67772 -0.0637372 -0.000187745
4.77694 -0.0637046 -0.000167599
4.8762 -0.0636744 -0.000150369
4.97551 -0.0636466 -0.000135298
5.07487 -0.0636207 -0.000122321
5.17427 -0.0635968 -0.000110831
5.27373 -0.0635745 -0.000100885
5.37325 -0.0635539 -9.19722e-05
5.47281 -0.0635346 -8.42271e-05
5.57243 -0.0635167 -7.72033e-05
5.67211 -0.0635 -7.10861e-05
5.77184 -0.0634843 -6.54706e-05
5.87163 -0.0634697 -6.05772e-05
5.97148 -0.0634559 -5.60287e-05
6.07139 -0.063443 -5.20694e-05
6.17136 -0.0634309 -4.83409e-05
6.2714 -0.0634195 -4.51045e-05
6.37149 -0.0634087 -4.20149e-05
6.47166 -0.0633986 -3.93452e-05
6.57188 -0.063389 -3.67593e-05
6.67218 -0.06338 -3.4539e-05
6.77254 -0.0633714 -3.23546e-05
6.87298 -0.0633632 -3.04946e-05
6.97348 -0.0633555 -2.86336e-05
7.07406 -0.0633482 -2.70653e-05
7.17471 -0.0633412 -2.54673e-05
7.27544 -0.0633346 -2.41372e-05
7.37624 -0.0633283 -2.27549e-05
7.47712 -0.0633223 -2.1621e-05
7.57807 -0.0633166 -2.04169e-05
7.67911 -0.0633111 -1.94459e-05
7.78023 -0.0633059 -1.83903e-05
7.88143 -0.0633009 -1.75555e-05
7.98271 -0.0632961 -1.66244e-05
8.08408 -0.0632915 -1.59042e-05
8.18554 -0.0632871 -1.5078e-05
8.28708 -0.0632829 -1.44549e-05
8.38872 -0.0632789 -1.37179e-05
8.49044 -0.063275 -1.31774e-05
8.59226 -0.0632713 -1.25164e-05
8.69417 -0.0632677 -1.20467e-05
8.79618 -0.0632643 -1.14509e-05
8.89828 -0.063261 -1.10422e-05
9.00048 -0.0632578 -1.05025e-05
9.10278 -0.0632547 -1.01465e-05
9.20518 -0.0632518 -9.65548e-06
9.30769 -0.0632489 -9.34523e-06
9.4103 -0.0632462 -8.89645e-06
9.51301 -0.0632435 -8.62613e-06
9.61583 -0.063241 -8.21421e-06
9.71877 -0.0632385 -7.97887e-06
9.82181 -0.0632361 -7.59921e-06
9.92496 -0.0632338 -7.39463e-06
10.0282 -0.0632316 -7.04333e-06
10.1316 -0.0632294 -6.86588e-06
10.2351 -0.0632273 -6.53956e-06
10.3387 -0.0632253 -6.38615e-06
10.4425 -0.0632233 -6.0819e-06
10.5463 -0.0632214 -5.94985e-06
10.6503 -0.0632196 -5.66517e-06
10.7545 -0.0632178 -5.55215e-06
10.8587 -0.0632161 -5.28487e-06
10.9631 -0.0632144 -5.18886e-06
11.0676 -0.0632128 -4.93706e-06
11.1722 -0.0632112 -4.85631e-06
11.277 -0.0632096 -4.61835e-06
11.3819 -0.0632082 -4.55132e-06
11.487 -0.0632067 -4.32573e-06
11.5922 -0.0632053 -4.27108e-06
11.6975 -0.0632039 -4.05657e-06
11.803 -0.0632026 -4.01311e-06
11.9086 -0.0632013 -3.80856e-06
12.0144 -0.0632 -3.77524e-06
12.1204 -0.0631988 -3.57964e-06
12.2265 -0.0631976 -3.55555e-06
12.3327 -0.0631964 -3.36801e-06
12.4391 -0.0631953 -3.35233e-06
12.5457 -0.0631942 -3.17206e-06
12.6524 -0.0631931 -3.16407e-06
12.7593 -0.0631921 -2.99036e-06
12.8664 -0.063191 -2.9894e-06
12.9737 -0.06319 -2.82162e-06
13.0811 -0.0631891 -2.82712e-06
13.1887 -0.0631881 -2.66471e-06
13.2965 -0.0631872 -2.67616e-06
13.4044 -0.0631863 -2.51859e-06
13.5126 -0.0631854 -2.53554e-06
13.6209 -0.0631845 -2.38236e-06
13.7294 -0.0631837 -2.40439e-06
13.8382 -0.0631829 -2.25518e-06
13.9471 -0.063182 -2.28193e-06
14.0562 -0.0631813 -2.13632e-06
14.1655 -0.0631805 -2.16745e-06
14.275 -0.0631797 -2.02508e-06
14.3848 -0.063179 -2.06031e-06
14.4947 -0.0631783 -1.92088e-06
14.6049 -0.0631776 -1.95993e-06
14.7152 -0.0631769 -1.82315e-06
14.8258 -0.0631762 -1.86579e-06
14.9367 -0.0631756 -1.7314e-06
15.0477 -0.0631749 -1.77741e-06
15.159 -0.0631743 -1.64517e-06
15.2705 -0.0631737 -1.69435e-06
15.3823 -0.063173 -1.56404e-06
15.4943 -0.0631725 -1.61623e-06
15.6066 -0.0631719 -1.48764e-06
15.7191 -0.0631713 -1.54268e-06
15.8319 -0.0631707 -1.41562e-06
15.9449 -0.0631702 -1.47337e-06
16.0582 -0.0631697 -1.34767e-06
16.1717 -0.0631691 -1.408e-06
16.2856 -0.0631686 -1.28349e-06
16.3997 -0.0631681 -1.34629e-06
16.5141 -0.0631676 -1.22283e-06
16.6288 -0.0631671 -1.288e-06
16.7437 -0.0631666 -1.16543e-06
16.859 -0.0631662 -1.23289e-06
16.9746 -0.0631657 -1.11107e-06
17.0905 -0.0631653 -1.18074e-06
17.2067 -0.0631648 -1.05955e-06
17.3232 -0.0631644 -1.13136e-06
17.4401 -0.063164 -1.01067e-06
17.5572 -0.0631635 -1.08456e-06
17.6748 -0.0631631 -9.6426e-07
17.7926 -0.0631627 -1.04018e-06
17.9108 -0.0631623 -9.20154e-07
18.0294 -0.0631619 -9.98067e-07
18.1483 -0.0631615 -8.78203e-07
18.2676 -0.0631612 -9.58071e-07
18.3873 -0.0631608 -8.38264e-07
18.5074 -0.0631604 -9.20061e-07
18.6278 -0.0631601 -8.00208e-07
18.7487 -0.0631597 -8.83913e-07
18.8699 -0.0631594 -7.63912e-07
18.9916 -0.063159 -8.49514e-07
19.1137 -0.0631587 -7.29264e-07
19.2362 -0.0631584 -8.16756e-07
19.3592 -0.063158 -6.96156e-07
19.4826 -0.0631577 -7.8554e-07
19.6065 -0.0631574 -6.64491e-07
19.7309 -0.0631571 -7.55773e-07
19.8557 -0.0631568 -6.34173e-07
19.9811 -0.0631565 -7.27369e-07
20.1069 -0.0631562 -6.05115e-07
20.2333 -0.0631559 -7.00246e-07
20.3602 -0.0631556 -5.77234e-07
20.4876 -0.0631553 -6.74329e-07
20.6156 -0.063155 -5.50451e-07
20.7441 -0.0631548 -6.49545e-07
20.8732 -0.0631545 -5.24689e-07
21.0029 -0.0631542 -6.25826e-07
21.1332 -0.063154 -4.99878e-07
21.2642 -0.0631537 -6.0311e-07
21.3958 -0.0631534 -4.75947e-07
21.528 -0.0631532 -5.81334e-07
21.6609 -0.0631529 -4.52829e-07
21.7945 -0.0631527 -5.60442e-07
21.9288 -0.0631524 -4.30456e-07
22.0639 -0.0631522 -5.40377e-07
22.1997 -0.063152 -4.08763e-07
22.3363 -0.0631517 -5.21087e-07
22.4736 -0.0631515 -3.87684e-07
22.6118 -0.0631513 -5.02518e-07
22.7509 -0.0631511 -3.67152e-07
22.8908 -0.0631508 -4.8462e-07
23.0316 -0.0631506 -3.47098e-07
23.1733 -0.0631504 -4.67339e-07
23.316 -0.0631502 -3.27449e-07
23.4597 -0.06315 -4.50623e-07
23.6044 -0.0631498 -3.08131e-07
23.7502 -0.0631496 -4.34414e-07
23.8971 -0.0631493 -2.89061e-07
24.0451 -0.0631491 -4.18652e-07
24.1944 -0.0631489 -2.70146e-07
24.3448 -0.0631487 -4.03272e-07
24.4966 -0.0631486 -2.5128e-07
24.6496 -0.0631484 -3.882e-07
24.8041 -0.0631482 -2.32334e-07
24.9601 -0.063148 -3.73355e-07
25.1175 -0.0631478 -2.13149e-07
25.2766 -0.0631476 -3.58643e-07
25.4373 -0.0631474 -1.93529e-07
25.5998 -0.0631472 -3.43938e-07
25.7641 -0.063147 -1.7323e-07
25.9304 -0.0631469 -3.29065e-07
26.0988 -0.0631467 -1.51948e-07
26.2693 -0.0631465 -3.13765e-07
26.4421 -0.0631463 -1.29287e-07
26.6174 -0.0631461 -2.97671e-07
26.7954 -0.0631459 -1.04656e-07
26.9761 -0.0631458 -2.8031e-07
27.1598 -0.0631456 -7.70782e-08
27.3468 -0.0631454 -2.61064e-07
27.5373 -0.0631452 -4.49876e-08
27.7317 -0.063145 -2.38818e-07
27.9302 -0.0631448 -6.20538e-09
28.1333 -0.0631446 -2.10964e-07
28.3415 -0.0631444 4.23338e-08
28.5554 -0.0631442 -1.72829e-07
28.7758 -0.063144 1.08268e-07
29.0035 -0.0631437 -1.2056e-07
29.2396 -0.0631434 2.08e-07
29.4858 -0.0631429 -4.59247e-08
29.7441 -0.0631422 2.89018e-07
30.0173 -0.0631411 -1.15328e-07
30.3101 -0.0631399 1.25896e-07
30.6297 -0.0631387 -5.67767e-07
30.9905 -0.0631375 -3.72514e-07
31.4301 -0.0631358 -1.56563e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.125Nc1QuantumOneLoop/SigmaROneLoop.txt <==
-31.4301 -0.0673473 -1.60593e-19
-30.9905 -0.0673473 -1.60593e-19
-30.6297 -0.0673473 -1.60593e-19
-30.3101 -0.0673473 -1.60593e-19
-30.0173 -0.0673473 -1.60593e-19
-29.7441 -0.0673473 -1.60593e-19
-29.4858 -0.0673473 -1.60593e-19
-29.2396 -0.0673473 -1.60593e-19
-29.0035 -0.0673473 -1.60593e-19
-28.7758 -0.0673473 -1.60593e-19
-28.5554 -0.0673473 -1.60593e-19
-28.3415 -0.0673473 -1.60593e-19
-28.1333 -0.0673473 -1.60593e-19
-27.9302 -0.0673473 -1.60593e-19
-27.7317 -0.0673473 -1.60593e-19
-27.5373 -0.0673473 -1.60593e-19
-27.3468 -0.0673473 -1.60593e-19
-27.1598 -0.0673473 -1.60593e-19
-26.9761 -0.0673473 -1.60593e-19
-26.7954 -0.0673473 -1.60593e-19
-26.6174 -0.0673473 -1.60593e-19
-26.4421 -0.0673473 -1.60593e-19
-26.2693 -0.0673473 -1.60593e-19
-26.0988 -0.0673473 -1.60593e-19
-25.9304 -0.0673473 -1.60593e-19
-25.7641 -0.0673473 -1.60593e-19
-25.5998 -0.0673473 -1.60593e-19
-25.4373 -0.0673473 -1.60593e-19
-25.2766 -0.0673473 -1.60593e-19
-25.1175 -0.0673473 -1.60593e-19
-24.9601 -0.0673473 -1.60593e-19
-24.8041 -0.0673473 -1.60593e-19
-24.6496 -0.0673473 -1.60593e-19
-24.4966 -0.0673473 -1.60593e-19
-24.3448 -0.0673473 -1.60593e-19
-24.1944 -0.0673473 -1.60593e-19
-24.0451 -0.0673473 -1.60593e-19
-23.8971 -0.0673473 -1.60593e-19
-23.7502 -0.0673473 -1.60593e-19
-23.6044 -0.0673473 -1.60593e-19
-23.4597 -0.0673473 -1.60593e-19
-23.316 -0.0673473 -1.60593e-19
-23.1733 -0.0673473 -1.60593e-19
-23.0316 -0.0673473 -1.60593e-19
-22.8908 -0.0673473 -1.60593e-19
-22.7509 -0.0673473 -1.60593e-19
-22.6118 -0.0673473 -1.60593e-19
-22.4736 -0.0673473 -1.60593e-19
-22.3363 -0.0673473 -1.60593e-19
-22.1997 -0.0673473 -1.60593e-19
-22.0639 -0.0673473 -1.60593e-19
-21.9288 -0.0673473 -1.60593e-19
-21.7945 -0.0673473 -1.60593e-19
-21.6609 -0.0673473 -1.60593e-19
-21.528 -0.0673473 -1.60593e-19
-21.3958 -0.0673473 -1.60593e-19
-21.2642 -0.0673473 -1.60593e-19
-21.1332 -0.0673473 -1.60593e-19
-21.0029 -0.0673473 -1.60593e-19
-20.8732 -0.0673473 -1.60593e-19
-20.7441 -0.0673473 -1.60593e-19
-20.6156 -0.0673473 -1.60593e-19
-20.4876 -0.0673473 -1.60593e-19
-20.3602 -0.0673473 -1.60593e-19
-20.2333 -0.0673473 -1.60593e-19
-20.1069 -0.0673473 -1.60593e-19
-19.9811 -0.0673473 -1.60593e-19
-19.8557 -0.0673473 -1.60593e-19
-19.7309 -0.0673473 -1.60593e-19
-19.6065 -0.0673473 -1.60593e-19
-19.4826 -0.0673473 -1.60593e-19
-19.3592 -0.0673473 -1.60593e-19
-19.2362 -0.0673473 -1.60593e-19
-19.1137 -0.0673473 -1.60593e-19
-18.9916 -0.0673473 -1.60593e-19
-18.8699 -0.0673473 -1.60593e-19
-18.7487 -0.0673473 -1.60593e-19
-18.6278 -0.0673473 -1.60593e-19
-18.5074 -0.0673473 -1.60593e-19
-18.3873 -0.0673473 -1.60593e-19
-18.2676 -0.0673473 -1.60593e-19
-18.1483 -0.0673473 -1.60593e-19
-18.0294 -0.0673473 -1.60593e-19
-17.9108 -0.0673473 -1.60593e-19
-17.7926 -0.0673473 -1.60593e-19
-17.6748 -0.0673473 -1.60593e-19
-17.5572 -0.0673473 -1.60593e-19
-17.4401 -0.0673473 -1.60593e-19
-17.3232 -0.0673473 -1.60593e-19
-17.2067 -0.0673473 -1.60593e-19
-17.0905 -0.0673473 -1.60593e-19
-16.9746 -0.0673473 -1.60593e-19
-16.859 -0.0673473 -1.60593e-19
-16.7437 -0.0673473 -1.60593e-19
-16.6288 -0.0673473 -1.60593e-19
-16.5141 -0.0673473 -1.60593e-19
-16.3997 -0.0673473 -1.60593e-19
-16.2856 -0.0673473 -1.60593e-19
-16.1717 -0.0673473 -1.60593e-19
-16.0582 -0.0673473 -1.60593e-19
-15.9449 -0.0673473 -1.60593e-19
-15.8319 -0.0673473 -1.60593e-19
-15.7191 -0.0673473 -1.60593e-19
-15.6066 -0.0673473 -1.60593e-19
-15.4943 -0.0673473 -1.60593e-19
-15.3823 -0.0673473 -1.60593e-19
-15.2705 -0.0673473 -1.60593e-19
-15.159 -0.0673473 -1.60593e-19
-15.0477 -0.0673473 -1.60593e-19
-14.9367 -0.0673473 -1.60593e-19
-14.8258 -0.0673473 -1.60593e-19
-14.7152 -0.0673473 -1.60593e-19
-14.6049 -0.0673473 -1.60593e-19
-14.4947 -0.0673473 -1.60593e-19
-14.3848 -0.0673473 -1.60593e-19
-14.275 -0.0673473 -1.60593e-19
-14.1655 -0.0673473 -1.60593e-19
-14.0562 -0.0673473 -1.60593e-19
-13.9471 -0.0673473 -1.60593e-19
-13.8382 -0.0673473 -1.60593e-19
-13.7294 -0.0673473 -1.60593e-19
-13.6209 -0.0673473 -1.60593e-19
-13.5126 -0.0673473 -1.60593e-19
-13.4044 -0.0673473 -1.60593e-19
-13.2965 -0.0673473 -1.60593e-19
-13.1887 -0.0673473 -1.60593e-19
-13.0811 -0.0673473 -1.60593e-19
-12.9737 -0.0673473 -1.60593e-19
-12.8664 -0.0673473 -1.60593e-19
-12.7593 -0.0673473 -1.60593e-19
-12.6524 -0.0673473 -1.60593e-19
-12.5457 -0.0673473 -1.60593e-19
-12.4391 -0.0673473 -1.60593e-19
-12.3327 -0.0673473 -1.60593e-19
-12.2265 -0.0673473 -1.60593e-19
-12.1204 -0.0673473 -1.60593e-19
-12.0144 -0.0673473 -1.60593e-19
-11.9086 -0.0673473 -1.60593e-19
-11.803 -0.0673473 -1.60593e-19
-11.6975 -0.0673473 -1.60593e-19
-11.5922 -0.0673473 -1.60593e-19
-11.487 -0.0673473 -1.60593e-19
-11.3819 -0.0673473 -1.60593e-19
-11.277 -0.0673473 -1.60593e-19
-11.1722 -0.0673473 -1.60593e-19
-11.0676 -0.0673473 -1.60593e-19
-10.9631 -0.0673473 -1.60593e-19
-10.8587 -0.0673473 -1.60593e-19
-10.7545 -0.0673473 -1.60593e-19
-10.6503 -0.0673473 -1.60593e-19
-10.5463 -0.0673473 -1.60593e-19
-10.4425 -0.0673473 -1.60593e-19
-10.3387 -0.0673473 -1.60593e-19
-10.2351 -0.0673473 -1.60593e-19
-10.1316 -0.0673473 -1.60593e-19
-10.0282 -0.0673473 -1.60593e-19
-9.92496 -0.0673473 -1.60593e-19
-9.82181 -0.0673473 -1.60593e-19
-9.71877 -0.0673473 -1.60593e-19
-9.61583 -0.0673473 -1.60593e-19
-9.51301 -0.0673473 -1.60593e-19
-9.4103 -0.0673473 -1.60593e-19
-9.30769 -0.0673473 -1.60593e-19
-9.20518 -0.0673473 -1.60593e-19
-9.10278 -0.0673473 -1.60593e-19
-9.00048 -0.0673473 -1.60593e-19
-8.89828 -0.0673473 -1.60593e-19
-8.79618 -0.0673473 -1.60593e-19
-8.69417 -0.0673473 -1.60593e-19
-8.59226 -0.0673473 -1.60593e-19
-8.49044 -0.0673473 -1.60593e-19
-8.38872 -0.0673473 -1.60593e-19
-8.28708 -0.0673473 -1.60593e-19
-8.18554 -0.0673473 -1.60593e-19
-8.08408 -0.0673473 -1.60593e-19
-7.98271 -0.0673473 -1.60593e-19
-7.88143 -0.0673473 -1.60593e-19
-7.78023 -0.0673473 -1.60593e-19
-7.67911 -0.0673473 -1.60593e-19
-7.57807 -0.0673473 -1.60593e-19
-7.47712 -0.0673473 -1.60593e-19
-7.37624 -0.0673473 -1.60593e-19
-7.27544 -0.0673473 -1.60593e-19
-7.17471 -0.0673473 -1.60593e-19
-7.07406 -0.0673473 -1.60593e-19
-6.97348 -0.0673473 -1.60593e-19
-6.87298 -0.0673473 -1.60593e-19
-6.77254 -0.0673473 -1.60593e-19
-6.67218 -0.0673473 -1.60593e-19
-6.57188 -0.0673473 -1.60593e-19
-6.47166 -0.0673473 -1.60593e-19
-6.37149 -0.0673473 -1.60593e-19
-6.2714 -0.0673473 -1.60593e-19
-6.17136 -0.0673473 -1.60593e-19
-6.07139 -0.0673473 -1.60593e-19
-5.97148 -0.0673473 -1.60593e-19
-5.87163 -0.0673473 -1.60593e-19
-5.77184 -0.0673473 -1.60593e-19
-5.67211 -0.0673473 -1.60593e-19
-5.57243 -0.0673473 -1.60593e-19
-5.47281 -0.0673473 -1.60593e-19
-5.37325 -0.0673473 -1.60593e-19
-5.27373 -0.0673473 -1.60593e-19
-5.17427 -0.0673473 -1.60593e-19
-5.07487 -0.0673473 -1.60593e-19
-4.97551 -0.0673473 -1.60593e-19
-4.8762 -0.0673473 -1.60593e-19
-4.77694 -0.0673473 -1.60593e-19
-4.67772 -0.0673473 -1.60593e-19
-4.57855 -0.0673473 -1.60593e-19
-4.47943 -0.0673473 -1.60593e-19
-4.38035 -0.0673473 -1.60593e-19
-4.28131 -0.0673473 -1.60593e-19
-4.18232 -0.0673473 -1.60593e-19
-4.08336 -0.0673473 -1.60593e-19
-3.98445 -0.0673473 -1.60593e-19
-3.88557 -0.0673473 -1.60593e-19
-3.78673 -0.0673473 -1.60593e-19
-3.68793 -0.0673473 -1.60593e-19
-3.58916 -0.0673473 -1.60593e-19
-3.49043 -0.0673473 -1.60593e-19
-3.39173 -0.0673473 -1.60593e-19
-3.29307 -0.0673473 -1.60593e-19
-3.19443 -0.0673473 -1.60593e-19
-3.09583 -0.0673473 -1.60593e-19
-2.99725 -0.0673473 -1.60593e-19
-2.89871 -0.0673473 -1.60593e-19
-2.80019 -0.0673473 -1.60593e-19
-2.7017 -0.0673473 -1.60593e-19
-2.60323 -0.0673473 -1.60593e-19
-2.50479 -0.0673473 -1.60593e-19
-2.40638 -0.0673473 -1.60593e-19
-2.30798 -0.0673473 -1.60593e-19
-2.20961 -0.0673473 -1.60593e-19
-2.11126 -0.0673473 -1.60593e-19
-2.01293 -0.0673473 -1.60593e-19
-1.91462 -0.0673473 -1.60593e-19
-1.81632 -0.0673473 -1.60593e-19
-1.71804 -0.0673473 -1.60593e-19
-1.61978 -0.0673473 -1.60593e-19
-1.52154 -0.0673473 -1.60593e-19
-1.42331 -0.0673473 -1.60593e-19
-1.32509 -0.0673473 -1.60593e-19
-1.22689 -0.0673473 -1.60593e-19
-1.12869 -0.0673473 -1.60593e-19
-1.03051 -0.0673473 -1.60593e-19
-0.932337 -0.0673473 -1.60593e-19
-0.834173 -0.0673473 -1.60593e-19
-0.736016 -0.0673473 -1.60593e-19
-0.637867 -0.0673473 -1.60593e-19
-0.539723 -0.0673473 -1.60593e-19
-0.441585 -0.0673473 -1.60593e-19
-0.343451 -0.0673473 -1.60593e-19
-0.24532 -0.0673473 -1.60593e-19
-0.147191 -0.0673473 -1.60593e-19
-0.0490634 -0.0673473 -1.60593e-19
0.0490634 -0.0673473 -1.60593e-19
0.147191 -0.0673473 -1.60593e-19
0.24532 -0.0673473 -1.60593e-19
0.343451 -0.0673473 -1.60593e-19
0.441585 -0.0673473 -1.60593e-19
0.539723 -0.0673473 -1.60593e-19
0.637867 -0.0673473 -1.60593e-19
0.736016 -0.0673473 -1.60593e-19
0.834173 -0.0673473 -1.60593e-19
0.932337 -0.0673473 -1.60593e-19
1.03051 -0.0673473 -1.60593e-19
1.12869 -0.0673473 -1.60593e-19
1.22689 -0.0673473 -1.60593e-19
1.32509 -0.0673473 -1.60593e-19
1.42331 -0.0673473 -1.60593e-19
1.52154 -0.0673473 -1.60593e-19
1.61978 -0.0673473 -1.60593e-19
1.71804 -0.0673473 -1.60593e-19
1.81632 -0.0673473 -1.60593e-19
1.91462 -0.0673473 -1.60593e-19
2.01293 -0.0673473 -1.60593e-19
2.11126 -0.0673473 -1.60593e-19
2.20961 -0.0673473 -1.60593e-19
2.30798 -0.0673473 -1.60593e-19
2.40638 -0.0673473 -1.60593e-19
2.50479 -0.0673473 -1.60593e-19
2.60323 -0.0673473 -1.60593e-19
2.7017 -0.0673473 -1.60593e-19
2.80019 -0.0673473 -1.60593e-19
2.89871 -0.0673473 -1.60593e-19
2.99725 -0.0673473 -1.60593e-19
3.09583 -0.0673473 -1.60593e-19
3.19443 -0.0673473 -1.60593e-19
3.29307 -0.0673473 -1.60593e-19
3.39173 -0.0673473 -1.60593e-19
3.49043 -0.0673473 -1.60593e-19
3.58916 -0.0673473 -1.60593e-19
3.68793 -0.0673473 -1.60593e-19
3.78673 -0.0673473 -1.60593e-19
3.88557 -0.0673473 -1.60593e-19
3.98445 -0.0673473 -1.60593e-19
4.08336 -0.0673473 -1.60593e-19
4.18232 -0.0673473 -1.60593e-19
4.28131 -0.0673473 -1.60593e-19
4.38035 -0.0673473 -1.60593e-19
4.47943 -0.0673473 -1.60593e-19
4.57855 -0.0673473 -1.60593e-19
4.67772 -0.0673473 -1.60593e-19
4.77694 -0.0673473 -1.60593e-19
4.8762 -0.0673473 -1.60593e-19
4.97551 -0.0673473 -1.60593e-19
5.07487 -0.0673473 -1.60593e-19
5.17427 -0.0673473 -1.60593e-19
5.27373 -0.0673473 -1.60593e-19
5.37325 -0.0673473 -1.60593e-19
5.47281 -0.0673473 -1.60593e-19
5.57243 -0.0673473 -1.60593e-19
5.67211 -0.0673473 -1.60593e-19
5.77184 -0.0673473 -1.60593e-19
5.87163 -0.0673473 -1.60593e-19
5.97148 -0.0673473 -1.60593e-19
6.07139 -0.0673473 -1.60593e-19
6.17136 -0.0673473 -1.60593e-19
6.2714 -0.0673473 -1.60593e-19
6.37149 -0.0673473 -1.60593e-19
6.47166 -0.0673473 -1.60593e-19
6.57188 -0.0673473 -1.60593e-19
6.67218 -0.0673473 -1.60593e-19
6.77254 -0.0673473 -1.60593e-19
6.87298 -0.0673473 -1.60593e-19
6.97348 -0.0673473 -1.60593e-19
7.07406 -0.0673473 -1.60593e-19
7.17471 -0.0673473 -1.60593e-19
7.27544 -0.0673473 -1.60593e-19
7.37624 -0.0673473 -1.60593e-19
7.47712 -0.0673473 -1.60593e-19
7.57807 -0.0673473 -1.60593e-19
7.67911 -0.0673473 -1.60593e-19
7.78023 -0.0673473 -1.60593e-19
7.88143 -0.0673473 -1.60593e-19
7.98271 -0.0673473 -1.60593e-19
8.08408 -0.0673473 -1.60593e-19
8.18554 -0.0673473 -1.60593e-19
8.28708 -0.0673473 -1.60593e-19
8.38872 -0.0673473 -1.60593e-19
8.49044 -0.0673473 -1.60593e-19
8.59226 -0.0673473 -1.60593e-19
8.69417 -0.0673473 -1.60593e-19
8.79618 -0.0673473 -1.60593e-19
8.89828 -0.0673473 -1.60593e-19
9.00048 -0.0673473 -1.60593e-19
9.10278 -0.0673473 -1.60593e-19
9.20518 -0.0673473 -1.60593e-19
9.30769 -0.0673473 -1.60593e-19
9.4103 -0.0673473 -1.60593e-19
9.51301 -0.0673473 -1.60593e-19
9.61583 -0.0673473 -1.60593e-19
9.71877 -0.0673473 -1.60593e-19
9.82181 -0.0673473 -1.60593e-19
9.92496 -0.0673473 -1.60593e-19
10.0282 -0.0673473 -1.60593e-19
10.1316 -0.0673473 -1.60593e-19
10.2351 -0.0673473 -1.60593e-19
10.3387 -0.0673473 -1.60593e-19
10.4425 -0.0673473 -1.60593e-19
10.5463 -0.0673473 -1.60593e-19
10.6503 -0.0673473 -1.60593e-19
10.7545 -0.0673473 -1.60593e-19
10.8587 -0.0673473 -1.60593e-19
10.9631 -0.0673473 -1.60593e-19
11.0676 -0.0673473 -1.60593e-19
11.1722 -0.0673473 -1.60593e-19
11.277 -0.0673473 -1.60593e-19
11.3819 -0.0673473 -1.60593e-19
11.487 -0.0673473 -1.60593e-19
11.5922 -0.0673473 -1.60593e-19
11.6975 -0.0673473 -1.60593e-19
11.803 -0.0673473 -1.60593e-19
11.9086 -0.0673473 -1.60593e-19
12.0144 -0.0673473 -1.60593e-19
12.1204 -0.0673473 -1.60593e-19
12.2265 -0.0673473 -1.60593e-19
12.3327 -0.0673473 -1.60593e-19
12.4391 -0.0673473 -1.60593e-19
12.5457 -0.0673473 -1.60593e-19
12.6524 -0.0673473 -1.60593e-19
12.7593 -0.0673473 -1.60593e-19
12.8664 -0.0673473 -1.60593e-19
12.9737 -0.0673473 -1.60593e-19
13.0811 -0.0673473 -1.60593e-19
13.1887 -0.0673473 -1.60593e-19
13.2965 -0.0673473 -1.60593e-19
13.4044 -0.0673473 -1.60593e-19
13.5126 -0.0673473 -1.60593e-19
13.6209 -0.0673473 -1.60593e-19
13.7294 -0.0673473 -1.60593e-19
13.8382 -0.0673473 -1.60593e-19
13.9471 -0.0673473 -1.60593e-19
14.0562 -0.0673473 -1.60593e-19
14.1655 -0.0673473 -1.60593e-19
14.275 -0.0673473 -1.60593e-19
14.3848 -0.0673473 -1.60593e-19
14.4947 -0.0673473 -1.60593e-19
14.6049 -0.0673473 -1.60593e-19
14.7152 -0.0673473 -1.60593e-19
14.8258 -0.0673473 -1.60593e-19
14.9367 -0.0673473 -1.60593e-19
15.0477 -0.0673473 -1.60593e-19
15.159 -0.0673473 -1.60593e-19
15.2705 -0.0673473 -1.60593e-19
15.3823 -0.0673473 -1.60593e-19
15.4943 -0.0673473 -1.60593e-19
15.6066 -0.0673473 -1.60593e-19
15.7191 -0.0673473 -1.60593e-19
15.8319 -0.0673473 -1.60593e-19
15.9449 -0.0673473 -1.60593e-19
16.0582 -0.0673473 -1.60593e-19
16.1717 -0.0673473 -1.60593e-19
16.2856 -0.0673473 -1.60593e-19
16.3997 -0.0673473 -1.60593e-19
16.5141 -0.0673473 -1.60593e-19
16.6288 -0.0673473 -1.60593e-19
16.7437 -0.0673473 -1.60593e-19
16.859 -0.0673473 -1.60593e-19
16.9746 -0.0673473 -1.60593e-19
17.0905 -0.0673473 -1.60593e-19
17.2067 -0.0673473 -1.60593e-19
17.3232 -0.0673473 -1.60593e-19
17.4401 -0.0673473 -1.60593e-19
17.5572 -0.0673473 -1.60593e-19
17.6748 -0.0673473 -1.60593e-19
17.7926 -0.0673473 -1.60593e-19
17.9108 -0.0673473 -1.60593e-19
18.0294 -0.0673473 -1.60593e-19
18.1483 -0.0673473 -1.60593e-19
18.2676 -0.0673473 -1.60593e-19
18.3873 -0.0673473 -1.60593e-19
18.5074 -0.0673473 -1.60593e-19
18.6278 -0.0673473 -1.60593e-19
18.7487 -0.0673473 -1.60593e-19
18.8699 -0.0673473 -1.60593e-19
18.9916 -0.0673473 -1.60593e-19
19.1137 -0.0673473 -1.60593e-19
19.2362 -0.0673473 -1.60593e-19
19.3592 -0.0673473 -1.60593e-19
19.4826 -0.0673473 -1.60593e-19
19.6065 -0.0673473 -1.60593e-19
19.7309 -0.0673473 -1.60593e-19
19.8557 -0.0673473 -1.60593e-19
19.9811 -0.0673473 -1.60593e-19
20.1069 -0.0673473 -1.60593e-19
20.2333 -0.0673473 -1.60593e-19
20.3602 -0.0673473 -1.60593e-19
20.4876 -0.0673473 -1.60593e-19
20.6156 -0.0673473 -1.60593e-19
20.7441 -0.0673473 -1.60593e-19
20.8732 -0.0673473 -1.60593e-19
21.0029 -0.0673473 -1.60593e-19
21.1332 -0.0673473 -1.60593e-19
21.2642 -0.0673473 -1.60593e-19
21.3958 -0.0673473 -1.60593e-19
21.528 -0.0673473 -1.60593e-19
21.6609 -0.0673473 -1.60593e-19
21.7945 -0.0673473 -1.60593e-19
21.9288 -0.0673473 -1.60593e-19
22.0639 -0.0673473 -1.60593e-19
22.1997 -0.0673473 -1.60593e-19
22.3363 -0.0673473 -1.60593e-19
22.4736 -0.0673473 -1.60593e-19
22.6118 -0.0673473 -1.60593e-19
22.7509 -0.0673473 -1.60593e-19
22.8908 -0.0673473 -1.60593e-19
23.0316 -0.0673473 -1.60593e-19
23.1733 -0.0673473 -1.60593e-19
23.316 -0.0673473 -1.60593e-19
23.4597 -0.0673473 -1.60593e-19
23.6044 -0.0673473 -1.60593e-19
23.7502 -0.0673473 -1.60593e-19
23.8971 -0.0673473 -1.60593e-19
24.0451 -0.0673473 -1.60593e-19
24.1944 -0.0673473 -1.60593e-19
24.3448 -0.0673473 -1.60593e-19
24.4966 -0.0673473 -1.60593e-19
24.6496 -0.0673473 -1.60593e-19
24.8041 -0.0673473 -1.60593e-19
24.9601 -0.0673473 -1.60593e-19
25.1175 -0.0673473 -1.60593e-19
25.2766 -0.0673473 -1.60593e-19
25.4373 -0.0673473 -1.60593e-19
25.5998 -0.0673473 -1.60593e-19
25.7641 -0.0673473 -1.60593e-19
25.9304 -0.0673473 -1.60593e-19
26.0988 -0.0673473 -1.60593e-19
26.2693 -0.0673473 -1.60593e-19
26.4421 -0.0673473 -1.60593e-19
26.6174 -0.0673473 -1.60593e-19
26.7954 -0.0673473 -1.60593e-19
26.9761 -0.0673473 -1.60593e-19
27.1598 -0.0673473 -1.60593e-19
27.3468 -0.0673473 -1.60593e-19
27.5373 -0.0673473 -1.60593e-19
27.7317 -0.0673473 -1.60593e-19
27.9302 -0.0673473 -1.60593e-19
28.1333 -0.0673473 -1.60593e-19
28.3415 -0.0673473 -1.60593e-19
28.5554 -0.0673473 -1.60593e-19
28.7758 -0.0673473 -1.60593e-19
29.0035 -0.0673473 -1.60593e-19
29.2396 -0.0673473 -1.60593e-19
29.4858 -0.0673473 -1.60593e-19
29.7441 -0.0673473 -1.60593e-19
30.0173 -0.0673473 -1.60593e-19
30.3101 -0.0673473 -1.60593e-19
30.6297 -0.0673473 -1.60593e-19
30.9905 -0.0673473 -1.60593e-19
31.4301 -0.0673473 -1.60593e-19


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.125Nc1QuantumOneLoop/SigmaRTwoLoop.txt <==
-31.4301 -0.0631358 -1.56563e-06
-30.9905 -0.0631375 -3.72514e-07
-30.6297 -0.0631387 -5.67767e-07
-30.3101 -0.0631399 1.25896e-07
-30.0173 -0.0631411 -1.15328e-07
-29.7441 -0.0631422 2.89018e-07
-29.4858 -0.0631429 -4.59247e-08
-29.2396 -0.0631434 2.08e-07
-29.0035 -0.0631437 -1.2056e-07
-28.7758 -0.063144 1.08268e-07
-28.5554 -0.0631442 -1.72829e-07
-28.3415 -0.0631444 4.23338e-08
-28.1333 -0.0631446 -2.10964e-07
-27.9302 -0.0631448 -6.20538e-09
-27.7317 -0.063145 -2.38818e-07
-27.5373 -0.0631452 -4.49876e-08
-27.3468 -0.0631454 -2.61064e-07
-27.1598 -0.0631456 -7.70782e-08
-26.9761 -0.0631458 -2.8031e-07
-26.7954 -0.0631459 -1.04656e-07
-26.6174 -0.0631461 -2.97671e-07
-26.4421 -0.0631463 -1.29287e-07
-26.2693 -0.0631465 -3.13765e-07
-26.0988 -0.0631467 -1.51948e-07
-25.9304 -0.0631469 -3.29065e-07
-25.7641 -0.063147 -1.7323e-07
-25.5998 -0.0631472 -3.43938e-07
-25.4373 -0.0631474 -1.93529e-07
-25.2766 -0.0631476 -3.58643e-07
-25.1175 -0.0631478 -2.13149e-07
-24.9601 -0.063148 -3.73355e-07
-24.8041 -0.0631482 -2.32334e-07
-24.6496 -0.0631484 -3.882e-07
-24.4966 -0.0631486 -2.5128e-07
-24.3448 -0.0631487 -4.03272e-07
-24.1944 -0.0631489 -2.70146e-07
-24.0451 -0.0631491 -4.18652e-07
-23.8971 -0.0631493 -2.89061e-07
-23.7502 -0.0631496 -4.34414e-07
-23.6044 -0.0631498 -3.08131e-07
-23.4597 -0.06315 -4.50623e-07
-23.316 -0.0631502 -3.27449e-07
-23.1733 -0.0631504 -4.67339e-07
-23.0316 -0.0631506 -3.47098e-07
-22.8908 -0.0631508 -4.8462e-07
-22.7509 -0.0631511 -3.67152e-07
-22.6118 -0.0631513 -5.02518e-07
-22.4736 -0.0631515 -3.87684e-07
-22.3363 -0.0631517 -5.21087e-07
-22.1997 -0.063152 -4.08763e-07
-22.0639 -0.0631522 -5.40377e-07
-21.9288 -0.0631524 -4.30456e-07
-21.7945 -0.0631527 -5.60442e-07
-21.6609 -0.0631529 -4.52829e-07
-21.528 -0.0631532 -5.81334e-07
-21.3958 -0.0631534 -4.75947e-07
-21.2642 -0.0631537 -6.0311e-07
-21.1332 -0.063154 -4.99878e-07
-21.0029 -0.0631542 -6.25826e-07
-20.8732 -0.0631545 -5.24689e-07
-20.7441 -0.0631548 -6.49545e-07
-20.6156 -0.063155 -5.50451e-07
-20.4876 -0.0631553 -6.74329e-07
-20.3602 -0.0631556 -5.77234e-07
-20.2333 -0.0631559 -7.00246e-07
-20.1069 -0.0631562 -6.05115e-07
-19.9811 -0.0631565 -7.27369e-07
-19.8557 -0.0631568 -6.34173e-07
-19.7309 -0.0631571 -7.55773e-07
-19.6065 -0.0631574 -6.64491e-07
-19.4826 -0.0631577 -7.8554e-07
-19.3592 -0.063158 -6.96156e-07
-19.2362 -0.0631584 -8.16756e-07
-19.1137 -0.0631587 -7.29264e-07
-18.9916 -0.063159 -8.49514e-07
-18.8699 -0.0631594 -7.63912e-07
-18.7487 -0.0631597 -8.83913e-07
-18.6278 -0.0631601 -8.00208e-07
-18.5074 -0.0631604 -9.20061e-07
-18.3873 -0.0631608 -8.38264e-07
-18.2676 -0.0631612 -9.58071e-07
-18.1483 -0.0631615 -8.78203e-07
-18.0294 -0.0631619 -9.98067e-07
-17.9108 -0.0631623 -9.20154e-07
-17.7926 -0.0631627 -1.04018e-06
-17.6748 -0.0631631 -9.6426e-07
-17.5572 -0.0631635 -1.08456e-06
-17.4401 -0.063164 -1.01067e-06
-17.3232 -0.0631644 -1.13136e-06
-17.2067 -0.0631648 -1.05955e-06
-17.0905 -0.0631653 -1.18074e-06
-16.9746 -0.0631657 -1.11107e-06
-16.859 -0.0631662 -1.23289e-06
-16.7437 -0.0631666 -1.16543e-06
-16.6288 -0.0631671 -1.288e-06
-16.5141 -0.0631676 -1.22283e-06
-16.3997 -0.0631681 -1.34629e-06
-16.2856 -0.0631686 -1.28349e-06
-16.1717 -0.0631691 -1.408e-06
-16.0582 -0.0631697 -1.34767e-06
-15.9449 -0.0631702 -1.47337e-06
-15.8319 -0.0631707 -1.41562e-06
-15.7191 -0.0631713 -1.54268e-06
-15.6066 -0.0631719 -1.48764e-06
-15.4943 -0.0631725 -1.61623e-06
-15.3823 -0.063173 -1.56404e-06
-15.2705 -0.0631737 -1.69435e-06
-15.159 -0.0631743 -1.64517e-06
-15.0477 -0.0631749 -1.77741e-06
-14.9367 -0.0631756 -1.7314e-06
-14.8258 -0.0631762 -1.86579e-06
-14.7152 -0.0631769 -1.82315e-06
-14.6049 -0.0631776 -1.95993e-06
-14.4947 -0.0631783 -1.92088e-06
-14.3848 -0.063179 -2.06031e-06
-14.275 -0.0631797 -2.02508e-06
-14.1655 -0.0631805 -2.16745e-06
-14.0562 -0.0631813 -2.13632e-06
-13.9471 -0.063182 -2.28193e-06
-13.8382 -0.0631829 -2.25518e-06
-13.7294 -0.0631837 -2.40439e-06
-13.6209 -0.0631845 -2.38236e-06
-13.5126 -0.0631854 -2.53554e-06
-13.4044 -0.0631863 -2.51859e-06
-13.2965 -0.0631872 -2.67616e-06
-13.1887 -0.0631881 -2.66471e-06
-13.0811 -0.0631891 -2.82712e-06
-12.9737 -0.06319 -2.82162e-06
-12.8664 -0.063191 -2.9894e-06
-12.7593 -0.0631921 -2.99036e-06
-12.6524 -0.0631931 -3.16407e-06
-12.5457 -0.0631942 -3.17206e-06
-12.4391 -0.0631953 -3.35233e-06
-12.3327 -0.0631964 -3.36801e-06
-12.2265 -0.0631976 -3.55555e-06
-12.1204 -0.0631988 -3.57964e-06
-12.0144 -0.0632 -3.77524e-06
-11.9086 -0.0632013 -3.80856e-06
-11.803 -0.0632026 -4.01311e-06
-11.6975 -0.0632039 -4.05657e-06
-11.5922 -0.0632053 -4.27108e-06
-11.487 -0.0632067 -4.32573e-06
-11.3819 -0.0632082 -4.55132e-06
-11.277 -0.0632096 -4.61835e-06
-11.1722 -0.0632112 -4.85631e-06
-11.0676 -0.0632128 -4.93706e-06
-10.9631 -0.0632144 -5.18886e-06
-10.8587 -0.0632161 -5.28487e-06
-10.7545 -0.0632178 -5.55215e-06
-10.6503 -0.0632196 -5.66517e-06
-10.5463 -0.0632214 -5.94985e-06
-10.4425 -0.0632233 -6.0819e-06
-10.3387 -0.0632253 -6.38615e-06
-10.2351 -0.0632273 -6.53956e-06
-10.1316 -0.0632294 -6.86588e-06
-10.0282 -0.0632316 -7.04333e-06
-9.92496 -0.0632338 -7.39463e-06
-9.82181 -0.0632361 -7.59921e-06
-9.71877 -0.0632385 -7.97887e-06
-9.61583 -0.063241 -8.21421e-06
-9.51301 -0.0632435 -8.62613e-06
-9.4103 -0.0632462 -8.89645e-06
-9.30769 -0.0632489 -9.34523e-06
-9.20518 -0.0632518 -9.65548e-06
-9.10278 -0.0632547 -1.01465e-05
-9.00048 -0.0632578 -1.05025e-05
-8.89828 -0.063261 -1.10422e-05
-8.79618 -0.0632643 -1.14509e-05
-8.69417 -0.0632677 -1.20467e-05
-8.59226 -0.0632713 -1.25164e-05
-8.49044 -0.063275 -1.31774e-05
-8.38872 -0.0632789 -1.37179e-05
-8.28708 -0.0632829 -1.44549e-05
-8.18554 -0.0632871 -1.5078e-05
-8.08408 -0.0632915 -1.59042e-05
-7.98271 -0.0632961 -1.66244e-05
-7.88143 -0.0633009 -1.75555e-05
-7.78023 -0.0633059 -1.83903e-05
-7.67911 -0.0633111 -1.94459e-05
-7.57807 -0.0633166 -2.04169e-05
-7.47712 -0.0633223 -2.1621e-05
-7.37624 -0.0633283 -2.27549e-05
-7.27544 -0.0633346 -2.41372e-05
-7.17471 -0.0633412 -2.54673e-05
-7.07406 -0.0633482 -2.70653e-05
-6.97348 -0.0633555 -2.86336e-05
-6.87298 -0.0633632 -3.04946e-05
-6.77254 -0.0633714 -3.23546e-05
-6.67218 -0.06338 -3.4539e-05
-6.57188 -0.063389 -3.67593e-05
-6.47166 -0.0633986 -3.93452e-05
-6.37149 -0.0634087 -4.20149e-05
-6.2714 -0.0634195 -4.51045e-05
-6.17136 -0.0634309 -4.83409e-05
-6.07139 -0.063443 -5.20694e-05
-5.97148 -0.0634559 -5.60287e-05
-5.87163 -0.0634697 -6.05772e-05
-5.77184 -0.0634843 -6.54706e-05
-5.67211 -0.0635 -7.10861e-05
-5.57243 -0.0635167 -7.72033e-05
-5.47281 -0.0635346 -8.42271e-05
-5.37325 -0.0635539 -9.19722e-05
-5.27373 -0.0635745 -0.000100885
-5.17427 -0.0635968 -0.000110831
-5.07487 -0.0636207 -0.000122321
-4.97551 -0.0636466 -0.000135298
-4.8762 -0.0636744 -0.000150369
-4.77694 -0.0637046 -0.000167599
-4.67772 -0.0637372 -0.000187745
-4.57855 -0.0637724 -0.000211061
-4.47943 -0.0638104 -0.000238542
-4.38035 -0.0638514 -0.000270739
-4.28131 -0.0638955 -0.000309017
-4.18232 -0.0639426 -0.000354386
-4.08336 -0.0639925 -0.00040877
-3.98445 -0.0640446 -0.000473843
-3.88557 -0.0640978 -0.000552271
-3.78673 -0.0641502 -0.000646486
-3.68793 -0.0641989 -0.000759767
-3.58916 -0.064239 -0.00089469
-3.49043 -0.0642639 -0.00105363
-3.39173 -0.0642642 -0.00123635
-3.29307 -0.0642289 -0.00143942
-3.19443 -0.0641466 -0.00165307
-3.09583 -0.0640092 -0.00186137
-2.99725 -0.0638165 -0.00204264
-2.89871 -0.0635799 -0.00217589
-2.80019 -0.0633204 -0.0022469
-2.7017 -0.0630636 -0.00225447
-2.60323 -0.0628308 -0.00220866
-2.50479 -0.0626345 -0.0021268
-2.40638 -0.0624777 -0.00202617
-2.30798 -0.0623571 -0.00192141
-2.20961 -0.0622658 -0.001822
-2.11126 -0.0621961 -0.00173399
-2.01293 -0.0621406 -0.00165979
-1.91462 -0.0620925 -0.00160037
-1.81632 -0.0620461 -0.00155472
-1.71804 -0.0619962 -0.00152129
-1.61978 -0.061938 -0.00149689
-1.52154 -0.0618675 -0.00147762
-1.42331 -0.0617819 -0.00145742
-1.32509 -0.06168 -0.00142926
-1.22689 -0.0615642 -0.00138455
-1.12869 -0.0614409 -0.00131607
-1.03051 -0.0613202 -0.00121936
-0.932337 -0.061214 -0.00109632
-0.834173 -0.0611321 -0.000954292
-0.736016 -0.0610786 -0.000804755
-0.637867 -0.0610518 -0.000658304
-0.539723 -0.0610457 -0.000522911
-0.441585 -0.0610528 -0.000401842
-0.343451 -0.0610662 -0.000295533
-0.24532 -0.0610804 -0.000201627
-0.147191 -0.0610917 -0.000117231
-0.0490634 -0.0610979 -3.83908e-05
0.0490634 -0.0610979 3.83908e-05
0.147191 -0.0610917 0.000117231
0.24532 -0.0610804 0.000201627
0.343451 -0.0610662 0.000295533
0.441585 -0.0610528 0.000401842
0.539723 -0.0610457 0.000522911
0.637867 -0.0610518 0.000658304
0.736016 -0.0610786 0.000804755
0.834173 -0.0611321 0.000954292
0.932337 -0.061214 0.00109632
1.03051 -0.0613202 0.00121936
1.12869 -0.0614409 0.00131607
1.22689 -0.0615642 0.00138455
1.32509 -0.06168 0.00142926
1.42331 -0.0617819 0.00145742
1.52154 -0.0618675 0.00147762
1.61978 -0.061938 0.00149689
1.71804 -0.0619962 0.00152129
1.81632 -0.0620461 0.00155472
1.91462 -0.0620925 0.00160037
2.01293 -0.0621406 0.00165979
2.11126 -0.0621961 0.00173399
2.20961 -0.0622658 0.001822
2.30798 -0.0623571 0.00192141
2.40638 -0.0624777 0.00202617
2.50479 -0.0626345 0.0021268
2.60323 -0.0628308 0.00220866
2.7017 -0.0630636 0.00225447
2.80019 -0.0633204 0.0022469
2.89871 -0.0635799 0.00217589
2.99725 -0.0638165 0.00204264
3.09583 -0.0640092 0.00186137
3.19443 -0.0641466 0.00165307
3.29307 -0.0642289 0.00143942
3.39173 -0.0642642 0.00123635
3.49043 -0.0642639 0.00105363
3.58916 -0.064239 0.00089469
3.68793 -0.0641989 0.000759767
3.78673 -0.0641502 0.000646486
3.88557 -0.0640978 0.000552271
3.98445 -0.0640446 0.000473843
4.08336 -0.0639925 0.00040877
4.18232 -0.0639426 0.000354386
4.28131 -0.0638955 0.000309017
4.38035 -0.0638514 0.000270739
4.47943 -0.0638104 0.000238542
4.57855 -0.0637724 0.000211061
4.67772 -0.0637372 0.000187745
4.77694 -0.0637046 0.000167599
4.8762 -0.0636744 0.000150369
4.97551 -0.0636466 0.000135298
5.07487 -0.0636207 0.000122321
5.17427 -0.0635968 0.000110831
5.27373 -0.0635745 0.000100885
5.37325 -0.0635539 9.19722e-05
5.47281 -0.0635346 8.42271e-05
5.57243 -0.0635167 7.72033e-05
5.67211 -0.0635 7.10861e-05
5.77184 -0.0634843 6.54706e-05
5.87163 -0.0634697 6.05772e-05
5.97148 -0.0634559 5.60287e-05
6.07139 -0.063443 5.20694e-05
6.17136 -0.0634309 4.83409e-05
6.2714 -0.0634195 4.51045e-05
6.37149 -0.0634087 4.20149e-05
6.47166 -0.0633986 3.93452e-05
6.57188 -0.063389 3.67593e-05
6.67218 -0.06338 3.4539e-05
6.77254 -0.0633714 3.23546e-05
6.87298 -0.0633632 3.04946e-05
6.97348 -0.0633555 2.86336e-05
7.07406 -0.0633482 2.70653e-05
7.17471 -0.0633412 2.54673e-05
7.27544 -0.0633346 2.41372e-05
7.37624 -0.0633283 2.27549e-05
7.47712 -0.0633223 2.1621e-05
7.57807 -0.0633166 2.04169e-05
7.67911 -0.0633111 1.94459e-05
7.78023 -0.0633059 1.83903e-05
7.88143 -0.0633009 1.75555e-05
7.98271 -0.0632961 1.66244e-05
8.08408 -0.0632915 1.59042e-05
8.18554 -0.0632871 1.5078e-05
8.28708 -0.0632829 1.44549e-05
8.38872 -0.0632789 1.37179e-05
8.49044 -0.063275 1.31774e-05
8.59226 -0.0632713 1.25164e-05
8.69417 -0.0632677 1.20467e-05
8.79618 -0.0632643 1.14509e-05
8.89828 -0.063261 1.10422e-05
9.00048 -0.0632578 1.05025e-05
9.10278 -0.0632547 1.01465e-05
9.20518 -0.0632518 9.65548e-06
9.30769 -0.0632489 9.34523e-06
9.4103 -0.0632462 8.89645e-06
9.51301 -0.0632435 8.62613e-06
9.61583 -0.063241 8.21421e-06
9.71877 -0.0632385 7.97887e-06
9.82181 -0.0632361 7.59921e-06
9.92496 -0.0632338 7.39463e-06
10.0282 -0.0632316 7.04333e-06
10.1316 -0.0632294 6.86588e-06
10.2351 -0.0632273 6.53956e-06
10.3387 -0.0632253 6.38615e-06
10.4425 -0.0632233 6.0819e-06
10.5463 -0.0632214 5.94985e-06
10.6503 -0.0632196 5.66517e-06
10.7545 -0.0632178 5.55215e-06
10.8587 -0.0632161 5.28487e-06
10.9631 -0.0632144 5.18886e-06
11.0676 -0.0632128 4.93706e-06
11.1722 -0.0632112 4.85631e-06
11.277 -0.0632096 4.61835e-06
11.3819 -0.0632082 4.55132e-06
11.487 -0.0632067 4.32573e-06
11.5922 -0.0632053 4.27108e-06
11.6975 -0.0632039 4.05657e-06
11.803 -0.0632026 4.01311e-06
11.9086 -0.0632013 3.80856e-06
12.0144 -0.0632 3.77524e-06
12.1204 -0.0631988 3.57964e-06
12.2265 -0.0631976 3.55555e-06
12.3327 -0.0631964 3.36801e-06
12.4391 -0.0631953 3.35233e-06
12.5457 -0.0631942 3.17206e-06
12.6524 -0.0631931 3.16407e-06
12.7593 -0.0631921 2.99036e-06
12.8664 -0.063191 2.9894e-06
12.9737 -0.06319 2.82162e-06
13.0811 -0.0631891 2.82712e-06
13.1887 -0.0631881 2.66471e-06
13.2965 -0.0631872 2.67616e-06
13.4044 -0.0631863 2.51859e-06
13.5126 -0.0631854 2.53554e-06
13.6209 -0.0631845 2.38236e-06
13.7294 -0.0631837 2.40439e-06
13.8382 -0.0631829 2.25518e-06
13.9471 -0.063182 2.28193e-06
14.0562 -0.0631813 2.13632e-06
14.1655 -0.0631805 2.16745e-06
14.275 -0.0631797 2.02508e-06
14.3848 -0.063179 2.06031e-06
14.4947 -0.0631783 1.92088e-06
14.6049 -0.0631776 1.95993e-06
14.7152 -0.0631769 1.82315e-06
14.8258 -0.0631762 1.86579e-06
14.9367 -0.0631756 1.7314e-06
15.0477 -0.0631749 1.77741e-06
15.159 -0.0631743 1.64517e-06
15.2705 -0.0631737 1.69435e-06
15.3823 -0.063173 1.56404e-06
15.4943 -0.0631725 1.61623e-06
15.6066 -0.0631719 1.48764e-06
15.7191 -0.0631713 1.54268e-06
15.8319 -0.0631707 1.41562e-06
15.9449 -0.0631702 1.47337e-06
16.0582 -0.0631697 1.34767e-06
16.1717 -0.0631691 1.408e-06
16.2856 -0.0631686 1.28349e-06
16.3997 -0.0631681 1.34629e-06
16.5141 -0.0631676 1.22283e-06
16.6288 -0.0631671 1.288e-06
16.7437 -0.0631666 1.16543e-06
16.859 -0.0631662 1.23289e-06
16.9746 -0.0631657 1.11107e-06
17.0905 -0.0631653 1.18074e-06
17.2067 -0.0631648 1.05955e-06
17.3232 -0.0631644 1.13136e-06
17.4401 -0.063164 1.01067e-06
17.5572 -0.0631635 1.08456e-06
17.6748 -0.0631631 9.6426e-07
17.7926 -0.0631627 1.04018e-06
17.9108 -0.0631623 9.20154e-07
18.0294 -0.0631619 9.98067e-07
18.1483 -0.0631615 8.78203e-07
18.2676 -0.0631612 9.58071e-07
18.3873 -0.0631608 8.38264e-07
18.5074 -0.0631604 9.20061e-07
18.6278 -0.0631601 8.00208e-07
18.7487 -0.0631597 8.83913e-07
18.8699 -0.0631594 7.63912e-07
18.9916 -0.063159 8.49514e-07
19.1137 -0.0631587 7.29264e-07
19.2362 -0.0631584 8.16756e-07
19.3592 -0.063158 6.96156e-07
19.4826 -0.0631577 7.8554e-07
19.6065 -0.0631574 6.64491e-07
19.7309 -0.0631571 7.55773e-07
19.8557 -0.0631568 6.34173e-07
19.9811 -0.0631565 7.27369e-07
20.1069 -0.0631562 6.05115e-07
20.2333 -0.0631559 7.00246e-07
20.3602 -0.0631556 5.77234e-07
20.4876 -0.0631553 6.74329e-07
20.6156 -0.063155 5.50451e-07
20.7441 -0.0631548 6.49545e-07
20.8732 -0.0631545 5.24689e-07
21.0029 -0.0631542 6.25826e-07
21.1332 -0.063154 4.99878e-07
21.2642 -0.0631537 6.0311e-07
21.3958 -0.0631534 4.75947e-07
21.528 -0.0631532 5.81334e-07
21.6609 -0.0631529 4.52829e-07
21.7945 -0.0631527 5.60442e-07
21.9288 -0.0631524 4.30456e-07
22.0639 -0.0631522 5.40377e-07
22.1997 -0.063152 4.08763e-07
22.3363 -0.0631517 5.21087e-07
22.4736 -0.0631515 3.87684e-07
22.6118 -0.0631513 5.02518e-07
22.7509 -0.0631511 3.67152e-07
22.8908 -0.0631508 4.8462e-07
23.0316 -0.0631506 3.47098e-07
23.1733 -0.0631504 4.67339e-07
23.316 -0.0631502 3.27449e-07
23.4597 -0.06315 4.50623e-07
23.6044 -0.0631498 3.08131e-07
23.7502 -0.0631496 4.34414e-07
23.8971 -0.0631493 2.89061e-07
24.0451 -0.0631491 4.18652e-07
24.1944 -0.0631489 2.70146e-07
24.3448 -0.0631487 4.03272e-07
24.4966 -0.0631486 2.5128e-07
24.6496 -0.0631484 3.882e-07
24.8041 -0.0631482 2.32334e-07
24.9601 -0.063148 3.73355e-07
25.1175 -0.0631478 2.13149e-07
25.2766 -0.0631476 3.58643e-07
25.4373 -0.0631474 1.93529e-07
25.5998 -0.0631472 3.43938e-07
25.7641 -0.063147 1.7323e-07
25.9304 -0.0631469 3.29065e-07
26.0988 -0.0631467 1.51948e-07
26.2693 -0.0631465 3.13765e-07
26.4421 -0.0631463 1.29287e-07
26.6174 -0.0631461 2.97671e-07
26.7954 -0.0631459 1.04656e-07
26.9761 -0.0631458 2.8031e-07
27.1598 -0.0631456 7.70782e-08
27.3468 -0.0631454 2.61064e-07
27.5373 -0.0631452 4.49876e-08
27.7317 -0.063145 2.38818e-07
27.9302 -0.0631448 6.20538e-09
28.1333 -0.0631446 2.10964e-07
28.3415 -0.0631444 -4.23338e-08
28.5554 -0.0631442 1.72829e-07
28.7758 -0.063144 -1.08268e-07
29.0035 -0.0631437 1.2056e-07
29.2396 -0.0631434 -2.08e-07
29.4858 -0.0631429 4.59247e-08
29.7441 -0.0631422 -2.89018e-07
30.0173 -0.0631411 1.15328e-07
30.3101 -0.0631399 -1.25896e-07
30.6297 -0.0631387 5.67767e-07
30.9905 -0.0631375 3.72514e-07
31.4301 -0.0631358 1.56563e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.125Nc1QuantumOneLoop/iFpOneLoop.txt <==
-31.4301 -9.49775e-24 1.61347e-05
-30.9905 -1.3567e-23 1.6832e-05
-30.6297 4.04005e-23 1.74347e-05
-30.3101 2.54027e-23 1.79929e-05
-30.0173 -3.61442e-24 1.85251e-05
-29.7441 -4.41098e-23 1.90412e-05
-29.4858 -1.33434e-23 1.95467e-05
-29.2396 1.67249e-23 2.00453e-05
-29.0035 7.4124e-24 2.05397e-05
-28.7758 2.21019e-23 2.10319e-05
-28.5554 5.34354e-24 2.15232e-05
-28.3415 -4.30163e-24 2.20151e-05
-28.1333 1.83225e-23 2.25083e-05
-27.9302 -1.36873e-23 2.30037e-05
-27.7317 1.99727e-23 2.35021e-05
-27.5373 3.57886e-23 2.4004e-05
-27.3468 4.88975e-23 2.451e-05
-27.1598 7.55058e-23 2.50206e-05
-26.9761 5.69444e-23 2.55363e-05
-26.7954 9.03482e-23 2.60574e-05
-26.6174 1.48425e-23 2.65844e-05
-26.4421 5.20882e-23 2.71176e-05
-26.2693 3.13299e-23 2.76574e-05
-26.0988 -6.43383e-23 2.82041e-05
-25.9304 4.39365e-23 2.8758e-05
-25.7641 8.91462e-24 2.93195e-05
-25.5998 9.88273e-23 2.98889e-05
-25.4373 1.83715e-24 3.04665e-05
-25.2766 -4.83807e-23 3.10525e-05
-25.1175 1.18116e-23 3.16474e-05
-24.9601 -2.49942e-23 3.22514e-05
-24.8041 -3.31205e-23 3.28647e-05
-24.6496 -5.72388e-23 3.34878e-05
-24.4966 -1.51354e-23 3.41208e-05
-24.3448 -2.6646e-23 3.47642e-05
-24.1944 -6.69013e-24 3.54182e-05
-24.0451 -3.51469e-23 3.60832e-05
-23.8971 7.35642e-23 3.67594e-05
-23.7502 4.37873e-23 3.74472e-05
-23.6044 2.77681e-23 3.81469e-05
-23.4597 -3.09564e-23 3.88589e-05
-23.316 -7.06369e-23 3.95834e-05
-23.1733 -9.61778e-23 4.03209e-05
-23.0316 2.38393e-23 4.10717e-05
-22.8908 2.56589e-24 4.18362e-05
-22.7509 -5.72657e-23 4.26146e-05
-22.6118 5.32092e-23 4.34075e-05
-22.4736 -9.67021e-23 4.42152e-05
-22.3363 1.50236e-22 4.50381e-05
-22.1997 -8.02756e-24 4.58766e-05
-22.0639 1.31678e-22 4.67311e-05
-21.9288 -8.96953e-24 4.76021e-05
-21.7945 -1.72156e-23 4.849e-05
-21.6609 -1.48396e-23 4.93952e-05
-21.528 -1.97038e-22 5.03183e-05
-21.3958 -8.78886e-23 5.12596e-05
-21.2642 6.29526e-23 5.22198e-05
-21.1332 2.71551e-23 5.31993e-05
-21.0029 -1.08689e-22 5.41985e-05
-20.8732 3.9197e-23 5.52182e-05
-20.7441 -1.29969e-23 5.62588e-05
-20.6156 2.87805e-22 5.73208e-05
-20.4876 -4.89859e-23 5.84049e-05
-20.3602 1.15574e-22 5.95118e-05
-20.2333 -2.70433e-22 6.06419e-05
-20.1069 -3.49193e-23 6.17959e-05
-19.9811 1.47323e-22 6.29746e-05
-19.8557 3.29903e-24 6.41785e-05
-19.7309 6.26636e-23 6.54085e-05
-19.6065 -8.63066e-23 6.66651e-05
-19.4826 1.91466e-22 6.79493e-05
-19.3592 2.27108e-24 6.92617e-05
-19.2362 -1.31346e-22 7.06031e-05
-19.1137 2.38541e-22 7.19745e-05
-18.9916 5.73444e-23 7.33765e-05
-18.8699 3.10637e-23 7.48102e-05
-18.7487 9.79495e-23 7.62764e-05
-18.6278 -2.53075e-22 7.77761e-05
-18.5074 -4.14044e-23 7.93102e-05
-18.3873 -1.54679e-22 8.08798e-05
-18.2676 -1.00908e-22 8.24859e-05
-18.1483 -2.68554e-22 8.41296e-05
-18.0294 -2.41853e-22 8.5812e-05
-17.9108 1.7161e-22 8.75342e-05
-17.7926 2.06362e-22 8.92975e-05
-17.6748 1.81476e-22 9.1103e-05
-17.5572 5.64574e-23 9.29522e-05
-17.4401 -2.78047e-22 9.48463e-05
-17.3232 5.74197e-23 9.67866e-05
-17.2067 -9.07901e-23 9.87747e-05
-17.0905 3.16424e-22 0.000100812
-16.9746 2.47331e-22 0.0001029
-16.859 -1.12716e-22 0.00010504
-16.7437 -1.54504e-23 0.000107235
-16.6288 -2.9648e-22 0.000109485
-16.5141 4.11424e-22 0.000111792
-16.3997 -3.26176e-22 0.000114159
-16.2856 4.93127e-23 0.000116587
-16.1717 1.335e-22 0.000119079
-16.0582 -4.38802e-22 0.000121635
-15.9449 4.14625e-22 0.00012426
-15.8319 4.60369e-22 0.000126954
-15.7191 -1.26203e-22 0.000129719
-15.6066 -4.93082e-22 0.00013256
-15.4943 7.96394e-22 0.000135477
-15.3823 2.97472e-22 0.000138474
-15.2705 1.39413e-22 0.000141554
-15.159 2.61369e-22 0.000144719
-15.0477 6.65601e-22 0.000147971
-14.9367 2.05344e-22 0.000151315
-14.8258 5.29161e-22 0.000154754
-14.7152 2.20969e-22 0.00015829
-14.6049 -2.26954e-22 0.000161928
-14.4947 4.34196e-22 0.00016567
-14.3848 7.95407e-22 0.000169521
-14.275 1.3929e-22 0.000173485
-14.1655 4.72654e-22 0.000177566
-14.0562 -1.91275e-22 0.000181768
-13.9471 -1.03809e-21 0.000186096
-13.8382 -6.24214e-22 0.000190554
-13.7294 1.21267e-22 0.000195147
-13.6209 3.88914e-22 0.000199881
-13.5126 4.60339e-22 0.000204761
-13.4044 7.86682e-22 0.000209792
-13.2965 -7.51347e-23 0.000214981
-13.1887 2.95813e-22 0.000220334
-13.0811 -1.19236e-21 0.000225856
-12.9737 -9.65151e-22 0.000231556
-12.8664 -8.20202e-22 0.00023744
-12.7593 -2.80972e-22 0.000243515
-12.6524 -1.16649e-21 0.000249789
-12.5457 9.6153e-22 0.000256271
-12.4391 7.51842e-22 0.000262969
-12.3327 5.40734e-22 0.000269893
-12.2265 4.32935e-22 0.000277051
-12.1204 -9.90031e-22 0.000284454
-12.0144 1.60087e-21 0.000292112
-11.9086 -8.5379e-22 0.000300037
-11.803 3.9709e-22 0.00030824
-11.6975 -5.96812e-23 0.000316733
-11.5922 -1.15698e-21 0.000325529
-11.487 -1.68962e-21 0.000334643
-11.3819 3.93398e-22 0.000344087
-11.277 -1.74681e-21 0.000353878
-11.1722 1.15964e-21 0.000364031
-11.0676 -1.32979e-21 0.000374564
-10.9631 -2.18942e-21 0.000385494
-10.8587 -2.51533e-22 0.000396839
-10.7545 -6.8527e-22 0.000408621
-10.6503 1.56831e-23 0.00042086
-10.5463 1.1278e-21 0.000433579
-10.4425 -6.43157e-22 0.0004468
-10.3387 2.33819e-21 0.00046055
-10.2351 1.26509e-21 0.000474855
-10.1316 -2.36027e-22 0.000489743
-10.0282 1.01497e-21 0.000505245
-9.92496 4.24959e-22 0.000521391
-9.82181 1.13611e-21 0.000538217
-9.71877 -5.30898e-22 0.000555758
-9.61583 -5.6792e-22 0.000574052
-9.51301 3.21451e-21 0.000593142
-9.4103 2.2576e-21 0.000613069
-9.30769 -1.97632e-21 0.000633882
-9.20518 1.11435e-21 0.000655629
-9.10278 -1.28104e-21 0.000678364
-9.00048 -5.66877e-21 0.000702144
-8.89828 4.52344e-21 0.000727029
-8.79618 -1.72248e-21 0.000753086
-8.69417 -3.14314e-21 0.000780383
-8.59226 -1.30373e-21 0.000808996
-8.49044 -2.98256e-21 0.000839006
-8.38872 -3.92829e-21 0.000870499
-8.28708 -6.86436e-21 0.000903568
-8.18554 5.37058e-22 0.000938313
-8.08408 1.37134e-20 0.000974844
-7.98271 -1.17875e-20 0.00101328
-7.88143 -1.1572e-20 0.00105374
-7.78023 1.04671e-20 0.00109636
-7.67911 1.37172e-21 0.0011413
-7.57807 -1.04392e-20 0.00118871
-7.47712 5.61516e-21 0.00123876
-7.37624 -1.97522e-21 0.00129165
-7.27544 1.69945e-21 0.00134759
-7.17471 -1.41988e-20 0.00140678
-7.07406 -1.90357e-20 0.00146949
-6.97348 -1.05361e-20 0.00153597
-6.87298 1.35161e-20 0.00160652
-6.77254 -1.62103e-20 0.00168146
-6.67218 1.23777e-20 0.00176113
-6.57188 2.20182e-20 0.00184593
-6.47166 -6.06003e-21 0.00193628
-6.37149 -8.91009e-22 0.00203265
-6.2714 1.75088e-20 0.00213555
-6.17136 6.90595e-21 0.00224555
-6.07139 4.52045e-21 0.0023633
-5.97148 -2.4786e-20 0.0024895
-5.87163 -1.37147e-20 0.00262492
-5.77184 -4.19745e-22 0.00277046
-5.67211 -4.14287e-20 0.00292708
-5.57243 1.29406e-21 0.00309588
-5.47281 4.93147e-20 0.00327811
-5.37325 1.60125e-21 0.00347514
-5.27373 -4.07995e-20 0.00368855
-5.17427 -2.15346e-20 0.00392011
-5.07487 -3.80012e-20 0.00417184
-4.97551 4.87022e-20 0.00444603
-4.8762 1.85075e-20 0.00474532
-4.77694 6.91257e-20 0.00507271
-4.67772 1.31304e-20 0.00543167
-4.57855 8.91134e-21 0.00582618
-4.47943 -1.00616e-19 0.00626088
-4.38035 7.63442e-20 0.00674115
-4.28131 7.83683e-20 0.00727329
-4.18232 9.9959e-20 0.00786468
-4.08336 1.64996e-20 0.00852403
-3.98445 -1.62673e-19 0.00926164
-3.88557 7.38209e-20 0.0100898
-3.78673 -8.59552e-20 0.0110232
-3.68793 1.76362e-19 0.0120795
-3.58916 -1.45511e-19 0.0132803
-3.49043 -3.55679e-20 0.0146516
-3.39173 -3.97993e-20 0.0162257
-3.29307 -1.41672e-19 0.0180424
-3.19443 -4.72487e-19 0.0201513
-3.09583 -1.55501e-19 0.0226152
-2.99725 4.17044e-19 0.0255135
-2.89871 -3.25356e-19 0.0289485
-2.80019 1.00403e-18 0.0330529
-2.7017 1.15404e-18 0.0380012
-2.60323 -1.14792e-18 0.044026
-2.50479 -1.37813e-19 0.0514417
-2.40638 4.47459e-19 0.0606803
-2.30798 1.56228e-18 0.0723461
-2.20961 -8.21042e-20 0.0873018
-2.11126 -6.11515e-19 0.106806
-2.01293 -2.60142e-18 0.132742
-1.91462 1.80909e-18 0.168008
-1.81632 3.50642e-18 0.217204
-1.71804 -6.83175e-18 0.287893
-1.61978 -1.471e-17 0.392975
-1.52154 2.41078e-17 0.555283
-1.42331 -1.83582e-17 0.816352
-1.32509 5.74687e-17 1.25102
-1.22689 1.19887e-17 1.97581
-1.12869 2.31745e-17 3.05666
-1.03051 -3.48526e-18 4.09378
-0.932337 9.61461e-17 4.17614
-0.834173 2.9408e-17 3.38913
-0.736016 -1.07204e-16 2.53754
-0.637867 5.67497e-17 1.92154
-0.539723 -1.77492e-17 1.51711
-0.441585 -1.88276e-17 1.25496
-0.343451 -1.83387e-17 1.08485
-0.24532 -4.17895e-18 0.97628
-0.147191 4.18272e-20 0.91167
-0.0490634 -4.3481e-19 0.881468
0.0490634 -1.79529e-18 0.881468
0.147191 -9.83967e-18 0.91167
0.24532 2.53358e-18 0.97628
0.343451 2.1507e-17 1.08485
0.441585 -9.31434e-18 1.25496
0.539723 -2.7638e-17 1.51711
0.637867 -1.51944e-18 1.92154
0.736016 -6.95912e-17 2.53754
0.834173 -6.35643e-17 3.38913
0.932337 -1.47395e-16 4.17614
1.03051 -1.63637e-18 4.09378
1.12869 -7.01795e-17 3.05666
1.22689 -4.70566e-17 1.97581
1.32509 3.03359e-17 1.25102
1.42331 2.18316e-17 0.816352
1.52154 2.38083e-17 0.555283
1.61978 -1.66721e-18 0.392975
1.71804 4.52795e-18 0.287893
1.81632 6.23052e-18 0.217204
1.91462 5.13833e-18 0.168008
2.01293 7.12003e-19 0.132742
2.11126 -1.71355e-18 0.106806
2.20961 3.13617e-18 0.0873018
2.30798 4.74954e-19 0.0723461
2.40638 2.44442e-19 0.0606803
2.50479 2.42468e-18 0.0514417
2.60323 1.14795e-18 0.044026
2.7017 -6.57617e-19 0.0380012
2.80019 2.42888e-19 0.0330529
2.89871 3.06978e-19 0.0289485
2.99725 -4.6769e-19 0.0255135
3.09583 3.3982e-19 0.0226152
3.19443 -1.82813e-20 0.0201513
3.29307 -6.13547e-20 0.0180424
3.39173 -5.02159e-19 0.0162257
3.49043 -2.13975e-19 0.0146516
3.58916 -1.73692e-19 0.0132803
3.68793 -5.3622e-20 0.0120795
3.78673 -5.22517e-20 0.0110232
3.88557 1.59765e-19 0.0100898
3.98445 8.22572e-20 0.00926164
4.08336 -2.47137e-19 0.00852403
4.18232 -7.35194e-20 0.00786468
4.28131 6.40642e-20 0.00727329
4.38035 -1.40209e-20 0.00674115
4.47943 -1.36933e-20 0.00626088
4.57855 2.23123e-20 0.00582618
4.67772 1.411e-20 0.00543167
4.77694 4.9119e-20 0.00507271
4.8762 -5.77194e-21 0.00474532
4.97551 4.79926e-20 0.00444603
5.07487 -3.51486e-20 0.00417184
5.17427 1.66399e-20 0.00392011
5.27373 -6.4852e-21 0.00368855
5.37325 -1.41122e-20 0.00347514
5.47281 -2.94144e-20 0.00327811
5.57243 -3.01566e-20 0.00309588
5.67211 1.46575e-20 0.00292708
5.77184 -1.00428e-20 0.00277046
5.87163 1.05636e-20 0.00262492
5.97148 3.48825e-21 0.0024895
6.07139 3.5827e-21 0.0023633
6.17136 -1.31612e-20 0.00224555
6.2714 7.21414e-21 0.00213555
6.37149 -1.8572e-21 0.00203265
6.47166 -2.08512e-21 0.00193628
6.57188 3.57483e-21 0.00184593
6.67218 -1.57642e-20 0.00176113
6.77254 -1.26178e-21 0.00168146
6.87298 -1.85989e-21 0.00160652
6.97348 4.2413e-21 0.00153597
7.07406 -5.04371e-21 0.00146949
7.17471 -9.39702e-23 0.00140678
7.27544 3.45939e-22 0.00134759
7.37624 -3.79945e-21 0.00129165
7.47712 1.47322e-21 0.00123876
7.57807 7.7926e-21 0.00118871
7.67911 -1.43888e-21 0.0011413
7.78023 5.60257e-21 0.00109636
7.88143 -4.54582e-22 0.00105374
7.98271 1.30824e-21 0.00101328
8.08408 -3.98662e-21 0.000974844
8.18554 -4.81087e-21 0.000938313
8.28708 2.68739e-21 0.000903568
8.38872 -4.09047e-24 0.000870499
8.49044 -1.2238e-21 0.000839006
8.59226 6.12631e-21 0.000808996
8.69417 1.88931e-22 0.000780383
8.79618 2.59623e-22 0.000753086
8.89828 6.28334e-24 0.000727029
9.00048 2.32272e-21 0.000702144
9.10278 -1.33615e-23 0.000678364
9.20518 6.0299e-21 0.000655629
9.30769 3.86847e-22 0.000633882
9.4103 1.17111e-21 0.000613069
9.51301 4.94875e-21 0.000593142
9.61583 -8.45682e-23 0.000574052
9.71877 2.01204e-21 0.000555758
9.82181 -1.03135e-21 0.000538217
9.92496 -1.36786e-21 0.000521391
10.0282 -4.46603e-21 0.000505245
10.1316 -5.53304e-22 0.000489743
10.2351 9.26091e-22 0.000474855
10.3387 -6.43595e-22 0.00046055
10.4425 2.80985e-21 0.0004468
10.5463 1.56914e-22 0.000433579
10.6503 -1.23582e-21 0.00042086
10.7545 -2.27094e-21 0.000408621
10.8587 -8.44778e-22 0.000396839
10.9631 1.53453e-21 0.000385494
11.0676 1.23341e-21 0.000374564
11.1722 -1.67799e-21 0.000364031
11.277 -1.25654e-21 0.000353878
11.3819 1.84614e-21 0.000344087
11.487 -6.62341e-22 0.000334643
11.5922 5.14379e-22 0.000325529
11.6975 6.33867e-22 0.000316733
11.803 5.03784e-22 0.00030824
11.9086 -9.87799e-23 0.000300037
12.0144 -3.35822e-22 0.000292112
12.1204 5.90633e-22 0.000284454
12.2265 -4.55493e-22 0.000277051
12.3327 1.19179e-22 0.000269893
12.4391 -2.5475e-22 0.000262969
12.5457 -5.79108e-23 0.000256271
12.6524 4.42439e-22 0.000249789
12.7593 -3.57862e-22 0.000243515
12.8664 -9.73884e-22 0.00023744
12.9737 2.40425e-22 0.000231556
13.0811 -5.62278e-22 0.000225856
13.1887 -3.06683e-22 0.000220334
13.2965 9.11088e-22 0.000214981
13.4044 3.49184e-22 0.000209792
13.5126 -4.31991e-22 0.000204761
13.6209 4.21805e-22 0.000199881
13.7294 6.37707e-22 0.000195147
13.8382 -4.06594e-22 0.000190554
13.9471 -1.18353e-22 0.000186096
14.0562 -1.03627e-21 0.000181768
14.1655 -1.43129e-22 0.000177566
14.275 -8.66862e-24 0.000173485
14.3848 -6.91172e-23 0.000169521
14.4947 1.14337e-21 0.00016567
14.6049 4.17457e-22 0.000161928
14.7152 -3.68585e-22 0.00015829
14.8258 5.45933e-22 0.000154754
14.9367 -3.98011e-23 0.000151315
15.0477 -3.28724e-22 0.000147971
15.159 -5.44739e-24 0.000144719
15.2705 -3.10483e-22 0.000141554
15.3823 -1.90661e-23 0.000138474
15.4943 2.01031e-22 0.000135477
15.6066 -1.513e-22 0.00013256
15.7191 4.51866e-22 0.000129719
15.8319 -9.21434e-23 0.000126954
15.9449 2.57398e-22 0.00012426
16.0582 5.61195e-22 0.000121635
16.1717 -1.54395e-22 0.000119079
16.2856 1.69608e-22 0.000116587
16.3997 2.303e-23 0.000114159
16.5141 8.6524e-23 0.000111792
16.6288 1.80612e-22 0.000109485
16.7437 -2.78821e-22 0.000107235
16.859 -7.4038e-23 0.00010504
16.9746 2.05378e-22 0.0001029
17.0905 2.97971e-23 0.000100812
17.2067 1.05284e-23 9.87747e-05
17.3232 3.50902e-23 9.67866e-05
17.4401 6.78853e-24 9.48463e-05
17.5572 4.54094e-23 9.29522e-05
17.6748 1.12049e-22 9.1103e-05
17.7926 -1.43887e-22 8.92975e-05
17.9108 -1.05135e-22 8.75342e-05
18.0294 -1.88738e-22 8.5812e-05
18.1483 -3.38117e-22 8.41296e-05
18.2676 2.91748e-24 8.24859e-05
18.3873 8.04353e-23 8.08798e-05
18.5074 -1.5812e-22 7.93102e-05
18.6278 2.03395e-22 7.77761e-05
18.7487 -5.39732e-23 7.62764e-05
18.8699 1.44445e-22 7.48102e-05
18.9916 2.66946e-22 7.33765e-05
19.1137 -9.5391e-23 7.19745e-05
19.2362 9.25237e-23 7.06031e-05
19.3592 -6.28083e-23 6.92617e-05
19.4826 1.49564e-22 6.79493e-05
19.6065 4.19573e-23 6.66651e-05
19.7309 1.26715e-23 6.54085e-05
19.8557 5.65247e-23 6.41785e-05
19.9811 6.48727e-23 6.29746e-05
20.1069 2.8163e-23 6.17959e-05
20.2333 1.42188e-22 6.06419e-05
20.3602 -2.03793e-22 5.95118e-05
20.4876 9.4608e-23 5.84049e-05
20.6156 -1.40056e-22 5.73208e-05
20.7441 -8.10497e-23 5.62588e-05
20.8732 -1.04833e-22 5.52182e-05
21.0029 -9.13275e-23 5.41985e-05
21.1332 -2.19966e-22 5.31993e-05
21.2642 -3.65359e-23 5.22198e-05
21.3958 2.17586e-22 5.12596e-05
21.528 2.41958e-22 5.03183e-05
21.6609 3.12851e-25 4.93952e-05
21.7945 1.12079e-22 4.849e-05
21.9288 -2.91216e-23 4.76021e-05
22.0639 -5.49912e-23 4.67311e-05
22.1997 -1.98877e-22 4.58766e-05
22.3363 1.23677e-22 4.50381e-05
22.4736 -6.7576e-23 4.42152e-05
22.6118 9.55146e-23 4.34075e-05
22.7509 -9.21557e-24 4.26146e-05
22.8908 -2.13724e-23 4.18362e-05
23.0316 4.6263e-23 4.10717e-05
23.1733 6.22868e-23 4.03209e-05
23.316 -1.16072e-24 3.95834e-05
23.4597 -1.70352e-24 3.88589e-05
23.6044 3.66059e-23 3.81469e-05
23.7502 -4.97471e-23 3.74472e-05
23.8971 6.76806e-23 3.67594e-05
24.0451 -3.25145e-23 3.60832e-05
24.1944 1.40682e-23 3.54182e-05
24.3448 -4.51985e-23 3.47642e-05
24.4966 -5.42594e-23 3.41208e-05
24.6496 7.9178e-23 3.34878e-05
24.8041 -8.51229e-23 3.28647e-05
24.9601 2.96913e-23 3.22514e-05
25.1175 5.75158e-23 3.16474e-05
25.2766 -5.43234e-23 3.10525e-05
25.4373 -6.23413e-24 3.04665e-05
25.5998 1.06924e-22 2.98889e-05
25.7641 -1.21098e-23 2.93195e-05
25.9304 -3.27782e-23 2.8758e-05
26.0988 3.889e-23 2.82041e-05
26.2693 4.70072e-24 2.76574e-05
26.4421 1.51526e-23 2.71176e-05
26.6174 5.26067e-23 2.65844e-05
26.7954 -7.70079e-23 2.60574e-05
26.9761 -8.20668e-23 2.55363e-05
27.1598 -7.47232e-23 2.50206e-05
27.3468 -8.48051e-23 2.451e-05
27.5373 7.96739e-24 2.4004e-05
27.7317 -4.88902e-23 2.35021e-05
27.9302 -5.11817e-23 2.30037e-05
28.1333 -1.41398e-24 2.25083e-05
28.3415 -2.82117e-23 2.20151e-05
28.5554 -2.41368e-23 2.15232e-05
28.7758 1.78148e-23 2.10319e-05
29.0035 2.84214e-23 2.05397e-05
29.2396 4.25721e-23 2.00453e-05
29.4858 -4.64135e-24 1.95467e-05
29.7441 1.33838e-23 1.90412e-05
30.0173 -2.39434e-23 1.85251e-05
30.3101 3.56354e-24 1.79929e-05
30.6297 2.33725e-23 1.74347e-05
30.9905 -4.72246e-23 1.6832e-05
31.4301 -4.32162e-23 1.61347e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.125Nc1QuantumOneLoop/iFpTwoLoop.txt <==
-31.4301 -9.2749e-24 1.61346e-05
-30.9905 4.03707e-23 1.68319e-05
-30.6297 2.16118e-24 1.74346e-05
-30.3101 2.92473e-23 1.79927e-05
-30.0173 5.73002e-23 1.8525e-05
-29.7441 6.21887e-23 1.9041e-05
-29.4858 -8.37331e-23 1.95465e-05
-29.2396 2.06751e-23 2.00451e-05
-29.0035 2.93768e-23 2.05395e-05
-28.7758 3.58091e-23 2.10316e-05
-28.5554 -1.72366e-23 2.1523e-05
-28.3415 -2.03043e-22 2.20148e-05
-28.1333 1.27133e-22 2.2508e-05
-27.9302 6.35492e-23 2.30035e-05
-27.7317 5.74916e-23 2.35018e-05
-27.5373 3.62707e-23 2.40037e-05
-27.3468 -1.23714e-23 2.45098e-05
-27.1598 -4.78305e-23 2.50204e-05
-26.9761 -6.59813e-23 2.5536e-05
-26.7954 1.35963e-22 2.60571e-05
-26.6174 2.3966e-24 2.65841e-05
-26.4421 7.71971e-23 2.71173e-05
-26.2693 -1.72463e-23 2.7657e-05
-26.0988 2.01359e-23 2.82037e-05
-25.9304 -6.41223e-23 2.87577e-05
-25.7641 -3.29615e-23 2.93192e-05
-25.5998 -5.89288e-24 2.98885e-05
-25.4373 3.43062e-23 3.04661e-05
-25.2766 -6.96595e-23 3.10521e-05
-25.1175 2.73366e-23 3.1647e-05
-24.9601 -8.44984e-23 3.22509e-05
-24.8041 -7.55109e-23 3.28643e-05
-24.6496 -2.45187e-22 3.34873e-05
-24.4966 4.85899e-23 3.41204e-05
-24.3448 3.36757e-24 3.47637e-05
-24.1944 5.9169e-24 3.54177e-05
-24.0451 -8.81222e-23 3.60827e-05
-23.8971 -9.87982e-23 3.67589e-05
-23.7502 -1.12115e-23 3.74466e-05
-23.6044 9.76221e-23 3.81463e-05
-23.4597 -2.52807e-23 3.88583e-05
-23.316 -1.30057e-22 3.95828e-05
-23.1733 1.13547e-22 4.03203e-05
-23.0316 2.52916e-22 4.10711e-05
-22.8908 -1.27273e-22 4.18355e-05
-22.7509 2.50367e-23 4.26139e-05
-22.6118 2.23893e-22 4.34068e-05
-22.4736 -1.63329e-23 4.42145e-05
-22.3363 5.42089e-23 4.50373e-05
-22.1997 4.05535e-22 4.58758e-05
-22.0639 -2.08297e-23 4.67303e-05
-21.9288 2.77481e-22 4.76013e-05
-21.7945 3.48264e-22 4.84891e-05
-21.6609 -2.82393e-23 4.93943e-05
-21.528 -2.25325e-24 5.03174e-05
-21.3958 -2.50495e-23 5.12587e-05
-21.2642 -2.14881e-22 5.22188e-05
-21.1332 -4.19333e-23 5.31983e-05
-21.0029 1.50742e-22 5.41975e-05
-20.8732 -2.82312e-22 5.52171e-05
-20.7441 1.64003e-22 5.62577e-05
-20.6156 4.0034e-23 5.73197e-05
-20.4876 2.45747e-23 5.84038e-05
-20.3602 -1.5548e-22 5.95105e-05
-20.2333 -1.4641e-22 6.06406e-05
-20.1069 -8.14733e-23 6.17946e-05
-19.9811 -2.8064e-22 6.29733e-05
-19.8557 8.75415e-23 6.41772e-05
-19.7309 -4.104e-22 6.54071e-05
-19.6065 -3.94003e-23 6.66637e-05
-19.4826 3.68192e-22 6.79478e-05
-19.3592 7.46795e-23 6.92601e-05
-19.2362 6.51238e-22 7.06015e-05
-19.1137 4.47608e-22 7.19728e-05
-18.9916 -1.2853e-22 7.33748e-05
-18.8699 2.2041e-22 7.48085e-05
-18.7487 7.04611e-22 7.62746e-05
-18.6278 1.78977e-22 7.77742e-05
-18.5074 -2.16009e-23 7.93083e-05
-18.3873 -6.9518e-22 8.08778e-05
-18.2676 -2.311e-23 8.24838e-05
-18.1483 -3.18889e-22 8.41274e-05
-18.0294 -2.08567e-23 8.58097e-05
-17.9108 1.20025e-22 8.75319e-05
-17.7926 -6.48592e-23 8.92951e-05
-17.6748 -1.34701e-22 9.11006e-05
-17.5572 -2.17639e-22 9.29497e-05
-17.4401 1.37998e-22 9.48436e-05
-17.3232 -3.64224e-22 9.67839e-05
-17.2067 -5.11898e-22 9.87719e-05
-17.0905 -1.61487e-22 0.000100809
-16.9746 -1.68294e-21 0.000102897
-16.859 -5.63681e-22 0.000105037
-16.7437 5.2702e-23 0.000107231
-16.6288 9.69744e-23 0.000109481
-16.5141 2.5923e-23 0.000111789
-16.3997 7.17417e-22 0.000114156
-16.2856 -6.98204e-23 0.000116584
-16.1717 -1.38893e-22 0.000119075
-16.0582 -1.18086e-22 0.000121631
-15.9449 -3.88094e-22 0.000124256
-15.8319 -8.14277e-22 0.000126949
-15.7191 -4.53322e-22 0.000129715
-15.6066 5.39369e-22 0.000132555
-15.4943 -9.90231e-22 0.000135473
-15.3823 -3.6221e-22 0.00013847
-15.2705 -1.77064e-22 0.000141549
-15.159 -5.44079e-22 0.000144713
-15.0477 -1.32465e-21 0.000147966
-14.9367 1.22905e-21 0.00015131
-14.8258 -1.66741e-22 0.000154748
-14.7152 -6.71058e-22 0.000158284
-14.6049 7.2934e-22 0.000161921
-14.4947 9.9126e-22 0.000165664
-14.3848 -3.91509e-22 0.000169515
-14.275 1.9127e-21 0.000173478
-14.1655 2.6374e-21 0.000177559
-14.0562 2.02307e-22 0.00018176
-13.9471 -1.05368e-21 0.000186088
-13.8382 1.05589e-22 0.000190546
-13.7294 -4.72354e-22 0.000195139
-13.6209 2.99928e-22 0.000199872
-13.5126 -2.50751e-21 0.000204752
-13.4044 1.98541e-21 0.000209783
-13.2965 -1.87588e-21 0.000214971
-13.1887 1.10221e-21 0.000220323
-13.0811 -3.48754e-21 0.000225845
-12.9737 3.52512e-21 0.000231545
-12.8664 3.67607e-22 0.000237428
-12.7593 2.4707e-21 0.000243502
-12.6524 -7.84627e-22 0.000249776
-12.5457 2.401e-22 0.000256258
-12.4391 5.05795e-22 0.000262955
-12.3327 4.21195e-22 0.000269878
-12.2265 1.49406e-21 0.000277036
-12.1204 -2.55159e-21 0.000284438
-12.0144 5.3128e-22 0.000292096
-11.9086 1.03953e-21 0.00030002
-11.803 -3.05107e-21 0.000308222
-11.6975 -5.41255e-21 0.000316714
-11.5922 -5.87894e-22 0.000325509
-11.487 -7.79811e-22 0.000334622
-11.3819 9.96322e-22 0.000344065
-11.277 -4.0954e-21 0.000353855
-11.1722 7.3208e-22 0.000364007
-11.0676 -4.04133e-22 0.000374539
-10.9631 2.26917e-21 0.000385467
-10.8587 2.1528e-20 0.000396812
-10.7545 -2.25927e-21 0.000408592
-10.6503 -4.98323e-21 0.00042083
-10.5463 4.61685e-21 0.000433547
-10.4425 -6.64337e-21 0.000446767
-10.3387 -2.02087e-21 0.000460515
-10.2351 3.3081e-21 0.000474818
-10.1316 -2.10966e-23 0.000489704
-10.0282 -5.59326e-21 0.000505204
-9.92496 9.26009e-21 0.000521348
-9.82181 1.95062e-21 0.000538171
-9.71877 2.87869e-21 0.00055571
-9.61583 5.97061e-21 0.000574002
-9.51301 2.90596e-21 0.000593088
-9.4103 1.4002e-20 0.000613013
-9.30769 -2.45159e-21 0.000633822
-9.20518 -1.69319e-20 0.000655566
-9.10278 1.54563e-20 0.000678298
-9.00048 -2.62751e-21 0.000702074
-8.89828 1.91807e-22 0.000726955
-8.79618 -7.23118e-21 0.000753008
-8.69417 1.86343e-21 0.0007803
-8.59226 -2.15691e-20 0.000808908
-8.49044 -4.59373e-21 0.000838913
-8.38872 -2.59163e-20 0.0008704
-8.28708 4.0283e-21 0.000903462
-8.18554 1.73691e-20 0.000938201
-8.08408 -7.87995e-21 0.000974725
-7.98271 1.04238e-20 0.00101315
-7.88143 1.07905e-20 0.0010536
-7.78023 -5.10291e-22 0.00109622
-7.67911 1.27206e-21 0.00114115
-7.57807 -8.84791e-21 0.00118854
-7.47712 -9.80678e-21 0.00123859
-7.37624 8.45571e-21 0.00129147
-7.27544 2.79062e-20 0.00134739
-7.17471 5.52416e-21 0.00140657
-7.07406 7.11013e-20 0.00146926
-6.97348 -8.6734e-21 0.00153573
-6.87298 -3.60273e-20 0.00160626
-6.77254 4.61272e-21 0.00168118
-6.67218 -3.92857e-20 0.00176083
-6.57188 3.93039e-20 0.00184561
-6.47166 -7.70217e-20 0.00193593
-6.37149 -1.88561e-20 0.00203227
-6.2714 -9.81519e-20 0.00213514
-6.17136 7.61994e-20 0.00224512
-6.07139 2.44018e-20 0.00236283
-5.97148 6.99233e-20 0.00248899
-5.87163 -2.21862e-19 0.00262437
-5.77184 -4.81445e-20 0.00276986
-5.67211 -2.48597e-20 0.00292643
-5.57243 5.16393e-20 0.00309519
-5.47281 -1.69255e-20 0.00327735
-5.37325 2.41436e-19 0.00347432
-5.27373 4.44527e-21 0.00368766
-5.17427 -1.26763e-19 0.00391914
-5.07487 1.55349e-20 0.00417079
-4.97551 3.21028e-20 0.0044449
-4.8762 -8.29186e-20 0.00474409
-4.77694 -1.88922e-19 0.00507138
-4.67772 -3.46685e-19 0.00543023
-4.57855 3.75347e-19 0.00582463
-4.47943 -5.69899e-19 0.00625923
-4.38035 5.9283e-19 0.0067394
-4.28131 4.75431e-19 0.00727145
-4.18232 -4.20579e-19 0.00786277
-4.08336 -1.99038e-19 0.00852207
-3.98445 -7.26237e-21 0.0092597
-3.88557 -1.03147e-18 0.010088
-3.78673 -6.92917e-19 0.0110216
-3.68793 5.38361e-19 0.0120783
-3.58916 -7.87919e-19 0.0132798
-3.49043 -6.67793e-19 0.0146521
-3.39173 -8.50382e-19 0.0162276
-3.29307 1.55792e-18 0.0180461
-3.19443 -2.73268e-18 0.0201572
-3.09583 -5.00062e-19 0.0226235
-2.99725 -2.50099e-18 0.0255239
-2.89871 -4.24245e-19 0.02896
-2.80019 2.55119e-18 0.0330638
-2.7017 4.68091e-19 0.038009
-2.60323 -3.67352e-18 0.0440271
-2.50479 6.38432e-18 0.0514314
-2.40638 7.17557e-18 0.0606525
-2.30798 -1.23674e-18 0.0722922
-2.20961 9.97968e-18 0.087209
-2.11126 -3.73778e-18 0.106655
-2.01293 -3.98525e-18 0.132501
-1.91462 4.65757e-17 0.167624
-1.81632 3.55777e-17 0.216587
-1.71804 7.01013e-17 0.286877
-1.61978 -1.55473e-16 0.391249
-1.52154 -2.54074e-16 0.552236
-1.42331 1.6133e-16 0.810755
-1.32509 8.7625e-16 1.2405
-1.22689 -1.53092e-16 1.95685
-1.12869 6.39814e-16 3.03054
-1.03051 -4.72575e-15 4.08456
-0.932337 -3.39973e-15 4.20842
-0.834173 -3.67873e-15 3.43857
-0.736016 4.05011e-15 2.58043
-0.637867 1.23615e-15 1.95404
-0.539723 -2.28388e-15 1.54165
-0.441585 1.83184e-15 1.27418
-0.343451 -3.26223e-16 1.10065
-0.24532 -6.67818e-16 0.989939
-0.147191 1.95143e-15 0.924077
-0.0490634 -2.95522e-16 0.893293
0.0490634 1.20686e-14 0.893293
0.147191 -2.58533e-16 0.924077
0.24532 6.70414e-16 0.989939
0.343451 1.4818e-15 1.10065
0.441585 2.30924e-16 1.27418
0.539723 -1.35325e-15 1.54165
0.637867 -1.76889e-15 1.95404
0.736016 2.18234e-15 2.58043
0.834173 2.09655e-17 3.43857
0.932337 -4.63458e-15 4.20842
1.03051 -4.72515e-15 4.08456
1.12869 2.10505e-16 3.03054
1.22689 2.32605e-15 1.95685
1.32509 4.74515e-16 1.2405
1.42331 -4.96676e-16 0.810755
1.52154 -2.48045e-17 0.552236
1.61978 -2.56334e-16 0.391249
1.71804 6.15347e-17 0.286877
1.81632 4.56193e-17 0.216587
1.91462 1.66808e-17 0.167624
2.01293 -1.62541e-17 0.132501
2.11126 -2.2098e-17 0.106655
2.20961 -8.31009e-18 0.087209
2.30798 5.99646e-18 0.0722922
2.40638 -8.52679e-19 0.0606525
2.50479 -5.04267e-18 0.0514314
2.60323 1.04752e-17 0.0440271
2.7017 -3.08472e-18 0.038009
2.80019 1.15811e-18 0.0330638
2.89871 2.42074e-18 0.02896
2.99725 3.05482e-18 0.0255239
3.09583 -1.54773e-18 0.0226235
3.19443 3.76894e-19 0.0201572
3.29307 -1.62639e-19 0.0180461
3.39173 -9.83881e-19 0.0162276
3.49043 -2.10225e-18 0.0146521
3.58916 3.28786e-19 0.0132798
3.68793 -2.91661e-20 0.0120783
3.78673 -1.2039e-19 0.0110216
3.88557 -1.67545e-19 0.010088
3.98445 -1.24917e-19 0.0092597
4.08336 8.81351e-19 0.00852207
4.18232 -5.00648e-20 0.00786277
4.28131 -2.915e-19 0.00727145
4.38035 -3.10993e-20 0.0067394
4.47943 -9.82033e-20 0.00625923
4.57855 -4.62223e-19 0.00582463
4.67772 1.13134e-19 0.00543023
4.77694 3.27253e-19 0.00507138
4.8762 -1.41788e-19 0.00474409
4.97551 2.34582e-20 0.0044449
5.07487 -2.61288e-19 0.00417079
5.17427 -1.92756e-19 0.00391914
5.27373 -1.23913e-19 0.00368766
5.37325 -1.41764e-19 0.00347432
5.47281 4.39205e-21 0.00327735
5.57243 1.20566e-19 0.00309519
5.67211 -4.05178e-22 0.00292643
5.77184 2.6866e-20 0.00276986
5.87163 -1.39555e-20 0.00262437
5.97148 4.72327e-20 0.00248899
6.07139 1.41231e-20 0.00236283
6.17136 -7.30986e-20 0.00224512
6.2714 2.90072e-20 0.00213514
6.37149 -3.0713e-20 0.00203227
6.47166 3.71585e-20 0.00193593
6.57188 -1.48793e-20 0.00184561
6.67218 6.72924e-21 0.00176083
6.77254 7.5393e-21 0.00168118
6.87298 2.94677e-20 0.00160626
6.97348 1.51334e-20 0.00153573
7.07406 -7.53499e-20 0.00146926
7.17471 4.15453e-21 0.00140657
7.27544 -2.56972e-21 0.00134739
7.37624 2.09432e-20 0.00129147
7.47712 2.5193e-21 0.00123859
7.57807 -5.00328e-21 0.00118854
7.67911 9.55599e-21 0.00114115
7.78023 7.37805e-21 0.00109622
7.88143 -2.70871e-20 0.0010536
7.98271 6.04219e-21 0.00101315
8.08408 3.73093e-21 0.000974725
8.18554 2.57013e-20 0.000938201
8.28708 2.63777e-20 0.000903462
8.38872 1.44821e-20 0.0008704
8.49044 -2.81547e-21 0.000838913
8.59226 1.38609e-20 0.000808908
8.69417 2.88651e-21 0.0007803
8.79618 6.39922e-21 0.000753008
8.89828 -1.3333e-20 0.000726955
9.00048 1.9028e-20 0.000702074
9.10278 -3.72405e-21 0.000678298
9.20518 1.1248e-20 0.000655566
9.30769 -7.55916e-22 0.000633822
9.4103 2.28387e-21 0.000613013
9.51301 -3.66932e-21 0.000593088
9.61583 1.1647e-21 0.000574002
9.71877 -5.14043e-21 0.00055571
9.82181 3.93172e-21 0.000538171
9.92496 6.30895e-21 0.000521348
10.0282 1.26896e-20 0.000505204
10.1316 5.00304e-21 0.000489704
10.2351 7.48582e-21 0.000474818
10.3387 -7.49369e-21 0.000460515
10.4425 -8.51528e-21 0.000446767
10.5463 -5.8851e-21 0.000433547
10.6503 1.19701e-21 0.00042083
10.7545 4.52834e-21 0.000408592
10.8587 -2.85633e-21 0.000396812
10.9631 -1.15469e-21 0.000385467
11.0676 -6.74768e-21 0.000374539
11.1722 1.04443e-22 0.000364007
11.277 1.11686e-21 0.000353855
11.3819 9.8916e-21 0.000344065
11.487 1.81383e-21 0.000334622
11.5922 -4.83515e-22 0.000325509
11.6975 9.38689e-22 0.000316714
11.803 -1.93127e-21 0.000308222
11.9086 -2.52699e-21 0.00030002
12.0144 -2.53999e-21 0.000292096
12.1204 8.27445e-22 0.000284438
12.2265 -2.85287e-22 0.000277036
12.3327 -7.05184e-23 0.000269878
12.4391 -2.62689e-22 0.000262955
12.5457 -8.63269e-22 0.000256258
12.6524 2.44094e-21 0.000249776
12.7593 2.47419e-21 0.000243502
12.8664 3.81743e-22 0.000237428
12.9737 2.18658e-21 0.000231545
13.0811 -5.73832e-21 0.000225845
13.1887 1.01506e-21 0.000220323
13.2965 -3.22185e-22 0.000214971
13.4044 1.36297e-21 0.000209783
13.5126 -2.06557e-22 0.000204752
13.6209 -5.90968e-22 0.000199872
13.7294 -3.14861e-22 0.000195139
13.8382 1.76372e-21 0.000190546
13.9471 1.45601e-21 0.000186088
14.0562 -2.73674e-22 0.00018176
14.1655 -1.09996e-21 0.000177559
14.275 5.46732e-22 0.000173478
14.3848 -3.55099e-22 0.000169515
14.4947 5.0519e-22 0.000165664
14.6049 7.78037e-22 0.000161921
14.7152 4.84192e-22 0.000158284
14.8258 -3.01685e-22 0.000154748
14.9367 -8.66045e-22 0.00015131
15.0477 8.64296e-22 0.000147966
15.159 -1.27545e-21 0.000144713
15.2705 -6.43645e-22 0.000141549
15.3823 -3.33922e-22 0.00013847
15.4943 1.49161e-23 0.000135473
15.6066 -2.3389e-21 0.000132555
15.7191 -1.01914e-21 0.000129715
15.8319 -1.37059e-21 0.000126949
15.9449 -1.72558e-21 0.000124256
16.0582 -2.53388e-22 0.000121631
16.1717 -8.25801e-23 0.000119075
16.2856 -8.76123e-22 0.000116584
16.3997 -3.62992e-23 0.000114156
16.5141 5.15815e-23 0.000111789
16.6288 -6.796e-22 0.000109481
16.7437 1.94671e-24 0.000107231
16.859 -1.00077e-22 0.000105037
16.9746 9.23283e-22 0.000102897
17.0905 2.27471e-22 0.000100809
17.2067 9.54933e-22 9.87719e-05
17.3232 1.22086e-21 9.67839e-05
17.4401 5.83107e-22 9.48436e-05
17.5572 1.49716e-22 9.29497e-05
17.6748 1.86387e-23 9.11006e-05
17.7926 -6.75427e-23 8.92951e-05
17.9108 -1.70432e-22 8.75319e-05
18.0294 -3.31628e-22 8.58097e-05
18.1483 -3.95542e-22 8.41274e-05
18.2676 1.61971e-22 8.24838e-05
18.3873 4.487e-23 8.08778e-05
18.5074 -6.84738e-22 7.93083e-05
18.6278 -6.3032e-23 7.77742e-05
18.7487 -1.24466e-22 7.62746e-05
18.8699 -7.87989e-23 7.48085e-05
18.9916 -3.96271e-23 7.33748e-05
19.1137 1.3095e-22 7.19728e-05
19.2362 1.79408e-22 7.06015e-05
19.3592 -8.40191e-23 6.92601e-05
19.4826 3.64833e-22 6.79478e-05
19.6065 2.44781e-22 6.66637e-05
19.7309 4.81923e-22 6.54071e-05
19.8557 -6.02272e-23 6.41772e-05
19.9811 9.0091e-23 6.29733e-05
20.1069 5.20742e-25 6.17946e-05
20.2333 -7.78079e-23 6.06406e-05
20.3602 5.06968e-23 5.95105e-05
20.4876 5.56086e-24 5.84038e-05
20.6156 5.32148e-24 5.73197e-05
20.7441 -9.24473e-24 5.62577e-05
20.8732 1.8709e-22 5.52171e-05
21.0029 1.13249e-22 5.41975e-05
21.1332 -1.01589e-22 5.31983e-05
21.2642 -9.05469e-23 5.22188e-05
21.3958 5.77854e-23 5.12587e-05
21.528 9.56735e-23 5.03174e-05
21.6609 -1.85747e-22 4.93943e-05
21.7945 -1.34304e-22 4.84891e-05
21.9288 -1.48882e-22 4.76013e-05
22.0639 1.57161e-22 4.67303e-05
22.1997 2.72364e-23 4.58758e-05
22.3363 3.54481e-23 4.50373e-05
22.4736 -1.50384e-22 4.42145e-05
22.6118 1.07749e-22 4.34068e-05
22.7509 -8.29595e-24 4.26139e-05
22.8908 -1.41865e-22 4.18355e-05
23.0316 1.84525e-22 4.10711e-05
23.1733 3.10374e-22 4.03203e-05
23.316 5.35529e-23 3.95828e-05
23.4597 2.02834e-24 3.88583e-05
23.6044 1.71563e-23 3.81463e-05
23.7502 5.37675e-23 3.74466e-05
23.8971 1.69504e-23 3.67589e-05
24.0451 9.91505e-24 3.60827e-05
24.1944 -7.21894e-23 3.54177e-05
24.3448 -6.12552e-23 3.47637e-05
24.4966 -2.7525e-22 3.41204e-05
24.6496 -7.30623e-23 3.34873e-05
24.8041 1.55765e-22 3.28643e-05
24.9601 -1.6971e-22 3.22509e-05
25.1175 9.66347e-23 3.1647e-05
25.2766 1.45795e-22 3.10521e-05
25.4373 -1.46715e-23 3.04661e-05
25.5998 6.19125e-23 2.98885e-05
25.7641 -2.81848e-23 2.93192e-05
25.9304 -2.03996e-23 2.87577e-05
26.0988 -2.97687e-23 2.82037e-05
26.2693 -2.13085e-23 2.7657e-05
26.4421 -2.15751e-23 2.71173e-05
26.6174 3.99607e-23 2.65841e-05
26.7954 -1.8813e-24 2.60571e-05
26.9761 -5.00761e-23 2.5536e-05
27.1598 1.27552e-23 2.50204e-05
27.3468 -1.69722e-23 2.45098e-05
27.5373 6.77934e-23 2.40037e-05
27.7317 -1.1969e-24 2.35018e-05
27.9302 -4.95623e-23 2.30035e-05
28.1333 -1.96491e-23 2.2508e-05
28.3415 2.4105e-23 2.20148e-05
28.5554 -6.75371e-23 2.1523e-05
28.7758 -5.30236e-25 2.10316e-05
29.0035 -7.1325e-24 2.05395e-05
29.2396 9.715e-23 2.00451e-05
29.4858 4.88327e-24 1.95465e-05
29.7441 2.25709e-23 1.9041e-05
30.0173 -3.56553e-23 1.8525e-05
30.3101 1.32065e-23 1.79927e-05
30.6297 6.71911e-23 1.74346e-05
30.9905 -1.56711e-23 1.68319e-05
31.4301 -1.06077e-23 1.61346e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.125Nc1QuantumOneLoop/iFp_FRG.txt <==
-31.4301 -2.36972e-23 1.61345e-05
-30.9905 -1.73078e-23 1.68318e-05
-30.6297 -4.23605e-23 1.74345e-05
-30.3101 -1.36583e-23 1.79926e-05
-30.0173 -1.44221e-23 1.85249e-05
-29.7441 -2.46988e-23 1.90409e-05
-29.4858 -4.1686e-23 1.95464e-05
-29.2396 -2.13862e-23 2.0045e-05
-29.0035 -2.93627e-24 2.05394e-05
-28.7758 4.52122e-23 2.10316e-05
-28.5554 5.59076e-23 2.15229e-05
-28.3415 1.9876e-24 2.20147e-05
-28.1333 8.82436e-24 2.25079e-05
-27.9302 2.01401e-23 2.30034e-05
-27.7317 6.49847e-23 2.35017e-05
-27.5373 -2.24488e-23 2.40036e-05
-27.3468 -4.00761e-24 2.45096e-05
-27.1598 3.51744e-23 2.50202e-05
-26.9761 -2.05598e-23 2.55359e-05
-26.7954 -1.14609e-22 2.6057e-05
-26.6174 2.34099e-23 2.6584e-05
-26.4421 3.75205e-24 2.71171e-05
-26.2693 -3.53102e-23 2.76569e-05
-26.0988 6.81882e-23 2.82036e-05
-25.9304 1.71512e-23 2.87575e-05
-25.7641 -4.94951e-23 2.9319e-05
-25.5998 9.5715e-23 2.98884e-05
-25.4373 2.86339e-23 3.04659e-05
-25.2766 -3.52488e-24 3.1052e-05
-25.1175 -2.4594e-23 3.16468e-05
-24.9601 -5.77069e-23 3.22507e-05
-24.8041 5.67938e-23 3.28641e-05
-24.6496 6.45713e-23 3.34871e-05
-24.4966 1.42194e-23 3.41202e-05
-24.3448 -5.11074e-24 3.47635e-05
-24.1944 -2.66401e-23 3.54175e-05
-24.0451 -1.12216e-22 3.60824e-05
-23.8971 -7.08301e-24 3.67586e-05
-23.7502 -5.46508e-23 3.74464e-05
-23.6044 8.7396e-23 3.81461e-05
-23.4597 3.7865e-23 3.8858e-05
-23.316 -5.59854e-23 3.95826e-05
-23.1733 6.84823e-23 4.032e-05
-23.0316 1.14922e-23 4.10708e-05
-22.8908 -8.35494e-23 4.18352e-05
-22.7509 4.5009e-23 4.26137e-05
-22.6118 -3.55931e-23 4.34065e-05
-22.4736 -8.02488e-23 4.42142e-05
-22.3363 -1.15788e-22 4.5037e-05
-22.1997 -1.21971e-23 4.58755e-05
-22.0639 9.57591e-23 4.673e-05
-21.9288 2.15801e-23 4.76009e-05
-21.7945 -1.26944e-22 4.84888e-05
-21.6609 -1.8887e-22 4.9394e-05
-21.528 2.39437e-23 5.0317e-05
-21.3958 8.37539e-23 5.12583e-05
-21.2642 9.4409e-23 5.22184e-05
-21.1332 -1.47216e-22 5.31978e-05
-21.0029 -2.38966e-23 5.41971e-05
-20.8732 1.45817e-22 5.52167e-05
-20.7441 1.32747e-22 5.62572e-05
-20.6156 -1.10505e-22 5.73192e-05
-20.4876 -1.18557e-22 5.84033e-05
-20.3602 1.54375e-22 5.951e-05
-20.2333 8.90448e-23 6.06401e-05
-20.1069 6.89888e-22 6.17941e-05
-19.9811 1.77738e-22 6.29727e-05
-19.8557 1.0475e-22 6.41766e-05
-19.7309 -2.02632e-22 6.54065e-05
-19.6065 7.6848e-23 6.66631e-05
-19.4826 1.87911e-23 6.79472e-05
-19.3592 -1.63784e-22 6.92595e-05
-19.2362 -9.03716e-24 7.06009e-05
-19.1137 1.52657e-22 7.19721e-05
-18.9916 -4.026e-22 7.33741e-05
-18.8699 -2.00129e-22 7.48077e-05
-18.7487 -8.96708e-23 7.62738e-05
-18.6278 -1.13273e-23 7.77734e-05
-18.5074 4.11189e-22 7.93075e-05
-18.3873 -9.77867e-24 8.0877e-05
-18.2676 -3.02512e-22 8.2483e-05
-18.1483 -1.84213e-22 8.41265e-05
-18.0294 5.55922e-22 8.58088e-05
-17.9108 -3.38043e-23 8.75309e-05
-17.7926 1.23188e-22 8.92941e-05
-17.6748 8.92134e-23 9.10996e-05
-17.5572 4.55493e-22 9.29486e-05
-17.4401 -1.6611e-22 9.48426e-05
-17.3232 2.24558e-22 9.67828e-05
-17.2067 8.05791e-22 9.87707e-05
-17.0905 -8.59976e-23 0.000100808
-16.9746 2.24808e-22 0.000102896
-16.859 3.02186e-23 0.000105036
-16.7437 -1.35461e-22 0.00010723
-16.6288 3.87885e-22 0.00010948
-16.5141 7.23128e-23 0.000111787
-16.3997 2.46093e-22 0.000114154
-16.2856 7.69146e-23 0.000116582
-16.1717 3.61109e-22 0.000119073
-16.0582 1.99878e-22 0.00012163
-15.9449 -4.43891e-22 0.000124254
-15.8319 -1.78079e-23 0.000126947
-15.7191 4.30924e-22 0.000129713
-15.6066 3.56583e-22 0.000132553
-15.4943 5.91051e-22 0.000135471
-15.3823 3.74662e-22 0.000138468
-15.2705 -9.64467e-24 0.000141547
-15.159 8.02076e-22 0.000144711
-15.0477 -1.92541e-22 0.000147964
-14.9367 -2.86421e-23 0.000151307
-14.8258 -4.72291e-22 0.000154745
-14.7152 -3.85841e-22 0.000158281
-14.6049 -4.75525e-22 0.000161919
-14.4947 1.84908e-21 0.000165661
-14.3848 -1.84942e-22 0.000169512
-14.275 5.69851e-22 0.000173475
-14.1655 5.74943e-22 0.000177556
-14.0562 1.25569e-21 0.000181757
-13.9471 -2.25465e-21 0.000186084
-13.8382 -3.16189e-22 0.000190542
-13.7294 -3.24248e-22 0.000195135
-13.6209 -1.15541e-21 0.000199868
-13.5126 1.0212e-21 0.000204748
-13.4044 3.59508e-23 0.000209779
-13.2965 -5.45193e-22 0.000214967
-13.1887 6.51617e-22 0.000220319
-13.0811 2.02684e-22 0.000225841
-12.9737 2.10211e-22 0.00023154
-12.8664 5.84802e-23 0.000237423
-12.7593 8.67515e-22 0.000243497
-12.6524 1.29214e-21 0.000249771
-12.5457 -1.9669e-21 0.000256252
-12.4391 9.98336e-22 0.000262949
-12.3327 -4.405e-22 0.000269872
-12.2265 -1.113e-22 0.000277029
-12.1204 9.0708e-22 0.000284431
-12.0144 1.23058e-21 0.000292088
-11.9086 -2.75545e-22 0.000300012
-11.803 -3.30291e-22 0.000308214
-11.6975 -2.42889e-22 0.000316706
-11.5922 -1.03353e-22 0.000325501
-11.487 -2.37997e-22 0.000334613
-11.3819 1.28015e-21 0.000344056
-11.277 5.69025e-22 0.000353845
-11.1722 5.89504e-22 0.000363997
-11.0676 5.65933e-21 0.000374528
-10.9631 -1.11513e-21 0.000385456
-10.8587 -3.9517e-21 0.0003968
-10.7545 4.56472e-21 0.00040858
-10.6503 1.32698e-21 0.000420817
-10.5463 3.91799e-21 0.000433533
-10.4425 -1.62565e-21 0.000446752
-10.3387 1.43851e-21 0.0004605
-10.2351 -1.01825e-22 0.000474802
-10.1316 -2.63443e-21 0.000489687
-10.0282 1.87575e-21 0.000505186
-9.92496 -2.93411e-21 0.000521329
-9.82181 2.7583e-21 0.000538151
-9.71877 8.23149e-22 0.000555689
-9.61583 1.64302e-21 0.00057398
-9.51301 -8.45163e-22 0.000593065
-9.4103 -7.87563e-22 0.000612988
-9.30769 1.95129e-21 0.000633796
-9.20518 -6.57295e-21 0.000655539
-9.10278 4.97846e-23 0.000678268
-9.00048 -3.39922e-21 0.000702043
-8.89828 -5.78822e-21 0.000726922
-8.79618 3.44749e-21 0.000752973
-8.69417 -3.57313e-21 0.000780263
-8.59226 -1.82611e-20 0.000808869
-8.49044 -2.61436e-21 0.000838871
-8.38872 1.1024e-21 0.000870355
-8.28708 -4.85157e-21 0.000903415
-8.18554 1.30531e-21 0.000938151
-8.08408 5.02097e-21 0.000974671
-7.98271 1.27584e-20 0.00101309
-7.88143 6.11139e-21 0.00105354
-7.78023 -5.86188e-21 0.00109615
-7.67911 -1.54478e-20 0.00114108
-7.57807 -4.67011e-21 0.00118847
-7.47712 -5.58181e-21 0.00123851
-7.37624 8.08799e-21 0.00129138
-7.27544 -3.99074e-21 0.0013473
-7.17471 1.84095e-20 0.00140647
-7.07406 6.38716e-23 0.00146915
-6.97348 -3.21831e-20 0.00153561
-6.87298 1.5402e-20 0.00160613
-6.77254 -5.05143e-21 0.00168104
-6.67218 5.16361e-20 0.00176069
-6.57188 6.38341e-21 0.00184545
-6.47166 -1.29472e-20 0.00193576
-6.37149 3.17094e-21 0.00203209
-6.2714 7.35801e-21 0.00213494
-6.17136 -2.69604e-20 0.0022449
-6.07139 5.86713e-21 0.00236259
-5.97148 -2.54598e-20 0.00248873
-5.87163 -3.05002e-20 0.00262409
-5.77184 2.91741e-21 0.00276955
-5.67211 -4.03249e-20 0.00292609
-5.57243 1.49803e-19 0.00309481
-5.47281 -6.08212e-20 0.00327693
-5.37325 -2.97385e-20 0.00347386
-5.27373 -5.74445e-22 0.00368715
-5.17427 1.22192e-19 0.00391858
-5.07487 5.35288e-20 0.00417016
-4.97551 1.5648e-19 0.0044442
-4.8762 -1.70769e-20 0.00474331
-4.77694 1.90908e-20 0.00507051
-4.67772 2.6421e-19 0.00542924
-4.57855 -3.37228e-20 0.00582352
-4.47943 -1.19987e-20 0.00625797
-4.38035 -1.12238e-19 0.00673796
-4.28131 1.47747e-20 0.00726981
-4.18232 1.15436e-20 0.00786089
-4.08336 -3.21392e-20 0.00851992
-3.98445 1.66573e-19 0.00925721
-3.88557 1.27921e-19 0.0100851
-3.78673 -1.2169e-19 0.0110182
-3.68793 1.20937e-20 0.0120743
-3.58916 -1.13919e-19 0.013275
-3.49043 2.4374e-19 0.0146464
-3.39173 2.93897e-21 0.0162207
-3.29307 -8.89477e-20 0.0180377
-3.19443 -3.71284e-19 0.0201469
-3.09583 1.73433e-18 0.0226105
-2.99725 -1.55227e-18 0.0255078
-2.89871 1.53851e-18 0.02894
-2.80019 4.05981e-19 0.0330393
-2.7017 -1.09516e-18 0.0379792
-2.60323 1.30082e-18 0.0439912
-2.50479 8.10908e-18 0.0513883
-2.40638 -3.2516e-18 0.0606006
-2.30798 3.2119e-18 0.072229
-2.20961 9.25419e-19 0.0871309
-2.11126 -2.54616e-19 0.106556
-2.01293 5.95597e-18 0.132373
-1.91462 8.78878e-19 0.167453
-1.81632 3.02462e-17 0.21635
-1.71804 -6.98363e-17 0.286536
-1.61978 -4.59591e-17 0.39073
-1.52154 -1.37301e-16 0.551397
-1.42331 -2.10415e-17 0.809314
-1.32509 -6.87455e-16 1.23789
-1.22689 1.00016e-15 1.95217
-1.12869 8.59549e-17 3.02384
-1.03051 -1.80293e-19 4.08152
-0.932337 8.55135e-17 4.21623
-0.834173 -3.59593e-15 3.45194
-0.736016 -2.26771e-15 2.59275
-0.637867 -5.47312e-16 1.96381
-0.539723 -7.7992e-16 1.54929
-0.441585 -3.04274e-16 1.28034
-0.343451 -9.83962e-16 1.10582
-0.24532 4.41808e-16 0.994474
-0.147191 2.27224e-18 0.928236
-0.0490634 -4.89402e-18 0.89728
0.0490634 -2.68163e-18 0.89728
0.147191 2.01325e-18 0.928236
0.24532 5.39521e-18 0.994474
0.343451 9.86581e-18 1.10582
0.441585 6.20727e-16 1.28034
0.539723 -3.69677e-17 1.54929
0.637867 1.04815e-15 1.96381
0.736016 -1.54243e-18 2.59275
0.834173 -1.09314e-15 3.45194
0.932337 -5.58349e-16 4.21623
1.03051 1.27841e-18 4.08152
1.12869 5.79212e-16 3.02384
1.22689 -2.62989e-17 1.95217
1.32509 6.43512e-16 1.23789
1.42331 2.72512e-16 0.809314
1.52154 8.25384e-17 0.551397
1.61978 5.26864e-17 0.39073
1.71804 -1.4907e-17 0.286536
1.81632 -2.69876e-17 0.21635
1.91462 2.29522e-17 0.167453
2.01293 -7.57774e-18 0.132373
2.11126 -3.21486e-19 0.106556
2.20961 5.60137e-18 0.0871309
2.30798 1.69754e-18 0.072229
2.40638 -3.22034e-18 0.0606006
2.50479 -5.05246e-18 0.0513883
2.60323 -5.96554e-19 0.0439912
2.7017 -7.64108e-19 0.0379792
2.80019 -1.35395e-18 0.0330393
2.89871 9.97179e-19 0.02894
2.99725 -9.47545e-19 0.0255078
3.09583 1.09099e-18 0.0226105
3.19443 -8.12073e-19 0.0201469
3.29307 -8.34611e-20 0.0180377
3.39173 4.29385e-19 0.0162207
3.49043 4.83118e-19 0.0146464
3.58916 -4.48855e-19 0.013275
3.68793 7.98677e-20 0.0120743
3.78673 -6.85896e-20 0.0110182
3.88557 1.97828e-19 0.0100851
3.98445 -1.52905e-19 0.00925721
4.08336 -1.28678e-20 0.00851992
4.18232 -8.91734e-21 0.00786089
4.28131 4.70689e-20 0.00726981
4.38035 3.38951e-20 0.00673796
4.47943 1.6157e-20 0.00625797
4.57855 -1.80406e-22 0.00582352
4.67772 -4.81396e-20 0.00542924
4.77694 5.16168e-20 0.00507051
4.8762 4.48672e-20 0.00474331
4.97551 -1.24545e-19 0.0044442
5.07487 1.44822e-19 0.00417016
5.17427 4.58673e-20 0.00391858
5.27373 -2.20743e-20 0.00368715
5.37325 -5.73839e-20 0.00347386
5.47281 3.84358e-20 0.00327693
5.57243 1.33414e-20 0.00309481
5.67211 -2.49719e-21 0.00292609
5.77184 -4.13986e-20 0.00276955
5.87163 -2.15286e-20 0.00262409
5.97148 2.79675e-20 0.00248873
6.07139 -9.91386e-20 0.00236259
6.17136 -1.9561e-21 0.0022449
6.2714 -7.14466e-20 0.00213494
6.37149 6.72446e-20 0.00203209
6.47166 6.7728e-21 0.00193576
6.57188 3.65644e-20 0.00184545
6.67218 2.00517e-20 0.00176069
6.77254 -1.76702e-20 0.00168104
6.87298 1.83217e-20 0.00160613
6.97348 -4.53253e-22 0.00153561
7.07406 -3.27257e-20 0.00146915
7.17471 -4.56309e-21 0.00140647
7.27544 7.0318e-21 0.0013473
7.37624 -1.0879e-20 0.00129138
7.47712 8.3011e-21 0.00123851
7.57807 6.60505e-21 0.00118847
7.67911 8.54871e-21 0.00114108
7.78023 -1.46221e-20 0.00109615
7.88143 6.24104e-21 0.00105354
7.98271 -5.29019e-21 0.00101309
8.08408 -1.77106e-21 0.000974671
8.18554 2.88773e-21 0.000938151
8.28708 -8.93232e-22 0.000903415
8.38872 -2.31115e-21 0.000870355
8.49044 -4.16127e-21 0.000838871
8.59226 -2.04072e-22 0.000808869
8.69417 -4.84474e-22 0.000780263
8.79618 3.92347e-21 0.000752973
8.89828 -1.62757e-21 0.000726922
9.00048 3.90619e-21 0.000702043
9.10278 -6.09376e-22 0.000678268
9.20518 3.80213e-21 0.000655539
9.30769 -1.54917e-21 0.000633796
9.4103 -5.77356e-21 0.000612988
9.51301 -4.45199e-21 0.000593065
9.61583 3.18681e-22 0.00057398
9.71877 -1.37345e-22 0.000555689
9.82181 4.70901e-21 0.000538151
9.92496 4.55611e-21 0.000521329
10.0282 1.70631e-21 0.000505186
10.1316 -2.10264e-21 0.000489687
10.2351 1.85535e-22 0.000474802
10.3387 6.69874e-21 0.0004605
10.4425 1.80476e-23 0.000446752
10.5463 3.82965e-22 0.000433533
10.6503 1.50007e-21 0.000420817
10.7545 1.95433e-21 0.00040858
10.8587 -1.15062e-21 0.0003968
10.9631 2.29087e-21 0.000385456
11.0676 -2.26385e-21 0.000374528
11.1722 -1.22093e-21 0.000363997
11.277 -1.71586e-21 0.000353845
11.3819 8.87301e-22 0.000344056
11.487 1.36202e-21 0.000334613
11.5922 7.23839e-22 0.000325501
11.6975 -4.642e-21 0.000316706
11.803 -8.05251e-22 0.000308214
11.9086 -3.46307e-22 0.000300012
12.0144 2.12869e-22 0.000292088
12.1204 8.33864e-22 0.000284431
12.2265 4.23708e-22 0.000277029
12.3327 1.26154e-21 0.000269872
12.4391 -4.44919e-22 0.000262949
12.5457 3.03565e-21 0.000256252
12.6524 -1.17454e-21 0.000249771
12.7593 1.44389e-21 0.000243497
12.8664 1.40013e-22 0.000237423
12.9737 8.3137e-22 0.00023154
13.0811 1.23314e-22 0.000225841
13.1887 9.32215e-22 0.000220319
13.2965 6.99992e-22 0.000214967
13.4044 -3.11356e-22 0.000209779
13.5126 -1.60035e-22 0.000204748
13.6209 2.21105e-21 0.000199868
13.7294 2.01092e-21 0.000195135
13.8382 4.17636e-22 0.000190542
13.9471 -4.33831e-24 0.000186084
14.0562 9.74394e-22 0.000181757
14.1655 -9.96435e-22 0.000177556
14.275 -2.26679e-22 0.000173475
14.3848 1.70236e-22 0.000169512
14.4947 5.18393e-22 0.000165661
14.6049 9.69855e-23 0.000161919
14.7152 2.31713e-22 0.000158281
14.8258 1.61518e-22 0.000154745
14.9367 -4.43374e-22 0.000151307
15.0477 8.68854e-22 0.000147964
15.159 3.62422e-22 0.000144711
15.2705 -8.29621e-22 0.000141547
15.3823 -4.88337e-22 0.000138468
15.4943 -1.04937e-21 0.000135471
15.6066 3.24472e-22 0.000132553
15.7191 -3.95564e-22 0.000129713
15.8319 -6.35229e-23 0.000126947
15.9449 4.54917e-22 0.000124254
16.0582 2.05559e-22 0.00012163
16.1717 -1.65188e-22 0.000119073
16.2856 3.39401e-23 0.000116582
16.3997 -4.82035e-22 0.000114154
16.5141 2.52717e-22 0.000111787
16.6288 2.8411e-22 0.00010948
16.7437 6.23903e-23 0.00010723
16.859 -2.57061e-22 0.000105036
16.9746 -9.17573e-23 0.000102896
17.0905 -1.14666e-22 0.000100808
17.2067 -7.38544e-23 9.87707e-05
17.3232 -2.19263e-22 9.67828e-05
17.4401 2.05346e-23 9.48426e-05
17.5572 2.95142e-22 9.29486e-05
17.6748 -4.2581e-22 9.10996e-05
17.7926 -1.835e-22 8.92941e-05
17.9108 2.2857e-23 8.75309e-05
18.0294 7.19489e-23 8.58088e-05
18.1483 -1.05439e-22 8.41265e-05
18.2676 1.73961e-22 8.2483e-05
18.3873 1.70232e-22 8.0877e-05
18.5074 -6.98829e-23 7.93075e-05
18.6278 -2.67184e-22 7.77734e-05
18.7487 3.67358e-22 7.62738e-05
18.8699 5.2188e-23 7.48077e-05
18.9916 1.44869e-22 7.33741e-05
19.1137 -1.41043e-22 7.19721e-05
19.2362 -5.4911e-23 7.06009e-05
19.3592 -1.13993e-22 6.92595e-05
19.4826 -9.01239e-23 6.79472e-05
19.6065 -1.57983e-26 6.66631e-05
19.7309 1.04033e-22 6.54065e-05
19.8557 -6.73157e-24 6.41766e-05
19.9811 7.4493e-23 6.29727e-05
20.1069 -1.19441e-22 6.17941e-05
20.2333 1.70066e-22 6.06401e-05
20.3602 9.2595e-23 5.951e-05
20.4876 -1.21676e-23 5.84033e-05
20.6156 -4.03411e-23 5.73192e-05
20.7441 -6.12973e-22 5.62572e-05
20.8732 4.11262e-23 5.52167e-05
21.0029 2.21287e-22 5.41971e-05
21.1332 -3.03443e-23 5.31978e-05
21.2642 -1.42831e-22 5.22184e-05
21.3958 -3.92605e-23 5.12583e-05
21.528 7.31459e-23 5.0317e-05
21.6609 -3.76795e-23 4.9394e-05
21.7945 -3.07059e-22 4.84888e-05
21.9288 -3.40346e-23 4.76009e-05
22.0639 -4.32099e-23 4.673e-05
22.1997 5.54006e-23 4.58755e-05
22.3363 4.3099e-22 4.5037e-05
22.4736 -1.15574e-22 4.42142e-05
22.6118 -1.3322e-22 4.34065e-05
22.7509 6.01823e-23 4.26137e-05
22.8908 1.58974e-23 4.18352e-05
23.0316 -4.99257e-23 4.10708e-05
23.1733 -9.40025e-23 4.032e-05
23.316 7.5072e-25 3.95826e-05
23.4597 -5.04489e-23 3.8858e-05
23.6044 9.68785e-23 3.81461e-05
23.7502 -5.08655e-23 3.74464e-05
23.8971 -7.21106e-24 3.67586e-05
24.0451 -1.6488e-23 3.60824e-05
24.1944 -4.20152e-23 3.54175e-05
24.3448 -4.74923e-23 3.47635e-05
24.4966 -5.74718e-23 3.41202e-05
24.6496 8.88734e-23 3.34871e-05
24.8041 9.48429e-23 3.28641e-05
24.9601 -1.25381e-22 3.22507e-05
25.1175 -7.13703e-23 3.16468e-05
25.2766 9.74557e-23 3.1052e-05
25.4373 -4.17605e-23 3.04659e-05
25.5998 1.00925e-22 2.98884e-05
25.7641 -8.0635e-23 2.9319e-05
25.9304 -6.65791e-23 2.87575e-05
26.0988 -4.56227e-23 2.82036e-05
26.2693 5.08118e-23 2.76569e-05
26.4421 -4.57032e-23 2.71171e-05
26.6174 -1.28742e-23 2.6584e-05
26.7954 6.37946e-23 2.6057e-05
26.9761 8.70152e-23 2.55359e-05
27.1598 8.22599e-23 2.50202e-05
27.3468 -1.0133e-23 2.45096e-05
27.5373 -3.96024e-23 2.40036e-05
27.7317 -5.12107e-23 2.35017e-05
27.9302 8.03185e-24 2.30034e-05
28.1333 3.26307e-23 2.25079e-05
28.3415 -4.26606e-23 2.20147e-05
28.5554 -4.55309e-23 2.15229e-05
28.7758 1.22628e-23 2.10316e-05
29.0035 9.68381e-24 2.05394e-05
29.2396 -2.08315e-23 2.0045e-05
29.4858 8.08552e-23 1.95464e-05
29.7441 -2.94123e-24 1.90409e-05
30.0173 2.01551e-23 1.85249e-05
30.3101 -1.3129e-23 1.79926e-05
30.6297 6.32697e-23 1.74345e-05
30.9905 8.99325e-24 1.68318e-05
31.4301 2.39878e-23 1.61345e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.125Nc1QuantumOneLoop/iFp_OneLoopFRG.txt <==
-31.4301 2.63178e-24 1.61346e-05
-30.9905 -3.37049e-23 1.68319e-05
-30.6297 2.5274e-23 1.74347e-05
-30.3101 -6.43212e-23 1.79928e-05
-30.0173 -1.28322e-23 1.85251e-05
-29.7441 4.39269e-23 1.90411e-05
-29.4858 -2.54904e-23 1.95465e-05
-29.2396 1.37501e-24 2.00452e-05
-29.0035 -8.66536e-24 2.05396e-05
-28.7758 -2.57993e-24 2.10317e-05
-28.5554 -8.80283e-24 2.15231e-05
-28.3415 4.07035e-23 2.20149e-05
-28.1333 2.31874e-23 2.25081e-05
-27.9302 6.46457e-24 2.30036e-05
-27.7317 -9.85035e-24 2.35019e-05
-27.5373 7.35158e-23 2.40039e-05
-27.3468 -2.64258e-23 2.45099e-05
-27.1598 1.97501e-23 2.50205e-05
-26.9761 2.72744e-23 2.55361e-05
-26.7954 -1.08892e-23 2.60573e-05
-26.6174 -6.68278e-23 2.65842e-05
-26.4421 3.9704e-23 2.71174e-05
-26.2693 -6.03822e-23 2.76572e-05
-26.0988 -5.73107e-23 2.82039e-05
-25.9304 1.24503e-22 2.87578e-05
-25.7641 2.13828e-24 2.93193e-05
-25.5998 5.02817e-23 2.98887e-05
-25.4373 -4.82406e-23 3.04663e-05
-25.2766 5.63089e-23 3.10523e-05
-25.1175 -4.23715e-25 3.16472e-05
-24.9601 2.4665e-23 3.22511e-05
-24.8041 -2.38716e-23 3.28645e-05
-24.6496 1.08141e-23 3.34875e-05
-24.4966 4.75706e-23 3.41206e-05
-24.3448 -4.70599e-24 3.47639e-05
-24.1944 1.73592e-23 3.54179e-05
-24.0451 -4.1676e-23 3.60829e-05
-23.8971 -7.04781e-23 3.67591e-05
-23.7502 -1.48332e-24 3.74469e-05
-23.6044 -7.55436e-23 3.81466e-05
-23.4597 3.81541e-24 3.88585e-05
-23.316 7.49107e-23 3.95831e-05
-23.1733 -9.37652e-24 4.03206e-05
-23.0316 1.38623e-22 4.10713e-05
-22.8908 1.33824e-23 4.18358e-05
-22.7509 -4.61767e-23 4.26142e-05
-22.6118 5.7528e-23 4.34071e-05
-22.4736 -7.61163e-23 4.42148e-05
-22.3363 1.55819e-22 4.50377e-05
-22.1997 4.47032e-23 4.58761e-05
-22.0639 8.47865e-23 4.67306e-05
-21.9288 8.67255e-23 4.76016e-05
-21.7945 1.13225e-22 4.84895e-05
-21.6609 -1.08239e-22 4.93947e-05
-21.528 1.16329e-22 5.03177e-05
-21.3958 7.54611e-23 5.12591e-05
-21.2642 -5.96406e-23 5.22192e-05
-21.1332 7.51164e-23 5.31987e-05
-21.0029 1.96296e-22 5.4198e-05
-20.8732 6.93913e-23 5.52176e-05
-20.7441 6.29093e-23 5.62581e-05
-20.6156 1.15678e-24 5.73202e-05
-20.4876 1.28736e-22 5.84043e-05
-20.3602 -1.75635e-23 5.95111e-05
-20.2333 -1.27842e-22 6.06412e-05
-20.1069 -2.0513e-22 6.17952e-05
-19.9811 -6.25263e-23 6.29738e-05
-19.8557 -1.0753e-22 6.41777e-05
-19.7309 3.09466e-22 6.54077e-05
-19.6065 7.77074e-23 6.66643e-05
-19.4826 -2.74558e-24 6.79484e-05
-19.3592 7.27696e-23 6.92608e-05
-19.2362 -1.0568e-22 7.06022e-05
-19.1137 -6.27193e-23 7.19735e-05
-18.9916 -1.16681e-22 7.33756e-05
-18.8699 1.28586e-22 7.48092e-05
-18.7487 3.61085e-22 7.62754e-05
-18.6278 -7.98497e-23 7.7775e-05
-18.5074 -4.90219e-23 7.93091e-05
-18.3873 2.10937e-22 8.08787e-05
-18.2676 -1.93031e-22 8.24847e-05
-18.1483 -2.43734e-22 8.41284e-05
-18.0294 -2.6093e-22 8.58107e-05
-17.9108 -1.63836e-22 8.75329e-05
-17.7926 -9.69875e-23 8.92961e-05
-17.6748 -2.34128e-22 9.11016e-05
-17.5572 -5.95581e-23 9.29507e-05
-17.4401 1.65751e-22 9.48448e-05
-17.3232 -1.37828e-22 9.67851e-05
-17.2067 3.1195e-22 9.87731e-05
-17.0905 2.2908e-22 0.00010081
-16.9746 -4.72697e-22 0.000102898
-16.859 -3.36823e-23 0.000105039
-16.7437 2.52711e-22 0.000107233
-16.6288 -1.02502e-23 0.000109483
-16.5141 -1.58124e-22 0.00011179
-16.3997 -1.60587e-23 0.000114157
-16.2856 2.9304e-22 0.000116585
-16.1717 -3.09261e-23 0.000119076
-16.0582 -3.03346e-22 0.000121633
-15.9449 -2.36095e-22 0.000124257
-15.8319 -3.0998e-22 0.000126951
-15.7191 -6.58679e-23 0.000129717
-15.6066 -3.92394e-22 0.000132557
-15.4943 4.2847e-22 0.000135475
-15.3823 1.07618e-22 0.000138472
-15.2705 -1.96796e-22 0.000141551
-15.159 -6.24513e-22 0.000144716
-15.0477 9.17237e-22 0.000147968
-14.9367 2.81708e-22 0.000151312
-14.8258 5.98983e-22 0.00015475
-14.7152 6.57015e-22 0.000158287
-14.6049 6.15079e-23 0.000161924
-14.4947 6.43682e-22 0.000165666
-14.3848 -8.95036e-22 0.000169517
-14.275 -4.93657e-22 0.000173481
-14.1655 2.53278e-22 0.000177562
-14.0562 -6.10183e-22 0.000181764
-13.9471 7.8825e-23 0.000186091
-13.8382 -7.11802e-22 0.000190549
-13.7294 -1.6829e-22 0.000195142
-13.6209 5.03336e-22 0.000199876
-13.5126 -4.86029e-22 0.000204756
-13.4044 -7.7133e-22 0.000209787
-13.2965 -1.02668e-21 0.000214975
-13.1887 2.85738e-22 0.000220328
-13.0811 -1.26253e-21 0.00022585
-12.9737 -1.92185e-22 0.000231549
-12.8664 1.34983e-22 0.000237433
-12.7593 -1.97426e-22 0.000243507
-12.6524 -6.80695e-22 0.000249782
-12.5457 -2.04735e-22 0.000256263
-12.4391 -2.77163e-22 0.000262961
-12.3327 -1.20957e-21 0.000269884
-12.2265 4.79028e-22 0.000277042
-12.1204 -1.32435e-21 0.000284445
-12.0144 -4.16415e-22 0.000292103
-11.9086 1.172e-22 0.000300027
-11.803 -7.96416e-22 0.000308229
-11.6975 2.65326e-22 0.000316722
-11.5922 -8.92845e-22 0.000325518
-11.487 7.05356e-22 0.00033463
-11.3819 1.40419e-21 0.000344074
-11.277 6.28325e-23 0.000353865
-11.1722 -2.33393e-22 0.000364017
-11.0676 -1.81831e-21 0.000374549
-10.9631 -5.24272e-22 0.000385478
-10.8587 -1.55964e-21 0.000396823
-10.7545 4.89054e-22 0.000408604
-10.6503 2.1949e-21 0.000420842
-10.5463 -1.59233e-21 0.00043356
-10.4425 -3.86539e-22 0.000446781
-10.3387 6.76861e-22 0.000460529
-10.2351 -1.2518e-21 0.000474833
-10.1316 2.53462e-21 0.00048972
-10.0282 -1.79712e-21 0.00050522
-9.92496 7.59197e-23 0.000521366
-9.82181 1.33234e-21 0.00053819
-9.71877 3.20932e-22 0.000555729
-9.61583 -4.3334e-22 0.000574022
-9.51301 -3.22351e-21 0.00059311
-9.4103 -2.27755e-21 0.000613036
-9.30769 1.08995e-21 0.000633846
-9.20518 6.80784e-22 0.000655592
-9.10278 -2.65667e-21 0.000678324
-9.00048 2.6571e-21 0.000702102
-8.89828 1.61713e-21 0.000726985
-8.79618 -6.44702e-21 0.000753039
-8.69417 1.793e-22 0.000780333
-8.59226 -3.18495e-21 0.000808943
-8.49044 -2.18936e-22 0.00083895
-8.38872 -6.08809e-22 0.000870439
-8.28708 7.59106e-23 0.000903504
-8.18554 4.51388e-22 0.000938245
-8.08408 2.89758e-22 0.000974772
-7.98271 7.21613e-21 0.0010132
-7.88143 1.49933e-21 0.00105365
-7.78023 8.18595e-21 0.00109627
-7.67911 -7.77045e-22 0.0011412
-7.57807 4.62699e-21 0.00118861
-7.47712 -4.37475e-21 0.00123866
-7.37624 8.23272e-21 0.00129154
-7.27544 3.738e-21 0.00134746
-7.17471 1.47456e-21 0.00140665
-7.07406 -5.58146e-23 0.00146935
-6.97348 -1.6931e-20 0.00153582
-6.87298 1.36204e-20 0.00160636
-6.77254 1.90065e-20 0.00168128
-6.67218 -7.31993e-21 0.00176094
-6.57188 2.95321e-21 0.00184572
-6.47166 4.94614e-21 0.00193606
-6.37149 1.43599e-21 0.0020324
-6.2714 1.45265e-20 0.00213528
-6.17136 -2.90319e-21 0.00224527
-6.07139 -1.4984e-21 0.00236299
-5.97148 7.17208e-21 0.00248916
-5.87163 4.5946e-21 0.00262455
-5.77184 -1.33124e-20 0.00277005
-5.67211 1.97587e-20 0.00292663
-5.57243 -2.56412e-20 0.0030954
-5.47281 -1.21294e-20 0.00327757
-5.37325 4.66579e-21 0.00347455
-5.27373 1.19322e-20 0.0036879
-5.17427 -2.5063e-20 0.00391939
-5.07487 -5.18732e-21 0.00417104
-4.97551 4.12875e-20 0.00444515
-4.8762 3.76156e-20 0.00474434
-4.77694 -5.99021e-20 0.00507161
-4.67772 -4.49171e-20 0.00543043
-4.57855 3.0393e-20 0.0058248
-4.47943 -6.71267e-20 0.00625932
-4.38035 -8.74114e-20 0.0067394
-4.28131 9.05725e-20 0.00727131
-4.18232 -1.15052e-19 0.00786243
-4.08336 1.74693e-20 0.00852146
-3.98445 -1.5366e-19 0.0092587
-3.88557 -1.01662e-19 0.0100864
-3.78673 2.8205e-20 0.0110193
-3.68793 1.90615e-19 0.012075
-3.58916 -9.14231e-20 0.013275
-3.49043 -3.47428e-19 0.0146455
-3.39173 1.77461e-19 0.0162185
-3.29307 -1.69473e-19 0.0180338
-3.19443 1.48413e-19 0.0201411
-3.09583 -7.22526e-20 0.0226029
-2.99725 7.09522e-19 0.0254986
-2.89871 5.769e-20 0.0289303
-2.80019 -6.03354e-19 0.0330305
-2.7017 -3.3818e-19 0.0379734
-2.60323 -1.03072e-18 0.043991
-2.50479 1.00282e-18 0.0513971
-2.40638 2.32193e-19 0.0606226
-2.30798 -2.82194e-18 0.0722705
-2.20961 3.16122e-19 0.0872009
-2.11126 2.6062e-18 0.106669
-2.01293 2.68836e-18 0.132551
-1.91462 -8.42864e-19 0.167736
-1.81632 -1.0418e-19 0.216806
-1.71804 -7.63256e-18 0.287289
-1.61978 5.31063e-18 0.392027
-1.52154 2.31096e-17 0.553735
-1.42331 -3.23048e-17 0.813732
-1.32509 1.89708e-17 1.24652
-1.22689 1.17878e-16 1.96854
-1.12869 -1.14053e-18 3.04828
-1.03051 2.30746e-19 4.09409
-0.932337 -6.28273e-17 4.19152
-0.834173 -1.68539e-16 3.40847
-0.736016 2.76602e-17 2.55309
-0.637867 3.99527e-17 1.93286
-0.539723 3.56346e-17 1.52548
-0.441585 5.54286e-17 1.26145
-0.343451 1.37967e-17 1.09016
-0.24532 -1.52519e-18 0.980862
-0.147191 -7.09867e-18 0.915832
-0.0490634 -1.61906e-18 0.885436
0.0490634 -1.20693e-18 0.885436
0.147191 -9.2268e-18 0.915832
0.24532 8.31735e-18 0.980862
0.343451 3.02163e-17 1.09016
0.441585 3.03056e-17 1.26145
0.539723 -1.5601e-17 1.52548
0.637867 -1.25664e-16 1.93286
0.736016 -1.91034e-16 2.55309
0.834173 8.7058e-17 3.40847
0.932337 -1.60985e-17 4.19152
1.03051 2.8503e-18 4.09409
1.12869 -7.41166e-17 3.04828
1.22689 -6.53351e-17 1.96854
1.32509 -6.32003e-17 1.24652
1.42331 -2.12196e-17 0.813732
1.52154 -2.80832e-17 0.553735
1.61978 4.15144e-19 0.392027
1.71804 -3.02398e-18 0.287289
1.81632 1.88212e-18 0.216806
1.91462 3.61508e-18 0.167736
2.01293 -7.75337e-19 0.132551
2.11126 -4.74335e-18 0.106669
2.20961 2.84554e-19 0.0872009
2.30798 -1.13761e-18 0.0722705
2.40638 6.53293e-19 0.0606226
2.50479 7.76075e-19 0.0513971
2.60323 3.10771e-19 0.043991
2.7017 5.94686e-19 0.0379734
2.80019 1.92931e-19 0.0330305
2.89871 -5.06733e-21 0.0289303
2.99725 1.17467e-20 0.0254986
3.09583 2.86282e-19 0.0226029
3.19443 4.44076e-20 0.0201411
3.29307 6.30705e-20 0.0180338
3.39173 -2.37379e-19 0.0162185
3.49043 -5.95093e-20 0.0146455
3.58916 2.75293e-20 0.013275
3.68793 1.87687e-21 0.012075
3.78673 -2.67271e-19 0.0110193
3.88557 8.03843e-20 0.0100864
3.98445 9.96826e-20 0.0092587
4.08336 1.07811e-19 0.00852146
4.18232 4.04262e-20 0.00786243
4.28131 -8.24545e-20 0.00727131
4.38035 -6.40789e-20 0.0067394
4.47943 2.26729e-20 0.00625932
4.57855 -7.78411e-21 0.0058248
4.67772 -4.83718e-20 0.00543043
4.77694 -6.74392e-20 0.00507161
4.8762 1.04439e-19 0.00474434
4.97551 3.16596e-20 0.00444515
5.07487 -5.22702e-20 0.00417104
5.17427 -3.95471e-20 0.00391939
5.27373 1.71406e-20 0.0036879
5.37325 1.07664e-20 0.00347455
5.47281 -2.74942e-20 0.00327757
5.57243 3.81097e-21 0.0030954
5.67211 -1.30167e-20 0.00292663
5.77184 2.11625e-21 0.00277005
5.87163 -1.46632e-20 0.00262455
5.97148 -1.09499e-20 0.00248916
6.07139 3.34879e-21 0.00236299
6.17136 9.47684e-21 0.00224527
6.2714 -1.43762e-20 0.00213528
6.37149 1.47548e-21 0.0020324
6.47166 1.66049e-21 0.00193606
6.57188 -4.10113e-21 0.00184572
6.67218 1.11046e-20 0.00176094
6.77254 -1.17914e-20 0.00168128
6.87298 -5.36878e-21 0.00160636
6.97348 -9.2055e-22 0.00153582
7.07406 1.61835e-21 0.00146935
7.17471 -1.58268e-21 0.00140665
7.27544 -1.11434e-20 0.00134746
7.37624 -1.19449e-20 0.00129154
7.47712 -6.81263e-21 0.00123866
7.57807 -5.72454e-21 0.00118861
7.67911 -3.33247e-21 0.0011412
7.78023 1.16822e-20 0.00109627
7.88143 -2.15252e-22 0.00105365
7.98271 6.94142e-21 0.0010132
8.08408 -5.55164e-21 0.000974772
8.18554 1.10713e-21 0.000938245
8.28708 4.80532e-21 0.000903504
8.38872 -1.17508e-21 0.000870439
8.49044 5.66656e-22 0.00083895
8.59226 4.3019e-22 0.000808943
8.69417 4.00671e-21 0.000780333
8.79618 -6.07823e-21 0.000753039
8.89828 -4.33475e-21 0.000726985
9.00048 4.19784e-21 0.000702102
9.10278 -2.79145e-21 0.000678324
9.20518 -1.54338e-22 0.000655592
9.30769 1.78147e-21 0.000633846
9.4103 1.95679e-21 0.000613036
9.51301 8.72847e-22 0.00059311
9.61583 -3.09522e-21 0.000574022
9.71877 1.02216e-23 0.000555729
9.82181 8.16144e-22 0.00053819
9.92496 7.26354e-22 0.000521366
10.0282 -1.69308e-22 0.00050522
10.1316 -1.12946e-21 0.00048972
10.2351 -6.11094e-22 0.000474833
10.3387 3.76322e-22 0.000460529
10.4425 -2.61519e-21 0.000446781
10.5463 3.60778e-21 0.00043356
10.6503 -2.47918e-21 0.000420842
10.7545 -1.95739e-21 0.000408604
10.8587 -8.08431e-22 0.000396823
10.9631 2.15265e-21 0.000385478
11.0676 -6.24945e-22 0.000374549
11.1722 -1.11506e-21 0.000364017
11.277 -7.80979e-22 0.000353865
11.3819 -1.09366e-21 0.000344074
11.487 -9.7079e-22 0.00033463
11.5922 -2.91987e-22 0.000325518
11.6975 -7.82243e-22 0.000316722
11.803 -5.68656e-22 0.000308229
11.9086 -1.39626e-21 0.000300027
12.0144 1.10982e-21 0.000292103
12.1204 -1.22421e-22 0.000284445
12.2265 -4.16458e-22 0.000277042
12.3327 2.577e-22 0.000269884
12.4391 2.75541e-22 0.000262961
12.5457 -4.25955e-22 0.000256263
12.6524 -2.15178e-22 0.000249782
12.7593 -6.0446e-22 0.000243507
12.8664 2.93632e-22 0.000237433
12.9737 1.42474e-21 0.000231549
13.0811 -9.82043e-22 0.00022585
13.1887 -7.39203e-22 0.000220328
13.2965 3.21247e-22 0.000214975
13.4044 1.33818e-22 0.000209787
13.5126 2.2386e-22 0.000204756
13.6209 -9.02792e-22 0.000199876
13.7294 1.70675e-23 0.000195142
13.8382 -7.92913e-23 0.000190549
13.9471 -7.74093e-22 0.000186091
14.0562 3.65788e-22 0.000181764
14.1655 -1.88261e-22 0.000177562
14.275 2.16523e-22 0.000173481
14.3848 2.9797e-22 0.000169517
14.4947 -4.2069e-22 0.000165666
14.6049 -7.53446e-22 0.000161924
14.7152 -3.2585e-22 0.000158287
14.8258 4.73825e-22 0.00015475
14.9367 8.31462e-22 0.000151312
15.0477 -9.17676e-23 0.000147968
15.159 2.83248e-22 0.000144716
15.2705 -9.13481e-22 0.000141551
15.3823 3.19092e-22 0.000138472
15.4943 5.05545e-22 0.000135475
15.6066 4.9641e-22 0.000132557
15.7191 -8.77948e-22 0.000129717
15.8319 -8.21473e-22 0.000126951
15.9449 3.33793e-22 0.000124257
16.0582 -9.18709e-23 0.000121633
16.1717 -3.96107e-23 0.000119076
16.2856 3.66931e-22 0.000116585
16.3997 5.49196e-23 0.000114157
16.5141 -6.81974e-23 0.00011179
16.6288 -3.772e-24 0.000109483
16.7437 -2.08684e-23 0.000107233
16.859 3.4715e-22 0.000105039
16.9746 3.82306e-22 0.000102898
17.0905 1.94755e-22 0.00010081
17.2067 -2.66371e-23 9.87731e-05
17.3232 2.61434e-23 9.67851e-05
17.4401 2.42969e-22 9.48448e-05
17.5572 2.15691e-22 9.29507e-05
17.6748 2.04959e-22 9.11016e-05
17.7926 1.91035e-22 8.92961e-05
17.9108 2.11358e-22 8.75329e-05
18.0294 6.76147e-23 8.58107e-05
18.1483 1.25182e-22 8.41284e-05
18.2676 6.01042e-23 8.24847e-05
18.3873 -4.07162e-23 8.08787e-05
18.5074 6.53499e-23 7.93091e-05
18.6278 6.47322e-23 7.7775e-05
18.7487 3.6824e-22 7.62754e-05
18.8699 6.73286e-23 7.48092e-05
18.9916 -1.12865e-22 7.33756e-05
19.1137 1.90097e-23 7.19735e-05
19.2362 1.16752e-23 7.06022e-05
19.3592 -1.42182e-22 6.92608e-05
19.4826 7.66006e-23 6.79484e-05
19.6065 -8.35394e-23 6.66643e-05
19.7309 1.65326e-22 6.54077e-05
19.8557 1.63029e-22 6.41777e-05
19.9811 -1.07332e-23 6.29738e-05
20.1069 2.28418e-22 6.17952e-05
20.2333 9.64071e-23 6.06412e-05
20.3602 5.0301e-23 5.95111e-05
20.4876 -1.79044e-22 5.84043e-05
20.6156 6.52252e-25 5.73202e-05
20.7441 1.76577e-23 5.62581e-05
20.8732 -6.46477e-23 5.52176e-05
21.0029 -1.16631e-22 5.4198e-05
21.1332 -8.93249e-24 5.31987e-05
21.2642 1.72278e-23 5.22192e-05
21.3958 1.31517e-22 5.12591e-05
21.528 -8.67962e-23 5.03177e-05
21.6609 -2.94793e-23 4.93947e-05
21.7945 -2.62563e-23 4.84895e-05
21.9288 -6.33772e-23 4.76016e-05
22.0639 1.03821e-22 4.67306e-05
22.1997 2.61783e-23 4.58761e-05
22.3363 1.74771e-22 4.50377e-05
22.4736 9.04467e-23 4.42148e-05
22.6118 2.11122e-24 4.34071e-05
22.7509 -4.47894e-23 4.26142e-05
22.8908 1.26411e-22 4.18358e-05
23.0316 7.33812e-24 4.10713e-05
23.1733 -7.36499e-23 4.03206e-05
23.316 -4.78222e-23 3.95831e-05
23.4597 -1.15522e-22 3.88585e-05
23.6044 -8.73206e-23 3.81466e-05
23.7502 2.6572e-23 3.74469e-05
23.8971 -1.08628e-22 3.67591e-05
24.0451 -3.7041e-23 3.60829e-05
24.1944 -1.18446e-23 3.54179e-05
24.3448 -5.29439e-23 3.47639e-05
24.4966 7.16754e-23 3.41206e-05
24.6496 -5.65208e-23 3.34875e-05
24.8041 9.27066e-23 3.28645e-05
24.9601 2.24764e-23 3.22511e-05
25.1175 -5.38726e-23 3.16472e-05
25.2766 -8.04992e-23 3.10523e-05
25.4373 1.48321e-23 3.04663e-05
25.5998 -2.04884e-23 2.98887e-05
25.7641 1.3885e-23 2.93193e-05
25.9304 1.56877e-24 2.87578e-05
26.0988 2.09614e-23 2.82039e-05
26.2693 9.2362e-23 2.76572e-05
26.4421 -3.24477e-23 2.71174e-05
26.6174 3.80458e-24 2.65842e-05
26.7954 -7.62836e-23 2.60573e-05
26.9761 -2.05187e-23 2.55361e-05
27.1598 5.85991e-24 2.50205e-05
27.3468 -7.31436e-23 2.45099e-05
27.5373 -2.78256e-23 2.40039e-05
27.7317 -1.78366e-23 2.35019e-05
27.9302 2.14804e-23 2.30036e-05
28.1333 -3.54296e-23 2.25081e-05
28.3415 1.46894e-23 2.20149e-05
28.5554 -3.26814e-23 2.15231e-05
28.7758 2.42031e-23 2.10317e-05
29.0035 7.9831e-24 2.05396e-05
29.2396 -2.28971e-23 2.00452e-05
29.4858 -1.25234e-23 1.95465e-05
29.7441 5.17118e-23 1.90411e-05
30.0173 8.5244e-24 1.85251e-05
30.3101 2.42474e-23 1.79928e-05
30.6297 6.50668e-23 1.74347e-05
30.9905 -3.31853e-23 1.68319e-05
31.4301 1.25623e-23 1.61346e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.125Nc1QuantumOneLoop/vCLAx_FRG.txt <==
-31.4301 1.28713e-11 -6.812e-21
-30.9905 -1.11821e-10 8.55757e-20
-30.6297 -1.4911e-10 1.55876e-19
-30.3101 -1.71979e-10 1.4262e-19
-30.0173 -8.34631e-11 1.64897e-19
-29.7441 4.45251e-11 7.4433e-20
-29.4858 1.84386e-10 5.4001e-20
-29.2396 3.19775e-10 -4.81267e-20
-29.0035 3.53405e-10 -5.81847e-20
-28.7758 3.51665e-10 -9.99591e-20
-28.5554 2.00028e-10 -5.74984e-20
-28.3415 4.08948e-11 -8.39602e-21
-28.1333 -2.27891e-10 8.12189e-20
-27.9302 -4.26083e-10 1.96283e-19
-27.7317 -6.37198e-10 2.87057e-19
-27.5373 -6.97417e-10 4.11063e-19
-27.3468 -6.77161e-10 4.48778e-19
-27.1598 -4.79083e-10 5.28077e-19
-26.9761 -1.63542e-10 4.81547e-19
-26.7954 2.71432e-10 4.93221e-19
-26.6174 7.84543e-10 3.71703e-19
-26.4421 1.28233e-09 3.30049e-19
-26.2693 1.76435e-09 1.75503e-19
-26.0988 2.06739e-09 1.17957e-19
-25.9304 2.25875e-09 -1.27117e-20
-25.7641 2.14525e-09 -4.30815e-20
-25.5998 1.88136e-09 -1.00225e-19
-25.4373 1.28276e-09 -7.58428e-20
-25.2766 5.91068e-10 -3.58427e-20
-25.1175 -3.44266e-10 4.31342e-20
-24.9601 -1.22048e-09 1.70479e-19
-24.8041 -2.14949e-09 2.74718e-19
-24.6496 -2.81737e-09 4.50757e-19
-24.4966 -3.31033e-09 5.35122e-19
-24.3448 -3.36675e-09 7.10678e-19
-24.1944 -3.0681e-09 7.34877e-19
-24.0451 -2.26581e-09 8.70473e-19
-23.8971 -1.05224e-09 8.12406e-19
-23.7502 5.67138e-10 8.8597e-19
-23.6044 2.49093e-09 7.48576e-19
-23.4597 4.55094e-09 7.61608e-19
-23.316 6.66229e-09 5.72506e-19
-23.1733 8.52182e-09 5.46011e-19
-23.0316 1.01076e-08 3.47353e-19
-22.8908 1.10396e-08 3.11494e-19
-22.7509 1.14144e-08 1.50874e-19
-22.6118 1.08478e-08 1.33034e-19
-22.4736 9.60224e-09 4.74332e-20
-22.3363 7.35702e-09 6.43086e-20
-22.1997 4.5589e-09 7.37834e-20
-22.0639 9.93808e-10 1.23611e-19
-21.9288 -2.73098e-09 2.26562e-19
-21.7945 -6.71797e-09 2.92873e-19
-21.6609 -1.02707e-08 4.67809e-19
-21.528 -1.3415e-08 5.19167e-19
-21.3958 -1.54763e-08 7.30123e-19
-21.2642 -1.64679e-08 7.30145e-19
-21.1332 -1.58677e-08 9.37265e-19
-21.0029 -1.3749e-08 8.60626e-19
-20.8732 -9.86349e-09 1.03315e-18
-20.7441 -4.39864e-09 8.68428e-19
-20.6156 2.53942e-09 9.8713e-19
-20.4876 1.0638e-08 7.40887e-19
-20.3602 1.94208e-08 8.02274e-19
-20.2333 2.84982e-08 4.97688e-19
-20.1069 3.70848e-08 5.10628e-19
-19.9811 4.48225e-08 1.8852e-19
-19.8557 5.07484e-08 1.75615e-19
-19.7309 5.46867e-08 -1.1589e-19
-19.6065 5.56755e-08 -1.28918e-19
-19.4826 5.38805e-08 -3.39797e-19
-19.3592 4.85261e-08 -3.27472e-19
-19.2362 4.02457e-08 -4.14895e-19
-19.1137 2.85959e-08 -3.62546e-19
-18.9916 1.47259e-08 -3.00355e-19
-18.8699 -1.40868e-09 -2.00609e-19
-18.7487 -1.82046e-08 1.79438e-20
-18.6278 -3.53476e-08 1.45026e-19
-18.5074 -5.0963e-08 4.99395e-19
-18.3873 -6.45262e-08 6.23682e-19
-18.2676 -7.41791e-08 1.07627e-18
-18.1483 -7.94172e-08 1.15908e-18
-18.0294 -7.87472e-08 1.66034e-18
-17.9108 -7.19465e-08 1.66057e-18
-17.7926 -5.82284e-08 2.15093e-18
-17.6748 -3.78763e-08 2.03815e-18
-17.5572 -1.1068e-08 2.47719e-18
-17.4401 2.12912e-08 2.23206e-18
-17.3232 5.79555e-08 2.58103e-18
-17.2067 9.74469e-08 2.22032e-18
-17.0905 1.37551e-07 2.46549e-18
-16.9746 1.76457e-07 2.01451e-18
-16.859 2.11293e-07 2.1647e-18
-16.7437 2.40328e-07 1.68455e-18
-16.6288 2.60523e-07 1.75896e-18
-16.5141 2.70753e-07 1.29995e-18
-16.3997 2.68389e-07 1.31563e-18
-16.2856 2.53448e-07 9.56258e-19
-16.1717 2.24276e-07 9.53297e-19
-16.0582 1.82446e-07 7.37728e-19
-15.9449 1.27688e-07 7.08594e-19
-15.8319 6.33144e-08 6.63905e-19
-15.7191 -9.42451e-09 6.16914e-19
-15.6066 -8.56312e-08 7.52838e-19
-15.4943 -1.62736e-07 6.54339e-19
-15.3823 -2.3479e-07 9.52468e-19
-15.2705 -2.98457e-07 7.76133e-19
-15.159 -3.47613e-07 1.19858e-18
-15.0477 -3.78992e-07 8.9987e-19
-14.9367 -3.87394e-07 1.39583e-18
-14.8258 -3.70606e-07 9.60187e-19
-14.7152 -3.25495e-07 1.49621e-18
-14.6049 -2.51817e-07 9.06171e-19
-14.4947 -1.49464e-07 1.43229e-18
-14.3848 -2.0791e-08 6.93679e-19
-14.275 1.30746e-07 1.18763e-18
-14.1655 3.00057e-07 3.34426e-19
-14.0562 4.80185e-07 7.77298e-19
-13.9471 6.63804e-07 -1.36179e-19
-13.8382 8.41218e-07 2.57198e-19
-13.7294 1.00402e-06 -6.28767e-19
-13.6209 1.14121e-06 -2.66145e-19
-13.5126 1.245e-06 -1.05191e-18
-13.4044 1.30501e-06 -7.0909e-19
-13.2965 1.31608e-06 -1.30179e-18
-13.1887 1.27054e-06 -9.77515e-19
-13.0811 1.16783e-06 -1.30843e-18
-12.9737 1.00488e-06 -9.88902e-19
-12.8664 7.8717e-07 -1.00535e-18
-12.7593 5.17475e-07 -7.12678e-19
-12.6524 2.07901e-07 -4.06215e-19
-12.5457 -1.32703e-07 -1.93592e-19
-12.4391 -4.86247e-07 4.42931e-19
-12.3327 -8.38824e-07 5.3541e-19
-12.2265 -1.16832e-06 1.43978e-18
-12.1204 -1.45807e-06 1.34859e-18
-12.0144 -1.68511e-06 2.48865e-18
-11.9086 -1.83331e-06 2.17386e-18
-11.803 -1.88292e-06 3.47327e-18
-11.6975 -1.82222e-06 2.88602e-18
-11.5922 -1.63887e-06 4.26032e-18
-11.487 -1.32929e-06 3.404e-18
-11.3819 -8.92265e-07 4.83813e-18
-11.277 -3.35103e-07 3.70827e-18
-11.1722 3.29956e-07 5.06262e-18
-11.0676 1.08368e-06 3.68161e-18
-10.9631 1.90014e-06 4.93808e-18
-10.8587 2.74942e-06 3.41165e-18
-10.7545 3.59419e-06 4.53533e-18
-10.6503 4.39764e-06 2.90329e-18
-10.5463 5.11584e-06 3.83607e-18
-10.4425 5.71125e-06 2.21479e-18
-10.3387 6.14027e-06 2.91394e-18
-10.2351 6.3723e-06 1.38939e-18
-10.1316 6.37225e-06 1.84406e-18
-10.0282 6.12459e-06 5.87405e-19
-9.92496 5.61067e-06 8.3404e-19
-9.82181 4.83714e-06 -4.92228e-20
-9.71877 3.80802e-06 -3.00221e-20
-9.61583 2.5566e-06 -4.24996e-19
-9.51301 1.11252e-06 -6.33005e-19
-9.4103 -4.63903e-07 -4.57297e-19
-9.30769 -2.11889e-06 -8.86909e-19
-9.20518 -3.7697e-06 -7.19997e-20
-9.10278 -5.3449e-06 -6.87406e-19
-9.00048 -6.74915e-06 8.39873e-19
-8.89828 -7.90461e-06 2.03162e-20
-8.79618 -8.7175e-06 2.2055e-18
-8.69417 -9.11841e-06 1.21125e-18
-8.59226 -9.03201e-06 4.02505e-18
-8.49044 -8.41344e-06 2.79993e-18
-8.38872 -7.2229e-06 6.07417e-18
-8.28708 -5.45475e-06 4.61033e-18
-8.18554 -3.11884e-06 8.12684e-18
-8.08408 -2.58759e-07 6.27181e-18
-7.98271 3.05794e-06 9.84413e-18
-7.88143 6.73594e-06 7.64469e-18
-7.78023 1.06507e-05 1.10568e-17
-7.67911 1.46623e-05 8.54022e-18
-7.57807 1.86e-05 1.15707e-17
-7.47712 2.22972e-05 8.78068e-18
-7.37624 2.5558e-05 1.11807e-17
-7.27544 2.82159e-05 8.10207e-18
-7.17471 3.00795e-05 9.81884e-18
-7.07406 3.10158e-05 6.60033e-18
-6.97348 3.08716e-05 7.32265e-18
-6.87298 2.95826e-05 4.3971e-18
-6.77254 2.70669e-05 4.44194e-18
-6.67218 2.33593e-05 1.93809e-18
-6.57188 1.84755e-05 1.17277e-18
-6.47166 1.25687e-05 -4.69239e-19
-6.37149 5.76459e-06 -1.69589e-18
-6.2714 -1.6621e-06 -2.13771e-18
-6.17136 -9.48134e-06 -3.83603e-18
-6.07139 -1.73154e-05 -2.95341e-18
-5.97148 -2.48563e-05 -4.97788e-18
-5.87163 -3.16637e-05 -2.46316e-18
-5.77184 -3.73983e-05 -4.57903e-18
-5.67211 -4.16174e-05 -4.26864e-19
-5.57243 -4.4012e-05 -2.82621e-18
-5.47281 -4.42108e-05 2.62655e-18
-5.37325 -4.2004e-05 -5.52691e-20
-5.27373 -3.71681e-05 6.83805e-18
-5.17427 -2.96569e-05 3.88374e-18
-5.07487 -1.94621e-05 1.16024e-17
-4.97551 -6.74728e-06 8.32477e-18
-4.8762 8.23597e-06 1.63164e-17
-4.77694 2.50987e-05 1.20812e-17
-4.67772 4.33195e-05 1.99767e-17
-4.57855 6.2309e-05 1.56125e-17
-4.47943 8.13089e-05 2.32502e-17
-4.38035 9.96003e-05 1.82402e-17
-4.28131 0.000116266 2.46818e-17
-4.18232 0.000130571 1.94949e-17
-4.08336 0.000141556 2.47423e-17
-3.98445 0.000148619 1.90385e-17
-3.88557 0.000150901 2.19426e-17
-3.78673 0.000148093 1.61629e-17
-3.68793 0.000139586 1.77814e-17
-3.58916 0.000125515 1.32858e-17
-3.49043 0.000105648 1.31552e-17
-3.39173 8.06728e-05 9.47556e-18
-3.29307 5.0814e-05 7.41532e-18
-3.19443 1.73576e-05 5.54068e-18
-3.09583 -1.90089e-05 1.91443e-18
-2.99725 -5.64502e-05 2.04893e-18
-2.89871 -9.38954e-05 -3.23321e-18
-2.80019 -0.00012911 -8.15097e-19
-2.7017 -0.000160811 -7.52302e-18
-2.60323 -0.000186614 -2.6365e-18
-2.50479 -0.000205268 -1.07256e-17
-2.40638 -0.000214572 -3.44059e-18
-2.30798 -0.000213594 -1.29416e-17
-2.20961 -0.000200689 -3.62327e-18
-2.11126 -0.000175532 -1.45001e-17
-2.01293 -0.0001374 -3.25234e-18
-1.91462 -8.67969e-05 -1.48591e-17
-1.81632 -2.42209e-05 -1.84307e-18
-1.71804 4.88953e-05 -1.41859e-17
-1.61978 0.000130652 -5.34063e-19
-1.52154 0.000218777 -1.31613e-17
-1.42331 0.000309947 9.50444e-19
-1.32509 0.000401365 -1.16825e-17
-1.22689 0.00048844 1.89506e-18
-1.12869 0.000568416 -1.01989e-17
-1.03051 0.00063574 2.79301e-18
-0.932337 0.000688507 -8.32827e-18
-0.834173 0.00072058 3.02101e-18
-0.736016 0.000731951 -5.88309e-18
-0.637867 0.000716184 3.61214e-18
-0.539723 0.000676485 -2.95638e-18
-0.441585 0.000605977 3.42019e-18
-0.343451 0.000512939 -7.09896e-19
-0.24532 0.000388591 1.7459e-18
-0.147191 0.000250357 1.20014e-18
-0.0490634 8.01611e-05 -1.49443e-19
0.0490634 -5.46103e-06 2.56939e-18
0.147191 3.03994e-06 3.04056e-19
0.24532 -1.9805e-06 2.97777e-18
0.343451 1.40757e-06 1.45389e-19
0.441585 -1.06852e-06 2.92923e-18
0.539723 8.27682e-07 8.28617e-19
0.637867 -6.60302e-07 3.82121e-18
0.736016 5.26377e-07 2.1973e-18
0.834173 -4.24748e-07 4.73821e-18
0.932337 3.39378e-07 3.03802e-18
1.03051 -2.70847e-07 4.79815e-18
1.12869 2.12439e-07 3.41807e-18
1.22689 -1.6385e-07 4.52969e-18
1.32509 1.22495e-07 3.1233e-18
1.42331 -8.74564e-08 3.46072e-18
1.52154 5.78781e-08 2.24943e-18
1.61978 -3.27742e-08 1.90881e-18
1.71804 1.18125e-08 6.98391e-19
1.81632 5.68008e-09 -4.71125e-19
1.91462 -2.01175e-08 -1.70972e-18
2.01293 3.16569e-08 -3.52107e-18
2.11126 -4.10756e-08 -4.58849e-18
2.20961 4.79433e-08 -6.82518e-18
2.30798 -5.34958e-08 -7.65783e-18
2.40638 5.67388e-08 -1.00599e-17
2.50479 -5.93428e-08 -1.04638e-17
2.60323 5.98449e-08 -1.28422e-17
2.7017 -6.02469e-08 -1.25845e-17
2.80019 5.87636e-08 -1.45187e-17
2.89871 -5.75757e-08 -1.36924e-17
2.99725 5.475e-08 -1.50934e-17
3.09583 -5.24736e-08 -1.36761e-17
3.19443 4.88429e-08 -1.46764e-17
3.29307 -4.58862e-08 -1.26457e-17
3.39173 4.18862e-08 -1.29799e-17
3.49043 -3.85773e-08 -1.05584e-17
3.58916 3.45468e-08 -1.05421e-17
3.68793 -3.11445e-08 -8.1704e-18
3.78673 2.7331e-08 -7.98022e-18
3.88557 -2.40346e-08 -5.46881e-18
3.98445 2.06032e-08 -5.01028e-18
4.08336 -1.75606e-08 -2.91095e-18
4.18232 1.46046e-08 -2.60361e-18
4.28131 -1.19192e-08 -9.87472e-19
4.38035 9.4723e-09 -8.37596e-19
4.47943 -7.21013e-09 2.38113e-19
4.57855 5.25958e-09 2.27119e-19
4.67772 -3.45433e-09 6.81782e-19
4.77694 1.9543e-09 4.20993e-19
4.8762 -6.1227e-10 2.49306e-19
4.97551 -5.03186e-10 -2.19261e-19
5.07487 1.39911e-09 -9.34167e-19
5.17427 -2.20439e-09 -1.56811e-18
5.27373 2.69111e-09 -2.70403e-18
5.37325 -3.25922e-09 -3.31122e-18
5.47281 3.38985e-09 -4.59833e-18
5.57243 -3.7851e-09 -4.99701e-18
5.67211 3.62511e-09 -6.20836e-18
5.77184 -3.89854e-09 -6.35576e-18
5.87163 3.52138e-09 -7.49489e-18
5.97148 -3.70904e-09 -7.3481e-18
6.07139 3.19119e-09 -8.28891e-18
6.17136 -3.3151e-09 -7.84347e-18
6.2714 2.73077e-09 -8.46887e-18
6.37149 -2.80179e-09 -7.65899e-18
6.47166 2.21761e-09 -7.90759e-18
6.57188 -2.23969e-09 -6.86764e-18
6.67218 1.70997e-09 -6.92032e-18
6.77254 -1.68479e-09 -5.76934e-18
6.87298 1.24777e-09 -5.63639e-18
6.97348 -1.17893e-09 -4.41694e-18
7.07406 8.54733e-10 -4.11523e-18
7.17471 -7.50739e-10 -2.95781e-18
7.27544 5.41186e-10 -2.66096e-18
7.37624 -4.1686e-10 -1.69291e-18
7.47712 3.07305e-10 -1.44445e-18
7.57807 -1.83311e-10 -7.48419e-19
7.67911 1.46344e-10 -5.87141e-19
7.78023 -4.70618e-11 -1.60958e-19
7.88143 4.75922e-11 -8.50182e-20
7.98271 2.26028e-12 4.59333e-20
8.08408 -1.18791e-12 -4.84871e-21
8.18554 -1.94862e-11 -1.55526e-19
8.28708 -1.19647e-11 -2.9514e-19
8.38872 -9.29193e-11 -6.68929e-19
8.49044 4.65848e-12 -8.47549e-19
8.59226 -1.97142e-10 -1.39035e-18
8.69417 3.9897e-11 -1.59013e-18
8.79618 -3.11695e-10 -2.24585e-18
8.89828 8.67158e-11 -2.41195e-18
9.00048 -4.18328e-10 -3.05489e-18
9.10278 1.39415e-10 -3.11033e-18
9.20518 -5.02457e-10 -3.68587e-18
9.30769 1.93069e-10 -3.64217e-18
9.4103 -5.54174e-10 -4.13747e-18
9.51301 2.43004e-10 -3.97476e-18
9.61583 -5.68723e-10 -4.33563e-18
9.71877 2.84482e-10 -4.01214e-18
9.82181 -5.46396e-10 -4.16733e-18
9.92496 3.12657e-10 -3.73062e-18
10.0282 -4.9188e-10 -3.75967e-18
10.1316 3.22859e-10 -3.24673e-18
10.2351 -4.13147e-10 -3.12502e-18
10.3387 3.1112e-10 -2.54122e-18
10.4425 -3.20032e-10 -2.33198e-18
10.5463 2.74852e-10 -1.80299e-18
10.6503 -2.22711e-10 -1.56243e-18
10.7545 2.13519e-10 -1.09509e-18
10.8587 -1.30273e-10 -8.52189e-19
10.9631 1.29136e-10 -4.90399e-19
11.0676 -4.95967e-11 -2.82038e-19
11.1722 2.64631e-11 -6.75063e-20
11.277 1.53396e-11 6.89786e-20
11.3819 -8.72038e-11 1.22839e-19
11.487 6.36087e-11 1.76786e-19
11.5922 -2.02662e-10 7.47065e-20
11.6975 9.69708e-11 4.82478e-20
11.803 -3.09802e-10 -1.966e-19
11.9086 1.19071e-10 -2.82717e-19
12.0144 -3.98842e-10 -6.04242e-19
12.1204 1.34363e-10 -6.93865e-19
12.2265 -4.61626e-10 -1.04925e-18
12.3327 1.46951e-10 -1.12207e-18
12.4391 -4.92766e-10 -1.44416e-18
12.5457 1.59588e-10 -1.44996e-18
12.6524 -4.90444e-10 -1.69969e-18
12.7593 1.72997e-10 -1.62741e-18
12.8664 -4.56713e-10 -1.7881e-18
12.9737 1.85663e-10 -1.62376e-18
13.0811 -3.97232e-10 -1.67587e-18
13.1887 1.94133e-10 -1.43407e-18
13.2965 -3.20449e-10 -1.39147e-18
13.4044 1.93782e-10 -1.1061e-18
13.5126 -2.36343e-10 -1.00389e-18
13.6209 1.79893e-10 -7.18152e-19
13.7294 -1.54929e-10 -5.95404e-19
13.8382 1.48865e-10 -3.54568e-19
13.9471 -8.4766e-11 -2.48982e-19
14.0562 9.928e-11 -8.94268e-20
14.1655 -3.17214e-11 -3.36382e-20
14.275 3.26324e-11 1.50642e-20
14.3848 1.78904e-12 -4.74728e-21
14.4947 -4.64744e-11 -7.89518e-20
14.6049 1.69456e-11 -1.79909e-19
14.7152 -1.3073e-10 -3.72487e-19
14.8258 1.80199e-11 -5.42575e-19
14.9367 -2.11088e-10 -8.22877e-19
15.0477 1.13092e-11 -1.03164e-18
15.159 -2.78164e-10 -1.35725e-18
15.2705 3.70211e-12 -1.56259e-18
15.3823 -3.2381e-10 -1.87889e-18
15.4943 1.14786e-12 -2.03828e-18
15.6066 -3.42582e-10 -2.29512e-18
15.7191 7.33034e-12 -2.36475e-18
15.8319 -3.32815e-10 -2.52342e-18
15.9449 2.28185e-11 -2.48487e-18
16.0582 -2.97056e-10 -2.52857e-18
16.1717 4.4883e-11 -2.38513e-18
16.2856 -2.41749e-10 -2.31003e-18
16.3997 6.80426e-11 -2.07472e-18
16.5141 -1.76187e-10 -1.9083e-18
16.6288 8.52561e-11 -1.61457e-18
16.7437 -1.10882e-10 -1.39486e-18
16.859 8.95376e-11 -1.09074e-18
16.9746 -5.56703e-11 -8.60149e-19
17.0905 7.56689e-11 -5.93692e-19
17.2067 -1.78894e-11 -3.94388e-19
17.3232 4.16407e-11 -2.02832e-19
17.4401 -1.01932e-12 -6.76035e-20
17.5572 -1.05132e-11 2.53387e-20
17.6748 -4.07894e-12 8.03148e-20
17.7926 -7.47183e-11 6.97992e-20
17.9108 -2.19388e-11 4.63446e-20
18.0294 -1.41762e-10 -5.43744e-20
18.1483 -4.65256e-11 -1.40008e-19
18.2676 -2.00971e-10 -3.03063e-19
18.3873 -6.86996e-11 -4.20813e-19
18.5074 -2.42345e-10 -6.07773e-19
18.6278 -8.04202e-11 -7.18965e-19
18.7487 -2.58716e-10 -8.9036e-19
18.8699 -7.67272e-11 -9.65473e-19
18.9916 -2.4744e-10 -1.08768e-18
19.1137 -5.70695e-11 -1.1048e-18
19.2362 -2.11207e-10 -1.15909e-18
19.3592 -2.56248e-11 -1.10948e-18
19.4826 -1.57704e-10 -1.08887e-18
19.6065 9.53314e-12 -9.77841e-19
19.7309 -9.81228e-11 -8.9486e-19
19.8557 3.83049e-11 -7.43342e-19
19.9811 -4.47784e-11 -6.21343e-19
20.1069 5.10949e-11 -4.60954e-19
20.2333 -8.31667e-12 -3.3302e-19
20.3602 4.14193e-11 -1.98778e-19
20.4876 4.82571e-12 -9.86413e-20
20.6156 7.93685e-12 -2.1655e-20
20.7441 -5.92785e-12 2.48534e-20
20.8732 -4.468e-11 2.62332e-20
21.0029 -3.50255e-11 7.26708e-21
21.1332 -1.0638e-10 -6.79349e-20
21.2642 -7.20876e-11 -1.45495e-19
21.3958 -1.63868e-10 -2.77708e-19
21.528 -1.04574e-10 -3.88878e-19
21.6609 -2.03823e-10 -5.44068e-19
21.7945 -1.2123e-10 -6.54906e-19
21.9288 -2.16462e-10 -7.95165e-19
22.0639 -1.15421e-10 -8.71257e-19
22.1997 -1.98468e-10 -9.61606e-19
22.3363 -8.74217e-11 -9.7729e-19
22.4736 -1.54415e-10 -9.95006e-19
22.6118 -4.48498e-11 -9.39593e-19
22.7509 -9.60575e-11 -8.81867e-19
22.8908 -9.06278e-13 -7.66447e-19
23.0316 -3.94501e-11 -6.52329e-19
23.1733 2.9326e-11 -5.06722e-19
23.316 -4.71477e-13 -3.70861e-19
23.4597 3.36347e-11 -2.35628e-19
23.6044 1.00741e-11 -1.19227e-19
23.7502 7.10211e-12 -3.40018e-20
23.8971 -9.73236e-12 2.90465e-20
24.0451 -4.53145e-11 3.96749e-20
24.1944 -5.16194e-11 3.42593e-20
24.3448 -1.0923e-10 -3.07865e-20
24.4966 -9.91698e-11 -9.46699e-20
24.6496 -1.64683e-10 -2.10185e-19
24.8041 -1.33057e-10 -2.99498e-19
24.9601 -1.92636e-10 -4.21838e-19
25.1175 -1.38125e-10 -4.94259e-19
25.2766 -1.82217e-10 -5.80317e-19
25.4373 -1.09968e-10 -6.02682e-19
25.5998 -1.36044e-10 -6.22696e-19
25.7641 -5.82551e-11 -5.8053e-19
25.9304 -7.10595e-11 -5.30215e-19
26.0988 -4.67662e-12 -4.37905e-19
26.2693 -1.34251e-11 -3.40974e-19
26.4421 2.49742e-11 -2.35397e-19
26.6174 1.18029e-11 -1.34061e-19
26.7954 1.25353e-11 -6.27346e-20
26.9761 -7.1594e-12 -4.19397e-23
27.1598 -4.15535e-11 3.66013e-21
27.3468 -6.03279e-11 8.42085e-21
27.5373 -1.14047e-10 -5.4414e-20
27.7317 -1.17007e-10 -9.04523e-20
27.9302 -1.66436e-10 -1.81887e-19
28.1333 -1.39614e-10 -2.14362e-19
28.3415 -1.64784e-10 -2.78819e-19
28.5554 -1.07331e-10 -2.65176e-19
28.7758 -1.04777e-10 -2.65195e-19
29.0035 -3.80723e-11 -2.00509e-19
29.2396 -2.62614e-11 -1.46445e-19
29.4858 1.02687e-11 -7.76441e-20
29.7441 3.16469e-12 -2.0629e-20
30.0173 -2.1769e-11 -1.63701e-20
30.3101 -5.1617e-11 2.19417e-21
30.6297 -1.15767e-10 -8.09353e-20
30.9905 -1.0889e-10 -6.05672e-20
31.4301 -1.01035e-10 -1.65667e-19


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.5Nc1Classic/DeltaGammaFX_0_FRG.txt <==
9.995 0.000147904 0.000147701
9.99 0.000148123 0.000147921
9.985 0.000148343 0.000148141
9.98 0.000148564 0.000148361
9.975 0.000148785 0.000148581
9.97 0.000149006 0.000148802
9.965 0.000149228 0.000149024
9.96 0.00014945 0.000149246
9.955 0.000149673 0.000149468
9.95 0.000149896 0.000149691
9.945 0.000150119 0.000149914
9.94 0.000150343 0.000150138
9.935 0.000150568 0.000150362
9.93 0.000150793 0.000150586
9.925 0.000151018 0.000150811
9.92 0.000151244 0.000151037
9.915 0.00015147 0.000151263
9.91 0.000151697 0.000151489
9.905 0.000151924 0.000151716
9.9 0.000152151 0.000151943
9.895 0.000152379 0.000152171
9.89 0.000152608 0.000152399
9.885 0.000152837 0.000152628
9.88 0.000153066 0.000152857
9.875 0.000153296 0.000153086
9.87 0.000153526 0.000153316
9.865 0.000153757 0.000153547
9.86 0.000153988 0.000153778
9.855 0.00015422 0.000154009
9.85 0.000154452 0.000154241
9.845 0.000154685 0.000154473
9.84 0.000154918 0.000154706
9.835 0.000155151 0.000154939
9.83 0.000155385 0.000155173
9.825 0.00015562 0.000155407
9.82 0.000155855 0.000155642
9.815 0.00015609 0.000155877
9.81 0.000156326 0.000156112
9.805 0.000156563 0.000156348
9.8 0.000156799 0.000156585
9.795 0.000157037 0.000156822
9.79 0.000157274 0.000157059
9.785 0.000157513 0.000157297
9.78 0.000157751 0.000157536
9.775 0.000157991 0.000157775
9.77 0.00015823 0.000158014
9.765 0.000158471 0.000158254
9.76 0.000158711 0.000158494
9.755 0.000158953 0.000158735
9.75 0.000159194 0.000158977
9.745 0.000159437 0.000159219
9.74 0.000159679 0.000159461
9.735 0.000159922 0.000159704
9.73 0.000160166 0.000159947
9.725 0.00016041 0.000160191
9.72 0.000160654 0.000160435
9.715 0.0001609 0.00016068
9.71 0.000161145 0.000160925
9.705 0.000161391 0.000161171
9.7 0.000161638 0.000161417
9.695 0.000161885 0.000161664
9.69 0.000162133 0.000161911
9.685 0.000162381 0.000162159
9.68 0.00016263 0.000162407
9.675 0.000162879 0.000162656
9.67 0.000163128 0.000162905
9.665 0.000163378 0.000163155
9.66 0.000163629 0.000163405
9.655 0.00016388 0.000163656
9.65 0.000164132 0.000163908
9.645 0.000164384 0.000164159
9.64 0.000164637 0.000164412
9.635 0.00016489 0.000164665
9.63 0.000165144 0.000164918
9.625 0.000165398 0.000165172
9.62 0.000165653 0.000165427
9.615 0.000165908 0.000165681
9.61 0.000166164 0.000165937
9.605 0.00016642 0.000166193
9.6 0.000166677 0.000166449
9.595 0.000166935 0.000166706
9.59 0.000167193 0.000166964
9.585 0.000167451 0.000167222
9.58 0.00016771 0.000167481
9.575 0.00016797 0.00016774
9.57 0.00016823 0.000168
9.565 0.000168491 0.00016826
9.56 0.000168752 0.000168521
9.555 0.000169013 0.000168782
9.55 0.000169275 0.000169044
9.545 0.000169538 0.000169306
9.54 0.000169801 0.000169569
9.535 0.000170065 0.000169833
9.53 0.00017033 0.000170097
9.525 0.000170595 0.000170362
9.52 0.00017086 0.000170627
9.515 0.000171126 0.000170892
9.51 0.000171393 0.000171159
9.505 0.00017166 0.000171425
9.5 0.000171928 0.000171693
9.495 0.000172196 0.00017196
9.49 0.000172465 0.000172229
9.485 0.000172734 0.000172498
9.48 0.000173004 0.000172767
9.475 0.000173275 0.000173038
9.47 0.000173546 0.000173308
9.465 0.000173817 0.00017358
9.46 0.000174089 0.000173851
9.455 0.000174362 0.000174124
9.45 0.000174635 0.000174397
9.445 0.000174909 0.00017467
9.44 0.000175184 0.000174944
9.435 0.000175459 0.000175219
9.43 0.000175734 0.000175494
9.425 0.00017601 0.00017577
9.42 0.000176287 0.000176046
9.415 0.000176565 0.000176323
9.41 0.000176843 0.000176601
9.405 0.000177121 0.000176879
9.4 0.0001774 0.000177158
9.395 0.00017768 0.000177437
9.39 0.00017796 0.000177717
9.385 0.000178241 0.000177997
9.38 0.000178522 0.000178278
9.375 0.000178804 0.00017856
9.37 0.000179087 0.000178842
9.365 0.00017937 0.000179125
9.36 0.000179654 0.000179408
9.355 0.000179938 0.000179692
9.35 0.000180223 0.000179977
9.345 0.000180509 0.000180262
9.34 0.000180795 0.000180548
9.335 0.000181082 0.000180834
9.33 0.000181369 0.000181121
9.325 0.000181657 0.000181409
9.32 0.000181946 0.000181697
9.315 0.000182235 0.000181986
9.31 0.000182525 0.000182275
9.305 0.000182815 0.000182565
9.3 0.000183107 0.000182856
9.295 0.000183398 0.000183148
9.29 0.000183691 0.000183439
9.285 0.000183984 0.000183732
9.28 0.000184277 0.000184025
9.275 0.000184571 0.000184319
9.27 0.000184866 0.000184613
9.265 0.000185161 0.000184908
9.26 0.000185457 0.000185204
9.255 0.000185754 0.0001855
9.25 0.000186051 0.000185797
9.245 0.000186349 0.000186095
9.24 0.000186648 0.000186393
9.235 0.000186947 0.000186692
9.23 0.000187247 0.000186991
9.225 0.000187548 0.000187291
9.22 0.000187849 0.000187592
9.215 0.00018815 0.000187893
9.21 0.000188453 0.000188195
9.205 0.000188756 0.000188498
9.2 0.000189059 0.000188801
9.195 0.000189364 0.000189105
9.19 0.000189669 0.00018941
9.185 0.000189975 0.000189715
9.18 0.000190281 0.000190021
9.175 0.000190588 0.000190327
9.17 0.000190896 0.000190635
9.165 0.000191204 0.000190942
9.16 0.000191513 0.000191251
9.155 0.000191822 0.00019156
9.15 0.000192133 0.00019187
9.145 0.000192443 0.00019218
9.14 0.000192755 0.000192492
9.135 0.000193067 0.000192803
9.13 0.00019338 0.000193116
9.125 0.000193694 0.000193429
9.12 0.000194009 0.000193743
9.115 0.000194324 0.000194058
9.11 0.000194639 0.000194373
9.105 0.000194955 0.000194689
9.1 0.000195272 0.000195005
9.095 0.00019559 0.000195323
9.09 0.000195908 0.000195641
9.085 0.000196228 0.000195959
9.08 0.000196547 0.000196279
9.075 0.000196868 0.000196599
9.07 0.000197189 0.00019692
9.065 0.000197511 0.000197241
9.06 0.000197834 0.000197563
9.055 0.000198157 0.000197886
9.05 0.000198481 0.00019821
9.045 0.000198806 0.000198534
9.04 0.000199131 0.000198859
9.035 0.000199457 0.000199184
9.03 0.000199784 0.000199511
9.025 0.000200111 0.000199838
9.02 0.00020044 0.000200165
9.015 0.000200769 0.000200494
9.01 0.000201098 0.000200823
9.005 0.000201429 0.000201153
9 0.00020176 0.000201484
8.995 0.000202092 0.000201815
8.99 0.000202424 0.000202147
8.985 0.000202757 0.00020248
8.98 0.000203091 0.000202814
8.975 0.000203426 0.000203148
8.97 0.000203761 0.000203483
8.965 0.000204098 0.000203819
8.96 0.000204435 0.000204155
8.955 0.000204772 0.000204492
8.95 0.000205111 0.00020483
8.945 0.00020545 0.000205169
8.94 0.00020579 0.000205509
8.935 0.000206131 0.000205849
8.93 0.000206472 0.00020619
8.925 0.000206814 0.000206531
8.92 0.000207157 0.000206874
8.915 0.000207501 0.000207217
8.91 0.000207845 0.000207561
8.905 0.00020819 0.000207906
8.9 0.000208536 0.000208251
8.895 0.000208883 0.000208598
8.89 0.000209231 0.000208945
8.885 0.000209579 0.000209292
8.88 0.000209928 0.000209641
8.875 0.000210278 0.00020999
8.87 0.000210628 0.00021034
8.865 0.00021098 0.000210691
8.86 0.000211332 0.000211043
8.855 0.000211685 0.000211395
8.85 0.000212038 0.000211748
8.845 0.000212393 0.000212102
8.84 0.000212748 0.000212457
8.835 0.000213104 0.000212813
8.83 0.000213461 0.000213169
8.825 0.000213819 0.000213526
8.82 0.000214177 0.000213884
8.815 0.000214536 0.000214243
8.81 0.000214896 0.000214603
8.805 0.000215257 0.000214963
8.8 0.000215619 0.000215324
8.795 0.000215981 0.000215686
8.79 0.000216345 0.000216049
8.785 0.000216709 0.000216412
8.78 0.000217074 0.000216777
8.775 0.000217439 0.000217142
8.77 0.000217806 0.000217508
8.765 0.000218173 0.000217875
8.76 0.000218541 0.000218243
8.755 0.00021891 0.000218611
8.75 0.00021928 0.00021898
8.745 0.000219651 0.00021935
8.74 0.000220022 0.000219721
8.735 0.000220395 0.000220093
8.73 0.000220768 0.000220466
8.725 0.000221142 0.00022084
8.72 0.000221517 0.000221214
8.715 0.000221893 0.000221589
8.71 0.000222269 0.000221965
8.705 0.000222646 0.000222342
8.7 0.000223025 0.00022272
8.695 0.000223404 0.000223098
8.69 0.000223784 0.000223478
8.685 0.000224164 0.000223858
8.68 0.000224546 0.000224239
8.675 0.000224929 0.000224621
8.67 0.000225312 0.000225004
8.665 0.000225697 0.000225388
8.66 0.000226082 0.000225773
8.655 0.000226468 0.000226158
8.65 0.000226855 0.000226544
8.645 0.000227242 0.000226931
8.64 0.000227631 0.00022732
8.635 0.00022802 0.000227709
8.63 0.000228411 0.000228098
8.625 0.000228802 0.000228489
8.62 0.000229194 0.000228881
8.615 0.000229588 0.000229274
8.61 0.000229982 0.000229667
8.605 0.000230376 0.000230061
8.6 0.000230772 0.000230457
8.595 0.000231169 0.000230853
8.59 0.000231566 0.00023125
8.585 0.000231965 0.000231648
8.58 0.000232364 0.000232047
8.575 0.000232765 0.000232446
8.57 0.000233166 0.000232847
8.565 0.000233568 0.000233249
8.56 0.000233971 0.000233651
8.555 0.000234375 0.000234055
8.55 0.00023478 0.000234459
8.545 0.000235186 0.000234865
8.54 0.000235593 0.000235271
8.535 0.000236001 0.000235678
8.53 0.000236409 0.000236086
8.525 0.000236819 0.000236495
8.52 0.000237229 0.000236905
8.515 0.000237641 0.000237316
8.51 0.000238053 0.000237728
8.505 0.000238467 0.000238141
8.5 0.000238881 0.000238555
8.495 0.000239297 0.000238969
8.49 0.000239713 0.000239385
8.485 0.00024013 0.000239802
8.48 0.000240548 0.000240219
8.475 0.000240967 0.000240638
8.47 0.000241388 0.000241057
8.465 0.000241809 0.000241478
8.46 0.000242231 0.000241899
8.455 0.000242654 0.000242322
8.45 0.000243078 0.000242746
8.445 0.000243503 0.00024317
8.44 0.000243929 0.000243596
8.435 0.000244356 0.000244022
8.43 0.000244784 0.000244449
8.425 0.000245213 0.000244878
8.42 0.000245643 0.000245307
8.415 0.000246074 0.000245738
8.41 0.000246506 0.000246169
8.405 0.000246939 0.000246601
8.4 0.000247373 0.000247035
8.395 0.000247808 0.000247469
8.39 0.000248244 0.000247905
8.385 0.000248681 0.000248341
8.38 0.00024912 0.000248779
8.375 0.000249559 0.000249217
8.37 0.000249999 0.000249657
8.365 0.00025044 0.000250098
8.36 0.000250882 0.000250539
8.355 0.000251325 0.000250982
8.35 0.00025177 0.000251425
8.345 0.000252215 0.00025187
8.34 0.000252661 0.000252316
8.335 0.000253109 0.000252763
8.33 0.000253558 0.000253211
8.325 0.000254007 0.00025366
8.32 0.000254458 0.00025411
8.315 0.000254909 0.000254561
8.31 0.000255362 0.000255013
8.305 0.000255816 0.000255466
8.3 0.000256271 0.00025592
8.295 0.000256727 0.000256376
8.29 0.000257184 0.000256832
8.285 0.000257642 0.00025729
8.28 0.000258101 0.000257748
8.275 0.000258561 0.000258208
8.27 0.000259023 0.000258669
8.265 0.000259485 0.000259131
8.26 0.000259949 0.000259593
8.255 0.000260414 0.000260057
8.25 0.000260879 0.000260523
8.245 0.000261346 0.000260989
8.24 0.000261814 0.000261456
8.235 0.000262283 0.000261924
8.23 0.000262753 0.000262394
8.225 0.000263225 0.000262865
8.22 0.000263697 0.000263337
8.215 0.000264171 0.00026381
8.21 0.000264646 0.000264284
8.205 0.000265122 0.000264759
8.2 0.000265599 0.000265235
8.195 0.000266077 0.000265713
8.19 0.000266556 0.000266191
8.185 0.000267036 0.000266671
8.18 0.000267518 0.000267152
8.175 0.000268001 0.000267634
8.17 0.000268484 0.000268117
8.165 0.00026897 0.000268602
8.16 0.000269456 0.000269087
8.155 0.000269943 0.000269574
8.15 0.000270432 0.000270062
8.145 0.000270922 0.000270551
8.14 0.000271412 0.000271041
8.135 0.000271904 0.000271533
8.13 0.000272398 0.000272025
8.125 0.000272892 0.000272519
8.12 0.000273388 0.000273014
8.115 0.000273885 0.00027351
8.11 0.000274383 0.000274007
8.105 0.000274882 0.000274506
8.1 0.000275382 0.000275006
8.095 0.000275884 0.000275507
8.09 0.000276387 0.000276009
8.085 0.000276891 0.000276513
8.08 0.000277396 0.000277017
8.075 0.000277903 0.000277523
8.07 0.000278411 0.00027803
8.065 0.00027892 0.000278538
8.06 0.00027943 0.000279048
8.055 0.000279941 0.000279559
8.05 0.000280454 0.000280071
8.045 0.000280968 0.000280584
8.04 0.000281483 0.000281099
8.035 0.000282 0.000281614
8.03 0.000282518 0.000282131
8.025 0.000283037 0.00028265
8.02 0.000283557 0.000283169
8.015 0.000284078 0.00028369
8.01 0.000284601 0.000284212
8.005 0.000285125 0.000284735
8 0.000285651 0.00028526
7.995 0.000286177 0.000285786
7.99 0.000286705 0.000286313
7.985 0.000287235 0.000286842
7.98 0.000287765 0.000287372
7.975 0.000288297 0.000287903
7.97 0.00028883 0.000288435
7.965 0.000289365 0.000288969
7.96 0.0002899 0.000289504
7.955 0.000290437 0.00029004
7.95 0.000290976 0.000290578
7.945 0.000291515 0.000291117
7.94 0.000292057 0.000291657
7.935 0.000292599 0.000292199
7.93 0.000293143 0.000292742
7.925 0.000293688 0.000293286
7.92 0.000294234 0.000293832
7.915 0.000294782 0.000294379
7.91 0.000295331 0.000294927
7.905 0.000295882 0.000295477
7.9 0.000296433 0.000296028
7.895 0.000296987 0.000296581
7.89 0.000297541 0.000297134
7.885 0.000298097 0.00029769
7.88 0.000298655 0.000298246
7.875 0.000299214 0.000298804
7.87 0.000299774 0.000299364
7.865 0.000300335 0.000299925
7.86 0.000300898 0.000300487
7.855 0.000301462 0.00030105
7.85 0.000302028 0.000301615
7.845 0.000302595 0.000302181
7.84 0.000303164 0.000302749
7.835 0.000303734 0.000303318
7.83 0.000304305 0.000303889
7.825 0.000304878 0.000304461
7.82 0.000305452 0.000305034
7.815 0.000306028 0.000305609
7.81 0.000306605 0.000306186
7.805 0.000307184 0.000306764
7.8 0.000307764 0.000307343
7.795 0.000308345 0.000307923
7.79 0.000308928 0.000308505
7.785 0.000309512 0.000309089
7.78 0.000310098 0.000309674
7.775 0.000310685 0.000310261
7.77 0.000311274 0.000310849
7.765 0.000311865 0.000311438
7.76 0.000312456 0.000312029
7.755 0.00031305 0.000312622
7.75 0.000313645 0.000313216
7.745 0.000314241 0.000313811
7.74 0.000314839 0.000314408
7.735 0.000315438 0.000315006
7.73 0.000316038 0.000315606
7.725 0.000316641 0.000316208
7.72 0.000317245 0.000316811
7.715 0.00031785 0.000317415
7.71 0.000318457 0.000318022
7.705 0.000319066 0.000318629
7.7 0.000319676 0.000319238
7.695 0.000320287 0.000319849
7.69 0.0003209 0.000320461
7.685 0.000321515 0.000321075
7.68 0.000322131 0.00032169
7.675 0.000322749 0.000322307
7.67 0.000323368 0.000322926
7.665 0.000323989 0.000323546
7.66 0.000324611 0.000324168
7.655 0.000325236 0.000324791
7.65 0.000325861 0.000325416
7.645 0.000326489 0.000326042
7.64 0.000327118 0.00032667
7.635 0.000327748 0.0003273
7.63 0.00032838 0.000327931
7.625 0.000329014 0.000328564
7.62 0.000329649 0.000329198
7.615 0.000330286 0.000329835
7.61 0.000330925 0.000330472
7.605 0.000331565 0.000331112
7.6 0.000332207 0.000331753
7.595 0.000332851 0.000332396
7.59 0.000333496 0.00033304
7.585 0.000334143 0.000333686
7.58 0.000334791 0.000334334
7.575 0.000335442 0.000334983
7.57 0.000336094 0.000335634
7.565 0.000336747 0.000336287
7.56 0.000337402 0.000336941
7.555 0.000338059 0.000337597
7.55 0.000338718 0.000338255
7.545 0.000339378 0.000338914
7.54 0.00034004 0.000339575
7.535 0.000340704 0.000340238
7.53 0.00034137 0.000340903
7.525 0.000342037 0.000341569
7.52 0.000342706 0.000342237
7.515 0.000343377 0.000342907
7.51 0.000344049 0.000343579
7.505 0.000344723 0.000344252
7.5 0.000345399 0.000344927
7.495 0.000346077 0.000345604
7.49 0.000346756 0.000346282
7.485 0.000347438 0.000346962
7.48 0.000348121 0.000347645
7.475 0.000348805 0.000348329
7.47 0.000349492 0.000349014
7.465 0.00035018 0.000349702
7.46 0.000350871 0.000350391
7.455 0.000351563 0.000351082
7.45 0.000352256 0.000351775
7.445 0.000352952 0.000352469
7.44 0.000353649 0.000353166
7.435 0.000354349 0.000353864
7.43 0.00035505 0.000354564
7.425 0.000355753 0.000355266
7.42 0.000356458 0.00035597
7.415 0.000357164 0.000356676
7.41 0.000357873 0.000357383
7.405 0.000358583 0.000358093
7.4 0.000359295 0.000358804
7.395 0.000360009 0.000359517
7.39 0.000360725 0.000360232
7.385 0.000361443 0.000360949
7.38 0.000362163 0.000361668
7.375 0.000362885 0.000362389
7.37 0.000363608 0.000363111
7.365 0.000364334 0.000363836
7.36 0.000365062 0.000364562
7.355 0.000365791 0.000365291
7.35 0.000366522 0.000366021
7.345 0.000367255 0.000366753
7.34 0.000367991 0.000367487
7.335 0.000368728 0.000368223
7.33 0.000369467 0.000368961
7.325 0.000370208 0.000369702
7.32 0.000370951 0.000370444
7.315 0.000371696 0.000371188
7.31 0.000372443 0.000371934
7.305 0.000373192 0.000372682
7.3 0.000373943 0.000373432
7.295 0.000374696 0.000374184
7.29 0.000375451 0.000374938
7.285 0.000376208 0.000375694
7.28 0.000376967 0.000376452
7.275 0.000377728 0.000377212
7.27 0.000378491 0.000377974
7.265 0.000379257 0.000378738
7.26 0.000380024 0.000379504
7.255 0.000380793 0.000380272
7.25 0.000381565 0.000381043
7.245 0.000382338 0.000381815
7.24 0.000383114 0.00038259
7.235 0.000383891 0.000383366
7.23 0.000384671 0.000384145
7.225 0.000385453 0.000384925
7.22 0.000386236 0.000385708
7.215 0.000387022 0.000386493
7.21 0.000387811 0.00038728
7.205 0.000388601 0.00038807
7.2 0.000389393 0.000388861
7.195 0.000390188 0.000389655
7.19 0.000390985 0.00039045
7.185 0.000391784 0.000391248
7.18 0.000392585 0.000392048
7.175 0.000393388 0.00039285
7.17 0.000394193 0.000393654
7.165 0.000395001 0.000394461
7.16 0.000395811 0.000395269
7.155 0.000396623 0.00039608
7.15 0.000397437 0.000396893
7.145 0.000398253 0.000397709
7.14 0.000399072 0.000398526
7.135 0.000399893 0.000399346
7.13 0.000400716 0.000400168
7.125 0.000401541 0.000400992
7.12 0.000402369 0.000401819
7.115 0.000403199 0.000402647
7.11 0.000404031 0.000403478
7.105 0.000404865 0.000404312
7.1 0.000405702 0.000405147
7.095 0.000406541 0.000405985
7.09 0.000407382 0.000406825
7.085 0.000408226 0.000407668
7.08 0.000409072 0.000408513
7.075 0.00040992 0.00040936
7.07 0.000410771 0.000410209
7.065 0.000411624 0.000411061
7.06 0.000412479 0.000411915
7.055 0.000413337 0.000412771
7.05 0.000414197 0.00041363
7.045 0.000415059 0.000414491
7.04 0.000415924 0.000415355
7.035 0.000416791 0.000416221
7.03 0.000417661 0.00041709
7.025 0.000418533 0.00041796
7.02 0.000419407 0.000418834
7.015 0.000420284 0.000419709
7.01 0.000421163 0.000420587
7.005 0.000422045 0.000421468
7 0.000422929 0.000422351
6.995 0.000423815 0.000423236
6.99 0.000424704 0.000424124
6.985 0.000425596 0.000425014
6.98 0.00042649 0.000425907
6.975 0.000427387 0.000426802
6.97 0.000428286 0.0004277
6.965 0.000429187 0.0004286
6.96 0.000430091 0.000429503
6.955 0.000430998 0.000430408
6.95 0.000431907 0.000431316
6.945 0.000432818 0.000432227
6.94 0.000433733 0.000433139
6.935 0.000434649 0.000434055
6.93 0.000435569 0.000434973
6.925 0.000436491 0.000435894
6.92 0.000437415 0.000436817
6.915 0.000438342 0.000437743
6.91 0.000439272 0.000438671
6.905 0.000440204 0.000439602
6.9 0.000441139 0.000440536
6.895 0.000442077 0.000441472
6.89 0.000443017 0.000442411
6.885 0.00044396 0.000443353
6.88 0.000444905 0.000444297
6.875 0.000445853 0.000445244
6.87 0.000446804 0.000446193
6.865 0.000447758 0.000447146
6.86 0.000448714 0.000448101
6.855 0.000449673 0.000449058
6.85 0.000450635 0.000450019
6.845 0.000451599 0.000450982
6.84 0.000452567 0.000451948
6.835 0.000453536 0.000452916
6.83 0.000454509 0.000453888
6.825 0.000455484 0.000454862
6.82 0.000456463 0.000455838
6.815 0.000457444 0.000456818
6.81 0.000458427 0.000457801
6.805 0.000459414 0.000458786
6.8 0.000460404 0.000459774
6.795 0.000461396 0.000460765
6.79 0.000462391 0.000461759
6.785 0.000463389 0.000462755
6.78 0.00046439 0.000463755
6.775 0.000465393 0.000464757
6.77 0.0004664 0.000465762
6.765 0.000467409 0.00046677
6.76 0.000468421 0.000467781
6.755 0.000469437 0.000468795
6.75 0.000470455 0.000469811
6.745 0.000471476 0.000470831
6.74 0.0004725 0.000471854
6.735 0.000473527 0.000472879
6.73 0.000474557 0.000473908
6.725 0.00047559 0.000474939
6.72 0.000476625 0.000475974
6.715 0.000477664 0.000477011
6.71 0.000478706 0.000478051
6.705 0.000479751 0.000479095
6.7 0.000480799 0.000480141
6.695 0.00048185 0.000481191
6.69 0.000482904 0.000482243
6.685 0.000483961 0.000483299
6.68 0.000485021 0.000484358
6.675 0.000486084 0.00048542
6.67 0.00048715 0.000486484
6.665 0.00048822 0.000487552
6.66 0.000489292 0.000488623
6.655 0.000490368 0.000489697
6.65 0.000491446 0.000490774
6.645 0.000492528 0.000491855
6.64 0.000493613 0.000492938
6.635 0.000494702 0.000494025
6.63 0.000495793 0.000495115
6.625 0.000496888 0.000496208
6.62 0.000497986 0.000497305
6.615 0.000499087 0.000498404
6.61 0.000500191 0.000499507
6.605 0.000501298 0.000500613
6.6 0.000502409 0.000501722
6.595 0.000503523 0.000502834
6.59 0.00050464 0.00050395
6.585 0.000505761 0.000505069
6.58 0.000506885 0.000506191
6.575 0.000508012 0.000507317
6.57 0.000509142 0.000508446
6.565 0.000510276 0.000509578
6.56 0.000511413 0.000510714
6.555 0.000512554 0.000511853
6.55 0.000513698 0.000512995
6.545 0.000514845 0.000514141
6.54 0.000515996 0.00051529
6.535 0.00051715 0.000516442
6.53 0.000518307 0.000517598
6.525 0.000519468 0.000518758
6.52 0.000520633 0.000519921
6.515 0.000521801 0.000521087
6.51 0.000522972 0.000522257
6.505 0.000524147 0.00052343
6.5 0.000525325 0.000524607
6.495 0.000526507 0.000525787
6.49 0.000527692 0.00052697
6.485 0.000528881 0.000528158
6.48 0.000530073 0.000529348
6.475 0.000531269 0.000530543
6.47 0.000532469 0.000531741
6.465 0.000533672 0.000532942
6.46 0.000534879 0.000534148
6.455 0.000536089 0.000535356
6.45 0.000537303 0.000536569
6.445 0.000538521 0.000537785
6.44 0.000539742 0.000539004
6.435 0.000540967 0.000540227
6.43 0.000542196 0.000541454
6.425 0.000543428 0.000542685
6.42 0.000544664 0.000543919
6.415 0.000545904 0.000545158
6.41 0.000547148 0.000546399
6.405 0.000548395 0.000547645
6.4 0.000549646 0.000548895
6.395 0.000550901 0.000550148
6.39 0.00055216 0.000551405
6.385 0.000553422 0.000552665
6.38 0.000554688 0.00055393
6.375 0.000555958 0.000555198
6.37 0.000557232 0.00055647
6.365 0.00055851 0.000557746
6.36 0.000559792 0.000559026
6.355 0.000561078 0.00056031
6.35 0.000562367 0.000561598
6.345 0.000563661 0.00056289
6.34 0.000564958 0.000564186
6.335 0.00056626 0.000565485
6.33 0.000567565 0.000566789
6.325 0.000568874 0.000568096
6.32 0.000570187 0.000569408
6.315 0.000571505 0.000570723
6.31 0.000572826 0.000572043
6.305 0.000574152 0.000573366
6.3 0.000575481 0.000574694
6.295 0.000576815 0.000576026
6.29 0.000578152 0.000577362
6.285 0.000579494 0.000578702
6.28 0.00058084 0.000580046
6.275 0.00058219 0.000581394
6.27 0.000583544 0.000582746
6.265 0.000584903 0.000584103
6.26 0.000586265 0.000585463
6.255 0.000587632 0.000586828
6.25 0.000589003 0.000588197
6.245 0.000590378 0.000589571
6.24 0.000591758 0.000590949
6.235 0.000593142 0.00059233
6.23 0.00059453 0.000593717
6.225 0.000595922 0.000595107
6.22 0.000597319 0.000596502
6.215 0.00059872 0.000597901
6.21 0.000600125 0.000599304
6.205 0.000601535 0.000600712
6.2 0.000602949 0.000602124
6.195 0.000604367 0.000603541
6.19 0.00060579 0.000604962
6.185 0.000607218 0.000606387
6.18 0.00060865 0.000607817
6.175 0.000610086 0.000609252
6.17 0.000611527 0.00061069
6.165 0.000612972 0.000612134
6.16 0.000614422 0.000613582
6.155 0.000615876 0.000615034
6.15 0.000617335 0.000616491
6.145 0.000618798 0.000617952
6.14 0.000620267 0.000619418
6.135 0.000621739 0.000620889
6.13 0.000623217 0.000622364
6.125 0.000624699 0.000623844
6.12 0.000626185 0.000625329
6.115 0.000627677 0.000626818
6.11 0.000629173 0.000628312
6.105 0.000630674 0.000629811
6.1 0.000632179 0.000631315
6.095 0.000633689 0.000632823
6.09 0.000635204 0.000634336
6.085 0.000636724 0.000635853
6.08 0.000638249 0.000637376
6.075 0.000639778 0.000638904
6.07 0.000641313 0.000640436
6.065 0.000642852 0.000641973
6.06 0.000644396 0.000643515
6.055 0.000645945 0.000645062
6.05 0.000647499 0.000646614
6.045 0.000649058 0.000648171
6.04 0.000650622 0.000649732
6.035 0.000652191 0.000651299
6.03 0.000653765 0.000652871
6.025 0.000655344 0.000654447
6.02 0.000656928 0.000656029
6.015 0.000658517 0.000657616
6.01 0.000660111 0.000659208
6.005 0.00066171 0.000660805
6 0.000663315 0.000662407
5.995 0.000664924 0.000664015
5.99 0.000666539 0.000665627
5.985 0.000668159 0.000667245
5.98 0.000669784 0.000668868
5.975 0.000671414 0.000670496
5.97 0.000673049 0.000672129
5.965 0.00067469 0.000673768
5.96 0.000676337 0.000675412
5.955 0.000677988 0.000677061
5.95 0.000679645 0.000678716
5.945 0.000681307 0.000680375
5.94 0.000682975 0.000682041
5.935 0.000684648 0.000683711
5.93 0.000686326 0.000685387
5.925 0.00068801 0.000687069
5.92 0.000689699 0.000688756
5.915 0.000691394 0.000690448
5.91 0.000693094 0.000692146
5.905 0.0006948 0.00069385
5.9 0.000696511 0.000695559
5.895 0.000698228 0.000697274
5.89 0.000699951 0.000698994
5.885 0.000701679 0.00070072
5.88 0.000703413 0.000702451
5.875 0.000705153 0.000704188
5.87 0.000706898 0.000705931
5.865 0.000708649 0.000707679
5.86 0.000710405 0.000709434
5.855 0.000712168 0.000711194
5.85 0.000713936 0.00071296
5.845 0.00071571 0.000714731
5.84 0.00071749 0.000716509
5.835 0.000719276 0.000718292
5.83 0.000721067 0.000720081
5.825 0.000722865 0.000721876
5.82 0.000724668 0.000723677
5.815 0.000726478 0.000725484
5.81 0.000728293 0.000727297
5.805 0.000730114 0.000729116
5.8 0.000731942 0.000730941
5.795 0.000733775 0.000732772
5.79 0.000735615 0.000734609
5.785 0.000737461 0.000736452
5.78 0.000739312 0.000738301
5.775 0.00074117 0.000740157
5.77 0.000743034 0.000742018
5.765 0.000744905 0.000743886
5.76 0.000746781 0.00074576
5.755 0.000748664 0.00074764
5.75 0.000750553 0.000749527
5.745 0.000752448 0.000751419
5.74 0.00075435 0.000753318
5.735 0.000756258 0.000755224
5.73 0.000758173 0.000757136
5.725 0.000760094 0.000759054
5.72 0.000762021 0.000760979
5.715 0.000763955 0.00076291
5.71 0.000765895 0.000764848
5.705 0.000767842 0.000766792
5.7 0.000769795 0.000768742
5.695 0.000771755 0.0007707
5.69 0.000773721 0.000772663
5.685 0.000775695 0.000774634
5.68 0.000777674 0.000776611
5.675 0.000779661 0.000778595
5.67 0.000781654 0.000780585
5.665 0.000783654 0.000782583
5.66 0.000785661 0.000784587
5.655 0.000787674 0.000786597
5.65 0.000789695 0.000788615
5.645 0.000791722 0.000790639
5.64 0.000793756 0.00079267
5.635 0.000795797 0.000794709
5.63 0.000797845 0.000796754
5.625 0.0007999 0.000798806
5.62 0.000801962 0.000800865
5.615 0.000804031 0.000802931
5.61 0.000806107 0.000805004
5.605 0.00080819 0.000807085
5.6 0.00081028 0.000809172
5.595 0.000812377 0.000811266
5.59 0.000814482 0.000813368
5.585 0.000816593 0.000815477
5.58 0.000818712 0.000817593
5.575 0.000820839 0.000819716
5.57 0.000822972 0.000821847
5.565 0.000825113 0.000823985
5.56 0.000827262 0.00082613
5.555 0.000829417 0.000828283
5.55 0.00083158 0.000830443
5.545 0.000833751 0.000832611
5.54 0.000835929 0.000834786
5.535 0.000838114 0.000836968
5.53 0.000840307 0.000839158
5.525 0.000842508 0.000841356
5.52 0.000844716 0.000843561
5.515 0.000846932 0.000845774
5.51 0.000849156 0.000847995
5.505 0.000851388 0.000850223
5.5 0.000853627 0.000852459
5.495 0.000855874 0.000854703
5.49 0.000858128 0.000856955
5.485 0.000860391 0.000859214
5.48 0.000862661 0.000861482
5.475 0.00086494 0.000863757
5.47 0.000867226 0.00086604
5.465 0.00086952 0.000868331
5.46 0.000871823 0.000870631
5.455 0.000874133 0.000872938
5.45 0.000876452 0.000875253
5.445 0.000878779 0.000877577
5.44 0.000881113 0.000879908
5.435 0.000883456 0.000882248
5.43 0.000885808 0.000884596
5.425 0.000888167 0.000886953
5.42 0.000890535 0.000889317
5.415 0.000892911 0.00089169
5.41 0.000895296 0.000894071
5.405 0.000897689 0.000896461
5.4 0.00090009 0.000898859
5.395 0.0009025 0.000901266
5.39 0.000904919 0.000903681
5.385 0.000907346 0.000906105
5.38 0.000909781 0.000908537
5.375 0.000912226 0.000910978
5.37 0.000914678 0.000913428
5.365 0.00091714 0.000915886
5.36 0.00091961 0.000918353
5.355 0.00092209 0.000920829
5.35 0.000924578 0.000923313
5.345 0.000927075 0.000925807
5.34 0.000929581 0.000928309
5.335 0.000932095 0.000930821
5.33 0.000934619 0.000933341
5.325 0.000937152 0.00093587
5.32 0.000939694 0.000938409
5.315 0.000942245 0.000940956
5.31 0.000944805 0.000943513
5.305 0.000947374 0.000946078
5.3 0.000949953 0.000948653
5.295 0.00095254 0.000951238
5.29 0.000955138 0.000953831
5.285 0.000957744 0.000956434
5.28 0.00096036 0.000959047
5.275 0.000962985 0.000961668
5.27 0.00096562 0.0009643
5.265 0.000968265 0.00096694
5.26 0.000970918 0.000969591
5.255 0.000973582 0.00097225
5.25 0.000976255 0.00097492
5.245 0.000978938 0.000977599
5.24 0.00098163 0.000980288
5.235 0.000984333 0.000982987
5.23 0.000987045 0.000985695
5.225 0.000989767 0.000988414
5.22 0.000992499 0.000991142
5.215 0.000995241 0.00099388
5.21 0.000997993 0.000996628
5.205 0.00100076 0.000999387
5.2 0.00100353 0.00100215
5.195 0.00100631 0.00100493
5.19 0.0010091 0.00100772
5.185 0.0010119 0.00101052
5.18 0.00101472 0.00101333
5.175 0.00101754 0.00101615
5.17 0.00102037 0.00101898
5.165 0.00102322 0.00102182
5.16 0.00102607 0.00102467
5.155 0.00102894 0.00102753
5.15 0.00103181 0.0010304
5.145 0.0010347 0.00103329
5.14 0.0010376 0.00103618
5.135 0.0010405 0.00103908
5.13 0.00104342 0.001042
5.125 0.00104635 0.00104492
5.12 0.00104929 0.00104786
5.115 0.00105224 0.0010508
5.11 0.00105521 0.00105376
5.105 0.00105818 0.00105673
5.1 0.00106116 0.00105971
5.095 0.00106416 0.0010627
5.09 0.00106716 0.0010657
5.085 0.00107018 0.00106872
5.08 0.00107321 0.00107174
5.075 0.00107625 0.00107478
5.07 0.0010793 0.00107782
5.065 0.00108236 0.00108088
5.06 0.00108544 0.00108395
5.055 0.00108852 0.00108704
5.05 0.00109162 0.00109013
5.045 0.00109473 0.00109323
5.04 0.00109785 0.00109635
5.035 0.00110098 0.00109948
5.03 0.00110413 0.00110262
5.025 0.00110728 0.00110577
5.02 0.00111045 0.00110893
5.015 0.00111363 0.00111211
5.01 0.00111682 0.0011153
5.005 0.00112003 0.0011185
5 0.00112324 0.00112171
4.995 0.00112647 0.00112493
4.99 0.00112971 0.00112817
4.985 0.00113297 0.00113142
4.98 0.00113623 0.00113468
4.975 0.00113951 0.00113795
4.97 0.0011428 0.00114124
4.965 0.0011461 0.00114453
4.96 0.00114942 0.00114784
4.955 0.00115274 0.00115117
4.95 0.00115609 0.0011545
4.945 0.00115944 0.00115785
4.94 0.00116281 0.00116122
4.935 0.00116618 0.00116459
4.93 0.00116958 0.00116798
4.925 0.00117298 0.00117138
4.92 0.0011764 0.00117479
4.915 0.00117983 0.00117822
4.91 0.00118328 0.00118166
4.905 0.00118673 0.00118511
4.9 0.00119021 0.00118858
4.895 0.00119369 0.00119206
4.89 0.00119719 0.00119555
4.885 0.0012007 0.00119906
4.88 0.00120422 0.00120258
4.875 0.00120776 0.00120611
4.87 0.00121132 0.00120966
4.865 0.00121488 0.00121322
4.86 0.00121846 0.0012168
4.855 0.00122206 0.00122038
4.85 0.00122566 0.00122399
4.845 0.00122929 0.0012276
4.84 0.00123292 0.00123124
4.835 0.00123657 0.00123488
4.83 0.00124024 0.00123854
4.825 0.00124392 0.00124222
4.82 0.00124761 0.0012459
4.815 0.00125132 0.00124961
4.81 0.00125504 0.00125332
4.805 0.00125878 0.00125705
4.8 0.00126253 0.0012608
4.795 0.00126629 0.00126456
4.79 0.00127008 0.00126834
4.785 0.00127387 0.00127213
4.78 0.00127768 0.00127594
4.775 0.00128151 0.00127976
4.77 0.00128535 0.00128359
4.765 0.00128921 0.00128744
4.76 0.00129308 0.00129131
4.755 0.00129696 0.00129519
4.75 0.00130087 0.00129909
4.745 0.00130478 0.001303
4.74 0.00130872 0.00130693
4.735 0.00131267 0.00131087
4.73 0.00131663 0.00131483
4.725 0.00132061 0.00131881
4.72 0.00132461 0.0013228
4.715 0.00132862 0.0013268
4.71 0.00133265 0.00133083
4.705 0.00133669 0.00133486
4.7 0.00134075 0.00133892
4.695 0.00134483 0.00134299
4.69 0.00134892 0.00134708
4.685 0.00135303 0.00135118
4.68 0.00135716 0.0013553
4.675 0.0013613 0.00135944
4.67 0.00136546 0.00136359
4.665 0.00136964 0.00136776
4.66 0.00137383 0.00137195
4.655 0.00137804 0.00137615
4.65 0.00138227 0.00138037
4.645 0.00138651 0.00138461
4.64 0.00139077 0.00138887
4.635 0.00139505 0.00139314
4.63 0.00139934 0.00139743
4.625 0.00140366 0.00140174
4.62 0.00140799 0.00140606
4.615 0.00141233 0.0014104
4.61 0.0014167 0.00141476
4.605 0.00142108 0.00141914
4.6 0.00142549 0.00142354
4.595 0.0014299 0.00142795
4.59 0.00143434 0.00143238
4.585 0.0014388 0.00143683
4.58 0.00144327 0.0014413
4.575 0.00144776 0.00144578
4.57 0.00145227 0.00145029
4.565 0.0014568 0.00145481
4.56 0.00146135 0.00145935
4.555 0.00146592 0.00146391
4.55 0.0014705 0.00146849
4.545 0.00147511 0.00147309
4.54 0.00147973 0.0014777
4.535 0.00148437 0.00148234
4.53 0.00148903 0.00148699
4.525 0.00149371 0.00149167
4.52 0.00149841 0.00149636
4.515 0.00150313 0.00150107
4.51 0.00150787 0.00150581
4.505 0.00151263 0.00151056
4.5 0.00151741 0.00151533
4.495 0.0015222 0.00152012
4.49 0.00152702 0.00152493
4.485 0.00153186 0.00152977
4.48 0.00153672 0.00153462
4.475 0.0015416 0.00153949
4.47 0.0015465 0.00154438
4.465 0.00155142 0.00154929
4.46 0.00155635 0.00155423
4.455 0.00156132 0.00155918
4.45 0.0015663 0.00156416
4.445 0.0015713 0.00156915
4.44 0.00157632 0.00157417
4.435 0.00158137 0.00157921
4.43 0.00158643 0.00158426
4.425 0.00159152 0.00158934
4.42 0.00159663 0.00159445
4.415 0.00160176 0.00159957
4.41 0.00160691 0.00160471
4.405 0.00161209 0.00160988
4.4 0.00161728 0.00161507
4.395 0.0016225 0.00162028
4.39 0.00162774 0.00162551
4.385 0.001633 0.00163077
4.38 0.00163828 0.00163604
4.375 0.00164359 0.00164134
4.37 0.00164892 0.00164667
4.365 0.00165427 0.00165201
4.36 0.00165965 0.00165738
4.355 0.00166505 0.00166277
4.35 0.00167047 0.00166818
4.345 0.00167591 0.00167362
4.34 0.00168138 0.00167908
4.335 0.00168687 0.00168456
4.33 0.00169239 0.00169007
4.325 0.00169792 0.0016956
4.32 0.00170349 0.00170116
4.315 0.00170907 0.00170673
4.31 0.00171468 0.00171234
4.305 0.00172032 0.00171796
4.3 0.00172598 0.00172361
4.295 0.00173166 0.00172929
4.29 0.00173737 0.00173499
4.285 0.0017431 0.00174071
4.28 0.00174886 0.00174646
4.275 0.00175464 0.00175224
4.27 0.00176045 0.00175804
4.265 0.00176628 0.00176386
4.26 0.00177214 0.00176971
4.255 0.00177802 0.00177559
4.25 0.00178393 0.00178149
4.245 0.00178987 0.00178742
4.24 0.00179583 0.00179337
4.235 0.00180181 0.00179935
4.23 0.00180783 0.00180536
4.225 0.00181387 0.00181139
4.22 0.00181993 0.00181745
4.215 0.00182603 0.00182353
4.21 0.00183215 0.00182964
4.205 0.00183829 0.00183578
4.2 0.00184447 0.00184195
4.195 0.00185067 0.00184814
4.19 0.0018569 0.00185436
4.185 0.00186315 0.00186061
4.18 0.00186944 0.00186688
4.175 0.00187575 0.00187318
4.17 0.00188209 0.00187951
4.165 0.00188846 0.00188587
4.16 0.00189485 0.00189226
4.155 0.00190128 0.00189868
4.15 0.00190773 0.00190512
4.145 0.00191421 0.00191159
4.14 0.00192072 0.00191809
4.135 0.00192726 0.00192462
4.13 0.00193383 0.00193118
4.125 0.00194043 0.00193777
4.12 0.00194706 0.00194439
4.115 0.00195371 0.00195104
4.11 0.0019604 0.00195772
4.105 0.00196712 0.00196443
4.1 0.00197387 0.00197117
4.095 0.00198064 0.00197794
4.09 0.00198745 0.00198474
4.085 0.00199429 0.00199157
4.08 0.00200116 0.00199843
4.075 0.00200806 0.00200532
4.07 0.002015 0.00201224
4.065 0.00202196 0.00201919
4.06 0.00202896 0.00202618
4.055 0.00203598 0.0020332
4.05 0.00204304 0.00204025
4.045 0.00205013 0.00204733
4.04 0.00205726 0.00205444
4.035 0.00206441 0.00206159
4.03 0.0020716 0.00206877
4.025 0.00207882 0.00207598
4.02 0.00208608 0.00208322
4.015 0.00209337 0.0020905
4.01 0.00210069 0.00209781
4.005 0.00210804 0.00210516
4 0.00211543 0.00211254
3.995 0.00212285 0.00211995
3.99 0.00213031 0.0021274
3.985 0.0021378 0.00213488
3.98 0.00214533 0.00214239
3.975 0.00215289 0.00214994
3.97 0.00216048 0.00215753
3.965 0.00216811 0.00216515
3.96 0.00217578 0.0021728
3.955 0.00218348 0.00218049
3.95 0.00219121 0.00218822
3.945 0.00219899 0.00219598
3.94 0.0022068 0.00220378
3.935 0.00221464 0.00221161
3.93 0.00222252 0.00221948
3.925 0.00223044 0.00222739
3.92 0.0022384 0.00223534
3.915 0.00224639 0.00224332
3.91 0.00225442 0.00225134
3.905 0.00226249 0.00225939
3.9 0.00227059 0.00226749
3.895 0.00227874 0.00227562
3.89 0.00228692 0.00228379
3.885 0.00229514 0.002292
3.88 0.0023034 0.00230025
3.875 0.0023117 0.00230853
3.87 0.00232003 0.00231686
3.865 0.00232841 0.00232523
3.86 0.00233683 0.00233363
3.855 0.00234528 0.00234207
3.85 0.00235378 0.00235056
3.845 0.00236231 0.00235908
3.84 0.00237089 0.00236765
3.835 0.00237951 0.00237625
3.83 0.00238817 0.0023849
3.825 0.00239687 0.00239359
3.82 0.00240561 0.00240232
3.815 0.00241439 0.00241109
3.81 0.00242322 0.0024199
3.805 0.00243208 0.00242876
3.8 0.00244099 0.00243765
3.795 0.00244995 0.00244659
3.79 0.00245894 0.00245558
3.785 0.00246798 0.0024646
3.78 0.00247706 0.00247367
3.775 0.00248619 0.00248279
3.77 0.00249536 0.00249194
3.765 0.00250457 0.00250114
3.76 0.00251383 0.00251039
3.755 0.00252313 0.00251968
3.75 0.00253248 0.00252902
3.745 0.00254188 0.0025384
3.74 0.00255131 0.00254782
3.735 0.0025608 0.0025573
3.73 0.00257033 0.00256681
3.725 0.00257991 0.00257638
3.72 0.00258953 0.00258599
3.715 0.0025992 0.00259565
3.71 0.00260892 0.00260535
3.705 0.00261869 0.00261511
3.7 0.0026285 0.00262491
3.695 0.00263836 0.00263476
3.69 0.00264827 0.00264465
3.685 0.00265823 0.0026546
3.68 0.00266824 0.00266459
3.675 0.0026783 0.00267463
3.67 0.0026884 0.00268473
3.665 0.00269856 0.00269487
3.66 0.00270877 0.00270506
3.655 0.00271902 0.0027153
3.65 0.00272933 0.0027256
3.645 0.00273969 0.00273594
3.64 0.0027501 0.00274634
3.635 0.00276056 0.00275679
3.63 0.00277108 0.00276729
3.625 0.00278164 0.00277784
3.62 0.00279226 0.00278844
3.615 0.00280293 0.0027991
3.61 0.00281366 0.00280981
3.605 0.00282444 0.00282057
3.6 0.00283527 0.00283139
3.595 0.00284615 0.00284226
3.59 0.0028571 0.00285319
3.585 0.00286809 0.00286417
3.58 0.00287915 0.00287521
3.575 0.00289025 0.0028863
3.57 0.00290142 0.00289745
3.565 0.00291263 0.00290865
3.56 0.00292391 0.00291991
3.555 0.00293524 0.00293123
3.55 0.00294663 0.0029426
3.545 0.00295808 0.00295403
3.54 0.00296958 0.00296552
3.535 0.00298115 0.00297707
3.53 0.00299277 0.00298868
3.525 0.00300446 0.00300035
3.52 0.0030162 0.00301207
3.515 0.003028 0.00302386
3.51 0.00303986 0.0030357
3.505 0.00305178 0.00304761
3.5 0.00306376 0.00305957
3.495 0.00307581 0.0030716
3.49 0.00308791 0.00308369
3.485 0.00310008 0.00309584
3.48 0.00311231 0.00310806
3.475 0.00312461 0.00312033
3.47 0.00313697 0.00313268
3.465 0.00314939 0.00314508
3.46 0.00316187 0.00315755
3.455 0.00317442 0.00317008
3.45 0.00318704 0.00318268
3.445 0.00319972 0.00319534
3.44 0.00321246 0.00320806
3.435 0.00322527 0.00322086
3.43 0.00323815 0.00323372
3.425 0.00325109 0.00324665
3.42 0.00326411 0.00325964
3.415 0.00327719 0.00327271
3.41 0.00329034 0.00328584
3.405 0.00330356 0.00329904
3.4 0.00331684 0.0033123
3.395 0.0033302 0.00332564
3.39 0.00334362 0.00333905
3.385 0.00335712 0.00335253
3.38 0.00337069 0.00336607
3.375 0.00338432 0.00337969
3.37 0.00339803 0.00339339
3.365 0.00341182 0.00340715
3.36 0.00342567 0.00342099
3.355 0.0034396 0.0034349
3.35 0.00345361 0.00344888
3.345 0.00346768 0.00346294
3.34 0.00348184 0.00347707
3.335 0.00349606 0.00349128
3.33 0.00351036 0.00350556
3.325 0.00352474 0.00351992
3.32 0.00353919 0.00353435
3.315 0.00355373 0.00354886
3.31 0.00356834 0.00356345
3.305 0.00358302 0.00357812
3.3 0.00359779 0.00359287
3.295 0.00361264 0.0036077
3.29 0.00362756 0.0036226
3.285 0.00364257 0.00363758
3.28 0.00365765 0.00365265
3.275 0.00367282 0.00366779
3.27 0.00368807 0.00368302
3.265 0.0037034 0.00369833
3.26 0.00371881 0.00371372
3.255 0.00373431 0.0037292
3.25 0.00374989 0.00374476
3.245 0.00376556 0.0037604
3.24 0.00378131 0.00377613
3.235 0.00379714 0.00379195
3.23 0.00381307 0.00380785
3.225 0.00382908 0.00382384
3.22 0.00384517 0.00383991
3.215 0.00386135 0.00385607
3.21 0.00387763 0.00387232
3.205 0.00389399 0.00388866
3.2 0.00391044 0.00390509
3.195 0.00392698 0.0039216
3.19 0.00394361 0.00393821
3.185 0.00396033 0.00395492
3.18 0.00397715 0.00397171
3.175 0.00399406 0.00398859
3.17 0.00401106 0.00400557
3.165 0.00402816 0.00402264
3.16 0.00404534 0.00403981
3.155 0.00406263 0.00405707
3.15 0.00408001 0.00407442
3.145 0.00409748 0.00409188
3.14 0.00411506 0.00410943
3.135 0.00413273 0.00412707
3.13 0.0041505 0.00414482
3.125 0.00416837 0.00416267
3.12 0.00418634 0.00418061
3.115 0.00420441 0.00419866
3.11 0.00422258 0.0042168
3.105 0.00424085 0.00423505
3.1 0.00425922 0.0042534
3.095 0.0042777 0.00427185
3.09 0.00429628 0.0042904
3.085 0.00431497 0.00430906
3.08 0.00433376 0.00432783
3.075 0.00435265 0.0043467
3.07 0.00437166 0.00436568
3.065 0.00439077 0.00438476
3.06 0.00440999 0.00440396
3.055 0.00442932 0.00442326
3.05 0.00444876 0.00444267
3.045 0.0044683 0.00446219
3.04 0.00448796 0.00448182
3.035 0.00450773 0.00450156
3.03 0.00452761 0.00452142
3.025 0.00454761 0.00454139
3.02 0.00456772 0.00456147
3.015 0.00458795 0.00458167
3.01 0.00460829 0.00460199
3.005 0.00462875 0.00462242
3 0.00464933 0.00464297
2.995 0.00467002 0.00466363
2.99 0.00469084 0.00468442
2.985 0.00471177 0.00470532
2.98 0.00473282 0.00472634
2.975 0.004754 0.00474749
2.97 0.00477529 0.00476876
2.965 0.00479671 0.00479015
2.96 0.00481826 0.00481166
2.955 0.00483993 0.00483331
2.95 0.00486173 0.00485507
2.945 0.00488365 0.00487697
2.94 0.0049057 0.00489899
2.935 0.00492788 0.00492114
2.93 0.00495019 0.00494341
2.925 0.00497263 0.00496582
2.92 0.00499519 0.00498836
2.915 0.0050179 0.00501103
2.91 0.00504073 0.00503383
2.905 0.0050637 0.00505677
2.9 0.0050868 0.00507984
2.895 0.00511004 0.00510305
2.89 0.00513342 0.0051264
2.885 0.00515694 0.00514988
2.88 0.00518059 0.0051735
2.875 0.00520438 0.00519726
2.87 0.00522832 0.00522116
2.865 0.00525239 0.0052452
2.86 0.00527661 0.00526939
2.855 0.00530097 0.00529371
2.85 0.00532548 0.00531819
2.845 0.00535013 0.00534281
2.84 0.00537493 0.00536757
2.835 0.00539988 0.00539249
2.83 0.00542498 0.00541755
2.825 0.00545023 0.00544277
2.82 0.00547563 0.00546813
2.815 0.00550118 0.00549365
2.81 0.00552688 0.00551931
2.805 0.00555274 0.00554514
2.8 0.00557875 0.00557111
2.795 0.00560492 0.00559725
2.79 0.00563125 0.00562354
2.785 0.00565773 0.00564999
2.78 0.00568438 0.0056766
2.775 0.00571119 0.00570337
2.77 0.00573817 0.00573031
2.765 0.0057653 0.00575741
2.76 0.0057926 0.00578468
2.755 0.00582007 0.0058121
2.75 0.0058477 0.0058397
2.745 0.0058755 0.00586746
2.74 0.00590347 0.00589539
2.735 0.00593161 0.00592349
2.73 0.00595993 0.00595177
2.725 0.00598841 0.00598022
2.72 0.00601708 0.00600884
2.715 0.00604592 0.00603764
2.71 0.00607494 0.00606662
2.705 0.00610413 0.00609578
2.7 0.00613351 0.00612511
2.695 0.00616306 0.00615463
2.69 0.0061928 0.00618432
2.685 0.00622272 0.0062142
2.68 0.00625283 0.00624427
2.675 0.00628312 0.00627452
2.67 0.0063136 0.00630496
2.665 0.00634427 0.00633558
2.66 0.00637513 0.0063664
2.655 0.00640619 0.00639742
2.65 0.00643744 0.00642863
2.645 0.00646889 0.00646003
2.64 0.00650053 0.00649163
2.635 0.00653236 0.00652342
2.63 0.0065644 0.00655541
2.625 0.00659664 0.0065876
2.62 0.00662907 0.00662
2.615 0.00666172 0.00665259
2.61 0.00669456 0.0066854
2.605 0.00672762 0.00671841
2.6 0.00676089 0.00675163
2.595 0.00679437 0.00678506
2.59 0.00682806 0.00681871
2.585 0.00686196 0.00685256
2.58 0.00689608 0.00688663
2.575 0.00693041 0.00692092
2.57 0.00696496 0.00695542
2.565 0.00699972 0.00699014
2.56 0.00703471 0.00702508
2.555 0.00706992 0.00706024
2.55 0.00710536 0.00709563
2.545 0.00714103 0.00713125
2.54 0.00717692 0.0071671
2.535 0.00721305 0.00720317
2.53 0.00724941 0.00723948
2.525 0.007286 0.00727603
2.52 0.00732283 0.0073128
2.515 0.00735989 0.00734981
2.51 0.00739719 0.00738706
2.505 0.00743473 0.00742454
2.5 0.00747251 0.00746227
2.495 0.00751053 0.00750025
2.49 0.0075488 0.00753847
2.485 0.00758733 0.00757694
2.48 0.0076261 0.00761565
2.475 0.00766513 0.00765463
2.47 0.00770441 0.00769386
2.465 0.00774395 0.00773334
2.46 0.00778374 0.00777308
2.455 0.00782379 0.00781307
2.45 0.0078641 0.00785333
2.445 0.00790467 0.00789385
2.44 0.00794551 0.00793463
2.435 0.00798662 0.00797568
2.43 0.008028 0.008017
2.425 0.00806965 0.0080586
2.42 0.00811158 0.00810047
2.415 0.00815378 0.00814261
2.41 0.00819627 0.00818504
2.405 0.00823903 0.00822775
2.4 0.00828208 0.00827073
2.395 0.00832541 0.008314
2.39 0.00836902 0.00835756
2.385 0.00841292 0.0084014
2.38 0.00845711 0.00844553
2.375 0.0085016 0.00848996
2.37 0.00854639 0.00853468
2.365 0.00859147 0.0085797
2.36 0.00863686 0.00862502
2.355 0.00868255 0.00867065
2.35 0.00872855 0.00871659
2.345 0.00877485 0.00876283
2.34 0.00882147 0.00880938
2.335 0.00886839 0.00885624
2.33 0.00891563 0.00890341
2.325 0.00896318 0.0089509
2.32 0.00901106 0.00899871
2.315 0.00905925 0.00904684
2.31 0.00910778 0.0090953
2.305 0.00915663 0.00914408
2.3 0.00920581 0.0091932
2.295 0.00925533 0.00924265
2.29 0.00930519 0.00929244
2.285 0.00935538 0.00934257
2.28 0.00940592 0.00939303
2.275 0.00945679 0.00944383
2.27 0.00950801 0.00949498
2.265 0.00955957 0.00954647
2.26 0.00961149 0.00959832
2.255 0.00966376 0.00965052
2.25 0.00971639 0.00970307
2.245 0.00976938 0.00975599
2.24 0.00982273 0.00980927
2.235 0.00987645 0.00986292
2.23 0.00993055 0.00991694
2.225 0.00998502 0.00997133
2.22 0.0100399 0.0100261
2.215 0.0100951 0.0100812
2.21 0.0101507 0.0101368
2.205 0.0102066 0.0101926
2.2 0.010263 0.0102489
2.195 0.0103197 0.0103056
2.19 0.0103769 0.0103627
2.185 0.0104344 0.0104201
2.18 0.0104924 0.010478
2.175 0.0105507 0.0105362
2.17 0.0106095 0.0105949
2.165 0.0106686 0.010654
2.16 0.0107282 0.0107135
2.155 0.0107882 0.0107734
2.15 0.0108486 0.0108337
2.145 0.0109094 0.0108945
2.14 0.0109707 0.0109556
2.135 0.0110323 0.0110172
2.13 0.0110944 0.0110792
2.125 0.011157 0.0111417
2.12 0.01122 0.0112046
2.115 0.0112834 0.0112679
2.11 0.0113473 0.0113317
2.105 0.0114116 0.0113959
2.1 0.0114764 0.0114606
2.095 0.0115416 0.0115258
2.09 0.0116073 0.0115914
2.085 0.0116735 0.0116575
2.08 0.0117401 0.011724
2.075 0.0118072 0.011791
2.07 0.0118747 0.0118585
2.065 0.0119428 0.0119264
2.06 0.0120113 0.0119948
2.055 0.0120803 0.0120638
2.05 0.0121498 0.0121332
2.045 0.0122198 0.0122031
2.04 0.0122904 0.0122735
2.035 0.0123614 0.0123444
2.03 0.0124329 0.0124158
2.025 0.0125049 0.0124878
2.02 0.0125775 0.0125602
2.015 0.0126505 0.0126332
2.01 0.0127241 0.0127066
2.005 0.0127982 0.0127806
2 0.0128728 0.0128552
1.995 0.012948 0.0129302
1.99 0.0130237 0.0130058
1.985 0.0131 0.013082
1.98 0.0131768 0.0131587
1.975 0.0132541 0.013236
1.97 0.0133321 0.0133138
1.965 0.0134105 0.0133921
1.96 0.0134896 0.0134711
1.955 0.0135692 0.0135506
1.95 0.0136494 0.0136307
1.945 0.0137301 0.0137113
1.94 0.0138115 0.0137925
1.935 0.0138934 0.0138744
1.93 0.013976 0.0139568
1.925 0.0140591 0.0140398
1.92 0.0141428 0.0141234
1.915 0.0142272 0.0142077
1.91 0.0143122 0.0142925
1.905 0.0143977 0.014378
1.9 0.0144839 0.0144641
1.895 0.0145708 0.0145508
1.89 0.0146582 0.0146381
1.885 0.0147463 0.0147261
1.88 0.014835 0.0148147
1.875 0.0149244 0.0149039
1.87 0.0150144 0.0149938
1.865 0.0151051 0.0150844
1.86 0.0151965 0.0151756
1.855 0.0152885 0.0152675
1.85 0.0153812 0.0153601
1.845 0.0154746 0.0154533
1.84 0.0155686 0.0155473
1.835 0.0156634 0.0156419
1.83 0.0157588 0.0157372
1.825 0.0158549 0.0158332
1.82 0.0159518 0.0159299
1.815 0.0160493 0.0160273
1.81 0.0161476 0.0161254
1.805 0.0162466 0.0162242
1.8 0.0163463 0.0163238
1.795 0.0164467 0.0164241
1.79 0.0165479 0.0165251
1.785 0.0166498 0.0166269
1.78 0.0167525 0.0167295
1.775 0.0168559 0.0168328
1.77 0.0169601 0.0169368
1.765 0.0170651 0.0170416
1.76 0.0171708 0.0171472
1.755 0.0172773 0.0172535
1.75 0.0173845 0.0173606
1.745 0.0174926 0.0174686
1.74 0.0176014 0.0175772
1.735 0.0177111 0.0176867
1.73 0.0178215 0.017797
1.725 0.0179328 0.0179082
1.72 0.0180449 0.0180201
1.715 0.0181578 0.0181329
1.71 0.0182716 0.0182465
1.705 0.0183862 0.0183609
1.7 0.0185016 0.0184762
1.695 0.0186178 0.0185922
1.69 0.0187349 0.0187092
1.685 0.0188529 0.018827
1.68 0.0189717 0.0189456
1.675 0.0190914 0.0190652
1.67 0.019212 0.0191856
1.665 0.0193334 0.0193068
1.66 0.0194558 0.019429
1.655 0.019579 0.0195521
1.65 0.0197032 0.0196761
1.645 0.0198282 0.019801
1.64 0.0199542 0.0199267
1.635 0.0200811 0.0200534
1.63 0.0202088 0.0201811
1.625 0.0203376 0.0203096
1.62 0.0204672 0.0204391
1.615 0.0205978 0.0205695
1.61 0.0207293 0.0207008
1.605 0.0208618 0.0208331
1.6 0.0209952 0.0209663
1.595 0.0211296 0.0211005
1.59 0.021265 0.0212357
1.585 0.0214013 0.0213719
1.58 0.0215386 0.021509
1.575 0.021677 0.0216471
1.57 0.0218163 0.0217863
1.565 0.0219566 0.0219264
1.56 0.0220979 0.0220675
1.555 0.0222402 0.0222095
1.55 0.0223834 0.0223526
1.545 0.0225278 0.0224967
1.54 0.0226731 0.0226419
1.535 0.0228194 0.022788
1.53 0.0229668 0.0229352
1.525 0.0231152 0.0230834
1.52 0.0232646 0.0232326
1.515 0.0234151 0.0233829
1.51 0.0235667 0.0235342
1.505 0.0237193 0.0236866
1.5 0.023873 0.0238401
1.495 0.0240277 0.0239946
1.49 0.0241834 0.0241501
1.485 0.0243403 0.0243067
1.48 0.0244982 0.0244644
1.475 0.0246571 0.0246231
1.47 0.0248171 0.0247829
1.465 0.0249782 0.0249438
1.46 0.0251404 0.0251057
1.455 0.0253036 0.0252688
1.45 0.025468 0.0254329
1.445 0.0256334 0.0255981
1.44 0.0257999 0.0257643
1.435 0.0259675 0.0259317
1.43 0.0261362 0.0261002
1.425 0.026306 0.0262698
1.42 0.0264769 0.0264404
1.415 0.0266488 0.0266121
1.41 0.0268218 0.0267848
1.405 0.0269959 0.0269587
1.4 0.0271711 0.0271336
1.395 0.0273474 0.0273096
1.39 0.0275247 0.0274867
1.385 0.0277031 0.0276649
1.38 0.0278826 0.0278441
1.375 0.0280631 0.0280244
1.37 0.0282447 0.0282057
1.365 0.0284274 0.0283881
1.36 0.0286111 0.0285716
1.355 0.0287959 0.0287562
1.35 0.0289817 0.0289417
1.345 0.0291686 0.0291283
1.34 0.0293565 0.0293159
1.335 0.0295453 0.0295045
1.33 0.0297352 0.0296941
1.325 0.0299261 0.0298847
1.32 0.0301179 0.0300763
1.315 0.0303107 0.0302688
1.31 0.0305045 0.0304623
1.305 0.0306992 0.0306567
1.3 0.0308948 0.0308521
1.295 0.0310914 0.0310484
1.29 0.0312888 0.0312455
1.285 0.0314871 0.0314436
1.28 0.0316864 0.0316425
1.275 0.0318864 0.0318423
1.27 0.0320873 0.0320429
1.265 0.0322889 0.0322442
1.26 0.0324913 0.0324463
1.255 0.0326944 0.0326492
1.25 0.0328983 0.0328527
1.245 0.0331028 0.033057
1.24 0.033308 0.0332619
1.235 0.0335138 0.0334674
1.23 0.0337202 0.0336734
1.225 0.0339271 0.0338801
1.22 0.0341345 0.0340872
1.215 0.0343425 0.0342949
1.21 0.0345508 0.0345029
1.205 0.0347596 0.0347114
1.2 0.0349687 0.0349202
1.195 0.0351781 0.0351293
1.19 0.0353878 0.0353387
1.185 0.0355977 0.0355483
1.18 0.0358076 0.0357579
1.175 0.0360177 0.0359677
1.17 0.0362278 0.0361775
1.165 0.0364378 0.0363872
1.16 0.0366477 0.0365968
1.155 0.0368574 0.0368062
1.15 0.0370669 0.0370153
1.145 0.037276 0.0372242
1.14 0.0374847 0.0374326
1.135 0.0376929 0.0376405
1.13 0.0379006 0.0378479
1.125 0.0381076 0.0380546
1.12 0.0383138 0.0382605
1.115 0.0385192 0.0384656
1.11 0.0387236 0.0386697
1.105 0.0389269 0.0388727
1.1 0.0391291 0.0390746
1.095 0.03933 0.0392751
1.09 0.0395294 0.0394743
1.085 0.0397273 0.0396719
1.08 0.0399235 0.0398678
1.075 0.0401179 0.0400619
1.07 0.0403103 0.0402541
1.065 0.0405007 0.0404441
1.06 0.0406888 0.0406319
1.055 0.0408745 0.0408174
1.05 0.0410576 0.0410002
1.045 0.041238 0.0411803
1.04 0.0414155 0.0413576
1.035 0.0415899 0.0415317
1.03 0.041761 0.0417025
1.025 0.0419286 0.0418699
1.02 0.0420926 0.0420337
1.015 0.0422527 0.0421935
1.01 0.0424087 0.0423493
1.005 0.0425604 0.0425007
1 0.0427075 0.0426476
0.995 0.0428499 0.0427898
0.99 0.0429872 0.0429268
0.985 0.0431192 0.0430587
0.98 0.0432457 0.043185
0.975 0.0433664 0.0433055
0.97 0.043481 0.0434199
0.965 0.0435893 0.043528
0.96 0.0436909 0.0436294
0.955 0.0437856 0.0437239
0.95 0.043873 0.0438112
0.945 0.0439529 0.043891
0.94 0.044025 0.0439629
0.935 0.0440888 0.0440266
0.93 0.0441442 0.0440818
0.925 0.0441907 0.0441282
0.92 0.044228 0.0441655
0.915 0.0442558 0.0441932
0.91 0.0442737 0.044211
0.905 0.0442813 0.0442186
0.9 0.0442783 0.0442156
0.895 0.0442644 0.0442016
0.89 0.0442391 0.0441763
0.885 0.044202 0.0441392
0.88 0.0441529 0.0440901
0.875 0.0440913 0.0440286
0.87 0.0440169 0.0439542
0.865 0.0439292 0.0438666
0.86 0.0438279 0.0437654
0.855 0.0437127 0.0436503
0.85 0.0435831 0.0435209
0.845 0.0434389 0.0433768
0.84 0.0432796 0.0432176
0.835 0.0431049 0.0430431
0.83 0.0429144 0.0428529
0.825 0.0427079 0.0426466
0.82 0.042485 0.0424239
0.815 0.0422453 0.0421846
0.81 0.0419887 0.0419283
0.805 0.0417148 0.0416547
0.8 0.0414234 0.0413636
0.795 0.0411142 0.0410548
0.79 0.0407871 0.0407281
0.785 0.0404418 0.0403832
0.78 0.0400781 0.04002
0.775 0.039696 0.0396384
0.77 0.0392954 0.0392382
0.765 0.0388761 0.0388195
0.76 0.0384382 0.0383821
0.755 0.0379816 0.0379261
0.75 0.0375063 0.0374514
0.745 0.0370125 0.0369583
0.74 0.0365003 0.0364467
0.735 0.0359698 0.0359169
0.73 0.0354212 0.035369
0.725 0.0348548 0.0348034
0.72 0.034271 0.0342203
0.715 0.03367 0.03362
0.71 0.0330522 0.0330031
0.705 0.0324181 0.0323698
0.7 0.0317683 0.0317209
0.695 0.0311033 0.0310567
0.69 0.0304236 0.030378
0.685 0.0297301 0.0296853
0.68 0.0290233 0.0289795
0.675 0.0283041 0.0282612
0.67 0.0275732 0.0275314
0.665 0.0268317 0.0267908
0.66 0.0260803 0.0260404
0.655 0.0253201 0.0252812
0.65 0.0245521 0.0245142
0.645 0.0237773 0.0237405
0.64 0.0229969 0.0229611
0.635 0.0222119 0.0221773
0.63 0.0214236 0.02139
0.625 0.0206332 0.0206007
0.62 0.0198419 0.0198105
0.615 0.019051 0.0190206
0.61 0.0182616 0.0182323
0.605 0.0174752 0.017447
0.6 0.016693 0.0166659
0.595 0.0159163 0.0158903
0.59 0.0151465 0.0151215
0.585 0.0143848 0.0143608
0.58 0.0136324 0.0136095
0.575 0.0128908 0.0128689
0.57 0.0121611 0.0121402
0.565 0.0114445 0.0114246
0.56 0.0107423 0.0107234
0.555 0.0100555 0.0100376
0.55 0.00938542 0.00936846
0.545 0.00873296 0.00871692
0.54 0.00809918 0.00808405
0.535 0.00748504 0.00747078
0.53 0.00689142 0.00687801
0.525 0.00631915 0.00630656
0.52 0.00576899 0.00575719
0.515 0.00524162 0.00523059
0.51 0.00473764 0.00472735
0.505 0.00425759 0.004248
0.5 0.00380189 0.00379298
0.495 0.00337092 0.00336265
0.49 0.00296494 0.00295727
0.485 0.00258413 0.00257704
0.48 0.00222858 0.00222203
0.475 0.00189829 0.00189225
0.47 0.00159317 0.0015876
0.465 0.00131303 0.0013079
0.46 0.00105761 0.00105289
0.455 0.000826528 0.000822182
0.45 0.000619346 0.000615342
0.445 0.000435523 0.00043183
0.44 0.000274437 0.000271024
0.435 0.000135388 0.000132224
0.43 1.7596e-05 1.46529e-05
0.425 -7.97899e-05 -8.25406e-05
0.42 -0.00015769 -0.000160275
0.415 -0.000217088 -0.000219534
0.41 -0.000259026 -0.000261356
0.405 -0.000284595 -0.000286833
0.4 -0.000294933 -0.0002971
0.395 -0.000291216 -0.000293332
0.39 -0.000274649 -0.000276733
0.385 -0.000246459 -0.000248529
0.38 -0.000207889 -0.000209958
0.375 -0.000160183 -0.000162265
0.37 -0.000104585 -0.000106692
0.365 -4.23261e-05 -4.44688e-05
0.36 2.53835e-05 2.3197e-05
0.355 9.73643e-05 9.5127e-05
0.35 0.000172475 0.000170182
0.345 0.000249623 0.000247269
0.34 0.000327767 0.000325352
0.335 0.000405932 0.000403453
0.33 0.000483209 0.000480667
0.325 0.000558763 0.00055616
0.32 0.00063184 0.000629177
0.315 0.000701767 0.000699049
0.31 0.000767957 0.000765187
0.305 0.000829908 0.000827093
0.3 0.000887208 0.000884353
0.295 0.000939526 0.000936638
0.29 0.000986618 0.000983703
0.285 0.00102832 0.00102538
0.28 0.00106453 0.00106158
0.275 0.00109524 0.00109229
0.27 0.00112048 0.00111753
0.265 0.00114036 0.00113742
0.26 0.00115502 0.00115209
0.255 0.00116464 0.00116174
0.25 0.00116946 0.00116659
0.245 0.00116973 0.00116689
0.24 0.00116571 0.00116292
0.235 0.00115769 0.00115495
0.23 0.00114597 0.00114328
0.225 0.00113085 0.00112822
0.22 0.00111261 0.00111005
0.215 0.00109156 0.00108906
0.21 0.00106798 0.00106555
0.205 0.00104215 0.00103979
0.2 0.00101432 0.00101204
0.195 0.000984749 0.000982544
0.19 0.000953678 0.000951552
0.185 0.000921329 0.000919285
0.18 0.000887916 0.000885954
0.175 0.000853637 0.000851757
0.17 0.000818678 0.000816882
0.165 0.000783213 0.000781501
0.16 0.000747407 0.000745778
0.155 0.00071141 0.000709865
0.15 0.000675366 0.000673902
0.145 0.000639405 0.000638024
0.14 0.000603653 0.000602353
0.135 0.000568225 0.000567004
0.13 0.000533228 0.000532085
0.125 0.000498763 0.000497697
0.12 0.000464925 0.000463933
0.115 0.0004318 0.000430881
0.11 0.000399471 0.000398623
0.105 0.000368014 0.000367235
0.1 0.000337502 0.000336789
0.095 0.000308 0.00030735
0.09 0.00027957 0.000278983
0.085 0.000252273 0.000251743
0.08 0.00022616 0.000225686
0.075 0.000201283 0.000200862
0.07 0.000177688 0.000177318
0.065 0.00015542 0.000155097
0.06 0.000134517 0.000134238
0.055 0.000115018 0.00011478
0.05 9.69544e-05 9.67552e-05
0.045 8.03578e-05 8.01939e-05
0.04 6.52582e-05 6.51263e-05
0.035 5.17153e-05 5.1612e-05
0.03 4.00105e-05 3.99316e-05
0.025 3.10774e-05 3.10166e-05
0.02 2.52429e-05 2.51933e-05
0.015 1.75341e-05 1.74993e-05
0.01 3.65127e-06 3.64398e-06
0.005 -4.23917e-06 -4.23071e-06
-1.63468e-13 -6.62015e-09 -6.60693e-09


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.5Nc1Classic/GApOneLoop.txt <==
-22.3723 -0.00200117 4.48195e-05
-22.1768 -0.00203666 4.60182e-05
-22.0165 -0.00206648 4.70332e-05
-21.8747 -0.00209341 4.79566e-05
-21.7448 -0.00211853 4.88231e-05
-21.6237 -0.00214237 4.96503e-05
-21.5093 -0.00216526 5.04488e-05
-21.4004 -0.0021874 5.12256e-05
-21.2959 -0.00220896 5.19853e-05
-21.1952 -0.00223003 5.27316e-05
-21.0979 -0.00225069 5.3467e-05
-21.0034 -0.00227102 5.41937e-05
-20.9115 -0.00229106 5.49135e-05
-20.8219 -0.00231086 5.56275e-05
-20.7344 -0.00233045 5.6337e-05
-20.6487 -0.00234986 5.70429e-05
-20.5648 -0.00236911 5.77461e-05
-20.4825 -0.00238823 5.84472e-05
-20.4016 -0.00240723 5.91469e-05
-20.3222 -0.00242613 5.98457e-05
-20.244 -0.00244495 6.05442e-05
-20.1669 -0.0024637 6.12426e-05
-20.091 -0.00248239 6.19415e-05
-20.0162 -0.00250103 6.26412e-05
-19.9423 -0.00251962 6.3342e-05
-19.8694 -0.00253819 6.40441e-05
-19.7974 -0.00255673 6.4748e-05
-19.7262 -0.00257526 6.54538e-05
-19.6558 -0.00259377 6.61617e-05
-19.5862 -0.00261228 6.68721e-05
-19.5173 -0.0026308 6.7585e-05
-19.4491 -0.00264932 6.83008e-05
-19.3816 -0.00266785 6.90195e-05
-19.3147 -0.0026864 6.97414e-05
-19.2484 -0.00270497 7.04666e-05
-19.1828 -0.00272356 7.11953e-05
-19.1177 -0.00274218 7.19277e-05
-19.0531 -0.00276084 7.26639e-05
-18.9891 -0.00277953 7.3404e-05
-18.9255 -0.00279826 7.41482e-05
-18.8625 -0.00281704 7.48967e-05
-18.8 -0.00283586 7.56494e-05
-18.7379 -0.00285473 7.64067e-05
-18.6762 -0.00287365 7.71686e-05
-18.615 -0.00289263 7.79352e-05
-18.5542 -0.00291166 7.87067e-05
-18.4938 -0.00293076 7.94832e-05
-18.4338 -0.00294991 8.02647e-05
-18.3742 -0.00296913 8.10515e-05
-18.3149 -0.00298842 8.18436e-05
-18.256 -0.00300778 8.26411e-05
-18.1975 -0.00302721 8.34442e-05
-18.1393 -0.00304671 8.42529e-05
-18.0815 -0.00306629 8.50674e-05
-18.0239 -0.00308594 8.58878e-05
-17.9667 -0.00310568 8.67142e-05
-17.9098 -0.0031255 8.75467e-05
-17.8532 -0.0031454 8.83853e-05
-17.7969 -0.00316539 8.92303e-05
-17.7408 -0.00318546 9.00818e-05
-17.6851 -0.00320563 9.09397e-05
-17.6296 -0.00322589 9.18043e-05
-17.5744 -0.00324624 9.26757e-05
-17.5195 -0.00326668 9.35539e-05
-17.4648 -0.00328723 9.44391e-05
-17.4104 -0.00330787 9.53313e-05
-17.3562 -0.00332861 9.62307e-05
-17.3022 -0.00334946 9.71375e-05
-17.2485 -0.00337041 9.80516e-05
-17.195 -0.00339147 9.89732e-05
-17.1418 -0.00341263 9.99025e-05
-17.0887 -0.0034339 0.00010084
-17.0359 -0.00345529 0.000101784
-16.9833 -0.00347679 0.000102737
-16.9309 -0.0034984 0.000103698
-16.8787 -0.00352013 0.000104667
-16.8268 -0.00354198 0.000105645
-16.775 -0.00356394 0.000106631
-16.7234 -0.00358603 0.000107625
-16.672 -0.00360825 0.000108628
-16.6208 -0.00363058 0.00010964
-16.5697 -0.00365305 0.000110661
-16.5189 -0.00367564 0.000111691
-16.4682 -0.00369836 0.00011273
-16.4177 -0.00372122 0.000113778
-16.3674 -0.00374421 0.000114836
-16.3172 -0.00376734 0.000115903
-16.2672 -0.0037906 0.00011698
-16.2174 -0.003814 0.000118067
-16.1677 -0.00383754 0.000119164
-16.1182 -0.00386123 0.00012027
-16.0689 -0.00388506 0.000121387
-16.0197 -0.00390903 0.000122515
-15.9706 -0.00393316 0.000123652
-15.9217 -0.00395743 0.000124801
-15.873 -0.00398186 0.00012596
-15.8243 -0.00400644 0.00012713
-15.7759 -0.00403117 0.000128312
-15.7276 -0.00405606 0.000129504
-15.6794 -0.00408112 0.000130708
-15.6313 -0.00410633 0.000131923
-15.5834 -0.00413171 0.00013315
-15.5356 -0.00415725 0.000134389
-15.488 -0.00418296 0.00013564
-15.4404 -0.00420883 0.000136903
-15.393 -0.00423488 0.000138178
-15.3458 -0.0042611 0.000139466
-15.2986 -0.0042875 0.000140766
-15.2516 -0.00431407 0.000142079
-15.2047 -0.00434083 0.000143405
-15.1579 -0.00436776 0.000144745
-15.1112 -0.00439488 0.000146098
-15.0647 -0.00442218 0.000147464
-15.0182 -0.00444967 0.000148844
-14.9719 -0.00447735 0.000150237
-14.9257 -0.00450522 0.000151645
-14.8796 -0.00453329 0.000153067
-14.8336 -0.00456155 0.000154504
-14.7877 -0.00459002 0.000155955
-14.7419 -0.00461868 0.000157421
-14.6962 -0.00464754 0.000158902
-14.6506 -0.00467662 0.000160399
-14.6052 -0.0047059 0.00016191
-14.5598 -0.00473539 0.000163438
-14.5145 -0.00476509 0.000164981
-14.4693 -0.00479501 0.000166541
-14.4243 -0.00482514 0.000168117
-14.3793 -0.0048555 0.000169709
-14.3344 -0.00488608 0.000171318
-14.2896 -0.00491688 0.000172944
-14.2449 -0.00494791 0.000174587
-14.2003 -0.00497917 0.000176248
-14.1558 -0.00501067 0.000177927
-14.1113 -0.0050424 0.000179623
-14.067 -0.00507437 0.000181338
-14.0227 -0.00510658 0.000183071
-13.9786 -0.00513903 0.000184823
-13.9345 -0.00517173 0.000186594
-13.8905 -0.00520469 0.000188384
-13.8466 -0.00523789 0.000190194
-13.8028 -0.00527135 0.000192024
-13.759 -0.00530506 0.000193873
-13.7153 -0.00533904 0.000195743
-13.6718 -0.00537329 0.000197634
-13.6283 -0.0054078 0.000199545
-13.5848 -0.00544258 0.000201478
-13.5415 -0.00547763 0.000203433
-13.4982 -0.00551296 0.000205409
-13.455 -0.00554857 0.000207407
-13.4119 -0.00558447 0.000209428
-13.3689 -0.00562065 0.000211472
-13.3259 -0.00565712 0.000213538
-13.283 -0.00569389 0.000215629
-13.2402 -0.00573095 0.000217743
-13.1974 -0.00576831 0.000219881
-13.1547 -0.00580598 0.000222044
-13.1121 -0.00584395 0.000224231
-13.0696 -0.00588224 0.000226444
-13.0271 -0.00592084 0.000228682
-12.9847 -0.00595976 0.000230947
-12.9424 -0.005999 0.000233237
-12.9001 -0.00603857 0.000235555
-12.8579 -0.00607847 0.000237899
-12.8158 -0.0061187 0.000240272
-12.7737 -0.00615927 0.000242672
-12.7317 -0.00620018 0.0002451
-12.6898 -0.00624144 0.000247557
-12.6479 -0.00628305 0.000250044
-12.6061 -0.00632501 0.00025256
-12.5643 -0.00636734 0.000255106
-12.5226 -0.00641002 0.000257683
-12.481 -0.00645308 0.000260291
-12.4394 -0.0064965 0.000262931
-12.3979 -0.00654031 0.000265602
-12.3565 -0.00658449 0.000268306
-12.3151 -0.00662906 0.000271043
-12.2738 -0.00667403 0.000273813
-12.2325 -0.00671938 0.000276617
-12.1913 -0.00676514 0.000279456
-12.1501 -0.00681131 0.00028233
-12.109 -0.00685788 0.00028524
-12.068 -0.00690488 0.000288185
-12.027 -0.00695229 0.000291168
-11.986 -0.00700013 0.000294187
-11.9452 -0.0070484 0.000297245
-11.9043 -0.00709711 0.000300341
-11.8636 -0.00714626 0.000303476
-11.8228 -0.00719586 0.000306651
-11.7822 -0.00724591 0.000309867
-11.7415 -0.00729643 0.000313123
-11.701 -0.00734741 0.000316421
-11.6605 -0.00739886 0.000319761
-11.62 -0.00745079 0.000323145
-11.5796 -0.0075032 0.000326572
-11.5392 -0.0075561 0.000330043
-11.4989 -0.00760951 0.00033356
-11.4587 -0.00766341 0.000337122
-11.4184 -0.00771782 0.000340731
-11.3783 -0.00777275 0.000344388
-11.3381 -0.0078282 0.000348092
-11.2981 -0.00788419 0.000351846
-11.2581 -0.00794071 0.000355649
-11.2181 -0.00799777 0.000359503
-11.1781 -0.00805539 0.000363409
-11.1383 -0.00811356 0.000367367
-11.0984 -0.0081723 0.000371378
-11.0586 -0.00823162 0.000375443
-11.0189 -0.00829151 0.000379563
-10.9792 -0.008352 0.000383739
-10.9395 -0.00841308 0.000387972
-10.8999 -0.00847477 0.000392263
-10.8603 -0.00853707 0.000396613
-10.8208 -0.0086 0.000401022
-10.7813 -0.00866355 0.000405493
-10.7418 -0.00872774 0.000410025
-10.7024 -0.00879259 0.000414621
-10.6631 -0.00885809 0.00041928
-10.6238 -0.00892425 0.000424005
-10.5845 -0.00899109 0.000428797
-10.5452 -0.00905862 0.000433656
-10.506 -0.00912684 0.000438583
-10.4669 -0.00919577 0.000443581
-10.4278 -0.00926541 0.00044865
-10.3887 -0.00933577 0.000453791
-10.3496 -0.00940687 0.000459007
-10.3106 -0.00947872 0.000464297
-10.2717 -0.00955132 0.000469664
-10.2328 -0.00962469 0.000475109
-10.1939 -0.00969883 0.000480633
-10.155 -0.00977377 0.000486238
-10.1162 -0.0098495 0.000491925
-10.0774 -0.00992605 0.000497695
-10.0387 -0.0100034 0.000503552
-10 -0.0100816 0.000509494
-9.96134 -0.0101607 0.000515526
-9.92271 -0.0102406 0.000521647
-9.88412 -0.0103214 0.000527861
-9.84557 -0.0104031 0.000534168
-9.80704 -0.0104857 0.00054057
-9.76856 -0.0105691 0.000547069
-9.73011 -0.0106536 0.000553667
-9.69169 -0.0107389 0.000560366
-9.65331 -0.0108252 0.000567168
-9.61496 -0.0109125 0.000574075
-9.57664 -0.0110008 0.000581088
-9.53836 -0.0110901 0.00058821
-9.50011 -0.0111804 0.000595443
-9.46189 -0.0112717 0.000602789
-9.42371 -0.011364 0.000610251
-9.38556 -0.0114575 0.00061783
-9.34744 -0.011552 0.000625529
-9.30935 -0.0116476 0.000633351
-9.2713 -0.0117443 0.000641297
-9.23327 -0.0118422 0.00064937
-9.19528 -0.0119412 0.000657573
-9.15732 -0.0120413 0.000665909
-9.11939 -0.0121427 0.000674379
-9.08149 -0.0122453 0.000682988
-9.04362 -0.0123491 0.000691737
-9.00578 -0.0124541 0.000700629
-8.96797 -0.0125604 0.000709668
-8.93019 -0.012668 0.000718857
-8.89244 -0.0127769 0.000728198
-8.85471 -0.0128871 0.000737694
-8.81702 -0.0129987 0.00074735
-8.77936 -0.0131116 0.000757169
-8.74172 -0.013226 0.000767152
-8.70412 -0.0133417 0.000777306
-8.66654 -0.013459 0.000787632
-8.62899 -0.0135776 0.000798135
-8.59146 -0.0136978 0.000808818
-8.55397 -0.0138195 0.000819685
-8.5165 -0.0139427 0.000830741
-8.47906 -0.0140675 0.000841989
-8.44165 -0.0141939 0.000853433
-8.40426 -0.014322 0.000865078
-8.3669 -0.0144516 0.000876929
-8.32956 -0.014583 0.000888989
-8.29226 -0.0147161 0.000901264
-8.25497 -0.0148509 0.000913758
-8.21772 -0.0149875 0.000926477
-8.18049 -0.0151259 0.000939424
-8.14328 -0.0152661 0.000952606
-8.1061 -0.0154082 0.000966028
-8.06895 -0.0155522 0.000979694
-8.03182 -0.0156981 0.000993612
-7.99471 -0.0158461 0.00100779
-7.95763 -0.015996 0.00102222
-7.92058 -0.016148 0.00103693
-7.88355 -0.016302 0.00105191
-7.84654 -0.0164582 0.00106717
-7.80955 -0.0166165 0.00108272
-7.77259 -0.0167771 0.00109857
-7.73566 -0.0169399 0.00111471
-7.69874 -0.0171049 0.00113117
-7.66185 -0.0172723 0.00114794
-7.62498 -0.0174421 0.00116504
-7.58814 -0.0176143 0.00118247
-7.55132 -0.017789 0.00120024
-7.51452 -0.0179661 0.00121835
-7.47774 -0.0181459 0.00123683
-7.44099 -0.0183282 0.00125567
-7.40425 -0.0185132 0.00127488
-7.36754 -0.018701 0.00129448
-7.33085 -0.0188915 0.00131448
-7.29418 -0.0190848 0.00133488
-7.25754 -0.019281 0.00135569
-7.22091 -0.0194802 0.00137693
-7.18431 -0.0196823 0.0013986
-7.14772 -0.0198875 0.00142073
-7.11116 -0.0200959 0.00144331
-7.07462 -0.0203074 0.00146636
-7.0381 -0.0205222 0.00148989
-7.00159 -0.0207403 0.00151392
-6.96511 -0.0209618 0.00153846
-6.92865 -0.0211867 0.00156353
-6.89221 -0.0214152 0.00158913
-6.85579 -0.0216473 0.00161528
-6.81938 -0.0218831 0.00164199
-6.783 -0.0221227 0.00166929
-6.74664 -0.0223661 0.00169719
-6.71029 -0.0226134 0.0017257
-6.67397 -0.0228648 0.00175484
-6.63766 -0.0231202 0.00178463
-6.60137 -0.0233799 0.00181509
-6.5651 -0.0236438 0.00184623
-6.52885 -0.0239121 0.00187808
-6.49262 -0.0241849 0.00191065
-6.4564 -0.0244623 0.00194397
-6.42021 -0.0247444 0.00197806
-6.38403 -0.0250313 0.00201294
-6.34786 -0.0253231 0.00204863
-6.31172 -0.0256199 0.00208516
-6.27559 -0.0259218 0.00212255
-6.23949 -0.026229 0.00216083
-6.20339 -0.0265416 0.00220002
-6.16732 -0.0268597 0.00224016
-6.13126 -0.0271834 0.00228127
-6.09522 -0.0275129 0.00232337
-6.05919 -0.0278483 0.00236651
-6.02319 -0.0281898 0.00241071
-5.9872 -0.0285375 0.00245601
-5.95122 -0.0288915 0.00250243
-5.91526 -0.029252 0.00255002
-5.87932 -0.0296193 0.00259882
-5.84339 -0.0299933 0.00264886
-5.80748 -0.0303744 0.00270018
-5.77158 -0.0307627 0.00275282
-5.7357 -0.0311583 0.00280683
-5.69984 -0.0315616 0.00286224
-5.66399 -0.0319726 0.00291912
-5.62815 -0.0323915 0.0029775
-5.59233 -0.0328186 0.00303744
-5.55653 -0.0332541 0.00309899
-5.52074 -0.0336983 0.00316221
-5.48497 -0.0341513 0.00322714
-5.4492 -0.0346133 0.00329386
-5.41346 -0.0350847 0.00336242
-5.37773 -0.0355657 0.00343288
-5.34201 -0.0360565 0.00350532
-5.30631 -0.0365575 0.0035798
-5.27062 -0.0370688 0.00365641
-5.23494 -0.0375909 0.0037352
-5.19928 -0.038124 0.00381627
-5.16363 -0.0386683 0.0038997
-5.128 -0.0392244 0.00398557
-5.09237 -0.0397924 0.00407397
-5.05677 -0.0403727 0.00416501
-5.02117 -0.0409657 0.00425877
-4.98559 -0.0415718 0.00435537
-4.95002 -0.0421914 0.00445491
-4.91446 -0.0428248 0.00455751
-4.87892 -0.0434725 0.00466328
-4.84339 -0.0441349 0.00477236
-4.80787 -0.0448126 0.00488486
-4.77237 -0.0455058 0.00500094
-4.73687 -0.0462152 0.00512072
-4.70139 -0.0469413 0.00524438
-4.66592 -0.0476846 0.00537205
-4.63046 -0.0484455 0.00550392
-4.59502 -0.0492248 0.00564015
-4.55958 -0.0500231 0.00578093
-4.52416 -0.0508408 0.00592645
-4.48875 -0.0516788 0.00607692
-4.45335 -0.0525376 0.00623255
-4.41797 -0.0534179 0.00639357
-4.38259 -0.0543206 0.00656022
-4.34722 -0.0552464 0.00673274
-4.31187 -0.056196 0.0069114
-4.27653 -0.0571703 0.00709648
-4.24119 -0.0581703 0.00728828
-4.20587 -0.0591967 0.0074871
-4.17056 -0.0602507 0.00769328
-4.13526 -0.0613331 0.00790717
-4.09997 -0.062445 0.00812912
-4.06469 -0.0635875 0.00835954
-4.02942 -0.0647618 0.00859883
-3.99416 -0.065969 0.00884743
-3.95891 -0.0672105 0.00910582
-3.92367 -0.0684875 0.00937447
-3.88844 -0.0698015 0.00965391
-3.85322 -0.0711539 0.00994471
-3.81801 -0.0725462 0.0102474
-3.7828 -0.07398 0.0105628
-3.74761 -0.0754571 0.0108913
-3.71243 -0.0769792 0.0112338
-3.67726 -0.0785482 0.011591
-3.64209 -0.0801661 0.0119638
-3.60694 -0.0818349 0.0123529
-3.57179 -0.0835568 0.0127594
-3.53665 -0.0853342 0.0131842
-3.50152 -0.0871696 0.0136284
-3.4664 -0.0890654 0.0140931
-3.43129 -0.0910244 0.0145796
-3.39619 -0.0930495 0.0150891
-3.36109 -0.0951437 0.0156231
-3.32601 -0.0973104 0.016183
-3.29093 -0.0995529 0.0167706
-3.25586 -0.101875 0.0173876
-3.2208 -0.10428 0.0180358
-3.18574 -0.106773 0.0187174
-3.1507 -0.109357 0.0194346
-3.11566 -0.112038 0.0201897
-3.08063 -0.11482 0.0209853
-3.0456 -0.117709 0.0218243
-3.01059 -0.12071 0.0227098
-2.97558 -0.123829 0.023645
-2.94058 -0.127073 0.0246337
-2.90558 -0.130448 0.0256797
-2.87059 -0.133962 0.0267874
-2.83561 -0.137622 0.0279616
-2.80064 -0.141438 0.0292075
-2.76567 -0.145417 0.0305306
-2.73071 -0.14957 0.0319373
-2.69576 -0.153907 0.0334345
-2.66081 -0.15844 0.0350298
-2.62587 -0.163179 0.0367315
-2.59094 -0.168139 0.0385489
-2.55601 -0.173333 0.0404924
-2.52109 -0.178777 0.0425733
-2.48617 -0.184487 0.0448044
-2.45126 -0.190481 0.0471998
-2.41636 -0.196777 0.0497756
-2.38146 -0.203398 0.0525493
-2.34657 -0.210365 0.0555411
-2.31168 -0.217704 0.0587735
-2.2768 -0.225441 0.0622718
-2.24192 -0.233605 0.0660649
-2.20705 -0.242229 0.0701853
-2.17219 -0.251348 0.0746704
-2.13733 -0.260999 0.0795626
-2.10247 -0.271224 0.0849106
-2.06762 -0.282068 0.0907703
-2.03278 -0.293581 0.0972063
-1.99794 -0.305817 0.104293
-1.9631 -0.318834 0.112118
-1.92827 -0.332696 0.120782
-1.89345 -0.347472 0.130403
-1.85862 -0.363236 0.141121
-1.82381 -0.380068 0.153101
-1.78899 -0.398051 0.166537
-1.75419 -0.417273 0.181661
-1.71938 -0.437821 0.198752
-1.68458 -0.459783 0.218142
-1.64979 -0.483237 0.240234
-1.61499 -0.508246 0.265514
-1.58021 -0.534842 0.294573
-1.54542 -0.563008 0.328129
-1.51064 -0.592648 0.367058
-1.47586 -0.623536 0.412422
-1.44109 -0.655251 0.46551
-1.40632 -0.687069 0.527865
-1.37155 -0.717814 0.601304
-1.33679 -0.745639 0.687894
-1.30203 -0.767723 0.789853
-1.26727 -0.779893 0.909279
-1.23251 -0.776188 1.04761
-1.19776 -0.748548 1.20464
-1.16301 -0.686942 1.37697
-1.12827 -0.580575 1.55601
-1.09352 -0.420869 1.72634
-1.05878 -0.2063 1.86615
-1.02405 0.0527171 1.95161
-0.989309 0.332803 1.96525
-0.954576 0.603471 1.90389
-0.919844 0.837564 1.78022
-0.885115 1.01948 1.61672
-0.850388 1.14664 1.43675
-0.815663 1.22557 1.25839
-0.78094 1.26666 1.0927
-0.746219 1.28047 0.94482
-0.711499 1.27587 0.815953
-0.676781 1.2596 0.705144
-0.642065 1.23648 0.610456
-0.60735 1.20981 0.529664
-0.572637 1.18178 0.460618
-0.537925 1.1538 0.401388
-0.503214 1.12676 0.350314
-0.468504 1.1012 0.306001
-0.433796 1.07744 0.267287
-0.399089 1.05562 0.233211
-0.364382 1.03581 0.20298
-0.329676 1.01802 0.175934
-0.294972 1.00222 0.151526
-0.260267 0.988353 0.129295
-0.225564 0.976377 0.108853
-0.190861 0.966233 0.0898651
-0.156158 0.957867 0.0720435
-0.121456 0.951233 0.0551339
-0.0867541 0.946292 0.0389084
-0.0520524 0.943014 0.0231584
-0.0173508 0.941381 0.00768863
0.0173508 0.941381 -0.00768863
0.0520524 0.943014 -0.0231584
0.0867541 0.946292 -0.0389084
0.121456 0.951233 -0.0551339
0.156158 0.957867 -0.0720435
0.190861 0.966233 -0.0898651
0.225564 0.976377 -0.108853
0.260267 0.988353 -0.129295
0.294972 1.00222 -0.151526
0.329676 1.01802 -0.175934
0.364382 1.03581 -0.20298
0.399089 1.05562 -0.233211
0.433796 1.07744 -0.267287
0.468504 1.1012 -0.306001
0.503214 1.12676 -0.350314
0.537925 1.1538 -0.401388
0.572637 1.18178 -0.460618
0.60735 1.20981 -0.529664
0.642065 1.23648 -0.610456
0.676781 1.2596 -0.705144
0.711499 1.27587 -0.815953
0.746219 1.28047 -0.94482
0.78094 1.26666 -1.0927
0.815663 1.22557 -1.25839
0.850388 1.14664 -1.43675
0.885115 1.01948 -1.61672
0.919844 0.837564 -1.78022
0.954576 0.603471 -1.90389
0.989309 0.332803 -1.96525
1.02405 0.0527171 -1.95161
1.05878 -0.2063 -1.86615
1.09352 -0.420869 -1.72634
1.12827 -0.580575 -1.55601
1.16301 -0.686942 -1.37697
1.19776 -0.748548 -1.20464
1.23251 -0.776188 -1.04761
1.26727 -0.779893 -0.909279
1.30203 -0.767723 -0.789853
1.33679 -0.745639 -0.687894
1.37155 -0.717814 -0.601304
1.40632 -0.687069 -0.527865
1.44109 -0.655251 -0.46551
1.47586 -0.623536 -0.412422
1.51064 -0.592648 -0.367058
1.54542 -0.563008 -0.328129
1.58021 -0.534842 -0.294573
1.61499 -0.508246 -0.265514
1.64979 -0.483237 -0.240234
1.68458 -0.459783 -0.218142
1.71938 -0.437821 -0.198752
1.75419 -0.417273 -0.181661
1.78899 -0.398051 -0.166537
1.82381 -0.380068 -0.153101
1.85862 -0.363236 -0.141121
1.89345 -0.347472 -0.130403
1.92827 -0.332696 -0.120782
1.9631 -0.318834 -0.112118
1.99794 -0.305817 -0.104293
2.03278 -0.293581 -0.0972063
2.06762 -0.282068 -0.0907703
2.10247 -0.271224 -0.0849106
2.13733 -0.260999 -0.0795626
2.17219 -0.251348 -0.0746704
2.20705 -0.242229 -0.0701853
2.24192 -0.233605 -0.0660649
2.2768 -0.225441 -0.0622718
2.31168 -0.217704 -0.0587735
2.34657 -0.210365 -0.0555411
2.38146 -0.203398 -0.0525493
2.41636 -0.196777 -0.0497756
2.45126 -0.190481 -0.0471998
2.48617 -0.184487 -0.0448044
2.52109 -0.178777 -0.0425733
2.55601 -0.173333 -0.0404924
2.59094 -0.168139 -0.0385489
2.62587 -0.163179 -0.0367315
2.66081 -0.15844 -0.0350298
2.69576 -0.153907 -0.0334345
2.73071 -0.14957 -0.0319373
2.76567 -0.145417 -0.0305306
2.80064 -0.141438 -0.0292075
2.83561 -0.137622 -0.0279616
2.87059 -0.133962 -0.0267874
2.90558 -0.130448 -0.0256797
2.94058 -0.127073 -0.0246337
2.97558 -0.123829 -0.023645
3.01059 -0.12071 -0.0227098
3.0456 -0.117709 -0.0218243
3.08063 -0.11482 -0.0209853
3.11566 -0.112038 -0.0201897
3.1507 -0.109357 -0.0194346
3.18574 -0.106773 -0.0187174
3.2208 -0.10428 -0.0180358
3.25586 -0.101875 -0.0173876
3.29093 -0.0995529 -0.0167706
3.32601 -0.0973104 -0.016183
3.36109 -0.0951437 -0.0156231
3.39619 -0.0930495 -0.0150891
3.43129 -0.0910244 -0.0145796
3.4664 -0.0890654 -0.0140931
3.50152 -0.0871696 -0.0136284
3.53665 -0.0853342 -0.0131842
3.57179 -0.0835568 -0.0127594
3.60694 -0.0818349 -0.0123529
3.64209 -0.0801661 -0.0119638
3.67726 -0.0785482 -0.011591
3.71243 -0.0769792 -0.0112338
3.74761 -0.0754571 -0.0108913
3.7828 -0.07398 -0.0105628
3.81801 -0.0725462 -0.0102474
3.85322 -0.0711539 -0.00994471
3.88844 -0.0698015 -0.00965391
3.92367 -0.0684875 -0.00937447
3.95891 -0.0672105 -0.00910582
3.99416 -0.065969 -0.00884743
4.02942 -0.0647618 -0.00859883
4.06469 -0.0635875 -0.00835954
4.09997 -0.062445 -0.00812912
4.13526 -0.0613331 -0.00790717
4.17056 -0.0602507 -0.00769328
4.20587 -0.0591967 -0.0074871
4.24119 -0.0581703 -0.00728828
4.27653 -0.0571703 -0.00709648
4.31187 -0.056196 -0.0069114
4.34722 -0.0552464 -0.00673274
4.38259 -0.0543206 -0.00656022
4.41797 -0.0534179 -0.00639357
4.45335 -0.0525376 -0.00623255
4.48875 -0.0516788 -0.00607692
4.52416 -0.0508408 -0.00592645
4.55958 -0.0500231 -0.00578093
4.59502 -0.0492248 -0.00564015
4.63046 -0.0484455 -0.00550392
4.66592 -0.0476846 -0.00537205
4.70139 -0.0469413 -0.00524438
4.73687 -0.0462152 -0.00512072
4.77237 -0.0455058 -0.00500094
4.80787 -0.0448126 -0.00488486
4.84339 -0.0441349 -0.00477236
4.87892 -0.0434725 -0.00466328
4.91446 -0.0428248 -0.00455751
4.95002 -0.0421914 -0.00445491
4.98559 -0.0415718 -0.00435537
5.02117 -0.0409657 -0.00425877
5.05677 -0.0403727 -0.00416501
5.09237 -0.0397924 -0.00407397
5.128 -0.0392244 -0.00398557
5.16363 -0.0386683 -0.0038997
5.19928 -0.038124 -0.00381627
5.23494 -0.0375909 -0.0037352
5.27062 -0.0370688 -0.00365641
5.30631 -0.0365575 -0.0035798
5.34201 -0.0360565 -0.00350532
5.37773 -0.0355657 -0.00343288
5.41346 -0.0350847 -0.00336242
5.4492 -0.0346133 -0.00329386
5.48497 -0.0341513 -0.00322714
5.52074 -0.0336983 -0.00316221
5.55653 -0.0332541 -0.00309899
5.59233 -0.0328186 -0.00303744
5.62815 -0.0323915 -0.0029775
5.66399 -0.0319726 -0.00291912
5.69984 -0.0315616 -0.00286224
5.7357 -0.0311583 -0.00280683
5.77158 -0.0307627 -0.00275282
5.80748 -0.0303744 -0.00270018
5.84339 -0.0299933 -0.00264886
5.87932 -0.0296193 -0.00259882
5.91526 -0.029252 -0.00255002
5.95122 -0.0288915 -0.00250243
5.9872 -0.0285375 -0.00245601
6.02319 -0.0281898 -0.00241071
6.05919 -0.0278483 -0.00236651
6.09522 -0.0275129 -0.00232337
6.13126 -0.0271834 -0.00228127
6.16732 -0.0268597 -0.00224016
6.20339 -0.0265416 -0.00220002
6.23949 -0.026229 -0.00216083
6.27559 -0.0259218 -0.00212255
6.31172 -0.0256199 -0.00208516
6.34786 -0.0253231 -0.00204863
6.38403 -0.0250313 -0.00201294
6.42021 -0.0247444 -0.00197806
6.4564 -0.0244623 -0.00194397
6.49262 -0.0241849 -0.00191065
6.52885 -0.0239121 -0.00187808
6.5651 -0.0236438 -0.00184623
6.60137 -0.0233799 -0.00181509
6.63766 -0.0231202 -0.00178463
6.67397 -0.0228648 -0.00175484
6.71029 -0.0226134 -0.0017257
6.74664 -0.0223661 -0.00169719
6.783 -0.0221227 -0.00166929
6.81938 -0.0218831 -0.00164199
6.85579 -0.0216473 -0.00161528
6.89221 -0.0214152 -0.00158913
6.92865 -0.0211867 -0.00156353
6.96511 -0.0209618 -0.00153846
7.00159 -0.0207403 -0.00151392
7.0381 -0.0205222 -0.00148989
7.07462 -0.0203074 -0.00146636
7.11116 -0.0200959 -0.00144331
7.14772 -0.0198875 -0.00142073
7.18431 -0.0196823 -0.0013986
7.22091 -0.0194802 -0.00137693
7.25754 -0.019281 -0.00135569
7.29418 -0.0190848 -0.00133488
7.33085 -0.0188915 -0.00131448
7.36754 -0.018701 -0.00129448
7.40425 -0.0185132 -0.00127488
7.44099 -0.0183282 -0.00125567
7.47774 -0.0181459 -0.00123683
7.51452 -0.0179661 -0.00121835
7.55132 -0.017789 -0.00120024
7.58814 -0.0176143 -0.00118247
7.62498 -0.0174421 -0.00116504
7.66185 -0.0172723 -0.00114794
7.69874 -0.0171049 -0.00113117
7.73566 -0.0169399 -0.00111471
7.77259 -0.0167771 -0.00109857
7.80955 -0.0166165 -0.00108272
7.84654 -0.0164582 -0.00106717
7.88355 -0.016302 -0.00105191
7.92058 -0.016148 -0.00103693
7.95763 -0.015996 -0.00102222
7.99471 -0.0158461 -0.00100779
8.03182 -0.0156981 -0.000993612
8.06895 -0.0155522 -0.000979694
8.1061 -0.0154082 -0.000966028
8.14328 -0.0152661 -0.000952606
8.18049 -0.0151259 -0.000939424
8.21772 -0.0149875 -0.000926477
8.25497 -0.0148509 -0.000913758
8.29226 -0.0147161 -0.000901264
8.32956 -0.014583 -0.000888989
8.3669 -0.0144516 -0.000876929
8.40426 -0.014322 -0.000865078
8.44165 -0.0141939 -0.000853433
8.47906 -0.0140675 -0.000841989
8.5165 -0.0139427 -0.000830741
8.55397 -0.0138195 -0.000819685
8.59146 -0.0136978 -0.000808818
8.62899 -0.0135776 -0.000798135
8.66654 -0.013459 -0.000787632
8.70412 -0.0133417 -0.000777306
8.74172 -0.013226 -0.000767152
8.77936 -0.0131116 -0.000757169
8.81702 -0.0129987 -0.00074735
8.85471 -0.0128871 -0.000737694
8.89244 -0.0127769 -0.000728198
8.93019 -0.012668 -0.000718857
8.96797 -0.0125604 -0.000709668
9.00578 -0.0124541 -0.000700629
9.04362 -0.0123491 -0.000691737
9.08149 -0.0122453 -0.000682988
9.11939 -0.0121427 -0.000674379
9.15732 -0.0120413 -0.000665909
9.19528 -0.0119412 -0.000657573
9.23327 -0.0118422 -0.00064937
9.2713 -0.0117443 -0.000641297
9.30935 -0.0116476 -0.000633351
9.34744 -0.011552 -0.000625529
9.38556 -0.0114575 -0.00061783
9.42371 -0.011364 -0.000610251
9.46189 -0.0112717 -0.000602789
9.50011 -0.0111804 -0.000595443
9.53836 -0.0110901 -0.00058821
9.57664 -0.0110008 -0.000581088
9.61496 -0.0109125 -0.000574075
9.65331 -0.0108252 -0.000567168
9.69169 -0.0107389 -0.000560366
9.73011 -0.0106536 -0.000553667
9.76856 -0.0105691 -0.000547069
9.80704 -0.0104857 -0.00054057
9.84557 -0.0104031 -0.000534168
9.88412 -0.0103214 -0.000527861
9.92271 -0.0102406 -0.000521647
9.96134 -0.0101607 -0.000515526
10 -0.0100816 -0.000509494
10.0387 -0.0100034 -0.000503552
10.0774 -0.00992605 -0.000497695
10.1162 -0.0098495 -0.000491925
10.155 -0.00977377 -0.000486238
10.1939 -0.00969883 -0.000480633
10.2328 -0.00962469 -0.000475109
10.2717 -0.00955132 -0.000469664
10.3106 -0.00947872 -0.000464297
10.3496 -0.00940687 -0.000459007
10.3887 -0.00933577 -0.000453791
10.4278 -0.00926541 -0.00044865
10.4669 -0.00919577 -0.000443581
10.506 -0.00912684 -0.000438583
10.5452 -0.00905862 -0.000433656
10.5845 -0.00899109 -0.000428797
10.6238 -0.00892425 -0.000424005
10.6631 -0.00885809 -0.00041928
10.7024 -0.00879259 -0.000414621
10.7418 -0.00872774 -0.000410025
10.7813 -0.00866355 -0.000405493
10.8208 -0.0086 -0.000401022
10.8603 -0.00853707 -0.000396613
10.8999 -0.00847477 -0.000392263
10.9395 -0.00841308 -0.000387972
10.9792 -0.008352 -0.000383739
11.0189 -0.00829151 -0.000379563
11.0586 -0.00823162 -0.000375443
11.0984 -0.0081723 -0.000371378
11.1383 -0.00811356 -0.000367367
11.1781 -0.00805539 -0.000363409
11.2181 -0.00799777 -0.000359503
11.2581 -0.00794071 -0.000355649
11.2981 -0.00788419 -0.000351846
11.3381 -0.0078282 -0.000348092
11.3783 -0.00777275 -0.000344388
11.4184 -0.00771782 -0.000340731
11.4587 -0.00766341 -0.000337122
11.4989 -0.00760951 -0.00033356
11.5392 -0.0075561 -0.000330043
11.5796 -0.0075032 -0.000326572
11.62 -0.00745079 -0.000323145
11.6605 -0.00739886 -0.000319761
11.701 -0.00734741 -0.000316421
11.7415 -0.00729643 -0.000313123
11.7822 -0.00724591 -0.000309867
11.8228 -0.00719586 -0.000306651
11.8636 -0.00714626 -0.000303476
11.9043 -0.00709711 -0.000300341
11.9452 -0.0070484 -0.000297245
11.986 -0.00700013 -0.000294187
12.027 -0.00695229 -0.000291168
12.068 -0.00690488 -0.000288185
12.109 -0.00685788 -0.00028524
12.1501 -0.00681131 -0.00028233
12.1913 -0.00676514 -0.000279456
12.2325 -0.00671938 -0.000276617
12.2738 -0.00667403 -0.000273813
12.3151 -0.00662906 -0.000271043
12.3565 -0.00658449 -0.000268306
12.3979 -0.00654031 -0.000265602
12.4394 -0.0064965 -0.000262931
12.481 -0.00645308 -0.000260291
12.5226 -0.00641002 -0.000257683
12.5643 -0.00636734 -0.000255106
12.6061 -0.00632501 -0.00025256
12.6479 -0.00628305 -0.000250044
12.6898 -0.00624144 -0.000247557
12.7317 -0.00620018 -0.0002451
12.7737 -0.00615927 -0.000242672
12.8158 -0.0061187 -0.000240272
12.8579 -0.00607847 -0.000237899
12.9001 -0.00603857 -0.000235555
12.9424 -0.005999 -0.000233237
12.9847 -0.00595976 -0.000230947
13.0271 -0.00592084 -0.000228682
13.0696 -0.00588224 -0.000226444
13.1121 -0.00584395 -0.000224231
13.1547 -0.00580598 -0.000222044
13.1974 -0.00576831 -0.000219881
13.2402 -0.00573095 -0.000217743
13.283 -0.00569389 -0.000215629
13.3259 -0.00565712 -0.000213538
13.3689 -0.00562065 -0.000211472
13.4119 -0.00558447 -0.000209428
13.455 -0.00554857 -0.000207407
13.4982 -0.00551296 -0.000205409
13.5415 -0.00547763 -0.000203433
13.5848 -0.00544258 -0.000201478
13.6283 -0.0054078 -0.000199545
13.6718 -0.00537329 -0.000197634
13.7153 -0.00533904 -0.000195743
13.759 -0.00530506 -0.000193873
13.8028 -0.00527135 -0.000192024
13.8466 -0.00523789 -0.000190194
13.8905 -0.00520469 -0.000188384
13.9345 -0.00517173 -0.000186594
13.9786 -0.00513903 -0.000184823
14.0227 -0.00510658 -0.000183071
14.067 -0.00507437 -0.000181338
14.1113 -0.0050424 -0.000179623
14.1558 -0.00501067 -0.000177927
14.2003 -0.00497917 -0.000176248
14.2449 -0.00494791 -0.000174587
14.2896 -0.00491688 -0.000172944
14.3344 -0.00488608 -0.000171318
14.3793 -0.0048555 -0.000169709
14.4243 -0.00482514 -0.000168117
14.4693 -0.00479501 -0.000166541
14.5145 -0.00476509 -0.000164981
14.5598 -0.00473539 -0.000163438
14.6052 -0.0047059 -0.00016191
14.6506 -0.00467662 -0.000160399
14.6962 -0.00464754 -0.000158902
14.7419 -0.00461868 -0.000157421
14.7877 -0.00459002 -0.000155955
14.8336 -0.00456155 -0.000154504
14.8796 -0.00453329 -0.000153067
14.9257 -0.00450522 -0.000151645
14.9719 -0.00447735 -0.000150237
15.0182 -0.00444967 -0.000148844
15.0647 -0.00442218 -0.000147464
15.1112 -0.00439488 -0.000146098
15.1579 -0.00436776 -0.000144745
15.2047 -0.00434083 -0.000143405
15.2516 -0.00431407 -0.000142079
15.2986 -0.0042875 -0.000140766
15.3458 -0.0042611 -0.000139466
15.393 -0.00423488 -0.000138178
15.4404 -0.00420883 -0.000136903
15.488 -0.00418296 -0.00013564
15.5356 -0.00415725 -0.000134389
15.5834 -0.00413171 -0.00013315
15.6313 -0.00410633 -0.000131923
15.6794 -0.00408112 -0.000130708
15.7276 -0.00405606 -0.000129504
15.7759 -0.00403117 -0.000128312
15.8243 -0.00400644 -0.00012713
15.873 -0.00398186 -0.00012596
15.9217 -0.00395743 -0.000124801
15.9706 -0.00393316 -0.000123652
16.0197 -0.00390903 -0.000122515
16.0689 -0.00388506 -0.000121387
16.1182 -0.00386123 -0.00012027
16.1677 -0.00383754 -0.000119164
16.2174 -0.003814 -0.000118067
16.2672 -0.0037906 -0.00011698
16.3172 -0.00376734 -0.000115903
16.3674 -0.00374421 -0.000114836
16.4177 -0.00372122 -0.000113778
16.4682 -0.00369836 -0.00011273
16.5189 -0.00367564 -0.000111691
16.5697 -0.00365305 -0.000110661
16.6208 -0.00363058 -0.00010964
16.672 -0.00360825 -0.000108628
16.7234 -0.00358603 -0.000107625
16.775 -0.00356394 -0.000106631
16.8268 -0.00354198 -0.000105645
16.8787 -0.00352013 -0.000104667
16.9309 -0.0034984 -0.000103698
16.9833 -0.00347679 -0.000102737
17.0359 -0.00345529 -0.000101784
17.0887 -0.0034339 -0.00010084
17.1418 -0.00341263 -9.99025e-05
17.195 -0.00339147 -9.89732e-05
17.2485 -0.00337041 -9.80516e-05
17.3022 -0.00334946 -9.71375e-05
17.3562 -0.00332861 -9.62307e-05
17.4104 -0.00330787 -9.53313e-05
17.4648 -0.00328723 -9.44391e-05
17.5195 -0.00326668 -9.35539e-05
17.5744 -0.00324624 -9.26757e-05
17.6296 -0.00322589 -9.18043e-05
17.6851 -0.00320563 -9.09397e-05
17.7408 -0.00318546 -9.00818e-05
17.7969 -0.00316539 -8.92303e-05
17.8532 -0.0031454 -8.83853e-05
17.9098 -0.0031255 -8.75467e-05
17.9667 -0.00310568 -8.67142e-05
18.0239 -0.00308594 -8.58878e-05
18.0815 -0.00306629 -8.50674e-05
18.1393 -0.00304671 -8.42529e-05
18.1975 -0.00302721 -8.34442e-05
18.256 -0.00300778 -8.26411e-05
18.3149 -0.00298842 -8.18436e-05
18.3742 -0.00296913 -8.10515e-05
18.4338 -0.00294991 -8.02647e-05
18.4938 -0.00293076 -7.94832e-05
18.5542 -0.00291166 -7.87067e-05
18.615 -0.00289263 -7.79352e-05
18.6762 -0.00287365 -7.71686e-05
18.7379 -0.00285473 -7.64067e-05
18.8 -0.00283586 -7.56494e-05
18.8625 -0.00281704 -7.48967e-05
18.9255 -0.00279826 -7.41482e-05
18.9891 -0.00277953 -7.3404e-05
19.0531 -0.00276084 -7.26639e-05
19.1177 -0.00274218 -7.19277e-05
19.1828 -0.00272356 -7.11953e-05
19.2484 -0.00270497 -7.04666e-05
19.3147 -0.0026864 -6.97414e-05
19.3816 -0.00266785 -6.90195e-05
19.4491 -0.00264932 -6.83008e-05
19.5173 -0.0026308 -6.7585e-05
19.5862 -0.00261228 -6.68721e-05
19.6558 -0.00259377 -6.61617e-05
19.7262 -0.00257526 -6.54538e-05
19.7974 -0.00255673 -6.4748e-05
19.8694 -0.00253819 -6.40441e-05
19.9423 -0.00251962 -6.3342e-05
20.0162 -0.00250103 -6.26412e-05
20.091 -0.00248239 -6.19415e-05
20.1669 -0.0024637 -6.12426e-05
20.244 -0.00244495 -6.05442e-05
20.3222 -0.00242613 -5.98457e-05
20.4016 -0.00240723 -5.91469e-05
20.4825 -0.00238823 -5.84472e-05
20.5648 -0.00236911 -5.77461e-05
20.6487 -0.00234986 -5.70429e-05
20.7344 -0.00233045 -5.6337e-05
20.8219 -0.00231086 -5.56275e-05
20.9115 -0.00229106 -5.49135e-05
21.0034 -0.00227102 -5.41937e-05
21.0979 -0.00225069 -5.3467e-05
21.1952 -0.00223003 -5.27316e-05
21.2959 -0.00220896 -5.19853e-05
21.4004 -0.0021874 -5.12256e-05
21.5093 -0.00216526 -5.04488e-05
21.6237 -0.00214237 -4.96503e-05
21.7448 -0.00211853 -4.88231e-05
21.8747 -0.00209341 -4.79566e-05
22.0165 -0.00206648 -4.70332e-05
22.1768 -0.00203666 -4.60182e-05
22.3723 -0.00200117 -4.48195e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.5Nc1Classic/GApTwoLoop.txt <==
-22.3723 -0.00200116 4.48188e-05
-22.1768 -0.00203665 4.60175e-05
-22.0165 -0.00206646 4.70325e-05
-21.8747 -0.00209339 4.79558e-05
-21.7448 -0.00211851 4.88223e-05
-21.6237 -0.00214235 4.96495e-05
-21.5093 -0.00216524 5.0448e-05
-21.4004 -0.00218738 5.12247e-05
-21.2959 -0.00220894 5.19844e-05
-21.1952 -0.00223001 5.27306e-05
-21.0979 -0.00225067 5.34661e-05
-21.0034 -0.002271 5.41928e-05
-20.9115 -0.00229104 5.49125e-05
-20.8219 -0.00231084 5.56265e-05
-20.7344 -0.00233043 5.6336e-05
-20.6487 -0.00234983 5.70419e-05
-20.5648 -0.00236909 5.7745e-05
-20.4825 -0.0023882 5.84461e-05
-20.4016 -0.00240721 5.91458e-05
-20.3222 -0.00242611 5.98446e-05
-20.244 -0.00244493 6.0543e-05
-20.1669 -0.00246368 6.12415e-05
-20.091 -0.00248236 6.19403e-05
-20.0162 -0.002501 6.264e-05
-19.9423 -0.0025196 6.33407e-05
-19.8694 -0.00253816 6.40429e-05
-19.7974 -0.00255671 6.47467e-05
-19.7262 -0.00257523 6.54525e-05
-19.6558 -0.00259375 6.61604e-05
-19.5862 -0.00261226 6.68707e-05
-19.5173 -0.00263077 6.75836e-05
-19.4491 -0.00264929 6.82994e-05
-19.3816 -0.00266782 6.90181e-05
-19.3147 -0.00268637 6.97399e-05
-19.2484 -0.00270494 7.04651e-05
-19.1828 -0.00272353 7.11938e-05
-19.1177 -0.00274215 7.19262e-05
-19.0531 -0.00276081 7.26623e-05
-18.9891 -0.0027795 7.34024e-05
-18.9255 -0.00279823 7.41466e-05
-18.8625 -0.00281701 7.4895e-05
-18.8 -0.00283583 7.56478e-05
-18.7379 -0.0028547 7.6405e-05
-18.6762 -0.00287362 7.71669e-05
-18.615 -0.0028926 7.79335e-05
-18.5542 -0.00291163 7.87049e-05
-18.4938 -0.00293072 7.94814e-05
-18.4338 -0.00294988 8.02629e-05
-18.3742 -0.0029691 8.10496e-05
-18.3149 -0.00298839 8.18417e-05
-18.256 -0.00300774 8.26392e-05
-18.1975 -0.00302717 8.34422e-05
-18.1393 -0.00304667 8.42509e-05
-18.0815 -0.00306625 8.50654e-05
-18.0239 -0.00308591 8.58857e-05
-17.9667 -0.00310564 8.67121e-05
-17.9098 -0.00312546 8.75445e-05
-17.8532 -0.00314536 8.83832e-05
-17.7969 -0.00316535 8.92282e-05
-17.7408 -0.00318542 9.00795e-05
-17.6851 -0.00320559 9.09375e-05
-17.6296 -0.00322585 9.1802e-05
-17.5744 -0.0032462 9.26733e-05
-17.5195 -0.00326664 9.35515e-05
-17.4648 -0.00328719 9.44367e-05
-17.4104 -0.00330783 9.53289e-05
-17.3562 -0.00332857 9.62283e-05
-17.3022 -0.00334942 9.71349e-05
-17.2485 -0.00337037 9.8049e-05
-17.195 -0.00339142 9.89707e-05
-17.1418 -0.00341259 9.98999e-05
-17.0887 -0.00343386 0.000100837
-17.0359 -0.00345524 0.000101782
-16.9833 -0.00347674 0.000102735
-16.9309 -0.00349835 0.000103695
-16.8787 -0.00352008 0.000104664
-16.8268 -0.00354193 0.000105642
-16.775 -0.00356389 0.000106628
-16.7234 -0.00358598 0.000107622
-16.672 -0.0036082 0.000108625
-16.6208 -0.00363053 0.000109637
-16.5697 -0.003653 0.000110658
-16.5189 -0.00367559 0.000111688
-16.4682 -0.00369831 0.000112727
-16.4177 -0.00372117 0.000113775
-16.3674 -0.00374416 0.000114833
-16.3172 -0.00376728 0.0001159
-16.2672 -0.00379054 0.000116977
-16.2174 -0.00381394 0.000118063
-16.1677 -0.00383748 0.00011916
-16.1182 -0.00386117 0.000120267
-16.0689 -0.003885 0.000121384
-16.0197 -0.00390897 0.000122511
-15.9706 -0.0039331 0.000123649
-15.9217 -0.00395737 0.000124797
-15.873 -0.0039818 0.000125956
-15.8243 -0.00400637 0.000127126
-15.7759 -0.00403111 0.000128308
-15.7276 -0.004056 0.0001295
-15.6794 -0.00408105 0.000130704
-15.6313 -0.00410626 0.000131919
-15.5834 -0.00413164 0.000133146
-15.5356 -0.00415718 0.000134385
-15.488 -0.00418289 0.000135635
-15.4404 -0.00420876 0.000136898
-15.393 -0.00423481 0.000138173
-15.3458 -0.00426103 0.000139461
-15.2986 -0.00428743 0.000140761
-15.2516 -0.004314 0.000142075
-15.2047 -0.00434075 0.000143401
-15.1579 -0.00436769 0.00014474
-15.1112 -0.0043948 0.000146093
-15.0647 -0.00442211 0.000147459
-15.0182 -0.00444959 0.000148838
-14.9719 -0.00447727 0.000150232
-14.9257 -0.00450515 0.00015164
-14.8796 -0.00453321 0.000153062
-14.8336 -0.00456147 0.000154498
-14.7877 -0.00458993 0.00015595
-14.7419 -0.0046186 0.000157416
-14.6962 -0.00464746 0.000158897
-14.6506 -0.00467653 0.000160393
-14.6052 -0.00470581 0.000161905
-14.5598 -0.0047353 0.000163432
-14.5145 -0.004765 0.000164975
-14.4693 -0.00479492 0.000166535
-14.4243 -0.00482505 0.00016811
-14.3793 -0.00485541 0.000169703
-14.3344 -0.00488598 0.000171312
-14.2896 -0.00491679 0.000172938
-14.2449 -0.00494782 0.000174581
-14.2003 -0.00497908 0.000176242
-14.1558 -0.00501057 0.00017792
-14.1113 -0.0050423 0.000179616
-14.067 -0.00507427 0.000181331
-14.0227 -0.00510648 0.000183064
-13.9786 -0.00513893 0.000184816
-13.9345 -0.00517163 0.000186587
-13.8905 -0.00520458 0.000188377
-13.8466 -0.00523778 0.000190187
-13.8028 -0.00527124 0.000192016
-13.759 -0.00530496 0.000193865
-13.7153 -0.00533893 0.000195735
-13.6718 -0.00537317 0.000197626
-13.6283 -0.00540768 0.000199537
-13.5848 -0.00544246 0.00020147
-13.5415 -0.00547752 0.000203424
-13.4982 -0.00551285 0.0002054
-13.455 -0.00554846 0.000207398
-13.4119 -0.00558435 0.000209419
-13.3689 -0.00562053 0.000211462
-13.3259 -0.005657 0.000213529
-13.283 -0.00569376 0.000215619
-13.2402 -0.00573082 0.000217733
-13.1974 -0.00576819 0.000219871
-13.1547 -0.00580585 0.000222034
-13.1121 -0.00584382 0.000224221
-13.0696 -0.00588211 0.000226434
-13.0271 -0.0059207 0.000228672
-12.9847 -0.00595962 0.000230936
-12.9424 -0.00599886 0.000233227
-12.9001 -0.00603843 0.000235544
-12.8579 -0.00607832 0.000237888
-12.8158 -0.00611855 0.00024026
-12.7737 -0.00615912 0.00024266
-12.7317 -0.00620003 0.000245089
-12.6898 -0.00624129 0.000247546
-12.6479 -0.0062829 0.000250032
-12.6061 -0.00632486 0.000252548
-12.5643 -0.00636718 0.000255094
-12.5226 -0.00640986 0.000257671
-12.481 -0.00645292 0.000260278
-12.4394 -0.00649634 0.000262917
-12.3979 -0.00654014 0.000265589
-12.3565 -0.00658433 0.000268292
-12.3151 -0.00662889 0.000271029
-12.2738 -0.00667385 0.000273799
-12.2325 -0.00671921 0.000276603
-12.1913 -0.00676497 0.000279442
-12.1501 -0.00681113 0.000282315
-12.109 -0.0068577 0.000285225
-12.068 -0.00690469 0.00028817
-12.027 -0.0069521 0.000291152
-11.986 -0.00699994 0.000294172
-11.9452 -0.00704821 0.000297229
-11.9043 -0.00709692 0.000300325
-11.8636 -0.00714606 0.00030346
-11.8228 -0.00719566 0.000306635
-11.7822 -0.00724571 0.00030985
-11.7415 -0.00729622 0.000313106
-11.701 -0.0073472 0.000316403
-11.6605 -0.00739865 0.000319743
-11.62 -0.00745057 0.000323126
-11.5796 -0.00750299 0.000326553
-11.5392 -0.00755589 0.000330024
-11.4989 -0.00760928 0.00033354
-11.4587 -0.00766318 0.000337102
-11.4184 -0.00771759 0.000340711
-11.3783 -0.00777252 0.000344367
-11.3381 -0.00782797 0.000348072
-11.2981 -0.00788395 0.000351825
-11.2581 -0.00794047 0.000355628
-11.2181 -0.00799753 0.000359481
-11.1781 -0.00805514 0.000363387
-11.1383 -0.00811331 0.000367344
-11.0984 -0.00817205 0.000371355
-11.0586 -0.00823136 0.000375419
-11.0189 -0.00829125 0.000379539
-10.9792 -0.00835173 0.000383715
-10.9395 -0.00841281 0.000387947
-10.8999 -0.00847449 0.000392238
-10.8603 -0.00853679 0.000396587
-10.8208 -0.00859971 0.000400996
-10.7813 -0.00866326 0.000405466
-10.7418 -0.00872745 0.000409998
-10.7024 -0.00879229 0.000414593
-10.6631 -0.00885779 0.000419252
-10.6238 -0.00892395 0.000423977
-10.5845 -0.00899079 0.000428767
-10.5452 -0.00905831 0.000433626
-10.506 -0.00912652 0.000438553
-10.4669 -0.00919545 0.00044355
-10.4278 -0.00926508 0.000448618
-10.3887 -0.00933544 0.000453759
-10.3496 -0.00940653 0.000458974
-10.3106 -0.00947837 0.000464264
-10.2717 -0.00955097 0.00046963
-10.2328 -0.00962433 0.000475074
-10.1939 -0.00969847 0.000480598
-10.155 -0.0097734 0.000486202
-10.1162 -0.00984913 0.000491888
-10.0774 -0.00992567 0.000497658
-10.0387 -0.010003 0.000503514
-10 -0.0100812 0.000509456
-9.96134 -0.0101603 0.000515486
-9.92271 -0.0102402 0.000521607
-9.88412 -0.010321 0.00052782
-9.84557 -0.0104027 0.000534126
-9.80704 -0.0104852 0.000540527
-9.76856 -0.0105687 0.000547025
-9.73011 -0.0106531 0.000553623
-9.69169 -0.0107385 0.000560321
-9.65331 -0.0108248 0.000567122
-9.61496 -0.0109121 0.000574028
-9.57664 -0.0110003 0.00058104
-9.53836 -0.0110896 0.000588161
-9.50011 -0.0111799 0.000595393
-9.46189 -0.0112712 0.000602738
-9.42371 -0.0113636 0.000610199
-9.38556 -0.011457 0.000617777
-9.34744 -0.0115515 0.000625475
-9.30935 -0.0116471 0.000633295
-9.2713 -0.0117438 0.00064124
-9.23327 -0.0118416 0.000649312
-9.19528 -0.0119406 0.000657514
-9.15732 -0.0120408 0.000665849
-9.11939 -0.0121421 0.000674318
-9.08149 -0.0122447 0.000682925
-9.04362 -0.0123485 0.000691673
-9.00578 -0.0124535 0.000700564
-8.96797 -0.0125598 0.000709602
-8.93019 -0.0126674 0.000718789
-8.89244 -0.0127763 0.000728128
-8.85471 -0.0128865 0.000737624
-8.81702 -0.012998 0.000747278
-8.77936 -0.013111 0.000757094
-8.74172 -0.0132253 0.000767077
-8.70412 -0.0133411 0.000777228
-8.66654 -0.0134583 0.000787553
-8.62899 -0.0135769 0.000798054
-8.59146 -0.0136971 0.000808735
-8.55397 -0.0138188 0.000819601
-8.5165 -0.013942 0.000830655
-8.47906 -0.0140668 0.000841901
-8.44165 -0.0141932 0.000853343
-8.40426 -0.0143212 0.000864986
-8.3669 -0.0144508 0.000876835
-8.32956 -0.0145822 0.000888893
-8.29226 -0.0147153 0.000901166
-8.25497 -0.0148501 0.000913658
-8.21772 -0.0149866 0.000926374
-8.18049 -0.015125 0.000939319
-8.14328 -0.0152652 0.000952499
-8.1061 -0.0154073 0.000965918
-8.06895 -0.0155513 0.000979582
-8.03182 -0.0156972 0.000993497
-7.99471 -0.0158451 0.00100767
-7.95763 -0.015995 0.0010221
-7.92058 -0.016147 0.00103681
-7.88355 -0.016301 0.00105178
-7.84654 -0.0164572 0.00106704
-7.80955 -0.0166155 0.00108259
-7.77259 -0.016776 0.00109843
-7.73566 -0.0169388 0.00111457
-7.69874 -0.0171038 0.00113103
-7.66185 -0.0172712 0.0011478
-7.62498 -0.017441 0.00116489
-7.58814 -0.0176131 0.00118231
-7.55132 -0.0177878 0.00120008
-7.51452 -0.0179649 0.00121819
-7.47774 -0.0181446 0.00123666
-7.44099 -0.018327 0.0012555
-7.40425 -0.018512 0.00127471
-7.36754 -0.0186997 0.00129431
-7.33085 -0.0188901 0.0013143
-7.29418 -0.0190835 0.00133469
-7.25754 -0.0192796 0.0013555
-7.22091 -0.0194788 0.00137674
-7.18431 -0.0196809 0.00139841
-7.14772 -0.0198861 0.00142052
-7.11116 -0.0200944 0.0014431
-7.07462 -0.0203059 0.00146614
-7.0381 -0.0205206 0.00148967
-7.00159 -0.0207387 0.0015137
-6.96511 -0.0209601 0.00153823
-6.92865 -0.0211851 0.00156329
-6.89221 -0.0214135 0.00158888
-6.85579 -0.0216456 0.00161503
-6.81938 -0.0218813 0.00164174
-6.783 -0.0221209 0.00166903
-6.74664 -0.0223642 0.00169692
-6.71029 -0.0226115 0.00172542
-6.67397 -0.0228628 0.00175456
-6.63766 -0.0231182 0.00178434
-6.60137 -0.0233779 0.00181479
-6.5651 -0.0236418 0.00184592
-6.52885 -0.02391 0.00187776
-6.49262 -0.0241828 0.00191033
-6.4564 -0.0244601 0.00194364
-6.42021 -0.0247422 0.00197772
-6.38403 -0.025029 0.00201259
-6.34786 -0.0253207 0.00204827
-6.31172 -0.0256175 0.00208479
-6.27559 -0.0259194 0.00212217
-6.23949 -0.0262265 0.00216044
-6.20339 -0.026539 0.00219962
-6.16732 -0.0268571 0.00223974
-6.13126 -0.0271807 0.00228084
-6.09522 -0.0275102 0.00232293
-6.05919 -0.0278455 0.00236605
-6.02319 -0.0281869 0.00241024
-5.9872 -0.0285345 0.00245552
-5.95122 -0.0288885 0.00250194
-5.91526 -0.029249 0.00254951
-5.87932 -0.0296161 0.0025983
-5.84339 -0.0299901 0.00264832
-5.80748 -0.0303711 0.00269962
-5.77158 -0.0307593 0.00275225
-5.7357 -0.0311549 0.00280624
-5.69984 -0.031558 0.00286164
-5.66399 -0.0319689 0.0029185
-5.62815 -0.0323878 0.00297686
-5.59233 -0.0328148 0.00303678
-5.55653 -0.0332502 0.00309831
-5.52074 -0.0336942 0.0031615
-5.48497 -0.0341471 0.00322642
-5.4492 -0.0346091 0.00329311
-5.41346 -0.0350804 0.00336165
-5.37773 -0.0355612 0.00343209
-5.34201 -0.0360519 0.0035045
-5.30631 -0.0365528 0.00357896
-5.27062 -0.037064 0.00365554
-5.23494 -0.0375859 0.0037343
-5.19928 -0.0381189 0.00381535
-5.16363 -0.0386631 0.00389874
-5.128 -0.039219 0.00398458
-5.09237 -0.0397868 0.00407296
-5.05677 -0.040367 0.00416396
-5.02117 -0.0409599 0.00425769
-4.98559 -0.0415658 0.00435426
-4.95002 -0.0421852 0.00445377
-4.91446 -0.0428185 0.00455633
-4.87892 -0.043466 0.00466206
-4.84339 -0.0441283 0.0047711
-4.80787 -0.0448057 0.00488357
-4.77237 -0.0454988 0.0049996
-4.73687 -0.046208 0.00511935
-4.70139 -0.0469338 0.00524296
-4.66592 -0.0476769 0.00537059
-4.63046 -0.0484376 0.00550241
-4.59502 -0.0492167 0.0056386
-4.55958 -0.0500147 0.00577933
-4.52416 -0.0508322 0.00592481
-4.48875 -0.0516698 0.00607523
-4.45335 -0.0525284 0.00623081
-4.41797 -0.0534085 0.00639178
-4.38259 -0.0543109 0.00655838
-4.34722 -0.0552363 0.00673085
-4.31187 -0.0561856 0.00690946
-4.27653 -0.0571597 0.00709449
-4.24119 -0.0581593 0.00728624
-4.20587 -0.0591854 0.00748502
-4.17056 -0.0602389 0.00769115
-4.13526 -0.061321 0.00790499
-4.09997 -0.0624325 0.0081269
-4.06469 -0.0635746 0.00835727
-4.02942 -0.0647484 0.00859653
-3.99416 -0.0659552 0.0088451
-3.95891 -0.0671962 0.00910346
-3.92367 -0.0684728 0.00937209
-3.88844 -0.0697862 0.00965152
-3.85322 -0.0711381 0.00994231
-3.81801 -0.0725298 0.0102451
-3.7828 -0.0739631 0.0105604
-3.74761 -0.0754395 0.010889
-3.71243 -0.076961 0.0112315
-3.67726 -0.0785293 0.0115888
-3.64209 -0.0801464 0.0119616
-3.60694 -0.0818144 0.0123509
-3.57179 -0.0835355 0.0127575
-3.53665 -0.085312 0.0131825
-3.50152 -0.0871463 0.0136268
-3.4664 -0.0890411 0.0140918
-3.43129 -0.0909989 0.0145785
-3.39619 -0.0930228 0.0150883
-3.36109 -0.0951157 0.0156226
-3.32601 -0.0972809 0.016183
-3.29093 -0.0995217 0.016771
-3.25586 -0.101842 0.0173884
-3.2208 -0.104245 0.0180371
-3.18574 -0.106736 0.0187192
-3.1507 -0.109318 0.0194369
-3.11566 -0.111996 0.0201925
-3.08063 -0.114775 0.0209887
-3.0456 -0.117661 0.0218282
-3.01059 -0.120658 0.0227142
-2.97558 -0.123774 0.0236499
-2.94058 -0.127013 0.0246389
-2.90558 -0.130384 0.0256852
-2.87059 -0.133893 0.0267931
-2.83561 -0.137548 0.0279673
-2.80064 -0.141358 0.029213
-2.76567 -0.145331 0.0305358
-2.73071 -0.149477 0.0319419
-2.69576 -0.153807 0.0334383
-2.66081 -0.158332 0.0350325
-2.62587 -0.163063 0.0367329
-2.59094 -0.168014 0.0385486
-2.55601 -0.173199 0.0404901
-2.52109 -0.178633 0.0425686
-2.48617 -0.184332 0.044797
-2.45126 -0.190313 0.0471892
-2.41636 -0.196597 0.0497612
-2.38146 -0.203204 0.0525308
-2.34657 -0.210156 0.0555177
-2.31168 -0.217479 0.0587445
-2.2768 -0.225198 0.0622364
-2.24192 -0.233343 0.0660222
-2.20705 -0.241946 0.0701343
-2.17219 -0.251042 0.0746098
-2.13733 -0.260667 0.079491
-2.10247 -0.270864 0.0848262
-2.06762 -0.281678 0.0906712
-2.03278 -0.293157 0.09709
-1.99794 -0.305354 0.104157
-1.9631 -0.318329 0.111958
-1.92827 -0.332144 0.120595
-1.89345 -0.346867 0.130183
-1.85862 -0.362573 0.140863
-1.82381 -0.379338 0.152796
-1.78899 -0.397247 0.166176
-1.75419 -0.416385 0.181233
-1.71938 -0.43684 0.198242
-1.68458 -0.458697 0.217532
-1.64979 -0.482032 0.239501
-1.61499 -0.506909 0.264629
-1.58021 -0.533358 0.293497
-1.54542 -0.561365 0.326815
-1.51064 -0.590832 0.365443
-1.47586 -0.621542 0.410426
-1.44109 -0.65308 0.463031
-1.40632 -0.684743 0.524772
-1.37155 -0.715386 0.597431
-1.33679 -0.743212 0.683038
-1.30203 -0.765484 0.783773
-1.26727 -0.778152 0.901716
-1.23251 -0.775438 1.03833
-1.19776 -0.749512 1.19352
-1.16301 -0.690592 1.36416
-1.12827 -0.588035 1.54216
-1.09352 -0.433127 1.71283
-1.05878 -0.2237 1.85504
-1.02405 0.0310048 1.94523
-0.989309 0.3089 1.96538
-0.954576 0.580214 1.91095
-0.919844 0.817505 1.79315
-0.885115 1.00414 1.63354
-0.850388 1.13638 1.45537
-0.815663 1.21992 1.27714
-0.78094 1.2648 1.11049
-0.746219 1.28148 0.961075
-0.711499 1.27896 0.830455
-0.676781 1.26413 0.717892
-0.642065 1.24196 0.621563
-0.60735 1.2159 0.539293
-0.572637 1.18823 0.468942
-0.537925 1.16043 0.408575
-0.503214 1.13347 0.356516
-0.468504 1.10791 0.31135
-0.433796 1.08409 0.271897
-0.399089 1.06219 0.237181
-0.364382 1.04229 0.20639
-0.329676 1.02439 0.178854
-0.294972 1.00849 0.154011
-0.260267 0.994528 0.131393
-0.225564 0.982464 0.110602
-0.190861 0.972241 0.0912971
-0.156158 0.963808 0.0731834
-0.121456 0.957119 0.0560012
-0.0867541 0.952137 0.0395178
-0.0520524 0.948833 0.0235201
-0.0173508 0.947185 0.00780851
0.0173508 0.947185 -0.00780851
0.0520524 0.948833 -0.0235201
0.0867541 0.952137 -0.0395178
0.121456 0.957119 -0.0560012
0.156158 0.963808 -0.0731834
0.190861 0.972241 -0.0912971
0.225564 0.982464 -0.110602
0.260267 0.994528 -0.131393
0.294972 1.00849 -0.154011
0.329676 1.02439 -0.178854
0.364382 1.04229 -0.20639
0.399089 1.06219 -0.237181
0.433796 1.08409 -0.271897
0.468504 1.10791 -0.31135
0.503214 1.13347 -0.356516
0.537925 1.16043 -0.408575
0.572637 1.18823 -0.468942
0.60735 1.2159 -0.539293
0.642065 1.24196 -0.621563
0.676781 1.26413 -0.717892
0.711499 1.27896 -0.830455
0.746219 1.28148 -0.961075
0.78094 1.2648 -1.11049
0.815663 1.21992 -1.27714
0.850388 1.13638 -1.45537
0.885115 1.00414 -1.63354
0.919844 0.817505 -1.79315
0.954576 0.580214 -1.91095
0.989309 0.3089 -1.96538
1.02405 0.0310048 -1.94523
1.05878 -0.2237 -1.85504
1.09352 -0.433127 -1.71283
1.12827 -0.588035 -1.54216
1.16301 -0.690592 -1.36416
1.19776 -0.749512 -1.19352
1.23251 -0.775438 -1.03833
1.26727 -0.778152 -0.901716
1.30203 -0.765484 -0.783773
1.33679 -0.743212 -0.683038
1.37155 -0.715386 -0.597431
1.40632 -0.684743 -0.524772
1.44109 -0.65308 -0.463031
1.47586 -0.621542 -0.410426
1.51064 -0.590832 -0.365443
1.54542 -0.561365 -0.326815
1.58021 -0.533358 -0.293497
1.61499 -0.506909 -0.264629
1.64979 -0.482032 -0.239501
1.68458 -0.458697 -0.217532
1.71938 -0.43684 -0.198242
1.75419 -0.416385 -0.181233
1.78899 -0.397247 -0.166176
1.82381 -0.379338 -0.152796
1.85862 -0.362573 -0.140863
1.89345 -0.346867 -0.130183
1.92827 -0.332144 -0.120595
1.9631 -0.318329 -0.111958
1.99794 -0.305354 -0.104157
2.03278 -0.293157 -0.09709
2.06762 -0.281678 -0.0906712
2.10247 -0.270864 -0.0848262
2.13733 -0.260667 -0.079491
2.17219 -0.251042 -0.0746098
2.20705 -0.241946 -0.0701343
2.24192 -0.233343 -0.0660222
2.2768 -0.225198 -0.0622364
2.31168 -0.217479 -0.0587445
2.34657 -0.210156 -0.0555177
2.38146 -0.203204 -0.0525308
2.41636 -0.196597 -0.0497612
2.45126 -0.190313 -0.0471892
2.48617 -0.184332 -0.044797
2.52109 -0.178633 -0.0425686
2.55601 -0.173199 -0.0404901
2.59094 -0.168014 -0.0385486
2.62587 -0.163063 -0.0367329
2.66081 -0.158332 -0.0350325
2.69576 -0.153807 -0.0334383
2.73071 -0.149477 -0.0319419
2.76567 -0.145331 -0.0305358
2.80064 -0.141358 -0.029213
2.83561 -0.137548 -0.0279673
2.87059 -0.133893 -0.0267931
2.90558 -0.130384 -0.0256852
2.94058 -0.127013 -0.0246389
2.97558 -0.123774 -0.0236499
3.01059 -0.120658 -0.0227142
3.0456 -0.117661 -0.0218282
3.08063 -0.114775 -0.0209887
3.11566 -0.111996 -0.0201925
3.1507 -0.109318 -0.0194369
3.18574 -0.106736 -0.0187192
3.2208 -0.104245 -0.0180371
3.25586 -0.101842 -0.0173884
3.29093 -0.0995217 -0.016771
3.32601 -0.0972809 -0.016183
3.36109 -0.0951157 -0.0156226
3.39619 -0.0930228 -0.0150883
3.43129 -0.0909989 -0.0145785
3.4664 -0.0890411 -0.0140918
3.50152 -0.0871463 -0.0136268
3.53665 -0.085312 -0.0131825
3.57179 -0.0835355 -0.0127575
3.60694 -0.0818144 -0.0123509
3.64209 -0.0801464 -0.0119616
3.67726 -0.0785293 -0.0115888
3.71243 -0.076961 -0.0112315
3.74761 -0.0754395 -0.010889
3.7828 -0.0739631 -0.0105604
3.81801 -0.0725298 -0.0102451
3.85322 -0.0711381 -0.00994231
3.88844 -0.0697862 -0.00965152
3.92367 -0.0684728 -0.00937209
3.95891 -0.0671962 -0.00910346
3.99416 -0.0659552 -0.0088451
4.02942 -0.0647484 -0.00859653
4.06469 -0.0635746 -0.00835727
4.09997 -0.0624325 -0.0081269
4.13526 -0.061321 -0.00790499
4.17056 -0.0602389 -0.00769115
4.20587 -0.0591854 -0.00748502
4.24119 -0.0581593 -0.00728624
4.27653 -0.0571597 -0.00709449
4.31187 -0.0561856 -0.00690946
4.34722 -0.0552363 -0.00673085
4.38259 -0.0543109 -0.00655838
4.41797 -0.0534085 -0.00639178
4.45335 -0.0525284 -0.00623081
4.48875 -0.0516698 -0.00607523
4.52416 -0.0508322 -0.00592481
4.55958 -0.0500147 -0.00577933
4.59502 -0.0492167 -0.0056386
4.63046 -0.0484376 -0.00550241
4.66592 -0.0476769 -0.00537059
4.70139 -0.0469338 -0.00524296
4.73687 -0.046208 -0.00511935
4.77237 -0.0454988 -0.0049996
4.80787 -0.0448057 -0.00488357
4.84339 -0.0441283 -0.0047711
4.87892 -0.043466 -0.00466206
4.91446 -0.0428185 -0.00455633
4.95002 -0.0421852 -0.00445377
4.98559 -0.0415658 -0.00435426
5.02117 -0.0409599 -0.00425769
5.05677 -0.040367 -0.00416396
5.09237 -0.0397868 -0.00407296
5.128 -0.039219 -0.00398458
5.16363 -0.0386631 -0.00389874
5.19928 -0.0381189 -0.00381535
5.23494 -0.0375859 -0.0037343
5.27062 -0.037064 -0.00365554
5.30631 -0.0365528 -0.00357896
5.34201 -0.0360519 -0.0035045
5.37773 -0.0355612 -0.00343209
5.41346 -0.0350804 -0.00336165
5.4492 -0.0346091 -0.00329311
5.48497 -0.0341471 -0.00322642
5.52074 -0.0336942 -0.0031615
5.55653 -0.0332502 -0.00309831
5.59233 -0.0328148 -0.00303678
5.62815 -0.0323878 -0.00297686
5.66399 -0.0319689 -0.0029185
5.69984 -0.031558 -0.00286164
5.7357 -0.0311549 -0.00280624
5.77158 -0.0307593 -0.00275225
5.80748 -0.0303711 -0.00269962
5.84339 -0.0299901 -0.00264832
5.87932 -0.0296161 -0.0025983
5.91526 -0.029249 -0.00254951
5.95122 -0.0288885 -0.00250194
5.9872 -0.0285345 -0.00245552
6.02319 -0.0281869 -0.00241024
6.05919 -0.0278455 -0.00236605
6.09522 -0.0275102 -0.00232293
6.13126 -0.0271807 -0.00228084
6.16732 -0.0268571 -0.00223974
6.20339 -0.026539 -0.00219962
6.23949 -0.0262265 -0.00216044
6.27559 -0.0259194 -0.00212217
6.31172 -0.0256175 -0.00208479
6.34786 -0.0253207 -0.00204827
6.38403 -0.025029 -0.00201259
6.42021 -0.0247422 -0.00197772
6.4564 -0.0244601 -0.00194364
6.49262 -0.0241828 -0.00191033
6.52885 -0.02391 -0.00187776
6.5651 -0.0236418 -0.00184592
6.60137 -0.0233779 -0.00181479
6.63766 -0.0231182 -0.00178434
6.67397 -0.0228628 -0.00175456
6.71029 -0.0226115 -0.00172542
6.74664 -0.0223642 -0.00169692
6.783 -0.0221209 -0.00166903
6.81938 -0.0218813 -0.00164174
6.85579 -0.0216456 -0.00161503
6.89221 -0.0214135 -0.00158888
6.92865 -0.0211851 -0.00156329
6.96511 -0.0209601 -0.00153823
7.00159 -0.0207387 -0.0015137
7.0381 -0.0205206 -0.00148967
7.07462 -0.0203059 -0.00146614
7.11116 -0.0200944 -0.0014431
7.14772 -0.0198861 -0.00142052
7.18431 -0.0196809 -0.00139841
7.22091 -0.0194788 -0.00137674
7.25754 -0.0192796 -0.0013555
7.29418 -0.0190835 -0.00133469
7.33085 -0.0188901 -0.0013143
7.36754 -0.0186997 -0.00129431
7.40425 -0.018512 -0.00127471
7.44099 -0.018327 -0.0012555
7.47774 -0.0181446 -0.00123666
7.51452 -0.0179649 -0.00121819
7.55132 -0.0177878 -0.00120008
7.58814 -0.0176131 -0.00118231
7.62498 -0.017441 -0.00116489
7.66185 -0.0172712 -0.0011478
7.69874 -0.0171038 -0.00113103
7.73566 -0.0169388 -0.00111457
7.77259 -0.016776 -0.00109843
7.80955 -0.0166155 -0.00108259
7.84654 -0.0164572 -0.00106704
7.88355 -0.016301 -0.00105178
7.92058 -0.016147 -0.00103681
7.95763 -0.015995 -0.0010221
7.99471 -0.0158451 -0.00100767
8.03182 -0.0156972 -0.000993497
8.06895 -0.0155513 -0.000979582
8.1061 -0.0154073 -0.000965918
8.14328 -0.0152652 -0.000952499
8.18049 -0.015125 -0.000939319
8.21772 -0.0149866 -0.000926374
8.25497 -0.0148501 -0.000913658
8.29226 -0.0147153 -0.000901166
8.32956 -0.0145822 -0.000888893
8.3669 -0.0144508 -0.000876835
8.40426 -0.0143212 -0.000864986
8.44165 -0.0141932 -0.000853343
8.47906 -0.0140668 -0.000841901
8.5165 -0.013942 -0.000830655
8.55397 -0.0138188 -0.000819601
8.59146 -0.0136971 -0.000808735
8.62899 -0.0135769 -0.000798054
8.66654 -0.0134583 -0.000787553
8.70412 -0.0133411 -0.000777228
8.74172 -0.0132253 -0.000767077
8.77936 -0.013111 -0.000757094
8.81702 -0.012998 -0.000747278
8.85471 -0.0128865 -0.000737624
8.89244 -0.0127763 -0.000728128
8.93019 -0.0126674 -0.000718789
8.96797 -0.0125598 -0.000709602
9.00578 -0.0124535 -0.000700564
9.04362 -0.0123485 -0.000691673
9.08149 -0.0122447 -0.000682925
9.11939 -0.0121421 -0.000674318
9.15732 -0.0120408 -0.000665849
9.19528 -0.0119406 -0.000657514
9.23327 -0.0118416 -0.000649312
9.2713 -0.0117438 -0.00064124
9.30935 -0.0116471 -0.000633295
9.34744 -0.0115515 -0.000625475
9.38556 -0.011457 -0.000617777
9.42371 -0.0113636 -0.000610199
9.46189 -0.0112712 -0.000602738
9.50011 -0.0111799 -0.000595393
9.53836 -0.0110896 -0.000588161
9.57664 -0.0110003 -0.00058104
9.61496 -0.0109121 -0.000574028
9.65331 -0.0108248 -0.000567122
9.69169 -0.0107385 -0.000560321
9.73011 -0.0106531 -0.000553623
9.76856 -0.0105687 -0.000547025
9.80704 -0.0104852 -0.000540527
9.84557 -0.0104027 -0.000534126
9.88412 -0.010321 -0.00052782
9.92271 -0.0102402 -0.000521607
9.96134 -0.0101603 -0.000515486
10 -0.0100812 -0.000509456
10.0387 -0.010003 -0.000503514
10.0774 -0.00992567 -0.000497658
10.1162 -0.00984913 -0.000491888
10.155 -0.0097734 -0.000486202
10.1939 -0.00969847 -0.000480598
10.2328 -0.00962433 -0.000475074
10.2717 -0.00955097 -0.00046963
10.3106 -0.00947837 -0.000464264
10.3496 -0.00940653 -0.000458974
10.3887 -0.00933544 -0.000453759
10.4278 -0.00926508 -0.000448618
10.4669 -0.00919545 -0.00044355
10.506 -0.00912652 -0.000438553
10.5452 -0.00905831 -0.000433626
10.5845 -0.00899079 -0.000428767
10.6238 -0.00892395 -0.000423977
10.6631 -0.00885779 -0.000419252
10.7024 -0.00879229 -0.000414593
10.7418 -0.00872745 -0.000409998
10.7813 -0.00866326 -0.000405466
10.8208 -0.00859971 -0.000400996
10.8603 -0.00853679 -0.000396587
10.8999 -0.00847449 -0.000392238
10.9395 -0.00841281 -0.000387947
10.9792 -0.00835173 -0.000383715
11.0189 -0.00829125 -0.000379539
11.0586 -0.00823136 -0.000375419
11.0984 -0.00817205 -0.000371355
11.1383 -0.00811331 -0.000367344
11.1781 -0.00805514 -0.000363387
11.2181 -0.00799753 -0.000359481
11.2581 -0.00794047 -0.000355628
11.2981 -0.00788395 -0.000351825
11.3381 -0.00782797 -0.000348072
11.3783 -0.00777252 -0.000344367
11.4184 -0.00771759 -0.000340711
11.4587 -0.00766318 -0.000337102
11.4989 -0.00760928 -0.00033354
11.5392 -0.00755589 -0.000330024
11.5796 -0.00750299 -0.000326553
11.62 -0.00745057 -0.000323126
11.6605 -0.00739865 -0.000319743
11.701 -0.0073472 -0.000316403
11.7415 -0.00729622 -0.000313106
11.7822 -0.00724571 -0.00030985
11.8228 -0.00719566 -0.000306635
11.8636 -0.00714606 -0.00030346
11.9043 -0.00709692 -0.000300325
11.9452 -0.00704821 -0.000297229
11.986 -0.00699994 -0.000294172
12.027 -0.0069521 -0.000291152
12.068 -0.00690469 -0.00028817
12.109 -0.0068577 -0.000285225
12.1501 -0.00681113 -0.000282315
12.1913 -0.00676497 -0.000279442
12.2325 -0.00671921 -0.000276603
12.2738 -0.00667385 -0.000273799
12.3151 -0.00662889 -0.000271029
12.3565 -0.00658433 -0.000268292
12.3979 -0.00654014 -0.000265589
12.4394 -0.00649634 -0.000262917
12.481 -0.00645292 -0.000260278
12.5226 -0.00640986 -0.000257671
12.5643 -0.00636718 -0.000255094
12.6061 -0.00632486 -0.000252548
12.6479 -0.0062829 -0.000250032
12.6898 -0.00624129 -0.000247546
12.7317 -0.00620003 -0.000245089
12.7737 -0.00615912 -0.00024266
12.8158 -0.00611855 -0.00024026
12.8579 -0.00607832 -0.000237888
12.9001 -0.00603843 -0.000235544
12.9424 -0.00599886 -0.000233227
12.9847 -0.00595962 -0.000230936
13.0271 -0.0059207 -0.000228672
13.0696 -0.00588211 -0.000226434
13.1121 -0.00584382 -0.000224221
13.1547 -0.00580585 -0.000222034
13.1974 -0.00576819 -0.000219871
13.2402 -0.00573082 -0.000217733
13.283 -0.00569376 -0.000215619
13.3259 -0.005657 -0.000213529
13.3689 -0.00562053 -0.000211462
13.4119 -0.00558435 -0.000209419
13.455 -0.00554846 -0.000207398
13.4982 -0.00551285 -0.0002054
13.5415 -0.00547752 -0.000203424
13.5848 -0.00544246 -0.00020147
13.6283 -0.00540768 -0.000199537
13.6718 -0.00537317 -0.000197626
13.7153 -0.00533893 -0.000195735
13.759 -0.00530496 -0.000193865
13.8028 -0.00527124 -0.000192016
13.8466 -0.00523778 -0.000190187
13.8905 -0.00520458 -0.000188377
13.9345 -0.00517163 -0.000186587
13.9786 -0.00513893 -0.000184816
14.0227 -0.00510648 -0.000183064
14.067 -0.00507427 -0.000181331
14.1113 -0.0050423 -0.000179616
14.1558 -0.00501057 -0.00017792
14.2003 -0.00497908 -0.000176242
14.2449 -0.00494782 -0.000174581
14.2896 -0.00491679 -0.000172938
14.3344 -0.00488598 -0.000171312
14.3793 -0.00485541 -0.000169703
14.4243 -0.00482505 -0.00016811
14.4693 -0.00479492 -0.000166535
14.5145 -0.004765 -0.000164975
14.5598 -0.0047353 -0.000163432
14.6052 -0.00470581 -0.000161905
14.6506 -0.00467653 -0.000160393
14.6962 -0.00464746 -0.000158897
14.7419 -0.0046186 -0.000157416
14.7877 -0.00458993 -0.00015595
14.8336 -0.00456147 -0.000154498
14.8796 -0.00453321 -0.000153062
14.9257 -0.00450515 -0.00015164
14.9719 -0.00447727 -0.000150232
15.0182 -0.00444959 -0.000148838
15.0647 -0.00442211 -0.000147459
15.1112 -0.0043948 -0.000146093
15.1579 -0.00436769 -0.00014474
15.2047 -0.00434075 -0.000143401
15.2516 -0.004314 -0.000142075
15.2986 -0.00428743 -0.000140761
15.3458 -0.00426103 -0.000139461
15.393 -0.00423481 -0.000138173
15.4404 -0.00420876 -0.000136898
15.488 -0.00418289 -0.000135635
15.5356 -0.00415718 -0.000134385
15.5834 -0.00413164 -0.000133146
15.6313 -0.00410626 -0.000131919
15.6794 -0.00408105 -0.000130704
15.7276 -0.004056 -0.0001295
15.7759 -0.00403111 -0.000128308
15.8243 -0.00400637 -0.000127126
15.873 -0.0039818 -0.000125956
15.9217 -0.00395737 -0.000124797
15.9706 -0.0039331 -0.000123649
16.0197 -0.00390897 -0.000122511
16.0689 -0.003885 -0.000121384
16.1182 -0.00386117 -0.000120267
16.1677 -0.00383748 -0.00011916
16.2174 -0.00381394 -0.000118063
16.2672 -0.00379054 -0.000116977
16.3172 -0.00376728 -0.0001159
16.3674 -0.00374416 -0.000114833
16.4177 -0.00372117 -0.000113775
16.4682 -0.00369831 -0.000112727
16.5189 -0.00367559 -0.000111688
16.5697 -0.003653 -0.000110658
16.6208 -0.00363053 -0.000109637
16.672 -0.0036082 -0.000108625
16.7234 -0.00358598 -0.000107622
16.775 -0.00356389 -0.000106628
16.8268 -0.00354193 -0.000105642
16.8787 -0.00352008 -0.000104664
16.9309 -0.00349835 -0.000103695
16.9833 -0.00347674 -0.000102735
17.0359 -0.00345524 -0.000101782
17.0887 -0.00343386 -0.000100837
17.1418 -0.00341259 -9.98999e-05
17.195 -0.00339142 -9.89707e-05
17.2485 -0.00337037 -9.8049e-05
17.3022 -0.00334942 -9.71349e-05
17.3562 -0.00332857 -9.62283e-05
17.4104 -0.00330783 -9.53289e-05
17.4648 -0.00328719 -9.44367e-05
17.5195 -0.00326664 -9.35515e-05
17.5744 -0.0032462 -9.26733e-05
17.6296 -0.00322585 -9.1802e-05
17.6851 -0.00320559 -9.09375e-05
17.7408 -0.00318542 -9.00795e-05
17.7969 -0.00316535 -8.92282e-05
17.8532 -0.00314536 -8.83832e-05
17.9098 -0.00312546 -8.75445e-05
17.9667 -0.00310564 -8.67121e-05
18.0239 -0.00308591 -8.58857e-05
18.0815 -0.00306625 -8.50654e-05
18.1393 -0.00304667 -8.42509e-05
18.1975 -0.00302717 -8.34422e-05
18.256 -0.00300774 -8.26392e-05
18.3149 -0.00298839 -8.18417e-05
18.3742 -0.0029691 -8.10496e-05
18.4338 -0.00294988 -8.02629e-05
18.4938 -0.00293072 -7.94814e-05
18.5542 -0.00291163 -7.87049e-05
18.615 -0.0028926 -7.79335e-05
18.6762 -0.00287362 -7.71669e-05
18.7379 -0.0028547 -7.6405e-05
18.8 -0.00283583 -7.56478e-05
18.8625 -0.00281701 -7.4895e-05
18.9255 -0.00279823 -7.41466e-05
18.9891 -0.0027795 -7.34024e-05
19.0531 -0.00276081 -7.26623e-05
19.1177 -0.00274215 -7.19262e-05
19.1828 -0.00272353 -7.11938e-05
19.2484 -0.00270494 -7.04651e-05
19.3147 -0.00268637 -6.97399e-05
19.3816 -0.00266782 -6.90181e-05
19.4491 -0.00264929 -6.82994e-05
19.5173 -0.00263077 -6.75836e-05
19.5862 -0.00261226 -6.68707e-05
19.6558 -0.00259375 -6.61604e-05
19.7262 -0.00257523 -6.54525e-05
19.7974 -0.00255671 -6.47467e-05
19.8694 -0.00253816 -6.40429e-05
19.9423 -0.0025196 -6.33407e-05
20.0162 -0.002501 -6.264e-05
20.091 -0.00248236 -6.19403e-05
20.1669 -0.00246368 -6.12415e-05
20.244 -0.00244493 -6.0543e-05
20.3222 -0.00242611 -5.98446e-05
20.4016 -0.00240721 -5.91458e-05
20.4825 -0.0023882 -5.84461e-05
20.5648 -0.00236909 -5.7745e-05
20.6487 -0.00234983 -5.70419e-05
20.7344 -0.00233043 -5.6336e-05
20.8219 -0.00231084 -5.56265e-05
20.9115 -0.00229104 -5.49125e-05
21.0034 -0.002271 -5.41928e-05
21.0979 -0.00225067 -5.34661e-05
21.1952 -0.00223001 -5.27306e-05
21.2959 -0.00220894 -5.19844e-05
21.4004 -0.00218738 -5.12247e-05
21.5093 -0.00216524 -5.0448e-05
21.6237 -0.00214235 -4.96495e-05
21.7448 -0.00211851 -4.88223e-05
21.8747 -0.00209339 -4.79558e-05
22.0165 -0.00206646 -4.70325e-05
22.1768 -0.00203665 -4.60175e-05
22.3723 -0.00200116 -4.48188e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.5Nc1Classic/GAp_FRG.txt <==
-22.3723 -0.00200116 4.48188e-05
-22.1768 -0.00203665 4.60174e-05
-22.0165 -0.00206646 4.70324e-05
-21.8747 -0.00209339 4.79558e-05
-21.7448 -0.00211851 4.88222e-05
-21.6237 -0.00214235 4.96494e-05
-21.5093 -0.00216524 5.04479e-05
-21.4004 -0.00218738 5.12246e-05
-21.2959 -0.00220894 5.19843e-05
-21.1952 -0.00223001 5.27306e-05
-21.0979 -0.00225067 5.3466e-05
-21.0034 -0.002271 5.41927e-05
-20.9115 -0.00229104 5.49124e-05
-20.8219 -0.00231084 5.56264e-05
-20.7344 -0.00233043 5.63359e-05
-20.6487 -0.00234983 5.70418e-05
-20.5648 -0.00236908 5.77449e-05
-20.4825 -0.0023882 5.8446e-05
-20.4016 -0.0024072 5.91457e-05
-20.3222 -0.00242611 5.98445e-05
-20.244 -0.00244493 6.05429e-05
-20.1669 -0.00246367 6.12414e-05
-20.091 -0.00248236 6.19402e-05
-20.0162 -0.002501 6.26399e-05
-19.9423 -0.0025196 6.33406e-05
-19.8694 -0.00253816 6.40428e-05
-19.7974 -0.0025567 6.47466e-05
-19.7262 -0.00257523 6.54524e-05
-19.6558 -0.00259374 6.61603e-05
-19.5862 -0.00261225 6.68706e-05
-19.5173 -0.00263077 6.75835e-05
-19.4491 -0.00264929 6.82993e-05
-19.3816 -0.00266782 6.9018e-05
-19.3147 -0.00268637 6.97398e-05
-19.2484 -0.00270493 7.0465e-05
-19.1828 -0.00272353 7.11937e-05
-19.1177 -0.00274215 7.19261e-05
-19.0531 -0.00276081 7.26622e-05
-18.9891 -0.0027795 7.34023e-05
-18.9255 -0.00279823 7.41465e-05
-18.8625 -0.00281701 7.48949e-05
-18.8 -0.00283583 7.56477e-05
-18.7379 -0.0028547 7.64049e-05
-18.6762 -0.00287362 7.71668e-05
-18.615 -0.0028926 7.79333e-05
-18.5542 -0.00291163 7.87048e-05
-18.4938 -0.00293072 7.94812e-05
-18.4338 -0.00294988 8.02627e-05
-18.3742 -0.0029691 8.10495e-05
-18.3149 -0.00298838 8.18415e-05
-18.256 -0.00300774 8.2639e-05
-18.1975 -0.00302717 8.34421e-05
-18.1393 -0.00304667 8.42508e-05
-18.0815 -0.00306625 8.50652e-05
-18.0239 -0.0030859 8.58856e-05
-17.9667 -0.00310564 8.67119e-05
-17.9098 -0.00312546 8.75444e-05
-17.8532 -0.00314536 8.8383e-05
-17.7969 -0.00316535 8.9228e-05
-17.7408 -0.00318542 9.00794e-05
-17.6851 -0.00320559 9.09373e-05
-17.6296 -0.00322584 9.18018e-05
-17.5744 -0.00324619 9.26732e-05
-17.5195 -0.00326664 9.35513e-05
-17.4648 -0.00328718 9.44365e-05
-17.4104 -0.00330782 9.53287e-05
-17.3562 -0.00332857 9.62281e-05
-17.3022 -0.00334941 9.71347e-05
-17.2485 -0.00337036 9.80488e-05
-17.195 -0.00339142 9.89704e-05
-17.1418 -0.00341258 9.98997e-05
-17.0887 -0.00343385 0.000100837
-17.0359 -0.00345524 0.000101781
-16.9833 -0.00347674 0.000102734
-16.9309 -0.00349835 0.000103695
-16.8787 -0.00352008 0.000104664
-16.8268 -0.00354192 0.000105642
-16.775 -0.00356389 0.000106627
-16.7234 -0.00358598 0.000107622
-16.672 -0.00360819 0.000108625
-16.6208 -0.00363053 0.000109637
-16.5697 -0.00365299 0.000110658
-16.5189 -0.00367558 0.000111687
-16.4682 -0.00369831 0.000112726
-16.4177 -0.00372116 0.000113775
-16.3674 -0.00374415 0.000114832
-16.3172 -0.00376728 0.000115899
-16.2672 -0.00379054 0.000116976
-16.2174 -0.00381394 0.000118063
-16.1677 -0.00383748 0.00011916
-16.1182 -0.00386116 0.000120266
-16.0689 -0.00388499 0.000121383
-16.0197 -0.00390897 0.000122511
-15.9706 -0.00393309 0.000123648
-15.9217 -0.00395737 0.000124797
-15.873 -0.00398179 0.000125956
-15.8243 -0.00400637 0.000127126
-15.7759 -0.0040311 0.000128307
-15.7276 -0.004056 0.0001295
-15.6794 -0.00408105 0.000130703
-15.6313 -0.00410626 0.000131919
-15.5834 -0.00413163 0.000133146
-15.5356 -0.00415717 0.000134384
-15.488 -0.00418288 0.000135635
-15.4404 -0.00420876 0.000136898
-15.393 -0.00423481 0.000138173
-15.3458 -0.00426103 0.000139461
-15.2986 -0.00428742 0.000140761
-15.2516 -0.004314 0.000142074
-15.2047 -0.00434075 0.0001434
-15.1579 -0.00436768 0.00014474
-15.1112 -0.0043948 0.000146092
-15.0647 -0.0044221 0.000147458
-15.0182 -0.00444959 0.000148838
-14.9719 -0.00447727 0.000150232
-14.9257 -0.00450514 0.000151639
-14.8796 -0.00453321 0.000153061
-14.8336 -0.00456147 0.000154498
-14.7877 -0.00458993 0.000155949
-14.7419 -0.00461859 0.000157415
-14.6962 -0.00464745 0.000158896
-14.6506 -0.00467652 0.000160392
-14.6052 -0.0047058 0.000161904
-14.5598 -0.00473529 0.000163431
-14.5145 -0.00476499 0.000164975
-14.4693 -0.00479491 0.000166534
-14.4243 -0.00482504 0.00016811
-14.3793 -0.0048554 0.000169702
-14.3344 -0.00488598 0.000171311
-14.2896 -0.00491678 0.000172937
-14.2449 -0.00494781 0.00017458
-14.2003 -0.00497907 0.000176241
-14.1558 -0.00501056 0.000177919
-14.1113 -0.00504229 0.000179616
-14.067 -0.00507426 0.00018133
-14.0227 -0.00510647 0.000183064
-13.9786 -0.00513892 0.000184815
-13.9345 -0.00517162 0.000186586
-13.8905 -0.00520457 0.000188376
-13.8466 -0.00523777 0.000190186
-13.8028 -0.00527123 0.000192015
-13.759 -0.00530495 0.000193865
-13.7153 -0.00533892 0.000195735
-13.6718 -0.00537316 0.000197625
-13.6283 -0.00540767 0.000199536
-13.5848 -0.00544245 0.000201469
-13.5415 -0.00547751 0.000203423
-13.4982 -0.00551284 0.000205399
-13.455 -0.00554845 0.000207397
-13.4119 -0.00558434 0.000209418
-13.3689 -0.00562052 0.000211462
-13.3259 -0.00565699 0.000213528
-13.283 -0.00569375 0.000215618
-13.2402 -0.00573081 0.000217732
-13.1974 -0.00576817 0.00021987
-13.1547 -0.00580584 0.000222033
-13.1121 -0.00584381 0.00022422
-13.0696 -0.00588209 0.000226433
-13.0271 -0.00592069 0.000228671
-12.9847 -0.00595961 0.000230935
-12.9424 -0.00599885 0.000233226
-12.9001 -0.00603842 0.000235543
-12.8579 -0.00607831 0.000237887
-12.8158 -0.00611854 0.000240259
-12.7737 -0.00615911 0.000242659
-12.7317 -0.00620002 0.000245088
-12.6898 -0.00624128 0.000247545
-12.6479 -0.00628288 0.000250031
-12.6061 -0.00632484 0.000252547
-12.5643 -0.00636717 0.000255093
-12.5226 -0.00640985 0.00025767
-12.481 -0.0064529 0.000260277
-12.4394 -0.00649633 0.000262916
-12.3979 -0.00654013 0.000265588
-12.3565 -0.00658431 0.000268291
-12.3151 -0.00662888 0.000271028
-12.2738 -0.00667384 0.000273798
-12.2325 -0.0067192 0.000276602
-12.1913 -0.00676495 0.000279441
-12.1501 -0.00681111 0.000282314
-12.109 -0.00685769 0.000285223
-12.068 -0.00690468 0.000288169
-12.027 -0.00695209 0.000291151
-11.986 -0.00699992 0.00029417
-11.9452 -0.00704819 0.000297228
-11.9043 -0.0070969 0.000300324
-11.8636 -0.00714605 0.000303458
-11.8228 -0.00719564 0.000306633
-11.7822 -0.00724569 0.000309848
-11.7415 -0.0072962 0.000313104
-11.701 -0.00734718 0.000316402
-11.6605 -0.00739863 0.000319742
-11.62 -0.00745056 0.000323125
-11.5796 -0.00750297 0.000326551
-11.5392 -0.00755587 0.000330022
-11.4989 -0.00760926 0.000333539
-11.4587 -0.00766316 0.000337101
-11.4184 -0.00771757 0.000340709
-11.3783 -0.0077725 0.000344366
-11.3381 -0.00782795 0.00034807
-11.2981 -0.00788393 0.000351823
-11.2581 -0.00794044 0.000355626
-11.2181 -0.0079975 0.00035948
-11.1781 -0.00805512 0.000363385
-11.1383 -0.00811329 0.000367342
-11.0984 -0.00817202 0.000371353
-11.0586 -0.00823133 0.000375417
-11.0189 -0.00829123 0.000379537
-10.9792 -0.00835171 0.000383713
-10.9395 -0.00841279 0.000387945
-10.8999 -0.00847447 0.000392236
-10.8603 -0.00853677 0.000396585
-10.8208 -0.00859969 0.000400994
-10.7813 -0.00866324 0.000405464
-10.7418 -0.00872743 0.000409996
-10.7024 -0.00879227 0.000414591
-10.6631 -0.00885776 0.00041925
-10.6238 -0.00892392 0.000423974
-10.5845 -0.00899076 0.000428765
-10.5452 -0.00905828 0.000433623
-10.506 -0.0091265 0.00043855
-10.4669 -0.00919542 0.000443548
-10.4278 -0.00926505 0.000448616
-10.3887 -0.00933541 0.000453757
-10.3496 -0.00940651 0.000458971
-10.3106 -0.00947834 0.000464261
-10.2717 -0.00955094 0.000469627
-10.2328 -0.0096243 0.000475071
-10.1939 -0.00969844 0.000480595
-10.155 -0.00977337 0.000486199
-10.1162 -0.0098491 0.000491885
-10.0774 -0.00992564 0.000497655
-10.0387 -0.010003 0.00050351
-10 -0.0100812 0.000509452
-9.96134 -0.0101603 0.000515483
-9.92271 -0.0102402 0.000521604
-9.88412 -0.010321 0.000527816
-9.84557 -0.0104026 0.000534122
-9.80704 -0.0104852 0.000540523
-9.76856 -0.0105687 0.000547022
-9.73011 -0.0106531 0.000553619
-9.69169 -0.0107384 0.000560317
-9.65331 -0.0108248 0.000567118
-9.61496 -0.010912 0.000574024
-9.57664 -0.0110003 0.000581036
-9.53836 -0.0110896 0.000588157
-9.50011 -0.0111798 0.000595389
-9.46189 -0.0112712 0.000602734
-9.42371 -0.0113635 0.000610195
-9.38556 -0.0114569 0.000617773
-9.34744 -0.0115514 0.00062547
-9.30935 -0.011647 0.000633291
-9.2713 -0.0117437 0.000641236
-9.23327 -0.0118416 0.000649308
-9.19528 -0.0119406 0.000657509
-9.15732 -0.0120407 0.000665844
-9.11939 -0.0121421 0.000674313
-9.08149 -0.0122447 0.00068292
-9.04362 -0.0123484 0.000691667
-9.00578 -0.0124535 0.000700559
-8.96797 -0.0125598 0.000709596
-8.93019 -0.0126673 0.000718783
-8.89244 -0.0127762 0.000728122
-8.85471 -0.0128864 0.000737618
-8.81702 -0.012998 0.000747272
-8.77936 -0.0131109 0.000757088
-8.74172 -0.0132253 0.000767071
-8.70412 -0.013341 0.000777222
-8.66654 -0.0134582 0.000787547
-8.62899 -0.0135769 0.000798047
-8.59146 -0.013697 0.000808729
-8.55397 -0.0138187 0.000819594
-8.5165 -0.0139419 0.000830648
-8.47906 -0.0140667 0.000841894
-8.44165 -0.0141931 0.000853336
-8.40426 -0.0143211 0.000864979
-8.3669 -0.0144508 0.000876827
-8.32956 -0.0145821 0.000888886
-8.29226 -0.0147152 0.000901158
-8.25497 -0.01485 0.00091365
-8.21772 -0.0149866 0.000926366
-8.18049 -0.0151249 0.000939311
-8.14328 -0.0152651 0.00095249
-8.1061 -0.0154072 0.000965909
-8.06895 -0.0155512 0.000979573
-8.03182 -0.0156971 0.000993488
-7.99471 -0.015845 0.00100766
-7.95763 -0.0159949 0.00102209
-7.92058 -0.0161469 0.0010368
-7.88355 -0.0163009 0.00105177
-7.84654 -0.0164571 0.00106703
-7.80955 -0.0166154 0.00108258
-7.77259 -0.0167759 0.00109842
-7.73566 -0.0169387 0.00111456
-7.69874 -0.0171037 0.00113101
-7.66185 -0.0172711 0.00114778
-7.62498 -0.0174409 0.00116488
-7.58814 -0.017613 0.0011823
-7.55132 -0.0177877 0.00120007
-7.51452 -0.0179648 0.00121818
-7.47774 -0.0181446 0.00123665
-7.44099 -0.0183269 0.00125549
-7.40425 -0.0185119 0.0012747
-7.36754 -0.0186996 0.00129429
-7.33085 -0.01889 0.00131428
-7.29418 -0.0190834 0.00133468
-7.25754 -0.0192795 0.00135548
-7.22091 -0.0194787 0.00137672
-7.18431 -0.0196808 0.00139839
-7.14772 -0.019886 0.0014205
-7.11116 -0.0200943 0.00144308
-7.07462 -0.0203058 0.00146612
-7.0381 -0.0205205 0.00148965
-7.00159 -0.0207386 0.00151367
-6.96511 -0.02096 0.00153821
-6.92865 -0.021185 0.00156326
-6.89221 -0.0214134 0.00158885
-6.85579 -0.0216455 0.001615
-6.81938 -0.0218812 0.00164171
-6.783 -0.0221207 0.001669
-6.74664 -0.0223641 0.00169689
-6.71029 -0.0226114 0.00172539
-6.67397 -0.0228627 0.00175452
-6.63766 -0.0231181 0.0017843
-6.60137 -0.0233777 0.00181475
-6.5651 -0.0236416 0.00184588
-6.52885 -0.0239099 0.00187772
-6.49262 -0.0241827 0.00191028
-6.4564 -0.02446 0.00194359
-6.42021 -0.024742 0.00197767
-6.38403 -0.0250289 0.00201254
-6.34786 -0.0253206 0.00204822
-6.31172 -0.0256174 0.00208473
-6.27559 -0.0259192 0.00212211
-6.23949 -0.0262264 0.00216038
-6.20339 -0.0265389 0.00219956
-6.16732 -0.0268569 0.00223968
-6.13126 -0.0271806 0.00228077
-6.09522 -0.02751 0.00232286
-6.05919 -0.0278454 0.00236598
-6.02319 -0.0281868 0.00241016
-5.9872 -0.0285344 0.00245544
-5.95122 -0.0288883 0.00250185
-5.91526 -0.0292488 0.00254943
-5.87932 -0.0296159 0.00259821
-5.84339 -0.0299899 0.00264822
-5.80748 -0.0303709 0.00269952
-5.77158 -0.0307591 0.00275214
-5.7357 -0.0311547 0.00280613
-5.69984 -0.0315578 0.00286153
-5.66399 -0.0319687 0.00291838
-5.62815 -0.0323875 0.00297674
-5.59233 -0.0328146 0.00303666
-5.55653 -0.03325 0.00309818
-5.52074 -0.033694 0.00316137
-5.48497 -0.0341469 0.00322628
-5.4492 -0.0346088 0.00329296
-5.41346 -0.0350801 0.00336149
-5.37773 -0.035561 0.00343193
-5.34201 -0.0360517 0.00350434
-5.30631 -0.0365525 0.00357879
-5.27062 -0.0370637 0.00365536
-5.23494 -0.0375857 0.00373412
-5.19928 -0.0381186 0.00381515
-5.16363 -0.0386628 0.00389854
-5.128 -0.0392187 0.00398438
-5.09237 -0.0397865 0.00407274
-5.05677 -0.0403667 0.00416374
-5.02117 -0.0409595 0.00425746
-4.98559 -0.0415655 0.00435402
-4.95002 -0.0421848 0.00445352
-4.91446 -0.0428181 0.00455607
-4.87892 -0.0434656 0.00466179
-4.84339 -0.0441278 0.00477082
-4.80787 -0.0448052 0.00488327
-4.77237 -0.0454983 0.0049993
-4.73687 -0.0462075 0.00511903
-4.70139 -0.0469333 0.00524263
-4.66592 -0.0476763 0.00537025
-4.63046 -0.0484371 0.00550205
-4.59502 -0.0492161 0.00563823
-4.55958 -0.0500141 0.00577894
-4.52416 -0.0508315 0.0059244
-4.48875 -0.0516692 0.00607481
-4.45335 -0.0525277 0.00623038
-4.41797 -0.0534078 0.00639133
-4.38259 -0.0543101 0.0065579
-4.34722 -0.0552355 0.00673035
-4.31187 -0.0561848 0.00690895
-4.27653 -0.0571588 0.00709396
-4.24119 -0.0581584 0.00728568
-4.20587 -0.0591844 0.00748443
-4.17056 -0.060238 0.00769054
-4.13526 -0.0613199 0.00790435
-4.09997 -0.0624314 0.00812624
-4.06469 -0.0635735 0.00835658
-4.02942 -0.0647473 0.00859581
-3.99416 -0.065954 0.00884435
-3.95891 -0.067195 0.00910268
-3.92367 -0.0684714 0.00937127
-3.88844 -0.0697848 0.00965067
-3.85322 -0.0711366 0.00994143
-3.81801 -0.0725283 0.0102441
-3.7828 -0.0739614 0.0105594
-3.74761 -0.0754378 0.010888
-3.71243 -0.0769592 0.0112305
-3.67726 -0.0785274 0.0115877
-3.64209 -0.0801444 0.0119605
-3.60694 -0.0818123 0.0123497
-3.57179 -0.0835333 0.0127563
-3.53665 -0.0853097 0.0131812
-3.50152 -0.0871439 0.0136255
-3.4664 -0.0890384 0.0140904
-3.43129 -0.0909961 0.014577
-3.39619 -0.0930198 0.0150867
-3.36109 -0.0951125 0.0156209
-3.32601 -0.0972775 0.0161811
-3.29093 -0.0995181 0.016769
-3.25586 -0.101838 0.0173862
-3.2208 -0.104241 0.0180348
-3.18574 -0.106731 0.0187166
-3.1507 -0.109313 0.019434
-3.11566 -0.111991 0.0201893
-3.08063 -0.11477 0.0209851
-3.0456 -0.117655 0.0218242
-3.01059 -0.120653 0.0227097
-2.97558 -0.123768 0.0236448
-2.94058 -0.127007 0.0246332
-2.90558 -0.130378 0.0256789
-2.87059 -0.133887 0.0267861
-2.83561 -0.137542 0.0279596
-2.80064 -0.141351 0.0292045
-2.76567 -0.145325 0.0305265
-2.73071 -0.149471 0.0319318
-2.69576 -0.153801 0.0334274
-2.66081 -0.158326 0.0350207
-2.62587 -0.163058 0.0367202
-2.59094 -0.168009 0.038535
-2.55601 -0.173194 0.0404756
-2.52109 -0.178628 0.0425532
-2.48617 -0.184328 0.0447806
-2.45126 -0.19031 0.0471718
-2.41636 -0.196595 0.0497429
-2.38146 -0.203202 0.0525114
-2.34657 -0.210155 0.0554973
-2.31168 -0.217478 0.0587229
-2.2768 -0.225198 0.0622138
-2.24192 -0.233345 0.0659983
-2.20705 -0.241949 0.0701092
-2.17219 -0.251046 0.0745834
-2.13733 -0.260673 0.0794631
-2.10247 -0.270871 0.0847968
-2.06762 -0.281686 0.0906402
-2.03278 -0.293167 0.0970573
-1.99794 -0.305367 0.104122
-1.9631 -0.318344 0.111922
-1.92827 -0.332161 0.120556
-1.89345 -0.346888 0.130142
-1.85862 -0.362597 0.140819
-1.82381 -0.379367 0.15275
-1.78899 -0.397281 0.166127
-1.75419 -0.416425 0.181181
-1.71938 -0.436887 0.198186
-1.68458 -0.458752 0.217473
-1.64979 -0.482098 0.239438
-1.61499 -0.506987 0.264562
-1.58021 -0.533451 0.293428
-1.54542 -0.561476 0.326742
-1.51064 -0.590966 0.365368
-1.47586 -0.621703 0.410353
-1.44109 -0.653275 0.462961
-1.40632 -0.68498 0.524712
-1.37155 -0.715672 0.59739
-1.33679 -0.743557 0.68303
-1.30203 -0.765896 0.783819
-1.26727 -0.778635 0.901847
-1.23251 -0.775985 1.03859
-1.19776 -0.750099 1.19395
-1.16301 -0.691166 1.36482
-1.12827 -0.588503 1.54309
-1.09352 -0.43336 1.71401
-1.05878 -0.223558 1.85639
-1.02405 0.0316127 1.9466
-0.989309 0.309964 1.96654
-0.954576 0.581607 1.91172
-0.919844 0.819027 1.79345
-0.885115 1.0056 1.6334
-0.850388 1.13765 1.45489
-0.815663 1.22094 1.27644
-0.78094 1.26556 1.10967
-0.746219 1.28201 0.960216
-0.711499 1.27929 0.829611
-0.676781 1.2643 0.717093
-0.642065 1.24202 0.620824
-0.60735 1.21586 0.538621
-0.572637 1.18811 0.468337
-0.537925 1.16027 0.408035
-0.503214 1.13326 0.356036
-0.468504 1.10767 0.310926
-0.433796 1.08383 0.271525
-0.399089 1.06192 0.236855
-0.364382 1.042 0.206106
-0.329676 1.0241 0.178607
-0.294972 1.00819 0.153799
-0.260267 0.994228 0.131213
-0.225564 0.982163 0.110451
-0.190861 0.971939 0.0911723
-0.156158 0.963505 0.0730836
-0.121456 0.956817 0.0559251
-0.0867541 0.951835 0.0394642
-0.0520524 0.94853 0.0234882
-0.0173508 0.946883 0.00779794
0.0173508 0.946883 -0.00779794
0.0520524 0.94853 -0.0234882
0.0867541 0.951835 -0.0394642
0.121456 0.956817 -0.0559251
0.156158 0.963505 -0.0730836
0.190861 0.971939 -0.0911723
0.225564 0.982163 -0.110451
0.260267 0.994228 -0.131213
0.294972 1.00819 -0.153799
0.329676 1.0241 -0.178607
0.364382 1.042 -0.206106
0.399089 1.06192 -0.236855
0.433796 1.08383 -0.271525
0.468504 1.10767 -0.310926
0.503214 1.13326 -0.356036
0.537925 1.16027 -0.408035
0.572637 1.18811 -0.468337
0.60735 1.21586 -0.538621
0.642065 1.24202 -0.620824
0.676781 1.2643 -0.717093
0.711499 1.27929 -0.829611
0.746219 1.28201 -0.960216
0.78094 1.26556 -1.10967
0.815663 1.22094 -1.27644
0.850388 1.13765 -1.45489
0.885115 1.0056 -1.6334
0.919844 0.819027 -1.79345
0.954576 0.581607 -1.91172
0.989309 0.309964 -1.96654
1.02405 0.0316127 -1.9466
1.05878 -0.223558 -1.85639
1.09352 -0.43336 -1.71401
1.12827 -0.588503 -1.54309
1.16301 -0.691166 -1.36482
1.19776 -0.750099 -1.19395
1.23251 -0.775985 -1.03859
1.26727 -0.778635 -0.901847
1.30203 -0.765896 -0.783819
1.33679 -0.743557 -0.68303
1.37155 -0.715672 -0.59739
1.40632 -0.68498 -0.524712
1.44109 -0.653275 -0.462961
1.47586 -0.621703 -0.410353
1.51064 -0.590966 -0.365368
1.54542 -0.561476 -0.326742
1.58021 -0.533451 -0.293428
1.61499 -0.506987 -0.264562
1.64979 -0.482098 -0.239438
1.68458 -0.458752 -0.217473
1.71938 -0.436887 -0.198186
1.75419 -0.416425 -0.181181
1.78899 -0.397281 -0.166127
1.82381 -0.379367 -0.15275
1.85862 -0.362597 -0.140819
1.89345 -0.346888 -0.130142
1.92827 -0.332161 -0.120556
1.9631 -0.318344 -0.111922
1.99794 -0.305367 -0.104122
2.03278 -0.293167 -0.0970573
2.06762 -0.281686 -0.0906402
2.10247 -0.270871 -0.0847968
2.13733 -0.260673 -0.0794631
2.17219 -0.251046 -0.0745834
2.20705 -0.241949 -0.0701092
2.24192 -0.233345 -0.0659983
2.2768 -0.225198 -0.0622138
2.31168 -0.217478 -0.0587229
2.34657 -0.210155 -0.0554973
2.38146 -0.203202 -0.0525114
2.41636 -0.196595 -0.0497429
2.45126 -0.19031 -0.0471718
2.48617 -0.184328 -0.0447806
2.52109 -0.178628 -0.0425532
2.55601 -0.173194 -0.0404756
2.59094 -0.168009 -0.038535
2.62587 -0.163058 -0.0367202
2.66081 -0.158326 -0.0350207
2.69576 -0.153801 -0.0334274
2.73071 -0.149471 -0.0319318
2.76567 -0.145325 -0.0305265
2.80064 -0.141351 -0.0292045
2.83561 -0.137542 -0.0279596
2.87059 -0.133887 -0.0267861
2.90558 -0.130378 -0.0256789
2.94058 -0.127007 -0.0246332
2.97558 -0.123768 -0.0236448
3.01059 -0.120653 -0.0227097
3.0456 -0.117655 -0.0218242
3.08063 -0.11477 -0.0209851
3.11566 -0.111991 -0.0201893
3.1507 -0.109313 -0.019434
3.18574 -0.106731 -0.0187166
3.2208 -0.104241 -0.0180348
3.25586 -0.101838 -0.0173862
3.29093 -0.0995181 -0.016769
3.32601 -0.0972775 -0.0161811
3.36109 -0.0951125 -0.0156209
3.39619 -0.0930198 -0.0150867
3.43129 -0.0909961 -0.014577
3.4664 -0.0890384 -0.0140904
3.50152 -0.0871439 -0.0136255
3.53665 -0.0853097 -0.0131812
3.57179 -0.0835333 -0.0127563
3.60694 -0.0818123 -0.0123497
3.64209 -0.0801444 -0.0119605
3.67726 -0.0785274 -0.0115877
3.71243 -0.0769592 -0.0112305
3.74761 -0.0754378 -0.010888
3.7828 -0.0739614 -0.0105594
3.81801 -0.0725283 -0.0102441
3.85322 -0.0711366 -0.00994143
3.88844 -0.0697848 -0.00965067
3.92367 -0.0684714 -0.00937127
3.95891 -0.067195 -0.00910268
3.99416 -0.065954 -0.00884435
4.02942 -0.0647473 -0.00859581
4.06469 -0.0635735 -0.00835658
4.09997 -0.0624314 -0.00812624
4.13526 -0.0613199 -0.00790435
4.17056 -0.060238 -0.00769054
4.20587 -0.0591844 -0.00748443
4.24119 -0.0581584 -0.00728568
4.27653 -0.0571588 -0.00709396
4.31187 -0.0561848 -0.00690895
4.34722 -0.0552355 -0.00673035
4.38259 -0.0543101 -0.0065579
4.41797 -0.0534078 -0.00639133
4.45335 -0.0525277 -0.00623038
4.48875 -0.0516692 -0.00607481
4.52416 -0.0508315 -0.0059244
4.55958 -0.0500141 -0.00577894
4.59502 -0.0492161 -0.00563823
4.63046 -0.0484371 -0.00550205
4.66592 -0.0476763 -0.00537025
4.70139 -0.0469333 -0.00524263
4.73687 -0.0462075 -0.00511903
4.77237 -0.0454983 -0.0049993
4.80787 -0.0448052 -0.00488327
4.84339 -0.0441278 -0.00477082
4.87892 -0.0434656 -0.00466179
4.91446 -0.0428181 -0.00455607
4.95002 -0.0421848 -0.00445352
4.98559 -0.0415655 -0.00435402
5.02117 -0.0409595 -0.00425746
5.05677 -0.0403667 -0.00416374
5.09237 -0.0397865 -0.00407274
5.128 -0.0392187 -0.00398438
5.16363 -0.0386628 -0.00389854
5.19928 -0.0381186 -0.00381515
5.23494 -0.0375857 -0.00373412
5.27062 -0.0370637 -0.00365536
5.30631 -0.0365525 -0.00357879
5.34201 -0.0360517 -0.00350434
5.37773 -0.035561 -0.00343193
5.41346 -0.0350801 -0.00336149
5.4492 -0.0346088 -0.00329296
5.48497 -0.0341469 -0.00322628
5.52074 -0.033694 -0.00316137
5.55653 -0.03325 -0.00309818
5.59233 -0.0328146 -0.00303666
5.62815 -0.0323875 -0.00297674
5.66399 -0.0319687 -0.00291838
5.69984 -0.0315578 -0.00286153
5.7357 -0.0311547 -0.00280613
5.77158 -0.0307591 -0.00275214
5.80748 -0.0303709 -0.00269952
5.84339 -0.0299899 -0.00264822
5.87932 -0.0296159 -0.00259821
5.91526 -0.0292488 -0.00254943
5.95122 -0.0288883 -0.00250185
5.9872 -0.0285344 -0.00245544
6.02319 -0.0281868 -0.00241016
6.05919 -0.0278454 -0.00236598
6.09522 -0.02751 -0.00232286
6.13126 -0.0271806 -0.00228077
6.16732 -0.0268569 -0.00223968
6.20339 -0.0265389 -0.00219956
6.23949 -0.0262264 -0.00216038
6.27559 -0.0259192 -0.00212211
6.31172 -0.0256174 -0.00208473
6.34786 -0.0253206 -0.00204822
6.38403 -0.0250289 -0.00201254
6.42021 -0.024742 -0.00197767
6.4564 -0.02446 -0.00194359
6.49262 -0.0241827 -0.00191028
6.52885 -0.0239099 -0.00187772
6.5651 -0.0236416 -0.00184588
6.60137 -0.0233777 -0.00181475
6.63766 -0.0231181 -0.0017843
6.67397 -0.0228627 -0.00175452
6.71029 -0.0226114 -0.00172539
6.74664 -0.0223641 -0.00169689
6.783 -0.0221207 -0.001669
6.81938 -0.0218812 -0.00164171
6.85579 -0.0216455 -0.001615
6.89221 -0.0214134 -0.00158885
6.92865 -0.021185 -0.00156326
6.96511 -0.02096 -0.00153821
7.00159 -0.0207386 -0.00151367
7.0381 -0.0205205 -0.00148965
7.07462 -0.0203058 -0.00146612
7.11116 -0.0200943 -0.00144308
7.14772 -0.019886 -0.0014205
7.18431 -0.0196808 -0.00139839
7.22091 -0.0194787 -0.00137672
7.25754 -0.0192795 -0.00135548
7.29418 -0.0190834 -0.00133468
7.33085 -0.01889 -0.00131428
7.36754 -0.0186996 -0.00129429
7.40425 -0.0185119 -0.0012747
7.44099 -0.0183269 -0.00125549
7.47774 -0.0181446 -0.00123665
7.51452 -0.0179648 -0.00121818
7.55132 -0.0177877 -0.00120007
7.58814 -0.017613 -0.0011823
7.62498 -0.0174409 -0.00116488
7.66185 -0.0172711 -0.00114778
7.69874 -0.0171037 -0.00113101
7.73566 -0.0169387 -0.00111456
7.77259 -0.0167759 -0.00109842
7.80955 -0.0166154 -0.00108258
7.84654 -0.0164571 -0.00106703
7.88355 -0.0163009 -0.00105177
7.92058 -0.0161469 -0.0010368
7.95763 -0.0159949 -0.00102209
7.99471 -0.015845 -0.00100766
8.03182 -0.0156971 -0.000993488
8.06895 -0.0155512 -0.000979573
8.1061 -0.0154072 -0.000965909
8.14328 -0.0152651 -0.00095249
8.18049 -0.0151249 -0.000939311
8.21772 -0.0149866 -0.000926366
8.25497 -0.01485 -0.00091365
8.29226 -0.0147152 -0.000901158
8.32956 -0.0145821 -0.000888886
8.3669 -0.0144508 -0.000876827
8.40426 -0.0143211 -0.000864979
8.44165 -0.0141931 -0.000853336
8.47906 -0.0140667 -0.000841894
8.5165 -0.0139419 -0.000830648
8.55397 -0.0138187 -0.000819594
8.59146 -0.013697 -0.000808729
8.62899 -0.0135769 -0.000798047
8.66654 -0.0134582 -0.000787547
8.70412 -0.013341 -0.000777222
8.74172 -0.0132253 -0.000767071
8.77936 -0.0131109 -0.000757088
8.81702 -0.012998 -0.000747272
8.85471 -0.0128864 -0.000737618
8.89244 -0.0127762 -0.000728122
8.93019 -0.0126673 -0.000718783
8.96797 -0.0125598 -0.000709596
9.00578 -0.0124535 -0.000700559
9.04362 -0.0123484 -0.000691667
9.08149 -0.0122447 -0.00068292
9.11939 -0.0121421 -0.000674313
9.15732 -0.0120407 -0.000665844
9.19528 -0.0119406 -0.000657509
9.23327 -0.0118416 -0.000649308
9.2713 -0.0117437 -0.000641236
9.30935 -0.011647 -0.000633291
9.34744 -0.0115514 -0.00062547
9.38556 -0.0114569 -0.000617773
9.42371 -0.0113635 -0.000610195
9.46189 -0.0112712 -0.000602734
9.50011 -0.0111798 -0.000595389
9.53836 -0.0110896 -0.000588157
9.57664 -0.0110003 -0.000581036
9.61496 -0.010912 -0.000574024
9.65331 -0.0108248 -0.000567118
9.69169 -0.0107384 -0.000560317
9.73011 -0.0106531 -0.000553619
9.76856 -0.0105687 -0.000547022
9.80704 -0.0104852 -0.000540523
9.84557 -0.0104026 -0.000534122
9.88412 -0.010321 -0.000527816
9.92271 -0.0102402 -0.000521604
9.96134 -0.0101603 -0.000515483
10 -0.0100812 -0.000509452
10.0387 -0.010003 -0.00050351
10.0774 -0.00992564 -0.000497655
10.1162 -0.0098491 -0.000491885
10.155 -0.00977337 -0.000486199
10.1939 -0.00969844 -0.000480595
10.2328 -0.0096243 -0.000475071
10.2717 -0.00955094 -0.000469627
10.3106 -0.00947834 -0.000464261
10.3496 -0.00940651 -0.000458971
10.3887 -0.00933541 -0.000453757
10.4278 -0.00926505 -0.000448616
10.4669 -0.00919542 -0.000443548
10.506 -0.0091265 -0.00043855
10.5452 -0.00905828 -0.000433623
10.5845 -0.00899076 -0.000428765
10.6238 -0.00892392 -0.000423974
10.6631 -0.00885776 -0.00041925
10.7024 -0.00879227 -0.000414591
10.7418 -0.00872743 -0.000409996
10.7813 -0.00866324 -0.000405464
10.8208 -0.00859969 -0.000400994
10.8603 -0.00853677 -0.000396585
10.8999 -0.00847447 -0.000392236
10.9395 -0.00841279 -0.000387945
10.9792 -0.00835171 -0.000383713
11.0189 -0.00829123 -0.000379537
11.0586 -0.00823133 -0.000375417
11.0984 -0.00817202 -0.000371353
11.1383 -0.00811329 -0.000367342
11.1781 -0.00805512 -0.000363385
11.2181 -0.0079975 -0.00035948
11.2581 -0.00794044 -0.000355626
11.2981 -0.00788393 -0.000351823
11.3381 -0.00782795 -0.00034807
11.3783 -0.0077725 -0.000344366
11.4184 -0.00771757 -0.000340709
11.4587 -0.00766316 -0.000337101
11.4989 -0.00760926 -0.000333539
11.5392 -0.00755587 -0.000330022
11.5796 -0.00750297 -0.000326551
11.62 -0.00745056 -0.000323125
11.6605 -0.00739863 -0.000319742
11.701 -0.00734718 -0.000316402
11.7415 -0.0072962 -0.000313104
11.7822 -0.00724569 -0.000309848
11.8228 -0.00719564 -0.000306633
11.8636 -0.00714605 -0.000303458
11.9043 -0.0070969 -0.000300324
11.9452 -0.00704819 -0.000297228
11.986 -0.00699992 -0.00029417
12.027 -0.00695209 -0.000291151
12.068 -0.00690468 -0.000288169
12.109 -0.00685769 -0.000285223
12.1501 -0.00681111 -0.000282314
12.1913 -0.00676495 -0.000279441
12.2325 -0.0067192 -0.000276602
12.2738 -0.00667384 -0.000273798
12.3151 -0.00662888 -0.000271028
12.3565 -0.00658431 -0.000268291
12.3979 -0.00654013 -0.000265588
12.4394 -0.00649633 -0.000262916
12.481 -0.0064529 -0.000260277
12.5226 -0.00640985 -0.00025767
12.5643 -0.00636717 -0.000255093
12.6061 -0.00632484 -0.000252547
12.6479 -0.00628288 -0.000250031
12.6898 -0.00624128 -0.000247545
12.7317 -0.00620002 -0.000245088
12.7737 -0.00615911 -0.000242659
12.8158 -0.00611854 -0.000240259
12.8579 -0.00607831 -0.000237887
12.9001 -0.00603842 -0.000235543
12.9424 -0.00599885 -0.000233226
12.9847 -0.00595961 -0.000230935
13.0271 -0.00592069 -0.000228671
13.0696 -0.00588209 -0.000226433
13.1121 -0.00584381 -0.00022422
13.1547 -0.00580584 -0.000222033
13.1974 -0.00576817 -0.00021987
13.2402 -0.00573081 -0.000217732
13.283 -0.00569375 -0.000215618
13.3259 -0.00565699 -0.000213528
13.3689 -0.00562052 -0.000211462
13.4119 -0.00558434 -0.000209418
13.455 -0.00554845 -0.000207397
13.4982 -0.00551284 -0.000205399
13.5415 -0.00547751 -0.000203423
13.5848 -0.00544245 -0.000201469
13.6283 -0.00540767 -0.000199536
13.6718 -0.00537316 -0.000197625
13.7153 -0.00533892 -0.000195735
13.759 -0.00530495 -0.000193865
13.8028 -0.00527123 -0.000192015
13.8466 -0.00523777 -0.000190186
13.8905 -0.00520457 -0.000188376
13.9345 -0.00517162 -0.000186586
13.9786 -0.00513892 -0.000184815
14.0227 -0.00510647 -0.000183064
14.067 -0.00507426 -0.00018133
14.1113 -0.00504229 -0.000179616
14.1558 -0.00501056 -0.000177919
14.2003 -0.00497907 -0.000176241
14.2449 -0.00494781 -0.00017458
14.2896 -0.00491678 -0.000172937
14.3344 -0.00488598 -0.000171311
14.3793 -0.0048554 -0.000169702
14.4243 -0.00482504 -0.00016811
14.4693 -0.00479491 -0.000166534
14.5145 -0.00476499 -0.000164975
14.5598 -0.00473529 -0.000163431
14.6052 -0.0047058 -0.000161904
14.6506 -0.00467652 -0.000160392
14.6962 -0.00464745 -0.000158896
14.7419 -0.00461859 -0.000157415
14.7877 -0.00458993 -0.000155949
14.8336 -0.00456147 -0.000154498
14.8796 -0.00453321 -0.000153061
14.9257 -0.00450514 -0.000151639
14.9719 -0.00447727 -0.000150232
15.0182 -0.00444959 -0.000148838
15.0647 -0.0044221 -0.000147458
15.1112 -0.0043948 -0.000146092
15.1579 -0.00436768 -0.00014474
15.2047 -0.00434075 -0.0001434
15.2516 -0.004314 -0.000142074
15.2986 -0.00428742 -0.000140761
15.3458 -0.00426103 -0.000139461
15.393 -0.00423481 -0.000138173
15.4404 -0.00420876 -0.000136898
15.488 -0.00418288 -0.000135635
15.5356 -0.00415717 -0.000134384
15.5834 -0.00413163 -0.000133146
15.6313 -0.00410626 -0.000131919
15.6794 -0.00408105 -0.000130703
15.7276 -0.004056 -0.0001295
15.7759 -0.0040311 -0.000128307
15.8243 -0.00400637 -0.000127126
15.873 -0.00398179 -0.000125956
15.9217 -0.00395737 -0.000124797
15.9706 -0.00393309 -0.000123648
16.0197 -0.00390897 -0.000122511
16.0689 -0.00388499 -0.000121383
16.1182 -0.00386116 -0.000120266
16.1677 -0.00383748 -0.00011916
16.2174 -0.00381394 -0.000118063
16.2672 -0.00379054 -0.000116976
16.3172 -0.00376728 -0.000115899
16.3674 -0.00374415 -0.000114832
16.4177 -0.00372116 -0.000113775
16.4682 -0.00369831 -0.000112726
16.5189 -0.00367558 -0.000111687
16.5697 -0.00365299 -0.000110658
16.6208 -0.00363053 -0.000109637
16.672 -0.00360819 -0.000108625
16.7234 -0.00358598 -0.000107622
16.775 -0.00356389 -0.000106627
16.8268 -0.00354192 -0.000105642
16.8787 -0.00352008 -0.000104664
16.9309 -0.00349835 -0.000103695
16.9833 -0.00347674 -0.000102734
17.0359 -0.00345524 -0.000101781
17.0887 -0.00343385 -0.000100837
17.1418 -0.00341258 -9.98997e-05
17.195 -0.00339142 -9.89704e-05
17.2485 -0.00337036 -9.80488e-05
17.3022 -0.00334941 -9.71347e-05
17.3562 -0.00332857 -9.62281e-05
17.4104 -0.00330782 -9.53287e-05
17.4648 -0.00328718 -9.44365e-05
17.5195 -0.00326664 -9.35513e-05
17.5744 -0.00324619 -9.26732e-05
17.6296 -0.00322584 -9.18018e-05
17.6851 -0.00320559 -9.09373e-05
17.7408 -0.00318542 -9.00794e-05
17.7969 -0.00316535 -8.9228e-05
17.8532 -0.00314536 -8.8383e-05
17.9098 -0.00312546 -8.75444e-05
17.9667 -0.00310564 -8.67119e-05
18.0239 -0.0030859 -8.58856e-05
18.0815 -0.00306625 -8.50652e-05
18.1393 -0.00304667 -8.42508e-05
18.1975 -0.00302717 -8.34421e-05
18.256 -0.00300774 -8.2639e-05
18.3149 -0.00298838 -8.18415e-05
18.3742 -0.0029691 -8.10495e-05
18.4338 -0.00294988 -8.02627e-05
18.4938 -0.00293072 -7.94812e-05
18.5542 -0.00291163 -7.87048e-05
18.615 -0.0028926 -7.79333e-05
18.6762 -0.00287362 -7.71668e-05
18.7379 -0.0028547 -7.64049e-05
18.8 -0.00283583 -7.56477e-05
18.8625 -0.00281701 -7.48949e-05
18.9255 -0.00279823 -7.41465e-05
18.9891 -0.0027795 -7.34023e-05
19.0531 -0.00276081 -7.26622e-05
19.1177 -0.00274215 -7.19261e-05
19.1828 -0.00272353 -7.11937e-05
19.2484 -0.00270493 -7.0465e-05
19.3147 -0.00268637 -6.97398e-05
19.3816 -0.00266782 -6.9018e-05
19.4491 -0.00264929 -6.82993e-05
19.5173 -0.00263077 -6.75835e-05
19.5862 -0.00261225 -6.68706e-05
19.6558 -0.00259374 -6.61603e-05
19.7262 -0.00257523 -6.54524e-05
19.7974 -0.0025567 -6.47466e-05
19.8694 -0.00253816 -6.40428e-05
19.9423 -0.0025196 -6.33406e-05
20.0162 -0.002501 -6.26399e-05
20.091 -0.00248236 -6.19402e-05
20.1669 -0.00246367 -6.12414e-05
20.244 -0.00244493 -6.05429e-05
20.3222 -0.00242611 -5.98445e-05
20.4016 -0.0024072 -5.91457e-05
20.4825 -0.0023882 -5.8446e-05
20.5648 -0.00236908 -5.77449e-05
20.6487 -0.00234983 -5.70418e-05
20.7344 -0.00233043 -5.63359e-05
20.8219 -0.00231084 -5.56264e-05
20.9115 -0.00229104 -5.49124e-05
21.0034 -0.002271 -5.41927e-05
21.0979 -0.00225067 -5.3466e-05
21.1952 -0.00223001 -5.27306e-05
21.2959 -0.00220894 -5.19843e-05
21.4004 -0.00218738 -5.12246e-05
21.5093 -0.00216524 -5.04479e-05
21.6237 -0.00214235 -4.96494e-05
21.7448 -0.00211851 -4.88222e-05
21.8747 -0.00209339 -4.79558e-05
22.0165 -0.00206646 -4.70324e-05
22.1768 -0.00203665 -4.60174e-05
22.3723 -0.00200116 -4.48188e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.5Nc1Classic/GRpOneLoop.txt <==
-22.3723 -0.00200117 -4.48195e-05
-22.1768 -0.00203666 -4.60182e-05
-22.0165 -0.00206648 -4.70332e-05
-21.8747 -0.00209341 -4.79566e-05
-21.7448 -0.00211853 -4.88231e-05
-21.6237 -0.00214237 -4.96503e-05
-21.5093 -0.00216526 -5.04488e-05
-21.4004 -0.0021874 -5.12256e-05
-21.2959 -0.00220896 -5.19853e-05
-21.1952 -0.00223003 -5.27316e-05
-21.0979 -0.00225069 -5.3467e-05
-21.0034 -0.00227102 -5.41937e-05
-20.9115 -0.00229106 -5.49135e-05
-20.8219 -0.00231086 -5.56275e-05
-20.7344 -0.00233045 -5.6337e-05
-20.6487 -0.00234986 -5.70429e-05
-20.5648 -0.00236911 -5.77461e-05
-20.4825 -0.00238823 -5.84472e-05
-20.4016 -0.00240723 -5.91469e-05
-20.3222 -0.00242613 -5.98457e-05
-20.244 -0.00244495 -6.05442e-05
-20.1669 -0.0024637 -6.12426e-05
-20.091 -0.00248239 -6.19415e-05
-20.0162 -0.00250103 -6.26412e-05
-19.9423 -0.00251962 -6.3342e-05
-19.8694 -0.00253819 -6.40441e-05
-19.7974 -0.00255673 -6.4748e-05
-19.7262 -0.00257526 -6.54538e-05
-19.6558 -0.00259377 -6.61617e-05
-19.5862 -0.00261228 -6.68721e-05
-19.5173 -0.0026308 -6.7585e-05
-19.4491 -0.00264932 -6.83008e-05
-19.3816 -0.00266785 -6.90195e-05
-19.3147 -0.0026864 -6.97414e-05
-19.2484 -0.00270497 -7.04666e-05
-19.1828 -0.00272356 -7.11953e-05
-19.1177 -0.00274218 -7.19277e-05
-19.0531 -0.00276084 -7.26639e-05
-18.9891 -0.00277953 -7.3404e-05
-18.9255 -0.00279826 -7.41482e-05
-18.8625 -0.00281704 -7.48967e-05
-18.8 -0.00283586 -7.56494e-05
-18.7379 -0.00285473 -7.64067e-05
-18.6762 -0.00287365 -7.71686e-05
-18.615 -0.00289263 -7.79352e-05
-18.5542 -0.00291166 -7.87067e-05
-18.4938 -0.00293076 -7.94832e-05
-18.4338 -0.00294991 -8.02647e-05
-18.3742 -0.00296913 -8.10515e-05
-18.3149 -0.00298842 -8.18436e-05
-18.256 -0.00300778 -8.26411e-05
-18.1975 -0.00302721 -8.34442e-05
-18.1393 -0.00304671 -8.42529e-05
-18.0815 -0.00306629 -8.50674e-05
-18.0239 -0.00308594 -8.58878e-05
-17.9667 -0.00310568 -8.67142e-05
-17.9098 -0.0031255 -8.75467e-05
-17.8532 -0.0031454 -8.83853e-05
-17.7969 -0.00316539 -8.92303e-05
-17.7408 -0.00318546 -9.00818e-05
-17.6851 -0.00320563 -9.09397e-05
-17.6296 -0.00322589 -9.18043e-05
-17.5744 -0.00324624 -9.26757e-05
-17.5195 -0.00326668 -9.35539e-05
-17.4648 -0.00328723 -9.44391e-05
-17.4104 -0.00330787 -9.53313e-05
-17.3562 -0.00332861 -9.62307e-05
-17.3022 -0.00334946 -9.71375e-05
-17.2485 -0.00337041 -9.80516e-05
-17.195 -0.00339147 -9.89732e-05
-17.1418 -0.00341263 -9.99025e-05
-17.0887 -0.0034339 -0.00010084
-17.0359 -0.00345529 -0.000101784
-16.9833 -0.00347679 -0.000102737
-16.9309 -0.0034984 -0.000103698
-16.8787 -0.00352013 -0.000104667
-16.8268 -0.00354198 -0.000105645
-16.775 -0.00356394 -0.000106631
-16.7234 -0.00358603 -0.000107625
-16.672 -0.00360825 -0.000108628
-16.6208 -0.00363058 -0.00010964
-16.5697 -0.00365305 -0.000110661
-16.5189 -0.00367564 -0.000111691
-16.4682 -0.00369836 -0.00011273
-16.4177 -0.00372122 -0.000113778
-16.3674 -0.00374421 -0.000114836
-16.3172 -0.00376734 -0.000115903
-16.2672 -0.0037906 -0.00011698
-16.2174 -0.003814 -0.000118067
-16.1677 -0.00383754 -0.000119164
-16.1182 -0.00386123 -0.00012027
-16.0689 -0.00388506 -0.000121387
-16.0197 -0.00390903 -0.000122515
-15.9706 -0.00393316 -0.000123652
-15.9217 -0.00395743 -0.000124801
-15.873 -0.00398186 -0.00012596
-15.8243 -0.00400644 -0.00012713
-15.7759 -0.00403117 -0.000128312
-15.7276 -0.00405606 -0.000129504
-15.6794 -0.00408112 -0.000130708
-15.6313 -0.00410633 -0.000131923
-15.5834 -0.00413171 -0.00013315
-15.5356 -0.00415725 -0.000134389
-15.488 -0.00418296 -0.00013564
-15.4404 -0.00420883 -0.000136903
-15.393 -0.00423488 -0.000138178
-15.3458 -0.0042611 -0.000139466
-15.2986 -0.0042875 -0.000140766
-15.2516 -0.00431407 -0.000142079
-15.2047 -0.00434083 -0.000143405
-15.1579 -0.00436776 -0.000144745
-15.1112 -0.00439488 -0.000146098
-15.0647 -0.00442218 -0.000147464
-15.0182 -0.00444967 -0.000148844
-14.9719 -0.00447735 -0.000150237
-14.9257 -0.00450522 -0.000151645
-14.8796 -0.00453329 -0.000153067
-14.8336 -0.00456155 -0.000154504
-14.7877 -0.00459002 -0.000155955
-14.7419 -0.00461868 -0.000157421
-14.6962 -0.00464754 -0.000158902
-14.6506 -0.00467662 -0.000160399
-14.6052 -0.0047059 -0.00016191
-14.5598 -0.00473539 -0.000163438
-14.5145 -0.00476509 -0.000164981
-14.4693 -0.00479501 -0.000166541
-14.4243 -0.00482514 -0.000168117
-14.3793 -0.0048555 -0.000169709
-14.3344 -0.00488608 -0.000171318
-14.2896 -0.00491688 -0.000172944
-14.2449 -0.00494791 -0.000174587
-14.2003 -0.00497917 -0.000176248
-14.1558 -0.00501067 -0.000177927
-14.1113 -0.0050424 -0.000179623
-14.067 -0.00507437 -0.000181338
-14.0227 -0.00510658 -0.000183071
-13.9786 -0.00513903 -0.000184823
-13.9345 -0.00517173 -0.000186594
-13.8905 -0.00520469 -0.000188384
-13.8466 -0.00523789 -0.000190194
-13.8028 -0.00527135 -0.000192024
-13.759 -0.00530506 -0.000193873
-13.7153 -0.00533904 -0.000195743
-13.6718 -0.00537329 -0.000197634
-13.6283 -0.0054078 -0.000199545
-13.5848 -0.00544258 -0.000201478
-13.5415 -0.00547763 -0.000203433
-13.4982 -0.00551296 -0.000205409
-13.455 -0.00554857 -0.000207407
-13.4119 -0.00558447 -0.000209428
-13.3689 -0.00562065 -0.000211472
-13.3259 -0.00565712 -0.000213538
-13.283 -0.00569389 -0.000215629
-13.2402 -0.00573095 -0.000217743
-13.1974 -0.00576831 -0.000219881
-13.1547 -0.00580598 -0.000222044
-13.1121 -0.00584395 -0.000224231
-13.0696 -0.00588224 -0.000226444
-13.0271 -0.00592084 -0.000228682
-12.9847 -0.00595976 -0.000230947
-12.9424 -0.005999 -0.000233237
-12.9001 -0.00603857 -0.000235555
-12.8579 -0.00607847 -0.000237899
-12.8158 -0.0061187 -0.000240272
-12.7737 -0.00615927 -0.000242672
-12.7317 -0.00620018 -0.0002451
-12.6898 -0.00624144 -0.000247557
-12.6479 -0.00628305 -0.000250044
-12.6061 -0.00632501 -0.00025256
-12.5643 -0.00636734 -0.000255106
-12.5226 -0.00641002 -0.000257683
-12.481 -0.00645308 -0.000260291
-12.4394 -0.0064965 -0.000262931
-12.3979 -0.00654031 -0.000265602
-12.3565 -0.00658449 -0.000268306
-12.3151 -0.00662906 -0.000271043
-12.2738 -0.00667403 -0.000273813
-12.2325 -0.00671938 -0.000276617
-12.1913 -0.00676514 -0.000279456
-12.1501 -0.00681131 -0.00028233
-12.109 -0.00685788 -0.00028524
-12.068 -0.00690488 -0.000288185
-12.027 -0.00695229 -0.000291168
-11.986 -0.00700013 -0.000294187
-11.9452 -0.0070484 -0.000297245
-11.9043 -0.00709711 -0.000300341
-11.8636 -0.00714626 -0.000303476
-11.8228 -0.00719586 -0.000306651
-11.7822 -0.00724591 -0.000309867
-11.7415 -0.00729643 -0.000313123
-11.701 -0.00734741 -0.000316421
-11.6605 -0.00739886 -0.000319761
-11.62 -0.00745079 -0.000323145
-11.5796 -0.0075032 -0.000326572
-11.5392 -0.0075561 -0.000330043
-11.4989 -0.00760951 -0.00033356
-11.4587 -0.00766341 -0.000337122
-11.4184 -0.00771782 -0.000340731
-11.3783 -0.00777275 -0.000344388
-11.3381 -0.0078282 -0.000348092
-11.2981 -0.00788419 -0.000351846
-11.2581 -0.00794071 -0.000355649
-11.2181 -0.00799777 -0.000359503
-11.1781 -0.00805539 -0.000363409
-11.1383 -0.00811356 -0.000367367
-11.0984 -0.0081723 -0.000371378
-11.0586 -0.00823162 -0.000375443
-11.0189 -0.00829151 -0.000379563
-10.9792 -0.008352 -0.000383739
-10.9395 -0.00841308 -0.000387972
-10.8999 -0.00847477 -0.000392263
-10.8603 -0.00853707 -0.000396613
-10.8208 -0.0086 -0.000401022
-10.7813 -0.00866355 -0.000405493
-10.7418 -0.00872774 -0.000410025
-10.7024 -0.00879259 -0.000414621
-10.6631 -0.00885809 -0.00041928
-10.6238 -0.00892425 -0.000424005
-10.5845 -0.00899109 -0.000428797
-10.5452 -0.00905862 -0.000433656
-10.506 -0.00912684 -0.000438583
-10.4669 -0.00919577 -0.000443581
-10.4278 -0.00926541 -0.00044865
-10.3887 -0.00933577 -0.000453791
-10.3496 -0.00940687 -0.000459007
-10.3106 -0.00947872 -0.000464297
-10.2717 -0.00955132 -0.000469664
-10.2328 -0.00962469 -0.000475109
-10.1939 -0.00969883 -0.000480633
-10.155 -0.00977377 -0.000486238
-10.1162 -0.0098495 -0.000491925
-10.0774 -0.00992605 -0.000497695
-10.0387 -0.0100034 -0.000503552
-10 -0.0100816 -0.000509494
-9.96134 -0.0101607 -0.000515526
-9.92271 -0.0102406 -0.000521647
-9.88412 -0.0103214 -0.000527861
-9.84557 -0.0104031 -0.000534168
-9.80704 -0.0104857 -0.00054057
-9.76856 -0.0105691 -0.000547069
-9.73011 -0.0106536 -0.000553667
-9.69169 -0.0107389 -0.000560366
-9.65331 -0.0108252 -0.000567168
-9.61496 -0.0109125 -0.000574075
-9.57664 -0.0110008 -0.000581088
-9.53836 -0.0110901 -0.00058821
-9.50011 -0.0111804 -0.000595443
-9.46189 -0.0112717 -0.000602789
-9.42371 -0.011364 -0.000610251
-9.38556 -0.0114575 -0.00061783
-9.34744 -0.011552 -0.000625529
-9.30935 -0.0116476 -0.000633351
-9.2713 -0.0117443 -0.000641297
-9.23327 -0.0118422 -0.00064937
-9.19528 -0.0119412 -0.000657573
-9.15732 -0.0120413 -0.000665909
-9.11939 -0.0121427 -0.000674379
-9.08149 -0.0122453 -0.000682988
-9.04362 -0.0123491 -0.000691737
-9.00578 -0.0124541 -0.000700629
-8.96797 -0.0125604 -0.000709668
-8.93019 -0.012668 -0.000718857
-8.89244 -0.0127769 -0.000728198
-8.85471 -0.0128871 -0.000737694
-8.81702 -0.0129987 -0.00074735
-8.77936 -0.0131116 -0.000757169
-8.74172 -0.013226 -0.000767152
-8.70412 -0.0133417 -0.000777306
-8.66654 -0.013459 -0.000787632
-8.62899 -0.0135776 -0.000798135
-8.59146 -0.0136978 -0.000808818
-8.55397 -0.0138195 -0.000819685
-8.5165 -0.0139427 -0.000830741
-8.47906 -0.0140675 -0.000841989
-8.44165 -0.0141939 -0.000853433
-8.40426 -0.014322 -0.000865078
-8.3669 -0.0144516 -0.000876929
-8.32956 -0.014583 -0.000888989
-8.29226 -0.0147161 -0.000901264
-8.25497 -0.0148509 -0.000913758
-8.21772 -0.0149875 -0.000926477
-8.18049 -0.0151259 -0.000939424
-8.14328 -0.0152661 -0.000952606
-8.1061 -0.0154082 -0.000966028
-8.06895 -0.0155522 -0.000979694
-8.03182 -0.0156981 -0.000993612
-7.99471 -0.0158461 -0.00100779
-7.95763 -0.015996 -0.00102222
-7.92058 -0.016148 -0.00103693
-7.88355 -0.016302 -0.00105191
-7.84654 -0.0164582 -0.00106717
-7.80955 -0.0166165 -0.00108272
-7.77259 -0.0167771 -0.00109857
-7.73566 -0.0169399 -0.00111471
-7.69874 -0.0171049 -0.00113117
-7.66185 -0.0172723 -0.00114794
-7.62498 -0.0174421 -0.00116504
-7.58814 -0.0176143 -0.00118247
-7.55132 -0.017789 -0.00120024
-7.51452 -0.0179661 -0.00121835
-7.47774 -0.0181459 -0.00123683
-7.44099 -0.0183282 -0.00125567
-7.40425 -0.0185132 -0.00127488
-7.36754 -0.018701 -0.00129448
-7.33085 -0.0188915 -0.00131448
-7.29418 -0.0190848 -0.00133488
-7.25754 -0.019281 -0.00135569
-7.22091 -0.0194802 -0.00137693
-7.18431 -0.0196823 -0.0013986
-7.14772 -0.0198875 -0.00142073
-7.11116 -0.0200959 -0.00144331
-7.07462 -0.0203074 -0.00146636
-7.0381 -0.0205222 -0.00148989
-7.00159 -0.0207403 -0.00151392
-6.96511 -0.0209618 -0.00153846
-6.92865 -0.0211867 -0.00156353
-6.89221 -0.0214152 -0.00158913
-6.85579 -0.0216473 -0.00161528
-6.81938 -0.0218831 -0.00164199
-6.783 -0.0221227 -0.00166929
-6.74664 -0.0223661 -0.00169719
-6.71029 -0.0226134 -0.0017257
-6.67397 -0.0228648 -0.00175484
-6.63766 -0.0231202 -0.00178463
-6.60137 -0.0233799 -0.00181509
-6.5651 -0.0236438 -0.00184623
-6.52885 -0.0239121 -0.00187808
-6.49262 -0.0241849 -0.00191065
-6.4564 -0.0244623 -0.00194397
-6.42021 -0.0247444 -0.00197806
-6.38403 -0.0250313 -0.00201294
-6.34786 -0.0253231 -0.00204863
-6.31172 -0.0256199 -0.00208516
-6.27559 -0.0259218 -0.00212255
-6.23949 -0.026229 -0.00216083
-6.20339 -0.0265416 -0.00220002
-6.16732 -0.0268597 -0.00224016
-6.13126 -0.0271834 -0.00228127
-6.09522 -0.0275129 -0.00232337
-6.05919 -0.0278483 -0.00236651
-6.02319 -0.0281898 -0.00241071
-5.9872 -0.0285375 -0.00245601
-5.95122 -0.0288915 -0.00250243
-5.91526 -0.029252 -0.00255002
-5.87932 -0.0296193 -0.00259882
-5.84339 -0.0299933 -0.00264886
-5.80748 -0.0303744 -0.00270018
-5.77158 -0.0307627 -0.00275282
-5.7357 -0.0311583 -0.00280683
-5.69984 -0.0315616 -0.00286224
-5.66399 -0.0319726 -0.00291912
-5.62815 -0.0323915 -0.0029775
-5.59233 -0.0328186 -0.00303744
-5.55653 -0.0332541 -0.00309899
-5.52074 -0.0336983 -0.00316221
-5.48497 -0.0341513 -0.00322714
-5.4492 -0.0346133 -0.00329386
-5.41346 -0.0350847 -0.00336242
-5.37773 -0.0355657 -0.00343288
-5.34201 -0.0360565 -0.00350532
-5.30631 -0.0365575 -0.0035798
-5.27062 -0.0370688 -0.00365641
-5.23494 -0.0375909 -0.0037352
-5.19928 -0.038124 -0.00381627
-5.16363 -0.0386683 -0.0038997
-5.128 -0.0392244 -0.00398557
-5.09237 -0.0397924 -0.00407397
-5.05677 -0.0403727 -0.00416501
-5.02117 -0.0409657 -0.00425877
-4.98559 -0.0415718 -0.00435537
-4.95002 -0.0421914 -0.00445491
-4.91446 -0.0428248 -0.00455751
-4.87892 -0.0434725 -0.00466328
-4.84339 -0.0441349 -0.00477236
-4.80787 -0.0448126 -0.00488486
-4.77237 -0.0455058 -0.00500094
-4.73687 -0.0462152 -0.00512072
-4.70139 -0.0469413 -0.00524438
-4.66592 -0.0476846 -0.00537205
-4.63046 -0.0484455 -0.00550392
-4.59502 -0.0492248 -0.00564015
-4.55958 -0.0500231 -0.00578093
-4.52416 -0.0508408 -0.00592645
-4.48875 -0.0516788 -0.00607692
-4.45335 -0.0525376 -0.00623255
-4.41797 -0.0534179 -0.00639357
-4.38259 -0.0543206 -0.00656022
-4.34722 -0.0552464 -0.00673274
-4.31187 -0.056196 -0.0069114
-4.27653 -0.0571703 -0.00709648
-4.24119 -0.0581703 -0.00728828
-4.20587 -0.0591967 -0.0074871
-4.17056 -0.0602507 -0.00769328
-4.13526 -0.0613331 -0.00790717
-4.09997 -0.062445 -0.00812912
-4.06469 -0.0635875 -0.00835954
-4.02942 -0.0647618 -0.00859883
-3.99416 -0.065969 -0.00884743
-3.95891 -0.0672105 -0.00910582
-3.92367 -0.0684875 -0.00937447
-3.88844 -0.0698015 -0.00965391
-3.85322 -0.0711539 -0.00994471
-3.81801 -0.0725462 -0.0102474
-3.7828 -0.07398 -0.0105628
-3.74761 -0.0754571 -0.0108913
-3.71243 -0.0769792 -0.0112338
-3.67726 -0.0785482 -0.011591
-3.64209 -0.0801661 -0.0119638
-3.60694 -0.0818349 -0.0123529
-3.57179 -0.0835568 -0.0127594
-3.53665 -0.0853342 -0.0131842
-3.50152 -0.0871696 -0.0136284
-3.4664 -0.0890654 -0.0140931
-3.43129 -0.0910244 -0.0145796
-3.39619 -0.0930495 -0.0150891
-3.36109 -0.0951437 -0.0156231
-3.32601 -0.0973104 -0.016183
-3.29093 -0.0995529 -0.0167706
-3.25586 -0.101875 -0.0173876
-3.2208 -0.10428 -0.0180358
-3.18574 -0.106773 -0.0187174
-3.1507 -0.109357 -0.0194346
-3.11566 -0.112038 -0.0201897
-3.08063 -0.11482 -0.0209853
-3.0456 -0.117709 -0.0218243
-3.01059 -0.12071 -0.0227098
-2.97558 -0.123829 -0.023645
-2.94058 -0.127073 -0.0246337
-2.90558 -0.130448 -0.0256797
-2.87059 -0.133962 -0.0267874
-2.83561 -0.137622 -0.0279616
-2.80064 -0.141438 -0.0292075
-2.76567 -0.145417 -0.0305306
-2.73071 -0.14957 -0.0319373
-2.69576 -0.153907 -0.0334345
-2.66081 -0.15844 -0.0350298
-2.62587 -0.163179 -0.0367315
-2.59094 -0.168139 -0.0385489
-2.55601 -0.173333 -0.0404924
-2.52109 -0.178777 -0.0425733
-2.48617 -0.184487 -0.0448044
-2.45126 -0.190481 -0.0471998
-2.41636 -0.196777 -0.0497756
-2.38146 -0.203398 -0.0525493
-2.34657 -0.210365 -0.0555411
-2.31168 -0.217704 -0.0587735
-2.2768 -0.225441 -0.0622718
-2.24192 -0.233605 -0.0660649
-2.20705 -0.242229 -0.0701853
-2.17219 -0.251348 -0.0746704
-2.13733 -0.260999 -0.0795626
-2.10247 -0.271224 -0.0849106
-2.06762 -0.282068 -0.0907703
-2.03278 -0.293581 -0.0972063
-1.99794 -0.305817 -0.104293
-1.9631 -0.318834 -0.112118
-1.92827 -0.332696 -0.120782
-1.89345 -0.347472 -0.130403
-1.85862 -0.363236 -0.141121
-1.82381 -0.380068 -0.153101
-1.78899 -0.398051 -0.166537
-1.75419 -0.417273 -0.181661
-1.71938 -0.437821 -0.198752
-1.68458 -0.459783 -0.218142
-1.64979 -0.483237 -0.240234
-1.61499 -0.508246 -0.265514
-1.58021 -0.534842 -0.294573
-1.54542 -0.563008 -0.328129
-1.51064 -0.592648 -0.367058
-1.47586 -0.623536 -0.412422
-1.44109 -0.655251 -0.46551
-1.40632 -0.687069 -0.527865
-1.37155 -0.717814 -0.601304
-1.33679 -0.745639 -0.687894
-1.30203 -0.767723 -0.789853
-1.26727 -0.779893 -0.909279
-1.23251 -0.776188 -1.04761
-1.19776 -0.748548 -1.20464
-1.16301 -0.686942 -1.37697
-1.12827 -0.580575 -1.55601
-1.09352 -0.420869 -1.72634
-1.05878 -0.2063 -1.86615
-1.02405 0.0527171 -1.95161
-0.989309 0.332803 -1.96525
-0.954576 0.603471 -1.90389
-0.919844 0.837564 -1.78022
-0.885115 1.01948 -1.61672
-0.850388 1.14664 -1.43675
-0.815663 1.22557 -1.25839
-0.78094 1.26666 -1.0927
-0.746219 1.28047 -0.94482
-0.711499 1.27587 -0.815953
-0.676781 1.2596 -0.705144
-0.642065 1.23648 -0.610456
-0.60735 1.20981 -0.529664
-0.572637 1.18178 -0.460618
-0.537925 1.1538 -0.401388
-0.503214 1.12676 -0.350314
-0.468504 1.1012 -0.306001
-0.433796 1.07744 -0.267287
-0.399089 1.05562 -0.233211
-0.364382 1.03581 -0.20298
-0.329676 1.01802 -0.175934
-0.294972 1.00222 -0.151526
-0.260267 0.988353 -0.129295
-0.225564 0.976377 -0.108853
-0.190861 0.966233 -0.0898651
-0.156158 0.957867 -0.0720435
-0.121456 0.951233 -0.0551339
-0.0867541 0.946292 -0.0389084
-0.0520524 0.943014 -0.0231584
-0.0173508 0.941381 -0.00768863
0.0173508 0.941381 0.00768863
0.0520524 0.943014 0.0231584
0.0867541 0.946292 0.0389084
0.121456 0.951233 0.0551339
0.156158 0.957867 0.0720435
0.190861 0.966233 0.0898651
0.225564 0.976377 0.108853
0.260267 0.988353 0.129295
0.294972 1.00222 0.151526
0.329676 1.01802 0.175934
0.364382 1.03581 0.20298
0.399089 1.05562 0.233211
0.433796 1.07744 0.267287
0.468504 1.1012 0.306001
0.503214 1.12676 0.350314
0.537925 1.1538 0.401388
0.572637 1.18178 0.460618
0.60735 1.20981 0.529664
0.642065 1.23648 0.610456
0.676781 1.2596 0.705144
0.711499 1.27587 0.815953
0.746219 1.28047 0.94482
0.78094 1.26666 1.0927
0.815663 1.22557 1.25839
0.850388 1.14664 1.43675
0.885115 1.01948 1.61672
0.919844 0.837564 1.78022
0.954576 0.603471 1.90389
0.989309 0.332803 1.96525
1.02405 0.0527171 1.95161
1.05878 -0.2063 1.86615
1.09352 -0.420869 1.72634
1.12827 -0.580575 1.55601
1.16301 -0.686942 1.37697
1.19776 -0.748548 1.20464
1.23251 -0.776188 1.04761
1.26727 -0.779893 0.909279
1.30203 -0.767723 0.789853
1.33679 -0.745639 0.687894
1.37155 -0.717814 0.601304
1.40632 -0.687069 0.527865
1.44109 -0.655251 0.46551
1.47586 -0.623536 0.412422
1.51064 -0.592648 0.367058
1.54542 -0.563008 0.328129
1.58021 -0.534842 0.294573
1.61499 -0.508246 0.265514
1.64979 -0.483237 0.240234
1.68458 -0.459783 0.218142
1.71938 -0.437821 0.198752
1.75419 -0.417273 0.181661
1.78899 -0.398051 0.166537
1.82381 -0.380068 0.153101
1.85862 -0.363236 0.141121
1.89345 -0.347472 0.130403
1.92827 -0.332696 0.120782
1.9631 -0.318834 0.112118
1.99794 -0.305817 0.104293
2.03278 -0.293581 0.0972063
2.06762 -0.282068 0.0907703
2.10247 -0.271224 0.0849106
2.13733 -0.260999 0.0795626
2.17219 -0.251348 0.0746704
2.20705 -0.242229 0.0701853
2.24192 -0.233605 0.0660649
2.2768 -0.225441 0.0622718
2.31168 -0.217704 0.0587735
2.34657 -0.210365 0.0555411
2.38146 -0.203398 0.0525493
2.41636 -0.196777 0.0497756
2.45126 -0.190481 0.0471998
2.48617 -0.184487 0.0448044
2.52109 -0.178777 0.0425733
2.55601 -0.173333 0.0404924
2.59094 -0.168139 0.0385489
2.62587 -0.163179 0.0367315
2.66081 -0.15844 0.0350298
2.69576 -0.153907 0.0334345
2.73071 -0.14957 0.0319373
2.76567 -0.145417 0.0305306
2.80064 -0.141438 0.0292075
2.83561 -0.137622 0.0279616
2.87059 -0.133962 0.0267874
2.90558 -0.130448 0.0256797
2.94058 -0.127073 0.0246337
2.97558 -0.123829 0.023645
3.01059 -0.12071 0.0227098
3.0456 -0.117709 0.0218243
3.08063 -0.11482 0.0209853
3.11566 -0.112038 0.0201897
3.1507 -0.109357 0.0194346
3.18574 -0.106773 0.0187174
3.2208 -0.10428 0.0180358
3.25586 -0.101875 0.0173876
3.29093 -0.0995529 0.0167706
3.32601 -0.0973104 0.016183
3.36109 -0.0951437 0.0156231
3.39619 -0.0930495 0.0150891
3.43129 -0.0910244 0.0145796
3.4664 -0.0890654 0.0140931
3.50152 -0.0871696 0.0136284
3.53665 -0.0853342 0.0131842
3.57179 -0.0835568 0.0127594
3.60694 -0.0818349 0.0123529
3.64209 -0.0801661 0.0119638
3.67726 -0.0785482 0.011591
3.71243 -0.0769792 0.0112338
3.74761 -0.0754571 0.0108913
3.7828 -0.07398 0.0105628
3.81801 -0.0725462 0.0102474
3.85322 -0.0711539 0.00994471
3.88844 -0.0698015 0.00965391
3.92367 -0.0684875 0.00937447
3.95891 -0.0672105 0.00910582
3.99416 -0.065969 0.00884743
4.02942 -0.0647618 0.00859883
4.06469 -0.0635875 0.00835954
4.09997 -0.062445 0.00812912
4.13526 -0.0613331 0.00790717
4.17056 -0.0602507 0.00769328
4.20587 -0.0591967 0.0074871
4.24119 -0.0581703 0.00728828
4.27653 -0.0571703 0.00709648
4.31187 -0.056196 0.0069114
4.34722 -0.0552464 0.00673274
4.38259 -0.0543206 0.00656022
4.41797 -0.0534179 0.00639357
4.45335 -0.0525376 0.00623255
4.48875 -0.0516788 0.00607692
4.52416 -0.0508408 0.00592645
4.55958 -0.0500231 0.00578093
4.59502 -0.0492248 0.00564015
4.63046 -0.0484455 0.00550392
4.66592 -0.0476846 0.00537205
4.70139 -0.0469413 0.00524438
4.73687 -0.0462152 0.00512072
4.77237 -0.0455058 0.00500094
4.80787 -0.0448126 0.00488486
4.84339 -0.0441349 0.00477236
4.87892 -0.0434725 0.00466328
4.91446 -0.0428248 0.00455751
4.95002 -0.0421914 0.00445491
4.98559 -0.0415718 0.00435537
5.02117 -0.0409657 0.00425877
5.05677 -0.0403727 0.00416501
5.09237 -0.0397924 0.00407397
5.128 -0.0392244 0.00398557
5.16363 -0.0386683 0.0038997
5.19928 -0.038124 0.00381627
5.23494 -0.0375909 0.0037352
5.27062 -0.0370688 0.00365641
5.30631 -0.0365575 0.0035798
5.34201 -0.0360565 0.00350532
5.37773 -0.0355657 0.00343288
5.41346 -0.0350847 0.00336242
5.4492 -0.0346133 0.00329386
5.48497 -0.0341513 0.00322714
5.52074 -0.0336983 0.00316221
5.55653 -0.0332541 0.00309899
5.59233 -0.0328186 0.00303744
5.62815 -0.0323915 0.0029775
5.66399 -0.0319726 0.00291912
5.69984 -0.0315616 0.00286224
5.7357 -0.0311583 0.00280683
5.77158 -0.0307627 0.00275282
5.80748 -0.0303744 0.00270018
5.84339 -0.0299933 0.00264886
5.87932 -0.0296193 0.00259882
5.91526 -0.029252 0.00255002
5.95122 -0.0288915 0.00250243
5.9872 -0.0285375 0.00245601
6.02319 -0.0281898 0.00241071
6.05919 -0.0278483 0.00236651
6.09522 -0.0275129 0.00232337
6.13126 -0.0271834 0.00228127
6.16732 -0.0268597 0.00224016
6.20339 -0.0265416 0.00220002
6.23949 -0.026229 0.00216083
6.27559 -0.0259218 0.00212255
6.31172 -0.0256199 0.00208516
6.34786 -0.0253231 0.00204863
6.38403 -0.0250313 0.00201294
6.42021 -0.0247444 0.00197806
6.4564 -0.0244623 0.00194397
6.49262 -0.0241849 0.00191065
6.52885 -0.0239121 0.00187808
6.5651 -0.0236438 0.00184623
6.60137 -0.0233799 0.00181509
6.63766 -0.0231202 0.00178463
6.67397 -0.0228648 0.00175484
6.71029 -0.0226134 0.0017257
6.74664 -0.0223661 0.00169719
6.783 -0.0221227 0.00166929
6.81938 -0.0218831 0.00164199
6.85579 -0.0216473 0.00161528
6.89221 -0.0214152 0.00158913
6.92865 -0.0211867 0.00156353
6.96511 -0.0209618 0.00153846
7.00159 -0.0207403 0.00151392
7.0381 -0.0205222 0.00148989
7.07462 -0.0203074 0.00146636
7.11116 -0.0200959 0.00144331
7.14772 -0.0198875 0.00142073
7.18431 -0.0196823 0.0013986
7.22091 -0.0194802 0.00137693
7.25754 -0.019281 0.00135569
7.29418 -0.0190848 0.00133488
7.33085 -0.0188915 0.00131448
7.36754 -0.018701 0.00129448
7.40425 -0.0185132 0.00127488
7.44099 -0.0183282 0.00125567
7.47774 -0.0181459 0.00123683
7.51452 -0.0179661 0.00121835
7.55132 -0.017789 0.00120024
7.58814 -0.0176143 0.00118247
7.62498 -0.0174421 0.00116504
7.66185 -0.0172723 0.00114794
7.69874 -0.0171049 0.00113117
7.73566 -0.0169399 0.00111471
7.77259 -0.0167771 0.00109857
7.80955 -0.0166165 0.00108272
7.84654 -0.0164582 0.00106717
7.88355 -0.016302 0.00105191
7.92058 -0.016148 0.00103693
7.95763 -0.015996 0.00102222
7.99471 -0.0158461 0.00100779
8.03182 -0.0156981 0.000993612
8.06895 -0.0155522 0.000979694
8.1061 -0.0154082 0.000966028
8.14328 -0.0152661 0.000952606
8.18049 -0.0151259 0.000939424
8.21772 -0.0149875 0.000926477
8.25497 -0.0148509 0.000913758
8.29226 -0.0147161 0.000901264
8.32956 -0.014583 0.000888989
8.3669 -0.0144516 0.000876929
8.40426 -0.014322 0.000865078
8.44165 -0.0141939 0.000853433
8.47906 -0.0140675 0.000841989
8.5165 -0.0139427 0.000830741
8.55397 -0.0138195 0.000819685
8.59146 -0.0136978 0.000808818
8.62899 -0.0135776 0.000798135
8.66654 -0.013459 0.000787632
8.70412 -0.0133417 0.000777306
8.74172 -0.013226 0.000767152
8.77936 -0.0131116 0.000757169
8.81702 -0.0129987 0.00074735
8.85471 -0.0128871 0.000737694
8.89244 -0.0127769 0.000728198
8.93019 -0.012668 0.000718857
8.96797 -0.0125604 0.000709668
9.00578 -0.0124541 0.000700629
9.04362 -0.0123491 0.000691737
9.08149 -0.0122453 0.000682988
9.11939 -0.0121427 0.000674379
9.15732 -0.0120413 0.000665909
9.19528 -0.0119412 0.000657573
9.23327 -0.0118422 0.00064937
9.2713 -0.0117443 0.000641297
9.30935 -0.0116476 0.000633351
9.34744 -0.011552 0.000625529
9.38556 -0.0114575 0.00061783
9.42371 -0.011364 0.000610251
9.46189 -0.0112717 0.000602789
9.50011 -0.0111804 0.000595443
9.53836 -0.0110901 0.00058821
9.57664 -0.0110008 0.000581088
9.61496 -0.0109125 0.000574075
9.65331 -0.0108252 0.000567168
9.69169 -0.0107389 0.000560366
9.73011 -0.0106536 0.000553667
9.76856 -0.0105691 0.000547069
9.80704 -0.0104857 0.00054057
9.84557 -0.0104031 0.000534168
9.88412 -0.0103214 0.000527861
9.92271 -0.0102406 0.000521647
9.96134 -0.0101607 0.000515526
10 -0.0100816 0.000509494
10.0387 -0.0100034 0.000503552
10.0774 -0.00992605 0.000497695
10.1162 -0.0098495 0.000491925
10.155 -0.00977377 0.000486238
10.1939 -0.00969883 0.000480633
10.2328 -0.00962469 0.000475109
10.2717 -0.00955132 0.000469664
10.3106 -0.00947872 0.000464297
10.3496 -0.00940687 0.000459007
10.3887 -0.00933577 0.000453791
10.4278 -0.00926541 0.00044865
10.4669 -0.00919577 0.000443581
10.506 -0.00912684 0.000438583
10.5452 -0.00905862 0.000433656
10.5845 -0.00899109 0.000428797
10.6238 -0.00892425 0.000424005
10.6631 -0.00885809 0.00041928
10.7024 -0.00879259 0.000414621
10.7418 -0.00872774 0.000410025
10.7813 -0.00866355 0.000405493
10.8208 -0.0086 0.000401022
10.8603 -0.00853707 0.000396613
10.8999 -0.00847477 0.000392263
10.9395 -0.00841308 0.000387972
10.9792 -0.008352 0.000383739
11.0189 -0.00829151 0.000379563
11.0586 -0.00823162 0.000375443
11.0984 -0.0081723 0.000371378
11.1383 -0.00811356 0.000367367
11.1781 -0.00805539 0.000363409
11.2181 -0.00799777 0.000359503
11.2581 -0.00794071 0.000355649
11.2981 -0.00788419 0.000351846
11.3381 -0.0078282 0.000348092
11.3783 -0.00777275 0.000344388
11.4184 -0.00771782 0.000340731
11.4587 -0.00766341 0.000337122
11.4989 -0.00760951 0.00033356
11.5392 -0.0075561 0.000330043
11.5796 -0.0075032 0.000326572
11.62 -0.00745079 0.000323145
11.6605 -0.00739886 0.000319761
11.701 -0.00734741 0.000316421
11.7415 -0.00729643 0.000313123
11.7822 -0.00724591 0.000309867
11.8228 -0.00719586 0.000306651
11.8636 -0.00714626 0.000303476
11.9043 -0.00709711 0.000300341
11.9452 -0.0070484 0.000297245
11.986 -0.00700013 0.000294187
12.027 -0.00695229 0.000291168
12.068 -0.00690488 0.000288185
12.109 -0.00685788 0.00028524
12.1501 -0.00681131 0.00028233
12.1913 -0.00676514 0.000279456
12.2325 -0.00671938 0.000276617
12.2738 -0.00667403 0.000273813
12.3151 -0.00662906 0.000271043
12.3565 -0.00658449 0.000268306
12.3979 -0.00654031 0.000265602
12.4394 -0.0064965 0.000262931
12.481 -0.00645308 0.000260291
12.5226 -0.00641002 0.000257683
12.5643 -0.00636734 0.000255106
12.6061 -0.00632501 0.00025256
12.6479 -0.00628305 0.000250044
12.6898 -0.00624144 0.000247557
12.7317 -0.00620018 0.0002451
12.7737 -0.00615927 0.000242672
12.8158 -0.0061187 0.000240272
12.8579 -0.00607847 0.000237899
12.9001 -0.00603857 0.000235555
12.9424 -0.005999 0.000233237
12.9847 -0.00595976 0.000230947
13.0271 -0.00592084 0.000228682
13.0696 -0.00588224 0.000226444
13.1121 -0.00584395 0.000224231
13.1547 -0.00580598 0.000222044
13.1974 -0.00576831 0.000219881
13.2402 -0.00573095 0.000217743
13.283 -0.00569389 0.000215629
13.3259 -0.00565712 0.000213538
13.3689 -0.00562065 0.000211472
13.4119 -0.00558447 0.000209428
13.455 -0.00554857 0.000207407
13.4982 -0.00551296 0.000205409
13.5415 -0.00547763 0.000203433
13.5848 -0.00544258 0.000201478
13.6283 -0.0054078 0.000199545
13.6718 -0.00537329 0.000197634
13.7153 -0.00533904 0.000195743
13.759 -0.00530506 0.000193873
13.8028 -0.00527135 0.000192024
13.8466 -0.00523789 0.000190194
13.8905 -0.00520469 0.000188384
13.9345 -0.00517173 0.000186594
13.9786 -0.00513903 0.000184823
14.0227 -0.00510658 0.000183071
14.067 -0.00507437 0.000181338
14.1113 -0.0050424 0.000179623
14.1558 -0.00501067 0.000177927
14.2003 -0.00497917 0.000176248
14.2449 -0.00494791 0.000174587
14.2896 -0.00491688 0.000172944
14.3344 -0.00488608 0.000171318
14.3793 -0.0048555 0.000169709
14.4243 -0.00482514 0.000168117
14.4693 -0.00479501 0.000166541
14.5145 -0.00476509 0.000164981
14.5598 -0.00473539 0.000163438
14.6052 -0.0047059 0.00016191
14.6506 -0.00467662 0.000160399
14.6962 -0.00464754 0.000158902
14.7419 -0.00461868 0.000157421
14.7877 -0.00459002 0.000155955
14.8336 -0.00456155 0.000154504
14.8796 -0.00453329 0.000153067
14.9257 -0.00450522 0.000151645
14.9719 -0.00447735 0.000150237
15.0182 -0.00444967 0.000148844
15.0647 -0.00442218 0.000147464
15.1112 -0.00439488 0.000146098
15.1579 -0.00436776 0.000144745
15.2047 -0.00434083 0.000143405
15.2516 -0.00431407 0.000142079
15.2986 -0.0042875 0.000140766
15.3458 -0.0042611 0.000139466
15.393 -0.00423488 0.000138178
15.4404 -0.00420883 0.000136903
15.488 -0.00418296 0.00013564
15.5356 -0.00415725 0.000134389
15.5834 -0.00413171 0.00013315
15.6313 -0.00410633 0.000131923
15.6794 -0.00408112 0.000130708
15.7276 -0.00405606 0.000129504
15.7759 -0.00403117 0.000128312
15.8243 -0.00400644 0.00012713
15.873 -0.00398186 0.00012596
15.9217 -0.00395743 0.000124801
15.9706 -0.00393316 0.000123652
16.0197 -0.00390903 0.000122515
16.0689 -0.00388506 0.000121387
16.1182 -0.00386123 0.00012027
16.1677 -0.00383754 0.000119164
16.2174 -0.003814 0.000118067
16.2672 -0.0037906 0.00011698
16.3172 -0.00376734 0.000115903
16.3674 -0.00374421 0.000114836
16.4177 -0.00372122 0.000113778
16.4682 -0.00369836 0.00011273
16.5189 -0.00367564 0.000111691
16.5697 -0.00365305 0.000110661
16.6208 -0.00363058 0.00010964
16.672 -0.00360825 0.000108628
16.7234 -0.00358603 0.000107625
16.775 -0.00356394 0.000106631
16.8268 -0.00354198 0.000105645
16.8787 -0.00352013 0.000104667
16.9309 -0.0034984 0.000103698
16.9833 -0.00347679 0.000102737
17.0359 -0.00345529 0.000101784
17.0887 -0.0034339 0.00010084
17.1418 -0.00341263 9.99025e-05
17.195 -0.00339147 9.89732e-05
17.2485 -0.00337041 9.80516e-05
17.3022 -0.00334946 9.71375e-05
17.3562 -0.00332861 9.62307e-05
17.4104 -0.00330787 9.53313e-05
17.4648 -0.00328723 9.44391e-05
17.5195 -0.00326668 9.35539e-05
17.5744 -0.00324624 9.26757e-05
17.6296 -0.00322589 9.18043e-05
17.6851 -0.00320563 9.09397e-05
17.7408 -0.00318546 9.00818e-05
17.7969 -0.00316539 8.92303e-05
17.8532 -0.0031454 8.83853e-05
17.9098 -0.0031255 8.75467e-05
17.9667 -0.00310568 8.67142e-05
18.0239 -0.00308594 8.58878e-05
18.0815 -0.00306629 8.50674e-05
18.1393 -0.00304671 8.42529e-05
18.1975 -0.00302721 8.34442e-05
18.256 -0.00300778 8.26411e-05
18.3149 -0.00298842 8.18436e-05
18.3742 -0.00296913 8.10515e-05
18.4338 -0.00294991 8.02647e-05
18.4938 -0.00293076 7.94832e-05
18.5542 -0.00291166 7.87067e-05
18.615 -0.00289263 7.79352e-05
18.6762 -0.00287365 7.71686e-05
18.7379 -0.00285473 7.64067e-05
18.8 -0.00283586 7.56494e-05
18.8625 -0.00281704 7.48967e-05
18.9255 -0.00279826 7.41482e-05
18.9891 -0.00277953 7.3404e-05
19.0531 -0.00276084 7.26639e-05
19.1177 -0.00274218 7.19277e-05
19.1828 -0.00272356 7.11953e-05
19.2484 -0.00270497 7.04666e-05
19.3147 -0.0026864 6.97414e-05
19.3816 -0.00266785 6.90195e-05
19.4491 -0.00264932 6.83008e-05
19.5173 -0.0026308 6.7585e-05
19.5862 -0.00261228 6.68721e-05
19.6558 -0.00259377 6.61617e-05
19.7262 -0.00257526 6.54538e-05
19.7974 -0.00255673 6.4748e-05
19.8694 -0.00253819 6.40441e-05
19.9423 -0.00251962 6.3342e-05
20.0162 -0.00250103 6.26412e-05
20.091 -0.00248239 6.19415e-05
20.1669 -0.0024637 6.12426e-05
20.244 -0.00244495 6.05442e-05
20.3222 -0.00242613 5.98457e-05
20.4016 -0.00240723 5.91469e-05
20.4825 -0.00238823 5.84472e-05
20.5648 -0.00236911 5.77461e-05
20.6487 -0.00234986 5.70429e-05
20.7344 -0.00233045 5.6337e-05
20.8219 -0.00231086 5.56275e-05
20.9115 -0.00229106 5.49135e-05
21.0034 -0.00227102 5.41937e-05
21.0979 -0.00225069 5.3467e-05
21.1952 -0.00223003 5.27316e-05
21.2959 -0.00220896 5.19853e-05
21.4004 -0.0021874 5.12256e-05
21.5093 -0.00216526 5.04488e-05
21.6237 -0.00214237 4.96503e-05
21.7448 -0.00211853 4.88231e-05
21.8747 -0.00209341 4.79566e-05
22.0165 -0.00206648 4.70332e-05
22.1768 -0.00203666 4.60182e-05
22.3723 -0.00200117 4.48195e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.5Nc1Classic/GRpTwoLoop.txt <==
-22.3723 -0.00200116 -4.48188e-05
-22.1768 -0.00203665 -4.60175e-05
-22.0165 -0.00206646 -4.70325e-05
-21.8747 -0.00209339 -4.79558e-05
-21.7448 -0.00211851 -4.88223e-05
-21.6237 -0.00214235 -4.96495e-05
-21.5093 -0.00216524 -5.0448e-05
-21.4004 -0.00218738 -5.12247e-05
-21.2959 -0.00220894 -5.19844e-05
-21.1952 -0.00223001 -5.27306e-05
-21.0979 -0.00225067 -5.34661e-05
-21.0034 -0.002271 -5.41928e-05
-20.9115 -0.00229104 -5.49125e-05
-20.8219 -0.00231084 -5.56265e-05
-20.7344 -0.00233043 -5.6336e-05
-20.6487 -0.00234983 -5.70419e-05
-20.5648 -0.00236909 -5.7745e-05
-20.4825 -0.0023882 -5.84461e-05
-20.4016 -0.00240721 -5.91458e-05
-20.3222 -0.00242611 -5.98446e-05
-20.244 -0.00244493 -6.0543e-05
-20.1669 -0.00246368 -6.12415e-05
-20.091 -0.00248236 -6.19403e-05
-20.0162 -0.002501 -6.264e-05
-19.9423 -0.0025196 -6.33407e-05
-19.8694 -0.00253816 -6.40429e-05
-19.7974 -0.00255671 -6.47467e-05
-19.7262 -0.00257523 -6.54525e-05
-19.6558 -0.00259375 -6.61604e-05
-19.5862 -0.00261226 -6.68707e-05
-19.5173 -0.00263077 -6.75836e-05
-19.4491 -0.00264929 -6.82994e-05
-19.3816 -0.00266782 -6.90181e-05
-19.3147 -0.00268637 -6.97399e-05
-19.2484 -0.00270494 -7.04651e-05
-19.1828 -0.00272353 -7.11938e-05
-19.1177 -0.00274215 -7.19262e-05
-19.0531 -0.00276081 -7.26623e-05
-18.9891 -0.0027795 -7.34024e-05
-18.9255 -0.00279823 -7.41466e-05
-18.8625 -0.00281701 -7.4895e-05
-18.8 -0.00283583 -7.56478e-05
-18.7379 -0.0028547 -7.6405e-05
-18.6762 -0.00287362 -7.71669e-05
-18.615 -0.0028926 -7.79335e-05
-18.5542 -0.00291163 -7.87049e-05
-18.4938 -0.00293072 -7.94814e-05
-18.4338 -0.00294988 -8.02629e-05
-18.3742 -0.0029691 -8.10496e-05
-18.3149 -0.00298839 -8.18417e-05
-18.256 -0.00300774 -8.26392e-05
-18.1975 -0.00302717 -8.34422e-05
-18.1393 -0.00304667 -8.42509e-05
-18.0815 -0.00306625 -8.50654e-05
-18.0239 -0.00308591 -8.58857e-05
-17.9667 -0.00310564 -8.67121e-05
-17.9098 -0.00312546 -8.75445e-05
-17.8532 -0.00314536 -8.83832e-05
-17.7969 -0.00316535 -8.92282e-05
-17.7408 -0.00318542 -9.00795e-05
-17.6851 -0.00320559 -9.09375e-05
-17.6296 -0.00322585 -9.1802e-05
-17.5744 -0.0032462 -9.26733e-05
-17.5195 -0.00326664 -9.35515e-05
-17.4648 -0.00328719 -9.44367e-05
-17.4104 -0.00330783 -9.53289e-05
-17.3562 -0.00332857 -9.62283e-05
-17.3022 -0.00334942 -9.71349e-05
-17.2485 -0.00337037 -9.8049e-05
-17.195 -0.00339142 -9.89707e-05
-17.1418 -0.00341259 -9.98999e-05
-17.0887 -0.00343386 -0.000100837
-17.0359 -0.00345524 -0.000101782
-16.9833 -0.00347674 -0.000102735
-16.9309 -0.00349835 -0.000103695
-16.8787 -0.00352008 -0.000104664
-16.8268 -0.00354193 -0.000105642
-16.775 -0.00356389 -0.000106628
-16.7234 -0.00358598 -0.000107622
-16.672 -0.0036082 -0.000108625
-16.6208 -0.00363053 -0.000109637
-16.5697 -0.003653 -0.000110658
-16.5189 -0.00367559 -0.000111688
-16.4682 -0.00369831 -0.000112727
-16.4177 -0.00372117 -0.000113775
-16.3674 -0.00374416 -0.000114833
-16.3172 -0.00376728 -0.0001159
-16.2672 -0.00379054 -0.000116977
-16.2174 -0.00381394 -0.000118063
-16.1677 -0.00383748 -0.00011916
-16.1182 -0.00386117 -0.000120267
-16.0689 -0.003885 -0.000121384
-16.0197 -0.00390897 -0.000122511
-15.9706 -0.0039331 -0.000123649
-15.9217 -0.00395737 -0.000124797
-15.873 -0.0039818 -0.000125956
-15.8243 -0.00400637 -0.000127126
-15.7759 -0.00403111 -0.000128308
-15.7276 -0.004056 -0.0001295
-15.6794 -0.00408105 -0.000130704
-15.6313 -0.00410626 -0.000131919
-15.5834 -0.00413164 -0.000133146
-15.5356 -0.00415718 -0.000134385
-15.488 -0.00418289 -0.000135635
-15.4404 -0.00420876 -0.000136898
-15.393 -0.00423481 -0.000138173
-15.3458 -0.00426103 -0.000139461
-15.2986 -0.00428743 -0.000140761
-15.2516 -0.004314 -0.000142075
-15.2047 -0.00434075 -0.000143401
-15.1579 -0.00436769 -0.00014474
-15.1112 -0.0043948 -0.000146093
-15.0647 -0.00442211 -0.000147459
-15.0182 -0.00444959 -0.000148838
-14.9719 -0.00447727 -0.000150232
-14.9257 -0.00450515 -0.00015164
-14.8796 -0.00453321 -0.000153062
-14.8336 -0.00456147 -0.000154498
-14.7877 -0.00458993 -0.00015595
-14.7419 -0.0046186 -0.000157416
-14.6962 -0.00464746 -0.000158897
-14.6506 -0.00467653 -0.000160393
-14.6052 -0.00470581 -0.000161905
-14.5598 -0.0047353 -0.000163432
-14.5145 -0.004765 -0.000164975
-14.4693 -0.00479492 -0.000166535
-14.4243 -0.00482505 -0.00016811
-14.3793 -0.00485541 -0.000169703
-14.3344 -0.00488598 -0.000171312
-14.2896 -0.00491679 -0.000172938
-14.2449 -0.00494782 -0.000174581
-14.2003 -0.00497908 -0.000176242
-14.1558 -0.00501057 -0.00017792
-14.1113 -0.0050423 -0.000179616
-14.067 -0.00507427 -0.000181331
-14.0227 -0.00510648 -0.000183064
-13.9786 -0.00513893 -0.000184816
-13.9345 -0.00517163 -0.000186587
-13.8905 -0.00520458 -0.000188377
-13.8466 -0.00523778 -0.000190187
-13.8028 -0.00527124 -0.000192016
-13.759 -0.00530496 -0.000193865
-13.7153 -0.00533893 -0.000195735
-13.6718 -0.00537317 -0.000197626
-13.6283 -0.00540768 -0.000199537
-13.5848 -0.00544246 -0.00020147
-13.5415 -0.00547752 -0.000203424
-13.4982 -0.00551285 -0.0002054
-13.455 -0.00554846 -0.000207398
-13.4119 -0.00558435 -0.000209419
-13.3689 -0.00562053 -0.000211462
-13.3259 -0.005657 -0.000213529
-13.283 -0.00569376 -0.000215619
-13.2402 -0.00573082 -0.000217733
-13.1974 -0.00576819 -0.000219871
-13.1547 -0.00580585 -0.000222034
-13.1121 -0.00584382 -0.000224221
-13.0696 -0.00588211 -0.000226434
-13.0271 -0.0059207 -0.000228672
-12.9847 -0.00595962 -0.000230936
-12.9424 -0.00599886 -0.000233227
-12.9001 -0.00603843 -0.000235544
-12.8579 -0.00607832 -0.000237888
-12.8158 -0.00611855 -0.00024026
-12.7737 -0.00615912 -0.00024266
-12.7317 -0.00620003 -0.000245089
-12.6898 -0.00624129 -0.000247546
-12.6479 -0.0062829 -0.000250032
-12.6061 -0.00632486 -0.000252548
-12.5643 -0.00636718 -0.000255094
-12.5226 -0.00640986 -0.000257671
-12.481 -0.00645292 -0.000260278
-12.4394 -0.00649634 -0.000262917
-12.3979 -0.00654014 -0.000265589
-12.3565 -0.00658433 -0.000268292
-12.3151 -0.00662889 -0.000271029
-12.2738 -0.00667385 -0.000273799
-12.2325 -0.00671921 -0.000276603
-12.1913 -0.00676497 -0.000279442
-12.1501 -0.00681113 -0.000282315
-12.109 -0.0068577 -0.000285225
-12.068 -0.00690469 -0.00028817
-12.027 -0.0069521 -0.000291152
-11.986 -0.00699994 -0.000294172
-11.9452 -0.00704821 -0.000297229
-11.9043 -0.00709692 -0.000300325
-11.8636 -0.00714606 -0.00030346
-11.8228 -0.00719566 -0.000306635
-11.7822 -0.00724571 -0.00030985
-11.7415 -0.00729622 -0.000313106
-11.701 -0.0073472 -0.000316403
-11.6605 -0.00739865 -0.000319743
-11.62 -0.00745057 -0.000323126
-11.5796 -0.00750299 -0.000326553
-11.5392 -0.00755589 -0.000330024
-11.4989 -0.00760928 -0.00033354
-11.4587 -0.00766318 -0.000337102
-11.4184 -0.00771759 -0.000340711
-11.3783 -0.00777252 -0.000344367
-11.3381 -0.00782797 -0.000348072
-11.2981 -0.00788395 -0.000351825
-11.2581 -0.00794047 -0.000355628
-11.2181 -0.00799753 -0.000359481
-11.1781 -0.00805514 -0.000363387
-11.1383 -0.00811331 -0.000367344
-11.0984 -0.00817205 -0.000371355
-11.0586 -0.00823136 -0.000375419
-11.0189 -0.00829125 -0.000379539
-10.9792 -0.00835173 -0.000383715
-10.9395 -0.00841281 -0.000387947
-10.8999 -0.00847449 -0.000392238
-10.8603 -0.00853679 -0.000396587
-10.8208 -0.00859971 -0.000400996
-10.7813 -0.00866326 -0.000405466
-10.7418 -0.00872745 -0.000409998
-10.7024 -0.00879229 -0.000414593
-10.6631 -0.00885779 -0.000419252
-10.6238 -0.00892395 -0.000423977
-10.5845 -0.00899079 -0.000428767
-10.5452 -0.00905831 -0.000433626
-10.506 -0.00912652 -0.000438553
-10.4669 -0.00919545 -0.00044355
-10.4278 -0.00926508 -0.000448618
-10.3887 -0.00933544 -0.000453759
-10.3496 -0.00940653 -0.000458974
-10.3106 -0.00947837 -0.000464264
-10.2717 -0.00955097 -0.00046963
-10.2328 -0.00962433 -0.000475074
-10.1939 -0.00969847 -0.000480598
-10.155 -0.0097734 -0.000486202
-10.1162 -0.00984913 -0.000491888
-10.0774 -0.00992567 -0.000497658
-10.0387 -0.010003 -0.000503514
-10 -0.0100812 -0.000509456
-9.96134 -0.0101603 -0.000515486
-9.92271 -0.0102402 -0.000521607
-9.88412 -0.010321 -0.00052782
-9.84557 -0.0104027 -0.000534126
-9.80704 -0.0104852 -0.000540527
-9.76856 -0.0105687 -0.000547025
-9.73011 -0.0106531 -0.000553623
-9.69169 -0.0107385 -0.000560321
-9.65331 -0.0108248 -0.000567122
-9.61496 -0.0109121 -0.000574028
-9.57664 -0.0110003 -0.00058104
-9.53836 -0.0110896 -0.000588161
-9.50011 -0.0111799 -0.000595393
-9.46189 -0.0112712 -0.000602738
-9.42371 -0.0113636 -0.000610199
-9.38556 -0.011457 -0.000617777
-9.34744 -0.0115515 -0.000625475
-9.30935 -0.0116471 -0.000633295
-9.2713 -0.0117438 -0.00064124
-9.23327 -0.0118416 -0.000649312
-9.19528 -0.0119406 -0.000657514
-9.15732 -0.0120408 -0.000665849
-9.11939 -0.0121421 -0.000674318
-9.08149 -0.0122447 -0.000682925
-9.04362 -0.0123485 -0.000691673
-9.00578 -0.0124535 -0.000700564
-8.96797 -0.0125598 -0.000709602
-8.93019 -0.0126674 -0.000718789
-8.89244 -0.0127763 -0.000728128
-8.85471 -0.0128865 -0.000737624
-8.81702 -0.012998 -0.000747278
-8.77936 -0.013111 -0.000757094
-8.74172 -0.0132253 -0.000767077
-8.70412 -0.0133411 -0.000777228
-8.66654 -0.0134583 -0.000787553
-8.62899 -0.0135769 -0.000798054
-8.59146 -0.0136971 -0.000808735
-8.55397 -0.0138188 -0.000819601
-8.5165 -0.013942 -0.000830655
-8.47906 -0.0140668 -0.000841901
-8.44165 -0.0141932 -0.000853343
-8.40426 -0.0143212 -0.000864986
-8.3669 -0.0144508 -0.000876835
-8.32956 -0.0145822 -0.000888893
-8.29226 -0.0147153 -0.000901166
-8.25497 -0.0148501 -0.000913658
-8.21772 -0.0149866 -0.000926374
-8.18049 -0.015125 -0.000939319
-8.14328 -0.0152652 -0.000952499
-8.1061 -0.0154073 -0.000965918
-8.06895 -0.0155513 -0.000979582
-8.03182 -0.0156972 -0.000993497
-7.99471 -0.0158451 -0.00100767
-7.95763 -0.015995 -0.0010221
-7.92058 -0.016147 -0.00103681
-7.88355 -0.016301 -0.00105178
-7.84654 -0.0164572 -0.00106704
-7.80955 -0.0166155 -0.00108259
-7.77259 -0.016776 -0.00109843
-7.73566 -0.0169388 -0.00111457
-7.69874 -0.0171038 -0.00113103
-7.66185 -0.0172712 -0.0011478
-7.62498 -0.017441 -0.00116489
-7.58814 -0.0176131 -0.00118231
-7.55132 -0.0177878 -0.00120008
-7.51452 -0.0179649 -0.00121819
-7.47774 -0.0181446 -0.00123666
-7.44099 -0.018327 -0.0012555
-7.40425 -0.018512 -0.00127471
-7.36754 -0.0186997 -0.00129431
-7.33085 -0.0188901 -0.0013143
-7.29418 -0.0190835 -0.00133469
-7.25754 -0.0192796 -0.0013555
-7.22091 -0.0194788 -0.00137674
-7.18431 -0.0196809 -0.00139841
-7.14772 -0.0198861 -0.00142052
-7.11116 -0.0200944 -0.0014431
-7.07462 -0.0203059 -0.00146614
-7.0381 -0.0205206 -0.00148967
-7.00159 -0.0207387 -0.0015137
-6.96511 -0.0209601 -0.00153823
-6.92865 -0.0211851 -0.00156329
-6.89221 -0.0214135 -0.00158888
-6.85579 -0.0216456 -0.00161503
-6.81938 -0.0218813 -0.00164174
-6.783 -0.0221209 -0.00166903
-6.74664 -0.0223642 -0.00169692
-6.71029 -0.0226115 -0.00172542
-6.67397 -0.0228628 -0.00175456
-6.63766 -0.0231182 -0.00178434
-6.60137 -0.0233779 -0.00181479
-6.5651 -0.0236418 -0.00184592
-6.52885 -0.02391 -0.00187776
-6.49262 -0.0241828 -0.00191033
-6.4564 -0.0244601 -0.00194364
-6.42021 -0.0247422 -0.00197772
-6.38403 -0.025029 -0.00201259
-6.34786 -0.0253207 -0.00204827
-6.31172 -0.0256175 -0.00208479
-6.27559 -0.0259194 -0.00212217
-6.23949 -0.0262265 -0.00216044
-6.20339 -0.026539 -0.00219962
-6.16732 -0.0268571 -0.00223974
-6.13126 -0.0271807 -0.00228084
-6.09522 -0.0275102 -0.00232293
-6.05919 -0.0278455 -0.00236605
-6.02319 -0.0281869 -0.00241024
-5.9872 -0.0285345 -0.00245552
-5.95122 -0.0288885 -0.00250194
-5.91526 -0.029249 -0.00254951
-5.87932 -0.0296161 -0.0025983
-5.84339 -0.0299901 -0.00264832
-5.80748 -0.0303711 -0.00269962
-5.77158 -0.0307593 -0.00275225
-5.7357 -0.0311549 -0.00280624
-5.69984 -0.031558 -0.00286164
-5.66399 -0.0319689 -0.0029185
-5.62815 -0.0323878 -0.00297686
-5.59233 -0.0328148 -0.00303678
-5.55653 -0.0332502 -0.00309831
-5.52074 -0.0336942 -0.0031615
-5.48497 -0.0341471 -0.00322642
-5.4492 -0.0346091 -0.00329311
-5.41346 -0.0350804 -0.00336165
-5.37773 -0.0355612 -0.00343209
-5.34201 -0.0360519 -0.0035045
-5.30631 -0.0365528 -0.00357896
-5.27062 -0.037064 -0.00365554
-5.23494 -0.0375859 -0.0037343
-5.19928 -0.0381189 -0.00381535
-5.16363 -0.0386631 -0.00389874
-5.128 -0.039219 -0.00398458
-5.09237 -0.0397868 -0.00407296
-5.05677 -0.040367 -0.00416396
-5.02117 -0.0409599 -0.00425769
-4.98559 -0.0415658 -0.00435426
-4.95002 -0.0421852 -0.00445377
-4.91446 -0.0428185 -0.00455633
-4.87892 -0.043466 -0.00466206
-4.84339 -0.0441283 -0.0047711
-4.80787 -0.0448057 -0.00488357
-4.77237 -0.0454988 -0.0049996
-4.73687 -0.046208 -0.00511935
-4.70139 -0.0469338 -0.00524296
-4.66592 -0.0476769 -0.00537059
-4.63046 -0.0484376 -0.00550241
-4.59502 -0.0492167 -0.0056386
-4.55958 -0.0500147 -0.00577933
-4.52416 -0.0508322 -0.00592481
-4.48875 -0.0516698 -0.00607523
-4.45335 -0.0525284 -0.00623081
-4.41797 -0.0534085 -0.00639178
-4.38259 -0.0543109 -0.00655838
-4.34722 -0.0552363 -0.00673085
-4.31187 -0.0561856 -0.00690946
-4.27653 -0.0571597 -0.00709449
-4.24119 -0.0581593 -0.00728624
-4.20587 -0.0591854 -0.00748502
-4.17056 -0.0602389 -0.00769115
-4.13526 -0.061321 -0.00790499
-4.09997 -0.0624325 -0.0081269
-4.06469 -0.0635746 -0.00835727
-4.02942 -0.0647484 -0.00859653
-3.99416 -0.0659552 -0.0088451
-3.95891 -0.0671962 -0.00910346
-3.92367 -0.0684728 -0.00937209
-3.88844 -0.0697862 -0.00965152
-3.85322 -0.0711381 -0.00994231
-3.81801 -0.0725298 -0.0102451
-3.7828 -0.0739631 -0.0105604
-3.74761 -0.0754395 -0.010889
-3.71243 -0.076961 -0.0112315
-3.67726 -0.0785293 -0.0115888
-3.64209 -0.0801464 -0.0119616
-3.60694 -0.0818144 -0.0123509
-3.57179 -0.0835355 -0.0127575
-3.53665 -0.085312 -0.0131825
-3.50152 -0.0871463 -0.0136268
-3.4664 -0.0890411 -0.0140918
-3.43129 -0.0909989 -0.0145785
-3.39619 -0.0930228 -0.0150883
-3.36109 -0.0951157 -0.0156226
-3.32601 -0.0972809 -0.016183
-3.29093 -0.0995217 -0.016771
-3.25586 -0.101842 -0.0173884
-3.2208 -0.104245 -0.0180371
-3.18574 -0.106736 -0.0187192
-3.1507 -0.109318 -0.0194369
-3.11566 -0.111996 -0.0201925
-3.08063 -0.114775 -0.0209887
-3.0456 -0.117661 -0.0218282
-3.01059 -0.120658 -0.0227142
-2.97558 -0.123774 -0.0236499
-2.94058 -0.127013 -0.0246389
-2.90558 -0.130384 -0.0256852
-2.87059 -0.133893 -0.0267931
-2.83561 -0.137548 -0.0279673
-2.80064 -0.141358 -0.029213
-2.76567 -0.145331 -0.0305358
-2.73071 -0.149477 -0.0319419
-2.69576 -0.153807 -0.0334383
-2.66081 -0.158332 -0.0350325
-2.62587 -0.163063 -0.0367329
-2.59094 -0.168014 -0.0385486
-2.55601 -0.173199 -0.0404901
-2.52109 -0.178633 -0.0425686
-2.48617 -0.184332 -0.044797
-2.45126 -0.190313 -0.0471892
-2.41636 -0.196597 -0.0497612
-2.38146 -0.203204 -0.0525308
-2.34657 -0.210156 -0.0555177
-2.31168 -0.217479 -0.0587445
-2.2768 -0.225198 -0.0622364
-2.24192 -0.233343 -0.0660222
-2.20705 -0.241946 -0.0701343
-2.17219 -0.251042 -0.0746098
-2.13733 -0.260667 -0.079491
-2.10247 -0.270864 -0.0848262
-2.06762 -0.281678 -0.0906712
-2.03278 -0.293157 -0.09709
-1.99794 -0.305354 -0.104157
-1.9631 -0.318329 -0.111958
-1.92827 -0.332144 -0.120595
-1.89345 -0.346867 -0.130183
-1.85862 -0.362573 -0.140863
-1.82381 -0.379338 -0.152796
-1.78899 -0.397247 -0.166176
-1.75419 -0.416385 -0.181233
-1.71938 -0.43684 -0.198242
-1.68458 -0.458697 -0.217532
-1.64979 -0.482032 -0.239501
-1.61499 -0.506909 -0.264629
-1.58021 -0.533358 -0.293497
-1.54542 -0.561365 -0.326815
-1.51064 -0.590832 -0.365443
-1.47586 -0.621542 -0.410426
-1.44109 -0.65308 -0.463031
-1.40632 -0.684743 -0.524772
-1.37155 -0.715386 -0.597431
-1.33679 -0.743212 -0.683038
-1.30203 -0.765484 -0.783773
-1.26727 -0.778152 -0.901716
-1.23251 -0.775438 -1.03833
-1.19776 -0.749512 -1.19352
-1.16301 -0.690592 -1.36416
-1.12827 -0.588035 -1.54216
-1.09352 -0.433127 -1.71283
-1.05878 -0.2237 -1.85504
-1.02405 0.0310048 -1.94523
-0.989309 0.3089 -1.96538
-0.954576 0.580214 -1.91095
-0.919844 0.817505 -1.79315
-0.885115 1.00414 -1.63354
-0.850388 1.13638 -1.45537
-0.815663 1.21992 -1.27714
-0.78094 1.2648 -1.11049
-0.746219 1.28148 -0.961075
-0.711499 1.27896 -0.830455
-0.676781 1.26413 -0.717892
-0.642065 1.24196 -0.621563
-0.60735 1.2159 -0.539293
-0.572637 1.18823 -0.468942
-0.537925 1.16043 -0.408575
-0.503214 1.13347 -0.356516
-0.468504 1.10791 -0.31135
-0.433796 1.08409 -0.271897
-0.399089 1.06219 -0.237181
-0.364382 1.04229 -0.20639
-0.329676 1.02439 -0.178854
-0.294972 1.00849 -0.154011
-0.260267 0.994528 -0.131393
-0.225564 0.982464 -0.110602
-0.190861 0.972241 -0.0912971
-0.156158 0.963808 -0.0731834
-0.121456 0.957119 -0.0560012
-0.0867541 0.952137 -0.0395178
-0.0520524 0.948833 -0.0235201
-0.0173508 0.947185 -0.00780851
0.0173508 0.947185 0.00780851
0.0520524 0.948833 0.0235201
0.0867541 0.952137 0.0395178
0.121456 0.957119 0.0560012
0.156158 0.963808 0.0731834
0.190861 0.972241 0.0912971
0.225564 0.982464 0.110602
0.260267 0.994528 0.131393
0.294972 1.00849 0.154011
0.329676 1.02439 0.178854
0.364382 1.04229 0.20639
0.399089 1.06219 0.237181
0.433796 1.08409 0.271897
0.468504 1.10791 0.31135
0.503214 1.13347 0.356516
0.537925 1.16043 0.408575
0.572637 1.18823 0.468942
0.60735 1.2159 0.539293
0.642065 1.24196 0.621563
0.676781 1.26413 0.717892
0.711499 1.27896 0.830455
0.746219 1.28148 0.961075
0.78094 1.2648 1.11049
0.815663 1.21992 1.27714
0.850388 1.13638 1.45537
0.885115 1.00414 1.63354
0.919844 0.817505 1.79315
0.954576 0.580214 1.91095
0.989309 0.3089 1.96538
1.02405 0.0310048 1.94523
1.05878 -0.2237 1.85504
1.09352 -0.433127 1.71283
1.12827 -0.588035 1.54216
1.16301 -0.690592 1.36416
1.19776 -0.749512 1.19352
1.23251 -0.775438 1.03833
1.26727 -0.778152 0.901716
1.30203 -0.765484 0.783773
1.33679 -0.743212 0.683038
1.37155 -0.715386 0.597431
1.40632 -0.684743 0.524772
1.44109 -0.65308 0.463031
1.47586 -0.621542 0.410426
1.51064 -0.590832 0.365443
1.54542 -0.561365 0.326815
1.58021 -0.533358 0.293497
1.61499 -0.506909 0.264629
1.64979 -0.482032 0.239501
1.68458 -0.458697 0.217532
1.71938 -0.43684 0.198242
1.75419 -0.416385 0.181233
1.78899 -0.397247 0.166176
1.82381 -0.379338 0.152796
1.85862 -0.362573 0.140863
1.89345 -0.346867 0.130183
1.92827 -0.332144 0.120595
1.9631 -0.318329 0.111958
1.99794 -0.305354 0.104157
2.03278 -0.293157 0.09709
2.06762 -0.281678 0.0906712
2.10247 -0.270864 0.0848262
2.13733 -0.260667 0.079491
2.17219 -0.251042 0.0746098
2.20705 -0.241946 0.0701343
2.24192 -0.233343 0.0660222
2.2768 -0.225198 0.0622364
2.31168 -0.217479 0.0587445
2.34657 -0.210156 0.0555177
2.38146 -0.203204 0.0525308
2.41636 -0.196597 0.0497612
2.45126 -0.190313 0.0471892
2.48617 -0.184332 0.044797
2.52109 -0.178633 0.0425686
2.55601 -0.173199 0.0404901
2.59094 -0.168014 0.0385486
2.62587 -0.163063 0.0367329
2.66081 -0.158332 0.0350325
2.69576 -0.153807 0.0334383
2.73071 -0.149477 0.0319419
2.76567 -0.145331 0.0305358
2.80064 -0.141358 0.029213
2.83561 -0.137548 0.0279673
2.87059 -0.133893 0.0267931
2.90558 -0.130384 0.0256852
2.94058 -0.127013 0.0246389
2.97558 -0.123774 0.0236499
3.01059 -0.120658 0.0227142
3.0456 -0.117661 0.0218282
3.08063 -0.114775 0.0209887
3.11566 -0.111996 0.0201925
3.1507 -0.109318 0.0194369
3.18574 -0.106736 0.0187192
3.2208 -0.104245 0.0180371
3.25586 -0.101842 0.0173884
3.29093 -0.0995217 0.016771
3.32601 -0.0972809 0.016183
3.36109 -0.0951157 0.0156226
3.39619 -0.0930228 0.0150883
3.43129 -0.0909989 0.0145785
3.4664 -0.0890411 0.0140918
3.50152 -0.0871463 0.0136268
3.53665 -0.085312 0.0131825
3.57179 -0.0835355 0.0127575
3.60694 -0.0818144 0.0123509
3.64209 -0.0801464 0.0119616
3.67726 -0.0785293 0.0115888
3.71243 -0.076961 0.0112315
3.74761 -0.0754395 0.010889
3.7828 -0.0739631 0.0105604
3.81801 -0.0725298 0.0102451
3.85322 -0.0711381 0.00994231
3.88844 -0.0697862 0.00965152
3.92367 -0.0684728 0.00937209
3.95891 -0.0671962 0.00910346
3.99416 -0.0659552 0.0088451
4.02942 -0.0647484 0.00859653
4.06469 -0.0635746 0.00835727
4.09997 -0.0624325 0.0081269
4.13526 -0.061321 0.00790499
4.17056 -0.0602389 0.00769115
4.20587 -0.0591854 0.00748502
4.24119 -0.0581593 0.00728624
4.27653 -0.0571597 0.00709449
4.31187 -0.0561856 0.00690946
4.34722 -0.0552363 0.00673085
4.38259 -0.0543109 0.00655838
4.41797 -0.0534085 0.00639178
4.45335 -0.0525284 0.00623081
4.48875 -0.0516698 0.00607523
4.52416 -0.0508322 0.00592481
4.55958 -0.0500147 0.00577933
4.59502 -0.0492167 0.0056386
4.63046 -0.0484376 0.00550241
4.66592 -0.0476769 0.00537059
4.70139 -0.0469338 0.00524296
4.73687 -0.046208 0.00511935
4.77237 -0.0454988 0.0049996
4.80787 -0.0448057 0.00488357
4.84339 -0.0441283 0.0047711
4.87892 -0.043466 0.00466206
4.91446 -0.0428185 0.00455633
4.95002 -0.0421852 0.00445377
4.98559 -0.0415658 0.00435426
5.02117 -0.0409599 0.00425769
5.05677 -0.040367 0.00416396
5.09237 -0.0397868 0.00407296
5.128 -0.039219 0.00398458
5.16363 -0.0386631 0.00389874
5.19928 -0.0381189 0.00381535
5.23494 -0.0375859 0.0037343
5.27062 -0.037064 0.00365554
5.30631 -0.0365528 0.00357896
5.34201 -0.0360519 0.0035045
5.37773 -0.0355612 0.00343209
5.41346 -0.0350804 0.00336165
5.4492 -0.0346091 0.00329311
5.48497 -0.0341471 0.00322642
5.52074 -0.0336942 0.0031615
5.55653 -0.0332502 0.00309831
5.59233 -0.0328148 0.00303678
5.62815 -0.0323878 0.00297686
5.66399 -0.0319689 0.0029185
5.69984 -0.031558 0.00286164
5.7357 -0.0311549 0.00280624
5.77158 -0.0307593 0.00275225
5.80748 -0.0303711 0.00269962
5.84339 -0.0299901 0.00264832
5.87932 -0.0296161 0.0025983
5.91526 -0.029249 0.00254951
5.95122 -0.0288885 0.00250194
5.9872 -0.0285345 0.00245552
6.02319 -0.0281869 0.00241024
6.05919 -0.0278455 0.00236605
6.09522 -0.0275102 0.00232293
6.13126 -0.0271807 0.00228084
6.16732 -0.0268571 0.00223974
6.20339 -0.026539 0.00219962
6.23949 -0.0262265 0.00216044
6.27559 -0.0259194 0.00212217
6.31172 -0.0256175 0.00208479
6.34786 -0.0253207 0.00204827
6.38403 -0.025029 0.00201259
6.42021 -0.0247422 0.00197772
6.4564 -0.0244601 0.00194364
6.49262 -0.0241828 0.00191033
6.52885 -0.02391 0.00187776
6.5651 -0.0236418 0.00184592
6.60137 -0.0233779 0.00181479
6.63766 -0.0231182 0.00178434
6.67397 -0.0228628 0.00175456
6.71029 -0.0226115 0.00172542
6.74664 -0.0223642 0.00169692
6.783 -0.0221209 0.00166903
6.81938 -0.0218813 0.00164174
6.85579 -0.0216456 0.00161503
6.89221 -0.0214135 0.00158888
6.92865 -0.0211851 0.00156329
6.96511 -0.0209601 0.00153823
7.00159 -0.0207387 0.0015137
7.0381 -0.0205206 0.00148967
7.07462 -0.0203059 0.00146614
7.11116 -0.0200944 0.0014431
7.14772 -0.0198861 0.00142052
7.18431 -0.0196809 0.00139841
7.22091 -0.0194788 0.00137674
7.25754 -0.0192796 0.0013555
7.29418 -0.0190835 0.00133469
7.33085 -0.0188901 0.0013143
7.36754 -0.0186997 0.00129431
7.40425 -0.018512 0.00127471
7.44099 -0.018327 0.0012555
7.47774 -0.0181446 0.00123666
7.51452 -0.0179649 0.00121819
7.55132 -0.0177878 0.00120008
7.58814 -0.0176131 0.00118231
7.62498 -0.017441 0.00116489
7.66185 -0.0172712 0.0011478
7.69874 -0.0171038 0.00113103
7.73566 -0.0169388 0.00111457
7.77259 -0.016776 0.00109843
7.80955 -0.0166155 0.00108259
7.84654 -0.0164572 0.00106704
7.88355 -0.016301 0.00105178
7.92058 -0.016147 0.00103681
7.95763 -0.015995 0.0010221
7.99471 -0.0158451 0.00100767
8.03182 -0.0156972 0.000993497
8.06895 -0.0155513 0.000979582
8.1061 -0.0154073 0.000965918
8.14328 -0.0152652 0.000952499
8.18049 -0.015125 0.000939319
8.21772 -0.0149866 0.000926374
8.25497 -0.0148501 0.000913658
8.29226 -0.0147153 0.000901166
8.32956 -0.0145822 0.000888893
8.3669 -0.0144508 0.000876835
8.40426 -0.0143212 0.000864986
8.44165 -0.0141932 0.000853343
8.47906 -0.0140668 0.000841901
8.5165 -0.013942 0.000830655
8.55397 -0.0138188 0.000819601
8.59146 -0.0136971 0.000808735
8.62899 -0.0135769 0.000798054
8.66654 -0.0134583 0.000787553
8.70412 -0.0133411 0.000777228
8.74172 -0.0132253 0.000767077
8.77936 -0.013111 0.000757094
8.81702 -0.012998 0.000747278
8.85471 -0.0128865 0.000737624
8.89244 -0.0127763 0.000728128
8.93019 -0.0126674 0.000718789
8.96797 -0.0125598 0.000709602
9.00578 -0.0124535 0.000700564
9.04362 -0.0123485 0.000691673
9.08149 -0.0122447 0.000682925
9.11939 -0.0121421 0.000674318
9.15732 -0.0120408 0.000665849
9.19528 -0.0119406 0.000657514
9.23327 -0.0118416 0.000649312
9.2713 -0.0117438 0.00064124
9.30935 -0.0116471 0.000633295
9.34744 -0.0115515 0.000625475
9.38556 -0.011457 0.000617777
9.42371 -0.0113636 0.000610199
9.46189 -0.0112712 0.000602738
9.50011 -0.0111799 0.000595393
9.53836 -0.0110896 0.000588161
9.57664 -0.0110003 0.00058104
9.61496 -0.0109121 0.000574028
9.65331 -0.0108248 0.000567122
9.69169 -0.0107385 0.000560321
9.73011 -0.0106531 0.000553623
9.76856 -0.0105687 0.000547025
9.80704 -0.0104852 0.000540527
9.84557 -0.0104027 0.000534126
9.88412 -0.010321 0.00052782
9.92271 -0.0102402 0.000521607
9.96134 -0.0101603 0.000515486
10 -0.0100812 0.000509456
10.0387 -0.010003 0.000503514
10.0774 -0.00992567 0.000497658
10.1162 -0.00984913 0.000491888
10.155 -0.0097734 0.000486202
10.1939 -0.00969847 0.000480598
10.2328 -0.00962433 0.000475074
10.2717 -0.00955097 0.00046963
10.3106 -0.00947837 0.000464264
10.3496 -0.00940653 0.000458974
10.3887 -0.00933544 0.000453759
10.4278 -0.00926508 0.000448618
10.4669 -0.00919545 0.00044355
10.506 -0.00912652 0.000438553
10.5452 -0.00905831 0.000433626
10.5845 -0.00899079 0.000428767
10.6238 -0.00892395 0.000423977
10.6631 -0.00885779 0.000419252
10.7024 -0.00879229 0.000414593
10.7418 -0.00872745 0.000409998
10.7813 -0.00866326 0.000405466
10.8208 -0.00859971 0.000400996
10.8603 -0.00853679 0.000396587
10.8999 -0.00847449 0.000392238
10.9395 -0.00841281 0.000387947
10.9792 -0.00835173 0.000383715
11.0189 -0.00829125 0.000379539
11.0586 -0.00823136 0.000375419
11.0984 -0.00817205 0.000371355
11.1383 -0.00811331 0.000367344
11.1781 -0.00805514 0.000363387
11.2181 -0.00799753 0.000359481
11.2581 -0.00794047 0.000355628
11.2981 -0.00788395 0.000351825
11.3381 -0.00782797 0.000348072
11.3783 -0.00777252 0.000344367
11.4184 -0.00771759 0.000340711
11.4587 -0.00766318 0.000337102
11.4989 -0.00760928 0.00033354
11.5392 -0.00755589 0.000330024
11.5796 -0.00750299 0.000326553
11.62 -0.00745057 0.000323126
11.6605 -0.00739865 0.000319743
11.701 -0.0073472 0.000316403
11.7415 -0.00729622 0.000313106
11.7822 -0.00724571 0.00030985
11.8228 -0.00719566 0.000306635
11.8636 -0.00714606 0.00030346
11.9043 -0.00709692 0.000300325
11.9452 -0.00704821 0.000297229
11.986 -0.00699994 0.000294172
12.027 -0.0069521 0.000291152
12.068 -0.00690469 0.00028817
12.109 -0.0068577 0.000285225
12.1501 -0.00681113 0.000282315
12.1913 -0.00676497 0.000279442
12.2325 -0.00671921 0.000276603
12.2738 -0.00667385 0.000273799
12.3151 -0.00662889 0.000271029
12.3565 -0.00658433 0.000268292
12.3979 -0.00654014 0.000265589
12.4394 -0.00649634 0.000262917
12.481 -0.00645292 0.000260278
12.5226 -0.00640986 0.000257671
12.5643 -0.00636718 0.000255094
12.6061 -0.00632486 0.000252548
12.6479 -0.0062829 0.000250032
12.6898 -0.00624129 0.000247546
12.7317 -0.00620003 0.000245089
12.7737 -0.00615912 0.00024266
12.8158 -0.00611855 0.00024026
12.8579 -0.00607832 0.000237888
12.9001 -0.00603843 0.000235544
12.9424 -0.00599886 0.000233227
12.9847 -0.00595962 0.000230936
13.0271 -0.0059207 0.000228672
13.0696 -0.00588211 0.000226434
13.1121 -0.00584382 0.000224221
13.1547 -0.00580585 0.000222034
13.1974 -0.00576819 0.000219871
13.2402 -0.00573082 0.000217733
13.283 -0.00569376 0.000215619
13.3259 -0.005657 0.000213529
13.3689 -0.00562053 0.000211462
13.4119 -0.00558435 0.000209419
13.455 -0.00554846 0.000207398
13.4982 -0.00551285 0.0002054
13.5415 -0.00547752 0.000203424
13.5848 -0.00544246 0.00020147
13.6283 -0.00540768 0.000199537
13.6718 -0.00537317 0.000197626
13.7153 -0.00533893 0.000195735
13.759 -0.00530496 0.000193865
13.8028 -0.00527124 0.000192016
13.8466 -0.00523778 0.000190187
13.8905 -0.00520458 0.000188377
13.9345 -0.00517163 0.000186587
13.9786 -0.00513893 0.000184816
14.0227 -0.00510648 0.000183064
14.067 -0.00507427 0.000181331
14.1113 -0.0050423 0.000179616
14.1558 -0.00501057 0.00017792
14.2003 -0.00497908 0.000176242
14.2449 -0.00494782 0.000174581
14.2896 -0.00491679 0.000172938
14.3344 -0.00488598 0.000171312
14.3793 -0.00485541 0.000169703
14.4243 -0.00482505 0.00016811
14.4693 -0.00479492 0.000166535
14.5145 -0.004765 0.000164975
14.5598 -0.0047353 0.000163432
14.6052 -0.00470581 0.000161905
14.6506 -0.00467653 0.000160393
14.6962 -0.00464746 0.000158897
14.7419 -0.0046186 0.000157416
14.7877 -0.00458993 0.00015595
14.8336 -0.00456147 0.000154498
14.8796 -0.00453321 0.000153062
14.9257 -0.00450515 0.00015164
14.9719 -0.00447727 0.000150232
15.0182 -0.00444959 0.000148838
15.0647 -0.00442211 0.000147459
15.1112 -0.0043948 0.000146093
15.1579 -0.00436769 0.00014474
15.2047 -0.00434075 0.000143401
15.2516 -0.004314 0.000142075
15.2986 -0.00428743 0.000140761
15.3458 -0.00426103 0.000139461
15.393 -0.00423481 0.000138173
15.4404 -0.00420876 0.000136898
15.488 -0.00418289 0.000135635
15.5356 -0.00415718 0.000134385
15.5834 -0.00413164 0.000133146
15.6313 -0.00410626 0.000131919
15.6794 -0.00408105 0.000130704
15.7276 -0.004056 0.0001295
15.7759 -0.00403111 0.000128308
15.8243 -0.00400637 0.000127126
15.873 -0.0039818 0.000125956
15.9217 -0.00395737 0.000124797
15.9706 -0.0039331 0.000123649
16.0197 -0.00390897 0.000122511
16.0689 -0.003885 0.000121384
16.1182 -0.00386117 0.000120267
16.1677 -0.00383748 0.00011916
16.2174 -0.00381394 0.000118063
16.2672 -0.00379054 0.000116977
16.3172 -0.00376728 0.0001159
16.3674 -0.00374416 0.000114833
16.4177 -0.00372117 0.000113775
16.4682 -0.00369831 0.000112727
16.5189 -0.00367559 0.000111688
16.5697 -0.003653 0.000110658
16.6208 -0.00363053 0.000109637
16.672 -0.0036082 0.000108625
16.7234 -0.00358598 0.000107622
16.775 -0.00356389 0.000106628
16.8268 -0.00354193 0.000105642
16.8787 -0.00352008 0.000104664
16.9309 -0.00349835 0.000103695
16.9833 -0.00347674 0.000102735
17.0359 -0.00345524 0.000101782
17.0887 -0.00343386 0.000100837
17.1418 -0.00341259 9.98999e-05
17.195 -0.00339142 9.89707e-05
17.2485 -0.00337037 9.8049e-05
17.3022 -0.00334942 9.71349e-05
17.3562 -0.00332857 9.62283e-05
17.4104 -0.00330783 9.53289e-05
17.4648 -0.00328719 9.44367e-05
17.5195 -0.00326664 9.35515e-05
17.5744 -0.0032462 9.26733e-05
17.6296 -0.00322585 9.1802e-05
17.6851 -0.00320559 9.09375e-05
17.7408 -0.00318542 9.00795e-05
17.7969 -0.00316535 8.92282e-05
17.8532 -0.00314536 8.83832e-05
17.9098 -0.00312546 8.75445e-05
17.9667 -0.00310564 8.67121e-05
18.0239 -0.00308591 8.58857e-05
18.0815 -0.00306625 8.50654e-05
18.1393 -0.00304667 8.42509e-05
18.1975 -0.00302717 8.34422e-05
18.256 -0.00300774 8.26392e-05
18.3149 -0.00298839 8.18417e-05
18.3742 -0.0029691 8.10496e-05
18.4338 -0.00294988 8.02629e-05
18.4938 -0.00293072 7.94814e-05
18.5542 -0.00291163 7.87049e-05
18.615 -0.0028926 7.79335e-05
18.6762 -0.00287362 7.71669e-05
18.7379 -0.0028547 7.6405e-05
18.8 -0.00283583 7.56478e-05
18.8625 -0.00281701 7.4895e-05
18.9255 -0.00279823 7.41466e-05
18.9891 -0.0027795 7.34024e-05
19.0531 -0.00276081 7.26623e-05
19.1177 -0.00274215 7.19262e-05
19.1828 -0.00272353 7.11938e-05
19.2484 -0.00270494 7.04651e-05
19.3147 -0.00268637 6.97399e-05
19.3816 -0.00266782 6.90181e-05
19.4491 -0.00264929 6.82994e-05
19.5173 -0.00263077 6.75836e-05
19.5862 -0.00261226 6.68707e-05
19.6558 -0.00259375 6.61604e-05
19.7262 -0.00257523 6.54525e-05
19.7974 -0.00255671 6.47467e-05
19.8694 -0.00253816 6.40429e-05
19.9423 -0.0025196 6.33407e-05
20.0162 -0.002501 6.264e-05
20.091 -0.00248236 6.19403e-05
20.1669 -0.00246368 6.12415e-05
20.244 -0.00244493 6.0543e-05
20.3222 -0.00242611 5.98446e-05
20.4016 -0.00240721 5.91458e-05
20.4825 -0.0023882 5.84461e-05
20.5648 -0.00236909 5.7745e-05
20.6487 -0.00234983 5.70419e-05
20.7344 -0.00233043 5.6336e-05
20.8219 -0.00231084 5.56265e-05
20.9115 -0.00229104 5.49125e-05
21.0034 -0.002271 5.41928e-05
21.0979 -0.00225067 5.34661e-05
21.1952 -0.00223001 5.27306e-05
21.2959 -0.00220894 5.19844e-05
21.4004 -0.00218738 5.12247e-05
21.5093 -0.00216524 5.0448e-05
21.6237 -0.00214235 4.96495e-05
21.7448 -0.00211851 4.88223e-05
21.8747 -0.00209339 4.79558e-05
22.0165 -0.00206646 4.70325e-05
22.1768 -0.00203665 4.60175e-05
22.3723 -0.00200116 4.48188e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.5Nc1Classic/GRp_FRG.txt <==
-22.3723 -0.00200116 -4.48188e-05
-22.1768 -0.00203665 -4.60174e-05
-22.0165 -0.00206646 -4.70324e-05
-21.8747 -0.00209339 -4.79558e-05
-21.7448 -0.00211851 -4.88222e-05
-21.6237 -0.00214235 -4.96494e-05
-21.5093 -0.00216524 -5.04479e-05
-21.4004 -0.00218738 -5.12246e-05
-21.2959 -0.00220894 -5.19843e-05
-21.1952 -0.00223001 -5.27306e-05
-21.0979 -0.00225067 -5.3466e-05
-21.0034 -0.002271 -5.41927e-05
-20.9115 -0.00229104 -5.49124e-05
-20.8219 -0.00231084 -5.56264e-05
-20.7344 -0.00233043 -5.63359e-05
-20.6487 -0.00234983 -5.70418e-05
-20.5648 -0.00236908 -5.77449e-05
-20.4825 -0.0023882 -5.8446e-05
-20.4016 -0.0024072 -5.91457e-05
-20.3222 -0.00242611 -5.98445e-05
-20.244 -0.00244493 -6.05429e-05
-20.1669 -0.00246367 -6.12414e-05
-20.091 -0.00248236 -6.19402e-05
-20.0162 -0.002501 -6.26399e-05
-19.9423 -0.0025196 -6.33406e-05
-19.8694 -0.00253816 -6.40428e-05
-19.7974 -0.0025567 -6.47466e-05
-19.7262 -0.00257523 -6.54524e-05
-19.6558 -0.00259374 -6.61603e-05
-19.5862 -0.00261225 -6.68706e-05
-19.5173 -0.00263077 -6.75835e-05
-19.4491 -0.00264929 -6.82993e-05
-19.3816 -0.00266782 -6.9018e-05
-19.3147 -0.00268637 -6.97398e-05
-19.2484 -0.00270493 -7.0465e-05
-19.1828 -0.00272353 -7.11937e-05
-19.1177 -0.00274215 -7.19261e-05
-19.0531 -0.00276081 -7.26622e-05
-18.9891 -0.0027795 -7.34023e-05
-18.9255 -0.00279823 -7.41465e-05
-18.8625 -0.00281701 -7.48949e-05
-18.8 -0.00283583 -7.56477e-05
-18.7379 -0.0028547 -7.64049e-05
-18.6762 -0.00287362 -7.71668e-05
-18.615 -0.0028926 -7.79333e-05
-18.5542 -0.00291163 -7.87048e-05
-18.4938 -0.00293072 -7.94812e-05
-18.4338 -0.00294988 -8.02627e-05
-18.3742 -0.0029691 -8.10495e-05
-18.3149 -0.00298838 -8.18415e-05
-18.256 -0.00300774 -8.2639e-05
-18.1975 -0.00302717 -8.34421e-05
-18.1393 -0.00304667 -8.42508e-05
-18.0815 -0.00306625 -8.50652e-05
-18.0239 -0.0030859 -8.58856e-05
-17.9667 -0.00310564 -8.67119e-05
-17.9098 -0.00312546 -8.75444e-05
-17.8532 -0.00314536 -8.8383e-05
-17.7969 -0.00316535 -8.9228e-05
-17.7408 -0.00318542 -9.00794e-05
-17.6851 -0.00320559 -9.09373e-05
-17.6296 -0.00322584 -9.18018e-05
-17.5744 -0.00324619 -9.26732e-05
-17.5195 -0.00326664 -9.35513e-05
-17.4648 -0.00328718 -9.44365e-05
-17.4104 -0.00330782 -9.53287e-05
-17.3562 -0.00332857 -9.62281e-05
-17.3022 -0.00334941 -9.71347e-05
-17.2485 -0.00337036 -9.80488e-05
-17.195 -0.00339142 -9.89704e-05
-17.1418 -0.00341258 -9.98997e-05
-17.0887 -0.00343385 -0.000100837
-17.0359 -0.00345524 -0.000101781
-16.9833 -0.00347674 -0.000102734
-16.9309 -0.00349835 -0.000103695
-16.8787 -0.00352008 -0.000104664
-16.8268 -0.00354192 -0.000105642
-16.775 -0.00356389 -0.000106627
-16.7234 -0.00358598 -0.000107622
-16.672 -0.00360819 -0.000108625
-16.6208 -0.00363053 -0.000109637
-16.5697 -0.00365299 -0.000110658
-16.5189 -0.00367558 -0.000111687
-16.4682 -0.00369831 -0.000112726
-16.4177 -0.00372116 -0.000113775
-16.3674 -0.00374415 -0.000114832
-16.3172 -0.00376728 -0.000115899
-16.2672 -0.00379054 -0.000116976
-16.2174 -0.00381394 -0.000118063
-16.1677 -0.00383748 -0.00011916
-16.1182 -0.00386116 -0.000120266
-16.0689 -0.00388499 -0.000121383
-16.0197 -0.00390897 -0.000122511
-15.9706 -0.00393309 -0.000123648
-15.9217 -0.00395737 -0.000124797
-15.873 -0.00398179 -0.000125956
-15.8243 -0.00400637 -0.000127126
-15.7759 -0.0040311 -0.000128307
-15.7276 -0.004056 -0.0001295
-15.6794 -0.00408105 -0.000130703
-15.6313 -0.00410626 -0.000131919
-15.5834 -0.00413163 -0.000133146
-15.5356 -0.00415717 -0.000134384
-15.488 -0.00418288 -0.000135635
-15.4404 -0.00420876 -0.000136898
-15.393 -0.00423481 -0.000138173
-15.3458 -0.00426103 -0.000139461
-15.2986 -0.00428742 -0.000140761
-15.2516 -0.004314 -0.000142074
-15.2047 -0.00434075 -0.0001434
-15.1579 -0.00436768 -0.00014474
-15.1112 -0.0043948 -0.000146092
-15.0647 -0.0044221 -0.000147458
-15.0182 -0.00444959 -0.000148838
-14.9719 -0.00447727 -0.000150232
-14.9257 -0.00450514 -0.000151639
-14.8796 -0.00453321 -0.000153061
-14.8336 -0.00456147 -0.000154498
-14.7877 -0.00458993 -0.000155949
-14.7419 -0.00461859 -0.000157415
-14.6962 -0.00464745 -0.000158896
-14.6506 -0.00467652 -0.000160392
-14.6052 -0.0047058 -0.000161904
-14.5598 -0.00473529 -0.000163431
-14.5145 -0.00476499 -0.000164975
-14.4693 -0.00479491 -0.000166534
-14.4243 -0.00482504 -0.00016811
-14.3793 -0.0048554 -0.000169702
-14.3344 -0.00488598 -0.000171311
-14.2896 -0.00491678 -0.000172937
-14.2449 -0.00494781 -0.00017458
-14.2003 -0.00497907 -0.000176241
-14.1558 -0.00501056 -0.000177919
-14.1113 -0.00504229 -0.000179616
-14.067 -0.00507426 -0.00018133
-14.0227 -0.00510647 -0.000183064
-13.9786 -0.00513892 -0.000184815
-13.9345 -0.00517162 -0.000186586
-13.8905 -0.00520457 -0.000188376
-13.8466 -0.00523777 -0.000190186
-13.8028 -0.00527123 -0.000192015
-13.759 -0.00530495 -0.000193865
-13.7153 -0.00533892 -0.000195735
-13.6718 -0.00537316 -0.000197625
-13.6283 -0.00540767 -0.000199536
-13.5848 -0.00544245 -0.000201469
-13.5415 -0.00547751 -0.000203423
-13.4982 -0.00551284 -0.000205399
-13.455 -0.00554845 -0.000207397
-13.4119 -0.00558434 -0.000209418
-13.3689 -0.00562052 -0.000211462
-13.3259 -0.00565699 -0.000213528
-13.283 -0.00569375 -0.000215618
-13.2402 -0.00573081 -0.000217732
-13.1974 -0.00576817 -0.00021987
-13.1547 -0.00580584 -0.000222033
-13.1121 -0.00584381 -0.00022422
-13.0696 -0.00588209 -0.000226433
-13.0271 -0.00592069 -0.000228671
-12.9847 -0.00595961 -0.000230935
-12.9424 -0.00599885 -0.000233226
-12.9001 -0.00603842 -0.000235543
-12.8579 -0.00607831 -0.000237887
-12.8158 -0.00611854 -0.000240259
-12.7737 -0.00615911 -0.000242659
-12.7317 -0.00620002 -0.000245088
-12.6898 -0.00624128 -0.000247545
-12.6479 -0.00628288 -0.000250031
-12.6061 -0.00632484 -0.000252547
-12.5643 -0.00636717 -0.000255093
-12.5226 -0.00640985 -0.00025767
-12.481 -0.0064529 -0.000260277
-12.4394 -0.00649633 -0.000262916
-12.3979 -0.00654013 -0.000265588
-12.3565 -0.00658431 -0.000268291
-12.3151 -0.00662888 -0.000271028
-12.2738 -0.00667384 -0.000273798
-12.2325 -0.0067192 -0.000276602
-12.1913 -0.00676495 -0.000279441
-12.1501 -0.00681111 -0.000282314
-12.109 -0.00685769 -0.000285223
-12.068 -0.00690468 -0.000288169
-12.027 -0.00695209 -0.000291151
-11.986 -0.00699992 -0.00029417
-11.9452 -0.00704819 -0.000297228
-11.9043 -0.0070969 -0.000300324
-11.8636 -0.00714605 -0.000303458
-11.8228 -0.00719564 -0.000306633
-11.7822 -0.00724569 -0.000309848
-11.7415 -0.0072962 -0.000313104
-11.701 -0.00734718 -0.000316402
-11.6605 -0.00739863 -0.000319742
-11.62 -0.00745056 -0.000323125
-11.5796 -0.00750297 -0.000326551
-11.5392 -0.00755587 -0.000330022
-11.4989 -0.00760926 -0.000333539
-11.4587 -0.00766316 -0.000337101
-11.4184 -0.00771757 -0.000340709
-11.3783 -0.0077725 -0.000344366
-11.3381 -0.00782795 -0.00034807
-11.2981 -0.00788393 -0.000351823
-11.2581 -0.00794044 -0.000355626
-11.2181 -0.0079975 -0.00035948
-11.1781 -0.00805512 -0.000363385
-11.1383 -0.00811329 -0.000367342
-11.0984 -0.00817202 -0.000371353
-11.0586 -0.00823133 -0.000375417
-11.0189 -0.00829123 -0.000379537
-10.9792 -0.00835171 -0.000383713
-10.9395 -0.00841279 -0.000387945
-10.8999 -0.00847447 -0.000392236
-10.8603 -0.00853677 -0.000396585
-10.8208 -0.00859969 -0.000400994
-10.7813 -0.00866324 -0.000405464
-10.7418 -0.00872743 -0.000409996
-10.7024 -0.00879227 -0.000414591
-10.6631 -0.00885776 -0.00041925
-10.6238 -0.00892392 -0.000423974
-10.5845 -0.00899076 -0.000428765
-10.5452 -0.00905828 -0.000433623
-10.506 -0.0091265 -0.00043855
-10.4669 -0.00919542 -0.000443548
-10.4278 -0.00926505 -0.000448616
-10.3887 -0.00933541 -0.000453757
-10.3496 -0.00940651 -0.000458971
-10.3106 -0.00947834 -0.000464261
-10.2717 -0.00955094 -0.000469627
-10.2328 -0.0096243 -0.000475071
-10.1939 -0.00969844 -0.000480595
-10.155 -0.00977337 -0.000486199
-10.1162 -0.0098491 -0.000491885
-10.0774 -0.00992564 -0.000497655
-10.0387 -0.010003 -0.00050351
-10 -0.0100812 -0.000509452
-9.96134 -0.0101603 -0.000515483
-9.92271 -0.0102402 -0.000521604
-9.88412 -0.010321 -0.000527816
-9.84557 -0.0104026 -0.000534122
-9.80704 -0.0104852 -0.000540523
-9.76856 -0.0105687 -0.000547022
-9.73011 -0.0106531 -0.000553619
-9.69169 -0.0107384 -0.000560317
-9.65331 -0.0108248 -0.000567118
-9.61496 -0.010912 -0.000574024
-9.57664 -0.0110003 -0.000581036
-9.53836 -0.0110896 -0.000588157
-9.50011 -0.0111798 -0.000595389
-9.46189 -0.0112712 -0.000602734
-9.42371 -0.0113635 -0.000610195
-9.38556 -0.0114569 -0.000617773
-9.34744 -0.0115514 -0.00062547
-9.30935 -0.011647 -0.000633291
-9.2713 -0.0117437 -0.000641236
-9.23327 -0.0118416 -0.000649308
-9.19528 -0.0119406 -0.000657509
-9.15732 -0.0120407 -0.000665844
-9.11939 -0.0121421 -0.000674313
-9.08149 -0.0122447 -0.00068292
-9.04362 -0.0123484 -0.000691667
-9.00578 -0.0124535 -0.000700559
-8.96797 -0.0125598 -0.000709596
-8.93019 -0.0126673 -0.000718783
-8.89244 -0.0127762 -0.000728122
-8.85471 -0.0128864 -0.000737618
-8.81702 -0.012998 -0.000747272
-8.77936 -0.0131109 -0.000757088
-8.74172 -0.0132253 -0.000767071
-8.70412 -0.013341 -0.000777222
-8.66654 -0.0134582 -0.000787547
-8.62899 -0.0135769 -0.000798047
-8.59146 -0.013697 -0.000808729
-8.55397 -0.0138187 -0.000819594
-8.5165 -0.0139419 -0.000830648
-8.47906 -0.0140667 -0.000841894
-8.44165 -0.0141931 -0.000853336
-8.40426 -0.0143211 -0.000864979
-8.3669 -0.0144508 -0.000876827
-8.32956 -0.0145821 -0.000888886
-8.29226 -0.0147152 -0.000901158
-8.25497 -0.01485 -0.00091365
-8.21772 -0.0149866 -0.000926366
-8.18049 -0.0151249 -0.000939311
-8.14328 -0.0152651 -0.00095249
-8.1061 -0.0154072 -0.000965909
-8.06895 -0.0155512 -0.000979573
-8.03182 -0.0156971 -0.000993488
-7.99471 -0.015845 -0.00100766
-7.95763 -0.0159949 -0.00102209
-7.92058 -0.0161469 -0.0010368
-7.88355 -0.0163009 -0.00105177
-7.84654 -0.0164571 -0.00106703
-7.80955 -0.0166154 -0.00108258
-7.77259 -0.0167759 -0.00109842
-7.73566 -0.0169387 -0.00111456
-7.69874 -0.0171037 -0.00113101
-7.66185 -0.0172711 -0.00114778
-7.62498 -0.0174409 -0.00116488
-7.58814 -0.017613 -0.0011823
-7.55132 -0.0177877 -0.00120007
-7.51452 -0.0179648 -0.00121818
-7.47774 -0.0181446 -0.00123665
-7.44099 -0.0183269 -0.00125549
-7.40425 -0.0185119 -0.0012747
-7.36754 -0.0186996 -0.00129429
-7.33085 -0.01889 -0.00131428
-7.29418 -0.0190834 -0.00133468
-7.25754 -0.0192795 -0.00135548
-7.22091 -0.0194787 -0.00137672
-7.18431 -0.0196808 -0.00139839
-7.14772 -0.019886 -0.0014205
-7.11116 -0.0200943 -0.00144308
-7.07462 -0.0203058 -0.00146612
-7.0381 -0.0205205 -0.00148965
-7.00159 -0.0207386 -0.00151367
-6.96511 -0.02096 -0.00153821
-6.92865 -0.021185 -0.00156326
-6.89221 -0.0214134 -0.00158885
-6.85579 -0.0216455 -0.001615
-6.81938 -0.0218812 -0.00164171
-6.783 -0.0221207 -0.001669
-6.74664 -0.0223641 -0.00169689
-6.71029 -0.0226114 -0.00172539
-6.67397 -0.0228627 -0.00175452
-6.63766 -0.0231181 -0.0017843
-6.60137 -0.0233777 -0.00181475
-6.5651 -0.0236416 -0.00184588
-6.52885 -0.0239099 -0.00187772
-6.49262 -0.0241827 -0.00191028
-6.4564 -0.02446 -0.00194359
-6.42021 -0.024742 -0.00197767
-6.38403 -0.0250289 -0.00201254
-6.34786 -0.0253206 -0.00204822
-6.31172 -0.0256174 -0.00208473
-6.27559 -0.0259192 -0.00212211
-6.23949 -0.0262264 -0.00216038
-6.20339 -0.0265389 -0.00219956
-6.16732 -0.0268569 -0.00223968
-6.13126 -0.0271806 -0.00228077
-6.09522 -0.02751 -0.00232286
-6.05919 -0.0278454 -0.00236598
-6.02319 -0.0281868 -0.00241016
-5.9872 -0.0285344 -0.00245544
-5.95122 -0.0288883 -0.00250185
-5.91526 -0.0292488 -0.00254943
-5.87932 -0.0296159 -0.00259821
-5.84339 -0.0299899 -0.00264822
-5.80748 -0.0303709 -0.00269952
-5.77158 -0.0307591 -0.00275214
-5.7357 -0.0311547 -0.00280613
-5.69984 -0.0315578 -0.00286153
-5.66399 -0.0319687 -0.00291838
-5.62815 -0.0323875 -0.00297674
-5.59233 -0.0328146 -0.00303666
-5.55653 -0.03325 -0.00309818
-5.52074 -0.033694 -0.00316137
-5.48497 -0.0341469 -0.00322628
-5.4492 -0.0346088 -0.00329296
-5.41346 -0.0350801 -0.00336149
-5.37773 -0.035561 -0.00343193
-5.34201 -0.0360517 -0.00350434
-5.30631 -0.0365525 -0.00357879
-5.27062 -0.0370637 -0.00365536
-5.23494 -0.0375857 -0.00373412
-5.19928 -0.0381186 -0.00381515
-5.16363 -0.0386628 -0.00389854
-5.128 -0.0392187 -0.00398438
-5.09237 -0.0397865 -0.00407274
-5.05677 -0.0403667 -0.00416374
-5.02117 -0.0409595 -0.00425746
-4.98559 -0.0415655 -0.00435402
-4.95002 -0.0421848 -0.00445352
-4.91446 -0.0428181 -0.00455607
-4.87892 -0.0434656 -0.00466179
-4.84339 -0.0441278 -0.00477082
-4.80787 -0.0448052 -0.00488327
-4.77237 -0.0454983 -0.0049993
-4.73687 -0.0462075 -0.00511903
-4.70139 -0.0469333 -0.00524263
-4.66592 -0.0476763 -0.00537025
-4.63046 -0.0484371 -0.00550205
-4.59502 -0.0492161 -0.00563823
-4.55958 -0.0500141 -0.00577894
-4.52416 -0.0508315 -0.0059244
-4.48875 -0.0516692 -0.00607481
-4.45335 -0.0525277 -0.00623038
-4.41797 -0.0534078 -0.00639133
-4.38259 -0.0543101 -0.0065579
-4.34722 -0.0552355 -0.00673035
-4.31187 -0.0561848 -0.00690895
-4.27653 -0.0571588 -0.00709396
-4.24119 -0.0581584 -0.00728568
-4.20587 -0.0591844 -0.00748443
-4.17056 -0.060238 -0.00769054
-4.13526 -0.0613199 -0.00790435
-4.09997 -0.0624314 -0.00812624
-4.06469 -0.0635735 -0.00835658
-4.02942 -0.0647473 -0.00859581
-3.99416 -0.065954 -0.00884435
-3.95891 -0.067195 -0.00910268
-3.92367 -0.0684714 -0.00937127
-3.88844 -0.0697848 -0.00965067
-3.85322 -0.0711366 -0.00994143
-3.81801 -0.0725283 -0.0102441
-3.7828 -0.0739614 -0.0105594
-3.74761 -0.0754378 -0.010888
-3.71243 -0.0769592 -0.0112305
-3.67726 -0.0785274 -0.0115877
-3.64209 -0.0801444 -0.0119605
-3.60694 -0.0818123 -0.0123497
-3.57179 -0.0835333 -0.0127563
-3.53665 -0.0853097 -0.0131812
-3.50152 -0.0871439 -0.0136255
-3.4664 -0.0890384 -0.0140904
-3.43129 -0.0909961 -0.014577
-3.39619 -0.0930198 -0.0150867
-3.36109 -0.0951125 -0.0156209
-3.32601 -0.0972775 -0.0161811
-3.29093 -0.0995181 -0.016769
-3.25586 -0.101838 -0.0173862
-3.2208 -0.104241 -0.0180348
-3.18574 -0.106731 -0.0187166
-3.1507 -0.109313 -0.019434
-3.11566 -0.111991 -0.0201893
-3.08063 -0.11477 -0.0209851
-3.0456 -0.117655 -0.0218242
-3.01059 -0.120653 -0.0227097
-2.97558 -0.123768 -0.0236448
-2.94058 -0.127007 -0.0246332
-2.90558 -0.130378 -0.0256789
-2.87059 -0.133887 -0.0267861
-2.83561 -0.137542 -0.0279596
-2.80064 -0.141351 -0.0292045
-2.76567 -0.145325 -0.0305265
-2.73071 -0.149471 -0.0319318
-2.69576 -0.153801 -0.0334274
-2.66081 -0.158326 -0.0350207
-2.62587 -0.163058 -0.0367202
-2.59094 -0.168009 -0.038535
-2.55601 -0.173194 -0.0404756
-2.52109 -0.178628 -0.0425532
-2.48617 -0.184328 -0.0447806
-2.45126 -0.19031 -0.0471718
-2.41636 -0.196595 -0.0497429
-2.38146 -0.203202 -0.0525114
-2.34657 -0.210155 -0.0554973
-2.31168 -0.217478 -0.0587229
-2.2768 -0.225198 -0.0622138
-2.24192 -0.233345 -0.0659983
-2.20705 -0.241949 -0.0701092
-2.17219 -0.251046 -0.0745834
-2.13733 -0.260673 -0.0794631
-2.10247 -0.270871 -0.0847968
-2.06762 -0.281686 -0.0906402
-2.03278 -0.293167 -0.0970573
-1.99794 -0.305367 -0.104122
-1.9631 -0.318344 -0.111922
-1.92827 -0.332161 -0.120556
-1.89345 -0.346888 -0.130142
-1.85862 -0.362597 -0.140819
-1.82381 -0.379367 -0.15275
-1.78899 -0.397281 -0.166127
-1.75419 -0.416425 -0.181181
-1.71938 -0.436887 -0.198186
-1.68458 -0.458752 -0.217473
-1.64979 -0.482098 -0.239438
-1.61499 -0.506987 -0.264562
-1.58021 -0.533451 -0.293428
-1.54542 -0.561476 -0.326742
-1.51064 -0.590966 -0.365368
-1.47586 -0.621703 -0.410353
-1.44109 -0.653275 -0.462961
-1.40632 -0.68498 -0.524712
-1.37155 -0.715672 -0.59739
-1.33679 -0.743557 -0.68303
-1.30203 -0.765896 -0.783819
-1.26727 -0.778635 -0.901847
-1.23251 -0.775985 -1.03859
-1.19776 -0.750099 -1.19395
-1.16301 -0.691166 -1.36482
-1.12827 -0.588503 -1.54309
-1.09352 -0.43336 -1.71401
-1.05878 -0.223558 -1.85639
-1.02405 0.0316127 -1.9466
-0.989309 0.309964 -1.96654
-0.954576 0.581607 -1.91172
-0.919844 0.819027 -1.79345
-0.885115 1.0056 -1.6334
-0.850388 1.13765 -1.45489
-0.815663 1.22094 -1.27644
-0.78094 1.26556 -1.10967
-0.746219 1.28201 -0.960216
-0.711499 1.27929 -0.829611
-0.676781 1.2643 -0.717093
-0.642065 1.24202 -0.620824
-0.60735 1.21586 -0.538621
-0.572637 1.18811 -0.468337
-0.537925 1.16027 -0.408035
-0.503214 1.13326 -0.356036
-0.468504 1.10767 -0.310926
-0.433796 1.08383 -0.271525
-0.399089 1.06192 -0.236855
-0.364382 1.042 -0.206106
-0.329676 1.0241 -0.178607
-0.294972 1.00819 -0.153799
-0.260267 0.994228 -0.131213
-0.225564 0.982163 -0.110451
-0.190861 0.971939 -0.0911723
-0.156158 0.963505 -0.0730836
-0.121456 0.956817 -0.0559251
-0.0867541 0.951835 -0.0394642
-0.0520524 0.94853 -0.0234882
-0.0173508 0.946883 -0.00779794
0.0173508 0.946883 0.00779794
0.0520524 0.94853 0.0234882
0.0867541 0.951835 0.0394642
0.121456 0.956817 0.0559251
0.156158 0.963505 0.0730836
0.190861 0.971939 0.0911723
0.225564 0.982163 0.110451
0.260267 0.994228 0.131213
0.294972 1.00819 0.153799
0.329676 1.0241 0.178607
0.364382 1.042 0.206106
0.399089 1.06192 0.236855
0.433796 1.08383 0.271525
0.468504 1.10767 0.310926
0.503214 1.13326 0.356036
0.537925 1.16027 0.408035
0.572637 1.18811 0.468337
0.60735 1.21586 0.538621
0.642065 1.24202 0.620824
0.676781 1.2643 0.717093
0.711499 1.27929 0.829611
0.746219 1.28201 0.960216
0.78094 1.26556 1.10967
0.815663 1.22094 1.27644
0.850388 1.13765 1.45489
0.885115 1.0056 1.6334
0.919844 0.819027 1.79345
0.954576 0.581607 1.91172
0.989309 0.309964 1.96654
1.02405 0.0316127 1.9466
1.05878 -0.223558 1.85639
1.09352 -0.43336 1.71401
1.12827 -0.588503 1.54309
1.16301 -0.691166 1.36482
1.19776 -0.750099 1.19395
1.23251 -0.775985 1.03859
1.26727 -0.778635 0.901847
1.30203 -0.765896 0.783819
1.33679 -0.743557 0.68303
1.37155 -0.715672 0.59739
1.40632 -0.68498 0.524712
1.44109 -0.653275 0.462961
1.47586 -0.621703 0.410353
1.51064 -0.590966 0.365368
1.54542 -0.561476 0.326742
1.58021 -0.533451 0.293428
1.61499 -0.506987 0.264562
1.64979 -0.482098 0.239438
1.68458 -0.458752 0.217473
1.71938 -0.436887 0.198186
1.75419 -0.416425 0.181181
1.78899 -0.397281 0.166127
1.82381 -0.379367 0.15275
1.85862 -0.362597 0.140819
1.89345 -0.346888 0.130142
1.92827 -0.332161 0.120556
1.9631 -0.318344 0.111922
1.99794 -0.305367 0.104122
2.03278 -0.293167 0.0970573
2.06762 -0.281686 0.0906402
2.10247 -0.270871 0.0847968
2.13733 -0.260673 0.0794631
2.17219 -0.251046 0.0745834
2.20705 -0.241949 0.0701092
2.24192 -0.233345 0.0659983
2.2768 -0.225198 0.0622138
2.31168 -0.217478 0.0587229
2.34657 -0.210155 0.0554973
2.38146 -0.203202 0.0525114
2.41636 -0.196595 0.0497429
2.45126 -0.19031 0.0471718
2.48617 -0.184328 0.0447806
2.52109 -0.178628 0.0425532
2.55601 -0.173194 0.0404756
2.59094 -0.168009 0.038535
2.62587 -0.163058 0.0367202
2.66081 -0.158326 0.0350207
2.69576 -0.153801 0.0334274
2.73071 -0.149471 0.0319318
2.76567 -0.145325 0.0305265
2.80064 -0.141351 0.0292045
2.83561 -0.137542 0.0279596
2.87059 -0.133887 0.0267861
2.90558 -0.130378 0.0256789
2.94058 -0.127007 0.0246332
2.97558 -0.123768 0.0236448
3.01059 -0.120653 0.0227097
3.0456 -0.117655 0.0218242
3.08063 -0.11477 0.0209851
3.11566 -0.111991 0.0201893
3.1507 -0.109313 0.019434
3.18574 -0.106731 0.0187166
3.2208 -0.104241 0.0180348
3.25586 -0.101838 0.0173862
3.29093 -0.0995181 0.016769
3.32601 -0.0972775 0.0161811
3.36109 -0.0951125 0.0156209
3.39619 -0.0930198 0.0150867
3.43129 -0.0909961 0.014577
3.4664 -0.0890384 0.0140904
3.50152 -0.0871439 0.0136255
3.53665 -0.0853097 0.0131812
3.57179 -0.0835333 0.0127563
3.60694 -0.0818123 0.0123497
3.64209 -0.0801444 0.0119605
3.67726 -0.0785274 0.0115877
3.71243 -0.0769592 0.0112305
3.74761 -0.0754378 0.010888
3.7828 -0.0739614 0.0105594
3.81801 -0.0725283 0.0102441
3.85322 -0.0711366 0.00994143
3.88844 -0.0697848 0.00965067
3.92367 -0.0684714 0.00937127
3.95891 -0.067195 0.00910268
3.99416 -0.065954 0.00884435
4.02942 -0.0647473 0.00859581
4.06469 -0.0635735 0.00835658
4.09997 -0.0624314 0.00812624
4.13526 -0.0613199 0.00790435
4.17056 -0.060238 0.00769054
4.20587 -0.0591844 0.00748443
4.24119 -0.0581584 0.00728568
4.27653 -0.0571588 0.00709396
4.31187 -0.0561848 0.00690895
4.34722 -0.0552355 0.00673035
4.38259 -0.0543101 0.0065579
4.41797 -0.0534078 0.00639133
4.45335 -0.0525277 0.00623038
4.48875 -0.0516692 0.00607481
4.52416 -0.0508315 0.0059244
4.55958 -0.0500141 0.00577894
4.59502 -0.0492161 0.00563823
4.63046 -0.0484371 0.00550205
4.66592 -0.0476763 0.00537025
4.70139 -0.0469333 0.00524263
4.73687 -0.0462075 0.00511903
4.77237 -0.0454983 0.0049993
4.80787 -0.0448052 0.00488327
4.84339 -0.0441278 0.00477082
4.87892 -0.0434656 0.00466179
4.91446 -0.0428181 0.00455607
4.95002 -0.0421848 0.00445352
4.98559 -0.0415655 0.00435402
5.02117 -0.0409595 0.00425746
5.05677 -0.0403667 0.00416374
5.09237 -0.0397865 0.00407274
5.128 -0.0392187 0.00398438
5.16363 -0.0386628 0.00389854
5.19928 -0.0381186 0.00381515
5.23494 -0.0375857 0.00373412
5.27062 -0.0370637 0.00365536
5.30631 -0.0365525 0.00357879
5.34201 -0.0360517 0.00350434
5.37773 -0.035561 0.00343193
5.41346 -0.0350801 0.00336149
5.4492 -0.0346088 0.00329296
5.48497 -0.0341469 0.00322628
5.52074 -0.033694 0.00316137
5.55653 -0.03325 0.00309818
5.59233 -0.0328146 0.00303666
5.62815 -0.0323875 0.00297674
5.66399 -0.0319687 0.00291838
5.69984 -0.0315578 0.00286153
5.7357 -0.0311547 0.00280613
5.77158 -0.0307591 0.00275214
5.80748 -0.0303709 0.00269952
5.84339 -0.0299899 0.00264822
5.87932 -0.0296159 0.00259821
5.91526 -0.0292488 0.00254943
5.95122 -0.0288883 0.00250185
5.9872 -0.0285344 0.00245544
6.02319 -0.0281868 0.00241016
6.05919 -0.0278454 0.00236598
6.09522 -0.02751 0.00232286
6.13126 -0.0271806 0.00228077
6.16732 -0.0268569 0.00223968
6.20339 -0.0265389 0.00219956
6.23949 -0.0262264 0.00216038
6.27559 -0.0259192 0.00212211
6.31172 -0.0256174 0.00208473
6.34786 -0.0253206 0.00204822
6.38403 -0.0250289 0.00201254
6.42021 -0.024742 0.00197767
6.4564 -0.02446 0.00194359
6.49262 -0.0241827 0.00191028
6.52885 -0.0239099 0.00187772
6.5651 -0.0236416 0.00184588
6.60137 -0.0233777 0.00181475
6.63766 -0.0231181 0.0017843
6.67397 -0.0228627 0.00175452
6.71029 -0.0226114 0.00172539
6.74664 -0.0223641 0.00169689
6.783 -0.0221207 0.001669
6.81938 -0.0218812 0.00164171
6.85579 -0.0216455 0.001615
6.89221 -0.0214134 0.00158885
6.92865 -0.021185 0.00156326
6.96511 -0.02096 0.00153821
7.00159 -0.0207386 0.00151367
7.0381 -0.0205205 0.00148965
7.07462 -0.0203058 0.00146612
7.11116 -0.0200943 0.00144308
7.14772 -0.019886 0.0014205
7.18431 -0.0196808 0.00139839
7.22091 -0.0194787 0.00137672
7.25754 -0.0192795 0.00135548
7.29418 -0.0190834 0.00133468
7.33085 -0.01889 0.00131428
7.36754 -0.0186996 0.00129429
7.40425 -0.0185119 0.0012747
7.44099 -0.0183269 0.00125549
7.47774 -0.0181446 0.00123665
7.51452 -0.0179648 0.00121818
7.55132 -0.0177877 0.00120007
7.58814 -0.017613 0.0011823
7.62498 -0.0174409 0.00116488
7.66185 -0.0172711 0.00114778
7.69874 -0.0171037 0.00113101
7.73566 -0.0169387 0.00111456
7.77259 -0.0167759 0.00109842
7.80955 -0.0166154 0.00108258
7.84654 -0.0164571 0.00106703
7.88355 -0.0163009 0.00105177
7.92058 -0.0161469 0.0010368
7.95763 -0.0159949 0.00102209
7.99471 -0.015845 0.00100766
8.03182 -0.0156971 0.000993488
8.06895 -0.0155512 0.000979573
8.1061 -0.0154072 0.000965909
8.14328 -0.0152651 0.00095249
8.18049 -0.0151249 0.000939311
8.21772 -0.0149866 0.000926366
8.25497 -0.01485 0.00091365
8.29226 -0.0147152 0.000901158
8.32956 -0.0145821 0.000888886
8.3669 -0.0144508 0.000876827
8.40426 -0.0143211 0.000864979
8.44165 -0.0141931 0.000853336
8.47906 -0.0140667 0.000841894
8.5165 -0.0139419 0.000830648
8.55397 -0.0138187 0.000819594
8.59146 -0.013697 0.000808729
8.62899 -0.0135769 0.000798047
8.66654 -0.0134582 0.000787547
8.70412 -0.013341 0.000777222
8.74172 -0.0132253 0.000767071
8.77936 -0.0131109 0.000757088
8.81702 -0.012998 0.000747272
8.85471 -0.0128864 0.000737618
8.89244 -0.0127762 0.000728122
8.93019 -0.0126673 0.000718783
8.96797 -0.0125598 0.000709596
9.00578 -0.0124535 0.000700559
9.04362 -0.0123484 0.000691667
9.08149 -0.0122447 0.00068292
9.11939 -0.0121421 0.000674313
9.15732 -0.0120407 0.000665844
9.19528 -0.0119406 0.000657509
9.23327 -0.0118416 0.000649308
9.2713 -0.0117437 0.000641236
9.30935 -0.011647 0.000633291
9.34744 -0.0115514 0.00062547
9.38556 -0.0114569 0.000617773
9.42371 -0.0113635 0.000610195
9.46189 -0.0112712 0.000602734
9.50011 -0.0111798 0.000595389
9.53836 -0.0110896 0.000588157
9.57664 -0.0110003 0.000581036
9.61496 -0.010912 0.000574024
9.65331 -0.0108248 0.000567118
9.69169 -0.0107384 0.000560317
9.73011 -0.0106531 0.000553619
9.76856 -0.0105687 0.000547022
9.80704 -0.0104852 0.000540523
9.84557 -0.0104026 0.000534122
9.88412 -0.010321 0.000527816
9.92271 -0.0102402 0.000521604
9.96134 -0.0101603 0.000515483
10 -0.0100812 0.000509452
10.0387 -0.010003 0.00050351
10.0774 -0.00992564 0.000497655
10.1162 -0.0098491 0.000491885
10.155 -0.00977337 0.000486199
10.1939 -0.00969844 0.000480595
10.2328 -0.0096243 0.000475071
10.2717 -0.00955094 0.000469627
10.3106 -0.00947834 0.000464261
10.3496 -0.00940651 0.000458971
10.3887 -0.00933541 0.000453757
10.4278 -0.00926505 0.000448616
10.4669 -0.00919542 0.000443548
10.506 -0.0091265 0.00043855
10.5452 -0.00905828 0.000433623
10.5845 -0.00899076 0.000428765
10.6238 -0.00892392 0.000423974
10.6631 -0.00885776 0.00041925
10.7024 -0.00879227 0.000414591
10.7418 -0.00872743 0.000409996
10.7813 -0.00866324 0.000405464
10.8208 -0.00859969 0.000400994
10.8603 -0.00853677 0.000396585
10.8999 -0.00847447 0.000392236
10.9395 -0.00841279 0.000387945
10.9792 -0.00835171 0.000383713
11.0189 -0.00829123 0.000379537
11.0586 -0.00823133 0.000375417
11.0984 -0.00817202 0.000371353
11.1383 -0.00811329 0.000367342
11.1781 -0.00805512 0.000363385
11.2181 -0.0079975 0.00035948
11.2581 -0.00794044 0.000355626
11.2981 -0.00788393 0.000351823
11.3381 -0.00782795 0.00034807
11.3783 -0.0077725 0.000344366
11.4184 -0.00771757 0.000340709
11.4587 -0.00766316 0.000337101
11.4989 -0.00760926 0.000333539
11.5392 -0.00755587 0.000330022
11.5796 -0.00750297 0.000326551
11.62 -0.00745056 0.000323125
11.6605 -0.00739863 0.000319742
11.701 -0.00734718 0.000316402
11.7415 -0.0072962 0.000313104
11.7822 -0.00724569 0.000309848
11.8228 -0.00719564 0.000306633
11.8636 -0.00714605 0.000303458
11.9043 -0.0070969 0.000300324
11.9452 -0.00704819 0.000297228
11.986 -0.00699992 0.00029417
12.027 -0.00695209 0.000291151
12.068 -0.00690468 0.000288169
12.109 -0.00685769 0.000285223
12.1501 -0.00681111 0.000282314
12.1913 -0.00676495 0.000279441
12.2325 -0.0067192 0.000276602
12.2738 -0.00667384 0.000273798
12.3151 -0.00662888 0.000271028
12.3565 -0.00658431 0.000268291
12.3979 -0.00654013 0.000265588
12.4394 -0.00649633 0.000262916
12.481 -0.0064529 0.000260277
12.5226 -0.00640985 0.00025767
12.5643 -0.00636717 0.000255093
12.6061 -0.00632484 0.000252547
12.6479 -0.00628288 0.000250031
12.6898 -0.00624128 0.000247545
12.7317 -0.00620002 0.000245088
12.7737 -0.00615911 0.000242659
12.8158 -0.00611854 0.000240259
12.8579 -0.00607831 0.000237887
12.9001 -0.00603842 0.000235543
12.9424 -0.00599885 0.000233226
12.9847 -0.00595961 0.000230935
13.0271 -0.00592069 0.000228671
13.0696 -0.00588209 0.000226433
13.1121 -0.00584381 0.00022422
13.1547 -0.00580584 0.000222033
13.1974 -0.00576817 0.00021987
13.2402 -0.00573081 0.000217732
13.283 -0.00569375 0.000215618
13.3259 -0.00565699 0.000213528
13.3689 -0.00562052 0.000211462
13.4119 -0.00558434 0.000209418
13.455 -0.00554845 0.000207397
13.4982 -0.00551284 0.000205399
13.5415 -0.00547751 0.000203423
13.5848 -0.00544245 0.000201469
13.6283 -0.00540767 0.000199536
13.6718 -0.00537316 0.000197625
13.7153 -0.00533892 0.000195735
13.759 -0.00530495 0.000193865
13.8028 -0.00527123 0.000192015
13.8466 -0.00523777 0.000190186
13.8905 -0.00520457 0.000188376
13.9345 -0.00517162 0.000186586
13.9786 -0.00513892 0.000184815
14.0227 -0.00510647 0.000183064
14.067 -0.00507426 0.00018133
14.1113 -0.00504229 0.000179616
14.1558 -0.00501056 0.000177919
14.2003 -0.00497907 0.000176241
14.2449 -0.00494781 0.00017458
14.2896 -0.00491678 0.000172937
14.3344 -0.00488598 0.000171311
14.3793 -0.0048554 0.000169702
14.4243 -0.00482504 0.00016811
14.4693 -0.00479491 0.000166534
14.5145 -0.00476499 0.000164975
14.5598 -0.00473529 0.000163431
14.6052 -0.0047058 0.000161904
14.6506 -0.00467652 0.000160392
14.6962 -0.00464745 0.000158896
14.7419 -0.00461859 0.000157415
14.7877 -0.00458993 0.000155949
14.8336 -0.00456147 0.000154498
14.8796 -0.00453321 0.000153061
14.9257 -0.00450514 0.000151639
14.9719 -0.00447727 0.000150232
15.0182 -0.00444959 0.000148838
15.0647 -0.0044221 0.000147458
15.1112 -0.0043948 0.000146092
15.1579 -0.00436768 0.00014474
15.2047 -0.00434075 0.0001434
15.2516 -0.004314 0.000142074
15.2986 -0.00428742 0.000140761
15.3458 -0.00426103 0.000139461
15.393 -0.00423481 0.000138173
15.4404 -0.00420876 0.000136898
15.488 -0.00418288 0.000135635
15.5356 -0.00415717 0.000134384
15.5834 -0.00413163 0.000133146
15.6313 -0.00410626 0.000131919
15.6794 -0.00408105 0.000130703
15.7276 -0.004056 0.0001295
15.7759 -0.0040311 0.000128307
15.8243 -0.00400637 0.000127126
15.873 -0.00398179 0.000125956
15.9217 -0.00395737 0.000124797
15.9706 -0.00393309 0.000123648
16.0197 -0.00390897 0.000122511
16.0689 -0.00388499 0.000121383
16.1182 -0.00386116 0.000120266
16.1677 -0.00383748 0.00011916
16.2174 -0.00381394 0.000118063
16.2672 -0.00379054 0.000116976
16.3172 -0.00376728 0.000115899
16.3674 -0.00374415 0.000114832
16.4177 -0.00372116 0.000113775
16.4682 -0.00369831 0.000112726
16.5189 -0.00367558 0.000111687
16.5697 -0.00365299 0.000110658
16.6208 -0.00363053 0.000109637
16.672 -0.00360819 0.000108625
16.7234 -0.00358598 0.000107622
16.775 -0.00356389 0.000106627
16.8268 -0.00354192 0.000105642
16.8787 -0.00352008 0.000104664
16.9309 -0.00349835 0.000103695
16.9833 -0.00347674 0.000102734
17.0359 -0.00345524 0.000101781
17.0887 -0.00343385 0.000100837
17.1418 -0.00341258 9.98997e-05
17.195 -0.00339142 9.89704e-05
17.2485 -0.00337036 9.80488e-05
17.3022 -0.00334941 9.71347e-05
17.3562 -0.00332857 9.62281e-05
17.4104 -0.00330782 9.53287e-05
17.4648 -0.00328718 9.44365e-05
17.5195 -0.00326664 9.35513e-05
17.5744 -0.00324619 9.26732e-05
17.6296 -0.00322584 9.18018e-05
17.6851 -0.00320559 9.09373e-05
17.7408 -0.00318542 9.00794e-05
17.7969 -0.00316535 8.9228e-05
17.8532 -0.00314536 8.8383e-05
17.9098 -0.00312546 8.75444e-05
17.9667 -0.00310564 8.67119e-05
18.0239 -0.0030859 8.58856e-05
18.0815 -0.00306625 8.50652e-05
18.1393 -0.00304667 8.42508e-05
18.1975 -0.00302717 8.34421e-05
18.256 -0.00300774 8.2639e-05
18.3149 -0.00298838 8.18415e-05
18.3742 -0.0029691 8.10495e-05
18.4338 -0.00294988 8.02627e-05
18.4938 -0.00293072 7.94812e-05
18.5542 -0.00291163 7.87048e-05
18.615 -0.0028926 7.79333e-05
18.6762 -0.00287362 7.71668e-05
18.7379 -0.0028547 7.64049e-05
18.8 -0.00283583 7.56477e-05
18.8625 -0.00281701 7.48949e-05
18.9255 -0.00279823 7.41465e-05
18.9891 -0.0027795 7.34023e-05
19.0531 -0.00276081 7.26622e-05
19.1177 -0.00274215 7.19261e-05
19.1828 -0.00272353 7.11937e-05
19.2484 -0.00270493 7.0465e-05
19.3147 -0.00268637 6.97398e-05
19.3816 -0.00266782 6.9018e-05
19.4491 -0.00264929 6.82993e-05
19.5173 -0.00263077 6.75835e-05
19.5862 -0.00261225 6.68706e-05
19.6558 -0.00259374 6.61603e-05
19.7262 -0.00257523 6.54524e-05
19.7974 -0.0025567 6.47466e-05
19.8694 -0.00253816 6.40428e-05
19.9423 -0.0025196 6.33406e-05
20.0162 -0.002501 6.26399e-05
20.091 -0.00248236 6.19402e-05
20.1669 -0.00246367 6.12414e-05
20.244 -0.00244493 6.05429e-05
20.3222 -0.00242611 5.98445e-05
20.4016 -0.0024072 5.91457e-05
20.4825 -0.0023882 5.8446e-05
20.5648 -0.00236908 5.77449e-05
20.6487 -0.00234983 5.70418e-05
20.7344 -0.00233043 5.63359e-05
20.8219 -0.00231084 5.56264e-05
20.9115 -0.00229104 5.49124e-05
21.0034 -0.002271 5.41927e-05
21.0979 -0.00225067 5.3466e-05
21.1952 -0.00223001 5.27306e-05
21.2959 -0.00220894 5.19843e-05
21.4004 -0.00218738 5.12246e-05
21.5093 -0.00216524 5.04479e-05
21.6237 -0.00214235 4.96494e-05
21.7448 -0.00211851 4.88222e-05
21.8747 -0.00209339 4.79558e-05
22.0165 -0.00206646 4.70324e-05
22.1768 -0.00203665 4.60174e-05
22.3723 -0.00200116 4.48188e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.5Nc1Classic/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=2
#Lambda=0.5
#Beta=4
#Nc=1
#QUANTUM=0

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=1024 aX=2 aP=0.5

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.5Nc1Classic/SigmaAOneLoop.txt <==
-22.3723 -0.0624994 -1.43537e-19
-22.1768 -0.0624994 -1.43537e-19
-22.0165 -0.0624994 -1.43537e-19
-21.8747 -0.0624994 -1.43537e-19
-21.7448 -0.0624994 -1.43537e-19
-21.6237 -0.0624994 -1.43537e-19
-21.5093 -0.0624994 -1.43537e-19
-21.4004 -0.0624994 -1.43537e-19
-21.2959 -0.0624994 -1.43537e-19
-21.1952 -0.0624994 -1.43537e-19
-21.0979 -0.0624994 -1.43537e-19
-21.0034 -0.0624994 -1.43537e-19
-20.9115 -0.0624994 -1.43537e-19
-20.8219 -0.0624994 -1.43537e-19
-20.7344 -0.0624994 -1.43537e-19
-20.6487 -0.0624994 -1.43537e-19
-20.5648 -0.0624994 -1.43537e-19
-20.4825 -0.0624994 -1.43537e-19
-20.4016 -0.0624994 -1.43537e-19
-20.3222 -0.0624994 -1.43537e-19
-20.244 -0.0624994 -1.43537e-19
-20.1669 -0.0624994 -1.43537e-19
-20.091 -0.0624994 -1.43537e-19
-20.0162 -0.0624994 -1.43537e-19
-19.9423 -0.0624994 -1.43537e-19
-19.8694 -0.0624994 -1.43537e-19
-19.7974 -0.0624994 -1.43537e-19
-19.7262 -0.0624994 -1.43537e-19
-19.6558 -0.0624994 -1.43537e-19
-19.5862 -0.0624994 -1.43537e-19
-19.5173 -0.0624994 -1.43537e-19
-19.4491 -0.0624994 -1.43537e-19
-19.3816 -0.0624994 -1.43537e-19
-19.3147 -0.0624994 -1.43537e-19
-19.2484 -0.0624994 -1.43537e-19
-19.1828 -0.0624994 -1.43537e-19
-19.1177 -0.0624994 -1.43537e-19
-19.0531 -0.0624994 -1.43537e-19
-18.9891 -0.0624994 -1.43537e-19
-18.9255 -0.0624994 -1.43537e-19
-18.8625 -0.0624994 -1.43537e-19
-18.8 -0.0624994 -1.43537e-19
-18.7379 -0.0624994 -1.43537e-19
-18.6762 -0.0624994 -1.43537e-19
-18.615 -0.0624994 -1.43537e-19
-18.5542 -0.0624994 -1.43537e-19
-18.4938 -0.0624994 -1.43537e-19
-18.4338 -0.0624994 -1.43537e-19
-18.3742 -0.0624994 -1.43537e-19
-18.3149 -0.0624994 -1.43537e-19
-18.256 -0.0624994 -1.43537e-19
-18.1975 -0.0624994 -1.43537e-19
-18.1393 -0.0624994 -1.43537e-19
-18.0815 -0.0624994 -1.43537e-19
-18.0239 -0.0624994 -1.43537e-19
-17.9667 -0.0624994 -1.43537e-19
-17.9098 -0.0624994 -1.43537e-19
-17.8532 -0.0624994 -1.43537e-19
-17.7969 -0.0624994 -1.43537e-19
-17.7408 -0.0624994 -1.43537e-19
-17.6851 -0.0624994 -1.43537e-19
-17.6296 -0.0624994 -1.43537e-19
-17.5744 -0.0624994 -1.43537e-19
-17.5195 -0.0624994 -1.43537e-19
-17.4648 -0.0624994 -1.43537e-19
-17.4104 -0.0624994 -1.43537e-19
-17.3562 -0.0624994 -1.43537e-19
-17.3022 -0.0624994 -1.43537e-19
-17.2485 -0.0624994 -1.43537e-19
-17.195 -0.0624994 -1.43537e-19
-17.1418 -0.0624994 -1.43537e-19
-17.0887 -0.0624994 -1.43537e-19
-17.0359 -0.0624994 -1.43537e-19
-16.9833 -0.0624994 -1.43537e-19
-16.9309 -0.0624994 -1.43537e-19
-16.8787 -0.0624994 -1.43537e-19
-16.8268 -0.0624994 -1.43537e-19
-16.775 -0.0624994 -1.43537e-19
-16.7234 -0.0624994 -1.43537e-19
-16.672 -0.0624994 -1.43537e-19
-16.6208 -0.0624994 -1.43537e-19
-16.5697 -0.0624994 -1.43537e-19
-16.5189 -0.0624994 -1.43537e-19
-16.4682 -0.0624994 -1.43537e-19
-16.4177 -0.0624994 -1.43537e-19
-16.3674 -0.0624994 -1.43537e-19
-16.3172 -0.0624994 -1.43537e-19
-16.2672 -0.0624994 -1.43537e-19
-16.2174 -0.0624994 -1.43537e-19
-16.1677 -0.0624994 -1.43537e-19
-16.1182 -0.0624994 -1.43537e-19
-16.0689 -0.0624994 -1.43537e-19
-16.0197 -0.0624994 -1.43537e-19
-15.9706 -0.0624994 -1.43537e-19
-15.9217 -0.0624994 -1.43537e-19
-15.873 -0.0624994 -1.43537e-19
-15.8243 -0.0624994 -1.43537e-19
-15.7759 -0.0624994 -1.43537e-19
-15.7276 -0.0624994 -1.43537e-19
-15.6794 -0.0624994 -1.43537e-19
-15.6313 -0.0624994 -1.43537e-19
-15.5834 -0.0624994 -1.43537e-19
-15.5356 -0.0624994 -1.43537e-19
-15.488 -0.0624994 -1.43537e-19
-15.4404 -0.0624994 -1.43537e-19
-15.393 -0.0624994 -1.43537e-19
-15.3458 -0.0624994 -1.43537e-19
-15.2986 -0.0624994 -1.43537e-19
-15.2516 -0.0624994 -1.43537e-19
-15.2047 -0.0624994 -1.43537e-19
-15.1579 -0.0624994 -1.43537e-19
-15.1112 -0.0624994 -1.43537e-19
-15.0647 -0.0624994 -1.43537e-19
-15.0182 -0.0624994 -1.43537e-19
-14.9719 -0.0624994 -1.43537e-19
-14.9257 -0.0624994 -1.43537e-19
-14.8796 -0.0624994 -1.43537e-19
-14.8336 -0.0624994 -1.43537e-19
-14.7877 -0.0624994 -1.43537e-19
-14.7419 -0.0624994 -1.43537e-19
-14.6962 -0.0624994 -1.43537e-19
-14.6506 -0.0624994 -1.43537e-19
-14.6052 -0.0624994 -1.43537e-19
-14.5598 -0.0624994 -1.43537e-19
-14.5145 -0.0624994 -1.43537e-19
-14.4693 -0.0624994 -1.43537e-19
-14.4243 -0.0624994 -1.43537e-19
-14.3793 -0.0624994 -1.43537e-19
-14.3344 -0.0624994 -1.43537e-19
-14.2896 -0.0624994 -1.43537e-19
-14.2449 -0.0624994 -1.43537e-19
-14.2003 -0.0624994 -1.43537e-19
-14.1558 -0.0624994 -1.43537e-19
-14.1113 -0.0624994 -1.43537e-19
-14.067 -0.0624994 -1.43537e-19
-14.0227 -0.0624994 -1.43537e-19
-13.9786 -0.0624994 -1.43537e-19
-13.9345 -0.0624994 -1.43537e-19
-13.8905 -0.0624994 -1.43537e-19
-13.8466 -0.0624994 -1.43537e-19
-13.8028 -0.0624994 -1.43537e-19
-13.759 -0.0624994 -1.43537e-19
-13.7153 -0.0624994 -1.43537e-19
-13.6718 -0.0624994 -1.43537e-19
-13.6283 -0.0624994 -1.43537e-19
-13.5848 -0.0624994 -1.43537e-19
-13.5415 -0.0624994 -1.43537e-19
-13.4982 -0.0624994 -1.43537e-19
-13.455 -0.0624994 -1.43537e-19
-13.4119 -0.0624994 -1.43537e-19
-13.3689 -0.0624994 -1.43537e-19
-13.3259 -0.0624994 -1.43537e-19
-13.283 -0.0624994 -1.43537e-19
-13.2402 -0.0624994 -1.43537e-19
-13.1974 -0.0624994 -1.43537e-19
-13.1547 -0.0624994 -1.43537e-19
-13.1121 -0.0624994 -1.43537e-19
-13.0696 -0.0624994 -1.43537e-19
-13.0271 -0.0624994 -1.43537e-19
-12.9847 -0.0624994 -1.43537e-19
-12.9424 -0.0624994 -1.43537e-19
-12.9001 -0.0624994 -1.43537e-19
-12.8579 -0.0624994 -1.43537e-19
-12.8158 -0.0624994 -1.43537e-19
-12.7737 -0.0624994 -1.43537e-19
-12.7317 -0.0624994 -1.43537e-19
-12.6898 -0.0624994 -1.43537e-19
-12.6479 -0.0624994 -1.43537e-19
-12.6061 -0.0624994 -1.43537e-19
-12.5643 -0.0624994 -1.43537e-19
-12.5226 -0.0624994 -1.43537e-19
-12.481 -0.0624994 -1.43537e-19
-12.4394 -0.0624994 -1.43537e-19
-12.3979 -0.0624994 -1.43537e-19
-12.3565 -0.0624994 -1.43537e-19
-12.3151 -0.0624994 -1.43537e-19
-12.2738 -0.0624994 -1.43537e-19
-12.2325 -0.0624994 -1.43537e-19
-12.1913 -0.0624994 -1.43537e-19
-12.1501 -0.0624994 -1.43537e-19
-12.109 -0.0624994 -1.43537e-19
-12.068 -0.0624994 -1.43537e-19
-12.027 -0.0624994 -1.43537e-19
-11.986 -0.0624994 -1.43537e-19
-11.9452 -0.0624994 -1.43537e-19
-11.9043 -0.0624994 -1.43537e-19
-11.8636 -0.0624994 -1.43537e-19
-11.8228 -0.0624994 -1.43537e-19
-11.7822 -0.0624994 -1.43537e-19
-11.7415 -0.0624994 -1.43537e-19
-11.701 -0.0624994 -1.43537e-19
-11.6605 -0.0624994 -1.43537e-19
-11.62 -0.0624994 -1.43537e-19
-11.5796 -0.0624994 -1.43537e-19
-11.5392 -0.0624994 -1.43537e-19
-11.4989 -0.0624994 -1.43537e-19
-11.4587 -0.0624994 -1.43537e-19
-11.4184 -0.0624994 -1.43537e-19
-11.3783 -0.0624994 -1.43537e-19
-11.3381 -0.0624994 -1.43537e-19
-11.2981 -0.0624994 -1.43537e-19
-11.2581 -0.0624994 -1.43537e-19
-11.2181 -0.0624994 -1.43537e-19
-11.1781 -0.0624994 -1.43537e-19
-11.1383 -0.0624994 -1.43537e-19
-11.0984 -0.0624994 -1.43537e-19
-11.0586 -0.0624994 -1.43537e-19
-11.0189 -0.0624994 -1.43537e-19
-10.9792 -0.0624994 -1.43537e-19
-10.9395 -0.0624994 -1.43537e-19
-10.8999 -0.0624994 -1.43537e-19
-10.8603 -0.0624994 -1.43537e-19
-10.8208 -0.0624994 -1.43537e-19
-10.7813 -0.0624994 -1.43537e-19
-10.7418 -0.0624994 -1.43537e-19
-10.7024 -0.0624994 -1.43537e-19
-10.6631 -0.0624994 -1.43537e-19
-10.6238 -0.0624994 -1.43537e-19
-10.5845 -0.0624994 -1.43537e-19
-10.5452 -0.0624994 -1.43537e-19
-10.506 -0.0624994 -1.43537e-19
-10.4669 -0.0624994 -1.43537e-19
-10.4278 -0.0624994 -1.43537e-19
-10.3887 -0.0624994 -1.43537e-19
-10.3496 -0.0624994 -1.43537e-19
-10.3106 -0.0624994 -1.43537e-19
-10.2717 -0.0624994 -1.43537e-19
-10.2328 -0.0624994 -1.43537e-19
-10.1939 -0.0624994 -1.43537e-19
-10.155 -0.0624994 -1.43537e-19
-10.1162 -0.0624994 -1.43537e-19
-10.0774 -0.0624994 -1.43537e-19
-10.0387 -0.0624994 -1.43537e-19
-10 -0.0624994 -1.43537e-19
-9.96134 -0.0624994 -1.43537e-19
-9.92271 -0.0624994 -1.43537e-19
-9.88412 -0.0624994 -1.43537e-19
-9.84557 -0.0624994 -1.43537e-19
-9.80704 -0.0624994 -1.43537e-19
-9.76856 -0.0624994 -1.43537e-19
-9.73011 -0.0624994 -1.43537e-19
-9.69169 -0.0624994 -1.43537e-19
-9.65331 -0.0624994 -1.43537e-19
-9.61496 -0.0624994 -1.43537e-19
-9.57664 -0.0624994 -1.43537e-19
-9.53836 -0.0624994 -1.43537e-19
-9.50011 -0.0624994 -1.43537e-19
-9.46189 -0.0624994 -1.43537e-19
-9.42371 -0.0624994 -1.43537e-19
-9.38556 -0.0624994 -1.43537e-19
-9.34744 -0.0624994 -1.43537e-19
-9.30935 -0.0624994 -1.43537e-19
-9.2713 -0.0624994 -1.43537e-19
-9.23327 -0.0624994 -1.43537e-19
-9.19528 -0.0624994 -1.43537e-19
-9.15732 -0.0624994 -1.43537e-19
-9.11939 -0.0624994 -1.43537e-19
-9.08149 -0.0624994 -1.43537e-19
-9.04362 -0.0624994 -1.43537e-19
-9.00578 -0.0624994 -1.43537e-19
-8.96797 -0.0624994 -1.43537e-19
-8.93019 -0.0624994 -1.43537e-19
-8.89244 -0.0624994 -1.43537e-19
-8.85471 -0.0624994 -1.43537e-19
-8.81702 -0.0624994 -1.43537e-19
-8.77936 -0.0624994 -1.43537e-19
-8.74172 -0.0624994 -1.43537e-19
-8.70412 -0.0624994 -1.43537e-19
-8.66654 -0.0624994 -1.43537e-19
-8.62899 -0.0624994 -1.43537e-19
-8.59146 -0.0624994 -1.43537e-19
-8.55397 -0.0624994 -1.43537e-19
-8.5165 -0.0624994 -1.43537e-19
-8.47906 -0.0624994 -1.43537e-19
-8.44165 -0.0624994 -1.43537e-19
-8.40426 -0.0624994 -1.43537e-19
-8.3669 -0.0624994 -1.43537e-19
-8.32956 -0.0624994 -1.43537e-19
-8.29226 -0.0624994 -1.43537e-19
-8.25497 -0.0624994 -1.43537e-19
-8.21772 -0.0624994 -1.43537e-19
-8.18049 -0.0624994 -1.43537e-19
-8.14328 -0.0624994 -1.43537e-19
-8.1061 -0.0624994 -1.43537e-19
-8.06895 -0.0624994 -1.43537e-19
-8.03182 -0.0624994 -1.43537e-19
-7.99471 -0.0624994 -1.43537e-19
-7.95763 -0.0624994 -1.43537e-19
-7.92058 -0.0624994 -1.43537e-19
-7.88355 -0.0624994 -1.43537e-19
-7.84654 -0.0624994 -1.43537e-19
-7.80955 -0.0624994 -1.43537e-19
-7.77259 -0.0624994 -1.43537e-19
-7.73566 -0.0624994 -1.43537e-19
-7.69874 -0.0624994 -1.43537e-19
-7.66185 -0.0624994 -1.43537e-19
-7.62498 -0.0624994 -1.43537e-19
-7.58814 -0.0624994 -1.43537e-19
-7.55132 -0.0624994 -1.43537e-19
-7.51452 -0.0624994 -1.43537e-19
-7.47774 -0.0624994 -1.43537e-19
-7.44099 -0.0624994 -1.43537e-19
-7.40425 -0.0624994 -1.43537e-19
-7.36754 -0.0624994 -1.43537e-19
-7.33085 -0.0624994 -1.43537e-19
-7.29418 -0.0624994 -1.43537e-19
-7.25754 -0.0624994 -1.43537e-19
-7.22091 -0.0624994 -1.43537e-19
-7.18431 -0.0624994 -1.43537e-19
-7.14772 -0.0624994 -1.43537e-19
-7.11116 -0.0624994 -1.43537e-19
-7.07462 -0.0624994 -1.43537e-19
-7.0381 -0.0624994 -1.43537e-19
-7.00159 -0.0624994 -1.43537e-19
-6.96511 -0.0624994 -1.43537e-19
-6.92865 -0.0624994 -1.43537e-19
-6.89221 -0.0624994 -1.43537e-19
-6.85579 -0.0624994 -1.43537e-19
-6.81938 -0.0624994 -1.43537e-19
-6.783 -0.0624994 -1.43537e-19
-6.74664 -0.0624994 -1.43537e-19
-6.71029 -0.0624994 -1.43537e-19
-6.67397 -0.0624994 -1.43537e-19
-6.63766 -0.0624994 -1.43537e-19
-6.60137 -0.0624994 -1.43537e-19
-6.5651 -0.0624994 -1.43537e-19
-6.52885 -0.0624994 -1.43537e-19
-6.49262 -0.0624994 -1.43537e-19
-6.4564 -0.0624994 -1.43537e-19
-6.42021 -0.0624994 -1.43537e-19
-6.38403 -0.0624994 -1.43537e-19
-6.34786 -0.0624994 -1.43537e-19
-6.31172 -0.0624994 -1.43537e-19
-6.27559 -0.0624994 -1.43537e-19
-6.23949 -0.0624994 -1.43537e-19
-6.20339 -0.0624994 -1.43537e-19
-6.16732 -0.0624994 -1.43537e-19
-6.13126 -0.0624994 -1.43537e-19
-6.09522 -0.0624994 -1.43537e-19
-6.05919 -0.0624994 -1.43537e-19
-6.02319 -0.0624994 -1.43537e-19
-5.9872 -0.0624994 -1.43537e-19
-5.95122 -0.0624994 -1.43537e-19
-5.91526 -0.0624994 -1.43537e-19
-5.87932 -0.0624994 -1.43537e-19
-5.84339 -0.0624994 -1.43537e-19
-5.80748 -0.0624994 -1.43537e-19
-5.77158 -0.0624994 -1.43537e-19
-5.7357 -0.0624994 -1.43537e-19
-5.69984 -0.0624994 -1.43537e-19
-5.66399 -0.0624994 -1.43537e-19
-5.62815 -0.0624994 -1.43537e-19
-5.59233 -0.0624994 -1.43537e-19
-5.55653 -0.0624994 -1.43537e-19
-5.52074 -0.0624994 -1.43537e-19
-5.48497 -0.0624994 -1.43537e-19
-5.4492 -0.0624994 -1.43537e-19
-5.41346 -0.0624994 -1.43537e-19
-5.37773 -0.0624994 -1.43537e-19
-5.34201 -0.0624994 -1.43537e-19
-5.30631 -0.0624994 -1.43537e-19
-5.27062 -0.0624994 -1.43537e-19
-5.23494 -0.0624994 -1.43537e-19
-5.19928 -0.0624994 -1.43537e-19
-5.16363 -0.0624994 -1.43537e-19
-5.128 -0.0624994 -1.43537e-19
-5.09237 -0.0624994 -1.43537e-19
-5.05677 -0.0624994 -1.43537e-19
-5.02117 -0.0624994 -1.43537e-19
-4.98559 -0.0624994 -1.43537e-19
-4.95002 -0.0624994 -1.43537e-19
-4.91446 -0.0624994 -1.43537e-19
-4.87892 -0.0624994 -1.43537e-19
-4.84339 -0.0624994 -1.43537e-19
-4.80787 -0.0624994 -1.43537e-19
-4.77237 -0.0624994 -1.43537e-19
-4.73687 -0.0624994 -1.43537e-19
-4.70139 -0.0624994 -1.43537e-19
-4.66592 -0.0624994 -1.43537e-19
-4.63046 -0.0624994 -1.43537e-19
-4.59502 -0.0624994 -1.43537e-19
-4.55958 -0.0624994 -1.43537e-19
-4.52416 -0.0624994 -1.43537e-19
-4.48875 -0.0624994 -1.43537e-19
-4.45335 -0.0624994 -1.43537e-19
-4.41797 -0.0624994 -1.43537e-19
-4.38259 -0.0624994 -1.43537e-19
-4.34722 -0.0624994 -1.43537e-19
-4.31187 -0.0624994 -1.43537e-19
-4.27653 -0.0624994 -1.43537e-19
-4.24119 -0.0624994 -1.43537e-19
-4.20587 -0.0624994 -1.43537e-19
-4.17056 -0.0624994 -1.43537e-19
-4.13526 -0.0624994 -1.43537e-19
-4.09997 -0.0624994 -1.43537e-19
-4.06469 -0.0624994 -1.43537e-19
-4.02942 -0.0624994 -1.43537e-19
-3.99416 -0.0624994 -1.43537e-19
-3.95891 -0.0624994 -1.43537e-19
-3.92367 -0.0624994 -1.43537e-19
-3.88844 -0.0624994 -1.43537e-19
-3.85322 -0.0624994 -1.43537e-19
-3.81801 -0.0624994 -1.43537e-19
-3.7828 -0.0624994 -1.43537e-19
-3.74761 -0.0624994 -1.43537e-19
-3.71243 -0.0624994 -1.43537e-19
-3.67726 -0.0624994 -1.43537e-19
-3.64209 -0.0624994 -1.43537e-19
-3.60694 -0.0624994 -1.43537e-19
-3.57179 -0.0624994 -1.43537e-19
-3.53665 -0.0624994 -1.43537e-19
-3.50152 -0.0624994 -1.43537e-19
-3.4664 -0.0624994 -1.43537e-19
-3.43129 -0.0624994 -1.43537e-19
-3.39619 -0.0624994 -1.43537e-19
-3.36109 -0.0624994 -1.43537e-19
-3.32601 -0.0624994 -1.43537e-19
-3.29093 -0.0624994 -1.43537e-19
-3.25586 -0.0624994 -1.43537e-19
-3.2208 -0.0624994 -1.43537e-19
-3.18574 -0.0624994 -1.43537e-19
-3.1507 -0.0624994 -1.43537e-19
-3.11566 -0.0624994 -1.43537e-19
-3.08063 -0.0624994 -1.43537e-19
-3.0456 -0.0624994 -1.43537e-19
-3.01059 -0.0624994 -1.43537e-19
-2.97558 -0.0624994 -1.43537e-19
-2.94058 -0.0624994 -1.43537e-19
-2.90558 -0.0624994 -1.43537e-19
-2.87059 -0.0624994 -1.43537e-19
-2.83561 -0.0624994 -1.43537e-19
-2.80064 -0.0624994 -1.43537e-19
-2.76567 -0.0624994 -1.43537e-19
-2.73071 -0.0624994 -1.43537e-19
-2.69576 -0.0624994 -1.43537e-19
-2.66081 -0.0624994 -1.43537e-19
-2.62587 -0.0624994 -1.43537e-19
-2.59094 -0.0624994 -1.43537e-19
-2.55601 -0.0624994 -1.43537e-19
-2.52109 -0.0624994 -1.43537e-19
-2.48617 -0.0624994 -1.43537e-19
-2.45126 -0.0624994 -1.43537e-19
-2.41636 -0.0624994 -1.43537e-19
-2.38146 -0.0624994 -1.43537e-19
-2.34657 -0.0624994 -1.43537e-19
-2.31168 -0.0624994 -1.43537e-19
-2.2768 -0.0624994 -1.43537e-19
-2.24192 -0.0624994 -1.43537e-19
-2.20705 -0.0624994 -1.43537e-19
-2.17219 -0.0624994 -1.43537e-19
-2.13733 -0.0624994 -1.43537e-19
-2.10247 -0.0624994 -1.43537e-19
-2.06762 -0.0624994 -1.43537e-19
-2.03278 -0.0624994 -1.43537e-19
-1.99794 -0.0624994 -1.43537e-19
-1.9631 -0.0624994 -1.43537e-19
-1.92827 -0.0624994 -1.43537e-19
-1.89345 -0.0624994 -1.43537e-19
-1.85862 -0.0624994 -1.43537e-19
-1.82381 -0.0624994 -1.43537e-19
-1.78899 -0.0624994 -1.43537e-19
-1.75419 -0.0624994 -1.43537e-19
-1.71938 -0.0624994 -1.43537e-19
-1.68458 -0.0624994 -1.43537e-19
-1.64979 -0.0624994 -1.43537e-19
-1.61499 -0.0624994 -1.43537e-19
-1.58021 -0.0624994 -1.43537e-19
-1.54542 -0.0624994 -1.43537e-19
-1.51064 -0.0624994 -1.43537e-19
-1.47586 -0.0624994 -1.43537e-19
-1.44109 -0.0624994 -1.43537e-19
-1.40632 -0.0624994 -1.43537e-19
-1.37155 -0.0624994 -1.43537e-19
-1.33679 -0.0624994 -1.43537e-19
-1.30203 -0.0624994 -1.43537e-19
-1.26727 -0.0624994 -1.43537e-19
-1.23251 -0.0624994 -1.43537e-19
-1.19776 -0.0624994 -1.43537e-19
-1.16301 -0.0624994 -1.43537e-19
-1.12827 -0.0624994 -1.43537e-19
-1.09352 -0.0624994 -1.43537e-19
-1.05878 -0.0624994 -1.43537e-19
-1.02405 -0.0624994 -1.43537e-19
-0.989309 -0.0624994 -1.43537e-19
-0.954576 -0.0624994 -1.43537e-19
-0.919844 -0.0624994 -1.43537e-19
-0.885115 -0.0624994 -1.43537e-19
-0.850388 -0.0624994 -1.43537e-19
-0.815663 -0.0624994 -1.43537e-19
-0.78094 -0.0624994 -1.43537e-19
-0.746219 -0.0624994 -1.43537e-19
-0.711499 -0.0624994 -1.43537e-19
-0.676781 -0.0624994 -1.43537e-19
-0.642065 -0.0624994 -1.43537e-19
-0.60735 -0.0624994 -1.43537e-19
-0.572637 -0.0624994 -1.43537e-19
-0.537925 -0.0624994 -1.43537e-19
-0.503214 -0.0624994 -1.43537e-19
-0.468504 -0.0624994 -1.43537e-19
-0.433796 -0.0624994 -1.43537e-19
-0.399089 -0.0624994 -1.43537e-19
-0.364382 -0.0624994 -1.43537e-19
-0.329676 -0.0624994 -1.43537e-19
-0.294972 -0.0624994 -1.43537e-19
-0.260267 -0.0624994 -1.43537e-19
-0.225564 -0.0624994 -1.43537e-19
-0.190861 -0.0624994 -1.43537e-19
-0.156158 -0.0624994 -1.43537e-19
-0.121456 -0.0624994 -1.43537e-19
-0.0867541 -0.0624994 -1.43537e-19
-0.0520524 -0.0624994 -1.43537e-19
-0.0173508 -0.0624994 -1.43537e-19
0.0173508 -0.0624994 -1.43537e-19
0.0520524 -0.0624994 -1.43537e-19
0.0867541 -0.0624994 -1.43537e-19
0.121456 -0.0624994 -1.43537e-19
0.156158 -0.0624994 -1.43537e-19
0.190861 -0.0624994 -1.43537e-19
0.225564 -0.0624994 -1.43537e-19
0.260267 -0.0624994 -1.43537e-19
0.294972 -0.0624994 -1.43537e-19
0.329676 -0.0624994 -1.43537e-19
0.364382 -0.0624994 -1.43537e-19
0.399089 -0.0624994 -1.43537e-19
0.433796 -0.0624994 -1.43537e-19
0.468504 -0.0624994 -1.43537e-19
0.503214 -0.0624994 -1.43537e-19
0.537925 -0.0624994 -1.43537e-19
0.572637 -0.0624994 -1.43537e-19
0.60735 -0.0624994 -1.43537e-19
0.642065 -0.0624994 -1.43537e-19
0.676781 -0.0624994 -1.43537e-19
0.711499 -0.0624994 -1.43537e-19
0.746219 -0.0624994 -1.43537e-19
0.78094 -0.0624994 -1.43537e-19
0.815663 -0.0624994 -1.43537e-19
0.850388 -0.0624994 -1.43537e-19
0.885115 -0.0624994 -1.43537e-19
0.919844 -0.0624994 -1.43537e-19
0.954576 -0.0624994 -1.43537e-19
0.989309 -0.0624994 -1.43537e-19
1.02405 -0.0624994 -1.43537e-19
1.05878 -0.0624994 -1.43537e-19
1.09352 -0.0624994 -1.43537e-19
1.12827 -0.0624994 -1.43537e-19
1.16301 -0.0624994 -1.43537e-19
1.19776 -0.0624994 -1.43537e-19
1.23251 -0.0624994 -1.43537e-19
1.26727 -0.0624994 -1.43537e-19
1.30203 -0.0624994 -1.43537e-19
1.33679 -0.0624994 -1.43537e-19
1.37155 -0.0624994 -1.43537e-19
1.40632 -0.0624994 -1.43537e-19
1.44109 -0.0624994 -1.43537e-19
1.47586 -0.0624994 -1.43537e-19
1.51064 -0.0624994 -1.43537e-19
1.54542 -0.0624994 -1.43537e-19
1.58021 -0.0624994 -1.43537e-19
1.61499 -0.0624994 -1.43537e-19
1.64979 -0.0624994 -1.43537e-19
1.68458 -0.0624994 -1.43537e-19
1.71938 -0.0624994 -1.43537e-19
1.75419 -0.0624994 -1.43537e-19
1.78899 -0.0624994 -1.43537e-19
1.82381 -0.0624994 -1.43537e-19
1.85862 -0.0624994 -1.43537e-19
1.89345 -0.0624994 -1.43537e-19
1.92827 -0.0624994 -1.43537e-19
1.9631 -0.0624994 -1.43537e-19
1.99794 -0.0624994 -1.43537e-19
2.03278 -0.0624994 -1.43537e-19
2.06762 -0.0624994 -1.43537e-19
2.10247 -0.0624994 -1.43537e-19
2.13733 -0.0624994 -1.43537e-19
2.17219 -0.0624994 -1.43537e-19
2.20705 -0.0624994 -1.43537e-19
2.24192 -0.0624994 -1.43537e-19
2.2768 -0.0624994 -1.43537e-19
2.31168 -0.0624994 -1.43537e-19
2.34657 -0.0624994 -1.43537e-19
2.38146 -0.0624994 -1.43537e-19
2.41636 -0.0624994 -1.43537e-19
2.45126 -0.0624994 -1.43537e-19
2.48617 -0.0624994 -1.43537e-19
2.52109 -0.0624994 -1.43537e-19
2.55601 -0.0624994 -1.43537e-19
2.59094 -0.0624994 -1.43537e-19
2.62587 -0.0624994 -1.43537e-19
2.66081 -0.0624994 -1.43537e-19
2.69576 -0.0624994 -1.43537e-19
2.73071 -0.0624994 -1.43537e-19
2.76567 -0.0624994 -1.43537e-19
2.80064 -0.0624994 -1.43537e-19
2.83561 -0.0624994 -1.43537e-19
2.87059 -0.0624994 -1.43537e-19
2.90558 -0.0624994 -1.43537e-19
2.94058 -0.0624994 -1.43537e-19
2.97558 -0.0624994 -1.43537e-19
3.01059 -0.0624994 -1.43537e-19
3.0456 -0.0624994 -1.43537e-19
3.08063 -0.0624994 -1.43537e-19
3.11566 -0.0624994 -1.43537e-19
3.1507 -0.0624994 -1.43537e-19
3.18574 -0.0624994 -1.43537e-19
3.2208 -0.0624994 -1.43537e-19
3.25586 -0.0624994 -1.43537e-19
3.29093 -0.0624994 -1.43537e-19
3.32601 -0.0624994 -1.43537e-19
3.36109 -0.0624994 -1.43537e-19
3.39619 -0.0624994 -1.43537e-19
3.43129 -0.0624994 -1.43537e-19
3.4664 -0.0624994 -1.43537e-19
3.50152 -0.0624994 -1.43537e-19
3.53665 -0.0624994 -1.43537e-19
3.57179 -0.0624994 -1.43537e-19
3.60694 -0.0624994 -1.43537e-19
3.64209 -0.0624994 -1.43537e-19
3.67726 -0.0624994 -1.43537e-19
3.71243 -0.0624994 -1.43537e-19
3.74761 -0.0624994 -1.43537e-19
3.7828 -0.0624994 -1.43537e-19
3.81801 -0.0624994 -1.43537e-19
3.85322 -0.0624994 -1.43537e-19
3.88844 -0.0624994 -1.43537e-19
3.92367 -0.0624994 -1.43537e-19
3.95891 -0.0624994 -1.43537e-19
3.99416 -0.0624994 -1.43537e-19
4.02942 -0.0624994 -1.43537e-19
4.06469 -0.0624994 -1.43537e-19
4.09997 -0.0624994 -1.43537e-19
4.13526 -0.0624994 -1.43537e-19
4.17056 -0.0624994 -1.43537e-19
4.20587 -0.0624994 -1.43537e-19
4.24119 -0.0624994 -1.43537e-19
4.27653 -0.0624994 -1.43537e-19
4.31187 -0.0624994 -1.43537e-19
4.34722 -0.0624994 -1.43537e-19
4.38259 -0.0624994 -1.43537e-19
4.41797 -0.0624994 -1.43537e-19
4.45335 -0.0624994 -1.43537e-19
4.48875 -0.0624994 -1.43537e-19
4.52416 -0.0624994 -1.43537e-19
4.55958 -0.0624994 -1.43537e-19
4.59502 -0.0624994 -1.43537e-19
4.63046 -0.0624994 -1.43537e-19
4.66592 -0.0624994 -1.43537e-19
4.70139 -0.0624994 -1.43537e-19
4.73687 -0.0624994 -1.43537e-19
4.77237 -0.0624994 -1.43537e-19
4.80787 -0.0624994 -1.43537e-19
4.84339 -0.0624994 -1.43537e-19
4.87892 -0.0624994 -1.43537e-19
4.91446 -0.0624994 -1.43537e-19
4.95002 -0.0624994 -1.43537e-19
4.98559 -0.0624994 -1.43537e-19
5.02117 -0.0624994 -1.43537e-19
5.05677 -0.0624994 -1.43537e-19
5.09237 -0.0624994 -1.43537e-19
5.128 -0.0624994 -1.43537e-19
5.16363 -0.0624994 -1.43537e-19
5.19928 -0.0624994 -1.43537e-19
5.23494 -0.0624994 -1.43537e-19
5.27062 -0.0624994 -1.43537e-19
5.30631 -0.0624994 -1.43537e-19
5.34201 -0.0624994 -1.43537e-19
5.37773 -0.0624994 -1.43537e-19
5.41346 -0.0624994 -1.43537e-19
5.4492 -0.0624994 -1.43537e-19
5.48497 -0.0624994 -1.43537e-19
5.52074 -0.0624994 -1.43537e-19
5.55653 -0.0624994 -1.43537e-19
5.59233 -0.0624994 -1.43537e-19
5.62815 -0.0624994 -1.43537e-19
5.66399 -0.0624994 -1.43537e-19
5.69984 -0.0624994 -1.43537e-19
5.7357 -0.0624994 -1.43537e-19
5.77158 -0.0624994 -1.43537e-19
5.80748 -0.0624994 -1.43537e-19
5.84339 -0.0624994 -1.43537e-19
5.87932 -0.0624994 -1.43537e-19
5.91526 -0.0624994 -1.43537e-19
5.95122 -0.0624994 -1.43537e-19
5.9872 -0.0624994 -1.43537e-19
6.02319 -0.0624994 -1.43537e-19
6.05919 -0.0624994 -1.43537e-19
6.09522 -0.0624994 -1.43537e-19
6.13126 -0.0624994 -1.43537e-19
6.16732 -0.0624994 -1.43537e-19
6.20339 -0.0624994 -1.43537e-19
6.23949 -0.0624994 -1.43537e-19
6.27559 -0.0624994 -1.43537e-19
6.31172 -0.0624994 -1.43537e-19
6.34786 -0.0624994 -1.43537e-19
6.38403 -0.0624994 -1.43537e-19
6.42021 -0.0624994 -1.43537e-19
6.4564 -0.0624994 -1.43537e-19
6.49262 -0.0624994 -1.43537e-19
6.52885 -0.0624994 -1.43537e-19
6.5651 -0.0624994 -1.43537e-19
6.60137 -0.0624994 -1.43537e-19
6.63766 -0.0624994 -1.43537e-19
6.67397 -0.0624994 -1.43537e-19
6.71029 -0.0624994 -1.43537e-19
6.74664 -0.0624994 -1.43537e-19
6.783 -0.0624994 -1.43537e-19
6.81938 -0.0624994 -1.43537e-19
6.85579 -0.0624994 -1.43537e-19
6.89221 -0.0624994 -1.43537e-19
6.92865 -0.0624994 -1.43537e-19
6.96511 -0.0624994 -1.43537e-19
7.00159 -0.0624994 -1.43537e-19
7.0381 -0.0624994 -1.43537e-19
7.07462 -0.0624994 -1.43537e-19
7.11116 -0.0624994 -1.43537e-19
7.14772 -0.0624994 -1.43537e-19
7.18431 -0.0624994 -1.43537e-19
7.22091 -0.0624994 -1.43537e-19
7.25754 -0.0624994 -1.43537e-19
7.29418 -0.0624994 -1.43537e-19
7.33085 -0.0624994 -1.43537e-19
7.36754 -0.0624994 -1.43537e-19
7.40425 -0.0624994 -1.43537e-19
7.44099 -0.0624994 -1.43537e-19
7.47774 -0.0624994 -1.43537e-19
7.51452 -0.0624994 -1.43537e-19
7.55132 -0.0624994 -1.43537e-19
7.58814 -0.0624994 -1.43537e-19
7.62498 -0.0624994 -1.43537e-19
7.66185 -0.0624994 -1.43537e-19
7.69874 -0.0624994 -1.43537e-19
7.73566 -0.0624994 -1.43537e-19
7.77259 -0.0624994 -1.43537e-19
7.80955 -0.0624994 -1.43537e-19
7.84654 -0.0624994 -1.43537e-19
7.88355 -0.0624994 -1.43537e-19
7.92058 -0.0624994 -1.43537e-19
7.95763 -0.0624994 -1.43537e-19
7.99471 -0.0624994 -1.43537e-19
8.03182 -0.0624994 -1.43537e-19
8.06895 -0.0624994 -1.43537e-19
8.1061 -0.0624994 -1.43537e-19
8.14328 -0.0624994 -1.43537e-19
8.18049 -0.0624994 -1.43537e-19
8.21772 -0.0624994 -1.43537e-19
8.25497 -0.0624994 -1.43537e-19
8.29226 -0.0624994 -1.43537e-19
8.32956 -0.0624994 -1.43537e-19
8.3669 -0.0624994 -1.43537e-19
8.40426 -0.0624994 -1.43537e-19
8.44165 -0.0624994 -1.43537e-19
8.47906 -0.0624994 -1.43537e-19
8.5165 -0.0624994 -1.43537e-19
8.55397 -0.0624994 -1.43537e-19
8.59146 -0.0624994 -1.43537e-19
8.62899 -0.0624994 -1.43537e-19
8.66654 -0.0624994 -1.43537e-19
8.70412 -0.0624994 -1.43537e-19
8.74172 -0.0624994 -1.43537e-19
8.77936 -0.0624994 -1.43537e-19
8.81702 -0.0624994 -1.43537e-19
8.85471 -0.0624994 -1.43537e-19
8.89244 -0.0624994 -1.43537e-19
8.93019 -0.0624994 -1.43537e-19
8.96797 -0.0624994 -1.43537e-19
9.00578 -0.0624994 -1.43537e-19
9.04362 -0.0624994 -1.43537e-19
9.08149 -0.0624994 -1.43537e-19
9.11939 -0.0624994 -1.43537e-19
9.15732 -0.0624994 -1.43537e-19
9.19528 -0.0624994 -1.43537e-19
9.23327 -0.0624994 -1.43537e-19
9.2713 -0.0624994 -1.43537e-19
9.30935 -0.0624994 -1.43537e-19
9.34744 -0.0624994 -1.43537e-19
9.38556 -0.0624994 -1.43537e-19
9.42371 -0.0624994 -1.43537e-19
9.46189 -0.0624994 -1.43537e-19
9.50011 -0.0624994 -1.43537e-19
9.53836 -0.0624994 -1.43537e-19
9.57664 -0.0624994 -1.43537e-19
9.61496 -0.0624994 -1.43537e-19
9.65331 -0.0624994 -1.43537e-19
9.69169 -0.0624994 -1.43537e-19
9.73011 -0.0624994 -1.43537e-19
9.76856 -0.0624994 -1.43537e-19
9.80704 -0.0624994 -1.43537e-19
9.84557 -0.0624994 -1.43537e-19
9.88412 -0.0624994 -1.43537e-19
9.92271 -0.0624994 -1.43537e-19
9.96134 -0.0624994 -1.43537e-19
10 -0.0624994 -1.43537e-19
10.0387 -0.0624994 -1.43537e-19
10.0774 -0.0624994 -1.43537e-19
10.1162 -0.0624994 -1.43537e-19
10.155 -0.0624994 -1.43537e-19
10.1939 -0.0624994 -1.43537e-19
10.2328 -0.0624994 -1.43537e-19
10.2717 -0.0624994 -1.43537e-19
10.3106 -0.0624994 -1.43537e-19
10.3496 -0.0624994 -1.43537e-19
10.3887 -0.0624994 -1.43537e-19
10.4278 -0.0624994 -1.43537e-19
10.4669 -0.0624994 -1.43537e-19
10.506 -0.0624994 -1.43537e-19
10.5452 -0.0624994 -1.43537e-19
10.5845 -0.0624994 -1.43537e-19
10.6238 -0.0624994 -1.43537e-19
10.6631 -0.0624994 -1.43537e-19
10.7024 -0.0624994 -1.43537e-19
10.7418 -0.0624994 -1.43537e-19
10.7813 -0.0624994 -1.43537e-19
10.8208 -0.0624994 -1.43537e-19
10.8603 -0.0624994 -1.43537e-19
10.8999 -0.0624994 -1.43537e-19
10.9395 -0.0624994 -1.43537e-19
10.9792 -0.0624994 -1.43537e-19
11.0189 -0.0624994 -1.43537e-19
11.0586 -0.0624994 -1.43537e-19
11.0984 -0.0624994 -1.43537e-19
11.1383 -0.0624994 -1.43537e-19
11.1781 -0.0624994 -1.43537e-19
11.2181 -0.0624994 -1.43537e-19
11.2581 -0.0624994 -1.43537e-19
11.2981 -0.0624994 -1.43537e-19
11.3381 -0.0624994 -1.43537e-19
11.3783 -0.0624994 -1.43537e-19
11.4184 -0.0624994 -1.43537e-19
11.4587 -0.0624994 -1.43537e-19
11.4989 -0.0624994 -1.43537e-19
11.5392 -0.0624994 -1.43537e-19
11.5796 -0.0624994 -1.43537e-19
11.62 -0.0624994 -1.43537e-19
11.6605 -0.0624994 -1.43537e-19
11.701 -0.0624994 -1.43537e-19
11.7415 -0.0624994 -1.43537e-19
11.7822 -0.0624994 -1.43537e-19
11.8228 -0.0624994 -1.43537e-19
11.8636 -0.0624994 -1.43537e-19
11.9043 -0.0624994 -1.43537e-19
11.9452 -0.0624994 -1.43537e-19
11.986 -0.0624994 -1.43537e-19
12.027 -0.0624994 -1.43537e-19
12.068 -0.0624994 -1.43537e-19
12.109 -0.0624994 -1.43537e-19
12.1501 -0.0624994 -1.43537e-19
12.1913 -0.0624994 -1.43537e-19
12.2325 -0.0624994 -1.43537e-19
12.2738 -0.0624994 -1.43537e-19
12.3151 -0.0624994 -1.43537e-19
12.3565 -0.0624994 -1.43537e-19
12.3979 -0.0624994 -1.43537e-19
12.4394 -0.0624994 -1.43537e-19
12.481 -0.0624994 -1.43537e-19
12.5226 -0.0624994 -1.43537e-19
12.5643 -0.0624994 -1.43537e-19
12.6061 -0.0624994 -1.43537e-19
12.6479 -0.0624994 -1.43537e-19
12.6898 -0.0624994 -1.43537e-19
12.7317 -0.0624994 -1.43537e-19
12.7737 -0.0624994 -1.43537e-19
12.8158 -0.0624994 -1.43537e-19
12.8579 -0.0624994 -1.43537e-19
12.9001 -0.0624994 -1.43537e-19
12.9424 -0.0624994 -1.43537e-19
12.9847 -0.0624994 -1.43537e-19
13.0271 -0.0624994 -1.43537e-19
13.0696 -0.0624994 -1.43537e-19
13.1121 -0.0624994 -1.43537e-19
13.1547 -0.0624994 -1.43537e-19
13.1974 -0.0624994 -1.43537e-19
13.2402 -0.0624994 -1.43537e-19
13.283 -0.0624994 -1.43537e-19
13.3259 -0.0624994 -1.43537e-19
13.3689 -0.0624994 -1.43537e-19
13.4119 -0.0624994 -1.43537e-19
13.455 -0.0624994 -1.43537e-19
13.4982 -0.0624994 -1.43537e-19
13.5415 -0.0624994 -1.43537e-19
13.5848 -0.0624994 -1.43537e-19
13.6283 -0.0624994 -1.43537e-19
13.6718 -0.0624994 -1.43537e-19
13.7153 -0.0624994 -1.43537e-19
13.759 -0.0624994 -1.43537e-19
13.8028 -0.0624994 -1.43537e-19
13.8466 -0.0624994 -1.43537e-19
13.8905 -0.0624994 -1.43537e-19
13.9345 -0.0624994 -1.43537e-19
13.9786 -0.0624994 -1.43537e-19
14.0227 -0.0624994 -1.43537e-19
14.067 -0.0624994 -1.43537e-19
14.1113 -0.0624994 -1.43537e-19
14.1558 -0.0624994 -1.43537e-19
14.2003 -0.0624994 -1.43537e-19
14.2449 -0.0624994 -1.43537e-19
14.2896 -0.0624994 -1.43537e-19
14.3344 -0.0624994 -1.43537e-19
14.3793 -0.0624994 -1.43537e-19
14.4243 -0.0624994 -1.43537e-19
14.4693 -0.0624994 -1.43537e-19
14.5145 -0.0624994 -1.43537e-19
14.5598 -0.0624994 -1.43537e-19
14.6052 -0.0624994 -1.43537e-19
14.6506 -0.0624994 -1.43537e-19
14.6962 -0.0624994 -1.43537e-19
14.7419 -0.0624994 -1.43537e-19
14.7877 -0.0624994 -1.43537e-19
14.8336 -0.0624994 -1.43537e-19
14.8796 -0.0624994 -1.43537e-19
14.9257 -0.0624994 -1.43537e-19
14.9719 -0.0624994 -1.43537e-19
15.0182 -0.0624994 -1.43537e-19
15.0647 -0.0624994 -1.43537e-19
15.1112 -0.0624994 -1.43537e-19
15.1579 -0.0624994 -1.43537e-19
15.2047 -0.0624994 -1.43537e-19
15.2516 -0.0624994 -1.43537e-19
15.2986 -0.0624994 -1.43537e-19
15.3458 -0.0624994 -1.43537e-19
15.393 -0.0624994 -1.43537e-19
15.4404 -0.0624994 -1.43537e-19
15.488 -0.0624994 -1.43537e-19
15.5356 -0.0624994 -1.43537e-19
15.5834 -0.0624994 -1.43537e-19
15.6313 -0.0624994 -1.43537e-19
15.6794 -0.0624994 -1.43537e-19
15.7276 -0.0624994 -1.43537e-19
15.7759 -0.0624994 -1.43537e-19
15.8243 -0.0624994 -1.43537e-19
15.873 -0.0624994 -1.43537e-19
15.9217 -0.0624994 -1.43537e-19
15.9706 -0.0624994 -1.43537e-19
16.0197 -0.0624994 -1.43537e-19
16.0689 -0.0624994 -1.43537e-19
16.1182 -0.0624994 -1.43537e-19
16.1677 -0.0624994 -1.43537e-19
16.2174 -0.0624994 -1.43537e-19
16.2672 -0.0624994 -1.43537e-19
16.3172 -0.0624994 -1.43537e-19
16.3674 -0.0624994 -1.43537e-19
16.4177 -0.0624994 -1.43537e-19
16.4682 -0.0624994 -1.43537e-19
16.5189 -0.0624994 -1.43537e-19
16.5697 -0.0624994 -1.43537e-19
16.6208 -0.0624994 -1.43537e-19
16.672 -0.0624994 -1.43537e-19
16.7234 -0.0624994 -1.43537e-19
16.775 -0.0624994 -1.43537e-19
16.8268 -0.0624994 -1.43537e-19
16.8787 -0.0624994 -1.43537e-19
16.9309 -0.0624994 -1.43537e-19
16.9833 -0.0624994 -1.43537e-19
17.0359 -0.0624994 -1.43537e-19
17.0887 -0.0624994 -1.43537e-19
17.1418 -0.0624994 -1.43537e-19
17.195 -0.0624994 -1.43537e-19
17.2485 -0.0624994 -1.43537e-19
17.3022 -0.0624994 -1.43537e-19
17.3562 -0.0624994 -1.43537e-19
17.4104 -0.0624994 -1.43537e-19
17.4648 -0.0624994 -1.43537e-19
17.5195 -0.0624994 -1.43537e-19
17.5744 -0.0624994 -1.43537e-19
17.6296 -0.0624994 -1.43537e-19
17.6851 -0.0624994 -1.43537e-19
17.7408 -0.0624994 -1.43537e-19
17.7969 -0.0624994 -1.43537e-19
17.8532 -0.0624994 -1.43537e-19
17.9098 -0.0624994 -1.43537e-19
17.9667 -0.0624994 -1.43537e-19
18.0239 -0.0624994 -1.43537e-19
18.0815 -0.0624994 -1.43537e-19
18.1393 -0.0624994 -1.43537e-19
18.1975 -0.0624994 -1.43537e-19
18.256 -0.0624994 -1.43537e-19
18.3149 -0.0624994 -1.43537e-19
18.3742 -0.0624994 -1.43537e-19
18.4338 -0.0624994 -1.43537e-19
18.4938 -0.0624994 -1.43537e-19
18.5542 -0.0624994 -1.43537e-19
18.615 -0.0624994 -1.43537e-19
18.6762 -0.0624994 -1.43537e-19
18.7379 -0.0624994 -1.43537e-19
18.8 -0.0624994 -1.43537e-19
18.8625 -0.0624994 -1.43537e-19
18.9255 -0.0624994 -1.43537e-19
18.9891 -0.0624994 -1.43537e-19
19.0531 -0.0624994 -1.43537e-19
19.1177 -0.0624994 -1.43537e-19
19.1828 -0.0624994 -1.43537e-19
19.2484 -0.0624994 -1.43537e-19
19.3147 -0.0624994 -1.43537e-19
19.3816 -0.0624994 -1.43537e-19
19.4491 -0.0624994 -1.43537e-19
19.5173 -0.0624994 -1.43537e-19
19.5862 -0.0624994 -1.43537e-19
19.6558 -0.0624994 -1.43537e-19
19.7262 -0.0624994 -1.43537e-19
19.7974 -0.0624994 -1.43537e-19
19.8694 -0.0624994 -1.43537e-19
19.9423 -0.0624994 -1.43537e-19
20.0162 -0.0624994 -1.43537e-19
20.091 -0.0624994 -1.43537e-19
20.1669 -0.0624994 -1.43537e-19
20.244 -0.0624994 -1.43537e-19
20.3222 -0.0624994 -1.43537e-19
20.4016 -0.0624994 -1.43537e-19
20.4825 -0.0624994 -1.43537e-19
20.5648 -0.0624994 -1.43537e-19
20.6487 -0.0624994 -1.43537e-19
20.7344 -0.0624994 -1.43537e-19
20.8219 -0.0624994 -1.43537e-19
20.9115 -0.0624994 -1.43537e-19
21.0034 -0.0624994 -1.43537e-19
21.0979 -0.0624994 -1.43537e-19
21.1952 -0.0624994 -1.43537e-19
21.2959 -0.0624994 -1.43537e-19
21.4004 -0.0624994 -1.43537e-19
21.5093 -0.0624994 -1.43537e-19
21.6237 -0.0624994 -1.43537e-19
21.7448 -0.0624994 -1.43537e-19
21.8747 -0.0624994 -1.43537e-19
22.0165 -0.0624994 -1.43537e-19
22.1768 -0.0624994 -1.43537e-19
22.3723 -0.0624994 -1.43537e-19


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.5Nc1Classic/SigmaATwoLoop.txt <==
-22.3723 -0.0585964 5.08541e-07
-22.1768 -0.0585985 3.31281e-07
-22.0165 -0.0585999 4.7513e-07
-21.8747 -0.058601 3.65235e-07
-21.7448 -0.0586018 4.70258e-07
-21.6237 -0.0586026 3.83548e-07
-21.5093 -0.0586034 4.70567e-07
-21.4004 -0.0586041 3.96687e-07
-21.2959 -0.0586047 4.72807e-07
-21.1952 -0.0586054 4.07385e-07
-21.0979 -0.0586061 4.76123e-07
-21.0034 -0.0586068 4.17051e-07
-20.9115 -0.0586075 4.80751e-07
-20.8219 -0.0586081 4.27143e-07
-20.7344 -0.0586088 4.87614e-07
-20.6487 -0.0586094 4.38973e-07
-20.5648 -0.05861 4.97182e-07
-20.4825 -0.0586105 4.52566e-07
-20.4016 -0.0586109 5.08494e-07
-20.3222 -0.0586113 4.66675e-07
-20.244 -0.0586116 5.20137e-07
-20.1669 -0.0586119 4.80366e-07
-20.091 -0.0586122 5.31573e-07
-20.0162 -0.0586125 4.93579e-07
-19.9423 -0.0586127 5.42871e-07
-19.8694 -0.0586129 5.065e-07
-19.7974 -0.0586131 5.5416e-07
-19.7262 -0.0586133 5.19277e-07
-19.6558 -0.0586135 5.65524e-07
-19.5862 -0.0586137 5.32004e-07
-19.5173 -0.0586138 5.77009e-07
-19.4491 -0.058614 5.44742e-07
-19.3816 -0.0586142 5.88643e-07
-19.3147 -0.0586143 5.5753e-07
-19.2484 -0.0586145 6.00443e-07
-19.1828 -0.0586147 5.70397e-07
-19.1177 -0.0586148 6.12418e-07
-19.0531 -0.058615 5.83365e-07
-18.9891 -0.0586152 6.24579e-07
-18.9255 -0.0586153 5.96452e-07
-18.8625 -0.0586155 6.36931e-07
-18.8 -0.0586156 6.09672e-07
-18.7379 -0.0586158 6.49481e-07
-18.6762 -0.058616 6.23039e-07
-18.615 -0.0586161 6.62236e-07
-18.5542 -0.0586163 6.36565e-07
-18.4938 -0.0586164 6.75201e-07
-18.4338 -0.0586166 6.50262e-07
-18.3742 -0.0586167 6.88383e-07
-18.3149 -0.0586169 6.64139e-07
-18.256 -0.0586171 7.01787e-07
-18.1975 -0.0586172 6.78208e-07
-18.1393 -0.0586174 7.15421e-07
-18.0815 -0.0586175 6.92478e-07
-18.0239 -0.0586177 7.29291e-07
-17.9667 -0.0586179 7.06958e-07
-17.9098 -0.058618 7.43403e-07
-17.8532 -0.0586182 7.21658e-07
-17.7969 -0.0586184 7.57765e-07
-17.7408 -0.0586185 7.36586e-07
-17.6851 -0.0586187 7.72383e-07
-17.6296 -0.0586189 7.51753e-07
-17.5744 -0.058619 7.87265e-07
-17.5195 -0.0586192 7.67167e-07
-17.4648 -0.0586194 8.02418e-07
-17.4104 -0.0586195 7.82837e-07
-17.3562 -0.0586197 8.1785e-07
-17.3022 -0.0586199 7.98772e-07
-17.2485 -0.05862 8.33568e-07
-17.195 -0.0586202 8.14982e-07
-17.1418 -0.0586204 8.49581e-07
-17.0887 -0.0586206 8.31476e-07
-17.0359 -0.0586207 8.65897e-07
-16.9833 -0.0586209 8.48263e-07
-16.9309 -0.0586211 8.82525e-07
-16.8787 -0.0586213 8.65352e-07
-16.8268 -0.0586214 8.99472e-07
-16.775 -0.0586216 8.82754e-07
-16.7234 -0.0586218 9.16749e-07
-16.672 -0.058622 9.00478e-07
-16.6208 -0.0586222 9.34363e-07
-16.5697 -0.0586224 9.18534e-07
-16.5189 -0.0586225 9.52326e-07
-16.4682 -0.0586227 9.36933e-07
-16.4177 -0.0586229 9.70646e-07
-16.3674 -0.0586231 9.55685e-07
-16.3172 -0.0586233 9.89333e-07
-16.2672 -0.0586235 9.748e-07
-16.2174 -0.0586237 1.0084e-06
-16.1677 -0.0586239 9.9429e-07
-16.1182 -0.0586241 1.02785e-06
-16.0689 -0.0586243 1.01417e-06
-16.0197 -0.0586245 1.0477e-06
-15.9706 -0.0586247 1.03444e-06
-15.9217 -0.0586249 1.06797e-06
-15.873 -0.0586251 1.05512e-06
-15.8243 -0.0586253 1.08865e-06
-15.7759 -0.0586255 1.07623e-06
-15.7276 -0.0586257 1.10977e-06
-15.6794 -0.0586259 1.09776e-06
-15.6313 -0.0586261 1.13134e-06
-15.5834 -0.0586263 1.11975e-06
-15.5356 -0.0586265 1.15337e-06
-15.488 -0.0586267 1.14219e-06
-15.4404 -0.0586269 1.17587e-06
-15.393 -0.0586271 1.16511e-06
-15.3458 -0.0586273 1.19885e-06
-15.2986 -0.0586276 1.18852e-06
-15.2516 -0.0586278 1.22234e-06
-15.2047 -0.058628 1.21243e-06
-15.1579 -0.0586282 1.24634e-06
-15.1112 -0.0586284 1.23686e-06
-15.0647 -0.0586287 1.27087e-06
-15.0182 -0.0586289 1.26182e-06
-14.9719 -0.0586291 1.29594e-06
-14.9257 -0.0586294 1.28732e-06
-14.8796 -0.0586296 1.32158e-06
-14.8336 -0.0586298 1.3134e-06
-14.7877 -0.0586301 1.34779e-06
-14.7419 -0.0586303 1.34005e-06
-14.6962 -0.0586305 1.3746e-06
-14.6506 -0.0586308 1.36731e-06
-14.6052 -0.058631 1.40202e-06
-14.5598 -0.0586313 1.39518e-06
-14.5145 -0.0586315 1.43007e-06
-14.4693 -0.0586318 1.42369e-06
-14.4243 -0.058632 1.45878e-06
-14.3793 -0.0586323 1.45286e-06
-14.3344 -0.0586325 1.48815e-06
-14.2896 -0.0586328 1.48271e-06
-14.2449 -0.058633 1.51821e-06
-14.2003 -0.0586333 1.51325e-06
-14.1558 -0.0586335 1.54899e-06
-14.1113 -0.0586338 1.54451e-06
-14.067 -0.0586341 1.5805e-06
-14.0227 -0.0586343 1.57651e-06
-13.9786 -0.0586346 1.61276e-06
-13.9345 -0.0586349 1.60928e-06
-13.8905 -0.0586352 1.6458e-06
-13.8466 -0.0586354 1.64283e-06
-13.8028 -0.0586357 1.67965e-06
-13.759 -0.058636 1.6772e-06
-13.7153 -0.0586363 1.71432e-06
-13.6718 -0.0586366 1.71241e-06
-13.6283 -0.0586368 1.74986e-06
-13.5848 -0.0586371 1.74848e-06
-13.5415 -0.0586374 1.78627e-06
-13.4982 -0.0586377 1.78545e-06
-13.455 -0.058638 1.82359e-06
-13.4119 -0.0586383 1.82335e-06
-13.3689 -0.0586386 1.86186e-06
-13.3259 -0.0586389 1.86219e-06
-13.283 -0.0586392 1.90109e-06
-13.2402 -0.0586396 1.90202e-06
-13.1974 -0.0586399 1.94133e-06
-13.1547 -0.0586402 1.94287e-06
-13.1121 -0.0586405 1.98261e-06
-13.0696 -0.0586408 1.98477e-06
-13.0271 -0.0586411 2.02495e-06
-12.9847 -0.0586415 2.02775e-06
-12.9424 -0.0586418 2.0684e-06
-12.9001 -0.0586421 2.07185e-06
-12.8579 -0.0586425 2.11299e-06
-12.8158 -0.0586428 2.11712e-06
-12.7737 -0.0586431 2.15876e-06
-12.7317 -0.0586435 2.16358e-06
-12.6898 -0.0586438 2.20576e-06
-12.6479 -0.0586442 2.21129e-06
-12.6061 -0.0586445 2.25402e-06
-12.5643 -0.0586449 2.26028e-06
-12.5226 -0.0586453 2.30358e-06
-12.481 -0.0586456 2.31059e-06
-12.4394 -0.058646 2.3545e-06
-12.3979 -0.0586464 2.36228e-06
-12.3565 -0.0586467 2.40681e-06
-12.3151 -0.0586471 2.41539e-06
-12.2738 -0.0586475 2.46058e-06
-12.2325 -0.0586479 2.46998e-06
-12.1913 -0.0586483 2.51585e-06
-12.1501 -0.0586487 2.52609e-06
-12.109 -0.0586491 2.57267e-06
-12.068 -0.0586495 2.58378e-06
-12.027 -0.0586499 2.6311e-06
-11.986 -0.0586503 2.64311e-06
-11.9452 -0.0586507 2.6912e-06
-11.9043 -0.0586511 2.70414e-06
-11.8636 -0.0586515 2.75303e-06
-11.8228 -0.0586519 2.76692e-06
-11.7822 -0.0586524 2.81665e-06
-11.7415 -0.0586528 2.83154e-06
-11.701 -0.0586532 2.88213e-06
-11.6605 -0.0586537 2.89804e-06
-11.62 -0.0586541 2.94954e-06
-11.5796 -0.0586546 2.96651e-06
-11.5392 -0.058655 3.01896e-06
-11.4989 -0.0586555 3.03702e-06
-11.4587 -0.0586559 3.09046e-06
-11.4184 -0.0586564 3.10965e-06
-11.3783 -0.0586569 3.16411e-06
-11.3381 -0.0586573 3.18448e-06
-11.2981 -0.0586578 3.24001e-06
-11.2581 -0.0586583 3.26159e-06
-11.2181 -0.0586588 3.31824e-06
-11.1781 -0.0586593 3.34108e-06
-11.1383 -0.0586598 3.39889e-06
-11.0984 -0.0586603 3.42304e-06
-11.0586 -0.0586608 3.48206e-06
-11.0189 -0.0586613 3.50756e-06
-10.9792 -0.0586619 3.56785e-06
-10.9395 -0.0586624 3.59476e-06
-10.8999 -0.0586629 3.65636e-06
-10.8603 -0.0586635 3.68473e-06
-10.8208 -0.058664 3.74772e-06
-10.7813 -0.0586646 3.7776e-06
-10.7418 -0.0586651 3.84202e-06
-10.7024 -0.0586657 3.87348e-06
-10.6631 -0.0586663 3.9394e-06
-10.6238 -0.0586668 3.9725e-06
-10.5845 -0.0586674 4.03998e-06
-10.5452 -0.058668 4.07479e-06
-10.506 -0.0586686 4.14391e-06
-10.4669 -0.0586692 4.18049e-06
-10.4278 -0.0586698 4.25131e-06
-10.3887 -0.0586704 4.28974e-06
-10.3496 -0.058671 4.36235e-06
-10.3106 -0.0586717 4.40271e-06
-10.2717 -0.0586723 4.47718e-06
-10.2328 -0.058673 4.51954e-06
-10.1939 -0.0586736 4.59597e-06
-10.155 -0.0586743 4.64042e-06
-10.1162 -0.0586749 4.71889e-06
-10.0774 -0.0586756 4.76552e-06
-10.0387 -0.0586763 4.84612e-06
-10 -0.058677 4.89503e-06
-9.96134 -0.0586777 4.97787e-06
-9.92271 -0.0586784 5.02916e-06
-9.88412 -0.0586791 5.11433e-06
-9.84557 -0.0586798 5.1681e-06
-9.80704 -0.0586806 5.25573e-06
-9.76856 -0.0586813 5.3121e-06
-9.73011 -0.0586821 5.4023e-06
-9.69169 -0.0586828 5.46138e-06
-9.65331 -0.0586836 5.55427e-06
-9.61496 -0.0586844 5.6162e-06
-9.57664 -0.0586852 5.71191e-06
-9.53836 -0.058686 5.77681e-06
-9.50011 -0.0586868 5.87548e-06
-9.46189 -0.0586876 5.9435e-06
-9.42371 -0.0586884 6.04528e-06
-9.38556 -0.0586893 6.11657e-06
-9.34744 -0.0586901 6.22162e-06
-9.30935 -0.058691 6.29633e-06
-9.2713 -0.0586918 6.4048e-06
-9.23327 -0.0586927 6.48311e-06
-9.19528 -0.0586936 6.59519e-06
-9.15732 -0.0586945 6.67727e-06
-9.11939 -0.0586954 6.79314e-06
-9.08149 -0.0586964 6.87919e-06
-9.04362 -0.0586973 6.99904e-06
-9.00578 -0.0586983 7.08926e-06
-8.96797 -0.0586992 7.21331e-06
-8.93019 -0.0587002 7.30791e-06
-8.89244 -0.0587012 7.43639e-06
-8.85471 -0.0587022 7.5356e-06
-8.81702 -0.0587033 7.66873e-06
-8.77936 -0.0587043 7.7728e-06
-8.74172 -0.0587053 7.91084e-06
-8.70412 -0.0587064 8.02003e-06
-8.66654 -0.0587075 8.16326e-06
-8.62899 -0.0587086 8.27784e-06
-8.59146 -0.0587097 8.42655e-06
-8.55397 -0.0587108 8.54682e-06
-8.5165 -0.058712 8.7013e-06
-8.47906 -0.0587131 8.82759e-06
-8.44165 -0.0587143 8.98818e-06
-8.40426 -0.0587155 9.12082e-06
-8.3669 -0.0587167 9.28788e-06
-8.32956 -0.0587179 9.42723e-06
-8.29226 -0.0587192 9.60113e-06
-8.25497 -0.0587204 9.74758e-06
-8.21772 -0.0587217 9.92873e-06
-8.18049 -0.058723 1.00827e-05
-8.14328 -0.0587244 1.02715e-05
-8.1061 -0.0587257 1.04335e-05
-8.06895 -0.0587271 1.06304e-05
-8.03182 -0.0587284 1.08009e-05
-7.99471 -0.0587298 1.10065e-05
-7.95763 -0.0587313 1.11858e-05
-7.92058 -0.0587327 1.14006e-05
-7.88355 -0.0587342 1.15895e-05
-7.84654 -0.0587357 1.18141e-05
-7.80955 -0.0587372 1.20131e-05
-7.77259 -0.0587388 1.22481e-05
-7.73566 -0.0587403 1.24579e-05
-7.69874 -0.0587419 1.27039e-05
-7.66185 -0.0587435 1.29252e-05
-7.62498 -0.0587452 1.3183e-05
-7.58814 -0.0587469 1.34166e-05
-7.55132 -0.0587486 1.3687e-05
-7.51452 -0.0587503 1.39335e-05
-7.47774 -0.058752 1.42174e-05
-7.44099 -0.0587538 1.44779e-05
-7.40425 -0.0587556 1.4776e-05
-7.36754 -0.0587575 1.50515e-05
-7.33085 -0.0587594 1.5365e-05
-7.29418 -0.0587613 1.56564e-05
-7.25754 -0.0587632 1.59863e-05
-7.22091 -0.0587652 1.62948e-05
-7.18431 -0.0587672 1.66424e-05
-7.14772 -0.0587693 1.69691e-05
-7.11116 -0.0587714 1.73357e-05
-7.07462 -0.0587735 1.76821e-05
-7.0381 -0.0587757 1.80689e-05
-7.00159 -0.0587779 1.84364e-05
-6.96511 -0.0587801 1.88451e-05
-6.92865 -0.0587824 1.92353e-05
-6.89221 -0.0587847 1.96676e-05
-6.85579 -0.0587871 2.00823e-05
-6.81938 -0.0587895 2.05399e-05
-6.783 -0.058792 2.0981e-05
-6.74664 -0.0587945 2.14659e-05
-6.71029 -0.0587971 2.19355e-05
-6.67397 -0.0587997 2.24501e-05
-6.63766 -0.0588023 2.29505e-05
-6.60137 -0.0588051 2.34971e-05
-6.5651 -0.0588078 2.40308e-05
-6.52885 -0.0588106 2.46121e-05
-6.49262 -0.0588135 2.5182e-05
-6.4564 -0.0588165 2.58009e-05
-6.42021 -0.0588195 2.64101e-05
-6.38403 -0.0588225 2.70699e-05
-6.34786 -0.0588257 2.77218e-05
-6.31172 -0.0588288 2.84261e-05
-6.27559 -0.0588321 2.91245e-05
-6.23949 -0.0588354 2.98772e-05
-6.20339 -0.0588388 3.06263e-05
-6.16732 -0.0588423 3.1432e-05
-6.13126 -0.0588458 3.22365e-05
-6.09522 -0.0588495 3.31001e-05
-6.05919 -0.0588532 3.39652e-05
-6.02319 -0.058857 3.48922e-05
-5.9872 -0.0588608 3.58238e-05
-5.95122 -0.0588648 3.68203e-05
-5.91526 -0.0588689 3.78248e-05
-5.87932 -0.058873 3.88978e-05
-5.84339 -0.0588773 3.99825e-05
-5.80748 -0.0588816 4.11397e-05
-5.77158 -0.058886 4.23128e-05
-5.7357 -0.0588906 4.35629e-05
-5.69984 -0.0588953 4.48337e-05
-5.66399 -0.0589 4.61864e-05
-5.62815 -0.0589049 4.75653e-05
-5.59233 -0.0589099 4.90317e-05
-5.55653 -0.0589151 5.05304e-05
-5.52074 -0.0589203 5.21231e-05
-5.48497 -0.0589257 5.3755e-05
-5.4492 -0.0589313 5.54881e-05
-5.41346 -0.058937 5.72682e-05
-5.37773 -0.0589428 5.91579e-05
-5.34201 -0.0589488 6.11036e-05
-5.30631 -0.0589549 6.31683e-05
-5.27062 -0.0589612 6.52992e-05
-5.23494 -0.0589677 6.75599e-05
-5.19928 -0.0589743 6.98985e-05
-5.16363 -0.0589811 7.23794e-05
-5.128 -0.0589881 7.49515e-05
-5.09237 -0.0589953 7.76802e-05
-5.05677 -0.0590027 8.05156e-05
-5.02117 -0.0590104 8.35241e-05
-4.98559 -0.0590182 8.6657e-05
-4.95002 -0.0590262 8.99821e-05
-4.91446 -0.0590345 9.34521e-05
-4.87892 -0.059043 9.71364e-05
-4.84339 -0.0590518 0.00010099
-4.80787 -0.0590608 0.000105083
-4.77237 -0.0590701 0.000109372
-4.73687 -0.0590797 0.000113932
-4.70139 -0.0590895 0.00011872
-4.66592 -0.0590996 0.000123814
-4.63046 -0.0591101 0.000129173
-4.59502 -0.0591208 0.000134879
-4.55958 -0.0591319 0.000140895
-4.52416 -0.0591433 0.000147305
-4.48875 -0.059155 0.000154077
-4.45335 -0.0591671 0.0001613
-4.41797 -0.0591796 0.000168945
-4.38259 -0.0591924 0.000177107
-4.34722 -0.0592056 0.000185764
-4.31187 -0.0592191 0.000195014
-4.27653 -0.0592331 0.000204844
-4.24119 -0.0592474 0.000215358
-4.20587 -0.0592622 0.00022655
-4.17056 -0.0592773 0.000238534
-4.13526 -0.0592928 0.000251312
-4.09997 -0.0593088 0.000265007
-4.06469 -0.059325 0.000279631
-4.02942 -0.0593417 0.000295317
-3.99416 -0.0593587 0.000312089
-3.95891 -0.059376 0.000330091
-3.92367 -0.0593936 0.000349359
-3.88844 -0.0594114 0.000370047
-3.85322 -0.0594294 0.000392203
-3.81801 -0.0594475 0.000415993
-3.7828 -0.0594656 0.000441474
-3.74761 -0.0594837 0.00046882
-3.71243 -0.0595016 0.000498093
-3.67726 -0.0595191 0.000529471
-3.64209 -0.0595362 0.000563012
-3.60694 -0.0595526 0.000598887
-3.57179 -0.0595681 0.000637139
-3.53665 -0.0595824 0.000677913
-3.50152 -0.0595953 0.000721218
-3.4664 -0.0596065 0.000767149
-3.43129 -0.0596155 0.000815651
-3.39619 -0.0596221 0.000866739
-3.36109 -0.0596259 0.000920256
-3.32601 -0.0596263 0.000976096
-3.29093 -0.059623 0.00103397
-3.25586 -0.0596157 0.00109361
-3.2208 -0.0596038 0.00115456
-3.18574 -0.0595871 0.00121638
-3.1507 -0.0595652 0.00127844
-3.11566 -0.059538 0.00134013
-3.08063 -0.0595054 0.0014007
-3.0456 -0.0594674 0.00145943
-3.01059 -0.0594242 0.00151552
-2.97558 -0.0593762 0.00156828
-2.94058 -0.0593238 0.00161696
-2.90558 -0.0592676 0.00166104
-2.87059 -0.0592084 0.00169997
-2.83561 -0.0591469 0.0017335
-2.80064 -0.0590839 0.00176138
-2.76567 -0.0590204 0.00178365
-2.73071 -0.058957 0.0018004
-2.69576 -0.0588946 0.00181194
-2.66081 -0.0588338 0.00181862
-2.62587 -0.0587751 0.00182096
-2.59094 -0.058719 0.00181945
-2.55601 -0.0586659 0.00181471
-2.52109 -0.0586159 0.00180726
-2.48617 -0.0585692 0.00179775
-2.45126 -0.0585259 0.00178667
-2.41636 -0.0584858 0.00177459
-2.38146 -0.0584488 0.00176192
-2.34657 -0.0584149 0.00174915
-2.31168 -0.0583837 0.00173661
-2.2768 -0.0583552 0.00172466
-2.24192 -0.058329 0.00171356
-2.20705 -0.0583049 0.00170359
-2.17219 -0.0582826 0.0016949
-2.13733 -0.0582619 0.00168773
-2.10247 -0.0582424 0.00168216
-2.06762 -0.058224 0.00167836
-2.03278 -0.0582063 0.00167637
-1.99794 -0.0581891 0.00167632
-1.9631 -0.0581722 0.00167819
-1.92827 -0.0581551 0.00168209
-1.89345 -0.0581378 0.00168796
-1.85862 -0.0581198 0.00169587
-1.82381 -0.058101 0.00170573
-1.78899 -0.058081 0.00171757
-1.75419 -0.0580595 0.00173125
-1.71938 -0.0580363 0.00174676
-1.68458 -0.058011 0.00176391
-1.64979 -0.0579833 0.00178262
-1.61499 -0.0579529 0.00180262
-1.58021 -0.0579195 0.00182376
-1.54542 -0.0578828 0.00184568
-1.51064 -0.0578424 0.00186811
-1.47586 -0.0577982 0.0018906
-1.44109 -0.0577497 0.00191276
-1.40632 -0.057697 0.001934
-1.37155 -0.0576397 0.0019538
-1.33679 -0.0575779 0.00197147
-1.30203 -0.0575115 0.00198639
-1.26727 -0.0574407 0.00199779
-1.23251 -0.0573657 0.00200499
-1.19776 -0.057287 0.00200722
-1.16301 -0.0572051 0.00200386
-1.12827 -0.0571206 0.00199427
-1.09352 -0.0570344 0.00197799
-1.05878 -0.0569473 0.00195462
-1.02405 -0.0568604 0.00192404
-0.989309 -0.0567745 0.00188616
-0.954576 -0.0566908 0.00184123
-0.919844 -0.0566101 0.00178955
-0.885115 -0.0565333 0.00173172
-0.850388 -0.0564612 0.00166835
-0.815663 -0.0563943 0.00160027
-0.78094 -0.0563331 0.00152827
-0.746219 -0.0562778 0.00145329
-0.711499 -0.0562284 0.00137612
-0.676781 -0.056185 0.00129765
-0.642065 -0.0561472 0.00121857
-0.60735 -0.0561148 0.00113959
-0.572637 -0.0560874 0.00106122
-0.537925 -0.0560646 0.000983977
-0.503214 -0.0560459 0.000908169
-0.468504 -0.0560309 0.00083411
-0.433796 -0.056019 0.000761919
-0.399089 -0.0560098 0.000691745
-0.364382 -0.0560028 0.000623559
-0.329676 -0.0559977 0.000557383
-0.294972 -0.0559941 0.000493082
-0.260267 -0.0559917 0.00043059
-0.225564 -0.0559902 0.0003697
-0.190861 -0.0559894 0.000310289
-0.156158 -0.055989 0.000252106
-0.121456 -0.0559889 0.000194995
-0.0867541 -0.0559889 0.000138677
-0.0520524 -0.055989 8.29791e-05
-0.0173508 -0.055989 2.76106e-05
0.0173508 -0.055989 -2.76106e-05
0.0520524 -0.055989 -8.29791e-05
0.0867541 -0.0559889 -0.000138677
0.121456 -0.0559889 -0.000194995
0.156158 -0.055989 -0.000252106
0.190861 -0.0559894 -0.000310289
0.225564 -0.0559902 -0.0003697
0.260267 -0.0559917 -0.00043059
0.294972 -0.0559941 -0.000493082
0.329676 -0.0559977 -0.000557383
0.364382 -0.0560028 -0.000623559
0.399089 -0.0560098 -0.000691745
0.433796 -0.056019 -0.000761919
0.468504 -0.0560309 -0.00083411
0.503214 -0.0560459 -0.000908169
0.537925 -0.0560646 -0.000983977
0.572637 -0.0560874 -0.00106122
0.60735 -0.0561148 -0.00113959
0.642065 -0.0561472 -0.00121857
0.676781 -0.056185 -0.00129765
0.711499 -0.0562284 -0.00137612
0.746219 -0.0562778 -0.00145329
0.78094 -0.0563331 -0.00152827
0.815663 -0.0563943 -0.00160027
0.850388 -0.0564612 -0.00166835
0.885115 -0.0565333 -0.00173172
0.919844 -0.0566101 -0.00178955
0.954576 -0.0566908 -0.00184123
0.989309 -0.0567745 -0.00188616
1.02405 -0.0568604 -0.00192404
1.05878 -0.0569473 -0.00195462
1.09352 -0.0570344 -0.00197799
1.12827 -0.0571206 -0.00199427
1.16301 -0.0572051 -0.00200386
1.19776 -0.057287 -0.00200722
1.23251 -0.0573657 -0.00200499
1.26727 -0.0574407 -0.00199779
1.30203 -0.0575115 -0.00198639
1.33679 -0.0575779 -0.00197147
1.37155 -0.0576397 -0.0019538
1.40632 -0.057697 -0.001934
1.44109 -0.0577497 -0.00191276
1.47586 -0.0577982 -0.0018906
1.51064 -0.0578424 -0.00186811
1.54542 -0.0578828 -0.00184568
1.58021 -0.0579195 -0.00182376
1.61499 -0.0579529 -0.00180262
1.64979 -0.0579833 -0.00178262
1.68458 -0.058011 -0.00176391
1.71938 -0.0580363 -0.00174676
1.75419 -0.0580595 -0.00173125
1.78899 -0.058081 -0.00171757
1.82381 -0.058101 -0.00170573
1.85862 -0.0581198 -0.00169587
1.89345 -0.0581378 -0.00168796
1.92827 -0.0581551 -0.00168209
1.9631 -0.0581722 -0.00167819
1.99794 -0.0581891 -0.00167632
2.03278 -0.0582063 -0.00167637
2.06762 -0.058224 -0.00167836
2.10247 -0.0582424 -0.00168216
2.13733 -0.0582619 -0.00168773
2.17219 -0.0582826 -0.0016949
2.20705 -0.0583049 -0.00170359
2.24192 -0.058329 -0.00171356
2.2768 -0.0583552 -0.00172466
2.31168 -0.0583837 -0.00173661
2.34657 -0.0584149 -0.00174915
2.38146 -0.0584488 -0.00176192
2.41636 -0.0584858 -0.00177459
2.45126 -0.0585259 -0.00178667
2.48617 -0.0585692 -0.00179775
2.52109 -0.0586159 -0.00180726
2.55601 -0.0586659 -0.00181471
2.59094 -0.058719 -0.00181945
2.62587 -0.0587751 -0.00182096
2.66081 -0.0588338 -0.00181862
2.69576 -0.0588946 -0.00181194
2.73071 -0.058957 -0.0018004
2.76567 -0.0590204 -0.00178365
2.80064 -0.0590839 -0.00176138
2.83561 -0.0591469 -0.0017335
2.87059 -0.0592084 -0.00169997
2.90558 -0.0592676 -0.00166104
2.94058 -0.0593238 -0.00161696
2.97558 -0.0593762 -0.00156828
3.01059 -0.0594242 -0.00151552
3.0456 -0.0594674 -0.00145943
3.08063 -0.0595054 -0.0014007
3.11566 -0.059538 -0.00134013
3.1507 -0.0595652 -0.00127844
3.18574 -0.0595871 -0.00121638
3.2208 -0.0596038 -0.00115456
3.25586 -0.0596157 -0.00109361
3.29093 -0.059623 -0.00103397
3.32601 -0.0596263 -0.000976096
3.36109 -0.0596259 -0.000920256
3.39619 -0.0596221 -0.000866739
3.43129 -0.0596155 -0.000815651
3.4664 -0.0596065 -0.000767149
3.50152 -0.0595953 -0.000721218
3.53665 -0.0595824 -0.000677913
3.57179 -0.0595681 -0.000637139
3.60694 -0.0595526 -0.000598887
3.64209 -0.0595362 -0.000563012
3.67726 -0.0595191 -0.000529471
3.71243 -0.0595016 -0.000498093
3.74761 -0.0594837 -0.00046882
3.7828 -0.0594656 -0.000441474
3.81801 -0.0594475 -0.000415993
3.85322 -0.0594294 -0.000392203
3.88844 -0.0594114 -0.000370047
3.92367 -0.0593936 -0.000349359
3.95891 -0.059376 -0.000330091
3.99416 -0.0593587 -0.000312089
4.02942 -0.0593417 -0.000295317
4.06469 -0.059325 -0.000279631
4.09997 -0.0593088 -0.000265007
4.13526 -0.0592928 -0.000251312
4.17056 -0.0592773 -0.000238534
4.20587 -0.0592622 -0.00022655
4.24119 -0.0592474 -0.000215358
4.27653 -0.0592331 -0.000204844
4.31187 -0.0592191 -0.000195014
4.34722 -0.0592056 -0.000185764
4.38259 -0.0591924 -0.000177107
4.41797 -0.0591796 -0.000168945
4.45335 -0.0591671 -0.0001613
4.48875 -0.059155 -0.000154077
4.52416 -0.0591433 -0.000147305
4.55958 -0.0591319 -0.000140895
4.59502 -0.0591208 -0.000134879
4.63046 -0.0591101 -0.000129173
4.66592 -0.0590996 -0.000123814
4.70139 -0.0590895 -0.00011872
4.73687 -0.0590797 -0.000113932
4.77237 -0.0590701 -0.000109372
4.80787 -0.0590608 -0.000105083
4.84339 -0.0590518 -0.00010099
4.87892 -0.059043 -9.71364e-05
4.91446 -0.0590345 -9.34521e-05
4.95002 -0.0590262 -8.99821e-05
4.98559 -0.0590182 -8.6657e-05
5.02117 -0.0590104 -8.35241e-05
5.05677 -0.0590027 -8.05156e-05
5.09237 -0.0589953 -7.76802e-05
5.128 -0.0589881 -7.49515e-05
5.16363 -0.0589811 -7.23794e-05
5.19928 -0.0589743 -6.98985e-05
5.23494 -0.0589677 -6.75599e-05
5.27062 -0.0589612 -6.52992e-05
5.30631 -0.0589549 -6.31683e-05
5.34201 -0.0589488 -6.11036e-05
5.37773 -0.0589428 -5.91579e-05
5.41346 -0.058937 -5.72682e-05
5.4492 -0.0589313 -5.54881e-05
5.48497 -0.0589257 -5.3755e-05
5.52074 -0.0589203 -5.21231e-05
5.55653 -0.0589151 -5.05304e-05
5.59233 -0.0589099 -4.90317e-05
5.62815 -0.0589049 -4.75653e-05
5.66399 -0.0589 -4.61864e-05
5.69984 -0.0588953 -4.48337e-05
5.7357 -0.0588906 -4.35629e-05
5.77158 -0.058886 -4.23128e-05
5.80748 -0.0588816 -4.11397e-05
5.84339 -0.0588773 -3.99825e-05
5.87932 -0.058873 -3.88978e-05
5.91526 -0.0588689 -3.78248e-05
5.95122 -0.0588648 -3.68203e-05
5.9872 -0.0588608 -3.58238e-05
6.02319 -0.058857 -3.48922e-05
6.05919 -0.0588532 -3.39652e-05
6.09522 -0.0588495 -3.31001e-05
6.13126 -0.0588458 -3.22365e-05
6.16732 -0.0588423 -3.1432e-05
6.20339 -0.0588388 -3.06263e-05
6.23949 -0.0588354 -2.98772e-05
6.27559 -0.0588321 -2.91245e-05
6.31172 -0.0588288 -2.84261e-05
6.34786 -0.0588257 -2.77218e-05
6.38403 -0.0588225 -2.70699e-05
6.42021 -0.0588195 -2.64101e-05
6.4564 -0.0588165 -2.58009e-05
6.49262 -0.0588135 -2.5182e-05
6.52885 -0.0588106 -2.46121e-05
6.5651 -0.0588078 -2.40308e-05
6.60137 -0.0588051 -2.34971e-05
6.63766 -0.0588023 -2.29505e-05
6.67397 -0.0587997 -2.24501e-05
6.71029 -0.0587971 -2.19355e-05
6.74664 -0.0587945 -2.14659e-05
6.783 -0.058792 -2.0981e-05
6.81938 -0.0587895 -2.05399e-05
6.85579 -0.0587871 -2.00823e-05
6.89221 -0.0587847 -1.96676e-05
6.92865 -0.0587824 -1.92353e-05
6.96511 -0.0587801 -1.88451e-05
7.00159 -0.0587779 -1.84364e-05
7.0381 -0.0587757 -1.80689e-05
7.07462 -0.0587735 -1.76821e-05
7.11116 -0.0587714 -1.73357e-05
7.14772 -0.0587693 -1.69691e-05
7.18431 -0.0587672 -1.66424e-05
7.22091 -0.0587652 -1.62948e-05
7.25754 -0.0587632 -1.59863e-05
7.29418 -0.0587613 -1.56564e-05
7.33085 -0.0587594 -1.5365e-05
7.36754 -0.0587575 -1.50515e-05
7.40425 -0.0587556 -1.4776e-05
7.44099 -0.0587538 -1.44779e-05
7.47774 -0.058752 -1.42174e-05
7.51452 -0.0587503 -1.39335e-05
7.55132 -0.0587486 -1.3687e-05
7.58814 -0.0587469 -1.34166e-05
7.62498 -0.0587452 -1.3183e-05
7.66185 -0.0587435 -1.29252e-05
7.69874 -0.0587419 -1.27039e-05
7.73566 -0.0587403 -1.24579e-05
7.77259 -0.0587388 -1.22481e-05
7.80955 -0.0587372 -1.20131e-05
7.84654 -0.0587357 -1.18141e-05
7.88355 -0.0587342 -1.15895e-05
7.92058 -0.0587327 -1.14006e-05
7.95763 -0.0587313 -1.11858e-05
7.99471 -0.0587298 -1.10065e-05
8.03182 -0.0587284 -1.08009e-05
8.06895 -0.0587271 -1.06304e-05
8.1061 -0.0587257 -1.04335e-05
8.14328 -0.0587244 -1.02715e-05
8.18049 -0.058723 -1.00827e-05
8.21772 -0.0587217 -9.92873e-06
8.25497 -0.0587204 -9.74758e-06
8.29226 -0.0587192 -9.60113e-06
8.32956 -0.0587179 -9.42723e-06
8.3669 -0.0587167 -9.28788e-06
8.40426 -0.0587155 -9.12082e-06
8.44165 -0.0587143 -8.98818e-06
8.47906 -0.0587131 -8.82759e-06
8.5165 -0.058712 -8.7013e-06
8.55397 -0.0587108 -8.54682e-06
8.59146 -0.0587097 -8.42655e-06
8.62899 -0.0587086 -8.27784e-06
8.66654 -0.0587075 -8.16326e-06
8.70412 -0.0587064 -8.02003e-06
8.74172 -0.0587053 -7.91084e-06
8.77936 -0.0587043 -7.7728e-06
8.81702 -0.0587033 -7.66873e-06
8.85471 -0.0587022 -7.5356e-06
8.89244 -0.0587012 -7.43639e-06
8.93019 -0.0587002 -7.30791e-06
8.96797 -0.0586992 -7.21331e-06
9.00578 -0.0586983 -7.08926e-06
9.04362 -0.0586973 -6.99904e-06
9.08149 -0.0586964 -6.87919e-06
9.11939 -0.0586954 -6.79314e-06
9.15732 -0.0586945 -6.67727e-06
9.19528 -0.0586936 -6.59519e-06
9.23327 -0.0586927 -6.48311e-06
9.2713 -0.0586918 -6.4048e-06
9.30935 -0.058691 -6.29633e-06
9.34744 -0.0586901 -6.22162e-06
9.38556 -0.0586893 -6.11657e-06
9.42371 -0.0586884 -6.04528e-06
9.46189 -0.0586876 -5.9435e-06
9.50011 -0.0586868 -5.87548e-06
9.53836 -0.058686 -5.77681e-06
9.57664 -0.0586852 -5.71191e-06
9.61496 -0.0586844 -5.6162e-06
9.65331 -0.0586836 -5.55427e-06
9.69169 -0.0586828 -5.46138e-06
9.73011 -0.0586821 -5.4023e-06
9.76856 -0.0586813 -5.3121e-06
9.80704 -0.0586806 -5.25573e-06
9.84557 -0.0586798 -5.1681e-06
9.88412 -0.0586791 -5.11433e-06
9.92271 -0.0586784 -5.02916e-06
9.96134 -0.0586777 -4.97787e-06
10 -0.058677 -4.89503e-06
10.0387 -0.0586763 -4.84612e-06
10.0774 -0.0586756 -4.76552e-06
10.1162 -0.0586749 -4.71889e-06
10.155 -0.0586743 -4.64042e-06
10.1939 -0.0586736 -4.59597e-06
10.2328 -0.058673 -4.51954e-06
10.2717 -0.0586723 -4.47718e-06
10.3106 -0.0586717 -4.40271e-06
10.3496 -0.058671 -4.36235e-06
10.3887 -0.0586704 -4.28974e-06
10.4278 -0.0586698 -4.25131e-06
10.4669 -0.0586692 -4.18049e-06
10.506 -0.0586686 -4.14391e-06
10.5452 -0.058668 -4.07479e-06
10.5845 -0.0586674 -4.03998e-06
10.6238 -0.0586668 -3.9725e-06
10.6631 -0.0586663 -3.9394e-06
10.7024 -0.0586657 -3.87348e-06
10.7418 -0.0586651 -3.84202e-06
10.7813 -0.0586646 -3.7776e-06
10.8208 -0.058664 -3.74772e-06
10.8603 -0.0586635 -3.68473e-06
10.8999 -0.0586629 -3.65636e-06
10.9395 -0.0586624 -3.59476e-06
10.9792 -0.0586619 -3.56785e-06
11.0189 -0.0586613 -3.50756e-06
11.0586 -0.0586608 -3.48206e-06
11.0984 -0.0586603 -3.42304e-06
11.1383 -0.0586598 -3.39889e-06
11.1781 -0.0586593 -3.34108e-06
11.2181 -0.0586588 -3.31824e-06
11.2581 -0.0586583 -3.26159e-06
11.2981 -0.0586578 -3.24001e-06
11.3381 -0.0586573 -3.18448e-06
11.3783 -0.0586569 -3.16411e-06
11.4184 -0.0586564 -3.10965e-06
11.4587 -0.0586559 -3.09046e-06
11.4989 -0.0586555 -3.03702e-06
11.5392 -0.058655 -3.01896e-06
11.5796 -0.0586546 -2.96651e-06
11.62 -0.0586541 -2.94954e-06
11.6605 -0.0586537 -2.89804e-06
11.701 -0.0586532 -2.88213e-06
11.7415 -0.0586528 -2.83154e-06
11.7822 -0.0586524 -2.81665e-06
11.8228 -0.0586519 -2.76692e-06
11.8636 -0.0586515 -2.75303e-06
11.9043 -0.0586511 -2.70414e-06
11.9452 -0.0586507 -2.6912e-06
11.986 -0.0586503 -2.64311e-06
12.027 -0.0586499 -2.6311e-06
12.068 -0.0586495 -2.58378e-06
12.109 -0.0586491 -2.57267e-06
12.1501 -0.0586487 -2.52609e-06
12.1913 -0.0586483 -2.51585e-06
12.2325 -0.0586479 -2.46998e-06
12.2738 -0.0586475 -2.46058e-06
12.3151 -0.0586471 -2.41539e-06
12.3565 -0.0586467 -2.40681e-06
12.3979 -0.0586464 -2.36228e-06
12.4394 -0.058646 -2.3545e-06
12.481 -0.0586456 -2.31059e-06
12.5226 -0.0586453 -2.30358e-06
12.5643 -0.0586449 -2.26028e-06
12.6061 -0.0586445 -2.25402e-06
12.6479 -0.0586442 -2.21129e-06
12.6898 -0.0586438 -2.20576e-06
12.7317 -0.0586435 -2.16358e-06
12.7737 -0.0586431 -2.15876e-06
12.8158 -0.0586428 -2.11712e-06
12.8579 -0.0586425 -2.11299e-06
12.9001 -0.0586421 -2.07185e-06
12.9424 -0.0586418 -2.0684e-06
12.9847 -0.0586415 -2.02775e-06
13.0271 -0.0586411 -2.02495e-06
13.0696 -0.0586408 -1.98477e-06
13.1121 -0.0586405 -1.98261e-06
13.1547 -0.0586402 -1.94287e-06
13.1974 -0.0586399 -1.94133e-06
13.2402 -0.0586396 -1.90202e-06
13.283 -0.0586392 -1.90109e-06
13.3259 -0.0586389 -1.86219e-06
13.3689 -0.0586386 -1.86186e-06
13.4119 -0.0586383 -1.82335e-06
13.455 -0.058638 -1.82359e-06
13.4982 -0.0586377 -1.78545e-06
13.5415 -0.0586374 -1.78627e-06
13.5848 -0.0586371 -1.74848e-06
13.6283 -0.0586368 -1.74986e-06
13.6718 -0.0586366 -1.71241e-06
13.7153 -0.0586363 -1.71432e-06
13.759 -0.058636 -1.6772e-06
13.8028 -0.0586357 -1.67965e-06
13.8466 -0.0586354 -1.64283e-06
13.8905 -0.0586352 -1.6458e-06
13.9345 -0.0586349 -1.60928e-06
13.9786 -0.0586346 -1.61276e-06
14.0227 -0.0586343 -1.57651e-06
14.067 -0.0586341 -1.5805e-06
14.1113 -0.0586338 -1.54451e-06
14.1558 -0.0586335 -1.54899e-06
14.2003 -0.0586333 -1.51325e-06
14.2449 -0.058633 -1.51821e-06
14.2896 -0.0586328 -1.48271e-06
14.3344 -0.0586325 -1.48815e-06
14.3793 -0.0586323 -1.45286e-06
14.4243 -0.058632 -1.45878e-06
14.4693 -0.0586318 -1.42369e-06
14.5145 -0.0586315 -1.43007e-06
14.5598 -0.0586313 -1.39518e-06
14.6052 -0.058631 -1.40202e-06
14.6506 -0.0586308 -1.36731e-06
14.6962 -0.0586305 -1.3746e-06
14.7419 -0.0586303 -1.34005e-06
14.7877 -0.0586301 -1.34779e-06
14.8336 -0.0586298 -1.3134e-06
14.8796 -0.0586296 -1.32158e-06
14.9257 -0.0586294 -1.28732e-06
14.9719 -0.0586291 -1.29594e-06
15.0182 -0.0586289 -1.26182e-06
15.0647 -0.0586287 -1.27087e-06
15.1112 -0.0586284 -1.23686e-06
15.1579 -0.0586282 -1.24634e-06
15.2047 -0.058628 -1.21243e-06
15.2516 -0.0586278 -1.22234e-06
15.2986 -0.0586276 -1.18852e-06
15.3458 -0.0586273 -1.19885e-06
15.393 -0.0586271 -1.16511e-06
15.4404 -0.0586269 -1.17587e-06
15.488 -0.0586267 -1.14219e-06
15.5356 -0.0586265 -1.15337e-06
15.5834 -0.0586263 -1.11975e-06
15.6313 -0.0586261 -1.13134e-06
15.6794 -0.0586259 -1.09776e-06
15.7276 -0.0586257 -1.10977e-06
15.7759 -0.0586255 -1.07623e-06
15.8243 -0.0586253 -1.08865e-06
15.873 -0.0586251 -1.05512e-06
15.9217 -0.0586249 -1.06797e-06
15.9706 -0.0586247 -1.03444e-06
16.0197 -0.0586245 -1.0477e-06
16.0689 -0.0586243 -1.01417e-06
16.1182 -0.0586241 -1.02785e-06
16.1677 -0.0586239 -9.9429e-07
16.2174 -0.0586237 -1.0084e-06
16.2672 -0.0586235 -9.748e-07
16.3172 -0.0586233 -9.89333e-07
16.3674 -0.0586231 -9.55685e-07
16.4177 -0.0586229 -9.70646e-07
16.4682 -0.0586227 -9.36933e-07
16.5189 -0.0586225 -9.52326e-07
16.5697 -0.0586224 -9.18534e-07
16.6208 -0.0586222 -9.34363e-07
16.672 -0.058622 -9.00478e-07
16.7234 -0.0586218 -9.16749e-07
16.775 -0.0586216 -8.82754e-07
16.8268 -0.0586214 -8.99472e-07
16.8787 -0.0586213 -8.65352e-07
16.9309 -0.0586211 -8.82525e-07
16.9833 -0.0586209 -8.48263e-07
17.0359 -0.0586207 -8.65897e-07
17.0887 -0.0586206 -8.31476e-07
17.1418 -0.0586204 -8.49581e-07
17.195 -0.0586202 -8.14982e-07
17.2485 -0.05862 -8.33568e-07
17.3022 -0.0586199 -7.98772e-07
17.3562 -0.0586197 -8.1785e-07
17.4104 -0.0586195 -7.82837e-07
17.4648 -0.0586194 -8.02418e-07
17.5195 -0.0586192 -7.67167e-07
17.5744 -0.058619 -7.87265e-07
17.6296 -0.0586189 -7.51753e-07
17.6851 -0.0586187 -7.72383e-07
17.7408 -0.0586185 -7.36586e-07
17.7969 -0.0586184 -7.57765e-07
17.8532 -0.0586182 -7.21658e-07
17.9098 -0.058618 -7.43403e-07
17.9667 -0.0586179 -7.06958e-07
18.0239 -0.0586177 -7.29291e-07
18.0815 -0.0586175 -6.92478e-07
18.1393 -0.0586174 -7.15421e-07
18.1975 -0.0586172 -6.78208e-07
18.256 -0.0586171 -7.01787e-07
18.3149 -0.0586169 -6.64139e-07
18.3742 -0.0586167 -6.88383e-07
18.4338 -0.0586166 -6.50262e-07
18.4938 -0.0586164 -6.75201e-07
18.5542 -0.0586163 -6.36565e-07
18.615 -0.0586161 -6.62236e-07
18.6762 -0.058616 -6.23039e-07
18.7379 -0.0586158 -6.49481e-07
18.8 -0.0586156 -6.09672e-07
18.8625 -0.0586155 -6.36931e-07
18.9255 -0.0586153 -5.96452e-07
18.9891 -0.0586152 -6.24579e-07
19.0531 -0.058615 -5.83365e-07
19.1177 -0.0586148 -6.12418e-07
19.1828 -0.0586147 -5.70397e-07
19.2484 -0.0586145 -6.00443e-07
19.3147 -0.0586143 -5.5753e-07
19.3816 -0.0586142 -5.88643e-07
19.4491 -0.058614 -5.44742e-07
19.5173 -0.0586138 -5.77009e-07
19.5862 -0.0586137 -5.32004e-07
19.6558 -0.0586135 -5.65524e-07
19.7262 -0.0586133 -5.19277e-07
19.7974 -0.0586131 -5.5416e-07
19.8694 -0.0586129 -5.065e-07
19.9423 -0.0586127 -5.42871e-07
20.0162 -0.0586125 -4.93579e-07
20.091 -0.0586122 -5.31573e-07
20.1669 -0.0586119 -4.80366e-07
20.244 -0.0586116 -5.20137e-07
20.3222 -0.0586113 -4.66675e-07
20.4016 -0.0586109 -5.08494e-07
20.4825 -0.0586105 -4.52566e-07
20.5648 -0.05861 -4.97182e-07
20.6487 -0.0586094 -4.38973e-07
20.7344 -0.0586088 -4.87614e-07
20.8219 -0.0586081 -4.27143e-07
20.9115 -0.0586075 -4.80751e-07
21.0034 -0.0586068 -4.17051e-07
21.0979 -0.0586061 -4.76123e-07
21.1952 -0.0586054 -4.07385e-07
21.2959 -0.0586047 -4.72807e-07
21.4004 -0.0586041 -3.96687e-07
21.5093 -0.0586034 -4.70567e-07
21.6237 -0.0586026 -3.83548e-07
21.7448 -0.0586018 -4.70258e-07
21.8747 -0.058601 -3.65235e-07
22.0165 -0.0585999 -4.7513e-07
22.1768 -0.0585985 -3.31281e-07
22.3723 -0.0585964 -5.08541e-07


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.5Nc1Classic/SigmaROneLoop.txt <==
-22.3723 -0.0624994 -1.43537e-19
-22.1768 -0.0624994 -1.43537e-19
-22.0165 -0.0624994 -1.43537e-19
-21.8747 -0.0624994 -1.43537e-19
-21.7448 -0.0624994 -1.43537e-19
-21.6237 -0.0624994 -1.43537e-19
-21.5093 -0.0624994 -1.43537e-19
-21.4004 -0.0624994 -1.43537e-19
-21.2959 -0.0624994 -1.43537e-19
-21.1952 -0.0624994 -1.43537e-19
-21.0979 -0.0624994 -1.43537e-19
-21.0034 -0.0624994 -1.43537e-19
-20.9115 -0.0624994 -1.43537e-19
-20.8219 -0.0624994 -1.43537e-19
-20.7344 -0.0624994 -1.43537e-19
-20.6487 -0.0624994 -1.43537e-19
-20.5648 -0.0624994 -1.43537e-19
-20.4825 -0.0624994 -1.43537e-19
-20.4016 -0.0624994 -1.43537e-19
-20.3222 -0.0624994 -1.43537e-19
-20.244 -0.0624994 -1.43537e-19
-20.1669 -0.0624994 -1.43537e-19
-20.091 -0.0624994 -1.43537e-19
-20.0162 -0.0624994 -1.43537e-19
-19.9423 -0.0624994 -1.43537e-19
-19.8694 -0.0624994 -1.43537e-19
-19.7974 -0.0624994 -1.43537e-19
-19.7262 -0.0624994 -1.43537e-19
-19.6558 -0.0624994 -1.43537e-19
-19.5862 -0.0624994 -1.43537e-19
-19.5173 -0.0624994 -1.43537e-19
-19.4491 -0.0624994 -1.43537e-19
-19.3816 -0.0624994 -1.43537e-19
-19.3147 -0.0624994 -1.43537e-19
-19.2484 -0.0624994 -1.43537e-19
-19.1828 -0.0624994 -1.43537e-19
-19.1177 -0.0624994 -1.43537e-19
-19.0531 -0.0624994 -1.43537e-19
-18.9891 -0.0624994 -1.43537e-19
-18.9255 -0.0624994 -1.43537e-19
-18.8625 -0.0624994 -1.43537e-19
-18.8 -0.0624994 -1.43537e-19
-18.7379 -0.0624994 -1.43537e-19
-18.6762 -0.0624994 -1.43537e-19
-18.615 -0.0624994 -1.43537e-19
-18.5542 -0.0624994 -1.43537e-19
-18.4938 -0.0624994 -1.43537e-19
-18.4338 -0.0624994 -1.43537e-19
-18.3742 -0.0624994 -1.43537e-19
-18.3149 -0.0624994 -1.43537e-19
-18.256 -0.0624994 -1.43537e-19
-18.1975 -0.0624994 -1.43537e-19
-18.1393 -0.0624994 -1.43537e-19
-18.0815 -0.0624994 -1.43537e-19
-18.0239 -0.0624994 -1.43537e-19
-17.9667 -0.0624994 -1.43537e-19
-17.9098 -0.0624994 -1.43537e-19
-17.8532 -0.0624994 -1.43537e-19
-17.7969 -0.0624994 -1.43537e-19
-17.7408 -0.0624994 -1.43537e-19
-17.6851 -0.0624994 -1.43537e-19
-17.6296 -0.0624994 -1.43537e-19
-17.5744 -0.0624994 -1.43537e-19
-17.5195 -0.0624994 -1.43537e-19
-17.4648 -0.0624994 -1.43537e-19
-17.4104 -0.0624994 -1.43537e-19
-17.3562 -0.0624994 -1.43537e-19
-17.3022 -0.0624994 -1.43537e-19
-17.2485 -0.0624994 -1.43537e-19
-17.195 -0.0624994 -1.43537e-19
-17.1418 -0.0624994 -1.43537e-19
-17.0887 -0.0624994 -1.43537e-19
-17.0359 -0.0624994 -1.43537e-19
-16.9833 -0.0624994 -1.43537e-19
-16.9309 -0.0624994 -1.43537e-19
-16.8787 -0.0624994 -1.43537e-19
-16.8268 -0.0624994 -1.43537e-19
-16.775 -0.0624994 -1.43537e-19
-16.7234 -0.0624994 -1.43537e-19
-16.672 -0.0624994 -1.43537e-19
-16.6208 -0.0624994 -1.43537e-19
-16.5697 -0.0624994 -1.43537e-19
-16.5189 -0.0624994 -1.43537e-19
-16.4682 -0.0624994 -1.43537e-19
-16.4177 -0.0624994 -1.43537e-19
-16.3674 -0.0624994 -1.43537e-19
-16.3172 -0.0624994 -1.43537e-19
-16.2672 -0.0624994 -1.43537e-19
-16.2174 -0.0624994 -1.43537e-19
-16.1677 -0.0624994 -1.43537e-19
-16.1182 -0.0624994 -1.43537e-19
-16.0689 -0.0624994 -1.43537e-19
-16.0197 -0.0624994 -1.43537e-19
-15.9706 -0.0624994 -1.43537e-19
-15.9217 -0.0624994 -1.43537e-19
-15.873 -0.0624994 -1.43537e-19
-15.8243 -0.0624994 -1.43537e-19
-15.7759 -0.0624994 -1.43537e-19
-15.7276 -0.0624994 -1.43537e-19
-15.6794 -0.0624994 -1.43537e-19
-15.6313 -0.0624994 -1.43537e-19
-15.5834 -0.0624994 -1.43537e-19
-15.5356 -0.0624994 -1.43537e-19
-15.488 -0.0624994 -1.43537e-19
-15.4404 -0.0624994 -1.43537e-19
-15.393 -0.0624994 -1.43537e-19
-15.3458 -0.0624994 -1.43537e-19
-15.2986 -0.0624994 -1.43537e-19
-15.2516 -0.0624994 -1.43537e-19
-15.2047 -0.0624994 -1.43537e-19
-15.1579 -0.0624994 -1.43537e-19
-15.1112 -0.0624994 -1.43537e-19
-15.0647 -0.0624994 -1.43537e-19
-15.0182 -0.0624994 -1.43537e-19
-14.9719 -0.0624994 -1.43537e-19
-14.9257 -0.0624994 -1.43537e-19
-14.8796 -0.0624994 -1.43537e-19
-14.8336 -0.0624994 -1.43537e-19
-14.7877 -0.0624994 -1.43537e-19
-14.7419 -0.0624994 -1.43537e-19
-14.6962 -0.0624994 -1.43537e-19
-14.6506 -0.0624994 -1.43537e-19
-14.6052 -0.0624994 -1.43537e-19
-14.5598 -0.0624994 -1.43537e-19
-14.5145 -0.0624994 -1.43537e-19
-14.4693 -0.0624994 -1.43537e-19
-14.4243 -0.0624994 -1.43537e-19
-14.3793 -0.0624994 -1.43537e-19
-14.3344 -0.0624994 -1.43537e-19
-14.2896 -0.0624994 -1.43537e-19
-14.2449 -0.0624994 -1.43537e-19
-14.2003 -0.0624994 -1.43537e-19
-14.1558 -0.0624994 -1.43537e-19
-14.1113 -0.0624994 -1.43537e-19
-14.067 -0.0624994 -1.43537e-19
-14.0227 -0.0624994 -1.43537e-19
-13.9786 -0.0624994 -1.43537e-19
-13.9345 -0.0624994 -1.43537e-19
-13.8905 -0.0624994 -1.43537e-19
-13.8466 -0.0624994 -1.43537e-19
-13.8028 -0.0624994 -1.43537e-19
-13.759 -0.0624994 -1.43537e-19
-13.7153 -0.0624994 -1.43537e-19
-13.6718 -0.0624994 -1.43537e-19
-13.6283 -0.0624994 -1.43537e-19
-13.5848 -0.0624994 -1.43537e-19
-13.5415 -0.0624994 -1.43537e-19
-13.4982 -0.0624994 -1.43537e-19
-13.455 -0.0624994 -1.43537e-19
-13.4119 -0.0624994 -1.43537e-19
-13.3689 -0.0624994 -1.43537e-19
-13.3259 -0.0624994 -1.43537e-19
-13.283 -0.0624994 -1.43537e-19
-13.2402 -0.0624994 -1.43537e-19
-13.1974 -0.0624994 -1.43537e-19
-13.1547 -0.0624994 -1.43537e-19
-13.1121 -0.0624994 -1.43537e-19
-13.0696 -0.0624994 -1.43537e-19
-13.0271 -0.0624994 -1.43537e-19
-12.9847 -0.0624994 -1.43537e-19
-12.9424 -0.0624994 -1.43537e-19
-12.9001 -0.0624994 -1.43537e-19
-12.8579 -0.0624994 -1.43537e-19
-12.8158 -0.0624994 -1.43537e-19
-12.7737 -0.0624994 -1.43537e-19
-12.7317 -0.0624994 -1.43537e-19
-12.6898 -0.0624994 -1.43537e-19
-12.6479 -0.0624994 -1.43537e-19
-12.6061 -0.0624994 -1.43537e-19
-12.5643 -0.0624994 -1.43537e-19
-12.5226 -0.0624994 -1.43537e-19
-12.481 -0.0624994 -1.43537e-19
-12.4394 -0.0624994 -1.43537e-19
-12.3979 -0.0624994 -1.43537e-19
-12.3565 -0.0624994 -1.43537e-19
-12.3151 -0.0624994 -1.43537e-19
-12.2738 -0.0624994 -1.43537e-19
-12.2325 -0.0624994 -1.43537e-19
-12.1913 -0.0624994 -1.43537e-19
-12.1501 -0.0624994 -1.43537e-19
-12.109 -0.0624994 -1.43537e-19
-12.068 -0.0624994 -1.43537e-19
-12.027 -0.0624994 -1.43537e-19
-11.986 -0.0624994 -1.43537e-19
-11.9452 -0.0624994 -1.43537e-19
-11.9043 -0.0624994 -1.43537e-19
-11.8636 -0.0624994 -1.43537e-19
-11.8228 -0.0624994 -1.43537e-19
-11.7822 -0.0624994 -1.43537e-19
-11.7415 -0.0624994 -1.43537e-19
-11.701 -0.0624994 -1.43537e-19
-11.6605 -0.0624994 -1.43537e-19
-11.62 -0.0624994 -1.43537e-19
-11.5796 -0.0624994 -1.43537e-19
-11.5392 -0.0624994 -1.43537e-19
-11.4989 -0.0624994 -1.43537e-19
-11.4587 -0.0624994 -1.43537e-19
-11.4184 -0.0624994 -1.43537e-19
-11.3783 -0.0624994 -1.43537e-19
-11.3381 -0.0624994 -1.43537e-19
-11.2981 -0.0624994 -1.43537e-19
-11.2581 -0.0624994 -1.43537e-19
-11.2181 -0.0624994 -1.43537e-19
-11.1781 -0.0624994 -1.43537e-19
-11.1383 -0.0624994 -1.43537e-19
-11.0984 -0.0624994 -1.43537e-19
-11.0586 -0.0624994 -1.43537e-19
-11.0189 -0.0624994 -1.43537e-19
-10.9792 -0.0624994 -1.43537e-19
-10.9395 -0.0624994 -1.43537e-19
-10.8999 -0.0624994 -1.43537e-19
-10.8603 -0.0624994 -1.43537e-19
-10.8208 -0.0624994 -1.43537e-19
-10.7813 -0.0624994 -1.43537e-19
-10.7418 -0.0624994 -1.43537e-19
-10.7024 -0.0624994 -1.43537e-19
-10.6631 -0.0624994 -1.43537e-19
-10.6238 -0.0624994 -1.43537e-19
-10.5845 -0.0624994 -1.43537e-19
-10.5452 -0.0624994 -1.43537e-19
-10.506 -0.0624994 -1.43537e-19
-10.4669 -0.0624994 -1.43537e-19
-10.4278 -0.0624994 -1.43537e-19
-10.3887 -0.0624994 -1.43537e-19
-10.3496 -0.0624994 -1.43537e-19
-10.3106 -0.0624994 -1.43537e-19
-10.2717 -0.0624994 -1.43537e-19
-10.2328 -0.0624994 -1.43537e-19
-10.1939 -0.0624994 -1.43537e-19
-10.155 -0.0624994 -1.43537e-19
-10.1162 -0.0624994 -1.43537e-19
-10.0774 -0.0624994 -1.43537e-19
-10.0387 -0.0624994 -1.43537e-19
-10 -0.0624994 -1.43537e-19
-9.96134 -0.0624994 -1.43537e-19
-9.92271 -0.0624994 -1.43537e-19
-9.88412 -0.0624994 -1.43537e-19
-9.84557 -0.0624994 -1.43537e-19
-9.80704 -0.0624994 -1.43537e-19
-9.76856 -0.0624994 -1.43537e-19
-9.73011 -0.0624994 -1.43537e-19
-9.69169 -0.0624994 -1.43537e-19
-9.65331 -0.0624994 -1.43537e-19
-9.61496 -0.0624994 -1.43537e-19
-9.57664 -0.0624994 -1.43537e-19
-9.53836 -0.0624994 -1.43537e-19
-9.50011 -0.0624994 -1.43537e-19
-9.46189 -0.0624994 -1.43537e-19
-9.42371 -0.0624994 -1.43537e-19
-9.38556 -0.0624994 -1.43537e-19
-9.34744 -0.0624994 -1.43537e-19
-9.30935 -0.0624994 -1.43537e-19
-9.2713 -0.0624994 -1.43537e-19
-9.23327 -0.0624994 -1.43537e-19
-9.19528 -0.0624994 -1.43537e-19
-9.15732 -0.0624994 -1.43537e-19
-9.11939 -0.0624994 -1.43537e-19
-9.08149 -0.0624994 -1.43537e-19
-9.04362 -0.0624994 -1.43537e-19
-9.00578 -0.0624994 -1.43537e-19
-8.96797 -0.0624994 -1.43537e-19
-8.93019 -0.0624994 -1.43537e-19
-8.89244 -0.0624994 -1.43537e-19
-8.85471 -0.0624994 -1.43537e-19
-8.81702 -0.0624994 -1.43537e-19
-8.77936 -0.0624994 -1.43537e-19
-8.74172 -0.0624994 -1.43537e-19
-8.70412 -0.0624994 -1.43537e-19
-8.66654 -0.0624994 -1.43537e-19
-8.62899 -0.0624994 -1.43537e-19
-8.59146 -0.0624994 -1.43537e-19
-8.55397 -0.0624994 -1.43537e-19
-8.5165 -0.0624994 -1.43537e-19
-8.47906 -0.0624994 -1.43537e-19
-8.44165 -0.0624994 -1.43537e-19
-8.40426 -0.0624994 -1.43537e-19
-8.3669 -0.0624994 -1.43537e-19
-8.32956 -0.0624994 -1.43537e-19
-8.29226 -0.0624994 -1.43537e-19
-8.25497 -0.0624994 -1.43537e-19
-8.21772 -0.0624994 -1.43537e-19
-8.18049 -0.0624994 -1.43537e-19
-8.14328 -0.0624994 -1.43537e-19
-8.1061 -0.0624994 -1.43537e-19
-8.06895 -0.0624994 -1.43537e-19
-8.03182 -0.0624994 -1.43537e-19
-7.99471 -0.0624994 -1.43537e-19
-7.95763 -0.0624994 -1.43537e-19
-7.92058 -0.0624994 -1.43537e-19
-7.88355 -0.0624994 -1.43537e-19
-7.84654 -0.0624994 -1.43537e-19
-7.80955 -0.0624994 -1.43537e-19
-7.77259 -0.0624994 -1.43537e-19
-7.73566 -0.0624994 -1.43537e-19
-7.69874 -0.0624994 -1.43537e-19
-7.66185 -0.0624994 -1.43537e-19
-7.62498 -0.0624994 -1.43537e-19
-7.58814 -0.0624994 -1.43537e-19
-7.55132 -0.0624994 -1.43537e-19
-7.51452 -0.0624994 -1.43537e-19
-7.47774 -0.0624994 -1.43537e-19
-7.44099 -0.0624994 -1.43537e-19
-7.40425 -0.0624994 -1.43537e-19
-7.36754 -0.0624994 -1.43537e-19
-7.33085 -0.0624994 -1.43537e-19
-7.29418 -0.0624994 -1.43537e-19
-7.25754 -0.0624994 -1.43537e-19
-7.22091 -0.0624994 -1.43537e-19
-7.18431 -0.0624994 -1.43537e-19
-7.14772 -0.0624994 -1.43537e-19
-7.11116 -0.0624994 -1.43537e-19
-7.07462 -0.0624994 -1.43537e-19
-7.0381 -0.0624994 -1.43537e-19
-7.00159 -0.0624994 -1.43537e-19
-6.96511 -0.0624994 -1.43537e-19
-6.92865 -0.0624994 -1.43537e-19
-6.89221 -0.0624994 -1.43537e-19
-6.85579 -0.0624994 -1.43537e-19
-6.81938 -0.0624994 -1.43537e-19
-6.783 -0.0624994 -1.43537e-19
-6.74664 -0.0624994 -1.43537e-19
-6.71029 -0.0624994 -1.43537e-19
-6.67397 -0.0624994 -1.43537e-19
-6.63766 -0.0624994 -1.43537e-19
-6.60137 -0.0624994 -1.43537e-19
-6.5651 -0.0624994 -1.43537e-19
-6.52885 -0.0624994 -1.43537e-19
-6.49262 -0.0624994 -1.43537e-19
-6.4564 -0.0624994 -1.43537e-19
-6.42021 -0.0624994 -1.43537e-19
-6.38403 -0.0624994 -1.43537e-19
-6.34786 -0.0624994 -1.43537e-19
-6.31172 -0.0624994 -1.43537e-19
-6.27559 -0.0624994 -1.43537e-19
-6.23949 -0.0624994 -1.43537e-19
-6.20339 -0.0624994 -1.43537e-19
-6.16732 -0.0624994 -1.43537e-19
-6.13126 -0.0624994 -1.43537e-19
-6.09522 -0.0624994 -1.43537e-19
-6.05919 -0.0624994 -1.43537e-19
-6.02319 -0.0624994 -1.43537e-19
-5.9872 -0.0624994 -1.43537e-19
-5.95122 -0.0624994 -1.43537e-19
-5.91526 -0.0624994 -1.43537e-19
-5.87932 -0.0624994 -1.43537e-19
-5.84339 -0.0624994 -1.43537e-19
-5.80748 -0.0624994 -1.43537e-19
-5.77158 -0.0624994 -1.43537e-19
-5.7357 -0.0624994 -1.43537e-19
-5.69984 -0.0624994 -1.43537e-19
-5.66399 -0.0624994 -1.43537e-19
-5.62815 -0.0624994 -1.43537e-19
-5.59233 -0.0624994 -1.43537e-19
-5.55653 -0.0624994 -1.43537e-19
-5.52074 -0.0624994 -1.43537e-19
-5.48497 -0.0624994 -1.43537e-19
-5.4492 -0.0624994 -1.43537e-19
-5.41346 -0.0624994 -1.43537e-19
-5.37773 -0.0624994 -1.43537e-19
-5.34201 -0.0624994 -1.43537e-19
-5.30631 -0.0624994 -1.43537e-19
-5.27062 -0.0624994 -1.43537e-19
-5.23494 -0.0624994 -1.43537e-19
-5.19928 -0.0624994 -1.43537e-19
-5.16363 -0.0624994 -1.43537e-19
-5.128 -0.0624994 -1.43537e-19
-5.09237 -0.0624994 -1.43537e-19
-5.05677 -0.0624994 -1.43537e-19
-5.02117 -0.0624994 -1.43537e-19
-4.98559 -0.0624994 -1.43537e-19
-4.95002 -0.0624994 -1.43537e-19
-4.91446 -0.0624994 -1.43537e-19
-4.87892 -0.0624994 -1.43537e-19
-4.84339 -0.0624994 -1.43537e-19
-4.80787 -0.0624994 -1.43537e-19
-4.77237 -0.0624994 -1.43537e-19
-4.73687 -0.0624994 -1.43537e-19
-4.70139 -0.0624994 -1.43537e-19
-4.66592 -0.0624994 -1.43537e-19
-4.63046 -0.0624994 -1.43537e-19
-4.59502 -0.0624994 -1.43537e-19
-4.55958 -0.0624994 -1.43537e-19
-4.52416 -0.0624994 -1.43537e-19
-4.48875 -0.0624994 -1.43537e-19
-4.45335 -0.0624994 -1.43537e-19
-4.41797 -0.0624994 -1.43537e-19
-4.38259 -0.0624994 -1.43537e-19
-4.34722 -0.0624994 -1.43537e-19
-4.31187 -0.0624994 -1.43537e-19
-4.27653 -0.0624994 -1.43537e-19
-4.24119 -0.0624994 -1.43537e-19
-4.20587 -0.0624994 -1.43537e-19
-4.17056 -0.0624994 -1.43537e-19
-4.13526 -0.0624994 -1.43537e-19
-4.09997 -0.0624994 -1.43537e-19
-4.06469 -0.0624994 -1.43537e-19
-4.02942 -0.0624994 -1.43537e-19
-3.99416 -0.0624994 -1.43537e-19
-3.95891 -0.0624994 -1.43537e-19
-3.92367 -0.0624994 -1.43537e-19
-3.88844 -0.0624994 -1.43537e-19
-3.85322 -0.0624994 -1.43537e-19
-3.81801 -0.0624994 -1.43537e-19
-3.7828 -0.0624994 -1.43537e-19
-3.74761 -0.0624994 -1.43537e-19
-3.71243 -0.0624994 -1.43537e-19
-3.67726 -0.0624994 -1.43537e-19
-3.64209 -0.0624994 -1.43537e-19
-3.60694 -0.0624994 -1.43537e-19
-3.57179 -0.0624994 -1.43537e-19
-3.53665 -0.0624994 -1.43537e-19
-3.50152 -0.0624994 -1.43537e-19
-3.4664 -0.0624994 -1.43537e-19
-3.43129 -0.0624994 -1.43537e-19
-3.39619 -0.0624994 -1.43537e-19
-3.36109 -0.0624994 -1.43537e-19
-3.32601 -0.0624994 -1.43537e-19
-3.29093 -0.0624994 -1.43537e-19
-3.25586 -0.0624994 -1.43537e-19
-3.2208 -0.0624994 -1.43537e-19
-3.18574 -0.0624994 -1.43537e-19
-3.1507 -0.0624994 -1.43537e-19
-3.11566 -0.0624994 -1.43537e-19
-3.08063 -0.0624994 -1.43537e-19
-3.0456 -0.0624994 -1.43537e-19
-3.01059 -0.0624994 -1.43537e-19
-2.97558 -0.0624994 -1.43537e-19
-2.94058 -0.0624994 -1.43537e-19
-2.90558 -0.0624994 -1.43537e-19
-2.87059 -0.0624994 -1.43537e-19
-2.83561 -0.0624994 -1.43537e-19
-2.80064 -0.0624994 -1.43537e-19
-2.76567 -0.0624994 -1.43537e-19
-2.73071 -0.0624994 -1.43537e-19
-2.69576 -0.0624994 -1.43537e-19
-2.66081 -0.0624994 -1.43537e-19
-2.62587 -0.0624994 -1.43537e-19
-2.59094 -0.0624994 -1.43537e-19
-2.55601 -0.0624994 -1.43537e-19
-2.52109 -0.0624994 -1.43537e-19
-2.48617 -0.0624994 -1.43537e-19
-2.45126 -0.0624994 -1.43537e-19
-2.41636 -0.0624994 -1.43537e-19
-2.38146 -0.0624994 -1.43537e-19
-2.34657 -0.0624994 -1.43537e-19
-2.31168 -0.0624994 -1.43537e-19
-2.2768 -0.0624994 -1.43537e-19
-2.24192 -0.0624994 -1.43537e-19
-2.20705 -0.0624994 -1.43537e-19
-2.17219 -0.0624994 -1.43537e-19
-2.13733 -0.0624994 -1.43537e-19
-2.10247 -0.0624994 -1.43537e-19
-2.06762 -0.0624994 -1.43537e-19
-2.03278 -0.0624994 -1.43537e-19
-1.99794 -0.0624994 -1.43537e-19
-1.9631 -0.0624994 -1.43537e-19
-1.92827 -0.0624994 -1.43537e-19
-1.89345 -0.0624994 -1.43537e-19
-1.85862 -0.0624994 -1.43537e-19
-1.82381 -0.0624994 -1.43537e-19
-1.78899 -0.0624994 -1.43537e-19
-1.75419 -0.0624994 -1.43537e-19
-1.71938 -0.0624994 -1.43537e-19
-1.68458 -0.0624994 -1.43537e-19
-1.64979 -0.0624994 -1.43537e-19
-1.61499 -0.0624994 -1.43537e-19
-1.58021 -0.0624994 -1.43537e-19
-1.54542 -0.0624994 -1.43537e-19
-1.51064 -0.0624994 -1.43537e-19
-1.47586 -0.0624994 -1.43537e-19
-1.44109 -0.0624994 -1.43537e-19
-1.40632 -0.0624994 -1.43537e-19
-1.37155 -0.0624994 -1.43537e-19
-1.33679 -0.0624994 -1.43537e-19
-1.30203 -0.0624994 -1.43537e-19
-1.26727 -0.0624994 -1.43537e-19
-1.23251 -0.0624994 -1.43537e-19
-1.19776 -0.0624994 -1.43537e-19
-1.16301 -0.0624994 -1.43537e-19
-1.12827 -0.0624994 -1.43537e-19
-1.09352 -0.0624994 -1.43537e-19
-1.05878 -0.0624994 -1.43537e-19
-1.02405 -0.0624994 -1.43537e-19
-0.989309 -0.0624994 -1.43537e-19
-0.954576 -0.0624994 -1.43537e-19
-0.919844 -0.0624994 -1.43537e-19
-0.885115 -0.0624994 -1.43537e-19
-0.850388 -0.0624994 -1.43537e-19
-0.815663 -0.0624994 -1.43537e-19
-0.78094 -0.0624994 -1.43537e-19
-0.746219 -0.0624994 -1.43537e-19
-0.711499 -0.0624994 -1.43537e-19
-0.676781 -0.0624994 -1.43537e-19
-0.642065 -0.0624994 -1.43537e-19
-0.60735 -0.0624994 -1.43537e-19
-0.572637 -0.0624994 -1.43537e-19
-0.537925 -0.0624994 -1.43537e-19
-0.503214 -0.0624994 -1.43537e-19
-0.468504 -0.0624994 -1.43537e-19
-0.433796 -0.0624994 -1.43537e-19
-0.399089 -0.0624994 -1.43537e-19
-0.364382 -0.0624994 -1.43537e-19
-0.329676 -0.0624994 -1.43537e-19
-0.294972 -0.0624994 -1.43537e-19
-0.260267 -0.0624994 -1.43537e-19
-0.225564 -0.0624994 -1.43537e-19
-0.190861 -0.0624994 -1.43537e-19
-0.156158 -0.0624994 -1.43537e-19
-0.121456 -0.0624994 -1.43537e-19
-0.0867541 -0.0624994 -1.43537e-19
-0.0520524 -0.0624994 -1.43537e-19
-0.0173508 -0.0624994 -1.43537e-19
0.0173508 -0.0624994 -1.43537e-19
0.0520524 -0.0624994 -1.43537e-19
0.0867541 -0.0624994 -1.43537e-19
0.121456 -0.0624994 -1.43537e-19
0.156158 -0.0624994 -1.43537e-19
0.190861 -0.0624994 -1.43537e-19
0.225564 -0.0624994 -1.43537e-19
0.260267 -0.0624994 -1.43537e-19
0.294972 -0.0624994 -1.43537e-19
0.329676 -0.0624994 -1.43537e-19
0.364382 -0.0624994 -1.43537e-19
0.399089 -0.0624994 -1.43537e-19
0.433796 -0.0624994 -1.43537e-19
0.468504 -0.0624994 -1.43537e-19
0.503214 -0.0624994 -1.43537e-19
0.537925 -0.0624994 -1.43537e-19
0.572637 -0.0624994 -1.43537e-19
0.60735 -0.0624994 -1.43537e-19
0.642065 -0.0624994 -1.43537e-19
0.676781 -0.0624994 -1.43537e-19
0.711499 -0.0624994 -1.43537e-19
0.746219 -0.0624994 -1.43537e-19
0.78094 -0.0624994 -1.43537e-19
0.815663 -0.0624994 -1.43537e-19
0.850388 -0.0624994 -1.43537e-19
0.885115 -0.0624994 -1.43537e-19
0.919844 -0.0624994 -1.43537e-19
0.954576 -0.0624994 -1.43537e-19
0.989309 -0.0624994 -1.43537e-19
1.02405 -0.0624994 -1.43537e-19
1.05878 -0.0624994 -1.43537e-19
1.09352 -0.0624994 -1.43537e-19
1.12827 -0.0624994 -1.43537e-19
1.16301 -0.0624994 -1.43537e-19
1.19776 -0.0624994 -1.43537e-19
1.23251 -0.0624994 -1.43537e-19
1.26727 -0.0624994 -1.43537e-19
1.30203 -0.0624994 -1.43537e-19
1.33679 -0.0624994 -1.43537e-19
1.37155 -0.0624994 -1.43537e-19
1.40632 -0.0624994 -1.43537e-19
1.44109 -0.0624994 -1.43537e-19
1.47586 -0.0624994 -1.43537e-19
1.51064 -0.0624994 -1.43537e-19
1.54542 -0.0624994 -1.43537e-19
1.58021 -0.0624994 -1.43537e-19
1.61499 -0.0624994 -1.43537e-19
1.64979 -0.0624994 -1.43537e-19
1.68458 -0.0624994 -1.43537e-19
1.71938 -0.0624994 -1.43537e-19
1.75419 -0.0624994 -1.43537e-19
1.78899 -0.0624994 -1.43537e-19
1.82381 -0.0624994 -1.43537e-19
1.85862 -0.0624994 -1.43537e-19
1.89345 -0.0624994 -1.43537e-19
1.92827 -0.0624994 -1.43537e-19
1.9631 -0.0624994 -1.43537e-19
1.99794 -0.0624994 -1.43537e-19
2.03278 -0.0624994 -1.43537e-19
2.06762 -0.0624994 -1.43537e-19
2.10247 -0.0624994 -1.43537e-19
2.13733 -0.0624994 -1.43537e-19
2.17219 -0.0624994 -1.43537e-19
2.20705 -0.0624994 -1.43537e-19
2.24192 -0.0624994 -1.43537e-19
2.2768 -0.0624994 -1.43537e-19
2.31168 -0.0624994 -1.43537e-19
2.34657 -0.0624994 -1.43537e-19
2.38146 -0.0624994 -1.43537e-19
2.41636 -0.0624994 -1.43537e-19
2.45126 -0.0624994 -1.43537e-19
2.48617 -0.0624994 -1.43537e-19
2.52109 -0.0624994 -1.43537e-19
2.55601 -0.0624994 -1.43537e-19
2.59094 -0.0624994 -1.43537e-19
2.62587 -0.0624994 -1.43537e-19
2.66081 -0.0624994 -1.43537e-19
2.69576 -0.0624994 -1.43537e-19
2.73071 -0.0624994 -1.43537e-19
2.76567 -0.0624994 -1.43537e-19
2.80064 -0.0624994 -1.43537e-19
2.83561 -0.0624994 -1.43537e-19
2.87059 -0.0624994 -1.43537e-19
2.90558 -0.0624994 -1.43537e-19
2.94058 -0.0624994 -1.43537e-19
2.97558 -0.0624994 -1.43537e-19
3.01059 -0.0624994 -1.43537e-19
3.0456 -0.0624994 -1.43537e-19
3.08063 -0.0624994 -1.43537e-19
3.11566 -0.0624994 -1.43537e-19
3.1507 -0.0624994 -1.43537e-19
3.18574 -0.0624994 -1.43537e-19
3.2208 -0.0624994 -1.43537e-19
3.25586 -0.0624994 -1.43537e-19
3.29093 -0.0624994 -1.43537e-19
3.32601 -0.0624994 -1.43537e-19
3.36109 -0.0624994 -1.43537e-19
3.39619 -0.0624994 -1.43537e-19
3.43129 -0.0624994 -1.43537e-19
3.4664 -0.0624994 -1.43537e-19
3.50152 -0.0624994 -1.43537e-19
3.53665 -0.0624994 -1.43537e-19
3.57179 -0.0624994 -1.43537e-19
3.60694 -0.0624994 -1.43537e-19
3.64209 -0.0624994 -1.43537e-19
3.67726 -0.0624994 -1.43537e-19
3.71243 -0.0624994 -1.43537e-19
3.74761 -0.0624994 -1.43537e-19
3.7828 -0.0624994 -1.43537e-19
3.81801 -0.0624994 -1.43537e-19
3.85322 -0.0624994 -1.43537e-19
3.88844 -0.0624994 -1.43537e-19
3.92367 -0.0624994 -1.43537e-19
3.95891 -0.0624994 -1.43537e-19
3.99416 -0.0624994 -1.43537e-19
4.02942 -0.0624994 -1.43537e-19
4.06469 -0.0624994 -1.43537e-19
4.09997 -0.0624994 -1.43537e-19
4.13526 -0.0624994 -1.43537e-19
4.17056 -0.0624994 -1.43537e-19
4.20587 -0.0624994 -1.43537e-19
4.24119 -0.0624994 -1.43537e-19
4.27653 -0.0624994 -1.43537e-19
4.31187 -0.0624994 -1.43537e-19
4.34722 -0.0624994 -1.43537e-19
4.38259 -0.0624994 -1.43537e-19
4.41797 -0.0624994 -1.43537e-19
4.45335 -0.0624994 -1.43537e-19
4.48875 -0.0624994 -1.43537e-19
4.52416 -0.0624994 -1.43537e-19
4.55958 -0.0624994 -1.43537e-19
4.59502 -0.0624994 -1.43537e-19
4.63046 -0.0624994 -1.43537e-19
4.66592 -0.0624994 -1.43537e-19
4.70139 -0.0624994 -1.43537e-19
4.73687 -0.0624994 -1.43537e-19
4.77237 -0.0624994 -1.43537e-19
4.80787 -0.0624994 -1.43537e-19
4.84339 -0.0624994 -1.43537e-19
4.87892 -0.0624994 -1.43537e-19
4.91446 -0.0624994 -1.43537e-19
4.95002 -0.0624994 -1.43537e-19
4.98559 -0.0624994 -1.43537e-19
5.02117 -0.0624994 -1.43537e-19
5.05677 -0.0624994 -1.43537e-19
5.09237 -0.0624994 -1.43537e-19
5.128 -0.0624994 -1.43537e-19
5.16363 -0.0624994 -1.43537e-19
5.19928 -0.0624994 -1.43537e-19
5.23494 -0.0624994 -1.43537e-19
5.27062 -0.0624994 -1.43537e-19
5.30631 -0.0624994 -1.43537e-19
5.34201 -0.0624994 -1.43537e-19
5.37773 -0.0624994 -1.43537e-19
5.41346 -0.0624994 -1.43537e-19
5.4492 -0.0624994 -1.43537e-19
5.48497 -0.0624994 -1.43537e-19
5.52074 -0.0624994 -1.43537e-19
5.55653 -0.0624994 -1.43537e-19
5.59233 -0.0624994 -1.43537e-19
5.62815 -0.0624994 -1.43537e-19
5.66399 -0.0624994 -1.43537e-19
5.69984 -0.0624994 -1.43537e-19
5.7357 -0.0624994 -1.43537e-19
5.77158 -0.0624994 -1.43537e-19
5.80748 -0.0624994 -1.43537e-19
5.84339 -0.0624994 -1.43537e-19
5.87932 -0.0624994 -1.43537e-19
5.91526 -0.0624994 -1.43537e-19
5.95122 -0.0624994 -1.43537e-19
5.9872 -0.0624994 -1.43537e-19
6.02319 -0.0624994 -1.43537e-19
6.05919 -0.0624994 -1.43537e-19
6.09522 -0.0624994 -1.43537e-19
6.13126 -0.0624994 -1.43537e-19
6.16732 -0.0624994 -1.43537e-19
6.20339 -0.0624994 -1.43537e-19
6.23949 -0.0624994 -1.43537e-19
6.27559 -0.0624994 -1.43537e-19
6.31172 -0.0624994 -1.43537e-19
6.34786 -0.0624994 -1.43537e-19
6.38403 -0.0624994 -1.43537e-19
6.42021 -0.0624994 -1.43537e-19
6.4564 -0.0624994 -1.43537e-19
6.49262 -0.0624994 -1.43537e-19
6.52885 -0.0624994 -1.43537e-19
6.5651 -0.0624994 -1.43537e-19
6.60137 -0.0624994 -1.43537e-19
6.63766 -0.0624994 -1.43537e-19
6.67397 -0.0624994 -1.43537e-19
6.71029 -0.0624994 -1.43537e-19
6.74664 -0.0624994 -1.43537e-19
6.783 -0.0624994 -1.43537e-19
6.81938 -0.0624994 -1.43537e-19
6.85579 -0.0624994 -1.43537e-19
6.89221 -0.0624994 -1.43537e-19
6.92865 -0.0624994 -1.43537e-19
6.96511 -0.0624994 -1.43537e-19
7.00159 -0.0624994 -1.43537e-19
7.0381 -0.0624994 -1.43537e-19
7.07462 -0.0624994 -1.43537e-19
7.11116 -0.0624994 -1.43537e-19
7.14772 -0.0624994 -1.43537e-19
7.18431 -0.0624994 -1.43537e-19
7.22091 -0.0624994 -1.43537e-19
7.25754 -0.0624994 -1.43537e-19
7.29418 -0.0624994 -1.43537e-19
7.33085 -0.0624994 -1.43537e-19
7.36754 -0.0624994 -1.43537e-19
7.40425 -0.0624994 -1.43537e-19
7.44099 -0.0624994 -1.43537e-19
7.47774 -0.0624994 -1.43537e-19
7.51452 -0.0624994 -1.43537e-19
7.55132 -0.0624994 -1.43537e-19
7.58814 -0.0624994 -1.43537e-19
7.62498 -0.0624994 -1.43537e-19
7.66185 -0.0624994 -1.43537e-19
7.69874 -0.0624994 -1.43537e-19
7.73566 -0.0624994 -1.43537e-19
7.77259 -0.0624994 -1.43537e-19
7.80955 -0.0624994 -1.43537e-19
7.84654 -0.0624994 -1.43537e-19
7.88355 -0.0624994 -1.43537e-19
7.92058 -0.0624994 -1.43537e-19
7.95763 -0.0624994 -1.43537e-19
7.99471 -0.0624994 -1.43537e-19
8.03182 -0.0624994 -1.43537e-19
8.06895 -0.0624994 -1.43537e-19
8.1061 -0.0624994 -1.43537e-19
8.14328 -0.0624994 -1.43537e-19
8.18049 -0.0624994 -1.43537e-19
8.21772 -0.0624994 -1.43537e-19
8.25497 -0.0624994 -1.43537e-19
8.29226 -0.0624994 -1.43537e-19
8.32956 -0.0624994 -1.43537e-19
8.3669 -0.0624994 -1.43537e-19
8.40426 -0.0624994 -1.43537e-19
8.44165 -0.0624994 -1.43537e-19
8.47906 -0.0624994 -1.43537e-19
8.5165 -0.0624994 -1.43537e-19
8.55397 -0.0624994 -1.43537e-19
8.59146 -0.0624994 -1.43537e-19
8.62899 -0.0624994 -1.43537e-19
8.66654 -0.0624994 -1.43537e-19
8.70412 -0.0624994 -1.43537e-19
8.74172 -0.0624994 -1.43537e-19
8.77936 -0.0624994 -1.43537e-19
8.81702 -0.0624994 -1.43537e-19
8.85471 -0.0624994 -1.43537e-19
8.89244 -0.0624994 -1.43537e-19
8.93019 -0.0624994 -1.43537e-19
8.96797 -0.0624994 -1.43537e-19
9.00578 -0.0624994 -1.43537e-19
9.04362 -0.0624994 -1.43537e-19
9.08149 -0.0624994 -1.43537e-19
9.11939 -0.0624994 -1.43537e-19
9.15732 -0.0624994 -1.43537e-19
9.19528 -0.0624994 -1.43537e-19
9.23327 -0.0624994 -1.43537e-19
9.2713 -0.0624994 -1.43537e-19
9.30935 -0.0624994 -1.43537e-19
9.34744 -0.0624994 -1.43537e-19
9.38556 -0.0624994 -1.43537e-19
9.42371 -0.0624994 -1.43537e-19
9.46189 -0.0624994 -1.43537e-19
9.50011 -0.0624994 -1.43537e-19
9.53836 -0.0624994 -1.43537e-19
9.57664 -0.0624994 -1.43537e-19
9.61496 -0.0624994 -1.43537e-19
9.65331 -0.0624994 -1.43537e-19
9.69169 -0.0624994 -1.43537e-19
9.73011 -0.0624994 -1.43537e-19
9.76856 -0.0624994 -1.43537e-19
9.80704 -0.0624994 -1.43537e-19
9.84557 -0.0624994 -1.43537e-19
9.88412 -0.0624994 -1.43537e-19
9.92271 -0.0624994 -1.43537e-19
9.96134 -0.0624994 -1.43537e-19
10 -0.0624994 -1.43537e-19
10.0387 -0.0624994 -1.43537e-19
10.0774 -0.0624994 -1.43537e-19
10.1162 -0.0624994 -1.43537e-19
10.155 -0.0624994 -1.43537e-19
10.1939 -0.0624994 -1.43537e-19
10.2328 -0.0624994 -1.43537e-19
10.2717 -0.0624994 -1.43537e-19
10.3106 -0.0624994 -1.43537e-19
10.3496 -0.0624994 -1.43537e-19
10.3887 -0.0624994 -1.43537e-19
10.4278 -0.0624994 -1.43537e-19
10.4669 -0.0624994 -1.43537e-19
10.506 -0.0624994 -1.43537e-19
10.5452 -0.0624994 -1.43537e-19
10.5845 -0.0624994 -1.43537e-19
10.6238 -0.0624994 -1.43537e-19
10.6631 -0.0624994 -1.43537e-19
10.7024 -0.0624994 -1.43537e-19
10.7418 -0.0624994 -1.43537e-19
10.7813 -0.0624994 -1.43537e-19
10.8208 -0.0624994 -1.43537e-19
10.8603 -0.0624994 -1.43537e-19
10.8999 -0.0624994 -1.43537e-19
10.9395 -0.0624994 -1.43537e-19
10.9792 -0.0624994 -1.43537e-19
11.0189 -0.0624994 -1.43537e-19
11.0586 -0.0624994 -1.43537e-19
11.0984 -0.0624994 -1.43537e-19
11.1383 -0.0624994 -1.43537e-19
11.1781 -0.0624994 -1.43537e-19
11.2181 -0.0624994 -1.43537e-19
11.2581 -0.0624994 -1.43537e-19
11.2981 -0.0624994 -1.43537e-19
11.3381 -0.0624994 -1.43537e-19
11.3783 -0.0624994 -1.43537e-19
11.4184 -0.0624994 -1.43537e-19
11.4587 -0.0624994 -1.43537e-19
11.4989 -0.0624994 -1.43537e-19
11.5392 -0.0624994 -1.43537e-19
11.5796 -0.0624994 -1.43537e-19
11.62 -0.0624994 -1.43537e-19
11.6605 -0.0624994 -1.43537e-19
11.701 -0.0624994 -1.43537e-19
11.7415 -0.0624994 -1.43537e-19
11.7822 -0.0624994 -1.43537e-19
11.8228 -0.0624994 -1.43537e-19
11.8636 -0.0624994 -1.43537e-19
11.9043 -0.0624994 -1.43537e-19
11.9452 -0.0624994 -1.43537e-19
11.986 -0.0624994 -1.43537e-19
12.027 -0.0624994 -1.43537e-19
12.068 -0.0624994 -1.43537e-19
12.109 -0.0624994 -1.43537e-19
12.1501 -0.0624994 -1.43537e-19
12.1913 -0.0624994 -1.43537e-19
12.2325 -0.0624994 -1.43537e-19
12.2738 -0.0624994 -1.43537e-19
12.3151 -0.0624994 -1.43537e-19
12.3565 -0.0624994 -1.43537e-19
12.3979 -0.0624994 -1.43537e-19
12.4394 -0.0624994 -1.43537e-19
12.481 -0.0624994 -1.43537e-19
12.5226 -0.0624994 -1.43537e-19
12.5643 -0.0624994 -1.43537e-19
12.6061 -0.0624994 -1.43537e-19
12.6479 -0.0624994 -1.43537e-19
12.6898 -0.0624994 -1.43537e-19
12.7317 -0.0624994 -1.43537e-19
12.7737 -0.0624994 -1.43537e-19
12.8158 -0.0624994 -1.43537e-19
12.8579 -0.0624994 -1.43537e-19
12.9001 -0.0624994 -1.43537e-19
12.9424 -0.0624994 -1.43537e-19
12.9847 -0.0624994 -1.43537e-19
13.0271 -0.0624994 -1.43537e-19
13.0696 -0.0624994 -1.43537e-19
13.1121 -0.0624994 -1.43537e-19
13.1547 -0.0624994 -1.43537e-19
13.1974 -0.0624994 -1.43537e-19
13.2402 -0.0624994 -1.43537e-19
13.283 -0.0624994 -1.43537e-19
13.3259 -0.0624994 -1.43537e-19
13.3689 -0.0624994 -1.43537e-19
13.4119 -0.0624994 -1.43537e-19
13.455 -0.0624994 -1.43537e-19
13.4982 -0.0624994 -1.43537e-19
13.5415 -0.0624994 -1.43537e-19
13.5848 -0.0624994 -1.43537e-19
13.6283 -0.0624994 -1.43537e-19
13.6718 -0.0624994 -1.43537e-19
13.7153 -0.0624994 -1.43537e-19
13.759 -0.0624994 -1.43537e-19
13.8028 -0.0624994 -1.43537e-19
13.8466 -0.0624994 -1.43537e-19
13.8905 -0.0624994 -1.43537e-19
13.9345 -0.0624994 -1.43537e-19
13.9786 -0.0624994 -1.43537e-19
14.0227 -0.0624994 -1.43537e-19
14.067 -0.0624994 -1.43537e-19
14.1113 -0.0624994 -1.43537e-19
14.1558 -0.0624994 -1.43537e-19
14.2003 -0.0624994 -1.43537e-19
14.2449 -0.0624994 -1.43537e-19
14.2896 -0.0624994 -1.43537e-19
14.3344 -0.0624994 -1.43537e-19
14.3793 -0.0624994 -1.43537e-19
14.4243 -0.0624994 -1.43537e-19
14.4693 -0.0624994 -1.43537e-19
14.5145 -0.0624994 -1.43537e-19
14.5598 -0.0624994 -1.43537e-19
14.6052 -0.0624994 -1.43537e-19
14.6506 -0.0624994 -1.43537e-19
14.6962 -0.0624994 -1.43537e-19
14.7419 -0.0624994 -1.43537e-19
14.7877 -0.0624994 -1.43537e-19
14.8336 -0.0624994 -1.43537e-19
14.8796 -0.0624994 -1.43537e-19
14.9257 -0.0624994 -1.43537e-19
14.9719 -0.0624994 -1.43537e-19
15.0182 -0.0624994 -1.43537e-19
15.0647 -0.0624994 -1.43537e-19
15.1112 -0.0624994 -1.43537e-19
15.1579 -0.0624994 -1.43537e-19
15.2047 -0.0624994 -1.43537e-19
15.2516 -0.0624994 -1.43537e-19
15.2986 -0.0624994 -1.43537e-19
15.3458 -0.0624994 -1.43537e-19
15.393 -0.0624994 -1.43537e-19
15.4404 -0.0624994 -1.43537e-19
15.488 -0.0624994 -1.43537e-19
15.5356 -0.0624994 -1.43537e-19
15.5834 -0.0624994 -1.43537e-19
15.6313 -0.0624994 -1.43537e-19
15.6794 -0.0624994 -1.43537e-19
15.7276 -0.0624994 -1.43537e-19
15.7759 -0.0624994 -1.43537e-19
15.8243 -0.0624994 -1.43537e-19
15.873 -0.0624994 -1.43537e-19
15.9217 -0.0624994 -1.43537e-19
15.9706 -0.0624994 -1.43537e-19
16.0197 -0.0624994 -1.43537e-19
16.0689 -0.0624994 -1.43537e-19
16.1182 -0.0624994 -1.43537e-19
16.1677 -0.0624994 -1.43537e-19
16.2174 -0.0624994 -1.43537e-19
16.2672 -0.0624994 -1.43537e-19
16.3172 -0.0624994 -1.43537e-19
16.3674 -0.0624994 -1.43537e-19
16.4177 -0.0624994 -1.43537e-19
16.4682 -0.0624994 -1.43537e-19
16.5189 -0.0624994 -1.43537e-19
16.5697 -0.0624994 -1.43537e-19
16.6208 -0.0624994 -1.43537e-19
16.672 -0.0624994 -1.43537e-19
16.7234 -0.0624994 -1.43537e-19
16.775 -0.0624994 -1.43537e-19
16.8268 -0.0624994 -1.43537e-19
16.8787 -0.0624994 -1.43537e-19
16.9309 -0.0624994 -1.43537e-19
16.9833 -0.0624994 -1.43537e-19
17.0359 -0.0624994 -1.43537e-19
17.0887 -0.0624994 -1.43537e-19
17.1418 -0.0624994 -1.43537e-19
17.195 -0.0624994 -1.43537e-19
17.2485 -0.0624994 -1.43537e-19
17.3022 -0.0624994 -1.43537e-19
17.3562 -0.0624994 -1.43537e-19
17.4104 -0.0624994 -1.43537e-19
17.4648 -0.0624994 -1.43537e-19
17.5195 -0.0624994 -1.43537e-19
17.5744 -0.0624994 -1.43537e-19
17.6296 -0.0624994 -1.43537e-19
17.6851 -0.0624994 -1.43537e-19
17.7408 -0.0624994 -1.43537e-19
17.7969 -0.0624994 -1.43537e-19
17.8532 -0.0624994 -1.43537e-19
17.9098 -0.0624994 -1.43537e-19
17.9667 -0.0624994 -1.43537e-19
18.0239 -0.0624994 -1.43537e-19
18.0815 -0.0624994 -1.43537e-19
18.1393 -0.0624994 -1.43537e-19
18.1975 -0.0624994 -1.43537e-19
18.256 -0.0624994 -1.43537e-19
18.3149 -0.0624994 -1.43537e-19
18.3742 -0.0624994 -1.43537e-19
18.4338 -0.0624994 -1.43537e-19
18.4938 -0.0624994 -1.43537e-19
18.5542 -0.0624994 -1.43537e-19
18.615 -0.0624994 -1.43537e-19
18.6762 -0.0624994 -1.43537e-19
18.7379 -0.0624994 -1.43537e-19
18.8 -0.0624994 -1.43537e-19
18.8625 -0.0624994 -1.43537e-19
18.9255 -0.0624994 -1.43537e-19
18.9891 -0.0624994 -1.43537e-19
19.0531 -0.0624994 -1.43537e-19
19.1177 -0.0624994 -1.43537e-19
19.1828 -0.0624994 -1.43537e-19
19.2484 -0.0624994 -1.43537e-19
19.3147 -0.0624994 -1.43537e-19
19.3816 -0.0624994 -1.43537e-19
19.4491 -0.0624994 -1.43537e-19
19.5173 -0.0624994 -1.43537e-19
19.5862 -0.0624994 -1.43537e-19
19.6558 -0.0624994 -1.43537e-19
19.7262 -0.0624994 -1.43537e-19
19.7974 -0.0624994 -1.43537e-19
19.8694 -0.0624994 -1.43537e-19
19.9423 -0.0624994 -1.43537e-19
20.0162 -0.0624994 -1.43537e-19
20.091 -0.0624994 -1.43537e-19
20.1669 -0.0624994 -1.43537e-19
20.244 -0.0624994 -1.43537e-19
20.3222 -0.0624994 -1.43537e-19
20.4016 -0.0624994 -1.43537e-19
20.4825 -0.0624994 -1.43537e-19
20.5648 -0.0624994 -1.43537e-19
20.6487 -0.0624994 -1.43537e-19
20.7344 -0.0624994 -1.43537e-19
20.8219 -0.0624994 -1.43537e-19
20.9115 -0.0624994 -1.43537e-19
21.0034 -0.0624994 -1.43537e-19
21.0979 -0.0624994 -1.43537e-19
21.1952 -0.0624994 -1.43537e-19
21.2959 -0.0624994 -1.43537e-19
21.4004 -0.0624994 -1.43537e-19
21.5093 -0.0624994 -1.43537e-19
21.6237 -0.0624994 -1.43537e-19
21.7448 -0.0624994 -1.43537e-19
21.8747 -0.0624994 -1.43537e-19
22.0165 -0.0624994 -1.43537e-19
22.1768 -0.0624994 -1.43537e-19
22.3723 -0.0624994 -1.43537e-19


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.5Nc1Classic/SigmaRTwoLoop.txt <==
-22.3723 -0.0585964 -5.08541e-07
-22.1768 -0.0585985 -3.31281e-07
-22.0165 -0.0585999 -4.7513e-07
-21.8747 -0.058601 -3.65235e-07
-21.7448 -0.0586018 -4.70258e-07
-21.6237 -0.0586026 -3.83548e-07
-21.5093 -0.0586034 -4.70567e-07
-21.4004 -0.0586041 -3.96687e-07
-21.2959 -0.0586047 -4.72807e-07
-21.1952 -0.0586054 -4.07385e-07
-21.0979 -0.0586061 -4.76123e-07
-21.0034 -0.0586068 -4.17051e-07
-20.9115 -0.0586075 -4.80751e-07
-20.8219 -0.0586081 -4.27143e-07
-20.7344 -0.0586088 -4.87614e-07
-20.6487 -0.0586094 -4.38973e-07
-20.5648 -0.05861 -4.97182e-07
-20.4825 -0.0586105 -4.52566e-07
-20.4016 -0.0586109 -5.08494e-07
-20.3222 -0.0586113 -4.66675e-07
-20.244 -0.0586116 -5.20137e-07
-20.1669 -0.0586119 -4.80366e-07
-20.091 -0.0586122 -5.31573e-07
-20.0162 -0.0586125 -4.93579e-07
-19.9423 -0.0586127 -5.42871e-07
-19.8694 -0.0586129 -5.065e-07
-19.7974 -0.0586131 -5.5416e-07
-19.7262 -0.0586133 -5.19277e-07
-19.6558 -0.0586135 -5.65524e-07
-19.5862 -0.0586137 -5.32004e-07
-19.5173 -0.0586138 -5.77009e-07
-19.4491 -0.058614 -5.44742e-07
-19.3816 -0.0586142 -5.88643e-07
-19.3147 -0.0586143 -5.5753e-07
-19.2484 -0.0586145 -6.00443e-07
-19.1828 -0.0586147 -5.70397e-07
-19.1177 -0.0586148 -6.12418e-07
-19.0531 -0.058615 -5.83365e-07
-18.9891 -0.0586152 -6.24579e-07
-18.9255 -0.0586153 -5.96452e-07
-18.8625 -0.0586155 -6.36931e-07
-18.8 -0.0586156 -6.09672e-07
-18.7379 -0.0586158 -6.49481e-07
-18.6762 -0.058616 -6.23039e-07
-18.615 -0.0586161 -6.62236e-07
-18.5542 -0.0586163 -6.36565e-07
-18.4938 -0.0586164 -6.75201e-07
-18.4338 -0.0586166 -6.50262e-07
-18.3742 -0.0586167 -6.88383e-07
-18.3149 -0.0586169 -6.64139e-07
-18.256 -0.0586171 -7.01787e-07
-18.1975 -0.0586172 -6.78208e-07
-18.1393 -0.0586174 -7.15421e-07
-18.0815 -0.0586175 -6.92478e-07
-18.0239 -0.0586177 -7.29291e-07
-17.9667 -0.0586179 -7.06958e-07
-17.9098 -0.058618 -7.43403e-07
-17.8532 -0.0586182 -7.21658e-07
-17.7969 -0.0586184 -7.57765e-07
-17.7408 -0.0586185 -7.36586e-07
-17.6851 -0.0586187 -7.72383e-07
-17.6296 -0.0586189 -7.51753e-07
-17.5744 -0.058619 -7.87265e-07
-17.5195 -0.0586192 -7.67167e-07
-17.4648 -0.0586194 -8.02418e-07
-17.4104 -0.0586195 -7.82837e-07
-17.3562 -0.0586197 -8.1785e-07
-17.3022 -0.0586199 -7.98772e-07
-17.2485 -0.05862 -8.33568e-07
-17.195 -0.0586202 -8.14982e-07
-17.1418 -0.0586204 -8.49581e-07
-17.0887 -0.0586206 -8.31476e-07
-17.0359 -0.0586207 -8.65897e-07
-16.9833 -0.0586209 -8.48263e-07
-16.9309 -0.0586211 -8.82525e-07
-16.8787 -0.0586213 -8.65352e-07
-16.8268 -0.0586214 -8.99472e-07
-16.775 -0.0586216 -8.82754e-07
-16.7234 -0.0586218 -9.16749e-07
-16.672 -0.058622 -9.00478e-07
-16.6208 -0.0586222 -9.34363e-07
-16.5697 -0.0586224 -9.18534e-07
-16.5189 -0.0586225 -9.52326e-07
-16.4682 -0.0586227 -9.36933e-07
-16.4177 -0.0586229 -9.70646e-07
-16.3674 -0.0586231 -9.55685e-07
-16.3172 -0.0586233 -9.89333e-07
-16.2672 -0.0586235 -9.748e-07
-16.2174 -0.0586237 -1.0084e-06
-16.1677 -0.0586239 -9.9429e-07
-16.1182 -0.0586241 -1.02785e-06
-16.0689 -0.0586243 -1.01417e-06
-16.0197 -0.0586245 -1.0477e-06
-15.9706 -0.0586247 -1.03444e-06
-15.9217 -0.0586249 -1.06797e-06
-15.873 -0.0586251 -1.05512e-06
-15.8243 -0.0586253 -1.08865e-06
-15.7759 -0.0586255 -1.07623e-06
-15.7276 -0.0586257 -1.10977e-06
-15.6794 -0.0586259 -1.09776e-06
-15.6313 -0.0586261 -1.13134e-06
-15.5834 -0.0586263 -1.11975e-06
-15.5356 -0.0586265 -1.15337e-06
-15.488 -0.0586267 -1.14219e-06
-15.4404 -0.0586269 -1.17587e-06
-15.393 -0.0586271 -1.16511e-06
-15.3458 -0.0586273 -1.19885e-06
-15.2986 -0.0586276 -1.18852e-06
-15.2516 -0.0586278 -1.22234e-06
-15.2047 -0.058628 -1.21243e-06
-15.1579 -0.0586282 -1.24634e-06
-15.1112 -0.0586284 -1.23686e-06
-15.0647 -0.0586287 -1.27087e-06
-15.0182 -0.0586289 -1.26182e-06
-14.9719 -0.0586291 -1.29594e-06
-14.9257 -0.0586294 -1.28732e-06
-14.8796 -0.0586296 -1.32158e-06
-14.8336 -0.0586298 -1.3134e-06
-14.7877 -0.0586301 -1.34779e-06
-14.7419 -0.0586303 -1.34005e-06
-14.6962 -0.0586305 -1.3746e-06
-14.6506 -0.0586308 -1.36731e-06
-14.6052 -0.058631 -1.40202e-06
-14.5598 -0.0586313 -1.39518e-06
-14.5145 -0.0586315 -1.43007e-06
-14.4693 -0.0586318 -1.42369e-06
-14.4243 -0.058632 -1.45878e-06
-14.3793 -0.0586323 -1.45286e-06
-14.3344 -0.0586325 -1.48815e-06
-14.2896 -0.0586328 -1.48271e-06
-14.2449 -0.058633 -1.51821e-06
-14.2003 -0.0586333 -1.51325e-06
-14.1558 -0.0586335 -1.54899e-06
-14.1113 -0.0586338 -1.54451e-06
-14.067 -0.0586341 -1.5805e-06
-14.0227 -0.0586343 -1.57651e-06
-13.9786 -0.0586346 -1.61276e-06
-13.9345 -0.0586349 -1.60928e-06
-13.8905 -0.0586352 -1.6458e-06
-13.8466 -0.0586354 -1.64283e-06
-13.8028 -0.0586357 -1.67965e-06
-13.759 -0.058636 -1.6772e-06
-13.7153 -0.0586363 -1.71432e-06
-13.6718 -0.0586366 -1.71241e-06
-13.6283 -0.0586368 -1.74986e-06
-13.5848 -0.0586371 -1.74848e-06
-13.5415 -0.0586374 -1.78627e-06
-13.4982 -0.0586377 -1.78545e-06
-13.455 -0.058638 -1.82359e-06
-13.4119 -0.0586383 -1.82335e-06
-13.3689 -0.0586386 -1.86186e-06
-13.3259 -0.0586389 -1.86219e-06
-13.283 -0.0586392 -1.90109e-06
-13.2402 -0.0586396 -1.90202e-06
-13.1974 -0.0586399 -1.94133e-06
-13.1547 -0.0586402 -1.94287e-06
-13.1121 -0.0586405 -1.98261e-06
-13.0696 -0.0586408 -1.98477e-06
-13.0271 -0.0586411 -2.02495e-06
-12.9847 -0.0586415 -2.02775e-06
-12.9424 -0.0586418 -2.0684e-06
-12.9001 -0.0586421 -2.07185e-06
-12.8579 -0.0586425 -2.11299e-06
-12.8158 -0.0586428 -2.11712e-06
-12.7737 -0.0586431 -2.15876e-06
-12.7317 -0.0586435 -2.16358e-06
-12.6898 -0.0586438 -2.20576e-06
-12.6479 -0.0586442 -2.21129e-06
-12.6061 -0.0586445 -2.25402e-06
-12.5643 -0.0586449 -2.26028e-06
-12.5226 -0.0586453 -2.30358e-06
-12.481 -0.0586456 -2.31059e-06
-12.4394 -0.058646 -2.3545e-06
-12.3979 -0.0586464 -2.36228e-06
-12.3565 -0.0586467 -2.40681e-06
-12.3151 -0.0586471 -2.41539e-06
-12.2738 -0.0586475 -2.46058e-06
-12.2325 -0.0586479 -2.46998e-06
-12.1913 -0.0586483 -2.51585e-06
-12.1501 -0.0586487 -2.52609e-06
-12.109 -0.0586491 -2.57267e-06
-12.068 -0.0586495 -2.58378e-06
-12.027 -0.0586499 -2.6311e-06
-11.986 -0.0586503 -2.64311e-06
-11.9452 -0.0586507 -2.6912e-06
-11.9043 -0.0586511 -2.70414e-06
-11.8636 -0.0586515 -2.75303e-06
-11.8228 -0.0586519 -2.76692e-06
-11.7822 -0.0586524 -2.81665e-06
-11.7415 -0.0586528 -2.83154e-06
-11.701 -0.0586532 -2.88213e-06
-11.6605 -0.0586537 -2.89804e-06
-11.62 -0.0586541 -2.94954e-06
-11.5796 -0.0586546 -2.96651e-06
-11.5392 -0.058655 -3.01896e-06
-11.4989 -0.0586555 -3.03702e-06
-11.4587 -0.0586559 -3.09046e-06
-11.4184 -0.0586564 -3.10965e-06
-11.3783 -0.0586569 -3.16411e-06
-11.3381 -0.0586573 -3.18448e-06
-11.2981 -0.0586578 -3.24001e-06
-11.2581 -0.0586583 -3.26159e-06
-11.2181 -0.0586588 -3.31824e-06
-11.1781 -0.0586593 -3.34108e-06
-11.1383 -0.0586598 -3.39889e-06
-11.0984 -0.0586603 -3.42304e-06
-11.0586 -0.0586608 -3.48206e-06
-11.0189 -0.0586613 -3.50756e-06
-10.9792 -0.0586619 -3.56785e-06
-10.9395 -0.0586624 -3.59476e-06
-10.8999 -0.0586629 -3.65636e-06
-10.8603 -0.0586635 -3.68473e-06
-10.8208 -0.058664 -3.74772e-06
-10.7813 -0.0586646 -3.7776e-06
-10.7418 -0.0586651 -3.84202e-06
-10.7024 -0.0586657 -3.87348e-06
-10.6631 -0.0586663 -3.9394e-06
-10.6238 -0.0586668 -3.9725e-06
-10.5845 -0.0586674 -4.03998e-06
-10.5452 -0.058668 -4.07479e-06
-10.506 -0.0586686 -4.14391e-06
-10.4669 -0.0586692 -4.18049e-06
-10.4278 -0.0586698 -4.25131e-06
-10.3887 -0.0586704 -4.28974e-06
-10.3496 -0.058671 -4.36235e-06
-10.3106 -0.0586717 -4.40271e-06
-10.2717 -0.0586723 -4.47718e-06
-10.2328 -0.058673 -4.51954e-06
-10.1939 -0.0586736 -4.59597e-06
-10.155 -0.0586743 -4.64042e-06
-10.1162 -0.0586749 -4.71889e-06
-10.0774 -0.0586756 -4.76552e-06
-10.0387 -0.0586763 -4.84612e-06
-10 -0.058677 -4.89503e-06
-9.96134 -0.0586777 -4.97787e-06
-9.92271 -0.0586784 -5.02916e-06
-9.88412 -0.0586791 -5.11433e-06
-9.84557 -0.0586798 -5.1681e-06
-9.80704 -0.0586806 -5.25573e-06
-9.76856 -0.0586813 -5.3121e-06
-9.73011 -0.0586821 -5.4023e-06
-9.69169 -0.0586828 -5.46138e-06
-9.65331 -0.0586836 -5.55427e-06
-9.61496 -0.0586844 -5.6162e-06
-9.57664 -0.0586852 -5.71191e-06
-9.53836 -0.058686 -5.77681e-06
-9.50011 -0.0586868 -5.87548e-06
-9.46189 -0.0586876 -5.9435e-06
-9.42371 -0.0586884 -6.04528e-06
-9.38556 -0.0586893 -6.11657e-06
-9.34744 -0.0586901 -6.22162e-06
-9.30935 -0.058691 -6.29633e-06
-9.2713 -0.0586918 -6.4048e-06
-9.23327 -0.0586927 -6.48311e-06
-9.19528 -0.0586936 -6.59519e-06
-9.15732 -0.0586945 -6.67727e-06
-9.11939 -0.0586954 -6.79314e-06
-9.08149 -0.0586964 -6.87919e-06
-9.04362 -0.0586973 -6.99904e-06
-9.00578 -0.0586983 -7.08926e-06
-8.96797 -0.0586992 -7.21331e-06
-8.93019 -0.0587002 -7.30791e-06
-8.89244 -0.0587012 -7.43639e-06
-8.85471 -0.0587022 -7.5356e-06
-8.81702 -0.0587033 -7.66873e-06
-8.77936 -0.0587043 -7.7728e-06
-8.74172 -0.0587053 -7.91084e-06
-8.70412 -0.0587064 -8.02003e-06
-8.66654 -0.0587075 -8.16326e-06
-8.62899 -0.0587086 -8.27784e-06
-8.59146 -0.0587097 -8.42655e-06
-8.55397 -0.0587108 -8.54682e-06
-8.5165 -0.058712 -8.7013e-06
-8.47906 -0.0587131 -8.82759e-06
-8.44165 -0.0587143 -8.98818e-06
-8.40426 -0.0587155 -9.12082e-06
-8.3669 -0.0587167 -9.28788e-06
-8.32956 -0.0587179 -9.42723e-06
-8.29226 -0.0587192 -9.60113e-06
-8.25497 -0.0587204 -9.74758e-06
-8.21772 -0.0587217 -9.92873e-06
-8.18049 -0.058723 -1.00827e-05
-8.14328 -0.0587244 -1.02715e-05
-8.1061 -0.0587257 -1.04335e-05
-8.06895 -0.0587271 -1.06304e-05
-8.03182 -0.0587284 -1.08009e-05
-7.99471 -0.0587298 -1.10065e-05
-7.95763 -0.0587313 -1.11858e-05
-7.92058 -0.0587327 -1.14006e-05
-7.88355 -0.0587342 -1.15895e-05
-7.84654 -0.0587357 -1.18141e-05
-7.80955 -0.0587372 -1.20131e-05
-7.77259 -0.0587388 -1.22481e-05
-7.73566 -0.0587403 -1.24579e-05
-7.69874 -0.0587419 -1.27039e-05
-7.66185 -0.0587435 -1.29252e-05
-7.62498 -0.0587452 -1.3183e-05
-7.58814 -0.0587469 -1.34166e-05
-7.55132 -0.0587486 -1.3687e-05
-7.51452 -0.0587503 -1.39335e-05
-7.47774 -0.058752 -1.42174e-05
-7.44099 -0.0587538 -1.44779e-05
-7.40425 -0.0587556 -1.4776e-05
-7.36754 -0.0587575 -1.50515e-05
-7.33085 -0.0587594 -1.5365e-05
-7.29418 -0.0587613 -1.56564e-05
-7.25754 -0.0587632 -1.59863e-05
-7.22091 -0.0587652 -1.62948e-05
-7.18431 -0.0587672 -1.66424e-05
-7.14772 -0.0587693 -1.69691e-05
-7.11116 -0.0587714 -1.73357e-05
-7.07462 -0.0587735 -1.76821e-05
-7.0381 -0.0587757 -1.80689e-05
-7.00159 -0.0587779 -1.84364e-05
-6.96511 -0.0587801 -1.88451e-05
-6.92865 -0.0587824 -1.92353e-05
-6.89221 -0.0587847 -1.96676e-05
-6.85579 -0.0587871 -2.00823e-05
-6.81938 -0.0587895 -2.05399e-05
-6.783 -0.058792 -2.0981e-05
-6.74664 -0.0587945 -2.14659e-05
-6.71029 -0.0587971 -2.19355e-05
-6.67397 -0.0587997 -2.24501e-05
-6.63766 -0.0588023 -2.29505e-05
-6.60137 -0.0588051 -2.34971e-05
-6.5651 -0.0588078 -2.40308e-05
-6.52885 -0.0588106 -2.46121e-05
-6.49262 -0.0588135 -2.5182e-05
-6.4564 -0.0588165 -2.58009e-05
-6.42021 -0.0588195 -2.64101e-05
-6.38403 -0.0588225 -2.70699e-05
-6.34786 -0.0588257 -2.77218e-05
-6.31172 -0.0588288 -2.84261e-05
-6.27559 -0.0588321 -2.91245e-05
-6.23949 -0.0588354 -2.98772e-05
-6.20339 -0.0588388 -3.06263e-05
-6.16732 -0.0588423 -3.1432e-05
-6.13126 -0.0588458 -3.22365e-05
-6.09522 -0.0588495 -3.31001e-05
-6.05919 -0.0588532 -3.39652e-05
-6.02319 -0.058857 -3.48922e-05
-5.9872 -0.0588608 -3.58238e-05
-5.95122 -0.0588648 -3.68203e-05
-5.91526 -0.0588689 -3.78248e-05
-5.87932 -0.058873 -3.88978e-05
-5.84339 -0.0588773 -3.99825e-05
-5.80748 -0.0588816 -4.11397e-05
-5.77158 -0.058886 -4.23128e-05
-5.7357 -0.0588906 -4.35629e-05
-5.69984 -0.0588953 -4.48337e-05
-5.66399 -0.0589 -4.61864e-05
-5.62815 -0.0589049 -4.75653e-05
-5.59233 -0.0589099 -4.90317e-05
-5.55653 -0.0589151 -5.05304e-05
-5.52074 -0.0589203 -5.21231e-05
-5.48497 -0.0589257 -5.3755e-05
-5.4492 -0.0589313 -5.54881e-05
-5.41346 -0.058937 -5.72682e-05
-5.37773 -0.0589428 -5.91579e-05
-5.34201 -0.0589488 -6.11036e-05
-5.30631 -0.0589549 -6.31683e-05
-5.27062 -0.0589612 -6.52992e-05
-5.23494 -0.0589677 -6.75599e-05
-5.19928 -0.0589743 -6.98985e-05
-5.16363 -0.0589811 -7.23794e-05
-5.128 -0.0589881 -7.49515e-05
-5.09237 -0.0589953 -7.76802e-05
-5.05677 -0.0590027 -8.05156e-05
-5.02117 -0.0590104 -8.35241e-05
-4.98559 -0.0590182 -8.6657e-05
-4.95002 -0.0590262 -8.99821e-05
-4.91446 -0.0590345 -9.34521e-05
-4.87892 -0.059043 -9.71364e-05
-4.84339 -0.0590518 -0.00010099
-4.80787 -0.0590608 -0.000105083
-4.77237 -0.0590701 -0.000109372
-4.73687 -0.0590797 -0.000113932
-4.70139 -0.0590895 -0.00011872
-4.66592 -0.0590996 -0.000123814
-4.63046 -0.0591101 -0.000129173
-4.59502 -0.0591208 -0.000134879
-4.55958 -0.0591319 -0.000140895
-4.52416 -0.0591433 -0.000147305
-4.48875 -0.059155 -0.000154077
-4.45335 -0.0591671 -0.0001613
-4.41797 -0.0591796 -0.000168945
-4.38259 -0.0591924 -0.000177107
-4.34722 -0.0592056 -0.000185764
-4.31187 -0.0592191 -0.000195014
-4.27653 -0.0592331 -0.000204844
-4.24119 -0.0592474 -0.000215358
-4.20587 -0.0592622 -0.00022655
-4.17056 -0.0592773 -0.000238534
-4.13526 -0.0592928 -0.000251312
-4.09997 -0.0593088 -0.000265007
-4.06469 -0.059325 -0.000279631
-4.02942 -0.0593417 -0.000295317
-3.99416 -0.0593587 -0.000312089
-3.95891 -0.059376 -0.000330091
-3.92367 -0.0593936 -0.000349359
-3.88844 -0.0594114 -0.000370047
-3.85322 -0.0594294 -0.000392203
-3.81801 -0.0594475 -0.000415993
-3.7828 -0.0594656 -0.000441474
-3.74761 -0.0594837 -0.00046882
-3.71243 -0.0595016 -0.000498093
-3.67726 -0.0595191 -0.000529471
-3.64209 -0.0595362 -0.000563012
-3.60694 -0.0595526 -0.000598887
-3.57179 -0.0595681 -0.000637139
-3.53665 -0.0595824 -0.000677913
-3.50152 -0.0595953 -0.000721218
-3.4664 -0.0596065 -0.000767149
-3.43129 -0.0596155 -0.000815651
-3.39619 -0.0596221 -0.000866739
-3.36109 -0.0596259 -0.000920256
-3.32601 -0.0596263 -0.000976096
-3.29093 -0.059623 -0.00103397
-3.25586 -0.0596157 -0.00109361
-3.2208 -0.0596038 -0.00115456
-3.18574 -0.0595871 -0.00121638
-3.1507 -0.0595652 -0.00127844
-3.11566 -0.059538 -0.00134013
-3.08063 -0.0595054 -0.0014007
-3.0456 -0.0594674 -0.00145943
-3.01059 -0.0594242 -0.00151552
-2.97558 -0.0593762 -0.00156828
-2.94058 -0.0593238 -0.00161696
-2.90558 -0.0592676 -0.00166104
-2.87059 -0.0592084 -0.00169997
-2.83561 -0.0591469 -0.0017335
-2.80064 -0.0590839 -0.00176138
-2.76567 -0.0590204 -0.00178365
-2.73071 -0.058957 -0.0018004
-2.69576 -0.0588946 -0.00181194
-2.66081 -0.0588338 -0.00181862
-2.62587 -0.0587751 -0.00182096
-2.59094 -0.058719 -0.00181945
-2.55601 -0.0586659 -0.00181471
-2.52109 -0.0586159 -0.00180726
-2.48617 -0.0585692 -0.00179775
-2.45126 -0.0585259 -0.00178667
-2.41636 -0.0584858 -0.00177459
-2.38146 -0.0584488 -0.00176192
-2.34657 -0.0584149 -0.00174915
-2.31168 -0.0583837 -0.00173661
-2.2768 -0.0583552 -0.00172466
-2.24192 -0.058329 -0.00171356
-2.20705 -0.0583049 -0.00170359
-2.17219 -0.0582826 -0.0016949
-2.13733 -0.0582619 -0.00168773
-2.10247 -0.0582424 -0.00168216
-2.06762 -0.058224 -0.00167836
-2.03278 -0.0582063 -0.00167637
-1.99794 -0.0581891 -0.00167632
-1.9631 -0.0581722 -0.00167819
-1.92827 -0.0581551 -0.00168209
-1.89345 -0.0581378 -0.00168796
-1.85862 -0.0581198 -0.00169587
-1.82381 -0.058101 -0.00170573
-1.78899 -0.058081 -0.00171757
-1.75419 -0.0580595 -0.00173125
-1.71938 -0.0580363 -0.00174676
-1.68458 -0.058011 -0.00176391
-1.64979 -0.0579833 -0.00178262
-1.61499 -0.0579529 -0.00180262
-1.58021 -0.0579195 -0.00182376
-1.54542 -0.0578828 -0.00184568
-1.51064 -0.0578424 -0.00186811
-1.47586 -0.0577982 -0.0018906
-1.44109 -0.0577497 -0.00191276
-1.40632 -0.057697 -0.001934
-1.37155 -0.0576397 -0.0019538
-1.33679 -0.0575779 -0.00197147
-1.30203 -0.0575115 -0.00198639
-1.26727 -0.0574407 -0.00199779
-1.23251 -0.0573657 -0.00200499
-1.19776 -0.057287 -0.00200722
-1.16301 -0.0572051 -0.00200386
-1.12827 -0.0571206 -0.00199427
-1.09352 -0.0570344 -0.00197799
-1.05878 -0.0569473 -0.00195462
-1.02405 -0.0568604 -0.00192404
-0.989309 -0.0567745 -0.00188616
-0.954576 -0.0566908 -0.00184123
-0.919844 -0.0566101 -0.00178955
-0.885115 -0.0565333 -0.00173172
-0.850388 -0.0564612 -0.00166835
-0.815663 -0.0563943 -0.00160027
-0.78094 -0.0563331 -0.00152827
-0.746219 -0.0562778 -0.00145329
-0.711499 -0.0562284 -0.00137612
-0.676781 -0.056185 -0.00129765
-0.642065 -0.0561472 -0.00121857
-0.60735 -0.0561148 -0.00113959
-0.572637 -0.0560874 -0.00106122
-0.537925 -0.0560646 -0.000983977
-0.503214 -0.0560459 -0.000908169
-0.468504 -0.0560309 -0.00083411
-0.433796 -0.056019 -0.000761919
-0.399089 -0.0560098 -0.000691745
-0.364382 -0.0560028 -0.000623559
-0.329676 -0.0559977 -0.000557383
-0.294972 -0.0559941 -0.000493082
-0.260267 -0.0559917 -0.00043059
-0.225564 -0.0559902 -0.0003697
-0.190861 -0.0559894 -0.000310289
-0.156158 -0.055989 -0.000252106
-0.121456 -0.0559889 -0.000194995
-0.0867541 -0.0559889 -0.000138677
-0.0520524 -0.055989 -8.29791e-05
-0.0173508 -0.055989 -2.76106e-05
0.0173508 -0.055989 2.76106e-05
0.0520524 -0.055989 8.29791e-05
0.0867541 -0.0559889 0.000138677
0.121456 -0.0559889 0.000194995
0.156158 -0.055989 0.000252106
0.190861 -0.0559894 0.000310289
0.225564 -0.0559902 0.0003697
0.260267 -0.0559917 0.00043059
0.294972 -0.0559941 0.000493082
0.329676 -0.0559977 0.000557383
0.364382 -0.0560028 0.000623559
0.399089 -0.0560098 0.000691745
0.433796 -0.056019 0.000761919
0.468504 -0.0560309 0.00083411
0.503214 -0.0560459 0.000908169
0.537925 -0.0560646 0.000983977
0.572637 -0.0560874 0.00106122
0.60735 -0.0561148 0.00113959
0.642065 -0.0561472 0.00121857
0.676781 -0.056185 0.00129765
0.711499 -0.0562284 0.00137612
0.746219 -0.0562778 0.00145329
0.78094 -0.0563331 0.00152827
0.815663 -0.0563943 0.00160027
0.850388 -0.0564612 0.00166835
0.885115 -0.0565333 0.00173172
0.919844 -0.0566101 0.00178955
0.954576 -0.0566908 0.00184123
0.989309 -0.0567745 0.00188616
1.02405 -0.0568604 0.00192404
1.05878 -0.0569473 0.00195462
1.09352 -0.0570344 0.00197799
1.12827 -0.0571206 0.00199427
1.16301 -0.0572051 0.00200386
1.19776 -0.057287 0.00200722
1.23251 -0.0573657 0.00200499
1.26727 -0.0574407 0.00199779
1.30203 -0.0575115 0.00198639
1.33679 -0.0575779 0.00197147
1.37155 -0.0576397 0.0019538
1.40632 -0.057697 0.001934
1.44109 -0.0577497 0.00191276
1.47586 -0.0577982 0.0018906
1.51064 -0.0578424 0.00186811
1.54542 -0.0578828 0.00184568
1.58021 -0.0579195 0.00182376
1.61499 -0.0579529 0.00180262
1.64979 -0.0579833 0.00178262
1.68458 -0.058011 0.00176391
1.71938 -0.0580363 0.00174676
1.75419 -0.0580595 0.00173125
1.78899 -0.058081 0.00171757
1.82381 -0.058101 0.00170573
1.85862 -0.0581198 0.00169587
1.89345 -0.0581378 0.00168796
1.92827 -0.0581551 0.00168209
1.9631 -0.0581722 0.00167819
1.99794 -0.0581891 0.00167632
2.03278 -0.0582063 0.00167637
2.06762 -0.058224 0.00167836
2.10247 -0.0582424 0.00168216
2.13733 -0.0582619 0.00168773
2.17219 -0.0582826 0.0016949
2.20705 -0.0583049 0.00170359
2.24192 -0.058329 0.00171356
2.2768 -0.0583552 0.00172466
2.31168 -0.0583837 0.00173661
2.34657 -0.0584149 0.00174915
2.38146 -0.0584488 0.00176192
2.41636 -0.0584858 0.00177459
2.45126 -0.0585259 0.00178667
2.48617 -0.0585692 0.00179775
2.52109 -0.0586159 0.00180726
2.55601 -0.0586659 0.00181471
2.59094 -0.058719 0.00181945
2.62587 -0.0587751 0.00182096
2.66081 -0.0588338 0.00181862
2.69576 -0.0588946 0.00181194
2.73071 -0.058957 0.0018004
2.76567 -0.0590204 0.00178365
2.80064 -0.0590839 0.00176138
2.83561 -0.0591469 0.0017335
2.87059 -0.0592084 0.00169997
2.90558 -0.0592676 0.00166104
2.94058 -0.0593238 0.00161696
2.97558 -0.0593762 0.00156828
3.01059 -0.0594242 0.00151552
3.0456 -0.0594674 0.00145943
3.08063 -0.0595054 0.0014007
3.11566 -0.059538 0.00134013
3.1507 -0.0595652 0.00127844
3.18574 -0.0595871 0.00121638
3.2208 -0.0596038 0.00115456
3.25586 -0.0596157 0.00109361
3.29093 -0.059623 0.00103397
3.32601 -0.0596263 0.000976096
3.36109 -0.0596259 0.000920256
3.39619 -0.0596221 0.000866739
3.43129 -0.0596155 0.000815651
3.4664 -0.0596065 0.000767149
3.50152 -0.0595953 0.000721218
3.53665 -0.0595824 0.000677913
3.57179 -0.0595681 0.000637139
3.60694 -0.0595526 0.000598887
3.64209 -0.0595362 0.000563012
3.67726 -0.0595191 0.000529471
3.71243 -0.0595016 0.000498093
3.74761 -0.0594837 0.00046882
3.7828 -0.0594656 0.000441474
3.81801 -0.0594475 0.000415993
3.85322 -0.0594294 0.000392203
3.88844 -0.0594114 0.000370047
3.92367 -0.0593936 0.000349359
3.95891 -0.059376 0.000330091
3.99416 -0.0593587 0.000312089
4.02942 -0.0593417 0.000295317
4.06469 -0.059325 0.000279631
4.09997 -0.0593088 0.000265007
4.13526 -0.0592928 0.000251312
4.17056 -0.0592773 0.000238534
4.20587 -0.0592622 0.00022655
4.24119 -0.0592474 0.000215358
4.27653 -0.0592331 0.000204844
4.31187 -0.0592191 0.000195014
4.34722 -0.0592056 0.000185764
4.38259 -0.0591924 0.000177107
4.41797 -0.0591796 0.000168945
4.45335 -0.0591671 0.0001613
4.48875 -0.059155 0.000154077
4.52416 -0.0591433 0.000147305
4.55958 -0.0591319 0.000140895
4.59502 -0.0591208 0.000134879
4.63046 -0.0591101 0.000129173
4.66592 -0.0590996 0.000123814
4.70139 -0.0590895 0.00011872
4.73687 -0.0590797 0.000113932
4.77237 -0.0590701 0.000109372
4.80787 -0.0590608 0.000105083
4.84339 -0.0590518 0.00010099
4.87892 -0.059043 9.71364e-05
4.91446 -0.0590345 9.34521e-05
4.95002 -0.0590262 8.99821e-05
4.98559 -0.0590182 8.6657e-05
5.02117 -0.0590104 8.35241e-05
5.05677 -0.0590027 8.05156e-05
5.09237 -0.0589953 7.76802e-05
5.128 -0.0589881 7.49515e-05
5.16363 -0.0589811 7.23794e-05
5.19928 -0.0589743 6.98985e-05
5.23494 -0.0589677 6.75599e-05
5.27062 -0.0589612 6.52992e-05
5.30631 -0.0589549 6.31683e-05
5.34201 -0.0589488 6.11036e-05
5.37773 -0.0589428 5.91579e-05
5.41346 -0.058937 5.72682e-05
5.4492 -0.0589313 5.54881e-05
5.48497 -0.0589257 5.3755e-05
5.52074 -0.0589203 5.21231e-05
5.55653 -0.0589151 5.05304e-05
5.59233 -0.0589099 4.90317e-05
5.62815 -0.0589049 4.75653e-05
5.66399 -0.0589 4.61864e-05
5.69984 -0.0588953 4.48337e-05
5.7357 -0.0588906 4.35629e-05
5.77158 -0.058886 4.23128e-05
5.80748 -0.0588816 4.11397e-05
5.84339 -0.0588773 3.99825e-05
5.87932 -0.058873 3.88978e-05
5.91526 -0.0588689 3.78248e-05
5.95122 -0.0588648 3.68203e-05
5.9872 -0.0588608 3.58238e-05
6.02319 -0.058857 3.48922e-05
6.05919 -0.0588532 3.39652e-05
6.09522 -0.0588495 3.31001e-05
6.13126 -0.0588458 3.22365e-05
6.16732 -0.0588423 3.1432e-05
6.20339 -0.0588388 3.06263e-05
6.23949 -0.0588354 2.98772e-05
6.27559 -0.0588321 2.91245e-05
6.31172 -0.0588288 2.84261e-05
6.34786 -0.0588257 2.77218e-05
6.38403 -0.0588225 2.70699e-05
6.42021 -0.0588195 2.64101e-05
6.4564 -0.0588165 2.58009e-05
6.49262 -0.0588135 2.5182e-05
6.52885 -0.0588106 2.46121e-05
6.5651 -0.0588078 2.40308e-05
6.60137 -0.0588051 2.34971e-05
6.63766 -0.0588023 2.29505e-05
6.67397 -0.0587997 2.24501e-05
6.71029 -0.0587971 2.19355e-05
6.74664 -0.0587945 2.14659e-05
6.783 -0.058792 2.0981e-05
6.81938 -0.0587895 2.05399e-05
6.85579 -0.0587871 2.00823e-05
6.89221 -0.0587847 1.96676e-05
6.92865 -0.0587824 1.92353e-05
6.96511 -0.0587801 1.88451e-05
7.00159 -0.0587779 1.84364e-05
7.0381 -0.0587757 1.80689e-05
7.07462 -0.0587735 1.76821e-05
7.11116 -0.0587714 1.73357e-05
7.14772 -0.0587693 1.69691e-05
7.18431 -0.0587672 1.66424e-05
7.22091 -0.0587652 1.62948e-05
7.25754 -0.0587632 1.59863e-05
7.29418 -0.0587613 1.56564e-05
7.33085 -0.0587594 1.5365e-05
7.36754 -0.0587575 1.50515e-05
7.40425 -0.0587556 1.4776e-05
7.44099 -0.0587538 1.44779e-05
7.47774 -0.058752 1.42174e-05
7.51452 -0.0587503 1.39335e-05
7.55132 -0.0587486 1.3687e-05
7.58814 -0.0587469 1.34166e-05
7.62498 -0.0587452 1.3183e-05
7.66185 -0.0587435 1.29252e-05
7.69874 -0.0587419 1.27039e-05
7.73566 -0.0587403 1.24579e-05
7.77259 -0.0587388 1.22481e-05
7.80955 -0.0587372 1.20131e-05
7.84654 -0.0587357 1.18141e-05
7.88355 -0.0587342 1.15895e-05
7.92058 -0.0587327 1.14006e-05
7.95763 -0.0587313 1.11858e-05
7.99471 -0.0587298 1.10065e-05
8.03182 -0.0587284 1.08009e-05
8.06895 -0.0587271 1.06304e-05
8.1061 -0.0587257 1.04335e-05
8.14328 -0.0587244 1.02715e-05
8.18049 -0.058723 1.00827e-05
8.21772 -0.0587217 9.92873e-06
8.25497 -0.0587204 9.74758e-06
8.29226 -0.0587192 9.60113e-06
8.32956 -0.0587179 9.42723e-06
8.3669 -0.0587167 9.28788e-06
8.40426 -0.0587155 9.12082e-06
8.44165 -0.0587143 8.98818e-06
8.47906 -0.0587131 8.82759e-06
8.5165 -0.058712 8.7013e-06
8.55397 -0.0587108 8.54682e-06
8.59146 -0.0587097 8.42655e-06
8.62899 -0.0587086 8.27784e-06
8.66654 -0.0587075 8.16326e-06
8.70412 -0.0587064 8.02003e-06
8.74172 -0.0587053 7.91084e-06
8.77936 -0.0587043 7.7728e-06
8.81702 -0.0587033 7.66873e-06
8.85471 -0.0587022 7.5356e-06
8.89244 -0.0587012 7.43639e-06
8.93019 -0.0587002 7.30791e-06
8.96797 -0.0586992 7.21331e-06
9.00578 -0.0586983 7.08926e-06
9.04362 -0.0586973 6.99904e-06
9.08149 -0.0586964 6.87919e-06
9.11939 -0.0586954 6.79314e-06
9.15732 -0.0586945 6.67727e-06
9.19528 -0.0586936 6.59519e-06
9.23327 -0.0586927 6.48311e-06
9.2713 -0.0586918 6.4048e-06
9.30935 -0.058691 6.29633e-06
9.34744 -0.0586901 6.22162e-06
9.38556 -0.0586893 6.11657e-06
9.42371 -0.0586884 6.04528e-06
9.46189 -0.0586876 5.9435e-06
9.50011 -0.0586868 5.87548e-06
9.53836 -0.058686 5.77681e-06
9.57664 -0.0586852 5.71191e-06
9.61496 -0.0586844 5.6162e-06
9.65331 -0.0586836 5.55427e-06
9.69169 -0.0586828 5.46138e-06
9.73011 -0.0586821 5.4023e-06
9.76856 -0.0586813 5.3121e-06
9.80704 -0.0586806 5.25573e-06
9.84557 -0.0586798 5.1681e-06
9.88412 -0.0586791 5.11433e-06
9.92271 -0.0586784 5.02916e-06
9.96134 -0.0586777 4.97787e-06
10 -0.058677 4.89503e-06
10.0387 -0.0586763 4.84612e-06
10.0774 -0.0586756 4.76552e-06
10.1162 -0.0586749 4.71889e-06
10.155 -0.0586743 4.64042e-06
10.1939 -0.0586736 4.59597e-06
10.2328 -0.058673 4.51954e-06
10.2717 -0.0586723 4.47718e-06
10.3106 -0.0586717 4.40271e-06
10.3496 -0.058671 4.36235e-06
10.3887 -0.0586704 4.28974e-06
10.4278 -0.0586698 4.25131e-06
10.4669 -0.0586692 4.18049e-06
10.506 -0.0586686 4.14391e-06
10.5452 -0.058668 4.07479e-06
10.5845 -0.0586674 4.03998e-06
10.6238 -0.0586668 3.9725e-06
10.6631 -0.0586663 3.9394e-06
10.7024 -0.0586657 3.87348e-06
10.7418 -0.0586651 3.84202e-06
10.7813 -0.0586646 3.7776e-06
10.8208 -0.058664 3.74772e-06
10.8603 -0.0586635 3.68473e-06
10.8999 -0.0586629 3.65636e-06
10.9395 -0.0586624 3.59476e-06
10.9792 -0.0586619 3.56785e-06
11.0189 -0.0586613 3.50756e-06
11.0586 -0.0586608 3.48206e-06
11.0984 -0.0586603 3.42304e-06
11.1383 -0.0586598 3.39889e-06
11.1781 -0.0586593 3.34108e-06
11.2181 -0.0586588 3.31824e-06
11.2581 -0.0586583 3.26159e-06
11.2981 -0.0586578 3.24001e-06
11.3381 -0.0586573 3.18448e-06
11.3783 -0.0586569 3.16411e-06
11.4184 -0.0586564 3.10965e-06
11.4587 -0.0586559 3.09046e-06
11.4989 -0.0586555 3.03702e-06
11.5392 -0.058655 3.01896e-06
11.5796 -0.0586546 2.96651e-06
11.62 -0.0586541 2.94954e-06
11.6605 -0.0586537 2.89804e-06
11.701 -0.0586532 2.88213e-06
11.7415 -0.0586528 2.83154e-06
11.7822 -0.0586524 2.81665e-06
11.8228 -0.0586519 2.76692e-06
11.8636 -0.0586515 2.75303e-06
11.9043 -0.0586511 2.70414e-06
11.9452 -0.0586507 2.6912e-06
11.986 -0.0586503 2.64311e-06
12.027 -0.0586499 2.6311e-06
12.068 -0.0586495 2.58378e-06
12.109 -0.0586491 2.57267e-06
12.1501 -0.0586487 2.52609e-06
12.1913 -0.0586483 2.51585e-06
12.2325 -0.0586479 2.46998e-06
12.2738 -0.0586475 2.46058e-06
12.3151 -0.0586471 2.41539e-06
12.3565 -0.0586467 2.40681e-06
12.3979 -0.0586464 2.36228e-06
12.4394 -0.058646 2.3545e-06
12.481 -0.0586456 2.31059e-06
12.5226 -0.0586453 2.30358e-06
12.5643 -0.0586449 2.26028e-06
12.6061 -0.0586445 2.25402e-06
12.6479 -0.0586442 2.21129e-06
12.6898 -0.0586438 2.20576e-06
12.7317 -0.0586435 2.16358e-06
12.7737 -0.0586431 2.15876e-06
12.8158 -0.0586428 2.11712e-06
12.8579 -0.0586425 2.11299e-06
12.9001 -0.0586421 2.07185e-06
12.9424 -0.0586418 2.0684e-06
12.9847 -0.0586415 2.02775e-06
13.0271 -0.0586411 2.02495e-06
13.0696 -0.0586408 1.98477e-06
13.1121 -0.0586405 1.98261e-06
13.1547 -0.0586402 1.94287e-06
13.1974 -0.0586399 1.94133e-06
13.2402 -0.0586396 1.90202e-06
13.283 -0.0586392 1.90109e-06
13.3259 -0.0586389 1.86219e-06
13.3689 -0.0586386 1.86186e-06
13.4119 -0.0586383 1.82335e-06
13.455 -0.058638 1.82359e-06
13.4982 -0.0586377 1.78545e-06
13.5415 -0.0586374 1.78627e-06
13.5848 -0.0586371 1.74848e-06
13.6283 -0.0586368 1.74986e-06
13.6718 -0.0586366 1.71241e-06
13.7153 -0.0586363 1.71432e-06
13.759 -0.058636 1.6772e-06
13.8028 -0.0586357 1.67965e-06
13.8466 -0.0586354 1.64283e-06
13.8905 -0.0586352 1.6458e-06
13.9345 -0.0586349 1.60928e-06
13.9786 -0.0586346 1.61276e-06
14.0227 -0.0586343 1.57651e-06
14.067 -0.0586341 1.5805e-06
14.1113 -0.0586338 1.54451e-06
14.1558 -0.0586335 1.54899e-06
14.2003 -0.0586333 1.51325e-06
14.2449 -0.058633 1.51821e-06
14.2896 -0.0586328 1.48271e-06
14.3344 -0.0586325 1.48815e-06
14.3793 -0.0586323 1.45286e-06
14.4243 -0.058632 1.45878e-06
14.4693 -0.0586318 1.42369e-06
14.5145 -0.0586315 1.43007e-06
14.5598 -0.0586313 1.39518e-06
14.6052 -0.058631 1.40202e-06
14.6506 -0.0586308 1.36731e-06
14.6962 -0.0586305 1.3746e-06
14.7419 -0.0586303 1.34005e-06
14.7877 -0.0586301 1.34779e-06
14.8336 -0.0586298 1.3134e-06
14.8796 -0.0586296 1.32158e-06
14.9257 -0.0586294 1.28732e-06
14.9719 -0.0586291 1.29594e-06
15.0182 -0.0586289 1.26182e-06
15.0647 -0.0586287 1.27087e-06
15.1112 -0.0586284 1.23686e-06
15.1579 -0.0586282 1.24634e-06
15.2047 -0.058628 1.21243e-06
15.2516 -0.0586278 1.22234e-06
15.2986 -0.0586276 1.18852e-06
15.3458 -0.0586273 1.19885e-06
15.393 -0.0586271 1.16511e-06
15.4404 -0.0586269 1.17587e-06
15.488 -0.0586267 1.14219e-06
15.5356 -0.0586265 1.15337e-06
15.5834 -0.0586263 1.11975e-06
15.6313 -0.0586261 1.13134e-06
15.6794 -0.0586259 1.09776e-06
15.7276 -0.0586257 1.10977e-06
15.7759 -0.0586255 1.07623e-06
15.8243 -0.0586253 1.08865e-06
15.873 -0.0586251 1.05512e-06
15.9217 -0.0586249 1.06797e-06
15.9706 -0.0586247 1.03444e-06
16.0197 -0.0586245 1.0477e-06
16.0689 -0.0586243 1.01417e-06
16.1182 -0.0586241 1.02785e-06
16.1677 -0.0586239 9.9429e-07
16.2174 -0.0586237 1.0084e-06
16.2672 -0.0586235 9.748e-07
16.3172 -0.0586233 9.89333e-07
16.3674 -0.0586231 9.55685e-07
16.4177 -0.0586229 9.70646e-07
16.4682 -0.0586227 9.36933e-07
16.5189 -0.0586225 9.52326e-07
16.5697 -0.0586224 9.18534e-07
16.6208 -0.0586222 9.34363e-07
16.672 -0.058622 9.00478e-07
16.7234 -0.0586218 9.16749e-07
16.775 -0.0586216 8.82754e-07
16.8268 -0.0586214 8.99472e-07
16.8787 -0.0586213 8.65352e-07
16.9309 -0.0586211 8.82525e-07
16.9833 -0.0586209 8.48263e-07
17.0359 -0.0586207 8.65897e-07
17.0887 -0.0586206 8.31476e-07
17.1418 -0.0586204 8.49581e-07
17.195 -0.0586202 8.14982e-07
17.2485 -0.05862 8.33568e-07
17.3022 -0.0586199 7.98772e-07
17.3562 -0.0586197 8.1785e-07
17.4104 -0.0586195 7.82837e-07
17.4648 -0.0586194 8.02418e-07
17.5195 -0.0586192 7.67167e-07
17.5744 -0.058619 7.87265e-07
17.6296 -0.0586189 7.51753e-07
17.6851 -0.0586187 7.72383e-07
17.7408 -0.0586185 7.36586e-07
17.7969 -0.0586184 7.57765e-07
17.8532 -0.0586182 7.21658e-07
17.9098 -0.058618 7.43403e-07
17.9667 -0.0586179 7.06958e-07
18.0239 -0.0586177 7.29291e-07
18.0815 -0.0586175 6.92478e-07
18.1393 -0.0586174 7.15421e-07
18.1975 -0.0586172 6.78208e-07
18.256 -0.0586171 7.01787e-07
18.3149 -0.0586169 6.64139e-07
18.3742 -0.0586167 6.88383e-07
18.4338 -0.0586166 6.50262e-07
18.4938 -0.0586164 6.75201e-07
18.5542 -0.0586163 6.36565e-07
18.615 -0.0586161 6.62236e-07
18.6762 -0.058616 6.23039e-07
18.7379 -0.0586158 6.49481e-07
18.8 -0.0586156 6.09672e-07
18.8625 -0.0586155 6.36931e-07
18.9255 -0.0586153 5.96452e-07
18.9891 -0.0586152 6.24579e-07
19.0531 -0.058615 5.83365e-07
19.1177 -0.0586148 6.12418e-07
19.1828 -0.0586147 5.70397e-07
19.2484 -0.0586145 6.00443e-07
19.3147 -0.0586143 5.5753e-07
19.3816 -0.0586142 5.88643e-07
19.4491 -0.058614 5.44742e-07
19.5173 -0.0586138 5.77009e-07
19.5862 -0.0586137 5.32004e-07
19.6558 -0.0586135 5.65524e-07
19.7262 -0.0586133 5.19277e-07
19.7974 -0.0586131 5.5416e-07
19.8694 -0.0586129 5.065e-07
19.9423 -0.0586127 5.42871e-07
20.0162 -0.0586125 4.93579e-07
20.091 -0.0586122 5.31573e-07
20.1669 -0.0586119 4.80366e-07
20.244 -0.0586116 5.20137e-07
20.3222 -0.0586113 4.66675e-07
20.4016 -0.0586109 5.08494e-07
20.4825 -0.0586105 4.52566e-07
20.5648 -0.05861 4.97182e-07
20.6487 -0.0586094 4.38973e-07
20.7344 -0.0586088 4.87614e-07
20.8219 -0.0586081 4.27143e-07
20.9115 -0.0586075 4.80751e-07
21.0034 -0.0586068 4.17051e-07
21.0979 -0.0586061 4.76123e-07
21.1952 -0.0586054 4.07385e-07
21.2959 -0.0586047 4.72807e-07
21.4004 -0.0586041 3.96687e-07
21.5093 -0.0586034 4.70567e-07
21.6237 -0.0586026 3.83548e-07
21.7448 -0.0586018 4.70258e-07
21.8747 -0.058601 3.65235e-07
22.0165 -0.0585999 4.7513e-07
22.1768 -0.0585985 3.31281e-07
22.3723 -0.0585964 5.08541e-07


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.5Nc1Classic/iFpOneLoop.txt <==
-22.3723 4.68364e-26 1.00167e-06
-22.1768 -4.50721e-25 1.03753e-06
-22.0165 3.72097e-24 1.06813e-06
-21.8747 1.95769e-24 1.09617e-06
-21.7448 1.78413e-24 1.12264e-06
-21.6237 -9.77113e-25 1.14805e-06
-21.5093 -2.44448e-24 1.17272e-06
-21.4004 -7.39333e-25 1.19684e-06
-21.2959 9.35884e-25 1.22055e-06
-21.1952 -1.15649e-26 1.24395e-06
-21.0979 -3.2313e-25 1.26712e-06
-21.0034 2.13384e-24 1.29012e-06
-20.9115 -1.71855e-24 1.313e-06
-20.8219 2.37353e-24 1.33579e-06
-20.7344 -3.15701e-24 1.35854e-06
-20.6487 1.89262e-25 1.38127e-06
-20.5648 1.12968e-24 1.404e-06
-20.4825 9.62967e-25 1.42676e-06
-20.4016 -1.39971e-24 1.44956e-06
-20.3222 3.47556e-24 1.47243e-06
-20.244 -4.43625e-24 1.49536e-06
-20.1669 -7.44424e-24 1.51839e-06
-20.091 1.34352e-24 1.54152e-06
-20.0162 -1.52715e-24 1.56476e-06
-19.9423 3.93009e-25 1.58813e-06
-19.8694 2.46178e-24 1.61163e-06
-19.7974 3.8697e-24 1.63527e-06
-19.7262 -4.23953e-24 1.65906e-06
-19.6558 -2.99182e-25 1.68301e-06
-19.5862 3.72613e-24 1.70712e-06
-19.5173 -9.34109e-25 1.73141e-06
-19.4491 -5.84294e-24 1.75588e-06
-19.3816 4.25537e-24 1.78054e-06
-19.3147 -3.51115e-24 1.8054e-06
-19.2484 2.09343e-24 1.83045e-06
-19.1828 1.71868e-24 1.85571e-06
-19.1177 -1.1754e-24 1.88119e-06
-19.0531 -2.29171e-24 1.90688e-06
-18.9891 8.00557e-25 1.9328e-06
-18.9255 -8.96793e-24 1.95895e-06
-18.8625 9.46589e-25 1.98533e-06
-18.8 6.93123e-24 2.01196e-06
-18.7379 -2.00522e-25 2.03883e-06
-18.6762 -3.38872e-24 2.06596e-06
-18.615 -3.85221e-24 2.09335e-06
-18.5542 6.59618e-24 2.121e-06
-18.4938 -4.55308e-24 2.14891e-06
-18.4338 -3.95341e-24 2.17711e-06
-18.3742 7.32111e-24 2.20558e-06
-18.3149 1.86663e-24 2.23434e-06
-18.256 5.94792e-24 2.26339e-06
-18.1975 -6.66166e-24 2.29274e-06
-18.1393 4.81135e-24 2.32238e-06
-18.0815 3.87543e-24 2.35234e-06
-18.0239 -9.27943e-24 2.38261e-06
-17.9667 6.22589e-24 2.41319e-06
-17.9098 -1.83138e-24 2.4441e-06
-17.8532 -5.92214e-24 2.47534e-06
-17.7969 -2.24879e-24 2.50691e-06
-17.7408 1.77896e-24 2.53882e-06
-17.6851 3.79716e-25 2.57108e-06
-17.6296 -6.29242e-25 2.60369e-06
-17.5744 3.60132e-24 2.63666e-06
-17.5195 7.86019e-24 2.66999e-06
-17.4648 -2.19057e-24 2.7037e-06
-17.4104 -5.53795e-25 2.73777e-06
-17.3562 -2.5702e-24 2.77223e-06
-17.3022 -2.93847e-24 2.80708e-06
-17.2485 -3.97139e-24 2.84232e-06
-17.195 1.51067e-24 2.87796e-06
-17.1418 -1.26389e-24 2.91401e-06
-17.0887 -3.57639e-24 2.95047e-06
-17.0359 6.72095e-24 2.98735e-06
-16.9833 7.29516e-25 3.02465e-06
-16.9309 -3.26878e-24 3.06239e-06
-16.8787 -8.17464e-25 3.10057e-06
-16.8268 4.28455e-24 3.13919e-06
-16.775 3.85092e-24 3.17827e-06
-16.7234 8.11721e-24 3.2178e-06
-16.672 -9.05435e-24 3.25781e-06
-16.6208 -7.06536e-24 3.29829e-06
-16.5697 -1.23732e-24 3.33925e-06
-16.5189 8.5075e-24 3.3807e-06
-16.4682 -5.4386e-24 3.42265e-06
-16.4177 1.06873e-23 3.46511e-06
-16.3674 1.88088e-24 3.50807e-06
-16.3172 -3.57483e-24 3.55156e-06
-16.2672 1.22483e-24 3.59558e-06
-16.2174 1.96659e-24 3.64013e-06
-16.1677 2.25317e-24 3.68523e-06
-16.1182 -1.40014e-23 3.73088e-06
-16.0689 1.38333e-24 3.7771e-06
-16.0197 -4.82055e-24 3.82389e-06
-15.9706 -1.04689e-23 3.87125e-06
-15.9217 4.42483e-24 3.91921e-06
-15.873 -3.9407e-24 3.96776e-06
-15.8243 -1.73877e-23 4.01692e-06
-15.7759 1.72242e-24 4.0667e-06
-15.7276 2.26527e-23 4.11711e-06
-15.6794 -2.08362e-23 4.16815e-06
-15.6313 -2.21176e-23 4.21984e-06
-15.5834 5.62234e-25 4.27218e-06
-15.5356 8.13391e-24 4.32519e-06
-15.488 8.96392e-24 4.37888e-06
-15.4404 1.75137e-23 4.43325e-06
-15.393 -1.27638e-24 4.48833e-06
-15.3458 2.24099e-24 4.54411e-06
-15.2986 9.77113e-25 4.60062e-06
-15.2516 2.52158e-23 4.65785e-06
-15.2047 2.83531e-23 4.71583e-06
-15.1579 1.34411e-23 4.77457e-06
-15.1112 -5.27443e-24 4.83407e-06
-15.0647 -2.0162e-23 4.89436e-06
-15.0182 -1.23426e-23 4.95543e-06
-14.9719 -5.64995e-25 5.01731e-06
-14.9257 5.52626e-24 5.08001e-06
-14.8796 1.91886e-23 5.14354e-06
-14.8336 -3.65325e-23 5.20791e-06
-14.7877 -1.53945e-23 5.27314e-06
-14.7419 -1.61927e-23 5.33924e-06
-14.6962 -1.71385e-23 5.40623e-06
-14.6506 -5.8164e-25 5.47412e-06
-14.6052 -1.81367e-23 5.54292e-06
-14.5598 1.02076e-23 5.61265e-06
-14.5145 1.98547e-23 5.68332e-06
-14.4693 2.27048e-23 5.75496e-06
-14.4243 -1.11793e-23 5.82756e-06
-14.3793 -5.41668e-24 5.90116e-06
-14.3344 -2.3911e-23 5.97577e-06
-14.2896 -2.71237e-23 6.0514e-06
-14.2449 -2.6959e-23 6.12808e-06
-14.2003 8.55355e-24 6.20581e-06
-14.1558 2.92019e-24 6.28461e-06
-14.1113 -5.99004e-24 6.36451e-06
-14.067 -4.43463e-23 6.44552e-06
-14.0227 -7.38015e-24 6.52767e-06
-13.9786 4.24509e-24 6.61096e-06
-13.9345 1.06326e-23 6.69541e-06
-13.8905 4.72638e-23 6.78106e-06
-13.8466 -9.72599e-25 6.86791e-06
-13.8028 -2.37654e-23 6.95599e-06
-13.759 3.53711e-24 7.04532e-06
-13.7153 2.62994e-23 7.13592e-06
-13.6718 2.26557e-23 7.22781e-06
-13.6283 -1.96522e-23 7.32102e-06
-13.5848 2.32741e-23 7.41556e-06
-13.5415 3.74817e-23 7.51146e-06
-13.4982 2.56057e-23 7.60874e-06
-13.455 -9.57035e-26 7.70742e-06
-13.4119 -3.35795e-23 7.80754e-06
-13.3689 -6.11627e-24 7.90911e-06
-13.3259 -3.30857e-23 8.01216e-06
-13.283 -4.49635e-23 8.11672e-06
-13.2402 -6.36444e-24 8.2228e-06
-13.1974 -2.48137e-23 8.33045e-06
-13.1547 -1.28294e-23 8.43968e-06
-13.1121 -1.77849e-23 8.55052e-06
-13.0696 -2.78903e-23 8.66301e-06
-13.0271 -1.07331e-23 8.77716e-06
-12.9847 3.46016e-23 8.89302e-06
-12.9424 -4.98637e-23 9.0106e-06
-12.9001 3.2579e-24 9.12995e-06
-12.8579 2.16841e-23 9.25109e-06
-12.8158 -2.35571e-23 9.37405e-06
-12.7737 2.33583e-23 9.49887e-06
-12.7317 1.06067e-23 9.62558e-06
-12.6898 3.07057e-23 9.75421e-06
-12.6479 -6.83025e-23 9.8848e-06
-12.6061 4.37412e-23 1.00174e-05
-12.5643 -1.14639e-23 1.0152e-05
-12.5226 -8.93969e-24 1.02887e-05
-12.481 1.87709e-23 1.04275e-05
-12.4394 -2.16722e-24 1.05684e-05
-12.3979 1.01848e-23 1.07115e-05
-12.3565 -4.62108e-25 1.08569e-05
-12.3151 -1.38599e-23 1.10045e-05
-12.2738 -5.87302e-24 1.11544e-05
-12.2325 -4.661e-23 1.13067e-05
-12.1913 3.6028e-23 1.14613e-05
-12.1501 7.33546e-24 1.16184e-05
-12.109 -3.53417e-23 1.1778e-05
-12.068 4.3913e-23 1.19401e-05
-12.027 4.16118e-23 1.21048e-05
-11.986 5.22321e-23 1.22721e-05
-11.9452 -1.19009e-22 1.24421e-05
-11.9043 -1.20039e-23 1.26148e-05
-11.8636 2.50074e-23 1.27903e-05
-11.8228 -8.7676e-23 1.29686e-05
-11.7822 4.39075e-23 1.31498e-05
-11.7415 -5.76152e-23 1.3334e-05
-11.701 4.55433e-23 1.35211e-05
-11.6605 -1.93097e-23 1.37113e-05
-11.62 6.86479e-23 1.39047e-05
-11.5796 8.09038e-23 1.41012e-05
-11.5392 5.24009e-25 1.43009e-05
-11.4989 5.51949e-23 1.4504e-05
-11.4587 -5.902e-23 1.47104e-05
-11.4184 -4.56105e-24 1.49202e-05
-11.3783 -3.80274e-23 1.51336e-05
-11.3381 5.55544e-23 1.53505e-05
-11.2981 -2.88275e-23 1.55711e-05
-11.2581 2.5621e-23 1.57953e-05
-11.2181 -1.65673e-23 1.60234e-05
-11.1781 -1.21905e-23 1.62553e-05
-11.1383 2.19606e-23 1.64912e-05
-11.0984 7.14539e-23 1.67311e-05
-11.0586 6.26908e-23 1.69751e-05
-11.0189 1.03111e-22 1.72233e-05
-10.9792 7.26435e-24 1.74758e-05
-10.9395 1.54147e-23 1.77326e-05
-10.8999 3.39889e-23 1.79939e-05
-10.8603 -4.23236e-23 1.82597e-05
-10.8208 6.18857e-23 1.85302e-05
-10.7813 -2.47222e-23 1.88054e-05
-10.7418 4.46972e-23 1.90854e-05
-10.7024 2.82527e-23 1.93704e-05
-10.6631 2.00179e-23 1.96604e-05
-10.6238 -4.69365e-23 1.99555e-05
-10.5845 1.65946e-22 2.02559e-05
-10.5452 -1.77298e-22 2.05617e-05
-10.506 3.29001e-23 2.08729e-05
-10.4669 -5.54842e-23 2.11897e-05
-10.4278 -9.39468e-23 2.15123e-05
-10.3887 -3.38449e-23 2.18406e-05
-10.3496 1.61136e-22 2.2175e-05
-10.3106 -2.93184e-23 2.25154e-05
-10.2717 -3.95446e-23 2.28621e-05
-10.2328 -6.54728e-24 2.32151e-05
-10.1939 -1.11657e-22 2.35746e-05
-10.155 -7.03322e-23 2.39407e-05
-10.1162 -2.8424e-22 2.43137e-05
-10.0774 3.23587e-23 2.46935e-05
-10.0387 2.52457e-23 2.50805e-05
-10 1.91321e-22 2.54747e-05
-9.96134 9.58162e-23 2.58763e-05
-9.92271 4.84212e-23 2.62855e-05
-9.88412 4.40699e-23 2.67025e-05
-9.84557 2.53456e-23 2.71273e-05
-9.80704 -2.14889e-22 2.75603e-05
-9.76856 1.55169e-22 2.80015e-05
-9.73011 -4.28974e-23 2.84512e-05
-9.69169 -6.76698e-23 2.89096e-05
-9.65331 -1.69661e-22 2.93769e-05
-9.61496 1.39585e-22 2.98532e-05
-9.57664 -1.50007e-22 3.03388e-05
-9.53836 -9.29613e-23 3.08339e-05
-9.50011 1.1138e-22 3.13388e-05
-9.46189 1.85012e-22 3.18535e-05
-9.42371 -2.65101e-23 3.23785e-05
-9.38556 -1.95143e-22 3.29139e-05
-9.34744 -3.31038e-23 3.34599e-05
-9.30935 1.94026e-23 3.40169e-05
-9.2713 -4.08561e-23 3.45851e-05
-9.23327 5.24357e-23 3.51647e-05
-9.19528 -1.37099e-22 3.5756e-05
-9.15732 -5.87822e-23 3.63594e-05
-9.11939 -4.95257e-23 3.6975e-05
-9.08149 -4.75716e-23 3.76033e-05
-9.04362 -1.36379e-23 3.82445e-05
-9.00578 6.50496e-24 3.88989e-05
-8.96797 -4.66913e-23 3.95668e-05
-8.93019 9.49795e-23 4.02487e-05
-8.89244 -1.92254e-22 4.09448e-05
-8.85471 1.91257e-23 4.16555e-05
-8.81702 1.92619e-22 4.23811e-05
-8.77936 -2.92681e-22 4.31221e-05
-8.74172 3.14017e-22 4.38788e-05
-8.70412 5.81171e-23 4.46516e-05
-8.66654 1.43252e-22 4.5441e-05
-8.62899 -3.80252e-24 4.62473e-05
-8.59146 -2.5481e-22 4.7071e-05
-8.55397 3.70278e-22 4.79126e-05
-8.5165 -1.48485e-22 4.87724e-05
-8.47906 1.08138e-22 4.96511e-05
-8.44165 3.46158e-23 5.0549e-05
-8.40426 -1.84296e-22 5.14667e-05
-8.3669 6.56252e-23 5.24047e-05
-8.32956 9.84642e-23 5.33635e-05
-8.29226 -1.03822e-22 5.43437e-05
-8.25497 1.76483e-23 5.53459e-05
-8.21772 -3.53303e-22 5.63707e-05
-8.18049 -3.55075e-22 5.74186e-05
-8.14328 2.60455e-23 5.84903e-05
-8.1061 -3.44689e-23 5.95864e-05
-8.06895 -4.34329e-22 6.07077e-05
-8.03182 5.40522e-22 6.18547e-05
-7.99471 2.27453e-23 6.30283e-05
-7.95763 2.32129e-22 6.42291e-05
-7.92058 -1.38071e-22 6.54579e-05
-7.88355 1.80465e-22 6.67155e-05
-7.84654 -6.83564e-22 6.80027e-05
-7.80955 3.87759e-22 6.93203e-05
-7.77259 5.70572e-22 7.06692e-05
-7.73566 -1.40986e-22 7.20503e-05
-7.69874 1.07386e-22 7.34645e-05
-7.66185 -8.21493e-22 7.49128e-05
-7.62498 4.73306e-22 7.63961e-05
-7.58814 -5.58286e-22 7.79154e-05
-7.55132 -5.10623e-22 7.94719e-05
-7.51452 -1.82634e-22 8.10666e-05
-7.47774 -4.19077e-23 8.27006e-05
-7.44099 1.58369e-23 8.43751e-05
-7.40425 -1.78903e-22 8.60914e-05
-7.36754 -4.21537e-22 8.78505e-05
-7.33085 2.23975e-22 8.96539e-05
-7.29418 4.29636e-22 9.15029e-05
-7.25754 -5.21868e-22 9.33989e-05
-7.22091 1.27498e-21 9.53432e-05
-7.18431 -1.32177e-21 9.73375e-05
-7.14772 -1.22379e-21 9.93832e-05
-7.11116 -4.10043e-22 0.000101482
-7.07462 -2.20344e-23 0.000103635
-7.0381 -1.41055e-21 0.000105845
-7.00159 -5.69471e-22 0.000108113
-6.96511 1.29899e-21 0.000110441
-6.92865 1.58653e-21 0.000112831
-6.89221 -1.10094e-21 0.000115284
-6.85579 1.17782e-22 0.000117804
-6.81938 -4.08599e-22 0.000120392
-6.783 -1.05006e-21 0.00012305
-6.74664 8.1807e-22 0.00012578
-6.71029 -1.1299e-21 0.000128586
-6.67397 1.45584e-21 0.000131469
-6.63766 1.07176e-21 0.000134432
-6.60137 -2.20427e-23 0.000137478
-6.5651 -7.17083e-22 0.00014061
-6.52885 1.1345e-21 0.000143829
-6.49262 6.6832e-22 0.000147141
-6.4564 -6.77537e-22 0.000150546
-6.42021 5.29605e-22 0.00015405
-6.38403 8.80626e-22 0.000157654
-6.34786 -5.57432e-22 0.000161364
-6.31172 -1.74385e-22 0.000165182
-6.27559 -1.94297e-21 0.000169112
-6.23949 5.47067e-22 0.000173158
-6.20339 -2.25685e-21 0.000177324
-6.16732 1.38745e-22 0.000181615
-6.13126 8.89578e-23 0.000186036
-6.09522 3.5705e-22 0.00019059
-6.05919 -6.27307e-22 0.000195282
-6.02319 -6.21584e-22 0.000200119
-5.9872 9.56904e-22 0.000205105
-5.95122 -1.08902e-21 0.000210245
-5.91526 -1.81919e-21 0.000215546
-5.87932 1.04578e-21 0.000221014
-5.84339 -7.41136e-22 0.000226654
-5.80748 9.91633e-22 0.000232474
-5.77158 1.55537e-21 0.00023848
-5.7357 -2.8796e-22 0.00024468
-5.69984 -1.02743e-21 0.000251081
-5.66399 1.58745e-21 0.000257691
-5.62815 -5.17964e-23 0.000264519
-5.59233 1.82158e-21 0.000271572
-5.55653 -1.15973e-21 0.000278861
-5.52074 6.96662e-22 0.000286393
-5.48497 1.11285e-21 0.000294181
-5.4492 -3.56572e-21 0.000302233
-5.41346 6.77894e-22 0.000310561
-5.37773 3.39166e-21 0.000319176
-5.34201 -5.83415e-22 0.00032809
-5.30631 3.11302e-23 0.000337316
-5.27062 -3.57849e-23 0.000346867
-5.23494 -1.66925e-22 0.000356757
-5.19928 -2.93113e-21 0.000367
-5.16363 4.38499e-21 0.000377612
-5.128 8.02412e-22 0.000388609
-5.09237 5.35233e-21 0.000400007
-5.05677 -1.24294e-21 0.000411825
-5.02117 -1.06462e-21 0.000424082
-4.98559 5.61004e-21 0.000436796
-4.95002 2.2314e-21 0.000449989
-4.91446 7.12577e-21 0.000463683
-4.87892 5.53587e-21 0.000477901
-4.84339 1.5002e-21 0.000492667
-4.80787 -1.91359e-21 0.000508007
-4.77237 -1.91494e-21 0.000523947
-4.73687 7.47596e-21 0.000540517
-4.70139 -4.0073e-22 0.000557747
-4.66592 8.6024e-21 0.000575669
-4.63046 -3.57674e-22 0.000594316
-4.59502 -4.93203e-21 0.000613724
-4.55958 2.75683e-21 0.000633932
-4.52416 5.49706e-21 0.000654978
-4.48875 7.56682e-21 0.000676906
-4.45335 -2.73645e-22 0.00069976
-4.41797 -9.71773e-21 0.000723588
-4.38259 -9.71138e-21 0.000748441
-4.34722 3.01681e-21 0.000774372
-4.31187 -3.92438e-21 0.000801439
-4.27653 -8.71543e-21 0.000829702
-4.24119 -1.18888e-20 0.000859225
-4.20587 -6.15966e-21 0.000890078
-4.17056 1.06287e-20 0.000922332
-4.13526 -5.45398e-21 0.000956067
-4.09997 -2.28074e-21 0.000991364
-4.06469 3.05989e-21 0.00102831
-4.02942 9.6382e-21 0.00106701
-3.99416 -1.15664e-20 0.00110755
-3.95891 7.93171e-21 0.00115004
-3.92367 -6.23033e-21 0.00119461
-3.88844 2.28852e-20 0.00124136
-3.85322 -1.20994e-20 0.00129044
-3.81801 -6.7319e-22 0.00134199
-3.7828 3.31459e-20 0.00139615
-3.74761 -1.10706e-20 0.0014531
-3.71243 -2.46348e-20 0.001513
-3.67726 2.27132e-20 0.00157604
-3.64209 -2.96647e-20 0.00164243
-3.60694 -3.41726e-20 0.00171239
-3.57179 -8.45811e-21 0.00178614
-3.53665 -1.08767e-20 0.00186394
-3.50152 3.60971e-20 0.00194607
-3.4664 9.65314e-21 0.00203281
-3.43129 -1.0126e-20 0.0021245
-3.39619 2.06241e-20 0.00222147
-3.36109 6.06478e-21 0.0023241
-3.32601 -7.76767e-20 0.0024328
-3.29093 2.04133e-20 0.00254801
-3.25586 -1.46099e-21 0.0026702
-3.2208 -3.27053e-21 0.0027999
-3.18574 5.07621e-20 0.00293769
-3.1507 -5.73467e-20 0.00308417
-3.11566 -1.24196e-20 0.00324003
-3.08063 -4.77802e-21 0.00340601
-3.0456 -1.63973e-20 0.00358292
-3.01059 -1.6643e-20 0.00377165
-2.97558 1.48469e-20 0.00397318
-2.94058 -1.52626e-20 0.00418858
-2.90558 1.83447e-20 0.00441903
-2.87059 6.30875e-20 0.00466584
-2.83561 -4.45152e-20 0.00493044
-2.80064 -9.24622e-20 0.00521443
-2.76567 -3.91024e-20 0.00551957
-2.73071 -2.22972e-19 0.00584781
-2.69576 -1.30307e-19 0.00620133
-2.66081 -4.91956e-20 0.00658254
-2.62587 4.89101e-20 0.00699416
-2.59094 -4.11463e-20 0.00743919
-2.55601 -1.70363e-19 0.00792102
-2.52109 2.73463e-19 0.00844344
-2.48617 2.57804e-19 0.00901072
-2.45126 3.5003e-20 0.00962767
-2.41636 2.34127e-19 0.0102997
-2.38146 -8.24813e-20 0.011033
-2.34657 1.99401e-19 0.0118346
-2.31168 -1.58886e-19 0.0127123
-2.2768 -2.50438e-19 0.0136753
-2.24192 1.79219e-19 0.014734
-2.20705 3.52749e-19 0.0159003
-2.17219 -2.59014e-19 0.0171879
-2.13733 -5.06565e-19 0.0186127
-2.10247 -3.2086e-19 0.020193
-2.06762 -4.48426e-19 0.0219504
-2.03278 -1.8626e-19 0.0239097
-1.99794 9.69256e-19 0.0261002
-1.9631 8.27781e-19 0.0285563
-1.92827 -1.19938e-18 0.0313186
-1.89345 -5.60837e-20 0.0344354
-1.85862 1.16304e-18 0.0379639
-1.82381 3.55242e-19 0.0419728
-1.78899 6.31821e-19 0.0465447
-1.75419 4.27224e-19 0.0517793
-1.71938 -4.50146e-20 0.0577974
-1.68458 -1.30683e-19 0.0647467
-1.64979 1.72691e-18 0.0728077
-1.61499 7.84754e-18 0.0822029
-1.58021 7.21452e-19 0.0932073
-1.54542 2.15255e-18 0.106162
-1.51064 -5.1869e-18 0.121491
-1.47586 -3.03867e-18 0.139722
-1.44109 2.02452e-18 0.161513
-1.40632 1.1493e-17 0.187676
-1.37155 1.19515e-17 0.219206
-1.33679 -4.0817e-18 0.257294
-1.30203 -4.41753e-18 0.303317
-1.26727 -2.27591e-18 0.358755
-1.23251 1.57166e-17 0.42499
-1.19776 2.50908e-17 0.502872
-1.16301 -6.24838e-18 0.591983
-1.12827 2.0192e-17 0.689555
-1.09352 4.96268e-18 0.789349
-1.05878 5.44754e-18 0.881273
-1.02405 -3.75655e-19 0.952895
-0.989309 -1.3185e-17 0.993246
-0.954576 -3.41304e-18 0.997245
-0.919844 -2.57773e-17 0.967675
-0.885115 2.37017e-18 0.913283
-0.850388 -5.74334e-18 0.844762
-0.815663 1.31692e-18 0.771393
-0.78094 -6.00765e-18 0.699608
-0.746219 -2.45007e-17 0.633072
-0.711499 -1.44662e-18 0.573404
-0.676781 -3.09627e-17 0.520955
-0.642065 -1.78926e-17 0.475385
-0.60735 -1.27907e-17 0.436046
-0.572637 -8.83568e-18 0.402191
-0.537925 2.20347e-20 0.373089
-0.503214 5.74221e-18 0.348077
-0.468504 6.91991e-18 0.326572
-0.433796 -7.04906e-18 0.308079
-0.399089 4.67543e-19 0.29218
-0.364382 6.98178e-18 0.278526
-0.329676 -3.5102e-18 0.266829
-0.294972 -4.37494e-18 0.256849
-0.260267 1.078e-18 0.24839
-0.225564 -1.65867e-18 0.24129
-0.190861 -2.33318e-20 0.23542
-0.156158 3.48295e-19 0.230675
-0.121456 -8.78655e-20 0.226971
-0.0867541 -1.13119e-18 0.224245
-0.0520524 3.33013e-19 0.222453
-0.0173508 -1.77789e-19 0.221564
0.0173508 2.34768e-19 0.221564
0.0520524 -1.57089e-19 0.222453
0.0867541 -8.1693e-19 0.224245
0.121456 1.56547e-18 0.226971
0.156158 -1.04135e-18 0.230675
0.190861 -2.98563e-18 0.23542
0.225564 1.13659e-19 0.24129
0.260267 1.55553e-18 0.24839
0.294972 1.92756e-18 0.256849
0.329676 -5.06025e-18 0.266829
0.364382 2.01528e-18 0.278526
0.399089 -6.06347e-18 0.29218
0.433796 1.16655e-17 0.308079
0.468504 5.94264e-18 0.326572
0.503214 7.15618e-18 0.348077
0.537925 7.49691e-18 0.373089
0.572637 -2.79692e-18 0.402191
0.60735 -1.14133e-17 0.436046
0.642065 1.48224e-17 0.475385
0.676781 1.08666e-17 0.520955
0.711499 -9.84594e-18 0.573404
0.746219 -2.72486e-17 0.633072
0.78094 1.16188e-17 0.699608
0.815663 3.96554e-17 0.771393
0.850388 7.43482e-17 0.844762
0.885115 -3.78402e-17 0.913283
0.919844 -1.25946e-17 0.967675
0.954576 3.18933e-17 0.997245
0.989309 -5.92554e-18 0.993246
1.02405 -3.93716e-19 0.952895
1.05878 2.83722e-18 0.881273
1.09352 1.17164e-18 0.789349
1.12827 2.09601e-17 0.689555
1.16301 1.63962e-18 0.591983
1.19776 -1.08501e-17 0.502872
1.23251 -1.43605e-17 0.42499
1.26727 -1.76271e-17 0.358755
1.30203 1.0058e-17 0.303317
1.33679 -1.33933e-18 0.257294
1.37155 1.40318e-17 0.219206
1.40632 -9.45134e-18 0.187676
1.44109 -1.09279e-17 0.161513
1.47586 -8.28965e-18 0.139722
1.51064 1.91225e-18 0.121491
1.54542 -1.94493e-18 0.106162
1.58021 8.6135e-18 0.0932073
1.61499 1.73503e-18 0.0822029
1.64979 4.84855e-19 0.0728077
1.68458 5.78631e-19 0.0647467
1.71938 1.94385e-18 0.0577974
1.75419 -2.40401e-18 0.0517793
1.78899 1.02742e-18 0.0465447
1.82381 3.38884e-19 0.0419728
1.85862 2.54545e-19 0.0379639
1.89345 -1.814e-18 0.0344354
1.92827 -1.30245e-18 0.0313186
1.9631 1.34325e-18 0.0285563
1.99794 1.04676e-18 0.0261002
2.03278 -2.45192e-21 0.0239097
2.06762 -4.82586e-19 0.0219504
2.10247 -4.64374e-19 0.020193
2.13733 -1.08439e-20 0.0186127
2.17219 4.35887e-19 0.0171879
2.20705 1.31228e-19 0.0159003
2.24192 -3.53416e-20 0.014734
2.2768 9.52915e-20 0.0136753
2.31168 1.65368e-19 0.0127123
2.34657 -1.64805e-19 0.0118346
2.38146 -7.54138e-20 0.011033
2.41636 -2.12997e-19 0.0102997
2.45126 2.24399e-20 0.00962767
2.48617 4.15195e-20 0.00901072
2.52109 -1.38108e-19 0.00844344
2.55601 1.38555e-19 0.00792102
2.59094 2.58415e-19 0.00743919
2.62587 1.19883e-19 0.00699416
2.66081 -1.65568e-19 0.00658254
2.69576 7.75674e-20 0.00620133
2.73071 -1.27957e-19 0.00584781
2.76567 -1.29074e-19 0.00551957
2.80064 -1.43816e-19 0.00521443
2.83561 1.94998e-20 0.00493044
2.87059 -5.02511e-20 0.00466584
2.90558 5.64515e-20 0.00441903
2.94058 2.6565e-20 0.00418858
2.97558 -6.56361e-20 0.00397318
3.01059 7.75114e-20 0.00377165
3.0456 3.55964e-20 0.00358292
3.08063 -1.7651e-20 0.00340601
3.11566 -4.62525e-20 0.00324003
3.1507 -3.1964e-20 0.00308417
3.18574 -8.83927e-22 0.00293769
3.2208 2.83652e-20 0.0027999
3.25586 1.14204e-20 0.0026702
3.29093 4.39946e-20 0.00254801
3.32601 3.00383e-20 0.0024328
3.36109 -3.1461e-20 0.0023241
3.39619 1.34322e-20 0.00222147
3.43129 -3.56992e-20 0.0021245
3.4664 -1.18523e-20 0.00203281
3.50152 -2.40039e-20 0.00194607
3.53665 -1.36e-20 0.00186394
3.57179 -6.37541e-21 0.00178614
3.60694 -1.81502e-20 0.00171239
3.64209 -1.34532e-20 0.00164243
3.67726 4.79142e-21 0.00157604
3.71243 1.96937e-20 0.001513
3.74761 1.93848e-20 0.0014531
3.7828 1.6243e-21 0.00139615
3.81801 -2.47886e-20 0.00134199
3.85322 -3.90806e-20 0.00129044
3.88844 -5.45856e-21 0.00124136
3.92367 -8.49299e-21 0.00119461
3.95891 -3.0325e-20 0.00115004
3.99416 -5.17144e-21 0.00110755
4.02942 -1.02054e-21 0.00106701
4.06469 -2.23154e-21 0.00102831
4.09997 -2.72757e-21 0.000991364
4.13526 -1.133e-20 0.000956067
4.17056 2.83936e-21 0.000922332
4.20587 1.07564e-20 0.000890078
4.24119 7.17941e-21 0.000859225
4.27653 -4.24972e-21 0.000829702
4.31187 6.59841e-21 0.000801439
4.34722 -8.0415e-21 0.000774372
4.38259 -1.23338e-21 0.000748441
4.41797 5.74493e-21 0.000723588
4.45335 3.63584e-21 0.00069976
4.48875 3.40423e-21 0.000676906
4.52416 -1.925e-23 0.000654978
4.55958 -3.24367e-21 0.000633932
4.59502 -9.24356e-21 0.000613724
4.63046 -2.0954e-21 0.000594316
4.66592 -7.93e-21 0.000575669
4.70139 -2.13516e-21 0.000557747
4.73687 -2.69083e-21 0.000540517
4.77237 6.66453e-21 0.000523947
4.80787 -3.63591e-21 0.000508007
4.84339 2.18164e-21 0.000492667
4.87892 3.18216e-21 0.000477901
4.91446 2.38277e-21 0.000463683
4.95002 -5.76991e-21 0.000449989
4.98559 1.43841e-21 0.000436796
5.02117 6.91981e-22 0.000424082
5.05677 4.23174e-21 0.000411825
5.09237 3.59876e-21 0.000400007
5.128 -5.83979e-21 0.000388609
5.16363 -8.77618e-22 0.000377612
5.19928 4.54012e-21 0.000367
5.23494 -1.92781e-21 0.000356757
5.27062 -6.10197e-22 0.000346867
5.30631 1.85428e-21 0.000337316
5.34201 -2.01146e-21 0.00032809
5.37773 3.07379e-21 0.000319176
5.41346 1.31809e-21 0.000310561
5.4492 -8.85651e-22 0.000302233
5.48497 1.25923e-21 0.000294181
5.52074 3.68002e-21 0.000286393
5.55653 -1.10467e-21 0.000278861
5.59233 1.47916e-21 0.000271572
5.62815 2.09081e-21 0.000264519
5.66399 1.60843e-23 0.000257691
5.69984 -6.4861e-22 0.000251081
5.7357 -1.01801e-21 0.00024468
5.77158 7.08708e-22 0.00023848
5.80748 1.40289e-21 0.000232474
5.84339 -2.45432e-21 0.000226654
5.87932 2.10076e-21 0.000221014
5.91526 2.79829e-22 0.000215546
5.95122 1.72892e-21 0.000210245
5.9872 -1.19757e-21 0.000205105
6.02319 -9.03845e-22 0.000200119
6.05919 2.45853e-21 0.000195282
6.09522 1.28306e-22 0.00019059
6.13126 1.80457e-21 0.000186036
6.16732 1.40829e-21 0.000181615
6.20339 5.80011e-22 0.000177324
6.23949 3.17816e-22 0.000173158
6.27559 -2.76692e-21 0.000169112
6.31172 2.46666e-22 0.000165182
6.34786 5.06673e-22 0.000161364
6.38403 -9.28284e-22 0.000157654
6.42021 -1.08275e-21 0.00015405
6.4564 2.70723e-22 0.000150546
6.49262 1.12099e-21 0.000147141
6.52885 8.14691e-23 0.000143829
6.5651 -5.22857e-22 0.00014061
6.60137 7.16096e-23 0.000137478
6.63766 1.60875e-21 0.000134432
6.67397 -1.83922e-22 0.000131469
6.71029 -1.10728e-21 0.000128586
6.74664 3.0854e-22 0.00012578
6.783 1.04887e-21 0.00012305
6.81938 9.73158e-22 0.000120392
6.85579 -1.57504e-23 0.000117804
6.89221 1.29356e-21 0.000115284
6.92865 1.58054e-21 0.000112831
6.96511 -7.92768e-23 0.000110441
7.00159 -6.38229e-22 0.000108113
7.0381 9.35471e-23 0.000105845
7.07462 5.23972e-23 0.000103635
7.11116 2.3099e-22 0.000101482
7.14772 -3.45356e-22 9.93832e-05
7.18431 4.49294e-23 9.73375e-05
7.22091 5.47593e-22 9.53432e-05
7.25754 7.81658e-22 9.33989e-05
7.29418 -8.14687e-23 9.15029e-05
7.33085 2.34307e-22 8.96539e-05
7.36754 -4.46287e-22 8.78505e-05
7.40425 -6.45304e-22 8.60914e-05
7.44099 1.01989e-22 8.43751e-05
7.47774 -2.86104e-22 8.27006e-05
7.51452 -1.5817e-22 8.10666e-05
7.55132 2.55499e-22 7.94719e-05
7.58814 6.20562e-22 7.79154e-05
7.62498 1.18712e-21 7.63961e-05
7.66185 -8.30541e-23 7.49128e-05
7.69874 8.1014e-23 7.34645e-05
7.73566 -7.25825e-22 7.20503e-05
7.77259 -7.22824e-22 7.06692e-05
7.80955 6.69899e-22 6.93203e-05
7.84654 -4.15819e-22 6.80027e-05
7.88355 8.25716e-22 6.67155e-05
7.92058 -2.87627e-22 6.54579e-05
7.95763 -6.03634e-22 6.42291e-05
7.99471 -1.21083e-22 6.30283e-05
8.03182 -2.14744e-22 6.18547e-05
8.06895 1.53817e-22 6.07077e-05
8.1061 -9.03633e-23 5.95864e-05
8.14328 -1.74268e-22 5.84903e-05
8.18049 1.33527e-22 5.74186e-05
8.21772 1.11755e-22 5.63707e-05
8.25497 1.26094e-22 5.53459e-05
8.29226 -1.35133e-22 5.43437e-05
8.32956 6.34165e-23 5.33635e-05
8.3669 3.32099e-22 5.24047e-05
8.40426 -1.25182e-22 5.14667e-05
8.44165 1.0377e-22 5.0549e-05
8.47906 -1.9213e-22 4.96511e-05
8.5165 9.37212e-23 4.87724e-05
8.55397 -3.04372e-22 4.79126e-05
8.59146 -1.20022e-22 4.7071e-05
8.62899 -2.4767e-22 4.62473e-05
8.66654 7.85858e-23 4.5441e-05
8.70412 1.63017e-22 4.46516e-05
8.74172 -1.59481e-22 4.38788e-05
8.77936 -1.02013e-22 4.31221e-05
8.81702 1.6998e-22 4.23811e-05
8.85471 -3.46935e-22 4.16555e-05
8.89244 -1.69749e-22 4.09448e-05
8.93019 1.25115e-23 4.02487e-05
8.96797 2.5854e-22 3.95668e-05
9.00578 -2.14563e-22 3.88989e-05
9.04362 -3.74665e-23 3.82445e-05
9.08149 2.52692e-22 3.76033e-05
9.11939 2.47067e-22 3.6975e-05
9.15732 9.69774e-23 3.63594e-05
9.19528 -2.30283e-22 3.5756e-05
9.23327 2.07533e-23 3.51647e-05
9.2713 -1.23387e-23 3.45851e-05
9.30935 1.3111e-22 3.40169e-05
9.34744 -1.1462e-22 3.34599e-05
9.38556 -2.99257e-22 3.29139e-05
9.42371 1.43869e-22 3.23785e-05
9.46189 -7.10862e-23 3.18535e-05
9.50011 5.86767e-23 3.13388e-05
9.53836 6.9645e-23 3.08339e-05
9.57664 -1.60525e-22 3.03388e-05
9.61496 1.50487e-22 2.98532e-05
9.65331 -1.15214e-22 2.93769e-05
9.69169 4.84066e-24 2.89096e-05
9.73011 -1.00136e-22 2.84512e-05
9.76856 -1.20431e-22 2.80015e-05
9.80704 1.09299e-22 2.75603e-05
9.84557 -9.16565e-23 2.71273e-05
9.88412 -1.74573e-22 2.67025e-05
9.92271 8.06674e-23 2.62855e-05
9.96134 1.94316e-22 2.58763e-05
10 7.72707e-23 2.54747e-05
10.0387 -1.12955e-22 2.50805e-05
10.0774 -5.3447e-23 2.46935e-05
10.1162 4.16007e-24 2.43137e-05
10.155 1.37298e-22 2.39407e-05
10.1939 1.10487e-22 2.35746e-05
10.2328 -4.86552e-23 2.32151e-05
10.2717 5.45139e-23 2.28621e-05
10.3106 1.44652e-22 2.25154e-05
10.3496 -3.65372e-23 2.2175e-05
10.3887 1.31797e-23 2.18406e-05
10.4278 7.38482e-24 2.15123e-05
10.4669 4.95246e-23 2.11897e-05
10.506 3.62182e-23 2.08729e-05
10.5452 -1.04307e-23 2.05617e-05
10.5845 1.26497e-22 2.02559e-05
10.6238 3.76601e-23 1.99555e-05
10.6631 6.13003e-24 1.96604e-05
10.7024 8.92993e-23 1.93704e-05
10.7418 -9.02774e-23 1.90854e-05
10.7813 5.73794e-23 1.88054e-05
10.8208 -1.3603e-22 1.85302e-05
10.8603 -3.89875e-23 1.82597e-05
10.8999 4.33435e-23 1.79939e-05
10.9395 -4.0857e-23 1.77326e-05
10.9792 -4.38149e-24 1.74758e-05
11.0189 -1.47123e-22 1.72233e-05
11.0586 6.07779e-23 1.69751e-05
11.0984 -4.51456e-23 1.67311e-05
11.1383 -4.45723e-23 1.64912e-05
11.1781 1.15511e-24 1.62553e-05
11.2181 -4.8667e-23 1.60234e-05
11.2581 3.66237e-23 1.57953e-05
11.2981 9.14639e-23 1.55711e-05
11.3381 -3.00683e-23 1.53505e-05
11.3783 -3.60424e-23 1.51336e-05
11.4184 -2.265e-23 1.49202e-05
11.4587 7.72323e-23 1.47104e-05
11.4989 3.59851e-23 1.4504e-05
11.5392 2.83073e-23 1.43009e-05
11.5796 8.10318e-24 1.41012e-05
11.62 -7.37097e-23 1.39047e-05
11.6605 -4.38665e-23 1.37113e-05
11.701 -5.17859e-23 1.35211e-05
11.7415 -6.88886e-23 1.3334e-05
11.7822 5.69417e-23 1.31498e-05
11.8228 5.2883e-23 1.29686e-05
11.8636 -3.45074e-23 1.27903e-05
11.9043 1.02246e-22 1.26148e-05
11.9452 1.92096e-24 1.24421e-05
11.986 5.30287e-24 1.22721e-05
12.027 1.42285e-23 1.21048e-05
12.068 -2.2295e-23 1.19401e-05
12.109 -2.40347e-23 1.1778e-05
12.1501 3.82039e-23 1.16184e-05
12.1913 -5.89817e-23 1.14613e-05
12.2325 -3.38816e-23 1.13067e-05
12.2738 -4.94037e-23 1.11544e-05
12.3151 6.41561e-23 1.10045e-05
12.3565 6.13791e-23 1.08569e-05
12.3979 -1.13403e-24 1.07115e-05
12.4394 2.09821e-23 1.05684e-05
12.481 -6.0198e-24 1.04275e-05
12.5226 3.11996e-23 1.02887e-05
12.5643 -8.19657e-24 1.0152e-05
12.6061 5.86315e-23 1.00174e-05
12.6479 5.10006e-23 9.8848e-06
12.6898 2.87531e-24 9.75421e-06
12.7317 -3.57876e-23 9.62558e-06
12.7737 6.99594e-24 9.49887e-06
12.8158 1.83299e-23 9.37405e-06
12.8579 2.41778e-23 9.25109e-06
12.9001 1.54515e-23 9.12995e-06
12.9424 -4.53303e-23 9.0106e-06
12.9847 -1.04709e-23 8.89302e-06
13.0271 -2.99954e-23 8.77716e-06
13.0696 3.16655e-23 8.66301e-06
13.1121 -5.7379e-24 8.55052e-06
13.1547 -1.03367e-23 8.43968e-06
13.1974 2.71614e-23 8.33045e-06
13.2402 3.0346e-23 8.2228e-06
13.283 1.50987e-23 8.11672e-06
13.3259 5.65064e-24 8.01216e-06
13.3689 -3.39393e-24 7.90911e-06
13.4119 9.07208e-24 7.80754e-06
13.455 2.23902e-23 7.70742e-06
13.4982 -3.54959e-23 7.60874e-06
13.5415 5.17083e-24 7.51146e-06
13.5848 2.44616e-23 7.41556e-06
13.6283 -1.01895e-23 7.32102e-06
13.6718 -2.22413e-23 7.22781e-06
13.7153 -8.50505e-24 7.13592e-06
13.759 -1.38442e-23 7.04532e-06
13.8028 2.22816e-24 6.95599e-06
13.8466 -1.99105e-23 6.86791e-06
13.8905 2.02119e-25 6.78106e-06
13.9345 -1.45788e-23 6.69541e-06
13.9786 -1.23359e-23 6.61096e-06
14.0227 2.90735e-23 6.52767e-06
14.067 4.56675e-24 6.44552e-06
14.1113 3.67566e-24 6.36451e-06
14.1558 -1.21742e-23 6.28461e-06
14.2003 -8.63566e-24 6.20581e-06
14.2449 1.9087e-23 6.12808e-06
14.2896 9.42344e-24 6.0514e-06
14.3344 2.04915e-23 5.97577e-06
14.3793 -9.01817e-24 5.90116e-06
14.4243 9.6093e-24 5.82756e-06
14.4693 -3.43615e-23 5.75496e-06
14.5145 2.03554e-23 5.68332e-06
14.5598 8.38363e-24 5.61265e-06
14.6052 1.43048e-23 5.54292e-06
14.6506 1.254e-23 5.47412e-06
14.6962 -6.17319e-24 5.40623e-06
14.7419 9.05558e-24 5.33924e-06
14.7877 1.17664e-23 5.27314e-06
14.8336 1.07648e-23 5.20791e-06
14.8796 8.28122e-24 5.14354e-06
14.9257 -1.14298e-23 5.08001e-06
14.9719 4.12122e-24 5.01731e-06
15.0182 2.62985e-23 4.95543e-06
15.0647 3.08914e-24 4.89436e-06
15.1112 -2.45145e-23 4.83407e-06
15.1579 2.14148e-24 4.77457e-06
15.2047 3.11034e-23 4.71583e-06
15.2516 -4.37124e-24 4.65785e-06
15.2986 -1.55886e-23 4.60062e-06
15.3458 -1.32795e-23 4.54411e-06
15.393 1.4513e-23 4.48833e-06
15.4404 -2.75631e-23 4.43325e-06
15.488 2.93846e-24 4.37888e-06
15.5356 -7.96141e-24 4.32519e-06
15.5834 -4.14176e-24 4.27218e-06
15.6313 3.35533e-25 4.21984e-06
15.6794 2.1247e-24 4.16815e-06
15.7276 -1.40321e-23 4.11711e-06
15.7759 6.80914e-24 4.0667e-06
15.8243 1.91477e-23 4.01692e-06
15.873 4.93879e-24 3.96776e-06
15.9217 1.59606e-23 3.91921e-06
15.9706 2.28443e-23 3.87125e-06
16.0197 -1.1782e-23 3.82389e-06
16.0689 6.81332e-24 3.7771e-06
16.1182 9.95504e-24 3.73088e-06
16.1677 -2.76337e-24 3.68523e-06
16.2174 -8.28483e-24 3.64013e-06
16.2672 -5.07236e-24 3.59558e-06
16.3172 4.31743e-24 3.55156e-06
16.3674 1.00849e-23 3.50807e-06
16.4177 -6.69802e-24 3.46511e-06
16.4682 3.93642e-24 3.42265e-06
16.5189 -5.66999e-24 3.3807e-06
16.5697 3.93667e-24 3.33925e-06
16.6208 8.19645e-24 3.29829e-06
16.672 -4.49285e-24 3.25781e-06
16.7234 5.91493e-24 3.2178e-06
16.775 8.18134e-24 3.17827e-06
16.8268 -2.29653e-24 3.13919e-06
16.8787 -8.37799e-24 3.10057e-06
16.9309 2.53389e-24 3.06239e-06
16.9833 5.74184e-24 3.02465e-06
17.0359 -3.46275e-24 2.98735e-06
17.0887 1.51494e-24 2.95047e-06
17.1418 9.16007e-24 2.91401e-06
17.195 -9.51631e-24 2.87796e-06
17.2485 3.4669e-24 2.84232e-06
17.3022 -8.33733e-24 2.80708e-06
17.3562 -1.03715e-23 2.77223e-06
17.4104 -4.70799e-24 2.73777e-06
17.4648 6.18581e-24 2.7037e-06
17.5195 2.93974e-24 2.66999e-06
17.5744 2.87157e-26 2.63666e-06
17.6296 -2.80995e-24 2.60369e-06
17.6851 -4.35579e-24 2.57108e-06
17.7408 5.84142e-24 2.53882e-06
17.7969 1.8658e-24 2.50691e-06
17.8532 3.26767e-24 2.47534e-06
17.9098 -3.60725e-24 2.4441e-06
17.9667 3.66059e-24 2.41319e-06
18.0239 -1.28349e-24 2.38261e-06
18.0815 5.4004e-24 2.35234e-06
18.1393 5.73605e-24 2.32238e-06
18.1975 -3.95675e-24 2.29274e-06
18.256 -6.79845e-24 2.26339e-06
18.3149 2.46395e-24 2.23434e-06
18.3742 -8.83426e-24 2.20558e-06
18.4338 4.55497e-26 2.17711e-06
18.4938 -5.60502e-25 2.14891e-06
18.5542 -6.27152e-24 2.121e-06
18.615 -3.44427e-24 2.09335e-06
18.6762 -7.46395e-24 2.06596e-06
18.7379 4.37878e-24 2.03883e-06
18.8 6.51447e-24 2.01196e-06
18.8625 1.60944e-24 1.98533e-06
18.9255 -2.24126e-24 1.95895e-06
18.9891 -3.38726e-24 1.9328e-06
19.0531 8.29361e-25 1.90688e-06
19.1177 4.07322e-25 1.88119e-06
19.1828 5.04117e-24 1.85571e-06
19.2484 -5.24526e-24 1.83045e-06
19.3147 -4.60902e-24 1.8054e-06
19.3816 -1.17965e-24 1.78054e-06
19.4491 -4.42177e-24 1.75588e-06
19.5173 -5.83542e-24 1.73141e-06
19.5862 1.29069e-24 1.70712e-06
19.6558 -5.94478e-24 1.68301e-06
19.7262 -5.24481e-25 1.65906e-06
19.7974 3.57031e-24 1.63527e-06
19.8694 2.39991e-24 1.61163e-06
19.9423 -8.5698e-25 1.58813e-06
20.0162 2.70498e-24 1.56476e-06
20.091 -1.93174e-24 1.54152e-06
20.1669 4.37564e-24 1.51839e-06
20.244 -4.65822e-25 1.49536e-06
20.3222 -2.17888e-24 1.47243e-06
20.4016 4.46443e-24 1.44956e-06
20.4825 1.02178e-24 1.42676e-06
20.5648 -3.21219e-24 1.404e-06
20.6487 -2.6444e-24 1.38127e-06
20.7344 3.47954e-24 1.35854e-06
20.8219 2.17561e-24 1.33579e-06
20.9115 4.73018e-24 1.313e-06
21.0034 1.42217e-24 1.29012e-06
21.0979 -2.63023e-24 1.26712e-06
21.1952 3.00758e-24 1.24395e-06
21.2959 2.06503e-24 1.22055e-06
21.4004 6.31448e-25 1.19684e-06
21.5093 2.19362e-25 1.17272e-06
21.6237 6.72459e-25 1.14805e-06
21.7448 2.41336e-24 1.12264e-06
21.8747 -5.37244e-25 1.09617e-06
22.0165 1.11801e-24 1.06813e-06
22.1768 -2.33414e-25 1.03753e-06
22.3723 4.31844e-25 1.00167e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.5Nc1Classic/iFpTwoLoop.txt <==
-22.3723 1.19203e-24 1.00166e-06
-22.1768 -1.42456e-24 1.03751e-06
-22.0165 -6.54814e-24 1.06812e-06
-21.8747 -1.36924e-24 1.09615e-06
-21.7448 -1.25331e-24 1.12262e-06
-21.6237 2.11414e-24 1.14803e-06
-21.5093 -5.78762e-24 1.1727e-06
-21.4004 -8.31339e-25 1.19682e-06
-21.2959 -4.11958e-24 1.22053e-06
-21.1952 -8.22731e-24 1.24393e-06
-21.0979 9.61836e-25 1.2671e-06
-21.0034 -5.12663e-24 1.2901e-06
-20.9115 1.45436e-23 1.31297e-06
-20.8219 -5.09546e-24 1.33577e-06
-20.7344 3.24226e-24 1.35852e-06
-20.6487 -5.68776e-26 1.38124e-06
-20.5648 -4.21204e-24 1.40398e-06
-20.4825 -1.26674e-23 1.42673e-06
-20.4016 -1.09409e-24 1.44954e-06
-20.3222 2.7661e-23 1.4724e-06
-20.244 1.30079e-24 1.49534e-06
-20.1669 -1.14726e-23 1.51836e-06
-20.091 1.01378e-23 1.54149e-06
-20.0162 -6.22319e-24 1.56473e-06
-19.9423 3.31006e-24 1.5881e-06
-19.8694 -4.49755e-24 1.61159e-06
-19.7974 9.99702e-26 1.63523e-06
-19.7262 -1.96006e-24 1.65902e-06
-19.6558 -6.0935e-25 1.68297e-06
-19.5862 2.18167e-23 1.70709e-06
-19.5173 -1.53095e-23 1.73138e-06
-19.4491 8.47166e-25 1.75585e-06
-19.3816 -3.23884e-25 1.78051e-06
-19.3147 -1.55815e-25 1.80536e-06
-19.2484 -4.42448e-24 1.83041e-06
-19.1828 -8.12129e-25 1.85567e-06
-19.1177 2.11921e-23 1.88115e-06
-19.0531 2.43742e-24 1.90684e-06
-18.9891 5.96253e-24 1.93276e-06
-18.9255 8.02821e-25 1.9589e-06
-18.8625 2.6503e-24 1.98529e-06
-18.8 8.5858e-24 2.01191e-06
-18.7379 -2.01072e-23 2.03879e-06
-18.6762 -8.4171e-24 2.06591e-06
-18.615 1.99563e-24 2.0933e-06
-18.5542 1.12428e-24 2.12095e-06
-18.4938 1.90806e-23 2.14887e-06
-18.4338 1.74933e-25 2.17706e-06
-18.3742 -1.8407e-23 2.20553e-06
-18.3149 4.43269e-24 2.23429e-06
-18.256 1.01428e-23 2.26334e-06
-18.1975 1.05985e-23 2.29268e-06
-18.1393 5.90996e-24 2.32233e-06
-18.0815 1.38033e-23 2.35228e-06
-18.0239 -1.27955e-23 2.38255e-06
-17.9667 6.00159e-24 2.41313e-06
-17.9098 3.69163e-24 2.44404e-06
-17.8532 1.80167e-23 2.47528e-06
-17.7969 3.18621e-23 2.50685e-06
-17.7408 2.71358e-24 2.53876e-06
-17.6851 -1.46296e-23 2.57102e-06
-17.6296 2.04676e-23 2.60363e-06
-17.5744 -2.54494e-23 2.6366e-06
-17.5195 9.54849e-24 2.66993e-06
-17.4648 -1.10013e-23 2.70363e-06
-17.4104 1.10936e-23 2.7377e-06
-17.3562 9.82685e-24 2.77216e-06
-17.3022 4.89117e-24 2.80701e-06
-17.2485 -3.48604e-23 2.84225e-06
-17.195 -2.72144e-24 2.87788e-06
-17.1418 -7.35887e-23 2.91393e-06
-17.0887 5.14314e-25 2.95039e-06
-17.0359 2.42788e-23 2.98727e-06
-16.9833 3.02178e-23 3.02457e-06
-16.9309 -3.38423e-23 3.06231e-06
-16.8787 4.57039e-24 3.10048e-06
-16.8268 2.68764e-23 3.1391e-06
-16.775 -2.50067e-23 3.17818e-06
-16.7234 4.5104e-23 3.21772e-06
-16.672 2.05279e-23 3.25772e-06
-16.6208 6.11259e-24 3.2982e-06
-16.5697 -6.66243e-24 3.33916e-06
-16.5189 -5.23771e-23 3.38061e-06
-16.4682 -8.34802e-24 3.42256e-06
-16.4177 -2.19993e-23 3.46501e-06
-16.3674 -4.89131e-24 3.50797e-06
-16.3172 4.68139e-23 3.55146e-06
-16.2672 2.60958e-23 3.59547e-06
-16.2174 1.26524e-23 3.64003e-06
-16.1677 -1.21852e-23 3.68512e-06
-16.1182 -3.20637e-24 3.73077e-06
-16.0689 5.83903e-23 3.77699e-06
-16.0197 -1.11554e-23 3.82377e-06
-15.9706 9.36184e-24 3.87114e-06
-15.9217 1.32493e-23 3.91909e-06
-15.873 8.43119e-23 3.96764e-06
-15.8243 -1.60453e-23 4.0168e-06
-15.7759 -2.19398e-24 4.06658e-06
-15.7276 5.49894e-25 4.11698e-06
-15.6794 3.16518e-23 4.16802e-06
-15.6313 1.96892e-23 4.2197e-06
-15.5834 -3.60772e-23 4.27204e-06
-15.5356 -5.73335e-23 4.32505e-06
-15.488 2.8122e-23 4.37874e-06
-15.4404 3.60176e-23 4.43311e-06
-15.393 -3.09111e-23 4.48818e-06
-15.3458 2.86815e-24 4.54396e-06
-15.2986 9.61646e-24 4.60046e-06
-15.2516 -6.35743e-23 4.6577e-06
-15.2047 1.45183e-24 4.71568e-06
-15.1579 1.26069e-23 4.77441e-06
-15.1112 -7.44131e-23 4.83391e-06
-15.0647 1.348e-23 4.89419e-06
-15.0182 -1.78888e-23 4.95526e-06
-14.9719 -7.70933e-23 5.01714e-06
-14.9257 2.93627e-23 5.07983e-06
-14.8796 -1.29757e-23 5.14336e-06
-14.8336 -1.06332e-23 5.20773e-06
-14.7877 -3.95965e-23 5.27296e-06
-14.7419 -1.42152e-23 5.33905e-06
-14.6962 6.66976e-23 5.40604e-06
-14.6506 -2.72071e-23 5.47392e-06
-14.6052 -1.4896e-23 5.54272e-06
-14.5598 2.61686e-23 5.61244e-06
-14.5145 -5.87053e-23 5.68311e-06
-14.4693 -4.85378e-23 5.75474e-06
-14.4243 -2.77601e-23 5.82735e-06
-14.3793 -9.72718e-24 5.90094e-06
-14.3344 7.37158e-23 5.97555e-06
-14.2896 -3.91997e-23 6.05118e-06
-14.2449 1.13569e-22 6.12784e-06
-14.2003 -4.86276e-23 6.20557e-06
-14.1558 -2.58767e-23 6.28437e-06
-14.1113 -4.78669e-23 6.36427e-06
-14.067 4.69774e-23 6.44527e-06
-14.0227 -5.01145e-23 6.52741e-06
-13.9786 -5.23806e-23 6.61069e-06
-13.9345 2.51202e-23 6.69515e-06
-13.8905 5.45745e-24 6.78079e-06
-13.8466 -4.88537e-23 6.86764e-06
-13.8028 6.41514e-23 6.95571e-06
-13.759 3.99753e-23 7.04504e-06
-13.7153 -5.95795e-23 7.13563e-06
-13.6718 -5.23213e-23 7.22752e-06
-13.6283 1.25541e-23 7.32071e-06
-13.5848 -2.96412e-23 7.41525e-06
-13.5415 2.69804e-23 7.51114e-06
-13.4982 -1.623e-22 7.60842e-06
-13.455 3.47438e-24 7.7071e-06
-13.4119 -1.88064e-23 7.80721e-06
-13.3689 -3.95686e-23 7.90877e-06
-13.3259 1.28506e-23 8.01181e-06
-13.283 -9.61352e-24 8.11636e-06
-13.2402 -7.30495e-24 8.22244e-06
-13.1974 6.51964e-23 8.33008e-06
-13.1547 7.095e-25 8.4393e-06
-13.1121 -1.11709e-22 8.55014e-06
-13.0696 -1.30153e-23 8.66261e-06
-13.0271 6.82424e-23 8.77676e-06
-12.9847 -7.09544e-24 8.89261e-06
-12.9424 1.03035e-23 9.01019e-06
-12.9001 9.69186e-23 9.12952e-06
-12.8579 -1.76769e-22 9.25066e-06
-12.8158 -1.56644e-23 9.37361e-06
-12.7737 5.46283e-23 9.49842e-06
-12.7317 4.38307e-23 9.62512e-06
-12.6898 1.05127e-22 9.75375e-06
-12.6479 4.42674e-24 9.88433e-06
-12.6061 2.24524e-23 1.00169e-05
-12.5643 -2.40055e-22 1.01515e-05
-12.5226 1.2018e-23 1.02882e-05
-12.481 2.76992e-24 1.0427e-05
-12.4394 1.38861e-22 1.05679e-05
-12.3979 -9.25132e-23 1.0711e-05
-12.3565 1.05732e-22 1.08563e-05
-12.3151 -6.12458e-23 1.10039e-05
-12.2738 3.50291e-23 1.11538e-05
-12.2325 -1.19016e-22 1.13061e-05
-12.1913 1.07071e-22 1.14607e-05
-12.1501 -5.19401e-23 1.16178e-05
-12.109 -2.2768e-23 1.17774e-05
-12.068 -3.42816e-23 1.19395e-05
-12.027 -3.34023e-22 1.21041e-05
-11.986 3.21069e-24 1.22714e-05
-11.9452 2.6571e-23 1.24414e-05
-11.9043 -8.86784e-23 1.26141e-05
-11.8636 -3.48022e-23 1.27896e-05
-11.8228 -3.20659e-23 1.29679e-05
-11.7822 -2.8154e-22 1.31491e-05
-11.7415 -4.35903e-23 1.33332e-05
-11.701 1.36464e-22 1.35204e-05
-11.6605 -2.78118e-22 1.37106e-05
-11.62 1.95029e-22 1.39039e-05
-11.5796 -1.86307e-22 1.41004e-05
-11.5392 -4.31506e-23 1.43001e-05
-11.4989 3.20244e-23 1.45031e-05
-11.4587 -2.11604e-22 1.47095e-05
-11.4184 -1.63264e-22 1.49193e-05
-11.3783 1.19761e-22 1.51327e-05
-11.3381 6.36418e-23 1.53496e-05
-11.2981 -5.3174e-23 1.55701e-05
-11.2581 -9.23767e-23 1.57944e-05
-11.2181 4.20037e-23 1.60224e-05
-11.1781 1.76503e-22 1.62543e-05
-11.1383 2.83898e-22 1.64902e-05
-11.0984 -2.66032e-24 1.67301e-05
-11.0586 7.4353e-23 1.69741e-05
-11.0189 -1.80148e-22 1.72222e-05
-10.9792 2.35325e-22 1.74747e-05
-10.9395 -8.5982e-23 1.77315e-05
-10.8999 -6.69923e-23 1.79927e-05
-10.8603 7.98158e-23 1.82585e-05
-10.8208 -1.8802e-24 1.8529e-05
-10.7813 8.30195e-23 1.88041e-05
-10.7418 -6.72712e-23 1.90841e-05
-10.7024 4.98993e-22 1.93691e-05
-10.6631 3.76737e-22 1.96591e-05
-10.6238 -4.79863e-22 1.99542e-05
-10.5845 3.02476e-22 2.02545e-05
-10.5452 1.8608e-22 2.05603e-05
-10.506 8.18619e-23 2.08715e-05
-10.4669 3.47853e-23 2.11883e-05
-10.4278 -1.3617e-22 2.15108e-05
-10.3887 2.68736e-22 2.18391e-05
-10.3496 1.11562e-23 2.21734e-05
-10.3106 -1.79992e-22 2.25138e-05
-10.2717 2.51117e-22 2.28604e-05
-10.2328 -9.46377e-23 2.32134e-05
-10.1939 -1.33332e-22 2.35729e-05
-10.155 1.36122e-22 2.3939e-05
-10.1162 3.49534e-22 2.43119e-05
-10.0774 1.28926e-22 2.46917e-05
-10.0387 5.1076e-22 2.50786e-05
-10 -2.77512e-22 2.54728e-05
-9.96134 1.27968e-22 2.58743e-05
-9.92271 -3.20989e-22 2.62835e-05
-9.88412 -7.12266e-23 2.67004e-05
-9.84557 7.25527e-22 2.71252e-05
-9.80704 7.06025e-23 2.75581e-05
-9.76856 4.66945e-22 2.79993e-05
-9.73011 7.11504e-22 2.8449e-05
-9.69169 -8.35702e-22 2.89073e-05
-9.65331 -2.03329e-23 2.93745e-05
-9.61496 -1.51246e-22 2.98508e-05
-9.57664 2.76223e-22 3.03363e-05
-9.53836 -1.5052e-22 3.08314e-05
-9.50011 6.55428e-22 3.13361e-05
-9.46189 -3.49995e-23 3.18508e-05
-9.42371 4.09237e-22 3.23757e-05
-9.38556 7.3673e-22 3.2911e-05
-9.34744 9.27637e-22 3.3457e-05
-9.30935 8.49355e-22 3.40139e-05
-9.2713 -9.07617e-22 3.4582e-05
-9.23327 -4.39658e-22 3.51616e-05
-9.19528 -3.08946e-22 3.57528e-05
-9.15732 -7.5612e-22 3.63561e-05
-9.11939 -3.09326e-23 3.69717e-05
-9.08149 -1.70853e-22 3.75998e-05
-9.04362 8.90212e-23 3.82409e-05
-9.00578 1.3549e-21 3.88953e-05
-8.96797 1.28768e-22 3.95631e-05
-8.93019 9.04528e-22 4.02449e-05
-8.89244 7.095e-22 4.09409e-05
-8.85471 -4.13009e-23 4.16515e-05
-8.81702 -5.78247e-22 4.2377e-05
-8.77936 -2.00864e-21 4.31179e-05
-8.74172 -1.54484e-21 4.38745e-05
-8.70412 2.57845e-21 4.46472e-05
-8.66654 7.141e-23 4.54364e-05
-8.62899 -6.71038e-22 4.62426e-05
-8.59146 2.35076e-22 4.70662e-05
-8.55397 3.62055e-22 4.79076e-05
-8.5165 -1.7962e-21 4.87674e-05
-8.47906 -2.20969e-21 4.96459e-05
-8.44165 1.52788e-22 5.05436e-05
-8.40426 1.06359e-21 5.14612e-05
-8.3669 1.16218e-21 5.2399e-05
-8.32956 -2.92089e-23 5.33577e-05
-8.29226 -1.29507e-21 5.43378e-05
-8.25497 -2.84e-23 5.53398e-05
-8.21772 2.55807e-21 5.63644e-05
-8.18049 -5.09362e-22 5.74122e-05
-8.14328 1.61116e-21 5.84837e-05
-8.1061 1.81355e-21 5.95797e-05
-8.06895 -2.80179e-21 6.07007e-05
-8.03182 -1.37171e-21 6.18476e-05
-7.99471 -4.51926e-22 6.30209e-05
-7.95763 1.95451e-21 6.42215e-05
-7.92058 -2.74184e-22 6.54501e-05
-7.88355 2.96144e-22 6.67075e-05
-7.84654 -4.30042e-22 6.79945e-05
-7.80955 -9.94315e-22 6.93118e-05
-7.77259 2.34099e-22 7.06605e-05
-7.73566 -2.62358e-21 7.20413e-05
-7.69874 6.17616e-22 7.34553e-05
-7.66185 1.48932e-21 7.49033e-05
-7.62498 -3.12895e-22 7.63863e-05
-7.58814 -2.47568e-21 7.79054e-05
-7.55132 1.06629e-21 7.94616e-05
-7.51452 1.17598e-21 8.1056e-05
-7.47774 3.09311e-22 8.26897e-05
-7.44099 -7.01966e-21 8.43639e-05
-7.40425 -2.58241e-21 8.60798e-05
-7.36754 2.93752e-21 8.78386e-05
-7.33085 -2.10198e-21 8.96416e-05
-7.29418 -1.53918e-21 9.14903e-05
-7.25754 3.58538e-21 9.33858e-05
-7.22091 -2.13785e-21 9.53298e-05
-7.18431 -1.68268e-21 9.73236e-05
-7.14772 -6.3207e-22 9.93689e-05
-7.11116 1.2805e-21 0.000101467
-7.07462 -2.10415e-21 0.00010362
-7.0381 1.52513e-21 0.000105829
-7.00159 -2.17283e-21 0.000108097
-6.96511 7.12324e-21 0.000110424
-6.92865 6.78047e-21 0.000112813
-6.89221 9.09534e-22 0.000115267
-6.85579 2.83838e-22 0.000117786
-6.81938 6.60577e-21 0.000120373
-6.783 4.55095e-21 0.00012303
-6.74664 8.82806e-21 0.00012576
-6.71029 5.56347e-21 0.000128565
-6.67397 -3.65291e-22 0.000131448
-6.63766 1.00942e-22 0.00013441
-6.60137 3.37333e-21 0.000137455
-6.5651 4.17459e-22 0.000140586
-6.52885 -3.33637e-21 0.000143805
-6.49262 -1.03216e-21 0.000147115
-6.4564 -4.72731e-21 0.00015052
-6.42021 4.71516e-21 0.000154023
-6.38403 7.35415e-21 0.000157627
-6.34786 -7.49202e-21 0.000161335
-6.31172 7.24315e-21 0.000165152
-6.27559 3.68359e-22 0.000169081
-6.23949 4.33831e-21 0.000173126
-6.20339 -1.22232e-21 0.000177292
-6.16732 -2.83059e-21 0.000181582
-6.13126 -9.59263e-23 0.000186001
-6.09522 1.9111e-21 0.000190553
-6.05919 6.49554e-22 0.000195245
-6.02319 -3.77845e-21 0.00020008
-5.9872 -8.88005e-22 0.000205065
-5.95122 -6.20477e-21 0.000210204
-5.91526 -4.70308e-21 0.000215503
-5.87932 -2.14156e-21 0.000220969
-5.84339 3.05325e-21 0.000226608
-5.80748 4.13052e-21 0.000232426
-5.77158 4.37514e-21 0.000238431
-5.7357 2.13016e-20 0.000244629
-5.69984 -7.99951e-21 0.000251028
-5.66399 -1.65513e-20 0.000257636
-5.62815 2.0564e-22 0.000264462
-5.59233 -1.26088e-20 0.000271513
-5.55653 8.08598e-21 0.000278799
-5.52074 7.69107e-21 0.00028633
-5.48497 -1.14438e-20 0.000294115
-5.4492 -2.49736e-20 0.000302164
-5.41346 3.28962e-21 0.00031049
-5.37773 1.52576e-21 0.000319102
-5.34201 -5.54021e-22 0.000328013
-5.30631 2.19836e-21 0.000337237
-5.27062 -3.09882e-20 0.000346784
-5.23494 3.36006e-20 0.000356671
-5.19928 -2.6508e-20 0.000366911
-5.16363 3.68483e-21 0.00037752
-5.128 -4.44345e-21 0.000388513
-5.09237 -8.16634e-22 0.000399908
-5.05677 -2.6804e-20 0.000411722
-5.02117 -1.17712e-20 0.000423974
-4.98559 8.82366e-21 0.000436685
-4.95002 2.18084e-20 0.000449874
-4.91446 -2.4985e-20 0.000463563
-4.87892 -9.29262e-21 0.000477776
-4.84339 -2.3941e-20 0.000492537
-4.80787 -1.32172e-20 0.000507872
-4.77237 -1.58243e-20 0.000523807
-4.73687 -3.48659e-20 0.000540372
-4.70139 1.42371e-20 0.000557596
-4.66592 6.99981e-21 0.000575512
-4.63046 -2.54208e-21 0.000594153
-4.59502 8.40018e-20 0.000613555
-4.55958 2.59438e-20 0.000633756
-4.52416 -1.00685e-20 0.000654796
-4.48875 1.51563e-20 0.000676717
-4.45335 1.61712e-20 0.000699564
-4.41797 -2.54612e-21 0.000723385
-4.38259 7.60525e-20 0.000748231
-4.34722 -4.17112e-20 0.000774155
-4.31187 5.68906e-20 0.000801214
-4.27653 -4.41024e-20 0.000829469
-4.24119 -1.93257e-21 0.000858985
-4.20587 -1.57566e-20 0.00088983
-4.17056 -4.1035e-22 0.000922076
-4.13526 4.51183e-21 0.000955803
-4.09997 -6.63873e-20 0.000991093
-4.06469 7.46995e-20 0.00102803
-4.02942 1.32741e-19 0.00106672
-3.99416 -4.43465e-20 0.00110725
-3.95891 3.40819e-20 0.00114974
-3.92367 2.73064e-20 0.0011943
-3.88844 7.90581e-20 0.00124105
-3.85322 -6.4486e-20 0.00129013
-3.81801 4.11625e-20 0.00134168
-3.7828 -1.01548e-19 0.00139584
-3.74761 2.60435e-19 0.00145279
-3.71243 -2.1819e-20 0.00151269
-3.67726 1.47649e-19 0.00157574
-3.64209 -1.05382e-19 0.00164214
-3.60694 -1.03833e-19 0.0017121
-3.57179 4.29286e-20 0.00178587
-3.53665 7.12976e-20 0.00186369
-3.50152 1.54001e-19 0.00194584
-3.4664 -1.64177e-19 0.00203262
-3.43129 -1.91169e-19 0.00212434
-3.39619 1.27955e-19 0.00222136
-3.36109 1.66808e-19 0.00232404
-3.32601 3.18799e-19 0.00243279
-3.29093 -3.77224e-19 0.00254806
-3.25586 -4.54439e-19 0.00267032
-3.2208 -1.18662e-19 0.0028001
-3.18574 -5.74398e-19 0.00293797
-3.1507 2.65343e-19 0.00308454
-3.11566 -1.83094e-19 0.00324049
-3.08063 3.47119e-19 0.00340656
-3.0456 3.8606e-19 0.00358357
-3.01059 -6.17345e-19 0.00377239
-2.97558 -8.74754e-20 0.003974
-2.94058 9.41986e-19 0.00418947
-2.90558 1.14644e-19 0.00441998
-2.87059 -1.81916e-19 0.00466682
-2.83561 9.3596e-19 0.00493144
-2.80064 1.92488e-19 0.00521541
-2.76567 -2.01339e-19 0.0055205
-2.73071 9.49288e-19 0.00584864
-2.69576 -8.81548e-19 0.00620203
-2.66081 1.45145e-19 0.00658305
-2.62587 -6.44995e-19 0.00699442
-2.59094 -2.01393e-18 0.00743914
-2.55601 2.12184e-18 0.00792058
-2.52109 3.85307e-19 0.00844252
-2.48617 -9.30551e-19 0.00900923
-2.45126 4.18986e-18 0.0096255
-2.41636 -2.54218e-19 0.0102968
-2.38146 5.26877e-18 0.0110291
-2.34657 2.36726e-18 0.0118296
-2.31168 3.25835e-19 0.012706
-2.2768 -5.90359e-18 0.0136675
-2.24192 4.22687e-18 0.0147245
-2.20705 -1.40171e-17 0.0158887
-2.17219 4.07763e-18 0.0171739
-2.13733 -5.64992e-18 0.0185959
-2.10247 2.78096e-18 0.020173
-2.06762 -3.81387e-18 0.0219264
-2.03278 6.63956e-18 0.0238811
-1.99794 -4.24838e-18 0.0260661
-1.9631 1.8502e-17 0.0285157
-1.92827 -9.58102e-18 0.0312701
-1.89345 -3.02619e-18 0.0343773
-1.85862 1.1011e-17 0.0378943
-1.82381 -2.41908e-17 0.0418892
-1.78899 -6.40237e-17 0.046444
-1.75419 -1.40172e-17 0.0516573
-1.71938 -1.66982e-17 0.0576492
-1.68458 1.30034e-17 0.0645657
-1.64979 2.17915e-17 0.0725855
-1.61499 -1.54874e-16 0.0819287
-1.58021 1.1591e-17 0.0928668
-1.54542 5.69495e-17 0.105737
-1.51064 -5.09812e-17 0.120956
-1.47586 -1.77962e-17 0.139046
-1.44109 -2.1886e-17 0.160653
-1.40632 -3.83288e-17 0.186576
-1.37155 -3.06014e-17 0.217794
-1.33679 2.36564e-17 0.255477
-1.30203 1.62692e-15 0.300982
-1.26727 -9.83211e-17 0.355771
-1.23251 -3.67867e-16 0.421224
-1.19776 -7.71153e-15 0.498229
-1.16301 -1.17985e-14 0.586476
-1.12827 2.29358e-16 0.683421
-1.09352 -1.48442e-16 0.78317
-1.05878 -7.62962e-17 0.876022
-1.02405 3.28366e-17 0.949779
-0.989309 -9.11361e-17 0.993311
-0.954576 -1.38015e-15 1.00094
-0.919844 -1.38812e-15 0.974703
-0.885115 1.26997e-16 0.922785
-0.850388 1.81615e-14 0.85571
-0.815663 -1.46739e-14 0.782886
-0.78094 -8.36755e-16 0.710998
-0.746219 -2.69525e-16 0.643963
-0.711499 -1.24187e-14 0.583595
-0.676781 1.14474e-14 0.530373
-0.642065 7.24411e-16 0.484034
-0.60735 -8.93031e-17 0.443972
-0.572637 -2.78135e-16 0.409459
-0.537925 1.90382e-16 0.379769
-0.503214 5.42872e-16 0.354239
-0.468504 1.85353e-16 0.33228
-0.433796 -4.66842e-16 0.313393
-0.399089 1.16152e-17 0.297153
-0.364382 1.12127e-15 0.283206
-0.329676 -3.66771e-16 0.271256
-0.294972 2.72983e-16 0.261061
-0.260267 3.47478e-17 0.25242
-0.225564 7.31758e-16 0.245168
-0.190861 4.40494e-16 0.239172
-0.156158 -1.62495e-16 0.234324
-0.121456 -9.16219e-17 0.230541
-0.0867541 -9.38149e-16 0.227758
-0.0520524 -5.00412e-16 0.225927
-0.0173508 -3.47762e-15 0.225019
0.0173508 3.38748e-15 0.225019
0.0520524 1.26341e-15 0.225927
0.0867541 -9.07599e-16 0.227758
0.121456 -2.41108e-16 0.230541
0.156158 4.35167e-16 0.234324
0.190861 8.55909e-16 0.239172
0.225564 7.51043e-16 0.245168
0.260267 6.84471e-16 0.25242
0.294972 2.61693e-16 0.261061
0.329676 3.62069e-16 0.271256
0.364382 1.87098e-16 0.283206
0.399089 -5.91879e-16 0.297153
0.433796 6.06729e-17 0.313393
0.468504 1.16247e-16 0.33228
0.503214 -4.66982e-15 0.354239
0.537925 -1.72904e-16 0.379769
0.572637 4.25268e-16 0.409459
0.60735 -1.21043e-15 0.443972
0.642065 -4.45883e-16 0.484034
0.676781 -5.7774e-16 0.530373
0.711499 1.43347e-16 0.583595
0.746219 1.13129e-15 0.643963
0.78094 3.21308e-16 0.710998
0.815663 -5.51867e-16 0.782886
0.850388 1.36008e-16 0.85571
0.885115 -1.98634e-14 0.922785
0.919844 1.23393e-15 0.974703
0.954576 -5.94359e-16 1.00094
0.989309 -3.02748e-16 0.993311
1.02405 3.27421e-17 0.949779
1.05878 2.25839e-16 0.876022
1.09352 3.32892e-16 0.78317
1.12827 5.53924e-16 0.683421
1.16301 -2.80283e-17 0.586476
1.19776 9.97316e-18 0.498229
1.23251 -4.46771e-16 0.421224
1.26727 4.13204e-15 0.355771
1.30203 -1.69196e-15 0.300982
1.33679 -1.29085e-16 0.255477
1.37155 1.93267e-16 0.217794
1.40632 -4.83339e-17 0.186576
1.44109 1.05724e-15 0.160653
1.47586 -8.99362e-17 0.139046
1.51064 6.73251e-17 0.120956
1.54542 -1.0966e-16 0.105737
1.58021 -1.84839e-17 0.0928668
1.61499 7.91187e-17 0.0819287
1.64979 -1.02775e-16 0.0725855
1.68458 5.64345e-19 0.0645657
1.71938 4.61379e-17 0.0576492
1.75419 1.5492e-17 0.0516573
1.78899 1.6273e-18 0.046444
1.82381 1.24866e-18 0.0418892
1.85862 -9.03327e-18 0.0378943
1.89345 4.43873e-18 0.0343773
1.92827 -1.00952e-17 0.0312701
1.9631 -2.5927e-18 0.0285157
1.99794 1.36253e-17 0.0260661
2.03278 -3.84024e-18 0.0238811
2.06762 -1.0694e-17 0.0219264
2.10247 -1.33168e-18 0.020173
2.13733 5.98212e-18 0.0185959
2.17219 -1.43551e-19 0.0171739
2.20705 3.99026e-18 0.0158887
2.24192 4.32957e-18 0.0147245
2.2768 -3.98459e-18 0.0136675
2.31168 2.76634e-19 0.012706
2.34657 -5.90773e-18 0.0118296
2.38146 6.3681e-19 0.0110291
2.41636 -2.94883e-18 0.0102968
2.45126 -7.07836e-19 0.0096255
2.48617 1.19363e-18 0.00900923
2.52109 -1.3507e-18 0.00844252
2.55601 -4.67518e-19 0.00792058
2.59094 -2.30379e-18 0.00743914
2.62587 7.62205e-19 0.00699442
2.66081 1.38272e-19 0.00658305
2.69576 -1.76273e-18 0.00620203
2.73071 -9.94602e-19 0.00584864
2.76567 -1.80354e-18 0.0055205
2.80064 1.15215e-20 0.00521541
2.83561 -1.9029e-18 0.00493144
2.87059 -4.66021e-20 0.00466682
2.90558 -2.34731e-19 0.00441998
2.94058 -8.94049e-20 0.00418947
2.97558 8.28632e-19 0.003974
3.01059 5.22544e-20 0.00377239
3.0456 -7.97195e-19 0.00358357
3.08063 -2.3995e-19 0.00340656
3.11566 -6.02261e-19 0.00324049
3.1507 1.79498e-19 0.00308454
3.18574 3.51772e-20 0.00293797
3.2208 -4.4858e-19 0.0028001
3.25586 3.91024e-19 0.00267032
3.29093 7.35374e-20 0.00254806
3.32601 1.44138e-19 0.00243279
3.36109 -1.4783e-19 0.00232404
3.39619 1.87472e-19 0.00222136
3.43129 3.39766e-19 0.00212434
3.4664 -1.07032e-19 0.00203262
3.50152 1.2015e-19 0.00194584
3.53665 2.21566e-19 0.00186369
3.57179 -3.17343e-19 0.00178587
3.60694 1.02859e-19 0.0017121
3.64209 2.66898e-19 0.00164214
3.67726 -2.25096e-19 0.00157574
3.71243 8.71762e-20 0.00151269
3.74761 2.90632e-20 0.00145279
3.7828 9.17036e-20 0.00139584
3.81801 7.37481e-20 0.00134168
3.85322 -2.43969e-20 0.00129013
3.88844 -1.36928e-19 0.00124105
3.92367 2.20205e-20 0.0011943
3.95891 -5.37121e-20 0.00114974
3.99416 -1.49147e-19 0.00110725
4.02942 6.89931e-20 0.00106672
4.06469 -4.44675e-20 0.00102803
4.09997 1.16467e-19 0.000991093
4.13526 -1.50576e-20 0.000955803
4.17056 -1.36739e-19 0.000922076
4.20587 -2.2649e-21 0.00088983
4.24119 -7.67415e-20 0.000858985
4.27653 -1.51257e-20 0.000829469
4.31187 5.08609e-20 0.000801214
4.34722 -3.41088e-21 0.000774155
4.38259 3.02427e-21 0.000748231
4.41797 -2.89858e-20 0.000723385
4.45335 -3.66336e-20 0.000699564
4.48875 -2.8957e-20 0.000676717
4.52416 3.24387e-21 0.000654796
4.55958 3.3185e-21 0.000633756
4.59502 -8.64372e-20 0.000613555
4.63046 2.4004e-20 0.000594153
4.66592 -2.84661e-20 0.000575512
4.70139 -2.48135e-20 0.000557596
4.73687 -3.8706e-20 0.000540372
4.77237 6.79551e-21 0.000523807
4.80787 -5.33559e-20 0.000507872
4.84339 -1.31778e-20 0.000492537
4.87892 -1.55239e-20 0.000477776
4.91446 1.77347e-20 0.000463563
4.95002 -2.17694e-20 0.000449874
4.98559 -1.57126e-20 0.000436685
5.02117 -7.78787e-21 0.000423974
5.05677 -1.38842e-21 0.000411722
5.09237 -2.2501e-20 0.000399908
5.128 -1.47934e-21 0.000388513
5.16363 -3.55458e-20 0.00037752
5.19928 1.27714e-20 0.000366911
5.23494 -2.52083e-20 0.000356671
5.27062 -2.42284e-21 0.000346784
5.30631 -1.88858e-20 0.000337237
5.34201 1.20108e-20 0.000328013
5.37773 -1.61579e-21 0.000319102
5.41346 -2.93558e-22 0.00031049
5.4492 -8.47343e-21 0.000302164
5.48497 4.58937e-22 0.000294115
5.52074 1.75295e-20 0.00028633
5.55653 4.41382e-22 0.000278799
5.59233 -6.84633e-21 0.000271513
5.62815 -2.88794e-21 0.000264462
5.66399 1.08739e-20 0.000257636
5.69984 2.12062e-21 0.000251028
5.7357 -1.18936e-20 0.000244629
5.77158 -1.9824e-21 0.000238431
5.80748 5.10184e-21 0.000232426
5.84339 4.44286e-21 0.000226608
5.87932 -2.36811e-20 0.000220969
5.91526 1.04388e-20 0.000215503
5.95122 7.50437e-21 0.000210204
5.9872 1.98149e-21 0.000205065
6.02319 -8.84113e-21 0.00020008
6.05919 -1.98168e-21 0.000195245
6.09522 -8.10075e-21 0.000190553
6.13126 -3.9279e-21 0.000186001
6.16732 1.31275e-23 0.000181582
6.20339 4.29754e-21 0.000177292
6.23949 -6.31577e-21 0.000173126
6.27559 8.22892e-21 0.000169081
6.31172 -1.53883e-20 0.000165152
6.34786 1.00276e-21 0.000161335
6.38403 -5.70708e-21 0.000157627
6.42021 2.07643e-21 0.000154023
6.4564 1.10399e-21 0.00015052
6.49262 -3.55102e-21 0.000147115
6.52885 2.38556e-21 0.000143805
6.5651 -7.23886e-22 0.000140586
6.60137 -7.68979e-22 0.000137455
6.63766 3.39807e-21 0.00013441
6.67397 2.90078e-21 0.000131448
6.71029 -7.86131e-21 0.000128565
6.74664 1.81451e-21 0.00012576
6.783 -2.1446e-21 0.00012303
6.81938 -1.08577e-21 0.000120373
6.85579 1.22868e-21 0.000117786
6.89221 -3.90511e-21 0.000115267
6.92865 -1.76017e-21 0.000112813
6.96511 -1.72215e-21 0.000110424
7.00159 -1.20298e-21 0.000108097
7.0381 2.1735e-21 0.000105829
7.07462 -1.7997e-22 0.00010362
7.11116 -4.08894e-21 0.000101467
7.14772 1.89708e-21 9.93689e-05
7.18431 6.41324e-22 9.73236e-05
7.22091 -1.45574e-21 9.53298e-05
7.25754 3.97407e-22 9.33858e-05
7.29418 -7.21965e-22 9.14903e-05
7.33085 -1.77944e-21 8.96416e-05
7.36754 -2.03254e-21 8.78386e-05
7.40425 -9.11818e-22 8.60798e-05
7.44099 2.21921e-21 8.43639e-05
7.47774 -6.44841e-22 8.26897e-05
7.51452 -2.20676e-21 8.1056e-05
7.55132 8.62425e-22 7.94616e-05
7.58814 6.37539e-22 7.79054e-05
7.62498 3.17349e-22 7.63863e-05
7.66185 -1.70055e-21 7.49033e-05
7.69874 -2.17981e-22 7.34553e-05
7.73566 5.53585e-22 7.20413e-05
7.77259 -1.26662e-21 7.06605e-05
7.80955 -6.33704e-22 6.93118e-05
7.84654 4.04605e-21 6.79945e-05
7.88355 -1.72291e-21 6.67075e-05
7.92058 -3.20838e-22 6.54501e-05
7.95763 -1.10558e-21 6.42215e-05
7.99471 2.52136e-21 6.30209e-05
8.03182 -1.35926e-21 6.18476e-05
8.06895 4.11011e-22 6.07007e-05
8.1061 -1.8603e-21 5.95797e-05
8.14328 1.6869e-21 5.84837e-05
8.18049 6.98046e-22 5.74122e-05
8.21772 -3.3053e-21 5.63644e-05
8.25497 -1.03444e-22 5.53398e-05
8.29226 2.87126e-23 5.43378e-05
8.32956 1.84032e-21 5.33577e-05
8.3669 2.67344e-21 5.2399e-05
8.40426 2.15197e-21 5.14612e-05
8.44165 -3.91567e-22 5.05436e-05
8.47906 1.01334e-21 4.96459e-05
8.5165 1.28913e-22 4.87674e-05
8.55397 -1.41208e-21 4.79076e-05
8.59146 -1.63986e-22 4.70662e-05
8.62899 -9.16734e-22 4.62426e-05
8.66654 7.71352e-22 4.54364e-05
8.70412 1.44155e-21 4.46472e-05
8.74172 -1.37784e-22 4.38745e-05
8.77936 7.52487e-23 4.31179e-05
8.81702 -1.88574e-23 4.2377e-05
8.85471 6.08297e-22 4.16515e-05
8.89244 6.38535e-22 4.09409e-05
8.93019 -9.47778e-22 4.02449e-05
8.96797 -5.11547e-22 3.95631e-05
9.00578 -1.23463e-21 3.88953e-05
9.04362 4.38066e-22 3.82409e-05
9.08149 2.3363e-22 3.75998e-05
9.11939 1.02497e-21 3.69717e-05
9.15732 -2.26962e-22 3.63561e-05
9.19528 2.05753e-22 3.57528e-05
9.23327 -2.42842e-22 3.51616e-05
9.2713 6.22535e-23 3.4582e-05
9.30935 -2.74356e-22 3.40139e-05
9.34744 -5.37485e-22 3.3457e-05
9.38556 -9.87932e-22 3.2911e-05
9.42371 -3.12695e-22 3.23757e-05
9.46189 1.54323e-22 3.18508e-05
9.50011 2.73247e-22 3.13361e-05
9.53836 -2.41246e-23 3.08314e-05
9.57664 -5.4149e-22 3.03363e-05
9.61496 7.02852e-22 2.98508e-05
9.65331 -1.12605e-23 2.93745e-05
9.69169 3.15759e-22 2.89073e-05
9.73011 -1.31978e-22 2.8449e-05
9.76856 6.65812e-22 2.79993e-05
9.80704 1.94592e-22 2.75581e-05
9.84557 6.94195e-22 2.71252e-05
9.88412 4.59905e-22 2.67004e-05
9.92271 -1.57196e-22 2.62835e-05
9.96134 1.33011e-22 2.58743e-05
10 -2.28396e-22 2.54728e-05
10.0387 4.8412e-22 2.50786e-05
10.0774 -1.91342e-22 2.46917e-05
10.1162 -1.85965e-22 2.43119e-05
10.155 -1.45237e-22 2.3939e-05
10.1939 -5.78552e-22 2.35729e-05
10.2328 2.14514e-22 2.32134e-05
10.2717 5.80623e-24 2.28604e-05
10.3106 -4.51694e-22 2.25138e-05
10.3496 4.77045e-22 2.21734e-05
10.3887 2.84496e-22 2.18391e-05
10.4278 4.71278e-22 2.15108e-05
10.4669 -3.05952e-22 2.11883e-05
10.506 6.3107e-23 2.08715e-05
10.5452 -1.14956e-22 2.05603e-05
10.5845 3.67474e-22 2.02545e-05
10.6238 6.22938e-22 1.99542e-05
10.6631 1.26637e-22 1.96591e-05
10.7024 1.05291e-22 1.93691e-05
10.7418 -6.9162e-22 1.90841e-05
10.7813 3.65036e-24 1.88041e-05
10.8208 4.39431e-23 1.8529e-05
10.8603 -1.70237e-22 1.82585e-05
10.8999 5.87602e-22 1.79927e-05
10.9395 -6.81545e-23 1.77315e-05
10.9792 -1.65917e-22 1.74747e-05
11.0189 3.29516e-22 1.72222e-05
11.0586 -3.89347e-22 1.69741e-05
11.0984 3.83144e-22 1.67301e-05
11.1383 -3.20508e-22 1.64902e-05
11.1781 1.05045e-22 1.62543e-05
11.2181 2.4913e-22 1.60224e-05
11.2581 1.20865e-22 1.57944e-05
11.2981 5.87585e-23 1.55701e-05
11.3381 -2.27823e-22 1.53496e-05
11.3783 -1.11859e-23 1.51327e-05
11.4184 -1.67641e-22 1.49193e-05
11.4587 1.57216e-22 1.47095e-05
11.4989 8.92253e-23 1.45031e-05
11.5392 -1.10659e-22 1.43001e-05
11.5796 2.13748e-22 1.41004e-05
11.62 1.34465e-22 1.39039e-05
11.6605 8.845e-23 1.37106e-05
11.701 1.92433e-22 1.35204e-05
11.7415 -9.54618e-23 1.33332e-05
11.7822 -2.46555e-22 1.31491e-05
11.8228 4.07626e-23 1.29679e-05
11.8636 -1.7887e-22 1.27896e-05
11.9043 1.02911e-23 1.26141e-05
11.9452 -8.86841e-24 1.24414e-05
11.986 -2.86857e-22 1.22714e-05
12.027 8.79473e-23 1.21041e-05
12.068 -3.63525e-22 1.19395e-05
12.109 1.60764e-22 1.17774e-05
12.1501 -9.10806e-23 1.16178e-05
12.1913 9.86389e-23 1.14607e-05
12.2325 -2.5617e-22 1.13061e-05
12.2738 1.73423e-22 1.11538e-05
12.3151 1.07793e-22 1.10039e-05
12.3565 1.46463e-22 1.08563e-05
12.3979 2.72419e-23 1.0711e-05
12.4394 -8.63122e-23 1.05679e-05
12.481 -3.0548e-23 1.0427e-05
12.5226 -1.3093e-22 1.02882e-05
12.5643 -1.78218e-22 1.01515e-05
12.6061 7.70441e-24 1.00169e-05
12.6479 2.59269e-22 9.88433e-06
12.6898 -1.80472e-22 9.75375e-06
12.7317 1.84515e-23 9.62512e-06
12.7737 9.67718e-24 9.49842e-06
12.8158 -3.00935e-23 9.37361e-06
12.8579 -7.02756e-23 9.25066e-06
12.9001 3.68607e-23 9.12952e-06
12.9424 5.97177e-23 9.01019e-06
12.9847 1.83445e-22 8.89261e-06
13.0271 -4.89197e-24 8.77676e-06
13.0696 1.32952e-22 8.66261e-06
13.1121 -1.07924e-22 8.55014e-06
13.1547 -9.94121e-23 8.4393e-06
13.1974 1.10838e-23 8.33008e-06
13.2402 3.68694e-23 8.22244e-06
13.283 -7.98482e-23 8.11636e-06
13.3259 9.60888e-24 8.01181e-06
13.3689 -9.82965e-24 7.90877e-06
13.4119 -9.66974e-23 7.80721e-06
13.455 -5.80679e-23 7.7071e-06
13.4982 -1.05009e-22 7.60842e-06
13.5415 1.2417e-22 7.51114e-06
13.5848 9.51334e-23 7.41525e-06
13.6283 -1.70029e-22 7.32071e-06
13.6718 1.38724e-23 7.22752e-06
13.7153 -1.16321e-22 7.13563e-06
13.759 4.9022e-23 7.04504e-06
13.8028 3.00874e-23 6.95571e-06
13.8466 -2.24778e-24 6.86764e-06
13.8905 -3.46931e-23 6.78079e-06
13.9345 1.96692e-23 6.69515e-06
13.9786 5.26837e-23 6.61069e-06
14.0227 -5.62607e-23 6.52741e-06
14.067 -4.74412e-23 6.44527e-06
14.1113 3.78137e-23 6.36427e-06
14.1558 9.58595e-24 6.28437e-06
14.2003 -6.7923e-24 6.20557e-06
14.2449 -5.9814e-23 6.12784e-06
14.2896 1.27531e-23 6.05118e-06
14.3344 9.59533e-25 5.97555e-06
14.3793 -2.54158e-23 5.90094e-06
14.4243 -4.97767e-24 5.82735e-06
14.4693 1.10721e-22 5.75474e-06
14.5145 -2.07844e-23 5.68311e-06
14.5598 6.15855e-23 5.61244e-06
14.6052 -4.71205e-23 5.54272e-06
14.6506 -1.06103e-23 5.47392e-06
14.6962 -1.8108e-23 5.40604e-06
14.7419 -5.52254e-24 5.33905e-06
14.7877 -5.28958e-23 5.27296e-06
14.8336 8.39541e-23 5.20773e-06
14.8796 1.98803e-23 5.14336e-06
14.9257 -4.33929e-23 5.07983e-06
14.9719 5.63995e-24 5.01714e-06
15.0182 5.76285e-24 4.95526e-06
15.0647 3.08904e-23 4.89419e-06
15.1112 -7.72789e-24 4.83391e-06
15.1579 -2.0375e-23 4.77441e-06
15.2047 1.18737e-24 4.71568e-06
15.2516 -3.28922e-24 4.6577e-06
15.2986 -3.15183e-23 4.60046e-06
15.3458 -5.37119e-23 4.54396e-06
15.393 5.92603e-23 4.48818e-06
15.4404 -1.01436e-23 4.43311e-06
15.488 -4.08606e-23 4.37874e-06
15.5356 2.0075e-23 4.32505e-06
15.5834 1.00413e-23 4.27204e-06
15.6313 -2.53029e-23 4.2197e-06
15.6794 -2.92568e-23 4.16802e-06
15.7276 4.52354e-23 4.11698e-06
15.7759 5.29135e-23 4.06658e-06
15.8243 -5.79721e-23 4.0168e-06
15.873 -3.02168e-23 3.96764e-06
15.9217 4.69529e-23 3.91909e-06
15.9706 -7.86617e-24 3.87114e-06
16.0197 2.00366e-23 3.82377e-06
16.0689 -1.74565e-23 3.77699e-06
16.1182 2.3043e-23 3.73077e-06
16.1677 4.35686e-24 3.68512e-06
16.2174 3.11494e-24 3.64003e-06
16.2672 3.66426e-23 3.59547e-06
16.3172 -3.79597e-23 3.55146e-06
16.3674 1.76069e-23 3.50797e-06
16.4177 -2.62439e-23 3.46501e-06
16.4682 -3.1008e-24 3.42256e-06
16.5189 2.14785e-23 3.38061e-06
16.5697 -1.5814e-23 3.33916e-06
16.6208 -4.77015e-24 3.2982e-06
16.672 -2.71185e-23 3.25772e-06
16.7234 -3.29423e-23 3.21772e-06
16.775 -2.17423e-23 3.17818e-06
16.8268 -4.67694e-24 3.1391e-06
16.8787 -2.40513e-23 3.10048e-06
16.9309 -7.0118e-24 3.06231e-06
16.9833 5.36672e-24 3.02457e-06
17.0359 -1.84684e-23 2.98727e-06
17.0887 2.76942e-23 2.95039e-06
17.1418 2.26182e-24 2.91393e-06
17.195 1.01416e-24 2.87788e-06
17.2485 4.77631e-23 2.84225e-06
17.3022 -2.96807e-23 2.80701e-06
17.3562 3.22802e-23 2.77216e-06
17.4104 -2.54874e-24 2.7377e-06
17.4648 -4.05372e-23 2.70363e-06
17.5195 1.61884e-23 2.66993e-06
17.5744 -4.89431e-24 2.6366e-06
17.6296 5.21742e-24 2.60363e-06
17.6851 -1.14352e-24 2.57102e-06
17.7408 -2.40236e-24 2.53876e-06
17.7969 2.65102e-24 2.50685e-06
17.8532 -5.56567e-25 2.47528e-06
17.9098 -1.53905e-23 2.44404e-06
17.9667 9.13512e-26 2.41313e-06
18.0239 -1.27896e-25 2.38255e-06
18.0815 -1.25019e-23 2.35228e-06
18.1393 -6.02859e-24 2.32233e-06
18.1975 6.92358e-24 2.29268e-06
18.256 1.59666e-23 2.26334e-06
18.3149 7.05893e-24 2.23429e-06
18.3742 -2.00674e-24 2.20553e-06
18.4338 6.93889e-25 2.17706e-06
18.4938 -9.3938e-24 2.14887e-06
18.5542 3.78514e-24 2.12095e-06
18.615 -1.27675e-23 2.0933e-06
18.6762 -1.19099e-23 2.06591e-06
18.7379 -3.00832e-24 2.03879e-06
18.8 1.05083e-23 2.01191e-06
18.8625 -2.20711e-23 1.98529e-06
18.9255 1.37511e-23 1.9589e-06
18.9891 3.26195e-23 1.93276e-06
19.0531 1.67993e-25 1.90684e-06
19.1177 5.63655e-24 1.88115e-06
19.1828 8.64243e-24 1.85567e-06
19.2484 2.43964e-24 1.83041e-06
19.3147 1.79423e-24 1.80536e-06
19.3816 -1.26351e-23 1.78051e-06
19.4491 2.44702e-23 1.75585e-06
19.5173 -1.34124e-24 1.73138e-06
19.5862 -1.61121e-23 1.70709e-06
19.6558 -3.3106e-24 1.68297e-06
19.7262 -7.54352e-25 1.65902e-06
19.7974 9.03915e-24 1.63523e-06
19.8694 -3.35203e-24 1.61159e-06
19.9423 -7.54059e-25 1.5881e-06
20.0162 5.31135e-24 1.56473e-06
20.091 8.58442e-24 1.54149e-06
20.1669 2.34981e-24 1.51836e-06
20.244 -8.11694e-24 1.49534e-06
20.3222 2.26505e-24 1.4724e-06
20.4016 -2.3164e-24 1.44954e-06
20.4825 1.05122e-23 1.42673e-06
20.5648 -3.56594e-24 1.40398e-06
20.6487 -3.15529e-24 1.38124e-06
20.7344 -1.47677e-24 1.35852e-06
20.8219 -1.20381e-24 1.33577e-06
20.9115 -1.39196e-23 1.31297e-06
21.0034 -9.25636e-24 1.2901e-06
21.0979 8.20981e-24 1.2671e-06
21.1952 1.91063e-24 1.24393e-06
21.2959 -1.85611e-24 1.22053e-06
21.4004 -1.09196e-24 1.19682e-06
21.5093 -1.41188e-24 1.1727e-06
21.6237 1.06493e-24 1.14803e-06
21.7448 8.47738e-24 1.12262e-06
21.8747 2.45179e-24 1.09615e-06
22.0165 5.73555e-24 1.06812e-06
22.1768 -1.31054e-24 1.03751e-06
22.3723 -4.03179e-24 1.00166e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.5Nc1Classic/iFp_FRG.txt <==
-22.3723 -4.91625e-25 1.00166e-06
-22.1768 2.00934e-24 1.03751e-06
-22.0165 9.06424e-24 1.06812e-06
-21.8747 8.50483e-24 1.09615e-06
-21.7448 5.49295e-24 1.12262e-06
-21.6237 1.0362e-23 1.14803e-06
-21.5093 -3.1926e-25 1.1727e-06
-21.4004 -3.70643e-24 1.19682e-06
-21.2959 -7.58925e-24 1.22053e-06
-21.1952 -3.83143e-24 1.24393e-06
-21.0979 -2.94803e-24 1.2671e-06
-21.0034 -3.38011e-24 1.29009e-06
-20.9115 -1.00997e-24 1.31297e-06
-20.8219 4.56804e-24 1.33577e-06
-20.7344 4.93724e-24 1.35852e-06
-20.6487 7.82365e-24 1.38124e-06
-20.5648 1.01199e-23 1.40397e-06
-20.4825 1.37334e-23 1.42673e-06
-20.4016 1.44713e-23 1.44953e-06
-20.3222 1.91576e-23 1.4724e-06
-20.244 1.9407e-23 1.49533e-06
-20.1669 2.88578e-23 1.51836e-06
-20.091 2.58212e-23 1.54149e-06
-20.0162 2.9074e-23 1.56473e-06
-19.9423 2.59905e-23 1.58809e-06
-19.8694 2.09981e-23 1.61159e-06
-19.7974 3.26157e-23 1.63523e-06
-19.7262 2.46131e-23 1.65902e-06
-19.6558 1.94981e-23 1.68297e-06
-19.5862 1.46584e-23 1.70709e-06
-19.5173 2.11133e-23 1.73138e-06
-19.4491 4.58465e-24 1.75585e-06
-19.3816 1.57983e-23 1.7805e-06
-19.3147 1.44018e-23 1.80536e-06
-19.2484 7.94297e-24 1.83041e-06
-19.1828 8.03694e-24 1.85567e-06
-19.1177 3.00341e-23 1.88114e-06
-19.0531 1.58161e-23 1.90684e-06
-18.9891 3.13078e-23 1.93275e-06
-18.9255 3.4178e-23 1.9589e-06
-18.8625 5.05681e-23 1.98528e-06
-18.8 4.62715e-23 2.01191e-06
-18.7379 4.1715e-23 2.03878e-06
-18.6762 4.59836e-23 2.06591e-06
-18.615 5.91509e-23 2.0933e-06
-18.5542 5.05155e-23 2.12094e-06
-18.4938 4.99069e-23 2.14886e-06
-18.4338 5.93137e-23 2.17705e-06
-18.3742 5.64351e-23 2.20553e-06
-18.3149 7.2385e-23 2.23428e-06
-18.256 5.68229e-23 2.26333e-06
-18.1975 7.4779e-23 2.29268e-06
-18.1393 9.27701e-23 2.32232e-06
-18.0815 7.93073e-23 2.35228e-06
-18.0239 6.25385e-23 2.38254e-06
-17.9667 6.3025e-23 2.41313e-06
-17.9098 5.80456e-23 2.44404e-06
-17.8532 6.45558e-23 2.47527e-06
-17.7969 5.02152e-23 2.50684e-06
-17.7408 6.31099e-23 2.53876e-06
-17.6851 4.73815e-23 2.57101e-06
-17.6296 4.88102e-23 2.60362e-06
-17.5744 4.69516e-23 2.63659e-06
-17.5195 3.66199e-23 2.66992e-06
-17.4648 4.11038e-23 2.70362e-06
-17.4104 4.26698e-23 2.7377e-06
-17.3562 6.91913e-23 2.77216e-06
-17.3022 4.75104e-23 2.807e-06
-17.2485 7.72026e-23 2.84224e-06
-17.195 7.25257e-23 2.87788e-06
-17.1418 5.62499e-23 2.91392e-06
-17.0887 5.19624e-23 2.95038e-06
-17.0359 6.8338e-23 2.98726e-06
-16.9833 6.30995e-23 3.02456e-06
-16.9309 6.7448e-23 3.0623e-06
-16.8787 6.9831e-23 3.10047e-06
-16.8268 7.39892e-23 3.1391e-06
-16.775 8.56813e-23 3.17817e-06
-16.7234 8.90443e-23 3.21771e-06
-16.672 7.13099e-23 3.25771e-06
-16.6208 8.43513e-23 3.29819e-06
-16.5697 9.05556e-23 3.33915e-06
-16.5189 1.08871e-22 3.3806e-06
-16.4682 7.03183e-23 3.42255e-06
-16.4177 8.12658e-23 3.465e-06
-16.3674 7.346e-23 3.50796e-06
-16.3172 6.54428e-23 3.55145e-06
-16.2672 7.39862e-23 3.59546e-06
-16.2174 1.06823e-22 3.64002e-06
-16.1677 5.89382e-23 3.68511e-06
-16.1182 7.80066e-23 3.73076e-06
-16.0689 6.67745e-23 3.77698e-06
-16.0197 4.0242e-23 3.82376e-06
-15.9706 5.22576e-23 3.87113e-06
-15.9217 4.73619e-23 3.91908e-06
-15.873 5.23432e-23 3.96763e-06
-15.8243 4.3739e-23 4.01679e-06
-15.7759 7.84185e-23 4.06656e-06
-15.7276 6.17136e-23 4.11697e-06
-15.6794 8.50284e-23 4.16801e-06
-15.6313 4.7319e-23 4.21969e-06
-15.5834 6.50298e-23 4.27203e-06
-15.5356 5.88405e-23 4.32504e-06
-15.488 6.99914e-23 4.37873e-06
-15.4404 7.48872e-23 4.4331e-06
-15.393 1.16678e-22 4.48817e-06
-15.3458 7.50274e-23 4.54395e-06
-15.2986 1.09923e-22 4.60045e-06
-15.2516 9.07681e-23 4.65769e-06
-15.2047 6.99629e-23 4.71566e-06
-15.1579 1.05525e-22 4.7744e-06
-15.1112 1.01143e-22 4.8339e-06
-15.0647 1.01884e-22 4.89418e-06
-15.0182 1.10245e-22 4.95525e-06
-14.9719 1.17714e-22 5.01713e-06
-14.9257 7.68792e-23 5.07982e-06
-14.8796 8.63092e-23 5.14334e-06
-14.8336 1.2685e-22 5.20771e-06
-14.7877 5.29691e-23 5.27294e-06
-14.7419 1.04647e-22 5.33904e-06
-14.6962 1.10684e-22 5.40602e-06
-14.6506 1.41359e-22 5.4739e-06
-14.6052 9.3884e-23 5.5427e-06
-14.5598 2.42702e-23 5.61243e-06
-14.5145 7.67409e-23 5.6831e-06
-14.4693 9.72728e-23 5.75472e-06
-14.4243 6.17843e-23 5.82733e-06
-14.3793 8.36854e-23 5.90093e-06
-14.3344 9.58702e-23 5.97553e-06
-14.2896 7.53609e-23 6.05116e-06
-14.2449 6.15267e-23 6.12782e-06
-14.2003 8.92405e-23 6.20555e-06
-14.1558 7.57011e-23 6.28435e-06
-14.1113 6.57501e-23 6.36425e-06
-14.067 9.30109e-23 6.44525e-06
-14.0227 8.59637e-23 6.52739e-06
-13.9786 6.95615e-23 6.61067e-06
-13.9345 1.31215e-22 6.69512e-06
-13.8905 1.1089e-22 6.78076e-06
-13.8466 1.39493e-22 6.86761e-06
-13.8028 1.25482e-22 6.95569e-06
-13.759 1.56927e-22 7.04501e-06
-13.7153 8.97191e-23 7.13561e-06
-13.6718 1.29066e-22 7.22749e-06
-13.6283 1.3329e-22 7.32069e-06
-13.5848 1.27255e-22 7.41522e-06
-13.5415 1.36834e-22 7.51111e-06
-13.4982 1.1287e-22 7.60839e-06
-13.455 1.44714e-22 7.70707e-06
-13.4119 1.31064e-22 7.80718e-06
-13.3689 1.96411e-22 7.90874e-06
-13.3259 1.5404e-22 8.01178e-06
-13.283 1.64179e-22 8.11633e-06
-13.2402 1.5413e-22 8.22241e-06
-13.1974 1.94971e-22 8.33005e-06
-13.1547 1.83018e-22 8.43927e-06
-13.1121 1.85348e-22 8.5501e-06
-13.0696 2.64724e-22 8.66258e-06
-13.0271 2.35385e-22 8.77673e-06
-12.9847 2.17571e-22 8.89258e-06
-12.9424 1.68811e-22 9.01015e-06
-12.9001 2.02417e-22 9.12949e-06
-12.8579 2.00279e-22 9.25062e-06
-12.8158 2.15675e-22 9.37357e-06
-12.7737 2.13765e-22 9.49838e-06
-12.7317 2.06613e-22 9.62508e-06
-12.6898 1.65711e-22 9.75371e-06
-12.6479 2.40002e-22 9.88429e-06
-12.6061 2.72949e-22 1.00169e-05
-12.5643 2.35683e-22 1.01515e-05
-12.5226 3.0655e-22 1.02881e-05
-12.481 2.8094e-22 1.04269e-05
-12.4394 2.80249e-22 1.05679e-05
-12.3979 1.40785e-22 1.0711e-05
-12.3565 2.70812e-22 1.08563e-05
-12.3151 2.95339e-22 1.10039e-05
-12.2738 1.41391e-22 1.11538e-05
-12.2325 2.01118e-22 1.1306e-05
-12.1913 3.09265e-22 1.14607e-05
-12.1501 2.36882e-22 1.16178e-05
-12.109 1.68595e-22 1.17773e-05
-12.068 2.85249e-22 1.19394e-05
-12.027 1.69819e-22 1.21041e-05
-11.986 3.23815e-22 1.22714e-05
-11.9452 1.15105e-22 1.24413e-05
-11.9043 3.44426e-22 1.2614e-05
-11.8636 2.49779e-22 1.27895e-05
-11.8228 2.68057e-22 1.29678e-05
-11.7822 1.32476e-22 1.3149e-05
-11.7415 2.60101e-22 1.33332e-05
-11.701 2.67011e-22 1.35203e-05
-11.6605 5.22483e-22 1.37105e-05
-11.62 3.42553e-22 1.39038e-05
-11.5796 2.55118e-22 1.41003e-05
-11.5392 2.62543e-22 1.43e-05
-11.4989 2.05166e-22 1.4503e-05
-11.4587 3.47393e-22 1.47094e-05
-11.4184 2.43011e-22 1.49193e-05
-11.3783 2.40099e-22 1.51326e-05
-11.3381 1.23031e-22 1.53495e-05
-11.2981 9.78488e-24 1.557e-05
-11.2581 4.34086e-22 1.57943e-05
-11.2181 2.01042e-22 1.60223e-05
-11.1781 3.88354e-22 1.62543e-05
-11.1383 4.03576e-22 1.64901e-05
-11.0984 4.86113e-22 1.673e-05
-11.0586 4.26748e-22 1.6974e-05
-11.0189 3.4711e-22 1.72221e-05
-10.9792 3.78012e-22 1.74746e-05
-10.9395 4.22626e-22 1.77314e-05
-10.8999 3.28737e-22 1.79926e-05
-10.8603 3.3928e-22 1.82584e-05
-10.8208 5.44928e-22 1.85289e-05
-10.7813 4.0824e-22 1.8804e-05
-10.7418 5.02332e-22 1.9084e-05
-10.7024 4.66706e-22 1.9369e-05
-10.6631 4.74359e-22 1.96589e-05
-10.6238 4.62067e-22 1.99541e-05
-10.5845 4.06903e-22 2.02544e-05
-10.5452 3.94865e-22 2.05601e-05
-10.506 3.67696e-22 2.08713e-05
-10.4669 7.21444e-22 2.11881e-05
-10.4278 5.10216e-22 2.15106e-05
-10.3887 3.04639e-22 2.1839e-05
-10.3496 4.93045e-22 2.21733e-05
-10.3106 6.27536e-22 2.25137e-05
-10.2717 4.69524e-22 2.28603e-05
-10.2328 3.12949e-22 2.32132e-05
-10.1939 4.33507e-22 2.35727e-05
-10.155 3.63433e-22 2.39388e-05
-10.1162 4.93924e-22 2.43117e-05
-10.0774 3.6437e-22 2.46915e-05
-10.0387 4.1029e-22 2.50784e-05
-10 3.25375e-22 2.54726e-05
-9.96134 2.74545e-22 2.58742e-05
-9.92271 3.98985e-22 2.62833e-05
-9.88412 4.57276e-22 2.67002e-05
-9.84557 5.5537e-22 2.7125e-05
-9.80704 3.97288e-22 2.75579e-05
-9.76856 4.81732e-22 2.79991e-05
-9.73011 -7.77152e-23 2.84488e-05
-9.69169 6.2806e-22 2.89071e-05
-9.65331 4.3792e-22 2.93743e-05
-9.61496 3.87112e-22 2.98506e-05
-9.57664 2.42495e-22 3.03361e-05
-9.53836 -7.13252e-23 3.08311e-05
-9.50011 4.92532e-22 3.13359e-05
-9.46189 1.31502e-22 3.18506e-05
-9.42371 9.63468e-22 3.23755e-05
-9.38556 2.70626e-22 3.29108e-05
-9.34744 4.49657e-22 3.34568e-05
-9.30935 2.684e-22 3.40137e-05
-9.2713 5.45941e-22 3.45818e-05
-9.23327 6.59768e-22 3.51613e-05
-9.19528 3.21772e-22 3.57526e-05
-9.15732 1.40453e-21 3.63558e-05
-9.11939 3.67591e-22 3.69714e-05
-9.08149 2.66006e-22 3.75996e-05
-9.04362 1.97455e-22 3.82406e-05
-9.00578 2.96439e-22 3.8895e-05
-8.96797 5.72866e-22 3.95628e-05
-8.93019 7.88734e-22 4.02446e-05
-8.89244 6.22715e-22 4.09406e-05
-8.85471 3.97082e-22 4.16511e-05
-8.81702 9.72849e-22 4.23767e-05
-8.77936 1.03085e-21 4.31175e-05
-8.74172 3.17109e-22 4.38741e-05
-8.70412 3.18643e-22 4.46468e-05
-8.66654 9.60198e-22 4.54361e-05
-8.62899 1.83451e-23 4.62422e-05
-8.59146 -4.52074e-22 4.70658e-05
-8.55397 5.06614e-22 4.79072e-05
-8.5165 5.05976e-22 4.8767e-05
-8.47906 1.48527e-21 4.96455e-05
-8.44165 2.31686e-22 5.05432e-05
-8.40426 3.66673e-22 5.14608e-05
-8.3669 -5.24443e-22 5.23986e-05
-8.32956 7.69437e-22 5.33573e-05
-8.29226 -9.15116e-23 5.43373e-05
-8.25497 2.01188e-22 5.53393e-05
-8.21772 -2.03505e-22 5.63639e-05
-8.18049 -5.00688e-23 5.74116e-05
-8.14328 4.01661e-23 5.84832e-05
-8.1061 4.66013e-22 5.95791e-05
-8.06895 5.22965e-23 6.07002e-05
-8.03182 -2.3447e-22 6.1847e-05
-7.99471 8.02694e-22 6.30203e-05
-7.95763 1.43614e-22 6.42209e-05
-7.92058 2.41433e-22 6.54495e-05
-7.88355 -6.99169e-23 6.67068e-05
-7.84654 1.64533e-22 6.79938e-05
-7.80955 2.78953e-22 6.93111e-05
-7.77259 -3.30336e-22 7.06598e-05
-7.73566 -7.44272e-22 7.20406e-05
-7.69874 1.18372e-21 7.34545e-05
-7.66185 6.83936e-22 7.49025e-05
-7.62498 -3.40991e-22 7.63855e-05
-7.58814 -6.90742e-22 7.79045e-05
-7.55132 -1.24896e-22 7.94607e-05
-7.51452 5.62997e-22 8.10551e-05
-7.47774 9.62919e-22 8.26887e-05
-7.44099 -3.36115e-22 8.43629e-05
-7.40425 -3.43804e-22 8.60787e-05
-7.36754 1.2541e-21 8.78375e-05
-7.33085 -2.83096e-22 8.96405e-05
-7.29418 -7.36844e-23 9.14891e-05
-7.25754 -5.16439e-22 9.33846e-05
-7.22091 4.85579e-22 9.53285e-05
-7.18431 -4.94359e-22 9.73223e-05
-7.14772 1.94994e-22 9.93675e-05
-7.11116 2.20811e-22 0.000101466
-7.07462 1.52126e-21 0.000103618
-7.0381 2.24694e-22 0.000105828
-7.00159 -3.45097e-22 0.000108095
-6.96511 -5.77215e-22 0.000110422
-6.92865 6.05601e-22 0.000112811
-6.89221 8.65443e-22 0.000115265
-6.85579 -1.0108e-21 0.000117784
-6.81938 4.94474e-22 0.000120371
-6.783 6.13245e-22 0.000123028
-6.74664 2.06887e-21 0.000125758
-6.71029 -3.92887e-22 0.000128563
-6.67397 1.46309e-21 0.000131445
-6.63766 4.54688e-23 0.000134407
-6.60137 1.28328e-22 0.000137452
-6.5651 1.08337e-21 0.000140583
-6.52885 -3.86235e-22 0.000143802
-6.49262 -1.20426e-21 0.000147112
-6.4564 -7.32417e-22 0.000150517
-6.42021 -1.56268e-21 0.000154019
-6.38403 9.71745e-22 0.000157623
-6.34786 2.05751e-21 0.000161331
-6.31172 8.23396e-22 0.000165148
-6.27559 1.08592e-21 0.000169076
-6.23949 8.5998e-22 0.000173121
-6.20339 -5.00086e-21 0.000177287
-6.16732 -7.51003e-22 0.000181576
-6.13126 8.1778e-22 0.000185995
-6.09522 -2.74105e-21 0.000190548
-6.05919 4.76433e-22 0.000195239
-6.02319 -2.61918e-21 0.000200074
-5.9872 -1.27182e-21 0.000205058
-5.95122 1.92736e-21 0.000210197
-5.91526 -2.64835e-21 0.000215496
-5.87932 -1.44693e-23 0.000220961
-5.84339 -5.19929e-21 0.0002266
-5.80748 3.43245e-21 0.000232418
-5.77158 1.52638e-21 0.000238422
-5.7357 2.98574e-21 0.00024462
-5.69984 -2.27963e-21 0.000251018
-5.66399 2.25741e-21 0.000257626
-5.62815 1.85122e-21 0.000264451
-5.59233 2.05763e-21 0.000271502
-5.55653 3.07632e-21 0.000278787
-5.52074 8.42407e-23 0.000286317
-5.48497 -1.27986e-20 0.000294102
-5.4492 -3.3429e-22 0.000302151
-5.41346 8.01707e-22 0.000310476
-5.37773 9.61296e-21 0.000319087
-5.34201 -6.2814e-22 0.000327998
-5.30631 8.19311e-21 0.00033722
-5.27062 2.04336e-21 0.000346768
-5.23494 6.52656e-22 0.000356654
-5.19928 1.35069e-20 0.000366893
-5.16363 -6.90757e-22 0.0003775
-5.128 1.22328e-20 0.000388493
-5.09237 -3.73601e-21 0.000399887
-5.05677 2.24837e-21 0.0004117
-5.02117 6.91165e-21 0.000423951
-4.98559 -3.64681e-21 0.00043666
-4.95002 -3.42668e-21 0.000449848
-4.91446 1.22118e-20 0.000463537
-4.87892 -4.06801e-21 0.000477748
-4.84339 1.25313e-20 0.000492508
-4.80787 -1.30903e-20 0.000507842
-4.77237 -8.83141e-21 0.000523776
-4.73687 8.12528e-21 0.000540339
-4.70139 -1.75369e-20 0.000557561
-4.66592 -2.05559e-20 0.000575476
-4.63046 -8.8088e-21 0.000594115
-4.59502 -1.70571e-20 0.000613515
-4.55958 -1.1287e-20 0.000633714
-4.52416 8.4259e-21 0.000654752
-4.48875 -1.39278e-20 0.00067667
-4.45335 -1.71171e-20 0.000699515
-4.41797 -4.29396e-22 0.000723334
-4.38259 1.00685e-21 0.000748177
-4.34722 -8.60333e-21 0.000774098
-4.31187 7.69716e-21 0.000801154
-4.27653 1.40905e-20 0.000829407
-4.24119 -2.39188e-21 0.000858919
-4.20587 5.90805e-21 0.00088976
-4.17056 -2.227e-20 0.000922003
-4.13526 3.57992e-20 0.000955726
-4.09997 1.27133e-20 0.000991012
-4.06469 3.3339e-20 0.00102795
-4.02942 4.34684e-20 0.00106663
-3.99416 1.03359e-20 0.00110716
-3.95891 2.83733e-20 0.00114964
-3.92367 -2.03818e-20 0.0011942
-3.88844 6.61031e-20 0.00124094
-3.85322 2.81891e-20 0.00129002
-3.81801 4.76513e-20 0.00134156
-3.7828 7.75489e-20 0.00139571
-3.74761 6.13142e-20 0.00145265
-3.71243 3.18151e-20 0.00151255
-3.67726 1.76607e-20 0.00157559
-3.64209 1.56337e-19 0.00164198
-3.60694 -6.64174e-20 0.00171194
-3.57179 -6.92071e-20 0.0017857
-3.53665 -1.09458e-19 0.00186351
-3.50152 -4.36955e-20 0.00194565
-3.4664 2.83429e-21 0.00203242
-3.43129 -1.435e-19 0.00212413
-3.39619 -1.12932e-19 0.00222112
-3.36109 -1.03069e-19 0.00232379
-3.32601 -1.39773e-20 0.00243252
-3.29093 -7.00049e-20 0.00254776
-3.25586 -8.45577e-20 0.00266999
-3.2208 -5.64886e-20 0.00279974
-3.18574 -2.76753e-20 0.00293756
-3.1507 2.24666e-19 0.00308408
-3.11566 -4.54054e-21 0.00323997
-3.08063 -4.05898e-20 0.00340598
-3.0456 2.81487e-19 0.00358291
-3.01059 1.5203e-19 0.00377164
-2.97558 3.08134e-19 0.00397315
-2.94058 4.40755e-19 0.00418851
-2.90558 6.07262e-19 0.00441889
-2.87059 8.43669e-19 0.00466561
-2.83561 8.93204e-19 0.00493008
-2.80064 8.21287e-19 0.0052139
-2.76567 7.93569e-19 0.00551882
-2.73071 1.23049e-18 0.00584679
-2.69576 1.24269e-18 0.00619999
-2.66081 1.18505e-18 0.00658083
-2.62587 1.16257e-18 0.006992
-2.59094 8.35112e-19 0.00743651
-2.55601 4.8258e-19 0.00791773
-2.52109 1.63216e-18 0.00843946
-2.48617 1.83285e-18 0.00900593
-2.45126 4.68554e-19 0.00962196
-2.41636 1.72517e-18 0.010293
-2.38146 2.97709e-18 0.011025
-2.34657 3.01459e-18 0.0118252
-2.31168 3.45154e-18 0.0127014
-2.2768 5.38506e-19 0.0136626
-2.24192 5.20536e-18 0.0147191
-2.20705 5.62542e-18 0.015883
-2.17219 7.25383e-18 0.0171678
-2.13733 8.38652e-18 0.0185894
-2.10247 7.88314e-18 0.020166
-2.06762 1.13099e-17 0.0219189
-2.03278 1.06508e-17 0.0238731
-1.99794 1.81321e-17 0.0260575
-1.9631 1.45199e-17 0.0285064
-1.92827 1.74949e-17 0.0312601
-1.89345 1.36152e-17 0.0343665
-1.85862 1.78408e-17 0.0378826
-1.82381 1.97825e-17 0.0418766
-1.78899 2.54191e-17 0.0464302
-1.75419 2.63472e-17 0.0516424
-1.71938 3.20903e-17 0.057633
-1.68458 5.67282e-17 0.0645481
-1.64979 5.13621e-17 0.0725665
-1.61499 6.96072e-17 0.0819082
-1.58021 7.49378e-17 0.0928448
-1.54542 -4.27775e-16 0.105713
-1.51064 7.11188e-16 0.120932
-1.47586 9.28659e-17 0.139021
-1.44109 1.03248e-16 0.160629
-1.40632 -1.35085e-15 0.186555
-1.37155 -8.31718e-16 0.217779
-1.33679 8.32472e-17 0.255474
-1.30203 -1.76506e-17 0.301
-1.26727 -1.71699e-16 0.355823
-1.23251 -6.58243e-15 0.421328
-1.19776 -7.28382e-16 0.498409
-1.16301 -7.56195e-16 0.586759
-1.12827 -7.3278e-16 0.68383
-1.09352 -6.7213e-16 0.78371
-1.05878 -8.28782e-16 0.876662
-1.02405 -8.52612e-16 0.950444
-0.989309 -7.94807e-16 0.993895
-0.954576 -1.01307e-15 1.00135
-0.919844 -4.21754e-16 0.974865
-0.885115 -1.14099e-15 0.922705
-0.850388 -7.90473e-16 0.855426
-0.815663 -9.56607e-16 0.782454
-0.78094 -3.54628e-16 0.710473
-0.746219 -5.01114e-16 0.643388
-0.711499 -5.2255e-16 0.583002
-0.676781 -3.21956e-16 0.529782
-0.642065 -7.11041e-17 0.483459
-0.60735 2.50223e-16 0.443419
-0.572637 3.38182e-16 0.408931
-0.537925 3.8891e-16 0.379268
-0.503214 4.65254e-16 0.353762
-0.468504 -2.50918e-15 0.331829
-0.433796 4.70985e-16 0.312964
-0.399089 4.53672e-16 0.296744
-0.364382 4.89274e-16 0.282816
-0.329676 5.01436e-16 0.270883
-0.294972 -1.79702e-15 0.260702
-0.260267 5.15904e-16 0.252073
-0.225564 4.87938e-16 0.244832
-0.190861 4.90449e-16 0.238845
-0.156158 4.89742e-16 0.234005
-0.121456 5.05126e-16 0.230228
-0.0867541 5.02185e-16 0.227448
-0.0520524 6.87942e-16 0.225621
-0.0173508 3.07078e-16 0.224714
0.0173508 3.06001e-16 0.224714
0.0520524 6.87608e-16 0.225621
0.0867541 5.01666e-16 0.227448
0.121456 5.06309e-16 0.230228
0.156158 4.8915e-16 0.234005
0.190861 7.36981e-17 0.238845
0.225564 4.86091e-16 0.244832
0.260267 5.14242e-16 0.252073
0.294972 -1.78737e-15 0.260702
0.329676 4.93415e-16 0.270883
0.364382 4.91827e-16 0.282816
0.399089 4.62308e-16 0.296744
0.433796 4.73053e-16 0.312964
0.468504 -1.85818e-15 0.331829
0.503214 4.90846e-16 0.353762
0.537925 5.77872e-16 0.379268
0.572637 3.45037e-16 0.408931
0.60735 2.46576e-16 0.443419
0.642065 1.04733e-16 0.483459
0.676781 -4.63575e-17 0.529782
0.711499 1.11268e-16 0.583002
0.746219 -5.98711e-16 0.643388
0.78094 -7.3412e-16 0.710473
0.815663 -1.06432e-15 0.782454
0.850388 -1.22847e-15 0.855426
0.885115 -1.25532e-15 0.922705
0.919844 -1.11537e-15 0.974865
0.954576 -1.30706e-15 1.00135
0.989309 -9.88811e-16 0.993895
1.02405 -8.81353e-16 0.950444
1.05878 -8.32347e-16 0.876662
1.09352 -8.61537e-16 0.78371
1.12827 -9.58089e-16 0.68383
1.16301 -6.29332e-16 0.586759
1.19776 -4.27945e-16 0.498409
1.23251 -6.49437e-15 0.421328
1.26727 -2.97272e-16 0.355823
1.30203 5.56342e-18 0.301
1.33679 1.47744e-16 0.255474
1.37155 -8.17644e-16 0.217779
1.40632 -1.2778e-15 0.186555
1.44109 7.26656e-17 0.160629
1.47586 1.02625e-16 0.139021
1.51064 8.25055e-17 0.120932
1.54542 -4.01134e-16 0.105713
1.58021 7.23994e-17 0.0928448
1.61499 6.75634e-17 0.0819082
1.64979 4.85839e-17 0.0725665
1.68458 3.43925e-17 0.0645481
1.71938 2.6443e-17 0.057633
1.75419 2.20558e-17 0.0516424
1.78899 2.21723e-17 0.0464302
1.82381 2.45291e-17 0.0418766
1.85862 1.47306e-17 0.0378826
1.89345 1.71419e-17 0.0343665
1.92827 1.5515e-17 0.0312601
1.9631 1.19559e-17 0.0285064
1.99794 8.1999e-18 0.0260575
2.03278 9.54704e-18 0.0238731
2.06762 1.21125e-17 0.0219189
2.10247 1.05474e-17 0.020166
2.13733 8.65945e-18 0.0185894
2.17219 5.55252e-18 0.0171678
2.20705 7.08618e-18 0.015883
2.24192 5.43399e-18 0.0147191
2.2768 2.49765e-18 0.0136626
2.31168 2.0092e-18 0.0127014
2.34657 4.31298e-18 0.0118252
2.38146 2.99217e-18 0.011025
2.41636 2.22731e-18 0.010293
2.45126 2.04105e-18 0.00962196
2.48617 8.28583e-19 0.00900593
2.52109 1.33515e-18 0.00843946
2.55601 5.54759e-19 0.00791773
2.59094 1.44288e-18 0.00743651
2.62587 5.28782e-19 0.006992
2.66081 1.04516e-18 0.00658083
2.69576 1.70303e-18 0.00619999
2.73071 7.70533e-19 0.00584679
2.76567 1.07387e-18 0.00551882
2.80064 8.10877e-19 0.0052139
2.83561 6.21957e-19 0.00493008
2.87059 5.05361e-19 0.00466561
2.90558 1.62858e-19 0.00441889
2.94058 1.79823e-19 0.00418851
2.97558 4.19176e-19 0.00397315
3.01059 1.18381e-19 0.00377164
3.0456 1.06313e-19 0.00358291
3.08063 -1.25004e-21 0.00340598
3.11566 8.12249e-20 0.00323997
3.1507 -1.09718e-19 0.00308408
3.18574 -1.15813e-19 0.00293756
3.2208 -1.89788e-19 0.00279974
3.25586 -2.55373e-20 0.00266999
3.29093 -3.28199e-20 0.00254776
3.32601 -2.75217e-20 0.00243252
3.36109 -5.62529e-20 0.00232379
3.39619 -1.56786e-19 0.00222112
3.43129 -1.23733e-19 0.00212413
3.4664 -9.47705e-20 0.00203242
3.50152 -3.90304e-20 0.00194565
3.53665 -3.32234e-20 0.00186351
3.57179 -1.0323e-19 0.0017857
3.60694 -3.34658e-21 0.00171194
3.64209 -3.15122e-21 0.00164198
3.67726 -2.68447e-20 0.00157559
3.71243 -2.62216e-20 0.00151255
3.74761 8.15492e-21 0.00145265
3.7828 2.63293e-20 0.00139571
3.81801 4.40701e-20 0.00134156
3.85322 -5.07061e-21 0.00129002
3.88844 3.06579e-20 0.00124094
3.92367 1.5339e-20 0.0011942
3.95891 7.44075e-20 0.00114964
3.99416 2.0001e-20 0.00110716
4.02942 -1.39609e-20 0.00106663
4.06469 1.65411e-20 0.00102795
4.09997 4.98188e-20 0.000991012
4.13526 4.17011e-20 0.000955726
4.17056 6.01165e-21 0.000922003
4.20587 -1.27297e-20 0.00088976
4.24119 -2.40181e-21 0.000858919
4.27653 8.13179e-21 0.000829407
4.31187 -5.14579e-21 0.000801154
4.34722 1.63066e-20 0.000774098
4.38259 -1.74662e-20 0.000748177
4.41797 -1.91836e-20 0.000723334
4.45335 1.72899e-21 0.000699515
4.48875 3.64991e-21 0.00067667
4.52416 6.9173e-21 0.000654752
4.55958 -7.8422e-21 0.000633714
4.59502 3.05948e-21 0.000613515
4.63046 -2.0739e-20 0.000594115
4.66592 -6.49457e-21 0.000575476
4.70139 4.69874e-21 0.000557561
4.73687 7.40975e-21 0.000540339
4.77237 8.6243e-21 0.000523776
4.80787 4.68322e-21 0.000507842
4.84339 2.21289e-20 0.000492508
4.87892 -3.52507e-21 0.000477748
4.91446 1.13162e-20 0.000463537
4.95002 -1.84961e-21 0.000449848
4.98559 6.11897e-21 0.00043666
5.02117 -1.17208e-21 0.000423951
5.05677 -2.41034e-21 0.0004117
5.09237 2.96534e-21 0.000399887
5.128 3.66636e-21 0.000388493
5.16363 -4.12527e-22 0.0003775
5.19928 7.07569e-21 0.000366893
5.23494 7.62561e-21 0.000356654
5.27062 1.91765e-22 0.000346768
5.30631 2.19139e-21 0.00033722
5.34201 -3.38508e-21 0.000327998
5.37773 5.43893e-22 0.000319087
5.41346 -8.47475e-23 0.000310476
5.4492 2.75566e-21 0.000302151
5.48497 2.623e-21 0.000294102
5.52074 -1.82381e-21 0.000286317
5.55653 -1.29165e-21 0.000278787
5.59233 -2.28902e-21 0.000271502
5.62815 -5.06571e-22 0.000264451
5.66399 -2.82471e-22 0.000257626
5.69984 -3.95652e-21 0.000251018
5.7357 -3.23123e-22 0.00024462
5.77158 -2.07318e-21 0.000238422
5.80748 5.81276e-21 0.000232418
5.84339 -1.27849e-21 0.0002266
5.87932 -2.55999e-21 0.000220961
5.91526 4.19052e-21 0.000215496
5.95122 1.39419e-21 0.000210197
5.9872 -2.23806e-21 0.000205058
6.02319 5.08354e-22 0.000200074
6.05919 8.41272e-22 0.000195239
6.09522 5.70439e-22 0.000190548
6.13126 4.74604e-21 0.000185995
6.16732 -5.36005e-22 0.000181576
6.20339 3.4183e-21 0.000177287
6.23949 -1.19095e-21 0.000173121
6.27559 1.89809e-21 0.000169076
6.31172 -2.18781e-21 0.000165148
6.34786 1.34554e-21 0.000161331
6.38403 -2.14016e-21 0.000157623
6.42021 -1.0729e-22 0.000154019
6.4564 -5.77016e-22 0.000150517
6.49262 -1.29407e-21 0.000147112
6.52885 1.32521e-21 0.000143802
6.5651 2.79085e-21 0.000140583
6.60137 7.98974e-23 0.000137452
6.63766 -2.52582e-22 0.000134407
6.67397 2.05273e-21 0.000131445
6.71029 -9.49574e-23 0.000128563
6.74664 -2.469e-21 0.000125758
6.783 1.65004e-21 0.000123028
6.81938 3.68063e-22 0.000120371
6.85579 -1.00098e-21 0.000117784
6.89221 1.53818e-21 0.000115265
6.92865 -6.81203e-22 0.000112811
6.96511 1.80922e-21 0.000110422
7.00159 -1.58128e-21 0.000108095
7.0381 2.13831e-22 0.000105828
7.07462 1.35032e-21 0.000103618
7.11116 4.33947e-22 0.000101466
7.14772 -2.34307e-21 9.93675e-05
7.18431 -3.69415e-22 9.73223e-05
7.22091 1.48759e-21 9.53285e-05
7.25754 -6.00704e-22 9.33846e-05
7.29418 -3.46209e-22 9.14891e-05
7.33085 -5.24443e-22 8.96405e-05
7.36754 7.43746e-22 8.78375e-05
7.40425 1.13033e-21 8.60787e-05
7.44099 -1.74121e-22 8.43629e-05
7.47774 7.89722e-22 8.26887e-05
7.51452 1.37213e-21 8.10551e-05
7.55132 1.00294e-21 7.94607e-05
7.58814 4.53756e-22 7.79045e-05
7.62498 5.60172e-22 7.63855e-05
7.66185 1.23289e-21 7.49025e-05
7.69874 1.03444e-21 7.34545e-05
7.73566 -1.93921e-22 7.20406e-05
7.77259 4.13486e-22 7.06598e-05
7.80955 -3.46459e-22 6.93111e-05
7.84654 2.9512e-22 6.79938e-05
7.88355 1.84423e-22 6.67068e-05
7.92058 -4.48132e-22 6.54495e-05
7.95763 8.33328e-22 6.42209e-05
7.99471 1.12886e-21 6.30203e-05
8.03182 3.47483e-22 6.1847e-05
8.06895 1.24729e-22 6.07002e-05
8.1061 3.87184e-22 5.95791e-05
8.14328 -3.73244e-23 5.84832e-05
8.18049 -1.90215e-22 5.74116e-05
8.21772 -1.74671e-22 5.63639e-05
8.25497 -5.88433e-22 5.53393e-05
8.29226 -4.75515e-22 5.43373e-05
8.32956 -1.12853e-22 5.33573e-05
8.3669 -1.28789e-22 5.23986e-05
8.40426 -3.97748e-22 5.14608e-05
8.44165 -3.83652e-22 5.05432e-05
8.47906 3.41339e-22 4.96455e-05
8.5165 -4.64643e-22 4.8767e-05
8.55397 -5.74143e-22 4.79072e-05
8.59146 -5.58279e-22 4.70658e-05
8.62899 -6.19598e-22 4.62422e-05
8.66654 -3.98859e-22 4.54361e-05
8.70412 1.74435e-22 4.46468e-05
8.74172 -2.0218e-22 4.38741e-05
8.77936 6.27092e-22 4.31175e-05
8.81702 1.25428e-22 4.23767e-05
8.85471 -4.12447e-22 4.16511e-05
8.89244 -8.06129e-22 4.09406e-05
8.93019 3.03467e-22 4.02446e-05
8.96797 8.83476e-22 3.95628e-05
9.00578 -2.63226e-22 3.8895e-05
9.04362 -7.63071e-22 3.82406e-05
9.08149 -5.07624e-22 3.75996e-05
9.11939 -3.95676e-22 3.69714e-05
9.15732 -3.71049e-22 3.63558e-05
9.19528 -1.07503e-22 3.57526e-05
9.23327 -2.37361e-22 3.51613e-05
9.2713 -1.05535e-22 3.45818e-05
9.30935 -4.2014e-22 3.40137e-05
9.34744 -5.00853e-22 3.34568e-05
9.38556 -3.69651e-22 3.29108e-05
9.42371 -4.79342e-22 3.23755e-05
9.46189 -2.95434e-22 3.18506e-05
9.50011 -3.42719e-22 3.13359e-05
9.53836 -1.74774e-22 3.08311e-05
9.57664 -6.63758e-23 3.03361e-05
9.61496 -3.97614e-22 2.98506e-05
9.65331 -4.26563e-22 2.93743e-05
9.69169 -1.1659e-22 2.89071e-05
9.73011 -2.29608e-22 2.84488e-05
9.76856 -3.08583e-22 2.79991e-05
9.80704 -2.24701e-23 2.75579e-05
9.84557 -2.59711e-22 2.7125e-05
9.88412 -3.86337e-22 2.67002e-05
9.92271 -3.43221e-22 2.62833e-05
9.96134 -6.86858e-22 2.58742e-05
10 -3.07506e-22 2.54726e-05
10.0387 -2.71878e-22 2.50784e-05
10.0774 -3.6728e-22 2.46915e-05
10.1162 -5.79283e-22 2.43117e-05
10.155 -5.09842e-22 2.39388e-05
10.1939 -3.24352e-22 2.35727e-05
10.2328 -3.72567e-22 2.32132e-05
10.2717 -4.56826e-22 2.28603e-05
10.3106 -1.24553e-22 2.25137e-05
10.3496 -3.22265e-22 2.21733e-05
10.3887 -4.44576e-22 2.1839e-05
10.4278 -3.11392e-22 2.15106e-05
10.4669 -6.29124e-23 2.11881e-05
10.506 -2.21737e-22 2.08713e-05
10.5452 -3.88929e-22 2.05601e-05
10.5845 -3.94242e-22 2.02544e-05
10.6238 -3.17901e-22 1.99541e-05
10.6631 -3.61976e-22 1.96589e-05
10.7024 -3.43036e-22 1.9369e-05
10.7418 -3.37617e-22 1.9084e-05
10.7813 -3.44471e-22 1.8804e-05
10.8208 -3.13686e-22 1.85289e-05
10.8603 -2.20764e-22 1.82584e-05
10.8999 -3.66605e-22 1.79926e-05
10.9395 -2.57958e-22 1.77314e-05
10.9792 -2.49733e-22 1.74746e-05
11.0189 -3.23925e-22 1.72221e-05
11.0586 -3.27339e-22 1.6974e-05
11.0984 -1.7542e-22 1.673e-05
11.1383 -1.28182e-22 1.64901e-05
11.1781 -3.72383e-22 1.62543e-05
11.2181 -2.3032e-22 1.60223e-05
11.2581 -2.94498e-22 1.57943e-05
11.2981 -2.85515e-22 1.557e-05
11.3381 -1.08718e-22 1.53495e-05
11.3783 -1.89412e-22 1.51326e-05
11.4184 -2.60995e-22 1.49193e-05
11.4587 -3.37915e-22 1.47094e-05
11.4989 -1.31875e-22 1.4503e-05
11.5392 -1.97189e-22 1.43e-05
11.5796 -2.8091e-22 1.41003e-05
11.62 -3.72143e-22 1.39038e-05
11.6605 -2.15534e-22 1.37105e-05
11.701 -1.2073e-22 1.35203e-05
11.7415 -1.36915e-22 1.33332e-05
11.7822 -1.49695e-22 1.3149e-05
11.8228 -2.80196e-22 1.29678e-05
11.8636 -1.37543e-22 1.27895e-05
11.9043 -1.35838e-23 1.2614e-05
11.9452 -2.1479e-22 1.24413e-05
11.986 -1.42948e-22 1.22714e-05
12.027 -2.53407e-22 1.21041e-05
12.068 -2.34821e-22 1.19394e-05
12.109 -1.29128e-22 1.17773e-05
12.1501 -2.91899e-22 1.16178e-05
12.1913 -2.45274e-22 1.14607e-05
12.2325 -1.77361e-22 1.1306e-05
12.2738 5.16911e-23 1.11538e-05
12.3151 -2.84299e-22 1.10039e-05
12.3565 -3.81607e-22 1.08563e-05
12.3979 -1.88122e-22 1.0711e-05
12.4394 -1.97561e-22 1.05679e-05
12.481 -2.12294e-22 1.04269e-05
12.5226 -2.69034e-22 1.02881e-05
12.5643 -2.86725e-22 1.01515e-05
12.6061 -1.15279e-22 1.00169e-05
12.6479 -2.91713e-22 9.88429e-06
12.6898 -1.33803e-22 9.75371e-06
12.7317 -1.94288e-22 9.62508e-06
12.7737 -2.05528e-22 9.49838e-06
12.8158 -2.35955e-22 9.37357e-06
12.8579 -2.15897e-22 9.25062e-06
12.9001 -2.35833e-22 9.12949e-06
12.9424 -2.03011e-22 9.01015e-06
12.9847 -1.74082e-22 8.89258e-06
13.0271 -1.19941e-22 8.77673e-06
13.0696 -1.66605e-22 8.66258e-06
13.1121 -1.66862e-22 8.5501e-06
13.1547 -2.11091e-22 8.43927e-06
13.1974 -1.27844e-22 8.33005e-06
13.2402 -1.61113e-22 8.22241e-06
13.283 -1.43945e-22 8.11633e-06
13.3259 -1.58738e-22 8.01178e-06
13.3689 -1.79436e-22 7.90874e-06
13.4119 -8.06945e-23 7.80718e-06
13.455 -5.23252e-23 7.70707e-06
13.4982 -1.30564e-22 7.60839e-06
13.5415 -1.46887e-22 7.51111e-06
13.5848 -9.30618e-23 7.41522e-06
13.6283 -8.23231e-23 7.32069e-06
13.6718 -9.05412e-23 7.22749e-06
13.7153 -1.35654e-22 7.13561e-06
13.759 -1.08006e-22 7.04501e-06
13.8028 -7.30114e-23 6.95569e-06
13.8466 -1.29505e-22 6.86761e-06
13.8905 -8.90798e-23 6.78076e-06
13.9345 -7.72139e-23 6.69512e-06
13.9786 -5.96107e-23 6.61067e-06
14.0227 -1.05947e-22 6.52739e-06
14.067 -6.2798e-23 6.44525e-06
14.1113 -2.60115e-24 6.36425e-06
14.1558 -7.40607e-23 6.28435e-06
14.2003 -1.19612e-22 6.20555e-06
14.2449 -1.96102e-23 6.12782e-06
14.2896 -6.61787e-23 6.05116e-06
14.3344 -1.03828e-22 5.97553e-06
14.3793 -1.11635e-22 5.90093e-06
14.4243 -1.16733e-22 5.82733e-06
14.4693 -1.2179e-22 5.75472e-06
14.5145 -7.75705e-23 5.6831e-06
14.5598 -8.44654e-23 5.61243e-06
14.6052 -1.25183e-22 5.5427e-06
14.6506 -1.07895e-22 5.4739e-06
14.6962 -1.23017e-22 5.40602e-06
14.7419 -1.04603e-22 5.33904e-06
14.7877 -4.3477e-23 5.27294e-06
14.8336 -6.23439e-23 5.20771e-06
14.8796 -9.75124e-23 5.14334e-06
14.9257 -1.00765e-22 5.07982e-06
14.9719 -9.70836e-23 5.01713e-06
15.0182 -4.75628e-23 4.95525e-06
15.0647 -9.44772e-23 4.89418e-06
15.1112 -8.52698e-23 4.8339e-06
15.1579 -8.77673e-23 4.7744e-06
15.2047 -1.06095e-22 4.71566e-06
15.2516 -9.98402e-23 4.65769e-06
15.2986 -7.35138e-23 4.60045e-06
15.3458 -6.21397e-23 4.54395e-06
15.393 -9.24911e-23 4.48817e-06
15.4404 -6.05297e-23 4.4331e-06
15.488 -5.10695e-23 4.37873e-06
15.5356 -6.00711e-23 4.32504e-06
15.5834 -4.85618e-23 4.27203e-06
15.6313 -5.06859e-23 4.21969e-06
15.6794 -2.39519e-23 4.16801e-06
15.7276 -6.75072e-23 4.11697e-06
15.7759 -5.85366e-23 4.06656e-06
15.8243 -7.44569e-23 4.01679e-06
15.873 -1.49423e-23 3.96763e-06
15.9217 -6.24207e-23 3.91908e-06
15.9706 -4.57024e-23 3.87113e-06
16.0197 -4.92127e-23 3.82376e-06
16.0689 -7.55898e-23 3.77698e-06
16.1182 -5.20126e-23 3.73076e-06
16.1677 -7.25244e-23 3.68511e-06
16.2174 -5.25696e-23 3.64002e-06
16.2672 -7.61947e-23 3.59546e-06
16.3172 -7.48534e-23 3.55145e-06
16.3674 -7.60247e-23 3.50796e-06
16.4177 -8.75953e-23 3.465e-06
16.4682 -7.50398e-23 3.42255e-06
16.5189 -6.76819e-23 3.3806e-06
16.5697 -7.76865e-23 3.33915e-06
16.6208 -1.01874e-22 3.29819e-06
16.672 -7.9061e-23 3.25771e-06
16.7234 -7.13901e-23 3.21771e-06
16.775 -6.07514e-23 3.17817e-06
16.8268 -7.05454e-23 3.1391e-06
16.8787 -8.15559e-23 3.10047e-06
16.9309 -6.76971e-23 3.0623e-06
16.9833 -5.18437e-23 3.02456e-06
17.0359 -6.43084e-23 2.98726e-06
17.0887 -4.71803e-23 2.95038e-06
17.1418 -4.6573e-23 2.91392e-06
17.195 -4.12152e-23 2.87788e-06
17.2485 -3.23881e-23 2.84224e-06
17.3022 -1.44394e-23 2.807e-06
17.3562 -3.51581e-23 2.77216e-06
17.4104 -4.11447e-23 2.7377e-06
17.4648 -4.43619e-23 2.70362e-06
17.5195 -5.02178e-23 2.66992e-06
17.5744 -2.64385e-23 2.63659e-06
17.6296 -4.98005e-23 2.60362e-06
17.6851 -5.81238e-23 2.57101e-06
17.7408 -5.79569e-23 2.53876e-06
17.7969 -3.48817e-23 2.50684e-06
17.8532 -5.0919e-23 2.47527e-06
17.9098 -6.38838e-23 2.44404e-06
17.9667 -7.26702e-23 2.41313e-06
18.0239 -5.55831e-23 2.38254e-06
18.0815 -5.35599e-23 2.35228e-06
18.1393 -6.15524e-23 2.32232e-06
18.1975 -6.78542e-23 2.29268e-06
18.256 -6.02053e-23 2.26333e-06
18.3149 -6.25583e-23 2.23428e-06
18.3742 -5.3681e-23 2.20553e-06
18.4338 -5.02767e-23 2.17705e-06
18.4938 -4.7772e-23 2.14886e-06
18.5542 -5.14859e-23 2.12094e-06
18.615 -4.56221e-23 2.0933e-06
18.6762 -6.18604e-23 2.06591e-06
18.7379 -3.0757e-23 2.03878e-06
18.8 -3.44488e-23 2.01191e-06
18.8625 -3.06755e-23 1.98528e-06
18.9255 -2.33401e-23 1.9589e-06
18.9891 -1.56058e-23 1.93275e-06
19.0531 -2.51213e-23 1.90684e-06
19.1177 -1.86445e-23 1.88114e-06
19.1828 -1.80417e-23 1.85567e-06
19.2484 -8.04622e-24 1.83041e-06
19.3147 -8.37436e-24 1.80536e-06
19.3816 -6.15531e-24 1.7805e-06
19.4491 -7.09608e-24 1.75585e-06
19.5173 -1.40518e-23 1.73138e-06
19.5862 -1.36221e-23 1.70709e-06
19.6558 -1.36401e-23 1.68297e-06
19.7262 -3.04022e-23 1.65902e-06
19.7974 -2.45532e-23 1.63523e-06
19.8694 -2.38958e-23 1.61159e-06
19.9423 -3.48141e-23 1.58809e-06
20.0162 -2.7521e-23 1.56473e-06
20.091 -2.53033e-23 1.54149e-06
20.1669 -2.99601e-23 1.51836e-06
20.244 -2.06514e-23 1.49533e-06
20.3222 -2.28056e-23 1.4724e-06
20.4016 -2.27255e-23 1.44953e-06
20.4825 -1.28364e-23 1.42673e-06
20.5648 -1.24818e-23 1.40397e-06
20.6487 -5.27327e-24 1.38124e-06
20.7344 -6.50132e-24 1.35852e-06
20.8219 -4.01343e-24 1.33577e-06
20.9115 -5.98313e-25 1.31297e-06
21.0034 8.14923e-24 1.29009e-06
21.0979 1.20288e-23 1.2671e-06
21.1952 7.06698e-24 1.24393e-06
21.2959 7.55696e-24 1.22053e-06
21.4004 6.64252e-24 1.19682e-06
21.5093 6.39105e-24 1.1727e-06
21.6237 -5.97141e-24 1.14803e-06
21.7448 -5.1062e-24 1.12262e-06
21.8747 -6.663e-24 1.09615e-06
22.0165 -7.98002e-24 1.06812e-06
22.1768 -2.72351e-24 1.03751e-06
22.3723 -2.58925e-24 1.00166e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.5Nc1Classic/vANODiaP_FRG.txt <==
-22.3723 -1.79309e-19 -7.3826e-08
-22.1768 1.46667e-20 -7.13038e-08
-22.0165 1.15726e-19 -7.17394e-08
-21.8747 1.26389e-19 -7.27551e-08
-21.7448 1.04706e-19 -7.26539e-08
-21.6237 3.76046e-19 -7.31644e-08
-21.5093 4.73818e-19 -7.27145e-08
-21.4004 -3.5464e-20 -7.19621e-08
-21.2959 -2.03645e-19 -7.12124e-08
-21.1952 -4.98743e-19 -7.12259e-08
-21.0979 -6.34657e-19 -7.08078e-08
-21.0034 -9.96273e-19 -7.12645e-08
-20.9115 -1.15878e-18 -7.13008e-08
-20.8219 -1.182e-18 -7.18016e-08
-20.7344 -1.19483e-18 -7.1891e-08
-20.6487 -1.19716e-18 -7.23932e-08
-20.5648 -1.10978e-18 -7.24773e-08
-20.4825 -9.42209e-19 -7.29427e-08
-20.4016 -6.696e-19 -7.30136e-08
-20.3222 -3.38777e-19 -7.34481e-08
-20.244 -5.89125e-20 -7.34982e-08
-20.1669 2.06981e-19 -7.38925e-08
-20.091 5.12662e-19 -7.3916e-08
-20.0162 8.04369e-19 -7.42702e-08
-19.9423 1.10365e-18 -7.42677e-08
-19.8694 1.31778e-18 -7.45953e-08
-19.7974 1.48687e-18 -7.45768e-08
-19.7262 1.62414e-18 -7.48788e-08
-19.6558 1.67133e-18 -7.48528e-08
-19.5862 1.64682e-18 -7.51398e-08
-19.5173 1.52487e-18 -7.51083e-08
-19.4491 1.37692e-18 -7.53864e-08
-19.3816 1.23907e-18 -7.53512e-08
-19.3147 1.02724e-18 -7.56176e-08
-19.2484 8.44901e-19 -7.55821e-08
-19.1828 6.83887e-19 -7.58415e-08
-19.1177 5.67121e-19 -7.58077e-08
-19.0531 5.23519e-19 -7.60655e-08
-18.9891 4.85317e-19 -7.60356e-08
-18.9255 3.75235e-19 -7.62955e-08
-18.8625 2.15547e-19 -7.62759e-08
-18.8 5.47869e-20 -7.65386e-08
-18.7379 -6.94339e-20 -7.65205e-08
-18.6762 5.80526e-21 -7.67825e-08
-18.615 -3.20339e-20 -7.67815e-08
-18.5542 -1.54851e-19 -7.70675e-08
-18.4938 -3.98651e-19 -7.70984e-08
-18.4338 -3.02902e-19 -7.74163e-08
-18.3742 -1.77021e-20 -7.7477e-08
-18.3149 3.07828e-19 -7.78055e-08
-18.256 6.2952e-19 -7.78872e-08
-18.1975 7.80494e-19 -7.8262e-08
-18.1393 8.93574e-19 -7.84004e-08
-18.0815 9.80381e-19 -7.8818e-08
-18.0239 1.05569e-18 -7.89889e-08
-17.9667 1.06509e-18 -7.94206e-08
-17.9098 9.59509e-19 -7.96195e-08
-17.8532 9.20041e-19 -8.01041e-08
-17.7969 1.06612e-18 -8.0359e-08
-17.7408 1.28338e-18 -8.08746e-08
-17.6851 1.25984e-18 -8.11408e-08
-17.6296 1.33145e-18 -8.16843e-08
-17.5744 1.48678e-18 -8.2011e-08
-17.5195 1.55333e-18 -8.26087e-08
-17.4648 1.32539e-18 -8.29618e-08
-17.4104 1.29217e-18 -8.35792e-08
-17.3562 1.28684e-18 -8.39905e-08
-17.3022 1.11226e-18 -8.46828e-08
-17.2485 1.00258e-18 -8.51416e-08
-17.195 1.04984e-18 -8.58483e-08
-17.1418 9.61386e-19 -8.63583e-08
-17.0887 8.05756e-19 -8.71553e-08
-17.0359 7.22338e-19 -8.77159e-08
-16.9833 6.22432e-19 -8.8513e-08
-16.9309 5.15496e-19 -8.91226e-08
-16.8787 3.78985e-19 -9.00096e-08
-16.8268 3.51161e-19 -9.0649e-08
-16.775 2.90845e-19 -9.15278e-08
-16.7234 2.85259e-19 -9.2216e-08
-16.672 1.69082e-19 -9.31669e-08
-16.6208 2.2505e-19 -9.38525e-08
-16.5697 1.63582e-19 -9.47792e-08
-16.5189 -3.28171e-20 -9.55242e-08
-16.4682 1.81049e-19 -9.64997e-08
-16.4177 1.41983e-19 -9.7177e-08
-16.3674 -1.15923e-19 -9.81423e-08
-16.3172 -1.32891e-20 -9.88905e-08
-16.2672 -1.29967e-19 -9.97756e-08
-16.2174 -4.78008e-19 -1.0043e-07
-16.1677 -3.65475e-19 -1.01329e-07
-16.1182 -5.17946e-19 -1.01912e-07
-16.0689 -9.34491e-19 -1.02656e-07
-16.0197 -7.44475e-19 -1.03159e-07
-15.9706 -8.72353e-19 -1.03831e-07
-15.9217 -1.12358e-18 -1.0415e-07
-15.873 -8.36736e-19 -1.04657e-07
-15.8243 -8.59861e-19 -1.04861e-07
-15.7759 -8.72812e-19 -1.0515e-07
-15.7276 -6.72131e-19 -1.05096e-07
-15.6794 -6.84569e-19 -1.0519e-07
-15.6313 -6.62397e-19 -1.04855e-07
-15.5834 -6.26168e-19 -1.04581e-07
-15.5356 -6.00178e-19 -1.03978e-07
-15.488 -5.60023e-19 -1.03363e-07
-15.4404 -6.03878e-19 -1.02277e-07
-15.393 -5.42346e-19 -1.0128e-07
-15.3458 -4.83963e-19 -9.97639e-08
-15.2986 -5.77585e-19 -9.81543e-08
-15.2516 -4.51408e-19 -9.61376e-08
-15.2047 -3.92189e-19 -9.39901e-08
-15.1579 -5.25725e-19 -9.12185e-08
-15.1112 -2.00895e-19 -8.84309e-08
-15.0647 -3.45455e-19 -8.49905e-08
-15.0182 -2.59893e-19 -8.1292e-08
-14.9719 -3.98287e-20 -7.70675e-08
-14.9257 -3.15984e-19 -7.25332e-08
-14.8796 1.12941e-19 -6.72259e-08
-14.8336 4.38547e-20 -6.17678e-08
-14.7877 -2.56613e-20 -5.54317e-08
-14.7419 4.81724e-19 -4.87154e-08
-14.6962 1.32794e-19 -4.13064e-08
-14.6506 2.55313e-19 -3.33481e-08
-14.6052 4.04576e-19 -2.45249e-08
-14.5598 8.93587e-20 -1.53515e-08
-14.5145 4.07103e-19 -5.04648e-09
-14.4693 1.04903e-19 5.67674e-09
-14.4243 7.51652e-20 1.73352e-08
-14.3793 1.31951e-19 2.97585e-08
-14.3344 -1.70182e-19 4.30657e-08
-14.2896 -4.17305e-20 5.70397e-08
-14.2449 -3.95781e-19 7.22009e-08
-14.2003 -2.7868e-19 8.78819e-08
-14.1558 -2.75727e-19 1.04815e-07
-14.1113 -4.60992e-19 1.22447e-07
-14.067 -1.84978e-19 1.41136e-07
-14.0227 -4.17514e-19 1.60727e-07
-13.9786 -1.24099e-19 1.81439e-07
-13.9345 -2.10079e-19 2.02824e-07
-13.8905 -2.34161e-19 2.25657e-07
-13.8466 1.95753e-20 2.49096e-07
-13.8028 -4.00604e-19 2.73866e-07
-13.759 -2.75798e-20 2.99532e-07
-13.7153 -4.34777e-19 3.26346e-07
-13.6718 -4.63919e-19 3.54194e-07
-13.6283 -2.34689e-19 3.83325e-07
-13.5848 -7.66174e-19 4.13353e-07
-13.5415 -2.68219e-19 4.44954e-07
-13.4982 -6.22495e-19 4.77509e-07
-13.455 -4.63334e-19 5.1173e-07
-13.4119 -1.253e-19 5.47209e-07
-13.3689 -4.2577e-19 5.84558e-07
-13.3259 1.13905e-19 6.23557e-07
-13.283 -2.16302e-19 6.64919e-07
-13.2402 1.67869e-19 7.08559e-07
-13.1974 2.75211e-19 7.5522e-07
-13.1547 2.1429e-19 8.05539e-07
-13.1121 6.98705e-19 8.59954e-07
-13.0696 3.23529e-19 9.19685e-07
-13.0271 7.32394e-19 9.8609e-07
-12.9847 6.84686e-19 1.05893e-06
-12.9424 6.11531e-19 1.14108e-06
-12.9001 9.49719e-19 1.2293e-06
-12.8579 3.49935e-19 1.32197e-06
-12.8158 8.62909e-19 1.41249e-06
-12.7737 3.64974e-19 1.48664e-06
-12.7317 3.74693e-19 1.53758e-06
-12.6898 5.55354e-19 1.55765e-06
-12.6479 1.92874e-19 1.5517e-06
-12.6061 6.23546e-19 1.53602e-06
-12.5643 3.06337e-19 1.51146e-06
-12.5226 4.93502e-19 1.49723e-06
-12.481 4.64745e-19 1.48405e-06
-12.4394 3.52992e-19 1.48089e-06
-12.3979 3.14821e-19 1.4853e-06
-12.3565 2.85167e-19 1.49136e-06
-12.3151 1.27656e-19 1.50846e-06
-12.2738 5.47677e-19 1.52204e-06
-12.2325 4.38733e-19 1.5448e-06
-12.1913 6.18082e-19 1.56544e-06
-12.1501 8.34337e-19 1.58874e-06
-12.109 5.55128e-19 1.61619e-06
-12.068 1.13649e-18 1.63921e-06
-12.027 6.40047e-19 1.67075e-06
-11.986 1.25733e-18 1.69466e-06
-11.9452 8.98573e-19 1.72656e-06
-11.9043 9.88178e-19 1.75315e-06
-11.8636 1.11495e-18 1.78234e-06
-11.8228 7.06121e-19 1.81319e-06
-11.7822 1.16406e-18 1.83953e-06
-11.7415 4.75546e-19 1.87345e-06
-11.701 1.04705e-18 1.89863e-06
-11.6605 5.16045e-19 1.93268e-06
-11.62 7.60434e-19 1.95893e-06
-11.5796 6.32005e-19 1.99001e-06
-11.5392 4.93279e-19 2.01973e-06
-11.4989 7.63727e-19 2.04659e-06
-11.4587 4.87286e-19 2.08004e-06
-11.4184 8.64062e-19 2.1041e-06
-11.3783 4.38321e-19 2.13885e-06
-11.3381 7.41088e-19 2.16237e-06
-11.2981 5.85377e-19 2.1953e-06
-11.2581 6.69317e-19 2.22088e-06
-11.2181 8.11841e-19 2.24916e-06
-11.1781 6.15906e-19 2.27878e-06
-11.1383 8.71196e-19 2.30231e-06
-11.0984 5.51947e-19 2.33509e-06
-11.0586 5.19619e-19 2.35577e-06
-11.0189 4.67376e-19 2.3889e-06
-10.9792 1.43189e-19 2.40929e-06
-10.9395 1.98218e-19 2.43939e-06
-10.8999 -1.2931e-19 2.46207e-06
-10.8603 -1.69714e-19 2.4864e-06
-10.8208 -4.40864e-19 2.51323e-06
-10.7813 -5.88295e-19 2.53195e-06
-10.7418 -5.90455e-19 2.56185e-06
-10.7024 -9.92781e-19 2.57705e-06
-10.6631 -8.03257e-19 2.60704e-06
-10.6238 -1.18383e-18 2.62124e-06
-10.5845 -8.91169e-19 2.64808e-06
-10.5452 -1.18236e-18 2.66378e-06
-10.506 -7.79144e-19 2.68452e-06
-10.4669 -9.52973e-19 2.70387e-06
-10.4278 -5.92644e-19 2.71777e-06
-10.3887 -3.80928e-19 2.74075e-06
-10.3496 -3.61413e-19 2.7496e-06
-10.3106 5.78345e-20 2.77363e-06
-10.2717 -2.63881e-20 2.77984e-06
-10.2328 2.80778e-19 2.80194e-06
-10.1939 1.70173e-19 2.80802e-06
-10.155 4.85781e-19 2.82527e-06
-10.1162 3.96546e-19 2.83352e-06
-10.0774 6.18625e-19 2.84374e-06
-10.0387 4.32009e-19 2.8558e-06
-10 6.01732e-19 2.85903e-06
-9.96134 6.09509e-19 2.87436e-06
-9.92271 5.2447e-19 2.87255e-06
-9.88412 7.45901e-19 2.88878e-06
-9.84557 4.84532e-19 2.8843e-06
-9.80704 6.68848e-19 2.89881e-06
-9.76856 4.77253e-19 2.89405e-06
-9.73011 3.45425e-19 2.90444e-06
-9.69169 3.46795e-19 2.90152e-06
-9.65331 1.46008e-19 2.9057e-06
-9.61496 2.25524e-19 2.90643e-06
-9.57664 2.83033e-20 2.90337e-06
-9.53836 1.47768e-19 2.9085e-06
-9.50011 -1.99719e-19 2.89959e-06
-9.46189 -5.15638e-20 2.90759e-06
-9.42371 -1.89833e-19 2.89503e-06
-9.38556 -3.69658e-19 2.90372e-06
-9.34744 1.15989e-20 2.88969e-06
-9.30935 -6.69667e-19 2.8971e-06
-9.2713 1.57871e-19 2.88352e-06
-9.23327 -5.92988e-19 2.88764e-06
-9.19528 2.29922e-19 2.87641e-06
-9.15732 -4.14391e-19 2.87519e-06
-9.11939 4.75559e-20 2.86819e-06
-9.08149 -3.76066e-19 2.86031e-06
-9.04362 -2.098e-19 2.85879e-06
-9.00578 -5.35734e-19 2.84515e-06
-8.96797 -6.22621e-19 2.84824e-06
-8.93019 -5.09916e-19 2.83059e-06
-8.89244 -8.41276e-19 2.83677e-06
-8.85471 -3.55086e-19 2.81674e-06
-8.81702 -8.30027e-19 2.82431e-06
-8.77936 -3.82833e-19 2.80355e-06
-8.74172 -6.51137e-19 2.81052e-06
-8.70412 -1.99299e-19 2.79079e-06
-8.66654 -2.00163e-19 2.79513e-06
-8.62899 5.02586e-20 2.77823e-06
-8.59146 4.41683e-20 2.77784e-06
-8.55397 5.19669e-19 2.76561e-06
-8.5165 5.2832e-19 2.75862e-06
-8.47906 6.77702e-19 2.75274e-06
-8.44165 6.93549e-19 2.73908e-06
-8.40426 9.35296e-19 2.73955e-06
-8.3669 8.22848e-19 2.72006e-06
-8.32956 1.02178e-18 2.72543e-06
-8.29226 1.05906e-18 2.70112e-06
-8.25497 9.32509e-19 2.7096e-06
-8.21772 1.33914e-18 2.68156e-06
-8.18049 7.88584e-19 2.69113e-06
-8.14328 1.19827e-18 2.66047e-06
-8.1061 6.75444e-19 2.66868e-06
-8.06895 7.18865e-19 2.63662e-06
-8.03182 3.84717e-19 2.64079e-06
-7.99471 -1.35615e-20 2.60856e-06
-7.95763 -3.40617e-20 2.60584e-06
-7.92058 -7.52863e-19 2.5747e-06
-7.88355 -6.60131e-19 2.56166e-06
-7.84654 -1.00868e-18 2.53319e-06
-7.80955 -6.24736e-19 2.50662e-06
-7.77259 -1.0392e-18 2.4814e-06
-7.73566 -1.03716e-18 2.43975e-06
-7.69874 -1.23225e-18 2.41579e-06
-7.66185 -1.54242e-18 2.35796e-06
-7.62498 -1.45035e-18 2.33201e-06
-7.58814 -1.60027e-18 2.25684e-06
-7.55132 -1.65832e-18 2.22509e-06
-7.51452 -1.59431e-18 2.13114e-06
-7.47774 -1.36291e-18 2.0889e-06
-7.44099 -1.3405e-18 1.97426e-06
-7.40425 -6.58933e-19 1.91577e-06
-7.36754 -1.64818e-18 1.77781e-06
-7.33085 -8.87375e-20 1.69667e-06
-7.29418 -1.64246e-18 1.53204e-06
-7.25754 -1.12042e-19 1.42091e-06
-7.22091 -1.50148e-18 1.22593e-06
-7.18431 -6.18742e-19 1.07549e-06
-7.14772 -1.11488e-18 8.45914e-07
-7.11116 -4.19278e-19 6.45053e-07
-7.07462 -5.21058e-19 3.75938e-07
-7.0381 3.85119e-20 1.12039e-07
-7.00159 4.41325e-19 -2.02766e-07
-6.96511 8.5614e-20 -5.42231e-07
-6.92865 1.01713e-18 -9.11885e-07
-6.89221 5.82041e-19 -1.33876e-06
-6.85579 1.23352e-18 -1.77596e-06
-6.81938 1.20831e-18 -2.30237e-06
-6.783 1.91809e-18 -2.82183e-06
-6.74664 2.33019e-18 -3.4603e-06
-6.71029 2.36704e-18 -4.07762e-06
-6.67397 2.71296e-18 -4.84086e-06
-6.63766 3.16065e-18 -5.57178e-06
-6.60137 2.99736e-18 -6.47244e-06
-6.5651 4.83053e-18 -7.33214e-06
-6.52885 2.67362e-18 -8.38162e-06
-6.49262 5.0932e-18 -9.38365e-06
-6.4564 3.08985e-18 -1.05901e-05
-6.42021 5.29418e-18 -1.17454e-05
-6.38403 3.39661e-18 -1.31129e-05
-6.34786 4.62008e-18 -1.44279e-05
-6.31172 4.3717e-18 -1.59551e-05
-6.27559 4.75103e-18 -1.74305e-05
-6.23949 4.20511e-18 -1.91095e-05
-6.20339 5.46611e-18 -2.07388e-05
-6.16732 3.94666e-18 -2.25536e-05
-6.13126 4.82309e-18 -2.43225e-05
-6.09522 3.98446e-18 -2.62483e-05
-6.05919 4.94308e-18 -2.81346e-05
-6.02319 3.13208e-18 -3.01385e-05
-5.9872 3.63985e-18 -3.21123e-05
-5.95122 2.51866e-18 -3.41542e-05
-5.91526 2.11241e-18 -3.61791e-05
-5.87932 1.5306e-18 -3.82145e-05
-5.84339 1.40085e-18 -4.02483e-05
-5.80748 2.80036e-20 -4.22317e-05
-5.77158 1.42298e-18 -4.42304e-05
-5.7357 -1.27593e-19 -4.61178e-05
-5.69984 1.65488e-18 -4.8039e-05
-5.66399 -4.45052e-19 -4.97901e-05
-5.62815 1.57001e-18 -5.1596e-05
-5.59233 -1.93873e-20 -5.3177e-05
-5.55653 1.09756e-18 -5.48365e-05
-5.52074 1.63001e-18 -5.62218e-05
-5.48497 -1.59617e-18 -5.7712e-05
-5.4492 2.31297e-18 -5.88857e-05
-5.41346 -4.08569e-18 -6.01925e-05
-5.37773 2.55288e-18 -6.11479e-05
-5.34201 -5.97457e-18 -6.22662e-05
-5.30631 1.19018e-18 -6.30053e-05
-5.27062 -6.91432e-18 -6.39376e-05
-5.23494 2.45942e-18 -6.44696e-05
-5.19928 -9.28998e-18 -6.52247e-05
-5.16363 1.58527e-18 -6.55646e-05
-5.128 -1.0323e-17 -6.61559e-05
-5.09237 1.996e-18 -6.63223e-05
-5.05677 -1.13743e-17 -6.67661e-05
-5.02117 1.42376e-18 -6.67801e-05
-4.98559 -1.19784e-17 -6.70939e-05
-4.95002 -1.29091e-18 -6.69769e-05
-4.91446 -1.14582e-17 -6.7178e-05
-4.87892 -5.39582e-18 -6.69511e-05
-4.84339 -7.87399e-18 -6.70556e-05
-4.80787 -8.35921e-18 -6.67383e-05
-4.77237 -5.92878e-18 -6.67601e-05
-4.73687 -1.04873e-17 -6.637e-05
-4.70139 -6.22367e-18 -6.63201e-05
-4.66592 -1.25296e-17 -6.58723e-05
-4.63046 -6.74522e-18 -6.57586e-05
-4.59502 -1.4657e-17 -6.52657e-05
-4.55958 -5.79267e-18 -6.50926e-05
-4.52416 -1.52222e-17 -6.45641e-05
-4.48875 -6.30809e-18 -6.43329e-05
-4.45335 -1.35998e-17 -6.37756e-05
-4.41797 -6.29701e-18 -6.3484e-05
-4.38259 -1.27444e-17 -6.29019e-05
-4.34722 -9.9098e-18 -6.25446e-05
-4.31187 -1.15759e-17 -6.19389e-05
-4.27653 -1.28307e-17 -6.15068e-05
-4.24119 -1.18248e-17 -6.08762e-05
-4.20587 -1.40443e-17 -6.03567e-05
-4.17056 -1.00834e-17 -5.96967e-05
-4.13526 -1.24587e-17 -5.90736e-05
-4.09997 -9.83227e-18 -5.83755e-05
-4.06469 -1.60976e-17 -5.76283e-05
-4.02942 -6.59226e-18 -5.68774e-05
-3.99416 -2.12407e-17 -5.59814e-05
-3.95891 -5.59367e-18 -5.51562e-05
-3.92367 -2.41196e-17 -5.40802e-05
-3.88844 -7.24951e-19 -5.31507e-05
-3.85322 -1.63128e-17 -5.18543e-05
-3.81801 -3.64193e-18 -5.07794e-05
-3.7828 -1.66451e-17 -4.92104e-05
-3.74761 -6.51659e-18 -4.79356e-05
-3.71243 -1.46242e-17 -4.60267e-05
-3.67726 -1.11892e-17 -4.44804e-05
-3.64209 -2.36735e-17 -4.2145e-05
-3.60694 -1.34363e-17 -4.02345e-05
-3.57179 -2.40939e-17 -3.73617e-05
-3.53665 -1.96736e-17 -3.49681e-05
-3.50152 -2.77667e-17 -3.14172e-05
-3.4664 -2.43495e-17 -2.83893e-05
-3.43129 -3.33985e-17 -2.39816e-05
-3.39619 -2.12295e-17 -2.01292e-05
-3.36109 -5.74988e-17 -1.46387e-05
-3.32601 5.86759e-19 -9.72286e-06
-3.29093 -6.57091e-17 -2.86483e-06
-3.25586 2.003e-17 3.41605e-06
-3.2208 -7.19537e-17 1.19983e-05
-3.18574 2.30063e-17 2.00274e-05
-3.1507 -7.20749e-17 3.0779e-05
-3.11566 1.15357e-17 4.1044e-05
-3.08063 -6.97197e-17 5.45206e-05
-3.0456 -5.05505e-18 6.7637e-05
-3.01059 -3.8858e-17 8.4535e-05
-2.97558 -4.16836e-17 0.000101274
-2.94058 -2.80215e-18 0.000122466
-2.90558 -8.35471e-17 0.000143789
-2.87059 8.7247e-18 0.000170365
-2.83561 -1.25679e-16 0.000197466
-2.80064 -3.63125e-17 0.000230774
-2.76567 -1.34777e-16 0.000265124
-2.73071 -8.27829e-17 0.000306809
-2.69576 -1.21179e-16 0.000350194
-2.66081 -1.74886e-16 0.000402223
-2.62587 -8.10508e-17 0.000456756
-2.59094 -2.47561e-16 0.000521392
-2.55601 -6.06575e-17 0.000589458
-2.52109 -2.88996e-16 0.000669134
-2.48617 -8.30322e-17 0.000753176
-2.45126 -3.20936e-16 0.000850153
-2.41636 -8.92899e-17 0.000952179
-2.38146 -3.38629e-16 0.00106784
-2.34657 -4.96229e-17 0.00118848
-2.31168 -2.77936e-16 0.00132211
-2.2768 -4.06672e-17 0.00145911
-2.24192 -2.507e-16 0.00160617
-2.20705 5.26614e-17 0.00175261
-2.17219 -1.49389e-16 0.00190315
-2.13733 1.03788e-16 0.00204636
-2.10247 -1.84201e-16 0.00218488
-2.06762 3.29253e-16 0.00230764
-2.03278 5.86696e-17 0.00241617
-1.99794 2.43411e-16 0.00250142
-1.9631 1.02457e-16 0.00256548
-1.92827 2.358e-16 0.00260287
-1.89345 9.38505e-17 0.00261745
-1.85862 3.0701e-16 0.00260767
-1.82381 -1.11047e-16 0.00257892
-1.78899 5.81495e-16 0.00253253
-1.75419 -9.64182e-17 0.0024741
-1.71938 7.45468e-16 0.00240617
-1.68458 5.38052e-17 0.00233323
-1.64979 7.69686e-16 0.00225779
-1.61499 2.1335e-16 0.00218264
-1.58021 7.98775e-16 0.00210976
-1.54542 2.71082e-16 0.00204041
-1.51064 8.33262e-16 0.00197602
-1.47586 2.90029e-16 0.00191679
-1.44109 8.61591e-16 0.00186371
-1.40632 2.79238e-16 0.00181642
-1.37155 8.18635e-16 0.00177563
-1.33679 2.85652e-16 0.00174069
-1.30203 7.80077e-16 0.00171218
-1.26727 3.2579e-16 0.00168941
-1.23251 7.25373e-16 0.00167285
-1.19776 4.20008e-16 0.00166186
-1.16301 6.85193e-16 0.0016569
-1.12827 5.41204e-16 0.00165742
-1.09352 6.2225e-16 0.00166391
-1.05878 6.79326e-16 0.00167589
-1.02405 5.78074e-16 0.00169394
-0.989309 8.38816e-16 0.00171764
-0.954576 5.50633e-16 0.00174774
-0.919844 9.98813e-16 0.00178378
-0.885115 5.69836e-16 0.00182673
-0.850388 1.14134e-15 0.00187611
-0.815663 6.10382e-16 0.00193313
-0.78094 1.24283e-15 0.00199724
-0.746219 7.32276e-16 0.00206991
-0.711499 1.3175e-15 0.00215049
-0.676781 9.56393e-16 0.00224075
-0.642065 1.30868e-15 0.00233979
-0.60735 1.33671e-15 0.00244974
-0.572637 1.11253e-15 0.00256925
-0.537925 1.86436e-15 0.00270085
-0.503214 6.46797e-16 0.00284237
-0.468504 2.65668e-15 0.00299677
-0.433796 -8.04786e-17 0.0031605
-0.399089 3.71861e-15 0.00333689
-0.364382 -1.10865e-15 0.00352027
-0.329676 5.38489e-15 0.00371416
-0.294972 -2.65674e-15 0.00390988
-0.260267 8.28229e-15 0.00411087
-0.225564 -4.46728e-15 0.00430474
-0.190861 1.28302e-14 0.00449479
-0.156158 -5.01005e-15 0.00466465
-0.121456 1.78106e-14 0.00481805
-0.0867541 -2.81442e-15 0.00493612
-0.0520524 2.25954e-14 0.00502458
-0.0173508 -1.32473e-14 0.00505827
0.0173508 -1.32473e-14 0.00505827
0.0520524 2.25954e-14 0.00502458
0.0867541 -2.81442e-15 0.00493612
0.121456 1.78106e-14 0.00481805
0.156158 -5.01005e-15 0.00466465
0.190861 1.28302e-14 0.00449479
0.225564 -4.46728e-15 0.00430474
0.260267 8.28229e-15 0.00411087
0.294972 -2.65674e-15 0.00390988
0.329676 5.38489e-15 0.00371416
0.364382 -1.10865e-15 0.00352027
0.399089 3.71861e-15 0.00333689
0.433796 -8.04786e-17 0.0031605
0.468504 2.65668e-15 0.00299677
0.503214 6.46797e-16 0.00284237
0.537925 1.86436e-15 0.00270085
0.572637 1.11253e-15 0.00256925
0.60735 1.33671e-15 0.00244974
0.642065 1.30868e-15 0.00233979
0.676781 9.56393e-16 0.00224075
0.711499 1.3175e-15 0.00215049
0.746219 7.32276e-16 0.00206991
0.78094 1.24283e-15 0.00199724
0.815663 6.10382e-16 0.00193313
0.850388 1.14134e-15 0.00187611
0.885115 5.69836e-16 0.00182673
0.919844 9.98813e-16 0.00178378
0.954576 5.50633e-16 0.00174774
0.989309 8.38816e-16 0.00171764
1.02405 5.78074e-16 0.00169394
1.05878 6.79326e-16 0.00167589
1.09352 6.2225e-16 0.00166391
1.12827 5.41204e-16 0.00165742
1.16301 6.85193e-16 0.0016569
1.19776 4.20008e-16 0.00166186
1.23251 7.25373e-16 0.00167285
1.26727 3.2579e-16 0.00168941
1.30203 7.80077e-16 0.00171218
1.33679 2.85652e-16 0.00174069
1.37155 8.18635e-16 0.00177563
1.40632 2.79238e-16 0.00181642
1.44109 8.61591e-16 0.00186371
1.47586 2.90029e-16 0.00191679
1.51064 8.33262e-16 0.00197602
1.54542 2.71082e-16 0.00204041
1.58021 7.98775e-16 0.00210976
1.61499 2.1335e-16 0.00218264
1.64979 7.69686e-16 0.00225779
1.68458 5.38052e-17 0.00233323
1.71938 7.45468e-16 0.00240617
1.75419 -9.64182e-17 0.0024741
1.78899 5.81495e-16 0.00253253
1.82381 -1.11047e-16 0.00257892
1.85862 3.0701e-16 0.00260767
1.89345 9.38505e-17 0.00261745
1.92827 2.358e-16 0.00260287
1.9631 1.02457e-16 0.00256548
1.99794 2.43411e-16 0.00250142
2.03278 5.86696e-17 0.00241617
2.06762 3.29253e-16 0.00230764
2.10247 -1.84201e-16 0.00218488
2.13733 1.03788e-16 0.00204636
2.17219 -1.49389e-16 0.00190315
2.20705 5.26614e-17 0.00175261
2.24192 -2.507e-16 0.00160617
2.2768 -4.06672e-17 0.00145911
2.31168 -2.77936e-16 0.00132211
2.34657 -4.96229e-17 0.00118848
2.38146 -3.38629e-16 0.00106784
2.41636 -8.92899e-17 0.000952179
2.45126 -3.20936e-16 0.000850153
2.48617 -8.30322e-17 0.000753176
2.52109 -2.88996e-16 0.000669134
2.55601 -6.06575e-17 0.000589458
2.59094 -2.47561e-16 0.000521392
2.62587 -8.10508e-17 0.000456756
2.66081 -1.74886e-16 0.000402223
2.69576 -1.21179e-16 0.000350194
2.73071 -8.27829e-17 0.000306809
2.76567 -1.34777e-16 0.000265124
2.80064 -3.63125e-17 0.000230774
2.83561 -1.25679e-16 0.000197466
2.87059 8.7247e-18 0.000170365
2.90558 -8.35471e-17 0.000143789
2.94058 -2.80215e-18 0.000122466
2.97558 -4.16836e-17 0.000101274
3.01059 -3.8858e-17 8.4535e-05
3.0456 -5.05505e-18 6.7637e-05
3.08063 -6.97197e-17 5.45206e-05
3.11566 1.15357e-17 4.1044e-05
3.1507 -7.20749e-17 3.0779e-05
3.18574 2.30063e-17 2.00274e-05
3.2208 -7.19537e-17 1.19983e-05
3.25586 2.003e-17 3.41605e-06
3.29093 -6.57091e-17 -2.86483e-06
3.32601 5.86759e-19 -9.72286e-06
3.36109 -5.74988e-17 -1.46387e-05
3.39619 -2.12295e-17 -2.01292e-05
3.43129 -3.33985e-17 -2.39816e-05
3.4664 -2.43495e-17 -2.83893e-05
3.50152 -2.77667e-17 -3.14172e-05
3.53665 -1.96736e-17 -3.49681e-05
3.57179 -2.40939e-17 -3.73617e-05
3.60694 -1.34363e-17 -4.02345e-05
3.64209 -2.36735e-17 -4.2145e-05
3.67726 -1.11892e-17 -4.44804e-05
3.71243 -1.46242e-17 -4.60267e-05
3.74761 -6.51659e-18 -4.79356e-05
3.7828 -1.66451e-17 -4.92104e-05
3.81801 -3.64193e-18 -5.07794e-05
3.85322 -1.63128e-17 -5.18543e-05
3.88844 -7.24951e-19 -5.31507e-05
3.92367 -2.41196e-17 -5.40802e-05
3.95891 -5.59367e-18 -5.51562e-05
3.99416 -2.12407e-17 -5.59814e-05
4.02942 -6.59226e-18 -5.68774e-05
4.06469 -1.60976e-17 -5.76283e-05
4.09997 -9.83227e-18 -5.83755e-05
4.13526 -1.24587e-17 -5.90736e-05
4.17056 -1.00834e-17 -5.96967e-05
4.20587 -1.40443e-17 -6.03567e-05
4.24119 -1.18248e-17 -6.08762e-05
4.27653 -1.28307e-17 -6.15068e-05
4.31187 -1.15759e-17 -6.19389e-05
4.34722 -9.9098e-18 -6.25446e-05
4.38259 -1.27444e-17 -6.29019e-05
4.41797 -6.29701e-18 -6.3484e-05
4.45335 -1.35998e-17 -6.37756e-05
4.48875 -6.30809e-18 -6.43329e-05
4.52416 -1.52222e-17 -6.45641e-05
4.55958 -5.79267e-18 -6.50926e-05
4.59502 -1.4657e-17 -6.52657e-05
4.63046 -6.74522e-18 -6.57586e-05
4.66592 -1.25296e-17 -6.58723e-05
4.70139 -6.22367e-18 -6.63201e-05
4.73687 -1.04873e-17 -6.637e-05
4.77237 -5.92878e-18 -6.67601e-05
4.80787 -8.35921e-18 -6.67383e-05
4.84339 -7.87399e-18 -6.70556e-05
4.87892 -5.39582e-18 -6.69511e-05
4.91446 -1.14582e-17 -6.7178e-05
4.95002 -1.29091e-18 -6.69769e-05
4.98559 -1.19784e-17 -6.70939e-05
5.02117 1.42376e-18 -6.67801e-05
5.05677 -1.13743e-17 -6.67661e-05
5.09237 1.996e-18 -6.63223e-05
5.128 -1.0323e-17 -6.61559e-05
5.16363 1.58527e-18 -6.55646e-05
5.19928 -9.28998e-18 -6.52247e-05
5.23494 2.45942e-18 -6.44696e-05
5.27062 -6.91432e-18 -6.39376e-05
5.30631 1.19018e-18 -6.30053e-05
5.34201 -5.97457e-18 -6.22662e-05
5.37773 2.55288e-18 -6.11479e-05
5.41346 -4.08569e-18 -6.01925e-05
5.4492 2.31297e-18 -5.88857e-05
5.48497 -1.59617e-18 -5.7712e-05
5.52074 1.63001e-18 -5.62218e-05
5.55653 1.09756e-18 -5.48365e-05
5.59233 -1.93873e-20 -5.3177e-05
5.62815 1.57001e-18 -5.1596e-05
5.66399 -4.45052e-19 -4.97901e-05
5.69984 1.65488e-18 -4.8039e-05
5.7357 -1.27593e-19 -4.61178e-05
5.77158 1.42298e-18 -4.42304e-05
5.80748 2.80036e-20 -4.22317e-05
5.84339 1.40085e-18 -4.02483e-05
5.87932 1.5306e-18 -3.82145e-05
5.91526 2.11241e-18 -3.61791e-05
5.95122 2.51866e-18 -3.41542e-05
5.9872 3.63985e-18 -3.21123e-05
6.02319 3.13208e-18 -3.01385e-05
6.05919 4.94308e-18 -2.81346e-05
6.09522 3.98446e-18 -2.62483e-05
6.13126 4.82309e-18 -2.43225e-05
6.16732 3.94666e-18 -2.25536e-05
6.20339 5.46611e-18 -2.07388e-05
6.23949 4.20511e-18 -1.91095e-05
6.27559 4.75103e-18 -1.74305e-05
6.31172 4.3717e-18 -1.59551e-05
6.34786 4.62008e-18 -1.44279e-05
6.38403 3.39661e-18 -1.31129e-05
6.42021 5.29418e-18 -1.17454e-05
6.4564 3.08985e-18 -1.05901e-05
6.49262 5.0932e-18 -9.38365e-06
6.52885 2.67362e-18 -8.38162e-06
6.5651 4.83053e-18 -7.33214e-06
6.60137 2.99736e-18 -6.47244e-06
6.63766 3.16065e-18 -5.57178e-06
6.67397 2.71296e-18 -4.84086e-06
6.71029 2.36704e-18 -4.07762e-06
6.74664 2.33019e-18 -3.4603e-06
6.783 1.91809e-18 -2.82183e-06
6.81938 1.20831e-18 -2.30237e-06
6.85579 1.23352e-18 -1.77596e-06
6.89221 5.82041e-19 -1.33876e-06
6.92865 1.01713e-18 -9.11885e-07
6.96511 8.5614e-20 -5.42231e-07
7.00159 4.41325e-19 -2.02766e-07
7.0381 3.85119e-20 1.12039e-07
7.07462 -5.21058e-19 3.75938e-07
7.11116 -4.19278e-19 6.45053e-07
7.14772 -1.11488e-18 8.45914e-07
7.18431 -6.18742e-19 1.07549e-06
7.22091 -1.50148e-18 1.22593e-06
7.25754 -1.12042e-19 1.42091e-06
7.29418 -1.64246e-18 1.53204e-06
7.33085 -8.87375e-20 1.69667e-06
7.36754 -1.64818e-18 1.77781e-06
7.40425 -6.58933e-19 1.91577e-06
7.44099 -1.3405e-18 1.97426e-06
7.47774 -1.36291e-18 2.0889e-06
7.51452 -1.59431e-18 2.13114e-06
7.55132 -1.65832e-18 2.22509e-06
7.58814 -1.60027e-18 2.25684e-06
7.62498 -1.45035e-18 2.33201e-06
7.66185 -1.54242e-18 2.35796e-06
7.69874 -1.23225e-18 2.41579e-06
7.73566 -1.03716e-18 2.43975e-06
7.77259 -1.0392e-18 2.4814e-06
7.80955 -6.24736e-19 2.50662e-06
7.84654 -1.00868e-18 2.53319e-06
7.88355 -6.60131e-19 2.56166e-06
7.92058 -7.52863e-19 2.5747e-06
7.95763 -3.40617e-20 2.60584e-06
7.99471 -1.35615e-20 2.60856e-06
8.03182 3.84717e-19 2.64079e-06
8.06895 7.18865e-19 2.63662e-06
8.1061 6.75444e-19 2.66868e-06
8.14328 1.19827e-18 2.66047e-06
8.18049 7.88584e-19 2.69113e-06
8.21772 1.33914e-18 2.68156e-06
8.25497 9.32509e-19 2.7096e-06
8.29226 1.05906e-18 2.70112e-06
8.32956 1.02178e-18 2.72543e-06
8.3669 8.22848e-19 2.72006e-06
8.40426 9.35296e-19 2.73955e-06
8.44165 6.93549e-19 2.73908e-06
8.47906 6.77702e-19 2.75274e-06
8.5165 5.2832e-19 2.75862e-06
8.55397 5.19669e-19 2.76561e-06
8.59146 4.41683e-20 2.77784e-06
8.62899 5.02586e-20 2.77823e-06
8.66654 -2.00163e-19 2.79513e-06
8.70412 -1.99299e-19 2.79079e-06
8.74172 -6.51137e-19 2.81052e-06
8.77936 -3.82833e-19 2.80355e-06
8.81702 -8.30027e-19 2.82431e-06
8.85471 -3.55086e-19 2.81674e-06
8.89244 -8.41276e-19 2.83677e-06
8.93019 -5.09916e-19 2.83059e-06
8.96797 -6.22621e-19 2.84824e-06
9.00578 -5.35734e-19 2.84515e-06
9.04362 -2.098e-19 2.85879e-06
9.08149 -3.76066e-19 2.86031e-06
9.11939 4.75559e-20 2.86819e-06
9.15732 -4.14391e-19 2.87519e-06
9.19528 2.29922e-19 2.87641e-06
9.23327 -5.92988e-19 2.88764e-06
9.2713 1.57871e-19 2.88352e-06
9.30935 -6.69667e-19 2.8971e-06
9.34744 1.15989e-20 2.88969e-06
9.38556 -3.69658e-19 2.90372e-06
9.42371 -1.89833e-19 2.89503e-06
9.46189 -5.15638e-20 2.90759e-06
9.50011 -1.99719e-19 2.89959e-06
9.53836 1.47768e-19 2.9085e-06
9.57664 2.83033e-20 2.90337e-06
9.61496 2.25524e-19 2.90643e-06
9.65331 1.46008e-19 2.9057e-06
9.69169 3.46795e-19 2.90152e-06
9.73011 3.45425e-19 2.90444e-06
9.76856 4.77253e-19 2.89405e-06
9.80704 6.68848e-19 2.89881e-06
9.84557 4.84532e-19 2.8843e-06
9.88412 7.45901e-19 2.88878e-06
9.92271 5.2447e-19 2.87255e-06
9.96134 6.09509e-19 2.87436e-06
10 6.01732e-19 2.85903e-06
10.0387 4.32009e-19 2.8558e-06
10.0774 6.18625e-19 2.84374e-06
10.1162 3.96546e-19 2.83352e-06
10.155 4.85781e-19 2.82527e-06
10.1939 1.70173e-19 2.80802e-06
10.2328 2.80778e-19 2.80194e-06
10.2717 -2.63881e-20 2.77984e-06
10.3106 5.78345e-20 2.77363e-06
10.3496 -3.61413e-19 2.7496e-06
10.3887 -3.80928e-19 2.74075e-06
10.4278 -5.92644e-19 2.71777e-06
10.4669 -9.52973e-19 2.70387e-06
10.506 -7.79144e-19 2.68452e-06
10.5452 -1.18236e-18 2.66378e-06
10.5845 -8.91169e-19 2.64808e-06
10.6238 -1.18383e-18 2.62124e-06
10.6631 -8.03257e-19 2.60704e-06
10.7024 -9.92781e-19 2.57705e-06
10.7418 -5.90455e-19 2.56185e-06
10.7813 -5.88295e-19 2.53195e-06
10.8208 -4.40864e-19 2.51323e-06
10.8603 -1.69714e-19 2.4864e-06
10.8999 -1.2931e-19 2.46207e-06
10.9395 1.98218e-19 2.43939e-06
10.9792 1.43189e-19 2.40929e-06
11.0189 4.67376e-19 2.3889e-06
11.0586 5.19619e-19 2.35577e-06
11.0984 5.51947e-19 2.33509e-06
11.1383 8.71196e-19 2.30231e-06
11.1781 6.15906e-19 2.27878e-06
11.2181 8.11841e-19 2.24916e-06
11.2581 6.69317e-19 2.22088e-06
11.2981 5.85377e-19 2.1953e-06
11.3381 7.41088e-19 2.16237e-06
11.3783 4.38321e-19 2.13885e-06
11.4184 8.64062e-19 2.1041e-06
11.4587 4.87286e-19 2.08004e-06
11.4989 7.63727e-19 2.04659e-06
11.5392 4.93279e-19 2.01973e-06
11.5796 6.32005e-19 1.99001e-06
11.62 7.60434e-19 1.95893e-06
11.6605 5.16045e-19 1.93268e-06
11.701 1.04705e-18 1.89863e-06
11.7415 4.75546e-19 1.87345e-06
11.7822 1.16406e-18 1.83953e-06
11.8228 7.06121e-19 1.81319e-06
11.8636 1.11495e-18 1.78234e-06
11.9043 9.88178e-19 1.75315e-06
11.9452 8.98573e-19 1.72656e-06
11.986 1.25733e-18 1.69466e-06
12.027 6.40047e-19 1.67075e-06
12.068 1.13649e-18 1.63921e-06
12.109 5.55128e-19 1.61619e-06
12.1501 8.34337e-19 1.58874e-06
12.1913 6.18082e-19 1.56544e-06
12.2325 4.38733e-19 1.5448e-06
12.2738 5.47677e-19 1.52204e-06
12.3151 1.27656e-19 1.50846e-06
12.3565 2.85167e-19 1.49136e-06
12.3979 3.14821e-19 1.4853e-06
12.4394 3.52992e-19 1.48089e-06
12.481 4.64745e-19 1.48405e-06
12.5226 4.93502e-19 1.49723e-06
12.5643 3.06337e-19 1.51146e-06
12.6061 6.23546e-19 1.53602e-06
12.6479 1.92874e-19 1.5517e-06
12.6898 5.55354e-19 1.55765e-06
12.7317 3.74693e-19 1.53758e-06
12.7737 3.64974e-19 1.48664e-06
12.8158 8.62909e-19 1.41249e-06
12.8579 3.49935e-19 1.32197e-06
12.9001 9.49719e-19 1.2293e-06
12.9424 6.11531e-19 1.14108e-06
12.9847 6.84686e-19 1.05893e-06
13.0271 7.32394e-19 9.8609e-07
13.0696 3.23529e-19 9.19685e-07
13.1121 6.98705e-19 8.59954e-07
13.1547 2.1429e-19 8.05539e-07
13.1974 2.75211e-19 7.5522e-07
13.2402 1.67869e-19 7.08559e-07
13.283 -2.16302e-19 6.64919e-07
13.3259 1.13905e-19 6.23557e-07
13.3689 -4.2577e-19 5.84558e-07
13.4119 -1.253e-19 5.47209e-07
13.455 -4.63334e-19 5.1173e-07
13.4982 -6.22495e-19 4.77509e-07
13.5415 -2.68219e-19 4.44954e-07
13.5848 -7.66174e-19 4.13353e-07
13.6283 -2.34689e-19 3.83325e-07
13.6718 -4.63919e-19 3.54194e-07
13.7153 -4.34777e-19 3.26346e-07
13.759 -2.75798e-20 2.99532e-07
13.8028 -4.00604e-19 2.73866e-07
13.8466 1.95753e-20 2.49096e-07
13.8905 -2.34161e-19 2.25657e-07
13.9345 -2.10079e-19 2.02824e-07
13.9786 -1.24099e-19 1.81439e-07
14.0227 -4.17514e-19 1.60727e-07
14.067 -1.84978e-19 1.41136e-07
14.1113 -4.60992e-19 1.22447e-07
14.1558 -2.75727e-19 1.04815e-07
14.2003 -2.7868e-19 8.78819e-08
14.2449 -3.95781e-19 7.22009e-08
14.2896 -4.17305e-20 5.70397e-08
14.3344 -1.70182e-19 4.30657e-08
14.3793 1.31951e-19 2.97585e-08
14.4243 7.51652e-20 1.73352e-08
14.4693 1.04903e-19 5.67674e-09
14.5145 4.07103e-19 -5.04648e-09
14.5598 8.93587e-20 -1.53515e-08
14.6052 4.04576e-19 -2.45249e-08
14.6506 2.55313e-19 -3.33481e-08
14.6962 1.32794e-19 -4.13064e-08
14.7419 4.81724e-19 -4.87154e-08
14.7877 -2.56613e-20 -5.54317e-08
14.8336 4.38547e-20 -6.17678e-08
14.8796 1.12941e-19 -6.72259e-08
14.9257 -3.15984e-19 -7.25332e-08
14.9719 -3.98287e-20 -7.70675e-08
15.0182 -2.59893e-19 -8.1292e-08
15.0647 -3.45455e-19 -8.49905e-08
15.1112 -2.00895e-19 -8.84309e-08
15.1579 -5.25725e-19 -9.12185e-08
15.2047 -3.92189e-19 -9.39901e-08
15.2516 -4.51408e-19 -9.61376e-08
15.2986 -5.77585e-19 -9.81543e-08
15.3458 -4.83963e-19 -9.97639e-08
15.393 -5.42346e-19 -1.0128e-07
15.4404 -6.03878e-19 -1.02277e-07
15.488 -5.60023e-19 -1.03363e-07
15.5356 -6.00178e-19 -1.03978e-07
15.5834 -6.26168e-19 -1.04581e-07
15.6313 -6.62397e-19 -1.04855e-07
15.6794 -6.84569e-19 -1.0519e-07
15.7276 -6.72131e-19 -1.05096e-07
15.7759 -8.72812e-19 -1.0515e-07
15.8243 -8.59861e-19 -1.04861e-07
15.873 -8.36736e-19 -1.04657e-07
15.9217 -1.12358e-18 -1.0415e-07
15.9706 -8.72353e-19 -1.03831e-07
16.0197 -7.44475e-19 -1.03159e-07
16.0689 -9.34491e-19 -1.02656e-07
16.1182 -5.17946e-19 -1.01912e-07
16.1677 -3.65475e-19 -1.01329e-07
16.2174 -4.78008e-19 -1.0043e-07
16.2672 -1.29967e-19 -9.97756e-08
16.3172 -1.32891e-20 -9.88905e-08
16.3674 -1.15923e-19 -9.81423e-08
16.4177 1.41983e-19 -9.7177e-08
16.4682 1.81049e-19 -9.64997e-08
16.5189 -3.28171e-20 -9.55242e-08
16.5697 1.63582e-19 -9.47792e-08
16.6208 2.2505e-19 -9.38525e-08
16.672 1.69082e-19 -9.31669e-08
16.7234 2.85259e-19 -9.2216e-08
16.775 2.90845e-19 -9.15278e-08
16.8268 3.51161e-19 -9.0649e-08
16.8787 3.78985e-19 -9.00096e-08
16.9309 5.15496e-19 -8.91226e-08
16.9833 6.22432e-19 -8.8513e-08
17.0359 7.22338e-19 -8.77159e-08
17.0887 8.05756e-19 -8.71553e-08
17.1418 9.61386e-19 -8.63583e-08
17.195 1.04984e-18 -8.58483e-08
17.2485 1.00258e-18 -8.51416e-08
17.3022 1.11226e-18 -8.46828e-08
17.3562 1.28684e-18 -8.39905e-08
17.4104 1.29217e-18 -8.35792e-08
17.4648 1.32539e-18 -8.29618e-08
17.5195 1.55333e-18 -8.26087e-08
17.5744 1.48678e-18 -8.2011e-08
17.6296 1.33145e-18 -8.16843e-08
17.6851 1.25984e-18 -8.11408e-08
17.7408 1.28338e-18 -8.08746e-08
17.7969 1.06612e-18 -8.0359e-08
17.8532 9.20041e-19 -8.01041e-08
17.9098 9.59509e-19 -7.96195e-08
17.9667 1.06509e-18 -7.94206e-08
18.0239 1.05569e-18 -7.89889e-08
18.0815 9.80381e-19 -7.8818e-08
18.1393 8.93574e-19 -7.84004e-08
18.1975 7.80494e-19 -7.8262e-08
18.256 6.2952e-19 -7.78872e-08
18.3149 3.07828e-19 -7.78055e-08
18.3742 -1.77021e-20 -7.7477e-08
18.4338 -3.02902e-19 -7.74163e-08
18.4938 -3.98651e-19 -7.70984e-08
18.5542 -1.54851e-19 -7.70675e-08
18.615 -3.20339e-20 -7.67815e-08
18.6762 5.80526e-21 -7.67825e-08
18.7379 -6.94339e-20 -7.65205e-08
18.8 5.47869e-20 -7.65386e-08
18.8625 2.15547e-19 -7.62759e-08
18.9255 3.75235e-19 -7.62955e-08
18.9891 4.85317e-19 -7.60356e-08
19.0531 5.23519e-19 -7.60655e-08
19.1177 5.67121e-19 -7.58077e-08
19.1828 6.83887e-19 -7.58415e-08
19.2484 8.44901e-19 -7.55821e-08
19.3147 1.02724e-18 -7.56176e-08
19.3816 1.23907e-18 -7.53512e-08
19.4491 1.37692e-18 -7.53864e-08
19.5173 1.52487e-18 -7.51083e-08
19.5862 1.64682e-18 -7.51398e-08
19.6558 1.67133e-18 -7.48528e-08
19.7262 1.62414e-18 -7.48788e-08
19.7974 1.48687e-18 -7.45768e-08
19.8694 1.31778e-18 -7.45953e-08
19.9423 1.10365e-18 -7.42677e-08
20.0162 8.04369e-19 -7.42702e-08
20.091 5.12662e-19 -7.3916e-08
20.1669 2.06981e-19 -7.38925e-08
20.244 -5.89125e-20 -7.34982e-08
20.3222 -3.38777e-19 -7.34481e-08
20.4016 -6.696e-19 -7.30136e-08
20.4825 -9.42209e-19 -7.29427e-08
20.5648 -1.10978e-18 -7.24773e-08
20.6487 -1.19716e-18 -7.23932e-08
20.7344 -1.19483e-18 -7.1891e-08
20.8219 -1.182e-18 -7.18016e-08
20.9115 -1.15878e-18 -7.13008e-08
21.0034 -9.96273e-19 -7.12645e-08
21.0979 -6.34657e-19 -7.08078e-08
21.1952 -4.98743e-19 -7.12259e-08
21.2959 -2.03645e-19 -7.12124e-08
21.4004 -3.5464e-20 -7.19621e-08
21.5093 4.73818e-19 -7.27145e-08
21.6237 3.76046e-19 -7.31644e-08
21.7448 1.04706e-19 -7.26539e-08
21.8747 1.26389e-19 -7.27551e-08
22.0165 1.15726e-19 -7.17394e-08
22.1768 1.46667e-20 -7.13038e-08
22.3723 -1.79309e-19 -7.3826e-08


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.5Nc1Classic/vANOOffP_FRG.txt <==
-22.3723 -1.69616e-19 -7.48863e-08
-22.1768 1.95556e-20 -7.19838e-08
-22.0165 1.25575e-19 -7.27222e-08
-21.8747 1.33824e-19 -7.35008e-08
-21.7448 1.14678e-19 -7.3626e-08
-21.6237 3.86074e-19 -7.39491e-08
-21.5093 4.83899e-19 -7.36903e-08
-21.4004 -2.78646e-20 -7.27778e-08
-21.2959 -1.93463e-19 -7.21981e-08
-21.1952 -4.93628e-19 -7.20695e-08
-21.0979 -6.26948e-19 -7.18072e-08
-21.0034 -9.85949e-19 -7.21346e-08
-20.9115 -1.14582e-18 -7.23164e-08
-20.8219 -1.17158e-18 -7.26979e-08
-20.7344 -1.18437e-18 -7.29248e-08
-20.6487 -1.18666e-18 -7.33158e-08
-20.5648 -1.09924e-18 -7.35311e-08
-20.4825 -9.28976e-19 -7.3892e-08
-20.4016 -6.58972e-19 -7.40891e-08
-20.3222 -3.30774e-19 -7.44247e-08
-20.244 -4.82011e-20 -7.45969e-08
-20.1669 2.17734e-19 -7.48973e-08
-20.091 5.26154e-19 -7.50394e-08
-20.0162 8.15202e-19 -7.53041e-08
-19.9423 1.11452e-18 -7.54174e-08
-19.8694 1.32596e-18 -7.56593e-08
-19.7974 1.50056e-18 -7.57544e-08
-19.7262 1.63239e-18 -7.59742e-08
-19.6558 1.68236e-18 -7.60599e-08
-19.5862 1.65513e-18 -7.62679e-08
-19.5173 1.53598e-18 -7.63464e-08
-19.4491 1.38528e-18 -7.65486e-08
-19.3816 1.25025e-18 -7.66222e-08
-19.3147 1.03847e-18 -7.68156e-08
-19.2484 8.56167e-19 -7.68877e-08
-19.1828 6.95191e-19 -7.70768e-08
-19.1177 5.81299e-19 -7.71498e-08
-19.0531 5.37745e-19 -7.73399e-08
-18.9891 4.96736e-19 -7.74162e-08
-18.9255 3.86693e-19 -7.76109e-08
-18.8625 2.27043e-19 -7.76971e-08
-18.8 6.6321e-20 -7.78971e-08
-18.7379 -5.49685e-20 -7.79845e-08
-18.6762 1.74158e-20 -7.81862e-08
-18.615 -2.03852e-20 -7.82907e-08
-18.5542 -1.43164e-19 -7.85188e-08
-18.4938 -3.86926e-19 -7.86554e-08
-18.4338 -2.88198e-19 -7.89178e-08
-18.3742 -5.90069e-21 -7.90844e-08
-18.3149 3.22628e-19 -7.93599e-08
-18.256 6.41398e-19 -7.9548e-08
-18.1975 7.95389e-19 -7.98721e-08
-18.1393 9.08517e-19 -8.01176e-08
-18.0815 9.92373e-19 -8.0487e-08
-18.0239 1.06772e-18 -8.07658e-08
-17.9667 1.07716e-18 -8.11519e-08
-17.9098 9.74643e-19 -8.14597e-08
-17.8532 9.35223e-19 -8.19012e-08
-17.7969 1.08135e-18 -8.22663e-08
-17.7408 1.29866e-18 -8.27415e-08
-17.6851 1.2721e-18 -8.31193e-08
-17.6296 1.34682e-18 -8.36252e-08
-17.5744 1.5022e-18 -8.40651e-08
-17.5195 1.5688e-18 -8.46281e-08
-17.4648 1.33781e-18 -8.50962e-08
-17.4104 1.31085e-18 -8.56821e-08
-17.3562 1.30558e-18 -8.62105e-08
-17.3022 1.12793e-18 -8.68745e-08
-17.2485 1.01829e-18 -8.74526e-08
-17.195 1.0656e-18 -8.81345e-08
-17.1418 9.80361e-19 -8.87664e-08
-17.0887 8.2479e-19 -8.95421e-08
-17.0359 7.38248e-19 -9.02275e-08
-16.9833 6.38392e-19 -9.10071e-08
-16.9309 5.34707e-19 -9.17445e-08
-16.8787 3.95044e-19 -9.26179e-08
-16.8268 3.67269e-19 -9.33883e-08
-16.775 3.03771e-19 -9.42574e-08
-16.7234 3.01467e-19 -9.50796e-08
-16.672 1.8534e-19 -9.60246e-08
-16.6208 2.44619e-19 -9.68468e-08
-16.5697 1.7994e-19 -9.77705e-08
-16.5189 -1.96903e-20 -9.86542e-08
-16.4682 1.90925e-19 -9.96291e-08
-16.4177 1.55191e-19 -1.00447e-07
-16.3674 -1.09299e-19 -1.01415e-07
-16.3172 -9.9668e-21 -1.02308e-07
-16.2672 -1.33299e-19 -1.03203e-07
-16.2174 -4.81351e-19 -1.04014e-07
-16.1677 -3.72181e-19 -1.04937e-07
-16.1182 -5.24672e-19 -1.05693e-07
-16.0689 -9.37865e-19 -1.06481e-07
-16.0197 -7.37707e-19 -1.07174e-07
-15.9706 -8.55381e-19 -1.07905e-07
-15.9217 -1.10315e-18 -1.08423e-07
-15.873 -8.1283e-19 -1.08993e-07
-15.8243 -8.42732e-19 -1.09401e-07
-15.7759 -8.59067e-19 -1.09761e-07
-15.7276 -6.58344e-19 -1.09922e-07
-15.6794 -6.70739e-19 -1.10103e-07
-15.6313 -6.45057e-19 -1.1e-07
-15.5834 -6.01817e-19 -1.09829e-07
-15.5356 -5.79242e-19 -1.09473e-07
-15.488 -5.39022e-19 -1.08977e-07
-15.4404 -5.89834e-19 -1.08155e-07
-15.393 -5.24738e-19 -1.07297e-07
-15.3458 -4.59235e-19 -1.06068e-07
-15.2986 -5.52781e-19 -1.0462e-07
-15.2516 -4.22973e-19 -1.02912e-07
-15.2047 -3.70797e-19 -1.00952e-07
-15.1579 -5.00691e-19 -9.85174e-08
-15.1112 -1.75783e-19 -9.59474e-08
-15.0647 -3.13069e-19 -9.28757e-08
-15.0182 -2.38235e-19 -8.94286e-08
-14.9719 -1.44832e-20 -8.56094e-08
-14.9257 -2.9056e-19 -8.13669e-08
-14.8796 1.42087e-19 -7.65084e-08
-14.8336 7.30911e-20 -7.13887e-08
-14.7877 7.33179e-21 -6.55518e-08
-14.7419 5.1482e-19 -5.92291e-08
-14.6962 1.65992e-19 -5.23796e-08
-14.6506 2.88615e-19 -4.48804e-08
-14.6052 4.37982e-19 -3.66878e-08
-14.5598 1.26591e-19 -2.80517e-08
-14.5145 4.48187e-19 -1.84632e-08
-14.4693 1.46116e-19 -8.37146e-09
-14.4243 1.12748e-19 2.46695e-09
-14.3793 1.69651e-19 1.41444e-08
-14.3344 -1.248e-19 2.65049e-08
-14.2896 -0 3.95927e-08
-14.2449 -3.46308e-19 5.36515e-08
-14.2003 -2.29052e-19 6.82724e-08
-14.1558 -2.25943e-19 8.3909e-08
-14.1113 -4.0721e-19 1.00263e-07
-14.067 -1.27173e-19 1.17411e-07
-14.0227 -3.63392e-19 1.35448e-07
-13.9786 -6.98056e-20 1.54306e-07
-13.9345 -1.51724e-19 1.73781e-07
-13.8905 -1.71718e-19 1.94355e-07
-13.8466 8.22161e-20 2.1542e-07
-13.8028 -3.25981e-19 2.37397e-07
-13.759 5.51596e-20 2.60075e-07
-13.7153 -3.51774e-19 2.8338e-07
-13.6718 -3.68756e-19 3.07404e-07
-13.6283 -1.39222e-19 3.32048e-07
-13.5848 -6.66412e-19 3.57098e-07
-13.5415 -1.52124e-19 3.82841e-07
-13.4982 -4.9398e-19 4.08783e-07
-13.455 -2.98145e-19 4.35181e-07
-13.4119 6.06291e-20 4.61668e-07
-13.3689 -2.23023e-19 4.88297e-07
-13.3259 3.2951e-19 5.14747e-07
-13.283 2.85682e-20 5.40995e-07
-13.2402 4.34003e-19 5.66621e-07
-13.1974 5.79176e-19 5.91328e-07
-13.1547 5.39845e-19 6.15046e-07
-13.1121 1.05012e-18 6.36715e-07
-13.0696 6.84388e-19 6.56347e-07
-13.0271 1.11107e-18 6.73361e-07
-12.9847 1.06043e-18 6.86212e-07
-12.9424 9.25674e-19 6.96668e-07
-12.9001 1.15983e-18 7.03028e-07
-12.8579 4.93282e-19 7.08834e-07
-12.8158 9.98268e-19 7.19318e-07
-12.7737 5.89899e-19 7.36853e-07
-12.7317 5.8333e-19 7.70641e-07
-12.6898 7.13416e-19 8.17916e-07
-12.6479 2.5288e-19 8.74734e-07
-12.6061 5.76242e-19 9.40234e-07
-12.5643 2.02786e-19 1.00008e-06
-12.5226 3.67962e-19 1.06367e-06
-12.481 3.34442e-19 1.11798e-06
-12.4394 2.48401e-19 1.17116e-06
-12.3979 2.40488e-19 1.22204e-06
-12.3565 2.36908e-19 1.26598e-06
-12.3151 7.92346e-20 1.31421e-06
-12.2738 4.77009e-19 1.35323e-06
-12.2325 3.72258e-19 1.39715e-06
-12.1913 5.46936e-19 1.43525e-06
-12.1501 7.6295e-19 1.47332e-06
-12.109 4.83499e-19 1.5131e-06
-12.068 1.0736e-18 1.54673e-06
-12.027 5.81452e-19 1.58723e-06
-11.986 1.18497e-18 1.61898e-06
-11.9452 8.25961e-19 1.65755e-06
-11.9043 9.19871e-19 1.69008e-06
-11.8636 1.04184e-18 1.72434e-06
-11.8228 6.41929e-19 1.7598e-06
-11.7822 1.09965e-18 1.79008e-06
-11.7415 4.15525e-19 1.82764e-06
-11.701 9.91452e-19 1.85592e-06
-11.6605 4.64905e-19 1.8929e-06
-11.62 7.09116e-19 1.92165e-06
-11.5796 5.71146e-19 1.95511e-06
-11.5392 4.32207e-19 1.98686e-06
-11.4989 6.97726e-19 2.01569e-06
-11.4587 4.25784e-19 2.05081e-06
-11.4184 8.07091e-19 2.07652e-06
-11.3783 3.85913e-19 2.11265e-06
-11.3381 6.83713e-19 2.13757e-06
-11.2981 5.32597e-19 2.17166e-06
-11.2581 6.06719e-19 2.19844e-06
-11.2181 7.53853e-19 2.22769e-06
-11.1781 5.5286e-19 2.25835e-06
-11.1383 8.12792e-19 2.2827e-06
-11.0984 4.98218e-19 2.31639e-06
-11.0586 4.65696e-19 2.33777e-06
-11.0189 4.08339e-19 2.3717e-06
-10.9792 8.39382e-20 2.3927e-06
-10.9395 1.38752e-19 2.4235e-06
-10.8999 -1.88991e-19 2.4467e-06
-10.8603 -2.34604e-19 2.47166e-06
-10.8208 -5.00981e-19 2.49894e-06
-10.7813 -6.48633e-19 2.51822e-06
-10.7418 -6.51015e-19 2.54851e-06
-10.7024 -1.0485e-18 2.56421e-06
-10.6631 -8.64264e-19 2.59454e-06
-10.6238 -1.24506e-18 2.60921e-06
-10.5845 -9.47507e-19 2.63633e-06
-10.5452 -1.23891e-18 2.65246e-06
-10.506 -8.35903e-19 2.67346e-06
-10.4669 -1.00476e-18 2.69319e-06
-10.4278 -6.49829e-19 2.70731e-06
-10.3887 -4.33109e-19 2.73064e-06
-10.3496 -4.13792e-19 2.73969e-06
-10.3106 5.25768e-21 2.76405e-06
-10.2717 -7.38867e-20 2.77043e-06
-10.2328 2.33099e-19 2.79283e-06
-10.1939 1.2763e-19 2.79905e-06
-10.155 4.37737e-19 2.81659e-06
-10.1162 3.48318e-19 2.82496e-06
-10.0774 5.70211e-19 2.83545e-06
-10.0387 3.88808e-19 2.84761e-06
-10 5.58364e-19 2.8511e-06
-9.96134 5.60531e-19 2.86652e-06
-9.92271 4.80765e-19 2.86495e-06
-9.88412 6.9654e-19 2.88125e-06
-9.84557 4.34977e-19 2.87699e-06
-9.80704 6.30154e-19 2.89157e-06
-9.76856 4.32857e-19 2.88702e-06
-9.73011 3.00854e-19 2.89746e-06
-9.69169 3.02047e-19 2.89474e-06
-9.65331 1.01083e-19 2.89896e-06
-9.61496 1.74781e-19 2.89988e-06
-9.57664 -1.6982e-20 2.89685e-06
-9.53836 9.66175e-20 2.90217e-06
-9.50011 -2.51076e-19 2.89328e-06
-9.46189 -9.73983e-20 2.90146e-06
-9.42371 -2.30101e-19 2.88891e-06
-9.38556 -4.15865e-19 2.89777e-06
-9.34744 -4.05962e-20 2.88375e-06
-9.30935 -7.16252e-19 2.89133e-06
-9.2713 1.11095e-19 2.87775e-06
-9.23327 -6.39957e-19 2.88202e-06
-9.19528 1.82758e-19 2.87079e-06
-9.15732 -4.5583e-19 2.86972e-06
-9.11939 -0 2.86271e-06
-9.08149 -4.17851e-19 2.85497e-06
-9.04362 -2.57755e-19 2.85344e-06
-9.00578 -5.7787e-19 2.83994e-06
-8.96797 -6.64935e-19 2.84301e-06
-8.93019 -5.5848e-19 2.8255e-06
-8.89244 -8.8395e-19 2.83165e-06
-8.85471 -3.97941e-19 2.81176e-06
-8.81702 -8.85362e-19 2.8193e-06
-8.77936 -4.26056e-19 2.79867e-06
-8.74172 -6.88345e-19 2.8056e-06
-8.70412 -2.42896e-19 2.786e-06
-8.66654 -2.50204e-19 2.7903e-06
-8.62899 6.28233e-21 2.77353e-06
-8.59146 -6.30976e-21 2.7731e-06
-8.55397 4.68969e-19 2.76099e-06
-8.5165 4.77398e-19 2.75395e-06
-8.47906 6.26554e-19 2.7482e-06
-8.44165 6.42175e-19 2.73448e-06
-8.40426 8.83693e-19 2.73508e-06
-8.3669 7.77494e-19 2.71553e-06
-8.32956 9.76223e-19 2.72102e-06
-8.29226 1.0133e-18 2.69665e-06
-8.25497 8.8654e-19 2.70525e-06
-8.21772 1.29296e-18 2.67714e-06
-8.18049 7.42197e-19 2.68684e-06
-8.14328 1.15167e-18 2.65611e-06
-8.1061 6.28631e-19 2.66443e-06
-8.06895 6.71836e-19 2.63231e-06
-8.03182 3.37471e-19 2.63659e-06
-7.99471 -6.10267e-20 2.60429e-06
-7.95763 -8.17481e-20 2.60168e-06
-7.92058 -8.00773e-19 2.57046e-06
-7.88355 -7.08265e-19 2.55754e-06
-7.84654 -1.05705e-18 2.529e-06
-7.80955 -6.73327e-19 2.50253e-06
-7.77259 -1.08803e-18 2.47723e-06
-7.73566 -1.08621e-18 2.43569e-06
-7.69874 -1.2745e-18 2.41165e-06
-7.66185 -1.59195e-18 2.35392e-06
-7.62498 -1.493e-18 2.3279e-06
-7.58814 -1.64313e-18 2.25284e-06
-7.55132 -1.70858e-18 2.221e-06
-7.51452 -1.6448e-18 2.12716e-06
-7.47774 -1.40641e-18 2.08483e-06
-7.44099 -1.3915e-18 1.9703e-06
-7.40425 -7.17505e-19 1.91171e-06
-7.36754 -1.69969e-18 1.77386e-06
-7.33085 -1.40501e-19 1.69262e-06
-7.29418 -1.70192e-18 1.5281e-06
-7.25754 -1.64329e-19 1.41687e-06
-7.22091 -1.55403e-18 1.222e-06
-7.18431 -6.71561e-19 1.07147e-06
-7.14772 -1.16797e-18 8.41989e-07
-7.11116 -4.80264e-19 6.41031e-07
-7.07462 -5.82359e-19 3.72016e-07
-7.0381 -1.54048e-20 1.08018e-07
-7.00159 3.87127e-19 -2.06687e-07
-6.96511 3.11324e-20 -5.46253e-07
-6.92865 9.54534e-19 -9.15807e-07
-6.89221 5.26983e-19 -1.34279e-06
-6.85579 1.18608e-18 -1.77989e-06
-6.81938 1.14472e-18 -2.3064e-06
-6.783 1.85416e-18 -2.82577e-06
-6.74664 2.27394e-18 -3.46434e-06
-6.71029 2.31049e-18 -4.08156e-06
-6.67397 2.66422e-18 -4.84491e-06
-6.63766 3.10348e-18 -5.57574e-06
-6.60137 2.93988e-18 -6.47651e-06
-6.5651 4.77273e-18 -7.33611e-06
-6.52885 2.59889e-18 -8.3857e-06
-6.49262 5.03475e-18 -9.38763e-06
-6.4564 3.03108e-18 -1.05942e-05
-6.42021 5.23508e-18 -1.17494e-05
-6.38403 3.33717e-18 -1.3117e-05
-6.34786 4.5603e-18 -1.44319e-05
-6.31172 4.31158e-18 -1.59593e-05
-6.27559 4.68193e-18 -1.74346e-05
-6.23949 4.1356e-18 -1.91137e-05
-6.20339 5.40057e-18 -2.07429e-05
-6.16732 3.88514e-18 -2.25578e-05
-6.13126 4.75678e-18 -2.43267e-05
-6.09522 3.91775e-18 -2.62526e-05
-6.05919 4.87598e-18 -2.81388e-05
-6.02319 3.06908e-18 -3.01428e-05
-5.9872 3.57194e-18 -3.21165e-05
-5.95122 2.4549e-18 -3.41586e-05
-5.91526 2.04825e-18 -3.61833e-05
-5.87932 1.46145e-18 -3.82189e-05
-5.84339 1.33127e-18 -4.02525e-05
-5.80748 -3.73381e-20 -4.22361e-05
-5.77158 1.34784e-18 -4.42347e-05
-5.7357 -1.98478e-19 -4.61222e-05
-5.69984 1.58831e-18 -4.80434e-05
-5.66399 -5.12049e-19 -4.97946e-05
-5.62815 1.49295e-18 -5.16004e-05
-5.59233 -9.69365e-20 -5.31815e-05
-5.55653 1.01464e-18 -5.48409e-05
-5.52074 1.55637e-18 -5.62264e-05
-5.48497 -1.68018e-18 -5.77165e-05
-5.4492 2.23836e-18 -5.88903e-05
-5.41346 -4.1658e-18 -6.01971e-05
-5.37773 2.4798e-18 -6.11526e-05
-5.34201 -6.05575e-18 -6.22708e-05
-5.30631 1.10845e-18 -6.30101e-05
-5.27062 -7.00689e-18 -6.39423e-05
-5.23494 2.37657e-18 -6.44745e-05
-5.19928 -9.37339e-18 -6.52295e-05
-5.16363 1.50915e-18 -6.55695e-05
-5.128 -1.04102e-17 -6.61608e-05
-5.09237 1.91084e-18 -6.63273e-05
-5.05677 -1.146e-17 -6.67711e-05
-5.02117 1.34819e-18 -6.67852e-05
-4.98559 -1.20762e-17 -6.70989e-05
-4.95002 -1.38126e-18 -6.69821e-05
-4.91446 -1.15574e-17 -6.71831e-05
-4.87892 -5.48471e-18 -6.69564e-05
-4.84339 -7.97472e-18 -6.70608e-05
-4.80787 -8.44941e-18 -6.67437e-05
-4.77237 -6.01965e-18 -6.67654e-05
-4.73687 -1.06017e-17 -6.63755e-05
-4.70139 -6.32745e-18 -6.63255e-05
-4.66592 -1.26226e-17 -6.5878e-05
-4.63046 -6.83924e-18 -6.57641e-05
-4.59502 -1.47636e-17 -6.52714e-05
-4.55958 -5.91119e-18 -6.50983e-05
-4.52416 -1.53301e-17 -6.457e-05
-4.48875 -6.41678e-18 -6.43387e-05
-4.45335 -1.37108e-17 -6.37816e-05
-4.41797 -6.40744e-18 -6.34899e-05
-4.38259 -1.28433e-17 -6.29081e-05
-4.34722 -1.0022e-17 -6.25506e-05
-4.31187 -1.16891e-17 -6.19452e-05
-4.27653 -1.29448e-17 -6.1513e-05
-4.24119 -1.19526e-17 -6.08826e-05
-4.20587 -1.41603e-17 -6.03631e-05
-4.17056 -1.02004e-17 -5.97033e-05
-4.13526 -1.26029e-17 -5.90801e-05
-4.09997 -9.95127e-18 -5.83823e-05
-4.06469 -1.62176e-17 -5.7635e-05
-4.02942 -6.72679e-18 -5.68844e-05
-3.99416 -2.13765e-17 -5.59883e-05
-3.95891 -5.71691e-18 -5.51634e-05
-3.92367 -2.42509e-17 -5.40873e-05
-3.88844 -8.64364e-19 -5.3158e-05
-3.85322 -1.64535e-17 -5.18615e-05
-3.81801 -3.78391e-18 -5.0787e-05
-3.7828 -1.67884e-17 -4.92179e-05
-3.74761 -6.66124e-18 -4.79434e-05
-3.71243 -1.47849e-17 -4.60345e-05
-3.67726 -1.13366e-17 -4.44884e-05
-3.64209 -2.38224e-17 -4.2153e-05
-3.60694 -1.35866e-17 -4.02427e-05
-3.57179 -2.42609e-17 -3.737e-05
-3.53665 -1.98422e-17 -3.49766e-05
-3.50152 -2.7937e-17 -3.14257e-05
-3.4664 -2.45215e-17 -2.83981e-05
-3.43129 -3.35723e-17 -2.39904e-05
-3.39619 -2.14051e-17 -2.01383e-05
-3.36109 -5.76924e-17 -1.46478e-05
-3.32601 4.07471e-19 -9.73231e-06
-3.29093 -6.58903e-17 -2.87425e-06
-3.25586 1.98635e-17 3.40625e-06
-3.2208 -7.21557e-17 1.19885e-05
-3.18574 2.28021e-17 2.00173e-05
-3.1507 -7.23158e-17 3.07688e-05
-3.11566 1.13269e-17 4.10334e-05
-3.08063 -6.99309e-17 5.451e-05
-3.0456 -5.26864e-18 6.7626e-05
-3.01059 -3.91101e-17 8.4524e-05
-2.97558 -4.19022e-17 0.000101262
-2.94058 -3.06024e-18 0.000122455
-2.90558 -8.38083e-17 0.000143777
-2.87059 8.46032e-18 0.000170353
-2.83561 -1.25985e-16 0.000197454
-2.80064 -3.65448e-17 0.000230762
-2.76567 -1.35051e-16 0.000265111
-2.73071 -8.30211e-17 0.000306796
-2.69576 -1.21461e-16 0.00035018
-2.66081 -1.75294e-16 0.000402209
-2.62587 -8.13811e-17 0.000456742
-2.59094 -2.47812e-16 0.000521378
-2.55601 -6.0912e-17 0.000589443
-2.52109 -2.8934e-16 0.000669119
-2.48617 -8.33811e-17 0.000753161
-2.45126 -3.21201e-16 0.000850138
-2.41636 -8.96489e-17 0.000952163
-2.38146 -3.38902e-16 0.00106783
-2.34657 -4.99925e-17 0.00118846
-2.31168 -2.78311e-16 0.00132209
-2.2768 -4.11433e-17 0.00145909
-2.24192 -2.51087e-16 0.00160615
-2.20705 5.22684e-17 0.00175259
-2.17219 -1.49789e-16 0.00190313
-2.13733 1.03382e-16 0.00204634
-2.10247 -1.84613e-16 0.00218485
-2.06762 3.28833e-16 0.00230762
-2.03278 5.82429e-17 0.00241614
-1.99794 2.42976e-16 0.0025014
-1.9631 1.02015e-16 0.00256545
-1.92827 2.35294e-16 0.00260285
-1.89345 9.33924e-17 0.00261742
-1.85862 3.06485e-16 0.00260764
-1.82381 -1.11582e-16 0.00257889
-1.78899 5.8095e-16 0.0025325
-1.75419 -9.69745e-17 0.00247407
-1.71938 7.44837e-16 0.00240614
-1.68458 5.31616e-17 0.0023332
-1.64979 7.69029e-16 0.00225776
-1.61499 2.12545e-16 0.0021826
-1.58021 7.98089e-16 0.00210972
-1.54542 2.7038e-16 0.00204037
-1.51064 8.32401e-16 0.00197598
-1.47586 2.89148e-16 0.00191675
-1.44109 8.60688e-16 0.00186367
-1.40632 2.78313e-16 0.00181638
-1.37155 8.1737e-16 0.00177558
-1.33679 2.84354e-16 0.00174064
-1.30203 7.78744e-16 0.00171213
-1.26727 3.24422e-16 0.00168936
-1.23251 7.24142e-16 0.00167279
-1.19776 4.1856e-16 0.0016618
-1.16301 6.83515e-16 0.00165684
-1.12827 5.39666e-16 0.00165735
-1.09352 6.20465e-16 0.00166383
-1.05878 6.77278e-16 0.00167581
-1.02405 5.75957e-16 0.00169386
-0.989309 8.36843e-16 0.00171756
-0.954576 5.48362e-16 0.00174764
-0.919844 9.9622e-16 0.00178368
-0.885115 5.67142e-16 0.00182662
-0.850388 1.13828e-15 0.001876
-0.815663 6.07191e-16 0.001933
-0.78094 1.2395e-15 0.00199711
-0.746219 7.28208e-16 0.00206977
-0.711499 1.31384e-15 0.00215033
-0.676781 9.52228e-16 0.00224057
-0.642065 1.30395e-15 0.0023396
-0.60735 1.33207e-15 0.00244953
-0.572637 1.10761e-15 0.00256902
-0.537925 1.85872e-15 0.00270059
-0.503214 6.40334e-16 0.00284208
-0.468504 2.64927e-15 0.00299644
-0.433796 -8.84765e-17 0.00316014
-0.399089 3.70938e-15 0.00333647
-0.364382 -1.12056e-15 0.0035198
-0.329676 5.37108e-15 0.00371362
-0.294972 -2.67438e-15 0.00390927
-0.260267 8.26396e-15 0.00411016
-0.225564 -4.48555e-15 0.00430392
-0.190861 1.2812e-14 0.00449384
-0.156158 -5.03227e-15 0.00466357
-0.121456 1.77749e-14 0.00481683
-0.0867541 -2.87941e-15 0.00493476
-0.0520524 2.24954e-14 0.00502311
-0.0173508 -1.33973e-14 0.00505676
0.0173508 -1.33973e-14 0.00505676
0.0520524 2.24954e-14 0.00502311
0.0867541 -2.87941e-15 0.00493476
0.121456 1.77749e-14 0.00481683
0.156158 -5.03227e-15 0.00466357
0.190861 1.2812e-14 0.00449384
0.225564 -4.48555e-15 0.00430392
0.260267 8.26396e-15 0.00411016
0.294972 -2.67438e-15 0.00390927
0.329676 5.37108e-15 0.00371362
0.364382 -1.12056e-15 0.0035198
0.399089 3.70938e-15 0.00333647
0.433796 -8.84765e-17 0.00316014
0.468504 2.64927e-15 0.00299644
0.503214 6.40334e-16 0.00284208
0.537925 1.85872e-15 0.00270059
0.572637 1.10761e-15 0.00256902
0.60735 1.33207e-15 0.00244953
0.642065 1.30395e-15 0.0023396
0.676781 9.52228e-16 0.00224057
0.711499 1.31384e-15 0.00215033
0.746219 7.28208e-16 0.00206977
0.78094 1.2395e-15 0.00199711
0.815663 6.07191e-16 0.001933
0.850388 1.13828e-15 0.001876
0.885115 5.67142e-16 0.00182662
0.919844 9.9622e-16 0.00178368
0.954576 5.48362e-16 0.00174764
0.989309 8.36843e-16 0.00171756
1.02405 5.75957e-16 0.00169386
1.05878 6.77278e-16 0.00167581
1.09352 6.20465e-16 0.00166383
1.12827 5.39666e-16 0.00165735
1.16301 6.83515e-16 0.00165684
1.19776 4.1856e-16 0.0016618
1.23251 7.24142e-16 0.00167279
1.26727 3.24422e-16 0.00168936
1.30203 7.78744e-16 0.00171213
1.33679 2.84354e-16 0.00174064
1.37155 8.1737e-16 0.00177558
1.40632 2.78313e-16 0.00181638
1.44109 8.60688e-16 0.00186367
1.47586 2.89148e-16 0.00191675
1.51064 8.32401e-16 0.00197598
1.54542 2.7038e-16 0.00204037
1.58021 7.98089e-16 0.00210972
1.61499 2.12545e-16 0.0021826
1.64979 7.69029e-16 0.00225776
1.68458 5.31616e-17 0.0023332
1.71938 7.44837e-16 0.00240614
1.75419 -9.69745e-17 0.00247407
1.78899 5.8095e-16 0.0025325
1.82381 -1.11582e-16 0.00257889
1.85862 3.06485e-16 0.00260764
1.89345 9.33924e-17 0.00261742
1.92827 2.35294e-16 0.00260285
1.9631 1.02015e-16 0.00256545
1.99794 2.42976e-16 0.0025014
2.03278 5.82429e-17 0.00241614
2.06762 3.28833e-16 0.00230762
2.10247 -1.84613e-16 0.00218485
2.13733 1.03382e-16 0.00204634
2.17219 -1.49789e-16 0.00190313
2.20705 5.22684e-17 0.00175259
2.24192 -2.51087e-16 0.00160615
2.2768 -4.11433e-17 0.00145909
2.31168 -2.78311e-16 0.00132209
2.34657 -4.99925e-17 0.00118846
2.38146 -3.38902e-16 0.00106783
2.41636 -8.96489e-17 0.000952163
2.45126 -3.21201e-16 0.000850138
2.48617 -8.33811e-17 0.000753161
2.52109 -2.8934e-16 0.000669119
2.55601 -6.0912e-17 0.000589443
2.59094 -2.47812e-16 0.000521378
2.62587 -8.13811e-17 0.000456742
2.66081 -1.75294e-16 0.000402209
2.69576 -1.21461e-16 0.00035018
2.73071 -8.30211e-17 0.000306796
2.76567 -1.35051e-16 0.000265111
2.80064 -3.65448e-17 0.000230762
2.83561 -1.25985e-16 0.000197454
2.87059 8.46032e-18 0.000170353
2.90558 -8.38083e-17 0.000143777
2.94058 -3.06024e-18 0.000122455
2.97558 -4.19022e-17 0.000101262
3.01059 -3.91101e-17 8.4524e-05
3.0456 -5.26864e-18 6.7626e-05
3.08063 -6.99309e-17 5.451e-05
3.11566 1.13269e-17 4.10334e-05
3.1507 -7.23158e-17 3.07688e-05
3.18574 2.28021e-17 2.00173e-05
3.2208 -7.21557e-17 1.19885e-05
3.25586 1.98635e-17 3.40625e-06
3.29093 -6.58903e-17 -2.87425e-06
3.32601 4.07471e-19 -9.73231e-06
3.36109 -5.76924e-17 -1.46478e-05
3.39619 -2.14051e-17 -2.01383e-05
3.43129 -3.35723e-17 -2.39904e-05
3.4664 -2.45215e-17 -2.83981e-05
3.50152 -2.7937e-17 -3.14257e-05
3.53665 -1.98422e-17 -3.49766e-05
3.57179 -2.42609e-17 -3.737e-05
3.60694 -1.35866e-17 -4.02427e-05
3.64209 -2.38224e-17 -4.2153e-05
3.67726 -1.13366e-17 -4.44884e-05
3.71243 -1.47849e-17 -4.60345e-05
3.74761 -6.66124e-18 -4.79434e-05
3.7828 -1.67884e-17 -4.92179e-05
3.81801 -3.78391e-18 -5.0787e-05
3.85322 -1.64535e-17 -5.18615e-05
3.88844 -8.64364e-19 -5.3158e-05
3.92367 -2.42509e-17 -5.40873e-05
3.95891 -5.71691e-18 -5.51634e-05
3.99416 -2.13765e-17 -5.59883e-05
4.02942 -6.72679e-18 -5.68844e-05
4.06469 -1.62176e-17 -5.7635e-05
4.09997 -9.95127e-18 -5.83823e-05
4.13526 -1.26029e-17 -5.90801e-05
4.17056 -1.02004e-17 -5.97033e-05
4.20587 -1.41603e-17 -6.03631e-05
4.24119 -1.19526e-17 -6.08826e-05
4.27653 -1.29448e-17 -6.1513e-05
4.31187 -1.16891e-17 -6.19452e-05
4.34722 -1.0022e-17 -6.25506e-05
4.38259 -1.28433e-17 -6.29081e-05
4.41797 -6.40744e-18 -6.34899e-05
4.45335 -1.37108e-17 -6.37816e-05
4.48875 -6.41678e-18 -6.43387e-05
4.52416 -1.53301e-17 -6.457e-05
4.55958 -5.91119e-18 -6.50983e-05
4.59502 -1.47636e-17 -6.52714e-05
4.63046 -6.83924e-18 -6.57641e-05
4.66592 -1.26226e-17 -6.5878e-05
4.70139 -6.32745e-18 -6.63255e-05
4.73687 -1.06017e-17 -6.63755e-05
4.77237 -6.01965e-18 -6.67654e-05
4.80787 -8.44941e-18 -6.67437e-05
4.84339 -7.97472e-18 -6.70608e-05
4.87892 -5.48471e-18 -6.69564e-05
4.91446 -1.15574e-17 -6.71831e-05
4.95002 -1.38126e-18 -6.69821e-05
4.98559 -1.20762e-17 -6.70989e-05
5.02117 1.34819e-18 -6.67852e-05
5.05677 -1.146e-17 -6.67711e-05
5.09237 1.91084e-18 -6.63273e-05
5.128 -1.04102e-17 -6.61608e-05
5.16363 1.50915e-18 -6.55695e-05
5.19928 -9.37339e-18 -6.52295e-05
5.23494 2.37657e-18 -6.44745e-05
5.27062 -7.00689e-18 -6.39423e-05
5.30631 1.10845e-18 -6.30101e-05
5.34201 -6.05575e-18 -6.22708e-05
5.37773 2.4798e-18 -6.11526e-05
5.41346 -4.1658e-18 -6.01971e-05
5.4492 2.23836e-18 -5.88903e-05
5.48497 -1.68018e-18 -5.77165e-05
5.52074 1.55637e-18 -5.62264e-05
5.55653 1.01464e-18 -5.48409e-05
5.59233 -9.69365e-20 -5.31815e-05
5.62815 1.49295e-18 -5.16004e-05
5.66399 -5.12049e-19 -4.97946e-05
5.69984 1.58831e-18 -4.80434e-05
5.7357 -1.98478e-19 -4.61222e-05
5.77158 1.34784e-18 -4.42347e-05
5.80748 -3.73381e-20 -4.22361e-05
5.84339 1.33127e-18 -4.02525e-05
5.87932 1.46145e-18 -3.82189e-05
5.91526 2.04825e-18 -3.61833e-05
5.95122 2.4549e-18 -3.41586e-05
5.9872 3.57194e-18 -3.21165e-05
6.02319 3.06908e-18 -3.01428e-05
6.05919 4.87598e-18 -2.81388e-05
6.09522 3.91775e-18 -2.62526e-05
6.13126 4.75678e-18 -2.43267e-05
6.16732 3.88514e-18 -2.25578e-05
6.20339 5.40057e-18 -2.07429e-05
6.23949 4.1356e-18 -1.91137e-05
6.27559 4.68193e-18 -1.74346e-05
6.31172 4.31158e-18 -1.59593e-05
6.34786 4.5603e-18 -1.44319e-05
6.38403 3.33717e-18 -1.3117e-05
6.42021 5.23508e-18 -1.17494e-05
6.4564 3.03108e-18 -1.05942e-05
6.49262 5.03475e-18 -9.38763e-06
6.52885 2.59889e-18 -8.3857e-06
6.5651 4.77273e-18 -7.33611e-06
6.60137 2.93988e-18 -6.47651e-06
6.63766 3.10348e-18 -5.57574e-06
6.67397 2.66422e-18 -4.84491e-06
6.71029 2.31049e-18 -4.08156e-06
6.74664 2.27394e-18 -3.46434e-06
6.783 1.85416e-18 -2.82577e-06
6.81938 1.14472e-18 -2.3064e-06
6.85579 1.18608e-18 -1.77989e-06
6.89221 5.26983e-19 -1.34279e-06
6.92865 9.54534e-19 -9.15807e-07
6.96511 3.11324e-20 -5.46253e-07
7.00159 3.87127e-19 -2.06687e-07
7.0381 -1.54048e-20 1.08018e-07
7.07462 -5.82359e-19 3.72016e-07
7.11116 -4.80264e-19 6.41031e-07
7.14772 -1.16797e-18 8.41989e-07
7.18431 -6.71561e-19 1.07147e-06
7.22091 -1.55403e-18 1.222e-06
7.25754 -1.64329e-19 1.41687e-06
7.29418 -1.70192e-18 1.5281e-06
7.33085 -1.40501e-19 1.69262e-06
7.36754 -1.69969e-18 1.77386e-06
7.40425 -7.17505e-19 1.91171e-06
7.44099 -1.3915e-18 1.9703e-06
7.47774 -1.40641e-18 2.08483e-06
7.51452 -1.6448e-18 2.12716e-06
7.55132 -1.70858e-18 2.221e-06
7.58814 -1.64313e-18 2.25284e-06
7.62498 -1.493e-18 2.3279e-06
7.66185 -1.59195e-18 2.35392e-06
7.69874 -1.2745e-18 2.41165e-06
7.73566 -1.08621e-18 2.43569e-06
7.77259 -1.08803e-18 2.47723e-06
7.80955 -6.73327e-19 2.50253e-06
7.84654 -1.05705e-18 2.529e-06
7.88355 -7.08265e-19 2.55754e-06
7.92058 -8.00773e-19 2.57046e-06
7.95763 -8.17481e-20 2.60168e-06
7.99471 -6.10267e-20 2.60429e-06
8.03182 3.37471e-19 2.63659e-06
8.06895 6.71836e-19 2.63231e-06
8.1061 6.28631e-19 2.66443e-06
8.14328 1.15167e-18 2.65611e-06
8.18049 7.42197e-19 2.68684e-06
8.21772 1.29296e-18 2.67714e-06
8.25497 8.8654e-19 2.70525e-06
8.29226 1.0133e-18 2.69665e-06
8.32956 9.76223e-19 2.72102e-06
8.3669 7.77494e-19 2.71553e-06
8.40426 8.83693e-19 2.73508e-06
8.44165 6.42175e-19 2.73448e-06
8.47906 6.26554e-19 2.7482e-06
8.5165 4.77398e-19 2.75395e-06
8.55397 4.68969e-19 2.76099e-06
8.59146 -6.30976e-21 2.7731e-06
8.62899 6.28233e-21 2.77353e-06
8.66654 -2.50204e-19 2.7903e-06
8.70412 -2.42896e-19 2.786e-06
8.74172 -6.88345e-19 2.8056e-06
8.77936 -4.26056e-19 2.79867e-06
8.81702 -8.85362e-19 2.8193e-06
8.85471 -3.97941e-19 2.81176e-06
8.89244 -8.8395e-19 2.83165e-06
8.93019 -5.5848e-19 2.8255e-06
8.96797 -6.64935e-19 2.84301e-06
9.00578 -5.7787e-19 2.83994e-06
9.04362 -2.57755e-19 2.85344e-06
9.08149 -4.17851e-19 2.85497e-06
9.11939 0 2.86271e-06
9.15732 -4.5583e-19 2.86972e-06
9.19528 1.82758e-19 2.87079e-06
9.23327 -6.39957e-19 2.88202e-06
9.2713 1.11095e-19 2.87775e-06
9.30935 -7.16252e-19 2.89133e-06
9.34744 -4.05962e-20 2.88375e-06
9.38556 -4.15865e-19 2.89777e-06
9.42371 -2.30101e-19 2.88891e-06
9.46189 -9.73983e-20 2.90146e-06
9.50011 -2.51076e-19 2.89328e-06
9.53836 9.66175e-20 2.90217e-06
9.57664 -1.6982e-20 2.89685e-06
9.61496 1.74781e-19 2.89988e-06
9.65331 1.01083e-19 2.89896e-06
9.69169 3.02047e-19 2.89474e-06
9.73011 3.00854e-19 2.89746e-06
9.76856 4.32857e-19 2.88702e-06
9.80704 6.30154e-19 2.89157e-06
9.84557 4.34977e-19 2.87699e-06
9.88412 6.9654e-19 2.88125e-06
9.92271 4.80765e-19 2.86495e-06
9.96134 5.60531e-19 2.86652e-06
10 5.58364e-19 2.8511e-06
10.0387 3.88808e-19 2.84761e-06
10.0774 5.70211e-19 2.83545e-06
10.1162 3.48318e-19 2.82496e-06
10.155 4.37737e-19 2.81659e-06
10.1939 1.2763e-19 2.79905e-06
10.2328 2.33099e-19 2.79283e-06
10.2717 -7.38867e-20 2.77043e-06
10.3106 5.25768e-21 2.76405e-06
10.3496 -4.13792e-19 2.73969e-06
10.3887 -4.33109e-19 2.73064e-06
10.4278 -6.49829e-19 2.70731e-06
10.4669 -1.00476e-18 2.69319e-06
10.506 -8.35903e-19 2.67346e-06
10.5452 -1.23891e-18 2.65246e-06
10.5845 -9.47507e-19 2.63633e-06
10.6238 -1.24506e-18 2.60921e-06
10.6631 -8.64264e-19 2.59454e-06
10.7024 -1.0485e-18 2.56421e-06
10.7418 -6.51015e-19 2.54851e-06
10.7813 -6.48633e-19 2.51822e-06
10.8208 -5.00981e-19 2.49894e-06
10.8603 -2.34604e-19 2.47166e-06
10.8999 -1.88991e-19 2.4467e-06
10.9395 1.38752e-19 2.4235e-06
10.9792 8.39382e-20 2.3927e-06
11.0189 4.08339e-19 2.3717e-06
11.0586 4.65696e-19 2.33777e-06
11.0984 4.98218e-19 2.31639e-06
11.1383 8.12792e-19 2.2827e-06
11.1781 5.5286e-19 2.25835e-06
11.2181 7.53853e-19 2.22769e-06
11.2581 6.06719e-19 2.19844e-06
11.2981 5.32597e-19 2.17166e-06
11.3381 6.83713e-19 2.13757e-06
11.3783 3.85913e-19 2.11265e-06
11.4184 8.07091e-19 2.07652e-06
11.4587 4.25784e-19 2.05081e-06
11.4989 6.97726e-19 2.01569e-06
11.5392 4.32207e-19 1.98686e-06
11.5796 5.71146e-19 1.95511e-06
11.62 7.09116e-19 1.92165e-06
11.6605 4.64905e-19 1.8929e-06
11.701 9.91452e-19 1.85592e-06
11.7415 4.15525e-19 1.82764e-06
11.7822 1.09965e-18 1.79008e-06
11.8228 6.41929e-19 1.7598e-06
11.8636 1.04184e-18 1.72434e-06
11.9043 9.19871e-19 1.69008e-06
11.9452 8.25961e-19 1.65755e-06
11.986 1.18497e-18 1.61898e-06
12.027 5.81452e-19 1.58723e-06
12.068 1.0736e-18 1.54673e-06
12.109 4.83499e-19 1.5131e-06
12.1501 7.6295e-19 1.47332e-06
12.1913 5.46936e-19 1.43525e-06
12.2325 3.72258e-19 1.39715e-06
12.2738 4.77009e-19 1.35323e-06
12.3151 7.92346e-20 1.31421e-06
12.3565 2.36908e-19 1.26598e-06
12.3979 2.40488e-19 1.22204e-06
12.4394 2.48401e-19 1.17116e-06
12.481 3.34442e-19 1.11798e-06
12.5226 3.67962e-19 1.06367e-06
12.5643 2.02786e-19 1.00008e-06
12.6061 5.76242e-19 9.40234e-07
12.6479 2.5288e-19 8.74734e-07
12.6898 7.13416e-19 8.17916e-07
12.7317 5.8333e-19 7.70641e-07
12.7737 5.89899e-19 7.36853e-07
12.8158 9.98268e-19 7.19318e-07
12.8579 4.93282e-19 7.08834e-07
12.9001 1.15983e-18 7.03028e-07
12.9424 9.25674e-19 6.96668e-07
12.9847 1.06043e-18 6.86212e-07
13.0271 1.11107e-18 6.73361e-07
13.0696 6.84388e-19 6.56347e-07
13.1121 1.05012e-18 6.36715e-07
13.1547 5.39845e-19 6.15046e-07
13.1974 5.79176e-19 5.91328e-07
13.2402 4.34003e-19 5.66621e-07
13.283 2.85682e-20 5.40995e-07
13.3259 3.2951e-19 5.14747e-07
13.3689 -2.23023e-19 4.88297e-07
13.4119 6.06291e-20 4.61668e-07
13.455 -2.98145e-19 4.35181e-07
13.4982 -4.9398e-19 4.08783e-07
13.5415 -1.52124e-19 3.82841e-07
13.5848 -6.66412e-19 3.57098e-07
13.6283 -1.39222e-19 3.32048e-07
13.6718 -3.68756e-19 3.07404e-07
13.7153 -3.51774e-19 2.8338e-07
13.759 5.51596e-20 2.60075e-07
13.8028 -3.25981e-19 2.37397e-07
13.8466 8.22161e-20 2.1542e-07
13.8905 -1.71718e-19 1.94355e-07
13.9345 -1.51724e-19 1.73781e-07
13.9786 -6.98056e-20 1.54306e-07
14.0227 -3.63392e-19 1.35448e-07
14.067 -1.27173e-19 1.17411e-07
14.1113 -4.0721e-19 1.00263e-07
14.1558 -2.25943e-19 8.3909e-08
14.2003 -2.29052e-19 6.82724e-08
14.2449 -3.46308e-19 5.36515e-08
14.2896 0 3.95927e-08
14.3344 -1.248e-19 2.65049e-08
14.3793 1.69651e-19 1.41444e-08
14.4243 1.12748e-19 2.46695e-09
14.4693 1.46116e-19 -8.37146e-09
14.5145 4.48187e-19 -1.84632e-08
14.5598 1.26591e-19 -2.80517e-08
14.6052 4.37982e-19 -3.66878e-08
14.6506 2.88615e-19 -4.48804e-08
14.6962 1.65992e-19 -5.23796e-08
14.7419 5.1482e-19 -5.92291e-08
14.7877 7.33179e-21 -6.55518e-08
14.8336 7.30911e-20 -7.13887e-08
14.8796 1.42087e-19 -7.65084e-08
14.9257 -2.9056e-19 -8.13669e-08
14.9719 -1.44832e-20 -8.56094e-08
15.0182 -2.38235e-19 -8.94286e-08
15.0647 -3.13069e-19 -9.28757e-08
15.1112 -1.75783e-19 -9.59474e-08
15.1579 -5.00691e-19 -9.85174e-08
15.2047 -3.70797e-19 -1.00952e-07
15.2516 -4.22973e-19 -1.02912e-07
15.2986 -5.52781e-19 -1.0462e-07
15.3458 -4.59235e-19 -1.06068e-07
15.393 -5.24738e-19 -1.07297e-07
15.4404 -5.89834e-19 -1.08155e-07
15.488 -5.39022e-19 -1.08977e-07
15.5356 -5.79242e-19 -1.09473e-07
15.5834 -6.01817e-19 -1.09829e-07
15.6313 -6.45057e-19 -1.1e-07
15.6794 -6.70739e-19 -1.10103e-07
15.7276 -6.58344e-19 -1.09922e-07
15.7759 -8.59067e-19 -1.09761e-07
15.8243 -8.42732e-19 -1.09401e-07
15.873 -8.1283e-19 -1.08993e-07
15.9217 -1.10315e-18 -1.08423e-07
15.9706 -8.55381e-19 -1.07905e-07
16.0197 -7.37707e-19 -1.07174e-07
16.0689 -9.37865e-19 -1.06481e-07
16.1182 -5.24672e-19 -1.05693e-07
16.1677 -3.72181e-19 -1.04937e-07
16.2174 -4.81351e-19 -1.04014e-07
16.2672 -1.33299e-19 -1.03203e-07
16.3172 -9.9668e-21 -1.02308e-07
16.3674 -1.09299e-19 -1.01415e-07
16.4177 1.55191e-19 -1.00447e-07
16.4682 1.90925e-19 -9.96291e-08
16.5189 -1.96903e-20 -9.86542e-08
16.5697 1.7994e-19 -9.77705e-08
16.6208 2.44619e-19 -9.68468e-08
16.672 1.8534e-19 -9.60246e-08
16.7234 3.01467e-19 -9.50796e-08
16.775 3.03771e-19 -9.42574e-08
16.8268 3.67269e-19 -9.33883e-08
16.8787 3.95044e-19 -9.26179e-08
16.9309 5.34707e-19 -9.17445e-08
16.9833 6.38392e-19 -9.10071e-08
17.0359 7.38248e-19 -9.02275e-08
17.0887 8.2479e-19 -8.95421e-08
17.1418 9.80361e-19 -8.87664e-08
17.195 1.0656e-18 -8.81345e-08
17.2485 1.01829e-18 -8.74526e-08
17.3022 1.12793e-18 -8.68745e-08
17.3562 1.30558e-18 -8.62105e-08
17.4104 1.31085e-18 -8.56821e-08
17.4648 1.33781e-18 -8.50962e-08
17.5195 1.5688e-18 -8.46281e-08
17.5744 1.5022e-18 -8.40651e-08
17.6296 1.34682e-18 -8.36252e-08
17.6851 1.2721e-18 -8.31193e-08
17.7408 1.29866e-18 -8.27415e-08
17.7969 1.08135e-18 -8.22663e-08
17.8532 9.35223e-19 -8.19012e-08
17.9098 9.74643e-19 -8.14597e-08
17.9667 1.07716e-18 -8.11519e-08
18.0239 1.06772e-18 -8.07658e-08
18.0815 9.92373e-19 -8.0487e-08
18.1393 9.08517e-19 -8.01176e-08
18.1975 7.95389e-19 -7.98721e-08
18.256 6.41398e-19 -7.9548e-08
18.3149 3.22628e-19 -7.93599e-08
18.3742 -5.90069e-21 -7.90844e-08
18.4338 -2.88198e-19 -7.89178e-08
18.4938 -3.86926e-19 -7.86554e-08
18.5542 -1.43164e-19 -7.85188e-08
18.615 -2.03852e-20 -7.82907e-08
18.6762 1.74158e-20 -7.81862e-08
18.7379 -5.49685e-20 -7.79845e-08
18.8 6.6321e-20 -7.78971e-08
18.8625 2.27043e-19 -7.76971e-08
18.9255 3.86693e-19 -7.76109e-08
18.9891 4.96736e-19 -7.74162e-08
19.0531 5.37745e-19 -7.73399e-08
19.1177 5.81299e-19 -7.71498e-08
19.1828 6.95191e-19 -7.70768e-08
19.2484 8.56167e-19 -7.68877e-08
19.3147 1.03847e-18 -7.68156e-08
19.3816 1.25025e-18 -7.66222e-08
19.4491 1.38528e-18 -7.65486e-08
19.5173 1.53598e-18 -7.63464e-08
19.5862 1.65513e-18 -7.62679e-08
19.6558 1.68236e-18 -7.60599e-08
19.7262 1.63239e-18 -7.59742e-08
19.7974 1.50056e-18 -7.57544e-08
19.8694 1.32596e-18 -7.56593e-08
19.9423 1.11452e-18 -7.54174e-08
20.0162 8.15202e-19 -7.53041e-08
20.091 5.26154e-19 -7.50394e-08
20.1669 2.17734e-19 -7.48973e-08
20.244 -4.82011e-20 -7.45969e-08
20.3222 -3.30774e-19 -7.44247e-08
20.4016 -6.58972e-19 -7.40891e-08
20.4825 -9.28976e-19 -7.3892e-08
20.5648 -1.09924e-18 -7.35311e-08
20.6487 -1.18666e-18 -7.33158e-08
20.7344 -1.18437e-18 -7.29248e-08
20.8219 -1.17158e-18 -7.26979e-08
20.9115 -1.14582e-18 -7.23164e-08
21.0034 -9.85949e-19 -7.21346e-08
21.0979 -6.26948e-19 -7.18072e-08
21.1952 -4.93628e-19 -7.20695e-08
21.2959 -1.93463e-19 -7.21981e-08
21.4004 -2.78646e-20 -7.27778e-08
21.5093 4.83899e-19 -7.36903e-08
21.6237 3.86074e-19 -7.39491e-08
21.7448 1.14678e-19 -7.3626e-08
21.8747 1.33824e-19 -7.35008e-08
22.0165 1.25575e-19 -7.27222e-08
22.1768 1.95556e-20 -7.19838e-08
22.3723 -1.69616e-19 -7.48863e-08


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.5Nc1Classic/vCLADiaP_FRG_K.txt <==
-22.3723 0.00132177 -3.30331e-06
-22.1768 0.00131288 -3.16258e-06
-22.0165 0.0013123 -3.1589e-06
-21.8747 0.0013115 -3.18299e-06
-21.7448 0.0013103 -3.15969e-06
-21.6237 0.00130914 -3.16417e-06
-21.5093 0.0013075 -3.12808e-06
-21.4004 0.00130426 -3.08003e-06
-21.2959 0.00130225 -3.03306e-06
-21.1952 0.00130086 -3.0193e-06
-21.0979 0.00129971 -2.98779e-06
-21.0034 0.00129944 -2.99359e-06
-20.9115 0.00129933 -2.98201e-06
-20.8219 0.00129934 -2.99009e-06
-20.7344 0.00129944 -2.98123e-06
-20.6487 0.00129958 -2.98965e-06
-20.5648 0.00129975 -2.98096e-06
-20.4825 0.00129994 -2.9881e-06
-20.4016 0.00130016 -2.9792e-06
-20.3222 0.00130039 -2.98525e-06
-20.244 0.00130063 -2.97579e-06
-20.1669 0.00130089 -2.98037e-06
-20.091 0.00130115 -2.9701e-06
-20.0162 0.00130142 -2.97321e-06
-19.9423 0.00130169 -2.96214e-06
-19.8694 0.00130198 -2.96433e-06
-19.7974 0.00130226 -2.95285e-06
-19.7262 0.00130254 -2.95415e-06
-19.6558 0.00130283 -2.94259e-06
-19.5862 0.00130312 -2.94341e-06
-19.5173 0.00130342 -2.93182e-06
-19.4491 0.00130373 -2.9324e-06
-19.3816 0.00130403 -2.92085e-06
-19.3147 0.00130434 -2.92106e-06
-19.2484 0.00130466 -2.90968e-06
-19.1828 0.00130498 -2.9097e-06
-19.1177 0.00130531 -2.89853e-06
-19.0531 0.00130564 -2.89857e-06
-18.9891 0.00130598 -2.88769e-06
-18.9255 0.00130632 -2.88787e-06
-18.8625 0.00130667 -2.87751e-06
-18.8 0.00130702 -2.87784e-06
-18.7379 0.00130738 -2.86766e-06
-18.6762 0.00130773 -2.86801e-06
-18.615 0.0013081 -2.85857e-06
-18.5542 0.00130847 -2.85985e-06
-18.4938 0.00130886 -2.85168e-06
-18.4338 0.00130925 -2.85415e-06
-18.3742 0.00130965 -2.84715e-06
-18.3149 0.00131005 -2.85001e-06
-18.256 0.00131045 -2.84382e-06
-18.1975 0.00131087 -2.84835e-06
-18.1393 0.0013113 -2.84426e-06
-18.0815 0.00131175 -2.85029e-06
-18.0239 0.00131219 -2.84738e-06
-17.9667 0.00131264 -2.85385e-06
-17.9098 0.0013131 -2.85194e-06
-17.8532 0.00131357 -2.86023e-06
-17.7969 0.00131406 -2.86028e-06
-17.7408 0.00131456 -2.86957e-06
-17.6851 0.00131505 -2.86997e-06
-17.6296 0.00131557 -2.88013e-06
-17.5744 0.0013161 -2.88259e-06
-17.5195 0.00131664 -2.89452e-06
-17.4648 0.00131719 -2.89782e-06
-17.4104 0.00131775 -2.91029e-06
-17.3562 0.00131832 -2.91551e-06
-17.3022 0.00131892 -2.9304e-06
-17.2485 0.00131953 -2.93713e-06
-17.195 0.00132013 -2.95233e-06
-17.1418 0.00132076 -2.96067e-06
-17.0887 0.00132143 -2.97875e-06
-17.0359 0.00132209 -2.98864e-06
-16.9833 0.00132275 -3.00649e-06
-16.9309 0.00132345 -3.01786e-06
-16.8787 0.00132418 -3.0385e-06
-16.8268 0.00132491 -3.05066e-06
-16.775 0.00132564 -3.07075e-06
-16.7234 0.00132641 -3.08432e-06
-16.672 0.00132721 -3.10655e-06
-16.6208 0.00132799 -3.1198e-06
-16.5697 0.0013288 -3.14093e-06
-16.5189 0.00132965 -3.1559e-06
-16.4682 0.0013305 -3.17835e-06
-16.4177 0.00133134 -3.19084e-06
-16.3674 0.00133222 -3.21266e-06
-16.3172 0.00133313 -3.22723e-06
-16.2672 0.00133402 -3.24614e-06
-16.2174 0.00133495 -3.25743e-06
-16.1677 0.00133593 -3.27651e-06
-16.1182 0.00133692 -3.28527e-06
-16.0689 0.00133796 -3.29913e-06
-16.0197 0.00133905 -3.30513e-06
-15.9706 0.0013402 -3.3165e-06
-15.9217 0.00134134 -3.31649e-06
-15.873 0.00134255 -3.32243e-06
-15.8243 0.00134378 -3.31871e-06
-15.7759 0.00134502 -3.31768e-06
-15.7276 0.0013463 -3.30581e-06
-15.6794 0.00134763 -3.29863e-06
-15.6313 0.00134896 -3.27804e-06
-15.5834 0.00135033 -3.25946e-06
-15.5356 0.00135175 -3.23071e-06
-15.488 0.0013532 -3.20177e-06
-15.4404 0.00135466 -3.1584e-06
-15.393 0.00135619 -3.118e-06
-15.3458 0.00135775 -3.06191e-06
-15.2986 0.00135931 -3.00325e-06
-15.2516 0.00136095 -2.9325e-06
-15.2047 0.00136262 -2.85818e-06
-15.1579 0.00136429 -2.76536e-06
-15.1112 0.00136604 -2.6726e-06
-15.0647 0.00136782 -2.56071e-06
-15.0182 0.0013696 -2.44172e-06
-14.9719 0.00137147 -2.30769e-06
-14.9257 0.00137336 -2.16522e-06
-14.8796 0.00137525 -2.00058e-06
-14.8336 0.00137724 -1.83247e-06
-14.7877 0.00137924 -1.63941e-06
-14.7419 0.00138124 -1.43631e-06
-14.6962 0.00138336 -1.21409e-06
-14.6506 0.00138545 -9.77142e-07
-14.6052 0.00138757 -7.1638e-07
-14.5598 0.00138981 -4.47029e-07
-14.5145 0.00139198 -1.46494e-07
-14.4693 0.00139423 1.64277e-07
-14.4243 0.00139656 5.00093e-07
-14.3793 0.00139882 8.55812e-07
-14.3344 0.0014012 1.23464e-06
-14.2896 0.0014036 1.63015e-06
-14.2449 0.00140596 2.05699e-06
-14.2003 0.00140844 2.49589e-06
-14.1558 0.00141088 2.96748e-06
-14.1113 0.00141335 3.45579e-06
-14.067 0.00141591 3.97072e-06
-14.0227 0.00141838 4.50767e-06
-13.9786 0.00142095 5.07252e-06
-13.9345 0.00142354 5.65249e-06
-13.8905 0.00142606 6.26898e-06
-13.8466 0.0014287 6.89825e-06
-13.8028 0.00143127 7.5602e-06
-13.759 0.00143386 8.24254e-06
-13.7153 0.00143651 8.9519e-06
-13.6718 0.00143907 9.68491e-06
-13.6283 0.0014417 1.04481e-05
-13.5848 0.0014443 1.12307e-05
-13.5415 0.00144685 1.20507e-05
-13.4982 0.00144946 1.2891e-05
-13.455 0.00145199 1.37707e-05
-13.4119 0.00145453 1.46782e-05
-13.3689 0.00145707 1.56298e-05
-13.3259 0.00145952 1.66189e-05
-13.283 0.001462 1.76642e-05
-13.2402 0.00146441 1.87629e-05
-13.1974 0.0014668 1.99339e-05
-13.1547 0.00146918 2.11933e-05
-13.1121 0.00147149 2.25517e-05
-13.0696 0.00147385 2.40398e-05
-13.0271 0.0014762 2.56918e-05
-12.9847 0.00147863 2.74999e-05
-12.9424 0.00148123 2.95366e-05
-12.9001 0.00148404 3.17162e-05
-12.8579 0.00148732 3.39956e-05
-12.8158 0.00149104 3.62044e-05
-12.7737 0.00149528 3.79798e-05
-12.7317 0.00149983 3.9152e-05
-12.6898 0.00150428 3.95325e-05
-12.6479 0.00150836 3.92516e-05
-12.6061 0.00151183 3.87263e-05
-12.5643 0.00151471 3.79809e-05
-12.5226 0.00151717 3.74986e-05
-12.481 0.00151926 3.70448e-05
-12.4394 0.00152114 3.6843e-05
-12.3979 0.00152293 3.68294e-05
-12.3565 0.00152452 3.68559e-05
-12.3151 0.00152616 3.71537e-05
-12.2738 0.00152765 3.73623e-05
-12.2325 0.00152913 3.77935e-05
-12.1913 0.00153062 3.81694e-05
-12.1501 0.00153195 3.86067e-05
-12.109 0.00153343 3.91409e-05
-12.068 0.00153467 3.95638e-05
-12.027 0.00153601 4.01881e-05
-11.986 0.00153726 4.06246e-05
-11.9452 0.00153841 4.1248e-05
-11.9043 0.0015397 4.17402e-05
-11.8636 0.00154069 4.22897e-05
-11.8228 0.0015419 4.28741e-05
-11.7822 0.00154284 4.33473e-05
-11.7415 0.00154385 4.39945e-05
-11.701 0.00154484 4.44317e-05
-11.6605 0.00154563 4.50719e-05
-11.62 0.00154664 4.55256e-05
-11.5796 0.00154726 4.6087e-05
-11.5392 0.00154816 4.66123e-05
-11.4989 0.00154876 4.70671e-05
-11.4587 0.00154944 4.7669e-05
-11.4184 0.0015501 4.80512e-05
-11.3783 0.00155054 4.86729e-05
-11.3381 0.00155123 4.90345e-05
-11.2981 0.00155149 4.96054e-05
-11.2581 0.00155208 5.00057e-05
-11.2181 0.00155232 5.04624e-05
-11.1781 0.00155269 5.0945e-05
-11.1383 0.00155299 5.12874e-05
-11.0984 0.00155312 5.18316e-05
-11.0586 0.00155347 5.21031e-05
-11.0189 0.0015534 5.26459e-05
-10.9792 0.00155368 5.2904e-05
-10.9395 0.00155355 5.33714e-05
-10.8999 0.00155365 5.36727e-05
-10.8603 0.00155357 5.40062e-05
-10.8208 0.00155343 5.43903e-05
-10.7813 0.00155342 5.45953e-05
-10.7418 0.00155306 5.5038e-05
-10.7024 0.00155302 5.51614e-05
-10.6631 0.00155256 5.55982e-05
-10.6238 0.00155239 5.56949e-05
-10.5845 0.00155194 5.6057e-05
-10.5452 0.00155157 5.61805e-05
-10.506 0.00155116 5.64074e-05
-10.4669 0.00155057 5.66022e-05
-10.4278 0.00155019 5.66806e-05
-10.3887 0.00154943 5.69455e-05
-10.3496 0.00154899 5.69148e-05
-10.3106 0.00154818 5.71959e-05
-10.2717 0.00154758 5.71074e-05
-10.2328 0.00154679 5.73432e-05
-10.1939 0.00154598 5.72492e-05
-10.155 0.00154525 5.73814e-05
-10.1162 0.00154422 5.73291e-05
-10.0774 0.00154349 5.73152e-05
-10.0387 0.00154233 5.7337e-05
-10 0.0015415 5.71807e-05
-9.96134 0.0015403 5.7265e-05
-9.92271 0.00153931 5.7007e-05
-9.88412 0.00153815 5.71062e-05
-9.84557 0.00153693 5.6795e-05
-9.80704 0.00153584 5.68576e-05
-9.76856 0.00153438 5.65414e-05
-9.73011 0.00153331 5.6521e-05
-9.69169 0.00153169 5.62412e-05
-9.65331 0.00153052 5.60992e-05
-9.61496 0.00152886 5.58904e-05
-9.57664 0.00152752 5.5609e-05
-9.53836 0.00152589 5.54846e-05
-9.50011 0.00152432 5.50929e-05
-9.46189 0.00152277 5.50226e-05
-9.42371 0.00152093 5.45638e-05
-9.38556 0.00151945 5.45061e-05
-9.34744 0.00151737 5.40225e-05
-9.30935 0.00151586 5.39403e-05
-9.2713 0.00151363 5.3468e-05
-9.23327 0.00151201 5.33247e-05
-9.19528 0.00150973 5.28989e-05
-9.15732 0.00150792 5.2658e-05
-9.11939 0.00150567 5.23123e-05
-9.08149 0.00150359 5.19517e-05
-9.04362 0.00150144 5.17076e-05
-9.00578 0.00149906 5.12455e-05
-8.96797 0.001497 5.10858e-05
-8.93019 0.00149431 5.05554e-05
-8.89244 0.00149227 5.04516e-05
-8.85471 0.00148935 4.98829e-05
-8.81702 0.00148723 4.98041e-05
-8.77936 0.00148418 4.92268e-05
-8.74172 0.00148188 4.91376e-05
-8.70412 0.0014788 4.85828e-05
-8.66654 0.00147625 4.84482e-05
-8.62899 0.00147321 4.79466e-05
-8.59146 0.00147033 4.77314e-05
-8.55397 0.00146737 4.73139e-05
-8.5165 0.00146413 4.69875e-05
-8.47906 0.00146125 4.66813e-05
-8.44165 0.00145765 4.62446e-05
-8.40426 0.00145477 4.60478e-05
-8.3669 0.00145088 4.55169e-05
-8.32956 0.0014479 4.54033e-05
-8.29226 0.00144381 4.47967e-05
-8.25497 0.00144064 4.47354e-05
-8.21772 0.00143642 4.40725e-05
-8.18049 0.00143298 4.40296e-05
-8.14328 0.0014287 4.333e-05
-8.1061 0.00142492 4.32652e-05
-8.06895 0.00142062 4.25495e-05
-8.03182 0.00141643 4.24208e-05
-7.99471 0.00141217 4.17094e-05
-7.95763 0.00140752 4.14726e-05
-7.92058 0.00140327 4.07862e-05
-7.88355 0.00139815 4.03899e-05
-7.84654 0.00139384 3.97536e-05
-7.80955 0.00138833 3.91512e-05
-7.77259 0.00138387 3.85738e-05
-7.73566 0.00137804 3.77461e-05
-7.69874 0.00137332 3.7197e-05
-7.66185 0.00136723 3.61326e-05
-7.62498 0.00136217 3.55631e-05
-7.58814 0.00135589 3.42505e-05
-7.55132 0.00135042 3.36048e-05
-7.51452 0.00134398 3.20291e-05
-7.47774 0.00133803 3.12405e-05
-7.44099 0.00133146 2.93809e-05
-7.40425 0.00132498 2.83696e-05
-7.36754 0.00131831 2.61962e-05
-7.33085 0.00131124 2.4876e-05
-7.29418 0.00130447 2.235e-05
-7.25754 0.0012968 2.06246e-05
-7.22091 0.00128986 1.77047e-05
-7.18431 0.00128163 1.54534e-05
-7.14772 0.00127446 1.20927e-05
-7.11116 0.00126569 9.17416e-06
-7.07462 0.00125822 5.31923e-06
-7.0381 0.00124897 1.57708e-06
-7.00159 0.00124112 -2.83938e-06
-6.96511 0.00123142 -7.5534e-06
-6.92865 0.00122311 -1.26363e-05
-6.89221 0.00121302 -1.84541e-05
-6.85579 0.00120413 -2.43512e-05
-6.81938 0.00119367 -3.14015e-05
-6.783 0.00118411 -3.8281e-05
-6.74664 0.00117329 -4.66908e-05
-6.71029 0.00116296 -5.4724e-05
-6.67397 0.00115179 -6.46155e-05
-6.63766 0.00114056 -7.39672e-05
-6.60137 0.00112899 -8.5454e-05
-6.5651 0.00111675 -9.62725e-05
-6.52885 0.00110472 -0.000109445
-6.49262 0.00109136 -0.000121849
-6.4564 0.00107871 -0.000136748
-6.42021 0.00106418 -0.000150816
-6.38403 0.00105075 -0.000167426
-6.34786 0.00103497 -0.000183173
-6.31172 0.00102059 -0.000201409
-6.27559 0.0010035 -0.000218774
-6.23949 0.000987998 -0.000238467
-6.20339 0.00096953 -0.000257302
-6.16732 0.000952766 -0.00027819
-6.13126 0.000932888 -0.000298256
-6.09522 0.000914755 -0.000319979
-6.05919 0.000893477 -0.000340947
-6.02319 0.000873911 -0.000363059
-5.9872 0.000851301 -0.000384525
-5.95122 0.000830304 -0.000406519
-5.91526 0.0008065 -0.000428017
-5.87932 0.000784153 -0.00044935
-5.84339 0.000759362 -0.000470373
-5.80748 0.000735814 -0.000490519
-5.77158 0.000710312 -0.000510559
-5.7357 0.000685786 -0.000529036
-5.69984 0.000659897 -0.000547629
-5.66399 0.000634678 -0.000564021
-5.62815 0.000608759 -0.00058078
-5.59233 0.000583167 -0.000594767
-5.55653 0.00055758 -0.000609401
-5.52074 0.000531942 -0.000620772
-5.48497 0.000507026 -0.000633097
-5.4492 0.000481665 -0.00064176
-5.41346 0.000457696 -0.0006517
-5.37773 0.000432912 -0.000657673
-5.34201 0.000410114 -0.000665253
-5.30631 0.000386143 -0.000668651
-5.27062 0.000364672 -0.000673981
-5.23494 0.000341678 -0.000674989
-5.19928 0.000321615 -0.000678243
-5.16363 0.000299687 -0.000677102
-5.128 0.000281035 -0.000678494
-5.09237 0.000260191 -0.000675476
-5.05677 0.000242886 -0.000675241
-5.02117 0.000223079 -0.000670628
-4.98559 0.000206991 -0.000669005
-4.95002 0.000188121 -0.000663074
-4.91446 0.00017307 -0.000660288
-4.87892 0.000154991 -0.000653298
-4.84339 0.000140757 -0.000649553
-4.80787 0.000123285 -0.000641738
-4.77237 0.000109621 -0.000637207
-4.73687 9.25459e-05 -0.000628772
-4.70139 7.91848e-05 -0.000623593
-4.66592 6.2274e-05 -0.00061471
-4.63046 4.8939e-05 -0.000608985
-4.59502 3.1949e-05 -0.000599794
-4.55958 1.83564e-05 -0.000593591
-4.52416 1.03585e-06 -0.000584197
-4.48875 -1.31016e-05 -0.000577549
-4.45335 -3.10092e-05 -0.000568031
-4.41797 -4.59805e-05 -0.00056094
-4.38259 -6.47362e-05 -0.000551347
-4.34722 -8.0836e-05 -0.00054379
-4.31187 -0.000100706 -0.000534145
-4.27653 -0.000118236 -0.000526071
-4.24119 -0.000139496 -0.000516375
-4.20587 -0.00015877 -0.000507705
-4.17056 -0.000181708 -0.000497937
-4.13526 -0.000203056 -0.000488569
-4.09997 -0.000227986 -0.000478675
-4.06469 -0.000251764 -0.000468482
-4.02942 -0.000279025 -0.000458366
-3.99416 -0.000305623 -0.000447197
-3.95891 -0.000335596 -0.000436717
-3.92367 -0.000365434 -0.000424385
-3.88844 -0.000398547 -0.000413346
-3.85322 -0.000432089 -0.000399611
-3.81801 -0.000468821 -0.000387752
-3.7828 -0.000506571 -0.000372307
-3.74761 -0.000547457 -0.000359288
-3.71243 -0.000589955 -0.000341742
-3.67726 -0.000635583 -0.000327132
-3.64209 -0.000683412 -0.000306992
-3.60694 -0.000734429 -0.000290246
-3.57179 -0.000788206 -0.000266897
-3.53665 -0.000845314 -0.00024734
-3.50152 -0.000905697 -0.000220016
-3.4664 -0.000969644 -0.000196818
-3.43129 -0.00103732 -0.000164576
-3.39619 -0.00110889 -0.000136725
-3.36109 -0.00118459 -9.84042e-05
-3.32601 -0.00126458 -6.46766e-05
-3.29093 -0.00134904 -1.88559e-05
-3.25586 -0.00143825 2.22444e-05
-3.2208 -0.00153221 7.7288e-05
-3.18574 -0.00163137 0.000127605
-3.1507 -0.0017355 0.00019395
-3.11566 -0.00184524 0.000255758
-3.08063 -0.00196009 0.000335915
-3.0456 -0.00208087 0.000411991
-3.01059 -0.0022067 0.000509
-2.97558 -0.0023387 0.000602697
-2.94058 -0.00247533 0.000720242
-2.90558 -0.00261822 0.000835583
-2.87059 -0.00276479 0.000978099
-2.83561 -0.00291746 0.00111988
-2.80064 -0.0030721 0.00129263
-2.76567 -0.00323215 0.00146649
-2.73071 -0.00339147 0.00167561
-2.69576 -0.00355467 0.00188807
-2.66081 -0.00371305 0.00214048
-2.62587 -0.00387243 0.00239876
-2.59094 -0.004021 0.00270179
-2.55601 -0.00416583 0.00301332
-2.52109 -0.00429119 0.00337389
-2.48617 -0.0044056 0.00374505
-2.45126 -0.00448845 0.00416789
-2.41636 -0.00455014 0.00460161
-2.38146 -0.00456433 0.00508605
-2.34657 -0.00454419 0.00557769
-2.31168 -0.00445747 0.00611259
-2.2768 -0.00432173 0.00664418
-2.24192 -0.00410028 0.00720182
-2.20705 -0.00381766 0.00773622
-2.17219 -0.00343637 0.00826798
-2.13733 -0.00299112 0.00874746
-2.10247 -0.00244883 0.00918728
-2.06762 -0.00185623 0.00954266
-2.03278 -0.00118855 0.00982305
-1.99794 -0.000502481 0.00999536
-1.9631 0.000219406 0.0100726
-1.92827 0.000917318 0.0100381
-1.89345 0.00160746 0.00991199
-1.85862 0.00223551 0.00969335
-1.82381 0.00282316 0.0094069
-1.78899 0.00332708 0.00906136
-1.75419 0.00377683 0.00868007
-1.71938 0.00414015 0.00827426
-1.68458 0.00445206 0.00786104
-1.64979 0.00468796 0.00744974
-1.61499 0.00488422 0.00704988
-1.58021 0.00502007 0.00666769
-1.54542 0.00513029 0.00630658
-1.51064 0.00519533 0.0059701
-1.47586 0.0052472 0.00565783
-1.44109 0.00526631 0.00537156
-1.40632 0.00528196 0.00510894
-1.37155 0.00527398 0.00487072
-1.33679 0.0052696 0.00465388
-1.30203 0.00524792 0.00445862
-1.26727 0.00523484 0.00428188
-1.23251 0.00520864 0.00412362
-1.19776 0.00519461 0.00398103
-1.16301 0.00517012 0.003854
-1.12827 0.00516044 0.00374003
-1.09352 0.00514194 0.00363905
-1.05878 0.00514034 0.0035488
-1.02405 0.00513091 0.00346935
-0.989309 0.00514015 0.00339856
-0.954576 0.0051422 0.0033367
-0.919844 0.00516454 0.00328159
-0.885115 0.00518009 0.00323373
-0.850388 0.00521759 0.00319085
-0.815663 0.00524851 0.00315356
-0.78094 0.00530324 0.00311945
-0.746219 0.0053514 0.00308922
-0.711499 0.00542548 0.00306015
-0.676781 0.00549286 0.00303299
-0.642065 0.00558848 0.00300459
-0.60735 0.00567705 0.0029757
-0.572637 0.00579625 0.00294249
-0.537925 0.00590773 0.0029057
-0.503214 0.00605196 0.00286064
-0.468504 0.00618712 0.002808
-0.433796 0.00635632 0.00274203
-0.399089 0.00651398 0.00266343
-0.364382 0.00670502 0.00256545
-0.329676 0.0068804 0.00244894
-0.294972 0.0070851 0.00230661
-0.260267 0.00726783 0.00213985
-0.225564 0.00747147 0.00194199
-0.190861 0.00764205 0.00171576
-0.156158 0.00782101 0.00145685
-0.121456 0.00795763 0.00117036
-0.0867541 0.00808113 0.000856457
-0.0520524 0.00816027 0.000523083
-0.0173508 0.00820468 0.00017553
0.0173508 0.00820468 -0.00017553
0.0520524 0.00816027 -0.000523083
0.0867541 0.00808113 -0.000856457
0.121456 0.00795763 -0.00117036
0.156158 0.00782101 -0.00145685
0.190861 0.00764205 -0.00171576
0.225564 0.00747147 -0.00194199
0.260267 0.00726783 -0.00213985
0.294972 0.0070851 -0.00230661
0.329676 0.0068804 -0.00244894
0.364382 0.00670502 -0.00256545
0.399089 0.00651398 -0.00266343
0.433796 0.00635632 -0.00274203
0.468504 0.00618712 -0.002808
0.503214 0.00605196 -0.00286064
0.537925 0.00590773 -0.0029057
0.572637 0.00579625 -0.00294249
0.60735 0.00567705 -0.0029757
0.642065 0.00558848 -0.00300459
0.676781 0.00549286 -0.00303299
0.711499 0.00542548 -0.00306015
0.746219 0.0053514 -0.00308922
0.78094 0.00530324 -0.00311945
0.815663 0.00524851 -0.00315356
0.850388 0.00521759 -0.00319085
0.885115 0.00518009 -0.00323373
0.919844 0.00516454 -0.00328159
0.954576 0.0051422 -0.0033367
0.989309 0.00514015 -0.00339856
1.02405 0.00513091 -0.00346935
1.05878 0.00514034 -0.0035488
1.09352 0.00514194 -0.00363905
1.12827 0.00516044 -0.00374003
1.16301 0.00517012 -0.003854
1.19776 0.00519461 -0.00398103
1.23251 0.00520864 -0.00412362
1.26727 0.00523484 -0.00428188
1.30203 0.00524792 -0.00445862
1.33679 0.0052696 -0.00465388
1.37155 0.00527398 -0.00487072
1.40632 0.00528196 -0.00510894
1.44109 0.00526631 -0.00537156
1.47586 0.0052472 -0.00565783
1.51064 0.00519533 -0.0059701
1.54542 0.00513029 -0.00630658
1.58021 0.00502007 -0.00666769
1.61499 0.00488422 -0.00704988
1.64979 0.00468796 -0.00744974
1.68458 0.00445206 -0.00786104
1.71938 0.00414015 -0.00827426
1.75419 0.00377683 -0.00868007
1.78899 0.00332708 -0.00906136
1.82381 0.00282316 -0.0094069
1.85862 0.00223551 -0.00969335
1.89345 0.00160746 -0.00991199
1.92827 0.000917318 -0.0100381
1.9631 0.000219406 -0.0100726
1.99794 -0.000502481 -0.00999536
2.03278 -0.00118855 -0.00982305
2.06762 -0.00185623 -0.00954266
2.10247 -0.00244883 -0.00918728
2.13733 -0.00299112 -0.00874746
2.17219 -0.00343637 -0.00826798
2.20705 -0.00381766 -0.00773622
2.24192 -0.00410028 -0.00720182
2.2768 -0.00432173 -0.00664418
2.31168 -0.00445747 -0.00611259
2.34657 -0.00454419 -0.00557769
2.38146 -0.00456433 -0.00508605
2.41636 -0.00455014 -0.00460161
2.45126 -0.00448845 -0.00416789
2.48617 -0.0044056 -0.00374505
2.52109 -0.00429119 -0.00337389
2.55601 -0.00416583 -0.00301332
2.59094 -0.004021 -0.00270179
2.62587 -0.00387243 -0.00239876
2.66081 -0.00371305 -0.00214048
2.69576 -0.00355467 -0.00188807
2.73071 -0.00339147 -0.00167561
2.76567 -0.00323215 -0.00146649
2.80064 -0.0030721 -0.00129263
2.83561 -0.00291746 -0.00111988
2.87059 -0.00276479 -0.000978099
2.90558 -0.00261822 -0.000835583
2.94058 -0.00247533 -0.000720242
2.97558 -0.0023387 -0.000602697
3.01059 -0.0022067 -0.000509
3.0456 -0.00208087 -0.000411991
3.08063 -0.00196009 -0.000335915
3.11566 -0.00184524 -0.000255758
3.1507 -0.0017355 -0.00019395
3.18574 -0.00163137 -0.000127605
3.2208 -0.00153221 -7.7288e-05
3.25586 -0.00143825 -2.22444e-05
3.29093 -0.00134904 1.88559e-05
3.32601 -0.00126458 6.46766e-05
3.36109 -0.00118459 9.84042e-05
3.39619 -0.00110889 0.000136725
3.43129 -0.00103732 0.000164576
3.4664 -0.000969644 0.000196818
3.50152 -0.000905697 0.000220016
3.53665 -0.000845314 0.00024734
3.57179 -0.000788206 0.000266897
3.60694 -0.000734429 0.000290246
3.64209 -0.000683412 0.000306992
3.67726 -0.000635583 0.000327132
3.71243 -0.000589955 0.000341742
3.74761 -0.000547457 0.000359288
3.7828 -0.000506571 0.000372307
3.81801 -0.000468821 0.000387752
3.85322 -0.000432089 0.000399611
3.88844 -0.000398547 0.000413346
3.92367 -0.000365434 0.000424385
3.95891 -0.000335596 0.000436717
3.99416 -0.000305623 0.000447197
4.02942 -0.000279025 0.000458366
4.06469 -0.000251764 0.000468482
4.09997 -0.000227986 0.000478675
4.13526 -0.000203056 0.000488569
4.17056 -0.000181708 0.000497937
4.20587 -0.00015877 0.000507705
4.24119 -0.000139496 0.000516375
4.27653 -0.000118236 0.000526071
4.31187 -0.000100706 0.000534145
4.34722 -8.0836e-05 0.00054379
4.38259 -6.47362e-05 0.000551347
4.41797 -4.59805e-05 0.00056094
4.45335 -3.10092e-05 0.000568031
4.48875 -1.31016e-05 0.000577549
4.52416 1.03585e-06 0.000584197
4.55958 1.83564e-05 0.000593591
4.59502 3.1949e-05 0.000599794
4.63046 4.8939e-05 0.000608985
4.66592 6.2274e-05 0.00061471
4.70139 7.91848e-05 0.000623593
4.73687 9.25459e-05 0.000628772
4.77237 0.000109621 0.000637207
4.80787 0.000123285 0.000641738
4.84339 0.000140757 0.000649553
4.87892 0.000154991 0.000653298
4.91446 0.00017307 0.000660288
4.95002 0.000188121 0.000663074
4.98559 0.000206991 0.000669005
5.02117 0.000223079 0.000670628
5.05677 0.000242886 0.000675241
5.09237 0.000260191 0.000675476
5.128 0.000281035 0.000678494
5.16363 0.000299687 0.000677102
5.19928 0.000321615 0.000678243
5.23494 0.000341678 0.000674989
5.27062 0.000364672 0.000673981
5.30631 0.000386143 0.000668651
5.34201 0.000410114 0.000665253
5.37773 0.000432912 0.000657673
5.41346 0.000457696 0.0006517
5.4492 0.000481665 0.00064176
5.48497 0.000507026 0.000633097
5.52074 0.000531942 0.000620772
5.55653 0.00055758 0.000609401
5.59233 0.000583167 0.000594767
5.62815 0.000608759 0.00058078
5.66399 0.000634678 0.000564021
5.69984 0.000659897 0.000547629
5.7357 0.000685786 0.000529036
5.77158 0.000710312 0.000510559
5.80748 0.000735814 0.000490519
5.84339 0.000759362 0.000470373
5.87932 0.000784153 0.00044935
5.91526 0.0008065 0.000428017
5.95122 0.000830304 0.000406519
5.9872 0.000851301 0.000384525
6.02319 0.000873911 0.000363059
6.05919 0.000893477 0.000340947
6.09522 0.000914755 0.000319979
6.13126 0.000932888 0.000298256
6.16732 0.000952766 0.00027819
6.20339 0.00096953 0.000257302
6.23949 0.000987998 0.000238467
6.27559 0.0010035 0.000218774
6.31172 0.00102059 0.000201409
6.34786 0.00103497 0.000183173
6.38403 0.00105075 0.000167426
6.42021 0.00106418 0.000150816
6.4564 0.00107871 0.000136748
6.49262 0.00109136 0.000121849
6.52885 0.00110472 0.000109445
6.5651 0.00111675 9.62725e-05
6.60137 0.00112899 8.5454e-05
6.63766 0.00114056 7.39672e-05
6.67397 0.00115179 6.46155e-05
6.71029 0.00116296 5.4724e-05
6.74664 0.00117329 4.66908e-05
6.783 0.00118411 3.8281e-05
6.81938 0.00119367 3.14015e-05
6.85579 0.00120413 2.43512e-05
6.89221 0.00121302 1.84541e-05
6.92865 0.00122311 1.26363e-05
6.96511 0.00123142 7.5534e-06
7.00159 0.00124112 2.83938e-06
7.0381 0.00124897 -1.57708e-06
7.07462 0.00125822 -5.31923e-06
7.11116 0.00126569 -9.17416e-06
7.14772 0.00127446 -1.20927e-05
7.18431 0.00128163 -1.54534e-05
7.22091 0.00128986 -1.77047e-05
7.25754 0.0012968 -2.06246e-05
7.29418 0.00130447 -2.235e-05
7.33085 0.00131124 -2.4876e-05
7.36754 0.00131831 -2.61962e-05
7.40425 0.00132498 -2.83696e-05
7.44099 0.00133146 -2.93809e-05
7.47774 0.00133803 -3.12405e-05
7.51452 0.00134398 -3.20291e-05
7.55132 0.00135042 -3.36048e-05
7.58814 0.00135589 -3.42505e-05
7.62498 0.00136217 -3.55631e-05
7.66185 0.00136723 -3.61326e-05
7.69874 0.00137332 -3.7197e-05
7.73566 0.00137804 -3.77461e-05
7.77259 0.00138387 -3.85738e-05
7.80955 0.00138833 -3.91512e-05
7.84654 0.00139384 -3.97536e-05
7.88355 0.00139815 -4.03899e-05
7.92058 0.00140327 -4.07862e-05
7.95763 0.00140752 -4.14726e-05
7.99471 0.00141217 -4.17094e-05
8.03182 0.00141643 -4.24208e-05
8.06895 0.00142062 -4.25495e-05
8.1061 0.00142492 -4.32652e-05
8.14328 0.0014287 -4.333e-05
8.18049 0.00143298 -4.40296e-05
8.21772 0.00143642 -4.40725e-05
8.25497 0.00144064 -4.47354e-05
8.29226 0.00144381 -4.47967e-05
8.32956 0.0014479 -4.54033e-05
8.3669 0.00145088 -4.55169e-05
8.40426 0.00145477 -4.60478e-05
8.44165 0.00145765 -4.62446e-05
8.47906 0.00146125 -4.66813e-05
8.5165 0.00146413 -4.69875e-05
8.55397 0.00146737 -4.73139e-05
8.59146 0.00147033 -4.77314e-05
8.62899 0.00147321 -4.79466e-05
8.66654 0.00147625 -4.84482e-05
8.70412 0.0014788 -4.85828e-05
8.74172 0.00148188 -4.91376e-05
8.77936 0.00148418 -4.92268e-05
8.81702 0.00148723 -4.98041e-05
8.85471 0.00148935 -4.98829e-05
8.89244 0.00149227 -5.04516e-05
8.93019 0.00149431 -5.05554e-05
8.96797 0.001497 -5.10858e-05
9.00578 0.00149906 -5.12455e-05
9.04362 0.00150144 -5.17076e-05
9.08149 0.00150359 -5.19517e-05
9.11939 0.00150567 -5.23123e-05
9.15732 0.00150792 -5.2658e-05
9.19528 0.00150973 -5.28989e-05
9.23327 0.00151201 -5.33247e-05
9.2713 0.00151363 -5.3468e-05
9.30935 0.00151586 -5.39403e-05
9.34744 0.00151737 -5.40225e-05
9.38556 0.00151945 -5.45061e-05
9.42371 0.00152093 -5.45638e-05
9.46189 0.00152277 -5.50226e-05
9.50011 0.00152432 -5.50929e-05
9.53836 0.00152589 -5.54846e-05
9.57664 0.00152752 -5.5609e-05
9.61496 0.00152886 -5.58904e-05
9.65331 0.00153052 -5.60992e-05
9.69169 0.00153169 -5.62412e-05
9.73011 0.00153331 -5.6521e-05
9.76856 0.00153438 -5.65414e-05
9.80704 0.00153584 -5.68576e-05
9.84557 0.00153693 -5.6795e-05
9.88412 0.00153815 -5.71062e-05
9.92271 0.00153931 -5.7007e-05
9.96134 0.0015403 -5.7265e-05
10 0.0015415 -5.71807e-05
10.0387 0.00154233 -5.7337e-05
10.0774 0.00154349 -5.73152e-05
10.1162 0.00154422 -5.73291e-05
10.155 0.00154525 -5.73814e-05
10.1939 0.00154598 -5.72492e-05
10.2328 0.00154679 -5.73432e-05
10.2717 0.00154758 -5.71074e-05
10.3106 0.00154818 -5.71959e-05
10.3496 0.00154899 -5.69148e-05
10.3887 0.00154943 -5.69455e-05
10.4278 0.00155019 -5.66806e-05
10.4669 0.00155057 -5.66022e-05
10.506 0.00155116 -5.64074e-05
10.5452 0.00155157 -5.61805e-05
10.5845 0.00155194 -5.6057e-05
10.6238 0.00155239 -5.56949e-05
10.6631 0.00155256 -5.55982e-05
10.7024 0.00155302 -5.51614e-05
10.7418 0.00155306 -5.5038e-05
10.7813 0.00155342 -5.45953e-05
10.8208 0.00155343 -5.43903e-05
10.8603 0.00155357 -5.40062e-05
10.8999 0.00155365 -5.36727e-05
10.9395 0.00155355 -5.33714e-05
10.9792 0.00155368 -5.2904e-05
11.0189 0.0015534 -5.26459e-05
11.0586 0.00155347 -5.21031e-05
11.0984 0.00155312 -5.18316e-05
11.1383 0.00155299 -5.12874e-05
11.1781 0.00155269 -5.0945e-05
11.2181 0.00155232 -5.04624e-05
11.2581 0.00155208 -5.00057e-05
11.2981 0.00155149 -4.96054e-05
11.3381 0.00155123 -4.90345e-05
11.3783 0.00155054 -4.86729e-05
11.4184 0.0015501 -4.80512e-05
11.4587 0.00154944 -4.7669e-05
11.4989 0.00154876 -4.70671e-05
11.5392 0.00154816 -4.66123e-05
11.5796 0.00154726 -4.6087e-05
11.62 0.00154664 -4.55256e-05
11.6605 0.00154563 -4.50719e-05
11.701 0.00154484 -4.44317e-05
11.7415 0.00154385 -4.39945e-05
11.7822 0.00154284 -4.33473e-05
11.8228 0.0015419 -4.28741e-05
11.8636 0.00154069 -4.22897e-05
11.9043 0.0015397 -4.17402e-05
11.9452 0.00153841 -4.1248e-05
11.986 0.00153726 -4.06246e-05
12.027 0.00153601 -4.01881e-05
12.068 0.00153467 -3.95638e-05
12.109 0.00153343 -3.91409e-05
12.1501 0.00153195 -3.86067e-05
12.1913 0.00153062 -3.81694e-05
12.2325 0.00152913 -3.77935e-05
12.2738 0.00152765 -3.73623e-05
12.3151 0.00152616 -3.71537e-05
12.3565 0.00152452 -3.68559e-05
12.3979 0.00152293 -3.68294e-05
12.4394 0.00152114 -3.6843e-05
12.481 0.00151926 -3.70448e-05
12.5226 0.00151717 -3.74986e-05
12.5643 0.00151471 -3.79809e-05
12.6061 0.00151183 -3.87263e-05
12.6479 0.00150836 -3.92516e-05
12.6898 0.00150428 -3.95325e-05
12.7317 0.00149983 -3.9152e-05
12.7737 0.00149528 -3.79798e-05
12.8158 0.00149104 -3.62044e-05
12.8579 0.00148732 -3.39956e-05
12.9001 0.00148404 -3.17162e-05
12.9424 0.00148123 -2.95366e-05
12.9847 0.00147863 -2.74999e-05
13.0271 0.0014762 -2.56918e-05
13.0696 0.00147385 -2.40398e-05
13.1121 0.00147149 -2.25517e-05
13.1547 0.00146918 -2.11933e-05
13.1974 0.0014668 -1.99339e-05
13.2402 0.00146441 -1.87629e-05
13.283 0.001462 -1.76642e-05
13.3259 0.00145952 -1.66189e-05
13.3689 0.00145707 -1.56298e-05
13.4119 0.00145453 -1.46782e-05
13.455 0.00145199 -1.37707e-05
13.4982 0.00144946 -1.2891e-05
13.5415 0.00144685 -1.20507e-05
13.5848 0.0014443 -1.12307e-05
13.6283 0.0014417 -1.04481e-05
13.6718 0.00143907 -9.68491e-06
13.7153 0.00143651 -8.9519e-06
13.759 0.00143386 -8.24254e-06
13.8028 0.00143127 -7.5602e-06
13.8466 0.0014287 -6.89825e-06
13.8905 0.00142606 -6.26898e-06
13.9345 0.00142354 -5.65249e-06
13.9786 0.00142095 -5.07252e-06
14.0227 0.00141838 -4.50767e-06
14.067 0.00141591 -3.97072e-06
14.1113 0.00141335 -3.45579e-06
14.1558 0.00141088 -2.96748e-06
14.2003 0.00140844 -2.49589e-06
14.2449 0.00140596 -2.05699e-06
14.2896 0.0014036 -1.63015e-06
14.3344 0.0014012 -1.23464e-06
14.3793 0.00139882 -8.55812e-07
14.4243 0.00139656 -5.00093e-07
14.4693 0.00139423 -1.64277e-07
14.5145 0.00139198 1.46494e-07
14.5598 0.00138981 4.47029e-07
14.6052 0.00138757 7.1638e-07
14.6506 0.00138545 9.77142e-07
14.6962 0.00138336 1.21409e-06
14.7419 0.00138124 1.43631e-06
14.7877 0.00137924 1.63941e-06
14.8336 0.00137724 1.83247e-06
14.8796 0.00137525 2.00058e-06
14.9257 0.00137336 2.16522e-06
14.9719 0.00137147 2.30769e-06
15.0182 0.0013696 2.44172e-06
15.0647 0.00136782 2.56071e-06
15.1112 0.00136604 2.6726e-06
15.1579 0.00136429 2.76536e-06
15.2047 0.00136262 2.85818e-06
15.2516 0.00136095 2.9325e-06
15.2986 0.00135931 3.00325e-06
15.3458 0.00135775 3.06191e-06
15.393 0.00135619 3.118e-06
15.4404 0.00135466 3.1584e-06
15.488 0.0013532 3.20177e-06
15.5356 0.00135175 3.23071e-06
15.5834 0.00135033 3.25946e-06
15.6313 0.00134896 3.27804e-06
15.6794 0.00134763 3.29863e-06
15.7276 0.0013463 3.30581e-06
15.7759 0.00134502 3.31768e-06
15.8243 0.00134378 3.31871e-06
15.873 0.00134255 3.32243e-06
15.9217 0.00134134 3.31649e-06
15.9706 0.0013402 3.3165e-06
16.0197 0.00133905 3.30513e-06
16.0689 0.00133796 3.29913e-06
16.1182 0.00133692 3.28527e-06
16.1677 0.00133593 3.27651e-06
16.2174 0.00133495 3.25743e-06
16.2672 0.00133402 3.24614e-06
16.3172 0.00133313 3.22723e-06
16.3674 0.00133222 3.21266e-06
16.4177 0.00133134 3.19084e-06
16.4682 0.0013305 3.17835e-06
16.5189 0.00132965 3.1559e-06
16.5697 0.0013288 3.14093e-06
16.6208 0.00132799 3.1198e-06
16.672 0.00132721 3.10655e-06
16.7234 0.00132641 3.08432e-06
16.775 0.00132564 3.07075e-06
16.8268 0.00132491 3.05066e-06
16.8787 0.00132418 3.0385e-06
16.9309 0.00132345 3.01786e-06
16.9833 0.00132275 3.00649e-06
17.0359 0.00132209 2.98864e-06
17.0887 0.00132143 2.97875e-06
17.1418 0.00132076 2.96067e-06
17.195 0.00132013 2.95233e-06
17.2485 0.00131953 2.93713e-06
17.3022 0.00131892 2.9304e-06
17.3562 0.00131832 2.91551e-06
17.4104 0.00131775 2.91029e-06
17.4648 0.00131719 2.89782e-06
17.5195 0.00131664 2.89452e-06
17.5744 0.0013161 2.88259e-06
17.6296 0.00131557 2.88013e-06
17.6851 0.00131505 2.86997e-06
17.7408 0.00131456 2.86957e-06
17.7969 0.00131406 2.86028e-06
17.8532 0.00131357 2.86023e-06
17.9098 0.0013131 2.85194e-06
17.9667 0.00131264 2.85385e-06
18.0239 0.00131219 2.84738e-06
18.0815 0.00131175 2.85029e-06
18.1393 0.0013113 2.84426e-06
18.1975 0.00131087 2.84835e-06
18.256 0.00131045 2.84382e-06
18.3149 0.00131005 2.85001e-06
18.3742 0.00130965 2.84715e-06
18.4338 0.00130925 2.85415e-06
18.4938 0.00130886 2.85168e-06
18.5542 0.00130847 2.85985e-06
18.615 0.0013081 2.85857e-06
18.6762 0.00130773 2.86801e-06
18.7379 0.00130738 2.86766e-06
18.8 0.00130702 2.87784e-06
18.8625 0.00130667 2.87751e-06
18.9255 0.00130632 2.88787e-06
18.9891 0.00130598 2.88769e-06
19.0531 0.00130564 2.89857e-06
19.1177 0.00130531 2.89853e-06
19.1828 0.00130498 2.9097e-06
19.2484 0.00130466 2.90968e-06
19.3147 0.00130434 2.92106e-06
19.3816 0.00130403 2.92085e-06
19.4491 0.00130373 2.9324e-06
19.5173 0.00130342 2.93182e-06
19.5862 0.00130312 2.94341e-06
19.6558 0.00130283 2.94259e-06
19.7262 0.00130254 2.95415e-06
19.7974 0.00130226 2.95285e-06
19.8694 0.00130198 2.96433e-06
19.9423 0.00130169 2.96214e-06
20.0162 0.00130142 2.97321e-06
20.091 0.00130115 2.9701e-06
20.1669 0.00130089 2.98037e-06
20.244 0.00130063 2.97579e-06
20.3222 0.00130039 2.98525e-06
20.4016 0.00130016 2.9792e-06
20.4825 0.00129994 2.9881e-06
20.5648 0.00129975 2.98096e-06
20.6487 0.00129958 2.98965e-06
20.7344 0.00129944 2.98123e-06
20.8219 0.00129934 2.99009e-06
20.9115 0.00129933 2.98201e-06
21.0034 0.00129944 2.99359e-06
21.0979 0.00129971 2.98779e-06
21.1952 0.00130086 3.0193e-06
21.2959 0.00130225 3.03306e-06
21.4004 0.00130426 3.08003e-06
21.5093 0.0013075 3.12808e-06
21.6237 0.00130914 3.16417e-06
21.7448 0.0013103 3.15969e-06
21.8747 0.0013115 3.18299e-06
22.0165 0.0013123 3.1589e-06
22.1768 0.00131288 3.16258e-06
22.3723 0.00132177 3.30331e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.5Nc1Classic/vCLAOffP_FRG_K.txt <==
-22.3723 0.00132179 -3.35075e-06
-22.1768 0.00131293 -3.19274e-06
-22.0165 0.00131236 -3.20218e-06
-21.8747 0.00131158 -3.21561e-06
-21.7448 0.00131039 -3.20197e-06
-21.6237 0.00130925 -3.19811e-06
-21.5093 0.00130762 -3.17006e-06
-21.4004 0.00130439 -3.11494e-06
-21.2959 0.00130239 -3.07505e-06
-21.1952 0.00130101 -3.05506e-06
-21.0979 0.00129987 -3.02996e-06
-21.0034 0.00129961 -3.03014e-06
-20.9115 0.00129951 -3.02449e-06
-20.8219 0.00129953 -3.02742e-06
-20.7344 0.00129964 -3.0241e-06
-20.6487 0.00129979 -3.02775e-06
-20.5648 0.00129997 -3.02431e-06
-20.4825 0.00130017 -3.02699e-06
-20.4016 0.0013004 -3.02308e-06
-20.3222 0.00130064 -3.02494e-06
-20.244 0.00130089 -3.02027e-06
-20.1669 0.00130116 -3.0209e-06
-20.091 0.00130143 -3.01524e-06
-20.0162 0.0013017 -3.0146e-06
-19.9423 0.00130199 -3.008e-06
-19.8694 0.00130228 -3.00661e-06
-19.7974 0.00130257 -2.99948e-06
-19.7262 0.00130286 -2.99736e-06
-19.6558 0.00130316 -2.99004e-06
-19.5862 0.00130346 -2.9876e-06
-19.5173 0.00130377 -2.98015e-06
-19.4491 0.00130409 -2.97761e-06
-19.3816 0.0013044 -2.97012e-06
-19.3147 0.00130472 -2.96734e-06
-19.2484 0.00130505 -2.95994e-06
-19.1828 0.00130537 -2.95709e-06
-19.1177 0.00130571 -2.94985e-06
-19.0531 0.00130605 -2.94713e-06
-18.9891 0.0013064 -2.94012e-06
-18.9255 0.00130675 -2.93765e-06
-18.8625 0.00130711 -2.93112e-06
-18.8 0.00130748 -2.92892e-06
-18.7379 0.00130784 -2.92253e-06
-18.6762 0.0013082 -2.92044e-06
-18.615 0.00130858 -2.91476e-06
-18.5542 0.00130897 -2.9137e-06
-18.4938 0.00130936 -2.90927e-06
-18.4338 0.00130976 -2.90951e-06
-18.3742 0.00131017 -2.90622e-06
-18.3149 0.00131058 -2.90694e-06
-18.256 0.001311 -2.90446e-06
-18.1975 0.00131143 -2.90695e-06
-18.1393 0.00131187 -2.90656e-06
-18.0815 0.00131232 -2.91064e-06
-18.0239 0.00131278 -2.91143e-06
-17.9667 0.00131323 -2.91606e-06
-17.9098 0.00131371 -2.91785e-06
-17.8532 0.0013142 -2.9244e-06
-17.7969 0.0013147 -2.92817e-06
-17.7408 0.0013152 -2.93581e-06
-17.6851 0.00131571 -2.93995e-06
-17.6296 0.00131624 -2.94856e-06
-17.5744 0.00131678 -2.95479e-06
-17.5195 0.00131734 -2.96528e-06
-17.4648 0.0013179 -2.97238e-06
-17.4104 0.00131847 -2.98352e-06
-17.3562 0.00131905 -2.99257e-06
-17.3022 0.00131967 -3.00624e-06
-17.2485 0.00132029 -3.01686e-06
-17.195 0.00132091 -3.03095e-06
-17.1418 0.00132155 -3.04323e-06
-17.0887 0.00132223 -3.06032e-06
-17.0359 0.00132291 -3.07422e-06
-16.9833 0.00132359 -3.09121e-06
-16.9309 0.00132431 -3.10664e-06
-16.8787 0.00132506 -3.12655e-06
-16.8268 0.0013258 -3.14284e-06
-16.775 0.00132655 -3.16233e-06
-16.7234 0.00132734 -3.1801e-06
-16.672 0.00132816 -3.20184e-06
-16.6208 0.00132897 -3.21933e-06
-16.5697 0.00132981 -3.24006e-06
-16.5189 0.00133069 -3.25931e-06
-16.4682 0.00133157 -3.28142e-06
-16.4177 0.00133245 -3.29821e-06
-16.3674 0.00133338 -3.31979e-06
-16.3172 0.00133434 -3.33877e-06
-16.2672 0.00133529 -3.35766e-06
-16.2174 0.00133628 -3.37365e-06
-16.1677 0.00133732 -3.39319e-06
-16.1182 0.00133837 -3.40716e-06
-16.0689 0.00133946 -3.42206e-06
-16.0197 0.00134059 -3.43378e-06
-15.9706 0.00134179 -3.44661e-06
-15.9217 0.00134295 -3.45254e-06
-15.873 0.00134419 -3.4601e-06
-15.8243 0.00134545 -3.46239e-06
-15.7759 0.00134673 -3.46317e-06
-15.7276 0.00134803 -3.45761e-06
-15.6794 0.00134939 -3.4527e-06
-15.6313 0.00135075 -3.43889e-06
-15.5834 0.00135215 -3.42303e-06
-15.5356 0.00135361 -3.40145e-06
-15.488 0.00135509 -3.37566e-06
-15.4404 0.00135658 -3.33992e-06
-15.393 0.00135814 -3.30325e-06
-15.3458 0.00135973 -3.25537e-06
-15.2986 0.00136132 -3.20108e-06
-15.2516 0.001363 -3.13915e-06
-15.2047 0.0013647 -3.06989e-06
-15.1579 0.00136641 -2.98663e-06
-15.1112 0.0013682 -2.89976e-06
-15.0647 0.00137002 -2.79828e-06
-15.0182 0.00137183 -2.68612e-06
-14.9719 0.00137375 -2.56347e-06
-14.9257 0.00137568 -2.42891e-06
-14.8796 0.00137762 -2.27682e-06
-14.8336 0.00137966 -2.1179e-06
-14.7877 0.0013817 -1.93872e-06
-14.7419 0.00138376 -1.7463e-06
-14.6962 0.00138593 -1.53956e-06
-14.6506 0.00138807 -1.31505e-06
-14.6052 0.00139026 -1.07166e-06
-14.5598 0.00139255 -8.16853e-07
-14.5145 0.00139479 -5.35968e-07
-14.4693 0.00139711 -2.42259e-07
-14.4243 0.00139951 7.11678e-08
-14.3793 0.00140184 4.06773e-07
-14.3344 0.0014043 7.59863e-07
-14.2896 0.00140677 1.13153e-06
-14.2449 0.00140921 1.52852e-06
-14.2003 0.00141179 1.93897e-06
-14.1558 0.00141432 2.37559e-06
-14.1113 0.00141689 2.8297e-06
-14.067 0.00141955 3.30323e-06
-14.0227 0.00142213 3.7987e-06
-13.9786 0.00142482 4.31394e-06
-13.9345 0.00142753 4.8431e-06
-13.8905 0.00143019 5.39937e-06
-13.8466 0.00143297 5.96567e-06
-13.8028 0.00143569 6.55347e-06
-13.759 0.00143845 7.15674e-06
-13.7153 0.00144127 7.77332e-06
-13.6718 0.00144401 8.40551e-06
-13.6283 0.00144684 9.05048e-06
-13.5848 0.00144966 9.70223e-06
-13.5415 0.00145245 1.03685e-05
-13.4982 0.00145531 1.10357e-05
-13.455 0.00145811 1.17107e-05
-13.4119 0.00146094 1.23837e-05
-13.3689 0.0014638 1.30559e-05
-13.3259 0.00146659 1.37189e-05
-13.283 0.00146944 1.43721e-05
-13.2402 0.00147224 1.50043e-05
-13.1974 0.00147504 1.5608e-05
-13.1547 0.00147784 1.61815e-05
-13.1121 0.00148057 1.66974e-05
-13.0696 0.00148332 1.71564e-05
-13.0271 0.00148597 1.75439e-05
-12.9847 0.00148853 1.78206e-05
-12.9424 0.00149099 1.80331e-05
-12.9001 0.00149318 1.81383e-05
-12.8579 0.00149518 1.82283e-05
-12.8158 0.00149681 1.84373e-05
-12.7737 0.00149817 1.88247e-05
-12.7317 0.00149939 1.96232e-05
-12.6898 0.00150062 2.07583e-05
-12.6479 0.00150206 2.21271e-05
-12.6061 0.00150373 2.37053e-05
-12.5643 0.00150558 2.51308e-05
-12.5226 0.0015076 2.664e-05
-12.481 0.00150966 2.79071e-05
-12.4394 0.00151174 2.91371e-05
-12.3979 0.00151386 3.03015e-05
-12.3565 0.00151586 3.12861e-05
-12.3151 0.00151792 3.23693e-05
-12.2738 0.00151982 3.32186e-05
-12.2325 0.0015217 3.41812e-05
-12.1913 0.00152358 3.49951e-05
-12.1501 0.00152526 3.5802e-05
-12.109 0.00152707 3.66443e-05
-12.068 0.00152862 3.73319e-05
-12.027 0.00153025 3.81791e-05
-11.986 0.00153176 3.88104e-05
-11.9452 0.00153316 3.95993e-05
-11.9043 0.00153467 4.02386e-05
-11.8636 0.00153587 4.09137e-05
-11.8228 0.00153727 4.16116e-05
-11.7822 0.0015384 4.2182e-05
-11.7415 0.00153958 4.29186e-05
-11.701 0.00154072 4.34323e-05
-11.6605 0.00154166 4.41442e-05
-11.62 0.0015428 4.46591e-05
-11.5796 0.00154356 4.52787e-05
-11.5392 0.00154458 4.58536e-05
-11.4989 0.00154529 4.63564e-05
-11.4587 0.00154608 4.69989e-05
-11.4184 0.00154685 4.74213e-05
-11.3783 0.00154738 4.80766e-05
-11.3381 0.00154816 4.84721e-05
-11.2981 0.00154851 4.90711e-05
-11.2581 0.00154918 4.95003e-05
-11.2181 0.0015495 4.99807e-05
-11.1781 0.00154994 5.04882e-05
-11.1383 0.00155032 5.08507e-05
-11.0984 0.00155051 5.14165e-05
-11.0586 0.00155092 5.17051e-05
-11.0189 0.00155092 5.22669e-05
-10.9792 0.00155125 5.25396e-05
-10.9395 0.00155118 5.30237e-05
-10.8999 0.00155134 5.33376e-05
-10.8603 0.00155131 5.3686e-05
-10.8208 0.00155122 5.40809e-05
-10.7813 0.00155125 5.42992e-05
-10.7418 0.00155094 5.47513e-05
-10.7024 0.00155095 5.48867e-05
-10.6631 0.00155053 5.53317e-05
-10.6238 0.0015504 5.54392e-05
-10.5845 0.00154998 5.58085e-05
-10.5452 0.00154965 5.59417e-05
-10.506 0.00154929 5.61749e-05
-10.4669 0.00154873 5.63786e-05
-10.4278 0.00154839 5.64624e-05
-10.3887 0.00154766 5.67356e-05
-10.3496 0.00154725 5.67096e-05
-10.3106 0.00154647 5.69983e-05
-10.2717 0.0015459 5.69139e-05
-10.2328 0.00154514 5.71568e-05
-10.1939 0.00154436 5.70664e-05
-10.155 0.00154365 5.72051e-05
-10.1162 0.00154265 5.71559e-05
-10.0774 0.00154194 5.71481e-05
-10.0387 0.00154081 5.71727e-05
-10 0.00154 5.7022e-05
-9.96134 0.00153883 5.71087e-05
-9.92271 0.00153786 5.68561e-05
-9.88412 0.00153673 5.69573e-05
-9.84557 0.00153553 5.66512e-05
-9.80704 0.00153446 5.67155e-05
-9.76856 0.00153302 5.6404e-05
-9.73011 0.00153197 5.63851e-05
-9.69169 0.00153037 5.61098e-05
-9.65331 0.00152922 5.59691e-05
-9.61496 0.00152757 5.57645e-05
-9.57664 0.00152625 5.54842e-05
-9.53836 0.00152464 5.53638e-05
-9.50011 0.00152309 5.4973e-05
-9.46189 0.00152155 5.49066e-05
-9.42371 0.00151973 5.44485e-05
-9.38556 0.00151827 5.43945e-05
-9.34744 0.0015162 5.39114e-05
-9.30935 0.00151471 5.38327e-05
-9.2713 0.0015125 5.33609e-05
-9.23327 0.00151089 5.32209e-05
-9.19528 0.00150863 5.27954e-05
-9.15732 0.00150682 5.25578e-05
-9.11939 0.0015046 5.22123e-05
-9.08149 0.00150253 5.18548e-05
-9.04362 0.00150039 5.16108e-05
-9.00578 0.00149802 5.11517e-05
-8.96797 0.00149597 5.0992e-05
-8.93019 0.0014933 5.04644e-05
-8.89244 0.00149127 5.03605e-05
-8.85471 0.00148836 4.97946e-05
-8.81702 0.00148625 4.97156e-05
-8.77936 0.00148322 4.91411e-05
-8.74172 0.00148093 4.90516e-05
-8.70412 0.00147786 4.84994e-05
-8.66654 0.00147532 4.83645e-05
-8.62899 0.00147228 4.78654e-05
-8.59146 0.00146942 4.76499e-05
-8.55397 0.00146647 4.72348e-05
-8.5165 0.00146324 4.6908e-05
-8.47906 0.00146037 4.66042e-05
-8.44165 0.00145678 4.6167e-05
-8.40426 0.00145391 4.59726e-05
-8.3669 0.00145003 4.54411e-05
-8.32956 0.00144706 4.53298e-05
-8.29226 0.00144297 4.47226e-05
-8.25497 0.00143982 4.46635e-05
-8.21772 0.0014356 4.4e-05
-8.18049 0.00143218 4.39593e-05
-8.14328 0.0014279 4.32589e-05
-8.1061 0.00142412 4.31964e-05
-8.06895 0.00141984 4.24799e-05
-8.03182 0.00141565 4.23533e-05
-7.99471 0.0014114 4.16411e-05
-7.95763 0.00140675 4.14064e-05
-7.92058 0.00140251 4.07191e-05
-7.88355 0.00139741 4.03249e-05
-7.84654 0.0013931 3.96877e-05
-7.80955 0.0013876 3.90873e-05
-7.77259 0.00138314 3.85091e-05
-7.73566 0.00137732 3.76834e-05
-7.69874 0.0013726 3.71333e-05
-7.66185 0.00136652 3.60708e-05
-7.62498 0.00136148 3.55004e-05
-7.58814 0.00135519 3.41897e-05
-7.55132 0.00134974 3.3543e-05
-7.51452 0.0013433 3.19692e-05
-7.47774 0.00133736 3.11796e-05
-7.44099 0.0013308 2.93219e-05
-7.40425 0.00132432 2.83096e-05
-7.36754 0.00131765 2.6138e-05
-7.33085 0.0013106 2.48167e-05
-7.29418 0.00130383 2.22925e-05
-7.25754 0.00129617 2.0566e-05
-7.22091 0.00128923 1.76479e-05
-7.18431 0.001281 1.53955e-05
-7.14772 0.00127384 1.20366e-05
-7.11116 0.00126508 9.11694e-06
-7.07462 0.00125761 5.26374e-06
-7.0381 0.00124836 1.52048e-06
-7.00159 0.00124053 -2.89428e-06
-6.96511 0.00123083 -7.60943e-06
-6.92865 0.00122252 -1.26906e-05
-6.89221 0.00121243 -1.85096e-05
-6.85579 0.00120355 -2.4405e-05
-6.81938 0.00119309 -3.14565e-05
-6.783 0.00118354 -3.83343e-05
-6.74664 0.00117273 -4.67453e-05
-6.71029 0.0011624 -5.47769e-05
-6.67397 0.00115123 -6.46696e-05
-6.63766 0.00114 -7.40197e-05
-6.60137 0.00112845 -8.55077e-05
-6.5651 0.00111621 -9.63246e-05
-6.52885 0.00110418 -0.000109498
-6.49262 0.00109083 -0.000121901
-6.4564 0.00107819 -0.000136801
-6.42021 0.00106366 -0.000150867
-6.38403 0.00105023 -0.000167479
-6.34786 0.00103446 -0.000183224
-6.31172 0.00102008 -0.000201461
-6.27559 0.00100299 -0.000218825
-6.23949 0.000987493 -0.000238519
-6.20339 0.000969029 -0.000257353
-6.16732 0.000952268 -0.000278242
-6.13126 0.000932394 -0.000298306
-6.09522 0.000914265 -0.00032003
-6.05919 0.000892991 -0.000340997
-6.02319 0.000873428 -0.000363111
-5.9872 0.000850822 -0.000384575
-5.95122 0.000829829 -0.00040657
-5.91526 0.000806028 -0.000428067
-5.87932 0.000783684 -0.000449402
-5.84339 0.000758896 -0.000470422
-5.80748 0.000735352 -0.00049057
-5.77158 0.000709853 -0.000510608
-5.7357 0.00068533 -0.000529087
-5.69984 0.000659445 -0.000547679
-5.66399 0.000634229 -0.000564072
-5.62815 0.000608313 -0.00058083
-5.59233 0.000582724 -0.000594818
-5.55653 0.00055714 -0.00060945
-5.52074 0.000531505 -0.000620823
-5.48497 0.000506592 -0.000633146
-5.4492 0.000481234 -0.000641811
-5.41346 0.000457269 -0.000651749
-5.37773 0.000432487 -0.000657724
-5.34201 0.000409692 -0.000665303
-5.30631 0.000385723 -0.000668702
-5.27062 0.000364256 -0.00067403
-5.23494 0.000341264 -0.00067504
-5.19928 0.000321203 -0.000678293
-5.16363 0.000299278 -0.000677153
-5.128 0.000280629 -0.000678544
-5.09237 0.000259788 -0.000675527
-5.05677 0.000242485 -0.000675291
-5.02117 0.000222681 -0.00067068
-4.98559 0.000206595 -0.000669055
-4.95002 0.000187728 -0.000663125
-4.91446 0.000172679 -0.000660338
-4.87892 0.000154602 -0.00065335
-4.84339 0.000140371 -0.000649603
-4.80787 0.000122902 -0.00064179
-4.77237 0.00010924 -0.000637258
-4.73687 9.2167e-05 -0.000628825
-4.70139 7.88082e-05 -0.000623644
-4.66592 6.18997e-05 -0.000614763
-4.63046 4.85669e-05 -0.000609037
-4.59502 3.15791e-05 -0.000599847
-4.55958 1.79886e-05 -0.000593642
-4.52416 6.70219e-07 -0.00058425
-4.48875 -1.34651e-05 -0.000577601
-4.45335 -3.13706e-05 -0.000568084
-4.41797 -4.63399e-05 -0.000560993
-4.38259 -6.50935e-05 -0.0005514
-4.34722 -8.11914e-05 -0.000543843
-4.31187 -0.000101059 -0.000534199
-4.27653 -0.000118588 -0.000526124
-4.24119 -0.000139845 -0.00051643
-4.20587 -0.000159117 -0.000507759
-4.17056 -0.000182054 -0.000497992
-4.13526 -0.0002034 -0.000488623
-4.09997 -0.000228328 -0.000478731
-4.06469 -0.000252104 -0.000468536
-4.02942 -0.000279364 -0.000458422
-3.99416 -0.000305959 -0.000447252
-3.95891 -0.000335931 -0.000436773
-3.92367 -0.000365768 -0.000424441
-3.88844 -0.000398878 -0.000413403
-3.85322 -0.000432419 -0.000399667
-3.81801 -0.000469149 -0.00038781
-3.7828 -0.000506898 -0.000372364
-3.74761 -0.000547782 -0.000359347
-3.71243 -0.000590279 -0.000341799
-3.67726 -0.000635905 -0.000327191
-3.64209 -0.000683732 -0.00030705
-3.60694 -0.000734747 -0.000290306
-3.57179 -0.000788523 -0.000266955
-3.53665 -0.00084563 -0.0002474
-3.50152 -0.000906011 -0.000220075
-3.4664 -0.000969957 -0.000196879
-3.43129 -0.00103764 -0.000164636
-3.39619 -0.0011092 -0.000136787
-3.36109 -0.0011849 -9.84653e-05
-3.32601 -0.00126489 -6.47395e-05
-3.29093 -0.00134935 -1.89179e-05
-3.25586 -0.00143856 2.21806e-05
-3.2208 -0.00153251 7.72251e-05
-3.18574 -0.00163167 0.00012754
-3.1507 -0.00173581 0.000193886
-3.11566 -0.00184554 0.000255692
-3.08063 -0.00196039 0.00033585
-3.0456 -0.00208117 0.000411924
-3.01059 -0.002207 0.000508934
-2.97558 -0.00233899 0.000602629
-2.94058 -0.00247562 0.000720175
-2.90558 -0.00261852 0.000835514
-2.87059 -0.00276509 0.000978031
-2.83561 -0.00291775 0.00111981
-2.80064 -0.00307239 0.00129256
-2.76567 -0.00323244 0.00146642
-2.73071 -0.00339176 0.00167554
-2.69576 -0.00355496 0.001888
-2.66081 -0.00371333 0.0021404
-2.62587 -0.00387272 0.00239869
-2.59094 -0.00402129 0.00270171
-2.55601 -0.00416611 0.00301324
-2.52109 -0.00429148 0.00337381
-2.48617 -0.00440588 0.00374497
-2.45126 -0.00448873 0.00416782
-2.41636 -0.00455042 0.00460153
-2.38146 -0.00456461 0.00508597
-2.34657 -0.00454447 0.0055776
-2.31168 -0.00445775 0.00611251
-2.2768 -0.00432201 0.0066441
-2.24192 -0.00410056 0.00720173
-2.20705 -0.00381793 0.00773613
-2.17219 -0.00343664 0.00826789
-2.13733 -0.0029914 0.00874737
-2.10247 -0.0024491 0.00918719
-2.06762 -0.0018565 0.00954257
-2.03278 -0.00118883 0.00982296
-1.99794 -0.000502754 0.00999526
-1.9631 0.000219132 0.0100725
-1.92827 0.000917045 0.010038
-1.89345 0.00160719 0.0099119
-1.85862 0.00223524 0.00969325
-1.82381 0.00282289 0.0094068
-1.78899 0.00332681 0.00906125
-1.75419 0.00377655 0.00867996
-1.71938 0.00413988 0.00827416
-1.68458 0.00445179 0.00786094
-1.64979 0.00468769 0.00744963
-1.61499 0.00488395 0.00704977
-1.58021 0.0050198 0.00666758
-1.54542 0.00513001 0.00630646
-1.51064 0.00519506 0.00596998
-1.47586 0.00524693 0.00565771
-1.44109 0.00526604 0.00537143
-1.40632 0.00528168 0.00510881
-1.37155 0.00527371 0.00487059
-1.33679 0.00526933 0.00465374
-1.30203 0.00524765 0.00445848
-1.26727 0.00523456 0.00428174
-1.23251 0.00520837 0.00412348
-1.19776 0.00519433 0.00398089
-1.16301 0.00516984 0.00385385
-1.12827 0.00516016 0.00373988
-1.09352 0.00514166 0.00363889
-1.05878 0.00514005 0.00354864
-1.02405 0.00513062 0.00346918
-0.989309 0.00513986 0.00339839
-0.954576 0.00514191 0.00333652
-0.919844 0.00516425 0.00328141
-0.885115 0.0051798 0.00323354
-0.850388 0.00521729 0.00319065
-0.815663 0.00524821 0.00315336
-0.78094 0.00530293 0.00311924
-0.746219 0.00535109 0.003089
-0.711499 0.00542516 0.00305992
-0.676781 0.00549253 0.00303276
-0.642065 0.00558814 0.00300435
-0.60735 0.00567671 0.00297544
-0.572637 0.0057959 0.00294222
-0.537925 0.00590736 0.00290542
-0.503214 0.00605158 0.00286035
-0.468504 0.00618672 0.00280769
-0.433796 0.0063559 0.00274171
-0.399089 0.00651354 0.0026631
-0.364382 0.00670455 0.00256511
-0.329676 0.0068799 0.00244858
-0.294972 0.00708456 0.00230624
-0.260267 0.00726724 0.00213948
-0.225564 0.00747083 0.00194162
-0.190861 0.00764135 0.0017154
-0.156158 0.00782025 0.00145651
-0.121456 0.0079568 0.00117006
-0.0867541 0.00808023 0.000856221
-0.0520524 0.00815932 0.00052293
-0.0173508 0.0082037 0.000175477
0.0173508 0.0082037 -0.000175477
0.0520524 0.00815932 -0.00052293
0.0867541 0.00808023 -0.000856221
0.121456 0.0079568 -0.00117006
0.156158 0.00782025 -0.00145651
0.190861 0.00764135 -0.0017154
0.225564 0.00747083 -0.00194162
0.260267 0.00726724 -0.00213948
0.294972 0.00708456 -0.00230624
0.329676 0.0068799 -0.00244858
0.364382 0.00670455 -0.00256511
0.399089 0.00651354 -0.0026631
0.433796 0.0063559 -0.00274171
0.468504 0.00618672 -0.00280769
0.503214 0.00605158 -0.00286035
0.537925 0.00590736 -0.00290542
0.572637 0.0057959 -0.00294222
0.60735 0.00567671 -0.00297544
0.642065 0.00558814 -0.00300435
0.676781 0.00549253 -0.00303276
0.711499 0.00542516 -0.00305992
0.746219 0.00535109 -0.003089
0.78094 0.00530293 -0.00311924
0.815663 0.00524821 -0.00315336
0.850388 0.00521729 -0.00319065
0.885115 0.0051798 -0.00323354
0.919844 0.00516425 -0.00328141
0.954576 0.00514191 -0.00333652
0.989309 0.00513986 -0.00339839
1.02405 0.00513062 -0.00346918
1.05878 0.00514005 -0.00354864
1.09352 0.00514166 -0.00363889
1.12827 0.00516016 -0.00373988
1.16301 0.00516984 -0.00385385
1.19776 0.00519433 -0.00398089
1.23251 0.00520837 -0.00412348
1.26727 0.00523456 -0.00428174
1.30203 0.00524765 -0.00445848
1.33679 0.00526933 -0.00465374
1.37155 0.00527371 -0.00487059
1.40632 0.00528168 -0.00510881
1.44109 0.00526604 -0.00537143
1.47586 0.00524693 -0.00565771
1.51064 0.00519506 -0.00596998
1.54542 0.00513001 -0.00630646
1.58021 0.0050198 -0.00666758
1.61499 0.00488395 -0.00704977
1.64979 0.00468769 -0.00744963
1.68458 0.00445179 -0.00786094
1.71938 0.00413988 -0.00827416
1.75419 0.00377655 -0.00867996
1.78899 0.00332681 -0.00906125
1.82381 0.00282289 -0.0094068
1.85862 0.00223524 -0.00969325
1.89345 0.00160719 -0.0099119
1.92827 0.000917045 -0.010038
1.9631 0.000219132 -0.0100725
1.99794 -0.000502754 -0.00999526
2.03278 -0.00118883 -0.00982296
2.06762 -0.0018565 -0.00954257
2.10247 -0.0024491 -0.00918719
2.13733 -0.0029914 -0.00874737
2.17219 -0.00343664 -0.00826789
2.20705 -0.00381793 -0.00773613
2.24192 -0.00410056 -0.00720173
2.2768 -0.00432201 -0.0066441
2.31168 -0.00445775 -0.00611251
2.34657 -0.00454447 -0.0055776
2.38146 -0.00456461 -0.00508597
2.41636 -0.00455042 -0.00460153
2.45126 -0.00448873 -0.00416782
2.48617 -0.00440588 -0.00374497
2.52109 -0.00429148 -0.00337381
2.55601 -0.00416611 -0.00301324
2.59094 -0.00402129 -0.00270171
2.62587 -0.00387272 -0.00239869
2.66081 -0.00371333 -0.0021404
2.69576 -0.00355496 -0.001888
2.73071 -0.00339176 -0.00167554
2.76567 -0.00323244 -0.00146642
2.80064 -0.00307239 -0.00129256
2.83561 -0.00291775 -0.00111981
2.87059 -0.00276509 -0.000978031
2.90558 -0.00261852 -0.000835514
2.94058 -0.00247562 -0.000720175
2.97558 -0.00233899 -0.000602629
3.01059 -0.002207 -0.000508934
3.0456 -0.00208117 -0.000411924
3.08063 -0.00196039 -0.00033585
3.11566 -0.00184554 -0.000255692
3.1507 -0.00173581 -0.000193886
3.18574 -0.00163167 -0.00012754
3.2208 -0.00153251 -7.72251e-05
3.25586 -0.00143856 -2.21806e-05
3.29093 -0.00134935 1.89179e-05
3.32601 -0.00126489 6.47395e-05
3.36109 -0.0011849 9.84653e-05
3.39619 -0.0011092 0.000136787
3.43129 -0.00103764 0.000164636
3.4664 -0.000969957 0.000196879
3.50152 -0.000906011 0.000220075
3.53665 -0.00084563 0.0002474
3.57179 -0.000788523 0.000266955
3.60694 -0.000734747 0.000290306
3.64209 -0.000683732 0.00030705
3.67726 -0.000635905 0.000327191
3.71243 -0.000590279 0.000341799
3.74761 -0.000547782 0.000359347
3.7828 -0.000506898 0.000372364
3.81801 -0.000469149 0.00038781
3.85322 -0.000432419 0.000399667
3.88844 -0.000398878 0.000413403
3.92367 -0.000365768 0.000424441
3.95891 -0.000335931 0.000436773
3.99416 -0.000305959 0.000447252
4.02942 -0.000279364 0.000458422
4.06469 -0.000252104 0.000468536
4.09997 -0.000228328 0.000478731
4.13526 -0.0002034 0.000488623
4.17056 -0.000182054 0.000497992
4.20587 -0.000159117 0.000507759
4.24119 -0.000139845 0.00051643
4.27653 -0.000118588 0.000526124
4.31187 -0.000101059 0.000534199
4.34722 -8.11914e-05 0.000543843
4.38259 -6.50935e-05 0.0005514
4.41797 -4.63399e-05 0.000560993
4.45335 -3.13706e-05 0.000568084
4.48875 -1.34651e-05 0.000577601
4.52416 6.70219e-07 0.00058425
4.55958 1.79886e-05 0.000593642
4.59502 3.15791e-05 0.000599847
4.63046 4.85669e-05 0.000609037
4.66592 6.18997e-05 0.000614763
4.70139 7.88082e-05 0.000623644
4.73687 9.2167e-05 0.000628825
4.77237 0.00010924 0.000637258
4.80787 0.000122902 0.00064179
4.84339 0.000140371 0.000649603
4.87892 0.000154602 0.00065335
4.91446 0.000172679 0.000660338
4.95002 0.000187728 0.000663125
4.98559 0.000206595 0.000669055
5.02117 0.000222681 0.00067068
5.05677 0.000242485 0.000675291
5.09237 0.000259788 0.000675527
5.128 0.000280629 0.000678544
5.16363 0.000299278 0.000677153
5.19928 0.000321203 0.000678293
5.23494 0.000341264 0.00067504
5.27062 0.000364256 0.00067403
5.30631 0.000385723 0.000668702
5.34201 0.000409692 0.000665303
5.37773 0.000432487 0.000657724
5.41346 0.000457269 0.000651749
5.4492 0.000481234 0.000641811
5.48497 0.000506592 0.000633146
5.52074 0.000531505 0.000620823
5.55653 0.00055714 0.00060945
5.59233 0.000582724 0.000594818
5.62815 0.000608313 0.00058083
5.66399 0.000634229 0.000564072
5.69984 0.000659445 0.000547679
5.7357 0.00068533 0.000529087
5.77158 0.000709853 0.000510608
5.80748 0.000735352 0.00049057
5.84339 0.000758896 0.000470422
5.87932 0.000783684 0.000449402
5.91526 0.000806028 0.000428067
5.95122 0.000829829 0.00040657
5.9872 0.000850822 0.000384575
6.02319 0.000873428 0.000363111
6.05919 0.000892991 0.000340997
6.09522 0.000914265 0.00032003
6.13126 0.000932394 0.000298306
6.16732 0.000952268 0.000278242
6.20339 0.000969029 0.000257353
6.23949 0.000987493 0.000238519
6.27559 0.00100299 0.000218825
6.31172 0.00102008 0.000201461
6.34786 0.00103446 0.000183224
6.38403 0.00105023 0.000167479
6.42021 0.00106366 0.000150867
6.4564 0.00107819 0.000136801
6.49262 0.00109083 0.000121901
6.52885 0.00110418 0.000109498
6.5651 0.00111621 9.63246e-05
6.60137 0.00112845 8.55077e-05
6.63766 0.00114 7.40197e-05
6.67397 0.00115123 6.46696e-05
6.71029 0.0011624 5.47769e-05
6.74664 0.00117273 4.67453e-05
6.783 0.00118354 3.83343e-05
6.81938 0.00119309 3.14565e-05
6.85579 0.00120355 2.4405e-05
6.89221 0.00121243 1.85096e-05
6.92865 0.00122252 1.26906e-05
6.96511 0.00123083 7.60943e-06
7.00159 0.00124053 2.89428e-06
7.0381 0.00124836 -1.52048e-06
7.07462 0.00125761 -5.26374e-06
7.11116 0.00126508 -9.11694e-06
7.14772 0.00127384 -1.20366e-05
7.18431 0.001281 -1.53955e-05
7.22091 0.00128923 -1.76479e-05
7.25754 0.00129617 -2.0566e-05
7.29418 0.00130383 -2.22925e-05
7.33085 0.0013106 -2.48167e-05
7.36754 0.00131765 -2.6138e-05
7.40425 0.00132432 -2.83096e-05
7.44099 0.0013308 -2.93219e-05
7.47774 0.00133736 -3.11796e-05
7.51452 0.0013433 -3.19692e-05
7.55132 0.00134974 -3.3543e-05
7.58814 0.00135519 -3.41897e-05
7.62498 0.00136148 -3.55004e-05
7.66185 0.00136652 -3.60708e-05
7.69874 0.0013726 -3.71333e-05
7.73566 0.00137732 -3.76834e-05
7.77259 0.00138314 -3.85091e-05
7.80955 0.0013876 -3.90873e-05
7.84654 0.0013931 -3.96877e-05
7.88355 0.00139741 -4.03249e-05
7.92058 0.00140251 -4.07191e-05
7.95763 0.00140675 -4.14064e-05
7.99471 0.0014114 -4.16411e-05
8.03182 0.00141565 -4.23533e-05
8.06895 0.00141984 -4.24799e-05
8.1061 0.00142412 -4.31964e-05
8.14328 0.0014279 -4.32589e-05
8.18049 0.00143218 -4.39593e-05
8.21772 0.0014356 -4.4e-05
8.25497 0.00143982 -4.46635e-05
8.29226 0.00144297 -4.47226e-05
8.32956 0.00144706 -4.53298e-05
8.3669 0.00145003 -4.54411e-05
8.40426 0.00145391 -4.59726e-05
8.44165 0.00145678 -4.6167e-05
8.47906 0.00146037 -4.66042e-05
8.5165 0.00146324 -4.6908e-05
8.55397 0.00146647 -4.72348e-05
8.59146 0.00146942 -4.76499e-05
8.62899 0.00147228 -4.78654e-05
8.66654 0.00147532 -4.83645e-05
8.70412 0.00147786 -4.84994e-05
8.74172 0.00148093 -4.90516e-05
8.77936 0.00148322 -4.91411e-05
8.81702 0.00148625 -4.97156e-05
8.85471 0.00148836 -4.97946e-05
8.89244 0.00149127 -5.03605e-05
8.93019 0.0014933 -5.04644e-05
8.96797 0.00149597 -5.0992e-05
9.00578 0.00149802 -5.11517e-05
9.04362 0.00150039 -5.16108e-05
9.08149 0.00150253 -5.18548e-05
9.11939 0.0015046 -5.22123e-05
9.15732 0.00150682 -5.25578e-05
9.19528 0.00150863 -5.27954e-05
9.23327 0.00151089 -5.32209e-05
9.2713 0.0015125 -5.33609e-05
9.30935 0.00151471 -5.38327e-05
9.34744 0.0015162 -5.39114e-05
9.38556 0.00151827 -5.43945e-05
9.42371 0.00151973 -5.44485e-05
9.46189 0.00152155 -5.49066e-05
9.50011 0.00152309 -5.4973e-05
9.53836 0.00152464 -5.53638e-05
9.57664 0.00152625 -5.54842e-05
9.61496 0.00152757 -5.57645e-05
9.65331 0.00152922 -5.59691e-05
9.69169 0.00153037 -5.61098e-05
9.73011 0.00153197 -5.63851e-05
9.76856 0.00153302 -5.6404e-05
9.80704 0.00153446 -5.67155e-05
9.84557 0.00153553 -5.66512e-05
9.88412 0.00153673 -5.69573e-05
9.92271 0.00153786 -5.68561e-05
9.96134 0.00153883 -5.71087e-05
10 0.00154 -5.7022e-05
10.0387 0.00154081 -5.71727e-05
10.0774 0.00154194 -5.71481e-05
10.1162 0.00154265 -5.71559e-05
10.155 0.00154365 -5.72051e-05
10.1939 0.00154436 -5.70664e-05
10.2328 0.00154514 -5.71568e-05
10.2717 0.0015459 -5.69139e-05
10.3106 0.00154647 -5.69983e-05
10.3496 0.00154725 -5.67096e-05
10.3887 0.00154766 -5.67356e-05
10.4278 0.00154839 -5.64624e-05
10.4669 0.00154873 -5.63786e-05
10.506 0.00154929 -5.61749e-05
10.5452 0.00154965 -5.59417e-05
10.5845 0.00154998 -5.58085e-05
10.6238 0.0015504 -5.54392e-05
10.6631 0.00155053 -5.53317e-05
10.7024 0.00155095 -5.48867e-05
10.7418 0.00155094 -5.47513e-05
10.7813 0.00155125 -5.42992e-05
10.8208 0.00155122 -5.40809e-05
10.8603 0.00155131 -5.3686e-05
10.8999 0.00155134 -5.33376e-05
10.9395 0.00155118 -5.30237e-05
10.9792 0.00155125 -5.25396e-05
11.0189 0.00155092 -5.22669e-05
11.0586 0.00155092 -5.17051e-05
11.0984 0.00155051 -5.14165e-05
11.1383 0.00155032 -5.08507e-05
11.1781 0.00154994 -5.04882e-05
11.2181 0.0015495 -4.99807e-05
11.2581 0.00154918 -4.95003e-05
11.2981 0.00154851 -4.90711e-05
11.3381 0.00154816 -4.84721e-05
11.3783 0.00154738 -4.80766e-05
11.4184 0.00154685 -4.74213e-05
11.4587 0.00154608 -4.69989e-05
11.4989 0.00154529 -4.63564e-05
11.5392 0.00154458 -4.58536e-05
11.5796 0.00154356 -4.52787e-05
11.62 0.0015428 -4.46591e-05
11.6605 0.00154166 -4.41442e-05
11.701 0.00154072 -4.34323e-05
11.7415 0.00153958 -4.29186e-05
11.7822 0.0015384 -4.2182e-05
11.8228 0.00153727 -4.16116e-05
11.8636 0.00153587 -4.09137e-05
11.9043 0.00153467 -4.02386e-05
11.9452 0.00153316 -3.95993e-05
11.986 0.00153176 -3.88104e-05
12.027 0.00153025 -3.81791e-05
12.068 0.00152862 -3.73319e-05
12.109 0.00152707 -3.66443e-05
12.1501 0.00152526 -3.5802e-05
12.1913 0.00152358 -3.49951e-05
12.2325 0.0015217 -3.41812e-05
12.2738 0.00151982 -3.32186e-05
12.3151 0.00151792 -3.23693e-05
12.3565 0.00151586 -3.12861e-05
12.3979 0.00151386 -3.03015e-05
12.4394 0.00151174 -2.91371e-05
12.481 0.00150966 -2.79071e-05
12.5226 0.0015076 -2.664e-05
12.5643 0.00150558 -2.51308e-05
12.6061 0.00150373 -2.37053e-05
12.6479 0.00150206 -2.21271e-05
12.6898 0.00150062 -2.07583e-05
12.7317 0.00149939 -1.96232e-05
12.7737 0.00149817 -1.88247e-05
12.8158 0.00149681 -1.84373e-05
12.8579 0.00149518 -1.82283e-05
12.9001 0.00149318 -1.81383e-05
12.9424 0.00149099 -1.80331e-05
12.9847 0.00148853 -1.78206e-05
13.0271 0.00148597 -1.75439e-05
13.0696 0.00148332 -1.71564e-05
13.1121 0.00148057 -1.66974e-05
13.1547 0.00147784 -1.61815e-05
13.1974 0.00147504 -1.5608e-05
13.2402 0.00147224 -1.50043e-05
13.283 0.00146944 -1.43721e-05
13.3259 0.00146659 -1.37189e-05
13.3689 0.0014638 -1.30559e-05
13.4119 0.00146094 -1.23837e-05
13.455 0.00145811 -1.17107e-05
13.4982 0.00145531 -1.10357e-05
13.5415 0.00145245 -1.03685e-05
13.5848 0.00144966 -9.70223e-06
13.6283 0.00144684 -9.05048e-06
13.6718 0.00144401 -8.40551e-06
13.7153 0.00144127 -7.77332e-06
13.759 0.00143845 -7.15674e-06
13.8028 0.00143569 -6.55347e-06
13.8466 0.00143297 -5.96567e-06
13.8905 0.00143019 -5.39937e-06
13.9345 0.00142753 -4.8431e-06
13.9786 0.00142482 -4.31394e-06
14.0227 0.00142213 -3.7987e-06
14.067 0.00141955 -3.30323e-06
14.1113 0.00141689 -2.8297e-06
14.1558 0.00141432 -2.37559e-06
14.2003 0.00141179 -1.93897e-06
14.2449 0.00140921 -1.52852e-06
14.2896 0.00140677 -1.13153e-06
14.3344 0.0014043 -7.59863e-07
14.3793 0.00140184 -4.06773e-07
14.4243 0.00139951 -7.11678e-08
14.4693 0.00139711 2.42259e-07
14.5145 0.00139479 5.35968e-07
14.5598 0.00139255 8.16853e-07
14.6052 0.00139026 1.07166e-06
14.6506 0.00138807 1.31505e-06
14.6962 0.00138593 1.53956e-06
14.7419 0.00138376 1.7463e-06
14.7877 0.0013817 1.93872e-06
14.8336 0.00137966 2.1179e-06
14.8796 0.00137762 2.27682e-06
14.9257 0.00137568 2.42891e-06
14.9719 0.00137375 2.56347e-06
15.0182 0.00137183 2.68612e-06
15.0647 0.00137002 2.79828e-06
15.1112 0.0013682 2.89976e-06
15.1579 0.00136641 2.98663e-06
15.2047 0.0013647 3.06989e-06
15.2516 0.001363 3.13915e-06
15.2986 0.00136132 3.20108e-06
15.3458 0.00135973 3.25537e-06
15.393 0.00135814 3.30325e-06
15.4404 0.00135658 3.33992e-06
15.488 0.00135509 3.37566e-06
15.5356 0.00135361 3.40145e-06
15.5834 0.00135215 3.42303e-06
15.6313 0.00135075 3.43889e-06
15.6794 0.00134939 3.4527e-06
15.7276 0.00134803 3.45761e-06
15.7759 0.00134673 3.46317e-06
15.8243 0.00134545 3.46239e-06
15.873 0.00134419 3.4601e-06
15.9217 0.00134295 3.45254e-06
15.9706 0.00134179 3.44661e-06
16.0197 0.00134059 3.43378e-06
16.0689 0.00133946 3.42206e-06
16.1182 0.00133837 3.40716e-06
16.1677 0.00133732 3.39319e-06
16.2174 0.00133628 3.37365e-06
16.2672 0.00133529 3.35766e-06
16.3172 0.00133434 3.33877e-06
16.3674 0.00133338 3.31979e-06
16.4177 0.00133245 3.29821e-06
16.4682 0.00133157 3.28142e-06
16.5189 0.00133069 3.25931e-06
16.5697 0.00132981 3.24006e-06
16.6208 0.00132897 3.21933e-06
16.672 0.00132816 3.20184e-06
16.7234 0.00132734 3.1801e-06
16.775 0.00132655 3.16233e-06
16.8268 0.0013258 3.14284e-06
16.8787 0.00132506 3.12655e-06
16.9309 0.00132431 3.10664e-06
16.9833 0.00132359 3.09121e-06
17.0359 0.00132291 3.07422e-06
17.0887 0.00132223 3.06032e-06
17.1418 0.00132155 3.04323e-06
17.195 0.00132091 3.03095e-06
17.2485 0.00132029 3.01686e-06
17.3022 0.00131967 3.00624e-06
17.3562 0.00131905 2.99257e-06
17.4104 0.00131847 2.98352e-06
17.4648 0.0013179 2.97238e-06
17.5195 0.00131734 2.96528e-06
17.5744 0.00131678 2.95479e-06
17.6296 0.00131624 2.94856e-06
17.6851 0.00131571 2.93995e-06
17.7408 0.0013152 2.93581e-06
17.7969 0.0013147 2.92817e-06
17.8532 0.0013142 2.9244e-06
17.9098 0.00131371 2.91785e-06
17.9667 0.00131323 2.91606e-06
18.0239 0.00131278 2.91143e-06
18.0815 0.00131232 2.91064e-06
18.1393 0.00131187 2.90656e-06
18.1975 0.00131143 2.90695e-06
18.256 0.001311 2.90446e-06
18.3149 0.00131058 2.90694e-06
18.3742 0.00131017 2.90622e-06
18.4338 0.00130976 2.90951e-06
18.4938 0.00130936 2.90927e-06
18.5542 0.00130897 2.9137e-06
18.615 0.00130858 2.91476e-06
18.6762 0.0013082 2.92044e-06
18.7379 0.00130784 2.92253e-06
18.8 0.00130748 2.92892e-06
18.8625 0.00130711 2.93112e-06
18.9255 0.00130675 2.93765e-06
18.9891 0.0013064 2.94012e-06
19.0531 0.00130605 2.94713e-06
19.1177 0.00130571 2.94985e-06
19.1828 0.00130537 2.95709e-06
19.2484 0.00130505 2.95994e-06
19.3147 0.00130472 2.96734e-06
19.3816 0.0013044 2.97012e-06
19.4491 0.00130409 2.97761e-06
19.5173 0.00130377 2.98015e-06
19.5862 0.00130346 2.9876e-06
19.6558 0.00130316 2.99004e-06
19.7262 0.00130286 2.99736e-06
19.7974 0.00130257 2.99948e-06
19.8694 0.00130228 3.00661e-06
19.9423 0.00130199 3.008e-06
20.0162 0.0013017 3.0146e-06
20.091 0.00130143 3.01524e-06
20.1669 0.00130116 3.0209e-06
20.244 0.00130089 3.02027e-06
20.3222 0.00130064 3.02494e-06
20.4016 0.0013004 3.02308e-06
20.4825 0.00130017 3.02699e-06
20.5648 0.00129997 3.02431e-06
20.6487 0.00129979 3.02775e-06
20.7344 0.00129964 3.0241e-06
20.8219 0.00129953 3.02742e-06
20.9115 0.00129951 3.02449e-06
21.0034 0.00129961 3.03014e-06
21.0979 0.00129987 3.02996e-06
21.1952 0.00130101 3.05506e-06
21.2959 0.00130239 3.07505e-06
21.4004 0.00130439 3.11494e-06
21.5093 0.00130762 3.17006e-06
21.6237 0.00130925 3.19811e-06
21.7448 0.00131039 3.20197e-06
21.8747 0.00131158 3.21561e-06
22.0165 0.00131236 3.20218e-06
22.1768 0.00131293 3.19274e-06
22.3723 0.00132179 3.35075e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.5Nc1Classic/vCLRDiaP_FRG.txt <==
-22.3723 0.00132177 3.30331e-06
-22.1768 0.00131288 3.16258e-06
-22.0165 0.0013123 3.1589e-06
-21.8747 0.0013115 3.18299e-06
-21.7448 0.0013103 3.15969e-06
-21.6237 0.00130914 3.16417e-06
-21.5093 0.0013075 3.12808e-06
-21.4004 0.00130426 3.08003e-06
-21.2959 0.00130225 3.03306e-06
-21.1952 0.00130086 3.0193e-06
-21.0979 0.00129971 2.98779e-06
-21.0034 0.00129944 2.99359e-06
-20.9115 0.00129933 2.98201e-06
-20.8219 0.00129934 2.99009e-06
-20.7344 0.00129944 2.98123e-06
-20.6487 0.00129958 2.98965e-06
-20.5648 0.00129975 2.98096e-06
-20.4825 0.00129994 2.9881e-06
-20.4016 0.00130016 2.9792e-06
-20.3222 0.00130039 2.98525e-06
-20.244 0.00130063 2.97579e-06
-20.1669 0.00130089 2.98037e-06
-20.091 0.00130115 2.9701e-06
-20.0162 0.00130142 2.97321e-06
-19.9423 0.00130169 2.96214e-06
-19.8694 0.00130198 2.96433e-06
-19.7974 0.00130226 2.95285e-06
-19.7262 0.00130254 2.95415e-06
-19.6558 0.00130283 2.94259e-06
-19.5862 0.00130312 2.94341e-06
-19.5173 0.00130342 2.93182e-06
-19.4491 0.00130373 2.9324e-06
-19.3816 0.00130403 2.92085e-06
-19.3147 0.00130434 2.92106e-06
-19.2484 0.00130466 2.90968e-06
-19.1828 0.00130498 2.9097e-06
-19.1177 0.00130531 2.89853e-06
-19.0531 0.00130564 2.89857e-06
-18.9891 0.00130598 2.88769e-06
-18.9255 0.00130632 2.88787e-06
-18.8625 0.00130667 2.87751e-06
-18.8 0.00130702 2.87784e-06
-18.7379 0.00130738 2.86766e-06
-18.6762 0.00130773 2.86801e-06
-18.615 0.0013081 2.85857e-06
-18.5542 0.00130847 2.85985e-06
-18.4938 0.00130886 2.85168e-06
-18.4338 0.00130925 2.85415e-06
-18.3742 0.00130965 2.84715e-06
-18.3149 0.00131005 2.85001e-06
-18.256 0.00131045 2.84382e-06
-18.1975 0.00131087 2.84835e-06
-18.1393 0.0013113 2.84426e-06
-18.0815 0.00131175 2.85029e-06
-18.0239 0.00131219 2.84738e-06
-17.9667 0.00131264 2.85385e-06
-17.9098 0.0013131 2.85194e-06
-17.8532 0.00131357 2.86023e-06
-17.7969 0.00131406 2.86028e-06
-17.7408 0.00131456 2.86957e-06
-17.6851 0.00131505 2.86997e-06
-17.6296 0.00131557 2.88013e-06
-17.5744 0.0013161 2.88259e-06
-17.5195 0.00131664 2.89452e-06
-17.4648 0.00131719 2.89782e-06
-17.4104 0.00131775 2.91029e-06
-17.3562 0.00131832 2.91551e-06
-17.3022 0.00131892 2.9304e-06
-17.2485 0.00131953 2.93713e-06
-17.195 0.00132013 2.95233e-06
-17.1418 0.00132076 2.96067e-06
-17.0887 0.00132143 2.97875e-06
-17.0359 0.00132209 2.98864e-06
-16.9833 0.00132275 3.00649e-06
-16.9309 0.00132345 3.01786e-06
-16.8787 0.00132418 3.0385e-06
-16.8268 0.00132491 3.05066e-06
-16.775 0.00132564 3.07075e-06
-16.7234 0.00132641 3.08432e-06
-16.672 0.00132721 3.10655e-06
-16.6208 0.00132799 3.1198e-06
-16.5697 0.0013288 3.14093e-06
-16.5189 0.00132965 3.1559e-06
-16.4682 0.0013305 3.17835e-06
-16.4177 0.00133134 3.19084e-06
-16.3674 0.00133222 3.21266e-06
-16.3172 0.00133313 3.22723e-06
-16.2672 0.00133402 3.24614e-06
-16.2174 0.00133495 3.25743e-06
-16.1677 0.00133593 3.27651e-06
-16.1182 0.00133692 3.28527e-06
-16.0689 0.00133796 3.29913e-06
-16.0197 0.00133905 3.30513e-06
-15.9706 0.0013402 3.3165e-06
-15.9217 0.00134134 3.31649e-06
-15.873 0.00134255 3.32243e-06
-15.8243 0.00134378 3.31871e-06
-15.7759 0.00134502 3.31768e-06
-15.7276 0.0013463 3.30581e-06
-15.6794 0.00134763 3.29863e-06
-15.6313 0.00134896 3.27804e-06
-15.5834 0.00135033 3.25946e-06
-15.5356 0.00135175 3.23071e-06
-15.488 0.0013532 3.20177e-06
-15.4404 0.00135466 3.1584e-06
-15.393 0.00135619 3.118e-06
-15.3458 0.00135775 3.06191e-06
-15.2986 0.00135931 3.00325e-06
-15.2516 0.00136095 2.9325e-06
-15.2047 0.00136262 2.85818e-06
-15.1579 0.00136429 2.76536e-06
-15.1112 0.00136604 2.6726e-06
-15.0647 0.00136782 2.56071e-06
-15.0182 0.0013696 2.44172e-06
-14.9719 0.00137147 2.30769e-06
-14.9257 0.00137336 2.16522e-06
-14.8796 0.00137525 2.00058e-06
-14.8336 0.00137724 1.83247e-06
-14.7877 0.00137924 1.63941e-06
-14.7419 0.00138124 1.43631e-06
-14.6962 0.00138336 1.21409e-06
-14.6506 0.00138545 9.77142e-07
-14.6052 0.00138757 7.1638e-07
-14.5598 0.00138981 4.47029e-07
-14.5145 0.00139198 1.46494e-07
-14.4693 0.00139423 -1.64277e-07
-14.4243 0.00139656 -5.00093e-07
-14.3793 0.00139882 -8.55812e-07
-14.3344 0.0014012 -1.23464e-06
-14.2896 0.0014036 -1.63015e-06
-14.2449 0.00140596 -2.05699e-06
-14.2003 0.00140844 -2.49589e-06
-14.1558 0.00141088 -2.96748e-06
-14.1113 0.00141335 -3.45579e-06
-14.067 0.00141591 -3.97072e-06
-14.0227 0.00141838 -4.50767e-06
-13.9786 0.00142095 -5.07252e-06
-13.9345 0.00142354 -5.65249e-06
-13.8905 0.00142606 -6.26898e-06
-13.8466 0.0014287 -6.89825e-06
-13.8028 0.00143127 -7.5602e-06
-13.759 0.00143386 -8.24254e-06
-13.7153 0.00143651 -8.9519e-06
-13.6718 0.00143907 -9.68491e-06
-13.6283 0.0014417 -1.04481e-05
-13.5848 0.0014443 -1.12307e-05
-13.5415 0.00144685 -1.20507e-05
-13.4982 0.00144946 -1.2891e-05
-13.455 0.00145199 -1.37707e-05
-13.4119 0.00145453 -1.46782e-05
-13.3689 0.00145707 -1.56298e-05
-13.3259 0.00145952 -1.66189e-05
-13.283 0.001462 -1.76642e-05
-13.2402 0.00146441 -1.87629e-05
-13.1974 0.0014668 -1.99339e-05
-13.1547 0.00146918 -2.11933e-05
-13.1121 0.00147149 -2.25517e-05
-13.0696 0.00147385 -2.40398e-05
-13.0271 0.0014762 -2.56918e-05
-12.9847 0.00147863 -2.74999e-05
-12.9424 0.00148123 -2.95366e-05
-12.9001 0.00148404 -3.17162e-05
-12.8579 0.00148732 -3.39956e-05
-12.8158 0.00149104 -3.62044e-05
-12.7737 0.00149528 -3.79798e-05
-12.7317 0.00149983 -3.9152e-05
-12.6898 0.00150428 -3.95325e-05
-12.6479 0.00150836 -3.92516e-05
-12.6061 0.00151183 -3.87263e-05
-12.5643 0.00151471 -3.79809e-05
-12.5226 0.00151717 -3.74986e-05
-12.481 0.00151926 -3.70448e-05
-12.4394 0.00152114 -3.6843e-05
-12.3979 0.00152293 -3.68294e-05
-12.3565 0.00152452 -3.68559e-05
-12.3151 0.00152616 -3.71537e-05
-12.2738 0.00152765 -3.73623e-05
-12.2325 0.00152913 -3.77935e-05
-12.1913 0.00153062 -3.81694e-05
-12.1501 0.00153195 -3.86067e-05
-12.109 0.00153343 -3.91409e-05
-12.068 0.00153467 -3.95638e-05
-12.027 0.00153601 -4.01881e-05
-11.986 0.00153726 -4.06246e-05
-11.9452 0.00153841 -4.1248e-05
-11.9043 0.0015397 -4.17402e-05
-11.8636 0.00154069 -4.22897e-05
-11.8228 0.0015419 -4.28741e-05
-11.7822 0.00154284 -4.33473e-05
-11.7415 0.00154385 -4.39945e-05
-11.701 0.00154484 -4.44317e-05
-11.6605 0.00154563 -4.50719e-05
-11.62 0.00154664 -4.55256e-05
-11.5796 0.00154726 -4.6087e-05
-11.5392 0.00154816 -4.66123e-05
-11.4989 0.00154876 -4.70671e-05
-11.4587 0.00154944 -4.7669e-05
-11.4184 0.0015501 -4.80512e-05
-11.3783 0.00155054 -4.86729e-05
-11.3381 0.00155123 -4.90345e-05
-11.2981 0.00155149 -4.96054e-05
-11.2581 0.00155208 -5.00057e-05
-11.2181 0.00155232 -5.04624e-05
-11.1781 0.00155269 -5.0945e-05
-11.1383 0.00155299 -5.12874e-05
-11.0984 0.00155312 -5.18316e-05
-11.0586 0.00155347 -5.21031e-05
-11.0189 0.0015534 -5.26459e-05
-10.9792 0.00155368 -5.2904e-05
-10.9395 0.00155355 -5.33714e-05
-10.8999 0.00155365 -5.36727e-05
-10.8603 0.00155357 -5.40062e-05
-10.8208 0.00155343 -5.43903e-05
-10.7813 0.00155342 -5.45953e-05
-10.7418 0.00155306 -5.5038e-05
-10.7024 0.00155302 -5.51614e-05
-10.6631 0.00155256 -5.55982e-05
-10.6238 0.00155239 -5.56949e-05
-10.5845 0.00155194 -5.6057e-05
-10.5452 0.00155157 -5.61805e-05
-10.506 0.00155116 -5.64074e-05
-10.4669 0.00155057 -5.66022e-05
-10.4278 0.00155019 -5.66806e-05
-10.3887 0.00154943 -5.69455e-05
-10.3496 0.00154899 -5.69148e-05
-10.3106 0.00154818 -5.71959e-05
-10.2717 0.00154758 -5.71074e-05
-10.2328 0.00154679 -5.73432e-05
-10.1939 0.00154598 -5.72492e-05
-10.155 0.00154525 -5.73814e-05
-10.1162 0.00154422 -5.73291e-05
-10.0774 0.00154349 -5.73152e-05
-10.0387 0.00154233 -5.7337e-05
-10 0.0015415 -5.71807e-05
-9.96134 0.0015403 -5.7265e-05
-9.92271 0.00153931 -5.7007e-05
-9.88412 0.00153815 -5.71062e-05
-9.84557 0.00153693 -5.6795e-05
-9.80704 0.00153584 -5.68576e-05
-9.76856 0.00153438 -5.65414e-05
-9.73011 0.00153331 -5.6521e-05
-9.69169 0.00153169 -5.62412e-05
-9.65331 0.00153052 -5.60992e-05
-9.61496 0.00152886 -5.58904e-05
-9.57664 0.00152752 -5.5609e-05
-9.53836 0.00152589 -5.54846e-05
-9.50011 0.00152432 -5.50929e-05
-9.46189 0.00152277 -5.50226e-05
-9.42371 0.00152093 -5.45638e-05
-9.38556 0.00151945 -5.45061e-05
-9.34744 0.00151737 -5.40225e-05
-9.30935 0.00151586 -5.39403e-05
-9.2713 0.00151363 -5.3468e-05
-9.23327 0.00151201 -5.33247e-05
-9.19528 0.00150973 -5.28989e-05
-9.15732 0.00150792 -5.2658e-05
-9.11939 0.00150567 -5.23123e-05
-9.08149 0.00150359 -5.19517e-05
-9.04362 0.00150144 -5.17076e-05
-9.00578 0.00149906 -5.12455e-05
-8.96797 0.001497 -5.10858e-05
-8.93019 0.00149431 -5.05554e-05
-8.89244 0.00149227 -5.04516e-05
-8.85471 0.00148935 -4.98829e-05
-8.81702 0.00148723 -4.98041e-05
-8.77936 0.00148418 -4.92268e-05
-8.74172 0.00148188 -4.91376e-05
-8.70412 0.0014788 -4.85828e-05
-8.66654 0.00147625 -4.84482e-05
-8.62899 0.00147321 -4.79466e-05
-8.59146 0.00147033 -4.77314e-05
-8.55397 0.00146737 -4.73139e-05
-8.5165 0.00146413 -4.69875e-05
-8.47906 0.00146125 -4.66813e-05
-8.44165 0.00145765 -4.62446e-05
-8.40426 0.00145477 -4.60478e-05
-8.3669 0.00145088 -4.55169e-05
-8.32956 0.0014479 -4.54033e-05
-8.29226 0.00144381 -4.47967e-05
-8.25497 0.00144064 -4.47354e-05
-8.21772 0.00143642 -4.40725e-05
-8.18049 0.00143298 -4.40296e-05
-8.14328 0.0014287 -4.333e-05
-8.1061 0.00142492 -4.32652e-05
-8.06895 0.00142062 -4.25495e-05
-8.03182 0.00141643 -4.24208e-05
-7.99471 0.00141217 -4.17094e-05
-7.95763 0.00140752 -4.14726e-05
-7.92058 0.00140327 -4.07862e-05
-7.88355 0.00139815 -4.03899e-05
-7.84654 0.00139384 -3.97536e-05
-7.80955 0.00138833 -3.91512e-05
-7.77259 0.00138387 -3.85738e-05
-7.73566 0.00137804 -3.77461e-05
-7.69874 0.00137332 -3.7197e-05
-7.66185 0.00136723 -3.61326e-05
-7.62498 0.00136217 -3.55631e-05
-7.58814 0.00135589 -3.42505e-05
-7.55132 0.00135042 -3.36048e-05
-7.51452 0.00134398 -3.20291e-05
-7.47774 0.00133803 -3.12405e-05
-7.44099 0.00133146 -2.93809e-05
-7.40425 0.00132498 -2.83696e-05
-7.36754 0.00131831 -2.61962e-05
-7.33085 0.00131124 -2.4876e-05
-7.29418 0.00130447 -2.235e-05
-7.25754 0.0012968 -2.06246e-05
-7.22091 0.00128986 -1.77047e-05
-7.18431 0.00128163 -1.54534e-05
-7.14772 0.00127446 -1.20927e-05
-7.11116 0.00126569 -9.17416e-06
-7.07462 0.00125822 -5.31923e-06
-7.0381 0.00124897 -1.57708e-06
-7.00159 0.00124112 2.83938e-06
-6.96511 0.00123142 7.5534e-06
-6.92865 0.00122311 1.26363e-05
-6.89221 0.00121302 1.84541e-05
-6.85579 0.00120413 2.43512e-05
-6.81938 0.00119367 3.14015e-05
-6.783 0.00118411 3.8281e-05
-6.74664 0.00117329 4.66908e-05
-6.71029 0.00116296 5.4724e-05
-6.67397 0.00115179 6.46155e-05
-6.63766 0.00114056 7.39672e-05
-6.60137 0.00112899 8.5454e-05
-6.5651 0.00111675 9.62725e-05
-6.52885 0.00110472 0.000109445
-6.49262 0.00109136 0.000121849
-6.4564 0.00107871 0.000136748
-6.42021 0.00106418 0.000150816
-6.38403 0.00105075 0.000167426
-6.34786 0.00103497 0.000183173
-6.31172 0.00102059 0.000201409
-6.27559 0.0010035 0.000218774
-6.23949 0.000987998 0.000238467
-6.20339 0.00096953 0.000257302
-6.16732 0.000952766 0.00027819
-6.13126 0.000932888 0.000298256
-6.09522 0.000914755 0.000319979
-6.05919 0.000893477 0.000340947
-6.02319 0.000873911 0.000363059
-5.9872 0.000851301 0.000384525
-5.95122 0.000830304 0.000406519
-5.91526 0.0008065 0.000428017
-5.87932 0.000784153 0.00044935
-5.84339 0.000759362 0.000470373
-5.80748 0.000735814 0.000490519
-5.77158 0.000710312 0.000510559
-5.7357 0.000685786 0.000529036
-5.69984 0.000659897 0.000547629
-5.66399 0.000634678 0.000564021
-5.62815 0.000608759 0.00058078
-5.59233 0.000583167 0.000594767
-5.55653 0.00055758 0.000609401
-5.52074 0.000531942 0.000620772
-5.48497 0.000507026 0.000633097
-5.4492 0.000481665 0.00064176
-5.41346 0.000457696 0.0006517
-5.37773 0.000432912 0.000657673
-5.34201 0.000410114 0.000665253
-5.30631 0.000386143 0.000668651
-5.27062 0.000364672 0.000673981
-5.23494 0.000341678 0.000674989
-5.19928 0.000321615 0.000678243
-5.16363 0.000299687 0.000677102
-5.128 0.000281035 0.000678494
-5.09237 0.000260191 0.000675476
-5.05677 0.000242886 0.000675241
-5.02117 0.000223079 0.000670628
-4.98559 0.000206991 0.000669005
-4.95002 0.000188121 0.000663074
-4.91446 0.00017307 0.000660288
-4.87892 0.000154991 0.000653298
-4.84339 0.000140757 0.000649553
-4.80787 0.000123285 0.000641738
-4.77237 0.000109621 0.000637207
-4.73687 9.25459e-05 0.000628772
-4.70139 7.91848e-05 0.000623593
-4.66592 6.2274e-05 0.00061471
-4.63046 4.8939e-05 0.000608985
-4.59502 3.1949e-05 0.000599794
-4.55958 1.83564e-05 0.000593591
-4.52416 1.03585e-06 0.000584197
-4.48875 -1.31016e-05 0.000577549
-4.45335 -3.10092e-05 0.000568031
-4.41797 -4.59805e-05 0.00056094
-4.38259 -6.47362e-05 0.000551347
-4.34722 -8.0836e-05 0.00054379
-4.31187 -0.000100706 0.000534145
-4.27653 -0.000118236 0.000526071
-4.24119 -0.000139496 0.000516375
-4.20587 -0.00015877 0.000507705
-4.17056 -0.000181708 0.000497937
-4.13526 -0.000203056 0.000488569
-4.09997 -0.000227986 0.000478675
-4.06469 -0.000251764 0.000468482
-4.02942 -0.000279025 0.000458366
-3.99416 -0.000305623 0.000447197
-3.95891 -0.000335596 0.000436717
-3.92367 -0.000365434 0.000424385
-3.88844 -0.000398547 0.000413346
-3.85322 -0.000432089 0.000399611
-3.81801 -0.000468821 0.000387752
-3.7828 -0.000506571 0.000372307
-3.74761 -0.000547457 0.000359288
-3.71243 -0.000589955 0.000341742
-3.67726 -0.000635583 0.000327132
-3.64209 -0.000683412 0.000306992
-3.60694 -0.000734429 0.000290246
-3.57179 -0.000788206 0.000266897
-3.53665 -0.000845314 0.00024734
-3.50152 -0.000905697 0.000220016
-3.4664 -0.000969644 0.000196818
-3.43129 -0.00103732 0.000164576
-3.39619 -0.00110889 0.000136725
-3.36109 -0.00118459 9.84042e-05
-3.32601 -0.00126458 6.46766e-05
-3.29093 -0.00134904 1.88559e-05
-3.25586 -0.00143825 -2.22444e-05
-3.2208 -0.00153221 -7.7288e-05
-3.18574 -0.00163137 -0.000127605
-3.1507 -0.0017355 -0.00019395
-3.11566 -0.00184524 -0.000255758
-3.08063 -0.00196009 -0.000335915
-3.0456 -0.00208087 -0.000411991
-3.01059 -0.0022067 -0.000509
-2.97558 -0.0023387 -0.000602697
-2.94058 -0.00247533 -0.000720242
-2.90558 -0.00261822 -0.000835583
-2.87059 -0.00276479 -0.000978099
-2.83561 -0.00291746 -0.00111988
-2.80064 -0.0030721 -0.00129263
-2.76567 -0.00323215 -0.00146649
-2.73071 -0.00339147 -0.00167561
-2.69576 -0.00355467 -0.00188807
-2.66081 -0.00371305 -0.00214048
-2.62587 -0.00387243 -0.00239876
-2.59094 -0.004021 -0.00270179
-2.55601 -0.00416583 -0.00301332
-2.52109 -0.00429119 -0.00337389
-2.48617 -0.0044056 -0.00374505
-2.45126 -0.00448845 -0.00416789
-2.41636 -0.00455014 -0.00460161
-2.38146 -0.00456433 -0.00508605
-2.34657 -0.00454419 -0.00557769
-2.31168 -0.00445747 -0.00611259
-2.2768 -0.00432173 -0.00664418
-2.24192 -0.00410028 -0.00720182
-2.20705 -0.00381766 -0.00773622
-2.17219 -0.00343637 -0.00826798
-2.13733 -0.00299112 -0.00874746
-2.10247 -0.00244883 -0.00918728
-2.06762 -0.00185623 -0.00954266
-2.03278 -0.00118855 -0.00982305
-1.99794 -0.000502481 -0.00999536
-1.9631 0.000219406 -0.0100726
-1.92827 0.000917318 -0.0100381
-1.89345 0.00160746 -0.00991199
-1.85862 0.00223551 -0.00969335
-1.82381 0.00282316 -0.0094069
-1.78899 0.00332708 -0.00906136
-1.75419 0.00377683 -0.00868007
-1.71938 0.00414015 -0.00827426
-1.68458 0.00445206 -0.00786104
-1.64979 0.00468796 -0.00744974
-1.61499 0.00488422 -0.00704988
-1.58021 0.00502007 -0.00666769
-1.54542 0.00513029 -0.00630658
-1.51064 0.00519533 -0.0059701
-1.47586 0.0052472 -0.00565783
-1.44109 0.00526631 -0.00537156
-1.40632 0.00528196 -0.00510894
-1.37155 0.00527398 -0.00487072
-1.33679 0.0052696 -0.00465388
-1.30203 0.00524792 -0.00445862
-1.26727 0.00523484 -0.00428188
-1.23251 0.00520864 -0.00412362
-1.19776 0.00519461 -0.00398103
-1.16301 0.00517012 -0.003854
-1.12827 0.00516044 -0.00374003
-1.09352 0.00514194 -0.00363905
-1.05878 0.00514034 -0.0035488
-1.02405 0.00513091 -0.00346935
-0.989309 0.00514015 -0.00339856
-0.954576 0.0051422 -0.0033367
-0.919844 0.00516454 -0.00328159
-0.885115 0.00518009 -0.00323373
-0.850388 0.00521759 -0.00319085
-0.815663 0.00524851 -0.00315356
-0.78094 0.00530324 -0.00311945
-0.746219 0.0053514 -0.00308922
-0.711499 0.00542548 -0.00306015
-0.676781 0.00549286 -0.00303299
-0.642065 0.00558848 -0.00300459
-0.60735 0.00567705 -0.0029757
-0.572637 0.00579625 -0.00294249
-0.537925 0.00590773 -0.0029057
-0.503214 0.00605196 -0.00286064
-0.468504 0.00618712 -0.002808
-0.433796 0.00635632 -0.00274203
-0.399089 0.00651398 -0.00266343
-0.364382 0.00670502 -0.00256545
-0.329676 0.0068804 -0.00244894
-0.294972 0.0070851 -0.00230661
-0.260267 0.00726783 -0.00213985
-0.225564 0.00747147 -0.00194199
-0.190861 0.00764205 -0.00171576
-0.156158 0.00782101 -0.00145685
-0.121456 0.00795763 -0.00117036
-0.0867541 0.00808113 -0.000856457
-0.0520524 0.00816027 -0.000523083
-0.0173508 0.00820468 -0.00017553
0.0173508 0.00820468 0.00017553
0.0520524 0.00816027 0.000523083
0.0867541 0.00808113 0.000856457
0.121456 0.00795763 0.00117036
0.156158 0.00782101 0.00145685
0.190861 0.00764205 0.00171576
0.225564 0.00747147 0.00194199
0.260267 0.00726783 0.00213985
0.294972 0.0070851 0.00230661
0.329676 0.0068804 0.00244894
0.364382 0.00670502 0.00256545
0.399089 0.00651398 0.00266343
0.433796 0.00635632 0.00274203
0.468504 0.00618712 0.002808
0.503214 0.00605196 0.00286064
0.537925 0.00590773 0.0029057
0.572637 0.00579625 0.00294249
0.60735 0.00567705 0.0029757
0.642065 0.00558848 0.00300459
0.676781 0.00549286 0.00303299
0.711499 0.00542548 0.00306015
0.746219 0.0053514 0.00308922
0.78094 0.00530324 0.00311945
0.815663 0.00524851 0.00315356
0.850388 0.00521759 0.00319085
0.885115 0.00518009 0.00323373
0.919844 0.00516454 0.00328159
0.954576 0.0051422 0.0033367
0.989309 0.00514015 0.00339856
1.02405 0.00513091 0.00346935
1.05878 0.00514034 0.0035488
1.09352 0.00514194 0.00363905
1.12827 0.00516044 0.00374003
1.16301 0.00517012 0.003854
1.19776 0.00519461 0.00398103
1.23251 0.00520864 0.00412362
1.26727 0.00523484 0.00428188
1.30203 0.00524792 0.00445862
1.33679 0.0052696 0.00465388
1.37155 0.00527398 0.00487072
1.40632 0.00528196 0.00510894
1.44109 0.00526631 0.00537156
1.47586 0.0052472 0.00565783
1.51064 0.00519533 0.0059701
1.54542 0.00513029 0.00630658
1.58021 0.00502007 0.00666769
1.61499 0.00488422 0.00704988
1.64979 0.00468796 0.00744974
1.68458 0.00445206 0.00786104
1.71938 0.00414015 0.00827426
1.75419 0.00377683 0.00868007
1.78899 0.00332708 0.00906136
1.82381 0.00282316 0.0094069
1.85862 0.00223551 0.00969335
1.89345 0.00160746 0.00991199
1.92827 0.000917318 0.0100381
1.9631 0.000219406 0.0100726
1.99794 -0.000502481 0.00999536
2.03278 -0.00118855 0.00982305
2.06762 -0.00185623 0.00954266
2.10247 -0.00244883 0.00918728
2.13733 -0.00299112 0.00874746
2.17219 -0.00343637 0.00826798
2.20705 -0.00381766 0.00773622
2.24192 -0.00410028 0.00720182
2.2768 -0.00432173 0.00664418
2.31168 -0.00445747 0.00611259
2.34657 -0.00454419 0.00557769
2.38146 -0.00456433 0.00508605
2.41636 -0.00455014 0.00460161
2.45126 -0.00448845 0.00416789
2.48617 -0.0044056 0.00374505
2.52109 -0.00429119 0.00337389
2.55601 -0.00416583 0.00301332
2.59094 -0.004021 0.00270179
2.62587 -0.00387243 0.00239876
2.66081 -0.00371305 0.00214048
2.69576 -0.00355467 0.00188807
2.73071 -0.00339147 0.00167561
2.76567 -0.00323215 0.00146649
2.80064 -0.0030721 0.00129263
2.83561 -0.00291746 0.00111988
2.87059 -0.00276479 0.000978099
2.90558 -0.00261822 0.000835583
2.94058 -0.00247533 0.000720242
2.97558 -0.0023387 0.000602697
3.01059 -0.0022067 0.000509
3.0456 -0.00208087 0.000411991
3.08063 -0.00196009 0.000335915
3.11566 -0.00184524 0.000255758
3.1507 -0.0017355 0.00019395
3.18574 -0.00163137 0.000127605
3.2208 -0.00153221 7.7288e-05
3.25586 -0.00143825 2.22444e-05
3.29093 -0.00134904 -1.88559e-05
3.32601 -0.00126458 -6.46766e-05
3.36109 -0.00118459 -9.84042e-05
3.39619 -0.00110889 -0.000136725
3.43129 -0.00103732 -0.000164576
3.4664 -0.000969644 -0.000196818
3.50152 -0.000905697 -0.000220016
3.53665 -0.000845314 -0.00024734
3.57179 -0.000788206 -0.000266897
3.60694 -0.000734429 -0.000290246
3.64209 -0.000683412 -0.000306992
3.67726 -0.000635583 -0.000327132
3.71243 -0.000589955 -0.000341742
3.74761 -0.000547457 -0.000359288
3.7828 -0.000506571 -0.000372307
3.81801 -0.000468821 -0.000387752
3.85322 -0.000432089 -0.000399611
3.88844 -0.000398547 -0.000413346
3.92367 -0.000365434 -0.000424385
3.95891 -0.000335596 -0.000436717
3.99416 -0.000305623 -0.000447197
4.02942 -0.000279025 -0.000458366
4.06469 -0.000251764 -0.000468482
4.09997 -0.000227986 -0.000478675
4.13526 -0.000203056 -0.000488569
4.17056 -0.000181708 -0.000497937
4.20587 -0.00015877 -0.000507705
4.24119 -0.000139496 -0.000516375
4.27653 -0.000118236 -0.000526071
4.31187 -0.000100706 -0.000534145
4.34722 -8.0836e-05 -0.00054379
4.38259 -6.47362e-05 -0.000551347
4.41797 -4.59805e-05 -0.00056094
4.45335 -3.10092e-05 -0.000568031
4.48875 -1.31016e-05 -0.000577549
4.52416 1.03585e-06 -0.000584197
4.55958 1.83564e-05 -0.000593591
4.59502 3.1949e-05 -0.000599794
4.63046 4.8939e-05 -0.000608985
4.66592 6.2274e-05 -0.00061471
4.70139 7.91848e-05 -0.000623593
4.73687 9.25459e-05 -0.000628772
4.77237 0.000109621 -0.000637207
4.80787 0.000123285 -0.000641738
4.84339 0.000140757 -0.000649553
4.87892 0.000154991 -0.000653298
4.91446 0.00017307 -0.000660288
4.95002 0.000188121 -0.000663074
4.98559 0.000206991 -0.000669005
5.02117 0.000223079 -0.000670628
5.05677 0.000242886 -0.000675241
5.09237 0.000260191 -0.000675476
5.128 0.000281035 -0.000678494
5.16363 0.000299687 -0.000677102
5.19928 0.000321615 -0.000678243
5.23494 0.000341678 -0.000674989
5.27062 0.000364672 -0.000673981
5.30631 0.000386143 -0.000668651
5.34201 0.000410114 -0.000665253
5.37773 0.000432912 -0.000657673
5.41346 0.000457696 -0.0006517
5.4492 0.000481665 -0.00064176
5.48497 0.000507026 -0.000633097
5.52074 0.000531942 -0.000620772
5.55653 0.00055758 -0.000609401
5.59233 0.000583167 -0.000594767
5.62815 0.000608759 -0.00058078
5.66399 0.000634678 -0.000564021
5.69984 0.000659897 -0.000547629
5.7357 0.000685786 -0.000529036
5.77158 0.000710312 -0.000510559
5.80748 0.000735814 -0.000490519
5.84339 0.000759362 -0.000470373
5.87932 0.000784153 -0.00044935
5.91526 0.0008065 -0.000428017
5.95122 0.000830304 -0.000406519
5.9872 0.000851301 -0.000384525
6.02319 0.000873911 -0.000363059
6.05919 0.000893477 -0.000340947
6.09522 0.000914755 -0.000319979
6.13126 0.000932888 -0.000298256
6.16732 0.000952766 -0.00027819
6.20339 0.00096953 -0.000257302
6.23949 0.000987998 -0.000238467
6.27559 0.0010035 -0.000218774
6.31172 0.00102059 -0.000201409
6.34786 0.00103497 -0.000183173
6.38403 0.00105075 -0.000167426
6.42021 0.00106418 -0.000150816
6.4564 0.00107871 -0.000136748
6.49262 0.00109136 -0.000121849
6.52885 0.00110472 -0.000109445
6.5651 0.00111675 -9.62725e-05
6.60137 0.00112899 -8.5454e-05
6.63766 0.00114056 -7.39672e-05
6.67397 0.00115179 -6.46155e-05
6.71029 0.00116296 -5.4724e-05
6.74664 0.00117329 -4.66908e-05
6.783 0.00118411 -3.8281e-05
6.81938 0.00119367 -3.14015e-05
6.85579 0.00120413 -2.43512e-05
6.89221 0.00121302 -1.84541e-05
6.92865 0.00122311 -1.26363e-05
6.96511 0.00123142 -7.5534e-06
7.00159 0.00124112 -2.83938e-06
7.0381 0.00124897 1.57708e-06
7.07462 0.00125822 5.31923e-06
7.11116 0.00126569 9.17416e-06
7.14772 0.00127446 1.20927e-05
7.18431 0.00128163 1.54534e-05
7.22091 0.00128986 1.77047e-05
7.25754 0.0012968 2.06246e-05
7.29418 0.00130447 2.235e-05
7.33085 0.00131124 2.4876e-05
7.36754 0.00131831 2.61962e-05
7.40425 0.00132498 2.83696e-05
7.44099 0.00133146 2.93809e-05
7.47774 0.00133803 3.12405e-05
7.51452 0.00134398 3.20291e-05
7.55132 0.00135042 3.36048e-05
7.58814 0.00135589 3.42505e-05
7.62498 0.00136217 3.55631e-05
7.66185 0.00136723 3.61326e-05
7.69874 0.00137332 3.7197e-05
7.73566 0.00137804 3.77461e-05
7.77259 0.00138387 3.85738e-05
7.80955 0.00138833 3.91512e-05
7.84654 0.00139384 3.97536e-05
7.88355 0.00139815 4.03899e-05
7.92058 0.00140327 4.07862e-05
7.95763 0.00140752 4.14726e-05
7.99471 0.00141217 4.17094e-05
8.03182 0.00141643 4.24208e-05
8.06895 0.00142062 4.25495e-05
8.1061 0.00142492 4.32652e-05
8.14328 0.0014287 4.333e-05
8.18049 0.00143298 4.40296e-05
8.21772 0.00143642 4.40725e-05
8.25497 0.00144064 4.47354e-05
8.29226 0.00144381 4.47967e-05
8.32956 0.0014479 4.54033e-05
8.3669 0.00145088 4.55169e-05
8.40426 0.00145477 4.60478e-05
8.44165 0.00145765 4.62446e-05
8.47906 0.00146125 4.66813e-05
8.5165 0.00146413 4.69875e-05
8.55397 0.00146737 4.73139e-05
8.59146 0.00147033 4.77314e-05
8.62899 0.00147321 4.79466e-05
8.66654 0.00147625 4.84482e-05
8.70412 0.0014788 4.85828e-05
8.74172 0.00148188 4.91376e-05
8.77936 0.00148418 4.92268e-05
8.81702 0.00148723 4.98041e-05
8.85471 0.00148935 4.98829e-05
8.89244 0.00149227 5.04516e-05
8.93019 0.00149431 5.05554e-05
8.96797 0.001497 5.10858e-05
9.00578 0.00149906 5.12455e-05
9.04362 0.00150144 5.17076e-05
9.08149 0.00150359 5.19517e-05
9.11939 0.00150567 5.23123e-05
9.15732 0.00150792 5.2658e-05
9.19528 0.00150973 5.28989e-05
9.23327 0.00151201 5.33247e-05
9.2713 0.00151363 5.3468e-05
9.30935 0.00151586 5.39403e-05
9.34744 0.00151737 5.40225e-05
9.38556 0.00151945 5.45061e-05
9.42371 0.00152093 5.45638e-05
9.46189 0.00152277 5.50226e-05
9.50011 0.00152432 5.50929e-05
9.53836 0.00152589 5.54846e-05
9.57664 0.00152752 5.5609e-05
9.61496 0.00152886 5.58904e-05
9.65331 0.00153052 5.60992e-05
9.69169 0.00153169 5.62412e-05
9.73011 0.00153331 5.6521e-05
9.76856 0.00153438 5.65414e-05
9.80704 0.00153584 5.68576e-05
9.84557 0.00153693 5.6795e-05
9.88412 0.00153815 5.71062e-05
9.92271 0.00153931 5.7007e-05
9.96134 0.0015403 5.7265e-05
10 0.0015415 5.71807e-05
10.0387 0.00154233 5.7337e-05
10.0774 0.00154349 5.73152e-05
10.1162 0.00154422 5.73291e-05
10.155 0.00154525 5.73814e-05
10.1939 0.00154598 5.72492e-05
10.2328 0.00154679 5.73432e-05
10.2717 0.00154758 5.71074e-05
10.3106 0.00154818 5.71959e-05
10.3496 0.00154899 5.69148e-05
10.3887 0.00154943 5.69455e-05
10.4278 0.00155019 5.66806e-05
10.4669 0.00155057 5.66022e-05
10.506 0.00155116 5.64074e-05
10.5452 0.00155157 5.61805e-05
10.5845 0.00155194 5.6057e-05
10.6238 0.00155239 5.56949e-05
10.6631 0.00155256 5.55982e-05
10.7024 0.00155302 5.51614e-05
10.7418 0.00155306 5.5038e-05
10.7813 0.00155342 5.45953e-05
10.8208 0.00155343 5.43903e-05
10.8603 0.00155357 5.40062e-05
10.8999 0.00155365 5.36727e-05
10.9395 0.00155355 5.33714e-05
10.9792 0.00155368 5.2904e-05
11.0189 0.0015534 5.26459e-05
11.0586 0.00155347 5.21031e-05
11.0984 0.00155312 5.18316e-05
11.1383 0.00155299 5.12874e-05
11.1781 0.00155269 5.0945e-05
11.2181 0.00155232 5.04624e-05
11.2581 0.00155208 5.00057e-05
11.2981 0.00155149 4.96054e-05
11.3381 0.00155123 4.90345e-05
11.3783 0.00155054 4.86729e-05
11.4184 0.0015501 4.80512e-05
11.4587 0.00154944 4.7669e-05
11.4989 0.00154876 4.70671e-05
11.5392 0.00154816 4.66123e-05
11.5796 0.00154726 4.6087e-05
11.62 0.00154664 4.55256e-05
11.6605 0.00154563 4.50719e-05
11.701 0.00154484 4.44317e-05
11.7415 0.00154385 4.39945e-05
11.7822 0.00154284 4.33473e-05
11.8228 0.0015419 4.28741e-05
11.8636 0.00154069 4.22897e-05
11.9043 0.0015397 4.17402e-05
11.9452 0.00153841 4.1248e-05
11.986 0.00153726 4.06246e-05
12.027 0.00153601 4.01881e-05
12.068 0.00153467 3.95638e-05
12.109 0.00153343 3.91409e-05
12.1501 0.00153195 3.86067e-05
12.1913 0.00153062 3.81694e-05
12.2325 0.00152913 3.77935e-05
12.2738 0.00152765 3.73623e-05
12.3151 0.00152616 3.71537e-05
12.3565 0.00152452 3.68559e-05
12.3979 0.00152293 3.68294e-05
12.4394 0.00152114 3.6843e-05
12.481 0.00151926 3.70448e-05
12.5226 0.00151717 3.74986e-05
12.5643 0.00151471 3.79809e-05
12.6061 0.00151183 3.87263e-05
12.6479 0.00150836 3.92516e-05
12.6898 0.00150428 3.95325e-05
12.7317 0.00149983 3.9152e-05
12.7737 0.00149528 3.79798e-05
12.8158 0.00149104 3.62044e-05
12.8579 0.00148732 3.39956e-05
12.9001 0.00148404 3.17162e-05
12.9424 0.00148123 2.95366e-05
12.9847 0.00147863 2.74999e-05
13.0271 0.0014762 2.56918e-05
13.0696 0.00147385 2.40398e-05
13.1121 0.00147149 2.25517e-05
13.1547 0.00146918 2.11933e-05
13.1974 0.0014668 1.99339e-05
13.2402 0.00146441 1.87629e-05
13.283 0.001462 1.76642e-05
13.3259 0.00145952 1.66189e-05
13.3689 0.00145707 1.56298e-05
13.4119 0.00145453 1.46782e-05
13.455 0.00145199 1.37707e-05
13.4982 0.00144946 1.2891e-05
13.5415 0.00144685 1.20507e-05
13.5848 0.0014443 1.12307e-05
13.6283 0.0014417 1.04481e-05
13.6718 0.00143907 9.68491e-06
13.7153 0.00143651 8.9519e-06
13.759 0.00143386 8.24254e-06
13.8028 0.00143127 7.5602e-06
13.8466 0.0014287 6.89825e-06
13.8905 0.00142606 6.26898e-06
13.9345 0.00142354 5.65249e-06
13.9786 0.00142095 5.07252e-06
14.0227 0.00141838 4.50767e-06
14.067 0.00141591 3.97072e-06
14.1113 0.00141335 3.45579e-06
14.1558 0.00141088 2.96748e-06
14.2003 0.00140844 2.49589e-06
14.2449 0.00140596 2.05699e-06
14.2896 0.0014036 1.63015e-06
14.3344 0.0014012 1.23464e-06
14.3793 0.00139882 8.55812e-07
14.4243 0.00139656 5.00093e-07
14.4693 0.00139423 1.64277e-07
14.5145 0.00139198 -1.46494e-07
14.5598 0.00138981 -4.47029e-07
14.6052 0.00138757 -7.1638e-07
14.6506 0.00138545 -9.77142e-07
14.6962 0.00138336 -1.21409e-06
14.7419 0.00138124 -1.43631e-06
14.7877 0.00137924 -1.63941e-06
14.8336 0.00137724 -1.83247e-06
14.8796 0.00137525 -2.00058e-06
14.9257 0.00137336 -2.16522e-06
14.9719 0.00137147 -2.30769e-06
15.0182 0.0013696 -2.44172e-06
15.0647 0.00136782 -2.56071e-06
15.1112 0.00136604 -2.6726e-06
15.1579 0.00136429 -2.76536e-06
15.2047 0.00136262 -2.85818e-06
15.2516 0.00136095 -2.9325e-06
15.2986 0.00135931 -3.00325e-06
15.3458 0.00135775 -3.06191e-06
15.393 0.00135619 -3.118e-06
15.4404 0.00135466 -3.1584e-06
15.488 0.0013532 -3.20177e-06
15.5356 0.00135175 -3.23071e-06
15.5834 0.00135033 -3.25946e-06
15.6313 0.00134896 -3.27804e-06
15.6794 0.00134763 -3.29863e-06
15.7276 0.0013463 -3.30581e-06
15.7759 0.00134502 -3.31768e-06
15.8243 0.00134378 -3.31871e-06
15.873 0.00134255 -3.32243e-06
15.9217 0.00134134 -3.31649e-06
15.9706 0.0013402 -3.3165e-06
16.0197 0.00133905 -3.30513e-06
16.0689 0.00133796 -3.29913e-06
16.1182 0.00133692 -3.28527e-06
16.1677 0.00133593 -3.27651e-06
16.2174 0.00133495 -3.25743e-06
16.2672 0.00133402 -3.24614e-06
16.3172 0.00133313 -3.22723e-06
16.3674 0.00133222 -3.21266e-06
16.4177 0.00133134 -3.19084e-06
16.4682 0.0013305 -3.17835e-06
16.5189 0.00132965 -3.1559e-06
16.5697 0.0013288 -3.14093e-06
16.6208 0.00132799 -3.1198e-06
16.672 0.00132721 -3.10655e-06
16.7234 0.00132641 -3.08432e-06
16.775 0.00132564 -3.07075e-06
16.8268 0.00132491 -3.05066e-06
16.8787 0.00132418 -3.0385e-06
16.9309 0.00132345 -3.01786e-06
16.9833 0.00132275 -3.00649e-06
17.0359 0.00132209 -2.98864e-06
17.0887 0.00132143 -2.97875e-06
17.1418 0.00132076 -2.96067e-06
17.195 0.00132013 -2.95233e-06
17.2485 0.00131953 -2.93713e-06
17.3022 0.00131892 -2.9304e-06
17.3562 0.00131832 -2.91551e-06
17.4104 0.00131775 -2.91029e-06
17.4648 0.00131719 -2.89782e-06
17.5195 0.00131664 -2.89452e-06
17.5744 0.0013161 -2.88259e-06
17.6296 0.00131557 -2.88013e-06
17.6851 0.00131505 -2.86997e-06
17.7408 0.00131456 -2.86957e-06
17.7969 0.00131406 -2.86028e-06
17.8532 0.00131357 -2.86023e-06
17.9098 0.0013131 -2.85194e-06
17.9667 0.00131264 -2.85385e-06
18.0239 0.00131219 -2.84738e-06
18.0815 0.00131175 -2.85029e-06
18.1393 0.0013113 -2.84426e-06
18.1975 0.00131087 -2.84835e-06
18.256 0.00131045 -2.84382e-06
18.3149 0.00131005 -2.85001e-06
18.3742 0.00130965 -2.84715e-06
18.4338 0.00130925 -2.85415e-06
18.4938 0.00130886 -2.85168e-06
18.5542 0.00130847 -2.85985e-06
18.615 0.0013081 -2.85857e-06
18.6762 0.00130773 -2.86801e-06
18.7379 0.00130738 -2.86766e-06
18.8 0.00130702 -2.87784e-06
18.8625 0.00130667 -2.87751e-06
18.9255 0.00130632 -2.88787e-06
18.9891 0.00130598 -2.88769e-06
19.0531 0.00130564 -2.89857e-06
19.1177 0.00130531 -2.89853e-06
19.1828 0.00130498 -2.9097e-06
19.2484 0.00130466 -2.90968e-06
19.3147 0.00130434 -2.92106e-06
19.3816 0.00130403 -2.92085e-06
19.4491 0.00130373 -2.9324e-06
19.5173 0.00130342 -2.93182e-06
19.5862 0.00130312 -2.94341e-06
19.6558 0.00130283 -2.94259e-06
19.7262 0.00130254 -2.95415e-06
19.7974 0.00130226 -2.95285e-06
19.8694 0.00130198 -2.96433e-06
19.9423 0.00130169 -2.96214e-06
20.0162 0.00130142 -2.97321e-06
20.091 0.00130115 -2.9701e-06
20.1669 0.00130089 -2.98037e-06
20.244 0.00130063 -2.97579e-06
20.3222 0.00130039 -2.98525e-06
20.4016 0.00130016 -2.9792e-06
20.4825 0.00129994 -2.9881e-06
20.5648 0.00129975 -2.98096e-06
20.6487 0.00129958 -2.98965e-06
20.7344 0.00129944 -2.98123e-06
20.8219 0.00129934 -2.99009e-06
20.9115 0.00129933 -2.98201e-06
21.0034 0.00129944 -2.99359e-06
21.0979 0.00129971 -2.98779e-06
21.1952 0.00130086 -3.0193e-06
21.2959 0.00130225 -3.03306e-06
21.4004 0.00130426 -3.08003e-06
21.5093 0.0013075 -3.12808e-06
21.6237 0.00130914 -3.16417e-06
21.7448 0.0013103 -3.15969e-06
21.8747 0.0013115 -3.18299e-06
22.0165 0.0013123 -3.1589e-06
22.1768 0.00131288 -3.16258e-06
22.3723 0.00132177 -3.30331e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.5Nc1Classic/vCLROffP_FRG.txt <==
-22.3723 0.00132179 3.35075e-06
-22.1768 0.00131293 3.19274e-06
-22.0165 0.00131236 3.20218e-06
-21.8747 0.00131158 3.21561e-06
-21.7448 0.00131039 3.20197e-06
-21.6237 0.00130925 3.19811e-06
-21.5093 0.00130762 3.17006e-06
-21.4004 0.00130439 3.11494e-06
-21.2959 0.00130239 3.07505e-06
-21.1952 0.00130101 3.05506e-06
-21.0979 0.00129987 3.02996e-06
-21.0034 0.00129961 3.03014e-06
-20.9115 0.00129951 3.02449e-06
-20.8219 0.00129953 3.02742e-06
-20.7344 0.00129964 3.0241e-06
-20.6487 0.00129979 3.02775e-06
-20.5648 0.00129997 3.02431e-06
-20.4825 0.00130017 3.02699e-06
-20.4016 0.0013004 3.02308e-06
-20.3222 0.00130064 3.02494e-06
-20.244 0.00130089 3.02027e-06
-20.1669 0.00130116 3.0209e-06
-20.091 0.00130143 3.01524e-06
-20.0162 0.0013017 3.0146e-06
-19.9423 0.00130199 3.008e-06
-19.8694 0.00130228 3.00661e-06
-19.7974 0.00130257 2.99948e-06
-19.7262 0.00130286 2.99736e-06
-19.6558 0.00130316 2.99004e-06
-19.5862 0.00130346 2.9876e-06
-19.5173 0.00130377 2.98015e-06
-19.4491 0.00130409 2.97761e-06
-19.3816 0.0013044 2.97012e-06
-19.3147 0.00130472 2.96734e-06
-19.2484 0.00130505 2.95994e-06
-19.1828 0.00130537 2.95709e-06
-19.1177 0.00130571 2.94985e-06
-19.0531 0.00130605 2.94713e-06
-18.9891 0.0013064 2.94012e-06
-18.9255 0.00130675 2.93765e-06
-18.8625 0.00130711 2.93112e-06
-18.8 0.00130748 2.92892e-06
-18.7379 0.00130784 2.92253e-06
-18.6762 0.0013082 2.92044e-06
-18.615 0.00130858 2.91476e-06
-18.5542 0.00130897 2.9137e-06
-18.4938 0.00130936 2.90927e-06
-18.4338 0.00130976 2.90951e-06
-18.3742 0.00131017 2.90622e-06
-18.3149 0.00131058 2.90694e-06
-18.256 0.001311 2.90446e-06
-18.1975 0.00131143 2.90695e-06
-18.1393 0.00131187 2.90656e-06
-18.0815 0.00131232 2.91064e-06
-18.0239 0.00131278 2.91143e-06
-17.9667 0.00131323 2.91606e-06
-17.9098 0.00131371 2.91785e-06
-17.8532 0.0013142 2.9244e-06
-17.7969 0.0013147 2.92817e-06
-17.7408 0.0013152 2.93581e-06
-17.6851 0.00131571 2.93995e-06
-17.6296 0.00131624 2.94856e-06
-17.5744 0.00131678 2.95479e-06
-17.5195 0.00131734 2.96528e-06
-17.4648 0.0013179 2.97238e-06
-17.4104 0.00131847 2.98352e-06
-17.3562 0.00131905 2.99257e-06
-17.3022 0.00131967 3.00624e-06
-17.2485 0.00132029 3.01686e-06
-17.195 0.00132091 3.03095e-06
-17.1418 0.00132155 3.04323e-06
-17.0887 0.00132223 3.06032e-06
-17.0359 0.00132291 3.07422e-06
-16.9833 0.00132359 3.09121e-06
-16.9309 0.00132431 3.10664e-06
-16.8787 0.00132506 3.12655e-06
-16.8268 0.0013258 3.14284e-06
-16.775 0.00132655 3.16233e-06
-16.7234 0.00132734 3.1801e-06
-16.672 0.00132816 3.20184e-06
-16.6208 0.00132897 3.21933e-06
-16.5697 0.00132981 3.24006e-06
-16.5189 0.00133069 3.25931e-06
-16.4682 0.00133157 3.28142e-06
-16.4177 0.00133245 3.29821e-06
-16.3674 0.00133338 3.31979e-06
-16.3172 0.00133434 3.33877e-06
-16.2672 0.00133529 3.35766e-06
-16.2174 0.00133628 3.37365e-06
-16.1677 0.00133732 3.39319e-06
-16.1182 0.00133837 3.40716e-06
-16.0689 0.00133946 3.42206e-06
-16.0197 0.00134059 3.43378e-06
-15.9706 0.00134179 3.44661e-06
-15.9217 0.00134295 3.45254e-06
-15.873 0.00134419 3.4601e-06
-15.8243 0.00134545 3.46239e-06
-15.7759 0.00134673 3.46317e-06
-15.7276 0.00134803 3.45761e-06
-15.6794 0.00134939 3.4527e-06
-15.6313 0.00135075 3.43889e-06
-15.5834 0.00135215 3.42303e-06
-15.5356 0.00135361 3.40145e-06
-15.488 0.00135509 3.37566e-06
-15.4404 0.00135658 3.33992e-06
-15.393 0.00135814 3.30325e-06
-15.3458 0.00135973 3.25537e-06
-15.2986 0.00136132 3.20108e-06
-15.2516 0.001363 3.13915e-06
-15.2047 0.0013647 3.06989e-06
-15.1579 0.00136641 2.98663e-06
-15.1112 0.0013682 2.89976e-06
-15.0647 0.00137002 2.79828e-06
-15.0182 0.00137183 2.68612e-06
-14.9719 0.00137375 2.56347e-06
-14.9257 0.00137568 2.42891e-06
-14.8796 0.00137762 2.27682e-06
-14.8336 0.00137966 2.1179e-06
-14.7877 0.0013817 1.93872e-06
-14.7419 0.00138376 1.7463e-06
-14.6962 0.00138593 1.53956e-06
-14.6506 0.00138807 1.31505e-06
-14.6052 0.00139026 1.07166e-06
-14.5598 0.00139255 8.16853e-07
-14.5145 0.00139479 5.35968e-07
-14.4693 0.00139711 2.42259e-07
-14.4243 0.00139951 -7.11678e-08
-14.3793 0.00140184 -4.06773e-07
-14.3344 0.0014043 -7.59863e-07
-14.2896 0.00140677 -1.13153e-06
-14.2449 0.00140921 -1.52852e-06
-14.2003 0.00141179 -1.93897e-06
-14.1558 0.00141432 -2.37559e-06
-14.1113 0.00141689 -2.8297e-06
-14.067 0.00141955 -3.30323e-06
-14.0227 0.00142213 -3.7987e-06
-13.9786 0.00142482 -4.31394e-06
-13.9345 0.00142753 -4.8431e-06
-13.8905 0.00143019 -5.39937e-06
-13.8466 0.00143297 -5.96567e-06
-13.8028 0.00143569 -6.55347e-06
-13.759 0.00143845 -7.15674e-06
-13.7153 0.00144127 -7.77332e-06
-13.6718 0.00144401 -8.40551e-06
-13.6283 0.00144684 -9.05048e-06
-13.5848 0.00144966 -9.70223e-06
-13.5415 0.00145245 -1.03685e-05
-13.4982 0.00145531 -1.10357e-05
-13.455 0.00145811 -1.17107e-05
-13.4119 0.00146094 -1.23837e-05
-13.3689 0.0014638 -1.30559e-05
-13.3259 0.00146659 -1.37189e-05
-13.283 0.00146944 -1.43721e-05
-13.2402 0.00147224 -1.50043e-05
-13.1974 0.00147504 -1.5608e-05
-13.1547 0.00147784 -1.61815e-05
-13.1121 0.00148057 -1.66974e-05
-13.0696 0.00148332 -1.71564e-05
-13.0271 0.00148597 -1.75439e-05
-12.9847 0.00148853 -1.78206e-05
-12.9424 0.00149099 -1.80331e-05
-12.9001 0.00149318 -1.81383e-05
-12.8579 0.00149518 -1.82283e-05
-12.8158 0.00149681 -1.84373e-05
-12.7737 0.00149817 -1.88247e-05
-12.7317 0.00149939 -1.96232e-05
-12.6898 0.00150062 -2.07583e-05
-12.6479 0.00150206 -2.21271e-05
-12.6061 0.00150373 -2.37053e-05
-12.5643 0.00150558 -2.51308e-05
-12.5226 0.0015076 -2.664e-05
-12.481 0.00150966 -2.79071e-05
-12.4394 0.00151174 -2.91371e-05
-12.3979 0.00151386 -3.03015e-05
-12.3565 0.00151586 -3.12861e-05
-12.3151 0.00151792 -3.23693e-05
-12.2738 0.00151982 -3.32186e-05
-12.2325 0.0015217 -3.41812e-05
-12.1913 0.00152358 -3.49951e-05
-12.1501 0.00152526 -3.5802e-05
-12.109 0.00152707 -3.66443e-05
-12.068 0.00152862 -3.73319e-05
-12.027 0.00153025 -3.81791e-05
-11.986 0.00153176 -3.88104e-05
-11.9452 0.00153316 -3.95993e-05
-11.9043 0.00153467 -4.02386e-05
-11.8636 0.00153587 -4.09137e-05
-11.8228 0.00153727 -4.16116e-05
-11.7822 0.0015384 -4.2182e-05
-11.7415 0.00153958 -4.29186e-05
-11.701 0.00154072 -4.34323e-05
-11.6605 0.00154166 -4.41442e-05
-11.62 0.0015428 -4.46591e-05
-11.5796 0.00154356 -4.52787e-05
-11.5392 0.00154458 -4.58536e-05
-11.4989 0.00154529 -4.63564e-05
-11.4587 0.00154608 -4.69989e-05
-11.4184 0.00154685 -4.74213e-05
-11.3783 0.00154738 -4.80766e-05
-11.3381 0.00154816 -4.84721e-05
-11.2981 0.00154851 -4.90711e-05
-11.2581 0.00154918 -4.95003e-05
-11.2181 0.0015495 -4.99807e-05
-11.1781 0.00154994 -5.04882e-05
-11.1383 0.00155032 -5.08507e-05
-11.0984 0.00155051 -5.14165e-05
-11.0586 0.00155092 -5.17051e-05
-11.0189 0.00155092 -5.22669e-05
-10.9792 0.00155125 -5.25396e-05
-10.9395 0.00155118 -5.30237e-05
-10.8999 0.00155134 -5.33376e-05
-10.8603 0.00155131 -5.3686e-05
-10.8208 0.00155122 -5.40809e-05
-10.7813 0.00155125 -5.42992e-05
-10.7418 0.00155094 -5.47513e-05
-10.7024 0.00155095 -5.48867e-05
-10.6631 0.00155053 -5.53317e-05
-10.6238 0.0015504 -5.54392e-05
-10.5845 0.00154998 -5.58085e-05
-10.5452 0.00154965 -5.59417e-05
-10.506 0.00154929 -5.61749e-05
-10.4669 0.00154873 -5.63786e-05
-10.4278 0.00154839 -5.64624e-05
-10.3887 0.00154766 -5.67356e-05
-10.3496 0.00154725 -5.67096e-05
-10.3106 0.00154647 -5.69983e-05
-10.2717 0.0015459 -5.69139e-05
-10.2328 0.00154514 -5.71568e-05
-10.1939 0.00154436 -5.70664e-05
-10.155 0.00154365 -5.72051e-05
-10.1162 0.00154265 -5.71559e-05
-10.0774 0.00154194 -5.71481e-05
-10.0387 0.00154081 -5.71727e-05
-10 0.00154 -5.7022e-05
-9.96134 0.00153883 -5.71087e-05
-9.92271 0.00153786 -5.68561e-05
-9.88412 0.00153673 -5.69573e-05
-9.84557 0.00153553 -5.66512e-05
-9.80704 0.00153446 -5.67155e-05
-9.76856 0.00153302 -5.6404e-05
-9.73011 0.00153197 -5.63851e-05
-9.69169 0.00153037 -5.61098e-05
-9.65331 0.00152922 -5.59691e-05
-9.61496 0.00152757 -5.57645e-05
-9.57664 0.00152625 -5.54842e-05
-9.53836 0.00152464 -5.53638e-05
-9.50011 0.00152309 -5.4973e-05
-9.46189 0.00152155 -5.49066e-05
-9.42371 0.00151973 -5.44485e-05
-9.38556 0.00151827 -5.43945e-05
-9.34744 0.0015162 -5.39114e-05
-9.30935 0.00151471 -5.38327e-05
-9.2713 0.0015125 -5.33609e-05
-9.23327 0.00151089 -5.32209e-05
-9.19528 0.00150863 -5.27954e-05
-9.15732 0.00150682 -5.25578e-05
-9.11939 0.0015046 -5.22123e-05
-9.08149 0.00150253 -5.18548e-05
-9.04362 0.00150039 -5.16108e-05
-9.00578 0.00149802 -5.11517e-05
-8.96797 0.00149597 -5.0992e-05
-8.93019 0.0014933 -5.04644e-05
-8.89244 0.00149127 -5.03605e-05
-8.85471 0.00148836 -4.97946e-05
-8.81702 0.00148625 -4.97156e-05
-8.77936 0.00148322 -4.91411e-05
-8.74172 0.00148093 -4.90516e-05
-8.70412 0.00147786 -4.84994e-05
-8.66654 0.00147532 -4.83645e-05
-8.62899 0.00147228 -4.78654e-05
-8.59146 0.00146942 -4.76499e-05
-8.55397 0.00146647 -4.72348e-05
-8.5165 0.00146324 -4.6908e-05
-8.47906 0.00146037 -4.66042e-05
-8.44165 0.00145678 -4.6167e-05
-8.40426 0.00145391 -4.59726e-05
-8.3669 0.00145003 -4.54411e-05
-8.32956 0.00144706 -4.53298e-05
-8.29226 0.00144297 -4.47226e-05
-8.25497 0.00143982 -4.46635e-05
-8.21772 0.0014356 -4.4e-05
-8.18049 0.00143218 -4.39593e-05
-8.14328 0.0014279 -4.32589e-05
-8.1061 0.00142412 -4.31964e-05
-8.06895 0.00141984 -4.24799e-05
-8.03182 0.00141565 -4.23533e-05
-7.99471 0.0014114 -4.16411e-05
-7.95763 0.00140675 -4.14064e-05
-7.92058 0.00140251 -4.07191e-05
-7.88355 0.00139741 -4.03249e-05
-7.84654 0.0013931 -3.96877e-05
-7.80955 0.0013876 -3.90873e-05
-7.77259 0.00138314 -3.85091e-05
-7.73566 0.00137732 -3.76834e-05
-7.69874 0.0013726 -3.71333e-05
-7.66185 0.00136652 -3.60708e-05
-7.62498 0.00136148 -3.55004e-05
-7.58814 0.00135519 -3.41897e-05
-7.55132 0.00134974 -3.3543e-05
-7.51452 0.0013433 -3.19692e-05
-7.47774 0.00133736 -3.11796e-05
-7.44099 0.0013308 -2.93219e-05
-7.40425 0.00132432 -2.83096e-05
-7.36754 0.00131765 -2.6138e-05
-7.33085 0.0013106 -2.48167e-05
-7.29418 0.00130383 -2.22925e-05
-7.25754 0.00129617 -2.0566e-05
-7.22091 0.00128923 -1.76479e-05
-7.18431 0.001281 -1.53955e-05
-7.14772 0.00127384 -1.20366e-05
-7.11116 0.00126508 -9.11694e-06
-7.07462 0.00125761 -5.26374e-06
-7.0381 0.00124836 -1.52048e-06
-7.00159 0.00124053 2.89428e-06
-6.96511 0.00123083 7.60943e-06
-6.92865 0.00122252 1.26906e-05
-6.89221 0.00121243 1.85096e-05
-6.85579 0.00120355 2.4405e-05
-6.81938 0.00119309 3.14565e-05
-6.783 0.00118354 3.83343e-05
-6.74664 0.00117273 4.67453e-05
-6.71029 0.0011624 5.47769e-05
-6.67397 0.00115123 6.46696e-05
-6.63766 0.00114 7.40197e-05
-6.60137 0.00112845 8.55077e-05
-6.5651 0.00111621 9.63246e-05
-6.52885 0.00110418 0.000109498
-6.49262 0.00109083 0.000121901
-6.4564 0.00107819 0.000136801
-6.42021 0.00106366 0.000150867
-6.38403 0.00105023 0.000167479
-6.34786 0.00103446 0.000183224
-6.31172 0.00102008 0.000201461
-6.27559 0.00100299 0.000218825
-6.23949 0.000987493 0.000238519
-6.20339 0.000969029 0.000257353
-6.16732 0.000952268 0.000278242
-6.13126 0.000932394 0.000298306
-6.09522 0.000914265 0.00032003
-6.05919 0.000892991 0.000340997
-6.02319 0.000873428 0.000363111
-5.9872 0.000850822 0.000384575
-5.95122 0.000829829 0.00040657
-5.91526 0.000806028 0.000428067
-5.87932 0.000783684 0.000449402
-5.84339 0.000758896 0.000470422
-5.80748 0.000735352 0.00049057
-5.77158 0.000709853 0.000510608
-5.7357 0.00068533 0.000529087
-5.69984 0.000659445 0.000547679
-5.66399 0.000634229 0.000564072
-5.62815 0.000608313 0.00058083
-5.59233 0.000582724 0.000594818
-5.55653 0.00055714 0.00060945
-5.52074 0.000531505 0.000620823
-5.48497 0.000506592 0.000633146
-5.4492 0.000481234 0.000641811
-5.41346 0.000457269 0.000651749
-5.37773 0.000432487 0.000657724
-5.34201 0.000409692 0.000665303
-5.30631 0.000385723 0.000668702
-5.27062 0.000364256 0.00067403
-5.23494 0.000341264 0.00067504
-5.19928 0.000321203 0.000678293
-5.16363 0.000299278 0.000677153
-5.128 0.000280629 0.000678544
-5.09237 0.000259788 0.000675527
-5.05677 0.000242485 0.000675291
-5.02117 0.000222681 0.00067068
-4.98559 0.000206595 0.000669055
-4.95002 0.000187728 0.000663125
-4.91446 0.000172679 0.000660338
-4.87892 0.000154602 0.00065335
-4.84339 0.000140371 0.000649603
-4.80787 0.000122902 0.00064179
-4.77237 0.00010924 0.000637258
-4.73687 9.2167e-05 0.000628825
-4.70139 7.88082e-05 0.000623644
-4.66592 6.18997e-05 0.000614763
-4.63046 4.85669e-05 0.000609037
-4.59502 3.15791e-05 0.000599847
-4.55958 1.79886e-05 0.000593642
-4.52416 6.70219e-07 0.00058425
-4.48875 -1.34651e-05 0.000577601
-4.45335 -3.13706e-05 0.000568084
-4.41797 -4.63399e-05 0.000560993
-4.38259 -6.50935e-05 0.0005514
-4.34722 -8.11914e-05 0.000543843
-4.31187 -0.000101059 0.000534199
-4.27653 -0.000118588 0.000526124
-4.24119 -0.000139845 0.00051643
-4.20587 -0.000159117 0.000507759
-4.17056 -0.000182054 0.000497992
-4.13526 -0.0002034 0.000488623
-4.09997 -0.000228328 0.000478731
-4.06469 -0.000252104 0.000468536
-4.02942 -0.000279364 0.000458422
-3.99416 -0.000305959 0.000447252
-3.95891 -0.000335931 0.000436773
-3.92367 -0.000365768 0.000424441
-3.88844 -0.000398878 0.000413403
-3.85322 -0.000432419 0.000399667
-3.81801 -0.000469149 0.00038781
-3.7828 -0.000506898 0.000372364
-3.74761 -0.000547782 0.000359347
-3.71243 -0.000590279 0.000341799
-3.67726 -0.000635905 0.000327191
-3.64209 -0.000683732 0.00030705
-3.60694 -0.000734747 0.000290306
-3.57179 -0.000788523 0.000266955
-3.53665 -0.00084563 0.0002474
-3.50152 -0.000906011 0.000220075
-3.4664 -0.000969957 0.000196879
-3.43129 -0.00103764 0.000164636
-3.39619 -0.0011092 0.000136787
-3.36109 -0.0011849 9.84653e-05
-3.32601 -0.00126489 6.47395e-05
-3.29093 -0.00134935 1.89179e-05
-3.25586 -0.00143856 -2.21806e-05
-3.2208 -0.00153251 -7.72251e-05
-3.18574 -0.00163167 -0.00012754
-3.1507 -0.00173581 -0.000193886
-3.11566 -0.00184554 -0.000255692
-3.08063 -0.00196039 -0.00033585
-3.0456 -0.00208117 -0.000411924
-3.01059 -0.002207 -0.000508934
-2.97558 -0.00233899 -0.000602629
-2.94058 -0.00247562 -0.000720175
-2.90558 -0.00261852 -0.000835514
-2.87059 -0.00276509 -0.000978031
-2.83561 -0.00291775 -0.00111981
-2.80064 -0.00307239 -0.00129256
-2.76567 -0.00323244 -0.00146642
-2.73071 -0.00339176 -0.00167554
-2.69576 -0.00355496 -0.001888
-2.66081 -0.00371333 -0.0021404
-2.62587 -0.00387272 -0.00239869
-2.59094 -0.00402129 -0.00270171
-2.55601 -0.00416611 -0.00301324
-2.52109 -0.00429148 -0.00337381
-2.48617 -0.00440588 -0.00374497
-2.45126 -0.00448873 -0.00416782
-2.41636 -0.00455042 -0.00460153
-2.38146 -0.00456461 -0.00508597
-2.34657 -0.00454447 -0.0055776
-2.31168 -0.00445775 -0.00611251
-2.2768 -0.00432201 -0.0066441
-2.24192 -0.00410056 -0.00720173
-2.20705 -0.00381793 -0.00773613
-2.17219 -0.00343664 -0.00826789
-2.13733 -0.0029914 -0.00874737
-2.10247 -0.0024491 -0.00918719
-2.06762 -0.0018565 -0.00954257
-2.03278 -0.00118883 -0.00982296
-1.99794 -0.000502754 -0.00999526
-1.9631 0.000219132 -0.0100725
-1.92827 0.000917045 -0.010038
-1.89345 0.00160719 -0.0099119
-1.85862 0.00223524 -0.00969325
-1.82381 0.00282289 -0.0094068
-1.78899 0.00332681 -0.00906125
-1.75419 0.00377655 -0.00867996
-1.71938 0.00413988 -0.00827416
-1.68458 0.00445179 -0.00786094
-1.64979 0.00468769 -0.00744963
-1.61499 0.00488395 -0.00704977
-1.58021 0.0050198 -0.00666758
-1.54542 0.00513001 -0.00630646
-1.51064 0.00519506 -0.00596998
-1.47586 0.00524693 -0.00565771
-1.44109 0.00526604 -0.00537143
-1.40632 0.00528168 -0.00510881
-1.37155 0.00527371 -0.00487059
-1.33679 0.00526933 -0.00465374
-1.30203 0.00524765 -0.00445848
-1.26727 0.00523456 -0.00428174
-1.23251 0.00520837 -0.00412348
-1.19776 0.00519433 -0.00398089
-1.16301 0.00516984 -0.00385385
-1.12827 0.00516016 -0.00373988
-1.09352 0.00514166 -0.00363889
-1.05878 0.00514005 -0.00354864
-1.02405 0.00513062 -0.00346918
-0.989309 0.00513986 -0.00339839
-0.954576 0.00514191 -0.00333652
-0.919844 0.00516425 -0.00328141
-0.885115 0.0051798 -0.00323354
-0.850388 0.00521729 -0.00319065
-0.815663 0.00524821 -0.00315336
-0.78094 0.00530293 -0.00311924
-0.746219 0.00535109 -0.003089
-0.711499 0.00542516 -0.00305992
-0.676781 0.00549253 -0.00303276
-0.642065 0.00558814 -0.00300435
-0.60735 0.00567671 -0.00297544
-0.572637 0.0057959 -0.00294222
-0.537925 0.00590736 -0.00290542
-0.503214 0.00605158 -0.00286035
-0.468504 0.00618672 -0.00280769
-0.433796 0.0063559 -0.00274171
-0.399089 0.00651354 -0.0026631
-0.364382 0.00670455 -0.00256511
-0.329676 0.0068799 -0.00244858
-0.294972 0.00708456 -0.00230624
-0.260267 0.00726724 -0.00213948
-0.225564 0.00747083 -0.00194162
-0.190861 0.00764135 -0.0017154
-0.156158 0.00782025 -0.00145651
-0.121456 0.0079568 -0.00117006
-0.0867541 0.00808023 -0.000856221
-0.0520524 0.00815932 -0.00052293
-0.0173508 0.0082037 -0.000175477
0.0173508 0.0082037 0.000175477
0.0520524 0.00815932 0.00052293
0.0867541 0.00808023 0.000856221
0.121456 0.0079568 0.00117006
0.156158 0.00782025 0.00145651
0.190861 0.00764135 0.0017154
0.225564 0.00747083 0.00194162
0.260267 0.00726724 0.00213948
0.294972 0.00708456 0.00230624
0.329676 0.0068799 0.00244858
0.364382 0.00670455 0.00256511
0.399089 0.00651354 0.0026631
0.433796 0.0063559 0.00274171
0.468504 0.00618672 0.00280769
0.503214 0.00605158 0.00286035
0.537925 0.00590736 0.00290542
0.572637 0.0057959 0.00294222
0.60735 0.00567671 0.00297544
0.642065 0.00558814 0.00300435
0.676781 0.00549253 0.00303276
0.711499 0.00542516 0.00305992
0.746219 0.00535109 0.003089
0.78094 0.00530293 0.00311924
0.815663 0.00524821 0.00315336
0.850388 0.00521729 0.00319065
0.885115 0.0051798 0.00323354
0.919844 0.00516425 0.00328141
0.954576 0.00514191 0.00333652
0.989309 0.00513986 0.00339839
1.02405 0.00513062 0.00346918
1.05878 0.00514005 0.00354864
1.09352 0.00514166 0.00363889
1.12827 0.00516016 0.00373988
1.16301 0.00516984 0.00385385
1.19776 0.00519433 0.00398089
1.23251 0.00520837 0.00412348
1.26727 0.00523456 0.00428174
1.30203 0.00524765 0.00445848
1.33679 0.00526933 0.00465374
1.37155 0.00527371 0.00487059
1.40632 0.00528168 0.00510881
1.44109 0.00526604 0.00537143
1.47586 0.00524693 0.00565771
1.51064 0.00519506 0.00596998
1.54542 0.00513001 0.00630646
1.58021 0.0050198 0.00666758
1.61499 0.00488395 0.00704977
1.64979 0.00468769 0.00744963
1.68458 0.00445179 0.00786094
1.71938 0.00413988 0.00827416
1.75419 0.00377655 0.00867996
1.78899 0.00332681 0.00906125
1.82381 0.00282289 0.0094068
1.85862 0.00223524 0.00969325
1.89345 0.00160719 0.0099119
1.92827 0.000917045 0.010038
1.9631 0.000219132 0.0100725
1.99794 -0.000502754 0.00999526
2.03278 -0.00118883 0.00982296
2.06762 -0.0018565 0.00954257
2.10247 -0.0024491 0.00918719
2.13733 -0.0029914 0.00874737
2.17219 -0.00343664 0.00826789
2.20705 -0.00381793 0.00773613
2.24192 -0.00410056 0.00720173
2.2768 -0.00432201 0.0066441
2.31168 -0.00445775 0.00611251
2.34657 -0.00454447 0.0055776
2.38146 -0.00456461 0.00508597
2.41636 -0.00455042 0.00460153
2.45126 -0.00448873 0.00416782
2.48617 -0.00440588 0.00374497
2.52109 -0.00429148 0.00337381
2.55601 -0.00416611 0.00301324
2.59094 -0.00402129 0.00270171
2.62587 -0.00387272 0.00239869
2.66081 -0.00371333 0.0021404
2.69576 -0.00355496 0.001888
2.73071 -0.00339176 0.00167554
2.76567 -0.00323244 0.00146642
2.80064 -0.00307239 0.00129256
2.83561 -0.00291775 0.00111981
2.87059 -0.00276509 0.000978031
2.90558 -0.00261852 0.000835514
2.94058 -0.00247562 0.000720175
2.97558 -0.00233899 0.000602629
3.01059 -0.002207 0.000508934
3.0456 -0.00208117 0.000411924
3.08063 -0.00196039 0.00033585
3.11566 -0.00184554 0.000255692
3.1507 -0.00173581 0.000193886
3.18574 -0.00163167 0.00012754
3.2208 -0.00153251 7.72251e-05
3.25586 -0.00143856 2.21806e-05
3.29093 -0.00134935 -1.89179e-05
3.32601 -0.00126489 -6.47395e-05
3.36109 -0.0011849 -9.84653e-05
3.39619 -0.0011092 -0.000136787
3.43129 -0.00103764 -0.000164636
3.4664 -0.000969957 -0.000196879
3.50152 -0.000906011 -0.000220075
3.53665 -0.00084563 -0.0002474
3.57179 -0.000788523 -0.000266955
3.60694 -0.000734747 -0.000290306
3.64209 -0.000683732 -0.00030705
3.67726 -0.000635905 -0.000327191
3.71243 -0.000590279 -0.000341799
3.74761 -0.000547782 -0.000359347
3.7828 -0.000506898 -0.000372364
3.81801 -0.000469149 -0.00038781
3.85322 -0.000432419 -0.000399667
3.88844 -0.000398878 -0.000413403
3.92367 -0.000365768 -0.000424441
3.95891 -0.000335931 -0.000436773
3.99416 -0.000305959 -0.000447252
4.02942 -0.000279364 -0.000458422
4.06469 -0.000252104 -0.000468536
4.09997 -0.000228328 -0.000478731
4.13526 -0.0002034 -0.000488623
4.17056 -0.000182054 -0.000497992
4.20587 -0.000159117 -0.000507759
4.24119 -0.000139845 -0.00051643
4.27653 -0.000118588 -0.000526124
4.31187 -0.000101059 -0.000534199
4.34722 -8.11914e-05 -0.000543843
4.38259 -6.50935e-05 -0.0005514
4.41797 -4.63399e-05 -0.000560993
4.45335 -3.13706e-05 -0.000568084
4.48875 -1.34651e-05 -0.000577601
4.52416 6.70219e-07 -0.00058425
4.55958 1.79886e-05 -0.000593642
4.59502 3.15791e-05 -0.000599847
4.63046 4.85669e-05 -0.000609037
4.66592 6.18997e-05 -0.000614763
4.70139 7.88082e-05 -0.000623644
4.73687 9.2167e-05 -0.000628825
4.77237 0.00010924 -0.000637258
4.80787 0.000122902 -0.00064179
4.84339 0.000140371 -0.000649603
4.87892 0.000154602 -0.00065335
4.91446 0.000172679 -0.000660338
4.95002 0.000187728 -0.000663125
4.98559 0.000206595 -0.000669055
5.02117 0.000222681 -0.00067068
5.05677 0.000242485 -0.000675291
5.09237 0.000259788 -0.000675527
5.128 0.000280629 -0.000678544
5.16363 0.000299278 -0.000677153
5.19928 0.000321203 -0.000678293
5.23494 0.000341264 -0.00067504
5.27062 0.000364256 -0.00067403
5.30631 0.000385723 -0.000668702
5.34201 0.000409692 -0.000665303
5.37773 0.000432487 -0.000657724
5.41346 0.000457269 -0.000651749
5.4492 0.000481234 -0.000641811
5.48497 0.000506592 -0.000633146
5.52074 0.000531505 -0.000620823
5.55653 0.00055714 -0.00060945
5.59233 0.000582724 -0.000594818
5.62815 0.000608313 -0.00058083
5.66399 0.000634229 -0.000564072
5.69984 0.000659445 -0.000547679
5.7357 0.00068533 -0.000529087
5.77158 0.000709853 -0.000510608
5.80748 0.000735352 -0.00049057
5.84339 0.000758896 -0.000470422
5.87932 0.000783684 -0.000449402
5.91526 0.000806028 -0.000428067
5.95122 0.000829829 -0.00040657
5.9872 0.000850822 -0.000384575
6.02319 0.000873428 -0.000363111
6.05919 0.000892991 -0.000340997
6.09522 0.000914265 -0.00032003
6.13126 0.000932394 -0.000298306
6.16732 0.000952268 -0.000278242
6.20339 0.000969029 -0.000257353
6.23949 0.000987493 -0.000238519
6.27559 0.00100299 -0.000218825
6.31172 0.00102008 -0.000201461
6.34786 0.00103446 -0.000183224
6.38403 0.00105023 -0.000167479
6.42021 0.00106366 -0.000150867
6.4564 0.00107819 -0.000136801
6.49262 0.00109083 -0.000121901
6.52885 0.00110418 -0.000109498
6.5651 0.00111621 -9.63246e-05
6.60137 0.00112845 -8.55077e-05
6.63766 0.00114 -7.40197e-05
6.67397 0.00115123 -6.46696e-05
6.71029 0.0011624 -5.47769e-05
6.74664 0.00117273 -4.67453e-05
6.783 0.00118354 -3.83343e-05
6.81938 0.00119309 -3.14565e-05
6.85579 0.00120355 -2.4405e-05
6.89221 0.00121243 -1.85096e-05
6.92865 0.00122252 -1.26906e-05
6.96511 0.00123083 -7.60943e-06
7.00159 0.00124053 -2.89428e-06
7.0381 0.00124836 1.52048e-06
7.07462 0.00125761 5.26374e-06
7.11116 0.00126508 9.11694e-06
7.14772 0.00127384 1.20366e-05
7.18431 0.001281 1.53955e-05
7.22091 0.00128923 1.76479e-05
7.25754 0.00129617 2.0566e-05
7.29418 0.00130383 2.22925e-05
7.33085 0.0013106 2.48167e-05
7.36754 0.00131765 2.6138e-05
7.40425 0.00132432 2.83096e-05
7.44099 0.0013308 2.93219e-05
7.47774 0.00133736 3.11796e-05
7.51452 0.0013433 3.19692e-05
7.55132 0.00134974 3.3543e-05
7.58814 0.00135519 3.41897e-05
7.62498 0.00136148 3.55004e-05
7.66185 0.00136652 3.60708e-05
7.69874 0.0013726 3.71333e-05
7.73566 0.00137732 3.76834e-05
7.77259 0.00138314 3.85091e-05
7.80955 0.0013876 3.90873e-05
7.84654 0.0013931 3.96877e-05
7.88355 0.00139741 4.03249e-05
7.92058 0.00140251 4.07191e-05
7.95763 0.00140675 4.14064e-05
7.99471 0.0014114 4.16411e-05
8.03182 0.00141565 4.23533e-05
8.06895 0.00141984 4.24799e-05
8.1061 0.00142412 4.31964e-05
8.14328 0.0014279 4.32589e-05
8.18049 0.00143218 4.39593e-05
8.21772 0.0014356 4.4e-05
8.25497 0.00143982 4.46635e-05
8.29226 0.00144297 4.47226e-05
8.32956 0.00144706 4.53298e-05
8.3669 0.00145003 4.54411e-05
8.40426 0.00145391 4.59726e-05
8.44165 0.00145678 4.6167e-05
8.47906 0.00146037 4.66042e-05
8.5165 0.00146324 4.6908e-05
8.55397 0.00146647 4.72348e-05
8.59146 0.00146942 4.76499e-05
8.62899 0.00147228 4.78654e-05
8.66654 0.00147532 4.83645e-05
8.70412 0.00147786 4.84994e-05
8.74172 0.00148093 4.90516e-05
8.77936 0.00148322 4.91411e-05
8.81702 0.00148625 4.97156e-05
8.85471 0.00148836 4.97946e-05
8.89244 0.00149127 5.03605e-05
8.93019 0.0014933 5.04644e-05
8.96797 0.00149597 5.0992e-05
9.00578 0.00149802 5.11517e-05
9.04362 0.00150039 5.16108e-05
9.08149 0.00150253 5.18548e-05
9.11939 0.0015046 5.22123e-05
9.15732 0.00150682 5.25578e-05
9.19528 0.00150863 5.27954e-05
9.23327 0.00151089 5.32209e-05
9.2713 0.0015125 5.33609e-05
9.30935 0.00151471 5.38327e-05
9.34744 0.0015162 5.39114e-05
9.38556 0.00151827 5.43945e-05
9.42371 0.00151973 5.44485e-05
9.46189 0.00152155 5.49066e-05
9.50011 0.00152309 5.4973e-05
9.53836 0.00152464 5.53638e-05
9.57664 0.00152625 5.54842e-05
9.61496 0.00152757 5.57645e-05
9.65331 0.00152922 5.59691e-05
9.69169 0.00153037 5.61098e-05
9.73011 0.00153197 5.63851e-05
9.76856 0.00153302 5.6404e-05
9.80704 0.00153446 5.67155e-05
9.84557 0.00153553 5.66512e-05
9.88412 0.00153673 5.69573e-05
9.92271 0.00153786 5.68561e-05
9.96134 0.00153883 5.71087e-05
10 0.00154 5.7022e-05
10.0387 0.00154081 5.71727e-05
10.0774 0.00154194 5.71481e-05
10.1162 0.00154265 5.71559e-05
10.155 0.00154365 5.72051e-05
10.1939 0.00154436 5.70664e-05
10.2328 0.00154514 5.71568e-05
10.2717 0.0015459 5.69139e-05
10.3106 0.00154647 5.69983e-05
10.3496 0.00154725 5.67096e-05
10.3887 0.00154766 5.67356e-05
10.4278 0.00154839 5.64624e-05
10.4669 0.00154873 5.63786e-05
10.506 0.00154929 5.61749e-05
10.5452 0.00154965 5.59417e-05
10.5845 0.00154998 5.58085e-05
10.6238 0.0015504 5.54392e-05
10.6631 0.00155053 5.53317e-05
10.7024 0.00155095 5.48867e-05
10.7418 0.00155094 5.47513e-05
10.7813 0.00155125 5.42992e-05
10.8208 0.00155122 5.40809e-05
10.8603 0.00155131 5.3686e-05
10.8999 0.00155134 5.33376e-05
10.9395 0.00155118 5.30237e-05
10.9792 0.00155125 5.25396e-05
11.0189 0.00155092 5.22669e-05
11.0586 0.00155092 5.17051e-05
11.0984 0.00155051 5.14165e-05
11.1383 0.00155032 5.08507e-05
11.1781 0.00154994 5.04882e-05
11.2181 0.0015495 4.99807e-05
11.2581 0.00154918 4.95003e-05
11.2981 0.00154851 4.90711e-05
11.3381 0.00154816 4.84721e-05
11.3783 0.00154738 4.80766e-05
11.4184 0.00154685 4.74213e-05
11.4587 0.00154608 4.69989e-05
11.4989 0.00154529 4.63564e-05
11.5392 0.00154458 4.58536e-05
11.5796 0.00154356 4.52787e-05
11.62 0.0015428 4.46591e-05
11.6605 0.00154166 4.41442e-05
11.701 0.00154072 4.34323e-05
11.7415 0.00153958 4.29186e-05
11.7822 0.0015384 4.2182e-05
11.8228 0.00153727 4.16116e-05
11.8636 0.00153587 4.09137e-05
11.9043 0.00153467 4.02386e-05
11.9452 0.00153316 3.95993e-05
11.986 0.00153176 3.88104e-05
12.027 0.00153025 3.81791e-05
12.068 0.00152862 3.73319e-05
12.109 0.00152707 3.66443e-05
12.1501 0.00152526 3.5802e-05
12.1913 0.00152358 3.49951e-05
12.2325 0.0015217 3.41812e-05
12.2738 0.00151982 3.32186e-05
12.3151 0.00151792 3.23693e-05
12.3565 0.00151586 3.12861e-05
12.3979 0.00151386 3.03015e-05
12.4394 0.00151174 2.91371e-05
12.481 0.00150966 2.79071e-05
12.5226 0.0015076 2.664e-05
12.5643 0.00150558 2.51308e-05
12.6061 0.00150373 2.37053e-05
12.6479 0.00150206 2.21271e-05
12.6898 0.00150062 2.07583e-05
12.7317 0.00149939 1.96232e-05
12.7737 0.00149817 1.88247e-05
12.8158 0.00149681 1.84373e-05
12.8579 0.00149518 1.82283e-05
12.9001 0.00149318 1.81383e-05
12.9424 0.00149099 1.80331e-05
12.9847 0.00148853 1.78206e-05
13.0271 0.00148597 1.75439e-05
13.0696 0.00148332 1.71564e-05
13.1121 0.00148057 1.66974e-05
13.1547 0.00147784 1.61815e-05
13.1974 0.00147504 1.5608e-05
13.2402 0.00147224 1.50043e-05
13.283 0.00146944 1.43721e-05
13.3259 0.00146659 1.37189e-05
13.3689 0.0014638 1.30559e-05
13.4119 0.00146094 1.23837e-05
13.455 0.00145811 1.17107e-05
13.4982 0.00145531 1.10357e-05
13.5415 0.00145245 1.03685e-05
13.5848 0.00144966 9.70223e-06
13.6283 0.00144684 9.05048e-06
13.6718 0.00144401 8.40551e-06
13.7153 0.00144127 7.77332e-06
13.759 0.00143845 7.15674e-06
13.8028 0.00143569 6.55347e-06
13.8466 0.00143297 5.96567e-06
13.8905 0.00143019 5.39937e-06
13.9345 0.00142753 4.8431e-06
13.9786 0.00142482 4.31394e-06
14.0227 0.00142213 3.7987e-06
14.067 0.00141955 3.30323e-06
14.1113 0.00141689 2.8297e-06
14.1558 0.00141432 2.37559e-06
14.2003 0.00141179 1.93897e-06
14.2449 0.00140921 1.52852e-06
14.2896 0.00140677 1.13153e-06
14.3344 0.0014043 7.59863e-07
14.3793 0.00140184 4.06773e-07
14.4243 0.00139951 7.11678e-08
14.4693 0.00139711 -2.42259e-07
14.5145 0.00139479 -5.35968e-07
14.5598 0.00139255 -8.16853e-07
14.6052 0.00139026 -1.07166e-06
14.6506 0.00138807 -1.31505e-06
14.6962 0.00138593 -1.53956e-06
14.7419 0.00138376 -1.7463e-06
14.7877 0.0013817 -1.93872e-06
14.8336 0.00137966 -2.1179e-06
14.8796 0.00137762 -2.27682e-06
14.9257 0.00137568 -2.42891e-06
14.9719 0.00137375 -2.56347e-06
15.0182 0.00137183 -2.68612e-06
15.0647 0.00137002 -2.79828e-06
15.1112 0.0013682 -2.89976e-06
15.1579 0.00136641 -2.98663e-06
15.2047 0.0013647 -3.06989e-06
15.2516 0.001363 -3.13915e-06
15.2986 0.00136132 -3.20108e-06
15.3458 0.00135973 -3.25537e-06
15.393 0.00135814 -3.30325e-06
15.4404 0.00135658 -3.33992e-06
15.488 0.00135509 -3.37566e-06
15.5356 0.00135361 -3.40145e-06
15.5834 0.00135215 -3.42303e-06
15.6313 0.00135075 -3.43889e-06
15.6794 0.00134939 -3.4527e-06
15.7276 0.00134803 -3.45761e-06
15.7759 0.00134673 -3.46317e-06
15.8243 0.00134545 -3.46239e-06
15.873 0.00134419 -3.4601e-06
15.9217 0.00134295 -3.45254e-06
15.9706 0.00134179 -3.44661e-06
16.0197 0.00134059 -3.43378e-06
16.0689 0.00133946 -3.42206e-06
16.1182 0.00133837 -3.40716e-06
16.1677 0.00133732 -3.39319e-06
16.2174 0.00133628 -3.37365e-06
16.2672 0.00133529 -3.35766e-06
16.3172 0.00133434 -3.33877e-06
16.3674 0.00133338 -3.31979e-06
16.4177 0.00133245 -3.29821e-06
16.4682 0.00133157 -3.28142e-06
16.5189 0.00133069 -3.25931e-06
16.5697 0.00132981 -3.24006e-06
16.6208 0.00132897 -3.21933e-06
16.672 0.00132816 -3.20184e-06
16.7234 0.00132734 -3.1801e-06
16.775 0.00132655 -3.16233e-06
16.8268 0.0013258 -3.14284e-06
16.8787 0.00132506 -3.12655e-06
16.9309 0.00132431 -3.10664e-06
16.9833 0.00132359 -3.09121e-06
17.0359 0.00132291 -3.07422e-06
17.0887 0.00132223 -3.06032e-06
17.1418 0.00132155 -3.04323e-06
17.195 0.00132091 -3.03095e-06
17.2485 0.00132029 -3.01686e-06
17.3022 0.00131967 -3.00624e-06
17.3562 0.00131905 -2.99257e-06
17.4104 0.00131847 -2.98352e-06
17.4648 0.0013179 -2.97238e-06
17.5195 0.00131734 -2.96528e-06
17.5744 0.00131678 -2.95479e-06
17.6296 0.00131624 -2.94856e-06
17.6851 0.00131571 -2.93995e-06
17.7408 0.0013152 -2.93581e-06
17.7969 0.0013147 -2.92817e-06
17.8532 0.0013142 -2.9244e-06
17.9098 0.00131371 -2.91785e-06
17.9667 0.00131323 -2.91606e-06
18.0239 0.00131278 -2.91143e-06
18.0815 0.00131232 -2.91064e-06
18.1393 0.00131187 -2.90656e-06
18.1975 0.00131143 -2.90695e-06
18.256 0.001311 -2.90446e-06
18.3149 0.00131058 -2.90694e-06
18.3742 0.00131017 -2.90622e-06
18.4338 0.00130976 -2.90951e-06
18.4938 0.00130936 -2.90927e-06
18.5542 0.00130897 -2.9137e-06
18.615 0.00130858 -2.91476e-06
18.6762 0.0013082 -2.92044e-06
18.7379 0.00130784 -2.92253e-06
18.8 0.00130748 -2.92892e-06
18.8625 0.00130711 -2.93112e-06
18.9255 0.00130675 -2.93765e-06
18.9891 0.0013064 -2.94012e-06
19.0531 0.00130605 -2.94713e-06
19.1177 0.00130571 -2.94985e-06
19.1828 0.00130537 -2.95709e-06
19.2484 0.00130505 -2.95994e-06
19.3147 0.00130472 -2.96734e-06
19.3816 0.0013044 -2.97012e-06
19.4491 0.00130409 -2.97761e-06
19.5173 0.00130377 -2.98015e-06
19.5862 0.00130346 -2.9876e-06
19.6558 0.00130316 -2.99004e-06
19.7262 0.00130286 -2.99736e-06
19.7974 0.00130257 -2.99948e-06
19.8694 0.00130228 -3.00661e-06
19.9423 0.00130199 -3.008e-06
20.0162 0.0013017 -3.0146e-06
20.091 0.00130143 -3.01524e-06
20.1669 0.00130116 -3.0209e-06
20.244 0.00130089 -3.02027e-06
20.3222 0.00130064 -3.02494e-06
20.4016 0.0013004 -3.02308e-06
20.4825 0.00130017 -3.02699e-06
20.5648 0.00129997 -3.02431e-06
20.6487 0.00129979 -3.02775e-06
20.7344 0.00129964 -3.0241e-06
20.8219 0.00129953 -3.02742e-06
20.9115 0.00129951 -3.02449e-06
21.0034 0.00129961 -3.03014e-06
21.0979 0.00129987 -3.02996e-06
21.1952 0.00130101 -3.05506e-06
21.2959 0.00130239 -3.07505e-06
21.4004 0.00130439 -3.11494e-06
21.5093 0.00130762 -3.17006e-06
21.6237 0.00130925 -3.19811e-06
21.7448 0.00131039 -3.20197e-06
21.8747 0.00131158 -3.21561e-06
22.0165 0.00131236 -3.20218e-06
22.1768 0.00131293 -3.19274e-06
22.3723 0.00132179 -3.35075e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.5Nc1ClassicOneLoop/DeltaGammaFX_0_FRG.txt <==
9.995 0.000147904 0.000147701
9.99 0.000148123 0.000147921
9.985 0.000148343 0.000148141
9.98 0.000148564 0.000148361
9.975 0.000148785 0.000148581
9.97 0.000149006 0.000148802
9.965 0.000149228 0.000149024
9.96 0.00014945 0.000149246
9.955 0.000149673 0.000149468
9.95 0.000149896 0.000149691
9.945 0.000150119 0.000149914
9.94 0.000150343 0.000150138
9.935 0.000150568 0.000150362
9.93 0.000150793 0.000150586
9.925 0.000151018 0.000150811
9.92 0.000151244 0.000151037
9.915 0.00015147 0.000151263
9.91 0.000151697 0.000151489
9.905 0.000151924 0.000151716
9.9 0.000152151 0.000151943
9.895 0.000152379 0.000152171
9.89 0.000152608 0.000152399
9.885 0.000152837 0.000152628
9.88 0.000153066 0.000152857
9.875 0.000153296 0.000153086
9.87 0.000153526 0.000153316
9.865 0.000153757 0.000153547
9.86 0.000153988 0.000153778
9.855 0.00015422 0.000154009
9.85 0.000154452 0.000154241
9.845 0.000154685 0.000154473
9.84 0.000154918 0.000154706
9.835 0.000155151 0.000154939
9.83 0.000155385 0.000155173
9.825 0.00015562 0.000155407
9.82 0.000155855 0.000155642
9.815 0.00015609 0.000155877
9.81 0.000156326 0.000156112
9.805 0.000156563 0.000156348
9.8 0.000156799 0.000156585
9.795 0.000157037 0.000156822
9.79 0.000157274 0.000157059
9.785 0.000157513 0.000157297
9.78 0.000157751 0.000157536
9.775 0.000157991 0.000157775
9.77 0.00015823 0.000158014
9.765 0.000158471 0.000158254
9.76 0.000158711 0.000158494
9.755 0.000158953 0.000158735
9.75 0.000159194 0.000158977
9.745 0.000159437 0.000159219
9.74 0.000159679 0.000159461
9.735 0.000159922 0.000159704
9.73 0.000160166 0.000159947
9.725 0.00016041 0.000160191
9.72 0.000160654 0.000160435
9.715 0.0001609 0.00016068
9.71 0.000161145 0.000160925
9.705 0.000161391 0.000161171
9.7 0.000161638 0.000161417
9.695 0.000161885 0.000161664
9.69 0.000162133 0.000161911
9.685 0.000162381 0.000162159
9.68 0.00016263 0.000162407
9.675 0.000162879 0.000162656
9.67 0.000163128 0.000162905
9.665 0.000163378 0.000163155
9.66 0.000163629 0.000163405
9.655 0.00016388 0.000163656
9.65 0.000164132 0.000163908
9.645 0.000164384 0.000164159
9.64 0.000164637 0.000164412
9.635 0.00016489 0.000164665
9.63 0.000165144 0.000164918
9.625 0.000165398 0.000165172
9.62 0.000165653 0.000165427
9.615 0.000165908 0.000165681
9.61 0.000166164 0.000165937
9.605 0.00016642 0.000166193
9.6 0.000166677 0.000166449
9.595 0.000166935 0.000166706
9.59 0.000167193 0.000166964
9.585 0.000167451 0.000167222
9.58 0.00016771 0.000167481
9.575 0.00016797 0.00016774
9.57 0.00016823 0.000168
9.565 0.000168491 0.00016826
9.56 0.000168752 0.000168521
9.555 0.000169013 0.000168782
9.55 0.000169275 0.000169044
9.545 0.000169538 0.000169306
9.54 0.000169801 0.000169569
9.535 0.000170065 0.000169833
9.53 0.00017033 0.000170097
9.525 0.000170595 0.000170362
9.52 0.00017086 0.000170627
9.515 0.000171126 0.000170892
9.51 0.000171393 0.000171159
9.505 0.00017166 0.000171425
9.5 0.000171928 0.000171693
9.495 0.000172196 0.00017196
9.49 0.000172465 0.000172229
9.485 0.000172734 0.000172498
9.48 0.000173004 0.000172767
9.475 0.000173275 0.000173038
9.47 0.000173546 0.000173308
9.465 0.000173817 0.00017358
9.46 0.00017409 0.000173851
9.455 0.000174362 0.000174124
9.45 0.000174636 0.000174397
9.445 0.000174909 0.00017467
9.44 0.000175184 0.000174944
9.435 0.000175459 0.000175219
9.43 0.000175734 0.000175494
9.425 0.000176011 0.00017577
9.42 0.000176287 0.000176046
9.415 0.000176565 0.000176323
9.41 0.000176843 0.000176601
9.405 0.000177121 0.000176879
9.4 0.0001774 0.000177158
9.395 0.00017768 0.000177437
9.39 0.00017796 0.000177717
9.385 0.000178241 0.000177997
9.38 0.000178522 0.000178278
9.375 0.000178804 0.00017856
9.37 0.000179087 0.000178842
9.365 0.00017937 0.000179125
9.36 0.000179654 0.000179408
9.355 0.000179938 0.000179692
9.35 0.000180223 0.000179977
9.345 0.000180509 0.000180262
9.34 0.000180795 0.000180548
9.335 0.000181082 0.000180834
9.33 0.000181369 0.000181121
9.325 0.000181657 0.000181409
9.32 0.000181946 0.000181697
9.315 0.000182235 0.000181986
9.31 0.000182525 0.000182275
9.305 0.000182815 0.000182566
9.3 0.000183107 0.000182856
9.295 0.000183398 0.000183148
9.29 0.000183691 0.00018344
9.285 0.000183984 0.000183732
9.28 0.000184277 0.000184025
9.275 0.000184571 0.000184319
9.27 0.000184866 0.000184613
9.265 0.000185161 0.000184908
9.26 0.000185457 0.000185204
9.255 0.000185754 0.0001855
9.25 0.000186051 0.000185797
9.245 0.000186349 0.000186095
9.24 0.000186648 0.000186393
9.235 0.000186947 0.000186692
9.23 0.000187247 0.000186991
9.225 0.000187548 0.000187291
9.22 0.000187849 0.000187592
9.215 0.00018815 0.000187893
9.21 0.000188453 0.000188195
9.205 0.000188756 0.000188498
9.2 0.000189059 0.000188801
9.195 0.000189364 0.000189105
9.19 0.000189669 0.00018941
9.185 0.000189975 0.000189715
9.18 0.000190281 0.000190021
9.175 0.000190588 0.000190327
9.17 0.000190896 0.000190635
9.165 0.000191204 0.000190942
9.16 0.000191513 0.000191251
9.155 0.000191822 0.00019156
9.15 0.000192133 0.00019187
9.145 0.000192444 0.00019218
9.14 0.000192755 0.000192492
9.135 0.000193067 0.000192803
9.13 0.000193381 0.000193116
9.125 0.000193694 0.000193429
9.12 0.000194009 0.000193743
9.115 0.000194324 0.000194058
9.11 0.000194639 0.000194373
9.105 0.000194956 0.000194689
9.1 0.000195272 0.000195005
9.095 0.00019559 0.000195323
9.09 0.000195909 0.000195641
9.085 0.000196228 0.000195959
9.08 0.000196547 0.000196279
9.075 0.000196868 0.000196599
9.07 0.000197189 0.00019692
9.065 0.000197511 0.000197241
9.06 0.000197834 0.000197563
9.055 0.000198157 0.000197886
9.05 0.000198481 0.00019821
9.045 0.000198806 0.000198534
9.04 0.000199131 0.000198859
9.035 0.000199457 0.000199184
9.03 0.000199784 0.000199511
9.025 0.000200111 0.000199838
9.02 0.00020044 0.000200166
9.015 0.000200769 0.000200494
9.01 0.000201098 0.000200823
9.005 0.000201429 0.000201153
9 0.00020176 0.000201484
8.995 0.000202092 0.000201815
8.99 0.000202424 0.000202147
8.985 0.000202757 0.00020248
8.98 0.000203091 0.000202814
8.975 0.000203426 0.000203148
8.97 0.000203762 0.000203483
8.965 0.000204098 0.000203819
8.96 0.000204435 0.000204155
8.955 0.000204773 0.000204493
8.95 0.000205111 0.000204831
8.945 0.00020545 0.000205169
8.94 0.00020579 0.000205509
8.935 0.000206131 0.000205849
8.93 0.000206472 0.00020619
8.925 0.000206814 0.000206531
8.92 0.000207157 0.000206874
8.915 0.000207501 0.000207217
8.91 0.000207845 0.000207561
8.905 0.00020819 0.000207906
8.9 0.000208537 0.000208251
8.895 0.000208883 0.000208598
8.89 0.000209231 0.000208945
8.885 0.000209579 0.000209292
8.88 0.000209928 0.000209641
8.875 0.000210278 0.00020999
8.87 0.000210628 0.00021034
8.865 0.00021098 0.000210691
8.86 0.000211332 0.000211043
8.855 0.000211685 0.000211395
8.85 0.000212038 0.000211748
8.845 0.000212393 0.000212103
8.84 0.000212748 0.000212457
8.835 0.000213104 0.000212813
8.83 0.000213461 0.000213169
8.825 0.000213819 0.000213527
8.82 0.000214177 0.000213884
8.815 0.000214536 0.000214243
8.81 0.000214896 0.000214603
8.805 0.000215257 0.000214963
8.8 0.000215619 0.000215324
8.795 0.000215981 0.000215686
8.79 0.000216345 0.000216049
8.785 0.000216709 0.000216413
8.78 0.000217074 0.000216777
8.775 0.00021744 0.000217142
8.77 0.000217806 0.000217508
8.765 0.000218173 0.000217875
8.76 0.000218542 0.000218243
8.755 0.00021891 0.000218611
8.75 0.00021928 0.00021898
8.745 0.000219651 0.000219351
8.74 0.000220022 0.000219722
8.735 0.000220395 0.000220093
8.73 0.000220768 0.000220466
8.725 0.000221142 0.00022084
8.72 0.000221517 0.000221214
8.715 0.000221893 0.000221589
8.71 0.000222269 0.000221965
8.705 0.000222647 0.000222342
8.7 0.000223025 0.00022272
8.695 0.000223404 0.000223098
8.69 0.000223784 0.000223478
8.685 0.000224165 0.000223858
8.68 0.000224546 0.000224239
8.675 0.000224929 0.000224621
8.67 0.000225312 0.000225004
8.665 0.000225697 0.000225388
8.66 0.000226082 0.000225773
8.655 0.000226468 0.000226158
8.65 0.000226855 0.000226544
8.645 0.000227242 0.000226932
8.64 0.000227631 0.00022732
8.635 0.00022802 0.000227709
8.63 0.000228411 0.000228098
8.625 0.000228802 0.000228489
8.62 0.000229194 0.000228881
8.615 0.000229588 0.000229274
8.61 0.000229982 0.000229667
8.605 0.000230377 0.000230062
8.6 0.000230772 0.000230457
8.595 0.000231169 0.000230853
8.59 0.000231567 0.00023125
8.585 0.000231965 0.000231648
8.58 0.000232364 0.000232047
8.575 0.000232765 0.000232446
8.57 0.000233166 0.000232847
8.565 0.000233568 0.000233249
8.56 0.000233971 0.000233651
8.555 0.000234375 0.000234055
8.55 0.00023478 0.000234459
8.545 0.000235186 0.000234865
8.54 0.000235593 0.000235271
8.535 0.000236001 0.000235678
8.53 0.000236409 0.000236086
8.525 0.000236819 0.000236495
8.52 0.000237229 0.000236905
8.515 0.000237641 0.000237316
8.51 0.000238053 0.000237728
8.505 0.000238467 0.000238141
8.5 0.000238881 0.000238555
8.495 0.000239297 0.00023897
8.49 0.000239713 0.000239385
8.485 0.00024013 0.000239802
8.48 0.000240548 0.00024022
8.475 0.000240968 0.000240638
8.47 0.000241388 0.000241058
8.465 0.000241809 0.000241478
8.46 0.000242231 0.0002419
8.455 0.000242654 0.000242322
8.45 0.000243078 0.000242746
8.445 0.000243503 0.00024317
8.44 0.000243929 0.000243596
8.435 0.000244356 0.000244022
8.43 0.000244784 0.00024445
8.425 0.000245213 0.000244878
8.42 0.000245643 0.000245307
8.415 0.000246074 0.000245738
8.41 0.000246506 0.000246169
8.405 0.000246939 0.000246601
8.4 0.000247373 0.000247035
8.395 0.000247808 0.000247469
8.39 0.000248244 0.000247905
8.385 0.000248682 0.000248342
8.38 0.00024912 0.000248779
8.375 0.000249559 0.000249218
8.37 0.000249999 0.000249657
8.365 0.00025044 0.000250098
8.36 0.000250882 0.000250539
8.355 0.000251326 0.000250982
8.35 0.00025177 0.000251426
8.345 0.000252215 0.00025187
8.34 0.000252662 0.000252316
8.335 0.000253109 0.000252763
8.33 0.000253558 0.000253211
8.325 0.000254007 0.00025366
8.32 0.000254458 0.00025411
8.315 0.00025491 0.000254561
8.31 0.000255362 0.000255013
8.305 0.000255816 0.000255466
8.3 0.000256271 0.00025592
8.295 0.000256727 0.000256376
8.29 0.000257184 0.000256832
8.285 0.000257642 0.00025729
8.28 0.000258101 0.000257748
8.275 0.000258562 0.000258208
8.27 0.000259023 0.000258669
8.265 0.000259486 0.000259131
8.26 0.000259949 0.000259594
8.255 0.000260414 0.000260058
8.25 0.000260879 0.000260523
8.245 0.000261346 0.000260989
8.24 0.000261814 0.000261456
8.235 0.000262283 0.000261925
8.23 0.000262754 0.000262394
8.225 0.000263225 0.000262865
8.22 0.000263697 0.000263337
8.215 0.000264171 0.00026381
8.21 0.000264646 0.000264284
8.205 0.000265122 0.000264759
8.2 0.000265599 0.000265236
8.195 0.000266077 0.000265713
8.19 0.000266556 0.000266192
8.185 0.000267036 0.000266671
8.18 0.000267518 0.000267152
8.175 0.000268001 0.000267634
8.17 0.000268485 0.000268117
8.165 0.00026897 0.000268602
8.16 0.000269456 0.000269088
8.155 0.000269943 0.000269574
8.15 0.000270432 0.000270062
8.145 0.000270922 0.000270551
8.14 0.000271413 0.000271041
8.135 0.000271905 0.000271533
8.13 0.000272398 0.000272025
8.125 0.000272892 0.000272519
8.12 0.000273388 0.000273014
8.115 0.000273885 0.00027351
8.11 0.000274383 0.000274008
8.105 0.000274882 0.000274506
8.1 0.000275383 0.000275006
8.095 0.000275884 0.000275507
8.09 0.000276387 0.000276009
8.085 0.000276891 0.000276513
8.08 0.000277397 0.000277017
8.075 0.000277903 0.000277523
8.07 0.000278411 0.00027803
8.065 0.00027892 0.000278538
8.06 0.00027943 0.000279048
8.055 0.000279942 0.000279559
8.05 0.000280454 0.000280071
8.045 0.000280968 0.000280584
8.04 0.000281484 0.000281099
8.035 0.000282 0.000281615
8.03 0.000282518 0.000282132
8.025 0.000283037 0.00028265
8.02 0.000283557 0.000283169
8.015 0.000284079 0.00028369
8.01 0.000284601 0.000284212
8.005 0.000285125 0.000284736
8 0.000285651 0.00028526
7.995 0.000286178 0.000285786
7.99 0.000286706 0.000286314
7.985 0.000287235 0.000286842
7.98 0.000287765 0.000287372
7.975 0.000288297 0.000287903
7.97 0.00028883 0.000288435
7.965 0.000289365 0.000288969
7.96 0.0002899 0.000289504
7.955 0.000290438 0.00029004
7.95 0.000290976 0.000290578
7.945 0.000291516 0.000291117
7.94 0.000292057 0.000291657
7.935 0.000292599 0.000292199
7.93 0.000293143 0.000292742
7.925 0.000293688 0.000293287
7.92 0.000294235 0.000293832
7.915 0.000294782 0.000294379
7.91 0.000295331 0.000294928
7.905 0.000295882 0.000295477
7.9 0.000296434 0.000296028
7.895 0.000296987 0.000296581
7.89 0.000297542 0.000297135
7.885 0.000298098 0.00029769
7.88 0.000298655 0.000298247
7.875 0.000299214 0.000298805
7.87 0.000299774 0.000299364
7.865 0.000300335 0.000299925
7.86 0.000300898 0.000300487
7.855 0.000301463 0.00030105
7.85 0.000302028 0.000301615
7.845 0.000302595 0.000302182
7.84 0.000303164 0.000302749
7.835 0.000303734 0.000303318
7.83 0.000304305 0.000303889
7.825 0.000304878 0.000304461
7.82 0.000305452 0.000305035
7.815 0.000306028 0.00030561
7.81 0.000306605 0.000306186
7.805 0.000307184 0.000306764
7.8 0.000307764 0.000307343
7.795 0.000308345 0.000307924
7.79 0.000308928 0.000308506
7.785 0.000309512 0.000309089
7.78 0.000310098 0.000309674
7.775 0.000310686 0.000310261
7.77 0.000311275 0.000310849
7.765 0.000311865 0.000311438
7.76 0.000312457 0.000312029
7.755 0.00031305 0.000312622
7.75 0.000313645 0.000313216
7.745 0.000314241 0.000313811
7.74 0.000314839 0.000314408
7.735 0.000315438 0.000315007
7.73 0.000316039 0.000315607
7.725 0.000316641 0.000316208
7.72 0.000317245 0.000316811
7.715 0.00031785 0.000317416
7.71 0.000318457 0.000318022
7.705 0.000319066 0.00031863
7.7 0.000319676 0.000319239
7.695 0.000320287 0.000319849
7.69 0.000320901 0.000320462
7.685 0.000321515 0.000321075
7.68 0.000322131 0.000321691
7.675 0.000322749 0.000322308
7.67 0.000323368 0.000322926
7.665 0.000323989 0.000323546
7.66 0.000324612 0.000324168
7.655 0.000325236 0.000324791
7.65 0.000325862 0.000325416
7.645 0.000326489 0.000326043
7.64 0.000327118 0.000326671
7.635 0.000327749 0.0003273
7.63 0.000328381 0.000327932
7.625 0.000329014 0.000328564
7.62 0.00032965 0.000329199
7.615 0.000330287 0.000329835
7.61 0.000330925 0.000330473
7.605 0.000331565 0.000331112
7.6 0.000332207 0.000331753
7.595 0.000332851 0.000332396
7.59 0.000333496 0.00033304
7.585 0.000334143 0.000333686
7.58 0.000334792 0.000334334
7.575 0.000335442 0.000334983
7.57 0.000336094 0.000335634
7.565 0.000336747 0.000336287
7.56 0.000337403 0.000336941
7.555 0.00033806 0.000337597
7.55 0.000338718 0.000338255
7.545 0.000339379 0.000338914
7.54 0.000340041 0.000339576
7.535 0.000340705 0.000340239
7.53 0.00034137 0.000340903
7.525 0.000342037 0.00034157
7.52 0.000342706 0.000342238
7.515 0.000343377 0.000342907
7.51 0.000344049 0.000343579
7.505 0.000344723 0.000344252
7.5 0.000345399 0.000344927
7.495 0.000346077 0.000345604
7.49 0.000346757 0.000346282
7.485 0.000347438 0.000346963
7.48 0.000348121 0.000347645
7.475 0.000348806 0.000348329
7.47 0.000349492 0.000349015
7.465 0.000350181 0.000349702
7.46 0.000350871 0.000350391
7.455 0.000351563 0.000351082
7.45 0.000352257 0.000351775
7.445 0.000352952 0.00035247
7.44 0.00035365 0.000353166
7.435 0.000354349 0.000353864
7.43 0.00035505 0.000354565
7.425 0.000355753 0.000355267
7.42 0.000356458 0.000355971
7.415 0.000357165 0.000356676
7.41 0.000357873 0.000357384
7.405 0.000358584 0.000358093
7.4 0.000359296 0.000358804
7.395 0.00036001 0.000359518
7.39 0.000360726 0.000360232
7.385 0.000361444 0.000360949
7.38 0.000362163 0.000361668
7.375 0.000362885 0.000362389
7.37 0.000363609 0.000363112
7.365 0.000364334 0.000363836
7.36 0.000365062 0.000364563
7.355 0.000365791 0.000365291
7.35 0.000366523 0.000366021
7.345 0.000367256 0.000366754
7.34 0.000367991 0.000367488
7.335 0.000368728 0.000368224
7.33 0.000369467 0.000368962
7.325 0.000370208 0.000369702
7.32 0.000370951 0.000370444
7.315 0.000371696 0.000371188
7.31 0.000372443 0.000371934
7.305 0.000373193 0.000372682
7.3 0.000373944 0.000373432
7.295 0.000374697 0.000374184
7.29 0.000375452 0.000374938
7.285 0.000376209 0.000375694
7.28 0.000376968 0.000376452
7.275 0.000377729 0.000377212
7.27 0.000378492 0.000377974
7.265 0.000379257 0.000378738
7.26 0.000380024 0.000379505
7.255 0.000380794 0.000380273
7.25 0.000381565 0.000381043
7.245 0.000382339 0.000381816
7.24 0.000383114 0.00038259
7.235 0.000383892 0.000383367
7.23 0.000384671 0.000384145
7.225 0.000385453 0.000384926
7.22 0.000386237 0.000385709
7.215 0.000387023 0.000386494
7.21 0.000387811 0.000387281
7.205 0.000388601 0.00038807
7.2 0.000389394 0.000388861
7.195 0.000390189 0.000389655
7.19 0.000390985 0.000390451
7.185 0.000391784 0.000391249
7.18 0.000392585 0.000392048
7.175 0.000393388 0.000392851
7.17 0.000394194 0.000393655
7.165 0.000395001 0.000394461
7.16 0.000395811 0.00039527
7.155 0.000396623 0.000396081
7.15 0.000397437 0.000396894
7.145 0.000398254 0.000397709
7.14 0.000399072 0.000398527
7.135 0.000399893 0.000399347
7.13 0.000400717 0.000400169
7.125 0.000401542 0.000400993
7.12 0.00040237 0.000401819
7.115 0.000403199 0.000402648
7.11 0.000404031 0.000403479
7.105 0.000404866 0.000404312
7.1 0.000405702 0.000405148
7.095 0.000406542 0.000405986
7.09 0.000407383 0.000406826
7.085 0.000408227 0.000407668
7.08 0.000409073 0.000408513
7.075 0.000409921 0.00040936
7.07 0.000410772 0.00041021
7.065 0.000411624 0.000411062
7.06 0.00041248 0.000411916
7.055 0.000413337 0.000412772
7.05 0.000414197 0.000413631
7.045 0.00041506 0.000414492
7.04 0.000415924 0.000415356
7.035 0.000416792 0.000416222
7.03 0.000417661 0.00041709
7.025 0.000418533 0.000417961
7.02 0.000419408 0.000418834
7.015 0.000420285 0.00041971
7.01 0.000421164 0.000420588
7.005 0.000422045 0.000421468
7 0.00042293 0.000422351
6.995 0.000423816 0.000423236
6.99 0.000424705 0.000424124
6.985 0.000425597 0.000425015
6.98 0.000426491 0.000425907
6.975 0.000427387 0.000426803
6.97 0.000428286 0.000427701
6.965 0.000429188 0.000428601
6.96 0.000430092 0.000429504
6.955 0.000430999 0.000430409
6.95 0.000431908 0.000431317
6.945 0.000432819 0.000432227
6.94 0.000433733 0.00043314
6.935 0.00043465 0.000434056
6.93 0.000435569 0.000434974
6.925 0.000436491 0.000435894
6.92 0.000437416 0.000436818
6.915 0.000438343 0.000437743
6.91 0.000439273 0.000438672
6.905 0.000440205 0.000439603
6.9 0.00044114 0.000440537
6.895 0.000442078 0.000441473
6.89 0.000443018 0.000442412
6.885 0.00044396 0.000443353
6.88 0.000444906 0.000444298
6.875 0.000445854 0.000445244
6.87 0.000446805 0.000446194
6.865 0.000447759 0.000447146
6.86 0.000448715 0.000448101
6.855 0.000449674 0.000449059
6.85 0.000450636 0.00045002
6.845 0.0004516 0.000450983
6.84 0.000452567 0.000451948
6.835 0.000453537 0.000452917
6.83 0.00045451 0.000453888
6.825 0.000455485 0.000454862
6.82 0.000456463 0.000455839
6.815 0.000457444 0.000456819
6.81 0.000458428 0.000457801
6.805 0.000459415 0.000458787
6.8 0.000460404 0.000459775
6.795 0.000461397 0.000460766
6.79 0.000462392 0.000461759
6.785 0.00046339 0.000462756
6.78 0.00046439 0.000463755
6.775 0.000465394 0.000464758
6.77 0.0004664 0.000465763
6.765 0.00046741 0.000466771
6.76 0.000468422 0.000467782
6.755 0.000469437 0.000468795
6.75 0.000470456 0.000469812
6.745 0.000471477 0.000470832
6.74 0.000472501 0.000471855
6.735 0.000473528 0.00047288
6.73 0.000474558 0.000473909
6.725 0.00047559 0.00047494
6.72 0.000476626 0.000475974
6.715 0.000477665 0.000477012
6.71 0.000478707 0.000478052
6.705 0.000479752 0.000479096
6.7 0.0004808 0.000480142
6.695 0.000481851 0.000481192
6.69 0.000482905 0.000482244
6.685 0.000483962 0.0004833
6.68 0.000485022 0.000484359
6.675 0.000486085 0.00048542
6.67 0.000487151 0.000486485
6.665 0.000488221 0.000487553
6.66 0.000489293 0.000488624
6.655 0.000490369 0.000489698
6.65 0.000491447 0.000490775
6.645 0.000492529 0.000491856
6.64 0.000493614 0.000492939
6.635 0.000494703 0.000494026
6.63 0.000495794 0.000495116
6.625 0.000496889 0.000496209
6.62 0.000497987 0.000497306
6.615 0.000499088 0.000498405
6.61 0.000500192 0.000499508
6.605 0.000501299 0.000500614
6.6 0.00050241 0.000501723
6.595 0.000503524 0.000502835
6.59 0.000504641 0.000503951
6.585 0.000505762 0.00050507
6.58 0.000506886 0.000506192
6.575 0.000508013 0.000507318
6.57 0.000509143 0.000508447
6.565 0.000510277 0.000509579
6.56 0.000511414 0.000510715
6.555 0.000512555 0.000511854
6.55 0.000513699 0.000512996
6.545 0.000514846 0.000514142
6.54 0.000515997 0.000515291
6.535 0.000517151 0.000516443
6.53 0.000518308 0.000517599
6.525 0.000519469 0.000518759
6.52 0.000520634 0.000519922
6.515 0.000521802 0.000521088
6.51 0.000522973 0.000522258
6.505 0.000524148 0.000523431
6.5 0.000525326 0.000524608
6.495 0.000526508 0.000525788
6.49 0.000527693 0.000526971
6.485 0.000528882 0.000528159
6.48 0.000530074 0.000529349
6.475 0.00053127 0.000530544
6.47 0.00053247 0.000531742
6.465 0.000533673 0.000532943
6.46 0.00053488 0.000534149
6.455 0.00053609 0.000535357
6.45 0.000537304 0.00053657
6.445 0.000538522 0.000537786
6.44 0.000539743 0.000539005
6.435 0.000540968 0.000540229
6.43 0.000542197 0.000541455
6.425 0.000543429 0.000542686
6.42 0.000544665 0.00054392
6.415 0.000545905 0.000545159
6.41 0.000547149 0.000546401
6.405 0.000548396 0.000547646
6.4 0.000549647 0.000548896
6.395 0.000550902 0.000550149
6.39 0.000552161 0.000551406
6.385 0.000553423 0.000552666
6.38 0.00055469 0.000553931
6.375 0.00055596 0.000555199
6.37 0.000557233 0.000556471
6.365 0.000558511 0.000557748
6.36 0.000559793 0.000559028
6.355 0.000561079 0.000560312
6.35 0.000562368 0.000561599
6.345 0.000563662 0.000562891
6.34 0.000564959 0.000564187
6.335 0.000566261 0.000565486
6.33 0.000567566 0.00056679
6.325 0.000568875 0.000568097
6.32 0.000570189 0.000569409
6.315 0.000571506 0.000570724
6.31 0.000572827 0.000572044
6.305 0.000574153 0.000573368
6.3 0.000575482 0.000574695
6.295 0.000576816 0.000576027
6.29 0.000578154 0.000577363
6.285 0.000579496 0.000578703
6.28 0.000580842 0.000580047
6.275 0.000582192 0.000581395
6.27 0.000583546 0.000582748
6.265 0.000584904 0.000584104
6.26 0.000586267 0.000585465
6.255 0.000587633 0.00058683
6.25 0.000589004 0.000588199
6.245 0.00059038 0.000589572
6.24 0.000591759 0.00059095
6.235 0.000593143 0.000592332
6.23 0.000594531 0.000593718
6.225 0.000595923 0.000595109
6.22 0.00059732 0.000596503
6.215 0.000598721 0.000597902
6.21 0.000600126 0.000599306
6.205 0.000601536 0.000600713
6.2 0.00060295 0.000602126
6.195 0.000604369 0.000603542
6.19 0.000605792 0.000604963
6.185 0.000607219 0.000606389
6.18 0.000608651 0.000607819
6.175 0.000610087 0.000609253
6.17 0.000611528 0.000610692
6.165 0.000612974 0.000612135
6.16 0.000614423 0.000613583
6.155 0.000615878 0.000615035
6.15 0.000617336 0.000616492
6.145 0.0006188 0.000617954
6.14 0.000620268 0.00061942
6.135 0.000621741 0.00062089
6.13 0.000623218 0.000622366
6.125 0.0006247 0.000623846
6.12 0.000626187 0.000625331
6.115 0.000627678 0.00062682
6.11 0.000629174 0.000628314
6.105 0.000630675 0.000629813
6.1 0.000632181 0.000631316
6.095 0.000633691 0.000632824
6.09 0.000635206 0.000634337
6.085 0.000636726 0.000635855
6.08 0.00063825 0.000637378
6.075 0.00063978 0.000638905
6.07 0.000641314 0.000640437
6.065 0.000642854 0.000641975
6.06 0.000644398 0.000643517
6.055 0.000645947 0.000645064
6.05 0.000647501 0.000646616
6.045 0.00064906 0.000648172
6.04 0.000650624 0.000649734
6.035 0.000652192 0.000651301
6.03 0.000653766 0.000652872
6.025 0.000655345 0.000654449
6.02 0.000656929 0.000656031
6.015 0.000658518 0.000657618
6.01 0.000660113 0.00065921
6.005 0.000661712 0.000660807
6 0.000663316 0.000662409
5.995 0.000664926 0.000664017
5.99 0.000666541 0.000665629
5.985 0.00066816 0.000667247
5.98 0.000669785 0.000668869
5.975 0.000671416 0.000670497
5.97 0.000673051 0.000672131
5.965 0.000674692 0.000673769
5.96 0.000676338 0.000675413
5.955 0.00067799 0.000677063
5.95 0.000679647 0.000678717
5.945 0.000681309 0.000680377
5.94 0.000682977 0.000682043
5.935 0.00068465 0.000683713
5.93 0.000686328 0.000685389
5.925 0.000688012 0.000687071
5.92 0.000689701 0.000688758
5.915 0.000691396 0.00069045
5.91 0.000693096 0.000692148
5.905 0.000694802 0.000693852
5.9 0.000696513 0.000695561
5.895 0.00069823 0.000697276
5.89 0.000699953 0.000698996
5.885 0.000701681 0.000700722
5.88 0.000703415 0.000702453
5.875 0.000705155 0.00070419
5.87 0.0007069 0.000705933
5.865 0.000708651 0.000707681
5.86 0.000710407 0.000709436
5.855 0.00071217 0.000711196
5.85 0.000713938 0.000712962
5.845 0.000715712 0.000714733
5.84 0.000717492 0.000716511
5.835 0.000719278 0.000718294
5.83 0.00072107 0.000720083
5.825 0.000722867 0.000721879
5.82 0.00072467 0.000723679
5.815 0.00072648 0.000725486
5.81 0.000728295 0.000727299
5.805 0.000730116 0.000729118
5.8 0.000731944 0.000730943
5.795 0.000733777 0.000732774
5.79 0.000735617 0.000734611
5.785 0.000737463 0.000736454
5.78 0.000739315 0.000738304
5.775 0.000741173 0.000740159
5.77 0.000743037 0.000742021
5.765 0.000744907 0.000743888
5.76 0.000746783 0.000745762
5.755 0.000748666 0.000747642
5.75 0.000750555 0.000749529
5.745 0.000752451 0.000751422
5.74 0.000754352 0.000753321
5.735 0.00075626 0.000755226
5.73 0.000758175 0.000757138
5.725 0.000760096 0.000759057
5.72 0.000762023 0.000760981
5.715 0.000763957 0.000762912
5.71 0.000765897 0.00076485
5.705 0.000767844 0.000766794
5.7 0.000769797 0.000768745
5.695 0.000771757 0.000770702
5.69 0.000773724 0.000772666
5.685 0.000775697 0.000774636
5.68 0.000777677 0.000776613
5.675 0.000779663 0.000778597
5.67 0.000781657 0.000780588
5.665 0.000783657 0.000782585
5.66 0.000785664 0.000784589
5.655 0.000787677 0.0007866
5.65 0.000789697 0.000788617
5.645 0.000791724 0.000790642
5.64 0.000793758 0.000792673
5.635 0.000795799 0.000794711
5.63 0.000797847 0.000796756
5.625 0.000799902 0.000798808
5.62 0.000801964 0.000800868
5.615 0.000804033 0.000802934
5.61 0.000806109 0.000805007
5.605 0.000808193 0.000807087
5.6 0.000810283 0.000809175
5.595 0.00081238 0.000811269
5.59 0.000814485 0.000813371
5.585 0.000816596 0.000815479
5.58 0.000818715 0.000817596
5.575 0.000820841 0.000819719
5.57 0.000822975 0.00082185
5.565 0.000825116 0.000823988
5.56 0.000827264 0.000826133
5.555 0.00082942 0.000828286
5.55 0.000831583 0.000830446
5.545 0.000833754 0.000832614
5.54 0.000835932 0.000834789
5.535 0.000838117 0.000836971
5.53 0.00084031 0.000839161
5.525 0.000842511 0.000841359
5.52 0.000844719 0.000843564
5.515 0.000846935 0.000845777
5.51 0.000849159 0.000847998
5.505 0.000851391 0.000850226
5.5 0.00085363 0.000852462
5.495 0.000855877 0.000854706
5.49 0.000858132 0.000856958
5.485 0.000860394 0.000859218
5.48 0.000862665 0.000861485
5.475 0.000864943 0.00086376
5.47 0.000867229 0.000866043
5.465 0.000869524 0.000868334
5.46 0.000871826 0.000870634
5.455 0.000874136 0.000872941
5.45 0.000876455 0.000875256
5.445 0.000878782 0.00087758
5.44 0.000881117 0.000879912
5.435 0.00088346 0.000882252
5.43 0.000885811 0.0008846
5.425 0.000888171 0.000886956
5.42 0.000890538 0.000889321
5.415 0.000892914 0.000891693
5.41 0.000895299 0.000894075
5.405 0.000897692 0.000896464
5.4 0.000900093 0.000898863
5.395 0.000902503 0.000901269
5.39 0.000904922 0.000903685
5.385 0.000907349 0.000906108
5.38 0.000909785 0.000908541
5.375 0.000912229 0.000910982
5.37 0.000914682 0.000913431
5.365 0.000917144 0.000915889
5.36 0.000919614 0.000918356
5.355 0.000922093 0.000920832
5.35 0.000924581 0.000923317
5.345 0.000927078 0.00092581
5.34 0.000929584 0.000928313
5.335 0.000932099 0.000930824
5.33 0.000934623 0.000933345
5.325 0.000937156 0.000935874
5.32 0.000939698 0.000938413
5.315 0.000942249 0.00094096
5.31 0.000944809 0.000943517
5.305 0.000947378 0.000946082
5.3 0.000949956 0.000948657
5.295 0.000952544 0.000951242
5.29 0.000955141 0.000953835
5.285 0.000957748 0.000956438
5.28 0.000960364 0.000959051
5.275 0.000962989 0.000961672
5.27 0.000965624 0.000964304
5.265 0.000968269 0.000966945
5.26 0.000970923 0.000969595
5.255 0.000973586 0.000972255
5.25 0.000976259 0.000974924
5.245 0.000978942 0.000977603
5.24 0.000981635 0.000980292
5.235 0.000984337 0.000982991
5.23 0.000987049 0.000985699
5.225 0.000989771 0.000988418
5.22 0.000992504 0.000991146
5.215 0.000995246 0.000993885
5.21 0.000997998 0.000996633
5.205 0.00100076 0.000999391
5.2 0.00100353 0.00100216
5.195 0.00100631 0.00100494
5.19 0.00100911 0.00100773
5.185 0.00101191 0.00101053
5.18 0.00101472 0.00101333
5.175 0.00101755 0.00101615
5.17 0.00102038 0.00101898
5.165 0.00102322 0.00102182
5.16 0.00102608 0.00102467
5.155 0.00102894 0.00102754
5.15 0.00103182 0.00103041
5.145 0.0010347 0.00103329
5.14 0.0010376 0.00103618
5.135 0.00104051 0.00103909
5.13 0.00104343 0.001042
5.125 0.00104636 0.00104493
5.12 0.0010493 0.00104786
5.115 0.00105225 0.00105081
5.11 0.00105521 0.00105377
5.105 0.00105818 0.00105674
5.1 0.00106117 0.00105972
5.095 0.00106416 0.00106271
5.09 0.00106717 0.00106571
5.085 0.00107019 0.00106872
5.08 0.00107321 0.00107175
5.075 0.00107625 0.00107478
5.07 0.00107931 0.00107783
5.065 0.00108237 0.00108089
5.06 0.00108544 0.00108396
5.055 0.00108853 0.00108704
5.05 0.00109163 0.00109013
5.045 0.00109474 0.00109324
5.04 0.00109786 0.00109635
5.035 0.00110099 0.00109948
5.03 0.00110413 0.00110262
5.025 0.00110729 0.00110577
5.02 0.00111046 0.00110894
5.015 0.00111364 0.00111211
5.01 0.00111683 0.0011153
5.005 0.00112003 0.0011185
5 0.00112325 0.00112171
4.995 0.00112648 0.00112494
4.99 0.00112972 0.00112817
4.985 0.00113297 0.00113142
4.98 0.00113624 0.00113468
4.975 0.00113951 0.00113796
4.97 0.0011428 0.00114124
4.965 0.00114611 0.00114454
4.96 0.00114942 0.00114785
4.955 0.00115275 0.00115117
4.95 0.00115609 0.00115451
4.945 0.00115944 0.00115786
4.94 0.00116281 0.00116122
4.935 0.00116619 0.0011646
4.93 0.00116958 0.00116798
4.925 0.00117299 0.00117138
4.92 0.00117641 0.0011748
4.915 0.00117984 0.00117822
4.91 0.00118328 0.00118166
4.905 0.00118674 0.00118512
4.9 0.00119021 0.00118858
4.895 0.0011937 0.00119206
4.89 0.00119719 0.00119556
4.885 0.00120071 0.00119906
4.88 0.00120423 0.00120258
4.875 0.00120777 0.00120612
4.87 0.00121132 0.00120967
4.865 0.00121489 0.00121323
4.86 0.00121847 0.0012168
4.855 0.00122206 0.00122039
4.85 0.00122567 0.00122399
4.845 0.00122929 0.00122761
4.84 0.00123293 0.00123124
4.835 0.00123658 0.00123489
4.83 0.00124024 0.00123855
4.825 0.00124392 0.00124222
4.82 0.00124762 0.00124591
4.815 0.00125132 0.00124961
4.81 0.00125505 0.00125333
4.805 0.00125878 0.00125706
4.8 0.00126254 0.00126081
4.795 0.0012663 0.00126457
4.79 0.00127008 0.00126835
4.785 0.00127388 0.00127214
4.78 0.00127769 0.00127594
4.775 0.00128152 0.00127976
4.77 0.00128536 0.0012836
4.765 0.00128921 0.00128745
4.76 0.00129308 0.00129132
4.755 0.00129697 0.0012952
4.75 0.00130087 0.0012991
4.745 0.00130479 0.00130301
4.74 0.00130873 0.00130694
4.735 0.00131267 0.00131088
4.73 0.00131664 0.00131484
4.725 0.00132062 0.00131881
4.72 0.00132462 0.0013228
4.715 0.00132863 0.00132681
4.71 0.00133266 0.00133083
4.705 0.0013367 0.00133487
4.7 0.00134076 0.00133893
4.695 0.00134484 0.001343
4.69 0.00134893 0.00134709
4.685 0.00135304 0.00135119
4.68 0.00135717 0.00135531
4.675 0.00136131 0.00135945
4.67 0.00136547 0.0013636
4.665 0.00136964 0.00136777
4.66 0.00137384 0.00137196
4.655 0.00137805 0.00137616
4.65 0.00138227 0.00138038
4.645 0.00138652 0.00138462
4.64 0.00139078 0.00138888
4.635 0.00139506 0.00139315
4.63 0.00139935 0.00139744
4.625 0.00140366 0.00140175
4.62 0.001408 0.00140607
4.615 0.00141234 0.00141041
4.61 0.00141671 0.00141477
4.605 0.00142109 0.00141915
4.6 0.00142549 0.00142354
4.595 0.00142991 0.00142796
4.59 0.00143435 0.00143239
4.585 0.00143881 0.00143684
4.58 0.00144328 0.00144131
4.575 0.00144777 0.00144579
4.57 0.00145228 0.0014503
4.565 0.00145681 0.00145482
4.56 0.00146136 0.00145936
4.555 0.00146593 0.00146392
4.55 0.00147051 0.0014685
4.545 0.00147511 0.0014731
4.54 0.00147974 0.00147771
4.535 0.00148438 0.00148235
4.53 0.00148904 0.001487
4.525 0.00149372 0.00149168
4.52 0.00149842 0.00149637
4.515 0.00150314 0.00150108
4.51 0.00150788 0.00150582
4.505 0.00151264 0.00151057
4.5 0.00151742 0.00151534
4.495 0.00152221 0.00152013
4.49 0.00152703 0.00152494
4.485 0.00153187 0.00152978
4.48 0.00153673 0.00153463
4.475 0.00154161 0.0015395
4.47 0.00154651 0.00154439
4.465 0.00155143 0.0015493
4.46 0.00155637 0.00155424
4.455 0.00156133 0.00155919
4.45 0.00156631 0.00156417
4.445 0.00157131 0.00156916
4.44 0.00157633 0.00157418
4.435 0.00158138 0.00157922
4.43 0.00158644 0.00158428
4.425 0.00159153 0.00158936
4.42 0.00159664 0.00159446
4.415 0.00160177 0.00159958
4.41 0.00160692 0.00160473
4.405 0.0016121 0.00160989
4.4 0.00161729 0.00161508
4.395 0.00162251 0.00162029
4.39 0.00162775 0.00162552
4.385 0.00163301 0.00163078
4.38 0.0016383 0.00163606
4.375 0.0016436 0.00164136
4.37 0.00164893 0.00164668
4.365 0.00165429 0.00165202
4.36 0.00165966 0.00165739
4.355 0.00166506 0.00166278
4.35 0.00167048 0.0016682
4.345 0.00167592 0.00167363
4.34 0.00168139 0.00167909
4.335 0.00168688 0.00168458
4.33 0.0016924 0.00169008
4.325 0.00169794 0.00169561
4.32 0.0017035 0.00170117
4.315 0.00170908 0.00170675
4.31 0.0017147 0.00171235
4.305 0.00172033 0.00171798
4.3 0.00172599 0.00172363
4.295 0.00173167 0.0017293
4.29 0.00173738 0.001735
4.285 0.00174311 0.00174073
4.28 0.00174887 0.00174648
4.275 0.00175465 0.00175225
4.27 0.00176046 0.00175805
4.265 0.00176629 0.00176388
4.26 0.00177215 0.00176973
4.255 0.00177804 0.0017756
4.25 0.00178395 0.00178151
4.245 0.00178988 0.00178743
4.24 0.00179584 0.00179339
4.235 0.00180183 0.00179936
4.23 0.00180784 0.00180537
4.225 0.00181388 0.0018114
4.22 0.00181995 0.00181746
4.215 0.00182604 0.00182354
4.21 0.00183216 0.00182966
4.205 0.00183831 0.00183579
4.2 0.00184448 0.00184196
4.195 0.00185068 0.00184815
4.19 0.00185691 0.00185437
4.185 0.00186317 0.00186062
4.18 0.00186945 0.0018669
4.175 0.00187576 0.0018732
4.17 0.0018821 0.00187953
4.165 0.00188847 0.00188589
4.16 0.00189487 0.00189228
4.155 0.00190129 0.00189869
4.15 0.00190774 0.00190514
4.145 0.00191423 0.00191161
4.14 0.00192074 0.00191811
4.135 0.00192728 0.00192464
4.13 0.00193385 0.0019312
4.125 0.00194044 0.00193779
4.12 0.00194707 0.00194441
4.115 0.00195373 0.00195106
4.11 0.00196042 0.00195774
4.105 0.00196714 0.00196444
4.1 0.00197388 0.00197118
4.095 0.00198066 0.00197795
4.09 0.00198747 0.00198475
4.085 0.00199431 0.00199158
4.08 0.00200118 0.00199844
4.075 0.00200808 0.00200533
4.07 0.00201501 0.00201226
4.065 0.00202198 0.00201921
4.06 0.00202897 0.0020262
4.055 0.002036 0.00203322
4.05 0.00204306 0.00204027
4.045 0.00205015 0.00204735
4.04 0.00205728 0.00205446
4.035 0.00206443 0.00206161
4.03 0.00207162 0.00206879
4.025 0.00207884 0.002076
4.02 0.0020861 0.00208324
4.015 0.00209339 0.00209052
4.01 0.00210071 0.00209783
4.005 0.00210806 0.00210518
4 0.00211545 0.00211256
3.995 0.00212287 0.00211997
3.99 0.00213033 0.00212741
3.985 0.00213782 0.0021349
3.98 0.00214535 0.00214241
3.975 0.00215291 0.00214996
3.97 0.0021605 0.00215755
3.965 0.00216813 0.00216517
3.96 0.0021758 0.00217282
3.955 0.0021835 0.00218051
3.95 0.00219124 0.00218824
3.945 0.00219901 0.002196
3.94 0.00220682 0.0022038
3.935 0.00221466 0.00221163
3.93 0.00222254 0.0022195
3.925 0.00223046 0.00222741
3.92 0.00223842 0.00223536
3.915 0.00224641 0.00224334
3.91 0.00225444 0.00225136
3.905 0.00226251 0.00225942
3.9 0.00227062 0.00226751
3.895 0.00227876 0.00227564
3.89 0.00228694 0.00228381
3.885 0.00229516 0.00229202
3.88 0.00230342 0.00230027
3.875 0.00231172 0.00230856
3.87 0.00232006 0.00231688
3.865 0.00232843 0.00232525
3.86 0.00233685 0.00233365
3.855 0.00234531 0.0023421
3.85 0.0023538 0.00235058
3.845 0.00236234 0.00235911
3.84 0.00237091 0.00236767
3.835 0.00237953 0.00237628
3.83 0.00238819 0.00238492
3.825 0.00239689 0.00239361
3.82 0.00240563 0.00240234
3.815 0.00241442 0.00241111
3.81 0.00242324 0.00241993
3.805 0.00243211 0.00242878
3.8 0.00244102 0.00243768
3.795 0.00244997 0.00244662
3.79 0.00245897 0.0024556
3.785 0.00246801 0.00246463
3.78 0.00247709 0.0024737
3.775 0.00248621 0.00248281
3.77 0.00249538 0.00249197
3.765 0.0025046 0.00250117
3.76 0.00251386 0.00251042
3.755 0.00252316 0.00251971
3.75 0.00253251 0.00252904
3.745 0.0025419 0.00253843
3.74 0.00255134 0.00254785
3.735 0.00256083 0.00255732
3.73 0.00257036 0.00256684
3.725 0.00257994 0.00257641
3.72 0.00258956 0.00258602
3.715 0.00259923 0.00259568
3.71 0.00260895 0.00260538
3.705 0.00261872 0.00261513
3.7 0.00262853 0.00262493
3.695 0.00263839 0.00263478
3.69 0.0026483 0.00264468
3.685 0.00265826 0.00265463
3.68 0.00266827 0.00266462
3.675 0.00267833 0.00267466
3.67 0.00268843 0.00268476
3.665 0.00269859 0.0026949
3.66 0.0027088 0.00270509
3.655 0.00271905 0.00271534
3.65 0.00272936 0.00272563
3.645 0.00273972 0.00273597
3.64 0.00275013 0.00274637
3.635 0.00276059 0.00275682
3.63 0.00277111 0.00276732
3.625 0.00278167 0.00277787
3.62 0.00279229 0.00278847
3.615 0.00280297 0.00279913
3.61 0.00281369 0.00280984
3.605 0.00282447 0.00282061
3.6 0.0028353 0.00283142
3.595 0.00284619 0.0028423
3.59 0.00285713 0.00285322
3.585 0.00286813 0.0028642
3.58 0.00287918 0.00287524
3.575 0.00289029 0.00288633
3.57 0.00290145 0.00289748
3.565 0.00291267 0.00290868
3.56 0.00292394 0.00291994
3.555 0.00293528 0.00293126
3.55 0.00294667 0.00294264
3.545 0.00295812 0.00295407
3.54 0.00296962 0.00296556
3.535 0.00298119 0.00297711
3.53 0.00299281 0.00298872
3.525 0.00300449 0.00300038
3.52 0.00301623 0.00301211
3.515 0.00302804 0.00302389
3.51 0.0030399 0.00303574
3.505 0.00305182 0.00304764
3.5 0.0030638 0.00305961
3.495 0.00307585 0.00307164
3.49 0.00308796 0.00308373
3.485 0.00310012 0.00309588
3.48 0.00311235 0.0031081
3.475 0.00312465 0.00312037
3.47 0.00313701 0.00313271
3.465 0.00314943 0.00314512
3.46 0.00316191 0.00315759
3.455 0.00317446 0.00317012
3.45 0.00318708 0.00318272
3.445 0.00319976 0.00319538
3.44 0.0032125 0.00320811
3.435 0.00322531 0.0032209
3.43 0.00323819 0.00323376
3.425 0.00325114 0.00324669
3.42 0.00326415 0.00325969
3.415 0.00327723 0.00327275
3.41 0.00329038 0.00328588
3.405 0.0033036 0.00329908
3.4 0.00331689 0.00331235
3.395 0.00333024 0.00332569
3.39 0.00334367 0.00333909
3.385 0.00335716 0.00335257
3.38 0.00337073 0.00336612
3.375 0.00338437 0.00337974
3.37 0.00339808 0.00339343
3.365 0.00341187 0.0034072
3.36 0.00342572 0.00342103
3.355 0.00343965 0.00343494
3.35 0.00345365 0.00344893
3.345 0.00346773 0.00346299
3.34 0.00348188 0.00347712
3.335 0.00349611 0.00349133
3.33 0.00351041 0.00350561
3.325 0.00352479 0.00351997
3.32 0.00353925 0.0035344
3.315 0.00355378 0.00354892
3.31 0.00356839 0.00356351
3.305 0.00358308 0.00357817
3.3 0.00359784 0.00359292
3.295 0.00361269 0.00360775
3.29 0.00362761 0.00362265
3.285 0.00364262 0.00363764
3.28 0.00365771 0.0036527
3.275 0.00367287 0.00366785
3.27 0.00368812 0.00368308
3.265 0.00370345 0.00369839
3.26 0.00371887 0.00371378
3.255 0.00373437 0.00372926
3.25 0.00374995 0.00374482
3.245 0.00376561 0.00376046
3.24 0.00378136 0.00377619
3.235 0.0037972 0.003792
3.23 0.00381312 0.0038079
3.225 0.00382913 0.00382389
3.22 0.00384523 0.00383997
3.215 0.00386141 0.00385613
3.21 0.00387769 0.00387238
3.205 0.00389405 0.00388872
3.2 0.0039105 0.00390515
3.195 0.00392704 0.00392167
3.19 0.00394367 0.00393828
3.185 0.0039604 0.00395498
3.18 0.00397721 0.00397177
3.175 0.00399412 0.00398865
3.17 0.00401112 0.00400563
3.165 0.00402822 0.0040227
3.16 0.00404541 0.00403987
3.155 0.00406269 0.00405713
3.15 0.00408007 0.00407449
3.145 0.00409755 0.00409194
3.14 0.00411512 0.00410949
3.135 0.0041328 0.00412714
3.13 0.00415057 0.00414489
3.125 0.00416844 0.00416273
3.12 0.00418641 0.00418068
3.115 0.00420448 0.00419872
3.11 0.00422265 0.00421687
3.105 0.00424092 0.00423511
3.1 0.00425929 0.00425346
3.095 0.00427777 0.00427192
3.09 0.00429635 0.00429047
3.085 0.00431504 0.00430913
3.08 0.00433383 0.0043279
3.075 0.00435273 0.00434677
3.07 0.00437173 0.00436575
3.065 0.00439084 0.00438483
3.06 0.00441006 0.00440403
3.055 0.00442939 0.00442333
3.05 0.00444883 0.00444274
3.045 0.00446838 0.00446226
3.04 0.00448804 0.0044819
3.035 0.00450781 0.00450164
3.03 0.00452769 0.0045215
3.025 0.00454769 0.00454147
3.02 0.0045678 0.00456155
3.015 0.00458803 0.00458175
3.01 0.00460837 0.00460207
3.005 0.00462883 0.0046225
3 0.00464941 0.00464304
2.995 0.0046701 0.00466371
2.99 0.00469092 0.0046845
2.985 0.00471185 0.0047054
2.98 0.00473291 0.00472643
2.975 0.00475408 0.00474757
2.97 0.00477538 0.00476884
2.965 0.0047968 0.00479024
2.96 0.00481835 0.00481175
2.955 0.00484002 0.00483339
2.95 0.00486181 0.00485516
2.945 0.00488374 0.00487705
2.94 0.00490579 0.00489907
2.935 0.00492797 0.00492122
2.93 0.00495028 0.0049435
2.925 0.00497272 0.00496591
2.92 0.00499529 0.00498845
2.915 0.00501799 0.00501112
2.91 0.00504082 0.00503392
2.905 0.00506379 0.00505686
2.9 0.0050869 0.00507993
2.895 0.00511014 0.00510314
2.89 0.00513351 0.00512649
2.885 0.00515703 0.00514997
2.88 0.00518068 0.00517359
2.875 0.00520448 0.00519735
2.87 0.00522841 0.00522126
2.865 0.00525249 0.0052453
2.86 0.00527671 0.00526949
2.855 0.00530107 0.00529382
2.85 0.00532558 0.00531829
2.845 0.00535023 0.00534291
2.84 0.00537503 0.00536768
2.835 0.00539998 0.00539259
2.83 0.00542508 0.00541765
2.825 0.00545033 0.00544287
2.82 0.00547573 0.00546823
2.815 0.00550128 0.00549375
2.81 0.00552698 0.00551942
2.805 0.00555284 0.00554524
2.8 0.00557886 0.00557122
2.795 0.00560503 0.00559736
2.79 0.00563136 0.00562365
2.785 0.00565785 0.0056501
2.78 0.0056845 0.00567671
2.775 0.00571131 0.00570349
2.77 0.00573828 0.00573042
2.765 0.00576541 0.00575752
2.76 0.00579271 0.00578478
2.755 0.00582018 0.00581221
2.75 0.00584782 0.00583981
2.745 0.00587562 0.00586758
2.74 0.00590359 0.00589551
2.735 0.00593173 0.00592361
2.73 0.00596005 0.00595189
2.725 0.00598854 0.00598034
2.72 0.0060172 0.00600896
2.715 0.00604604 0.00603776
2.71 0.00607506 0.00606674
2.705 0.00610425 0.0060959
2.7 0.00613363 0.00612523
2.695 0.00616319 0.00615475
2.69 0.00619292 0.00618445
2.685 0.00622285 0.00621433
2.68 0.00625296 0.0062444
2.675 0.00628325 0.00627465
2.67 0.00631373 0.00630509
2.665 0.00634441 0.00633572
2.66 0.00637527 0.00636654
2.655 0.00640632 0.00639755
2.65 0.00643757 0.00642876
2.645 0.00646902 0.00646016
2.64 0.00650066 0.00649176
2.635 0.0065325 0.00652355
2.63 0.00656453 0.00655555
2.625 0.00659677 0.00658774
2.62 0.00662922 0.00662014
2.615 0.00666186 0.00665274
2.61 0.00669471 0.00668554
2.605 0.00672777 0.00671856
2.6 0.00676104 0.00675178
2.595 0.00679451 0.00678521
2.59 0.0068282 0.00681885
2.585 0.0068621 0.00685271
2.58 0.00689622 0.00688678
2.575 0.00693055 0.00692106
2.57 0.0069651 0.00695557
2.565 0.00699987 0.00699029
2.56 0.00703487 0.00702523
2.555 0.00707008 0.0070604
2.55 0.00710552 0.00709579
2.545 0.00714119 0.00713141
2.54 0.00717708 0.00716726
2.535 0.00721321 0.00720333
2.53 0.00724957 0.00723964
2.525 0.00728616 0.00727618
2.52 0.00732298 0.00731295
2.515 0.00736005 0.00734997
2.51 0.00739735 0.00738722
2.505 0.00743489 0.00742471
2.5 0.00747267 0.00746244
2.495 0.0075107 0.00750042
2.49 0.00754898 0.00753864
2.485 0.0075875 0.00757711
2.48 0.00762627 0.00761583
2.475 0.0076653 0.0076548
2.47 0.00770458 0.00769403
2.465 0.00774411 0.00773351
2.46 0.0077839 0.00777324
2.455 0.00782396 0.00781324
2.45 0.00786427 0.0078535
2.445 0.00790485 0.00789402
2.44 0.00794569 0.00793481
2.435 0.0079868 0.00797586
2.43 0.00802818 0.00801719
2.425 0.00806984 0.00805878
2.42 0.00811176 0.00810065
2.415 0.00815397 0.0081428
2.41 0.00819645 0.00818522
2.405 0.00823921 0.00822793
2.4 0.00828226 0.00827091
2.395 0.00832559 0.00831418
2.39 0.0083692 0.00835774
2.385 0.00841311 0.00840158
2.38 0.00845731 0.00844572
2.375 0.0085018 0.00849015
2.37 0.00854658 0.00853488
2.365 0.00859167 0.0085799
2.36 0.00863706 0.00862522
2.355 0.00868275 0.00867085
2.35 0.00872874 0.00871678
2.345 0.00877504 0.00876302
2.34 0.00882166 0.00880957
2.335 0.00886858 0.00885643
2.33 0.00891582 0.00890361
2.325 0.00896338 0.0089511
2.32 0.00901126 0.00899891
2.315 0.00905946 0.00904705
2.31 0.00910799 0.00909551
2.305 0.00915684 0.00914429
2.3 0.00920602 0.00919341
2.295 0.00925554 0.00924286
2.29 0.00930539 0.00929264
2.285 0.00935558 0.00934276
2.28 0.00940611 0.00939322
2.275 0.00945699 0.00944403
2.27 0.00950821 0.00949518
2.265 0.00955978 0.00954668
2.26 0.0096117 0.00959853
2.255 0.00966397 0.00965073
2.25 0.00971661 0.00970329
2.245 0.0097696 0.00975621
2.24 0.00982295 0.00980949
2.235 0.00987667 0.00986314
2.23 0.00993076 0.00991715
2.225 0.00998522 0.00997154
2.22 0.0100401 0.0100263
2.215 0.0100953 0.0100814
2.21 0.0101509 0.010137
2.205 0.0102068 0.0101929
2.2 0.0102632 0.0102491
2.195 0.01032 0.0103058
2.19 0.0103771 0.0103629
2.185 0.0104346 0.0104203
2.18 0.0104926 0.0104782
2.175 0.0105509 0.0105365
2.17 0.0106097 0.0105951
2.165 0.0106688 0.0106542
2.16 0.0107284 0.0107137
2.155 0.0107884 0.0107736
2.15 0.0108488 0.0108339
2.145 0.0109096 0.0108947
2.14 0.0109709 0.0109558
2.135 0.0110325 0.0110174
2.13 0.0110947 0.0110794
2.125 0.0111572 0.0111419
2.12 0.0112202 0.0112048
2.115 0.0112836 0.0112681
2.11 0.0113475 0.0113319
2.105 0.0114118 0.0113962
2.1 0.0114766 0.0114608
2.095 0.0115418 0.011526
2.09 0.0116075 0.0115916
2.085 0.0116737 0.0116576
2.08 0.0117403 0.0117242
2.075 0.0118074 0.0117912
2.07 0.0118749 0.0118587
2.065 0.011943 0.0119266
2.06 0.0120115 0.0119951
2.055 0.0120805 0.012064
2.05 0.01215 0.0121334
2.045 0.0122201 0.0122033
2.04 0.0122906 0.0122737
2.035 0.0123616 0.0123446
2.03 0.0124331 0.012416
2.025 0.0125051 0.0124879
2.02 0.0125776 0.0125604
2.015 0.0126507 0.0126333
2.01 0.0127243 0.0127068
2.005 0.0127984 0.0127808
2 0.012873 0.0128553
1.995 0.0129482 0.0129304
1.99 0.0130239 0.013006
1.985 0.0131001 0.0130822
1.98 0.0131769 0.0131589
1.975 0.0132543 0.0132361
1.97 0.0133322 0.0133139
1.965 0.0134107 0.0133923
1.96 0.0134897 0.0134712
1.955 0.0135693 0.0135507
1.95 0.0136495 0.0136308
1.945 0.0137303 0.0137114
1.94 0.0138116 0.0137927
1.935 0.0138936 0.0138745
1.93 0.0139761 0.0139569
1.925 0.0140592 0.0140399
1.92 0.0141429 0.0141235
1.915 0.0142273 0.0142078
1.91 0.0143122 0.0142926
1.905 0.0143978 0.014378
1.9 0.014484 0.0144641
1.895 0.0145708 0.0145508
1.89 0.0146583 0.0146381
1.885 0.0147463 0.0147261
1.88 0.0148351 0.0148147
1.875 0.0149244 0.014904
1.87 0.0150145 0.0149939
1.865 0.0151051 0.0150844
1.86 0.0151965 0.0151756
1.855 0.0152885 0.0152675
1.85 0.0153812 0.0153601
1.845 0.0154745 0.0154533
1.84 0.0155686 0.0155472
1.835 0.0156633 0.0156418
1.83 0.0157587 0.0157371
1.825 0.0158549 0.0158331
1.82 0.0159517 0.0159298
1.815 0.0160492 0.0160272
1.81 0.0161475 0.0161253
1.805 0.0162464 0.0162241
1.8 0.0163461 0.0163237
1.795 0.0164466 0.016424
1.79 0.0165477 0.016525
1.785 0.0166496 0.0166268
1.78 0.0167523 0.0167293
1.775 0.0168557 0.0168325
1.77 0.0169598 0.0169365
1.765 0.0170648 0.0170413
1.76 0.0171705 0.0171469
1.755 0.0172769 0.0172532
1.75 0.0173842 0.0173603
1.745 0.0174922 0.0174682
1.74 0.0176011 0.0175769
1.735 0.0177107 0.0176864
1.73 0.0178211 0.0177966
1.725 0.0179324 0.0179077
1.72 0.0180444 0.0180196
1.715 0.0181573 0.0181324
1.71 0.018271 0.0182459
1.705 0.0183856 0.0183603
1.7 0.018501 0.0184755
1.695 0.0186172 0.0185916
1.69 0.0187343 0.0187085
1.685 0.0188522 0.0188263
1.68 0.018971 0.0189449
1.675 0.0190907 0.0190644
1.67 0.0192112 0.0191848
1.665 0.0193326 0.019306
1.66 0.0194549 0.0194282
1.655 0.0195781 0.0195512
1.65 0.0197022 0.0196751
1.645 0.0198272 0.0198
1.64 0.0199531 0.0199257
1.635 0.0200799 0.0200523
1.63 0.0202077 0.0201799
1.625 0.0203364 0.0203084
1.62 0.0204659 0.0204378
1.615 0.0205965 0.0205682
1.61 0.020728 0.0206995
1.605 0.0208604 0.0208317
1.6 0.0209938 0.0209649
1.595 0.0211281 0.0210991
1.59 0.0212634 0.0212342
1.585 0.0213997 0.0213703
1.58 0.021537 0.0215073
1.575 0.0216752 0.0216454
1.57 0.0218144 0.0217844
1.565 0.0219546 0.0219244
1.56 0.0220958 0.0220654
1.555 0.0222381 0.0222074
1.55 0.0223813 0.0223505
1.545 0.0225255 0.0224945
1.54 0.0226708 0.0226395
1.535 0.022817 0.0227856
1.53 0.0229643 0.0229327
1.525 0.0231126 0.0230808
1.52 0.023262 0.02323
1.515 0.0234124 0.0233802
1.51 0.0235638 0.0235314
1.505 0.0237163 0.0236836
1.5 0.0238698 0.023837
1.495 0.0240244 0.0239913
1.49 0.0241801 0.0241468
1.485 0.0243368 0.0243033
1.48 0.0244945 0.0244608
1.475 0.0246534 0.0246194
1.47 0.0248133 0.0247791
1.465 0.0249742 0.0249398
1.46 0.0251363 0.0251016
1.455 0.0252994 0.0252645
1.45 0.0254636 0.0254285
1.445 0.0256289 0.0255935
1.44 0.0257952 0.0257597
1.435 0.0259626 0.0259269
1.43 0.0261312 0.0260951
1.425 0.0263007 0.0262645
1.42 0.0264714 0.0264349
1.415 0.0266432 0.0266064
1.41 0.026816 0.026779
1.405 0.0269899 0.0269526
1.4 0.0271649 0.0271274
1.395 0.0273409 0.0273032
1.39 0.027518 0.0274801
1.385 0.0276962 0.027658
1.38 0.0278755 0.027837
1.375 0.0280558 0.028017
1.37 0.0282371 0.0281981
1.365 0.0284195 0.0283803
1.36 0.028603 0.0285635
1.355 0.0287875 0.0287477
1.35 0.028973 0.028933
1.345 0.0291595 0.0291193
1.34 0.0293471 0.0293065
1.335 0.0295356 0.0294948
1.33 0.0297252 0.0296841
1.325 0.0299157 0.0298744
1.32 0.0301072 0.0300656
1.315 0.0302997 0.0302578
1.31 0.0304931 0.0304509
1.305 0.0306874 0.030645
1.3 0.0308827 0.03084
1.295 0.0310788 0.0310358
1.29 0.0312759 0.0312326
1.285 0.0314737 0.0314302
1.28 0.0316725 0.0316287
1.275 0.031872 0.0318279
1.27 0.0320724 0.032028
1.265 0.0322735 0.0322289
1.26 0.0324754 0.0324304
1.255 0.032678 0.0326328
1.25 0.0328813 0.0328358
1.245 0.0330853 0.0330395
1.24 0.0332899 0.0332438
1.235 0.0334951 0.0334487
1.23 0.0337009 0.0336542
1.225 0.0339072 0.0338602
1.22 0.034114 0.0340667
1.215 0.0343212 0.0342736
1.21 0.0345289 0.034481
1.205 0.0347369 0.0346887
1.2 0.0349452 0.0348968
1.195 0.0351539 0.0351051
1.19 0.0353627 0.0353136
1.185 0.0355717 0.0355223
1.18 0.0357808 0.0357311
1.175 0.03599 0.03594
1.17 0.0361991 0.0361489
1.165 0.0364082 0.0363576
1.16 0.0366171 0.0365663
1.155 0.0368259 0.0367747
1.15 0.0370343 0.0369828
1.145 0.0372424 0.0371906
1.14 0.03745 0.0373979
1.135 0.0376571 0.0376047
1.13 0.0378635 0.0378109
1.125 0.0380693 0.0380163
1.12 0.0382743 0.038221
1.115 0.0384783 0.0384247
1.11 0.0386814 0.0386275
1.105 0.0388833 0.0388291
1.1 0.039084 0.0390295
1.095 0.0392834 0.0392286
1.09 0.0394813 0.0394262
1.085 0.0396775 0.0396222
1.08 0.0398721 0.0398165
1.075 0.0400648 0.0400089
1.07 0.0402555 0.0401993
1.065 0.0404441 0.0403876
1.06 0.0406304 0.0405736
1.055 0.0408141 0.0407571
1.05 0.0409953 0.040938
1.045 0.0411737 0.0411161
1.04 0.0413491 0.0412912
1.035 0.0415213 0.0414632
1.03 0.0416902 0.0416318
1.025 0.0418555 0.0417969
1.02 0.0420171 0.0419582
1.015 0.0421747 0.0421156
1.01 0.0423282 0.0422688
1.005 0.0424772 0.0424176
1 0.0426217 0.0425618
0.995 0.0427612 0.0427012
0.99 0.0428957 0.0428354
0.985 0.0430248 0.0429643
0.98 0.0431482 0.0430875
0.975 0.0432658 0.0432049
0.97 0.0433772 0.0433161
0.965 0.0434821 0.0434209
0.96 0.0435804 0.0435189
0.955 0.0436715 0.0436099
0.95 0.0437554 0.0436936
0.945 0.0438316 0.0437697
0.94 0.0438998 0.0438378
0.935 0.0439597 0.0438976
0.93 0.044011 0.0439488
0.925 0.0440534 0.043991
0.92 0.0440864 0.044024
0.915 0.0441098 0.0440473
0.91 0.0441232 0.0440606
0.905 0.0441262 0.0440636
0.9 0.0441185 0.0440558
0.895 0.0440997 0.044037
0.89 0.0440694 0.0440067
0.885 0.0440273 0.0439646
0.88 0.043973 0.0439103
0.875 0.0439061 0.0438435
0.87 0.0438262 0.0437637
0.865 0.043733 0.0436705
0.86 0.0436261 0.0435637
0.855 0.0435051 0.0434428
0.85 0.0433697 0.0433075
0.845 0.0432194 0.0431574
0.84 0.043054 0.0429921
0.835 0.042873 0.0428114
0.83 0.0426762 0.0426148
0.825 0.0424633 0.0424021
0.82 0.0422338 0.0421729
0.815 0.0419876 0.041927
0.81 0.0417243 0.0416639
0.805 0.0414436 0.0413836
0.8 0.0411454 0.0410857
0.795 0.0408293 0.04077
0.79 0.0404952 0.0404363
0.785 0.0401429 0.0400844
0.78 0.0397722 0.0397142
0.775 0.0393831 0.0393256
0.77 0.0389754 0.0389184
0.765 0.038549 0.0384926
0.76 0.0381041 0.0380481
0.755 0.0376404 0.0375851
0.75 0.0371582 0.0371035
0.745 0.0366575 0.0366034
0.74 0.0361384 0.036085
0.735 0.0356012 0.0355484
0.73 0.035046 0.0349939
0.725 0.0344731 0.0344218
0.72 0.0338829 0.0338323
0.715 0.0332756 0.0332259
0.71 0.0326519 0.0326029
0.705 0.032012 0.0319639
0.7 0.0313566 0.0313093
0.695 0.0306862 0.0306398
0.69 0.0300015 0.029956
0.685 0.0293031 0.0292586
0.68 0.0285919 0.0285482
0.675 0.0278685 0.0278258
0.67 0.0271338 0.0270921
0.665 0.0263888 0.0263481
0.66 0.0256344 0.0255946
0.655 0.0248715 0.0248328
0.65 0.0241012 0.0240635
0.645 0.0233246 0.0232879
0.64 0.0225427 0.0225071
0.635 0.0217568 0.0217223
0.63 0.0209681 0.0209346
0.625 0.0201776 0.0201452
0.62 0.0193868 0.0193555
0.615 0.0185968 0.0185665
0.61 0.0178089 0.0177797
0.605 0.0170244 0.0169963
0.6 0.0162446 0.0162176
0.595 0.0154708 0.0154449
0.59 0.0147044 0.0146794
0.585 0.0139465 0.0139226
0.58 0.0131985 0.0131756
0.575 0.0124616 0.0124398
0.57 0.011737 0.0117162
0.565 0.0110261 0.0110063
0.56 0.0103299 0.010311
0.555 0.00964953 0.00963166
0.55 0.00898615 0.00896922
0.545 0.00834077 0.00832476
0.54 0.00771438 0.00769926
0.535 0.0071079 0.00709365
0.53 0.00652221 0.00650879
0.525 0.00595808 0.00594548
0.52 0.00541626 0.00540445
0.515 0.00489739 0.00488634
0.51 0.00440205 0.00439172
0.505 0.00393073 0.0039211
0.5 0.00348385 0.00347489
0.495 0.00306173 0.0030534
0.49 0.00266461 0.00265688
0.485 0.00229264 0.00228548
0.48 0.00194588 0.00193926
0.475 0.00162431 0.00161819
0.47 0.00132781 0.00132215
0.465 0.00105616 0.00105094
0.46 0.000809079 0.000804258
0.455 0.000586169 0.000581719
0.45 0.000386964 0.000382852
0.445 0.000210905 0.000207101
0.44 5.73571e-05 5.38289e-05
0.435 -7.43977e-05 -7.76791e-05
0.43 -0.00018515 -0.000188214
0.425 -0.000275763 -0.000278636
0.42 -0.000347164 -0.000349873
0.415 -0.000400342 -0.000402913
0.41 -0.000436344 -0.0004388
0.405 -0.000456262 -0.000458626
0.4 -0.000461234 -0.000463528
0.395 -0.000452433 -0.000454676
0.39 -0.000431059 -0.00043327
0.385 -0.000398334 -0.000400528
0.38 -0.000355491 -0.000357684
0.375 -0.000303767 -0.000305972
0.37 -0.000244395 -0.000246623
0.365 -0.000178592 -0.000180854
0.36 -0.000107555 -0.000109859
0.355 -3.24485e-05 -3.48018e-05
0.35 4.56013e-05 4.3194e-05
0.345 0.000125517 0.000123052
0.34 0.000206276 0.000203751
0.335 0.000286918 0.000284331
0.33 0.000366551 0.000363904
0.325 0.000444358 0.000441652
0.32 0.000519601 0.000516838
0.315 0.000591622 0.000588806
0.31 0.00065985 0.000656985
0.305 0.000723798 0.00072089
0.3 0.000783066 0.00078012
0.295 0.000837337 0.000834359
0.29 0.000886376 0.000883373
0.285 0.000930026 0.000927006
0.28 0.000968206 0.000965176
0.275 0.0010009 0.000997867
0.27 0.00102816 0.00102513
0.265 0.00105008 0.00104706
0.26 0.00106681 0.00106381
0.255 0.00107855 0.00107558
0.25 0.00108552 0.00108258
0.245 0.00108798 0.00108507
0.24 0.00108618 0.00108333
0.235 0.00108043 0.00107762
0.23 0.001071 0.00106825
0.225 0.00105819 0.0010555
0.22 0.0010423 0.00103968
0.215 0.00102362 0.00102106
0.21 0.00100242 0.000999935
0.205 0.00097898 0.000976568
0.2 0.000953552 0.000951218
0.195 0.000926387 0.000924133
0.19 0.000897718 0.000895545
0.185 0.000867764 0.000865674
0.18 0.000836733 0.000834728
0.175 0.000804821 0.0008029
0.17 0.000772207 0.000770372
0.165 0.000739064 0.000737314
0.16 0.000705548 0.000703884
0.155 0.00067181 0.000670231
0.15 0.000637986 0.000636492
0.145 0.000604206 0.000602795
0.14 0.00057059 0.000569262
0.135 0.000537251 0.000536004
0.13 0.000504292 0.000503126
0.125 0.000471813 0.000470725
0.12 0.000439904 0.000438892
0.115 0.000408649 0.000407712
0.11 0.00037813 0.000377266
0.105 0.000348421 0.000347626
0.1 0.000319589 0.000318863
0.095 0.000291702 0.00029104
0.09 0.000264819 0.000264219
0.085 0.000238996 0.000238456
0.08 0.000214286 0.000213804
0.075 0.000190739 0.000190311
0.07 0.0001684 0.000168023
0.065 0.000147311 0.000146982
0.06 0.000127511 0.000127227
0.055 0.000109036 0.000108793
0.05 9.1919e-05 9.17148e-05
0.045 7.61892e-05 7.60203e-05
0.04 6.1876e-05 6.1739e-05
0.035 4.90369e-05 4.89286e-05
0.03 3.79393e-05 3.78556e-05
0.025 2.94697e-05 2.94047e-05
0.02 2.39395e-05 2.38869e-05
0.015 1.66309e-05 1.65944e-05
0.01 3.46334e-06 3.45575e-06
0.005 -4.02101e-06 -4.01219e-06
-1.63468e-13 -6.27944e-09 -6.26568e-09


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.5Nc1ClassicOneLoop/DeltaGammaFX_0_OneLoopFRG.txt <==
9.995 0.000147906 0.000147704
9.99 0.000148126 0.000147923
9.985 0.000148346 0.000148143
9.98 0.000148566 0.000148363
9.975 0.000148787 0.000148584
9.97 0.000149008 0.000148805
9.965 0.00014923 0.000149026
9.96 0.000149452 0.000149248
9.955 0.000149675 0.00014947
9.95 0.000149898 0.000149693
9.945 0.000150122 0.000149916
9.94 0.000150346 0.00015014
9.935 0.00015057 0.000150364
9.93 0.000150795 0.000150589
9.925 0.00015102 0.000150814
9.92 0.000151246 0.000151039
9.915 0.000151472 0.000151265
9.91 0.000151699 0.000151492
9.905 0.000151926 0.000151718
9.9 0.000152154 0.000151946
9.895 0.000152382 0.000152173
9.89 0.00015261 0.000152401
9.885 0.000152839 0.00015263
9.88 0.000153068 0.000152859
9.875 0.000153298 0.000153089
9.87 0.000153529 0.000153319
9.865 0.00015376 0.000153549
9.86 0.000153991 0.00015378
9.855 0.000154223 0.000154012
9.85 0.000154455 0.000154243
9.845 0.000154687 0.000154476
9.84 0.00015492 0.000154708
9.835 0.000155154 0.000154942
9.83 0.000155388 0.000155175
9.825 0.000155622 0.00015541
9.82 0.000155857 0.000155644
9.815 0.000156093 0.000155879
9.81 0.000156329 0.000156115
9.805 0.000156565 0.000156351
9.8 0.000156802 0.000156588
9.795 0.000157039 0.000156825
9.79 0.000157277 0.000157062
9.785 0.000157515 0.0001573
9.78 0.000157754 0.000157538
9.775 0.000157993 0.000157777
9.77 0.000158233 0.000158017
9.765 0.000158473 0.000158257
9.76 0.000158714 0.000158497
9.755 0.000158955 0.000158738
9.75 0.000159197 0.000158979
9.745 0.000159439 0.000159221
9.74 0.000159682 0.000159464
9.735 0.000159925 0.000159706
9.73 0.000160169 0.00015995
9.725 0.000160413 0.000160193
9.72 0.000160657 0.000160438
9.715 0.000160902 0.000160682
9.71 0.000161148 0.000160928
9.705 0.000161394 0.000161174
9.7 0.000161641 0.00016142
9.695 0.000161888 0.000161667
9.69 0.000162136 0.000161914
9.685 0.000162384 0.000162162
9.68 0.000162633 0.00016241
9.675 0.000162882 0.000162659
9.67 0.000163131 0.000162908
9.665 0.000163381 0.000163158
9.66 0.000163632 0.000163408
9.655 0.000163883 0.000163659
9.65 0.000164135 0.000163911
9.645 0.000164387 0.000164163
9.64 0.00016464 0.000164415
9.635 0.000164893 0.000164668
9.63 0.000165147 0.000164921
9.625 0.000165401 0.000165175
9.62 0.000165656 0.00016543
9.615 0.000165911 0.000165685
9.61 0.000166167 0.00016594
9.605 0.000166424 0.000166196
9.6 0.00016668 0.000166453
9.595 0.000166938 0.00016671
9.59 0.000167196 0.000166967
9.585 0.000167454 0.000167226
9.58 0.000167714 0.000167484
9.575 0.000167973 0.000167743
9.57 0.000168233 0.000168003
9.565 0.000168494 0.000168263
9.56 0.000168755 0.000168524
9.555 0.000169017 0.000168785
9.55 0.000169279 0.000169047
9.545 0.000169541 0.00016931
9.54 0.000169805 0.000169573
9.535 0.000170069 0.000169836
9.53 0.000170333 0.0001701
9.525 0.000170598 0.000170365
9.52 0.000170864 0.00017063
9.515 0.00017113 0.000170896
9.51 0.000171396 0.000171162
9.505 0.000171663 0.000171429
9.5 0.000171931 0.000171696
9.495 0.000172199 0.000171964
9.49 0.000172468 0.000172232
9.485 0.000172738 0.000172501
9.48 0.000173008 0.000172771
9.475 0.000173278 0.000173041
9.47 0.000173549 0.000173312
9.465 0.000173821 0.000173583
9.46 0.000174093 0.000173855
9.455 0.000174366 0.000174127
9.45 0.000174639 0.0001744
9.445 0.000174913 0.000174674
9.44 0.000175187 0.000174948
9.435 0.000175462 0.000175222
9.43 0.000175738 0.000175498
9.425 0.000176014 0.000175774
9.42 0.000176291 0.00017605
9.415 0.000176568 0.000176327
9.41 0.000176846 0.000176605
9.405 0.000177125 0.000176883
9.4 0.000177404 0.000177161
9.395 0.000177684 0.000177441
9.39 0.000177964 0.000177721
9.385 0.000178245 0.000178001
9.38 0.000178526 0.000178282
9.375 0.000178808 0.000178564
9.37 0.000179091 0.000178846
9.365 0.000179374 0.000179129
9.36 0.000179658 0.000179412
9.355 0.000179942 0.000179696
9.35 0.000180227 0.000179981
9.345 0.000180513 0.000180266
9.34 0.000180799 0.000180552
9.335 0.000181086 0.000180838
9.33 0.000181373 0.000181125
9.325 0.000181661 0.000181413
9.32 0.00018195 0.000181701
9.315 0.000182239 0.00018199
9.31 0.000182529 0.000182279
9.305 0.00018282 0.00018257
9.3 0.000183111 0.00018286
9.295 0.000183402 0.000183152
9.29 0.000183695 0.000183444
9.285 0.000183988 0.000183736
9.28 0.000184281 0.000184029
9.275 0.000184575 0.000184323
9.27 0.00018487 0.000184617
9.265 0.000185166 0.000184912
9.26 0.000185462 0.000185208
9.255 0.000185758 0.000185504
9.25 0.000186056 0.000185801
9.245 0.000186354 0.000186099
9.24 0.000186652 0.000186397
9.235 0.000186952 0.000186696
9.23 0.000187251 0.000186995
9.225 0.000187552 0.000187296
9.22 0.000187853 0.000187596
9.215 0.000188155 0.000187897
9.21 0.000188457 0.000188199
9.205 0.00018876 0.000188502
9.2 0.000189064 0.000188805
9.195 0.000189368 0.000189109
9.19 0.000189673 0.000189414
9.185 0.000189979 0.000189719
9.18 0.000190286 0.000190025
9.175 0.000190593 0.000190332
9.17 0.0001909 0.000190639
9.165 0.000191208 0.000190947
9.16 0.000191517 0.000191256
9.155 0.000191827 0.000191565
9.15 0.000192137 0.000191875
9.145 0.000192448 0.000192185
9.14 0.00019276 0.000192496
9.135 0.000193072 0.000192808
9.13 0.000193385 0.000193121
9.125 0.000193699 0.000193434
9.12 0.000194013 0.000193748
9.115 0.000194328 0.000194063
9.11 0.000194644 0.000194378
9.105 0.00019496 0.000194694
9.1 0.000195277 0.00019501
9.095 0.000195595 0.000195328
9.09 0.000195913 0.000195646
9.085 0.000196233 0.000195964
9.08 0.000196552 0.000196284
9.075 0.000196873 0.000196604
9.07 0.000197194 0.000196925
9.065 0.000197516 0.000197246
9.06 0.000197839 0.000197568
9.055 0.000198162 0.000197891
9.05 0.000198486 0.000198215
9.045 0.000198811 0.000198539
9.04 0.000199136 0.000198864
9.035 0.000199462 0.000199189
9.03 0.000199789 0.000199516
9.025 0.000200117 0.000199843
9.02 0.000200445 0.000200171
9.015 0.000200774 0.000200499
9.01 0.000201104 0.000200829
9.005 0.000201434 0.000201159
9 0.000201765 0.000201489
8.995 0.000202097 0.000201821
8.99 0.00020243 0.000202153
8.985 0.000202763 0.000202486
8.98 0.000203097 0.000202819
8.975 0.000203432 0.000203153
8.97 0.000203767 0.000203488
8.965 0.000204103 0.000203824
8.96 0.00020444 0.000204161
8.955 0.000204778 0.000204498
8.95 0.000205117 0.000204836
8.945 0.000205456 0.000205175
8.94 0.000205796 0.000205514
8.935 0.000206136 0.000205855
8.93 0.000206478 0.000206195
8.925 0.00020682 0.000206537
8.92 0.000207163 0.00020688
8.915 0.000207507 0.000207223
8.91 0.000207851 0.000207567
8.905 0.000208196 0.000207912
8.9 0.000208542 0.000208257
8.895 0.000208889 0.000208604
8.89 0.000209237 0.000208951
8.885 0.000209585 0.000209298
8.88 0.000209934 0.000209647
8.875 0.000210284 0.000209996
8.87 0.000210634 0.000210346
8.865 0.000210986 0.000210697
8.86 0.000211338 0.000211049
8.855 0.000211691 0.000211401
8.85 0.000212045 0.000211755
8.845 0.000212399 0.000212109
8.84 0.000212754 0.000212464
8.835 0.000213111 0.000212819
8.83 0.000213467 0.000213176
8.825 0.000213825 0.000213533
8.82 0.000214184 0.000213891
8.815 0.000214543 0.000214249
8.81 0.000214903 0.000214609
8.805 0.000215264 0.000214969
8.8 0.000215625 0.00021533
8.795 0.000215988 0.000215692
8.79 0.000216351 0.000216055
8.785 0.000216715 0.000216419
8.78 0.00021708 0.000216784
8.775 0.000217446 0.000217149
8.77 0.000217813 0.000217515
8.765 0.00021818 0.000217882
8.76 0.000218548 0.000218249
8.755 0.000218917 0.000218618
8.75 0.000219287 0.000218987
8.745 0.000219658 0.000219357
8.74 0.000220029 0.000219728
8.735 0.000220402 0.0002201
8.73 0.000220775 0.000220473
8.725 0.000221149 0.000220847
8.72 0.000221524 0.000221221
8.715 0.0002219 0.000221596
8.71 0.000222276 0.000221972
8.705 0.000222653 0.000222349
8.7 0.000223032 0.000222727
8.695 0.000223411 0.000223105
8.69 0.000223791 0.000223485
8.685 0.000224172 0.000223865
8.68 0.000224553 0.000224246
8.675 0.000224936 0.000224628
8.67 0.000225319 0.000225011
8.665 0.000225704 0.000225395
8.66 0.000226089 0.00022578
8.655 0.000226475 0.000226165
8.65 0.000226862 0.000226552
8.645 0.00022725 0.000226939
8.64 0.000227638 0.000227327
8.635 0.000228028 0.000227716
8.63 0.000228418 0.000228106
8.625 0.00022881 0.000228497
8.62 0.000229202 0.000228889
8.615 0.000229595 0.000229281
8.61 0.000229989 0.000229675
8.605 0.000230384 0.000230069
8.6 0.00023078 0.000230464
8.595 0.000231177 0.000230861
8.59 0.000231574 0.000231258
8.585 0.000231973 0.000231656
8.58 0.000232372 0.000232054
8.575 0.000232773 0.000232454
8.57 0.000233174 0.000232855
8.565 0.000233576 0.000233257
8.56 0.000233979 0.000233659
8.555 0.000234383 0.000234063
8.55 0.000234788 0.000234467
8.545 0.000235194 0.000234873
8.54 0.000235601 0.000235279
8.535 0.000236009 0.000235686
8.53 0.000236418 0.000236094
8.525 0.000236827 0.000236503
8.52 0.000237238 0.000236913
8.515 0.000237649 0.000237324
8.51 0.000238062 0.000237736
8.505 0.000238475 0.000238149
8.5 0.00023889 0.000238563
8.495 0.000239305 0.000238978
8.49 0.000239722 0.000239394
8.485 0.000240139 0.00023981
8.48 0.000240557 0.000240228
8.475 0.000240976 0.000240647
8.47 0.000241396 0.000241066
8.465 0.000241817 0.000241487
8.46 0.00024224 0.000241908
8.455 0.000242663 0.000242331
8.45 0.000243087 0.000242754
8.445 0.000243512 0.000243179
8.44 0.000243938 0.000243605
8.435 0.000244365 0.000244031
8.43 0.000244793 0.000244459
8.425 0.000245222 0.000244887
8.42 0.000245652 0.000245316
8.415 0.000246083 0.000245747
8.41 0.000246515 0.000246178
8.405 0.000246948 0.000246611
8.4 0.000247382 0.000247044
8.395 0.000247818 0.000247479
8.39 0.000248254 0.000247914
8.385 0.000248691 0.000248351
8.38 0.000249129 0.000248788
8.375 0.000249568 0.000249227
8.37 0.000250008 0.000249667
8.365 0.00025045 0.000250107
8.36 0.000250892 0.000250549
8.355 0.000251335 0.000250991
8.35 0.000251779 0.000251435
8.345 0.000252225 0.00025188
8.34 0.000252671 0.000252326
8.335 0.000253119 0.000252773
8.33 0.000253568 0.000253221
8.325 0.000254017 0.00025367
8.32 0.000254468 0.00025412
8.315 0.00025492 0.000254571
8.31 0.000255372 0.000255023
8.305 0.000255826 0.000255476
8.3 0.000256281 0.000255931
8.295 0.000256737 0.000256386
8.29 0.000257194 0.000256842
8.285 0.000257652 0.0002573
8.28 0.000258112 0.000257759
8.275 0.000258572 0.000258218
8.27 0.000259033 0.000258679
8.265 0.000259496 0.000259141
8.26 0.00025996 0.000259604
8.255 0.000260424 0.000260068
8.25 0.00026089 0.000260533
8.245 0.000261357 0.000261
8.24 0.000261825 0.000261467
8.235 0.000262294 0.000261935
8.23 0.000262764 0.000262405
8.225 0.000263236 0.000262876
8.22 0.000263708 0.000263348
8.215 0.000264182 0.000263821
8.21 0.000264657 0.000264295
8.205 0.000265133 0.00026477
8.2 0.00026561 0.000265247
8.195 0.000266088 0.000265724
8.19 0.000266567 0.000266203
8.185 0.000267048 0.000266682
8.18 0.000267529 0.000267163
8.175 0.000268012 0.000267646
8.17 0.000268496 0.000268129
8.165 0.000268981 0.000268613
8.16 0.000269468 0.000269099
8.155 0.000269955 0.000269586
8.15 0.000270444 0.000270074
8.145 0.000270933 0.000270563
8.14 0.000271424 0.000271053
8.135 0.000271916 0.000271545
8.13 0.00027241 0.000272037
8.125 0.000272904 0.000272531
8.12 0.0002734 0.000273026
8.115 0.000273897 0.000273522
8.11 0.000274395 0.00027402
8.105 0.000274894 0.000274518
8.1 0.000275395 0.000275018
8.095 0.000275897 0.000275519
8.09 0.0002764 0.000276022
8.085 0.000276904 0.000276525
8.08 0.000277409 0.00027703
8.075 0.000277916 0.000277536
8.07 0.000278423 0.000278043
8.065 0.000278932 0.000278551
8.06 0.000279443 0.000279061
8.055 0.000279954 0.000279571
8.05 0.000280467 0.000280084
8.045 0.000280981 0.000280597
8.04 0.000281497 0.000281112
8.035 0.000282013 0.000281628
8.03 0.000282531 0.000282145
8.025 0.00028305 0.000282663
8.02 0.00028357 0.000283182
8.015 0.000284092 0.000283703
8.01 0.000284615 0.000284225
8.005 0.000285139 0.000284749
8 0.000285664 0.000285274
7.995 0.000286191 0.0002858
7.99 0.000286719 0.000286327
7.985 0.000287248 0.000286856
7.98 0.000287779 0.000287386
7.975 0.000288311 0.000287917
7.97 0.000288844 0.000288449
7.965 0.000289379 0.000288983
7.96 0.000289914 0.000289518
7.955 0.000290452 0.000290054
7.95 0.00029099 0.000290592
7.945 0.00029153 0.000291131
7.94 0.000292071 0.000291672
7.935 0.000292614 0.000292213
7.93 0.000293157 0.000292757
7.925 0.000293703 0.000293301
7.92 0.000294249 0.000293847
7.915 0.000294797 0.000294394
7.91 0.000295346 0.000294942
7.905 0.000295897 0.000295492
7.9 0.000296448 0.000296043
7.895 0.000297002 0.000296596
7.89 0.000297556 0.00029715
7.885 0.000298113 0.000297705
7.88 0.00029867 0.000298262
7.875 0.000299229 0.00029882
7.87 0.000299789 0.000299379
7.865 0.000300351 0.00029994
7.86 0.000300914 0.000300502
7.855 0.000301478 0.000301066
7.85 0.000302044 0.000301631
7.845 0.000302611 0.000302197
7.84 0.000303179 0.000302765
7.835 0.00030375 0.000303334
7.83 0.000304321 0.000303905
7.825 0.000304894 0.000304477
7.82 0.000305468 0.000305051
7.815 0.000306044 0.000305626
7.81 0.000306621 0.000306202
7.805 0.0003072 0.00030678
7.8 0.00030778 0.000307359
7.795 0.000308362 0.00030794
7.79 0.000308945 0.000308522
7.785 0.000309529 0.000309106
7.78 0.000310115 0.000309691
7.775 0.000310702 0.000310277
7.77 0.000311291 0.000310866
7.765 0.000311882 0.000311455
7.76 0.000312474 0.000312046
7.755 0.000313067 0.000312639
7.75 0.000313662 0.000313233
7.745 0.000314258 0.000313829
7.74 0.000314856 0.000314426
7.735 0.000315455 0.000315024
7.73 0.000316056 0.000315624
7.725 0.000316659 0.000316226
7.72 0.000317263 0.000316829
7.715 0.000317868 0.000317433
7.71 0.000318475 0.00031804
7.705 0.000319084 0.000318647
7.7 0.000319694 0.000319257
7.695 0.000320305 0.000319867
7.69 0.000320919 0.00032048
7.685 0.000321533 0.000321094
7.68 0.00032215 0.000321709
7.675 0.000322767 0.000322326
7.67 0.000323387 0.000322945
7.665 0.000324008 0.000323565
7.66 0.00032463 0.000324187
7.655 0.000325255 0.00032481
7.65 0.000325881 0.000325435
7.645 0.000326508 0.000326062
7.64 0.000327137 0.00032669
7.635 0.000327768 0.000327319
7.63 0.0003284 0.000327951
7.625 0.000329034 0.000328584
7.62 0.000329669 0.000329218
7.615 0.000330306 0.000329854
7.61 0.000330945 0.000330492
7.605 0.000331585 0.000331132
7.6 0.000332227 0.000331773
7.595 0.000332871 0.000332416
7.59 0.000333516 0.00033306
7.585 0.000334163 0.000333706
7.58 0.000334812 0.000334354
7.575 0.000335462 0.000335004
7.57 0.000336114 0.000335655
7.565 0.000336768 0.000336307
7.56 0.000337423 0.000336962
7.555 0.00033808 0.000337618
7.55 0.000338739 0.000338276
7.545 0.000339399 0.000338935
7.54 0.000340062 0.000339597
7.535 0.000340726 0.00034026
7.53 0.000341391 0.000340925
7.525 0.000342059 0.000341591
7.52 0.000342728 0.000342259
7.515 0.000343399 0.000342929
7.51 0.000344071 0.000343601
7.505 0.000344745 0.000344274
7.5 0.000345421 0.000344949
7.495 0.000346099 0.000345626
7.49 0.000346779 0.000346304
7.485 0.00034746 0.000346985
7.48 0.000348143 0.000347667
7.475 0.000348828 0.000348351
7.47 0.000349515 0.000349037
7.465 0.000350204 0.000349725
7.46 0.000350894 0.000350414
7.455 0.000351586 0.000351105
7.45 0.00035228 0.000351798
7.445 0.000352975 0.000352493
7.44 0.000353673 0.000353189
7.435 0.000354372 0.000353888
7.43 0.000355074 0.000354588
7.425 0.000355777 0.00035529
7.42 0.000356482 0.000355994
7.415 0.000357189 0.0003567
7.41 0.000357897 0.000357408
7.405 0.000358608 0.000358117
7.4 0.00035932 0.000358829
7.395 0.000360034 0.000359542
7.39 0.00036075 0.000360257
7.385 0.000361468 0.000360974
7.38 0.000362188 0.000361693
7.375 0.00036291 0.000362414
7.37 0.000363634 0.000363137
7.365 0.00036436 0.000363861
7.36 0.000365087 0.000364588
7.355 0.000365817 0.000365316
7.35 0.000366548 0.000366047
7.345 0.000367281 0.000366779
7.34 0.000368017 0.000367513
7.335 0.000368754 0.00036825
7.33 0.000369493 0.000368988
7.325 0.000370234 0.000369728
7.32 0.000370978 0.00037047
7.315 0.000371723 0.000371214
7.31 0.00037247 0.000371961
7.305 0.000373219 0.000372709
7.3 0.00037397 0.000373459
7.295 0.000374724 0.000374211
7.29 0.000375479 0.000374965
7.285 0.000376236 0.000375721
7.28 0.000376995 0.000376479
7.275 0.000377756 0.00037724
7.27 0.000378519 0.000378002
7.265 0.000379285 0.000378766
7.26 0.000380052 0.000379532
7.255 0.000380822 0.000380301
7.25 0.000381593 0.000381071
7.245 0.000382367 0.000381844
7.24 0.000383143 0.000382619
7.235 0.00038392 0.000383395
7.23 0.0003847 0.000384174
7.225 0.000385482 0.000384955
7.22 0.000386266 0.000385738
7.215 0.000387052 0.000386523
7.21 0.00038784 0.00038731
7.205 0.000388631 0.0003881
7.2 0.000389424 0.000388891
7.195 0.000390218 0.000389685
7.19 0.000391015 0.000390481
7.185 0.000391814 0.000391279
7.18 0.000392616 0.000392079
7.175 0.000393419 0.000392881
7.17 0.000394224 0.000393685
7.165 0.000395032 0.000394492
7.16 0.000395842 0.000395301
7.155 0.000396654 0.000396112
7.15 0.000397469 0.000396925
7.145 0.000398285 0.000397741
7.14 0.000399104 0.000398558
7.135 0.000399925 0.000399378
7.13 0.000400748 0.0004002
7.125 0.000401574 0.000401025
7.12 0.000402402 0.000401851
7.115 0.000403232 0.00040268
7.11 0.000404064 0.000403511
7.105 0.000404899 0.000404345
7.1 0.000405735 0.000405181
7.095 0.000406575 0.000406019
7.09 0.000407416 0.000406859
7.085 0.00040826 0.000407702
7.08 0.000409106 0.000408547
7.075 0.000409955 0.000409394
7.07 0.000410806 0.000410244
7.065 0.000411659 0.000411096
7.06 0.000412514 0.00041195
7.055 0.000413372 0.000412807
7.05 0.000414232 0.000413665
7.045 0.000415094 0.000414527
7.04 0.000415959 0.000415391
7.035 0.000416827 0.000416257
7.03 0.000417697 0.000417126
7.025 0.000418569 0.000417997
7.02 0.000419444 0.00041887
7.015 0.000420321 0.000419746
7.01 0.0004212 0.000420624
7.005 0.000422082 0.000421505
7 0.000422966 0.000422388
6.995 0.000423853 0.000423273
6.99 0.000424742 0.000424161
6.985 0.000425634 0.000425052
6.98 0.000426528 0.000425945
6.975 0.000427425 0.00042684
6.97 0.000428324 0.000427738
6.965 0.000429226 0.000428639
6.96 0.00043013 0.000429542
6.955 0.000431037 0.000430447
6.95 0.000431946 0.000431355
6.945 0.000432858 0.000432266
6.94 0.000433772 0.000433179
6.935 0.000434689 0.000434095
6.93 0.000435609 0.000435013
6.925 0.000436531 0.000435934
6.92 0.000437456 0.000436857
6.915 0.000438383 0.000437783
6.91 0.000439313 0.000438712
6.905 0.000440245 0.000439643
6.9 0.000441181 0.000440577
6.895 0.000442118 0.000441514
6.89 0.000443059 0.000442453
6.885 0.000444002 0.000443395
6.88 0.000444947 0.000444339
6.875 0.000445896 0.000445286
6.87 0.000446847 0.000446236
6.865 0.000447801 0.000447188
6.86 0.000448757 0.000448144
6.855 0.000449717 0.000449102
6.85 0.000450679 0.000450062
6.845 0.000451643 0.000451026
6.84 0.000452611 0.000451992
6.835 0.000453581 0.000452961
6.83 0.000454554 0.000453932
6.825 0.000455529 0.000454906
6.82 0.000456508 0.000455883
6.815 0.000457489 0.000456863
6.81 0.000458473 0.000457846
6.805 0.00045946 0.000458832
6.8 0.00046045 0.00045982
6.795 0.000461442 0.000460811
6.79 0.000462437 0.000461805
6.785 0.000463436 0.000462802
6.78 0.000464437 0.000463802
6.775 0.00046544 0.000464804
6.77 0.000466447 0.000465809
6.765 0.000467457 0.000466818
6.76 0.000468469 0.000467829
6.755 0.000469485 0.000468843
6.75 0.000470503 0.00046986
6.745 0.000471525 0.00047088
6.74 0.000472549 0.000471903
6.735 0.000473576 0.000472929
6.73 0.000474606 0.000473957
6.725 0.00047564 0.000474989
6.72 0.000476676 0.000476024
6.715 0.000477715 0.000477061
6.71 0.000478757 0.000478102
6.705 0.000479802 0.000479146
6.7 0.00048085 0.000480193
6.695 0.000481901 0.000481242
6.69 0.000482956 0.000482295
6.685 0.000484013 0.000483351
6.68 0.000485073 0.00048441
6.675 0.000486137 0.000485472
6.67 0.000487203 0.000486537
6.665 0.000488273 0.000487605
6.66 0.000489346 0.000488677
6.655 0.000490422 0.000489751
6.65 0.000491501 0.000490829
6.645 0.000492583 0.000491909
6.64 0.000493668 0.000492993
6.635 0.000494757 0.00049408
6.63 0.000495849 0.000495171
6.625 0.000496944 0.000496264
6.62 0.000498042 0.000497361
6.615 0.000499143 0.00049846
6.61 0.000500247 0.000499563
6.605 0.000501355 0.00050067
6.6 0.000502466 0.000501779
6.595 0.00050358 0.000502892
6.59 0.000504698 0.000504008
6.585 0.000505819 0.000505127
6.58 0.000506943 0.00050625
6.575 0.000508071 0.000507376
6.57 0.000509202 0.000508505
6.565 0.000510336 0.000509638
6.56 0.000511473 0.000510774
6.555 0.000512614 0.000511913
6.55 0.000513758 0.000513056
6.545 0.000514906 0.000514202
6.54 0.000516057 0.000515351
6.535 0.000517211 0.000516504
6.53 0.000518369 0.00051766
6.525 0.00051953 0.00051882
6.52 0.000520695 0.000519983
6.515 0.000521863 0.00052115
6.51 0.000523035 0.00052232
6.505 0.00052421 0.000523494
6.5 0.000525389 0.000524671
6.495 0.000526571 0.000525851
6.49 0.000527757 0.000527035
6.485 0.000528946 0.000528223
6.48 0.000530139 0.000529414
6.475 0.000531335 0.000530608
6.47 0.000532535 0.000531807
6.465 0.000533739 0.000533009
6.46 0.000534946 0.000534214
6.455 0.000536157 0.000535423
6.45 0.000537371 0.000536636
6.445 0.000538589 0.000537853
6.44 0.000539811 0.000539073
6.435 0.000541036 0.000540296
6.43 0.000542265 0.000541523
6.425 0.000543498 0.000542754
6.42 0.000544734 0.000543989
6.415 0.000545974 0.000545228
6.41 0.000547218 0.00054647
6.405 0.000548466 0.000547716
6.4 0.000549718 0.000548966
6.395 0.000550973 0.00055022
6.39 0.000552232 0.000551477
6.385 0.000553495 0.000552738
6.38 0.000554762 0.000554003
6.375 0.000556032 0.000555272
6.37 0.000557306 0.000556544
6.365 0.000558585 0.000557821
6.36 0.000559867 0.000559101
6.355 0.000561153 0.000560386
6.35 0.000562443 0.000561674
6.345 0.000563737 0.000562966
6.34 0.000565035 0.000564262
6.335 0.000566337 0.000565562
6.33 0.000567642 0.000566866
6.325 0.000568952 0.000568174
6.32 0.000570266 0.000569486
6.315 0.000571584 0.000570802
6.31 0.000572905 0.000572122
6.305 0.000574231 0.000573446
6.3 0.000575561 0.000574774
6.295 0.000576895 0.000576107
6.29 0.000578234 0.000577443
6.285 0.000579576 0.000578783
6.28 0.000580922 0.000580128
6.275 0.000582273 0.000581477
6.27 0.000583627 0.000582829
6.265 0.000584986 0.000584186
6.26 0.000586349 0.000585547
6.255 0.000587716 0.000586913
6.25 0.000589088 0.000588282
6.245 0.000590464 0.000589656
6.24 0.000591844 0.000591034
6.235 0.000593228 0.000592417
6.23 0.000594617 0.000593804
6.225 0.00059601 0.000595195
6.22 0.000597407 0.00059659
6.215 0.000598808 0.000597989
6.21 0.000600214 0.000599393
6.205 0.000601624 0.000600801
6.2 0.000603039 0.000602214
6.195 0.000604458 0.000603631
6.19 0.000605881 0.000605053
6.185 0.000607309 0.000606479
6.18 0.000608742 0.000607909
6.175 0.000610179 0.000609344
6.17 0.00061162 0.000610784
6.165 0.000613066 0.000612227
6.16 0.000614516 0.000613676
6.155 0.000615971 0.000615129
6.15 0.00061743 0.000616586
6.145 0.000618894 0.000618048
6.14 0.000620363 0.000619515
6.135 0.000621836 0.000620986
6.13 0.000623314 0.000622462
6.125 0.000624797 0.000623943
6.12 0.000626284 0.000625428
6.115 0.000627776 0.000626918
6.11 0.000629273 0.000628412
6.105 0.000630774 0.000629912
6.1 0.00063228 0.000631416
6.095 0.000633791 0.000632924
6.09 0.000635307 0.000634438
6.085 0.000636827 0.000635956
6.08 0.000638352 0.000637479
6.075 0.000639883 0.000639008
6.07 0.000641418 0.000640541
6.065 0.000642958 0.000642078
6.06 0.000644502 0.000643621
6.055 0.000646052 0.000645169
6.05 0.000647607 0.000646721
6.045 0.000649166 0.000648278
6.04 0.000650731 0.000649841
6.035 0.0006523 0.000651408
6.03 0.000653875 0.00065298
6.025 0.000655454 0.000654558
6.02 0.000657039 0.00065614
6.015 0.000658629 0.000657728
6.01 0.000660223 0.000659321
6.005 0.000661823 0.000660918
6 0.000663428 0.000662521
5.995 0.000665039 0.000664129
5.99 0.000666654 0.000665742
5.985 0.000668274 0.000667361
5.98 0.0006699 0.000668984
5.975 0.000671531 0.000670613
5.97 0.000673167 0.000672247
5.965 0.000674809 0.000673886
5.96 0.000676456 0.000675531
5.955 0.000678108 0.000677181
5.95 0.000679766 0.000678836
5.945 0.000681429 0.000680497
5.94 0.000683097 0.000682163
5.935 0.000684771 0.000683834
5.93 0.00068645 0.000685511
5.925 0.000688134 0.000687193
5.92 0.000689824 0.000688881
5.915 0.00069152 0.000690574
5.91 0.000693221 0.000692273
5.905 0.000694927 0.000693977
5.9 0.00069664 0.000695687
5.895 0.000698358 0.000697403
5.89 0.000700081 0.000699124
5.885 0.00070181 0.00070085
5.88 0.000703545 0.000702583
5.875 0.000705285 0.00070432
5.87 0.000707031 0.000706064
5.865 0.000708783 0.000707813
5.86 0.00071054 0.000709568
5.855 0.000712303 0.000711329
5.85 0.000714072 0.000713096
5.845 0.000715847 0.000714868
5.84 0.000717628 0.000716647
5.835 0.000719415 0.000718431
5.83 0.000721207 0.000720221
5.825 0.000723006 0.000722017
5.82 0.00072481 0.000723819
5.815 0.00072662 0.000725626
5.81 0.000728436 0.00072744
5.805 0.000730258 0.00072926
5.8 0.000732087 0.000731086
5.795 0.000733921 0.000732917
5.79 0.000735762 0.000734755
5.785 0.000737608 0.0007366
5.78 0.000739461 0.00073845
5.775 0.00074132 0.000740306
5.77 0.000743185 0.000742169
5.765 0.000745056 0.000744037
5.76 0.000746933 0.000745912
5.755 0.000748817 0.000747793
5.75 0.000750707 0.000749681
5.745 0.000752603 0.000751574
5.74 0.000754506 0.000753474
5.735 0.000756415 0.000755381
5.73 0.000758331 0.000757294
5.725 0.000760253 0.000759213
5.72 0.000762181 0.000761139
5.715 0.000764116 0.000763071
5.71 0.000766057 0.00076501
5.705 0.000768005 0.000766955
5.7 0.000769959 0.000768906
5.695 0.00077192 0.000770864
5.69 0.000773887 0.000772829
5.685 0.000775862 0.000774801
5.68 0.000777843 0.000776779
5.675 0.00077983 0.000778764
5.67 0.000781825 0.000780755
5.665 0.000783826 0.000782754
5.66 0.000785833 0.000784759
5.655 0.000787848 0.000786771
5.65 0.000789869 0.000788789
5.645 0.000791898 0.000790815
5.64 0.000793933 0.000792847
5.635 0.000795975 0.000794886
5.63 0.000798024 0.000796933
5.625 0.00080008 0.000798986
5.62 0.000802143 0.000801046
5.615 0.000804213 0.000803113
5.61 0.00080629 0.000805188
5.605 0.000808375 0.000807269
5.6 0.000810466 0.000809358
5.595 0.000812564 0.000811453
5.59 0.00081467 0.000813556
5.585 0.000816783 0.000815666
5.58 0.000818903 0.000817783
5.575 0.000821031 0.000819908
5.57 0.000823165 0.00082204
5.565 0.000825307 0.000824179
5.56 0.000827457 0.000826326
5.555 0.000829614 0.00082848
5.55 0.000831778 0.000830641
5.545 0.00083395 0.00083281
5.54 0.00083613 0.000834986
5.535 0.000838316 0.00083717
5.53 0.000840511 0.000839361
5.525 0.000842713 0.00084156
5.52 0.000844922 0.000843767
5.515 0.000847139 0.000845981
5.51 0.000849364 0.000848203
5.505 0.000851597 0.000850433
5.5 0.000853838 0.00085267
5.495 0.000856086 0.000854916
5.49 0.000858342 0.000857169
5.485 0.000860606 0.00085943
5.48 0.000862878 0.000861698
5.475 0.000865158 0.000863975
5.47 0.000867446 0.000866259
5.465 0.000869741 0.000868552
5.46 0.000872045 0.000870853
5.455 0.000874357 0.000873161
5.45 0.000876677 0.000875478
5.445 0.000879005 0.000877803
5.44 0.000881342 0.000880136
5.435 0.000883686 0.000882478
5.43 0.000886039 0.000884827
5.425 0.0008884 0.000887185
5.42 0.000890769 0.000889551
5.415 0.000893147 0.000891925
5.41 0.000895533 0.000894308
5.405 0.000897927 0.000896699
5.4 0.00090033 0.000899099
5.395 0.000902742 0.000901507
5.39 0.000905162 0.000903924
5.385 0.000907591 0.00090635
5.38 0.000910028 0.000908784
5.375 0.000912474 0.000911226
5.37 0.000914928 0.000913677
5.365 0.000917392 0.000916137
5.36 0.000919864 0.000918606
5.355 0.000922344 0.000921083
5.35 0.000924834 0.000923569
5.345 0.000927333 0.000926065
5.34 0.00092984 0.000928569
5.335 0.000932357 0.000931082
5.33 0.000934882 0.000933604
5.325 0.000937417 0.000936135
5.32 0.000939961 0.000938675
5.315 0.000942513 0.000941225
5.31 0.000945075 0.000943783
5.305 0.000947646 0.00094635
5.3 0.000950227 0.000948927
5.295 0.000952816 0.000951513
5.29 0.000955415 0.000954109
5.285 0.000958023 0.000956713
5.28 0.000960641 0.000959328
5.275 0.000963269 0.000961951
5.27 0.000965905 0.000964585
5.265 0.000968552 0.000967227
5.26 0.000971207 0.000969879
5.255 0.000973873 0.000972541
5.25 0.000976548 0.000975213
5.245 0.000979233 0.000977894
5.24 0.000981927 0.000980584
5.235 0.000984631 0.000983285
5.23 0.000987346 0.000985996
5.225 0.00099007 0.000988716
5.22 0.000992804 0.000991446
5.215 0.000995548 0.000994187
5.21 0.000998302 0.000996937
5.205 0.00100107 0.000999697
5.2 0.00100384 0.00100247
5.195 0.00100662 0.00100525
5.19 0.00100942 0.00100804
5.185 0.00101222 0.00101084
5.18 0.00101504 0.00101365
5.175 0.00101786 0.00101647
5.17 0.0010207 0.0010193
5.165 0.00102355 0.00102215
5.16 0.0010264 0.001025
5.155 0.00102927 0.00102786
5.15 0.00103215 0.00103074
5.145 0.00103504 0.00103362
5.14 0.00103794 0.00103652
5.135 0.00104085 0.00103942
5.13 0.00104377 0.00104234
5.125 0.0010467 0.00104527
5.12 0.00104964 0.00104821
5.115 0.00105259 0.00105115
5.11 0.00105556 0.00105412
5.105 0.00105853 0.00105709
5.1 0.00106152 0.00106007
5.095 0.00106452 0.00106306
5.09 0.00106753 0.00106607
5.085 0.00107055 0.00106908
5.08 0.00107358 0.00107211
5.075 0.00107662 0.00107515
5.07 0.00107967 0.0010782
5.065 0.00108274 0.00108126
5.06 0.00108582 0.00108433
5.055 0.0010889 0.00108742
5.05 0.001092 0.00109051
5.045 0.00109512 0.00109362
5.04 0.00109824 0.00109674
5.035 0.00110138 0.00109987
5.03 0.00110452 0.00110301
5.025 0.00110768 0.00110617
5.02 0.00111085 0.00110933
5.015 0.00111403 0.00111251
5.01 0.00111723 0.0011157
5.005 0.00112044 0.0011189
5 0.00112365 0.00112212
4.995 0.00112689 0.00112535
4.99 0.00113013 0.00112858
4.985 0.00113339 0.00113184
4.98 0.00113665 0.0011351
4.975 0.00113993 0.00113838
4.97 0.00114323 0.00114166
4.965 0.00114653 0.00114497
4.96 0.00114985 0.00114828
4.955 0.00115318 0.00115161
4.95 0.00115653 0.00115494
4.945 0.00115988 0.0011583
4.94 0.00116325 0.00116166
4.935 0.00116663 0.00116504
4.93 0.00117003 0.00116843
4.925 0.00117344 0.00117183
4.92 0.00117686 0.00117525
4.915 0.00118029 0.00117868
4.91 0.00118374 0.00118212
4.905 0.0011872 0.00118558
4.9 0.00119068 0.00118905
4.895 0.00119417 0.00119253
4.89 0.00119767 0.00119603
4.885 0.00120118 0.00119954
4.88 0.00120471 0.00120306
4.875 0.00120825 0.0012066
4.87 0.00121181 0.00121015
4.865 0.00121538 0.00121372
4.86 0.00121896 0.0012173
4.855 0.00122256 0.00122089
4.85 0.00122617 0.00122449
4.845 0.0012298 0.00122812
4.84 0.00123344 0.00123175
4.835 0.00123709 0.0012354
4.83 0.00124076 0.00123906
4.825 0.00124444 0.00124274
4.82 0.00124814 0.00124643
4.815 0.00125185 0.00125014
4.81 0.00125558 0.00125386
4.805 0.00125932 0.0012576
4.8 0.00126307 0.00126135
4.795 0.00126684 0.00126511
4.79 0.00127063 0.00126889
4.785 0.00127443 0.00127269
4.78 0.00127824 0.0012765
4.775 0.00128207 0.00128032
4.77 0.00128592 0.00128416
4.765 0.00128978 0.00128802
4.76 0.00129366 0.00129189
4.755 0.00129755 0.00129577
4.75 0.00130145 0.00129967
4.745 0.00130537 0.00130359
4.74 0.00130931 0.00130752
4.735 0.00131327 0.00131147
4.73 0.00131723 0.00131543
4.725 0.00132122 0.00131941
4.72 0.00132522 0.00132341
4.715 0.00132924 0.00132742
4.71 0.00133327 0.00133145
4.705 0.00133732 0.00133549
4.7 0.00134138 0.00133955
4.695 0.00134546 0.00134362
4.69 0.00134956 0.00134772
4.685 0.00135368 0.00135183
4.68 0.00135781 0.00135595
4.675 0.00136195 0.00136009
4.67 0.00136612 0.00136425
4.665 0.0013703 0.00136843
4.66 0.0013745 0.00137262
4.655 0.00137871 0.00137683
4.65 0.00138294 0.00138105
4.645 0.00138719 0.0013853
4.64 0.00139146 0.00138956
4.635 0.00139574 0.00139383
4.63 0.00140004 0.00139813
4.625 0.00140436 0.00140244
4.62 0.0014087 0.00140677
4.615 0.00141305 0.00141112
4.61 0.00141742 0.00141548
4.605 0.00142181 0.00141986
4.6 0.00142622 0.00142427
4.595 0.00143064 0.00142868
4.59 0.00143508 0.00143312
4.585 0.00143954 0.00143758
4.58 0.00144402 0.00144205
4.575 0.00144852 0.00144654
4.57 0.00145304 0.00145105
4.565 0.00145757 0.00145558
4.56 0.00146212 0.00146013
4.555 0.0014667 0.00146469
4.55 0.00147129 0.00146928
4.545 0.0014759 0.00147388
4.54 0.00148053 0.0014785
4.535 0.00148517 0.00148314
4.53 0.00148984 0.0014878
4.525 0.00149453 0.00149248
4.52 0.00149923 0.00149718
4.515 0.00150396 0.0015019
4.51 0.0015087 0.00150664
4.505 0.00151347 0.0015114
4.5 0.00151825 0.00151618
4.495 0.00152306 0.00152098
4.49 0.00152788 0.00152579
4.485 0.00153273 0.00153063
4.48 0.00153759 0.00153549
4.475 0.00154248 0.00154037
4.47 0.00154738 0.00154527
4.465 0.00155231 0.00155019
4.46 0.00155726 0.00155513
4.455 0.00156222 0.00156009
4.45 0.00156721 0.00156507
4.445 0.00157222 0.00157007
4.44 0.00157725 0.0015751
4.435 0.0015823 0.00158014
4.43 0.00158738 0.00158521
4.425 0.00159247 0.00159029
4.42 0.00159759 0.0015954
4.415 0.00160273 0.00160053
4.41 0.00160789 0.00160569
4.405 0.00161307 0.00161086
4.4 0.00161827 0.00161606
4.395 0.00162349 0.00162127
4.39 0.00162874 0.00162652
4.385 0.00163401 0.00163178
4.38 0.0016393 0.00163706
4.375 0.00164462 0.00164237
4.37 0.00164996 0.0016477
4.365 0.00165532 0.00165305
4.36 0.0016607 0.00165843
4.355 0.00166611 0.00166383
4.35 0.00167154 0.00166925
4.345 0.00167699 0.0016747
4.34 0.00168246 0.00168016
4.335 0.00168796 0.00168566
4.33 0.00169349 0.00169117
4.325 0.00169903 0.00169671
4.32 0.00170461 0.00170227
4.315 0.0017102 0.00170786
4.31 0.00171582 0.00171347
4.305 0.00172146 0.00171911
4.3 0.00172713 0.00172477
4.295 0.00173282 0.00173045
4.29 0.00173854 0.00173616
4.285 0.00174428 0.0017419
4.28 0.00175005 0.00174766
4.275 0.00175584 0.00175344
4.27 0.00176166 0.00175925
4.265 0.0017675 0.00176508
4.26 0.00177337 0.00177094
4.255 0.00177926 0.00177683
4.25 0.00178518 0.00178274
4.245 0.00179113 0.00178868
4.24 0.0017971 0.00179464
4.235 0.0018031 0.00180063
4.23 0.00180912 0.00180665
4.225 0.00181517 0.00181269
4.22 0.00182125 0.00181876
4.215 0.00182735 0.00182485
4.21 0.00183348 0.00183097
4.205 0.00183964 0.00183712
4.2 0.00184582 0.0018433
4.195 0.00185203 0.0018495
4.19 0.00185827 0.00185573
4.185 0.00186454 0.00186199
4.18 0.00187084 0.00186828
4.175 0.00187716 0.00187459
4.17 0.00188351 0.00188093
4.165 0.00188989 0.0018873
4.16 0.0018963 0.0018937
4.155 0.00190273 0.00190013
4.15 0.0019092 0.00190659
4.145 0.00191569 0.00191307
4.14 0.00192221 0.00191959
4.135 0.00192877 0.00192613
4.13 0.00193535 0.0019327
4.125 0.00194196 0.0019393
4.12 0.0019486 0.00194593
4.115 0.00195527 0.00195259
4.11 0.00196197 0.00195929
4.105 0.0019687 0.00196601
4.1 0.00197546 0.00197276
4.095 0.00198225 0.00197954
4.09 0.00198907 0.00198635
4.085 0.00199592 0.0019932
4.08 0.00200281 0.00200007
4.075 0.00200972 0.00200698
4.07 0.00201667 0.00201391
4.065 0.00202365 0.00202088
4.06 0.00203066 0.00202788
4.055 0.0020377 0.00203491
4.05 0.00204477 0.00204198
4.045 0.00205188 0.00204907
4.04 0.00205902 0.0020562
4.035 0.00206619 0.00206336
4.03 0.00207339 0.00207055
4.025 0.00208063 0.00207778
4.02 0.0020879 0.00208504
4.015 0.0020952 0.00209233
4.01 0.00210254 0.00209966
4.005 0.00210991 0.00210702
4 0.00211731 0.00211441
3.995 0.00212475 0.00212184
3.99 0.00213222 0.0021293
3.985 0.00213973 0.0021368
3.98 0.00214727 0.00214433
3.975 0.00215485 0.0021519
3.97 0.00216246 0.0021595
3.965 0.0021701 0.00216714
3.96 0.00217779 0.00217481
3.955 0.0021855 0.00218252
3.95 0.00219326 0.00219026
3.945 0.00220105 0.00219804
3.94 0.00220888 0.00220585
3.935 0.00221674 0.00221371
3.93 0.00222464 0.0022216
3.925 0.00223257 0.00222952
3.92 0.00224055 0.00223748
3.915 0.00224856 0.00224548
3.91 0.00225661 0.00225352
3.905 0.00226469 0.0022616
3.9 0.00227282 0.00226971
3.895 0.00228098 0.00227786
3.89 0.00228918 0.00228605
3.885 0.00229742 0.00229428
3.88 0.0023057 0.00230255
3.875 0.00231402 0.00231085
3.87 0.00232238 0.0023192
3.865 0.00233077 0.00232758
3.86 0.00233921 0.00233601
3.855 0.00234769 0.00234447
3.85 0.0023562 0.00235298
3.845 0.00236476 0.00236153
3.84 0.00237336 0.00237011
3.835 0.002382 0.00237874
3.83 0.00239068 0.00238741
3.825 0.0023994 0.00239612
3.82 0.00240816 0.00240487
3.815 0.00241697 0.00241366
3.81 0.00242581 0.0024225
3.805 0.0024347 0.00243137
3.8 0.00244364 0.0024403
3.795 0.00245261 0.00244926
3.79 0.00246163 0.00245827
3.785 0.00247069 0.00246732
3.78 0.0024798 0.00247641
3.775 0.00248895 0.00248555
3.77 0.00249814 0.00249473
3.765 0.00250738 0.00250395
3.76 0.00251667 0.00251322
3.755 0.00252599 0.00252254
3.75 0.00253537 0.0025319
3.745 0.00254479 0.00254131
3.74 0.00255425 0.00255076
3.735 0.00256376 0.00256026
3.73 0.00257332 0.0025698
3.725 0.00258292 0.00257939
3.72 0.00259258 0.00258903
3.715 0.00260227 0.00259872
3.71 0.00261202 0.00260845
3.705 0.00262181 0.00261823
3.7 0.00263166 0.00262806
3.695 0.00264155 0.00263793
3.69 0.00265148 0.00264786
3.685 0.00266147 0.00265783
3.68 0.00267151 0.00266786
3.675 0.0026816 0.00267793
3.67 0.00269173 0.00268805
3.665 0.00270192 0.00269822
3.66 0.00271215 0.00270845
3.655 0.00272244 0.00271872
3.65 0.00273278 0.00272904
3.645 0.00274317 0.00273942
3.64 0.00275361 0.00274985
3.635 0.00276411 0.00276033
3.63 0.00277465 0.00277086
3.625 0.00278525 0.00278144
3.62 0.0027959 0.00279208
3.615 0.00280661 0.00280277
3.61 0.00281737 0.00281351
3.605 0.00282818 0.00282431
3.6 0.00283904 0.00283516
3.595 0.00284997 0.00284607
3.59 0.00286094 0.00285703
3.585 0.00287197 0.00286805
3.58 0.00288306 0.00287912
3.575 0.0028942 0.00289025
3.57 0.0029054 0.00290143
3.565 0.00291666 0.00291267
3.56 0.00292797 0.00292397
3.555 0.00293934 0.00293532
3.55 0.00295077 0.00294674
3.545 0.00296226 0.00295821
3.54 0.0029738 0.00296973
3.535 0.0029854 0.00298132
3.53 0.00299707 0.00299297
3.525 0.00300879 0.00300467
3.52 0.00302057 0.00301644
3.515 0.00303241 0.00302827
3.51 0.00304432 0.00304015
3.505 0.00305628 0.0030521
3.5 0.00306831 0.00306411
3.495 0.00308039 0.00307618
3.49 0.00309254 0.00308831
3.485 0.00310475 0.00310051
3.48 0.00311703 0.00311277
3.475 0.00312937 0.00312509
3.47 0.00314177 0.00313747
3.465 0.00315423 0.00314992
3.46 0.00316677 0.00316243
3.455 0.00317936 0.00317501
3.45 0.00319202 0.00318766
3.445 0.00320475 0.00320037
3.44 0.00321754 0.00321314
3.435 0.0032304 0.00322598
3.43 0.00324333 0.00323889
3.425 0.00325632 0.00325187
3.42 0.00326939 0.00326491
3.415 0.00328252 0.00327803
3.41 0.00329572 0.00329121
3.405 0.00330898 0.00330446
3.4 0.00332232 0.00331778
3.395 0.00333573 0.00333117
3.39 0.00334921 0.00334463
3.385 0.00336276 0.00335816
3.38 0.00337638 0.00337177
3.375 0.00339008 0.00338544
3.37 0.00340384 0.00339919
3.365 0.00341768 0.00341301
3.36 0.00343159 0.0034269
3.355 0.00344558 0.00344087
3.35 0.00345964 0.00345491
3.345 0.00347378 0.00346903
3.34 0.00348799 0.00348322
3.335 0.00350227 0.00349748
3.33 0.00351664 0.00351183
3.325 0.00353108 0.00352625
3.32 0.00354559 0.00354074
3.315 0.00356019 0.00355532
3.31 0.00357486 0.00356997
3.305 0.00358961 0.0035847
3.3 0.00360444 0.00359951
3.295 0.00361935 0.0036144
3.29 0.00363434 0.00362937
3.285 0.00364941 0.00364442
3.28 0.00366457 0.00365956
3.275 0.0036798 0.00367477
3.27 0.00369512 0.00369007
3.265 0.00371052 0.00370545
3.26 0.00372601 0.00372091
3.255 0.00374157 0.00373646
3.25 0.00375723 0.00375209
3.245 0.00377297 0.00376781
3.24 0.00378879 0.00378361
3.235 0.0038047 0.0037995
3.23 0.0038207 0.00381547
3.225 0.00383678 0.00383154
3.22 0.00385296 0.00384769
3.215 0.00386922 0.00386393
3.21 0.00388557 0.00388026
3.205 0.00390201 0.00389667
3.2 0.00391854 0.00391318
3.195 0.00393516 0.00392978
3.19 0.00395188 0.00394647
3.185 0.00396869 0.00396326
3.18 0.00398558 0.00398013
3.175 0.00400258 0.00399711
3.17 0.00401967 0.00401417
3.165 0.00403685 0.00403133
3.16 0.00405413 0.00404858
3.155 0.0040715 0.00406593
3.15 0.00408897 0.00408338
3.145 0.00410654 0.00410092
3.14 0.00412421 0.00411857
3.135 0.00414197 0.00413631
3.13 0.00415983 0.00415415
3.125 0.0041778 0.00417209
3.12 0.00419586 0.00419013
3.115 0.00421403 0.00420827
3.11 0.0042323 0.00422651
3.105 0.00425067 0.00424486
3.1 0.00426915 0.00426331
3.095 0.00428773 0.00428186
3.09 0.00430641 0.00430052
3.085 0.0043252 0.00431929
3.08 0.0043441 0.00433816
3.075 0.0043631 0.00435714
3.07 0.00438221 0.00437622
3.065 0.00440144 0.00439542
3.06 0.00442077 0.00441472
3.055 0.00444021 0.00443413
3.05 0.00445976 0.00445366
3.045 0.00447942 0.00447329
3.04 0.0044992 0.00449304
3.035 0.00451908 0.0045129
3.03 0.00453909 0.00453288
3.025 0.0045592 0.00455297
3.02 0.00457944 0.00457318
3.015 0.00459979 0.0045935
3.01 0.00462025 0.00461394
3.005 0.00464084 0.00463449
3 0.00466154 0.00465517
2.995 0.00468237 0.00467596
2.99 0.00470331 0.00469688
2.985 0.00472437 0.00471791
2.98 0.00474556 0.00473907
2.975 0.00476687 0.00476036
2.97 0.00478831 0.00478176
2.965 0.00480987 0.00480329
2.96 0.00483155 0.00482495
2.955 0.00485337 0.00484673
2.95 0.00487531 0.00486864
2.945 0.00489737 0.00489068
2.94 0.00491957 0.00491284
2.935 0.0049419 0.00493514
2.93 0.00496436 0.00495757
2.925 0.00498695 0.00498013
2.92 0.00500967 0.00500282
2.915 0.00503253 0.00502565
2.91 0.00505552 0.00504861
2.905 0.00507865 0.00507171
2.9 0.00510192 0.00509494
2.895 0.00512532 0.00511831
2.89 0.00514886 0.00514182
2.885 0.00517255 0.00516547
2.88 0.00519637 0.00518927
2.875 0.00522034 0.0052132
2.87 0.00524444 0.00523727
2.865 0.0052687 0.00526149
2.86 0.00529309 0.00528586
2.855 0.00531764 0.00531037
2.85 0.00534233 0.00533502
2.845 0.00536717 0.00535983
2.84 0.00539215 0.00538478
2.835 0.00541729 0.00540988
2.83 0.00544258 0.00543514
2.825 0.00546802 0.00546055
2.82 0.00549362 0.00548611
2.815 0.00551937 0.00551182
2.81 0.00554527 0.00553769
2.805 0.00557134 0.00556372
2.8 0.00559756 0.0055899
2.795 0.00562394 0.00561625
2.79 0.00565048 0.00564275
2.785 0.00567718 0.00566942
2.78 0.00570405 0.00569625
2.775 0.00573108 0.00572324
2.77 0.00575827 0.0057504
2.765 0.00578563 0.00577772
2.76 0.00581316 0.00580521
2.755 0.00584086 0.00583287
2.75 0.00586873 0.0058607
2.745 0.00589677 0.0058887
2.74 0.00592498 0.00591688
2.735 0.00595336 0.00594522
2.73 0.00598193 0.00597375
2.725 0.00601066 0.00600244
2.72 0.00603958 0.00603132
2.715 0.00606867 0.00606038
2.71 0.00609795 0.00608961
2.705 0.00612741 0.00611903
2.7 0.00615705 0.00614863
2.695 0.00618687 0.00617841
2.69 0.00621688 0.00620838
2.685 0.00624708 0.00623854
2.68 0.00627747 0.00626889
2.675 0.00630805 0.00629942
2.67 0.00633882 0.00633015
2.665 0.00636978 0.00636107
2.66 0.00640094 0.00639218
2.655 0.00643229 0.00642349
2.65 0.00646384 0.006455
2.645 0.00649559 0.00648671
2.64 0.00652754 0.00651861
2.635 0.00655969 0.00655072
2.63 0.00659205 0.00658303
2.625 0.00662461 0.00661555
2.62 0.00665737 0.00664827
2.615 0.00669035 0.0066812
2.61 0.00672354 0.00671434
2.605 0.00675693 0.00674769
2.6 0.00679054 0.00678126
2.595 0.00682437 0.00681503
2.59 0.00685841 0.00684903
2.585 0.00689267 0.00688324
2.58 0.00692714 0.00691767
2.575 0.00696184 0.00695232
2.57 0.00699677 0.0069872
2.565 0.00703191 0.0070223
2.56 0.00706729 0.00705762
2.555 0.00710289 0.00709318
2.55 0.00713872 0.00712896
2.545 0.00717479 0.00716497
2.54 0.00721108 0.00720122
2.535 0.00724762 0.00723771
2.53 0.00728439 0.00727442
2.525 0.00732139 0.00731138
2.52 0.00735864 0.00734858
2.515 0.00739614 0.00738602
2.51 0.00743387 0.00742371
2.505 0.00747186 0.00746164
2.5 0.00751009 0.00749982
2.495 0.00754857 0.00753825
2.49 0.00758731 0.00757693
2.485 0.0076263 0.00761587
2.48 0.00766554 0.00765506
2.475 0.00770505 0.00769451
2.47 0.00774481 0.00773422
2.465 0.00778484 0.00777419
2.46 0.00782513 0.00781443
2.455 0.00786569 0.00785493
2.45 0.00790651 0.0078957
2.445 0.00794761 0.00793674
2.44 0.00798898 0.00797805
2.435 0.00803062 0.00801964
2.43 0.00807255 0.00806151
2.425 0.00811475 0.00810365
2.42 0.00815723 0.00814608
2.415 0.0082 0.00818878
2.41 0.00824305 0.00823178
2.405 0.00828639 0.00827506
2.4 0.00833002 0.00831863
2.395 0.00837395 0.0083625
2.39 0.00841817 0.00840666
2.385 0.00846269 0.00845112
2.38 0.00850751 0.00849587
2.375 0.00855263 0.00854093
2.37 0.00859805 0.0085863
2.365 0.00864379 0.00863197
2.36 0.00868983 0.00867795
2.355 0.00873619 0.00872424
2.35 0.00878286 0.00877085
2.345 0.00882984 0.00881777
2.34 0.00887715 0.00886501
2.335 0.00892478 0.00891258
2.33 0.00897273 0.00896047
2.325 0.00902102 0.00900868
2.32 0.00906963 0.00905723
2.315 0.00911858 0.00910611
2.31 0.00916786 0.00915532
2.305 0.00921748 0.00920487
2.3 0.00926744 0.00925477
2.295 0.00931774 0.009305
2.29 0.00936839 0.00935558
2.285 0.0094194 0.00940651
2.28 0.00947075 0.0094578
2.275 0.00952246 0.00950944
2.27 0.00957452 0.00956143
2.265 0.00962695 0.00961379
2.26 0.00967974 0.00966651
2.255 0.0097329 0.00971959
2.25 0.00978643 0.00977305
2.245 0.00984033 0.00982688
2.24 0.00989461 0.00988108
2.235 0.00994927 0.00993566
2.23 0.0100043 0.00999063
2.225 0.0100597 0.010046
2.22 0.0101155 0.0101017
2.215 0.0101718 0.0101578
2.21 0.0102284 0.0102144
2.205 0.0102854 0.0102713
2.2 0.0103428 0.0103286
2.195 0.0104006 0.0103863
2.19 0.0104588 0.0104445
2.185 0.0105174 0.010503
2.18 0.0105764 0.010562
2.175 0.0106359 0.0106213
2.17 0.0106958 0.0106811
2.165 0.0107561 0.0107414
2.16 0.0108168 0.010802
2.155 0.010878 0.0108631
2.15 0.0109396 0.0109246
2.145 0.0110016 0.0109866
2.14 0.0110641 0.011049
2.135 0.011127 0.0111118
2.13 0.0111904 0.0111751
2.125 0.0112543 0.0112389
2.12 0.0113186 0.0113031
2.115 0.0113833 0.0113677
2.11 0.0114485 0.0114329
2.105 0.0115142 0.0114985
2.1 0.0115804 0.0115646
2.095 0.011647 0.0116311
2.09 0.0117142 0.0116982
2.085 0.0117818 0.0117657
2.08 0.0118499 0.0118337
2.075 0.0119185 0.0119022
2.07 0.0119876 0.0119712
2.065 0.0120572 0.0120407
2.06 0.0121273 0.0121107
2.055 0.0121979 0.0121812
2.05 0.012269 0.0122522
2.045 0.0123407 0.0123238
2.04 0.0124128 0.0123959
2.035 0.0124855 0.0124685
2.03 0.0125588 0.0125416
2.025 0.0126325 0.0126153
2.02 0.0127069 0.0126895
2.015 0.0127817 0.0127642
2.01 0.0128571 0.0128395
2.005 0.0129331 0.0129154
2 0.0130096 0.0129918
1.995 0.0130867 0.0130688
1.99 0.0131643 0.0131463
1.985 0.0132426 0.0132245
1.98 0.0133214 0.0133032
1.975 0.0134008 0.0133825
1.97 0.0134808 0.0134623
1.965 0.0135614 0.0135428
1.96 0.0136425 0.0136239
1.955 0.0137243 0.0137055
1.95 0.0138067 0.0137878
1.945 0.0138897 0.0138707
1.94 0.0139733 0.0139542
1.935 0.0140576 0.0140384
1.93 0.0141425 0.0141231
1.925 0.014228 0.0142085
1.92 0.0143141 0.0142946
1.915 0.0144009 0.0143812
1.91 0.0144884 0.0144686
1.905 0.0145765 0.0145566
1.9 0.0146653 0.0146452
1.895 0.0147547 0.0147345
1.89 0.0148448 0.0148245
1.885 0.0149356 0.0149152
1.88 0.0150271 0.0150066
1.875 0.0151193 0.0150986
1.87 0.0152121 0.0151913
1.865 0.0153057 0.0152848
1.86 0.0154 0.0153789
1.855 0.015495 0.0154738
1.85 0.0155907 0.0155694
1.845 0.0156872 0.0156657
1.84 0.0157843 0.0157627
1.835 0.0158822 0.0158605
1.83 0.0159809 0.0159591
1.825 0.0160803 0.0160583
1.82 0.0161805 0.0161584
1.815 0.0162814 0.0162592
1.81 0.0163831 0.0163607
1.805 0.0164856 0.0164631
1.8 0.0165889 0.0165662
1.795 0.0166929 0.0166701
1.79 0.0167978 0.0167748
1.785 0.0169034 0.0168803
1.78 0.0170099 0.0169866
1.775 0.0171172 0.0170938
1.77 0.0172253 0.0172017
1.765 0.0173342 0.0173105
1.76 0.017444 0.0174201
1.755 0.0175546 0.0175306
1.75 0.0176661 0.0176419
1.745 0.0177784 0.0177541
1.74 0.0178916 0.0178671
1.735 0.0180056 0.017981
1.73 0.0181206 0.0180958
1.725 0.0182364 0.0182115
1.72 0.0183531 0.018328
1.715 0.0184707 0.0184455
1.71 0.0185893 0.0185639
1.705 0.0187087 0.0186831
1.7 0.0188291 0.0188033
1.695 0.0189504 0.0189245
1.69 0.0190726 0.0190465
1.685 0.0191958 0.0191695
1.68 0.0193199 0.0192935
1.675 0.019445 0.0194184
1.67 0.0195711 0.0195443
1.665 0.0196981 0.0196712
1.66 0.0198261 0.019799
1.655 0.0199551 0.0199279
1.65 0.0200852 0.0200577
1.645 0.0202162 0.0201885
1.64 0.0203482 0.0203204
1.635 0.0204813 0.0204532
1.63 0.0206153 0.0205871
1.625 0.0207504 0.0207221
1.62 0.0208866 0.0208581
1.615 0.0210238 0.0209951
1.61 0.0211621 0.0211332
1.605 0.0213015 0.0212723
1.6 0.0214419 0.0214126
1.595 0.0215834 0.0215539
1.59 0.021726 0.0216963
1.585 0.0218697 0.0218398
1.58 0.0220145 0.0219844
1.575 0.0221604 0.0221301
1.57 0.0223075 0.022277
1.565 0.0224557 0.0224249
1.56 0.022605 0.0225741
1.555 0.0227554 0.0227243
1.55 0.0229071 0.0228758
1.545 0.0230599 0.0230283
1.54 0.0232138 0.0231821
1.535 0.023369 0.023337
1.53 0.0235253 0.0234931
1.525 0.0236828 0.0236504
1.52 0.0238415 0.0238089
1.515 0.0240015 0.0239687
1.51 0.0241626 0.0241296
1.505 0.024325 0.0242917
1.5 0.0244886 0.0244551
1.495 0.0246535 0.0246198
1.49 0.0248196 0.0247856
1.485 0.0249869 0.0249527
1.48 0.0251555 0.0251211
1.475 0.0253254 0.0252908
1.47 0.0254966 0.0254617
1.465 0.025669 0.0256339
1.46 0.0258427 0.0258074
1.455 0.0260177 0.0259822
1.45 0.026194 0.0261582
1.445 0.0263717 0.0263356
1.44 0.0265506 0.0265143
1.435 0.0267309 0.0266943
1.43 0.0269124 0.0268756
1.425 0.0270953 0.0270583
1.42 0.0272796 0.0272423
1.415 0.0274651 0.0274276
1.41 0.0276521 0.0276143
1.405 0.0278403 0.0278023
1.4 0.02803 0.0279916
1.395 0.0282209 0.0281823
1.39 0.0284133 0.0283744
1.385 0.028607 0.0285678
1.38 0.028802 0.0287626
1.375 0.0289984 0.0289588
1.37 0.0291962 0.0291563
1.365 0.0293954 0.0293552
1.36 0.029596 0.0295555
1.355 0.0297979 0.0297571
1.35 0.0300012 0.0299601
1.345 0.0302058 0.0301645
1.34 0.0304118 0.0303703
1.335 0.0306192 0.0305774
1.33 0.030828 0.0307859
1.325 0.0310382 0.0309957
1.32 0.0312497 0.0312069
1.315 0.0314625 0.0314195
1.31 0.0316767 0.0316334
1.305 0.0318923 0.0318487
1.3 0.0321092 0.0320653
1.295 0.0323275 0.0322833
1.29 0.0325471 0.0325025
1.285 0.032768 0.0327231
1.28 0.0329902 0.0329451
1.275 0.0332137 0.0331683
1.27 0.0334385 0.0333928
1.265 0.0336646 0.0336186
1.26 0.0338919 0.0338456
1.255 0.0341205 0.0340739
1.25 0.0343504 0.0343034
1.245 0.0345814 0.0345342
1.24 0.0348137 0.0347661
1.235 0.0350471 0.0349992
1.23 0.0352817 0.0352335
1.225 0.0355175 0.0354689
1.22 0.0357543 0.0357054
1.215 0.0359922 0.035943
1.21 0.0362312 0.0361817
1.205 0.0364712 0.0364214
1.2 0.0367123 0.0366621
1.195 0.0369542 0.0369037
1.19 0.0371971 0.0371463
1.185 0.037441 0.0373898
1.18 0.0376856 0.0376341
1.175 0.0379311 0.0378792
1.17 0.0381773 0.0381251
1.165 0.0384243 0.0383717
1.16 0.0386719 0.038619
1.155 0.0389201 0.0388669
1.15 0.039169 0.0391154
1.145 0.0394183 0.0393644
1.14 0.039668 0.0396138
1.135 0.0399182 0.0398636
1.13 0.0401687 0.0401137
1.125 0.0404194 0.0403641
1.12 0.0406703 0.0406147
1.115 0.0409213 0.0408653
1.11 0.0411723 0.041116
1.105 0.0414232 0.0413665
1.1 0.0416739 0.041617
1.095 0.0419245 0.0418671
1.09 0.0421746 0.0421169
1.085 0.0424243 0.0423663
1.08 0.0426734 0.0426151
1.075 0.0429219 0.0428632
1.07 0.0431696 0.0431105
1.065 0.0434163 0.043357
1.06 0.043662 0.0436023
1.055 0.0439066 0.0438465
1.05 0.0441498 0.0440894
1.045 0.0443915 0.0443308
1.04 0.0446317 0.0445706
1.035 0.04487 0.0448087
1.03 0.0451064 0.0450448
1.025 0.0453408 0.0452788
1.02 0.0455728 0.0455105
1.015 0.0458023 0.0457397
1.01 0.0460292 0.0459663
1.005 0.0462532 0.04619
1 0.0464742 0.0464106
0.995 0.0466918 0.046628
0.99 0.046906 0.0468418
0.985 0.0471163 0.0470519
0.98 0.0473227 0.047258
0.975 0.0475249 0.0474599
0.97 0.0477225 0.0476573
0.965 0.0479154 0.0478499
0.96 0.0481032 0.0480375
0.955 0.0482857 0.0482197
0.95 0.0484626 0.0483963
0.945 0.0486336 0.0485671
0.94 0.0487983 0.0487315
0.935 0.0489564 0.0488894
0.93 0.0491076 0.0490404
0.925 0.0492516 0.0491842
0.92 0.0493879 0.0493204
0.915 0.0495163 0.0494486
0.91 0.0496364 0.0495685
0.905 0.0497477 0.0496797
0.9 0.04985 0.0497818
0.895 0.0499427 0.0498744
0.89 0.0500255 0.0499571
0.885 0.050098 0.0500295
0.88 0.0501597 0.0500911
0.875 0.0502102 0.0501415
0.87 0.0502491 0.0501804
0.865 0.0502759 0.0502071
0.86 0.0502901 0.0502214
0.855 0.0502914 0.0502227
0.85 0.0502792 0.0502105
0.845 0.0502532 0.0501844
0.84 0.0502127 0.050144
0.835 0.0501573 0.0500887
0.83 0.0500866 0.0500181
0.825 0.0500001 0.0499318
0.82 0.0498974 0.0498291
0.815 0.0497778 0.0497098
0.81 0.0496411 0.0495732
0.805 0.0494867 0.0494191
0.8 0.0493142 0.0492468
0.795 0.0491232 0.049056
0.79 0.0489131 0.0488462
0.785 0.0486837 0.0486171
0.78 0.0484345 0.0483682
0.775 0.0481651 0.0480992
0.77 0.0478751 0.0478097
0.765 0.0475643 0.0474993
0.76 0.0472323 0.0471677
0.755 0.0468789 0.0468147
0.75 0.0465036 0.0464401
0.745 0.0461065 0.0460434
0.74 0.0456872 0.0456247
0.735 0.0452456 0.0451837
0.73 0.0447816 0.0447203
0.725 0.0442951 0.0442345
0.72 0.0437861 0.0437262
0.715 0.0432547 0.0431955
0.71 0.0427009 0.0426425
0.705 0.0421248 0.0420672
0.7 0.0415267 0.0414699
0.695 0.0409068 0.0408508
0.69 0.0402653 0.0402103
0.685 0.0396028 0.0395486
0.68 0.0389196 0.0388663
0.675 0.0382161 0.0381639
0.67 0.0374931 0.0374418
0.665 0.0367511 0.0367008
0.66 0.0359908 0.0359416
0.655 0.035213 0.0351649
0.65 0.0344186 0.0343716
0.645 0.0336085 0.0335625
0.64 0.0327836 0.0327388
0.635 0.031945 0.0319013
0.63 0.0310939 0.0310513
0.625 0.0302313 0.03019
0.62 0.0293586 0.0293185
0.615 0.0284771 0.0284381
0.61 0.027588 0.0275503
0.605 0.0266928 0.0266563
0.6 0.025793 0.0257578
0.595 0.0248901 0.024856
0.59 0.0239855 0.0239527
0.585 0.0230808 0.0230493
0.58 0.0221777 0.0221474
0.575 0.0212777 0.0212486
0.57 0.0203824 0.0203546
0.565 0.0194935 0.0194669
0.56 0.0186126 0.0185872
0.555 0.0177413 0.0177171
0.55 0.0168812 0.0168582
0.545 0.0160339 0.016012
0.54 0.015201 0.0151802
0.535 0.0143838 0.0143641
0.53 0.013584 0.0135654
0.525 0.0128028 0.0127853
0.52 0.0120418 0.0120253
0.515 0.011302 0.0112866
0.51 0.0105849 0.0105704
0.505 0.00989137 0.00987784
0.5 0.00922262 0.00921001
0.495 0.00857956 0.00856783
0.49 0.00796304 0.00795215
0.485 0.00737383 0.00736374
0.48 0.00681256 0.00680324
0.475 0.00627978 0.00627119
0.47 0.00577591 0.00576801
0.465 0.00530127 0.00529402
0.46 0.00485604 0.0048494
0.455 0.00444029 0.00443422
0.45 0.00405399 0.00404844
0.445 0.00369695 0.00369189
0.44 0.00336889 0.00336428
0.435 0.0030694 0.0030652
0.43 0.00279796 0.00279413
0.425 0.00255393 0.00255043
0.42 0.00233655 0.00233336
0.415 0.00214499 0.00214205
0.41 0.00197827 0.00197557
0.405 0.00183536 0.00183285
0.4 0.00171511 0.00171277
0.395 0.00161631 0.0016141
0.39 0.00153765 0.00153555
0.385 0.0014778 0.00147578
0.38 0.00143534 0.00143338
0.375 0.00140881 0.00140689
0.37 0.00139674 0.00139483
0.365 0.00139761 0.0013957
0.36 0.00140991 0.00140798
0.355 0.00143212 0.00143016
0.35 0.00146274 0.00146074
0.345 0.00150029 0.00149824
0.34 0.00154334 0.00154122
0.335 0.00159049 0.00158831
0.33 0.00164041 0.00163817
0.325 0.00169186 0.00168955
0.32 0.00174364 0.00174126
0.315 0.00179468 0.00179222
0.31 0.00184396 0.00184144
0.305 0.00189061 0.00188802
0.3 0.00193383 0.00193118
0.295 0.00197294 0.00197024
0.29 0.00200737 0.00200462
0.285 0.00203666 0.00203387
0.28 0.00206045 0.00205763
0.275 0.00207848 0.00207564
0.27 0.0020906 0.00208774
0.265 0.00209674 0.00209387
0.26 0.00209691 0.00209405
0.255 0.00209121 0.00208835
0.25 0.00207978 0.00207693
0.245 0.00206283 0.00206001
0.24 0.00204063 0.00203784
0.235 0.00201345 0.0020107
0.23 0.00198163 0.00197892
0.225 0.0019455 0.00194284
0.22 0.00190541 0.00190281
0.215 0.00186173 0.00185919
0.21 0.00181482 0.00181234
0.205 0.00176504 0.00176262
0.2 0.00171272 0.00171038
0.195 0.00165822 0.00165595
0.19 0.00160185 0.00159966
0.185 0.00154393 0.00154182
0.18 0.00148476 0.00148273
0.175 0.00142461 0.00142267
0.17 0.00136376 0.00136189
0.165 0.00130244 0.00130066
0.16 0.00124091 0.00123921
0.155 0.00117936 0.00117775
0.15 0.00111803 0.0011165
0.145 0.00105708 0.00105564
0.14 0.00099672 0.000995357
0.135 0.000937103 0.000935821
0.13 0.000878392 0.000877191
0.125 0.000820735 0.000819613
0.12 0.00076427 0.000763225
0.115 0.000709127 0.000708157
0.11 0.000655426 0.00065453
0.105 0.000603281 0.000602456
0.1 0.000552796 0.00055204
0.095 0.000504069 0.00050338
0.09 0.000457192 0.000456567
0.085 0.000412251 0.000411687
0.08 0.000369323 0.000368818
0.075 0.000328483 0.000328033
0.07 0.000289797 0.000289401
0.065 0.00025333 0.000252984
0.06 0.000219139 0.000218839
0.055 0.000187275 0.000187019
0.05 0.000157788 0.000157572
0.045 0.00013072 0.000130541
0.04 0.000106113 0.000105968
0.035 8.40608e-05 8.39459e-05
0.03 6.5016e-05 6.49271e-05
0.025 5.04878e-05 5.04188e-05
0.02 4.09925e-05 4.09364e-05
0.015 2.84601e-05 2.84212e-05
0.01 5.92541e-06 5.91731e-06
0.005 -6.87941e-06 -6.87e-06
-1.63468e-13 -1.07433e-08 -1.07286e-08


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.5Nc1ClassicOneLoop/GApOneLoop.txt <==
-22.3723 -0.00200117 4.48195e-05
-22.1768 -0.00203666 4.60182e-05
-22.0165 -0.00206648 4.70332e-05
-21.8747 -0.00209341 4.79566e-05
-21.7448 -0.00211853 4.88231e-05
-21.6237 -0.00214237 4.96503e-05
-21.5093 -0.00216526 5.04488e-05
-21.4004 -0.0021874 5.12256e-05
-21.2959 -0.00220896 5.19853e-05
-21.1952 -0.00223003 5.27316e-05
-21.0979 -0.00225069 5.3467e-05
-21.0034 -0.00227102 5.41937e-05
-20.9115 -0.00229106 5.49135e-05
-20.8219 -0.00231086 5.56275e-05
-20.7344 -0.00233045 5.6337e-05
-20.6487 -0.00234986 5.70429e-05
-20.5648 -0.00236911 5.77461e-05
-20.4825 -0.00238823 5.84472e-05
-20.4016 -0.00240723 5.91469e-05
-20.3222 -0.00242613 5.98457e-05
-20.244 -0.00244495 6.05442e-05
-20.1669 -0.0024637 6.12426e-05
-20.091 -0.00248239 6.19415e-05
-20.0162 -0.00250103 6.26412e-05
-19.9423 -0.00251962 6.3342e-05
-19.8694 -0.00253819 6.40441e-05
-19.7974 -0.00255673 6.4748e-05
-19.7262 -0.00257526 6.54538e-05
-19.6558 -0.00259377 6.61617e-05
-19.5862 -0.00261228 6.68721e-05
-19.5173 -0.0026308 6.7585e-05
-19.4491 -0.00264932 6.83008e-05
-19.3816 -0.00266785 6.90195e-05
-19.3147 -0.0026864 6.97414e-05
-19.2484 -0.00270497 7.04666e-05
-19.1828 -0.00272356 7.11953e-05
-19.1177 -0.00274218 7.19277e-05
-19.0531 -0.00276084 7.26639e-05
-18.9891 -0.00277953 7.3404e-05
-18.9255 -0.00279826 7.41482e-05
-18.8625 -0.00281704 7.48967e-05
-18.8 -0.00283586 7.56494e-05
-18.7379 -0.00285473 7.64067e-05
-18.6762 -0.00287365 7.71686e-05
-18.615 -0.00289263 7.79352e-05
-18.5542 -0.00291166 7.87067e-05
-18.4938 -0.00293076 7.94832e-05
-18.4338 -0.00294991 8.02647e-05
-18.3742 -0.00296913 8.10515e-05
-18.3149 -0.00298842 8.18436e-05
-18.256 -0.00300778 8.26411e-05
-18.1975 -0.00302721 8.34442e-05
-18.1393 -0.00304671 8.42529e-05
-18.0815 -0.00306629 8.50674e-05
-18.0239 -0.00308594 8.58878e-05
-17.9667 -0.00310568 8.67142e-05
-17.9098 -0.0031255 8.75467e-05
-17.8532 -0.0031454 8.83853e-05
-17.7969 -0.00316539 8.92303e-05
-17.7408 -0.00318546 9.00818e-05
-17.6851 -0.00320563 9.09397e-05
-17.6296 -0.00322589 9.18043e-05
-17.5744 -0.00324624 9.26757e-05
-17.5195 -0.00326668 9.35539e-05
-17.4648 -0.00328723 9.44391e-05
-17.4104 -0.00330787 9.53313e-05
-17.3562 -0.00332861 9.62307e-05
-17.3022 -0.00334946 9.71375e-05
-17.2485 -0.00337041 9.80516e-05
-17.195 -0.00339147 9.89732e-05
-17.1418 -0.00341263 9.99025e-05
-17.0887 -0.0034339 0.00010084
-17.0359 -0.00345529 0.000101784
-16.9833 -0.00347679 0.000102737
-16.9309 -0.0034984 0.000103698
-16.8787 -0.00352013 0.000104667
-16.8268 -0.00354198 0.000105645
-16.775 -0.00356394 0.000106631
-16.7234 -0.00358603 0.000107625
-16.672 -0.00360825 0.000108628
-16.6208 -0.00363058 0.00010964
-16.5697 -0.00365305 0.000110661
-16.5189 -0.00367564 0.000111691
-16.4682 -0.00369836 0.00011273
-16.4177 -0.00372122 0.000113778
-16.3674 -0.00374421 0.000114836
-16.3172 -0.00376734 0.000115903
-16.2672 -0.0037906 0.00011698
-16.2174 -0.003814 0.000118067
-16.1677 -0.00383754 0.000119164
-16.1182 -0.00386123 0.00012027
-16.0689 -0.00388506 0.000121387
-16.0197 -0.00390903 0.000122515
-15.9706 -0.00393316 0.000123652
-15.9217 -0.00395743 0.000124801
-15.873 -0.00398186 0.00012596
-15.8243 -0.00400644 0.00012713
-15.7759 -0.00403117 0.000128312
-15.7276 -0.00405606 0.000129504
-15.6794 -0.00408112 0.000130708
-15.6313 -0.00410633 0.000131923
-15.5834 -0.00413171 0.00013315
-15.5356 -0.00415725 0.000134389
-15.488 -0.00418296 0.00013564
-15.4404 -0.00420883 0.000136903
-15.393 -0.00423488 0.000138178
-15.3458 -0.0042611 0.000139466
-15.2986 -0.0042875 0.000140766
-15.2516 -0.00431407 0.000142079
-15.2047 -0.00434083 0.000143405
-15.1579 -0.00436776 0.000144745
-15.1112 -0.00439488 0.000146098
-15.0647 -0.00442218 0.000147464
-15.0182 -0.00444967 0.000148844
-14.9719 -0.00447735 0.000150237
-14.9257 -0.00450522 0.000151645
-14.8796 -0.00453329 0.000153067
-14.8336 -0.00456155 0.000154504
-14.7877 -0.00459002 0.000155955
-14.7419 -0.00461868 0.000157421
-14.6962 -0.00464754 0.000158902
-14.6506 -0.00467662 0.000160399
-14.6052 -0.0047059 0.00016191
-14.5598 -0.00473539 0.000163438
-14.5145 -0.00476509 0.000164981
-14.4693 -0.00479501 0.000166541
-14.4243 -0.00482514 0.000168117
-14.3793 -0.0048555 0.000169709
-14.3344 -0.00488608 0.000171318
-14.2896 -0.00491688 0.000172944
-14.2449 -0.00494791 0.000174587
-14.2003 -0.00497917 0.000176248
-14.1558 -0.00501067 0.000177927
-14.1113 -0.0050424 0.000179623
-14.067 -0.00507437 0.000181338
-14.0227 -0.00510658 0.000183071
-13.9786 -0.00513903 0.000184823
-13.9345 -0.00517173 0.000186594
-13.8905 -0.00520469 0.000188384
-13.8466 -0.00523789 0.000190194
-13.8028 -0.00527135 0.000192024
-13.759 -0.00530506 0.000193873
-13.7153 -0.00533904 0.000195743
-13.6718 -0.00537329 0.000197634
-13.6283 -0.0054078 0.000199545
-13.5848 -0.00544258 0.000201478
-13.5415 -0.00547763 0.000203433
-13.4982 -0.00551296 0.000205409
-13.455 -0.00554857 0.000207407
-13.4119 -0.00558447 0.000209428
-13.3689 -0.00562065 0.000211472
-13.3259 -0.00565712 0.000213538
-13.283 -0.00569389 0.000215629
-13.2402 -0.00573095 0.000217743
-13.1974 -0.00576831 0.000219881
-13.1547 -0.00580598 0.000222044
-13.1121 -0.00584395 0.000224231
-13.0696 -0.00588224 0.000226444
-13.0271 -0.00592084 0.000228682
-12.9847 -0.00595976 0.000230947
-12.9424 -0.005999 0.000233237
-12.9001 -0.00603857 0.000235555
-12.8579 -0.00607847 0.000237899
-12.8158 -0.0061187 0.000240272
-12.7737 -0.00615927 0.000242672
-12.7317 -0.00620018 0.0002451
-12.6898 -0.00624144 0.000247557
-12.6479 -0.00628305 0.000250044
-12.6061 -0.00632501 0.00025256
-12.5643 -0.00636734 0.000255106
-12.5226 -0.00641002 0.000257683
-12.481 -0.00645308 0.000260291
-12.4394 -0.0064965 0.000262931
-12.3979 -0.00654031 0.000265602
-12.3565 -0.00658449 0.000268306
-12.3151 -0.00662906 0.000271043
-12.2738 -0.00667403 0.000273813
-12.2325 -0.00671938 0.000276617
-12.1913 -0.00676514 0.000279456
-12.1501 -0.00681131 0.00028233
-12.109 -0.00685788 0.00028524
-12.068 -0.00690488 0.000288185
-12.027 -0.00695229 0.000291168
-11.986 -0.00700013 0.000294187
-11.9452 -0.0070484 0.000297245
-11.9043 -0.00709711 0.000300341
-11.8636 -0.00714626 0.000303476
-11.8228 -0.00719586 0.000306651
-11.7822 -0.00724591 0.000309867
-11.7415 -0.00729643 0.000313123
-11.701 -0.00734741 0.000316421
-11.6605 -0.00739886 0.000319761
-11.62 -0.00745079 0.000323145
-11.5796 -0.0075032 0.000326572
-11.5392 -0.0075561 0.000330043
-11.4989 -0.00760951 0.00033356
-11.4587 -0.00766341 0.000337122
-11.4184 -0.00771782 0.000340731
-11.3783 -0.00777275 0.000344388
-11.3381 -0.0078282 0.000348092
-11.2981 -0.00788419 0.000351846
-11.2581 -0.00794071 0.000355649
-11.2181 -0.00799777 0.000359503
-11.1781 -0.00805539 0.000363409
-11.1383 -0.00811356 0.000367367
-11.0984 -0.0081723 0.000371378
-11.0586 -0.00823162 0.000375443
-11.0189 -0.00829151 0.000379563
-10.9792 -0.008352 0.000383739
-10.9395 -0.00841308 0.000387972
-10.8999 -0.00847477 0.000392263
-10.8603 -0.00853707 0.000396613
-10.8208 -0.0086 0.000401022
-10.7813 -0.00866355 0.000405493
-10.7418 -0.00872774 0.000410025
-10.7024 -0.00879259 0.000414621
-10.6631 -0.00885809 0.00041928
-10.6238 -0.00892425 0.000424005
-10.5845 -0.00899109 0.000428797
-10.5452 -0.00905862 0.000433656
-10.506 -0.00912684 0.000438583
-10.4669 -0.00919577 0.000443581
-10.4278 -0.00926541 0.00044865
-10.3887 -0.00933577 0.000453791
-10.3496 -0.00940687 0.000459007
-10.3106 -0.00947872 0.000464297
-10.2717 -0.00955132 0.000469664
-10.2328 -0.00962469 0.000475109
-10.1939 -0.00969883 0.000480633
-10.155 -0.00977377 0.000486238
-10.1162 -0.0098495 0.000491925
-10.0774 -0.00992605 0.000497695
-10.0387 -0.0100034 0.000503552
-10 -0.0100816 0.000509494
-9.96134 -0.0101607 0.000515526
-9.92271 -0.0102406 0.000521647
-9.88412 -0.0103214 0.000527861
-9.84557 -0.0104031 0.000534168
-9.80704 -0.0104857 0.00054057
-9.76856 -0.0105691 0.000547069
-9.73011 -0.0106536 0.000553667
-9.69169 -0.0107389 0.000560366
-9.65331 -0.0108252 0.000567168
-9.61496 -0.0109125 0.000574075
-9.57664 -0.0110008 0.000581088
-9.53836 -0.0110901 0.00058821
-9.50011 -0.0111804 0.000595443
-9.46189 -0.0112717 0.000602789
-9.42371 -0.011364 0.000610251
-9.38556 -0.0114575 0.00061783
-9.34744 -0.011552 0.000625529
-9.30935 -0.0116476 0.000633351
-9.2713 -0.0117443 0.000641297
-9.23327 -0.0118422 0.00064937
-9.19528 -0.0119412 0.000657573
-9.15732 -0.0120413 0.000665909
-9.11939 -0.0121427 0.000674379
-9.08149 -0.0122453 0.000682988
-9.04362 -0.0123491 0.000691737
-9.00578 -0.0124541 0.000700629
-8.96797 -0.0125604 0.000709668
-8.93019 -0.012668 0.000718857
-8.89244 -0.0127769 0.000728198
-8.85471 -0.0128871 0.000737694
-8.81702 -0.0129987 0.00074735
-8.77936 -0.0131116 0.000757169
-8.74172 -0.013226 0.000767152
-8.70412 -0.0133417 0.000777306
-8.66654 -0.013459 0.000787632
-8.62899 -0.0135776 0.000798135
-8.59146 -0.0136978 0.000808818
-8.55397 -0.0138195 0.000819685
-8.5165 -0.0139427 0.000830741
-8.47906 -0.0140675 0.000841989
-8.44165 -0.0141939 0.000853433
-8.40426 -0.014322 0.000865078
-8.3669 -0.0144516 0.000876929
-8.32956 -0.014583 0.000888989
-8.29226 -0.0147161 0.000901264
-8.25497 -0.0148509 0.000913758
-8.21772 -0.0149875 0.000926477
-8.18049 -0.0151259 0.000939424
-8.14328 -0.0152661 0.000952606
-8.1061 -0.0154082 0.000966028
-8.06895 -0.0155522 0.000979694
-8.03182 -0.0156981 0.000993612
-7.99471 -0.0158461 0.00100779
-7.95763 -0.015996 0.00102222
-7.92058 -0.016148 0.00103693
-7.88355 -0.016302 0.00105191
-7.84654 -0.0164582 0.00106717
-7.80955 -0.0166165 0.00108272
-7.77259 -0.0167771 0.00109857
-7.73566 -0.0169399 0.00111471
-7.69874 -0.0171049 0.00113117
-7.66185 -0.0172723 0.00114794
-7.62498 -0.0174421 0.00116504
-7.58814 -0.0176143 0.00118247
-7.55132 -0.017789 0.00120024
-7.51452 -0.0179661 0.00121835
-7.47774 -0.0181459 0.00123683
-7.44099 -0.0183282 0.00125567
-7.40425 -0.0185132 0.00127488
-7.36754 -0.018701 0.00129448
-7.33085 -0.0188915 0.00131448
-7.29418 -0.0190848 0.00133488
-7.25754 -0.019281 0.00135569
-7.22091 -0.0194802 0.00137693
-7.18431 -0.0196823 0.0013986
-7.14772 -0.0198875 0.00142073
-7.11116 -0.0200959 0.00144331
-7.07462 -0.0203074 0.00146636
-7.0381 -0.0205222 0.00148989
-7.00159 -0.0207403 0.00151392
-6.96511 -0.0209618 0.00153846
-6.92865 -0.0211867 0.00156353
-6.89221 -0.0214152 0.00158913
-6.85579 -0.0216473 0.00161528
-6.81938 -0.0218831 0.00164199
-6.783 -0.0221227 0.00166929
-6.74664 -0.0223661 0.00169719
-6.71029 -0.0226134 0.0017257
-6.67397 -0.0228648 0.00175484
-6.63766 -0.0231202 0.00178463
-6.60137 -0.0233799 0.00181509
-6.5651 -0.0236438 0.00184623
-6.52885 -0.0239121 0.00187808
-6.49262 -0.0241849 0.00191065
-6.4564 -0.0244623 0.00194397
-6.42021 -0.0247444 0.00197806
-6.38403 -0.0250313 0.00201294
-6.34786 -0.0253231 0.00204863
-6.31172 -0.0256199 0.00208516
-6.27559 -0.0259218 0.00212255
-6.23949 -0.026229 0.00216083
-6.20339 -0.0265416 0.00220002
-6.16732 -0.0268597 0.00224016
-6.13126 -0.0271834 0.00228127
-6.09522 -0.0275129 0.00232337
-6.05919 -0.0278483 0.00236651
-6.02319 -0.0281898 0.00241071
-5.9872 -0.0285375 0.00245601
-5.95122 -0.0288915 0.00250243
-5.91526 -0.029252 0.00255002
-5.87932 -0.0296193 0.00259882
-5.84339 -0.0299933 0.00264886
-5.80748 -0.0303744 0.00270018
-5.77158 -0.0307627 0.00275282
-5.7357 -0.0311583 0.00280683
-5.69984 -0.0315616 0.00286224
-5.66399 -0.0319726 0.00291912
-5.62815 -0.0323915 0.0029775
-5.59233 -0.0328186 0.00303744
-5.55653 -0.0332541 0.00309899
-5.52074 -0.0336983 0.00316221
-5.48497 -0.0341513 0.00322714
-5.4492 -0.0346133 0.00329386
-5.41346 -0.0350847 0.00336242
-5.37773 -0.0355657 0.00343288
-5.34201 -0.0360565 0.00350532
-5.30631 -0.0365575 0.0035798
-5.27062 -0.0370688 0.00365641
-5.23494 -0.0375909 0.0037352
-5.19928 -0.038124 0.00381627
-5.16363 -0.0386683 0.0038997
-5.128 -0.0392244 0.00398557
-5.09237 -0.0397924 0.00407397
-5.05677 -0.0403727 0.00416501
-5.02117 -0.0409657 0.00425877
-4.98559 -0.0415718 0.00435537
-4.95002 -0.0421914 0.00445491
-4.91446 -0.0428248 0.00455751
-4.87892 -0.0434725 0.00466328
-4.84339 -0.0441349 0.00477236
-4.80787 -0.0448126 0.00488486
-4.77237 -0.0455058 0.00500094
-4.73687 -0.0462152 0.00512072
-4.70139 -0.0469413 0.00524438
-4.66592 -0.0476846 0.00537205
-4.63046 -0.0484455 0.00550392
-4.59502 -0.0492248 0.00564015
-4.55958 -0.0500231 0.00578093
-4.52416 -0.0508408 0.00592645
-4.48875 -0.0516788 0.00607692
-4.45335 -0.0525376 0.00623255
-4.41797 -0.0534179 0.00639357
-4.38259 -0.0543206 0.00656022
-4.34722 -0.0552464 0.00673274
-4.31187 -0.056196 0.0069114
-4.27653 -0.0571703 0.00709648
-4.24119 -0.0581703 0.00728828
-4.20587 -0.0591967 0.0074871
-4.17056 -0.0602507 0.00769328
-4.13526 -0.0613331 0.00790717
-4.09997 -0.062445 0.00812912
-4.06469 -0.0635875 0.00835954
-4.02942 -0.0647618 0.00859883
-3.99416 -0.065969 0.00884743
-3.95891 -0.0672105 0.00910582
-3.92367 -0.0684875 0.00937447
-3.88844 -0.0698015 0.00965391
-3.85322 -0.0711539 0.00994471
-3.81801 -0.0725462 0.0102474
-3.7828 -0.07398 0.0105628
-3.74761 -0.0754571 0.0108913
-3.71243 -0.0769792 0.0112338
-3.67726 -0.0785482 0.011591
-3.64209 -0.0801661 0.0119638
-3.60694 -0.0818349 0.0123529
-3.57179 -0.0835568 0.0127594
-3.53665 -0.0853342 0.0131842
-3.50152 -0.0871696 0.0136284
-3.4664 -0.0890654 0.0140931
-3.43129 -0.0910244 0.0145796
-3.39619 -0.0930495 0.0150891
-3.36109 -0.0951437 0.0156231
-3.32601 -0.0973104 0.016183
-3.29093 -0.0995529 0.0167706
-3.25586 -0.101875 0.0173876
-3.2208 -0.10428 0.0180358
-3.18574 -0.106773 0.0187174
-3.1507 -0.109357 0.0194346
-3.11566 -0.112038 0.0201897
-3.08063 -0.11482 0.0209853
-3.0456 -0.117709 0.0218243
-3.01059 -0.12071 0.0227098
-2.97558 -0.123829 0.023645
-2.94058 -0.127073 0.0246337
-2.90558 -0.130448 0.0256797
-2.87059 -0.133962 0.0267874
-2.83561 -0.137622 0.0279616
-2.80064 -0.141438 0.0292075
-2.76567 -0.145417 0.0305306
-2.73071 -0.14957 0.0319373
-2.69576 -0.153907 0.0334345
-2.66081 -0.15844 0.0350298
-2.62587 -0.163179 0.0367315
-2.59094 -0.168139 0.0385489
-2.55601 -0.173333 0.0404924
-2.52109 -0.178777 0.0425733
-2.48617 -0.184487 0.0448044
-2.45126 -0.190481 0.0471998
-2.41636 -0.196777 0.0497756
-2.38146 -0.203398 0.0525493
-2.34657 -0.210365 0.0555411
-2.31168 -0.217704 0.0587735
-2.2768 -0.225441 0.0622718
-2.24192 -0.233605 0.0660649
-2.20705 -0.242229 0.0701853
-2.17219 -0.251348 0.0746704
-2.13733 -0.260999 0.0795626
-2.10247 -0.271224 0.0849106
-2.06762 -0.282068 0.0907703
-2.03278 -0.293581 0.0972063
-1.99794 -0.305817 0.104293
-1.9631 -0.318834 0.112118
-1.92827 -0.332696 0.120782
-1.89345 -0.347472 0.130403
-1.85862 -0.363236 0.141121
-1.82381 -0.380068 0.153101
-1.78899 -0.398051 0.166537
-1.75419 -0.417273 0.181661
-1.71938 -0.437821 0.198752
-1.68458 -0.459783 0.218142
-1.64979 -0.483237 0.240234
-1.61499 -0.508246 0.265514
-1.58021 -0.534842 0.294573
-1.54542 -0.563008 0.328129
-1.51064 -0.592648 0.367058
-1.47586 -0.623536 0.412422
-1.44109 -0.655251 0.46551
-1.40632 -0.687069 0.527865
-1.37155 -0.717814 0.601304
-1.33679 -0.745639 0.687894
-1.30203 -0.767723 0.789853
-1.26727 -0.779893 0.909279
-1.23251 -0.776188 1.04761
-1.19776 -0.748548 1.20464
-1.16301 -0.686942 1.37697
-1.12827 -0.580575 1.55601
-1.09352 -0.420869 1.72634
-1.05878 -0.2063 1.86615
-1.02405 0.0527171 1.95161
-0.989309 0.332803 1.96525
-0.954576 0.603471 1.90389
-0.919844 0.837564 1.78022
-0.885115 1.01948 1.61672
-0.850388 1.14664 1.43675
-0.815663 1.22557 1.25839
-0.78094 1.26666 1.0927
-0.746219 1.28047 0.94482
-0.711499 1.27587 0.815953
-0.676781 1.2596 0.705144
-0.642065 1.23648 0.610456
-0.60735 1.20981 0.529664
-0.572637 1.18178 0.460618
-0.537925 1.1538 0.401388
-0.503214 1.12676 0.350314
-0.468504 1.1012 0.306001
-0.433796 1.07744 0.267287
-0.399089 1.05562 0.233211
-0.364382 1.03581 0.20298
-0.329676 1.01802 0.175934
-0.294972 1.00222 0.151526
-0.260267 0.988353 0.129295
-0.225564 0.976377 0.108853
-0.190861 0.966233 0.0898651
-0.156158 0.957867 0.0720435
-0.121456 0.951233 0.0551339
-0.0867541 0.946292 0.0389084
-0.0520524 0.943014 0.0231584
-0.0173508 0.941381 0.00768863
0.0173508 0.941381 -0.00768863
0.0520524 0.943014 -0.0231584
0.0867541 0.946292 -0.0389084
0.121456 0.951233 -0.0551339
0.156158 0.957867 -0.0720435
0.190861 0.966233 -0.0898651
0.225564 0.976377 -0.108853
0.260267 0.988353 -0.129295
0.294972 1.00222 -0.151526
0.329676 1.01802 -0.175934
0.364382 1.03581 -0.20298
0.399089 1.05562 -0.233211
0.433796 1.07744 -0.267287
0.468504 1.1012 -0.306001
0.503214 1.12676 -0.350314
0.537925 1.1538 -0.401388
0.572637 1.18178 -0.460618
0.60735 1.20981 -0.529664
0.642065 1.23648 -0.610456
0.676781 1.2596 -0.705144
0.711499 1.27587 -0.815953
0.746219 1.28047 -0.94482
0.78094 1.26666 -1.0927
0.815663 1.22557 -1.25839
0.850388 1.14664 -1.43675
0.885115 1.01948 -1.61672
0.919844 0.837564 -1.78022
0.954576 0.603471 -1.90389
0.989309 0.332803 -1.96525
1.02405 0.0527171 -1.95161
1.05878 -0.2063 -1.86615
1.09352 -0.420869 -1.72634
1.12827 -0.580575 -1.55601
1.16301 -0.686942 -1.37697
1.19776 -0.748548 -1.20464
1.23251 -0.776188 -1.04761
1.26727 -0.779893 -0.909279
1.30203 -0.767723 -0.789853
1.33679 -0.745639 -0.687894
1.37155 -0.717814 -0.601304
1.40632 -0.687069 -0.527865
1.44109 -0.655251 -0.46551
1.47586 -0.623536 -0.412422
1.51064 -0.592648 -0.367058
1.54542 -0.563008 -0.328129
1.58021 -0.534842 -0.294573
1.61499 -0.508246 -0.265514
1.64979 -0.483237 -0.240234
1.68458 -0.459783 -0.218142
1.71938 -0.437821 -0.198752
1.75419 -0.417273 -0.181661
1.78899 -0.398051 -0.166537
1.82381 -0.380068 -0.153101
1.85862 -0.363236 -0.141121
1.89345 -0.347472 -0.130403
1.92827 -0.332696 -0.120782
1.9631 -0.318834 -0.112118
1.99794 -0.305817 -0.104293
2.03278 -0.293581 -0.0972063
2.06762 -0.282068 -0.0907703
2.10247 -0.271224 -0.0849106
2.13733 -0.260999 -0.0795626
2.17219 -0.251348 -0.0746704
2.20705 -0.242229 -0.0701853
2.24192 -0.233605 -0.0660649
2.2768 -0.225441 -0.0622718
2.31168 -0.217704 -0.0587735
2.34657 -0.210365 -0.0555411
2.38146 -0.203398 -0.0525493
2.41636 -0.196777 -0.0497756
2.45126 -0.190481 -0.0471998
2.48617 -0.184487 -0.0448044
2.52109 -0.178777 -0.0425733
2.55601 -0.173333 -0.0404924
2.59094 -0.168139 -0.0385489
2.62587 -0.163179 -0.0367315
2.66081 -0.15844 -0.0350298
2.69576 -0.153907 -0.0334345
2.73071 -0.14957 -0.0319373
2.76567 -0.145417 -0.0305306
2.80064 -0.141438 -0.0292075
2.83561 -0.137622 -0.0279616
2.87059 -0.133962 -0.0267874
2.90558 -0.130448 -0.0256797
2.94058 -0.127073 -0.0246337
2.97558 -0.123829 -0.023645
3.01059 -0.12071 -0.0227098
3.0456 -0.117709 -0.0218243
3.08063 -0.11482 -0.0209853
3.11566 -0.112038 -0.0201897
3.1507 -0.109357 -0.0194346
3.18574 -0.106773 -0.0187174
3.2208 -0.10428 -0.0180358
3.25586 -0.101875 -0.0173876
3.29093 -0.0995529 -0.0167706
3.32601 -0.0973104 -0.016183
3.36109 -0.0951437 -0.0156231
3.39619 -0.0930495 -0.0150891
3.43129 -0.0910244 -0.0145796
3.4664 -0.0890654 -0.0140931
3.50152 -0.0871696 -0.0136284
3.53665 -0.0853342 -0.0131842
3.57179 -0.0835568 -0.0127594
3.60694 -0.0818349 -0.0123529
3.64209 -0.0801661 -0.0119638
3.67726 -0.0785482 -0.011591
3.71243 -0.0769792 -0.0112338
3.74761 -0.0754571 -0.0108913
3.7828 -0.07398 -0.0105628
3.81801 -0.0725462 -0.0102474
3.85322 -0.0711539 -0.00994471
3.88844 -0.0698015 -0.00965391
3.92367 -0.0684875 -0.00937447
3.95891 -0.0672105 -0.00910582
3.99416 -0.065969 -0.00884743
4.02942 -0.0647618 -0.00859883
4.06469 -0.0635875 -0.00835954
4.09997 -0.062445 -0.00812912
4.13526 -0.0613331 -0.00790717
4.17056 -0.0602507 -0.00769328
4.20587 -0.0591967 -0.0074871
4.24119 -0.0581703 -0.00728828
4.27653 -0.0571703 -0.00709648
4.31187 -0.056196 -0.0069114
4.34722 -0.0552464 -0.00673274
4.38259 -0.0543206 -0.00656022
4.41797 -0.0534179 -0.00639357
4.45335 -0.0525376 -0.00623255
4.48875 -0.0516788 -0.00607692
4.52416 -0.0508408 -0.00592645
4.55958 -0.0500231 -0.00578093
4.59502 -0.0492248 -0.00564015
4.63046 -0.0484455 -0.00550392
4.66592 -0.0476846 -0.00537205
4.70139 -0.0469413 -0.00524438
4.73687 -0.0462152 -0.00512072
4.77237 -0.0455058 -0.00500094
4.80787 -0.0448126 -0.00488486
4.84339 -0.0441349 -0.00477236
4.87892 -0.0434725 -0.00466328
4.91446 -0.0428248 -0.00455751
4.95002 -0.0421914 -0.00445491
4.98559 -0.0415718 -0.00435537
5.02117 -0.0409657 -0.00425877
5.05677 -0.0403727 -0.00416501
5.09237 -0.0397924 -0.00407397
5.128 -0.0392244 -0.00398557
5.16363 -0.0386683 -0.0038997
5.19928 -0.038124 -0.00381627
5.23494 -0.0375909 -0.0037352
5.27062 -0.0370688 -0.00365641
5.30631 -0.0365575 -0.0035798
5.34201 -0.0360565 -0.00350532
5.37773 -0.0355657 -0.00343288
5.41346 -0.0350847 -0.00336242
5.4492 -0.0346133 -0.00329386
5.48497 -0.0341513 -0.00322714
5.52074 -0.0336983 -0.00316221
5.55653 -0.0332541 -0.00309899
5.59233 -0.0328186 -0.00303744
5.62815 -0.0323915 -0.0029775
5.66399 -0.0319726 -0.00291912
5.69984 -0.0315616 -0.00286224
5.7357 -0.0311583 -0.00280683
5.77158 -0.0307627 -0.00275282
5.80748 -0.0303744 -0.00270018
5.84339 -0.0299933 -0.00264886
5.87932 -0.0296193 -0.00259882
5.91526 -0.029252 -0.00255002
5.95122 -0.0288915 -0.00250243
5.9872 -0.0285375 -0.00245601
6.02319 -0.0281898 -0.00241071
6.05919 -0.0278483 -0.00236651
6.09522 -0.0275129 -0.00232337
6.13126 -0.0271834 -0.00228127
6.16732 -0.0268597 -0.00224016
6.20339 -0.0265416 -0.00220002
6.23949 -0.026229 -0.00216083
6.27559 -0.0259218 -0.00212255
6.31172 -0.0256199 -0.00208516
6.34786 -0.0253231 -0.00204863
6.38403 -0.0250313 -0.00201294
6.42021 -0.0247444 -0.00197806
6.4564 -0.0244623 -0.00194397
6.49262 -0.0241849 -0.00191065
6.52885 -0.0239121 -0.00187808
6.5651 -0.0236438 -0.00184623
6.60137 -0.0233799 -0.00181509
6.63766 -0.0231202 -0.00178463
6.67397 -0.0228648 -0.00175484
6.71029 -0.0226134 -0.0017257
6.74664 -0.0223661 -0.00169719
6.783 -0.0221227 -0.00166929
6.81938 -0.0218831 -0.00164199
6.85579 -0.0216473 -0.00161528
6.89221 -0.0214152 -0.00158913
6.92865 -0.0211867 -0.00156353
6.96511 -0.0209618 -0.00153846
7.00159 -0.0207403 -0.00151392
7.0381 -0.0205222 -0.00148989
7.07462 -0.0203074 -0.00146636
7.11116 -0.0200959 -0.00144331
7.14772 -0.0198875 -0.00142073
7.18431 -0.0196823 -0.0013986
7.22091 -0.0194802 -0.00137693
7.25754 -0.019281 -0.00135569
7.29418 -0.0190848 -0.00133488
7.33085 -0.0188915 -0.00131448
7.36754 -0.018701 -0.00129448
7.40425 -0.0185132 -0.00127488
7.44099 -0.0183282 -0.00125567
7.47774 -0.0181459 -0.00123683
7.51452 -0.0179661 -0.00121835
7.55132 -0.017789 -0.00120024
7.58814 -0.0176143 -0.00118247
7.62498 -0.0174421 -0.00116504
7.66185 -0.0172723 -0.00114794
7.69874 -0.0171049 -0.00113117
7.73566 -0.0169399 -0.00111471
7.77259 -0.0167771 -0.00109857
7.80955 -0.0166165 -0.00108272
7.84654 -0.0164582 -0.00106717
7.88355 -0.016302 -0.00105191
7.92058 -0.016148 -0.00103693
7.95763 -0.015996 -0.00102222
7.99471 -0.0158461 -0.00100779
8.03182 -0.0156981 -0.000993612
8.06895 -0.0155522 -0.000979694
8.1061 -0.0154082 -0.000966028
8.14328 -0.0152661 -0.000952606
8.18049 -0.0151259 -0.000939424
8.21772 -0.0149875 -0.000926477
8.25497 -0.0148509 -0.000913758
8.29226 -0.0147161 -0.000901264
8.32956 -0.014583 -0.000888989
8.3669 -0.0144516 -0.000876929
8.40426 -0.014322 -0.000865078
8.44165 -0.0141939 -0.000853433
8.47906 -0.0140675 -0.000841989
8.5165 -0.0139427 -0.000830741
8.55397 -0.0138195 -0.000819685
8.59146 -0.0136978 -0.000808818
8.62899 -0.0135776 -0.000798135
8.66654 -0.013459 -0.000787632
8.70412 -0.0133417 -0.000777306
8.74172 -0.013226 -0.000767152
8.77936 -0.0131116 -0.000757169
8.81702 -0.0129987 -0.00074735
8.85471 -0.0128871 -0.000737694
8.89244 -0.0127769 -0.000728198
8.93019 -0.012668 -0.000718857
8.96797 -0.0125604 -0.000709668
9.00578 -0.0124541 -0.000700629
9.04362 -0.0123491 -0.000691737
9.08149 -0.0122453 -0.000682988
9.11939 -0.0121427 -0.000674379
9.15732 -0.0120413 -0.000665909
9.19528 -0.0119412 -0.000657573
9.23327 -0.0118422 -0.00064937
9.2713 -0.0117443 -0.000641297
9.30935 -0.0116476 -0.000633351
9.34744 -0.011552 -0.000625529
9.38556 -0.0114575 -0.00061783
9.42371 -0.011364 -0.000610251
9.46189 -0.0112717 -0.000602789
9.50011 -0.0111804 -0.000595443
9.53836 -0.0110901 -0.00058821
9.57664 -0.0110008 -0.000581088
9.61496 -0.0109125 -0.000574075
9.65331 -0.0108252 -0.000567168
9.69169 -0.0107389 -0.000560366
9.73011 -0.0106536 -0.000553667
9.76856 -0.0105691 -0.000547069
9.80704 -0.0104857 -0.00054057
9.84557 -0.0104031 -0.000534168
9.88412 -0.0103214 -0.000527861
9.92271 -0.0102406 -0.000521647
9.96134 -0.0101607 -0.000515526
10 -0.0100816 -0.000509494
10.0387 -0.0100034 -0.000503552
10.0774 -0.00992605 -0.000497695
10.1162 -0.0098495 -0.000491925
10.155 -0.00977377 -0.000486238
10.1939 -0.00969883 -0.000480633
10.2328 -0.00962469 -0.000475109
10.2717 -0.00955132 -0.000469664
10.3106 -0.00947872 -0.000464297
10.3496 -0.00940687 -0.000459007
10.3887 -0.00933577 -0.000453791
10.4278 -0.00926541 -0.00044865
10.4669 -0.00919577 -0.000443581
10.506 -0.00912684 -0.000438583
10.5452 -0.00905862 -0.000433656
10.5845 -0.00899109 -0.000428797
10.6238 -0.00892425 -0.000424005
10.6631 -0.00885809 -0.00041928
10.7024 -0.00879259 -0.000414621
10.7418 -0.00872774 -0.000410025
10.7813 -0.00866355 -0.000405493
10.8208 -0.0086 -0.000401022
10.8603 -0.00853707 -0.000396613
10.8999 -0.00847477 -0.000392263
10.9395 -0.00841308 -0.000387972
10.9792 -0.008352 -0.000383739
11.0189 -0.00829151 -0.000379563
11.0586 -0.00823162 -0.000375443
11.0984 -0.0081723 -0.000371378
11.1383 -0.00811356 -0.000367367
11.1781 -0.00805539 -0.000363409
11.2181 -0.00799777 -0.000359503
11.2581 -0.00794071 -0.000355649
11.2981 -0.00788419 -0.000351846
11.3381 -0.0078282 -0.000348092
11.3783 -0.00777275 -0.000344388
11.4184 -0.00771782 -0.000340731
11.4587 -0.00766341 -0.000337122
11.4989 -0.00760951 -0.00033356
11.5392 -0.0075561 -0.000330043
11.5796 -0.0075032 -0.000326572
11.62 -0.00745079 -0.000323145
11.6605 -0.00739886 -0.000319761
11.701 -0.00734741 -0.000316421
11.7415 -0.00729643 -0.000313123
11.7822 -0.00724591 -0.000309867
11.8228 -0.00719586 -0.000306651
11.8636 -0.00714626 -0.000303476
11.9043 -0.00709711 -0.000300341
11.9452 -0.0070484 -0.000297245
11.986 -0.00700013 -0.000294187
12.027 -0.00695229 -0.000291168
12.068 -0.00690488 -0.000288185
12.109 -0.00685788 -0.00028524
12.1501 -0.00681131 -0.00028233
12.1913 -0.00676514 -0.000279456
12.2325 -0.00671938 -0.000276617
12.2738 -0.00667403 -0.000273813
12.3151 -0.00662906 -0.000271043
12.3565 -0.00658449 -0.000268306
12.3979 -0.00654031 -0.000265602
12.4394 -0.0064965 -0.000262931
12.481 -0.00645308 -0.000260291
12.5226 -0.00641002 -0.000257683
12.5643 -0.00636734 -0.000255106
12.6061 -0.00632501 -0.00025256
12.6479 -0.00628305 -0.000250044
12.6898 -0.00624144 -0.000247557
12.7317 -0.00620018 -0.0002451
12.7737 -0.00615927 -0.000242672
12.8158 -0.0061187 -0.000240272
12.8579 -0.00607847 -0.000237899
12.9001 -0.00603857 -0.000235555
12.9424 -0.005999 -0.000233237
12.9847 -0.00595976 -0.000230947
13.0271 -0.00592084 -0.000228682
13.0696 -0.00588224 -0.000226444
13.1121 -0.00584395 -0.000224231
13.1547 -0.00580598 -0.000222044
13.1974 -0.00576831 -0.000219881
13.2402 -0.00573095 -0.000217743
13.283 -0.00569389 -0.000215629
13.3259 -0.00565712 -0.000213538
13.3689 -0.00562065 -0.000211472
13.4119 -0.00558447 -0.000209428
13.455 -0.00554857 -0.000207407
13.4982 -0.00551296 -0.000205409
13.5415 -0.00547763 -0.000203433
13.5848 -0.00544258 -0.000201478
13.6283 -0.0054078 -0.000199545
13.6718 -0.00537329 -0.000197634
13.7153 -0.00533904 -0.000195743
13.759 -0.00530506 -0.000193873
13.8028 -0.00527135 -0.000192024
13.8466 -0.00523789 -0.000190194
13.8905 -0.00520469 -0.000188384
13.9345 -0.00517173 -0.000186594
13.9786 -0.00513903 -0.000184823
14.0227 -0.00510658 -0.000183071
14.067 -0.00507437 -0.000181338
14.1113 -0.0050424 -0.000179623
14.1558 -0.00501067 -0.000177927
14.2003 -0.00497917 -0.000176248
14.2449 -0.00494791 -0.000174587
14.2896 -0.00491688 -0.000172944
14.3344 -0.00488608 -0.000171318
14.3793 -0.0048555 -0.000169709
14.4243 -0.00482514 -0.000168117
14.4693 -0.00479501 -0.000166541
14.5145 -0.00476509 -0.000164981
14.5598 -0.00473539 -0.000163438
14.6052 -0.0047059 -0.00016191
14.6506 -0.00467662 -0.000160399
14.6962 -0.00464754 -0.000158902
14.7419 -0.00461868 -0.000157421
14.7877 -0.00459002 -0.000155955
14.8336 -0.00456155 -0.000154504
14.8796 -0.00453329 -0.000153067
14.9257 -0.00450522 -0.000151645
14.9719 -0.00447735 -0.000150237
15.0182 -0.00444967 -0.000148844
15.0647 -0.00442218 -0.000147464
15.1112 -0.00439488 -0.000146098
15.1579 -0.00436776 -0.000144745
15.2047 -0.00434083 -0.000143405
15.2516 -0.00431407 -0.000142079
15.2986 -0.0042875 -0.000140766
15.3458 -0.0042611 -0.000139466
15.393 -0.00423488 -0.000138178
15.4404 -0.00420883 -0.000136903
15.488 -0.00418296 -0.00013564
15.5356 -0.00415725 -0.000134389
15.5834 -0.00413171 -0.00013315
15.6313 -0.00410633 -0.000131923
15.6794 -0.00408112 -0.000130708
15.7276 -0.00405606 -0.000129504
15.7759 -0.00403117 -0.000128312
15.8243 -0.00400644 -0.00012713
15.873 -0.00398186 -0.00012596
15.9217 -0.00395743 -0.000124801
15.9706 -0.00393316 -0.000123652
16.0197 -0.00390903 -0.000122515
16.0689 -0.00388506 -0.000121387
16.1182 -0.00386123 -0.00012027
16.1677 -0.00383754 -0.000119164
16.2174 -0.003814 -0.000118067
16.2672 -0.0037906 -0.00011698
16.3172 -0.00376734 -0.000115903
16.3674 -0.00374421 -0.000114836
16.4177 -0.00372122 -0.000113778
16.4682 -0.00369836 -0.00011273
16.5189 -0.00367564 -0.000111691
16.5697 -0.00365305 -0.000110661
16.6208 -0.00363058 -0.00010964
16.672 -0.00360825 -0.000108628
16.7234 -0.00358603 -0.000107625
16.775 -0.00356394 -0.000106631
16.8268 -0.00354198 -0.000105645
16.8787 -0.00352013 -0.000104667
16.9309 -0.0034984 -0.000103698
16.9833 -0.00347679 -0.000102737
17.0359 -0.00345529 -0.000101784
17.0887 -0.0034339 -0.00010084
17.1418 -0.00341263 -9.99025e-05
17.195 -0.00339147 -9.89732e-05
17.2485 -0.00337041 -9.80516e-05
17.3022 -0.00334946 -9.71375e-05
17.3562 -0.00332861 -9.62307e-05
17.4104 -0.00330787 -9.53313e-05
17.4648 -0.00328723 -9.44391e-05
17.5195 -0.00326668 -9.35539e-05
17.5744 -0.00324624 -9.26757e-05
17.6296 -0.00322589 -9.18043e-05
17.6851 -0.00320563 -9.09397e-05
17.7408 -0.00318546 -9.00818e-05
17.7969 -0.00316539 -8.92303e-05
17.8532 -0.0031454 -8.83853e-05
17.9098 -0.0031255 -8.75467e-05
17.9667 -0.00310568 -8.67142e-05
18.0239 -0.00308594 -8.58878e-05
18.0815 -0.00306629 -8.50674e-05
18.1393 -0.00304671 -8.42529e-05
18.1975 -0.00302721 -8.34442e-05
18.256 -0.00300778 -8.26411e-05
18.3149 -0.00298842 -8.18436e-05
18.3742 -0.00296913 -8.10515e-05
18.4338 -0.00294991 -8.02647e-05
18.4938 -0.00293076 -7.94832e-05
18.5542 -0.00291166 -7.87067e-05
18.615 -0.00289263 -7.79352e-05
18.6762 -0.00287365 -7.71686e-05
18.7379 -0.00285473 -7.64067e-05
18.8 -0.00283586 -7.56494e-05
18.8625 -0.00281704 -7.48967e-05
18.9255 -0.00279826 -7.41482e-05
18.9891 -0.00277953 -7.3404e-05
19.0531 -0.00276084 -7.26639e-05
19.1177 -0.00274218 -7.19277e-05
19.1828 -0.00272356 -7.11953e-05
19.2484 -0.00270497 -7.04666e-05
19.3147 -0.0026864 -6.97414e-05
19.3816 -0.00266785 -6.90195e-05
19.4491 -0.00264932 -6.83008e-05
19.5173 -0.0026308 -6.7585e-05
19.5862 -0.00261228 -6.68721e-05
19.6558 -0.00259377 -6.61617e-05
19.7262 -0.00257526 -6.54538e-05
19.7974 -0.00255673 -6.4748e-05
19.8694 -0.00253819 -6.40441e-05
19.9423 -0.00251962 -6.3342e-05
20.0162 -0.00250103 -6.26412e-05
20.091 -0.00248239 -6.19415e-05
20.1669 -0.0024637 -6.12426e-05
20.244 -0.00244495 -6.05442e-05
20.3222 -0.00242613 -5.98457e-05
20.4016 -0.00240723 -5.91469e-05
20.4825 -0.00238823 -5.84472e-05
20.5648 -0.00236911 -5.77461e-05
20.6487 -0.00234986 -5.70429e-05
20.7344 -0.00233045 -5.6337e-05
20.8219 -0.00231086 -5.56275e-05
20.9115 -0.00229106 -5.49135e-05
21.0034 -0.00227102 -5.41937e-05
21.0979 -0.00225069 -5.3467e-05
21.1952 -0.00223003 -5.27316e-05
21.2959 -0.00220896 -5.19853e-05
21.4004 -0.0021874 -5.12256e-05
21.5093 -0.00216526 -5.04488e-05
21.6237 -0.00214237 -4.96503e-05
21.7448 -0.00211853 -4.88231e-05
21.8747 -0.00209341 -4.79566e-05
22.0165 -0.00206648 -4.70332e-05
22.1768 -0.00203666 -4.60182e-05
22.3723 -0.00200117 -4.48195e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.5Nc1ClassicOneLoop/GApTwoLoop.txt <==
-22.3723 -0.00200116 4.48188e-05
-22.1768 -0.00203665 4.60175e-05
-22.0165 -0.00206646 4.70325e-05
-21.8747 -0.00209339 4.79558e-05
-21.7448 -0.00211851 4.88223e-05
-21.6237 -0.00214235 4.96495e-05
-21.5093 -0.00216524 5.0448e-05
-21.4004 -0.00218738 5.12247e-05
-21.2959 -0.00220894 5.19844e-05
-21.1952 -0.00223001 5.27306e-05
-21.0979 -0.00225067 5.34661e-05
-21.0034 -0.002271 5.41928e-05
-20.9115 -0.00229104 5.49125e-05
-20.8219 -0.00231084 5.56265e-05
-20.7344 -0.00233043 5.6336e-05
-20.6487 -0.00234983 5.70419e-05
-20.5648 -0.00236909 5.7745e-05
-20.4825 -0.0023882 5.84461e-05
-20.4016 -0.00240721 5.91458e-05
-20.3222 -0.00242611 5.98446e-05
-20.244 -0.00244493 6.0543e-05
-20.1669 -0.00246368 6.12415e-05
-20.091 -0.00248236 6.19403e-05
-20.0162 -0.002501 6.264e-05
-19.9423 -0.0025196 6.33407e-05
-19.8694 -0.00253816 6.40429e-05
-19.7974 -0.00255671 6.47467e-05
-19.7262 -0.00257523 6.54525e-05
-19.6558 -0.00259375 6.61604e-05
-19.5862 -0.00261226 6.68707e-05
-19.5173 -0.00263077 6.75836e-05
-19.4491 -0.00264929 6.82994e-05
-19.3816 -0.00266782 6.90181e-05
-19.3147 -0.00268637 6.97399e-05
-19.2484 -0.00270494 7.04651e-05
-19.1828 -0.00272353 7.11938e-05
-19.1177 -0.00274215 7.19262e-05
-19.0531 -0.00276081 7.26623e-05
-18.9891 -0.0027795 7.34024e-05
-18.9255 -0.00279823 7.41466e-05
-18.8625 -0.00281701 7.4895e-05
-18.8 -0.00283583 7.56478e-05
-18.7379 -0.0028547 7.6405e-05
-18.6762 -0.00287362 7.71669e-05
-18.615 -0.0028926 7.79335e-05
-18.5542 -0.00291163 7.87049e-05
-18.4938 -0.00293072 7.94814e-05
-18.4338 -0.00294988 8.02629e-05
-18.3742 -0.0029691 8.10496e-05
-18.3149 -0.00298839 8.18417e-05
-18.256 -0.00300774 8.26392e-05
-18.1975 -0.00302717 8.34422e-05
-18.1393 -0.00304667 8.42509e-05
-18.0815 -0.00306625 8.50654e-05
-18.0239 -0.00308591 8.58857e-05
-17.9667 -0.00310564 8.67121e-05
-17.9098 -0.00312546 8.75445e-05
-17.8532 -0.00314536 8.83832e-05
-17.7969 -0.00316535 8.92282e-05
-17.7408 -0.00318542 9.00795e-05
-17.6851 -0.00320559 9.09375e-05
-17.6296 -0.00322585 9.1802e-05
-17.5744 -0.0032462 9.26733e-05
-17.5195 -0.00326664 9.35515e-05
-17.4648 -0.00328719 9.44367e-05
-17.4104 -0.00330783 9.53289e-05
-17.3562 -0.00332857 9.62283e-05
-17.3022 -0.00334942 9.71349e-05
-17.2485 -0.00337037 9.8049e-05
-17.195 -0.00339142 9.89707e-05
-17.1418 -0.00341259 9.98999e-05
-17.0887 -0.00343386 0.000100837
-17.0359 -0.00345524 0.000101782
-16.9833 -0.00347674 0.000102735
-16.9309 -0.00349835 0.000103695
-16.8787 -0.00352008 0.000104664
-16.8268 -0.00354193 0.000105642
-16.775 -0.00356389 0.000106628
-16.7234 -0.00358598 0.000107622
-16.672 -0.0036082 0.000108625
-16.6208 -0.00363053 0.000109637
-16.5697 -0.003653 0.000110658
-16.5189 -0.00367559 0.000111688
-16.4682 -0.00369831 0.000112727
-16.4177 -0.00372117 0.000113775
-16.3674 -0.00374416 0.000114833
-16.3172 -0.00376728 0.0001159
-16.2672 -0.00379054 0.000116977
-16.2174 -0.00381394 0.000118063
-16.1677 -0.00383748 0.00011916
-16.1182 -0.00386117 0.000120267
-16.0689 -0.003885 0.000121384
-16.0197 -0.00390897 0.000122511
-15.9706 -0.0039331 0.000123649
-15.9217 -0.00395737 0.000124797
-15.873 -0.0039818 0.000125956
-15.8243 -0.00400637 0.000127126
-15.7759 -0.00403111 0.000128308
-15.7276 -0.004056 0.0001295
-15.6794 -0.00408105 0.000130704
-15.6313 -0.00410626 0.000131919
-15.5834 -0.00413164 0.000133146
-15.5356 -0.00415718 0.000134385
-15.488 -0.00418289 0.000135635
-15.4404 -0.00420876 0.000136898
-15.393 -0.00423481 0.000138173
-15.3458 -0.00426103 0.000139461
-15.2986 -0.00428743 0.000140761
-15.2516 -0.004314 0.000142075
-15.2047 -0.00434075 0.000143401
-15.1579 -0.00436769 0.00014474
-15.1112 -0.0043948 0.000146093
-15.0647 -0.00442211 0.000147459
-15.0182 -0.00444959 0.000148838
-14.9719 -0.00447727 0.000150232
-14.9257 -0.00450515 0.00015164
-14.8796 -0.00453321 0.000153062
-14.8336 -0.00456147 0.000154498
-14.7877 -0.00458993 0.00015595
-14.7419 -0.0046186 0.000157416
-14.6962 -0.00464746 0.000158897
-14.6506 -0.00467653 0.000160393
-14.6052 -0.00470581 0.000161905
-14.5598 -0.0047353 0.000163432
-14.5145 -0.004765 0.000164975
-14.4693 -0.00479492 0.000166535
-14.4243 -0.00482505 0.00016811
-14.3793 -0.00485541 0.000169703
-14.3344 -0.00488598 0.000171312
-14.2896 -0.00491679 0.000172938
-14.2449 -0.00494782 0.000174581
-14.2003 -0.00497908 0.000176242
-14.1558 -0.00501057 0.00017792
-14.1113 -0.0050423 0.000179616
-14.067 -0.00507427 0.000181331
-14.0227 -0.00510648 0.000183064
-13.9786 -0.00513893 0.000184816
-13.9345 -0.00517163 0.000186587
-13.8905 -0.00520458 0.000188377
-13.8466 -0.00523778 0.000190187
-13.8028 -0.00527124 0.000192016
-13.759 -0.00530496 0.000193865
-13.7153 -0.00533893 0.000195735
-13.6718 -0.00537317 0.000197626
-13.6283 -0.00540768 0.000199537
-13.5848 -0.00544246 0.00020147
-13.5415 -0.00547752 0.000203424
-13.4982 -0.00551285 0.0002054
-13.455 -0.00554846 0.000207398
-13.4119 -0.00558435 0.000209419
-13.3689 -0.00562053 0.000211462
-13.3259 -0.005657 0.000213529
-13.283 -0.00569376 0.000215619
-13.2402 -0.00573082 0.000217733
-13.1974 -0.00576819 0.000219871
-13.1547 -0.00580585 0.000222034
-13.1121 -0.00584382 0.000224221
-13.0696 -0.00588211 0.000226434
-13.0271 -0.0059207 0.000228672
-12.9847 -0.00595962 0.000230936
-12.9424 -0.00599886 0.000233227
-12.9001 -0.00603843 0.000235544
-12.8579 -0.00607832 0.000237888
-12.8158 -0.00611855 0.00024026
-12.7737 -0.00615912 0.00024266
-12.7317 -0.00620003 0.000245089
-12.6898 -0.00624129 0.000247546
-12.6479 -0.0062829 0.000250032
-12.6061 -0.00632486 0.000252548
-12.5643 -0.00636718 0.000255094
-12.5226 -0.00640986 0.000257671
-12.481 -0.00645292 0.000260278
-12.4394 -0.00649634 0.000262917
-12.3979 -0.00654014 0.000265589
-12.3565 -0.00658433 0.000268292
-12.3151 -0.00662889 0.000271029
-12.2738 -0.00667385 0.000273799
-12.2325 -0.00671921 0.000276603
-12.1913 -0.00676497 0.000279442
-12.1501 -0.00681113 0.000282315
-12.109 -0.0068577 0.000285225
-12.068 -0.00690469 0.00028817
-12.027 -0.0069521 0.000291152
-11.986 -0.00699994 0.000294172
-11.9452 -0.00704821 0.000297229
-11.9043 -0.00709692 0.000300325
-11.8636 -0.00714606 0.00030346
-11.8228 -0.00719566 0.000306635
-11.7822 -0.00724571 0.00030985
-11.7415 -0.00729622 0.000313106
-11.701 -0.0073472 0.000316403
-11.6605 -0.00739865 0.000319743
-11.62 -0.00745057 0.000323126
-11.5796 -0.00750299 0.000326553
-11.5392 -0.00755589 0.000330024
-11.4989 -0.00760928 0.00033354
-11.4587 -0.00766318 0.000337102
-11.4184 -0.00771759 0.000340711
-11.3783 -0.00777252 0.000344367
-11.3381 -0.00782797 0.000348072
-11.2981 -0.00788395 0.000351825
-11.2581 -0.00794047 0.000355628
-11.2181 -0.00799753 0.000359481
-11.1781 -0.00805514 0.000363387
-11.1383 -0.00811331 0.000367344
-11.0984 -0.00817205 0.000371355
-11.0586 -0.00823136 0.000375419
-11.0189 -0.00829125 0.000379539
-10.9792 -0.00835173 0.000383715
-10.9395 -0.00841281 0.000387947
-10.8999 -0.00847449 0.000392238
-10.8603 -0.00853679 0.000396587
-10.8208 -0.00859971 0.000400996
-10.7813 -0.00866326 0.000405466
-10.7418 -0.00872745 0.000409998
-10.7024 -0.00879229 0.000414593
-10.6631 -0.00885779 0.000419252
-10.6238 -0.00892395 0.000423977
-10.5845 -0.00899079 0.000428767
-10.5452 -0.00905831 0.000433626
-10.506 -0.00912652 0.000438553
-10.4669 -0.00919545 0.00044355
-10.4278 -0.00926508 0.000448618
-10.3887 -0.00933544 0.000453759
-10.3496 -0.00940653 0.000458974
-10.3106 -0.00947837 0.000464264
-10.2717 -0.00955097 0.00046963
-10.2328 -0.00962433 0.000475074
-10.1939 -0.00969847 0.000480598
-10.155 -0.0097734 0.000486202
-10.1162 -0.00984913 0.000491888
-10.0774 -0.00992567 0.000497658
-10.0387 -0.010003 0.000503514
-10 -0.0100812 0.000509456
-9.96134 -0.0101603 0.000515486
-9.92271 -0.0102402 0.000521607
-9.88412 -0.010321 0.00052782
-9.84557 -0.0104027 0.000534126
-9.80704 -0.0104852 0.000540527
-9.76856 -0.0105687 0.000547025
-9.73011 -0.0106531 0.000553623
-9.69169 -0.0107385 0.000560321
-9.65331 -0.0108248 0.000567122
-9.61496 -0.0109121 0.000574028
-9.57664 -0.0110003 0.00058104
-9.53836 -0.0110896 0.000588161
-9.50011 -0.0111799 0.000595393
-9.46189 -0.0112712 0.000602738
-9.42371 -0.0113636 0.000610199
-9.38556 -0.011457 0.000617777
-9.34744 -0.0115515 0.000625475
-9.30935 -0.0116471 0.000633295
-9.2713 -0.0117438 0.00064124
-9.23327 -0.0118416 0.000649312
-9.19528 -0.0119406 0.000657514
-9.15732 -0.0120408 0.000665849
-9.11939 -0.0121421 0.000674318
-9.08149 -0.0122447 0.000682925
-9.04362 -0.0123485 0.000691673
-9.00578 -0.0124535 0.000700564
-8.96797 -0.0125598 0.000709602
-8.93019 -0.0126674 0.000718789
-8.89244 -0.0127763 0.000728128
-8.85471 -0.0128865 0.000737624
-8.81702 -0.012998 0.000747278
-8.77936 -0.013111 0.000757094
-8.74172 -0.0132253 0.000767077
-8.70412 -0.0133411 0.000777228
-8.66654 -0.0134583 0.000787553
-8.62899 -0.0135769 0.000798054
-8.59146 -0.0136971 0.000808735
-8.55397 -0.0138188 0.000819601
-8.5165 -0.013942 0.000830655
-8.47906 -0.0140668 0.000841901
-8.44165 -0.0141932 0.000853343
-8.40426 -0.0143212 0.000864986
-8.3669 -0.0144508 0.000876835
-8.32956 -0.0145822 0.000888893
-8.29226 -0.0147153 0.000901166
-8.25497 -0.0148501 0.000913658
-8.21772 -0.0149866 0.000926374
-8.18049 -0.015125 0.000939319
-8.14328 -0.0152652 0.000952499
-8.1061 -0.0154073 0.000965918
-8.06895 -0.0155513 0.000979582
-8.03182 -0.0156972 0.000993497
-7.99471 -0.0158451 0.00100767
-7.95763 -0.015995 0.0010221
-7.92058 -0.016147 0.00103681
-7.88355 -0.016301 0.00105178
-7.84654 -0.0164572 0.00106704
-7.80955 -0.0166155 0.00108259
-7.77259 -0.016776 0.00109843
-7.73566 -0.0169388 0.00111457
-7.69874 -0.0171038 0.00113103
-7.66185 -0.0172712 0.0011478
-7.62498 -0.017441 0.00116489
-7.58814 -0.0176131 0.00118231
-7.55132 -0.0177878 0.00120008
-7.51452 -0.0179649 0.00121819
-7.47774 -0.0181446 0.00123666
-7.44099 -0.018327 0.0012555
-7.40425 -0.018512 0.00127471
-7.36754 -0.0186997 0.00129431
-7.33085 -0.0188901 0.0013143
-7.29418 -0.0190835 0.00133469
-7.25754 -0.0192796 0.0013555
-7.22091 -0.0194788 0.00137674
-7.18431 -0.0196809 0.00139841
-7.14772 -0.0198861 0.00142052
-7.11116 -0.0200944 0.0014431
-7.07462 -0.0203059 0.00146614
-7.0381 -0.0205206 0.00148967
-7.00159 -0.0207387 0.0015137
-6.96511 -0.0209601 0.00153823
-6.92865 -0.0211851 0.00156329
-6.89221 -0.0214135 0.00158888
-6.85579 -0.0216456 0.00161503
-6.81938 -0.0218813 0.00164174
-6.783 -0.0221209 0.00166903
-6.74664 -0.0223642 0.00169692
-6.71029 -0.0226115 0.00172542
-6.67397 -0.0228628 0.00175456
-6.63766 -0.0231182 0.00178434
-6.60137 -0.0233779 0.00181479
-6.5651 -0.0236418 0.00184592
-6.52885 -0.02391 0.00187776
-6.49262 -0.0241828 0.00191033
-6.4564 -0.0244601 0.00194364
-6.42021 -0.0247422 0.00197772
-6.38403 -0.025029 0.00201259
-6.34786 -0.0253207 0.00204827
-6.31172 -0.0256175 0.00208479
-6.27559 -0.0259194 0.00212217
-6.23949 -0.0262265 0.00216044
-6.20339 -0.026539 0.00219962
-6.16732 -0.0268571 0.00223974
-6.13126 -0.0271807 0.00228084
-6.09522 -0.0275102 0.00232293
-6.05919 -0.0278455 0.00236605
-6.02319 -0.0281869 0.00241024
-5.9872 -0.0285345 0.00245552
-5.95122 -0.0288885 0.00250194
-5.91526 -0.029249 0.00254951
-5.87932 -0.0296161 0.0025983
-5.84339 -0.0299901 0.00264832
-5.80748 -0.0303711 0.00269962
-5.77158 -0.0307593 0.00275225
-5.7357 -0.0311549 0.00280624
-5.69984 -0.031558 0.00286164
-5.66399 -0.0319689 0.0029185
-5.62815 -0.0323878 0.00297686
-5.59233 -0.0328148 0.00303678
-5.55653 -0.0332502 0.00309831
-5.52074 -0.0336942 0.0031615
-5.48497 -0.0341471 0.00322642
-5.4492 -0.0346091 0.00329311
-5.41346 -0.0350804 0.00336165
-5.37773 -0.0355612 0.00343209
-5.34201 -0.0360519 0.0035045
-5.30631 -0.0365528 0.00357896
-5.27062 -0.037064 0.00365554
-5.23494 -0.0375859 0.0037343
-5.19928 -0.0381189 0.00381535
-5.16363 -0.0386631 0.00389874
-5.128 -0.039219 0.00398458
-5.09237 -0.0397868 0.00407296
-5.05677 -0.040367 0.00416396
-5.02117 -0.0409599 0.00425769
-4.98559 -0.0415658 0.00435426
-4.95002 -0.0421852 0.00445377
-4.91446 -0.0428185 0.00455633
-4.87892 -0.043466 0.00466206
-4.84339 -0.0441283 0.0047711
-4.80787 -0.0448057 0.00488357
-4.77237 -0.0454988 0.0049996
-4.73687 -0.046208 0.00511935
-4.70139 -0.0469338 0.00524296
-4.66592 -0.0476769 0.00537059
-4.63046 -0.0484376 0.00550241
-4.59502 -0.0492167 0.0056386
-4.55958 -0.0500147 0.00577933
-4.52416 -0.0508322 0.00592481
-4.48875 -0.0516698 0.00607523
-4.45335 -0.0525284 0.00623081
-4.41797 -0.0534085 0.00639178
-4.38259 -0.0543109 0.00655838
-4.34722 -0.0552363 0.00673085
-4.31187 -0.0561856 0.00690946
-4.27653 -0.0571597 0.00709449
-4.24119 -0.0581593 0.00728624
-4.20587 -0.0591854 0.00748502
-4.17056 -0.0602389 0.00769115
-4.13526 -0.061321 0.00790499
-4.09997 -0.0624325 0.0081269
-4.06469 -0.0635746 0.00835727
-4.02942 -0.0647484 0.00859653
-3.99416 -0.0659552 0.0088451
-3.95891 -0.0671962 0.00910346
-3.92367 -0.0684728 0.00937209
-3.88844 -0.0697862 0.00965152
-3.85322 -0.0711381 0.00994231
-3.81801 -0.0725298 0.0102451
-3.7828 -0.0739631 0.0105604
-3.74761 -0.0754395 0.010889
-3.71243 -0.076961 0.0112315
-3.67726 -0.0785293 0.0115888
-3.64209 -0.0801464 0.0119616
-3.60694 -0.0818144 0.0123509
-3.57179 -0.0835355 0.0127575
-3.53665 -0.085312 0.0131825
-3.50152 -0.0871463 0.0136268
-3.4664 -0.0890411 0.0140918
-3.43129 -0.0909989 0.0145785
-3.39619 -0.0930228 0.0150883
-3.36109 -0.0951157 0.0156226
-3.32601 -0.0972809 0.016183
-3.29093 -0.0995217 0.016771
-3.25586 -0.101842 0.0173884
-3.2208 -0.104245 0.0180371
-3.18574 -0.106736 0.0187192
-3.1507 -0.109318 0.0194369
-3.11566 -0.111996 0.0201925
-3.08063 -0.114775 0.0209887
-3.0456 -0.117661 0.0218282
-3.01059 -0.120658 0.0227142
-2.97558 -0.123774 0.0236499
-2.94058 -0.127013 0.0246389
-2.90558 -0.130384 0.0256852
-2.87059 -0.133893 0.0267931
-2.83561 -0.137548 0.0279673
-2.80064 -0.141358 0.029213
-2.76567 -0.145331 0.0305358
-2.73071 -0.149477 0.0319419
-2.69576 -0.153807 0.0334383
-2.66081 -0.158332 0.0350325
-2.62587 -0.163063 0.0367329
-2.59094 -0.168014 0.0385486
-2.55601 -0.173199 0.0404901
-2.52109 -0.178633 0.0425686
-2.48617 -0.184332 0.044797
-2.45126 -0.190313 0.0471892
-2.41636 -0.196597 0.0497612
-2.38146 -0.203204 0.0525308
-2.34657 -0.210156 0.0555177
-2.31168 -0.217479 0.0587445
-2.2768 -0.225198 0.0622364
-2.24192 -0.233343 0.0660222
-2.20705 -0.241946 0.0701343
-2.17219 -0.251042 0.0746098
-2.13733 -0.260667 0.079491
-2.10247 -0.270864 0.0848262
-2.06762 -0.281678 0.0906712
-2.03278 -0.293157 0.09709
-1.99794 -0.305354 0.104157
-1.9631 -0.318329 0.111958
-1.92827 -0.332144 0.120595
-1.89345 -0.346867 0.130183
-1.85862 -0.362573 0.140863
-1.82381 -0.379338 0.152796
-1.78899 -0.397247 0.166176
-1.75419 -0.416385 0.181233
-1.71938 -0.43684 0.198242
-1.68458 -0.458697 0.217532
-1.64979 -0.482032 0.239501
-1.61499 -0.506909 0.264629
-1.58021 -0.533358 0.293497
-1.54542 -0.561365 0.326815
-1.51064 -0.590832 0.365443
-1.47586 -0.621542 0.410426
-1.44109 -0.65308 0.463031
-1.40632 -0.684743 0.524772
-1.37155 -0.715386 0.597431
-1.33679 -0.743212 0.683038
-1.30203 -0.765484 0.783773
-1.26727 -0.778152 0.901716
-1.23251 -0.775438 1.03833
-1.19776 -0.749512 1.19352
-1.16301 -0.690592 1.36416
-1.12827 -0.588035 1.54216
-1.09352 -0.433127 1.71283
-1.05878 -0.2237 1.85504
-1.02405 0.0310048 1.94523
-0.989309 0.3089 1.96538
-0.954576 0.580214 1.91095
-0.919844 0.817505 1.79315
-0.885115 1.00414 1.63354
-0.850388 1.13638 1.45537
-0.815663 1.21992 1.27714
-0.78094 1.2648 1.11049
-0.746219 1.28148 0.961075
-0.711499 1.27896 0.830455
-0.676781 1.26413 0.717892
-0.642065 1.24196 0.621563
-0.60735 1.2159 0.539293
-0.572637 1.18823 0.468942
-0.537925 1.16043 0.408575
-0.503214 1.13347 0.356516
-0.468504 1.10791 0.31135
-0.433796 1.08409 0.271897
-0.399089 1.06219 0.237181
-0.364382 1.04229 0.20639
-0.329676 1.02439 0.178854
-0.294972 1.00849 0.154011
-0.260267 0.994528 0.131393
-0.225564 0.982464 0.110602
-0.190861 0.972241 0.0912971
-0.156158 0.963808 0.0731834
-0.121456 0.957119 0.0560012
-0.0867541 0.952137 0.0395178
-0.0520524 0.948833 0.0235201
-0.0173508 0.947185 0.00780851
0.0173508 0.947185 -0.00780851
0.0520524 0.948833 -0.0235201
0.0867541 0.952137 -0.0395178
0.121456 0.957119 -0.0560012
0.156158 0.963808 -0.0731834
0.190861 0.972241 -0.0912971
0.225564 0.982464 -0.110602
0.260267 0.994528 -0.131393
0.294972 1.00849 -0.154011
0.329676 1.02439 -0.178854
0.364382 1.04229 -0.20639
0.399089 1.06219 -0.237181
0.433796 1.08409 -0.271897
0.468504 1.10791 -0.31135
0.503214 1.13347 -0.356516
0.537925 1.16043 -0.408575
0.572637 1.18823 -0.468942
0.60735 1.2159 -0.539293
0.642065 1.24196 -0.621563
0.676781 1.26413 -0.717892
0.711499 1.27896 -0.830455
0.746219 1.28148 -0.961075
0.78094 1.2648 -1.11049
0.815663 1.21992 -1.27714
0.850388 1.13638 -1.45537
0.885115 1.00414 -1.63354
0.919844 0.817505 -1.79315
0.954576 0.580214 -1.91095
0.989309 0.3089 -1.96538
1.02405 0.0310048 -1.94523
1.05878 -0.2237 -1.85504
1.09352 -0.433127 -1.71283
1.12827 -0.588035 -1.54216
1.16301 -0.690592 -1.36416
1.19776 -0.749512 -1.19352
1.23251 -0.775438 -1.03833
1.26727 -0.778152 -0.901716
1.30203 -0.765484 -0.783773
1.33679 -0.743212 -0.683038
1.37155 -0.715386 -0.597431
1.40632 -0.684743 -0.524772
1.44109 -0.65308 -0.463031
1.47586 -0.621542 -0.410426
1.51064 -0.590832 -0.365443
1.54542 -0.561365 -0.326815
1.58021 -0.533358 -0.293497
1.61499 -0.506909 -0.264629
1.64979 -0.482032 -0.239501
1.68458 -0.458697 -0.217532
1.71938 -0.43684 -0.198242
1.75419 -0.416385 -0.181233
1.78899 -0.397247 -0.166176
1.82381 -0.379338 -0.152796
1.85862 -0.362573 -0.140863
1.89345 -0.346867 -0.130183
1.92827 -0.332144 -0.120595
1.9631 -0.318329 -0.111958
1.99794 -0.305354 -0.104157
2.03278 -0.293157 -0.09709
2.06762 -0.281678 -0.0906712
2.10247 -0.270864 -0.0848262
2.13733 -0.260667 -0.079491
2.17219 -0.251042 -0.0746098
2.20705 -0.241946 -0.0701343
2.24192 -0.233343 -0.0660222
2.2768 -0.225198 -0.0622364
2.31168 -0.217479 -0.0587445
2.34657 -0.210156 -0.0555177
2.38146 -0.203204 -0.0525308
2.41636 -0.196597 -0.0497612
2.45126 -0.190313 -0.0471892
2.48617 -0.184332 -0.044797
2.52109 -0.178633 -0.0425686
2.55601 -0.173199 -0.0404901
2.59094 -0.168014 -0.0385486
2.62587 -0.163063 -0.0367329
2.66081 -0.158332 -0.0350325
2.69576 -0.153807 -0.0334383
2.73071 -0.149477 -0.0319419
2.76567 -0.145331 -0.0305358
2.80064 -0.141358 -0.029213
2.83561 -0.137548 -0.0279673
2.87059 -0.133893 -0.0267931
2.90558 -0.130384 -0.0256852
2.94058 -0.127013 -0.0246389
2.97558 -0.123774 -0.0236499
3.01059 -0.120658 -0.0227142
3.0456 -0.117661 -0.0218282
3.08063 -0.114775 -0.0209887
3.11566 -0.111996 -0.0201925
3.1507 -0.109318 -0.0194369
3.18574 -0.106736 -0.0187192
3.2208 -0.104245 -0.0180371
3.25586 -0.101842 -0.0173884
3.29093 -0.0995217 -0.016771
3.32601 -0.0972809 -0.016183
3.36109 -0.0951157 -0.0156226
3.39619 -0.0930228 -0.0150883
3.43129 -0.0909989 -0.0145785
3.4664 -0.0890411 -0.0140918
3.50152 -0.0871463 -0.0136268
3.53665 -0.085312 -0.0131825
3.57179 -0.0835355 -0.0127575
3.60694 -0.0818144 -0.0123509
3.64209 -0.0801464 -0.0119616
3.67726 -0.0785293 -0.0115888
3.71243 -0.076961 -0.0112315
3.74761 -0.0754395 -0.010889
3.7828 -0.0739631 -0.0105604
3.81801 -0.0725298 -0.0102451
3.85322 -0.0711381 -0.00994231
3.88844 -0.0697862 -0.00965152
3.92367 -0.0684728 -0.00937209
3.95891 -0.0671962 -0.00910346
3.99416 -0.0659552 -0.0088451
4.02942 -0.0647484 -0.00859653
4.06469 -0.0635746 -0.00835727
4.09997 -0.0624325 -0.0081269
4.13526 -0.061321 -0.00790499
4.17056 -0.0602389 -0.00769115
4.20587 -0.0591854 -0.00748502
4.24119 -0.0581593 -0.00728624
4.27653 -0.0571597 -0.00709449
4.31187 -0.0561856 -0.00690946
4.34722 -0.0552363 -0.00673085
4.38259 -0.0543109 -0.00655838
4.41797 -0.0534085 -0.00639178
4.45335 -0.0525284 -0.00623081
4.48875 -0.0516698 -0.00607523
4.52416 -0.0508322 -0.00592481
4.55958 -0.0500147 -0.00577933
4.59502 -0.0492167 -0.0056386
4.63046 -0.0484376 -0.00550241
4.66592 -0.0476769 -0.00537059
4.70139 -0.0469338 -0.00524296
4.73687 -0.046208 -0.00511935
4.77237 -0.0454988 -0.0049996
4.80787 -0.0448057 -0.00488357
4.84339 -0.0441283 -0.0047711
4.87892 -0.043466 -0.00466206
4.91446 -0.0428185 -0.00455633
4.95002 -0.0421852 -0.00445377
4.98559 -0.0415658 -0.00435426
5.02117 -0.0409599 -0.00425769
5.05677 -0.040367 -0.00416396
5.09237 -0.0397868 -0.00407296
5.128 -0.039219 -0.00398458
5.16363 -0.0386631 -0.00389874
5.19928 -0.0381189 -0.00381535
5.23494 -0.0375859 -0.0037343
5.27062 -0.037064 -0.00365554
5.30631 -0.0365528 -0.00357896
5.34201 -0.0360519 -0.0035045
5.37773 -0.0355612 -0.00343209
5.41346 -0.0350804 -0.00336165
5.4492 -0.0346091 -0.00329311
5.48497 -0.0341471 -0.00322642
5.52074 -0.0336942 -0.0031615
5.55653 -0.0332502 -0.00309831
5.59233 -0.0328148 -0.00303678
5.62815 -0.0323878 -0.00297686
5.66399 -0.0319689 -0.0029185
5.69984 -0.031558 -0.00286164
5.7357 -0.0311549 -0.00280624
5.77158 -0.0307593 -0.00275225
5.80748 -0.0303711 -0.00269962
5.84339 -0.0299901 -0.00264832
5.87932 -0.0296161 -0.0025983
5.91526 -0.029249 -0.00254951
5.95122 -0.0288885 -0.00250194
5.9872 -0.0285345 -0.00245552
6.02319 -0.0281869 -0.00241024
6.05919 -0.0278455 -0.00236605
6.09522 -0.0275102 -0.00232293
6.13126 -0.0271807 -0.00228084
6.16732 -0.0268571 -0.00223974
6.20339 -0.026539 -0.00219962
6.23949 -0.0262265 -0.00216044
6.27559 -0.0259194 -0.00212217
6.31172 -0.0256175 -0.00208479
6.34786 -0.0253207 -0.00204827
6.38403 -0.025029 -0.00201259
6.42021 -0.0247422 -0.00197772
6.4564 -0.0244601 -0.00194364
6.49262 -0.0241828 -0.00191033
6.52885 -0.02391 -0.00187776
6.5651 -0.0236418 -0.00184592
6.60137 -0.0233779 -0.00181479
6.63766 -0.0231182 -0.00178434
6.67397 -0.0228628 -0.00175456
6.71029 -0.0226115 -0.00172542
6.74664 -0.0223642 -0.00169692
6.783 -0.0221209 -0.00166903
6.81938 -0.0218813 -0.00164174
6.85579 -0.0216456 -0.00161503
6.89221 -0.0214135 -0.00158888
6.92865 -0.0211851 -0.00156329
6.96511 -0.0209601 -0.00153823
7.00159 -0.0207387 -0.0015137
7.0381 -0.0205206 -0.00148967
7.07462 -0.0203059 -0.00146614
7.11116 -0.0200944 -0.0014431
7.14772 -0.0198861 -0.00142052
7.18431 -0.0196809 -0.00139841
7.22091 -0.0194788 -0.00137674
7.25754 -0.0192796 -0.0013555
7.29418 -0.0190835 -0.00133469
7.33085 -0.0188901 -0.0013143
7.36754 -0.0186997 -0.00129431
7.40425 -0.018512 -0.00127471
7.44099 -0.018327 -0.0012555
7.47774 -0.0181446 -0.00123666
7.51452 -0.0179649 -0.00121819
7.55132 -0.0177878 -0.00120008
7.58814 -0.0176131 -0.00118231
7.62498 -0.017441 -0.00116489
7.66185 -0.0172712 -0.0011478
7.69874 -0.0171038 -0.00113103
7.73566 -0.0169388 -0.00111457
7.77259 -0.016776 -0.00109843
7.80955 -0.0166155 -0.00108259
7.84654 -0.0164572 -0.00106704
7.88355 -0.016301 -0.00105178
7.92058 -0.016147 -0.00103681
7.95763 -0.015995 -0.0010221
7.99471 -0.0158451 -0.00100767
8.03182 -0.0156972 -0.000993497
8.06895 -0.0155513 -0.000979582
8.1061 -0.0154073 -0.000965918
8.14328 -0.0152652 -0.000952499
8.18049 -0.015125 -0.000939319
8.21772 -0.0149866 -0.000926374
8.25497 -0.0148501 -0.000913658
8.29226 -0.0147153 -0.000901166
8.32956 -0.0145822 -0.000888893
8.3669 -0.0144508 -0.000876835
8.40426 -0.0143212 -0.000864986
8.44165 -0.0141932 -0.000853343
8.47906 -0.0140668 -0.000841901
8.5165 -0.013942 -0.000830655
8.55397 -0.0138188 -0.000819601
8.59146 -0.0136971 -0.000808735
8.62899 -0.0135769 -0.000798054
8.66654 -0.0134583 -0.000787553
8.70412 -0.0133411 -0.000777228
8.74172 -0.0132253 -0.000767077
8.77936 -0.013111 -0.000757094
8.81702 -0.012998 -0.000747278
8.85471 -0.0128865 -0.000737624
8.89244 -0.0127763 -0.000728128
8.93019 -0.0126674 -0.000718789
8.96797 -0.0125598 -0.000709602
9.00578 -0.0124535 -0.000700564
9.04362 -0.0123485 -0.000691673
9.08149 -0.0122447 -0.000682925
9.11939 -0.0121421 -0.000674318
9.15732 -0.0120408 -0.000665849
9.19528 -0.0119406 -0.000657514
9.23327 -0.0118416 -0.000649312
9.2713 -0.0117438 -0.00064124
9.30935 -0.0116471 -0.000633295
9.34744 -0.0115515 -0.000625475
9.38556 -0.011457 -0.000617777
9.42371 -0.0113636 -0.000610199
9.46189 -0.0112712 -0.000602738
9.50011 -0.0111799 -0.000595393
9.53836 -0.0110896 -0.000588161
9.57664 -0.0110003 -0.00058104
9.61496 -0.0109121 -0.000574028
9.65331 -0.0108248 -0.000567122
9.69169 -0.0107385 -0.000560321
9.73011 -0.0106531 -0.000553623
9.76856 -0.0105687 -0.000547025
9.80704 -0.0104852 -0.000540527
9.84557 -0.0104027 -0.000534126
9.88412 -0.010321 -0.00052782
9.92271 -0.0102402 -0.000521607
9.96134 -0.0101603 -0.000515486
10 -0.0100812 -0.000509456
10.0387 -0.010003 -0.000503514
10.0774 -0.00992567 -0.000497658
10.1162 -0.00984913 -0.000491888
10.155 -0.0097734 -0.000486202
10.1939 -0.00969847 -0.000480598
10.2328 -0.00962433 -0.000475074
10.2717 -0.00955097 -0.00046963
10.3106 -0.00947837 -0.000464264
10.3496 -0.00940653 -0.000458974
10.3887 -0.00933544 -0.000453759
10.4278 -0.00926508 -0.000448618
10.4669 -0.00919545 -0.00044355
10.506 -0.00912652 -0.000438553
10.5452 -0.00905831 -0.000433626
10.5845 -0.00899079 -0.000428767
10.6238 -0.00892395 -0.000423977
10.6631 -0.00885779 -0.000419252
10.7024 -0.00879229 -0.000414593
10.7418 -0.00872745 -0.000409998
10.7813 -0.00866326 -0.000405466
10.8208 -0.00859971 -0.000400996
10.8603 -0.00853679 -0.000396587
10.8999 -0.00847449 -0.000392238
10.9395 -0.00841281 -0.000387947
10.9792 -0.00835173 -0.000383715
11.0189 -0.00829125 -0.000379539
11.0586 -0.00823136 -0.000375419
11.0984 -0.00817205 -0.000371355
11.1383 -0.00811331 -0.000367344
11.1781 -0.00805514 -0.000363387
11.2181 -0.00799753 -0.000359481
11.2581 -0.00794047 -0.000355628
11.2981 -0.00788395 -0.000351825
11.3381 -0.00782797 -0.000348072
11.3783 -0.00777252 -0.000344367
11.4184 -0.00771759 -0.000340711
11.4587 -0.00766318 -0.000337102
11.4989 -0.00760928 -0.00033354
11.5392 -0.00755589 -0.000330024
11.5796 -0.00750299 -0.000326553
11.62 -0.00745057 -0.000323126
11.6605 -0.00739865 -0.000319743
11.701 -0.0073472 -0.000316403
11.7415 -0.00729622 -0.000313106
11.7822 -0.00724571 -0.00030985
11.8228 -0.00719566 -0.000306635
11.8636 -0.00714606 -0.00030346
11.9043 -0.00709692 -0.000300325
11.9452 -0.00704821 -0.000297229
11.986 -0.00699994 -0.000294172
12.027 -0.0069521 -0.000291152
12.068 -0.00690469 -0.00028817
12.109 -0.0068577 -0.000285225
12.1501 -0.00681113 -0.000282315
12.1913 -0.00676497 -0.000279442
12.2325 -0.00671921 -0.000276603
12.2738 -0.00667385 -0.000273799
12.3151 -0.00662889 -0.000271029
12.3565 -0.00658433 -0.000268292
12.3979 -0.00654014 -0.000265589
12.4394 -0.00649634 -0.000262917
12.481 -0.00645292 -0.000260278
12.5226 -0.00640986 -0.000257671
12.5643 -0.00636718 -0.000255094
12.6061 -0.00632486 -0.000252548
12.6479 -0.0062829 -0.000250032
12.6898 -0.00624129 -0.000247546
12.7317 -0.00620003 -0.000245089
12.7737 -0.00615912 -0.00024266
12.8158 -0.00611855 -0.00024026
12.8579 -0.00607832 -0.000237888
12.9001 -0.00603843 -0.000235544
12.9424 -0.00599886 -0.000233227
12.9847 -0.00595962 -0.000230936
13.0271 -0.0059207 -0.000228672
13.0696 -0.00588211 -0.000226434
13.1121 -0.00584382 -0.000224221
13.1547 -0.00580585 -0.000222034
13.1974 -0.00576819 -0.000219871
13.2402 -0.00573082 -0.000217733
13.283 -0.00569376 -0.000215619
13.3259 -0.005657 -0.000213529
13.3689 -0.00562053 -0.000211462
13.4119 -0.00558435 -0.000209419
13.455 -0.00554846 -0.000207398
13.4982 -0.00551285 -0.0002054
13.5415 -0.00547752 -0.000203424
13.5848 -0.00544246 -0.00020147
13.6283 -0.00540768 -0.000199537
13.6718 -0.00537317 -0.000197626
13.7153 -0.00533893 -0.000195735
13.759 -0.00530496 -0.000193865
13.8028 -0.00527124 -0.000192016
13.8466 -0.00523778 -0.000190187
13.8905 -0.00520458 -0.000188377
13.9345 -0.00517163 -0.000186587
13.9786 -0.00513893 -0.000184816
14.0227 -0.00510648 -0.000183064
14.067 -0.00507427 -0.000181331
14.1113 -0.0050423 -0.000179616
14.1558 -0.00501057 -0.00017792
14.2003 -0.00497908 -0.000176242
14.2449 -0.00494782 -0.000174581
14.2896 -0.00491679 -0.000172938
14.3344 -0.00488598 -0.000171312
14.3793 -0.00485541 -0.000169703
14.4243 -0.00482505 -0.00016811
14.4693 -0.00479492 -0.000166535
14.5145 -0.004765 -0.000164975
14.5598 -0.0047353 -0.000163432
14.6052 -0.00470581 -0.000161905
14.6506 -0.00467653 -0.000160393
14.6962 -0.00464746 -0.000158897
14.7419 -0.0046186 -0.000157416
14.7877 -0.00458993 -0.00015595
14.8336 -0.00456147 -0.000154498
14.8796 -0.00453321 -0.000153062
14.9257 -0.00450515 -0.00015164
14.9719 -0.00447727 -0.000150232
15.0182 -0.00444959 -0.000148838
15.0647 -0.00442211 -0.000147459
15.1112 -0.0043948 -0.000146093
15.1579 -0.00436769 -0.00014474
15.2047 -0.00434075 -0.000143401
15.2516 -0.004314 -0.000142075
15.2986 -0.00428743 -0.000140761
15.3458 -0.00426103 -0.000139461
15.393 -0.00423481 -0.000138173
15.4404 -0.00420876 -0.000136898
15.488 -0.00418289 -0.000135635
15.5356 -0.00415718 -0.000134385
15.5834 -0.00413164 -0.000133146
15.6313 -0.00410626 -0.000131919
15.6794 -0.00408105 -0.000130704
15.7276 -0.004056 -0.0001295
15.7759 -0.00403111 -0.000128308
15.8243 -0.00400637 -0.000127126
15.873 -0.0039818 -0.000125956
15.9217 -0.00395737 -0.000124797
15.9706 -0.0039331 -0.000123649
16.0197 -0.00390897 -0.000122511
16.0689 -0.003885 -0.000121384
16.1182 -0.00386117 -0.000120267
16.1677 -0.00383748 -0.00011916
16.2174 -0.00381394 -0.000118063
16.2672 -0.00379054 -0.000116977
16.3172 -0.00376728 -0.0001159
16.3674 -0.00374416 -0.000114833
16.4177 -0.00372117 -0.000113775
16.4682 -0.00369831 -0.000112727
16.5189 -0.00367559 -0.000111688
16.5697 -0.003653 -0.000110658
16.6208 -0.00363053 -0.000109637
16.672 -0.0036082 -0.000108625
16.7234 -0.00358598 -0.000107622
16.775 -0.00356389 -0.000106628
16.8268 -0.00354193 -0.000105642
16.8787 -0.00352008 -0.000104664
16.9309 -0.00349835 -0.000103695
16.9833 -0.00347674 -0.000102735
17.0359 -0.00345524 -0.000101782
17.0887 -0.00343386 -0.000100837
17.1418 -0.00341259 -9.98999e-05
17.195 -0.00339142 -9.89707e-05
17.2485 -0.00337037 -9.8049e-05
17.3022 -0.00334942 -9.71349e-05
17.3562 -0.00332857 -9.62283e-05
17.4104 -0.00330783 -9.53289e-05
17.4648 -0.00328719 -9.44367e-05
17.5195 -0.00326664 -9.35515e-05
17.5744 -0.0032462 -9.26733e-05
17.6296 -0.00322585 -9.1802e-05
17.6851 -0.00320559 -9.09375e-05
17.7408 -0.00318542 -9.00795e-05
17.7969 -0.00316535 -8.92282e-05
17.8532 -0.00314536 -8.83832e-05
17.9098 -0.00312546 -8.75445e-05
17.9667 -0.00310564 -8.67121e-05
18.0239 -0.00308591 -8.58857e-05
18.0815 -0.00306625 -8.50654e-05
18.1393 -0.00304667 -8.42509e-05
18.1975 -0.00302717 -8.34422e-05
18.256 -0.00300774 -8.26392e-05
18.3149 -0.00298839 -8.18417e-05
18.3742 -0.0029691 -8.10496e-05
18.4338 -0.00294988 -8.02629e-05
18.4938 -0.00293072 -7.94814e-05
18.5542 -0.00291163 -7.87049e-05
18.615 -0.0028926 -7.79335e-05
18.6762 -0.00287362 -7.71669e-05
18.7379 -0.0028547 -7.6405e-05
18.8 -0.00283583 -7.56478e-05
18.8625 -0.00281701 -7.4895e-05
18.9255 -0.00279823 -7.41466e-05
18.9891 -0.0027795 -7.34024e-05
19.0531 -0.00276081 -7.26623e-05
19.1177 -0.00274215 -7.19262e-05
19.1828 -0.00272353 -7.11938e-05
19.2484 -0.00270494 -7.04651e-05
19.3147 -0.00268637 -6.97399e-05
19.3816 -0.00266782 -6.90181e-05
19.4491 -0.00264929 -6.82994e-05
19.5173 -0.00263077 -6.75836e-05
19.5862 -0.00261226 -6.68707e-05
19.6558 -0.00259375 -6.61604e-05
19.7262 -0.00257523 -6.54525e-05
19.7974 -0.00255671 -6.47467e-05
19.8694 -0.00253816 -6.40429e-05
19.9423 -0.0025196 -6.33407e-05
20.0162 -0.002501 -6.264e-05
20.091 -0.00248236 -6.19403e-05
20.1669 -0.00246368 -6.12415e-05
20.244 -0.00244493 -6.0543e-05
20.3222 -0.00242611 -5.98446e-05
20.4016 -0.00240721 -5.91458e-05
20.4825 -0.0023882 -5.84461e-05
20.5648 -0.00236909 -5.7745e-05
20.6487 -0.00234983 -5.70419e-05
20.7344 -0.00233043 -5.6336e-05
20.8219 -0.00231084 -5.56265e-05
20.9115 -0.00229104 -5.49125e-05
21.0034 -0.002271 -5.41928e-05
21.0979 -0.00225067 -5.34661e-05
21.1952 -0.00223001 -5.27306e-05
21.2959 -0.00220894 -5.19844e-05
21.4004 -0.00218738 -5.12247e-05
21.5093 -0.00216524 -5.0448e-05
21.6237 -0.00214235 -4.96495e-05
21.7448 -0.00211851 -4.88223e-05
21.8747 -0.00209339 -4.79558e-05
22.0165 -0.00206646 -4.70325e-05
22.1768 -0.00203665 -4.60175e-05
22.3723 -0.00200116 -4.48188e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.5Nc1ClassicOneLoop/GAp_FRG.txt <==
-22.3723 -0.00200116 4.48188e-05
-22.1768 -0.00203665 4.60174e-05
-22.0165 -0.00206646 4.70324e-05
-21.8747 -0.00209339 4.79558e-05
-21.7448 -0.00211851 4.88222e-05
-21.6237 -0.00214235 4.96494e-05
-21.5093 -0.00216524 5.04479e-05
-21.4004 -0.00218738 5.12246e-05
-21.2959 -0.00220894 5.19843e-05
-21.1952 -0.00223001 5.27306e-05
-21.0979 -0.00225067 5.3466e-05
-21.0034 -0.002271 5.41927e-05
-20.9115 -0.00229104 5.49124e-05
-20.8219 -0.00231084 5.56264e-05
-20.7344 -0.00233043 5.63359e-05
-20.6487 -0.00234983 5.70418e-05
-20.5648 -0.00236909 5.7745e-05
-20.4825 -0.0023882 5.84461e-05
-20.4016 -0.0024072 5.91457e-05
-20.3222 -0.00242611 5.98445e-05
-20.244 -0.00244493 6.05429e-05
-20.1669 -0.00246367 6.12414e-05
-20.091 -0.00248236 6.19402e-05
-20.0162 -0.002501 6.26399e-05
-19.9423 -0.0025196 6.33406e-05
-19.8694 -0.00253816 6.40428e-05
-19.7974 -0.0025567 6.47466e-05
-19.7262 -0.00257523 6.54524e-05
-19.6558 -0.00259374 6.61603e-05
-19.5862 -0.00261225 6.68706e-05
-19.5173 -0.00263077 6.75836e-05
-19.4491 -0.00264929 6.82993e-05
-19.3816 -0.00266782 6.9018e-05
-19.3147 -0.00268637 6.97398e-05
-19.2484 -0.00270493 7.0465e-05
-19.1828 -0.00272353 7.11937e-05
-19.1177 -0.00274215 7.19261e-05
-19.0531 -0.00276081 7.26622e-05
-18.9891 -0.0027795 7.34023e-05
-18.9255 -0.00279823 7.41465e-05
-18.8625 -0.00281701 7.48949e-05
-18.8 -0.00283583 7.56477e-05
-18.7379 -0.0028547 7.64049e-05
-18.6762 -0.00287362 7.71668e-05
-18.615 -0.0028926 7.79334e-05
-18.5542 -0.00291163 7.87048e-05
-18.4938 -0.00293072 7.94813e-05
-18.4338 -0.00294988 8.02628e-05
-18.3742 -0.0029691 8.10495e-05
-18.3149 -0.00298838 8.18416e-05
-18.256 -0.00300774 8.2639e-05
-18.1975 -0.00302717 8.34421e-05
-18.1393 -0.00304667 8.42508e-05
-18.0815 -0.00306625 8.50653e-05
-18.0239 -0.0030859 8.58856e-05
-17.9667 -0.00310564 8.6712e-05
-17.9098 -0.00312546 8.75444e-05
-17.8532 -0.00314536 8.8383e-05
-17.7969 -0.00316535 8.9228e-05
-17.7408 -0.00318542 9.00794e-05
-17.6851 -0.00320559 9.09373e-05
-17.6296 -0.00322584 9.18019e-05
-17.5744 -0.00324619 9.26732e-05
-17.5195 -0.00326664 9.35514e-05
-17.4648 -0.00328718 9.44365e-05
-17.4104 -0.00330783 9.53287e-05
-17.3562 -0.00332857 9.62281e-05
-17.3022 -0.00334941 9.71348e-05
-17.2485 -0.00337036 9.80489e-05
-17.195 -0.00339142 9.89705e-05
-17.1418 -0.00341258 9.98997e-05
-17.0887 -0.00343386 0.000100837
-17.0359 -0.00345524 0.000101782
-16.9833 -0.00347674 0.000102734
-16.9309 -0.00349835 0.000103695
-16.8787 -0.00352008 0.000104664
-16.8268 -0.00354192 0.000105642
-16.775 -0.00356389 0.000106628
-16.7234 -0.00358598 0.000107622
-16.672 -0.00360819 0.000108625
-16.6208 -0.00363053 0.000109637
-16.5697 -0.00365299 0.000110658
-16.5189 -0.00367559 0.000111687
-16.4682 -0.00369831 0.000112726
-16.4177 -0.00372116 0.000113775
-16.3674 -0.00374415 0.000114832
-16.3172 -0.00376728 0.0001159
-16.2672 -0.00379054 0.000116976
-16.2174 -0.00381394 0.000118063
-16.1677 -0.00383748 0.00011916
-16.1182 -0.00386117 0.000120266
-16.0689 -0.00388499 0.000121383
-16.0197 -0.00390897 0.000122511
-15.9706 -0.00393309 0.000123648
-15.9217 -0.00395737 0.000124797
-15.873 -0.00398179 0.000125956
-15.8243 -0.00400637 0.000127126
-15.7759 -0.0040311 0.000128307
-15.7276 -0.004056 0.0001295
-15.6794 -0.00408105 0.000130703
-15.6313 -0.00410626 0.000131919
-15.5834 -0.00413164 0.000133146
-15.5356 -0.00415718 0.000134384
-15.488 -0.00418288 0.000135635
-15.4404 -0.00420876 0.000136898
-15.393 -0.00423481 0.000138173
-15.3458 -0.00426103 0.000139461
-15.2986 -0.00428742 0.000140761
-15.2516 -0.004314 0.000142074
-15.2047 -0.00434075 0.0001434
-15.1579 -0.00436768 0.00014474
-15.1112 -0.0043948 0.000146092
-15.0647 -0.0044221 0.000147458
-15.0182 -0.00444959 0.000148838
-14.9719 -0.00447727 0.000150232
-14.9257 -0.00450514 0.00015164
-14.8796 -0.00453321 0.000153062
-14.8336 -0.00456147 0.000154498
-14.7877 -0.00458993 0.000155949
-14.7419 -0.00461859 0.000157415
-14.6962 -0.00464746 0.000158896
-14.6506 -0.00467653 0.000160392
-14.6052 -0.0047058 0.000161904
-14.5598 -0.00473529 0.000163432
-14.5145 -0.004765 0.000164975
-14.4693 -0.00479491 0.000166534
-14.4243 -0.00482505 0.00016811
-14.3793 -0.0048554 0.000169702
-14.3344 -0.00488598 0.000171311
-14.2896 -0.00491678 0.000172937
-14.2449 -0.00494781 0.00017458
-14.2003 -0.00497907 0.000176241
-14.1558 -0.00501057 0.00017792
-14.1113 -0.00504229 0.000179616
-14.067 -0.00507426 0.000181331
-14.0227 -0.00510647 0.000183064
-13.9786 -0.00513892 0.000184816
-13.9345 -0.00517162 0.000186586
-13.8905 -0.00520457 0.000188376
-13.8466 -0.00523778 0.000190186
-13.8028 -0.00527123 0.000192015
-13.759 -0.00530495 0.000193865
-13.7153 -0.00533893 0.000195735
-13.6718 -0.00537317 0.000197625
-13.6283 -0.00540768 0.000199537
-13.5848 -0.00544246 0.000201469
-13.5415 -0.00547751 0.000203423
-13.4982 -0.00551284 0.000205399
-13.455 -0.00554845 0.000207398
-13.4119 -0.00558434 0.000209418
-13.3689 -0.00562052 0.000211462
-13.3259 -0.00565699 0.000213528
-13.283 -0.00569376 0.000215619
-13.2402 -0.00573082 0.000217732
-13.1974 -0.00576818 0.00021987
-13.1547 -0.00580584 0.000222033
-13.1121 -0.00584381 0.00022422
-13.0696 -0.0058821 0.000226433
-13.0271 -0.0059207 0.000228671
-12.9847 -0.00595961 0.000230935
-12.9424 -0.00599885 0.000233226
-12.9001 -0.00603842 0.000235543
-12.8579 -0.00607831 0.000237888
-12.8158 -0.00611854 0.00024026
-12.7737 -0.00615911 0.000242659
-12.7317 -0.00620002 0.000245088
-12.6898 -0.00624128 0.000247545
-12.6479 -0.00628289 0.000250031
-12.6061 -0.00632485 0.000252547
-12.5643 -0.00636717 0.000255093
-12.5226 -0.00640985 0.00025767
-12.481 -0.00645291 0.000260277
-12.4394 -0.00649633 0.000262917
-12.3979 -0.00654013 0.000265588
-12.3565 -0.00658431 0.000268291
-12.3151 -0.00662888 0.000271028
-12.2738 -0.00667384 0.000273798
-12.2325 -0.0067192 0.000276602
-12.1913 -0.00676496 0.000279441
-12.1501 -0.00681112 0.000282314
-12.109 -0.00685769 0.000285224
-12.068 -0.00690468 0.000288169
-12.027 -0.00695209 0.000291151
-11.986 -0.00699993 0.000294171
-11.9452 -0.0070482 0.000297228
-11.9043 -0.0070969 0.000300324
-11.8636 -0.00714605 0.000303459
-11.8228 -0.00719565 0.000306633
-11.7822 -0.0072457 0.000309848
-11.7415 -0.00729621 0.000313104
-11.701 -0.00734719 0.000316402
-11.6605 -0.00739863 0.000319742
-11.62 -0.00745056 0.000323125
-11.5796 -0.00750297 0.000326552
-11.5392 -0.00755587 0.000330023
-11.4989 -0.00760927 0.000333539
-11.4587 -0.00766317 0.000337101
-11.4184 -0.00771758 0.00034071
-11.3783 -0.0077725 0.000344366
-11.3381 -0.00782795 0.00034807
-11.2981 -0.00788393 0.000351823
-11.2581 -0.00794045 0.000355626
-11.2181 -0.00799751 0.00035948
-11.1781 -0.00805512 0.000363385
-11.1383 -0.00811329 0.000367342
-11.0984 -0.00817203 0.000371353
-11.0586 -0.00823134 0.000375418
-11.0189 -0.00829123 0.000379537
-10.9792 -0.00835171 0.000383713
-10.9395 -0.00841279 0.000387946
-10.8999 -0.00847448 0.000392236
-10.8603 -0.00853677 0.000396585
-10.8208 -0.00859969 0.000400994
-10.7813 -0.00866324 0.000405464
-10.7418 -0.00872743 0.000409996
-10.7024 -0.00879227 0.000414591
-10.6631 -0.00885777 0.00041925
-10.6238 -0.00892393 0.000423975
-10.5845 -0.00899077 0.000428766
-10.5452 -0.00905829 0.000433624
-10.506 -0.0091265 0.000438551
-10.4669 -0.00919542 0.000443548
-10.4278 -0.00926506 0.000448616
-10.3887 -0.00933542 0.000453757
-10.3496 -0.00940651 0.000458972
-10.3106 -0.00947835 0.000464262
-10.2717 -0.00955095 0.000469628
-10.2328 -0.00962431 0.000475072
-10.1939 -0.00969845 0.000480595
-10.155 -0.00977338 0.000486199
-10.1162 -0.00984911 0.000491886
-10.0774 -0.00992565 0.000497656
-10.0387 -0.010003 0.000503511
-10 -0.0100812 0.000509453
-9.96134 -0.0101603 0.000515484
-9.92271 -0.0102402 0.000521604
-9.88412 -0.010321 0.000527817
-9.84557 -0.0104026 0.000534123
-9.80704 -0.0104852 0.000540524
-9.76856 -0.0105687 0.000547022
-9.73011 -0.0106531 0.00055362
-9.69169 -0.0107385 0.000560318
-9.65331 -0.0108248 0.000567119
-9.61496 -0.010912 0.000574024
-9.57664 -0.0110003 0.000581037
-9.53836 -0.0110896 0.000588158
-9.50011 -0.0111799 0.00059539
-9.46189 -0.0112712 0.000602735
-9.42371 -0.0113635 0.000610195
-9.38556 -0.0114569 0.000617773
-9.34744 -0.0115514 0.000625471
-9.30935 -0.011647 0.000633291
-9.2713 -0.0117438 0.000641236
-9.23327 -0.0118416 0.000649308
-9.19528 -0.0119406 0.00065751
-9.15732 -0.0120408 0.000665844
-9.11939 -0.0121421 0.000674314
-9.08149 -0.0122447 0.000682921
-9.04362 -0.0123484 0.000691668
-9.00578 -0.0124535 0.000700559
-8.96797 -0.0125598 0.000709597
-8.93019 -0.0126673 0.000718784
-8.89244 -0.0127762 0.000728123
-8.85471 -0.0128864 0.000737619
-8.81702 -0.012998 0.000747273
-8.77936 -0.0131109 0.000757089
-8.74172 -0.0132253 0.000767072
-8.70412 -0.013341 0.000777223
-8.66654 -0.0134582 0.000787547
-8.62899 -0.0135769 0.000798048
-8.59146 -0.013697 0.00080873
-8.55397 -0.0138187 0.000819595
-8.5165 -0.0139419 0.000830649
-8.47906 -0.0140667 0.000841894
-8.44165 -0.0141931 0.000853337
-8.40426 -0.0143211 0.00086498
-8.3669 -0.0144508 0.000876828
-8.32956 -0.0145821 0.000888887
-8.29226 -0.0147152 0.000901159
-8.25497 -0.01485 0.000913651
-8.21772 -0.0149866 0.000926367
-8.18049 -0.0151249 0.000939312
-8.14328 -0.0152652 0.000952491
-8.1061 -0.0154072 0.00096591
-8.06895 -0.0155512 0.000979574
-8.03182 -0.0156972 0.000993489
-7.99471 -0.0158451 0.00100766
-7.95763 -0.015995 0.00102209
-7.92058 -0.0161469 0.0010368
-7.88355 -0.0163009 0.00105177
-7.84654 -0.0164571 0.00106703
-7.80955 -0.0166154 0.00108258
-7.77259 -0.0167759 0.00109842
-7.73566 -0.0169387 0.00111456
-7.69874 -0.0171038 0.00113102
-7.66185 -0.0172711 0.00114779
-7.62498 -0.0174409 0.00116488
-7.58814 -0.0176131 0.0011823
-7.55132 -0.0177877 0.00120007
-7.51452 -0.0179648 0.00121818
-7.47774 -0.0181446 0.00123665
-7.44099 -0.0183269 0.00125549
-7.40425 -0.0185119 0.0012747
-7.36754 -0.0186996 0.0012943
-7.33085 -0.0188901 0.00131429
-7.29418 -0.0190834 0.00133468
-7.25754 -0.0192795 0.00135549
-7.22091 -0.0194787 0.00137672
-7.18431 -0.0196808 0.00139839
-7.14772 -0.019886 0.00142051
-7.11116 -0.0200943 0.00144308
-7.07462 -0.0203058 0.00146613
-7.0381 -0.0205205 0.00148966
-7.00159 -0.0207386 0.00151368
-6.96511 -0.02096 0.00153822
-6.92865 -0.021185 0.00156327
-6.89221 -0.0214134 0.00158886
-6.85579 -0.0216455 0.00161501
-6.81938 -0.0218812 0.00164172
-6.783 -0.0221207 0.00166901
-6.74664 -0.0223641 0.0016969
-6.71029 -0.0226114 0.0017254
-6.67397 -0.0228627 0.00175453
-6.63766 -0.0231181 0.00178432
-6.60137 -0.0233777 0.00181476
-6.5651 -0.0236416 0.0018459
-6.52885 -0.0239099 0.00187774
-6.49262 -0.0241826 0.0019103
-6.4564 -0.02446 0.00194361
-6.42021 -0.024742 0.00197769
-6.38403 -0.0250288 0.00201256
-6.34786 -0.0253206 0.00204824
-6.31172 -0.0256173 0.00208476
-6.27559 -0.0259192 0.00212214
-6.23949 -0.0262263 0.00216041
-6.20339 -0.0265389 0.00219959
-6.16732 -0.0268569 0.00223971
-6.13126 -0.0271805 0.0022808
-6.09522 -0.02751 0.0023229
-6.05919 -0.0278453 0.00236602
-6.02319 -0.0281867 0.0024102
-5.9872 -0.0285343 0.00245549
-5.95122 -0.0288883 0.0025019
-5.91526 -0.0292487 0.00254947
-5.87932 -0.0296159 0.00259825
-5.84339 -0.0299899 0.00264827
-5.80748 -0.0303709 0.00269957
-5.77158 -0.030759 0.0027522
-5.7357 -0.0311546 0.00280619
-5.69984 -0.0315577 0.00286159
-5.66399 -0.0319686 0.00291844
-5.62815 -0.0323875 0.00297681
-5.59233 -0.0328145 0.00303673
-5.55653 -0.0332499 0.00309825
-5.52074 -0.0336939 0.00316144
-5.48497 -0.0341468 0.00322635
-5.4492 -0.0346088 0.00329305
-5.41346 -0.03508 0.00336158
-5.37773 -0.0355609 0.00343202
-5.34201 -0.0360516 0.00350443
-5.30631 -0.0365524 0.00357889
-5.27062 -0.0370636 0.00365546
-5.23494 -0.0375856 0.00373422
-5.19928 -0.0381185 0.00381526
-5.16363 -0.0386627 0.00389866
-5.128 -0.0392186 0.00398449
-5.09237 -0.0397864 0.00407286
-5.05677 -0.0403666 0.00416386
-5.02117 -0.0409594 0.00425759
-4.98559 -0.0415654 0.00435415
-4.95002 -0.0421847 0.00445366
-4.91446 -0.042818 0.00455621
-4.87892 -0.0434655 0.00466194
-4.84339 -0.0441277 0.00477098
-4.80787 -0.0448051 0.00488344
-4.77237 -0.0454982 0.00499947
-4.73687 -0.0462074 0.00511921
-4.70139 -0.0469332 0.00524281
-4.66592 -0.0476762 0.00537044
-4.63046 -0.048437 0.00550225
-4.59502 -0.049216 0.00563843
-4.55958 -0.050014 0.00577916
-4.52416 -0.0508315 0.00592462
-4.48875 -0.0516691 0.00607504
-4.45335 -0.0525276 0.00623061
-4.41797 -0.0534077 0.00639157
-4.38259 -0.05431 0.00655816
-4.34722 -0.0552355 0.00673062
-4.31187 -0.0561847 0.00690922
-4.27653 -0.0571587 0.00709424
-4.24119 -0.0581583 0.00728598
-4.20587 -0.0591844 0.00748474
-4.17056 -0.0602379 0.00769086
-4.13526 -0.0613199 0.00790469
-4.09997 -0.0624313 0.00812658
-4.06469 -0.0635734 0.00835695
-4.02942 -0.0647472 0.00859619
-3.99416 -0.065954 0.00884474
-3.95891 -0.0671949 0.00910308
-3.92367 -0.0684714 0.00937169
-3.88844 -0.0697848 0.0096511
-3.85322 -0.0711366 0.00994187
-3.81801 -0.0725282 0.0102446
-3.7828 -0.0739614 0.0105599
-3.74761 -0.0754378 0.0108884
-3.71243 -0.0769592 0.011231
-3.67726 -0.0785274 0.0115882
-3.64209 -0.0801444 0.011961
-3.60694 -0.0818123 0.0123502
-3.57179 -0.0835333 0.0127568
-3.53665 -0.0853096 0.0131817
-3.50152 -0.0871438 0.013626
-3.4664 -0.0890384 0.0140909
-3.43129 -0.0909961 0.0145776
-3.39619 -0.0930198 0.0150873
-3.36109 -0.0951126 0.0156215
-3.32601 -0.0972775 0.0161817
-3.29093 -0.0995182 0.0167696
-3.25586 -0.101838 0.0173869
-3.2208 -0.104241 0.0180354
-3.18574 -0.106731 0.0187173
-3.1507 -0.109313 0.0194348
-3.11566 -0.111991 0.0201901
-3.08063 -0.11477 0.020986
-3.0456 -0.117656 0.0218252
-3.01059 -0.120653 0.0227108
-2.97558 -0.123768 0.023646
-2.94058 -0.127007 0.0246346
-2.90558 -0.130378 0.0256804
-2.87059 -0.133887 0.0267877
-2.83561 -0.137542 0.0279613
-2.80064 -0.141351 0.0292064
-2.76567 -0.145324 0.0305286
-2.73071 -0.149471 0.0319341
-2.69576 -0.1538 0.0334298
-2.66081 -0.158325 0.0350232
-2.62587 -0.163056 0.0367229
-2.59094 -0.168008 0.0385379
-2.55601 -0.173192 0.0404786
-2.52109 -0.178626 0.0425563
-2.48617 -0.184325 0.0447838
-2.45126 -0.190307 0.0471752
-2.41636 -0.196591 0.0497463
-2.38146 -0.203198 0.0525148
-2.34657 -0.21015 0.0555007
-2.31168 -0.217473 0.0587264
-2.2768 -0.225192 0.0622172
-2.24192 -0.233338 0.0660017
-2.20705 -0.241941 0.0701125
-2.17219 -0.251037 0.0745865
-2.13733 -0.260663 0.079466
-2.10247 -0.27086 0.0847994
-2.06762 -0.281674 0.0906424
-2.03278 -0.293154 0.0970591
-1.99794 -0.305352 0.104124
-1.9631 -0.318328 0.111922
-1.92827 -0.332144 0.120555
-1.89345 -0.346868 0.130141
-1.85862 -0.362575 0.140816
-1.82381 -0.379343 0.152745
-1.78899 -0.397254 0.166121
-1.75419 -0.416396 0.181173
-1.71938 -0.436854 0.198176
-1.68458 -0.458716 0.217459
-1.64979 -0.482058 0.239421
-1.61499 -0.506942 0.26454
-1.58021 -0.533401 0.2934
-1.54542 -0.56142 0.326708
-1.51064 -0.590904 0.365326
-1.47586 -0.621634 0.4103
-1.44109 -0.653198 0.462895
-1.40632 -0.684894 0.524628
-1.37155 -0.715578 0.597283
-1.33679 -0.743454 0.682894
-1.30203 -0.765788 0.783644
-1.26727 -0.778528 0.901619
-1.23251 -0.775893 1.03829
-1.19776 -0.750045 1.19358
-1.16301 -0.691185 1.36436
-1.12827 -0.588644 1.54255
-1.09352 -0.433676 1.71344
-1.05878 -0.224086 1.85586
-1.02405 0.0308795 1.9462
-0.989309 0.30909 1.96637
-0.954576 0.5807 1.91182
-0.919844 0.8182 1.7938
-0.885115 1.00493 1.63393
-0.850388 1.13717 1.45552
-0.815663 1.22064 1.2771
-0.78094 1.2654 1.11031
-0.746219 1.28198 0.960811
-0.711499 1.27934 0.830146
-0.676781 1.26441 0.717566
-0.642065 1.24217 0.621237
-0.60735 1.21604 0.53898
-0.572637 1.18831 0.468649
-0.537925 1.16047 0.408305
-0.503214 1.13348 0.35627
-0.468504 1.10789 0.311128
-0.433796 1.08405 0.271699
-0.399089 1.06213 0.237005
-0.364382 1.04221 0.206235
-0.329676 1.02431 0.178718
-0.294972 1.0084 0.153894
-0.260267 0.994432 0.131293
-0.225564 0.982363 0.110517
-0.190861 0.972137 0.091227
-0.156158 0.963701 0.0731272
-0.121456 0.957011 0.0559583
-0.0867541 0.952028 0.0394875
-0.0520524 0.948723 0.023502
-0.0173508 0.947075 0.00780252
0.0173508 0.947075 -0.00780252
0.0520524 0.948723 -0.023502
0.0867541 0.952028 -0.0394875
0.121456 0.957011 -0.0559583
0.156158 0.963701 -0.0731272
0.190861 0.972137 -0.091227
0.225564 0.982363 -0.110517
0.260267 0.994432 -0.131293
0.294972 1.0084 -0.153894
0.329676 1.02431 -0.178718
0.364382 1.04221 -0.206235
0.399089 1.06213 -0.237005
0.433796 1.08405 -0.271699
0.468504 1.10789 -0.311128
0.503214 1.13348 -0.35627
0.537925 1.16047 -0.408305
0.572637 1.18831 -0.468649
0.60735 1.21604 -0.53898
0.642065 1.24217 -0.621237
0.676781 1.26441 -0.717566
0.711499 1.27934 -0.830146
0.746219 1.28198 -0.960811
0.78094 1.2654 -1.11031
0.815663 1.22064 -1.2771
0.850388 1.13717 -1.45552
0.885115 1.00493 -1.63393
0.919844 0.8182 -1.7938
0.954576 0.5807 -1.91182
0.989309 0.30909 -1.96637
1.02405 0.0308795 -1.9462
1.05878 -0.224086 -1.85586
1.09352 -0.433676 -1.71344
1.12827 -0.588644 -1.54255
1.16301 -0.691185 -1.36436
1.19776 -0.750045 -1.19358
1.23251 -0.775893 -1.03829
1.26727 -0.778528 -0.901619
1.30203 -0.765788 -0.783644
1.33679 -0.743454 -0.682894
1.37155 -0.715578 -0.597283
1.40632 -0.684894 -0.524628
1.44109 -0.653198 -0.462895
1.47586 -0.621634 -0.4103
1.51064 -0.590904 -0.365326
1.54542 -0.56142 -0.326708
1.58021 -0.533401 -0.2934
1.61499 -0.506942 -0.26454
1.64979 -0.482058 -0.239421
1.68458 -0.458716 -0.217459
1.71938 -0.436854 -0.198176
1.75419 -0.416396 -0.181173
1.78899 -0.397254 -0.166121
1.82381 -0.379343 -0.152745
1.85862 -0.362575 -0.140816
1.89345 -0.346868 -0.130141
1.92827 -0.332144 -0.120555
1.9631 -0.318328 -0.111922
1.99794 -0.305352 -0.104124
2.03278 -0.293154 -0.0970591
2.06762 -0.281674 -0.0906424
2.10247 -0.27086 -0.0847994
2.13733 -0.260663 -0.079466
2.17219 -0.251037 -0.0745865
2.20705 -0.241941 -0.0701125
2.24192 -0.233338 -0.0660017
2.2768 -0.225192 -0.0622172
2.31168 -0.217473 -0.0587264
2.34657 -0.21015 -0.0555007
2.38146 -0.203198 -0.0525148
2.41636 -0.196591 -0.0497463
2.45126 -0.190307 -0.0471752
2.48617 -0.184325 -0.0447838
2.52109 -0.178626 -0.0425563
2.55601 -0.173192 -0.0404786
2.59094 -0.168008 -0.0385379
2.62587 -0.163056 -0.0367229
2.66081 -0.158325 -0.0350232
2.69576 -0.1538 -0.0334298
2.73071 -0.149471 -0.0319341
2.76567 -0.145324 -0.0305286
2.80064 -0.141351 -0.0292064
2.83561 -0.137542 -0.0279613
2.87059 -0.133887 -0.0267877
2.90558 -0.130378 -0.0256804
2.94058 -0.127007 -0.0246346
2.97558 -0.123768 -0.023646
3.01059 -0.120653 -0.0227108
3.0456 -0.117656 -0.0218252
3.08063 -0.11477 -0.020986
3.11566 -0.111991 -0.0201901
3.1507 -0.109313 -0.0194348
3.18574 -0.106731 -0.0187173
3.2208 -0.104241 -0.0180354
3.25586 -0.101838 -0.0173869
3.29093 -0.0995182 -0.0167696
3.32601 -0.0972775 -0.0161817
3.36109 -0.0951126 -0.0156215
3.39619 -0.0930198 -0.0150873
3.43129 -0.0909961 -0.0145776
3.4664 -0.0890384 -0.0140909
3.50152 -0.0871438 -0.013626
3.53665 -0.0853096 -0.0131817
3.57179 -0.0835333 -0.0127568
3.60694 -0.0818123 -0.0123502
3.64209 -0.0801444 -0.011961
3.67726 -0.0785274 -0.0115882
3.71243 -0.0769592 -0.011231
3.74761 -0.0754378 -0.0108884
3.7828 -0.0739614 -0.0105599
3.81801 -0.0725282 -0.0102446
3.85322 -0.0711366 -0.00994187
3.88844 -0.0697848 -0.0096511
3.92367 -0.0684714 -0.00937169
3.95891 -0.0671949 -0.00910308
3.99416 -0.065954 -0.00884474
4.02942 -0.0647472 -0.00859619
4.06469 -0.0635734 -0.00835695
4.09997 -0.0624313 -0.00812658
4.13526 -0.0613199 -0.00790469
4.17056 -0.0602379 -0.00769086
4.20587 -0.0591844 -0.00748474
4.24119 -0.0581583 -0.00728598
4.27653 -0.0571587 -0.00709424
4.31187 -0.0561847 -0.00690922
4.34722 -0.0552355 -0.00673062
4.38259 -0.05431 -0.00655816
4.41797 -0.0534077 -0.00639157
4.45335 -0.0525276 -0.00623061
4.48875 -0.0516691 -0.00607504
4.52416 -0.0508315 -0.00592462
4.55958 -0.050014 -0.00577916
4.59502 -0.049216 -0.00563843
4.63046 -0.048437 -0.00550225
4.66592 -0.0476762 -0.00537044
4.70139 -0.0469332 -0.00524281
4.73687 -0.0462074 -0.00511921
4.77237 -0.0454982 -0.00499947
4.80787 -0.0448051 -0.00488344
4.84339 -0.0441277 -0.00477098
4.87892 -0.0434655 -0.00466194
4.91446 -0.042818 -0.00455621
4.95002 -0.0421847 -0.00445366
4.98559 -0.0415654 -0.00435415
5.02117 -0.0409594 -0.00425759
5.05677 -0.0403666 -0.00416386
5.09237 -0.0397864 -0.00407286
5.128 -0.0392186 -0.00398449
5.16363 -0.0386627 -0.00389866
5.19928 -0.0381185 -0.00381526
5.23494 -0.0375856 -0.00373422
5.27062 -0.0370636 -0.00365546
5.30631 -0.0365524 -0.00357889
5.34201 -0.0360516 -0.00350443
5.37773 -0.0355609 -0.00343202
5.41346 -0.03508 -0.00336158
5.4492 -0.0346088 -0.00329305
5.48497 -0.0341468 -0.00322635
5.52074 -0.0336939 -0.00316144
5.55653 -0.0332499 -0.00309825
5.59233 -0.0328145 -0.00303673
5.62815 -0.0323875 -0.00297681
5.66399 -0.0319686 -0.00291844
5.69984 -0.0315577 -0.00286159
5.7357 -0.0311546 -0.00280619
5.77158 -0.030759 -0.0027522
5.80748 -0.0303709 -0.00269957
5.84339 -0.0299899 -0.00264827
5.87932 -0.0296159 -0.00259825
5.91526 -0.0292487 -0.00254947
5.95122 -0.0288883 -0.0025019
5.9872 -0.0285343 -0.00245549
6.02319 -0.0281867 -0.0024102
6.05919 -0.0278453 -0.00236602
6.09522 -0.02751 -0.0023229
6.13126 -0.0271805 -0.0022808
6.16732 -0.0268569 -0.00223971
6.20339 -0.0265389 -0.00219959
6.23949 -0.0262263 -0.00216041
6.27559 -0.0259192 -0.00212214
6.31172 -0.0256173 -0.00208476
6.34786 -0.0253206 -0.00204824
6.38403 -0.0250288 -0.00201256
6.42021 -0.024742 -0.00197769
6.4564 -0.02446 -0.00194361
6.49262 -0.0241826 -0.0019103
6.52885 -0.0239099 -0.00187774
6.5651 -0.0236416 -0.0018459
6.60137 -0.0233777 -0.00181476
6.63766 -0.0231181 -0.00178432
6.67397 -0.0228627 -0.00175453
6.71029 -0.0226114 -0.0017254
6.74664 -0.0223641 -0.0016969
6.783 -0.0221207 -0.00166901
6.81938 -0.0218812 -0.00164172
6.85579 -0.0216455 -0.00161501
6.89221 -0.0214134 -0.00158886
6.92865 -0.021185 -0.00156327
6.96511 -0.02096 -0.00153822
7.00159 -0.0207386 -0.00151368
7.0381 -0.0205205 -0.00148966
7.07462 -0.0203058 -0.00146613
7.11116 -0.0200943 -0.00144308
7.14772 -0.019886 -0.00142051
7.18431 -0.0196808 -0.00139839
7.22091 -0.0194787 -0.00137672
7.25754 -0.0192795 -0.00135549
7.29418 -0.0190834 -0.00133468
7.33085 -0.0188901 -0.00131429
7.36754 -0.0186996 -0.0012943
7.40425 -0.0185119 -0.0012747
7.44099 -0.0183269 -0.00125549
7.47774 -0.0181446 -0.00123665
7.51452 -0.0179648 -0.00121818
7.55132 -0.0177877 -0.00120007
7.58814 -0.0176131 -0.0011823
7.62498 -0.0174409 -0.00116488
7.66185 -0.0172711 -0.00114779
7.69874 -0.0171038 -0.00113102
7.73566 -0.0169387 -0.00111456
7.77259 -0.0167759 -0.00109842
7.80955 -0.0166154 -0.00108258
7.84654 -0.0164571 -0.00106703
7.88355 -0.0163009 -0.00105177
7.92058 -0.0161469 -0.0010368
7.95763 -0.015995 -0.00102209
7.99471 -0.0158451 -0.00100766
8.03182 -0.0156972 -0.000993489
8.06895 -0.0155512 -0.000979574
8.1061 -0.0154072 -0.00096591
8.14328 -0.0152652 -0.000952491
8.18049 -0.0151249 -0.000939312
8.21772 -0.0149866 -0.000926367
8.25497 -0.01485 -0.000913651
8.29226 -0.0147152 -0.000901159
8.32956 -0.0145821 -0.000888887
8.3669 -0.0144508 -0.000876828
8.40426 -0.0143211 -0.00086498
8.44165 -0.0141931 -0.000853337
8.47906 -0.0140667 -0.000841894
8.5165 -0.0139419 -0.000830649
8.55397 -0.0138187 -0.000819595
8.59146 -0.013697 -0.00080873
8.62899 -0.0135769 -0.000798048
8.66654 -0.0134582 -0.000787547
8.70412 -0.013341 -0.000777223
8.74172 -0.0132253 -0.000767072
8.77936 -0.0131109 -0.000757089
8.81702 -0.012998 -0.000747273
8.85471 -0.0128864 -0.000737619
8.89244 -0.0127762 -0.000728123
8.93019 -0.0126673 -0.000718784
8.96797 -0.0125598 -0.000709597
9.00578 -0.0124535 -0.000700559
9.04362 -0.0123484 -0.000691668
9.08149 -0.0122447 -0.000682921
9.11939 -0.0121421 -0.000674314
9.15732 -0.0120408 -0.000665844
9.19528 -0.0119406 -0.00065751
9.23327 -0.0118416 -0.000649308
9.2713 -0.0117438 -0.000641236
9.30935 -0.011647 -0.000633291
9.34744 -0.0115514 -0.000625471
9.38556 -0.0114569 -0.000617773
9.42371 -0.0113635 -0.000610195
9.46189 -0.0112712 -0.000602735
9.50011 -0.0111799 -0.00059539
9.53836 -0.0110896 -0.000588158
9.57664 -0.0110003 -0.000581037
9.61496 -0.010912 -0.000574024
9.65331 -0.0108248 -0.000567119
9.69169 -0.0107385 -0.000560318
9.73011 -0.0106531 -0.00055362
9.76856 -0.0105687 -0.000547022
9.80704 -0.0104852 -0.000540524
9.84557 -0.0104026 -0.000534123
9.88412 -0.010321 -0.000527817
9.92271 -0.0102402 -0.000521604
9.96134 -0.0101603 -0.000515484
10 -0.0100812 -0.000509453
10.0387 -0.010003 -0.000503511
10.0774 -0.00992565 -0.000497656
10.1162 -0.00984911 -0.000491886
10.155 -0.00977338 -0.000486199
10.1939 -0.00969845 -0.000480595
10.2328 -0.00962431 -0.000475072
10.2717 -0.00955095 -0.000469628
10.3106 -0.00947835 -0.000464262
10.3496 -0.00940651 -0.000458972
10.3887 -0.00933542 -0.000453757
10.4278 -0.00926506 -0.000448616
10.4669 -0.00919542 -0.000443548
10.506 -0.0091265 -0.000438551
10.5452 -0.00905829 -0.000433624
10.5845 -0.00899077 -0.000428766
10.6238 -0.00892393 -0.000423975
10.6631 -0.00885777 -0.00041925
10.7024 -0.00879227 -0.000414591
10.7418 -0.00872743 -0.000409996
10.7813 -0.00866324 -0.000405464
10.8208 -0.00859969 -0.000400994
10.8603 -0.00853677 -0.000396585
10.8999 -0.00847448 -0.000392236
10.9395 -0.00841279 -0.000387946
10.9792 -0.00835171 -0.000383713
11.0189 -0.00829123 -0.000379537
11.0586 -0.00823134 -0.000375418
11.0984 -0.00817203 -0.000371353
11.1383 -0.00811329 -0.000367342
11.1781 -0.00805512 -0.000363385
11.2181 -0.00799751 -0.00035948
11.2581 -0.00794045 -0.000355626
11.2981 -0.00788393 -0.000351823
11.3381 -0.00782795 -0.00034807
11.3783 -0.0077725 -0.000344366
11.4184 -0.00771758 -0.00034071
11.4587 -0.00766317 -0.000337101
11.4989 -0.00760927 -0.000333539
11.5392 -0.00755587 -0.000330023
11.5796 -0.00750297 -0.000326552
11.62 -0.00745056 -0.000323125
11.6605 -0.00739863 -0.000319742
11.701 -0.00734719 -0.000316402
11.7415 -0.00729621 -0.000313104
11.7822 -0.0072457 -0.000309848
11.8228 -0.00719565 -0.000306633
11.8636 -0.00714605 -0.000303459
11.9043 -0.0070969 -0.000300324
11.9452 -0.0070482 -0.000297228
11.986 -0.00699993 -0.000294171
12.027 -0.00695209 -0.000291151
12.068 -0.00690468 -0.000288169
12.109 -0.00685769 -0.000285224
12.1501 -0.00681112 -0.000282314
12.1913 -0.00676496 -0.000279441
12.2325 -0.0067192 -0.000276602
12.2738 -0.00667384 -0.000273798
12.3151 -0.00662888 -0.000271028
12.3565 -0.00658431 -0.000268291
12.3979 -0.00654013 -0.000265588
12.4394 -0.00649633 -0.000262917
12.481 -0.00645291 -0.000260277
12.5226 -0.00640985 -0.00025767
12.5643 -0.00636717 -0.000255093
12.6061 -0.00632485 -0.000252547
12.6479 -0.00628289 -0.000250031
12.6898 -0.00624128 -0.000247545
12.7317 -0.00620002 -0.000245088
12.7737 -0.00615911 -0.000242659
12.8158 -0.00611854 -0.00024026
12.8579 -0.00607831 -0.000237888
12.9001 -0.00603842 -0.000235543
12.9424 -0.00599885 -0.000233226
12.9847 -0.00595961 -0.000230935
13.0271 -0.0059207 -0.000228671
13.0696 -0.0058821 -0.000226433
13.1121 -0.00584381 -0.00022422
13.1547 -0.00580584 -0.000222033
13.1974 -0.00576818 -0.00021987
13.2402 -0.00573082 -0.000217732
13.283 -0.00569376 -0.000215619
13.3259 -0.00565699 -0.000213528
13.3689 -0.00562052 -0.000211462
13.4119 -0.00558434 -0.000209418
13.455 -0.00554845 -0.000207398
13.4982 -0.00551284 -0.000205399
13.5415 -0.00547751 -0.000203423
13.5848 -0.00544246 -0.000201469
13.6283 -0.00540768 -0.000199537
13.6718 -0.00537317 -0.000197625
13.7153 -0.00533893 -0.000195735
13.759 -0.00530495 -0.000193865
13.8028 -0.00527123 -0.000192015
13.8466 -0.00523778 -0.000190186
13.8905 -0.00520457 -0.000188376
13.9345 -0.00517162 -0.000186586
13.9786 -0.00513892 -0.000184816
14.0227 -0.00510647 -0.000183064
14.067 -0.00507426 -0.000181331
14.1113 -0.00504229 -0.000179616
14.1558 -0.00501057 -0.00017792
14.2003 -0.00497907 -0.000176241
14.2449 -0.00494781 -0.00017458
14.2896 -0.00491678 -0.000172937
14.3344 -0.00488598 -0.000171311
14.3793 -0.0048554 -0.000169702
14.4243 -0.00482505 -0.00016811
14.4693 -0.00479491 -0.000166534
14.5145 -0.004765 -0.000164975
14.5598 -0.00473529 -0.000163432
14.6052 -0.0047058 -0.000161904
14.6506 -0.00467653 -0.000160392
14.6962 -0.00464746 -0.000158896
14.7419 -0.00461859 -0.000157415
14.7877 -0.00458993 -0.000155949
14.8336 -0.00456147 -0.000154498
14.8796 -0.00453321 -0.000153062
14.9257 -0.00450514 -0.00015164
14.9719 -0.00447727 -0.000150232
15.0182 -0.00444959 -0.000148838
15.0647 -0.0044221 -0.000147458
15.1112 -0.0043948 -0.000146092
15.1579 -0.00436768 -0.00014474
15.2047 -0.00434075 -0.0001434
15.2516 -0.004314 -0.000142074
15.2986 -0.00428742 -0.000140761
15.3458 -0.00426103 -0.000139461
15.393 -0.00423481 -0.000138173
15.4404 -0.00420876 -0.000136898
15.488 -0.00418288 -0.000135635
15.5356 -0.00415718 -0.000134384
15.5834 -0.00413164 -0.000133146
15.6313 -0.00410626 -0.000131919
15.6794 -0.00408105 -0.000130703
15.7276 -0.004056 -0.0001295
15.7759 -0.0040311 -0.000128307
15.8243 -0.00400637 -0.000127126
15.873 -0.00398179 -0.000125956
15.9217 -0.00395737 -0.000124797
15.9706 -0.00393309 -0.000123648
16.0197 -0.00390897 -0.000122511
16.0689 -0.00388499 -0.000121383
16.1182 -0.00386117 -0.000120266
16.1677 -0.00383748 -0.00011916
16.2174 -0.00381394 -0.000118063
16.2672 -0.00379054 -0.000116976
16.3172 -0.00376728 -0.0001159
16.3674 -0.00374415 -0.000114832
16.4177 -0.00372116 -0.000113775
16.4682 -0.00369831 -0.000112726
16.5189 -0.00367559 -0.000111687
16.5697 -0.00365299 -0.000110658
16.6208 -0.00363053 -0.000109637
16.672 -0.00360819 -0.000108625
16.7234 -0.00358598 -0.000107622
16.775 -0.00356389 -0.000106628
16.8268 -0.00354192 -0.000105642
16.8787 -0.00352008 -0.000104664
16.9309 -0.00349835 -0.000103695
16.9833 -0.00347674 -0.000102734
17.0359 -0.00345524 -0.000101782
17.0887 -0.00343386 -0.000100837
17.1418 -0.00341258 -9.98997e-05
17.195 -0.00339142 -9.89705e-05
17.2485 -0.00337036 -9.80489e-05
17.3022 -0.00334941 -9.71348e-05
17.3562 -0.00332857 -9.62281e-05
17.4104 -0.00330783 -9.53287e-05
17.4648 -0.00328718 -9.44365e-05
17.5195 -0.00326664 -9.35514e-05
17.5744 -0.00324619 -9.26732e-05
17.6296 -0.00322584 -9.18019e-05
17.6851 -0.00320559 -9.09373e-05
17.7408 -0.00318542 -9.00794e-05
17.7969 -0.00316535 -8.9228e-05
17.8532 -0.00314536 -8.8383e-05
17.9098 -0.00312546 -8.75444e-05
17.9667 -0.00310564 -8.6712e-05
18.0239 -0.0030859 -8.58856e-05
18.0815 -0.00306625 -8.50653e-05
18.1393 -0.00304667 -8.42508e-05
18.1975 -0.00302717 -8.34421e-05
18.256 -0.00300774 -8.2639e-05
18.3149 -0.00298838 -8.18416e-05
18.3742 -0.0029691 -8.10495e-05
18.4338 -0.00294988 -8.02628e-05
18.4938 -0.00293072 -7.94813e-05
18.5542 -0.00291163 -7.87048e-05
18.615 -0.0028926 -7.79334e-05
18.6762 -0.00287362 -7.71668e-05
18.7379 -0.0028547 -7.64049e-05
18.8 -0.00283583 -7.56477e-05
18.8625 -0.00281701 -7.48949e-05
18.9255 -0.00279823 -7.41465e-05
18.9891 -0.0027795 -7.34023e-05
19.0531 -0.00276081 -7.26622e-05
19.1177 -0.00274215 -7.19261e-05
19.1828 -0.00272353 -7.11937e-05
19.2484 -0.00270493 -7.0465e-05
19.3147 -0.00268637 -6.97398e-05
19.3816 -0.00266782 -6.9018e-05
19.4491 -0.00264929 -6.82993e-05
19.5173 -0.00263077 -6.75836e-05
19.5862 -0.00261225 -6.68706e-05
19.6558 -0.00259374 -6.61603e-05
19.7262 -0.00257523 -6.54524e-05
19.7974 -0.0025567 -6.47466e-05
19.8694 -0.00253816 -6.40428e-05
19.9423 -0.0025196 -6.33406e-05
20.0162 -0.002501 -6.26399e-05
20.091 -0.00248236 -6.19402e-05
20.1669 -0.00246367 -6.12414e-05
20.244 -0.00244493 -6.05429e-05
20.3222 -0.00242611 -5.98445e-05
20.4016 -0.0024072 -5.91457e-05
20.4825 -0.0023882 -5.84461e-05
20.5648 -0.00236909 -5.7745e-05
20.6487 -0.00234983 -5.70418e-05
20.7344 -0.00233043 -5.63359e-05
20.8219 -0.00231084 -5.56264e-05
20.9115 -0.00229104 -5.49124e-05
21.0034 -0.002271 -5.41927e-05
21.0979 -0.00225067 -5.3466e-05
21.1952 -0.00223001 -5.27306e-05
21.2959 -0.00220894 -5.19843e-05
21.4004 -0.00218738 -5.12246e-05
21.5093 -0.00216524 -5.04479e-05
21.6237 -0.00214235 -4.96494e-05
21.7448 -0.00211851 -4.88222e-05
21.8747 -0.00209339 -4.79558e-05
22.0165 -0.00206646 -4.70324e-05
22.1768 -0.00203665 -4.60174e-05
22.3723 -0.00200116 -4.48188e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.5Nc1ClassicOneLoop/GAp_OneLoopFRG.txt <==
-22.3723 -0.00200117 4.48194e-05
-22.1768 -0.00203666 4.6018e-05
-22.0165 -0.00206647 4.70331e-05
-21.8747 -0.00209341 4.79565e-05
-21.7448 -0.00211852 4.88229e-05
-21.6237 -0.00214236 4.96501e-05
-21.5093 -0.00216525 5.04487e-05
-21.4004 -0.0021874 5.12254e-05
-21.2959 -0.00220895 5.19851e-05
-21.1952 -0.00223002 5.27314e-05
-21.0979 -0.00225069 5.34668e-05
-21.0034 -0.00227102 5.41936e-05
-20.9115 -0.00229106 5.49133e-05
-20.8219 -0.00231086 5.56273e-05
-20.7344 -0.00233044 5.63368e-05
-20.6487 -0.00234985 5.70427e-05
-20.5648 -0.0023691 5.77459e-05
-20.4825 -0.00238822 5.8447e-05
-20.4016 -0.00240722 5.91467e-05
-20.3222 -0.00242613 5.98455e-05
-20.244 -0.00244495 6.05439e-05
-20.1669 -0.00246369 6.12424e-05
-20.091 -0.00248238 6.19413e-05
-20.0162 -0.00250102 6.26409e-05
-19.9423 -0.00251962 6.33417e-05
-19.8694 -0.00253818 6.40439e-05
-19.7974 -0.00255673 6.47477e-05
-19.7262 -0.00257525 6.54535e-05
-19.6558 -0.00259377 6.61615e-05
-19.5862 -0.00261228 6.68718e-05
-19.5173 -0.00263079 6.75848e-05
-19.4491 -0.00264931 6.83005e-05
-19.3816 -0.00266784 6.90192e-05
-19.3147 -0.00268639 6.97411e-05
-19.2484 -0.00270496 7.04663e-05
-19.1828 -0.00272355 7.11951e-05
-19.1177 -0.00274218 7.19274e-05
-19.0531 -0.00276083 7.26636e-05
-18.9891 -0.00277953 7.34037e-05
-18.9255 -0.00279826 7.41479e-05
-18.8625 -0.00281703 7.48963e-05
-18.8 -0.00283586 7.56491e-05
-18.7379 -0.00285473 7.64064e-05
-18.6762 -0.00287365 7.71683e-05
-18.615 -0.00289262 7.79349e-05
-18.5542 -0.00291166 7.87064e-05
-18.4938 -0.00293075 7.94828e-05
-18.4338 -0.00294991 8.02644e-05
-18.3742 -0.00296913 8.10511e-05
-18.3149 -0.00298842 8.18432e-05
-18.256 -0.00300777 8.26407e-05
-18.1975 -0.0030272 8.34438e-05
-18.1393 -0.0030467 8.42525e-05
-18.0815 -0.00306628 8.5067e-05
-18.0239 -0.00308594 8.58874e-05
-17.9667 -0.00310567 8.67138e-05
-17.9098 -0.00312549 8.75462e-05
-17.8532 -0.00314539 8.83849e-05
-17.7969 -0.00316538 8.92299e-05
-17.7408 -0.00318546 9.00813e-05
-17.6851 -0.00320562 9.09393e-05
-17.6296 -0.00322588 9.18039e-05
-17.5744 -0.00324623 9.26752e-05
-17.5195 -0.00326668 9.35534e-05
-17.4648 -0.00328722 9.44386e-05
-17.4104 -0.00330786 9.53308e-05
-17.3562 -0.00332861 9.62303e-05
-17.3022 -0.00334945 9.7137e-05
-17.2485 -0.0033704 9.80511e-05
-17.195 -0.00339146 9.89727e-05
-17.1418 -0.00341262 9.9902e-05
-17.0887 -0.0034339 0.000100839
-17.0359 -0.00345528 0.000101784
-16.9833 -0.00347678 0.000102737
-16.9309 -0.00349839 0.000103698
-16.8787 -0.00352012 0.000104667
-16.8268 -0.00354197 0.000105644
-16.775 -0.00356393 0.00010663
-16.7234 -0.00358602 0.000107625
-16.672 -0.00360824 0.000108628
-16.6208 -0.00363057 0.00010964
-16.5697 -0.00365304 0.00011066
-16.5189 -0.00367563 0.00011169
-16.4682 -0.00369835 0.000112729
-16.4177 -0.00372121 0.000113777
-16.3674 -0.0037442 0.000114835
-16.3172 -0.00376732 0.000115902
-16.2672 -0.00379059 0.000116979
-16.2174 -0.00381399 0.000118066
-16.1677 -0.00383753 0.000119163
-16.1182 -0.00386122 0.00012027
-16.0689 -0.00388505 0.000121387
-16.0197 -0.00390902 0.000122514
-15.9706 -0.00393315 0.000123652
-15.9217 -0.00395742 0.0001248
-15.873 -0.00398184 0.000125959
-15.8243 -0.00400642 0.00012713
-15.7759 -0.00403116 0.000128311
-15.7276 -0.00405605 0.000129503
-15.6794 -0.0040811 0.000130707
-15.6313 -0.00410632 0.000131922
-15.5834 -0.00413169 0.000133149
-15.5356 -0.00415723 0.000134388
-15.488 -0.00418294 0.000135639
-15.4404 -0.00420882 0.000136902
-15.393 -0.00423487 0.000138177
-15.3458 -0.00426109 0.000139465
-15.2986 -0.00428749 0.000140765
-15.2516 -0.00431406 0.000142078
-15.2047 -0.00434081 0.000143405
-15.1579 -0.00436775 0.000144744
-15.1112 -0.00439486 0.000146097
-15.0647 -0.00442217 0.000147463
-15.0182 -0.00444966 0.000148843
-14.9719 -0.00447734 0.000150236
-14.9257 -0.00450521 0.000151644
-14.8796 -0.00453328 0.000153066
-14.8336 -0.00456154 0.000154503
-14.7877 -0.00459 0.000155954
-14.7419 -0.00461866 0.00015742
-14.6962 -0.00464753 0.000158901
-14.6506 -0.0046766 0.000160397
-14.6052 -0.00470588 0.000161909
-14.5598 -0.00473537 0.000163437
-14.5145 -0.00476507 0.00016498
-14.4693 -0.00479499 0.00016654
-14.4243 -0.00482512 0.000168115
-14.3793 -0.00485548 0.000169708
-14.3344 -0.00488606 0.000171317
-14.2896 -0.00491686 0.000172943
-14.2449 -0.00494789 0.000174586
-14.2003 -0.00497915 0.000176247
-14.1558 -0.00501065 0.000177926
-14.1113 -0.00504238 0.000179622
-14.067 -0.00507435 0.000181337
-14.0227 -0.00510656 0.00018307
-13.9786 -0.00513901 0.000184822
-13.9345 -0.00517171 0.000186593
-13.8905 -0.00520466 0.000188383
-13.8466 -0.00523787 0.000190193
-13.8028 -0.00527133 0.000192022
-13.759 -0.00530504 0.000193872
-13.7153 -0.00533902 0.000195742
-13.6718 -0.00537326 0.000197632
-13.6283 -0.00540777 0.000199544
-13.5848 -0.00544255 0.000201477
-13.5415 -0.00547761 0.000203431
-13.4982 -0.00551294 0.000205407
-13.455 -0.00554855 0.000207405
-13.4119 -0.00558445 0.000209426
-13.3689 -0.00562063 0.00021147
-13.3259 -0.0056571 0.000213537
-13.283 -0.00569386 0.000215627
-13.2402 -0.00573093 0.000217741
-13.1974 -0.00576829 0.000219879
-13.1547 -0.00580596 0.000222042
-13.1121 -0.00584393 0.000224229
-13.0696 -0.00588221 0.000226442
-13.0271 -0.00592081 0.00022868
-12.9847 -0.00595973 0.000230945
-12.9424 -0.00599897 0.000233235
-12.9001 -0.00603854 0.000235553
-12.8579 -0.00607844 0.000237897
-12.8158 -0.00611867 0.000240269
-12.7737 -0.00615924 0.000242669
-12.7317 -0.00620015 0.000245098
-12.6898 -0.00624141 0.000247555
-12.6479 -0.00628302 0.000250042
-12.6061 -0.00632498 0.000252558
-12.5643 -0.00636731 0.000255104
-12.5226 -0.00640999 0.000257681
-12.481 -0.00645305 0.000260289
-12.4394 -0.00649647 0.000262928
-12.3979 -0.00654027 0.000265599
-12.3565 -0.00658446 0.000268303
-12.3151 -0.00662903 0.00027104
-12.2738 -0.00667399 0.00027381
-12.2325 -0.00671935 0.000276615
-12.1913 -0.00676511 0.000279453
-12.1501 -0.00681127 0.000282327
-12.109 -0.00685785 0.000285237
-12.068 -0.00690484 0.000288182
-12.027 -0.00695225 0.000291165
-11.986 -0.00700009 0.000294184
-11.9452 -0.00704836 0.000297242
-11.9043 -0.00709707 0.000300338
-11.8636 -0.00714622 0.000303473
-11.8228 -0.00719582 0.000306648
-11.7822 -0.00724587 0.000309863
-11.7415 -0.00729639 0.00031312
-11.701 -0.00734737 0.000316417
-11.6605 -0.00739882 0.000319758
-11.62 -0.00745075 0.000323141
-11.5796 -0.00750316 0.000326568
-11.5392 -0.00755606 0.000330039
-11.4989 -0.00760946 0.000333556
-11.4587 -0.00766337 0.000337118
-11.4184 -0.00771778 0.000340727
-11.3783 -0.00777271 0.000344384
-11.3381 -0.00782816 0.000348088
-11.2981 -0.00788414 0.000351842
-11.2581 -0.00794066 0.000355645
-11.2181 -0.00799772 0.000359499
-11.1781 -0.00805534 0.000363404
-11.1383 -0.00811351 0.000367362
-11.0984 -0.00817225 0.000371373
-11.0586 -0.00823157 0.000375438
-11.0189 -0.00829146 0.000379558
-10.9792 -0.00835195 0.000383734
-10.9395 -0.00841303 0.000387967
-10.8999 -0.00847472 0.000392258
-10.8603 -0.00853702 0.000396608
-10.8208 -0.00859994 0.000401017
-10.7813 -0.00866349 0.000405488
-10.7418 -0.00872769 0.00041002
-10.7024 -0.00879253 0.000414615
-10.6631 -0.00885803 0.000419275
-10.6238 -0.00892419 0.000424
-10.5845 -0.00899103 0.000428791
-10.5452 -0.00905856 0.00043365
-10.506 -0.00912678 0.000438577
-10.4669 -0.00919571 0.000443575
-10.4278 -0.00926534 0.000448644
-10.3887 -0.00933571 0.000453785
-10.3496 -0.00940681 0.000459
-10.3106 -0.00947865 0.000464291
-10.2717 -0.00955125 0.000469657
-10.2328 -0.00962462 0.000475102
-10.1939 -0.00969876 0.000480626
-10.155 -0.0097737 0.000486231
-10.1162 -0.00984943 0.000491917
-10.0774 -0.00992598 0.000497688
-10.0387 -0.0100033 0.000503544
-10 -0.0100816 0.000509487
-9.96134 -0.0101606 0.000515518
-9.92271 -0.0102405 0.000521639
-9.88412 -0.0103213 0.000527853
-9.84557 -0.010403 0.000534159
-9.80704 -0.0104856 0.000540561
-9.76856 -0.0105691 0.00054706
-9.73011 -0.0106535 0.000553658
-9.69169 -0.0107388 0.000560357
-9.65331 -0.0108252 0.000567159
-9.61496 -0.0109124 0.000574065
-9.57664 -0.0110007 0.000581078
-9.53836 -0.01109 0.0005882
-9.50011 -0.0111803 0.000595433
-9.46189 -0.0112716 0.000602779
-9.42371 -0.011364 0.000610241
-9.38556 -0.0114574 0.00061782
-9.34744 -0.0115519 0.000625518
-9.30935 -0.0116475 0.00063334
-9.2713 -0.0117442 0.000641285
-9.23327 -0.0118421 0.000649359
-9.19528 -0.0119411 0.000657561
-9.15732 -0.0120412 0.000665897
-9.11939 -0.0121426 0.000674367
-9.08149 -0.0122452 0.000682975
-9.04362 -0.012349 0.000691724
-9.00578 -0.012454 0.000700616
-8.96797 -0.0125603 0.000709655
-8.93019 -0.0126679 0.000718843
-8.89244 -0.0127768 0.000728184
-8.85471 -0.012887 0.00073768
-8.81702 -0.0129986 0.000747336
-8.77936 -0.0131115 0.000757154
-8.74172 -0.0132259 0.000767137
-8.70412 -0.0133416 0.00077729
-8.66654 -0.0134588 0.000787616
-8.62899 -0.0135775 0.000798118
-8.59146 -0.0136977 0.000808801
-8.55397 -0.0138194 0.000819668
-8.5165 -0.0139426 0.000830723
-8.47906 -0.0140674 0.000841971
-8.44165 -0.0141938 0.000853415
-8.40426 -0.0143218 0.00086506
-8.3669 -0.0144515 0.00087691
-8.32956 -0.0145828 0.00088897
-8.29226 -0.0147159 0.000901244
-8.25497 -0.0148507 0.000913738
-8.21772 -0.0149873 0.000926456
-8.18049 -0.0151257 0.000939403
-8.14328 -0.0152659 0.000952584
-8.1061 -0.015408 0.000966005
-8.06895 -0.015552 0.000979672
-8.03182 -0.015698 0.000993589
-7.99471 -0.0158459 0.00100776
-7.95763 -0.0159958 0.0010222
-7.92058 -0.0161478 0.0010369
-7.88355 -0.0163018 0.00105188
-7.84654 -0.016458 0.00106714
-7.80955 -0.0166163 0.00108269
-7.77259 -0.0167769 0.00109854
-7.73566 -0.0169396 0.00111468
-7.69874 -0.0171047 0.00113114
-7.66185 -0.0172721 0.00114791
-7.62498 -0.0174419 0.00116501
-7.58814 -0.0176141 0.00118244
-7.55132 -0.0177887 0.0012002
-7.51452 -0.0179659 0.00121832
-7.47774 -0.0181456 0.00123679
-7.44099 -0.018328 0.00125563
-7.40425 -0.018513 0.00127485
-7.36754 -0.0187007 0.00129445
-7.33085 -0.0188912 0.00131444
-7.29418 -0.0190845 0.00133484
-7.25754 -0.0192807 0.00135565
-7.22091 -0.0194799 0.00137689
-7.18431 -0.019682 0.00139856
-7.14772 -0.0198872 0.00142068
-7.11116 -0.0200956 0.00144326
-7.07462 -0.0203071 0.00146631
-7.0381 -0.0205219 0.00148985
-7.00159 -0.02074 0.00151388
-6.96511 -0.0209614 0.00153842
-6.92865 -0.0211864 0.00156348
-6.89221 -0.0214149 0.00158908
-6.85579 -0.021647 0.00161522
-6.81938 -0.0218828 0.00164194
-6.783 -0.0221223 0.00166924
-6.74664 -0.0223657 0.00169713
-6.71029 -0.022613 0.00172564
-6.67397 -0.0228644 0.00175478
-6.63766 -0.0231198 0.00178457
-6.60137 -0.0233795 0.00181503
-6.5651 -0.0236434 0.00184617
-6.52885 -0.0239117 0.00187801
-6.49262 -0.0241845 0.00191059
-6.4564 -0.0244619 0.0019439
-6.42021 -0.024744 0.00197799
-6.38403 -0.0250308 0.00201287
-6.34786 -0.0253226 0.00204856
-6.31172 -0.0256194 0.00208508
-6.27559 -0.0259213 0.00212247
-6.23949 -0.0262285 0.00216075
-6.20339 -0.0265411 0.00219994
-6.16732 -0.0268592 0.00224007
-6.13126 -0.0271829 0.00228117
-6.09522 -0.0275124 0.00232328
-6.05919 -0.0278478 0.00236641
-6.02319 -0.0281892 0.00241061
-5.9872 -0.0285369 0.0024559
-5.95122 -0.0288909 0.00250232
-5.91526 -0.0292514 0.00254991
-5.87932 -0.0296186 0.00259871
-5.84339 -0.0299927 0.00264874
-5.80748 -0.0303737 0.00270005
-5.77158 -0.030762 0.00275269
-5.7357 -0.0311576 0.0028067
-5.69984 -0.0315608 0.00286211
-5.66399 -0.0319718 0.00291898
-5.62815 -0.0323907 0.00297736
-5.59233 -0.0328178 0.0030373
-5.55653 -0.0332533 0.00309884
-5.52074 -0.0336974 0.00316205
-5.48497 -0.0341504 0.00322698
-5.4492 -0.0346124 0.00329369
-5.41346 -0.0350838 0.00336224
-5.37773 -0.0355648 0.0034327
-5.34201 -0.0360556 0.00350513
-5.30631 -0.0365565 0.00357961
-5.27062 -0.0370678 0.0036562
-5.23494 -0.0375899 0.00373499
-5.19928 -0.0381229 0.00381605
-5.16363 -0.0386672 0.00389947
-5.128 -0.0392232 0.00398533
-5.09237 -0.0397912 0.00407373
-5.05677 -0.0403715 0.00416476
-5.02117 -0.0409645 0.00425851
-4.98559 -0.0415705 0.0043551
-4.95002 -0.0421901 0.00445463
-4.91446 -0.0428234 0.00455722
-4.87892 -0.0434711 0.00466298
-4.84339 -0.0441335 0.00477204
-4.80787 -0.0448111 0.00488454
-4.77237 -0.0455043 0.0050006
-4.73687 -0.0462137 0.00512037
-4.70139 -0.0469397 0.00524401
-4.66592 -0.0476829 0.00537167
-4.63046 -0.0484438 0.00550352
-4.59502 -0.0492231 0.00563974
-4.55958 -0.0500212 0.0057805
-4.52416 -0.0508389 0.005926
-4.48875 -0.0516768 0.00607645
-4.45335 -0.0525355 0.00623207
-4.41797 -0.0534158 0.00639306
-4.38259 -0.0543184 0.00655969
-4.34722 -0.0552441 0.00673218
-4.31187 -0.0561937 0.00691082
-4.27653 -0.0571679 0.00709588
-4.24119 -0.0581678 0.00728765
-4.20587 -0.0591942 0.00748644
-4.17056 -0.060248 0.00769259
-4.13526 -0.0613303 0.00790644
-4.09997 -0.0624421 0.00812836
-4.06469 -0.0635845 0.00835874
-4.02942 -0.0647587 0.008598
-3.99416 -0.0659658 0.00884656
-3.95891 -0.0672072 0.0091049
-3.92367 -0.0684841 0.00937351
-3.88844 -0.0697979 0.00965291
-3.85322 -0.0711502 0.00994365
-3.81801 -0.0725423 0.0102463
-3.7828 -0.073976 0.0105616
-3.74761 -0.075453 0.0108901
-3.71243 -0.0769749 0.0112325
-3.67726 -0.0785437 0.0115897
-3.64209 -0.0801614 0.0119624
-3.60694 -0.08183 0.0123514
-3.57179 -0.0835518 0.0127578
-3.53665 -0.085329 0.0131825
-3.50152 -0.087164 0.0136266
-3.4664 -0.0890596 0.0140912
-3.43129 -0.0910184 0.0145776
-3.39619 -0.0930432 0.015087
-3.36109 -0.0951372 0.0156208
-3.32601 -0.0973035 0.0161807
-3.29093 -0.0995457 0.0167681
-3.25586 -0.101867 0.017385
-3.2208 -0.104272 0.018033
-3.18574 -0.106764 0.0187145
-3.1507 -0.109348 0.0194314
-3.11566 -0.112029 0.0201863
-3.08063 -0.114811 0.0209817
-3.0456 -0.117699 0.0218205
-3.01059 -0.120699 0.0227057
-2.97558 -0.123818 0.0236406
-2.94058 -0.127061 0.024629
-2.90558 -0.130436 0.0256747
-2.87059 -0.133949 0.0267821
-2.83561 -0.137609 0.0279559
-2.80064 -0.141423 0.0292013
-2.76567 -0.145402 0.030524
-2.73071 -0.149554 0.0319302
-2.69576 -0.15389 0.0334269
-2.66081 -0.158422 0.0350215
-2.62587 -0.16316 0.0367226
-2.59094 -0.168119 0.0385393
-2.55601 -0.173312 0.0404819
-2.52109 -0.178755 0.042562
-2.48617 -0.184463 0.0447921
-2.45126 -0.190455 0.0471864
-2.41636 -0.19675 0.049761
-2.38146 -0.203369 0.0525334
-2.34657 -0.210334 0.0555237
-2.31168 -0.217671 0.0587544
-2.2768 -0.225406 0.0622509
-2.24192 -0.233568 0.0660419
-2.20705 -0.242189 0.07016
-2.17219 -0.251305 0.0746425
-2.13733 -0.260953 0.0795317
-2.10247 -0.271174 0.0848763
-2.06762 -0.282015 0.0907322
-2.03278 -0.293524 0.0971638
-1.99794 -0.305755 0.104246
-1.9631 -0.318767 0.112065
-1.92827 -0.332624 0.120722
-1.89345 -0.347394 0.130336
-1.85862 -0.363152 0.141045
-1.82381 -0.379978 0.153014
-1.78899 -0.397954 0.166438
-1.75419 -0.417167 0.181548
-1.71938 -0.437708 0.198622
-1.68458 -0.459661 0.217993
-1.64979 -0.483106 0.240061
-1.61499 -0.508106 0.265313
-1.58021 -0.534693 0.294339
-1.54542 -0.562852 0.327854
-1.51064 -0.592487 0.366734
-1.47586 -0.623373 0.412039
-1.44109 -0.655092 0.465056
-1.40632 -0.686924 0.527325
-1.37155 -0.717699 0.600661
-1.33679 -0.745577 0.687131
-1.30203 -0.767749 0.78895
-1.26727 -0.780055 0.908223
-1.23251 -0.776556 1.0464
-1.19776 -0.74921 1.2033
-1.16301 -0.688001 1.37556
-1.12827 -0.582125 1.55466
-1.09352 -0.422955 1.72526
-1.05878 -0.208861 1.86558
-1.02405 0.0498816 1.95176
-0.989309 0.330006 1.96623
-0.954576 0.601039 1.9056
-0.919844 0.835722 1.78244
-0.885115 1.01831 1.61918
-0.850388 1.14608 1.43921
-0.815663 1.22551 1.26069
-0.78094 1.26697 1.09477
-0.746219 1.28103 0.946625
-0.711499 1.27658 0.817506
-0.676781 1.26041 0.706469
-0.642065 1.23734 0.611582
-0.60735 1.21069 0.53062
-0.572637 1.18266 0.46143
-0.537925 1.15467 0.402079
-0.503214 1.12761 0.350903
-0.468504 1.10204 0.306503
-0.433796 1.07825 0.267716
-0.399089 1.05641 0.233578
-0.364382 1.03658 0.203293
-0.329676 1.01877 0.176201
-0.294972 1.00295 0.151753
-0.260267 0.989069 0.129486
-0.225564 0.977079 0.109011
-0.190861 0.966923 0.0899946
-0.156158 0.958547 0.0721464
-0.121456 0.951905 0.0552121
-0.0867541 0.946958 0.0389633
-0.0520524 0.943677 0.023191
-0.0173508 0.942042 0.00769942
0.0173508 0.942042 -0.00769942
0.0520524 0.943677 -0.023191
0.0867541 0.946958 -0.0389633
0.121456 0.951905 -0.0552121
0.156158 0.958547 -0.0721464
0.190861 0.966923 -0.0899946
0.225564 0.977079 -0.109011
0.260267 0.989069 -0.129486
0.294972 1.00295 -0.151753
0.329676 1.01877 -0.176201
0.364382 1.03658 -0.203293
0.399089 1.05641 -0.233578
0.433796 1.07825 -0.267716
0.468504 1.10204 -0.306503
0.503214 1.12761 -0.350903
0.537925 1.15467 -0.402079
0.572637 1.18266 -0.46143
0.60735 1.21069 -0.53062
0.642065 1.23734 -0.611582
0.676781 1.26041 -0.706469
0.711499 1.27658 -0.817506
0.746219 1.28103 -0.946625
0.78094 1.26697 -1.09477
0.815663 1.22551 -1.26069
0.850388 1.14608 -1.43921
0.885115 1.01831 -1.61918
0.919844 0.835722 -1.78244
0.954576 0.601039 -1.9056
0.989309 0.330006 -1.96623
1.02405 0.0498816 -1.95176
1.05878 -0.208861 -1.86558
1.09352 -0.422955 -1.72526
1.12827 -0.582125 -1.55466
1.16301 -0.688001 -1.37556
1.19776 -0.74921 -1.2033
1.23251 -0.776556 -1.0464
1.26727 -0.780055 -0.908223
1.30203 -0.767749 -0.78895
1.33679 -0.745577 -0.687131
1.37155 -0.717699 -0.600661
1.40632 -0.686924 -0.527325
1.44109 -0.655092 -0.465056
1.47586 -0.623373 -0.412039
1.51064 -0.592487 -0.366734
1.54542 -0.562852 -0.327854
1.58021 -0.534693 -0.294339
1.61499 -0.508106 -0.265313
1.64979 -0.483106 -0.240061
1.68458 -0.459661 -0.217993
1.71938 -0.437708 -0.198622
1.75419 -0.417167 -0.181548
1.78899 -0.397954 -0.166438
1.82381 -0.379978 -0.153014
1.85862 -0.363152 -0.141045
1.89345 -0.347394 -0.130336
1.92827 -0.332624 -0.120722
1.9631 -0.318767 -0.112065
1.99794 -0.305755 -0.104246
2.03278 -0.293524 -0.0971638
2.06762 -0.282015 -0.0907322
2.10247 -0.271174 -0.0848763
2.13733 -0.260953 -0.0795317
2.17219 -0.251305 -0.0746425
2.20705 -0.242189 -0.07016
2.24192 -0.233568 -0.0660419
2.2768 -0.225406 -0.0622509
2.31168 -0.217671 -0.0587544
2.34657 -0.210334 -0.0555237
2.38146 -0.203369 -0.0525334
2.41636 -0.19675 -0.049761
2.45126 -0.190455 -0.0471864
2.48617 -0.184463 -0.0447921
2.52109 -0.178755 -0.042562
2.55601 -0.173312 -0.0404819
2.59094 -0.168119 -0.0385393
2.62587 -0.16316 -0.0367226
2.66081 -0.158422 -0.0350215
2.69576 -0.15389 -0.0334269
2.73071 -0.149554 -0.0319302
2.76567 -0.145402 -0.030524
2.80064 -0.141423 -0.0292013
2.83561 -0.137609 -0.0279559
2.87059 -0.133949 -0.0267821
2.90558 -0.130436 -0.0256747
2.94058 -0.127061 -0.024629
2.97558 -0.123818 -0.0236406
3.01059 -0.120699 -0.0227057
3.0456 -0.117699 -0.0218205
3.08063 -0.114811 -0.0209817
3.11566 -0.112029 -0.0201863
3.1507 -0.109348 -0.0194314
3.18574 -0.106764 -0.0187145
3.2208 -0.104272 -0.018033
3.25586 -0.101867 -0.017385
3.29093 -0.0995457 -0.0167681
3.32601 -0.0973035 -0.0161807
3.36109 -0.0951372 -0.0156208
3.39619 -0.0930432 -0.015087
3.43129 -0.0910184 -0.0145776
3.4664 -0.0890596 -0.0140912
3.50152 -0.087164 -0.0136266
3.53665 -0.085329 -0.0131825
3.57179 -0.0835518 -0.0127578
3.60694 -0.08183 -0.0123514
3.64209 -0.0801614 -0.0119624
3.67726 -0.0785437 -0.0115897
3.71243 -0.0769749 -0.0112325
3.74761 -0.075453 -0.0108901
3.7828 -0.073976 -0.0105616
3.81801 -0.0725423 -0.0102463
3.85322 -0.0711502 -0.00994365
3.88844 -0.0697979 -0.00965291
3.92367 -0.0684841 -0.00937351
3.95891 -0.0672072 -0.0091049
3.99416 -0.0659658 -0.00884656
4.02942 -0.0647587 -0.008598
4.06469 -0.0635845 -0.00835874
4.09997 -0.0624421 -0.00812836
4.13526 -0.0613303 -0.00790644
4.17056 -0.060248 -0.00769259
4.20587 -0.0591942 -0.00748644
4.24119 -0.0581678 -0.00728765
4.27653 -0.0571679 -0.00709588
4.31187 -0.0561937 -0.00691082
4.34722 -0.0552441 -0.00673218
4.38259 -0.0543184 -0.00655969
4.41797 -0.0534158 -0.00639306
4.45335 -0.0525355 -0.00623207
4.48875 -0.0516768 -0.00607645
4.52416 -0.0508389 -0.005926
4.55958 -0.0500212 -0.0057805
4.59502 -0.0492231 -0.00563974
4.63046 -0.0484438 -0.00550352
4.66592 -0.0476829 -0.00537167
4.70139 -0.0469397 -0.00524401
4.73687 -0.0462137 -0.00512037
4.77237 -0.0455043 -0.0050006
4.80787 -0.0448111 -0.00488454
4.84339 -0.0441335 -0.00477204
4.87892 -0.0434711 -0.00466298
4.91446 -0.0428234 -0.00455722
4.95002 -0.0421901 -0.00445463
4.98559 -0.0415705 -0.0043551
5.02117 -0.0409645 -0.00425851
5.05677 -0.0403715 -0.00416476
5.09237 -0.0397912 -0.00407373
5.128 -0.0392232 -0.00398533
5.16363 -0.0386672 -0.00389947
5.19928 -0.0381229 -0.00381605
5.23494 -0.0375899 -0.00373499
5.27062 -0.0370678 -0.0036562
5.30631 -0.0365565 -0.00357961
5.34201 -0.0360556 -0.00350513
5.37773 -0.0355648 -0.0034327
5.41346 -0.0350838 -0.00336224
5.4492 -0.0346124 -0.00329369
5.48497 -0.0341504 -0.00322698
5.52074 -0.0336974 -0.00316205
5.55653 -0.0332533 -0.00309884
5.59233 -0.0328178 -0.0030373
5.62815 -0.0323907 -0.00297736
5.66399 -0.0319718 -0.00291898
5.69984 -0.0315608 -0.00286211
5.7357 -0.0311576 -0.0028067
5.77158 -0.030762 -0.00275269
5.80748 -0.0303737 -0.00270005
5.84339 -0.0299927 -0.00264874
5.87932 -0.0296186 -0.00259871
5.91526 -0.0292514 -0.00254991
5.95122 -0.0288909 -0.00250232
5.9872 -0.0285369 -0.0024559
6.02319 -0.0281892 -0.00241061
6.05919 -0.0278478 -0.00236641
6.09522 -0.0275124 -0.00232328
6.13126 -0.0271829 -0.00228117
6.16732 -0.0268592 -0.00224007
6.20339 -0.0265411 -0.00219994
6.23949 -0.0262285 -0.00216075
6.27559 -0.0259213 -0.00212247
6.31172 -0.0256194 -0.00208508
6.34786 -0.0253226 -0.00204856
6.38403 -0.0250308 -0.00201287
6.42021 -0.024744 -0.00197799
6.4564 -0.0244619 -0.0019439
6.49262 -0.0241845 -0.00191059
6.52885 -0.0239117 -0.00187801
6.5651 -0.0236434 -0.00184617
6.60137 -0.0233795 -0.00181503
6.63766 -0.0231198 -0.00178457
6.67397 -0.0228644 -0.00175478
6.71029 -0.022613 -0.00172564
6.74664 -0.0223657 -0.00169713
6.783 -0.0221223 -0.00166924
6.81938 -0.0218828 -0.00164194
6.85579 -0.021647 -0.00161522
6.89221 -0.0214149 -0.00158908
6.92865 -0.0211864 -0.00156348
6.96511 -0.0209614 -0.00153842
7.00159 -0.02074 -0.00151388
7.0381 -0.0205219 -0.00148985
7.07462 -0.0203071 -0.00146631
7.11116 -0.0200956 -0.00144326
7.14772 -0.0198872 -0.00142068
7.18431 -0.019682 -0.00139856
7.22091 -0.0194799 -0.00137689
7.25754 -0.0192807 -0.00135565
7.29418 -0.0190845 -0.00133484
7.33085 -0.0188912 -0.00131444
7.36754 -0.0187007 -0.00129445
7.40425 -0.018513 -0.00127485
7.44099 -0.018328 -0.00125563
7.47774 -0.0181456 -0.00123679
7.51452 -0.0179659 -0.00121832
7.55132 -0.0177887 -0.0012002
7.58814 -0.0176141 -0.00118244
7.62498 -0.0174419 -0.00116501
7.66185 -0.0172721 -0.00114791
7.69874 -0.0171047 -0.00113114
7.73566 -0.0169396 -0.00111468
7.77259 -0.0167769 -0.00109854
7.80955 -0.0166163 -0.00108269
7.84654 -0.016458 -0.00106714
7.88355 -0.0163018 -0.00105188
7.92058 -0.0161478 -0.0010369
7.95763 -0.0159958 -0.0010222
7.99471 -0.0158459 -0.00100776
8.03182 -0.015698 -0.000993589
8.06895 -0.015552 -0.000979672
8.1061 -0.015408 -0.000966005
8.14328 -0.0152659 -0.000952584
8.18049 -0.0151257 -0.000939403
8.21772 -0.0149873 -0.000926456
8.25497 -0.0148507 -0.000913738
8.29226 -0.0147159 -0.000901244
8.32956 -0.0145828 -0.00088897
8.3669 -0.0144515 -0.00087691
8.40426 -0.0143218 -0.00086506
8.44165 -0.0141938 -0.000853415
8.47906 -0.0140674 -0.000841971
8.5165 -0.0139426 -0.000830723
8.55397 -0.0138194 -0.000819668
8.59146 -0.0136977 -0.000808801
8.62899 -0.0135775 -0.000798118
8.66654 -0.0134588 -0.000787616
8.70412 -0.0133416 -0.00077729
8.74172 -0.0132259 -0.000767137
8.77936 -0.0131115 -0.000757154
8.81702 -0.0129986 -0.000747336
8.85471 -0.012887 -0.00073768
8.89244 -0.0127768 -0.000728184
8.93019 -0.0126679 -0.000718843
8.96797 -0.0125603 -0.000709655
9.00578 -0.012454 -0.000700616
9.04362 -0.012349 -0.000691724
9.08149 -0.0122452 -0.000682975
9.11939 -0.0121426 -0.000674367
9.15732 -0.0120412 -0.000665897
9.19528 -0.0119411 -0.000657561
9.23327 -0.0118421 -0.000649359
9.2713 -0.0117442 -0.000641285
9.30935 -0.0116475 -0.00063334
9.34744 -0.0115519 -0.000625518
9.38556 -0.0114574 -0.00061782
9.42371 -0.011364 -0.000610241
9.46189 -0.0112716 -0.000602779
9.50011 -0.0111803 -0.000595433
9.53836 -0.01109 -0.0005882
9.57664 -0.0110007 -0.000581078
9.61496 -0.0109124 -0.000574065
9.65331 -0.0108252 -0.000567159
9.69169 -0.0107388 -0.000560357
9.73011 -0.0106535 -0.000553658
9.76856 -0.0105691 -0.00054706
9.80704 -0.0104856 -0.000540561
9.84557 -0.010403 -0.000534159
9.88412 -0.0103213 -0.000527853
9.92271 -0.0102405 -0.000521639
9.96134 -0.0101606 -0.000515518
10 -0.0100816 -0.000509487
10.0387 -0.0100033 -0.000503544
10.0774 -0.00992598 -0.000497688
10.1162 -0.00984943 -0.000491917
10.155 -0.0097737 -0.000486231
10.1939 -0.00969876 -0.000480626
10.2328 -0.00962462 -0.000475102
10.2717 -0.00955125 -0.000469657
10.3106 -0.00947865 -0.000464291
10.3496 -0.00940681 -0.000459
10.3887 -0.00933571 -0.000453785
10.4278 -0.00926534 -0.000448644
10.4669 -0.00919571 -0.000443575
10.506 -0.00912678 -0.000438577
10.5452 -0.00905856 -0.00043365
10.5845 -0.00899103 -0.000428791
10.6238 -0.00892419 -0.000424
10.6631 -0.00885803 -0.000419275
10.7024 -0.00879253 -0.000414615
10.7418 -0.00872769 -0.00041002
10.7813 -0.00866349 -0.000405488
10.8208 -0.00859994 -0.000401017
10.8603 -0.00853702 -0.000396608
10.8999 -0.00847472 -0.000392258
10.9395 -0.00841303 -0.000387967
10.9792 -0.00835195 -0.000383734
11.0189 -0.00829146 -0.000379558
11.0586 -0.00823157 -0.000375438
11.0984 -0.00817225 -0.000371373
11.1383 -0.00811351 -0.000367362
11.1781 -0.00805534 -0.000363404
11.2181 -0.00799772 -0.000359499
11.2581 -0.00794066 -0.000355645
11.2981 -0.00788414 -0.000351842
11.3381 -0.00782816 -0.000348088
11.3783 -0.00777271 -0.000344384
11.4184 -0.00771778 -0.000340727
11.4587 -0.00766337 -0.000337118
11.4989 -0.00760946 -0.000333556
11.5392 -0.00755606 -0.000330039
11.5796 -0.00750316 -0.000326568
11.62 -0.00745075 -0.000323141
11.6605 -0.00739882 -0.000319758
11.701 -0.00734737 -0.000316417
11.7415 -0.00729639 -0.00031312
11.7822 -0.00724587 -0.000309863
11.8228 -0.00719582 -0.000306648
11.8636 -0.00714622 -0.000303473
11.9043 -0.00709707 -0.000300338
11.9452 -0.00704836 -0.000297242
11.986 -0.00700009 -0.000294184
12.027 -0.00695225 -0.000291165
12.068 -0.00690484 -0.000288182
12.109 -0.00685785 -0.000285237
12.1501 -0.00681127 -0.000282327
12.1913 -0.00676511 -0.000279453
12.2325 -0.00671935 -0.000276615
12.2738 -0.00667399 -0.00027381
12.3151 -0.00662903 -0.00027104
12.3565 -0.00658446 -0.000268303
12.3979 -0.00654027 -0.000265599
12.4394 -0.00649647 -0.000262928
12.481 -0.00645305 -0.000260289
12.5226 -0.00640999 -0.000257681
12.5643 -0.00636731 -0.000255104
12.6061 -0.00632498 -0.000252558
12.6479 -0.00628302 -0.000250042
12.6898 -0.00624141 -0.000247555
12.7317 -0.00620015 -0.000245098
12.7737 -0.00615924 -0.000242669
12.8158 -0.00611867 -0.000240269
12.8579 -0.00607844 -0.000237897
12.9001 -0.00603854 -0.000235553
12.9424 -0.00599897 -0.000233235
12.9847 -0.00595973 -0.000230945
13.0271 -0.00592081 -0.00022868
13.0696 -0.00588221 -0.000226442
13.1121 -0.00584393 -0.000224229
13.1547 -0.00580596 -0.000222042
13.1974 -0.00576829 -0.000219879
13.2402 -0.00573093 -0.000217741
13.283 -0.00569386 -0.000215627
13.3259 -0.0056571 -0.000213537
13.3689 -0.00562063 -0.00021147
13.4119 -0.00558445 -0.000209426
13.455 -0.00554855 -0.000207405
13.4982 -0.00551294 -0.000205407
13.5415 -0.00547761 -0.000203431
13.5848 -0.00544255 -0.000201477
13.6283 -0.00540777 -0.000199544
13.6718 -0.00537326 -0.000197632
13.7153 -0.00533902 -0.000195742
13.759 -0.00530504 -0.000193872
13.8028 -0.00527133 -0.000192022
13.8466 -0.00523787 -0.000190193
13.8905 -0.00520466 -0.000188383
13.9345 -0.00517171 -0.000186593
13.9786 -0.00513901 -0.000184822
14.0227 -0.00510656 -0.00018307
14.067 -0.00507435 -0.000181337
14.1113 -0.00504238 -0.000179622
14.1558 -0.00501065 -0.000177926
14.2003 -0.00497915 -0.000176247
14.2449 -0.00494789 -0.000174586
14.2896 -0.00491686 -0.000172943
14.3344 -0.00488606 -0.000171317
14.3793 -0.00485548 -0.000169708
14.4243 -0.00482512 -0.000168115
14.4693 -0.00479499 -0.00016654
14.5145 -0.00476507 -0.00016498
14.5598 -0.00473537 -0.000163437
14.6052 -0.00470588 -0.000161909
14.6506 -0.0046766 -0.000160397
14.6962 -0.00464753 -0.000158901
14.7419 -0.00461866 -0.00015742
14.7877 -0.00459 -0.000155954
14.8336 -0.00456154 -0.000154503
14.8796 -0.00453328 -0.000153066
14.9257 -0.00450521 -0.000151644
14.9719 -0.00447734 -0.000150236
15.0182 -0.00444966 -0.000148843
15.0647 -0.00442217 -0.000147463
15.1112 -0.00439486 -0.000146097
15.1579 -0.00436775 -0.000144744
15.2047 -0.00434081 -0.000143405
15.2516 -0.00431406 -0.000142078
15.2986 -0.00428749 -0.000140765
15.3458 -0.00426109 -0.000139465
15.393 -0.00423487 -0.000138177
15.4404 -0.00420882 -0.000136902
15.488 -0.00418294 -0.000135639
15.5356 -0.00415723 -0.000134388
15.5834 -0.00413169 -0.000133149
15.6313 -0.00410632 -0.000131922
15.6794 -0.0040811 -0.000130707
15.7276 -0.00405605 -0.000129503
15.7759 -0.00403116 -0.000128311
15.8243 -0.00400642 -0.00012713
15.873 -0.00398184 -0.000125959
15.9217 -0.00395742 -0.0001248
15.9706 -0.00393315 -0.000123652
16.0197 -0.00390902 -0.000122514
16.0689 -0.00388505 -0.000121387
16.1182 -0.00386122 -0.00012027
16.1677 -0.00383753 -0.000119163
16.2174 -0.00381399 -0.000118066
16.2672 -0.00379059 -0.000116979
16.3172 -0.00376732 -0.000115902
16.3674 -0.0037442 -0.000114835
16.4177 -0.00372121 -0.000113777
16.4682 -0.00369835 -0.000112729
16.5189 -0.00367563 -0.00011169
16.5697 -0.00365304 -0.00011066
16.6208 -0.00363057 -0.00010964
16.672 -0.00360824 -0.000108628
16.7234 -0.00358602 -0.000107625
16.775 -0.00356393 -0.00010663
16.8268 -0.00354197 -0.000105644
16.8787 -0.00352012 -0.000104667
16.9309 -0.00349839 -0.000103698
16.9833 -0.00347678 -0.000102737
17.0359 -0.00345528 -0.000101784
17.0887 -0.0034339 -0.000100839
17.1418 -0.00341262 -9.9902e-05
17.195 -0.00339146 -9.89727e-05
17.2485 -0.0033704 -9.80511e-05
17.3022 -0.00334945 -9.7137e-05
17.3562 -0.00332861 -9.62303e-05
17.4104 -0.00330786 -9.53308e-05
17.4648 -0.00328722 -9.44386e-05
17.5195 -0.00326668 -9.35534e-05
17.5744 -0.00324623 -9.26752e-05
17.6296 -0.00322588 -9.18039e-05
17.6851 -0.00320562 -9.09393e-05
17.7408 -0.00318546 -9.00813e-05
17.7969 -0.00316538 -8.92299e-05
17.8532 -0.00314539 -8.83849e-05
17.9098 -0.00312549 -8.75462e-05
17.9667 -0.00310567 -8.67138e-05
18.0239 -0.00308594 -8.58874e-05
18.0815 -0.00306628 -8.5067e-05
18.1393 -0.0030467 -8.42525e-05
18.1975 -0.0030272 -8.34438e-05
18.256 -0.00300777 -8.26407e-05
18.3149 -0.00298842 -8.18432e-05
18.3742 -0.00296913 -8.10511e-05
18.4338 -0.00294991 -8.02644e-05
18.4938 -0.00293075 -7.94828e-05
18.5542 -0.00291166 -7.87064e-05
18.615 -0.00289262 -7.79349e-05
18.6762 -0.00287365 -7.71683e-05
18.7379 -0.00285473 -7.64064e-05
18.8 -0.00283586 -7.56491e-05
18.8625 -0.00281703 -7.48963e-05
18.9255 -0.00279826 -7.41479e-05
18.9891 -0.00277953 -7.34037e-05
19.0531 -0.00276083 -7.26636e-05
19.1177 -0.00274218 -7.19274e-05
19.1828 -0.00272355 -7.11951e-05
19.2484 -0.00270496 -7.04663e-05
19.3147 -0.00268639 -6.97411e-05
19.3816 -0.00266784 -6.90192e-05
19.4491 -0.00264931 -6.83005e-05
19.5173 -0.00263079 -6.75848e-05
19.5862 -0.00261228 -6.68718e-05
19.6558 -0.00259377 -6.61615e-05
19.7262 -0.00257525 -6.54535e-05
19.7974 -0.00255673 -6.47477e-05
19.8694 -0.00253818 -6.40439e-05
19.9423 -0.00251962 -6.33417e-05
20.0162 -0.00250102 -6.26409e-05
20.091 -0.00248238 -6.19413e-05
20.1669 -0.00246369 -6.12424e-05
20.244 -0.00244495 -6.05439e-05
20.3222 -0.00242613 -5.98455e-05
20.4016 -0.00240722 -5.91467e-05
20.4825 -0.00238822 -5.8447e-05
20.5648 -0.0023691 -5.77459e-05
20.6487 -0.00234985 -5.70427e-05
20.7344 -0.00233044 -5.63368e-05
20.8219 -0.00231086 -5.56273e-05
20.9115 -0.00229106 -5.49133e-05
21.0034 -0.00227102 -5.41936e-05
21.0979 -0.00225069 -5.34668e-05
21.1952 -0.00223002 -5.27314e-05
21.2959 -0.00220895 -5.19851e-05
21.4004 -0.0021874 -5.12254e-05
21.5093 -0.00216525 -5.04487e-05
21.6237 -0.00214236 -4.96501e-05
21.7448 -0.00211852 -4.88229e-05
21.8747 -0.00209341 -4.79565e-05
22.0165 -0.00206647 -4.70331e-05
22.1768 -0.00203666 -4.6018e-05
22.3723 -0.00200117 -4.48194e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.5Nc1ClassicOneLoop/GRpOneLoop.txt <==
-22.3723 -0.00200117 -4.48195e-05
-22.1768 -0.00203666 -4.60182e-05
-22.0165 -0.00206648 -4.70332e-05
-21.8747 -0.00209341 -4.79566e-05
-21.7448 -0.00211853 -4.88231e-05
-21.6237 -0.00214237 -4.96503e-05
-21.5093 -0.00216526 -5.04488e-05
-21.4004 -0.0021874 -5.12256e-05
-21.2959 -0.00220896 -5.19853e-05
-21.1952 -0.00223003 -5.27316e-05
-21.0979 -0.00225069 -5.3467e-05
-21.0034 -0.00227102 -5.41937e-05
-20.9115 -0.00229106 -5.49135e-05
-20.8219 -0.00231086 -5.56275e-05
-20.7344 -0.00233045 -5.6337e-05
-20.6487 -0.00234986 -5.70429e-05
-20.5648 -0.00236911 -5.77461e-05
-20.4825 -0.00238823 -5.84472e-05
-20.4016 -0.00240723 -5.91469e-05
-20.3222 -0.00242613 -5.98457e-05
-20.244 -0.00244495 -6.05442e-05
-20.1669 -0.0024637 -6.12426e-05
-20.091 -0.00248239 -6.19415e-05
-20.0162 -0.00250103 -6.26412e-05
-19.9423 -0.00251962 -6.3342e-05
-19.8694 -0.00253819 -6.40441e-05
-19.7974 -0.00255673 -6.4748e-05
-19.7262 -0.00257526 -6.54538e-05
-19.6558 -0.00259377 -6.61617e-05
-19.5862 -0.00261228 -6.68721e-05
-19.5173 -0.0026308 -6.7585e-05
-19.4491 -0.00264932 -6.83008e-05
-19.3816 -0.00266785 -6.90195e-05
-19.3147 -0.0026864 -6.97414e-05
-19.2484 -0.00270497 -7.04666e-05
-19.1828 -0.00272356 -7.11953e-05
-19.1177 -0.00274218 -7.19277e-05
-19.0531 -0.00276084 -7.26639e-05
-18.9891 -0.00277953 -7.3404e-05
-18.9255 -0.00279826 -7.41482e-05
-18.8625 -0.00281704 -7.48967e-05
-18.8 -0.00283586 -7.56494e-05
-18.7379 -0.00285473 -7.64067e-05
-18.6762 -0.00287365 -7.71686e-05
-18.615 -0.00289263 -7.79352e-05
-18.5542 -0.00291166 -7.87067e-05
-18.4938 -0.00293076 -7.94832e-05
-18.4338 -0.00294991 -8.02647e-05
-18.3742 -0.00296913 -8.10515e-05
-18.3149 -0.00298842 -8.18436e-05
-18.256 -0.00300778 -8.26411e-05
-18.1975 -0.00302721 -8.34442e-05
-18.1393 -0.00304671 -8.42529e-05
-18.0815 -0.00306629 -8.50674e-05
-18.0239 -0.00308594 -8.58878e-05
-17.9667 -0.00310568 -8.67142e-05
-17.9098 -0.0031255 -8.75467e-05
-17.8532 -0.0031454 -8.83853e-05
-17.7969 -0.00316539 -8.92303e-05
-17.7408 -0.00318546 -9.00818e-05
-17.6851 -0.00320563 -9.09397e-05
-17.6296 -0.00322589 -9.18043e-05
-17.5744 -0.00324624 -9.26757e-05
-17.5195 -0.00326668 -9.35539e-05
-17.4648 -0.00328723 -9.44391e-05
-17.4104 -0.00330787 -9.53313e-05
-17.3562 -0.00332861 -9.62307e-05
-17.3022 -0.00334946 -9.71375e-05
-17.2485 -0.00337041 -9.80516e-05
-17.195 -0.00339147 -9.89732e-05
-17.1418 -0.00341263 -9.99025e-05
-17.0887 -0.0034339 -0.00010084
-17.0359 -0.00345529 -0.000101784
-16.9833 -0.00347679 -0.000102737
-16.9309 -0.0034984 -0.000103698
-16.8787 -0.00352013 -0.000104667
-16.8268 -0.00354198 -0.000105645
-16.775 -0.00356394 -0.000106631
-16.7234 -0.00358603 -0.000107625
-16.672 -0.00360825 -0.000108628
-16.6208 -0.00363058 -0.00010964
-16.5697 -0.00365305 -0.000110661
-16.5189 -0.00367564 -0.000111691
-16.4682 -0.00369836 -0.00011273
-16.4177 -0.00372122 -0.000113778
-16.3674 -0.00374421 -0.000114836
-16.3172 -0.00376734 -0.000115903
-16.2672 -0.0037906 -0.00011698
-16.2174 -0.003814 -0.000118067
-16.1677 -0.00383754 -0.000119164
-16.1182 -0.00386123 -0.00012027
-16.0689 -0.00388506 -0.000121387
-16.0197 -0.00390903 -0.000122515
-15.9706 -0.00393316 -0.000123652
-15.9217 -0.00395743 -0.000124801
-15.873 -0.00398186 -0.00012596
-15.8243 -0.00400644 -0.00012713
-15.7759 -0.00403117 -0.000128312
-15.7276 -0.00405606 -0.000129504
-15.6794 -0.00408112 -0.000130708
-15.6313 -0.00410633 -0.000131923
-15.5834 -0.00413171 -0.00013315
-15.5356 -0.00415725 -0.000134389
-15.488 -0.00418296 -0.00013564
-15.4404 -0.00420883 -0.000136903
-15.393 -0.00423488 -0.000138178
-15.3458 -0.0042611 -0.000139466
-15.2986 -0.0042875 -0.000140766
-15.2516 -0.00431407 -0.000142079
-15.2047 -0.00434083 -0.000143405
-15.1579 -0.00436776 -0.000144745
-15.1112 -0.00439488 -0.000146098
-15.0647 -0.00442218 -0.000147464
-15.0182 -0.00444967 -0.000148844
-14.9719 -0.00447735 -0.000150237
-14.9257 -0.00450522 -0.000151645
-14.8796 -0.00453329 -0.000153067
-14.8336 -0.00456155 -0.000154504
-14.7877 -0.00459002 -0.000155955
-14.7419 -0.00461868 -0.000157421
-14.6962 -0.00464754 -0.000158902
-14.6506 -0.00467662 -0.000160399
-14.6052 -0.0047059 -0.00016191
-14.5598 -0.00473539 -0.000163438
-14.5145 -0.00476509 -0.000164981
-14.4693 -0.00479501 -0.000166541
-14.4243 -0.00482514 -0.000168117
-14.3793 -0.0048555 -0.000169709
-14.3344 -0.00488608 -0.000171318
-14.2896 -0.00491688 -0.000172944
-14.2449 -0.00494791 -0.000174587
-14.2003 -0.00497917 -0.000176248
-14.1558 -0.00501067 -0.000177927
-14.1113 -0.0050424 -0.000179623
-14.067 -0.00507437 -0.000181338
-14.0227 -0.00510658 -0.000183071
-13.9786 -0.00513903 -0.000184823
-13.9345 -0.00517173 -0.000186594
-13.8905 -0.00520469 -0.000188384
-13.8466 -0.00523789 -0.000190194
-13.8028 -0.00527135 -0.000192024
-13.759 -0.00530506 -0.000193873
-13.7153 -0.00533904 -0.000195743
-13.6718 -0.00537329 -0.000197634
-13.6283 -0.0054078 -0.000199545
-13.5848 -0.00544258 -0.000201478
-13.5415 -0.00547763 -0.000203433
-13.4982 -0.00551296 -0.000205409
-13.455 -0.00554857 -0.000207407
-13.4119 -0.00558447 -0.000209428
-13.3689 -0.00562065 -0.000211472
-13.3259 -0.00565712 -0.000213538
-13.283 -0.00569389 -0.000215629
-13.2402 -0.00573095 -0.000217743
-13.1974 -0.00576831 -0.000219881
-13.1547 -0.00580598 -0.000222044
-13.1121 -0.00584395 -0.000224231
-13.0696 -0.00588224 -0.000226444
-13.0271 -0.00592084 -0.000228682
-12.9847 -0.00595976 -0.000230947
-12.9424 -0.005999 -0.000233237
-12.9001 -0.00603857 -0.000235555
-12.8579 -0.00607847 -0.000237899
-12.8158 -0.0061187 -0.000240272
-12.7737 -0.00615927 -0.000242672
-12.7317 -0.00620018 -0.0002451
-12.6898 -0.00624144 -0.000247557
-12.6479 -0.00628305 -0.000250044
-12.6061 -0.00632501 -0.00025256
-12.5643 -0.00636734 -0.000255106
-12.5226 -0.00641002 -0.000257683
-12.481 -0.00645308 -0.000260291
-12.4394 -0.0064965 -0.000262931
-12.3979 -0.00654031 -0.000265602
-12.3565 -0.00658449 -0.000268306
-12.3151 -0.00662906 -0.000271043
-12.2738 -0.00667403 -0.000273813
-12.2325 -0.00671938 -0.000276617
-12.1913 -0.00676514 -0.000279456
-12.1501 -0.00681131 -0.00028233
-12.109 -0.00685788 -0.00028524
-12.068 -0.00690488 -0.000288185
-12.027 -0.00695229 -0.000291168
-11.986 -0.00700013 -0.000294187
-11.9452 -0.0070484 -0.000297245
-11.9043 -0.00709711 -0.000300341
-11.8636 -0.00714626 -0.000303476
-11.8228 -0.00719586 -0.000306651
-11.7822 -0.00724591 -0.000309867
-11.7415 -0.00729643 -0.000313123
-11.701 -0.00734741 -0.000316421
-11.6605 -0.00739886 -0.000319761
-11.62 -0.00745079 -0.000323145
-11.5796 -0.0075032 -0.000326572
-11.5392 -0.0075561 -0.000330043
-11.4989 -0.00760951 -0.00033356
-11.4587 -0.00766341 -0.000337122
-11.4184 -0.00771782 -0.000340731
-11.3783 -0.00777275 -0.000344388
-11.3381 -0.0078282 -0.000348092
-11.2981 -0.00788419 -0.000351846
-11.2581 -0.00794071 -0.000355649
-11.2181 -0.00799777 -0.000359503
-11.1781 -0.00805539 -0.000363409
-11.1383 -0.00811356 -0.000367367
-11.0984 -0.0081723 -0.000371378
-11.0586 -0.00823162 -0.000375443
-11.0189 -0.00829151 -0.000379563
-10.9792 -0.008352 -0.000383739
-10.9395 -0.00841308 -0.000387972
-10.8999 -0.00847477 -0.000392263
-10.8603 -0.00853707 -0.000396613
-10.8208 -0.0086 -0.000401022
-10.7813 -0.00866355 -0.000405493
-10.7418 -0.00872774 -0.000410025
-10.7024 -0.00879259 -0.000414621
-10.6631 -0.00885809 -0.00041928
-10.6238 -0.00892425 -0.000424005
-10.5845 -0.00899109 -0.000428797
-10.5452 -0.00905862 -0.000433656
-10.506 -0.00912684 -0.000438583
-10.4669 -0.00919577 -0.000443581
-10.4278 -0.00926541 -0.00044865
-10.3887 -0.00933577 -0.000453791
-10.3496 -0.00940687 -0.000459007
-10.3106 -0.00947872 -0.000464297
-10.2717 -0.00955132 -0.000469664
-10.2328 -0.00962469 -0.000475109
-10.1939 -0.00969883 -0.000480633
-10.155 -0.00977377 -0.000486238
-10.1162 -0.0098495 -0.000491925
-10.0774 -0.00992605 -0.000497695
-10.0387 -0.0100034 -0.000503552
-10 -0.0100816 -0.000509494
-9.96134 -0.0101607 -0.000515526
-9.92271 -0.0102406 -0.000521647
-9.88412 -0.0103214 -0.000527861
-9.84557 -0.0104031 -0.000534168
-9.80704 -0.0104857 -0.00054057
-9.76856 -0.0105691 -0.000547069
-9.73011 -0.0106536 -0.000553667
-9.69169 -0.0107389 -0.000560366
-9.65331 -0.0108252 -0.000567168
-9.61496 -0.0109125 -0.000574075
-9.57664 -0.0110008 -0.000581088
-9.53836 -0.0110901 -0.00058821
-9.50011 -0.0111804 -0.000595443
-9.46189 -0.0112717 -0.000602789
-9.42371 -0.011364 -0.000610251
-9.38556 -0.0114575 -0.00061783
-9.34744 -0.011552 -0.000625529
-9.30935 -0.0116476 -0.000633351
-9.2713 -0.0117443 -0.000641297
-9.23327 -0.0118422 -0.00064937
-9.19528 -0.0119412 -0.000657573
-9.15732 -0.0120413 -0.000665909
-9.11939 -0.0121427 -0.000674379
-9.08149 -0.0122453 -0.000682988
-9.04362 -0.0123491 -0.000691737
-9.00578 -0.0124541 -0.000700629
-8.96797 -0.0125604 -0.000709668
-8.93019 -0.012668 -0.000718857
-8.89244 -0.0127769 -0.000728198
-8.85471 -0.0128871 -0.000737694
-8.81702 -0.0129987 -0.00074735
-8.77936 -0.0131116 -0.000757169
-8.74172 -0.013226 -0.000767152
-8.70412 -0.0133417 -0.000777306
-8.66654 -0.013459 -0.000787632
-8.62899 -0.0135776 -0.000798135
-8.59146 -0.0136978 -0.000808818
-8.55397 -0.0138195 -0.000819685
-8.5165 -0.0139427 -0.000830741
-8.47906 -0.0140675 -0.000841989
-8.44165 -0.0141939 -0.000853433
-8.40426 -0.014322 -0.000865078
-8.3669 -0.0144516 -0.000876929
-8.32956 -0.014583 -0.000888989
-8.29226 -0.0147161 -0.000901264
-8.25497 -0.0148509 -0.000913758
-8.21772 -0.0149875 -0.000926477
-8.18049 -0.0151259 -0.000939424
-8.14328 -0.0152661 -0.000952606
-8.1061 -0.0154082 -0.000966028
-8.06895 -0.0155522 -0.000979694
-8.03182 -0.0156981 -0.000993612
-7.99471 -0.0158461 -0.00100779
-7.95763 -0.015996 -0.00102222
-7.92058 -0.016148 -0.00103693
-7.88355 -0.016302 -0.00105191
-7.84654 -0.0164582 -0.00106717
-7.80955 -0.0166165 -0.00108272
-7.77259 -0.0167771 -0.00109857
-7.73566 -0.0169399 -0.00111471
-7.69874 -0.0171049 -0.00113117
-7.66185 -0.0172723 -0.00114794
-7.62498 -0.0174421 -0.00116504
-7.58814 -0.0176143 -0.00118247
-7.55132 -0.017789 -0.00120024
-7.51452 -0.0179661 -0.00121835
-7.47774 -0.0181459 -0.00123683
-7.44099 -0.0183282 -0.00125567
-7.40425 -0.0185132 -0.00127488
-7.36754 -0.018701 -0.00129448
-7.33085 -0.0188915 -0.00131448
-7.29418 -0.0190848 -0.00133488
-7.25754 -0.019281 -0.00135569
-7.22091 -0.0194802 -0.00137693
-7.18431 -0.0196823 -0.0013986
-7.14772 -0.0198875 -0.00142073
-7.11116 -0.0200959 -0.00144331
-7.07462 -0.0203074 -0.00146636
-7.0381 -0.0205222 -0.00148989
-7.00159 -0.0207403 -0.00151392
-6.96511 -0.0209618 -0.00153846
-6.92865 -0.0211867 -0.00156353
-6.89221 -0.0214152 -0.00158913
-6.85579 -0.0216473 -0.00161528
-6.81938 -0.0218831 -0.00164199
-6.783 -0.0221227 -0.00166929
-6.74664 -0.0223661 -0.00169719
-6.71029 -0.0226134 -0.0017257
-6.67397 -0.0228648 -0.00175484
-6.63766 -0.0231202 -0.00178463
-6.60137 -0.0233799 -0.00181509
-6.5651 -0.0236438 -0.00184623
-6.52885 -0.0239121 -0.00187808
-6.49262 -0.0241849 -0.00191065
-6.4564 -0.0244623 -0.00194397
-6.42021 -0.0247444 -0.00197806
-6.38403 -0.0250313 -0.00201294
-6.34786 -0.0253231 -0.00204863
-6.31172 -0.0256199 -0.00208516
-6.27559 -0.0259218 -0.00212255
-6.23949 -0.026229 -0.00216083
-6.20339 -0.0265416 -0.00220002
-6.16732 -0.0268597 -0.00224016
-6.13126 -0.0271834 -0.00228127
-6.09522 -0.0275129 -0.00232337
-6.05919 -0.0278483 -0.00236651
-6.02319 -0.0281898 -0.00241071
-5.9872 -0.0285375 -0.00245601
-5.95122 -0.0288915 -0.00250243
-5.91526 -0.029252 -0.00255002
-5.87932 -0.0296193 -0.00259882
-5.84339 -0.0299933 -0.00264886
-5.80748 -0.0303744 -0.00270018
-5.77158 -0.0307627 -0.00275282
-5.7357 -0.0311583 -0.00280683
-5.69984 -0.0315616 -0.00286224
-5.66399 -0.0319726 -0.00291912
-5.62815 -0.0323915 -0.0029775
-5.59233 -0.0328186 -0.00303744
-5.55653 -0.0332541 -0.00309899
-5.52074 -0.0336983 -0.00316221
-5.48497 -0.0341513 -0.00322714
-5.4492 -0.0346133 -0.00329386
-5.41346 -0.0350847 -0.00336242
-5.37773 -0.0355657 -0.00343288
-5.34201 -0.0360565 -0.00350532
-5.30631 -0.0365575 -0.0035798
-5.27062 -0.0370688 -0.00365641
-5.23494 -0.0375909 -0.0037352
-5.19928 -0.038124 -0.00381627
-5.16363 -0.0386683 -0.0038997
-5.128 -0.0392244 -0.00398557
-5.09237 -0.0397924 -0.00407397
-5.05677 -0.0403727 -0.00416501
-5.02117 -0.0409657 -0.00425877
-4.98559 -0.0415718 -0.00435537
-4.95002 -0.0421914 -0.00445491
-4.91446 -0.0428248 -0.00455751
-4.87892 -0.0434725 -0.00466328
-4.84339 -0.0441349 -0.00477236
-4.80787 -0.0448126 -0.00488486
-4.77237 -0.0455058 -0.00500094
-4.73687 -0.0462152 -0.00512072
-4.70139 -0.0469413 -0.00524438
-4.66592 -0.0476846 -0.00537205
-4.63046 -0.0484455 -0.00550392
-4.59502 -0.0492248 -0.00564015
-4.55958 -0.0500231 -0.00578093
-4.52416 -0.0508408 -0.00592645
-4.48875 -0.0516788 -0.00607692
-4.45335 -0.0525376 -0.00623255
-4.41797 -0.0534179 -0.00639357
-4.38259 -0.0543206 -0.00656022
-4.34722 -0.0552464 -0.00673274
-4.31187 -0.056196 -0.0069114
-4.27653 -0.0571703 -0.00709648
-4.24119 -0.0581703 -0.00728828
-4.20587 -0.0591967 -0.0074871
-4.17056 -0.0602507 -0.00769328
-4.13526 -0.0613331 -0.00790717
-4.09997 -0.062445 -0.00812912
-4.06469 -0.0635875 -0.00835954
-4.02942 -0.0647618 -0.00859883
-3.99416 -0.065969 -0.00884743
-3.95891 -0.0672105 -0.00910582
-3.92367 -0.0684875 -0.00937447
-3.88844 -0.0698015 -0.00965391
-3.85322 -0.0711539 -0.00994471
-3.81801 -0.0725462 -0.0102474
-3.7828 -0.07398 -0.0105628
-3.74761 -0.0754571 -0.0108913
-3.71243 -0.0769792 -0.0112338
-3.67726 -0.0785482 -0.011591
-3.64209 -0.0801661 -0.0119638
-3.60694 -0.0818349 -0.0123529
-3.57179 -0.0835568 -0.0127594
-3.53665 -0.0853342 -0.0131842
-3.50152 -0.0871696 -0.0136284
-3.4664 -0.0890654 -0.0140931
-3.43129 -0.0910244 -0.0145796
-3.39619 -0.0930495 -0.0150891
-3.36109 -0.0951437 -0.0156231
-3.32601 -0.0973104 -0.016183
-3.29093 -0.0995529 -0.0167706
-3.25586 -0.101875 -0.0173876
-3.2208 -0.10428 -0.0180358
-3.18574 -0.106773 -0.0187174
-3.1507 -0.109357 -0.0194346
-3.11566 -0.112038 -0.0201897
-3.08063 -0.11482 -0.0209853
-3.0456 -0.117709 -0.0218243
-3.01059 -0.12071 -0.0227098
-2.97558 -0.123829 -0.023645
-2.94058 -0.127073 -0.0246337
-2.90558 -0.130448 -0.0256797
-2.87059 -0.133962 -0.0267874
-2.83561 -0.137622 -0.0279616
-2.80064 -0.141438 -0.0292075
-2.76567 -0.145417 -0.0305306
-2.73071 -0.14957 -0.0319373
-2.69576 -0.153907 -0.0334345
-2.66081 -0.15844 -0.0350298
-2.62587 -0.163179 -0.0367315
-2.59094 -0.168139 -0.0385489
-2.55601 -0.173333 -0.0404924
-2.52109 -0.178777 -0.0425733
-2.48617 -0.184487 -0.0448044
-2.45126 -0.190481 -0.0471998
-2.41636 -0.196777 -0.0497756
-2.38146 -0.203398 -0.0525493
-2.34657 -0.210365 -0.0555411
-2.31168 -0.217704 -0.0587735
-2.2768 -0.225441 -0.0622718
-2.24192 -0.233605 -0.0660649
-2.20705 -0.242229 -0.0701853
-2.17219 -0.251348 -0.0746704
-2.13733 -0.260999 -0.0795626
-2.10247 -0.271224 -0.0849106
-2.06762 -0.282068 -0.0907703
-2.03278 -0.293581 -0.0972063
-1.99794 -0.305817 -0.104293
-1.9631 -0.318834 -0.112118
-1.92827 -0.332696 -0.120782
-1.89345 -0.347472 -0.130403
-1.85862 -0.363236 -0.141121
-1.82381 -0.380068 -0.153101
-1.78899 -0.398051 -0.166537
-1.75419 -0.417273 -0.181661
-1.71938 -0.437821 -0.198752
-1.68458 -0.459783 -0.218142
-1.64979 -0.483237 -0.240234
-1.61499 -0.508246 -0.265514
-1.58021 -0.534842 -0.294573
-1.54542 -0.563008 -0.328129
-1.51064 -0.592648 -0.367058
-1.47586 -0.623536 -0.412422
-1.44109 -0.655251 -0.46551
-1.40632 -0.687069 -0.527865
-1.37155 -0.717814 -0.601304
-1.33679 -0.745639 -0.687894
-1.30203 -0.767723 -0.789853
-1.26727 -0.779893 -0.909279
-1.23251 -0.776188 -1.04761
-1.19776 -0.748548 -1.20464
-1.16301 -0.686942 -1.37697
-1.12827 -0.580575 -1.55601
-1.09352 -0.420869 -1.72634
-1.05878 -0.2063 -1.86615
-1.02405 0.0527171 -1.95161
-0.989309 0.332803 -1.96525
-0.954576 0.603471 -1.90389
-0.919844 0.837564 -1.78022
-0.885115 1.01948 -1.61672
-0.850388 1.14664 -1.43675
-0.815663 1.22557 -1.25839
-0.78094 1.26666 -1.0927
-0.746219 1.28047 -0.94482
-0.711499 1.27587 -0.815953
-0.676781 1.2596 -0.705144
-0.642065 1.23648 -0.610456
-0.60735 1.20981 -0.529664
-0.572637 1.18178 -0.460618
-0.537925 1.1538 -0.401388
-0.503214 1.12676 -0.350314
-0.468504 1.1012 -0.306001
-0.433796 1.07744 -0.267287
-0.399089 1.05562 -0.233211
-0.364382 1.03581 -0.20298
-0.329676 1.01802 -0.175934
-0.294972 1.00222 -0.151526
-0.260267 0.988353 -0.129295
-0.225564 0.976377 -0.108853
-0.190861 0.966233 -0.0898651
-0.156158 0.957867 -0.0720435
-0.121456 0.951233 -0.0551339
-0.0867541 0.946292 -0.0389084
-0.0520524 0.943014 -0.0231584
-0.0173508 0.941381 -0.00768863
0.0173508 0.941381 0.00768863
0.0520524 0.943014 0.0231584
0.0867541 0.946292 0.0389084
0.121456 0.951233 0.0551339
0.156158 0.957867 0.0720435
0.190861 0.966233 0.0898651
0.225564 0.976377 0.108853
0.260267 0.988353 0.129295
0.294972 1.00222 0.151526
0.329676 1.01802 0.175934
0.364382 1.03581 0.20298
0.399089 1.05562 0.233211
0.433796 1.07744 0.267287
0.468504 1.1012 0.306001
0.503214 1.12676 0.350314
0.537925 1.1538 0.401388
0.572637 1.18178 0.460618
0.60735 1.20981 0.529664
0.642065 1.23648 0.610456
0.676781 1.2596 0.705144
0.711499 1.27587 0.815953
0.746219 1.28047 0.94482
0.78094 1.26666 1.0927
0.815663 1.22557 1.25839
0.850388 1.14664 1.43675
0.885115 1.01948 1.61672
0.919844 0.837564 1.78022
0.954576 0.603471 1.90389
0.989309 0.332803 1.96525
1.02405 0.0527171 1.95161
1.05878 -0.2063 1.86615
1.09352 -0.420869 1.72634
1.12827 -0.580575 1.55601
1.16301 -0.686942 1.37697
1.19776 -0.748548 1.20464
1.23251 -0.776188 1.04761
1.26727 -0.779893 0.909279
1.30203 -0.767723 0.789853
1.33679 -0.745639 0.687894
1.37155 -0.717814 0.601304
1.40632 -0.687069 0.527865
1.44109 -0.655251 0.46551
1.47586 -0.623536 0.412422
1.51064 -0.592648 0.367058
1.54542 -0.563008 0.328129
1.58021 -0.534842 0.294573
1.61499 -0.508246 0.265514
1.64979 -0.483237 0.240234
1.68458 -0.459783 0.218142
1.71938 -0.437821 0.198752
1.75419 -0.417273 0.181661
1.78899 -0.398051 0.166537
1.82381 -0.380068 0.153101
1.85862 -0.363236 0.141121
1.89345 -0.347472 0.130403
1.92827 -0.332696 0.120782
1.9631 -0.318834 0.112118
1.99794 -0.305817 0.104293
2.03278 -0.293581 0.0972063
2.06762 -0.282068 0.0907703
2.10247 -0.271224 0.0849106
2.13733 -0.260999 0.0795626
2.17219 -0.251348 0.0746704
2.20705 -0.242229 0.0701853
2.24192 -0.233605 0.0660649
2.2768 -0.225441 0.0622718
2.31168 -0.217704 0.0587735
2.34657 -0.210365 0.0555411
2.38146 -0.203398 0.0525493
2.41636 -0.196777 0.0497756
2.45126 -0.190481 0.0471998
2.48617 -0.184487 0.0448044
2.52109 -0.178777 0.0425733
2.55601 -0.173333 0.0404924
2.59094 -0.168139 0.0385489
2.62587 -0.163179 0.0367315
2.66081 -0.15844 0.0350298
2.69576 -0.153907 0.0334345
2.73071 -0.14957 0.0319373
2.76567 -0.145417 0.0305306
2.80064 -0.141438 0.0292075
2.83561 -0.137622 0.0279616
2.87059 -0.133962 0.0267874
2.90558 -0.130448 0.0256797
2.94058 -0.127073 0.0246337
2.97558 -0.123829 0.023645
3.01059 -0.12071 0.0227098
3.0456 -0.117709 0.0218243
3.08063 -0.11482 0.0209853
3.11566 -0.112038 0.0201897
3.1507 -0.109357 0.0194346
3.18574 -0.106773 0.0187174
3.2208 -0.10428 0.0180358
3.25586 -0.101875 0.0173876
3.29093 -0.0995529 0.0167706
3.32601 -0.0973104 0.016183
3.36109 -0.0951437 0.0156231
3.39619 -0.0930495 0.0150891
3.43129 -0.0910244 0.0145796
3.4664 -0.0890654 0.0140931
3.50152 -0.0871696 0.0136284
3.53665 -0.0853342 0.0131842
3.57179 -0.0835568 0.0127594
3.60694 -0.0818349 0.0123529
3.64209 -0.0801661 0.0119638
3.67726 -0.0785482 0.011591
3.71243 -0.0769792 0.0112338
3.74761 -0.0754571 0.0108913
3.7828 -0.07398 0.0105628
3.81801 -0.0725462 0.0102474
3.85322 -0.0711539 0.00994471
3.88844 -0.0698015 0.00965391
3.92367 -0.0684875 0.00937447
3.95891 -0.0672105 0.00910582
3.99416 -0.065969 0.00884743
4.02942 -0.0647618 0.00859883
4.06469 -0.0635875 0.00835954
4.09997 -0.062445 0.00812912
4.13526 -0.0613331 0.00790717
4.17056 -0.0602507 0.00769328
4.20587 -0.0591967 0.0074871
4.24119 -0.0581703 0.00728828
4.27653 -0.0571703 0.00709648
4.31187 -0.056196 0.0069114
4.34722 -0.0552464 0.00673274
4.38259 -0.0543206 0.00656022
4.41797 -0.0534179 0.00639357
4.45335 -0.0525376 0.00623255
4.48875 -0.0516788 0.00607692
4.52416 -0.0508408 0.00592645
4.55958 -0.0500231 0.00578093
4.59502 -0.0492248 0.00564015
4.63046 -0.0484455 0.00550392
4.66592 -0.0476846 0.00537205
4.70139 -0.0469413 0.00524438
4.73687 -0.0462152 0.00512072
4.77237 -0.0455058 0.00500094
4.80787 -0.0448126 0.00488486
4.84339 -0.0441349 0.00477236
4.87892 -0.0434725 0.00466328
4.91446 -0.0428248 0.00455751
4.95002 -0.0421914 0.00445491
4.98559 -0.0415718 0.00435537
5.02117 -0.0409657 0.00425877
5.05677 -0.0403727 0.00416501
5.09237 -0.0397924 0.00407397
5.128 -0.0392244 0.00398557
5.16363 -0.0386683 0.0038997
5.19928 -0.038124 0.00381627
5.23494 -0.0375909 0.0037352
5.27062 -0.0370688 0.00365641
5.30631 -0.0365575 0.0035798
5.34201 -0.0360565 0.00350532
5.37773 -0.0355657 0.00343288
5.41346 -0.0350847 0.00336242
5.4492 -0.0346133 0.00329386
5.48497 -0.0341513 0.00322714
5.52074 -0.0336983 0.00316221
5.55653 -0.0332541 0.00309899
5.59233 -0.0328186 0.00303744
5.62815 -0.0323915 0.0029775
5.66399 -0.0319726 0.00291912
5.69984 -0.0315616 0.00286224
5.7357 -0.0311583 0.00280683
5.77158 -0.0307627 0.00275282
5.80748 -0.0303744 0.00270018
5.84339 -0.0299933 0.00264886
5.87932 -0.0296193 0.00259882
5.91526 -0.029252 0.00255002
5.95122 -0.0288915 0.00250243
5.9872 -0.0285375 0.00245601
6.02319 -0.0281898 0.00241071
6.05919 -0.0278483 0.00236651
6.09522 -0.0275129 0.00232337
6.13126 -0.0271834 0.00228127
6.16732 -0.0268597 0.00224016
6.20339 -0.0265416 0.00220002
6.23949 -0.026229 0.00216083
6.27559 -0.0259218 0.00212255
6.31172 -0.0256199 0.00208516
6.34786 -0.0253231 0.00204863
6.38403 -0.0250313 0.00201294
6.42021 -0.0247444 0.00197806
6.4564 -0.0244623 0.00194397
6.49262 -0.0241849 0.00191065
6.52885 -0.0239121 0.00187808
6.5651 -0.0236438 0.00184623
6.60137 -0.0233799 0.00181509
6.63766 -0.0231202 0.00178463
6.67397 -0.0228648 0.00175484
6.71029 -0.0226134 0.0017257
6.74664 -0.0223661 0.00169719
6.783 -0.0221227 0.00166929
6.81938 -0.0218831 0.00164199
6.85579 -0.0216473 0.00161528
6.89221 -0.0214152 0.00158913
6.92865 -0.0211867 0.00156353
6.96511 -0.0209618 0.00153846
7.00159 -0.0207403 0.00151392
7.0381 -0.0205222 0.00148989
7.07462 -0.0203074 0.00146636
7.11116 -0.0200959 0.00144331
7.14772 -0.0198875 0.00142073
7.18431 -0.0196823 0.0013986
7.22091 -0.0194802 0.00137693
7.25754 -0.019281 0.00135569
7.29418 -0.0190848 0.00133488
7.33085 -0.0188915 0.00131448
7.36754 -0.018701 0.00129448
7.40425 -0.0185132 0.00127488
7.44099 -0.0183282 0.00125567
7.47774 -0.0181459 0.00123683
7.51452 -0.0179661 0.00121835
7.55132 -0.017789 0.00120024
7.58814 -0.0176143 0.00118247
7.62498 -0.0174421 0.00116504
7.66185 -0.0172723 0.00114794
7.69874 -0.0171049 0.00113117
7.73566 -0.0169399 0.00111471
7.77259 -0.0167771 0.00109857
7.80955 -0.0166165 0.00108272
7.84654 -0.0164582 0.00106717
7.88355 -0.016302 0.00105191
7.92058 -0.016148 0.00103693
7.95763 -0.015996 0.00102222
7.99471 -0.0158461 0.00100779
8.03182 -0.0156981 0.000993612
8.06895 -0.0155522 0.000979694
8.1061 -0.0154082 0.000966028
8.14328 -0.0152661 0.000952606
8.18049 -0.0151259 0.000939424
8.21772 -0.0149875 0.000926477
8.25497 -0.0148509 0.000913758
8.29226 -0.0147161 0.000901264
8.32956 -0.014583 0.000888989
8.3669 -0.0144516 0.000876929
8.40426 -0.014322 0.000865078
8.44165 -0.0141939 0.000853433
8.47906 -0.0140675 0.000841989
8.5165 -0.0139427 0.000830741
8.55397 -0.0138195 0.000819685
8.59146 -0.0136978 0.000808818
8.62899 -0.0135776 0.000798135
8.66654 -0.013459 0.000787632
8.70412 -0.0133417 0.000777306
8.74172 -0.013226 0.000767152
8.77936 -0.0131116 0.000757169
8.81702 -0.0129987 0.00074735
8.85471 -0.0128871 0.000737694
8.89244 -0.0127769 0.000728198
8.93019 -0.012668 0.000718857
8.96797 -0.0125604 0.000709668
9.00578 -0.0124541 0.000700629
9.04362 -0.0123491 0.000691737
9.08149 -0.0122453 0.000682988
9.11939 -0.0121427 0.000674379
9.15732 -0.0120413 0.000665909
9.19528 -0.0119412 0.000657573
9.23327 -0.0118422 0.00064937
9.2713 -0.0117443 0.000641297
9.30935 -0.0116476 0.000633351
9.34744 -0.011552 0.000625529
9.38556 -0.0114575 0.00061783
9.42371 -0.011364 0.000610251
9.46189 -0.0112717 0.000602789
9.50011 -0.0111804 0.000595443
9.53836 -0.0110901 0.00058821
9.57664 -0.0110008 0.000581088
9.61496 -0.0109125 0.000574075
9.65331 -0.0108252 0.000567168
9.69169 -0.0107389 0.000560366
9.73011 -0.0106536 0.000553667
9.76856 -0.0105691 0.000547069
9.80704 -0.0104857 0.00054057
9.84557 -0.0104031 0.000534168
9.88412 -0.0103214 0.000527861
9.92271 -0.0102406 0.000521647
9.96134 -0.0101607 0.000515526
10 -0.0100816 0.000509494
10.0387 -0.0100034 0.000503552
10.0774 -0.00992605 0.000497695
10.1162 -0.0098495 0.000491925
10.155 -0.00977377 0.000486238
10.1939 -0.00969883 0.000480633
10.2328 -0.00962469 0.000475109
10.2717 -0.00955132 0.000469664
10.3106 -0.00947872 0.000464297
10.3496 -0.00940687 0.000459007
10.3887 -0.00933577 0.000453791
10.4278 -0.00926541 0.00044865
10.4669 -0.00919577 0.000443581
10.506 -0.00912684 0.000438583
10.5452 -0.00905862 0.000433656
10.5845 -0.00899109 0.000428797
10.6238 -0.00892425 0.000424005
10.6631 -0.00885809 0.00041928
10.7024 -0.00879259 0.000414621
10.7418 -0.00872774 0.000410025
10.7813 -0.00866355 0.000405493
10.8208 -0.0086 0.000401022
10.8603 -0.00853707 0.000396613
10.8999 -0.00847477 0.000392263
10.9395 -0.00841308 0.000387972
10.9792 -0.008352 0.000383739
11.0189 -0.00829151 0.000379563
11.0586 -0.00823162 0.000375443
11.0984 -0.0081723 0.000371378
11.1383 -0.00811356 0.000367367
11.1781 -0.00805539 0.000363409
11.2181 -0.00799777 0.000359503
11.2581 -0.00794071 0.000355649
11.2981 -0.00788419 0.000351846
11.3381 -0.0078282 0.000348092
11.3783 -0.00777275 0.000344388
11.4184 -0.00771782 0.000340731
11.4587 -0.00766341 0.000337122
11.4989 -0.00760951 0.00033356
11.5392 -0.0075561 0.000330043
11.5796 -0.0075032 0.000326572
11.62 -0.00745079 0.000323145
11.6605 -0.00739886 0.000319761
11.701 -0.00734741 0.000316421
11.7415 -0.00729643 0.000313123
11.7822 -0.00724591 0.000309867
11.8228 -0.00719586 0.000306651
11.8636 -0.00714626 0.000303476
11.9043 -0.00709711 0.000300341
11.9452 -0.0070484 0.000297245
11.986 -0.00700013 0.000294187
12.027 -0.00695229 0.000291168
12.068 -0.00690488 0.000288185
12.109 -0.00685788 0.00028524
12.1501 -0.00681131 0.00028233
12.1913 -0.00676514 0.000279456
12.2325 -0.00671938 0.000276617
12.2738 -0.00667403 0.000273813
12.3151 -0.00662906 0.000271043
12.3565 -0.00658449 0.000268306
12.3979 -0.00654031 0.000265602
12.4394 -0.0064965 0.000262931
12.481 -0.00645308 0.000260291
12.5226 -0.00641002 0.000257683
12.5643 -0.00636734 0.000255106
12.6061 -0.00632501 0.00025256
12.6479 -0.00628305 0.000250044
12.6898 -0.00624144 0.000247557
12.7317 -0.00620018 0.0002451
12.7737 -0.00615927 0.000242672
12.8158 -0.0061187 0.000240272
12.8579 -0.00607847 0.000237899
12.9001 -0.00603857 0.000235555
12.9424 -0.005999 0.000233237
12.9847 -0.00595976 0.000230947
13.0271 -0.00592084 0.000228682
13.0696 -0.00588224 0.000226444
13.1121 -0.00584395 0.000224231
13.1547 -0.00580598 0.000222044
13.1974 -0.00576831 0.000219881
13.2402 -0.00573095 0.000217743
13.283 -0.00569389 0.000215629
13.3259 -0.00565712 0.000213538
13.3689 -0.00562065 0.000211472
13.4119 -0.00558447 0.000209428
13.455 -0.00554857 0.000207407
13.4982 -0.00551296 0.000205409
13.5415 -0.00547763 0.000203433
13.5848 -0.00544258 0.000201478
13.6283 -0.0054078 0.000199545
13.6718 -0.00537329 0.000197634
13.7153 -0.00533904 0.000195743
13.759 -0.00530506 0.000193873
13.8028 -0.00527135 0.000192024
13.8466 -0.00523789 0.000190194
13.8905 -0.00520469 0.000188384
13.9345 -0.00517173 0.000186594
13.9786 -0.00513903 0.000184823
14.0227 -0.00510658 0.000183071
14.067 -0.00507437 0.000181338
14.1113 -0.0050424 0.000179623
14.1558 -0.00501067 0.000177927
14.2003 -0.00497917 0.000176248
14.2449 -0.00494791 0.000174587
14.2896 -0.00491688 0.000172944
14.3344 -0.00488608 0.000171318
14.3793 -0.0048555 0.000169709
14.4243 -0.00482514 0.000168117
14.4693 -0.00479501 0.000166541
14.5145 -0.00476509 0.000164981
14.5598 -0.00473539 0.000163438
14.6052 -0.0047059 0.00016191
14.6506 -0.00467662 0.000160399
14.6962 -0.00464754 0.000158902
14.7419 -0.00461868 0.000157421
14.7877 -0.00459002 0.000155955
14.8336 -0.00456155 0.000154504
14.8796 -0.00453329 0.000153067
14.9257 -0.00450522 0.000151645
14.9719 -0.00447735 0.000150237
15.0182 -0.00444967 0.000148844
15.0647 -0.00442218 0.000147464
15.1112 -0.00439488 0.000146098
15.1579 -0.00436776 0.000144745
15.2047 -0.00434083 0.000143405
15.2516 -0.00431407 0.000142079
15.2986 -0.0042875 0.000140766
15.3458 -0.0042611 0.000139466
15.393 -0.00423488 0.000138178
15.4404 -0.00420883 0.000136903
15.488 -0.00418296 0.00013564
15.5356 -0.00415725 0.000134389
15.5834 -0.00413171 0.00013315
15.6313 -0.00410633 0.000131923
15.6794 -0.00408112 0.000130708
15.7276 -0.00405606 0.000129504
15.7759 -0.00403117 0.000128312
15.8243 -0.00400644 0.00012713
15.873 -0.00398186 0.00012596
15.9217 -0.00395743 0.000124801
15.9706 -0.00393316 0.000123652
16.0197 -0.00390903 0.000122515
16.0689 -0.00388506 0.000121387
16.1182 -0.00386123 0.00012027
16.1677 -0.00383754 0.000119164
16.2174 -0.003814 0.000118067
16.2672 -0.0037906 0.00011698
16.3172 -0.00376734 0.000115903
16.3674 -0.00374421 0.000114836
16.4177 -0.00372122 0.000113778
16.4682 -0.00369836 0.00011273
16.5189 -0.00367564 0.000111691
16.5697 -0.00365305 0.000110661
16.6208 -0.00363058 0.00010964
16.672 -0.00360825 0.000108628
16.7234 -0.00358603 0.000107625
16.775 -0.00356394 0.000106631
16.8268 -0.00354198 0.000105645
16.8787 -0.00352013 0.000104667
16.9309 -0.0034984 0.000103698
16.9833 -0.00347679 0.000102737
17.0359 -0.00345529 0.000101784
17.0887 -0.0034339 0.00010084
17.1418 -0.00341263 9.99025e-05
17.195 -0.00339147 9.89732e-05
17.2485 -0.00337041 9.80516e-05
17.3022 -0.00334946 9.71375e-05
17.3562 -0.00332861 9.62307e-05
17.4104 -0.00330787 9.53313e-05
17.4648 -0.00328723 9.44391e-05
17.5195 -0.00326668 9.35539e-05
17.5744 -0.00324624 9.26757e-05
17.6296 -0.00322589 9.18043e-05
17.6851 -0.00320563 9.09397e-05
17.7408 -0.00318546 9.00818e-05
17.7969 -0.00316539 8.92303e-05
17.8532 -0.0031454 8.83853e-05
17.9098 -0.0031255 8.75467e-05
17.9667 -0.00310568 8.67142e-05
18.0239 -0.00308594 8.58878e-05
18.0815 -0.00306629 8.50674e-05
18.1393 -0.00304671 8.42529e-05
18.1975 -0.00302721 8.34442e-05
18.256 -0.00300778 8.26411e-05
18.3149 -0.00298842 8.18436e-05
18.3742 -0.00296913 8.10515e-05
18.4338 -0.00294991 8.02647e-05
18.4938 -0.00293076 7.94832e-05
18.5542 -0.00291166 7.87067e-05
18.615 -0.00289263 7.79352e-05
18.6762 -0.00287365 7.71686e-05
18.7379 -0.00285473 7.64067e-05
18.8 -0.00283586 7.56494e-05
18.8625 -0.00281704 7.48967e-05
18.9255 -0.00279826 7.41482e-05
18.9891 -0.00277953 7.3404e-05
19.0531 -0.00276084 7.26639e-05
19.1177 -0.00274218 7.19277e-05
19.1828 -0.00272356 7.11953e-05
19.2484 -0.00270497 7.04666e-05
19.3147 -0.0026864 6.97414e-05
19.3816 -0.00266785 6.90195e-05
19.4491 -0.00264932 6.83008e-05
19.5173 -0.0026308 6.7585e-05
19.5862 -0.00261228 6.68721e-05
19.6558 -0.00259377 6.61617e-05
19.7262 -0.00257526 6.54538e-05
19.7974 -0.00255673 6.4748e-05
19.8694 -0.00253819 6.40441e-05
19.9423 -0.00251962 6.3342e-05
20.0162 -0.00250103 6.26412e-05
20.091 -0.00248239 6.19415e-05
20.1669 -0.0024637 6.12426e-05
20.244 -0.00244495 6.05442e-05
20.3222 -0.00242613 5.98457e-05
20.4016 -0.00240723 5.91469e-05
20.4825 -0.00238823 5.84472e-05
20.5648 -0.00236911 5.77461e-05
20.6487 -0.00234986 5.70429e-05
20.7344 -0.00233045 5.6337e-05
20.8219 -0.00231086 5.56275e-05
20.9115 -0.00229106 5.49135e-05
21.0034 -0.00227102 5.41937e-05
21.0979 -0.00225069 5.3467e-05
21.1952 -0.00223003 5.27316e-05
21.2959 -0.00220896 5.19853e-05
21.4004 -0.0021874 5.12256e-05
21.5093 -0.00216526 5.04488e-05
21.6237 -0.00214237 4.96503e-05
21.7448 -0.00211853 4.88231e-05
21.8747 -0.00209341 4.79566e-05
22.0165 -0.00206648 4.70332e-05
22.1768 -0.00203666 4.60182e-05
22.3723 -0.00200117 4.48195e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.5Nc1ClassicOneLoop/GRpTwoLoop.txt <==
-22.3723 -0.00200116 -4.48188e-05
-22.1768 -0.00203665 -4.60175e-05
-22.0165 -0.00206646 -4.70325e-05
-21.8747 -0.00209339 -4.79558e-05
-21.7448 -0.00211851 -4.88223e-05
-21.6237 -0.00214235 -4.96495e-05
-21.5093 -0.00216524 -5.0448e-05
-21.4004 -0.00218738 -5.12247e-05
-21.2959 -0.00220894 -5.19844e-05
-21.1952 -0.00223001 -5.27306e-05
-21.0979 -0.00225067 -5.34661e-05
-21.0034 -0.002271 -5.41928e-05
-20.9115 -0.00229104 -5.49125e-05
-20.8219 -0.00231084 -5.56265e-05
-20.7344 -0.00233043 -5.6336e-05
-20.6487 -0.00234983 -5.70419e-05
-20.5648 -0.00236909 -5.7745e-05
-20.4825 -0.0023882 -5.84461e-05
-20.4016 -0.00240721 -5.91458e-05
-20.3222 -0.00242611 -5.98446e-05
-20.244 -0.00244493 -6.0543e-05
-20.1669 -0.00246368 -6.12415e-05
-20.091 -0.00248236 -6.19403e-05
-20.0162 -0.002501 -6.264e-05
-19.9423 -0.0025196 -6.33407e-05
-19.8694 -0.00253816 -6.40429e-05
-19.7974 -0.00255671 -6.47467e-05
-19.7262 -0.00257523 -6.54525e-05
-19.6558 -0.00259375 -6.61604e-05
-19.5862 -0.00261226 -6.68707e-05
-19.5173 -0.00263077 -6.75836e-05
-19.4491 -0.00264929 -6.82994e-05
-19.3816 -0.00266782 -6.90181e-05
-19.3147 -0.00268637 -6.97399e-05
-19.2484 -0.00270494 -7.04651e-05
-19.1828 -0.00272353 -7.11938e-05
-19.1177 -0.00274215 -7.19262e-05
-19.0531 -0.00276081 -7.26623e-05
-18.9891 -0.0027795 -7.34024e-05
-18.9255 -0.00279823 -7.41466e-05
-18.8625 -0.00281701 -7.4895e-05
-18.8 -0.00283583 -7.56478e-05
-18.7379 -0.0028547 -7.6405e-05
-18.6762 -0.00287362 -7.71669e-05
-18.615 -0.0028926 -7.79335e-05
-18.5542 -0.00291163 -7.87049e-05
-18.4938 -0.00293072 -7.94814e-05
-18.4338 -0.00294988 -8.02629e-05
-18.3742 -0.0029691 -8.10496e-05
-18.3149 -0.00298839 -8.18417e-05
-18.256 -0.00300774 -8.26392e-05
-18.1975 -0.00302717 -8.34422e-05
-18.1393 -0.00304667 -8.42509e-05
-18.0815 -0.00306625 -8.50654e-05
-18.0239 -0.00308591 -8.58857e-05
-17.9667 -0.00310564 -8.67121e-05
-17.9098 -0.00312546 -8.75445e-05
-17.8532 -0.00314536 -8.83832e-05
-17.7969 -0.00316535 -8.92282e-05
-17.7408 -0.00318542 -9.00795e-05
-17.6851 -0.00320559 -9.09375e-05
-17.6296 -0.00322585 -9.1802e-05
-17.5744 -0.0032462 -9.26733e-05
-17.5195 -0.00326664 -9.35515e-05
-17.4648 -0.00328719 -9.44367e-05
-17.4104 -0.00330783 -9.53289e-05
-17.3562 -0.00332857 -9.62283e-05
-17.3022 -0.00334942 -9.71349e-05
-17.2485 -0.00337037 -9.8049e-05
-17.195 -0.00339142 -9.89707e-05
-17.1418 -0.00341259 -9.98999e-05
-17.0887 -0.00343386 -0.000100837
-17.0359 -0.00345524 -0.000101782
-16.9833 -0.00347674 -0.000102735
-16.9309 -0.00349835 -0.000103695
-16.8787 -0.00352008 -0.000104664
-16.8268 -0.00354193 -0.000105642
-16.775 -0.00356389 -0.000106628
-16.7234 -0.00358598 -0.000107622
-16.672 -0.0036082 -0.000108625
-16.6208 -0.00363053 -0.000109637
-16.5697 -0.003653 -0.000110658
-16.5189 -0.00367559 -0.000111688
-16.4682 -0.00369831 -0.000112727
-16.4177 -0.00372117 -0.000113775
-16.3674 -0.00374416 -0.000114833
-16.3172 -0.00376728 -0.0001159
-16.2672 -0.00379054 -0.000116977
-16.2174 -0.00381394 -0.000118063
-16.1677 -0.00383748 -0.00011916
-16.1182 -0.00386117 -0.000120267
-16.0689 -0.003885 -0.000121384
-16.0197 -0.00390897 -0.000122511
-15.9706 -0.0039331 -0.000123649
-15.9217 -0.00395737 -0.000124797
-15.873 -0.0039818 -0.000125956
-15.8243 -0.00400637 -0.000127126
-15.7759 -0.00403111 -0.000128308
-15.7276 -0.004056 -0.0001295
-15.6794 -0.00408105 -0.000130704
-15.6313 -0.00410626 -0.000131919
-15.5834 -0.00413164 -0.000133146
-15.5356 -0.00415718 -0.000134385
-15.488 -0.00418289 -0.000135635
-15.4404 -0.00420876 -0.000136898
-15.393 -0.00423481 -0.000138173
-15.3458 -0.00426103 -0.000139461
-15.2986 -0.00428743 -0.000140761
-15.2516 -0.004314 -0.000142075
-15.2047 -0.00434075 -0.000143401
-15.1579 -0.00436769 -0.00014474
-15.1112 -0.0043948 -0.000146093
-15.0647 -0.00442211 -0.000147459
-15.0182 -0.00444959 -0.000148838
-14.9719 -0.00447727 -0.000150232
-14.9257 -0.00450515 -0.00015164
-14.8796 -0.00453321 -0.000153062
-14.8336 -0.00456147 -0.000154498
-14.7877 -0.00458993 -0.00015595
-14.7419 -0.0046186 -0.000157416
-14.6962 -0.00464746 -0.000158897
-14.6506 -0.00467653 -0.000160393
-14.6052 -0.00470581 -0.000161905
-14.5598 -0.0047353 -0.000163432
-14.5145 -0.004765 -0.000164975
-14.4693 -0.00479492 -0.000166535
-14.4243 -0.00482505 -0.00016811
-14.3793 -0.00485541 -0.000169703
-14.3344 -0.00488598 -0.000171312
-14.2896 -0.00491679 -0.000172938
-14.2449 -0.00494782 -0.000174581
-14.2003 -0.00497908 -0.000176242
-14.1558 -0.00501057 -0.00017792
-14.1113 -0.0050423 -0.000179616
-14.067 -0.00507427 -0.000181331
-14.0227 -0.00510648 -0.000183064
-13.9786 -0.00513893 -0.000184816
-13.9345 -0.00517163 -0.000186587
-13.8905 -0.00520458 -0.000188377
-13.8466 -0.00523778 -0.000190187
-13.8028 -0.00527124 -0.000192016
-13.759 -0.00530496 -0.000193865
-13.7153 -0.00533893 -0.000195735
-13.6718 -0.00537317 -0.000197626
-13.6283 -0.00540768 -0.000199537
-13.5848 -0.00544246 -0.00020147
-13.5415 -0.00547752 -0.000203424
-13.4982 -0.00551285 -0.0002054
-13.455 -0.00554846 -0.000207398
-13.4119 -0.00558435 -0.000209419
-13.3689 -0.00562053 -0.000211462
-13.3259 -0.005657 -0.000213529
-13.283 -0.00569376 -0.000215619
-13.2402 -0.00573082 -0.000217733
-13.1974 -0.00576819 -0.000219871
-13.1547 -0.00580585 -0.000222034
-13.1121 -0.00584382 -0.000224221
-13.0696 -0.00588211 -0.000226434
-13.0271 -0.0059207 -0.000228672
-12.9847 -0.00595962 -0.000230936
-12.9424 -0.00599886 -0.000233227
-12.9001 -0.00603843 -0.000235544
-12.8579 -0.00607832 -0.000237888
-12.8158 -0.00611855 -0.00024026
-12.7737 -0.00615912 -0.00024266
-12.7317 -0.00620003 -0.000245089
-12.6898 -0.00624129 -0.000247546
-12.6479 -0.0062829 -0.000250032
-12.6061 -0.00632486 -0.000252548
-12.5643 -0.00636718 -0.000255094
-12.5226 -0.00640986 -0.000257671
-12.481 -0.00645292 -0.000260278
-12.4394 -0.00649634 -0.000262917
-12.3979 -0.00654014 -0.000265589
-12.3565 -0.00658433 -0.000268292
-12.3151 -0.00662889 -0.000271029
-12.2738 -0.00667385 -0.000273799
-12.2325 -0.00671921 -0.000276603
-12.1913 -0.00676497 -0.000279442
-12.1501 -0.00681113 -0.000282315
-12.109 -0.0068577 -0.000285225
-12.068 -0.00690469 -0.00028817
-12.027 -0.0069521 -0.000291152
-11.986 -0.00699994 -0.000294172
-11.9452 -0.00704821 -0.000297229
-11.9043 -0.00709692 -0.000300325
-11.8636 -0.00714606 -0.00030346
-11.8228 -0.00719566 -0.000306635
-11.7822 -0.00724571 -0.00030985
-11.7415 -0.00729622 -0.000313106
-11.701 -0.0073472 -0.000316403
-11.6605 -0.00739865 -0.000319743
-11.62 -0.00745057 -0.000323126
-11.5796 -0.00750299 -0.000326553
-11.5392 -0.00755589 -0.000330024
-11.4989 -0.00760928 -0.00033354
-11.4587 -0.00766318 -0.000337102
-11.4184 -0.00771759 -0.000340711
-11.3783 -0.00777252 -0.000344367
-11.3381 -0.00782797 -0.000348072
-11.2981 -0.00788395 -0.000351825
-11.2581 -0.00794047 -0.000355628
-11.2181 -0.00799753 -0.000359481
-11.1781 -0.00805514 -0.000363387
-11.1383 -0.00811331 -0.000367344
-11.0984 -0.00817205 -0.000371355
-11.0586 -0.00823136 -0.000375419
-11.0189 -0.00829125 -0.000379539
-10.9792 -0.00835173 -0.000383715
-10.9395 -0.00841281 -0.000387947
-10.8999 -0.00847449 -0.000392238
-10.8603 -0.00853679 -0.000396587
-10.8208 -0.00859971 -0.000400996
-10.7813 -0.00866326 -0.000405466
-10.7418 -0.00872745 -0.000409998
-10.7024 -0.00879229 -0.000414593
-10.6631 -0.00885779 -0.000419252
-10.6238 -0.00892395 -0.000423977
-10.5845 -0.00899079 -0.000428767
-10.5452 -0.00905831 -0.000433626
-10.506 -0.00912652 -0.000438553
-10.4669 -0.00919545 -0.00044355
-10.4278 -0.00926508 -0.000448618
-10.3887 -0.00933544 -0.000453759
-10.3496 -0.00940653 -0.000458974
-10.3106 -0.00947837 -0.000464264
-10.2717 -0.00955097 -0.00046963
-10.2328 -0.00962433 -0.000475074
-10.1939 -0.00969847 -0.000480598
-10.155 -0.0097734 -0.000486202
-10.1162 -0.00984913 -0.000491888
-10.0774 -0.00992567 -0.000497658
-10.0387 -0.010003 -0.000503514
-10 -0.0100812 -0.000509456
-9.96134 -0.0101603 -0.000515486
-9.92271 -0.0102402 -0.000521607
-9.88412 -0.010321 -0.00052782
-9.84557 -0.0104027 -0.000534126
-9.80704 -0.0104852 -0.000540527
-9.76856 -0.0105687 -0.000547025
-9.73011 -0.0106531 -0.000553623
-9.69169 -0.0107385 -0.000560321
-9.65331 -0.0108248 -0.000567122
-9.61496 -0.0109121 -0.000574028
-9.57664 -0.0110003 -0.00058104
-9.53836 -0.0110896 -0.000588161
-9.50011 -0.0111799 -0.000595393
-9.46189 -0.0112712 -0.000602738
-9.42371 -0.0113636 -0.000610199
-9.38556 -0.011457 -0.000617777
-9.34744 -0.0115515 -0.000625475
-9.30935 -0.0116471 -0.000633295
-9.2713 -0.0117438 -0.00064124
-9.23327 -0.0118416 -0.000649312
-9.19528 -0.0119406 -0.000657514
-9.15732 -0.0120408 -0.000665849
-9.11939 -0.0121421 -0.000674318
-9.08149 -0.0122447 -0.000682925
-9.04362 -0.0123485 -0.000691673
-9.00578 -0.0124535 -0.000700564
-8.96797 -0.0125598 -0.000709602
-8.93019 -0.0126674 -0.000718789
-8.89244 -0.0127763 -0.000728128
-8.85471 -0.0128865 -0.000737624
-8.81702 -0.012998 -0.000747278
-8.77936 -0.013111 -0.000757094
-8.74172 -0.0132253 -0.000767077
-8.70412 -0.0133411 -0.000777228
-8.66654 -0.0134583 -0.000787553
-8.62899 -0.0135769 -0.000798054
-8.59146 -0.0136971 -0.000808735
-8.55397 -0.0138188 -0.000819601
-8.5165 -0.013942 -0.000830655
-8.47906 -0.0140668 -0.000841901
-8.44165 -0.0141932 -0.000853343
-8.40426 -0.0143212 -0.000864986
-8.3669 -0.0144508 -0.000876835
-8.32956 -0.0145822 -0.000888893
-8.29226 -0.0147153 -0.000901166
-8.25497 -0.0148501 -0.000913658
-8.21772 -0.0149866 -0.000926374
-8.18049 -0.015125 -0.000939319
-8.14328 -0.0152652 -0.000952499
-8.1061 -0.0154073 -0.000965918
-8.06895 -0.0155513 -0.000979582
-8.03182 -0.0156972 -0.000993497
-7.99471 -0.0158451 -0.00100767
-7.95763 -0.015995 -0.0010221
-7.92058 -0.016147 -0.00103681
-7.88355 -0.016301 -0.00105178
-7.84654 -0.0164572 -0.00106704
-7.80955 -0.0166155 -0.00108259
-7.77259 -0.016776 -0.00109843
-7.73566 -0.0169388 -0.00111457
-7.69874 -0.0171038 -0.00113103
-7.66185 -0.0172712 -0.0011478
-7.62498 -0.017441 -0.00116489
-7.58814 -0.0176131 -0.00118231
-7.55132 -0.0177878 -0.00120008
-7.51452 -0.0179649 -0.00121819
-7.47774 -0.0181446 -0.00123666
-7.44099 -0.018327 -0.0012555
-7.40425 -0.018512 -0.00127471
-7.36754 -0.0186997 -0.00129431
-7.33085 -0.0188901 -0.0013143
-7.29418 -0.0190835 -0.00133469
-7.25754 -0.0192796 -0.0013555
-7.22091 -0.0194788 -0.00137674
-7.18431 -0.0196809 -0.00139841
-7.14772 -0.0198861 -0.00142052
-7.11116 -0.0200944 -0.0014431
-7.07462 -0.0203059 -0.00146614
-7.0381 -0.0205206 -0.00148967
-7.00159 -0.0207387 -0.0015137
-6.96511 -0.0209601 -0.00153823
-6.92865 -0.0211851 -0.00156329
-6.89221 -0.0214135 -0.00158888
-6.85579 -0.0216456 -0.00161503
-6.81938 -0.0218813 -0.00164174
-6.783 -0.0221209 -0.00166903
-6.74664 -0.0223642 -0.00169692
-6.71029 -0.0226115 -0.00172542
-6.67397 -0.0228628 -0.00175456
-6.63766 -0.0231182 -0.00178434
-6.60137 -0.0233779 -0.00181479
-6.5651 -0.0236418 -0.00184592
-6.52885 -0.02391 -0.00187776
-6.49262 -0.0241828 -0.00191033
-6.4564 -0.0244601 -0.00194364
-6.42021 -0.0247422 -0.00197772
-6.38403 -0.025029 -0.00201259
-6.34786 -0.0253207 -0.00204827
-6.31172 -0.0256175 -0.00208479
-6.27559 -0.0259194 -0.00212217
-6.23949 -0.0262265 -0.00216044
-6.20339 -0.026539 -0.00219962
-6.16732 -0.0268571 -0.00223974
-6.13126 -0.0271807 -0.00228084
-6.09522 -0.0275102 -0.00232293
-6.05919 -0.0278455 -0.00236605
-6.02319 -0.0281869 -0.00241024
-5.9872 -0.0285345 -0.00245552
-5.95122 -0.0288885 -0.00250194
-5.91526 -0.029249 -0.00254951
-5.87932 -0.0296161 -0.0025983
-5.84339 -0.0299901 -0.00264832
-5.80748 -0.0303711 -0.00269962
-5.77158 -0.0307593 -0.00275225
-5.7357 -0.0311549 -0.00280624
-5.69984 -0.031558 -0.00286164
-5.66399 -0.0319689 -0.0029185
-5.62815 -0.0323878 -0.00297686
-5.59233 -0.0328148 -0.00303678
-5.55653 -0.0332502 -0.00309831
-5.52074 -0.0336942 -0.0031615
-5.48497 -0.0341471 -0.00322642
-5.4492 -0.0346091 -0.00329311
-5.41346 -0.0350804 -0.00336165
-5.37773 -0.0355612 -0.00343209
-5.34201 -0.0360519 -0.0035045
-5.30631 -0.0365528 -0.00357896
-5.27062 -0.037064 -0.00365554
-5.23494 -0.0375859 -0.0037343
-5.19928 -0.0381189 -0.00381535
-5.16363 -0.0386631 -0.00389874
-5.128 -0.039219 -0.00398458
-5.09237 -0.0397868 -0.00407296
-5.05677 -0.040367 -0.00416396
-5.02117 -0.0409599 -0.00425769
-4.98559 -0.0415658 -0.00435426
-4.95002 -0.0421852 -0.00445377
-4.91446 -0.0428185 -0.00455633
-4.87892 -0.043466 -0.00466206
-4.84339 -0.0441283 -0.0047711
-4.80787 -0.0448057 -0.00488357
-4.77237 -0.0454988 -0.0049996
-4.73687 -0.046208 -0.00511935
-4.70139 -0.0469338 -0.00524296
-4.66592 -0.0476769 -0.00537059
-4.63046 -0.0484376 -0.00550241
-4.59502 -0.0492167 -0.0056386
-4.55958 -0.0500147 -0.00577933
-4.52416 -0.0508322 -0.00592481
-4.48875 -0.0516698 -0.00607523
-4.45335 -0.0525284 -0.00623081
-4.41797 -0.0534085 -0.00639178
-4.38259 -0.0543109 -0.00655838
-4.34722 -0.0552363 -0.00673085
-4.31187 -0.0561856 -0.00690946
-4.27653 -0.0571597 -0.00709449
-4.24119 -0.0581593 -0.00728624
-4.20587 -0.0591854 -0.00748502
-4.17056 -0.0602389 -0.00769115
-4.13526 -0.061321 -0.00790499
-4.09997 -0.0624325 -0.0081269
-4.06469 -0.0635746 -0.00835727
-4.02942 -0.0647484 -0.00859653
-3.99416 -0.0659552 -0.0088451
-3.95891 -0.0671962 -0.00910346
-3.92367 -0.0684728 -0.00937209
-3.88844 -0.0697862 -0.00965152
-3.85322 -0.0711381 -0.00994231
-3.81801 -0.0725298 -0.0102451
-3.7828 -0.0739631 -0.0105604
-3.74761 -0.0754395 -0.010889
-3.71243 -0.076961 -0.0112315
-3.67726 -0.0785293 -0.0115888
-3.64209 -0.0801464 -0.0119616
-3.60694 -0.0818144 -0.0123509
-3.57179 -0.0835355 -0.0127575
-3.53665 -0.085312 -0.0131825
-3.50152 -0.0871463 -0.0136268
-3.4664 -0.0890411 -0.0140918
-3.43129 -0.0909989 -0.0145785
-3.39619 -0.0930228 -0.0150883
-3.36109 -0.0951157 -0.0156226
-3.32601 -0.0972809 -0.016183
-3.29093 -0.0995217 -0.016771
-3.25586 -0.101842 -0.0173884
-3.2208 -0.104245 -0.0180371
-3.18574 -0.106736 -0.0187192
-3.1507 -0.109318 -0.0194369
-3.11566 -0.111996 -0.0201925
-3.08063 -0.114775 -0.0209887
-3.0456 -0.117661 -0.0218282
-3.01059 -0.120658 -0.0227142
-2.97558 -0.123774 -0.0236499
-2.94058 -0.127013 -0.0246389
-2.90558 -0.130384 -0.0256852
-2.87059 -0.133893 -0.0267931
-2.83561 -0.137548 -0.0279673
-2.80064 -0.141358 -0.029213
-2.76567 -0.145331 -0.0305358
-2.73071 -0.149477 -0.0319419
-2.69576 -0.153807 -0.0334383
-2.66081 -0.158332 -0.0350325
-2.62587 -0.163063 -0.0367329
-2.59094 -0.168014 -0.0385486
-2.55601 -0.173199 -0.0404901
-2.52109 -0.178633 -0.0425686
-2.48617 -0.184332 -0.044797
-2.45126 -0.190313 -0.0471892
-2.41636 -0.196597 -0.0497612
-2.38146 -0.203204 -0.0525308
-2.34657 -0.210156 -0.0555177
-2.31168 -0.217479 -0.0587445
-2.2768 -0.225198 -0.0622364
-2.24192 -0.233343 -0.0660222
-2.20705 -0.241946 -0.0701343
-2.17219 -0.251042 -0.0746098
-2.13733 -0.260667 -0.079491
-2.10247 -0.270864 -0.0848262
-2.06762 -0.281678 -0.0906712
-2.03278 -0.293157 -0.09709
-1.99794 -0.305354 -0.104157
-1.9631 -0.318329 -0.111958
-1.92827 -0.332144 -0.120595
-1.89345 -0.346867 -0.130183
-1.85862 -0.362573 -0.140863
-1.82381 -0.379338 -0.152796
-1.78899 -0.397247 -0.166176
-1.75419 -0.416385 -0.181233
-1.71938 -0.43684 -0.198242
-1.68458 -0.458697 -0.217532
-1.64979 -0.482032 -0.239501
-1.61499 -0.506909 -0.264629
-1.58021 -0.533358 -0.293497
-1.54542 -0.561365 -0.326815
-1.51064 -0.590832 -0.365443
-1.47586 -0.621542 -0.410426
-1.44109 -0.65308 -0.463031
-1.40632 -0.684743 -0.524772
-1.37155 -0.715386 -0.597431
-1.33679 -0.743212 -0.683038
-1.30203 -0.765484 -0.783773
-1.26727 -0.778152 -0.901716
-1.23251 -0.775438 -1.03833
-1.19776 -0.749512 -1.19352
-1.16301 -0.690592 -1.36416
-1.12827 -0.588035 -1.54216
-1.09352 -0.433127 -1.71283
-1.05878 -0.2237 -1.85504
-1.02405 0.0310048 -1.94523
-0.989309 0.3089 -1.96538
-0.954576 0.580214 -1.91095
-0.919844 0.817505 -1.79315
-0.885115 1.00414 -1.63354
-0.850388 1.13638 -1.45537
-0.815663 1.21992 -1.27714
-0.78094 1.2648 -1.11049
-0.746219 1.28148 -0.961075
-0.711499 1.27896 -0.830455
-0.676781 1.26413 -0.717892
-0.642065 1.24196 -0.621563
-0.60735 1.2159 -0.539293
-0.572637 1.18823 -0.468942
-0.537925 1.16043 -0.408575
-0.503214 1.13347 -0.356516
-0.468504 1.10791 -0.31135
-0.433796 1.08409 -0.271897
-0.399089 1.06219 -0.237181
-0.364382 1.04229 -0.20639
-0.329676 1.02439 -0.178854
-0.294972 1.00849 -0.154011
-0.260267 0.994528 -0.131393
-0.225564 0.982464 -0.110602
-0.190861 0.972241 -0.0912971
-0.156158 0.963808 -0.0731834
-0.121456 0.957119 -0.0560012
-0.0867541 0.952137 -0.0395178
-0.0520524 0.948833 -0.0235201
-0.0173508 0.947185 -0.00780851
0.0173508 0.947185 0.00780851
0.0520524 0.948833 0.0235201
0.0867541 0.952137 0.0395178
0.121456 0.957119 0.0560012
0.156158 0.963808 0.0731834
0.190861 0.972241 0.0912971
0.225564 0.982464 0.110602
0.260267 0.994528 0.131393
0.294972 1.00849 0.154011
0.329676 1.02439 0.178854
0.364382 1.04229 0.20639
0.399089 1.06219 0.237181
0.433796 1.08409 0.271897
0.468504 1.10791 0.31135
0.503214 1.13347 0.356516
0.537925 1.16043 0.408575
0.572637 1.18823 0.468942
0.60735 1.2159 0.539293
0.642065 1.24196 0.621563
0.676781 1.26413 0.717892
0.711499 1.27896 0.830455
0.746219 1.28148 0.961075
0.78094 1.2648 1.11049
0.815663 1.21992 1.27714
0.850388 1.13638 1.45537
0.885115 1.00414 1.63354
0.919844 0.817505 1.79315
0.954576 0.580214 1.91095
0.989309 0.3089 1.96538
1.02405 0.0310048 1.94523
1.05878 -0.2237 1.85504
1.09352 -0.433127 1.71283
1.12827 -0.588035 1.54216
1.16301 -0.690592 1.36416
1.19776 -0.749512 1.19352
1.23251 -0.775438 1.03833
1.26727 -0.778152 0.901716
1.30203 -0.765484 0.783773
1.33679 -0.743212 0.683038
1.37155 -0.715386 0.597431
1.40632 -0.684743 0.524772
1.44109 -0.65308 0.463031
1.47586 -0.621542 0.410426
1.51064 -0.590832 0.365443
1.54542 -0.561365 0.326815
1.58021 -0.533358 0.293497
1.61499 -0.506909 0.264629
1.64979 -0.482032 0.239501
1.68458 -0.458697 0.217532
1.71938 -0.43684 0.198242
1.75419 -0.416385 0.181233
1.78899 -0.397247 0.166176
1.82381 -0.379338 0.152796
1.85862 -0.362573 0.140863
1.89345 -0.346867 0.130183
1.92827 -0.332144 0.120595
1.9631 -0.318329 0.111958
1.99794 -0.305354 0.104157
2.03278 -0.293157 0.09709
2.06762 -0.281678 0.0906712
2.10247 -0.270864 0.0848262
2.13733 -0.260667 0.079491
2.17219 -0.251042 0.0746098
2.20705 -0.241946 0.0701343
2.24192 -0.233343 0.0660222
2.2768 -0.225198 0.0622364
2.31168 -0.217479 0.0587445
2.34657 -0.210156 0.0555177
2.38146 -0.203204 0.0525308
2.41636 -0.196597 0.0497612
2.45126 -0.190313 0.0471892
2.48617 -0.184332 0.044797
2.52109 -0.178633 0.0425686
2.55601 -0.173199 0.0404901
2.59094 -0.168014 0.0385486
2.62587 -0.163063 0.0367329
2.66081 -0.158332 0.0350325
2.69576 -0.153807 0.0334383
2.73071 -0.149477 0.0319419
2.76567 -0.145331 0.0305358
2.80064 -0.141358 0.029213
2.83561 -0.137548 0.0279673
2.87059 -0.133893 0.0267931
2.90558 -0.130384 0.0256852
2.94058 -0.127013 0.0246389
2.97558 -0.123774 0.0236499
3.01059 -0.120658 0.0227142
3.0456 -0.117661 0.0218282
3.08063 -0.114775 0.0209887
3.11566 -0.111996 0.0201925
3.1507 -0.109318 0.0194369
3.18574 -0.106736 0.0187192
3.2208 -0.104245 0.0180371
3.25586 -0.101842 0.0173884
3.29093 -0.0995217 0.016771
3.32601 -0.0972809 0.016183
3.36109 -0.0951157 0.0156226
3.39619 -0.0930228 0.0150883
3.43129 -0.0909989 0.0145785
3.4664 -0.0890411 0.0140918
3.50152 -0.0871463 0.0136268
3.53665 -0.085312 0.0131825
3.57179 -0.0835355 0.0127575
3.60694 -0.0818144 0.0123509
3.64209 -0.0801464 0.0119616
3.67726 -0.0785293 0.0115888
3.71243 -0.076961 0.0112315
3.74761 -0.0754395 0.010889
3.7828 -0.0739631 0.0105604
3.81801 -0.0725298 0.0102451
3.85322 -0.0711381 0.00994231
3.88844 -0.0697862 0.00965152
3.92367 -0.0684728 0.00937209
3.95891 -0.0671962 0.00910346
3.99416 -0.0659552 0.0088451
4.02942 -0.0647484 0.00859653
4.06469 -0.0635746 0.00835727
4.09997 -0.0624325 0.0081269
4.13526 -0.061321 0.00790499
4.17056 -0.0602389 0.00769115
4.20587 -0.0591854 0.00748502
4.24119 -0.0581593 0.00728624
4.27653 -0.0571597 0.00709449
4.31187 -0.0561856 0.00690946
4.34722 -0.0552363 0.00673085
4.38259 -0.0543109 0.00655838
4.41797 -0.0534085 0.00639178
4.45335 -0.0525284 0.00623081
4.48875 -0.0516698 0.00607523
4.52416 -0.0508322 0.00592481
4.55958 -0.0500147 0.00577933
4.59502 -0.0492167 0.0056386
4.63046 -0.0484376 0.00550241
4.66592 -0.0476769 0.00537059
4.70139 -0.0469338 0.00524296
4.73687 -0.046208 0.00511935
4.77237 -0.0454988 0.0049996
4.80787 -0.0448057 0.00488357
4.84339 -0.0441283 0.0047711
4.87892 -0.043466 0.00466206
4.91446 -0.0428185 0.00455633
4.95002 -0.0421852 0.00445377
4.98559 -0.0415658 0.00435426
5.02117 -0.0409599 0.00425769
5.05677 -0.040367 0.00416396
5.09237 -0.0397868 0.00407296
5.128 -0.039219 0.00398458
5.16363 -0.0386631 0.00389874
5.19928 -0.0381189 0.00381535
5.23494 -0.0375859 0.0037343
5.27062 -0.037064 0.00365554
5.30631 -0.0365528 0.00357896
5.34201 -0.0360519 0.0035045
5.37773 -0.0355612 0.00343209
5.41346 -0.0350804 0.00336165
5.4492 -0.0346091 0.00329311
5.48497 -0.0341471 0.00322642
5.52074 -0.0336942 0.0031615
5.55653 -0.0332502 0.00309831
5.59233 -0.0328148 0.00303678
5.62815 -0.0323878 0.00297686
5.66399 -0.0319689 0.0029185
5.69984 -0.031558 0.00286164
5.7357 -0.0311549 0.00280624
5.77158 -0.0307593 0.00275225
5.80748 -0.0303711 0.00269962
5.84339 -0.0299901 0.00264832
5.87932 -0.0296161 0.0025983
5.91526 -0.029249 0.00254951
5.95122 -0.0288885 0.00250194
5.9872 -0.0285345 0.00245552
6.02319 -0.0281869 0.00241024
6.05919 -0.0278455 0.00236605
6.09522 -0.0275102 0.00232293
6.13126 -0.0271807 0.00228084
6.16732 -0.0268571 0.00223974
6.20339 -0.026539 0.00219962
6.23949 -0.0262265 0.00216044
6.27559 -0.0259194 0.00212217
6.31172 -0.0256175 0.00208479
6.34786 -0.0253207 0.00204827
6.38403 -0.025029 0.00201259
6.42021 -0.0247422 0.00197772
6.4564 -0.0244601 0.00194364
6.49262 -0.0241828 0.00191033
6.52885 -0.02391 0.00187776
6.5651 -0.0236418 0.00184592
6.60137 -0.0233779 0.00181479
6.63766 -0.0231182 0.00178434
6.67397 -0.0228628 0.00175456
6.71029 -0.0226115 0.00172542
6.74664 -0.0223642 0.00169692
6.783 -0.0221209 0.00166903
6.81938 -0.0218813 0.00164174
6.85579 -0.0216456 0.00161503
6.89221 -0.0214135 0.00158888
6.92865 -0.0211851 0.00156329
6.96511 -0.0209601 0.00153823
7.00159 -0.0207387 0.0015137
7.0381 -0.0205206 0.00148967
7.07462 -0.0203059 0.00146614
7.11116 -0.0200944 0.0014431
7.14772 -0.0198861 0.00142052
7.18431 -0.0196809 0.00139841
7.22091 -0.0194788 0.00137674
7.25754 -0.0192796 0.0013555
7.29418 -0.0190835 0.00133469
7.33085 -0.0188901 0.0013143
7.36754 -0.0186997 0.00129431
7.40425 -0.018512 0.00127471
7.44099 -0.018327 0.0012555
7.47774 -0.0181446 0.00123666
7.51452 -0.0179649 0.00121819
7.55132 -0.0177878 0.00120008
7.58814 -0.0176131 0.00118231
7.62498 -0.017441 0.00116489
7.66185 -0.0172712 0.0011478
7.69874 -0.0171038 0.00113103
7.73566 -0.0169388 0.00111457
7.77259 -0.016776 0.00109843
7.80955 -0.0166155 0.00108259
7.84654 -0.0164572 0.00106704
7.88355 -0.016301 0.00105178
7.92058 -0.016147 0.00103681
7.95763 -0.015995 0.0010221
7.99471 -0.0158451 0.00100767
8.03182 -0.0156972 0.000993497
8.06895 -0.0155513 0.000979582
8.1061 -0.0154073 0.000965918
8.14328 -0.0152652 0.000952499
8.18049 -0.015125 0.000939319
8.21772 -0.0149866 0.000926374
8.25497 -0.0148501 0.000913658
8.29226 -0.0147153 0.000901166
8.32956 -0.0145822 0.000888893
8.3669 -0.0144508 0.000876835
8.40426 -0.0143212 0.000864986
8.44165 -0.0141932 0.000853343
8.47906 -0.0140668 0.000841901
8.5165 -0.013942 0.000830655
8.55397 -0.0138188 0.000819601
8.59146 -0.0136971 0.000808735
8.62899 -0.0135769 0.000798054
8.66654 -0.0134583 0.000787553
8.70412 -0.0133411 0.000777228
8.74172 -0.0132253 0.000767077
8.77936 -0.013111 0.000757094
8.81702 -0.012998 0.000747278
8.85471 -0.0128865 0.000737624
8.89244 -0.0127763 0.000728128
8.93019 -0.0126674 0.000718789
8.96797 -0.0125598 0.000709602
9.00578 -0.0124535 0.000700564
9.04362 -0.0123485 0.000691673
9.08149 -0.0122447 0.000682925
9.11939 -0.0121421 0.000674318
9.15732 -0.0120408 0.000665849
9.19528 -0.0119406 0.000657514
9.23327 -0.0118416 0.000649312
9.2713 -0.0117438 0.00064124
9.30935 -0.0116471 0.000633295
9.34744 -0.0115515 0.000625475
9.38556 -0.011457 0.000617777
9.42371 -0.0113636 0.000610199
9.46189 -0.0112712 0.000602738
9.50011 -0.0111799 0.000595393
9.53836 -0.0110896 0.000588161
9.57664 -0.0110003 0.00058104
9.61496 -0.0109121 0.000574028
9.65331 -0.0108248 0.000567122
9.69169 -0.0107385 0.000560321
9.73011 -0.0106531 0.000553623
9.76856 -0.0105687 0.000547025
9.80704 -0.0104852 0.000540527
9.84557 -0.0104027 0.000534126
9.88412 -0.010321 0.00052782
9.92271 -0.0102402 0.000521607
9.96134 -0.0101603 0.000515486
10 -0.0100812 0.000509456
10.0387 -0.010003 0.000503514
10.0774 -0.00992567 0.000497658
10.1162 -0.00984913 0.000491888
10.155 -0.0097734 0.000486202
10.1939 -0.00969847 0.000480598
10.2328 -0.00962433 0.000475074
10.2717 -0.00955097 0.00046963
10.3106 -0.00947837 0.000464264
10.3496 -0.00940653 0.000458974
10.3887 -0.00933544 0.000453759
10.4278 -0.00926508 0.000448618
10.4669 -0.00919545 0.00044355
10.506 -0.00912652 0.000438553
10.5452 -0.00905831 0.000433626
10.5845 -0.00899079 0.000428767
10.6238 -0.00892395 0.000423977
10.6631 -0.00885779 0.000419252
10.7024 -0.00879229 0.000414593
10.7418 -0.00872745 0.000409998
10.7813 -0.00866326 0.000405466
10.8208 -0.00859971 0.000400996
10.8603 -0.00853679 0.000396587
10.8999 -0.00847449 0.000392238
10.9395 -0.00841281 0.000387947
10.9792 -0.00835173 0.000383715
11.0189 -0.00829125 0.000379539
11.0586 -0.00823136 0.000375419
11.0984 -0.00817205 0.000371355
11.1383 -0.00811331 0.000367344
11.1781 -0.00805514 0.000363387
11.2181 -0.00799753 0.000359481
11.2581 -0.00794047 0.000355628
11.2981 -0.00788395 0.000351825
11.3381 -0.00782797 0.000348072
11.3783 -0.00777252 0.000344367
11.4184 -0.00771759 0.000340711
11.4587 -0.00766318 0.000337102
11.4989 -0.00760928 0.00033354
11.5392 -0.00755589 0.000330024
11.5796 -0.00750299 0.000326553
11.62 -0.00745057 0.000323126
11.6605 -0.00739865 0.000319743
11.701 -0.0073472 0.000316403
11.7415 -0.00729622 0.000313106
11.7822 -0.00724571 0.00030985
11.8228 -0.00719566 0.000306635
11.8636 -0.00714606 0.00030346
11.9043 -0.00709692 0.000300325
11.9452 -0.00704821 0.000297229
11.986 -0.00699994 0.000294172
12.027 -0.0069521 0.000291152
12.068 -0.00690469 0.00028817
12.109 -0.0068577 0.000285225
12.1501 -0.00681113 0.000282315
12.1913 -0.00676497 0.000279442
12.2325 -0.00671921 0.000276603
12.2738 -0.00667385 0.000273799
12.3151 -0.00662889 0.000271029
12.3565 -0.00658433 0.000268292
12.3979 -0.00654014 0.000265589
12.4394 -0.00649634 0.000262917
12.481 -0.00645292 0.000260278
12.5226 -0.00640986 0.000257671
12.5643 -0.00636718 0.000255094
12.6061 -0.00632486 0.000252548
12.6479 -0.0062829 0.000250032
12.6898 -0.00624129 0.000247546
12.7317 -0.00620003 0.000245089
12.7737 -0.00615912 0.00024266
12.8158 -0.00611855 0.00024026
12.8579 -0.00607832 0.000237888
12.9001 -0.00603843 0.000235544
12.9424 -0.00599886 0.000233227
12.9847 -0.00595962 0.000230936
13.0271 -0.0059207 0.000228672
13.0696 -0.00588211 0.000226434
13.1121 -0.00584382 0.000224221
13.1547 -0.00580585 0.000222034
13.1974 -0.00576819 0.000219871
13.2402 -0.00573082 0.000217733
13.283 -0.00569376 0.000215619
13.3259 -0.005657 0.000213529
13.3689 -0.00562053 0.000211462
13.4119 -0.00558435 0.000209419
13.455 -0.00554846 0.000207398
13.4982 -0.00551285 0.0002054
13.5415 -0.00547752 0.000203424
13.5848 -0.00544246 0.00020147
13.6283 -0.00540768 0.000199537
13.6718 -0.00537317 0.000197626
13.7153 -0.00533893 0.000195735
13.759 -0.00530496 0.000193865
13.8028 -0.00527124 0.000192016
13.8466 -0.00523778 0.000190187
13.8905 -0.00520458 0.000188377
13.9345 -0.00517163 0.000186587
13.9786 -0.00513893 0.000184816
14.0227 -0.00510648 0.000183064
14.067 -0.00507427 0.000181331
14.1113 -0.0050423 0.000179616
14.1558 -0.00501057 0.00017792
14.2003 -0.00497908 0.000176242
14.2449 -0.00494782 0.000174581
14.2896 -0.00491679 0.000172938
14.3344 -0.00488598 0.000171312
14.3793 -0.00485541 0.000169703
14.4243 -0.00482505 0.00016811
14.4693 -0.00479492 0.000166535
14.5145 -0.004765 0.000164975
14.5598 -0.0047353 0.000163432
14.6052 -0.00470581 0.000161905
14.6506 -0.00467653 0.000160393
14.6962 -0.00464746 0.000158897
14.7419 -0.0046186 0.000157416
14.7877 -0.00458993 0.00015595
14.8336 -0.00456147 0.000154498
14.8796 -0.00453321 0.000153062
14.9257 -0.00450515 0.00015164
14.9719 -0.00447727 0.000150232
15.0182 -0.00444959 0.000148838
15.0647 -0.00442211 0.000147459
15.1112 -0.0043948 0.000146093
15.1579 -0.00436769 0.00014474
15.2047 -0.00434075 0.000143401
15.2516 -0.004314 0.000142075
15.2986 -0.00428743 0.000140761
15.3458 -0.00426103 0.000139461
15.393 -0.00423481 0.000138173
15.4404 -0.00420876 0.000136898
15.488 -0.00418289 0.000135635
15.5356 -0.00415718 0.000134385
15.5834 -0.00413164 0.000133146
15.6313 -0.00410626 0.000131919
15.6794 -0.00408105 0.000130704
15.7276 -0.004056 0.0001295
15.7759 -0.00403111 0.000128308
15.8243 -0.00400637 0.000127126
15.873 -0.0039818 0.000125956
15.9217 -0.00395737 0.000124797
15.9706 -0.0039331 0.000123649
16.0197 -0.00390897 0.000122511
16.0689 -0.003885 0.000121384
16.1182 -0.00386117 0.000120267
16.1677 -0.00383748 0.00011916
16.2174 -0.00381394 0.000118063
16.2672 -0.00379054 0.000116977
16.3172 -0.00376728 0.0001159
16.3674 -0.00374416 0.000114833
16.4177 -0.00372117 0.000113775
16.4682 -0.00369831 0.000112727
16.5189 -0.00367559 0.000111688
16.5697 -0.003653 0.000110658
16.6208 -0.00363053 0.000109637
16.672 -0.0036082 0.000108625
16.7234 -0.00358598 0.000107622
16.775 -0.00356389 0.000106628
16.8268 -0.00354193 0.000105642
16.8787 -0.00352008 0.000104664
16.9309 -0.00349835 0.000103695
16.9833 -0.00347674 0.000102735
17.0359 -0.00345524 0.000101782
17.0887 -0.00343386 0.000100837
17.1418 -0.00341259 9.98999e-05
17.195 -0.00339142 9.89707e-05
17.2485 -0.00337037 9.8049e-05
17.3022 -0.00334942 9.71349e-05
17.3562 -0.00332857 9.62283e-05
17.4104 -0.00330783 9.53289e-05
17.4648 -0.00328719 9.44367e-05
17.5195 -0.00326664 9.35515e-05
17.5744 -0.0032462 9.26733e-05
17.6296 -0.00322585 9.1802e-05
17.6851 -0.00320559 9.09375e-05
17.7408 -0.00318542 9.00795e-05
17.7969 -0.00316535 8.92282e-05
17.8532 -0.00314536 8.83832e-05
17.9098 -0.00312546 8.75445e-05
17.9667 -0.00310564 8.67121e-05
18.0239 -0.00308591 8.58857e-05
18.0815 -0.00306625 8.50654e-05
18.1393 -0.00304667 8.42509e-05
18.1975 -0.00302717 8.34422e-05
18.256 -0.00300774 8.26392e-05
18.3149 -0.00298839 8.18417e-05
18.3742 -0.0029691 8.10496e-05
18.4338 -0.00294988 8.02629e-05
18.4938 -0.00293072 7.94814e-05
18.5542 -0.00291163 7.87049e-05
18.615 -0.0028926 7.79335e-05
18.6762 -0.00287362 7.71669e-05
18.7379 -0.0028547 7.6405e-05
18.8 -0.00283583 7.56478e-05
18.8625 -0.00281701 7.4895e-05
18.9255 -0.00279823 7.41466e-05
18.9891 -0.0027795 7.34024e-05
19.0531 -0.00276081 7.26623e-05
19.1177 -0.00274215 7.19262e-05
19.1828 -0.00272353 7.11938e-05
19.2484 -0.00270494 7.04651e-05
19.3147 -0.00268637 6.97399e-05
19.3816 -0.00266782 6.90181e-05
19.4491 -0.00264929 6.82994e-05
19.5173 -0.00263077 6.75836e-05
19.5862 -0.00261226 6.68707e-05
19.6558 -0.00259375 6.61604e-05
19.7262 -0.00257523 6.54525e-05
19.7974 -0.00255671 6.47467e-05
19.8694 -0.00253816 6.40429e-05
19.9423 -0.0025196 6.33407e-05
20.0162 -0.002501 6.264e-05
20.091 -0.00248236 6.19403e-05
20.1669 -0.00246368 6.12415e-05
20.244 -0.00244493 6.0543e-05
20.3222 -0.00242611 5.98446e-05
20.4016 -0.00240721 5.91458e-05
20.4825 -0.0023882 5.84461e-05
20.5648 -0.00236909 5.7745e-05
20.6487 -0.00234983 5.70419e-05
20.7344 -0.00233043 5.6336e-05
20.8219 -0.00231084 5.56265e-05
20.9115 -0.00229104 5.49125e-05
21.0034 -0.002271 5.41928e-05
21.0979 -0.00225067 5.34661e-05
21.1952 -0.00223001 5.27306e-05
21.2959 -0.00220894 5.19844e-05
21.4004 -0.00218738 5.12247e-05
21.5093 -0.00216524 5.0448e-05
21.6237 -0.00214235 4.96495e-05
21.7448 -0.00211851 4.88223e-05
21.8747 -0.00209339 4.79558e-05
22.0165 -0.00206646 4.70325e-05
22.1768 -0.00203665 4.60175e-05
22.3723 -0.00200116 4.48188e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.5Nc1ClassicOneLoop/GRp_FRG.txt <==
-22.3723 -0.00200116 -4.48188e-05
-22.1768 -0.00203665 -4.60174e-05
-22.0165 -0.00206646 -4.70324e-05
-21.8747 -0.00209339 -4.79558e-05
-21.7448 -0.00211851 -4.88222e-05
-21.6237 -0.00214235 -4.96494e-05
-21.5093 -0.00216524 -5.04479e-05
-21.4004 -0.00218738 -5.12246e-05
-21.2959 -0.00220894 -5.19843e-05
-21.1952 -0.00223001 -5.27306e-05
-21.0979 -0.00225067 -5.3466e-05
-21.0034 -0.002271 -5.41927e-05
-20.9115 -0.00229104 -5.49124e-05
-20.8219 -0.00231084 -5.56264e-05
-20.7344 -0.00233043 -5.63359e-05
-20.6487 -0.00234983 -5.70418e-05
-20.5648 -0.00236909 -5.7745e-05
-20.4825 -0.0023882 -5.84461e-05
-20.4016 -0.0024072 -5.91457e-05
-20.3222 -0.00242611 -5.98445e-05
-20.244 -0.00244493 -6.05429e-05
-20.1669 -0.00246367 -6.12414e-05
-20.091 -0.00248236 -6.19402e-05
-20.0162 -0.002501 -6.26399e-05
-19.9423 -0.0025196 -6.33406e-05
-19.8694 -0.00253816 -6.40428e-05
-19.7974 -0.0025567 -6.47466e-05
-19.7262 -0.00257523 -6.54524e-05
-19.6558 -0.00259374 -6.61603e-05
-19.5862 -0.00261225 -6.68706e-05
-19.5173 -0.00263077 -6.75836e-05
-19.4491 -0.00264929 -6.82993e-05
-19.3816 -0.00266782 -6.9018e-05
-19.3147 -0.00268637 -6.97398e-05
-19.2484 -0.00270493 -7.0465e-05
-19.1828 -0.00272353 -7.11937e-05
-19.1177 -0.00274215 -7.19261e-05
-19.0531 -0.00276081 -7.26622e-05
-18.9891 -0.0027795 -7.34023e-05
-18.9255 -0.00279823 -7.41465e-05
-18.8625 -0.00281701 -7.48949e-05
-18.8 -0.00283583 -7.56477e-05
-18.7379 -0.0028547 -7.64049e-05
-18.6762 -0.00287362 -7.71668e-05
-18.615 -0.0028926 -7.79334e-05
-18.5542 -0.00291163 -7.87048e-05
-18.4938 -0.00293072 -7.94813e-05
-18.4338 -0.00294988 -8.02628e-05
-18.3742 -0.0029691 -8.10495e-05
-18.3149 -0.00298838 -8.18416e-05
-18.256 -0.00300774 -8.2639e-05
-18.1975 -0.00302717 -8.34421e-05
-18.1393 -0.00304667 -8.42508e-05
-18.0815 -0.00306625 -8.50653e-05
-18.0239 -0.0030859 -8.58856e-05
-17.9667 -0.00310564 -8.6712e-05
-17.9098 -0.00312546 -8.75444e-05
-17.8532 -0.00314536 -8.8383e-05
-17.7969 -0.00316535 -8.9228e-05
-17.7408 -0.00318542 -9.00794e-05
-17.6851 -0.00320559 -9.09373e-05
-17.6296 -0.00322584 -9.18019e-05
-17.5744 -0.00324619 -9.26732e-05
-17.5195 -0.00326664 -9.35514e-05
-17.4648 -0.00328718 -9.44365e-05
-17.4104 -0.00330783 -9.53287e-05
-17.3562 -0.00332857 -9.62281e-05
-17.3022 -0.00334941 -9.71348e-05
-17.2485 -0.00337036 -9.80489e-05
-17.195 -0.00339142 -9.89705e-05
-17.1418 -0.00341258 -9.98997e-05
-17.0887 -0.00343386 -0.000100837
-17.0359 -0.00345524 -0.000101782
-16.9833 -0.00347674 -0.000102734
-16.9309 -0.00349835 -0.000103695
-16.8787 -0.00352008 -0.000104664
-16.8268 -0.00354192 -0.000105642
-16.775 -0.00356389 -0.000106628
-16.7234 -0.00358598 -0.000107622
-16.672 -0.00360819 -0.000108625
-16.6208 -0.00363053 -0.000109637
-16.5697 -0.00365299 -0.000110658
-16.5189 -0.00367559 -0.000111687
-16.4682 -0.00369831 -0.000112726
-16.4177 -0.00372116 -0.000113775
-16.3674 -0.00374415 -0.000114832
-16.3172 -0.00376728 -0.0001159
-16.2672 -0.00379054 -0.000116976
-16.2174 -0.00381394 -0.000118063
-16.1677 -0.00383748 -0.00011916
-16.1182 -0.00386117 -0.000120266
-16.0689 -0.00388499 -0.000121383
-16.0197 -0.00390897 -0.000122511
-15.9706 -0.00393309 -0.000123648
-15.9217 -0.00395737 -0.000124797
-15.873 -0.00398179 -0.000125956
-15.8243 -0.00400637 -0.000127126
-15.7759 -0.0040311 -0.000128307
-15.7276 -0.004056 -0.0001295
-15.6794 -0.00408105 -0.000130703
-15.6313 -0.00410626 -0.000131919
-15.5834 -0.00413164 -0.000133146
-15.5356 -0.00415718 -0.000134384
-15.488 -0.00418288 -0.000135635
-15.4404 -0.00420876 -0.000136898
-15.393 -0.00423481 -0.000138173
-15.3458 -0.00426103 -0.000139461
-15.2986 -0.00428742 -0.000140761
-15.2516 -0.004314 -0.000142074
-15.2047 -0.00434075 -0.0001434
-15.1579 -0.00436768 -0.00014474
-15.1112 -0.0043948 -0.000146092
-15.0647 -0.0044221 -0.000147458
-15.0182 -0.00444959 -0.000148838
-14.9719 -0.00447727 -0.000150232
-14.9257 -0.00450514 -0.00015164
-14.8796 -0.00453321 -0.000153062
-14.8336 -0.00456147 -0.000154498
-14.7877 -0.00458993 -0.000155949
-14.7419 -0.00461859 -0.000157415
-14.6962 -0.00464746 -0.000158896
-14.6506 -0.00467653 -0.000160392
-14.6052 -0.0047058 -0.000161904
-14.5598 -0.00473529 -0.000163432
-14.5145 -0.004765 -0.000164975
-14.4693 -0.00479491 -0.000166534
-14.4243 -0.00482505 -0.00016811
-14.3793 -0.0048554 -0.000169702
-14.3344 -0.00488598 -0.000171311
-14.2896 -0.00491678 -0.000172937
-14.2449 -0.00494781 -0.00017458
-14.2003 -0.00497907 -0.000176241
-14.1558 -0.00501057 -0.00017792
-14.1113 -0.00504229 -0.000179616
-14.067 -0.00507426 -0.000181331
-14.0227 -0.00510647 -0.000183064
-13.9786 -0.00513892 -0.000184816
-13.9345 -0.00517162 -0.000186586
-13.8905 -0.00520457 -0.000188376
-13.8466 -0.00523778 -0.000190186
-13.8028 -0.00527123 -0.000192015
-13.759 -0.00530495 -0.000193865
-13.7153 -0.00533893 -0.000195735
-13.6718 -0.00537317 -0.000197625
-13.6283 -0.00540768 -0.000199537
-13.5848 -0.00544246 -0.000201469
-13.5415 -0.00547751 -0.000203423
-13.4982 -0.00551284 -0.000205399
-13.455 -0.00554845 -0.000207398
-13.4119 -0.00558434 -0.000209418
-13.3689 -0.00562052 -0.000211462
-13.3259 -0.00565699 -0.000213528
-13.283 -0.00569376 -0.000215619
-13.2402 -0.00573082 -0.000217732
-13.1974 -0.00576818 -0.00021987
-13.1547 -0.00580584 -0.000222033
-13.1121 -0.00584381 -0.00022422
-13.0696 -0.0058821 -0.000226433
-13.0271 -0.0059207 -0.000228671
-12.9847 -0.00595961 -0.000230935
-12.9424 -0.00599885 -0.000233226
-12.9001 -0.00603842 -0.000235543
-12.8579 -0.00607831 -0.000237888
-12.8158 -0.00611854 -0.00024026
-12.7737 -0.00615911 -0.000242659
-12.7317 -0.00620002 -0.000245088
-12.6898 -0.00624128 -0.000247545
-12.6479 -0.00628289 -0.000250031
-12.6061 -0.00632485 -0.000252547
-12.5643 -0.00636717 -0.000255093
-12.5226 -0.00640985 -0.00025767
-12.481 -0.00645291 -0.000260277
-12.4394 -0.00649633 -0.000262917
-12.3979 -0.00654013 -0.000265588
-12.3565 -0.00658431 -0.000268291
-12.3151 -0.00662888 -0.000271028
-12.2738 -0.00667384 -0.000273798
-12.2325 -0.0067192 -0.000276602
-12.1913 -0.00676496 -0.000279441
-12.1501 -0.00681112 -0.000282314
-12.109 -0.00685769 -0.000285224
-12.068 -0.00690468 -0.000288169
-12.027 -0.00695209 -0.000291151
-11.986 -0.00699993 -0.000294171
-11.9452 -0.0070482 -0.000297228
-11.9043 -0.0070969 -0.000300324
-11.8636 -0.00714605 -0.000303459
-11.8228 -0.00719565 -0.000306633
-11.7822 -0.0072457 -0.000309848
-11.7415 -0.00729621 -0.000313104
-11.701 -0.00734719 -0.000316402
-11.6605 -0.00739863 -0.000319742
-11.62 -0.00745056 -0.000323125
-11.5796 -0.00750297 -0.000326552
-11.5392 -0.00755587 -0.000330023
-11.4989 -0.00760927 -0.000333539
-11.4587 -0.00766317 -0.000337101
-11.4184 -0.00771758 -0.00034071
-11.3783 -0.0077725 -0.000344366
-11.3381 -0.00782795 -0.00034807
-11.2981 -0.00788393 -0.000351823
-11.2581 -0.00794045 -0.000355626
-11.2181 -0.00799751 -0.00035948
-11.1781 -0.00805512 -0.000363385
-11.1383 -0.00811329 -0.000367342
-11.0984 -0.00817203 -0.000371353
-11.0586 -0.00823134 -0.000375418
-11.0189 -0.00829123 -0.000379537
-10.9792 -0.00835171 -0.000383713
-10.9395 -0.00841279 -0.000387946
-10.8999 -0.00847448 -0.000392236
-10.8603 -0.00853677 -0.000396585
-10.8208 -0.00859969 -0.000400994
-10.7813 -0.00866324 -0.000405464
-10.7418 -0.00872743 -0.000409996
-10.7024 -0.00879227 -0.000414591
-10.6631 -0.00885777 -0.00041925
-10.6238 -0.00892393 -0.000423975
-10.5845 -0.00899077 -0.000428766
-10.5452 -0.00905829 -0.000433624
-10.506 -0.0091265 -0.000438551
-10.4669 -0.00919542 -0.000443548
-10.4278 -0.00926506 -0.000448616
-10.3887 -0.00933542 -0.000453757
-10.3496 -0.00940651 -0.000458972
-10.3106 -0.00947835 -0.000464262
-10.2717 -0.00955095 -0.000469628
-10.2328 -0.00962431 -0.000475072
-10.1939 -0.00969845 -0.000480595
-10.155 -0.00977338 -0.000486199
-10.1162 -0.00984911 -0.000491886
-10.0774 -0.00992565 -0.000497656
-10.0387 -0.010003 -0.000503511
-10 -0.0100812 -0.000509453
-9.96134 -0.0101603 -0.000515484
-9.92271 -0.0102402 -0.000521604
-9.88412 -0.010321 -0.000527817
-9.84557 -0.0104026 -0.000534123
-9.80704 -0.0104852 -0.000540524
-9.76856 -0.0105687 -0.000547022
-9.73011 -0.0106531 -0.00055362
-9.69169 -0.0107385 -0.000560318
-9.65331 -0.0108248 -0.000567119
-9.61496 -0.010912 -0.000574024
-9.57664 -0.0110003 -0.000581037
-9.53836 -0.0110896 -0.000588158
-9.50011 -0.0111799 -0.00059539
-9.46189 -0.0112712 -0.000602735
-9.42371 -0.0113635 -0.000610195
-9.38556 -0.0114569 -0.000617773
-9.34744 -0.0115514 -0.000625471
-9.30935 -0.011647 -0.000633291
-9.2713 -0.0117438 -0.000641236
-9.23327 -0.0118416 -0.000649308
-9.19528 -0.0119406 -0.00065751
-9.15732 -0.0120408 -0.000665844
-9.11939 -0.0121421 -0.000674314
-9.08149 -0.0122447 -0.000682921
-9.04362 -0.0123484 -0.000691668
-9.00578 -0.0124535 -0.000700559
-8.96797 -0.0125598 -0.000709597
-8.93019 -0.0126673 -0.000718784
-8.89244 -0.0127762 -0.000728123
-8.85471 -0.0128864 -0.000737619
-8.81702 -0.012998 -0.000747273
-8.77936 -0.0131109 -0.000757089
-8.74172 -0.0132253 -0.000767072
-8.70412 -0.013341 -0.000777223
-8.66654 -0.0134582 -0.000787547
-8.62899 -0.0135769 -0.000798048
-8.59146 -0.013697 -0.00080873
-8.55397 -0.0138187 -0.000819595
-8.5165 -0.0139419 -0.000830649
-8.47906 -0.0140667 -0.000841894
-8.44165 -0.0141931 -0.000853337
-8.40426 -0.0143211 -0.00086498
-8.3669 -0.0144508 -0.000876828
-8.32956 -0.0145821 -0.000888887
-8.29226 -0.0147152 -0.000901159
-8.25497 -0.01485 -0.000913651
-8.21772 -0.0149866 -0.000926367
-8.18049 -0.0151249 -0.000939312
-8.14328 -0.0152652 -0.000952491
-8.1061 -0.0154072 -0.00096591
-8.06895 -0.0155512 -0.000979574
-8.03182 -0.0156972 -0.000993489
-7.99471 -0.0158451 -0.00100766
-7.95763 -0.015995 -0.00102209
-7.92058 -0.0161469 -0.0010368
-7.88355 -0.0163009 -0.00105177
-7.84654 -0.0164571 -0.00106703
-7.80955 -0.0166154 -0.00108258
-7.77259 -0.0167759 -0.00109842
-7.73566 -0.0169387 -0.00111456
-7.69874 -0.0171038 -0.00113102
-7.66185 -0.0172711 -0.00114779
-7.62498 -0.0174409 -0.00116488
-7.58814 -0.0176131 -0.0011823
-7.55132 -0.0177877 -0.00120007
-7.51452 -0.0179648 -0.00121818
-7.47774 -0.0181446 -0.00123665
-7.44099 -0.0183269 -0.00125549
-7.40425 -0.0185119 -0.0012747
-7.36754 -0.0186996 -0.0012943
-7.33085 -0.0188901 -0.00131429
-7.29418 -0.0190834 -0.00133468
-7.25754 -0.0192795 -0.00135549
-7.22091 -0.0194787 -0.00137672
-7.18431 -0.0196808 -0.00139839
-7.14772 -0.019886 -0.00142051
-7.11116 -0.0200943 -0.00144308
-7.07462 -0.0203058 -0.00146613
-7.0381 -0.0205205 -0.00148966
-7.00159 -0.0207386 -0.00151368
-6.96511 -0.02096 -0.00153822
-6.92865 -0.021185 -0.00156327
-6.89221 -0.0214134 -0.00158886
-6.85579 -0.0216455 -0.00161501
-6.81938 -0.0218812 -0.00164172
-6.783 -0.0221207 -0.00166901
-6.74664 -0.0223641 -0.0016969
-6.71029 -0.0226114 -0.0017254
-6.67397 -0.0228627 -0.00175453
-6.63766 -0.0231181 -0.00178432
-6.60137 -0.0233777 -0.00181476
-6.5651 -0.0236416 -0.0018459
-6.52885 -0.0239099 -0.00187774
-6.49262 -0.0241826 -0.0019103
-6.4564 -0.02446 -0.00194361
-6.42021 -0.024742 -0.00197769
-6.38403 -0.0250288 -0.00201256
-6.34786 -0.0253206 -0.00204824
-6.31172 -0.0256173 -0.00208476
-6.27559 -0.0259192 -0.00212214
-6.23949 -0.0262263 -0.00216041
-6.20339 -0.0265389 -0.00219959
-6.16732 -0.0268569 -0.00223971
-6.13126 -0.0271805 -0.0022808
-6.09522 -0.02751 -0.0023229
-6.05919 -0.0278453 -0.00236602
-6.02319 -0.0281867 -0.0024102
-5.9872 -0.0285343 -0.00245549
-5.95122 -0.0288883 -0.0025019
-5.91526 -0.0292487 -0.00254947
-5.87932 -0.0296159 -0.00259825
-5.84339 -0.0299899 -0.00264827
-5.80748 -0.0303709 -0.00269957
-5.77158 -0.030759 -0.0027522
-5.7357 -0.0311546 -0.00280619
-5.69984 -0.0315577 -0.00286159
-5.66399 -0.0319686 -0.00291844
-5.62815 -0.0323875 -0.00297681
-5.59233 -0.0328145 -0.00303673
-5.55653 -0.0332499 -0.00309825
-5.52074 -0.0336939 -0.00316144
-5.48497 -0.0341468 -0.00322635
-5.4492 -0.0346088 -0.00329305
-5.41346 -0.03508 -0.00336158
-5.37773 -0.0355609 -0.00343202
-5.34201 -0.0360516 -0.00350443
-5.30631 -0.0365524 -0.00357889
-5.27062 -0.0370636 -0.00365546
-5.23494 -0.0375856 -0.00373422
-5.19928 -0.0381185 -0.00381526
-5.16363 -0.0386627 -0.00389866
-5.128 -0.0392186 -0.00398449
-5.09237 -0.0397864 -0.00407286
-5.05677 -0.0403666 -0.00416386
-5.02117 -0.0409594 -0.00425759
-4.98559 -0.0415654 -0.00435415
-4.95002 -0.0421847 -0.00445366
-4.91446 -0.042818 -0.00455621
-4.87892 -0.0434655 -0.00466194
-4.84339 -0.0441277 -0.00477098
-4.80787 -0.0448051 -0.00488344
-4.77237 -0.0454982 -0.00499947
-4.73687 -0.0462074 -0.00511921
-4.70139 -0.0469332 -0.00524281
-4.66592 -0.0476762 -0.00537044
-4.63046 -0.048437 -0.00550225
-4.59502 -0.049216 -0.00563843
-4.55958 -0.050014 -0.00577916
-4.52416 -0.0508315 -0.00592462
-4.48875 -0.0516691 -0.00607504
-4.45335 -0.0525276 -0.00623061
-4.41797 -0.0534077 -0.00639157
-4.38259 -0.05431 -0.00655816
-4.34722 -0.0552355 -0.00673062
-4.31187 -0.0561847 -0.00690922
-4.27653 -0.0571587 -0.00709424
-4.24119 -0.0581583 -0.00728598
-4.20587 -0.0591844 -0.00748474
-4.17056 -0.0602379 -0.00769086
-4.13526 -0.0613199 -0.00790469
-4.09997 -0.0624313 -0.00812658
-4.06469 -0.0635734 -0.00835695
-4.02942 -0.0647472 -0.00859619
-3.99416 -0.065954 -0.00884474
-3.95891 -0.0671949 -0.00910308
-3.92367 -0.0684714 -0.00937169
-3.88844 -0.0697848 -0.0096511
-3.85322 -0.0711366 -0.00994187
-3.81801 -0.0725282 -0.0102446
-3.7828 -0.0739614 -0.0105599
-3.74761 -0.0754378 -0.0108884
-3.71243 -0.0769592 -0.011231
-3.67726 -0.0785274 -0.0115882
-3.64209 -0.0801444 -0.011961
-3.60694 -0.0818123 -0.0123502
-3.57179 -0.0835333 -0.0127568
-3.53665 -0.0853096 -0.0131817
-3.50152 -0.0871438 -0.013626
-3.4664 -0.0890384 -0.0140909
-3.43129 -0.0909961 -0.0145776
-3.39619 -0.0930198 -0.0150873
-3.36109 -0.0951126 -0.0156215
-3.32601 -0.0972775 -0.0161817
-3.29093 -0.0995182 -0.0167696
-3.25586 -0.101838 -0.0173869
-3.2208 -0.104241 -0.0180354
-3.18574 -0.106731 -0.0187173
-3.1507 -0.109313 -0.0194348
-3.11566 -0.111991 -0.0201901
-3.08063 -0.11477 -0.020986
-3.0456 -0.117656 -0.0218252
-3.01059 -0.120653 -0.0227108
-2.97558 -0.123768 -0.023646
-2.94058 -0.127007 -0.0246346
-2.90558 -0.130378 -0.0256804
-2.87059 -0.133887 -0.0267877
-2.83561 -0.137542 -0.0279613
-2.80064 -0.141351 -0.0292064
-2.76567 -0.145324 -0.0305286
-2.73071 -0.149471 -0.0319341
-2.69576 -0.1538 -0.0334298
-2.66081 -0.158325 -0.0350232
-2.62587 -0.163056 -0.0367229
-2.59094 -0.168008 -0.0385379
-2.55601 -0.173192 -0.0404786
-2.52109 -0.178626 -0.0425563
-2.48617 -0.184325 -0.0447838
-2.45126 -0.190307 -0.0471752
-2.41636 -0.196591 -0.0497463
-2.38146 -0.203198 -0.0525148
-2.34657 -0.21015 -0.0555007
-2.31168 -0.217473 -0.0587264
-2.2768 -0.225192 -0.0622172
-2.24192 -0.233338 -0.0660017
-2.20705 -0.241941 -0.0701125
-2.17219 -0.251037 -0.0745865
-2.13733 -0.260663 -0.079466
-2.10247 -0.27086 -0.0847994
-2.06762 -0.281674 -0.0906424
-2.03278 -0.293154 -0.0970591
-1.99794 -0.305352 -0.104124
-1.9631 -0.318328 -0.111922
-1.92827 -0.332144 -0.120555
-1.89345 -0.346868 -0.130141
-1.85862 -0.362575 -0.140816
-1.82381 -0.379343 -0.152745
-1.78899 -0.397254 -0.166121
-1.75419 -0.416396 -0.181173
-1.71938 -0.436854 -0.198176
-1.68458 -0.458716 -0.217459
-1.64979 -0.482058 -0.239421
-1.61499 -0.506942 -0.26454
-1.58021 -0.533401 -0.2934
-1.54542 -0.56142 -0.326708
-1.51064 -0.590904 -0.365326
-1.47586 -0.621634 -0.4103
-1.44109 -0.653198 -0.462895
-1.40632 -0.684894 -0.524628
-1.37155 -0.715578 -0.597283
-1.33679 -0.743454 -0.682894
-1.30203 -0.765788 -0.783644
-1.26727 -0.778528 -0.901619
-1.23251 -0.775893 -1.03829
-1.19776 -0.750045 -1.19358
-1.16301 -0.691185 -1.36436
-1.12827 -0.588644 -1.54255
-1.09352 -0.433676 -1.71344
-1.05878 -0.224086 -1.85586
-1.02405 0.0308795 -1.9462
-0.989309 0.30909 -1.96637
-0.954576 0.5807 -1.91182
-0.919844 0.8182 -1.7938
-0.885115 1.00493 -1.63393
-0.850388 1.13717 -1.45552
-0.815663 1.22064 -1.2771
-0.78094 1.2654 -1.11031
-0.746219 1.28198 -0.960811
-0.711499 1.27934 -0.830146
-0.676781 1.26441 -0.717566
-0.642065 1.24217 -0.621237
-0.60735 1.21604 -0.53898
-0.572637 1.18831 -0.468649
-0.537925 1.16047 -0.408305
-0.503214 1.13348 -0.35627
-0.468504 1.10789 -0.311128
-0.433796 1.08405 -0.271699
-0.399089 1.06213 -0.237005
-0.364382 1.04221 -0.206235
-0.329676 1.02431 -0.178718
-0.294972 1.0084 -0.153894
-0.260267 0.994432 -0.131293
-0.225564 0.982363 -0.110517
-0.190861 0.972137 -0.091227
-0.156158 0.963701 -0.0731272
-0.121456 0.957011 -0.0559583
-0.0867541 0.952028 -0.0394875
-0.0520524 0.948723 -0.023502
-0.0173508 0.947075 -0.00780252
0.0173508 0.947075 0.00780252
0.0520524 0.948723 0.023502
0.0867541 0.952028 0.0394875
0.121456 0.957011 0.0559583
0.156158 0.963701 0.0731272
0.190861 0.972137 0.091227
0.225564 0.982363 0.110517
0.260267 0.994432 0.131293
0.294972 1.0084 0.153894
0.329676 1.02431 0.178718
0.364382 1.04221 0.206235
0.399089 1.06213 0.237005
0.433796 1.08405 0.271699
0.468504 1.10789 0.311128
0.503214 1.13348 0.35627
0.537925 1.16047 0.408305
0.572637 1.18831 0.468649
0.60735 1.21604 0.53898
0.642065 1.24217 0.621237
0.676781 1.26441 0.717566
0.711499 1.27934 0.830146
0.746219 1.28198 0.960811
0.78094 1.2654 1.11031
0.815663 1.22064 1.2771
0.850388 1.13717 1.45552
0.885115 1.00493 1.63393
0.919844 0.8182 1.7938
0.954576 0.5807 1.91182
0.989309 0.30909 1.96637
1.02405 0.0308795 1.9462
1.05878 -0.224086 1.85586
1.09352 -0.433676 1.71344
1.12827 -0.588644 1.54255
1.16301 -0.691185 1.36436
1.19776 -0.750045 1.19358
1.23251 -0.775893 1.03829
1.26727 -0.778528 0.901619
1.30203 -0.765788 0.783644
1.33679 -0.743454 0.682894
1.37155 -0.715578 0.597283
1.40632 -0.684894 0.524628
1.44109 -0.653198 0.462895
1.47586 -0.621634 0.4103
1.51064 -0.590904 0.365326
1.54542 -0.56142 0.326708
1.58021 -0.533401 0.2934
1.61499 -0.506942 0.26454
1.64979 -0.482058 0.239421
1.68458 -0.458716 0.217459
1.71938 -0.436854 0.198176
1.75419 -0.416396 0.181173
1.78899 -0.397254 0.166121
1.82381 -0.379343 0.152745
1.85862 -0.362575 0.140816
1.89345 -0.346868 0.130141
1.92827 -0.332144 0.120555
1.9631 -0.318328 0.111922
1.99794 -0.305352 0.104124
2.03278 -0.293154 0.0970591
2.06762 -0.281674 0.0906424
2.10247 -0.27086 0.0847994
2.13733 -0.260663 0.079466
2.17219 -0.251037 0.0745865
2.20705 -0.241941 0.0701125
2.24192 -0.233338 0.0660017
2.2768 -0.225192 0.0622172
2.31168 -0.217473 0.0587264
2.34657 -0.21015 0.0555007
2.38146 -0.203198 0.0525148
2.41636 -0.196591 0.0497463
2.45126 -0.190307 0.0471752
2.48617 -0.184325 0.0447838
2.52109 -0.178626 0.0425563
2.55601 -0.173192 0.0404786
2.59094 -0.168008 0.0385379
2.62587 -0.163056 0.0367229
2.66081 -0.158325 0.0350232
2.69576 -0.1538 0.0334298
2.73071 -0.149471 0.0319341
2.76567 -0.145324 0.0305286
2.80064 -0.141351 0.0292064
2.83561 -0.137542 0.0279613
2.87059 -0.133887 0.0267877
2.90558 -0.130378 0.0256804
2.94058 -0.127007 0.0246346
2.97558 -0.123768 0.023646
3.01059 -0.120653 0.0227108
3.0456 -0.117656 0.0218252
3.08063 -0.11477 0.020986
3.11566 -0.111991 0.0201901
3.1507 -0.109313 0.0194348
3.18574 -0.106731 0.0187173
3.2208 -0.104241 0.0180354
3.25586 -0.101838 0.0173869
3.29093 -0.0995182 0.0167696
3.32601 -0.0972775 0.0161817
3.36109 -0.0951126 0.0156215
3.39619 -0.0930198 0.0150873
3.43129 -0.0909961 0.0145776
3.4664 -0.0890384 0.0140909
3.50152 -0.0871438 0.013626
3.53665 -0.0853096 0.0131817
3.57179 -0.0835333 0.0127568
3.60694 -0.0818123 0.0123502
3.64209 -0.0801444 0.011961
3.67726 -0.0785274 0.0115882
3.71243 -0.0769592 0.011231
3.74761 -0.0754378 0.0108884
3.7828 -0.0739614 0.0105599
3.81801 -0.0725282 0.0102446
3.85322 -0.0711366 0.00994187
3.88844 -0.0697848 0.0096511
3.92367 -0.0684714 0.00937169
3.95891 -0.0671949 0.00910308
3.99416 -0.065954 0.00884474
4.02942 -0.0647472 0.00859619
4.06469 -0.0635734 0.00835695
4.09997 -0.0624313 0.00812658
4.13526 -0.0613199 0.00790469
4.17056 -0.0602379 0.00769086
4.20587 -0.0591844 0.00748474
4.24119 -0.0581583 0.00728598
4.27653 -0.0571587 0.00709424
4.31187 -0.0561847 0.00690922
4.34722 -0.0552355 0.00673062
4.38259 -0.05431 0.00655816
4.41797 -0.0534077 0.00639157
4.45335 -0.0525276 0.00623061
4.48875 -0.0516691 0.00607504
4.52416 -0.0508315 0.00592462
4.55958 -0.050014 0.00577916
4.59502 -0.049216 0.00563843
4.63046 -0.048437 0.00550225
4.66592 -0.0476762 0.00537044
4.70139 -0.0469332 0.00524281
4.73687 -0.0462074 0.00511921
4.77237 -0.0454982 0.00499947
4.80787 -0.0448051 0.00488344
4.84339 -0.0441277 0.00477098
4.87892 -0.0434655 0.00466194
4.91446 -0.042818 0.00455621
4.95002 -0.0421847 0.00445366
4.98559 -0.0415654 0.00435415
5.02117 -0.0409594 0.00425759
5.05677 -0.0403666 0.00416386
5.09237 -0.0397864 0.00407286
5.128 -0.0392186 0.00398449
5.16363 -0.0386627 0.00389866
5.19928 -0.0381185 0.00381526
5.23494 -0.0375856 0.00373422
5.27062 -0.0370636 0.00365546
5.30631 -0.0365524 0.00357889
5.34201 -0.0360516 0.00350443
5.37773 -0.0355609 0.00343202
5.41346 -0.03508 0.00336158
5.4492 -0.0346088 0.00329305
5.48497 -0.0341468 0.00322635
5.52074 -0.0336939 0.00316144
5.55653 -0.0332499 0.00309825
5.59233 -0.0328145 0.00303673
5.62815 -0.0323875 0.00297681
5.66399 -0.0319686 0.00291844
5.69984 -0.0315577 0.00286159
5.7357 -0.0311546 0.00280619
5.77158 -0.030759 0.0027522
5.80748 -0.0303709 0.00269957
5.84339 -0.0299899 0.00264827
5.87932 -0.0296159 0.00259825
5.91526 -0.0292487 0.00254947
5.95122 -0.0288883 0.0025019
5.9872 -0.0285343 0.00245549
6.02319 -0.0281867 0.0024102
6.05919 -0.0278453 0.00236602
6.09522 -0.02751 0.0023229
6.13126 -0.0271805 0.0022808
6.16732 -0.0268569 0.00223971
6.20339 -0.0265389 0.00219959
6.23949 -0.0262263 0.00216041
6.27559 -0.0259192 0.00212214
6.31172 -0.0256173 0.00208476
6.34786 -0.0253206 0.00204824
6.38403 -0.0250288 0.00201256
6.42021 -0.024742 0.00197769
6.4564 -0.02446 0.00194361
6.49262 -0.0241826 0.0019103
6.52885 -0.0239099 0.00187774
6.5651 -0.0236416 0.0018459
6.60137 -0.0233777 0.00181476
6.63766 -0.0231181 0.00178432
6.67397 -0.0228627 0.00175453
6.71029 -0.0226114 0.0017254
6.74664 -0.0223641 0.0016969
6.783 -0.0221207 0.00166901
6.81938 -0.0218812 0.00164172
6.85579 -0.0216455 0.00161501
6.89221 -0.0214134 0.00158886
6.92865 -0.021185 0.00156327
6.96511 -0.02096 0.00153822
7.00159 -0.0207386 0.00151368
7.0381 -0.0205205 0.00148966
7.07462 -0.0203058 0.00146613
7.11116 -0.0200943 0.00144308
7.14772 -0.019886 0.00142051
7.18431 -0.0196808 0.00139839
7.22091 -0.0194787 0.00137672
7.25754 -0.0192795 0.00135549
7.29418 -0.0190834 0.00133468
7.33085 -0.0188901 0.00131429
7.36754 -0.0186996 0.0012943
7.40425 -0.0185119 0.0012747
7.44099 -0.0183269 0.00125549
7.47774 -0.0181446 0.00123665
7.51452 -0.0179648 0.00121818
7.55132 -0.0177877 0.00120007
7.58814 -0.0176131 0.0011823
7.62498 -0.0174409 0.00116488
7.66185 -0.0172711 0.00114779
7.69874 -0.0171038 0.00113102
7.73566 -0.0169387 0.00111456
7.77259 -0.0167759 0.00109842
7.80955 -0.0166154 0.00108258
7.84654 -0.0164571 0.00106703
7.88355 -0.0163009 0.00105177
7.92058 -0.0161469 0.0010368
7.95763 -0.015995 0.00102209
7.99471 -0.0158451 0.00100766
8.03182 -0.0156972 0.000993489
8.06895 -0.0155512 0.000979574
8.1061 -0.0154072 0.00096591
8.14328 -0.0152652 0.000952491
8.18049 -0.0151249 0.000939312
8.21772 -0.0149866 0.000926367
8.25497 -0.01485 0.000913651
8.29226 -0.0147152 0.000901159
8.32956 -0.0145821 0.000888887
8.3669 -0.0144508 0.000876828
8.40426 -0.0143211 0.00086498
8.44165 -0.0141931 0.000853337
8.47906 -0.0140667 0.000841894
8.5165 -0.0139419 0.000830649
8.55397 -0.0138187 0.000819595
8.59146 -0.013697 0.00080873
8.62899 -0.0135769 0.000798048
8.66654 -0.0134582 0.000787547
8.70412 -0.013341 0.000777223
8.74172 -0.0132253 0.000767072
8.77936 -0.0131109 0.000757089
8.81702 -0.012998 0.000747273
8.85471 -0.0128864 0.000737619
8.89244 -0.0127762 0.000728123
8.93019 -0.0126673 0.000718784
8.96797 -0.0125598 0.000709597
9.00578 -0.0124535 0.000700559
9.04362 -0.0123484 0.000691668
9.08149 -0.0122447 0.000682921
9.11939 -0.0121421 0.000674314
9.15732 -0.0120408 0.000665844
9.19528 -0.0119406 0.00065751
9.23327 -0.0118416 0.000649308
9.2713 -0.0117438 0.000641236
9.30935 -0.011647 0.000633291
9.34744 -0.0115514 0.000625471
9.38556 -0.0114569 0.000617773
9.42371 -0.0113635 0.000610195
9.46189 -0.0112712 0.000602735
9.50011 -0.0111799 0.00059539
9.53836 -0.0110896 0.000588158
9.57664 -0.0110003 0.000581037
9.61496 -0.010912 0.000574024
9.65331 -0.0108248 0.000567119
9.69169 -0.0107385 0.000560318
9.73011 -0.0106531 0.00055362
9.76856 -0.0105687 0.000547022
9.80704 -0.0104852 0.000540524
9.84557 -0.0104026 0.000534123
9.88412 -0.010321 0.000527817
9.92271 -0.0102402 0.000521604
9.96134 -0.0101603 0.000515484
10 -0.0100812 0.000509453
10.0387 -0.010003 0.000503511
10.0774 -0.00992565 0.000497656
10.1162 -0.00984911 0.000491886
10.155 -0.00977338 0.000486199
10.1939 -0.00969845 0.000480595
10.2328 -0.00962431 0.000475072
10.2717 -0.00955095 0.000469628
10.3106 -0.00947835 0.000464262
10.3496 -0.00940651 0.000458972
10.3887 -0.00933542 0.000453757
10.4278 -0.00926506 0.000448616
10.4669 -0.00919542 0.000443548
10.506 -0.0091265 0.000438551
10.5452 -0.00905829 0.000433624
10.5845 -0.00899077 0.000428766
10.6238 -0.00892393 0.000423975
10.6631 -0.00885777 0.00041925
10.7024 -0.00879227 0.000414591
10.7418 -0.00872743 0.000409996
10.7813 -0.00866324 0.000405464
10.8208 -0.00859969 0.000400994
10.8603 -0.00853677 0.000396585
10.8999 -0.00847448 0.000392236
10.9395 -0.00841279 0.000387946
10.9792 -0.00835171 0.000383713
11.0189 -0.00829123 0.000379537
11.0586 -0.00823134 0.000375418
11.0984 -0.00817203 0.000371353
11.1383 -0.00811329 0.000367342
11.1781 -0.00805512 0.000363385
11.2181 -0.00799751 0.00035948
11.2581 -0.00794045 0.000355626
11.2981 -0.00788393 0.000351823
11.3381 -0.00782795 0.00034807
11.3783 -0.0077725 0.000344366
11.4184 -0.00771758 0.00034071
11.4587 -0.00766317 0.000337101
11.4989 -0.00760927 0.000333539
11.5392 -0.00755587 0.000330023
11.5796 -0.00750297 0.000326552
11.62 -0.00745056 0.000323125
11.6605 -0.00739863 0.000319742
11.701 -0.00734719 0.000316402
11.7415 -0.00729621 0.000313104
11.7822 -0.0072457 0.000309848
11.8228 -0.00719565 0.000306633
11.8636 -0.00714605 0.000303459
11.9043 -0.0070969 0.000300324
11.9452 -0.0070482 0.000297228
11.986 -0.00699993 0.000294171
12.027 -0.00695209 0.000291151
12.068 -0.00690468 0.000288169
12.109 -0.00685769 0.000285224
12.1501 -0.00681112 0.000282314
12.1913 -0.00676496 0.000279441
12.2325 -0.0067192 0.000276602
12.2738 -0.00667384 0.000273798
12.3151 -0.00662888 0.000271028
12.3565 -0.00658431 0.000268291
12.3979 -0.00654013 0.000265588
12.4394 -0.00649633 0.000262917
12.481 -0.00645291 0.000260277
12.5226 -0.00640985 0.00025767
12.5643 -0.00636717 0.000255093
12.6061 -0.00632485 0.000252547
12.6479 -0.00628289 0.000250031
12.6898 -0.00624128 0.000247545
12.7317 -0.00620002 0.000245088
12.7737 -0.00615911 0.000242659
12.8158 -0.00611854 0.00024026
12.8579 -0.00607831 0.000237888
12.9001 -0.00603842 0.000235543
12.9424 -0.00599885 0.000233226
12.9847 -0.00595961 0.000230935
13.0271 -0.0059207 0.000228671
13.0696 -0.0058821 0.000226433
13.1121 -0.00584381 0.00022422
13.1547 -0.00580584 0.000222033
13.1974 -0.00576818 0.00021987
13.2402 -0.00573082 0.000217732
13.283 -0.00569376 0.000215619
13.3259 -0.00565699 0.000213528
13.3689 -0.00562052 0.000211462
13.4119 -0.00558434 0.000209418
13.455 -0.00554845 0.000207398
13.4982 -0.00551284 0.000205399
13.5415 -0.00547751 0.000203423
13.5848 -0.00544246 0.000201469
13.6283 -0.00540768 0.000199537
13.6718 -0.00537317 0.000197625
13.7153 -0.00533893 0.000195735
13.759 -0.00530495 0.000193865
13.8028 -0.00527123 0.000192015
13.8466 -0.00523778 0.000190186
13.8905 -0.00520457 0.000188376
13.9345 -0.00517162 0.000186586
13.9786 -0.00513892 0.000184816
14.0227 -0.00510647 0.000183064
14.067 -0.00507426 0.000181331
14.1113 -0.00504229 0.000179616
14.1558 -0.00501057 0.00017792
14.2003 -0.00497907 0.000176241
14.2449 -0.00494781 0.00017458
14.2896 -0.00491678 0.000172937
14.3344 -0.00488598 0.000171311
14.3793 -0.0048554 0.000169702
14.4243 -0.00482505 0.00016811
14.4693 -0.00479491 0.000166534
14.5145 -0.004765 0.000164975
14.5598 -0.00473529 0.000163432
14.6052 -0.0047058 0.000161904
14.6506 -0.00467653 0.000160392
14.6962 -0.00464746 0.000158896
14.7419 -0.00461859 0.000157415
14.7877 -0.00458993 0.000155949
14.8336 -0.00456147 0.000154498
14.8796 -0.00453321 0.000153062
14.9257 -0.00450514 0.00015164
14.9719 -0.00447727 0.000150232
15.0182 -0.00444959 0.000148838
15.0647 -0.0044221 0.000147458
15.1112 -0.0043948 0.000146092
15.1579 -0.00436768 0.00014474
15.2047 -0.00434075 0.0001434
15.2516 -0.004314 0.000142074
15.2986 -0.00428742 0.000140761
15.3458 -0.00426103 0.000139461
15.393 -0.00423481 0.000138173
15.4404 -0.00420876 0.000136898
15.488 -0.00418288 0.000135635
15.5356 -0.00415718 0.000134384
15.5834 -0.00413164 0.000133146
15.6313 -0.00410626 0.000131919
15.6794 -0.00408105 0.000130703
15.7276 -0.004056 0.0001295
15.7759 -0.0040311 0.000128307
15.8243 -0.00400637 0.000127126
15.873 -0.00398179 0.000125956
15.9217 -0.00395737 0.000124797
15.9706 -0.00393309 0.000123648
16.0197 -0.00390897 0.000122511
16.0689 -0.00388499 0.000121383
16.1182 -0.00386117 0.000120266
16.1677 -0.00383748 0.00011916
16.2174 -0.00381394 0.000118063
16.2672 -0.00379054 0.000116976
16.3172 -0.00376728 0.0001159
16.3674 -0.00374415 0.000114832
16.4177 -0.00372116 0.000113775
16.4682 -0.00369831 0.000112726
16.5189 -0.00367559 0.000111687
16.5697 -0.00365299 0.000110658
16.6208 -0.00363053 0.000109637
16.672 -0.00360819 0.000108625
16.7234 -0.00358598 0.000107622
16.775 -0.00356389 0.000106628
16.8268 -0.00354192 0.000105642
16.8787 -0.00352008 0.000104664
16.9309 -0.00349835 0.000103695
16.9833 -0.00347674 0.000102734
17.0359 -0.00345524 0.000101782
17.0887 -0.00343386 0.000100837
17.1418 -0.00341258 9.98997e-05
17.195 -0.00339142 9.89705e-05
17.2485 -0.00337036 9.80489e-05
17.3022 -0.00334941 9.71348e-05
17.3562 -0.00332857 9.62281e-05
17.4104 -0.00330783 9.53287e-05
17.4648 -0.00328718 9.44365e-05
17.5195 -0.00326664 9.35514e-05
17.5744 -0.00324619 9.26732e-05
17.6296 -0.00322584 9.18019e-05
17.6851 -0.00320559 9.09373e-05
17.7408 -0.00318542 9.00794e-05
17.7969 -0.00316535 8.9228e-05
17.8532 -0.00314536 8.8383e-05
17.9098 -0.00312546 8.75444e-05
17.9667 -0.00310564 8.6712e-05
18.0239 -0.0030859 8.58856e-05
18.0815 -0.00306625 8.50653e-05
18.1393 -0.00304667 8.42508e-05
18.1975 -0.00302717 8.34421e-05
18.256 -0.00300774 8.2639e-05
18.3149 -0.00298838 8.18416e-05
18.3742 -0.0029691 8.10495e-05
18.4338 -0.00294988 8.02628e-05
18.4938 -0.00293072 7.94813e-05
18.5542 -0.00291163 7.87048e-05
18.615 -0.0028926 7.79334e-05
18.6762 -0.00287362 7.71668e-05
18.7379 -0.0028547 7.64049e-05
18.8 -0.00283583 7.56477e-05
18.8625 -0.00281701 7.48949e-05
18.9255 -0.00279823 7.41465e-05
18.9891 -0.0027795 7.34023e-05
19.0531 -0.00276081 7.26622e-05
19.1177 -0.00274215 7.19261e-05
19.1828 -0.00272353 7.11937e-05
19.2484 -0.00270493 7.0465e-05
19.3147 -0.00268637 6.97398e-05
19.3816 -0.00266782 6.9018e-05
19.4491 -0.00264929 6.82993e-05
19.5173 -0.00263077 6.75836e-05
19.5862 -0.00261225 6.68706e-05
19.6558 -0.00259374 6.61603e-05
19.7262 -0.00257523 6.54524e-05
19.7974 -0.0025567 6.47466e-05
19.8694 -0.00253816 6.40428e-05
19.9423 -0.0025196 6.33406e-05
20.0162 -0.002501 6.26399e-05
20.091 -0.00248236 6.19402e-05
20.1669 -0.00246367 6.12414e-05
20.244 -0.00244493 6.05429e-05
20.3222 -0.00242611 5.98445e-05
20.4016 -0.0024072 5.91457e-05
20.4825 -0.0023882 5.84461e-05
20.5648 -0.00236909 5.7745e-05
20.6487 -0.00234983 5.70418e-05
20.7344 -0.00233043 5.63359e-05
20.8219 -0.00231084 5.56264e-05
20.9115 -0.00229104 5.49124e-05
21.0034 -0.002271 5.41927e-05
21.0979 -0.00225067 5.3466e-05
21.1952 -0.00223001 5.27306e-05
21.2959 -0.00220894 5.19843e-05
21.4004 -0.00218738 5.12246e-05
21.5093 -0.00216524 5.04479e-05
21.6237 -0.00214235 4.96494e-05
21.7448 -0.00211851 4.88222e-05
21.8747 -0.00209339 4.79558e-05
22.0165 -0.00206646 4.70324e-05
22.1768 -0.00203665 4.60174e-05
22.3723 -0.00200116 4.48188e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.5Nc1ClassicOneLoop/GRp_OneLoopFRG.txt <==
-22.3723 -0.00200117 -4.48194e-05
-22.1768 -0.00203666 -4.6018e-05
-22.0165 -0.00206647 -4.70331e-05
-21.8747 -0.00209341 -4.79565e-05
-21.7448 -0.00211852 -4.88229e-05
-21.6237 -0.00214236 -4.96501e-05
-21.5093 -0.00216525 -5.04487e-05
-21.4004 -0.0021874 -5.12254e-05
-21.2959 -0.00220895 -5.19851e-05
-21.1952 -0.00223002 -5.27314e-05
-21.0979 -0.00225069 -5.34668e-05
-21.0034 -0.00227102 -5.41936e-05
-20.9115 -0.00229106 -5.49133e-05
-20.8219 -0.00231086 -5.56273e-05
-20.7344 -0.00233044 -5.63368e-05
-20.6487 -0.00234985 -5.70427e-05
-20.5648 -0.0023691 -5.77459e-05
-20.4825 -0.00238822 -5.8447e-05
-20.4016 -0.00240722 -5.91467e-05
-20.3222 -0.00242613 -5.98455e-05
-20.244 -0.00244495 -6.05439e-05
-20.1669 -0.00246369 -6.12424e-05
-20.091 -0.00248238 -6.19413e-05
-20.0162 -0.00250102 -6.26409e-05
-19.9423 -0.00251962 -6.33417e-05
-19.8694 -0.00253818 -6.40439e-05
-19.7974 -0.00255673 -6.47477e-05
-19.7262 -0.00257525 -6.54535e-05
-19.6558 -0.00259377 -6.61615e-05
-19.5862 -0.00261228 -6.68718e-05
-19.5173 -0.00263079 -6.75848e-05
-19.4491 -0.00264931 -6.83005e-05
-19.3816 -0.00266784 -6.90192e-05
-19.3147 -0.00268639 -6.97411e-05
-19.2484 -0.00270496 -7.04663e-05
-19.1828 -0.00272355 -7.11951e-05
-19.1177 -0.00274218 -7.19274e-05
-19.0531 -0.00276083 -7.26636e-05
-18.9891 -0.00277953 -7.34037e-05
-18.9255 -0.00279826 -7.41479e-05
-18.8625 -0.00281703 -7.48963e-05
-18.8 -0.00283586 -7.56491e-05
-18.7379 -0.00285473 -7.64064e-05
-18.6762 -0.00287365 -7.71683e-05
-18.615 -0.00289262 -7.79349e-05
-18.5542 -0.00291166 -7.87064e-05
-18.4938 -0.00293075 -7.94828e-05
-18.4338 -0.00294991 -8.02644e-05
-18.3742 -0.00296913 -8.10511e-05
-18.3149 -0.00298842 -8.18432e-05
-18.256 -0.00300777 -8.26407e-05
-18.1975 -0.0030272 -8.34438e-05
-18.1393 -0.0030467 -8.42525e-05
-18.0815 -0.00306628 -8.5067e-05
-18.0239 -0.00308594 -8.58874e-05
-17.9667 -0.00310567 -8.67138e-05
-17.9098 -0.00312549 -8.75462e-05
-17.8532 -0.00314539 -8.83849e-05
-17.7969 -0.00316538 -8.92299e-05
-17.7408 -0.00318546 -9.00813e-05
-17.6851 -0.00320562 -9.09393e-05
-17.6296 -0.00322588 -9.18039e-05
-17.5744 -0.00324623 -9.26752e-05
-17.5195 -0.00326668 -9.35534e-05
-17.4648 -0.00328722 -9.44386e-05
-17.4104 -0.00330786 -9.53308e-05
-17.3562 -0.00332861 -9.62303e-05
-17.3022 -0.00334945 -9.7137e-05
-17.2485 -0.0033704 -9.80511e-05
-17.195 -0.00339146 -9.89727e-05
-17.1418 -0.00341262 -9.9902e-05
-17.0887 -0.0034339 -0.000100839
-17.0359 -0.00345528 -0.000101784
-16.9833 -0.00347678 -0.000102737
-16.9309 -0.00349839 -0.000103698
-16.8787 -0.00352012 -0.000104667
-16.8268 -0.00354197 -0.000105644
-16.775 -0.00356393 -0.00010663
-16.7234 -0.00358602 -0.000107625
-16.672 -0.00360824 -0.000108628
-16.6208 -0.00363057 -0.00010964
-16.5697 -0.00365304 -0.00011066
-16.5189 -0.00367563 -0.00011169
-16.4682 -0.00369835 -0.000112729
-16.4177 -0.00372121 -0.000113777
-16.3674 -0.0037442 -0.000114835
-16.3172 -0.00376732 -0.000115902
-16.2672 -0.00379059 -0.000116979
-16.2174 -0.00381399 -0.000118066
-16.1677 -0.00383753 -0.000119163
-16.1182 -0.00386122 -0.00012027
-16.0689 -0.00388505 -0.000121387
-16.0197 -0.00390902 -0.000122514
-15.9706 -0.00393315 -0.000123652
-15.9217 -0.00395742 -0.0001248
-15.873 -0.00398184 -0.000125959
-15.8243 -0.00400642 -0.00012713
-15.7759 -0.00403116 -0.000128311
-15.7276 -0.00405605 -0.000129503
-15.6794 -0.0040811 -0.000130707
-15.6313 -0.00410632 -0.000131922
-15.5834 -0.00413169 -0.000133149
-15.5356 -0.00415723 -0.000134388
-15.488 -0.00418294 -0.000135639
-15.4404 -0.00420882 -0.000136902
-15.393 -0.00423487 -0.000138177
-15.3458 -0.00426109 -0.000139465
-15.2986 -0.00428749 -0.000140765
-15.2516 -0.00431406 -0.000142078
-15.2047 -0.00434081 -0.000143405
-15.1579 -0.00436775 -0.000144744
-15.1112 -0.00439486 -0.000146097
-15.0647 -0.00442217 -0.000147463
-15.0182 -0.00444966 -0.000148843
-14.9719 -0.00447734 -0.000150236
-14.9257 -0.00450521 -0.000151644
-14.8796 -0.00453328 -0.000153066
-14.8336 -0.00456154 -0.000154503
-14.7877 -0.00459 -0.000155954
-14.7419 -0.00461866 -0.00015742
-14.6962 -0.00464753 -0.000158901
-14.6506 -0.0046766 -0.000160397
-14.6052 -0.00470588 -0.000161909
-14.5598 -0.00473537 -0.000163437
-14.5145 -0.00476507 -0.00016498
-14.4693 -0.00479499 -0.00016654
-14.4243 -0.00482512 -0.000168115
-14.3793 -0.00485548 -0.000169708
-14.3344 -0.00488606 -0.000171317
-14.2896 -0.00491686 -0.000172943
-14.2449 -0.00494789 -0.000174586
-14.2003 -0.00497915 -0.000176247
-14.1558 -0.00501065 -0.000177926
-14.1113 -0.00504238 -0.000179622
-14.067 -0.00507435 -0.000181337
-14.0227 -0.00510656 -0.00018307
-13.9786 -0.00513901 -0.000184822
-13.9345 -0.00517171 -0.000186593
-13.8905 -0.00520466 -0.000188383
-13.8466 -0.00523787 -0.000190193
-13.8028 -0.00527133 -0.000192022
-13.759 -0.00530504 -0.000193872
-13.7153 -0.00533902 -0.000195742
-13.6718 -0.00537326 -0.000197632
-13.6283 -0.00540777 -0.000199544
-13.5848 -0.00544255 -0.000201477
-13.5415 -0.00547761 -0.000203431
-13.4982 -0.00551294 -0.000205407
-13.455 -0.00554855 -0.000207405
-13.4119 -0.00558445 -0.000209426
-13.3689 -0.00562063 -0.00021147
-13.3259 -0.0056571 -0.000213537
-13.283 -0.00569386 -0.000215627
-13.2402 -0.00573093 -0.000217741
-13.1974 -0.00576829 -0.000219879
-13.1547 -0.00580596 -0.000222042
-13.1121 -0.00584393 -0.000224229
-13.0696 -0.00588221 -0.000226442
-13.0271 -0.00592081 -0.00022868
-12.9847 -0.00595973 -0.000230945
-12.9424 -0.00599897 -0.000233235
-12.9001 -0.00603854 -0.000235553
-12.8579 -0.00607844 -0.000237897
-12.8158 -0.00611867 -0.000240269
-12.7737 -0.00615924 -0.000242669
-12.7317 -0.00620015 -0.000245098
-12.6898 -0.00624141 -0.000247555
-12.6479 -0.00628302 -0.000250042
-12.6061 -0.00632498 -0.000252558
-12.5643 -0.00636731 -0.000255104
-12.5226 -0.00640999 -0.000257681
-12.481 -0.00645305 -0.000260289
-12.4394 -0.00649647 -0.000262928
-12.3979 -0.00654027 -0.000265599
-12.3565 -0.00658446 -0.000268303
-12.3151 -0.00662903 -0.00027104
-12.2738 -0.00667399 -0.00027381
-12.2325 -0.00671935 -0.000276615
-12.1913 -0.00676511 -0.000279453
-12.1501 -0.00681127 -0.000282327
-12.109 -0.00685785 -0.000285237
-12.068 -0.00690484 -0.000288182
-12.027 -0.00695225 -0.000291165
-11.986 -0.00700009 -0.000294184
-11.9452 -0.00704836 -0.000297242
-11.9043 -0.00709707 -0.000300338
-11.8636 -0.00714622 -0.000303473
-11.8228 -0.00719582 -0.000306648
-11.7822 -0.00724587 -0.000309863
-11.7415 -0.00729639 -0.00031312
-11.701 -0.00734737 -0.000316417
-11.6605 -0.00739882 -0.000319758
-11.62 -0.00745075 -0.000323141
-11.5796 -0.00750316 -0.000326568
-11.5392 -0.00755606 -0.000330039
-11.4989 -0.00760946 -0.000333556
-11.4587 -0.00766337 -0.000337118
-11.4184 -0.00771778 -0.000340727
-11.3783 -0.00777271 -0.000344384
-11.3381 -0.00782816 -0.000348088
-11.2981 -0.00788414 -0.000351842
-11.2581 -0.00794066 -0.000355645
-11.2181 -0.00799772 -0.000359499
-11.1781 -0.00805534 -0.000363404
-11.1383 -0.00811351 -0.000367362
-11.0984 -0.00817225 -0.000371373
-11.0586 -0.00823157 -0.000375438
-11.0189 -0.00829146 -0.000379558
-10.9792 -0.00835195 -0.000383734
-10.9395 -0.00841303 -0.000387967
-10.8999 -0.00847472 -0.000392258
-10.8603 -0.00853702 -0.000396608
-10.8208 -0.00859994 -0.000401017
-10.7813 -0.00866349 -0.000405488
-10.7418 -0.00872769 -0.00041002
-10.7024 -0.00879253 -0.000414615
-10.6631 -0.00885803 -0.000419275
-10.6238 -0.00892419 -0.000424
-10.5845 -0.00899103 -0.000428791
-10.5452 -0.00905856 -0.00043365
-10.506 -0.00912678 -0.000438577
-10.4669 -0.00919571 -0.000443575
-10.4278 -0.00926534 -0.000448644
-10.3887 -0.00933571 -0.000453785
-10.3496 -0.00940681 -0.000459
-10.3106 -0.00947865 -0.000464291
-10.2717 -0.00955125 -0.000469657
-10.2328 -0.00962462 -0.000475102
-10.1939 -0.00969876 -0.000480626
-10.155 -0.0097737 -0.000486231
-10.1162 -0.00984943 -0.000491917
-10.0774 -0.00992598 -0.000497688
-10.0387 -0.0100033 -0.000503544
-10 -0.0100816 -0.000509487
-9.96134 -0.0101606 -0.000515518
-9.92271 -0.0102405 -0.000521639
-9.88412 -0.0103213 -0.000527853
-9.84557 -0.010403 -0.000534159
-9.80704 -0.0104856 -0.000540561
-9.76856 -0.0105691 -0.00054706
-9.73011 -0.0106535 -0.000553658
-9.69169 -0.0107388 -0.000560357
-9.65331 -0.0108252 -0.000567159
-9.61496 -0.0109124 -0.000574065
-9.57664 -0.0110007 -0.000581078
-9.53836 -0.01109 -0.0005882
-9.50011 -0.0111803 -0.000595433
-9.46189 -0.0112716 -0.000602779
-9.42371 -0.011364 -0.000610241
-9.38556 -0.0114574 -0.00061782
-9.34744 -0.0115519 -0.000625518
-9.30935 -0.0116475 -0.00063334
-9.2713 -0.0117442 -0.000641285
-9.23327 -0.0118421 -0.000649359
-9.19528 -0.0119411 -0.000657561
-9.15732 -0.0120412 -0.000665897
-9.11939 -0.0121426 -0.000674367
-9.08149 -0.0122452 -0.000682975
-9.04362 -0.012349 -0.000691724
-9.00578 -0.012454 -0.000700616
-8.96797 -0.0125603 -0.000709655
-8.93019 -0.0126679 -0.000718843
-8.89244 -0.0127768 -0.000728184
-8.85471 -0.012887 -0.00073768
-8.81702 -0.0129986 -0.000747336
-8.77936 -0.0131115 -0.000757154
-8.74172 -0.0132259 -0.000767137
-8.70412 -0.0133416 -0.00077729
-8.66654 -0.0134588 -0.000787616
-8.62899 -0.0135775 -0.000798118
-8.59146 -0.0136977 -0.000808801
-8.55397 -0.0138194 -0.000819668
-8.5165 -0.0139426 -0.000830723
-8.47906 -0.0140674 -0.000841971
-8.44165 -0.0141938 -0.000853415
-8.40426 -0.0143218 -0.00086506
-8.3669 -0.0144515 -0.00087691
-8.32956 -0.0145828 -0.00088897
-8.29226 -0.0147159 -0.000901244
-8.25497 -0.0148507 -0.000913738
-8.21772 -0.0149873 -0.000926456
-8.18049 -0.0151257 -0.000939403
-8.14328 -0.0152659 -0.000952584
-8.1061 -0.015408 -0.000966005
-8.06895 -0.015552 -0.000979672
-8.03182 -0.015698 -0.000993589
-7.99471 -0.0158459 -0.00100776
-7.95763 -0.0159958 -0.0010222
-7.92058 -0.0161478 -0.0010369
-7.88355 -0.0163018 -0.00105188
-7.84654 -0.016458 -0.00106714
-7.80955 -0.0166163 -0.00108269
-7.77259 -0.0167769 -0.00109854
-7.73566 -0.0169396 -0.00111468
-7.69874 -0.0171047 -0.00113114
-7.66185 -0.0172721 -0.00114791
-7.62498 -0.0174419 -0.00116501
-7.58814 -0.0176141 -0.00118244
-7.55132 -0.0177887 -0.0012002
-7.51452 -0.0179659 -0.00121832
-7.47774 -0.0181456 -0.00123679
-7.44099 -0.018328 -0.00125563
-7.40425 -0.018513 -0.00127485
-7.36754 -0.0187007 -0.00129445
-7.33085 -0.0188912 -0.00131444
-7.29418 -0.0190845 -0.00133484
-7.25754 -0.0192807 -0.00135565
-7.22091 -0.0194799 -0.00137689
-7.18431 -0.019682 -0.00139856
-7.14772 -0.0198872 -0.00142068
-7.11116 -0.0200956 -0.00144326
-7.07462 -0.0203071 -0.00146631
-7.0381 -0.0205219 -0.00148985
-7.00159 -0.02074 -0.00151388
-6.96511 -0.0209614 -0.00153842
-6.92865 -0.0211864 -0.00156348
-6.89221 -0.0214149 -0.00158908
-6.85579 -0.021647 -0.00161522
-6.81938 -0.0218828 -0.00164194
-6.783 -0.0221223 -0.00166924
-6.74664 -0.0223657 -0.00169713
-6.71029 -0.022613 -0.00172564
-6.67397 -0.0228644 -0.00175478
-6.63766 -0.0231198 -0.00178457
-6.60137 -0.0233795 -0.00181503
-6.5651 -0.0236434 -0.00184617
-6.52885 -0.0239117 -0.00187801
-6.49262 -0.0241845 -0.00191059
-6.4564 -0.0244619 -0.0019439
-6.42021 -0.024744 -0.00197799
-6.38403 -0.0250308 -0.00201287
-6.34786 -0.0253226 -0.00204856
-6.31172 -0.0256194 -0.00208508
-6.27559 -0.0259213 -0.00212247
-6.23949 -0.0262285 -0.00216075
-6.20339 -0.0265411 -0.00219994
-6.16732 -0.0268592 -0.00224007
-6.13126 -0.0271829 -0.00228117
-6.09522 -0.0275124 -0.00232328
-6.05919 -0.0278478 -0.00236641
-6.02319 -0.0281892 -0.00241061
-5.9872 -0.0285369 -0.0024559
-5.95122 -0.0288909 -0.00250232
-5.91526 -0.0292514 -0.00254991
-5.87932 -0.0296186 -0.00259871
-5.84339 -0.0299927 -0.00264874
-5.80748 -0.0303737 -0.00270005
-5.77158 -0.030762 -0.00275269
-5.7357 -0.0311576 -0.0028067
-5.69984 -0.0315608 -0.00286211
-5.66399 -0.0319718 -0.00291898
-5.62815 -0.0323907 -0.00297736
-5.59233 -0.0328178 -0.0030373
-5.55653 -0.0332533 -0.00309884
-5.52074 -0.0336974 -0.00316205
-5.48497 -0.0341504 -0.00322698
-5.4492 -0.0346124 -0.00329369
-5.41346 -0.0350838 -0.00336224
-5.37773 -0.0355648 -0.0034327
-5.34201 -0.0360556 -0.00350513
-5.30631 -0.0365565 -0.00357961
-5.27062 -0.0370678 -0.0036562
-5.23494 -0.0375899 -0.00373499
-5.19928 -0.0381229 -0.00381605
-5.16363 -0.0386672 -0.00389947
-5.128 -0.0392232 -0.00398533
-5.09237 -0.0397912 -0.00407373
-5.05677 -0.0403715 -0.00416476
-5.02117 -0.0409645 -0.00425851
-4.98559 -0.0415705 -0.0043551
-4.95002 -0.0421901 -0.00445463
-4.91446 -0.0428234 -0.00455722
-4.87892 -0.0434711 -0.00466298
-4.84339 -0.0441335 -0.00477204
-4.80787 -0.0448111 -0.00488454
-4.77237 -0.0455043 -0.0050006
-4.73687 -0.0462137 -0.00512037
-4.70139 -0.0469397 -0.00524401
-4.66592 -0.0476829 -0.00537167
-4.63046 -0.0484438 -0.00550352
-4.59502 -0.0492231 -0.00563974
-4.55958 -0.0500212 -0.0057805
-4.52416 -0.0508389 -0.005926
-4.48875 -0.0516768 -0.00607645
-4.45335 -0.0525355 -0.00623207
-4.41797 -0.0534158 -0.00639306
-4.38259 -0.0543184 -0.00655969
-4.34722 -0.0552441 -0.00673218
-4.31187 -0.0561937 -0.00691082
-4.27653 -0.0571679 -0.00709588
-4.24119 -0.0581678 -0.00728765
-4.20587 -0.0591942 -0.00748644
-4.17056 -0.060248 -0.00769259
-4.13526 -0.0613303 -0.00790644
-4.09997 -0.0624421 -0.00812836
-4.06469 -0.0635845 -0.00835874
-4.02942 -0.0647587 -0.008598
-3.99416 -0.0659658 -0.00884656
-3.95891 -0.0672072 -0.0091049
-3.92367 -0.0684841 -0.00937351
-3.88844 -0.0697979 -0.00965291
-3.85322 -0.0711502 -0.00994365
-3.81801 -0.0725423 -0.0102463
-3.7828 -0.073976 -0.0105616
-3.74761 -0.075453 -0.0108901
-3.71243 -0.0769749 -0.0112325
-3.67726 -0.0785437 -0.0115897
-3.64209 -0.0801614 -0.0119624
-3.60694 -0.08183 -0.0123514
-3.57179 -0.0835518 -0.0127578
-3.53665 -0.085329 -0.0131825
-3.50152 -0.087164 -0.0136266
-3.4664 -0.0890596 -0.0140912
-3.43129 -0.0910184 -0.0145776
-3.39619 -0.0930432 -0.015087
-3.36109 -0.0951372 -0.0156208
-3.32601 -0.0973035 -0.0161807
-3.29093 -0.0995457 -0.0167681
-3.25586 -0.101867 -0.017385
-3.2208 -0.104272 -0.018033
-3.18574 -0.106764 -0.0187145
-3.1507 -0.109348 -0.0194314
-3.11566 -0.112029 -0.0201863
-3.08063 -0.114811 -0.0209817
-3.0456 -0.117699 -0.0218205
-3.01059 -0.120699 -0.0227057
-2.97558 -0.123818 -0.0236406
-2.94058 -0.127061 -0.024629
-2.90558 -0.130436 -0.0256747
-2.87059 -0.133949 -0.0267821
-2.83561 -0.137609 -0.0279559
-2.80064 -0.141423 -0.0292013
-2.76567 -0.145402 -0.030524
-2.73071 -0.149554 -0.0319302
-2.69576 -0.15389 -0.0334269
-2.66081 -0.158422 -0.0350215
-2.62587 -0.16316 -0.0367226
-2.59094 -0.168119 -0.0385393
-2.55601 -0.173312 -0.0404819
-2.52109 -0.178755 -0.042562
-2.48617 -0.184463 -0.0447921
-2.45126 -0.190455 -0.0471864
-2.41636 -0.19675 -0.049761
-2.38146 -0.203369 -0.0525334
-2.34657 -0.210334 -0.0555237
-2.31168 -0.217671 -0.0587544
-2.2768 -0.225406 -0.0622509
-2.24192 -0.233568 -0.0660419
-2.20705 -0.242189 -0.07016
-2.17219 -0.251305 -0.0746425
-2.13733 -0.260953 -0.0795317
-2.10247 -0.271174 -0.0848763
-2.06762 -0.282015 -0.0907322
-2.03278 -0.293524 -0.0971638
-1.99794 -0.305755 -0.104246
-1.9631 -0.318767 -0.112065
-1.92827 -0.332624 -0.120722
-1.89345 -0.347394 -0.130336
-1.85862 -0.363152 -0.141045
-1.82381 -0.379978 -0.153014
-1.78899 -0.397954 -0.166438
-1.75419 -0.417167 -0.181548
-1.71938 -0.437708 -0.198622
-1.68458 -0.459661 -0.217993
-1.64979 -0.483106 -0.240061
-1.61499 -0.508106 -0.265313
-1.58021 -0.534693 -0.294339
-1.54542 -0.562852 -0.327854
-1.51064 -0.592487 -0.366734
-1.47586 -0.623373 -0.412039
-1.44109 -0.655092 -0.465056
-1.40632 -0.686924 -0.527325
-1.37155 -0.717699 -0.600661
-1.33679 -0.745577 -0.687131
-1.30203 -0.767749 -0.78895
-1.26727 -0.780055 -0.908223
-1.23251 -0.776556 -1.0464
-1.19776 -0.74921 -1.2033
-1.16301 -0.688001 -1.37556
-1.12827 -0.582125 -1.55466
-1.09352 -0.422955 -1.72526
-1.05878 -0.208861 -1.86558
-1.02405 0.0498816 -1.95176
-0.989309 0.330006 -1.96623
-0.954576 0.601039 -1.9056
-0.919844 0.835722 -1.78244
-0.885115 1.01831 -1.61918
-0.850388 1.14608 -1.43921
-0.815663 1.22551 -1.26069
-0.78094 1.26697 -1.09477
-0.746219 1.28103 -0.946625
-0.711499 1.27658 -0.817506
-0.676781 1.26041 -0.706469
-0.642065 1.23734 -0.611582
-0.60735 1.21069 -0.53062
-0.572637 1.18266 -0.46143
-0.537925 1.15467 -0.402079
-0.503214 1.12761 -0.350903
-0.468504 1.10204 -0.306503
-0.433796 1.07825 -0.267716
-0.399089 1.05641 -0.233578
-0.364382 1.03658 -0.203293
-0.329676 1.01877 -0.176201
-0.294972 1.00295 -0.151753
-0.260267 0.989069 -0.129486
-0.225564 0.977079 -0.109011
-0.190861 0.966923 -0.0899946
-0.156158 0.958547 -0.0721464
-0.121456 0.951905 -0.0552121
-0.0867541 0.946958 -0.0389633
-0.0520524 0.943677 -0.023191
-0.0173508 0.942042 -0.00769942
0.0173508 0.942042 0.00769942
0.0520524 0.943677 0.023191
0.0867541 0.946958 0.0389633
0.121456 0.951905 0.0552121
0.156158 0.958547 0.0721464
0.190861 0.966923 0.0899946
0.225564 0.977079 0.109011
0.260267 0.989069 0.129486
0.294972 1.00295 0.151753
0.329676 1.01877 0.176201
0.364382 1.03658 0.203293
0.399089 1.05641 0.233578
0.433796 1.07825 0.267716
0.468504 1.10204 0.306503
0.503214 1.12761 0.350903
0.537925 1.15467 0.402079
0.572637 1.18266 0.46143
0.60735 1.21069 0.53062
0.642065 1.23734 0.611582
0.676781 1.26041 0.706469
0.711499 1.27658 0.817506
0.746219 1.28103 0.946625
0.78094 1.26697 1.09477
0.815663 1.22551 1.26069
0.850388 1.14608 1.43921
0.885115 1.01831 1.61918
0.919844 0.835722 1.78244
0.954576 0.601039 1.9056
0.989309 0.330006 1.96623
1.02405 0.0498816 1.95176
1.05878 -0.208861 1.86558
1.09352 -0.422955 1.72526
1.12827 -0.582125 1.55466
1.16301 -0.688001 1.37556
1.19776 -0.74921 1.2033
1.23251 -0.776556 1.0464
1.26727 -0.780055 0.908223
1.30203 -0.767749 0.78895
1.33679 -0.745577 0.687131
1.37155 -0.717699 0.600661
1.40632 -0.686924 0.527325
1.44109 -0.655092 0.465056
1.47586 -0.623373 0.412039
1.51064 -0.592487 0.366734
1.54542 -0.562852 0.327854
1.58021 -0.534693 0.294339
1.61499 -0.508106 0.265313
1.64979 -0.483106 0.240061
1.68458 -0.459661 0.217993
1.71938 -0.437708 0.198622
1.75419 -0.417167 0.181548
1.78899 -0.397954 0.166438
1.82381 -0.379978 0.153014
1.85862 -0.363152 0.141045
1.89345 -0.347394 0.130336
1.92827 -0.332624 0.120722
1.9631 -0.318767 0.112065
1.99794 -0.305755 0.104246
2.03278 -0.293524 0.0971638
2.06762 -0.282015 0.0907322
2.10247 -0.271174 0.0848763
2.13733 -0.260953 0.0795317
2.17219 -0.251305 0.0746425
2.20705 -0.242189 0.07016
2.24192 -0.233568 0.0660419
2.2768 -0.225406 0.0622509
2.31168 -0.217671 0.0587544
2.34657 -0.210334 0.0555237
2.38146 -0.203369 0.0525334
2.41636 -0.19675 0.049761
2.45126 -0.190455 0.0471864
2.48617 -0.184463 0.0447921
2.52109 -0.178755 0.042562
2.55601 -0.173312 0.0404819
2.59094 -0.168119 0.0385393
2.62587 -0.16316 0.0367226
2.66081 -0.158422 0.0350215
2.69576 -0.15389 0.0334269
2.73071 -0.149554 0.0319302
2.76567 -0.145402 0.030524
2.80064 -0.141423 0.0292013
2.83561 -0.137609 0.0279559
2.87059 -0.133949 0.0267821
2.90558 -0.130436 0.0256747
2.94058 -0.127061 0.024629
2.97558 -0.123818 0.0236406
3.01059 -0.120699 0.0227057
3.0456 -0.117699 0.0218205
3.08063 -0.114811 0.0209817
3.11566 -0.112029 0.0201863
3.1507 -0.109348 0.0194314
3.18574 -0.106764 0.0187145
3.2208 -0.104272 0.018033
3.25586 -0.101867 0.017385
3.29093 -0.0995457 0.0167681
3.32601 -0.0973035 0.0161807
3.36109 -0.0951372 0.0156208
3.39619 -0.0930432 0.015087
3.43129 -0.0910184 0.0145776
3.4664 -0.0890596 0.0140912
3.50152 -0.087164 0.0136266
3.53665 -0.085329 0.0131825
3.57179 -0.0835518 0.0127578
3.60694 -0.08183 0.0123514
3.64209 -0.0801614 0.0119624
3.67726 -0.0785437 0.0115897
3.71243 -0.0769749 0.0112325
3.74761 -0.075453 0.0108901
3.7828 -0.073976 0.0105616
3.81801 -0.0725423 0.0102463
3.85322 -0.0711502 0.00994365
3.88844 -0.0697979 0.00965291
3.92367 -0.0684841 0.00937351
3.95891 -0.0672072 0.0091049
3.99416 -0.0659658 0.00884656
4.02942 -0.0647587 0.008598
4.06469 -0.0635845 0.00835874
4.09997 -0.0624421 0.00812836
4.13526 -0.0613303 0.00790644
4.17056 -0.060248 0.00769259
4.20587 -0.0591942 0.00748644
4.24119 -0.0581678 0.00728765
4.27653 -0.0571679 0.00709588
4.31187 -0.0561937 0.00691082
4.34722 -0.0552441 0.00673218
4.38259 -0.0543184 0.00655969
4.41797 -0.0534158 0.00639306
4.45335 -0.0525355 0.00623207
4.48875 -0.0516768 0.00607645
4.52416 -0.0508389 0.005926
4.55958 -0.0500212 0.0057805
4.59502 -0.0492231 0.00563974
4.63046 -0.0484438 0.00550352
4.66592 -0.0476829 0.00537167
4.70139 -0.0469397 0.00524401
4.73687 -0.0462137 0.00512037
4.77237 -0.0455043 0.0050006
4.80787 -0.0448111 0.00488454
4.84339 -0.0441335 0.00477204
4.87892 -0.0434711 0.00466298
4.91446 -0.0428234 0.00455722
4.95002 -0.0421901 0.00445463
4.98559 -0.0415705 0.0043551
5.02117 -0.0409645 0.00425851
5.05677 -0.0403715 0.00416476
5.09237 -0.0397912 0.00407373
5.128 -0.0392232 0.00398533
5.16363 -0.0386672 0.00389947
5.19928 -0.0381229 0.00381605
5.23494 -0.0375899 0.00373499
5.27062 -0.0370678 0.0036562
5.30631 -0.0365565 0.00357961
5.34201 -0.0360556 0.00350513
5.37773 -0.0355648 0.0034327
5.41346 -0.0350838 0.00336224
5.4492 -0.0346124 0.00329369
5.48497 -0.0341504 0.00322698
5.52074 -0.0336974 0.00316205
5.55653 -0.0332533 0.00309884
5.59233 -0.0328178 0.0030373
5.62815 -0.0323907 0.00297736
5.66399 -0.0319718 0.00291898
5.69984 -0.0315608 0.00286211
5.7357 -0.0311576 0.0028067
5.77158 -0.030762 0.00275269
5.80748 -0.0303737 0.00270005
5.84339 -0.0299927 0.00264874
5.87932 -0.0296186 0.00259871
5.91526 -0.0292514 0.00254991
5.95122 -0.0288909 0.00250232
5.9872 -0.0285369 0.0024559
6.02319 -0.0281892 0.00241061
6.05919 -0.0278478 0.00236641
6.09522 -0.0275124 0.00232328
6.13126 -0.0271829 0.00228117
6.16732 -0.0268592 0.00224007
6.20339 -0.0265411 0.00219994
6.23949 -0.0262285 0.00216075
6.27559 -0.0259213 0.00212247
6.31172 -0.0256194 0.00208508
6.34786 -0.0253226 0.00204856
6.38403 -0.0250308 0.00201287
6.42021 -0.024744 0.00197799
6.4564 -0.0244619 0.0019439
6.49262 -0.0241845 0.00191059
6.52885 -0.0239117 0.00187801
6.5651 -0.0236434 0.00184617
6.60137 -0.0233795 0.00181503
6.63766 -0.0231198 0.00178457
6.67397 -0.0228644 0.00175478
6.71029 -0.022613 0.00172564
6.74664 -0.0223657 0.00169713
6.783 -0.0221223 0.00166924
6.81938 -0.0218828 0.00164194
6.85579 -0.021647 0.00161522
6.89221 -0.0214149 0.00158908
6.92865 -0.0211864 0.00156348
6.96511 -0.0209614 0.00153842
7.00159 -0.02074 0.00151388
7.0381 -0.0205219 0.00148985
7.07462 -0.0203071 0.00146631
7.11116 -0.0200956 0.00144326
7.14772 -0.0198872 0.00142068
7.18431 -0.019682 0.00139856
7.22091 -0.0194799 0.00137689
7.25754 -0.0192807 0.00135565
7.29418 -0.0190845 0.00133484
7.33085 -0.0188912 0.00131444
7.36754 -0.0187007 0.00129445
7.40425 -0.018513 0.00127485
7.44099 -0.018328 0.00125563
7.47774 -0.0181456 0.00123679
7.51452 -0.0179659 0.00121832
7.55132 -0.0177887 0.0012002
7.58814 -0.0176141 0.00118244
7.62498 -0.0174419 0.00116501
7.66185 -0.0172721 0.00114791
7.69874 -0.0171047 0.00113114
7.73566 -0.0169396 0.00111468
7.77259 -0.0167769 0.00109854
7.80955 -0.0166163 0.00108269
7.84654 -0.016458 0.00106714
7.88355 -0.0163018 0.00105188
7.92058 -0.0161478 0.0010369
7.95763 -0.0159958 0.0010222
7.99471 -0.0158459 0.00100776
8.03182 -0.015698 0.000993589
8.06895 -0.015552 0.000979672
8.1061 -0.015408 0.000966005
8.14328 -0.0152659 0.000952584
8.18049 -0.0151257 0.000939403
8.21772 -0.0149873 0.000926456
8.25497 -0.0148507 0.000913738
8.29226 -0.0147159 0.000901244
8.32956 -0.0145828 0.00088897
8.3669 -0.0144515 0.00087691
8.40426 -0.0143218 0.00086506
8.44165 -0.0141938 0.000853415
8.47906 -0.0140674 0.000841971
8.5165 -0.0139426 0.000830723
8.55397 -0.0138194 0.000819668
8.59146 -0.0136977 0.000808801
8.62899 -0.0135775 0.000798118
8.66654 -0.0134588 0.000787616
8.70412 -0.0133416 0.00077729
8.74172 -0.0132259 0.000767137
8.77936 -0.0131115 0.000757154
8.81702 -0.0129986 0.000747336
8.85471 -0.012887 0.00073768
8.89244 -0.0127768 0.000728184
8.93019 -0.0126679 0.000718843
8.96797 -0.0125603 0.000709655
9.00578 -0.012454 0.000700616
9.04362 -0.012349 0.000691724
9.08149 -0.0122452 0.000682975
9.11939 -0.0121426 0.000674367
9.15732 -0.0120412 0.000665897
9.19528 -0.0119411 0.000657561
9.23327 -0.0118421 0.000649359
9.2713 -0.0117442 0.000641285
9.30935 -0.0116475 0.00063334
9.34744 -0.0115519 0.000625518
9.38556 -0.0114574 0.00061782
9.42371 -0.011364 0.000610241
9.46189 -0.0112716 0.000602779
9.50011 -0.0111803 0.000595433
9.53836 -0.01109 0.0005882
9.57664 -0.0110007 0.000581078
9.61496 -0.0109124 0.000574065
9.65331 -0.0108252 0.000567159
9.69169 -0.0107388 0.000560357
9.73011 -0.0106535 0.000553658
9.76856 -0.0105691 0.00054706
9.80704 -0.0104856 0.000540561
9.84557 -0.010403 0.000534159
9.88412 -0.0103213 0.000527853
9.92271 -0.0102405 0.000521639
9.96134 -0.0101606 0.000515518
10 -0.0100816 0.000509487
10.0387 -0.0100033 0.000503544
10.0774 -0.00992598 0.000497688
10.1162 -0.00984943 0.000491917
10.155 -0.0097737 0.000486231
10.1939 -0.00969876 0.000480626
10.2328 -0.00962462 0.000475102
10.2717 -0.00955125 0.000469657
10.3106 -0.00947865 0.000464291
10.3496 -0.00940681 0.000459
10.3887 -0.00933571 0.000453785
10.4278 -0.00926534 0.000448644
10.4669 -0.00919571 0.000443575
10.506 -0.00912678 0.000438577
10.5452 -0.00905856 0.00043365
10.5845 -0.00899103 0.000428791
10.6238 -0.00892419 0.000424
10.6631 -0.00885803 0.000419275
10.7024 -0.00879253 0.000414615
10.7418 -0.00872769 0.00041002
10.7813 -0.00866349 0.000405488
10.8208 -0.00859994 0.000401017
10.8603 -0.00853702 0.000396608
10.8999 -0.00847472 0.000392258
10.9395 -0.00841303 0.000387967
10.9792 -0.00835195 0.000383734
11.0189 -0.00829146 0.000379558
11.0586 -0.00823157 0.000375438
11.0984 -0.00817225 0.000371373
11.1383 -0.00811351 0.000367362
11.1781 -0.00805534 0.000363404
11.2181 -0.00799772 0.000359499
11.2581 -0.00794066 0.000355645
11.2981 -0.00788414 0.000351842
11.3381 -0.00782816 0.000348088
11.3783 -0.00777271 0.000344384
11.4184 -0.00771778 0.000340727
11.4587 -0.00766337 0.000337118
11.4989 -0.00760946 0.000333556
11.5392 -0.00755606 0.000330039
11.5796 -0.00750316 0.000326568
11.62 -0.00745075 0.000323141
11.6605 -0.00739882 0.000319758
11.701 -0.00734737 0.000316417
11.7415 -0.00729639 0.00031312
11.7822 -0.00724587 0.000309863
11.8228 -0.00719582 0.000306648
11.8636 -0.00714622 0.000303473
11.9043 -0.00709707 0.000300338
11.9452 -0.00704836 0.000297242
11.986 -0.00700009 0.000294184
12.027 -0.00695225 0.000291165
12.068 -0.00690484 0.000288182
12.109 -0.00685785 0.000285237
12.1501 -0.00681127 0.000282327
12.1913 -0.00676511 0.000279453
12.2325 -0.00671935 0.000276615
12.2738 -0.00667399 0.00027381
12.3151 -0.00662903 0.00027104
12.3565 -0.00658446 0.000268303
12.3979 -0.00654027 0.000265599
12.4394 -0.00649647 0.000262928
12.481 -0.00645305 0.000260289
12.5226 -0.00640999 0.000257681
12.5643 -0.00636731 0.000255104
12.6061 -0.00632498 0.000252558
12.6479 -0.00628302 0.000250042
12.6898 -0.00624141 0.000247555
12.7317 -0.00620015 0.000245098
12.7737 -0.00615924 0.000242669
12.8158 -0.00611867 0.000240269
12.8579 -0.00607844 0.000237897
12.9001 -0.00603854 0.000235553
12.9424 -0.00599897 0.000233235
12.9847 -0.00595973 0.000230945
13.0271 -0.00592081 0.00022868
13.0696 -0.00588221 0.000226442
13.1121 -0.00584393 0.000224229
13.1547 -0.00580596 0.000222042
13.1974 -0.00576829 0.000219879
13.2402 -0.00573093 0.000217741
13.283 -0.00569386 0.000215627
13.3259 -0.0056571 0.000213537
13.3689 -0.00562063 0.00021147
13.4119 -0.00558445 0.000209426
13.455 -0.00554855 0.000207405
13.4982 -0.00551294 0.000205407
13.5415 -0.00547761 0.000203431
13.5848 -0.00544255 0.000201477
13.6283 -0.00540777 0.000199544
13.6718 -0.00537326 0.000197632
13.7153 -0.00533902 0.000195742
13.759 -0.00530504 0.000193872
13.8028 -0.00527133 0.000192022
13.8466 -0.00523787 0.000190193
13.8905 -0.00520466 0.000188383
13.9345 -0.00517171 0.000186593
13.9786 -0.00513901 0.000184822
14.0227 -0.00510656 0.00018307
14.067 -0.00507435 0.000181337
14.1113 -0.00504238 0.000179622
14.1558 -0.00501065 0.000177926
14.2003 -0.00497915 0.000176247
14.2449 -0.00494789 0.000174586
14.2896 -0.00491686 0.000172943
14.3344 -0.00488606 0.000171317
14.3793 -0.00485548 0.000169708
14.4243 -0.00482512 0.000168115
14.4693 -0.00479499 0.00016654
14.5145 -0.00476507 0.00016498
14.5598 -0.00473537 0.000163437
14.6052 -0.00470588 0.000161909
14.6506 -0.0046766 0.000160397
14.6962 -0.00464753 0.000158901
14.7419 -0.00461866 0.00015742
14.7877 -0.00459 0.000155954
14.8336 -0.00456154 0.000154503
14.8796 -0.00453328 0.000153066
14.9257 -0.00450521 0.000151644
14.9719 -0.00447734 0.000150236
15.0182 -0.00444966 0.000148843
15.0647 -0.00442217 0.000147463
15.1112 -0.00439486 0.000146097
15.1579 -0.00436775 0.000144744
15.2047 -0.00434081 0.000143405
15.2516 -0.00431406 0.000142078
15.2986 -0.00428749 0.000140765
15.3458 -0.00426109 0.000139465
15.393 -0.00423487 0.000138177
15.4404 -0.00420882 0.000136902
15.488 -0.00418294 0.000135639
15.5356 -0.00415723 0.000134388
15.5834 -0.00413169 0.000133149
15.6313 -0.00410632 0.000131922
15.6794 -0.0040811 0.000130707
15.7276 -0.00405605 0.000129503
15.7759 -0.00403116 0.000128311
15.8243 -0.00400642 0.00012713
15.873 -0.00398184 0.000125959
15.9217 -0.00395742 0.0001248
15.9706 -0.00393315 0.000123652
16.0197 -0.00390902 0.000122514
16.0689 -0.00388505 0.000121387
16.1182 -0.00386122 0.00012027
16.1677 -0.00383753 0.000119163
16.2174 -0.00381399 0.000118066
16.2672 -0.00379059 0.000116979
16.3172 -0.00376732 0.000115902
16.3674 -0.0037442 0.000114835
16.4177 -0.00372121 0.000113777
16.4682 -0.00369835 0.000112729
16.5189 -0.00367563 0.00011169
16.5697 -0.00365304 0.00011066
16.6208 -0.00363057 0.00010964
16.672 -0.00360824 0.000108628
16.7234 -0.00358602 0.000107625
16.775 -0.00356393 0.00010663
16.8268 -0.00354197 0.000105644
16.8787 -0.00352012 0.000104667
16.9309 -0.00349839 0.000103698
16.9833 -0.00347678 0.000102737
17.0359 -0.00345528 0.000101784
17.0887 -0.0034339 0.000100839
17.1418 -0.00341262 9.9902e-05
17.195 -0.00339146 9.89727e-05
17.2485 -0.0033704 9.80511e-05
17.3022 -0.00334945 9.7137e-05
17.3562 -0.00332861 9.62303e-05
17.4104 -0.00330786 9.53308e-05
17.4648 -0.00328722 9.44386e-05
17.5195 -0.00326668 9.35534e-05
17.5744 -0.00324623 9.26752e-05
17.6296 -0.00322588 9.18039e-05
17.6851 -0.00320562 9.09393e-05
17.7408 -0.00318546 9.00813e-05
17.7969 -0.00316538 8.92299e-05
17.8532 -0.00314539 8.83849e-05
17.9098 -0.00312549 8.75462e-05
17.9667 -0.00310567 8.67138e-05
18.0239 -0.00308594 8.58874e-05
18.0815 -0.00306628 8.5067e-05
18.1393 -0.0030467 8.42525e-05
18.1975 -0.0030272 8.34438e-05
18.256 -0.00300777 8.26407e-05
18.3149 -0.00298842 8.18432e-05
18.3742 -0.00296913 8.10511e-05
18.4338 -0.00294991 8.02644e-05
18.4938 -0.00293075 7.94828e-05
18.5542 -0.00291166 7.87064e-05
18.615 -0.00289262 7.79349e-05
18.6762 -0.00287365 7.71683e-05
18.7379 -0.00285473 7.64064e-05
18.8 -0.00283586 7.56491e-05
18.8625 -0.00281703 7.48963e-05
18.9255 -0.00279826 7.41479e-05
18.9891 -0.00277953 7.34037e-05
19.0531 -0.00276083 7.26636e-05
19.1177 -0.00274218 7.19274e-05
19.1828 -0.00272355 7.11951e-05
19.2484 -0.00270496 7.04663e-05
19.3147 -0.00268639 6.97411e-05
19.3816 -0.00266784 6.90192e-05
19.4491 -0.00264931 6.83005e-05
19.5173 -0.00263079 6.75848e-05
19.5862 -0.00261228 6.68718e-05
19.6558 -0.00259377 6.61615e-05
19.7262 -0.00257525 6.54535e-05
19.7974 -0.00255673 6.47477e-05
19.8694 -0.00253818 6.40439e-05
19.9423 -0.00251962 6.33417e-05
20.0162 -0.00250102 6.26409e-05
20.091 -0.00248238 6.19413e-05
20.1669 -0.00246369 6.12424e-05
20.244 -0.00244495 6.05439e-05
20.3222 -0.00242613 5.98455e-05
20.4016 -0.00240722 5.91467e-05
20.4825 -0.00238822 5.8447e-05
20.5648 -0.0023691 5.77459e-05
20.6487 -0.00234985 5.70427e-05
20.7344 -0.00233044 5.63368e-05
20.8219 -0.00231086 5.56273e-05
20.9115 -0.00229106 5.49133e-05
21.0034 -0.00227102 5.41936e-05
21.0979 -0.00225069 5.34668e-05
21.1952 -0.00223002 5.27314e-05
21.2959 -0.00220895 5.19851e-05
21.4004 -0.0021874 5.12254e-05
21.5093 -0.00216525 5.04487e-05
21.6237 -0.00214236 4.96501e-05
21.7448 -0.00211852 4.88229e-05
21.8747 -0.00209341 4.79565e-05
22.0165 -0.00206647 4.70331e-05
22.1768 -0.00203666 4.6018e-05
22.3723 -0.00200117 4.48194e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.5Nc1ClassicOneLoop/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=2
#Lambda=0.5
#Beta=4
#Nc=1
#QUANTUM=0

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=1024 aX=2 aP=0.5

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.5Nc1ClassicOneLoop/SigmaAOneLoop.txt <==
-22.3723 -0.0624994 4.41288e-20
-22.1768 -0.0624994 4.41288e-20
-22.0165 -0.0624994 4.41288e-20
-21.8747 -0.0624994 4.41288e-20
-21.7448 -0.0624994 4.41288e-20
-21.6237 -0.0624994 4.41288e-20
-21.5093 -0.0624994 4.41288e-20
-21.4004 -0.0624994 4.41288e-20
-21.2959 -0.0624994 4.41288e-20
-21.1952 -0.0624994 4.41288e-20
-21.0979 -0.0624994 4.41288e-20
-21.0034 -0.0624994 4.41288e-20
-20.9115 -0.0624994 4.41288e-20
-20.8219 -0.0624994 4.41288e-20
-20.7344 -0.0624994 4.41288e-20
-20.6487 -0.0624994 4.41288e-20
-20.5648 -0.0624994 4.41288e-20
-20.4825 -0.0624994 4.41288e-20
-20.4016 -0.0624994 4.41288e-20
-20.3222 -0.0624994 4.41288e-20
-20.244 -0.0624994 4.41288e-20
-20.1669 -0.0624994 4.41288e-20
-20.091 -0.0624994 4.41288e-20
-20.0162 -0.0624994 4.41288e-20
-19.9423 -0.0624994 4.41288e-20
-19.8694 -0.0624994 4.41288e-20
-19.7974 -0.0624994 4.41288e-20
-19.7262 -0.0624994 4.41288e-20
-19.6558 -0.0624994 4.41288e-20
-19.5862 -0.0624994 4.41288e-20
-19.5173 -0.0624994 4.41288e-20
-19.4491 -0.0624994 4.41288e-20
-19.3816 -0.0624994 4.41288e-20
-19.3147 -0.0624994 4.41288e-20
-19.2484 -0.0624994 4.41288e-20
-19.1828 -0.0624994 4.41288e-20
-19.1177 -0.0624994 4.41288e-20
-19.0531 -0.0624994 4.41288e-20
-18.9891 -0.0624994 4.41288e-20
-18.9255 -0.0624994 4.41288e-20
-18.8625 -0.0624994 4.41288e-20
-18.8 -0.0624994 4.41288e-20
-18.7379 -0.0624994 4.41288e-20
-18.6762 -0.0624994 4.41288e-20
-18.615 -0.0624994 4.41288e-20
-18.5542 -0.0624994 4.41288e-20
-18.4938 -0.0624994 4.41288e-20
-18.4338 -0.0624994 4.41288e-20
-18.3742 -0.0624994 4.41288e-20
-18.3149 -0.0624994 4.41288e-20
-18.256 -0.0624994 4.41288e-20
-18.1975 -0.0624994 4.41288e-20
-18.1393 -0.0624994 4.41288e-20
-18.0815 -0.0624994 4.41288e-20
-18.0239 -0.0624994 4.41288e-20
-17.9667 -0.0624994 4.41288e-20
-17.9098 -0.0624994 4.41288e-20
-17.8532 -0.0624994 4.41288e-20
-17.7969 -0.0624994 4.41288e-20
-17.7408 -0.0624994 4.41288e-20
-17.6851 -0.0624994 4.41288e-20
-17.6296 -0.0624994 4.41288e-20
-17.5744 -0.0624994 4.41288e-20
-17.5195 -0.0624994 4.41288e-20
-17.4648 -0.0624994 4.41288e-20
-17.4104 -0.0624994 4.41288e-20
-17.3562 -0.0624994 4.41288e-20
-17.3022 -0.0624994 4.41288e-20
-17.2485 -0.0624994 4.41288e-20
-17.195 -0.0624994 4.41288e-20
-17.1418 -0.0624994 4.41288e-20
-17.0887 -0.0624994 4.41288e-20
-17.0359 -0.0624994 4.41288e-20
-16.9833 -0.0624994 4.41288e-20
-16.9309 -0.0624994 4.41288e-20
-16.8787 -0.0624994 4.41288e-20
-16.8268 -0.0624994 4.41288e-20
-16.775 -0.0624994 4.41288e-20
-16.7234 -0.0624994 4.41288e-20
-16.672 -0.0624994 4.41288e-20
-16.6208 -0.0624994 4.41288e-20
-16.5697 -0.0624994 4.41288e-20
-16.5189 -0.0624994 4.41288e-20
-16.4682 -0.0624994 4.41288e-20
-16.4177 -0.0624994 4.41288e-20
-16.3674 -0.0624994 4.41288e-20
-16.3172 -0.0624994 4.41288e-20
-16.2672 -0.0624994 4.41288e-20
-16.2174 -0.0624994 4.41288e-20
-16.1677 -0.0624994 4.41288e-20
-16.1182 -0.0624994 4.41288e-20
-16.0689 -0.0624994 4.41288e-20
-16.0197 -0.0624994 4.41288e-20
-15.9706 -0.0624994 4.41288e-20
-15.9217 -0.0624994 4.41288e-20
-15.873 -0.0624994 4.41288e-20
-15.8243 -0.0624994 4.41288e-20
-15.7759 -0.0624994 4.41288e-20
-15.7276 -0.0624994 4.41288e-20
-15.6794 -0.0624994 4.41288e-20
-15.6313 -0.0624994 4.41288e-20
-15.5834 -0.0624994 4.41288e-20
-15.5356 -0.0624994 4.41288e-20
-15.488 -0.0624994 4.41288e-20
-15.4404 -0.0624994 4.41288e-20
-15.393 -0.0624994 4.41288e-20
-15.3458 -0.0624994 4.41288e-20
-15.2986 -0.0624994 4.41288e-20
-15.2516 -0.0624994 4.41288e-20
-15.2047 -0.0624994 4.41288e-20
-15.1579 -0.0624994 4.41288e-20
-15.1112 -0.0624994 4.41288e-20
-15.0647 -0.0624994 4.41288e-20
-15.0182 -0.0624994 4.41288e-20
-14.9719 -0.0624994 4.41288e-20
-14.9257 -0.0624994 4.41288e-20
-14.8796 -0.0624994 4.41288e-20
-14.8336 -0.0624994 4.41288e-20
-14.7877 -0.0624994 4.41288e-20
-14.7419 -0.0624994 4.41288e-20
-14.6962 -0.0624994 4.41288e-20
-14.6506 -0.0624994 4.41288e-20
-14.6052 -0.0624994 4.41288e-20
-14.5598 -0.0624994 4.41288e-20
-14.5145 -0.0624994 4.41288e-20
-14.4693 -0.0624994 4.41288e-20
-14.4243 -0.0624994 4.41288e-20
-14.3793 -0.0624994 4.41288e-20
-14.3344 -0.0624994 4.41288e-20
-14.2896 -0.0624994 4.41288e-20
-14.2449 -0.0624994 4.41288e-20
-14.2003 -0.0624994 4.41288e-20
-14.1558 -0.0624994 4.41288e-20
-14.1113 -0.0624994 4.41288e-20
-14.067 -0.0624994 4.41288e-20
-14.0227 -0.0624994 4.41288e-20
-13.9786 -0.0624994 4.41288e-20
-13.9345 -0.0624994 4.41288e-20
-13.8905 -0.0624994 4.41288e-20
-13.8466 -0.0624994 4.41288e-20
-13.8028 -0.0624994 4.41288e-20
-13.759 -0.0624994 4.41288e-20
-13.7153 -0.0624994 4.41288e-20
-13.6718 -0.0624994 4.41288e-20
-13.6283 -0.0624994 4.41288e-20
-13.5848 -0.0624994 4.41288e-20
-13.5415 -0.0624994 4.41288e-20
-13.4982 -0.0624994 4.41288e-20
-13.455 -0.0624994 4.41288e-20
-13.4119 -0.0624994 4.41288e-20
-13.3689 -0.0624994 4.41288e-20
-13.3259 -0.0624994 4.41288e-20
-13.283 -0.0624994 4.41288e-20
-13.2402 -0.0624994 4.41288e-20
-13.1974 -0.0624994 4.41288e-20
-13.1547 -0.0624994 4.41288e-20
-13.1121 -0.0624994 4.41288e-20
-13.0696 -0.0624994 4.41288e-20
-13.0271 -0.0624994 4.41288e-20
-12.9847 -0.0624994 4.41288e-20
-12.9424 -0.0624994 4.41288e-20
-12.9001 -0.0624994 4.41288e-20
-12.8579 -0.0624994 4.41288e-20
-12.8158 -0.0624994 4.41288e-20
-12.7737 -0.0624994 4.41288e-20
-12.7317 -0.0624994 4.41288e-20
-12.6898 -0.0624994 4.41288e-20
-12.6479 -0.0624994 4.41288e-20
-12.6061 -0.0624994 4.41288e-20
-12.5643 -0.0624994 4.41288e-20
-12.5226 -0.0624994 4.41288e-20
-12.481 -0.0624994 4.41288e-20
-12.4394 -0.0624994 4.41288e-20
-12.3979 -0.0624994 4.41288e-20
-12.3565 -0.0624994 4.41288e-20
-12.3151 -0.0624994 4.41288e-20
-12.2738 -0.0624994 4.41288e-20
-12.2325 -0.0624994 4.41288e-20
-12.1913 -0.0624994 4.41288e-20
-12.1501 -0.0624994 4.41288e-20
-12.109 -0.0624994 4.41288e-20
-12.068 -0.0624994 4.41288e-20
-12.027 -0.0624994 4.41288e-20
-11.986 -0.0624994 4.41288e-20
-11.9452 -0.0624994 4.41288e-20
-11.9043 -0.0624994 4.41288e-20
-11.8636 -0.0624994 4.41288e-20
-11.8228 -0.0624994 4.41288e-20
-11.7822 -0.0624994 4.41288e-20
-11.7415 -0.0624994 4.41288e-20
-11.701 -0.0624994 4.41288e-20
-11.6605 -0.0624994 4.41288e-20
-11.62 -0.0624994 4.41288e-20
-11.5796 -0.0624994 4.41288e-20
-11.5392 -0.0624994 4.41288e-20
-11.4989 -0.0624994 4.41288e-20
-11.4587 -0.0624994 4.41288e-20
-11.4184 -0.0624994 4.41288e-20
-11.3783 -0.0624994 4.41288e-20
-11.3381 -0.0624994 4.41288e-20
-11.2981 -0.0624994 4.41288e-20
-11.2581 -0.0624994 4.41288e-20
-11.2181 -0.0624994 4.41288e-20
-11.1781 -0.0624994 4.41288e-20
-11.1383 -0.0624994 4.41288e-20
-11.0984 -0.0624994 4.41288e-20
-11.0586 -0.0624994 4.41288e-20
-11.0189 -0.0624994 4.41288e-20
-10.9792 -0.0624994 4.41288e-20
-10.9395 -0.0624994 4.41288e-20
-10.8999 -0.0624994 4.41288e-20
-10.8603 -0.0624994 4.41288e-20
-10.8208 -0.0624994 4.41288e-20
-10.7813 -0.0624994 4.41288e-20
-10.7418 -0.0624994 4.41288e-20
-10.7024 -0.0624994 4.41288e-20
-10.6631 -0.0624994 4.41288e-20
-10.6238 -0.0624994 4.41288e-20
-10.5845 -0.0624994 4.41288e-20
-10.5452 -0.0624994 4.41288e-20
-10.506 -0.0624994 4.41288e-20
-10.4669 -0.0624994 4.41288e-20
-10.4278 -0.0624994 4.41288e-20
-10.3887 -0.0624994 4.41288e-20
-10.3496 -0.0624994 4.41288e-20
-10.3106 -0.0624994 4.41288e-20
-10.2717 -0.0624994 4.41288e-20
-10.2328 -0.0624994 4.41288e-20
-10.1939 -0.0624994 4.41288e-20
-10.155 -0.0624994 4.41288e-20
-10.1162 -0.0624994 4.41288e-20
-10.0774 -0.0624994 4.41288e-20
-10.0387 -0.0624994 4.41288e-20
-10 -0.0624994 4.41288e-20
-9.96134 -0.0624994 4.41288e-20
-9.92271 -0.0624994 4.41288e-20
-9.88412 -0.0624994 4.41288e-20
-9.84557 -0.0624994 4.41288e-20
-9.80704 -0.0624994 4.41288e-20
-9.76856 -0.0624994 4.41288e-20
-9.73011 -0.0624994 4.41288e-20
-9.69169 -0.0624994 4.41288e-20
-9.65331 -0.0624994 4.41288e-20
-9.61496 -0.0624994 4.41288e-20
-9.57664 -0.0624994 4.41288e-20
-9.53836 -0.0624994 4.41288e-20
-9.50011 -0.0624994 4.41288e-20
-9.46189 -0.0624994 4.41288e-20
-9.42371 -0.0624994 4.41288e-20
-9.38556 -0.0624994 4.41288e-20
-9.34744 -0.0624994 4.41288e-20
-9.30935 -0.0624994 4.41288e-20
-9.2713 -0.0624994 4.41288e-20
-9.23327 -0.0624994 4.41288e-20
-9.19528 -0.0624994 4.41288e-20
-9.15732 -0.0624994 4.41288e-20
-9.11939 -0.0624994 4.41288e-20
-9.08149 -0.0624994 4.41288e-20
-9.04362 -0.0624994 4.41288e-20
-9.00578 -0.0624994 4.41288e-20
-8.96797 -0.0624994 4.41288e-20
-8.93019 -0.0624994 4.41288e-20
-8.89244 -0.0624994 4.41288e-20
-8.85471 -0.0624994 4.41288e-20
-8.81702 -0.0624994 4.41288e-20
-8.77936 -0.0624994 4.41288e-20
-8.74172 -0.0624994 4.41288e-20
-8.70412 -0.0624994 4.41288e-20
-8.66654 -0.0624994 4.41288e-20
-8.62899 -0.0624994 4.41288e-20
-8.59146 -0.0624994 4.41288e-20
-8.55397 -0.0624994 4.41288e-20
-8.5165 -0.0624994 4.41288e-20
-8.47906 -0.0624994 4.41288e-20
-8.44165 -0.0624994 4.41288e-20
-8.40426 -0.0624994 4.41288e-20
-8.3669 -0.0624994 4.41288e-20
-8.32956 -0.0624994 4.41288e-20
-8.29226 -0.0624994 4.41288e-20
-8.25497 -0.0624994 4.41288e-20
-8.21772 -0.0624994 4.41288e-20
-8.18049 -0.0624994 4.41288e-20
-8.14328 -0.0624994 4.41288e-20
-8.1061 -0.0624994 4.41288e-20
-8.06895 -0.0624994 4.41288e-20
-8.03182 -0.0624994 4.41288e-20
-7.99471 -0.0624994 4.41288e-20
-7.95763 -0.0624994 4.41288e-20
-7.92058 -0.0624994 4.41288e-20
-7.88355 -0.0624994 4.41288e-20
-7.84654 -0.0624994 4.41288e-20
-7.80955 -0.0624994 4.41288e-20
-7.77259 -0.0624994 4.41288e-20
-7.73566 -0.0624994 4.41288e-20
-7.69874 -0.0624994 4.41288e-20
-7.66185 -0.0624994 4.41288e-20
-7.62498 -0.0624994 4.41288e-20
-7.58814 -0.0624994 4.41288e-20
-7.55132 -0.0624994 4.41288e-20
-7.51452 -0.0624994 4.41288e-20
-7.47774 -0.0624994 4.41288e-20
-7.44099 -0.0624994 4.41288e-20
-7.40425 -0.0624994 4.41288e-20
-7.36754 -0.0624994 4.41288e-20
-7.33085 -0.0624994 4.41288e-20
-7.29418 -0.0624994 4.41288e-20
-7.25754 -0.0624994 4.41288e-20
-7.22091 -0.0624994 4.41288e-20
-7.18431 -0.0624994 4.41288e-20
-7.14772 -0.0624994 4.41288e-20
-7.11116 -0.0624994 4.41288e-20
-7.07462 -0.0624994 4.41288e-20
-7.0381 -0.0624994 4.41288e-20
-7.00159 -0.0624994 4.41288e-20
-6.96511 -0.0624994 4.41288e-20
-6.92865 -0.0624994 4.41288e-20
-6.89221 -0.0624994 4.41288e-20
-6.85579 -0.0624994 4.41288e-20
-6.81938 -0.0624994 4.41288e-20
-6.783 -0.0624994 4.41288e-20
-6.74664 -0.0624994 4.41288e-20
-6.71029 -0.0624994 4.41288e-20
-6.67397 -0.0624994 4.41288e-20
-6.63766 -0.0624994 4.41288e-20
-6.60137 -0.0624994 4.41288e-20
-6.5651 -0.0624994 4.41288e-20
-6.52885 -0.0624994 4.41288e-20
-6.49262 -0.0624994 4.41288e-20
-6.4564 -0.0624994 4.41288e-20
-6.42021 -0.0624994 4.41288e-20
-6.38403 -0.0624994 4.41288e-20
-6.34786 -0.0624994 4.41288e-20
-6.31172 -0.0624994 4.41288e-20
-6.27559 -0.0624994 4.41288e-20
-6.23949 -0.0624994 4.41288e-20
-6.20339 -0.0624994 4.41288e-20
-6.16732 -0.0624994 4.41288e-20
-6.13126 -0.0624994 4.41288e-20
-6.09522 -0.0624994 4.41288e-20
-6.05919 -0.0624994 4.41288e-20
-6.02319 -0.0624994 4.41288e-20
-5.9872 -0.0624994 4.41288e-20
-5.95122 -0.0624994 4.41288e-20
-5.91526 -0.0624994 4.41288e-20
-5.87932 -0.0624994 4.41288e-20
-5.84339 -0.0624994 4.41288e-20
-5.80748 -0.0624994 4.41288e-20
-5.77158 -0.0624994 4.41288e-20
-5.7357 -0.0624994 4.41288e-20
-5.69984 -0.0624994 4.41288e-20
-5.66399 -0.0624994 4.41288e-20
-5.62815 -0.0624994 4.41288e-20
-5.59233 -0.0624994 4.41288e-20
-5.55653 -0.0624994 4.41288e-20
-5.52074 -0.0624994 4.41288e-20
-5.48497 -0.0624994 4.41288e-20
-5.4492 -0.0624994 4.41288e-20
-5.41346 -0.0624994 4.41288e-20
-5.37773 -0.0624994 4.41288e-20
-5.34201 -0.0624994 4.41288e-20
-5.30631 -0.0624994 4.41288e-20
-5.27062 -0.0624994 4.41288e-20
-5.23494 -0.0624994 4.41288e-20
-5.19928 -0.0624994 4.41288e-20
-5.16363 -0.0624994 4.41288e-20
-5.128 -0.0624994 4.41288e-20
-5.09237 -0.0624994 4.41288e-20
-5.05677 -0.0624994 4.41288e-20
-5.02117 -0.0624994 4.41288e-20
-4.98559 -0.0624994 4.41288e-20
-4.95002 -0.0624994 4.41288e-20
-4.91446 -0.0624994 4.41288e-20
-4.87892 -0.0624994 4.41288e-20
-4.84339 -0.0624994 4.41288e-20
-4.80787 -0.0624994 4.41288e-20
-4.77237 -0.0624994 4.41288e-20
-4.73687 -0.0624994 4.41288e-20
-4.70139 -0.0624994 4.41288e-20
-4.66592 -0.0624994 4.41288e-20
-4.63046 -0.0624994 4.41288e-20
-4.59502 -0.0624994 4.41288e-20
-4.55958 -0.0624994 4.41288e-20
-4.52416 -0.0624994 4.41288e-20
-4.48875 -0.0624994 4.41288e-20
-4.45335 -0.0624994 4.41288e-20
-4.41797 -0.0624994 4.41288e-20
-4.38259 -0.0624994 4.41288e-20
-4.34722 -0.0624994 4.41288e-20
-4.31187 -0.0624994 4.41288e-20
-4.27653 -0.0624994 4.41288e-20
-4.24119 -0.0624994 4.41288e-20
-4.20587 -0.0624994 4.41288e-20
-4.17056 -0.0624994 4.41288e-20
-4.13526 -0.0624994 4.41288e-20
-4.09997 -0.0624994 4.41288e-20
-4.06469 -0.0624994 4.41288e-20
-4.02942 -0.0624994 4.41288e-20
-3.99416 -0.0624994 4.41288e-20
-3.95891 -0.0624994 4.41288e-20
-3.92367 -0.0624994 4.41288e-20
-3.88844 -0.0624994 4.41288e-20
-3.85322 -0.0624994 4.41288e-20
-3.81801 -0.0624994 4.41288e-20
-3.7828 -0.0624994 4.41288e-20
-3.74761 -0.0624994 4.41288e-20
-3.71243 -0.0624994 4.41288e-20
-3.67726 -0.0624994 4.41288e-20
-3.64209 -0.0624994 4.41288e-20
-3.60694 -0.0624994 4.41288e-20
-3.57179 -0.0624994 4.41288e-20
-3.53665 -0.0624994 4.41288e-20
-3.50152 -0.0624994 4.41288e-20
-3.4664 -0.0624994 4.41288e-20
-3.43129 -0.0624994 4.41288e-20
-3.39619 -0.0624994 4.41288e-20
-3.36109 -0.0624994 4.41288e-20
-3.32601 -0.0624994 4.41288e-20
-3.29093 -0.0624994 4.41288e-20
-3.25586 -0.0624994 4.41288e-20
-3.2208 -0.0624994 4.41288e-20
-3.18574 -0.0624994 4.41288e-20
-3.1507 -0.0624994 4.41288e-20
-3.11566 -0.0624994 4.41288e-20
-3.08063 -0.0624994 4.41288e-20
-3.0456 -0.0624994 4.41288e-20
-3.01059 -0.0624994 4.41288e-20
-2.97558 -0.0624994 4.41288e-20
-2.94058 -0.0624994 4.41288e-20
-2.90558 -0.0624994 4.41288e-20
-2.87059 -0.0624994 4.41288e-20
-2.83561 -0.0624994 4.41288e-20
-2.80064 -0.0624994 4.41288e-20
-2.76567 -0.0624994 4.41288e-20
-2.73071 -0.0624994 4.41288e-20
-2.69576 -0.0624994 4.41288e-20
-2.66081 -0.0624994 4.41288e-20
-2.62587 -0.0624994 4.41288e-20
-2.59094 -0.0624994 4.41288e-20
-2.55601 -0.0624994 4.41288e-20
-2.52109 -0.0624994 4.41288e-20
-2.48617 -0.0624994 4.41288e-20
-2.45126 -0.0624994 4.41288e-20
-2.41636 -0.0624994 4.41288e-20
-2.38146 -0.0624994 4.41288e-20
-2.34657 -0.0624994 4.41288e-20
-2.31168 -0.0624994 4.41288e-20
-2.2768 -0.0624994 4.41288e-20
-2.24192 -0.0624994 4.41288e-20
-2.20705 -0.0624994 4.41288e-20
-2.17219 -0.0624994 4.41288e-20
-2.13733 -0.0624994 4.41288e-20
-2.10247 -0.0624994 4.41288e-20
-2.06762 -0.0624994 4.41288e-20
-2.03278 -0.0624994 4.41288e-20
-1.99794 -0.0624994 4.41288e-20
-1.9631 -0.0624994 4.41288e-20
-1.92827 -0.0624994 4.41288e-20
-1.89345 -0.0624994 4.41288e-20
-1.85862 -0.0624994 4.41288e-20
-1.82381 -0.0624994 4.41288e-20
-1.78899 -0.0624994 4.41288e-20
-1.75419 -0.0624994 4.41288e-20
-1.71938 -0.0624994 4.41288e-20
-1.68458 -0.0624994 4.41288e-20
-1.64979 -0.0624994 4.41288e-20
-1.61499 -0.0624994 4.41288e-20
-1.58021 -0.0624994 4.41288e-20
-1.54542 -0.0624994 4.41288e-20
-1.51064 -0.0624994 4.41288e-20
-1.47586 -0.0624994 4.41288e-20
-1.44109 -0.0624994 4.41288e-20
-1.40632 -0.0624994 4.41288e-20
-1.37155 -0.0624994 4.41288e-20
-1.33679 -0.0624994 4.41288e-20
-1.30203 -0.0624994 4.41288e-20
-1.26727 -0.0624994 4.41288e-20
-1.23251 -0.0624994 4.41288e-20
-1.19776 -0.0624994 4.41288e-20
-1.16301 -0.0624994 4.41288e-20
-1.12827 -0.0624994 4.41288e-20
-1.09352 -0.0624994 4.41288e-20
-1.05878 -0.0624994 4.41288e-20
-1.02405 -0.0624994 4.41288e-20
-0.989309 -0.0624994 4.41288e-20
-0.954576 -0.0624994 4.41288e-20
-0.919844 -0.0624994 4.41288e-20
-0.885115 -0.0624994 4.41288e-20
-0.850388 -0.0624994 4.41288e-20
-0.815663 -0.0624994 4.41288e-20
-0.78094 -0.0624994 4.41288e-20
-0.746219 -0.0624994 4.41288e-20
-0.711499 -0.0624994 4.41288e-20
-0.676781 -0.0624994 4.41288e-20
-0.642065 -0.0624994 4.41288e-20
-0.60735 -0.0624994 4.41288e-20
-0.572637 -0.0624994 4.41288e-20
-0.537925 -0.0624994 4.41288e-20
-0.503214 -0.0624994 4.41288e-20
-0.468504 -0.0624994 4.41288e-20
-0.433796 -0.0624994 4.41288e-20
-0.399089 -0.0624994 4.41288e-20
-0.364382 -0.0624994 4.41288e-20
-0.329676 -0.0624994 4.41288e-20
-0.294972 -0.0624994 4.41288e-20
-0.260267 -0.0624994 4.41288e-20
-0.225564 -0.0624994 4.41288e-20
-0.190861 -0.0624994 4.41288e-20
-0.156158 -0.0624994 4.41288e-20
-0.121456 -0.0624994 4.41288e-20
-0.0867541 -0.0624994 4.41288e-20
-0.0520524 -0.0624994 4.41288e-20
-0.0173508 -0.0624994 4.41288e-20
0.0173508 -0.0624994 4.41288e-20
0.0520524 -0.0624994 4.41288e-20
0.0867541 -0.0624994 4.41288e-20
0.121456 -0.0624994 4.41288e-20
0.156158 -0.0624994 4.41288e-20
0.190861 -0.0624994 4.41288e-20
0.225564 -0.0624994 4.41288e-20
0.260267 -0.0624994 4.41288e-20
0.294972 -0.0624994 4.41288e-20
0.329676 -0.0624994 4.41288e-20
0.364382 -0.0624994 4.41288e-20
0.399089 -0.0624994 4.41288e-20
0.433796 -0.0624994 4.41288e-20
0.468504 -0.0624994 4.41288e-20
0.503214 -0.0624994 4.41288e-20
0.537925 -0.0624994 4.41288e-20
0.572637 -0.0624994 4.41288e-20
0.60735 -0.0624994 4.41288e-20
0.642065 -0.0624994 4.41288e-20
0.676781 -0.0624994 4.41288e-20
0.711499 -0.0624994 4.41288e-20
0.746219 -0.0624994 4.41288e-20
0.78094 -0.0624994 4.41288e-20
0.815663 -0.0624994 4.41288e-20
0.850388 -0.0624994 4.41288e-20
0.885115 -0.0624994 4.41288e-20
0.919844 -0.0624994 4.41288e-20
0.954576 -0.0624994 4.41288e-20
0.989309 -0.0624994 4.41288e-20
1.02405 -0.0624994 4.41288e-20
1.05878 -0.0624994 4.41288e-20
1.09352 -0.0624994 4.41288e-20
1.12827 -0.0624994 4.41288e-20
1.16301 -0.0624994 4.41288e-20
1.19776 -0.0624994 4.41288e-20
1.23251 -0.0624994 4.41288e-20
1.26727 -0.0624994 4.41288e-20
1.30203 -0.0624994 4.41288e-20
1.33679 -0.0624994 4.41288e-20
1.37155 -0.0624994 4.41288e-20
1.40632 -0.0624994 4.41288e-20
1.44109 -0.0624994 4.41288e-20
1.47586 -0.0624994 4.41288e-20
1.51064 -0.0624994 4.41288e-20
1.54542 -0.0624994 4.41288e-20
1.58021 -0.0624994 4.41288e-20
1.61499 -0.0624994 4.41288e-20
1.64979 -0.0624994 4.41288e-20
1.68458 -0.0624994 4.41288e-20
1.71938 -0.0624994 4.41288e-20
1.75419 -0.0624994 4.41288e-20
1.78899 -0.0624994 4.41288e-20
1.82381 -0.0624994 4.41288e-20
1.85862 -0.0624994 4.41288e-20
1.89345 -0.0624994 4.41288e-20
1.92827 -0.0624994 4.41288e-20
1.9631 -0.0624994 4.41288e-20
1.99794 -0.0624994 4.41288e-20
2.03278 -0.0624994 4.41288e-20
2.06762 -0.0624994 4.41288e-20
2.10247 -0.0624994 4.41288e-20
2.13733 -0.0624994 4.41288e-20
2.17219 -0.0624994 4.41288e-20
2.20705 -0.0624994 4.41288e-20
2.24192 -0.0624994 4.41288e-20
2.2768 -0.0624994 4.41288e-20
2.31168 -0.0624994 4.41288e-20
2.34657 -0.0624994 4.41288e-20
2.38146 -0.0624994 4.41288e-20
2.41636 -0.0624994 4.41288e-20
2.45126 -0.0624994 4.41288e-20
2.48617 -0.0624994 4.41288e-20
2.52109 -0.0624994 4.41288e-20
2.55601 -0.0624994 4.41288e-20
2.59094 -0.0624994 4.41288e-20
2.62587 -0.0624994 4.41288e-20
2.66081 -0.0624994 4.41288e-20
2.69576 -0.0624994 4.41288e-20
2.73071 -0.0624994 4.41288e-20
2.76567 -0.0624994 4.41288e-20
2.80064 -0.0624994 4.41288e-20
2.83561 -0.0624994 4.41288e-20
2.87059 -0.0624994 4.41288e-20
2.90558 -0.0624994 4.41288e-20
2.94058 -0.0624994 4.41288e-20
2.97558 -0.0624994 4.41288e-20
3.01059 -0.0624994 4.41288e-20
3.0456 -0.0624994 4.41288e-20
3.08063 -0.0624994 4.41288e-20
3.11566 -0.0624994 4.41288e-20
3.1507 -0.0624994 4.41288e-20
3.18574 -0.0624994 4.41288e-20
3.2208 -0.0624994 4.41288e-20
3.25586 -0.0624994 4.41288e-20
3.29093 -0.0624994 4.41288e-20
3.32601 -0.0624994 4.41288e-20
3.36109 -0.0624994 4.41288e-20
3.39619 -0.0624994 4.41288e-20
3.43129 -0.0624994 4.41288e-20
3.4664 -0.0624994 4.41288e-20
3.50152 -0.0624994 4.41288e-20
3.53665 -0.0624994 4.41288e-20
3.57179 -0.0624994 4.41288e-20
3.60694 -0.0624994 4.41288e-20
3.64209 -0.0624994 4.41288e-20
3.67726 -0.0624994 4.41288e-20
3.71243 -0.0624994 4.41288e-20
3.74761 -0.0624994 4.41288e-20
3.7828 -0.0624994 4.41288e-20
3.81801 -0.0624994 4.41288e-20
3.85322 -0.0624994 4.41288e-20
3.88844 -0.0624994 4.41288e-20
3.92367 -0.0624994 4.41288e-20
3.95891 -0.0624994 4.41288e-20
3.99416 -0.0624994 4.41288e-20
4.02942 -0.0624994 4.41288e-20
4.06469 -0.0624994 4.41288e-20
4.09997 -0.0624994 4.41288e-20
4.13526 -0.0624994 4.41288e-20
4.17056 -0.0624994 4.41288e-20
4.20587 -0.0624994 4.41288e-20
4.24119 -0.0624994 4.41288e-20
4.27653 -0.0624994 4.41288e-20
4.31187 -0.0624994 4.41288e-20
4.34722 -0.0624994 4.41288e-20
4.38259 -0.0624994 4.41288e-20
4.41797 -0.0624994 4.41288e-20
4.45335 -0.0624994 4.41288e-20
4.48875 -0.0624994 4.41288e-20
4.52416 -0.0624994 4.41288e-20
4.55958 -0.0624994 4.41288e-20
4.59502 -0.0624994 4.41288e-20
4.63046 -0.0624994 4.41288e-20
4.66592 -0.0624994 4.41288e-20
4.70139 -0.0624994 4.41288e-20
4.73687 -0.0624994 4.41288e-20
4.77237 -0.0624994 4.41288e-20
4.80787 -0.0624994 4.41288e-20
4.84339 -0.0624994 4.41288e-20
4.87892 -0.0624994 4.41288e-20
4.91446 -0.0624994 4.41288e-20
4.95002 -0.0624994 4.41288e-20
4.98559 -0.0624994 4.41288e-20
5.02117 -0.0624994 4.41288e-20
5.05677 -0.0624994 4.41288e-20
5.09237 -0.0624994 4.41288e-20
5.128 -0.0624994 4.41288e-20
5.16363 -0.0624994 4.41288e-20
5.19928 -0.0624994 4.41288e-20
5.23494 -0.0624994 4.41288e-20
5.27062 -0.0624994 4.41288e-20
5.30631 -0.0624994 4.41288e-20
5.34201 -0.0624994 4.41288e-20
5.37773 -0.0624994 4.41288e-20
5.41346 -0.0624994 4.41288e-20
5.4492 -0.0624994 4.41288e-20
5.48497 -0.0624994 4.41288e-20
5.52074 -0.0624994 4.41288e-20
5.55653 -0.0624994 4.41288e-20
5.59233 -0.0624994 4.41288e-20
5.62815 -0.0624994 4.41288e-20
5.66399 -0.0624994 4.41288e-20
5.69984 -0.0624994 4.41288e-20
5.7357 -0.0624994 4.41288e-20
5.77158 -0.0624994 4.41288e-20
5.80748 -0.0624994 4.41288e-20
5.84339 -0.0624994 4.41288e-20
5.87932 -0.0624994 4.41288e-20
5.91526 -0.0624994 4.41288e-20
5.95122 -0.0624994 4.41288e-20
5.9872 -0.0624994 4.41288e-20
6.02319 -0.0624994 4.41288e-20
6.05919 -0.0624994 4.41288e-20
6.09522 -0.0624994 4.41288e-20
6.13126 -0.0624994 4.41288e-20
6.16732 -0.0624994 4.41288e-20
6.20339 -0.0624994 4.41288e-20
6.23949 -0.0624994 4.41288e-20
6.27559 -0.0624994 4.41288e-20
6.31172 -0.0624994 4.41288e-20
6.34786 -0.0624994 4.41288e-20
6.38403 -0.0624994 4.41288e-20
6.42021 -0.0624994 4.41288e-20
6.4564 -0.0624994 4.41288e-20
6.49262 -0.0624994 4.41288e-20
6.52885 -0.0624994 4.41288e-20
6.5651 -0.0624994 4.41288e-20
6.60137 -0.0624994 4.41288e-20
6.63766 -0.0624994 4.41288e-20
6.67397 -0.0624994 4.41288e-20
6.71029 -0.0624994 4.41288e-20
6.74664 -0.0624994 4.41288e-20
6.783 -0.0624994 4.41288e-20
6.81938 -0.0624994 4.41288e-20
6.85579 -0.0624994 4.41288e-20
6.89221 -0.0624994 4.41288e-20
6.92865 -0.0624994 4.41288e-20
6.96511 -0.0624994 4.41288e-20
7.00159 -0.0624994 4.41288e-20
7.0381 -0.0624994 4.41288e-20
7.07462 -0.0624994 4.41288e-20
7.11116 -0.0624994 4.41288e-20
7.14772 -0.0624994 4.41288e-20
7.18431 -0.0624994 4.41288e-20
7.22091 -0.0624994 4.41288e-20
7.25754 -0.0624994 4.41288e-20
7.29418 -0.0624994 4.41288e-20
7.33085 -0.0624994 4.41288e-20
7.36754 -0.0624994 4.41288e-20
7.40425 -0.0624994 4.41288e-20
7.44099 -0.0624994 4.41288e-20
7.47774 -0.0624994 4.41288e-20
7.51452 -0.0624994 4.41288e-20
7.55132 -0.0624994 4.41288e-20
7.58814 -0.0624994 4.41288e-20
7.62498 -0.0624994 4.41288e-20
7.66185 -0.0624994 4.41288e-20
7.69874 -0.0624994 4.41288e-20
7.73566 -0.0624994 4.41288e-20
7.77259 -0.0624994 4.41288e-20
7.80955 -0.0624994 4.41288e-20
7.84654 -0.0624994 4.41288e-20
7.88355 -0.0624994 4.41288e-20
7.92058 -0.0624994 4.41288e-20
7.95763 -0.0624994 4.41288e-20
7.99471 -0.0624994 4.41288e-20
8.03182 -0.0624994 4.41288e-20
8.06895 -0.0624994 4.41288e-20
8.1061 -0.0624994 4.41288e-20
8.14328 -0.0624994 4.41288e-20
8.18049 -0.0624994 4.41288e-20
8.21772 -0.0624994 4.41288e-20
8.25497 -0.0624994 4.41288e-20
8.29226 -0.0624994 4.41288e-20
8.32956 -0.0624994 4.41288e-20
8.3669 -0.0624994 4.41288e-20
8.40426 -0.0624994 4.41288e-20
8.44165 -0.0624994 4.41288e-20
8.47906 -0.0624994 4.41288e-20
8.5165 -0.0624994 4.41288e-20
8.55397 -0.0624994 4.41288e-20
8.59146 -0.0624994 4.41288e-20
8.62899 -0.0624994 4.41288e-20
8.66654 -0.0624994 4.41288e-20
8.70412 -0.0624994 4.41288e-20
8.74172 -0.0624994 4.41288e-20
8.77936 -0.0624994 4.41288e-20
8.81702 -0.0624994 4.41288e-20
8.85471 -0.0624994 4.41288e-20
8.89244 -0.0624994 4.41288e-20
8.93019 -0.0624994 4.41288e-20
8.96797 -0.0624994 4.41288e-20
9.00578 -0.0624994 4.41288e-20
9.04362 -0.0624994 4.41288e-20
9.08149 -0.0624994 4.41288e-20
9.11939 -0.0624994 4.41288e-20
9.15732 -0.0624994 4.41288e-20
9.19528 -0.0624994 4.41288e-20
9.23327 -0.0624994 4.41288e-20
9.2713 -0.0624994 4.41288e-20
9.30935 -0.0624994 4.41288e-20
9.34744 -0.0624994 4.41288e-20
9.38556 -0.0624994 4.41288e-20
9.42371 -0.0624994 4.41288e-20
9.46189 -0.0624994 4.41288e-20
9.50011 -0.0624994 4.41288e-20
9.53836 -0.0624994 4.41288e-20
9.57664 -0.0624994 4.41288e-20
9.61496 -0.0624994 4.41288e-20
9.65331 -0.0624994 4.41288e-20
9.69169 -0.0624994 4.41288e-20
9.73011 -0.0624994 4.41288e-20
9.76856 -0.0624994 4.41288e-20
9.80704 -0.0624994 4.41288e-20
9.84557 -0.0624994 4.41288e-20
9.88412 -0.0624994 4.41288e-20
9.92271 -0.0624994 4.41288e-20
9.96134 -0.0624994 4.41288e-20
10 -0.0624994 4.41288e-20
10.0387 -0.0624994 4.41288e-20
10.0774 -0.0624994 4.41288e-20
10.1162 -0.0624994 4.41288e-20
10.155 -0.0624994 4.41288e-20
10.1939 -0.0624994 4.41288e-20
10.2328 -0.0624994 4.41288e-20
10.2717 -0.0624994 4.41288e-20
10.3106 -0.0624994 4.41288e-20
10.3496 -0.0624994 4.41288e-20
10.3887 -0.0624994 4.41288e-20
10.4278 -0.0624994 4.41288e-20
10.4669 -0.0624994 4.41288e-20
10.506 -0.0624994 4.41288e-20
10.5452 -0.0624994 4.41288e-20
10.5845 -0.0624994 4.41288e-20
10.6238 -0.0624994 4.41288e-20
10.6631 -0.0624994 4.41288e-20
10.7024 -0.0624994 4.41288e-20
10.7418 -0.0624994 4.41288e-20
10.7813 -0.0624994 4.41288e-20
10.8208 -0.0624994 4.41288e-20
10.8603 -0.0624994 4.41288e-20
10.8999 -0.0624994 4.41288e-20
10.9395 -0.0624994 4.41288e-20
10.9792 -0.0624994 4.41288e-20
11.0189 -0.0624994 4.41288e-20
11.0586 -0.0624994 4.41288e-20
11.0984 -0.0624994 4.41288e-20
11.1383 -0.0624994 4.41288e-20
11.1781 -0.0624994 4.41288e-20
11.2181 -0.0624994 4.41288e-20
11.2581 -0.0624994 4.41288e-20
11.2981 -0.0624994 4.41288e-20
11.3381 -0.0624994 4.41288e-20
11.3783 -0.0624994 4.41288e-20
11.4184 -0.0624994 4.41288e-20
11.4587 -0.0624994 4.41288e-20
11.4989 -0.0624994 4.41288e-20
11.5392 -0.0624994 4.41288e-20
11.5796 -0.0624994 4.41288e-20
11.62 -0.0624994 4.41288e-20
11.6605 -0.0624994 4.41288e-20
11.701 -0.0624994 4.41288e-20
11.7415 -0.0624994 4.41288e-20
11.7822 -0.0624994 4.41288e-20
11.8228 -0.0624994 4.41288e-20
11.8636 -0.0624994 4.41288e-20
11.9043 -0.0624994 4.41288e-20
11.9452 -0.0624994 4.41288e-20
11.986 -0.0624994 4.41288e-20
12.027 -0.0624994 4.41288e-20
12.068 -0.0624994 4.41288e-20
12.109 -0.0624994 4.41288e-20
12.1501 -0.0624994 4.41288e-20
12.1913 -0.0624994 4.41288e-20
12.2325 -0.0624994 4.41288e-20
12.2738 -0.0624994 4.41288e-20
12.3151 -0.0624994 4.41288e-20
12.3565 -0.0624994 4.41288e-20
12.3979 -0.0624994 4.41288e-20
12.4394 -0.0624994 4.41288e-20
12.481 -0.0624994 4.41288e-20
12.5226 -0.0624994 4.41288e-20
12.5643 -0.0624994 4.41288e-20
12.6061 -0.0624994 4.41288e-20
12.6479 -0.0624994 4.41288e-20
12.6898 -0.0624994 4.41288e-20
12.7317 -0.0624994 4.41288e-20
12.7737 -0.0624994 4.41288e-20
12.8158 -0.0624994 4.41288e-20
12.8579 -0.0624994 4.41288e-20
12.9001 -0.0624994 4.41288e-20
12.9424 -0.0624994 4.41288e-20
12.9847 -0.0624994 4.41288e-20
13.0271 -0.0624994 4.41288e-20
13.0696 -0.0624994 4.41288e-20
13.1121 -0.0624994 4.41288e-20
13.1547 -0.0624994 4.41288e-20
13.1974 -0.0624994 4.41288e-20
13.2402 -0.0624994 4.41288e-20
13.283 -0.0624994 4.41288e-20
13.3259 -0.0624994 4.41288e-20
13.3689 -0.0624994 4.41288e-20
13.4119 -0.0624994 4.41288e-20
13.455 -0.0624994 4.41288e-20
13.4982 -0.0624994 4.41288e-20
13.5415 -0.0624994 4.41288e-20
13.5848 -0.0624994 4.41288e-20
13.6283 -0.0624994 4.41288e-20
13.6718 -0.0624994 4.41288e-20
13.7153 -0.0624994 4.41288e-20
13.759 -0.0624994 4.41288e-20
13.8028 -0.0624994 4.41288e-20
13.8466 -0.0624994 4.41288e-20
13.8905 -0.0624994 4.41288e-20
13.9345 -0.0624994 4.41288e-20
13.9786 -0.0624994 4.41288e-20
14.0227 -0.0624994 4.41288e-20
14.067 -0.0624994 4.41288e-20
14.1113 -0.0624994 4.41288e-20
14.1558 -0.0624994 4.41288e-20
14.2003 -0.0624994 4.41288e-20
14.2449 -0.0624994 4.41288e-20
14.2896 -0.0624994 4.41288e-20
14.3344 -0.0624994 4.41288e-20
14.3793 -0.0624994 4.41288e-20
14.4243 -0.0624994 4.41288e-20
14.4693 -0.0624994 4.41288e-20
14.5145 -0.0624994 4.41288e-20
14.5598 -0.0624994 4.41288e-20
14.6052 -0.0624994 4.41288e-20
14.6506 -0.0624994 4.41288e-20
14.6962 -0.0624994 4.41288e-20
14.7419 -0.0624994 4.41288e-20
14.7877 -0.0624994 4.41288e-20
14.8336 -0.0624994 4.41288e-20
14.8796 -0.0624994 4.41288e-20
14.9257 -0.0624994 4.41288e-20
14.9719 -0.0624994 4.41288e-20
15.0182 -0.0624994 4.41288e-20
15.0647 -0.0624994 4.41288e-20
15.1112 -0.0624994 4.41288e-20
15.1579 -0.0624994 4.41288e-20
15.2047 -0.0624994 4.41288e-20
15.2516 -0.0624994 4.41288e-20
15.2986 -0.0624994 4.41288e-20
15.3458 -0.0624994 4.41288e-20
15.393 -0.0624994 4.41288e-20
15.4404 -0.0624994 4.41288e-20
15.488 -0.0624994 4.41288e-20
15.5356 -0.0624994 4.41288e-20
15.5834 -0.0624994 4.41288e-20
15.6313 -0.0624994 4.41288e-20
15.6794 -0.0624994 4.41288e-20
15.7276 -0.0624994 4.41288e-20
15.7759 -0.0624994 4.41288e-20
15.8243 -0.0624994 4.41288e-20
15.873 -0.0624994 4.41288e-20
15.9217 -0.0624994 4.41288e-20
15.9706 -0.0624994 4.41288e-20
16.0197 -0.0624994 4.41288e-20
16.0689 -0.0624994 4.41288e-20
16.1182 -0.0624994 4.41288e-20
16.1677 -0.0624994 4.41288e-20
16.2174 -0.0624994 4.41288e-20
16.2672 -0.0624994 4.41288e-20
16.3172 -0.0624994 4.41288e-20
16.3674 -0.0624994 4.41288e-20
16.4177 -0.0624994 4.41288e-20
16.4682 -0.0624994 4.41288e-20
16.5189 -0.0624994 4.41288e-20
16.5697 -0.0624994 4.41288e-20
16.6208 -0.0624994 4.41288e-20
16.672 -0.0624994 4.41288e-20
16.7234 -0.0624994 4.41288e-20
16.775 -0.0624994 4.41288e-20
16.8268 -0.0624994 4.41288e-20
16.8787 -0.0624994 4.41288e-20
16.9309 -0.0624994 4.41288e-20
16.9833 -0.0624994 4.41288e-20
17.0359 -0.0624994 4.41288e-20
17.0887 -0.0624994 4.41288e-20
17.1418 -0.0624994 4.41288e-20
17.195 -0.0624994 4.41288e-20
17.2485 -0.0624994 4.41288e-20
17.3022 -0.0624994 4.41288e-20
17.3562 -0.0624994 4.41288e-20
17.4104 -0.0624994 4.41288e-20
17.4648 -0.0624994 4.41288e-20
17.5195 -0.0624994 4.41288e-20
17.5744 -0.0624994 4.41288e-20
17.6296 -0.0624994 4.41288e-20
17.6851 -0.0624994 4.41288e-20
17.7408 -0.0624994 4.41288e-20
17.7969 -0.0624994 4.41288e-20
17.8532 -0.0624994 4.41288e-20
17.9098 -0.0624994 4.41288e-20
17.9667 -0.0624994 4.41288e-20
18.0239 -0.0624994 4.41288e-20
18.0815 -0.0624994 4.41288e-20
18.1393 -0.0624994 4.41288e-20
18.1975 -0.0624994 4.41288e-20
18.256 -0.0624994 4.41288e-20
18.3149 -0.0624994 4.41288e-20
18.3742 -0.0624994 4.41288e-20
18.4338 -0.0624994 4.41288e-20
18.4938 -0.0624994 4.41288e-20
18.5542 -0.0624994 4.41288e-20
18.615 -0.0624994 4.41288e-20
18.6762 -0.0624994 4.41288e-20
18.7379 -0.0624994 4.41288e-20
18.8 -0.0624994 4.41288e-20
18.8625 -0.0624994 4.41288e-20
18.9255 -0.0624994 4.41288e-20
18.9891 -0.0624994 4.41288e-20
19.0531 -0.0624994 4.41288e-20
19.1177 -0.0624994 4.41288e-20
19.1828 -0.0624994 4.41288e-20
19.2484 -0.0624994 4.41288e-20
19.3147 -0.0624994 4.41288e-20
19.3816 -0.0624994 4.41288e-20
19.4491 -0.0624994 4.41288e-20
19.5173 -0.0624994 4.41288e-20
19.5862 -0.0624994 4.41288e-20
19.6558 -0.0624994 4.41288e-20
19.7262 -0.0624994 4.41288e-20
19.7974 -0.0624994 4.41288e-20
19.8694 -0.0624994 4.41288e-20
19.9423 -0.0624994 4.41288e-20
20.0162 -0.0624994 4.41288e-20
20.091 -0.0624994 4.41288e-20
20.1669 -0.0624994 4.41288e-20
20.244 -0.0624994 4.41288e-20
20.3222 -0.0624994 4.41288e-20
20.4016 -0.0624994 4.41288e-20
20.4825 -0.0624994 4.41288e-20
20.5648 -0.0624994 4.41288e-20
20.6487 -0.0624994 4.41288e-20
20.7344 -0.0624994 4.41288e-20
20.8219 -0.0624994 4.41288e-20
20.9115 -0.0624994 4.41288e-20
21.0034 -0.0624994 4.41288e-20
21.0979 -0.0624994 4.41288e-20
21.1952 -0.0624994 4.41288e-20
21.2959 -0.0624994 4.41288e-20
21.4004 -0.0624994 4.41288e-20
21.5093 -0.0624994 4.41288e-20
21.6237 -0.0624994 4.41288e-20
21.7448 -0.0624994 4.41288e-20
21.8747 -0.0624994 4.41288e-20
22.0165 -0.0624994 4.41288e-20
22.1768 -0.0624994 4.41288e-20
22.3723 -0.0624994 4.41288e-20


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.5Nc1ClassicOneLoop/SigmaATwoLoop.txt <==
-22.3723 -0.0585964 5.08541e-07
-22.1768 -0.0585985 3.31281e-07
-22.0165 -0.0585999 4.7513e-07
-21.8747 -0.058601 3.65235e-07
-21.7448 -0.0586018 4.70258e-07
-21.6237 -0.0586026 3.83548e-07
-21.5093 -0.0586034 4.70567e-07
-21.4004 -0.0586041 3.96687e-07
-21.2959 -0.0586047 4.72807e-07
-21.1952 -0.0586054 4.07385e-07
-21.0979 -0.0586061 4.76123e-07
-21.0034 -0.0586068 4.17051e-07
-20.9115 -0.0586075 4.80751e-07
-20.8219 -0.0586081 4.27143e-07
-20.7344 -0.0586088 4.87614e-07
-20.6487 -0.0586094 4.38973e-07
-20.5648 -0.05861 4.97182e-07
-20.4825 -0.0586105 4.52566e-07
-20.4016 -0.0586109 5.08494e-07
-20.3222 -0.0586113 4.66675e-07
-20.244 -0.0586116 5.20137e-07
-20.1669 -0.0586119 4.80366e-07
-20.091 -0.0586122 5.31573e-07
-20.0162 -0.0586125 4.93579e-07
-19.9423 -0.0586127 5.42871e-07
-19.8694 -0.0586129 5.065e-07
-19.7974 -0.0586131 5.5416e-07
-19.7262 -0.0586133 5.19277e-07
-19.6558 -0.0586135 5.65524e-07
-19.5862 -0.0586137 5.32004e-07
-19.5173 -0.0586138 5.77009e-07
-19.4491 -0.058614 5.44742e-07
-19.3816 -0.0586142 5.88643e-07
-19.3147 -0.0586143 5.5753e-07
-19.2484 -0.0586145 6.00443e-07
-19.1828 -0.0586147 5.70397e-07
-19.1177 -0.0586148 6.12418e-07
-19.0531 -0.058615 5.83365e-07
-18.9891 -0.0586152 6.24579e-07
-18.9255 -0.0586153 5.96452e-07
-18.8625 -0.0586155 6.36931e-07
-18.8 -0.0586156 6.09672e-07
-18.7379 -0.0586158 6.49481e-07
-18.6762 -0.058616 6.23039e-07
-18.615 -0.0586161 6.62236e-07
-18.5542 -0.0586163 6.36565e-07
-18.4938 -0.0586164 6.75201e-07
-18.4338 -0.0586166 6.50262e-07
-18.3742 -0.0586167 6.88383e-07
-18.3149 -0.0586169 6.64139e-07
-18.256 -0.0586171 7.01787e-07
-18.1975 -0.0586172 6.78208e-07
-18.1393 -0.0586174 7.15421e-07
-18.0815 -0.0586175 6.92478e-07
-18.0239 -0.0586177 7.29291e-07
-17.9667 -0.0586179 7.06958e-07
-17.9098 -0.058618 7.43403e-07
-17.8532 -0.0586182 7.21658e-07
-17.7969 -0.0586184 7.57765e-07
-17.7408 -0.0586185 7.36586e-07
-17.6851 -0.0586187 7.72383e-07
-17.6296 -0.0586189 7.51753e-07
-17.5744 -0.058619 7.87265e-07
-17.5195 -0.0586192 7.67167e-07
-17.4648 -0.0586194 8.02418e-07
-17.4104 -0.0586195 7.82837e-07
-17.3562 -0.0586197 8.1785e-07
-17.3022 -0.0586199 7.98772e-07
-17.2485 -0.05862 8.33568e-07
-17.195 -0.0586202 8.14982e-07
-17.1418 -0.0586204 8.49581e-07
-17.0887 -0.0586206 8.31476e-07
-17.0359 -0.0586207 8.65897e-07
-16.9833 -0.0586209 8.48263e-07
-16.9309 -0.0586211 8.82525e-07
-16.8787 -0.0586213 8.65352e-07
-16.8268 -0.0586214 8.99472e-07
-16.775 -0.0586216 8.82754e-07
-16.7234 -0.0586218 9.16749e-07
-16.672 -0.058622 9.00478e-07
-16.6208 -0.0586222 9.34363e-07
-16.5697 -0.0586224 9.18534e-07
-16.5189 -0.0586225 9.52326e-07
-16.4682 -0.0586227 9.36933e-07
-16.4177 -0.0586229 9.70646e-07
-16.3674 -0.0586231 9.55685e-07
-16.3172 -0.0586233 9.89333e-07
-16.2672 -0.0586235 9.748e-07
-16.2174 -0.0586237 1.0084e-06
-16.1677 -0.0586239 9.9429e-07
-16.1182 -0.0586241 1.02785e-06
-16.0689 -0.0586243 1.01417e-06
-16.0197 -0.0586245 1.0477e-06
-15.9706 -0.0586247 1.03444e-06
-15.9217 -0.0586249 1.06797e-06
-15.873 -0.0586251 1.05512e-06
-15.8243 -0.0586253 1.08865e-06
-15.7759 -0.0586255 1.07623e-06
-15.7276 -0.0586257 1.10977e-06
-15.6794 -0.0586259 1.09776e-06
-15.6313 -0.0586261 1.13134e-06
-15.5834 -0.0586263 1.11975e-06
-15.5356 -0.0586265 1.15337e-06
-15.488 -0.0586267 1.14219e-06
-15.4404 -0.0586269 1.17587e-06
-15.393 -0.0586271 1.16511e-06
-15.3458 -0.0586273 1.19885e-06
-15.2986 -0.0586276 1.18852e-06
-15.2516 -0.0586278 1.22234e-06
-15.2047 -0.058628 1.21243e-06
-15.1579 -0.0586282 1.24634e-06
-15.1112 -0.0586284 1.23686e-06
-15.0647 -0.0586287 1.27087e-06
-15.0182 -0.0586289 1.26182e-06
-14.9719 -0.0586291 1.29594e-06
-14.9257 -0.0586294 1.28732e-06
-14.8796 -0.0586296 1.32158e-06
-14.8336 -0.0586298 1.3134e-06
-14.7877 -0.0586301 1.34779e-06
-14.7419 -0.0586303 1.34005e-06
-14.6962 -0.0586305 1.3746e-06
-14.6506 -0.0586308 1.36731e-06
-14.6052 -0.058631 1.40202e-06
-14.5598 -0.0586313 1.39518e-06
-14.5145 -0.0586315 1.43007e-06
-14.4693 -0.0586318 1.42369e-06
-14.4243 -0.058632 1.45878e-06
-14.3793 -0.0586323 1.45286e-06
-14.3344 -0.0586325 1.48815e-06
-14.2896 -0.0586328 1.48271e-06
-14.2449 -0.058633 1.51821e-06
-14.2003 -0.0586333 1.51325e-06
-14.1558 -0.0586335 1.54899e-06
-14.1113 -0.0586338 1.54451e-06
-14.067 -0.0586341 1.5805e-06
-14.0227 -0.0586343 1.57651e-06
-13.9786 -0.0586346 1.61276e-06
-13.9345 -0.0586349 1.60928e-06
-13.8905 -0.0586352 1.6458e-06
-13.8466 -0.0586354 1.64283e-06
-13.8028 -0.0586357 1.67965e-06
-13.759 -0.058636 1.6772e-06
-13.7153 -0.0586363 1.71432e-06
-13.6718 -0.0586366 1.71241e-06
-13.6283 -0.0586368 1.74986e-06
-13.5848 -0.0586371 1.74848e-06
-13.5415 -0.0586374 1.78627e-06
-13.4982 -0.0586377 1.78545e-06
-13.455 -0.058638 1.82359e-06
-13.4119 -0.0586383 1.82335e-06
-13.3689 -0.0586386 1.86186e-06
-13.3259 -0.0586389 1.86219e-06
-13.283 -0.0586392 1.90109e-06
-13.2402 -0.0586396 1.90202e-06
-13.1974 -0.0586399 1.94133e-06
-13.1547 -0.0586402 1.94287e-06
-13.1121 -0.0586405 1.98261e-06
-13.0696 -0.0586408 1.98477e-06
-13.0271 -0.0586411 2.02495e-06
-12.9847 -0.0586415 2.02775e-06
-12.9424 -0.0586418 2.0684e-06
-12.9001 -0.0586421 2.07185e-06
-12.8579 -0.0586425 2.11299e-06
-12.8158 -0.0586428 2.11712e-06
-12.7737 -0.0586431 2.15876e-06
-12.7317 -0.0586435 2.16358e-06
-12.6898 -0.0586438 2.20576e-06
-12.6479 -0.0586442 2.21129e-06
-12.6061 -0.0586445 2.25402e-06
-12.5643 -0.0586449 2.26028e-06
-12.5226 -0.0586453 2.30358e-06
-12.481 -0.0586456 2.31059e-06
-12.4394 -0.058646 2.3545e-06
-12.3979 -0.0586464 2.36228e-06
-12.3565 -0.0586467 2.40681e-06
-12.3151 -0.0586471 2.41539e-06
-12.2738 -0.0586475 2.46058e-06
-12.2325 -0.0586479 2.46998e-06
-12.1913 -0.0586483 2.51585e-06
-12.1501 -0.0586487 2.52609e-06
-12.109 -0.0586491 2.57267e-06
-12.068 -0.0586495 2.58378e-06
-12.027 -0.0586499 2.6311e-06
-11.986 -0.0586503 2.64311e-06
-11.9452 -0.0586507 2.6912e-06
-11.9043 -0.0586511 2.70414e-06
-11.8636 -0.0586515 2.75303e-06
-11.8228 -0.0586519 2.76692e-06
-11.7822 -0.0586524 2.81665e-06
-11.7415 -0.0586528 2.83154e-06
-11.701 -0.0586532 2.88213e-06
-11.6605 -0.0586537 2.89804e-06
-11.62 -0.0586541 2.94954e-06
-11.5796 -0.0586546 2.96651e-06
-11.5392 -0.058655 3.01896e-06
-11.4989 -0.0586555 3.03702e-06
-11.4587 -0.0586559 3.09046e-06
-11.4184 -0.0586564 3.10965e-06
-11.3783 -0.0586569 3.16411e-06
-11.3381 -0.0586573 3.18448e-06
-11.2981 -0.0586578 3.24001e-06
-11.2581 -0.0586583 3.26159e-06
-11.2181 -0.0586588 3.31824e-06
-11.1781 -0.0586593 3.34108e-06
-11.1383 -0.0586598 3.39889e-06
-11.0984 -0.0586603 3.42304e-06
-11.0586 -0.0586608 3.48206e-06
-11.0189 -0.0586613 3.50756e-06
-10.9792 -0.0586619 3.56785e-06
-10.9395 -0.0586624 3.59476e-06
-10.8999 -0.0586629 3.65636e-06
-10.8603 -0.0586635 3.68473e-06
-10.8208 -0.058664 3.74772e-06
-10.7813 -0.0586646 3.7776e-06
-10.7418 -0.0586651 3.84202e-06
-10.7024 -0.0586657 3.87348e-06
-10.6631 -0.0586663 3.9394e-06
-10.6238 -0.0586668 3.9725e-06
-10.5845 -0.0586674 4.03998e-06
-10.5452 -0.058668 4.07479e-06
-10.506 -0.0586686 4.14391e-06
-10.4669 -0.0586692 4.18049e-06
-10.4278 -0.0586698 4.25131e-06
-10.3887 -0.0586704 4.28974e-06
-10.3496 -0.058671 4.36235e-06
-10.3106 -0.0586717 4.40271e-06
-10.2717 -0.0586723 4.47718e-06
-10.2328 -0.058673 4.51954e-06
-10.1939 -0.0586736 4.59597e-06
-10.155 -0.0586743 4.64042e-06
-10.1162 -0.0586749 4.71889e-06
-10.0774 -0.0586756 4.76552e-06
-10.0387 -0.0586763 4.84612e-06
-10 -0.058677 4.89503e-06
-9.96134 -0.0586777 4.97787e-06
-9.92271 -0.0586784 5.02916e-06
-9.88412 -0.0586791 5.11433e-06
-9.84557 -0.0586798 5.1681e-06
-9.80704 -0.0586806 5.25573e-06
-9.76856 -0.0586813 5.3121e-06
-9.73011 -0.0586821 5.4023e-06
-9.69169 -0.0586828 5.46138e-06
-9.65331 -0.0586836 5.55427e-06
-9.61496 -0.0586844 5.6162e-06
-9.57664 -0.0586852 5.71191e-06
-9.53836 -0.058686 5.77681e-06
-9.50011 -0.0586868 5.87548e-06
-9.46189 -0.0586876 5.9435e-06
-9.42371 -0.0586884 6.04528e-06
-9.38556 -0.0586893 6.11657e-06
-9.34744 -0.0586901 6.22162e-06
-9.30935 -0.058691 6.29633e-06
-9.2713 -0.0586918 6.4048e-06
-9.23327 -0.0586927 6.48311e-06
-9.19528 -0.0586936 6.59519e-06
-9.15732 -0.0586945 6.67727e-06
-9.11939 -0.0586954 6.79314e-06
-9.08149 -0.0586964 6.87919e-06
-9.04362 -0.0586973 6.99904e-06
-9.00578 -0.0586983 7.08926e-06
-8.96797 -0.0586992 7.21331e-06
-8.93019 -0.0587002 7.30791e-06
-8.89244 -0.0587012 7.43639e-06
-8.85471 -0.0587022 7.5356e-06
-8.81702 -0.0587033 7.66873e-06
-8.77936 -0.0587043 7.7728e-06
-8.74172 -0.0587053 7.91084e-06
-8.70412 -0.0587064 8.02003e-06
-8.66654 -0.0587075 8.16326e-06
-8.62899 -0.0587086 8.27784e-06
-8.59146 -0.0587097 8.42655e-06
-8.55397 -0.0587108 8.54682e-06
-8.5165 -0.058712 8.7013e-06
-8.47906 -0.0587131 8.82759e-06
-8.44165 -0.0587143 8.98818e-06
-8.40426 -0.0587155 9.12082e-06
-8.3669 -0.0587167 9.28788e-06
-8.32956 -0.0587179 9.42723e-06
-8.29226 -0.0587192 9.60113e-06
-8.25497 -0.0587204 9.74758e-06
-8.21772 -0.0587217 9.92873e-06
-8.18049 -0.058723 1.00827e-05
-8.14328 -0.0587244 1.02715e-05
-8.1061 -0.0587257 1.04335e-05
-8.06895 -0.0587271 1.06304e-05
-8.03182 -0.0587284 1.08009e-05
-7.99471 -0.0587298 1.10065e-05
-7.95763 -0.0587313 1.11858e-05
-7.92058 -0.0587327 1.14006e-05
-7.88355 -0.0587342 1.15895e-05
-7.84654 -0.0587357 1.18141e-05
-7.80955 -0.0587372 1.20131e-05
-7.77259 -0.0587388 1.22481e-05
-7.73566 -0.0587403 1.24579e-05
-7.69874 -0.0587419 1.27039e-05
-7.66185 -0.0587435 1.29252e-05
-7.62498 -0.0587452 1.3183e-05
-7.58814 -0.0587469 1.34166e-05
-7.55132 -0.0587486 1.3687e-05
-7.51452 -0.0587503 1.39335e-05
-7.47774 -0.058752 1.42174e-05
-7.44099 -0.0587538 1.44779e-05
-7.40425 -0.0587556 1.4776e-05
-7.36754 -0.0587575 1.50515e-05
-7.33085 -0.0587594 1.5365e-05
-7.29418 -0.0587613 1.56564e-05
-7.25754 -0.0587632 1.59863e-05
-7.22091 -0.0587652 1.62948e-05
-7.18431 -0.0587672 1.66424e-05
-7.14772 -0.0587693 1.69691e-05
-7.11116 -0.0587714 1.73357e-05
-7.07462 -0.0587735 1.76821e-05
-7.0381 -0.0587757 1.80689e-05
-7.00159 -0.0587779 1.84364e-05
-6.96511 -0.0587801 1.88451e-05
-6.92865 -0.0587824 1.92353e-05
-6.89221 -0.0587847 1.96676e-05
-6.85579 -0.0587871 2.00823e-05
-6.81938 -0.0587895 2.05399e-05
-6.783 -0.058792 2.0981e-05
-6.74664 -0.0587945 2.14659e-05
-6.71029 -0.0587971 2.19355e-05
-6.67397 -0.0587997 2.24501e-05
-6.63766 -0.0588023 2.29505e-05
-6.60137 -0.0588051 2.34971e-05
-6.5651 -0.0588078 2.40308e-05
-6.52885 -0.0588106 2.46121e-05
-6.49262 -0.0588135 2.5182e-05
-6.4564 -0.0588165 2.58009e-05
-6.42021 -0.0588195 2.64101e-05
-6.38403 -0.0588225 2.70699e-05
-6.34786 -0.0588257 2.77218e-05
-6.31172 -0.0588288 2.84261e-05
-6.27559 -0.0588321 2.91245e-05
-6.23949 -0.0588354 2.98772e-05
-6.20339 -0.0588388 3.06263e-05
-6.16732 -0.0588423 3.1432e-05
-6.13126 -0.0588458 3.22365e-05
-6.09522 -0.0588495 3.31001e-05
-6.05919 -0.0588532 3.39652e-05
-6.02319 -0.058857 3.48922e-05
-5.9872 -0.0588608 3.58238e-05
-5.95122 -0.0588648 3.68203e-05
-5.91526 -0.0588689 3.78248e-05
-5.87932 -0.058873 3.88978e-05
-5.84339 -0.0588773 3.99825e-05
-5.80748 -0.0588816 4.11397e-05
-5.77158 -0.058886 4.23128e-05
-5.7357 -0.0588906 4.35629e-05
-5.69984 -0.0588953 4.48337e-05
-5.66399 -0.0589 4.61864e-05
-5.62815 -0.0589049 4.75653e-05
-5.59233 -0.0589099 4.90317e-05
-5.55653 -0.0589151 5.05304e-05
-5.52074 -0.0589203 5.21231e-05
-5.48497 -0.0589257 5.3755e-05
-5.4492 -0.0589313 5.54881e-05
-5.41346 -0.058937 5.72682e-05
-5.37773 -0.0589428 5.91579e-05
-5.34201 -0.0589488 6.11036e-05
-5.30631 -0.0589549 6.31683e-05
-5.27062 -0.0589612 6.52992e-05
-5.23494 -0.0589677 6.75599e-05
-5.19928 -0.0589743 6.98985e-05
-5.16363 -0.0589811 7.23794e-05
-5.128 -0.0589881 7.49515e-05
-5.09237 -0.0589953 7.76802e-05
-5.05677 -0.0590027 8.05156e-05
-5.02117 -0.0590104 8.35241e-05
-4.98559 -0.0590182 8.6657e-05
-4.95002 -0.0590262 8.99821e-05
-4.91446 -0.0590345 9.34521e-05
-4.87892 -0.059043 9.71364e-05
-4.84339 -0.0590518 0.00010099
-4.80787 -0.0590608 0.000105083
-4.77237 -0.0590701 0.000109372
-4.73687 -0.0590797 0.000113932
-4.70139 -0.0590895 0.00011872
-4.66592 -0.0590996 0.000123814
-4.63046 -0.0591101 0.000129173
-4.59502 -0.0591208 0.000134879
-4.55958 -0.0591319 0.000140895
-4.52416 -0.0591433 0.000147305
-4.48875 -0.059155 0.000154077
-4.45335 -0.0591671 0.0001613
-4.41797 -0.0591796 0.000168945
-4.38259 -0.0591924 0.000177107
-4.34722 -0.0592056 0.000185764
-4.31187 -0.0592191 0.000195014
-4.27653 -0.0592331 0.000204844
-4.24119 -0.0592474 0.000215358
-4.20587 -0.0592622 0.00022655
-4.17056 -0.0592773 0.000238534
-4.13526 -0.0592928 0.000251312
-4.09997 -0.0593088 0.000265007
-4.06469 -0.059325 0.000279631
-4.02942 -0.0593417 0.000295317
-3.99416 -0.0593587 0.000312089
-3.95891 -0.059376 0.000330091
-3.92367 -0.0593936 0.000349359
-3.88844 -0.0594114 0.000370047
-3.85322 -0.0594294 0.000392203
-3.81801 -0.0594475 0.000415993
-3.7828 -0.0594656 0.000441474
-3.74761 -0.0594837 0.00046882
-3.71243 -0.0595016 0.000498093
-3.67726 -0.0595191 0.000529471
-3.64209 -0.0595362 0.000563012
-3.60694 -0.0595526 0.000598887
-3.57179 -0.0595681 0.000637139
-3.53665 -0.0595824 0.000677913
-3.50152 -0.0595953 0.000721218
-3.4664 -0.0596065 0.000767149
-3.43129 -0.0596155 0.000815651
-3.39619 -0.0596221 0.000866739
-3.36109 -0.0596259 0.000920256
-3.32601 -0.0596263 0.000976096
-3.29093 -0.059623 0.00103397
-3.25586 -0.0596157 0.00109361
-3.2208 -0.0596038 0.00115456
-3.18574 -0.0595871 0.00121638
-3.1507 -0.0595652 0.00127844
-3.11566 -0.059538 0.00134013
-3.08063 -0.0595054 0.0014007
-3.0456 -0.0594674 0.00145943
-3.01059 -0.0594242 0.00151552
-2.97558 -0.0593762 0.00156828
-2.94058 -0.0593238 0.00161696
-2.90558 -0.0592676 0.00166104
-2.87059 -0.0592084 0.00169997
-2.83561 -0.0591469 0.0017335
-2.80064 -0.0590839 0.00176138
-2.76567 -0.0590204 0.00178365
-2.73071 -0.058957 0.0018004
-2.69576 -0.0588946 0.00181194
-2.66081 -0.0588338 0.00181862
-2.62587 -0.0587751 0.00182096
-2.59094 -0.058719 0.00181945
-2.55601 -0.0586659 0.00181471
-2.52109 -0.0586159 0.00180726
-2.48617 -0.0585692 0.00179775
-2.45126 -0.0585259 0.00178667
-2.41636 -0.0584858 0.00177459
-2.38146 -0.0584488 0.00176192
-2.34657 -0.0584149 0.00174915
-2.31168 -0.0583837 0.00173661
-2.2768 -0.0583552 0.00172466
-2.24192 -0.058329 0.00171356
-2.20705 -0.0583049 0.00170359
-2.17219 -0.0582826 0.0016949
-2.13733 -0.0582619 0.00168773
-2.10247 -0.0582424 0.00168216
-2.06762 -0.058224 0.00167836
-2.03278 -0.0582063 0.00167637
-1.99794 -0.0581891 0.00167632
-1.9631 -0.0581722 0.00167819
-1.92827 -0.0581551 0.00168209
-1.89345 -0.0581378 0.00168796
-1.85862 -0.0581198 0.00169587
-1.82381 -0.058101 0.00170573
-1.78899 -0.058081 0.00171757
-1.75419 -0.0580595 0.00173125
-1.71938 -0.0580363 0.00174676
-1.68458 -0.058011 0.00176391
-1.64979 -0.0579833 0.00178262
-1.61499 -0.0579529 0.00180262
-1.58021 -0.0579195 0.00182376
-1.54542 -0.0578828 0.00184568
-1.51064 -0.0578424 0.00186811
-1.47586 -0.0577982 0.0018906
-1.44109 -0.0577497 0.00191276
-1.40632 -0.057697 0.001934
-1.37155 -0.0576397 0.0019538
-1.33679 -0.0575779 0.00197147
-1.30203 -0.0575115 0.00198639
-1.26727 -0.0574407 0.00199779
-1.23251 -0.0573657 0.00200499
-1.19776 -0.057287 0.00200722
-1.16301 -0.0572051 0.00200386
-1.12827 -0.0571206 0.00199427
-1.09352 -0.0570344 0.00197799
-1.05878 -0.0569473 0.00195462
-1.02405 -0.0568604 0.00192404
-0.989309 -0.0567745 0.00188616
-0.954576 -0.0566908 0.00184123
-0.919844 -0.0566101 0.00178955
-0.885115 -0.0565333 0.00173172
-0.850388 -0.0564612 0.00166835
-0.815663 -0.0563943 0.00160027
-0.78094 -0.0563331 0.00152827
-0.746219 -0.0562778 0.00145329
-0.711499 -0.0562284 0.00137612
-0.676781 -0.056185 0.00129765
-0.642065 -0.0561472 0.00121857
-0.60735 -0.0561148 0.00113959
-0.572637 -0.0560874 0.00106122
-0.537925 -0.0560646 0.000983977
-0.503214 -0.0560459 0.000908169
-0.468504 -0.0560309 0.00083411
-0.433796 -0.056019 0.000761919
-0.399089 -0.0560098 0.000691745
-0.364382 -0.0560028 0.000623559
-0.329676 -0.0559977 0.000557383
-0.294972 -0.0559941 0.000493082
-0.260267 -0.0559917 0.00043059
-0.225564 -0.0559902 0.0003697
-0.190861 -0.0559894 0.000310289
-0.156158 -0.055989 0.000252106
-0.121456 -0.0559889 0.000194995
-0.0867541 -0.0559889 0.000138677
-0.0520524 -0.055989 8.29791e-05
-0.0173508 -0.055989 2.76106e-05
0.0173508 -0.055989 -2.76106e-05
0.0520524 -0.055989 -8.29791e-05
0.0867541 -0.0559889 -0.000138677
0.121456 -0.0559889 -0.000194995
0.156158 -0.055989 -0.000252106
0.190861 -0.0559894 -0.000310289
0.225564 -0.0559902 -0.0003697
0.260267 -0.0559917 -0.00043059
0.294972 -0.0559941 -0.000493082
0.329676 -0.0559977 -0.000557383
0.364382 -0.0560028 -0.000623559
0.399089 -0.0560098 -0.000691745
0.433796 -0.056019 -0.000761919
0.468504 -0.0560309 -0.00083411
0.503214 -0.0560459 -0.000908169
0.537925 -0.0560646 -0.000983977
0.572637 -0.0560874 -0.00106122
0.60735 -0.0561148 -0.00113959
0.642065 -0.0561472 -0.00121857
0.676781 -0.056185 -0.00129765
0.711499 -0.0562284 -0.00137612
0.746219 -0.0562778 -0.00145329
0.78094 -0.0563331 -0.00152827
0.815663 -0.0563943 -0.00160027
0.850388 -0.0564612 -0.00166835
0.885115 -0.0565333 -0.00173172
0.919844 -0.0566101 -0.00178955
0.954576 -0.0566908 -0.00184123
0.989309 -0.0567745 -0.00188616
1.02405 -0.0568604 -0.00192404
1.05878 -0.0569473 -0.00195462
1.09352 -0.0570344 -0.00197799
1.12827 -0.0571206 -0.00199427
1.16301 -0.0572051 -0.00200386
1.19776 -0.057287 -0.00200722
1.23251 -0.0573657 -0.00200499
1.26727 -0.0574407 -0.00199779
1.30203 -0.0575115 -0.00198639
1.33679 -0.0575779 -0.00197147
1.37155 -0.0576397 -0.0019538
1.40632 -0.057697 -0.001934
1.44109 -0.0577497 -0.00191276
1.47586 -0.0577982 -0.0018906
1.51064 -0.0578424 -0.00186811
1.54542 -0.0578828 -0.00184568
1.58021 -0.0579195 -0.00182376
1.61499 -0.0579529 -0.00180262
1.64979 -0.0579833 -0.00178262
1.68458 -0.058011 -0.00176391
1.71938 -0.0580363 -0.00174676
1.75419 -0.0580595 -0.00173125
1.78899 -0.058081 -0.00171757
1.82381 -0.058101 -0.00170573
1.85862 -0.0581198 -0.00169587
1.89345 -0.0581378 -0.00168796
1.92827 -0.0581551 -0.00168209
1.9631 -0.0581722 -0.00167819
1.99794 -0.0581891 -0.00167632
2.03278 -0.0582063 -0.00167637
2.06762 -0.058224 -0.00167836
2.10247 -0.0582424 -0.00168216
2.13733 -0.0582619 -0.00168773
2.17219 -0.0582826 -0.0016949
2.20705 -0.0583049 -0.00170359
2.24192 -0.058329 -0.00171356
2.2768 -0.0583552 -0.00172466
2.31168 -0.0583837 -0.00173661
2.34657 -0.0584149 -0.00174915
2.38146 -0.0584488 -0.00176192
2.41636 -0.0584858 -0.00177459
2.45126 -0.0585259 -0.00178667
2.48617 -0.0585692 -0.00179775
2.52109 -0.0586159 -0.00180726
2.55601 -0.0586659 -0.00181471
2.59094 -0.058719 -0.00181945
2.62587 -0.0587751 -0.00182096
2.66081 -0.0588338 -0.00181862
2.69576 -0.0588946 -0.00181194
2.73071 -0.058957 -0.0018004
2.76567 -0.0590204 -0.00178365
2.80064 -0.0590839 -0.00176138
2.83561 -0.0591469 -0.0017335
2.87059 -0.0592084 -0.00169997
2.90558 -0.0592676 -0.00166104
2.94058 -0.0593238 -0.00161696
2.97558 -0.0593762 -0.00156828
3.01059 -0.0594242 -0.00151552
3.0456 -0.0594674 -0.00145943
3.08063 -0.0595054 -0.0014007
3.11566 -0.059538 -0.00134013
3.1507 -0.0595652 -0.00127844
3.18574 -0.0595871 -0.00121638
3.2208 -0.0596038 -0.00115456
3.25586 -0.0596157 -0.00109361
3.29093 -0.059623 -0.00103397
3.32601 -0.0596263 -0.000976096
3.36109 -0.0596259 -0.000920256
3.39619 -0.0596221 -0.000866739
3.43129 -0.0596155 -0.000815651
3.4664 -0.0596065 -0.000767149
3.50152 -0.0595953 -0.000721218
3.53665 -0.0595824 -0.000677913
3.57179 -0.0595681 -0.000637139
3.60694 -0.0595526 -0.000598887
3.64209 -0.0595362 -0.000563012
3.67726 -0.0595191 -0.000529471
3.71243 -0.0595016 -0.000498093
3.74761 -0.0594837 -0.00046882
3.7828 -0.0594656 -0.000441474
3.81801 -0.0594475 -0.000415993
3.85322 -0.0594294 -0.000392203
3.88844 -0.0594114 -0.000370047
3.92367 -0.0593936 -0.000349359
3.95891 -0.059376 -0.000330091
3.99416 -0.0593587 -0.000312089
4.02942 -0.0593417 -0.000295317
4.06469 -0.059325 -0.000279631
4.09997 -0.0593088 -0.000265007
4.13526 -0.0592928 -0.000251312
4.17056 -0.0592773 -0.000238534
4.20587 -0.0592622 -0.00022655
4.24119 -0.0592474 -0.000215358
4.27653 -0.0592331 -0.000204844
4.31187 -0.0592191 -0.000195014
4.34722 -0.0592056 -0.000185764
4.38259 -0.0591924 -0.000177107
4.41797 -0.0591796 -0.000168945
4.45335 -0.0591671 -0.0001613
4.48875 -0.059155 -0.000154077
4.52416 -0.0591433 -0.000147305
4.55958 -0.0591319 -0.000140895
4.59502 -0.0591208 -0.000134879
4.63046 -0.0591101 -0.000129173
4.66592 -0.0590996 -0.000123814
4.70139 -0.0590895 -0.00011872
4.73687 -0.0590797 -0.000113932
4.77237 -0.0590701 -0.000109372
4.80787 -0.0590608 -0.000105083
4.84339 -0.0590518 -0.00010099
4.87892 -0.059043 -9.71364e-05
4.91446 -0.0590345 -9.34521e-05
4.95002 -0.0590262 -8.99821e-05
4.98559 -0.0590182 -8.6657e-05
5.02117 -0.0590104 -8.35241e-05
5.05677 -0.0590027 -8.05156e-05
5.09237 -0.0589953 -7.76802e-05
5.128 -0.0589881 -7.49515e-05
5.16363 -0.0589811 -7.23794e-05
5.19928 -0.0589743 -6.98985e-05
5.23494 -0.0589677 -6.75599e-05
5.27062 -0.0589612 -6.52992e-05
5.30631 -0.0589549 -6.31683e-05
5.34201 -0.0589488 -6.11036e-05
5.37773 -0.0589428 -5.91579e-05
5.41346 -0.058937 -5.72682e-05
5.4492 -0.0589313 -5.54881e-05
5.48497 -0.0589257 -5.3755e-05
5.52074 -0.0589203 -5.21231e-05
5.55653 -0.0589151 -5.05304e-05
5.59233 -0.0589099 -4.90317e-05
5.62815 -0.0589049 -4.75653e-05
5.66399 -0.0589 -4.61864e-05
5.69984 -0.0588953 -4.48337e-05
5.7357 -0.0588906 -4.35629e-05
5.77158 -0.058886 -4.23128e-05
5.80748 -0.0588816 -4.11397e-05
5.84339 -0.0588773 -3.99825e-05
5.87932 -0.058873 -3.88978e-05
5.91526 -0.0588689 -3.78248e-05
5.95122 -0.0588648 -3.68203e-05
5.9872 -0.0588608 -3.58238e-05
6.02319 -0.058857 -3.48922e-05
6.05919 -0.0588532 -3.39652e-05
6.09522 -0.0588495 -3.31001e-05
6.13126 -0.0588458 -3.22365e-05
6.16732 -0.0588423 -3.1432e-05
6.20339 -0.0588388 -3.06263e-05
6.23949 -0.0588354 -2.98772e-05
6.27559 -0.0588321 -2.91245e-05
6.31172 -0.0588288 -2.84261e-05
6.34786 -0.0588257 -2.77218e-05
6.38403 -0.0588225 -2.70699e-05
6.42021 -0.0588195 -2.64101e-05
6.4564 -0.0588165 -2.58009e-05
6.49262 -0.0588135 -2.5182e-05
6.52885 -0.0588106 -2.46121e-05
6.5651 -0.0588078 -2.40308e-05
6.60137 -0.0588051 -2.34971e-05
6.63766 -0.0588023 -2.29505e-05
6.67397 -0.0587997 -2.24501e-05
6.71029 -0.0587971 -2.19355e-05
6.74664 -0.0587945 -2.14659e-05
6.783 -0.058792 -2.0981e-05
6.81938 -0.0587895 -2.05399e-05
6.85579 -0.0587871 -2.00823e-05
6.89221 -0.0587847 -1.96676e-05
6.92865 -0.0587824 -1.92353e-05
6.96511 -0.0587801 -1.88451e-05
7.00159 -0.0587779 -1.84364e-05
7.0381 -0.0587757 -1.80689e-05
7.07462 -0.0587735 -1.76821e-05
7.11116 -0.0587714 -1.73357e-05
7.14772 -0.0587693 -1.69691e-05
7.18431 -0.0587672 -1.66424e-05
7.22091 -0.0587652 -1.62948e-05
7.25754 -0.0587632 -1.59863e-05
7.29418 -0.0587613 -1.56564e-05
7.33085 -0.0587594 -1.5365e-05
7.36754 -0.0587575 -1.50515e-05
7.40425 -0.0587556 -1.4776e-05
7.44099 -0.0587538 -1.44779e-05
7.47774 -0.058752 -1.42174e-05
7.51452 -0.0587503 -1.39335e-05
7.55132 -0.0587486 -1.3687e-05
7.58814 -0.0587469 -1.34166e-05
7.62498 -0.0587452 -1.3183e-05
7.66185 -0.0587435 -1.29252e-05
7.69874 -0.0587419 -1.27039e-05
7.73566 -0.0587403 -1.24579e-05
7.77259 -0.0587388 -1.22481e-05
7.80955 -0.0587372 -1.20131e-05
7.84654 -0.0587357 -1.18141e-05
7.88355 -0.0587342 -1.15895e-05
7.92058 -0.0587327 -1.14006e-05
7.95763 -0.0587313 -1.11858e-05
7.99471 -0.0587298 -1.10065e-05
8.03182 -0.0587284 -1.08009e-05
8.06895 -0.0587271 -1.06304e-05
8.1061 -0.0587257 -1.04335e-05
8.14328 -0.0587244 -1.02715e-05
8.18049 -0.058723 -1.00827e-05
8.21772 -0.0587217 -9.92873e-06
8.25497 -0.0587204 -9.74758e-06
8.29226 -0.0587192 -9.60113e-06
8.32956 -0.0587179 -9.42723e-06
8.3669 -0.0587167 -9.28788e-06
8.40426 -0.0587155 -9.12082e-06
8.44165 -0.0587143 -8.98818e-06
8.47906 -0.0587131 -8.82759e-06
8.5165 -0.058712 -8.7013e-06
8.55397 -0.0587108 -8.54682e-06
8.59146 -0.0587097 -8.42655e-06
8.62899 -0.0587086 -8.27784e-06
8.66654 -0.0587075 -8.16326e-06
8.70412 -0.0587064 -8.02003e-06
8.74172 -0.0587053 -7.91084e-06
8.77936 -0.0587043 -7.7728e-06
8.81702 -0.0587033 -7.66873e-06
8.85471 -0.0587022 -7.5356e-06
8.89244 -0.0587012 -7.43639e-06
8.93019 -0.0587002 -7.30791e-06
8.96797 -0.0586992 -7.21331e-06
9.00578 -0.0586983 -7.08926e-06
9.04362 -0.0586973 -6.99904e-06
9.08149 -0.0586964 -6.87919e-06
9.11939 -0.0586954 -6.79314e-06
9.15732 -0.0586945 -6.67727e-06
9.19528 -0.0586936 -6.59519e-06
9.23327 -0.0586927 -6.48311e-06
9.2713 -0.0586918 -6.4048e-06
9.30935 -0.058691 -6.29633e-06
9.34744 -0.0586901 -6.22162e-06
9.38556 -0.0586893 -6.11657e-06
9.42371 -0.0586884 -6.04528e-06
9.46189 -0.0586876 -5.9435e-06
9.50011 -0.0586868 -5.87548e-06
9.53836 -0.058686 -5.77681e-06
9.57664 -0.0586852 -5.71191e-06
9.61496 -0.0586844 -5.6162e-06
9.65331 -0.0586836 -5.55427e-06
9.69169 -0.0586828 -5.46138e-06
9.73011 -0.0586821 -5.4023e-06
9.76856 -0.0586813 -5.3121e-06
9.80704 -0.0586806 -5.25573e-06
9.84557 -0.0586798 -5.1681e-06
9.88412 -0.0586791 -5.11433e-06
9.92271 -0.0586784 -5.02916e-06
9.96134 -0.0586777 -4.97787e-06
10 -0.058677 -4.89503e-06
10.0387 -0.0586763 -4.84612e-06
10.0774 -0.0586756 -4.76552e-06
10.1162 -0.0586749 -4.71889e-06
10.155 -0.0586743 -4.64042e-06
10.1939 -0.0586736 -4.59597e-06
10.2328 -0.058673 -4.51954e-06
10.2717 -0.0586723 -4.47718e-06
10.3106 -0.0586717 -4.40271e-06
10.3496 -0.058671 -4.36235e-06
10.3887 -0.0586704 -4.28974e-06
10.4278 -0.0586698 -4.25131e-06
10.4669 -0.0586692 -4.18049e-06
10.506 -0.0586686 -4.14391e-06
10.5452 -0.058668 -4.07479e-06
10.5845 -0.0586674 -4.03998e-06
10.6238 -0.0586668 -3.9725e-06
10.6631 -0.0586663 -3.9394e-06
10.7024 -0.0586657 -3.87348e-06
10.7418 -0.0586651 -3.84202e-06
10.7813 -0.0586646 -3.7776e-06
10.8208 -0.058664 -3.74772e-06
10.8603 -0.0586635 -3.68473e-06
10.8999 -0.0586629 -3.65636e-06
10.9395 -0.0586624 -3.59476e-06
10.9792 -0.0586619 -3.56785e-06
11.0189 -0.0586613 -3.50756e-06
11.0586 -0.0586608 -3.48206e-06
11.0984 -0.0586603 -3.42304e-06
11.1383 -0.0586598 -3.39889e-06
11.1781 -0.0586593 -3.34108e-06
11.2181 -0.0586588 -3.31824e-06
11.2581 -0.0586583 -3.26159e-06
11.2981 -0.0586578 -3.24001e-06
11.3381 -0.0586573 -3.18448e-06
11.3783 -0.0586569 -3.16411e-06
11.4184 -0.0586564 -3.10965e-06
11.4587 -0.0586559 -3.09046e-06
11.4989 -0.0586555 -3.03702e-06
11.5392 -0.058655 -3.01896e-06
11.5796 -0.0586546 -2.96651e-06
11.62 -0.0586541 -2.94954e-06
11.6605 -0.0586537 -2.89804e-06
11.701 -0.0586532 -2.88213e-06
11.7415 -0.0586528 -2.83154e-06
11.7822 -0.0586524 -2.81665e-06
11.8228 -0.0586519 -2.76692e-06
11.8636 -0.0586515 -2.75303e-06
11.9043 -0.0586511 -2.70414e-06
11.9452 -0.0586507 -2.6912e-06
11.986 -0.0586503 -2.64311e-06
12.027 -0.0586499 -2.6311e-06
12.068 -0.0586495 -2.58378e-06
12.109 -0.0586491 -2.57267e-06
12.1501 -0.0586487 -2.52609e-06
12.1913 -0.0586483 -2.51585e-06
12.2325 -0.0586479 -2.46998e-06
12.2738 -0.0586475 -2.46058e-06
12.3151 -0.0586471 -2.41539e-06
12.3565 -0.0586467 -2.40681e-06
12.3979 -0.0586464 -2.36228e-06
12.4394 -0.058646 -2.3545e-06
12.481 -0.0586456 -2.31059e-06
12.5226 -0.0586453 -2.30358e-06
12.5643 -0.0586449 -2.26028e-06
12.6061 -0.0586445 -2.25402e-06
12.6479 -0.0586442 -2.21129e-06
12.6898 -0.0586438 -2.20576e-06
12.7317 -0.0586435 -2.16358e-06
12.7737 -0.0586431 -2.15876e-06
12.8158 -0.0586428 -2.11712e-06
12.8579 -0.0586425 -2.11299e-06
12.9001 -0.0586421 -2.07185e-06
12.9424 -0.0586418 -2.0684e-06
12.9847 -0.0586415 -2.02775e-06
13.0271 -0.0586411 -2.02495e-06
13.0696 -0.0586408 -1.98477e-06
13.1121 -0.0586405 -1.98261e-06
13.1547 -0.0586402 -1.94287e-06
13.1974 -0.0586399 -1.94133e-06
13.2402 -0.0586396 -1.90202e-06
13.283 -0.0586392 -1.90109e-06
13.3259 -0.0586389 -1.86219e-06
13.3689 -0.0586386 -1.86186e-06
13.4119 -0.0586383 -1.82335e-06
13.455 -0.058638 -1.82359e-06
13.4982 -0.0586377 -1.78545e-06
13.5415 -0.0586374 -1.78627e-06
13.5848 -0.0586371 -1.74848e-06
13.6283 -0.0586368 -1.74986e-06
13.6718 -0.0586366 -1.71241e-06
13.7153 -0.0586363 -1.71432e-06
13.759 -0.058636 -1.6772e-06
13.8028 -0.0586357 -1.67965e-06
13.8466 -0.0586354 -1.64283e-06
13.8905 -0.0586352 -1.6458e-06
13.9345 -0.0586349 -1.60928e-06
13.9786 -0.0586346 -1.61276e-06
14.0227 -0.0586343 -1.57651e-06
14.067 -0.0586341 -1.5805e-06
14.1113 -0.0586338 -1.54451e-06
14.1558 -0.0586335 -1.54899e-06
14.2003 -0.0586333 -1.51325e-06
14.2449 -0.058633 -1.51821e-06
14.2896 -0.0586328 -1.48271e-06
14.3344 -0.0586325 -1.48815e-06
14.3793 -0.0586323 -1.45286e-06
14.4243 -0.058632 -1.45878e-06
14.4693 -0.0586318 -1.42369e-06
14.5145 -0.0586315 -1.43007e-06
14.5598 -0.0586313 -1.39518e-06
14.6052 -0.058631 -1.40202e-06
14.6506 -0.0586308 -1.36731e-06
14.6962 -0.0586305 -1.3746e-06
14.7419 -0.0586303 -1.34005e-06
14.7877 -0.0586301 -1.34779e-06
14.8336 -0.0586298 -1.3134e-06
14.8796 -0.0586296 -1.32158e-06
14.9257 -0.0586294 -1.28732e-06
14.9719 -0.0586291 -1.29594e-06
15.0182 -0.0586289 -1.26182e-06
15.0647 -0.0586287 -1.27087e-06
15.1112 -0.0586284 -1.23686e-06
15.1579 -0.0586282 -1.24634e-06
15.2047 -0.058628 -1.21243e-06
15.2516 -0.0586278 -1.22234e-06
15.2986 -0.0586276 -1.18852e-06
15.3458 -0.0586273 -1.19885e-06
15.393 -0.0586271 -1.16511e-06
15.4404 -0.0586269 -1.17587e-06
15.488 -0.0586267 -1.14219e-06
15.5356 -0.0586265 -1.15337e-06
15.5834 -0.0586263 -1.11975e-06
15.6313 -0.0586261 -1.13134e-06
15.6794 -0.0586259 -1.09776e-06
15.7276 -0.0586257 -1.10977e-06
15.7759 -0.0586255 -1.07623e-06
15.8243 -0.0586253 -1.08865e-06
15.873 -0.0586251 -1.05512e-06
15.9217 -0.0586249 -1.06797e-06
15.9706 -0.0586247 -1.03444e-06
16.0197 -0.0586245 -1.0477e-06
16.0689 -0.0586243 -1.01417e-06
16.1182 -0.0586241 -1.02785e-06
16.1677 -0.0586239 -9.9429e-07
16.2174 -0.0586237 -1.0084e-06
16.2672 -0.0586235 -9.748e-07
16.3172 -0.0586233 -9.89333e-07
16.3674 -0.0586231 -9.55685e-07
16.4177 -0.0586229 -9.70646e-07
16.4682 -0.0586227 -9.36933e-07
16.5189 -0.0586225 -9.52326e-07
16.5697 -0.0586224 -9.18534e-07
16.6208 -0.0586222 -9.34363e-07
16.672 -0.058622 -9.00478e-07
16.7234 -0.0586218 -9.16749e-07
16.775 -0.0586216 -8.82754e-07
16.8268 -0.0586214 -8.99472e-07
16.8787 -0.0586213 -8.65352e-07
16.9309 -0.0586211 -8.82525e-07
16.9833 -0.0586209 -8.48263e-07
17.0359 -0.0586207 -8.65897e-07
17.0887 -0.0586206 -8.31476e-07
17.1418 -0.0586204 -8.49581e-07
17.195 -0.0586202 -8.14982e-07
17.2485 -0.05862 -8.33568e-07
17.3022 -0.0586199 -7.98772e-07
17.3562 -0.0586197 -8.1785e-07
17.4104 -0.0586195 -7.82837e-07
17.4648 -0.0586194 -8.02418e-07
17.5195 -0.0586192 -7.67167e-07
17.5744 -0.058619 -7.87265e-07
17.6296 -0.0586189 -7.51753e-07
17.6851 -0.0586187 -7.72383e-07
17.7408 -0.0586185 -7.36586e-07
17.7969 -0.0586184 -7.57765e-07
17.8532 -0.0586182 -7.21658e-07
17.9098 -0.058618 -7.43403e-07
17.9667 -0.0586179 -7.06958e-07
18.0239 -0.0586177 -7.29291e-07
18.0815 -0.0586175 -6.92478e-07
18.1393 -0.0586174 -7.15421e-07
18.1975 -0.0586172 -6.78208e-07
18.256 -0.0586171 -7.01787e-07
18.3149 -0.0586169 -6.64139e-07
18.3742 -0.0586167 -6.88383e-07
18.4338 -0.0586166 -6.50262e-07
18.4938 -0.0586164 -6.75201e-07
18.5542 -0.0586163 -6.36565e-07
18.615 -0.0586161 -6.62236e-07
18.6762 -0.058616 -6.23039e-07
18.7379 -0.0586158 -6.49481e-07
18.8 -0.0586156 -6.09672e-07
18.8625 -0.0586155 -6.36931e-07
18.9255 -0.0586153 -5.96452e-07
18.9891 -0.0586152 -6.24579e-07
19.0531 -0.058615 -5.83365e-07
19.1177 -0.0586148 -6.12418e-07
19.1828 -0.0586147 -5.70397e-07
19.2484 -0.0586145 -6.00443e-07
19.3147 -0.0586143 -5.5753e-07
19.3816 -0.0586142 -5.88643e-07
19.4491 -0.058614 -5.44742e-07
19.5173 -0.0586138 -5.77009e-07
19.5862 -0.0586137 -5.32004e-07
19.6558 -0.0586135 -5.65524e-07
19.7262 -0.0586133 -5.19277e-07
19.7974 -0.0586131 -5.5416e-07
19.8694 -0.0586129 -5.065e-07
19.9423 -0.0586127 -5.42871e-07
20.0162 -0.0586125 -4.93579e-07
20.091 -0.0586122 -5.31573e-07
20.1669 -0.0586119 -4.80366e-07
20.244 -0.0586116 -5.20137e-07
20.3222 -0.0586113 -4.66675e-07
20.4016 -0.0586109 -5.08494e-07
20.4825 -0.0586105 -4.52566e-07
20.5648 -0.05861 -4.97182e-07
20.6487 -0.0586094 -4.38973e-07
20.7344 -0.0586088 -4.87614e-07
20.8219 -0.0586081 -4.27143e-07
20.9115 -0.0586075 -4.80751e-07
21.0034 -0.0586068 -4.17051e-07
21.0979 -0.0586061 -4.76123e-07
21.1952 -0.0586054 -4.07385e-07
21.2959 -0.0586047 -4.72807e-07
21.4004 -0.0586041 -3.96687e-07
21.5093 -0.0586034 -4.70567e-07
21.6237 -0.0586026 -3.83548e-07
21.7448 -0.0586018 -4.70258e-07
21.8747 -0.058601 -3.65235e-07
22.0165 -0.0585999 -4.7513e-07
22.1768 -0.0585985 -3.31281e-07
22.3723 -0.0585964 -5.08541e-07


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.5Nc1ClassicOneLoop/SigmaROneLoop.txt <==
-22.3723 -0.0624994 4.41288e-20
-22.1768 -0.0624994 4.41288e-20
-22.0165 -0.0624994 4.41288e-20
-21.8747 -0.0624994 4.41288e-20
-21.7448 -0.0624994 4.41288e-20
-21.6237 -0.0624994 4.41288e-20
-21.5093 -0.0624994 4.41288e-20
-21.4004 -0.0624994 4.41288e-20
-21.2959 -0.0624994 4.41288e-20
-21.1952 -0.0624994 4.41288e-20
-21.0979 -0.0624994 4.41288e-20
-21.0034 -0.0624994 4.41288e-20
-20.9115 -0.0624994 4.41288e-20
-20.8219 -0.0624994 4.41288e-20
-20.7344 -0.0624994 4.41288e-20
-20.6487 -0.0624994 4.41288e-20
-20.5648 -0.0624994 4.41288e-20
-20.4825 -0.0624994 4.41288e-20
-20.4016 -0.0624994 4.41288e-20
-20.3222 -0.0624994 4.41288e-20
-20.244 -0.0624994 4.41288e-20
-20.1669 -0.0624994 4.41288e-20
-20.091 -0.0624994 4.41288e-20
-20.0162 -0.0624994 4.41288e-20
-19.9423 -0.0624994 4.41288e-20
-19.8694 -0.0624994 4.41288e-20
-19.7974 -0.0624994 4.41288e-20
-19.7262 -0.0624994 4.41288e-20
-19.6558 -0.0624994 4.41288e-20
-19.5862 -0.0624994 4.41288e-20
-19.5173 -0.0624994 4.41288e-20
-19.4491 -0.0624994 4.41288e-20
-19.3816 -0.0624994 4.41288e-20
-19.3147 -0.0624994 4.41288e-20
-19.2484 -0.0624994 4.41288e-20
-19.1828 -0.0624994 4.41288e-20
-19.1177 -0.0624994 4.41288e-20
-19.0531 -0.0624994 4.41288e-20
-18.9891 -0.0624994 4.41288e-20
-18.9255 -0.0624994 4.41288e-20
-18.8625 -0.0624994 4.41288e-20
-18.8 -0.0624994 4.41288e-20
-18.7379 -0.0624994 4.41288e-20
-18.6762 -0.0624994 4.41288e-20
-18.615 -0.0624994 4.41288e-20
-18.5542 -0.0624994 4.41288e-20
-18.4938 -0.0624994 4.41288e-20
-18.4338 -0.0624994 4.41288e-20
-18.3742 -0.0624994 4.41288e-20
-18.3149 -0.0624994 4.41288e-20
-18.256 -0.0624994 4.41288e-20
-18.1975 -0.0624994 4.41288e-20
-18.1393 -0.0624994 4.41288e-20
-18.0815 -0.0624994 4.41288e-20
-18.0239 -0.0624994 4.41288e-20
-17.9667 -0.0624994 4.41288e-20
-17.9098 -0.0624994 4.41288e-20
-17.8532 -0.0624994 4.41288e-20
-17.7969 -0.0624994 4.41288e-20
-17.7408 -0.0624994 4.41288e-20
-17.6851 -0.0624994 4.41288e-20
-17.6296 -0.0624994 4.41288e-20
-17.5744 -0.0624994 4.41288e-20
-17.5195 -0.0624994 4.41288e-20
-17.4648 -0.0624994 4.41288e-20
-17.4104 -0.0624994 4.41288e-20
-17.3562 -0.0624994 4.41288e-20
-17.3022 -0.0624994 4.41288e-20
-17.2485 -0.0624994 4.41288e-20
-17.195 -0.0624994 4.41288e-20
-17.1418 -0.0624994 4.41288e-20
-17.0887 -0.0624994 4.41288e-20
-17.0359 -0.0624994 4.41288e-20
-16.9833 -0.0624994 4.41288e-20
-16.9309 -0.0624994 4.41288e-20
-16.8787 -0.0624994 4.41288e-20
-16.8268 -0.0624994 4.41288e-20
-16.775 -0.0624994 4.41288e-20
-16.7234 -0.0624994 4.41288e-20
-16.672 -0.0624994 4.41288e-20
-16.6208 -0.0624994 4.41288e-20
-16.5697 -0.0624994 4.41288e-20
-16.5189 -0.0624994 4.41288e-20
-16.4682 -0.0624994 4.41288e-20
-16.4177 -0.0624994 4.41288e-20
-16.3674 -0.0624994 4.41288e-20
-16.3172 -0.0624994 4.41288e-20
-16.2672 -0.0624994 4.41288e-20
-16.2174 -0.0624994 4.41288e-20
-16.1677 -0.0624994 4.41288e-20
-16.1182 -0.0624994 4.41288e-20
-16.0689 -0.0624994 4.41288e-20
-16.0197 -0.0624994 4.41288e-20
-15.9706 -0.0624994 4.41288e-20
-15.9217 -0.0624994 4.41288e-20
-15.873 -0.0624994 4.41288e-20
-15.8243 -0.0624994 4.41288e-20
-15.7759 -0.0624994 4.41288e-20
-15.7276 -0.0624994 4.41288e-20
-15.6794 -0.0624994 4.41288e-20
-15.6313 -0.0624994 4.41288e-20
-15.5834 -0.0624994 4.41288e-20
-15.5356 -0.0624994 4.41288e-20
-15.488 -0.0624994 4.41288e-20
-15.4404 -0.0624994 4.41288e-20
-15.393 -0.0624994 4.41288e-20
-15.3458 -0.0624994 4.41288e-20
-15.2986 -0.0624994 4.41288e-20
-15.2516 -0.0624994 4.41288e-20
-15.2047 -0.0624994 4.41288e-20
-15.1579 -0.0624994 4.41288e-20
-15.1112 -0.0624994 4.41288e-20
-15.0647 -0.0624994 4.41288e-20
-15.0182 -0.0624994 4.41288e-20
-14.9719 -0.0624994 4.41288e-20
-14.9257 -0.0624994 4.41288e-20
-14.8796 -0.0624994 4.41288e-20
-14.8336 -0.0624994 4.41288e-20
-14.7877 -0.0624994 4.41288e-20
-14.7419 -0.0624994 4.41288e-20
-14.6962 -0.0624994 4.41288e-20
-14.6506 -0.0624994 4.41288e-20
-14.6052 -0.0624994 4.41288e-20
-14.5598 -0.0624994 4.41288e-20
-14.5145 -0.0624994 4.41288e-20
-14.4693 -0.0624994 4.41288e-20
-14.4243 -0.0624994 4.41288e-20
-14.3793 -0.0624994 4.41288e-20
-14.3344 -0.0624994 4.41288e-20
-14.2896 -0.0624994 4.41288e-20
-14.2449 -0.0624994 4.41288e-20
-14.2003 -0.0624994 4.41288e-20
-14.1558 -0.0624994 4.41288e-20
-14.1113 -0.0624994 4.41288e-20
-14.067 -0.0624994 4.41288e-20
-14.0227 -0.0624994 4.41288e-20
-13.9786 -0.0624994 4.41288e-20
-13.9345 -0.0624994 4.41288e-20
-13.8905 -0.0624994 4.41288e-20
-13.8466 -0.0624994 4.41288e-20
-13.8028 -0.0624994 4.41288e-20
-13.759 -0.0624994 4.41288e-20
-13.7153 -0.0624994 4.41288e-20
-13.6718 -0.0624994 4.41288e-20
-13.6283 -0.0624994 4.41288e-20
-13.5848 -0.0624994 4.41288e-20
-13.5415 -0.0624994 4.41288e-20
-13.4982 -0.0624994 4.41288e-20
-13.455 -0.0624994 4.41288e-20
-13.4119 -0.0624994 4.41288e-20
-13.3689 -0.0624994 4.41288e-20
-13.3259 -0.0624994 4.41288e-20
-13.283 -0.0624994 4.41288e-20
-13.2402 -0.0624994 4.41288e-20
-13.1974 -0.0624994 4.41288e-20
-13.1547 -0.0624994 4.41288e-20
-13.1121 -0.0624994 4.41288e-20
-13.0696 -0.0624994 4.41288e-20
-13.0271 -0.0624994 4.41288e-20
-12.9847 -0.0624994 4.41288e-20
-12.9424 -0.0624994 4.41288e-20
-12.9001 -0.0624994 4.41288e-20
-12.8579 -0.0624994 4.41288e-20
-12.8158 -0.0624994 4.41288e-20
-12.7737 -0.0624994 4.41288e-20
-12.7317 -0.0624994 4.41288e-20
-12.6898 -0.0624994 4.41288e-20
-12.6479 -0.0624994 4.41288e-20
-12.6061 -0.0624994 4.41288e-20
-12.5643 -0.0624994 4.41288e-20
-12.5226 -0.0624994 4.41288e-20
-12.481 -0.0624994 4.41288e-20
-12.4394 -0.0624994 4.41288e-20
-12.3979 -0.0624994 4.41288e-20
-12.3565 -0.0624994 4.41288e-20
-12.3151 -0.0624994 4.41288e-20
-12.2738 -0.0624994 4.41288e-20
-12.2325 -0.0624994 4.41288e-20
-12.1913 -0.0624994 4.41288e-20
-12.1501 -0.0624994 4.41288e-20
-12.109 -0.0624994 4.41288e-20
-12.068 -0.0624994 4.41288e-20
-12.027 -0.0624994 4.41288e-20
-11.986 -0.0624994 4.41288e-20
-11.9452 -0.0624994 4.41288e-20
-11.9043 -0.0624994 4.41288e-20
-11.8636 -0.0624994 4.41288e-20
-11.8228 -0.0624994 4.41288e-20
-11.7822 -0.0624994 4.41288e-20
-11.7415 -0.0624994 4.41288e-20
-11.701 -0.0624994 4.41288e-20
-11.6605 -0.0624994 4.41288e-20
-11.62 -0.0624994 4.41288e-20
-11.5796 -0.0624994 4.41288e-20
-11.5392 -0.0624994 4.41288e-20
-11.4989 -0.0624994 4.41288e-20
-11.4587 -0.0624994 4.41288e-20
-11.4184 -0.0624994 4.41288e-20
-11.3783 -0.0624994 4.41288e-20
-11.3381 -0.0624994 4.41288e-20
-11.2981 -0.0624994 4.41288e-20
-11.2581 -0.0624994 4.41288e-20
-11.2181 -0.0624994 4.41288e-20
-11.1781 -0.0624994 4.41288e-20
-11.1383 -0.0624994 4.41288e-20
-11.0984 -0.0624994 4.41288e-20
-11.0586 -0.0624994 4.41288e-20
-11.0189 -0.0624994 4.41288e-20
-10.9792 -0.0624994 4.41288e-20
-10.9395 -0.0624994 4.41288e-20
-10.8999 -0.0624994 4.41288e-20
-10.8603 -0.0624994 4.41288e-20
-10.8208 -0.0624994 4.41288e-20
-10.7813 -0.0624994 4.41288e-20
-10.7418 -0.0624994 4.41288e-20
-10.7024 -0.0624994 4.41288e-20
-10.6631 -0.0624994 4.41288e-20
-10.6238 -0.0624994 4.41288e-20
-10.5845 -0.0624994 4.41288e-20
-10.5452 -0.0624994 4.41288e-20
-10.506 -0.0624994 4.41288e-20
-10.4669 -0.0624994 4.41288e-20
-10.4278 -0.0624994 4.41288e-20
-10.3887 -0.0624994 4.41288e-20
-10.3496 -0.0624994 4.41288e-20
-10.3106 -0.0624994 4.41288e-20
-10.2717 -0.0624994 4.41288e-20
-10.2328 -0.0624994 4.41288e-20
-10.1939 -0.0624994 4.41288e-20
-10.155 -0.0624994 4.41288e-20
-10.1162 -0.0624994 4.41288e-20
-10.0774 -0.0624994 4.41288e-20
-10.0387 -0.0624994 4.41288e-20
-10 -0.0624994 4.41288e-20
-9.96134 -0.0624994 4.41288e-20
-9.92271 -0.0624994 4.41288e-20
-9.88412 -0.0624994 4.41288e-20
-9.84557 -0.0624994 4.41288e-20
-9.80704 -0.0624994 4.41288e-20
-9.76856 -0.0624994 4.41288e-20
-9.73011 -0.0624994 4.41288e-20
-9.69169 -0.0624994 4.41288e-20
-9.65331 -0.0624994 4.41288e-20
-9.61496 -0.0624994 4.41288e-20
-9.57664 -0.0624994 4.41288e-20
-9.53836 -0.0624994 4.41288e-20
-9.50011 -0.0624994 4.41288e-20
-9.46189 -0.0624994 4.41288e-20
-9.42371 -0.0624994 4.41288e-20
-9.38556 -0.0624994 4.41288e-20
-9.34744 -0.0624994 4.41288e-20
-9.30935 -0.0624994 4.41288e-20
-9.2713 -0.0624994 4.41288e-20
-9.23327 -0.0624994 4.41288e-20
-9.19528 -0.0624994 4.41288e-20
-9.15732 -0.0624994 4.41288e-20
-9.11939 -0.0624994 4.41288e-20
-9.08149 -0.0624994 4.41288e-20
-9.04362 -0.0624994 4.41288e-20
-9.00578 -0.0624994 4.41288e-20
-8.96797 -0.0624994 4.41288e-20
-8.93019 -0.0624994 4.41288e-20
-8.89244 -0.0624994 4.41288e-20
-8.85471 -0.0624994 4.41288e-20
-8.81702 -0.0624994 4.41288e-20
-8.77936 -0.0624994 4.41288e-20
-8.74172 -0.0624994 4.41288e-20
-8.70412 -0.0624994 4.41288e-20
-8.66654 -0.0624994 4.41288e-20
-8.62899 -0.0624994 4.41288e-20
-8.59146 -0.0624994 4.41288e-20
-8.55397 -0.0624994 4.41288e-20
-8.5165 -0.0624994 4.41288e-20
-8.47906 -0.0624994 4.41288e-20
-8.44165 -0.0624994 4.41288e-20
-8.40426 -0.0624994 4.41288e-20
-8.3669 -0.0624994 4.41288e-20
-8.32956 -0.0624994 4.41288e-20
-8.29226 -0.0624994 4.41288e-20
-8.25497 -0.0624994 4.41288e-20
-8.21772 -0.0624994 4.41288e-20
-8.18049 -0.0624994 4.41288e-20
-8.14328 -0.0624994 4.41288e-20
-8.1061 -0.0624994 4.41288e-20
-8.06895 -0.0624994 4.41288e-20
-8.03182 -0.0624994 4.41288e-20
-7.99471 -0.0624994 4.41288e-20
-7.95763 -0.0624994 4.41288e-20
-7.92058 -0.0624994 4.41288e-20
-7.88355 -0.0624994 4.41288e-20
-7.84654 -0.0624994 4.41288e-20
-7.80955 -0.0624994 4.41288e-20
-7.77259 -0.0624994 4.41288e-20
-7.73566 -0.0624994 4.41288e-20
-7.69874 -0.0624994 4.41288e-20
-7.66185 -0.0624994 4.41288e-20
-7.62498 -0.0624994 4.41288e-20
-7.58814 -0.0624994 4.41288e-20
-7.55132 -0.0624994 4.41288e-20
-7.51452 -0.0624994 4.41288e-20
-7.47774 -0.0624994 4.41288e-20
-7.44099 -0.0624994 4.41288e-20
-7.40425 -0.0624994 4.41288e-20
-7.36754 -0.0624994 4.41288e-20
-7.33085 -0.0624994 4.41288e-20
-7.29418 -0.0624994 4.41288e-20
-7.25754 -0.0624994 4.41288e-20
-7.22091 -0.0624994 4.41288e-20
-7.18431 -0.0624994 4.41288e-20
-7.14772 -0.0624994 4.41288e-20
-7.11116 -0.0624994 4.41288e-20
-7.07462 -0.0624994 4.41288e-20
-7.0381 -0.0624994 4.41288e-20
-7.00159 -0.0624994 4.41288e-20
-6.96511 -0.0624994 4.41288e-20
-6.92865 -0.0624994 4.41288e-20
-6.89221 -0.0624994 4.41288e-20
-6.85579 -0.0624994 4.41288e-20
-6.81938 -0.0624994 4.41288e-20
-6.783 -0.0624994 4.41288e-20
-6.74664 -0.0624994 4.41288e-20
-6.71029 -0.0624994 4.41288e-20
-6.67397 -0.0624994 4.41288e-20
-6.63766 -0.0624994 4.41288e-20
-6.60137 -0.0624994 4.41288e-20
-6.5651 -0.0624994 4.41288e-20
-6.52885 -0.0624994 4.41288e-20
-6.49262 -0.0624994 4.41288e-20
-6.4564 -0.0624994 4.41288e-20
-6.42021 -0.0624994 4.41288e-20
-6.38403 -0.0624994 4.41288e-20
-6.34786 -0.0624994 4.41288e-20
-6.31172 -0.0624994 4.41288e-20
-6.27559 -0.0624994 4.41288e-20
-6.23949 -0.0624994 4.41288e-20
-6.20339 -0.0624994 4.41288e-20
-6.16732 -0.0624994 4.41288e-20
-6.13126 -0.0624994 4.41288e-20
-6.09522 -0.0624994 4.41288e-20
-6.05919 -0.0624994 4.41288e-20
-6.02319 -0.0624994 4.41288e-20
-5.9872 -0.0624994 4.41288e-20
-5.95122 -0.0624994 4.41288e-20
-5.91526 -0.0624994 4.41288e-20
-5.87932 -0.0624994 4.41288e-20
-5.84339 -0.0624994 4.41288e-20
-5.80748 -0.0624994 4.41288e-20
-5.77158 -0.0624994 4.41288e-20
-5.7357 -0.0624994 4.41288e-20
-5.69984 -0.0624994 4.41288e-20
-5.66399 -0.0624994 4.41288e-20
-5.62815 -0.0624994 4.41288e-20
-5.59233 -0.0624994 4.41288e-20
-5.55653 -0.0624994 4.41288e-20
-5.52074 -0.0624994 4.41288e-20
-5.48497 -0.0624994 4.41288e-20
-5.4492 -0.0624994 4.41288e-20
-5.41346 -0.0624994 4.41288e-20
-5.37773 -0.0624994 4.41288e-20
-5.34201 -0.0624994 4.41288e-20
-5.30631 -0.0624994 4.41288e-20
-5.27062 -0.0624994 4.41288e-20
-5.23494 -0.0624994 4.41288e-20
-5.19928 -0.0624994 4.41288e-20
-5.16363 -0.0624994 4.41288e-20
-5.128 -0.0624994 4.41288e-20
-5.09237 -0.0624994 4.41288e-20
-5.05677 -0.0624994 4.41288e-20
-5.02117 -0.0624994 4.41288e-20
-4.98559 -0.0624994 4.41288e-20
-4.95002 -0.0624994 4.41288e-20
-4.91446 -0.0624994 4.41288e-20
-4.87892 -0.0624994 4.41288e-20
-4.84339 -0.0624994 4.41288e-20
-4.80787 -0.0624994 4.41288e-20
-4.77237 -0.0624994 4.41288e-20
-4.73687 -0.0624994 4.41288e-20
-4.70139 -0.0624994 4.41288e-20
-4.66592 -0.0624994 4.41288e-20
-4.63046 -0.0624994 4.41288e-20
-4.59502 -0.0624994 4.41288e-20
-4.55958 -0.0624994 4.41288e-20
-4.52416 -0.0624994 4.41288e-20
-4.48875 -0.0624994 4.41288e-20
-4.45335 -0.0624994 4.41288e-20
-4.41797 -0.0624994 4.41288e-20
-4.38259 -0.0624994 4.41288e-20
-4.34722 -0.0624994 4.41288e-20
-4.31187 -0.0624994 4.41288e-20
-4.27653 -0.0624994 4.41288e-20
-4.24119 -0.0624994 4.41288e-20
-4.20587 -0.0624994 4.41288e-20
-4.17056 -0.0624994 4.41288e-20
-4.13526 -0.0624994 4.41288e-20
-4.09997 -0.0624994 4.41288e-20
-4.06469 -0.0624994 4.41288e-20
-4.02942 -0.0624994 4.41288e-20
-3.99416 -0.0624994 4.41288e-20
-3.95891 -0.0624994 4.41288e-20
-3.92367 -0.0624994 4.41288e-20
-3.88844 -0.0624994 4.41288e-20
-3.85322 -0.0624994 4.41288e-20
-3.81801 -0.0624994 4.41288e-20
-3.7828 -0.0624994 4.41288e-20
-3.74761 -0.0624994 4.41288e-20
-3.71243 -0.0624994 4.41288e-20
-3.67726 -0.0624994 4.41288e-20
-3.64209 -0.0624994 4.41288e-20
-3.60694 -0.0624994 4.41288e-20
-3.57179 -0.0624994 4.41288e-20
-3.53665 -0.0624994 4.41288e-20
-3.50152 -0.0624994 4.41288e-20
-3.4664 -0.0624994 4.41288e-20
-3.43129 -0.0624994 4.41288e-20
-3.39619 -0.0624994 4.41288e-20
-3.36109 -0.0624994 4.41288e-20
-3.32601 -0.0624994 4.41288e-20
-3.29093 -0.0624994 4.41288e-20
-3.25586 -0.0624994 4.41288e-20
-3.2208 -0.0624994 4.41288e-20
-3.18574 -0.0624994 4.41288e-20
-3.1507 -0.0624994 4.41288e-20
-3.11566 -0.0624994 4.41288e-20
-3.08063 -0.0624994 4.41288e-20
-3.0456 -0.0624994 4.41288e-20
-3.01059 -0.0624994 4.41288e-20
-2.97558 -0.0624994 4.41288e-20
-2.94058 -0.0624994 4.41288e-20
-2.90558 -0.0624994 4.41288e-20
-2.87059 -0.0624994 4.41288e-20
-2.83561 -0.0624994 4.41288e-20
-2.80064 -0.0624994 4.41288e-20
-2.76567 -0.0624994 4.41288e-20
-2.73071 -0.0624994 4.41288e-20
-2.69576 -0.0624994 4.41288e-20
-2.66081 -0.0624994 4.41288e-20
-2.62587 -0.0624994 4.41288e-20
-2.59094 -0.0624994 4.41288e-20
-2.55601 -0.0624994 4.41288e-20
-2.52109 -0.0624994 4.41288e-20
-2.48617 -0.0624994 4.41288e-20
-2.45126 -0.0624994 4.41288e-20
-2.41636 -0.0624994 4.41288e-20
-2.38146 -0.0624994 4.41288e-20
-2.34657 -0.0624994 4.41288e-20
-2.31168 -0.0624994 4.41288e-20
-2.2768 -0.0624994 4.41288e-20
-2.24192 -0.0624994 4.41288e-20
-2.20705 -0.0624994 4.41288e-20
-2.17219 -0.0624994 4.41288e-20
-2.13733 -0.0624994 4.41288e-20
-2.10247 -0.0624994 4.41288e-20
-2.06762 -0.0624994 4.41288e-20
-2.03278 -0.0624994 4.41288e-20
-1.99794 -0.0624994 4.41288e-20
-1.9631 -0.0624994 4.41288e-20
-1.92827 -0.0624994 4.41288e-20
-1.89345 -0.0624994 4.41288e-20
-1.85862 -0.0624994 4.41288e-20
-1.82381 -0.0624994 4.41288e-20
-1.78899 -0.0624994 4.41288e-20
-1.75419 -0.0624994 4.41288e-20
-1.71938 -0.0624994 4.41288e-20
-1.68458 -0.0624994 4.41288e-20
-1.64979 -0.0624994 4.41288e-20
-1.61499 -0.0624994 4.41288e-20
-1.58021 -0.0624994 4.41288e-20
-1.54542 -0.0624994 4.41288e-20
-1.51064 -0.0624994 4.41288e-20
-1.47586 -0.0624994 4.41288e-20
-1.44109 -0.0624994 4.41288e-20
-1.40632 -0.0624994 4.41288e-20
-1.37155 -0.0624994 4.41288e-20
-1.33679 -0.0624994 4.41288e-20
-1.30203 -0.0624994 4.41288e-20
-1.26727 -0.0624994 4.41288e-20
-1.23251 -0.0624994 4.41288e-20
-1.19776 -0.0624994 4.41288e-20
-1.16301 -0.0624994 4.41288e-20
-1.12827 -0.0624994 4.41288e-20
-1.09352 -0.0624994 4.41288e-20
-1.05878 -0.0624994 4.41288e-20
-1.02405 -0.0624994 4.41288e-20
-0.989309 -0.0624994 4.41288e-20
-0.954576 -0.0624994 4.41288e-20
-0.919844 -0.0624994 4.41288e-20
-0.885115 -0.0624994 4.41288e-20
-0.850388 -0.0624994 4.41288e-20
-0.815663 -0.0624994 4.41288e-20
-0.78094 -0.0624994 4.41288e-20
-0.746219 -0.0624994 4.41288e-20
-0.711499 -0.0624994 4.41288e-20
-0.676781 -0.0624994 4.41288e-20
-0.642065 -0.0624994 4.41288e-20
-0.60735 -0.0624994 4.41288e-20
-0.572637 -0.0624994 4.41288e-20
-0.537925 -0.0624994 4.41288e-20
-0.503214 -0.0624994 4.41288e-20
-0.468504 -0.0624994 4.41288e-20
-0.433796 -0.0624994 4.41288e-20
-0.399089 -0.0624994 4.41288e-20
-0.364382 -0.0624994 4.41288e-20
-0.329676 -0.0624994 4.41288e-20
-0.294972 -0.0624994 4.41288e-20
-0.260267 -0.0624994 4.41288e-20
-0.225564 -0.0624994 4.41288e-20
-0.190861 -0.0624994 4.41288e-20
-0.156158 -0.0624994 4.41288e-20
-0.121456 -0.0624994 4.41288e-20
-0.0867541 -0.0624994 4.41288e-20
-0.0520524 -0.0624994 4.41288e-20
-0.0173508 -0.0624994 4.41288e-20
0.0173508 -0.0624994 4.41288e-20
0.0520524 -0.0624994 4.41288e-20
0.0867541 -0.0624994 4.41288e-20
0.121456 -0.0624994 4.41288e-20
0.156158 -0.0624994 4.41288e-20
0.190861 -0.0624994 4.41288e-20
0.225564 -0.0624994 4.41288e-20
0.260267 -0.0624994 4.41288e-20
0.294972 -0.0624994 4.41288e-20
0.329676 -0.0624994 4.41288e-20
0.364382 -0.0624994 4.41288e-20
0.399089 -0.0624994 4.41288e-20
0.433796 -0.0624994 4.41288e-20
0.468504 -0.0624994 4.41288e-20
0.503214 -0.0624994 4.41288e-20
0.537925 -0.0624994 4.41288e-20
0.572637 -0.0624994 4.41288e-20
0.60735 -0.0624994 4.41288e-20
0.642065 -0.0624994 4.41288e-20
0.676781 -0.0624994 4.41288e-20
0.711499 -0.0624994 4.41288e-20
0.746219 -0.0624994 4.41288e-20
0.78094 -0.0624994 4.41288e-20
0.815663 -0.0624994 4.41288e-20
0.850388 -0.0624994 4.41288e-20
0.885115 -0.0624994 4.41288e-20
0.919844 -0.0624994 4.41288e-20
0.954576 -0.0624994 4.41288e-20
0.989309 -0.0624994 4.41288e-20
1.02405 -0.0624994 4.41288e-20
1.05878 -0.0624994 4.41288e-20
1.09352 -0.0624994 4.41288e-20
1.12827 -0.0624994 4.41288e-20
1.16301 -0.0624994 4.41288e-20
1.19776 -0.0624994 4.41288e-20
1.23251 -0.0624994 4.41288e-20
1.26727 -0.0624994 4.41288e-20
1.30203 -0.0624994 4.41288e-20
1.33679 -0.0624994 4.41288e-20
1.37155 -0.0624994 4.41288e-20
1.40632 -0.0624994 4.41288e-20
1.44109 -0.0624994 4.41288e-20
1.47586 -0.0624994 4.41288e-20
1.51064 -0.0624994 4.41288e-20
1.54542 -0.0624994 4.41288e-20
1.58021 -0.0624994 4.41288e-20
1.61499 -0.0624994 4.41288e-20
1.64979 -0.0624994 4.41288e-20
1.68458 -0.0624994 4.41288e-20
1.71938 -0.0624994 4.41288e-20
1.75419 -0.0624994 4.41288e-20
1.78899 -0.0624994 4.41288e-20
1.82381 -0.0624994 4.41288e-20
1.85862 -0.0624994 4.41288e-20
1.89345 -0.0624994 4.41288e-20
1.92827 -0.0624994 4.41288e-20
1.9631 -0.0624994 4.41288e-20
1.99794 -0.0624994 4.41288e-20
2.03278 -0.0624994 4.41288e-20
2.06762 -0.0624994 4.41288e-20
2.10247 -0.0624994 4.41288e-20
2.13733 -0.0624994 4.41288e-20
2.17219 -0.0624994 4.41288e-20
2.20705 -0.0624994 4.41288e-20
2.24192 -0.0624994 4.41288e-20
2.2768 -0.0624994 4.41288e-20
2.31168 -0.0624994 4.41288e-20
2.34657 -0.0624994 4.41288e-20
2.38146 -0.0624994 4.41288e-20
2.41636 -0.0624994 4.41288e-20
2.45126 -0.0624994 4.41288e-20
2.48617 -0.0624994 4.41288e-20
2.52109 -0.0624994 4.41288e-20
2.55601 -0.0624994 4.41288e-20
2.59094 -0.0624994 4.41288e-20
2.62587 -0.0624994 4.41288e-20
2.66081 -0.0624994 4.41288e-20
2.69576 -0.0624994 4.41288e-20
2.73071 -0.0624994 4.41288e-20
2.76567 -0.0624994 4.41288e-20
2.80064 -0.0624994 4.41288e-20
2.83561 -0.0624994 4.41288e-20
2.87059 -0.0624994 4.41288e-20
2.90558 -0.0624994 4.41288e-20
2.94058 -0.0624994 4.41288e-20
2.97558 -0.0624994 4.41288e-20
3.01059 -0.0624994 4.41288e-20
3.0456 -0.0624994 4.41288e-20
3.08063 -0.0624994 4.41288e-20
3.11566 -0.0624994 4.41288e-20
3.1507 -0.0624994 4.41288e-20
3.18574 -0.0624994 4.41288e-20
3.2208 -0.0624994 4.41288e-20
3.25586 -0.0624994 4.41288e-20
3.29093 -0.0624994 4.41288e-20
3.32601 -0.0624994 4.41288e-20
3.36109 -0.0624994 4.41288e-20
3.39619 -0.0624994 4.41288e-20
3.43129 -0.0624994 4.41288e-20
3.4664 -0.0624994 4.41288e-20
3.50152 -0.0624994 4.41288e-20
3.53665 -0.0624994 4.41288e-20
3.57179 -0.0624994 4.41288e-20
3.60694 -0.0624994 4.41288e-20
3.64209 -0.0624994 4.41288e-20
3.67726 -0.0624994 4.41288e-20
3.71243 -0.0624994 4.41288e-20
3.74761 -0.0624994 4.41288e-20
3.7828 -0.0624994 4.41288e-20
3.81801 -0.0624994 4.41288e-20
3.85322 -0.0624994 4.41288e-20
3.88844 -0.0624994 4.41288e-20
3.92367 -0.0624994 4.41288e-20
3.95891 -0.0624994 4.41288e-20
3.99416 -0.0624994 4.41288e-20
4.02942 -0.0624994 4.41288e-20
4.06469 -0.0624994 4.41288e-20
4.09997 -0.0624994 4.41288e-20
4.13526 -0.0624994 4.41288e-20
4.17056 -0.0624994 4.41288e-20
4.20587 -0.0624994 4.41288e-20
4.24119 -0.0624994 4.41288e-20
4.27653 -0.0624994 4.41288e-20
4.31187 -0.0624994 4.41288e-20
4.34722 -0.0624994 4.41288e-20
4.38259 -0.0624994 4.41288e-20
4.41797 -0.0624994 4.41288e-20
4.45335 -0.0624994 4.41288e-20
4.48875 -0.0624994 4.41288e-20
4.52416 -0.0624994 4.41288e-20
4.55958 -0.0624994 4.41288e-20
4.59502 -0.0624994 4.41288e-20
4.63046 -0.0624994 4.41288e-20
4.66592 -0.0624994 4.41288e-20
4.70139 -0.0624994 4.41288e-20
4.73687 -0.0624994 4.41288e-20
4.77237 -0.0624994 4.41288e-20
4.80787 -0.0624994 4.41288e-20
4.84339 -0.0624994 4.41288e-20
4.87892 -0.0624994 4.41288e-20
4.91446 -0.0624994 4.41288e-20
4.95002 -0.0624994 4.41288e-20
4.98559 -0.0624994 4.41288e-20
5.02117 -0.0624994 4.41288e-20
5.05677 -0.0624994 4.41288e-20
5.09237 -0.0624994 4.41288e-20
5.128 -0.0624994 4.41288e-20
5.16363 -0.0624994 4.41288e-20
5.19928 -0.0624994 4.41288e-20
5.23494 -0.0624994 4.41288e-20
5.27062 -0.0624994 4.41288e-20
5.30631 -0.0624994 4.41288e-20
5.34201 -0.0624994 4.41288e-20
5.37773 -0.0624994 4.41288e-20
5.41346 -0.0624994 4.41288e-20
5.4492 -0.0624994 4.41288e-20
5.48497 -0.0624994 4.41288e-20
5.52074 -0.0624994 4.41288e-20
5.55653 -0.0624994 4.41288e-20
5.59233 -0.0624994 4.41288e-20
5.62815 -0.0624994 4.41288e-20
5.66399 -0.0624994 4.41288e-20
5.69984 -0.0624994 4.41288e-20
5.7357 -0.0624994 4.41288e-20
5.77158 -0.0624994 4.41288e-20
5.80748 -0.0624994 4.41288e-20
5.84339 -0.0624994 4.41288e-20
5.87932 -0.0624994 4.41288e-20
5.91526 -0.0624994 4.41288e-20
5.95122 -0.0624994 4.41288e-20
5.9872 -0.0624994 4.41288e-20
6.02319 -0.0624994 4.41288e-20
6.05919 -0.0624994 4.41288e-20
6.09522 -0.0624994 4.41288e-20
6.13126 -0.0624994 4.41288e-20
6.16732 -0.0624994 4.41288e-20
6.20339 -0.0624994 4.41288e-20
6.23949 -0.0624994 4.41288e-20
6.27559 -0.0624994 4.41288e-20
6.31172 -0.0624994 4.41288e-20
6.34786 -0.0624994 4.41288e-20
6.38403 -0.0624994 4.41288e-20
6.42021 -0.0624994 4.41288e-20
6.4564 -0.0624994 4.41288e-20
6.49262 -0.0624994 4.41288e-20
6.52885 -0.0624994 4.41288e-20
6.5651 -0.0624994 4.41288e-20
6.60137 -0.0624994 4.41288e-20
6.63766 -0.0624994 4.41288e-20
6.67397 -0.0624994 4.41288e-20
6.71029 -0.0624994 4.41288e-20
6.74664 -0.0624994 4.41288e-20
6.783 -0.0624994 4.41288e-20
6.81938 -0.0624994 4.41288e-20
6.85579 -0.0624994 4.41288e-20
6.89221 -0.0624994 4.41288e-20
6.92865 -0.0624994 4.41288e-20
6.96511 -0.0624994 4.41288e-20
7.00159 -0.0624994 4.41288e-20
7.0381 -0.0624994 4.41288e-20
7.07462 -0.0624994 4.41288e-20
7.11116 -0.0624994 4.41288e-20
7.14772 -0.0624994 4.41288e-20
7.18431 -0.0624994 4.41288e-20
7.22091 -0.0624994 4.41288e-20
7.25754 -0.0624994 4.41288e-20
7.29418 -0.0624994 4.41288e-20
7.33085 -0.0624994 4.41288e-20
7.36754 -0.0624994 4.41288e-20
7.40425 -0.0624994 4.41288e-20
7.44099 -0.0624994 4.41288e-20
7.47774 -0.0624994 4.41288e-20
7.51452 -0.0624994 4.41288e-20
7.55132 -0.0624994 4.41288e-20
7.58814 -0.0624994 4.41288e-20
7.62498 -0.0624994 4.41288e-20
7.66185 -0.0624994 4.41288e-20
7.69874 -0.0624994 4.41288e-20
7.73566 -0.0624994 4.41288e-20
7.77259 -0.0624994 4.41288e-20
7.80955 -0.0624994 4.41288e-20
7.84654 -0.0624994 4.41288e-20
7.88355 -0.0624994 4.41288e-20
7.92058 -0.0624994 4.41288e-20
7.95763 -0.0624994 4.41288e-20
7.99471 -0.0624994 4.41288e-20
8.03182 -0.0624994 4.41288e-20
8.06895 -0.0624994 4.41288e-20
8.1061 -0.0624994 4.41288e-20
8.14328 -0.0624994 4.41288e-20
8.18049 -0.0624994 4.41288e-20
8.21772 -0.0624994 4.41288e-20
8.25497 -0.0624994 4.41288e-20
8.29226 -0.0624994 4.41288e-20
8.32956 -0.0624994 4.41288e-20
8.3669 -0.0624994 4.41288e-20
8.40426 -0.0624994 4.41288e-20
8.44165 -0.0624994 4.41288e-20
8.47906 -0.0624994 4.41288e-20
8.5165 -0.0624994 4.41288e-20
8.55397 -0.0624994 4.41288e-20
8.59146 -0.0624994 4.41288e-20
8.62899 -0.0624994 4.41288e-20
8.66654 -0.0624994 4.41288e-20
8.70412 -0.0624994 4.41288e-20
8.74172 -0.0624994 4.41288e-20
8.77936 -0.0624994 4.41288e-20
8.81702 -0.0624994 4.41288e-20
8.85471 -0.0624994 4.41288e-20
8.89244 -0.0624994 4.41288e-20
8.93019 -0.0624994 4.41288e-20
8.96797 -0.0624994 4.41288e-20
9.00578 -0.0624994 4.41288e-20
9.04362 -0.0624994 4.41288e-20
9.08149 -0.0624994 4.41288e-20
9.11939 -0.0624994 4.41288e-20
9.15732 -0.0624994 4.41288e-20
9.19528 -0.0624994 4.41288e-20
9.23327 -0.0624994 4.41288e-20
9.2713 -0.0624994 4.41288e-20
9.30935 -0.0624994 4.41288e-20
9.34744 -0.0624994 4.41288e-20
9.38556 -0.0624994 4.41288e-20
9.42371 -0.0624994 4.41288e-20
9.46189 -0.0624994 4.41288e-20
9.50011 -0.0624994 4.41288e-20
9.53836 -0.0624994 4.41288e-20
9.57664 -0.0624994 4.41288e-20
9.61496 -0.0624994 4.41288e-20
9.65331 -0.0624994 4.41288e-20
9.69169 -0.0624994 4.41288e-20
9.73011 -0.0624994 4.41288e-20
9.76856 -0.0624994 4.41288e-20
9.80704 -0.0624994 4.41288e-20
9.84557 -0.0624994 4.41288e-20
9.88412 -0.0624994 4.41288e-20
9.92271 -0.0624994 4.41288e-20
9.96134 -0.0624994 4.41288e-20
10 -0.0624994 4.41288e-20
10.0387 -0.0624994 4.41288e-20
10.0774 -0.0624994 4.41288e-20
10.1162 -0.0624994 4.41288e-20
10.155 -0.0624994 4.41288e-20
10.1939 -0.0624994 4.41288e-20
10.2328 -0.0624994 4.41288e-20
10.2717 -0.0624994 4.41288e-20
10.3106 -0.0624994 4.41288e-20
10.3496 -0.0624994 4.41288e-20
10.3887 -0.0624994 4.41288e-20
10.4278 -0.0624994 4.41288e-20
10.4669 -0.0624994 4.41288e-20
10.506 -0.0624994 4.41288e-20
10.5452 -0.0624994 4.41288e-20
10.5845 -0.0624994 4.41288e-20
10.6238 -0.0624994 4.41288e-20
10.6631 -0.0624994 4.41288e-20
10.7024 -0.0624994 4.41288e-20
10.7418 -0.0624994 4.41288e-20
10.7813 -0.0624994 4.41288e-20
10.8208 -0.0624994 4.41288e-20
10.8603 -0.0624994 4.41288e-20
10.8999 -0.0624994 4.41288e-20
10.9395 -0.0624994 4.41288e-20
10.9792 -0.0624994 4.41288e-20
11.0189 -0.0624994 4.41288e-20
11.0586 -0.0624994 4.41288e-20
11.0984 -0.0624994 4.41288e-20
11.1383 -0.0624994 4.41288e-20
11.1781 -0.0624994 4.41288e-20
11.2181 -0.0624994 4.41288e-20
11.2581 -0.0624994 4.41288e-20
11.2981 -0.0624994 4.41288e-20
11.3381 -0.0624994 4.41288e-20
11.3783 -0.0624994 4.41288e-20
11.4184 -0.0624994 4.41288e-20
11.4587 -0.0624994 4.41288e-20
11.4989 -0.0624994 4.41288e-20
11.5392 -0.0624994 4.41288e-20
11.5796 -0.0624994 4.41288e-20
11.62 -0.0624994 4.41288e-20
11.6605 -0.0624994 4.41288e-20
11.701 -0.0624994 4.41288e-20
11.7415 -0.0624994 4.41288e-20
11.7822 -0.0624994 4.41288e-20
11.8228 -0.0624994 4.41288e-20
11.8636 -0.0624994 4.41288e-20
11.9043 -0.0624994 4.41288e-20
11.9452 -0.0624994 4.41288e-20
11.986 -0.0624994 4.41288e-20
12.027 -0.0624994 4.41288e-20
12.068 -0.0624994 4.41288e-20
12.109 -0.0624994 4.41288e-20
12.1501 -0.0624994 4.41288e-20
12.1913 -0.0624994 4.41288e-20
12.2325 -0.0624994 4.41288e-20
12.2738 -0.0624994 4.41288e-20
12.3151 -0.0624994 4.41288e-20
12.3565 -0.0624994 4.41288e-20
12.3979 -0.0624994 4.41288e-20
12.4394 -0.0624994 4.41288e-20
12.481 -0.0624994 4.41288e-20
12.5226 -0.0624994 4.41288e-20
12.5643 -0.0624994 4.41288e-20
12.6061 -0.0624994 4.41288e-20
12.6479 -0.0624994 4.41288e-20
12.6898 -0.0624994 4.41288e-20
12.7317 -0.0624994 4.41288e-20
12.7737 -0.0624994 4.41288e-20
12.8158 -0.0624994 4.41288e-20
12.8579 -0.0624994 4.41288e-20
12.9001 -0.0624994 4.41288e-20
12.9424 -0.0624994 4.41288e-20
12.9847 -0.0624994 4.41288e-20
13.0271 -0.0624994 4.41288e-20
13.0696 -0.0624994 4.41288e-20
13.1121 -0.0624994 4.41288e-20
13.1547 -0.0624994 4.41288e-20
13.1974 -0.0624994 4.41288e-20
13.2402 -0.0624994 4.41288e-20
13.283 -0.0624994 4.41288e-20
13.3259 -0.0624994 4.41288e-20
13.3689 -0.0624994 4.41288e-20
13.4119 -0.0624994 4.41288e-20
13.455 -0.0624994 4.41288e-20
13.4982 -0.0624994 4.41288e-20
13.5415 -0.0624994 4.41288e-20
13.5848 -0.0624994 4.41288e-20
13.6283 -0.0624994 4.41288e-20
13.6718 -0.0624994 4.41288e-20
13.7153 -0.0624994 4.41288e-20
13.759 -0.0624994 4.41288e-20
13.8028 -0.0624994 4.41288e-20
13.8466 -0.0624994 4.41288e-20
13.8905 -0.0624994 4.41288e-20
13.9345 -0.0624994 4.41288e-20
13.9786 -0.0624994 4.41288e-20
14.0227 -0.0624994 4.41288e-20
14.067 -0.0624994 4.41288e-20
14.1113 -0.0624994 4.41288e-20
14.1558 -0.0624994 4.41288e-20
14.2003 -0.0624994 4.41288e-20
14.2449 -0.0624994 4.41288e-20
14.2896 -0.0624994 4.41288e-20
14.3344 -0.0624994 4.41288e-20
14.3793 -0.0624994 4.41288e-20
14.4243 -0.0624994 4.41288e-20
14.4693 -0.0624994 4.41288e-20
14.5145 -0.0624994 4.41288e-20
14.5598 -0.0624994 4.41288e-20
14.6052 -0.0624994 4.41288e-20
14.6506 -0.0624994 4.41288e-20
14.6962 -0.0624994 4.41288e-20
14.7419 -0.0624994 4.41288e-20
14.7877 -0.0624994 4.41288e-20
14.8336 -0.0624994 4.41288e-20
14.8796 -0.0624994 4.41288e-20
14.9257 -0.0624994 4.41288e-20
14.9719 -0.0624994 4.41288e-20
15.0182 -0.0624994 4.41288e-20
15.0647 -0.0624994 4.41288e-20
15.1112 -0.0624994 4.41288e-20
15.1579 -0.0624994 4.41288e-20
15.2047 -0.0624994 4.41288e-20
15.2516 -0.0624994 4.41288e-20
15.2986 -0.0624994 4.41288e-20
15.3458 -0.0624994 4.41288e-20
15.393 -0.0624994 4.41288e-20
15.4404 -0.0624994 4.41288e-20
15.488 -0.0624994 4.41288e-20
15.5356 -0.0624994 4.41288e-20
15.5834 -0.0624994 4.41288e-20
15.6313 -0.0624994 4.41288e-20
15.6794 -0.0624994 4.41288e-20
15.7276 -0.0624994 4.41288e-20
15.7759 -0.0624994 4.41288e-20
15.8243 -0.0624994 4.41288e-20
15.873 -0.0624994 4.41288e-20
15.9217 -0.0624994 4.41288e-20
15.9706 -0.0624994 4.41288e-20
16.0197 -0.0624994 4.41288e-20
16.0689 -0.0624994 4.41288e-20
16.1182 -0.0624994 4.41288e-20
16.1677 -0.0624994 4.41288e-20
16.2174 -0.0624994 4.41288e-20
16.2672 -0.0624994 4.41288e-20
16.3172 -0.0624994 4.41288e-20
16.3674 -0.0624994 4.41288e-20
16.4177 -0.0624994 4.41288e-20
16.4682 -0.0624994 4.41288e-20
16.5189 -0.0624994 4.41288e-20
16.5697 -0.0624994 4.41288e-20
16.6208 -0.0624994 4.41288e-20
16.672 -0.0624994 4.41288e-20
16.7234 -0.0624994 4.41288e-20
16.775 -0.0624994 4.41288e-20
16.8268 -0.0624994 4.41288e-20
16.8787 -0.0624994 4.41288e-20
16.9309 -0.0624994 4.41288e-20
16.9833 -0.0624994 4.41288e-20
17.0359 -0.0624994 4.41288e-20
17.0887 -0.0624994 4.41288e-20
17.1418 -0.0624994 4.41288e-20
17.195 -0.0624994 4.41288e-20
17.2485 -0.0624994 4.41288e-20
17.3022 -0.0624994 4.41288e-20
17.3562 -0.0624994 4.41288e-20
17.4104 -0.0624994 4.41288e-20
17.4648 -0.0624994 4.41288e-20
17.5195 -0.0624994 4.41288e-20
17.5744 -0.0624994 4.41288e-20
17.6296 -0.0624994 4.41288e-20
17.6851 -0.0624994 4.41288e-20
17.7408 -0.0624994 4.41288e-20
17.7969 -0.0624994 4.41288e-20
17.8532 -0.0624994 4.41288e-20
17.9098 -0.0624994 4.41288e-20
17.9667 -0.0624994 4.41288e-20
18.0239 -0.0624994 4.41288e-20
18.0815 -0.0624994 4.41288e-20
18.1393 -0.0624994 4.41288e-20
18.1975 -0.0624994 4.41288e-20
18.256 -0.0624994 4.41288e-20
18.3149 -0.0624994 4.41288e-20
18.3742 -0.0624994 4.41288e-20
18.4338 -0.0624994 4.41288e-20
18.4938 -0.0624994 4.41288e-20
18.5542 -0.0624994 4.41288e-20
18.615 -0.0624994 4.41288e-20
18.6762 -0.0624994 4.41288e-20
18.7379 -0.0624994 4.41288e-20
18.8 -0.0624994 4.41288e-20
18.8625 -0.0624994 4.41288e-20
18.9255 -0.0624994 4.41288e-20
18.9891 -0.0624994 4.41288e-20
19.0531 -0.0624994 4.41288e-20
19.1177 -0.0624994 4.41288e-20
19.1828 -0.0624994 4.41288e-20
19.2484 -0.0624994 4.41288e-20
19.3147 -0.0624994 4.41288e-20
19.3816 -0.0624994 4.41288e-20
19.4491 -0.0624994 4.41288e-20
19.5173 -0.0624994 4.41288e-20
19.5862 -0.0624994 4.41288e-20
19.6558 -0.0624994 4.41288e-20
19.7262 -0.0624994 4.41288e-20
19.7974 -0.0624994 4.41288e-20
19.8694 -0.0624994 4.41288e-20
19.9423 -0.0624994 4.41288e-20
20.0162 -0.0624994 4.41288e-20
20.091 -0.0624994 4.41288e-20
20.1669 -0.0624994 4.41288e-20
20.244 -0.0624994 4.41288e-20
20.3222 -0.0624994 4.41288e-20
20.4016 -0.0624994 4.41288e-20
20.4825 -0.0624994 4.41288e-20
20.5648 -0.0624994 4.41288e-20
20.6487 -0.0624994 4.41288e-20
20.7344 -0.0624994 4.41288e-20
20.8219 -0.0624994 4.41288e-20
20.9115 -0.0624994 4.41288e-20
21.0034 -0.0624994 4.41288e-20
21.0979 -0.0624994 4.41288e-20
21.1952 -0.0624994 4.41288e-20
21.2959 -0.0624994 4.41288e-20
21.4004 -0.0624994 4.41288e-20
21.5093 -0.0624994 4.41288e-20
21.6237 -0.0624994 4.41288e-20
21.7448 -0.0624994 4.41288e-20
21.8747 -0.0624994 4.41288e-20
22.0165 -0.0624994 4.41288e-20
22.1768 -0.0624994 4.41288e-20
22.3723 -0.0624994 4.41288e-20


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.5Nc1ClassicOneLoop/SigmaRTwoLoop.txt <==
-22.3723 -0.0585964 -5.08541e-07
-22.1768 -0.0585985 -3.31281e-07
-22.0165 -0.0585999 -4.7513e-07
-21.8747 -0.058601 -3.65235e-07
-21.7448 -0.0586018 -4.70258e-07
-21.6237 -0.0586026 -3.83548e-07
-21.5093 -0.0586034 -4.70567e-07
-21.4004 -0.0586041 -3.96687e-07
-21.2959 -0.0586047 -4.72807e-07
-21.1952 -0.0586054 -4.07385e-07
-21.0979 -0.0586061 -4.76123e-07
-21.0034 -0.0586068 -4.17051e-07
-20.9115 -0.0586075 -4.80751e-07
-20.8219 -0.0586081 -4.27143e-07
-20.7344 -0.0586088 -4.87614e-07
-20.6487 -0.0586094 -4.38973e-07
-20.5648 -0.05861 -4.97182e-07
-20.4825 -0.0586105 -4.52566e-07
-20.4016 -0.0586109 -5.08494e-07
-20.3222 -0.0586113 -4.66675e-07
-20.244 -0.0586116 -5.20137e-07
-20.1669 -0.0586119 -4.80366e-07
-20.091 -0.0586122 -5.31573e-07
-20.0162 -0.0586125 -4.93579e-07
-19.9423 -0.0586127 -5.42871e-07
-19.8694 -0.0586129 -5.065e-07
-19.7974 -0.0586131 -5.5416e-07
-19.7262 -0.0586133 -5.19277e-07
-19.6558 -0.0586135 -5.65524e-07
-19.5862 -0.0586137 -5.32004e-07
-19.5173 -0.0586138 -5.77009e-07
-19.4491 -0.058614 -5.44742e-07
-19.3816 -0.0586142 -5.88643e-07
-19.3147 -0.0586143 -5.5753e-07
-19.2484 -0.0586145 -6.00443e-07
-19.1828 -0.0586147 -5.70397e-07
-19.1177 -0.0586148 -6.12418e-07
-19.0531 -0.058615 -5.83365e-07
-18.9891 -0.0586152 -6.24579e-07
-18.9255 -0.0586153 -5.96452e-07
-18.8625 -0.0586155 -6.36931e-07
-18.8 -0.0586156 -6.09672e-07
-18.7379 -0.0586158 -6.49481e-07
-18.6762 -0.058616 -6.23039e-07
-18.615 -0.0586161 -6.62236e-07
-18.5542 -0.0586163 -6.36565e-07
-18.4938 -0.0586164 -6.75201e-07
-18.4338 -0.0586166 -6.50262e-07
-18.3742 -0.0586167 -6.88383e-07
-18.3149 -0.0586169 -6.64139e-07
-18.256 -0.0586171 -7.01787e-07
-18.1975 -0.0586172 -6.78208e-07
-18.1393 -0.0586174 -7.15421e-07
-18.0815 -0.0586175 -6.92478e-07
-18.0239 -0.0586177 -7.29291e-07
-17.9667 -0.0586179 -7.06958e-07
-17.9098 -0.058618 -7.43403e-07
-17.8532 -0.0586182 -7.21658e-07
-17.7969 -0.0586184 -7.57765e-07
-17.7408 -0.0586185 -7.36586e-07
-17.6851 -0.0586187 -7.72383e-07
-17.6296 -0.0586189 -7.51753e-07
-17.5744 -0.058619 -7.87265e-07
-17.5195 -0.0586192 -7.67167e-07
-17.4648 -0.0586194 -8.02418e-07
-17.4104 -0.0586195 -7.82837e-07
-17.3562 -0.0586197 -8.1785e-07
-17.3022 -0.0586199 -7.98772e-07
-17.2485 -0.05862 -8.33568e-07
-17.195 -0.0586202 -8.14982e-07
-17.1418 -0.0586204 -8.49581e-07
-17.0887 -0.0586206 -8.31476e-07
-17.0359 -0.0586207 -8.65897e-07
-16.9833 -0.0586209 -8.48263e-07
-16.9309 -0.0586211 -8.82525e-07
-16.8787 -0.0586213 -8.65352e-07
-16.8268 -0.0586214 -8.99472e-07
-16.775 -0.0586216 -8.82754e-07
-16.7234 -0.0586218 -9.16749e-07
-16.672 -0.058622 -9.00478e-07
-16.6208 -0.0586222 -9.34363e-07
-16.5697 -0.0586224 -9.18534e-07
-16.5189 -0.0586225 -9.52326e-07
-16.4682 -0.0586227 -9.36933e-07
-16.4177 -0.0586229 -9.70646e-07
-16.3674 -0.0586231 -9.55685e-07
-16.3172 -0.0586233 -9.89333e-07
-16.2672 -0.0586235 -9.748e-07
-16.2174 -0.0586237 -1.0084e-06
-16.1677 -0.0586239 -9.9429e-07
-16.1182 -0.0586241 -1.02785e-06
-16.0689 -0.0586243 -1.01417e-06
-16.0197 -0.0586245 -1.0477e-06
-15.9706 -0.0586247 -1.03444e-06
-15.9217 -0.0586249 -1.06797e-06
-15.873 -0.0586251 -1.05512e-06
-15.8243 -0.0586253 -1.08865e-06
-15.7759 -0.0586255 -1.07623e-06
-15.7276 -0.0586257 -1.10977e-06
-15.6794 -0.0586259 -1.09776e-06
-15.6313 -0.0586261 -1.13134e-06
-15.5834 -0.0586263 -1.11975e-06
-15.5356 -0.0586265 -1.15337e-06
-15.488 -0.0586267 -1.14219e-06
-15.4404 -0.0586269 -1.17587e-06
-15.393 -0.0586271 -1.16511e-06
-15.3458 -0.0586273 -1.19885e-06
-15.2986 -0.0586276 -1.18852e-06
-15.2516 -0.0586278 -1.22234e-06
-15.2047 -0.058628 -1.21243e-06
-15.1579 -0.0586282 -1.24634e-06
-15.1112 -0.0586284 -1.23686e-06
-15.0647 -0.0586287 -1.27087e-06
-15.0182 -0.0586289 -1.26182e-06
-14.9719 -0.0586291 -1.29594e-06
-14.9257 -0.0586294 -1.28732e-06
-14.8796 -0.0586296 -1.32158e-06
-14.8336 -0.0586298 -1.3134e-06
-14.7877 -0.0586301 -1.34779e-06
-14.7419 -0.0586303 -1.34005e-06
-14.6962 -0.0586305 -1.3746e-06
-14.6506 -0.0586308 -1.36731e-06
-14.6052 -0.058631 -1.40202e-06
-14.5598 -0.0586313 -1.39518e-06
-14.5145 -0.0586315 -1.43007e-06
-14.4693 -0.0586318 -1.42369e-06
-14.4243 -0.058632 -1.45878e-06
-14.3793 -0.0586323 -1.45286e-06
-14.3344 -0.0586325 -1.48815e-06
-14.2896 -0.0586328 -1.48271e-06
-14.2449 -0.058633 -1.51821e-06
-14.2003 -0.0586333 -1.51325e-06
-14.1558 -0.0586335 -1.54899e-06
-14.1113 -0.0586338 -1.54451e-06
-14.067 -0.0586341 -1.5805e-06
-14.0227 -0.0586343 -1.57651e-06
-13.9786 -0.0586346 -1.61276e-06
-13.9345 -0.0586349 -1.60928e-06
-13.8905 -0.0586352 -1.6458e-06
-13.8466 -0.0586354 -1.64283e-06
-13.8028 -0.0586357 -1.67965e-06
-13.759 -0.058636 -1.6772e-06
-13.7153 -0.0586363 -1.71432e-06
-13.6718 -0.0586366 -1.71241e-06
-13.6283 -0.0586368 -1.74986e-06
-13.5848 -0.0586371 -1.74848e-06
-13.5415 -0.0586374 -1.78627e-06
-13.4982 -0.0586377 -1.78545e-06
-13.455 -0.058638 -1.82359e-06
-13.4119 -0.0586383 -1.82335e-06
-13.3689 -0.0586386 -1.86186e-06
-13.3259 -0.0586389 -1.86219e-06
-13.283 -0.0586392 -1.90109e-06
-13.2402 -0.0586396 -1.90202e-06
-13.1974 -0.0586399 -1.94133e-06
-13.1547 -0.0586402 -1.94287e-06
-13.1121 -0.0586405 -1.98261e-06
-13.0696 -0.0586408 -1.98477e-06
-13.0271 -0.0586411 -2.02495e-06
-12.9847 -0.0586415 -2.02775e-06
-12.9424 -0.0586418 -2.0684e-06
-12.9001 -0.0586421 -2.07185e-06
-12.8579 -0.0586425 -2.11299e-06
-12.8158 -0.0586428 -2.11712e-06
-12.7737 -0.0586431 -2.15876e-06
-12.7317 -0.0586435 -2.16358e-06
-12.6898 -0.0586438 -2.20576e-06
-12.6479 -0.0586442 -2.21129e-06
-12.6061 -0.0586445 -2.25402e-06
-12.5643 -0.0586449 -2.26028e-06
-12.5226 -0.0586453 -2.30358e-06
-12.481 -0.0586456 -2.31059e-06
-12.4394 -0.058646 -2.3545e-06
-12.3979 -0.0586464 -2.36228e-06
-12.3565 -0.0586467 -2.40681e-06
-12.3151 -0.0586471 -2.41539e-06
-12.2738 -0.0586475 -2.46058e-06
-12.2325 -0.0586479 -2.46998e-06
-12.1913 -0.0586483 -2.51585e-06
-12.1501 -0.0586487 -2.52609e-06
-12.109 -0.0586491 -2.57267e-06
-12.068 -0.0586495 -2.58378e-06
-12.027 -0.0586499 -2.6311e-06
-11.986 -0.0586503 -2.64311e-06
-11.9452 -0.0586507 -2.6912e-06
-11.9043 -0.0586511 -2.70414e-06
-11.8636 -0.0586515 -2.75303e-06
-11.8228 -0.0586519 -2.76692e-06
-11.7822 -0.0586524 -2.81665e-06
-11.7415 -0.0586528 -2.83154e-06
-11.701 -0.0586532 -2.88213e-06
-11.6605 -0.0586537 -2.89804e-06
-11.62 -0.0586541 -2.94954e-06
-11.5796 -0.0586546 -2.96651e-06
-11.5392 -0.058655 -3.01896e-06
-11.4989 -0.0586555 -3.03702e-06
-11.4587 -0.0586559 -3.09046e-06
-11.4184 -0.0586564 -3.10965e-06
-11.3783 -0.0586569 -3.16411e-06
-11.3381 -0.0586573 -3.18448e-06
-11.2981 -0.0586578 -3.24001e-06
-11.2581 -0.0586583 -3.26159e-06
-11.2181 -0.0586588 -3.31824e-06
-11.1781 -0.0586593 -3.34108e-06
-11.1383 -0.0586598 -3.39889e-06
-11.0984 -0.0586603 -3.42304e-06
-11.0586 -0.0586608 -3.48206e-06
-11.0189 -0.0586613 -3.50756e-06
-10.9792 -0.0586619 -3.56785e-06
-10.9395 -0.0586624 -3.59476e-06
-10.8999 -0.0586629 -3.65636e-06
-10.8603 -0.0586635 -3.68473e-06
-10.8208 -0.058664 -3.74772e-06
-10.7813 -0.0586646 -3.7776e-06
-10.7418 -0.0586651 -3.84202e-06
-10.7024 -0.0586657 -3.87348e-06
-10.6631 -0.0586663 -3.9394e-06
-10.6238 -0.0586668 -3.9725e-06
-10.5845 -0.0586674 -4.03998e-06
-10.5452 -0.058668 -4.07479e-06
-10.506 -0.0586686 -4.14391e-06
-10.4669 -0.0586692 -4.18049e-06
-10.4278 -0.0586698 -4.25131e-06
-10.3887 -0.0586704 -4.28974e-06
-10.3496 -0.058671 -4.36235e-06
-10.3106 -0.0586717 -4.40271e-06
-10.2717 -0.0586723 -4.47718e-06
-10.2328 -0.058673 -4.51954e-06
-10.1939 -0.0586736 -4.59597e-06
-10.155 -0.0586743 -4.64042e-06
-10.1162 -0.0586749 -4.71889e-06
-10.0774 -0.0586756 -4.76552e-06
-10.0387 -0.0586763 -4.84612e-06
-10 -0.058677 -4.89503e-06
-9.96134 -0.0586777 -4.97787e-06
-9.92271 -0.0586784 -5.02916e-06
-9.88412 -0.0586791 -5.11433e-06
-9.84557 -0.0586798 -5.1681e-06
-9.80704 -0.0586806 -5.25573e-06
-9.76856 -0.0586813 -5.3121e-06
-9.73011 -0.0586821 -5.4023e-06
-9.69169 -0.0586828 -5.46138e-06
-9.65331 -0.0586836 -5.55427e-06
-9.61496 -0.0586844 -5.6162e-06
-9.57664 -0.0586852 -5.71191e-06
-9.53836 -0.058686 -5.77681e-06
-9.50011 -0.0586868 -5.87548e-06
-9.46189 -0.0586876 -5.9435e-06
-9.42371 -0.0586884 -6.04528e-06
-9.38556 -0.0586893 -6.11657e-06
-9.34744 -0.0586901 -6.22162e-06
-9.30935 -0.058691 -6.29633e-06
-9.2713 -0.0586918 -6.4048e-06
-9.23327 -0.0586927 -6.48311e-06
-9.19528 -0.0586936 -6.59519e-06
-9.15732 -0.0586945 -6.67727e-06
-9.11939 -0.0586954 -6.79314e-06
-9.08149 -0.0586964 -6.87919e-06
-9.04362 -0.0586973 -6.99904e-06
-9.00578 -0.0586983 -7.08926e-06
-8.96797 -0.0586992 -7.21331e-06
-8.93019 -0.0587002 -7.30791e-06
-8.89244 -0.0587012 -7.43639e-06
-8.85471 -0.0587022 -7.5356e-06
-8.81702 -0.0587033 -7.66873e-06
-8.77936 -0.0587043 -7.7728e-06
-8.74172 -0.0587053 -7.91084e-06
-8.70412 -0.0587064 -8.02003e-06
-8.66654 -0.0587075 -8.16326e-06
-8.62899 -0.0587086 -8.27784e-06
-8.59146 -0.0587097 -8.42655e-06
-8.55397 -0.0587108 -8.54682e-06
-8.5165 -0.058712 -8.7013e-06
-8.47906 -0.0587131 -8.82759e-06
-8.44165 -0.0587143 -8.98818e-06
-8.40426 -0.0587155 -9.12082e-06
-8.3669 -0.0587167 -9.28788e-06
-8.32956 -0.0587179 -9.42723e-06
-8.29226 -0.0587192 -9.60113e-06
-8.25497 -0.0587204 -9.74758e-06
-8.21772 -0.0587217 -9.92873e-06
-8.18049 -0.058723 -1.00827e-05
-8.14328 -0.0587244 -1.02715e-05
-8.1061 -0.0587257 -1.04335e-05
-8.06895 -0.0587271 -1.06304e-05
-8.03182 -0.0587284 -1.08009e-05
-7.99471 -0.0587298 -1.10065e-05
-7.95763 -0.0587313 -1.11858e-05
-7.92058 -0.0587327 -1.14006e-05
-7.88355 -0.0587342 -1.15895e-05
-7.84654 -0.0587357 -1.18141e-05
-7.80955 -0.0587372 -1.20131e-05
-7.77259 -0.0587388 -1.22481e-05
-7.73566 -0.0587403 -1.24579e-05
-7.69874 -0.0587419 -1.27039e-05
-7.66185 -0.0587435 -1.29252e-05
-7.62498 -0.0587452 -1.3183e-05
-7.58814 -0.0587469 -1.34166e-05
-7.55132 -0.0587486 -1.3687e-05
-7.51452 -0.0587503 -1.39335e-05
-7.47774 -0.058752 -1.42174e-05
-7.44099 -0.0587538 -1.44779e-05
-7.40425 -0.0587556 -1.4776e-05
-7.36754 -0.0587575 -1.50515e-05
-7.33085 -0.0587594 -1.5365e-05
-7.29418 -0.0587613 -1.56564e-05
-7.25754 -0.0587632 -1.59863e-05
-7.22091 -0.0587652 -1.62948e-05
-7.18431 -0.0587672 -1.66424e-05
-7.14772 -0.0587693 -1.69691e-05
-7.11116 -0.0587714 -1.73357e-05
-7.07462 -0.0587735 -1.76821e-05
-7.0381 -0.0587757 -1.80689e-05
-7.00159 -0.0587779 -1.84364e-05
-6.96511 -0.0587801 -1.88451e-05
-6.92865 -0.0587824 -1.92353e-05
-6.89221 -0.0587847 -1.96676e-05
-6.85579 -0.0587871 -2.00823e-05
-6.81938 -0.0587895 -2.05399e-05
-6.783 -0.058792 -2.0981e-05
-6.74664 -0.0587945 -2.14659e-05
-6.71029 -0.0587971 -2.19355e-05
-6.67397 -0.0587997 -2.24501e-05
-6.63766 -0.0588023 -2.29505e-05
-6.60137 -0.0588051 -2.34971e-05
-6.5651 -0.0588078 -2.40308e-05
-6.52885 -0.0588106 -2.46121e-05
-6.49262 -0.0588135 -2.5182e-05
-6.4564 -0.0588165 -2.58009e-05
-6.42021 -0.0588195 -2.64101e-05
-6.38403 -0.0588225 -2.70699e-05
-6.34786 -0.0588257 -2.77218e-05
-6.31172 -0.0588288 -2.84261e-05
-6.27559 -0.0588321 -2.91245e-05
-6.23949 -0.0588354 -2.98772e-05
-6.20339 -0.0588388 -3.06263e-05
-6.16732 -0.0588423 -3.1432e-05
-6.13126 -0.0588458 -3.22365e-05
-6.09522 -0.0588495 -3.31001e-05
-6.05919 -0.0588532 -3.39652e-05
-6.02319 -0.058857 -3.48922e-05
-5.9872 -0.0588608 -3.58238e-05
-5.95122 -0.0588648 -3.68203e-05
-5.91526 -0.0588689 -3.78248e-05
-5.87932 -0.058873 -3.88978e-05
-5.84339 -0.0588773 -3.99825e-05
-5.80748 -0.0588816 -4.11397e-05
-5.77158 -0.058886 -4.23128e-05
-5.7357 -0.0588906 -4.35629e-05
-5.69984 -0.0588953 -4.48337e-05
-5.66399 -0.0589 -4.61864e-05
-5.62815 -0.0589049 -4.75653e-05
-5.59233 -0.0589099 -4.90317e-05
-5.55653 -0.0589151 -5.05304e-05
-5.52074 -0.0589203 -5.21231e-05
-5.48497 -0.0589257 -5.3755e-05
-5.4492 -0.0589313 -5.54881e-05
-5.41346 -0.058937 -5.72682e-05
-5.37773 -0.0589428 -5.91579e-05
-5.34201 -0.0589488 -6.11036e-05
-5.30631 -0.0589549 -6.31683e-05
-5.27062 -0.0589612 -6.52992e-05
-5.23494 -0.0589677 -6.75599e-05
-5.19928 -0.0589743 -6.98985e-05
-5.16363 -0.0589811 -7.23794e-05
-5.128 -0.0589881 -7.49515e-05
-5.09237 -0.0589953 -7.76802e-05
-5.05677 -0.0590027 -8.05156e-05
-5.02117 -0.0590104 -8.35241e-05
-4.98559 -0.0590182 -8.6657e-05
-4.95002 -0.0590262 -8.99821e-05
-4.91446 -0.0590345 -9.34521e-05
-4.87892 -0.059043 -9.71364e-05
-4.84339 -0.0590518 -0.00010099
-4.80787 -0.0590608 -0.000105083
-4.77237 -0.0590701 -0.000109372
-4.73687 -0.0590797 -0.000113932
-4.70139 -0.0590895 -0.00011872
-4.66592 -0.0590996 -0.000123814
-4.63046 -0.0591101 -0.000129173
-4.59502 -0.0591208 -0.000134879
-4.55958 -0.0591319 -0.000140895
-4.52416 -0.0591433 -0.000147305
-4.48875 -0.059155 -0.000154077
-4.45335 -0.0591671 -0.0001613
-4.41797 -0.0591796 -0.000168945
-4.38259 -0.0591924 -0.000177107
-4.34722 -0.0592056 -0.000185764
-4.31187 -0.0592191 -0.000195014
-4.27653 -0.0592331 -0.000204844
-4.24119 -0.0592474 -0.000215358
-4.20587 -0.0592622 -0.00022655
-4.17056 -0.0592773 -0.000238534
-4.13526 -0.0592928 -0.000251312
-4.09997 -0.0593088 -0.000265007
-4.06469 -0.059325 -0.000279631
-4.02942 -0.0593417 -0.000295317
-3.99416 -0.0593587 -0.000312089
-3.95891 -0.059376 -0.000330091
-3.92367 -0.0593936 -0.000349359
-3.88844 -0.0594114 -0.000370047
-3.85322 -0.0594294 -0.000392203
-3.81801 -0.0594475 -0.000415993
-3.7828 -0.0594656 -0.000441474
-3.74761 -0.0594837 -0.00046882
-3.71243 -0.0595016 -0.000498093
-3.67726 -0.0595191 -0.000529471
-3.64209 -0.0595362 -0.000563012
-3.60694 -0.0595526 -0.000598887
-3.57179 -0.0595681 -0.000637139
-3.53665 -0.0595824 -0.000677913
-3.50152 -0.0595953 -0.000721218
-3.4664 -0.0596065 -0.000767149
-3.43129 -0.0596155 -0.000815651
-3.39619 -0.0596221 -0.000866739
-3.36109 -0.0596259 -0.000920256
-3.32601 -0.0596263 -0.000976096
-3.29093 -0.059623 -0.00103397
-3.25586 -0.0596157 -0.00109361
-3.2208 -0.0596038 -0.00115456
-3.18574 -0.0595871 -0.00121638
-3.1507 -0.0595652 -0.00127844
-3.11566 -0.059538 -0.00134013
-3.08063 -0.0595054 -0.0014007
-3.0456 -0.0594674 -0.00145943
-3.01059 -0.0594242 -0.00151552
-2.97558 -0.0593762 -0.00156828
-2.94058 -0.0593238 -0.00161696
-2.90558 -0.0592676 -0.00166104
-2.87059 -0.0592084 -0.00169997
-2.83561 -0.0591469 -0.0017335
-2.80064 -0.0590839 -0.00176138
-2.76567 -0.0590204 -0.00178365
-2.73071 -0.058957 -0.0018004
-2.69576 -0.0588946 -0.00181194
-2.66081 -0.0588338 -0.00181862
-2.62587 -0.0587751 -0.00182096
-2.59094 -0.058719 -0.00181945
-2.55601 -0.0586659 -0.00181471
-2.52109 -0.0586159 -0.00180726
-2.48617 -0.0585692 -0.00179775
-2.45126 -0.0585259 -0.00178667
-2.41636 -0.0584858 -0.00177459
-2.38146 -0.0584488 -0.00176192
-2.34657 -0.0584149 -0.00174915
-2.31168 -0.0583837 -0.00173661
-2.2768 -0.0583552 -0.00172466
-2.24192 -0.058329 -0.00171356
-2.20705 -0.0583049 -0.00170359
-2.17219 -0.0582826 -0.0016949
-2.13733 -0.0582619 -0.00168773
-2.10247 -0.0582424 -0.00168216
-2.06762 -0.058224 -0.00167836
-2.03278 -0.0582063 -0.00167637
-1.99794 -0.0581891 -0.00167632
-1.9631 -0.0581722 -0.00167819
-1.92827 -0.0581551 -0.00168209
-1.89345 -0.0581378 -0.00168796
-1.85862 -0.0581198 -0.00169587
-1.82381 -0.058101 -0.00170573
-1.78899 -0.058081 -0.00171757
-1.75419 -0.0580595 -0.00173125
-1.71938 -0.0580363 -0.00174676
-1.68458 -0.058011 -0.00176391
-1.64979 -0.0579833 -0.00178262
-1.61499 -0.0579529 -0.00180262
-1.58021 -0.0579195 -0.00182376
-1.54542 -0.0578828 -0.00184568
-1.51064 -0.0578424 -0.00186811
-1.47586 -0.0577982 -0.0018906
-1.44109 -0.0577497 -0.00191276
-1.40632 -0.057697 -0.001934
-1.37155 -0.0576397 -0.0019538
-1.33679 -0.0575779 -0.00197147
-1.30203 -0.0575115 -0.00198639
-1.26727 -0.0574407 -0.00199779
-1.23251 -0.0573657 -0.00200499
-1.19776 -0.057287 -0.00200722
-1.16301 -0.0572051 -0.00200386
-1.12827 -0.0571206 -0.00199427
-1.09352 -0.0570344 -0.00197799
-1.05878 -0.0569473 -0.00195462
-1.02405 -0.0568604 -0.00192404
-0.989309 -0.0567745 -0.00188616
-0.954576 -0.0566908 -0.00184123
-0.919844 -0.0566101 -0.00178955
-0.885115 -0.0565333 -0.00173172
-0.850388 -0.0564612 -0.00166835
-0.815663 -0.0563943 -0.00160027
-0.78094 -0.0563331 -0.00152827
-0.746219 -0.0562778 -0.00145329
-0.711499 -0.0562284 -0.00137612
-0.676781 -0.056185 -0.00129765
-0.642065 -0.0561472 -0.00121857
-0.60735 -0.0561148 -0.00113959
-0.572637 -0.0560874 -0.00106122
-0.537925 -0.0560646 -0.000983977
-0.503214 -0.0560459 -0.000908169
-0.468504 -0.0560309 -0.00083411
-0.433796 -0.056019 -0.000761919
-0.399089 -0.0560098 -0.000691745
-0.364382 -0.0560028 -0.000623559
-0.329676 -0.0559977 -0.000557383
-0.294972 -0.0559941 -0.000493082
-0.260267 -0.0559917 -0.00043059
-0.225564 -0.0559902 -0.0003697
-0.190861 -0.0559894 -0.000310289
-0.156158 -0.055989 -0.000252106
-0.121456 -0.0559889 -0.000194995
-0.0867541 -0.0559889 -0.000138677
-0.0520524 -0.055989 -8.29791e-05
-0.0173508 -0.055989 -2.76106e-05
0.0173508 -0.055989 2.76106e-05
0.0520524 -0.055989 8.29791e-05
0.0867541 -0.0559889 0.000138677
0.121456 -0.0559889 0.000194995
0.156158 -0.055989 0.000252106
0.190861 -0.0559894 0.000310289
0.225564 -0.0559902 0.0003697
0.260267 -0.0559917 0.00043059
0.294972 -0.0559941 0.000493082
0.329676 -0.0559977 0.000557383
0.364382 -0.0560028 0.000623559
0.399089 -0.0560098 0.000691745
0.433796 -0.056019 0.000761919
0.468504 -0.0560309 0.00083411
0.503214 -0.0560459 0.000908169
0.537925 -0.0560646 0.000983977
0.572637 -0.0560874 0.00106122
0.60735 -0.0561148 0.00113959
0.642065 -0.0561472 0.00121857
0.676781 -0.056185 0.00129765
0.711499 -0.0562284 0.00137612
0.746219 -0.0562778 0.00145329
0.78094 -0.0563331 0.00152827
0.815663 -0.0563943 0.00160027
0.850388 -0.0564612 0.00166835
0.885115 -0.0565333 0.00173172
0.919844 -0.0566101 0.00178955
0.954576 -0.0566908 0.00184123
0.989309 -0.0567745 0.00188616
1.02405 -0.0568604 0.00192404
1.05878 -0.0569473 0.00195462
1.09352 -0.0570344 0.00197799
1.12827 -0.0571206 0.00199427
1.16301 -0.0572051 0.00200386
1.19776 -0.057287 0.00200722
1.23251 -0.0573657 0.00200499
1.26727 -0.0574407 0.00199779
1.30203 -0.0575115 0.00198639
1.33679 -0.0575779 0.00197147
1.37155 -0.0576397 0.0019538
1.40632 -0.057697 0.001934
1.44109 -0.0577497 0.00191276
1.47586 -0.0577982 0.0018906
1.51064 -0.0578424 0.00186811
1.54542 -0.0578828 0.00184568
1.58021 -0.0579195 0.00182376
1.61499 -0.0579529 0.00180262
1.64979 -0.0579833 0.00178262
1.68458 -0.058011 0.00176391
1.71938 -0.0580363 0.00174676
1.75419 -0.0580595 0.00173125
1.78899 -0.058081 0.00171757
1.82381 -0.058101 0.00170573
1.85862 -0.0581198 0.00169587
1.89345 -0.0581378 0.00168796
1.92827 -0.0581551 0.00168209
1.9631 -0.0581722 0.00167819
1.99794 -0.0581891 0.00167632
2.03278 -0.0582063 0.00167637
2.06762 -0.058224 0.00167836
2.10247 -0.0582424 0.00168216
2.13733 -0.0582619 0.00168773
2.17219 -0.0582826 0.0016949
2.20705 -0.0583049 0.00170359
2.24192 -0.058329 0.00171356
2.2768 -0.0583552 0.00172466
2.31168 -0.0583837 0.00173661
2.34657 -0.0584149 0.00174915
2.38146 -0.0584488 0.00176192
2.41636 -0.0584858 0.00177459
2.45126 -0.0585259 0.00178667
2.48617 -0.0585692 0.00179775
2.52109 -0.0586159 0.00180726
2.55601 -0.0586659 0.00181471
2.59094 -0.058719 0.00181945
2.62587 -0.0587751 0.00182096
2.66081 -0.0588338 0.00181862
2.69576 -0.0588946 0.00181194
2.73071 -0.058957 0.0018004
2.76567 -0.0590204 0.00178365
2.80064 -0.0590839 0.00176138
2.83561 -0.0591469 0.0017335
2.87059 -0.0592084 0.00169997
2.90558 -0.0592676 0.00166104
2.94058 -0.0593238 0.00161696
2.97558 -0.0593762 0.00156828
3.01059 -0.0594242 0.00151552
3.0456 -0.0594674 0.00145943
3.08063 -0.0595054 0.0014007
3.11566 -0.059538 0.00134013
3.1507 -0.0595652 0.00127844
3.18574 -0.0595871 0.00121638
3.2208 -0.0596038 0.00115456
3.25586 -0.0596157 0.00109361
3.29093 -0.059623 0.00103397
3.32601 -0.0596263 0.000976096
3.36109 -0.0596259 0.000920256
3.39619 -0.0596221 0.000866739
3.43129 -0.0596155 0.000815651
3.4664 -0.0596065 0.000767149
3.50152 -0.0595953 0.000721218
3.53665 -0.0595824 0.000677913
3.57179 -0.0595681 0.000637139
3.60694 -0.0595526 0.000598887
3.64209 -0.0595362 0.000563012
3.67726 -0.0595191 0.000529471
3.71243 -0.0595016 0.000498093
3.74761 -0.0594837 0.00046882
3.7828 -0.0594656 0.000441474
3.81801 -0.0594475 0.000415993
3.85322 -0.0594294 0.000392203
3.88844 -0.0594114 0.000370047
3.92367 -0.0593936 0.000349359
3.95891 -0.059376 0.000330091
3.99416 -0.0593587 0.000312089
4.02942 -0.0593417 0.000295317
4.06469 -0.059325 0.000279631
4.09997 -0.0593088 0.000265007
4.13526 -0.0592928 0.000251312
4.17056 -0.0592773 0.000238534
4.20587 -0.0592622 0.00022655
4.24119 -0.0592474 0.000215358
4.27653 -0.0592331 0.000204844
4.31187 -0.0592191 0.000195014
4.34722 -0.0592056 0.000185764
4.38259 -0.0591924 0.000177107
4.41797 -0.0591796 0.000168945
4.45335 -0.0591671 0.0001613
4.48875 -0.059155 0.000154077
4.52416 -0.0591433 0.000147305
4.55958 -0.0591319 0.000140895
4.59502 -0.0591208 0.000134879
4.63046 -0.0591101 0.000129173
4.66592 -0.0590996 0.000123814
4.70139 -0.0590895 0.00011872
4.73687 -0.0590797 0.000113932
4.77237 -0.0590701 0.000109372
4.80787 -0.0590608 0.000105083
4.84339 -0.0590518 0.00010099
4.87892 -0.059043 9.71364e-05
4.91446 -0.0590345 9.34521e-05
4.95002 -0.0590262 8.99821e-05
4.98559 -0.0590182 8.6657e-05
5.02117 -0.0590104 8.35241e-05
5.05677 -0.0590027 8.05156e-05
5.09237 -0.0589953 7.76802e-05
5.128 -0.0589881 7.49515e-05
5.16363 -0.0589811 7.23794e-05
5.19928 -0.0589743 6.98985e-05
5.23494 -0.0589677 6.75599e-05
5.27062 -0.0589612 6.52992e-05
5.30631 -0.0589549 6.31683e-05
5.34201 -0.0589488 6.11036e-05
5.37773 -0.0589428 5.91579e-05
5.41346 -0.058937 5.72682e-05
5.4492 -0.0589313 5.54881e-05
5.48497 -0.0589257 5.3755e-05
5.52074 -0.0589203 5.21231e-05
5.55653 -0.0589151 5.05304e-05
5.59233 -0.0589099 4.90317e-05
5.62815 -0.0589049 4.75653e-05
5.66399 -0.0589 4.61864e-05
5.69984 -0.0588953 4.48337e-05
5.7357 -0.0588906 4.35629e-05
5.77158 -0.058886 4.23128e-05
5.80748 -0.0588816 4.11397e-05
5.84339 -0.0588773 3.99825e-05
5.87932 -0.058873 3.88978e-05
5.91526 -0.0588689 3.78248e-05
5.95122 -0.0588648 3.68203e-05
5.9872 -0.0588608 3.58238e-05
6.02319 -0.058857 3.48922e-05
6.05919 -0.0588532 3.39652e-05
6.09522 -0.0588495 3.31001e-05
6.13126 -0.0588458 3.22365e-05
6.16732 -0.0588423 3.1432e-05
6.20339 -0.0588388 3.06263e-05
6.23949 -0.0588354 2.98772e-05
6.27559 -0.0588321 2.91245e-05
6.31172 -0.0588288 2.84261e-05
6.34786 -0.0588257 2.77218e-05
6.38403 -0.0588225 2.70699e-05
6.42021 -0.0588195 2.64101e-05
6.4564 -0.0588165 2.58009e-05
6.49262 -0.0588135 2.5182e-05
6.52885 -0.0588106 2.46121e-05
6.5651 -0.0588078 2.40308e-05
6.60137 -0.0588051 2.34971e-05
6.63766 -0.0588023 2.29505e-05
6.67397 -0.0587997 2.24501e-05
6.71029 -0.0587971 2.19355e-05
6.74664 -0.0587945 2.14659e-05
6.783 -0.058792 2.0981e-05
6.81938 -0.0587895 2.05399e-05
6.85579 -0.0587871 2.00823e-05
6.89221 -0.0587847 1.96676e-05
6.92865 -0.0587824 1.92353e-05
6.96511 -0.0587801 1.88451e-05
7.00159 -0.0587779 1.84364e-05
7.0381 -0.0587757 1.80689e-05
7.07462 -0.0587735 1.76821e-05
7.11116 -0.0587714 1.73357e-05
7.14772 -0.0587693 1.69691e-05
7.18431 -0.0587672 1.66424e-05
7.22091 -0.0587652 1.62948e-05
7.25754 -0.0587632 1.59863e-05
7.29418 -0.0587613 1.56564e-05
7.33085 -0.0587594 1.5365e-05
7.36754 -0.0587575 1.50515e-05
7.40425 -0.0587556 1.4776e-05
7.44099 -0.0587538 1.44779e-05
7.47774 -0.058752 1.42174e-05
7.51452 -0.0587503 1.39335e-05
7.55132 -0.0587486 1.3687e-05
7.58814 -0.0587469 1.34166e-05
7.62498 -0.0587452 1.3183e-05
7.66185 -0.0587435 1.29252e-05
7.69874 -0.0587419 1.27039e-05
7.73566 -0.0587403 1.24579e-05
7.77259 -0.0587388 1.22481e-05
7.80955 -0.0587372 1.20131e-05
7.84654 -0.0587357 1.18141e-05
7.88355 -0.0587342 1.15895e-05
7.92058 -0.0587327 1.14006e-05
7.95763 -0.0587313 1.11858e-05
7.99471 -0.0587298 1.10065e-05
8.03182 -0.0587284 1.08009e-05
8.06895 -0.0587271 1.06304e-05
8.1061 -0.0587257 1.04335e-05
8.14328 -0.0587244 1.02715e-05
8.18049 -0.058723 1.00827e-05
8.21772 -0.0587217 9.92873e-06
8.25497 -0.0587204 9.74758e-06
8.29226 -0.0587192 9.60113e-06
8.32956 -0.0587179 9.42723e-06
8.3669 -0.0587167 9.28788e-06
8.40426 -0.0587155 9.12082e-06
8.44165 -0.0587143 8.98818e-06
8.47906 -0.0587131 8.82759e-06
8.5165 -0.058712 8.7013e-06
8.55397 -0.0587108 8.54682e-06
8.59146 -0.0587097 8.42655e-06
8.62899 -0.0587086 8.27784e-06
8.66654 -0.0587075 8.16326e-06
8.70412 -0.0587064 8.02003e-06
8.74172 -0.0587053 7.91084e-06
8.77936 -0.0587043 7.7728e-06
8.81702 -0.0587033 7.66873e-06
8.85471 -0.0587022 7.5356e-06
8.89244 -0.0587012 7.43639e-06
8.93019 -0.0587002 7.30791e-06
8.96797 -0.0586992 7.21331e-06
9.00578 -0.0586983 7.08926e-06
9.04362 -0.0586973 6.99904e-06
9.08149 -0.0586964 6.87919e-06
9.11939 -0.0586954 6.79314e-06
9.15732 -0.0586945 6.67727e-06
9.19528 -0.0586936 6.59519e-06
9.23327 -0.0586927 6.48311e-06
9.2713 -0.0586918 6.4048e-06
9.30935 -0.058691 6.29633e-06
9.34744 -0.0586901 6.22162e-06
9.38556 -0.0586893 6.11657e-06
9.42371 -0.0586884 6.04528e-06
9.46189 -0.0586876 5.9435e-06
9.50011 -0.0586868 5.87548e-06
9.53836 -0.058686 5.77681e-06
9.57664 -0.0586852 5.71191e-06
9.61496 -0.0586844 5.6162e-06
9.65331 -0.0586836 5.55427e-06
9.69169 -0.0586828 5.46138e-06
9.73011 -0.0586821 5.4023e-06
9.76856 -0.0586813 5.3121e-06
9.80704 -0.0586806 5.25573e-06
9.84557 -0.0586798 5.1681e-06
9.88412 -0.0586791 5.11433e-06
9.92271 -0.0586784 5.02916e-06
9.96134 -0.0586777 4.97787e-06
10 -0.058677 4.89503e-06
10.0387 -0.0586763 4.84612e-06
10.0774 -0.0586756 4.76552e-06
10.1162 -0.0586749 4.71889e-06
10.155 -0.0586743 4.64042e-06
10.1939 -0.0586736 4.59597e-06
10.2328 -0.058673 4.51954e-06
10.2717 -0.0586723 4.47718e-06
10.3106 -0.0586717 4.40271e-06
10.3496 -0.058671 4.36235e-06
10.3887 -0.0586704 4.28974e-06
10.4278 -0.0586698 4.25131e-06
10.4669 -0.0586692 4.18049e-06
10.506 -0.0586686 4.14391e-06
10.5452 -0.058668 4.07479e-06
10.5845 -0.0586674 4.03998e-06
10.6238 -0.0586668 3.9725e-06
10.6631 -0.0586663 3.9394e-06
10.7024 -0.0586657 3.87348e-06
10.7418 -0.0586651 3.84202e-06
10.7813 -0.0586646 3.7776e-06
10.8208 -0.058664 3.74772e-06
10.8603 -0.0586635 3.68473e-06
10.8999 -0.0586629 3.65636e-06
10.9395 -0.0586624 3.59476e-06
10.9792 -0.0586619 3.56785e-06
11.0189 -0.0586613 3.50756e-06
11.0586 -0.0586608 3.48206e-06
11.0984 -0.0586603 3.42304e-06
11.1383 -0.0586598 3.39889e-06
11.1781 -0.0586593 3.34108e-06
11.2181 -0.0586588 3.31824e-06
11.2581 -0.0586583 3.26159e-06
11.2981 -0.0586578 3.24001e-06
11.3381 -0.0586573 3.18448e-06
11.3783 -0.0586569 3.16411e-06
11.4184 -0.0586564 3.10965e-06
11.4587 -0.0586559 3.09046e-06
11.4989 -0.0586555 3.03702e-06
11.5392 -0.058655 3.01896e-06
11.5796 -0.0586546 2.96651e-06
11.62 -0.0586541 2.94954e-06
11.6605 -0.0586537 2.89804e-06
11.701 -0.0586532 2.88213e-06
11.7415 -0.0586528 2.83154e-06
11.7822 -0.0586524 2.81665e-06
11.8228 -0.0586519 2.76692e-06
11.8636 -0.0586515 2.75303e-06
11.9043 -0.0586511 2.70414e-06
11.9452 -0.0586507 2.6912e-06
11.986 -0.0586503 2.64311e-06
12.027 -0.0586499 2.6311e-06
12.068 -0.0586495 2.58378e-06
12.109 -0.0586491 2.57267e-06
12.1501 -0.0586487 2.52609e-06
12.1913 -0.0586483 2.51585e-06
12.2325 -0.0586479 2.46998e-06
12.2738 -0.0586475 2.46058e-06
12.3151 -0.0586471 2.41539e-06
12.3565 -0.0586467 2.40681e-06
12.3979 -0.0586464 2.36228e-06
12.4394 -0.058646 2.3545e-06
12.481 -0.0586456 2.31059e-06
12.5226 -0.0586453 2.30358e-06
12.5643 -0.0586449 2.26028e-06
12.6061 -0.0586445 2.25402e-06
12.6479 -0.0586442 2.21129e-06
12.6898 -0.0586438 2.20576e-06
12.7317 -0.0586435 2.16358e-06
12.7737 -0.0586431 2.15876e-06
12.8158 -0.0586428 2.11712e-06
12.8579 -0.0586425 2.11299e-06
12.9001 -0.0586421 2.07185e-06
12.9424 -0.0586418 2.0684e-06
12.9847 -0.0586415 2.02775e-06
13.0271 -0.0586411 2.02495e-06
13.0696 -0.0586408 1.98477e-06
13.1121 -0.0586405 1.98261e-06
13.1547 -0.0586402 1.94287e-06
13.1974 -0.0586399 1.94133e-06
13.2402 -0.0586396 1.90202e-06
13.283 -0.0586392 1.90109e-06
13.3259 -0.0586389 1.86219e-06
13.3689 -0.0586386 1.86186e-06
13.4119 -0.0586383 1.82335e-06
13.455 -0.058638 1.82359e-06
13.4982 -0.0586377 1.78545e-06
13.5415 -0.0586374 1.78627e-06
13.5848 -0.0586371 1.74848e-06
13.6283 -0.0586368 1.74986e-06
13.6718 -0.0586366 1.71241e-06
13.7153 -0.0586363 1.71432e-06
13.759 -0.058636 1.6772e-06
13.8028 -0.0586357 1.67965e-06
13.8466 -0.0586354 1.64283e-06
13.8905 -0.0586352 1.6458e-06
13.9345 -0.0586349 1.60928e-06
13.9786 -0.0586346 1.61276e-06
14.0227 -0.0586343 1.57651e-06
14.067 -0.0586341 1.5805e-06
14.1113 -0.0586338 1.54451e-06
14.1558 -0.0586335 1.54899e-06
14.2003 -0.0586333 1.51325e-06
14.2449 -0.058633 1.51821e-06
14.2896 -0.0586328 1.48271e-06
14.3344 -0.0586325 1.48815e-06
14.3793 -0.0586323 1.45286e-06
14.4243 -0.058632 1.45878e-06
14.4693 -0.0586318 1.42369e-06
14.5145 -0.0586315 1.43007e-06
14.5598 -0.0586313 1.39518e-06
14.6052 -0.058631 1.40202e-06
14.6506 -0.0586308 1.36731e-06
14.6962 -0.0586305 1.3746e-06
14.7419 -0.0586303 1.34005e-06
14.7877 -0.0586301 1.34779e-06
14.8336 -0.0586298 1.3134e-06
14.8796 -0.0586296 1.32158e-06
14.9257 -0.0586294 1.28732e-06
14.9719 -0.0586291 1.29594e-06
15.0182 -0.0586289 1.26182e-06
15.0647 -0.0586287 1.27087e-06
15.1112 -0.0586284 1.23686e-06
15.1579 -0.0586282 1.24634e-06
15.2047 -0.058628 1.21243e-06
15.2516 -0.0586278 1.22234e-06
15.2986 -0.0586276 1.18852e-06
15.3458 -0.0586273 1.19885e-06
15.393 -0.0586271 1.16511e-06
15.4404 -0.0586269 1.17587e-06
15.488 -0.0586267 1.14219e-06
15.5356 -0.0586265 1.15337e-06
15.5834 -0.0586263 1.11975e-06
15.6313 -0.0586261 1.13134e-06
15.6794 -0.0586259 1.09776e-06
15.7276 -0.0586257 1.10977e-06
15.7759 -0.0586255 1.07623e-06
15.8243 -0.0586253 1.08865e-06
15.873 -0.0586251 1.05512e-06
15.9217 -0.0586249 1.06797e-06
15.9706 -0.0586247 1.03444e-06
16.0197 -0.0586245 1.0477e-06
16.0689 -0.0586243 1.01417e-06
16.1182 -0.0586241 1.02785e-06
16.1677 -0.0586239 9.9429e-07
16.2174 -0.0586237 1.0084e-06
16.2672 -0.0586235 9.748e-07
16.3172 -0.0586233 9.89333e-07
16.3674 -0.0586231 9.55685e-07
16.4177 -0.0586229 9.70646e-07
16.4682 -0.0586227 9.36933e-07
16.5189 -0.0586225 9.52326e-07
16.5697 -0.0586224 9.18534e-07
16.6208 -0.0586222 9.34363e-07
16.672 -0.058622 9.00478e-07
16.7234 -0.0586218 9.16749e-07
16.775 -0.0586216 8.82754e-07
16.8268 -0.0586214 8.99472e-07
16.8787 -0.0586213 8.65352e-07
16.9309 -0.0586211 8.82525e-07
16.9833 -0.0586209 8.48263e-07
17.0359 -0.0586207 8.65897e-07
17.0887 -0.0586206 8.31476e-07
17.1418 -0.0586204 8.49581e-07
17.195 -0.0586202 8.14982e-07
17.2485 -0.05862 8.33568e-07
17.3022 -0.0586199 7.98772e-07
17.3562 -0.0586197 8.1785e-07
17.4104 -0.0586195 7.82837e-07
17.4648 -0.0586194 8.02418e-07
17.5195 -0.0586192 7.67167e-07
17.5744 -0.058619 7.87265e-07
17.6296 -0.0586189 7.51753e-07
17.6851 -0.0586187 7.72383e-07
17.7408 -0.0586185 7.36586e-07
17.7969 -0.0586184 7.57765e-07
17.8532 -0.0586182 7.21658e-07
17.9098 -0.058618 7.43403e-07
17.9667 -0.0586179 7.06958e-07
18.0239 -0.0586177 7.29291e-07
18.0815 -0.0586175 6.92478e-07
18.1393 -0.0586174 7.15421e-07
18.1975 -0.0586172 6.78208e-07
18.256 -0.0586171 7.01787e-07
18.3149 -0.0586169 6.64139e-07
18.3742 -0.0586167 6.88383e-07
18.4338 -0.0586166 6.50262e-07
18.4938 -0.0586164 6.75201e-07
18.5542 -0.0586163 6.36565e-07
18.615 -0.0586161 6.62236e-07
18.6762 -0.058616 6.23039e-07
18.7379 -0.0586158 6.49481e-07
18.8 -0.0586156 6.09672e-07
18.8625 -0.0586155 6.36931e-07
18.9255 -0.0586153 5.96452e-07
18.9891 -0.0586152 6.24579e-07
19.0531 -0.058615 5.83365e-07
19.1177 -0.0586148 6.12418e-07
19.1828 -0.0586147 5.70397e-07
19.2484 -0.0586145 6.00443e-07
19.3147 -0.0586143 5.5753e-07
19.3816 -0.0586142 5.88643e-07
19.4491 -0.058614 5.44742e-07
19.5173 -0.0586138 5.77009e-07
19.5862 -0.0586137 5.32004e-07
19.6558 -0.0586135 5.65524e-07
19.7262 -0.0586133 5.19277e-07
19.7974 -0.0586131 5.5416e-07
19.8694 -0.0586129 5.065e-07
19.9423 -0.0586127 5.42871e-07
20.0162 -0.0586125 4.93579e-07
20.091 -0.0586122 5.31573e-07
20.1669 -0.0586119 4.80366e-07
20.244 -0.0586116 5.20137e-07
20.3222 -0.0586113 4.66675e-07
20.4016 -0.0586109 5.08494e-07
20.4825 -0.0586105 4.52566e-07
20.5648 -0.05861 4.97182e-07
20.6487 -0.0586094 4.38973e-07
20.7344 -0.0586088 4.87614e-07
20.8219 -0.0586081 4.27143e-07
20.9115 -0.0586075 4.80751e-07
21.0034 -0.0586068 4.17051e-07
21.0979 -0.0586061 4.76123e-07
21.1952 -0.0586054 4.07385e-07
21.2959 -0.0586047 4.72807e-07
21.4004 -0.0586041 3.96687e-07
21.5093 -0.0586034 4.70567e-07
21.6237 -0.0586026 3.83548e-07
21.7448 -0.0586018 4.70258e-07
21.8747 -0.058601 3.65235e-07
22.0165 -0.0585999 4.7513e-07
22.1768 -0.0585985 3.31281e-07
22.3723 -0.0585964 5.08541e-07


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.5Nc1ClassicOneLoop/iFpOneLoop.txt <==
-22.3723 -1.56539e-25 1.00167e-06
-22.1768 1.05356e-24 1.03753e-06
-22.0165 2.86712e-24 1.06813e-06
-21.8747 -8.6745e-25 1.09617e-06
-21.7448 -3.00088e-24 1.12264e-06
-21.6237 1.39213e-24 1.14805e-06
-21.5093 2.35222e-24 1.17272e-06
-21.4004 -1.08033e-24 1.19684e-06
-21.2959 -8.04009e-25 1.22055e-06
-21.1952 -7.70615e-26 1.24395e-06
-21.0979 -1.06225e-24 1.26712e-06
-21.0034 -4.06619e-25 1.29012e-06
-20.9115 -1.9321e-24 1.313e-06
-20.8219 -2.30895e-24 1.33579e-06
-20.7344 -9.71441e-25 1.35854e-06
-20.6487 -1.78861e-25 1.38127e-06
-20.5648 2.57725e-24 1.404e-06
-20.4825 -1.6414e-24 1.42676e-06
-20.4016 2.88103e-24 1.44956e-06
-20.3222 -2.93278e-24 1.47243e-06
-20.244 -4.05437e-24 1.49536e-06
-20.1669 -1.71859e-25 1.51839e-06
-20.091 -7.28147e-25 1.54152e-06
-20.0162 -8.11023e-24 1.56476e-06
-19.9423 2.71644e-24 1.58813e-06
-19.8694 2.48665e-24 1.61163e-06
-19.7974 3.41279e-24 1.63527e-06
-19.7262 3.77702e-24 1.65906e-06
-19.6558 -5.38285e-25 1.68301e-06
-19.5862 -2.26811e-24 1.70712e-06
-19.5173 4.93668e-26 1.73141e-06
-19.4491 3.66588e-24 1.75588e-06
-19.3816 -2.63922e-24 1.78054e-06
-19.3147 -5.04171e-24 1.8054e-06
-19.2484 2.13769e-24 1.83045e-06
-19.1828 -5.33293e-24 1.85571e-06
-19.1177 -5.15021e-24 1.88119e-06
-19.0531 -4.01561e-24 1.90688e-06
-18.9891 1.3659e-24 1.9328e-06
-18.9255 -5.69501e-25 1.95895e-06
-18.8625 4.59856e-24 1.98533e-06
-18.8 -1.04802e-24 2.01196e-06
-18.7379 -4.80524e-24 2.03883e-06
-18.6762 5.88811e-24 2.06596e-06
-18.615 3.97684e-25 2.09335e-06
-18.5542 1.12993e-24 2.121e-06
-18.4938 -3.20787e-24 2.14891e-06
-18.4338 -5.54976e-24 2.17711e-06
-18.3742 5.60109e-24 2.20558e-06
-18.3149 4.1896e-24 2.23434e-06
-18.256 1.20117e-23 2.26339e-06
-18.1975 1.22901e-25 2.29274e-06
-18.1393 2.91632e-24 2.32238e-06
-18.0815 -4.5484e-24 2.35234e-06
-18.0239 2.43661e-24 2.38261e-06
-17.9667 -1.20399e-23 2.41319e-06
-17.9098 6.28942e-24 2.4441e-06
-17.8532 -2.51446e-24 2.47534e-06
-17.7969 -4.40836e-24 2.50691e-06
-17.7408 2.44514e-25 2.53882e-06
-17.6851 -1.08378e-23 2.57108e-06
-17.6296 -1.02997e-24 2.60369e-06
-17.5744 1.12607e-23 2.63666e-06
-17.5195 2.82101e-24 2.66999e-06
-17.4648 -7.35061e-24 2.7037e-06
-17.4104 9.28089e-24 2.73777e-06
-17.3562 3.63208e-24 2.77223e-06
-17.3022 -8.14328e-24 2.80708e-06
-17.2485 -7.20324e-25 2.84232e-06
-17.195 2.54529e-24 2.87796e-06
-17.1418 7.29961e-25 2.91401e-06
-17.0887 3.47257e-24 2.95047e-06
-17.0359 2.9288e-25 2.98735e-06
-16.9833 1.08585e-23 3.02465e-06
-16.9309 2.07781e-24 3.06239e-06
-16.8787 -3.85992e-24 3.10057e-06
-16.8268 6.84559e-24 3.13919e-06
-16.775 1.34038e-24 3.17827e-06
-16.7234 -6.55467e-24 3.2178e-06
-16.672 -5.44405e-24 3.25781e-06
-16.6208 -3.20293e-24 3.29829e-06
-16.5697 1.27254e-23 3.33925e-06
-16.5189 1.10047e-23 3.3807e-06
-16.4682 -3.78663e-24 3.42265e-06
-16.4177 -1.17242e-24 3.46511e-06
-16.3674 7.40903e-24 3.50807e-06
-16.3172 4.93228e-24 3.55156e-06
-16.2672 -4.76652e-24 3.59558e-06
-16.2174 -4.43951e-24 3.64013e-06
-16.1677 2.95492e-24 3.68523e-06
-16.1182 1.35182e-24 3.73088e-06
-16.0689 -5.22742e-24 3.7771e-06
-16.0197 -7.1143e-24 3.82389e-06
-15.9706 5.58134e-24 3.87125e-06
-15.9217 -2.2265e-23 3.91921e-06
-15.873 -2.15039e-23 3.96776e-06
-15.8243 -2.30511e-23 4.01692e-06
-15.7759 6.89536e-24 4.0667e-06
-15.7276 6.8613e-24 4.11711e-06
-15.6794 -1.13194e-23 4.16815e-06
-15.6313 1.0978e-24 4.21984e-06
-15.5834 -2.46275e-24 4.27218e-06
-15.5356 3.09558e-23 4.32519e-06
-15.488 -4.78716e-24 4.37888e-06
-15.4404 5.32449e-25 4.43325e-06
-15.393 1.66211e-23 4.48833e-06
-15.3458 -9.62158e-24 4.54411e-06
-15.2986 1.75107e-23 4.60062e-06
-15.2516 -3.0437e-23 4.65785e-06
-15.2047 1.57649e-23 4.71583e-06
-15.1579 -2.20683e-23 4.77457e-06
-15.1112 -1.65584e-23 4.83407e-06
-15.0647 1.40334e-23 4.89436e-06
-15.0182 -1.04078e-23 4.95543e-06
-14.9719 -1.25113e-23 5.01731e-06
-14.9257 1.24438e-23 5.08001e-06
-14.8796 -1.8999e-23 5.14354e-06
-14.8336 6.48999e-25 5.20791e-06
-14.7877 1.22962e-23 5.27314e-06
-14.7419 1.37663e-23 5.33924e-06
-14.6962 2.26838e-23 5.40623e-06
-14.6506 -1.65032e-23 5.47412e-06
-14.6052 4.35601e-24 5.54292e-06
-14.5598 8.9786e-24 5.61265e-06
-14.5145 2.71758e-23 5.68332e-06
-14.4693 8.18369e-24 5.75496e-06
-14.4243 3.46281e-23 5.82756e-06
-14.3793 7.50679e-24 5.90116e-06
-14.3344 1.60882e-24 5.97577e-06
-14.2896 1.72864e-23 6.0514e-06
-14.2449 -6.25827e-24 6.12808e-06
-14.2003 -1.68297e-23 6.20581e-06
-14.1558 -1.91579e-23 6.28461e-06
-14.1113 2.72961e-23 6.36451e-06
-14.067 -2.53677e-23 6.44552e-06
-14.0227 1.9097e-23 6.52767e-06
-13.9786 -6.17058e-24 6.61096e-06
-13.9345 -3.75423e-24 6.69541e-06
-13.8905 -3.56307e-24 6.78106e-06
-13.8466 8.87705e-24 6.86791e-06
-13.8028 -4.56345e-23 6.95599e-06
-13.759 -9.73984e-25 7.04532e-06
-13.7153 1.85833e-23 7.13592e-06
-13.6718 -1.07367e-25 7.22781e-06
-13.6283 1.68575e-23 7.32102e-06
-13.5848 -2.73851e-23 7.41556e-06
-13.5415 -3.12049e-23 7.51146e-06
-13.4982 1.94037e-23 7.60874e-06
-13.455 1.28288e-23 7.70742e-06
-13.4119 -1.04917e-24 7.80754e-06
-13.3689 -8.81611e-24 7.90911e-06
-13.3259 -4.56758e-24 8.01216e-06
-13.283 1.82242e-23 8.11672e-06
-13.2402 1.62014e-24 8.2228e-06
-13.1974 -3.60127e-23 8.33045e-06
-13.1547 1.98272e-23 8.43968e-06
-13.1121 7.88544e-24 8.55052e-06
-13.0696 3.0162e-23 8.66301e-06
-13.0271 -6.3963e-24 8.77716e-06
-12.9847 1.21723e-23 8.89302e-06
-12.9424 -6.30335e-24 9.0106e-06
-12.9001 1.44283e-23 9.12995e-06
-12.8579 -2.43836e-23 9.25109e-06
-12.8158 6.75085e-24 9.37405e-06
-12.7737 2.34936e-23 9.49887e-06
-12.7317 2.87145e-24 9.62558e-06
-12.6898 -3.00647e-23 9.75421e-06
-12.6479 3.50126e-23 9.8848e-06
-12.6061 6.59899e-23 1.00174e-05
-12.5643 -9.34061e-24 1.0152e-05
-12.5226 -5.2019e-23 1.02887e-05
-12.481 -1.83742e-23 1.04275e-05
-12.4394 6.33534e-24 1.05684e-05
-12.3979 1.40768e-23 1.07115e-05
-12.3565 4.64546e-23 1.08569e-05
-12.3151 4.5699e-23 1.10045e-05
-12.2738 -3.51024e-23 1.11544e-05
-12.2325 1.56463e-23 1.13067e-05
-12.1913 4.90542e-23 1.14613e-05
-12.1501 1.60823e-23 1.16184e-05
-12.109 4.60579e-24 1.1778e-05
-12.068 1.13697e-22 1.19401e-05
-12.027 6.30302e-23 1.21048e-05
-11.986 1.21899e-24 1.22721e-05
-11.9452 -4.13369e-23 1.24421e-05
-11.9043 5.6201e-23 1.26148e-05
-11.8636 -5.30802e-23 1.27903e-05
-11.8228 9.2409e-24 1.29686e-05
-11.7822 -6.23697e-23 1.31498e-05
-11.7415 8.91197e-23 1.3334e-05
-11.701 9.59935e-24 1.35211e-05
-11.6605 -7.49907e-23 1.37113e-05
-11.62 5.04776e-23 1.39047e-05
-11.5796 2.15489e-23 1.41012e-05
-11.5392 5.8498e-23 1.43009e-05
-11.4989 -1.67783e-23 1.4504e-05
-11.4587 -3.90928e-23 1.47104e-05
-11.4184 -3.19187e-23 1.49202e-05
-11.3783 -2.13909e-24 1.51336e-05
-11.3381 6.59278e-23 1.53505e-05
-11.2981 7.26733e-23 1.55711e-05
-11.2581 8.58187e-24 1.57953e-05
-11.2181 -2.78215e-23 1.60234e-05
-11.1781 -1.06328e-22 1.62553e-05
-11.1383 7.06942e-23 1.64912e-05
-11.0984 -2.8353e-23 1.67311e-05
-11.0586 2.24979e-23 1.69751e-05
-11.0189 -3.68903e-23 1.72233e-05
-10.9792 3.94692e-23 1.74758e-05
-10.9395 -6.2503e-23 1.77326e-05
-10.8999 1.28867e-23 1.79939e-05
-10.8603 6.97563e-23 1.82597e-05
-10.8208 5.55315e-23 1.85302e-05
-10.7813 -4.83563e-23 1.88054e-05
-10.7418 5.70684e-23 1.90854e-05
-10.7024 8.86634e-23 1.93704e-05
-10.6631 -7.84497e-23 1.96604e-05
-10.6238 -4.94472e-23 1.99555e-05
-10.5845 7.31798e-23 2.02559e-05
-10.5452 7.48006e-23 2.05617e-05
-10.506 8.86037e-23 2.08729e-05
-10.4669 1.12557e-22 2.11897e-05
-10.4278 2.24048e-23 2.15123e-05
-10.3887 -6.99948e-24 2.18406e-05
-10.3496 5.39264e-23 2.2175e-05
-10.3106 -7.5045e-24 2.25154e-05
-10.2717 -1.97684e-23 2.28621e-05
-10.2328 -1.36161e-22 2.32151e-05
-10.1939 5.99309e-23 2.35746e-05
-10.155 8.51467e-23 2.39407e-05
-10.1162 -2.12608e-23 2.43137e-05
-10.0774 9.48647e-23 2.46935e-05
-10.0387 -9.65282e-23 2.50805e-05
-10 1.31827e-22 2.54747e-05
-9.96134 1.16355e-23 2.58763e-05
-9.92271 -1.13518e-22 2.62855e-05
-9.88412 8.55669e-23 2.67025e-05
-9.84557 -2.05167e-22 2.71273e-05
-9.80704 -5.5893e-23 2.75603e-05
-9.76856 -5.39861e-24 2.80015e-05
-9.73011 -5.98691e-23 2.84512e-05
-9.69169 -2.71568e-23 2.89096e-05
-9.65331 1.71207e-22 2.93769e-05
-9.61496 -1.28341e-22 2.98532e-05
-9.57664 -2.53169e-24 3.03388e-05
-9.53836 2.00168e-23 3.08339e-05
-9.50011 -5.94168e-23 3.13388e-05
-9.46189 1.46668e-22 3.18535e-05
-9.42371 -2.42519e-23 3.23785e-05
-9.38556 -8.13172e-24 3.29139e-05
-9.34744 -1.07411e-22 3.34599e-05
-9.30935 -2.83981e-24 3.40169e-05
-9.2713 -9.99428e-23 3.45851e-05
-9.23327 1.25897e-23 3.51647e-05
-9.19528 2.19268e-22 3.5756e-05
-9.15732 6.75236e-23 3.63594e-05
-9.11939 3.64754e-22 3.6975e-05
-9.08149 6.18206e-23 3.76033e-05
-9.04362 1.1543e-22 3.82445e-05
-9.00578 -1.0699e-22 3.88989e-05
-8.96797 -9.34537e-23 3.95668e-05
-8.93019 2.1854e-22 4.02487e-05
-8.89244 -8.71525e-23 4.09448e-05
-8.85471 2.28554e-23 4.16555e-05
-8.81702 3.97745e-22 4.23811e-05
-8.77936 -2.11142e-22 4.31221e-05
-8.74172 -2.32061e-22 4.38788e-05
-8.70412 -7.33776e-23 4.46516e-05
-8.66654 1.05992e-22 4.5441e-05
-8.62899 2.44831e-22 4.62473e-05
-8.59146 -4.05907e-23 4.7071e-05
-8.55397 -3.9128e-22 4.79126e-05
-8.5165 -1.81244e-22 4.87724e-05
-8.47906 -6.71282e-23 4.96511e-05
-8.44165 -2.46891e-22 5.0549e-05
-8.40426 3.22919e-24 5.14667e-05
-8.3669 -2.92484e-22 5.24047e-05
-8.32956 -2.27398e-22 5.33635e-05
-8.29226 1.48883e-22 5.43437e-05
-8.25497 -1.86056e-22 5.53459e-05
-8.21772 1.75787e-23 5.63707e-05
-8.18049 -1.67516e-23 5.74186e-05
-8.14328 -5.21619e-23 5.84903e-05
-8.1061 5.18452e-23 5.95864e-05
-8.06895 -7.84791e-23 6.07077e-05
-8.03182 6.82644e-22 6.18547e-05
-7.99471 2.83614e-22 6.30283e-05
-7.95763 -2.79047e-22 6.42291e-05
-7.92058 -3.30439e-22 6.54579e-05
-7.88355 1.99025e-22 6.67155e-05
-7.84654 -8.82003e-22 6.80027e-05
-7.80955 8.82059e-22 6.93203e-05
-7.77259 -2.72119e-22 7.06692e-05
-7.73566 -7.78226e-22 7.20503e-05
-7.69874 -4.67374e-22 7.34645e-05
-7.66185 -3.61427e-22 7.49128e-05
-7.62498 4.20185e-22 7.63961e-05
-7.58814 -3.39785e-22 7.79154e-05
-7.55132 -6.84857e-23 7.94719e-05
-7.51452 -6.92638e-22 8.10666e-05
-7.47774 6.07601e-22 8.27006e-05
-7.44099 -5.51409e-22 8.43751e-05
-7.40425 -5.30419e-22 8.60914e-05
-7.36754 1.07663e-22 8.78505e-05
-7.33085 -5.22553e-23 8.96539e-05
-7.29418 -6.81559e-24 9.15029e-05
-7.25754 -3.73394e-22 9.33989e-05
-7.22091 5.66013e-22 9.53432e-05
-7.18431 1.18285e-22 9.73375e-05
-7.14772 8.02996e-22 9.93832e-05
-7.11116 5.88275e-22 0.000101482
-7.07462 -2.03311e-22 0.000103635
-7.0381 -2.23013e-22 0.000105845
-7.00159 -5.08968e-22 0.000108113
-6.96511 -1.71924e-22 0.000110441
-6.92865 -2.55745e-22 0.000112831
-6.89221 -4.68431e-23 0.000115284
-6.85579 3.81276e-23 0.000117804
-6.81938 2.1121e-22 0.000120392
-6.783 -7.26792e-23 0.00012305
-6.74664 -1.29073e-21 0.00012578
-6.71029 -2.14723e-22 0.000128586
-6.67397 8.01161e-22 0.000131469
-6.63766 2.23156e-22 0.000134432
-6.60137 -5.37069e-22 0.000137478
-6.5651 1.77659e-22 0.00014061
-6.52885 -2.36512e-22 0.000143829
-6.49262 3.24973e-22 0.000147141
-6.4564 7.4538e-22 0.000150546
-6.42021 -3.40051e-23 0.00015405
-6.38403 4.4278e-22 0.000157654
-6.34786 1.24019e-21 0.000161364
-6.31172 1.02879e-21 0.000165182
-6.27559 -1.69685e-21 0.000169112
-6.23949 4.18692e-22 0.000173158
-6.20339 -7.10119e-22 0.000177324
-6.16732 -2.39652e-22 0.000181615
-6.13126 1.89558e-22 0.000186036
-6.09522 -9.97659e-23 0.00019059
-6.05919 -1.91657e-22 0.000195282
-6.02319 -5.05964e-22 0.000200119
-5.9872 -1.16785e-21 0.000205105
-5.95122 -2.66456e-22 0.000210245
-5.91526 2.2855e-21 0.000215546
-5.87932 1.60094e-21 0.000221014
-5.84339 6.41992e-22 0.000226654
-5.80748 -1.27507e-21 0.000232474
-5.77158 3.49419e-22 0.00023848
-5.7357 8.19696e-22 0.00024468
-5.69984 -5.64591e-22 0.000251081
-5.66399 3.7339e-21 0.000257691
-5.62815 -7.80111e-22 0.000264519
-5.59233 -2.556e-22 0.000271572
-5.55653 -6.97901e-22 0.000278861
-5.52074 1.88838e-21 0.000286393
-5.48497 4.93004e-21 0.000294181
-5.4492 -2.94188e-21 0.000302233
-5.41346 -1.48736e-21 0.000310561
-5.37773 -4.57475e-22 0.000319176
-5.34201 -2.63379e-21 0.00032809
-5.30631 4.03091e-21 0.000337316
-5.27062 1.49914e-21 0.000346867
-5.23494 -3.46294e-21 0.000356757
-5.19928 2.33989e-22 0.000367
-5.16363 -3.2988e-21 0.000377612
-5.128 4.78322e-21 0.000388609
-5.09237 -3.60615e-21 0.000400007
-5.05677 -6.44796e-23 0.000411825
-5.02117 -2.31406e-21 0.000424082
-4.98559 3.36623e-21 0.000436796
-4.95002 -4.9224e-21 0.000449989
-4.91446 8.95141e-22 0.000463683
-4.87892 4.86163e-21 0.000477901
-4.84339 3.24965e-21 0.000492667
-4.80787 -4.97373e-21 0.000508007
-4.77237 -6.98776e-21 0.000523947
-4.73687 -1.02437e-21 0.000540517
-4.70139 1.70418e-21 0.000557747
-4.66592 6.10778e-22 0.000575669
-4.63046 -6.05123e-21 0.000594316
-4.59502 -3.58495e-21 0.000613724
-4.55958 3.25329e-21 0.000633932
-4.52416 1.36948e-21 0.000654978
-4.48875 6.85812e-21 0.000676906
-4.45335 -2.22342e-21 0.00069976
-4.41797 9.7226e-21 0.000723588
-4.38259 3.91346e-22 0.000748441
-4.34722 2.25074e-21 0.000774372
-4.31187 1.48803e-21 0.000801439
-4.27653 -9.75996e-21 0.000829702
-4.24119 -1.74116e-21 0.000859225
-4.20587 2.34505e-21 0.000890078
-4.17056 -3.79486e-21 0.000922332
-4.13526 3.41962e-21 0.000956067
-4.09997 -1.13463e-20 0.000991364
-4.06469 1.69635e-20 0.00102831
-4.02942 1.91496e-21 0.00106701
-3.99416 -9.26698e-21 0.00110755
-3.95891 -1.24678e-20 0.00115004
-3.92367 6.86205e-21 0.00119461
-3.88844 -7.35375e-22 0.00124136
-3.85322 -5.98878e-21 0.00129044
-3.81801 -6.06714e-21 0.00134199
-3.7828 -2.25412e-20 0.00139615
-3.74761 8.54413e-21 0.0014531
-3.71243 -3.11302e-21 0.001513
-3.67726 -9.99666e-21 0.00157604
-3.64209 6.01862e-21 0.00164243
-3.60694 -8.33591e-21 0.00171239
-3.57179 -2.51377e-20 0.00178614
-3.53665 3.13514e-20 0.00186394
-3.50152 7.41717e-21 0.00194607
-3.4664 4.33631e-20 0.00203281
-3.43129 -2.40485e-20 0.0021245
-3.39619 3.54931e-20 0.00222147
-3.36109 1.78837e-20 0.0023241
-3.32601 2.94191e-20 0.0024328
-3.29093 -6.18679e-20 0.00254801
-3.25586 4.47511e-20 0.0026702
-3.2208 -2.08382e-20 0.0027999
-3.18574 -9.25292e-20 0.00293769
-3.1507 -5.74754e-20 0.00308417
-3.11566 -3.67467e-20 0.00324003
-3.08063 2.46173e-20 0.00340601
-3.0456 1.47639e-20 0.00358292
-3.01059 -3.28436e-20 0.00377165
-2.97558 -1.85236e-20 0.00397318
-2.94058 -6.5122e-20 0.00418858
-2.90558 1.76083e-20 0.00441903
-2.87059 9.86975e-21 0.00466584
-2.83561 1.06859e-19 0.00493044
-2.80064 -3.68054e-20 0.00521443
-2.76567 5.4933e-20 0.00551957
-2.73071 -2.13251e-19 0.00584781
-2.69576 -5.04272e-20 0.00620133
-2.66081 -1.56958e-19 0.00658254
-2.62587 5.43067e-20 0.00699416
-2.59094 1.84623e-19 0.00743919
-2.55601 2.94522e-20 0.00792102
-2.52109 9.2548e-20 0.00844344
-2.48617 1.23371e-19 0.00901072
-2.45126 2.22373e-19 0.00962767
-2.41636 2.34683e-19 0.0102997
-2.38146 3.95286e-20 0.011033
-2.34657 -9.98683e-20 0.0118346
-2.31168 -2.56663e-20 0.0127123
-2.2768 -2.19081e-19 0.0136753
-2.24192 -2.34851e-19 0.014734
-2.20705 -1.2322e-19 0.0159003
-2.17219 3.43151e-19 0.0171879
-2.13733 -5.73202e-20 0.0186127
-2.10247 -2.62788e-19 0.020193
-2.06762 -4.64894e-20 0.0219504
-2.03278 9.69347e-19 0.0239097
-1.99794 1.06626e-19 0.0261002
-1.9631 9.98749e-19 0.0285563
-1.92827 1.25472e-20 0.0313186
-1.89345 -6.70956e-19 0.0344354
-1.85862 9.75206e-19 0.0379639
-1.82381 5.69563e-20 0.0419728
-1.78899 1.17923e-18 0.0465447
-1.75419 -8.60969e-19 0.0517793
-1.71938 -1.52466e-18 0.0577974
-1.68458 2.17654e-18 0.0647467
-1.64979 1.30675e-18 0.0728077
-1.61499 9.44258e-19 0.0822029
-1.58021 2.62159e-18 0.0932073
-1.54542 5.39194e-18 0.106162
-1.51064 9.28661e-19 0.121491
-1.47586 -1.00805e-17 0.139722
-1.44109 -1.46556e-18 0.161513
-1.40632 -1.70692e-17 0.187676
-1.37155 -1.12607e-18 0.219206
-1.33679 7.5501e-19 0.257294
-1.30203 -3.39142e-18 0.303317
-1.26727 6.17205e-18 0.358755
-1.23251 6.47045e-18 0.42499
-1.19776 5.33138e-19 0.502872
-1.16301 -1.25647e-17 0.591983
-1.12827 -2.79323e-18 0.689555
-1.09352 -1.42404e-17 0.789349
-1.05878 -7.50032e-18 0.881273
-1.02405 -1.37485e-19 0.952895
-0.989309 -7.59964e-18 0.993246
-0.954576 3.84401e-18 0.997245
-0.919844 7.67817e-18 0.967675
-0.885115 -2.25164e-18 0.913283
-0.850388 -2.63119e-18 0.844762
-0.815663 -3.20747e-17 0.771393
-0.78094 2.05451e-17 0.699608
-0.746219 -1.52985e-17 0.633072
-0.711499 1.3527e-17 0.573404
-0.676781 -1.26395e-17 0.520955
-0.642065 -1.15819e-17 0.475385
-0.60735 -8.54743e-18 0.436046
-0.572637 5.43273e-18 0.402191
-0.537925 1.10134e-17 0.373089
-0.503214 -2.01342e-18 0.348077
-0.468504 -6.16127e-18 0.326572
-0.433796 5.23487e-18 0.308079
-0.399089 -4.26812e-18 0.29218
-0.364382 -2.31632e-18 0.278526
-0.329676 -6.53876e-18 0.266829
-0.294972 -9.05572e-19 0.256849
-0.260267 -2.43265e-19 0.24839
-0.225564 -1.90941e-18 0.24129
-0.190861 -3.31597e-19 0.23542
-0.156158 -1.0477e-18 0.230675
-0.121456 1.25351e-18 0.226971
-0.0867541 7.09528e-19 0.224245
-0.0520524 -7.72704e-20 0.222453
-0.0173508 -5.12334e-20 0.221564
0.0173508 3.25741e-20 0.221564
0.0520524 1.85202e-19 0.222453
0.0867541 6.42199e-19 0.224245
0.121456 -1.05396e-18 0.226971
0.156158 -1.55764e-18 0.230675
0.190861 1.07504e-18 0.23542
0.225564 -9.57956e-19 0.24129
0.260267 3.27812e-18 0.24839
0.294972 -3.20415e-18 0.256849
0.329676 -3.10645e-18 0.266829
0.364382 -2.2243e-18 0.278526
0.399089 4.68477e-19 0.29218
0.433796 -4.97726e-18 0.308079
0.468504 8.32709e-19 0.326572
0.503214 5.39683e-19 0.348077
0.537925 -1.88437e-17 0.373089
0.572637 -1.02225e-17 0.402191
0.60735 1.49097e-18 0.436046
0.642065 2.19428e-19 0.475385
0.676781 2.77064e-17 0.520955
0.711499 5.22532e-17 0.573404
0.746219 2.06572e-17 0.633072
0.78094 -2.11555e-17 0.699608
0.815663 1.77969e-17 0.771393
0.850388 -2.99176e-17 0.844762
0.885115 -5.70916e-18 0.913283
0.919844 -2.40104e-17 0.967675
0.954576 -1.25832e-17 0.997245
0.989309 -5.73616e-18 0.993246
1.02405 -1.89858e-18 0.952895
1.05878 9.31809e-18 0.881273
1.09352 3.49144e-18 0.789349
1.12827 2.40121e-17 0.689555
1.16301 -1.91106e-18 0.591983
1.19776 -1.17847e-17 0.502872
1.23251 -1.37298e-17 0.42499
1.26727 3.55185e-18 0.358755
1.30203 -7.31445e-18 0.303317
1.33679 -5.07701e-18 0.257294
1.37155 1.10515e-17 0.219206
1.40632 1.04493e-17 0.187676
1.44109 3.18366e-19 0.161513
1.47586 7.00814e-18 0.139722
1.51064 1.02156e-18 0.121491
1.54542 -1.50663e-18 0.106162
1.58021 2.18112e-18 0.0932073
1.61499 -8.7902e-19 0.0822029
1.64979 -1.02416e-18 0.0728077
1.68458 -2.44871e-18 0.0647467
1.71938 -1.65161e-18 0.0577974
1.75419 -3.24394e-19 0.0517793
1.78899 -1.27742e-18 0.0465447
1.82381 8.53035e-19 0.0419728
1.85862 6.86073e-19 0.0379639
1.89345 1.49633e-19 0.0344354
1.92827 -1.62114e-19 0.0313186
1.9631 -6.9434e-19 0.0285563
1.99794 6.42087e-19 0.0261002
2.03278 -1.26028e-18 0.0239097
2.06762 -5.70582e-19 0.0219504
2.10247 1.85043e-20 0.020193
2.13733 7.43425e-19 0.0186127
2.17219 -3.06701e-20 0.0171879
2.20705 -2.14e-19 0.0159003
2.24192 2.22159e-19 0.014734
2.2768 -8.24209e-20 0.0136753
2.31168 -3.6624e-20 0.0127123
2.34657 -2.55347e-19 0.0118346
2.38146 -1.11303e-19 0.011033
2.41636 7.94311e-20 0.0102997
2.45126 -6.51392e-20 0.00962767
2.48617 -3.5044e-19 0.00901072
2.52109 1.25149e-19 0.00844344
2.55601 -1.00388e-19 0.00792102
2.59094 -2.76707e-20 0.00743919
2.62587 2.20529e-19 0.00699416
2.66081 4.53194e-20 0.00658254
2.69576 9.20863e-20 0.00620133
2.73071 2.20627e-19 0.00584781
2.76567 1.28571e-20 0.00551957
2.80064 -3.6389e-20 0.00521443
2.83561 6.09941e-20 0.00493044
2.87059 1.02986e-19 0.00466584
2.90558 -3.67403e-20 0.00441903
2.94058 -2.29629e-20 0.00418858
2.97558 1.22492e-20 0.00397318
3.01059 2.56861e-20 0.00377165
3.0456 -4.42187e-20 0.00358292
3.08063 -4.93634e-21 0.00340601
3.11566 -1.62535e-20 0.00324003
3.1507 -1.98074e-20 0.00308417
3.18574 -1.77363e-20 0.00293769
3.2208 -3.92452e-20 0.0027999
3.25586 -2.65399e-21 0.0026702
3.29093 4.26788e-20 0.00254801
3.32601 -1.07203e-20 0.0024328
3.36109 -2.85263e-20 0.0023241
3.39619 -3.26357e-20 0.00222147
3.43129 1.57877e-20 0.0021245
3.4664 1.91969e-20 0.00203281
3.50152 -2.3749e-20 0.00194607
3.53665 3.07959e-20 0.00186394
3.57179 6.79865e-21 0.00178614
3.60694 -2.51944e-20 0.00171239
3.64209 1.37119e-20 0.00164243
3.67726 1.90029e-20 0.00157604
3.71243 -2.47771e-20 0.001513
3.74761 2.27322e-20 0.0014531
3.7828 4.27602e-21 0.00139615
3.81801 2.49971e-20 0.00134199
3.85322 1.22541e-20 0.00129044
3.88844 2.13172e-20 0.00124136
3.92367 -1.64367e-20 0.00119461
3.95891 -1.09647e-20 0.00115004
3.99416 -1.44698e-20 0.00110755
4.02942 -9.63656e-21 0.00106701
4.06469 -1.18491e-20 0.00102831
4.09997 -1.7443e-20 0.000991364
4.13526 -1.12961e-20 0.000956067
4.17056 3.41896e-21 0.000922332
4.20587 7.69031e-21 0.000890078
4.24119 -5.7903e-21 0.000859225
4.27653 5.37318e-21 0.000829702
4.31187 -8.3562e-21 0.000801439
4.34722 -8.71345e-21 0.000774372
4.38259 -3.4044e-21 0.000748441
4.41797 2.13322e-21 0.000723588
4.45335 5.25407e-22 0.00069976
4.48875 4.8494e-21 0.000676906
4.52416 1.16204e-21 0.000654978
4.55958 -1.04009e-20 0.000633932
4.59502 3.19226e-21 0.000613724
4.63046 -7.98697e-21 0.000594316
4.66592 8.21021e-21 0.000575669
4.70139 3.92257e-21 0.000557747
4.73687 4.33175e-21 0.000540517
4.77237 -8.59909e-21 0.000523947
4.80787 8.6713e-21 0.000508007
4.84339 9.10223e-21 0.000492667
4.87892 5.7684e-22 0.000477901
4.91446 -6.99772e-21 0.000463683
4.95002 3.53783e-21 0.000449989
4.98559 -2.6018e-21 0.000436796
5.02117 6.28367e-21 0.000424082
5.05677 -8.86512e-23 0.000411825
5.09237 -1.67946e-21 0.000400007
5.128 -2.34435e-21 0.000388609
5.16363 2.7571e-21 0.000377612
5.19928 -6.17298e-21 0.000367
5.23494 -1.36325e-22 0.000356757
5.27062 5.7835e-21 0.000346867
5.30631 5.84349e-22 0.000337316
5.34201 -7.76922e-21 0.00032809
5.37773 3.36965e-21 0.000319176
5.41346 2.52428e-21 0.000310561
5.4492 -1.0781e-21 0.000302233
5.48497 -1.00293e-21 0.000294181
5.52074 -1.99839e-21 0.000286393
5.55653 -1.6104e-21 0.000278861
5.59233 -1.04291e-21 0.000271572
5.62815 1.75177e-21 0.000264519
5.66399 -1.80626e-21 0.000257691
5.69984 -5.37137e-22 0.000251081
5.7357 2.37465e-21 0.00024468
5.77158 -2.84335e-21 0.00023848
5.80748 2.1138e-21 0.000232474
5.84339 -6.20448e-22 0.000226654
5.87932 -9.20445e-22 0.000221014
5.91526 -2.97614e-22 0.000215546
5.95122 -1.48449e-21 0.000210245
5.9872 -4.83002e-22 0.000205105
6.02319 1.45009e-21 0.000200119
6.05919 -1.78395e-21 0.000195282
6.09522 -2.36519e-22 0.00019059
6.13126 -4.58929e-22 0.000186036
6.16732 8.8405e-22 0.000181615
6.20339 1.86253e-21 0.000177324
6.23949 6.53295e-22 0.000173158
6.27559 -5.53345e-22 0.000169112
6.31172 1.52179e-21 0.000165182
6.34786 1.83506e-21 0.000161364
6.38403 1.80142e-22 0.000157654
6.42021 8.33649e-22 0.00015405
6.4564 -4.29124e-22 0.000150546
6.49262 2.00319e-22 0.000147141
6.52885 -3.89999e-22 0.000143829
6.5651 -8.58548e-22 0.00014061
6.60137 -1.41892e-21 0.000137478
6.63766 7.22863e-22 0.000134432
6.67397 2.35378e-23 0.000131469
6.71029 -1.14555e-21 0.000128586
6.74664 8.67999e-22 0.00012578
6.783 -4.60659e-22 0.00012305
6.81938 9.43542e-22 0.000120392
6.85579 1.28468e-21 0.000117804
6.89221 -6.67649e-22 0.000115284
6.92865 4.80557e-22 0.000112831
6.96511 1.28623e-21 0.000110441
7.00159 -1.54825e-22 0.000108113
7.0381 -9.57876e-22 0.000105845
7.07462 -6.26672e-23 0.000103635
7.11116 1.61374e-22 0.000101482
7.14772 5.09775e-23 9.93832e-05
7.18431 -4.06348e-22 9.73375e-05
7.22091 1.88528e-22 9.53432e-05
7.25754 3.96497e-22 9.33989e-05
7.29418 1.29445e-22 9.15029e-05
7.33085 -2.61349e-22 8.96539e-05
7.36754 -3.77789e-22 8.78505e-05
7.40425 -2.75049e-22 8.60914e-05
7.44099 -9.43434e-23 8.43751e-05
7.47774 -5.3959e-23 8.27006e-05
7.51452 2.87866e-22 8.10666e-05
7.55132 -2.40739e-22 7.94719e-05
7.58814 2.46021e-22 7.79154e-05
7.62498 -4.39067e-22 7.63961e-05
7.66185 -2.79663e-22 7.49128e-05
7.69874 -2.80788e-22 7.34645e-05
7.73566 1.16232e-21 7.20503e-05
7.77259 -6.94719e-22 7.06692e-05
7.80955 -1.59318e-22 6.93203e-05
7.84654 5.2124e-22 6.80027e-05
7.88355 -1.1684e-21 6.67155e-05
7.92058 -6.91793e-22 6.54579e-05
7.95763 -1.06144e-22 6.42291e-05
7.99471 6.42472e-23 6.30283e-05
8.03182 2.03003e-23 6.18547e-05
8.06895 -8.32174e-23 6.07077e-05
8.1061 2.78373e-22 5.95864e-05
8.14328 2.62164e-22 5.84903e-05
8.18049 -1.59155e-22 5.74186e-05
8.21772 1.91165e-22 5.63707e-05
8.25497 -1.46928e-22 5.53459e-05
8.29226 7.26249e-24 5.43437e-05
8.32956 -1.66506e-22 5.33635e-05
8.3669 2.67222e-22 5.24047e-05
8.40426 1.88999e-22 5.14667e-05
8.44165 1.86557e-22 5.0549e-05
8.47906 2.6181e-22 4.96511e-05
8.5165 1.39686e-22 4.87724e-05
8.55397 1.17627e-22 4.79126e-05
8.59146 2.30823e-22 4.7071e-05
8.62899 1.27602e-22 4.62473e-05
8.66654 1.52725e-22 4.5441e-05
8.70412 3.37632e-22 4.46516e-05
8.74172 3.01613e-23 4.38788e-05
8.77936 -1.88428e-22 4.31221e-05
8.81702 -2.65477e-22 4.23811e-05
8.85471 -2.37848e-22 4.16555e-05
8.89244 6.42539e-24 4.09448e-05
8.93019 4.27334e-23 4.02487e-05
8.96797 5.95483e-23 3.95668e-05
9.00578 4.65983e-23 3.88989e-05
9.04362 3.09822e-22 3.82445e-05
9.08149 3.84254e-24 3.76033e-05
9.11939 -3.3295e-22 3.6975e-05
9.15732 -2.61816e-22 3.63594e-05
9.19528 -1.15161e-22 3.5756e-05
9.23327 5.54186e-23 3.51647e-05
9.2713 2.32779e-22 3.45851e-05
9.30935 2.36889e-22 3.40169e-05
9.34744 -8.16881e-23 3.34599e-05
9.38556 9.19848e-23 3.29139e-05
9.42371 -1.55522e-23 3.23785e-05
9.46189 1.98655e-22 3.18535e-05
9.50011 -9.44724e-23 3.13388e-05
9.53836 1.64489e-22 3.08339e-05
9.57664 -1.32498e-22 3.03388e-05
9.61496 -1.27951e-22 2.98532e-05
9.65331 4.59329e-23 2.93769e-05
9.69169 6.66835e-23 2.89096e-05
9.73011 -1.05243e-22 2.84512e-05
9.76856 -2.99243e-23 2.80015e-05
9.80704 1.08393e-22 2.75603e-05
9.84557 -4.85437e-23 2.71273e-05
9.88412 1.11696e-22 2.67025e-05
9.92271 -9.55045e-23 2.62855e-05
9.96134 -1.1864e-22 2.58763e-05
10 9.38665e-23 2.54747e-05
10.0387 -1.0513e-23 2.50805e-05
10.0774 3.89508e-23 2.46935e-05
10.1162 -5.76292e-23 2.43137e-05
10.155 -1.06722e-22 2.39407e-05
10.1939 -5.02589e-23 2.35746e-05
10.2328 -5.33626e-25 2.32151e-05
10.2717 1.25939e-22 2.28621e-05
10.3106 -1.52185e-22 2.25154e-05
10.3496 -4.88387e-25 2.2175e-05
10.3887 5.31579e-23 2.18406e-05
10.4278 1.79036e-23 2.15123e-05
10.4669 -7.22854e-23 2.11897e-05
10.506 4.60585e-23 2.08729e-05
10.5452 3.35492e-24 2.05617e-05
10.5845 2.01525e-23 2.02559e-05
10.6238 8.02788e-24 1.99555e-05
10.6631 6.97334e-23 1.96604e-05
10.7024 5.13987e-23 1.93704e-05
10.7418 3.16758e-23 1.90854e-05
10.7813 -3.12837e-23 1.88054e-05
10.8208 -1.38772e-24 1.85302e-05
10.8603 6.79062e-23 1.82597e-05
10.8999 -5.33248e-24 1.79939e-05
10.9395 7.38055e-23 1.77326e-05
10.9792 1.28779e-22 1.74758e-05
11.0189 6.70862e-23 1.72233e-05
11.0586 2.81096e-23 1.69751e-05
11.0984 1.16406e-23 1.67311e-05
11.1383 2.54707e-23 1.64912e-05
11.1781 -7.44952e-23 1.62553e-05
11.2181 2.32115e-23 1.60234e-05
11.2581 -1.65009e-23 1.57953e-05
11.2981 -2.8793e-23 1.55711e-05
11.3381 5.59664e-23 1.53505e-05
11.3783 1.16852e-22 1.51336e-05
11.4184 5.74143e-23 1.49202e-05
11.4587 -3.26431e-24 1.47104e-05
11.4989 7.20511e-23 1.4504e-05
11.5392 -1.10951e-22 1.43009e-05
11.5796 8.41376e-23 1.41012e-05
11.62 2.15138e-23 1.39047e-05
11.6605 9.00872e-23 1.37113e-05
11.701 6.82112e-23 1.35211e-05
11.7415 6.82874e-23 1.3334e-05
11.7822 -3.33016e-23 1.31498e-05
11.8228 7.44351e-23 1.29686e-05
11.8636 -1.97047e-23 1.27903e-05
11.9043 1.37817e-23 1.26148e-05
11.9452 4.02578e-23 1.24421e-05
11.986 1.35417e-23 1.22721e-05
12.027 -1.75923e-23 1.21048e-05
12.068 6.58759e-23 1.19401e-05
12.109 -5.48455e-23 1.1778e-05
12.1501 -3.0868e-23 1.16184e-05
12.1913 -1.35214e-23 1.14613e-05
12.2325 4.65636e-23 1.13067e-05
12.2738 4.09385e-24 1.11544e-05
12.3151 -4.70128e-23 1.10045e-05
12.3565 -2.38869e-23 1.08569e-05
12.3979 2.35314e-23 1.07115e-05
12.4394 -2.50896e-23 1.05684e-05
12.481 1.44336e-23 1.04275e-05
12.5226 -8.84714e-24 1.02887e-05
12.5643 5.85723e-23 1.0152e-05
12.6061 3.13438e-23 1.00174e-05
12.6479 2.18074e-23 9.8848e-06
12.6898 3.71542e-24 9.75421e-06
12.7317 -2.64263e-23 9.62558e-06
12.7737 5.41588e-24 9.49887e-06
12.8158 1.05379e-23 9.37405e-06
12.8579 -1.92515e-23 9.25109e-06
12.9001 1.45224e-23 9.12995e-06
12.9424 -1.03885e-23 9.0106e-06
12.9847 1.94901e-23 8.89302e-06
13.0271 3.15767e-23 8.77716e-06
13.0696 -4.68506e-24 8.66301e-06
13.1121 -2.06131e-25 8.55052e-06
13.1547 3.7108e-23 8.43968e-06
13.1974 -1.85599e-23 8.33045e-06
13.2402 -5.68295e-24 8.2228e-06
13.283 -4.83831e-23 8.11672e-06
13.3259 2.44933e-23 8.01216e-06
13.3689 2.15161e-23 7.90911e-06
13.4119 -4.40041e-24 7.80754e-06
13.455 6.69808e-24 7.70742e-06
13.4982 4.92199e-24 7.60874e-06
13.5415 -3.61584e-23 7.51146e-06
13.5848 1.38073e-23 7.41556e-06
13.6283 -8.62827e-24 7.32102e-06
13.6718 -2.29043e-23 7.22781e-06
13.7153 -2.86703e-23 7.13592e-06
13.759 -2.44231e-23 7.04532e-06
13.8028 1.19828e-23 6.95599e-06
13.8466 8.10337e-24 6.86791e-06
13.8905 1.91411e-23 6.78106e-06
13.9345 -2.9261e-24 6.69541e-06
13.9786 1.39035e-23 6.61096e-06
14.0227 -3.68627e-24 6.52767e-06
14.067 2.25938e-23 6.44552e-06
14.1113 1.33039e-24 6.36451e-06
14.1558 -1.85677e-23 6.28461e-06
14.2003 2.607e-23 6.20581e-06
14.2449 -1.09404e-23 6.12808e-06
14.2896 2.3452e-24 6.0514e-06
14.3344 -3.47175e-23 5.97577e-06
14.3793 2.00544e-23 5.90116e-06
14.4243 6.13438e-24 5.82756e-06
14.4693 2.60828e-23 5.75496e-06
14.5145 2.88154e-23 5.68332e-06
14.5598 7.09871e-24 5.61265e-06
14.6052 1.46521e-23 5.54292e-06
14.6506 1.039e-23 5.47412e-06
14.6962 1.99416e-23 5.40623e-06
14.7419 -1.23203e-23 5.33924e-06
14.7877 2.38574e-23 5.27314e-06
14.8336 -5.85175e-24 5.20791e-06
14.8796 9.97357e-24 5.14354e-06
14.9257 2.01467e-23 5.08001e-06
14.9719 7.62976e-24 5.01731e-06
15.0182 1.8046e-23 4.95543e-06
15.0647 2.11636e-23 4.89436e-06
15.1112 -1.7331e-23 4.83407e-06
15.1579 -1.33858e-23 4.77457e-06
15.2047 3.93964e-25 4.71583e-06
15.2516 8.36952e-24 4.65785e-06
15.2986 -9.23155e-25 4.60062e-06
15.3458 1.269e-23 4.54411e-06
15.393 -1.53054e-23 4.48833e-06
15.4404 -2.00144e-24 4.43325e-06
15.488 -1.84579e-23 4.37888e-06
15.5356 -1.57437e-23 4.32519e-06
15.5834 1.15839e-23 4.27218e-06
15.6313 -1.07173e-23 4.21984e-06
15.6794 -7.16495e-24 4.16815e-06
15.7276 7.0938e-24 4.11711e-06
15.7759 8.08764e-25 4.0667e-06
15.8243 -2.34465e-24 4.01692e-06
15.873 -2.73607e-23 3.96776e-06
15.9217 2.35607e-23 3.91921e-06
15.9706 -1.33783e-23 3.87125e-06
16.0197 -1.54833e-23 3.82389e-06
16.0689 1.42556e-24 3.7771e-06
16.1182 -8.15037e-25 3.73088e-06
16.1677 2.57839e-24 3.68523e-06
16.2174 -3.2179e-24 3.64013e-06
16.2672 2.82445e-24 3.59558e-06
16.3172 -1.23206e-23 3.55156e-06
16.3674 1.17292e-23 3.50807e-06
16.4177 -1.62445e-24 3.46511e-06
16.4682 7.97446e-24 3.42265e-06
16.5189 7.0385e-24 3.3807e-06
16.5697 -2.07957e-24 3.33925e-06
16.6208 -4.02089e-24 3.29829e-06
16.672 -3.38332e-24 3.25781e-06
16.7234 2.74325e-24 3.2178e-06
16.775 -1.90879e-24 3.17827e-06
16.8268 -6.00957e-24 3.13919e-06
16.8787 1.30147e-23 3.10057e-06
16.9309 -7.83204e-24 3.06239e-06
16.9833 4.39068e-24 3.02465e-06
17.0359 1.90417e-24 2.98735e-06
17.0887 -2.8571e-24 2.95047e-06
17.1418 -9.30264e-24 2.91401e-06
17.195 6.68424e-24 2.87796e-06
17.2485 1.09787e-24 2.84232e-06
17.3022 -6.01936e-24 2.80708e-06
17.3562 2.45229e-24 2.77223e-06
17.4104 -1.07244e-23 2.73777e-06
17.4648 1.56514e-23 2.7037e-06
17.5195 3.30618e-24 2.66999e-06
17.5744 -3.59762e-24 2.63666e-06
17.6296 5.95374e-24 2.60369e-06
17.6851 2.16539e-24 2.57108e-06
17.7408 9.93861e-24 2.53882e-06
17.7969 -4.03702e-24 2.50691e-06
17.8532 -9.85077e-24 2.47534e-06
17.9098 2.66977e-24 2.4441e-06
17.9667 -1.33004e-23 2.41319e-06
18.0239 9.94989e-24 2.38261e-06
18.0815 -4.16528e-24 2.35234e-06
18.1393 -9.58223e-25 2.32238e-06
18.1975 3.27699e-24 2.29274e-06
18.256 -1.0402e-23 2.26339e-06
18.3149 3.99982e-25 2.23434e-06
18.3742 6.4756e-25 2.20558e-06
18.4338 -5.01591e-24 2.17711e-06
18.4938 3.97233e-25 2.14891e-06
18.5542 -4.43213e-24 2.121e-06
18.615 5.44722e-24 2.09335e-06
18.6762 4.56196e-24 2.06596e-06
18.7379 1.26787e-24 2.03883e-06
18.8 -6.00322e-24 2.01196e-06
18.8625 8.79419e-25 1.98533e-06
18.9255 1.19323e-24 1.95895e-06
18.9891 -2.64773e-24 1.9328e-06
19.0531 -2.97519e-24 1.90688e-06
19.1177 1.02795e-24 1.88119e-06
19.1828 5.30591e-24 1.85571e-06
19.2484 -1.28465e-25 1.83045e-06
19.3147 -5.03834e-24 1.8054e-06
19.3816 -8.44437e-24 1.78054e-06
19.4491 -1.97659e-24 1.75588e-06
19.5173 2.69844e-24 1.73141e-06
19.5862 -1.21348e-25 1.70712e-06
19.6558 -5.12365e-24 1.68301e-06
19.7262 1.46182e-25 1.65906e-06
19.7974 -3.31695e-24 1.63527e-06
19.8694 7.66009e-25 1.61163e-06
19.9423 2.40583e-24 1.58813e-06
20.0162 1.69459e-24 1.56476e-06
20.091 -6.92266e-24 1.54152e-06
20.1669 1.64938e-24 1.51839e-06
20.244 1.99906e-24 1.49536e-06
20.3222 3.95109e-24 1.47243e-06
20.4016 5.33707e-24 1.44956e-06
20.4825 -2.72981e-24 1.42676e-06
20.5648 -3.78276e-24 1.404e-06
20.6487 1.78831e-24 1.38127e-06
20.7344 3.25972e-24 1.35854e-06
20.8219 4.89713e-24 1.33579e-06
20.9115 1.05861e-24 1.313e-06
21.0034 3.20807e-24 1.29012e-06
21.0979 -2.87101e-24 1.26712e-06
21.1952 -5.69933e-25 1.24395e-06
21.2959 7.3866e-25 1.22055e-06
21.4004 -2.9446e-24 1.19684e-06
21.5093 -1.59042e-24 1.17272e-06
21.6237 1.10129e-24 1.14805e-06
21.7448 3.16195e-24 1.12264e-06
21.8747 -1.96127e-24 1.09617e-06
22.0165 -2.30465e-24 1.06813e-06
22.1768 1.9033e-24 1.03753e-06
22.3723 -2.09244e-24 1.00167e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.5Nc1ClassicOneLoop/iFpTwoLoop.txt <==
-22.3723 -1.14416e-24 1.00166e-06
-22.1768 -4.38061e-24 1.03751e-06
-22.0165 -1.54391e-26 1.06812e-06
-21.8747 2.18691e-24 1.09615e-06
-21.7448 1.01146e-24 1.12262e-06
-21.6237 2.71031e-24 1.14803e-06
-21.5093 -7.82497e-25 1.1727e-06
-21.4004 -2.39346e-24 1.19682e-06
-21.2959 -1.09087e-24 1.22053e-06
-21.1952 -7.08709e-24 1.24393e-06
-21.0979 7.88806e-24 1.2671e-06
-21.0034 4.66069e-25 1.2901e-06
-20.9115 -1.8255e-24 1.31297e-06
-20.8219 -1.58121e-23 1.33577e-06
-20.7344 -3.53349e-24 1.35852e-06
-20.6487 -4.41102e-24 1.38124e-06
-20.5648 1.26617e-24 1.40398e-06
-20.4825 -5.45003e-24 1.42673e-06
-20.4016 -7.50973e-24 1.44954e-06
-20.3222 -4.64783e-24 1.4724e-06
-20.244 -8.7531e-24 1.49534e-06
-20.1669 7.73178e-25 1.51836e-06
-20.091 -4.39156e-24 1.54149e-06
-20.0162 -1.54295e-24 1.56473e-06
-19.9423 -9.74746e-24 1.5881e-06
-19.8694 3.12379e-24 1.61159e-06
-19.7974 -7.16715e-24 1.63523e-06
-19.7262 8.86347e-25 1.65902e-06
-19.6558 4.04794e-24 1.68297e-06
-19.5862 -1.43071e-23 1.70709e-06
-19.5173 -1.78437e-23 1.73138e-06
-19.4491 1.89404e-23 1.75585e-06
-19.3816 -1.17218e-23 1.78051e-06
-19.3147 1.01395e-23 1.80536e-06
-19.2484 -1.99826e-25 1.83041e-06
-19.1828 1.22089e-23 1.85567e-06
-19.1177 -5.42212e-24 1.88115e-06
-19.0531 -6.57425e-24 1.90684e-06
-18.9891 3.20342e-24 1.93276e-06
-18.9255 -5.90827e-24 1.9589e-06
-18.8625 -5.65635e-24 1.98529e-06
-18.8 -1.80444e-23 2.01191e-06
-18.7379 8.24551e-24 2.03879e-06
-18.6762 7.86379e-24 2.06591e-06
-18.615 -4.73124e-24 2.0933e-06
-18.5542 -3.99259e-24 2.12095e-06
-18.4938 -6.73846e-25 2.14887e-06
-18.4338 -1.17021e-23 2.17706e-06
-18.3742 -2.45665e-24 2.20553e-06
-18.3149 -1.64786e-23 2.23429e-06
-18.256 -3.4627e-24 2.26334e-06
-18.1975 2.12949e-24 2.29268e-06
-18.1393 6.25589e-24 2.32233e-06
-18.0815 1.0527e-24 2.35228e-06
-18.0239 1.07734e-23 2.38255e-06
-17.9667 -1.33459e-23 2.41313e-06
-17.9098 -4.15878e-23 2.44404e-06
-17.8532 4.57626e-24 2.47528e-06
-17.7969 1.47892e-24 2.50685e-06
-17.7408 9.50831e-24 2.53876e-06
-17.6851 -7.12618e-24 2.57102e-06
-17.6296 -6.43803e-24 2.60363e-06
-17.5744 -1.6504e-23 2.6366e-06
-17.5195 -2.70336e-24 2.66993e-06
-17.4648 4.06386e-24 2.70363e-06
-17.4104 2.89714e-23 2.7377e-06
-17.3562 -1.87139e-23 2.77216e-06
-17.3022 2.84804e-23 2.80701e-06
-17.2485 -2.40688e-23 2.84225e-06
-17.195 1.40707e-23 2.87788e-06
-17.1418 -4.40234e-23 2.91393e-06
-17.0887 3.29195e-23 2.95039e-06
-17.0359 2.62431e-23 2.98727e-06
-16.9833 2.11607e-24 3.02457e-06
-16.9309 2.25323e-23 3.06231e-06
-16.8787 -6.22477e-24 3.10048e-06
-16.8268 -3.92109e-23 3.1391e-06
-16.775 -1.51778e-23 3.17818e-06
-16.7234 -2.01187e-24 3.21772e-06
-16.672 -1.53579e-23 3.25772e-06
-16.6208 3.92541e-23 3.2982e-06
-16.5697 -3.73946e-24 3.33916e-06
-16.5189 1.17414e-23 3.38061e-06
-16.4682 -2.16824e-24 3.42256e-06
-16.4177 -5.92622e-23 3.46501e-06
-16.3674 5.86005e-24 3.50797e-06
-16.3172 9.82811e-24 3.55146e-06
-16.2672 4.53199e-23 3.59547e-06
-16.2174 -1.49188e-23 3.64003e-06
-16.1677 -3.10314e-23 3.68512e-06
-16.1182 2.16064e-23 3.73077e-06
-16.0689 -7.21877e-23 3.77699e-06
-16.0197 1.29367e-23 3.82377e-06
-15.9706 5.62348e-24 3.87114e-06
-15.9217 2.65416e-24 3.91909e-06
-15.873 1.55116e-23 3.96764e-06
-15.8243 -4.82549e-24 4.0168e-06
-15.7759 -9.16183e-24 4.06658e-06
-15.7276 -2.97334e-23 4.11698e-06
-15.6794 -1.60604e-23 4.16802e-06
-15.6313 3.91549e-24 4.2197e-06
-15.5834 2.87813e-23 4.27204e-06
-15.5356 1.89402e-23 4.32505e-06
-15.488 3.02017e-24 4.37874e-06
-15.4404 -3.1189e-23 4.43311e-06
-15.393 1.1944e-23 4.48818e-06
-15.3458 -5.85608e-24 4.54396e-06
-15.2986 -3.90772e-25 4.60046e-06
-15.2516 7.10679e-23 4.6577e-06
-15.2047 -2.44728e-23 4.71568e-06
-15.1579 4.73261e-23 4.77441e-06
-15.1112 -3.59553e-24 4.83391e-06
-15.0647 2.81825e-24 4.89419e-06
-15.0182 4.98859e-23 4.95526e-06
-14.9719 -4.3781e-24 5.01714e-06
-14.9257 2.2471e-23 5.07983e-06
-14.8796 2.82956e-24 5.14336e-06
-14.8336 -1.89418e-23 5.20773e-06
-14.7877 3.97371e-24 5.27296e-06
-14.7419 1.28287e-23 5.33905e-06
-14.6962 -4.19285e-23 5.40604e-06
-14.6506 -1.82601e-23 5.47392e-06
-14.6052 2.36381e-23 5.54272e-06
-14.5598 6.36853e-23 5.61244e-06
-14.5145 -3.7802e-23 5.68311e-06
-14.4693 3.46312e-23 5.75474e-06
-14.4243 4.17023e-23 5.82735e-06
-14.3793 5.3939e-23 5.90094e-06
-14.3344 -6.43049e-23 5.97555e-06
-14.2896 -1.82139e-24 6.05118e-06
-14.2449 -5.85608e-23 6.12784e-06
-14.2003 1.01461e-22 6.20557e-06
-14.1558 -3.23777e-23 6.28437e-06
-14.1113 2.30977e-23 6.36427e-06
-14.067 -3.03499e-23 6.44527e-06
-14.0227 5.18612e-23 6.52741e-06
-13.9786 9.57469e-24 6.61069e-06
-13.9345 -5.61701e-23 6.69515e-06
-13.8905 4.37004e-23 6.78079e-06
-13.8466 -2.43397e-23 6.86764e-06
-13.8028 -1.32681e-23 6.95571e-06
-13.759 -6.34775e-23 7.04504e-06
-13.7153 -4.9548e-23 7.13563e-06
-13.6718 -1.17072e-22 7.22752e-06
-13.6283 2.62617e-23 7.32071e-06
-13.5848 6.61881e-24 7.41525e-06
-13.5415 5.29118e-23 7.51114e-06
-13.4982 1.10239e-23 7.60842e-06
-13.455 -2.64661e-24 7.7071e-06
-13.4119 -7.42775e-25 7.80721e-06
-13.3689 1.45682e-22 7.90877e-06
-13.3259 -5.48505e-23 8.01181e-06
-13.283 1.17714e-22 8.11636e-06
-13.2402 -5.01009e-23 8.22244e-06
-13.1974 3.87797e-23 8.33008e-06
-13.1547 -2.91843e-23 8.4393e-06
-13.1121 -2.64542e-23 8.55014e-06
-13.0696 -2.99014e-23 8.66261e-06
-13.0271 -4.36318e-24 8.77676e-06
-12.9847 3.17337e-23 8.89261e-06
-12.9424 -5.93394e-24 9.01019e-06
-12.9001 7.40395e-24 9.12952e-06
-12.8579 6.76812e-25 9.25066e-06
-12.8158 -3.73198e-23 9.37361e-06
-12.7737 1.45007e-22 9.49842e-06
-12.7317 1.05811e-22 9.62512e-06
-12.6898 -3.49452e-23 9.75375e-06
-12.6479 3.6907e-23 9.88433e-06
-12.6061 2.55329e-22 1.00169e-05
-12.5643 1.49602e-22 1.01515e-05
-12.5226 -2.12449e-23 1.02882e-05
-12.481 -1.32735e-22 1.0427e-05
-12.4394 1.77813e-22 1.05679e-05
-12.3979 -1.36464e-22 1.0711e-05
-12.3565 -3.05492e-23 1.08563e-05
-12.3151 2.63119e-23 1.10039e-05
-12.2738 -3.24064e-23 1.11538e-05
-12.2325 -5.85533e-24 1.13061e-05
-12.1913 3.10899e-23 1.14607e-05
-12.1501 -1.35786e-23 1.16178e-05
-12.109 1.95816e-22 1.17774e-05
-12.068 -9.70835e-23 1.19395e-05
-12.027 -6.0145e-23 1.21041e-05
-11.986 7.73822e-23 1.22714e-05
-11.9452 7.37091e-23 1.24414e-05
-11.9043 -1.88787e-23 1.26141e-05
-11.8636 -3.04135e-22 1.27896e-05
-11.8228 -8.19255e-24 1.29679e-05
-11.7822 -5.60437e-25 1.31491e-05
-11.7415 8.2157e-23 1.33332e-05
-11.701 -3.08723e-23 1.35204e-05
-11.6605 -5.93626e-23 1.37106e-05
-11.62 -6.60918e-23 1.39039e-05
-11.5796 -7.65953e-23 1.41004e-05
-11.5392 2.4066e-23 1.43001e-05
-11.4989 3.31472e-22 1.45031e-05
-11.4587 2.38638e-22 1.47095e-05
-11.4184 3.62888e-22 1.49193e-05
-11.3783 -1.30969e-22 1.51327e-05
-11.3381 -2.81895e-22 1.53496e-05
-11.2981 1.22809e-22 1.55701e-05
-11.2581 3.11437e-23 1.57944e-05
-11.2181 -3.22885e-22 1.60224e-05
-11.1781 1.91858e-23 1.62543e-05
-11.1383 -2.82074e-22 1.64902e-05
-11.0984 -3.18125e-23 1.67301e-05
-11.0586 -1.75552e-22 1.69741e-05
-11.0189 6.87008e-23 1.72222e-05
-10.9792 -1.0471e-22 1.74747e-05
-10.9395 4.02661e-23 1.77315e-05
-10.8999 1.04884e-22 1.79927e-05
-10.8603 4.53944e-22 1.82585e-05
-10.8208 -2.26094e-22 1.8529e-05
-10.7813 -2.55622e-22 1.88041e-05
-10.7418 -1.09841e-22 1.90841e-05
-10.7024 -4.41594e-23 1.93691e-05
-10.6631 5.35769e-23 1.96591e-05
-10.6238 -2.31425e-22 1.99542e-05
-10.5845 2.45027e-22 2.02545e-05
-10.5452 -2.06665e-22 2.05603e-05
-10.506 2.60433e-23 2.08715e-05
-10.4669 1.36727e-22 2.11883e-05
-10.4278 4.00401e-22 2.15108e-05
-10.3887 2.5323e-23 2.18391e-05
-10.3496 -4.28974e-22 2.21734e-05
-10.3106 2.69458e-23 2.25138e-05
-10.2717 -2.69427e-22 2.28604e-05
-10.2328 -6.54478e-23 2.32134e-05
-10.1939 3.0438e-22 2.35729e-05
-10.155 -2.56753e-23 2.3939e-05
-10.1162 4.96994e-22 2.43119e-05
-10.0774 5.31229e-22 2.46917e-05
-10.0387 6.90727e-23 2.50786e-05
-10 -6.05825e-22 2.54728e-05
-9.96134 3.53044e-22 2.58743e-05
-9.92271 -5.51306e-22 2.62835e-05
-9.88412 1.67846e-22 2.67004e-05
-9.84557 1.13034e-22 2.71252e-05
-9.80704 -1.74448e-22 2.75581e-05
-9.76856 5.95588e-22 2.79993e-05
-9.73011 -1.21291e-22 2.8449e-05
-9.69169 6.64531e-22 2.89073e-05
-9.65331 6.25934e-23 2.93745e-05
-9.61496 -6.74256e-22 2.98508e-05
-9.57664 2.31195e-22 3.03363e-05
-9.53836 1.02874e-23 3.08314e-05
-9.50011 3.00957e-22 3.13361e-05
-9.46189 6.73857e-22 3.18508e-05
-9.42371 -1.88079e-22 3.23757e-05
-9.38556 1.4061e-23 3.2911e-05
-9.34744 -4.45312e-22 3.3457e-05
-9.30935 3.71708e-22 3.40139e-05
-9.2713 5.89811e-22 3.4582e-05
-9.23327 -3.78494e-23 3.51616e-05
-9.19528 1.58257e-22 3.57528e-05
-9.15732 2.42109e-22 3.63561e-05
-9.11939 7.64191e-23 3.69717e-05
-9.08149 8.2671e-23 3.75998e-05
-9.04362 5.08389e-23 3.82409e-05
-9.00578 -9.28686e-22 3.88953e-05
-8.96797 -1.19593e-21 3.95631e-05
-8.93019 1.53656e-22 4.02449e-05
-8.89244 5.76317e-22 4.09409e-05
-8.85471 -1.7128e-22 4.16515e-05
-8.81702 -1.32569e-21 4.2377e-05
-8.77936 -1.27478e-21 4.31179e-05
-8.74172 1.27621e-21 4.38745e-05
-8.70412 2.42681e-22 4.46472e-05
-8.66654 -1.43626e-23 4.54364e-05
-8.62899 -1.93022e-21 4.62426e-05
-8.59146 -1.23211e-21 4.70662e-05
-8.55397 5.30743e-22 4.79076e-05
-8.5165 9.98608e-22 4.87674e-05
-8.47906 -1.87408e-21 4.96459e-05
-8.44165 -2.18463e-22 5.05436e-05
-8.40426 -2.95175e-21 5.14612e-05
-8.3669 3.93301e-23 5.2399e-05
-8.32956 -1.80764e-21 5.33577e-05
-8.29226 1.63082e-21 5.43378e-05
-8.25497 1.74498e-21 5.53398e-05
-8.21772 -8.65478e-23 5.63644e-05
-8.18049 3.36649e-23 5.74122e-05
-8.14328 -6.97205e-22 5.84837e-05
-8.1061 -3.98732e-23 5.95797e-05
-8.06895 4.76411e-22 6.07007e-05
-8.03182 1.31446e-21 6.18476e-05
-7.99471 -1.9488e-21 6.30209e-05
-7.95763 7.42609e-22 6.42215e-05
-7.92058 -2.03124e-21 6.54501e-05
-7.88355 -1.09462e-21 6.67075e-05
-7.84654 -2.64303e-21 6.79945e-05
-7.80955 -4.13056e-23 6.93118e-05
-7.77259 -8.35088e-22 7.06605e-05
-7.73566 -6.77819e-22 7.20413e-05
-7.69874 3.07013e-21 7.34553e-05
-7.66185 -7.34638e-22 7.49033e-05
-7.62498 -3.00688e-21 7.63863e-05
-7.58814 -4.38245e-22 7.79054e-05
-7.55132 -3.23877e-22 7.94616e-05
-7.51452 2.87801e-21 8.1056e-05
-7.47774 1.73949e-22 8.26897e-05
-7.44099 -2.83336e-21 8.43639e-05
-7.40425 2.28128e-21 8.60798e-05
-7.36754 2.30734e-21 8.78386e-05
-7.33085 1.45669e-21 8.96416e-05
-7.29418 1.17726e-21 9.14903e-05
-7.25754 -2.03287e-21 9.33858e-05
-7.22091 2.51206e-22 9.53298e-05
-7.18431 -6.84833e-22 9.73236e-05
-7.14772 1.28939e-21 9.93689e-05
-7.11116 1.6498e-21 0.000101467
-7.07462 3.25334e-21 0.00010362
-7.0381 -6.76763e-22 0.000105829
-7.00159 2.14603e-21 0.000108097
-6.96511 -2.82607e-21 0.000110424
-6.92865 -2.8311e-21 0.000112813
-6.89221 4.71635e-22 0.000115267
-6.85579 8.98918e-22 0.000117786
-6.81938 -2.90146e-21 0.000120373
-6.783 1.43858e-21 0.00012303
-6.74664 3.00772e-21 0.00012576
-6.71029 4.85346e-22 0.000128565
-6.67397 9.34167e-22 0.000131448
-6.63766 3.35505e-22 0.00013441
-6.60137 1.69364e-21 0.000137455
-6.5651 3.86561e-21 0.000140586
-6.52885 1.38823e-21 0.000143805
-6.49262 -4.33268e-21 0.000147115
-6.4564 8.0511e-22 0.00015052
-6.42021 1.03732e-21 0.000154023
-6.38403 9.4263e-21 0.000157627
-6.34786 -6.70781e-21 0.000161335
-6.31172 -4.29921e-22 0.000165152
-6.27559 -4.49288e-21 0.000169081
-6.23949 -2.19848e-21 0.000173126
-6.20339 -7.91539e-21 0.000177292
-6.16732 -6.83974e-21 0.000181582
-6.13126 1.91135e-20 0.000186001
-6.09522 -2.10369e-21 0.000190553
-6.05919 -3.47008e-21 0.000195245
-6.02319 -7.86343e-21 0.00020008
-5.9872 -3.59993e-22 0.000205065
-5.95122 -3.37478e-21 0.000210204
-5.91526 9.21372e-21 0.000215503
-5.87932 -8.81261e-21 0.000220969
-5.84339 4.50158e-21 0.000226608
-5.80748 -1.90575e-21 0.000232426
-5.77158 3.99271e-22 0.000238431
-5.7357 -3.25219e-21 0.000244629
-5.69984 1.09523e-20 0.000251028
-5.66399 -1.04851e-20 0.000257636
-5.62815 -8.36731e-21 0.000264462
-5.59233 -2.10398e-22 0.000271513
-5.55653 -3.69668e-21 0.000278799
-5.52074 -1.25206e-22 0.00028633
-5.48497 6.84546e-21 0.000294115
-5.4492 8.61174e-21 0.000302164
-5.41346 -1.74227e-20 0.00031049
-5.37773 5.11682e-21 0.000319102
-5.34201 3.78402e-21 0.000328013
-5.30631 -8.54522e-22 0.000337237
-5.27062 1.16119e-20 0.000346784
-5.23494 -1.20853e-20 0.000356671
-5.19928 1.58624e-21 0.000366911
-5.16363 1.40414e-20 0.00037752
-5.128 -3.15075e-20 0.000388513
-5.09237 2.94538e-20 0.000399908
-5.05677 6.81231e-22 0.000411722
-5.02117 -1.37034e-20 0.000423974
-4.98559 -9.27731e-21 0.000436685
-4.95002 6.70272e-21 0.000449874
-4.91446 -8.56928e-21 0.000463563
-4.87892 -4.93013e-21 0.000477776
-4.84339 1.5314e-20 0.000492537
-4.80787 -3.44983e-20 0.000507872
-4.77237 -9.16591e-21 0.000523807
-4.73687 -1.01533e-20 0.000540372
-4.70139 -4.00111e-20 0.000557596
-4.66592 2.60506e-20 0.000575512
-4.63046 -8.67014e-20 0.000594153
-4.59502 -3.61288e-20 0.000613555
-4.55958 -1.13428e-20 0.000633756
-4.52416 -1.25827e-20 0.000654796
-4.48875 -2.81707e-20 0.000676717
-4.45335 -2.17551e-21 0.000699564
-4.41797 -1.83606e-20 0.000723385
-4.38259 -2.57946e-21 0.000748231
-4.34722 3.21666e-20 0.000774155
-4.31187 -2.87031e-20 0.000801214
-4.27653 1.09675e-20 0.000829469
-4.24119 -5.50527e-21 0.000858985
-4.20587 -3.53806e-22 0.00088983
-4.17056 4.75976e-20 0.000922076
-4.13526 -3.40663e-20 0.000955803
-4.09997 -1.19222e-20 0.000991093
-4.06469 -1.56996e-22 0.00102803
-4.02942 -5.17249e-21 0.00106672
-3.99416 1.37282e-19 0.00110725
-3.95891 6.88569e-20 0.00114974
-3.92367 1.22333e-19 0.0011943
-3.88844 -5.26204e-21 0.00124105
-3.85322 -1.28013e-19 0.00129013
-3.81801 3.85574e-21 0.00134168
-3.7828 -7.93839e-20 0.00139584
-3.74761 -4.05431e-20 0.00145279
-3.71243 -1.23978e-19 0.00151269
-3.67726 1.51829e-20 0.00157574
-3.64209 -6.01553e-20 0.00164214
-3.60694 -2.48814e-20 0.0017121
-3.57179 2.14929e-19 0.00178587
-3.53665 -5.62361e-20 0.00186369
-3.50152 1.87374e-19 0.00194584
-3.4664 -1.82143e-19 0.00203262
-3.43129 1.9086e-19 0.00212434
-3.39619 1.26552e-19 0.00222136
-3.36109 -3.5107e-19 0.00232404
-3.32601 7.16231e-21 0.00243279
-3.29093 9.77422e-20 0.00254806
-3.25586 -2.36698e-22 0.00267032
-3.2208 2.42768e-19 0.0028001
-3.18574 -1.84935e-19 0.00293797
-3.1507 1.89838e-19 0.00308454
-3.11566 -1.38266e-19 0.00324049
-3.08063 -3.57445e-19 0.00340656
-3.0456 4.97137e-19 0.00358357
-3.01059 9.47111e-20 0.00377239
-2.97558 8.68208e-19 0.003974
-2.94058 4.72505e-19 0.00418947
-2.90558 -3.31248e-19 0.00441998
-2.87059 4.04101e-19 0.00466682
-2.83561 -8.08229e-19 0.00493144
-2.80064 -1.75624e-18 0.00521541
-2.76567 3.24277e-19 0.0055205
-2.73071 1.00299e-18 0.00584864
-2.69576 4.94497e-19 0.00620203
-2.66081 -6.27025e-19 0.00658305
-2.62587 1.02089e-18 0.00699442
-2.59094 -6.75117e-19 0.00743914
-2.55601 -7.15569e-19 0.00792058
-2.52109 -1.1022e-18 0.00844252
-2.48617 1.43258e-18 0.00900923
-2.45126 -2.74313e-18 0.0096255
-2.41636 -7.06325e-19 0.0102968
-2.38146 2.16091e-18 0.0110291
-2.34657 -2.58753e-19 0.0118296
-2.31168 -3.19411e-18 0.012706
-2.2768 -2.71271e-18 0.0136675
-2.24192 3.30832e-18 0.0147245
-2.20705 4.13489e-19 0.0158887
-2.17219 -1.89517e-18 0.0171739
-2.13733 2.15374e-18 0.0185959
-2.10247 2.6266e-18 0.020173
-2.06762 -1.78902e-18 0.0219264
-2.03278 -1.85513e-18 0.0238811
-1.99794 -9.87676e-20 0.0260661
-1.9631 1.18709e-17 0.0285157
-1.92827 -2.04533e-17 0.0312701
-1.89345 -1.46985e-17 0.0343773
-1.85862 -3.57753e-18 0.0378943
-1.82381 3.24921e-18 0.0418892
-1.78899 1.44603e-17 0.046444
-1.75419 2.76407e-18 0.0516573
-1.71938 -1.7358e-17 0.0576492
-1.68458 -1.7979e-17 0.0645657
-1.64979 -1.21577e-17 0.0725855
-1.61499 -3.32547e-17 0.0819287
-1.58021 2.05563e-17 0.0928668
-1.54542 -4.0346e-17 0.105737
-1.51064 3.49991e-16 0.120956
-1.47586 -3.72514e-17 0.139046
-1.44109 -4.5593e-17 0.160653
-1.40632 1.34074e-17 0.186576
-1.37155 -1.71856e-16 0.217794
-1.33679 -9.7062e-16 0.255477
-1.30203 1.11864e-16 0.300982
-1.26727 -1.87648e-16 0.355771
-1.23251 3.16355e-17 0.421224
-1.19776 2.39693e-16 0.498229
-1.16301 4.27176e-16 0.586476
-1.12827 -2.86856e-16 0.683421
-1.09352 7.03452e-18 0.78317
-1.05878 1.61226e-16 0.876022
-1.02405 -4.04612e-17 0.949779
-0.989309 3.10324e-16 0.993311
-0.954576 -5.13685e-16 1.00094
-0.919844 7.24341e-16 0.974703
-0.885115 -7.1813e-16 0.922785
-0.850388 -1.46598e-16 0.85571
-0.815663 -2.26704e-16 0.782886
-0.78094 -1.11632e-16 0.710998
-0.746219 -7.58043e-16 0.643963
-0.711499 8.9827e-16 0.583595
-0.676781 -1.06722e-15 0.530373
-0.642065 2.57587e-16 0.484034
-0.60735 -3.02753e-16 0.443972
-0.572637 -6.44077e-16 0.409459
-0.537925 -3.70705e-16 0.379769
-0.503214 -3.33848e-16 0.354239
-0.468504 -3.03756e-16 0.33228
-0.433796 3.19942e-16 0.313393
-0.399089 -5.66197e-16 0.297153
-0.364382 1.56164e-16 0.283206
-0.329676 -1.87378e-17 0.271256
-0.294972 -6.90949e-17 0.261061
-0.260267 3.71789e-16 0.25242
-0.225564 -8.85337e-18 0.245168
-0.190861 -3.27411e-17 0.239172
-0.156158 -9.26117e-16 0.234324
-0.121456 4.64951e-16 0.230541
-0.0867541 7.32704e-16 0.227758
-0.0520524 -8.5052e-16 0.225927
-0.0173508 2.84946e-15 0.225019
0.0173508 3.20832e-15 0.225019
0.0520524 4.4126e-16 0.225927
0.0867541 3.58245e-17 0.227758
0.121456 1.14041e-16 0.230541
0.156158 2.87124e-16 0.234324
0.190861 -3.91517e-16 0.239172
0.225564 1.42121e-16 0.245168
0.260267 -4.20196e-16 0.25242
0.294972 -5.46967e-16 0.261061
0.329676 4.43635e-16 0.271256
0.364382 1.39496e-16 0.283206
0.399089 -4.07506e-16 0.297153
0.433796 2.42377e-16 0.313393
0.468504 -1.32613e-17 0.33228
0.503214 1.63937e-17 0.354239
0.537925 3.02302e-16 0.379769
0.572637 2.31757e-16 0.409459
0.60735 8.21487e-16 0.443972
0.642065 -6.93309e-17 0.484034
0.676781 6.29512e-16 0.530373
0.711499 -8.5794e-16 0.583595
0.746219 -1.77432e-15 0.643963
0.78094 1.33266e-15 0.710998
0.815663 7.84878e-16 0.782886
0.850388 -6.9619e-16 0.85571
0.885115 -3.63264e-16 0.922785
0.919844 -1.48612e-15 0.974703
0.954576 -6.03892e-16 1.00094
0.989309 3.97914e-16 0.993311
1.02405 7.83686e-18 0.949779
1.05878 -4.60888e-16 0.876022
1.09352 -5.32219e-17 0.78317
1.12827 2.40045e-16 0.683421
1.16301 4.46345e-16 0.586476
1.19776 2.68467e-16 0.498229
1.23251 -1.23177e-16 0.421224
1.26727 -1.79798e-16 0.355771
1.30203 1.08556e-16 0.300982
1.33679 -1.51685e-15 0.255477
1.37155 -3.2422e-17 0.217794
1.40632 5.72761e-17 0.186576
1.44109 -9.333e-17 0.160653
1.47586 6.71805e-17 0.139046
1.51064 3.05776e-16 0.120956
1.54542 7.57599e-18 0.105737
1.58021 7.682e-18 0.0928668
1.61499 1.47527e-19 0.0819287
1.64979 -2.8909e-17 0.0725855
1.68458 -1.936e-18 0.0645657
1.71938 -2.63796e-18 0.0576492
1.75419 -1.6003e-17 0.0516573
1.78899 1.22941e-17 0.046444
1.82381 -3.8475e-19 0.0418892
1.85862 1.10622e-17 0.0378943
1.89345 2.10479e-19 0.0343773
1.92827 -4.35822e-17 0.0312701
1.9631 -5.54467e-18 0.0285157
1.99794 3.49994e-19 0.0260661
2.03278 9.01334e-18 0.0238811
2.06762 -3.824e-19 0.0219264
2.10247 -3.35603e-18 0.020173
2.13733 4.00751e-18 0.0185959
2.17219 -1.91022e-18 0.0171739
2.20705 4.08082e-18 0.0158887
2.24192 -1.42331e-19 0.0147245
2.2768 -2.43237e-18 0.0136675
2.31168 -4.04298e-18 0.012706
2.34657 -3.98121e-18 0.0118296
2.38146 2.43175e-18 0.0110291
2.41636 -3.17563e-18 0.0102968
2.45126 -1.80235e-18 0.0096255
2.48617 2.47035e-18 0.00900923
2.52109 -1.09506e-18 0.00844252
2.55601 -8.70432e-19 0.00792058
2.59094 7.03159e-19 0.00743914
2.62587 -3.31532e-19 0.00699442
2.66081 1.00678e-18 0.00658305
2.69576 -5.61141e-19 0.00620203
2.73071 1.57332e-18 0.00584864
2.76567 -9.14806e-19 0.0055205
2.80064 1.04062e-18 0.00521541
2.83561 1.09135e-18 0.00493144
2.87059 2.99754e-19 0.00466682
2.90558 -7.01952e-20 0.00441998
2.94058 -2.29075e-20 0.00418947
2.97558 4.12298e-19 0.003974
3.01059 -1.60504e-19 0.00377239
3.0456 -6.26875e-19 0.00358357
3.08063 -1.04239e-19 0.00340656
3.11566 3.29999e-19 0.00324049
3.1507 2.63539e-19 0.00308454
3.18574 -2.15146e-19 0.00293797
3.2208 4.32282e-19 0.0028001
3.25586 1.77367e-19 0.00267032
3.29093 -3.64131e-19 0.00254806
3.32601 -6.32975e-20 0.00243279
3.36109 2.74765e-20 0.00232404
3.39619 3.57529e-20 0.00222136
3.43129 9.51803e-20 0.00212434
3.4664 1.08933e-19 0.00203262
3.50152 2.37428e-19 0.00194584
3.53665 7.58748e-20 0.00186369
3.57179 9.78162e-20 0.00178587
3.60694 7.45073e-20 0.0017121
3.64209 1.50792e-19 0.00164214
3.67726 -8.80815e-20 0.00157574
3.71243 1.36202e-19 0.00151269
3.74761 1.05553e-20 0.00145279
3.7828 -6.03865e-20 0.00139584
3.81801 5.29877e-20 0.00134168
3.85322 -3.22804e-20 0.00129013
3.88844 -9.37665e-21 0.00124105
3.92367 -1.48574e-19 0.0011943
3.95891 3.11943e-20 0.00114974
3.99416 -8.05448e-20 0.00110725
4.02942 1.55254e-19 0.00106672
4.06469 -1.05127e-19 0.00102803
4.09997 1.01507e-20 0.000991093
4.13526 -9.28048e-20 0.000955803
4.17056 5.79418e-20 0.000922076
4.20587 8.23641e-20 0.00088983
4.24119 3.81409e-20 0.000858985
4.27653 -4.50802e-21 0.000829469
4.31187 -6.97138e-20 0.000801214
4.34722 8.98426e-20 0.000774155
4.38259 4.06568e-20 0.000748231
4.41797 4.19332e-20 0.000723385
4.45335 4.22033e-20 0.000699564
4.48875 -3.28308e-21 0.000676717
4.52416 -6.71095e-21 0.000654796
4.55958 -1.5127e-20 0.000633756
4.59502 -2.20914e-21 0.000613555
4.63046 1.97415e-20 0.000594153
4.66592 -3.33222e-20 0.000575512
4.70139 1.22835e-20 0.000557596
4.73687 -3.96565e-21 0.000540372
4.77237 3.38637e-20 0.000523807
4.80787 5.22227e-20 0.000507872
4.84339 -2.42284e-20 0.000492537
4.87892 -1.0562e-20 0.000477776
4.91446 -3.52998e-21 0.000463563
4.95002 -3.32372e-20 0.000449874
4.98559 -3.68414e-21 0.000436685
5.02117 -3.71442e-21 0.000423974
5.05677 7.05344e-21 0.000411722
5.09237 1.60497e-20 0.000399908
5.128 -1.19179e-20 0.000388513
5.16363 -1.33582e-21 0.00037752
5.19928 -6.30932e-22 0.000366911
5.23494 -5.94638e-22 0.000356671
5.27062 -1.47884e-20 0.000346784
5.30631 9.95606e-22 0.000337237
5.34201 2.13588e-20 0.000328013
5.37773 1.78534e-20 0.000319102
5.41346 -1.15566e-20 0.00031049
5.4492 -1.60843e-20 0.000302164
5.48497 -2.70602e-21 0.000294115
5.52074 9.85064e-21 0.00028633
5.55653 -3.08229e-21 0.000278799
5.59233 -1.26329e-20 0.000271513
5.62815 -9.30007e-21 0.000264462
5.66399 4.76437e-21 0.000257636
5.69984 -1.02904e-20 0.000251028
5.7357 -4.37068e-21 0.000244629
5.77158 -7.49297e-21 0.000238431
5.80748 -5.93365e-21 0.000232426
5.84339 8.87086e-21 0.000226608
5.87932 1.93794e-21 0.000220969
5.91526 8.46699e-22 0.000215503
5.95122 -1.23785e-22 0.000210204
5.9872 5.46869e-21 0.000205065
6.02319 -8.30724e-21 0.00020008
6.05919 9.69013e-21 0.000195245
6.09522 -5.14102e-21 0.000190553
6.13126 1.26309e-21 0.000186001
6.16732 1.06684e-20 0.000181582
6.20339 2.69027e-21 0.000177292
6.23949 1.16722e-21 0.000173126
6.27559 -3.55639e-21 0.000169081
6.31172 8.90226e-21 0.000165152
6.34786 1.94376e-22 0.000161335
6.38403 2.67514e-21 0.000157627
6.42021 -5.5008e-21 0.000154023
6.4564 3.30794e-21 0.00015052
6.49262 -3.27962e-21 0.000147115
6.52885 2.9218e-22 0.000143805
6.5651 2.84233e-21 0.000140586
6.60137 6.83342e-21 0.000137455
6.63766 -2.79775e-21 0.00013441
6.67397 3.31694e-22 0.000131448
6.71029 8.59132e-22 0.000128565
6.74664 2.1711e-21 0.00012576
6.783 2.08998e-21 0.00012303
6.81938 2.16571e-21 0.000120373
6.85579 9.1806e-22 0.000117786
6.89221 -8.36435e-23 0.000115267
6.92865 -1.31722e-21 0.000112813
6.96511 -1.73431e-21 0.000110424
7.00159 -2.95551e-21 0.000108097
7.0381 4.64519e-21 0.000105829
7.07462 -2.76799e-21 0.00010362
7.11116 2.22993e-21 0.000101467
7.14772 1.57849e-21 9.93689e-05
7.18431 2.57252e-22 9.73236e-05
7.22091 -7.25538e-22 9.53298e-05
7.25754 7.75536e-22 9.33858e-05
7.29418 2.88229e-21 9.14903e-05
7.33085 -4.09313e-22 8.96416e-05
7.36754 1.87695e-21 8.78386e-05
7.40425 1.47646e-21 8.60798e-05
7.44099 -1.24645e-21 8.43639e-05
7.47774 1.3315e-21 8.26897e-05
7.51452 -4.17388e-21 8.1056e-05
7.55132 7.9769e-22 7.94616e-05
7.58814 7.77813e-22 7.79054e-05
7.62498 1.03283e-21 7.63863e-05
7.66185 -9.97477e-22 7.49033e-05
7.69874 1.03764e-21 7.34553e-05
7.73566 2.8357e-22 7.20413e-05
7.77259 1.36572e-21 7.06605e-05
7.80955 4.28225e-22 6.93118e-05
7.84654 -3.53511e-22 6.79945e-05
7.88355 2.1753e-21 6.67075e-05
7.92058 7.02112e-22 6.54501e-05
7.95763 -2.95857e-22 6.42215e-05
7.99471 -7.32156e-23 6.30209e-05
8.03182 2.13399e-22 6.18476e-05
8.06895 -1.00661e-21 6.07007e-05
8.1061 1.2253e-21 5.95797e-05
8.14328 6.72674e-22 5.84837e-05
8.18049 4.09645e-22 5.74122e-05
8.21772 3.88026e-22 5.63644e-05
8.25497 -1.30834e-21 5.53398e-05
8.29226 2.98747e-22 5.43378e-05
8.32956 -6.95581e-23 5.33577e-05
8.3669 -1.78121e-21 5.2399e-05
8.40426 4.62244e-22 5.14612e-05
8.44165 1.25184e-21 5.05436e-05
8.47906 -1.0714e-21 4.96459e-05
8.5165 6.99865e-22 4.87674e-05
8.55397 -6.3778e-22 4.79076e-05
8.59146 1.85273e-22 4.70662e-05
8.62899 -1.06881e-21 4.62426e-05
8.66654 -3.59013e-23 4.54364e-05
8.70412 -1.96994e-22 4.46472e-05
8.74172 -1.06705e-21 4.38745e-05
8.77936 3.159e-22 4.31179e-05
8.81702 -7.85748e-22 4.2377e-05
8.85471 7.72346e-22 4.16515e-05
8.89244 2.66101e-23 4.09409e-05
8.93019 -1.2462e-21 4.02449e-05
8.96797 -2.51474e-22 3.95631e-05
9.00578 -7.1566e-22 3.88953e-05
9.04362 -1.19463e-22 3.82409e-05
9.08149 -1.65315e-22 3.75998e-05
9.11939 5.75396e-22 3.69717e-05
9.15732 -4.49814e-22 3.63561e-05
9.19528 -6.60671e-22 3.57528e-05
9.23327 -4.19761e-24 3.51616e-05
9.2713 5.62743e-22 3.4582e-05
9.30935 3.02694e-22 3.40139e-05
9.34744 -6.24043e-22 3.3457e-05
9.38556 5.62295e-22 3.2911e-05
9.42371 -4.02837e-22 3.23757e-05
9.46189 -2.2418e-22 3.18508e-05
9.50011 -3.10534e-22 3.13361e-05
9.53836 5.85319e-23 3.08314e-05
9.57664 2.56622e-23 3.03363e-05
9.61496 1.06116e-22 2.98508e-05
9.65331 -3.72092e-22 2.93745e-05
9.69169 -1.95305e-22 2.89073e-05
9.73011 -6.94267e-23 2.8449e-05
9.76856 7.60904e-22 2.79993e-05
9.80704 6.45666e-23 2.75581e-05
9.84557 -3.475e-22 2.71252e-05
9.88412 2.09931e-23 2.67004e-05
9.92271 2.06988e-23 2.62835e-05
9.96134 -6.3268e-22 2.58743e-05
10 1.17076e-22 2.54728e-05
10.0387 -5.48086e-22 2.50786e-05
10.0774 -5.90004e-22 2.46917e-05
10.1162 5.53462e-22 2.43119e-05
10.155 -9.26135e-23 2.3939e-05
10.1939 9.0714e-23 2.35729e-05
10.2328 1.48151e-23 2.32134e-05
10.2717 7.07306e-24 2.28604e-05
10.3106 -2.88681e-22 2.25138e-05
10.3496 5.72073e-23 2.21734e-05
10.3887 3.76852e-22 2.18391e-05
10.4278 -2.79381e-22 2.15108e-05
10.4669 5.01523e-23 2.11883e-05
10.506 -1.35306e-22 2.08715e-05
10.5452 -6.94172e-23 2.05603e-05
10.5845 -8.92985e-23 2.02545e-05
10.6238 2.8677e-22 1.99542e-05
10.6631 2.69879e-22 1.96591e-05
10.7024 1.36121e-22 1.93691e-05
10.7418 -1.15288e-22 1.90841e-05
10.7813 1.88538e-22 1.88041e-05
10.8208 -3.81357e-23 1.8529e-05
10.8603 7.36723e-23 1.82585e-05
10.8999 2.55046e-22 1.79927e-05
10.9395 4.87964e-22 1.77315e-05
10.9792 2.89513e-22 1.74747e-05
11.0189 -4.21067e-22 1.72222e-05
11.0586 6.39785e-22 1.69741e-05
11.0984 3.90611e-22 1.67301e-05
11.1383 5.883e-23 1.64902e-05
11.1781 1.78442e-22 1.62543e-05
11.2181 4.50557e-22 1.60224e-05
11.2581 -4.90457e-23 1.57944e-05
11.2981 2.46953e-22 1.55701e-05
11.3381 3.1428e-22 1.53496e-05
11.3783 3.05735e-24 1.51327e-05
11.4184 -1.2184e-22 1.49193e-05
11.4587 -2.55351e-22 1.47095e-05
11.4989 8.88182e-23 1.45031e-05
11.5392 -1.31636e-22 1.43001e-05
11.5796 2.30187e-22 1.41004e-05
11.62 -9.3885e-23 1.39039e-05
11.6605 -7.71015e-23 1.37106e-05
11.701 -1.04401e-22 1.35204e-05
11.7415 3.40127e-22 1.33332e-05
11.7822 -3.93847e-23 1.31491e-05
11.8228 1.40051e-22 1.29679e-05
11.8636 -1.03472e-23 1.27896e-05
11.9043 1.14533e-22 1.26141e-05
11.9452 1.9549e-23 1.24414e-05
11.986 2.57359e-23 1.22714e-05
12.027 1.0784e-24 1.21041e-05
12.068 3.27966e-23 1.19395e-05
12.109 -2.73704e-22 1.17774e-05
12.1501 4.65211e-23 1.16178e-05
12.1913 -1.12586e-22 1.14607e-05
12.2325 7.95882e-23 1.13061e-05
12.2738 1.74953e-22 1.11538e-05
12.3151 6.33665e-23 1.10039e-05
12.3565 1.24282e-22 1.08563e-05
12.3979 -1.01405e-22 1.0711e-05
12.4394 -2.26844e-22 1.05679e-05
12.481 1.87556e-22 1.0427e-05
12.5226 -1.98671e-22 1.02882e-05
12.5643 6.28416e-23 1.01515e-05
12.6061 8.42381e-23 1.00169e-05
12.6479 -9.69226e-24 9.88433e-06
12.6898 2.15566e-22 9.75375e-06
12.7317 1.33691e-22 9.62512e-06
12.7737 1.53652e-23 9.49842e-06
12.8158 1.31273e-22 9.37361e-06
12.8579 -9.81323e-24 9.25066e-06
12.9001 1.71546e-23 9.12952e-06
12.9424 -7.839e-23 9.01019e-06
12.9847 2.58893e-23 8.89261e-06
13.0271 -8.10625e-23 8.77676e-06
13.0696 -1.45376e-24 8.66261e-06
13.1121 -2.02506e-24 8.55014e-06
13.1547 2.00348e-22 8.4393e-06
13.1974 4.91981e-23 8.33008e-06
13.2402 6.38804e-23 8.22244e-06
13.283 1.08825e-23 8.11636e-06
13.3259 -4.58438e-24 8.01181e-06
13.3689 -6.61223e-24 7.90877e-06
13.4119 7.12674e-23 7.80721e-06
13.455 -5.39321e-23 7.7071e-06
13.4982 -5.7223e-23 7.60842e-06
13.5415 -3.06017e-23 7.51114e-06
13.5848 -1.35126e-23 7.41525e-06
13.6283 3.13117e-23 7.32071e-06
13.6718 -4.22122e-23 7.22752e-06
13.7153 5.4855e-23 7.13563e-06
13.759 -5.35042e-24 7.04504e-06
13.8028 -1.90091e-23 6.95571e-06
13.8466 -7.36351e-23 6.86764e-06
13.8905 -7.18816e-23 6.78079e-06
13.9345 -8.30208e-23 6.69515e-06
13.9786 -2.93005e-23 6.61069e-06
14.0227 1.89642e-23 6.52741e-06
14.067 -1.24182e-23 6.44527e-06
14.1113 1.11906e-23 6.36427e-06
14.1558 6.66341e-23 6.28437e-06
14.2003 5.49372e-23 6.20557e-06
14.2449 -2.7537e-23 6.12784e-06
14.2896 -4.91553e-23 6.05118e-06
14.3344 1.85423e-23 5.97555e-06
14.3793 -2.62331e-23 5.90094e-06
14.4243 1.51119e-24 5.82735e-06
14.4693 -5.53705e-23 5.75474e-06
14.5145 -4.71235e-23 5.68311e-06
14.5598 9.24459e-24 5.61244e-06
14.6052 1.24362e-23 5.54272e-06
14.6506 9.29107e-23 5.47392e-06
14.6962 4.44596e-23 5.40604e-06
14.7419 -5.8471e-23 5.33905e-06
14.7877 2.4053e-23 5.27296e-06
14.8336 2.84261e-24 5.20773e-06
14.8796 7.02546e-23 5.14336e-06
14.9257 1.29472e-23 5.07983e-06
14.9719 -8.55255e-23 5.01714e-06
15.0182 1.5867e-23 4.95526e-06
15.0647 -4.94585e-23 4.89419e-06
15.1112 -4.29759e-24 4.83391e-06
15.1579 -1.82397e-23 4.77441e-06
15.2047 8.70181e-23 4.71568e-06
15.2516 1.75507e-25 4.6577e-06
15.2986 3.17532e-23 4.60046e-06
15.3458 8.09193e-23 4.54396e-06
15.393 3.20519e-24 4.48818e-06
15.4404 -2.38505e-23 4.43311e-06
15.488 -4.47838e-23 4.37874e-06
15.5356 2.34623e-23 4.32505e-06
15.5834 -4.15487e-23 4.27204e-06
15.6313 -2.34305e-23 4.2197e-06
15.6794 -4.77811e-23 4.16802e-06
15.7276 5.81138e-24 4.11698e-06
15.7759 5.71693e-23 4.06658e-06
15.8243 -1.60955e-23 4.0168e-06
15.873 -1.1209e-23 3.96764e-06
15.9217 -1.05722e-23 3.91909e-06
15.9706 9.46591e-24 3.87114e-06
16.0197 1.68509e-23 3.82377e-06
16.0689 -3.18679e-23 3.77699e-06
16.1182 1.62312e-23 3.73077e-06
16.1677 4.42995e-23 3.68512e-06
16.2174 7.88073e-24 3.64003e-06
16.2672 2.71006e-23 3.59547e-06
16.3172 -6.38728e-25 3.55146e-06
16.3674 -9.59161e-24 3.50797e-06
16.4177 4.47999e-23 3.46501e-06
16.4682 3.02703e-24 3.42256e-06
16.5189 5.03176e-23 3.38061e-06
16.5697 2.12848e-23 3.33916e-06
16.6208 -2.47864e-23 3.2982e-06
16.672 1.23056e-24 3.25772e-06
16.7234 -3.76111e-23 3.21772e-06
16.775 1.70564e-24 3.17818e-06
16.8268 2.38206e-23 3.1391e-06
16.8787 2.67256e-23 3.10048e-06
16.9309 3.57656e-24 3.06231e-06
16.9833 3.38128e-23 3.02457e-06
17.0359 -1.22229e-23 2.98727e-06
17.0887 2.35973e-23 2.95039e-06
17.1418 1.7836e-23 2.91393e-06
17.195 -3.34592e-23 2.87788e-06
17.2485 -9.79197e-25 2.84225e-06
17.3022 5.4078e-24 2.80701e-06
17.3562 -5.29583e-24 2.77216e-06
17.4104 4.10773e-24 2.7377e-06
17.4648 1.90447e-24 2.70363e-06
17.5195 3.27793e-23 2.66993e-06
17.5744 4.63275e-25 2.6366e-06
17.6296 2.39559e-23 2.60363e-06
17.6851 -1.37204e-24 2.57102e-06
17.7408 -1.15479e-23 2.53876e-06
17.7969 9.69411e-24 2.50685e-06
17.8532 1.26283e-23 2.47528e-06
17.9098 3.14327e-24 2.44404e-06
17.9667 5.63143e-24 2.41313e-06
18.0239 2.9584e-23 2.38255e-06
18.0815 -3.30237e-24 2.35228e-06
18.1393 4.09506e-24 2.32233e-06
18.1975 2.69662e-24 2.29268e-06
18.256 8.42809e-24 2.26334e-06
18.3149 2.21184e-24 2.23429e-06
18.3742 -4.99653e-24 2.20553e-06
18.4338 2.93854e-25 2.17706e-06
18.4938 9.64511e-24 2.14887e-06
18.5542 2.85239e-24 2.12095e-06
18.615 1.6099e-24 2.0933e-06
18.6762 2.20907e-23 2.06591e-06
18.7379 -5.83885e-24 2.03879e-06
18.8 2.40892e-24 2.01191e-06
18.8625 8.04039e-25 1.98529e-06
18.9255 -2.48822e-24 1.9589e-06
18.9891 -6.84352e-24 1.93276e-06
19.0531 7.77907e-24 1.90684e-06
19.1177 -1.48565e-23 1.88115e-06
19.1828 6.00936e-24 1.85567e-06
19.2484 9.78603e-25 1.83041e-06
19.3147 -4.32347e-24 1.80536e-06
19.3816 4.1488e-24 1.78051e-06
19.4491 9.69197e-25 1.75585e-06
19.5173 1.21178e-24 1.73138e-06
19.5862 -1.08641e-24 1.70709e-06
19.6558 -9.98938e-24 1.68297e-06
19.7262 7.08851e-24 1.65902e-06
19.7974 4.68069e-24 1.63523e-06
19.8694 1.25003e-24 1.61159e-06
19.9423 -7.31449e-24 1.5881e-06
20.0162 -1.52016e-23 1.56473e-06
20.091 -1.26418e-23 1.54149e-06
20.1669 -8.07381e-24 1.51836e-06
20.244 -6.51292e-24 1.49534e-06
20.3222 1.09284e-23 1.4724e-06
20.4016 4.38415e-24 1.44954e-06
20.4825 -1.52277e-24 1.42673e-06
20.5648 -2.31677e-24 1.40398e-06
20.6487 6.28036e-24 1.38124e-06
20.7344 -1.31758e-24 1.35852e-06
20.8219 -1.12735e-23 1.33577e-06
20.9115 -3.75618e-24 1.31297e-06
21.0034 7.93399e-24 1.2901e-06
21.0979 -4.06309e-24 1.2671e-06
21.1952 7.30576e-24 1.24393e-06
21.2959 9.49559e-25 1.22053e-06
21.4004 -7.84332e-24 1.19682e-06
21.5093 -1.28283e-24 1.1727e-06
21.6237 -4.65937e-24 1.14803e-06
21.7448 8.52079e-25 1.12262e-06
21.8747 1.28224e-24 1.09615e-06
22.0165 3.40908e-24 1.06812e-06
22.1768 1.60438e-24 1.03751e-06
22.3723 2.84778e-24 1.00166e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.5Nc1ClassicOneLoop/iFp_FRG.txt <==
-22.3723 2.92557e-24 1.00166e-06
-22.1768 3.47857e-24 1.03751e-06
-22.0165 8.74026e-24 1.06812e-06
-21.8747 3.32042e-24 1.09615e-06
-21.7448 9.16045e-24 1.12262e-06
-21.6237 3.81265e-24 1.14803e-06
-21.5093 1.86078e-24 1.1727e-06
-21.4004 -6.09812e-24 1.19682e-06
-21.2959 -7.37886e-24 1.22053e-06
-21.1952 -2.91618e-24 1.24393e-06
-21.0979 -4.20781e-25 1.2671e-06
-21.0034 4.72871e-24 1.29009e-06
-20.9115 1.48942e-24 1.31297e-06
-20.8219 7.39986e-25 1.33577e-06
-20.7344 1.45495e-23 1.35852e-06
-20.6487 9.85851e-24 1.38124e-06
-20.5648 9.37557e-24 1.40397e-06
-20.4825 1.26622e-23 1.42673e-06
-20.4016 1.8119e-23 1.44953e-06
-20.3222 1.77403e-23 1.4724e-06
-20.244 1.97717e-23 1.49533e-06
-20.1669 2.60159e-23 1.51836e-06
-20.091 2.39833e-23 1.54149e-06
-20.0162 3.90438e-23 1.56473e-06
-19.9423 3.81509e-23 1.58809e-06
-19.8694 4.63207e-23 1.61159e-06
-19.7974 2.12726e-23 1.63523e-06
-19.7262 3.36465e-23 1.65902e-06
-19.6558 2.36558e-23 1.68297e-06
-19.5862 1.81718e-23 1.70709e-06
-19.5173 2.13537e-23 1.73138e-06
-19.4491 1.26128e-23 1.75585e-06
-19.3816 1.2627e-23 1.7805e-06
-19.3147 9.80001e-24 1.80536e-06
-19.2484 7.2556e-24 1.83041e-06
-19.1828 2.20046e-23 1.85567e-06
-19.1177 1.30127e-23 1.88114e-06
-19.0531 1.68537e-23 1.90684e-06
-18.9891 3.18233e-23 1.93275e-06
-18.9255 2.82625e-23 1.9589e-06
-18.8625 2.98662e-23 1.98529e-06
-18.8 3.58807e-23 2.01191e-06
-18.7379 3.9631e-23 2.03878e-06
-18.6762 5.2384e-23 2.06591e-06
-18.615 6.42514e-23 2.0933e-06
-18.5542 5.62203e-23 2.12094e-06
-18.4938 4.8289e-23 2.14886e-06
-18.4338 5.94195e-23 2.17706e-06
-18.3742 6.46887e-23 2.20553e-06
-18.3149 6.97123e-23 2.23429e-06
-18.256 6.7645e-23 2.26333e-06
-18.1975 5.24289e-23 2.29268e-06
-18.1393 6.42479e-23 2.32233e-06
-18.0815 6.99154e-23 2.35228e-06
-18.0239 6.70728e-23 2.38255e-06
-17.9667 6.59377e-23 2.41313e-06
-17.9098 7.05885e-23 2.44404e-06
-17.8532 6.94807e-23 2.47527e-06
-17.7969 6.31323e-23 2.50685e-06
-17.7408 4.95816e-23 2.53876e-06
-17.6851 5.74873e-23 2.57101e-06
-17.6296 4.29309e-23 2.60362e-06
-17.5744 4.22453e-23 2.63659e-06
-17.5195 1.70319e-23 2.66992e-06
-17.4648 4.36474e-23 2.70362e-06
-17.4104 3.59067e-23 2.7377e-06
-17.3562 4.00989e-23 2.77216e-06
-17.3022 3.94277e-23 2.807e-06
-17.2485 4.14421e-23 2.84224e-06
-17.195 4.65466e-23 2.87788e-06
-17.1418 7.73011e-23 2.91392e-06
-17.0887 5.72769e-23 2.95038e-06
-17.0359 2.77992e-23 2.98726e-06
-16.9833 4.68073e-23 3.02456e-06
-16.9309 6.17746e-23 3.0623e-06
-16.8787 4.90423e-23 3.10048e-06
-16.8268 6.62287e-23 3.1391e-06
-16.775 7.51399e-23 3.17817e-06
-16.7234 6.54435e-23 3.21771e-06
-16.672 6.76943e-23 3.25771e-06
-16.6208 7.64326e-23 3.29819e-06
-16.5697 5.84329e-23 3.33915e-06
-16.5189 7.02378e-23 3.3806e-06
-16.4682 7.39186e-23 3.42255e-06
-16.4177 9.89502e-23 3.465e-06
-16.3674 8.32086e-23 3.50797e-06
-16.3172 4.8115e-23 3.55145e-06
-16.2672 7.79543e-23 3.59547e-06
-16.2174 5.45197e-23 3.64002e-06
-16.1677 5.87464e-23 3.68512e-06
-16.1182 7.49475e-23 3.73077e-06
-16.0689 6.73016e-23 3.77698e-06
-16.0197 4.68666e-23 3.82376e-06
-15.9706 2.7039e-23 3.87113e-06
-15.9217 3.82884e-23 3.91908e-06
-15.873 5.16413e-23 3.96763e-06
-15.8243 4.7482e-23 4.01679e-06
-15.7759 6.17943e-23 4.06657e-06
-15.7276 3.28779e-23 4.11697e-06
-15.6794 6.66452e-23 4.16801e-06
-15.6313 1.49585e-23 4.21969e-06
-15.5834 4.92787e-23 4.27204e-06
-15.5356 4.91583e-23 4.32504e-06
-15.488 3.46787e-23 4.37873e-06
-15.4404 6.47409e-23 4.4331e-06
-15.393 6.74427e-23 4.48817e-06
-15.3458 3.44872e-23 4.54395e-06
-15.2986 7.84268e-23 4.60046e-06
-15.2516 9.73746e-23 4.65769e-06
-15.2047 9.26363e-23 4.71567e-06
-15.1579 1.13558e-22 4.7744e-06
-15.1112 1.06883e-22 4.8339e-06
-15.0647 1.41634e-22 4.89418e-06
-15.0182 5.68973e-23 4.95525e-06
-14.9719 1.01269e-22 5.01713e-06
-14.9257 1.03176e-22 5.07982e-06
-14.8796 8.35846e-23 5.14335e-06
-14.8336 1.05459e-22 5.20772e-06
-14.7877 6.28096e-23 5.27294e-06
-14.7419 1.11714e-22 5.33904e-06
-14.6962 1.29004e-22 5.40602e-06
-14.6506 7.18491e-23 5.47391e-06
-14.6052 1.01383e-22 5.5427e-06
-14.5598 1.02853e-22 5.61243e-06
-14.5145 8.87832e-23 5.6831e-06
-14.4693 1.06295e-22 5.75473e-06
-14.4243 1.19768e-22 5.82733e-06
-14.3793 6.26605e-23 5.90093e-06
-14.3344 6.88023e-23 5.97553e-06
-14.2896 1.00094e-22 6.05116e-06
-14.2449 3.29765e-23 6.12783e-06
-14.2003 6.59041e-23 6.20555e-06
-14.1558 6.31526e-23 6.28436e-06
-14.1113 9.2053e-23 6.36425e-06
-14.067 4.71476e-23 6.44526e-06
-14.0227 7.13609e-23 6.52739e-06
-13.9786 6.05331e-23 6.61068e-06
-13.9345 8.07939e-23 6.69513e-06
-13.8905 1.05056e-22 6.78077e-06
-13.8466 1.25133e-22 6.86762e-06
-13.8028 1.0159e-22 6.95569e-06
-13.759 1.0101e-22 7.04502e-06
-13.7153 1.00062e-22 7.13561e-06
-13.6718 1.34625e-22 7.2275e-06
-13.6283 1.01918e-22 7.3207e-06
-13.5848 1.60425e-22 7.41523e-06
-13.5415 1.56756e-22 7.51112e-06
-13.4982 9.09567e-23 7.6084e-06
-13.455 1.66406e-22 7.70707e-06
-13.4119 1.57091e-22 7.80718e-06
-13.3689 1.32735e-22 7.90875e-06
-13.3259 2.42609e-22 8.01179e-06
-13.283 2.04714e-22 8.11634e-06
-13.2402 2.09705e-22 8.22242e-06
-13.1974 2.31591e-22 8.33005e-06
-13.1547 2.25219e-22 8.43928e-06
-13.1121 1.96979e-22 8.55011e-06
-13.0696 2.04773e-22 8.66259e-06
-13.0271 2.42239e-22 8.77674e-06
-12.9847 1.8586e-22 8.89258e-06
-12.9424 2.12332e-22 9.01016e-06
-12.9001 2.55304e-22 9.1295e-06
-12.8579 2.40425e-22 9.25063e-06
-12.8158 1.9729e-22 9.37358e-06
-12.7737 2.87432e-22 9.49839e-06
-12.7317 1.12209e-22 9.62509e-06
-12.6898 2.29321e-22 9.75371e-06
-12.6479 2.74502e-22 9.8843e-06
-12.6061 1.88531e-22 1.00169e-05
-12.5643 1.86212e-22 1.01515e-05
-12.5226 2.94856e-22 1.02882e-05
-12.481 2.91675e-22 1.04269e-05
-12.4394 1.42329e-22 1.05679e-05
-12.3979 2.79952e-22 1.0711e-05
-12.3565 2.93665e-22 1.08563e-05
-12.3151 3.02148e-22 1.10039e-05
-12.2738 2.1234e-22 1.11538e-05
-12.2325 2.85124e-22 1.1306e-05
-12.1913 3.22544e-22 1.14607e-05
-12.1501 2.73733e-22 1.16178e-05
-12.109 4.20938e-22 1.17773e-05
-12.068 2.97037e-22 1.19394e-05
-12.027 3.96796e-22 1.21041e-05
-11.986 3.77607e-22 1.22714e-05
-11.9452 3.01041e-22 1.24414e-05
-11.9043 3.4586e-22 1.26141e-05
-11.8636 3.40912e-22 1.27895e-05
-11.8228 2.8648e-22 1.29678e-05
-11.7822 3.04794e-22 1.3149e-05
-11.7415 3.43412e-22 1.33332e-05
-11.701 2.27797e-22 1.35203e-05
-11.6605 3.15705e-22 1.37105e-05
-11.62 3.39977e-22 1.39038e-05
-11.5796 2.50374e-22 1.41003e-05
-11.5392 3.26703e-22 1.43e-05
-11.4989 2.54042e-22 1.45031e-05
-11.4587 1.95909e-22 1.47095e-05
-11.4184 2.96232e-22 1.49193e-05
-11.3783 3.67877e-22 1.51326e-05
-11.3381 1.96744e-22 1.53495e-05
-11.2981 2.28768e-22 1.55701e-05
-11.2581 3.61695e-22 1.57943e-05
-11.2181 3.397e-22 1.60224e-05
-11.1781 5.0098e-22 1.62543e-05
-11.1383 3.50208e-22 1.64901e-05
-11.0984 3.40009e-22 1.673e-05
-11.0586 3.34023e-22 1.6974e-05
-11.0189 6.57458e-23 1.72222e-05
-10.9792 4.58754e-22 1.74746e-05
-10.9395 4.00511e-22 1.77314e-05
-10.8999 4.76572e-22 1.79927e-05
-10.8603 5.85178e-22 1.82585e-05
-10.8208 3.99471e-22 1.85289e-05
-10.7813 6.98871e-22 1.88041e-05
-10.7418 5.60742e-22 1.90841e-05
-10.7024 3.85753e-22 1.9369e-05
-10.6631 6.25248e-22 1.9659e-05
-10.6238 5.7979e-22 1.99541e-05
-10.5845 4.30788e-22 2.02544e-05
-10.5452 8.28935e-22 2.05602e-05
-10.506 8.18911e-22 2.08714e-05
-10.4669 6.74201e-22 2.11882e-05
-10.4278 7.48217e-22 2.15107e-05
-10.3887 6.44986e-22 2.1839e-05
-10.3496 8.14181e-22 2.21733e-05
-10.3106 5.36139e-22 2.25137e-05
-10.2717 4.64581e-22 2.28603e-05
-10.2328 5.3353e-22 2.32133e-05
-10.1939 1.49749e-22 2.35727e-05
-10.155 3.01775e-22 2.39388e-05
-10.1162 6.58577e-22 2.43117e-05
-10.0774 4.38144e-22 2.46916e-05
-10.0387 6.99756e-22 2.50785e-05
-10 3.63713e-22 2.54726e-05
-9.96134 2.18683e-22 2.58742e-05
-9.92271 5.28029e-22 2.62833e-05
-9.88412 2.71889e-22 2.67002e-05
-9.84557 1.91767e-22 2.7125e-05
-9.80704 5.63749e-22 2.7558e-05
-9.76856 5.01107e-22 2.79991e-05
-9.73011 3.32718e-22 2.84488e-05
-9.69169 5.10018e-22 2.89071e-05
-9.65331 -3.33646e-22 2.93743e-05
-9.61496 1.75883e-22 2.98506e-05
-9.57664 1.44838e-22 3.03361e-05
-9.53836 5.62481e-22 3.08312e-05
-9.50011 4.73953e-22 3.13359e-05
-9.46189 3.64141e-22 3.18507e-05
-9.42371 4.21122e-22 3.23755e-05
-9.38556 2.09755e-22 3.29109e-05
-9.34744 2.09577e-22 3.34568e-05
-9.30935 3.75132e-22 3.40137e-05
-9.2713 -5.85111e-22 3.45818e-05
-9.23327 6.44125e-22 3.51613e-05
-9.19528 6.01572e-22 3.57526e-05
-9.15732 6.13613e-22 3.63559e-05
-9.11939 4.49723e-22 3.69714e-05
-9.08149 -1.13581e-22 3.75996e-05
-9.04362 6.83801e-22 3.82407e-05
-9.00578 8.26303e-22 3.8895e-05
-8.96797 4.08328e-22 3.95629e-05
-8.93019 9.96544e-22 4.02446e-05
-8.89244 8.04259e-22 4.09406e-05
-8.85471 9.47304e-22 4.16512e-05
-8.81702 6.06505e-22 4.23767e-05
-8.77936 5.50755e-22 4.31176e-05
-8.74172 8.81886e-22 4.38742e-05
-8.70412 8.59304e-22 4.46469e-05
-8.66654 1.34128e-21 4.54361e-05
-8.62899 9.0099e-22 4.62423e-05
-8.59146 2.05278e-22 4.70659e-05
-8.55397 -6.0205e-23 4.79073e-05
-8.5165 3.37946e-22 4.8767e-05
-8.47906 3.55392e-22 4.96455e-05
-8.44165 -8.75e-22 5.05433e-05
-8.40426 3.23402e-22 5.14608e-05
-8.3669 2.76715e-22 5.23987e-05
-8.32956 2.05728e-22 5.33573e-05
-8.29226 3.31338e-22 5.43374e-05
-8.25497 9.62773e-22 5.53394e-05
-8.21772 4.85779e-22 5.6364e-05
-8.18049 7.51731e-22 5.74117e-05
-8.14328 1.0169e-21 5.84832e-05
-8.1061 4.71286e-22 5.95792e-05
-8.06895 -1.01056e-21 6.07002e-05
-8.03182 -3.34202e-22 6.18471e-05
-7.99471 -9.31955e-22 6.30204e-05
-7.95763 -8.58176e-22 6.4221e-05
-7.92058 2.25664e-22 6.54496e-05
-7.88355 1.08401e-21 6.67069e-05
-7.84654 -1.04583e-21 6.79939e-05
-7.80955 -9.47977e-22 6.93112e-05
-7.77259 -5.54192e-22 7.06599e-05
-7.73566 -1.17879e-21 7.20407e-05
-7.69874 7.91005e-23 7.34546e-05
-7.66185 -8.8667e-22 7.49026e-05
-7.62498 8.39619e-22 7.63856e-05
-7.58814 1.29674e-21 7.79047e-05
-7.55132 3.84157e-22 7.94608e-05
-7.51452 -1.58745e-21 8.10552e-05
-7.47774 3.64872e-22 8.26889e-05
-7.44099 1.5384e-22 8.43631e-05
-7.40425 -1.51601e-21 8.60789e-05
-7.36754 -1.20054e-21 8.78377e-05
-7.33085 2.93428e-22 8.96407e-05
-7.29418 8.09819e-23 9.14893e-05
-7.25754 3.89439e-22 9.33849e-05
-7.22091 -3.73107e-22 9.53288e-05
-7.18431 -1.19379e-21 9.73226e-05
-7.14772 1.37174e-21 9.93678e-05
-7.11116 4.57271e-22 0.000101466
-7.07462 7.18925e-22 0.000103619
-7.0381 1.38331e-21 0.000105828
-7.00159 2.12297e-21 0.000108095
-6.96511 3.20805e-21 0.000110423
-6.92865 -1.25462e-21 0.000112812
-6.89221 1.52327e-22 0.000115265
-6.85579 1.61582e-21 0.000117784
-6.81938 -7.06849e-22 0.000120371
-6.783 -1.02457e-21 0.000123029
-6.74664 5.01541e-22 0.000125759
-6.71029 6.51234e-22 0.000128564
-6.67397 2.15204e-21 0.000131446
-6.63766 -8.1684e-22 0.000134409
-6.60137 -1.47775e-22 0.000137454
-6.5651 2.91732e-21 0.000140584
-6.52885 -2.55177e-22 0.000143803
-6.49262 -3.8833e-21 0.000147113
-6.4564 -1.78146e-21 0.000150518
-6.42021 3.58832e-22 0.000154021
-6.38403 4.3985e-21 0.000157625
-6.34786 6.14318e-23 0.000161333
-6.31172 8.7563e-24 0.00016515
-6.27559 4.4394e-21 0.000169079
-6.23949 1.16096e-21 0.000173124
-6.20339 -5.15541e-22 0.000177289
-6.16732 1.11266e-21 0.000181579
-6.13126 9.3e-22 0.000185998
-6.09522 1.31481e-22 0.000190551
-6.05919 1.52994e-21 0.000195242
-6.02319 -1.28722e-21 0.000200077
-5.9872 -1.37361e-21 0.000205061
-5.95122 -9.14952e-21 0.0002102
-5.91526 -3.27897e-21 0.0002155
-5.87932 4.69461e-21 0.000220966
-5.84339 1.48086e-21 0.000226604
-5.80748 -4.10909e-21 0.000232422
-5.77158 -2.6029e-22 0.000238427
-5.7357 -3.7278e-21 0.000244625
-5.69984 -1.10828e-21 0.000251024
-5.66399 2.44244e-21 0.000257632
-5.62815 -3.54312e-21 0.000264457
-5.59233 -1.97653e-21 0.000271508
-5.55653 3.1388e-21 0.000278794
-5.52074 -2.81129e-21 0.000286324
-5.48497 -2.62587e-21 0.000294109
-5.4492 -8.02376e-21 0.000302158
-5.41346 -1.17501e-21 0.000310483
-5.37773 1.07207e-20 0.000319096
-5.34201 2.02069e-21 0.000328007
-5.30631 1.243e-21 0.000337229
-5.27062 5.80772e-21 0.000346777
-5.23494 8.76884e-21 0.000356663
-5.19928 8.80789e-21 0.000366903
-5.16363 -2.15139e-21 0.000377511
-5.128 -4.49346e-21 0.000388504
-5.09237 -2.35329e-21 0.000399898
-5.05677 6.77449e-21 0.000411712
-5.02117 7.60495e-21 0.000423964
-4.98559 -1.42684e-21 0.000436674
-4.95002 -6.28842e-21 0.000449862
-4.91446 1.00873e-20 0.000463551
-4.87892 -7.62721e-21 0.000477764
-4.84339 -2.14617e-20 0.000492524
-4.80787 7.12299e-21 0.000507858
-4.77237 -8.92966e-21 0.000523793
-4.73687 6.74823e-21 0.000540357
-4.70139 -4.28919e-21 0.000557581
-4.66592 -5.66946e-21 0.000575496
-4.63046 -1.21611e-20 0.000594136
-4.59502 1.61996e-20 0.000613537
-4.55958 -1.95348e-20 0.000633737
-4.52416 1.58348e-21 0.000654776
-4.48875 -1.28571e-20 0.000676696
-4.45335 -7.01106e-22 0.000699542
-4.41797 1.92559e-20 0.000723362
-4.38259 -5.38657e-21 0.000748206
-4.34722 4.06494e-20 0.000774129
-4.31187 -3.60681e-20 0.000801187
-4.27653 -3.33221e-21 0.00082944
-4.24119 4.76681e-20 0.000858954
-4.20587 8.27173e-21 0.000889797
-4.17056 -3.84092e-20 0.000922042
-4.13526 -2.70727e-20 0.000955767
-4.09997 -5.95988e-20 0.000991055
-4.06469 2.25349e-20 0.00102799
-4.02942 2.27952e-20 0.00106668
-3.99416 1.26014e-20 0.00110721
-3.95891 3.06856e-20 0.0011497
-3.92367 3.58283e-21 0.00119425
-3.88844 -1.35517e-21 0.001241
-3.85322 -7.43503e-20 0.00129007
-3.81801 4.65098e-21 0.00134162
-3.7828 -2.58751e-20 0.00139578
-3.74761 1.17842e-20 0.00145272
-3.71243 8.55082e-20 0.00151262
-3.67726 6.5883e-21 0.00157566
-3.64209 3.43768e-20 0.00164205
-3.60694 5.16226e-20 0.00171201
-3.57179 8.1079e-22 0.00178577
-3.53665 1.70291e-20 0.00186359
-3.50152 -4.06553e-21 0.00194573
-3.4664 2.0689e-20 0.0020325
-3.43129 8.11891e-20 0.00212421
-3.39619 4.17614e-20 0.00222121
-3.36109 -9.52429e-20 0.00232387
-3.32601 -1.43409e-19 0.00243261
-3.29093 1.58211e-19 0.00254785
-3.25586 5.85689e-20 0.00267009
-3.2208 2.58162e-20 0.00279984
-3.18574 8.46293e-20 0.00293767
-3.1507 5.15084e-21 0.0030842
-3.11566 1.30742e-19 0.00324011
-3.08063 1.56975e-19 0.00340613
-3.0456 2.71403e-21 0.00358307
-3.01059 -1.43581e-19 0.00377182
-2.97558 1.09692e-20 0.00397335
-2.94058 1.65751e-19 0.00418873
-2.90558 1.88345e-19 0.00441915
-2.87059 8.1649e-20 0.00466589
-2.83561 -1.42377e-19 0.00493039
-2.80064 3.64338e-19 0.00521424
-2.76567 -4.67057e-20 0.00551919
-2.73071 2.56199e-19 0.0058472
-2.69576 -3.93632e-19 0.00620044
-2.66081 -7.92704e-20 0.00658131
-2.62587 -3.36166e-19 0.00699252
-2.59094 -3.9683e-20 0.00743706
-2.55601 -8.40973e-19 0.00791832
-2.52109 4.23942e-19 0.00844008
-2.48617 -1.23585e-18 0.00900658
-2.45126 -1.95212e-19 0.00962264
-2.41636 4.77787e-20 0.0102937
-2.38146 1.12518e-18 0.0110258
-2.34657 1.92173e-19 0.0118259
-2.31168 5.53904e-20 0.0127021
-2.2768 -1.11931e-18 0.0136633
-2.24192 -2.71655e-19 0.0147199
-2.20705 1.44482e-18 0.0158837
-2.17219 3.43246e-18 0.0171685
-2.13733 -9.9308e-19 0.01859
-2.10247 1.07996e-19 0.0201666
-2.06762 -2.89674e-19 0.0219195
-2.03278 4.87426e-20 0.0238735
-1.99794 -1.55557e-19 0.0260578
-1.9631 -5.8324e-18 0.0285065
-1.92827 -3.12008e-18 0.03126
-1.89345 5.41205e-18 0.0343661
-1.85862 -6.70818e-18 0.0378819
-1.82381 2.0876e-18 0.0418754
-1.78899 -7.94207e-18 0.0464286
-1.75419 4.25901e-18 0.0516401
-1.71938 -1.30444e-18 0.05763
-1.68458 -1.07771e-18 0.0645441
-1.64979 1.45223e-17 0.0725612
-1.61499 -1.53191e-17 0.0819014
-1.58021 2.73714e-18 0.0928361
-1.54542 4.47085e-17 0.105702
-1.51064 1.18048e-17 0.120918
-1.47586 4.20346e-18 0.139003
-1.44109 5.12118e-17 0.160606
-1.40632 -2.06413e-17 0.186525
-1.37155 1.55847e-17 0.21774
-1.33679 -7.52099e-17 0.255423
-1.30203 1.303e-17 0.300932
-1.26727 -6.154e-18 0.355733
-1.23251 -9.18572e-19 0.421209
-1.19776 1.02273e-17 0.498253
-1.16301 4.00103e-17 0.586562
-1.12827 6.96361e-19 0.683593
-1.09352 -1.40235e-16 0.783448
-1.05878 1.72381e-16 0.876409
-1.02405 -1.04855e-17 0.950249
-0.989309 1.39877e-16 0.993807
-0.954576 -3.42443e-16 1.0014
-0.919844 1.3379e-17 0.975054
-0.885115 5.84736e-17 0.923005
-0.850388 8.54017e-16 0.855798
-0.815663 1.21051e-17 0.782859
-0.78094 -4.51876e-16 0.710884
-0.746219 4.06721e-16 0.643786
-0.711499 6.70488e-16 0.583378
-0.676781 6.12347e-16 0.530131
-0.642065 2.60476e-16 0.483781
-0.60735 -5.35445e-18 0.443715
-0.572637 -2.17384e-16 0.409203
-0.537925 3.98505e-16 0.379518
-0.503214 -3.59924e-16 0.353994
-0.468504 4.00517e-18 0.332044
-0.433796 4.60778e-19 0.313165
-0.399089 -1.0421e-17 0.296933
-0.364382 -1.63495e-18 0.282993
-0.329676 7.10456e-19 0.271051
-0.294972 2.3516e-16 0.260862
-0.260267 -1.17916e-20 0.252227
-0.225564 -2.38597e-18 0.24498
-0.190861 -4.09086e-16 0.238988
-0.156158 1.76109e-18 0.234145
-0.121456 1.23114e-18 0.230364
-0.0867541 8.3441e-19 0.227583
-0.0520524 -2.91476e-19 0.225754
-0.0173508 -1.18152e-19 0.224847
0.0173508 5.09729e-20 0.224847
0.0520524 -2.18395e-20 0.225754
0.0867541 -6.56713e-19 0.227583
0.121456 8.21372e-19 0.230364
0.156158 -3.99515e-16 0.234145
0.190861 -3.39299e-18 0.238988
0.225564 -2.02233e-18 0.24498
0.260267 -4.13134e-18 0.252227
0.294972 -2.91622e-18 0.260862
0.329676 2.35789e-16 0.271051
0.364382 6.47158e-19 0.282993
0.399089 -9.5622e-19 0.296933
0.433796 3.0692e-16 0.313165
0.468504 3.29224e-16 0.332044
0.503214 -3.78687e-16 0.353994
0.537925 -4.04854e-16 0.379518
0.572637 7.64533e-18 0.409203
0.60735 1.14849e-17 0.443715
0.642065 -2.68254e-17 0.483781
0.676781 -9.76255e-18 0.530131
0.711499 -9.76532e-16 0.583378
0.746219 -4.0544e-16 0.643786
0.78094 -4.55809e-16 0.710884
0.815663 3.96077e-17 0.782859
0.850388 1.52457e-17 0.855798
0.885115 -1.83387e-17 0.923005
0.919844 1.04579e-17 0.975054
0.954576 4.5412e-17 1.0014
0.989309 1.52995e-16 0.993807
1.02405 -1.72979e-17 0.950249
1.05878 -8.73284e-17 0.876409
1.09352 -1.74287e-16 0.783448
1.12827 1.71306e-16 0.683593
1.16301 -1.19612e-17 0.586562
1.19776 -2.02897e-16 0.498253
1.23251 2.7167e-16 0.421209
1.26727 -9.90789e-17 0.355733
1.30203 -6.45351e-17 0.300932
1.33679 9.36389e-17 0.255423
1.37155 -4.66638e-17 0.21774
1.40632 4.7973e-17 0.186525
1.44109 5.87938e-17 0.160606
1.47586 -1.98221e-17 0.139003
1.51064 7.01911e-19 0.120918
1.54542 -1.04229e-17 0.105702
1.58021 9.81467e-18 0.0928361
1.61499 -1.96607e-20 0.0819014
1.64979 -7.00712e-18 0.0725612
1.68458 1.18267e-17 0.0645441
1.71938 -1.84587e-17 0.05763
1.75419 7.51607e-18 0.0516401
1.78899 1.32773e-17 0.0464286
1.82381 -8.5722e-19 0.0418754
1.85862 1.02078e-18 0.0378819
1.89345 -8.54277e-18 0.0343661
1.92827 3.80397e-18 0.03126
1.9631 6.07186e-19 0.0285065
1.99794 2.0348e-18 0.0260578
2.03278 -8.89913e-20 0.0238735
2.06762 1.68342e-18 0.0219195
2.10247 -1.20497e-18 0.0201666
2.13733 3.96403e-19 0.01859
2.17219 -2.81704e-19 0.0171685
2.20705 -8.90216e-19 0.0158837
2.24192 6.05256e-19 0.0147199
2.2768 7.5305e-19 0.0136633
2.31168 -6.87603e-19 0.0127021
2.34657 -1.27898e-18 0.0118259
2.38146 -3.17892e-19 0.0110258
2.41636 6.2071e-19 0.0102937
2.45126 -7.52402e-20 0.00962264
2.48617 3.39216e-19 0.00900658
2.52109 1.69073e-19 0.00844008
2.55601 -2.62215e-20 0.00791832
2.59094 -1.50046e-19 0.00743706
2.62587 1.96644e-19 0.00699252
2.66081 -7.06969e-19 0.00658131
2.69576 7.14756e-19 0.00620044
2.73071 6.01739e-20 0.0058472
2.76567 -3.19365e-19 0.00551919
2.80064 -7.44447e-20 0.00521424
2.83561 -1.37743e-19 0.00493039
2.87059 -3.50764e-19 0.00466589
2.90558 -3.42366e-19 0.00441915
2.94058 -3.70028e-20 0.00418873
2.97558 -3.02441e-20 0.00397335
3.01059 1.90379e-19 0.00377182
3.0456 2.20496e-19 0.00358307
3.08063 -9.88594e-20 0.00340613
3.11566 -5.51861e-20 0.00324011
3.1507 7.20746e-20 0.0030842
3.18574 -1.11182e-19 0.00293767
3.2208 -1.02437e-19 0.00279984
3.25586 -2.57584e-19 0.00267009
3.29093 -3.20597e-19 0.00254785
3.32601 1.01769e-19 0.00243261
3.36109 1.54748e-19 0.00232387
3.39619 1.22578e-19 0.00222121
3.43129 4.92938e-20 0.00212421
3.4664 2.82198e-20 0.0020325
3.50152 -3.72e-20 0.00194573
3.53665 -8.2593e-20 0.00186359
3.57179 3.68839e-20 0.00178577
3.60694 3.06597e-20 0.00171201
3.64209 9.89149e-20 0.00164205
3.67726 1.13529e-21 0.00157566
3.71243 -1.81246e-20 0.00151262
3.74761 -1.86771e-20 0.00145272
3.7828 -2.74953e-20 0.00139578
3.81801 -1.5578e-20 0.00134162
3.85322 3.14735e-20 0.00129007
3.88844 3.16411e-20 0.001241
3.92367 5.79188e-20 0.00119425
3.95891 -9.72132e-21 0.0011497
3.99416 -4.38649e-20 0.00110721
4.02942 -2.02921e-20 0.00106668
4.06469 -3.74225e-20 0.00102799
4.09997 2.107e-22 0.000991055
4.13526 -1.09025e-20 0.000955767
4.17056 2.27471e-21 0.000922042
4.20587 1.17174e-20 0.000889797
4.24119 -2.71389e-20 0.000858954
4.27653 -3.73659e-21 0.00082944
4.31187 -6.80718e-21 0.000801187
4.34722 4.40313e-20 0.000774129
4.38259 -1.07817e-20 0.000748206
4.41797 -3.38599e-21 0.000723362
4.45335 -1.60026e-21 0.000699542
4.48875 8.34781e-21 0.000676696
4.52416 -1.13792e-21 0.000654776
4.55958 -1.88378e-20 0.000633737
4.59502 -1.82188e-21 0.000613537
4.63046 3.04282e-21 0.000594136
4.66592 1.39896e-20 0.000575496
4.70139 1.34722e-20 0.000557581
4.73687 -4.99559e-21 0.000540357
4.77237 2.26201e-20 0.000523793
4.80787 9.48647e-22 0.000507858
4.84339 8.84636e-21 0.000492524
4.87892 6.38751e-21 0.000477764
4.91446 -1.78094e-21 0.000463551
4.95002 2.25266e-21 0.000449862
4.98559 2.55451e-21 0.000436674
5.02117 -8.28044e-21 0.000423964
5.05677 -1.20851e-21 0.000411712
5.09237 -1.25168e-20 0.000399898
5.128 1.32614e-20 0.000388504
5.16363 -2.2185e-21 0.000377511
5.19928 -6.79599e-21 0.000366903
5.23494 -5.76629e-22 0.000356663
5.27062 6.5514e-21 0.000346777
5.30631 -1.03031e-21 0.000337229
5.34201 6.47329e-23 0.000328007
5.37773 3.69507e-22 0.000319096
5.41346 6.19319e-21 0.000310483
5.4492 9.33656e-22 0.000302158
5.48497 1.41276e-21 0.000294109
5.52074 -2.43987e-22 0.000286324
5.55653 -1.67198e-21 0.000278794
5.59233 2.79911e-21 0.000271508
5.62815 3.10471e-22 0.000264457
5.66399 -1.76801e-21 0.000257632
5.69984 2.95367e-21 0.000251024
5.7357 2.31093e-21 0.000244625
5.77158 -3.02962e-21 0.000238427
5.80748 -8.39253e-22 0.000232422
5.84339 -7.12074e-22 0.000226604
5.87932 2.94768e-21 0.000220966
5.91526 5.13222e-21 0.0002155
5.95122 -2.01018e-21 0.0002102
5.9872 -2.05585e-21 0.000205061
6.02319 9.25995e-22 0.000200077
6.05919 -1.34757e-21 0.000195242
6.09522 2.07891e-21 0.000190551
6.13126 -1.00077e-21 0.000185998
6.16732 1.01339e-21 0.000181579
6.20339 -2.82023e-21 0.000177289
6.23949 6.1042e-22 0.000173124
6.27559 -2.91143e-21 0.000169079
6.31172 -2.71127e-21 0.00016515
6.34786 3.71419e-22 0.000161333
6.38403 -1.52372e-21 0.000157625
6.42021 -3.72391e-21 0.000154021
6.4564 4.1517e-21 0.000150518
6.49262 1.77843e-21 0.000147113
6.52885 4.11977e-21 0.000143803
6.5651 2.68787e-22 0.000140584
6.60137 7.74645e-22 0.000137454
6.63766 8.47931e-23 0.000134409
6.67397 -1.83677e-21 0.000131446
6.71029 9.54897e-23 0.000128564
6.74664 9.92732e-22 0.000125759
6.783 1.06688e-21 0.000123029
6.81938 -7.39521e-22 0.000120371
6.85579 -1.16733e-21 0.000117784
6.89221 -2.70911e-21 0.000115265
6.92865 -4.44779e-22 0.000112812
6.96511 5.07091e-22 0.000110423
7.00159 1.39617e-21 0.000108095
7.0381 9.61779e-22 0.000105828
7.07462 9.95729e-22 0.000103619
7.11116 3.13491e-21 0.000101466
7.14772 -5.81319e-23 9.93678e-05
7.18431 -8.78974e-22 9.73226e-05
7.22091 -2.35146e-22 9.53288e-05
7.25754 2.15562e-22 9.33849e-05
7.29418 -1.74682e-21 9.14893e-05
7.33085 -8.55743e-22 8.96407e-05
7.36754 -4.83275e-22 8.78377e-05
7.40425 6.96542e-22 8.60789e-05
7.44099 -6.03499e-23 8.43631e-05
7.47774 -2.57468e-22 8.26889e-05
7.51452 4.01304e-22 8.10552e-05
7.55132 -1.5331e-21 7.94608e-05
7.58814 -2.12154e-23 7.79047e-05
7.62498 6.91808e-23 7.63856e-05
7.66185 -1.97762e-22 7.49026e-05
7.69874 -7.48306e-22 7.34546e-05
7.73566 -4.74249e-22 7.20407e-05
7.77259 -5.59769e-22 7.06599e-05
7.80955 1.01024e-21 6.93112e-05
7.84654 -8.27304e-22 6.79939e-05
7.88355 2.09283e-22 6.67069e-05
7.92058 -7.16013e-23 6.54496e-05
7.95763 -8.17738e-22 6.4221e-05
7.99471 -1.67764e-22 6.30204e-05
8.03182 1.3386e-22 6.18471e-05
8.06895 5.20875e-22 6.07002e-05
8.1061 -9.62873e-22 5.95792e-05
8.14328 -3.43885e-22 5.84832e-05
8.18049 -3.15588e-22 5.74117e-05
8.21772 -4.90455e-22 5.6364e-05
8.25497 -8.86597e-22 5.53394e-05
8.29226 4.98504e-22 5.43374e-05
8.32956 -1.57956e-22 5.33573e-05
8.3669 -2.25215e-22 5.23987e-05
8.40426 -1.41101e-21 5.14608e-05
8.44165 4.57129e-23 5.05433e-05
8.47906 -4.70696e-22 4.96455e-05
8.5165 4.52938e-22 4.8767e-05
8.55397 3.66264e-23 4.79073e-05
8.59146 -9.14009e-22 4.70659e-05
8.62899 -6.88505e-22 4.62423e-05
8.66654 -6.64522e-22 4.54361e-05
8.70412 -1.47022e-21 4.46469e-05
8.74172 -5.25049e-22 4.38742e-05
8.77936 -1.3461e-21 4.31176e-05
8.81702 -9.25087e-22 4.23767e-05
8.85471 -5.20422e-22 4.16512e-05
8.89244 -7.29211e-22 4.09406e-05
8.93019 -8.94526e-23 4.02446e-05
8.96797 -9.54085e-22 3.95629e-05
9.00578 -1.01715e-21 3.8895e-05
9.04362 -8.66716e-22 3.82407e-05
9.08149 -5.28707e-22 3.75996e-05
9.11939 -5.53343e-22 3.69714e-05
9.15732 -4.20635e-22 3.63559e-05
9.19528 -2.64638e-22 3.57526e-05
9.23327 -7.51628e-22 3.51613e-05
9.2713 -3.50864e-23 3.45818e-05
9.30935 -3.50121e-22 3.40137e-05
9.34744 -1.53611e-22 3.34568e-05
9.38556 -3.1347e-22 3.29109e-05
9.42371 -4.44839e-22 3.23755e-05
9.46189 -1.88165e-22 3.18507e-05
9.50011 -3.76006e-22 3.13359e-05
9.53836 -2.46211e-22 3.08312e-05
9.57664 -7.12662e-23 3.03361e-05
9.61496 -3.89733e-22 2.98506e-05
9.65331 -6.60187e-22 2.93743e-05
9.69169 -3.0611e-22 2.89071e-05
9.73011 -3.74399e-22 2.84488e-05
9.76856 -5.35849e-22 2.79991e-05
9.80704 -8.22254e-22 2.7558e-05
9.84557 -8.08339e-22 2.7125e-05
9.88412 -3.62772e-22 2.67002e-05
9.92271 -5.62113e-22 2.62833e-05
9.96134 -6.01958e-22 2.58742e-05
10 -3.60209e-22 2.54726e-05
10.0387 -7.04714e-22 2.50785e-05
10.0774 -5.58122e-22 2.46916e-05
10.1162 -5.42988e-22 2.43117e-05
10.155 -6.00107e-22 2.39388e-05
10.1939 -6.89273e-22 2.35727e-05
10.2328 -5.4745e-22 2.32133e-05
10.2717 -7.7285e-22 2.28603e-05
10.3106 -3.61316e-22 2.25137e-05
10.3496 -7.11189e-22 2.21733e-05
10.3887 -6.52647e-22 2.1839e-05
10.4278 -3.35525e-22 2.15107e-05
10.4669 -6.64537e-22 2.11882e-05
10.506 -8.29163e-22 2.08714e-05
10.5452 -2.92429e-22 2.05602e-05
10.5845 -7.45073e-22 2.02544e-05
10.6238 -5.12789e-22 1.99541e-05
10.6631 -4.60299e-22 1.9659e-05
10.7024 -8.37177e-22 1.9369e-05
10.7418 -6.15115e-22 1.90841e-05
10.7813 -5.57132e-22 1.88041e-05
10.8208 -3.75048e-22 1.85289e-05
10.8603 -4.56339e-22 1.82585e-05
10.8999 -4.6123e-22 1.79927e-05
10.9395 -4.50939e-22 1.77314e-05
10.9792 -5.78685e-22 1.74746e-05
11.0189 -4.0814e-22 1.72222e-05
11.0586 -4.32919e-22 1.6974e-05
11.0984 -2.56241e-22 1.673e-05
11.1383 -3.13017e-22 1.64901e-05
11.1781 -2.82056e-22 1.62543e-05
11.2181 -4.55343e-22 1.60224e-05
11.2581 -3.29824e-22 1.57943e-05
11.2981 -2.78387e-22 1.55701e-05
11.3381 -2.46561e-22 1.53495e-05
11.3783 -2.98311e-22 1.51326e-05
11.4184 -2.25725e-22 1.49193e-05
11.4587 -2.97366e-22 1.47095e-05
11.4989 -2.75647e-22 1.45031e-05
11.5392 -3.65302e-22 1.43e-05
11.5796 -3.08552e-22 1.41003e-05
11.62 -2.93949e-22 1.39038e-05
11.6605 -1.74377e-22 1.37105e-05
11.701 -2.93212e-22 1.35203e-05
11.7415 -1.92716e-22 1.33332e-05
11.7822 -3.08596e-22 1.3149e-05
11.8228 -2.07543e-22 1.29678e-05
11.8636 -3.09371e-22 1.27895e-05
11.9043 -2.64612e-22 1.26141e-05
11.9452 -3.40712e-22 1.24414e-05
11.986 -3.02789e-22 1.22714e-05
12.027 -2.67882e-22 1.21041e-05
12.068 -2.22801e-22 1.19394e-05
12.109 -2.6939e-22 1.17773e-05
12.1501 -2.41193e-22 1.16178e-05
12.1913 -2.20438e-22 1.14607e-05
12.2325 -2.59987e-22 1.1306e-05
12.2738 -2.84878e-22 1.11538e-05
12.3151 -3.10777e-22 1.10039e-05
12.3565 -1.75376e-22 1.08563e-05
12.3979 -2.71757e-22 1.0711e-05
12.4394 -1.55925e-22 1.05679e-05
12.481 -3.03027e-22 1.04269e-05
12.5226 -1.32345e-22 1.02882e-05
12.5643 -2.97024e-22 1.01515e-05
12.6061 -1.81372e-22 1.00169e-05
12.6479 -3.33748e-22 9.8843e-06
12.6898 -1.43267e-22 9.75371e-06
12.7317 -2.42517e-22 9.62509e-06
12.7737 -2.08775e-22 9.49839e-06
12.8158 -3.13273e-22 9.37358e-06
12.8579 -2.59887e-22 9.25063e-06
12.9001 -2.40327e-22 9.1295e-06
12.9424 -2.98716e-22 9.01016e-06
12.9847 -1.82554e-22 8.89258e-06
13.0271 -2.35596e-22 8.77674e-06
13.0696 -2.42304e-22 8.66259e-06
13.1121 -2.28285e-22 8.55011e-06
13.1547 -2.3038e-22 8.43928e-06
13.1974 -1.71024e-22 8.33005e-06
13.2402 -1.24612e-22 8.22242e-06
13.283 -1.9573e-22 8.11634e-06
13.3259 -1.17482e-22 8.01179e-06
13.3689 -1.54888e-22 7.90875e-06
13.4119 -1.31324e-22 7.80718e-06
13.455 -1.10603e-22 7.70707e-06
13.4982 -1.52342e-22 7.6084e-06
13.5415 -1.46369e-22 7.51112e-06
13.5848 -1.42711e-22 7.41523e-06
13.6283 -1.46721e-22 7.3207e-06
13.6718 -1.63832e-22 7.2275e-06
13.7153 -7.1126e-23 7.13561e-06
13.759 -1.21797e-22 7.04502e-06
13.8028 -9.38672e-23 6.95569e-06
13.8466 -1.03155e-22 6.86762e-06
13.8905 -7.41889e-23 6.78077e-06
13.9345 -4.30712e-23 6.69513e-06
13.9786 -9.04414e-23 6.61068e-06
14.0227 -6.46793e-23 6.52739e-06
14.067 -8.13115e-23 6.44526e-06
14.1113 -6.49544e-23 6.36425e-06
14.1558 -7.22824e-23 6.28436e-06
14.2003 -7.921e-23 6.20555e-06
14.2449 -3.66559e-23 6.12783e-06
14.2896 -8.12897e-23 6.05116e-06
14.3344 -7.9981e-23 5.97553e-06
14.3793 -3.68851e-23 5.90093e-06
14.4243 -8.93693e-23 5.82733e-06
14.4693 -1.04655e-22 5.75473e-06
14.5145 -6.85752e-23 5.6831e-06
14.5598 -7.83577e-23 5.61243e-06
14.6052 -1.17573e-22 5.5427e-06
14.6506 -9.43536e-23 5.47391e-06
14.6962 -6.93232e-23 5.40602e-06
14.7419 -8.6227e-23 5.33904e-06
14.7877 -8.99288e-23 5.27294e-06
14.8336 -8.60547e-23 5.20772e-06
14.8796 -9.76393e-23 5.14335e-06
14.9257 -7.05795e-23 5.07982e-06
14.9719 -1.32392e-22 5.01713e-06
15.0182 -1.18397e-22 4.95525e-06
15.0647 -1.45517e-22 4.89418e-06
15.1112 -9.88206e-23 4.8339e-06
15.1579 -9.32864e-23 4.7744e-06
15.2047 -8.96837e-23 4.71567e-06
15.2516 -9.00803e-23 4.65769e-06
15.2986 -1.01308e-22 4.60046e-06
15.3458 -6.17002e-23 4.54395e-06
15.393 -6.4605e-23 4.48817e-06
15.4404 -6.70309e-23 4.4331e-06
15.488 -7.86003e-23 4.37873e-06
15.5356 -5.32506e-23 4.32504e-06
15.5834 -5.69506e-23 4.27204e-06
15.6313 -5.99536e-23 4.21969e-06
15.6794 -4.42806e-23 4.16801e-06
15.7276 -7.38351e-23 4.11697e-06
15.7759 -3.72607e-23 4.06657e-06
15.8243 -4.33007e-23 4.01679e-06
15.873 -3.94589e-23 3.96763e-06
15.9217 -9.05944e-23 3.91908e-06
15.9706 -4.85335e-23 3.87113e-06
16.0197 -3.2666e-23 3.82376e-06
16.0689 -6.00213e-23 3.77698e-06
16.1182 -8.78535e-23 3.73077e-06
16.1677 -6.53922e-23 3.68512e-06
16.2174 -6.48296e-23 3.64002e-06
16.2672 -5.82099e-23 3.59547e-06
16.3172 -7.06816e-23 3.55145e-06
16.3674 -7.42074e-23 3.50797e-06
16.4177 -8.67201e-23 3.465e-06
16.4682 -8.14174e-23 3.42255e-06
16.5189 -7.35493e-23 3.3806e-06
16.5697 -7.49927e-23 3.33915e-06
16.6208 -7.97211e-23 3.29819e-06
16.672 -7.9532e-23 3.25771e-06
16.7234 -6.32125e-23 3.21771e-06
16.775 -6.10162e-23 3.17817e-06
16.8268 -7.15588e-23 3.1391e-06
16.8787 -7.41304e-23 3.10048e-06
16.9309 -6.64832e-23 3.0623e-06
16.9833 -5.93551e-23 3.02456e-06
17.0359 -5.28825e-23 2.98726e-06
17.0887 -6.15214e-23 2.95038e-06
17.1418 -6.0058e-23 2.91392e-06
17.195 -3.55884e-23 2.87788e-06
17.2485 -5.52039e-23 2.84224e-06
17.3022 -5.26787e-23 2.807e-06
17.3562 -4.17807e-23 2.77216e-06
17.4104 -3.81208e-23 2.7377e-06
17.4648 -2.1627e-23 2.70362e-06
17.5195 -3.64883e-23 2.66992e-06
17.5744 -4.13823e-23 2.63659e-06
17.6296 -3.78548e-23 2.60362e-06
17.6851 -5.26789e-23 2.57101e-06
17.7408 -6.07245e-23 2.53876e-06
17.7969 -6.38711e-23 2.50685e-06
17.8532 -6.89985e-23 2.47527e-06
17.9098 -7.05381e-23 2.44404e-06
17.9667 -6.29598e-23 2.41313e-06
18.0239 -6.37068e-23 2.38255e-06
18.0815 -7.90394e-23 2.35228e-06
18.1393 -7.00395e-23 2.32233e-06
18.1975 -6.54363e-23 2.29268e-06
18.256 -5.39357e-23 2.26333e-06
18.3149 -5.99035e-23 2.23429e-06
18.3742 -5.55248e-23 2.20553e-06
18.4338 -5.982e-23 2.17706e-06
18.4938 -5.43655e-23 2.14886e-06
18.5542 -4.32123e-23 2.12094e-06
18.615 -4.68285e-23 2.0933e-06
18.6762 -4.43445e-23 2.06591e-06
18.7379 -3.79735e-23 2.03878e-06
18.8 -3.21307e-23 2.01191e-06
18.8625 -3.2738e-23 1.98529e-06
18.9255 -3.22228e-23 1.9589e-06
18.9891 -2.7815e-23 1.93275e-06
19.0531 -1.95129e-23 1.90684e-06
19.1177 -2.15255e-23 1.88114e-06
19.1828 -2.46133e-23 1.85567e-06
19.2484 -1.29568e-23 1.83041e-06
19.3147 -1.32602e-23 1.80536e-06
19.3816 -8.48405e-24 1.7805e-06
19.4491 -1.04081e-23 1.75585e-06
19.5173 -2.08464e-23 1.73138e-06
19.5862 -1.70114e-23 1.70709e-06
19.6558 -2.44707e-23 1.68297e-06
19.7262 -2.35654e-23 1.65902e-06
19.7974 -3.58582e-23 1.63523e-06
19.8694 -3.94136e-23 1.61159e-06
19.9423 -3.70032e-23 1.58809e-06
20.0162 -4.04238e-23 1.56473e-06
20.091 -1.75408e-23 1.54149e-06
20.1669 -2.49347e-23 1.51836e-06
20.244 -2.24818e-23 1.49533e-06
20.3222 -1.73443e-23 1.4724e-06
20.4016 -2.07159e-23 1.44953e-06
20.4825 -1.97207e-23 1.42673e-06
20.5648 -1.25573e-23 1.40397e-06
20.6487 -1.44379e-23 1.38124e-06
20.7344 -9.91411e-24 1.35852e-06
20.8219 -1.65003e-24 1.33577e-06
20.9115 3.95272e-24 1.31297e-06
21.0034 2.30537e-24 1.29009e-06
21.0979 7.76444e-24 1.2671e-06
21.1952 4.60443e-24 1.24393e-06
21.2959 8.82488e-24 1.22053e-06
21.4004 1.5706e-24 1.19682e-06
21.5093 -4.58833e-25 1.1727e-06
21.6237 1.0218e-24 1.14803e-06
21.7448 -1.09963e-23 1.12262e-06
21.8747 -6.22524e-24 1.09615e-06
22.0165 -4.65939e-24 1.06812e-06
22.1768 -7.21436e-24 1.03751e-06
22.3723 -1.54495e-24 1.00166e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.5Nc1ClassicOneLoop/iFp_OneLoopFRG.txt <==
-22.3723 3.20562e-24 1.00167e-06
-22.1768 3.43912e-24 1.03753e-06
-22.0165 2.09833e-24 1.06813e-06
-21.8747 -2.16869e-24 1.09616e-06
-21.7448 -1.83069e-25 1.12263e-06
-21.6237 3.80606e-24 1.14805e-06
-21.5093 2.34376e-25 1.17272e-06
-21.4004 -1.26729e-24 1.19684e-06
-21.2959 3.43246e-24 1.22054e-06
-21.1952 -1.73279e-24 1.24395e-06
-21.0979 -2.21948e-24 1.26712e-06
-21.0034 -3.99805e-24 1.29011e-06
-20.9115 -5.37779e-24 1.31299e-06
-20.8219 -3.67152e-24 1.33579e-06
-20.7344 -5.53591e-24 1.35854e-06
-20.6487 -7.11699e-24 1.38126e-06
-20.5648 -2.34553e-24 1.404e-06
-20.4825 7.2096e-25 1.42675e-06
-20.4016 -5.12198e-24 1.44956e-06
-20.3222 3.64704e-24 1.47242e-06
-20.244 1.0972e-24 1.49536e-06
-20.1669 1.27262e-24 1.51839e-06
-20.091 -1.7869e-24 1.54152e-06
-20.0162 1.25535e-25 1.56476e-06
-19.9423 7.05239e-24 1.58812e-06
-19.8694 -3.02309e-24 1.61162e-06
-19.7974 3.49198e-24 1.63526e-06
-19.7262 1.1089e-24 1.65905e-06
-19.6558 4.74079e-24 1.683e-06
-19.5862 1.67355e-24 1.70712e-06
-19.5173 3.69088e-25 1.73141e-06
-19.4491 -3.44564e-24 1.75588e-06
-19.3816 -3.17014e-25 1.78054e-06
-19.3147 3.33505e-24 1.80539e-06
-19.2484 -4.45104e-24 1.83044e-06
-19.1828 3.86942e-24 1.8557e-06
-19.1177 -2.8599e-24 1.88118e-06
-19.0531 -3.60806e-24 1.90687e-06
-18.9891 -4.83866e-25 1.93279e-06
-18.9255 -1.11003e-24 1.95894e-06
-18.8625 5.19008e-24 1.98532e-06
-18.8 -4.33865e-24 2.01195e-06
-18.7379 -5.07341e-24 2.03882e-06
-18.6762 -6.55069e-24 2.06595e-06
-18.615 8.52358e-26 2.09334e-06
-18.5542 4.01006e-24 2.12099e-06
-18.4938 -3.19581e-24 2.14891e-06
-18.4338 -3.34961e-24 2.1771e-06
-18.3742 -7.39068e-24 2.20557e-06
-18.3149 9.47715e-24 2.23433e-06
-18.256 6.46024e-24 2.26338e-06
-18.1975 -4.43315e-24 2.29273e-06
-18.1393 -9.3347e-24 2.32237e-06
-18.0815 -1.93979e-24 2.35233e-06
-18.0239 -8.9011e-24 2.38259e-06
-17.9667 -1.0048e-24 2.41318e-06
-17.9098 -2.10671e-24 2.44409e-06
-17.8532 3.79154e-24 2.47533e-06
-17.7969 -3.738e-24 2.5069e-06
-17.7408 6.3992e-25 2.53881e-06
-17.6851 -5.14726e-24 2.57107e-06
-17.6296 -5.44102e-25 2.60368e-06
-17.5744 8.27333e-25 2.63665e-06
-17.5195 9.04044e-24 2.66998e-06
-17.4648 -1.35701e-24 2.70368e-06
-17.4104 1.09901e-23 2.73776e-06
-17.3562 -3.60299e-24 2.77222e-06
-17.3022 3.69791e-24 2.80706e-06
-17.2485 9.48856e-24 2.8423e-06
-17.195 1.34855e-24 2.87795e-06
-17.1418 7.17597e-24 2.91399e-06
-17.0887 -3.04547e-24 2.95045e-06
-17.0359 3.82205e-24 2.98733e-06
-16.9833 1.01298e-24 3.02463e-06
-16.9309 -7.4502e-24 3.06237e-06
-16.8787 -1.24213e-23 3.10055e-06
-16.8268 -1.11107e-24 3.13917e-06
-16.775 -1.19744e-23 3.17825e-06
-16.7234 3.67955e-24 3.21779e-06
-16.672 8.28062e-24 3.25779e-06
-16.6208 -1.66746e-24 3.29827e-06
-16.5697 3.49811e-24 3.33923e-06
-16.5189 4.74718e-24 3.38069e-06
-16.4682 2.847e-24 3.42263e-06
-16.4177 -5.36102e-25 3.46509e-06
-16.3674 4.344e-24 3.50805e-06
-16.3172 -2.37977e-24 3.55154e-06
-16.2672 -5.3858e-24 3.59556e-06
-16.2174 -1.86689e-24 3.64011e-06
-16.1677 -6.30391e-24 3.68521e-06
-16.1182 -2.78094e-24 3.73086e-06
-16.0689 -3.36795e-24 3.77708e-06
-16.0197 -1.20592e-24 3.82386e-06
-15.9706 1.3431e-24 3.87123e-06
-15.9217 -1.01624e-23 3.91919e-06
-15.873 2.55873e-23 3.96774e-06
-15.8243 -2.65692e-24 4.0169e-06
-15.7759 -8.57026e-25 4.06668e-06
-15.7276 9.24573e-24 4.11708e-06
-15.6794 1.83425e-23 4.16812e-06
-15.6313 -6.41506e-24 4.21981e-06
-15.5834 -9.65617e-24 4.27215e-06
-15.5356 1.42152e-23 4.32516e-06
-15.488 -2.26716e-23 4.37885e-06
-15.4404 1.57894e-23 4.43323e-06
-15.393 1.91107e-24 4.4883e-06
-15.3458 -4.41136e-24 4.54408e-06
-15.2986 -7.10546e-25 4.60059e-06
-15.2516 -2.92727e-23 4.65782e-06
-15.2047 -2.53774e-23 4.7158e-06
-15.1579 -7.29596e-24 4.77454e-06
-15.1112 1.93522e-23 4.83404e-06
-15.0647 -2.88931e-23 4.89433e-06
-15.0182 2.63404e-24 4.9554e-06
-14.9719 -1.9766e-24 5.01728e-06
-14.9257 -7.19329e-24 5.07998e-06
-14.8796 6.1855e-24 5.1435e-06
-14.8336 1.94971e-23 5.20788e-06
-14.7877 1.98576e-23 5.27311e-06
-14.7419 -3.17418e-23 5.33921e-06
-14.6962 -4.8972e-24 5.40619e-06
-14.6506 -8.96175e-24 5.47408e-06
-14.6052 8.52938e-24 5.54288e-06
-14.5598 2.03605e-23 5.61261e-06
-14.5145 1.63609e-23 5.68328e-06
-14.4693 -1.74655e-23 5.75491e-06
-14.4243 -8.23675e-24 5.82752e-06
-14.3793 1.27387e-23 5.90112e-06
-14.3344 -9.27594e-24 5.97573e-06
-14.2896 -2.16918e-23 6.05136e-06
-14.2449 1.62824e-23 6.12803e-06
-14.2003 -2.39001e-23 6.20576e-06
-14.1558 -2.65405e-23 6.28457e-06
-14.1113 -4.8184e-25 6.36447e-06
-14.067 -6.20711e-24 6.44548e-06
-14.0227 1.07844e-23 6.52762e-06
-13.9786 1.7009e-23 6.6109e-06
-13.9345 -4.18317e-23 6.69536e-06
-13.8905 -8.58822e-24 6.78101e-06
-13.8466 4.36582e-24 6.86786e-06
-13.8028 2.18423e-23 6.95594e-06
-13.759 1.161e-24 7.04527e-06
-13.7153 1.81057e-23 7.13587e-06
-13.6718 3.19975e-23 7.22776e-06
-13.6283 -2.58722e-24 7.32096e-06
-13.5848 -2.40203e-23 7.4155e-06
-13.5415 -1.1315e-23 7.5114e-06
-13.4982 1.57135e-23 7.60868e-06
-13.455 1.02125e-23 7.70736e-06
-13.4119 -3.23037e-23 7.80748e-06
-13.3689 4.26169e-23 7.90904e-06
-13.3259 1.00513e-23 8.01209e-06
-13.283 -2.48609e-23 8.11665e-06
-13.2402 -5.3096e-24 8.22273e-06
-13.1974 1.09626e-24 8.33038e-06
-13.1547 -3.11701e-23 8.4396e-06
-13.1121 -2.48165e-23 8.55045e-06
-13.0696 2.68433e-23 8.66293e-06
-13.0271 -2.12538e-23 8.77708e-06
-12.9847 2.98214e-23 8.89294e-06
-12.9424 3.68763e-23 9.01052e-06
-12.9001 -3.3865e-23 9.12987e-06
-12.8579 -3.26144e-23 9.251e-06
-12.8158 -2.15576e-23 9.37396e-06
-12.7737 2.12853e-24 9.49878e-06
-12.7317 3.73649e-23 9.62549e-06
-12.6898 -5.86681e-23 9.75412e-06
-12.6479 2.50309e-23 9.88471e-06
-12.6061 -3.55196e-23 1.00173e-05
-12.5643 2.08569e-23 1.01519e-05
-12.5226 -2.3669e-23 1.02886e-05
-12.481 -5.14587e-23 1.04274e-05
-12.4394 -6.27812e-25 1.05683e-05
-12.3979 1.30632e-23 1.07114e-05
-12.3565 1.65386e-23 1.08568e-05
-12.3151 -6.73478e-24 1.10044e-05
-12.2738 -5.79905e-24 1.11543e-05
-12.2325 -9.17893e-24 1.13065e-05
-12.1913 1.99354e-23 1.14612e-05
-12.1501 4.8628e-23 1.16183e-05
-12.109 1.18951e-22 1.17779e-05
-12.068 3.93855e-23 1.194e-05
-12.027 3.28759e-23 1.21047e-05
-11.986 4.31322e-23 1.2272e-05
-11.9452 4.65541e-23 1.24419e-05
-11.9043 3.78834e-23 1.26147e-05
-11.8636 -4.89446e-23 1.27901e-05
-11.8228 3.63409e-23 1.29685e-05
-11.7822 1.86225e-23 1.31497e-05
-11.7415 3.30548e-23 1.33338e-05
-11.701 2.5585e-24 1.3521e-05
-11.6605 -4.20269e-23 1.37112e-05
-11.62 7.33484e-23 1.39045e-05
-11.5796 -3.07819e-23 1.4101e-05
-11.5392 -9.46116e-23 1.43008e-05
-11.4989 -5.59081e-23 1.45038e-05
-11.4587 9.43661e-24 1.47102e-05
-11.4184 1.96781e-23 1.492e-05
-11.3783 -1.04006e-22 1.51334e-05
-11.3381 -6.98023e-23 1.53503e-05
-11.2981 -8.40703e-23 1.55709e-05
-11.2581 -1.02133e-22 1.57951e-05
-11.2181 1.48647e-22 1.60232e-05
-11.1781 -1.47174e-23 1.62551e-05
-11.1383 7.13135e-23 1.6491e-05
-11.0984 -4.30623e-24 1.67309e-05
-11.0586 -1.06761e-22 1.69749e-05
-11.0189 9.83221e-23 1.72231e-05
-10.9792 2.4489e-23 1.74756e-05
-10.9395 9.68898e-23 1.77324e-05
-10.8999 -7.23589e-23 1.79937e-05
-10.8603 -1.91749e-23 1.82595e-05
-10.8208 -1.5422e-23 1.85299e-05
-10.7813 8.75419e-23 1.88051e-05
-10.7418 -1.84141e-24 1.90852e-05
-10.7024 -1.53482e-22 1.93701e-05
-10.6631 -9.2484e-23 1.96601e-05
-10.6238 -5.78943e-23 1.99553e-05
-10.5845 -8.56744e-23 2.02556e-05
-10.5452 -4.24526e-23 2.05614e-05
-10.506 8.92251e-23 2.08726e-05
-10.4669 1.37353e-22 2.11894e-05
-10.4278 2.36326e-22 2.1512e-05
-10.3887 -9.7388e-23 2.18403e-05
-10.3496 -1.13214e-22 2.21747e-05
-10.3106 6.8014e-23 2.25151e-05
-10.2717 -1.39885e-22 2.28617e-05
-10.2328 6.24109e-23 2.32147e-05
-10.1939 1.71467e-23 2.35742e-05
-10.155 2.80451e-23 2.39404e-05
-10.1162 -1.50397e-22 2.43133e-05
-10.0774 -3.88783e-23 2.46932e-05
-10.0387 2.04902e-22 2.50801e-05
-10 1.63211e-22 2.54743e-05
-9.96134 -2.0176e-22 2.58759e-05
-9.92271 -3.05683e-23 2.62851e-05
-9.88412 1.08957e-22 2.6702e-05
-9.84557 -2.79429e-23 2.71269e-05
-9.80704 3.82842e-23 2.75598e-05
-9.76856 -2.29615e-22 2.80011e-05
-9.73011 -2.79819e-23 2.84508e-05
-9.69169 1.51976e-22 2.89092e-05
-9.65331 1.38697e-22 2.93764e-05
-9.61496 6.04841e-23 2.98527e-05
-9.57664 -1.23956e-22 3.03383e-05
-9.53836 -9.69022e-23 3.08334e-05
-9.50011 -1.2786e-23 3.13382e-05
-9.46189 3.33869e-23 3.1853e-05
-9.42371 1.86487e-22 3.23779e-05
-9.38556 7.21495e-23 3.29133e-05
-9.34744 -7.73758e-23 3.34593e-05
-9.30935 -6.28526e-24 3.40163e-05
-9.2713 1.23911e-22 3.45845e-05
-9.23327 -3.00081e-24 3.51641e-05
-9.19528 2.33784e-22 3.57554e-05
-9.15732 5.14884e-23 3.63587e-05
-9.11939 1.22171e-22 3.69744e-05
-9.08149 2.25927e-22 3.76026e-05
-9.04362 -2.19478e-22 3.82438e-05
-9.00578 -6.01975e-23 3.88982e-05
-8.96797 -5.06292e-23 3.95661e-05
-8.93019 1.20646e-22 4.02479e-05
-8.89244 1.52983e-23 4.0944e-05
-8.85471 1.81258e-22 4.16547e-05
-8.81702 1.74126e-22 4.23803e-05
-8.77936 9.55567e-23 4.31212e-05
-8.74172 3.05561e-22 4.38779e-05
-8.70412 -1.29745e-22 4.46507e-05
-8.66654 1.71672e-22 4.54401e-05
-8.62899 1.38695e-22 4.62464e-05
-8.59146 4.73582e-23 4.707e-05
-8.55397 2.85444e-22 4.79116e-05
-8.5165 2.75484e-22 4.87714e-05
-8.47906 1.96827e-23 4.965e-05
-8.44165 -3.57211e-22 5.05479e-05
-8.40426 1.33451e-22 5.14656e-05
-8.3669 3.96704e-23 5.24035e-05
-8.32956 -2.37531e-23 5.33623e-05
-8.29226 -2.61569e-22 5.43425e-05
-8.25497 -6.00091e-24 5.53447e-05
-8.21772 -2.07675e-22 5.63694e-05
-8.18049 -4.11605e-23 5.74173e-05
-8.14328 -9.33773e-23 5.8489e-05
-8.1061 -2.14176e-22 5.95851e-05
-8.06895 -3.60094e-22 6.07063e-05
-8.03182 -2.80781e-22 6.18533e-05
-7.99471 -5.47636e-22 6.30268e-05
-7.95763 -8.5069e-22 6.42276e-05
-7.92058 -1.8151e-22 6.54563e-05
-7.88355 1.03566e-22 6.67139e-05
-7.84654 6.72122e-22 6.8001e-05
-7.80955 -2.03594e-22 6.93186e-05
-7.77259 -1.91522e-22 7.06674e-05
-7.73566 -6.57887e-22 7.20485e-05
-7.69874 2.10063e-22 7.34626e-05
-7.66185 3.81164e-22 7.49108e-05
-7.62498 9.11698e-22 7.63941e-05
-7.58814 5.5142e-22 7.79134e-05
-7.55132 3.1964e-23 7.94698e-05
-7.51452 1.18974e-22 8.10644e-05
-7.47774 -7.67597e-22 8.26984e-05
-7.44099 9.60817e-23 8.43728e-05
-7.40425 1.58875e-22 8.6089e-05
-7.36754 3.86631e-22 8.78481e-05
-7.33085 1.38136e-22 8.96514e-05
-7.29418 3.56445e-22 9.15003e-05
-7.25754 3.60862e-22 9.33962e-05
-7.22091 6.11024e-23 9.53405e-05
-7.18431 7.24673e-22 9.73346e-05
-7.14772 -1.28064e-22 9.93802e-05
-7.11116 -1.03009e-22 0.000101479
-7.07462 -3.84742e-23 0.000103632
-7.0381 5.6784e-22 0.000105842
-7.00159 9.8929e-22 0.000108109
-6.96511 6.05136e-22 0.000110437
-6.92865 4.6756e-22 0.000112827
-6.89221 6.93819e-22 0.000115281
-6.85579 6.4036e-22 0.0001178
-6.81938 8.28061e-23 0.000120388
-6.783 -3.53856e-23 0.000123046
-6.74664 -8.26144e-22 0.000125776
-6.71029 3.70186e-22 0.000128582
-6.67397 3.33809e-22 0.000131465
-6.63766 -6.72045e-22 0.000134428
-6.60137 -8.02554e-23 0.000137473
-6.5651 -4.51665e-23 0.000140605
-6.52885 -3.51321e-23 0.000143824
-6.49262 -7.85667e-22 0.000147135
-6.4564 1.67727e-21 0.000150541
-6.42021 -2.66392e-22 0.000154044
-6.38403 -2.64019e-22 0.000157649
-6.34786 -4.59761e-22 0.000161358
-6.31172 3.88773e-22 0.000165175
-6.27559 9.66713e-22 0.000169105
-6.23949 -1.37917e-21 0.000173151
-6.20339 1.62649e-21 0.000177317
-6.16732 -1.50189e-21 0.000181608
-6.13126 6.48939e-22 0.000186028
-6.09522 1.11494e-21 0.000190582
-6.05919 2.08873e-22 0.000195274
-6.02319 4.67907e-22 0.000200111
-5.9872 2.09451e-21 0.000205096
-5.95122 1.24731e-21 0.000210236
-5.91526 -6.17994e-23 0.000215537
-5.87932 -1.12506e-21 0.000221004
-5.84339 -9.81645e-22 0.000226644
-5.80748 -5.7152e-22 0.000232463
-5.77158 1.03936e-21 0.000238469
-5.7357 -4.84565e-22 0.000244669
-5.69984 -9.76077e-22 0.000251069
-5.66399 -9.95559e-22 0.000257679
-5.62815 4.05487e-22 0.000264506
-5.59233 2.59296e-21 0.000271559
-5.55653 1.71128e-22 0.000278847
-5.52074 1.85837e-21 0.000286379
-5.48497 6.216e-22 0.000294166
-5.4492 4.68991e-22 0.000302217
-5.41346 1.41776e-22 0.000310545
-5.37773 -1.98302e-21 0.000319159
-5.34201 1.07753e-21 0.000328072
-5.30631 5.19806e-21 0.000337298
-5.27062 -2.81056e-21 0.000346848
-5.23494 4.17132e-23 0.000356737
-5.19928 -3.21332e-21 0.000366979
-5.16363 -1.30479e-21 0.00037759
-5.128 3.65505e-21 0.000388586
-5.09237 4.10573e-21 0.000399983
-5.05677 -4.61198e-21 0.000411801
-5.02117 -6.56903e-21 0.000424056
-4.98559 8.59122e-22 0.000436769
-4.95002 3.93466e-21 0.000449961
-4.91446 -3.95709e-21 0.000463654
-4.87892 -3.77966e-21 0.00047787
-4.84339 -7.93018e-22 0.000492635
-4.80787 3.92221e-21 0.000507973
-4.77237 -3.15903e-22 0.000523912
-4.73687 4.41516e-21 0.00054048
-4.70139 9.57462e-21 0.000557708
-4.66592 -1.28528e-21 0.000575628
-4.63046 -2.93085e-21 0.000594273
-4.59502 -1.39918e-21 0.000613679
-4.55958 -3.45332e-21 0.000633884
-4.52416 -8.94012e-21 0.000654928
-4.48875 -2.26074e-21 0.000676853
-4.45335 -5.25644e-21 0.000699705
-4.41797 -4.6815e-21 0.00072353
-4.38259 -1.74481e-21 0.00074838
-4.34722 -4.42893e-21 0.000774309
-4.31187 -9.41781e-22 0.000801372
-4.27653 5.80156e-22 0.000829631
-4.24119 -3.72774e-21 0.000859151
-4.20587 -5.01422e-23 0.000889999
-4.17056 6.14134e-21 0.000922249
-4.13526 -1.3997e-20 0.000955979
-4.09997 1.307e-21 0.000991272
-4.06469 -4.03116e-21 0.00102821
-4.02942 -7.16046e-21 0.0010669
-3.99416 1.81282e-20 0.00110744
-3.95891 -1.52759e-20 0.00114993
-3.92367 2.47002e-20 0.00119448
-3.88844 3.27409e-21 0.00124123
-3.85322 -3.36626e-21 0.00129031
-3.81801 2.1069e-20 0.00134184
-3.7828 2.55403e-21 0.001396
-3.74761 -1.67527e-20 0.00145294
-3.71243 1.60074e-20 0.00151283
-3.67726 4.45452e-21 0.00157586
-3.64209 8.4973e-21 0.00164224
-3.60694 -2.66098e-20 0.00171218
-3.57179 -3.75284e-21 0.00178591
-3.53665 2.06284e-20 0.0018637
-3.50152 -6.6627e-21 0.00194581
-3.4664 -2.51673e-20 0.00203254
-3.43129 2.33199e-20 0.00212421
-3.39619 2.27197e-20 0.00222116
-3.36109 -1.88878e-20 0.00232377
-3.32601 -1.59965e-20 0.00243245
-3.29093 -4.08848e-20 0.00254763
-3.25586 -3.61006e-20 0.0026698
-3.2208 8.29877e-21 0.00279947
-3.18574 3.01286e-20 0.00293722
-3.1507 -1.57398e-21 0.00308367
-3.11566 2.62153e-21 0.00323949
-3.08063 3.14798e-20 0.00340543
-3.0456 -9.72869e-20 0.00358229
-3.01059 -1.05139e-19 0.00377097
-2.97558 5.80372e-20 0.00397245
-2.94058 8.03509e-20 0.00418779
-2.90558 -4.30663e-20 0.00441817
-2.87059 -9.56631e-21 0.00466491
-2.83561 -9.41996e-20 0.00492943
-2.80064 -9.55224e-20 0.00521333
-2.76567 -1.76562e-20 0.00551837
-2.73071 -1.43734e-19 0.0058465
-2.69576 -1.21324e-20 0.0061999
-2.66081 7.35317e-20 0.00658099
-2.62587 9.29575e-20 0.00699246
-2.59094 6.33088e-20 0.00743733
-2.55601 2.38319e-20 0.00791898
-2.52109 -1.73056e-19 0.0084412
-2.48617 -8.77437e-20 0.00900825
-2.45126 -9.3165e-20 0.00962494
-2.41636 -3.28064e-19 0.0102967
-2.38146 -3.22212e-19 0.0110297
-2.34657 -1.24143e-19 0.0118309
-2.31168 1.11394e-19 0.0127082
-2.2768 4.26926e-19 0.0136707
-2.24192 2.1727e-19 0.0147289
-2.20705 5.914e-20 0.0158945
-2.17219 -2.54954e-19 0.0171814
-2.13733 -5.82039e-20 0.0186054
-2.10247 -4.63019e-19 0.0201849
-2.06762 6.81283e-20 0.0219412
-2.03278 -2.29931e-19 0.0238993
-1.99794 -1.51619e-18 0.0260883
-1.9631 2.41565e-20 0.0285428
-1.92827 -8.64232e-19 0.0313031
-1.89345 -1.19752e-18 0.0344175
-1.85862 -5.95555e-19 0.0379433
-1.82381 -4.43301e-19 0.0419491
-1.78899 -1.33854e-18 0.0465171
-1.75419 -6.75249e-19 0.0517471
-1.71938 -8.52399e-19 0.0577597
-1.68458 6.86264e-19 0.0647023
-1.64979 2.82236e-18 0.0727553
-1.61499 4.42578e-18 0.0821407
-1.58021 2.20929e-18 0.093133
-1.54542 4.9002e-18 0.106073
-1.51064 2.87722e-18 0.121384
-1.47586 9.72939e-19 0.139593
-1.44109 3.8681e-18 0.161356
-1.40632 8.36538e-18 0.187484
-1.37155 3.56124e-19 0.218971
-1.33679 1.45673e-18 0.257008
-1.30203 -1.74772e-17 0.30297
-1.26727 -5.85382e-18 0.358339
-1.23251 4.53516e-18 0.424498
-1.19776 3.06629e-17 0.502311
-1.16301 -3.75622e-17 0.591377
-1.12827 -6.52735e-19 0.688958
-1.09352 1.35385e-17 0.788853
-1.05878 -4.46911e-18 0.881
-1.02405 1.12233e-18 0.952968
-0.989309 -2.042e-17 0.993736
-0.954576 5.07061e-18 0.99814
-0.919844 4.14758e-17 0.968882
-0.885115 -9.96506e-19 0.914671
-0.850388 8.54927e-17 0.846206
-0.815663 1.89661e-17 0.772803
-0.78094 1.52634e-17 0.70093
-0.746219 -4.28746e-17 0.634281
-0.711499 -5.85693e-18 0.574496
-0.676781 2.12238e-17 0.521933
-0.642065 -1.70331e-17 0.476262
-0.60735 1.74051e-17 0.436832
-0.572637 2.57494e-18 0.4029
-0.537925 -4.30149e-18 0.373731
-0.503214 1.82575e-20 0.348662
-0.468504 4.92681e-18 0.327108
-0.433796 -1.84158e-18 0.308574
-0.399089 2.43952e-18 0.29264
-0.364382 -5.31476e-18 0.278956
-0.329676 2.29832e-19 0.267234
-0.294972 6.36716e-19 0.257233
-0.260267 4.84126e-19 0.248756
-0.225564 4.33936e-19 0.241642
-0.190861 -1.69295e-18 0.23576
-0.156158 -1.74929e-18 0.231004
-0.121456 -4.91315e-19 0.227293
-0.0867541 -1.48191e-19 0.224562
-0.0520524 -1.433e-19 0.222766
-0.0173508 -8.57622e-20 0.221875
0.0173508 -1.15547e-19 0.221875
0.0520524 -4.36986e-19 0.222766
0.0867541 4.07349e-21 0.224562
0.121456 -4.0069e-19 0.227293
0.156158 -3.48653e-19 0.231004
0.190861 -1.88632e-18 0.23576
0.225564 -1.22039e-18 0.241642
0.260267 -2.05283e-18 0.248756
0.294972 -2.50645e-18 0.257233
0.329676 1.25648e-18 0.267234
0.364382 7.18855e-18 0.278956
0.399089 -1.89298e-18 0.29264
0.433796 1.54861e-17 0.308574
0.468504 1.10083e-17 0.327108
0.503214 -1.08844e-17 0.348662
0.537925 9.0955e-18 0.373731
0.572637 -1.12592e-18 0.4029
0.60735 1.8385e-17 0.436832
0.642065 3.41873e-17 0.476262
0.676781 -1.95329e-17 0.521933
0.711499 3.6744e-17 0.574496
0.746219 2.43027e-17 0.634281
0.78094 -4.63723e-17 0.70093
0.815663 1.50163e-18 0.772803
0.850388 -6.02921e-17 0.846206
0.885115 4.44579e-17 0.914671
0.919844 -1.85099e-17 0.968882
0.954576 -6.49189e-18 0.99814
0.989309 -5.80152e-18 0.993736
1.02405 2.0035e-18 0.952968
1.05878 -2.40515e-18 0.881
1.09352 -1.3912e-17 0.788853
1.12827 -5.05759e-18 0.688958
1.16301 1.27075e-17 0.591377
1.19776 2.19865e-17 0.502311
1.23251 -2.23103e-18 0.424498
1.26727 -1.8154e-17 0.358339
1.30203 -4.2687e-18 0.30297
1.33679 -9.74668e-19 0.257008
1.37155 2.70033e-18 0.218971
1.40632 1.15685e-17 0.187484
1.44109 1.52965e-18 0.161356
1.47586 1.22968e-19 0.139593
1.51064 -9.31503e-18 0.121384
1.54542 -3.77426e-18 0.106073
1.58021 5.1117e-18 0.093133
1.61499 2.57883e-18 0.0821407
1.64979 2.75096e-19 0.0727553
1.68458 4.13021e-19 0.0647023
1.71938 1.14631e-18 0.0577597
1.75419 -2.14801e-19 0.0517471
1.78899 7.98065e-19 0.0465171
1.82381 -1.00763e-18 0.0419491
1.85862 -1.25247e-18 0.0379433
1.89345 -1.20888e-18 0.0344175
1.92827 5.98395e-19 0.0313031
1.9631 -8.252e-19 0.0285428
1.99794 1.67614e-19 0.0260883
2.03278 -9.73021e-19 0.0238993
2.06762 6.57123e-20 0.0219412
2.10247 -1.31777e-18 0.0201849
2.13733 9.45115e-20 0.0186054
2.17219 -2.62339e-20 0.0171814
2.20705 4.82666e-19 0.0158945
2.24192 4.18097e-20 0.0147289
2.2768 -2.43271e-19 0.0136707
2.31168 1.97219e-19 0.0127082
2.34657 4.51001e-20 0.0118309
2.38146 -1.55711e-19 0.0110297
2.41636 -1.42663e-19 0.0102967
2.45126 2.37132e-19 0.00962494
2.48617 -4.36967e-20 0.00900825
2.52109 1.13543e-19 0.0084412
2.55601 1.86113e-19 0.00791898
2.59094 -7.26953e-20 0.00743733
2.62587 -6.17926e-20 0.00699246
2.66081 1.10512e-19 0.00658099
2.69576 1.32573e-19 0.0061999
2.73071 8.55832e-20 0.0058465
2.76567 3.70574e-20 0.00551837
2.80064 -2.04305e-20 0.00521333
2.83561 1.03256e-20 0.00492943
2.87059 -5.17696e-20 0.00466491
2.90558 -5.53716e-20 0.00441817
2.94058 4.5147e-20 0.00418779
2.97558 1.35869e-20 0.00397245
3.01059 9.91453e-20 0.00377097
3.0456 -9.97564e-21 0.00358229
3.08063 -4.60874e-20 0.00340543
3.11566 2.53355e-20 0.00323949
3.1507 -4.0988e-21 0.00308367
3.18574 -4.38363e-20 0.00293722
3.2208 -3.5377e-20 0.00279947
3.25586 5.24696e-20 0.0026698
3.29093 -7.05417e-21 0.00254763
3.32601 -2.47701e-20 0.00243245
3.36109 3.05878e-20 0.00232377
3.39619 3.57846e-21 0.00222116
3.43129 -8.34685e-21 0.00212421
3.4664 -9.21873e-21 0.00203254
3.50152 -1.61064e-20 0.00194581
3.53665 -9.59077e-21 0.0018637
3.57179 1.82182e-21 0.00178591
3.60694 -2.54423e-21 0.00171218
3.64209 -1.70482e-20 0.00164224
3.67726 4.62704e-21 0.00157586
3.71243 1.43951e-20 0.00151283
3.74761 -1.60099e-22 0.00145294
3.7828 -1.81512e-20 0.001396
3.81801 9.06067e-21 0.00134184
3.85322 -2.68381e-20 0.00129031
3.88844 -7.90409e-21 0.00124123
3.92367 -2.67165e-20 0.00119448
3.95891 1.6526e-20 0.00114993
3.99416 -3.57293e-21 0.00110744
4.02942 1.54573e-20 0.0010669
4.06469 -8.39042e-21 0.00102821
4.09997 -3.644e-21 0.000991272
4.13526 1.54948e-20 0.000955979
4.17056 2.4166e-21 0.000922249
4.20587 5.7892e-21 0.000889999
4.24119 6.87781e-22 0.000859151
4.27653 -5.98508e-21 0.000829631
4.31187 -4.71344e-21 0.000801372
4.34722 4.25568e-21 0.000774309
4.38259 5.77234e-21 0.00074838
4.41797 4.77665e-21 0.00072353
4.45335 -2.12929e-21 0.000699705
4.48875 -6.35388e-22 0.000676853
4.52416 2.42523e-21 0.000654928
4.55958 7.35744e-23 0.000633884
4.59502 2.98488e-21 0.000613679
4.63046 3.93552e-21 0.000594273
4.66592 4.65595e-21 0.000575628
4.70139 -3.18428e-21 0.000557708
4.73687 -2.57971e-21 0.00054048
4.77237 -3.24223e-21 0.000523912
4.80787 -2.65428e-21 0.000507973
4.84339 2.86542e-22 0.000492635
4.87892 -3.42034e-21 0.00047787
4.91446 1.93144e-21 0.000463654
4.95002 -2.06833e-21 0.000449961
4.98559 -4.26732e-21 0.000436769
5.02117 -2.54236e-22 0.000424056
5.05677 -4.72712e-21 0.000411801
5.09237 4.50089e-21 0.000399983
5.128 -1.63792e-21 0.000388586
5.16363 -7.14435e-22 0.00037759
5.19928 2.80159e-21 0.000366979
5.23494 1.72814e-21 0.000356737
5.27062 1.2571e-21 0.000346848
5.30631 -6.40233e-22 0.000337298
5.34201 -4.00481e-21 0.000328072
5.37773 -1.85409e-21 0.000319159
5.41346 -1.40871e-21 0.000310545
5.4492 -4.00912e-21 0.000302217
5.48497 1.72821e-21 0.000294166
5.52074 3.53537e-22 0.000286379
5.55653 -1.90985e-21 0.000278847
5.59233 1.18552e-21 0.000271559
5.62815 3.2209e-22 0.000264506
5.66399 -2.70446e-21 0.000257679
5.69984 -1.24483e-21 0.000251069
5.7357 -5.33064e-22 0.000244669
5.77158 2.32226e-21 0.000238469
5.80748 -3.00168e-22 0.000232463
5.84339 -9.51077e-22 0.000226644
5.87932 8.82276e-22 0.000221004
5.91526 1.41183e-22 0.000215537
5.95122 9.75497e-22 0.000210236
5.9872 -2.74134e-21 0.000205096
6.02319 -2.00613e-21 0.000200111
6.05919 9.33184e-22 0.000195274
6.09522 5.63711e-22 0.000190582
6.13126 2.12499e-21 0.000186028
6.16732 -1.60564e-21 0.000181608
6.20339 1.76369e-21 0.000177317
6.23949 -1.89696e-24 0.000173151
6.27559 -1.05035e-22 0.000169105
6.31172 -6.94879e-22 0.000165175
6.34786 7.59917e-22 0.000161358
6.38403 -9.9785e-23 0.000157649
6.42021 -1.31314e-21 0.000154044
6.4564 -4.48639e-22 0.000150541
6.49262 9.08612e-22 0.000147135
6.52885 -1.36624e-22 0.000143824
6.5651 -5.9961e-22 0.000140605
6.60137 2.07979e-22 0.000137473
6.63766 -4.26126e-22 0.000134428
6.67397 3.05056e-22 0.000131465
6.71029 2.64604e-22 0.000128582
6.74664 9.54058e-23 0.000125776
6.783 4.19409e-23 0.000123046
6.81938 5.50317e-22 0.000120388
6.85579 -3.09959e-22 0.0001178
6.89221 2.95824e-22 0.000115281
6.92865 4.56256e-22 0.000112827
6.96511 1.32687e-21 0.000110437
7.00159 -1.25126e-22 0.000108109
7.0381 -1.25385e-21 0.000105842
7.07462 -5.90601e-22 0.000103632
7.11116 4.48665e-22 0.000101479
7.14772 -7.36483e-23 9.93802e-05
7.18431 9.59668e-22 9.73346e-05
7.22091 -3.32874e-22 9.53405e-05
7.25754 -6.45838e-22 9.33962e-05
7.29418 7.67739e-22 9.15003e-05
7.33085 1.13975e-22 8.96514e-05
7.36754 -3.05072e-22 8.78481e-05
7.40425 -6.73929e-22 8.6089e-05
7.44099 -6.93003e-22 8.43728e-05
7.47774 3.62126e-23 8.26984e-05
7.51452 -4.76243e-22 8.10644e-05
7.55132 2.04027e-22 7.94698e-05
7.58814 6.78752e-23 7.79134e-05
7.62498 -1.68625e-22 7.63941e-05
7.66185 -1.44272e-22 7.49108e-05
7.69874 1.35744e-23 7.34626e-05
7.73566 2.89175e-22 7.20485e-05
7.77259 5.97469e-22 7.06674e-05
7.80955 -3.13757e-23 6.93186e-05
7.84654 4.31042e-22 6.8001e-05
7.88355 2.39588e-22 6.67139e-05
7.92058 -6.21254e-22 6.54563e-05
7.95763 1.23889e-22 6.42276e-05
7.99471 6.56872e-23 6.30268e-05
8.03182 -2.55793e-22 6.18533e-05
8.06895 -3.03753e-22 6.07063e-05
8.1061 -5.64764e-23 5.95851e-05
8.14328 -6.66168e-23 5.8489e-05
8.18049 3.84947e-23 5.74173e-05
8.21772 -1.7008e-22 5.63694e-05
8.25497 -1.13358e-22 5.53447e-05
8.29226 1.96923e-22 5.43425e-05
8.32956 -1.74181e-22 5.33623e-05
8.3669 -3.84848e-22 5.24035e-05
8.40426 -1.16543e-22 5.14656e-05
8.44165 4.75515e-22 5.05479e-05
8.47906 3.02256e-22 4.965e-05
8.5165 -5.1618e-23 4.87714e-05
8.55397 -1.22896e-22 4.79116e-05
8.59146 -4.80853e-23 4.707e-05
8.62899 1.51671e-22 4.62464e-05
8.66654 6.52154e-23 4.54401e-05
8.70412 -3.47696e-23 4.46507e-05
8.74172 -3.21807e-23 4.38779e-05
8.77936 -1.3991e-22 4.31212e-05
8.81702 -2.38003e-22 4.23803e-05
8.85471 -2.19866e-22 4.16547e-05
8.89244 -1.47964e-22 4.0944e-05
8.93019 -2.77727e-22 4.02479e-05
8.96797 3.62961e-22 3.95661e-05
9.00578 2.87881e-22 3.88982e-05
9.04362 -2.06652e-22 3.82438e-05
9.08149 3.39533e-24 3.76026e-05
9.11939 2.78757e-23 3.69744e-05
9.15732 -3.00235e-22 3.63587e-05
9.19528 1.26569e-22 3.57554e-05
9.23327 -7.18133e-23 3.51641e-05
9.2713 -4.51668e-23 3.45845e-05
9.30935 -8.34031e-23 3.40163e-05
9.34744 -8.65073e-23 3.34593e-05
9.38556 1.3745e-22 3.29133e-05
9.42371 -9.75745e-23 3.23779e-05
9.46189 -1.01658e-22 3.1853e-05
9.50011 1.15881e-22 3.13382e-05
9.53836 -2.64781e-23 3.08334e-05
9.57664 2.37868e-22 3.03383e-05
9.61496 -3.14267e-22 2.98527e-05
9.65331 -8.64961e-23 2.93764e-05
9.69169 -1.29577e-23 2.89092e-05
9.73011 -3.92822e-23 2.84508e-05
9.76856 2.82426e-23 2.80011e-05
9.80704 -1.48822e-22 2.75598e-05
9.84557 9.46159e-23 2.71269e-05
9.88412 1.99864e-23 2.6702e-05
9.92271 4.99072e-23 2.62851e-05
9.96134 -7.35346e-23 2.58759e-05
10 1.03406e-22 2.54743e-05
10.0387 1.16737e-22 2.50801e-05
10.0774 1.15142e-22 2.46932e-05
10.1162 1.98603e-22 2.43133e-05
10.155 1.52977e-22 2.39404e-05
10.1939 -2.47122e-23 2.35742e-05
10.2328 -8.35025e-23 2.32147e-05
10.2717 3.86898e-23 2.28617e-05
10.3106 -1.34181e-22 2.25151e-05
10.3496 -1.73598e-22 2.21747e-05
10.3887 -6.64116e-23 2.18403e-05
10.4278 8.45044e-23 2.1512e-05
10.4669 3.45625e-23 2.11894e-05
10.506 -1.66972e-23 2.08726e-05
10.5452 1.044e-23 2.05614e-05
10.5845 4.623e-23 2.02556e-05
10.6238 8.03724e-23 1.99553e-05
10.6631 5.9362e-23 1.96601e-05
10.7024 -4.657e-23 1.93701e-05
10.7418 6.5381e-23 1.90852e-05
10.7813 -1.10271e-23 1.88051e-05
10.8208 3.17093e-23 1.85299e-05
10.8603 5.21864e-24 1.82595e-05
10.8999 -1.00768e-22 1.79937e-05
10.9395 6.12441e-23 1.77324e-05
10.9792 2.50336e-23 1.74756e-05
11.0189 -1.43864e-22 1.72231e-05
11.0586 -7.99524e-23 1.69749e-05
11.0984 5.66104e-24 1.67309e-05
11.1383 4.9829e-23 1.6491e-05
11.1781 -3.92873e-23 1.62551e-05
11.2181 8.15456e-23 1.60232e-05
11.2581 5.54074e-23 1.57951e-05
11.2981 -1.86425e-23 1.55709e-05
11.3381 5.4846e-23 1.53503e-05
11.3783 -6.36535e-24 1.51334e-05
11.4184 -2.07821e-23 1.492e-05
11.4587 -1.15154e-23 1.47102e-05
11.4989 7.07808e-25 1.45038e-05
11.5392 6.20398e-23 1.43008e-05
11.5796 -2.92878e-23 1.4101e-05
11.62 1.51475e-23 1.39045e-05
11.6605 9.1005e-23 1.37112e-05
11.701 7.18144e-24 1.3521e-05
11.7415 -2.09971e-23 1.33338e-05
11.7822 -1.12026e-22 1.31497e-05
11.8228 5.93517e-23 1.29685e-05
11.8636 1.23444e-23 1.27901e-05
11.9043 4.17926e-23 1.26147e-05
11.9452 -1.55377e-23 1.24419e-05
11.986 -2.8082e-23 1.2272e-05
12.027 -3.16539e-23 1.21047e-05
12.068 -7.22427e-24 1.194e-05
12.109 2.36988e-23 1.17779e-05
12.1501 8.11689e-24 1.16183e-05
12.1913 5.68712e-23 1.14612e-05
12.2325 -8.76257e-23 1.13065e-05
12.2738 -3.26276e-23 1.11543e-05
12.3151 -4.44731e-25 1.10044e-05
12.3565 -5.86363e-23 1.08568e-05
12.3979 4.4097e-24 1.07114e-05
12.4394 3.4659e-23 1.05683e-05
12.481 2.13257e-23 1.04274e-05
12.5226 2.99462e-23 1.02886e-05
12.5643 5.58878e-23 1.01519e-05
12.6061 -7.08741e-23 1.00173e-05
12.6479 -3.7467e-23 9.88471e-06
12.6898 5.88722e-23 9.75412e-06
12.7317 3.13162e-23 9.62549e-06
12.7737 -2.90571e-23 9.49878e-06
12.8158 1.82807e-23 9.37396e-06
12.8579 1.17187e-23 9.251e-06
12.9001 -1.0498e-23 9.12987e-06
12.9424 1.99655e-23 9.01052e-06
12.9847 9.75638e-25 8.89294e-06
13.0271 2.20179e-23 8.77708e-06
13.0696 -4.47366e-23 8.66293e-06
13.1121 1.32534e-23 8.55045e-06
13.1547 -8.41595e-25 8.4396e-06
13.1974 3.86859e-23 8.33038e-06
13.2402 8.71186e-24 8.22273e-06
13.283 -1.17764e-23 8.11665e-06
13.3259 -1.17171e-23 8.01209e-06
13.3689 -5.15255e-24 7.90904e-06
13.4119 -2.0956e-23 7.80748e-06
13.455 1.59469e-23 7.70736e-06
13.4982 -2.24175e-24 7.60868e-06
13.5415 -4.17402e-25 7.5114e-06
13.5848 -5.58299e-23 7.4155e-06
13.6283 2.15011e-23 7.32096e-06
13.6718 -5.1354e-23 7.22776e-06
13.7153 -2.33571e-23 7.13587e-06
13.759 2.69462e-23 7.04527e-06
13.8028 -7.54364e-24 6.95594e-06
13.8466 1.84727e-23 6.86786e-06
13.8905 6.62528e-24 6.78101e-06
13.9345 -1.0006e-24 6.69536e-06
13.9786 -1.64502e-23 6.6109e-06
14.0227 -2.39006e-23 6.52762e-06
14.067 -2.03473e-23 6.44548e-06
14.1113 6.23439e-24 6.36447e-06
14.1558 1.48593e-23 6.28457e-06
14.2003 1.46797e-23 6.20576e-06
14.2449 1.10092e-23 6.12803e-06
14.2896 2.884e-24 6.05136e-06
14.3344 -1.84268e-23 5.97573e-06
14.3793 -1.9094e-23 5.90112e-06
14.4243 -1.2506e-23 5.82752e-06
14.4693 -1.02164e-23 5.75491e-06
14.5145 -5.43449e-24 5.68328e-06
14.5598 2.9635e-23 5.61261e-06
14.6052 2.16639e-23 5.54288e-06
14.6506 1.34017e-24 5.47408e-06
14.6962 1.97167e-24 5.40619e-06
14.7419 -1.44364e-23 5.33921e-06
14.7877 1.72926e-23 5.27311e-06
14.8336 3.00261e-24 5.20788e-06
14.8796 5.19092e-24 5.1435e-06
14.9257 -9.45506e-24 5.07998e-06
14.9719 3.65914e-24 5.01728e-06
15.0182 1.76467e-23 4.9554e-06
15.0647 -1.68011e-23 4.89433e-06
15.1112 -1.48228e-23 4.83404e-06
15.1579 4.30582e-24 4.77454e-06
15.2047 7.66955e-24 4.7158e-06
15.2516 -3.14467e-23 4.65782e-06
15.2986 -7.90313e-24 4.60059e-06
15.3458 1.01268e-23 4.54408e-06
15.393 1.42761e-23 4.4883e-06
15.4404 6.1827e-24 4.43323e-06
15.488 3.92958e-24 4.37885e-06
15.5356 8.46212e-25 4.32516e-06
15.5834 3.05836e-24 4.27215e-06
15.6313 -8.54494e-24 4.21981e-06
15.6794 -1.99802e-23 4.16812e-06
15.7276 8.00727e-24 4.11708e-06
15.7759 8.70438e-24 4.06668e-06
15.8243 5.72385e-24 4.0169e-06
15.873 6.2396e-24 3.96774e-06
15.9217 1.88316e-24 3.91919e-06
15.9706 -1.33261e-23 3.87123e-06
16.0197 1.58389e-23 3.82386e-06
16.0689 -3.37967e-24 3.77708e-06
16.1182 1.74382e-24 3.73086e-06
16.1677 5.42596e-24 3.68521e-06
16.2174 -3.31811e-24 3.64011e-06
16.2672 2.80905e-24 3.59556e-06
16.3172 -9.83963e-24 3.55154e-06
16.3674 5.32492e-24 3.50805e-06
16.4177 -2.81388e-24 3.46509e-06
16.4682 4.44047e-24 3.42263e-06
16.5189 -4.41166e-24 3.38069e-06
16.5697 -8.49791e-24 3.33923e-06
16.6208 6.34781e-24 3.29827e-06
16.672 5.41808e-24 3.25779e-06
16.7234 -4.87729e-24 3.21779e-06
16.775 -4.93869e-24 3.17825e-06
16.8268 -4.99879e-24 3.13917e-06
16.8787 -5.84126e-24 3.10055e-06
16.9309 1.89963e-24 3.06237e-06
16.9833 -8.96195e-25 3.02463e-06
17.0359 1.30799e-24 2.98733e-06
17.0887 1.56235e-24 2.95045e-06
17.1418 7.15299e-24 2.91399e-06
17.195 2.16431e-24 2.87795e-06
17.2485 1.98236e-24 2.8423e-06
17.3022 1.13413e-23 2.80706e-06
17.3562 -7.74219e-24 2.77222e-06
17.4104 -2.98674e-25 2.73776e-06
17.4648 4.68662e-24 2.70368e-06
17.5195 6.60259e-24 2.66998e-06
17.5744 2.95236e-24 2.63665e-06
17.6296 4.4991e-24 2.60368e-06
17.6851 1.52182e-24 2.57107e-06
17.7408 -3.14649e-24 2.53881e-06
17.7969 -5.10392e-24 2.5069e-06
17.8532 -6.33211e-24 2.47533e-06
17.9098 1.19886e-24 2.44409e-06
17.9667 2.62513e-24 2.41318e-06
18.0239 -1.4454e-24 2.38259e-06
18.0815 -2.38439e-24 2.35233e-06
18.1393 -2.65924e-24 2.32237e-06
18.1975 -1.27266e-23 2.29273e-06
18.256 -1.4917e-24 2.26338e-06
18.3149 -6.08117e-24 2.23433e-06
18.3742 -2.85487e-24 2.20557e-06
18.4338 -9.57495e-24 2.1771e-06
18.4938 -5.55584e-25 2.14891e-06
18.5542 4.46354e-24 2.12099e-06
18.615 -1.87115e-24 2.09334e-06
18.6762 -6.81257e-24 2.06595e-06
18.7379 -1.27711e-24 2.03882e-06
18.8 -4.68083e-24 2.01195e-06
18.8625 -3.57674e-24 1.98532e-06
18.9255 1.59335e-24 1.95894e-06
18.9891 -3.47746e-24 1.93279e-06
19.0531 -9.6877e-24 1.90687e-06
19.1177 -1.58118e-24 1.88118e-06
19.1828 2.47585e-24 1.8557e-06
19.2484 -6.97343e-24 1.83044e-06
19.3147 4.11429e-24 1.80539e-06
19.3816 3.92559e-24 1.78054e-06
19.4491 4.47747e-24 1.75588e-06
19.5173 2.73093e-25 1.73141e-06
19.5862 8.16855e-25 1.70712e-06
19.6558 6.37435e-25 1.683e-06
19.7262 2.81874e-24 1.65905e-06
19.7974 -2.5189e-24 1.63526e-06
19.8694 1.17282e-24 1.61162e-06
19.9423 -4.51973e-24 1.58812e-06
20.0162 3.50071e-24 1.56476e-06
20.091 2.64364e-24 1.54152e-06
20.1669 -3.90973e-24 1.51839e-06
20.244 1.01851e-24 1.49536e-06
20.3222 -1.15993e-24 1.47242e-06
20.4016 4.32365e-24 1.44956e-06
20.4825 -3.71459e-24 1.42675e-06
20.5648 1.17761e-24 1.404e-06
20.6487 1.98568e-24 1.38126e-06
20.7344 4.90824e-25 1.35854e-06
20.8219 3.96311e-24 1.33579e-06
20.9115 1.38311e-24 1.31299e-06
21.0034 -2.35889e-24 1.29011e-06
21.0979 1.17493e-24 1.26712e-06
21.1952 -6.16844e-25 1.24395e-06
21.2959 -4.32661e-25 1.22054e-06
21.4004 2.64091e-24 1.19684e-06
21.5093 -2.89808e-24 1.17272e-06
21.6237 -1.40508e-24 1.14805e-06
21.7448 3.29911e-25 1.12263e-06
21.8747 -2.41187e-24 1.09616e-06
22.0165 -2.52442e-24 1.06813e-06
22.1768 -1.9252e-24 1.03753e-06
22.3723 -1.2032e-24 1.00167e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.125Lambda0.5Nc1ClassicOneLoop/vCLAx_FRG.txt <==
-89.4891 3.81966e-19 -7.38872e-22
-88.7073 -5.11579e-19 3.53282e-22
-88.0661 3.84429e-19 -3.52663e-22
-87.4987 -1.43397e-19 -2.28586e-22
-86.9793 -1.30124e-19 3.43751e-22
-86.4949 3.70814e-19 -8.47159e-22
-86.0373 -4.68813e-19 7.10535e-22
-85.6014 5.32863e-19 -9.20869e-22
-85.1835 -4.60098e-19 5.60424e-22
-84.7809 3.30037e-19 -4.82351e-22
-84.3914 -1.79271e-19 3.19205e-23
-84.0136 -5.72838e-21 8.95925e-23
-83.646 1.83208e-19 -5.49585e-22
-83.2875 -2.80708e-19 4.94477e-22
-82.9374 4.25032e-19 -8.5831e-22
-82.5949 -4.14233e-19 6.232e-22
-82.2593 4.47937e-19 -7.78176e-22
-81.93 -3.86441e-19 4.74347e-22
-81.6066 2.91707e-19 -4.37046e-22
-81.2887 -2.08713e-19 1.13997e-22
-80.9758 6.40036e-20 -5.00682e-23
-80.6678 6.10267e-20 -3.11915e-22
-80.3642 -1.49141e-19 2.40882e-22
-80.0648 3.18903e-19 -6.19091e-22
-79.7693 -3.12215e-19 3.9613e-22
-79.4776 4.61306e-19 -6.8895e-22
-79.1895 -4.08934e-19 4.15122e-22
-78.9048 4.42942e-19 -5.38378e-22
-78.6232 -4.07225e-19 2.95068e-22
-78.3448 2.9571e-19 -2.85969e-22
-78.0692 -2.66571e-19 5.36808e-23
-77.7964 9.27192e-20 -5.33335e-23
-77.5263 1.61979e-20 -2.36337e-22
-77.2588 -1.10533e-19 1.05527e-22
-76.9937 3.67918e-19 -4.62927e-22
-76.731 -3.0578e-19 1.97817e-22
-76.4706 6.53134e-19 -5.38683e-22
-76.2124 -5.03652e-19 2.39111e-22
-75.9562 7.46694e-19 -4.56289e-22
-75.7022 -6.70229e-19 2.18411e-22
-75.45 6.16669e-19 -2.86063e-22
-75.1998 -6.9271e-19 1.12858e-22
-74.9514 3.46841e-19 -1.20054e-22
-74.7048 -4.29522e-19 -7.09639e-23
-74.46 6.5509e-20 -1.15492e-23
-74.2168 1.66248e-19 -2.76232e-22
-73.9752 -1.72144e-19 4.36996e-23
-73.7352 9.41081e-19 -4.20206e-22
-73.4967 -4.41134e-19 7.81718e-23
-73.2597 1.56457e-18 -4.45235e-22
-73.0242 -8.6221e-19 1.08373e-22
-72.79 1.71434e-18 -3.55307e-22
-72.5573 -1.41074e-18 1.15371e-22
-72.3258 1.31516e-18 -2.10135e-22
-72.0957 -1.77856e-18 6.39044e-23
-71.8668 6.36587e-19 -8.30837e-23
-71.6392 -1.46448e-18 -5.93438e-23
-71.4127 1.16765e-19 -1.55151e-23
-71.1875 -1.21916e-19 -2.22416e-22
-70.9634 -1.31482e-20 9.48664e-26
-70.7404 2.04092e-18 -3.59434e-22
-70.5185 -1.84088e-20 4.24503e-25
-70.2977 4.14877e-18 -4.08921e-22
-70.0779 -5.53893e-19 1.39615e-23
-69.8592 5.05699e-18 -3.51444e-22
-69.6415 -2.09903e-18 3.54284e-23
-69.4247 4.12299e-18 -2.20596e-22
-69.2089 -4.2687e-18 3.03463e-23
-68.9941 1.8431e-18 -8.08259e-23
-68.7802 -5.58523e-18 -3.5942e-23
-68.5671 -2.26681e-19 1.12584e-23
-68.355 -4.13451e-18 -1.66663e-22
-68.1437 -4.5668e-19 3.6747e-23
-67.9333 1.05629e-18 -3.22258e-22
-67.7237 1.46177e-18 1.7525e-23
-67.515 8.75581e-18 -4.37794e-22
-67.307 3.73657e-18 -7.12551e-24
-67.0999 1.546e-17 -4.58367e-22
-66.8935 3.21256e-18 -1.23e-23
-66.6879 1.70627e-17 -3.69726e-22
-66.483 -2.36587e-18 -6.01341e-24
-66.2789 1.16451e-17 -2.05829e-22
-66.0755 -1.17923e-17 -2.26628e-23
-65.8728 1.65968e-18 -2.94322e-23
-65.6708 -1.94883e-17 -9.67004e-23
-65.4694 -6.39486e-18 1.0078e-22
-65.2688 -1.76802e-17 -2.34647e-22
-65.0688 -5.5012e-18 1.5734e-22
-64.8695 -1.29083e-18 -4.02467e-22
-64.6709 6.6183e-18 1.50888e-22
-64.4728 2.70273e-17 -5.36998e-22
-64.2754 2.38346e-17 1.14174e-22
-64.0786 5.53995e-17 -5.76172e-22
-63.8824 3.29245e-17 7.4712e-23
-63.6868 6.72825e-17 -4.90171e-22
-63.4918 2.08655e-17 3.49529e-23
-63.2974 5.1156e-17 -2.95919e-22
-63.1035 -1.48685e-17 -2.8731e-23
-62.9102 1.04412e-17 -4.93814e-23
-62.7175 -5.92978e-17 -1.48553e-22
-62.5252 -3.3257e-17 1.79762e-22
-62.3336 -8.25846e-17 -3.3919e-22
-62.1424 -4.83775e-17 3.37709e-22
-61.9518 -5.4374e-17 -5.78074e-22
-61.7617 -1.17224e-17 4.04323e-22
-61.5721 3.54577e-17 -8.05183e-22
-61.383 7.19592e-17 3.91513e-22
-61.1944 1.6132e-16 -9.42844e-22
-61.0063 1.62085e-16 3.26118e-22
-60.8187 2.64208e-16 -9.25677e-22
-60.6316 1.95942e-16 2.28155e-22
-60.4449 2.77124e-16 -7.28858e-22
-60.2587 1.23103e-16 9.61312e-23
-60.0729 1.65671e-16 -3.79433e-22
-59.8876 -5.43632e-17 -9.00304e-23
-59.7027 -3.697e-17 5.21904e-23
-59.5183 -2.60201e-16 -3.51252e-22
-59.3343 -2.25481e-16 4.78176e-22
-59.1507 -3.62175e-16 -6.85188e-22
-58.9676 -2.62605e-16 8.21326e-22
-58.7848 -2.3388e-16 -1.05021e-21
-58.6025 -5.51562e-17 1.03387e-21
-58.4206 1.62457e-16 -1.36749e-21
-58.2391 3.69004e-16 1.10131e-21
-58.058 7.16378e-16 -1.53937e-21
-57.8773 8.31228e-16 1.0314e-21
-57.697 1.1788e-15 -1.48252e-21
-57.5171 1.05603e-15 8.3319e-22
-57.3375 1.26097e-15 -1.16202e-21
-57.1583 8.06796e-16 5.03682e-22
-56.9795 7.956e-16 -6.04849e-22
-56.8011 5.07229e-17 3.43804e-23
-56.623 -1.14525e-16 1.07962e-22
-56.4453 -9.36725e-16 -5.73698e-22
-56.2679 -1.05479e-15 8.61099e-22
-56.0909 -1.6136e-15 -1.2907e-21
-55.9143 -1.42819e-15 1.53242e-21
-55.7379 -1.38954e-15 -2.04318e-21
-55.562 -7.42146e-16 2.02231e-21
-55.3863 4.3403e-17 -2.70949e-21
-55.211 1.0588e-15 2.26844e-21
-55.036 2.41964e-15 -3.13993e-21
-54.8614 3.39295e-15 2.24233e-21
-54.687 4.83307e-15 -3.19499e-21
-54.513 5.13946e-15 1.93683e-21
-54.3393 6.01582e-15 -2.78314e-21
-54.1659 5.08784e-15 1.35467e-21
-53.9928 4.92948e-15 -1.89047e-21
-53.8201 2.60984e-15 5.07468e-22
-53.6476 1.4464e-15 -5.90545e-22
-53.4754 -1.74727e-15 -5.76852e-22
-53.3036 -3.23159e-15 9.64469e-22
-53.132 -6.11093e-15 -1.83917e-21
-52.9607 -6.74796e-15 2.5727e-21
-52.7897 -7.82347e-15 -3.16864e-21
-52.619 -6.47685e-15 4.01811e-21
-52.4485 -4.62328e-15 -4.40368e-21
-52.2784 -8.84775e-16 5.09876e-21
-52.1085 3.95348e-15 -5.34171e-21
-51.9389 9.21117e-15 5.65245e-21
-51.7695 1.56408e-14 -5.7681e-21
-51.6005 2.02162e-14 5.57188e-21
-51.4317 2.56589e-14 -5.49711e-21
-51.2631 2.66951e-14 4.80015e-21
-51.0949 2.8376e-14 -4.43031e-21
-50.9268 2.36582e-14 3.32511e-21
-50.7591 2.00393e-14 -2.58721e-21
-50.5916 9.45117e-15 1.1923e-21
-50.4243 1.49779e-15 -1.02621e-22
-50.2573 -1.20795e-14 -1.4654e-21
-50.0906 -2.05356e-14 2.78271e-21
-49.924 -3.15566e-14 -4.44267e-21
-49.7578 -3.48704e-14 5.72769e-21
-49.5917 -3.69585e-14 -7.46785e-21
-49.4259 -3.00864e-14 8.34745e-21
-49.2604 -1.89466e-14 -1.01879e-20
-49.0951 -4.36995e-16 1.02666e-20
-48.93 2.32731e-14 -1.22077e-20
-48.7651 4.90786e-14 1.11691e-20
-48.6005 7.84068e-14 -1.31233e-20
-48.4361 1.01394e-13 1.0828e-20
-48.2719 1.24496e-13 -1.26054e-20
-48.1079 1.31816e-13 9.12296e-21
-47.9442 1.36337e-13 -1.04478e-20
-47.7806 1.17987e-13 6.07757e-21
-47.6173 9.72201e-14 -6.60899e-21
-47.4542 5.226e-14 1.86744e-21
-47.2913 1.05787e-14 -1.28177e-21
-47.1287 -4.89526e-14 -3.21982e-21
-46.9662 -9.43875e-14 5.10419e-21
-46.8039 -1.446e-13 -8.77016e-21
-46.6419 -1.68025e-13 1.19086e-20
-46.48 -1.80578e-13 -1.42517e-20
-46.3184 -1.57659e-13 1.83554e-20
-46.1569 -1.11954e-13 -1.90535e-20
-45.9957 -3.2713e-14 2.35857e-20
-45.8346 7.14583e-14 -2.25631e-20
-45.6737 1.92235e-13 2.67495e-20
-45.5131 3.27623e-13 -2.41863e-20
-45.3526 4.4852e-13 2.71716e-20
-45.1923 5.64298e-13 -2.33703e-20
-45.0322 6.2789e-13 2.44686e-20
-44.8723 6.66355e-13 -1.97257e-20
-44.7126 6.21508e-13 1.85384e-20
-44.553 5.43887e-13 -1.31391e-20
-44.3937 3.73041e-13 9.63046e-21
-44.2345 1.85067e-13 -3.84174e-21
-44.0755 -7.49053e-14 -1.70094e-21
-43.9167 -3.10067e-13 7.51816e-21
-43.758 -5.65639e-13 -1.46056e-20
-43.5996 -7.37663e-13 1.9921e-20
-43.4413 -8.62568e-13 -2.79377e-20
-43.2831 -8.50518e-13 3.20862e-20
-43.1252 -7.3344e-13 -4.032e-20
-42.9674 -4.60244e-13 4.25872e-20
-42.8098 -6.1949e-14 -5.01818e-20
-42.6523 4.5286e-13 5.0071e-20
-42.495 1.05659e-12 -5.59426e-20
-42.3379 1.67137e-12 5.33147e-20
-42.181 2.28595e-12 -5.62737e-20
-42.0242 2.76008e-12 5.12889e-20
-41.8675 3.12247e-12 -5.03568e-20
-41.7111 3.19411e-12 4.32554e-20
-41.5548 3.07239e-12 -3.80701e-20
-41.3986 2.57347e-12 2.89224e-20
-41.2426 1.88604e-12 -1.99718e-20
-41.0867 8.54105e-13 8.68093e-21
-40.9311 -2.39785e-13 2.71698e-21
-40.7755 -1.50537e-12 -1.6274e-20
-40.6201 -2.59532e-12 2.82533e-20
-40.4649 -3.5776e-12 -4.38386e-20
-40.3098 -4.10385e-12 5.4571e-20
-40.1548 -4.22682e-12 -7.11567e-20
-40 -3.68568e-12 7.92916e-20
-39.8454 -2.55379e-12 -9.48543e-20
-39.6909 -7.48312e-13 9.99138e-20
-39.5365 1.61413e-12 -1.11452e-19
-39.3823 4.37667e-12 1.1393e-19
-39.2282 7.39428e-12 -1.17866e-19
-39.0742 1.02655e-11 1.18847e-19
-38.9204 1.28841e-11 -1.12038e-19
-38.7668 1.46692e-11 1.12288e-19
-38.6132 1.56677e-11 -9.32501e-20
-38.4598 1.52436e-11 9.2628e-20
-38.3066 1.37264e-11 -6.20592e-20
-38.1534 1.05713e-11 5.92236e-20
-38.0004 6.48256e-12 -2.06484e-20
-37.8476 1.12024e-12 1.25853e-20
-37.6948 -4.4411e-12 2.753e-20
-37.5422 -1.03082e-11 -4.47406e-20
-37.3898 -1.51793e-11 7.84038e-20
-37.2374 -1.90112e-11 -1.08445e-19
-37.0852 -2.05573e-11 1.27391e-19
-36.9331 -1.98008e-11 -1.72098e-19
-36.7811 -1.59169e-11 1.70235e-19
-36.6293 -9.11338e-12 -2.27851e-19
-36.4775 6.67182e-13 2.02773e-19
-36.3259 1.28792e-11 -2.67611e-19
-36.1745 2.6618e-11 2.21164e-19
-36.0231 4.10771e-11 -2.83815e-19
-35.8719 5.44539e-11 2.21946e-19
-35.7207 6.60034e-11 -2.71052e-19
-35.5697 7.33843e-11 2.02093e-19
-35.4189 7.64432e-11 -2.26917e-19
-35.2681 7.28811e-11 1.59256e-19
-35.1174 6.37248e-11 -1.52683e-19
-34.9669 4.73416e-11 9.26003e-20
-34.8165 2.63488e-11 -5.30542e-20
-34.6661 2.03921e-13 3.38253e-21
-34.5159 -2.69062e-11 6.41405e-20
-34.3659 -5.44313e-11 -1.04049e-19
-34.2159 -7.72371e-11 1.8855e-19
-34.066 -9.41951e-11 -2.22982e-19
-33.9162 -1.00434e-10 3.07466e-19
-33.7666 -9.51693e-11 -3.4357e-19
-33.617 -7.53419e-11 4.09168e-19
-33.4676 -4.15126e-11 -4.52139e-19
-33.3183 6.14339e-12 4.82604e-19
-33.169 6.51251e-11 -5.34122e-19
-33.0199 1.31279e-10 5.18888e-19
-32.8709 2.00445e-10 -5.73554e-19
-32.722 2.64882e-10 5.12517e-19
-32.5731 3.20178e-10 -5.57036e-19
-32.4244 3.56667e-10 4.59674e-19
-32.2758 3.72064e-10 -4.76425e-19
-32.1273 3.57388e-10 3.59405e-19
-31.9789 3.15186e-10 -3.29764e-19
-31.8305 2.39925e-10 2.13125e-19
-31.6823 1.41e-10 -1.24703e-19
-31.5342 1.81684e-11 2.39974e-20
-31.3862 -1.12128e-10 1.2341e-19
-31.2382 -2.44899e-10 -1.99581e-19
-31.0904 -3.59058e-10 3.92535e-19
-30.9426 -4.4681e-10 -4.45721e-19
-30.795 -4.87449e-10 6.54646e-19
-30.6474 -4.74754e-10 -6.97264e-19
-30.4999 -3.95055e-10 8.81551e-19
-30.3526 -2.48631e-10 -9.30183e-19
-30.2053 -3.51827e-11 1.04812e-18
-30.0581 2.35157e-10 -1.11463e-18
-29.911 5.45717e-10 1.13496e-18
-29.7639 8.76913e-10 -1.21827e-18
-29.617 1.19633e-09 1.12968e-18
-29.4702 1.48041e-09 -1.20989e-18
-29.3234 1.68787e-09 1.02795e-18
-29.1767 1.80143e-09 -1.06657e-18
-29.0301 1.78231e-09 8.28469e-19
-28.8836 1.63196e-09 -7.80363e-19
-28.7372 1.3268e-09 5.34986e-19
-28.5909 8.97444e-10 -3.61847e-19
-28.4446 3.44742e-10 1.52616e-19
-28.2985 -2.68153e-10 1.57096e-19
-28.1524 -9.14714e-10 -3.06623e-19
-28.0064 -1.50698e-09 7.31243e-19
-27.8604 -2.0022e-09 -8.22479e-19
-27.7146 -2.30741e-09 1.30212e-18
-27.5688 -2.38289e-09 -1.36144e-18
-27.4231 -2.15919e-09 1.81067e-18
-27.2775 -1.62326e-09 -1.88002e-18
-27.132 -7.58723e-10 2.19934e-18
-26.9865 4.01685e-10 -2.3159e-18
-26.8412 1.80131e-09 2.42851e-18
-26.6959 3.35725e-09 -2.60108e-18
-26.5506 4.93939e-09 2.46617e-18
-26.4055 6.43258e-09 -2.66884e-18
-26.2604 7.65799e-09 2.29967e-18
-26.1154 8.50935e-09 -2.46402e-18
-25.9705 8.80656e-09 1.92339e-18
-25.8256 8.50841e-09 -1.96003e-18
-25.6808 7.49175e-09 1.34355e-18
-25.5361 5.83447e-09 -1.16351e-18
-25.3915 3.51967e-09 5.73459e-19
-25.2469 7.73951e-10 -1.19641e-19
-25.1024 -2.29468e-09 -3.61199e-19
-24.9579 -5.32638e-09 1.08945e-18
-24.8136 -8.11629e-09 -1.41702e-18
-24.6693 -1.02419e-08 2.35963e-18
-24.525 -1.14782e-08 -2.52667e-18
-24.3809 -1.14582e-08 3.57328e-18
-24.2368 -1.00451e-08 -3.59608e-18
-24.0927 -7.06483e-09 4.61274e-18
-23.9488 -2.57301e-09 -4.51093e-18
-23.8049 3.29863e-09 5.36854e-18
-23.661 1.0248e-08 -5.14287e-18
-23.5173 1.77976e-08 5.75369e-18
-23.3736 2.54363e-08 -5.36813e-18
-23.2299 3.24091e-08 5.69398e-18
-23.0863 3.81436e-08 -5.08878e-18
-22.9428 4.17881e-08 5.14387e-18
-22.7994 4.29479e-08 -4.24887e-18
-22.656 4.09324e-08 4.07672e-18
-22.5126 3.57922e-08 -2.852e-18
-22.3693 2.72553e-08 2.50271e-18
-22.2261 1.60204e-08 -9.58121e-19
-22.083 2.39238e-09 4.67385e-19
-21.9399 -1.22468e-08 1.30063e-18
-21.7968 -2.70459e-08 -1.93684e-18
-21.6538 -4.01441e-08 3.7572e-18
-21.5109 -5.04055e-08 -4.55262e-18
-21.368 -5.59411e-08 6.21142e-18
-21.2252 -5.57867e-08 -7.17177e-18
-21.0825 -4.86376e-08 8.44212e-18
-20.9398 -3.4227e-08 -9.54567e-18
-20.7971 -1.24381e-08 1.02269e-17
-20.6545 1.58986e-08 -1.13976e-17
-20.512 4.93367e-08 1.13648e-17
-20.3695 8.58857e-08 -1.2453e-17
-20.2271 1.2259e-07 1.16786e-17
-20.0847 1.56721e-07 -1.24795e-17
-19.9424 1.84398e-07 1.10344e-17
-19.8001 2.03073e-07 -1.13161e-17
-19.6579 2.0899e-07 9.33158e-18
-19.5157 2.01006e-07 -8.91557e-18
-19.3736 1.76745e-07 6.55482e-18
-19.2315 1.37647e-07 -5.32435e-18
-19.0895 8.37575e-08 2.76691e-18
-18.9475 1.97511e-08 -7.1303e-19
-18.8056 -5.15281e-08 -1.83692e-18
-18.6637 -1.22469e-07 4.66413e-18
-18.5219 -1.88059e-07 -6.95688e-18
-18.3801 -2.39218e-07 1.04418e-17
-18.2383 -2.70451e-07 -1.21796e-17
-18.0967 -2.73705e-07 1.62002e-17
-17.955 -2.45385e-07 -1.70059e-17
-17.8134 -1.81422e-07 2.14647e-17
-17.6719 -8.2481e-08 -2.09143e-17
-17.5304 4.90272e-08 2.56797e-17
-17.3889 2.06827e-07 -2.34245e-17
-17.2475 3.80998e-07 2.83161e-17
-17.1061 5.60213e-07 -2.41344e-17
-16.9648 7.28285e-07 2.88234e-17
-16.8235 8.71767e-07 -2.27769e-17
-16.6822 9.71901e-07 2.68086e-17
-16.541 1.01815e-06 -1.92283e-17
-16.3999 9.94682e-07 2.19931e-17
-16.2587 8.99794e-07 -1.35309e-17
-16.1177 7.2634e-07 1.43547e-17
-15.9766 4.86358e-07 -5.91008e-18
-15.8356 1.85352e-07 4.1744e-18
-15.6947 -1.49244e-07 3.34225e-18
-15.5537 -4.99118e-07 -7.84063e-18
-15.4129 -8.24761e-07 1.38406e-17
-15.272 -1.09988e-06 -2.06736e-17
-15.1312 -1.28168e-06 2.50909e-17
-14.9905 -1.34529e-06 -3.30567e-17
-14.8497 -1.25749e-06 3.63709e-17
-14.709 -1.00661e-06 -4.37248e-17
-14.5684 -5.82699e-07 4.67355e-17
-14.4277 2.64323e-09 -5.15076e-17
-14.2872 7.26108e-07 5.49464e-17
-14.1466 1.54895e-06 -5.55607e-17
-14.0061 2.41299e-06 5.96659e-17
-13.8656 3.25846e-06 -5.53147e-17
-13.7252 4.00201e-06 5.95262e-17
-13.5848 4.5802e-06 -5.06081e-17
-13.4444 4.90518e-06 5.34539e-17
-13.304 4.93576e-06 -4.13786e-17
-13.1637 4.60693e-06 4.1073e-17
-13.0234 3.92741e-06 -2.77214e-17
-12.8832 2.88085e-06 2.27146e-17
-12.743 1.54558e-06 -9.84547e-18
-12.6028 -3.17844e-08 -3.44066e-19
-12.4626 -1.70163e-06 1.18731e-17
-12.3225 -3.3603e-06 -2.63256e-17
-12.1824 -4.81008e-06 3.65942e-17
-12.0423 -5.92007e-06 -5.27494e-17
-11.9023 -6.49248e-06 6.29349e-17
-11.7623 -6.41863e-06 -7.73757e-17
-11.6223 -5.56458e-06 8.86547e-17
-11.4824 -3.89973e-06 -9.80305e-17
-11.3424 -1.41645e-06 1.1087e-16
-11.2026 1.79541e-06 -1.13008e-16
-11.0627 5.57862e-06 1.26455e-16
-10.9228 9.71537e-06 -1.20801e-16
-10.783 1.38893e-05 1.32393e-16
-10.6432 1.77974e-05 -1.20049e-16
-10.5035 2.10248e-05 1.26612e-16
-10.3637 2.32782e-05 -1.09648e-16
-10.224 2.41533e-05 1.08036e-16
-10.0843 2.34956e-05 -8.85e-17
-9.94468 2.10442e-05 7.70308e-17
-9.80504 1.69105e-05 -5.63886e-17
-9.66542 1.10913e-05 3.50992e-17
-9.52583 4.04131e-06 -1.36413e-17
-9.38626 -3.93692e-06 -1.50787e-17
-9.24671 -1.20625e-05 3.79259e-17
-9.10719 -1.97821e-05 -6.98254e-17
-8.96769 -2.61278e-05 9.56208e-17
-8.82821 -3.04631e-05 -1.24983e-16
-8.68874 -3.1884e-05 1.54962e-16
-8.54931 -2.99219e-05 -1.76116e-16
-8.40989 -2.40481e-05 2.10652e-16
-8.27049 -1.42247e-05 -2.18871e-16
-8.13111 -5.79921e-07 2.56408e-16
-7.99175 1.63174e-05 -2.48945e-16
-7.85241 3.55366e-05 2.86204e-16
-7.71309 5.59124e-05 -2.62376e-16
-7.57378 7.57929e-05 2.9465e-16
-7.4345 9.36748e-05 -2.55716e-16
-7.29523 0.00010753 2.77796e-16
-7.15598 0.000116013 -2.2655e-16
-7.01674 0.000117279 2.3351e-16
-6.87753 0.000110777 -1.73727e-16
-6.73833 9.54787e-05 1.61872e-16
-6.59914 7.2208e-05 -9.79661e-17
-6.45997 4.12569e-05 6.56273e-17
-6.32082 5.12602e-06 -2.02115e-18
-6.18168 -3.44299e-05 -4.98901e-17
-6.04256 -7.34212e-05 1.09917e-16
-5.90345 -0.000109001 -1.76108e-16
-5.76435 -0.000136467 2.31548e-16
-5.62527 -0.000152779 -3.0301e-16
-5.4862 -0.000153805 3.54134e-16
-5.34715 -0.000137564 -4.19416e-16
-5.20811 -0.000101997 4.6664e-16
-5.06908 -4.74073e-05 -5.1495e-16
-4.93006 2.49119e-05 5.56607e-16
-4.79105 0.000111661 -5.79215e-16
-4.65206 0.000207656 6.1086e-16
-4.51307 0.000306854 -6.04489e-16
-4.3741 0.000400778 6.18366e-16
-4.23513 0.00048212 -5.82562e-16
-4.09618 0.000540958 5.70924e-16
-3.95724 0.000571295 -5.09427e-16
-3.8183 0.000564557 4.64769e-16
-3.67938 0.000519174 -3.82274e-16
-3.54046 0.000430915 3.01235e-16
-3.40155 0.000305338 -2.03599e-16
-3.26265 0.000144718 8.80645e-17
-3.12376 -3.71011e-05 2.14249e-17
-2.98487 -0.000231048 -1.62418e-16
-2.846 -0.000416329 2.80562e-16
-2.70712 -0.000579312 -4.32952e-16
-2.56826 -0.00069646 5.57894e-16
-2.4294 -0.00075425 -7.02005e-16
-2.29055 -0.000732957 8.32016e-16
-2.1517 -0.00062521 -9.46698e-16
-2.01286 -0.000422532 1.07778e-15
-1.87402 -0.000129139 -1.14383e-15
-1.73518 0.000246075 1.26645e-15
-1.59635 0.000684948 -1.2736e-15
-1.45753 0.00115871 1.36952e-15
-1.31871 0.00163826 -1.3163e-15
-1.17989 0.00207759 1.36352e-15
-1.04107 0.00244632 -1.25864e-15
-0.902255 0.00268881 1.23124e-15
-0.763443 0.00278961 -1.08745e-15
-0.624633 0.00269293 9.70129e-16
-0.485824 0.00242007 -7.97422e-16
-0.347016 0.00191843 5.86419e-16
-0.208209 0.00127807 -3.92067e-16
-0.0694031 0.000417495 9.93439e-17
0.0694031 -2.84772e-05 -3.02522e-18
0.208209 1.58509e-05 -2.05374e-17
0.347016 -1.0145e-05 -7.9522e-18
0.485824 7.08754e-06 -1.9924e-17
0.624633 -5.17788e-06 -6.3674e-18
0.763443 3.85906e-06 -1.55393e-17
0.902255 -2.8884e-06 -3.70927e-18
1.04107 2.14221e-06 -9.8519e-18
1.17989 -1.55325e-06 -1.10765e-18
1.31871 1.07992e-06 -5.11724e-18
1.45753 -6.96653e-07 6.64363e-19
1.59635 3.85207e-07 -1.11427e-18
1.73518 -1.33242e-07 9.21374e-19
1.87402 -6.89015e-08 8.35433e-19
2.01286 2.28585e-07 -4.91564e-19
2.1517 -3.51749e-07 8.27523e-19
2.29055 4.43559e-07 -3.24362e-18
2.4294 -5.08184e-07 -7.26939e-19
2.56826 5.49604e-07 -7.09132e-18
2.70712 -5.7107e-07 -3.60107e-18
2.846 5.75779e-07 -1.05029e-17
2.98487 -5.66422e-07 -5.73292e-18
3.12376 5.45608e-07 -1.23255e-17
3.26265 -5.15596e-07 -6.29137e-18
3.40155 4.78508e-07 -1.13973e-17
3.54046 -4.36216e-07 -4.72827e-18
3.67938 3.90412e-07 -8.74286e-18
3.8183 -3.42596e-07 -2.13327e-18
3.95724 2.94071e-07 -4.77865e-18
4.09618 -2.45976e-07 7.25782e-19
4.23513 1.99261e-07 -1.25597e-18
4.3741 -1.54729e-07 2.59215e-18
4.51307 1.13009e-07 8.7536e-19
4.65206 -7.46031e-08 2.48685e-18
4.79105 3.9863e-08 9.94428e-19
4.93006 -9.02863e-09 6.24855e-19
5.06908 -1.77786e-08 -4.44636e-19
5.20811 4.05326e-08 -2.42047e-18
5.34715 -5.92942e-08 -2.87572e-18
5.4862 7.42005e-08 -5.9105e-18
5.62527 -8.54464e-08 -5.70163e-18
5.76435 9.32815e-08 -9.33408e-18
5.90345 -9.7989e-08 -8.25616e-18
6.04256 9.9885e-08 -1.18378e-17
6.18168 -9.92991e-08 -1.00912e-17
6.32082 9.65739e-08 -1.32518e-17
6.45997 -9.20499e-08 -1.05721e-17
6.59914 8.60633e-08 -1.27609e-17
6.73833 -7.8937e-08 -9.35677e-18
6.87753 7.09769e-08 -1.03859e-17
7.01674 -6.24671e-08 -6.59826e-18
7.15598 5.36667e-08 -6.81632e-18
7.29523 -4.48082e-08 -3.43391e-18
7.4345 3.60946e-08 -3.29068e-18
7.57378 -2.77005e-08 -7.12949e-19
7.71309 1.97705e-08 -6.58919e-19
7.85241 -1.24208e-08 5.3706e-19
7.99175 5.73985e-09 2.65747e-19
8.13111 2.09691e-10 6.90349e-20
8.27049 -5.38962e-09 -5.13148e-19
8.40989 9.78316e-09 -1.81e-18
8.54931 -1.33934e-08 -2.43125e-18
8.68874 1.62401e-08 -4.37629e-18
8.82821 -1.83576e-08 -4.69921e-18
8.96769 1.97919e-08 -6.67064e-18
9.10719 -2.05984e-08 -6.32413e-18
9.24671 2.08393e-08 -7.93869e-18
9.38626 -2.05817e-08 -6.79643e-18
9.52583 1.98949e-08 -7.69341e-18
9.66542 -1.88494e-08 -5.82939e-18
9.80504 1.75144e-08 -6.04323e-18
9.94468 -1.5957e-08 -3.71619e-18
10.0843 1.42406e-08 -3.43274e-18
10.224 -1.24241e-08 -1.19841e-18
10.3637 1.05612e-08 -9.26826e-19
10.5035 -8.69978e-09 7.67424e-19
10.6432 6.88154e-09 7.83766e-19
10.783 -5.14201e-09 1.57529e-18
10.9228 3.51025e-09 1.16794e-18
11.0627 -2.00935e-09 1.08457e-18
11.2026 6.5636e-10 3.92192e-19
11.3424 5.37073e-10 -3.43284e-19
11.4824 -1.5645e-09 -1.06375e-18
11.6223 2.42395e-09 -2.07481e-18
11.7623 -3.11759e-09 -2.51074e-18
11.9023 3.651e-09 -3.42257e-18
12.0423 -4.03274e-09 -3.34225e-18
12.1824 4.27366e-09 -3.94819e-18
12.3225 -4.38643e-09 -3.33347e-18
12.4626 4.38501e-09 -3.55055e-18
12.6028 -4.28417e-09 -2.51747e-18
12.743 4.09903e-09 -2.42978e-18
12.8832 -3.84467e-09 -1.18746e-18
13.0234 3.53585e-09 -9.71881e-19
13.1637 -3.18663e-09 2.09529e-19
13.304 2.81019e-09 3.49045e-19
13.4444 -2.41864e-09 1.20455e-18
13.5848 2.02287e-09 1.15617e-18
13.7252 -1.63245e-09 1.585e-18
13.8656 1.25562e-09 1.30927e-18
14.0061 -8.99203e-10 1.30963e-18
14.1466 5.68706e-10 8.64651e-19
14.2872 -2.68321e-10 5.31979e-19
14.4277 1.00122e-12 2.14264e-20
14.5684 2.31426e-10 -5.15065e-19
14.709 -4.28188e-10 -9.48604e-19
14.8497 5.89407e-10 -1.5266e-18
14.9905 -7.16031e-10 -1.77074e-18
15.1312 8.09648e-10 -2.24483e-18
15.272 -8.7243e-10 -2.24233e-18
15.4129 9.0694e-10 -2.5678e-18
15.5537 -9.16095e-10 -2.32699e-18
15.6947 9.02973e-10 -2.46604e-18
15.8356 -8.70807e-10 -2.03529e-18
15.9766 8.22804e-10 -2.04111e-18
16.1177 -7.6216e-10 -1.51578e-18
16.2587 6.91904e-10 -1.41427e-18
16.3999 -6.1493e-10 -8.79101e-19
16.541 5.33874e-10 -7.60044e-19
16.6822 -4.51153e-10 -3.20685e-19
16.8235 3.68881e-10 -2.49599e-19
16.9648 -2.88908e-10 2.9578e-20
17.1061 2.12768e-10 2.3353e-20
17.2475 -1.41727e-10 1.3037e-19
17.3889 7.67495e-11 7.05754e-20
17.5304 -1.85481e-11 3.86342e-20
17.6719 -3.24238e-11 -3.69832e-20
17.8134 7.59335e-11 -1.50053e-19
17.955 -1.11954e-10 -1.94783e-19
18.0967 1.40634e-10 -3.32259e-19
18.2383 -1.62271e-10 -3.09333e-19
18.3801 1.77291e-10 -4.2792e-19
18.5219 -1.86211e-10 -3.28575e-19
18.6637 1.89629e-10 -4.08419e-19
18.8056 -1.88183e-10 -2.33341e-19
18.9475 1.82551e-10 -2.68509e-19
19.0895 -1.73407e-10 -6.28875e-20
19.2315 1.61431e-10 -7.93313e-20
19.3736 -1.47267e-10 1.23087e-19
19.5157 1.31538e-10 1.0989e-19
19.6579 -1.14809e-10 2.6858e-19
19.8001 9.76066e-11 2.30881e-19
19.9424 -8.03886e-11 3.24437e-19
20.0847 6.35616e-11 2.64183e-19
20.2271 -4.7464e-11 2.82861e-19
20.3695 3.23772e-11 1.93601e-19
20.512 -1.85192e-11 1.45838e-19
20.6545 6.05277e-12 4.98985e-20
20.7971 4.91365e-12 -4.16319e-20
20.9398 -1.43212e-11 -1.22718e-19
21.0825 2.21535e-11 -2.27632e-19
21.2252 -2.84356e-11 -2.73889e-19
21.368 3.32219e-11 -3.67954e-19
21.5109 -3.65987e-11 -3.65968e-19
21.6538 3.86693e-11 -4.32607e-19
21.7968 -3.95591e-11 -3.86548e-19
21.9399 3.93991e-11 -4.26988e-19
22.083 -3.83337e-11 -3.45649e-19
22.2261 3.65034e-11 -3.58687e-19
22.3693 -3.40544e-11 -2.57207e-19
22.5126 3.11224e-11 -2.55533e-19
22.656 -2.78424e-11 -1.56979e-19
22.7994 2.43344e-11 -1.50288e-19
22.9428 -2.07132e-11 -6.75756e-20
23.0863 1.70769e-11 -6.52839e-20
23.2299 -1.35149e-11 -1.00375e-20
23.3736 1.01e-11 -1.3011e-20
23.5173 -6.89479e-12 1.42174e-20
23.661 3.94655e-12 5.95209e-21
23.8049 -1.29204e-12 7.55337e-21
23.9488 -1.04476e-12 -1.48365e-21
24.0927 3.04995e-12 -1.75675e-20
24.2368 -4.71925e-12 -2.19201e-20
24.3809 6.05734e-12 -4.71137e-20
24.525 -7.07518e-12 -4.17511e-20
24.6693 7.79119e-12 -6.93847e-20
24.8136 -8.22688e-12 -5.47546e-20
24.9579 8.40949e-12 -7.87923e-20
25.1024 -8.36662e-12 -5.34073e-20
25.2469 8.12987e-12 -7.32432e-20
25.3915 -7.72901e-12 -4.28804e-20
25.5361 7.19618e-12 -5.677e-20
25.6808 -6.56018e-12 -2.35763e-20
25.8256 5.85075e-12 -3.3363e-20
25.9705 -5.09342e-12 -5.16868e-21
26.1154 4.31348e-12 -1.37809e-20
26.2604 -3.53175e-12 7.52876e-21
26.4055 2.76791e-12 3.20368e-22
26.5506 -2.03737e-12 1.22329e-20
26.6959 1.35381e-12 5.30405e-21
26.8412 -7.27202e-13 7.84844e-21
26.9865 1.65398e-13 2.1027e-21
27.132 3.26587e-13 -3.40639e-21
27.2775 -7.46043e-13 -6.5574e-21
27.4231 1.09215e-12 -1.68996e-20
27.5688 -1.36637e-12 -1.63692e-20
27.7146 1.57111e-12 -2.87479e-20
27.8604 -1.71089e-12 -2.32309e-20
28.0064 1.79035e-12 -3.53857e-20
28.1524 -1.81594e-12 -2.56933e-20
28.2985 1.79354e-12 -3.65661e-20
28.4446 -1.73054e-12 -2.3978e-20
28.5909 1.63322e-12 -3.21583e-20
28.7372 -1.50901e-12 -1.76286e-20
28.8836 1.36392e-12 -2.36452e-20
29.0301 -1.20476e-12 -9.63654e-21
29.1767 1.03681e-12 -1.31258e-20
29.3234 -8.65757e-13 -1.56748e-21
29.4702 6.95858e-13 -4.55079e-21
29.617 -5.31459e-13 2.72154e-21
29.7639 3.75637e-13 2.67603e-23
29.911 -2.31312e-13 3.01111e-21
30.0581 1.00405e-13 9.40652e-22
30.2053 1.55253e-14 2.01635e-22
30.3526 -1.156e-13 -6.0792e-22
30.4999 1.99449e-13 -3.81478e-21
30.6474 -2.67053e-13 -2.92863e-21
30.795 3.18989e-13 -7.4696e-21
30.9426 -3.55881e-13 -4.24041e-21
31.0904 3.78982e-13 -8.66203e-21
31.2382 -3.89338e-13 -3.40343e-21
31.3862 3.88605e-13 -7.76106e-21
31.5342 -3.78047e-13 -1.7734e-21
31.6823 3.59478e-13 -5.80714e-21
31.8305 -3.34202e-13 3.8444e-22
31.9789 3.03989e-13 -3.30414e-21
32.1273 -2.70051e-13 2.17979e-21
32.2758 2.33956e-13 -1.12107e-21
32.4244 -1.96734e-13 3.01846e-21
32.5731 1.59653e-13 1.34053e-22
32.722 -1.23509e-13 2.64249e-21
32.8709 8.92182e-14 3.74771e-22
33.0199 -5.73288e-14 1.40837e-21
33.169 2.84015e-14 1.94476e-22
33.3183 -2.74767e-15 2.58359e-22
33.4676 -1.93999e-14 4.70097e-22
33.617 3.79322e-14 2.0791e-22
33.7666 -5.2892e-14 2.10919e-21
33.9162 6.43284e-14 1.84909e-21
34.066 -7.24928e-14 5.21479e-21
34.2159 7.75439e-14 5.19047e-21
34.3659 -7.98706e-14 9.68135e-21
34.5159 7.96942e-14 9.62952e-21
34.6661 -7.74726e-14 1.39773e-20
34.8165 7.34491e-14 1.30943e-20
34.9669 -6.80911e-14 1.63866e-20
35.1174 6.16318e-14 1.46178e-20
35.2681 -5.4501e-14 1.65569e-20
35.4189 4.68996e-14 1.38308e-20
35.5697 -3.91867e-14 1.41276e-20
35.7207 3.15187e-14 1.07931e-20
35.8719 -2.41646e-14 9.80151e-21
36.0231 1.72327e-14 6.51139e-21
36.1745 -1.08957e-14 4.75914e-21
36.3259 5.21639e-15 2.11005e-21
36.4775 -2.75785e-16 2.03322e-22
36.6293 -3.90137e-15 -1.33794e-21
36.7811 7.31361e-15 -2.89963e-21
36.9331 -9.96436e-15 -3.11399e-21
37.0852 1.19141e-14 -4.1003e-21
37.2374 -1.31843e-14 -3.08969e-21
37.3898 1.38773e-14 -3.53624e-21
37.5422 -1.40233e-14 -1.7e-21
37.6948 1.37468e-14 -1.79708e-21
37.8476 -1.30791e-14 4.06582e-22
38.0004 1.21491e-14 2.97631e-22
38.1534 -1.09839e-14 2.28478e-21
38.3066 9.70242e-15 1.93073e-21
38.4598 -8.32452e-15 3.30024e-21
38.6132 6.94914e-15 2.58933e-21
38.7668 -5.58798e-15 3.24585e-21
38.9204 4.31391e-15 2.27066e-21
39.0742 -3.13128e-15 2.292e-21
39.2282 2.08509e-15 1.32951e-21
39.3823 -1.17406e-15 9.87875e-22
39.5365 4.16826e-16 2.96753e-22
39.6909 1.91216e-16 -1.30189e-22
39.8454 -6.53826e-16 -3.33696e-22
40 9.76551e-16 -6.49464e-22
40.1548 -1.18008e-15 -3.05862e-22
40.3098 1.2688e-15 -4.44892e-22
40.4649 -1.27433e-15 3.2271e-22
40.6201 1.1983e-15 3.01681e-22
40.7755 -1.07745e-15 1.27032e-21
40.9311 9.09776e-16 1.19908e-21
41.0867 -7.32087e-16 2.11763e-21
41.2426 5.38583e-16 1.9118e-21
41.3986 -3.62206e-16 2.59113e-21
41.5548 1.93914e-16 2.20323e-21
41.7111 -6.00527e-17 2.55363e-21
41.8675 -5.0525e-17 2.00985e-21
42.0242 1.19574e-16 2.04829e-21
42.181 -1.58844e-16 1.44351e-21
42.3379 1.58589e-16 1.24212e-21
42.495 -1.29556e-16 6.89752e-22
42.6523 6.99566e-17 3.54228e-22
42.8098 1.19044e-17 -5.46423e-23
42.9674 -1.11139e-16 -4.32976e-22
43.1252 2.22915e-16 -6.4067e-22
43.2831 -3.37456e-16 -9.81047e-22
43.4413 4.53886e-16 -9.55832e-22
43.5996 -5.59583e-16 -1.19916e-21
43.758 6.57515e-16 -9.74856e-22
43.9167 -7.3427e-16 -1.12846e-21
44.0755 7.96027e-16 -7.7623e-22
44.2345 -8.30391e-16 -8.64544e-22
44.3937 8.45766e-16 -4.66425e-22
44.553 -8.32146e-16 -5.25168e-22
44.7126 7.99016e-16 -1.686e-22
44.8723 -7.39558e-16 -2.43387e-22
45.0322 6.63242e-16 1.09329e-24
45.1923 -5.66644e-16 -9.43723e-23
45.3526 4.58304e-16 3.65156e-23
45.5131 -3.37872e-16 -5.29332e-23
45.6737 2.12309e-16 -8.884e-24
45.8346 -8.36447e-17 -4.06866e-23
45.9957 -4.31205e-17 -2.91101e-23
46.1569 1.64451e-16 2.88772e-23
46.3184 -2.77463e-16 3.79817e-23
46.48 3.77974e-16 1.80923e-22
46.6419 -4.65204e-16 1.8428e-22
46.8039 5.35027e-16 3.75872e-22
46.9662 -5.88624e-16 3.59242e-22
47.1287 6.22407e-16 5.56479e-22
47.2913 -6.39257e-16 5.04537e-22
47.4542 6.3639e-16 6.6437e-22
47.6173 -6.18009e-16 5.61961e-22
47.7806 5.82235e-16 6.55091e-22
47.9442 -5.34091e-16 5.02604e-22
48.1079 4.72614e-16 5.17349e-22
48.2719 -4.03046e-16 3.44928e-22
48.4361 3.25312e-16 3.10878e-22
48.6005 -2.44225e-16 1.58863e-22
48.7651 1.60558e-16 1.07313e-22
48.93 -7.80949e-17 8.82863e-24
49.0951 -1.62783e-18 -3.9368e-23
49.2604 7.629e-17 -7.31891e-23
49.4259 -1.43753e-16 -1.05542e-22
49.5917 2.03351e-16 -7.69749e-23
49.7578 -2.52602e-16 -9.54233e-23
49.924 2.92401e-16 -2.8449e-23
50.0906 -3.20266e-16 -4.71697e-23
50.2573 3.38316e-16 2.89327e-23
50.4243 -3.44431e-16 -9.87615e-24
50.5916 3.41466e-16 4.41247e-23
50.7591 -3.27971e-16 -2.13577e-23
50.9268 3.07017e-16 4.99464e-24
51.0949 -2.77986e-16 -6.87885e-23
51.2631 2.43742e-16 -5.61342e-23
51.4317 -2.04467e-16 -1.13761e-22
51.6005 1.62559e-16 -9.9573e-23
51.7695 -1.18788e-16 -1.22241e-22
51.9389 7.49965e-17 -9.74621e-23
52.1085 -3.22209e-17 -7.69598e-23
52.2784 -8.21704e-18 -3.85571e-23
52.4485 4.53483e-17 2.11465e-23
52.619 -7.82927e-17 6.304e-23
52.7897 1.06389e-16 1.4214e-22
52.9607 -1.29143e-16 1.67831e-22
53.132 1.46292e-16 2.39423e-22
53.3036 -1.57727e-16 2.30299e-22
53.4754 1.63526e-16 2.72552e-22
53.6476 -1.63997e-16 2.22808e-22
53.8201 1.59407e-16 2.30069e-22
53.9928 -1.50493e-16 1.49421e-22
54.1659 1.37559e-16 1.3165e-22
54.3393 -1.217e-16 4.32451e-23
54.513 1.03171e-16 2.15195e-23
54.687 -8.32524e-17 -4.69923e-23
54.8614 6.21635e-17 -5.26417e-23
55.036 -4.1112e-17 -8.24801e-23
55.211 2.03777e-17 -6.38152e-23
55.3863 -8.20067e-19 -5.24063e-23
55.562 -1.71128e-17 -1.74407e-23
55.7379 3.31075e-17 2.09221e-23
55.9143 -4.65022e-17 5.31058e-23
56.0909 5.75801e-17 9.57673e-23
56.2679 -6.55276e-17 1.04616e-22
56.4453 7.11089e-17 1.31018e-22
56.623 -7.35176e-17 1.04437e-22
56.8011 7.37634e-17 1.04434e-22
56.9795 -7.12408e-17 4.6295e-23
57.1583 6.69409e-17 2.72488e-23
57.3375 -6.06019e-17 -4.22028e-23
57.5171 5.30014e-17 -6.08835e-23
57.697 -4.42433e-17 -1.13779e-22
57.8773 3.48296e-17 -1.1308e-22
58.058 -2.51139e-17 -1.29562e-22
58.2391 1.53923e-17 -1.0299e-22
58.4206 -6.06004e-18 -7.92508e-23
58.6025 -2.65167e-18 -3.58034e-23
58.7848 1.05158e-17 1.60379e-23
58.9676 -1.72428e-17 5.5175e-23
59.1507 2.28952e-17 1.12491e-22
59.3343 -2.70912e-17 1.23256e-22
59.5183 3.01665e-17 1.64399e-22
59.7027 -3.1721e-17 1.32511e-22
59.8876 3.22271e-17 1.48336e-22
60.0729 -3.14037e-17 7.76547e-23
60.2587 2.96786e-17 7.49898e-23
60.4449 -2.70074e-17 -1.31125e-23
60.6316 2.36414e-17 -1.65232e-23
60.8187 -1.97938e-17 -9.31472e-23
61.0063 1.55228e-17 -7.92867e-23
61.1944 -1.11959e-17 -1.20675e-22
61.383 6.77931e-18 -8.33263e-23
61.5721 -2.6063e-18 -8.14452e-23
61.7617 -1.29205e-18 -3.13835e-23
61.9518 4.80192e-18 3.64772e-24
62.1424 -7.70645e-18 4.22762e-23
62.3336 1.02021e-17 8.90127e-23
62.5252 -1.18742e-17 9.08826e-23
62.7175 1.31796e-17 1.29403e-22
62.9102 -1.36141e-17 8.20873e-23
63.1035 1.37315e-17 1.04956e-22
63.2974 -1.31095e-17 1.68942e-23
63.4918 1.22067e-17 3.17745e-23
63.6868 -1.08227e-17 -7.00287e-23
63.8824 9.20053e-18 -4.70888e-23
64.0786 -7.38863e-18 -1.2893e-22
64.2754 5.42495e-18 -8.65534e-23
64.4728 -3.50259e-18 -1.23569e-22
64.6709 1.58008e-18 -6.66471e-23
64.8695 1.84296e-19 -5.32524e-23
65.0688 -1.75114e-18 -4.62675e-24
65.2688 3.15162e-18 4.63298e-23
65.4694 -4.16999e-18 5.57464e-23
65.6708 5.06957e-18 1.23377e-22
65.8728 -5.48652e-18 7.07684e-23
66.0755 5.82501e-18 1.39496e-22
66.2789 -5.70738e-18 2.4326e-23
66.483 5.51041e-18 9.20783e-23
66.6879 -4.99819e-18 -6.01899e-23
66.8935 4.37837e-18 1.51654e-23
67.0999 -3.63314e-18 -1.3244e-22
67.307 2.77226e-18 -4.28e-23
67.515 -1.94047e-18 -1.45802e-22
67.7237 1.04936e-18 -5.04142e-23
67.9333 -2.4923e-19 -8.65632e-23
68.1437 -4.85181e-19 -1.36047e-23
68.355 1.15959e-18 1.63988e-23
68.5671 -1.62058e-18 2.86192e-23
68.7802 2.0933e-18 1.08722e-22
68.9941 -2.25419e-18 3.14582e-23
69.2089 2.47235e-18 1.4407e-22
69.4247 -2.38229e-18 -2.31015e-23
69.6415 2.33288e-18 1.12561e-22
69.8592 -2.07828e-18 -1.1005e-22
70.0779 1.80428e-18 4.51968e-23
70.2977 -1.46799e-18 -1.7444e-22
70.5185 1.06691e-18 -9.8449e-24
70.7404 -7.06373e-19 -1.67073e-22
70.9634 3.03041e-19 -2.29893e-23
71.1875 4.56384e-20 -7.88813e-23
71.4127 -3.43094e-19 -5.0365e-24
71.6392 6.46726e-19 5.0141e-23
71.8668 -7.84942e-19 1.73765e-24
72.0957 1.00142e-18 1.55257e-22
72.3258 -9.92074e-19 -4.12216e-23
72.5573 1.07947e-18 1.88882e-22
72.79 -9.76254e-19 -1.32574e-22
73.0242 9.18631e-19 1.50292e-22
73.2597 -7.77175e-19 -2.22637e-22
73.4967 6.0624e-19 8.08687e-23
73.7352 -4.54698e-19 -2.42915e-22
73.9752 2.45652e-19 2.78108e-23
74.2168 -8.50105e-20 -1.5545e-22
74.46 -7.73601e-20 4.09709e-24
74.7048 2.47666e-19 1.35902e-23
74.9514 -3.12758e-19 -2.19262e-23
75.1998 4.69212e-19 1.84004e-22
75.45 -4.43299e-19 -9.48072e-23
75.7022 5.3891e-19 2.72449e-22
75.9562 -4.68867e-19 -2.19973e-22
76.2124 4.6443e-19 2.48787e-22
76.4706 -3.94174e-19 -3.35037e-22
76.731 2.96057e-19 1.53916e-22
76.9937 -2.30962e-19 -3.38132e-22
77.2588 1.00119e-19 5.97467e-23
77.5263 -1.1152e-20 -1.66642e-22
77.7964 -7.27362e-20 -1.34725e-24
78.0692 2.05714e-19 1.28723e-22
78.3448 -2.02446e-19 -7.36801e-23
78.6232 3.4709e-19 3.87129e-22
78.9048 -2.86427e-19 -2.28372e-22
79.1895 3.63656e-19 4.475e-22
79.4776 -3.11117e-19 -4.45172e-22
79.7693 2.63121e-19 2.9586e-22
80.0648 -2.4111e-19 -5.43472e-22
80.3642 1.07394e-19 9.79724e-23
80.6678 -5.30203e-20 -3.02213e-22
80.9758 -3.79814e-20 1.90728e-23
81.2887 2.02856e-19 2.53718e-22
81.6066 -1.59155e-19 -2.33054e-23
81.93 3.87046e-19 7.10025e-22
82.2593 -2.75962e-19 -2.98633e-22
82.5949 3.70186e-19 6.22368e-22
82.9374 -3.38164e-19 -7.54564e-22
83.2875 1.83615e-19 1.59863e-22
83.646 -1.88839e-19 -7.15938e-22
84.0136 2.36689e-21 3.00114e-23
84.3914 2.17325e-19 2.61167e-22
84.7809 -1.17855e-19 2.50934e-22
85.1835 5.42339e-19 1.13232e-21
85.6014 -3.14005e-19 -2.5207e-22
86.0373 3.85247e-19 5.5082e-22
86.4949 -3.87284e-19 -1.16153e-21
86.9793 4.15254e-20 -8.26349e-23
87.4987 2.05911e-19 -7.49382e-23
88.0661 -6.92156e-20 6.18926e-22
88.7073 6.6437e-19 1.096e-21
89.4891 -2.5216e-19 -3.42039e-22


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.25Lambda0.5Nc1Classic/DeltaGammaFX_0_FRG.txt <==
9.995 0.000295803 0.000295398
9.99 0.000296242 0.000295837
9.985 0.000296682 0.000296276
9.98 0.000297123 0.000296717
9.975 0.000297565 0.000297158
9.97 0.000298008 0.0002976
9.965 0.000298451 0.000298043
9.96 0.000298895 0.000298487
9.955 0.00029934 0.000298931
9.95 0.000299787 0.000299377
9.945 0.000300234 0.000299823
9.94 0.000300682 0.00030027
9.935 0.000301131 0.000300719
9.93 0.00030158 0.000301168
9.925 0.000302031 0.000301618
9.92 0.000302483 0.000302069
9.915 0.000302935 0.000302521
9.91 0.000303388 0.000302973
9.905 0.000303842 0.000303427
9.9 0.000304297 0.000303881
9.895 0.000304753 0.000304337
9.89 0.00030521 0.000304793
9.885 0.000305668 0.00030525
9.88 0.000306127 0.000305708
9.875 0.000306587 0.000306167
9.87 0.000307047 0.000306628
9.865 0.000307509 0.000307089
9.86 0.000307971 0.00030755
9.855 0.000308435 0.000308013
9.85 0.000308899 0.000308477
9.845 0.000309364 0.000308941
9.84 0.00030983 0.000309406
9.835 0.000310297 0.000309873
9.83 0.000310765 0.00031034
9.825 0.000311234 0.000310809
9.82 0.000311704 0.000311278
9.815 0.000312175 0.000311748
9.81 0.000312647 0.000312219
9.805 0.00031312 0.000312692
9.8 0.000313593 0.000313165
9.795 0.000314068 0.000313639
9.79 0.000314543 0.000314113
9.785 0.00031502 0.000314589
9.78 0.000315497 0.000315066
9.775 0.000315976 0.000315544
9.77 0.000316455 0.000316023
9.765 0.000316936 0.000316502
9.76 0.000317417 0.000316983
9.755 0.0003179 0.000317465
9.75 0.000318383 0.000317948
9.745 0.000318867 0.000318431
9.74 0.000319353 0.000318916
9.735 0.000319839 0.000319401
9.73 0.000320326 0.000319888
9.725 0.000320814 0.000320375
9.72 0.000321303 0.000320864
9.715 0.000321793 0.000321353
9.71 0.000322285 0.000321844
9.705 0.000322777 0.000322336
9.7 0.00032327 0.000322828
9.695 0.000323765 0.000323322
9.69 0.00032426 0.000323817
9.685 0.000324756 0.000324312
9.68 0.000325253 0.000324809
9.675 0.000325751 0.000325306
9.67 0.000326251 0.000325804
9.665 0.000326751 0.000326304
9.66 0.000327252 0.000326805
9.655 0.000327754 0.000327306
9.65 0.000328258 0.000327809
9.645 0.000328762 0.000328313
9.64 0.000329268 0.000328818
9.635 0.000329774 0.000329323
9.63 0.000330282 0.00032983
9.625 0.00033079 0.000330338
9.62 0.0003313 0.000330847
9.615 0.00033181 0.000331357
9.61 0.000332322 0.000331867
9.605 0.000332834 0.000332379
9.6 0.000333348 0.000332892
9.595 0.000333863 0.000333407
9.59 0.000334379 0.000333922
9.585 0.000334896 0.000334438
9.58 0.000335414 0.000334956
9.575 0.000335933 0.000335474
9.57 0.000336453 0.000335993
9.565 0.000336974 0.000336514
9.56 0.000337497 0.000337035
9.555 0.00033802 0.000337558
9.55 0.000338544 0.000338081
9.545 0.00033907 0.000338606
9.54 0.000339596 0.000339132
9.535 0.000340124 0.000339659
9.53 0.000340653 0.000340187
9.525 0.000341183 0.000340716
9.52 0.000341714 0.000341247
9.515 0.000342246 0.000341778
9.51 0.000342779 0.00034231
9.505 0.000343313 0.000342844
9.5 0.000343848 0.000343378
9.495 0.000344385 0.000343914
9.49 0.000344922 0.000344451
9.485 0.000345461 0.000344989
9.48 0.000346001 0.000345528
9.475 0.000346542 0.000346068
9.47 0.000347084 0.00034661
9.465 0.000347627 0.000347152
9.46 0.000348172 0.000347696
9.455 0.000348717 0.00034824
9.45 0.000349264 0.000348786
9.445 0.000349811 0.000349333
9.44 0.00035036 0.000349881
9.435 0.00035091 0.00035043
9.43 0.000351461 0.000350981
9.425 0.000352014 0.000351532
9.42 0.000352567 0.000352085
9.415 0.000353122 0.000352639
9.41 0.000353678 0.000353194
9.405 0.000354235 0.00035375
9.4 0.000354793 0.000354308
9.395 0.000355352 0.000354866
9.39 0.000355913 0.000355426
9.385 0.000356474 0.000355987
9.38 0.000357037 0.000356549
9.375 0.000357601 0.000357112
9.37 0.000358166 0.000357676
9.365 0.000358732 0.000358242
9.36 0.0003593 0.000358809
9.355 0.000359869 0.000359377
9.35 0.000360439 0.000359946
9.345 0.00036101 0.000360516
9.34 0.000361582 0.000361088
9.335 0.000362156 0.000361661
9.33 0.000362731 0.000362235
9.325 0.000363306 0.00036281
9.32 0.000363884 0.000363386
9.315 0.000364462 0.000363964
9.31 0.000365042 0.000364543
9.305 0.000365623 0.000365123
9.3 0.000366205 0.000365704
9.295 0.000366788 0.000366287
9.29 0.000367373 0.000366871
9.285 0.000367959 0.000367456
9.28 0.000368546 0.000368042
9.275 0.000369134 0.000368629
9.27 0.000369723 0.000369218
9.265 0.000370314 0.000369808
9.26 0.000370906 0.000370399
9.255 0.000371499 0.000370991
9.25 0.000372094 0.000371585
9.245 0.00037269 0.00037218
9.24 0.000373287 0.000372777
9.235 0.000373886 0.000373374
9.23 0.000374485 0.000373973
9.225 0.000375086 0.000374573
9.22 0.000375688 0.000375175
9.215 0.000376292 0.000375777
9.21 0.000376896 0.000376381
9.205 0.000377502 0.000376986
9.2 0.00037811 0.000377593
9.195 0.000378719 0.000378201
9.19 0.000379329 0.00037881
9.185 0.00037994 0.00037942
9.18 0.000380553 0.000380032
9.175 0.000381167 0.000380645
9.17 0.000381782 0.00038126
9.165 0.000382398 0.000381875
9.16 0.000383016 0.000382492
9.155 0.000383635 0.000383111
9.15 0.000384256 0.00038373
9.145 0.000384877 0.000384351
9.14 0.000385501 0.000384974
9.135 0.000386125 0.000385597
9.13 0.000386751 0.000386222
9.125 0.000387379 0.000386849
9.12 0.000388007 0.000387477
9.115 0.000388637 0.000388106
9.11 0.000389269 0.000388736
9.105 0.000389901 0.000389368
9.1 0.000390535 0.000390001
9.095 0.00039117 0.000390635
9.09 0.000391807 0.000391271
9.085 0.000392445 0.000391909
9.08 0.000393085 0.000392547
9.075 0.000393726 0.000393187
9.07 0.000394368 0.000393829
9.065 0.000395012 0.000394472
9.06 0.000395657 0.000395116
9.055 0.000396304 0.000395762
9.05 0.000396951 0.000396409
9.045 0.000397601 0.000397057
9.04 0.000398251 0.000397707
9.035 0.000398903 0.000398358
9.03 0.000399557 0.000399011
9.025 0.000400212 0.000399665
9.02 0.000400868 0.00040032
9.015 0.000401526 0.000400977
9.01 0.000402186 0.000401636
9.005 0.000402847 0.000402296
9 0.000403509 0.000402957
8.995 0.000404172 0.00040362
8.99 0.000404837 0.000404284
8.985 0.000405504 0.000404949
8.98 0.000406172 0.000405616
8.975 0.000406841 0.000406285
8.97 0.000407512 0.000406955
8.965 0.000408184 0.000407626
8.96 0.000408858 0.000408299
8.955 0.000409534 0.000408974
8.95 0.000410211 0.00040965
8.945 0.000410889 0.000410327
8.94 0.000411569 0.000411006
8.935 0.00041225 0.000411686
8.93 0.000412933 0.000412368
8.925 0.000413617 0.000413051
8.92 0.000414302 0.000413736
8.915 0.00041499 0.000414422
8.91 0.000415679 0.00041511
8.905 0.000416369 0.0004158
8.9 0.000417061 0.000416491
8.895 0.000417755 0.000417183
8.89 0.00041845 0.000417877
8.885 0.000419146 0.000418573
8.88 0.000419844 0.00041927
8.875 0.000420543 0.000419968
8.87 0.000421244 0.000420668
8.865 0.000421947 0.00042137
8.86 0.000422651 0.000422073
8.855 0.000423357 0.000422778
8.85 0.000424064 0.000423484
8.845 0.000424773 0.000424193
8.84 0.000425484 0.000424902
8.835 0.000426196 0.000425613
8.83 0.00042691 0.000426326
8.825 0.000427625 0.00042704
8.82 0.000428342 0.000427756
8.815 0.00042906 0.000428473
8.81 0.00042978 0.000429192
8.805 0.000430502 0.000429913
8.8 0.000431225 0.000430635
8.795 0.00043195 0.000431359
8.79 0.000432676 0.000432085
8.785 0.000433405 0.000432812
8.78 0.000434134 0.000433541
8.775 0.000434866 0.000434271
8.77 0.000435599 0.000435003
8.765 0.000436333 0.000435737
8.76 0.000437069 0.000436472
8.755 0.000437807 0.000437209
8.75 0.000438547 0.000437947
8.745 0.000439288 0.000438687
8.74 0.000440031 0.000439429
8.735 0.000440776 0.000440173
8.73 0.000441522 0.000440918
8.725 0.00044227 0.000441665
8.72 0.00044302 0.000442414
8.715 0.000443771 0.000443164
8.71 0.000444524 0.000443916
8.705 0.000445279 0.00044467
8.7 0.000446035 0.000445425
8.695 0.000446793 0.000446182
8.69 0.000447553 0.000446941
8.685 0.000448315 0.000447701
8.68 0.000449078 0.000448464
8.675 0.000449843 0.000449228
8.67 0.00045061 0.000449994
8.665 0.000451378 0.000450761
8.66 0.000452149 0.00045153
8.655 0.000452921 0.000452301
8.65 0.000453694 0.000453074
8.645 0.00045447 0.000453848
8.64 0.000455247 0.000454624
8.635 0.000456026 0.000455402
8.63 0.000456806 0.000456182
8.625 0.000457589 0.000456963
8.62 0.000458373 0.000457747
8.615 0.00045916 0.000458532
8.61 0.000459948 0.000459319
8.605 0.000460737 0.000460107
8.6 0.000461529 0.000460898
8.595 0.000462322 0.00046169
8.59 0.000463117 0.000462484
8.585 0.000463914 0.00046328
8.58 0.000464713 0.000464077
8.575 0.000465513 0.000464877
8.57 0.000466316 0.000465678
8.565 0.00046712 0.000466481
8.56 0.000467926 0.000467287
8.555 0.000468734 0.000468093
8.55 0.000469544 0.000468902
8.545 0.000470356 0.000469713
8.54 0.000471169 0.000470525
8.535 0.000471985 0.000471339
8.53 0.000472802 0.000472155
8.525 0.000473621 0.000472973
8.52 0.000474442 0.000473793
8.515 0.000475265 0.000474615
8.51 0.00047609 0.000475439
8.505 0.000476917 0.000476265
8.5 0.000477746 0.000477092
8.495 0.000478576 0.000477922
8.49 0.000479409 0.000478753
8.485 0.000480243 0.000479586
8.48 0.000481079 0.000480421
8.475 0.000481917 0.000481258
8.47 0.000482758 0.000482097
8.465 0.0004836 0.000482938
8.46 0.000484444 0.000483781
8.455 0.00048529 0.000484626
8.45 0.000486138 0.000485473
8.445 0.000486988 0.000486322
8.44 0.00048784 0.000487173
8.435 0.000488694 0.000488026
8.43 0.00048955 0.000488881
8.425 0.000490408 0.000489737
8.42 0.000491268 0.000490596
8.415 0.00049213 0.000491457
8.41 0.000492994 0.000492319
8.405 0.00049386 0.000493184
8.4 0.000494728 0.000494051
8.395 0.000495598 0.00049492
8.39 0.00049647 0.000495791
8.385 0.000497344 0.000496664
8.38 0.00049822 0.000497539
8.375 0.000499098 0.000498416
8.37 0.000499979 0.000499295
8.365 0.000500861 0.000500176
8.36 0.000501745 0.000501059
8.355 0.000502631 0.000501944
8.35 0.00050352 0.000502831
8.345 0.00050441 0.000503721
8.34 0.000505303 0.000504612
8.335 0.000506198 0.000505506
8.33 0.000507095 0.000506402
8.325 0.000507994 0.0005073
8.32 0.000508895 0.0005082
8.315 0.000509799 0.000509102
8.31 0.000510704 0.000510006
8.305 0.000511611 0.000510912
8.3 0.000512521 0.00051182
8.295 0.000513433 0.000512731
8.29 0.000514347 0.000513643
8.285 0.000515263 0.000514558
8.28 0.000516181 0.000515475
8.275 0.000517102 0.000516395
8.27 0.000518025 0.000517316
8.265 0.00051895 0.00051824
8.26 0.000519877 0.000519166
8.255 0.000520806 0.000520094
8.25 0.000521737 0.000521024
8.245 0.000522671 0.000521956
8.24 0.000523606 0.00052289
8.235 0.000524545 0.000523827
8.23 0.000525485 0.000524766
8.225 0.000526428 0.000525708
8.22 0.000527373 0.000526651
8.215 0.00052832 0.000527597
8.21 0.000529269 0.000528545
8.205 0.000530221 0.000529496
8.2 0.000531175 0.000530448
8.195 0.000532131 0.000531403
8.19 0.000533089 0.00053236
8.185 0.00053405 0.000533319
8.18 0.000535013 0.000534281
8.175 0.000535978 0.000535245
8.17 0.000536946 0.000536211
8.165 0.000537916 0.00053718
8.16 0.000538888 0.000538151
8.155 0.000539863 0.000539125
8.15 0.00054084 0.0005401
8.145 0.000541819 0.000541078
8.14 0.000542801 0.000542059
8.135 0.000543785 0.000543041
8.13 0.000544771 0.000544026
8.125 0.00054576 0.000545014
8.12 0.000546751 0.000546003
8.115 0.000547745 0.000546996
8.11 0.000548741 0.00054799
8.105 0.000549739 0.000548988
8.1 0.00055074 0.000549987
8.095 0.000551743 0.000550989
8.09 0.000552749 0.000551993
8.085 0.000553757 0.000553
8.08 0.000554768 0.000554009
8.075 0.00055578 0.00055502
8.07 0.000556796 0.000556034
8.065 0.000557814 0.000557051
8.06 0.000558834 0.00055807
8.055 0.000559857 0.000559091
8.05 0.000560882 0.000560115
8.045 0.00056191 0.000561142
8.04 0.000562941 0.000562171
8.035 0.000563974 0.000563202
8.03 0.000565009 0.000564236
8.025 0.000566047 0.000565273
8.02 0.000567087 0.000566312
8.015 0.00056813 0.000567353
8.01 0.000569175 0.000568397
8.005 0.000570223 0.000569444
8 0.000571274 0.000570493
7.995 0.000572327 0.000571545
7.99 0.000573383 0.000572599
7.985 0.000574442 0.000573656
7.98 0.000575503 0.000574716
7.975 0.000576566 0.000575778
7.97 0.000577632 0.000576842
7.965 0.000578701 0.00057791
7.96 0.000579772 0.000578979
7.955 0.000580846 0.000580052
7.95 0.000581923 0.000581127
7.945 0.000583002 0.000582205
7.94 0.000584084 0.000583286
7.935 0.000585169 0.000584369
7.93 0.000586257 0.000585455
7.925 0.000587347 0.000586544
7.92 0.000588439 0.000587635
7.915 0.000589535 0.000588729
7.91 0.000590633 0.000589825
7.905 0.000591734 0.000590924
7.9 0.000592837 0.000592026
7.895 0.000593943 0.000593131
7.89 0.000595052 0.000594239
7.885 0.000596164 0.000595349
7.88 0.000597279 0.000596462
7.875 0.000598396 0.000597578
7.87 0.000599516 0.000598697
7.865 0.000600639 0.000599818
7.86 0.000601765 0.000600942
7.855 0.000602893 0.000602069
7.85 0.000604025 0.000603199
7.845 0.000605159 0.000604331
7.84 0.000606295 0.000605466
7.835 0.000607435 0.000606605
7.83 0.000608578 0.000607746
7.825 0.000609723 0.00060889
7.82 0.000610872 0.000610037
7.815 0.000612023 0.000611186
7.81 0.000613177 0.000612339
7.805 0.000614334 0.000613494
7.8 0.000615494 0.000614652
7.795 0.000616657 0.000615814
7.79 0.000617822 0.000616978
7.785 0.000618991 0.000618144
7.78 0.000620162 0.000619314
7.775 0.000621337 0.000620487
7.77 0.000622515 0.000621663
7.765 0.000623695 0.000622842
7.76 0.000624879 0.000624024
7.755 0.000626065 0.000625209
7.75 0.000627254 0.000626397
7.745 0.000628447 0.000627587
7.74 0.000629642 0.000628781
7.735 0.00063084 0.000629978
7.73 0.000632042 0.000631177
7.725 0.000633246 0.00063238
7.72 0.000634454 0.000633586
7.715 0.000635664 0.000634795
7.71 0.000636878 0.000636007
7.705 0.000638095 0.000637222
7.7 0.000639315 0.00063844
7.695 0.000640538 0.000639662
7.69 0.000641764 0.000640886
7.685 0.000642993 0.000642113
7.68 0.000644225 0.000643344
7.675 0.00064546 0.000644577
7.67 0.000646699 0.000645814
7.665 0.00064794 0.000647054
7.66 0.000649185 0.000648297
7.655 0.000650433 0.000649544
7.65 0.000651685 0.000650793
7.645 0.000652939 0.000652046
7.64 0.000654197 0.000653302
7.635 0.000655458 0.000654561
7.63 0.000656721 0.000655823
7.625 0.000657989 0.000657089
7.62 0.000659259 0.000658358
7.615 0.000660533 0.00065963
7.61 0.00066181 0.000660905
7.605 0.00066309 0.000662184
7.6 0.000664374 0.000663465
7.595 0.000665661 0.000664751
7.59 0.000666951 0.000666039
7.585 0.000668245 0.000667331
7.58 0.000669542 0.000668626
7.575 0.000670842 0.000669925
7.57 0.000672146 0.000671226
7.565 0.000673452 0.000672531
7.56 0.000674763 0.00067384
7.555 0.000676076 0.000675152
7.55 0.000677393 0.000676467
7.545 0.000678714 0.000677786
7.54 0.000680038 0.000679108
7.535 0.000681366 0.000680434
7.53 0.000682696 0.000681763
7.525 0.000684031 0.000683095
7.52 0.000685368 0.000684431
7.515 0.000686709 0.00068577
7.51 0.000688054 0.000687113
7.505 0.000689402 0.000688459
7.5 0.000690754 0.000689809
7.495 0.000692109 0.000691162
7.49 0.000693468 0.000692519
7.485 0.00069483 0.00069388
7.48 0.000696196 0.000695244
7.475 0.000697565 0.000696611
7.47 0.000698938 0.000697983
7.465 0.000700315 0.000699357
7.46 0.000701695 0.000700735
7.455 0.000703079 0.000702117
7.45 0.000704466 0.000703502
7.445 0.000705857 0.000704892
7.44 0.000707251 0.000706284
7.435 0.00070865 0.000707681
7.43 0.000710052 0.000709081
7.425 0.000711458 0.000710485
7.42 0.000712867 0.000711892
7.415 0.00071428 0.000713303
7.41 0.000715697 0.000714718
7.405 0.000717117 0.000716137
7.4 0.000718542 0.000717559
7.395 0.000719969 0.000718985
7.39 0.000721401 0.000720415
7.385 0.000722837 0.000721848
7.38 0.000724276 0.000723286
7.375 0.000725719 0.000724727
7.37 0.000727166 0.000726172
7.365 0.000728617 0.000727621
7.36 0.000730072 0.000729074
7.355 0.00073153 0.00073053
7.35 0.000732993 0.00073199
7.345 0.000734459 0.000733454
7.34 0.000735929 0.000734922
7.335 0.000737403 0.000736394
7.33 0.000738881 0.00073787
7.325 0.000740363 0.00073935
7.32 0.000741848 0.000740834
7.315 0.000743338 0.000742322
7.31 0.000744832 0.000743814
7.305 0.00074633 0.000745309
7.3 0.000747832 0.000746809
7.295 0.000749338 0.000748313
7.29 0.000750847 0.00074982
7.285 0.000752361 0.000751332
7.28 0.000753879 0.000752848
7.275 0.000755401 0.000754368
7.27 0.000756927 0.000755891
7.265 0.000758457 0.000757419
7.26 0.000759991 0.000758952
7.255 0.000761529 0.000760488
7.25 0.000763072 0.000762028
7.245 0.000764619 0.000763573
7.24 0.000766169 0.000765122
7.235 0.000767724 0.000766674
7.23 0.000769283 0.000768231
7.225 0.000770846 0.000769792
7.22 0.000772414 0.000771358
7.215 0.000773986 0.000772927
7.21 0.000775562 0.000774501
7.205 0.000777142 0.000776079
7.2 0.000778727 0.000777662
7.195 0.000780316 0.000779248
7.19 0.000781909 0.000780839
7.185 0.000783506 0.000782435
7.18 0.000785108 0.000784034
7.175 0.000786714 0.000785638
7.17 0.000788324 0.000787246
7.165 0.000789939 0.000788859
7.16 0.000791558 0.000790476
7.155 0.000793182 0.000792097
7.15 0.00079481 0.000793723
7.145 0.000796443 0.000795354
7.14 0.00079808 0.000796988
7.135 0.000799721 0.000798628
7.13 0.000801367 0.000800271
7.125 0.000803017 0.000801919
7.12 0.000804672 0.000803572
7.115 0.000806332 0.000805229
7.11 0.000807995 0.000806891
7.105 0.000809664 0.000808557
7.1 0.000811337 0.000810228
7.095 0.000813015 0.000811903
7.09 0.000814697 0.000813583
7.085 0.000816384 0.000815268
7.08 0.000818076 0.000816957
7.075 0.000819772 0.000818651
7.07 0.000821473 0.000820349
7.065 0.000823178 0.000822053
7.06 0.000824888 0.00082376
7.055 0.000826603 0.000825473
7.05 0.000828323 0.00082719
7.045 0.000830047 0.000828912
7.04 0.000831776 0.000830639
7.035 0.00083351 0.000832371
7.03 0.000835249 0.000834107
7.025 0.000836993 0.000835848
7.02 0.000838741 0.000837594
7.015 0.000840495 0.000839345
7.01 0.000842253 0.000841101
7.005 0.000844016 0.000842861
7 0.000845783 0.000844627
6.995 0.000847556 0.000846397
6.99 0.000849334 0.000848172
6.985 0.000851117 0.000849953
6.98 0.000852904 0.000851738
6.975 0.000854697 0.000853528
6.97 0.000856495 0.000855323
6.965 0.000858297 0.000857124
6.96 0.000860105 0.000858929
6.955 0.000861918 0.000860739
6.95 0.000863735 0.000862554
6.945 0.000865558 0.000864374
6.94 0.000867386 0.0008662
6.935 0.000869219 0.00086803
6.93 0.000871057 0.000869866
6.925 0.000872901 0.000871707
6.92 0.000874749 0.000873553
6.915 0.000876603 0.000875404
6.91 0.000878462 0.000877261
6.905 0.000880326 0.000879123
6.9 0.000882196 0.000880989
6.895 0.00088407 0.000882861
6.89 0.00088595 0.000884739
6.885 0.000887835 0.000886621
6.88 0.000889726 0.000888509
6.875 0.000891622 0.000890403
6.87 0.000893523 0.000892301
6.865 0.00089543 0.000894206
6.86 0.000897342 0.000896115
6.855 0.00089926 0.00089803
6.85 0.000901183 0.00089995
6.845 0.000903111 0.000901876
6.84 0.000905045 0.000903807
6.835 0.000906984 0.000905744
6.83 0.000908929 0.000907686
6.825 0.000910879 0.000909634
6.82 0.000912835 0.000911587
6.815 0.000914797 0.000913546
6.81 0.000916764 0.00091551
6.805 0.000918737 0.00091748
6.8 0.000920715 0.000919456
6.795 0.000922699 0.000921437
6.79 0.000924689 0.000923424
6.785 0.000926684 0.000925417
6.78 0.000928685 0.000927415
6.775 0.000930692 0.000929419
6.77 0.000932704 0.000931429
6.765 0.000934723 0.000933444
6.76 0.000936747 0.000935466
6.755 0.000938777 0.000937493
6.75 0.000940812 0.000939526
6.745 0.000942854 0.000941565
6.74 0.000944902 0.00094361
6.735 0.000946955 0.00094566
6.73 0.000949014 0.000947717
6.725 0.000951079 0.000949779
6.72 0.000953151 0.000951847
6.715 0.000955228 0.000953921
6.71 0.000957311 0.000956002
6.705 0.0009594 0.000958088
6.7 0.000961495 0.00096018
6.695 0.000963597 0.000962279
6.69 0.000965704 0.000964383
6.685 0.000967818 0.000966494
6.68 0.000969937 0.000968611
6.675 0.000972063 0.000970734
6.67 0.000974195 0.000972863
6.665 0.000976333 0.000974998
6.66 0.000978477 0.000977139
6.655 0.000980628 0.000979287
6.65 0.000982785 0.000981441
6.645 0.000984948 0.000983601
6.64 0.000987118 0.000985768
6.635 0.000989293 0.000987941
6.63 0.000991476 0.00099012
6.625 0.000993664 0.000992306
6.62 0.000995859 0.000994497
6.615 0.000998061 0.000996696
6.61 0.00100027 0.000998901
6.605 0.00100248 0.00100111
6.6 0.0010047 0.00100333
6.595 0.00100693 0.00100555
6.59 0.00100916 0.00100778
6.585 0.00101141 0.00101002
6.58 0.00101365 0.00101227
6.575 0.00101591 0.00101452
6.57 0.00101817 0.00101677
6.565 0.00102043 0.00101904
6.56 0.00102271 0.00102131
6.555 0.00102499 0.00102359
6.55 0.00102727 0.00102587
6.545 0.00102957 0.00102816
6.54 0.00103187 0.00103046
6.535 0.00103418 0.00103276
6.53 0.00103649 0.00103507
6.525 0.00103881 0.00103739
6.52 0.00104114 0.00103972
6.515 0.00104348 0.00104205
6.51 0.00104582 0.00104439
6.505 0.00104817 0.00104673
6.5 0.00105052 0.00104909
6.495 0.00105288 0.00105144
6.49 0.00105525 0.00105381
6.485 0.00105763 0.00105619
6.48 0.00106002 0.00105857
6.475 0.00106241 0.00106095
6.47 0.00106481 0.00106335
6.465 0.00106721 0.00106575
6.46 0.00106962 0.00106816
6.455 0.00107204 0.00107058
6.45 0.00107447 0.001073
6.445 0.00107691 0.00107543
6.44 0.00107935 0.00107787
6.435 0.0010818 0.00108032
6.43 0.00108425 0.00108277
6.425 0.00108672 0.00108523
6.42 0.00108919 0.0010877
6.415 0.00109167 0.00109017
6.41 0.00109415 0.00109266
6.405 0.00109665 0.00109515
6.4 0.00109915 0.00109765
6.395 0.00110166 0.00110015
6.39 0.00110417 0.00110266
6.385 0.0011067 0.00110519
6.38 0.00110923 0.00110771
6.375 0.00111177 0.00111025
6.37 0.00111432 0.00111279
6.365 0.00111687 0.00111534
6.36 0.00111943 0.0011179
6.355 0.001122 0.00112047
6.35 0.00112458 0.00112305
6.345 0.00112717 0.00112563
6.34 0.00112976 0.00112822
6.335 0.00113236 0.00113082
6.33 0.00113497 0.00113342
6.325 0.00113759 0.00113604
6.32 0.00114022 0.00113866
6.315 0.00114285 0.00114129
6.31 0.00114549 0.00114393
6.305 0.00114814 0.00114657
6.3 0.0011508 0.00114923
6.295 0.00115347 0.00115189
6.29 0.00115614 0.00115456
6.285 0.00115883 0.00115724
6.28 0.00116152 0.00115993
6.275 0.00116422 0.00116262
6.27 0.00116692 0.00116533
6.265 0.00116964 0.00116804
6.26 0.00117236 0.00117076
6.255 0.0011751 0.00117349
6.25 0.00117784 0.00117623
6.245 0.00118059 0.00117897
6.24 0.00118334 0.00118173
6.235 0.00118611 0.00118449
6.23 0.00118889 0.00118726
6.225 0.00119167 0.00119004
6.22 0.00119446 0.00119283
6.215 0.00119726 0.00119562
6.21 0.00120007 0.00119843
6.205 0.00120289 0.00120125
6.2 0.00120572 0.00120407
6.195 0.00120855 0.0012069
6.19 0.0012114 0.00120974
6.185 0.00121425 0.00121259
6.18 0.00121711 0.00121545
6.175 0.00121999 0.00121832
6.17 0.00122287 0.00122119
6.165 0.00122576 0.00122408
6.16 0.00122865 0.00122697
6.155 0.00123156 0.00122988
6.15 0.00123448 0.00123279
6.145 0.0012374 0.00123571
6.14 0.00124034 0.00123864
6.135 0.00124328 0.00124158
6.13 0.00124624 0.00124453
6.125 0.0012492 0.00124749
6.12 0.00125217 0.00125046
6.115 0.00125515 0.00125344
6.11 0.00125815 0.00125643
6.105 0.00126115 0.00125942
6.1 0.00126416 0.00126243
6.095 0.00126718 0.00126544
6.09 0.0012702 0.00126847
6.085 0.00127324 0.0012715
6.08 0.00127629 0.00127455
6.075 0.00127935 0.0012776
6.07 0.00128242 0.00128066
6.065 0.00128549 0.00128374
6.06 0.00128858 0.00128682
6.055 0.00129168 0.00128991
6.05 0.00129478 0.00129301
6.045 0.0012979 0.00129613
6.04 0.00130103 0.00129925
6.035 0.00130416 0.00130238
6.03 0.00130731 0.00130552
6.025 0.00131047 0.00130867
6.02 0.00131363 0.00131184
6.015 0.00131681 0.00131501
6.01 0.00132 0.00131819
6.005 0.00132319 0.00132138
6 0.0013264 0.00132459
5.995 0.00132962 0.0013278
5.99 0.00133285 0.00133102
5.985 0.00133609 0.00133426
5.98 0.00133933 0.0013375
5.975 0.00134259 0.00134076
5.97 0.00134586 0.00134402
5.965 0.00134914 0.0013473
5.96 0.00135243 0.00135058
5.955 0.00135574 0.00135388
5.95 0.00135905 0.00135719
5.945 0.00136237 0.00136051
5.94 0.0013657 0.00136384
5.935 0.00136905 0.00136718
5.93 0.0013724 0.00137053
5.925 0.00137577 0.00137389
5.92 0.00137915 0.00137726
5.915 0.00138254 0.00138064
5.91 0.00138593 0.00138404
5.905 0.00138934 0.00138744
5.9 0.00139277 0.00139086
5.895 0.0013962 0.00139429
5.89 0.00139964 0.00139773
5.885 0.0014031 0.00140118
5.88 0.00140656 0.00140464
5.875 0.00141004 0.00140811
5.87 0.00141353 0.0014116
5.865 0.00141703 0.00141509
5.86 0.00142054 0.0014186
5.855 0.00142406 0.00142212
5.85 0.0014276 0.00142565
5.845 0.00143115 0.00142919
5.84 0.0014347 0.00143274
5.835 0.00143827 0.00143631
5.83 0.00144186 0.00143988
5.825 0.00144545 0.00144347
5.82 0.00144905 0.00144707
5.815 0.00145267 0.00145068
5.81 0.0014563 0.00145431
5.805 0.00145994 0.00145794
5.8 0.00146359 0.00146159
5.795 0.00146726 0.00146525
5.79 0.00147094 0.00146892
5.785 0.00147463 0.00147261
5.78 0.00147833 0.00147631
5.775 0.00148204 0.00148001
5.77 0.00148577 0.00148374
5.765 0.00148951 0.00148747
5.76 0.00149326 0.00149122
5.755 0.00149702 0.00149497
5.75 0.0015008 0.00149875
5.745 0.00150459 0.00150253
5.74 0.00150839 0.00150633
5.735 0.0015122 0.00151013
5.73 0.00151603 0.00151396
5.725 0.00151987 0.00151779
5.72 0.00152372 0.00152164
5.715 0.00152759 0.0015255
5.71 0.00153147 0.00152937
5.705 0.00153536 0.00153326
5.7 0.00153926 0.00153716
5.695 0.00154318 0.00154107
5.69 0.00154711 0.001545
5.685 0.00155106 0.00154893
5.68 0.00155501 0.00155289
5.675 0.00155898 0.00155685
5.67 0.00156297 0.00156083
5.665 0.00156697 0.00156482
5.66 0.00157098 0.00156883
5.655 0.001575 0.00157285
5.65 0.00157904 0.00157688
5.645 0.00158309 0.00158093
5.64 0.00158716 0.00158499
5.635 0.00159124 0.00158906
5.63 0.00159533 0.00159315
5.625 0.00159944 0.00159725
5.62 0.00160356 0.00160137
5.615 0.0016077 0.0016055
5.61 0.00161185 0.00160964
5.605 0.00161601 0.0016138
5.6 0.00162019 0.00161797
5.595 0.00162438 0.00162216
5.59 0.00162859 0.00162636
5.585 0.00163281 0.00163057
5.58 0.00163704 0.0016348
5.575 0.00164129 0.00163905
5.57 0.00164556 0.00164331
5.565 0.00164984 0.00164758
5.56 0.00165413 0.00165187
5.555 0.00165844 0.00165617
5.55 0.00166276 0.00166049
5.545 0.0016671 0.00166482
5.54 0.00167146 0.00166917
5.535 0.00167582 0.00167353
5.53 0.00168021 0.00167791
5.525 0.00168461 0.0016823
5.52 0.00168902 0.00168671
5.515 0.00169345 0.00169113
5.51 0.0016979 0.00169557
5.505 0.00170236 0.00170003
5.5 0.00170683 0.0017045
5.495 0.00171132 0.00170898
5.49 0.00171583 0.00171348
5.485 0.00172035 0.001718
5.48 0.00172489 0.00172253
5.475 0.00172944 0.00172708
5.47 0.00173401 0.00173164
5.465 0.0017386 0.00173622
5.46 0.0017432 0.00174082
5.455 0.00174782 0.00174543
5.45 0.00175245 0.00175006
5.445 0.0017571 0.0017547
5.44 0.00176177 0.00175936
5.435 0.00176645 0.00176404
5.43 0.00177115 0.00176873
5.425 0.00177587 0.00177344
5.42 0.0017806 0.00177817
5.415 0.00178535 0.00178291
5.41 0.00179012 0.00178767
5.405 0.0017949 0.00179245
5.4 0.0017997 0.00179724
5.395 0.00180452 0.00180205
5.39 0.00180935 0.00180688
5.385 0.0018142 0.00181172
5.38 0.00181907 0.00181658
5.375 0.00182395 0.00182146
5.37 0.00182886 0.00182636
5.365 0.00183378 0.00183127
5.36 0.00183871 0.0018362
5.355 0.00184367 0.00184115
5.35 0.00184864 0.00184611
5.345 0.00185363 0.0018511
5.34 0.00185864 0.0018561
5.335 0.00186367 0.00186112
5.33 0.00186871 0.00186616
5.325 0.00187377 0.00187121
5.32 0.00187885 0.00187628
5.315 0.00188395 0.00188138
5.31 0.00188907 0.00188649
5.305 0.0018942 0.00189161
5.3 0.00189936 0.00189676
5.295 0.00190453 0.00190192
5.29 0.00190972 0.00190711
5.285 0.00191493 0.00191231
5.28 0.00192016 0.00191753
5.275 0.0019254 0.00192277
5.27 0.00193067 0.00192803
5.265 0.00193596 0.00193331
5.26 0.00194126 0.0019386
5.255 0.00194658 0.00194392
5.25 0.00195192 0.00194925
5.245 0.00195729 0.00195461
5.24 0.00196267 0.00195998
5.235 0.00196807 0.00196538
5.23 0.00197349 0.00197079
5.225 0.00197893 0.00197622
5.22 0.00198439 0.00198168
5.215 0.00198987 0.00198715
5.21 0.00199537 0.00199264
5.205 0.00200089 0.00199815
5.2 0.00200643 0.00200368
5.195 0.00201199 0.00200924
5.19 0.00201757 0.00201481
5.185 0.00202317 0.0020204
5.18 0.00202879 0.00202602
5.175 0.00203443 0.00203165
5.17 0.0020401 0.00203731
5.165 0.00204578 0.00204298
5.16 0.00205149 0.00204868
5.155 0.00205721 0.0020544
5.15 0.00206296 0.00206014
5.145 0.00206873 0.0020659
5.14 0.00207452 0.00207168
5.135 0.00208033 0.00207748
5.13 0.00208616 0.0020833
5.125 0.00209201 0.00208915
5.12 0.00209789 0.00209502
5.115 0.00210378 0.00210091
5.11 0.0021097 0.00210682
5.105 0.00211564 0.00211275
5.1 0.00212161 0.00211871
5.095 0.00212759 0.00212468
5.09 0.0021336 0.00213068
5.085 0.00213963 0.0021367
5.08 0.00214568 0.00214275
5.075 0.00215176 0.00214881
5.07 0.00215786 0.0021549
5.065 0.00216398 0.00216102
5.06 0.00217012 0.00216715
5.055 0.00217629 0.00217331
5.05 0.00218248 0.00217949
5.045 0.00218869 0.00218569
5.04 0.00219492 0.00219192
5.035 0.00220118 0.00219817
5.03 0.00220747 0.00220445
5.025 0.00221377 0.00221074
5.02 0.0022201 0.00221707
5.015 0.00222646 0.00222341
5.01 0.00223284 0.00222978
5.005 0.00223924 0.00223618
5 0.00224567 0.00224259
4.995 0.00225212 0.00224904
4.99 0.00225859 0.0022555
4.985 0.00226509 0.00226199
4.98 0.00227162 0.00226851
4.975 0.00227817 0.00227505
4.97 0.00228474 0.00228162
4.965 0.00229134 0.00228821
4.96 0.00229796 0.00229482
4.955 0.00230462 0.00230146
4.95 0.00231129 0.00230813
4.945 0.00231799 0.00231482
4.94 0.00232472 0.00232154
4.935 0.00233147 0.00232828
4.93 0.00233825 0.00233505
4.925 0.00234505 0.00234184
4.92 0.00235188 0.00234866
4.915 0.00235874 0.00235551
4.91 0.00236562 0.00236238
4.905 0.00237253 0.00236928
4.9 0.00237946 0.00237621
4.895 0.00238643 0.00238316
4.89 0.00239342 0.00239014
4.885 0.00240043 0.00239715
4.88 0.00240748 0.00240418
4.875 0.00241455 0.00241124
4.87 0.00242164 0.00241833
4.865 0.00242877 0.00242545
4.86 0.00243592 0.00243259
4.855 0.0024431 0.00243976
4.85 0.00245031 0.00244696
4.845 0.00245755 0.00245419
4.84 0.00246482 0.00246144
4.835 0.00247211 0.00246873
4.83 0.00247943 0.00247604
4.825 0.00248678 0.00248338
4.82 0.00249416 0.00249075
4.815 0.00250157 0.00249815
4.81 0.002509 0.00250557
4.805 0.00251647 0.00251303
4.8 0.00252397 0.00252051
4.795 0.00253149 0.00252803
4.79 0.00253905 0.00253557
4.785 0.00254663 0.00254315
4.78 0.00255424 0.00255075
4.775 0.00256189 0.00255838
4.77 0.00256956 0.00256605
4.765 0.00257727 0.00257374
4.76 0.002585 0.00258146
4.755 0.00259277 0.00258922
4.75 0.00260056 0.002597
4.745 0.00260839 0.00260482
4.74 0.00261625 0.00261267
4.735 0.00262414 0.00262055
4.73 0.00263206 0.00262846
4.725 0.00264001 0.0026364
4.72 0.00264799 0.00264437
4.715 0.00265601 0.00265238
4.71 0.00266406 0.00266041
4.705 0.00267213 0.00266848
4.7 0.00268025 0.00267658
4.695 0.00268839 0.00268471
4.69 0.00269657 0.00269288
4.685 0.00270478 0.00270108
4.68 0.00271302 0.00270931
4.675 0.00272129 0.00271757
4.67 0.0027296 0.00272587
4.665 0.00273795 0.0027342
4.66 0.00274632 0.00274257
4.655 0.00275473 0.00275096
4.65 0.00276317 0.0027594
4.645 0.00277165 0.00276786
4.64 0.00278016 0.00277636
4.635 0.00278871 0.00278489
4.63 0.00279729 0.00279346
4.625 0.00280591 0.00280207
4.62 0.00281456 0.00281071
4.615 0.00282324 0.00281938
4.61 0.00283196 0.00282809
4.605 0.00284072 0.00283683
4.6 0.00284951 0.00284561
4.595 0.00285834 0.00285443
4.59 0.0028672 0.00286328
4.585 0.0028761 0.00287217
4.58 0.00288504 0.00288109
4.575 0.00289401 0.00289005
4.57 0.00290302 0.00289905
4.565 0.00291207 0.00290808
4.56 0.00292115 0.00291716
4.555 0.00293027 0.00292626
4.55 0.00293943 0.00293541
4.545 0.00294863 0.00294459
4.54 0.00295786 0.00295381
4.535 0.00296713 0.00296307
4.53 0.00297644 0.00297237
4.525 0.00298579 0.0029817
4.52 0.00299518 0.00299108
4.515 0.0030046 0.00300049
4.51 0.00301407 0.00300994
4.505 0.00302357 0.00301944
4.5 0.00303312 0.00302897
4.495 0.0030427 0.00303854
4.49 0.00305232 0.00304815
4.485 0.00306199 0.0030578
4.48 0.00307169 0.00306749
4.475 0.00308143 0.00307722
4.47 0.00309122 0.00308699
4.465 0.00310104 0.0030968
4.46 0.00311091 0.00310665
4.455 0.00312082 0.00311655
4.45 0.00313076 0.00312648
4.445 0.00314076 0.00313646
4.44 0.00315079 0.00314648
4.435 0.00316086 0.00315654
4.43 0.00317098 0.00316664
4.425 0.00318114 0.00317679
4.42 0.00319134 0.00318698
4.415 0.00320159 0.00319721
4.41 0.00321188 0.00320748
4.405 0.00322221 0.0032178
4.4 0.00323259 0.00322816
4.395 0.00324301 0.00323857
4.39 0.00325347 0.00324902
4.385 0.00326398 0.00325951
4.38 0.00327453 0.00327005
4.375 0.00328513 0.00328064
4.37 0.00329577 0.00329127
4.365 0.00330646 0.00330194
4.36 0.00331719 0.00331266
4.355 0.00332797 0.00332342
4.35 0.0033388 0.00333423
4.345 0.00334967 0.00334509
4.34 0.00336059 0.00335599
4.335 0.00337156 0.00336694
4.33 0.00338257 0.00337794
4.325 0.00339363 0.00338899
4.32 0.00340474 0.00340008
4.315 0.00341589 0.00341122
4.31 0.00342709 0.0034224
4.305 0.00343834 0.00343364
4.3 0.00344964 0.00344492
4.295 0.00346099 0.00345626
4.29 0.00347239 0.00346764
4.285 0.00348383 0.00347907
4.28 0.00349533 0.00349055
4.275 0.00350688 0.00350208
4.27 0.00351847 0.00351366
4.265 0.00353012 0.00352529
4.26 0.00354182 0.00353697
4.255 0.00355357 0.0035487
4.25 0.00356536 0.00356049
4.245 0.00357721 0.00357232
4.24 0.00358912 0.00358421
4.235 0.00360107 0.00359614
4.23 0.00361308 0.00360813
4.225 0.00362514 0.00362018
4.22 0.00363725 0.00363227
4.215 0.00364941 0.00364442
4.21 0.00366163 0.00365662
4.205 0.00367391 0.00366888
4.2 0.00368623 0.00368119
4.195 0.00369861 0.00369355
4.19 0.00371105 0.00370597
4.185 0.00372353 0.00371844
4.18 0.00373608 0.00373097
4.175 0.00374868 0.00374355
4.17 0.00376134 0.00375619
4.165 0.00377405 0.00376889
4.16 0.00378682 0.00378164
4.155 0.00379964 0.00379445
4.15 0.00381253 0.00380731
4.145 0.00382547 0.00382023
4.14 0.00383846 0.00383321
4.135 0.00385152 0.00384625
4.13 0.00386463 0.00385934
4.125 0.0038778 0.0038725
4.12 0.00389103 0.00388571
4.115 0.00390432 0.00389898
4.11 0.00391767 0.00391231
4.105 0.00393108 0.0039257
4.1 0.00394455 0.00393916
4.095 0.00395808 0.00395267
4.09 0.00397167 0.00396624
4.085 0.00398533 0.00397987
4.08 0.00399904 0.00399357
4.075 0.00401281 0.00400732
4.07 0.00402665 0.00402114
4.065 0.00404055 0.00403502
4.06 0.00405451 0.00404897
4.055 0.00406854 0.00406297
4.05 0.00408263 0.00407704
4.045 0.00409679 0.00409118
4.04 0.004111 0.00410538
4.035 0.00412529 0.00411964
4.03 0.00413964 0.00413397
4.025 0.00415405 0.00414836
4.02 0.00416853 0.00416282
4.015 0.00418307 0.00417735
4.01 0.00419768 0.00419194
4.005 0.00421236 0.0042066
4 0.00422711 0.00422132
3.995 0.00424192 0.00423612
3.99 0.0042568 0.00425098
3.985 0.00427175 0.00426591
3.98 0.00428677 0.00428091
3.975 0.00430186 0.00429597
3.97 0.00431702 0.00431111
3.965 0.00433224 0.00432632
3.96 0.00434754 0.00434159
3.955 0.00436291 0.00435694
3.95 0.00437835 0.00437235
3.945 0.00439386 0.00438784
3.94 0.00440944 0.00440341
3.935 0.0044251 0.00441904
3.93 0.00444083 0.00443475
3.925 0.00445663 0.00445053
3.92 0.0044725 0.00446638
3.915 0.00448845 0.00448231
3.91 0.00450447 0.00449831
3.905 0.00452057 0.00451438
3.9 0.00453674 0.00453053
3.895 0.00455299 0.00454676
3.89 0.00456932 0.00456306
3.885 0.00458572 0.00457944
3.88 0.0046022 0.0045959
3.875 0.00461876 0.00461244
3.87 0.00463539 0.00462905
3.865 0.00465211 0.00464574
3.86 0.0046689 0.00466251
3.855 0.00468577 0.00467935
3.85 0.00470272 0.00469628
3.845 0.00471974 0.00471329
3.84 0.00473685 0.00473037
3.835 0.00475405 0.00474754
3.83 0.00477132 0.00476479
3.825 0.00478868 0.00478212
3.82 0.00480612 0.00479954
3.815 0.00482364 0.00481704
3.81 0.00484125 0.00483462
3.805 0.00485894 0.00485229
3.8 0.00487671 0.00487004
3.795 0.00489457 0.00488787
3.79 0.00491251 0.00490579
3.785 0.00493054 0.00492379
3.78 0.00494865 0.00494188
3.775 0.00496686 0.00496006
3.77 0.00498515 0.00497833
3.765 0.00500353 0.00499668
3.76 0.005022 0.00501513
3.755 0.00504056 0.00503366
3.75 0.0050592 0.00505228
3.745 0.00507794 0.00507099
3.74 0.00509677 0.00508979
3.735 0.00511568 0.00510868
3.73 0.00513469 0.00512766
3.725 0.00515379 0.00514674
3.72 0.00517299 0.00516591
3.715 0.00519227 0.00518517
3.71 0.00521166 0.00520453
3.705 0.00523114 0.00522398
3.7 0.00525071 0.00524353
3.695 0.00527038 0.00526317
3.69 0.00529014 0.0052829
3.685 0.00531 0.00530274
3.68 0.00532996 0.00532266
3.675 0.00535001 0.00534269
3.67 0.00537017 0.00536282
3.665 0.00539042 0.00538304
3.66 0.00541077 0.00540336
3.655 0.00543122 0.00542379
3.65 0.00545178 0.00544432
3.645 0.00547244 0.00546495
3.64 0.0054932 0.00548568
3.635 0.00551406 0.00550651
3.63 0.00553502 0.00552744
3.625 0.00555609 0.00554848
3.62 0.00557726 0.00556962
3.615 0.00559853 0.00559087
3.61 0.00561991 0.00561222
3.605 0.0056414 0.00563368
3.6 0.005663 0.00565525
3.595 0.0056847 0.00567692
3.59 0.00570652 0.00569871
3.585 0.00572844 0.0057206
3.58 0.00575048 0.00574261
3.575 0.00577262 0.00576472
3.57 0.00579487 0.00578694
3.565 0.00581724 0.00580927
3.56 0.00583971 0.00583172
3.555 0.0058623 0.00585428
3.55 0.005885 0.00587695
3.545 0.00590782 0.00589974
3.54 0.00593076 0.00592264
3.535 0.00595381 0.00594566
3.53 0.00597698 0.0059688
3.525 0.00600027 0.00599205
3.52 0.00602367 0.00601543
3.515 0.00604719 0.00603891
3.51 0.00607083 0.00606252
3.505 0.00609459 0.00608625
3.5 0.00611847 0.0061101
3.495 0.00614247 0.00613406
3.49 0.0061666 0.00615816
3.485 0.00619085 0.00618237
3.48 0.00621522 0.00620672
3.475 0.00623973 0.00623119
3.47 0.00626435 0.00625578
3.465 0.00628911 0.0062805
3.46 0.00631399 0.00630534
3.455 0.00633899 0.00633032
3.45 0.00636413 0.00635542
3.445 0.00638939 0.00638064
3.44 0.00641478 0.006406
3.435 0.00644031 0.00643149
3.43 0.00646597 0.00645711
3.425 0.00649176 0.00648287
3.42 0.00651769 0.00650876
3.415 0.00654375 0.00653479
3.41 0.00656995 0.00656096
3.405 0.00659628 0.00658725
3.4 0.00662275 0.00661369
3.395 0.00664936 0.00664026
3.39 0.0066761 0.00666696
3.385 0.00670299 0.00669381
3.38 0.00673001 0.0067208
3.375 0.00675718 0.00674793
3.37 0.00678449 0.0067752
3.365 0.00681194 0.00680262
3.36 0.00683954 0.00683018
3.355 0.00686729 0.00685789
3.35 0.00689518 0.00688575
3.345 0.00692322 0.00691374
3.34 0.00695141 0.00694189
3.335 0.00697974 0.00697018
3.33 0.00700822 0.00699862
3.325 0.00703685 0.00702722
3.32 0.00706563 0.00705596
3.315 0.00709457 0.00708486
3.31 0.00712367 0.00711391
3.305 0.00715292 0.00714312
3.3 0.00718233 0.00717249
3.295 0.00721189 0.00720202
3.29 0.00724161 0.0072317
3.285 0.00727149 0.00726153
3.28 0.00730152 0.00729153
3.275 0.00733172 0.00732168
3.27 0.00736208 0.007352
3.265 0.0073926 0.00738247
3.26 0.00742328 0.00741312
3.255 0.00745413 0.00744393
3.25 0.00748515 0.0074749
3.245 0.00751634 0.00750605
3.24 0.0075477 0.00753737
3.235 0.00757923 0.00756885
3.23 0.00761092 0.0076005
3.225 0.00764279 0.00763233
3.22 0.00767483 0.00766432
3.215 0.00770704 0.00769648
3.21 0.00773942 0.00772882
3.205 0.00777198 0.00776134
3.2 0.00780472 0.00779403
3.195 0.00783764 0.00782691
3.19 0.00787074 0.00785996
3.185 0.00790403 0.0078932
3.18 0.0079375 0.00792663
3.175 0.00797115 0.00796023
3.17 0.00800498 0.00799402
3.165 0.00803899 0.00802798
3.16 0.00807319 0.00806214
3.155 0.00810758 0.00809648
3.15 0.00814216 0.00813101
3.145 0.00817693 0.00816573
3.14 0.00821189 0.00820065
3.135 0.00824705 0.00823575
3.13 0.0082824 0.00827106
3.125 0.00831796 0.00830657
3.12 0.00835371 0.00834227
3.115 0.00838966 0.00837817
3.11 0.0084258 0.00841426
3.105 0.00846214 0.00845055
3.1 0.00849869 0.00848705
3.095 0.00853543 0.00852374
3.09 0.00857239 0.00856065
3.085 0.00860955 0.00859775
3.08 0.00864692 0.00863507
3.075 0.0086845 0.0086726
3.07 0.00872229 0.00871035
3.065 0.00876031 0.00874831
3.06 0.00879853 0.00878648
3.055 0.00883696 0.00882486
3.05 0.00887561 0.00886346
3.045 0.00891448 0.00890227
3.04 0.00895356 0.0089413
3.035 0.00899286 0.00898055
3.03 0.00903239 0.00902002
3.025 0.00907214 0.00905972
3.02 0.00911212 0.00909964
3.015 0.00915233 0.0091398
3.01 0.00919277 0.00918018
3.005 0.00923345 0.0092208
3 0.00927435 0.00926165
2.995 0.00931549 0.00930273
2.99 0.00935685 0.00934403
2.985 0.00939845 0.00938558
2.98 0.00944029 0.00942736
2.975 0.00948236 0.00946938
2.97 0.00952468 0.00951164
2.965 0.00956725 0.00955414
2.96 0.00961006 0.0095969
2.955 0.00965312 0.0096399
2.95 0.00969643 0.00968315
2.945 0.00974 0.00972666
2.94 0.00978381 0.00977041
2.935 0.00982787 0.00981441
2.93 0.00987219 0.00985867
2.925 0.00991676 0.00990317
2.92 0.00996159 0.00994794
2.915 0.0100067 0.00999296
2.91 0.010052 0.0100383
2.905 0.0100976 0.0100838
2.9 0.0101435 0.0101296
2.895 0.0101897 0.0101757
2.89 0.0102361 0.0102221
2.885 0.0102828 0.0102687
2.88 0.0103298 0.0103156
2.875 0.010377 0.0103628
2.87 0.0104246 0.0104103
2.865 0.0104724 0.010458
2.86 0.0105204 0.010506
2.855 0.0105688 0.0105543
2.85 0.0106174 0.0106029
2.845 0.0106664 0.0106518
2.84 0.0107156 0.0107009
2.835 0.0107651 0.0107504
2.83 0.010815 0.0108001
2.825 0.0108651 0.0108502
2.82 0.0109155 0.0109005
2.815 0.0109662 0.0109512
2.81 0.0110172 0.0110021
2.805 0.0110685 0.0110533
2.8 0.0111201 0.0111049
2.795 0.011172 0.0111567
2.79 0.0112243 0.0112089
2.785 0.0112768 0.0112614
2.78 0.0113297 0.0113142
2.775 0.0113829 0.0113673
2.77 0.0114364 0.0114207
2.765 0.0114902 0.0114745
2.76 0.0115444 0.0115286
2.755 0.0115988 0.0115829
2.75 0.0116536 0.0116377
2.745 0.0117088 0.0116927
2.74 0.0117642 0.0117481
2.735 0.01182 0.0118038
2.73 0.0118762 0.0118599
2.725 0.0119326 0.0119163
2.72 0.0119895 0.011973
2.715 0.0120466 0.0120301
2.71 0.0121042 0.0120876
2.705 0.0121621 0.0121454
2.7 0.0122203 0.0122035
2.695 0.0122789 0.012262
2.69 0.0123378 0.0123209
2.685 0.0123971 0.0123801
2.68 0.0124567 0.0124397
2.675 0.0125168 0.0124996
2.67 0.0125771 0.0125599
2.665 0.0126379 0.0126206
2.66 0.0126991 0.0126816
2.655 0.0127606 0.0127431
2.65 0.0128225 0.0128049
2.645 0.0128848 0.0128671
2.64 0.0129475 0.0129297
2.635 0.0130105 0.0129927
2.63 0.013074 0.013056
2.625 0.0131378 0.0131198
2.62 0.013202 0.0131839
2.615 0.0132666 0.0132485
2.61 0.0133317 0.0133134
2.605 0.0133971 0.0133787
2.6 0.013463 0.0134445
2.595 0.0135292 0.0135107
2.59 0.0135959 0.0135773
2.585 0.013663 0.0136443
2.58 0.0137306 0.0137117
2.575 0.0137985 0.0137796
2.57 0.0138669 0.0138478
2.565 0.0139356 0.0139165
2.56 0.0140049 0.0139857
2.555 0.0140745 0.0140552
2.55 0.0141446 0.0141252
2.545 0.0142152 0.0141957
2.54 0.0142862 0.0142666
2.535 0.0143576 0.0143379
2.53 0.0144295 0.0144097
2.525 0.0145019 0.014482
2.52 0.0145747 0.0145547
2.515 0.014648 0.0146279
2.51 0.0147217 0.0147015
2.505 0.0147959 0.0147756
2.5 0.0148706 0.0148502
2.495 0.0149457 0.0149252
2.49 0.0150214 0.0150008
2.485 0.0150975 0.0150768
2.48 0.0151741 0.0151533
2.475 0.0152512 0.0152303
2.47 0.0153289 0.0153078
2.465 0.015407 0.0153858
2.46 0.0154856 0.0154643
2.455 0.0155647 0.0155433
2.45 0.0156443 0.0156228
2.445 0.0157244 0.0157028
2.44 0.015805 0.0157834
2.435 0.0158862 0.0158644
2.43 0.0159679 0.015946
2.425 0.0160501 0.0160281
2.42 0.0161329 0.0161107
2.415 0.0162162 0.0161939
2.41 0.0163 0.0162777
2.405 0.0163844 0.0163619
2.4 0.0164694 0.0164468
2.395 0.0165549 0.0165321
2.39 0.0166409 0.0166181
2.385 0.0167275 0.0167045
2.38 0.0168147 0.0167916
2.375 0.0169024 0.0168792
2.37 0.0169907 0.0169674
2.365 0.0170796 0.0170561
2.36 0.0171691 0.0171455
2.355 0.0172591 0.0172354
2.35 0.0173498 0.017326
2.345 0.0174411 0.0174172
2.34 0.017533 0.0175089
2.335 0.0176254 0.0176013
2.33 0.0177185 0.0176942
2.325 0.0178122 0.0177878
2.32 0.0179065 0.0178819
2.315 0.0180014 0.0179767
2.31 0.018097 0.0180721
2.305 0.0181932 0.0181682
2.3 0.01829 0.0182649
2.295 0.0183875 0.0183623
2.29 0.0184857 0.0184603
2.285 0.0185845 0.018559
2.28 0.018684 0.0186583
2.275 0.0187841 0.0187583
2.27 0.0188849 0.0188589
2.265 0.0189863 0.0189602
2.26 0.0190884 0.0190622
2.255 0.0191912 0.0191649
2.25 0.0192947 0.0192682
2.245 0.0193989 0.0193723
2.24 0.0195038 0.019477
2.235 0.0196094 0.0195825
2.23 0.0197158 0.0196887
2.225 0.0198228 0.0197956
2.22 0.0199306 0.0199033
2.215 0.0200391 0.0200116
2.21 0.0201484 0.0201207
2.205 0.0202583 0.0202305
2.2 0.020369 0.020341
2.195 0.0204804 0.0204523
2.19 0.0205926 0.0205643
2.185 0.0207056 0.0206771
2.18 0.0208193 0.0207907
2.175 0.0209338 0.0209051
2.17 0.0210491 0.0210202
2.165 0.0211652 0.0211361
2.16 0.0212821 0.0212529
2.155 0.0213998 0.0213704
2.15 0.0215183 0.0214887
2.145 0.0216376 0.0216078
2.14 0.0217577 0.0217278
2.135 0.0218786 0.0218485
2.13 0.0220003 0.02197
2.125 0.0221228 0.0220924
2.12 0.0222462 0.0222157
2.115 0.0223705 0.0223398
2.11 0.0224956 0.0224647
2.105 0.0226216 0.0225905
2.1 0.0227485 0.0227172
2.095 0.0228763 0.0228448
2.09 0.0230049 0.0229733
2.085 0.0231344 0.0231026
2.08 0.0232647 0.0232328
2.075 0.023396 0.0233638
2.07 0.0235282 0.0234958
2.065 0.0236613 0.0236287
2.06 0.0237953 0.0237626
2.055 0.0239302 0.0238973
2.05 0.0240661 0.024033
2.045 0.0242029 0.0241696
2.04 0.0243407 0.0243072
2.035 0.0244795 0.0244458
2.03 0.0246192 0.0245854
2.025 0.0247599 0.0247259
2.02 0.0249016 0.0248673
2.015 0.0250442 0.0250097
2.01 0.0251878 0.0251532
2.005 0.0253324 0.0252976
2 0.025478 0.025443
1.995 0.0256247 0.0255894
1.99 0.0257723 0.0257368
1.985 0.025921 0.0258853
1.98 0.0260708 0.0260349
1.975 0.0262216 0.0261855
1.97 0.0263735 0.0263372
1.965 0.0265264 0.0264899
1.96 0.0266804 0.0266437
1.955 0.0268355 0.0267985
1.95 0.0269916 0.0269544
1.945 0.0271488 0.0271114
1.94 0.0273071 0.0272695
1.935 0.0274665 0.0274287
1.93 0.0276271 0.027589
1.925 0.0277888 0.0277505
1.92 0.0279516 0.0279131
1.915 0.0281156 0.0280768
1.91 0.0282807 0.0282418
1.905 0.0284471 0.0284079
1.9 0.0286145 0.0285751
1.895 0.0287832 0.0287435
1.89 0.028953 0.0289131
1.885 0.029124 0.0290839
1.88 0.0292962 0.0292558
1.875 0.0294696 0.029429
1.87 0.0296442 0.0296034
1.865 0.02982 0.029779
1.86 0.0299971 0.0299558
1.855 0.0301755 0.0301339
1.85 0.0303551 0.0303132
1.845 0.030536 0.0304939
1.84 0.0307182 0.0306759
1.835 0.0309017 0.0308591
1.83 0.0310864 0.0310436
1.825 0.0312724 0.0312293
1.82 0.0314598 0.0314164
1.815 0.0316484 0.0316047
1.81 0.0318383 0.0317944
1.805 0.0320296 0.0319854
1.8 0.0322222 0.0321778
1.795 0.0324162 0.0323715
1.79 0.0326116 0.0325666
1.785 0.0328083 0.0327631
1.78 0.0330065 0.0329609
1.775 0.0332061 0.0331603
1.77 0.033407 0.033361
1.765 0.0336094 0.033563
1.76 0.0338132 0.0337665
1.755 0.0340183 0.0339714
1.75 0.0342249 0.0341777
1.745 0.034433 0.0343854
1.74 0.0346424 0.0345946
1.735 0.0348534 0.0348053
1.73 0.0350658 0.0350174
1.725 0.0352797 0.035231
1.72 0.0354951 0.0354461
1.715 0.0357121 0.0356628
1.71 0.0359306 0.0358809
1.705 0.0361506 0.0361007
1.7 0.0363721 0.0363219
1.695 0.0365952 0.0365446
1.69 0.0368198 0.0367689
1.685 0.0370459 0.0369947
1.68 0.0372736 0.0372221
1.675 0.0375028 0.037451
1.67 0.0377336 0.0376815
1.665 0.037966 0.0379135
1.66 0.0382 0.0381472
1.655 0.0384356 0.0383825
1.65 0.0386729 0.0386194
1.645 0.0389118 0.038858
1.64 0.0391524 0.0390982
1.635 0.0393946 0.0393402
1.63 0.0396385 0.0395837
1.625 0.039884 0.0398288
1.62 0.0401311 0.0400756
1.615 0.0403799 0.0403241
1.61 0.0406304 0.0405742
1.605 0.0408825 0.040826
1.6 0.0411364 0.0410794
1.595 0.0413919 0.0413346
1.59 0.0416491 0.0415915
1.585 0.0419081 0.0418501
1.58 0.0421688 0.0421104
1.575 0.0424313 0.0423725
1.57 0.0426955 0.0426364
1.565 0.0429616 0.0429021
1.56 0.0432293 0.0431694
1.555 0.0434987 0.0434385
1.55 0.0437699 0.0437093
1.545 0.0440429 0.0439819
1.54 0.0443176 0.0442562
1.535 0.044594 0.0445322
1.53 0.0448722 0.0448101
1.525 0.0451522 0.0450896
1.52 0.045434 0.045371
1.515 0.0457176 0.0456542
1.51 0.0460029 0.0459391
1.505 0.0462901 0.0462259
1.5 0.0465791 0.0465145
1.495 0.04687 0.046805
1.49 0.0471626 0.0470972
1.485 0.047457 0.0473912
1.48 0.0477532 0.0476869
1.475 0.0480511 0.0479844
1.47 0.0483508 0.0482837
1.465 0.0486523 0.0485848
1.46 0.0489556 0.0488876
1.455 0.0492606 0.0491922
1.45 0.0495674 0.0494985
1.445 0.049876 0.0498067
1.44 0.0501863 0.0501166
1.435 0.0504985 0.0504283
1.43 0.0508124 0.0507417
1.425 0.0511281 0.051057
1.42 0.0514456 0.051374
1.415 0.0517648 0.0516928
1.41 0.0520857 0.0520133
1.405 0.0524083 0.0523354
1.4 0.0527326 0.0526592
1.395 0.0530585 0.0529846
1.39 0.0533861 0.0533118
1.385 0.0537153 0.0536405
1.38 0.0540461 0.0539709
1.375 0.0543786 0.0543028
1.37 0.0547126 0.0546364
1.365 0.0550483 0.0549715
1.36 0.0553854 0.0553083
1.355 0.0557242 0.0556465
1.35 0.0560644 0.0559863
1.345 0.0564063 0.0563276
1.34 0.0567496 0.0566704
1.335 0.0570942 0.0570146
1.33 0.0574403 0.0573601
1.325 0.0577876 0.057707
1.32 0.0581363 0.0580551
1.315 0.0584862 0.0584046
1.31 0.0588374 0.0587552
1.305 0.0591897 0.059107
1.3 0.0595432 0.05946
1.295 0.0598978 0.059814
1.29 0.0602534 0.0601691
1.285 0.06061 0.0605252
1.28 0.0609676 0.0608823
1.275 0.0613261 0.0612403
1.27 0.0616854 0.0615991
1.265 0.0620456 0.0619587
1.26 0.0624065 0.0623191
1.255 0.062768 0.0626801
1.25 0.0631301 0.0630416
1.245 0.0634926 0.0634036
1.24 0.0638555 0.063766
1.235 0.0642187 0.0641286
1.23 0.0645821 0.0644915
1.225 0.0649456 0.0648545
1.22 0.0653092 0.0652175
1.215 0.0656727 0.0655804
1.21 0.066036 0.0659432
1.205 0.0663991 0.0663058
1.2 0.0667618 0.0666679
1.195 0.067124 0.0670295
1.19 0.0674855 0.0673906
1.185 0.0678464 0.0677509
1.18 0.0682063 0.0681103
1.175 0.0685653 0.0684687
1.17 0.0689231 0.068826
1.165 0.0692796 0.0691819
1.16 0.0696345 0.0695363
1.155 0.0699878 0.0698891
1.15 0.0703392 0.0702399
1.145 0.0706886 0.0705888
1.14 0.0710358 0.0709355
1.135 0.0713806 0.0712797
1.13 0.0717228 0.0716214
1.125 0.0720623 0.0719603
1.12 0.0723987 0.0722962
1.115 0.0727318 0.0726288
1.11 0.0730615 0.072958
1.105 0.0733876 0.0732835
1.1 0.0737096 0.073605
1.095 0.0740274 0.0739224
1.09 0.0743408 0.0742353
1.085 0.0746495 0.0745434
1.08 0.0749531 0.0748465
1.075 0.0752513 0.0751443
1.07 0.0755439 0.0754364
1.065 0.0758305 0.0757225
1.06 0.0761107 0.0760023
1.055 0.0763843 0.0762754
1.05 0.0766509 0.0765415
1.045 0.0769101 0.0768003
1.04 0.0771616 0.0770513
1.035 0.0774049 0.0772942
1.03 0.0776397 0.0775286
1.025 0.0778656 0.0777541
1.02 0.0780821 0.0779702
1.015 0.0782889 0.0781766
1.01 0.0784854 0.0783728
1.005 0.0786713 0.0785583
1 0.078846 0.0787327
0.995 0.0790091 0.0788954
0.99 0.0791601 0.0790461
0.985 0.0792985 0.0791843
0.98 0.0794238 0.0793093
0.975 0.0795355 0.0794207
0.97 0.0796329 0.0795178
0.965 0.0797155 0.0796003
0.96 0.0797829 0.0796674
0.955 0.0798344 0.0797187
0.95 0.0798694 0.0797536
0.945 0.0798875 0.0797715
0.94 0.0798879 0.0797717
0.935 0.07987 0.0797538
0.93 0.0798334 0.0797171
0.925 0.0797773 0.079661
0.92 0.0797012 0.0795849
0.915 0.0796045 0.0794881
0.91 0.0794864 0.0793701
0.905 0.0793465 0.0792302
0.9 0.079184 0.0790678
0.895 0.0789984 0.0788823
0.89 0.0787891 0.0786731
0.885 0.0785554 0.0784396
0.88 0.0782967 0.0781812
0.875 0.0780124 0.0778971
0.87 0.077702 0.077587
0.865 0.0773648 0.0772501
0.86 0.0770003 0.076886
0.855 0.076608 0.0764941
0.85 0.0761874 0.0760739
0.845 0.0757379 0.0756248
0.84 0.0752591 0.0751465
0.835 0.0747505 0.0746385
0.83 0.0742117 0.0741003
0.825 0.0736424 0.0735317
0.82 0.0730423 0.0729322
0.815 0.0724109 0.0723015
0.81 0.0717481 0.0716395
0.805 0.0710536 0.0709458
0.8 0.0703273 0.0702204
0.795 0.0695691 0.0694631
0.79 0.0687789 0.0686738
0.785 0.0679567 0.0678525
0.78 0.0671025 0.0669994
0.775 0.0662165 0.0661145
0.77 0.0652989 0.065198
0.765 0.0643499 0.0642502
0.76 0.06337 0.0632714
0.755 0.0623594 0.0622621
0.75 0.0613187 0.0612227
0.745 0.0602484 0.0601538
0.74 0.0591493 0.059056
0.735 0.058022 0.0579302
0.73 0.0568673 0.056777
0.725 0.0556861 0.0555973
0.72 0.0544795 0.0543922
0.715 0.0532485 0.0531628
0.71 0.0519942 0.0519101
0.705 0.0507178 0.0506355
0.7 0.0494208 0.0493401
0.695 0.0481045 0.0480255
0.69 0.0467704 0.0466931
0.685 0.04542 0.0453446
0.68 0.044055 0.0439814
0.675 0.0426772 0.0426053
0.67 0.0412882 0.0412182
0.665 0.0398899 0.0398218
0.66 0.0384842 0.038418
0.655 0.0370731 0.0370088
0.65 0.0356586 0.0355962
0.645 0.0342427 0.0341822
0.64 0.0328276 0.032769
0.635 0.0314153 0.0313586
0.63 0.030008 0.0299532
0.625 0.0286078 0.028555
0.62 0.027217 0.0271661
0.615 0.0258377 0.0257887
0.61 0.0244721 0.024425
0.605 0.0231222 0.023077
0.6 0.0217904 0.021747
0.595 0.0204786 0.0204371
0.59 0.0191889 0.0191492
0.585 0.0179233 0.0178855
0.58 0.0166839 0.0166478
0.575 0.0154724 0.0154381
0.57 0.0142908 0.0142582
0.565 0.0131408 0.0131099
0.56 0.0120241 0.0119947
0.555 0.0109421 0.0109144
0.55 0.00989653 0.00987033
0.545 0.00888859 0.00886389
0.54 0.00791958 0.00789633
0.535 0.00699064 0.00696879
0.53 0.00610279 0.00608229
0.525 0.00525691 0.00523772
0.52 0.00445377 0.00443583
0.515 0.00369398 0.00367723
0.51 0.00297803 0.00296241
0.505 0.00230624 0.00229171
0.5 0.00167882 0.00166532
0.495 0.00109582 0.00108328
0.49 0.000557145 0.000545513
0.485 6.25446e-05 5.17644e-05
0.48 -0.000388365 -0.000398351
0.475 -0.000796116 -0.000805364
0.47 -0.00116138 -0.00116995
0.465 -0.00148499 -0.00149293
0.46 -0.00176788 -0.00177525
0.455 -0.00201115 -0.002018
0.45 -0.00221602 -0.00222241
0.445 -0.00238382 -0.0023898
0.44 -0.00251602 -0.00252163
0.435 -0.00261418 -0.00261948
0.43 -0.00267998 -0.00268501
0.425 -0.00271517 -0.00271997
0.42 -0.00272162 -0.00272623
0.415 -0.00270123 -0.00270569
0.41 -0.002656 -0.00266035
0.405 -0.00258796 -0.00259224
0.4 -0.0024992 -0.00250343
0.395 -0.00239181 -0.00239602
0.39 -0.00226791 -0.00227213
0.385 -0.00212962 -0.00213388
0.38 -0.00197906 -0.00198336
0.375 -0.00181829 -0.00182266
0.37 -0.00164936 -0.00165381
0.365 -0.00147424 -0.00147879
0.36 -0.00129484 -0.0012995
0.355 -0.001113 -0.00111777
0.35 -0.000930456 -0.000935335
0.345 -0.000748829 -0.000753824
0.34 -0.000569638 -0.000574748
0.335 -0.000394272 -0.000399496
0.33 -0.000223991 -0.000229324
0.325 -5.9915e-05 -6.53499e-05
0.32 9.69764e-05 9.14468e-05
0.315 0.000245847 0.000240232
0.31 0.000386004 0.000380313
0.305 0.000516896 0.000511141
0.3 0.000638109 0.000632303
0.295 0.000749362 0.000743517
0.29 0.000850499 0.000844628
0.285 0.000941479 0.000935596
0.28 0.00102237 0.00101649
0.275 0.00109333 0.00108746
0.27 0.00115461 0.00114877
0.265 0.00120651 0.00120072
0.26 0.00124943 0.00124369
0.255 0.00128379 0.0012781
0.25 0.00131003 0.00130443
0.245 0.00132866 0.00132314
0.24 0.00134017 0.00133475
0.235 0.00134507 0.00133975
0.23 0.00134387 0.00133867
0.225 0.00133707 0.001332
0.22 0.00132517 0.00132023
0.215 0.00130864 0.00130383
0.21 0.00128792 0.00128326
0.205 0.00126347 0.00125895
0.2 0.00123568 0.00123131
0.195 0.00120496 0.00120074
0.19 0.00117165 0.00116759
0.185 0.00113611 0.00113221
0.18 0.00109865 0.00109491
0.175 0.00105958 0.00105601
0.17 0.00101918 0.00101576
0.165 0.000977698 0.000974444
0.16 0.000935385 0.000932292
0.155 0.000892466 0.000889533
0.15 0.000849151 0.000846377
0.145 0.000805636 0.000803019
0.14 0.000762104 0.000759642
0.135 0.000718726 0.000716416
0.13 0.00067566 0.000673499
0.125 0.000633054 0.00063104
0.12 0.000591048 0.000589176
0.115 0.000549771 0.000548038
0.11 0.000509343 0.000507745
0.105 0.000469878 0.00046841
0.1 0.000431481 0.000430139
0.095 0.000394253 0.000393032
0.09 0.000358284 0.000357179
0.085 0.000323662 0.000322669
0.08 0.000290468 0.00028958
0.075 0.000258778 0.00025799
0.07 0.000228661 0.000227968
0.065 0.000200184 0.00019958
0.06 0.000173408 0.000172887
0.055 0.000148388 0.000147945
0.05 0.000125176 0.000124807
0.045 0.00010382 0.000103517
0.04 8.43645e-05 8.41233e-05
0.035 6.68943e-05 6.67077e-05
0.03 5.17778e-05 5.16372e-05
0.025 4.02327e-05 4.01252e-05
0.02 3.26993e-05 3.2611e-05
0.015 2.27294e-05 2.26667e-05
0.01 4.73433e-06 4.72115e-06
0.005 -5.49671e-06 -5.48141e-06
-1.63468e-13 -8.58399e-09 -8.56009e-09


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.25Lambda0.5Nc1Classic/GApOneLoop.txt <==
-22.3723 -0.00200142 4.48307e-05
-22.1768 -0.00203692 4.60299e-05
-22.0165 -0.00206674 4.70454e-05
-21.8747 -0.00209369 4.79692e-05
-21.7448 -0.00211881 4.8836e-05
-21.6237 -0.00214266 4.96636e-05
-21.5093 -0.00216555 5.04625e-05
-21.4004 -0.0021877 5.12396e-05
-21.2959 -0.00220926 5.19997e-05
-21.1952 -0.00223034 5.27463e-05
-21.0979 -0.00225101 5.34821e-05
-21.0034 -0.00227134 5.42091e-05
-20.9115 -0.00229139 5.49292e-05
-20.8219 -0.00231119 5.56436e-05
-20.7344 -0.00233079 5.63534e-05
-20.6487 -0.0023502 5.70597e-05
-20.5648 -0.00236946 5.77632e-05
-20.4825 -0.00238858 5.84647e-05
-20.4016 -0.00240759 5.91647e-05
-20.3222 -0.0024265 5.98639e-05
-20.244 -0.00244533 6.05627e-05
-20.1669 -0.00246408 6.12615e-05
-20.091 -0.00248277 6.19607e-05
-20.0162 -0.00250142 6.26608e-05
-19.9423 -0.00252002 6.33619e-05
-19.8694 -0.00253859 6.40645e-05
-19.7974 -0.00255714 6.47687e-05
-19.7262 -0.00257567 6.54748e-05
-19.6558 -0.00259419 6.61832e-05
-19.5862 -0.00261271 6.68939e-05
-19.5173 -0.00263123 6.76072e-05
-19.4491 -0.00264975 6.83234e-05
-19.3816 -0.00266829 6.90425e-05
-19.3147 -0.00268685 6.97648e-05
-19.2484 -0.00270542 7.04905e-05
-19.1828 -0.00272402 7.12196e-05
-19.1177 -0.00274265 7.19524e-05
-19.0531 -0.00276132 7.2689e-05
-18.9891 -0.00278002 7.34295e-05
-18.9255 -0.00279875 7.41742e-05
-18.8625 -0.00281754 7.4923e-05
-18.8 -0.00283636 7.56763e-05
-18.7379 -0.00285524 7.6434e-05
-18.6762 -0.00287417 7.71963e-05
-18.615 -0.00289315 7.79634e-05
-18.5542 -0.00291219 7.87354e-05
-18.4938 -0.00293129 7.95123e-05
-18.4338 -0.00295046 8.02943e-05
-18.3742 -0.00296968 8.10816e-05
-18.3149 -0.00298898 8.18742e-05
-18.256 -0.00300834 8.26722e-05
-18.1975 -0.00302778 8.34758e-05
-18.1393 -0.00304729 8.4285e-05
-18.0815 -0.00306687 8.51e-05
-18.0239 -0.00308654 8.59209e-05
-17.9667 -0.00310628 8.67478e-05
-17.9098 -0.00312611 8.75809e-05
-17.8532 -0.00314602 8.84201e-05
-17.7969 -0.00316601 8.92657e-05
-17.7408 -0.0031861 9.01176e-05
-17.6851 -0.00320627 9.09762e-05
-17.6296 -0.00322654 9.18414e-05
-17.5744 -0.0032469 9.27133e-05
-17.5195 -0.00326735 9.35921e-05
-17.4648 -0.0032879 9.44779e-05
-17.4104 -0.00330855 9.53707e-05
-17.3562 -0.00332931 9.62708e-05
-17.3022 -0.00335016 9.71781e-05
-17.2485 -0.00337112 9.80929e-05
-17.195 -0.00339218 9.90152e-05
-17.1418 -0.00341336 9.99452e-05
-17.0887 -0.00343464 0.000100883
-17.0359 -0.00345603 0.000101828
-16.9833 -0.00347754 0.000102782
-16.9309 -0.00349916 0.000103744
-16.8787 -0.0035209 0.000104713
-16.8268 -0.00354276 0.000105692
-16.775 -0.00356474 0.000106678
-16.7234 -0.00358684 0.000107673
-16.672 -0.00360906 0.000108677
-16.6208 -0.00363141 0.00010969
-16.5697 -0.00365388 0.000110711
-16.5189 -0.00367649 0.000111742
-16.4682 -0.00369922 0.000112782
-16.4177 -0.00372209 0.000113831
-16.3674 -0.00374509 0.00011489
-16.3172 -0.00376822 0.000115958
-16.2672 -0.00379149 0.000117036
-16.2174 -0.00381491 0.000118123
-16.1677 -0.00383846 0.000119221
-16.1182 -0.00386216 0.000120328
-16.0689 -0.003886 0.000121446
-16.0197 -0.00390999 0.000122575
-15.9706 -0.00393412 0.000123713
-15.9217 -0.00395841 0.000124863
-15.873 -0.00398285 0.000126023
-15.8243 -0.00400744 0.000127194
-15.7759 -0.00403219 0.000128376
-15.7276 -0.00405709 0.00012957
-15.6794 -0.00408216 0.000130775
-15.6313 -0.00410738 0.000131991
-15.5834 -0.00413277 0.000133219
-15.5356 -0.00415833 0.000134459
-15.488 -0.00418405 0.000135711
-15.4404 -0.00420994 0.000136975
-15.393 -0.004236 0.000138251
-15.3458 -0.00426224 0.00013954
-15.2986 -0.00428865 0.000140842
-15.2516 -0.00431524 0.000142156
-15.2047 -0.004342 0.000143483
-15.1579 -0.00436895 0.000144824
-15.1112 -0.00439608 0.000146178
-15.0647 -0.0044234 0.000147545
-15.0182 -0.00445091 0.000148926
-14.9719 -0.0044786 0.000150321
-14.9257 -0.00450649 0.000151731
-14.8796 -0.00453457 0.000153154
-14.8336 -0.00456285 0.000154592
-14.7877 -0.00459133 0.000156045
-14.7419 -0.00462001 0.000157512
-14.6962 -0.00464889 0.000158995
-14.6506 -0.00467798 0.000160492
-14.6052 -0.00470728 0.000162006
-14.5598 -0.00473679 0.000163535
-14.5145 -0.00476651 0.00016508
-14.4693 -0.00479644 0.000166641
-14.4243 -0.0048266 0.000168218
-14.3793 -0.00485697 0.000169812
-14.3344 -0.00488757 0.000171423
-14.2896 -0.00491839 0.00017305
-14.2449 -0.00494944 0.000174695
-14.2003 -0.00498072 0.000176358
-14.1558 -0.00501224 0.000178038
-14.1113 -0.00504399 0.000179737
-14.067 -0.00507598 0.000181453
-14.0227 -0.00510821 0.000183188
-13.9786 -0.00514068 0.000184942
-13.9345 -0.0051734 0.000186715
-13.8905 -0.00520638 0.000188507
-13.8466 -0.0052396 0.000190319
-13.8028 -0.00527308 0.00019215
-13.759 -0.00530682 0.000194002
-13.7153 -0.00534082 0.000195874
-13.6718 -0.00537509 0.000197767
-13.6283 -0.00540962 0.00019968
-13.5848 -0.00544443 0.000201615
-13.5415 -0.0054795 0.000203572
-13.4982 -0.00551486 0.00020555
-13.455 -0.0055505 0.000207551
-13.4119 -0.00558642 0.000209574
-13.3689 -0.00562262 0.00021162
-13.3259 -0.00565912 0.000213689
-13.283 -0.00569591 0.000215782
-13.2402 -0.005733 0.000217899
-13.1974 -0.00577039 0.000220039
-13.1547 -0.00580808 0.000222205
-13.1121 -0.00584609 0.000224395
-13.0696 -0.0058844 0.00022661
-13.0271 -0.00592303 0.000228852
-12.9847 -0.00596198 0.000231119
-12.9424 -0.00600125 0.000233412
-12.9001 -0.00604084 0.000235733
-12.8579 -0.00608077 0.00023808
-12.8158 -0.00612103 0.000240455
-12.7737 -0.00616164 0.000242859
-12.7317 -0.00620258 0.00024529
-12.6898 -0.00624387 0.000247751
-12.6479 -0.00628551 0.00025024
-12.6061 -0.00632751 0.00025276
-12.5643 -0.00636987 0.00025531
-12.5226 -0.00641259 0.00025789
-12.481 -0.00645568 0.000260501
-12.4394 -0.00649914 0.000263144
-12.3979 -0.00654298 0.000265819
-12.3565 -0.0065872 0.000268527
-12.3151 -0.00663181 0.000271267
-12.2738 -0.00667681 0.000274042
-12.2325 -0.0067222 0.00027685
-12.1913 -0.006768 0.000279693
-12.1501 -0.0068142 0.000282571
-12.109 -0.00686082 0.000285484
-12.068 -0.00690785 0.000288434
-12.027 -0.00695531 0.000291421
-11.986 -0.00700319 0.000294445
-11.9452 -0.0070515 0.000297507
-11.9043 -0.00710025 0.000300608
-11.8636 -0.00714945 0.000303748
-11.8228 -0.00719909 0.000306927
-11.7822 -0.00724919 0.000310148
-11.7415 -0.00729975 0.000313409
-11.701 -0.00735078 0.000316712
-11.6605 -0.00740227 0.000320057
-11.62 -0.00745425 0.000323446
-11.5796 -0.00750671 0.000326878
-11.5392 -0.00755967 0.000330355
-11.4989 -0.00761312 0.000333877
-11.4587 -0.00766707 0.000337445
-11.4184 -0.00772154 0.00034106
-11.3783 -0.00777652 0.000344722
-11.3381 -0.00783203 0.000348433
-11.2981 -0.00788807 0.000352193
-11.2581 -0.00794464 0.000356003
-11.2181 -0.00800176 0.000359863
-11.1781 -0.00805944 0.000363775
-11.1383 -0.00811767 0.00036774
-11.0984 -0.00817647 0.000371757
-11.0586 -0.00823584 0.000375829
-11.0189 -0.0082958 0.000379957
-10.9792 -0.00835635 0.00038414
-10.9395 -0.0084175 0.00038838
-10.8999 -0.00847925 0.000392679
-10.8603 -0.00854162 0.000397036
-10.8208 -0.00860461 0.000401454
-10.7813 -0.00866823 0.000405932
-10.7418 -0.0087325 0.000410473
-10.7024 -0.00879741 0.000415077
-10.6631 -0.00886298 0.000419745
-10.6238 -0.00892922 0.000424479
-10.5845 -0.00899614 0.000429279
-10.5452 -0.00906374 0.000434147
-10.506 -0.00913204 0.000439084
-10.4669 -0.00920104 0.000444091
-10.4278 -0.00927076 0.00044917
-10.3887 -0.00934121 0.000454321
-10.3496 -0.00941239 0.000459547
-10.3106 -0.00948432 0.000464848
-10.2717 -0.00955701 0.000470225
-10.2328 -0.00963046 0.000475681
-10.1939 -0.0097047 0.000481216
-10.155 -0.00977973 0.000486832
-10.1162 -0.00985555 0.000492531
-10.0774 -0.0099322 0.000498314
-10.0387 -0.0100097 0.000504182
-10 -0.010088 0.000510137
-9.96134 -0.0101671 0.000516181
-9.92271 -0.0102471 0.000522316
-9.88412 -0.010328 0.000528542
-9.84557 -0.0104098 0.000534863
-9.80704 -0.0104925 0.000541279
-9.76856 -0.0105761 0.000547792
-9.73011 -0.0106606 0.000554405
-9.69169 -0.0107461 0.000561119
-9.65331 -0.0108326 0.000567936
-9.61496 -0.01092 0.000574859
-9.57664 -0.0110083 0.000581888
-9.53836 -0.0110977 0.000589026
-9.50011 -0.0111882 0.000596276
-9.46189 -0.0112796 0.00060364
-9.42371 -0.0113721 0.000611119
-9.38556 -0.0114657 0.000618716
-9.34744 -0.0115603 0.000626433
-9.30935 -0.0116561 0.000634274
-9.2713 -0.0117529 0.000642239
-9.23327 -0.0118509 0.000650332
-9.19528 -0.0119501 0.000658556
-9.15732 -0.0120504 0.000666912
-9.11939 -0.0121519 0.000675404
-9.08149 -0.0122546 0.000684034
-9.04362 -0.0123586 0.000692806
-9.00578 -0.0124638 0.000701721
-8.96797 -0.0125702 0.000710784
-8.93019 -0.012678 0.000719996
-8.89244 -0.0127871 0.000729362
-8.85471 -0.0128975 0.000738884
-8.81702 -0.0130092 0.000748566
-8.77936 -0.0131224 0.000758411
-8.74172 -0.0132369 0.000768422
-8.70412 -0.0133528 0.000778604
-8.66654 -0.0134702 0.000788959
-8.62899 -0.0135891 0.000799491
-8.59146 -0.0137095 0.000810204
-8.55397 -0.0138314 0.000821103
-8.5165 -0.0139548 0.00083219
-8.47906 -0.0140799 0.000843471
-8.44165 -0.0142065 0.000854949
-8.40426 -0.0143347 0.000866629
-8.3669 -0.0144646 0.000878515
-8.32956 -0.0145962 0.000890612
-8.29226 -0.0147296 0.000902924
-8.25497 -0.0148646 0.000915457
-8.21772 -0.0150015 0.000928215
-8.18049 -0.0151401 0.000941203
-8.14328 -0.0152806 0.000954426
-8.1061 -0.015423 0.000967891
-8.06895 -0.0155673 0.000981602
-8.03182 -0.0157135 0.000995565
-7.99471 -0.0158617 0.00100979
-7.95763 -0.0160119 0.00102427
-7.92058 -0.0161642 0.00103902
-7.88355 -0.0163186 0.00105406
-7.84654 -0.0164751 0.00106937
-7.80955 -0.0166337 0.00108497
-7.77259 -0.0167946 0.00110087
-7.73566 -0.0169577 0.00111708
-7.69874 -0.0171231 0.00113359
-7.66185 -0.0172909 0.00115042
-7.62498 -0.0174611 0.00116758
-7.58814 -0.0176336 0.00118507
-7.55132 -0.0178087 0.00120291
-7.51452 -0.0179862 0.00122109
-7.47774 -0.0181664 0.00123964
-7.44099 -0.0183491 0.00125855
-7.40425 -0.0185346 0.00127784
-7.36754 -0.0187228 0.00129752
-7.33085 -0.0189137 0.00131759
-7.29418 -0.0191075 0.00133807
-7.25754 -0.0193042 0.00135896
-7.22091 -0.0195038 0.00138029
-7.18431 -0.0197064 0.00140205
-7.14772 -0.0199122 0.00142426
-7.11116 -0.020121 0.00144694
-7.07462 -0.0203331 0.00147009
-7.0381 -0.0205484 0.00149372
-7.00159 -0.0207671 0.00151786
-6.96511 -0.0209891 0.0015425
-6.92865 -0.0212147 0.00156768
-6.89221 -0.0214438 0.00159339
-6.85579 -0.0216765 0.00161966
-6.81938 -0.0219129 0.00164649
-6.783 -0.0221531 0.00167392
-6.74664 -0.0223972 0.00170194
-6.71029 -0.0226452 0.00173059
-6.67397 -0.0228973 0.00175987
-6.63766 -0.0231535 0.0017898
-6.60137 -0.0234139 0.0018204
-6.5651 -0.0236786 0.0018517
-6.52885 -0.0239477 0.00188371
-6.49262 -0.0242213 0.00191644
-6.4564 -0.0244996 0.00194993
-6.42021 -0.0247825 0.00198419
-6.38403 -0.0250703 0.00201925
-6.34786 -0.025363 0.00205513
-6.31172 -0.0256607 0.00209186
-6.27559 -0.0259636 0.00212945
-6.23949 -0.0262718 0.00216793
-6.20339 -0.0265854 0.00220734
-6.16732 -0.0269045 0.0022477
-6.13126 -0.0272294 0.00228904
-6.09522 -0.02756 0.00233138
-6.05919 -0.0278965 0.00237477
-6.02319 -0.0282392 0.00241923
-5.9872 -0.0285881 0.00246479
-5.95122 -0.0289434 0.00251149
-5.91526 -0.0293052 0.00255937
-5.87932 -0.0296738 0.00260847
-5.84339 -0.0300492 0.00265882
-5.80748 -0.0304317 0.00271046
-5.77158 -0.0308215 0.00276343
-5.7357 -0.0312186 0.00281779
-5.69984 -0.0316234 0.00287357
-5.66399 -0.032036 0.00293082
-5.62815 -0.0324567 0.0029896
-5.59233 -0.0328855 0.00304994
-5.55653 -0.0333228 0.00311192
-5.52074 -0.0337688 0.00317557
-5.48497 -0.0342237 0.00324096
-5.4492 -0.0346877 0.00330816
-5.41346 -0.0351611 0.00337721
-5.37773 -0.0356442 0.00344819
-5.34201 -0.0361372 0.00352117
-5.30631 -0.0366404 0.00359622
-5.27062 -0.0371541 0.00367341
-5.23494 -0.0376785 0.00375281
-5.19928 -0.0382141 0.00383452
-5.16363 -0.0387611 0.00391861
-5.128 -0.0393197 0.00400518
-5.09237 -0.0398905 0.00409431
-5.05677 -0.0404737 0.00418611
-5.02117 -0.0410697 0.00428066
-4.98559 -0.0416789 0.00437809
-4.95002 -0.0423017 0.0044785
-4.91446 -0.0429384 0.004582
-4.87892 -0.0435896 0.00468873
-4.84339 -0.0442556 0.00479879
-4.80787 -0.0449369 0.00491234
-4.77237 -0.045634 0.0050295
-4.73687 -0.0463475 0.00515043
-4.70139 -0.0470777 0.00527528
-4.66592 -0.0478253 0.00540422
-4.63046 -0.0485908 0.0055374
-4.59502 -0.0493748 0.00567501
-4.55958 -0.0501778 0.00581725
-4.52416 -0.0510007 0.00596429
-4.48875 -0.0518439 0.00611637
-4.45335 -0.0527082 0.00627369
-4.41797 -0.0535943 0.00643648
-4.38259 -0.0545029 0.00660499
-4.34722 -0.0554349 0.00677947
-4.31187 -0.056391 0.0069602
-4.27653 -0.0573722 0.00714747
-4.24119 -0.0583792 0.00734156
-4.20587 -0.059413 0.00754281
-4.17056 -0.0604747 0.00775155
-4.13526 -0.0615651 0.00796813
-4.09997 -0.0626854 0.00819294
-4.06469 -0.0638368 0.00842638
-4.02942 -0.0650203 0.00866886
-3.99416 -0.0662372 0.00892084
-3.95891 -0.0674888 0.0091828
-3.92367 -0.0687764 0.00945524
-3.88844 -0.0701014 0.0097387
-3.85322 -0.0714654 0.0100337
-3.81801 -0.0728699 0.010341
-3.7828 -0.0743166 0.0106611
-3.74761 -0.0758071 0.0109948
-3.71243 -0.0773434 0.0113427
-3.67726 -0.0789272 0.0117057
-3.64209 -0.0805607 0.0120846
-3.60694 -0.0822459 0.0124803
-3.57179 -0.0839851 0.0128937
-3.53665 -0.0857808 0.013326
-3.50152 -0.0876353 0.0137781
-3.4664 -0.0895513 0.0142513
-3.43129 -0.0915317 0.0147469
-3.39619 -0.0935793 0.0152661
-3.36109 -0.0956974 0.0158105
-3.32601 -0.0978892 0.0163817
-3.29093 -0.100158 0.0169813
-3.25586 -0.102508 0.0176111
-3.2208 -0.104943 0.0182732
-3.18574 -0.107468 0.0189697
-3.1507 -0.110086 0.0197029
-3.11566 -0.112802 0.0204754
-3.08063 -0.115622 0.0212897
-3.0456 -0.118551 0.022149
-3.01059 -0.121594 0.0230563
-2.97558 -0.124759 0.0240152
-2.94058 -0.128051 0.0250296
-2.90558 -0.131478 0.0261035
-2.87059 -0.135047 0.0272416
-2.83561 -0.138766 0.0284488
-2.80064 -0.142644 0.0297307
-2.76567 -0.146691 0.0310931
-2.73071 -0.150916 0.0325428
-2.69576 -0.15533 0.034087
-2.66081 -0.159945 0.0357338
-2.62587 -0.164774 0.0374921
-2.59094 -0.169829 0.0393718
-2.55601 -0.175126 0.0413839
-2.52109 -0.18068 0.0435405
-2.48617 -0.186509 0.0458554
-2.45126 -0.192631 0.0483436
-2.41636 -0.199067 0.0510223
-2.38146 -0.205837 0.0539107
-2.34657 -0.212967 0.0570302
-2.31168 -0.220482 0.0604053
-2.2768 -0.22841 0.0640634
-2.24192 -0.236781 0.0680359
-2.20705 -0.245631 0.0723583
-2.17219 -0.254994 0.0770712
-2.13733 -0.264911 0.0822211
-2.10247 -0.275426 0.0878616
-2.06762 -0.286587 0.0940542
-2.03278 -0.298444 0.10087
-1.99794 -0.311055 0.108393
-1.9631 -0.324482 0.116718
-1.92827 -0.338789 0.125958
-1.89345 -0.35405 0.136247
-1.85862 -0.37034 0.147742
-1.82381 -0.387741 0.160626
-1.78899 -0.406337 0.175123
-1.75419 -0.426214 0.191494
-1.71938 -0.447456 0.210058
-1.68458 -0.470141 0.231196
-1.64979 -0.494333 0.255369
-1.61499 -0.520067 0.283139
-1.58021 -0.547335 0.315186
-1.54542 -0.576053 0.352341
-1.51064 -0.606019 0.395614
-1.47586 -0.636853 0.446227
-1.44109 -0.667891 0.505649
-1.40632 -0.698054 0.575612
-1.37155 -0.725636 0.658098
-1.33679 -0.748028 0.75525
-1.30203 -0.761349 0.86914
-1.26727 -0.760037 1.00128
-1.23251 -0.736509 1.15171
-1.19776 -0.681218 1.31757
-1.16301 -0.583666 1.49122
-1.12827 -0.435074 1.6585
-1.09352 -0.232914 1.79879
-1.05878 0.0141869 1.88885
-1.02405 0.284821 1.91058
-0.989309 0.549713 1.85907
-0.954576 0.781639 1.74506
-0.919844 0.963982 1.58975
-0.885115 1.09293 1.41606
-0.850388 1.17406 1.2423
-0.815663 1.21726 1.07994
-0.78094 1.23288 0.934524
-0.746219 1.22974 0.807574
-0.711499 1.21462 0.698326
-0.676781 1.19239 0.604969
-0.642065 1.16639 0.525355
-0.60735 1.13884 0.457381
-0.572637 1.11119 0.399148
-0.537925 1.08436 0.349017
-0.503214 1.05888 0.305609
-0.468504 1.03509 0.267775
-0.433796 1.01313 0.234566
-0.399089 0.99309 0.205198
-0.364382 0.974965 0.179022
-0.329676 0.958729 0.155499
-0.294972 0.944335 0.134178
-0.260267 0.931726 0.114682
-0.225564 0.920843 0.0966879
-0.190861 0.911629 0.0799187
-0.156158 0.904034 0.0641335
-0.121456 0.898014 0.0491193
-0.0867541 0.89353 0.0346843
-0.0520524 0.890557 0.0206522
-0.0173508 0.889075 0.0068579
0.0173508 0.889075 -0.0068579
0.0520524 0.890557 -0.0206522
0.0867541 0.89353 -0.0346843
0.121456 0.898014 -0.0491193
0.156158 0.904034 -0.0641335
0.190861 0.911629 -0.0799187
0.225564 0.920843 -0.0966879
0.260267 0.931726 -0.114682
0.294972 0.944335 -0.134178
0.329676 0.958729 -0.155499
0.364382 0.974965 -0.179022
0.399089 0.99309 -0.205198
0.433796 1.01313 -0.234566
0.468504 1.03509 -0.267775
0.503214 1.05888 -0.305609
0.537925 1.08436 -0.349017
0.572637 1.11119 -0.399148
0.60735 1.13884 -0.457381
0.642065 1.16639 -0.525355
0.676781 1.19239 -0.604969
0.711499 1.21462 -0.698326
0.746219 1.22974 -0.807574
0.78094 1.23288 -0.934524
0.815663 1.21726 -1.07994
0.850388 1.17406 -1.2423
0.885115 1.09293 -1.41606
0.919844 0.963982 -1.58975
0.954576 0.781639 -1.74506
0.989309 0.549713 -1.85907
1.02405 0.284821 -1.91058
1.05878 0.0141869 -1.88885
1.09352 -0.232914 -1.79879
1.12827 -0.435074 -1.6585
1.16301 -0.583666 -1.49122
1.19776 -0.681218 -1.31757
1.23251 -0.736509 -1.15171
1.26727 -0.760037 -1.00128
1.30203 -0.761349 -0.86914
1.33679 -0.748028 -0.75525
1.37155 -0.725636 -0.658098
1.40632 -0.698054 -0.575612
1.44109 -0.667891 -0.505649
1.47586 -0.636853 -0.446227
1.51064 -0.606019 -0.395614
1.54542 -0.576053 -0.352341
1.58021 -0.547335 -0.315186
1.61499 -0.520067 -0.283139
1.64979 -0.494333 -0.255369
1.68458 -0.470141 -0.231196
1.71938 -0.447456 -0.210058
1.75419 -0.426214 -0.191494
1.78899 -0.406337 -0.175123
1.82381 -0.387741 -0.160626
1.85862 -0.37034 -0.147742
1.89345 -0.35405 -0.136247
1.92827 -0.338789 -0.125958
1.9631 -0.324482 -0.116718
1.99794 -0.311055 -0.108393
2.03278 -0.298444 -0.10087
2.06762 -0.286587 -0.0940542
2.10247 -0.275426 -0.0878616
2.13733 -0.264911 -0.0822211
2.17219 -0.254994 -0.0770712
2.20705 -0.245631 -0.0723583
2.24192 -0.236781 -0.0680359
2.2768 -0.22841 -0.0640634
2.31168 -0.220482 -0.0604053
2.34657 -0.212967 -0.0570302
2.38146 -0.205837 -0.0539107
2.41636 -0.199067 -0.0510223
2.45126 -0.192631 -0.0483436
2.48617 -0.186509 -0.0458554
2.52109 -0.18068 -0.0435405
2.55601 -0.175126 -0.0413839
2.59094 -0.169829 -0.0393718
2.62587 -0.164774 -0.0374921
2.66081 -0.159945 -0.0357338
2.69576 -0.15533 -0.034087
2.73071 -0.150916 -0.0325428
2.76567 -0.146691 -0.0310931
2.80064 -0.142644 -0.0297307
2.83561 -0.138766 -0.0284488
2.87059 -0.135047 -0.0272416
2.90558 -0.131478 -0.0261035
2.94058 -0.128051 -0.0250296
2.97558 -0.124759 -0.0240152
3.01059 -0.121594 -0.0230563
3.0456 -0.118551 -0.022149
3.08063 -0.115622 -0.0212897
3.11566 -0.112802 -0.0204754
3.1507 -0.110086 -0.0197029
3.18574 -0.107468 -0.0189697
3.2208 -0.104943 -0.0182732
3.25586 -0.102508 -0.0176111
3.29093 -0.100158 -0.0169813
3.32601 -0.0978892 -0.0163817
3.36109 -0.0956974 -0.0158105
3.39619 -0.0935793 -0.0152661
3.43129 -0.0915317 -0.0147469
3.4664 -0.0895513 -0.0142513
3.50152 -0.0876353 -0.0137781
3.53665 -0.0857808 -0.013326
3.57179 -0.0839851 -0.0128937
3.60694 -0.0822459 -0.0124803
3.64209 -0.0805607 -0.0120846
3.67726 -0.0789272 -0.0117057
3.71243 -0.0773434 -0.0113427
3.74761 -0.0758071 -0.0109948
3.7828 -0.0743166 -0.0106611
3.81801 -0.0728699 -0.010341
3.85322 -0.0714654 -0.0100337
3.88844 -0.0701014 -0.0097387
3.92367 -0.0687764 -0.00945524
3.95891 -0.0674888 -0.0091828
3.99416 -0.0662372 -0.00892084
4.02942 -0.0650203 -0.00866886
4.06469 -0.0638368 -0.00842638
4.09997 -0.0626854 -0.00819294
4.13526 -0.0615651 -0.00796813
4.17056 -0.0604747 -0.00775155
4.20587 -0.059413 -0.00754281
4.24119 -0.0583792 -0.00734156
4.27653 -0.0573722 -0.00714747
4.31187 -0.056391 -0.0069602
4.34722 -0.0554349 -0.00677947
4.38259 -0.0545029 -0.00660499
4.41797 -0.0535943 -0.00643648
4.45335 -0.0527082 -0.00627369
4.48875 -0.0518439 -0.00611637
4.52416 -0.0510007 -0.00596429
4.55958 -0.0501778 -0.00581725
4.59502 -0.0493748 -0.00567501
4.63046 -0.0485908 -0.0055374
4.66592 -0.0478253 -0.00540422
4.70139 -0.0470777 -0.00527528
4.73687 -0.0463475 -0.00515043
4.77237 -0.045634 -0.0050295
4.80787 -0.0449369 -0.00491234
4.84339 -0.0442556 -0.00479879
4.87892 -0.0435896 -0.00468873
4.91446 -0.0429384 -0.004582
4.95002 -0.0423017 -0.0044785
4.98559 -0.0416789 -0.00437809
5.02117 -0.0410697 -0.00428066
5.05677 -0.0404737 -0.00418611
5.09237 -0.0398905 -0.00409431
5.128 -0.0393197 -0.00400518
5.16363 -0.0387611 -0.00391861
5.19928 -0.0382141 -0.00383452
5.23494 -0.0376785 -0.00375281
5.27062 -0.0371541 -0.00367341
5.30631 -0.0366404 -0.00359622
5.34201 -0.0361372 -0.00352117
5.37773 -0.0356442 -0.00344819
5.41346 -0.0351611 -0.00337721
5.4492 -0.0346877 -0.00330816
5.48497 -0.0342237 -0.00324096
5.52074 -0.0337688 -0.00317557
5.55653 -0.0333228 -0.00311192
5.59233 -0.0328855 -0.00304994
5.62815 -0.0324567 -0.0029896
5.66399 -0.032036 -0.00293082
5.69984 -0.0316234 -0.00287357
5.7357 -0.0312186 -0.00281779
5.77158 -0.0308215 -0.00276343
5.80748 -0.0304317 -0.00271046
5.84339 -0.0300492 -0.00265882
5.87932 -0.0296738 -0.00260847
5.91526 -0.0293052 -0.00255937
5.95122 -0.0289434 -0.00251149
5.9872 -0.0285881 -0.00246479
6.02319 -0.0282392 -0.00241923
6.05919 -0.0278965 -0.00237477
6.09522 -0.02756 -0.00233138
6.13126 -0.0272294 -0.00228904
6.16732 -0.0269045 -0.0022477
6.20339 -0.0265854 -0.00220734
6.23949 -0.0262718 -0.00216793
6.27559 -0.0259636 -0.00212945
6.31172 -0.0256607 -0.00209186
6.34786 -0.025363 -0.00205513
6.38403 -0.0250703 -0.00201925
6.42021 -0.0247825 -0.00198419
6.4564 -0.0244996 -0.00194993
6.49262 -0.0242213 -0.00191644
6.52885 -0.0239477 -0.00188371
6.5651 -0.0236786 -0.0018517
6.60137 -0.0234139 -0.0018204
6.63766 -0.0231535 -0.0017898
6.67397 -0.0228973 -0.00175987
6.71029 -0.0226452 -0.00173059
6.74664 -0.0223972 -0.00170194
6.783 -0.0221531 -0.00167392
6.81938 -0.0219129 -0.00164649
6.85579 -0.0216765 -0.00161966
6.89221 -0.0214438 -0.00159339
6.92865 -0.0212147 -0.00156768
6.96511 -0.0209891 -0.0015425
7.00159 -0.0207671 -0.00151786
7.0381 -0.0205484 -0.00149372
7.07462 -0.0203331 -0.00147009
7.11116 -0.020121 -0.00144694
7.14772 -0.0199122 -0.00142426
7.18431 -0.0197064 -0.00140205
7.22091 -0.0195038 -0.00138029
7.25754 -0.0193042 -0.00135896
7.29418 -0.0191075 -0.00133807
7.33085 -0.0189137 -0.00131759
7.36754 -0.0187228 -0.00129752
7.40425 -0.0185346 -0.00127784
7.44099 -0.0183491 -0.00125855
7.47774 -0.0181664 -0.00123964
7.51452 -0.0179862 -0.00122109
7.55132 -0.0178087 -0.00120291
7.58814 -0.0176336 -0.00118507
7.62498 -0.0174611 -0.00116758
7.66185 -0.0172909 -0.00115042
7.69874 -0.0171231 -0.00113359
7.73566 -0.0169577 -0.00111708
7.77259 -0.0167946 -0.00110087
7.80955 -0.0166337 -0.00108497
7.84654 -0.0164751 -0.00106937
7.88355 -0.0163186 -0.00105406
7.92058 -0.0161642 -0.00103902
7.95763 -0.0160119 -0.00102427
7.99471 -0.0158617 -0.00100979
8.03182 -0.0157135 -0.000995565
8.06895 -0.0155673 -0.000981602
8.1061 -0.015423 -0.000967891
8.14328 -0.0152806 -0.000954426
8.18049 -0.0151401 -0.000941203
8.21772 -0.0150015 -0.000928215
8.25497 -0.0148646 -0.000915457
8.29226 -0.0147296 -0.000902924
8.32956 -0.0145962 -0.000890612
8.3669 -0.0144646 -0.000878515
8.40426 -0.0143347 -0.000866629
8.44165 -0.0142065 -0.000854949
8.47906 -0.0140799 -0.000843471
8.5165 -0.0139548 -0.00083219
8.55397 -0.0138314 -0.000821103
8.59146 -0.0137095 -0.000810204
8.62899 -0.0135891 -0.000799491
8.66654 -0.0134702 -0.000788959
8.70412 -0.0133528 -0.000778604
8.74172 -0.0132369 -0.000768422
8.77936 -0.0131224 -0.000758411
8.81702 -0.0130092 -0.000748566
8.85471 -0.0128975 -0.000738884
8.89244 -0.0127871 -0.000729362
8.93019 -0.012678 -0.000719996
8.96797 -0.0125702 -0.000710784
9.00578 -0.0124638 -0.000701721
9.04362 -0.0123586 -0.000692806
9.08149 -0.0122546 -0.000684034
9.11939 -0.0121519 -0.000675404
9.15732 -0.0120504 -0.000666912
9.19528 -0.0119501 -0.000658556
9.23327 -0.0118509 -0.000650332
9.2713 -0.0117529 -0.000642239
9.30935 -0.0116561 -0.000634274
9.34744 -0.0115603 -0.000626433
9.38556 -0.0114657 -0.000618716
9.42371 -0.0113721 -0.000611119
9.46189 -0.0112796 -0.00060364
9.50011 -0.0111882 -0.000596276
9.53836 -0.0110977 -0.000589026
9.57664 -0.0110083 -0.000581888
9.61496 -0.01092 -0.000574859
9.65331 -0.0108326 -0.000567936
9.69169 -0.0107461 -0.000561119
9.73011 -0.0106606 -0.000554405
9.76856 -0.0105761 -0.000547792
9.80704 -0.0104925 -0.000541279
9.84557 -0.0104098 -0.000534863
9.88412 -0.010328 -0.000528542
9.92271 -0.0102471 -0.000522316
9.96134 -0.0101671 -0.000516181
10 -0.010088 -0.000510137
10.0387 -0.0100097 -0.000504182
10.0774 -0.0099322 -0.000498314
10.1162 -0.00985555 -0.000492531
10.155 -0.00977973 -0.000486832
10.1939 -0.0097047 -0.000481216
10.2328 -0.00963046 -0.000475681
10.2717 -0.00955701 -0.000470225
10.3106 -0.00948432 -0.000464848
10.3496 -0.00941239 -0.000459547
10.3887 -0.00934121 -0.000454321
10.4278 -0.00927076 -0.00044917
10.4669 -0.00920104 -0.000444091
10.506 -0.00913204 -0.000439084
10.5452 -0.00906374 -0.000434147
10.5845 -0.00899614 -0.000429279
10.6238 -0.00892922 -0.000424479
10.6631 -0.00886298 -0.000419745
10.7024 -0.00879741 -0.000415077
10.7418 -0.0087325 -0.000410473
10.7813 -0.00866823 -0.000405932
10.8208 -0.00860461 -0.000401454
10.8603 -0.00854162 -0.000397036
10.8999 -0.00847925 -0.000392679
10.9395 -0.0084175 -0.00038838
10.9792 -0.00835635 -0.00038414
11.0189 -0.0082958 -0.000379957
11.0586 -0.00823584 -0.000375829
11.0984 -0.00817647 -0.000371757
11.1383 -0.00811767 -0.00036774
11.1781 -0.00805944 -0.000363775
11.2181 -0.00800176 -0.000359863
11.2581 -0.00794464 -0.000356003
11.2981 -0.00788807 -0.000352193
11.3381 -0.00783203 -0.000348433
11.3783 -0.00777652 -0.000344722
11.4184 -0.00772154 -0.00034106
11.4587 -0.00766707 -0.000337445
11.4989 -0.00761312 -0.000333877
11.5392 -0.00755967 -0.000330355
11.5796 -0.00750671 -0.000326878
11.62 -0.00745425 -0.000323446
11.6605 -0.00740227 -0.000320057
11.701 -0.00735078 -0.000316712
11.7415 -0.00729975 -0.000313409
11.7822 -0.00724919 -0.000310148
11.8228 -0.00719909 -0.000306927
11.8636 -0.00714945 -0.000303748
11.9043 -0.00710025 -0.000300608
11.9452 -0.0070515 -0.000297507
11.986 -0.00700319 -0.000294445
12.027 -0.00695531 -0.000291421
12.068 -0.00690785 -0.000288434
12.109 -0.00686082 -0.000285484
12.1501 -0.0068142 -0.000282571
12.1913 -0.006768 -0.000279693
12.2325 -0.0067222 -0.00027685
12.2738 -0.00667681 -0.000274042
12.3151 -0.00663181 -0.000271267
12.3565 -0.0065872 -0.000268527
12.3979 -0.00654298 -0.000265819
12.4394 -0.00649914 -0.000263144
12.481 -0.00645568 -0.000260501
12.5226 -0.00641259 -0.00025789
12.5643 -0.00636987 -0.00025531
12.6061 -0.00632751 -0.00025276
12.6479 -0.00628551 -0.00025024
12.6898 -0.00624387 -0.000247751
12.7317 -0.00620258 -0.00024529
12.7737 -0.00616164 -0.000242859
12.8158 -0.00612103 -0.000240455
12.8579 -0.00608077 -0.00023808
12.9001 -0.00604084 -0.000235733
12.9424 -0.00600125 -0.000233412
12.9847 -0.00596198 -0.000231119
13.0271 -0.00592303 -0.000228852
13.0696 -0.0058844 -0.00022661
13.1121 -0.00584609 -0.000224395
13.1547 -0.00580808 -0.000222205
13.1974 -0.00577039 -0.000220039
13.2402 -0.005733 -0.000217899
13.283 -0.00569591 -0.000215782
13.3259 -0.00565912 -0.000213689
13.3689 -0.00562262 -0.00021162
13.4119 -0.00558642 -0.000209574
13.455 -0.0055505 -0.000207551
13.4982 -0.00551486 -0.00020555
13.5415 -0.0054795 -0.000203572
13.5848 -0.00544443 -0.000201615
13.6283 -0.00540962 -0.00019968
13.6718 -0.00537509 -0.000197767
13.7153 -0.00534082 -0.000195874
13.759 -0.00530682 -0.000194002
13.8028 -0.00527308 -0.00019215
13.8466 -0.0052396 -0.000190319
13.8905 -0.00520638 -0.000188507
13.9345 -0.0051734 -0.000186715
13.9786 -0.00514068 -0.000184942
14.0227 -0.00510821 -0.000183188
14.067 -0.00507598 -0.000181453
14.1113 -0.00504399 -0.000179737
14.1558 -0.00501224 -0.000178038
14.2003 -0.00498072 -0.000176358
14.2449 -0.00494944 -0.000174695
14.2896 -0.00491839 -0.00017305
14.3344 -0.00488757 -0.000171423
14.3793 -0.00485697 -0.000169812
14.4243 -0.0048266 -0.000168218
14.4693 -0.00479644 -0.000166641
14.5145 -0.00476651 -0.00016508
14.5598 -0.00473679 -0.000163535
14.6052 -0.00470728 -0.000162006
14.6506 -0.00467798 -0.000160492
14.6962 -0.00464889 -0.000158995
14.7419 -0.00462001 -0.000157512
14.7877 -0.00459133 -0.000156045
14.8336 -0.00456285 -0.000154592
14.8796 -0.00453457 -0.000153154
14.9257 -0.00450649 -0.000151731
14.9719 -0.0044786 -0.000150321
15.0182 -0.00445091 -0.000148926
15.0647 -0.0044234 -0.000147545
15.1112 -0.00439608 -0.000146178
15.1579 -0.00436895 -0.000144824
15.2047 -0.004342 -0.000143483
15.2516 -0.00431524 -0.000142156
15.2986 -0.00428865 -0.000140842
15.3458 -0.00426224 -0.00013954
15.393 -0.004236 -0.000138251
15.4404 -0.00420994 -0.000136975
15.488 -0.00418405 -0.000135711
15.5356 -0.00415833 -0.000134459
15.5834 -0.00413277 -0.000133219
15.6313 -0.00410738 -0.000131991
15.6794 -0.00408216 -0.000130775
15.7276 -0.00405709 -0.00012957
15.7759 -0.00403219 -0.000128376
15.8243 -0.00400744 -0.000127194
15.873 -0.00398285 -0.000126023
15.9217 -0.00395841 -0.000124863
15.9706 -0.00393412 -0.000123713
16.0197 -0.00390999 -0.000122575
16.0689 -0.003886 -0.000121446
16.1182 -0.00386216 -0.000120328
16.1677 -0.00383846 -0.000119221
16.2174 -0.00381491 -0.000118123
16.2672 -0.00379149 -0.000117036
16.3172 -0.00376822 -0.000115958
16.3674 -0.00374509 -0.00011489
16.4177 -0.00372209 -0.000113831
16.4682 -0.00369922 -0.000112782
16.5189 -0.00367649 -0.000111742
16.5697 -0.00365388 -0.000110711
16.6208 -0.00363141 -0.00010969
16.672 -0.00360906 -0.000108677
16.7234 -0.00358684 -0.000107673
16.775 -0.00356474 -0.000106678
16.8268 -0.00354276 -0.000105692
16.8787 -0.0035209 -0.000104713
16.9309 -0.00349916 -0.000103744
16.9833 -0.00347754 -0.000102782
17.0359 -0.00345603 -0.000101828
17.0887 -0.00343464 -0.000100883
17.1418 -0.00341336 -9.99452e-05
17.195 -0.00339218 -9.90152e-05
17.2485 -0.00337112 -9.80929e-05
17.3022 -0.00335016 -9.71781e-05
17.3562 -0.00332931 -9.62708e-05
17.4104 -0.00330855 -9.53707e-05
17.4648 -0.0032879 -9.44779e-05
17.5195 -0.00326735 -9.35921e-05
17.5744 -0.0032469 -9.27133e-05
17.6296 -0.00322654 -9.18414e-05
17.6851 -0.00320627 -9.09762e-05
17.7408 -0.0031861 -9.01176e-05
17.7969 -0.00316601 -8.92657e-05
17.8532 -0.00314602 -8.84201e-05
17.9098 -0.00312611 -8.75809e-05
17.9667 -0.00310628 -8.67478e-05
18.0239 -0.00308654 -8.59209e-05
18.0815 -0.00306687 -8.51e-05
18.1393 -0.00304729 -8.4285e-05
18.1975 -0.00302778 -8.34758e-05
18.256 -0.00300834 -8.26722e-05
18.3149 -0.00298898 -8.18742e-05
18.3742 -0.00296968 -8.10816e-05
18.4338 -0.00295046 -8.02943e-05
18.4938 -0.00293129 -7.95123e-05
18.5542 -0.00291219 -7.87354e-05
18.615 -0.00289315 -7.79634e-05
18.6762 -0.00287417 -7.71963e-05
18.7379 -0.00285524 -7.6434e-05
18.8 -0.00283636 -7.56763e-05
18.8625 -0.00281754 -7.4923e-05
18.9255 -0.00279875 -7.41742e-05
18.9891 -0.00278002 -7.34295e-05
19.0531 -0.00276132 -7.2689e-05
19.1177 -0.00274265 -7.19524e-05
19.1828 -0.00272402 -7.12196e-05
19.2484 -0.00270542 -7.04905e-05
19.3147 -0.00268685 -6.97648e-05
19.3816 -0.00266829 -6.90425e-05
19.4491 -0.00264975 -6.83234e-05
19.5173 -0.00263123 -6.76072e-05
19.5862 -0.00261271 -6.68939e-05
19.6558 -0.00259419 -6.61832e-05
19.7262 -0.00257567 -6.54748e-05
19.7974 -0.00255714 -6.47687e-05
19.8694 -0.00253859 -6.40645e-05
19.9423 -0.00252002 -6.33619e-05
20.0162 -0.00250142 -6.26608e-05
20.091 -0.00248277 -6.19607e-05
20.1669 -0.00246408 -6.12615e-05
20.244 -0.00244533 -6.05627e-05
20.3222 -0.0024265 -5.98639e-05
20.4016 -0.00240759 -5.91647e-05
20.4825 -0.00238858 -5.84647e-05
20.5648 -0.00236946 -5.77632e-05
20.6487 -0.0023502 -5.70597e-05
20.7344 -0.00233079 -5.63534e-05
20.8219 -0.00231119 -5.56436e-05
20.9115 -0.00229139 -5.49292e-05
21.0034 -0.00227134 -5.42091e-05
21.0979 -0.00225101 -5.34821e-05
21.1952 -0.00223034 -5.27463e-05
21.2959 -0.00220926 -5.19997e-05
21.4004 -0.0021877 -5.12396e-05
21.5093 -0.00216555 -5.04625e-05
21.6237 -0.00214266 -4.96636e-05
21.7448 -0.00211881 -4.8836e-05
21.8747 -0.00209369 -4.79692e-05
22.0165 -0.00206674 -4.70454e-05
22.1768 -0.00203692 -4.60299e-05
22.3723 -0.00200142 -4.48307e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.25Lambda0.5Nc1Classic/GApTwoLoop.txt <==
-22.3723 -0.00200136 4.48279e-05
-22.1768 -0.00203686 4.6027e-05
-22.0165 -0.00206668 4.70424e-05
-21.8747 -0.00209362 4.7966e-05
-21.7448 -0.00211874 4.88328e-05
-21.6237 -0.00214258 4.96603e-05
-21.5093 -0.00216548 5.04591e-05
-21.4004 -0.00218763 5.12361e-05
-21.2959 -0.00220919 5.19961e-05
-21.1952 -0.00223026 5.27426e-05
-21.0979 -0.00225093 5.34783e-05
-21.0034 -0.00227126 5.42053e-05
-20.9115 -0.00229131 5.49253e-05
-20.8219 -0.00231111 5.56396e-05
-20.7344 -0.0023307 5.63493e-05
-20.6487 -0.00235012 5.70555e-05
-20.5648 -0.00236937 5.77589e-05
-20.4825 -0.00238849 5.84603e-05
-20.4016 -0.0024075 5.91603e-05
-20.3222 -0.00242641 5.98594e-05
-20.244 -0.00244523 6.05581e-05
-20.1669 -0.00246398 6.12568e-05
-20.091 -0.00248268 6.1956e-05
-20.0162 -0.00250132 6.26559e-05
-19.9423 -0.00251992 6.3357e-05
-19.8694 -0.00253849 6.40594e-05
-19.7974 -0.00255704 6.47635e-05
-19.7262 -0.00257557 6.54696e-05
-19.6558 -0.00259409 6.61779e-05
-19.5862 -0.0026126 6.68885e-05
-19.5173 -0.00263112 6.76017e-05
-19.4491 -0.00264964 6.83178e-05
-19.3816 -0.00266818 6.90368e-05
-19.3147 -0.00268673 6.9759e-05
-19.2484 -0.00270531 7.04845e-05
-19.1828 -0.00272391 7.12136e-05
-19.1177 -0.00274254 7.19463e-05
-19.0531 -0.0027612 7.26828e-05
-18.9891 -0.0027799 7.34232e-05
-18.9255 -0.00279863 7.41677e-05
-18.8625 -0.00281741 7.49165e-05
-18.8 -0.00283624 7.56696e-05
-18.7379 -0.00285511 7.64272e-05
-18.6762 -0.00287404 7.71895e-05
-18.615 -0.00289302 7.79564e-05
-18.5542 -0.00291206 7.87283e-05
-18.4938 -0.00293116 7.95051e-05
-18.4338 -0.00295032 8.0287e-05
-18.3742 -0.00296955 8.10741e-05
-18.3149 -0.00298884 8.18666e-05
-18.256 -0.0030082 8.26645e-05
-18.1975 -0.00302764 8.34679e-05
-18.1393 -0.00304715 8.4277e-05
-18.0815 -0.00306673 8.50919e-05
-18.0239 -0.00308639 8.59127e-05
-17.9667 -0.00310613 8.67395e-05
-17.9098 -0.00312596 8.75724e-05
-17.8532 -0.00314586 8.84115e-05
-17.7969 -0.00316586 8.92569e-05
-17.7408 -0.00318594 9.01088e-05
-17.6851 -0.00320611 9.09672e-05
-17.6296 -0.00322638 9.18322e-05
-17.5744 -0.00324673 9.2704e-05
-17.5195 -0.00326719 9.35826e-05
-17.4648 -0.00328774 9.44683e-05
-17.4104 -0.00330838 9.5361e-05
-17.3562 -0.00332913 9.62609e-05
-17.3022 -0.00334999 9.71681e-05
-17.2485 -0.00337094 9.80827e-05
-17.195 -0.00339201 9.90048e-05
-17.1418 -0.00341318 9.99346e-05
-17.0887 -0.00343446 0.000100872
-17.0359 -0.00345585 0.000101818
-16.9833 -0.00347735 0.000102771
-16.9309 -0.00349897 0.000103732
-16.8787 -0.00352071 0.000104702
-16.8268 -0.00354257 0.00010568
-16.775 -0.00356454 0.000106666
-16.7234 -0.00358664 0.000107661
-16.672 -0.00360886 0.000108665
-16.6208 -0.0036312 0.000109678
-16.5697 -0.00365367 0.000110699
-16.5189 -0.00367628 0.000111729
-16.4682 -0.00369901 0.000112769
-16.4177 -0.00372187 0.000113818
-16.3674 -0.00374487 0.000114876
-16.3172 -0.003768 0.000115944
-16.2672 -0.00379127 0.000117022
-16.2174 -0.00381468 0.000118109
-16.1677 -0.00383823 0.000119207
-16.1182 -0.00386193 0.000120314
-16.0689 -0.00388577 0.000121432
-16.0197 -0.00390975 0.00012256
-15.9706 -0.00393388 0.000123698
-15.9217 -0.00395817 0.000124847
-15.873 -0.0039826 0.000126007
-15.8243 -0.00400719 0.000127178
-15.7759 -0.00403193 0.00012836
-15.7276 -0.00405684 0.000129553
-15.6794 -0.0040819 0.000130758
-15.6313 -0.00410712 0.000131974
-15.5834 -0.00413251 0.000133202
-15.5356 -0.00415806 0.000134442
-15.488 -0.00418378 0.000135693
-15.4404 -0.00420966 0.000136957
-15.393 -0.00423572 0.000138233
-15.3458 -0.00426196 0.000139522
-15.2986 -0.00428836 0.000140823
-15.2516 -0.00431495 0.000142137
-15.2047 -0.00434171 0.000143464
-15.1579 -0.00436866 0.000144804
-15.1112 -0.00439579 0.000146158
-15.0647 -0.0044231 0.000147525
-15.0182 -0.0044506 0.000148906
-14.9719 -0.00447829 0.000150301
-14.9257 -0.00450618 0.00015171
-14.8796 -0.00453426 0.000153133
-14.8336 -0.00456253 0.00015457
-14.7877 -0.00459101 0.000156023
-14.7419 -0.00461968 0.00015749
-14.6962 -0.00464856 0.000158972
-14.6506 -0.00467764 0.000160469
-14.6052 -0.00470694 0.000161982
-14.5598 -0.00473644 0.000163511
-14.5145 -0.00476616 0.000165055
-14.4693 -0.00479609 0.000166616
-14.4243 -0.00482624 0.000168193
-14.3793 -0.00485661 0.000169787
-14.3344 -0.0048872 0.000171397
-14.2896 -0.00491802 0.000173024
-14.2449 -0.00494906 0.000174669
-14.2003 -0.00498034 0.000176331
-14.1558 -0.00501185 0.000178011
-14.1113 -0.00504359 0.000179709
-14.067 -0.00507558 0.000181425
-14.0227 -0.0051078 0.00018316
-13.9786 -0.00514027 0.000184913
-13.9345 -0.00517299 0.000186685
-13.8905 -0.00520596 0.000188477
-13.8466 -0.00523918 0.000190288
-13.8028 -0.00527265 0.000192119
-13.759 -0.00530639 0.00019397
-13.7153 -0.00534038 0.000195842
-13.6718 -0.00537464 0.000197734
-13.6283 -0.00540917 0.000199647
-13.5848 -0.00544397 0.000201582
-13.5415 -0.00547904 0.000203538
-13.4982 -0.00551439 0.000205516
-13.455 -0.00555002 0.000207516
-13.4119 -0.00558594 0.000209538
-13.3689 -0.00562214 0.000211584
-13.3259 -0.00565863 0.000213652
-13.283 -0.00569541 0.000215744
-13.2402 -0.00573249 0.00021786
-13.1974 -0.00576988 0.00022
-13.1547 -0.00580756 0.000222165
-13.1121 -0.00584556 0.000224355
-13.0696 -0.00588387 0.00022657
-13.0271 -0.00592249 0.00022881
-12.9847 -0.00596143 0.000231077
-12.9424 -0.00600069 0.000233369
-12.9001 -0.00604028 0.000235689
-12.8579 -0.0060802 0.000238036
-12.8158 -0.00612046 0.00024041
-12.7737 -0.00616105 0.000242813
-12.7317 -0.00620199 0.000245244
-12.6898 -0.00624327 0.000247703
-12.6479 -0.0062849 0.000250192
-12.6061 -0.00632689 0.000252711
-12.5643 -0.00636924 0.00025526
-12.5226 -0.00641195 0.000257839
-12.481 -0.00645503 0.00026045
-12.4394 -0.00649849 0.000263092
-12.3979 -0.00654232 0.000265766
-12.3565 -0.00658653 0.000268473
-12.3151 -0.00663113 0.000271212
-12.2738 -0.00667612 0.000273986
-12.2325 -0.00672151 0.000276793
-12.1913 -0.0067673 0.000279635
-12.1501 -0.00681349 0.000282512
-12.109 -0.0068601 0.000285424
-12.068 -0.00690712 0.000288373
-12.027 -0.00695456 0.000291359
-11.986 -0.00700243 0.000294382
-11.9452 -0.00705074 0.000297443
-11.9043 -0.00709948 0.000300543
-11.8636 -0.00714866 0.000303681
-11.8228 -0.0071983 0.00030686
-11.7822 -0.00724838 0.000310079
-11.7415 -0.00729893 0.000313339
-11.701 -0.00734995 0.000316641
-11.6605 -0.00740143 0.000319985
-11.62 -0.0074534 0.000323372
-11.5796 -0.00750585 0.000326803
-11.5392 -0.00755879 0.000330279
-11.4989 -0.00761223 0.0003338
-11.4587 -0.00766617 0.000337366
-11.4184 -0.00772062 0.00034098
-11.3783 -0.00777559 0.000344641
-11.3381 -0.00783109 0.00034835
-11.2981 -0.00788711 0.000352108
-11.2581 -0.00794367 0.000355917
-11.2181 -0.00800078 0.000359775
-11.1781 -0.00805844 0.000363686
-11.1383 -0.00811666 0.000367649
-11.0984 -0.00817545 0.000371665
-11.0586 -0.00823481 0.000375735
-11.0189 -0.00829475 0.000379861
-10.9792 -0.00835528 0.000384042
-10.9395 -0.00841641 0.000388281
-10.8999 -0.00847815 0.000392578
-10.8603 -0.0085405 0.000396933
-10.8208 -0.00860348 0.000401349
-10.7813 -0.00866708 0.000405825
-10.7418 -0.00873133 0.000410364
-10.7024 -0.00879623 0.000414966
-10.6631 -0.00886178 0.000419632
-10.6238 -0.008928 0.000424364
-10.5845 -0.0089949 0.000429162
-10.5452 -0.00906249 0.000434028
-10.506 -0.00913076 0.000438963
-10.4669 -0.00919975 0.000443968
-10.4278 -0.00926945 0.000449044
-10.3887 -0.00933988 0.000454193
-10.3496 -0.00941104 0.000459416
-10.3106 -0.00948295 0.000464714
-10.2717 -0.00955561 0.000470089
-10.2328 -0.00962905 0.000475542
-10.1939 -0.00970326 0.000481075
-10.155 -0.00977827 0.000486688
-10.1162 -0.00985407 0.000492384
-10.0774 -0.00993069 0.000498164
-10.0387 -0.0100081 0.000504029
-10 -0.0100864 0.000509982
-9.96134 -0.0101655 0.000516023
-9.92271 -0.0102455 0.000522154
-9.88412 -0.0103264 0.000528378
-9.84557 -0.0104082 0.000534695
-9.80704 -0.0104908 0.000541108
-9.76856 -0.0105744 0.000547618
-9.73011 -0.0106589 0.000554227
-9.69169 -0.0107444 0.000560938
-9.65331 -0.0108308 0.000567751
-9.61496 -0.0109181 0.00057467
-9.57664 -0.0110065 0.000581695
-9.53836 -0.0110959 0.00058883
-9.50011 -0.0111863 0.000596076
-9.46189 -0.0112777 0.000603435
-9.42371 -0.0113701 0.00061091
-9.38556 -0.0114637 0.000618503
-9.34744 -0.0115583 0.000626216
-9.30935 -0.011654 0.000634052
-9.2713 -0.0117508 0.000642013
-9.23327 -0.0118488 0.000650101
-9.19528 -0.0119479 0.00065832
-9.15732 -0.0120482 0.000666671
-9.11939 -0.0121497 0.000675158
-9.08149 -0.0122523 0.000683783
-9.04362 -0.0123563 0.00069255
-9.00578 -0.0124614 0.00070146
-8.96797 -0.0125678 0.000710517
-8.93019 -0.0126756 0.000719724
-8.89244 -0.0127846 0.000729084
-8.85471 -0.0128949 0.0007386
-8.81702 -0.0130067 0.000748276
-8.77936 -0.0131197 0.000758114
-8.74172 -0.0132342 0.000768119
-8.70412 -0.0133501 0.000778294
-8.66654 -0.0134675 0.000788642
-8.62899 -0.0135863 0.000799168
-8.59146 -0.0137067 0.000809874
-8.55397 -0.0138285 0.000820765
-8.5165 -0.0139519 0.000831845
-8.47906 -0.0140769 0.000843118
-8.44165 -0.0142034 0.000854589
-8.40426 -0.0143316 0.000866261
-8.3669 -0.0144615 0.000878139
-8.32956 -0.014593 0.000890227
-8.29226 -0.0147263 0.000902531
-8.25497 -0.0148613 0.000915054
-8.21772 -0.0149981 0.000927803
-8.18049 -0.0151367 0.000940782
-8.14328 -0.0152771 0.000953996
-8.1061 -0.0154194 0.00096745
-8.06895 -0.0155636 0.000981151
-8.03182 -0.0157098 0.000995103
-7.99471 -0.0158579 0.00100931
-7.95763 -0.0160081 0.00102379
-7.92058 -0.0161603 0.00103853
-7.88355 -0.0163146 0.00105355
-7.84654 -0.016471 0.00106885
-7.80955 -0.0166296 0.00108444
-7.77259 -0.0167904 0.00110033
-7.73566 -0.0169534 0.00111652
-7.69874 -0.0171188 0.00113302
-7.66185 -0.0172864 0.00114984
-7.62498 -0.0174565 0.00116699
-7.58814 -0.017629 0.00118446
-7.55132 -0.0178039 0.00120228
-7.51452 -0.0179814 0.00122045
-7.47774 -0.0181615 0.00123898
-7.44099 -0.0183441 0.00125788
-7.40425 -0.0185295 0.00127715
-7.36754 -0.0187175 0.00129681
-7.33085 -0.0189084 0.00131687
-7.29418 -0.0191021 0.00133733
-7.25754 -0.0192986 0.0013582
-7.22091 -0.0194981 0.00137951
-7.18431 -0.0197007 0.00140125
-7.14772 -0.0199063 0.00142345
-7.11116 -0.020115 0.0014461
-7.07462 -0.0203269 0.00146923
-7.0381 -0.0205421 0.00149284
-7.00159 -0.0207607 0.00151695
-6.96511 -0.0209826 0.00154157
-6.92865 -0.021208 0.00156672
-6.89221 -0.021437 0.00159241
-6.85579 -0.0216695 0.00161865
-6.81938 -0.0219058 0.00164546
-6.783 -0.0221459 0.00167286
-6.74664 -0.0223898 0.00170086
-6.71029 -0.0226377 0.00172947
-6.67397 -0.0228896 0.00175872
-6.63766 -0.0231456 0.00178862
-6.60137 -0.0234058 0.0018192
-6.5651 -0.0236703 0.00185046
-6.52885 -0.0239393 0.00188243
-6.49262 -0.0242127 0.00191513
-6.4564 -0.0244908 0.00194859
-6.42021 -0.0247735 0.00198281
-6.38403 -0.0250611 0.00201783
-6.34786 -0.0253536 0.00205367
-6.31172 -0.0256511 0.00209035
-6.27559 -0.0259538 0.0021279
-6.23949 -0.0262618 0.00216635
-6.20339 -0.0265751 0.00220571
-6.16732 -0.026894 0.00224602
-6.13126 -0.0272186 0.00228731
-6.09522 -0.0275489 0.00232961
-6.05919 -0.0278853 0.00237294
-6.02319 -0.0282276 0.00241735
-5.9872 -0.0285763 0.00246286
-5.95122 -0.0289313 0.0025095
-5.91526 -0.0292928 0.00255733
-5.87932 -0.0296611 0.00260636
-5.84339 -0.0300362 0.00265665
-5.80748 -0.0304184 0.00270822
-5.77158 -0.0308078 0.00276113
-5.7357 -0.0312047 0.00281542
-5.69984 -0.0316091 0.00287113
-5.66399 -0.0320214 0.00292831
-5.62815 -0.0324416 0.00298701
-5.59233 -0.0328701 0.00304728
-5.55653 -0.033307 0.00310917
-5.52074 -0.0337526 0.00317274
-5.48497 -0.034207 0.00323804
-5.4492 -0.0346706 0.00330515
-5.41346 -0.0351436 0.00337411
-5.37773 -0.0356262 0.003445
-5.34201 -0.0361188 0.00351788
-5.30631 -0.0366215 0.00359282
-5.27062 -0.0371347 0.0036699
-5.23494 -0.0376586 0.0037492
-5.19928 -0.0381936 0.0038308
-5.16363 -0.0387401 0.00391477
-5.128 -0.0392982 0.00400122
-5.09237 -0.0398684 0.00409023
-5.05677 -0.040451 0.00418189
-5.02117 -0.0410463 0.00427632
-4.98559 -0.0416549 0.00437361
-4.95002 -0.042277 0.00447388
-4.91446 -0.042913 0.00457724
-4.87892 -0.0435635 0.00468381
-4.84339 -0.0442287 0.00479372
-4.80787 -0.0449093 0.00490711
-4.77237 -0.0456056 0.00502411
-4.73687 -0.0463182 0.00514488
-4.70139 -0.0470476 0.00526955
-4.66592 -0.0477943 0.00539831
-4.63046 -0.0485589 0.00553131
-4.59502 -0.049342 0.00566874
-4.55958 -0.0501441 0.00581079
-4.52416 -0.0509659 0.00595765
-4.48875 -0.0518081 0.00610952
-4.45335 -0.0526713 0.00626664
-4.41797 -0.0535562 0.00642924
-4.38259 -0.0544637 0.00659755
-4.34722 -0.0553945 0.00677183
-4.31187 -0.0563494 0.00695236
-4.27653 -0.0573292 0.00713942
-4.24119 -0.0583348 0.00733331
-4.20587 -0.0593673 0.00753436
-4.17056 -0.0604274 0.00774291
-4.13526 -0.0615164 0.00795931
-4.09997 -0.0626351 0.00818394
-4.06469 -0.0637848 0.00841721
-4.02942 -0.0649665 0.00865954
-3.99416 -0.0661816 0.00891138
-3.95891 -0.0674313 0.00917322
-3.92367 -0.068717 0.00944557
-3.88844 -0.0700399 0.00972897
-3.85322 -0.0714018 0.010024
-3.81801 -0.072804 0.0103313
-3.7828 -0.0742482 0.0106514
-3.74761 -0.0757362 0.0109852
-3.71243 -0.0772697 0.0113333
-3.67726 -0.0788507 0.0116966
-3.64209 -0.0804812 0.0120758
-3.60694 -0.0821632 0.0124719
-3.57179 -0.083899 0.0128859
-3.53665 -0.0856909 0.0133188
-3.50152 -0.0875414 0.0137717
-3.4664 -0.0894531 0.0142458
-3.43129 -0.0914288 0.0147423
-3.39619 -0.0934714 0.0152628
-3.36109 -0.095584 0.0158085
-3.32601 -0.0977698 0.0163812
-3.29093 -0.100032 0.0169824
-3.25586 -0.102375 0.017614
-3.2208 -0.104802 0.0182781
-3.18574 -0.107318 0.0189766
-3.1507 -0.109926 0.019712
-3.11566 -0.112632 0.0204865
-3.08063 -0.11544 0.021303
-3.0456 -0.118356 0.0221643
-3.01059 -0.121386 0.0230736
-2.97558 -0.124535 0.0240343
-2.94058 -0.12781 0.02505
-2.90558 -0.131218 0.0261249
-2.87059 -0.134767 0.0272635
-2.83561 -0.138465 0.0284706
-2.80064 -0.142319 0.0297517
-2.76567 -0.146341 0.0311125
-2.73071 -0.150538 0.0325597
-2.69576 -0.154923 0.0341005
-2.66081 -0.159507 0.0357427
-2.62587 -0.164301 0.0374953
-2.59094 -0.16932 0.0393679
-2.55601 -0.174578 0.0413715
-2.52109 -0.180091 0.0435181
-2.48617 -0.185874 0.0458212
-2.45126 -0.191948 0.0482958
-2.41636 -0.198331 0.0509588
-2.38146 -0.205045 0.0538291
-2.34657 -0.212113 0.0569278
-2.31168 -0.21956 0.0602791
-2.2768 -0.227415 0.06391
-2.24192 -0.235707 0.0678513
-2.20705 -0.244469 0.0721378
-2.17219 -0.253737 0.0768095
-2.13733 -0.263549 0.0819119
-2.10247 -0.273948 0.0874974
-2.06762 -0.284981 0.0936261
-2.03278 -0.296696 0.100368
-1.99794 -0.309149 0.107803
-1.9631 -0.3224 0.116026
-1.92827 -0.336512 0.125146
-1.89345 -0.351553 0.135292
-1.85862 -0.367598 0.146615
-1.82381 -0.384724 0.159296
-1.78899 -0.403011 0.173545
-1.75419 -0.42254 0.189618
-1.71938 -0.443393 0.207816
-1.68458 -0.465642 0.228506
-1.64979 -0.489346 0.252126
-1.61499 -0.514541 0.279208
-1.58021 -0.541217 0.310396
-1.54542 -0.569297 0.346471
-1.51064 -0.598596 0.388381
-1.47586 -0.628764 0.437267
-1.44109 -0.6592 0.494497
-1.40632 -0.688926 0.561682
-1.37155 -0.716409 0.640664
-1.33679 -0.739316 0.73345
-1.30203 -0.754192 0.842019
-1.26727 -0.756092 0.967919
-1.23251 -0.738247 1.11153
-1.19776 -0.692029 1.27085
-1.16301 -0.607628 1.43987
-1.12827 -0.476079 1.60686
-1.09352 -0.292987 1.75392
-1.05878 -0.0631029 1.85933
-1.02405 0.196975 1.90374
-0.989309 0.461315 1.87792
-0.954576 0.702623 1.78708
-0.919844 0.901084 1.64838
-0.885115 1.04863 1.48358
-0.850388 1.14744 1.31204
-0.815663 1.20557 1.1473
-0.78094 1.23284 0.996852
-0.746219 1.23829 0.863691
-0.711499 1.22925 0.747992
-0.676781 1.21114 0.648465
-0.642065 1.18783 0.563214
-0.60735 1.16194 0.490221
-0.572637 1.13523 0.427586
-0.537925 1.10883 0.373625
-0.503214 1.08346 0.326896
-0.468504 1.05955 0.286184
-0.433796 1.03734 0.250476
-0.399089 1.01696 0.218929
-0.364382 0.998464 0.190845
-0.329676 0.981845 0.16564
-0.294972 0.967078 0.142828
-0.260267 0.954118 0.121996
-0.225564 0.942916 0.102796
-0.190861 0.933422 0.084925
-0.156158 0.925589 0.0681226
-0.121456 0.919376 0.0521571
-0.0867541 0.914747 0.03682
-0.0520524 0.911676 0.0219203
-0.0173508 0.910145 0.00727832
0.0173508 0.910145 -0.00727832
0.0520524 0.911676 -0.0219203
0.0867541 0.914747 -0.03682
0.121456 0.919376 -0.0521571
0.156158 0.925589 -0.0681226
0.190861 0.933422 -0.084925
0.225564 0.942916 -0.102796
0.260267 0.954118 -0.121996
0.294972 0.967078 -0.142828
0.329676 0.981845 -0.16564
0.364382 0.998464 -0.190845
0.399089 1.01696 -0.218929
0.433796 1.03734 -0.250476
0.468504 1.05955 -0.286184
0.503214 1.08346 -0.326896
0.537925 1.10883 -0.373625
0.572637 1.13523 -0.427586
0.60735 1.16194 -0.490221
0.642065 1.18783 -0.563214
0.676781 1.21114 -0.648465
0.711499 1.22925 -0.747992
0.746219 1.23829 -0.863691
0.78094 1.23284 -0.996852
0.815663 1.20557 -1.1473
0.850388 1.14744 -1.31204
0.885115 1.04863 -1.48358
0.919844 0.901084 -1.64838
0.954576 0.702623 -1.78708
0.989309 0.461315 -1.87792
1.02405 0.196975 -1.90374
1.05878 -0.0631029 -1.85933
1.09352 -0.292987 -1.75392
1.12827 -0.476079 -1.60686
1.16301 -0.607628 -1.43987
1.19776 -0.692029 -1.27085
1.23251 -0.738247 -1.11153
1.26727 -0.756092 -0.967919
1.30203 -0.754192 -0.842019
1.33679 -0.739316 -0.73345
1.37155 -0.716409 -0.640664
1.40632 -0.688926 -0.561682
1.44109 -0.6592 -0.494497
1.47586 -0.628764 -0.437267
1.51064 -0.598596 -0.388381
1.54542 -0.569297 -0.346471
1.58021 -0.541217 -0.310396
1.61499 -0.514541 -0.279208
1.64979 -0.489346 -0.252126
1.68458 -0.465642 -0.228506
1.71938 -0.443393 -0.207816
1.75419 -0.42254 -0.189618
1.78899 -0.403011 -0.173545
1.82381 -0.384724 -0.159296
1.85862 -0.367598 -0.146615
1.89345 -0.351553 -0.135292
1.92827 -0.336512 -0.125146
1.9631 -0.3224 -0.116026
1.99794 -0.309149 -0.107803
2.03278 -0.296696 -0.100368
2.06762 -0.284981 -0.0936261
2.10247 -0.273948 -0.0874974
2.13733 -0.263549 -0.0819119
2.17219 -0.253737 -0.0768095
2.20705 -0.244469 -0.0721378
2.24192 -0.235707 -0.0678513
2.2768 -0.227415 -0.06391
2.31168 -0.21956 -0.0602791
2.34657 -0.212113 -0.0569278
2.38146 -0.205045 -0.0538291
2.41636 -0.198331 -0.0509588
2.45126 -0.191948 -0.0482958
2.48617 -0.185874 -0.0458212
2.52109 -0.180091 -0.0435181
2.55601 -0.174578 -0.0413715
2.59094 -0.16932 -0.0393679
2.62587 -0.164301 -0.0374953
2.66081 -0.159507 -0.0357427
2.69576 -0.154923 -0.0341005
2.73071 -0.150538 -0.0325597
2.76567 -0.146341 -0.0311125
2.80064 -0.142319 -0.0297517
2.83561 -0.138465 -0.0284706
2.87059 -0.134767 -0.0272635
2.90558 -0.131218 -0.0261249
2.94058 -0.12781 -0.02505
2.97558 -0.124535 -0.0240343
3.01059 -0.121386 -0.0230736
3.0456 -0.118356 -0.0221643
3.08063 -0.11544 -0.021303
3.11566 -0.112632 -0.0204865
3.1507 -0.109926 -0.019712
3.18574 -0.107318 -0.0189766
3.2208 -0.104802 -0.0182781
3.25586 -0.102375 -0.017614
3.29093 -0.100032 -0.0169824
3.32601 -0.0977698 -0.0163812
3.36109 -0.095584 -0.0158085
3.39619 -0.0934714 -0.0152628
3.43129 -0.0914288 -0.0147423
3.4664 -0.0894531 -0.0142458
3.50152 -0.0875414 -0.0137717
3.53665 -0.0856909 -0.0133188
3.57179 -0.083899 -0.0128859
3.60694 -0.0821632 -0.0124719
3.64209 -0.0804812 -0.0120758
3.67726 -0.0788507 -0.0116966
3.71243 -0.0772697 -0.0113333
3.74761 -0.0757362 -0.0109852
3.7828 -0.0742482 -0.0106514
3.81801 -0.072804 -0.0103313
3.85322 -0.0714018 -0.010024
3.88844 -0.0700399 -0.00972897
3.92367 -0.068717 -0.00944557
3.95891 -0.0674313 -0.00917322
3.99416 -0.0661816 -0.00891138
4.02942 -0.0649665 -0.00865954
4.06469 -0.0637848 -0.00841721
4.09997 -0.0626351 -0.00818394
4.13526 -0.0615164 -0.00795931
4.17056 -0.0604274 -0.00774291
4.20587 -0.0593673 -0.00753436
4.24119 -0.0583348 -0.00733331
4.27653 -0.0573292 -0.00713942
4.31187 -0.0563494 -0.00695236
4.34722 -0.0553945 -0.00677183
4.38259 -0.0544637 -0.00659755
4.41797 -0.0535562 -0.00642924
4.45335 -0.0526713 -0.00626664
4.48875 -0.0518081 -0.00610952
4.52416 -0.0509659 -0.00595765
4.55958 -0.0501441 -0.00581079
4.59502 -0.049342 -0.00566874
4.63046 -0.0485589 -0.00553131
4.66592 -0.0477943 -0.00539831
4.70139 -0.0470476 -0.00526955
4.73687 -0.0463182 -0.00514488
4.77237 -0.0456056 -0.00502411
4.80787 -0.0449093 -0.00490711
4.84339 -0.0442287 -0.00479372
4.87892 -0.0435635 -0.00468381
4.91446 -0.042913 -0.00457724
4.95002 -0.042277 -0.00447388
4.98559 -0.0416549 -0.00437361
5.02117 -0.0410463 -0.00427632
5.05677 -0.040451 -0.00418189
5.09237 -0.0398684 -0.00409023
5.128 -0.0392982 -0.00400122
5.16363 -0.0387401 -0.00391477
5.19928 -0.0381936 -0.0038308
5.23494 -0.0376586 -0.0037492
5.27062 -0.0371347 -0.0036699
5.30631 -0.0366215 -0.00359282
5.34201 -0.0361188 -0.00351788
5.37773 -0.0356262 -0.003445
5.41346 -0.0351436 -0.00337411
5.4492 -0.0346706 -0.00330515
5.48497 -0.034207 -0.00323804
5.52074 -0.0337526 -0.00317274
5.55653 -0.033307 -0.00310917
5.59233 -0.0328701 -0.00304728
5.62815 -0.0324416 -0.00298701
5.66399 -0.0320214 -0.00292831
5.69984 -0.0316091 -0.00287113
5.7357 -0.0312047 -0.00281542
5.77158 -0.0308078 -0.00276113
5.80748 -0.0304184 -0.00270822
5.84339 -0.0300362 -0.00265665
5.87932 -0.0296611 -0.00260636
5.91526 -0.0292928 -0.00255733
5.95122 -0.0289313 -0.0025095
5.9872 -0.0285763 -0.00246286
6.02319 -0.0282276 -0.00241735
6.05919 -0.0278853 -0.00237294
6.09522 -0.0275489 -0.00232961
6.13126 -0.0272186 -0.00228731
6.16732 -0.026894 -0.00224602
6.20339 -0.0265751 -0.00220571
6.23949 -0.0262618 -0.00216635
6.27559 -0.0259538 -0.0021279
6.31172 -0.0256511 -0.00209035
6.34786 -0.0253536 -0.00205367
6.38403 -0.0250611 -0.00201783
6.42021 -0.0247735 -0.00198281
6.4564 -0.0244908 -0.00194859
6.49262 -0.0242127 -0.00191513
6.52885 -0.0239393 -0.00188243
6.5651 -0.0236703 -0.00185046
6.60137 -0.0234058 -0.0018192
6.63766 -0.0231456 -0.00178862
6.67397 -0.0228896 -0.00175872
6.71029 -0.0226377 -0.00172947
6.74664 -0.0223898 -0.00170086
6.783 -0.0221459 -0.00167286
6.81938 -0.0219058 -0.00164546
6.85579 -0.0216695 -0.00161865
6.89221 -0.021437 -0.00159241
6.92865 -0.021208 -0.00156672
6.96511 -0.0209826 -0.00154157
7.00159 -0.0207607 -0.00151695
7.0381 -0.0205421 -0.00149284
7.07462 -0.0203269 -0.00146923
7.11116 -0.020115 -0.0014461
7.14772 -0.0199063 -0.00142345
7.18431 -0.0197007 -0.00140125
7.22091 -0.0194981 -0.00137951
7.25754 -0.0192986 -0.0013582
7.29418 -0.0191021 -0.00133733
7.33085 -0.0189084 -0.00131687
7.36754 -0.0187175 -0.00129681
7.40425 -0.0185295 -0.00127715
7.44099 -0.0183441 -0.00125788
7.47774 -0.0181615 -0.00123898
7.51452 -0.0179814 -0.00122045
7.55132 -0.0178039 -0.00120228
7.58814 -0.017629 -0.00118446
7.62498 -0.0174565 -0.00116699
7.66185 -0.0172864 -0.00114984
7.69874 -0.0171188 -0.00113302
7.73566 -0.0169534 -0.00111652
7.77259 -0.0167904 -0.00110033
7.80955 -0.0166296 -0.00108444
7.84654 -0.016471 -0.00106885
7.88355 -0.0163146 -0.00105355
7.92058 -0.0161603 -0.00103853
7.95763 -0.0160081 -0.00102379
7.99471 -0.0158579 -0.00100931
8.03182 -0.0157098 -0.000995103
8.06895 -0.0155636 -0.000981151
8.1061 -0.0154194 -0.00096745
8.14328 -0.0152771 -0.000953996
8.18049 -0.0151367 -0.000940782
8.21772 -0.0149981 -0.000927803
8.25497 -0.0148613 -0.000915054
8.29226 -0.0147263 -0.000902531
8.32956 -0.014593 -0.000890227
8.3669 -0.0144615 -0.000878139
8.40426 -0.0143316 -0.000866261
8.44165 -0.0142034 -0.000854589
8.47906 -0.0140769 -0.000843118
8.5165 -0.0139519 -0.000831845
8.55397 -0.0138285 -0.000820765
8.59146 -0.0137067 -0.000809874
8.62899 -0.0135863 -0.000799168
8.66654 -0.0134675 -0.000788642
8.70412 -0.0133501 -0.000778294
8.74172 -0.0132342 -0.000768119
8.77936 -0.0131197 -0.000758114
8.81702 -0.0130067 -0.000748276
8.85471 -0.0128949 -0.0007386
8.89244 -0.0127846 -0.000729084
8.93019 -0.0126756 -0.000719724
8.96797 -0.0125678 -0.000710517
9.00578 -0.0124614 -0.00070146
9.04362 -0.0123563 -0.00069255
9.08149 -0.0122523 -0.000683783
9.11939 -0.0121497 -0.000675158
9.15732 -0.0120482 -0.000666671
9.19528 -0.0119479 -0.00065832
9.23327 -0.0118488 -0.000650101
9.2713 -0.0117508 -0.000642013
9.30935 -0.011654 -0.000634052
9.34744 -0.0115583 -0.000626216
9.38556 -0.0114637 -0.000618503
9.42371 -0.0113701 -0.00061091
9.46189 -0.0112777 -0.000603435
9.50011 -0.0111863 -0.000596076
9.53836 -0.0110959 -0.00058883
9.57664 -0.0110065 -0.000581695
9.61496 -0.0109181 -0.00057467
9.65331 -0.0108308 -0.000567751
9.69169 -0.0107444 -0.000560938
9.73011 -0.0106589 -0.000554227
9.76856 -0.0105744 -0.000547618
9.80704 -0.0104908 -0.000541108
9.84557 -0.0104082 -0.000534695
9.88412 -0.0103264 -0.000528378
9.92271 -0.0102455 -0.000522154
9.96134 -0.0101655 -0.000516023
10 -0.0100864 -0.000509982
10.0387 -0.0100081 -0.000504029
10.0774 -0.00993069 -0.000498164
10.1162 -0.00985407 -0.000492384
10.155 -0.00977827 -0.000486688
10.1939 -0.00970326 -0.000481075
10.2328 -0.00962905 -0.000475542
10.2717 -0.00955561 -0.000470089
10.3106 -0.00948295 -0.000464714
10.3496 -0.00941104 -0.000459416
10.3887 -0.00933988 -0.000454193
10.4278 -0.00926945 -0.000449044
10.4669 -0.00919975 -0.000443968
10.506 -0.00913076 -0.000438963
10.5452 -0.00906249 -0.000434028
10.5845 -0.0089949 -0.000429162
10.6238 -0.008928 -0.000424364
10.6631 -0.00886178 -0.000419632
10.7024 -0.00879623 -0.000414966
10.7418 -0.00873133 -0.000410364
10.7813 -0.00866708 -0.000405825
10.8208 -0.00860348 -0.000401349
10.8603 -0.0085405 -0.000396933
10.8999 -0.00847815 -0.000392578
10.9395 -0.00841641 -0.000388281
10.9792 -0.00835528 -0.000384042
11.0189 -0.00829475 -0.000379861
11.0586 -0.00823481 -0.000375735
11.0984 -0.00817545 -0.000371665
11.1383 -0.00811666 -0.000367649
11.1781 -0.00805844 -0.000363686
11.2181 -0.00800078 -0.000359775
11.2581 -0.00794367 -0.000355917
11.2981 -0.00788711 -0.000352108
11.3381 -0.00783109 -0.00034835
11.3783 -0.00777559 -0.000344641
11.4184 -0.00772062 -0.00034098
11.4587 -0.00766617 -0.000337366
11.4989 -0.00761223 -0.0003338
11.5392 -0.00755879 -0.000330279
11.5796 -0.00750585 -0.000326803
11.62 -0.0074534 -0.000323372
11.6605 -0.00740143 -0.000319985
11.701 -0.00734995 -0.000316641
11.7415 -0.00729893 -0.000313339
11.7822 -0.00724838 -0.000310079
11.8228 -0.0071983 -0.00030686
11.8636 -0.00714866 -0.000303681
11.9043 -0.00709948 -0.000300543
11.9452 -0.00705074 -0.000297443
11.986 -0.00700243 -0.000294382
12.027 -0.00695456 -0.000291359
12.068 -0.00690712 -0.000288373
12.109 -0.0068601 -0.000285424
12.1501 -0.00681349 -0.000282512
12.1913 -0.0067673 -0.000279635
12.2325 -0.00672151 -0.000276793
12.2738 -0.00667612 -0.000273986
12.3151 -0.00663113 -0.000271212
12.3565 -0.00658653 -0.000268473
12.3979 -0.00654232 -0.000265766
12.4394 -0.00649849 -0.000263092
12.481 -0.00645503 -0.00026045
12.5226 -0.00641195 -0.000257839
12.5643 -0.00636924 -0.00025526
12.6061 -0.00632689 -0.000252711
12.6479 -0.0062849 -0.000250192
12.6898 -0.00624327 -0.000247703
12.7317 -0.00620199 -0.000245244
12.7737 -0.00616105 -0.000242813
12.8158 -0.00612046 -0.00024041
12.8579 -0.0060802 -0.000238036
12.9001 -0.00604028 -0.000235689
12.9424 -0.00600069 -0.000233369
12.9847 -0.00596143 -0.000231077
13.0271 -0.00592249 -0.00022881
13.0696 -0.00588387 -0.00022657
13.1121 -0.00584556 -0.000224355
13.1547 -0.00580756 -0.000222165
13.1974 -0.00576988 -0.00022
13.2402 -0.00573249 -0.00021786
13.283 -0.00569541 -0.000215744
13.3259 -0.00565863 -0.000213652
13.3689 -0.00562214 -0.000211584
13.4119 -0.00558594 -0.000209538
13.455 -0.00555002 -0.000207516
13.4982 -0.00551439 -0.000205516
13.5415 -0.00547904 -0.000203538
13.5848 -0.00544397 -0.000201582
13.6283 -0.00540917 -0.000199647
13.6718 -0.00537464 -0.000197734
13.7153 -0.00534038 -0.000195842
13.759 -0.00530639 -0.00019397
13.8028 -0.00527265 -0.000192119
13.8466 -0.00523918 -0.000190288
13.8905 -0.00520596 -0.000188477
13.9345 -0.00517299 -0.000186685
13.9786 -0.00514027 -0.000184913
14.0227 -0.0051078 -0.00018316
14.067 -0.00507558 -0.000181425
14.1113 -0.00504359 -0.000179709
14.1558 -0.00501185 -0.000178011
14.2003 -0.00498034 -0.000176331
14.2449 -0.00494906 -0.000174669
14.2896 -0.00491802 -0.000173024
14.3344 -0.0048872 -0.000171397
14.3793 -0.00485661 -0.000169787
14.4243 -0.00482624 -0.000168193
14.4693 -0.00479609 -0.000166616
14.5145 -0.00476616 -0.000165055
14.5598 -0.00473644 -0.000163511
14.6052 -0.00470694 -0.000161982
14.6506 -0.00467764 -0.000160469
14.6962 -0.00464856 -0.000158972
14.7419 -0.00461968 -0.00015749
14.7877 -0.00459101 -0.000156023
14.8336 -0.00456253 -0.00015457
14.8796 -0.00453426 -0.000153133
14.9257 -0.00450618 -0.00015171
14.9719 -0.00447829 -0.000150301
15.0182 -0.0044506 -0.000148906
15.0647 -0.0044231 -0.000147525
15.1112 -0.00439579 -0.000146158
15.1579 -0.00436866 -0.000144804
15.2047 -0.00434171 -0.000143464
15.2516 -0.00431495 -0.000142137
15.2986 -0.00428836 -0.000140823
15.3458 -0.00426196 -0.000139522
15.393 -0.00423572 -0.000138233
15.4404 -0.00420966 -0.000136957
15.488 -0.00418378 -0.000135693
15.5356 -0.00415806 -0.000134442
15.5834 -0.00413251 -0.000133202
15.6313 -0.00410712 -0.000131974
15.6794 -0.0040819 -0.000130758
15.7276 -0.00405684 -0.000129553
15.7759 -0.00403193 -0.00012836
15.8243 -0.00400719 -0.000127178
15.873 -0.0039826 -0.000126007
15.9217 -0.00395817 -0.000124847
15.9706 -0.00393388 -0.000123698
16.0197 -0.00390975 -0.00012256
16.0689 -0.00388577 -0.000121432
16.1182 -0.00386193 -0.000120314
16.1677 -0.00383823 -0.000119207
16.2174 -0.00381468 -0.000118109
16.2672 -0.00379127 -0.000117022
16.3172 -0.003768 -0.000115944
16.3674 -0.00374487 -0.000114876
16.4177 -0.00372187 -0.000113818
16.4682 -0.00369901 -0.000112769
16.5189 -0.00367628 -0.000111729
16.5697 -0.00365367 -0.000110699
16.6208 -0.0036312 -0.000109678
16.672 -0.00360886 -0.000108665
16.7234 -0.00358664 -0.000107661
16.775 -0.00356454 -0.000106666
16.8268 -0.00354257 -0.00010568
16.8787 -0.00352071 -0.000104702
16.9309 -0.00349897 -0.000103732
16.9833 -0.00347735 -0.000102771
17.0359 -0.00345585 -0.000101818
17.0887 -0.00343446 -0.000100872
17.1418 -0.00341318 -9.99346e-05
17.195 -0.00339201 -9.90048e-05
17.2485 -0.00337094 -9.80827e-05
17.3022 -0.00334999 -9.71681e-05
17.3562 -0.00332913 -9.62609e-05
17.4104 -0.00330838 -9.5361e-05
17.4648 -0.00328774 -9.44683e-05
17.5195 -0.00326719 -9.35826e-05
17.5744 -0.00324673 -9.2704e-05
17.6296 -0.00322638 -9.18322e-05
17.6851 -0.00320611 -9.09672e-05
17.7408 -0.00318594 -9.01088e-05
17.7969 -0.00316586 -8.92569e-05
17.8532 -0.00314586 -8.84115e-05
17.9098 -0.00312596 -8.75724e-05
17.9667 -0.00310613 -8.67395e-05
18.0239 -0.00308639 -8.59127e-05
18.0815 -0.00306673 -8.50919e-05
18.1393 -0.00304715 -8.4277e-05
18.1975 -0.00302764 -8.34679e-05
18.256 -0.0030082 -8.26645e-05
18.3149 -0.00298884 -8.18666e-05
18.3742 -0.00296955 -8.10741e-05
18.4338 -0.00295032 -8.0287e-05
18.4938 -0.00293116 -7.95051e-05
18.5542 -0.00291206 -7.87283e-05
18.615 -0.00289302 -7.79564e-05
18.6762 -0.00287404 -7.71895e-05
18.7379 -0.00285511 -7.64272e-05
18.8 -0.00283624 -7.56696e-05
18.8625 -0.00281741 -7.49165e-05
18.9255 -0.00279863 -7.41677e-05
18.9891 -0.0027799 -7.34232e-05
19.0531 -0.0027612 -7.26828e-05
19.1177 -0.00274254 -7.19463e-05
19.1828 -0.00272391 -7.12136e-05
19.2484 -0.00270531 -7.04845e-05
19.3147 -0.00268673 -6.9759e-05
19.3816 -0.00266818 -6.90368e-05
19.4491 -0.00264964 -6.83178e-05
19.5173 -0.00263112 -6.76017e-05
19.5862 -0.0026126 -6.68885e-05
19.6558 -0.00259409 -6.61779e-05
19.7262 -0.00257557 -6.54696e-05
19.7974 -0.00255704 -6.47635e-05
19.8694 -0.00253849 -6.40594e-05
19.9423 -0.00251992 -6.3357e-05
20.0162 -0.00250132 -6.26559e-05
20.091 -0.00248268 -6.1956e-05
20.1669 -0.00246398 -6.12568e-05
20.244 -0.00244523 -6.05581e-05
20.3222 -0.00242641 -5.98594e-05
20.4016 -0.0024075 -5.91603e-05
20.4825 -0.00238849 -5.84603e-05
20.5648 -0.00236937 -5.77589e-05
20.6487 -0.00235012 -5.70555e-05
20.7344 -0.0023307 -5.63493e-05
20.8219 -0.00231111 -5.56396e-05
20.9115 -0.00229131 -5.49253e-05
21.0034 -0.00227126 -5.42053e-05
21.0979 -0.00225093 -5.34783e-05
21.1952 -0.00223026 -5.27426e-05
21.2959 -0.00220919 -5.19961e-05
21.4004 -0.00218763 -5.12361e-05
21.5093 -0.00216548 -5.04591e-05
21.6237 -0.00214258 -4.96603e-05
21.7448 -0.00211874 -4.88328e-05
21.8747 -0.00209362 -4.7966e-05
22.0165 -0.00206668 -4.70424e-05
22.1768 -0.00203686 -4.6027e-05
22.3723 -0.00200136 -4.48279e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.25Lambda0.5Nc1Classic/GAp_FRG.txt <==
-22.3723 -0.00200137 4.48282e-05
-22.1768 -0.00203687 4.60273e-05
-22.0165 -0.00206668 4.70427e-05
-21.8747 -0.00209362 4.79664e-05
-21.7448 -0.00211875 4.88331e-05
-21.6237 -0.00214259 4.96606e-05
-21.5093 -0.00216548 5.04594e-05
-21.4004 -0.00218764 5.12364e-05
-21.2959 -0.00220919 5.19964e-05
-21.1952 -0.00223027 5.27429e-05
-21.0979 -0.00225094 5.34787e-05
-21.0034 -0.00227127 5.42057e-05
-20.9115 -0.00229132 5.49256e-05
-20.8219 -0.00231112 5.56399e-05
-20.7344 -0.00233071 5.63497e-05
-20.6487 -0.00235012 5.70559e-05
-20.5648 -0.00236938 5.77593e-05
-20.4825 -0.0023885 5.84607e-05
-20.4016 -0.00240751 5.91607e-05
-20.3222 -0.00242642 5.98598e-05
-20.244 -0.00244524 6.05585e-05
-20.1669 -0.00246399 6.12572e-05
-20.091 -0.00248269 6.19564e-05
-20.0162 -0.00250133 6.26564e-05
-19.9423 -0.00251993 6.33574e-05
-19.8694 -0.0025385 6.40599e-05
-19.7974 -0.00255705 6.4764e-05
-19.7262 -0.00257558 6.54701e-05
-19.6558 -0.0025941 6.61784e-05
-19.5862 -0.00261261 6.6889e-05
-19.5173 -0.00263113 6.76022e-05
-19.4491 -0.00264966 6.83183e-05
-19.3816 -0.00266819 6.90373e-05
-19.3147 -0.00268675 6.97596e-05
-19.2484 -0.00270532 7.04851e-05
-19.1828 -0.00272392 7.12141e-05
-19.1177 -0.00274255 7.19468e-05
-19.0531 -0.00276121 7.26833e-05
-18.9891 -0.00277991 7.34238e-05
-18.9255 -0.00279864 7.41683e-05
-18.8625 -0.00281742 7.49171e-05
-18.8 -0.00283625 7.56702e-05
-18.7379 -0.00285513 7.64279e-05
-18.6762 -0.00287405 7.71901e-05
-18.615 -0.00289304 7.79571e-05
-18.5542 -0.00291208 7.87289e-05
-18.4938 -0.00293117 7.95057e-05
-18.4338 -0.00295034 8.02877e-05
-18.3742 -0.00296956 8.10748e-05
-18.3149 -0.00298885 8.18673e-05
-18.256 -0.00300822 8.26652e-05
-18.1975 -0.00302765 8.34686e-05
-18.1393 -0.00304716 8.42778e-05
-18.0815 -0.00306674 8.50927e-05
-18.0239 -0.0030864 8.59135e-05
-17.9667 -0.00310615 8.67403e-05
-17.9098 -0.00312597 8.75732e-05
-17.8532 -0.00314588 8.84123e-05
-17.7969 -0.00316587 8.92577e-05
-17.7408 -0.00318596 9.01096e-05
-17.6851 -0.00320613 9.0968e-05
-17.6296 -0.00322639 9.1833e-05
-17.5744 -0.00324675 9.27048e-05
-17.5195 -0.0032672 9.35835e-05
-17.4648 -0.00328775 9.44691e-05
-17.4104 -0.0033084 9.53618e-05
-17.3562 -0.00332915 9.62618e-05
-17.3022 -0.00335 9.7169e-05
-17.2485 -0.00337096 9.80836e-05
-17.195 -0.00339202 9.90058e-05
-17.1418 -0.00341319 9.99355e-05
-17.0887 -0.00343448 0.000100873
-17.0359 -0.00345587 0.000101818
-16.9833 -0.00347737 0.000102772
-16.9309 -0.00349899 0.000103733
-16.8787 -0.00352073 0.000104703
-16.8268 -0.00354258 0.000105681
-16.775 -0.00356456 0.000106667
-16.7234 -0.00358666 0.000107662
-16.672 -0.00360888 0.000108666
-16.6208 -0.00363122 0.000109679
-16.5697 -0.00365369 0.0001107
-16.5189 -0.0036763 0.00011173
-16.4682 -0.00369903 0.00011277
-16.4177 -0.00372189 0.000113819
-16.3674 -0.00374489 0.000114877
-16.3172 -0.00376802 0.000115945
-16.2672 -0.00379129 0.000117023
-16.2174 -0.0038147 0.00011811
-16.1677 -0.00383825 0.000119208
-16.1182 -0.00386195 0.000120315
-16.0689 -0.00388579 0.000121433
-16.0197 -0.00390977 0.000122561
-15.9706 -0.00393391 0.0001237
-15.9217 -0.00395819 0.000124849
-15.873 -0.00398262 0.000126009
-15.8243 -0.00400721 0.00012718
-15.7759 -0.00403196 0.000128362
-15.7276 -0.00405686 0.000129555
-15.6794 -0.00408192 0.000130759
-15.6313 -0.00410714 0.000131976
-15.5834 -0.00413253 0.000133203
-15.5356 -0.00415808 0.000134443
-15.488 -0.0041838 0.000135695
-15.4404 -0.00420969 0.000136958
-15.393 -0.00423575 0.000138235
-15.3458 -0.00426198 0.000139523
-15.2986 -0.00428839 0.000140824
-15.2516 -0.00431497 0.000142139
-15.2047 -0.00434174 0.000143466
-15.1579 -0.00436868 0.000144806
-15.1112 -0.00439581 0.00014616
-15.0647 -0.00442313 0.000147527
-15.0182 -0.00445063 0.000148908
-14.9719 -0.00447832 0.000150302
-14.9257 -0.00450621 0.000151711
-14.8796 -0.00453428 0.000153134
-14.8336 -0.00456256 0.000154572
-14.7877 -0.00459103 0.000156024
-14.7419 -0.00461971 0.000157491
-14.6962 -0.00464859 0.000158974
-14.6506 -0.00467767 0.000160471
-14.6052 -0.00470697 0.000161984
-14.5598 -0.00473647 0.000163513
-14.5145 -0.00476619 0.000165057
-14.4693 -0.00479612 0.000166618
-14.4243 -0.00482627 0.000168195
-14.3793 -0.00485664 0.000169789
-14.3344 -0.00488723 0.000171399
-14.2896 -0.00491805 0.000173026
-14.2449 -0.00494909 0.000174671
-14.2003 -0.00498037 0.000176333
-14.1558 -0.00501188 0.000178013
-14.1113 -0.00504363 0.000179711
-14.067 -0.00507561 0.000181427
-14.0227 -0.00510784 0.000183162
-13.9786 -0.00514031 0.000184915
-13.9345 -0.00517303 0.000186688
-13.8905 -0.00520599 0.000188479
-13.8466 -0.00523921 0.000190291
-13.8028 -0.00527269 0.000192122
-13.759 -0.00530642 0.000193973
-13.7153 -0.00534042 0.000195845
-13.6718 -0.00537468 0.000197737
-13.6283 -0.00540921 0.00019965
-13.5848 -0.00544401 0.000201585
-13.5415 -0.00547908 0.000203541
-13.4982 -0.00551443 0.000205519
-13.455 -0.00555006 0.000207519
-13.4119 -0.00558597 0.000209541
-13.3689 -0.00562218 0.000211587
-13.3259 -0.00565867 0.000213656
-13.283 -0.00569545 0.000215748
-13.2402 -0.00573253 0.000217864
-13.1974 -0.00576992 0.000220004
-13.1547 -0.00580761 0.000222169
-13.1121 -0.0058456 0.000224358
-13.0696 -0.00588391 0.000226573
-13.0271 -0.00592253 0.000228814
-12.9847 -0.00596147 0.00023108
-12.9424 -0.00600074 0.000233373
-12.9001 -0.00604033 0.000235693
-12.8579 -0.00608025 0.00023804
-12.8158 -0.0061205 0.000240415
-12.7737 -0.0061611 0.000242817
-12.7317 -0.00620203 0.000245248
-12.6898 -0.00624332 0.000247708
-12.6479 -0.00628495 0.000250197
-12.6061 -0.00632694 0.000252716
-12.5643 -0.00636929 0.000255264
-12.5226 -0.006412 0.000257844
-12.481 -0.00645508 0.000260455
-12.4394 -0.00649854 0.000263097
-12.3979 -0.00654237 0.000265771
-12.3565 -0.00658658 0.000268478
-12.3151 -0.00663118 0.000271218
-12.2738 -0.00667617 0.000273991
-12.2325 -0.00672156 0.000276798
-12.1913 -0.00676735 0.00027964
-12.1501 -0.00681355 0.000282517
-12.109 -0.00686015 0.00028543
-12.068 -0.00690718 0.000288379
-12.027 -0.00695462 0.000291365
-11.986 -0.00700249 0.000294388
-11.9452 -0.0070508 0.000297449
-11.9043 -0.00709954 0.000300549
-11.8636 -0.00714872 0.000303688
-11.8228 -0.00719836 0.000306867
-11.7822 -0.00724845 0.000310086
-11.7415 -0.00729899 0.000313346
-11.701 -0.00735001 0.000316648
-11.6605 -0.0074015 0.000319992
-11.62 -0.00745347 0.00032338
-11.5796 -0.00750592 0.000326811
-11.5392 -0.00755886 0.000330286
-11.4989 -0.0076123 0.000333807
-11.4587 -0.00766624 0.000337374
-11.4184 -0.0077207 0.000340988
-11.3783 -0.00777567 0.000344649
-11.3381 -0.00783116 0.000348358
-11.2981 -0.00788719 0.000352117
-11.2581 -0.00794375 0.000355925
-11.2181 -0.00800086 0.000359784
-11.1781 -0.00805852 0.000363695
-11.1383 -0.00811674 0.000367658
-11.0984 -0.00817553 0.000371674
-11.0586 -0.00823489 0.000375745
-11.0189 -0.00829483 0.000379871
-10.9792 -0.00835537 0.000384052
-10.9395 -0.0084165 0.000388291
-10.8999 -0.00847824 0.000392588
-10.8603 -0.00854059 0.000396944
-10.8208 -0.00860357 0.00040136
-10.7813 -0.00866718 0.000405836
-10.7418 -0.00873142 0.000410375
-10.7024 -0.00879632 0.000414978
-10.6631 -0.00886188 0.000419644
-10.6238 -0.0089281 0.000424376
-10.5845 -0.008995 0.000429174
-10.5452 -0.00906259 0.00043404
-10.506 -0.00913087 0.000438975
-10.4669 -0.00919986 0.000443981
-10.4278 -0.00926956 0.000449057
-10.3887 -0.00933999 0.000454206
-10.3496 -0.00941115 0.00045943
-10.3106 -0.00948306 0.000464728
-10.2717 -0.00955573 0.000470104
-10.2328 -0.00962917 0.000475557
-10.1939 -0.00970338 0.00048109
-10.155 -0.00977839 0.000486704
-10.1162 -0.00985419 0.0004924
-10.0774 -0.00993082 0.00049818
-10.0387 -0.0100083 0.000504046
-10 -0.0100865 0.000509998
-9.96134 -0.0101657 0.00051604
-9.92271 -0.0102457 0.000522172
-9.88412 -0.0103266 0.000528395
-9.84557 -0.0104083 0.000534713
-9.80704 -0.010491 0.000541126
-9.76856 -0.0105746 0.000547637
-9.73011 -0.0106591 0.000554246
-9.69169 -0.0107445 0.000560957
-9.65331 -0.0108309 0.000567771
-9.61496 -0.0109183 0.00057469
-9.57664 -0.0110067 0.000581716
-9.53836 -0.011096 0.000588851
-9.50011 -0.0111864 0.000596098
-9.46189 -0.0112778 0.000603458
-9.42371 -0.0113703 0.000610933
-9.38556 -0.0114638 0.000618526
-9.34744 -0.0115585 0.00062624
-9.30935 -0.0116542 0.000634077
-9.2713 -0.011751 0.000642038
-9.23327 -0.011849 0.000650127
-9.19528 -0.0119481 0.000658346
-9.15732 -0.0120484 0.000666698
-9.11939 -0.0121499 0.000675186
-9.08149 -0.0122525 0.000683812
-9.04362 -0.0123565 0.000692579
-9.00578 -0.0124616 0.00070149
-8.96797 -0.0125681 0.000710547
-8.93019 -0.0126758 0.000719755
-8.89244 -0.0127848 0.000729116
-8.85471 -0.0128952 0.000738633
-8.81702 -0.0130069 0.00074831
-8.77936 -0.01312 0.000758149
-8.74172 -0.0132345 0.000768155
-8.70412 -0.0133504 0.000778331
-8.66654 -0.0134678 0.00078868
-8.62899 -0.0135866 0.000799206
-8.59146 -0.0137069 0.000809914
-8.55397 -0.0138288 0.000820806
-8.5165 -0.0139522 0.000831887
-8.47906 -0.0140772 0.000843162
-8.44165 -0.0142037 0.000854633
-8.40426 -0.0143319 0.000866306
-8.3669 -0.0144618 0.000878185
-8.32956 -0.0145934 0.000890275
-8.29226 -0.0147266 0.00090258
-8.25497 -0.0148616 0.000915105
-8.21772 -0.0149984 0.000927855
-8.18049 -0.015137 0.000940835
-8.14328 -0.0152775 0.00095405
-8.1061 -0.0154198 0.000967506
-8.06895 -0.015564 0.000981208
-8.03182 -0.0157102 0.000995162
-7.99471 -0.0158583 0.00100937
-7.95763 -0.0160085 0.00102385
-7.92058 -0.0161607 0.00103859
-7.88355 -0.016315 0.00105361
-7.84654 -0.0164714 0.00106892
-7.80955 -0.01663 0.00108451
-7.77259 -0.0167908 0.0011004
-7.73566 -0.0169539 0.00111659
-7.69874 -0.0171193 0.00113309
-7.66185 -0.0172869 0.00114991
-7.62498 -0.017457 0.00116706
-7.58814 -0.0176295 0.00118454
-7.55132 -0.0178045 0.00120236
-7.51452 -0.017982 0.00122053
-7.47774 -0.018162 0.00123906
-7.44099 -0.0183447 0.00125795
-7.40425 -0.0185301 0.00127723
-7.36754 -0.0187182 0.00129689
-7.33085 -0.018909 0.00131694
-7.29418 -0.0191027 0.00133741
-7.25754 -0.0192993 0.00135828
-7.22091 -0.0194988 0.00137959
-7.18431 -0.0197014 0.00140133
-7.14772 -0.019907 0.00142352
-7.11116 -0.0201158 0.00144618
-7.07462 -0.0203277 0.0014693
-7.0381 -0.0205429 0.00149291
-7.00159 -0.0207615 0.00151702
-6.96511 -0.0209835 0.00154165
-6.92865 -0.0212089 0.00156679
-6.89221 -0.0214379 0.00159248
-6.85579 -0.0216705 0.00161872
-6.81938 -0.0219068 0.00164553
-6.783 -0.0221469 0.00167293
-6.74664 -0.0223908 0.00170092
-6.71029 -0.0226387 0.00172953
-6.67397 -0.0228906 0.00175878
-6.63766 -0.0231467 0.00178868
-6.60137 -0.0234069 0.00181925
-6.5651 -0.0236715 0.00185051
-6.52885 -0.0239405 0.00188248
-6.49262 -0.0242139 0.00191518
-6.4564 -0.024492 0.00194863
-6.42021 -0.0247748 0.00198285
-6.38403 -0.0250624 0.00201787
-6.34786 -0.0253549 0.00205371
-6.31172 -0.0256525 0.00209039
-6.27559 -0.0259552 0.00212793
-6.23949 -0.0262632 0.00216637
-6.20339 -0.0265767 0.00220573
-6.16732 -0.0268956 0.00224604
-6.13126 -0.0272202 0.00228732
-6.09522 -0.0275506 0.00232961
-6.05919 -0.027887 0.00237294
-6.02319 -0.0282294 0.00241734
-5.9872 -0.0285781 0.00246285
-5.95122 -0.0289331 0.00250949
-5.91526 -0.0292947 0.00255731
-5.87932 -0.029663 0.00260633
-5.84339 -0.0300382 0.00265661
-5.80748 -0.0304205 0.00270818
-5.77158 -0.0308099 0.00276109
-5.7357 -0.0312068 0.00281537
-5.69984 -0.0316113 0.00287107
-5.66399 -0.0320236 0.00292824
-5.62815 -0.0324439 0.00298693
-5.59233 -0.0328725 0.00304719
-5.55653 -0.0333094 0.00310907
-5.52074 -0.0337551 0.00317263
-5.48497 -0.0342096 0.00323793
-5.4492 -0.0346733 0.00330503
-5.41346 -0.0351463 0.00337398
-5.37773 -0.035629 0.00344485
-5.34201 -0.0361216 0.00351772
-5.30631 -0.0366244 0.00359266
-5.27062 -0.0371376 0.00366973
-5.23494 -0.0376616 0.00374902
-5.19928 -0.0381967 0.0038306
-5.16363 -0.0387432 0.00391456
-5.128 -0.0393014 0.004001
-5.09237 -0.0398717 0.00408999
-5.05677 -0.0404543 0.00418165
-5.02117 -0.0410498 0.00427606
-4.98559 -0.0416584 0.00437334
-4.95002 -0.0422806 0.00447359
-4.91446 -0.0429167 0.00457694
-4.87892 -0.0435672 0.00468349
-4.84339 -0.0442325 0.00479339
-4.80787 -0.0449132 0.00490676
-4.77237 -0.0456096 0.00502375
-4.73687 -0.0463223 0.00514449
-4.70139 -0.0470517 0.00526915
-4.66592 -0.0477985 0.00539789
-4.63046 -0.0485632 0.00553087
-4.59502 -0.0493463 0.00566828
-4.55958 -0.0501485 0.0058103
-4.52416 -0.0509704 0.00595713
-4.48875 -0.0518127 0.00610899
-4.45335 -0.052676 0.00626608
-4.41797 -0.0535611 0.00642865
-4.38259 -0.0544687 0.00659693
-4.34722 -0.0553995 0.00677118
-4.31187 -0.0563545 0.00695168
-4.27653 -0.0573344 0.00713871
-4.24119 -0.0583402 0.00733258
-4.20587 -0.0593728 0.00753361
-4.17056 -0.0604331 0.00774213
-4.13526 -0.0615221 0.00795851
-4.09997 -0.062641 0.00818312
-4.06469 -0.0637908 0.00841637
-4.02942 -0.0649728 0.00865869
-3.99416 -0.066188 0.00891053
-3.95891 -0.0674379 0.00917237
-3.92367 -0.0687237 0.00944472
-3.88844 -0.0700468 0.00972813
-3.85322 -0.0714088 0.0100232
-3.81801 -0.0728112 0.0103305
-3.7828 -0.0742557 0.0106507
-3.74761 -0.0757438 0.0109845
-3.71243 -0.0772775 0.0113327
-3.67726 -0.0788587 0.011696
-3.64209 -0.0804893 0.0120752
-3.60694 -0.0821714 0.0124714
-3.57179 -0.0839073 0.0128854
-3.53665 -0.0856993 0.0133184
-3.50152 -0.0875499 0.0137713
-3.4664 -0.0894616 0.0142454
-3.43129 -0.0914373 0.0147419
-3.39619 -0.0934799 0.0152622
-3.36109 -0.0955923 0.0158077
-3.32601 -0.097778 0.01638
-3.29093 -0.10004 0.0169808
-3.25586 -0.102383 0.0176118
-3.2208 -0.10481 0.018275
-3.18574 -0.107326 0.0189725
-3.1507 -0.109934 0.0197066
-3.11566 -0.11264 0.0204796
-3.08063 -0.115448 0.0212943
-3.0456 -0.118365 0.0221536
-3.01059 -0.121395 0.0230605
-2.97558 -0.124546 0.0240186
-2.94058 -0.127823 0.0250316
-2.90558 -0.131233 0.0261035
-2.87059 -0.134785 0.027239
-2.83561 -0.138486 0.0284429
-2.80064 -0.142344 0.0297207
-2.76567 -0.14637 0.0310784
-2.73071 -0.150573 0.0325224
-2.69576 -0.154964 0.0340602
-2.66081 -0.159554 0.0356996
-2.62587 -0.164355 0.0374495
-2.59094 -0.169382 0.0393198
-2.55601 -0.174649 0.0413213
-2.52109 -0.180171 0.0434662
-2.48617 -0.185965 0.0457679
-2.45126 -0.192049 0.0482415
-2.41636 -0.198444 0.0509039
-2.38146 -0.205171 0.053774
-2.34657 -0.212253 0.0568732
-2.31168 -0.219716 0.0602255
-2.2768 -0.227588 0.063858
-2.24192 -0.235898 0.0678016
-2.20705 -0.24468 0.0720913
-2.17219 -0.25397 0.0767671
-2.13733 -0.263805 0.0818748
-2.10247 -0.274231 0.0874669
-2.06762 -0.285292 0.0936038
-2.03278 -0.297039 0.100356
-1.99794 -0.309527 0.107803
-1.9631 -0.322817 0.116041
-1.92827 -0.336972 0.125179
-1.89345 -0.352062 0.135347
-1.85862 -0.368161 0.146698
-1.82381 -0.385347 0.159411
-1.78899 -0.403702 0.1737
-1.75419 -0.423309 0.189822
-1.71938 -0.444248 0.208081
-1.68458 -0.466595 0.228845
-1.64979 -0.49041 0.252559
-1.61499 -0.515729 0.279757
-1.58021 -0.542546 0.311092
-1.54542 -0.570782 0.347354
-1.51064 -0.600255 0.389501
-1.47586 -0.63061 0.438693
-1.44109 -0.661241 0.496319
-1.40632 -0.691156 0.564016
-1.37155 -0.718798 0.643664
-1.33679 -0.741788 0.737308
-1.30203 -0.756595 0.846967
-1.26727 -0.75815 0.974217
-1.23251 -0.73951 1.11942
-1.19776 -0.691819 1.28045
-1.16301 -0.605037 1.45102
-1.12827 -0.470099 1.6189
-1.09352 -0.282823 1.76554
-1.05878 -0.0486499 1.86869
-1.02405 0.214764 1.90895
-0.989309 0.480526 1.87778
-0.954576 0.72101 1.78156
-0.919844 0.916829 1.63849
-0.885115 1.06076 1.47087
-0.850388 1.1558 1.29802
-0.815663 1.21052 1.13313
-0.78094 1.23498 0.983299
-0.746219 1.23826 0.851168
-0.711499 1.22758 0.736674
-0.676781 1.2083 0.638378
-0.642065 1.18416 0.554304
-0.60735 1.15771 0.482393
-0.572637 1.13063 0.420733
-0.537925 1.104 0.367638
-0.503214 1.07849 0.321674
-0.468504 1.05451 0.281635
-0.433796 1.03228 0.24652
-0.399089 1.01191 0.215496
-0.364382 0.993447 0.187876
-0.329676 0.976872 0.163083
-0.294972 0.962154 0.14064
-0.260267 0.949246 0.120141
-0.225564 0.938093 0.101243
-0.190861 0.928645 0.0836497
-0.156158 0.920852 0.067105
-0.121456 0.914671 0.0513812
-0.0867541 0.910067 0.0362741
-0.0520524 0.907013 0.0215959
-0.0173508 0.905491 0.00717083
0.0173508 0.905491 -0.00717083
0.0520524 0.907013 -0.0215959
0.0867541 0.910067 -0.0362741
0.121456 0.914671 -0.0513812
0.156158 0.920852 -0.067105
0.190861 0.928645 -0.0836497
0.225564 0.938093 -0.101243
0.260267 0.949246 -0.120141
0.294972 0.962154 -0.14064
0.329676 0.976872 -0.163083
0.364382 0.993447 -0.187876
0.399089 1.01191 -0.215496
0.433796 1.03228 -0.24652
0.468504 1.05451 -0.281635
0.503214 1.07849 -0.321674
0.537925 1.104 -0.367638
0.572637 1.13063 -0.420733
0.60735 1.15771 -0.482393
0.642065 1.18416 -0.554304
0.676781 1.2083 -0.638378
0.711499 1.22758 -0.736674
0.746219 1.23826 -0.851168
0.78094 1.23498 -0.983299
0.815663 1.21052 -1.13313
0.850388 1.1558 -1.29802
0.885115 1.06076 -1.47087
0.919844 0.916829 -1.63849
0.954576 0.72101 -1.78156
0.989309 0.480526 -1.87778
1.02405 0.214764 -1.90895
1.05878 -0.0486499 -1.86869
1.09352 -0.282823 -1.76554
1.12827 -0.470099 -1.6189
1.16301 -0.605037 -1.45102
1.19776 -0.691819 -1.28045
1.23251 -0.73951 -1.11942
1.26727 -0.75815 -0.974217
1.30203 -0.756595 -0.846967
1.33679 -0.741788 -0.737308
1.37155 -0.718798 -0.643664
1.40632 -0.691156 -0.564016
1.44109 -0.661241 -0.496319
1.47586 -0.63061 -0.438693
1.51064 -0.600255 -0.389501
1.54542 -0.570782 -0.347354
1.58021 -0.542546 -0.311092
1.61499 -0.515729 -0.279757
1.64979 -0.49041 -0.252559
1.68458 -0.466595 -0.228845
1.71938 -0.444248 -0.208081
1.75419 -0.423309 -0.189822
1.78899 -0.403702 -0.1737
1.82381 -0.385347 -0.159411
1.85862 -0.368161 -0.146698
1.89345 -0.352062 -0.135347
1.92827 -0.336972 -0.125179
1.9631 -0.322817 -0.116041
1.99794 -0.309527 -0.107803
2.03278 -0.297039 -0.100356
2.06762 -0.285292 -0.0936038
2.10247 -0.274231 -0.0874669
2.13733 -0.263805 -0.0818748
2.17219 -0.25397 -0.0767671
2.20705 -0.24468 -0.0720913
2.24192 -0.235898 -0.0678016
2.2768 -0.227588 -0.063858
2.31168 -0.219716 -0.0602255
2.34657 -0.212253 -0.0568732
2.38146 -0.205171 -0.053774
2.41636 -0.198444 -0.0509039
2.45126 -0.192049 -0.0482415
2.48617 -0.185965 -0.0457679
2.52109 -0.180171 -0.0434662
2.55601 -0.174649 -0.0413213
2.59094 -0.169382 -0.0393198
2.62587 -0.164355 -0.0374495
2.66081 -0.159554 -0.0356996
2.69576 -0.154964 -0.0340602
2.73071 -0.150573 -0.0325224
2.76567 -0.14637 -0.0310784
2.80064 -0.142344 -0.0297207
2.83561 -0.138486 -0.0284429
2.87059 -0.134785 -0.027239
2.90558 -0.131233 -0.0261035
2.94058 -0.127823 -0.0250316
2.97558 -0.124546 -0.0240186
3.01059 -0.121395 -0.0230605
3.0456 -0.118365 -0.0221536
3.08063 -0.115448 -0.0212943
3.11566 -0.11264 -0.0204796
3.1507 -0.109934 -0.0197066
3.18574 -0.107326 -0.0189725
3.2208 -0.10481 -0.018275
3.25586 -0.102383 -0.0176118
3.29093 -0.10004 -0.0169808
3.32601 -0.097778 -0.01638
3.36109 -0.0955923 -0.0158077
3.39619 -0.0934799 -0.0152622
3.43129 -0.0914373 -0.0147419
3.4664 -0.0894616 -0.0142454
3.50152 -0.0875499 -0.0137713
3.53665 -0.0856993 -0.0133184
3.57179 -0.0839073 -0.0128854
3.60694 -0.0821714 -0.0124714
3.64209 -0.0804893 -0.0120752
3.67726 -0.0788587 -0.011696
3.71243 -0.0772775 -0.0113327
3.74761 -0.0757438 -0.0109845
3.7828 -0.0742557 -0.0106507
3.81801 -0.0728112 -0.0103305
3.85322 -0.0714088 -0.0100232
3.88844 -0.0700468 -0.00972813
3.92367 -0.0687237 -0.00944472
3.95891 -0.0674379 -0.00917237
3.99416 -0.066188 -0.00891053
4.02942 -0.0649728 -0.00865869
4.06469 -0.0637908 -0.00841637
4.09997 -0.062641 -0.00818312
4.13526 -0.0615221 -0.00795851
4.17056 -0.0604331 -0.00774213
4.20587 -0.0593728 -0.00753361
4.24119 -0.0583402 -0.00733258
4.27653 -0.0573344 -0.00713871
4.31187 -0.0563545 -0.00695168
4.34722 -0.0553995 -0.00677118
4.38259 -0.0544687 -0.00659693
4.41797 -0.0535611 -0.00642865
4.45335 -0.052676 -0.00626608
4.48875 -0.0518127 -0.00610899
4.52416 -0.0509704 -0.00595713
4.55958 -0.0501485 -0.0058103
4.59502 -0.0493463 -0.00566828
4.63046 -0.0485632 -0.00553087
4.66592 -0.0477985 -0.00539789
4.70139 -0.0470517 -0.00526915
4.73687 -0.0463223 -0.00514449
4.77237 -0.0456096 -0.00502375
4.80787 -0.0449132 -0.00490676
4.84339 -0.0442325 -0.00479339
4.87892 -0.0435672 -0.00468349
4.91446 -0.0429167 -0.00457694
4.95002 -0.0422806 -0.00447359
4.98559 -0.0416584 -0.00437334
5.02117 -0.0410498 -0.00427606
5.05677 -0.0404543 -0.00418165
5.09237 -0.0398717 -0.00408999
5.128 -0.0393014 -0.004001
5.16363 -0.0387432 -0.00391456
5.19928 -0.0381967 -0.0038306
5.23494 -0.0376616 -0.00374902
5.27062 -0.0371376 -0.00366973
5.30631 -0.0366244 -0.00359266
5.34201 -0.0361216 -0.00351772
5.37773 -0.035629 -0.00344485
5.41346 -0.0351463 -0.00337398
5.4492 -0.0346733 -0.00330503
5.48497 -0.0342096 -0.00323793
5.52074 -0.0337551 -0.00317263
5.55653 -0.0333094 -0.00310907
5.59233 -0.0328725 -0.00304719
5.62815 -0.0324439 -0.00298693
5.66399 -0.0320236 -0.00292824
5.69984 -0.0316113 -0.00287107
5.7357 -0.0312068 -0.00281537
5.77158 -0.0308099 -0.00276109
5.80748 -0.0304205 -0.00270818
5.84339 -0.0300382 -0.00265661
5.87932 -0.029663 -0.00260633
5.91526 -0.0292947 -0.00255731
5.95122 -0.0289331 -0.00250949
5.9872 -0.0285781 -0.00246285
6.02319 -0.0282294 -0.00241734
6.05919 -0.027887 -0.00237294
6.09522 -0.0275506 -0.00232961
6.13126 -0.0272202 -0.00228732
6.16732 -0.0268956 -0.00224604
6.20339 -0.0265767 -0.00220573
6.23949 -0.0262632 -0.00216637
6.27559 -0.0259552 -0.00212793
6.31172 -0.0256525 -0.00209039
6.34786 -0.0253549 -0.00205371
6.38403 -0.0250624 -0.00201787
6.42021 -0.0247748 -0.00198285
6.4564 -0.024492 -0.00194863
6.49262 -0.0242139 -0.00191518
6.52885 -0.0239405 -0.00188248
6.5651 -0.0236715 -0.00185051
6.60137 -0.0234069 -0.00181925
6.63766 -0.0231467 -0.00178868
6.67397 -0.0228906 -0.00175878
6.71029 -0.0226387 -0.00172953
6.74664 -0.0223908 -0.00170092
6.783 -0.0221469 -0.00167293
6.81938 -0.0219068 -0.00164553
6.85579 -0.0216705 -0.00161872
6.89221 -0.0214379 -0.00159248
6.92865 -0.0212089 -0.00156679
6.96511 -0.0209835 -0.00154165
7.00159 -0.0207615 -0.00151702
7.0381 -0.0205429 -0.00149291
7.07462 -0.0203277 -0.0014693
7.11116 -0.0201158 -0.00144618
7.14772 -0.019907 -0.00142352
7.18431 -0.0197014 -0.00140133
7.22091 -0.0194988 -0.00137959
7.25754 -0.0192993 -0.00135828
7.29418 -0.0191027 -0.00133741
7.33085 -0.018909 -0.00131694
7.36754 -0.0187182 -0.00129689
7.40425 -0.0185301 -0.00127723
7.44099 -0.0183447 -0.00125795
7.47774 -0.018162 -0.00123906
7.51452 -0.017982 -0.00122053
7.55132 -0.0178045 -0.00120236
7.58814 -0.0176295 -0.00118454
7.62498 -0.017457 -0.00116706
7.66185 -0.0172869 -0.00114991
7.69874 -0.0171193 -0.00113309
7.73566 -0.0169539 -0.00111659
7.77259 -0.0167908 -0.0011004
7.80955 -0.01663 -0.00108451
7.84654 -0.0164714 -0.00106892
7.88355 -0.016315 -0.00105361
7.92058 -0.0161607 -0.00103859
7.95763 -0.0160085 -0.00102385
7.99471 -0.0158583 -0.00100937
8.03182 -0.0157102 -0.000995162
8.06895 -0.015564 -0.000981208
8.1061 -0.0154198 -0.000967506
8.14328 -0.0152775 -0.00095405
8.18049 -0.015137 -0.000940835
8.21772 -0.0149984 -0.000927855
8.25497 -0.0148616 -0.000915105
8.29226 -0.0147266 -0.00090258
8.32956 -0.0145934 -0.000890275
8.3669 -0.0144618 -0.000878185
8.40426 -0.0143319 -0.000866306
8.44165 -0.0142037 -0.000854633
8.47906 -0.0140772 -0.000843162
8.5165 -0.0139522 -0.000831887
8.55397 -0.0138288 -0.000820806
8.59146 -0.0137069 -0.000809914
8.62899 -0.0135866 -0.000799206
8.66654 -0.0134678 -0.00078868
8.70412 -0.0133504 -0.000778331
8.74172 -0.0132345 -0.000768155
8.77936 -0.01312 -0.000758149
8.81702 -0.0130069 -0.00074831
8.85471 -0.0128952 -0.000738633
8.89244 -0.0127848 -0.000729116
8.93019 -0.0126758 -0.000719755
8.96797 -0.0125681 -0.000710547
9.00578 -0.0124616 -0.00070149
9.04362 -0.0123565 -0.000692579
9.08149 -0.0122525 -0.000683812
9.11939 -0.0121499 -0.000675186
9.15732 -0.0120484 -0.000666698
9.19528 -0.0119481 -0.000658346
9.23327 -0.011849 -0.000650127
9.2713 -0.011751 -0.000642038
9.30935 -0.0116542 -0.000634077
9.34744 -0.0115585 -0.00062624
9.38556 -0.0114638 -0.000618526
9.42371 -0.0113703 -0.000610933
9.46189 -0.0112778 -0.000603458
9.50011 -0.0111864 -0.000596098
9.53836 -0.011096 -0.000588851
9.57664 -0.0110067 -0.000581716
9.61496 -0.0109183 -0.00057469
9.65331 -0.0108309 -0.000567771
9.69169 -0.0107445 -0.000560957
9.73011 -0.0106591 -0.000554246
9.76856 -0.0105746 -0.000547637
9.80704 -0.010491 -0.000541126
9.84557 -0.0104083 -0.000534713
9.88412 -0.0103266 -0.000528395
9.92271 -0.0102457 -0.000522172
9.96134 -0.0101657 -0.00051604
10 -0.0100865 -0.000509998
10.0387 -0.0100083 -0.000504046
10.0774 -0.00993082 -0.00049818
10.1162 -0.00985419 -0.0004924
10.155 -0.00977839 -0.000486704
10.1939 -0.00970338 -0.00048109
10.2328 -0.00962917 -0.000475557
10.2717 -0.00955573 -0.000470104
10.3106 -0.00948306 -0.000464728
10.3496 -0.00941115 -0.00045943
10.3887 -0.00933999 -0.000454206
10.4278 -0.00926956 -0.000449057
10.4669 -0.00919986 -0.000443981
10.506 -0.00913087 -0.000438975
10.5452 -0.00906259 -0.00043404
10.5845 -0.008995 -0.000429174
10.6238 -0.0089281 -0.000424376
10.6631 -0.00886188 -0.000419644
10.7024 -0.00879632 -0.000414978
10.7418 -0.00873142 -0.000410375
10.7813 -0.00866718 -0.000405836
10.8208 -0.00860357 -0.00040136
10.8603 -0.00854059 -0.000396944
10.8999 -0.00847824 -0.000392588
10.9395 -0.0084165 -0.000388291
10.9792 -0.00835537 -0.000384052
11.0189 -0.00829483 -0.000379871
11.0586 -0.00823489 -0.000375745
11.0984 -0.00817553 -0.000371674
11.1383 -0.00811674 -0.000367658
11.1781 -0.00805852 -0.000363695
11.2181 -0.00800086 -0.000359784
11.2581 -0.00794375 -0.000355925
11.2981 -0.00788719 -0.000352117
11.3381 -0.00783116 -0.000348358
11.3783 -0.00777567 -0.000344649
11.4184 -0.0077207 -0.000340988
11.4587 -0.00766624 -0.000337374
11.4989 -0.0076123 -0.000333807
11.5392 -0.00755886 -0.000330286
11.5796 -0.00750592 -0.000326811
11.62 -0.00745347 -0.00032338
11.6605 -0.0074015 -0.000319992
11.701 -0.00735001 -0.000316648
11.7415 -0.00729899 -0.000313346
11.7822 -0.00724845 -0.000310086
11.8228 -0.00719836 -0.000306867
11.8636 -0.00714872 -0.000303688
11.9043 -0.00709954 -0.000300549
11.9452 -0.0070508 -0.000297449
11.986 -0.00700249 -0.000294388
12.027 -0.00695462 -0.000291365
12.068 -0.00690718 -0.000288379
12.109 -0.00686015 -0.00028543
12.1501 -0.00681355 -0.000282517
12.1913 -0.00676735 -0.00027964
12.2325 -0.00672156 -0.000276798
12.2738 -0.00667617 -0.000273991
12.3151 -0.00663118 -0.000271218
12.3565 -0.00658658 -0.000268478
12.3979 -0.00654237 -0.000265771
12.4394 -0.00649854 -0.000263097
12.481 -0.00645508 -0.000260455
12.5226 -0.006412 -0.000257844
12.5643 -0.00636929 -0.000255264
12.6061 -0.00632694 -0.000252716
12.6479 -0.00628495 -0.000250197
12.6898 -0.00624332 -0.000247708
12.7317 -0.00620203 -0.000245248
12.7737 -0.0061611 -0.000242817
12.8158 -0.0061205 -0.000240415
12.8579 -0.00608025 -0.00023804
12.9001 -0.00604033 -0.000235693
12.9424 -0.00600074 -0.000233373
12.9847 -0.00596147 -0.00023108
13.0271 -0.00592253 -0.000228814
13.0696 -0.00588391 -0.000226573
13.1121 -0.0058456 -0.000224358
13.1547 -0.00580761 -0.000222169
13.1974 -0.00576992 -0.000220004
13.2402 -0.00573253 -0.000217864
13.283 -0.00569545 -0.000215748
13.3259 -0.00565867 -0.000213656
13.3689 -0.00562218 -0.000211587
13.4119 -0.00558597 -0.000209541
13.455 -0.00555006 -0.000207519
13.4982 -0.00551443 -0.000205519
13.5415 -0.00547908 -0.000203541
13.5848 -0.00544401 -0.000201585
13.6283 -0.00540921 -0.00019965
13.6718 -0.00537468 -0.000197737
13.7153 -0.00534042 -0.000195845
13.759 -0.00530642 -0.000193973
13.8028 -0.00527269 -0.000192122
13.8466 -0.00523921 -0.000190291
13.8905 -0.00520599 -0.000188479
13.9345 -0.00517303 -0.000186688
13.9786 -0.00514031 -0.000184915
14.0227 -0.00510784 -0.000183162
14.067 -0.00507561 -0.000181427
14.1113 -0.00504363 -0.000179711
14.1558 -0.00501188 -0.000178013
14.2003 -0.00498037 -0.000176333
14.2449 -0.00494909 -0.000174671
14.2896 -0.00491805 -0.000173026
14.3344 -0.00488723 -0.000171399
14.3793 -0.00485664 -0.000169789
14.4243 -0.00482627 -0.000168195
14.4693 -0.00479612 -0.000166618
14.5145 -0.00476619 -0.000165057
14.5598 -0.00473647 -0.000163513
14.6052 -0.00470697 -0.000161984
14.6506 -0.00467767 -0.000160471
14.6962 -0.00464859 -0.000158974
14.7419 -0.00461971 -0.000157491
14.7877 -0.00459103 -0.000156024
14.8336 -0.00456256 -0.000154572
14.8796 -0.00453428 -0.000153134
14.9257 -0.00450621 -0.000151711
14.9719 -0.00447832 -0.000150302
15.0182 -0.00445063 -0.000148908
15.0647 -0.00442313 -0.000147527
15.1112 -0.00439581 -0.00014616
15.1579 -0.00436868 -0.000144806
15.2047 -0.00434174 -0.000143466
15.2516 -0.00431497 -0.000142139
15.2986 -0.00428839 -0.000140824
15.3458 -0.00426198 -0.000139523
15.393 -0.00423575 -0.000138235
15.4404 -0.00420969 -0.000136958
15.488 -0.0041838 -0.000135695
15.5356 -0.00415808 -0.000134443
15.5834 -0.00413253 -0.000133203
15.6313 -0.00410714 -0.000131976
15.6794 -0.00408192 -0.000130759
15.7276 -0.00405686 -0.000129555
15.7759 -0.00403196 -0.000128362
15.8243 -0.00400721 -0.00012718
15.873 -0.00398262 -0.000126009
15.9217 -0.00395819 -0.000124849
15.9706 -0.00393391 -0.0001237
16.0197 -0.00390977 -0.000122561
16.0689 -0.00388579 -0.000121433
16.1182 -0.00386195 -0.000120315
16.1677 -0.00383825 -0.000119208
16.2174 -0.0038147 -0.00011811
16.2672 -0.00379129 -0.000117023
16.3172 -0.00376802 -0.000115945
16.3674 -0.00374489 -0.000114877
16.4177 -0.00372189 -0.000113819
16.4682 -0.00369903 -0.00011277
16.5189 -0.0036763 -0.00011173
16.5697 -0.00365369 -0.0001107
16.6208 -0.00363122 -0.000109679
16.672 -0.00360888 -0.000108666
16.7234 -0.00358666 -0.000107662
16.775 -0.00356456 -0.000106667
16.8268 -0.00354258 -0.000105681
16.8787 -0.00352073 -0.000104703
16.9309 -0.00349899 -0.000103733
16.9833 -0.00347737 -0.000102772
17.0359 -0.00345587 -0.000101818
17.0887 -0.00343448 -0.000100873
17.1418 -0.00341319 -9.99355e-05
17.195 -0.00339202 -9.90058e-05
17.2485 -0.00337096 -9.80836e-05
17.3022 -0.00335 -9.7169e-05
17.3562 -0.00332915 -9.62618e-05
17.4104 -0.0033084 -9.53618e-05
17.4648 -0.00328775 -9.44691e-05
17.5195 -0.0032672 -9.35835e-05
17.5744 -0.00324675 -9.27048e-05
17.6296 -0.00322639 -9.1833e-05
17.6851 -0.00320613 -9.0968e-05
17.7408 -0.00318596 -9.01096e-05
17.7969 -0.00316587 -8.92577e-05
17.8532 -0.00314588 -8.84123e-05
17.9098 -0.00312597 -8.75732e-05
17.9667 -0.00310615 -8.67403e-05
18.0239 -0.0030864 -8.59135e-05
18.0815 -0.00306674 -8.50927e-05
18.1393 -0.00304716 -8.42778e-05
18.1975 -0.00302765 -8.34686e-05
18.256 -0.00300822 -8.26652e-05
18.3149 -0.00298885 -8.18673e-05
18.3742 -0.00296956 -8.10748e-05
18.4338 -0.00295034 -8.02877e-05
18.4938 -0.00293117 -7.95057e-05
18.5542 -0.00291208 -7.87289e-05
18.615 -0.00289304 -7.79571e-05
18.6762 -0.00287405 -7.71901e-05
18.7379 -0.00285513 -7.64279e-05
18.8 -0.00283625 -7.56702e-05
18.8625 -0.00281742 -7.49171e-05
18.9255 -0.00279864 -7.41683e-05
18.9891 -0.00277991 -7.34238e-05
19.0531 -0.00276121 -7.26833e-05
19.1177 -0.00274255 -7.19468e-05
19.1828 -0.00272392 -7.12141e-05
19.2484 -0.00270532 -7.04851e-05
19.3147 -0.00268675 -6.97596e-05
19.3816 -0.00266819 -6.90373e-05
19.4491 -0.00264966 -6.83183e-05
19.5173 -0.00263113 -6.76022e-05
19.5862 -0.00261261 -6.6889e-05
19.6558 -0.0025941 -6.61784e-05
19.7262 -0.00257558 -6.54701e-05
19.7974 -0.00255705 -6.4764e-05
19.8694 -0.0025385 -6.40599e-05
19.9423 -0.00251993 -6.33574e-05
20.0162 -0.00250133 -6.26564e-05
20.091 -0.00248269 -6.19564e-05
20.1669 -0.00246399 -6.12572e-05
20.244 -0.00244524 -6.05585e-05
20.3222 -0.00242642 -5.98598e-05
20.4016 -0.00240751 -5.91607e-05
20.4825 -0.0023885 -5.84607e-05
20.5648 -0.00236938 -5.77593e-05
20.6487 -0.00235012 -5.70559e-05
20.7344 -0.00233071 -5.63497e-05
20.8219 -0.00231112 -5.56399e-05
20.9115 -0.00229132 -5.49256e-05
21.0034 -0.00227127 -5.42057e-05
21.0979 -0.00225094 -5.34787e-05
21.1952 -0.00223027 -5.27429e-05
21.2959 -0.00220919 -5.19964e-05
21.4004 -0.00218764 -5.12364e-05
21.5093 -0.00216548 -5.04594e-05
21.6237 -0.00214259 -4.96606e-05
21.7448 -0.00211875 -4.88331e-05
21.8747 -0.00209362 -4.79664e-05
22.0165 -0.00206668 -4.70427e-05
22.1768 -0.00203687 -4.60273e-05
22.3723 -0.00200137 -4.48282e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.25Lambda0.5Nc1Classic/GRpOneLoop.txt <==
-22.3723 -0.00200142 -4.48307e-05
-22.1768 -0.00203692 -4.60299e-05
-22.0165 -0.00206674 -4.70454e-05
-21.8747 -0.00209369 -4.79692e-05
-21.7448 -0.00211881 -4.8836e-05
-21.6237 -0.00214266 -4.96636e-05
-21.5093 -0.00216555 -5.04625e-05
-21.4004 -0.0021877 -5.12396e-05
-21.2959 -0.00220926 -5.19997e-05
-21.1952 -0.00223034 -5.27463e-05
-21.0979 -0.00225101 -5.34821e-05
-21.0034 -0.00227134 -5.42091e-05
-20.9115 -0.00229139 -5.49292e-05
-20.8219 -0.00231119 -5.56436e-05
-20.7344 -0.00233079 -5.63534e-05
-20.6487 -0.0023502 -5.70597e-05
-20.5648 -0.00236946 -5.77632e-05
-20.4825 -0.00238858 -5.84647e-05
-20.4016 -0.00240759 -5.91647e-05
-20.3222 -0.0024265 -5.98639e-05
-20.244 -0.00244533 -6.05627e-05
-20.1669 -0.00246408 -6.12615e-05
-20.091 -0.00248277 -6.19607e-05
-20.0162 -0.00250142 -6.26608e-05
-19.9423 -0.00252002 -6.33619e-05
-19.8694 -0.00253859 -6.40645e-05
-19.7974 -0.00255714 -6.47687e-05
-19.7262 -0.00257567 -6.54748e-05
-19.6558 -0.00259419 -6.61832e-05
-19.5862 -0.00261271 -6.68939e-05
-19.5173 -0.00263123 -6.76072e-05
-19.4491 -0.00264975 -6.83234e-05
-19.3816 -0.00266829 -6.90425e-05
-19.3147 -0.00268685 -6.97648e-05
-19.2484 -0.00270542 -7.04905e-05
-19.1828 -0.00272402 -7.12196e-05
-19.1177 -0.00274265 -7.19524e-05
-19.0531 -0.00276132 -7.2689e-05
-18.9891 -0.00278002 -7.34295e-05
-18.9255 -0.00279875 -7.41742e-05
-18.8625 -0.00281754 -7.4923e-05
-18.8 -0.00283636 -7.56763e-05
-18.7379 -0.00285524 -7.6434e-05
-18.6762 -0.00287417 -7.71963e-05
-18.615 -0.00289315 -7.79634e-05
-18.5542 -0.00291219 -7.87354e-05
-18.4938 -0.00293129 -7.95123e-05
-18.4338 -0.00295046 -8.02943e-05
-18.3742 -0.00296968 -8.10816e-05
-18.3149 -0.00298898 -8.18742e-05
-18.256 -0.00300834 -8.26722e-05
-18.1975 -0.00302778 -8.34758e-05
-18.1393 -0.00304729 -8.4285e-05
-18.0815 -0.00306687 -8.51e-05
-18.0239 -0.00308654 -8.59209e-05
-17.9667 -0.00310628 -8.67478e-05
-17.9098 -0.00312611 -8.75809e-05
-17.8532 -0.00314602 -8.84201e-05
-17.7969 -0.00316601 -8.92657e-05
-17.7408 -0.0031861 -9.01176e-05
-17.6851 -0.00320627 -9.09762e-05
-17.6296 -0.00322654 -9.18414e-05
-17.5744 -0.0032469 -9.27133e-05
-17.5195 -0.00326735 -9.35921e-05
-17.4648 -0.0032879 -9.44779e-05
-17.4104 -0.00330855 -9.53707e-05
-17.3562 -0.00332931 -9.62708e-05
-17.3022 -0.00335016 -9.71781e-05
-17.2485 -0.00337112 -9.80929e-05
-17.195 -0.00339218 -9.90152e-05
-17.1418 -0.00341336 -9.99452e-05
-17.0887 -0.00343464 -0.000100883
-17.0359 -0.00345603 -0.000101828
-16.9833 -0.00347754 -0.000102782
-16.9309 -0.00349916 -0.000103744
-16.8787 -0.0035209 -0.000104713
-16.8268 -0.00354276 -0.000105692
-16.775 -0.00356474 -0.000106678
-16.7234 -0.00358684 -0.000107673
-16.672 -0.00360906 -0.000108677
-16.6208 -0.00363141 -0.00010969
-16.5697 -0.00365388 -0.000110711
-16.5189 -0.00367649 -0.000111742
-16.4682 -0.00369922 -0.000112782
-16.4177 -0.00372209 -0.000113831
-16.3674 -0.00374509 -0.00011489
-16.3172 -0.00376822 -0.000115958
-16.2672 -0.00379149 -0.000117036
-16.2174 -0.00381491 -0.000118123
-16.1677 -0.00383846 -0.000119221
-16.1182 -0.00386216 -0.000120328
-16.0689 -0.003886 -0.000121446
-16.0197 -0.00390999 -0.000122575
-15.9706 -0.00393412 -0.000123713
-15.9217 -0.00395841 -0.000124863
-15.873 -0.00398285 -0.000126023
-15.8243 -0.00400744 -0.000127194
-15.7759 -0.00403219 -0.000128376
-15.7276 -0.00405709 -0.00012957
-15.6794 -0.00408216 -0.000130775
-15.6313 -0.00410738 -0.000131991
-15.5834 -0.00413277 -0.000133219
-15.5356 -0.00415833 -0.000134459
-15.488 -0.00418405 -0.000135711
-15.4404 -0.00420994 -0.000136975
-15.393 -0.004236 -0.000138251
-15.3458 -0.00426224 -0.00013954
-15.2986 -0.00428865 -0.000140842
-15.2516 -0.00431524 -0.000142156
-15.2047 -0.004342 -0.000143483
-15.1579 -0.00436895 -0.000144824
-15.1112 -0.00439608 -0.000146178
-15.0647 -0.0044234 -0.000147545
-15.0182 -0.00445091 -0.000148926
-14.9719 -0.0044786 -0.000150321
-14.9257 -0.00450649 -0.000151731
-14.8796 -0.00453457 -0.000153154
-14.8336 -0.00456285 -0.000154592
-14.7877 -0.00459133 -0.000156045
-14.7419 -0.00462001 -0.000157512
-14.6962 -0.00464889 -0.000158995
-14.6506 -0.00467798 -0.000160492
-14.6052 -0.00470728 -0.000162006
-14.5598 -0.00473679 -0.000163535
-14.5145 -0.00476651 -0.00016508
-14.4693 -0.00479644 -0.000166641
-14.4243 -0.0048266 -0.000168218
-14.3793 -0.00485697 -0.000169812
-14.3344 -0.00488757 -0.000171423
-14.2896 -0.00491839 -0.00017305
-14.2449 -0.00494944 -0.000174695
-14.2003 -0.00498072 -0.000176358
-14.1558 -0.00501224 -0.000178038
-14.1113 -0.00504399 -0.000179737
-14.067 -0.00507598 -0.000181453
-14.0227 -0.00510821 -0.000183188
-13.9786 -0.00514068 -0.000184942
-13.9345 -0.0051734 -0.000186715
-13.8905 -0.00520638 -0.000188507
-13.8466 -0.0052396 -0.000190319
-13.8028 -0.00527308 -0.00019215
-13.759 -0.00530682 -0.000194002
-13.7153 -0.00534082 -0.000195874
-13.6718 -0.00537509 -0.000197767
-13.6283 -0.00540962 -0.00019968
-13.5848 -0.00544443 -0.000201615
-13.5415 -0.0054795 -0.000203572
-13.4982 -0.00551486 -0.00020555
-13.455 -0.0055505 -0.000207551
-13.4119 -0.00558642 -0.000209574
-13.3689 -0.00562262 -0.00021162
-13.3259 -0.00565912 -0.000213689
-13.283 -0.00569591 -0.000215782
-13.2402 -0.005733 -0.000217899
-13.1974 -0.00577039 -0.000220039
-13.1547 -0.00580808 -0.000222205
-13.1121 -0.00584609 -0.000224395
-13.0696 -0.0058844 -0.00022661
-13.0271 -0.00592303 -0.000228852
-12.9847 -0.00596198 -0.000231119
-12.9424 -0.00600125 -0.000233412
-12.9001 -0.00604084 -0.000235733
-12.8579 -0.00608077 -0.00023808
-12.8158 -0.00612103 -0.000240455
-12.7737 -0.00616164 -0.000242859
-12.7317 -0.00620258 -0.00024529
-12.6898 -0.00624387 -0.000247751
-12.6479 -0.00628551 -0.00025024
-12.6061 -0.00632751 -0.00025276
-12.5643 -0.00636987 -0.00025531
-12.5226 -0.00641259 -0.00025789
-12.481 -0.00645568 -0.000260501
-12.4394 -0.00649914 -0.000263144
-12.3979 -0.00654298 -0.000265819
-12.3565 -0.0065872 -0.000268527
-12.3151 -0.00663181 -0.000271267
-12.2738 -0.00667681 -0.000274042
-12.2325 -0.0067222 -0.00027685
-12.1913 -0.006768 -0.000279693
-12.1501 -0.0068142 -0.000282571
-12.109 -0.00686082 -0.000285484
-12.068 -0.00690785 -0.000288434
-12.027 -0.00695531 -0.000291421
-11.986 -0.00700319 -0.000294445
-11.9452 -0.0070515 -0.000297507
-11.9043 -0.00710025 -0.000300608
-11.8636 -0.00714945 -0.000303748
-11.8228 -0.00719909 -0.000306927
-11.7822 -0.00724919 -0.000310148
-11.7415 -0.00729975 -0.000313409
-11.701 -0.00735078 -0.000316712
-11.6605 -0.00740227 -0.000320057
-11.62 -0.00745425 -0.000323446
-11.5796 -0.00750671 -0.000326878
-11.5392 -0.00755967 -0.000330355
-11.4989 -0.00761312 -0.000333877
-11.4587 -0.00766707 -0.000337445
-11.4184 -0.00772154 -0.00034106
-11.3783 -0.00777652 -0.000344722
-11.3381 -0.00783203 -0.000348433
-11.2981 -0.00788807 -0.000352193
-11.2581 -0.00794464 -0.000356003
-11.2181 -0.00800176 -0.000359863
-11.1781 -0.00805944 -0.000363775
-11.1383 -0.00811767 -0.00036774
-11.0984 -0.00817647 -0.000371757
-11.0586 -0.00823584 -0.000375829
-11.0189 -0.0082958 -0.000379957
-10.9792 -0.00835635 -0.00038414
-10.9395 -0.0084175 -0.00038838
-10.8999 -0.00847925 -0.000392679
-10.8603 -0.00854162 -0.000397036
-10.8208 -0.00860461 -0.000401454
-10.7813 -0.00866823 -0.000405932
-10.7418 -0.0087325 -0.000410473
-10.7024 -0.00879741 -0.000415077
-10.6631 -0.00886298 -0.000419745
-10.6238 -0.00892922 -0.000424479
-10.5845 -0.00899614 -0.000429279
-10.5452 -0.00906374 -0.000434147
-10.506 -0.00913204 -0.000439084
-10.4669 -0.00920104 -0.000444091
-10.4278 -0.00927076 -0.00044917
-10.3887 -0.00934121 -0.000454321
-10.3496 -0.00941239 -0.000459547
-10.3106 -0.00948432 -0.000464848
-10.2717 -0.00955701 -0.000470225
-10.2328 -0.00963046 -0.000475681
-10.1939 -0.0097047 -0.000481216
-10.155 -0.00977973 -0.000486832
-10.1162 -0.00985555 -0.000492531
-10.0774 -0.0099322 -0.000498314
-10.0387 -0.0100097 -0.000504182
-10 -0.010088 -0.000510137
-9.96134 -0.0101671 -0.000516181
-9.92271 -0.0102471 -0.000522316
-9.88412 -0.010328 -0.000528542
-9.84557 -0.0104098 -0.000534863
-9.80704 -0.0104925 -0.000541279
-9.76856 -0.0105761 -0.000547792
-9.73011 -0.0106606 -0.000554405
-9.69169 -0.0107461 -0.000561119
-9.65331 -0.0108326 -0.000567936
-9.61496 -0.01092 -0.000574859
-9.57664 -0.0110083 -0.000581888
-9.53836 -0.0110977 -0.000589026
-9.50011 -0.0111882 -0.000596276
-9.46189 -0.0112796 -0.00060364
-9.42371 -0.0113721 -0.000611119
-9.38556 -0.0114657 -0.000618716
-9.34744 -0.0115603 -0.000626433
-9.30935 -0.0116561 -0.000634274
-9.2713 -0.0117529 -0.000642239
-9.23327 -0.0118509 -0.000650332
-9.19528 -0.0119501 -0.000658556
-9.15732 -0.0120504 -0.000666912
-9.11939 -0.0121519 -0.000675404
-9.08149 -0.0122546 -0.000684034
-9.04362 -0.0123586 -0.000692806
-9.00578 -0.0124638 -0.000701721
-8.96797 -0.0125702 -0.000710784
-8.93019 -0.012678 -0.000719996
-8.89244 -0.0127871 -0.000729362
-8.85471 -0.0128975 -0.000738884
-8.81702 -0.0130092 -0.000748566
-8.77936 -0.0131224 -0.000758411
-8.74172 -0.0132369 -0.000768422
-8.70412 -0.0133528 -0.000778604
-8.66654 -0.0134702 -0.000788959
-8.62899 -0.0135891 -0.000799491
-8.59146 -0.0137095 -0.000810204
-8.55397 -0.0138314 -0.000821103
-8.5165 -0.0139548 -0.00083219
-8.47906 -0.0140799 -0.000843471
-8.44165 -0.0142065 -0.000854949
-8.40426 -0.0143347 -0.000866629
-8.3669 -0.0144646 -0.000878515
-8.32956 -0.0145962 -0.000890612
-8.29226 -0.0147296 -0.000902924
-8.25497 -0.0148646 -0.000915457
-8.21772 -0.0150015 -0.000928215
-8.18049 -0.0151401 -0.000941203
-8.14328 -0.0152806 -0.000954426
-8.1061 -0.015423 -0.000967891
-8.06895 -0.0155673 -0.000981602
-8.03182 -0.0157135 -0.000995565
-7.99471 -0.0158617 -0.00100979
-7.95763 -0.0160119 -0.00102427
-7.92058 -0.0161642 -0.00103902
-7.88355 -0.0163186 -0.00105406
-7.84654 -0.0164751 -0.00106937
-7.80955 -0.0166337 -0.00108497
-7.77259 -0.0167946 -0.00110087
-7.73566 -0.0169577 -0.00111708
-7.69874 -0.0171231 -0.00113359
-7.66185 -0.0172909 -0.00115042
-7.62498 -0.0174611 -0.00116758
-7.58814 -0.0176336 -0.00118507
-7.55132 -0.0178087 -0.00120291
-7.51452 -0.0179862 -0.00122109
-7.47774 -0.0181664 -0.00123964
-7.44099 -0.0183491 -0.00125855
-7.40425 -0.0185346 -0.00127784
-7.36754 -0.0187228 -0.00129752
-7.33085 -0.0189137 -0.00131759
-7.29418 -0.0191075 -0.00133807
-7.25754 -0.0193042 -0.00135896
-7.22091 -0.0195038 -0.00138029
-7.18431 -0.0197064 -0.00140205
-7.14772 -0.0199122 -0.00142426
-7.11116 -0.020121 -0.00144694
-7.07462 -0.0203331 -0.00147009
-7.0381 -0.0205484 -0.00149372
-7.00159 -0.0207671 -0.00151786
-6.96511 -0.0209891 -0.0015425
-6.92865 -0.0212147 -0.00156768
-6.89221 -0.0214438 -0.00159339
-6.85579 -0.0216765 -0.00161966
-6.81938 -0.0219129 -0.00164649
-6.783 -0.0221531 -0.00167392
-6.74664 -0.0223972 -0.00170194
-6.71029 -0.0226452 -0.00173059
-6.67397 -0.0228973 -0.00175987
-6.63766 -0.0231535 -0.0017898
-6.60137 -0.0234139 -0.0018204
-6.5651 -0.0236786 -0.0018517
-6.52885 -0.0239477 -0.00188371
-6.49262 -0.0242213 -0.00191644
-6.4564 -0.0244996 -0.00194993
-6.42021 -0.0247825 -0.00198419
-6.38403 -0.0250703 -0.00201925
-6.34786 -0.025363 -0.00205513
-6.31172 -0.0256607 -0.00209186
-6.27559 -0.0259636 -0.00212945
-6.23949 -0.0262718 -0.00216793
-6.20339 -0.0265854 -0.00220734
-6.16732 -0.0269045 -0.0022477
-6.13126 -0.0272294 -0.00228904
-6.09522 -0.02756 -0.00233138
-6.05919 -0.0278965 -0.00237477
-6.02319 -0.0282392 -0.00241923
-5.9872 -0.0285881 -0.00246479
-5.95122 -0.0289434 -0.00251149
-5.91526 -0.0293052 -0.00255937
-5.87932 -0.0296738 -0.00260847
-5.84339 -0.0300492 -0.00265882
-5.80748 -0.0304317 -0.00271046
-5.77158 -0.0308215 -0.00276343
-5.7357 -0.0312186 -0.00281779
-5.69984 -0.0316234 -0.00287357
-5.66399 -0.032036 -0.00293082
-5.62815 -0.0324567 -0.0029896
-5.59233 -0.0328855 -0.00304994
-5.55653 -0.0333228 -0.00311192
-5.52074 -0.0337688 -0.00317557
-5.48497 -0.0342237 -0.00324096
-5.4492 -0.0346877 -0.00330816
-5.41346 -0.0351611 -0.00337721
-5.37773 -0.0356442 -0.00344819
-5.34201 -0.0361372 -0.00352117
-5.30631 -0.0366404 -0.00359622
-5.27062 -0.0371541 -0.00367341
-5.23494 -0.0376785 -0.00375281
-5.19928 -0.0382141 -0.00383452
-5.16363 -0.0387611 -0.00391861
-5.128 -0.0393197 -0.00400518
-5.09237 -0.0398905 -0.00409431
-5.05677 -0.0404737 -0.00418611
-5.02117 -0.0410697 -0.00428066
-4.98559 -0.0416789 -0.00437809
-4.95002 -0.0423017 -0.0044785
-4.91446 -0.0429384 -0.004582
-4.87892 -0.0435896 -0.00468873
-4.84339 -0.0442556 -0.00479879
-4.80787 -0.0449369 -0.00491234
-4.77237 -0.045634 -0.0050295
-4.73687 -0.0463475 -0.00515043
-4.70139 -0.0470777 -0.00527528
-4.66592 -0.0478253 -0.00540422
-4.63046 -0.0485908 -0.0055374
-4.59502 -0.0493748 -0.00567501
-4.55958 -0.0501778 -0.00581725
-4.52416 -0.0510007 -0.00596429
-4.48875 -0.0518439 -0.00611637
-4.45335 -0.0527082 -0.00627369
-4.41797 -0.0535943 -0.00643648
-4.38259 -0.0545029 -0.00660499
-4.34722 -0.0554349 -0.00677947
-4.31187 -0.056391 -0.0069602
-4.27653 -0.0573722 -0.00714747
-4.24119 -0.0583792 -0.00734156
-4.20587 -0.059413 -0.00754281
-4.17056 -0.0604747 -0.00775155
-4.13526 -0.0615651 -0.00796813
-4.09997 -0.0626854 -0.00819294
-4.06469 -0.0638368 -0.00842638
-4.02942 -0.0650203 -0.00866886
-3.99416 -0.0662372 -0.00892084
-3.95891 -0.0674888 -0.0091828
-3.92367 -0.0687764 -0.00945524
-3.88844 -0.0701014 -0.0097387
-3.85322 -0.0714654 -0.0100337
-3.81801 -0.0728699 -0.010341
-3.7828 -0.0743166 -0.0106611
-3.74761 -0.0758071 -0.0109948
-3.71243 -0.0773434 -0.0113427
-3.67726 -0.0789272 -0.0117057
-3.64209 -0.0805607 -0.0120846
-3.60694 -0.0822459 -0.0124803
-3.57179 -0.0839851 -0.0128937
-3.53665 -0.0857808 -0.013326
-3.50152 -0.0876353 -0.0137781
-3.4664 -0.0895513 -0.0142513
-3.43129 -0.0915317 -0.0147469
-3.39619 -0.0935793 -0.0152661
-3.36109 -0.0956974 -0.0158105
-3.32601 -0.0978892 -0.0163817
-3.29093 -0.100158 -0.0169813
-3.25586 -0.102508 -0.0176111
-3.2208 -0.104943 -0.0182732
-3.18574 -0.107468 -0.0189697
-3.1507 -0.110086 -0.0197029
-3.11566 -0.112802 -0.0204754
-3.08063 -0.115622 -0.0212897
-3.0456 -0.118551 -0.022149
-3.01059 -0.121594 -0.0230563
-2.97558 -0.124759 -0.0240152
-2.94058 -0.128051 -0.0250296
-2.90558 -0.131478 -0.0261035
-2.87059 -0.135047 -0.0272416
-2.83561 -0.138766 -0.0284488
-2.80064 -0.142644 -0.0297307
-2.76567 -0.146691 -0.0310931
-2.73071 -0.150916 -0.0325428
-2.69576 -0.15533 -0.034087
-2.66081 -0.159945 -0.0357338
-2.62587 -0.164774 -0.0374921
-2.59094 -0.169829 -0.0393718
-2.55601 -0.175126 -0.0413839
-2.52109 -0.18068 -0.0435405
-2.48617 -0.186509 -0.0458554
-2.45126 -0.192631 -0.0483436
-2.41636 -0.199067 -0.0510223
-2.38146 -0.205837 -0.0539107
-2.34657 -0.212967 -0.0570302
-2.31168 -0.220482 -0.0604053
-2.2768 -0.22841 -0.0640634
-2.24192 -0.236781 -0.0680359
-2.20705 -0.245631 -0.0723583
-2.17219 -0.254994 -0.0770712
-2.13733 -0.264911 -0.0822211
-2.10247 -0.275426 -0.0878616
-2.06762 -0.286587 -0.0940542
-2.03278 -0.298444 -0.10087
-1.99794 -0.311055 -0.108393
-1.9631 -0.324482 -0.116718
-1.92827 -0.338789 -0.125958
-1.89345 -0.35405 -0.136247
-1.85862 -0.37034 -0.147742
-1.82381 -0.387741 -0.160626
-1.78899 -0.406337 -0.175123
-1.75419 -0.426214 -0.191494
-1.71938 -0.447456 -0.210058
-1.68458 -0.470141 -0.231196
-1.64979 -0.494333 -0.255369
-1.61499 -0.520067 -0.283139
-1.58021 -0.547335 -0.315186
-1.54542 -0.576053 -0.352341
-1.51064 -0.606019 -0.395614
-1.47586 -0.636853 -0.446227
-1.44109 -0.667891 -0.505649
-1.40632 -0.698054 -0.575612
-1.37155 -0.725636 -0.658098
-1.33679 -0.748028 -0.75525
-1.30203 -0.761349 -0.86914
-1.26727 -0.760037 -1.00128
-1.23251 -0.736509 -1.15171
-1.19776 -0.681218 -1.31757
-1.16301 -0.583666 -1.49122
-1.12827 -0.435074 -1.6585
-1.09352 -0.232914 -1.79879
-1.05878 0.0141869 -1.88885
-1.02405 0.284821 -1.91058
-0.989309 0.549713 -1.85907
-0.954576 0.781639 -1.74506
-0.919844 0.963982 -1.58975
-0.885115 1.09293 -1.41606
-0.850388 1.17406 -1.2423
-0.815663 1.21726 -1.07994
-0.78094 1.23288 -0.934524
-0.746219 1.22974 -0.807574
-0.711499 1.21462 -0.698326
-0.676781 1.19239 -0.604969
-0.642065 1.16639 -0.525355
-0.60735 1.13884 -0.457381
-0.572637 1.11119 -0.399148
-0.537925 1.08436 -0.349017
-0.503214 1.05888 -0.305609
-0.468504 1.03509 -0.267775
-0.433796 1.01313 -0.234566
-0.399089 0.99309 -0.205198
-0.364382 0.974965 -0.179022
-0.329676 0.958729 -0.155499
-0.294972 0.944335 -0.134178
-0.260267 0.931726 -0.114682
-0.225564 0.920843 -0.0966879
-0.190861 0.911629 -0.0799187
-0.156158 0.904034 -0.0641335
-0.121456 0.898014 -0.0491193
-0.0867541 0.89353 -0.0346843
-0.0520524 0.890557 -0.0206522
-0.0173508 0.889075 -0.0068579
0.0173508 0.889075 0.0068579
0.0520524 0.890557 0.0206522
0.0867541 0.89353 0.0346843
0.121456 0.898014 0.0491193
0.156158 0.904034 0.0641335
0.190861 0.911629 0.0799187
0.225564 0.920843 0.0966879
0.260267 0.931726 0.114682
0.294972 0.944335 0.134178
0.329676 0.958729 0.155499
0.364382 0.974965 0.179022
0.399089 0.99309 0.205198
0.433796 1.01313 0.234566
0.468504 1.03509 0.267775
0.503214 1.05888 0.305609
0.537925 1.08436 0.349017
0.572637 1.11119 0.399148
0.60735 1.13884 0.457381
0.642065 1.16639 0.525355
0.676781 1.19239 0.604969
0.711499 1.21462 0.698326
0.746219 1.22974 0.807574
0.78094 1.23288 0.934524
0.815663 1.21726 1.07994
0.850388 1.17406 1.2423
0.885115 1.09293 1.41606
0.919844 0.963982 1.58975
0.954576 0.781639 1.74506
0.989309 0.549713 1.85907
1.02405 0.284821 1.91058
1.05878 0.0141869 1.88885
1.09352 -0.232914 1.79879
1.12827 -0.435074 1.6585
1.16301 -0.583666 1.49122
1.19776 -0.681218 1.31757
1.23251 -0.736509 1.15171
1.26727 -0.760037 1.00128
1.30203 -0.761349 0.86914
1.33679 -0.748028 0.75525
1.37155 -0.725636 0.658098
1.40632 -0.698054 0.575612
1.44109 -0.667891 0.505649
1.47586 -0.636853 0.446227
1.51064 -0.606019 0.395614
1.54542 -0.576053 0.352341
1.58021 -0.547335 0.315186
1.61499 -0.520067 0.283139
1.64979 -0.494333 0.255369
1.68458 -0.470141 0.231196
1.71938 -0.447456 0.210058
1.75419 -0.426214 0.191494
1.78899 -0.406337 0.175123
1.82381 -0.387741 0.160626
1.85862 -0.37034 0.147742
1.89345 -0.35405 0.136247
1.92827 -0.338789 0.125958
1.9631 -0.324482 0.116718
1.99794 -0.311055 0.108393
2.03278 -0.298444 0.10087
2.06762 -0.286587 0.0940542
2.10247 -0.275426 0.0878616
2.13733 -0.264911 0.0822211
2.17219 -0.254994 0.0770712
2.20705 -0.245631 0.0723583
2.24192 -0.236781 0.0680359
2.2768 -0.22841 0.0640634
2.31168 -0.220482 0.0604053
2.34657 -0.212967 0.0570302
2.38146 -0.205837 0.0539107
2.41636 -0.199067 0.0510223
2.45126 -0.192631 0.0483436
2.48617 -0.186509 0.0458554
2.52109 -0.18068 0.0435405
2.55601 -0.175126 0.0413839
2.59094 -0.169829 0.0393718
2.62587 -0.164774 0.0374921
2.66081 -0.159945 0.0357338
2.69576 -0.15533 0.034087
2.73071 -0.150916 0.0325428
2.76567 -0.146691 0.0310931
2.80064 -0.142644 0.0297307
2.83561 -0.138766 0.0284488
2.87059 -0.135047 0.0272416
2.90558 -0.131478 0.0261035
2.94058 -0.128051 0.0250296
2.97558 -0.124759 0.0240152
3.01059 -0.121594 0.0230563
3.0456 -0.118551 0.022149
3.08063 -0.115622 0.0212897
3.11566 -0.112802 0.0204754
3.1507 -0.110086 0.0197029
3.18574 -0.107468 0.0189697
3.2208 -0.104943 0.0182732
3.25586 -0.102508 0.0176111
3.29093 -0.100158 0.0169813
3.32601 -0.0978892 0.0163817
3.36109 -0.0956974 0.0158105
3.39619 -0.0935793 0.0152661
3.43129 -0.0915317 0.0147469
3.4664 -0.0895513 0.0142513
3.50152 -0.0876353 0.0137781
3.53665 -0.0857808 0.013326
3.57179 -0.0839851 0.0128937
3.60694 -0.0822459 0.0124803
3.64209 -0.0805607 0.0120846
3.67726 -0.0789272 0.0117057
3.71243 -0.0773434 0.0113427
3.74761 -0.0758071 0.0109948
3.7828 -0.0743166 0.0106611
3.81801 -0.0728699 0.010341
3.85322 -0.0714654 0.0100337
3.88844 -0.0701014 0.0097387
3.92367 -0.0687764 0.00945524
3.95891 -0.0674888 0.0091828
3.99416 -0.0662372 0.00892084
4.02942 -0.0650203 0.00866886
4.06469 -0.0638368 0.00842638
4.09997 -0.0626854 0.00819294
4.13526 -0.0615651 0.00796813
4.17056 -0.0604747 0.00775155
4.20587 -0.059413 0.00754281
4.24119 -0.0583792 0.00734156
4.27653 -0.0573722 0.00714747
4.31187 -0.056391 0.0069602
4.34722 -0.0554349 0.00677947
4.38259 -0.0545029 0.00660499
4.41797 -0.0535943 0.00643648
4.45335 -0.0527082 0.00627369
4.48875 -0.0518439 0.00611637
4.52416 -0.0510007 0.00596429
4.55958 -0.0501778 0.00581725
4.59502 -0.0493748 0.00567501
4.63046 -0.0485908 0.0055374
4.66592 -0.0478253 0.00540422
4.70139 -0.0470777 0.00527528
4.73687 -0.0463475 0.00515043
4.77237 -0.045634 0.0050295
4.80787 -0.0449369 0.00491234
4.84339 -0.0442556 0.00479879
4.87892 -0.0435896 0.00468873
4.91446 -0.0429384 0.004582
4.95002 -0.0423017 0.0044785
4.98559 -0.0416789 0.00437809
5.02117 -0.0410697 0.00428066
5.05677 -0.0404737 0.00418611
5.09237 -0.0398905 0.00409431
5.128 -0.0393197 0.00400518
5.16363 -0.0387611 0.00391861
5.19928 -0.0382141 0.00383452
5.23494 -0.0376785 0.00375281
5.27062 -0.0371541 0.00367341
5.30631 -0.0366404 0.00359622
5.34201 -0.0361372 0.00352117
5.37773 -0.0356442 0.00344819
5.41346 -0.0351611 0.00337721
5.4492 -0.0346877 0.00330816
5.48497 -0.0342237 0.00324096
5.52074 -0.0337688 0.00317557
5.55653 -0.0333228 0.00311192
5.59233 -0.0328855 0.00304994
5.62815 -0.0324567 0.0029896
5.66399 -0.032036 0.00293082
5.69984 -0.0316234 0.00287357
5.7357 -0.0312186 0.00281779
5.77158 -0.0308215 0.00276343
5.80748 -0.0304317 0.00271046
5.84339 -0.0300492 0.00265882
5.87932 -0.0296738 0.00260847
5.91526 -0.0293052 0.00255937
5.95122 -0.0289434 0.00251149
5.9872 -0.0285881 0.00246479
6.02319 -0.0282392 0.00241923
6.05919 -0.0278965 0.00237477
6.09522 -0.02756 0.00233138
6.13126 -0.0272294 0.00228904
6.16732 -0.0269045 0.0022477
6.20339 -0.0265854 0.00220734
6.23949 -0.0262718 0.00216793
6.27559 -0.0259636 0.00212945
6.31172 -0.0256607 0.00209186
6.34786 -0.025363 0.00205513
6.38403 -0.0250703 0.00201925
6.42021 -0.0247825 0.00198419
6.4564 -0.0244996 0.00194993
6.49262 -0.0242213 0.00191644
6.52885 -0.0239477 0.00188371
6.5651 -0.0236786 0.0018517
6.60137 -0.0234139 0.0018204
6.63766 -0.0231535 0.0017898
6.67397 -0.0228973 0.00175987
6.71029 -0.0226452 0.00173059
6.74664 -0.0223972 0.00170194
6.783 -0.0221531 0.00167392
6.81938 -0.0219129 0.00164649
6.85579 -0.0216765 0.00161966
6.89221 -0.0214438 0.00159339
6.92865 -0.0212147 0.00156768
6.96511 -0.0209891 0.0015425
7.00159 -0.0207671 0.00151786
7.0381 -0.0205484 0.00149372
7.07462 -0.0203331 0.00147009
7.11116 -0.020121 0.00144694
7.14772 -0.0199122 0.00142426
7.18431 -0.0197064 0.00140205
7.22091 -0.0195038 0.00138029
7.25754 -0.0193042 0.00135896
7.29418 -0.0191075 0.00133807
7.33085 -0.0189137 0.00131759
7.36754 -0.0187228 0.00129752
7.40425 -0.0185346 0.00127784
7.44099 -0.0183491 0.00125855
7.47774 -0.0181664 0.00123964
7.51452 -0.0179862 0.00122109
7.55132 -0.0178087 0.00120291
7.58814 -0.0176336 0.00118507
7.62498 -0.0174611 0.00116758
7.66185 -0.0172909 0.00115042
7.69874 -0.0171231 0.00113359
7.73566 -0.0169577 0.00111708
7.77259 -0.0167946 0.00110087
7.80955 -0.0166337 0.00108497
7.84654 -0.0164751 0.00106937
7.88355 -0.0163186 0.00105406
7.92058 -0.0161642 0.00103902
7.95763 -0.0160119 0.00102427
7.99471 -0.0158617 0.00100979
8.03182 -0.0157135 0.000995565
8.06895 -0.0155673 0.000981602
8.1061 -0.015423 0.000967891
8.14328 -0.0152806 0.000954426
8.18049 -0.0151401 0.000941203
8.21772 -0.0150015 0.000928215
8.25497 -0.0148646 0.000915457
8.29226 -0.0147296 0.000902924
8.32956 -0.0145962 0.000890612
8.3669 -0.0144646 0.000878515
8.40426 -0.0143347 0.000866629
8.44165 -0.0142065 0.000854949
8.47906 -0.0140799 0.000843471
8.5165 -0.0139548 0.00083219
8.55397 -0.0138314 0.000821103
8.59146 -0.0137095 0.000810204
8.62899 -0.0135891 0.000799491
8.66654 -0.0134702 0.000788959
8.70412 -0.0133528 0.000778604
8.74172 -0.0132369 0.000768422
8.77936 -0.0131224 0.000758411
8.81702 -0.0130092 0.000748566
8.85471 -0.0128975 0.000738884
8.89244 -0.0127871 0.000729362
8.93019 -0.012678 0.000719996
8.96797 -0.0125702 0.000710784
9.00578 -0.0124638 0.000701721
9.04362 -0.0123586 0.000692806
9.08149 -0.0122546 0.000684034
9.11939 -0.0121519 0.000675404
9.15732 -0.0120504 0.000666912
9.19528 -0.0119501 0.000658556
9.23327 -0.0118509 0.000650332
9.2713 -0.0117529 0.000642239
9.30935 -0.0116561 0.000634274
9.34744 -0.0115603 0.000626433
9.38556 -0.0114657 0.000618716
9.42371 -0.0113721 0.000611119
9.46189 -0.0112796 0.00060364
9.50011 -0.0111882 0.000596276
9.53836 -0.0110977 0.000589026
9.57664 -0.0110083 0.000581888
9.61496 -0.01092 0.000574859
9.65331 -0.0108326 0.000567936
9.69169 -0.0107461 0.000561119
9.73011 -0.0106606 0.000554405
9.76856 -0.0105761 0.000547792
9.80704 -0.0104925 0.000541279
9.84557 -0.0104098 0.000534863
9.88412 -0.010328 0.000528542
9.92271 -0.0102471 0.000522316
9.96134 -0.0101671 0.000516181
10 -0.010088 0.000510137
10.0387 -0.0100097 0.000504182
10.0774 -0.0099322 0.000498314
10.1162 -0.00985555 0.000492531
10.155 -0.00977973 0.000486832
10.1939 -0.0097047 0.000481216
10.2328 -0.00963046 0.000475681
10.2717 -0.00955701 0.000470225
10.3106 -0.00948432 0.000464848
10.3496 -0.00941239 0.000459547
10.3887 -0.00934121 0.000454321
10.4278 -0.00927076 0.00044917
10.4669 -0.00920104 0.000444091
10.506 -0.00913204 0.000439084
10.5452 -0.00906374 0.000434147
10.5845 -0.00899614 0.000429279
10.6238 -0.00892922 0.000424479
10.6631 -0.00886298 0.000419745
10.7024 -0.00879741 0.000415077
10.7418 -0.0087325 0.000410473
10.7813 -0.00866823 0.000405932
10.8208 -0.00860461 0.000401454
10.8603 -0.00854162 0.000397036
10.8999 -0.00847925 0.000392679
10.9395 -0.0084175 0.00038838
10.9792 -0.00835635 0.00038414
11.0189 -0.0082958 0.000379957
11.0586 -0.00823584 0.000375829
11.0984 -0.00817647 0.000371757
11.1383 -0.00811767 0.00036774
11.1781 -0.00805944 0.000363775
11.2181 -0.00800176 0.000359863
11.2581 -0.00794464 0.000356003
11.2981 -0.00788807 0.000352193
11.3381 -0.00783203 0.000348433
11.3783 -0.00777652 0.000344722
11.4184 -0.00772154 0.00034106
11.4587 -0.00766707 0.000337445
11.4989 -0.00761312 0.000333877
11.5392 -0.00755967 0.000330355
11.5796 -0.00750671 0.000326878
11.62 -0.00745425 0.000323446
11.6605 -0.00740227 0.000320057
11.701 -0.00735078 0.000316712
11.7415 -0.00729975 0.000313409
11.7822 -0.00724919 0.000310148
11.8228 -0.00719909 0.000306927
11.8636 -0.00714945 0.000303748
11.9043 -0.00710025 0.000300608
11.9452 -0.0070515 0.000297507
11.986 -0.00700319 0.000294445
12.027 -0.00695531 0.000291421
12.068 -0.00690785 0.000288434
12.109 -0.00686082 0.000285484
12.1501 -0.0068142 0.000282571
12.1913 -0.006768 0.000279693
12.2325 -0.0067222 0.00027685
12.2738 -0.00667681 0.000274042
12.3151 -0.00663181 0.000271267
12.3565 -0.0065872 0.000268527
12.3979 -0.00654298 0.000265819
12.4394 -0.00649914 0.000263144
12.481 -0.00645568 0.000260501
12.5226 -0.00641259 0.00025789
12.5643 -0.00636987 0.00025531
12.6061 -0.00632751 0.00025276
12.6479 -0.00628551 0.00025024
12.6898 -0.00624387 0.000247751
12.7317 -0.00620258 0.00024529
12.7737 -0.00616164 0.000242859
12.8158 -0.00612103 0.000240455
12.8579 -0.00608077 0.00023808
12.9001 -0.00604084 0.000235733
12.9424 -0.00600125 0.000233412
12.9847 -0.00596198 0.000231119
13.0271 -0.00592303 0.000228852
13.0696 -0.0058844 0.00022661
13.1121 -0.00584609 0.000224395
13.1547 -0.00580808 0.000222205
13.1974 -0.00577039 0.000220039
13.2402 -0.005733 0.000217899
13.283 -0.00569591 0.000215782
13.3259 -0.00565912 0.000213689
13.3689 -0.00562262 0.00021162
13.4119 -0.00558642 0.000209574
13.455 -0.0055505 0.000207551
13.4982 -0.00551486 0.00020555
13.5415 -0.0054795 0.000203572
13.5848 -0.00544443 0.000201615
13.6283 -0.00540962 0.00019968
13.6718 -0.00537509 0.000197767
13.7153 -0.00534082 0.000195874
13.759 -0.00530682 0.000194002
13.8028 -0.00527308 0.00019215
13.8466 -0.0052396 0.000190319
13.8905 -0.00520638 0.000188507
13.9345 -0.0051734 0.000186715
13.9786 -0.00514068 0.000184942
14.0227 -0.00510821 0.000183188
14.067 -0.00507598 0.000181453
14.1113 -0.00504399 0.000179737
14.1558 -0.00501224 0.000178038
14.2003 -0.00498072 0.000176358
14.2449 -0.00494944 0.000174695
14.2896 -0.00491839 0.00017305
14.3344 -0.00488757 0.000171423
14.3793 -0.00485697 0.000169812
14.4243 -0.0048266 0.000168218
14.4693 -0.00479644 0.000166641
14.5145 -0.00476651 0.00016508
14.5598 -0.00473679 0.000163535
14.6052 -0.00470728 0.000162006
14.6506 -0.00467798 0.000160492
14.6962 -0.00464889 0.000158995
14.7419 -0.00462001 0.000157512
14.7877 -0.00459133 0.000156045
14.8336 -0.00456285 0.000154592
14.8796 -0.00453457 0.000153154
14.9257 -0.00450649 0.000151731
14.9719 -0.0044786 0.000150321
15.0182 -0.00445091 0.000148926
15.0647 -0.0044234 0.000147545
15.1112 -0.00439608 0.000146178
15.1579 -0.00436895 0.000144824
15.2047 -0.004342 0.000143483
15.2516 -0.00431524 0.000142156
15.2986 -0.00428865 0.000140842
15.3458 -0.00426224 0.00013954
15.393 -0.004236 0.000138251
15.4404 -0.00420994 0.000136975
15.488 -0.00418405 0.000135711
15.5356 -0.00415833 0.000134459
15.5834 -0.00413277 0.000133219
15.6313 -0.00410738 0.000131991
15.6794 -0.00408216 0.000130775
15.7276 -0.00405709 0.00012957
15.7759 -0.00403219 0.000128376
15.8243 -0.00400744 0.000127194
15.873 -0.00398285 0.000126023
15.9217 -0.00395841 0.000124863
15.9706 -0.00393412 0.000123713
16.0197 -0.00390999 0.000122575
16.0689 -0.003886 0.000121446
16.1182 -0.00386216 0.000120328
16.1677 -0.00383846 0.000119221
16.2174 -0.00381491 0.000118123
16.2672 -0.00379149 0.000117036
16.3172 -0.00376822 0.000115958
16.3674 -0.00374509 0.00011489
16.4177 -0.00372209 0.000113831
16.4682 -0.00369922 0.000112782
16.5189 -0.00367649 0.000111742
16.5697 -0.00365388 0.000110711
16.6208 -0.00363141 0.00010969
16.672 -0.00360906 0.000108677
16.7234 -0.00358684 0.000107673
16.775 -0.00356474 0.000106678
16.8268 -0.00354276 0.000105692
16.8787 -0.0035209 0.000104713
16.9309 -0.00349916 0.000103744
16.9833 -0.00347754 0.000102782
17.0359 -0.00345603 0.000101828
17.0887 -0.00343464 0.000100883
17.1418 -0.00341336 9.99452e-05
17.195 -0.00339218 9.90152e-05
17.2485 -0.00337112 9.80929e-05
17.3022 -0.00335016 9.71781e-05
17.3562 -0.00332931 9.62708e-05
17.4104 -0.00330855 9.53707e-05
17.4648 -0.0032879 9.44779e-05
17.5195 -0.00326735 9.35921e-05
17.5744 -0.0032469 9.27133e-05
17.6296 -0.00322654 9.18414e-05
17.6851 -0.00320627 9.09762e-05
17.7408 -0.0031861 9.01176e-05
17.7969 -0.00316601 8.92657e-05
17.8532 -0.00314602 8.84201e-05
17.9098 -0.00312611 8.75809e-05
17.9667 -0.00310628 8.67478e-05
18.0239 -0.00308654 8.59209e-05
18.0815 -0.00306687 8.51e-05
18.1393 -0.00304729 8.4285e-05
18.1975 -0.00302778 8.34758e-05
18.256 -0.00300834 8.26722e-05
18.3149 -0.00298898 8.18742e-05
18.3742 -0.00296968 8.10816e-05
18.4338 -0.00295046 8.02943e-05
18.4938 -0.00293129 7.95123e-05
18.5542 -0.00291219 7.87354e-05
18.615 -0.00289315 7.79634e-05
18.6762 -0.00287417 7.71963e-05
18.7379 -0.00285524 7.6434e-05
18.8 -0.00283636 7.56763e-05
18.8625 -0.00281754 7.4923e-05
18.9255 -0.00279875 7.41742e-05
18.9891 -0.00278002 7.34295e-05
19.0531 -0.00276132 7.2689e-05
19.1177 -0.00274265 7.19524e-05
19.1828 -0.00272402 7.12196e-05
19.2484 -0.00270542 7.04905e-05
19.3147 -0.00268685 6.97648e-05
19.3816 -0.00266829 6.90425e-05
19.4491 -0.00264975 6.83234e-05
19.5173 -0.00263123 6.76072e-05
19.5862 -0.00261271 6.68939e-05
19.6558 -0.00259419 6.61832e-05
19.7262 -0.00257567 6.54748e-05
19.7974 -0.00255714 6.47687e-05
19.8694 -0.00253859 6.40645e-05
19.9423 -0.00252002 6.33619e-05
20.0162 -0.00250142 6.26608e-05
20.091 -0.00248277 6.19607e-05
20.1669 -0.00246408 6.12615e-05
20.244 -0.00244533 6.05627e-05
20.3222 -0.0024265 5.98639e-05
20.4016 -0.00240759 5.91647e-05
20.4825 -0.00238858 5.84647e-05
20.5648 -0.00236946 5.77632e-05
20.6487 -0.0023502 5.70597e-05
20.7344 -0.00233079 5.63534e-05
20.8219 -0.00231119 5.56436e-05
20.9115 -0.00229139 5.49292e-05
21.0034 -0.00227134 5.42091e-05
21.0979 -0.00225101 5.34821e-05
21.1952 -0.00223034 5.27463e-05
21.2959 -0.00220926 5.19997e-05
21.4004 -0.0021877 5.12396e-05
21.5093 -0.00216555 5.04625e-05
21.6237 -0.00214266 4.96636e-05
21.7448 -0.00211881 4.8836e-05
21.8747 -0.00209369 4.79692e-05
22.0165 -0.00206674 4.70454e-05
22.1768 -0.00203692 4.60299e-05
22.3723 -0.00200142 4.48307e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.25Lambda0.5Nc1Classic/GRpTwoLoop.txt <==
-22.3723 -0.00200136 -4.48279e-05
-22.1768 -0.00203686 -4.6027e-05
-22.0165 -0.00206668 -4.70424e-05
-21.8747 -0.00209362 -4.7966e-05
-21.7448 -0.00211874 -4.88328e-05
-21.6237 -0.00214258 -4.96603e-05
-21.5093 -0.00216548 -5.04591e-05
-21.4004 -0.00218763 -5.12361e-05
-21.2959 -0.00220919 -5.19961e-05
-21.1952 -0.00223026 -5.27426e-05
-21.0979 -0.00225093 -5.34783e-05
-21.0034 -0.00227126 -5.42053e-05
-20.9115 -0.00229131 -5.49253e-05
-20.8219 -0.00231111 -5.56396e-05
-20.7344 -0.0023307 -5.63493e-05
-20.6487 -0.00235012 -5.70555e-05
-20.5648 -0.00236937 -5.77589e-05
-20.4825 -0.00238849 -5.84603e-05
-20.4016 -0.0024075 -5.91603e-05
-20.3222 -0.00242641 -5.98594e-05
-20.244 -0.00244523 -6.05581e-05
-20.1669 -0.00246398 -6.12568e-05
-20.091 -0.00248268 -6.1956e-05
-20.0162 -0.00250132 -6.26559e-05
-19.9423 -0.00251992 -6.3357e-05
-19.8694 -0.00253849 -6.40594e-05
-19.7974 -0.00255704 -6.47635e-05
-19.7262 -0.00257557 -6.54696e-05
-19.6558 -0.00259409 -6.61779e-05
-19.5862 -0.0026126 -6.68885e-05
-19.5173 -0.00263112 -6.76017e-05
-19.4491 -0.00264964 -6.83178e-05
-19.3816 -0.00266818 -6.90368e-05
-19.3147 -0.00268673 -6.9759e-05
-19.2484 -0.00270531 -7.04845e-05
-19.1828 -0.00272391 -7.12136e-05
-19.1177 -0.00274254 -7.19463e-05
-19.0531 -0.0027612 -7.26828e-05
-18.9891 -0.0027799 -7.34232e-05
-18.9255 -0.00279863 -7.41677e-05
-18.8625 -0.00281741 -7.49165e-05
-18.8 -0.00283624 -7.56696e-05
-18.7379 -0.00285511 -7.64272e-05
-18.6762 -0.00287404 -7.71895e-05
-18.615 -0.00289302 -7.79564e-05
-18.5542 -0.00291206 -7.87283e-05
-18.4938 -0.00293116 -7.95051e-05
-18.4338 -0.00295032 -8.0287e-05
-18.3742 -0.00296955 -8.10741e-05
-18.3149 -0.00298884 -8.18666e-05
-18.256 -0.0030082 -8.26645e-05
-18.1975 -0.00302764 -8.34679e-05
-18.1393 -0.00304715 -8.4277e-05
-18.0815 -0.00306673 -8.50919e-05
-18.0239 -0.00308639 -8.59127e-05
-17.9667 -0.00310613 -8.67395e-05
-17.9098 -0.00312596 -8.75724e-05
-17.8532 -0.00314586 -8.84115e-05
-17.7969 -0.00316586 -8.92569e-05
-17.7408 -0.00318594 -9.01088e-05
-17.6851 -0.00320611 -9.09672e-05
-17.6296 -0.00322638 -9.18322e-05
-17.5744 -0.00324673 -9.2704e-05
-17.5195 -0.00326719 -9.35826e-05
-17.4648 -0.00328774 -9.44683e-05
-17.4104 -0.00330838 -9.5361e-05
-17.3562 -0.00332913 -9.62609e-05
-17.3022 -0.00334999 -9.71681e-05
-17.2485 -0.00337094 -9.80827e-05
-17.195 -0.00339201 -9.90048e-05
-17.1418 -0.00341318 -9.99346e-05
-17.0887 -0.00343446 -0.000100872
-17.0359 -0.00345585 -0.000101818
-16.9833 -0.00347735 -0.000102771
-16.9309 -0.00349897 -0.000103732
-16.8787 -0.00352071 -0.000104702
-16.8268 -0.00354257 -0.00010568
-16.775 -0.00356454 -0.000106666
-16.7234 -0.00358664 -0.000107661
-16.672 -0.00360886 -0.000108665
-16.6208 -0.0036312 -0.000109678
-16.5697 -0.00365367 -0.000110699
-16.5189 -0.00367628 -0.000111729
-16.4682 -0.00369901 -0.000112769
-16.4177 -0.00372187 -0.000113818
-16.3674 -0.00374487 -0.000114876
-16.3172 -0.003768 -0.000115944
-16.2672 -0.00379127 -0.000117022
-16.2174 -0.00381468 -0.000118109
-16.1677 -0.00383823 -0.000119207
-16.1182 -0.00386193 -0.000120314
-16.0689 -0.00388577 -0.000121432
-16.0197 -0.00390975 -0.00012256
-15.9706 -0.00393388 -0.000123698
-15.9217 -0.00395817 -0.000124847
-15.873 -0.0039826 -0.000126007
-15.8243 -0.00400719 -0.000127178
-15.7759 -0.00403193 -0.00012836
-15.7276 -0.00405684 -0.000129553
-15.6794 -0.0040819 -0.000130758
-15.6313 -0.00410712 -0.000131974
-15.5834 -0.00413251 -0.000133202
-15.5356 -0.00415806 -0.000134442
-15.488 -0.00418378 -0.000135693
-15.4404 -0.00420966 -0.000136957
-15.393 -0.00423572 -0.000138233
-15.3458 -0.00426196 -0.000139522
-15.2986 -0.00428836 -0.000140823
-15.2516 -0.00431495 -0.000142137
-15.2047 -0.00434171 -0.000143464
-15.1579 -0.00436866 -0.000144804
-15.1112 -0.00439579 -0.000146158
-15.0647 -0.0044231 -0.000147525
-15.0182 -0.0044506 -0.000148906
-14.9719 -0.00447829 -0.000150301
-14.9257 -0.00450618 -0.00015171
-14.8796 -0.00453426 -0.000153133
-14.8336 -0.00456253 -0.00015457
-14.7877 -0.00459101 -0.000156023
-14.7419 -0.00461968 -0.00015749
-14.6962 -0.00464856 -0.000158972
-14.6506 -0.00467764 -0.000160469
-14.6052 -0.00470694 -0.000161982
-14.5598 -0.00473644 -0.000163511
-14.5145 -0.00476616 -0.000165055
-14.4693 -0.00479609 -0.000166616
-14.4243 -0.00482624 -0.000168193
-14.3793 -0.00485661 -0.000169787
-14.3344 -0.0048872 -0.000171397
-14.2896 -0.00491802 -0.000173024
-14.2449 -0.00494906 -0.000174669
-14.2003 -0.00498034 -0.000176331
-14.1558 -0.00501185 -0.000178011
-14.1113 -0.00504359 -0.000179709
-14.067 -0.00507558 -0.000181425
-14.0227 -0.0051078 -0.00018316
-13.9786 -0.00514027 -0.000184913
-13.9345 -0.00517299 -0.000186685
-13.8905 -0.00520596 -0.000188477
-13.8466 -0.00523918 -0.000190288
-13.8028 -0.00527265 -0.000192119
-13.759 -0.00530639 -0.00019397
-13.7153 -0.00534038 -0.000195842
-13.6718 -0.00537464 -0.000197734
-13.6283 -0.00540917 -0.000199647
-13.5848 -0.00544397 -0.000201582
-13.5415 -0.00547904 -0.000203538
-13.4982 -0.00551439 -0.000205516
-13.455 -0.00555002 -0.000207516
-13.4119 -0.00558594 -0.000209538
-13.3689 -0.00562214 -0.000211584
-13.3259 -0.00565863 -0.000213652
-13.283 -0.00569541 -0.000215744
-13.2402 -0.00573249 -0.00021786
-13.1974 -0.00576988 -0.00022
-13.1547 -0.00580756 -0.000222165
-13.1121 -0.00584556 -0.000224355
-13.0696 -0.00588387 -0.00022657
-13.0271 -0.00592249 -0.00022881
-12.9847 -0.00596143 -0.000231077
-12.9424 -0.00600069 -0.000233369
-12.9001 -0.00604028 -0.000235689
-12.8579 -0.0060802 -0.000238036
-12.8158 -0.00612046 -0.00024041
-12.7737 -0.00616105 -0.000242813
-12.7317 -0.00620199 -0.000245244
-12.6898 -0.00624327 -0.000247703
-12.6479 -0.0062849 -0.000250192
-12.6061 -0.00632689 -0.000252711
-12.5643 -0.00636924 -0.00025526
-12.5226 -0.00641195 -0.000257839
-12.481 -0.00645503 -0.00026045
-12.4394 -0.00649849 -0.000263092
-12.3979 -0.00654232 -0.000265766
-12.3565 -0.00658653 -0.000268473
-12.3151 -0.00663113 -0.000271212
-12.2738 -0.00667612 -0.000273986
-12.2325 -0.00672151 -0.000276793
-12.1913 -0.0067673 -0.000279635
-12.1501 -0.00681349 -0.000282512
-12.109 -0.0068601 -0.000285424
-12.068 -0.00690712 -0.000288373
-12.027 -0.00695456 -0.000291359
-11.986 -0.00700243 -0.000294382
-11.9452 -0.00705074 -0.000297443
-11.9043 -0.00709948 -0.000300543
-11.8636 -0.00714866 -0.000303681
-11.8228 -0.0071983 -0.00030686
-11.7822 -0.00724838 -0.000310079
-11.7415 -0.00729893 -0.000313339
-11.701 -0.00734995 -0.000316641
-11.6605 -0.00740143 -0.000319985
-11.62 -0.0074534 -0.000323372
-11.5796 -0.00750585 -0.000326803
-11.5392 -0.00755879 -0.000330279
-11.4989 -0.00761223 -0.0003338
-11.4587 -0.00766617 -0.000337366
-11.4184 -0.00772062 -0.00034098
-11.3783 -0.00777559 -0.000344641
-11.3381 -0.00783109 -0.00034835
-11.2981 -0.00788711 -0.000352108
-11.2581 -0.00794367 -0.000355917
-11.2181 -0.00800078 -0.000359775
-11.1781 -0.00805844 -0.000363686
-11.1383 -0.00811666 -0.000367649
-11.0984 -0.00817545 -0.000371665
-11.0586 -0.00823481 -0.000375735
-11.0189 -0.00829475 -0.000379861
-10.9792 -0.00835528 -0.000384042
-10.9395 -0.00841641 -0.000388281
-10.8999 -0.00847815 -0.000392578
-10.8603 -0.0085405 -0.000396933
-10.8208 -0.00860348 -0.000401349
-10.7813 -0.00866708 -0.000405825
-10.7418 -0.00873133 -0.000410364
-10.7024 -0.00879623 -0.000414966
-10.6631 -0.00886178 -0.000419632
-10.6238 -0.008928 -0.000424364
-10.5845 -0.0089949 -0.000429162
-10.5452 -0.00906249 -0.000434028
-10.506 -0.00913076 -0.000438963
-10.4669 -0.00919975 -0.000443968
-10.4278 -0.00926945 -0.000449044
-10.3887 -0.00933988 -0.000454193
-10.3496 -0.00941104 -0.000459416
-10.3106 -0.00948295 -0.000464714
-10.2717 -0.00955561 -0.000470089
-10.2328 -0.00962905 -0.000475542
-10.1939 -0.00970326 -0.000481075
-10.155 -0.00977827 -0.000486688
-10.1162 -0.00985407 -0.000492384
-10.0774 -0.00993069 -0.000498164
-10.0387 -0.0100081 -0.000504029
-10 -0.0100864 -0.000509982
-9.96134 -0.0101655 -0.000516023
-9.92271 -0.0102455 -0.000522154
-9.88412 -0.0103264 -0.000528378
-9.84557 -0.0104082 -0.000534695
-9.80704 -0.0104908 -0.000541108
-9.76856 -0.0105744 -0.000547618
-9.73011 -0.0106589 -0.000554227
-9.69169 -0.0107444 -0.000560938
-9.65331 -0.0108308 -0.000567751
-9.61496 -0.0109181 -0.00057467
-9.57664 -0.0110065 -0.000581695
-9.53836 -0.0110959 -0.00058883
-9.50011 -0.0111863 -0.000596076
-9.46189 -0.0112777 -0.000603435
-9.42371 -0.0113701 -0.00061091
-9.38556 -0.0114637 -0.000618503
-9.34744 -0.0115583 -0.000626216
-9.30935 -0.011654 -0.000634052
-9.2713 -0.0117508 -0.000642013
-9.23327 -0.0118488 -0.000650101
-9.19528 -0.0119479 -0.00065832
-9.15732 -0.0120482 -0.000666671
-9.11939 -0.0121497 -0.000675158
-9.08149 -0.0122523 -0.000683783
-9.04362 -0.0123563 -0.00069255
-9.00578 -0.0124614 -0.00070146
-8.96797 -0.0125678 -0.000710517
-8.93019 -0.0126756 -0.000719724
-8.89244 -0.0127846 -0.000729084
-8.85471 -0.0128949 -0.0007386
-8.81702 -0.0130067 -0.000748276
-8.77936 -0.0131197 -0.000758114
-8.74172 -0.0132342 -0.000768119
-8.70412 -0.0133501 -0.000778294
-8.66654 -0.0134675 -0.000788642
-8.62899 -0.0135863 -0.000799168
-8.59146 -0.0137067 -0.000809874
-8.55397 -0.0138285 -0.000820765
-8.5165 -0.0139519 -0.000831845
-8.47906 -0.0140769 -0.000843118
-8.44165 -0.0142034 -0.000854589
-8.40426 -0.0143316 -0.000866261
-8.3669 -0.0144615 -0.000878139
-8.32956 -0.014593 -0.000890227
-8.29226 -0.0147263 -0.000902531
-8.25497 -0.0148613 -0.000915054
-8.21772 -0.0149981 -0.000927803
-8.18049 -0.0151367 -0.000940782
-8.14328 -0.0152771 -0.000953996
-8.1061 -0.0154194 -0.00096745
-8.06895 -0.0155636 -0.000981151
-8.03182 -0.0157098 -0.000995103
-7.99471 -0.0158579 -0.00100931
-7.95763 -0.0160081 -0.00102379
-7.92058 -0.0161603 -0.00103853
-7.88355 -0.0163146 -0.00105355
-7.84654 -0.016471 -0.00106885
-7.80955 -0.0166296 -0.00108444
-7.77259 -0.0167904 -0.00110033
-7.73566 -0.0169534 -0.00111652
-7.69874 -0.0171188 -0.00113302
-7.66185 -0.0172864 -0.00114984
-7.62498 -0.0174565 -0.00116699
-7.58814 -0.017629 -0.00118446
-7.55132 -0.0178039 -0.00120228
-7.51452 -0.0179814 -0.00122045
-7.47774 -0.0181615 -0.00123898
-7.44099 -0.0183441 -0.00125788
-7.40425 -0.0185295 -0.00127715
-7.36754 -0.0187175 -0.00129681
-7.33085 -0.0189084 -0.00131687
-7.29418 -0.0191021 -0.00133733
-7.25754 -0.0192986 -0.0013582
-7.22091 -0.0194981 -0.00137951
-7.18431 -0.0197007 -0.00140125
-7.14772 -0.0199063 -0.00142345
-7.11116 -0.020115 -0.0014461
-7.07462 -0.0203269 -0.00146923
-7.0381 -0.0205421 -0.00149284
-7.00159 -0.0207607 -0.00151695
-6.96511 -0.0209826 -0.00154157
-6.92865 -0.021208 -0.00156672
-6.89221 -0.021437 -0.00159241
-6.85579 -0.0216695 -0.00161865
-6.81938 -0.0219058 -0.00164546
-6.783 -0.0221459 -0.00167286
-6.74664 -0.0223898 -0.00170086
-6.71029 -0.0226377 -0.00172947
-6.67397 -0.0228896 -0.00175872
-6.63766 -0.0231456 -0.00178862
-6.60137 -0.0234058 -0.0018192
-6.5651 -0.0236703 -0.00185046
-6.52885 -0.0239393 -0.00188243
-6.49262 -0.0242127 -0.00191513
-6.4564 -0.0244908 -0.00194859
-6.42021 -0.0247735 -0.00198281
-6.38403 -0.0250611 -0.00201783
-6.34786 -0.0253536 -0.00205367
-6.31172 -0.0256511 -0.00209035
-6.27559 -0.0259538 -0.0021279
-6.23949 -0.0262618 -0.00216635
-6.20339 -0.0265751 -0.00220571
-6.16732 -0.026894 -0.00224602
-6.13126 -0.0272186 -0.00228731
-6.09522 -0.0275489 -0.00232961
-6.05919 -0.0278853 -0.00237294
-6.02319 -0.0282276 -0.00241735
-5.9872 -0.0285763 -0.00246286
-5.95122 -0.0289313 -0.0025095
-5.91526 -0.0292928 -0.00255733
-5.87932 -0.0296611 -0.00260636
-5.84339 -0.0300362 -0.00265665
-5.80748 -0.0304184 -0.00270822
-5.77158 -0.0308078 -0.00276113
-5.7357 -0.0312047 -0.00281542
-5.69984 -0.0316091 -0.00287113
-5.66399 -0.0320214 -0.00292831
-5.62815 -0.0324416 -0.00298701
-5.59233 -0.0328701 -0.00304728
-5.55653 -0.033307 -0.00310917
-5.52074 -0.0337526 -0.00317274
-5.48497 -0.034207 -0.00323804
-5.4492 -0.0346706 -0.00330515
-5.41346 -0.0351436 -0.00337411
-5.37773 -0.0356262 -0.003445
-5.34201 -0.0361188 -0.00351788
-5.30631 -0.0366215 -0.00359282
-5.27062 -0.0371347 -0.0036699
-5.23494 -0.0376586 -0.0037492
-5.19928 -0.0381936 -0.0038308
-5.16363 -0.0387401 -0.00391477
-5.128 -0.0392982 -0.00400122
-5.09237 -0.0398684 -0.00409023
-5.05677 -0.040451 -0.00418189
-5.02117 -0.0410463 -0.00427632
-4.98559 -0.0416549 -0.00437361
-4.95002 -0.042277 -0.00447388
-4.91446 -0.042913 -0.00457724
-4.87892 -0.0435635 -0.00468381
-4.84339 -0.0442287 -0.00479372
-4.80787 -0.0449093 -0.00490711
-4.77237 -0.0456056 -0.00502411
-4.73687 -0.0463182 -0.00514488
-4.70139 -0.0470476 -0.00526955
-4.66592 -0.0477943 -0.00539831
-4.63046 -0.0485589 -0.00553131
-4.59502 -0.049342 -0.00566874
-4.55958 -0.0501441 -0.00581079
-4.52416 -0.0509659 -0.00595765
-4.48875 -0.0518081 -0.00610952
-4.45335 -0.0526713 -0.00626664
-4.41797 -0.0535562 -0.00642924
-4.38259 -0.0544637 -0.00659755
-4.34722 -0.0553945 -0.00677183
-4.31187 -0.0563494 -0.00695236
-4.27653 -0.0573292 -0.00713942
-4.24119 -0.0583348 -0.00733331
-4.20587 -0.0593673 -0.00753436
-4.17056 -0.0604274 -0.00774291
-4.13526 -0.0615164 -0.00795931
-4.09997 -0.0626351 -0.00818394
-4.06469 -0.0637848 -0.00841721
-4.02942 -0.0649665 -0.00865954
-3.99416 -0.0661816 -0.00891138
-3.95891 -0.0674313 -0.00917322
-3.92367 -0.068717 -0.00944557
-3.88844 -0.0700399 -0.00972897
-3.85322 -0.0714018 -0.010024
-3.81801 -0.072804 -0.0103313
-3.7828 -0.0742482 -0.0106514
-3.74761 -0.0757362 -0.0109852
-3.71243 -0.0772697 -0.0113333
-3.67726 -0.0788507 -0.0116966
-3.64209 -0.0804812 -0.0120758
-3.60694 -0.0821632 -0.0124719
-3.57179 -0.083899 -0.0128859
-3.53665 -0.0856909 -0.0133188
-3.50152 -0.0875414 -0.0137717
-3.4664 -0.0894531 -0.0142458
-3.43129 -0.0914288 -0.0147423
-3.39619 -0.0934714 -0.0152628
-3.36109 -0.095584 -0.0158085
-3.32601 -0.0977698 -0.0163812
-3.29093 -0.100032 -0.0169824
-3.25586 -0.102375 -0.017614
-3.2208 -0.104802 -0.0182781
-3.18574 -0.107318 -0.0189766
-3.1507 -0.109926 -0.019712
-3.11566 -0.112632 -0.0204865
-3.08063 -0.11544 -0.021303
-3.0456 -0.118356 -0.0221643
-3.01059 -0.121386 -0.0230736
-2.97558 -0.124535 -0.0240343
-2.94058 -0.12781 -0.02505
-2.90558 -0.131218 -0.0261249
-2.87059 -0.134767 -0.0272635
-2.83561 -0.138465 -0.0284706
-2.80064 -0.142319 -0.0297517
-2.76567 -0.146341 -0.0311125
-2.73071 -0.150538 -0.0325597
-2.69576 -0.154923 -0.0341005
-2.66081 -0.159507 -0.0357427
-2.62587 -0.164301 -0.0374953
-2.59094 -0.16932 -0.0393679
-2.55601 -0.174578 -0.0413715
-2.52109 -0.180091 -0.0435181
-2.48617 -0.185874 -0.0458212
-2.45126 -0.191948 -0.0482958
-2.41636 -0.198331 -0.0509588
-2.38146 -0.205045 -0.0538291
-2.34657 -0.212113 -0.0569278
-2.31168 -0.21956 -0.0602791
-2.2768 -0.227415 -0.06391
-2.24192 -0.235707 -0.0678513
-2.20705 -0.244469 -0.0721378
-2.17219 -0.253737 -0.0768095
-2.13733 -0.263549 -0.0819119
-2.10247 -0.273948 -0.0874974
-2.06762 -0.284981 -0.0936261
-2.03278 -0.296696 -0.100368
-1.99794 -0.309149 -0.107803
-1.9631 -0.3224 -0.116026
-1.92827 -0.336512 -0.125146
-1.89345 -0.351553 -0.135292
-1.85862 -0.367598 -0.146615
-1.82381 -0.384724 -0.159296
-1.78899 -0.403011 -0.173545
-1.75419 -0.42254 -0.189618
-1.71938 -0.443393 -0.207816
-1.68458 -0.465642 -0.228506
-1.64979 -0.489346 -0.252126
-1.61499 -0.514541 -0.279208
-1.58021 -0.541217 -0.310396
-1.54542 -0.569297 -0.346471
-1.51064 -0.598596 -0.388381
-1.47586 -0.628764 -0.437267
-1.44109 -0.6592 -0.494497
-1.40632 -0.688926 -0.561682
-1.37155 -0.716409 -0.640664
-1.33679 -0.739316 -0.73345
-1.30203 -0.754192 -0.842019
-1.26727 -0.756092 -0.967919
-1.23251 -0.738247 -1.11153
-1.19776 -0.692029 -1.27085
-1.16301 -0.607628 -1.43987
-1.12827 -0.476079 -1.60686
-1.09352 -0.292987 -1.75392
-1.05878 -0.0631029 -1.85933
-1.02405 0.196975 -1.90374
-0.989309 0.461315 -1.87792
-0.954576 0.702623 -1.78708
-0.919844 0.901084 -1.64838
-0.885115 1.04863 -1.48358
-0.850388 1.14744 -1.31204
-0.815663 1.20557 -1.1473
-0.78094 1.23284 -0.996852
-0.746219 1.23829 -0.863691
-0.711499 1.22925 -0.747992
-0.676781 1.21114 -0.648465
-0.642065 1.18783 -0.563214
-0.60735 1.16194 -0.490221
-0.572637 1.13523 -0.427586
-0.537925 1.10883 -0.373625
-0.503214 1.08346 -0.326896
-0.468504 1.05955 -0.286184
-0.433796 1.03734 -0.250476
-0.399089 1.01696 -0.218929
-0.364382 0.998464 -0.190845
-0.329676 0.981845 -0.16564
-0.294972 0.967078 -0.142828
-0.260267 0.954118 -0.121996
-0.225564 0.942916 -0.102796
-0.190861 0.933422 -0.084925
-0.156158 0.925589 -0.0681226
-0.121456 0.919376 -0.0521571
-0.0867541 0.914747 -0.03682
-0.0520524 0.911676 -0.0219203
-0.0173508 0.910145 -0.00727832
0.0173508 0.910145 0.00727832
0.0520524 0.911676 0.0219203
0.0867541 0.914747 0.03682
0.121456 0.919376 0.0521571
0.156158 0.925589 0.0681226
0.190861 0.933422 0.084925
0.225564 0.942916 0.102796
0.260267 0.954118 0.121996
0.294972 0.967078 0.142828
0.329676 0.981845 0.16564
0.364382 0.998464 0.190845
0.399089 1.01696 0.218929
0.433796 1.03734 0.250476
0.468504 1.05955 0.286184
0.503214 1.08346 0.326896
0.537925 1.10883 0.373625
0.572637 1.13523 0.427586
0.60735 1.16194 0.490221
0.642065 1.18783 0.563214
0.676781 1.21114 0.648465
0.711499 1.22925 0.747992
0.746219 1.23829 0.863691
0.78094 1.23284 0.996852
0.815663 1.20557 1.1473
0.850388 1.14744 1.31204
0.885115 1.04863 1.48358
0.919844 0.901084 1.64838
0.954576 0.702623 1.78708
0.989309 0.461315 1.87792
1.02405 0.196975 1.90374
1.05878 -0.0631029 1.85933
1.09352 -0.292987 1.75392
1.12827 -0.476079 1.60686
1.16301 -0.607628 1.43987
1.19776 -0.692029 1.27085
1.23251 -0.738247 1.11153
1.26727 -0.756092 0.967919
1.30203 -0.754192 0.842019
1.33679 -0.739316 0.73345
1.37155 -0.716409 0.640664
1.40632 -0.688926 0.561682
1.44109 -0.6592 0.494497
1.47586 -0.628764 0.437267
1.51064 -0.598596 0.388381
1.54542 -0.569297 0.346471
1.58021 -0.541217 0.310396
1.61499 -0.514541 0.279208
1.64979 -0.489346 0.252126
1.68458 -0.465642 0.228506
1.71938 -0.443393 0.207816
1.75419 -0.42254 0.189618
1.78899 -0.403011 0.173545
1.82381 -0.384724 0.159296
1.85862 -0.367598 0.146615
1.89345 -0.351553 0.135292
1.92827 -0.336512 0.125146
1.9631 -0.3224 0.116026
1.99794 -0.309149 0.107803
2.03278 -0.296696 0.100368
2.06762 -0.284981 0.0936261
2.10247 -0.273948 0.0874974
2.13733 -0.263549 0.0819119
2.17219 -0.253737 0.0768095
2.20705 -0.244469 0.0721378
2.24192 -0.235707 0.0678513
2.2768 -0.227415 0.06391
2.31168 -0.21956 0.0602791
2.34657 -0.212113 0.0569278
2.38146 -0.205045 0.0538291
2.41636 -0.198331 0.0509588
2.45126 -0.191948 0.0482958
2.48617 -0.185874 0.0458212
2.52109 -0.180091 0.0435181
2.55601 -0.174578 0.0413715
2.59094 -0.16932 0.0393679
2.62587 -0.164301 0.0374953
2.66081 -0.159507 0.0357427
2.69576 -0.154923 0.0341005
2.73071 -0.150538 0.0325597
2.76567 -0.146341 0.0311125
2.80064 -0.142319 0.0297517
2.83561 -0.138465 0.0284706
2.87059 -0.134767 0.0272635
2.90558 -0.131218 0.0261249
2.94058 -0.12781 0.02505
2.97558 -0.124535 0.0240343
3.01059 -0.121386 0.0230736
3.0456 -0.118356 0.0221643
3.08063 -0.11544 0.021303
3.11566 -0.112632 0.0204865
3.1507 -0.109926 0.019712
3.18574 -0.107318 0.0189766
3.2208 -0.104802 0.0182781
3.25586 -0.102375 0.017614
3.29093 -0.100032 0.0169824
3.32601 -0.0977698 0.0163812
3.36109 -0.095584 0.0158085
3.39619 -0.0934714 0.0152628
3.43129 -0.0914288 0.0147423
3.4664 -0.0894531 0.0142458
3.50152 -0.0875414 0.0137717
3.53665 -0.0856909 0.0133188
3.57179 -0.083899 0.0128859
3.60694 -0.0821632 0.0124719
3.64209 -0.0804812 0.0120758
3.67726 -0.0788507 0.0116966
3.71243 -0.0772697 0.0113333
3.74761 -0.0757362 0.0109852
3.7828 -0.0742482 0.0106514
3.81801 -0.072804 0.0103313
3.85322 -0.0714018 0.010024
3.88844 -0.0700399 0.00972897
3.92367 -0.068717 0.00944557
3.95891 -0.0674313 0.00917322
3.99416 -0.0661816 0.00891138
4.02942 -0.0649665 0.00865954
4.06469 -0.0637848 0.00841721
4.09997 -0.0626351 0.00818394
4.13526 -0.0615164 0.00795931
4.17056 -0.0604274 0.00774291
4.20587 -0.0593673 0.00753436
4.24119 -0.0583348 0.00733331
4.27653 -0.0573292 0.00713942
4.31187 -0.0563494 0.00695236
4.34722 -0.0553945 0.00677183
4.38259 -0.0544637 0.00659755
4.41797 -0.0535562 0.00642924
4.45335 -0.0526713 0.00626664
4.48875 -0.0518081 0.00610952
4.52416 -0.0509659 0.00595765
4.55958 -0.0501441 0.00581079
4.59502 -0.049342 0.00566874
4.63046 -0.0485589 0.00553131
4.66592 -0.0477943 0.00539831
4.70139 -0.0470476 0.00526955
4.73687 -0.0463182 0.00514488
4.77237 -0.0456056 0.00502411
4.80787 -0.0449093 0.00490711
4.84339 -0.0442287 0.00479372
4.87892 -0.0435635 0.00468381
4.91446 -0.042913 0.00457724
4.95002 -0.042277 0.00447388
4.98559 -0.0416549 0.00437361
5.02117 -0.0410463 0.00427632
5.05677 -0.040451 0.00418189
5.09237 -0.0398684 0.00409023
5.128 -0.0392982 0.00400122
5.16363 -0.0387401 0.00391477
5.19928 -0.0381936 0.0038308
5.23494 -0.0376586 0.0037492
5.27062 -0.0371347 0.0036699
5.30631 -0.0366215 0.00359282
5.34201 -0.0361188 0.00351788
5.37773 -0.0356262 0.003445
5.41346 -0.0351436 0.00337411
5.4492 -0.0346706 0.00330515
5.48497 -0.034207 0.00323804
5.52074 -0.0337526 0.00317274
5.55653 -0.033307 0.00310917
5.59233 -0.0328701 0.00304728
5.62815 -0.0324416 0.00298701
5.66399 -0.0320214 0.00292831
5.69984 -0.0316091 0.00287113
5.7357 -0.0312047 0.00281542
5.77158 -0.0308078 0.00276113
5.80748 -0.0304184 0.00270822
5.84339 -0.0300362 0.00265665
5.87932 -0.0296611 0.00260636
5.91526 -0.0292928 0.00255733
5.95122 -0.0289313 0.0025095
5.9872 -0.0285763 0.00246286
6.02319 -0.0282276 0.00241735
6.05919 -0.0278853 0.00237294
6.09522 -0.0275489 0.00232961
6.13126 -0.0272186 0.00228731
6.16732 -0.026894 0.00224602
6.20339 -0.0265751 0.00220571
6.23949 -0.0262618 0.00216635
6.27559 -0.0259538 0.0021279
6.31172 -0.0256511 0.00209035
6.34786 -0.0253536 0.00205367
6.38403 -0.0250611 0.00201783
6.42021 -0.0247735 0.00198281
6.4564 -0.0244908 0.00194859
6.49262 -0.0242127 0.00191513
6.52885 -0.0239393 0.00188243
6.5651 -0.0236703 0.00185046
6.60137 -0.0234058 0.0018192
6.63766 -0.0231456 0.00178862
6.67397 -0.0228896 0.00175872
6.71029 -0.0226377 0.00172947
6.74664 -0.0223898 0.00170086
6.783 -0.0221459 0.00167286
6.81938 -0.0219058 0.00164546
6.85579 -0.0216695 0.00161865
6.89221 -0.021437 0.00159241
6.92865 -0.021208 0.00156672
6.96511 -0.0209826 0.00154157
7.00159 -0.0207607 0.00151695
7.0381 -0.0205421 0.00149284
7.07462 -0.0203269 0.00146923
7.11116 -0.020115 0.0014461
7.14772 -0.0199063 0.00142345
7.18431 -0.0197007 0.00140125
7.22091 -0.0194981 0.00137951
7.25754 -0.0192986 0.0013582
7.29418 -0.0191021 0.00133733
7.33085 -0.0189084 0.00131687
7.36754 -0.0187175 0.00129681
7.40425 -0.0185295 0.00127715
7.44099 -0.0183441 0.00125788
7.47774 -0.0181615 0.00123898
7.51452 -0.0179814 0.00122045
7.55132 -0.0178039 0.00120228
7.58814 -0.017629 0.00118446
7.62498 -0.0174565 0.00116699
7.66185 -0.0172864 0.00114984
7.69874 -0.0171188 0.00113302
7.73566 -0.0169534 0.00111652
7.77259 -0.0167904 0.00110033
7.80955 -0.0166296 0.00108444
7.84654 -0.016471 0.00106885
7.88355 -0.0163146 0.00105355
7.92058 -0.0161603 0.00103853
7.95763 -0.0160081 0.00102379
7.99471 -0.0158579 0.00100931
8.03182 -0.0157098 0.000995103
8.06895 -0.0155636 0.000981151
8.1061 -0.0154194 0.00096745
8.14328 -0.0152771 0.000953996
8.18049 -0.0151367 0.000940782
8.21772 -0.0149981 0.000927803
8.25497 -0.0148613 0.000915054
8.29226 -0.0147263 0.000902531
8.32956 -0.014593 0.000890227
8.3669 -0.0144615 0.000878139
8.40426 -0.0143316 0.000866261
8.44165 -0.0142034 0.000854589
8.47906 -0.0140769 0.000843118
8.5165 -0.0139519 0.000831845
8.55397 -0.0138285 0.000820765
8.59146 -0.0137067 0.000809874
8.62899 -0.0135863 0.000799168
8.66654 -0.0134675 0.000788642
8.70412 -0.0133501 0.000778294
8.74172 -0.0132342 0.000768119
8.77936 -0.0131197 0.000758114
8.81702 -0.0130067 0.000748276
8.85471 -0.0128949 0.0007386
8.89244 -0.0127846 0.000729084
8.93019 -0.0126756 0.000719724
8.96797 -0.0125678 0.000710517
9.00578 -0.0124614 0.00070146
9.04362 -0.0123563 0.00069255
9.08149 -0.0122523 0.000683783
9.11939 -0.0121497 0.000675158
9.15732 -0.0120482 0.000666671
9.19528 -0.0119479 0.00065832
9.23327 -0.0118488 0.000650101
9.2713 -0.0117508 0.000642013
9.30935 -0.011654 0.000634052
9.34744 -0.0115583 0.000626216
9.38556 -0.0114637 0.000618503
9.42371 -0.0113701 0.00061091
9.46189 -0.0112777 0.000603435
9.50011 -0.0111863 0.000596076
9.53836 -0.0110959 0.00058883
9.57664 -0.0110065 0.000581695
9.61496 -0.0109181 0.00057467
9.65331 -0.0108308 0.000567751
9.69169 -0.0107444 0.000560938
9.73011 -0.0106589 0.000554227
9.76856 -0.0105744 0.000547618
9.80704 -0.0104908 0.000541108
9.84557 -0.0104082 0.000534695
9.88412 -0.0103264 0.000528378
9.92271 -0.0102455 0.000522154
9.96134 -0.0101655 0.000516023
10 -0.0100864 0.000509982
10.0387 -0.0100081 0.000504029
10.0774 -0.00993069 0.000498164
10.1162 -0.00985407 0.000492384
10.155 -0.00977827 0.000486688
10.1939 -0.00970326 0.000481075
10.2328 -0.00962905 0.000475542
10.2717 -0.00955561 0.000470089
10.3106 -0.00948295 0.000464714
10.3496 -0.00941104 0.000459416
10.3887 -0.00933988 0.000454193
10.4278 -0.00926945 0.000449044
10.4669 -0.00919975 0.000443968
10.506 -0.00913076 0.000438963
10.5452 -0.00906249 0.000434028
10.5845 -0.0089949 0.000429162
10.6238 -0.008928 0.000424364
10.6631 -0.00886178 0.000419632
10.7024 -0.00879623 0.000414966
10.7418 -0.00873133 0.000410364
10.7813 -0.00866708 0.000405825
10.8208 -0.00860348 0.000401349
10.8603 -0.0085405 0.000396933
10.8999 -0.00847815 0.000392578
10.9395 -0.00841641 0.000388281
10.9792 -0.00835528 0.000384042
11.0189 -0.00829475 0.000379861
11.0586 -0.00823481 0.000375735
11.0984 -0.00817545 0.000371665
11.1383 -0.00811666 0.000367649
11.1781 -0.00805844 0.000363686
11.2181 -0.00800078 0.000359775
11.2581 -0.00794367 0.000355917
11.2981 -0.00788711 0.000352108
11.3381 -0.00783109 0.00034835
11.3783 -0.00777559 0.000344641
11.4184 -0.00772062 0.00034098
11.4587 -0.00766617 0.000337366
11.4989 -0.00761223 0.0003338
11.5392 -0.00755879 0.000330279
11.5796 -0.00750585 0.000326803
11.62 -0.0074534 0.000323372
11.6605 -0.00740143 0.000319985
11.701 -0.00734995 0.000316641
11.7415 -0.00729893 0.000313339
11.7822 -0.00724838 0.000310079
11.8228 -0.0071983 0.00030686
11.8636 -0.00714866 0.000303681
11.9043 -0.00709948 0.000300543
11.9452 -0.00705074 0.000297443
11.986 -0.00700243 0.000294382
12.027 -0.00695456 0.000291359
12.068 -0.00690712 0.000288373
12.109 -0.0068601 0.000285424
12.1501 -0.00681349 0.000282512
12.1913 -0.0067673 0.000279635
12.2325 -0.00672151 0.000276793
12.2738 -0.00667612 0.000273986
12.3151 -0.00663113 0.000271212
12.3565 -0.00658653 0.000268473
12.3979 -0.00654232 0.000265766
12.4394 -0.00649849 0.000263092
12.481 -0.00645503 0.00026045
12.5226 -0.00641195 0.000257839
12.5643 -0.00636924 0.00025526
12.6061 -0.00632689 0.000252711
12.6479 -0.0062849 0.000250192
12.6898 -0.00624327 0.000247703
12.7317 -0.00620199 0.000245244
12.7737 -0.00616105 0.000242813
12.8158 -0.00612046 0.00024041
12.8579 -0.0060802 0.000238036
12.9001 -0.00604028 0.000235689
12.9424 -0.00600069 0.000233369
12.9847 -0.00596143 0.000231077
13.0271 -0.00592249 0.00022881
13.0696 -0.00588387 0.00022657
13.1121 -0.00584556 0.000224355
13.1547 -0.00580756 0.000222165
13.1974 -0.00576988 0.00022
13.2402 -0.00573249 0.00021786
13.283 -0.00569541 0.000215744
13.3259 -0.00565863 0.000213652
13.3689 -0.00562214 0.000211584
13.4119 -0.00558594 0.000209538
13.455 -0.00555002 0.000207516
13.4982 -0.00551439 0.000205516
13.5415 -0.00547904 0.000203538
13.5848 -0.00544397 0.000201582
13.6283 -0.00540917 0.000199647
13.6718 -0.00537464 0.000197734
13.7153 -0.00534038 0.000195842
13.759 -0.00530639 0.00019397
13.8028 -0.00527265 0.000192119
13.8466 -0.00523918 0.000190288
13.8905 -0.00520596 0.000188477
13.9345 -0.00517299 0.000186685
13.9786 -0.00514027 0.000184913
14.0227 -0.0051078 0.00018316
14.067 -0.00507558 0.000181425
14.1113 -0.00504359 0.000179709
14.1558 -0.00501185 0.000178011
14.2003 -0.00498034 0.000176331
14.2449 -0.00494906 0.000174669
14.2896 -0.00491802 0.000173024
14.3344 -0.0048872 0.000171397
14.3793 -0.00485661 0.000169787
14.4243 -0.00482624 0.000168193
14.4693 -0.00479609 0.000166616
14.5145 -0.00476616 0.000165055
14.5598 -0.00473644 0.000163511
14.6052 -0.00470694 0.000161982
14.6506 -0.00467764 0.000160469
14.6962 -0.00464856 0.000158972
14.7419 -0.00461968 0.00015749
14.7877 -0.00459101 0.000156023
14.8336 -0.00456253 0.00015457
14.8796 -0.00453426 0.000153133
14.9257 -0.00450618 0.00015171
14.9719 -0.00447829 0.000150301
15.0182 -0.0044506 0.000148906
15.0647 -0.0044231 0.000147525
15.1112 -0.00439579 0.000146158
15.1579 -0.00436866 0.000144804
15.2047 -0.00434171 0.000143464
15.2516 -0.00431495 0.000142137
15.2986 -0.00428836 0.000140823
15.3458 -0.00426196 0.000139522
15.393 -0.00423572 0.000138233
15.4404 -0.00420966 0.000136957
15.488 -0.00418378 0.000135693
15.5356 -0.00415806 0.000134442
15.5834 -0.00413251 0.000133202
15.6313 -0.00410712 0.000131974
15.6794 -0.0040819 0.000130758
15.7276 -0.00405684 0.000129553
15.7759 -0.00403193 0.00012836
15.8243 -0.00400719 0.000127178
15.873 -0.0039826 0.000126007
15.9217 -0.00395817 0.000124847
15.9706 -0.00393388 0.000123698
16.0197 -0.00390975 0.00012256
16.0689 -0.00388577 0.000121432
16.1182 -0.00386193 0.000120314
16.1677 -0.00383823 0.000119207
16.2174 -0.00381468 0.000118109
16.2672 -0.00379127 0.000117022
16.3172 -0.003768 0.000115944
16.3674 -0.00374487 0.000114876
16.4177 -0.00372187 0.000113818
16.4682 -0.00369901 0.000112769
16.5189 -0.00367628 0.000111729
16.5697 -0.00365367 0.000110699
16.6208 -0.0036312 0.000109678
16.672 -0.00360886 0.000108665
16.7234 -0.00358664 0.000107661
16.775 -0.00356454 0.000106666
16.8268 -0.00354257 0.00010568
16.8787 -0.00352071 0.000104702
16.9309 -0.00349897 0.000103732
16.9833 -0.00347735 0.000102771
17.0359 -0.00345585 0.000101818
17.0887 -0.00343446 0.000100872
17.1418 -0.00341318 9.99346e-05
17.195 -0.00339201 9.90048e-05
17.2485 -0.00337094 9.80827e-05
17.3022 -0.00334999 9.71681e-05
17.3562 -0.00332913 9.62609e-05
17.4104 -0.00330838 9.5361e-05
17.4648 -0.00328774 9.44683e-05
17.5195 -0.00326719 9.35826e-05
17.5744 -0.00324673 9.2704e-05
17.6296 -0.00322638 9.18322e-05
17.6851 -0.00320611 9.09672e-05
17.7408 -0.00318594 9.01088e-05
17.7969 -0.00316586 8.92569e-05
17.8532 -0.00314586 8.84115e-05
17.9098 -0.00312596 8.75724e-05
17.9667 -0.00310613 8.67395e-05
18.0239 -0.00308639 8.59127e-05
18.0815 -0.00306673 8.50919e-05
18.1393 -0.00304715 8.4277e-05
18.1975 -0.00302764 8.34679e-05
18.256 -0.0030082 8.26645e-05
18.3149 -0.00298884 8.18666e-05
18.3742 -0.00296955 8.10741e-05
18.4338 -0.00295032 8.0287e-05
18.4938 -0.00293116 7.95051e-05
18.5542 -0.00291206 7.87283e-05
18.615 -0.00289302 7.79564e-05
18.6762 -0.00287404 7.71895e-05
18.7379 -0.00285511 7.64272e-05
18.8 -0.00283624 7.56696e-05
18.8625 -0.00281741 7.49165e-05
18.9255 -0.00279863 7.41677e-05
18.9891 -0.0027799 7.34232e-05
19.0531 -0.0027612 7.26828e-05
19.1177 -0.00274254 7.19463e-05
19.1828 -0.00272391 7.12136e-05
19.2484 -0.00270531 7.04845e-05
19.3147 -0.00268673 6.9759e-05
19.3816 -0.00266818 6.90368e-05
19.4491 -0.00264964 6.83178e-05
19.5173 -0.00263112 6.76017e-05
19.5862 -0.0026126 6.68885e-05
19.6558 -0.00259409 6.61779e-05
19.7262 -0.00257557 6.54696e-05
19.7974 -0.00255704 6.47635e-05
19.8694 -0.00253849 6.40594e-05
19.9423 -0.00251992 6.3357e-05
20.0162 -0.00250132 6.26559e-05
20.091 -0.00248268 6.1956e-05
20.1669 -0.00246398 6.12568e-05
20.244 -0.00244523 6.05581e-05
20.3222 -0.00242641 5.98594e-05
20.4016 -0.0024075 5.91603e-05
20.4825 -0.00238849 5.84603e-05
20.5648 -0.00236937 5.77589e-05
20.6487 -0.00235012 5.70555e-05
20.7344 -0.0023307 5.63493e-05
20.8219 -0.00231111 5.56396e-05
20.9115 -0.00229131 5.49253e-05
21.0034 -0.00227126 5.42053e-05
21.0979 -0.00225093 5.34783e-05
21.1952 -0.00223026 5.27426e-05
21.2959 -0.00220919 5.19961e-05
21.4004 -0.00218763 5.12361e-05
21.5093 -0.00216548 5.04591e-05
21.6237 -0.00214258 4.96603e-05
21.7448 -0.00211874 4.88328e-05
21.8747 -0.00209362 4.7966e-05
22.0165 -0.00206668 4.70424e-05
22.1768 -0.00203686 4.6027e-05
22.3723 -0.00200136 4.48279e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.25Lambda0.5Nc1Classic/GRp_FRG.txt <==
-22.3723 -0.00200137 -4.48282e-05
-22.1768 -0.00203687 -4.60273e-05
-22.0165 -0.00206668 -4.70427e-05
-21.8747 -0.00209362 -4.79664e-05
-21.7448 -0.00211875 -4.88331e-05
-21.6237 -0.00214259 -4.96606e-05
-21.5093 -0.00216548 -5.04594e-05
-21.4004 -0.00218764 -5.12364e-05
-21.2959 -0.00220919 -5.19964e-05
-21.1952 -0.00223027 -5.27429e-05
-21.0979 -0.00225094 -5.34787e-05
-21.0034 -0.00227127 -5.42057e-05
-20.9115 -0.00229132 -5.49256e-05
-20.8219 -0.00231112 -5.56399e-05
-20.7344 -0.00233071 -5.63497e-05
-20.6487 -0.00235012 -5.70559e-05
-20.5648 -0.00236938 -5.77593e-05
-20.4825 -0.0023885 -5.84607e-05
-20.4016 -0.00240751 -5.91607e-05
-20.3222 -0.00242642 -5.98598e-05
-20.244 -0.00244524 -6.05585e-05
-20.1669 -0.00246399 -6.12572e-05
-20.091 -0.00248269 -6.19564e-05
-20.0162 -0.00250133 -6.26564e-05
-19.9423 -0.00251993 -6.33574e-05
-19.8694 -0.0025385 -6.40599e-05
-19.7974 -0.00255705 -6.4764e-05
-19.7262 -0.00257558 -6.54701e-05
-19.6558 -0.0025941 -6.61784e-05
-19.5862 -0.00261261 -6.6889e-05
-19.5173 -0.00263113 -6.76022e-05
-19.4491 -0.00264966 -6.83183e-05
-19.3816 -0.00266819 -6.90373e-05
-19.3147 -0.00268675 -6.97596e-05
-19.2484 -0.00270532 -7.04851e-05
-19.1828 -0.00272392 -7.12141e-05
-19.1177 -0.00274255 -7.19468e-05
-19.0531 -0.00276121 -7.26833e-05
-18.9891 -0.00277991 -7.34238e-05
-18.9255 -0.00279864 -7.41683e-05
-18.8625 -0.00281742 -7.49171e-05
-18.8 -0.00283625 -7.56702e-05
-18.7379 -0.00285513 -7.64279e-05
-18.6762 -0.00287405 -7.71901e-05
-18.615 -0.00289304 -7.79571e-05
-18.5542 -0.00291208 -7.87289e-05
-18.4938 -0.00293117 -7.95057e-05
-18.4338 -0.00295034 -8.02877e-05
-18.3742 -0.00296956 -8.10748e-05
-18.3149 -0.00298885 -8.18673e-05
-18.256 -0.00300822 -8.26652e-05
-18.1975 -0.00302765 -8.34686e-05
-18.1393 -0.00304716 -8.42778e-05
-18.0815 -0.00306674 -8.50927e-05
-18.0239 -0.0030864 -8.59135e-05
-17.9667 -0.00310615 -8.67403e-05
-17.9098 -0.00312597 -8.75732e-05
-17.8532 -0.00314588 -8.84123e-05
-17.7969 -0.00316587 -8.92577e-05
-17.7408 -0.00318596 -9.01096e-05
-17.6851 -0.00320613 -9.0968e-05
-17.6296 -0.00322639 -9.1833e-05
-17.5744 -0.00324675 -9.27048e-05
-17.5195 -0.0032672 -9.35835e-05
-17.4648 -0.00328775 -9.44691e-05
-17.4104 -0.0033084 -9.53618e-05
-17.3562 -0.00332915 -9.62618e-05
-17.3022 -0.00335 -9.7169e-05
-17.2485 -0.00337096 -9.80836e-05
-17.195 -0.00339202 -9.90058e-05
-17.1418 -0.00341319 -9.99355e-05
-17.0887 -0.00343448 -0.000100873
-17.0359 -0.00345587 -0.000101818
-16.9833 -0.00347737 -0.000102772
-16.9309 -0.00349899 -0.000103733
-16.8787 -0.00352073 -0.000104703
-16.8268 -0.00354258 -0.000105681
-16.775 -0.00356456 -0.000106667
-16.7234 -0.00358666 -0.000107662
-16.672 -0.00360888 -0.000108666
-16.6208 -0.00363122 -0.000109679
-16.5697 -0.00365369 -0.0001107
-16.5189 -0.0036763 -0.00011173
-16.4682 -0.00369903 -0.00011277
-16.4177 -0.00372189 -0.000113819
-16.3674 -0.00374489 -0.000114877
-16.3172 -0.00376802 -0.000115945
-16.2672 -0.00379129 -0.000117023
-16.2174 -0.0038147 -0.00011811
-16.1677 -0.00383825 -0.000119208
-16.1182 -0.00386195 -0.000120315
-16.0689 -0.00388579 -0.000121433
-16.0197 -0.00390977 -0.000122561
-15.9706 -0.00393391 -0.0001237
-15.9217 -0.00395819 -0.000124849
-15.873 -0.00398262 -0.000126009
-15.8243 -0.00400721 -0.00012718
-15.7759 -0.00403196 -0.000128362
-15.7276 -0.00405686 -0.000129555
-15.6794 -0.00408192 -0.000130759
-15.6313 -0.00410714 -0.000131976
-15.5834 -0.00413253 -0.000133203
-15.5356 -0.00415808 -0.000134443
-15.488 -0.0041838 -0.000135695
-15.4404 -0.00420969 -0.000136958
-15.393 -0.00423575 -0.000138235
-15.3458 -0.00426198 -0.000139523
-15.2986 -0.00428839 -0.000140824
-15.2516 -0.00431497 -0.000142139
-15.2047 -0.00434174 -0.000143466
-15.1579 -0.00436868 -0.000144806
-15.1112 -0.00439581 -0.00014616
-15.0647 -0.00442313 -0.000147527
-15.0182 -0.00445063 -0.000148908
-14.9719 -0.00447832 -0.000150302
-14.9257 -0.00450621 -0.000151711
-14.8796 -0.00453428 -0.000153134
-14.8336 -0.00456256 -0.000154572
-14.7877 -0.00459103 -0.000156024
-14.7419 -0.00461971 -0.000157491
-14.6962 -0.00464859 -0.000158974
-14.6506 -0.00467767 -0.000160471
-14.6052 -0.00470697 -0.000161984
-14.5598 -0.00473647 -0.000163513
-14.5145 -0.00476619 -0.000165057
-14.4693 -0.00479612 -0.000166618
-14.4243 -0.00482627 -0.000168195
-14.3793 -0.00485664 -0.000169789
-14.3344 -0.00488723 -0.000171399
-14.2896 -0.00491805 -0.000173026
-14.2449 -0.00494909 -0.000174671
-14.2003 -0.00498037 -0.000176333
-14.1558 -0.00501188 -0.000178013
-14.1113 -0.00504363 -0.000179711
-14.067 -0.00507561 -0.000181427
-14.0227 -0.00510784 -0.000183162
-13.9786 -0.00514031 -0.000184915
-13.9345 -0.00517303 -0.000186688
-13.8905 -0.00520599 -0.000188479
-13.8466 -0.00523921 -0.000190291
-13.8028 -0.00527269 -0.000192122
-13.759 -0.00530642 -0.000193973
-13.7153 -0.00534042 -0.000195845
-13.6718 -0.00537468 -0.000197737
-13.6283 -0.00540921 -0.00019965
-13.5848 -0.00544401 -0.000201585
-13.5415 -0.00547908 -0.000203541
-13.4982 -0.00551443 -0.000205519
-13.455 -0.00555006 -0.000207519
-13.4119 -0.00558597 -0.000209541
-13.3689 -0.00562218 -0.000211587
-13.3259 -0.00565867 -0.000213656
-13.283 -0.00569545 -0.000215748
-13.2402 -0.00573253 -0.000217864
-13.1974 -0.00576992 -0.000220004
-13.1547 -0.00580761 -0.000222169
-13.1121 -0.0058456 -0.000224358
-13.0696 -0.00588391 -0.000226573
-13.0271 -0.00592253 -0.000228814
-12.9847 -0.00596147 -0.00023108
-12.9424 -0.00600074 -0.000233373
-12.9001 -0.00604033 -0.000235693
-12.8579 -0.00608025 -0.00023804
-12.8158 -0.0061205 -0.000240415
-12.7737 -0.0061611 -0.000242817
-12.7317 -0.00620203 -0.000245248
-12.6898 -0.00624332 -0.000247708
-12.6479 -0.00628495 -0.000250197
-12.6061 -0.00632694 -0.000252716
-12.5643 -0.00636929 -0.000255264
-12.5226 -0.006412 -0.000257844
-12.481 -0.00645508 -0.000260455
-12.4394 -0.00649854 -0.000263097
-12.3979 -0.00654237 -0.000265771
-12.3565 -0.00658658 -0.000268478
-12.3151 -0.00663118 -0.000271218
-12.2738 -0.00667617 -0.000273991
-12.2325 -0.00672156 -0.000276798
-12.1913 -0.00676735 -0.00027964
-12.1501 -0.00681355 -0.000282517
-12.109 -0.00686015 -0.00028543
-12.068 -0.00690718 -0.000288379
-12.027 -0.00695462 -0.000291365
-11.986 -0.00700249 -0.000294388
-11.9452 -0.0070508 -0.000297449
-11.9043 -0.00709954 -0.000300549
-11.8636 -0.00714872 -0.000303688
-11.8228 -0.00719836 -0.000306867
-11.7822 -0.00724845 -0.000310086
-11.7415 -0.00729899 -0.000313346
-11.701 -0.00735001 -0.000316648
-11.6605 -0.0074015 -0.000319992
-11.62 -0.00745347 -0.00032338
-11.5796 -0.00750592 -0.000326811
-11.5392 -0.00755886 -0.000330286
-11.4989 -0.0076123 -0.000333807
-11.4587 -0.00766624 -0.000337374
-11.4184 -0.0077207 -0.000340988
-11.3783 -0.00777567 -0.000344649
-11.3381 -0.00783116 -0.000348358
-11.2981 -0.00788719 -0.000352117
-11.2581 -0.00794375 -0.000355925
-11.2181 -0.00800086 -0.000359784
-11.1781 -0.00805852 -0.000363695
-11.1383 -0.00811674 -0.000367658
-11.0984 -0.00817553 -0.000371674
-11.0586 -0.00823489 -0.000375745
-11.0189 -0.00829483 -0.000379871
-10.9792 -0.00835537 -0.000384052
-10.9395 -0.0084165 -0.000388291
-10.8999 -0.00847824 -0.000392588
-10.8603 -0.00854059 -0.000396944
-10.8208 -0.00860357 -0.00040136
-10.7813 -0.00866718 -0.000405836
-10.7418 -0.00873142 -0.000410375
-10.7024 -0.00879632 -0.000414978
-10.6631 -0.00886188 -0.000419644
-10.6238 -0.0089281 -0.000424376
-10.5845 -0.008995 -0.000429174
-10.5452 -0.00906259 -0.00043404
-10.506 -0.00913087 -0.000438975
-10.4669 -0.00919986 -0.000443981
-10.4278 -0.00926956 -0.000449057
-10.3887 -0.00933999 -0.000454206
-10.3496 -0.00941115 -0.00045943
-10.3106 -0.00948306 -0.000464728
-10.2717 -0.00955573 -0.000470104
-10.2328 -0.00962917 -0.000475557
-10.1939 -0.00970338 -0.00048109
-10.155 -0.00977839 -0.000486704
-10.1162 -0.00985419 -0.0004924
-10.0774 -0.00993082 -0.00049818
-10.0387 -0.0100083 -0.000504046
-10 -0.0100865 -0.000509998
-9.96134 -0.0101657 -0.00051604
-9.92271 -0.0102457 -0.000522172
-9.88412 -0.0103266 -0.000528395
-9.84557 -0.0104083 -0.000534713
-9.80704 -0.010491 -0.000541126
-9.76856 -0.0105746 -0.000547637
-9.73011 -0.0106591 -0.000554246
-9.69169 -0.0107445 -0.000560957
-9.65331 -0.0108309 -0.000567771
-9.61496 -0.0109183 -0.00057469
-9.57664 -0.0110067 -0.000581716
-9.53836 -0.011096 -0.000588851
-9.50011 -0.0111864 -0.000596098
-9.46189 -0.0112778 -0.000603458
-9.42371 -0.0113703 -0.000610933
-9.38556 -0.0114638 -0.000618526
-9.34744 -0.0115585 -0.00062624
-9.30935 -0.0116542 -0.000634077
-9.2713 -0.011751 -0.000642038
-9.23327 -0.011849 -0.000650127
-9.19528 -0.0119481 -0.000658346
-9.15732 -0.0120484 -0.000666698
-9.11939 -0.0121499 -0.000675186
-9.08149 -0.0122525 -0.000683812
-9.04362 -0.0123565 -0.000692579
-9.00578 -0.0124616 -0.00070149
-8.96797 -0.0125681 -0.000710547
-8.93019 -0.0126758 -0.000719755
-8.89244 -0.0127848 -0.000729116
-8.85471 -0.0128952 -0.000738633
-8.81702 -0.0130069 -0.00074831
-8.77936 -0.01312 -0.000758149
-8.74172 -0.0132345 -0.000768155
-8.70412 -0.0133504 -0.000778331
-8.66654 -0.0134678 -0.00078868
-8.62899 -0.0135866 -0.000799206
-8.59146 -0.0137069 -0.000809914
-8.55397 -0.0138288 -0.000820806
-8.5165 -0.0139522 -0.000831887
-8.47906 -0.0140772 -0.000843162
-8.44165 -0.0142037 -0.000854633
-8.40426 -0.0143319 -0.000866306
-8.3669 -0.0144618 -0.000878185
-8.32956 -0.0145934 -0.000890275
-8.29226 -0.0147266 -0.00090258
-8.25497 -0.0148616 -0.000915105
-8.21772 -0.0149984 -0.000927855
-8.18049 -0.015137 -0.000940835
-8.14328 -0.0152775 -0.00095405
-8.1061 -0.0154198 -0.000967506
-8.06895 -0.015564 -0.000981208
-8.03182 -0.0157102 -0.000995162
-7.99471 -0.0158583 -0.00100937
-7.95763 -0.0160085 -0.00102385
-7.92058 -0.0161607 -0.00103859
-7.88355 -0.016315 -0.00105361
-7.84654 -0.0164714 -0.00106892
-7.80955 -0.01663 -0.00108451
-7.77259 -0.0167908 -0.0011004
-7.73566 -0.0169539 -0.00111659
-7.69874 -0.0171193 -0.00113309
-7.66185 -0.0172869 -0.00114991
-7.62498 -0.017457 -0.00116706
-7.58814 -0.0176295 -0.00118454
-7.55132 -0.0178045 -0.00120236
-7.51452 -0.017982 -0.00122053
-7.47774 -0.018162 -0.00123906
-7.44099 -0.0183447 -0.00125795
-7.40425 -0.0185301 -0.00127723
-7.36754 -0.0187182 -0.00129689
-7.33085 -0.018909 -0.00131694
-7.29418 -0.0191027 -0.00133741
-7.25754 -0.0192993 -0.00135828
-7.22091 -0.0194988 -0.00137959
-7.18431 -0.0197014 -0.00140133
-7.14772 -0.019907 -0.00142352
-7.11116 -0.0201158 -0.00144618
-7.07462 -0.0203277 -0.0014693
-7.0381 -0.0205429 -0.00149291
-7.00159 -0.0207615 -0.00151702
-6.96511 -0.0209835 -0.00154165
-6.92865 -0.0212089 -0.00156679
-6.89221 -0.0214379 -0.00159248
-6.85579 -0.0216705 -0.00161872
-6.81938 -0.0219068 -0.00164553
-6.783 -0.0221469 -0.00167293
-6.74664 -0.0223908 -0.00170092
-6.71029 -0.0226387 -0.00172953
-6.67397 -0.0228906 -0.00175878
-6.63766 -0.0231467 -0.00178868
-6.60137 -0.0234069 -0.00181925
-6.5651 -0.0236715 -0.00185051
-6.52885 -0.0239405 -0.00188248
-6.49262 -0.0242139 -0.00191518
-6.4564 -0.024492 -0.00194863
-6.42021 -0.0247748 -0.00198285
-6.38403 -0.0250624 -0.00201787
-6.34786 -0.0253549 -0.00205371
-6.31172 -0.0256525 -0.00209039
-6.27559 -0.0259552 -0.00212793
-6.23949 -0.0262632 -0.00216637
-6.20339 -0.0265767 -0.00220573
-6.16732 -0.0268956 -0.00224604
-6.13126 -0.0272202 -0.00228732
-6.09522 -0.0275506 -0.00232961
-6.05919 -0.027887 -0.00237294
-6.02319 -0.0282294 -0.00241734
-5.9872 -0.0285781 -0.00246285
-5.95122 -0.0289331 -0.00250949
-5.91526 -0.0292947 -0.00255731
-5.87932 -0.029663 -0.00260633
-5.84339 -0.0300382 -0.00265661
-5.80748 -0.0304205 -0.00270818
-5.77158 -0.0308099 -0.00276109
-5.7357 -0.0312068 -0.00281537
-5.69984 -0.0316113 -0.00287107
-5.66399 -0.0320236 -0.00292824
-5.62815 -0.0324439 -0.00298693
-5.59233 -0.0328725 -0.00304719
-5.55653 -0.0333094 -0.00310907
-5.52074 -0.0337551 -0.00317263
-5.48497 -0.0342096 -0.00323793
-5.4492 -0.0346733 -0.00330503
-5.41346 -0.0351463 -0.00337398
-5.37773 -0.035629 -0.00344485
-5.34201 -0.0361216 -0.00351772
-5.30631 -0.0366244 -0.00359266
-5.27062 -0.0371376 -0.00366973
-5.23494 -0.0376616 -0.00374902
-5.19928 -0.0381967 -0.0038306
-5.16363 -0.0387432 -0.00391456
-5.128 -0.0393014 -0.004001
-5.09237 -0.0398717 -0.00408999
-5.05677 -0.0404543 -0.00418165
-5.02117 -0.0410498 -0.00427606
-4.98559 -0.0416584 -0.00437334
-4.95002 -0.0422806 -0.00447359
-4.91446 -0.0429167 -0.00457694
-4.87892 -0.0435672 -0.00468349
-4.84339 -0.0442325 -0.00479339
-4.80787 -0.0449132 -0.00490676
-4.77237 -0.0456096 -0.00502375
-4.73687 -0.0463223 -0.00514449
-4.70139 -0.0470517 -0.00526915
-4.66592 -0.0477985 -0.00539789
-4.63046 -0.0485632 -0.00553087
-4.59502 -0.0493463 -0.00566828
-4.55958 -0.0501485 -0.0058103
-4.52416 -0.0509704 -0.00595713
-4.48875 -0.0518127 -0.00610899
-4.45335 -0.052676 -0.00626608
-4.41797 -0.0535611 -0.00642865
-4.38259 -0.0544687 -0.00659693
-4.34722 -0.0553995 -0.00677118
-4.31187 -0.0563545 -0.00695168
-4.27653 -0.0573344 -0.00713871
-4.24119 -0.0583402 -0.00733258
-4.20587 -0.0593728 -0.00753361
-4.17056 -0.0604331 -0.00774213
-4.13526 -0.0615221 -0.00795851
-4.09997 -0.062641 -0.00818312
-4.06469 -0.0637908 -0.00841637
-4.02942 -0.0649728 -0.00865869
-3.99416 -0.066188 -0.00891053
-3.95891 -0.0674379 -0.00917237
-3.92367 -0.0687237 -0.00944472
-3.88844 -0.0700468 -0.00972813
-3.85322 -0.0714088 -0.0100232
-3.81801 -0.0728112 -0.0103305
-3.7828 -0.0742557 -0.0106507
-3.74761 -0.0757438 -0.0109845
-3.71243 -0.0772775 -0.0113327
-3.67726 -0.0788587 -0.011696
-3.64209 -0.0804893 -0.0120752
-3.60694 -0.0821714 -0.0124714
-3.57179 -0.0839073 -0.0128854
-3.53665 -0.0856993 -0.0133184
-3.50152 -0.0875499 -0.0137713
-3.4664 -0.0894616 -0.0142454
-3.43129 -0.0914373 -0.0147419
-3.39619 -0.0934799 -0.0152622
-3.36109 -0.0955923 -0.0158077
-3.32601 -0.097778 -0.01638
-3.29093 -0.10004 -0.0169808
-3.25586 -0.102383 -0.0176118
-3.2208 -0.10481 -0.018275
-3.18574 -0.107326 -0.0189725
-3.1507 -0.109934 -0.0197066
-3.11566 -0.11264 -0.0204796
-3.08063 -0.115448 -0.0212943
-3.0456 -0.118365 -0.0221536
-3.01059 -0.121395 -0.0230605
-2.97558 -0.124546 -0.0240186
-2.94058 -0.127823 -0.0250316
-2.90558 -0.131233 -0.0261035
-2.87059 -0.134785 -0.027239
-2.83561 -0.138486 -0.0284429
-2.80064 -0.142344 -0.0297207
-2.76567 -0.14637 -0.0310784
-2.73071 -0.150573 -0.0325224
-2.69576 -0.154964 -0.0340602
-2.66081 -0.159554 -0.0356996
-2.62587 -0.164355 -0.0374495
-2.59094 -0.169382 -0.0393198
-2.55601 -0.174649 -0.0413213
-2.52109 -0.180171 -0.0434662
-2.48617 -0.185965 -0.0457679
-2.45126 -0.192049 -0.0482415
-2.41636 -0.198444 -0.0509039
-2.38146 -0.205171 -0.053774
-2.34657 -0.212253 -0.0568732
-2.31168 -0.219716 -0.0602255
-2.2768 -0.227588 -0.063858
-2.24192 -0.235898 -0.0678016
-2.20705 -0.24468 -0.0720913
-2.17219 -0.25397 -0.0767671
-2.13733 -0.263805 -0.0818748
-2.10247 -0.274231 -0.0874669
-2.06762 -0.285292 -0.0936038
-2.03278 -0.297039 -0.100356
-1.99794 -0.309527 -0.107803
-1.9631 -0.322817 -0.116041
-1.92827 -0.336972 -0.125179
-1.89345 -0.352062 -0.135347
-1.85862 -0.368161 -0.146698
-1.82381 -0.385347 -0.159411
-1.78899 -0.403702 -0.1737
-1.75419 -0.423309 -0.189822
-1.71938 -0.444248 -0.208081
-1.68458 -0.466595 -0.228845
-1.64979 -0.49041 -0.252559
-1.61499 -0.515729 -0.279757
-1.58021 -0.542546 -0.311092
-1.54542 -0.570782 -0.347354
-1.51064 -0.600255 -0.389501
-1.47586 -0.63061 -0.438693
-1.44109 -0.661241 -0.496319
-1.40632 -0.691156 -0.564016
-1.37155 -0.718798 -0.643664
-1.33679 -0.741788 -0.737308
-1.30203 -0.756595 -0.846967
-1.26727 -0.75815 -0.974217
-1.23251 -0.73951 -1.11942
-1.19776 -0.691819 -1.28045
-1.16301 -0.605037 -1.45102
-1.12827 -0.470099 -1.6189
-1.09352 -0.282823 -1.76554
-1.05878 -0.0486499 -1.86869
-1.02405 0.214764 -1.90895
-0.989309 0.480526 -1.87778
-0.954576 0.72101 -1.78156
-0.919844 0.916829 -1.63849
-0.885115 1.06076 -1.47087
-0.850388 1.1558 -1.29802
-0.815663 1.21052 -1.13313
-0.78094 1.23498 -0.983299
-0.746219 1.23826 -0.851168
-0.711499 1.22758 -0.736674
-0.676781 1.2083 -0.638378
-0.642065 1.18416 -0.554304
-0.60735 1.15771 -0.482393
-0.572637 1.13063 -0.420733
-0.537925 1.104 -0.367638
-0.503214 1.07849 -0.321674
-0.468504 1.05451 -0.281635
-0.433796 1.03228 -0.24652
-0.399089 1.01191 -0.215496
-0.364382 0.993447 -0.187876
-0.329676 0.976872 -0.163083
-0.294972 0.962154 -0.14064
-0.260267 0.949246 -0.120141
-0.225564 0.938093 -0.101243
-0.190861 0.928645 -0.0836497
-0.156158 0.920852 -0.067105
-0.121456 0.914671 -0.0513812
-0.0867541 0.910067 -0.0362741
-0.0520524 0.907013 -0.0215959
-0.0173508 0.905491 -0.00717083
0.0173508 0.905491 0.00717083
0.0520524 0.907013 0.0215959
0.0867541 0.910067 0.0362741
0.121456 0.914671 0.0513812
0.156158 0.920852 0.067105
0.190861 0.928645 0.0836497
0.225564 0.938093 0.101243
0.260267 0.949246 0.120141
0.294972 0.962154 0.14064
0.329676 0.976872 0.163083
0.364382 0.993447 0.187876
0.399089 1.01191 0.215496
0.433796 1.03228 0.24652
0.468504 1.05451 0.281635
0.503214 1.07849 0.321674
0.537925 1.104 0.367638
0.572637 1.13063 0.420733
0.60735 1.15771 0.482393
0.642065 1.18416 0.554304
0.676781 1.2083 0.638378
0.711499 1.22758 0.736674
0.746219 1.23826 0.851168
0.78094 1.23498 0.983299
0.815663 1.21052 1.13313
0.850388 1.1558 1.29802
0.885115 1.06076 1.47087
0.919844 0.916829 1.63849
0.954576 0.72101 1.78156
0.989309 0.480526 1.87778
1.02405 0.214764 1.90895
1.05878 -0.0486499 1.86869
1.09352 -0.282823 1.76554
1.12827 -0.470099 1.6189
1.16301 -0.605037 1.45102
1.19776 -0.691819 1.28045
1.23251 -0.73951 1.11942
1.26727 -0.75815 0.974217
1.30203 -0.756595 0.846967
1.33679 -0.741788 0.737308
1.37155 -0.718798 0.643664
1.40632 -0.691156 0.564016
1.44109 -0.661241 0.496319
1.47586 -0.63061 0.438693
1.51064 -0.600255 0.389501
1.54542 -0.570782 0.347354
1.58021 -0.542546 0.311092
1.61499 -0.515729 0.279757
1.64979 -0.49041 0.252559
1.68458 -0.466595 0.228845
1.71938 -0.444248 0.208081
1.75419 -0.423309 0.189822
1.78899 -0.403702 0.1737
1.82381 -0.385347 0.159411
1.85862 -0.368161 0.146698
1.89345 -0.352062 0.135347
1.92827 -0.336972 0.125179
1.9631 -0.322817 0.116041
1.99794 -0.309527 0.107803
2.03278 -0.297039 0.100356
2.06762 -0.285292 0.0936038
2.10247 -0.274231 0.0874669
2.13733 -0.263805 0.0818748
2.17219 -0.25397 0.0767671
2.20705 -0.24468 0.0720913
2.24192 -0.235898 0.0678016
2.2768 -0.227588 0.063858
2.31168 -0.219716 0.0602255
2.34657 -0.212253 0.0568732
2.38146 -0.205171 0.053774
2.41636 -0.198444 0.0509039
2.45126 -0.192049 0.0482415
2.48617 -0.185965 0.0457679
2.52109 -0.180171 0.0434662
2.55601 -0.174649 0.0413213
2.59094 -0.169382 0.0393198
2.62587 -0.164355 0.0374495
2.66081 -0.159554 0.0356996
2.69576 -0.154964 0.0340602
2.73071 -0.150573 0.0325224
2.76567 -0.14637 0.0310784
2.80064 -0.142344 0.0297207
2.83561 -0.138486 0.0284429
2.87059 -0.134785 0.027239
2.90558 -0.131233 0.0261035
2.94058 -0.127823 0.0250316
2.97558 -0.124546 0.0240186
3.01059 -0.121395 0.0230605
3.0456 -0.118365 0.0221536
3.08063 -0.115448 0.0212943
3.11566 -0.11264 0.0204796
3.1507 -0.109934 0.0197066
3.18574 -0.107326 0.0189725
3.2208 -0.10481 0.018275
3.25586 -0.102383 0.0176118
3.29093 -0.10004 0.0169808
3.32601 -0.097778 0.01638
3.36109 -0.0955923 0.0158077
3.39619 -0.0934799 0.0152622
3.43129 -0.0914373 0.0147419
3.4664 -0.0894616 0.0142454
3.50152 -0.0875499 0.0137713
3.53665 -0.0856993 0.0133184
3.57179 -0.0839073 0.0128854
3.60694 -0.0821714 0.0124714
3.64209 -0.0804893 0.0120752
3.67726 -0.0788587 0.011696
3.71243 -0.0772775 0.0113327
3.74761 -0.0757438 0.0109845
3.7828 -0.0742557 0.0106507
3.81801 -0.0728112 0.0103305
3.85322 -0.0714088 0.0100232
3.88844 -0.0700468 0.00972813
3.92367 -0.0687237 0.00944472
3.95891 -0.0674379 0.00917237
3.99416 -0.066188 0.00891053
4.02942 -0.0649728 0.00865869
4.06469 -0.0637908 0.00841637
4.09997 -0.062641 0.00818312
4.13526 -0.0615221 0.00795851
4.17056 -0.0604331 0.00774213
4.20587 -0.0593728 0.00753361
4.24119 -0.0583402 0.00733258
4.27653 -0.0573344 0.00713871
4.31187 -0.0563545 0.00695168
4.34722 -0.0553995 0.00677118
4.38259 -0.0544687 0.00659693
4.41797 -0.0535611 0.00642865
4.45335 -0.052676 0.00626608
4.48875 -0.0518127 0.00610899
4.52416 -0.0509704 0.00595713
4.55958 -0.0501485 0.0058103
4.59502 -0.0493463 0.00566828
4.63046 -0.0485632 0.00553087
4.66592 -0.0477985 0.00539789
4.70139 -0.0470517 0.00526915
4.73687 -0.0463223 0.00514449
4.77237 -0.0456096 0.00502375
4.80787 -0.0449132 0.00490676
4.84339 -0.0442325 0.00479339
4.87892 -0.0435672 0.00468349
4.91446 -0.0429167 0.00457694
4.95002 -0.0422806 0.00447359
4.98559 -0.0416584 0.00437334
5.02117 -0.0410498 0.00427606
5.05677 -0.0404543 0.00418165
5.09237 -0.0398717 0.00408999
5.128 -0.0393014 0.004001
5.16363 -0.0387432 0.00391456
5.19928 -0.0381967 0.0038306
5.23494 -0.0376616 0.00374902
5.27062 -0.0371376 0.00366973
5.30631 -0.0366244 0.00359266
5.34201 -0.0361216 0.00351772
5.37773 -0.035629 0.00344485
5.41346 -0.0351463 0.00337398
5.4492 -0.0346733 0.00330503
5.48497 -0.0342096 0.00323793
5.52074 -0.0337551 0.00317263
5.55653 -0.0333094 0.00310907
5.59233 -0.0328725 0.00304719
5.62815 -0.0324439 0.00298693
5.66399 -0.0320236 0.00292824
5.69984 -0.0316113 0.00287107
5.7357 -0.0312068 0.00281537
5.77158 -0.0308099 0.00276109
5.80748 -0.0304205 0.00270818
5.84339 -0.0300382 0.00265661
5.87932 -0.029663 0.00260633
5.91526 -0.0292947 0.00255731
5.95122 -0.0289331 0.00250949
5.9872 -0.0285781 0.00246285
6.02319 -0.0282294 0.00241734
6.05919 -0.027887 0.00237294
6.09522 -0.0275506 0.00232961
6.13126 -0.0272202 0.00228732
6.16732 -0.0268956 0.00224604
6.20339 -0.0265767 0.00220573
6.23949 -0.0262632 0.00216637
6.27559 -0.0259552 0.00212793
6.31172 -0.0256525 0.00209039
6.34786 -0.0253549 0.00205371
6.38403 -0.0250624 0.00201787
6.42021 -0.0247748 0.00198285
6.4564 -0.024492 0.00194863
6.49262 -0.0242139 0.00191518
6.52885 -0.0239405 0.00188248
6.5651 -0.0236715 0.00185051
6.60137 -0.0234069 0.00181925
6.63766 -0.0231467 0.00178868
6.67397 -0.0228906 0.00175878
6.71029 -0.0226387 0.00172953
6.74664 -0.0223908 0.00170092
6.783 -0.0221469 0.00167293
6.81938 -0.0219068 0.00164553
6.85579 -0.0216705 0.00161872
6.89221 -0.0214379 0.00159248
6.92865 -0.0212089 0.00156679
6.96511 -0.0209835 0.00154165
7.00159 -0.0207615 0.00151702
7.0381 -0.0205429 0.00149291
7.07462 -0.0203277 0.0014693
7.11116 -0.0201158 0.00144618
7.14772 -0.019907 0.00142352
7.18431 -0.0197014 0.00140133
7.22091 -0.0194988 0.00137959
7.25754 -0.0192993 0.00135828
7.29418 -0.0191027 0.00133741
7.33085 -0.018909 0.00131694
7.36754 -0.0187182 0.00129689
7.40425 -0.0185301 0.00127723
7.44099 -0.0183447 0.00125795
7.47774 -0.018162 0.00123906
7.51452 -0.017982 0.00122053
7.55132 -0.0178045 0.00120236
7.58814 -0.0176295 0.00118454
7.62498 -0.017457 0.00116706
7.66185 -0.0172869 0.00114991
7.69874 -0.0171193 0.00113309
7.73566 -0.0169539 0.00111659
7.77259 -0.0167908 0.0011004
7.80955 -0.01663 0.00108451
7.84654 -0.0164714 0.00106892
7.88355 -0.016315 0.00105361
7.92058 -0.0161607 0.00103859
7.95763 -0.0160085 0.00102385
7.99471 -0.0158583 0.00100937
8.03182 -0.0157102 0.000995162
8.06895 -0.015564 0.000981208
8.1061 -0.0154198 0.000967506
8.14328 -0.0152775 0.00095405
8.18049 -0.015137 0.000940835
8.21772 -0.0149984 0.000927855
8.25497 -0.0148616 0.000915105
8.29226 -0.0147266 0.00090258
8.32956 -0.0145934 0.000890275
8.3669 -0.0144618 0.000878185
8.40426 -0.0143319 0.000866306
8.44165 -0.0142037 0.000854633
8.47906 -0.0140772 0.000843162
8.5165 -0.0139522 0.000831887
8.55397 -0.0138288 0.000820806
8.59146 -0.0137069 0.000809914
8.62899 -0.0135866 0.000799206
8.66654 -0.0134678 0.00078868
8.70412 -0.0133504 0.000778331
8.74172 -0.0132345 0.000768155
8.77936 -0.01312 0.000758149
8.81702 -0.0130069 0.00074831
8.85471 -0.0128952 0.000738633
8.89244 -0.0127848 0.000729116
8.93019 -0.0126758 0.000719755
8.96797 -0.0125681 0.000710547
9.00578 -0.0124616 0.00070149
9.04362 -0.0123565 0.000692579
9.08149 -0.0122525 0.000683812
9.11939 -0.0121499 0.000675186
9.15732 -0.0120484 0.000666698
9.19528 -0.0119481 0.000658346
9.23327 -0.011849 0.000650127
9.2713 -0.011751 0.000642038
9.30935 -0.0116542 0.000634077
9.34744 -0.0115585 0.00062624
9.38556 -0.0114638 0.000618526
9.42371 -0.0113703 0.000610933
9.46189 -0.0112778 0.000603458
9.50011 -0.0111864 0.000596098
9.53836 -0.011096 0.000588851
9.57664 -0.0110067 0.000581716
9.61496 -0.0109183 0.00057469
9.65331 -0.0108309 0.000567771
9.69169 -0.0107445 0.000560957
9.73011 -0.0106591 0.000554246
9.76856 -0.0105746 0.000547637
9.80704 -0.010491 0.000541126
9.84557 -0.0104083 0.000534713
9.88412 -0.0103266 0.000528395
9.92271 -0.0102457 0.000522172
9.96134 -0.0101657 0.00051604
10 -0.0100865 0.000509998
10.0387 -0.0100083 0.000504046
10.0774 -0.00993082 0.00049818
10.1162 -0.00985419 0.0004924
10.155 -0.00977839 0.000486704
10.1939 -0.00970338 0.00048109
10.2328 -0.00962917 0.000475557
10.2717 -0.00955573 0.000470104
10.3106 -0.00948306 0.000464728
10.3496 -0.00941115 0.00045943
10.3887 -0.00933999 0.000454206
10.4278 -0.00926956 0.000449057
10.4669 -0.00919986 0.000443981
10.506 -0.00913087 0.000438975
10.5452 -0.00906259 0.00043404
10.5845 -0.008995 0.000429174
10.6238 -0.0089281 0.000424376
10.6631 -0.00886188 0.000419644
10.7024 -0.00879632 0.000414978
10.7418 -0.00873142 0.000410375
10.7813 -0.00866718 0.000405836
10.8208 -0.00860357 0.00040136
10.8603 -0.00854059 0.000396944
10.8999 -0.00847824 0.000392588
10.9395 -0.0084165 0.000388291
10.9792 -0.00835537 0.000384052
11.0189 -0.00829483 0.000379871
11.0586 -0.00823489 0.000375745
11.0984 -0.00817553 0.000371674
11.1383 -0.00811674 0.000367658
11.1781 -0.00805852 0.000363695
11.2181 -0.00800086 0.000359784
11.2581 -0.00794375 0.000355925
11.2981 -0.00788719 0.000352117
11.3381 -0.00783116 0.000348358
11.3783 -0.00777567 0.000344649
11.4184 -0.0077207 0.000340988
11.4587 -0.00766624 0.000337374
11.4989 -0.0076123 0.000333807
11.5392 -0.00755886 0.000330286
11.5796 -0.00750592 0.000326811
11.62 -0.00745347 0.00032338
11.6605 -0.0074015 0.000319992
11.701 -0.00735001 0.000316648
11.7415 -0.00729899 0.000313346
11.7822 -0.00724845 0.000310086
11.8228 -0.00719836 0.000306867
11.8636 -0.00714872 0.000303688
11.9043 -0.00709954 0.000300549
11.9452 -0.0070508 0.000297449
11.986 -0.00700249 0.000294388
12.027 -0.00695462 0.000291365
12.068 -0.00690718 0.000288379
12.109 -0.00686015 0.00028543
12.1501 -0.00681355 0.000282517
12.1913 -0.00676735 0.00027964
12.2325 -0.00672156 0.000276798
12.2738 -0.00667617 0.000273991
12.3151 -0.00663118 0.000271218
12.3565 -0.00658658 0.000268478
12.3979 -0.00654237 0.000265771
12.4394 -0.00649854 0.000263097
12.481 -0.00645508 0.000260455
12.5226 -0.006412 0.000257844
12.5643 -0.00636929 0.000255264
12.6061 -0.00632694 0.000252716
12.6479 -0.00628495 0.000250197
12.6898 -0.00624332 0.000247708
12.7317 -0.00620203 0.000245248
12.7737 -0.0061611 0.000242817
12.8158 -0.0061205 0.000240415
12.8579 -0.00608025 0.00023804
12.9001 -0.00604033 0.000235693
12.9424 -0.00600074 0.000233373
12.9847 -0.00596147 0.00023108
13.0271 -0.00592253 0.000228814
13.0696 -0.00588391 0.000226573
13.1121 -0.0058456 0.000224358
13.1547 -0.00580761 0.000222169
13.1974 -0.00576992 0.000220004
13.2402 -0.00573253 0.000217864
13.283 -0.00569545 0.000215748
13.3259 -0.00565867 0.000213656
13.3689 -0.00562218 0.000211587
13.4119 -0.00558597 0.000209541
13.455 -0.00555006 0.000207519
13.4982 -0.00551443 0.000205519
13.5415 -0.00547908 0.000203541
13.5848 -0.00544401 0.000201585
13.6283 -0.00540921 0.00019965
13.6718 -0.00537468 0.000197737
13.7153 -0.00534042 0.000195845
13.759 -0.00530642 0.000193973
13.8028 -0.00527269 0.000192122
13.8466 -0.00523921 0.000190291
13.8905 -0.00520599 0.000188479
13.9345 -0.00517303 0.000186688
13.9786 -0.00514031 0.000184915
14.0227 -0.00510784 0.000183162
14.067 -0.00507561 0.000181427
14.1113 -0.00504363 0.000179711
14.1558 -0.00501188 0.000178013
14.2003 -0.00498037 0.000176333
14.2449 -0.00494909 0.000174671
14.2896 -0.00491805 0.000173026
14.3344 -0.00488723 0.000171399
14.3793 -0.00485664 0.000169789
14.4243 -0.00482627 0.000168195
14.4693 -0.00479612 0.000166618
14.5145 -0.00476619 0.000165057
14.5598 -0.00473647 0.000163513
14.6052 -0.00470697 0.000161984
14.6506 -0.00467767 0.000160471
14.6962 -0.00464859 0.000158974
14.7419 -0.00461971 0.000157491
14.7877 -0.00459103 0.000156024
14.8336 -0.00456256 0.000154572
14.8796 -0.00453428 0.000153134
14.9257 -0.00450621 0.000151711
14.9719 -0.00447832 0.000150302
15.0182 -0.00445063 0.000148908
15.0647 -0.00442313 0.000147527
15.1112 -0.00439581 0.00014616
15.1579 -0.00436868 0.000144806
15.2047 -0.00434174 0.000143466
15.2516 -0.00431497 0.000142139
15.2986 -0.00428839 0.000140824
15.3458 -0.00426198 0.000139523
15.393 -0.00423575 0.000138235
15.4404 -0.00420969 0.000136958
15.488 -0.0041838 0.000135695
15.5356 -0.00415808 0.000134443
15.5834 -0.00413253 0.000133203
15.6313 -0.00410714 0.000131976
15.6794 -0.00408192 0.000130759
15.7276 -0.00405686 0.000129555
15.7759 -0.00403196 0.000128362
15.8243 -0.00400721 0.00012718
15.873 -0.00398262 0.000126009
15.9217 -0.00395819 0.000124849
15.9706 -0.00393391 0.0001237
16.0197 -0.00390977 0.000122561
16.0689 -0.00388579 0.000121433
16.1182 -0.00386195 0.000120315
16.1677 -0.00383825 0.000119208
16.2174 -0.0038147 0.00011811
16.2672 -0.00379129 0.000117023
16.3172 -0.00376802 0.000115945
16.3674 -0.00374489 0.000114877
16.4177 -0.00372189 0.000113819
16.4682 -0.00369903 0.00011277
16.5189 -0.0036763 0.00011173
16.5697 -0.00365369 0.0001107
16.6208 -0.00363122 0.000109679
16.672 -0.00360888 0.000108666
16.7234 -0.00358666 0.000107662
16.775 -0.00356456 0.000106667
16.8268 -0.00354258 0.000105681
16.8787 -0.00352073 0.000104703
16.9309 -0.00349899 0.000103733
16.9833 -0.00347737 0.000102772
17.0359 -0.00345587 0.000101818
17.0887 -0.00343448 0.000100873
17.1418 -0.00341319 9.99355e-05
17.195 -0.00339202 9.90058e-05
17.2485 -0.00337096 9.80836e-05
17.3022 -0.00335 9.7169e-05
17.3562 -0.00332915 9.62618e-05
17.4104 -0.0033084 9.53618e-05
17.4648 -0.00328775 9.44691e-05
17.5195 -0.0032672 9.35835e-05
17.5744 -0.00324675 9.27048e-05
17.6296 -0.00322639 9.1833e-05
17.6851 -0.00320613 9.0968e-05
17.7408 -0.00318596 9.01096e-05
17.7969 -0.00316587 8.92577e-05
17.8532 -0.00314588 8.84123e-05
17.9098 -0.00312597 8.75732e-05
17.9667 -0.00310615 8.67403e-05
18.0239 -0.0030864 8.59135e-05
18.0815 -0.00306674 8.50927e-05
18.1393 -0.00304716 8.42778e-05
18.1975 -0.00302765 8.34686e-05
18.256 -0.00300822 8.26652e-05
18.3149 -0.00298885 8.18673e-05
18.3742 -0.00296956 8.10748e-05
18.4338 -0.00295034 8.02877e-05
18.4938 -0.00293117 7.95057e-05
18.5542 -0.00291208 7.87289e-05
18.615 -0.00289304 7.79571e-05
18.6762 -0.00287405 7.71901e-05
18.7379 -0.00285513 7.64279e-05
18.8 -0.00283625 7.56702e-05
18.8625 -0.00281742 7.49171e-05
18.9255 -0.00279864 7.41683e-05
18.9891 -0.00277991 7.34238e-05
19.0531 -0.00276121 7.26833e-05
19.1177 -0.00274255 7.19468e-05
19.1828 -0.00272392 7.12141e-05
19.2484 -0.00270532 7.04851e-05
19.3147 -0.00268675 6.97596e-05
19.3816 -0.00266819 6.90373e-05
19.4491 -0.00264966 6.83183e-05
19.5173 -0.00263113 6.76022e-05
19.5862 -0.00261261 6.6889e-05
19.6558 -0.0025941 6.61784e-05
19.7262 -0.00257558 6.54701e-05
19.7974 -0.00255705 6.4764e-05
19.8694 -0.0025385 6.40599e-05
19.9423 -0.00251993 6.33574e-05
20.0162 -0.00250133 6.26564e-05
20.091 -0.00248269 6.19564e-05
20.1669 -0.00246399 6.12572e-05
20.244 -0.00244524 6.05585e-05
20.3222 -0.00242642 5.98598e-05
20.4016 -0.00240751 5.91607e-05
20.4825 -0.0023885 5.84607e-05
20.5648 -0.00236938 5.77593e-05
20.6487 -0.00235012 5.70559e-05
20.7344 -0.00233071 5.63497e-05
20.8219 -0.00231112 5.56399e-05
20.9115 -0.00229132 5.49256e-05
21.0034 -0.00227127 5.42057e-05
21.0979 -0.00225094 5.34787e-05
21.1952 -0.00223027 5.27429e-05
21.2959 -0.00220919 5.19964e-05
21.4004 -0.00218764 5.12364e-05
21.5093 -0.00216548 5.04594e-05
21.6237 -0.00214259 4.96606e-05
21.7448 -0.00211875 4.88331e-05
21.8747 -0.00209362 4.79664e-05
22.0165 -0.00206668 4.70427e-05
22.1768 -0.00203687 4.60273e-05
22.3723 -0.00200137 4.48282e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.25Lambda0.5Nc1Classic/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=1
#Lambda=0.5
#Beta=2
#Nc=1
#QUANTUM=0

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=1024 aX=2 aP=0.5

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.5/LambdaOverBeta0.25Lambda0.5Nc1Classic/SigmaAOneLoop.txt <==
-22.3723 -0.124999 -2.87075e-19
-22.1768 -0.124999 -2.87075e-19
-22.0165 -0.124999 -2.87075e-19
-21.8747 -0.124999 -2.87075e-19
-21.7448 -0.124999 -2.87075e-19
-21.6237 -0.124999 -2.87075e-19
-21.5093 -0.124999 -2.87075e-19
-21.4004 -0.124999 -2.87075e-19
-21.2959 -0.124999 -2.87075e-19
-21.1952 -0.124999 -2.87075e-19
-21.0979 -0.124999 -2.87075e-19
-21.0034 -0.124999 -2.87075e-19
-20.9115 -0.124999 -2.87075e-19
-20.8219 -0.124999 -2.87075e-19
-20.7344 -0.124999 -2.87075e-19
-20.6487 -0.124999 -2.87075e-19
-20.5648 -0.124999 -2.87075e-19
-20.4825 -0.124999 -2.87075e-19
-20.4016 -0.124999 -2.87075e-19
-20.3222 -0.124999 -2.87075e-19
-20.244 -0.124999 -2.87075e-19
-20.1669 -0.124999 -2.87075e-19
-20.091 -0.124999 -2.87075e-19
-20.0162 -0.124999 -2.87075e-19
-19.9423 -0.124999 -2.87075e-19
-19.8694 -0.124999 -2.87075e-19
-19.7974 -0.124999 -2.87075e-19
-19.7262 -0.124999 -2.87075e-19
-19.6558 -0.124999 -2.87075e-19
-19.5862 -0.124999 -2.87075e-19
-19.5173 -0.124999 -2.87075e-19
-19.4491 -0.124999 -2.87075e-19
-19.3816 -0.124999 -2.87075e-19
-19.3147 -0.124999 -2.87075e-19
-19.2484 -0.124999 -2.87075e-19
-19.1828 -0.124999 -2.87075e-19
-19.1177 -0.124999 -2.87075e-19
-19.0531 -0.124999 -2.87075e-19
-18.9891 -0.124999 -2.87075e-19
-18.9255 -0.124999 -2.87075e-19
-18.8625 -0.124999 -2.87075e-19
-18.8 -0.124999 -2.87075e-19
-18.7379 -0.124999 -2.87075e-19
-18.6762 -0.124999 -2.87075e-19
-18.615 -0.124999 -2.87075e-19
-18.5542 -0.124999 -2.87075e-19
-18.4938 -0.124999 -2.87075e-19
-18.4338 -0.124999 -2.87075e-19
-18.3742 -0.124999 -2.87075e-19
-18.3149 -0.124999 -2.87075e-19
-18.256 -0.124999 -2.87075e-19
-18.1975 -0.124999 -2.87075e-19
-18.1393 -0.124999 -2.87075e-19
-18.0815 -0.124999 -2.87075e-19
-18.0239 -0.124999 -2.87075e-19
-17.9667 -0.124999 -2.87075e-19
-17.9098 -0.124999 -2.87075e-19
-17.8532 -0.124999 -2.87075e-19
-17.7969 -0.124999 -2.87075e-19
-17.7408 -0.124999 -2.87075e-19
-17.6851 -0.124999 -2.87075e-19
-17.6296 -0.124999 -2.87075e-19
-17.5744 -0.124999 -2.87075e-19
-17.5195 -0.124999 -2.87075e-19
-17.4648 -0.124999 -2.87075e-19
-17.4104 -0.124999 -2.87075e-19
-17.3562 -0.124999 -2.87075e-19
-17.3022 -0.124999 -2.87075e-19
-17.2485 -0.124999 -2.87075e-19
-17.195 -0.124999 -2.87075e-19
-17.1418 -0.124999 -2.87075e-19
-17.0887 -0.124999 -2.87075e-19
-17.0359 -0.124999 -2.87075e-19
-16.9833 -0.124999 -2.87075e-19
-16.9309 -0.124999 -2.87075e-19
-16.8787 -0.124999 -2.87075e-19
-16.8268 -0.124999 -2.87075e-19
-16.775 -0.124999 -2.87075e-19
-16.7234 -0.124999 -2.87075e-19
-16.672 -0.124999 -2.87075e-19
-16.6208 -0.124999 -2.87075e-19
-16.5697 -0.124999 -2.87075e-19
-16.5189 -0.124999 -2.87075e-19
-16.4682 -0.124999 -2.87075e-19
-16.4177 -0.124999 -2.87075e-19
-16.3674 -0.124999 -2.87075e-19
-16.3172 -0.124999 -2.87075e-19
-16.2672 -0.124999 -2.87075e-19
-16.2174 -0.124999 -2.87075e-19
-16.1677 -0.124999 -2.87075e-19
-16.1182 -0.124999 -2.87075e-19
-16.0689 -0.124999 -2.87075e-19
-16.0197 -0.124999 -2.87075e-19
-15.9706 -0.124999 -2.87075e-19
-15.9217 -0.124999 -2.87075e-19
-15.873 -0.124999 -2.87075e-19
-15.8243 -0.124999 -2.87075e-19
-15.7759 -0.124999 -2.87075e-19
-15.7276 -0.124999 -2.87075e-19
-15.6794 -0.124999 -2.87075e-19
-15.6313 -0.124999 -2.87075e-19
-15.5834 -0.124999 -2.87075e-19
-15.5356 -0.124999 -2.87075e-19
-15.488 -0.124999 -2.87075e-19
-15.4404 -0.124999 -2.87075e-19
-15.393 -0.124999 -2.87075e-19
-15.3458 -0.124999 -2.87075e-19
-15.2986 -0.124999 -2.87075e-19
-15.2516 -0.124999 -2.87075e-19
-15.2047 -0.124999 -2.87075e-19
-15.1579 -0.124999 -2.87075e-19
-15.1112 -0.124999 -2.87075e-19
-15.0647 -0.124999 -2.87075e-19
-15.0182 -0.124999 -2.87075e-19
-14.9719 -0.124999 -2.87075e-19
-14.9257 -0.124999 -2.87075e-19
-14.8796 -0.124999 -2.87075e-19
-14.8336 -0.124999 -2.87075e-19
-14.7877 -0.124999 -2.87075e-19
-14.7419 -0.124999 -2.87075e-19
-14.6962 -0.124999 -2.87075e-19
-14.6506 -0.124999 -2.87075e-19
-14.6052 -0.124999 -2.87075e-19
-14.5598 -0.124999 -2.87075e-19
-14.5145 -0.124999 -2.87075e-19
-14.4693 -0.124999 -2.87075e-19
-14.4243 -0.124999 -2.87075e-19
-14.3793 -0.124999 -2.87075e-19
-14.3344 -0.124999 -2.87075e-19
-14.2896 -0.124999 -2.87075e-19
-14.2449 -0.124999 -2.87075e-19
-14.2003 -0.124999 -2.87075e-19
-14.1558 -0.124999 -2.87075e-19
-14.1113 -0.124999 -2.87075e-19
-14.067 -0.124999 -2.87075e-19
-14.0227 -0.124999 -2.87075e-19
-13.9786 -0.124999 -2.87075e-19
-13.9345 -0.124999 -2.87075e-19
-13.8905 -0.124999 -2.87075e-19
-13.8466 -0.124999 -2.87075e-19
-13.8028 -0.124999 -2.87075e-19
-13.759 -0.124999 -2.87075e-19
-13.7153 -0.124999 -2.87075e-19
-13.6718 -0.124999 -2.87075e-19
-13.6283 -0.124999 -2.87075e-19
-13.5848 -0.124999 -2.87075e-19
-13.5415 -0.124999 -2.87075e-19
-13.4982 -0.124999 -2.87075e-19
-13.455 -0.124999 -2.87075e-19
-13.4119 -0.124999 -2.87075e-19
-13.3689 -0.124999 -2.87075e-19
-13.3259 -0.124999 -2.87075e-19
-13.283 -0.124999 -2.87075e-19
-13.2402 -0.124999 -2.87075e-19
-13.1974 -0.124999 -2.87075e-19
-13.1547 -0.124999 -2.87075e-19
-13.1121 -0.124999 -2.87075e-19
-13.0696 -0.124999 -2.87075e-19
-13.0271 -0.124999 -2.87075e-19
-12.9847 -0.124999 -2.87075e-19
-12.9424 -0.124999 -2.87075e-19
-12.9001 -0.124999 -2.87075e-19
-12.8579 -0.124999 -2.87075e-19
-12.8158 -0.124999 -2.87075e-19
-12.7737 -0.124999 -2.87075e-19
-12.7317 -0.124999 -2.87075e-19
-12.6898 -0.124999 -2.87075e-19
-12.6479 -0.124999 -2.87075e-19
-12.6061 -0.124999 -2.87075e-19
-12.5643 -0.124999 -2.87075e-19
-12.5226 -0.124999 -2.87075e-19
-12.481 -0.124999 -2.87075e-19
-12.4394 -0.124999 -2.87075e-19
-12.3979 -0.124999 -2.87075e-19
-12.3565 -0.124999 -2.87075e-19
-12.3151 -0.124999 -2.87075e-19
-12.2738 -0.124999 -2.87075e-19
-12.2325 -0.124999 -2.87075e-19
-12.1913 -0.124999 -2.87075e-19
-12.1501 -0.124999 -2.87075e-19
-12.109 -0.124999 -2.87075e-19
-12.068 -0.124999 -2.87075e-19
-12.027 -0.124999 -2.87075e-19
-11.986 -0.124999 -2.87075e-19
-11.9452 -0.124999 -2.87075e-19
-11.9043 -0.124999 -2.87075e-19
-11.8636 -0.124999 -2.87075e-19
-11.8228 -0.124999 -2.87075e-19
-11.7822 -0.124999 -2.87075e-19
-11.7415 -0.124999 -2.87075e-19
-11.701 -0.124999 -2.87075e-19
-11.6605 -0.124999 -2.87075e-19
-11.62 -0.124999 -2.87075e-19
-11.5796 -0.124999 -2.87075e-19
-11.5392 -0.124999 -2.87075e-19
-11.4989 -0.124999 -2.87075e-19
-11.4587 -0.124999 -2.87075e-19
-11.4184 -0.124999 -2.87075e-19
-11.3783 -0.124999 -2.87075e-19
-11.3381 -0.124999 -2.87075e-19
-11.2981 -0.124999 -2.87075e-19
-11.2581 -0.124999 -2.87075e-19
-11.2181 -0.124999 -2.87075e-19
-11.1781 -0.124999 -2.87075e-19
-11.1383 -0.124999 -2.87075e-19
-11.0984 -0.124999 -2.87075e-19
-11.0586 -0.124999 -2.87075e-19
-11.0189 -0.124999 -2.87075e-19
-10.9792 -0.124999 -2.87075e-19
-10.9395 -0.124999 -2.87075e-19
-10.8999 -0.124999 -2.87075e-19
-10.8603 -0.124999 -2.87075e-19
-10.8208 -0.124999 -2.87075e-19
-10.7813 -0.124999 -2.87075e-19
-10.7418 -0.124999 -2.87075e-19
-10.7024 -0.124999 -2.87075e-19
-10.6631 -0.124999 -2.87075e-19
-10.6238 -0.124999 -2.87075e-19
-10.5845 -0.124999 -2.87075e-19
-10.5452 -0.124999 -2.87075e-19
-10.506 -0.124999 -2.87075e-19
-10.4669 -0.124999 -2.87075e-19
-10.4278 -0.124999 -2.87075e-19
-10.3887 -0.124999 -2.87075e-19
-10.3496 -0.124999 -2.87075e-19
-10.3106 -0.124999 -2.87075e-19
-10.2717 -0.124999 -2.87075e-19
-10.2328 -0.124999 -2.87075e-19
-10.1939 -0.124999 -2.87075e-19
-10.155 -0.124999 -2.87075e-19
-10.1162 -0.124999 -2.87075e-19
-10.0774 -0.124999 -2.87075e-19
-10.0387 -0.124999 -2.87075e-19
-10 -0.124999 -2.87075e-19
-9.96134 -0.124999 -2.87075e-19
-9.92271 -0.124999 -2.87075e-19
-9.88412 -0.124999 -2.87075e-19
-9.84557 -0.124999 -2.87075e-19
-9.80704 -0.124999 -2.87075e-19
-9.76856 -0.124999 -2.87075e-19
-9.73011 -0.124999 -2.87075e-19
-9.69169 -0.124999 -2.87075e-19
-9.65331 -0.124999 -2.87075e-19
-9.61496 -0.124999 -2.87075e-19
-9.57664 -0.124999 -2.87075e-19
-9.53836 -0.124999 -2.87075e-19
-9.50011 -0.124999 -2.87075e-19
-9.46189 -0.124999 -2.87075e-19
-9.42371 -0.124999 -2.87075e-19
-9.38556 -0.124999 -2.87075e-19
-9.34744 -0.124999 -2.87075e-19
-9.30935 -0.124999 -2.87075e-19
-9.2713 -0.124999 -2.87075e-19
-9.23327 -0.124999 -2.87075e-19
-9.19528 -0.124999 -2.87075e-19
-9.15732 -0.124999 -2.87075e-19
-9.11939 -0.124999 -2.87075e-19
-9.08149 -0.124999 -2.87075e-19
-9.04362 -0.124999 -2.87075e-19
-9.00578 -0.124999 -2.87075e-19
-8.96797 -0.124999 -2.87075e-19
-8.93019 -0.124999 -2.87075e-19
-8.89244 -0.124999 -2.87075e-19
-8.85471 -0.124999 -2.87075e-19
-8.81702 -0.124999 -2.87075e-19
-8.77936 -0.124999 -2.87075e-19
-8.74172 -0.124999 -2.87075e-19
-8.70412 -0.124999 -2.87075e-19
-8.66654 -0.124999 -2.87075e-19
-8.62899 -0.124999 -2.87075e-19
-8.59146 -0.124999 -2.87075e-19
-8.55397 -0.124999 -2.87075e-19
-8.5165 -0.124999 -2.87075e-19
-8.47906 -0.124999 -2.87075e-19
-8.44165 -0.124999 -2.87075e-19
-8.40426 -0.124999 -2.87075e-19
-8.3669 -0.124999 -2.87075e-19
-8.32956 -0.124999 -2.87075e-19
-8.29226 -0.124999 -2.87075e-19
-8.25497 -0.124999 -2.87075e-19
-8.21772 -0.124999 -2.87075e-19
-8.18049 -0.124999 -2.87075e-19
-8.14328 -0.124999 -2.87075e-19
-8.1061 -0.124999 -2.87075e-19
-8.06895 -0.124999 -2.87075e-19
-8.03182 -0.124999 -2.87075e-19
-7.99471 -0.124999 -2.87075e-19
-7.95763 -0.124999 -2.87075e-19
-7.92058 -0.124999 -2.87075e-19
-7.88355 -0.124999 -2.87075e-19
-7.84654 -0.124999 -2.87075e-19
-7.80955 -0.124999 -2.87075e-19
-7.77259 -0.124999 -2.87075e-19
-7.73566 -0.124999 -2.87075e-19
-7.69874 -0.124999 -2.87075e-19
-7.66185 -0.124999 -2.87075e-19
-7.62498 -0.124999 -2.87075e-19
-7.58814 -0.124999 -2.87075e-19
-7.55132 -0.124999 -2.87075e-19
-7.51452 -0.124999 -2.87075e-19
-7.47774 -0.124999 -2.87075e-19
-7.44099 -0.124999 -2.87075e-19
-7.40425 -0.124999 -2.87075e-19
-7.36754 -0.124999 -2.87075e-19
-7.33085 -0.124999 -2.87075e-19
-7.29418 -0.124999 -2.87075e-19
-7.25754 -0.124999 -2.87075e-19
-7.22091 -0.124999 -2.87075e-19
-7.18431 -0.124999 -2.87075e-19
-7.14772 -0.124999 -2.87075e-19
-7.11116 -0.124999 -2.87075e-19
-7.07462 -0.124999 -2.87075e-19
-7.0381 -0.124999 -2.87075e-19
-7.00159 -0.124999 -2.87075e-19
-6.96511 -0.124999 -2.87075e-19
-6.92865 -0.124999 -2.87075e-19
-6.89221 -0.124999 -2.87075e-19
-6.85579 -0.124999 -2.87075e-19
-6.81938 -0.124999 -2.87075e-19
-6.783 -0.124999 -2.87075e-19
-6.74664 -0.124999 -2.87075e-19
-6.71029 -0.124999 -2.87075e-19
-6.67397 -0.124999 -2.87075e-19
-6.63766 -0.124999 -2.87075e-19
-6.60137 -0.124999 -2.87075e-19
-6.5651 -0.124999 -2.87075e-19
-6.52885 -0.124999 -2.87075e-19
-6.49262 -0.124999 -2.87075e-19
-6.4564 -0.124999 -2.87075e-19
-6.42021 -0.124999 -2.87075e-19
-6.38403 -0.124999 -2.87075e-19
-6.34786 -0.124999 -2.87075e-19
-6.31172 -0.124999 -2.87075e-19
-6.27559 -0.124999 -2.87075e-19
-6.23949 -0.124999 -2.87075e-19
-6.20339 -0.124999 -2.87075e-19
-6.16732 -0.124999 -2.87075e-19
-6.13126 -0.124999 -2.87075e-19
-6.09522 -0.124999 -2.87075e-19
-6.05919 -0.124999 -2.87075e-19
-6.02319 -0.124999 -2.87075e-19
-5.9872 -0.124999 -2.87075e-19
-5.95122 -0.124999 -2.87075e-19
-5.91526 -0.124999 -2.87075e-19
-5.87932 -0.124999 -2.87075e-19
-5.84339 -0.124999 -2.87075e-19
-5.80748 -0.124999 -2.87075e-19
-5.77158 -0.124999 -2.87075e-19
-5.7357 -0.124999 -2.87075e-19
-5.69984 -0.124999 -2.87075e-19
-5.66399 -0.124999 -2.87075e-19
-5.62815 -0.124999 -2.87075e-19
-5.59233 -0.124999 -2.87075e-19
-5.55653 -0.124999 -2.87075e-19
-5.52074 -0.124999 -2.87075e-19
-5.48497 -0.124999 -2.87075e-19
-5.4492 -0.124999 -2.87075e-19
-5.41346 -0.124999 -2.87075e-19
-5.37773 -0.124999 -2.87075e-19
-5.34201 -0.124999 -2.87075e-19
-5.30631 -0.124999 -2.87075e-19
-5.27062 -0.124999 -2.87075e-19
-5.23494 -0.124999 -2.87075e-19
-5.19928 -0.124999 -2.87075e-19
-5.16363 -0.124999 -2.87075e-19
-5.128 -0.124999 -2.87075e-19
-5.09237 -0.124999 -2.87075e-19
-5.05677 -0.124999 -2.87075e-19
-5.02117 -0.124999 -2.87075e-19
-4.98559 -0.124999 -2.87075e-19
-4.95002 -0.124999 -2.87075e-19
-4.91446 -0.124999 -2.87075e-19
-4.87892 -0.124999 -2.87075e-19
-4.84339 -0.124999 -2.87075e-19
-4.80787 -0.124999 -2.87075e-19
-4.77237 -0.124999 -2.87075e-19
-4.73687 -0.124999 -2.87075e-19
-4.70139 -0.124999 -2.87075e-19
-4.66592 -0.124999 -2.87075e-19
-4.63046 -0.124999 -2.87075e-19
-4.59502 -0.124999 -2.87075e-19
-4.55958 -0.124999 -2.87075e-19
-4.52416 -0.124999 -2.87075e-19
-4.48875 -0.124999 -2.87075e-19
-4.45335 -0.124999 -2.87075e-19
-4.41797 -0.124999 -2.87075e-19
-4.38259 -0.124999 -2.87075e-19
-4.34722 -0.124999 -2.87075e-19
-4.31187 -0.124999 -2.87075e-19
-4.27653 -0.124999 -2.87075e-19
-4.24119 -0.124999 -2.87075e-19
-4.20587 -0.124999 -2.87075e-19
-4.17056 -0.124999 -2.87075e-19
-4.13526 -0.124999 -2.87075e-19
-4.09997 -0.124999 -2.87075e-19
-4.06469 -0.124999 -2.87075e-19
-4.02942 -0.124999 -2.87075e-19
-3.99416 -0.124999 -2.87075e-19
-3.95891 -0.124999 -2.87075e-19
-3.92367 -0.124999 -2.87075e-19
-3.88844 -0.124999 -2.87075e-19
-3.85322 -0.124999 -2.87075e-19
-3.81801 -0.124999 -2.87075e-19
-3.7828 -0.124999 -2.87075e-19
-3.74761 -0.124999 -2.87075e-19
-3.71243 -0.124999 -2.87075e-19
-3.67726 -0.124999 -2.87075e-19
-3.64209 -0.124999 -2.87075e-19
-3.60694 -0.124999 -2.87075e-19
-3.57179 -0.124999 -2.87075e-19
-3.53665 -0.124999 -2.87075e-19
-3.50152 -0.124999 -2.87075e-19
-3.4664 -0.124999 -2.87075e-19
-3.43129 -0.124999 -2.87075e-19
-3.39619 -0.124999 -2.87075e-19
-3.36109 -0.124999 -2.87075e-19
-3.32601 -0.124999 -2.87075e-19
-3.29093 -0.124999 -2.87075e-19
-3.25586 -0.124999 -2.87075e-19
-3.2208 -0.124999 -2.87075e-19
-3.18574 -0.124999 -2.87075e-19
-3.1507 -0.124999 -2.87075e-19
-3.11566 -0.124999 -2.87075e-19
-3.08063 -0.124999 -2.87075e-19
-3.0456 -0.124999 -2.87075e-19
-3.01059 -0.124999 -2.87075e-19
-2.97558 -0.124999 -2.87075e-19
-2.94058 -0.124999 -2.87075e-19
-2.90558 -0.124999 -2.87075e-19
-2.87059 -0.124999 -2.87075e-19
-2.83561 -0.124999 -2.87075e-19
-2.80064 -0.124999 -2.87075e-19
-2.76567 -0.124999 -2.87075e-19
-2.73071 -0.124999 -2.87075e-19
-2.69576 -0.124999 -2.87075e-19
-2.66081 -0.124999 -2.87075e-19
-2.62587 -0.124999 -2.87075e-19
-2.59094 -0.124999 -2.87075e-19
-2.55601 -0.124999 -2.87075e-19
-2.52109 -0.124999 -2.87075e-19
-2.48617 -0.124999 -2.87075e-19
-2.45126 -0.124999 -2.87075e-19
-2.41636 -0.124999 -2.87075e-19
-2.38146 -0.124999 -2.87075e-19
-2.34657 -0.124999 -2.87075e-19
-2.31168 -0.124999 -2.87075e-19
-2.2768 -0.124999 -2.87075e-19
-2.24192 -0.124999 -2.87075e-19
-2.20705 -0.124999 -2.87075e-19
-2.17219 -0.124999 -2.87075e-19
-2.13733 -0.124999 -2.87075e-19
-2.10247 -0.124999 -2.87075e-19
-2.06762 -0.124999 -2.87075e-19
-2.03278 -0.124999 -2.87075e-19
-1.99794 -0.124999 -2.87075e-19
-1.9631 -0.124999 -2.87075e-19
-1.92827 -0.124999 -2.87075e-19
-1.89345 -0.124999 -2.87075e-19
-1.85862 -0.124999 -2.87075e-19
-1.82381 -0.124999 -2.87075e-19
-1.78899 -0.124999 -2.87075e-19
-1.75419 -0.124999 -2.87075e-19
-1.71938 -0.124999 -2.87075e-19
-1.68458 -0.124999 -2.87075e-19
-1.64979 -0.124999 -2.87075e-19
-1.61499 -0.124999 -2.87075e-19
-1.58021 -0.124999 -2.87075e-19
-1.54542 -0.124999 -2.87075e-19
-1.51064 -0.124999 -2.87075e-19
-1.47586 -0.124999 -2.87075e-19
-1.44109 -0.124999 -2.87075e-19
-1.40632 -0.124999 -2.87075e-19
-1.37155 -0.124999 -2.87075e-19
-1.33679 -0.124999 -2.87075e-19
-1.30203 -0.124999 -2.87075e-19
-1.26727 -0.124999 -2.87075e-19
-1.23251 -0.124999 -2.87075e-19
-1.19776 -0.124999 -2.87075e-19
-1.16301 -0.124999 -2.87075e-19
-1.12827 -0.124999 -2.87075e-19
-1.09352 -0.124999 -2.87075e-19
-1.05878 -0.124999 -2.87075e-19
-1.02405 -0.124999 -2.87075e-19
-0.989309 -0.124999 -2.87075e-19
-0.954576 -0.124999 -2.87075e-19
-0.919844 -0.124999 -2.87075e-19
-0.885115 -0.124999 -2.87075e-19
-0.850388 -0.124999 -2.87075e-19
-0.815663 -0.124999 -2.87075e-19
-0.78094 -0.124999 -2.87075e-19
-0.746219 -0.124999 -2.87075e-19
-0.711499 -0.124999 -2.87075e-19
-0.676781 -0.124999 -2.87075e-19
-0.642065 -0.124999 -2.87075e-19
-0.60735 -0.124999 -2.87075e-19
-0.572637 -0.124999 -2.87075e-19
-0.537925 -0.124999 -2.87075e-19
-0.503214 -0.124999 -2.87075e-19
-0.468504 -0.124999 -2.87075e-19
-0.433796 -0.124999 -2.87075e-19
-0.399089 -0.124999 -2.87075e-19
-0.364382 -0.124999 -2.87075e-19
-0.329676 -0.124999 -2.87075e-19
-0.294972 -0.124999 -2.87075e-19
-0.260267 -0.124999 -2.87075e-19
-0.225564 -0.124999 -2.87075e-19
-0.190861 -0.124999 -2.87075e-19
-0.156158 -0.124999 -2.87075e-19
-0.121456 -0.124999 -2.87075e-19
-0.0867541 -0.124999 -2.87075e-19
-0.0520524 -0.124999 -2.87075e-19
-0.0173508 -0.124999 -2.87075e-19
0.0173508 -0.124999 -2.87075e-19
0.0520524 -0.124999 -2.87075e-19
0.0867541 -0.124999 -2.87075e-19
0.121456 -0.124999 -2.87075e-19
0.156158 -0.124999 -2.87075e-19
0.190861 -0.124999 -2.87075e-19
0.225564 -0.124999 -2.87075e-19
0.260267 -0.124999 -2.87075e-19
0.294972 -0.124999 -2.87075e-19
0.329676 -0.124999 -2.87075e-19
0.364382 -0.124999 -2.87075e-19
0.399089 -0.124999 -2.87075e-19
0.433796 -0.124999 -2.87075e-19
0.468504 -0.124999 -2.87075e-19
0.503214 -0.124999 -2.87075e-19
0.537925 -0.124999 -2.87075e-19
0.572637 -0.124999 -2.87075e-19
0.60735 -0.124999 -2.87075e-19
0.642065 -0.124999 -2.87075e-19
0.676781 -0.124999 -2.87075e-19
0.711499 -0.124999 -2.87075e-19
0.746219 -0.124999 -2.87075e-19
0.78094 -0.124999 -2.87075e-19
0.815663 -0.124999 -2.87075e-19
0.850388 -0.124999 -2.87075e-19
0.885115 -0.124999 -2.87075e-19
0.919844 -0.124999 -2.87075e-19
0.954576 -0.124999 -2.87075e-19
0.989309 -0.124999 -2.87075e-19
1.02405 -0.124999 -2.87075e-19
1.05878 -0.124999 -2.87075e-19
1.09352 -0.124999 -2.87075e-19
1.12827 -0.124999 -2.87075e-19
1.16301 -0.124999 -2.87075e-19
1.19776 -0.124999 -2.87075e-19
1.23251 -0.124999 -2.87075e-19
1.26727 -0.124999 -2.87075e-19
1.30203 -0.124999 -2.87075e-19
1.33679 -0.124999 -2.87075e-19
1.37155 -0.124999 -2.87075e-19
1.40632 -0.124999 -2.87075e-19
1.44109 -0.124999 -2.87075e-19
1.47586 -0.124999 -2.87075e-19
1.51064 -0.124999 -2.87075e-19
1.54542 -0.124999 -2.87075e-19
1.58021 -0.124999 -2.87075e-19
1.61499 -0.124999 -2.87075e-19
1.64979 -0.124999 -2.87075e-19
1.68458 -0.124999 -2.87075e-19
1.71938 -0.124999 -2.87075e-19
1.75419 -0.124999 -2.87075e-19
1.78899 -0.124999 -2.87075e-19
1.82381 -0.124999 -2.87075e-19
1.85862 -0.124999 -2.87075e-19
1.89345 -0.124999 -2.87075e-19
1.92827 -0.124999 -2.87075e-19
1.9631 -0.124999 -2.87075e-19
1.99794 -0.124999 -2.87075e-19
2.03278 -0.124999 -2.87075e-19
2.06762 -0.124999 -2.87075e-19
2.10247 -0.124999 -2.87075e-19
2.13733 -0.124999 -2.87075e-19
2.17219 -0.124999 -2.87075e-19
2.20705 -0.124999 -2.87075e-19
2.24192 -0.124999 -2.87075e-19
2.2768 -0.124999 -2.87075e-19
2.31168 -0.124999 -2.87075e-19
2.34657 -0.124999 -2.87075e-19
2.38146 -0.124999 -2.87075e-19
2.41636 -0.124999 -2.87075e-19
2.45126 -0.124999 -2.87075e-19
2.48617 -0.124999 -2.87075e-19
2.52109 -0.124999 -2.87075e-19
2.55601 -0.124999 -2.87075e-19
2.59094 -0.124999 -2.87075e-19
2.62587 -0.124999 -2.87075e-19
2.66081 -0.124999 -2.87075e-19
2.69576 -0.124999 -2.87075e-19
2.73071 -0.124999 -2.87075e-19
2.76567 -0.124999 -2.87075e-19
2.80064 -0.124999 -2.87075e-19
2.83561 -0.124999 -2.87075e-19
2.87059 -0.124999 -2.87075e-19
2.90558 -0.124999 -2.87075e-19
2.94058 -0.124999 -2.87075e-19
2.97558 -0.124999 -2.87075e-19
3.01059 -0.124999 -2.87075e-19
3.0456 -0.124999 -2.87075e-19
3.08063 -0.124999 -2.87075e-19
3.11566 -0.124999 -2.87075e-19
3.1507 -0.124999 -2.87075e-19
3.18574 -0.124999 -2.87075e-19
3.2208 -0.124999 -2.87075e-19
3.25586 -0.124999 -2.87075e-19
3.29093 -0.124999 -2.87075e-19
3.32601 -0.124999 -2.87075e-19
3.36109 -0.124999 -2.87075e-19
3.39619 -0.124999 -2.87075e-19
3.43129 -0.124999 -2.87075e-19
3.4664 -0.124999 -2.87075e-19
3.50152 -0.124999 -2.87075e-19
3.53665 -0.124999 -2.87075e-19
3.57179 -0.124999 -2.87075e-19
3.60694 -0.124999 -2.87075e-19
3.64209 -0.124999 -2.87075e-19
3.67726 -0.124999 -2.87075e-19
3.71243 -0.124999 -2.87075e-19
3.74761 -0.124999 -2.87075e-19
3.7828 -0.124999 -2.87075e-19
3.81801 -0.124999 -2.87075e-19
3.85322 -0.124999 -2.87075e-19
3.88844 -0.124999 -2.87075e-19
3.92367 -0.124999 -2.87075e-19
3.95891 -0.124999 -2.87075e-19
3.99416 -0.124999 -2.87075e-19
4.02942 -0.124999 -2.87075e-19
4.06469 -0.124999 -2.87075e-19
4.09997 -0.124999 -2.87075e-19
4.13526 -0.124999 -2.87075e-19
4.17056 -0.124999 -2.87075e-19
4.20587 -0.124999 -2.87075e-19
4.24119 -0.124999 -2.87075e-19
4.27653 -0.124999 -2.87075e-19
4.31187 -0.124999 -2.87075e-19
4.34722 -0.124999 -2.87075e-19
4.38259 -0.124999 -2.87075e-19
4.41797 -0.124999 -2.87075e-19
4.45335 -0.124999 -2.87075e-19
4.48875 -0.124999 -2.87075e-19
4.52416 -0.124999 -2.87075e-19
4.55958 -0.124999 -2.87075e-19
4.59502 -0.124999 -2.87075e-19
4.63046 -0.124999 -2.87075e-19
4.66592 -0.124999 -2.87075e-19
4.70139 -0.124999 -2.87075e-19
4.73687 -0.124999 -2.87075e-19
4.77237 -0.124999 -2.87075e-19
4.80787 -0.124999 -2.87075e-19
4.84339 -0.124999 -2.87075e-19
4.87892 -0.124999 -2.87075e-19
4.91446 -0.124999 -2.87075e-19
4.95002 -0.124999 -2.87075e-19
4.98559 -0.124999 -2.87075e-19
5.02117 -0.124999 -2.87075e-19
5.05677 -0.124999 -2.87075e-19
5.09237 -0.124999 -2.87075e-19
5.128 -0.124999 -2.87075e-19
5.16363 -0.124999 -2.87075e-19
5.19928 -0.124999 -2.87075e-19
5.23494 -0.124999 -2.87075e-19
5.27062 -0.124999 -2.87075e-19
5.30631 -0.124999 -2.87075e-19
5.34201 -0.124999 -2.87075e-19
5.37773 -0.124999 -2.87075e-19
5.41346 -0.124999 -2.87075e-19
5.4492 -0.124999 -2.87075e-19
5.48497 -0.124999 -2.87075e-19
5.52074 -0.124999 -2.87075e-19
5.55653 -0.124999 -2.87075e-19
5.59233 -0.124999 -2.87075e-19
5.62815 -0.124999 -2.87075e-19
5.66399 -0.124999 -2.87075e-19
5.69984 -0.124999 -2.87075e-19
5.7357 -0.124999 -2.87075e-19
5.77158 -0.124999 -2.87075e-19
5.80748 -0.124999 -2.87075e-19
5.84339 -0.124999 -2.87075e-19
5.87932 -0.124999 -2.87075e-19
5.91526 -0.124999 -2.87075e-19
5.95122 -0.124999 -2.87075e-19
5.9872 -0.124999 -2.87075e-19
6.02319 -0.124999 -2.87075e-19
6.05919 -0.124999 -2.87075e-19
6.09522 -0.124999 -2.87075e-19
6.13126 -0.124999 -2.87075e-19
6.16732 -0.124999 -2.87075e-19
6.20339 -0.124999 -2.87075e-19
6.23949 -0.124999 -2.87075e-19
6.27559 -0.124999 -2.87075e-19
6.31172 -0.124999 -2.87075e-19
6.34786 -0.124999 -2.87075e-19
6.38403 -0.124999 -2.87075e-19
6.42021 -0.124999 -2.87075e-19
6.4564 -0.124999 -2.87075e-19
6.49262 -0.124999 -2.87075e-19
6.52885 -0.124999 -2.87075e-19
6.5651 -0.124999 -2.87075e-19
6.60137 -0.124999 -2.87075e-19
6.63766 -0.124999 -2.87075e-19
6.67397 -0.124999 -2.87075e-19
6.71029 -0.124999 -2.87075e-19
6.74664 -0.124999 -2.87075e-19
6.783 -0.124999 -2.87075e-19
6.81938 -0.124999 -2.87075e-19
6.85579 -0.124999 -2.87075e-19
6.89221 -0.124999 -2.87075e-19
6.92865 -0.124999 -2.87075e-19
6.96511 -0.124999 -2.87075e-19
7.00159 -0.124999 -2.87075e-19
7.0381 -0.124999 -2.87075e-19
7.07462 -0.124999 -2.87075e-19
7.11116 -0.124999 -2.87075e-19
7.14772 -0.124999 -2.87075e-19
7.18431 -0.124999 -2.87075e-19
7.22091 -0.124999 -2.87075e-19
7.25754 -0.124999 -2.87075e-19
7.29418 -0.124999 -2.87075e-19
7.33085 -0.124999 -2.87075e-19
7.36754 -0.124999 -2.87075e-19
7.40425 -0.124999 -2.87075e-19
7.44099 -0.124999 -2.87075e-19
7.47774 -0.124999 -2.87075e-19
7.51452 -0.124999 -2.87075e-19
7.55132 -0.124999 -2.87075e-19
7.58814 -0.124999 -2.87075e-19
7.62498 -0.124999 -2.87075e-19
7.66185 -0.124999 -2.87075e-19
7.69874 -0.124999 -2.87075e-19
7.73566 -0.124999 -2.87075e-19
7.77259 -0.124999 -2.87075e-19
7.80955 -0.124999 -2.87075e-19
7.84654 -0.124999 -2.87075e-19
7.88355 -0.124999 -2.87075e-19
7.92058 -0.124999 -2.87075e-19
7.95763 -0.124999 -2.87075e-19
7.99471 -0.124999 -2.87075e-19
8.03182 -0.124999 -2.87075e-19
8.06895 -0.124999 -2.87075e-19
8.1061 -0.124999 -2.87075e-19
8.14328 -0.124999 -2.87075e-19
8.18049 -0.124999 -2.87075e-19
8.21772 -0.124999 -2.87075e-19
8.25497 -0.124999 -2.87075e-19
8.29226 -0.124999 -2.87075e-19
8.32956 -0.124999 -2.87075e-19
8.3669 -0.124999 -2.87075e-19
8.40426 -0.124999 -2.87075e-19
8.44165 -0.124999 -2.87075e-19
8.47906 -0.124999 -2.87075e-19
8.5165 -0.124999 -2.87075e-19
8.55397 -0.124999 -2.87075e-19
8.59146 -0.124999 -2.87075e-19
8.62899 -0.124999 -2.87075e-19
8.66654 -0.124999 -2.87075e-19
8.70412 -0.124999 -2.87075e-19
8.74172 -0.124999 -2.87075e-19
8.77936 -0.124999 -2.87075e-19
8.81702 -0.124999 -2.87075e-19
8.85471 -0.124999 -2.87075e-19
8.89244 -0.124999 -2.87075e-19
8.93019 -0.124999 -2.87075e-19
8.96797 -0.124999 -2.87075e-19
9.00578 -0.124999 -2.87075e-19
9.04362 -0.124999 -2.87075e-19
9.08149 -0.124999 -2.87075e-19
9.11939 -0.124999 -2.87075e-19
9.15732 -0.124999 -2.87075e-19
9.19528 -0.124999 -2.87075e-19
9.23327 -0.124999 -2.87075e-19
9.2713 -0.124999 -2.87075e-19
9.30935 -0.124999 -2.87075e-19
9.34744 -0.124999 -2.87075e-19
9.38556 -0.124999 -2.87075e-19
9.42371 -0.124999 -2.87075e-19
9.46189 -0.124999 -2.87075e-19
9.50011 -0.124999 -2.87075e-19
9.53836 -0.124999 -2.87075e-19
9.57664 -0.124999 -2.87075e-19
9.61496 -0.124999 -2.87075e-19
9.65331 -0.124999 -2.87075e-19
9.69169 -0.124999 -2.87075e-19
9.73011 -0.124999 -2.87075e-19
9.76856 -0.124999 -2.87075e-19
9.80704 -0.124999 -2.87075e-19
9.84557 -0.124999 -2.87075e-19
9.88412 -0.124999 -2.87075e-19
9.92271 -0.124999 -2.87075e-19
9.96134 -0.124999 -2.87075e-19
10 -0.124999 -2.87075e-19
10.0387 -0.124999 -2.87075e-19
10.0774 -0.124999 -2.87075e-19
10.1162 -0.124999 -2.87075e-19
10.155 -0.124999 -2.87075e-19
10.1939 -0.124999 -2.87075e-19
10.2328 -0.124999 -2.87075e-19
10.2717 -0.124999 -2.87075e-19
10.3106 -0.124999 -2.87075e-19
10.3496 -0.124999 -2.87075e-19
10.3887 -0.124999 -2.87075e-19
10.4278 -0.124999 -2.87075e-19
10.4669 -0.124999 -2.87075e-19
10.506 -0.124999 -2.87075e-19
10.5452 -0.124999 -2.87075e-19
10.5845 -0.124999 -2.87075e-19
10.6238 -0.124999 -2.87075e-19
10.6631 -0.124999 -2.87075e-19
10.7024 -0.124999 -2.87075e-19
10.7418 -0.124999 -2.87075e-19
10.7813 -0.124999 -2.87075e-19
10.8208 -0.124999 -2.87075e-19
10.8603 -0.124999 -2.87075e-19
10.8999 -0.124999 -2.87075e-19
10.9395 -0.124999 -2.87075e-19
10.9792 -0.124999 -2.87075e-19
11.0189 -0.124999 -2.87075e-19
11.0586 -0.124999 -2.87075e-19
11.0984 -0.124999 -2.87075e-19
11.1383 -0.124999 -2.87075e-19
11.1781 -0.124999 -2.87075e-19
11.2181 -0.124999 -2.87075e-19
11.2581 -0.124999 -2.87075e-19
11.2981 -0.124999 -2.87075e-19
11.3381 -0.124999 -2.87075e-19
11.3783 -0.124999 -2.87075e-19
11.4184 -0.124999 -2.87075e-19
11.4587 -0.124999 -2.87075e-19
11.4989 -0.124999 -2.87075e-19
11.5392 -0.124999 -2.87075e-19
11.5796 -0.124999 -2.87075e-19
11.62 -0.124999 -2.87075e-19
11.6605 -0.124999 -2.87075e-19
11.701 -0.124999 -2.87075e-19
11.7415 -0.124999 -2.87075e-19
11.7822 -0.124999 -2.87075e-19
11.8228 -0.124999 -2.87075e-19
11.8636 -0.124999 -2.87075e-19
11.9043 -0.124999 -2.87075e-19
11.9452 -0.124999 -2.87075e-19
11.986 -0.124999 -2.87075e-19
12.027 -0.124999 -2.87075e-19
12.068 -0.124999 -2.87075e-19
12.109 -0.124999 -2.87075e-19
12.1501 -0.124999 -2.87075e-19
12.1913 -0.124999 -2.87075e-19
12.2325 -0.124999 -2.87075e-19
12.2738 -0.124999 -2.87075e-19
12.3151 -0.124999 -2.87075e-19
12.3565 -0.124999 -2.87075e-19
12.3979 -0.124999 -2.87075e-19
12.4394 -0.124999 -2.87075e-19
12.481 -0.124999 -2.87075e-19
12.5226 -0.124999 -2.87075e-19
12.5643 -0.124999 -2.87075e-19
12.6061 -0.124999 -2.87075e-19
12.6479 -0.124999 -2.87075e-19
12.6898 -0.124999 -2.87075e-19
12.7317 -0.124999 -2.87075e-19
12.7737 -0.124999 -2.87075e-19
12.8158 -0.124999 -2.87075e-19
12.8579 -0.124999 -2.87075e-19
12.9001 -0.124999 -2.87075e-19
12.9424 -0.124999 -2.87075e-19
12.9847 -0.124999 -2.87075e-19
13.0271 -0.124999 -2.87075e-19
13.0696 -0.124999 -2.87075e-19
13.1121 -0.124999 -2.87075e-19
13.1547 -0.124999 -2.87075e-19
13.1974 -0.124999 -2.87075e-19
13.2402 -0.124999 -2.87075e-19
13.283 -0.124999 -2.87075e-19
13.3259 -0.124999 -2.87075e-19
13.3689 -0.124999 -2.87075e-19
13.4119 -0.124999 -2.87075e-19
13.455 -0.124999 -2.87075e-19
13.4982 -0.124999 -2.87075e-19
13.5415 -0.124999 -2.87075e-19
13.5848 -0.124999 -2.87075e-19
13.6283 -0.124999 -2.87075e-19
13.6718 -0.124999 -2.87075e-19
13.7153 -0.124999 -2.87075e-19
13.759 -0.124999 -2.87075e-19
13.8028 -0.124999 -2.87075e-19
13.8466 -0.124999 -2.87075e-19
13.8905 -0.124999 -2.87075e-19
13.9345 -0.124999 -2.87075e-19
13.9786 -0.124999 -2.87075e-19
14.0227 -0.124999 -2.87075e-19
14.067 -0.124999 -2.87075e-19
14.1113 -0.124999 -2.87075e-19
14.1558 -0.124999 -2.87075e-19
14.2003 -0.124999 -2.87075e-19
14.2449 -0.124999 -2.87075e-19
14.2896 -0.124999 -2.87075e-19
14.3344 -0.124999 -2.87075e-19
14.3793 -0.124999 -2.87075e-19
14.4243 -0.124999 -2.87075e-19
14.4693 -0.124999 -2.87075e-19
14.5145 -0.124999 -2.87075e-19
14.5598 -0.124999 -2.87075e-19
14.6052 -0.124999 -2.87075e-19
14.6506 -0.124999 -2.87075e-19
14.6962 -0.124999 -2.87075e-19
14.7419 -0.124999 -2.87075e-19
14.7877 -0.124999 -2.87075e-19
14.8336 -0.124999 -2.87075e-19
14.8796 -0.124999 -2.87075e-19
14.9257 -0.124999 -2.87075e-19
14.9719 -0.124999 -2.87075e-19
15.0182 -0.124999 -2.87075e-19
15.0647 -0.124999 -2.87075e-19
15.1112 -0.124999 -2.87075e-19
15.1579 -0.124999 -2.87075e-19
15.2047 -0.124999 -2.87075e-19
15.2516 -0.124999 -2.87075e-19
15.2986 -0.124999 -2.87075e-19
15.3458 -0.124999 -2.87075e-19
15.393 -0.124999 -2.87075e-19
15.4404 -0.124999 -2.87075e-19
15.488 -0.124999 -2.87075e-19
15.5356 -0.124999 -2.87075e-19
15.5834 -0.124999 -2.87075e-19
15.6313 -0.124999 -2.87075e-19
15.6794 -0.124999 -2.87075e-19
15.7276 -0.124999 -2.87075e-19
15.7759 -0.124999 -2.87075e-19
15.8243 -0.124999 -2.87075e-19
15.873 -0.124999 -2.87075e-19
15.9217 -0.124999 -2.87075e-19
15.9706 -0.124999 -2.87075e-19
16.0197 -0.124999 -2.87075e-19
16.0689 -0.124999 -2.87075e-19
16.1182 -0.124999 -2.87075e-19
16.1677 -0.124999 -2.87075e-19
16.2174 -0.124999 -2.87075e-19
16.2672 -0.124999 -2.87075e-19
16.3172 -0.124999 -2.87075e-19
16.3674 -0.124999 -2.87075e-19
16.4177 -0.124999 -2.87075e-19
16.4682 -0.124999 -2.87075e-19
16.5189 -0.124999 -2.87075e-19
16.5697 -0.124999 -2.87075e-19
16.6208 -0.124999 -2.87075e-19
16.672 -0.124999 -2.87075e-19
16.7234 -0.124999 -2.87075e-19
16.775 -0.124999 -2.87075e-19
16.8268 -0.124999 -2.87075e-19
16.8787 -0.124999 -2.87075e-19
16.9309 -0.124999 -2.87075e-19
16.9833 -0.124999 -2.87075e-19
17.0359 -0.124999 -2.87075e-19
17.0887 -0.124999 -2.87075e-19
17.1418 -0.124999 -2.87075e-19
17.195 -0.124999 -2.87075e-19
17.2485 -0.124999 -2.87075e-19
17.3022 -0.124999 -2.87075e-19
17.3562 -0.124999 -2.87075e-19
17.4104 -0.124999 -2.87075e-19
17.4648 -0.124999 -2.87075e-19
17.5195 -0.124999 -2.87075e-19
17.5744 -0.124999 -2.87075e-19
17.6296 -0.124999 -2.87075e-19
17.6851 -0.124999 -2.87075e-19
17.7408 -0.124999 -2.87075e-19
17.7969 -0.124999 -2.87075e-19
17.8532 -0.124999 -2.87075e-19
17.9098 -0.124999 -2.87075e-19
17.9667 -0.124999 -2.87075e-19
18.0239 -0.124999 -2.87075e-19
18.0815 -0.124999 -2.87075e-19
18.1393 -0.124999 -2.87075e-19
18.1975 -0.124999 -2.87075e-19
18.256 -0.124999 -2.87075e-19
18.3149 -0.124999 -2.87075e-19
18.3742 -0.124999 -2.87075e-19
18.4338 -0.124999 -2.87075e-19
18.4938 -0.124999 -2.87075e-19
18.5542 -0.124999 -2.87075e-19
18.615 -0.124999 -2.87075e-19
18.6762 -0.124999 -2.87075e-19
18.7379 -0.124999 -2.87075e-19
18.8 -0.124999 -2.87075e-19
18.8625 -0.124999 -2.87075e-19
18.9255 -0.124999 -2.87075e-19
18.9891 -0.124999 -2.87075e-19
19.0531 -0.124999 -2.87075e-19
19.1177 -0.124999 -2.87075e-19
19.1828 -0.124999 -2.87075e-19
19.2484 -0.124999 -2.87075e-19
19.3147 -0.124999 -2.87075e-19
19.3816 -0.124999 -2.87075e-19
19.4491 -0.124999 -2.87075e-19
19.5173 -0.124999 -2.87075e-19
19.5862 -0.124999 -2.87075e-19
19.6558 -0.124999 -2.87075e-19
19.7262 -0.124999 -2.87075e-19
19.7974 -0.124999 -2.87075e-19
19.8694 -0.124999 -2.87075e-19
19.9423 -0.124999 -2.87075e-19
20.0162 -0.124999 -2.87075e-19
20.091 -0.124999 -2.87075e-19
20.1669 -0.124999 -2.87075e-19
20.244 -0.124999 -2.87075e-19
20.3222 -0.124999 -2.87075e-19
20.4016 -0.124999 -2.87075e-19
20.4825 -0.124999 -2.87075e-19
20.5648 -0.124999 -2.87075e-19
20.6487 -0.124999 -2.87075e-19
20.7344 -0.124999 -2.87075e-19
20.8219 -0.124999 -2.87075e-19
20.9115 -0.124999 -2.87075e-19
21.0034 -0.124999 -2.87075e-19
21.0979 -0.124999 -2.87075e-19
21.1952 -0.124999 -2.87075e-19
21.2959 -0.124999 -2.87075e-19
21.4004 -0.124999 -2.87075e-19
21.5093 -0.124999 -2.87075e-19
21.6237 -0.124999 -2.87075e-19
21.7448 -0.124999 -2.87075e-19
21.8747 -0.124999 -2.87075e-19
22.0165 -0.124999 -2.87075e-19
22.1768 -0.124999 -2.87075e-19
22.3723 -0.124999 -2.87075e-19


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.25Lambda0.5Nc1Classic/SigmaATwoLoop.txt <==
-22.3723 -0.109387 2.03417e-06
-22.1768 -0.109395 1.32512e-06
-22.0165 -0.109401 1.90052e-06
-21.8747 -0.109405 1.46094e-06
-21.7448 -0.109409 1.88103e-06
-21.6237 -0.109412 1.53419e-06
-21.5093 -0.109415 1.88227e-06
-21.4004 -0.109417 1.58675e-06
-21.2959 -0.10942 1.89123e-06
-21.1952 -0.109423 1.62954e-06
-21.0979 -0.109426 1.90449e-06
-21.0034 -0.109428 1.6682e-06
-20.9115 -0.109431 1.923e-06
-20.8219 -0.109434 1.70857e-06
-20.7344 -0.109436 1.95046e-06
-20.6487 -0.109439 1.75589e-06
-20.5648 -0.109441 1.98873e-06
-20.4825 -0.109443 1.81026e-06
-20.4016 -0.109445 2.03398e-06
-20.3222 -0.109446 1.8667e-06
-20.244 -0.109448 2.08055e-06
-20.1669 -0.109449 1.92146e-06
-20.091 -0.10945 2.12629e-06
-20.0162 -0.109451 1.97432e-06
-19.9423 -0.109452 2.17148e-06
-19.8694 -0.109453 2.026e-06
-19.7974 -0.109454 2.21664e-06
-19.7262 -0.109454 2.07711e-06
-19.6558 -0.109455 2.26209e-06
-19.5862 -0.109456 2.12802e-06
-19.5173 -0.109457 2.30804e-06
-19.4491 -0.109457 2.17897e-06
-19.3816 -0.109458 2.35457e-06
-19.3147 -0.109459 2.23012e-06
-19.2484 -0.109459 2.40177e-06
-19.1828 -0.10946 2.28159e-06
-19.1177 -0.109461 2.44967e-06
-19.0531 -0.109461 2.33346e-06
-18.9891 -0.109462 2.49832e-06
-18.9255 -0.109462 2.38581e-06
-18.8625 -0.109463 2.54772e-06
-18.8 -0.109464 2.43869e-06
-18.7379 -0.109464 2.59793e-06
-18.6762 -0.109465 2.49215e-06
-18.615 -0.109466 2.64894e-06
-18.5542 -0.109466 2.54626e-06
-18.4938 -0.109467 2.7008e-06
-18.4338 -0.109468 2.60105e-06
-18.3742 -0.109468 2.75353e-06
-18.3149 -0.109469 2.65656e-06
-18.256 -0.109469 2.80715e-06
-18.1975 -0.10947 2.71283e-06
-18.1393 -0.109471 2.86169e-06
-18.0815 -0.109471 2.76991e-06
-18.0239 -0.109472 2.91716e-06
-17.9667 -0.109473 2.82783e-06
-17.9098 -0.109473 2.97361e-06
-17.8532 -0.109474 2.88663e-06
-17.7969 -0.109475 3.03106e-06
-17.7408 -0.109475 2.94635e-06
-17.6851 -0.109476 3.08953e-06
-17.6296 -0.109477 3.00701e-06
-17.5744 -0.109477 3.14906e-06
-17.5195 -0.109478 3.06867e-06
-17.4648 -0.109479 3.20967e-06
-17.4104 -0.109479 3.13135e-06
-17.3562 -0.10948 3.2714e-06
-17.3022 -0.109481 3.19509e-06
-17.2485 -0.109481 3.33427e-06
-17.195 -0.109482 3.25993e-06
-17.1418 -0.109483 3.39833e-06
-17.0887 -0.109483 3.3259e-06
-17.0359 -0.109484 3.46359e-06
-16.9833 -0.109485 3.39305e-06
-16.9309 -0.109486 3.5301e-06
-16.8787 -0.109486 3.46141e-06
-16.8268 -0.109487 3.59789e-06
-16.775 -0.109488 3.53102e-06
-16.7234 -0.109488 3.66699e-06
-16.672 -0.109489 3.60191e-06
-16.6208 -0.10949 3.73745e-06
-16.5697 -0.109491 3.67414e-06
-16.5189 -0.109491 3.8093e-06
-16.4682 -0.109492 3.74773e-06
-16.4177 -0.109493 3.88258e-06
-16.3674 -0.109494 3.82274e-06
-16.3172 -0.109494 3.95733e-06
-16.2672 -0.109495 3.8992e-06
-16.2174 -0.109496 4.03359e-06
-16.1677 -0.109497 3.97716e-06
-16.1182 -0.109497 4.11141e-06
-16.0689 -0.109498 4.05666e-06
-16.0197 -0.109499 4.19082e-06
-15.9706 -0.1095 4.13776e-06
-15.9217 -0.109501 4.27187e-06
-15.873 -0.109501 4.22049e-06
-15.8243 -0.109502 4.35461e-06
-15.7759 -0.109503 4.3049e-06
-15.7276 -0.109504 4.43909e-06
-15.6794 -0.109505 4.39106e-06
-15.6313 -0.109505 4.52536e-06
-15.5834 -0.109506 4.479e-06
-15.5356 -0.109507 4.61347e-06
-15.488 -0.109508 4.56878e-06
-15.4404 -0.109509 4.70346e-06
-15.393 -0.10951 4.66045e-06
-15.3458 -0.109511 4.7954e-06
-15.2986 -0.109511 4.75408e-06
-15.2516 -0.109512 4.88934e-06
-15.2047 -0.109513 4.84972e-06
-15.1579 -0.109514 4.98534e-06
-15.1112 -0.109515 4.94742e-06
-15.0647 -0.109516 5.08346e-06
-15.0182 -0.109517 5.04726e-06
-14.9719 -0.109518 5.18376e-06
-14.9257 -0.109519 5.14929e-06
-14.8796 -0.10952 5.28631e-06
-14.8336 -0.10952 5.25359e-06
-14.7877 -0.109521 5.39116e-06
-14.7419 -0.109522 5.36021e-06
-14.6962 -0.109523 5.4984e-06
-14.6506 -0.109524 5.46924e-06
-14.6052 -0.109525 5.60809e-06
-14.5598 -0.109526 5.58073e-06
-14.5145 -0.109527 5.7203e-06
-14.4693 -0.109528 5.69478e-06
-14.4243 -0.109529 5.83511e-06
-14.3793 -0.10953 5.81145e-06
-14.3344 -0.109531 5.9526e-06
-14.2896 -0.109532 5.93082e-06
-14.2449 -0.109533 6.07286e-06
-14.2003 -0.109534 6.05299e-06
-14.1558 -0.109535 6.19595e-06
-14.1113 -0.109536 6.17803e-06
-14.067 -0.109537 6.32198e-06
-14.0227 -0.109539 6.30604e-06
-13.9786 -0.10954 6.45104e-06
-13.9345 -0.109541 6.4371e-06
-13.8905 -0.109542 6.58321e-06
-13.8466 -0.109543 6.57133e-06
-13.8028 -0.109544 6.7186e-06
-13.759 -0.109545 6.7088e-06
-13.7153 -0.109546 6.8573e-06
-13.6718 -0.109547 6.84964e-06
-13.6283 -0.109549 6.99942e-06
-13.5848 -0.10955 6.99394e-06
-13.5415 -0.109551 7.14508e-06
-13.4982 -0.109552 7.14182e-06
-13.455 -0.109553 7.29438e-06
-13.4119 -0.109554 7.29339e-06
-13.3689 -0.109556 7.44744e-06
-13.3259 -0.109557 7.44877e-06
-13.283 -0.109558 7.60438e-06
-13.2402 -0.109559 7.60809e-06
-13.1974 -0.109561 7.76533e-06
-13.1547 -0.109562 7.77148e-06
-13.1121 -0.109563 7.93043e-06
-13.0696 -0.109564 7.93907e-06
-13.0271 -0.109566 8.0998e-06
-12.9847 -0.109567 8.111e-06
-12.9424 -0.109568 8.2736e-06
-12.9001 -0.10957 8.28742e-06
-12.8579 -0.109571 8.45197e-06
-12.8158 -0.109572 8.46848e-06
-12.7737 -0.109574 8.63506e-06
-12.7317 -0.109575 8.65434e-06
-12.6898 -0.109577 8.82304e-06
-12.6479 -0.109578 8.84516e-06
-12.6061 -0.109579 9.01607e-06
-12.5643 -0.109581 9.04111e-06
-12.5226 -0.109582 9.21433e-06
-12.481 -0.109584 9.24237e-06
-12.4394 -0.109585 9.41799e-06
-12.3979 -0.109587 9.44913e-06
-12.3565 -0.109588 9.62726e-06
-12.3151 -0.10959 9.66158e-06
-12.2738 -0.109591 9.84232e-06
-12.2325 -0.109593 9.87992e-06
-12.1913 -0.109594 1.00634e-05
-12.1501 -0.109596 1.01044e-05
-12.109 -0.109597 1.02907e-05
-12.068 -0.109599 1.03351e-05
-12.027 -0.109601 1.05244e-05
-11.986 -0.109602 1.05724e-05
-11.9452 -0.109604 1.07648e-05
-11.9043 -0.109606 1.08166e-05
-11.8636 -0.109607 1.10121e-05
-11.8228 -0.109609 1.10677e-05
-11.7822 -0.109611 1.12666e-05
-11.7415 -0.109612 1.13261e-05
-11.701 -0.109614 1.15285e-05
-11.6605 -0.109616 1.15922e-05
-11.62 -0.109618 1.17982e-05
-11.5796 -0.109619 1.18661e-05
-11.5392 -0.109621 1.20758e-05
-11.4989 -0.109623 1.21481e-05
-11.4587 -0.109625 1.23618e-05
-11.4184 -0.109627 1.24386e-05
-11.3783 -0.109629 1.26565e-05
-11.3381 -0.109631 1.27379e-05
-11.2981 -0.109632 1.296e-05
-11.2581 -0.109634 1.30464e-05
-11.2181 -0.109636 1.3273e-05
-11.1781 -0.109638 1.33643e-05
-11.1383 -0.10964 1.35956e-05
-11.0984 -0.109642 1.36922e-05
-11.0586 -0.109644 1.39282e-05
-11.0189 -0.109647 1.40303e-05
-10.9792 -0.109649 1.42714e-05
-10.9395 -0.109651 1.4379e-05
-10.8999 -0.109653 1.46255e-05
-10.8603 -0.109655 1.47389e-05
-10.8208 -0.109657 1.49909e-05
-10.7813 -0.109659 1.51104e-05
-10.7418 -0.109662 1.53681e-05
-10.7024 -0.109664 1.54939e-05
-10.6631 -0.109666 1.57576e-05
-10.6238 -0.109668 1.589e-05
-10.5845 -0.109671 1.61599e-05
-10.5452 -0.109673 1.62992e-05
-10.506 -0.109676 1.65756e-05
-10.4669 -0.109678 1.6722e-05
-10.4278 -0.10968 1.70053e-05
-10.3887 -0.109683 1.7159e-05
-10.3496 -0.109685 1.74494e-05
-10.3106 -0.109688 1.76108e-05
-10.2717 -0.10969 1.79087e-05
-10.2328 -0.109693 1.80782e-05
-10.1939 -0.109696 1.83839e-05
-10.155 -0.109698 1.85617e-05
-10.1162 -0.109701 1.88756e-05
-10.0774 -0.109704 1.90621e-05
-10.0387 -0.109706 1.93845e-05
-10 -0.109709 1.95801e-05
-9.96134 -0.109712 1.99115e-05
-9.92271 -0.109715 2.01166e-05
-9.88412 -0.109718 2.04573e-05
-9.84557 -0.10972 2.06724e-05
-9.80704 -0.109723 2.10229e-05
-9.76856 -0.109726 2.12484e-05
-9.73011 -0.109729 2.16092e-05
-9.69169 -0.109732 2.18455e-05
-9.65331 -0.109736 2.22171e-05
-9.61496 -0.109739 2.24648e-05
-9.57664 -0.109742 2.28476e-05
-9.53836 -0.109745 2.31072e-05
-9.50011 -0.109748 2.35019e-05
-9.46189 -0.109752 2.3774e-05
-9.42371 -0.109755 2.41811e-05
-9.38556 -0.109758 2.44663e-05
-9.34744 -0.109762 2.48865e-05
-9.30935 -0.109765 2.51853e-05
-9.2713 -0.109769 2.56192e-05
-9.23327 -0.109772 2.59325e-05
-9.19528 -0.109776 2.63808e-05
-9.15732 -0.109779 2.67091e-05
-9.11939 -0.109783 2.71726e-05
-9.08149 -0.109787 2.75168e-05
-9.04362 -0.10979 2.79962e-05
-9.00578 -0.109794 2.8357e-05
-8.96797 -0.109798 2.88533e-05
-8.93019 -0.109802 2.92316e-05
-8.89244 -0.109806 2.97455e-05
-8.85471 -0.10981 3.01424e-05
-8.81702 -0.109814 3.06749e-05
-8.77936 -0.109818 3.10912e-05
-8.74172 -0.109823 3.16434e-05
-8.70412 -0.109827 3.20801e-05
-8.66654 -0.109831 3.2653e-05
-8.62899 -0.109835 3.31114e-05
-8.59146 -0.10984 3.37062e-05
-8.55397 -0.109844 3.41873e-05
-8.5165 -0.109849 3.48052e-05
-8.47906 -0.109854 3.53104e-05
-8.44165 -0.109858 3.59527e-05
-8.40426 -0.109863 3.64833e-05
-8.3669 -0.109868 3.71515e-05
-8.32956 -0.109873 3.77089e-05
-8.29226 -0.109878 3.84045e-05
-8.25497 -0.109883 3.89903e-05
-8.21772 -0.109888 3.97149e-05
-8.18049 -0.109893 4.03308e-05
-8.14328 -0.109899 4.10861e-05
-8.1061 -0.109904 4.17339e-05
-8.06895 -0.109909 4.25218e-05
-8.03182 -0.109915 4.32034e-05
-7.99471 -0.109921 4.40259e-05
-7.95763 -0.109926 4.47434e-05
-7.92058 -0.109932 4.56026e-05
-7.88355 -0.109938 4.63582e-05
-7.84654 -0.109944 4.72564e-05
-7.80955 -0.10995 4.80526e-05
-7.77259 -0.109956 4.89924e-05
-7.73566 -0.109962 4.98317e-05
-7.69874 -0.109969 5.08157e-05
-7.66185 -0.109975 5.17009e-05
-7.62498 -0.109982 5.27321e-05
-7.58814 -0.109989 5.36663e-05
-7.55132 -0.109995 5.47478e-05
-7.51452 -0.110002 5.57341e-05
-7.47774 -0.110009 5.68694e-05
-7.44099 -0.110016 5.79115e-05
-7.40425 -0.110024 5.91042e-05
-7.36754 -0.110031 6.02059e-05
-7.33085 -0.110039 6.146e-05
-7.29418 -0.110046 6.26255e-05
-7.25754 -0.110054 6.39454e-05
-7.22091 -0.110062 6.51791e-05
-7.18431 -0.11007 6.65695e-05
-7.14772 -0.110078 6.78765e-05
-7.11116 -0.110087 6.93426e-05
-7.07462 -0.110095 7.07282e-05
-7.0381 -0.110104 7.22756e-05
-7.00159 -0.110113 7.37457e-05
-6.96511 -0.110122 7.53804e-05
-6.92865 -0.110131 7.69414e-05
-6.89221 -0.11014 7.86703e-05
-6.85579 -0.11015 8.03291e-05
-6.81938 -0.110159 8.21595e-05
-6.783 -0.110169 8.39239e-05
-6.74664 -0.110179 8.58637e-05
-6.71029 -0.110189 8.77422e-05
-6.67397 -0.1102 8.98003e-05
-6.63766 -0.110211 9.1802e-05
-6.60137 -0.110221 9.39882e-05
-6.5651 -0.110232 9.61234e-05
-6.52885 -0.110244 9.84483e-05
-6.49262 -0.110255 0.000100728
-6.4564 -0.110267 0.000103204
-6.42021 -0.110279 0.00010564
-6.38403 -0.110291 0.00010828
-6.34786 -0.110304 0.000110887
-6.31172 -0.110317 0.000113704
-6.27559 -0.11033 0.000116498
-6.23949 -0.110343 0.000119509
-6.20339 -0.110356 0.000122505
-6.16732 -0.11037 0.000125728
-6.13126 -0.110385 0.000128946
-6.09522 -0.110399 0.000132401
-6.05919 -0.110414 0.000135861
-6.02319 -0.110429 0.000139569
-5.9872 -0.110445 0.000143295
-5.95122 -0.11046 0.000147281
-5.91526 -0.110477 0.000151299
-5.87932 -0.110493 0.000155591
-5.84339 -0.11051 0.00015993
-5.80748 -0.110528 0.000164559
-5.77158 -0.110545 0.000169251
-5.7357 -0.110564 0.000174251
-5.69984 -0.110582 0.000179335
-5.66399 -0.110601 0.000184746
-5.62815 -0.110621 0.000190261
-5.59233 -0.110641 0.000196127
-5.55653 -0.110661 0.000202122
-5.52074 -0.110683 0.000208492
-5.48497 -0.110704 0.00021502
-5.4492 -0.110726 0.000221952
-5.41346 -0.110749 0.000229073
-5.37773 -0.110772 0.000236632
-5.34201 -0.110796 0.000244414
-5.30631 -0.110821 0.000252673
-5.27062 -0.110846 0.000261197
-5.23494 -0.110872 0.00027024
-5.19928 -0.110898 0.000279594
-5.16363 -0.110926 0.000289517
-5.128 -0.110954 0.000299806
-5.09237 -0.110983 0.000310721
-5.05677 -0.111012 0.000322062
-5.02117 -0.111043 0.000334096
-4.98559 -0.111074 0.000346628
-4.95002 -0.111106 0.000359928
-4.91446 -0.111139 0.000373808
-4.87892 -0.111173 0.000388546
-4.84339 -0.111208 0.000403959
-4.80787 -0.111244 0.000420331
-4.77237 -0.111282 0.00043749
-4.73687 -0.11132 0.000455728
-4.70139 -0.111359 0.000474882
-4.66592 -0.1114 0.000495254
-4.63046 -0.111441 0.000516694
-4.59502 -0.111484 0.000539515
-4.55958 -0.111529 0.000563581
-4.52416 -0.111574 0.00058922
-4.48875 -0.111621 0.00061631
-4.45335 -0.11167 0.000645198
-4.41797 -0.111719 0.000675782
-4.38259 -0.111771 0.000708428
-4.34722 -0.111823 0.000743055
-4.31187 -0.111878 0.000780055
-4.27653 -0.111934 0.000819374
-4.24119 -0.111991 0.00086143
-4.20587 -0.11205 0.0009062
-4.17056 -0.11211 0.000954136
-4.13526 -0.112173 0.00100525
-4.09997 -0.112236 0.00106003
-4.06469 -0.112301 0.00111852
-4.02942 -0.112368 0.00118127
-3.99416 -0.112436 0.00124836
-3.95891 -0.112505 0.00132037
-3.92367 -0.112575 0.00139744
-3.88844 -0.112647 0.00148019
-3.85322 -0.112719 0.00156881
-3.81801 -0.112791 0.00166397
-3.7828 -0.112864 0.0017659
-3.74761 -0.112936 0.00187528
-3.71243 -0.113007 0.00199237
-3.67726 -0.113078 0.00211788
-3.64209 -0.113146 0.00225205
-3.60694 -0.113211 0.00239555
-3.57179 -0.113273 0.00254856
-3.53665 -0.113331 0.00271165
-3.50152 -0.113382 0.00288487
-3.4664 -0.113427 0.0030686
-3.43129 -0.113463 0.00326261
-3.39619 -0.11349 0.00346695
-3.36109 -0.113505 0.00368102
-3.32601 -0.113506 0.00390439
-3.29093 -0.113493 0.00413587
-3.25586 -0.113464 0.00437444
-3.2208 -0.113416 0.00461824
-3.18574 -0.113349 0.00486552
-3.1507 -0.113262 0.00511375
-3.11566 -0.113153 0.00536054
-3.08063 -0.113023 0.0056028
-3.0456 -0.112871 0.00583774
-3.01059 -0.112698 0.00606209
-2.97558 -0.112506 0.00627311
-2.94058 -0.112296 0.00646784
-2.90558 -0.112072 0.00664414
-2.87059 -0.111835 0.00679989
-2.83561 -0.111589 0.00693399
-2.80064 -0.111337 0.0070455
-2.76567 -0.111083 0.0071346
-2.73071 -0.110829 0.00720158
-2.69576 -0.11058 0.00724777
-2.66081 -0.110336 0.00727449
-2.62587 -0.110102 0.00728385
-2.59094 -0.109877 0.00727779
-2.55601 -0.109665 0.00725882
-2.52109 -0.109465 0.00722906
-2.48617 -0.109278 0.00719102
-2.45126 -0.109105 0.00714669
-2.41636 -0.108944 0.00709836
-2.38146 -0.108796 0.00704769
-2.34657 -0.108661 0.00699662
-2.31168 -0.108536 0.00694643
-2.2768 -0.108422 0.00689866
-2.24192 -0.108317 0.00685423
-2.20705 -0.108221 0.00681435
-2.17219 -0.108132 0.00677961
-2.13733 -0.108049 0.00675093
-2.10247 -0.107971 0.00672864
-2.06762 -0.107897 0.00671345
-2.03278 -0.107826 0.00670549
-1.99794 -0.107758 0.00670527
-1.9631 -0.10769 0.00671277
-1.92827 -0.107622 0.00672834
-1.89345 -0.107552 0.00675184
-1.85862 -0.10748 0.00678347
-1.82381 -0.107405 0.00682292
-1.78899 -0.107325 0.00687026
-1.75419 -0.107239 0.00692502
-1.71938 -0.107146 0.00698704
-1.68458 -0.107045 0.00705565
-1.64979 -0.106934 0.00713046
-1.61499 -0.106813 0.00721049
-1.58021 -0.106679 0.00729502
-1.54542 -0.106532 0.00738272
-1.51064 -0.106371 0.00747244
-1.47586 -0.106194 0.00756241
-1.44109 -0.106 0.00765102
-1.40632 -0.105789 0.00773598
-1.37155 -0.10556 0.00781519
-1.33679 -0.105313 0.00788589
-1.30203 -0.105047 0.00794558
-1.26727 -0.104764 0.00799116
-1.23251 -0.104464 0.00801995
-1.19776 -0.104149 0.00802888
-1.16301 -0.103822 0.00801545
-1.12827 -0.103484 0.00797706
-1.09352 -0.103139 0.00791196
-1.05878 -0.102791 0.0078185
-1.02405 -0.102443 0.00769614
-0.989309 -0.102099 0.00754463
-0.954576 -0.101764 0.00736491
-0.919844 -0.101441 0.00715821
-0.885115 -0.101134 0.00692688
-0.850388 -0.100846 0.00667339
-0.815663 -0.100579 0.00640107
-0.78094 -0.100334 0.00611309
-0.746219 -0.100112 0.00581316
-0.711499 -0.0999149 0.0055045
-0.676781 -0.099741 0.00519061
-0.642065 -0.0995899 0.00487427
-0.60735 -0.0994604 0.00455834
-0.572637 -0.0993509 0.00424487
-0.537925 -0.0992597 0.00393591
-0.503214 -0.0991849 0.00363268
-0.468504 -0.0991247 0.00333644
-0.433796 -0.099077 0.00304768
-0.399089 -0.0990402 0.00276698
-0.364382 -0.0990124 0.00249424
-0.329676 -0.0989921 0.00222953
-0.294972 -0.0989777 0.00197233
-0.260267 -0.0989682 0.00172236
-0.225564 -0.0989622 0.0014788
-0.190861 -0.0989588 0.00124116
-0.156158 -0.0989572 0.00100842
-0.121456 -0.0989567 0.000779978
-0.0867541 -0.0989568 0.000554708
-0.0520524 -0.0989571 0.000331917
-0.0173508 -0.0989573 0.000110443
0.0173508 -0.0989573 -0.000110443
0.0520524 -0.0989571 -0.000331917
0.0867541 -0.0989568 -0.000554708
0.121456 -0.0989567 -0.000779978
0.156158 -0.0989572 -0.00100842
0.190861 -0.0989588 -0.00124116
0.225564 -0.0989622 -0.0014788
0.260267 -0.0989682 -0.00172236
0.294972 -0.0989777 -0.00197233
0.329676 -0.0989921 -0.00222953
0.364382 -0.0990124 -0.00249424
0.399089 -0.0990402 -0.00276698
0.433796 -0.099077 -0.00304768
0.468504 -0.0991247 -0.00333644
0.503214 -0.0991849 -0.00363268
0.537925 -0.0992597 -0.00393591
0.572637 -0.0993509 -0.00424487
0.60735 -0.0994604 -0.00455834
0.642065 -0.0995899 -0.00487427
0.676781 -0.099741 -0.00519061
0.711499 -0.0999149 -0.0055045
0.746219 -0.100112 -0.00581316
0.78094 -0.100334 -0.00611309
0.815663 -0.100579 -0.00640107
0.850388 -0.100846 -0.00667339
0.885115 -0.101134 -0.00692688
0.919844 -0.101441 -0.00715821
0.954576 -0.101764 -0.00736491
0.989309 -0.102099 -0.00754463
1.02405 -0.102443 -0.00769614
1.05878 -0.102791 -0.0078185
1.09352 -0.103139 -0.00791196
1.12827 -0.103484 -0.00797706
1.16301 -0.103822 -0.00801545
1.19776 -0.104149 -0.00802888
1.23251 -0.104464 -0.00801995
1.26727 -0.104764 -0.00799116
1.30203 -0.105047 -0.00794558
1.33679 -0.105313 -0.00788589
1.37155 -0.10556 -0.00781519
1.40632 -0.105789 -0.00773598
1.44109 -0.106 -0.00765102
1.47586 -0.106194 -0.00756241
1.51064 -0.106371 -0.00747244
1.54542 -0.106532 -0.00738272
1.58021 -0.106679 -0.00729502
1.61499 -0.106813 -0.00721049
1.64979 -0.106934 -0.00713046
1.68458 -0.107045 -0.00705565
1.71938 -0.107146 -0.00698704
1.75419 -0.107239 -0.00692502
1.78899 -0.107325 -0.00687026
1.82381 -0.107405 -0.00682292
1.85862 -0.10748 -0.00678347
1.89345 -0.107552 -0.00675184
1.92827 -0.107622 -0.00672834
1.9631 -0.10769 -0.00671277
1.99794 -0.107758 -0.00670527
2.03278 -0.107826 -0.00670549
2.06762 -0.107897 -0.00671345
2.10247 -0.107971 -0.00672864
2.13733 -0.108049 -0.00675093
2.17219 -0.108132 -0.00677961
2.20705 -0.108221 -0.00681435
2.24192 -0.108317 -0.00685423
2.2768 -0.108422 -0.00689866
2.31168 -0.108536 -0.00694643
2.34657 -0.108661 -0.00699662
2.38146 -0.108796 -0.00704769
2.41636 -0.108944 -0.00709836
2.45126 -0.109105 -0.00714669
2.48617 -0.109278 -0.00719102
2.52109 -0.109465 -0.00722906
2.55601 -0.109665 -0.00725882
2.59094 -0.109877 -0.00727779
2.62587 -0.110102 -0.00728385
2.66081 -0.110336 -0.00727449
2.69576 -0.11058 -0.00724777
2.73071 -0.110829 -0.00720158
2.76567 -0.111083 -0.0071346
2.80064 -0.111337 -0.0070455
2.83561 -0.111589 -0.00693399
2.87059 -0.111835 -0.00679989
2.90558 -0.112072 -0.00664414
2.94058 -0.112296 -0.00646784
2.97558 -0.112506 -0.00627311
3.01059 -0.112698 -0.00606209
3.0456 -0.112871 -0.00583774
3.08063 -0.113023 -0.0056028
3.11566 -0.113153 -0.00536054
3.1507 -0.113262 -0.00511375
3.18574 -0.113349 -0.00486552
3.2208 -0.113416 -0.00461824
3.25586 -0.113464 -0.00437444
3.29093 -0.113493 -0.00413587
3.32601 -0.113506 -0.00390439
3.36109 -0.113505 -0.00368102
3.39619 -0.11349 -0.00346695
3.43129 -0.113463 -0.00326261
3.4664 -0.113427 -0.0030686
3.50152 -0.113382 -0.00288487
3.53665 -0.113331 -0.00271165
3.57179 -0.113273 -0.00254856
3.60694 -0.113211 -0.00239555
3.64209 -0.113146 -0.00225205
3.67726 -0.113078 -0.00211788
3.71243 -0.113007 -0.00199237
3.74761 -0.112936 -0.00187528
3.7828 -0.112864 -0.0017659
3.81801 -0.112791 -0.00166397
3.85322 -0.112719 -0.00156881
3.88844 -0.112647 -0.00148019
3.92367 -0.112575 -0.00139744
3.95891 -0.112505 -0.00132037
3.99416 -0.112436 -0.00124836
4.02942 -0.112368 -0.00118127
4.06469 -0.112301 -0.00111852
4.09997 -0.112236 -0.00106003
4.13526 -0.112173 -0.00100525
4.17056 -0.11211 -0.000954136
4.20587 -0.11205 -0.0009062
4.24119 -0.111991 -0.00086143
4.27653 -0.111934 -0.000819374
4.31187 -0.111878 -0.000780055
4.34722 -0.111823 -0.000743055
4.38259 -0.111771 -0.000708428
4.41797 -0.111719 -0.000675782
4.45335 -0.11167 -0.000645198
4.48875 -0.111621 -0.00061631
4.52416 -0.111574 -0.00058922
4.55958 -0.111529 -0.000563581
4.59502 -0.111484 -0.000539515
4.63046 -0.111441 -0.000516694
4.66592 -0.1114 -0.000495254
4.70139 -0.111359 -0.000474882
4.73687 -0.11132 -0.000455728
4.77237 -0.111282 -0.00043749
4.80787 -0.111244 -0.000420331
4.84339 -0.111208 -0.000403959
4.87892 -0.111173 -0.000388546
4.91446 -0.111139 -0.000373808
4.95002 -0.111106 -0.000359928
4.98559 -0.111074 -0.000346628
5.02117 -0.111043 -0.000334096
5.05677 -0.111012 -0.000322062
5.09237 -0.110983 -0.000310721
5.128 -0.110954 -0.000299806
5.16363 -0.110926 -0.000289517
5.19928 -0.110898 -0.000279594
5.23494 -0.110872 -0.00027024
5.27062 -0.110846 -0.000261197
5.30631 -0.110821 -0.000252673
5.34201 -0.110796 -0.000244414
5.37773 -0.110772 -0.000236632
5.41346 -0.110749 -0.000229073
5.4492 -0.110726 -0.000221952
5.48497 -0.110704 -0.00021502
5.52074 -0.110683 -0.000208492
5.55653 -0.110661 -0.000202122
5.59233 -0.110641 -0.000196127
5.62815 -0.110621 -0.000190261
5.66399 -0.110601 -0.000184746
5.69984 -0.110582 -0.000179335
5.7357 -0.110564 -0.000174251
5.77158 -0.110545 -0.000169251
5.80748 -0.110528 -0.000164559
5.84339 -0.11051 -0.00015993
5.87932 -0.110493 -0.000155591
5.91526 -0.110477 -0.000151299
5.95122 -0.11046 -0.000147281
5.9872 -0.110445 -0.000143295
6.02319 -0.110429 -0.000139569
6.05919 -0.110414 -0.000135861
6.09522 -0.110399 -0.000132401
6.13126 -0.110385 -0.000128946
6.16732 -0.11037 -0.000125728
6.20339 -0.110356 -0.000122505
6.23949 -0.110343 -0.000119509
6.27559 -0.11033 -0.000116498
6.31172 -0.110317 -0.000113704
6.34786 -0.110304 -0.000110887
6.38403 -0.110291 -0.00010828
6.42021 -0.110279 -0.00010564
6.4564 -0.110267 -0.000103204
6.49262 -0.110255 -0.000100728
6.52885 -0.110244 -9.84483e-05
6.5651 -0.110232 -9.61234e-05
6.60137 -0.110221 -9.39882e-05
6.63766 -0.110211 -9.1802e-05
6.67397 -0.1102 -8.98003e-05
6.71029 -0.110189 -8.77422e-05
6.74664 -0.110179 -8.58637e-05
6.783 -0.110169 -8.39239e-05
6.81938 -0.110159 -8.21595e-05
6.85579 -0.11015 -8.03291e-05
6.89221 -0.11014 -7.86703e-05
6.92865 -0.110131 -7.69414e-05
6.96511 -0.110122 -7.53804e-05
7.00159 -0.110113 -7.37457e-05
7.0381 -0.110104 -7.22756e-05
7.07462 -0.110095 -7.07282e-05
7.11116 -0.110087 -6.93426e-05
7.14772 -0.110078 -6.78765e-05
7.18431 -0.11007 -6.65695e-05
7.22091 -0.110062 -6.51791e-05
7.25754 -0.110054 -6.39454e-05
7.29418 -0.110046 -6.26255e-05
7.33085 -0.110039 -6.146e-05
7.36754 -0.110031 -6.02059e-05
7.40425 -0.110024 -5.91042e-05
7.44099 -0.110016 -5.79115e-05
7.47774 -0.110009 -5.68694e-05
7.51452 -0.110002 -5.57341e-05
7.55132 -0.109995 -5.47478e-05
7.58814 -0.109989 -5.36663e-05
7.62498 -0.109982 -5.27321e-05
7.66185 -0.109975 -5.17009e-05
7.69874 -0.109969 -5.08157e-05
7.73566 -0.109962 -4.98317e-05
7.77259 -0.109956 -4.89924e-05
7.80955 -0.10995 -4.80526e-05
7.84654 -0.109944 -4.72564e-05
7.88355 -0.109938 -4.63582e-05
7.92058 -0.109932 -4.56026e-05
7.95763 -0.109926 -4.47434e-05
7.99471 -0.109921 -4.40259e-05
8.03182 -0.109915 -4.32034e-05
8.06895 -0.109909 -4.25218e-05
8.1061 -0.109904 -4.17339e-05
8.14328 -0.109899 -4.10861e-05
8.18049 -0.109893 -4.03308e-05
8.21772 -0.109888 -3.97149e-05
8.25497 -0.109883 -3.89903e-05
8.29226 -0.109878 -3.84045e-05
8.32956 -0.109873 -3.77089e-05
8.3669 -0.109868 -3.71515e-05
8.40426 -0.109863 -3.64833e-05
8.44165 -0.109858 -3.59527e-05
8.47906 -0.109854 -3.53104e-05
8.5165 -0.109849 -3.48052e-05
8.55397 -0.109844 -3.41873e-05
8.59146 -0.10984 -3.37062e-05
8.62899 -0.109835 -3.31114e-05
8.66654 -0.109831 -3.2653e-05
8.70412 -0.109827 -3.20801e-05
8.74172 -0.109823 -3.16434e-05
8.77936 -0.109818 -3.10912e-05
8.81702 -0.109814 -3.06749e-05
8.85471 -0.10981 -3.01424e-05
8.89244 -0.109806 -2.97455e-05
8.93019 -0.109802 -2.92316e-05
8.96797 -0.109798 -2.88533e-05
9.00578 -0.109794 -2.8357e-05
9.04362 -0.10979 -2.79962e-05
9.08149 -0.109787 -2.75168e-05
9.11939 -0.109783 -2.71726e-05
9.15732 -0.109779 -2.67091e-05
9.19528 -0.109776 -2.63808e-05
9.23327 -0.109772 -2.59325e-05
9.2713 -0.109769 -2.56192e-05
9.30935 -0.109765 -2.51853e-05
9.34744 -0.109762 -2.48865e-05
9.38556 -0.109758 -2.44663e-05
9.42371 -0.109755 -2.41811e-05
9.46189 -0.109752 -2.3774e-05
9.50011 -0.109748 -2.35019e-05
9.53836 -0.109745 -2.31072e-05
9.57664 -0.109742 -2.28476e-05
9.61496 -0.109739 -2.24648e-05
9.65331 -0.109736 -2.22171e-05
9.69169 -0.109732 -2.18455e-05
9.73011 -0.109729 -2.16092e-05
9.76856 -0.109726 -2.12484e-05
9.80704 -0.109723 -2.10229e-05
9.84557 -0.10972 -2.06724e-05
9.88412 -0.109718 -2.04573e-05
9.92271 -0.109715 -2.01166e-05
9.96134 -0.109712 -1.99115e-05
10 -0.109709 -1.95801e-05
10.0387 -0.109706 -1.93845e-05
10.0774 -0.109704 -1.90621e-05
10.1162 -0.109701 -1.88756e-05
10.155 -0.109698 -1.85617e-05
10.1939 -0.109696 -1.83839e-05
10.2328 -0.109693 -1.80782e-05
10.2717 -0.10969 -1.79087e-05
10.3106 -0.109688 -1.76108e-05
10.3496 -0.109685 -1.74494e-05
10.3887 -0.109683 -1.7159e-05
10.4278 -0.10968 -1.70053e-05
10.4669 -0.109678 -1.6722e-05
10.506 -0.109676 -1.65756e-05
10.5452 -0.109673 -1.62992e-05
10.5845 -0.109671 -1.61599e-05
10.6238 -0.109668 -1.589e-05
10.6631 -0.109666 -1.57576e-05
10.7024 -0.109664 -1.54939e-05
10.7418 -0.109662 -1.53681e-05
10.7813 -0.109659 -1.51104e-05
10.8208 -0.109657 -1.49909e-05
10.8603 -0.109655 -1.47389e-05
10.8999 -0.109653 -1.46255e-05
10.9395 -0.109651 -1.4379e-05
10.9792 -0.109649 -1.42714e-05
11.0189 -0.109647 -1.40303e-05
11.0586 -0.109644 -1.39282e-05
11.0984 -0.109642 -1.36922e-05
11.1383 -0.10964 -1.35956e-05
11.1781 -0.109638 -1.33643e-05
11.2181 -0.109636 -1.3273e-05
11.2581 -0.109634 -1.30464e-05
11.2981 -0.109632 -1.296e-05
11.3381 -0.109631 -1.27379e-05
11.3783 -0.109629 -1.26565e-05
11.4184 -0.109627 -1.24386e-05
11.4587 -0.109625 -1.23618e-05
11.4989 -0.109623 -1.21481e-05
11.5392 -0.109621 -1.20758e-05
11.5796 -0.109619 -1.18661e-05
11.62 -0.109618 -1.17982e-05
11.6605 -0.109616 -1.15922e-05
11.701 -0.109614 -1.15285e-05
11.7415 -0.109612 -1.13261e-05
11.7822 -0.109611 -1.12666e-05
11.8228 -0.109609 -1.10677e-05
11.8636 -0.109607 -1.10121e-05
11.9043 -0.109606 -1.08166e-05
11.9452 -0.109604 -1.07648e-05
11.986 -0.109602 -1.05724e-05
12.027 -0.109601 -1.05244e-05
12.068 -0.109599 -1.03351e-05
12.109 -0.109597 -1.02907e-05
12.1501 -0.109596 -1.01044e-05
12.1913 -0.109594 -1.00634e-05
12.2325 -0.109593 -9.87992e-06
12.2738 -0.109591 -9.84232e-06
12.3151 -0.10959 -9.66158e-06
12.3565 -0.109588 -9.62726e-06
12.3979 -0.109587 -9.44913e-06
12.4394 -0.109585 -9.41799e-06
12.481 -0.109584 -9.24237e-06
12.5226 -0.109582 -9.21433e-06
12.5643 -0.109581 -9.04111e-06
12.6061 -0.109579 -9.01607e-06
12.6479 -0.109578 -8.84516e-06
12.6898 -0.109577 -8.82304e-06
12.7317 -0.109575 -8.65434e-06
12.7737 -0.109574 -8.63506e-06
12.8158 -0.109572 -8.46848e-06
12.8579 -0.109571 -8.45197e-06
12.9001 -0.10957 -8.28742e-06
12.9424 -0.109568 -8.2736e-06
12.9847 -0.109567 -8.111e-06
13.0271 -0.109566 -8.0998e-06
13.0696 -0.109564 -7.93907e-06
13.1121 -0.109563 -7.93043e-06
13.1547 -0.109562 -7.77148e-06
13.1974 -0.109561 -7.76533e-06
13.2402 -0.109559 -7.60809e-06
13.283 -0.109558 -7.60438e-06
13.3259 -0.109557 -7.44877e-06
13.3689 -0.109556 -7.44744e-06
13.4119 -0.109554 -7.29339e-06
13.455 -0.109553 -7.29438e-06
13.4982 -0.109552 -7.14182e-06
13.5415 -0.109551 -7.14508e-06
13.5848 -0.10955 -6.99394e-06
13.6283 -0.109549 -6.99942e-06
13.6718 -0.109547 -6.84964e-06
13.7153 -0.109546 -6.8573e-06
13.759 -0.109545 -6.7088e-06
13.8028 -0.109544 -6.7186e-06
13.8466 -0.109543 -6.57133e-06
13.8905 -0.109542 -6.58321e-06
13.9345 -0.109541 -6.4371e-06
13.9786 -0.10954 -6.45104e-06
14.0227 -0.109539 -6.30604e-06
14.067 -0.109537 -6.32198e-06
14.1113 -0.109536 -6.17803e-06
14.1558 -0.109535 -6.19595e-06
14.2003 -0.109534 -6.05299e-06
14.2449 -0.109533 -6.07286e-06
14.2896 -0.109532 -5.93082e-06
14.3344 -0.109531 -5.9526e-06
14.3793 -0.10953 -5.81145e-06
14.4243 -0.109529 -5.83511e-06
14.4693 -0.109528 -5.69478e-06
14.5145 -0.109527 -5.7203e-06
14.5598 -0.109526 -5.58073e-06
14.6052 -0.109525 -5.60809e-06
14.6506 -0.109524 -5.46924e-06
14.6962 -0.109523 -5.4984e-06
14.7419 -0.109522 -5.36021e-06
14.7877 -0.109521 -5.39116e-06
14.8336 -0.10952 -5.25359e-06
14.8796 -0.10952 -5.28631e-06
14.9257 -0.109519 -5.14929e-06
14.9719 -0.109518 -5.18376e-06
15.0182 -0.109517 -5.04726e-06
15.0647 -0.109516 -5.08346e-06
15.1112 -0.109515 -4.94742e-06
15.1579 -0.109514 -4.98534e-06
15.2047 -0.109513 -4.84972e-06
15.2516 -0.109512 -4.88934e-06
15.2986 -0.109511 -4.75408e-06
15.3458 -0.109511 -4.7954e-06
15.393 -0.10951 -4.66045e-06
15.4404 -0.109509 -4.70346e-06
15.488 -0.109508 -4.56878e-06
15.5356 -0.109507 -4.61347e-06
15.5834 -0.109506 -4.479e-06
15.6313 -0.109505 -4.52536e-06
15.6794 -0.109505 -4.39106e-06
15.7276 -0.109504 -4.43909e-06
15.7759 -0.109503 -4.3049e-06
15.8243 -0.109502 -4.35461e-06
15.873 -0.109501 -4.22049e-06
15.9217 -0.109501 -4.27187e-06
15.9706 -0.1095 -4.13776e-06
16.0197 -0.109499 -4.19082e-06
16.0689 -0.109498 -4.05666e-06
16.1182 -0.109497 -4.11141e-06
16.1677 -0.109497 -3.97716e-06
16.2174 -0.109496 -4.03359e-06
16.2672 -0.109495 -3.8992e-06
16.3172 -0.109494 -3.95733e-06
16.3674 -0.109494 -3.82274e-06
16.4177 -0.109493 -3.88258e-06
16.4682 -0.109492 -3.74773e-06
16.5189 -0.109491 -3.8093e-06
16.5697 -0.109491 -3.67414e-06
16.6208 -0.10949 -3.73745e-06
16.672 -0.109489 -3.60191e-06
16.7234 -0.109488 -3.66699e-06
16.775 -0.109488 -3.53102e-06
16.8268 -0.109487 -3.59789e-06
16.8787 -0.109486 -3.46141e-06
16.9309 -0.109486 -3.5301e-06
16.9833 -0.109485 -3.39305e-06
17.0359 -0.109484 -3.46359e-06
17.0887 -0.109483 -3.3259e-06
17.1418 -0.109483 -3.39833e-06
17.195 -0.109482 -3.25993e-06
17.2485 -0.109481 -3.33427e-06
17.3022 -0.109481 -3.19509e-06
17.3562 -0.10948 -3.2714e-06
17.4104 -0.109479 -3.13135e-06
17.4648 -0.109479 -3.20967e-06
17.5195 -0.109478 -3.06867e-06
17.5744 -0.109477 -3.14906e-06
17.6296 -0.109477 -3.00701e-06
17.6851 -0.109476 -3.08953e-06
17.7408 -0.109475 -2.94635e-06
17.7969 -0.109475 -3.03106e-06
17.8532 -0.109474 -2.88663e-06
17.9098 -0.109473 -2.97361e-06
17.9667 -0.109473 -2.82783e-06
18.0239 -0.109472 -2.91716e-06
18.0815 -0.109471 -2.76991e-06
18.1393 -0.109471 -2.86169e-06
18.1975 -0.10947 -2.71283e-06
18.256 -0.109469 -2.80715e-06
18.3149 -0.109469 -2.65656e-06
18.3742 -0.109468 -2.75353e-06
18.4338 -0.109468 -2.60105e-06
18.4938 -0.109467 -2.7008e-06
18.5542 -0.109466 -2.54626e-06
18.615 -0.109466 -2.64894e-06
18.6762 -0.109465 -2.49215e-06
18.7379 -0.109464 -2.59793e-06
18.8 -0.109464 -2.43869e-06
18.8625 -0.109463 -2.54772e-06
18.9255 -0.109462 -2.38581e-06
18.9891 -0.109462 -2.49832e-06
19.0531 -0.109461 -2.33346e-06
19.1177 -0.109461 -2.44967e-06
19.1828 -0.10946 -2.28159e-06
19.2484 -0.109459 -2.40177e-06
19.3147 -0.109459 -2.23012e-06
19.3816 -0.109458 -2.35457e-06
19.4491 -0.109457 -2.17897e-06
19.5173 -0.109457 -2.30804e-06
19.5862 -0.109456 -2.12802e-06
19.6558 -0.109455 -2.26209e-06
19.7262 -0.109454 -2.07711e-06
19.7974 -0.109454 -2.21664e-06
19.8694 -0.109453 -2.026e-06
19.9423 -0.109452 -2.17148e-06
20.0162 -0.109451 -1.97432e-06
20.091 -0.10945 -2.12629e-06
20.1669 -0.109449 -1.92146e-06
20.244 -0.109448 -2.08055e-06
20.3222 -0.109446 -1.8667e-06
20.4016 -0.109445 -2.03398e-06
20.4825 -0.109443 -1.81026e-06
20.5648 -0.109441 -1.98873e-06
20.6487 -0.109439 -1.75589e-06
20.7344 -0.109436 -1.95046e-06
20.8219 -0.109434 -1.70857e-06
20.9115 -0.109431 -1.923e-06
21.0034 -0.109428 -1.6682e-06
21.0979 -0.109426 -1.90449e-06
21.1952 -0.109423 -1.62954e-06
21.2959 -0.10942 -1.89123e-06
21.4004 -0.109417 -1.58675e-06
21.5093 -0.109415 -1.88227e-06
21.6237 -0.109412 -1.53419e-06
21.7448 -0.109409 -1.88103e-06
21.8747 -0.109405 -1.46094e-06
22.0165 -0.109401 -1.90052e-06
22.1768 -0.109395 -1.32512e-06
22.3723 -0.109387 -2.03417e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.25Lambda0.5Nc1Classic/SigmaROneLoop.txt <==
-22.3723 -0.124999 -2.87075e-19
-22.1768 -0.124999 -2.87075e-19
-22.0165 -0.124999 -2.87075e-19
-21.8747 -0.124999 -2.87075e-19
-21.7448 -0.124999 -2.87075e-19
-21.6237 -0.124999 -2.87075e-19
-21.5093 -0.124999 -2.87075e-19
-21.4004 -0.124999 -2.87075e-19
-21.2959 -0.124999 -2.87075e-19
-21.1952 -0.124999 -2.87075e-19
-21.0979 -0.124999 -2.87075e-19
-21.0034 -0.124999 -2.87075e-19
-20.9115 -0.124999 -2.87075e-19
-20.8219 -0.124999 -2.87075e-19
-20.7344 -0.124999 -2.87075e-19
-20.6487 -0.124999 -2.87075e-19
-20.5648 -0.124999 -2.87075e-19
-20.4825 -0.124999 -2.87075e-19
-20.4016 -0.124999 -2.87075e-19
-20.3222 -0.124999 -2.87075e-19
-20.244 -0.124999 -2.87075e-19
-20.1669 -0.124999 -2.87075e-19
-20.091 -0.124999 -2.87075e-19
-20.0162 -0.124999 -2.87075e-19
-19.9423 -0.124999 -2.87075e-19
-19.8694 -0.124999 -2.87075e-19
-19.7974 -0.124999 -2.87075e-19
-19.7262 -0.124999 -2.87075e-19
-19.6558 -0.124999 -2.87075e-19
-19.5862 -0.124999 -2.87075e-19
-19.5173 -0.124999 -2.87075e-19
-19.4491 -0.124999 -2.87075e-19
-19.3816 -0.124999 -2.87075e-19
-19.3147 -0.124999 -2.87075e-19
-19.2484 -0.124999 -2.87075e-19
-19.1828 -0.124999 -2.87075e-19
-19.1177 -0.124999 -2.87075e-19
-19.0531 -0.124999 -2.87075e-19
-18.9891 -0.124999 -2.87075e-19
-18.9255 -0.124999 -2.87075e-19
-18.8625 -0.124999 -2.87075e-19
-18.8 -0.124999 -2.87075e-19
-18.7379 -0.124999 -2.87075e-19
-18.6762 -0.124999 -2.87075e-19
-18.615 -0.124999 -2.87075e-19
-18.5542 -0.124999 -2.87075e-19
-18.4938 -0.124999 -2.87075e-19
-18.4338 -0.124999 -2.87075e-19
-18.3742 -0.124999 -2.87075e-19
-18.3149 -0.124999 -2.87075e-19
-18.256 -0.124999 -2.87075e-19
-18.1975 -0.124999 -2.87075e-19
-18.1393 -0.124999 -2.87075e-19
-18.0815 -0.124999 -2.87075e-19
-18.0239 -0.124999 -2.87075e-19
-17.9667 -0.124999 -2.87075e-19
-17.9098 -0.124999 -2.87075e-19
-17.8532 -0.124999 -2.87075e-19
-17.7969 -0.124999 -2.87075e-19
-17.7408 -0.124999 -2.87075e-19
-17.6851 -0.124999 -2.87075e-19
-17.6296 -0.124999 -2.87075e-19
-17.5744 -0.124999 -2.87075e-19
-17.5195 -0.124999 -2.87075e-19
-17.4648 -0.124999 -2.87075e-19
-17.4104 -0.124999 -2.87075e-19
-17.3562 -0.124999 -2.87075e-19
-17.3022 -0.124999 -2.87075e-19
-17.2485 -0.124999 -2.87075e-19
-17.195 -0.124999 -2.87075e-19
-17.1418 -0.124999 -2.87075e-19
-17.0887 -0.124999 -2.87075e-19
-17.0359 -0.124999 -2.87075e-19
-16.9833 -0.124999 -2.87075e-19
-16.9309 -0.124999 -2.87075e-19
-16.8787 -0.124999 -2.87075e-19
-16.8268 -0.124999 -2.87075e-19
-16.775 -0.124999 -2.87075e-19
-16.7234 -0.124999 -2.87075e-19
-16.672 -0.124999 -2.87075e-19
-16.6208 -0.124999 -2.87075e-19
-16.5697 -0.124999 -2.87075e-19
-16.5189 -0.124999 -2.87075e-19
-16.4682 -0.124999 -2.87075e-19
-16.4177 -0.124999 -2.87075e-19
-16.3674 -0.124999 -2.87075e-19
-16.3172 -0.124999 -2.87075e-19
-16.2672 -0.124999 -2.87075e-19
-16.2174 -0.124999 -2.87075e-19
-16.1677 -0.124999 -2.87075e-19
-16.1182 -0.124999 -2.87075e-19
-16.0689 -0.124999 -2.87075e-19
-16.0197 -0.124999 -2.87075e-19
-15.9706 -0.124999 -2.87075e-19
-15.9217 -0.124999 -2.87075e-19
-15.873 -0.124999 -2.87075e-19
-15.8243 -0.124999 -2.87075e-19
-15.7759 -0.124999 -2.87075e-19
-15.7276 -0.124999 -2.87075e-19
-15.6794 -0.124999 -2.87075e-19
-15.6313 -0.124999 -2.87075e-19
-15.5834 -0.124999 -2.87075e-19
-15.5356 -0.124999 -2.87075e-19
-15.488 -0.124999 -2.87075e-19
-15.4404 -0.124999 -2.87075e-19
-15.393 -0.124999 -2.87075e-19
-15.3458 -0.124999 -2.87075e-19
-15.2986 -0.124999 -2.87075e-19
-15.2516 -0.124999 -2.87075e-19
-15.2047 -0.124999 -2.87075e-19
-15.1579 -0.124999 -2.87075e-19
-15.1112 -0.124999 -2.87075e-19
-15.0647 -0.124999 -2.87075e-19
-15.0182 -0.124999 -2.87075e-19
-14.9719 -0.124999 -2.87075e-19
-14.9257 -0.124999 -2.87075e-19
-14.8796 -0.124999 -2.87075e-19
-14.8336 -0.124999 -2.87075e-19
-14.7877 -0.124999 -2.87075e-19
-14.7419 -0.124999 -2.87075e-19
-14.6962 -0.124999 -2.87075e-19
-14.6506 -0.124999 -2.87075e-19
-14.6052 -0.124999 -2.87075e-19
-14.5598 -0.124999 -2.87075e-19
-14.5145 -0.124999 -2.87075e-19
-14.4693 -0.124999 -2.87075e-19
-14.4243 -0.124999 -2.87075e-19
-14.3793 -0.124999 -2.87075e-19
-14.3344 -0.124999 -2.87075e-19
-14.2896 -0.124999 -2.87075e-19
-14.2449 -0.124999 -2.87075e-19
-14.2003 -0.124999 -2.87075e-19
-14.1558 -0.124999 -2.87075e-19
-14.1113 -0.124999 -2.87075e-19
-14.067 -0.124999 -2.87075e-19
-14.0227 -0.124999 -2.87075e-19
-13.9786 -0.124999 -2.87075e-19
-13.9345 -0.124999 -2.87075e-19
-13.8905 -0.124999 -2.87075e-19
-13.8466 -0.124999 -2.87075e-19
-13.8028 -0.124999 -2.87075e-19
-13.759 -0.124999 -2.87075e-19
-13.7153 -0.124999 -2.87075e-19
-13.6718 -0.124999 -2.87075e-19
-13.6283 -0.124999 -2.87075e-19
-13.5848 -0.124999 -2.87075e-19
-13.5415 -0.124999 -2.87075e-19
-13.4982 -0.124999 -2.87075e-19
-13.455 -0.124999 -2.87075e-19
-13.4119 -0.124999 -2.87075e-19
-13.3689 -0.124999 -2.87075e-19
-13.3259 -0.124999 -2.87075e-19
-13.283 -0.124999 -2.87075e-19
-13.2402 -0.124999 -2.87075e-19
-13.1974 -0.124999 -2.87075e-19
-13.1547 -0.124999 -2.87075e-19
-13.1121 -0.124999 -2.87075e-19
-13.0696 -0.124999 -2.87075e-19
-13.0271 -0.124999 -2.87075e-19
-12.9847 -0.124999 -2.87075e-19
-12.9424 -0.124999 -2.87075e-19
-12.9001 -0.124999 -2.87075e-19
-12.8579 -0.124999 -2.87075e-19
-12.8158 -0.124999 -2.87075e-19
-12.7737 -0.124999 -2.87075e-19
-12.7317 -0.124999 -2.87075e-19
-12.6898 -0.124999 -2.87075e-19
-12.6479 -0.124999 -2.87075e-19
-12.6061 -0.124999 -2.87075e-19
-12.5643 -0.124999 -2.87075e-19
-12.5226 -0.124999 -2.87075e-19
-12.481 -0.124999 -2.87075e-19
-12.4394 -0.124999 -2.87075e-19
-12.3979 -0.124999 -2.87075e-19
-12.3565 -0.124999 -2.87075e-19
-12.3151 -0.124999 -2.87075e-19
-12.2738 -0.124999 -2.87075e-19
-12.2325 -0.124999 -2.87075e-19
-12.1913 -0.124999 -2.87075e-19
-12.1501 -0.124999 -2.87075e-19
-12.109 -0.124999 -2.87075e-19
-12.068 -0.124999 -2.87075e-19
-12.027 -0.124999 -2.87075e-19
-11.986 -0.124999 -2.87075e-19
-11.9452 -0.124999 -2.87075e-19
-11.9043 -0.124999 -2.87075e-19
-11.8636 -0.124999 -2.87075e-19
-11.8228 -0.124999 -2.87075e-19
-11.7822 -0.124999 -2.87075e-19
-11.7415 -0.124999 -2.87075e-19
-11.701 -0.124999 -2.87075e-19
-11.6605 -0.124999 -2.87075e-19
-11.62 -0.124999 -2.87075e-19
-11.5796 -0.124999 -2.87075e-19
-11.5392 -0.124999 -2.87075e-19
-11.4989 -0.124999 -2.87075e-19
-11.4587 -0.124999 -2.87075e-19
-11.4184 -0.124999 -2.87075e-19
-11.3783 -0.124999 -2.87075e-19
-11.3381 -0.124999 -2.87075e-19
-11.2981 -0.124999 -2.87075e-19
-11.2581 -0.124999 -2.87075e-19
-11.2181 -0.124999 -2.87075e-19
-11.1781 -0.124999 -2.87075e-19
-11.1383 -0.124999 -2.87075e-19
-11.0984 -0.124999 -2.87075e-19
-11.0586 -0.124999 -2.87075e-19
-11.0189 -0.124999 -2.87075e-19
-10.9792 -0.124999 -2.87075e-19
-10.9395 -0.124999 -2.87075e-19
-10.8999 -0.124999 -2.87075e-19
-10.8603 -0.124999 -2.87075e-19
-10.8208 -0.124999 -2.87075e-19
-10.7813 -0.124999 -2.87075e-19
-10.7418 -0.124999 -2.87075e-19
-10.7024 -0.124999 -2.87075e-19
-10.6631 -0.124999 -2.87075e-19
-10.6238 -0.124999 -2.87075e-19
-10.5845 -0.124999 -2.87075e-19
-10.5452 -0.124999 -2.87075e-19
-10.506 -0.124999 -2.87075e-19
-10.4669 -0.124999 -2.87075e-19
-10.4278 -0.124999 -2.87075e-19
-10.3887 -0.124999 -2.87075e-19
-10.3496 -0.124999 -2.87075e-19
-10.3106 -0.124999 -2.87075e-19
-10.2717 -0.124999 -2.87075e-19
-10.2328 -0.124999 -2.87075e-19
-10.1939 -0.124999 -2.87075e-19
-10.155 -0.124999 -2.87075e-19
-10.1162 -0.124999 -2.87075e-19
-10.0774 -0.124999 -2.87075e-19
-10.0387 -0.124999 -2.87075e-19
-10 -0.124999 -2.87075e-19
-9.96134 -0.124999 -2.87075e-19
-9.92271 -0.124999 -2.87075e-19
-9.88412 -0.124999 -2.87075e-19
-9.84557 -0.124999 -2.87075e-19
-9.80704 -0.124999 -2.87075e-19
-9.76856 -0.124999 -2.87075e-19
-9.73011 -0.124999 -2.87075e-19
-9.69169 -0.124999 -2.87075e-19
-9.65331 -0.124999 -2.87075e-19
-9.61496 -0.124999 -2.87075e-19
-9.57664 -0.124999 -2.87075e-19
-9.53836 -0.124999 -2.87075e-19
-9.50011 -0.124999 -2.87075e-19
-9.46189 -0.124999 -2.87075e-19
-9.42371 -0.124999 -2.87075e-19
-9.38556 -0.124999 -2.87075e-19
-9.34744 -0.124999 -2.87075e-19
-9.30935 -0.124999 -2.87075e-19
-9.2713 -0.124999 -2.87075e-19
-9.23327 -0.124999 -2.87075e-19
-9.19528 -0.124999 -2.87075e-19
-9.15732 -0.124999 -2.87075e-19
-9.11939 -0.124999 -2.87075e-19
-9.08149 -0.124999 -2.87075e-19
-9.04362 -0.124999 -2.87075e-19
-9.00578 -0.124999 -2.87075e-19
-8.96797 -0.124999 -2.87075e-19
-8.93019 -0.124999 -2.87075e-19
-8.89244 -0.124999 -2.87075e-19
-8.85471 -0.124999 -2.87075e-19
-8.81702 -0.124999 -2.87075e-19
-8.77936 -0.124999 -2.87075e-19
-8.74172 -0.124999 -2.87075e-19
-8.70412 -0.124999 -2.87075e-19
-8.66654 -0.124999 -2.87075e-19
-8.62899 -0.124999 -2.87075e-19
-8.59146 -0.124999 -2.87075e-19
-8.55397 -0.124999 -2.87075e-19
-8.5165 -0.124999 -2.87075e-19
-8.47906 -0.124999 -2.87075e-19
-8.44165 -0.124999 -2.87075e-19
-8.40426 -0.124999 -2.87075e-19
-8.3669 -0.124999 -2.87075e-19
-8.32956 -0.124999 -2.87075e-19
-8.29226 -0.124999 -2.87075e-19
-8.25497 -0.124999 -2.87075e-19
-8.21772 -0.124999 -2.87075e-19
-8.18049 -0.124999 -2.87075e-19
-8.14328 -0.124999 -2.87075e-19
-8.1061 -0.124999 -2.87075e-19
-8.06895 -0.124999 -2.87075e-19
-8.03182 -0.124999 -2.87075e-19
-7.99471 -0.124999 -2.87075e-19
-7.95763 -0.124999 -2.87075e-19
-7.92058 -0.124999 -2.87075e-19
-7.88355 -0.124999 -2.87075e-19
-7.84654 -0.124999 -2.87075e-19
-7.80955 -0.124999 -2.87075e-19
-7.77259 -0.124999 -2.87075e-19
-7.73566 -0.124999 -2.87075e-19
-7.69874 -0.124999 -2.87075e-19
-7.66185 -0.124999 -2.87075e-19
-7.62498 -0.124999 -2.87075e-19
-7.58814 -0.124999 -2.87075e-19
-7.55132 -0.124999 -2.87075e-19
-7.51452 -0.124999 -2.87075e-19
-7.47774 -0.124999 -2.87075e-19
-7.44099 -0.124999 -2.87075e-19
-7.40425 -0.124999 -2.87075e-19
-7.36754 -0.124999 -2.87075e-19
-7.33085 -0.124999 -2.87075e-19
-7.29418 -0.124999 -2.87075e-19
-7.25754 -0.124999 -2.87075e-19
-7.22091 -0.124999 -2.87075e-19
-7.18431 -0.124999 -2.87075e-19
-7.14772 -0.124999 -2.87075e-19
-7.11116 -0.124999 -2.87075e-19
-7.07462 -0.124999 -2.87075e-19
-7.0381 -0.124999 -2.87075e-19
-7.00159 -0.124999 -2.87075e-19
-6.96511 -0.124999 -2.87075e-19
-6.92865 -0.124999 -2.87075e-19
-6.89221 -0.124999 -2.87075e-19
-6.85579 -0.124999 -2.87075e-19
-6.81938 -0.124999 -2.87075e-19
-6.783 -0.124999 -2.87075e-19
-6.74664 -0.124999 -2.87075e-19
-6.71029 -0.124999 -2.87075e-19
-6.67397 -0.124999 -2.87075e-19
-6.63766 -0.124999 -2.87075e-19
-6.60137 -0.124999 -2.87075e-19
-6.5651 -0.124999 -2.87075e-19
-6.52885 -0.124999 -2.87075e-19
-6.49262 -0.124999 -2.87075e-19
-6.4564 -0.124999 -2.87075e-19
-6.42021 -0.124999 -2.87075e-19
-6.38403 -0.124999 -2.87075e-19
-6.34786 -0.124999 -2.87075e-19
-6.31172 -0.124999 -2.87075e-19
-6.27559 -0.124999 -2.87075e-19
-6.23949 -0.124999 -2.87075e-19
-6.20339 -0.124999 -2.87075e-19
-6.16732 -0.124999 -2.87075e-19
-6.13126 -0.124999 -2.87075e-19
-6.09522 -0.124999 -2.87075e-19
-6.05919 -0.124999 -2.87075e-19
-6.02319 -0.124999 -2.87075e-19
-5.9872 -0.124999 -2.87075e-19
-5.95122 -0.124999 -2.87075e-19
-5.91526 -0.124999 -2.87075e-19
-5.87932 -0.124999 -2.87075e-19
-5.84339 -0.124999 -2.87075e-19
-5.80748 -0.124999 -2.87075e-19
-5.77158 -0.124999 -2.87075e-19
-5.7357 -0.124999 -2.87075e-19
-5.69984 -0.124999 -2.87075e-19
-5.66399 -0.124999 -2.87075e-19
-5.62815 -0.124999 -2.87075e-19
-5.59233 -0.124999 -2.87075e-19
-5.55653 -0.124999 -2.87075e-19
-5.52074 -0.124999 -2.87075e-19
-5.48497 -0.124999 -2.87075e-19
-5.4492 -0.124999 -2.87075e-19
-5.41346 -0.124999 -2.87075e-19
-5.37773 -0.124999 -2.87075e-19
-5.34201 -0.124999 -2.87075e-19
-5.30631 -0.124999 -2.87075e-19
-5.27062 -0.124999 -2.87075e-19
-5.23494 -0.124999 -2.87075e-19
-5.19928 -0.124999 -2.87075e-19
-5.16363 -0.124999 -2.87075e-19
-5.128 -0.124999 -2.87075e-19
-5.09237 -0.124999 -2.87075e-19
-5.05677 -0.124999 -2.87075e-19
-5.02117 -0.124999 -2.87075e-19
-4.98559 -0.124999 -2.87075e-19
-4.95002 -0.124999 -2.87075e-19
-4.91446 -0.124999 -2.87075e-19
-4.87892 -0.124999 -2.87075e-19
-4.84339 -0.124999 -2.87075e-19
-4.80787 -0.124999 -2.87075e-19
-4.77237 -0.124999 -2.87075e-19
-4.73687 -0.124999 -2.87075e-19
-4.70139 -0.124999 -2.87075e-19
-4.66592 -0.124999 -2.87075e-19
-4.63046 -0.124999 -2.87075e-19
-4.59502 -0.124999 -2.87075e-19
-4.55958 -0.124999 -2.87075e-19
-4.52416 -0.124999 -2.87075e-19
-4.48875 -0.124999 -2.87075e-19
-4.45335 -0.124999 -2.87075e-19
-4.41797 -0.124999 -2.87075e-19
-4.38259 -0.124999 -2.87075e-19
-4.34722 -0.124999 -2.87075e-19
-4.31187 -0.124999 -2.87075e-19
-4.27653 -0.124999 -2.87075e-19
-4.24119 -0.124999 -2.87075e-19
-4.20587 -0.124999 -2.87075e-19
-4.17056 -0.124999 -2.87075e-19
-4.13526 -0.124999 -2.87075e-19
-4.09997 -0.124999 -2.87075e-19
-4.06469 -0.124999 -2.87075e-19
-4.02942 -0.124999 -2.87075e-19
-3.99416 -0.124999 -2.87075e-19
-3.95891 -0.124999 -2.87075e-19
-3.92367 -0.124999 -2.87075e-19
-3.88844 -0.124999 -2.87075e-19
-3.85322 -0.124999 -2.87075e-19
-3.81801 -0.124999 -2.87075e-19
-3.7828 -0.124999 -2.87075e-19
-3.74761 -0.124999 -2.87075e-19
-3.71243 -0.124999 -2.87075e-19
-3.67726 -0.124999 -2.87075e-19
-3.64209 -0.124999 -2.87075e-19
-3.60694 -0.124999 -2.87075e-19
-3.57179 -0.124999 -2.87075e-19
-3.53665 -0.124999 -2.87075e-19
-3.50152 -0.124999 -2.87075e-19
-3.4664 -0.124999 -2.87075e-19
-3.43129 -0.124999 -2.87075e-19
-3.39619 -0.124999 -2.87075e-19
-3.36109 -0.124999 -2.87075e-19
-3.32601 -0.124999 -2.87075e-19
-3.29093 -0.124999 -2.87075e-19
-3.25586 -0.124999 -2.87075e-19
-3.2208 -0.124999 -2.87075e-19
-3.18574 -0.124999 -2.87075e-19
-3.1507 -0.124999 -2.87075e-19
-3.11566 -0.124999 -2.87075e-19
-3.08063 -0.124999 -2.87075e-19
-3.0456 -0.124999 -2.87075e-19
-3.01059 -0.124999 -2.87075e-19
-2.97558 -0.124999 -2.87075e-19
-2.94058 -0.124999 -2.87075e-19
-2.90558 -0.124999 -2.87075e-19
-2.87059 -0.124999 -2.87075e-19
-2.83561 -0.124999 -2.87075e-19
-2.80064 -0.124999 -2.87075e-19
-2.76567 -0.124999 -2.87075e-19
-2.73071 -0.124999 -2.87075e-19
-2.69576 -0.124999 -2.87075e-19
-2.66081 -0.124999 -2.87075e-19
-2.62587 -0.124999 -2.87075e-19
-2.59094 -0.124999 -2.87075e-19
-2.55601 -0.124999 -2.87075e-19
-2.52109 -0.124999 -2.87075e-19
-2.48617 -0.124999 -2.87075e-19
-2.45126 -0.124999 -2.87075e-19
-2.41636 -0.124999 -2.87075e-19
-2.38146 -0.124999 -2.87075e-19
-2.34657 -0.124999 -2.87075e-19
-2.31168 -0.124999 -2.87075e-19
-2.2768 -0.124999 -2.87075e-19
-2.24192 -0.124999 -2.87075e-19
-2.20705 -0.124999 -2.87075e-19
-2.17219 -0.124999 -2.87075e-19
-2.13733 -0.124999 -2.87075e-19
-2.10247 -0.124999 -2.87075e-19
-2.06762 -0.124999 -2.87075e-19
-2.03278 -0.124999 -2.87075e-19
-1.99794 -0.124999 -2.87075e-19
-1.9631 -0.124999 -2.87075e-19
-1.92827 -0.124999 -2.87075e-19
-1.89345 -0.124999 -2.87075e-19
-1.85862 -0.124999 -2.87075e-19
-1.82381 -0.124999 -2.87075e-19
-1.78899 -0.124999 -2.87075e-19
-1.75419 -0.124999 -2.87075e-19
-1.71938 -0.124999 -2.87075e-19
-1.68458 -0.124999 -2.87075e-19
-1.64979 -0.124999 -2.87075e-19
-1.61499 -0.124999 -2.87075e-19
-1.58021 -0.124999 -2.87075e-19
-1.54542 -0.124999 -2.87075e-19
-1.51064 -0.124999 -2.87075e-19
-1.47586 -0.124999 -2.87075e-19
-1.44109 -0.124999 -2.87075e-19
-1.40632 -0.124999 -2.87075e-19
-1.37155 -0.124999 -2.87075e-19
-1.33679 -0.124999 -2.87075e-19
-1.30203 -0.124999 -2.87075e-19
-1.26727 -0.124999 -2.87075e-19
-1.23251 -0.124999 -2.87075e-19
-1.19776 -0.124999 -2.87075e-19
-1.16301 -0.124999 -2.87075e-19
-1.12827 -0.124999 -2.87075e-19
-1.09352 -0.124999 -2.87075e-19
-1.05878 -0.124999 -2.87075e-19
-1.02405 -0.124999 -2.87075e-19
-0.989309 -0.124999 -2.87075e-19
-0.954576 -0.124999 -2.87075e-19
-0.919844 -0.124999 -2.87075e-19
-0.885115 -0.124999 -2.87075e-19
-0.850388 -0.124999 -2.87075e-19
-0.815663 -0.124999 -2.87075e-19
-0.78094 -0.124999 -2.87075e-19
-0.746219 -0.124999 -2.87075e-19
-0.711499 -0.124999 -2.87075e-19
-0.676781 -0.124999 -2.87075e-19
-0.642065 -0.124999 -2.87075e-19
-0.60735 -0.124999 -2.87075e-19
-0.572637 -0.124999 -2.87075e-19
-0.537925 -0.124999 -2.87075e-19
-0.503214 -0.124999 -2.87075e-19
-0.468504 -0.124999 -2.87075e-19
-0.433796 -0.124999 -2.87075e-19
-0.399089 -0.124999 -2.87075e-19
-0.364382 -0.124999 -2.87075e-19
-0.329676 -0.124999 -2.87075e-19
-0.294972 -0.124999 -2.87075e-19
-0.260267 -0.124999 -2.87075e-19
-0.225564 -0.124999 -2.87075e-19
-0.190861 -0.124999 -2.87075e-19
-0.156158 -0.124999 -2.87075e-19
-0.121456 -0.124999 -2.87075e-19
-0.0867541 -0.124999 -2.87075e-19
-0.0520524 -0.124999 -2.87075e-19
-0.0173508 -0.124999 -2.87075e-19
0.0173508 -0.124999 -2.87075e-19
0.0520524 -0.124999 -2.87075e-19
0.0867541 -0.124999 -2.87075e-19
0.121456 -0.124999 -2.87075e-19
0.156158 -0.124999 -2.87075e-19
0.190861 -0.124999 -2.87075e-19
0.225564 -0.124999 -2.87075e-19
0.260267 -0.124999 -2.87075e-19
0.294972 -0.124999 -2.87075e-19
0.329676 -0.124999 -2.87075e-19
0.364382 -0.124999 -2.87075e-19
0.399089 -0.124999 -2.87075e-19
0.433796 -0.124999 -2.87075e-19
0.468504 -0.124999 -2.87075e-19
0.503214 -0.124999 -2.87075e-19
0.537925 -0.124999 -2.87075e-19
0.572637 -0.124999 -2.87075e-19
0.60735 -0.124999 -2.87075e-19
0.642065 -0.124999 -2.87075e-19
0.676781 -0.124999 -2.87075e-19
0.711499 -0.124999 -2.87075e-19
0.746219 -0.124999 -2.87075e-19
0.78094 -0.124999 -2.87075e-19
0.815663 -0.124999 -2.87075e-19
0.850388 -0.124999 -2.87075e-19
0.885115 -0.124999 -2.87075e-19
0.919844 -0.124999 -2.87075e-19
0.954576 -0.124999 -2.87075e-19
0.989309 -0.124999 -2.87075e-19
1.02405 -0.124999 -2.87075e-19
1.05878 -0.124999 -2.87075e-19
1.09352 -0.124999 -2.87075e-19
1.12827 -0.124999 -2.87075e-19
1.16301 -0.124999 -2.87075e-19
1.19776 -0.124999 -2.87075e-19
1.23251 -0.124999 -2.87075e-19
1.26727 -0.124999 -2.87075e-19
1.30203 -0.124999 -2.87075e-19
1.33679 -0.124999 -2.87075e-19
1.37155 -0.124999 -2.87075e-19
1.40632 -0.124999 -2.87075e-19
1.44109 -0.124999 -2.87075e-19
1.47586 -0.124999 -2.87075e-19
1.51064 -0.124999 -2.87075e-19
1.54542 -0.124999 -2.87075e-19
1.58021 -0.124999 -2.87075e-19
1.61499 -0.124999 -2.87075e-19
1.64979 -0.124999 -2.87075e-19
1.68458 -0.124999 -2.87075e-19
1.71938 -0.124999 -2.87075e-19
1.75419 -0.124999 -2.87075e-19
1.78899 -0.124999 -2.87075e-19
1.82381 -0.124999 -2.87075e-19
1.85862 -0.124999 -2.87075e-19
1.89345 -0.124999 -2.87075e-19
1.92827 -0.124999 -2.87075e-19
1.9631 -0.124999 -2.87075e-19
1.99794 -0.124999 -2.87075e-19
2.03278 -0.124999 -2.87075e-19
2.06762 -0.124999 -2.87075e-19
2.10247 -0.124999 -2.87075e-19
2.13733 -0.124999 -2.87075e-19
2.17219 -0.124999 -2.87075e-19
2.20705 -0.124999 -2.87075e-19
2.24192 -0.124999 -2.87075e-19
2.2768 -0.124999 -2.87075e-19
2.31168 -0.124999 -2.87075e-19
2.34657 -0.124999 -2.87075e-19
2.38146 -0.124999 -2.87075e-19
2.41636 -0.124999 -2.87075e-19
2.45126 -0.124999 -2.87075e-19
2.48617 -0.124999 -2.87075e-19
2.52109 -0.124999 -2.87075e-19
2.55601 -0.124999 -2.87075e-19
2.59094 -0.124999 -2.87075e-19
2.62587 -0.124999 -2.87075e-19
2.66081 -0.124999 -2.87075e-19
2.69576 -0.124999 -2.87075e-19
2.73071 -0.124999 -2.87075e-19
2.76567 -0.124999 -2.87075e-19
2.80064 -0.124999 -2.87075e-19
2.83561 -0.124999 -2.87075e-19
2.87059 -0.124999 -2.87075e-19
2.90558 -0.124999 -2.87075e-19
2.94058 -0.124999 -2.87075e-19
2.97558 -0.124999 -2.87075e-19
3.01059 -0.124999 -2.87075e-19
3.0456 -0.124999 -2.87075e-19
3.08063 -0.124999 -2.87075e-19
3.11566 -0.124999 -2.87075e-19
3.1507 -0.124999 -2.87075e-19
3.18574 -0.124999 -2.87075e-19
3.2208 -0.124999 -2.87075e-19
3.25586 -0.124999 -2.87075e-19
3.29093 -0.124999 -2.87075e-19
3.32601 -0.124999 -2.87075e-19
3.36109 -0.124999 -2.87075e-19
3.39619 -0.124999 -2.87075e-19
3.43129 -0.124999 -2.87075e-19
3.4664 -0.124999 -2.87075e-19
3.50152 -0.124999 -2.87075e-19
3.53665 -0.124999 -2.87075e-19
3.57179 -0.124999 -2.87075e-19
3.60694 -0.124999 -2.87075e-19
3.64209 -0.124999 -2.87075e-19
3.67726 -0.124999 -2.87075e-19
3.71243 -0.124999 -2.87075e-19
3.74761 -0.124999 -2.87075e-19
3.7828 -0.124999 -2.87075e-19
3.81801 -0.124999 -2.87075e-19
3.85322 -0.124999 -2.87075e-19
3.88844 -0.124999 -2.87075e-19
3.92367 -0.124999 -2.87075e-19
3.95891 -0.124999 -2.87075e-19
3.99416 -0.124999 -2.87075e-19
4.02942 -0.124999 -2.87075e-19
4.06469 -0.124999 -2.87075e-19
4.09997 -0.124999 -2.87075e-19
4.13526 -0.124999 -2.87075e-19
4.17056 -0.124999 -2.87075e-19
4.20587 -0.124999 -2.87075e-19
4.24119 -0.124999 -2.87075e-19
4.27653 -0.124999 -2.87075e-19
4.31187 -0.124999 -2.87075e-19
4.34722 -0.124999 -2.87075e-19
4.38259 -0.124999 -2.87075e-19
4.41797 -0.124999 -2.87075e-19
4.45335 -0.124999 -2.87075e-19
4.48875 -0.124999 -2.87075e-19
4.52416 -0.124999 -2.87075e-19
4.55958 -0.124999 -2.87075e-19
4.59502 -0.124999 -2.87075e-19
4.63046 -0.124999 -2.87075e-19
4.66592 -0.124999 -2.87075e-19
4.70139 -0.124999 -2.87075e-19
4.73687 -0.124999 -2.87075e-19
4.77237 -0.124999 -2.87075e-19
4.80787 -0.124999 -2.87075e-19
4.84339 -0.124999 -2.87075e-19
4.87892 -0.124999 -2.87075e-19
4.91446 -0.124999 -2.87075e-19
4.95002 -0.124999 -2.87075e-19
4.98559 -0.124999 -2.87075e-19
5.02117 -0.124999 -2.87075e-19
5.05677 -0.124999 -2.87075e-19
5.09237 -0.124999 -2.87075e-19
5.128 -0.124999 -2.87075e-19
5.16363 -0.124999 -2.87075e-19
5.19928 -0.124999 -2.87075e-19
5.23494 -0.124999 -2.87075e-19
5.27062 -0.124999 -2.87075e-19
5.30631 -0.124999 -2.87075e-19
5.34201 -0.124999 -2.87075e-19
5.37773 -0.124999 -2.87075e-19
5.41346 -0.124999 -2.87075e-19
5.4492 -0.124999 -2.87075e-19
5.48497 -0.124999 -2.87075e-19
5.52074 -0.124999 -2.87075e-19
5.55653 -0.124999 -2.87075e-19
5.59233 -0.124999 -2.87075e-19
5.62815 -0.124999 -2.87075e-19
5.66399 -0.124999 -2.87075e-19
5.69984 -0.124999 -2.87075e-19
5.7357 -0.124999 -2.87075e-19
5.77158 -0.124999 -2.87075e-19
5.80748 -0.124999 -2.87075e-19
5.84339 -0.124999 -2.87075e-19
5.87932 -0.124999 -2.87075e-19
5.91526 -0.124999 -2.87075e-19
5.95122 -0.124999 -2.87075e-19
5.9872 -0.124999 -2.87075e-19
6.02319 -0.124999 -2.87075e-19
6.05919 -0.124999 -2.87075e-19
6.09522 -0.124999 -2.87075e-19
6.13126 -0.124999 -2.87075e-19
6.16732 -0.124999 -2.87075e-19
6.20339 -0.124999 -2.87075e-19
6.23949 -0.124999 -2.87075e-19
6.27559 -0.124999 -2.87075e-19
6.31172 -0.124999 -2.87075e-19
6.34786 -0.124999 -2.87075e-19
6.38403 -0.124999 -2.87075e-19
6.42021 -0.124999 -2.87075e-19
6.4564 -0.124999 -2.87075e-19
6.49262 -0.124999 -2.87075e-19
6.52885 -0.124999 -2.87075e-19
6.5651 -0.124999 -2.87075e-19
6.60137 -0.124999 -2.87075e-19
6.63766 -0.124999 -2.87075e-19
6.67397 -0.124999 -2.87075e-19
6.71029 -0.124999 -2.87075e-19
6.74664 -0.124999 -2.87075e-19
6.783 -0.124999 -2.87075e-19
6.81938 -0.124999 -2.87075e-19
6.85579 -0.124999 -2.87075e-19
6.89221 -0.124999 -2.87075e-19
6.92865 -0.124999 -2.87075e-19
6.96511 -0.124999 -2.87075e-19
7.00159 -0.124999 -2.87075e-19
7.0381 -0.124999 -2.87075e-19
7.07462 -0.124999 -2.87075e-19
7.11116 -0.124999 -2.87075e-19
7.14772 -0.124999 -2.87075e-19
7.18431 -0.124999 -2.87075e-19
7.22091 -0.124999 -2.87075e-19
7.25754 -0.124999 -2.87075e-19
7.29418 -0.124999 -2.87075e-19
7.33085 -0.124999 -2.87075e-19
7.36754 -0.124999 -2.87075e-19
7.40425 -0.124999 -2.87075e-19
7.44099 -0.124999 -2.87075e-19
7.47774 -0.124999 -2.87075e-19
7.51452 -0.124999 -2.87075e-19
7.55132 -0.124999 -2.87075e-19
7.58814 -0.124999 -2.87075e-19
7.62498 -0.124999 -2.87075e-19
7.66185 -0.124999 -2.87075e-19
7.69874 -0.124999 -2.87075e-19
7.73566 -0.124999 -2.87075e-19
7.77259 -0.124999 -2.87075e-19
7.80955 -0.124999 -2.87075e-19
7.84654 -0.124999 -2.87075e-19
7.88355 -0.124999 -2.87075e-19
7.92058 -0.124999 -2.87075e-19
7.95763 -0.124999 -2.87075e-19
7.99471 -0.124999 -2.87075e-19
8.03182 -0.124999 -2.87075e-19
8.06895 -0.124999 -2.87075e-19
8.1061 -0.124999 -2.87075e-19
8.14328 -0.124999 -2.87075e-19
8.18049 -0.124999 -2.87075e-19
8.21772 -0.124999 -2.87075e-19
8.25497 -0.124999 -2.87075e-19
8.29226 -0.124999 -2.87075e-19
8.32956 -0.124999 -2.87075e-19
8.3669 -0.124999 -2.87075e-19
8.40426 -0.124999 -2.87075e-19
8.44165 -0.124999 -2.87075e-19
8.47906 -0.124999 -2.87075e-19
8.5165 -0.124999 -2.87075e-19
8.55397 -0.124999 -2.87075e-19
8.59146 -0.124999 -2.87075e-19
8.62899 -0.124999 -2.87075e-19
8.66654 -0.124999 -2.87075e-19
8.70412 -0.124999 -2.87075e-19
8.74172 -0.124999 -2.87075e-19
8.77936 -0.124999 -2.87075e-19
8.81702 -0.124999 -2.87075e-19
8.85471 -0.124999 -2.87075e-19
8.89244 -0.124999 -2.87075e-19
8.93019 -0.124999 -2.87075e-19
8.96797 -0.124999 -2.87075e-19
9.00578 -0.124999 -2.87075e-19
9.04362 -0.124999 -2.87075e-19
9.08149 -0.124999 -2.87075e-19
9.11939 -0.124999 -2.87075e-19
9.15732 -0.124999 -2.87075e-19
9.19528 -0.124999 -2.87075e-19
9.23327 -0.124999 -2.87075e-19
9.2713 -0.124999 -2.87075e-19
9.30935 -0.124999 -2.87075e-19
9.34744 -0.124999 -2.87075e-19
9.38556 -0.124999 -2.87075e-19
9.42371 -0.124999 -2.87075e-19
9.46189 -0.124999 -2.87075e-19
9.50011 -0.124999 -2.87075e-19
9.53836 -0.124999 -2.87075e-19
9.57664 -0.124999 -2.87075e-19
9.61496 -0.124999 -2.87075e-19
9.65331 -0.124999 -2.87075e-19
9.69169 -0.124999 -2.87075e-19
9.73011 -0.124999 -2.87075e-19
9.76856 -0.124999 -2.87075e-19
9.80704 -0.124999 -2.87075e-19
9.84557 -0.124999 -2.87075e-19
9.88412 -0.124999 -2.87075e-19
9.92271 -0.124999 -2.87075e-19
9.96134 -0.124999 -2.87075e-19
10 -0.124999 -2.87075e-19
10.0387 -0.124999 -2.87075e-19
10.0774 -0.124999 -2.87075e-19
10.1162 -0.124999 -2.87075e-19
10.155 -0.124999 -2.87075e-19
10.1939 -0.124999 -2.87075e-19
10.2328 -0.124999 -2.87075e-19
10.2717 -0.124999 -2.87075e-19
10.3106 -0.124999 -2.87075e-19
10.3496 -0.124999 -2.87075e-19
10.3887 -0.124999 -2.87075e-19
10.4278 -0.124999 -2.87075e-19
10.4669 -0.124999 -2.87075e-19
10.506 -0.124999 -2.87075e-19
10.5452 -0.124999 -2.87075e-19
10.5845 -0.124999 -2.87075e-19
10.6238 -0.124999 -2.87075e-19
10.6631 -0.124999 -2.87075e-19
10.7024 -0.124999 -2.87075e-19
10.7418 -0.124999 -2.87075e-19
10.7813 -0.124999 -2.87075e-19
10.8208 -0.124999 -2.87075e-19
10.8603 -0.124999 -2.87075e-19
10.8999 -0.124999 -2.87075e-19
10.9395 -0.124999 -2.87075e-19
10.9792 -0.124999 -2.87075e-19
11.0189 -0.124999 -2.87075e-19
11.0586 -0.124999 -2.87075e-19
11.0984 -0.124999 -2.87075e-19
11.1383 -0.124999 -2.87075e-19
11.1781 -0.124999 -2.87075e-19
11.2181 -0.124999 -2.87075e-19
11.2581 -0.124999 -2.87075e-19
11.2981 -0.124999 -2.87075e-19
11.3381 -0.124999 -2.87075e-19
11.3783 -0.124999 -2.87075e-19
11.4184 -0.124999 -2.87075e-19
11.4587 -0.124999 -2.87075e-19
11.4989 -0.124999 -2.87075e-19
11.5392 -0.124999 -2.87075e-19
11.5796 -0.124999 -2.87075e-19
11.62 -0.124999 -2.87075e-19
11.6605 -0.124999 -2.87075e-19
11.701 -0.124999 -2.87075e-19
11.7415 -0.124999 -2.87075e-19
11.7822 -0.124999 -2.87075e-19
11.8228 -0.124999 -2.87075e-19
11.8636 -0.124999 -2.87075e-19
11.9043 -0.124999 -2.87075e-19
11.9452 -0.124999 -2.87075e-19
11.986 -0.124999 -2.87075e-19
12.027 -0.124999 -2.87075e-19
12.068 -0.124999 -2.87075e-19
12.109 -0.124999 -2.87075e-19
12.1501 -0.124999 -2.87075e-19
12.1913 -0.124999 -2.87075e-19
12.2325 -0.124999 -2.87075e-19
12.2738 -0.124999 -2.87075e-19
12.3151 -0.124999 -2.87075e-19
12.3565 -0.124999 -2.87075e-19
12.3979 -0.124999 -2.87075e-19
12.4394 -0.124999 -2.87075e-19
12.481 -0.124999 -2.87075e-19
12.5226 -0.124999 -2.87075e-19
12.5643 -0.124999 -2.87075e-19
12.6061 -0.124999 -2.87075e-19
12.6479 -0.124999 -2.87075e-19
12.6898 -0.124999 -2.87075e-19
12.7317 -0.124999 -2.87075e-19
12.7737 -0.124999 -2.87075e-19
12.8158 -0.124999 -2.87075e-19
12.8579 -0.124999 -2.87075e-19
12.9001 -0.124999 -2.87075e-19
12.9424 -0.124999 -2.87075e-19
12.9847 -0.124999 -2.87075e-19
13.0271 -0.124999 -2.87075e-19
13.0696 -0.124999 -2.87075e-19
13.1121 -0.124999 -2.87075e-19
13.1547 -0.124999 -2.87075e-19
13.1974 -0.124999 -2.87075e-19
13.2402 -0.124999 -2.87075e-19
13.283 -0.124999 -2.87075e-19
13.3259 -0.124999 -2.87075e-19
13.3689 -0.124999 -2.87075e-19
13.4119 -0.124999 -2.87075e-19
13.455 -0.124999 -2.87075e-19
13.4982 -0.124999 -2.87075e-19
13.5415 -0.124999 -2.87075e-19
13.5848 -0.124999 -2.87075e-19
13.6283 -0.124999 -2.87075e-19
13.6718 -0.124999 -2.87075e-19
13.7153 -0.124999 -2.87075e-19
13.759 -0.124999 -2.87075e-19
13.8028 -0.124999 -2.87075e-19
13.8466 -0.124999 -2.87075e-19
13.8905 -0.124999 -2.87075e-19
13.9345 -0.124999 -2.87075e-19
13.9786 -0.124999 -2.87075e-19
14.0227 -0.124999 -2.87075e-19
14.067 -0.124999 -2.87075e-19
14.1113 -0.124999 -2.87075e-19
14.1558 -0.124999 -2.87075e-19
14.2003 -0.124999 -2.87075e-19
14.2449 -0.124999 -2.87075e-19
14.2896 -0.124999 -2.87075e-19
14.3344 -0.124999 -2.87075e-19
14.3793 -0.124999 -2.87075e-19
14.4243 -0.124999 -2.87075e-19
14.4693 -0.124999 -2.87075e-19
14.5145 -0.124999 -2.87075e-19
14.5598 -0.124999 -2.87075e-19
14.6052 -0.124999 -2.87075e-19
14.6506 -0.124999 -2.87075e-19
14.6962 -0.124999 -2.87075e-19
14.7419 -0.124999 -2.87075e-19
14.7877 -0.124999 -2.87075e-19
14.8336 -0.124999 -2.87075e-19
14.8796 -0.124999 -2.87075e-19
14.9257 -0.124999 -2.87075e-19
14.9719 -0.124999 -2.87075e-19
15.0182 -0.124999 -2.87075e-19
15.0647 -0.124999 -2.87075e-19
15.1112 -0.124999 -2.87075e-19
15.1579 -0.124999 -2.87075e-19
15.2047 -0.124999 -2.87075e-19
15.2516 -0.124999 -2.87075e-19
15.2986 -0.124999 -2.87075e-19
15.3458 -0.124999 -2.87075e-19
15.393 -0.124999 -2.87075e-19
15.4404 -0.124999 -2.87075e-19
15.488 -0.124999 -2.87075e-19
15.5356 -0.124999 -2.87075e-19
15.5834 -0.124999 -2.87075e-19
15.6313 -0.124999 -2.87075e-19
15.6794 -0.124999 -2.87075e-19
15.7276 -0.124999 -2.87075e-19
15.7759 -0.124999 -2.87075e-19
15.8243 -0.124999 -2.87075e-19
15.873 -0.124999 -2.87075e-19
15.9217 -0.124999 -2.87075e-19
15.9706 -0.124999 -2.87075e-19
16.0197 -0.124999 -2.87075e-19
16.0689 -0.124999 -2.87075e-19
16.1182 -0.124999 -2.87075e-19
16.1677 -0.124999 -2.87075e-19
16.2174 -0.124999 -2.87075e-19
16.2672 -0.124999 -2.87075e-19
16.3172 -0.124999 -2.87075e-19
16.3674 -0.124999 -2.87075e-19
16.4177 -0.124999 -2.87075e-19
16.4682 -0.124999 -2.87075e-19
16.5189 -0.124999 -2.87075e-19
16.5697 -0.124999 -2.87075e-19
16.6208 -0.124999 -2.87075e-19
16.672 -0.124999 -2.87075e-19
16.7234 -0.124999 -2.87075e-19
16.775 -0.124999 -2.87075e-19
16.8268 -0.124999 -2.87075e-19
16.8787 -0.124999 -2.87075e-19
16.9309 -0.124999 -2.87075e-19
16.9833 -0.124999 -2.87075e-19
17.0359 -0.124999 -2.87075e-19
17.0887 -0.124999 -2.87075e-19
17.1418 -0.124999 -2.87075e-19
17.195 -0.124999 -2.87075e-19
17.2485 -0.124999 -2.87075e-19
17.3022 -0.124999 -2.87075e-19
17.3562 -0.124999 -2.87075e-19
17.4104 -0.124999 -2.87075e-19
17.4648 -0.124999 -2.87075e-19
17.5195 -0.124999 -2.87075e-19
17.5744 -0.124999 -2.87075e-19
17.6296 -0.124999 -2.87075e-19
17.6851 -0.124999 -2.87075e-19
17.7408 -0.124999 -2.87075e-19
17.7969 -0.124999 -2.87075e-19
17.8532 -0.124999 -2.87075e-19
17.9098 -0.124999 -2.87075e-19
17.9667 -0.124999 -2.87075e-19
18.0239 -0.124999 -2.87075e-19
18.0815 -0.124999 -2.87075e-19
18.1393 -0.124999 -2.87075e-19
18.1975 -0.124999 -2.87075e-19
18.256 -0.124999 -2.87075e-19
18.3149 -0.124999 -2.87075e-19
18.3742 -0.124999 -2.87075e-19
18.4338 -0.124999 -2.87075e-19
18.4938 -0.124999 -2.87075e-19
18.5542 -0.124999 -2.87075e-19
18.615 -0.124999 -2.87075e-19
18.6762 -0.124999 -2.87075e-19
18.7379 -0.124999 -2.87075e-19
18.8 -0.124999 -2.87075e-19
18.8625 -0.124999 -2.87075e-19
18.9255 -0.124999 -2.87075e-19
18.9891 -0.124999 -2.87075e-19
19.0531 -0.124999 -2.87075e-19
19.1177 -0.124999 -2.87075e-19
19.1828 -0.124999 -2.87075e-19
19.2484 -0.124999 -2.87075e-19
19.3147 -0.124999 -2.87075e-19
19.3816 -0.124999 -2.87075e-19
19.4491 -0.124999 -2.87075e-19
19.5173 -0.124999 -2.87075e-19
19.5862 -0.124999 -2.87075e-19
19.6558 -0.124999 -2.87075e-19
19.7262 -0.124999 -2.87075e-19
19.7974 -0.124999 -2.87075e-19
19.8694 -0.124999 -2.87075e-19
19.9423 -0.124999 -2.87075e-19
20.0162 -0.124999 -2.87075e-19
20.091 -0.124999 -2.87075e-19
20.1669 -0.124999 -2.87075e-19
20.244 -0.124999 -2.87075e-19
20.3222 -0.124999 -2.87075e-19
20.4016 -0.124999 -2.87075e-19
20.4825 -0.124999 -2.87075e-19
20.5648 -0.124999 -2.87075e-19
20.6487 -0.124999 -2.87075e-19
20.7344 -0.124999 -2.87075e-19
20.8219 -0.124999 -2.87075e-19
20.9115 -0.124999 -2.87075e-19
21.0034 -0.124999 -2.87075e-19
21.0979 -0.124999 -2.87075e-19
21.1952 -0.124999 -2.87075e-19
21.2959 -0.124999 -2.87075e-19
21.4004 -0.124999 -2.87075e-19
21.5093 -0.124999 -2.87075e-19
21.6237 -0.124999 -2.87075e-19
21.7448 -0.124999 -2.87075e-19
21.8747 -0.124999 -2.87075e-19
22.0165 -0.124999 -2.87075e-19
22.1768 -0.124999 -2.87075e-19
22.3723 -0.124999 -2.87075e-19


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.25Lambda0.5Nc1Classic/SigmaRTwoLoop.txt <==
-22.3723 -0.109387 -2.03417e-06
-22.1768 -0.109395 -1.32512e-06
-22.0165 -0.109401 -1.90052e-06
-21.8747 -0.109405 -1.46094e-06
-21.7448 -0.109409 -1.88103e-06
-21.6237 -0.109412 -1.53419e-06
-21.5093 -0.109415 -1.88227e-06
-21.4004 -0.109417 -1.58675e-06
-21.2959 -0.10942 -1.89123e-06
-21.1952 -0.109423 -1.62954e-06
-21.0979 -0.109426 -1.90449e-06
-21.0034 -0.109428 -1.6682e-06
-20.9115 -0.109431 -1.923e-06
-20.8219 -0.109434 -1.70857e-06
-20.7344 -0.109436 -1.95046e-06
-20.6487 -0.109439 -1.75589e-06
-20.5648 -0.109441 -1.98873e-06
-20.4825 -0.109443 -1.81026e-06
-20.4016 -0.109445 -2.03398e-06
-20.3222 -0.109446 -1.8667e-06
-20.244 -0.109448 -2.08055e-06
-20.1669 -0.109449 -1.92146e-06
-20.091 -0.10945 -2.12629e-06
-20.0162 -0.109451 -1.97432e-06
-19.9423 -0.109452 -2.17148e-06
-19.8694 -0.109453 -2.026e-06
-19.7974 -0.109454 -2.21664e-06
-19.7262 -0.109454 -2.07711e-06
-19.6558 -0.109455 -2.26209e-06
-19.5862 -0.109456 -2.12802e-06
-19.5173 -0.109457 -2.30804e-06
-19.4491 -0.109457 -2.17897e-06
-19.3816 -0.109458 -2.35457e-06
-19.3147 -0.109459 -2.23012e-06
-19.2484 -0.109459 -2.40177e-06
-19.1828 -0.10946 -2.28159e-06
-19.1177 -0.109461 -2.44967e-06
-19.0531 -0.109461 -2.33346e-06
-18.9891 -0.109462 -2.49832e-06
-18.9255 -0.109462 -2.38581e-06
-18.8625 -0.109463 -2.54772e-06
-18.8 -0.109464 -2.43869e-06
-18.7379 -0.109464 -2.59793e-06
-18.6762 -0.109465 -2.49215e-06
-18.615 -0.109466 -2.64894e-06
-18.5542 -0.109466 -2.54626e-06
-18.4938 -0.109467 -2.7008e-06
-18.4338 -0.109468 -2.60105e-06
-18.3742 -0.109468 -2.75353e-06
-18.3149 -0.109469 -2.65656e-06
-18.256 -0.109469 -2.80715e-06
-18.1975 -0.10947 -2.71283e-06
-18.1393 -0.109471 -2.86169e-06
-18.0815 -0.109471 -2.76991e-06
-18.0239 -0.109472 -2.91716e-06
-17.9667 -0.109473 -2.82783e-06
-17.9098 -0.109473 -2.97361e-06
-17.8532 -0.109474 -2.88663e-06
-17.7969 -0.109475 -3.03106e-06
-17.7408 -0.109475 -2.94635e-06
-17.6851 -0.109476 -3.08953e-06
-17.6296 -0.109477 -3.00701e-06
-17.5744 -0.109477 -3.14906e-06
-17.5195 -0.109478 -3.06867e-06
-17.4648 -0.109479 -3.20967e-06
-17.4104 -0.109479 -3.13135e-06
-17.3562 -0.10948 -3.2714e-06
-17.3022 -0.109481 -3.19509e-06
-17.2485 -0.109481 -3.33427e-06
-17.195 -0.109482 -3.25993e-06
-17.1418 -0.109483 -3.39833e-06
-17.0887 -0.109483 -3.3259e-06
-17.0359 -0.109484 -3.46359e-06
-16.9833 -0.109485 -3.39305e-06
-16.9309 -0.109486 -3.5301e-06
-16.8787 -0.109486 -3.46141e-06
-16.8268 -0.109487 -3.59789e-06
-16.775 -0.109488 -3.53102e-06
-16.7234 -0.109488 -3.66699e-06
-16.672 -0.109489 -3.60191e-06
-16.6208 -0.10949 -3.73745e-06
-16.5697 -0.109491 -3.67414e-06
-16.5189 -0.109491 -3.8093e-06
-16.4682 -0.109492 -3.74773e-06
-16.4177 -0.109493 -3.88258e-06
-16.3674 -0.109494 -3.82274e-06
-16.3172 -0.109494 -3.95733e-06
-16.2672 -0.109495 -3.8992e-06
-16.2174 -0.109496 -4.03359e-06
-16.1677 -0.109497 -3.97716e-06
-16.1182 -0.109497 -4.11141e-06
-16.0689 -0.109498 -4.05666e-06
-16.0197 -0.109499 -4.19082e-06
-15.9706 -0.1095 -4.13776e-06
-15.9217 -0.109501 -4.27187e-06
-15.873 -0.109501 -4.22049e-06
-15.8243 -0.109502 -4.35461e-06
-15.7759 -0.109503 -4.3049e-06
-15.7276 -0.109504 -4.43909e-06
-15.6794 -0.109505 -4.39106e-06
-15.6313 -0.109505 -4.52536e-06
-15.5834 -0.109506 -4.479e-06
-15.5356 -0.109507 -4.61347e-06
-15.488 -0.109508 -4.56878e-06
-15.4404 -0.109509 -4.70346e-06
-15.393 -0.10951 -4.66045e-06
-15.3458 -0.109511 -4.7954e-06
-15.2986 -0.109511 -4.75408e-06
-15.2516 -0.109512 -4.88934e-06
-15.2047 -0.109513 -4.84972e-06
-15.1579 -0.109514 -4.98534e-06
-15.1112 -0.109515 -4.94742e-06
-15.0647 -0.109516 -5.08346e-06
-15.0182 -0.109517 -5.04726e-06
-14.9719 -0.109518 -5.18376e-06
-14.9257 -0.109519 -5.14929e-06
-14.8796 -0.10952 -5.28631e-06
-14.8336 -0.10952 -5.25359e-06
-14.7877 -0.109521 -5.39116e-06
-14.7419 -0.109522 -5.36021e-06
-14.6962 -0.109523 -5.4984e-06
-14.6506 -0.109524 -5.46924e-06
-14.6052 -0.109525 -5.60809e-06
-14.5598 -0.109526 -5.58073e-06
-14.5145 -0.109527 -5.7203e-06
-14.4693 -0.109528 -5.69478e-06
-14.4243 -0.109529 -5.83511e-06
-14.3793 -0.10953 -5.81145e-06
-14.3344 -0.109531 -5.9526e-06
-14.2896 -0.109532 -5.93082e-06
-14.2449 -0.109533 -6.07286e-06
-14.2003 -0.109534 -6.05299e-06
-14.1558 -0.109535 -6.19595e-06
-14.1113 -0.109536 -6.17803e-06
-14.067 -0.109537 -6.32198e-06
-14.0227 -0.109539 -6.30604e-06
-13.9786 -0.10954 -6.45104e-06
-13.9345 -0.109541 -6.4371e-06
-13.8905 -0.109542 -6.58321e-06
-13.8466 -0.109543 -6.57133e-06
-13.8028 -0.109544 -6.7186e-06
-13.759 -0.109545 -6.7088e-06
-13.7153 -0.109546 -6.8573e-06
-13.6718 -0.109547 -6.84964e-06
-13.6283 -0.109549 -6.99942e-06
-13.5848 -0.10955 -6.99394e-06
-13.5415 -0.109551 -7.14508e-06
-13.4982 -0.109552 -7.14182e-06
-13.455 -0.109553 -7.29438e-06
-13.4119 -0.109554 -7.29339e-06
-13.3689 -0.109556 -7.44744e-06
-13.3259 -0.109557 -7.44877e-06
-13.283 -0.109558 -7.60438e-06
-13.2402 -0.109559 -7.60809e-06
-13.1974 -0.109561 -7.76533e-06
-13.1547 -0.109562 -7.77148e-06
-13.1121 -0.109563 -7.93043e-06
-13.0696 -0.109564 -7.93907e-06
-13.0271 -0.109566 -8.0998e-06
-12.9847 -0.109567 -8.111e-06
-12.9424 -0.109568 -8.2736e-06
-12.9001 -0.10957 -8.28742e-06
-12.8579 -0.109571 -8.45197e-06
-12.8158 -0.109572 -8.46848e-06
-12.7737 -0.109574 -8.63506e-06
-12.7317 -0.109575 -8.65434e-06
-12.6898 -0.109577 -8.82304e-06
-12.6479 -0.109578 -8.84516e-06
-12.6061 -0.109579 -9.01607e-06
-12.5643 -0.109581 -9.04111e-06
-12.5226 -0.109582 -9.21433e-06
-12.481 -0.109584 -9.24237e-06
-12.4394 -0.109585 -9.41799e-06
-12.3979 -0.109587 -9.44913e-06
-12.3565 -0.109588 -9.62726e-06
-12.3151 -0.10959 -9.66158e-06
-12.2738 -0.109591 -9.84232e-06
-12.2325 -0.109593 -9.87992e-06
-12.1913 -0.109594 -1.00634e-05
-12.1501 -0.109596 -1.01044e-05
-12.109 -0.109597 -1.02907e-05
-12.068 -0.109599 -1.03351e-05
-12.027 -0.109601 -1.05244e-05
-11.986 -0.109602 -1.05724e-05
-11.9452 -0.109604 -1.07648e-05
-11.9043 -0.109606 -1.08166e-05
-11.8636 -0.109607 -1.10121e-05
-11.8228 -0.109609 -1.10677e-05
-11.7822 -0.109611 -1.12666e-05
-11.7415 -0.109612 -1.13261e-05
-11.701 -0.109614 -1.15285e-05
-11.6605 -0.109616 -1.15922e-05
-11.62 -0.109618 -1.17982e-05
-11.5796 -0.109619 -1.18661e-05
-11.5392 -0.109621 -1.20758e-05
-11.4989 -0.109623 -1.21481e-05
-11.4587 -0.109625 -1.23618e-05
-11.4184 -0.109627 -1.24386e-05
-11.3783 -0.109629 -1.26565e-05
-11.3381 -0.109631 -1.27379e-05
-11.2981 -0.109632 -1.296e-05
-11.2581 -0.109634 -1.30464e-05
-11.2181 -0.109636 -1.3273e-05
-11.1781 -0.109638 -1.33643e-05
-11.1383 -0.10964 -1.35956e-05
-11.0984 -0.109642 -1.36922e-05
-11.0586 -0.109644 -1.39282e-05
-11.0189 -0.109647 -1.40303e-05
-10.9792 -0.109649 -1.42714e-05
-10.9395 -0.109651 -1.4379e-05
-10.8999 -0.109653 -1.46255e-05
-10.8603 -0.109655 -1.47389e-05
-10.8208 -0.109657 -1.49909e-05
-10.7813 -0.109659 -1.51104e-05
-10.7418 -0.109662 -1.53681e-05
-10.7024 -0.109664 -1.54939e-05
-10.6631 -0.109666 -1.57576e-05
-10.6238 -0.109668 -1.589e-05
-10.5845 -0.109671 -1.61599e-05
-10.5452 -0.109673 -1.62992e-05
-10.506 -0.109676 -1.65756e-05
-10.4669 -0.109678 -1.6722e-05
-10.4278 -0.10968 -1.70053e-05
-10.3887 -0.109683 -1.7159e-05
-10.3496 -0.109685 -1.74494e-05
-10.3106 -0.109688 -1.76108e-05
-10.2717 -0.10969 -1.79087e-05
-10.2328 -0.109693 -1.80782e-05
-10.1939 -0.109696 -1.83839e-05
-10.155 -0.109698 -1.85617e-05
-10.1162 -0.109701 -1.88756e-05
-10.0774 -0.109704 -1.90621e-05
-10.0387 -0.109706 -1.93845e-05
-10 -0.109709 -1.95801e-05
-9.96134 -0.109712 -1.99115e-05
-9.92271 -0.109715 -2.01166e-05
-9.88412 -0.109718 -2.04573e-05
-9.84557 -0.10972 -2.06724e-05
-9.80704 -0.109723 -2.10229e-05
-9.76856 -0.109726 -2.12484e-05
-9.73011 -0.109729 -2.16092e-05
-9.69169 -0.109732 -2.18455e-05
-9.65331 -0.109736 -2.22171e-05
-9.61496 -0.109739 -2.24648e-05
-9.57664 -0.109742 -2.28476e-05
-9.53836 -0.109745 -2.31072e-05
-9.50011 -0.109748 -2.35019e-05
-9.46189 -0.109752 -2.3774e-05
-9.42371 -0.109755 -2.41811e-05
-9.38556 -0.109758 -2.44663e-05
-9.34744 -0.109762 -2.48865e-05
-9.30935 -0.109765 -2.51853e-05
-9.2713 -0.109769 -2.56192e-05
-9.23327 -0.109772 -2.59325e-05
-9.19528 -0.109776 -2.63808e-05
-9.15732 -0.109779 -2.67091e-05
-9.11939 -0.109783 -2.71726e-05
-9.08149 -0.109787 -2.75168e-05
-9.04362 -0.10979 -2.79962e-05
-9.00578 -0.109794 -2.8357e-05
-8.96797 -0.109798 -2.88533e-05
-8.93019 -0.109802 -2.92316e-05
-8.89244 -0.109806 -2.97455e-05
-8.85471 -0.10981 -3.01424e-05
-8.81702 -0.109814 -3.06749e-05
-8.77936 -0.109818 -3.10912e-05
-8.74172 -0.109823 -3.16434e-05
-8.70412 -0.109827 -3.20801e-05
-8.66654 -0.109831 -3.2653e-05
-8.62899 -0.109835 -3.31114e-05
-8.59146 -0.10984 -3.37062e-05
-8.55397 -0.109844 -3.41873e-05
-8.5165 -0.109849 -3.48052e-05
-8.47906 -0.109854 -3.53104e-05
-8.44165 -0.109858 -3.59527e-05
-8.40426 -0.109863 -3.64833e-05
-8.3669 -0.109868 -3.71515e-05
-8.32956 -0.109873 -3.77089e-05
-8.29226 -0.109878 -3.84045e-05
-8.25497 -0.109883 -3.89903e-05
-8.21772 -0.109888 -3.97149e-05
-8.18049 -0.109893 -4.03308e-05
-8.14328 -0.109899 -4.10861e-05
-8.1061 -0.109904 -4.17339e-05
-8.06895 -0.109909 -4.25218e-05
-8.03182 -0.109915 -4.32034e-05
-7.99471 -0.109921 -4.40259e-05
-7.95763 -0.109926 -4.47434e-05
-7.92058 -0.109932 -4.56026e-05
-7.88355 -0.109938 -4.63582e-05
-7.84654 -0.109944 -4.72564e-05
-7.80955 -0.10995 -4.80526e-05
-7.77259 -0.109956 -4.89924e-05
-7.73566 -0.109962 -4.98317e-05
-7.69874 -0.109969 -5.08157e-05
-7.66185 -0.109975 -5.17009e-05
-7.62498 -0.109982 -5.27321e-05
-7.58814 -0.109989 -5.36663e-05
-7.55132 -0.109995 -5.47478e-05
-7.51452 -0.110002 -5.57341e-05
-7.47774 -0.110009 -5.68694e-05
-7.44099 -0.110016 -5.79115e-05
-7.40425 -0.110024 -5.91042e-05
-7.36754 -0.110031 -6.02059e-05
-7.33085 -0.110039 -6.146e-05
-7.29418 -0.110046 -6.26255e-05
-7.25754 -0.110054 -6.39454e-05
-7.22091 -0.110062 -6.51791e-05
-7.18431 -0.11007 -6.65695e-05
-7.14772 -0.110078 -6.78765e-05
-7.11116 -0.110087 -6.93426e-05
-7.07462 -0.110095 -7.07282e-05
-7.0381 -0.110104 -7.22756e-05
-7.00159 -0.110113 -7.37457e-05
-6.96511 -0.110122 -7.53804e-05
-6.92865 -0.110131 -7.69414e-05
-6.89221 -0.11014 -7.86703e-05
-6.85579 -0.11015 -8.03291e-05
-6.81938 -0.110159 -8.21595e-05
-6.783 -0.110169 -8.39239e-05
-6.74664 -0.110179 -8.58637e-05
-6.71029 -0.110189 -8.77422e-05
-6.67397 -0.1102 -8.98003e-05
-6.63766 -0.110211 -9.1802e-05
-6.60137 -0.110221 -9.39882e-05
-6.5651 -0.110232 -9.61234e-05
-6.52885 -0.110244 -9.84483e-05
-6.49262 -0.110255 -0.000100728
-6.4564 -0.110267 -0.000103204
-6.42021 -0.110279 -0.00010564
-6.38403 -0.110291 -0.00010828
-6.34786 -0.110304 -0.000110887
-6.31172 -0.110317 -0.000113704
-6.27559 -0.11033 -0.000116498
-6.23949 -0.110343 -0.000119509
-6.20339 -0.110356 -0.000122505
-6.16732 -0.11037 -0.000125728
-6.13126 -0.110385 -0.000128946
-6.09522 -0.110399 -0.000132401
-6.05919 -0.110414 -0.000135861
-6.02319 -0.110429 -0.000139569
-5.9872 -0.110445 -0.000143295
-5.95122 -0.11046 -0.000147281
-5.91526 -0.110477 -0.000151299
-5.87932 -0.110493 -0.000155591
-5.84339 -0.11051 -0.00015993
-5.80748 -0.110528 -0.000164559
-5.77158 -0.110545 -0.000169251
-5.7357 -0.110564 -0.000174251
-5.69984 -0.110582 -0.000179335
-5.66399 -0.110601 -0.000184746
-5.62815 -0.110621 -0.000190261
-5.59233 -0.110641 -0.000196127
-5.55653 -0.110661 -0.000202122
-5.52074 -0.110683 -0.000208492
-5.48497 -0.110704 -0.00021502
-5.4492 -0.110726 -0.000221952
-5.41346 -0.110749 -0.000229073
-5.37773 -0.110772 -0.000236632
-5.34201 -0.110796 -0.000244414
-5.30631 -0.110821 -0.000252673
-5.27062 -0.110846 -0.000261197
-5.23494 -0.110872 -0.00027024
-5.19928 -0.110898 -0.000279594
-5.16363 -0.110926 -0.000289517
-5.128 -0.110954 -0.000299806
-5.09237 -0.110983 -0.000310721
-5.05677 -0.111012 -0.000322062
-5.02117 -0.111043 -0.000334096
-4.98559 -0.111074 -0.000346628
-4.95002 -0.111106 -0.000359928
-4.91446 -0.111139 -0.000373808
-4.87892 -0.111173 -0.000388546
-4.84339 -0.111208 -0.000403959
-4.80787 -0.111244 -0.000420331
-4.77237 -0.111282 -0.00043749
-4.73687 -0.11132 -0.000455728
-4.70139 -0.111359 -0.000474882
-4.66592 -0.1114 -0.000495254
-4.63046 -0.111441 -0.000516694
-4.59502 -0.111484 -0.000539515
-4.55958 -0.111529 -0.000563581
-4.52416 -0.111574 -0.00058922
-4.48875 -0.111621 -0.00061631
-4.45335 -0.11167 -0.000645198
-4.41797 -0.111719 -0.000675782
-4.38259 -0.111771 -0.000708428
-4.34722 -0.111823 -0.000743055
-4.31187 -0.111878 -0.000780055
-4.27653 -0.111934 -0.000819374
-4.24119 -0.111991 -0.00086143
-4.20587 -0.11205 -0.0009062
-4.17056 -0.11211 -0.000954136
-4.13526 -0.112173 -0.00100525
-4.09997 -0.112236 -0.00106003
-4.06469 -0.112301 -0.00111852
-4.02942 -0.112368 -0.00118127
-3.99416 -0.112436 -0.00124836
-3.95891 -0.112505 -0.00132037
-3.92367 -0.112575 -0.00139744
-3.88844 -0.112647 -0.00148019
-3.85322 -0.112719 -0.00156881
-3.81801 -0.112791 -0.00166397
-3.7828 -0.112864 -0.0017659
-3.74761 -0.112936 -0.00187528
-3.71243 -0.113007 -0.00199237
-3.67726 -0.113078 -0.00211788
-3.64209 -0.113146 -0.00225205
-3.60694 -0.113211 -0.00239555
-3.57179 -0.113273 -0.00254856
-3.53665 -0.113331 -0.00271165
-3.50152 -0.113382 -0.00288487
-3.4664 -0.113427 -0.0030686
-3.43129 -0.113463 -0.00326261
-3.39619 -0.11349 -0.00346695
-3.36109 -0.113505 -0.00368102
-3.32601 -0.113506 -0.00390439
-3.29093 -0.113493 -0.00413587
-3.25586 -0.113464 -0.00437444
-3.2208 -0.113416 -0.00461824
-3.18574 -0.113349 -0.00486552
-3.1507 -0.113262 -0.00511375
-3.11566 -0.113153 -0.00536054
-3.08063 -0.113023 -0.0056028
-3.0456 -0.112871 -0.00583774
-3.01059 -0.112698 -0.00606209
-2.97558 -0.112506 -0.00627311
-2.94058 -0.112296 -0.00646784
-2.90558 -0.112072 -0.00664414
-2.87059 -0.111835 -0.00679989
-2.83561 -0.111589 -0.00693399
-2.80064 -0.111337 -0.0070455
-2.76567 -0.111083 -0.0071346
-2.73071 -0.110829 -0.00720158
-2.69576 -0.11058 -0.00724777
-2.66081 -0.110336 -0.00727449
-2.62587 -0.110102 -0.00728385
-2.59094 -0.109877 -0.00727779
-2.55601 -0.109665 -0.00725882
-2.52109 -0.109465 -0.00722906
-2.48617 -0.109278 -0.00719102
-2.45126 -0.109105 -0.00714669
-2.41636 -0.108944 -0.00709836
-2.38146 -0.108796 -0.00704769
-2.34657 -0.108661 -0.00699662
-2.31168 -0.108536 -0.00694643
-2.2768 -0.108422 -0.00689866
-2.24192 -0.108317 -0.00685423
-2.20705 -0.108221 -0.00681435
-2.17219 -0.108132 -0.00677961
-2.13733 -0.108049 -0.00675093
-2.10247 -0.107971 -0.00672864
-2.06762 -0.107897 -0.00671345
-2.03278 -0.107826 -0.00670549
-1.99794 -0.107758 -0.00670527
-1.9631 -0.10769 -0.00671277
-1.92827 -0.107622 -0.00672834
-1.89345 -0.107552 -0.00675184
-1.85862 -0.10748 -0.00678347
-1.82381 -0.107405 -0.00682292
-1.78899 -0.107325 -0.00687026
-1.75419 -0.107239 -0.00692502
-1.71938 -0.107146 -0.00698704
-1.68458 -0.107045 -0.00705565
-1.64979 -0.106934 -0.00713046
-1.61499 -0.106813 -0.00721049
-1.58021 -0.106679 -0.00729502
-1.54542 -0.106532 -0.00738272
-1.51064 -0.106371 -0.00747244
-1.47586 -0.106194 -0.00756241
-1.44109 -0.106 -0.00765102
-1.40632 -0.105789 -0.00773598
-1.37155 -0.10556 -0.00781519
-1.33679 -0.105313 -0.00788589
-1.30203 -0.105047 -0.00794558
-1.26727 -0.104764 -0.00799116
-1.23251 -0.104464 -0.00801995
-1.19776 -0.104149 -0.00802888
-1.16301 -0.103822 -0.00801545
-1.12827 -0.103484 -0.00797706
-1.09352 -0.103139 -0.00791196
-1.05878 -0.102791 -0.0078185
-1.02405 -0.102443 -0.00769614
-0.989309 -0.102099 -0.00754463
-0.954576 -0.101764 -0.00736491
-0.919844 -0.101441 -0.00715821
-0.885115 -0.101134 -0.00692688
-0.850388 -0.100846 -0.00667339
-0.815663 -0.100579 -0.00640107
-0.78094 -0.100334 -0.00611309
-0.746219 -0.100112 -0.00581316
-0.711499 -0.0999149 -0.0055045
-0.676781 -0.099741 -0.00519061
-0.642065 -0.0995899 -0.00487427
-0.60735 -0.0994604 -0.00455834
-0.572637 -0.0993509 -0.00424487
-0.537925 -0.0992597 -0.00393591
-0.503214 -0.0991849 -0.00363268
-0.468504 -0.0991247 -0.00333644
-0.433796 -0.099077 -0.00304768
-0.399089 -0.0990402 -0.00276698
-0.364382 -0.0990124 -0.00249424
-0.329676 -0.0989921 -0.00222953
-0.294972 -0.0989777 -0.00197233
-0.260267 -0.0989682 -0.00172236
-0.225564 -0.0989622 -0.0014788
-0.190861 -0.0989588 -0.00124116
-0.156158 -0.0989572 -0.00100842
-0.121456 -0.0989567 -0.000779978
-0.0867541 -0.0989568 -0.000554708
-0.0520524 -0.0989571 -0.000331917
-0.0173508 -0.0989573 -0.000110443
0.0173508 -0.0989573 0.000110443
0.0520524 -0.0989571 0.000331917
0.0867541 -0.0989568 0.000554708
0.121456 -0.0989567 0.000779978
0.156158 -0.0989572 0.00100842
0.190861 -0.0989588 0.00124116
0.225564 -0.0989622 0.0014788
0.260267 -0.0989682 0.00172236
0.294972 -0.0989777 0.00197233
0.329676 -0.0989921 0.00222953
0.364382 -0.0990124 0.00249424
0.399089 -0.0990402 0.00276698
0.433796 -0.099077 0.00304768
0.468504 -0.0991247 0.00333644
0.503214 -0.0991849 0.00363268
0.537925 -0.0992597 0.00393591
0.572637 -0.0993509 0.00424487
0.60735 -0.0994604 0.00455834
0.642065 -0.0995899 0.00487427
0.676781 -0.099741 0.00519061
0.711499 -0.0999149 0.0055045
0.746219 -0.100112 0.00581316
0.78094 -0.100334 0.00611309
0.815663 -0.100579 0.00640107
0.850388 -0.100846 0.00667339
0.885115 -0.101134 0.00692688
0.919844 -0.101441 0.00715821
0.954576 -0.101764 0.00736491
0.989309 -0.102099 0.00754463
1.02405 -0.102443 0.00769614
1.05878 -0.102791 0.0078185
1.09352 -0.103139 0.00791196
1.12827 -0.103484 0.00797706
1.16301 -0.103822 0.00801545
1.19776 -0.104149 0.00802888
1.23251 -0.104464 0.00801995
1.26727 -0.104764 0.00799116
1.30203 -0.105047 0.00794558
1.33679 -0.105313 0.00788589
1.37155 -0.10556 0.00781519
1.40632 -0.105789 0.00773598
1.44109 -0.106 0.00765102
1.47586 -0.106194 0.00756241
1.51064 -0.106371 0.00747244
1.54542 -0.106532 0.00738272
1.58021 -0.106679 0.00729502
1.61499 -0.106813 0.00721049
1.64979 -0.106934 0.00713046
1.68458 -0.107045 0.00705565
1.71938 -0.107146 0.00698704
1.75419 -0.107239 0.00692502
1.78899 -0.107325 0.00687026
1.82381 -0.107405 0.00682292
1.85862 -0.10748 0.00678347
1.89345 -0.107552 0.00675184
1.92827 -0.107622 0.00672834
1.9631 -0.10769 0.00671277
1.99794 -0.107758 0.00670527
2.03278 -0.107826 0.00670549
2.06762 -0.107897 0.00671345
2.10247 -0.107971 0.00672864
2.13733 -0.108049 0.00675093
2.17219 -0.108132 0.00677961
2.20705 -0.108221 0.00681435
2.24192 -0.108317 0.00685423
2.2768 -0.108422 0.00689866
2.31168 -0.108536 0.00694643
2.34657 -0.108661 0.00699662
2.38146 -0.108796 0.00704769
2.41636 -0.108944 0.00709836
2.45126 -0.109105 0.00714669
2.48617 -0.109278 0.00719102
2.52109 -0.109465 0.00722906
2.55601 -0.109665 0.00725882
2.59094 -0.109877 0.00727779
2.62587 -0.110102 0.00728385
2.66081 -0.110336 0.00727449
2.69576 -0.11058 0.00724777
2.73071 -0.110829 0.00720158
2.76567 -0.111083 0.0071346
2.80064 -0.111337 0.0070455
2.83561 -0.111589 0.00693399
2.87059 -0.111835 0.00679989
2.90558 -0.112072 0.00664414
2.94058 -0.112296 0.00646784
2.97558 -0.112506 0.00627311
3.01059 -0.112698 0.00606209
3.0456 -0.112871 0.00583774
3.08063 -0.113023 0.0056028
3.11566 -0.113153 0.00536054
3.1507 -0.113262 0.00511375
3.18574 -0.113349 0.00486552
3.2208 -0.113416 0.00461824
3.25586 -0.113464 0.00437444
3.29093 -0.113493 0.00413587
3.32601 -0.113506 0.00390439
3.36109 -0.113505 0.00368102
3.39619 -0.11349 0.00346695
3.43129 -0.113463 0.00326261
3.4664 -0.113427 0.0030686
3.50152 -0.113382 0.00288487
3.53665 -0.113331 0.00271165
3.57179 -0.113273 0.00254856
3.60694 -0.113211 0.00239555
3.64209 -0.113146 0.00225205
3.67726 -0.113078 0.00211788
3.71243 -0.113007 0.00199237
3.74761 -0.112936 0.00187528
3.7828 -0.112864 0.0017659
3.81801 -0.112791 0.00166397
3.85322 -0.112719 0.00156881
3.88844 -0.112647 0.00148019
3.92367 -0.112575 0.00139744
3.95891 -0.112505 0.00132037
3.99416 -0.112436 0.00124836
4.02942 -0.112368 0.00118127
4.06469 -0.112301 0.00111852
4.09997 -0.112236 0.00106003
4.13526 -0.112173 0.00100525
4.17056 -0.11211 0.000954136
4.20587 -0.11205 0.0009062
4.24119 -0.111991 0.00086143
4.27653 -0.111934 0.000819374
4.31187 -0.111878 0.000780055
4.34722 -0.111823 0.000743055
4.38259 -0.111771 0.000708428
4.41797 -0.111719 0.000675782
4.45335 -0.11167 0.000645198
4.48875 -0.111621 0.00061631
4.52416 -0.111574 0.00058922
4.55958 -0.111529 0.000563581
4.59502 -0.111484 0.000539515
4.63046 -0.111441 0.000516694
4.66592 -0.1114 0.000495254
4.70139 -0.111359 0.000474882
4.73687 -0.11132 0.000455728
4.77237 -0.111282 0.00043749
4.80787 -0.111244 0.000420331
4.84339 -0.111208 0.000403959
4.87892 -0.111173 0.000388546
4.91446 -0.111139 0.000373808
4.95002 -0.111106 0.000359928
4.98559 -0.111074 0.000346628
5.02117 -0.111043 0.000334096
5.05677 -0.111012 0.000322062
5.09237 -0.110983 0.000310721
5.128 -0.110954 0.000299806
5.16363 -0.110926 0.000289517
5.19928 -0.110898 0.000279594
5.23494 -0.110872 0.00027024
5.27062 -0.110846 0.000261197
5.30631 -0.110821 0.000252673
5.34201 -0.110796 0.000244414
5.37773 -0.110772 0.000236632
5.41346 -0.110749 0.000229073
5.4492 -0.110726 0.000221952
5.48497 -0.110704 0.00021502
5.52074 -0.110683 0.000208492
5.55653 -0.110661 0.000202122
5.59233 -0.110641 0.000196127
5.62815 -0.110621 0.000190261
5.66399 -0.110601 0.000184746
5.69984 -0.110582 0.000179335
5.7357 -0.110564 0.000174251
5.77158 -0.110545 0.000169251
5.80748 -0.110528 0.000164559
5.84339 -0.11051 0.00015993
5.87932 -0.110493 0.000155591
5.91526 -0.110477 0.000151299
5.95122 -0.11046 0.000147281
5.9872 -0.110445 0.000143295
6.02319 -0.110429 0.000139569
6.05919 -0.110414 0.000135861
6.09522 -0.110399 0.000132401
6.13126 -0.110385 0.000128946
6.16732 -0.11037 0.000125728
6.20339 -0.110356 0.000122505
6.23949 -0.110343 0.000119509
6.27559 -0.11033 0.000116498
6.31172 -0.110317 0.000113704
6.34786 -0.110304 0.000110887
6.38403 -0.110291 0.00010828
6.42021 -0.110279 0.00010564
6.4564 -0.110267 0.000103204
6.49262 -0.110255 0.000100728
6.52885 -0.110244 9.84483e-05
6.5651 -0.110232 9.61234e-05
6.60137 -0.110221 9.39882e-05
6.63766 -0.110211 9.1802e-05
6.67397 -0.1102 8.98003e-05
6.71029 -0.110189 8.77422e-05
6.74664 -0.110179 8.58637e-05
6.783 -0.110169 8.39239e-05
6.81938 -0.110159 8.21595e-05
6.85579 -0.11015 8.03291e-05
6.89221 -0.11014 7.86703e-05
6.92865 -0.110131 7.69414e-05
6.96511 -0.110122 7.53804e-05
7.00159 -0.110113 7.37457e-05
7.0381 -0.110104 7.22756e-05
7.07462 -0.110095 7.07282e-05
7.11116 -0.110087 6.93426e-05
7.14772 -0.110078 6.78765e-05
7.18431 -0.11007 6.65695e-05
7.22091 -0.110062 6.51791e-05
7.25754 -0.110054 6.39454e-05
7.29418 -0.110046 6.26255e-05
7.33085 -0.110039 6.146e-05
7.36754 -0.110031 6.02059e-05
7.40425 -0.110024 5.91042e-05
7.44099 -0.110016 5.79115e-05
7.47774 -0.110009 5.68694e-05
7.51452 -0.110002 5.57341e-05
7.55132 -0.109995 5.47478e-05
7.58814 -0.109989 5.36663e-05
7.62498 -0.109982 5.27321e-05
7.66185 -0.109975 5.17009e-05
7.69874 -0.109969 5.08157e-05
7.73566 -0.109962 4.98317e-05
7.77259 -0.109956 4.89924e-05
7.80955 -0.10995 4.80526e-05
7.84654 -0.109944 4.72564e-05
7.88355 -0.109938 4.63582e-05
7.92058 -0.109932 4.56026e-05
7.95763 -0.109926 4.47434e-05
7.99471 -0.109921 4.40259e-05
8.03182 -0.109915 4.32034e-05
8.06895 -0.109909 4.25218e-05
8.1061 -0.109904 4.17339e-05
8.14328 -0.109899 4.10861e-05
8.18049 -0.109893 4.03308e-05
8.21772 -0.109888 3.97149e-05
8.25497 -0.109883 3.89903e-05
8.29226 -0.109878 3.84045e-05
8.32956 -0.109873 3.77089e-05
8.3669 -0.109868 3.71515e-05
8.40426 -0.109863 3.64833e-05
8.44165 -0.109858 3.59527e-05
8.47906 -0.109854 3.53104e-05
8.5165 -0.109849 3.48052e-05
8.55397 -0.109844 3.41873e-05
8.59146 -0.10984 3.37062e-05
8.62899 -0.109835 3.31114e-05
8.66654 -0.109831 3.2653e-05
8.70412 -0.109827 3.20801e-05
8.74172 -0.109823 3.16434e-05
8.77936 -0.109818 3.10912e-05
8.81702 -0.109814 3.06749e-05
8.85471 -0.10981 3.01424e-05
8.89244 -0.109806 2.97455e-05
8.93019 -0.109802 2.92316e-05
8.96797 -0.109798 2.88533e-05
9.00578 -0.109794 2.8357e-05
9.04362 -0.10979 2.79962e-05
9.08149 -0.109787 2.75168e-05
9.11939 -0.109783 2.71726e-05
9.15732 -0.109779 2.67091e-05
9.19528 -0.109776 2.63808e-05
9.23327 -0.109772 2.59325e-05
9.2713 -0.109769 2.56192e-05
9.30935 -0.109765 2.51853e-05
9.34744 -0.109762 2.48865e-05
9.38556 -0.109758 2.44663e-05
9.42371 -0.109755 2.41811e-05
9.46189 -0.109752 2.3774e-05
9.50011 -0.109748 2.35019e-05
9.53836 -0.109745 2.31072e-05
9.57664 -0.109742 2.28476e-05
9.61496 -0.109739 2.24648e-05
9.65331 -0.109736 2.22171e-05
9.69169 -0.109732 2.18455e-05
9.73011 -0.109729 2.16092e-05
9.76856 -0.109726 2.12484e-05
9.80704 -0.109723 2.10229e-05
9.84557 -0.10972 2.06724e-05
9.88412 -0.109718 2.04573e-05
9.92271 -0.109715 2.01166e-05
9.96134 -0.109712 1.99115e-05
10 -0.109709 1.95801e-05
10.0387 -0.109706 1.93845e-05
10.0774 -0.109704 1.90621e-05
10.1162 -0.109701 1.88756e-05
10.155 -0.109698 1.85617e-05
10.1939 -0.109696 1.83839e-05
10.2328 -0.109693 1.80782e-05
10.2717 -0.10969 1.79087e-05
10.3106 -0.109688 1.76108e-05
10.3496 -0.109685 1.74494e-05
10.3887 -0.109683 1.7159e-05
10.4278 -0.10968 1.70053e-05
10.4669 -0.109678 1.6722e-05
10.506 -0.109676 1.65756e-05
10.5452 -0.109673 1.62992e-05
10.5845 -0.109671 1.61599e-05
10.6238 -0.109668 1.589e-05
10.6631 -0.109666 1.57576e-05
10.7024 -0.109664 1.54939e-05
10.7418 -0.109662 1.53681e-05
10.7813 -0.109659 1.51104e-05
10.8208 -0.109657 1.49909e-05
10.8603 -0.109655 1.47389e-05
10.8999 -0.109653 1.46255e-05
10.9395 -0.109651 1.4379e-05
10.9792 -0.109649 1.42714e-05
11.0189 -0.109647 1.40303e-05
11.0586 -0.109644 1.39282e-05
11.0984 -0.109642 1.36922e-05
11.1383 -0.10964 1.35956e-05
11.1781 -0.109638 1.33643e-05
11.2181 -0.109636 1.3273e-05
11.2581 -0.109634 1.30464e-05
11.2981 -0.109632 1.296e-05
11.3381 -0.109631 1.27379e-05
11.3783 -0.109629 1.26565e-05
11.4184 -0.109627 1.24386e-05
11.4587 -0.109625 1.23618e-05
11.4989 -0.109623 1.21481e-05
11.5392 -0.109621 1.20758e-05
11.5796 -0.109619 1.18661e-05
11.62 -0.109618 1.17982e-05
11.6605 -0.109616 1.15922e-05
11.701 -0.109614 1.15285e-05
11.7415 -0.109612 1.13261e-05
11.7822 -0.109611 1.12666e-05
11.8228 -0.109609 1.10677e-05
11.8636 -0.109607 1.10121e-05
11.9043 -0.109606 1.08166e-05
11.9452 -0.109604 1.07648e-05
11.986 -0.109602 1.05724e-05
12.027 -0.109601 1.05244e-05
12.068 -0.109599 1.03351e-05
12.109 -0.109597 1.02907e-05
12.1501 -0.109596 1.01044e-05
12.1913 -0.109594 1.00634e-05
12.2325 -0.109593 9.87992e-06
12.2738 -0.109591 9.84232e-06
12.3151 -0.10959 9.66158e-06
12.3565 -0.109588 9.62726e-06
12.3979 -0.109587 9.44913e-06
12.4394 -0.109585 9.41799e-06
12.481 -0.109584 9.24237e-06
12.5226 -0.109582 9.21433e-06
12.5643 -0.109581 9.04111e-06
12.6061 -0.109579 9.01607e-06
12.6479 -0.109578 8.84516e-06
12.6898 -0.109577 8.82304e-06
12.7317 -0.109575 8.65434e-06
12.7737 -0.109574 8.63506e-06
12.8158 -0.109572 8.46848e-06
12.8579 -0.109571 8.45197e-06
12.9001 -0.10957 8.28742e-06
12.9424 -0.109568 8.2736e-06
12.9847 -0.109567 8.111e-06
13.0271 -0.109566 8.0998e-06
13.0696 -0.109564 7.93907e-06
13.1121 -0.109563 7.93043e-06
13.1547 -0.109562 7.77148e-06
13.1974 -0.109561 7.76533e-06
13.2402 -0.109559 7.60809e-06
13.283 -0.109558 7.60438e-06
13.3259 -0.109557 7.44877e-06
13.3689 -0.109556 7.44744e-06
13.4119 -0.109554 7.29339e-06
13.455 -0.109553 7.29438e-06
13.4982 -0.109552 7.14182e-06
13.5415 -0.109551 7.14508e-06
13.5848 -0.10955 6.99394e-06
13.6283 -0.109549 6.99942e-06
13.6718 -0.109547 6.84964e-06
13.7153 -0.109546 6.8573e-06
13.759 -0.109545 6.7088e-06
13.8028 -0.109544 6.7186e-06
13.8466 -0.109543 6.57133e-06
13.8905 -0.109542 6.58321e-06
13.9345 -0.109541 6.4371e-06
13.9786 -0.10954 6.45104e-06
14.0227 -0.109539 6.30604e-06
14.067 -0.109537 6.32198e-06
14.1113 -0.109536 6.17803e-06
14.1558 -0.109535 6.19595e-06
14.2003 -0.109534 6.05299e-06
14.2449 -0.109533 6.07286e-06
14.2896 -0.109532 5.93082e-06
14.3344 -0.109531 5.9526e-06
14.3793 -0.10953 5.81145e-06
14.4243 -0.109529 5.83511e-06
14.4693 -0.109528 5.69478e-06
14.5145 -0.109527 5.7203e-06
14.5598 -0.109526 5.58073e-06
14.6052 -0.109525 5.60809e-06
14.6506 -0.109524 5.46924e-06
14.6962 -0.109523 5.4984e-06
14.7419 -0.109522 5.36021e-06
14.7877 -0.109521 5.39116e-06
14.8336 -0.10952 5.25359e-06
14.8796 -0.10952 5.28631e-06
14.9257 -0.109519 5.14929e-06
14.9719 -0.109518 5.18376e-06
15.0182 -0.109517 5.04726e-06
15.0647 -0.109516 5.08346e-06
15.1112 -0.109515 4.94742e-06
15.1579 -0.109514 4.98534e-06
15.2047 -0.109513 4.84972e-06
15.2516 -0.109512 4.88934e-06
15.2986 -0.109511 4.75408e-06
15.3458 -0.109511 4.7954e-06
15.393 -0.10951 4.66045e-06
15.4404 -0.109509 4.70346e-06
15.488 -0.109508 4.56878e-06
15.5356 -0.109507 4.61347e-06
15.5834 -0.109506 4.479e-06
15.6313 -0.109505 4.52536e-06
15.6794 -0.109505 4.39106e-06
15.7276 -0.109504 4.43909e-06
15.7759 -0.109503 4.3049e-06
15.8243 -0.109502 4.35461e-06
15.873 -0.109501 4.22049e-06
15.9217 -0.109501 4.27187e-06
15.9706 -0.1095 4.13776e-06
16.0197 -0.109499 4.19082e-06
16.0689 -0.109498 4.05666e-06
16.1182 -0.109497 4.11141e-06
16.1677 -0.109497 3.97716e-06
16.2174 -0.109496 4.03359e-06
16.2672 -0.109495 3.8992e-06
16.3172 -0.109494 3.95733e-06
16.3674 -0.109494 3.82274e-06
16.4177 -0.109493 3.88258e-06
16.4682 -0.109492 3.74773e-06
16.5189 -0.109491 3.8093e-06
16.5697 -0.109491 3.67414e-06
16.6208 -0.10949 3.73745e-06
16.672 -0.109489 3.60191e-06
16.7234 -0.109488 3.66699e-06
16.775 -0.109488 3.53102e-06
16.8268 -0.109487 3.59789e-06
16.8787 -0.109486 3.46141e-06
16.9309 -0.109486 3.5301e-06
16.9833 -0.109485 3.39305e-06
17.0359 -0.109484 3.46359e-06
17.0887 -0.109483 3.3259e-06
17.1418 -0.109483 3.39833e-06
17.195 -0.109482 3.25993e-06
17.2485 -0.109481 3.33427e-06
17.3022 -0.109481 3.19509e-06
17.3562 -0.10948 3.2714e-06
17.4104 -0.109479 3.13135e-06
17.4648 -0.109479 3.20967e-06
17.5195 -0.109478 3.06867e-06
17.5744 -0.109477 3.14906e-06
17.6296 -0.109477 3.00701e-06
17.6851 -0.109476 3.08953e-06
17.7408 -0.109475 2.94635e-06
17.7969 -0.109475 3.03106e-06
17.8532 -0.109474 2.88663e-06
17.9098 -0.109473 2.97361e-06
17.9667 -0.109473 2.82783e-06
18.0239 -0.109472 2.91716e-06
18.0815 -0.109471 2.76991e-06
18.1393 -0.109471 2.86169e-06
18.1975 -0.10947 2.71283e-06
18.256 -0.109469 2.80715e-06
18.3149 -0.109469 2.65656e-06
18.3742 -0.109468 2.75353e-06
18.4338 -0.109468 2.60105e-06
18.4938 -0.109467 2.7008e-06
18.5542 -0.109466 2.54626e-06
18.615 -0.109466 2.64894e-06
18.6762 -0.109465 2.49215e-06
18.7379 -0.109464 2.59793e-06
18.8 -0.109464 2.43869e-06
18.8625 -0.109463 2.54772e-06
18.9255 -0.109462 2.38581e-06
18.9891 -0.109462 2.49832e-06
19.0531 -0.109461 2.33346e-06
19.1177 -0.109461 2.44967e-06
19.1828 -0.10946 2.28159e-06
19.2484 -0.109459 2.40177e-06
19.3147 -0.109459 2.23012e-06
19.3816 -0.109458 2.35457e-06
19.4491 -0.109457 2.17897e-06
19.5173 -0.109457 2.30804e-06
19.5862 -0.109456 2.12802e-06
19.6558 -0.109455 2.26209e-06
19.7262 -0.109454 2.07711e-06
19.7974 -0.109454 2.21664e-06
19.8694 -0.109453 2.026e-06
19.9423 -0.109452 2.17148e-06
20.0162 -0.109451 1.97432e-06
20.091 -0.10945 2.12629e-06
20.1669 -0.109449 1.92146e-06
20.244 -0.109448 2.08055e-06
20.3222 -0.109446 1.8667e-06
20.4016 -0.109445 2.03398e-06
20.4825 -0.109443 1.81026e-06
20.5648 -0.109441 1.98873e-06
20.6487 -0.109439 1.75589e-06
20.7344 -0.109436 1.95046e-06
20.8219 -0.109434 1.70857e-06
20.9115 -0.109431 1.923e-06
21.0034 -0.109428 1.6682e-06
21.0979 -0.109426 1.90449e-06
21.1952 -0.109423 1.62954e-06
21.2959 -0.10942 1.89123e-06
21.4004 -0.109417 1.58675e-06
21.5093 -0.109415 1.88227e-06
21.6237 -0.109412 1.53419e-06
21.7448 -0.109409 1.88103e-06
21.8747 -0.109405 1.46094e-06
22.0165 -0.109401 1.90052e-06
22.1768 -0.109395 1.32512e-06
22.3723 -0.109387 2.03417e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.25Lambda0.5Nc1Classic/iFpOneLoop.txt <==
-22.3723 -1.14812e-24 2.00385e-06
-22.1768 4.36758e-24 2.07559e-06
-22.0165 -6.43579e-25 2.13682e-06
-21.8747 1.44433e-24 2.19291e-06
-21.7448 3.57077e-24 2.24587e-06
-21.6237 1.22588e-24 2.29672e-06
-21.5093 -8.4537e-25 2.34607e-06
-21.4004 -5.98148e-24 2.39433e-06
-21.2959 2.08518e-24 2.44177e-06
-21.1952 5.7559e-24 2.48859e-06
-21.0979 -7.38324e-25 2.53495e-06
-21.0034 -5.04206e-24 2.58097e-06
-20.9115 -1.91804e-24 2.62675e-06
-20.8219 4.17951e-24 2.67236e-06
-20.7344 4.06524e-24 2.71787e-06
-20.6487 1.65747e-24 2.76335e-06
-20.5648 -6.80123e-24 2.80884e-06
-20.4825 -3.81296e-24 2.85437e-06
-20.4016 9.61084e-24 2.9e-06
-20.3222 4.30056e-24 2.94574e-06
-20.244 -8.71279e-24 2.99164e-06
-20.1669 -5.78855e-24 3.03772e-06
-20.091 -6.41572e-24 3.084e-06
-20.0162 -2.88109e-24 3.1305e-06
-19.9423 -5.17984e-24 3.17726e-06
-19.8694 -3.09392e-24 3.22428e-06
-19.7974 3.85324e-24 3.27158e-06
-19.7262 -9.1514e-24 3.31918e-06
-19.6558 -7.22684e-24 3.36711e-06
-19.5862 -1.60011e-24 3.41536e-06
-19.5173 2.50321e-24 3.46397e-06
-19.4491 1.65651e-24 3.51293e-06
-19.3816 5.40127e-24 3.56227e-06
-19.3147 3.48734e-24 3.61201e-06
-19.2484 5.7501e-24 3.66214e-06
-19.1828 1.62869e-23 3.71269e-06
-19.1177 -2.41717e-24 3.76366e-06
-19.0531 -6.67713e-24 3.81507e-06
-18.9891 9.1022e-24 3.86694e-06
-18.9255 3.37695e-24 3.91926e-06
-18.8625 -2.78358e-24 3.97206e-06
-18.8 -1.1869e-23 4.02534e-06
-18.7379 8.83679e-24 4.07912e-06
-18.6762 -1.57906e-23 4.13341e-06
-18.615 2.55551e-24 4.18821e-06
-18.5542 -7.13615e-24 4.24354e-06
-18.4938 -3.21075e-24 4.2994e-06
-18.4338 -5.87084e-24 4.35582e-06
-18.3742 1.46466e-23 4.4128e-06
-18.3149 -1.24881e-23 4.47035e-06
-18.256 1.88306e-23 4.52848e-06
-18.1975 1.37576e-23 4.58721e-06
-18.1393 -9.47054e-24 4.64654e-06
-18.0815 -1.2257e-23 4.70648e-06
-18.0239 -1.85837e-24 4.76705e-06
-17.9667 1.17482e-23 4.82826e-06
-17.9098 2.503e-23 4.89011e-06
-17.8532 3.01976e-24 4.95262e-06
-17.7969 -1.54811e-23 5.01581e-06
-17.7408 -6.2798e-24 5.07967e-06
-17.6851 -6.00569e-24 5.14423e-06
-17.6296 -1.6791e-24 5.20949e-06
-17.5744 -3.12383e-24 5.27547e-06
-17.5195 -5.84537e-24 5.34217e-06
-17.4648 -1.65276e-23 5.40962e-06
-17.4104 -1.53498e-23 5.47781e-06
-17.3562 -1.5082e-23 5.54677e-06
-17.3022 -2.33275e-24 5.61651e-06
-17.2485 -8.06488e-26 5.68703e-06
-17.195 -1.11442e-23 5.75836e-06
-17.1418 -8.97588e-25 5.8305e-06
-17.0887 1.66519e-24 5.90347e-06
-17.0359 8.61689e-24 5.97727e-06
-16.9833 -3.37744e-24 6.05193e-06
-16.9309 1.63921e-23 6.12746e-06
-16.8787 2.09464e-23 6.20386e-06
-16.8268 -7.60679e-24 6.28116e-06
-16.775 -1.2852e-23 6.35937e-06
-16.7234 1.51017e-23 6.43849e-06
-16.672 2.01455e-23 6.51856e-06
-16.6208 -5.58412e-24 6.59957e-06
-16.5697 -5.0758e-24 6.68155e-06
-16.5189 -9.82466e-24 6.76451e-06
-16.4682 -8.19613e-24 6.84847e-06
-16.4177 -3.20437e-24 6.93344e-06
-16.3674 -2.33662e-24 7.01943e-06
-16.3172 -5.04902e-24 7.10647e-06
-16.2672 -1.6529e-23 7.19457e-06
-16.2174 1.04979e-23 7.28374e-06
-16.1677 1.07515e-23 7.374e-06
-16.1182 1.66231e-23 7.46537e-06
-16.0689 -1.12163e-23 7.55787e-06
-16.0197 -2.80728e-23 7.65151e-06
-15.9706 2.18923e-23 7.74631e-06
-15.9217 4.09192e-24 7.8423e-06
-15.873 1.48394e-23 7.93948e-06
-15.8243 6.44658e-23 8.03787e-06
-15.7759 2.25294e-24 8.1375e-06
-15.7276 2.83523e-23 8.23839e-06
-15.6794 3.66055e-23 8.34055e-06
-15.6313 2.40962e-24 8.44401e-06
-15.5834 4.69042e-23 8.54877e-06
-15.5356 -3.83181e-23 8.65488e-06
-15.488 -1.99032e-23 8.76234e-06
-15.4404 -3.75512e-23 8.87117e-06
-15.393 -1.27765e-23 8.98141e-06
-15.3458 -7.03602e-24 9.09307e-06
-15.2986 3.01875e-23 9.20617e-06
-15.2516 2.50759e-23 9.32073e-06
-15.2047 -6.49123e-23 9.43679e-06
-15.1579 2.29656e-23 9.55436e-06
-15.1112 1.33741e-23 9.67346e-06
-15.0647 4.08963e-23 9.79413e-06
-15.0182 -5.96505e-24 9.91638e-06
-14.9719 -4.97348e-23 1.00402e-05
-14.9257 -2.59498e-23 1.01657e-05
-14.8796 8.4427e-24 1.02929e-05
-14.8336 -4.31159e-23 1.04218e-05
-14.7877 -5.75247e-24 1.05523e-05
-14.7419 -3.99506e-23 1.06847e-05
-14.6962 -1.522e-23 1.08187e-05
-14.6506 -3.46896e-23 1.09546e-05
-14.6052 -3.90285e-24 1.10924e-05
-14.5598 -4.77803e-23 1.12319e-05
-14.5145 1.58687e-24 1.13734e-05
-14.4693 2.97084e-23 1.15168e-05
-14.4243 -4.23174e-23 1.16622e-05
-14.3793 1.98707e-23 1.18095e-05
-14.3344 5.27172e-23 1.19588e-05
-14.2896 -4.34183e-23 1.21103e-05
-14.2449 -8.99391e-24 1.22637e-05
-14.2003 1.01128e-23 1.24193e-05
-14.1558 -5.11493e-23 1.25771e-05
-14.1113 -5.38392e-24 1.27371e-05
-14.067 -2.3773e-23 1.28992e-05
-14.0227 -1.37558e-23 1.30637e-05
-13.9786 -4.78212e-23 1.32304e-05
-13.9345 3.05419e-23 1.33995e-05
-13.8905 -2.75154e-23 1.35709e-05
-13.8466 -1.40101e-23 1.37448e-05
-13.8028 7.47299e-24 1.39212e-05
-13.759 -6.6971e-24 1.41e-05
-13.7153 -4.2775e-25 1.42814e-05
-13.6718 5.49401e-23 1.44653e-05
-13.6283 6.65393e-24 1.46519e-05
-13.5848 3.03635e-24 1.48412e-05
-13.5415 3.64082e-24 1.50332e-05
-13.4982 -3.17525e-23 1.5228e-05
-13.455 5.87062e-23 1.54255e-05
-13.4119 8.33309e-23 1.5626e-05
-13.3689 -1.80588e-23 1.58293e-05
-13.3259 1.33536e-23 1.60357e-05
-13.283 -4.8341e-23 1.6245e-05
-13.2402 -1.54206e-23 1.64574e-05
-13.1974 3.63754e-23 1.66729e-05
-13.1547 8.63794e-24 1.68916e-05
-13.1121 -5.82058e-23 1.71135e-05
-13.0696 -5.26011e-23 1.73388e-05
-13.0271 8.53639e-23 1.75673e-05
-12.9847 -1.07495e-23 1.77993e-05
-12.9424 5.20532e-23 1.80347e-05
-12.9001 8.79145e-24 1.82737e-05
-12.8579 -1.83889e-23 1.85162e-05
-12.8158 -7.65391e-23 1.87624e-05
-12.7737 -5.05842e-23 1.90124e-05
-12.7317 -9.72219e-23 1.92661e-05
-12.6898 2.51147e-23 1.95237e-05
-12.6479 -5.44918e-23 1.97851e-05
-12.6061 -5.59757e-23 2.00506e-05
-12.5643 1.71465e-23 2.03202e-05
-12.5226 -6.85897e-24 2.05939e-05
-12.481 6.54512e-23 2.08718e-05
-12.4394 -1.19239e-22 2.1154e-05
-12.3979 9.8366e-23 2.14406e-05
-12.3565 -8.50482e-24 2.17316e-05
-12.3151 1.00305e-23 2.20272e-05
-12.2738 -5.80753e-23 2.23274e-05
-12.2325 5.08838e-23 2.26323e-05
-12.1913 4.05138e-24 2.2942e-05
-12.1501 -9.9382e-23 2.32566e-05
-12.109 2.25968e-23 2.35762e-05
-12.068 1.35504e-23 2.39008e-05
-12.027 1.76923e-22 2.42306e-05
-11.986 -1.20826e-22 2.45657e-05
-11.9452 -5.92969e-23 2.49061e-05
-11.9043 6.36692e-25 2.5252e-05
-11.8636 1.16632e-22 2.56034e-05
-11.8228 -1.02129e-22 2.59606e-05
-11.7822 -1.20887e-22 2.63235e-05
-11.7415 -8.73693e-23 2.66923e-05
-11.701 7.45862e-23 2.70671e-05
-11.6605 -9.54675e-23 2.74481e-05
-11.62 -9.39975e-23 2.78352e-05
-11.5796 3.82172e-23 2.82288e-05
-11.5392 1.7124e-23 2.86289e-05
-11.4989 1.04089e-22 2.90355e-05
-11.4587 -7.99645e-23 2.94489e-05
-11.4184 2.44992e-23 2.98692e-05
-11.3783 -6.0307e-24 3.02966e-05
-11.3381 -1.18991e-22 3.0731e-05
-11.2981 -2.68328e-23 3.11728e-05
-11.2581 -1.89348e-22 3.1622e-05
-11.2181 -1.95665e-23 3.20789e-05
-11.1781 -1.58113e-22 3.25434e-05
-11.1383 -1.50577e-22 3.30159e-05
-11.0984 -2.42554e-22 3.34964e-05
-11.0586 9.11261e-23 3.39852e-05
-11.0189 -1.97328e-22 3.44824e-05
-10.9792 -1.23884e-23 3.49881e-05
-10.9395 2.48161e-23 3.55026e-05
-10.8999 -2.2026e-22 3.60259e-05
-10.8603 -5.02633e-23 3.65584e-05
-10.8208 1.60927e-22 3.71002e-05
-10.7813 -2.01011e-23 3.76515e-05
-10.7418 3.40685e-23 3.82125e-05
-10.7024 6.5043e-23 3.87834e-05
-10.6631 1.73314e-22 3.93643e-05
-10.6238 -2.6504e-22 3.99556e-05
-10.5845 -1.46932e-23 4.05574e-05
-10.5452 -1.31685e-22 4.11699e-05
-10.506 -2.35423e-22 4.17935e-05
-10.4669 1.3761e-22 4.24282e-05
-10.4278 -2.7308e-22 4.30744e-05
-10.3887 -7.15514e-23 4.37323e-05
-10.3496 -9.44614e-23 4.44022e-05
-10.3106 -2.67149e-23 4.50842e-05
-10.2717 2.08402e-23 4.57788e-05
-10.2328 2.77484e-22 4.64861e-05
-10.1939 -2.16243e-23 4.72064e-05
-10.155 7.12647e-23 4.794e-05
-10.1162 -2.72373e-23 4.86873e-05
-10.0774 1.16936e-22 4.94484e-05
-10.0387 3.70833e-22 5.02238e-05
-10 -2.00011e-22 5.10137e-05
-9.96134 8.49493e-23 5.18184e-05
-9.92271 1.16635e-22 5.26384e-05
-9.88412 3.36199e-22 5.34739e-05
-9.84557 -4.32646e-22 5.43253e-05
-9.80704 -4.22293e-22 5.51929e-05
-9.76856 -1.29609e-22 5.60771e-05
-9.73011 -5.66281e-23 5.69783e-05
-9.69169 -3.57641e-22 5.7897e-05
-9.65331 6.09181e-23 5.88334e-05
-9.61496 1.07692e-22 5.9788e-05
-9.57664 3.65684e-23 6.07612e-05
-9.53836 -8.5475e-23 6.17534e-05
-9.50011 3.85145e-22 6.27652e-05
-9.46189 -2.74217e-22 6.37969e-05
-9.42371 1.87358e-23 6.48491e-05
-9.38556 2.32372e-22 6.59221e-05
-9.34744 2.38207e-23 6.70166e-05
-9.30935 -4.39597e-23 6.8133e-05
-9.2713 6.3306e-22 6.92718e-05
-9.23327 -2.63643e-22 7.04336e-05
-9.19528 5.00257e-22 7.16189e-05
-9.15732 6.52063e-23 7.28283e-05
-9.11939 -2.73837e-22 7.40624e-05
-9.08149 2.75227e-22 7.53218e-05
-9.04362 4.6794e-22 7.66071e-05
-9.00578 5.04429e-22 7.7919e-05
-8.96797 2.10463e-22 7.92581e-05
-8.93019 -1.50839e-22 8.0625e-05
-8.89244 1.09745e-22 8.20205e-05
-8.85471 -3.96682e-22 8.34453e-05
-8.81702 -1.34273e-22 8.49001e-05
-8.77936 1.50812e-22 8.63857e-05
-8.74172 -2.48827e-22 8.79028e-05
-8.70412 5.35087e-22 8.94524e-05
-8.66654 -5.22613e-22 9.1035e-05
-8.62899 1.11477e-22 9.26518e-05
-8.59146 3.87245e-22 9.43034e-05
-8.55397 2.66916e-23 9.59909e-05
-8.5165 -1.54675e-22 9.77151e-05
-8.47906 -9.88945e-22 9.9477e-05
-8.44165 -5.50693e-22 0.000101278
-8.40426 -2.11194e-22 0.000103118
-8.3669 -1.88836e-22 0.000104999
-8.32956 3.79326e-22 0.000106922
-8.29226 -1.34216e-22 0.000108888
-8.25497 -1.07084e-21 0.000110898
-8.21772 -7.42289e-23 0.000112953
-8.18049 -3.97663e-22 0.000115055
-8.14328 1.37585e-22 0.000117204
-8.1061 2.17768e-22 0.000119403
-8.06895 5.05577e-23 0.000121652
-8.03182 9.14259e-22 0.000123953
-7.99471 1.63491e-22 0.000126307
-7.95763 -9.12314e-22 0.000128715
-7.92058 -4.37136e-22 0.00013118
-7.88355 4.98781e-22 0.000133703
-7.84654 5.28743e-22 0.000136286
-7.80955 7.92544e-24 0.000138929
-7.77259 6.02892e-22 0.000141635
-7.73566 -2.55142e-22 0.000144406
-7.69874 -6.04417e-22 0.000147244
-7.66185 -6.09907e-22 0.00015015
-7.62498 -8.48717e-22 0.000153126
-7.58814 -1.31807e-22 0.000156175
-7.55132 -7.72048e-22 0.000159298
-7.51452 -4.44326e-22 0.000162498
-7.47774 -4.94877e-22 0.000165777
-7.44099 -3.13373e-22 0.000169138
-7.40425 1.72268e-21 0.000172582
-7.36754 -7.4554e-22 0.000176112
-7.33085 1.49119e-21 0.000179732
-7.29418 -1.76732e-21 0.000183443
-7.25754 2.49525e-22 0.000187249
-7.22091 2.66763e-22 0.000191152
-7.18431 1.15285e-21 0.000195155
-7.14772 -3.13588e-22 0.000199261
-7.11116 -2.51909e-22 0.000203474
-7.07462 4.12112e-22 0.000207798
-7.0381 -1.14422e-21 0.000212234
-7.00159 -2.28176e-21 0.000216787
-6.96511 1.58769e-21 0.000221461
-6.92865 -1.34718e-21 0.00022626
-6.89221 4.03015e-23 0.000231187
-6.85579 -3.22846e-21 0.000236247
-6.81938 -6.82829e-23 0.000241443
-6.783 1.78054e-21 0.000246781
-6.74664 -2.77445e-21 0.000252265
-6.71029 3.6897e-21 0.0002579
-6.67397 2.29424e-21 0.000263691
-6.63766 -2.01316e-21 0.000269643
-6.60137 -2.53398e-21 0.000275762
-6.5651 2.94425e-21 0.000282052
-6.52885 2.34717e-21 0.00028852
-6.49262 -1.16347e-21 0.000295173
-6.4564 5.73092e-22 0.000302015
-6.42021 -4.55821e-22 0.000309055
-6.38403 -4.1211e-21 0.000316298
-6.34786 1.48509e-23 0.000323752
-6.31172 1.29926e-21 0.000331424
-6.27559 2.07682e-21 0.000339322
-6.23949 -1.2241e-21 0.000347454
-6.20339 -3.17229e-21 0.000355828
-6.16732 2.357e-21 0.000364453
-6.13126 1.1005e-21 0.000373339
-6.09522 -1.26701e-21 0.000382494
-6.05919 3.10388e-21 0.000391928
-6.02319 2.03734e-21 0.000401652
-5.9872 3.06746e-21 0.000411677
-5.95122 5.19162e-21 0.000422013
-5.91526 -1.82687e-22 0.000432673
-5.87932 2.39334e-21 0.000443669
-5.84339 1.84728e-21 0.000455013
-5.80748 2.38847e-21 0.000466718
-5.77158 2.3054e-21 0.0004788
-5.7357 -4.45377e-21 0.000491272
-5.69984 3.34976e-21 0.000504149
-5.66399 -2.31464e-21 0.000517449
-5.62815 -1.93345e-21 0.000531186
-5.59233 8.09763e-21 0.000545379
-5.55653 -2.77878e-21 0.000560047
-5.52074 4.08436e-21 0.000575207
-5.48497 -8.72869e-21 0.000590881
-5.4492 1.15094e-21 0.00060709
-5.41346 -3.76775e-21 0.000623855
-5.37773 -6.72613e-21 0.000641199
-5.34201 6.97019e-21 0.000659148
-5.30631 -7.94132e-21 0.000677726
-5.27062 -5.02281e-22 0.00069696
-5.23494 6.90491e-21 0.000716878
-5.19928 -6.7149e-21 0.00073751
-5.16363 1.53716e-20 0.000758887
-5.128 2.83183e-21 0.000781042
-5.09237 6.24425e-21 0.000804009
-5.05677 -1.02379e-21 0.000827823
-5.02117 -3.49047e-21 0.000852523
-4.98559 7.67349e-22 0.00087815
-4.95002 7.94624e-21 0.000904744
-4.91446 2.35297e-21 0.000932351
-4.87892 -6.40346e-21 0.000961017
-4.84339 -1.02696e-20 0.000990792
-4.80787 -2.77564e-21 0.00102173
-4.77237 -7.37647e-21 0.00105388
-4.73687 -1.98164e-20 0.00108731
-4.70139 -2.95744e-20 0.00112207
-4.66592 -7.08561e-21 0.00115823
-4.63046 -2.05405e-20 0.00119586
-4.59502 -2.99766e-21 0.00123504
-4.55958 1.63087e-20 0.00127583
-4.52416 4.8388e-21 0.00131832
-4.48875 -2.87725e-21 0.0013626
-4.45335 4.449e-21 0.00140876
-4.41797 4.10507e-21 0.00145689
-4.38259 8.97336e-21 0.0015071
-4.34722 -8.18457e-21 0.0015595
-4.31187 1.62086e-21 0.0016142
-4.27653 -1.63063e-20 0.00167133
-4.24119 1.60305e-20 0.00173101
-4.20587 -1.10553e-20 0.0017934
-4.17056 2.48186e-21 0.00185864
-4.13526 1.52393e-20 0.00192688
-4.09997 3.1538e-21 0.00199829
-4.06469 1.95181e-20 0.00207307
-4.02942 1.66984e-20 0.00215139
-3.99416 1.61491e-20 0.00223347
-3.95891 -3.57522e-20 0.00231953
-3.92367 -8.64626e-23 0.0024098
-3.88844 -3.45771e-20 0.00250453
-3.85322 1.25997e-20 0.00260399
-3.81801 -1.36251e-20 0.00270848
-3.7828 -4.46807e-21 0.00281831
-3.74761 -3.33628e-20 0.0029338
-3.71243 1.70261e-20 0.00305533
-3.67726 -3.00541e-20 0.00318326
-3.64209 4.88245e-21 0.00331803
-3.60694 -8.58326e-20 0.00346007
-3.57179 5.67187e-20 0.00360988
-3.53665 -5.06853e-20 0.00376796
-3.50152 3.42114e-20 0.00393489
-3.4664 -2.64763e-20 0.00411127
-3.43129 1.19776e-20 0.00429776
-3.39619 9.15481e-21 0.00449507
-3.36109 -3.26965e-20 0.00470398
-3.32601 2.55358e-20 0.00492532
-3.29093 -3.55663e-20 0.00516002
-3.25586 -5.01578e-20 0.00540906
-3.2208 1.56387e-20 0.00567351
-3.18574 6.82306e-20 0.00595457
-3.1507 7.83866e-20 0.00625352
-3.11566 -9.35727e-20 0.00657176
-3.08063 -1.02094e-19 0.00691084
-3.0456 -9.93411e-20 0.00727244
-3.01059 -8.87696e-20 0.00765841
-2.97558 -1.8693e-20 0.00807078
-2.94058 2.5154e-20 0.0085118
-2.90558 -1.71031e-19 0.00898393
-2.87059 -1.28149e-19 0.00948989
-2.83561 3.52513e-19 0.0100327
-2.80064 6.91525e-20 0.0106157
-2.76567 3.4886e-19 0.0112425
-2.73071 -4.389e-20 0.0119173
-2.69576 1.18494e-19 0.0126447
-2.66081 -4.58027e-19 0.0134297
-2.62587 9.74441e-20 0.014278
-2.59094 -4.43898e-19 0.015196
-2.55601 -1.04184e-19 0.0161908
-2.52109 5.52519e-19 0.0172706
-2.48617 -8.68085e-20 0.0184442
-2.45126 3.39115e-20 0.0197219
-2.41636 -7.59755e-19 0.0211154
-2.38146 -3.79437e-19 0.0226377
-2.34657 -5.5912e-19 0.0243037
-2.31168 5.83617e-19 0.0261305
-2.2768 -3.72901e-19 0.0281375
-2.24192 -1.61603e-18 0.0303471
-2.20705 -7.21092e-19 0.032785
-2.17219 -1.06763e-18 0.0354809
-2.13733 1.46336e-18 0.0384692
-2.10247 1.13655e-18 0.0417897
-2.06762 2.02085e-18 0.0454891
-2.03278 -1.01187e-18 0.0496219
-1.99794 7.77199e-19 0.0542522
-1.9631 -2.95899e-19 0.0594557
-1.92827 2.8993e-20 0.0653218
-1.89345 -1.1971e-18 0.0719574
-1.85862 -1.81631e-18 0.0794898
-1.82381 2.01566e-19 0.088072
-1.78899 3.69919e-18 0.0978888
-1.75419 1.93474e-18 0.109164
-1.71938 5.65413e-18 0.122171
-1.68458 5.42157e-18 0.137242
-1.64979 1.06505e-18 0.154789
-1.61499 2.22159e-18 0.175319
-1.58021 4.84255e-18 0.199459
-1.54542 9.15118e-18 0.22799
-1.51064 6.17432e-18 0.261885
-1.47586 -1.28956e-17 0.30235
-1.44109 -2.01572e-18 0.35088
-1.40632 1.3749e-17 0.409304
-1.37155 -3.21134e-18 0.47982
-1.33679 2.41434e-17 0.564974
-1.30203 2.27836e-17 0.667529
-1.26727 1.08944e-17 0.790106
-1.23251 -1.32449e-17 0.934436
-1.19776 2.90514e-17 1.10003
-1.16301 -5.71567e-17 1.2822
-1.12827 -5.32938e-18 1.46995
-1.09352 5.96212e-18 1.64495
-1.05878 -1.35673e-19 1.78398
-1.02405 -1.86227e-17 1.86572
-0.989309 9.32302e-17 1.87916
-0.954576 6.13772e-18 1.8281
-0.919844 5.85976e-17 1.72828
-0.885115 -2.95242e-17 1.59986
-0.850388 4.80969e-17 1.46086
-0.815663 1.92676e-17 1.324
-0.78094 3.3237e-18 1.19667
-0.746219 -4.1268e-18 1.08222
-0.711499 2.45809e-17 0.981486
-0.676781 3.79887e-17 0.893891
-0.642065 4.3276e-17 0.818228
-0.60735 1.15407e-18 0.753076
-0.572637 3.06285e-18 0.697035
-0.537925 3.35365e-17 0.648821
-0.503214 1.85889e-17 0.607314
-0.468504 -4.27906e-18 0.571553
-0.433796 -1.97041e-17 0.54073
-0.399089 1.64195e-18 0.514167
-0.364382 -7.94587e-18 0.491302
-0.329676 3.15878e-18 0.47167
-0.294972 -1.01598e-17 0.454886
-0.260267 -5.14599e-18 0.440632
-0.225564 -2.91286e-18 0.42865
-0.190861 1.65982e-18 0.418728
-0.156158 -3.65417e-18 0.410696
-0.121456 -2.63178e-18 0.404421
-0.0867541 6.8352e-19 0.3998
-0.0520524 -5.13335e-19 0.396759
-0.0173508 2.36713e-21 0.395251
0.0173508 3.45894e-20 0.395251
0.0520524 -5.36331e-19 0.396759
0.0867541 1.6548e-19 0.3998
0.121456 3.43907e-19 0.404421
0.156158 1.36552e-18 0.410696
0.190861 -1.18032e-18 0.418728
0.225564 8.24656e-20 0.42865
0.260267 -3.02314e-18 0.440632
0.294972 -2.30297e-18 0.454886
0.329676 1.06004e-17 0.47167
0.364382 1.96862e-18 0.491302
0.399089 -4.59569e-18 0.514167
0.433796 5.71154e-18 0.54073
0.468504 6.08675e-18 0.571553
0.503214 -1.92255e-17 0.607314
0.537925 -1.98486e-17 0.648821
0.572637 6.85527e-18 0.697035
0.60735 2.69708e-18 0.753076
0.642065 2.78974e-17 0.818228
0.676781 5.38228e-17 0.893891
0.711499 -5.02156e-18 0.981486
0.746219 1.16039e-17 1.08222
0.78094 2.91895e-17 1.19667
0.815663 1.23372e-16 1.324
0.850388 -2.85822e-17 1.46086
0.885115 5.84777e-18 1.59986
0.919844 2.04665e-18 1.72828
0.954576 6.85709e-18 1.8281
0.989309 7.26157e-18 1.87916
1.02405 1.84096e-18 1.86572
1.05878 1.82567e-18 1.78398
1.09352 -1.27409e-17 1.64495
1.12827 -1.93169e-17 1.46995
1.16301 5.31042e-17 1.2822
1.19776 1.05488e-17 1.10003
1.23251 5.88905e-18 0.934436
1.26727 5.25707e-17 0.790106
1.30203 -8.55727e-19 0.667529
1.33679 2.26907e-17 0.564974
1.37155 -1.70812e-17 0.47982
1.40632 -1.79925e-17 0.409304
1.44109 4.4861e-18 0.35088
1.47586 -9.84753e-18 0.30235
1.51064 9.97289e-18 0.261885
1.54542 -1.15537e-17 0.22799
1.58021 1.07769e-17 0.199459
1.61499 -9.19869e-18 0.175319
1.64979 1.23486e-17 0.154789
1.68458 1.21738e-18 0.137242
1.71938 2.95568e-18 0.122171
1.75419 -2.31517e-18 0.109164
1.78899 2.41681e-18 0.0978888
1.82381 3.62845e-19 0.088072
1.85862 2.38771e-18 0.0794898
1.89345 -1.73649e-19 0.0719574
1.92827 -5.62517e-18 0.0653218
1.9631 1.3681e-19 0.0594557
1.99794 2.19845e-19 0.0542522
2.03278 -5.36894e-20 0.0496219
2.06762 9.24045e-19 0.0454891
2.10247 -3.6912e-19 0.0417897
2.13733 1.04695e-18 0.0384692
2.17219 7.28959e-19 0.0354809
2.20705 2.80016e-19 0.032785
2.24192 -5.79502e-19 0.0303471
2.2768 -4.50434e-19 0.0281375
2.31168 -3.74248e-19 0.0261305
2.34657 -3.7379e-19 0.0243037
2.38146 1.54035e-19 0.0226377
2.41636 -9.21398e-20 0.0211154
2.45126 2.2176e-19 0.0197219
2.48617 -8.91335e-19 0.0184442
2.52109 -1.62681e-19 0.0172706
2.55601 2.99361e-19 0.0161908
2.59094 9.24566e-20 0.015196
2.62587 5.59149e-20 0.014278
2.66081 -1.2999e-20 0.0134297
2.69576 2.11239e-19 0.0126447
2.73071 1.42815e-19 0.0119173
2.76567 3.29168e-19 0.0112425
2.80064 3.00543e-19 0.0106157
2.83561 2.62764e-19 0.0100327
2.87059 8.71609e-20 0.00948989
2.90558 1.50509e-19 0.00898393
2.94058 1.11333e-19 0.0085118
2.97558 5.78312e-20 0.00807078
3.01059 1.82171e-19 0.00765841
3.0456 2.95408e-20 0.00727244
3.08063 -8.78102e-20 0.00691084
3.11566 1.05446e-19 0.00657176
3.1507 -7.65817e-21 0.00625352
3.18574 4.74879e-20 0.00595457
3.2208 1.15612e-19 0.00567351
3.25586 -6.86172e-21 0.00540906
3.29093 7.46307e-20 0.00516002
3.32601 1.60258e-19 0.00492532
3.36109 -6.21944e-20 0.00470398
3.39619 -4.53703e-20 0.00449507
3.43129 5.71196e-20 0.00429776
3.4664 -5.40464e-20 0.00411127
3.50152 1.50416e-20 0.00393489
3.53665 8.88641e-20 0.00376796
3.57179 7.23525e-20 0.00360988
3.60694 8.28791e-20 0.00346007
3.64209 -5.08195e-20 0.00331803
3.67726 -5.79077e-20 0.00318326
3.71243 6.76821e-21 0.00305533
3.74761 -2.16856e-20 0.0029338
3.7828 -4.04755e-20 0.00281831
3.81801 -2.74276e-21 0.00270848
3.85322 2.60443e-20 0.00260399
3.88844 7.64413e-21 0.00250453
3.92367 -4.9067e-20 0.0024098
3.95891 2.48837e-20 0.00231953
3.99416 -6.37996e-21 0.00223347
4.02942 -2.38907e-20 0.00215139
4.06469 -2.59954e-20 0.00207307
4.09997 -5.52813e-20 0.00199829
4.13526 -9.46433e-21 0.00192688
4.17056 -4.11445e-21 0.00185864
4.20587 -7.48772e-21 0.0017934
4.24119 3.05837e-21 0.00173101
4.27653 -1.51494e-20 0.00167133
4.31187 -2.35418e-20 0.0016142
4.34722 1.92322e-20 0.0015595
4.38259 -2.05248e-21 0.0015071
4.41797 7.59911e-21 0.00145689
4.45335 1.55986e-20 0.00140876
4.48875 -1.39172e-20 0.0013626
4.52416 -1.31189e-20 0.00131832
4.55958 2.0927e-21 0.00127583
4.59502 4.02386e-21 0.00123504
4.63046 -1.32705e-20 0.00119586
4.66592 -2.84477e-21 0.00115823
4.70139 -2.45026e-21 0.00112207
4.73687 8.55319e-21 0.00108731
4.77237 3.50333e-21 0.00105388
4.80787 2.03094e-20 0.00102173
4.84339 4.67099e-21 0.000990792
4.87892 -9.32133e-21 0.000961017
4.91446 4.91806e-22 0.000932351
4.95002 3.11265e-21 0.000904744
4.98559 -6.03761e-21 0.00087815
5.02117 6.58921e-21 0.000852523
5.05677 3.89454e-21 0.000827823
5.09237 -5.36898e-21 0.000804009
5.128 -6.64022e-22 0.000781042
5.16363 2.02732e-21 0.000758887
5.19928 8.67015e-21 0.00073751
5.23494 8.33029e-21 0.000716878
5.27062 -3.51239e-21 0.00069696
5.30631 -4.35667e-21 0.000677726
5.34201 -3.05618e-21 0.000659148
5.37773 6.79633e-22 0.000641199
5.41346 -4.64849e-22 0.000623855
5.4492 -2.58479e-21 0.00060709
5.48497 -4.4075e-21 0.000590881
5.52074 5.88236e-21 0.000575207
5.55653 -2.59361e-21 0.000560047
5.59233 -2.54637e-22 0.000545379
5.62815 -3.27361e-21 0.000531186
5.66399 -1.15985e-21 0.000517449
5.69984 -5.47394e-21 0.000504149
5.7357 -5.87424e-21 0.000491272
5.77158 1.20149e-21 0.0004788
5.80748 -3.29807e-22 0.000466718
5.84339 1.51303e-22 0.000455013
5.87932 5.34924e-21 0.000443669
5.91526 2.86668e-21 0.000432673
5.95122 -2.82734e-21 0.000422013
5.9872 -4.50099e-21 0.000411677
6.02319 6.5031e-21 0.000401652
6.05919 5.33818e-22 0.000391928
6.09522 2.32375e-21 0.000382494
6.13126 2.33654e-21 0.000373339
6.16732 -1.1053e-21 0.000364453
6.20339 -4.27125e-21 0.000355828
6.23949 -2.05557e-21 0.000347454
6.27559 -2.16611e-22 0.000339322
6.31172 6.74516e-22 0.000331424
6.34786 1.1577e-21 0.000323752
6.38403 -3.94745e-22 0.000316298
6.42021 -7.04729e-22 0.000309055
6.4564 -6.74005e-22 0.000302015
6.49262 -6.32155e-22 0.000295173
6.52885 1.66286e-21 0.00028852
6.5651 -2.13495e-21 0.000282052
6.60137 8.33988e-22 0.000275762
6.63766 -4.19818e-22 0.000269643
6.67397 3.50369e-22 0.000263691
6.71029 2.39677e-22 0.0002579
6.74664 -4.76531e-22 0.000252265
6.783 -1.74447e-21 0.000246781
6.81938 9.11046e-22 0.000241443
6.85579 1.23176e-21 0.000236247
6.89221 1.32947e-21 0.000231187
6.92865 2.25193e-21 0.00022626
6.96511 1.76547e-22 0.000221461
7.00159 -5.87769e-22 0.000216787
7.0381 -1.34554e-21 0.000212234
7.07462 -1.45946e-21 0.000207798
7.11116 -9.76849e-22 0.000203474
7.14772 9.78459e-22 0.000199261
7.18431 8.81796e-23 0.000195155
7.22091 -4.28639e-23 0.000191152
7.25754 1.75388e-21 0.000187249
7.29418 -9.14505e-22 0.000183443
7.33085 -3.62783e-22 0.000179732
7.36754 -8.06716e-22 0.000176112
7.40425 3.7047e-22 0.000172582
7.44099 1.03365e-21 0.000169138
7.47774 4.77431e-23 0.000165777
7.51452 8.95871e-22 0.000162498
7.55132 1.88549e-23 0.000159298
7.58814 1.62186e-22 0.000156175
7.62498 7.21291e-22 0.000153126
7.66185 -1.61702e-22 0.00015015
7.69874 6.69118e-22 0.000147244
7.73566 -5.31763e-22 0.000144406
7.77259 -1.18917e-22 0.000141635
7.80955 -1.82393e-22 0.000138929
7.84654 9.57526e-22 0.000136286
7.88355 2.95366e-22 0.000133703
7.92058 2.54901e-22 0.00013118
7.95763 9.17734e-22 0.000128715
7.99471 -7.2451e-22 0.000126307
8.03182 -4.08577e-22 0.000123953
8.06895 1.32313e-22 0.000121652
8.1061 -3.14341e-23 0.000119403
8.14328 -2.2127e-22 0.000117204
8.18049 -8.05564e-23 0.000115055
8.21772 -3.30428e-22 0.000112953
8.25497 -1.50628e-22 0.000110898
8.29226 -8.87958e-23 0.000108888
8.32956 3.76609e-23 0.000106922
8.3669 -4.78799e-22 0.000104999
8.40426 -7.94049e-22 0.000103118
8.44165 6.28584e-22 0.000101278
8.47906 -3.43228e-22 9.9477e-05
8.5165 2.65016e-22 9.77151e-05
8.55397 -3.83559e-22 9.59909e-05
8.59146 -9.56343e-23 9.43034e-05
8.62899 1.12891e-22 9.26518e-05
8.66654 -2.74313e-22 9.1035e-05
8.70412 -3.76218e-22 8.94524e-05
8.74172 -5.85036e-22 8.79028e-05
8.77936 1.47231e-22 8.63857e-05
8.81702 3.57666e-22 8.49001e-05
8.85471 6.45826e-22 8.34453e-05
8.89244 -1.40583e-22 8.20205e-05
8.93019 -3.77767e-22 8.0625e-05
8.96797 -1.64724e-22 7.92581e-05
9.00578 4.40528e-22 7.7919e-05
9.04362 -3.08e-23 7.66071e-05
9.08149 -8.49259e-23 7.53218e-05
9.11939 1.19787e-22 7.40624e-05
9.15732 -3.81464e-22 7.28283e-05
9.19528 -2.47159e-22 7.16189e-05
9.23327 2.28055e-22 7.04336e-05
9.2713 3.16935e-22 6.92718e-05
9.30935 -3.63361e-23 6.8133e-05
9.34744 -2.35594e-22 6.70166e-05
9.38556 1.27847e-22 6.59221e-05
9.42371 3.57846e-23 6.48491e-05
9.46189 4.06557e-22 6.37969e-05
9.50011 -5.7979e-22 6.27652e-05
9.53836 -1.97172e-23 6.17534e-05
9.57664 -9.21065e-23 6.07612e-05
9.61496 -1.89266e-23 5.9788e-05
9.65331 2.61479e-22 5.88334e-05
9.69169 2.9311e-22 5.7897e-05
9.73011 -4.73511e-22 5.69783e-05
9.76856 4.52824e-22 5.60771e-05
9.80704 -9.61901e-23 5.51929e-05
9.84557 -3.79328e-22 5.43253e-05
9.88412 5.14775e-22 5.34739e-05
9.92271 4.82183e-23 5.26384e-05
9.96134 -2.54893e-22 5.18184e-05
10 -8.66262e-23 5.10137e-05
10.0387 -4.13662e-22 5.02238e-05
10.0774 2.5031e-22 4.94484e-05
10.1162 3.90538e-22 4.86873e-05
10.155 -1.99294e-22 4.794e-05
10.1939 2.46186e-22 4.72064e-05
10.2328 -1.95146e-23 4.64861e-05
10.2717 1.36881e-22 4.57788e-05
10.3106 -1.54044e-22 4.50842e-05
10.3496 -1.98865e-22 4.44022e-05
10.3887 -1.94346e-22 4.37323e-05
10.4278 -2.11561e-22 4.30744e-05
10.4669 2.58281e-23 4.24282e-05
10.506 -1.19254e-22 4.17935e-05
10.5452 -2.1316e-22 4.11699e-05
10.5845 8.39998e-23 4.05574e-05
10.6238 -1.2933e-22 3.99556e-05
10.6631 4.96508e-23 3.93643e-05
10.7024 -5.55082e-23 3.87834e-05
10.7418 4.15686e-23 3.82125e-05
10.7813 -3.36651e-23 3.76515e-05
10.8208 1.00186e-23 3.71002e-05
10.8603 1.92063e-24 3.65584e-05
10.8999 6.61663e-23 3.60259e-05
10.9395 -2.14664e-22 3.55026e-05
10.9792 3.87543e-23 3.49881e-05
11.0189 2.25779e-22 3.44824e-05
11.0586 -6.71922e-23 3.39852e-05
11.0984 -3.46331e-23 3.34964e-05
11.1383 1.23988e-22 3.30159e-05
11.1781 9.5698e-23 3.25434e-05
11.2181 -2.6128e-22 3.20789e-05
11.2581 8.01665e-23 3.1622e-05
11.2981 1.33365e-22 3.11728e-05
11.3381 -2.44258e-22 3.0731e-05
11.3783 -7.88234e-23 3.02966e-05
11.4184 -1.65909e-23 2.98692e-05
11.4587 2.51047e-23 2.94489e-05
11.4989 6.11794e-23 2.90355e-05
11.5392 1.85817e-22 2.86289e-05
11.5796 -5.77091e-23 2.82288e-05
11.62 -2.6522e-23 2.78352e-05
11.6605 -4.75015e-23 2.74481e-05
11.701 1.05131e-22 2.70671e-05
11.7415 2.30693e-23 2.66923e-05
11.7822 -1.23743e-22 2.63235e-05
11.8228 2.3707e-23 2.59606e-05
11.8636 -7.891e-23 2.56034e-05
11.9043 3.83287e-23 2.5252e-05
11.9452 -4.43201e-24 2.49061e-05
11.986 -1.65758e-23 2.45657e-05
12.027 7.76635e-23 2.42306e-05
12.068 -1.68215e-22 2.39008e-05
12.109 -3.10946e-23 2.35762e-05
12.1501 -1.52421e-23 2.32566e-05
12.1913 8.24471e-24 2.2942e-05
12.2325 -5.36912e-23 2.26323e-05
12.2738 1.32864e-22 2.23274e-05
12.3151 -2.2612e-23 2.20272e-05
12.3565 1.31734e-23 2.17316e-05
12.3979 1.20265e-23 2.14406e-05
12.4394 2.67139e-23 2.1154e-05
12.481 -1.48212e-23 2.08718e-05
12.5226 -4.20183e-23 2.05939e-05
12.5643 -4.10827e-23 2.03202e-05
12.6061 -1.07893e-22 2.00506e-05
12.6479 -6.60047e-23 1.97851e-05
12.6898 -3.77146e-23 1.95237e-05
12.7317 8.00091e-23 1.92661e-05
12.7737 6.90526e-23 1.90124e-05
12.8158 -8.4051e-24 1.87624e-05
12.8579 -4.19896e-23 1.85162e-05
12.9001 -3.62012e-24 1.82737e-05
12.9424 5.54437e-23 1.80347e-05
12.9847 -2.36703e-23 1.77993e-05
13.0271 6.4629e-23 1.75673e-05
13.0696 -5.14017e-23 1.73388e-05
13.1121 4.66967e-24 1.71135e-05
13.1547 2.79837e-23 1.68916e-05
13.1974 6.99582e-23 1.66729e-05
13.2402 1.98439e-23 1.64574e-05
13.283 -9.34353e-23 1.6245e-05
13.3259 1.04435e-23 1.60357e-05
13.3689 9.29866e-24 1.58293e-05
13.4119 2.77074e-23 1.5626e-05
13.455 -1.02801e-23 1.54255e-05
13.4982 -8.71458e-24 1.5228e-05
13.5415 5.32131e-23 1.50332e-05
13.5848 4.84137e-23 1.48412e-05
13.6283 1.93085e-23 1.46519e-05
13.6718 -6.11025e-23 1.44653e-05
13.7153 3.21946e-23 1.42814e-05
13.759 -3.40948e-23 1.41e-05
13.8028 -3.84072e-23 1.39212e-05
13.8466 -2.45794e-23 1.37448e-05
13.8905 1.3505e-23 1.35709e-05
13.9345 -5.58149e-23 1.33995e-05
13.9786 1.57158e-23 1.32304e-05
14.0227 7.42386e-23 1.30637e-05
14.067 3.78307e-24 1.28992e-05
14.1113 3.03282e-23 1.27371e-05
14.1558 -2.72477e-23 1.25771e-05
14.2003 -1.24583e-23 1.24193e-05
14.2449 1.52911e-23 1.22637e-05
14.2896 -4.49584e-23 1.21103e-05
14.3344 -2.74287e-23 1.19588e-05
14.3793 -2.26793e-23 1.18095e-05
14.4243 7.64494e-24 1.16622e-05
14.4693 -6.58735e-25 1.15168e-05
14.5145 -3.23401e-23 1.13734e-05
14.5598 1.83739e-23 1.12319e-05
14.6052 8.53754e-24 1.10924e-05
14.6506 1.57923e-24 1.09546e-05
14.6962 -1.74759e-23 1.08187e-05
14.7419 4.58753e-23 1.06847e-05
14.7877 7.11425e-23 1.05523e-05
14.8336 3.82349e-23 1.04218e-05
14.8796 -1.0379e-23 1.02929e-05
14.9257 1.6732e-23 1.01657e-05
14.9719 -1.6524e-23 1.00402e-05
15.0182 3.71557e-23 9.91638e-06
15.0647 6.15462e-23 9.79413e-06
15.1112 -7.78537e-24 9.67346e-06
15.1579 5.56264e-24 9.55436e-06
15.2047 5.94128e-24 9.43679e-06
15.2516 -3.19697e-23 9.32073e-06
15.2986 -5.08375e-23 9.20617e-06
15.3458 4.81767e-24 9.09307e-06
15.393 -1.35078e-23 8.98141e-06
15.4404 4.69368e-24 8.87117e-06
15.488 3.11726e-23 8.76234e-06
15.5356 4.68894e-23 8.65488e-06
15.5834 -3.22519e-23 8.54877e-06
15.6313 -2.90947e-23 8.44401e-06
15.6794 -3.1456e-23 8.34055e-06
15.7276 -1.48942e-23 8.23839e-06
15.7759 1.29421e-23 8.1375e-06
15.8243 1.74538e-23 8.03787e-06
15.873 4.64888e-24 7.93948e-06
15.9217 -2.46798e-24 7.8423e-06
15.9706 -6.3338e-23 7.74631e-06
16.0197 1.65165e-23 7.65151e-06
16.0689 8.44681e-24 7.55787e-06
16.1182 -2.57851e-23 7.46537e-06
16.1677 6.98297e-24 7.374e-06
16.2174 -2.146e-25 7.28374e-06
16.2672 1.85581e-23 7.19457e-06
16.3172 -2.15019e-24 7.10647e-06
16.3674 -3.22541e-24 7.01943e-06
16.4177 1.13414e-23 6.93344e-06
16.4682 7.75919e-24 6.84847e-06
16.5189 -2.34384e-23 6.76451e-06
16.5697 1.42451e-23 6.68155e-06
16.6208 1.32193e-23 6.59957e-06
16.672 2.28239e-23 6.51856e-06
16.7234 9.40988e-24 6.43849e-06
16.775 -3.79986e-24 6.35937e-06
16.8268 -1.22706e-23 6.28116e-06
16.8787 8.04139e-24 6.20386e-06
16.9309 -6.50712e-24 6.12746e-06
16.9833 7.08804e-24 6.05193e-06
17.0359 -4.3031e-24 5.97727e-06
17.0887 7.85548e-24 5.90347e-06
17.1418 -1.18128e-23 5.8305e-06
17.195 5.99661e-24 5.75836e-06
17.2485 -1.39254e-23 5.68703e-06
17.3022 -1.35567e-24 5.61651e-06
17.3562 2.02556e-23 5.54677e-06
17.4104 1.83741e-23 5.47781e-06
17.4648 1.06903e-23 5.40962e-06
17.5195 1.88135e-23 5.34217e-06
17.5744 -1.40959e-23 5.27547e-06
17.6296 1.11529e-23 5.20949e-06
17.6851 1.68383e-23 5.14423e-06
17.7408 6.13558e-24 5.07967e-06
17.7969 4.9144e-24 5.01581e-06
17.8532 -6.54157e-24 4.95262e-06
17.9098 -1.25713e-23 4.89011e-06
17.9667 4.84756e-24 4.82826e-06
18.0239 -7.88409e-24 4.76705e-06
18.0815 1.60708e-23 4.70648e-06
18.1393 -1.24868e-23 4.64654e-06
18.1975 1.60543e-23 4.58721e-06
18.256 3.37054e-24 4.52848e-06
18.3149 -6.89885e-24 4.47035e-06
18.3742 -5.59817e-24 4.4128e-06
18.4338 2.13609e-24 4.35582e-06
18.4938 -8.99866e-24 4.2994e-06
18.5542 -1.77291e-24 4.24354e-06
18.615 1.88153e-24 4.18821e-06
18.6762 1.53194e-23 4.13341e-06
18.7379 -7.01068e-24 4.07912e-06
18.8 -1.34196e-23 4.02534e-06
18.8625 4.15089e-24 3.97206e-06
18.9255 2.04429e-24 3.91926e-06
18.9891 8.59612e-24 3.86694e-06
19.0531 -5.93371e-24 3.81507e-06
19.1177 7.90826e-24 3.76366e-06
19.1828 -4.51021e-24 3.71269e-06
19.2484 9.78937e-24 3.66214e-06
19.3147 1.23742e-23 3.61201e-06
19.3816 6.39344e-25 3.56227e-06
19.4491 1.19993e-23 3.51293e-06
19.5173 9.51281e-24 3.46397e-06
19.5862 -2.06084e-23 3.41536e-06
19.6558 1.68378e-23 3.36711e-06
19.7262 5.23909e-24 3.31918e-06
19.7974 5.8945e-25 3.27158e-06
19.8694 -1.28913e-23 3.22428e-06
19.9423 -2.38568e-24 3.17726e-06
20.0162 -1.34074e-25 3.1305e-06
20.091 -7.39021e-24 3.084e-06
20.1669 -1.49245e-23 3.03772e-06
20.244 -3.17747e-25 2.99164e-06
20.3222 4.07477e-24 2.94574e-06
20.4016 3.0653e-24 2.9e-06
20.4825 -4.34019e-24 2.85437e-06
20.5648 4.56802e-24 2.80884e-06
20.6487 1.43478e-24 2.76335e-06
20.7344 -2.64688e-24 2.71787e-06
20.8219 5.79041e-24 2.67236e-06
20.9115 1.93589e-24 2.62675e-06
21.0034 -1.03816e-24 2.58097e-06
21.0979 -1.63627e-25 2.53495e-06
21.1952 2.94615e-25 2.48859e-06
21.2959 1.04031e-24 2.44177e-06
21.4004 2.0627e-24 2.39433e-06
21.5093 -9.39065e-25 2.34607e-06
21.6237 -6.07446e-26 2.29672e-06
21.7448 -5.72669e-24 2.24587e-06
21.8747 1.44406e-26 2.19291e-06
22.0165 -5.38951e-24 2.13682e-06
22.1768 -1.4786e-24 2.07559e-06
22.3723 -3.59111e-24 2.00385e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.25Lambda0.5Nc1Classic/iFpTwoLoop.txt <==
-22.3723 1.04158e-23 2.00373e-06
-22.1768 1.32802e-23 2.07546e-06
-22.0165 7.82925e-24 2.13668e-06
-21.8747 1.10005e-23 2.19277e-06
-21.7448 2.14352e-23 2.24572e-06
-21.6237 3.21839e-23 2.29657e-06
-21.5093 2.48954e-23 2.34592e-06
-21.4004 3.7811e-24 2.39417e-06
-21.2959 7.12998e-24 2.4416e-06
-21.1952 1.31476e-23 2.48842e-06
-21.0979 4.63967e-24 2.53477e-06
-21.0034 1.00549e-24 2.58079e-06
-20.9115 -1.81957e-23 2.62656e-06
-20.8219 1.43226e-24 2.67217e-06
-20.7344 1.70194e-23 2.71768e-06
-20.6487 1.14892e-23 2.76315e-06
-20.5648 2.99689e-23 2.80863e-06
-20.4825 -3.00183e-23 2.85416e-06
-20.4016 1.7138e-23 2.89978e-06
-20.3222 2.30333e-23 2.94552e-06
-20.244 1.48276e-23 2.99141e-06
-20.1669 3.96425e-23 3.03749e-06
-20.091 5.56523e-23 3.08376e-06
-20.0162 2.50095e-24 3.13026e-06
-19.9423 -1.49839e-23 3.17701e-06
-19.8694 3.59168e-23 3.22402e-06
-19.7974 -1.30176e-23 3.27132e-06
-19.7262 -1.0563e-23 3.31892e-06
-19.6558 5.74983e-23 3.36683e-06
-19.5862 3.08784e-23 3.41508e-06
-19.5173 4.95319e-23 3.46368e-06
-19.4491 2.81445e-23 3.51264e-06
-19.3816 1.98496e-23 3.56198e-06
-19.3147 3.41331e-24 3.6117e-06
-19.2484 -1.41611e-23 3.66183e-06
-19.1828 1.47714e-23 3.71237e-06
-19.1177 4.69684e-23 3.76334e-06
-19.0531 6.98615e-24 3.81475e-06
-18.9891 7.30945e-23 3.86661e-06
-18.9255 4.69324e-23 3.91892e-06
-18.8625 1.45497e-23 3.97171e-06
-18.8 -2.21767e-23 4.02499e-06
-18.7379 3.34554e-23 4.07876e-06
-18.6762 -5.48688e-24 4.13304e-06
-18.615 2.06245e-23 4.18783e-06
-18.5542 4.24053e-23 4.24315e-06
-18.4938 2.83451e-23 4.29901e-06
-18.4338 2.12733e-23 4.35542e-06
-18.3742 6.56721e-23 4.4124e-06
-18.3149 1.50263e-23 4.46994e-06
-18.256 2.34414e-23 4.52806e-06
-18.1975 -7.34614e-24 4.58678e-06
-18.1393 -2.44064e-23 4.6461e-06
-18.0815 -2.01638e-23 4.70603e-06
-18.0239 -6.14933e-24 4.7666e-06
-17.9667 -3.87009e-24 4.82779e-06
-17.9098 -6.72838e-24 4.88964e-06
-17.8532 3.47048e-23 4.95214e-06
-17.7969 1.07442e-23 5.01531e-06
-17.7408 5.17678e-23 5.07917e-06
-17.6851 -2.90571e-24 5.14372e-06
-17.6296 -6.17687e-23 5.20897e-06
-17.5744 1.47374e-23 5.27494e-06
-17.5195 3.59675e-23 5.34163e-06
-17.4648 8.38216e-24 5.40907e-06
-17.4104 -1.2492e-23 5.47725e-06
-17.3562 -5.62482e-24 5.5462e-06
-17.3022 4.66621e-23 5.61593e-06
-17.2485 -1.12272e-23 5.68644e-06
-17.195 2.44935e-23 5.75776e-06
-17.1418 -6.4856e-23 5.82988e-06
-17.0887 -2.97524e-23 5.90284e-06
-17.0359 -6.01464e-23 5.97663e-06
-16.9833 8.4265e-23 6.05128e-06
-16.9309 8.76956e-23 6.12679e-06
-16.8787 -4.60432e-23 6.20319e-06
-16.8268 -2.06647e-24 6.28047e-06
-16.775 -6.86931e-23 6.35867e-06
-16.7234 -1.44546e-23 6.43778e-06
-16.672 -2.01781e-23 6.51783e-06
-16.6208 -1.17847e-22 6.59883e-06
-16.5697 -1.7462e-22 6.6808e-06
-16.5189 1.90161e-23 6.76375e-06
-16.4682 -7.7409e-23 6.84769e-06
-16.4177 3.88205e-23 6.93264e-06
-16.3674 -1.40088e-22 7.01862e-06
-16.3172 5.49668e-24 7.10564e-06
-16.2672 -1.5462e-22 7.19372e-06
-16.2174 4.50623e-24 7.28288e-06
-16.1677 3.83055e-25 7.37313e-06
-16.1182 -5.21305e-23 7.46448e-06
-16.0689 -1.09805e-22 7.55696e-06
-16.0197 -2.60968e-23 7.65059e-06
-15.9706 -2.02941e-22 7.74537e-06
-15.9217 -1.55493e-22 7.84134e-06
-15.873 -6.2235e-23 7.9385e-06
-15.8243 -2.19894e-22 8.03688e-06
-15.7759 -6.65514e-23 8.13649e-06
-15.7276 -1.58885e-22 8.23736e-06
-15.6794 1.06113e-22 8.3395e-06
-15.6313 -1.74454e-22 8.44294e-06
-15.5834 6.25367e-23 8.54768e-06
-15.5356 3.14388e-23 8.65377e-06
-15.488 2.6662e-23 8.76121e-06
-15.4404 -2.96747e-23 8.87002e-06
-15.393 -5.87119e-23 8.98024e-06
-15.3458 -5.94585e-23 9.09187e-06
-15.2986 9.58166e-23 9.20495e-06
-15.2516 -1.33631e-22 9.31949e-06
-15.2047 -1.90434e-22 9.43553e-06
-15.1579 -1.79478e-23 9.55307e-06
-15.1112 -3.99137e-23 9.67215e-06
-15.0647 -8.48984e-23 9.79279e-06
-15.0182 1.85407e-22 9.91502e-06
-14.9719 -2.19834e-23 1.00389e-05
-14.9257 1.08823e-22 1.01643e-05
-14.8796 2.27319e-22 1.02915e-05
-14.8336 -1.96757e-24 1.04203e-05
-14.7877 1.66247e-22 1.05508e-05
-14.7419 1.6373e-22 1.06831e-05
-14.6962 -1.14075e-22 1.08172e-05
-14.6506 -5.47571e-23 1.09531e-05
-14.6052 1.71812e-23 1.10908e-05
-14.5598 2.89159e-23 1.12303e-05
-14.5145 1.16179e-22 1.13717e-05
-14.4693 -8.03083e-23 1.15151e-05
-14.4243 5.60244e-23 1.16604e-05
-14.3793 -1.45495e-22 1.18077e-05
-14.3344 -1.44568e-22 1.1957e-05
-14.2896 3.81899e-23 1.21084e-05
-14.2449 9.9455e-23 1.22619e-05
-14.2003 1.12566e-22 1.24174e-05
-14.1558 2.0449e-22 1.25752e-05
-14.1113 2.58567e-23 1.27351e-05
-14.067 -1.5942e-22 1.28972e-05
-14.0227 -9.39129e-23 1.30616e-05
-13.9786 -2.4614e-23 1.32283e-05
-13.9345 -1.94366e-22 1.33974e-05
-13.8905 3.49921e-22 1.35688e-05
-13.8466 -3.20477e-22 1.37426e-05
-13.8028 -9.94612e-23 1.39189e-05
-13.759 1.64931e-22 1.40977e-05
-13.7153 -1.32703e-22 1.4279e-05
-13.6718 1.93585e-22 1.4463e-05
-13.6283 -3.62764e-23 1.46495e-05
-13.5848 -1.07844e-22 1.48387e-05
-13.5415 -2.51417e-23 1.50307e-05
-13.4982 -8.94623e-23 1.52254e-05
-13.455 1.26555e-22 1.54229e-05
-13.4119 1.83946e-22 1.56233e-05
-13.3689 -7.34105e-23 1.58266e-05
-13.3259 -2.32285e-22 1.60329e-05
-13.283 3.27222e-22 1.62422e-05
-13.2402 -4.20792e-23 1.64545e-05
-13.1974 2.05708e-22 1.667e-05
-13.1547 -4.10747e-22 1.68886e-05
-13.1121 1.18651e-22 1.71105e-05
-13.0696 -5.12791e-24 1.73356e-05
-13.0271 -2.05292e-22 1.75641e-05
-12.9847 -2.45907e-22 1.7796e-05
-12.9424 -4.60659e-22 1.80314e-05
-12.9001 -5.50225e-23 1.82703e-05
-12.8579 -9.09045e-24 1.85128e-05
-12.8158 1.36362e-22 1.87589e-05
-12.7737 1.01094e-22 1.90088e-05
-12.7317 3.8387e-22 1.92624e-05
-12.6898 1.22469e-22 1.95199e-05
-12.6479 -4.71554e-22 1.97813e-05
-12.6061 5.26259e-22 2.00467e-05
-12.5643 -5.23565e-23 2.03162e-05
-12.5226 2.40327e-22 2.05898e-05
-12.481 1.30923e-22 2.08677e-05
-12.4394 3.5818e-22 2.11498e-05
-12.3979 5.25029e-22 2.14363e-05
-12.3565 -1.81478e-22 2.17273e-05
-12.3151 -2.47326e-22 2.20228e-05
-12.2738 -1.72526e-22 2.23229e-05
-12.2325 -8.35288e-23 2.26277e-05
-12.1913 -2.75815e-22 2.29373e-05
-12.1501 -2.50912e-22 2.32518e-05
-12.109 2.6743e-22 2.35712e-05
-12.068 -1.80882e-22 2.38958e-05
-12.027 -1.41865e-23 2.42255e-05
-11.986 -2.04504e-22 2.45604e-05
-11.9452 7.58615e-22 2.49007e-05
-11.9043 -3.5152e-22 2.52465e-05
-11.8636 1.07024e-22 2.55978e-05
-11.8228 1.13023e-22 2.59549e-05
-11.7822 -1.6087e-22 2.63177e-05
-11.7415 -2.94014e-22 2.66863e-05
-11.701 2.53185e-23 2.7061e-05
-11.6605 -1.18106e-22 2.74419e-05
-11.62 3.32908e-22 2.78289e-05
-11.5796 -4.97912e-23 2.82223e-05
-11.5392 -1.40973e-22 2.86223e-05
-11.4989 1.64937e-23 2.90288e-05
-11.4587 1.67296e-22 2.94421e-05
-11.4184 -1.30562e-21 2.98622e-05
-11.3783 2.35951e-22 3.02894e-05
-11.3381 4.10863e-22 3.07237e-05
-11.2981 -4.15984e-22 3.11653e-05
-11.2581 -1.18293e-22 3.16144e-05
-11.2181 1.39266e-21 3.2071e-05
-11.1781 -6.81409e-22 3.25354e-05
-11.1383 -4.35893e-22 3.30077e-05
-11.0984 -9.36305e-22 3.34881e-05
-11.0586 -2.25766e-22 3.39767e-05
-11.0189 3.1575e-22 3.44737e-05
-10.9792 -7.57459e-22 3.49792e-05
-10.9395 2.6744e-22 3.54935e-05
-10.8999 1.05521e-21 3.60167e-05
-10.8603 3.0501e-22 3.6549e-05
-10.8208 -2.07072e-22 3.70906e-05
-10.7813 -1.70048e-22 3.76416e-05
-10.7418 -1.53151e-21 3.82024e-05
-10.7024 2.98986e-22 3.8773e-05
-10.6631 1.33198e-22 3.93537e-05
-10.6238 -6.09248e-23 3.99448e-05
-10.5845 1.04009e-21 4.05463e-05
-10.5452 -8.1212e-23 4.11586e-05
-10.506 -2.89011e-23 4.17819e-05
-10.4669 -1.1835e-21 4.24164e-05
-10.4278 -5.6922e-22 4.30623e-05
-10.3887 -1.26558e-21 4.37199e-05
-10.3496 -3.02513e-22 4.43895e-05
-10.3106 -2.04274e-21 4.50713e-05
-10.2717 -1.24972e-21 4.57655e-05
-10.2328 -1.19874e-21 4.64725e-05
-10.1939 5.59192e-22 4.71925e-05
-10.155 -7.05909e-22 4.79258e-05
-10.1162 -6.86341e-22 4.86728e-05
-10.0774 -1.5472e-22 4.94336e-05
-10.0387 -4.24037e-22 5.02086e-05
-10 -1.48686e-21 5.09981e-05
-9.96134 -4.90919e-23 5.18025e-05
-9.92271 4.48461e-22 5.26221e-05
-9.88412 1.48633e-21 5.34572e-05
-9.84557 -1.15391e-21 5.43082e-05
-9.80704 -6.98466e-22 5.51754e-05
-9.76856 -9.33051e-22 5.60592e-05
-9.73011 -2.64245e-21 5.696e-05
-9.69169 -3.07589e-21 5.78782e-05
-9.65331 7.62048e-23 5.88142e-05
-9.61496 1.79095e-21 5.97683e-05
-9.57664 -5.96139e-22 6.07411e-05
-9.53836 1.70061e-22 6.17328e-05
-9.50011 1.31797e-21 6.27441e-05
-9.46189 -3.38443e-22 6.37753e-05
-9.42371 5.84229e-22 6.48269e-05
-9.38556 8.63034e-22 6.58994e-05
-9.34744 9.10967e-22 6.69933e-05
-9.30935 -4.743e-21 6.81091e-05
-9.2713 -2.43671e-21 6.92474e-05
-9.23327 3.96899e-21 7.04085e-05
-9.19528 -2.67975e-22 7.15932e-05
-9.15732 -4.71721e-22 7.2802e-05
-9.11939 2.33378e-21 7.40355e-05
-9.08149 -1.5761e-21 7.52942e-05
-9.04362 -3.45395e-22 7.65788e-05
-9.00578 -1.75836e-22 7.789e-05
-8.96797 -7.69632e-22 7.92283e-05
-8.93019 -2.07528e-21 8.05945e-05
-8.89244 -3.19874e-21 8.19892e-05
-8.85471 -3.50557e-21 8.34132e-05
-8.81702 5.63683e-22 8.48672e-05
-8.77936 7.50224e-22 8.63519e-05
-8.74172 -2.64933e-21 8.78682e-05
-8.70412 -2.67307e-21 8.94168e-05
-8.66654 -3.17027e-21 9.09985e-05
-8.62899 3.12919e-21 9.26143e-05
-8.59146 3.2632e-21 9.4265e-05
-8.55397 -5.264e-21 9.59514e-05
-8.5165 1.26725e-21 9.76746e-05
-8.47906 -5.62807e-21 9.94354e-05
-8.44165 3.35599e-21 0.000101235
-8.40426 8.68671e-23 0.000103074
-8.3669 -3.42479e-21 0.000104954
-8.32956 -4.99048e-22 0.000106876
-8.29226 3.76064e-22 0.00010884
-8.25497 -5.42703e-21 0.000110849
-8.21772 -5.63232e-22 0.000112903
-8.18049 1.46251e-21 0.000115003
-8.14328 -5.97171e-21 0.000117151
-8.1061 -3.2794e-21 0.000119348
-8.06895 4.02178e-21 0.000121596
-8.03182 -1.54426e-21 0.000123895
-7.99471 4.63082e-22 0.000126248
-7.95763 -4.30616e-21 0.000128655
-7.92058 -1.47792e-21 0.000131118
-7.88355 -4.25765e-21 0.000133639
-7.84654 -5.05605e-21 0.00013622
-7.80955 -6.28775e-21 0.000138861
-7.77259 2.53118e-21 0.000141565
-7.73566 5.22914e-21 0.000144334
-7.69874 3.38025e-21 0.00014717
-7.66185 -9.75928e-23 0.000150074
-7.62498 2.25998e-21 0.000153048
-7.58814 -4.14165e-21 0.000156094
-7.55132 1.42152e-21 0.000159215
-7.51452 3.98152e-21 0.000162413
-7.47774 -2.66956e-21 0.000165689
-7.44099 1.50625e-21 0.000169047
-7.40425 -1.791e-21 0.000172489
-7.36754 8.8521e-21 0.000176017
-7.33085 -1.86688e-21 0.000179633
-7.29418 -4.60423e-21 0.000183342
-7.25754 -5.15121e-21 0.000187144
-7.22091 -7.26722e-21 0.000191044
-7.18431 3.3775e-21 0.000195044
-7.14772 -9.40764e-21 0.000199147
-7.11116 3.89761e-21 0.000203356
-7.07462 -2.25691e-21 0.000207676
-7.0381 -3.25597e-21 0.000212108
-7.00159 -1.91668e-21 0.000216658
-6.96511 -5.20088e-21 0.000221328
-6.92865 -9.56102e-21 0.000226122
-6.89221 -3.69682e-21 0.000231045
-6.85579 5.11013e-21 0.0002361
-6.81938 -1.29459e-20 0.000241292
-6.783 -6.47181e-21 0.000246625
-6.74664 -2.37467e-21 0.000252104
-6.71029 -2.35639e-21 0.000257734
-6.67397 -1.77445e-20 0.00026352
-6.63766 4.16652e-21 0.000269466
-6.60137 8.80403e-21 0.000275579
-6.5651 -1.62119e-20 0.000281863
-6.52885 -3.39688e-21 0.000288325
-6.49262 -5.10639e-21 0.000294971
-6.4564 -1.72971e-22 0.000301807
-6.42021 -1.67409e-20 0.000308839
-6.38403 3.67455e-21 0.000316075
-6.34786 8.01814e-21 0.000323522
-6.31172 -7.73101e-21 0.000331186
-6.27559 -2.38854e-20 0.000339076
-6.23949 1.91713e-20 0.0003472
-6.20339 -2.23171e-20 0.000355565
-6.16732 2.34531e-20 0.000364181
-6.13126 1.02746e-20 0.000373057
-6.09522 1.0367e-20 0.000382202
-6.05919 -1.04448e-22 0.000391627
-6.02319 1.61364e-20 0.00040134
-5.9872 -2.52035e-20 0.000411354
-5.95122 8.18718e-22 0.000421679
-5.91526 -2.98164e-20 0.000432327
-5.87932 -1.41374e-20 0.00044331
-5.84339 -1.73597e-20 0.000454641
-5.80748 4.87951e-20 0.000466334
-5.77158 -1.87515e-20 0.000478401
-5.7357 1.72078e-20 0.000490859
-5.69984 3.12558e-20 0.000503721
-5.66399 -3.2547e-20 0.000517005
-5.62815 4.11125e-20 0.000530726
-5.59233 7.83537e-21 0.000544902
-5.55653 -5.4965e-21 0.000559552
-5.52074 2.52998e-20 0.000574694
-5.48497 -4.14684e-20 0.000590349
-5.4492 -1.89122e-20 0.000606537
-5.41346 3.68766e-21 0.000623282
-5.37773 -5.52626e-20 0.000640605
-5.34201 7.19457e-20 0.000658531
-5.30631 1.87144e-20 0.000677085
-5.27062 -6.5252e-20 0.000696295
-5.23494 4.89933e-20 0.000716188
-5.19928 -5.03941e-20 0.000736794
-5.16363 7.97775e-20 0.000758143
-5.128 5.60378e-21 0.000780269
-5.09237 9.77741e-21 0.000803206
-5.05677 3.85964e-20 0.00082699
-5.02117 -3.5222e-20 0.000851658
-4.98559 -4.43356e-20 0.00087725
-4.95002 2.75856e-20 0.00090381
-4.91446 -2.03081e-20 0.000931381
-4.87892 3.00912e-20 0.000960009
-4.84339 7.14998e-20 0.000989745
-4.80787 1.07109e-19 0.00102064
-4.77237 6.78927e-20 0.00105275
-4.73687 -1.72771e-20 0.00108613
-4.70139 9.74204e-20 0.00112085
-4.66592 -8.85424e-20 0.00115697
-4.63046 1.78222e-20 0.00119455
-4.59502 8.56909e-20 0.00123367
-4.55958 8.95876e-20 0.00127441
-4.52416 2.22202e-20 0.00131685
-4.48875 3.30326e-20 0.00136107
-4.45335 -9.14728e-20 0.00140717
-4.41797 7.80639e-21 0.00145525
-4.38259 -2.11422e-19 0.0015054
-4.34722 1.82513e-19 0.00155774
-4.31187 -2.96019e-20 0.00161238
-4.27653 -6.47722e-21 0.00166944
-4.24119 3.0257e-19 0.00172907
-4.20587 1.62507e-20 0.00179139
-4.17056 5.78317e-20 0.00185656
-4.13526 -8.49903e-20 0.00192474
-4.09997 3.28702e-19 0.0019961
-4.06469 -1.4808e-19 0.00207081
-4.02942 7.36936e-20 0.00214908
-3.99416 1.81154e-20 0.0022311
-3.95891 -2.27689e-19 0.00231711
-3.92367 -1.42857e-20 0.00240733
-3.88844 -2.53389e-19 0.00250203
-3.85322 -4.52323e-20 0.00260146
-3.81801 -1.6767e-20 0.00270593
-3.7828 3.64445e-19 0.00281575
-3.74761 4.26052e-19 0.00293125
-3.71243 5.65957e-19 0.0030528
-3.67726 1.23571e-19 0.00318078
-3.64209 -7.83993e-19 0.00331562
-3.60694 7.83615e-19 0.00345775
-3.57179 5.83535e-19 0.00360768
-3.53665 -4.19227e-19 0.00376592
-3.50152 -8.44873e-21 0.00393305
-3.4664 -2.19291e-19 0.00410966
-3.43129 -1.32278e-18 0.00429644
-3.39619 6.00279e-19 0.00449408
-3.36109 -3.74044e-20 0.00470338
-3.32601 5.6379e-19 0.00492517
-3.29093 -3.15149e-19 0.00516036
-3.25586 -1.55623e-19 0.00540995
-3.2208 3.59447e-19 0.00567502
-3.18574 -7.65336e-19 0.00595674
-3.1507 -1.7503e-19 0.00625638
-3.11566 3.14103e-19 0.00657535
-3.08063 3.85336e-19 0.00691516
-3.0456 1.50797e-19 0.00727749
-3.01059 2.46681e-19 0.00766416
-2.97558 5.98566e-19 0.00807717
-2.94058 2.23839e-18 0.00851875
-2.90558 -9.23087e-19 0.0089913
-2.87059 4.62832e-19 0.00949753
-2.83561 -1.83832e-18 0.0100404
-2.80064 -1.30996e-18 0.0106232
-2.76567 1.64637e-18 0.0112495
-2.73071 3.58788e-18 0.0119235
-2.69576 1.82853e-18 0.0126497
-2.66081 5.43387e-19 0.013433
-2.62587 -5.1562e-19 0.0142792
-2.59094 3.50363e-18 0.0151945
-2.55601 -7.60345e-18 0.016186
-2.52109 5.34453e-18 0.0172617
-2.48617 -3.87134e-18 0.0184304
-2.45126 1.1336e-17 0.0197025
-2.41636 1.65887e-17 0.0210891
-2.38146 4.92716e-18 0.0226034
-2.34657 1.6542e-17 0.0242601
-2.31168 1.45676e-17 0.0260759
-2.2768 -2.16931e-17 0.0280701
-2.24192 -6.67903e-18 0.0302648
-2.20705 -1.79428e-17 0.0326851
-2.17219 5.3069e-18 0.0353604
-2.13733 -4.11571e-17 0.0383245
-2.10247 -2.94365e-17 0.0416164
-2.06762 3.35602e-17 0.045282
-2.03278 3.03684e-17 0.0493747
-1.99794 -4.65594e-17 0.0539572
-1.9631 -5.35084e-17 0.0591033
-1.92827 3.10772e-17 0.0649006
-1.89345 1.87804e-17 0.0714528
-1.85862 1.83462e-18 0.0788839
-1.82381 1.39935e-16 0.0873424
-1.78899 6.58862e-17 0.0970071
-1.75419 -3.48252e-17 0.108094
-1.71938 -2.29688e-16 0.120867
-1.68458 -4.19113e-16 0.135645
-1.64979 4.50716e-17 0.152823
-1.61499 -4.22269e-16 0.172885
-1.58021 1.00045e-16 0.196428
-1.54542 -6.05823e-16 0.224192
-1.51064 2.69267e-16 0.257097
-1.47586 -9.55642e-18 0.296279
-1.44109 1.93338e-17 0.343141
-1.40632 3.32725e-15 0.399399
-1.37155 -4.88194e-15 0.467109
-1.33679 1.92315e-16 0.548666
-1.30203 1.99325e-16 0.646699
-1.26727 1.04072e-14 0.763783
-1.23251 -4.96501e-16 0.901838
-1.19776 -1.93716e-14 1.06102
-1.16301 -2.2402e-16 1.23805
-1.12827 2.39295e-17 1.42418
-1.09352 -1.21968e-15 1.60391
-1.05878 4.61333e-14 1.7561
-1.02405 -6.13972e-16 1.85904
-0.989309 4.91132e-14 1.89821
-0.954576 4.88547e-16 1.87212
-0.919844 -3.77265e-14 1.79203
-0.885115 -2.44773e-15 1.67614
-0.850388 3.03655e-14 1.54288
-0.815663 4.54214e-16 1.40658
-0.78094 -3.0787e-15 1.27648
-0.746219 -1.84831e-16 1.15742
-0.711499 1.98389e-15 1.05129
-0.676781 1.5898e-14 0.958161
-0.642065 1.13166e-15 0.877192
-0.60735 -2.45402e-15 0.807147
-0.572637 -9.0414e-15 0.746696
-0.537925 -2.41943e-15 0.694568
-0.503214 -4.85415e-15 0.649617
-0.468504 2.36522e-15 0.610847
-0.433796 9.11619e-16 0.577405
-0.399089 2.75376e-16 0.548573
-0.364382 -8.13614e-16 0.523749
-0.329676 1.39684e-15 0.502433
-0.294972 2.67007e-16 0.484209
-0.260267 4.69665e-16 0.468735
-0.225564 -1.09032e-15 0.455727
-0.190861 -1.66184e-15 0.444958
-0.156158 1.57216e-15 0.436241
-0.121456 -2.53246e-15 0.429432
-0.0867541 4.9725e-16 0.424418
-0.0520524 -2.93068e-15 0.421119
-0.0173508 -8.73892e-15 0.419481
0.0173508 -2.4439e-15 0.419481
0.0520524 -4.77877e-16 0.421119
0.0867541 3.16417e-15 0.424418
0.121456 -8.4115e-16 0.429432
0.156158 2.01911e-15 0.436241
0.190861 -4.56339e-17 0.444958
0.225564 7.20096e-16 0.455727
0.260267 2.06683e-15 0.468735
0.294972 -4.21401e-16 0.484209
0.329676 -5.86295e-16 0.502433
0.364382 -3.68744e-16 0.523749
0.399089 2.24589e-17 0.548573
0.433796 -2.01897e-16 0.577405
0.468504 -1.60825e-15 0.610847
0.503214 -4.36521e-17 0.649617
0.537925 5.45163e-15 0.694568
0.572637 -8.35668e-15 0.746696
0.60735 -6.59597e-16 0.807147
0.642065 7.95755e-16 0.877192
0.676781 4.53948e-16 0.958161
0.711499 2.21899e-15 1.05129
0.746219 -3.01329e-16 1.15742
0.78094 -2.16442e-15 1.27648
0.815663 -6.39879e-16 1.40658
0.850388 -3.23779e-15 1.54288
0.885115 -2.09081e-16 1.67614
0.919844 -2.47043e-15 1.79203
0.954576 1.1944e-16 1.87212
0.989309 -1.73035e-17 1.89821
1.02405 7.32826e-16 1.85904
1.05878 5.11983e-16 1.7561
1.09352 5.15423e-16 1.60391
1.12827 3.26486e-14 1.42418
1.16301 4.37291e-16 1.23805
1.19776 -1.50797e-16 1.06102
1.23251 1.11439e-15 0.901838
1.26727 -4.92674e-16 0.763783
1.30203 -2.70661e-16 0.646699
1.33679 8.09506e-17 0.548666
1.37155 -3.77435e-17 0.467109
1.40632 -2.86505e-15 0.399399
1.44109 4.69212e-16 0.343141
1.47586 -3.00714e-16 0.296279
1.51064 6.76223e-18 0.257097
1.54542 5.65952e-16 0.224192
1.58021 -4.94632e-16 0.196428
1.61499 4.27872e-16 0.172885
1.64979 -1.17238e-16 0.152823
1.68458 -1.13051e-16 0.135645
1.71938 9.9341e-17 0.120867
1.75419 -4.31755e-16 0.108094
1.78899 4.65334e-17 0.0970071
1.82381 -1.1906e-16 0.0873424
1.85862 6.72279e-17 0.0788839
1.89345 1.05811e-16 0.0714528
1.92827 9.77525e-18 0.0649006
1.9631 3.39663e-17 0.0591033
1.99794 -2.26697e-17 0.0539572
2.03278 4.36376e-17 0.0493747
2.06762 -8.98401e-18 0.045282
2.10247 -3.41298e-20 0.0416164
2.13733 1.55229e-17 0.0383245
2.17219 -2.14022e-17 0.0353604
2.20705 4.55014e-18 0.0326851
2.24192 -2.36807e-17 0.0302648
2.2768 -9.36648e-18 0.0280701
2.31168 3.16307e-18 0.0260759
2.34657 3.2062e-18 0.0242601
2.38146 9.41839e-18 0.0226034
2.41636 -6.59163e-18 0.0210891
2.45126 1.25931e-18 0.0197025
2.48617 9.25357e-18 0.0184304
2.52109 -1.51224e-18 0.0172617
2.55601 2.42363e-18 0.016186
2.59094 -1.96071e-18 0.0151945
2.62587 -3.2395e-18 0.0142792
2.66081 4.99472e-18 0.013433
2.69576 1.8534e-18 0.0126497
2.73071 2.06393e-18 0.0119235
2.76567 9.10983e-19 0.0112495
2.80064 -2.84499e-18 0.0106232
2.83561 -2.90299e-18 0.0100404
2.87059 -1.53074e-18 0.00949753
2.90558 -3.72754e-18 0.0089913
2.94058 1.05779e-18 0.00851875
2.97558 -2.60807e-19 0.00807717
3.01059 5.19338e-19 0.00766416
3.0456 1.60483e-18 0.00727749
3.08063 -1.02759e-18 0.00691516
3.11566 6.32953e-19 0.00657535
3.1507 2.13879e-18 0.00625638
3.18574 -3.08922e-20 0.00595674
3.2208 -5.85855e-19 0.00567502
3.25586 1.79416e-18 0.00540995
3.29093 4.78771e-19 0.00516036
3.32601 1.27009e-20 0.00492517
3.36109 7.53948e-19 0.00470338
3.39619 -7.56363e-21 0.00449408
3.43129 2.83202e-19 0.00429644
3.4664 3.85601e-19 0.00410966
3.50152 6.12255e-19 0.00393305
3.53665 2.29455e-19 0.00376592
3.57179 4.25576e-19 0.00360768
3.60694 -8.49705e-19 0.00345775
3.64209 1.45392e-19 0.00331562
3.67726 -2.77761e-19 0.00318078
3.71243 -2.15312e-19 0.0030528
3.74761 -2.64402e-19 0.00293125
3.7828 -2.66478e-19 0.00281575
3.81801 -1.68521e-19 0.00270593
3.85322 -1.70378e-19 0.00260146
3.88844 -2.44132e-19 0.00250203
3.92367 -1.58101e-19 0.00240733
3.95891 -3.64457e-20 0.00231711
3.99416 3.76062e-19 0.0022311
4.02942 -5.48345e-20 0.00214908
4.06469 8.93331e-20 0.00207081
4.09997 -4.61211e-20 0.0019961
4.13526 3.36547e-20 0.00192474
4.17056 -2.45209e-20 0.00185656
4.20587 -5.63478e-20 0.00179139
4.24119 -2.47697e-19 0.00172907
4.27653 1.91695e-19 0.00166944
4.31187 1.2128e-19 0.00161238
4.34722 2.31427e-20 0.00155774
4.38259 1.47982e-20 0.0015054
4.41797 1.85705e-19 0.00145525
4.45335 2.47602e-19 0.00140717
4.48875 -5.06094e-20 0.00136107
4.52416 -1.77384e-20 0.00131685
4.55958 -1.34829e-19 0.00127441
4.59502 -1.63708e-19 0.00123367
4.63046 -5.50523e-20 0.00119455
4.66592 -1.87042e-19 0.00115697
4.70139 6.34105e-20 0.00112085
4.73687 -9.52091e-21 0.00108613
4.77237 -3.69401e-20 0.00105275
4.80787 -1.04199e-19 0.00102064
4.84339 -8.92689e-20 0.000989745
4.87892 8.12834e-22 0.000960009
4.91446 1.67429e-20 0.000931381
4.95002 -1.09975e-19 0.00090381
4.98559 -2.03575e-20 0.00087725
5.02117 -9.76994e-21 0.000851658
5.05677 6.72366e-21 0.00082699
5.09237 -6.0314e-20 0.000803206
5.128 -1.6069e-20 0.000780269
5.16363 -3.49857e-20 0.000758143
5.19928 6.21525e-20 0.000736794
5.23494 -6.04182e-22 0.000716188
5.27062 1.99354e-20 0.000696295
5.30631 -7.40346e-20 0.000677085
5.34201 6.56403e-21 0.000658531
5.37773 2.37698e-20 0.000640605
5.41346 5.35486e-21 0.000623282
5.4492 -9.32431e-21 0.000606537
5.48497 -3.07241e-20 0.000590349
5.52074 7.67006e-20 0.000574694
5.55653 -3.76341e-20 0.000559552
5.59233 3.54025e-20 0.000544902
5.62815 8.74349e-21 0.000530726
5.66399 1.4013e-20 0.000517005
5.69984 2.03522e-20 0.000503721
5.7357 1.1127e-20 0.000490859
5.77158 1.75754e-20 0.000478401
5.80748 -9.33649e-21 0.000466334
5.84339 -1.51689e-20 0.000454641
5.87932 2.68202e-21 0.00044331
5.91526 1.83922e-20 0.000432327
5.95122 -1.34292e-20 0.000421679
5.9872 -1.59086e-20 0.000411354
6.02319 2.99635e-20 0.00040134
6.05919 3.62354e-20 0.000391627
6.09522 4.36442e-21 0.000382202
6.13126 -1.62282e-20 0.000373057
6.16732 2.11111e-20 0.000364181
6.20339 -1.1109e-20 0.000355565
6.23949 1.23838e-20 0.0003472
6.27559 -9.22604e-23 0.000339076
6.31172 -1.71395e-20 0.000331186
6.34786 -6.12092e-21 0.000323522
6.38403 1.33526e-20 0.000316075
6.42021 -1.05698e-20 0.000308839
6.4564 6.49302e-22 0.000301807
6.49262 1.43546e-20 0.000294971
6.52885 1.10528e-20 0.000288325
6.5651 -3.76947e-21 0.000281863
6.60137 -4.41767e-21 0.000275579
6.63766 -1.55959e-20 0.000269466
6.67397 1.06957e-20 0.00026352
6.71029 -9.10181e-21 0.000257734
6.74664 6.12424e-21 0.000252104
6.783 1.20781e-20 0.000246625
6.81938 -1.87422e-20 0.000241292
6.85579 -1.29413e-20 0.0002361
6.89221 9.84682e-22 0.000231045
6.92865 2.36111e-20 0.000226122
6.96511 5.43125e-21 0.000221328
7.00159 2.75153e-21 0.000216658
7.0381 1.34142e-20 0.000212108
7.07462 -7.12354e-21 0.000207676
7.11116 -1.079e-20 0.000203356
7.14772 3.71789e-21 0.000199147
7.18431 2.30768e-21 0.000195044
7.22091 4.07876e-21 0.000191044
7.25754 3.68395e-22 0.000187144
7.29418 1.27548e-20 0.000183342
7.33085 -2.12939e-22 0.000179633
7.36754 -3.89935e-21 0.000176017
7.40425 4.25838e-21 0.000172489
7.44099 -4.93043e-21 0.000169047
7.47774 5.46481e-21 0.000165689
7.51452 3.92581e-21 0.000162413
7.55132 1.14403e-20 0.000159215
7.58814 5.88883e-21 0.000156094
7.62498 -1.39543e-21 0.000153048
7.66185 -7.37337e-22 0.000150074
7.69874 -3.21156e-21 0.00014717
7.73566 4.46171e-21 0.000144334
7.77259 -1.74936e-21 0.000141565
7.80955 8.9494e-21 0.000138861
7.84654 -1.03831e-21 0.00013622
7.88355 -3.82712e-21 0.000133639
7.92058 -3.75715e-21 0.000131118
7.95763 3.84665e-21 0.000128655
7.99471 1.25583e-21 0.000126248
8.03182 -1.17893e-21 0.000123895
8.06895 4.92079e-21 0.000121596
8.1061 1.30106e-22 0.000119348
8.14328 5.11038e-21 0.000117151
8.18049 5.36835e-21 0.000115003
8.21772 1.96466e-21 0.000112903
8.25497 3.10761e-21 0.000110849
8.29226 1.47931e-21 0.00010884
8.32956 7.79936e-22 0.000106876
8.3669 4.89953e-21 0.000104954
8.40426 1.81899e-21 0.000103074
8.44165 -4.71427e-21 0.000101235
8.47906 1.69675e-21 9.94354e-05
8.5165 3.21548e-21 9.76746e-05
8.55397 3.48882e-21 9.59514e-05
8.59146 2.91797e-21 9.4265e-05
8.62899 9.89534e-23 9.26143e-05
8.66654 -3.98069e-22 9.09985e-05
8.70412 5.73387e-21 8.94168e-05
8.74172 -1.33976e-21 8.78682e-05
8.77936 -2.36368e-21 8.63519e-05
8.81702 1.06657e-21 8.48672e-05
8.85471 3.86363e-21 8.34132e-05
8.89244 -1.57304e-21 8.19892e-05
8.93019 5.97255e-22 8.05945e-05
8.96797 2.49917e-21 7.92283e-05
9.00578 7.01782e-22 7.789e-05
9.04362 -7.37491e-22 7.65788e-05
9.08149 -2.14779e-21 7.52942e-05
9.11939 6.34462e-22 7.40355e-05
9.15732 3.37972e-21 7.2802e-05
9.19528 -3.03587e-21 7.15932e-05
9.23327 -2.85384e-21 7.04085e-05
9.2713 -6.05312e-22 6.92474e-05
9.30935 3.29889e-21 6.81091e-05
9.34744 6.45175e-22 6.69933e-05
9.38556 -1.31449e-21 6.58994e-05
9.42371 2.71857e-21 6.48269e-05
9.46189 -1.24499e-21 6.37753e-05
9.50011 1.40298e-21 6.27441e-05
9.53836 2.75562e-21 6.17328e-05
9.57664 1.24115e-21 6.07411e-05
9.61496 2.10248e-21 5.97683e-05
9.65331 7.98565e-22 5.88142e-05
9.69169 -8.40489e-22 5.78782e-05
9.73011 1.71319e-21 5.696e-05
9.76856 1.47418e-21 5.60592e-05
9.80704 -9.01708e-22 5.51754e-05
9.84557 -4.48266e-22 5.43082e-05
9.88412 9.32484e-22 5.34572e-05
9.92271 8.52204e-22 5.26221e-05
9.96134 6.82091e-22 5.18025e-05
10 2.21006e-22 5.09981e-05
10.0387 1.02476e-21 5.02086e-05
10.0774 7.69469e-22 4.94336e-05
10.1162 6.6253e-22 4.86728e-05
10.155 -4.01245e-23 4.79258e-05
10.1939 -1.11585e-21 4.71925e-05
10.2328 5.4176e-22 4.64725e-05
10.2717 9.96827e-22 4.57655e-05
10.3106 7.20702e-22 4.50713e-05
10.3496 -1.18088e-21 4.43895e-05
10.3887 8.07307e-23 4.37199e-05
10.4278 7.29659e-23 4.30623e-05
10.4669 6.24162e-24 4.24164e-05
10.506 1.1838e-21 4.17819e-05
10.5452 3.48902e-22 4.11586e-05
10.5845 -2.92492e-22 4.05463e-05
10.6238 -8.12978e-22 3.99448e-05
10.6631 2.9495e-22 3.93537e-05
10.7024 1.76916e-21 3.8773e-05
10.7418 -1.1451e-21 3.82024e-05
10.7813 6.73408e-22 3.76416e-05
10.8208 -6.58279e-22 3.70906e-05
10.8603 3.30359e-22 3.6549e-05
10.8999 2.89031e-22 3.60167e-05
10.9395 2.25144e-22 3.54935e-05
10.9792 -1.41023e-22 3.49792e-05
11.0189 7.09008e-22 3.44737e-05
11.0586 2.19821e-22 3.39767e-05
11.0984 -1.87315e-21 3.34881e-05
11.1383 -4.35804e-22 3.30077e-05
11.1781 1.23523e-22 3.25354e-05
11.2181 4.29633e-22 3.2071e-05
11.2581 -5.8117e-22 3.16144e-05
11.2981 -4.40009e-22 3.11653e-05
11.3381 3.46495e-22 3.07237e-05
11.3783 2.50681e-23 3.02894e-05
11.4184 5.58559e-23 2.98622e-05
11.4587 -5.26443e-22 2.94421e-05
11.4989 5.3689e-22 2.90288e-05
11.5392 1.02475e-21 2.86223e-05
11.5796 4.12102e-22 2.82223e-05
11.62 -9.79359e-22 2.78289e-05
11.6605 7.14316e-23 2.74419e-05
11.701 -5.59015e-22 2.7061e-05
11.7415 2.59633e-22 2.66863e-05
11.7822 -8.82734e-23 2.63177e-05
11.8228 -2.35203e-22 2.59549e-05
11.8636 3.90394e-22 2.55978e-05
11.9043 -2.06344e-22 2.52465e-05
11.9452 -4.60315e-23 2.49007e-05
11.986 2.48632e-22 2.45604e-05
12.027 -2.25144e-22 2.42255e-05
12.068 -2.70941e-22 2.38958e-05
12.109 1.95355e-22 2.35712e-05
12.1501 2.42006e-22 2.32518e-05
12.1913 2.04091e-22 2.29373e-05
12.2325 1.51967e-22 2.26277e-05
12.2738 -2.60708e-22 2.23229e-05
12.3151 2.8175e-22 2.20228e-05
12.3565 -1.36845e-22 2.17273e-05
12.3979 -6.87029e-22 2.14363e-05
12.4394 7.87563e-22 2.11498e-05
12.481 2.9685e-22 2.08677e-05
12.5226 -1.36049e-22 2.05898e-05
12.5643 1.70278e-22 2.03162e-05
12.6061 -5.23619e-22 2.00467e-05
12.6479 -2.43089e-24 1.97813e-05
12.6898 -3.66191e-22 1.95199e-05
12.7317 -5.46229e-22 1.92624e-05
12.7737 2.75775e-22 1.90088e-05
12.8158 -2.29284e-22 1.87589e-05
12.8579 -1.11617e-22 1.85128e-05
12.9001 -1.23168e-23 1.82703e-05
12.9424 4.61081e-22 1.80314e-05
12.9847 -2.02558e-22 1.7796e-05
13.0271 3.52772e-22 1.75641e-05
13.0696 -1.63258e-22 1.73356e-05
13.1121 -1.27859e-22 1.71105e-05
13.1547 9.31602e-22 1.68886e-05
13.1974 -2.86344e-22 1.667e-05
13.2402 2.0174e-22 1.64545e-05
13.283 -8.44076e-24 1.62422e-05
13.3259 -2.2716e-22 1.60329e-05
13.3689 1.86994e-22 1.58266e-05
13.4119 1.3026e-22 1.56233e-05
13.455 1.31036e-22 1.54229e-05
13.4982 -2.06865e-22 1.52254e-05
13.5415 2.02194e-22 1.50307e-05
13.5848 1.48379e-22 1.48387e-05
13.6283 8.25043e-23 1.46495e-05
13.6718 1.83349e-22 1.4463e-05
13.7153 -4.68617e-23 1.4279e-05
13.759 2.10791e-22 1.40977e-05
13.8028 -2.60698e-22 1.39189e-05
13.8466 -2.0442e-22 1.37426e-05
13.8905 -1.96582e-22 1.35688e-05
13.9345 -1.91784e-22 1.33974e-05
13.9786 1.63354e-22 1.32283e-05
14.0227 -1.82346e-23 1.30616e-05
14.067 -2.78523e-22 1.28972e-05
14.1113 -2.22971e-22 1.27351e-05
14.1558 -2.2692e-22 1.25752e-05
14.2003 -1.24399e-22 1.24174e-05
14.2449 -1.95791e-22 1.22619e-05
14.2896 -1.40113e-22 1.21084e-05
14.3344 -6.53395e-23 1.1957e-05
14.3793 6.5932e-23 1.18077e-05
14.4243 -1.25644e-23 1.16604e-05
14.4693 1.8242e-22 1.15151e-05
14.5145 1.50533e-22 1.13717e-05
14.5598 3.67584e-24 1.12303e-05
14.6052 5.81898e-23 1.10908e-05
14.6506 -2.39682e-23 1.09531e-05
14.6962 6.50508e-23 1.08172e-05
14.7419 -1.49768e-22 1.06831e-05
14.7877 -4.5594e-24 1.05508e-05
14.8336 1.80605e-23 1.04203e-05
14.8796 -2.09441e-22 1.02915e-05
14.9257 -1.88139e-22 1.01643e-05
14.9719 7.66258e-23 1.00389e-05
15.0182 -2.2416e-23 9.91502e-06
15.0647 2.31351e-22 9.79279e-06
15.1112 2.16407e-22 9.67215e-06
15.1579 -6.30163e-23 9.55307e-06
15.2047 1.69993e-22 9.43553e-06
15.2516 8.99489e-23 9.31949e-06
15.2986 3.97439e-23 9.20495e-06
15.3458 4.39761e-23 9.09187e-06
15.393 5.07517e-23 8.98024e-06
15.4404 1.19974e-22 8.87002e-06
15.488 -9.77731e-23 8.76121e-06
15.5356 -5.21304e-23 8.65377e-06
15.5834 1.4758e-23 8.54768e-06
15.6313 -1.4611e-23 8.44294e-06
15.6794 -9.22647e-23 8.3395e-06
15.7276 -4.58825e-23 8.23736e-06
15.7759 1.06208e-23 8.13649e-06
15.8243 9.2487e-23 8.03688e-06
15.873 5.19347e-23 7.9385e-06
15.9217 1.08221e-22 7.84134e-06
15.9706 8.52778e-23 7.74537e-06
16.0197 1.67655e-22 7.65059e-06
16.0689 1.73503e-22 7.55696e-06
16.1182 1.6168e-22 7.46448e-06
16.1677 5.38189e-23 7.37313e-06
16.2174 1.47647e-22 7.28288e-06
16.2672 -1.10655e-22 7.19372e-06
16.3172 -1.69873e-23 7.10564e-06
16.3674 1.14515e-23 7.01862e-06
16.4177 -3.96118e-24 6.93264e-06
16.4682 -5.89103e-23 6.84769e-06
16.5189 9.08721e-23 6.76375e-06
16.5697 2.06224e-23 6.6808e-06
16.6208 1.63083e-22 6.59883e-06
16.672 2.51439e-23 6.51783e-06
16.7234 -5.62621e-23 6.43778e-06
16.775 -1.2447e-23 6.35867e-06
16.8268 -8.11972e-23 6.28047e-06
16.8787 -5.0143e-23 6.20319e-06
16.9309 -5.71939e-23 6.12679e-06
16.9833 -6.09711e-23 6.05128e-06
17.0359 -1.36874e-23 5.97663e-06
17.0887 5.93973e-23 5.90284e-06
17.1418 -5.3484e-23 5.82988e-06
17.195 8.64226e-23 5.75776e-06
17.2485 1.49126e-23 5.68644e-06
17.3022 4.76468e-23 5.61593e-06
17.3562 -1.89985e-23 5.5462e-06
17.4104 -7.72757e-23 5.47725e-06
17.4648 -3.57862e-23 5.40907e-06
17.5195 4.18698e-24 5.34163e-06
17.5744 5.1779e-24 5.27494e-06
17.6296 -7.00085e-24 5.20897e-06
17.6851 -1.23348e-24 5.14372e-06
17.7408 -1.6294e-23 5.07917e-06
17.7969 3.3667e-23 5.01531e-06
17.8532 5.80506e-23 4.95214e-06
17.9098 2.85244e-24 4.88964e-06
17.9667 5.66799e-23 4.82779e-06
18.0239 -3.65491e-23 4.7666e-06
18.0815 5.02864e-23 4.70603e-06
18.1393 2.39677e-24 4.6461e-06
18.1975 8.42201e-24 4.58678e-06
18.256 2.61691e-23 4.52806e-06
18.3149 -1.14515e-23 4.46994e-06
18.3742 -1.09497e-23 4.4124e-06
18.4338 -4.4917e-24 4.35542e-06
18.4938 -6.37755e-23 4.29901e-06
18.5542 -1.08589e-22 4.24315e-06
18.615 -2.13082e-23 4.18783e-06
18.6762 -1.32406e-23 4.13304e-06
18.7379 1.71148e-23 4.07876e-06
18.8 -4.85569e-23 4.02499e-06
18.8625 -1.00677e-23 3.97171e-06
18.9255 1.71628e-23 3.91892e-06
18.9891 -9.95859e-24 3.86661e-06
19.0531 -6.79506e-24 3.81475e-06
19.1177 1.48663e-23 3.76334e-06
19.1828 -2.80781e-23 3.71237e-06
19.2484 8.82567e-24 3.66183e-06
19.3147 3.22203e-23 3.6117e-06
19.3816 -1.76258e-23 3.56198e-06
19.4491 -2.35135e-25 3.51264e-06
19.5173 -1.52781e-23 3.46368e-06
19.5862 -2.55965e-23 3.41508e-06
19.6558 1.78037e-23 3.36683e-06
19.7262 -6.26972e-23 3.31892e-06
19.7974 -1.46922e-23 3.27132e-06
19.8694 -6.53461e-25 3.22402e-06
19.9423 -1.75793e-23 3.17701e-06
20.0162 -1.0572e-23 3.13026e-06
20.091 -3.1034e-24 3.08376e-06
20.1669 -4.14629e-24 3.03749e-06
20.244 -2.9712e-23 2.99141e-06
20.3222 -2.13878e-23 2.94552e-06
20.4016 -2.33114e-23 2.89978e-06
20.4825 -1.07501e-23 2.85416e-06
20.5648 -2.26537e-23 2.80863e-06
20.6487 -3.59955e-24 2.76315e-06
20.7344 -5.90884e-24 2.71768e-06
20.8219 -2.54171e-23 2.67217e-06
20.9115 -2.65904e-23 2.62656e-06
21.0034 -1.24216e-23 2.58079e-06
21.0979 -1.42167e-23 2.53477e-06
21.1952 -3.24753e-24 2.48842e-06
21.2959 3.36819e-24 2.4416e-06
21.4004 1.59527e-24 2.39417e-06
21.5093 -6.9317e-24 2.34592e-06
21.6237 1.54424e-23 2.29657e-06
21.7448 -3.53556e-25 2.24572e-06
21.8747 -7.93585e-24 2.19277e-06
22.0165 -2.17143e-23 2.13668e-06
22.1768 -7.91504e-24 2.07546e-06
22.3723 -1.13946e-23 2.00373e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.25Lambda0.5Nc1Classic/iFp_FRG.txt <==
-22.3723 6.46605e-24 2.00374e-06
-22.1768 3.08966e-23 2.07547e-06
-22.0165 6.02474e-23 2.1367e-06
-21.8747 6.20434e-23 2.19278e-06
-21.7448 2.70259e-23 2.24573e-06
-21.6237 5.66877e-24 2.29658e-06
-21.5093 -3.57562e-23 2.34593e-06
-21.4004 -3.63498e-23 2.39419e-06
-21.2959 -4.59711e-23 2.44162e-06
-21.1952 -5.50963e-23 2.48844e-06
-21.0979 -4.88649e-23 2.53479e-06
-21.0034 -4.39006e-23 2.58081e-06
-20.9115 4.50169e-24 2.62658e-06
-20.8219 3.03616e-23 2.67219e-06
-20.7344 5.19775e-23 2.7177e-06
-20.6487 7.36681e-23 2.76317e-06
-20.5648 1.10923e-22 2.80865e-06
-20.4825 1.41053e-22 2.85418e-06
-20.4016 1.37564e-22 2.8998e-06
-20.3222 1.58832e-22 2.94554e-06
-20.244 1.70452e-22 2.99144e-06
-20.1669 2.13748e-22 3.03751e-06
-20.091 1.72816e-22 3.08378e-06
-20.0162 2.10325e-22 3.13028e-06
-19.9423 2.02322e-22 3.17703e-06
-19.8694 2.0004e-22 3.22405e-06
-19.7974 2.0045e-22 3.27134e-06
-19.7262 1.33078e-22 3.31894e-06
-19.6558 1.48333e-22 3.36686e-06
-19.5862 8.28921e-23 3.41511e-06
-19.5173 6.82527e-23 3.46371e-06
-19.4491 5.81087e-23 3.51267e-06
-19.3816 6.75944e-23 3.56201e-06
-19.3147 4.67229e-23 3.61173e-06
-19.2484 9.34835e-23 3.66186e-06
-19.1828 1.16588e-22 3.7124e-06
-19.1177 1.35015e-22 3.76337e-06
-19.0531 1.54865e-22 3.81478e-06
-18.9891 1.64667e-22 3.86664e-06
-18.9255 2.00416e-22 3.91895e-06
-18.8625 2.23629e-22 3.97175e-06
-18.8 2.57431e-22 4.02502e-06
-18.7379 2.82209e-22 4.07879e-06
-18.6762 2.68417e-22 4.13307e-06
-18.615 2.92563e-22 4.18787e-06
-18.5542 3.43039e-22 4.24319e-06
-18.4938 3.45258e-22 4.29905e-06
-18.4338 3.885e-22 4.35546e-06
-18.3742 3.90814e-22 4.41243e-06
-18.3149 4.74486e-22 4.46998e-06
-18.256 4.50734e-22 4.5281e-06
-18.1975 4.69532e-22 4.58682e-06
-18.1393 4.19831e-22 4.64614e-06
-18.0815 4.87176e-22 4.70608e-06
-18.0239 4.56649e-22 4.76664e-06
-17.9667 4.59106e-22 4.82783e-06
-17.9098 4.35599e-22 4.88968e-06
-17.8532 4.84743e-22 4.95218e-06
-17.7969 4.15466e-22 5.01536e-06
-17.7408 4.10721e-22 5.07921e-06
-17.6851 4.11698e-22 5.14376e-06
-17.6296 3.3528e-22 5.20901e-06
-17.5744 3.36138e-22 5.27498e-06
-17.5195 2.99426e-22 5.34168e-06
-17.4648 2.99588e-22 5.40911e-06
-17.4104 3.21621e-22 5.4773e-06
-17.3562 3.46788e-22 5.54625e-06
-17.3022 3.32429e-22 5.61598e-06
-17.2485 2.64122e-22 5.68649e-06
-17.195 3.70305e-22 5.75781e-06
-17.1418 3.72223e-22 5.82994e-06
-17.0887 4.11514e-22 5.90289e-06
-17.0359 4.24242e-22 5.97669e-06
-16.9833 4.36035e-22 6.05134e-06
-16.9309 4.34345e-22 6.12685e-06
-16.8787 4.53366e-22 6.20325e-06
-16.8268 5.42431e-22 6.28053e-06
-16.775 5.2934e-22 6.35873e-06
-16.7234 4.48093e-22 6.43784e-06
-16.672 5.13254e-22 6.51789e-06
-16.6208 5.99141e-22 6.5989e-06
-16.5697 5.85954e-22 6.68086e-06
-16.5189 5.66822e-22 6.76381e-06
-16.4682 5.4692e-22 6.84776e-06
-16.4177 5.20707e-22 6.93271e-06
-16.3674 5.54697e-22 7.01869e-06
-16.3172 5.74328e-22 7.10571e-06
-16.2672 5.53793e-22 7.19379e-06
-16.2174 5.42072e-22 7.28295e-06
-16.1677 4.28687e-22 7.3732e-06
-16.1182 4.62865e-22 7.46456e-06
-16.0689 4.29001e-22 7.55704e-06
-16.0197 5.15366e-22 7.65066e-06
-15.9706 5.42107e-22 7.74545e-06
-15.9217 4.54519e-22 7.84142e-06
-15.873 5.12132e-22 7.93858e-06
-15.8243 4.05791e-22 8.03696e-06
-15.7759 4.74908e-22 8.13657e-06
-15.7276 4.84495e-22 8.23744e-06
-15.6794 3.23646e-22 8.33959e-06
-15.6313 3.41545e-22 8.44302e-06
-15.5834 5.45558e-22 8.54777e-06
-15.5356 3.88989e-22 8.65386e-06
-15.488 4.83495e-22 8.7613e-06
-15.4404 4.51305e-22 8.87012e-06
-15.393 6.05039e-22 8.98033e-06
-15.3458 5.95067e-22 9.09197e-06
-15.2986 5.63315e-22 9.20505e-06
-15.2516 6.35757e-22 9.31959e-06
-15.2047 5.18911e-22 9.43563e-06
-15.1579 5.75465e-22 9.55317e-06
-15.1112 7.97023e-22 9.67226e-06
-15.0647 7.38654e-22 9.7929e-06
-15.0182 6.41872e-22 9.91513e-06
-14.9719 6.78392e-22 1.0039e-05
-14.9257 7.21868e-22 1.01644e-05
-14.8796 6.16969e-22 1.02916e-05
-14.8336 7.3074e-22 1.04204e-05
-14.7877 6.35411e-22 1.0551e-05
-14.7419 8.30447e-22 1.06833e-05
-14.6962 6.98575e-22 1.08173e-05
-14.6506 6.64943e-22 1.09532e-05
-14.6052 5.81999e-22 1.10909e-05
-14.5598 7.75955e-22 1.12304e-05
-14.5145 7.15298e-22 1.13719e-05
-14.4693 6.55324e-22 1.15153e-05
-14.4243 4.83866e-22 1.16606e-05
-14.3793 6.50369e-22 1.18079e-05
-14.3344 6.0539e-22 1.19572e-05
-14.2896 4.73934e-22 1.21086e-05
-14.2449 5.92187e-22 1.2262e-05
-14.2003 5.7416e-22 1.24176e-05
-14.1558 4.81831e-22 1.25753e-05
-14.1113 5.11631e-22 1.27352e-05
-14.067 6.953e-22 1.28974e-05
-14.0227 5.09508e-22 1.30618e-05
-13.9786 5.61038e-22 1.32285e-05
-13.9345 6.0474e-22 1.33975e-05
-13.8905 6.58437e-22 1.3569e-05
-13.8466 7.42193e-22 1.37428e-05
-13.8028 6.35489e-22 1.39191e-05
-13.759 6.97643e-22 1.40979e-05
-13.7153 6.57478e-22 1.42792e-05
-13.6718 7.27456e-22 1.44632e-05
-13.6283 7.7683e-22 1.46497e-05
-13.5848 7.69923e-22 1.48389e-05
-13.5415 8.99781e-22 1.50309e-05
-13.4982 9.94708e-22 1.52256e-05
-13.455 1.08719e-21 1.54231e-05
-13.4119 9.32585e-22 1.56235e-05
-13.3689 8.76268e-22 1.58269e-05
-13.3259 1.11019e-21 1.60331e-05
-13.283 1.22161e-21 1.62424e-05
-13.2402 1.08762e-21 1.64548e-05
-13.1974 1.29985e-21 1.66702e-05
-13.1547 1.38048e-21 1.68889e-05
-13.1121 1.10102e-21 1.71107e-05
-13.0696 1.19264e-21 1.73359e-05
-13.0271 1.49965e-21 1.75644e-05
-12.9847 1.5933e-21 1.77963e-05
-12.9424 1.33208e-21 1.80317e-05
-12.9001 1.74063e-21 1.82706e-05
-12.8579 1.49244e-21 1.85131e-05
-12.8158 1.76891e-21 1.87593e-05
-12.7737 1.50522e-21 1.90091e-05
-12.7317 1.87487e-21 1.92628e-05
-12.6898 1.54652e-21 1.95203e-05
-12.6479 1.81937e-21 1.97817e-05
-12.6061 1.78001e-21 2.00471e-05
-12.5643 1.50828e-21 2.03166e-05
-12.5226 1.80535e-21 2.05902e-05
-12.481 1.59908e-21 2.08681e-05
-12.4394 2.00126e-21 2.11502e-05
-12.3979 1.51638e-21 2.14367e-05
-12.3565 1.8194e-21 2.17277e-05
-12.3151 1.92762e-21 2.20232e-05
-12.2738 1.39892e-21 2.23233e-05
-12.2325 1.39644e-21 2.26281e-05
-12.1913 1.86471e-21 2.29377e-05
-12.1501 1.97547e-21 2.32522e-05
-12.109 1.87633e-21 2.35717e-05
-12.068 1.96439e-21 2.38963e-05
-12.027 1.75519e-21 2.4226e-05
-11.986 1.05979e-21 2.45609e-05
-11.9452 1.47501e-21 2.49013e-05
-11.9043 1.36707e-21 2.5247e-05
-11.8636 2.0584e-21 2.55984e-05
-11.8228 2.11235e-21 2.59554e-05
-11.7822 1.79229e-21 2.63182e-05
-11.7415 1.70797e-21 2.66869e-05
-11.701 1.72271e-21 2.70616e-05
-11.6605 1.81986e-21 2.74425e-05
-11.62 1.38745e-21 2.78296e-05
-11.5796 1.65842e-21 2.8223e-05
-11.5392 1.82106e-21 2.86229e-05
-11.4989 1.69446e-21 2.90295e-05
-11.4587 1.43065e-21 2.94428e-05
-11.4184 1.57825e-21 2.98629e-05
-11.3783 1.39025e-21 3.02901e-05
-11.3381 1.73705e-21 3.07245e-05
-11.2981 1.78404e-21 3.11661e-05
-11.2581 1.57577e-21 3.16152e-05
-11.2181 2.53517e-21 3.20718e-05
-11.1781 2.09655e-21 3.25363e-05
-11.1383 1.68798e-21 3.30086e-05
-11.0984 3.25367e-21 3.3489e-05
-11.0586 2.68446e-21 3.39776e-05
-11.0189 2.87593e-21 3.44745e-05
-10.9792 2.72778e-21 3.49801e-05
-10.9395 2.94599e-21 3.54944e-05
-10.8999 2.63932e-21 3.60176e-05
-10.8603 2.75158e-21 3.65499e-05
-10.8208 2.75176e-21 3.70916e-05
-10.7813 2.42868e-21 3.76426e-05
-10.7418 3.08176e-21 3.82034e-05
-10.7024 2.76041e-21 3.87741e-05
-10.6631 2.83931e-21 3.93548e-05
-10.6238 3.07173e-21 3.99459e-05
-10.5845 2.68319e-21 4.05475e-05
-10.5452 3.655e-21 4.11598e-05
-10.506 2.98497e-21 4.17831e-05
-10.4669 3.39371e-21 4.24176e-05
-10.4278 3.1874e-21 4.30636e-05
-10.3887 2.57494e-21 4.37212e-05
-10.3496 2.72947e-21 4.43908e-05
-10.3106 2.38526e-21 4.50727e-05
-10.2717 3.40034e-21 4.57669e-05
-10.2328 3.08574e-21 4.6474e-05
-10.1939 2.40749e-21 4.7194e-05
-10.155 3.24245e-21 4.79273e-05
-10.1162 2.89158e-21 4.86743e-05
-10.0774 2.67638e-21 4.94351e-05
-10.0387 3.45889e-21 5.02102e-05
-10 2.34073e-21 5.09998e-05
-9.96134 2.2724e-21 5.18042e-05
-9.92271 2.4805e-21 5.26239e-05
-9.88412 2.19538e-21 5.3459e-05
-9.84557 2.1264e-21 5.431e-05
-9.80704 1.9983e-21 5.51773e-05
-9.76856 2.21331e-21 5.60612e-05
-9.73011 1.8477e-21 5.6962e-05
-9.69169 1.82089e-21 5.78802e-05
-9.65331 2.9837e-21 5.88162e-05
-9.61496 2.12266e-21 5.97704e-05
-9.57664 3.38076e-21 6.07432e-05
-9.53836 1.30643e-21 6.17351e-05
-9.50011 2.62169e-21 6.27464e-05
-9.46189 2.62678e-21 6.37777e-05
-9.42371 1.39027e-21 6.48294e-05
-9.38556 1.07753e-21 6.59019e-05
-9.34744 1.83071e-21 6.69959e-05
-9.30935 2.80981e-21 6.81118e-05
-9.2713 1.36005e-21 6.92501e-05
-9.23327 2.80023e-21 7.04113e-05
-9.19528 3.11169e-21 7.15961e-05
-9.15732 4.3271e-21 7.2805e-05
-9.11939 2.32702e-21 7.40385e-05
-9.08149 2.1212e-21 7.52973e-05
-9.04362 1.60037e-21 7.6582e-05
-9.00578 2.9641e-21 7.78933e-05
-8.96797 4.69995e-21 7.92317e-05
-8.93019 3.58056e-21 8.0598e-05
-8.89244 3.90348e-21 8.19928e-05
-8.85471 2.97823e-21 8.34169e-05
-8.81702 2.11474e-21 8.4871e-05
-8.77936 4.26624e-22 8.63559e-05
-8.74172 3.58971e-21 8.78723e-05
-8.70412 2.58056e-21 8.9421e-05
-8.66654 2.37849e-21 9.10029e-05
-8.62899 4.28969e-21 9.26188e-05
-8.59146 3.94342e-21 9.42696e-05
-8.55397 1.51185e-21 9.59562e-05
-8.5165 2.18448e-21 9.76795e-05
-8.47906 1.27291e-21 9.94405e-05
-8.44165 3.76608e-21 0.00010124
-8.40426 2.36271e-21 0.000103079
-8.3669 -1.33666e-22 0.000104959
-8.32956 3.43254e-21 0.000106881
-8.29226 3.26869e-21 0.000108846
-8.25497 1.20096e-21 0.000110855
-8.21772 -1.44394e-21 0.000112909
-8.18049 1.33607e-21 0.00011501
-8.14328 4.44932e-21 0.000117158
-8.1061 1.4243e-21 0.000119355
-8.06895 2.02699e-21 0.000121603
-8.03182 -3.09791e-22 0.000123902
-7.99471 7.83862e-22 0.000126255
-7.95763 -2.41435e-21 0.000128662
-7.92058 -1.56952e-21 0.000131126
-7.88355 1.21537e-21 0.000133647
-7.84654 7.99011e-24 0.000136228
-7.80955 -3.82685e-21 0.00013887
-7.77259 -3.57054e-22 0.000141574
-7.73566 1.45422e-21 0.000144343
-7.69874 4.20832e-22 0.000147179
-7.66185 1.03801e-21 0.000150083
-7.62498 -1.46417e-23 0.000153057
-7.58814 -2.48683e-22 0.000156104
-7.55132 2.45903e-21 0.000159225
-7.51452 1.89702e-21 0.000162423
-7.47774 -3.64196e-21 0.000165699
-7.44099 1.35482e-21 0.000169057
-7.40425 1.80214e-22 0.000172499
-7.36754 -8.96104e-22 0.000176027
-7.33085 2.80601e-21 0.000179644
-7.29418 3.08761e-21 0.000183352
-7.25754 5.38298e-21 0.000187155
-7.22091 1.10919e-21 0.000191055
-7.18431 -1.15505e-20 0.000195054
-7.14772 7.06959e-21 0.000199158
-7.11116 5.20701e-21 0.000203367
-7.07462 -4.64658e-21 0.000207687
-7.0381 2.66397e-22 0.000212119
-7.00159 2.18958e-21 0.000216669
-6.96511 3.96297e-21 0.000221338
-6.92865 4.87059e-21 0.000226133
-6.89221 3.50173e-21 0.000231055
-6.85579 -8.81808e-22 0.00023611
-6.81938 -5.52068e-22 0.000241302
-6.783 1.87942e-21 0.000246635
-6.74664 7.45259e-23 0.000252114
-6.71029 -4.80013e-21 0.000257744
-6.67397 -8.87834e-21 0.000263529
-6.63766 -2.58918e-21 0.000269475
-6.60137 -4.75633e-21 0.000275587
-6.5651 -2.93436e-21 0.000281871
-6.52885 3.58038e-21 0.000288333
-6.49262 -3.43196e-21 0.000294978
-6.4564 -4.05484e-21 0.000301814
-6.42021 -5.43008e-21 0.000308846
-6.38403 -1.77638e-20 0.000316081
-6.34786 -1.09877e-20 0.000323527
-6.31172 -6.68859e-21 0.000331191
-6.27559 -1.30618e-21 0.000339081
-6.23949 -4.71392e-21 0.000347203
-6.20339 -1.35037e-20 0.000355568
-6.16732 -1.35728e-21 0.000364184
-6.13126 -6.87505e-21 0.000373059
-6.09522 -1.63033e-20 0.000382204
-6.05919 -2.48899e-20 0.000391627
-6.02319 -2.32654e-20 0.00040134
-5.9872 -1.11816e-20 0.000411353
-5.95122 -2.00874e-20 0.000421677
-5.91526 -1.96884e-20 0.000432324
-5.87932 -4.36388e-20 0.000443306
-5.84339 -1.2266e-20 0.000454636
-5.80748 -6.19373e-21 0.000466327
-5.77158 -1.29667e-20 0.000478393
-5.7357 -1.50115e-20 0.00049085
-5.69984 -1.68814e-20 0.000503711
-5.66399 -2.10995e-21 0.000516993
-5.62815 -2.88081e-20 0.000530712
-5.59233 -1.39664e-20 0.000544887
-5.55653 -1.74611e-20 0.000559535
-5.52074 -1.50186e-20 0.000574676
-5.48497 -3.26399e-20 0.000590329
-5.4492 1.62342e-20 0.000606515
-5.41346 -4.84516e-21 0.000623257
-5.37773 -6.32209e-21 0.000640578
-5.34201 -2.83288e-20 0.000658502
-5.30631 -9.97369e-21 0.000677054
-5.27062 8.69075e-21 0.000696262
-5.23494 1.24113e-20 0.000716153
-5.19928 1.15243e-20 0.000736756
-5.16363 -1.76359e-20 0.000758103
-5.128 -1.1592e-20 0.000780227
-5.09237 -1.21011e-20 0.000803161
-5.05677 2.50228e-21 0.000826941
-5.02117 -3.68343e-20 0.000851606
-4.98559 -1.50133e-20 0.000877196
-4.95002 7.55826e-22 0.000903752
-4.91446 -1.73248e-20 0.000931319
-4.87892 -3.31427e-20 0.000959945
-4.84339 -1.98971e-20 0.000989677
-4.80787 -1.66955e-20 0.00102057
-4.77237 -1.89879e-20 0.00105267
-4.73687 1.09059e-20 0.00108605
-4.70139 -5.30194e-20 0.00112076
-4.66592 -8.46062e-20 0.00115687
-4.63046 -3.72999e-20 0.00119445
-4.59502 -3.67323e-20 0.00123357
-4.55958 -9.21447e-20 0.0012743
-4.52416 -2.08471e-20 0.00131674
-4.48875 6.39273e-21 0.00136095
-4.45335 9.72291e-20 0.00140705
-4.41797 -6.89278e-20 0.00145511
-4.38259 -1.51636e-19 0.00150526
-4.34722 -8.54416e-20 0.00155759
-4.31187 5.99783e-20 0.00161222
-4.27653 -2.24101e-20 0.00166928
-4.24119 -3.65654e-20 0.0017289
-4.20587 1.61869e-19 0.00179121
-4.17056 -1.32205e-19 0.00185638
-4.13526 9.75358e-20 0.00192455
-4.09997 1.1918e-19 0.0019959
-4.06469 2.67896e-19 0.00207061
-4.02942 2.69887e-19 0.00214887
-3.99416 -5.73026e-20 0.00223089
-3.95891 2.31422e-19 0.00231689
-3.92367 3.12977e-19 0.00240712
-3.88844 1.49085e-19 0.00250181
-3.85322 1.68347e-19 0.00260125
-3.81801 4.42894e-19 0.00270573
-3.7828 2.38549e-19 0.00281555
-3.74761 2.89337e-19 0.00293106
-3.71243 1.7809e-19 0.00305262
-3.67726 2.82327e-19 0.00318062
-3.64209 -2.4134e-19 0.00331547
-3.60694 6.68181e-20 0.00345762
-3.57179 -1.735e-19 0.00360756
-3.53665 -2.1767e-19 0.00376581
-3.50152 -6.72476e-19 0.00393294
-3.4664 -7.68117e-19 0.00410955
-3.43129 -1.02524e-18 0.0042963
-3.39619 -3.75105e-19 0.0044939
-3.36109 -1.23007e-18 0.00470313
-3.32601 -3.77676e-19 0.00492482
-3.29093 -1.84653e-18 0.00515986
-3.25586 -6.37485e-19 0.00540926
-3.2208 -1.00672e-18 0.00567406
-3.18574 -2.85526e-19 0.00595544
-3.1507 -1.87497e-18 0.00625467
-3.11566 -4.15492e-19 0.00657312
-3.08063 1.5257e-18 0.00691233
-3.0456 2.31785e-18 0.00727395
-3.01059 1.71906e-18 0.00765981
-2.97558 9.85155e-19 0.00807191
-2.94058 2.84236e-18 0.00851247
-2.90558 4.08825e-18 0.00898393
-2.87059 7.08518e-18 0.00948898
-2.83561 7.72585e-18 0.0100306
-2.80064 1.00371e-17 0.0106121
-2.76567 7.88797e-18 0.0112372
-2.73071 1.20541e-17 0.0119099
-2.69576 1.13738e-17 0.0126347
-2.66081 1.20689e-17 0.0134168
-2.62587 5.31864e-18 0.0142618
-2.59094 1.45193e-17 0.0151759
-2.55601 1.13691e-17 0.0161664
-2.52109 1.61098e-17 0.0172411
-2.48617 1.23108e-17 0.018409
-2.45126 5.72744e-18 0.0196803
-2.41636 1.44458e-17 0.0210664
-2.38146 1.91404e-17 0.0225803
-2.34657 1.68489e-17 0.0242368
-2.31168 1.74996e-17 0.0260527
-2.2768 2.15713e-17 0.0280473
-2.24192 2.8243e-17 0.0302426
-2.20705 3.47764e-17 0.0326641
-2.17219 4.79042e-17 0.0353409
-2.13733 6.96235e-18 0.0383071
-2.10247 1.52626e-17 0.0416019
-2.06762 5.39324e-17 0.0452712
-2.03278 8.31584e-17 0.0493687
-1.99794 5.81131e-17 0.0539572
-1.9631 7.75877e-17 0.0591109
-1.92827 -3.39589e-17 0.0649177
-1.89345 1.41748e-16 0.0714819
-1.85862 1.30305e-16 0.078928
-1.82381 1.37265e-16 0.0874054
-1.78899 1.48953e-16 0.0970937
-1.75419 2.23084e-17 0.108211
-1.71938 2.05364e-16 0.121021
-1.68458 1.93281e-16 0.135847
-1.64979 5.53996e-16 0.153086
-1.61499 2.02058e-16 0.173225
-1.58021 6.71633e-16 0.196868
-1.54542 -1.03284e-15 0.224763
-1.51064 -2.48684e-17 0.257838
-1.47586 1.71043e-16 0.297245
-1.44109 -1.58915e-15 0.344405
-1.40632 -4.15602e-16 0.401059
-1.37155 -4.12229e-16 0.469296
-1.33679 -3.45653e-15 0.551552
-1.30203 -1.57332e-15 0.650499
-1.26727 -2.37133e-15 0.768753
-1.23251 -3.82532e-15 0.908238
-1.19776 -3.93954e-15 1.06904
-1.16301 -4.62721e-15 1.24763
-1.12827 -5.48488e-15 1.43485
-1.09352 -4.7731e-15 1.61454
-1.05878 -4.52106e-15 1.76494
-1.02405 -4.4631e-15 1.86413
-0.989309 -4.87383e-15 1.89807
-0.954576 4.21877e-14 1.86634
-0.919844 -4.70514e-15 1.78127
-0.885115 -6.56053e-15 1.66178
-0.850388 -5.91968e-15 1.52639
-0.815663 -2.42127e-15 1.38921
-0.78094 -9.7493e-16 1.25912
-0.746219 7.90188e-16 1.14064
-0.711499 1.34462e-15 1.03538
-0.676781 4.0635e-15 0.943257
-0.642065 3.37968e-15 0.863315
-0.60735 3.95578e-15 0.794259
-0.572637 -5.06226e-15 0.734729
-0.537925 3.46474e-15 0.683438
-0.503214 -2.44361e-15 0.639239
-0.468504 3.92547e-15 0.601137
-0.433796 -6.79396e-16 0.568285
-0.399089 7.0287e-15 0.539971
-0.364382 3.19957e-15 0.5156
-0.329676 2.97594e-15 0.494677
-0.294972 6.29986e-15 0.476791
-0.260267 2.89396e-15 0.461606
-0.225564 2.77795e-15 0.448843
-0.190861 3.45029e-15 0.438276
-0.156158 2.6957e-15 0.429724
-0.121456 3.29483e-15 0.423044
-0.0867541 2.6587e-15 0.418125
-0.0520524 1.6269e-15 0.414889
-0.0173508 1.62346e-15 0.413284
0.0173508 1.61795e-15 0.413284
0.0520524 2.96718e-15 0.414889
0.0867541 2.65595e-15 0.418125
0.121456 2.61314e-15 0.423044
0.156158 2.64279e-15 0.429724
0.190861 3.40689e-15 0.438276
0.225564 2.76775e-15 0.448843
0.260267 3.57407e-15 0.461606
0.294972 7.11051e-15 0.476791
0.329676 2.94142e-15 0.494677
0.364382 3.15128e-15 0.5156
0.399089 2.59374e-15 0.539971
0.433796 3.14198e-15 0.568285
0.468504 -2.37563e-15 0.601137
0.503214 -1.532e-15 0.639239
0.537925 4.18728e-15 0.683438
0.572637 -5.48891e-15 0.734729
0.60735 3.47568e-15 0.794259
0.642065 2.89544e-15 0.863315
0.676781 1.26742e-15 0.943257
0.711499 6.97406e-16 1.03538
0.746219 1.53858e-15 1.14064
0.78094 -1.77944e-14 1.25912
0.815663 1.9039e-14 1.38921
0.850388 -4.53391e-15 1.52639
0.885115 -4.12118e-14 1.66178
0.919844 3.50172e-14 1.78127
0.954576 3.98552e-14 1.86634
0.989309 -5.58135e-14 1.89807
1.02405 -4.56141e-15 1.86413
1.05878 -4.69845e-15 1.76494
1.09352 -5.15836e-15 1.61454
1.12827 -4.23856e-15 1.43485
1.16301 -4.22138e-15 1.24763
1.19776 -4.67966e-15 1.06904
1.23251 -2.39618e-15 0.908238
1.26727 -2.2346e-15 0.768753
1.30203 -9.67742e-15 0.650499
1.33679 -3.9502e-15 0.551552
1.37155 -3.81228e-16 0.469296
1.40632 -1.75598e-16 0.401059
1.44109 -1.19339e-15 0.344405
1.47586 -2.15323e-16 0.297245
1.51064 6.38448e-16 0.257838
1.54542 -9.72145e-16 0.224763
1.58021 -3.07917e-16 0.196868
1.61499 2.18226e-16 0.173225
1.64979 2.49689e-16 0.153086
1.68458 -2.278e-16 0.135847
1.71938 2.3049e-16 0.121021
1.75419 2.27141e-17 0.108211
1.78899 3.46278e-17 0.0970937
1.82381 -9.46488e-17 0.0874054
1.85862 1.07426e-16 0.078928
1.89345 1.10399e-16 0.0714819
1.92827 2.6415e-17 0.0649177
1.9631 5.44648e-17 0.0591109
1.99794 1.15302e-16 0.0539572
2.03278 4.02236e-17 0.0493687
2.06762 3.58053e-17 0.0452712
2.10247 3.83855e-17 0.0416019
2.13733 1.63265e-17 0.0383071
2.17219 3.04064e-17 0.0353409
2.20705 2.87445e-17 0.0326641
2.24192 2.52934e-17 0.0302426
2.2768 2.81271e-17 0.0280473
2.31168 8.81796e-18 0.0260527
2.34657 2.275e-17 0.0242368
2.38146 2.30319e-17 0.0225803
2.41636 1.42431e-17 0.0210664
2.45126 1.01552e-17 0.0196803
2.48617 7.95045e-18 0.018409
2.52109 1.0294e-17 0.0172411
2.55601 1.24597e-17 0.0161664
2.59094 1.52845e-17 0.0151759
2.62587 1.59937e-17 0.0142618
2.66081 1.04969e-17 0.0134168
2.69576 8.12174e-18 0.0126347
2.73071 6.27955e-18 0.0119099
2.76567 9.27341e-18 0.0112372
2.80064 6.6975e-18 0.0106121
2.83561 5.71242e-18 0.0100306
2.87059 5.87506e-18 0.00948898
2.90558 5.40282e-18 0.00898393
2.94058 3.10384e-18 0.00851247
2.97558 2.10711e-18 0.00807191
3.01059 1.69415e-18 0.00765981
3.0456 7.31283e-19 0.00727395
3.08063 -9.57634e-19 0.00691233
3.11566 -6.11893e-19 0.00657312
3.1507 1.01913e-19 0.00625467
3.18574 -9.27208e-19 0.00595544
3.2208 -1.80288e-18 0.00567406
3.25586 -1.00977e-18 0.00540926
3.29093 -1.36062e-18 0.00515986
3.32601 -8.93788e-19 0.00492482
3.36109 -1.34789e-18 0.00470313
3.39619 -6.15017e-19 0.0044939
3.43129 -9.53758e-19 0.0042963
3.4664 -1.02946e-18 0.00410955
3.50152 -4.66604e-19 0.00393294
3.53665 -6.42287e-19 0.00376581
3.57179 -4.60873e-19 0.00360756
3.60694 -1.35821e-19 0.00345762
3.64209 -4.52409e-20 0.00331547
3.67726 -4.30287e-20 0.00318062
3.71243 2.81235e-19 0.00305262
3.74761 2.85665e-19 0.00293106
3.7828 -4.69123e-21 0.00281555
3.81801 1.28291e-19 0.00270573
3.85322 2.01389e-19 0.00260125
3.88844 5.32697e-19 0.00250181
3.92367 -1.3858e-19 0.00240712
3.95891 -6.73686e-20 0.00231689
3.99416 2.89875e-20 0.00223089
4.02942 -1.01581e-19 0.00214887
4.06469 -1.28681e-19 0.00207061
4.09997 1.17801e-19 0.0019959
4.13526 -1.29574e-20 0.00192455
4.17056 -1.2508e-20 0.00185638
4.20587 -1.45437e-19 0.00179121
4.24119 -1.77182e-19 0.0017289
4.27653 -8.95449e-20 0.00166928
4.31187 3.06698e-20 0.00161222
4.34722 -2.00803e-20 0.00155759
4.38259 7.55727e-20 0.00150526
4.41797 6.67245e-21 0.00145511
4.45335 -7.12105e-20 0.00140705
4.48875 1.52064e-20 0.00136095
4.52416 -3.36706e-20 0.00131674
4.55958 1.71228e-20 0.0012743
4.59502 -6.08606e-20 0.00123357
4.63046 1.80787e-20 0.00119445
4.66592 -1.13543e-19 0.00115687
4.70139 3.41285e-20 0.00112076
4.73687 -3.27875e-21 0.00108605
4.77237 -8.37688e-21 0.00105267
4.80787 -1.69091e-20 0.00102057
4.84339 -8.7407e-21 0.000989677
4.87892 -1.62058e-22 0.000959945
4.91446 -8.82274e-21 0.000931319
4.95002 1.28708e-20 0.000903752
4.98559 -6.29104e-20 0.000877196
5.02117 3.21479e-20 0.000851606
5.05677 -8.63758e-21 0.000826941
5.09237 9.37395e-21 0.000803161
5.128 -1.35695e-20 0.000780227
5.16363 -3.13556e-20 0.000758103
5.19928 -2.78394e-20 0.000736756
5.23494 -6.65613e-22 0.000716153
5.27062 2.86518e-21 0.000696262
5.30631 2.51155e-20 0.000677054
5.34201 8.154e-21 0.000658502
5.37773 -2.32734e-21 0.000640578
5.41346 -5.20708e-21 0.000623257
5.4492 1.52039e-20 0.000606515
5.48497 -1.12434e-20 0.000590329
5.52074 -1.55451e-20 0.000574676
5.55653 -1.8357e-20 0.000559535
5.59233 -1.62487e-20 0.000544887
5.62815 1.88568e-20 0.000530712
5.66399 1.04511e-20 0.000516993
5.69984 -1.04712e-20 0.000503711
5.7357 1.57623e-20 0.00049085
5.77158 -2.79009e-21 0.000478393
5.80748 -7.81477e-21 0.000466327
5.84339 -7.37999e-21 0.000454636
5.87932 1.60565e-21 0.000443306
5.91526 1.90545e-20 0.000432324
5.95122 3.28725e-21 0.000421677
5.9872 1.05807e-20 0.000411353
6.02319 -9.31218e-21 0.00040134
6.05919 2.33765e-22 0.000391627
6.09522 3.65462e-21 0.000382204
6.13126 2.48571e-21 0.000373059
6.16732 6.22659e-21 0.000364184
6.20339 1.28511e-21 0.000355568
6.23949 3.39914e-21 0.000347203
6.27559 -2.13611e-21 0.000339081
6.31172 -1.79601e-20 0.000331191
6.34786 5.22776e-21 0.000323527
6.38403 2.08909e-20 0.000316081
6.42021 8.98049e-21 0.000308846
6.4564 -1.23247e-21 0.000301814
6.49262 4.99851e-21 0.000294978
6.52885 5.13577e-21 0.000288333
6.5651 -1.7094e-21 0.000281871
6.60137 -5.79014e-22 0.000275587
6.63766 1.03717e-20 0.000269475
6.67397 4.59337e-21 0.000263529
6.71029 -3.83344e-21 0.000257744
6.74664 2.46823e-22 0.000252114
6.783 3.00771e-21 0.000246635
6.81938 2.88433e-21 0.000241302
6.85579 -1.58565e-21 0.00023611
6.89221 -1.88013e-21 0.000231055
6.92865 -1.26481e-21 0.000226133
6.96511 2.5952e-21 0.000221338
7.00159 1.17478e-21 0.000216669
7.0381 5.82304e-21 0.000212119
7.07462 1.11466e-21 0.000207687
7.11116 -9.24522e-21 0.000203367
7.14772 -5.90555e-21 0.000199158
7.18431 1.20764e-22 0.000195054
7.22091 2.84774e-22 0.000191055
7.25754 1.01258e-21 0.000187155
7.29418 -1.0911e-21 0.000183352
7.33085 -1.052e-21 0.000179644
7.36754 2.32445e-21 0.000176027
7.40425 -3.16267e-21 0.000172499
7.44099 -4.02351e-23 0.000169057
7.47774 -3.38279e-21 0.000165699
7.51452 5.32225e-22 0.000162423
7.55132 2.46129e-21 0.000159225
7.58814 -2.5311e-21 0.000156104
7.62498 1.99704e-21 0.000153057
7.66185 -1.70978e-23 0.000150083
7.69874 -6.19644e-21 0.000147179
7.73566 3.1729e-21 0.000144343
7.77259 4.19548e-22 0.000141574
7.80955 -5.71141e-21 0.00013887
7.84654 -2.70568e-22 0.000136228
7.88355 -8.14116e-22 0.000133647
7.92058 1.7065e-21 0.000131126
7.95763 1.05795e-21 0.000128662
7.99471 -2.10426e-21 0.000126255
8.03182 2.7648e-22 0.000123902
8.06895 2.67237e-21 0.000121603
8.1061 -2.09615e-21 0.000119355
8.14328 -3.09647e-21 0.000117158
8.18049 -1.31007e-21 0.00011501
8.21772 2.77285e-22 0.000112909
8.25497 -8.0472e-22 0.000110855
8.29226 -5.44771e-21 0.000108846
8.32956 -4.50074e-22 0.000106881
8.3669 -3.72468e-21 0.000104959
8.40426 -2.25046e-22 0.000103079
8.44165 -3.45051e-21 0.00010124
8.47906 -2.54606e-21 9.94405e-05
8.5165 -3.33599e-21 9.76795e-05
8.55397 -6.64763e-22 9.59562e-05
8.59146 -2.70435e-21 9.42696e-05
8.62899 -2.1048e-21 9.26188e-05
8.66654 -4.72224e-21 9.10029e-05
8.70412 -5.85038e-21 8.9421e-05
8.74172 -3.53418e-21 8.78723e-05
8.77936 -1.84462e-21 8.63559e-05
8.81702 -3.89738e-21 8.4871e-05
8.85471 -1.14098e-21 8.34169e-05
8.89244 -2.70245e-21 8.19928e-05
8.93019 -4.96013e-21 8.0598e-05
8.96797 -3.22114e-21 7.92317e-05
9.00578 -5.98166e-22 7.78933e-05
9.04362 -7.03639e-23 7.6582e-05
9.08149 -2.90056e-21 7.52973e-05
9.11939 -2.24863e-21 7.40385e-05
9.15732 -2.27929e-21 7.2805e-05
9.19528 -4.42413e-22 7.15961e-05
9.23327 -2.54339e-21 7.04113e-05
9.2713 -1.60156e-21 6.92501e-05
9.30935 -2.90199e-21 6.81118e-05
9.34744 -1.97301e-21 6.69959e-05
9.38556 -2.25794e-21 6.59019e-05
9.42371 -7.90147e-22 6.48294e-05
9.46189 -2.13288e-21 6.37777e-05
9.50011 -3.75962e-21 6.27464e-05
9.53836 -3.53424e-22 6.17351e-05
9.57664 -2.08215e-21 6.07432e-05
9.61496 -1.90033e-21 5.97704e-05
9.65331 -2.38698e-21 5.88162e-05
9.69169 -2.78085e-21 5.78802e-05
9.73011 -1.18368e-21 5.6962e-05
9.76856 -1.23201e-21 5.60612e-05
9.80704 -2.09589e-21 5.51773e-05
9.84557 -2.02091e-21 5.431e-05
9.88412 -2.50965e-21 5.3459e-05
9.92271 -1.93618e-21 5.26239e-05
9.96134 -1.98078e-21 5.18042e-05
10 -1.87742e-21 5.09998e-05
10.0387 -2.66295e-21 5.02102e-05
10.0774 -2.37733e-21 4.94351e-05
10.1162 -1.78533e-21 4.86743e-05
10.155 -2.87741e-21 4.79273e-05
10.1939 -2.86974e-21 4.7194e-05
10.2328 -3.07509e-21 4.6474e-05
10.2717 -2.77251e-21 4.57669e-05
10.3106 -2.81342e-21 4.50727e-05
10.3496 -2.35173e-21 4.43908e-05
10.3887 -2.52562e-21 4.37212e-05
10.4278 -2.33867e-21 4.30636e-05
10.4669 -2.83512e-21 4.24176e-05
10.506 -3.25743e-21 4.17831e-05
10.5452 -2.10004e-21 4.11598e-05
10.5845 -2.38851e-21 4.05475e-05
10.6238 -3.35326e-21 3.99459e-05
10.6631 -3.11226e-21 3.93548e-05
10.7024 -2.64397e-21 3.87741e-05
10.7418 -3.08172e-21 3.82034e-05
10.7813 -2.74371e-21 3.76426e-05
10.8208 -2.71837e-21 3.70916e-05
10.8603 -2.44968e-21 3.65499e-05
10.8999 -3.03591e-21 3.60176e-05
10.9395 -2.37418e-21 3.54944e-05
10.9792 -2.57145e-21 3.49801e-05
11.0189 -1.53592e-21 3.44745e-05
11.0586 -2.84107e-21 3.39776e-05
11.0984 -2.15537e-21 3.3489e-05
11.1383 -1.34836e-21 3.30086e-05
11.1781 -2.35082e-21 3.25363e-05
11.2181 -1.7474e-21 3.20718e-05
11.2581 -1.26581e-21 3.16152e-05
11.2981 -1.71129e-21 3.11661e-05
11.3381 -1.90262e-21 3.07245e-05
11.3783 -1.80269e-21 3.02901e-05
11.4184 -1.53248e-21 2.98629e-05
11.4587 -1.79968e-21 2.94428e-05
11.4989 -1.48659e-21 2.90295e-05
11.5392 -1.6372e-21 2.86229e-05
11.5796 -1.51773e-21 2.8223e-05
11.62 -1.50535e-21 2.78296e-05
11.6605 -1.54184e-21 2.74425e-05
11.701 -1.46199e-21 2.70616e-05
11.7415 -1.24684e-21 2.66869e-05
11.7822 -1.13479e-21 2.63182e-05
11.8228 -1.42914e-21 2.59554e-05
11.8636 -1.51509e-21 2.55984e-05
11.9043 -1.35736e-21 2.5247e-05
11.9452 -1.36688e-21 2.49013e-05
11.986 -1.16595e-21 2.45609e-05
12.027 -1.82228e-21 2.4226e-05
12.068 -1.84697e-21 2.38963e-05
12.109 -1.05478e-21 2.35717e-05
12.1501 -8.59954e-22 2.32522e-05
12.1913 -1.54648e-21 2.29377e-05
12.2325 -1.27126e-21 2.26281e-05
12.2738 -1.36694e-21 2.23233e-05
12.3151 -1.57212e-21 2.20232e-05
12.3565 -1.83173e-21 2.17277e-05
12.3979 -1.67343e-21 2.14367e-05
12.4394 -1.53829e-21 2.11502e-05
12.481 -1.45171e-21 2.08681e-05
12.5226 -1.62663e-21 2.05902e-05
12.5643 -1.59455e-21 2.03166e-05
12.6061 -1.4401e-21 2.00471e-05
12.6479 -1.5748e-21 1.97817e-05
12.6898 -1.07553e-21 1.95203e-05
12.7317 -1.47724e-21 1.92628e-05
12.7737 -1.49949e-21 1.90091e-05
12.8158 -1.78868e-21 1.87593e-05
12.8579 -1.39653e-21 1.85131e-05
12.9001 -1.28502e-21 1.82706e-05
12.9424 -1.2415e-21 1.80317e-05
12.9847 -1.22429e-21 1.77963e-05
13.0271 -1.17718e-21 1.75644e-05
13.0696 -1.24649e-21 1.73359e-05
13.1121 -1.23806e-21 1.71107e-05
13.1547 -1.31637e-21 1.68889e-05
13.1974 -1.22251e-21 1.66702e-05
13.2402 -1.0206e-21 1.64548e-05
13.283 -1.08994e-21 1.62424e-05
13.3259 -1.09069e-21 1.60331e-05
13.3689 -8.21418e-22 1.58269e-05
13.4119 -7.00514e-22 1.56235e-05
13.455 -8.06523e-22 1.54231e-05
13.4982 -7.32403e-22 1.52256e-05
13.5415 -7.40365e-22 1.50309e-05
13.5848 -6.43753e-22 1.48389e-05
13.6283 -8.27705e-22 1.46497e-05
13.6718 -7.16244e-22 1.44632e-05
13.7153 -6.69108e-22 1.42792e-05
13.759 -6.83818e-22 1.40979e-05
13.8028 -4.13981e-22 1.39191e-05
13.8466 -4.25563e-22 1.37428e-05
13.8905 -6.03779e-22 1.3569e-05
13.9345 -4.72312e-22 1.33975e-05
13.9786 -6.06714e-22 1.32285e-05
14.0227 -5.01187e-22 1.30618e-05
14.067 -5.38932e-22 1.28974e-05
14.1113 -3.70397e-22 1.27352e-05
14.1558 -4.28964e-22 1.25753e-05
14.2003 -5.38203e-22 1.24176e-05
14.2449 -6.02579e-22 1.2262e-05
14.2896 -3.9486e-22 1.21086e-05
14.3344 -5.39397e-22 1.19572e-05
14.3793 -4.34643e-22 1.18079e-05
14.4243 -5.98777e-22 1.16606e-05
14.4693 -7.60453e-22 1.15153e-05
14.5145 -6.78952e-22 1.13719e-05
14.5598 -7.10906e-22 1.12304e-05
14.6052 -7.75234e-22 1.10909e-05
14.6506 -6.66982e-22 1.09532e-05
14.6962 -6.59177e-22 1.08173e-05
14.7419 -7.33866e-22 1.06833e-05
14.7877 -6.87083e-22 1.0551e-05
14.8336 -7.23343e-22 1.04204e-05
14.8796 -6.40801e-22 1.02916e-05
14.9257 -7.75879e-22 1.01644e-05
14.9719 -7.99513e-22 1.0039e-05
15.0182 -6.02097e-22 9.91513e-06
15.0647 -6.7883e-22 9.7929e-06
15.1112 -6.69671e-22 9.67226e-06
15.1579 -6.44011e-22 9.55317e-06
15.2047 -6.08739e-22 9.43563e-06
15.2516 -5.80563e-22 9.31959e-06
15.2986 -5.56062e-22 9.20505e-06
15.3458 -5.28993e-22 9.09197e-06
15.393 -4.24549e-22 8.98033e-06
15.4404 -4.97356e-22 8.87012e-06
15.488 -3.70726e-22 8.7613e-06
15.5356 -3.12677e-22 8.65386e-06
15.5834 -4.50675e-22 8.54777e-06
15.6313 -4.13522e-22 8.44302e-06
15.6794 -3.56655e-22 8.33959e-06
15.7276 -3.86447e-22 8.23744e-06
15.7759 -4.09882e-22 8.13657e-06
15.8243 -4.2963e-22 8.03696e-06
15.873 -4.93855e-22 7.93858e-06
15.9217 -3.51205e-22 7.84142e-06
15.9706 -3.78799e-22 7.74545e-06
16.0197 -3.64793e-22 7.65066e-06
16.0689 -4.16655e-22 7.55704e-06
16.1182 -4.72187e-22 7.46456e-06
16.1677 -3.47557e-22 7.3732e-06
16.2174 -4.86833e-22 7.28295e-06
16.2672 -4.41615e-22 7.19379e-06
16.3172 -4.98666e-22 7.10571e-06
16.3674 -4.18583e-22 7.01869e-06
16.4177 -4.85205e-22 6.93271e-06
16.4682 -5.5292e-22 6.84776e-06
16.5189 -4.73716e-22 6.76381e-06
16.5697 -4.91665e-22 6.68086e-06
16.6208 -4.78476e-22 6.5989e-06
16.672 -4.7028e-22 6.51789e-06
16.7234 -5.10452e-22 6.43784e-06
16.775 -4.81995e-22 6.35873e-06
16.8268 -4.49431e-22 6.28053e-06
16.8787 -4.73834e-22 6.20325e-06
16.9309 -4.39119e-22 6.12685e-06
16.9833 -4.35588e-22 6.05134e-06
17.0359 -3.47535e-22 5.97669e-06
17.0887 -3.85868e-22 5.90289e-06
17.1418 -3.35492e-22 5.82994e-06
17.195 -3.56396e-22 5.75781e-06
17.2485 -3.24152e-22 5.68649e-06
17.3022 -3.08318e-22 5.61598e-06
17.3562 -2.84933e-22 5.54625e-06
17.4104 -2.83958e-22 5.4773e-06
17.4648 -2.61718e-22 5.40911e-06
17.5195 -2.7555e-22 5.34168e-06
17.5744 -3.42502e-22 5.27498e-06
17.6296 -3.44429e-22 5.20901e-06
17.6851 -2.91911e-22 5.14376e-06
17.7408 -4.15128e-22 5.07921e-06
17.7969 -3.79706e-22 5.01536e-06
17.8532 -3.36677e-22 4.95218e-06
17.9098 -4.01388e-22 4.88968e-06
17.9667 -4.15024e-22 4.82783e-06
18.0239 -4.3515e-22 4.76664e-06
18.0815 -4.28536e-22 4.70608e-06
18.1393 -4.17415e-22 4.64614e-06
18.1975 -4.08746e-22 4.58682e-06
18.256 -3.55864e-22 4.5281e-06
18.3149 -4.16385e-22 4.46998e-06
18.3742 -3.37273e-22 4.41243e-06
18.4338 -3.31387e-22 4.35546e-06
18.4938 -2.9213e-22 4.29905e-06
18.5542 -2.80998e-22 4.24319e-06
18.615 -2.77094e-22 4.18787e-06
18.6762 -2.5962e-22 4.13307e-06
18.7379 -2.31234e-22 4.07879e-06
18.8 -2.13908e-22 4.02502e-06
18.8625 -1.90049e-22 3.97175e-06
18.9255 -1.60288e-22 3.91895e-06
18.9891 -1.34131e-22 3.86664e-06
19.0531 -1.02438e-22 3.81478e-06
19.1177 -9.90432e-23 3.76337e-06
19.1828 -1.12416e-22 3.7124e-06
19.2484 -7.49268e-23 3.66186e-06
19.3147 -3.90391e-23 3.61173e-06
19.3816 -8.62823e-23 3.56201e-06
19.4491 -1.65864e-23 3.51267e-06
19.5173 -9.64574e-23 3.46371e-06
19.5862 -9.37683e-23 3.41511e-06
19.6558 -1.38019e-22 3.36686e-06
19.7262 -1.48753e-22 3.31894e-06
19.7974 -1.76443e-22 3.27134e-06
19.8694 -1.93197e-22 3.22405e-06
19.9423 -2.02298e-22 3.17703e-06
20.0162 -2.14679e-22 3.13028e-06
20.091 -1.94227e-22 3.08378e-06
20.1669 -1.84531e-22 3.03751e-06
20.244 -1.48482e-22 2.99144e-06
20.3222 -1.43945e-22 2.94554e-06
20.4016 -1.46964e-22 2.8998e-06
20.4825 -1.1868e-22 2.85418e-06
20.5648 -8.48285e-23 2.80865e-06
20.6487 -4.89124e-23 2.76317e-06
20.7344 -4.55058e-23 2.7177e-06
20.8219 -3.34484e-23 2.67219e-06
20.9115 8.99467e-24 2.62658e-06
21.0034 3.25851e-23 2.58081e-06
21.0979 3.82688e-23 2.53479e-06
21.1952 5.82182e-23 2.48844e-06
21.2959 6.14509e-23 2.44162e-06
21.4004 2.00287e-23 2.39419e-06
21.5093 2.54709e-23 2.34593e-06
21.6237 -9.41531e-24 2.29658e-06
21.7448 -2.30005e-23 2.24573e-06
21.8747 -6.70912e-23 2.19278e-06
22.0165 -6.14577e-23 2.1367e-06
22.1768 -3.07274e-23 2.07547e-06
22.3723 -5.90958e-24 2.00374e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.25Lambda0.5Nc1Classic/vANODiaP_FRG.txt <==
-22.3723 -7.65697e-19 -1.46096e-06
-22.1768 1.95556e-19 -1.48113e-06
-22.0165 1.08339e-19 -1.50627e-06
-21.8747 5.84858e-19 -1.5304e-06
-21.7448 5.3849e-19 -1.54787e-06
-21.6237 1.15321e-18 -1.56611e-06
-21.5093 1.58275e-18 -1.57923e-06
-21.4004 -3.03977e-19 -1.59002e-06
-21.2959 -9.36769e-19 -1.59948e-06
-21.1952 -2.04613e-18 -1.61108e-06
-21.0979 -2.8778e-18 -1.62023e-06
-21.0034 -4.33611e-18 -1.63234e-06
-20.9115 -4.79068e-18 -1.64222e-06
-20.8219 -4.87378e-18 -1.65348e-06
-20.7344 -5.2081e-18 -1.66266e-06
-20.6487 -5.06167e-18 -1.67311e-06
-20.5648 -5.10341e-18 -1.68154e-06
-20.4825 -4.32993e-18 -1.69119e-06
-20.4016 -3.03977e-18 -1.69898e-06
-20.3222 -1.37645e-18 -1.70798e-06
-20.244 1.71382e-19 -1.71521e-06
-20.1669 1.30102e-18 -1.72362e-06
-20.091 2.20175e-18 -1.73038e-06
-20.0162 3.29331e-18 -1.73832e-06
-19.9423 4.07752e-18 -1.74473e-06
-19.8694 4.87824e-18 -1.75239e-06
-19.7974 5.66269e-18 -1.75862e-06
-19.7262 6.18878e-18 -1.76613e-06
-19.6558 6.66325e-18 -1.77235e-06
-19.5862 6.35481e-18 -1.77985e-06
-19.5173 5.83284e-18 -1.78612e-06
-19.4491 5.18434e-18 -1.7937e-06
-19.3816 4.464e-18 -1.80012e-06
-19.3147 3.7834e-18 -1.80787e-06
-19.2484 3.4472e-18 -1.81453e-06
-19.1828 3.02945e-18 -1.82252e-06
-19.1177 2.39325e-18 -1.8295e-06
-19.0531 2.11684e-18 -1.83783e-06
-18.9891 1.37031e-18 -1.8452e-06
-18.9255 8.36402e-19 -1.85397e-06
-18.8625 6.0928e-19 -1.86187e-06
-18.8 3.11421e-19 -1.87117e-06
-18.7379 -1.04151e-19 -1.87965e-06
-18.6762 -6.7341e-19 -1.88954e-06
-18.615 -9.78491e-19 -1.89869e-06
-18.5542 -1.01676e-18 -1.90933e-06
-18.4938 -1.24285e-18 -1.91932e-06
-18.4338 -1.23514e-18 -1.93087e-06
-18.3742 -9.08706e-19 -1.94175e-06
-18.3149 2.01272e-19 -1.95409e-06
-18.256 1.73415e-18 -1.96587e-06
-18.1975 2.78833e-18 -1.97926e-06
-18.1393 2.96463e-18 -1.99216e-06
-18.0815 3.15401e-18 -2.00661e-06
-18.0239 3.38063e-18 -2.02055e-06
-17.9667 3.25863e-18 -2.03602e-06
-17.9098 3.6201e-18 -2.05099e-06
-17.8532 3.37652e-18 -2.06755e-06
-17.7969 3.47249e-18 -2.08373e-06
-17.7408 4.24126e-18 -2.10145e-06
-17.6851 5.18648e-18 -2.1186e-06
-17.6296 5.1659e-18 -2.13735e-06
-17.5744 5.00939e-18 -2.15579e-06
-17.5195 5.186e-18 -2.17578e-06
-17.4648 5.66163e-18 -2.19527e-06
-17.4104 4.74523e-18 -2.21634e-06
-17.3562 4.37275e-18 -2.23712e-06
-17.3022 4.67463e-18 -2.25949e-06
-17.2485 3.85946e-18 -2.28141e-06
-17.195 3.5562e-18 -2.30484e-06
-17.1418 3.2257e-18 -2.32798e-06
-17.0887 3.28647e-18 -2.3527e-06
-17.0359 2.76207e-18 -2.37692e-06
-16.9833 2.24714e-18 -2.40253e-06
-16.9309 1.93391e-18 -2.42779e-06
-16.8787 1.95274e-18 -2.4545e-06
-16.8268 1.39176e-18 -2.48057e-06
-16.775 1.46069e-18 -2.50794e-06
-16.7234 1.32256e-18 -2.53474e-06
-16.672 9.88478e-19 -2.56287e-06
-16.6208 7.56689e-19 -2.59013e-06
-16.5697 3.53337e-19 -2.61838e-06
-16.5189 6.16961e-19 -2.64612e-06
-16.4682 7.76867e-19 -2.67476e-06
-16.4177 -2.64155e-20 -2.702e-06
-16.3674 3.70954e-19 -2.73036e-06
-16.3172 -1.32891e-19 -2.75766e-06
-16.2672 -7.99795e-19 -2.78511e-06
-16.2174 -7.7551e-19 -2.81123e-06
-16.1677 -1.4619e-18 -2.83792e-06
-16.1182 -2.56955e-18 -2.86254e-06
-16.0689 -2.38852e-18 -2.88716e-06
-16.0197 -3.32983e-18 -2.91009e-06
-15.9706 -3.58445e-18 -2.93241e-06
-15.9217 -2.76469e-18 -2.95225e-06
-15.873 -3.6065e-18 -2.97165e-06
-15.8243 -3.30241e-18 -2.98816e-06
-15.7759 -2.3779e-18 -3.00342e-06
-15.7276 -2.57822e-18 -3.01538e-06
-15.6794 -2.26807e-18 -3.02585e-06
-15.6313 -1.65079e-18 -3.0325e-06
-15.5834 -2.42118e-18 -3.03658e-06
-15.5356 -1.84241e-18 -3.03679e-06
-15.488 -1.41406e-18 -3.03414e-06
-15.4404 -2.33125e-18 -3.02604e-06
-15.393 -1.62e-18 -3.01511e-06
-15.3458 -1.52607e-18 -2.99835e-06
-15.2986 -1.82843e-18 -2.97706e-06
-15.2516 -1.69189e-18 -2.95014e-06
-15.2047 -1.02682e-18 -2.91793e-06
-15.1579 -1.68804e-18 -2.87853e-06
-15.1112 -1.09057e-18 -2.83407e-06
-15.0647 -8.92427e-19 -2.78137e-06
-15.0182 -1.15508e-18 -2.72228e-06
-14.9719 -4.05529e-19 -2.65509e-06
-14.9257 -7.26401e-19 -2.58029e-06
-14.8796 -3.49753e-19 -2.49631e-06
-14.8336 4.0931e-19 -2.40484e-06
-14.7877 -2.34617e-19 -2.3029e-06
-14.7419 5.58947e-19 -2.19257e-06
-14.6962 1.03284e-18 -2.0719e-06
-14.6506 -2.96015e-20 -1.94164e-06
-14.6052 8.9081e-19 -1.80043e-06
-14.5598 5.95724e-19 -1.64973e-06
-14.5145 -1.19517e-19 -1.48682e-06
-14.4693 5.99448e-19 -1.31439e-06
-14.4243 -1.5033e-19 -1.12981e-06
-14.3793 -8.44484e-19 -9.34604e-07
-14.3344 -2.72291e-19 -7.2755e-07
-14.2896 -1.57817e-18 -5.09819e-07
-14.2449 -1.79624e-18 -2.79838e-07
-14.2003 -1.4354e-18 -3.94072e-08
-14.1558 -2.91046e-18 2.1297e-07
-14.1113 -1.38298e-18 4.76142e-07
-14.067 -2.40472e-18 7.50635e-07
-14.0227 -2.13396e-18 1.03541e-06
-13.9786 -8.68692e-19 1.332e-06
-13.9345 -2.92555e-18 1.6375e-06
-13.8905 -9.67864e-19 1.95462e-06
-13.8466 -2.09847e-18 2.2807e-06
-13.8028 -2.32507e-18 2.617e-06
-13.759 -1.16623e-18 2.962e-06
-13.7153 -3.44659e-18 3.31676e-06
-13.6718 -1.93498e-18 3.67928e-06
-13.6283 -2.51395e-18 4.05135e-06
-13.5848 -3.09662e-18 4.43051e-06
-13.5415 -2.59411e-18 4.81862e-06
-13.4982 -3.40565e-18 5.21383e-06
-13.455 -1.86945e-18 5.61774e-06
-13.4119 -1.55211e-18 6.02844e-06
-13.3689 -1.75174e-18 6.44861e-06
-13.3259 -1.62721e-19 6.8762e-06
-13.283 -1.04478e-18 7.3142e-06
-13.2402 -1.63775e-19 7.76208e-06
-13.1974 5.58638e-19 8.22176e-06
-13.1547 3.95612e-19 8.69633e-06
-13.1121 2.01756e-18 9.18696e-06
-13.0696 1.59276e-18 9.69806e-06
-13.0271 1.96415e-18 1.02352e-05
-12.9847 2.67195e-18 1.07971e-05
-12.9424 1.40736e-18 1.13951e-05
-12.9001 3.16013e-18 1.2016e-05
-12.8579 1.61898e-18 1.26535e-05
-12.8158 2.67333e-18 1.32806e-05
-12.7737 1.29014e-18 1.38411e-05
-12.7317 1.02189e-19 1.43069e-05
-12.6898 2.08471e-18 1.46475e-05
-12.6479 -9.94375e-19 1.48824e-05
-12.6061 1.44491e-18 1.50763e-05
-12.5643 6.90337e-19 1.52332e-05
-12.5226 2.0779e-19 1.54296e-05
-12.481 1.80686e-18 1.56286e-05
-12.4394 -8.01857e-19 1.58661e-05
-12.3979 9.44462e-19 1.61322e-05
-12.3565 -3.50974e-20 1.64038e-05
-12.3151 3.52154e-20 1.67178e-05
-12.2738 1.90803e-18 1.7017e-05
-12.2325 -1.0636e-19 1.73511e-05
-12.1913 3.05928e-18 1.7676e-05
-12.1501 1.07081e-18 1.80105e-05
-12.109 3.15169e-18 1.83603e-05
-12.068 3.0546e-18 1.8692e-05
-12.027 2.30778e-18 1.90565e-05
-11.986 4.63132e-18 1.93897e-05
-11.9452 2.06944e-18 1.97546e-05
-11.9043 4.91812e-18 2.00967e-05
-11.8636 2.52235e-18 2.04494e-05
-11.8228 3.96162e-18 2.08074e-05
-11.7822 3.27593e-18 2.11465e-05
-11.7415 2.6963e-18 2.15157e-05
-11.701 3.44692e-18 2.18481e-05
-11.6605 9.67003e-19 2.22164e-05
-11.62 3.88148e-18 2.25511e-05
-11.5796 2.62165e-19 2.29055e-05
-11.5392 3.42007e-18 2.32517e-05
-11.4989 1.43317e-18 2.35863e-05
-11.4587 2.80071e-18 2.39449e-05
-11.4184 2.05096e-18 2.42647e-05
-11.3783 1.14345e-18 2.46251e-05
-11.3381 2.71573e-18 2.49385e-05
-11.2981 1.07479e-18 2.52873e-05
-11.2581 3.31288e-18 2.56039e-05
-11.2181 1.8943e-18 2.59287e-05
-11.1781 3.68574e-18 2.62556e-05
-11.1383 2.64766e-18 2.65551e-05
-11.0984 2.61809e-18 2.68878e-05
-11.0586 2.23534e-18 2.71683e-05
-11.0189 1.57432e-18 2.74947e-05
-10.9792 1.61951e-18 2.77654e-05
-10.9395 4.36079e-19 2.80708e-05
-10.8999 2.78514e-19 2.83414e-05
-10.8603 -5.98989e-19 2.86136e-05
-10.8208 -5.61099e-19 2.88908e-05
-10.7813 -1.36766e-18 2.91298e-05
-10.7418 -1.53417e-18 2.94082e-05
-10.7024 -2.35026e-18 2.96216e-05
-10.6631 -1.70819e-18 2.98887e-05
-10.6238 -2.2452e-18 3.00862e-05
-10.5845 -7.78492e-19 3.03284e-05
-10.5452 -1.93291e-18 3.05199e-05
-10.506 1.65117e-19 3.07251e-05
-10.4669 -6.21504e-19 3.09188e-05
-10.4278 1.41403e-18 3.10842e-05
-10.3887 1.04364e-18 3.12799e-05
-10.3496 2.63989e-18 3.14131e-05
-10.3106 2.86018e-18 3.16006e-05
-10.2717 3.29324e-18 3.17119e-05
-10.2328 5.42484e-18 3.18797e-05
-10.1939 4.25433e-18 3.19794e-05
-10.155 7.17461e-18 3.21171e-05
-10.1162 4.54421e-18 3.22147e-05
-10.0774 8.09054e-18 3.23147e-05
-10.0387 4.40649e-18 3.24175e-05
-10 8.2833e-18 3.24811e-05
-9.96134 4.17949e-18 3.25885e-05
-9.92271 7.86706e-18 3.26241e-05
-9.88412 5.74782e-18 3.27284e-05
-9.84557 6.16677e-18 3.27466e-05
-9.80704 6.4121e-18 3.28386e-05
-9.76856 5.50505e-18 3.28505e-05
-9.73011 6.7748e-18 3.29217e-05
-9.69169 4.07204e-18 3.29377e-05
-9.65331 6.8287e-18 3.29809e-05
-9.61496 2.16503e-18 3.30102e-05
-9.57664 5.66066e-18 3.30225e-05
-9.53836 1.09121e-18 3.30694e-05
-9.50011 4.06286e-18 3.30581e-05
-9.46189 7.79186e-19 3.31176e-05
-9.42371 3.08335e-18 3.30936e-05
-9.38556 9.24145e-20 3.3158e-05
-9.34744 2.78374e-18 3.31315e-05
-9.30935 6.05612e-19 3.31945e-05
-9.2713 1.07586e-18 3.31744e-05
-9.23327 1.59696e-18 3.32295e-05
-9.19528 -4.71634e-20 3.32248e-05
-9.15732 2.36795e-18 3.32651e-05
-9.11939 -8.56007e-19 3.32846e-05
-9.08149 3.15179e-18 3.33059e-05
-9.04362 -1.1509e-18 3.3356e-05
-9.00578 3.2746e-18 3.33632e-05
-8.96797 -1.45077e-18 3.34412e-05
-8.93019 1.94254e-18 3.34422e-05
-8.89244 -1.31678e-18 3.35432e-05
-8.85471 1.71421e-18 3.35452e-05
-8.81702 -1.4756e-19 3.36633e-05
-8.77936 4.93978e-20 3.36738e-05
-8.74172 1.53792e-18 3.3801e-05
-8.70412 2.98949e-19 3.38276e-05
-8.66654 3.5529e-18 3.39563e-05
-8.62899 1.00517e-19 3.40063e-05
-8.59146 4.99733e-18 3.41284e-05
-8.55397 2.68707e-18 3.42087e-05
-8.5165 7.02729e-18 3.43166e-05
-8.47906 4.55211e-18 3.44334e-05
-8.44165 7.34648e-18 3.45261e-05
-8.40426 7.06954e-18 3.46789e-05
-8.3669 8.8116e-18 3.47588e-05
-8.32956 7.3412e-18 3.49399e-05
-8.29226 1.04599e-17 3.50093e-05
-8.25497 8.35318e-18 3.52099e-05
-8.21772 1.06075e-17 3.52704e-05
-8.18049 9.0654e-18 3.54807e-05
-8.14328 1.0811e-17 3.55331e-05
-8.1061 1.02186e-17 3.57397e-05
-8.06895 8.92198e-18 3.5785e-05
-8.03182 9.82715e-18 3.59723e-05
-7.99471 6.61801e-18 3.60116e-05
-7.95763 7.46633e-18 3.6162e-05
-7.92058 3.6685e-18 3.61953e-05
-7.88355 4.45588e-18 3.62871e-05
-7.84654 3.09514e-18 3.63131e-05
-7.80955 3.55405e-18 3.63244e-05
-7.77259 2.78981e-18 3.6336e-05
-7.73566 1.90613e-18 3.62513e-05
-7.69874 1.63361e-18 3.62278e-05
-7.66185 -1.01885e-18 3.60322e-05
-7.62498 -1.53566e-18 3.59433e-05
-7.58814 -1.31451e-18 3.56181e-05
-7.55132 -4.53706e-18 3.54306e-05
-7.51452 -3.17418e-18 3.49497e-05
-7.47774 -6.1766e-18 3.4628e-05
-7.44099 -1.77762e-18 3.39574e-05
-7.40425 -5.88647e-18 3.34581e-05
-7.36754 -4.6208e-18 3.25582e-05
-7.33085 -5.56088e-18 3.18284e-05
-7.29418 -2.67551e-18 3.06572e-05
-7.25754 -6.57315e-18 2.96306e-05
-7.22091 -4.35428e-18 2.81439e-05
-7.18431 -7.69654e-18 2.67392e-05
-7.14772 -2.88201e-18 2.48849e-05
-7.11116 -5.45824e-18 2.30112e-05
-7.07462 -2.26814e-18 2.07244e-05
-7.0381 -1.97181e-18 1.82851e-05
-7.00159 5.04814e-18 1.54864e-05
-6.96511 -1.12077e-18 1.2384e-05
-6.92865 7.94923e-18 8.98049e-06
-6.89221 3.93271e-18 5.11781e-06
-6.85579 1.33474e-17 1.00735e-06
-6.81938 6.04155e-18 -3.71409e-06
-6.783 1.8126e-17 -8.63847e-06
-6.74664 1.42704e-17 -1.43134e-05
-6.71029 2.32342e-17 -2.01582e-05
-6.67397 1.83246e-17 -2.68718e-05
-6.63766 2.84213e-17 -3.3729e-05
-6.60137 2.64753e-17 -4.15503e-05
-6.5651 3.97672e-17 -4.94847e-05
-6.52885 2.74337e-17 -5.84547e-05
-6.49262 4.29164e-17 -6.74982e-05
-6.4564 3.70782e-17 -7.76175e-05
-6.42021 4.90071e-17 -8.77625e-05
-6.38403 4.06914e-17 -9.89819e-05
-6.34786 4.91898e-17 -0.00011017
-6.31172 5.00899e-17 -0.000122382
-6.27559 4.68538e-17 -0.000134497
-6.23949 5.10173e-17 -0.000147533
-6.20339 4.54766e-17 -0.000160401
-6.16732 5.46732e-17 -0.000174037
-6.13126 3.81249e-17 -0.00018743
-6.09522 5.50353e-17 -0.000201389
-6.05919 3.95446e-17 -0.000215042
-6.02319 4.91773e-17 -0.000229013
-5.9872 3.12194e-17 -0.000242633
-5.95122 4.08815e-17 -0.000256292
-5.91526 2.10049e-17 -0.000269585
-5.87932 3.31199e-17 -0.000282618
-5.84339 1.27283e-17 -0.000295299
-5.80748 1.97145e-17 -0.000307429
-5.77158 8.4909e-18 -0.000319252
-5.7357 1.59728e-17 -0.000330256
-5.69984 7.28528e-18 -0.000341027
-5.66399 8.49906e-18 -0.000350745
-5.62815 7.33955e-18 -0.000360334
-5.59233 5.81619e-19 -0.000368677
-5.55653 8.33172e-18 -0.00037702
-5.52074 -6.22547e-18 -0.000383964
-5.48497 1.87785e-18 -0.000391061
-5.4492 -1.17986e-17 -0.000396643
-5.41346 -1.0014e-17 -0.000402544
-5.37773 -1.54231e-17 -0.000406851
-5.34201 -2.69934e-17 -0.000411652
-5.30631 -2.37424e-17 -0.000414806
-5.27062 -4.001e-17 -0.00041863
-5.23494 -3.18119e-17 -0.000420776
-5.19928 -4.86499e-17 -0.000423764
-5.16363 -4.50173e-17 -0.000425057
-5.128 -4.76136e-17 -0.000427352
-5.09237 -4.97564e-17 -0.00042795
-5.05677 -4.97208e-17 -0.000429693
-5.02117 -5.55146e-17 -0.000429746
-4.98559 -4.80603e-17 -0.000431065
-4.95002 -6.0058e-17 -0.000430711
-4.91446 -4.57996e-17 -0.000431718
-4.87892 -6.28665e-17 -0.000431079
-4.84339 -4.21513e-17 -0.00043187
-4.80787 -6.88469e-17 -0.000431051
-4.77237 -3.78488e-17 -0.000431702
-4.73687 -7.52805e-17 -0.00043079
-4.70139 -3.28393e-17 -0.00043136
-4.66592 -8.19555e-17 -0.000430429
-4.63046 -3.4396e-17 -0.00043096
-4.59502 -8.35033e-17 -0.000430071
-4.55958 -3.59531e-17 -0.000430593
-4.52416 -8.32055e-17 -0.000429798
-4.48875 -4.58438e-17 -0.00043033
-4.45335 -7.92698e-17 -0.000429673
-4.41797 -5.65664e-17 -0.000430228
-4.38259 -8.42358e-17 -0.000429752
-4.34722 -7.27004e-17 -0.000430339
-4.31187 -8.61957e-17 -0.000430085
-4.27653 -7.03529e-17 -0.000430708
-4.24119 -8.41554e-17 -0.000430715
-4.20587 -5.68669e-17 -0.00043137
-4.17056 -6.8527e-17 -0.000431671
-4.13526 -4.67213e-17 -0.000432344
-4.09997 -6.38891e-17 -0.000432952
-4.06469 -6.01758e-17 -0.000433608
-4.02942 -5.31282e-17 -0.000434507
-3.99416 -5.34886e-17 -0.000435084
-3.95891 -5.1281e-17 -0.000436213
-3.92367 -3.61708e-17 -0.000436603
-3.88844 -3.95656e-17 -0.000437846
-3.85322 -2.43249e-17 -0.000437877
-3.81801 -4.15449e-17 -0.000439045
-3.7828 -5.87271e-17 -0.000438468
-3.74761 -2.27104e-17 -0.000439286
-3.71243 -6.05412e-17 -0.000437757
-3.67726 -1.07543e-17 -0.000437847
-3.64209 -8.5384e-17 -0.000434908
-3.60694 -6.92104e-18 -0.000433771
-3.57179 -1.03382e-16 -0.000428831
-3.53665 -2.14095e-17 -0.000425825
-3.50152 -1.50387e-16 -0.000418125
-3.4664 -1.08767e-17 -0.000412439
-3.43129 -1.71535e-16 -0.000401012
-3.39619 7.18292e-19 -0.000391628
-3.36109 -2.06528e-16 -0.000375257
-3.32601 -4.09101e-18 -0.0003609
-3.29093 -2.09729e-16 -0.000338068
-3.25586 -4.35897e-17 -0.000317122
-3.2208 -2.17729e-16 -0.000285958
-3.18574 -9.88657e-17 -0.000256373
-3.1507 -1.75086e-16 -0.000214569
-3.11566 -1.67868e-16 -0.000173775
-3.08063 -1.7034e-16 -0.000118477
-3.0456 -1.81839e-16 -6.3303e-05
-3.01059 -2.15214e-16 9.01809e-06
-2.97558 -1.37949e-16 8.2444e-05
-2.94058 -2.50276e-16 0.000176123
-2.90558 -6.91064e-17 0.000272488
-2.87059 -2.81306e-16 0.000392779
-2.83561 -1.35506e-16 0.000517705
-2.80064 -3.54453e-16 0.000670857
-2.76567 -3.09226e-16 0.000830994
-2.73071 -3.54636e-16 0.00102425
-2.69576 -5.97813e-16 0.00122726
-2.66081 -2.9615e-16 0.00146867
-2.62587 -9.86813e-16 0.00172296
-2.59094 -3.52845e-16 0.00202085
-2.55601 -1.27593e-15 0.00233468
-2.52109 -4.79768e-16 0.00269641
-2.48617 -1.42097e-15 0.00307606
-2.45126 -8.83193e-16 0.00350547
-2.41636 -1.33818e-15 0.00395188
-2.38146 -1.19572e-15 0.00444489
-2.34657 -1.01482e-15 0.00494838
-2.31168 -1.14776e-15 0.00548691
-2.2768 -7.65342e-16 0.00602082
-2.24192 -9.13625e-16 0.006567
-2.20705 -1.80582e-16 0.00708366
-2.17219 -5.32871e-16 0.00757934
-2.13733 4.00946e-16 0.00801425
-2.10247 -8.22303e-16 0.00839173
-2.06762 1.84319e-15 0.0086804
-2.03278 -5.12319e-16 0.00888472
-1.99794 2.58589e-15 0.00898751
-1.9631 -7.47138e-16 0.00899972
-1.92827 3.25012e-15 0.00891973
-1.89345 -8.11042e-16 0.0087651
-1.85862 3.73312e-15 0.00854533
-1.82381 -1.21605e-15 0.00827967
-1.78899 4.14095e-15 0.00798178
-1.75419 -9.21165e-16 0.00766687
-1.71938 4.13356e-15 0.00734765
-1.68458 -2.51263e-16 0.00703258
-1.64979 3.49671e-15 0.00673153
-1.61499 5.96683e-16 0.00644678
-1.58021 2.89486e-15 0.00618552
-1.54542 1.01866e-15 0.00594588
-1.51064 2.29897e-15 0.00573312
-1.47586 1.23828e-15 0.0055432
-1.44109 1.98861e-15 0.00538018
-1.40632 1.2841e-15 0.00523922
-1.37155 1.61134e-15 0.00512371
-1.33679 1.44951e-15 0.00502878
-1.30203 1.4096e-15 0.00495745
-1.26727 1.72272e-15 0.00490522
-1.23251 1.17172e-15 0.00487497
-1.19776 2.13407e-15 0.00486267
-1.16301 1.07393e-15 0.00487122
-1.12827 2.60608e-15 0.00489706
-1.09352 9.16916e-16 0.00494331
-1.05878 3.05318e-15 0.00500669
-1.02405 8.84263e-16 0.00509077
-0.989309 3.5008e-15 0.00519235
-0.954576 9.36804e-16 0.00531568
-0.919844 3.91793e-15 0.00545746
-0.885115 1.19455e-15 0.00562275
-0.850388 4.24405e-15 0.00580803
-0.815663 1.58763e-15 0.00601928
-0.78094 4.37046e-15 0.00625264
-0.746219 2.36769e-15 0.00651515
-0.711499 4.33621e-15 0.00680229
-0.676781 3.50517e-15 0.00712238
-0.642065 3.91624e-15 0.00746977
-0.60735 5.1212e-15 0.00785431
-0.572637 2.95211e-15 0.0082684
-0.537925 7.03822e-15 0.00872362
-0.503214 1.05142e-15 0.00920924
-0.468504 9.83988e-15 0.00973868
-0.433796 -1.98947e-15 0.0102963
-0.399089 1.40029e-14 0.0108971
-0.364382 -6.77213e-15 0.0115183
-0.329676 2.13738e-14 0.0121761
-0.294972 -1.34381e-14 0.0128375
-0.260267 3.36457e-14 0.0135189
-0.225564 -2.01417e-14 0.0141749
-0.190861 5.16752e-14 0.0148221
-0.156158 -2.34784e-14 0.0153999
-0.121456 7.25134e-14 0.015927
-0.0867541 -2.47849e-14 0.0163316
-0.0520524 1.06795e-13 0.0166398
-0.0173508 -1.41121e-13 0.0167512
0.0173508 -1.41121e-13 0.0167512
0.0520524 1.06795e-13 0.0166398
0.0867541 -2.47849e-14 0.0163316
0.121456 7.25134e-14 0.015927
0.156158 -2.34784e-14 0.0153999
0.190861 5.16752e-14 0.0148221
0.225564 -2.01417e-14 0.0141749
0.260267 3.36457e-14 0.0135189
0.294972 -1.34381e-14 0.0128375
0.329676 2.13738e-14 0.0121761
0.364382 -6.77213e-15 0.0115183
0.399089 1.40029e-14 0.0108971
0.433796 -1.98947e-15 0.0102963
0.468504 9.83988e-15 0.00973868
0.503214 1.05142e-15 0.00920924
0.537925 7.03822e-15 0.00872362
0.572637 2.95211e-15 0.0082684
0.60735 5.1212e-15 0.00785431
0.642065 3.91624e-15 0.00746977
0.676781 3.50517e-15 0.00712238
0.711499 4.33621e-15 0.00680229
0.746219 2.36769e-15 0.00651515
0.78094 4.37046e-15 0.00625264
0.815663 1.58763e-15 0.00601928
0.850388 4.24405e-15 0.00580803
0.885115 1.19455e-15 0.00562275
0.919844 3.91793e-15 0.00545746
0.954576 9.36804e-16 0.00531568
0.989309 3.5008e-15 0.00519235
1.02405 8.84263e-16 0.00509077
1.05878 3.05318e-15 0.00500669
1.09352 9.16916e-16 0.00494331
1.12827 2.60608e-15 0.00489706
1.16301 1.07393e-15 0.00487122
1.19776 2.13407e-15 0.00486267
1.23251 1.17172e-15 0.00487497
1.26727 1.72272e-15 0.00490522
1.30203 1.4096e-15 0.00495745
1.33679 1.44951e-15 0.00502878
1.37155 1.61134e-15 0.00512371
1.40632 1.2841e-15 0.00523922
1.44109 1.98861e-15 0.00538018
1.47586 1.23828e-15 0.0055432
1.51064 2.29897e-15 0.00573312
1.54542 1.01866e-15 0.00594588
1.58021 2.89486e-15 0.00618552
1.61499 5.96683e-16 0.00644678
1.64979 3.49671e-15 0.00673153
1.68458 -2.51263e-16 0.00703258
1.71938 4.13356e-15 0.00734765
1.75419 -9.21165e-16 0.00766687
1.78899 4.14095e-15 0.00798178
1.82381 -1.21605e-15 0.00827967
1.85862 3.73312e-15 0.00854533
1.89345 -8.11042e-16 0.0087651
1.92827 3.25012e-15 0.00891973
1.9631 -7.47138e-16 0.00899972
1.99794 2.58589e-15 0.00898751
2.03278 -5.12319e-16 0.00888472
2.06762 1.84319e-15 0.0086804
2.10247 -8.22303e-16 0.00839173
2.13733 4.00946e-16 0.00801425
2.17219 -5.32871e-16 0.00757934
2.20705 -1.80582e-16 0.00708366
2.24192 -9.13625e-16 0.006567
2.2768 -7.65342e-16 0.00602082
2.31168 -1.14776e-15 0.00548691
2.34657 -1.01482e-15 0.00494838
2.38146 -1.19572e-15 0.00444489
2.41636 -1.33818e-15 0.00395188
2.45126 -8.83193e-16 0.00350547
2.48617 -1.42097e-15 0.00307606
2.52109 -4.79768e-16 0.00269641
2.55601 -1.27593e-15 0.00233468
2.59094 -3.52845e-16 0.00202085
2.62587 -9.86813e-16 0.00172296
2.66081 -2.9615e-16 0.00146867
2.69576 -5.97813e-16 0.00122726
2.73071 -3.54636e-16 0.00102425
2.76567 -3.09226e-16 0.000830994
2.80064 -3.54453e-16 0.000670857
2.83561 -1.35506e-16 0.000517705
2.87059 -2.81306e-16 0.000392779
2.90558 -6.91064e-17 0.000272488
2.94058 -2.50276e-16 0.000176123
2.97558 -1.37949e-16 8.2444e-05
3.01059 -2.15214e-16 9.01809e-06
3.0456 -1.81839e-16 -6.3303e-05
3.08063 -1.7034e-16 -0.000118477
3.11566 -1.67868e-16 -0.000173775
3.1507 -1.75086e-16 -0.000214569
3.18574 -9.88657e-17 -0.000256373
3.2208 -2.17729e-16 -0.000285958
3.25586 -4.35897e-17 -0.000317122
3.29093 -2.09729e-16 -0.000338068
3.32601 -4.09101e-18 -0.0003609
3.36109 -2.06528e-16 -0.000375257
3.39619 7.18292e-19 -0.000391628
3.43129 -1.71535e-16 -0.000401012
3.4664 -1.08767e-17 -0.000412439
3.50152 -1.50387e-16 -0.000418125
3.53665 -2.14095e-17 -0.000425825
3.57179 -1.03382e-16 -0.000428831
3.60694 -6.92104e-18 -0.000433771
3.64209 -8.5384e-17 -0.000434908
3.67726 -1.07543e-17 -0.000437847
3.71243 -6.05412e-17 -0.000437757
3.74761 -2.27104e-17 -0.000439286
3.7828 -5.87271e-17 -0.000438468
3.81801 -4.15449e-17 -0.000439045
3.85322 -2.43249e-17 -0.000437877
3.88844 -3.95656e-17 -0.000437846
3.92367 -3.61708e-17 -0.000436603
3.95891 -5.1281e-17 -0.000436213
3.99416 -5.34886e-17 -0.000435084
4.02942 -5.31282e-17 -0.000434507
4.06469 -6.01758e-17 -0.000433608
4.09997 -6.38891e-17 -0.000432952
4.13526 -4.67213e-17 -0.000432344
4.17056 -6.8527e-17 -0.000431671
4.20587 -5.68669e-17 -0.00043137
4.24119 -8.41554e-17 -0.000430715
4.27653 -7.03529e-17 -0.000430708
4.31187 -8.61957e-17 -0.000430085
4.34722 -7.27004e-17 -0.000430339
4.38259 -8.42358e-17 -0.000429752
4.41797 -5.65664e-17 -0.000430228
4.45335 -7.92698e-17 -0.000429673
4.48875 -4.58438e-17 -0.00043033
4.52416 -8.32055e-17 -0.000429798
4.55958 -3.59531e-17 -0.000430593
4.59502 -8.35033e-17 -0.000430071
4.63046 -3.4396e-17 -0.00043096
4.66592 -8.19555e-17 -0.000430429
4.70139 -3.28393e-17 -0.00043136
4.73687 -7.52805e-17 -0.00043079
4.77237 -3.78488e-17 -0.000431702
4.80787 -6.88469e-17 -0.000431051
4.84339 -4.21513e-17 -0.00043187
4.87892 -6.28665e-17 -0.000431079
4.91446 -4.57996e-17 -0.000431718
4.95002 -6.0058e-17 -0.000430711
4.98559 -4.80603e-17 -0.000431065
5.02117 -5.55146e-17 -0.000429746
5.05677 -4.97208e-17 -0.000429693
5.09237 -4.97564e-17 -0.00042795
5.128 -4.76136e-17 -0.000427352
5.16363 -4.50173e-17 -0.000425057
5.19928 -4.86499e-17 -0.000423764
5.23494 -3.18119e-17 -0.000420776
5.27062 -4.001e-17 -0.00041863
5.30631 -2.37424e-17 -0.000414806
5.34201 -2.69934e-17 -0.000411652
5.37773 -1.54231e-17 -0.000406851
5.41346 -1.0014e-17 -0.000402544
5.4492 -1.17986e-17 -0.000396643
5.48497 1.87785e-18 -0.000391061
5.52074 -6.22547e-18 -0.000383964
5.55653 8.33172e-18 -0.00037702
5.59233 5.81619e-19 -0.000368677
5.62815 7.33955e-18 -0.000360334
5.66399 8.49906e-18 -0.000350745
5.69984 7.28528e-18 -0.000341027
5.7357 1.59728e-17 -0.000330256
5.77158 8.4909e-18 -0.000319252
5.80748 1.97145e-17 -0.000307429
5.84339 1.27283e-17 -0.000295299
5.87932 3.31199e-17 -0.000282618
5.91526 2.10049e-17 -0.000269585
5.95122 4.08815e-17 -0.000256292
5.9872 3.12194e-17 -0.000242633
6.02319 4.91773e-17 -0.000229013
6.05919 3.95446e-17 -0.000215042
6.09522 5.50353e-17 -0.000201389
6.13126 3.81249e-17 -0.00018743
6.16732 5.46732e-17 -0.000174037
6.20339 4.54766e-17 -0.000160401
6.23949 5.10173e-17 -0.000147533
6.27559 4.68538e-17 -0.000134497
6.31172 5.00899e-17 -0.000122382
6.34786 4.91898e-17 -0.00011017
6.38403 4.06914e-17 -9.89819e-05
6.42021 4.90071e-17 -8.77625e-05
6.4564 3.70782e-17 -7.76175e-05
6.49262 4.29164e-17 -6.74982e-05
6.52885 2.74337e-17 -5.84547e-05
6.5651 3.97672e-17 -4.94847e-05
6.60137 2.64753e-17 -4.15503e-05
6.63766 2.84213e-17 -3.3729e-05
6.67397 1.83246e-17 -2.68718e-05
6.71029 2.32342e-17 -2.01582e-05
6.74664 1.42704e-17 -1.43134e-05
6.783 1.8126e-17 -8.63847e-06
6.81938 6.04155e-18 -3.71409e-06
6.85579 1.33474e-17 1.00735e-06
6.89221 3.93271e-18 5.11781e-06
6.92865 7.94923e-18 8.98049e-06
6.96511 -1.12077e-18 1.2384e-05
7.00159 5.04814e-18 1.54864e-05
7.0381 -1.97181e-18 1.82851e-05
7.07462 -2.26814e-18 2.07244e-05
7.11116 -5.45824e-18 2.30112e-05
7.14772 -2.88201e-18 2.48849e-05
7.18431 -7.69654e-18 2.67392e-05
7.22091 -4.35428e-18 2.81439e-05
7.25754 -6.57315e-18 2.96306e-05
7.29418 -2.67551e-18 3.06572e-05
7.33085 -5.56088e-18 3.18284e-05
7.36754 -4.6208e-18 3.25582e-05
7.40425 -5.88647e-18 3.34581e-05
7.44099 -1.77762e-18 3.39574e-05
7.47774 -6.1766e-18 3.4628e-05
7.51452 -3.17418e-18 3.49497e-05
7.55132 -4.53706e-18 3.54306e-05
7.58814 -1.31451e-18 3.56181e-05
7.62498 -1.53566e-18 3.59433e-05
7.66185 -1.01885e-18 3.60322e-05
7.69874 1.63361e-18 3.62278e-05
7.73566 1.90613e-18 3.62513e-05
7.77259 2.78981e-18 3.6336e-05
7.80955 3.55405e-18 3.63244e-05
7.84654 3.09514e-18 3.63131e-05
7.88355 4.45588e-18 3.62871e-05
7.92058 3.6685e-18 3.61953e-05
7.95763 7.46633e-18 3.6162e-05
7.99471 6.61801e-18 3.60116e-05
8.03182 9.82715e-18 3.59723e-05
8.06895 8.92198e-18 3.5785e-05
8.1061 1.02186e-17 3.57397e-05
8.14328 1.0811e-17 3.55331e-05
8.18049 9.0654e-18 3.54807e-05
8.21772 1.06075e-17 3.52704e-05
8.25497 8.35318e-18 3.52099e-05
8.29226 1.04599e-17 3.50093e-05
8.32956 7.3412e-18 3.49399e-05
8.3669 8.8116e-18 3.47588e-05
8.40426 7.06954e-18 3.46789e-05
8.44165 7.34648e-18 3.45261e-05
8.47906 4.55211e-18 3.44334e-05
8.5165 7.02729e-18 3.43166e-05
8.55397 2.68707e-18 3.42087e-05
8.59146 4.99733e-18 3.41284e-05
8.62899 1.00517e-19 3.40063e-05
8.66654 3.5529e-18 3.39563e-05
8.70412 2.98949e-19 3.38276e-05
8.74172 1.53792e-18 3.3801e-05
8.77936 4.93978e-20 3.36738e-05
8.81702 -1.4756e-19 3.36633e-05
8.85471 1.71421e-18 3.35452e-05
8.89244 -1.31678e-18 3.35432e-05
8.93019 1.94254e-18 3.34422e-05
8.96797 -1.45077e-18 3.34412e-05
9.00578 3.2746e-18 3.33632e-05
9.04362 -1.1509e-18 3.3356e-05
9.08149 3.15179e-18 3.33059e-05
9.11939 -8.56007e-19 3.32846e-05
9.15732 2.36795e-18 3.32651e-05
9.19528 -4.71634e-20 3.32248e-05
9.23327 1.59696e-18 3.32295e-05
9.2713 1.07586e-18 3.31744e-05
9.30935 6.05612e-19 3.31945e-05
9.34744 2.78374e-18 3.31315e-05
9.38556 9.24145e-20 3.3158e-05
9.42371 3.08335e-18 3.30936e-05
9.46189 7.79186e-19 3.31176e-05
9.50011 4.06286e-18 3.30581e-05
9.53836 1.09121e-18 3.30694e-05
9.57664 5.66066e-18 3.30225e-05
9.61496 2.16503e-18 3.30102e-05
9.65331 6.8287e-18 3.29809e-05
9.69169 4.07204e-18 3.29377e-05
9.73011 6.7748e-18 3.29217e-05
9.76856 5.50505e-18 3.28505e-05
9.80704 6.4121e-18 3.28386e-05
9.84557 6.16677e-18 3.27466e-05
9.88412 5.74782e-18 3.27284e-05
9.92271 7.86706e-18 3.26241e-05
9.96134 4.17949e-18 3.25885e-05
10 8.2833e-18 3.24811e-05
10.0387 4.40649e-18 3.24175e-05
10.0774 8.09054e-18 3.23147e-05
10.1162 4.54421e-18 3.22147e-05
10.155 7.17461e-18 3.21171e-05
10.1939 4.25433e-18 3.19794e-05
10.2328 5.42484e-18 3.18797e-05
10.2717 3.29324e-18 3.17119e-05
10.3106 2.86018e-18 3.16006e-05
10.3496 2.63989e-18 3.14131e-05
10.3887 1.04364e-18 3.12799e-05
10.4278 1.41403e-18 3.10842e-05
10.4669 -6.21504e-19 3.09188e-05
10.506 1.65117e-19 3.07251e-05
10.5452 -1.93291e-18 3.05199e-05
10.5845 -7.78492e-19 3.03284e-05
10.6238 -2.2452e-18 3.00862e-05
10.6631 -1.70819e-18 2.98887e-05
10.7024 -2.35026e-18 2.96216e-05
10.7418 -1.53417e-18 2.94082e-05
10.7813 -1.36766e-18 2.91298e-05
10.8208 -5.61099e-19 2.88908e-05
10.8603 -5.98989e-19 2.86136e-05
10.8999 2.78514e-19 2.83414e-05
10.9395 4.36079e-19 2.80708e-05
10.9792 1.61951e-18 2.77654e-05
11.0189 1.57432e-18 2.74947e-05
11.0586 2.23534e-18 2.71683e-05
11.0984 2.61809e-18 2.68878e-05
11.1383 2.64766e-18 2.65551e-05
11.1781 3.68574e-18 2.62556e-05
11.2181 1.8943e-18 2.59287e-05
11.2581 3.31288e-18 2.56039e-05
11.2981 1.07479e-18 2.52873e-05
11.3381 2.71573e-18 2.49385e-05
11.3783 1.14345e-18 2.46251e-05
11.4184 2.05096e-18 2.42647e-05
11.4587 2.80071e-18 2.39449e-05
11.4989 1.43317e-18 2.35863e-05
11.5392 3.42007e-18 2.32517e-05
11.5796 2.62165e-19 2.29055e-05
11.62 3.88148e-18 2.25511e-05
11.6605 9.67003e-19 2.22164e-05
11.701 3.44692e-18 2.18481e-05
11.7415 2.6963e-18 2.15157e-05
11.7822 3.27593e-18 2.11465e-05
11.8228 3.96162e-18 2.08074e-05
11.8636 2.52235e-18 2.04494e-05
11.9043 4.91812e-18 2.00967e-05
11.9452 2.06944e-18 1.97546e-05
11.986 4.63132e-18 1.93897e-05
12.027 2.30778e-18 1.90565e-05
12.068 3.0546e-18 1.8692e-05
12.109 3.15169e-18 1.83603e-05
12.1501 1.07081e-18 1.80105e-05
12.1913 3.05928e-18 1.7676e-05
12.2325 -1.0636e-19 1.73511e-05
12.2738 1.90803e-18 1.7017e-05
12.3151 3.52154e-20 1.67178e-05
12.3565 -3.50974e-20 1.64038e-05
12.3979 9.44462e-19 1.61322e-05
12.4394 -8.01857e-19 1.58661e-05
12.481 1.80686e-18 1.56286e-05
12.5226 2.0779e-19 1.54296e-05
12.5643 6.90337e-19 1.52332e-05
12.6061 1.44491e-18 1.50763e-05
12.6479 -9.94375e-19 1.48824e-05
12.6898 2.08471e-18 1.46475e-05
12.7317 1.02189e-19 1.43069e-05
12.7737 1.29014e-18 1.38411e-05
12.8158 2.67333e-18 1.32806e-05
12.8579 1.61898e-18 1.26535e-05
12.9001 3.16013e-18 1.2016e-05
12.9424 1.40736e-18 1.13951e-05
12.9847 2.67195e-18 1.07971e-05
13.0271 1.96415e-18 1.02352e-05
13.0696 1.59276e-18 9.69806e-06
13.1121 2.01756e-18 9.18696e-06
13.1547 3.95612e-19 8.69633e-06
13.1974 5.58638e-19 8.22176e-06
13.2402 -1.63775e-19 7.76208e-06
13.283 -1.04478e-18 7.3142e-06
13.3259 -1.62721e-19 6.8762e-06
13.3689 -1.75174e-18 6.44861e-06
13.4119 -1.55211e-18 6.02844e-06
13.455 -1.86945e-18 5.61774e-06
13.4982 -3.40565e-18 5.21383e-06
13.5415 -2.59411e-18 4.81862e-06
13.5848 -3.09662e-18 4.43051e-06
13.6283 -2.51395e-18 4.05135e-06
13.6718 -1.93498e-18 3.67928e-06
13.7153 -3.44659e-18 3.31676e-06
13.759 -1.16623e-18 2.962e-06
13.8028 -2.32507e-18 2.617e-06
13.8466 -2.09847e-18 2.2807e-06
13.8905 -9.67864e-19 1.95462e-06
13.9345 -2.92555e-18 1.6375e-06
13.9786 -8.68692e-19 1.332e-06
14.0227 -2.13396e-18 1.03541e-06
14.067 -2.40472e-18 7.50635e-07
14.1113 -1.38298e-18 4.76142e-07
14.1558 -2.91046e-18 2.1297e-07
14.2003 -1.4354e-18 -3.94072e-08
14.2449 -1.79624e-18 -2.79838e-07
14.2896 -1.57817e-18 -5.09819e-07
14.3344 -2.72291e-19 -7.2755e-07
14.3793 -8.44484e-19 -9.34604e-07
14.4243 -1.5033e-19 -1.12981e-06
14.4693 5.99448e-19 -1.31439e-06
14.5145 -1.19517e-19 -1.48682e-06
14.5598 5.95724e-19 -1.64973e-06
14.6052 8.9081e-19 -1.80043e-06
14.6506 -2.96015e-20 -1.94164e-06
14.6962 1.03284e-18 -2.0719e-06
14.7419 5.58947e-19 -2.19257e-06
14.7877 -2.34617e-19 -2.3029e-06
14.8336 4.0931e-19 -2.40484e-06
14.8796 -3.49753e-19 -2.49631e-06
14.9257 -7.26401e-19 -2.58029e-06
14.9719 -4.05529e-19 -2.65509e-06
15.0182 -1.15508e-18 -2.72228e-06
15.0647 -8.92427e-19 -2.78137e-06
15.1112 -1.09057e-18 -2.83407e-06
15.1579 -1.68804e-18 -2.87853e-06
15.2047 -1.02682e-18 -2.91793e-06
15.2516 -1.69189e-18 -2.95014e-06
15.2986 -1.82843e-18 -2.97706e-06
15.3458 -1.52607e-18 -2.99835e-06
15.393 -1.62e-18 -3.01511e-06
15.4404 -2.33125e-18 -3.02604e-06
15.488 -1.41406e-18 -3.03414e-06
15.5356 -1.84241e-18 -3.03679e-06
15.5834 -2.42118e-18 -3.03658e-06
15.6313 -1.65079e-18 -3.0325e-06
15.6794 -2.26807e-18 -3.02585e-06
15.7276 -2.57822e-18 -3.01538e-06
15.7759 -2.3779e-18 -3.00342e-06
15.8243 -3.30241e-18 -2.98816e-06
15.873 -3.6065e-18 -2.97165e-06
15.9217 -2.76469e-18 -2.95225e-06
15.9706 -3.58445e-18 -2.93241e-06
16.0197 -3.32983e-18 -2.91009e-06
16.0689 -2.38852e-18 -2.88716e-06
16.1182 -2.56955e-18 -2.86254e-06
16.1677 -1.4619e-18 -2.83792e-06
16.2174 -7.7551e-19 -2.81123e-06
16.2672 -7.99795e-19 -2.78511e-06
16.3172 -1.32891e-19 -2.75766e-06
16.3674 3.70954e-19 -2.73036e-06
16.4177 -2.64155e-20 -2.702e-06
16.4682 7.76867e-19 -2.67476e-06
16.5189 6.16961e-19 -2.64612e-06
16.5697 3.53337e-19 -2.61838e-06
16.6208 7.56689e-19 -2.59013e-06
16.672 9.88478e-19 -2.56287e-06
16.7234 1.32256e-18 -2.53474e-06
16.775 1.46069e-18 -2.50794e-06
16.8268 1.39176e-18 -2.48057e-06
16.8787 1.95274e-18 -2.4545e-06
16.9309 1.93391e-18 -2.42779e-06
16.9833 2.24714e-18 -2.40253e-06
17.0359 2.76207e-18 -2.37692e-06
17.0887 3.28647e-18 -2.3527e-06
17.1418 3.2257e-18 -2.32798e-06
17.195 3.5562e-18 -2.30484e-06
17.2485 3.85946e-18 -2.28141e-06
17.3022 4.67463e-18 -2.25949e-06
17.3562 4.37275e-18 -2.23712e-06
17.4104 4.74523e-18 -2.21634e-06
17.4648 5.66163e-18 -2.19527e-06
17.5195 5.186e-18 -2.17578e-06
17.5744 5.00939e-18 -2.15579e-06
17.6296 5.1659e-18 -2.13735e-06
17.6851 5.18648e-18 -2.1186e-06
17.7408 4.24126e-18 -2.10145e-06
17.7969 3.47249e-18 -2.08373e-06
17.8532 3.37652e-18 -2.06755e-06
17.9098 3.6201e-18 -2.05099e-06
17.9667 3.25863e-18 -2.03602e-06
18.0239 3.38063e-18 -2.02055e-06
18.0815 3.15401e-18 -2.00661e-06
18.1393 2.96463e-18 -1.99216e-06
18.1975 2.78833e-18 -1.97926e-06
18.256 1.73415e-18 -1.96587e-06
18.3149 2.01272e-19 -1.95409e-06
18.3742 -9.08706e-19 -1.94175e-06
18.4338 -1.23514e-18 -1.93087e-06
18.4938 -1.24285e-18 -1.91932e-06
18.5542 -1.01676e-18 -1.90933e-06
18.615 -9.78491e-19 -1.89869e-06
18.6762 -6.7341e-19 -1.88954e-06
18.7379 -1.04151e-19 -1.87965e-06
18.8 3.11421e-19 -1.87117e-06
18.8625 6.0928e-19 -1.86187e-06
18.9255 8.36402e-19 -1.85397e-06
18.9891 1.37031e-18 -1.8452e-06
19.0531 2.11684e-18 -1.83783e-06
19.1177 2.39325e-18 -1.8295e-06
19.1828 3.02945e-18 -1.82252e-06
19.2484 3.4472e-18 -1.81453e-06
19.3147 3.7834e-18 -1.80787e-06
19.3816 4.464e-18 -1.80012e-06
19.4491 5.18434e-18 -1.7937e-06
19.5173 5.83284e-18 -1.78612e-06
19.5862 6.35481e-18 -1.77985e-06
19.6558 6.66325e-18 -1.77235e-06
19.7262 6.18878e-18 -1.76613e-06
19.7974 5.66269e-18 -1.75862e-06
19.8694 4.87824e-18 -1.75239e-06
19.9423 4.07752e-18 -1.74473e-06
20.0162 3.29331e-18 -1.73832e-06
20.091 2.20175e-18 -1.73038e-06
20.1669 1.30102e-18 -1.72362e-06
20.244 1.71382e-19 -1.71521e-06
20.3222 -1.37645e-18 -1.70798e-06
20.4016 -3.03977e-18 -1.69898e-06
20.4825 -4.32993e-18 -1.69119e-06
20.5648 -5.10341e-18 -1.68154e-06
20.6487 -5.06167e-18 -1.67311e-06
20.7344 -5.2081e-18 -1.66266e-06
20.8219 -4.87378e-18 -1.65348e-06
20.9115 -4.79068e-18 -1.64222e-06
21.0034 -4.33611e-18 -1.63234e-06
21.0979 -2.8778e-18 -1.62023e-06
21.1952 -2.04613e-18 -1.61108e-06
21.2959 -9.36769e-19 -1.59948e-06
21.4004 -3.03977e-19 -1.59002e-06
21.5093 1.58275e-18 -1.57923e-06
21.6237 1.15321e-18 -1.56611e-06
21.7448 5.3849e-19 -1.54787e-06
21.8747 5.84858e-19 -1.5304e-06
22.0165 1.08339e-19 -1.50627e-06
22.1768 1.95556e-19 -1.48113e-06
22.3723 -7.65697e-19 -1.46096e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.25Lambda0.5Nc1Classic/vANOOffP_FRG.txt <==
-22.3723 -7.26928e-19 -1.4652e-06
-22.1768 2.15112e-19 -1.48385e-06
-22.0165 1.57584e-19 -1.5102e-06
-21.8747 6.14597e-19 -1.53338e-06
-21.7448 5.88351e-19 -1.55176e-06
-21.6237 1.18329e-18 -1.56925e-06
-21.5093 1.62308e-18 -1.58314e-06
-21.4004 -2.83712e-19 -1.59328e-06
-21.2959 -9.06222e-19 -1.60343e-06
-21.1952 -2.01543e-18 -1.61446e-06
-21.0979 -2.83668e-18 -1.62422e-06
-21.0034 -4.29481e-18 -1.63582e-06
-20.9115 -4.7492e-18 -1.64628e-06
-20.8219 -4.84254e-18 -1.65706e-06
-20.7344 -5.16626e-18 -1.6668e-06
-20.6487 -5.01967e-18 -1.6768e-06
-20.5648 -5.06124e-18 -1.68575e-06
-20.4825 -4.27699e-18 -1.69498e-06
-20.4016 -2.99726e-18 -1.70328e-06
-20.3222 -1.34444e-18 -1.71189e-06
-20.244 2.24939e-19 -1.71961e-06
-20.1669 1.34403e-18 -1.72764e-06
-20.091 2.24492e-18 -1.73487e-06
-20.0162 3.32581e-18 -1.74246e-06
-19.9423 4.13188e-18 -1.74933e-06
-19.8694 4.9328e-18 -1.75665e-06
-19.7974 5.71746e-18 -1.76333e-06
-19.7262 6.21077e-18 -1.77052e-06
-19.6558 6.70738e-18 -1.77718e-06
-19.5862 6.38802e-18 -1.78436e-06
-19.5173 5.87728e-18 -1.79107e-06
-19.4491 5.22894e-18 -1.79835e-06
-19.3816 4.51994e-18 -1.80521e-06
-19.3147 3.81708e-18 -1.81266e-06
-19.2484 3.49226e-18 -1.81975e-06
-19.1828 3.07467e-18 -1.82746e-06
-19.1177 2.43862e-18 -1.83486e-06
-19.0531 2.16236e-18 -1.84292e-06
-18.9891 1.41598e-18 -1.85073e-06
-18.9255 8.82232e-19 -1.85923e-06
-18.8625 6.55263e-19 -1.86755e-06
-18.8 3.69091e-19 -1.8766e-06
-18.7379 -4.62893e-20 -1.8855e-06
-18.6762 -6.26968e-19 -1.89515e-06
-18.615 -9.20247e-19 -1.90472e-06
-18.5542 -9.46637e-19 -1.91513e-06
-18.4938 -1.19595e-18 -1.92555e-06
-18.4338 -1.17632e-18 -1.93687e-06
-18.3742 -8.49699e-19 -1.94818e-06
-18.3149 2.48631e-19 -1.96031e-06
-18.256 1.79354e-18 -1.97251e-06
-18.1975 2.83599e-18 -1.9857e-06
-18.1393 3.01245e-18 -1.99903e-06
-18.0815 3.20198e-18 -2.01328e-06
-18.0239 3.42875e-18 -2.02765e-06
-17.9667 3.30691e-18 -2.04294e-06
-17.9098 3.68064e-18 -2.05835e-06
-17.8532 3.4251e-18 -2.07474e-06
-17.7969 3.52123e-18 -2.09136e-06
-17.7408 4.29016e-18 -2.10892e-06
-17.6851 5.24779e-18 -2.12651e-06
-17.6296 5.2151e-18 -2.14512e-06
-17.5744 5.07109e-18 -2.164e-06
-17.5195 5.24789e-18 -2.18386e-06
-17.4648 5.73612e-18 -2.2038e-06
-17.4104 4.79505e-18 -2.22475e-06
-17.3562 4.43521e-18 -2.246e-06
-17.3022 4.72476e-18 -2.26825e-06
-17.2485 3.92232e-18 -2.29065e-06
-17.195 3.61925e-18 -2.31398e-06
-17.1418 3.28895e-18 -2.33761e-06
-17.0887 3.34992e-18 -2.36225e-06
-17.0359 2.82571e-18 -2.38696e-06
-16.9833 2.32375e-18 -2.41251e-06
-16.9309 2.01075e-18 -2.43828e-06
-16.8787 2.00412e-18 -2.46493e-06
-16.8268 1.46908e-18 -2.49153e-06
-16.775 1.53825e-18 -2.51886e-06
-16.7234 1.3874e-18 -2.54619e-06
-16.672 1.05351e-18 -2.5743e-06
-16.6208 8.21921e-19 -2.6021e-06
-16.5697 4.1877e-19 -2.63035e-06
-16.5189 6.82596e-19 -2.65864e-06
-16.4682 8.29535e-19 -2.68728e-06
-16.4177 1.32077e-20 -2.71508e-06
-16.3674 3.84202e-19 -2.74345e-06
-16.3172 -1.32891e-19 -2.77133e-06
-16.2672 -7.99795e-19 -2.79882e-06
-16.2174 -8.15623e-19 -2.82556e-06
-16.1677 -1.50214e-18 -2.85235e-06
-16.1182 -2.59646e-18 -2.87766e-06
-16.0689 -2.40201e-18 -2.90246e-06
-16.0197 -3.30276e-18 -2.92615e-06
-15.9706 -3.53014e-18 -2.94871e-06
-15.9217 -2.71022e-18 -2.96934e-06
-15.873 -3.51088e-18 -2.989e-06
-15.8243 -3.2202e-18 -3.00632e-06
-15.7759 -2.30917e-18 -3.02186e-06
-15.7276 -2.52308e-18 -3.03468e-06
-15.6794 -2.21275e-18 -3.0455e-06
-15.6313 -1.56756e-18 -3.05308e-06
-15.5834 -2.33769e-18 -3.05758e-06
-15.5356 -1.75866e-18 -3.05877e-06
-15.488 -1.33006e-18 -3.0566e-06
-15.4404 -2.27508e-18 -3.04955e-06
-15.393 -1.53547e-18 -3.03918e-06
-15.3458 -1.45542e-18 -3.02356e-06
-15.2986 -1.72921e-18 -3.00292e-06
-15.2516 -1.57815e-18 -2.97724e-06
-15.2047 -9.12731e-19 -2.94578e-06
-15.1579 -1.60221e-18 -2.90773e-06
-15.1112 -1.03317e-18 -2.86413e-06
-15.0647 -7.48487e-19 -2.81291e-06
-15.0182 -1.03957e-18 -2.75483e-06
-14.9719 -3.1863e-19 -2.68925e-06
-14.9257 -5.52065e-19 -2.61563e-06
-14.8796 -2.33169e-19 -2.53344e-06
-14.8336 5.26256e-19 -2.44332e-06
-14.7877 -1.17309e-19 -2.34338e-06
-14.7419 6.7662e-19 -2.23463e-06
-14.6962 1.18039e-18 -2.11619e-06
-14.6506 1.18406e-19 -1.98777e-06
-14.6052 1.06897e-18 -1.84908e-06
-14.5598 7.14869e-19 -1.70053e-06
-14.5145 5.97583e-20 -1.54049e-06
-14.4693 7.49311e-19 -1.37058e-06
-14.4243 -0 -1.18928e-06
-14.3793 -6.93683e-19 -9.9706e-07
-14.3344 -9.07638e-20 -7.93794e-07
-14.2896 -1.42642e-18 -5.79607e-07
-14.2449 -1.61357e-18 -3.54036e-07
-14.2003 -1.22161e-18 -1.17845e-07
-14.1558 -2.66536e-18 1.29345e-07
-14.1113 -1.16785e-18 3.87406e-07
-14.067 -2.18891e-18 6.55733e-07
-14.0227 -1.9484e-18 9.34294e-07
-13.9786 -6.51519e-19 1.22346e-06
-13.9345 -2.73881e-18 1.52133e-06
-13.8905 -7.18093e-19 1.82941e-06
-13.8466 -1.84791e-18 2.146e-06
-13.8028 -2.04229e-18 2.47113e-06
-13.759 -8.51034e-19 2.80417e-06
-13.7153 -3.09877e-18 3.1449e-06
-13.6718 -1.55433e-18 3.49212e-06
-13.6283 -2.13209e-18 3.84624e-06
-13.5848 -2.68161e-18 4.20548e-06
-13.5415 -2.11372e-18 4.57017e-06
-13.4982 -2.89159e-18 4.93892e-06
-13.455 -1.22481e-18 5.31155e-06
-13.4119 -8.08388e-19 5.68628e-06
-13.3689 -9.4075e-19 6.06356e-06
-13.3259 7.15973e-19 6.44096e-06
-13.283 -6.52987e-20 6.8185e-06
-13.2402 9.17138e-19 7.19433e-06
-13.1974 1.7745e-18 7.56619e-06
-13.1547 1.71432e-18 7.93436e-06
-13.1121 3.43978e-18 8.29401e-06
-13.0696 3.0196e-18 8.6447e-06
-13.0271 3.46222e-18 8.98432e-06
-12.9847 4.14152e-18 9.30619e-06
-12.9424 2.68069e-18 9.61741e-06
-12.9001 4.0342e-18 9.9109e-06
-12.8579 2.22609e-18 1.02009e-05
-12.8158 3.21476e-18 1.05079e-05
-12.7737 2.17287e-18 1.08419e-05
-12.7317 8.85639e-19 1.12392e-05
-12.6898 2.69987e-18 1.16886e-05
-12.6479 -7.20064e-19 1.21745e-05
-12.6061 1.27289e-18 1.26931e-05
-12.5643 2.76135e-19 1.31877e-05
-12.5226 -3.11686e-19 1.36954e-05
-12.481 1.2509e-18 1.41643e-05
-12.4394 -1.22022e-18 1.46271e-05
-12.3979 6.99602e-19 1.50791e-05
-12.3565 -2.10585e-19 1.55023e-05
-12.3151 -1.05646e-19 1.59408e-05
-12.2738 1.62536e-18 1.63417e-05
-12.2325 -4.25438e-19 1.67605e-05
-12.1913 2.73912e-18 1.71552e-05
-12.1501 7.85258e-19 1.75488e-05
-12.109 2.86518e-18 1.79479e-05
-12.068 2.80305e-18 1.83221e-05
-12.027 2.05536e-18 1.87224e-05
-11.986 4.34186e-18 1.9087e-05
-11.9452 1.8153e-18 1.94786e-05
-11.9043 4.66311e-18 1.98445e-05
-11.8636 2.26646e-18 2.02174e-05
-11.8228 3.70485e-18 2.05938e-05
-11.7822 3.09189e-18 2.09487e-05
-11.7415 2.47468e-18 2.13324e-05
-11.701 3.22454e-18 2.16773e-05
-11.6605 7.81041e-19 2.20572e-05
-11.62 3.62023e-18 2.2402e-05
-11.5796 3.74522e-20 2.27658e-05
-11.5392 3.19457e-18 2.31202e-05
-11.4989 1.16916e-18 2.34627e-05
-11.4587 2.57363e-18 2.38279e-05
-11.4184 1.82308e-18 2.41544e-05
-11.3783 9.14756e-19 2.45203e-05
-11.3381 2.48623e-18 2.48393e-05
-11.2981 8.44478e-19 2.51927e-05
-11.2581 3.08175e-18 2.55141e-05
-11.2181 1.66234e-18 2.58429e-05
-11.1781 3.45295e-18 2.61739e-05
-11.1383 2.37511e-18 2.64766e-05
-11.0984 2.38363e-18 2.6813e-05
-11.0586 2.03926e-18 2.70963e-05
-11.0189 1.37753e-18 2.74259e-05
-10.9792 1.38251e-18 2.7699e-05
-10.9395 2.37861e-19 2.80072e-05
-10.8999 3.97876e-20 2.82799e-05
-10.8603 -8.78518e-19 2.85547e-05
-10.8208 -8.0157e-19 2.88336e-05
-10.7813 -1.60901e-18 2.90748e-05
-10.7418 -1.77641e-18 2.93549e-05
-10.7024 -2.55286e-18 2.95703e-05
-10.6631 -1.91155e-18 2.98387e-05
-10.6238 -2.49013e-18 3.00381e-05
-10.5845 -9.83359e-19 3.02815e-05
-10.5452 -2.17966e-18 3.04746e-05
-10.506 -8.25583e-20 3.06809e-05
-10.4669 -8.28672e-19 3.08761e-05
-10.4278 1.16449e-18 3.10423e-05
-10.3887 7.93164e-19 3.12395e-05
-10.3496 2.43037e-18 3.13734e-05
-10.3106 2.64987e-18 3.15623e-05
-10.2717 3.08213e-18 3.16742e-05
-10.2328 5.25532e-18 3.18433e-05
-10.1939 4.08415e-18 3.19436e-05
-10.155 6.96108e-18 3.20824e-05
-10.1162 4.37273e-18 3.21804e-05
-10.0774 7.87537e-18 3.22815e-05
-10.0387 4.19048e-18 3.23847e-05
-10 8.10983e-18 3.24494e-05
-9.96134 4.00535e-18 3.25571e-05
-9.92271 7.64853e-18 3.25936e-05
-9.88412 5.57232e-18 3.26983e-05
-9.84557 5.94653e-18 3.27173e-05
-9.80704 6.23521e-18 3.28096e-05
-9.76856 5.32747e-18 3.28224e-05
-9.73011 6.59651e-18 3.28938e-05
-9.69169 3.9378e-18 3.29106e-05
-9.65331 6.60407e-18 3.2954e-05
-9.61496 1.98461e-18 3.2984e-05
-9.57664 5.47952e-18 3.29964e-05
-9.53836 9.09341e-19 3.30441e-05
-9.50011 3.83461e-18 3.30329e-05
-9.46189 5.95848e-19 3.30931e-05
-9.42371 2.94529e-18 3.30691e-05
-9.38556 -4.62073e-20 3.31342e-05
-9.34744 2.59816e-18 3.31078e-05
-9.30935 4.1927e-19 3.31714e-05
-9.2713 9.35534e-19 3.31513e-05
-9.23327 1.40908e-18 3.32071e-05
-9.19528 -1.88654e-19 3.32023e-05
-9.15732 2.22587e-18 3.32432e-05
-9.11939 -1.04623e-18 3.32626e-05
-9.08149 3.00853e-18 3.32846e-05
-9.04362 -1.34272e-18 3.33346e-05
-9.00578 3.08197e-18 3.33423e-05
-8.96797 -1.6442e-18 3.34203e-05
-8.93019 1.74828e-18 3.34218e-05
-8.89244 -1.56063e-18 3.35227e-05
-8.85471 1.56728e-18 3.35253e-05
-8.81702 -3.93494e-19 3.36432e-05
-8.77936 -9.87956e-20 3.36543e-05
-8.74172 1.38909e-18 3.37813e-05
-8.70412 4.98248e-20 3.38085e-05
-8.66654 3.40278e-18 3.39369e-05
-8.62899 -1.00517e-19 3.39875e-05
-8.59146 4.79542e-18 3.41095e-05
-8.55397 2.48427e-18 3.41903e-05
-8.5165 6.87453e-18 3.42979e-05
-8.47906 4.34752e-18 3.44152e-05
-8.44165 7.08961e-18 3.45077e-05
-8.40426 6.86313e-18 3.46609e-05
-8.3669 8.70793e-18 3.47406e-05
-8.32956 7.13294e-18 3.49223e-05
-8.29226 1.02507e-17 3.49915e-05
-8.25497 8.19557e-18 3.51925e-05
-8.21772 1.04492e-17 3.52528e-05
-8.18049 8.90636e-18 3.54635e-05
-8.14328 1.0598e-17 3.55156e-05
-8.1061 1.00581e-17 3.57227e-05
-8.06895 8.707e-18 3.57677e-05
-8.03182 9.66517e-18 3.59555e-05
-7.99471 6.45527e-18 3.59945e-05
-7.95763 7.24833e-18 3.61453e-05
-7.92058 3.44948e-18 3.61784e-05
-7.88355 4.29085e-18 3.62706e-05
-7.84654 2.92933e-18 3.62963e-05
-7.80955 3.33193e-18 3.6308e-05
-7.77259 2.62242e-18 3.63194e-05
-7.73566 1.68188e-18 3.62351e-05
-7.69874 1.40828e-18 3.62112e-05
-7.66185 -1.18865e-18 3.60161e-05
-7.62498 -1.70629e-18 3.59268e-05
-7.58814 -1.54312e-18 3.56021e-05
-7.55132 -4.70935e-18 3.54143e-05
-7.51452 -3.37618e-18 3.49338e-05
-7.47774 -6.35059e-18 3.46117e-05
-7.44099 -2.01075e-18 3.39415e-05
-7.40425 -6.06219e-18 3.34419e-05
-7.36754 -4.79739e-18 3.25424e-05
-7.33085 -5.76794e-18 3.18122e-05
-7.29418 -2.85387e-18 3.06415e-05
-7.25754 -6.81218e-18 2.96145e-05
-7.22091 -4.56449e-18 2.81281e-05
-7.18431 -7.90782e-18 2.67231e-05
-7.14772 -3.09437e-18 2.48692e-05
-7.11116 -5.6412e-18 2.29951e-05
-7.07462 -2.48269e-18 2.07087e-05
-7.0381 -2.18748e-18 1.8269e-05
-7.00159 4.83134e-18 1.54707e-05
-6.96511 -1.36982e-18 1.23679e-05
-6.92865 7.73016e-18 8.9648e-06
-6.89221 3.68102e-18 5.1017e-06
-6.85579 1.3126e-17 9.91643e-07
-6.81938 5.85077e-18 -3.73022e-06
-6.783 1.79342e-17 -8.6542e-06
-6.74664 1.40454e-17 -1.43296e-05
-6.71029 2.30403e-17 -2.0174e-05
-6.67397 1.81297e-17 -2.6888e-05
-6.63766 2.81927e-17 -3.37448e-05
-6.60137 2.62782e-17 -4.15666e-05
-6.5651 3.9536e-17 -4.95005e-05
-6.52885 2.72012e-17 -5.8471e-05
-6.49262 4.26826e-17 -6.75141e-05
-6.4564 3.68767e-17 -7.76339e-05
-6.42021 4.88044e-17 -8.77785e-05
-6.38403 4.04536e-17 -9.89984e-05
-6.34786 4.89165e-17 -0.000110186
-6.31172 4.9815e-17 -0.000122399
-6.27559 4.6612e-17 -0.000134513
-6.23949 5.0774e-17 -0.00014755
-6.20339 4.5197e-17 -0.000160418
-6.16732 5.43919e-17 -0.000174053
-6.13126 3.78774e-17 -0.000187447
-6.09522 5.47863e-17 -0.000201406
-6.05919 3.92941e-17 -0.000215058
-6.02319 4.89253e-17 -0.00022903
-5.9872 3.09296e-17 -0.00024265
-5.95122 4.06265e-17 -0.00025631
-5.91526 2.07483e-17 -0.000269602
-5.87932 3.28249e-17 -0.000282635
-5.84339 1.24685e-17 -0.000295316
-5.80748 1.94158e-17 -0.000307447
-5.77158 8.22791e-18 -0.000319269
-5.7357 1.56703e-17 -0.000330274
-5.69984 6.98094e-18 -0.000341044
-5.66399 8.21193e-18 -0.000350763
-5.62815 7.06985e-18 -0.000360352
-5.59233 2.71422e-19 -0.000368695
-5.55653 8.01952e-18 -0.000377038
-5.52074 -6.53969e-18 -0.000383983
-5.48497 1.56158e-18 -0.000391079
-5.4492 -1.21568e-17 -0.000396661
-5.41346 -1.03344e-17 -0.000402563
-5.37773 -1.57054e-17 -0.00040687
-5.34201 -2.73181e-17 -0.000411671
-5.30631 -2.40284e-17 -0.000414825
-5.27062 -4.0298e-17 -0.000418649
-5.23494 -3.20604e-17 -0.000420796
-5.19928 -4.89418e-17 -0.000423783
-5.16363 -4.53953e-17 -0.000425077
-5.128 -4.79519e-17 -0.000427372
-5.09237 -5.0097e-17 -0.000427971
-5.05677 -5.00639e-17 -0.000429713
-5.02117 -5.58601e-17 -0.000429767
-4.98559 -4.84082e-17 -0.000431085
-4.95002 -6.04522e-17 -0.000430732
-4.91446 -4.61526e-17 -0.000431739
-4.87892 -6.31999e-17 -0.000431101
-4.84339 -4.25095e-17 -0.000431891
-4.80787 -6.92979e-17 -0.000431072
-4.77237 -3.82122e-17 -0.000431723
-4.73687 -7.56925e-17 -0.000430812
-4.70139 -3.32544e-17 -0.000431382
-4.66592 -8.23506e-17 -0.000430452
-4.63046 -3.47706e-17 -0.000430983
-4.59502 -8.3928e-17 -0.000430094
-4.55958 -3.63574e-17 -0.000430616
-4.52416 -8.36129e-17 -0.000429821
-4.48875 -4.62544e-17 -0.000430353
-4.45335 -7.96593e-17 -0.000429697
-4.41797 -5.70327e-17 -0.000430252
-4.38259 -8.46564e-17 -0.000429777
-4.34722 -7.31493e-17 -0.000430363
-4.31187 -8.66734e-17 -0.000430111
-4.27653 -7.08093e-17 -0.000430732
-4.24119 -8.46156e-17 -0.000430741
-4.20587 -5.73567e-17 -0.000431395
-4.17056 -6.89949e-17 -0.000431697
-4.13526 -4.71933e-17 -0.00043237
-4.09997 -6.43915e-17 -0.000432979
-4.06469 -6.07093e-17 -0.000433635
-4.02942 -5.36394e-17 -0.000434535
-3.99416 -5.40315e-17 -0.000435112
-3.95891 -5.18561e-17 -0.000436242
-3.92367 -3.67234e-17 -0.000436631
-3.88844 -4.01232e-17 -0.000437875
-3.85322 -2.48877e-17 -0.000437906
-3.81801 -4.20845e-17 -0.000439075
-3.7828 -5.92716e-17 -0.000438498
-3.74761 -2.3289e-17 -0.000439317
-3.71243 -6.11253e-17 -0.000437787
-3.67726 -1.1344e-17 -0.000437879
-3.64209 -8.59868e-17 -0.00043494
-3.60694 -7.58233e-18 -0.000433804
-3.57179 -1.03989e-16 -0.000428864
-3.53665 -2.20854e-17 -0.000425859
-3.50152 -1.51072e-16 -0.000418159
-3.4664 -1.15648e-17 -0.000412474
-3.43129 -1.7223e-16 -0.000401047
-3.39619 7.98102e-20 -0.000391665
-3.36109 -2.07238e-16 -0.000375293
-3.32601 -4.82446e-18 -0.000360938
-3.29093 -2.10454e-16 -0.000338106
-3.25586 -4.43223e-17 -0.000317161
-3.2208 -2.1847e-16 -0.000285997
-3.18574 -9.96825e-17 -0.000256413
-3.1507 -1.75843e-16 -0.00021461
-3.11566 -1.68703e-16 -0.000173817
-3.08063 -1.71185e-16 -0.00011852
-3.0456 -1.82551e-16 -6.33469e-05
-3.01059 -2.16078e-16 8.97414e-06
-2.97558 -1.3897e-16 8.23982e-05
-2.94058 -2.51161e-16 0.000176077
-2.90558 -7.01512e-17 0.000272441
-2.87059 -2.82212e-16 0.000392731
-2.83561 -1.36423e-16 0.000517655
-2.80064 -3.55537e-16 0.000670807
-2.76567 -3.10481e-16 0.000830942
-2.73071 -3.55589e-16 0.00102419
-2.69576 -5.98778e-16 0.00122721
-2.66081 -2.97454e-16 0.00146861
-2.62587 -9.88134e-16 0.0017229
-2.59094 -3.5385e-16 0.00202079
-2.55601 -1.27695e-15 0.00233462
-2.52109 -4.81144e-16 0.00269635
-2.48617 -1.42201e-15 0.003076
-2.45126 -8.84608e-16 0.0035054
-2.41636 -1.33962e-15 0.00395182
-2.38146 -1.19717e-15 0.00444482
-2.34657 -1.01667e-15 0.00494831
-2.31168 -1.14926e-15 0.00548684
-2.2768 -7.66866e-16 0.00602075
-2.24192 -9.14785e-16 0.00656693
-2.20705 -1.81957e-16 0.00708358
-2.17219 -5.34468e-16 0.00757926
-2.13733 3.99323e-16 0.00801417
-2.10247 -8.2416e-16 0.00839164
-2.06762 1.84159e-15 0.00868032
-2.03278 -5.14132e-16 0.00888463
-1.99794 2.58404e-15 0.00898742
-1.9631 -7.48906e-16 0.00899963
-1.92827 3.2481e-15 0.00891963
-1.89345 -8.12874e-16 0.008765
-1.85862 3.73125e-15 0.00854522
-1.82381 -1.21819e-15 0.00827956
-1.78899 4.13877e-15 0.00798167
-1.75419 -9.23143e-16 0.00766675
-1.71938 4.13053e-15 0.00734752
-1.68458 -2.54352e-16 0.00703245
-1.64979 3.49356e-15 0.00673139
-1.61499 5.93997e-16 0.00644664
-1.58021 2.89211e-15 0.00618538
-1.54542 1.01529e-15 0.00594573
-1.51064 2.29495e-15 0.00573296
-1.47586 1.23417e-15 0.00554303
-1.44109 1.985e-15 0.00538
-1.40632 1.2804e-15 0.00523904
-1.37155 1.60755e-15 0.00512352
-1.33679 1.44562e-15 0.00502858
-1.30203 1.40427e-15 0.00495724
-1.26727 1.71724e-15 0.004905
-1.23251 1.16609e-15 0.00487474
-1.19776 2.12828e-15 0.00486242
-1.16301 1.06797e-15 0.00487096
-1.12827 2.59916e-15 0.00489679
-1.09352 9.10571e-16 0.00494302
-1.05878 3.04581e-15 0.00500638
-1.02405 8.7664e-16 0.00509044
-0.989309 3.49203e-15 0.005192
-0.954576 9.27717e-16 0.0053153
-0.919844 3.90756e-15 0.00545706
-0.885115 1.18377e-15 0.00562231
-0.850388 4.23181e-15 0.00580756
-0.815663 1.57381e-15 0.00601878
-0.78094 4.35602e-15 0.0062521
-0.746219 2.35258e-15 0.00651455
-0.711499 4.32158e-15 0.00680165
-0.676781 3.48851e-15 0.00712168
-0.642065 3.89733e-15 0.00746901
-0.60735 5.10263e-15 0.00785346
-0.572637 2.93242e-15 0.00826746
-0.537925 7.01565e-15 0.00872258
-0.503214 1.02729e-15 0.00920808
-0.468504 9.81026e-15 0.00973738
-0.433796 -2.02146e-15 0.0102948
-0.399089 1.39638e-14 0.0108955
-0.364382 -6.81736e-15 0.0115164
-0.329676 2.13186e-14 0.0121739
-0.294972 -1.35086e-14 0.012835
-0.260267 3.35724e-14 0.0135161
-0.225564 -2.02148e-14 0.0141716
-0.190861 5.16025e-14 0.0148183
-0.156158 -2.35728e-14 0.0153955
-0.121456 7.23635e-14 0.0159221
-0.0867541 -2.50448e-14 0.0163262
-0.0520524 1.06362e-13 0.0166339
-0.0173508 -1.41621e-13 0.0167451
0.0173508 -1.41621e-13 0.0167451
0.0520524 1.06362e-13 0.0166339
0.0867541 -2.50448e-14 0.0163262
0.121456 7.23635e-14 0.0159221
0.156158 -2.35728e-14 0.0153955
0.190861 5.16025e-14 0.0148183
0.225564 -2.02148e-14 0.0141716
0.260267 3.35724e-14 0.0135161
0.294972 -1.35086e-14 0.012835
0.329676 2.13186e-14 0.0121739
0.364382 -6.81736e-15 0.0115164
0.399089 1.39638e-14 0.0108955
0.433796 -2.02146e-15 0.0102948
0.468504 9.81026e-15 0.00973738
0.503214 1.02729e-15 0.00920808
0.537925 7.01565e-15 0.00872258
0.572637 2.93242e-15 0.00826746
0.60735 5.10263e-15 0.00785346
0.642065 3.89733e-15 0.00746901
0.676781 3.48851e-15 0.00712168
0.711499 4.32158e-15 0.00680165
0.746219 2.35258e-15 0.00651455
0.78094 4.35602e-15 0.0062521
0.815663 1.57381e-15 0.00601878
0.850388 4.23181e-15 0.00580756
0.885115 1.18377e-15 0.00562231
0.919844 3.90756e-15 0.00545706
0.954576 9.27717e-16 0.0053153
0.989309 3.49203e-15 0.005192
1.02405 8.7664e-16 0.00509044
1.05878 3.04581e-15 0.00500638
1.09352 9.10571e-16 0.00494302
1.12827 2.59916e-15 0.00489679
1.16301 1.06797e-15 0.00487096
1.19776 2.12828e-15 0.00486242
1.23251 1.16609e-15 0.00487474
1.26727 1.71724e-15 0.004905
1.30203 1.40427e-15 0.00495724
1.33679 1.44562e-15 0.00502858
1.37155 1.60755e-15 0.00512352
1.40632 1.2804e-15 0.00523904
1.44109 1.985e-15 0.00538
1.47586 1.23417e-15 0.00554303
1.51064 2.29495e-15 0.00573296
1.54542 1.01529e-15 0.00594573
1.58021 2.89211e-15 0.00618538
1.61499 5.93997e-16 0.00644664
1.64979 3.49356e-15 0.00673139
1.68458 -2.54352e-16 0.00703245
1.71938 4.13053e-15 0.00734752
1.75419 -9.23143e-16 0.00766675
1.78899 4.13877e-15 0.00798167
1.82381 -1.21819e-15 0.00827956
1.85862 3.73125e-15 0.00854522
1.89345 -8.12874e-16 0.008765
1.92827 3.2481e-15 0.00891963
1.9631 -7.48906e-16 0.00899963
1.99794 2.58404e-15 0.00898742
2.03278 -5.14132e-16 0.00888463
2.06762 1.84159e-15 0.00868032
2.10247 -8.2416e-16 0.00839164
2.13733 3.99323e-16 0.00801417
2.17219 -5.34468e-16 0.00757926
2.20705 -1.81957e-16 0.00708358
2.24192 -9.14785e-16 0.00656693
2.2768 -7.66866e-16 0.00602075
2.31168 -1.14926e-15 0.00548684
2.34657 -1.01667e-15 0.00494831
2.38146 -1.19717e-15 0.00444482
2.41636 -1.33962e-15 0.00395182
2.45126 -8.84608e-16 0.0035054
2.48617 -1.42201e-15 0.003076
2.52109 -4.81144e-16 0.00269635
2.55601 -1.27695e-15 0.00233462
2.59094 -3.5385e-16 0.00202079
2.62587 -9.88134e-16 0.0017229
2.66081 -2.97454e-16 0.00146861
2.69576 -5.98778e-16 0.00122721
2.73071 -3.55589e-16 0.00102419
2.76567 -3.10481e-16 0.000830942
2.80064 -3.55537e-16 0.000670807
2.83561 -1.36423e-16 0.000517655
2.87059 -2.82212e-16 0.000392731
2.90558 -7.01512e-17 0.000272441
2.94058 -2.51161e-16 0.000176077
2.97558 -1.3897e-16 8.23982e-05
3.01059 -2.16078e-16 8.97414e-06
3.0456 -1.82551e-16 -6.33469e-05
3.08063 -1.71185e-16 -0.00011852
3.11566 -1.68703e-16 -0.000173817
3.1507 -1.75843e-16 -0.00021461
3.18574 -9.96825e-17 -0.000256413
3.2208 -2.1847e-16 -0.000285997
3.25586 -4.43223e-17 -0.000317161
3.29093 -2.10454e-16 -0.000338106
3.32601 -4.82446e-18 -0.000360938
3.36109 -2.07238e-16 -0.000375293
3.39619 7.98102e-20 -0.000391665
3.43129 -1.7223e-16 -0.000401047
3.4664 -1.15648e-17 -0.000412474
3.50152 -1.51072e-16 -0.000418159
3.53665 -2.20854e-17 -0.000425859
3.57179 -1.03989e-16 -0.000428864
3.60694 -7.58233e-18 -0.000433804
3.64209 -8.59868e-17 -0.00043494
3.67726 -1.1344e-17 -0.000437879
3.71243 -6.11253e-17 -0.000437787
3.74761 -2.3289e-17 -0.000439317
3.7828 -5.92716e-17 -0.000438498
3.81801 -4.20845e-17 -0.000439075
3.85322 -2.48877e-17 -0.000437906
3.88844 -4.01232e-17 -0.000437875
3.92367 -3.67234e-17 -0.000436631
3.95891 -5.18561e-17 -0.000436242
3.99416 -5.40315e-17 -0.000435112
4.02942 -5.36394e-17 -0.000434535
4.06469 -6.07093e-17 -0.000433635
4.09997 -6.43915e-17 -0.000432979
4.13526 -4.71933e-17 -0.00043237
4.17056 -6.89949e-17 -0.000431697
4.20587 -5.73567e-17 -0.000431395
4.24119 -8.46156e-17 -0.000430741
4.27653 -7.08093e-17 -0.000430732
4.31187 -8.66734e-17 -0.000430111
4.34722 -7.31493e-17 -0.000430363
4.38259 -8.46564e-17 -0.000429777
4.41797 -5.70327e-17 -0.000430252
4.45335 -7.96593e-17 -0.000429697
4.48875 -4.62544e-17 -0.000430353
4.52416 -8.36129e-17 -0.000429821
4.55958 -3.63574e-17 -0.000430616
4.59502 -8.3928e-17 -0.000430094
4.63046 -3.47706e-17 -0.000430983
4.66592 -8.23506e-17 -0.000430452
4.70139 -3.32544e-17 -0.000431382
4.73687 -7.56925e-17 -0.000430812
4.77237 -3.82122e-17 -0.000431723
4.80787 -6.92979e-17 -0.000431072
4.84339 -4.25095e-17 -0.000431891
4.87892 -6.31999e-17 -0.000431101
4.91446 -4.61526e-17 -0.000431739
4.95002 -6.04522e-17 -0.000430732
4.98559 -4.84082e-17 -0.000431085
5.02117 -5.58601e-17 -0.000429767
5.05677 -5.00639e-17 -0.000429713
5.09237 -5.0097e-17 -0.000427971
5.128 -4.79519e-17 -0.000427372
5.16363 -4.53953e-17 -0.000425077
5.19928 -4.89418e-17 -0.000423783
5.23494 -3.20604e-17 -0.000420796
5.27062 -4.0298e-17 -0.000418649
5.30631 -2.40284e-17 -0.000414825
5.34201 -2.73181e-17 -0.000411671
5.37773 -1.57054e-17 -0.00040687
5.41346 -1.03344e-17 -0.000402563
5.4492 -1.21568e-17 -0.000396661
5.48497 1.56158e-18 -0.000391079
5.52074 -6.53969e-18 -0.000383983
5.55653 8.01952e-18 -0.000377038
5.59233 2.71422e-19 -0.000368695
5.62815 7.06985e-18 -0.000360352
5.66399 8.21193e-18 -0.000350763
5.69984 6.98094e-18 -0.000341044
5.7357 1.56703e-17 -0.000330274
5.77158 8.22791e-18 -0.000319269
5.80748 1.94158e-17 -0.000307447
5.84339 1.24685e-17 -0.000295316
5.87932 3.28249e-17 -0.000282635
5.91526 2.07483e-17 -0.000269602
5.95122 4.06265e-17 -0.00025631
5.9872 3.09296e-17 -0.00024265
6.02319 4.89253e-17 -0.00022903
6.05919 3.92941e-17 -0.000215058
6.09522 5.47863e-17 -0.000201406
6.13126 3.78774e-17 -0.000187447
6.16732 5.43919e-17 -0.000174053
6.20339 4.5197e-17 -0.000160418
6.23949 5.0774e-17 -0.00014755
6.27559 4.6612e-17 -0.000134513
6.31172 4.9815e-17 -0.000122399
6.34786 4.89165e-17 -0.000110186
6.38403 4.04536e-17 -9.89984e-05
6.42021 4.88044e-17 -8.77785e-05
6.4564 3.68767e-17 -7.76339e-05
6.49262 4.26826e-17 -6.75141e-05
6.52885 2.72012e-17 -5.8471e-05
6.5651 3.9536e-17 -4.95005e-05
6.60137 2.62782e-17 -4.15666e-05
6.63766 2.81927e-17 -3.37448e-05
6.67397 1.81297e-17 -2.6888e-05
6.71029 2.30403e-17 -2.0174e-05
6.74664 1.40454e-17 -1.43296e-05
6.783 1.79342e-17 -8.6542e-06
6.81938 5.85077e-18 -3.73022e-06
6.85579 1.3126e-17 9.91643e-07
6.89221 3.68102e-18 5.1017e-06
6.92865 7.73016e-18 8.9648e-06
6.96511 -1.36982e-18 1.23679e-05
7.00159 4.83134e-18 1.54707e-05
7.0381 -2.18748e-18 1.8269e-05
7.07462 -2.48269e-18 2.07087e-05
7.11116 -5.6412e-18 2.29951e-05
7.14772 -3.09437e-18 2.48692e-05
7.18431 -7.90782e-18 2.67231e-05
7.22091 -4.56449e-18 2.81281e-05
7.25754 -6.81218e-18 2.96145e-05
7.29418 -2.85387e-18 3.06415e-05
7.33085 -5.76794e-18 3.18122e-05
7.36754 -4.79739e-18 3.25424e-05
7.40425 -6.06219e-18 3.34419e-05
7.44099 -2.01075e-18 3.39415e-05
7.47774 -6.35059e-18 3.46117e-05
7.51452 -3.37618e-18 3.49338e-05
7.55132 -4.70935e-18 3.54143e-05
7.58814 -1.54312e-18 3.56021e-05
7.62498 -1.70629e-18 3.59268e-05
7.66185 -1.18865e-18 3.60161e-05
7.69874 1.40828e-18 3.62112e-05
7.73566 1.68188e-18 3.62351e-05
7.77259 2.62242e-18 3.63194e-05
7.80955 3.33193e-18 3.6308e-05
7.84654 2.92933e-18 3.62963e-05
7.88355 4.29085e-18 3.62706e-05
7.92058 3.44948e-18 3.61784e-05
7.95763 7.24833e-18 3.61453e-05
7.99471 6.45527e-18 3.59945e-05
8.03182 9.66517e-18 3.59555e-05
8.06895 8.707e-18 3.57677e-05
8.1061 1.00581e-17 3.57227e-05
8.14328 1.0598e-17 3.55156e-05
8.18049 8.90636e-18 3.54635e-05
8.21772 1.04492e-17 3.52528e-05
8.25497 8.19557e-18 3.51925e-05
8.29226 1.02507e-17 3.49915e-05
8.32956 7.13294e-18 3.49223e-05
8.3669 8.70793e-18 3.47406e-05
8.40426 6.86313e-18 3.46609e-05
8.44165 7.08961e-18 3.45077e-05
8.47906 4.34752e-18 3.44152e-05
8.5165 6.87453e-18 3.42979e-05
8.55397 2.48427e-18 3.41903e-05
8.59146 4.79542e-18 3.41095e-05
8.62899 -1.00517e-19 3.39875e-05
8.66654 3.40278e-18 3.39369e-05
8.70412 4.98248e-20 3.38085e-05
8.74172 1.38909e-18 3.37813e-05
8.77936 -9.87956e-20 3.36543e-05
8.81702 -3.93494e-19 3.36432e-05
8.85471 1.56728e-18 3.35253e-05
8.89244 -1.56063e-18 3.35227e-05
8.93019 1.74828e-18 3.34218e-05
8.96797 -1.6442e-18 3.34203e-05
9.00578 3.08197e-18 3.33423e-05
9.04362 -1.34272e-18 3.33346e-05
9.08149 3.00853e-18 3.32846e-05
9.11939 -1.04623e-18 3.32626e-05
9.15732 2.22587e-18 3.32432e-05
9.19528 -1.88654e-19 3.32023e-05
9.23327 1.40908e-18 3.32071e-05
9.2713 9.35534e-19 3.31513e-05
9.30935 4.1927e-19 3.31714e-05
9.34744 2.59816e-18 3.31078e-05
9.38556 -4.62073e-20 3.31342e-05
9.42371 2.94529e-18 3.30691e-05
9.46189 5.95848e-19 3.30931e-05
9.50011 3.83461e-18 3.30329e-05
9.53836 9.09341e-19 3.30441e-05
9.57664 5.47952e-18 3.29964e-05
9.61496 1.98461e-18 3.2984e-05
9.65331 6.60407e-18 3.2954e-05
9.69169 3.9378e-18 3.29106e-05
9.73011 6.59651e-18 3.28938e-05
9.76856 5.32747e-18 3.28224e-05
9.80704 6.23521e-18 3.28096e-05
9.84557 5.94653e-18 3.27173e-05
9.88412 5.57232e-18 3.26983e-05
9.92271 7.64853e-18 3.25936e-05
9.96134 4.00535e-18 3.25571e-05
10 8.10983e-18 3.24494e-05
10.0387 4.19048e-18 3.23847e-05
10.0774 7.87537e-18 3.22815e-05
10.1162 4.37273e-18 3.21804e-05
10.155 6.96108e-18 3.20824e-05
10.1939 4.08415e-18 3.19436e-05
10.2328 5.25532e-18 3.18433e-05
10.2717 3.08213e-18 3.16742e-05
10.3106 2.64987e-18 3.15623e-05
10.3496 2.43037e-18 3.13734e-05
10.3887 7.93164e-19 3.12395e-05
10.4278 1.16449e-18 3.10423e-05
10.4669 -8.28672e-19 3.08761e-05
10.506 -8.25583e-20 3.06809e-05
10.5452 -2.17966e-18 3.04746e-05
10.5845 -9.83359e-19 3.02815e-05
10.6238 -2.49013e-18 3.00381e-05
10.6631 -1.91155e-18 2.98387e-05
10.7024 -2.55286e-18 2.95703e-05
10.7418 -1.77641e-18 2.93549e-05
10.7813 -1.60901e-18 2.90748e-05
10.8208 -8.0157e-19 2.88336e-05
10.8603 -8.78518e-19 2.85547e-05
10.8999 3.97876e-20 2.82799e-05
10.9395 2.37861e-19 2.80072e-05
10.9792 1.38251e-18 2.7699e-05
11.0189 1.37753e-18 2.74259e-05
11.0586 2.03926e-18 2.70963e-05
11.0984 2.38363e-18 2.6813e-05
11.1383 2.37511e-18 2.64766e-05
11.1781 3.45295e-18 2.61739e-05
11.2181 1.66234e-18 2.58429e-05
11.2581 3.08175e-18 2.55141e-05
11.2981 8.44478e-19 2.51927e-05
11.3381 2.48623e-18 2.48393e-05
11.3783 9.14756e-19 2.45203e-05
11.4184 1.82308e-18 2.41544e-05
11.4587 2.57363e-18 2.38279e-05
11.4989 1.16916e-18 2.34627e-05
11.5392 3.19457e-18 2.31202e-05
11.5796 3.74522e-20 2.27658e-05
11.62 3.62023e-18 2.2402e-05
11.6605 7.81041e-19 2.20572e-05
11.701 3.22454e-18 2.16773e-05
11.7415 2.47468e-18 2.13324e-05
11.7822 3.09189e-18 2.09487e-05
11.8228 3.70485e-18 2.05938e-05
11.8636 2.26646e-18 2.02174e-05
11.9043 4.66311e-18 1.98445e-05
11.9452 1.8153e-18 1.94786e-05
11.986 4.34186e-18 1.9087e-05
12.027 2.05536e-18 1.87224e-05
12.068 2.80305e-18 1.83221e-05
12.109 2.86518e-18 1.79479e-05
12.1501 7.85258e-19 1.75488e-05
12.1913 2.73912e-18 1.71552e-05
12.2325 -4.25438e-19 1.67605e-05
12.2738 1.62536e-18 1.63417e-05
12.3151 -1.05646e-19 1.59408e-05
12.3565 -2.10585e-19 1.55023e-05
12.3979 6.99602e-19 1.50791e-05
12.4394 -1.22022e-18 1.46271e-05
12.481 1.2509e-18 1.41643e-05
12.5226 -3.11686e-19 1.36954e-05
12.5643 2.76135e-19 1.31877e-05
12.6061 1.27289e-18 1.26931e-05
12.6479 -7.20064e-19 1.21745e-05
12.6898 2.69987e-18 1.16886e-05
12.7317 8.85639e-19 1.12392e-05
12.7737 2.17287e-18 1.08419e-05
12.8158 3.21476e-18 1.05079e-05
12.8579 2.22609e-18 1.02009e-05
12.9001 4.0342e-18 9.9109e-06
12.9424 2.68069e-18 9.61741e-06
12.9847 4.14152e-18 9.30619e-06
13.0271 3.46222e-18 8.98432e-06
13.0696 3.0196e-18 8.6447e-06
13.1121 3.43978e-18 8.29401e-06
13.1547 1.71432e-18 7.93436e-06
13.1974 1.7745e-18 7.56619e-06
13.2402 9.17138e-19 7.19433e-06
13.283 -6.52987e-20 6.8185e-06
13.3259 7.15973e-19 6.44096e-06
13.3689 -9.4075e-19 6.06356e-06
13.4119 -8.08388e-19 5.68628e-06
13.455 -1.22481e-18 5.31155e-06
13.4982 -2.89159e-18 4.93892e-06
13.5415 -2.11372e-18 4.57017e-06
13.5848 -2.68161e-18 4.20548e-06
13.6283 -2.13209e-18 3.84624e-06
13.6718 -1.55433e-18 3.49212e-06
13.7153 -3.09877e-18 3.1449e-06
13.759 -8.51034e-19 2.80417e-06
13.8028 -2.04229e-18 2.47113e-06
13.8466 -1.84791e-18 2.146e-06
13.8905 -7.18093e-19 1.82941e-06
13.9345 -2.73881e-18 1.52133e-06
13.9786 -6.51519e-19 1.22346e-06
14.0227 -1.9484e-18 9.34294e-07
14.067 -2.18891e-18 6.55733e-07
14.1113 -1.16785e-18 3.87406e-07
14.1558 -2.66536e-18 1.29345e-07
14.2003 -1.22161e-18 -1.17845e-07
14.2449 -1.61357e-18 -3.54036e-07
14.2896 -1.42642e-18 -5.79607e-07
14.3344 -9.07638e-20 -7.93794e-07
14.3793 -6.93683e-19 -9.9706e-07
14.4243 0 -1.18928e-06
14.4693 7.49311e-19 -1.37058e-06
14.5145 5.97583e-20 -1.54049e-06
14.5598 7.14869e-19 -1.70053e-06
14.6052 1.06897e-18 -1.84908e-06
14.6506 1.18406e-19 -1.98777e-06
14.6962 1.18039e-18 -2.11619e-06
14.7419 6.7662e-19 -2.23463e-06
14.7877 -1.17309e-19 -2.34338e-06
14.8336 5.26256e-19 -2.44332e-06
14.8796 -2.33169e-19 -2.53344e-06
14.9257 -5.52065e-19 -2.61563e-06
14.9719 -3.1863e-19 -2.68925e-06
15.0182 -1.03957e-18 -2.75483e-06
15.0647 -7.48487e-19 -2.81291e-06
15.1112 -1.03317e-18 -2.86413e-06
15.1579 -1.60221e-18 -2.90773e-06
15.2047 -9.12731e-19 -2.94578e-06
15.2516 -1.57815e-18 -2.97724e-06
15.2986 -1.72921e-18 -3.00292e-06
15.3458 -1.45542e-18 -3.02356e-06
15.393 -1.53547e-18 -3.03918e-06
15.4404 -2.27508e-18 -3.04955e-06
15.488 -1.33006e-18 -3.0566e-06
15.5356 -1.75866e-18 -3.05877e-06
15.5834 -2.33769e-18 -3.05758e-06
15.6313 -1.56756e-18 -3.05308e-06
15.6794 -2.21275e-18 -3.0455e-06
15.7276 -2.52308e-18 -3.03468e-06
15.7759 -2.30917e-18 -3.02186e-06
15.8243 -3.2202e-18 -3.00632e-06
15.873 -3.51088e-18 -2.989e-06
15.9217 -2.71022e-18 -2.96934e-06
15.9706 -3.53014e-18 -2.94871e-06
16.0197 -3.30276e-18 -2.92615e-06
16.0689 -2.40201e-18 -2.90246e-06
16.1182 -2.59646e-18 -2.87766e-06
16.1677 -1.50214e-18 -2.85235e-06
16.2174 -8.15623e-19 -2.82556e-06
16.2672 -7.99795e-19 -2.79882e-06
16.3172 -1.32891e-19 -2.77133e-06
16.3674 3.84202e-19 -2.74345e-06
16.4177 1.32077e-20 -2.71508e-06
16.4682 8.29535e-19 -2.68728e-06
16.5189 6.82596e-19 -2.65864e-06
16.5697 4.1877e-19 -2.63035e-06
16.6208 8.21921e-19 -2.6021e-06
16.672 1.05351e-18 -2.5743e-06
16.7234 1.3874e-18 -2.54619e-06
16.775 1.53825e-18 -2.51886e-06
16.8268 1.46908e-18 -2.49153e-06
16.8787 2.00412e-18 -2.46493e-06
16.9309 2.01075e-18 -2.43828e-06
16.9833 2.32375e-18 -2.41251e-06
17.0359 2.82571e-18 -2.38696e-06
17.0887 3.34992e-18 -2.36225e-06
17.1418 3.28895e-18 -2.33761e-06
17.195 3.61925e-18 -2.31398e-06
17.2485 3.92232e-18 -2.29065e-06
17.3022 4.72476e-18 -2.26825e-06
17.3562 4.43521e-18 -2.246e-06
17.4104 4.79505e-18 -2.22475e-06
17.4648 5.73612e-18 -2.2038e-06
17.5195 5.24789e-18 -2.18386e-06
17.5744 5.07109e-18 -2.164e-06
17.6296 5.2151e-18 -2.14512e-06
17.6851 5.24779e-18 -2.12651e-06
17.7408 4.29016e-18 -2.10892e-06
17.7969 3.52123e-18 -2.09136e-06
17.8532 3.4251e-18 -2.07474e-06
17.9098 3.68064e-18 -2.05835e-06
17.9667 3.30691e-18 -2.04294e-06
18.0239 3.42875e-18 -2.02765e-06
18.0815 3.20198e-18 -2.01328e-06
18.1393 3.01245e-18 -1.99903e-06
18.1975 2.83599e-18 -1.9857e-06
18.256 1.79354e-18 -1.97251e-06
18.3149 2.48631e-19 -1.96031e-06
18.3742 -8.49699e-19 -1.94818e-06
18.4338 -1.17632e-18 -1.93687e-06
18.4938 -1.19595e-18 -1.92555e-06
18.5542 -9.46637e-19 -1.91513e-06
18.615 -9.20247e-19 -1.90472e-06
18.6762 -6.26968e-19 -1.89515e-06
18.7379 -4.62893e-20 -1.8855e-06
18.8 3.69091e-19 -1.8766e-06
18.8625 6.55263e-19 -1.86755e-06
18.9255 8.82232e-19 -1.85923e-06
18.9891 1.41598e-18 -1.85073e-06
19.0531 2.16236e-18 -1.84292e-06
19.1177 2.43862e-18 -1.83486e-06
19.1828 3.07467e-18 -1.82746e-06
19.2484 3.49226e-18 -1.81975e-06
19.3147 3.81708e-18 -1.81266e-06
19.3816 4.51994e-18 -1.80521e-06
19.4491 5.22894e-18 -1.79835e-06
19.5173 5.87728e-18 -1.79107e-06
19.5862 6.38802e-18 -1.78436e-06
19.6558 6.70738e-18 -1.77718e-06
19.7262 6.21077e-18 -1.77052e-06
19.7974 5.71746e-18 -1.76333e-06
19.8694 4.9328e-18 -1.75665e-06
19.9423 4.13188e-18 -1.74933e-06
20.0162 3.32581e-18 -1.74246e-06
20.091 2.24492e-18 -1.73487e-06
20.1669 1.34403e-18 -1.72764e-06
20.244 2.24939e-19 -1.71961e-06
20.3222 -1.34444e-18 -1.71189e-06
20.4016 -2.99726e-18 -1.70328e-06
20.4825 -4.27699e-18 -1.69498e-06
20.5648 -5.06124e-18 -1.68575e-06
20.6487 -5.01967e-18 -1.6768e-06
20.7344 -5.16626e-18 -1.6668e-06
20.8219 -4.84254e-18 -1.65706e-06
20.9115 -4.7492e-18 -1.64628e-06
21.0034 -4.29481e-18 -1.63582e-06
21.0979 -2.83668e-18 -1.62422e-06
21.1952 -2.01543e-18 -1.61446e-06
21.2959 -9.06222e-19 -1.60343e-06
21.4004 -2.83712e-19 -1.59328e-06
21.5093 1.62308e-18 -1.58314e-06
21.6237 1.18329e-18 -1.56925e-06
21.7448 5.88351e-19 -1.55176e-06
21.8747 6.14597e-19 -1.53338e-06
22.0165 1.57584e-19 -1.5102e-06
22.1768 2.15112e-19 -1.48385e-06
22.3723 -7.26928e-19 -1.4652e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.25Lambda0.5Nc1Classic/vCLADiaP_FRG_K.txt <==
-22.3723 0.00325535 -3.2685e-05
-22.1768 0.00324513 -3.28467e-05
-22.0165 0.00324986 -3.31628e-05
-21.8747 0.00325373 -3.34769e-05
-21.7448 0.00325656 -3.36583e-05
-21.6237 0.00325922 -3.38652e-05
-21.5093 0.0032608 -3.39682e-05
-21.4004 0.00325903 -3.4027e-05
-21.2959 0.00325925 -3.40624e-05
-21.1952 0.00326052 -3.41473e-05
-21.0979 0.00326218 -3.41833e-05
-21.0034 0.0032656 -3.42847e-05
-20.9115 0.00326932 -3.43413e-05
-20.8219 0.00327322 -3.44285e-05
-20.7344 0.00327723 -3.44743e-05
-20.6487 0.0032813 -3.45476e-05
-20.5648 0.00328539 -3.45805e-05
-20.4825 0.00328948 -3.46397e-05
-20.4016 0.00329357 -3.4662e-05
-20.3222 0.00329767 -3.47099e-05
-20.244 0.00330177 -3.47227e-05
-20.1669 0.00330586 -3.47602e-05
-20.091 0.00330994 -3.47651e-05
-20.0162 0.00331401 -3.47946e-05
-19.9423 0.00331807 -3.4794e-05
-19.8694 0.00332214 -3.48189e-05
-19.7974 0.00332617 -3.48161e-05
-19.7262 0.00333021 -3.48391e-05
-19.6558 0.00333424 -3.48369e-05
-19.5862 0.00333828 -3.48604e-05
-19.5173 0.00334231 -3.48602e-05
-19.4491 0.00334637 -3.48859e-05
-19.3816 0.00335042 -3.48893e-05
-19.3147 0.00335448 -3.49184e-05
-19.2484 0.00335855 -3.49269e-05
-19.1828 0.00336264 -3.49609e-05
-19.1177 0.00336675 -3.49757e-05
-19.0531 0.00337087 -3.50163e-05
-18.9891 0.00337501 -3.50387e-05
-18.9255 0.00337919 -3.50874e-05
-18.8625 0.00338339 -3.51195e-05
-18.8 0.00338761 -3.51779e-05
-18.7379 0.00339185 -3.52205e-05
-18.6762 0.00339611 -3.52894e-05
-18.615 0.00340042 -3.5344e-05
-18.5542 0.00340477 -3.5426e-05
-18.4938 0.00340916 -3.54956e-05
-18.4338 0.00341361 -3.55932e-05
-18.3742 0.0034181 -3.5678e-05
-18.3149 0.00342261 -3.5789e-05
-18.256 0.00342718 -3.58889e-05
-18.1975 0.00343182 -3.60177e-05
-18.1393 0.00343652 -3.61365e-05
-18.0815 0.00344128 -3.62824e-05
-18.0239 0.0034461 -3.64181e-05
-17.9667 0.00345096 -3.65805e-05
-17.9098 0.0034559 -3.67328e-05
-17.8532 0.00346093 -3.69123e-05
-17.7969 0.00346604 -3.70839e-05
-17.7408 0.00347121 -3.72815e-05
-17.6851 0.00347645 -3.74676e-05
-17.6296 0.00348179 -3.76807e-05
-17.5744 0.00348721 -3.78867e-05
-17.5195 0.00349275 -3.81186e-05
-17.4648 0.00349836 -3.83399e-05
-17.4104 0.00350405 -3.85873e-05
-17.3562 0.00350985 -3.88278e-05
-17.3022 0.00351579 -3.90942e-05
-17.2485 0.00352182 -3.93509e-05
-17.195 0.00352793 -3.96318e-05
-17.1418 0.00353418 -3.99057e-05
-17.0887 0.00354058 -4.02047e-05
-17.0359 0.00354708 -4.0493e-05
-16.9833 0.00355367 -4.0803e-05
-16.9309 0.00356043 -4.11047e-05
-16.8787 0.00356736 -4.14288e-05
-16.8268 0.00357438 -4.174e-05
-16.775 0.00358152 -4.20706e-05
-16.7234 0.00358886 -4.23893e-05
-16.672 0.00359636 -4.2728e-05
-16.6208 0.00360395 -4.30499e-05
-16.5697 0.00361171 -4.33859e-05
-16.5189 0.00361967 -4.37109e-05
-16.4682 0.00362777 -4.40484e-05
-16.4177 0.00363597 -4.43605e-05
-16.3674 0.0036444 -4.46887e-05
-16.3172 0.00365303 -4.49973e-05
-16.2672 0.00366175 -4.5306e-05
-16.2174 0.00367069 -4.55907e-05
-16.1677 0.00367989 -4.58827e-05
-16.1182 0.00368927 -4.6139e-05
-16.0689 0.00369887 -4.63934e-05
-16.0197 0.00370875 -4.66186e-05
-15.9706 0.00371892 -4.68324e-05
-15.9217 0.0037292 -4.70049e-05
-15.873 0.00373982 -4.71689e-05
-15.8243 0.00375064 -4.72856e-05
-15.7759 0.00376164 -4.73816e-05
-15.7276 0.0037729 -4.74245e-05
-15.6794 0.00378443 -4.74434e-05
-15.6313 0.00379616 -4.7402e-05
-15.5834 0.00380812 -4.73203e-05
-15.5356 0.00382037 -4.71783e-05
-15.488 0.00383287 -4.69927e-05
-15.4404 0.00384554 -4.67233e-05
-15.393 0.00385855 -4.64117e-05
-15.3458 0.00387181 -4.60119e-05
-15.2986 0.00388522 -4.55449e-05
-15.2516 0.00389899 -4.49944e-05
-15.2047 0.00391301 -4.43662e-05
-15.1579 0.00392717 -4.36325e-05
-15.1112 0.00394171 -4.28262e-05
-15.0647 0.00395647 -4.19004e-05
-15.0182 0.00397137 -4.08838e-05
-14.9719 0.00398666 -3.97517e-05
-14.9257 0.00400214 -3.85126e-05
-14.8796 0.00401777 -3.7144e-05
-14.8336 0.00403377 -3.56724e-05
-14.7877 0.00404991 -3.40545e-05
-14.7419 0.00406623 -3.23227e-05
-14.6962 0.0040829 -3.04491e-05
-14.6506 0.00409963 -2.84463e-05
-14.6052 0.00411658 -2.62956e-05
-14.5598 0.00413384 -2.40198e-05
-14.5145 0.00415108 -2.15805e-05
-14.4693 0.00416858 -1.90183e-05
-14.4243 0.00418632 -1.62967e-05
-14.3793 0.00420399 -1.34389e-05
-14.3344 0.00422196 -1.0429e-05
-14.2896 0.00424001 -7.28511e-06
-14.2449 0.00425803 -3.98626e-06
-14.2003 0.00427633 -5.59592e-07
-14.1558 0.00429454 3.01476e-06
-14.1113 0.00431283 6.71899e-06
-14.067 0.00433128 1.05592e-05
-14.0227 0.00434954 1.45193e-05
-13.9786 0.00436796 1.86194e-05
-13.9345 0.00438636 2.28177e-05
-13.8905 0.00440457 2.71506e-05
-13.8466 0.00442293 3.15799e-05
-13.8028 0.00444108 3.61218e-05
-13.759 0.00445916 4.07542e-05
-13.7153 0.00447724 4.54905e-05
-13.6718 0.00449501 5.03022e-05
-13.6283 0.00451279 5.52128e-05
-13.5848 0.00453036 6.01877e-05
-13.5415 0.00454768 6.52512e-05
-13.4982 0.00456492 7.03774e-05
-13.455 0.00458182 7.55868e-05
-13.4119 0.00459857 8.08528e-05
-13.3689 0.00461507 8.62106e-05
-13.3259 0.00463121 9.16315e-05
-13.283 0.00464718 9.71545e-05
-13.2402 0.00466278 0.000102771
-13.1974 0.00467811 0.000108506
-13.1547 0.00469317 0.000114398
-13.1121 0.00470785 0.000120461
-13.0696 0.00472236 0.00012675
-13.0271 0.0047366 0.000133336
-12.9847 0.00475071 0.000140197
-12.9424 0.00476493 0.000147479
-12.9001 0.00477926 0.000155008
-12.8579 0.00479425 0.000162697
-12.8158 0.00480989 0.000170202
-12.7737 0.00482624 0.000176802
-12.7317 0.00484295 0.000182152
-12.6898 0.00485918 0.000185874
-12.6479 0.00487436 0.000188231
-12.6061 0.00488808 0.000190053
-12.5643 0.0049003 0.000191395
-12.5226 0.00491142 0.000193219
-12.481 0.00492151 0.000195061
-12.4394 0.00493089 0.000197365
-12.3979 0.00493981 0.000200006
-12.3565 0.00494806 0.000202693
-12.3151 0.00495613 0.000205881
-12.2738 0.0049636 0.000208862
-12.2325 0.00497081 0.000212247
-12.1913 0.00497774 0.000215493
-12.1501 0.0049841 0.000218829
-12.109 0.00499047 0.000222325
-12.068 0.00499611 0.000225574
-12.027 0.00500169 0.000229192
-11.986 0.00500683 0.000232406
-11.9452 0.00501151 0.000235972
-11.9043 0.00501619 0.000239238
-11.8636 0.00502004 0.000242602
-11.8228 0.00502408 0.000246002
-11.7822 0.00502733 0.000249152
-11.7415 0.00503049 0.000252628
-11.701 0.00503335 0.000255644
-11.6605 0.00503557 0.000259053
-11.62 0.00503801 0.000262044
-11.5796 0.00503944 0.000265236
-11.5392 0.00504119 0.000268307
-11.4989 0.00504212 0.000271217
-11.4587 0.00504299 0.000274376
-11.4184 0.00504361 0.000277065
-11.3783 0.00504354 0.000280191
-11.3381 0.00504379 0.000282757
-11.2981 0.00504296 0.000285698
-11.2581 0.00504259 0.00028825
-11.2181 0.0050413 0.000290871
-11.1781 0.00504011 0.000293489
-11.1383 0.00503855 0.000295777
-11.0984 0.00503646 0.000298412
-11.0586 0.00503462 0.000300444
-11.0189 0.00503176 0.000302961
-10.9792 0.00502942 0.000304841
-10.9395 0.00502607 0.00030708
-10.8999 0.00502304 0.000308918
-10.8603 0.00501943 0.000310753
-10.8208 0.00501557 0.000312621
-10.7813 0.00501177 0.000314057
-10.7418 0.00500714 0.000315899
-10.7024 0.00500298 0.000317024
-10.6631 0.00499781 0.000318706
-10.6238 0.0049931 0.000319629
-10.5845 0.00498762 0.000321011
-10.5452 0.00498221 0.00032184
-10.506 0.00497657 0.0003228
-10.4669 0.00497042 0.000323624
-10.4278 0.00496456 0.000324139
-10.3887 0.0049578 0.000324957
-10.3496 0.00495155 0.000325114
-10.3106 0.00494442 0.000325823
-10.2717 0.0049376 0.000325734
-10.2328 0.00493027 0.000326218
-10.1939 0.00492278 0.000325994
-10.155 0.00491533 0.00032615
-10.1162 0.00490718 0.000325891
-10.0774 0.00489948 0.00032565
-10.0387 0.00489084 0.00032543
-10 0.00488273 0.000324811
-9.96134 0.00487381 0.000324625
-9.92271 0.00486515 0.000323719
-9.88412 0.00485611 0.000323492
-9.84557 0.00484679 0.000322408
-9.80704 0.00483768 0.000322049
-9.76856 0.00482771 0.000320902
-9.73011 0.00481843 0.000320332
-9.69169 0.00480796 0.000319222
-9.65331 0.00479831 0.000318375
-9.61496 0.00478756 0.000317391
-9.57664 0.00477738 0.000316245
-9.53836 0.00476653 0.000315428
-9.50011 0.00475574 0.000314056
-9.46189 0.00474486 0.000313356
-9.42371 0.00473339 0.000311864
-9.38556 0.00472248 0.000311207
-9.34744 0.00471037 0.000309695
-9.30935 0.00469928 0.000309019
-9.2713 0.00468671 0.00030757
-9.23327 0.00467526 0.000306817
-9.19528 0.00466244 0.000305511
-9.15732 0.00465047 0.000304619
-9.11939 0.00463758 0.000303535
-9.08149 0.00462496 0.000302468
-9.04362 0.00461213 0.000301659
-9.00578 0.00459877 0.000300461
-8.96797 0.00458599 0.0002999
-8.93019 0.00457191 0.000298645
-8.89244 0.00455905 0.000298281
-8.85471 0.00454439 0.000297033
-8.81702 0.00453125 0.00029681
-8.77936 0.00451622 0.000295635
-8.74172 0.00450261 0.000295479
-8.70412 0.00448739 0.00029444
-8.66654 0.00447317 0.000294283
-8.62899 0.0044579 0.00029344
-8.59146 0.00444295 0.000293213
-8.55397 0.00442772 0.000292621
-8.5165 0.00441192 0.000292257
-8.47906 0.00439676 0.000291963
-8.44165 0.00438013 0.000291457
-8.40426 0.00436485 0.00029145
-8.3669 0.00434753 0.000290823
-8.32956 0.00433194 0.000291034
-8.29226 0.00431408 0.000290306
-8.25497 0.00429802 0.000290657
-8.21772 0.00427977 0.000289842
-8.18049 0.00426306 0.000290249
-8.14328 0.00424456 0.000289356
-8.1061 0.00422704 0.00028971
-8.06895 0.0042084 0.000288747
-8.03182 0.00418993 0.000288923
-7.99471 0.00417123 0.000287903
-7.95763 0.00415173 0.000287764
-7.92058 0.00413292 0.000286688
-7.88355 0.00411238 0.000286071
-7.84654 0.0040933 0.000284932
-7.80955 0.00407186 0.000283677
-7.77259 0.00405232 0.000282425
-7.73566 0.00403017 0.000280428
-7.69874 0.00400996 0.000278908
-7.66185 0.00398722 0.000276074
-7.62498 0.00396619 0.000274067
-7.58814 0.00394294 0.000270275
-7.55132 0.00392102 0.000267548
-7.51452 0.00389732 0.00026263
-7.47774 0.00387441 0.000258939
-7.44099 0.00385033 0.000252676
-7.40425 0.00382633 0.000247733
-7.36754 0.00380197 0.000239874
-7.33085 0.00377678 0.000233329
-7.29418 0.00375219 0.000223619
-7.25754 0.00372571 0.000215045
-7.22091 0.00370084 0.000203224
-7.18431 0.00367313 0.000192103
-7.14772 0.00364785 0.00017787
-7.11116 0.00361903 0.000163636
-7.07462 0.00359314 0.000146617
-7.0381 0.0035633 0.000128692
-7.00159 0.0035366 0.000108429
-6.96511 0.00350584 8.62562e-05
-6.92865 0.0034781 6.22226e-05
-6.89221 0.00344645 3.5273e-05
-6.85579 0.00341739 6.90618e-06
-6.81938 0.00338485 -2.53278e-05
-6.783 0.00335412 -5.85948e-05
-6.74664 0.00332059 -9.65673e-05
-6.71029 0.00328785 -0.000135267
-6.67397 0.00325314 -0.000179342
-6.63766 0.00321798 -0.000223882
-6.60137 0.00318184 -0.000274289
-6.5651 0.00314386 -0.000324872
-6.52885 0.00310592 -0.000381642
-6.49262 0.00306473 -0.00043824
-6.4564 0.00302448 -0.00050113
-6.42021 0.00297978 -0.000563453
-6.38403 0.00293675 -0.000631903
-6.34786 0.0028883 -0.000699343
-6.31172 0.00284213 -0.000772441
-6.27559 0.00278982 -0.000844048
-6.23949 0.00274023 -0.000920532
-6.20339 0.00268412 -0.000995032
-6.16732 0.00263104 -0.00107334
-6.13126 0.0025714 -0.00114918
-6.09522 0.00251504 -0.00122751
-6.05919 0.0024524 -0.00130298
-6.02319 0.00239323 -0.00137939
-5.9872 0.00232839 -0.00145269
-5.95122 0.00226714 -0.00152525
-5.91526 0.00220114 -0.00159466
-5.87932 0.00213881 -0.0016616
-5.84339 0.00207287 -0.00172555
-5.80748 0.0020106 -0.00178539
-5.77158 0.00194605 -0.00184259
-5.7357 0.00188504 -0.00189425
-5.69984 0.00182322 -0.0019438
-5.66399 0.00176464 -0.00198662
-5.62815 0.00170679 -0.00202802
-5.59233 0.00165171 -0.00206177
-5.55653 0.00159889 -0.00209493
-5.52074 0.00154816 -0.00211977
-5.48497 0.00150116 -0.00214495
-5.4492 0.00145543 -0.00216139
-5.41346 0.00141472 -0.00217916
-5.37773 0.0013744 -0.00218793
-5.34201 0.00134017 -0.00219905
-5.30631 0.00130542 -0.00220109
-5.27062 0.00127758 -0.00220644
-5.23494 0.00124829 -0.00220274
-5.19928 0.00122655 -0.00220326
-5.16363 0.00120242 -0.00219484
-5.128 0.00118627 -0.00219146
-5.09237 0.00116682 -0.00217928
-5.05677 0.0011556 -0.00217286
-5.02117 0.00114026 -0.00215783
-4.98559 0.00113322 -0.00214911
-4.95002 0.00112133 -0.00213203
-4.91446 0.00111766 -0.00212166
-4.87892 0.00110854 -0.0021032
-4.84339 0.00110741 -0.00209171
-4.80787 0.00110033 -0.00207244
-4.77237 0.00110095 -0.00206024
-4.73687 0.00109518 -0.0020406
-4.70139 0.00109678 -0.00202799
-4.66592 0.00109162 -0.00200835
-4.63046 0.00109347 -0.00199555
-4.59502 0.00108827 -0.00197619
-4.55958 0.00108967 -0.00196333
-4.52416 0.0010838 -0.00194447
-4.48875 0.00108407 -0.00193164
-4.45335 0.00107694 -0.00191348
-4.41797 0.00107542 -0.00190073
-4.38259 0.00106643 -0.00188343
-4.34722 0.00106244 -0.00187078
-4.31187 0.00105095 -0.00185447
-4.27653 0.00104377 -0.00184193
-4.24119 0.00102909 -0.00182675
-4.20587 0.00101793 -0.00181429
-4.17056 0.000999269 -0.00180031
-4.13526 0.000983205 -0.00178785
-4.09997 0.000959645 -0.00177509
-4.06469 0.00093763 -0.00176248
-4.02942 0.000908099 -0.00175081
-3.99416 0.000878927 -0.0017378
-3.95891 0.000842193 -0.00172693
-3.92367 0.000804503 -0.00171309
-3.88844 0.000759181 -0.00170253
-3.85322 0.00071147 -0.00168724
-3.81801 0.000656038 -0.00167628
-3.7828 0.000596697 -0.00165864
-3.74761 0.000529489 -0.00164627
-3.71243 0.000456838 -0.00162514
-3.67726 0.000376055 -0.00161007
-3.64209 0.000288353 -0.00158398
-3.60694 0.000192072 -0.00156458
-3.57179 8.75256e-05 -0.0015317
-3.53665 -2.62693e-05 -0.001506
-3.50152 -0.000149504 -0.00146407
-3.4664 -0.000282899 -0.00142968
-3.43129 -0.000426703 -0.00137599
-3.39619 -0.00058181 -0.00133004
-3.36109 -0.000748086 -0.00126127
-3.32601 -0.000926944 -0.00120036
-3.29093 -0.00111757 -0.00111256
-3.25586 -0.00132201 -0.0010325
-3.2208 -0.00153873 -0.000921012
-3.18574 -0.00177027 -0.000816738
-3.1507 -0.00201443 -0.000676042
-3.11566 -0.00227418 -0.000541423
-3.08063 -0.00254644 -0.000364985
-3.0456 -0.00283482 -0.000192796
-3.01059 -0.00313471 2.71497e-05
-2.97558 -0.00345097 0.000245318
-2.94058 -0.00377647 0.000517902
-2.90558 -0.00411799 0.000791737
-2.87059 -0.00446481 0.00112751
-2.83561 -0.00482616 0.00146801
-2.80064 -0.00518682 0.00187883
-2.76567 -0.00555856 0.00229826
-2.73071 -0.00592099 0.00279692
-2.69576 -0.00628821 0.0033084
-2.66081 -0.00663386 0.00390785
-2.62587 -0.00697433 0.00452426
-2.59094 -0.00727588 0.0052359
-2.55601 -0.00755776 0.00596745
-2.52109 -0.00777679 0.00679788
-2.48617 -0.00795633 0.00764762
-2.45126 -0.00804184 0.00859281
-2.41636 -0.00806287 0.00954916
-2.38146 -0.00795289 0.0105853
-2.34657 -0.00775095 0.0116117
-2.31168 -0.00738097 0.012684
-2.2768 -0.00689646 0.0137082
-2.24192 -0.00621857 0.0147227
-2.20705 -0.00542104 0.015634
-2.17219 -0.0044326 0.0164637
-2.13733 -0.00335021 0.0171291
-2.10247 -0.00211911 0.0176434
-2.06762 -0.00085483 0.0179478
-2.03278 0.000480595 0.0180606
-1.99794 0.00176714 0.0179565
-1.9631 0.00303651 0.0176674
-1.92827 0.00418185 0.0171997
-1.89345 0.00524287 0.0165962
-1.85862 0.00613709 0.0158826
-1.82381 0.00691931 0.0151005
-1.78899 0.00753099 0.0142794
-1.75419 0.00803838 0.0134491
-1.71938 0.00839884 0.0126334
-1.68458 0.00868153 0.011847
-1.64979 0.00885124 0.0111056
-1.61499 0.00897336 0.0104115
-1.58021 0.00901469 0.0097744
-1.54542 0.00903424 0.00918889
-1.51064 0.00899835 0.00866068
-1.47586 0.00895985 0.00818099
-1.44109 0.00888384 0.00775331
-1.40632 0.00881836 0.00736801
-1.37155 0.0087272 0.00702743
-1.33679 0.00865522 0.00672241
-1.30203 0.00856492 0.00645473
-1.26727 0.00849943 0.00621624
-1.23251 0.00841994 0.00600847
-1.19776 0.00836902 0.00582432
-1.16301 0.00830641 0.0056653
-1.12827 0.00827514 0.0055252
-1.09352 0.0082332 0.00540563
-1.05878 0.00822487 0.005301
-1.02405 0.00820619 0.00521318
-0.989309 0.00822318 0.00513684
-0.954576 0.00822975 0.00507422
-0.919844 0.00827411 0.00502001
-0.885115 0.00830772 0.00497678
-0.850388 0.00838155 0.00493908
-0.815663 0.00844408 0.0049097
-0.78094 0.0085497 0.00488293
-0.746219 0.00864329 0.00486172
-0.711499 0.0087833 0.00483982
-0.676781 0.00891041 0.00482029
-0.642065 0.00908762 0.00479608
-0.60735 0.00925078 0.00477032
-0.572637 0.00946783 0.00473479
-0.537925 0.00966911 0.00469265
-0.503214 0.00992766 0.00463422
-0.468504 0.0101676 0.00456261
-0.433796 0.0104668 0.00446647
-0.399089 0.0107428 0.00434892
-0.364382 0.0110767 0.00419707
-0.329676 0.0113802 0.00401417
-0.294972 0.0117348 0.0037867
-0.260267 0.0120484 0.00351854
-0.225564 0.0123992 0.00319734
-0.190861 0.0126907 0.00282896
-0.156158 0.0129984 0.00240481
-0.121456 0.0132319 0.00193443
-0.0867541 0.0134445 0.00141683
-0.0520524 0.0135804 0.000866142
-0.0173508 0.013657 0.000290646
0.0173508 0.013657 -0.000290646
0.0520524 0.0135804 -0.000866142
0.0867541 0.0134445 -0.00141683
0.121456 0.0132319 -0.00193443
0.156158 0.0129984 -0.00240481
0.190861 0.0126907 -0.00282896
0.225564 0.0123992 -0.00319734
0.260267 0.0120484 -0.00351854
0.294972 0.0117348 -0.0037867
0.329676 0.0113802 -0.00401417
0.364382 0.0110767 -0.00419707
0.399089 0.0107428 -0.00434892
0.433796 0.0104668 -0.00446647
0.468504 0.0101676 -0.00456261
0.503214 0.00992766 -0.00463422
0.537925 0.00966911 -0.00469265
0.572637 0.00946783 -0.00473479
0.60735 0.00925078 -0.00477032
0.642065 0.00908762 -0.00479608
0.676781 0.00891041 -0.00482029
0.711499 0.0087833 -0.00483982
0.746219 0.00864329 -0.00486172
0.78094 0.0085497 -0.00488293
0.815663 0.00844408 -0.0049097
0.850388 0.00838155 -0.00493908
0.885115 0.00830772 -0.00497678
0.919844 0.00827411 -0.00502001
0.954576 0.00822975 -0.00507422
0.989309 0.00822318 -0.00513684
1.02405 0.00820619 -0.00521318
1.05878 0.00822487 -0.005301
1.09352 0.0082332 -0.00540563
1.12827 0.00827514 -0.0055252
1.16301 0.00830641 -0.0056653
1.19776 0.00836902 -0.00582432
1.23251 0.00841994 -0.00600847
1.26727 0.00849943 -0.00621624
1.30203 0.00856492 -0.00645473
1.33679 0.00865522 -0.00672241
1.37155 0.0087272 -0.00702743
1.40632 0.00881836 -0.00736801
1.44109 0.00888384 -0.00775331
1.47586 0.00895985 -0.00818099
1.51064 0.00899835 -0.00866068
1.54542 0.00903424 -0.00918889
1.58021 0.00901469 -0.0097744
1.61499 0.00897336 -0.0104115
1.64979 0.00885124 -0.0111056
1.68458 0.00868153 -0.011847
1.71938 0.00839884 -0.0126334
1.75419 0.00803838 -0.0134491
1.78899 0.00753099 -0.0142794
1.82381 0.00691931 -0.0151005
1.85862 0.00613709 -0.0158826
1.89345 0.00524287 -0.0165962
1.92827 0.00418185 -0.0171997
1.9631 0.00303651 -0.0176674
1.99794 0.00176714 -0.0179565
2.03278 0.000480595 -0.0180606
2.06762 -0.00085483 -0.0179478
2.10247 -0.00211911 -0.0176434
2.13733 -0.00335021 -0.0171291
2.17219 -0.0044326 -0.0164637
2.20705 -0.00542104 -0.015634
2.24192 -0.00621857 -0.0147227
2.2768 -0.00689646 -0.0137082
2.31168 -0.00738097 -0.012684
2.34657 -0.00775095 -0.0116117
2.38146 -0.00795289 -0.0105853
2.41636 -0.00806287 -0.00954916
2.45126 -0.00804184 -0.00859281
2.48617 -0.00795633 -0.00764762
2.52109 -0.00777679 -0.00679788
2.55601 -0.00755776 -0.00596745
2.59094 -0.00727588 -0.0052359
2.62587 -0.00697433 -0.00452426
2.66081 -0.00663386 -0.00390785
2.69576 -0.00628821 -0.0033084
2.73071 -0.00592099 -0.00279692
2.76567 -0.00555856 -0.00229826
2.80064 -0.00518682 -0.00187883
2.83561 -0.00482616 -0.00146801
2.87059 -0.00446481 -0.00112751
2.90558 -0.00411799 -0.000791737
2.94058 -0.00377647 -0.000517902
2.97558 -0.00345097 -0.000245318
3.01059 -0.00313471 -2.71497e-05
3.0456 -0.00283482 0.000192796
3.08063 -0.00254644 0.000364985
3.11566 -0.00227418 0.000541423
3.1507 -0.00201443 0.000676042
3.18574 -0.00177027 0.000816738
3.2208 -0.00153873 0.000921012
3.25586 -0.00132201 0.0010325
3.29093 -0.00111757 0.00111256
3.32601 -0.000926944 0.00120036
3.36109 -0.000748086 0.00126127
3.39619 -0.00058181 0.00133004
3.43129 -0.000426703 0.00137599
3.4664 -0.000282899 0.00142968
3.50152 -0.000149504 0.00146407
3.53665 -2.62693e-05 0.001506
3.57179 8.75256e-05 0.0015317
3.60694 0.000192072 0.00156458
3.64209 0.000288353 0.00158398
3.67726 0.000376055 0.00161007
3.71243 0.000456838 0.00162514
3.74761 0.000529489 0.00164627
3.7828 0.000596697 0.00165864
3.81801 0.000656038 0.00167628
3.85322 0.00071147 0.00168724
3.88844 0.000759181 0.00170253
3.92367 0.000804503 0.00171309
3.95891 0.000842193 0.00172693
3.99416 0.000878927 0.0017378
4.02942 0.000908099 0.00175081
4.06469 0.00093763 0.00176248
4.09997 0.000959645 0.00177509
4.13526 0.000983205 0.00178785
4.17056 0.000999269 0.00180031
4.20587 0.00101793 0.00181429
4.24119 0.00102909 0.00182675
4.27653 0.00104377 0.00184193
4.31187 0.00105095 0.00185447
4.34722 0.00106244 0.00187078
4.38259 0.00106643 0.00188343
4.41797 0.00107542 0.00190073
4.45335 0.00107694 0.00191348
4.48875 0.00108407 0.00193164
4.52416 0.0010838 0.00194447
4.55958 0.00108967 0.00196333
4.59502 0.00108827 0.00197619
4.63046 0.00109347 0.00199555
4.66592 0.00109162 0.00200835
4.70139 0.00109678 0.00202799
4.73687 0.00109518 0.0020406
4.77237 0.00110095 0.00206024
4.80787 0.00110033 0.00207244
4.84339 0.00110741 0.00209171
4.87892 0.00110854 0.0021032
4.91446 0.00111766 0.00212166
4.95002 0.00112133 0.00213203
4.98559 0.00113322 0.00214911
5.02117 0.00114026 0.00215783
5.05677 0.0011556 0.00217286
5.09237 0.00116682 0.00217928
5.128 0.00118627 0.00219146
5.16363 0.00120242 0.00219484
5.19928 0.00122655 0.00220326
5.23494 0.00124829 0.00220274
5.27062 0.00127758 0.00220644
5.30631 0.00130542 0.00220109
5.34201 0.00134017 0.00219905
5.37773 0.0013744 0.00218793
5.41346 0.00141472 0.00217916
5.4492 0.00145543 0.00216139
5.48497 0.00150116 0.00214495
5.52074 0.00154816 0.00211977
5.55653 0.00159889 0.00209493
5.59233 0.00165171 0.00206177
5.62815 0.00170679 0.00202802
5.66399 0.00176464 0.00198662
5.69984 0.00182322 0.0019438
5.7357 0.00188504 0.00189425
5.77158 0.00194605 0.00184259
5.80748 0.0020106 0.00178539
5.84339 0.00207287 0.00172555
5.87932 0.00213881 0.0016616
5.91526 0.00220114 0.00159466
5.95122 0.00226714 0.00152525
5.9872 0.00232839 0.00145269
6.02319 0.00239323 0.00137939
6.05919 0.0024524 0.00130298
6.09522 0.00251504 0.00122751
6.13126 0.0025714 0.00114918
6.16732 0.00263104 0.00107334
6.20339 0.00268412 0.000995032
6.23949 0.00274023 0.000920532
6.27559 0.00278982 0.000844048
6.31172 0.00284213 0.000772441
6.34786 0.0028883 0.000699343
6.38403 0.00293675 0.000631903
6.42021 0.00297978 0.000563453
6.4564 0.00302448 0.00050113
6.49262 0.00306473 0.00043824
6.52885 0.00310592 0.000381642
6.5651 0.00314386 0.000324872
6.60137 0.00318184 0.000274289
6.63766 0.00321798 0.000223882
6.67397 0.00325314 0.000179342
6.71029 0.00328785 0.000135267
6.74664 0.00332059 9.65673e-05
6.783 0.00335412 5.85948e-05
6.81938 0.00338485 2.53278e-05
6.85579 0.00341739 -6.90618e-06
6.89221 0.00344645 -3.5273e-05
6.92865 0.0034781 -6.22226e-05
6.96511 0.00350584 -8.62562e-05
7.00159 0.0035366 -0.000108429
7.0381 0.0035633 -0.000128692
7.07462 0.00359314 -0.000146617
7.11116 0.00361903 -0.000163636
7.14772 0.00364785 -0.00017787
7.18431 0.00367313 -0.000192103
7.22091 0.00370084 -0.000203224
7.25754 0.00372571 -0.000215045
7.29418 0.00375219 -0.000223619
7.33085 0.00377678 -0.000233329
7.36754 0.00380197 -0.000239874
7.40425 0.00382633 -0.000247733
7.44099 0.00385033 -0.000252676
7.47774 0.00387441 -0.000258939
7.51452 0.00389732 -0.00026263
7.55132 0.00392102 -0.000267548
7.58814 0.00394294 -0.000270275
7.62498 0.00396619 -0.000274067
7.66185 0.00398722 -0.000276074
7.69874 0.00400996 -0.000278908
7.73566 0.00403017 -0.000280428
7.77259 0.00405232 -0.000282425
7.80955 0.00407186 -0.000283677
7.84654 0.0040933 -0.000284932
7.88355 0.00411238 -0.000286071
7.92058 0.00413292 -0.000286688
7.95763 0.00415173 -0.000287764
7.99471 0.00417123 -0.000287903
8.03182 0.00418993 -0.000288923
8.06895 0.0042084 -0.000288747
8.1061 0.00422704 -0.00028971
8.14328 0.00424456 -0.000289356
8.18049 0.00426306 -0.000290249
8.21772 0.00427977 -0.000289842
8.25497 0.00429802 -0.000290657
8.29226 0.00431408 -0.000290306
8.32956 0.00433194 -0.000291034
8.3669 0.00434753 -0.000290823
8.40426 0.00436485 -0.00029145
8.44165 0.00438013 -0.000291457
8.47906 0.00439676 -0.000291963
8.5165 0.00441192 -0.000292257
8.55397 0.00442772 -0.000292621
8.59146 0.00444295 -0.000293213
8.62899 0.0044579 -0.00029344
8.66654 0.00447317 -0.000294283
8.70412 0.00448739 -0.00029444
8.74172 0.00450261 -0.000295479
8.77936 0.00451622 -0.000295635
8.81702 0.00453125 -0.00029681
8.85471 0.00454439 -0.000297033
8.89244 0.00455905 -0.000298281
8.93019 0.00457191 -0.000298645
8.96797 0.00458599 -0.0002999
9.00578 0.00459877 -0.000300461
9.04362 0.00461213 -0.000301659
9.08149 0.00462496 -0.000302468
9.11939 0.00463758 -0.000303535
9.15732 0.00465047 -0.000304619
9.19528 0.00466244 -0.000305511
9.23327 0.00467526 -0.000306817
9.2713 0.00468671 -0.00030757
9.30935 0.00469928 -0.000309019
9.34744 0.00471037 -0.000309695
9.38556 0.00472248 -0.000311207
9.42371 0.00473339 -0.000311864
9.46189 0.00474486 -0.000313356
9.50011 0.00475574 -0.000314056
9.53836 0.00476653 -0.000315428
9.57664 0.00477738 -0.000316245
9.61496 0.00478756 -0.000317391
9.65331 0.00479831 -0.000318375
9.69169 0.00480796 -0.000319222
9.73011 0.00481843 -0.000320332
9.76856 0.00482771 -0.000320902
9.80704 0.00483768 -0.000322049
9.84557 0.00484679 -0.000322408
9.88412 0.00485611 -0.000323492
9.92271 0.00486515 -0.000323719
9.96134 0.00487381 -0.000324625
10 0.00488273 -0.000324811
10.0387 0.00489084 -0.00032543
10.0774 0.00489948 -0.00032565
10.1162 0.00490718 -0.000325891
10.155 0.00491533 -0.00032615
10.1939 0.00492278 -0.000325994
10.2328 0.00493027 -0.000326218
10.2717 0.0049376 -0.000325734
10.3106 0.00494442 -0.000325823
10.3496 0.00495155 -0.000325114
10.3887 0.0049578 -0.000324957
10.4278 0.00496456 -0.000324139
10.4669 0.00497042 -0.000323624
10.506 0.00497657 -0.0003228
10.5452 0.00498221 -0.00032184
10.5845 0.00498762 -0.000321011
10.6238 0.0049931 -0.000319629
10.6631 0.00499781 -0.000318706
10.7024 0.00500298 -0.000317024
10.7418 0.00500714 -0.000315899
10.7813 0.00501177 -0.000314057
10.8208 0.00501557 -0.000312621
10.8603 0.00501943 -0.000310753
10.8999 0.00502304 -0.000308918
10.9395 0.00502607 -0.00030708
10.9792 0.00502942 -0.000304841
11.0189 0.00503176 -0.000302961
11.0586 0.00503462 -0.000300444
11.0984 0.00503646 -0.000298412
11.1383 0.00503855 -0.000295777
11.1781 0.00504011 -0.000293489
11.2181 0.0050413 -0.000290871
11.2581 0.00504259 -0.00028825
11.2981 0.00504296 -0.000285698
11.3381 0.00504379 -0.000282757
11.3783 0.00504354 -0.000280191
11.4184 0.00504361 -0.000277065
11.4587 0.00504299 -0.000274376
11.4989 0.00504212 -0.000271217
11.5392 0.00504119 -0.000268307
11.5796 0.00503944 -0.000265236
11.62 0.00503801 -0.000262044
11.6605 0.00503557 -0.000259053
11.701 0.00503335 -0.000255644
11.7415 0.00503049 -0.000252628
11.7822 0.00502733 -0.000249152
11.8228 0.00502408 -0.000246002
11.8636 0.00502004 -0.000242602
11.9043 0.00501619 -0.000239238
11.9452 0.00501151 -0.000235972
11.986 0.00500683 -0.000232406
12.027 0.00500169 -0.000229192
12.068 0.00499611 -0.000225574
12.109 0.00499047 -0.000222325
12.1501 0.0049841 -0.000218829
12.1913 0.00497774 -0.000215493
12.2325 0.00497081 -0.000212247
12.2738 0.0049636 -0.000208862
12.3151 0.00495613 -0.000205881
12.3565 0.00494806 -0.000202693
12.3979 0.00493981 -0.000200006
12.4394 0.00493089 -0.000197365
12.481 0.00492151 -0.000195061
12.5226 0.00491142 -0.000193219
12.5643 0.0049003 -0.000191395
12.6061 0.00488808 -0.000190053
12.6479 0.00487436 -0.000188231
12.6898 0.00485918 -0.000185874
12.7317 0.00484295 -0.000182152
12.7737 0.00482624 -0.000176802
12.8158 0.00480989 -0.000170202
12.8579 0.00479425 -0.000162697
12.9001 0.00477926 -0.000155008
12.9424 0.00476493 -0.000147479
12.9847 0.00475071 -0.000140197
13.0271 0.0047366 -0.000133336
13.0696 0.00472236 -0.00012675
13.1121 0.00470785 -0.000120461
13.1547 0.00469317 -0.000114398
13.1974 0.00467811 -0.000108506
13.2402 0.00466278 -0.000102771
13.283 0.00464718 -9.71545e-05
13.3259 0.00463121 -9.16315e-05
13.3689 0.00461507 -8.62106e-05
13.4119 0.00459857 -8.08528e-05
13.455 0.00458182 -7.55868e-05
13.4982 0.00456492 -7.03774e-05
13.5415 0.00454768 -6.52512e-05
13.5848 0.00453036 -6.01877e-05
13.6283 0.00451279 -5.52128e-05
13.6718 0.00449501 -5.03022e-05
13.7153 0.00447724 -4.54905e-05
13.759 0.00445916 -4.07542e-05
13.8028 0.00444108 -3.61218e-05
13.8466 0.00442293 -3.15799e-05
13.8905 0.00440457 -2.71506e-05
13.9345 0.00438636 -2.28177e-05
13.9786 0.00436796 -1.86194e-05
14.0227 0.00434954 -1.45193e-05
14.067 0.00433128 -1.05592e-05
14.1113 0.00431283 -6.71899e-06
14.1558 0.00429454 -3.01476e-06
14.2003 0.00427633 5.59592e-07
14.2449 0.00425803 3.98626e-06
14.2896 0.00424001 7.28511e-06
14.3344 0.00422196 1.0429e-05
14.3793 0.00420399 1.34389e-05
14.4243 0.00418632 1.62967e-05
14.4693 0.00416858 1.90183e-05
14.5145 0.00415108 2.15805e-05
14.5598 0.00413384 2.40198e-05
14.6052 0.00411658 2.62956e-05
14.6506 0.00409963 2.84463e-05
14.6962 0.0040829 3.04491e-05
14.7419 0.00406623 3.23227e-05
14.7877 0.00404991 3.40545e-05
14.8336 0.00403377 3.56724e-05
14.8796 0.00401777 3.7144e-05
14.9257 0.00400214 3.85126e-05
14.9719 0.00398666 3.97517e-05
15.0182 0.00397137 4.08838e-05
15.0647 0.00395647 4.19004e-05
15.1112 0.00394171 4.28262e-05
15.1579 0.00392717 4.36325e-05
15.2047 0.00391301 4.43662e-05
15.2516 0.00389899 4.49944e-05
15.2986 0.00388522 4.55449e-05
15.3458 0.00387181 4.60119e-05
15.393 0.00385855 4.64117e-05
15.4404 0.00384554 4.67233e-05
15.488 0.00383287 4.69927e-05
15.5356 0.00382037 4.71783e-05
15.5834 0.00380812 4.73203e-05
15.6313 0.00379616 4.7402e-05
15.6794 0.00378443 4.74434e-05
15.7276 0.0037729 4.74245e-05
15.7759 0.00376164 4.73816e-05
15.8243 0.00375064 4.72856e-05
15.873 0.00373982 4.71689e-05
15.9217 0.0037292 4.70049e-05
15.9706 0.00371892 4.68324e-05
16.0197 0.00370875 4.66186e-05
16.0689 0.00369887 4.63934e-05
16.1182 0.00368927 4.6139e-05
16.1677 0.00367989 4.58827e-05
16.2174 0.00367069 4.55907e-05
16.2672 0.00366175 4.5306e-05
16.3172 0.00365303 4.49973e-05
16.3674 0.0036444 4.46887e-05
16.4177 0.00363597 4.43605e-05
16.4682 0.00362777 4.40484e-05
16.5189 0.00361967 4.37109e-05
16.5697 0.00361171 4.33859e-05
16.6208 0.00360395 4.30499e-05
16.672 0.00359636 4.2728e-05
16.7234 0.00358886 4.23893e-05
16.775 0.00358152 4.20706e-05
16.8268 0.00357438 4.174e-05
16.8787 0.00356736 4.14288e-05
16.9309 0.00356043 4.11047e-05
16.9833 0.00355367 4.0803e-05
17.0359 0.00354708 4.0493e-05
17.0887 0.00354058 4.02047e-05
17.1418 0.00353418 3.99057e-05
17.195 0.00352793 3.96318e-05
17.2485 0.00352182 3.93509e-05
17.3022 0.00351579 3.90942e-05
17.3562 0.00350985 3.88278e-05
17.4104 0.00350405 3.85873e-05
17.4648 0.00349836 3.83399e-05
17.5195 0.00349275 3.81186e-05
17.5744 0.00348721 3.78867e-05
17.6296 0.00348179 3.76807e-05
17.6851 0.00347645 3.74676e-05
17.7408 0.00347121 3.72815e-05
17.7969 0.00346604 3.70839e-05
17.8532 0.00346093 3.69123e-05
17.9098 0.0034559 3.67328e-05
17.9667 0.00345096 3.65805e-05
18.0239 0.0034461 3.64181e-05
18.0815 0.00344128 3.62824e-05
18.1393 0.00343652 3.61365e-05
18.1975 0.00343182 3.60177e-05
18.256 0.00342718 3.58889e-05
18.3149 0.00342261 3.5789e-05
18.3742 0.0034181 3.5678e-05
18.4338 0.00341361 3.55932e-05
18.4938 0.00340916 3.54956e-05
18.5542 0.00340477 3.5426e-05
18.615 0.00340042 3.5344e-05
18.6762 0.00339611 3.52894e-05
18.7379 0.00339185 3.52205e-05
18.8 0.00338761 3.51779e-05
18.8625 0.00338339 3.51195e-05
18.9255 0.00337919 3.50874e-05
18.9891 0.00337501 3.50387e-05
19.0531 0.00337087 3.50163e-05
19.1177 0.00336675 3.49757e-05
19.1828 0.00336264 3.49609e-05
19.2484 0.00335855 3.49269e-05
19.3147 0.00335448 3.49184e-05
19.3816 0.00335042 3.48893e-05
19.4491 0.00334637 3.48859e-05
19.5173 0.00334231 3.48602e-05
19.5862 0.00333828 3.48604e-05
19.6558 0.00333424 3.48369e-05
19.7262 0.00333021 3.48391e-05
19.7974 0.00332617 3.48161e-05
19.8694 0.00332214 3.48189e-05
19.9423 0.00331807 3.4794e-05
20.0162 0.00331401 3.47946e-05
20.091 0.00330994 3.47651e-05
20.1669 0.00330586 3.47602e-05
20.244 0.00330177 3.47227e-05
20.3222 0.00329767 3.47099e-05
20.4016 0.00329357 3.4662e-05
20.4825 0.00328948 3.46397e-05
20.5648 0.00328539 3.45805e-05
20.6487 0.0032813 3.45476e-05
20.7344 0.00327723 3.44743e-05
20.8219 0.00327322 3.44285e-05
20.9115 0.00326932 3.43413e-05
21.0034 0.0032656 3.42847e-05
21.0979 0.00326218 3.41833e-05
21.1952 0.00326052 3.41473e-05
21.2959 0.00325925 3.40624e-05
21.4004 0.00325903 3.4027e-05
21.5093 0.0032608 3.39682e-05
21.6237 0.00325922 3.38652e-05
21.7448 0.00325656 3.36583e-05
21.8747 0.00325373 3.34769e-05
22.0165 0.00324986 3.31628e-05
22.1768 0.00324513 3.28467e-05
22.3723 0.00325535 3.2685e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.25Lambda0.5Nc1Classic/vCLAOffP_FRG_K.txt <==
-22.3723 0.0032554 -3.27799e-05
-22.1768 0.00324523 -3.29071e-05
-22.0165 0.00324999 -3.32493e-05
-21.8747 0.00325389 -3.35422e-05
-21.7448 0.00325674 -3.37428e-05
-21.6237 0.00325943 -3.39331e-05
-21.5093 0.00326103 -3.40522e-05
-21.4004 0.00325929 -3.40968e-05
-21.2959 0.00325953 -3.41464e-05
-21.1952 0.00326082 -3.42188e-05
-21.0979 0.00326251 -3.42676e-05
-21.0034 0.00326595 -3.43578e-05
-20.9115 0.00326968 -3.44263e-05
-20.8219 0.0032736 -3.45032e-05
-20.7344 0.00327764 -3.456e-05
-20.6487 0.00328172 -3.46238e-05
-20.5648 0.00328583 -3.46672e-05
-20.4825 0.00328994 -3.47175e-05
-20.4016 0.00329405 -3.47498e-05
-20.3222 0.00329817 -3.47893e-05
-20.244 0.00330229 -3.48117e-05
-20.1669 0.0033064 -3.48413e-05
-20.091 0.0033105 -3.48554e-05
-20.0162 0.00331458 -3.48774e-05
-19.9423 0.00331866 -3.48858e-05
-19.8694 0.00332274 -3.49035e-05
-19.7974 0.0033268 -3.49094e-05
-19.7262 0.00333085 -3.49255e-05
-19.6558 0.0033349 -3.49318e-05
-19.5862 0.00333896 -3.49488e-05
-19.5173 0.00334301 -3.49569e-05
-19.4491 0.00334708 -3.49763e-05
-19.3816 0.00335115 -3.49878e-05
-19.3147 0.00335523 -3.50109e-05
-19.2484 0.00335933 -3.50274e-05
-19.1828 0.00336343 -3.50557e-05
-19.1177 0.00336756 -3.50783e-05
-19.0531 0.0033717 -3.51134e-05
-18.9891 0.00337586 -3.51436e-05
-18.9255 0.00338005 -3.51869e-05
-18.8625 0.00338427 -3.52267e-05
-18.8 0.00338851 -3.52801e-05
-18.7379 0.00339277 -3.53303e-05
-18.6762 0.00339705 -3.53942e-05
-18.615 0.00340138 -3.54564e-05
-18.5542 0.00340575 -3.55337e-05
-18.4938 0.00341017 -3.56108e-05
-18.4338 0.00341463 -3.57039e-05
-18.3742 0.00341914 -3.57962e-05
-18.3149 0.00342368 -3.59028e-05
-18.256 0.00342827 -3.60102e-05
-18.1975 0.00343292 -3.61349e-05
-18.1393 0.00343765 -3.62611e-05
-18.0815 0.00344243 -3.64031e-05
-18.0239 0.00344727 -3.65463e-05
-17.9667 0.00345215 -3.67049e-05
-17.9098 0.00345712 -3.68647e-05
-17.8532 0.00346218 -3.70407e-05
-17.7969 0.0034673 -3.72197e-05
-17.7408 0.0034725 -3.74139e-05
-17.6851 0.00347776 -3.76076e-05
-17.6296 0.00348312 -3.78176e-05
-17.5744 0.00348858 -3.80311e-05
-17.5195 0.00349413 -3.82601e-05
-17.4648 0.00349977 -3.8489e-05
-17.4104 0.00350549 -3.87337e-05
-17.3562 0.00351132 -3.8982e-05
-17.3022 0.00351729 -3.92459e-05
-17.2485 0.00352334 -3.95104e-05
-17.195 0.00352948 -3.9789e-05
-17.1418 0.00353576 -4.00708e-05
-17.0887 0.00354219 -4.03678e-05
-17.0359 0.00354872 -4.06641e-05
-16.9833 0.00355534 -4.09724e-05
-16.9309 0.00356214 -4.12823e-05
-16.8787 0.0035691 -4.16049e-05
-16.8268 0.00357616 -4.19243e-05
-16.775 0.00358334 -4.22538e-05
-16.7234 0.00359073 -4.25809e-05
-16.672 0.00359827 -4.29186e-05
-16.6208 0.00360591 -4.32489e-05
-16.5697 0.00361372 -4.35841e-05
-16.5189 0.00362175 -4.39177e-05
-16.4682 0.00362992 -4.42546e-05
-16.4177 0.0036382 -4.45753e-05
-16.3674 0.00364672 -4.4903e-05
-16.3172 0.00365546 -4.52203e-05
-16.2672 0.00366429 -4.5529e-05
-16.2174 0.00367335 -4.58232e-05
-16.1677 0.00368267 -4.6116e-05
-16.1182 0.00369216 -4.63827e-05
-16.0689 0.00370187 -4.66392e-05
-16.0197 0.00371185 -4.68759e-05
-15.9706 0.00372209 -4.70926e-05
-15.9217 0.00373244 -4.7277e-05
-15.873 0.00374312 -4.74443e-05
-15.8243 0.00375399 -4.7573e-05
-15.7759 0.00376505 -4.76726e-05
-15.7276 0.00377637 -4.77281e-05
-15.6794 0.00378795 -4.77515e-05
-15.6313 0.00379974 -4.77237e-05
-15.5834 0.00381176 -4.76474e-05
-15.5356 0.00382407 -4.75198e-05
-15.488 0.00383663 -4.73405e-05
-15.4404 0.00384937 -4.70863e-05
-15.393 0.00386243 -4.67822e-05
-15.3458 0.00387576 -4.63988e-05
-15.2986 0.00388924 -4.59406e-05
-15.2516 0.00390308 -4.54077e-05
-15.2047 0.00391717 -4.47896e-05
-15.1579 0.00393141 -4.4075e-05
-15.1112 0.00394602 -4.32805e-05
-15.0647 0.00396086 -4.23756e-05
-15.0182 0.00397585 -4.13726e-05
-14.9719 0.00399122 -4.02632e-05
-14.9257 0.00400679 -3.904e-05
-14.8796 0.00402251 -3.76964e-05
-14.8336 0.00403861 -3.62432e-05
-14.7877 0.00405485 -3.46532e-05
-14.7419 0.00407126 -3.29427e-05
-14.6962 0.00408804 -3.11e-05
-14.6506 0.00410489 -2.91221e-05
-14.6052 0.00412194 -2.70062e-05
-14.5598 0.00413933 -2.47594e-05
-14.5145 0.0041567 -2.23594e-05
-14.4693 0.00417433 -1.98314e-05
-14.4243 0.00419221 -1.71545e-05
-14.3793 0.00421002 -1.4337e-05
-14.3344 0.00422815 -1.13785e-05
-14.2896 0.00424635 -8.28235e-06
-14.2449 0.00426454 -5.0432e-06
-14.2003 0.00428302 -1.67343e-06
-14.1558 0.00430142 1.83098e-06
-14.1113 0.00431991 5.46681e-06
-14.067 0.00433857 9.22419e-06
-14.0227 0.00435705 1.31014e-05
-13.9786 0.00437571 1.71023e-05
-13.9345 0.00439435 2.11989e-05
-13.8905 0.00441283 2.54114e-05
-13.8466 0.00443148 2.97148e-05
-13.8028 0.00444992 3.41084e-05
-13.759 0.00446833 3.85826e-05
-13.7153 0.00448675 4.31333e-05
-13.6718 0.0045049 4.77435e-05
-13.6283 0.00452308 5.24175e-05
-13.5848 0.00454108 5.71308e-05
-13.5415 0.00455887 6.18868e-05
-13.4982 0.00457661 6.66666e-05
-13.455 0.00459406 7.1467e-05
-13.4119 0.00461139 7.62638e-05
-13.3689 0.00462852 8.10629e-05
-13.3259 0.00464535 8.58315e-05
-13.283 0.00466206 9.05701e-05
-13.2402 0.00467844 9.52541e-05
-13.1974 0.00469459 9.98542e-05
-13.1547 0.0047105 0.000104374
-13.1121 0.00472601 0.000108752
-13.0696 0.00474129 0.000112983
-13.0271 0.00475614 0.00011704
-12.9847 0.00477052 0.000120838
-12.9424 0.00478444 0.000124472
-12.9001 0.00479754 0.000127852
-12.8579 0.00480997 0.000131163
-12.8158 0.00482141 0.000134668
-12.7737 0.00483201 0.000138491
-12.7317 0.00484207 0.000143094
-12.6898 0.00485184 0.000148325
-12.6479 0.00486177 0.000153982
-12.6061 0.00487189 0.000160011
-12.5643 0.00488205 0.000165695
-12.5226 0.0048923 0.000171502
-12.481 0.00490231 0.000176785
-12.4394 0.00491209 0.000181953
-12.3979 0.00492169 0.00018695
-12.3565 0.00493073 0.000191554
-12.3151 0.00493964 0.000196313
-12.2738 0.00494795 0.000200575
-12.2325 0.00495596 0.000205022
-12.1913 0.00496365 0.000209144
-12.1501 0.00497073 0.00021322
-12.109 0.00497776 0.000217332
-12.068 0.00498401 0.00022111
-12.027 0.00499017 0.000225174
-11.986 0.00499583 0.000228778
-11.9452 0.00500099 0.000232675
-11.9043 0.00500613 0.000236235
-11.8636 0.0050104 0.00023985
-11.8228 0.00501483 0.000243477
-11.7822 0.00501844 0.000246821
-11.7415 0.00502193 0.000250476
-11.701 0.00502511 0.000253646
-11.6605 0.00502763 0.000257198
-11.62 0.00503034 0.000260311
-11.5796 0.00503203 0.000263619
-11.5392 0.00503403 0.000266789
-11.4989 0.00503519 0.000269796
-11.4587 0.00503627 0.000273036
-11.4184 0.00503709 0.000275805
-11.3783 0.00503722 0.000278999
-11.3381 0.00503766 0.000281632
-11.2981 0.005037 0.000284629
-11.2581 0.00503679 0.000287239
-11.2181 0.00503566 0.000289907
-11.1781 0.00503461 0.000292575
-11.1383 0.00503319 0.000294904
-11.0984 0.00503124 0.000297582
-11.0586 0.00502953 0.000299648
-11.0189 0.00502679 0.000302203
-10.9792 0.00502457 0.000304112
-10.9395 0.00502134 0.000306385
-10.8999 0.00501841 0.000308248
-10.8603 0.0050149 0.000310113
-10.8208 0.00501115 0.000312002
-10.7813 0.00500744 0.000313464
-10.7418 0.0050029 0.000315326
-10.7024 0.00499883 0.000316474
-10.6631 0.00499375 0.000318173
-10.6238 0.00498912 0.000319118
-10.5845 0.00498372 0.000320514
-10.5452 0.00497839 0.000321362
-10.506 0.00497282 0.000322334
-10.4669 0.00496674 0.000323176
-10.4278 0.00496095 0.000323702
-10.3887 0.00495425 0.000324537
-10.3496 0.00494807 0.000324704
-10.3106 0.004941 0.000325428
-10.2717 0.00493424 0.000325347
-10.2328 0.00492697 0.000325845
-10.1939 0.00491954 0.000325629
-10.155 0.00491214 0.000325798
-10.1162 0.00490404 0.000325544
-10.0774 0.0048964 0.000325316
-10.0387 0.0048878 0.000325101
-10 0.00487974 0.000324494
-9.96134 0.00487087 0.000324313
-9.92271 0.00486226 0.000323417
-9.88412 0.00485326 0.000323194
-9.84557 0.00484399 0.000322121
-9.80704 0.00483492 0.000321765
-9.76856 0.00482499 0.000320627
-9.73011 0.00481575 0.00032006
-9.69169 0.00480532 0.000318959
-9.65331 0.0047957 0.000318115
-9.61496 0.004785 0.00031714
-9.57664 0.00477486 0.000315995
-9.53836 0.00476403 0.000315186
-9.50011 0.00475328 0.000313816
-9.46189 0.00474243 0.000313124
-9.42371 0.004731 0.000311634
-9.38556 0.00472012 0.000310983
-9.34744 0.00470804 0.000309473
-9.30935 0.00469698 0.000308804
-9.2713 0.00468444 0.000307356
-9.23327 0.00467302 0.00030661
-9.19528 0.00466023 0.000305305
-9.15732 0.00464829 0.000304419
-9.11939 0.00463543 0.000303335
-9.08149 0.00462283 0.000302274
-9.04362 0.00461002 0.000301465
-9.00578 0.0045967 0.000300274
-8.96797 0.00458394 0.000299712
-8.93019 0.00456988 0.000298463
-8.89244 0.00455704 0.000298099
-8.85471 0.00454241 0.000296857
-8.81702 0.00452929 0.000296633
-8.77936 0.00451429 0.000295463
-8.74172 0.0045007 0.000295307
-8.70412 0.00448551 0.000294273
-8.66654 0.00447131 0.000294116
-8.62899 0.00445606 0.000293277
-8.59146 0.00444112 0.00029305
-8.55397 0.00442592 0.000292462
-8.5165 0.00441014 0.000292098
-8.47906 0.00439499 0.000291809
-8.44165 0.00437838 0.000291302
-8.40426 0.00436312 0.0002913
-8.3669 0.00434582 0.000290671
-8.32956 0.00433025 0.000290887
-8.29226 0.00431241 0.000290158
-8.25497 0.00429636 0.000290513
-8.21772 0.00427813 0.000289697
-8.18049 0.00426145 0.000290108
-8.14328 0.00424296 0.000289214
-8.1061 0.00422545 0.000289572
-8.06895 0.00420683 0.000288608
-8.03182 0.00418838 0.000288788
-7.99471 0.00416969 0.000287766
-7.95763 0.00415021 0.000287631
-7.92058 0.00413141 0.000286554
-7.88355 0.00411088 0.000285941
-7.84654 0.00409182 0.0002848
-7.80955 0.0040704 0.00028355
-7.77259 0.00405087 0.000282296
-7.73566 0.00402874 0.000280302
-7.69874 0.00400854 0.000278781
-7.66185 0.00398581 0.00027595
-7.62498 0.0039648 0.000273942
-7.58814 0.00394156 0.000270153
-7.55132 0.00391965 0.000267424
-7.51452 0.00389596 0.000262511
-7.47774 0.00387307 0.000258817
-7.44099 0.003849 0.000252558
-7.40425 0.00382501 0.000247612
-7.36754 0.00380067 0.000239757
-7.33085 0.00377548 0.000233211
-7.29418 0.0037509 0.000223504
-7.25754 0.00372443 0.000214928
-7.22091 0.00369958 0.000203111
-7.18431 0.00367188 0.000191987
-7.14772 0.00364661 0.000177758
-7.11116 0.0036178 0.000163522
-7.07462 0.00359192 0.000146506
-7.0381 0.0035621 0.000128579
-7.00159 0.0035354 0.00010832
-6.96511 0.00350465 8.61441e-05
-6.92865 0.00347692 6.21139e-05
-6.89221 0.00344529 3.5162e-05
-6.85579 0.00341624 6.7985e-06
-6.81938 0.0033837 -2.54378e-05
-6.783 0.00335298 -5.87015e-05
-6.74664 0.00331946 -9.66764e-05
-6.71029 0.00328673 -0.000135373
-6.67397 0.00325203 -0.00017945
-6.63766 0.00321688 -0.000223987
-6.60137 0.00318075 -0.000274397
-6.5651 0.00314278 -0.000324976
-6.52885 0.00310484 -0.000381749
-6.49262 0.00306366 -0.000438343
-6.4564 0.00302342 -0.000501236
-6.42021 0.00297873 -0.000563556
-6.38403 0.00293571 -0.000632009
-6.34786 0.00288727 -0.000699446
-6.31172 0.00284111 -0.000772545
-6.27559 0.00278881 -0.00084415
-6.23949 0.00273922 -0.000920637
-6.20339 0.00268312 -0.000995133
-6.16732 0.00263004 -0.00107344
-6.13126 0.00257041 -0.00114929
-6.09522 0.00251406 -0.00122761
-6.05919 0.00245143 -0.00130308
-6.02319 0.00239226 -0.00137949
-5.9872 0.00232743 -0.00145279
-5.95122 0.00226619 -0.00152536
-5.91526 0.0022002 -0.00159476
-5.87932 0.00213787 -0.0016617
-5.84339 0.00207194 -0.00172565
-5.80748 0.00200968 -0.00178549
-5.77158 0.00194514 -0.00184269
-5.7357 0.00188413 -0.00189435
-5.69984 0.00182232 -0.0019439
-5.66399 0.00176374 -0.00198672
-5.62815 0.0017059 -0.00202812
-5.59233 0.00165082 -0.00206187
-5.55653 0.00159801 -0.00209502
-5.52074 0.00154728 -0.00211987
-5.48497 0.00150029 -0.00214505
-5.4492 0.00145457 -0.00216149
-5.41346 0.00141386 -0.00217926
-5.37773 0.00137355 -0.00218804
-5.34201 0.00133932 -0.00219915
-5.30631 0.00130458 -0.00220119
-5.27062 0.00127675 -0.00220654
-5.23494 0.00124747 -0.00220284
-5.19928 0.00122573 -0.00220336
-5.16363 0.0012016 -0.00219494
-5.128 0.00118545 -0.00219156
-5.09237 0.00116601 -0.00217939
-5.05677 0.0011548 -0.00217296
-5.02117 0.00113946 -0.00215793
-4.98559 0.00113243 -0.00214921
-4.95002 0.00112055 -0.00213213
-4.91446 0.00111688 -0.00212176
-4.87892 0.00110776 -0.00210331
-4.84339 0.00110664 -0.00209182
-4.80787 0.00109956 -0.00207254
-4.77237 0.00110019 -0.00206034
-4.73687 0.00109442 -0.0020407
-4.70139 0.00109602 -0.00202809
-4.66592 0.00109087 -0.00200845
-4.63046 0.00109273 -0.00199565
-4.59502 0.00108753 -0.00197629
-4.55958 0.00108893 -0.00196343
-4.52416 0.00108307 -0.00194458
-4.48875 0.00108335 -0.00193175
-4.45335 0.00107622 -0.00191359
-4.41797 0.0010747 -0.00190084
-4.38259 0.00106571 -0.00188353
-4.34722 0.00106173 -0.00187089
-4.31187 0.00105024 -0.00185458
-4.27653 0.00104307 -0.00184204
-4.24119 0.00102839 -0.00182685
-4.20587 0.00101723 -0.00181439
-4.17056 0.000998577 -0.00180042
-4.13526 0.000982517 -0.00178796
-4.09997 0.000958961 -0.0017752
-4.06469 0.00093695 -0.00176259
-4.02942 0.000907422 -0.00175092
-3.99416 0.000878254 -0.00173791
-3.95891 0.000841523 -0.00172704
-3.92367 0.000803836 -0.0017132
-3.88844 0.000758518 -0.00170265
-3.85322 0.000710811 -0.00168735
-3.81801 0.000655382 -0.00167639
-3.7828 0.000596044 -0.00165875
-3.74761 0.000528839 -0.00164639
-3.71243 0.000456191 -0.00162526
-3.67726 0.000375411 -0.00161019
-3.64209 0.000287712 -0.00158409
-3.60694 0.000191435 -0.0015647
-3.57179 8.68908e-05 -0.00153181
-3.53665 -2.69012e-05 -0.00150612
-3.50152 -0.000150133 -0.00146419
-3.4664 -0.000283525 -0.0014298
-3.43129 -0.000427327 -0.00137611
-3.39619 -0.00058243 -0.00133017
-3.36109 -0.000748704 -0.0012614
-3.32601 -0.000927559 -0.00120048
-3.29093 -0.00111818 -0.00111268
-3.25586 -0.00132262 -0.00103263
-3.2208 -0.00153934 -0.000921137
-3.18574 -0.00177087 -0.000816867
-3.1507 -0.00201504 -0.00067617
-3.11566 -0.00227478 -0.000541555
-3.08063 -0.00254704 -0.000365115
-3.0456 -0.00283541 -0.000192929
-3.01059 -0.0031353 2.70174e-05
-2.97558 -0.00345156 0.000245182
-2.94058 -0.00377706 0.000517767
-2.90558 -0.00411858 0.000791598
-2.87059 -0.0044654 0.00112737
-2.83561 -0.00482674 0.00146787
-2.80064 -0.0051874 0.00187869
-2.76567 -0.00555914 0.00229811
-2.73071 -0.00592156 0.00279678
-2.69576 -0.00628878 0.00330825
-2.66081 -0.00663443 0.00390771
-2.62587 -0.0069749 0.00452411
-2.59094 -0.00727645 0.00523575
-2.55601 -0.00755833 0.0059673
-2.52109 -0.00777735 0.00679773
-2.48617 -0.0079569 0.00764746
-2.45126 -0.0080424 0.00859265
-2.41636 -0.00806343 0.009549
-2.38146 -0.00795345 0.0105852
-2.34657 -0.00775151 0.0116115
-2.31168 -0.00738153 0.0126838
-2.2768 -0.00689701 0.013708
-2.24192 -0.00621913 0.0147225
-2.20705 -0.00542159 0.0156338
-2.17219 -0.00443315 0.0164636
-2.13733 -0.00335076 0.0171289
-2.10247 -0.00211966 0.0176432
-2.06762 -0.000855379 0.0179476
-2.03278 0.000480047 0.0180605
-1.99794 0.00176659 0.0179563
-1.9631 0.00303596 0.0176672
-1.92827 0.0041813 0.0171995
-1.89345 0.00524232 0.016596
-1.85862 0.00613654 0.0158824
-1.82381 0.00691877 0.0151003
-1.78899 0.00753045 0.0142792
-1.75419 0.00803784 0.0134489
-1.71938 0.0083983 0.0126332
-1.68458 0.00868099 0.0118467
-1.64979 0.0088507 0.0111054
-1.61499 0.00897281 0.0104113
-1.58021 0.00901415 0.00977416
-1.54542 0.0090337 0.00918865
-1.51064 0.00899781 0.00866044
-1.47586 0.0089593 0.00818075
-1.44109 0.00888329 0.00775306
-1.40632 0.00881782 0.00736776
-1.37155 0.00872665 0.00702717
-1.33679 0.00865467 0.00672214
-1.30203 0.00856437 0.00645446
-1.26727 0.00849888 0.00621596
-1.23251 0.00841938 0.00600818
-1.19776 0.00836847 0.00582403
-1.16301 0.00830585 0.005665
-1.12827 0.00827458 0.00552489
-1.09352 0.00823264 0.00540531
-1.05878 0.0082243 0.00530067
-1.02405 0.00820562 0.00521284
-0.989309 0.0082226 0.0051365
-0.954576 0.00822916 0.00507386
-0.919844 0.00827352 0.00501965
-0.885115 0.00830713 0.00497639
-0.850388 0.00838095 0.00493868
-0.815663 0.00844347 0.00490929
-0.78094 0.00854908 0.00488251
-0.746219 0.00864266 0.00486128
-0.711499 0.00878266 0.00483936
-0.676781 0.00890975 0.00481982
-0.642065 0.00908694 0.00479559
-0.60735 0.00925008 0.0047698
-0.572637 0.00946712 0.00473425
-0.537925 0.00966838 0.00469209
-0.503214 0.0099269 0.00463363
-0.468504 0.0101669 0.004562
-0.433796 0.010466 0.00446584
-0.399089 0.0107419 0.00434826
-0.364382 0.0110758 0.00419638
-0.329676 0.0113792 0.00401346
-0.294972 0.0117337 0.00378597
-0.260267 0.0120473 0.00351779
-0.225564 0.012398 0.0031966
-0.190861 0.0126893 0.00282823
-0.156158 0.0129969 0.00240414
-0.121456 0.0132302 0.00193384
-0.0867541 0.0134427 0.00141636
-0.0520524 0.0135785 0.000865836
-0.0173508 0.013655 0.000290541
0.0173508 0.013655 -0.000290541
0.0520524 0.0135785 -0.000865836
0.0867541 0.0134427 -0.00141636
0.121456 0.0132302 -0.00193384
0.156158 0.0129969 -0.00240414
0.190861 0.0126893 -0.00282823
0.225564 0.012398 -0.0031966
0.260267 0.0120473 -0.00351779
0.294972 0.0117337 -0.00378597
0.329676 0.0113792 -0.00401346
0.364382 0.0110758 -0.00419638
0.399089 0.0107419 -0.00434826
0.433796 0.010466 -0.00446584
0.468504 0.0101669 -0.004562
0.503214 0.0099269 -0.00463363
0.537925 0.00966838 -0.00469209
0.572637 0.00946712 -0.00473425
0.60735 0.00925008 -0.0047698
0.642065 0.00908694 -0.00479559
0.676781 0.00890975 -0.00481982
0.711499 0.00878266 -0.00483936
0.746219 0.00864266 -0.00486128
0.78094 0.00854908 -0.00488251
0.815663 0.00844347 -0.00490929
0.850388 0.00838095 -0.00493868
0.885115 0.00830713 -0.00497639
0.919844 0.00827352 -0.00501965
0.954576 0.00822916 -0.00507386
0.989309 0.0082226 -0.0051365
1.02405 0.00820562 -0.00521284
1.05878 0.0082243 -0.00530067
1.09352 0.00823264 -0.00540531
1.12827 0.00827458 -0.00552489
1.16301 0.00830585 -0.005665
1.19776 0.00836847 -0.00582403
1.23251 0.00841938 -0.00600818
1.26727 0.00849888 -0.00621596
1.30203 0.00856437 -0.00645446
1.33679 0.00865467 -0.00672214
1.37155 0.00872665 -0.00702717
1.40632 0.00881782 -0.00736776
1.44109 0.00888329 -0.00775306
1.47586 0.0089593 -0.00818075
1.51064 0.00899781 -0.00866044
1.54542 0.0090337 -0.00918865
1.58021 0.00901415 -0.00977416
1.61499 0.00897281 -0.0104113
1.64979 0.0088507 -0.0111054
1.68458 0.00868099 -0.0118467
1.71938 0.0083983 -0.0126332
1.75419 0.00803784 -0.0134489
1.78899 0.00753045 -0.0142792
1.82381 0.00691877 -0.0151003
1.85862 0.00613654 -0.0158824
1.89345 0.00524232 -0.016596
1.92827 0.0041813 -0.0171995
1.9631 0.00303596 -0.0176672
1.99794 0.00176659 -0.0179563
2.03278 0.000480047 -0.0180605
2.06762 -0.000855379 -0.0179476
2.10247 -0.00211966 -0.0176432
2.13733 -0.00335076 -0.0171289
2.17219 -0.00443315 -0.0164636
2.20705 -0.00542159 -0.0156338
2.24192 -0.00621913 -0.0147225
2.2768 -0.00689701 -0.013708
2.31168 -0.00738153 -0.0126838
2.34657 -0.00775151 -0.0116115
2.38146 -0.00795345 -0.0105852
2.41636 -0.00806343 -0.009549
2.45126 -0.0080424 -0.00859265
2.48617 -0.0079569 -0.00764746
2.52109 -0.00777735 -0.00679773
2.55601 -0.00755833 -0.0059673
2.59094 -0.00727645 -0.00523575
2.62587 -0.0069749 -0.00452411
2.66081 -0.00663443 -0.00390771
2.69576 -0.00628878 -0.00330825
2.73071 -0.00592156 -0.00279678
2.76567 -0.00555914 -0.00229811
2.80064 -0.0051874 -0.00187869
2.83561 -0.00482674 -0.00146787
2.87059 -0.0044654 -0.00112737
2.90558 -0.00411858 -0.000791598
2.94058 -0.00377706 -0.000517767
2.97558 -0.00345156 -0.000245182
3.01059 -0.0031353 -2.70174e-05
3.0456 -0.00283541 0.000192929
3.08063 -0.00254704 0.000365115
3.11566 -0.00227478 0.000541555
3.1507 -0.00201504 0.00067617
3.18574 -0.00177087 0.000816867
3.2208 -0.00153934 0.000921137
3.25586 -0.00132262 0.00103263
3.29093 -0.00111818 0.00111268
3.32601 -0.000927559 0.00120048
3.36109 -0.000748704 0.0012614
3.39619 -0.00058243 0.00133017
3.43129 -0.000427327 0.00137611
3.4664 -0.000283525 0.0014298
3.50152 -0.000150133 0.00146419
3.53665 -2.69012e-05 0.00150612
3.57179 8.68908e-05 0.00153181
3.60694 0.000191435 0.0015647
3.64209 0.000287712 0.00158409
3.67726 0.000375411 0.00161019
3.71243 0.000456191 0.00162526
3.74761 0.000528839 0.00164639
3.7828 0.000596044 0.00165875
3.81801 0.000655382 0.00167639
3.85322 0.000710811 0.00168735
3.88844 0.000758518 0.00170265
3.92367 0.000803836 0.0017132
3.95891 0.000841523 0.00172704
3.99416 0.000878254 0.00173791
4.02942 0.000907422 0.00175092
4.06469 0.00093695 0.00176259
4.09997 0.000958961 0.0017752
4.13526 0.000982517 0.00178796
4.17056 0.000998577 0.00180042
4.20587 0.00101723 0.00181439
4.24119 0.00102839 0.00182685
4.27653 0.00104307 0.00184204
4.31187 0.00105024 0.00185458
4.34722 0.00106173 0.00187089
4.38259 0.00106571 0.00188353
4.41797 0.0010747 0.00190084
4.45335 0.00107622 0.00191359
4.48875 0.00108335 0.00193175
4.52416 0.00108307 0.00194458
4.55958 0.00108893 0.00196343
4.59502 0.00108753 0.00197629
4.63046 0.00109273 0.00199565
4.66592 0.00109087 0.00200845
4.70139 0.00109602 0.00202809
4.73687 0.00109442 0.0020407
4.77237 0.00110019 0.00206034
4.80787 0.00109956 0.00207254
4.84339 0.00110664 0.00209182
4.87892 0.00110776 0.00210331
4.91446 0.00111688 0.00212176
4.95002 0.00112055 0.00213213
4.98559 0.00113243 0.00214921
5.02117 0.00113946 0.00215793
5.05677 0.0011548 0.00217296
5.09237 0.00116601 0.00217939
5.128 0.00118545 0.00219156
5.16363 0.0012016 0.00219494
5.19928 0.00122573 0.00220336
5.23494 0.00124747 0.00220284
5.27062 0.00127675 0.00220654
5.30631 0.00130458 0.00220119
5.34201 0.00133932 0.00219915
5.37773 0.00137355 0.00218804
5.41346 0.00141386 0.00217926
5.4492 0.00145457 0.00216149
5.48497 0.00150029 0.00214505
5.52074 0.00154728 0.00211987
5.55653 0.00159801 0.00209502
5.59233 0.00165082 0.00206187
5.62815 0.0017059 0.00202812
5.66399 0.00176374 0.00198672
5.69984 0.00182232 0.0019439
5.7357 0.00188413 0.00189435
5.77158 0.00194514 0.00184269
5.80748 0.00200968 0.00178549
5.84339 0.00207194 0.00172565
5.87932 0.00213787 0.0016617
5.91526 0.0022002 0.00159476
5.95122 0.00226619 0.00152536
5.9872 0.00232743 0.00145279
6.02319 0.00239226 0.00137949
6.05919 0.00245143 0.00130308
6.09522 0.00251406 0.00122761
6.13126 0.00257041 0.00114929
6.16732 0.00263004 0.00107344
6.20339 0.00268312 0.000995133
6.23949 0.00273922 0.000920637
6.27559 0.00278881 0.00084415
6.31172 0.00284111 0.000772545
6.34786 0.00288727 0.000699446
6.38403 0.00293571 0.000632009
6.42021 0.00297873 0.000563556
6.4564 0.00302342 0.000501236
6.49262 0.00306366 0.000438343
6.52885 0.00310484 0.000381749
6.5651 0.00314278 0.000324976
6.60137 0.00318075 0.000274397
6.63766 0.00321688 0.000223987
6.67397 0.00325203 0.00017945
6.71029 0.00328673 0.000135373
6.74664 0.00331946 9.66764e-05
6.783 0.00335298 5.87015e-05
6.81938 0.0033837 2.54378e-05
6.85579 0.00341624 -6.7985e-06
6.89221 0.00344529 -3.5162e-05
6.92865 0.00347692 -6.21139e-05
6.96511 0.00350465 -8.61441e-05
7.00159 0.0035354 -0.00010832
7.0381 0.0035621 -0.000128579
7.07462 0.00359192 -0.000146506
7.11116 0.0036178 -0.000163522
7.14772 0.00364661 -0.000177758
7.18431 0.00367188 -0.000191987
7.22091 0.00369958 -0.000203111
7.25754 0.00372443 -0.000214928
7.29418 0.0037509 -0.000223504
7.33085 0.00377548 -0.000233211
7.36754 0.00380067 -0.000239757
7.40425 0.00382501 -0.000247612
7.44099 0.003849 -0.000252558
7.47774 0.00387307 -0.000258817
7.51452 0.00389596 -0.000262511
7.55132 0.00391965 -0.000267424
7.58814 0.00394156 -0.000270153
7.62498 0.0039648 -0.000273942
7.66185 0.00398581 -0.00027595
7.69874 0.00400854 -0.000278781
7.73566 0.00402874 -0.000280302
7.77259 0.00405087 -0.000282296
7.80955 0.0040704 -0.00028355
7.84654 0.00409182 -0.0002848
7.88355 0.00411088 -0.000285941
7.92058 0.00413141 -0.000286554
7.95763 0.00415021 -0.000287631
7.99471 0.00416969 -0.000287766
8.03182 0.00418838 -0.000288788
8.06895 0.00420683 -0.000288608
8.1061 0.00422545 -0.000289572
8.14328 0.00424296 -0.000289214
8.18049 0.00426145 -0.000290108
8.21772 0.00427813 -0.000289697
8.25497 0.00429636 -0.000290513
8.29226 0.00431241 -0.000290158
8.32956 0.00433025 -0.000290887
8.3669 0.00434582 -0.000290671
8.40426 0.00436312 -0.0002913
8.44165 0.00437838 -0.000291302
8.47906 0.00439499 -0.000291809
8.5165 0.00441014 -0.000292098
8.55397 0.00442592 -0.000292462
8.59146 0.00444112 -0.00029305
8.62899 0.00445606 -0.000293277
8.66654 0.00447131 -0.000294116
8.70412 0.00448551 -0.000294273
8.74172 0.0045007 -0.000295307
8.77936 0.00451429 -0.000295463
8.81702 0.00452929 -0.000296633
8.85471 0.00454241 -0.000296857
8.89244 0.00455704 -0.000298099
8.93019 0.00456988 -0.000298463
8.96797 0.00458394 -0.000299712
9.00578 0.0045967 -0.000300274
9.04362 0.00461002 -0.000301465
9.08149 0.00462283 -0.000302274
9.11939 0.00463543 -0.000303335
9.15732 0.00464829 -0.000304419
9.19528 0.00466023 -0.000305305
9.23327 0.00467302 -0.00030661
9.2713 0.00468444 -0.000307356
9.30935 0.00469698 -0.000308804
9.34744 0.00470804 -0.000309473
9.38556 0.00472012 -0.000310983
9.42371 0.004731 -0.000311634
9.46189 0.00474243 -0.000313124
9.50011 0.00475328 -0.000313816
9.53836 0.00476403 -0.000315186
9.57664 0.00477486 -0.000315995
9.61496 0.004785 -0.00031714
9.65331 0.0047957 -0.000318115
9.69169 0.00480532 -0.000318959
9.73011 0.00481575 -0.00032006
9.76856 0.00482499 -0.000320627
9.80704 0.00483492 -0.000321765
9.84557 0.00484399 -0.000322121
9.88412 0.00485326 -0.000323194
9.92271 0.00486226 -0.000323417
9.96134 0.00487087 -0.000324313
10 0.00487974 -0.000324494
10.0387 0.0048878 -0.000325101
10.0774 0.0048964 -0.000325316
10.1162 0.00490404 -0.000325544
10.155 0.00491214 -0.000325798
10.1939 0.00491954 -0.000325629
10.2328 0.00492697 -0.000325845
10.2717 0.00493424 -0.000325347
10.3106 0.004941 -0.000325428
10.3496 0.00494807 -0.000324704
10.3887 0.00495425 -0.000324537
10.4278 0.00496095 -0.000323702
10.4669 0.00496674 -0.000323176
10.506 0.00497282 -0.000322334
10.5452 0.00497839 -0.000321362
10.5845 0.00498372 -0.000320514
10.6238 0.00498912 -0.000319118
10.6631 0.00499375 -0.000318173
10.7024 0.00499883 -0.000316474
10.7418 0.0050029 -0.000315326
10.7813 0.00500744 -0.000313464
10.8208 0.00501115 -0.000312002
10.8603 0.0050149 -0.000310113
10.8999 0.00501841 -0.000308248
10.9395 0.00502134 -0.000306385
10.9792 0.00502457 -0.000304112
11.0189 0.00502679 -0.000302203
11.0586 0.00502953 -0.000299648
11.0984 0.00503124 -0.000297582
11.1383 0.00503319 -0.000294904
11.1781 0.00503461 -0.000292575
11.2181 0.00503566 -0.000289907
11.2581 0.00503679 -0.000287239
11.2981 0.005037 -0.000284629
11.3381 0.00503766 -0.000281632
11.3783 0.00503722 -0.000278999
11.4184 0.00503709 -0.000275805
11.4587 0.00503627 -0.000273036
11.4989 0.00503519 -0.000269796
11.5392 0.00503403 -0.000266789
11.5796 0.00503203 -0.000263619
11.62 0.00503034 -0.000260311
11.6605 0.00502763 -0.000257198
11.701 0.00502511 -0.000253646
11.7415 0.00502193 -0.000250476
11.7822 0.00501844 -0.000246821
11.8228 0.00501483 -0.000243477
11.8636 0.0050104 -0.00023985
11.9043 0.00500613 -0.000236235
11.9452 0.00500099 -0.000232675
11.986 0.00499583 -0.000228778
12.027 0.00499017 -0.000225174
12.068 0.00498401 -0.00022111
12.109 0.00497776 -0.000217332
12.1501 0.00497073 -0.00021322
12.1913 0.00496365 -0.000209144
12.2325 0.00495596 -0.000205022
12.2738 0.00494795 -0.000200575
12.3151 0.00493964 -0.000196313
12.3565 0.00493073 -0.000191554
12.3979 0.00492169 -0.00018695
12.4394 0.00491209 -0.000181953
12.481 0.00490231 -0.000176785
12.5226 0.0048923 -0.000171502
12.5643 0.00488205 -0.000165695
12.6061 0.00487189 -0.000160011
12.6479 0.00486177 -0.000153982
12.6898 0.00485184 -0.000148325
12.7317 0.00484207 -0.000143094
12.7737 0.00483201 -0.000138491
12.8158 0.00482141 -0.000134668
12.8579 0.00480997 -0.000131163
12.9001 0.00479754 -0.000127852
12.9424 0.00478444 -0.000124472
12.9847 0.00477052 -0.000120838
13.0271 0.00475614 -0.00011704
13.0696 0.00474129 -0.000112983
13.1121 0.00472601 -0.000108752
13.1547 0.0047105 -0.000104374
13.1974 0.00469459 -9.98542e-05
13.2402 0.00467844 -9.52541e-05
13.283 0.00466206 -9.05701e-05
13.3259 0.00464535 -8.58315e-05
13.3689 0.00462852 -8.10629e-05
13.4119 0.00461139 -7.62638e-05
13.455 0.00459406 -7.1467e-05
13.4982 0.00457661 -6.66666e-05
13.5415 0.00455887 -6.18868e-05
13.5848 0.00454108 -5.71308e-05
13.6283 0.00452308 -5.24175e-05
13.6718 0.0045049 -4.77435e-05
13.7153 0.00448675 -4.31333e-05
13.759 0.00446833 -3.85826e-05
13.8028 0.00444992 -3.41084e-05
13.8466 0.00443148 -2.97148e-05
13.8905 0.00441283 -2.54114e-05
13.9345 0.00439435 -2.11989e-05
13.9786 0.00437571 -1.71023e-05
14.0227 0.00435705 -1.31014e-05
14.067 0.00433857 -9.22419e-06
14.1113 0.00431991 -5.46681e-06
14.1558 0.00430142 -1.83098e-06
14.2003 0.00428302 1.67343e-06
14.2449 0.00426454 5.0432e-06
14.2896 0.00424635 8.28235e-06
14.3344 0.00422815 1.13785e-05
14.3793 0.00421002 1.4337e-05
14.4243 0.00419221 1.71545e-05
14.4693 0.00417433 1.98314e-05
14.5145 0.0041567 2.23594e-05
14.5598 0.00413933 2.47594e-05
14.6052 0.00412194 2.70062e-05
14.6506 0.00410489 2.91221e-05
14.6962 0.00408804 3.11e-05
14.7419 0.00407126 3.29427e-05
14.7877 0.00405485 3.46532e-05
14.8336 0.00403861 3.62432e-05
14.8796 0.00402251 3.76964e-05
14.9257 0.00400679 3.904e-05
14.9719 0.00399122 4.02632e-05
15.0182 0.00397585 4.13726e-05
15.0647 0.00396086 4.23756e-05
15.1112 0.00394602 4.32805e-05
15.1579 0.00393141 4.4075e-05
15.2047 0.00391717 4.47896e-05
15.2516 0.00390308 4.54077e-05
15.2986 0.00388924 4.59406e-05
15.3458 0.00387576 4.63988e-05
15.393 0.00386243 4.67822e-05
15.4404 0.00384937 4.70863e-05
15.488 0.00383663 4.73405e-05
15.5356 0.00382407 4.75198e-05
15.5834 0.00381176 4.76474e-05
15.6313 0.00379974 4.77237e-05
15.6794 0.00378795 4.77515e-05
15.7276 0.00377637 4.77281e-05
15.7759 0.00376505 4.76726e-05
15.8243 0.00375399 4.7573e-05
15.873 0.00374312 4.74443e-05
15.9217 0.00373244 4.7277e-05
15.9706 0.00372209 4.70926e-05
16.0197 0.00371185 4.68759e-05
16.0689 0.00370187 4.66392e-05
16.1182 0.00369216 4.63827e-05
16.1677 0.00368267 4.6116e-05
16.2174 0.00367335 4.58232e-05
16.2672 0.00366429 4.5529e-05
16.3172 0.00365546 4.52203e-05
16.3674 0.00364672 4.4903e-05
16.4177 0.0036382 4.45753e-05
16.4682 0.00362992 4.42546e-05
16.5189 0.00362175 4.39177e-05
16.5697 0.00361372 4.35841e-05
16.6208 0.00360591 4.32489e-05
16.672 0.00359827 4.29186e-05
16.7234 0.00359073 4.25809e-05
16.775 0.00358334 4.22538e-05
16.8268 0.00357616 4.19243e-05
16.8787 0.0035691 4.16049e-05
16.9309 0.00356214 4.12823e-05
16.9833 0.00355534 4.09724e-05
17.0359 0.00354872 4.06641e-05
17.0887 0.00354219 4.03678e-05
17.1418 0.00353576 4.00708e-05
17.195 0.00352948 3.9789e-05
17.2485 0.00352334 3.95104e-05
17.3022 0.00351729 3.92459e-05
17.3562 0.00351132 3.8982e-05
17.4104 0.00350549 3.87337e-05
17.4648 0.00349977 3.8489e-05
17.5195 0.00349413 3.82601e-05
17.5744 0.00348858 3.80311e-05
17.6296 0.00348312 3.78176e-05
17.6851 0.00347776 3.76076e-05
17.7408 0.0034725 3.74139e-05
17.7969 0.0034673 3.72197e-05
17.8532 0.00346218 3.70407e-05
17.9098 0.00345712 3.68647e-05
17.9667 0.00345215 3.67049e-05
18.0239 0.00344727 3.65463e-05
18.0815 0.00344243 3.64031e-05
18.1393 0.00343765 3.62611e-05
18.1975 0.00343292 3.61349e-05
18.256 0.00342827 3.60102e-05
18.3149 0.00342368 3.59028e-05
18.3742 0.00341914 3.57962e-05
18.4338 0.00341463 3.57039e-05
18.4938 0.00341017 3.56108e-05
18.5542 0.00340575 3.55337e-05
18.615 0.00340138 3.54564e-05
18.6762 0.00339705 3.53942e-05
18.7379 0.00339277 3.53303e-05
18.8 0.00338851 3.52801e-05
18.8625 0.00338427 3.52267e-05
18.9255 0.00338005 3.51869e-05
18.9891 0.00337586 3.51436e-05
19.0531 0.0033717 3.51134e-05
19.1177 0.00336756 3.50783e-05
19.1828 0.00336343 3.50557e-05
19.2484 0.00335933 3.50274e-05
19.3147 0.00335523 3.50109e-05
19.3816 0.00335115 3.49878e-05
19.4491 0.00334708 3.49763e-05
19.5173 0.00334301 3.49569e-05
19.5862 0.00333896 3.49488e-05
19.6558 0.0033349 3.49318e-05
19.7262 0.00333085 3.49255e-05
19.7974 0.0033268 3.49094e-05
19.8694 0.00332274 3.49035e-05
19.9423 0.00331866 3.48858e-05
20.0162 0.00331458 3.48774e-05
20.091 0.0033105 3.48554e-05
20.1669 0.0033064 3.48413e-05
20.244 0.00330229 3.48117e-05
20.3222 0.00329817 3.47893e-05
20.4016 0.00329405 3.47498e-05
20.4825 0.00328994 3.47175e-05
20.5648 0.00328583 3.46672e-05
20.6487 0.00328172 3.46238e-05
20.7344 0.00327764 3.456e-05
20.8219 0.0032736 3.45032e-05
20.9115 0.00326968 3.44263e-05
21.0034 0.00326595 3.43578e-05
21.0979 0.00326251 3.42676e-05
21.1952 0.00326082 3.42188e-05
21.2959 0.00325953 3.41464e-05
21.4004 0.00325929 3.40968e-05
21.5093 0.00326103 3.40522e-05
21.6237 0.00325943 3.39331e-05
21.7448 0.00325674 3.37428e-05
21.8747 0.00325389 3.35422e-05
22.0165 0.00324999 3.32493e-05
22.1768 0.00324523 3.29071e-05
22.3723 0.0032554 3.27799e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.25Lambda0.5Nc1Classic/vCLRDiaP_FRG.txt <==
-22.3723 0.00325535 3.2685e-05
-22.1768 0.00324513 3.28467e-05
-22.0165 0.00324986 3.31628e-05
-21.8747 0.00325373 3.34769e-05
-21.7448 0.00325656 3.36583e-05
-21.6237 0.00325922 3.38652e-05
-21.5093 0.0032608 3.39682e-05
-21.4004 0.00325903 3.4027e-05
-21.2959 0.00325925 3.40624e-05
-21.1952 0.00326052 3.41473e-05
-21.0979 0.00326218 3.41833e-05
-21.0034 0.0032656 3.42847e-05
-20.9115 0.00326932 3.43413e-05
-20.8219 0.00327322 3.44285e-05
-20.7344 0.00327723 3.44743e-05
-20.6487 0.0032813 3.45476e-05
-20.5648 0.00328539 3.45805e-05
-20.4825 0.00328948 3.46397e-05
-20.4016 0.00329357 3.4662e-05
-20.3222 0.00329767 3.47099e-05
-20.244 0.00330177 3.47227e-05
-20.1669 0.00330586 3.47602e-05
-20.091 0.00330994 3.47651e-05
-20.0162 0.00331401 3.47946e-05
-19.9423 0.00331807 3.4794e-05
-19.8694 0.00332214 3.48189e-05
-19.7974 0.00332617 3.48161e-05
-19.7262 0.00333021 3.48391e-05
-19.6558 0.00333424 3.48369e-05
-19.5862 0.00333828 3.48604e-05
-19.5173 0.00334231 3.48602e-05
-19.4491 0.00334637 3.48859e-05
-19.3816 0.00335042 3.48893e-05
-19.3147 0.00335448 3.49184e-05
-19.2484 0.00335855 3.49269e-05
-19.1828 0.00336264 3.49609e-05
-19.1177 0.00336675 3.49757e-05
-19.0531 0.00337087 3.50163e-05
-18.9891 0.00337501 3.50387e-05
-18.9255 0.00337919 3.50874e-05
-18.8625 0.00338339 3.51195e-05
-18.8 0.00338761 3.51779e-05
-18.7379 0.00339185 3.52205e-05
-18.6762 0.00339611 3.52894e-05
-18.615 0.00340042 3.5344e-05
-18.5542 0.00340477 3.5426e-05
-18.4938 0.00340916 3.54956e-05
-18.4338 0.00341361 3.55932e-05
-18.3742 0.0034181 3.5678e-05
-18.3149 0.00342261 3.5789e-05
-18.256 0.00342718 3.58889e-05
-18.1975 0.00343182 3.60177e-05
-18.1393 0.00343652 3.61365e-05
-18.0815 0.00344128 3.62824e-05
-18.0239 0.0034461 3.64181e-05
-17.9667 0.00345096 3.65805e-05
-17.9098 0.0034559 3.67328e-05
-17.8532 0.00346093 3.69123e-05
-17.7969 0.00346604 3.70839e-05
-17.7408 0.00347121 3.72815e-05
-17.6851 0.00347645 3.74676e-05
-17.6296 0.00348179 3.76807e-05
-17.5744 0.00348721 3.78867e-05
-17.5195 0.00349275 3.81186e-05
-17.4648 0.00349836 3.83399e-05
-17.4104 0.00350405 3.85873e-05
-17.3562 0.00350985 3.88278e-05
-17.3022 0.00351579 3.90942e-05
-17.2485 0.00352182 3.93509e-05
-17.195 0.00352793 3.96318e-05
-17.1418 0.00353418 3.99057e-05
-17.0887 0.00354058 4.02047e-05
-17.0359 0.00354708 4.0493e-05
-16.9833 0.00355367 4.0803e-05
-16.9309 0.00356043 4.11047e-05
-16.8787 0.00356736 4.14288e-05
-16.8268 0.00357438 4.174e-05
-16.775 0.00358152 4.20706e-05
-16.7234 0.00358886 4.23893e-05
-16.672 0.00359636 4.2728e-05
-16.6208 0.00360395 4.30499e-05
-16.5697 0.00361171 4.33859e-05
-16.5189 0.00361967 4.37109e-05
-16.4682 0.00362777 4.40484e-05
-16.4177 0.00363597 4.43605e-05
-16.3674 0.0036444 4.46887e-05
-16.3172 0.00365303 4.49973e-05
-16.2672 0.00366175 4.5306e-05
-16.2174 0.00367069 4.55907e-05
-16.1677 0.00367989 4.58827e-05
-16.1182 0.00368927 4.6139e-05
-16.0689 0.00369887 4.63934e-05
-16.0197 0.00370875 4.66186e-05
-15.9706 0.00371892 4.68324e-05
-15.9217 0.0037292 4.70049e-05
-15.873 0.00373982 4.71689e-05
-15.8243 0.00375064 4.72856e-05
-15.7759 0.00376164 4.73816e-05
-15.7276 0.0037729 4.74245e-05
-15.6794 0.00378443 4.74434e-05
-15.6313 0.00379616 4.7402e-05
-15.5834 0.00380812 4.73203e-05
-15.5356 0.00382037 4.71783e-05
-15.488 0.00383287 4.69927e-05
-15.4404 0.00384554 4.67233e-05
-15.393 0.00385855 4.64117e-05
-15.3458 0.00387181 4.60119e-05
-15.2986 0.00388522 4.55449e-05
-15.2516 0.00389899 4.49944e-05
-15.2047 0.00391301 4.43662e-05
-15.1579 0.00392717 4.36325e-05
-15.1112 0.00394171 4.28262e-05
-15.0647 0.00395647 4.19004e-05
-15.0182 0.00397137 4.08838e-05
-14.9719 0.00398666 3.97517e-05
-14.9257 0.00400214 3.85126e-05
-14.8796 0.00401777 3.7144e-05
-14.8336 0.00403377 3.56724e-05
-14.7877 0.00404991 3.40545e-05
-14.7419 0.00406623 3.23227e-05
-14.6962 0.0040829 3.04491e-05
-14.6506 0.00409963 2.84463e-05
-14.6052 0.00411658 2.62956e-05
-14.5598 0.00413384 2.40198e-05
-14.5145 0.00415108 2.15805e-05
-14.4693 0.00416858 1.90183e-05
-14.4243 0.00418632 1.62967e-05
-14.3793 0.00420399 1.34389e-05
-14.3344 0.00422196 1.0429e-05
-14.2896 0.00424001 7.28511e-06
-14.2449 0.00425803 3.98626e-06
-14.2003 0.00427633 5.59592e-07
-14.1558 0.00429454 -3.01476e-06
-14.1113 0.00431283 -6.71899e-06
-14.067 0.00433128 -1.05592e-05
-14.0227 0.00434954 -1.45193e-05
-13.9786 0.00436796 -1.86194e-05
-13.9345 0.00438636 -2.28177e-05
-13.8905 0.00440457 -2.71506e-05
-13.8466 0.00442293 -3.15799e-05
-13.8028 0.00444108 -3.61218e-05
-13.759 0.00445916 -4.07542e-05
-13.7153 0.00447724 -4.54905e-05
-13.6718 0.00449501 -5.03022e-05
-13.6283 0.00451279 -5.52128e-05
-13.5848 0.00453036 -6.01877e-05
-13.5415 0.00454768 -6.52512e-05
-13.4982 0.00456492 -7.03774e-05
-13.455 0.00458182 -7.55868e-05
-13.4119 0.00459857 -8.08528e-05
-13.3689 0.00461507 -8.62106e-05
-13.3259 0.00463121 -9.16315e-05
-13.283 0.00464718 -9.71545e-05
-13.2402 0.00466278 -0.000102771
-13.1974 0.00467811 -0.000108506
-13.1547 0.00469317 -0.000114398
-13.1121 0.00470785 -0.000120461
-13.0696 0.00472236 -0.00012675
-13.0271 0.0047366 -0.000133336
-12.9847 0.00475071 -0.000140197
-12.9424 0.00476493 -0.000147479
-12.9001 0.00477926 -0.000155008
-12.8579 0.00479425 -0.000162697
-12.8158 0.00480989 -0.000170202
-12.7737 0.00482624 -0.000176802
-12.7317 0.00484295 -0.000182152
-12.6898 0.00485918 -0.000185874
-12.6479 0.00487436 -0.000188231
-12.6061 0.00488808 -0.000190053
-12.5643 0.0049003 -0.000191395
-12.5226 0.00491142 -0.000193219
-12.481 0.00492151 -0.000195061
-12.4394 0.00493089 -0.000197365
-12.3979 0.00493981 -0.000200006
-12.3565 0.00494806 -0.000202693
-12.3151 0.00495613 -0.000205881
-12.2738 0.0049636 -0.000208862
-12.2325 0.00497081 -0.000212247
-12.1913 0.00497774 -0.000215493
-12.1501 0.0049841 -0.000218829
-12.109 0.00499047 -0.000222325
-12.068 0.00499611 -0.000225574
-12.027 0.00500169 -0.000229192
-11.986 0.00500683 -0.000232406
-11.9452 0.00501151 -0.000235972
-11.9043 0.00501619 -0.000239238
-11.8636 0.00502004 -0.000242602
-11.8228 0.00502408 -0.000246002
-11.7822 0.00502733 -0.000249152
-11.7415 0.00503049 -0.000252628
-11.701 0.00503335 -0.000255644
-11.6605 0.00503557 -0.000259053
-11.62 0.00503801 -0.000262044
-11.5796 0.00503944 -0.000265236
-11.5392 0.00504119 -0.000268307
-11.4989 0.00504212 -0.000271217
-11.4587 0.00504299 -0.000274376
-11.4184 0.00504361 -0.000277065
-11.3783 0.00504354 -0.000280191
-11.3381 0.00504379 -0.000282757
-11.2981 0.00504296 -0.000285698
-11.2581 0.00504259 -0.00028825
-11.2181 0.0050413 -0.000290871
-11.1781 0.00504011 -0.000293489
-11.1383 0.00503855 -0.000295777
-11.0984 0.00503646 -0.000298412
-11.0586 0.00503462 -0.000300444
-11.0189 0.00503176 -0.000302961
-10.9792 0.00502942 -0.000304841
-10.9395 0.00502607 -0.00030708
-10.8999 0.00502304 -0.000308918
-10.8603 0.00501943 -0.000310753
-10.8208 0.00501557 -0.000312621
-10.7813 0.00501177 -0.000314057
-10.7418 0.00500714 -0.000315899
-10.7024 0.00500298 -0.000317024
-10.6631 0.00499781 -0.000318706
-10.6238 0.0049931 -0.000319629
-10.5845 0.00498762 -0.000321011
-10.5452 0.00498221 -0.00032184
-10.506 0.00497657 -0.0003228
-10.4669 0.00497042 -0.000323624
-10.4278 0.00496456 -0.000324139
-10.3887 0.0049578 -0.000324957
-10.3496 0.00495155 -0.000325114
-10.3106 0.00494442 -0.000325823
-10.2717 0.0049376 -0.000325734
-10.2328 0.00493027 -0.000326218
-10.1939 0.00492278 -0.000325994
-10.155 0.00491533 -0.00032615
-10.1162 0.00490718 -0.000325891
-10.0774 0.00489948 -0.00032565
-10.0387 0.00489084 -0.00032543
-10 0.00488273 -0.000324811
-9.96134 0.00487381 -0.000324625
-9.92271 0.00486515 -0.000323719
-9.88412 0.00485611 -0.000323492
-9.84557 0.00484679 -0.000322408
-9.80704 0.00483768 -0.000322049
-9.76856 0.00482771 -0.000320902
-9.73011 0.00481843 -0.000320332
-9.69169 0.00480796 -0.000319222
-9.65331 0.00479831 -0.000318375
-9.61496 0.00478756 -0.000317391
-9.57664 0.00477738 -0.000316245
-9.53836 0.00476653 -0.000315428
-9.50011 0.00475574 -0.000314056
-9.46189 0.00474486 -0.000313356
-9.42371 0.00473339 -0.000311864
-9.38556 0.00472248 -0.000311207
-9.34744 0.00471037 -0.000309695
-9.30935 0.00469928 -0.000309019
-9.2713 0.00468671 -0.00030757
-9.23327 0.00467526 -0.000306817
-9.19528 0.00466244 -0.000305511
-9.15732 0.00465047 -0.000304619
-9.11939 0.00463758 -0.000303535
-9.08149 0.00462496 -0.000302468
-9.04362 0.00461213 -0.000301659
-9.00578 0.00459877 -0.000300461
-8.96797 0.00458599 -0.0002999
-8.93019 0.00457191 -0.000298645
-8.89244 0.00455905 -0.000298281
-8.85471 0.00454439 -0.000297033
-8.81702 0.00453125 -0.00029681
-8.77936 0.00451622 -0.000295635
-8.74172 0.00450261 -0.000295479
-8.70412 0.00448739 -0.00029444
-8.66654 0.00447317 -0.000294283
-8.62899 0.0044579 -0.00029344
-8.59146 0.00444295 -0.000293213
-8.55397 0.00442772 -0.000292621
-8.5165 0.00441192 -0.000292257
-8.47906 0.00439676 -0.000291963
-8.44165 0.00438013 -0.000291457
-8.40426 0.00436485 -0.00029145
-8.3669 0.00434753 -0.000290823
-8.32956 0.00433194 -0.000291034
-8.29226 0.00431408 -0.000290306
-8.25497 0.00429802 -0.000290657
-8.21772 0.00427977 -0.000289842
-8.18049 0.00426306 -0.000290249
-8.14328 0.00424456 -0.000289356
-8.1061 0.00422704 -0.00028971
-8.06895 0.0042084 -0.000288747
-8.03182 0.00418993 -0.000288923
-7.99471 0.00417123 -0.000287903
-7.95763 0.00415173 -0.000287764
-7.92058 0.00413292 -0.000286688
-7.88355 0.00411238 -0.000286071
-7.84654 0.0040933 -0.000284932
-7.80955 0.00407186 -0.000283677
-7.77259 0.00405232 -0.000282425
-7.73566 0.00403017 -0.000280428
-7.69874 0.00400996 -0.000278908
-7.66185 0.00398722 -0.000276074
-7.62498 0.00396619 -0.000274067
-7.58814 0.00394294 -0.000270275
-7.55132 0.00392102 -0.000267548
-7.51452 0.00389732 -0.00026263
-7.47774 0.00387441 -0.000258939
-7.44099 0.00385033 -0.000252676
-7.40425 0.00382633 -0.000247733
-7.36754 0.00380197 -0.000239874
-7.33085 0.00377678 -0.000233329
-7.29418 0.00375219 -0.000223619
-7.25754 0.00372571 -0.000215045
-7.22091 0.00370084 -0.000203224
-7.18431 0.00367313 -0.000192103
-7.14772 0.00364785 -0.00017787
-7.11116 0.00361903 -0.000163636
-7.07462 0.00359314 -0.000146617
-7.0381 0.0035633 -0.000128692
-7.00159 0.0035366 -0.000108429
-6.96511 0.00350584 -8.62562e-05
-6.92865 0.0034781 -6.22226e-05
-6.89221 0.00344645 -3.5273e-05
-6.85579 0.00341739 -6.90618e-06
-6.81938 0.00338485 2.53278e-05
-6.783 0.00335412 5.85948e-05
-6.74664 0.00332059 9.65673e-05
-6.71029 0.00328785 0.000135267
-6.67397 0.00325314 0.000179342
-6.63766 0.00321798 0.000223882
-6.60137 0.00318184 0.000274289
-6.5651 0.00314386 0.000324872
-6.52885 0.00310592 0.000381642
-6.49262 0.00306473 0.00043824
-6.4564 0.00302448 0.00050113
-6.42021 0.00297978 0.000563453
-6.38403 0.00293675 0.000631903
-6.34786 0.0028883 0.000699343
-6.31172 0.00284213 0.000772441
-6.27559 0.00278982 0.000844048
-6.23949 0.00274023 0.000920532
-6.20339 0.00268412 0.000995032
-6.16732 0.00263104 0.00107334
-6.13126 0.0025714 0.00114918
-6.09522 0.00251504 0.00122751
-6.05919 0.0024524 0.00130298
-6.02319 0.00239323 0.00137939
-5.9872 0.00232839 0.00145269
-5.95122 0.00226714 0.00152525
-5.91526 0.00220114 0.00159466
-5.87932 0.00213881 0.0016616
-5.84339 0.00207287 0.00172555
-5.80748 0.0020106 0.00178539
-5.77158 0.00194605 0.00184259
-5.7357 0.00188504 0.00189425
-5.69984 0.00182322 0.0019438
-5.66399 0.00176464 0.00198662
-5.62815 0.00170679 0.00202802
-5.59233 0.00165171 0.00206177
-5.55653 0.00159889 0.00209493
-5.52074 0.00154816 0.00211977
-5.48497 0.00150116 0.00214495
-5.4492 0.00145543 0.00216139
-5.41346 0.00141472 0.00217916
-5.37773 0.0013744 0.00218793
-5.34201 0.00134017 0.00219905
-5.30631 0.00130542 0.00220109
-5.27062 0.00127758 0.00220644
-5.23494 0.00124829 0.00220274
-5.19928 0.00122655 0.00220326
-5.16363 0.00120242 0.00219484
-5.128 0.00118627 0.00219146
-5.09237 0.00116682 0.00217928
-5.05677 0.0011556 0.00217286
-5.02117 0.00114026 0.00215783
-4.98559 0.00113322 0.00214911
-4.95002 0.00112133 0.00213203
-4.91446 0.00111766 0.00212166
-4.87892 0.00110854 0.0021032
-4.84339 0.00110741 0.00209171
-4.80787 0.00110033 0.00207244
-4.77237 0.00110095 0.00206024
-4.73687 0.00109518 0.0020406
-4.70139 0.00109678 0.00202799
-4.66592 0.00109162 0.00200835
-4.63046 0.00109347 0.00199555
-4.59502 0.00108827 0.00197619
-4.55958 0.00108967 0.00196333
-4.52416 0.0010838 0.00194447
-4.48875 0.00108407 0.00193164
-4.45335 0.00107694 0.00191348
-4.41797 0.00107542 0.00190073
-4.38259 0.00106643 0.00188343
-4.34722 0.00106244 0.00187078
-4.31187 0.00105095 0.00185447
-4.27653 0.00104377 0.00184193
-4.24119 0.00102909 0.00182675
-4.20587 0.00101793 0.00181429
-4.17056 0.000999269 0.00180031
-4.13526 0.000983205 0.00178785
-4.09997 0.000959645 0.00177509
-4.06469 0.00093763 0.00176248
-4.02942 0.000908099 0.00175081
-3.99416 0.000878927 0.0017378
-3.95891 0.000842193 0.00172693
-3.92367 0.000804503 0.00171309
-3.88844 0.000759181 0.00170253
-3.85322 0.00071147 0.00168724
-3.81801 0.000656038 0.00167628
-3.7828 0.000596697 0.00165864
-3.74761 0.000529489 0.00164627
-3.71243 0.000456838 0.00162514
-3.67726 0.000376055 0.00161007
-3.64209 0.000288353 0.00158398
-3.60694 0.000192072 0.00156458
-3.57179 8.75256e-05 0.0015317
-3.53665 -2.62693e-05 0.001506
-3.50152 -0.000149504 0.00146407
-3.4664 -0.000282899 0.00142968
-3.43129 -0.000426703 0.00137599
-3.39619 -0.00058181 0.00133004
-3.36109 -0.000748086 0.00126127
-3.32601 -0.000926944 0.00120036
-3.29093 -0.00111757 0.00111256
-3.25586 -0.00132201 0.0010325
-3.2208 -0.00153873 0.000921012
-3.18574 -0.00177027 0.000816738
-3.1507 -0.00201443 0.000676042
-3.11566 -0.00227418 0.000541423
-3.08063 -0.00254644 0.000364985
-3.0456 -0.00283482 0.000192796
-3.01059 -0.00313471 -2.71497e-05
-2.97558 -0.00345097 -0.000245318
-2.94058 -0.00377647 -0.000517902
-2.90558 -0.00411799 -0.000791737
-2.87059 -0.00446481 -0.00112751
-2.83561 -0.00482616 -0.00146801
-2.80064 -0.00518682 -0.00187883
-2.76567 -0.00555856 -0.00229826
-2.73071 -0.00592099 -0.00279692
-2.69576 -0.00628821 -0.0033084
-2.66081 -0.00663386 -0.00390785
-2.62587 -0.00697433 -0.00452426
-2.59094 -0.00727588 -0.0052359
-2.55601 -0.00755776 -0.00596745
-2.52109 -0.00777679 -0.00679788
-2.48617 -0.00795633 -0.00764762
-2.45126 -0.00804184 -0.00859281
-2.41636 -0.00806287 -0.00954916
-2.38146 -0.00795289 -0.0105853
-2.34657 -0.00775095 -0.0116117
-2.31168 -0.00738097 -0.012684
-2.2768 -0.00689646 -0.0137082
-2.24192 -0.00621857 -0.0147227
-2.20705 -0.00542104 -0.015634
-2.17219 -0.0044326 -0.0164637
-2.13733 -0.00335021 -0.0171291
-2.10247 -0.00211911 -0.0176434
-2.06762 -0.00085483 -0.0179478
-2.03278 0.000480595 -0.0180606
-1.99794 0.00176714 -0.0179565
-1.9631 0.00303651 -0.0176674
-1.92827 0.00418185 -0.0171997
-1.89345 0.00524287 -0.0165962
-1.85862 0.00613709 -0.0158826
-1.82381 0.00691931 -0.0151005
-1.78899 0.00753099 -0.0142794
-1.75419 0.00803838 -0.0134491
-1.71938 0.00839884 -0.0126334
-1.68458 0.00868153 -0.011847
-1.64979 0.00885124 -0.0111056
-1.61499 0.00897336 -0.0104115
-1.58021 0.00901469 -0.0097744
-1.54542 0.00903424 -0.00918889
-1.51064 0.00899835 -0.00866068
-1.47586 0.00895985 -0.00818099
-1.44109 0.00888384 -0.00775331
-1.40632 0.00881836 -0.00736801
-1.37155 0.0087272 -0.00702743
-1.33679 0.00865522 -0.00672241
-1.30203 0.00856492 -0.00645473
-1.26727 0.00849943 -0.00621624
-1.23251 0.00841994 -0.00600847
-1.19776 0.00836902 -0.00582432
-1.16301 0.00830641 -0.0056653
-1.12827 0.00827514 -0.0055252
-1.09352 0.0082332 -0.00540563
-1.05878 0.00822487 -0.005301
-1.02405 0.00820619 -0.00521318
-0.989309 0.00822318 -0.00513684
-0.954576 0.00822975 -0.00507422
-0.919844 0.00827411 -0.00502001
-0.885115 0.00830772 -0.00497678
-0.850388 0.00838155 -0.00493908
-0.815663 0.00844408 -0.0049097
-0.78094 0.0085497 -0.00488293
-0.746219 0.00864329 -0.00486172
-0.711499 0.0087833 -0.00483982
-0.676781 0.00891041 -0.00482029
-0.642065 0.00908762 -0.00479608
-0.60735 0.00925078 -0.00477032
-0.572637 0.00946783 -0.00473479
-0.537925 0.00966911 -0.00469265
-0.503214 0.00992766 -0.00463422
-0.468504 0.0101676 -0.00456261
-0.433796 0.0104668 -0.00446647
-0.399089 0.0107428 -0.00434892
-0.364382 0.0110767 -0.00419707
-0.329676 0.0113802 -0.00401417
-0.294972 0.0117348 -0.0037867
-0.260267 0.0120484 -0.00351854
-0.225564 0.0123992 -0.00319734
-0.190861 0.0126907 -0.00282896
-0.156158 0.0129984 -0.00240481
-0.121456 0.0132319 -0.00193443
-0.0867541 0.0134445 -0.00141683
-0.0520524 0.0135804 -0.000866142
-0.0173508 0.013657 -0.000290646
0.0173508 0.013657 0.000290646
0.0520524 0.0135804 0.000866142
0.0867541 0.0134445 0.00141683
0.121456 0.0132319 0.00193443
0.156158 0.0129984 0.00240481
0.190861 0.0126907 0.00282896
0.225564 0.0123992 0.00319734
0.260267 0.0120484 0.00351854
0.294972 0.0117348 0.0037867
0.329676 0.0113802 0.00401417
0.364382 0.0110767 0.00419707
0.399089 0.0107428 0.00434892
0.433796 0.0104668 0.00446647
0.468504 0.0101676 0.00456261
0.503214 0.00992766 0.00463422
0.537925 0.00966911 0.00469265
0.572637 0.00946783 0.00473479
0.60735 0.00925078 0.00477032
0.642065 0.00908762 0.00479608
0.676781 0.00891041 0.00482029
0.711499 0.0087833 0.00483982
0.746219 0.00864329 0.00486172
0.78094 0.0085497 0.00488293
0.815663 0.00844408 0.0049097
0.850388 0.00838155 0.00493908
0.885115 0.00830772 0.00497678
0.919844 0.00827411 0.00502001
0.954576 0.00822975 0.00507422
0.989309 0.00822318 0.00513684
1.02405 0.00820619 0.00521318
1.05878 0.00822487 0.005301
1.09352 0.0082332 0.00540563
1.12827 0.00827514 0.0055252
1.16301 0.00830641 0.0056653
1.19776 0.00836902 0.00582432
1.23251 0.00841994 0.00600847
1.26727 0.00849943 0.00621624
1.30203 0.00856492 0.00645473
1.33679 0.00865522 0.00672241
1.37155 0.0087272 0.00702743
1.40632 0.00881836 0.00736801
1.44109 0.00888384 0.00775331
1.47586 0.00895985 0.00818099
1.51064 0.00899835 0.00866068
1.54542 0.00903424 0.00918889
1.58021 0.00901469 0.0097744
1.61499 0.00897336 0.0104115
1.64979 0.00885124 0.0111056
1.68458 0.00868153 0.011847
1.71938 0.00839884 0.0126334
1.75419 0.00803838 0.0134491
1.78899 0.00753099 0.0142794
1.82381 0.00691931 0.0151005
1.85862 0.00613709 0.0158826
1.89345 0.00524287 0.0165962
1.92827 0.00418185 0.0171997
1.9631 0.00303651 0.0176674
1.99794 0.00176714 0.0179565
2.03278 0.000480595 0.0180606
2.06762 -0.00085483 0.0179478
2.10247 -0.00211911 0.0176434
2.13733 -0.00335021 0.0171291
2.17219 -0.0044326 0.0164637
2.20705 -0.00542104 0.015634
2.24192 -0.00621857 0.0147227
2.2768 -0.00689646 0.0137082
2.31168 -0.00738097 0.012684
2.34657 -0.00775095 0.0116117
2.38146 -0.00795289 0.0105853
2.41636 -0.00806287 0.00954916
2.45126 -0.00804184 0.00859281
2.48617 -0.00795633 0.00764762
2.52109 -0.00777679 0.00679788
2.55601 -0.00755776 0.00596745
2.59094 -0.00727588 0.0052359
2.62587 -0.00697433 0.00452426
2.66081 -0.00663386 0.00390785
2.69576 -0.00628821 0.0033084
2.73071 -0.00592099 0.00279692
2.76567 -0.00555856 0.00229826
2.80064 -0.00518682 0.00187883
2.83561 -0.00482616 0.00146801
2.87059 -0.00446481 0.00112751
2.90558 -0.00411799 0.000791737
2.94058 -0.00377647 0.000517902
2.97558 -0.00345097 0.000245318
3.01059 -0.00313471 2.71497e-05
3.0456 -0.00283482 -0.000192796
3.08063 -0.00254644 -0.000364985
3.11566 -0.00227418 -0.000541423
3.1507 -0.00201443 -0.000676042
3.18574 -0.00177027 -0.000816738
3.2208 -0.00153873 -0.000921012
3.25586 -0.00132201 -0.0010325
3.29093 -0.00111757 -0.00111256
3.32601 -0.000926944 -0.00120036
3.36109 -0.000748086 -0.00126127
3.39619 -0.00058181 -0.00133004
3.43129 -0.000426703 -0.00137599
3.4664 -0.000282899 -0.00142968
3.50152 -0.000149504 -0.00146407
3.53665 -2.62693e-05 -0.001506
3.57179 8.75256e-05 -0.0015317
3.60694 0.000192072 -0.00156458
3.64209 0.000288353 -0.00158398
3.67726 0.000376055 -0.00161007
3.71243 0.000456838 -0.00162514
3.74761 0.000529489 -0.00164627
3.7828 0.000596697 -0.00165864
3.81801 0.000656038 -0.00167628
3.85322 0.00071147 -0.00168724
3.88844 0.000759181 -0.00170253
3.92367 0.000804503 -0.00171309
3.95891 0.000842193 -0.00172693
3.99416 0.000878927 -0.0017378
4.02942 0.000908099 -0.00175081
4.06469 0.00093763 -0.00176248
4.09997 0.000959645 -0.00177509
4.13526 0.000983205 -0.00178785
4.17056 0.000999269 -0.00180031
4.20587 0.00101793 -0.00181429
4.24119 0.00102909 -0.00182675
4.27653 0.00104377 -0.00184193
4.31187 0.00105095 -0.00185447
4.34722 0.00106244 -0.00187078
4.38259 0.00106643 -0.00188343
4.41797 0.00107542 -0.00190073
4.45335 0.00107694 -0.00191348
4.48875 0.00108407 -0.00193164
4.52416 0.0010838 -0.00194447
4.55958 0.00108967 -0.00196333
4.59502 0.00108827 -0.00197619
4.63046 0.00109347 -0.00199555
4.66592 0.00109162 -0.00200835
4.70139 0.00109678 -0.00202799
4.73687 0.00109518 -0.0020406
4.77237 0.00110095 -0.00206024
4.80787 0.00110033 -0.00207244
4.84339 0.00110741 -0.00209171
4.87892 0.00110854 -0.0021032
4.91446 0.00111766 -0.00212166
4.95002 0.00112133 -0.00213203
4.98559 0.00113322 -0.00214911
5.02117 0.00114026 -0.00215783
5.05677 0.0011556 -0.00217286
5.09237 0.00116682 -0.00217928
5.128 0.00118627 -0.00219146
5.16363 0.00120242 -0.00219484
5.19928 0.00122655 -0.00220326
5.23494 0.00124829 -0.00220274
5.27062 0.00127758 -0.00220644
5.30631 0.00130542 -0.00220109
5.34201 0.00134017 -0.00219905
5.37773 0.0013744 -0.00218793
5.41346 0.00141472 -0.00217916
5.4492 0.00145543 -0.00216139
5.48497 0.00150116 -0.00214495
5.52074 0.00154816 -0.00211977
5.55653 0.00159889 -0.00209493
5.59233 0.00165171 -0.00206177
5.62815 0.00170679 -0.00202802
5.66399 0.00176464 -0.00198662
5.69984 0.00182322 -0.0019438
5.7357 0.00188504 -0.00189425
5.77158 0.00194605 -0.00184259
5.80748 0.0020106 -0.00178539
5.84339 0.00207287 -0.00172555
5.87932 0.00213881 -0.0016616
5.91526 0.00220114 -0.00159466
5.95122 0.00226714 -0.00152525
5.9872 0.00232839 -0.00145269
6.02319 0.00239323 -0.00137939
6.05919 0.0024524 -0.00130298
6.09522 0.00251504 -0.00122751
6.13126 0.0025714 -0.00114918
6.16732 0.00263104 -0.00107334
6.20339 0.00268412 -0.000995032
6.23949 0.00274023 -0.000920532
6.27559 0.00278982 -0.000844048
6.31172 0.00284213 -0.000772441
6.34786 0.0028883 -0.000699343
6.38403 0.00293675 -0.000631903
6.42021 0.00297978 -0.000563453
6.4564 0.00302448 -0.00050113
6.49262 0.00306473 -0.00043824
6.52885 0.00310592 -0.000381642
6.5651 0.00314386 -0.000324872
6.60137 0.00318184 -0.000274289
6.63766 0.00321798 -0.000223882
6.67397 0.00325314 -0.000179342
6.71029 0.00328785 -0.000135267
6.74664 0.00332059 -9.65673e-05
6.783 0.00335412 -5.85948e-05
6.81938 0.00338485 -2.53278e-05
6.85579 0.00341739 6.90618e-06
6.89221 0.00344645 3.5273e-05
6.92865 0.0034781 6.22226e-05
6.96511 0.00350584 8.62562e-05
7.00159 0.0035366 0.000108429
7.0381 0.0035633 0.000128692
7.07462 0.00359314 0.000146617
7.11116 0.00361903 0.000163636
7.14772 0.00364785 0.00017787
7.18431 0.00367313 0.000192103
7.22091 0.00370084 0.000203224
7.25754 0.00372571 0.000215045
7.29418 0.00375219 0.000223619
7.33085 0.00377678 0.000233329
7.36754 0.00380197 0.000239874
7.40425 0.00382633 0.000247733
7.44099 0.00385033 0.000252676
7.47774 0.00387441 0.000258939
7.51452 0.00389732 0.00026263
7.55132 0.00392102 0.000267548
7.58814 0.00394294 0.000270275
7.62498 0.00396619 0.000274067
7.66185 0.00398722 0.000276074
7.69874 0.00400996 0.000278908
7.73566 0.00403017 0.000280428
7.77259 0.00405232 0.000282425
7.80955 0.00407186 0.000283677
7.84654 0.0040933 0.000284932
7.88355 0.00411238 0.000286071
7.92058 0.00413292 0.000286688
7.95763 0.00415173 0.000287764
7.99471 0.00417123 0.000287903
8.03182 0.00418993 0.000288923
8.06895 0.0042084 0.000288747
8.1061 0.00422704 0.00028971
8.14328 0.00424456 0.000289356
8.18049 0.00426306 0.000290249
8.21772 0.00427977 0.000289842
8.25497 0.00429802 0.000290657
8.29226 0.00431408 0.000290306
8.32956 0.00433194 0.000291034
8.3669 0.00434753 0.000290823
8.40426 0.00436485 0.00029145
8.44165 0.00438013 0.000291457
8.47906 0.00439676 0.000291963
8.5165 0.00441192 0.000292257
8.55397 0.00442772 0.000292621
8.59146 0.00444295 0.000293213
8.62899 0.0044579 0.00029344
8.66654 0.00447317 0.000294283
8.70412 0.00448739 0.00029444
8.74172 0.00450261 0.000295479
8.77936 0.00451622 0.000295635
8.81702 0.00453125 0.00029681
8.85471 0.00454439 0.000297033
8.89244 0.00455905 0.000298281
8.93019 0.00457191 0.000298645
8.96797 0.00458599 0.0002999
9.00578 0.00459877 0.000300461
9.04362 0.00461213 0.000301659
9.08149 0.00462496 0.000302468
9.11939 0.00463758 0.000303535
9.15732 0.00465047 0.000304619
9.19528 0.00466244 0.000305511
9.23327 0.00467526 0.000306817
9.2713 0.00468671 0.00030757
9.30935 0.00469928 0.000309019
9.34744 0.00471037 0.000309695
9.38556 0.00472248 0.000311207
9.42371 0.00473339 0.000311864
9.46189 0.00474486 0.000313356
9.50011 0.00475574 0.000314056
9.53836 0.00476653 0.000315428
9.57664 0.00477738 0.000316245
9.61496 0.00478756 0.000317391
9.65331 0.00479831 0.000318375
9.69169 0.00480796 0.000319222
9.73011 0.00481843 0.000320332
9.76856 0.00482771 0.000320902
9.80704 0.00483768 0.000322049
9.84557 0.00484679 0.000322408
9.88412 0.00485611 0.000323492
9.92271 0.00486515 0.000323719
9.96134 0.00487381 0.000324625
10 0.00488273 0.000324811
10.0387 0.00489084 0.00032543
10.0774 0.00489948 0.00032565
10.1162 0.00490718 0.000325891
10.155 0.00491533 0.00032615
10.1939 0.00492278 0.000325994
10.2328 0.00493027 0.000326218
10.2717 0.0049376 0.000325734
10.3106 0.00494442 0.000325823
10.3496 0.00495155 0.000325114
10.3887 0.0049578 0.000324957
10.4278 0.00496456 0.000324139
10.4669 0.00497042 0.000323624
10.506 0.00497657 0.0003228
10.5452 0.00498221 0.00032184
10.5845 0.00498762 0.000321011
10.6238 0.0049931 0.000319629
10.6631 0.00499781 0.000318706
10.7024 0.00500298 0.000317024
10.7418 0.00500714 0.000315899
10.7813 0.00501177 0.000314057
10.8208 0.00501557 0.000312621
10.8603 0.00501943 0.000310753
10.8999 0.00502304 0.000308918
10.9395 0.00502607 0.00030708
10.9792 0.00502942 0.000304841
11.0189 0.00503176 0.000302961
11.0586 0.00503462 0.000300444
11.0984 0.00503646 0.000298412
11.1383 0.00503855 0.000295777
11.1781 0.00504011 0.000293489
11.2181 0.0050413 0.000290871
11.2581 0.00504259 0.00028825
11.2981 0.00504296 0.000285698
11.3381 0.00504379 0.000282757
11.3783 0.00504354 0.000280191
11.4184 0.00504361 0.000277065
11.4587 0.00504299 0.000274376
11.4989 0.00504212 0.000271217
11.5392 0.00504119 0.000268307
11.5796 0.00503944 0.000265236
11.62 0.00503801 0.000262044
11.6605 0.00503557 0.000259053
11.701 0.00503335 0.000255644
11.7415 0.00503049 0.000252628
11.7822 0.00502733 0.000249152
11.8228 0.00502408 0.000246002
11.8636 0.00502004 0.000242602
11.9043 0.00501619 0.000239238
11.9452 0.00501151 0.000235972
11.986 0.00500683 0.000232406
12.027 0.00500169 0.000229192
12.068 0.00499611 0.000225574
12.109 0.00499047 0.000222325
12.1501 0.0049841 0.000218829
12.1913 0.00497774 0.000215493
12.2325 0.00497081 0.000212247
12.2738 0.0049636 0.000208862
12.3151 0.00495613 0.000205881
12.3565 0.00494806 0.000202693
12.3979 0.00493981 0.000200006
12.4394 0.00493089 0.000197365
12.481 0.00492151 0.000195061
12.5226 0.00491142 0.000193219
12.5643 0.0049003 0.000191395
12.6061 0.00488808 0.000190053
12.6479 0.00487436 0.000188231
12.6898 0.00485918 0.000185874
12.7317 0.00484295 0.000182152
12.7737 0.00482624 0.000176802
12.8158 0.00480989 0.000170202
12.8579 0.00479425 0.000162697
12.9001 0.00477926 0.000155008
12.9424 0.00476493 0.000147479
12.9847 0.00475071 0.000140197
13.0271 0.0047366 0.000133336
13.0696 0.00472236 0.00012675
13.1121 0.00470785 0.000120461
13.1547 0.00469317 0.000114398
13.1974 0.00467811 0.000108506
13.2402 0.00466278 0.000102771
13.283 0.00464718 9.71545e-05
13.3259 0.00463121 9.16315e-05
13.3689 0.00461507 8.62106e-05
13.4119 0.00459857 8.08528e-05
13.455 0.00458182 7.55868e-05
13.4982 0.00456492 7.03774e-05
13.5415 0.00454768 6.52512e-05
13.5848 0.00453036 6.01877e-05
13.6283 0.00451279 5.52128e-05
13.6718 0.00449501 5.03022e-05
13.7153 0.00447724 4.54905e-05
13.759 0.00445916 4.07542e-05
13.8028 0.00444108 3.61218e-05
13.8466 0.00442293 3.15799e-05
13.8905 0.00440457 2.71506e-05
13.9345 0.00438636 2.28177e-05
13.9786 0.00436796 1.86194e-05
14.0227 0.00434954 1.45193e-05
14.067 0.00433128 1.05592e-05
14.1113 0.00431283 6.71899e-06
14.1558 0.00429454 3.01476e-06
14.2003 0.00427633 -5.59592e-07
14.2449 0.00425803 -3.98626e-06
14.2896 0.00424001 -7.28511e-06
14.3344 0.00422196 -1.0429e-05
14.3793 0.00420399 -1.34389e-05
14.4243 0.00418632 -1.62967e-05
14.4693 0.00416858 -1.90183e-05
14.5145 0.00415108 -2.15805e-05
14.5598 0.00413384 -2.40198e-05
14.6052 0.00411658 -2.62956e-05
14.6506 0.00409963 -2.84463e-05
14.6962 0.0040829 -3.04491e-05
14.7419 0.00406623 -3.23227e-05
14.7877 0.00404991 -3.40545e-05
14.8336 0.00403377 -3.56724e-05
14.8796 0.00401777 -3.7144e-05
14.9257 0.00400214 -3.85126e-05
14.9719 0.00398666 -3.97517e-05
15.0182 0.00397137 -4.08838e-05
15.0647 0.00395647 -4.19004e-05
15.1112 0.00394171 -4.28262e-05
15.1579 0.00392717 -4.36325e-05
15.2047 0.00391301 -4.43662e-05
15.2516 0.00389899 -4.49944e-05
15.2986 0.00388522 -4.55449e-05
15.3458 0.00387181 -4.60119e-05
15.393 0.00385855 -4.64117e-05
15.4404 0.00384554 -4.67233e-05
15.488 0.00383287 -4.69927e-05
15.5356 0.00382037 -4.71783e-05
15.5834 0.00380812 -4.73203e-05
15.6313 0.00379616 -4.7402e-05
15.6794 0.00378443 -4.74434e-05
15.7276 0.0037729 -4.74245e-05
15.7759 0.00376164 -4.73816e-05
15.8243 0.00375064 -4.72856e-05
15.873 0.00373982 -4.71689e-05
15.9217 0.0037292 -4.70049e-05
15.9706 0.00371892 -4.68324e-05
16.0197 0.00370875 -4.66186e-05
16.0689 0.00369887 -4.63934e-05
16.1182 0.00368927 -4.6139e-05
16.1677 0.00367989 -4.58827e-05
16.2174 0.00367069 -4.55907e-05
16.2672 0.00366175 -4.5306e-05
16.3172 0.00365303 -4.49973e-05
16.3674 0.0036444 -4.46887e-05
16.4177 0.00363597 -4.43605e-05
16.4682 0.00362777 -4.40484e-05
16.5189 0.00361967 -4.37109e-05
16.5697 0.00361171 -4.33859e-05
16.6208 0.00360395 -4.30499e-05
16.672 0.00359636 -4.2728e-05
16.7234 0.00358886 -4.23893e-05
16.775 0.00358152 -4.20706e-05
16.8268 0.00357438 -4.174e-05
16.8787 0.00356736 -4.14288e-05
16.9309 0.00356043 -4.11047e-05
16.9833 0.00355367 -4.0803e-05
17.0359 0.00354708 -4.0493e-05
17.0887 0.00354058 -4.02047e-05
17.1418 0.00353418 -3.99057e-05
17.195 0.00352793 -3.96318e-05
17.2485 0.00352182 -3.93509e-05
17.3022 0.00351579 -3.90942e-05
17.3562 0.00350985 -3.88278e-05
17.4104 0.00350405 -3.85873e-05
17.4648 0.00349836 -3.83399e-05
17.5195 0.00349275 -3.81186e-05
17.5744 0.00348721 -3.78867e-05
17.6296 0.00348179 -3.76807e-05
17.6851 0.00347645 -3.74676e-05
17.7408 0.00347121 -3.72815e-05
17.7969 0.00346604 -3.70839e-05
17.8532 0.00346093 -3.69123e-05
17.9098 0.0034559 -3.67328e-05
17.9667 0.00345096 -3.65805e-05
18.0239 0.0034461 -3.64181e-05
18.0815 0.00344128 -3.62824e-05
18.1393 0.00343652 -3.61365e-05
18.1975 0.00343182 -3.60177e-05
18.256 0.00342718 -3.58889e-05
18.3149 0.00342261 -3.5789e-05
18.3742 0.0034181 -3.5678e-05
18.4338 0.00341361 -3.55932e-05
18.4938 0.00340916 -3.54956e-05
18.5542 0.00340477 -3.5426e-05
18.615 0.00340042 -3.5344e-05
18.6762 0.00339611 -3.52894e-05
18.7379 0.00339185 -3.52205e-05
18.8 0.00338761 -3.51779e-05
18.8625 0.00338339 -3.51195e-05
18.9255 0.00337919 -3.50874e-05
18.9891 0.00337501 -3.50387e-05
19.0531 0.00337087 -3.50163e-05
19.1177 0.00336675 -3.49757e-05
19.1828 0.00336264 -3.49609e-05
19.2484 0.00335855 -3.49269e-05
19.3147 0.00335448 -3.49184e-05
19.3816 0.00335042 -3.48893e-05
19.4491 0.00334637 -3.48859e-05
19.5173 0.00334231 -3.48602e-05
19.5862 0.00333828 -3.48604e-05
19.6558 0.00333424 -3.48369e-05
19.7262 0.00333021 -3.48391e-05
19.7974 0.00332617 -3.48161e-05
19.8694 0.00332214 -3.48189e-05
19.9423 0.00331807 -3.4794e-05
20.0162 0.00331401 -3.47946e-05
20.091 0.00330994 -3.47651e-05
20.1669 0.00330586 -3.47602e-05
20.244 0.00330177 -3.47227e-05
20.3222 0.00329767 -3.47099e-05
20.4016 0.00329357 -3.4662e-05
20.4825 0.00328948 -3.46397e-05
20.5648 0.00328539 -3.45805e-05
20.6487 0.0032813 -3.45476e-05
20.7344 0.00327723 -3.44743e-05
20.8219 0.00327322 -3.44285e-05
20.9115 0.00326932 -3.43413e-05
21.0034 0.0032656 -3.42847e-05
21.0979 0.00326218 -3.41833e-05
21.1952 0.00326052 -3.41473e-05
21.2959 0.00325925 -3.40624e-05
21.4004 0.00325903 -3.4027e-05
21.5093 0.0032608 -3.39682e-05
21.6237 0.00325922 -3.38652e-05
21.7448 0.00325656 -3.36583e-05
21.8747 0.00325373 -3.34769e-05
22.0165 0.00324986 -3.31628e-05
22.1768 0.00324513 -3.28467e-05
22.3723 0.00325535 -3.2685e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.25Lambda0.5Nc1Classic/vCLROffP_FRG.txt <==
-22.3723 0.0032554 3.27799e-05
-22.1768 0.00324523 3.29071e-05
-22.0165 0.00324999 3.32493e-05
-21.8747 0.00325389 3.35422e-05
-21.7448 0.00325674 3.37428e-05
-21.6237 0.00325943 3.39331e-05
-21.5093 0.00326103 3.40522e-05
-21.4004 0.00325929 3.40968e-05
-21.2959 0.00325953 3.41464e-05
-21.1952 0.00326082 3.42188e-05
-21.0979 0.00326251 3.42676e-05
-21.0034 0.00326595 3.43578e-05
-20.9115 0.00326968 3.44263e-05
-20.8219 0.0032736 3.45032e-05
-20.7344 0.00327764 3.456e-05
-20.6487 0.00328172 3.46238e-05
-20.5648 0.00328583 3.46672e-05
-20.4825 0.00328994 3.47175e-05
-20.4016 0.00329405 3.47498e-05
-20.3222 0.00329817 3.47893e-05
-20.244 0.00330229 3.48117e-05
-20.1669 0.0033064 3.48413e-05
-20.091 0.0033105 3.48554e-05
-20.0162 0.00331458 3.48774e-05
-19.9423 0.00331866 3.48858e-05
-19.8694 0.00332274 3.49035e-05
-19.7974 0.0033268 3.49094e-05
-19.7262 0.00333085 3.49255e-05
-19.6558 0.0033349 3.49318e-05
-19.5862 0.00333896 3.49488e-05
-19.5173 0.00334301 3.49569e-05
-19.4491 0.00334708 3.49763e-05
-19.3816 0.00335115 3.49878e-05
-19.3147 0.00335523 3.50109e-05
-19.2484 0.00335933 3.50274e-05
-19.1828 0.00336343 3.50557e-05
-19.1177 0.00336756 3.50783e-05
-19.0531 0.0033717 3.51134e-05
-18.9891 0.00337586 3.51436e-05
-18.9255 0.00338005 3.51869e-05
-18.8625 0.00338427 3.52267e-05
-18.8 0.00338851 3.52801e-05
-18.7379 0.00339277 3.53303e-05
-18.6762 0.00339705 3.53942e-05
-18.615 0.00340138 3.54564e-05
-18.5542 0.00340575 3.55337e-05
-18.4938 0.00341017 3.56108e-05
-18.4338 0.00341463 3.57039e-05
-18.3742 0.00341914 3.57962e-05
-18.3149 0.00342368 3.59028e-05
-18.256 0.00342827 3.60102e-05
-18.1975 0.00343292 3.61349e-05
-18.1393 0.00343765 3.62611e-05
-18.0815 0.00344243 3.64031e-05
-18.0239 0.00344727 3.65463e-05
-17.9667 0.00345215 3.67049e-05
-17.9098 0.00345712 3.68647e-05
-17.8532 0.00346218 3.70407e-05
-17.7969 0.0034673 3.72197e-05
-17.7408 0.0034725 3.74139e-05
-17.6851 0.00347776 3.76076e-05
-17.6296 0.00348312 3.78176e-05
-17.5744 0.00348858 3.80311e-05
-17.5195 0.00349413 3.82601e-05
-17.4648 0.00349977 3.8489e-05
-17.4104 0.00350549 3.87337e-05
-17.3562 0.00351132 3.8982e-05
-17.3022 0.00351729 3.92459e-05
-17.2485 0.00352334 3.95104e-05
-17.195 0.00352948 3.9789e-05
-17.1418 0.00353576 4.00708e-05
-17.0887 0.00354219 4.03678e-05
-17.0359 0.00354872 4.06641e-05
-16.9833 0.00355534 4.09724e-05
-16.9309 0.00356214 4.12823e-05
-16.8787 0.0035691 4.16049e-05
-16.8268 0.00357616 4.19243e-05
-16.775 0.00358334 4.22538e-05
-16.7234 0.00359073 4.25809e-05
-16.672 0.00359827 4.29186e-05
-16.6208 0.00360591 4.32489e-05
-16.5697 0.00361372 4.35841e-05
-16.5189 0.00362175 4.39177e-05
-16.4682 0.00362992 4.42546e-05
-16.4177 0.0036382 4.45753e-05
-16.3674 0.00364672 4.4903e-05
-16.3172 0.00365546 4.52203e-05
-16.2672 0.00366429 4.5529e-05
-16.2174 0.00367335 4.58232e-05
-16.1677 0.00368267 4.6116e-05
-16.1182 0.00369216 4.63827e-05
-16.0689 0.00370187 4.66392e-05
-16.0197 0.00371185 4.68759e-05
-15.9706 0.00372209 4.70926e-05
-15.9217 0.00373244 4.7277e-05
-15.873 0.00374312 4.74443e-05
-15.8243 0.00375399 4.7573e-05
-15.7759 0.00376505 4.76726e-05
-15.7276 0.00377637 4.77281e-05
-15.6794 0.00378795 4.77515e-05
-15.6313 0.00379974 4.77237e-05
-15.5834 0.00381176 4.76474e-05
-15.5356 0.00382407 4.75198e-05
-15.488 0.00383663 4.73405e-05
-15.4404 0.00384937 4.70863e-05
-15.393 0.00386243 4.67822e-05
-15.3458 0.00387576 4.63988e-05
-15.2986 0.00388924 4.59406e-05
-15.2516 0.00390308 4.54077e-05
-15.2047 0.00391717 4.47896e-05
-15.1579 0.00393141 4.4075e-05
-15.1112 0.00394602 4.32805e-05
-15.0647 0.00396086 4.23756e-05
-15.0182 0.00397585 4.13726e-05
-14.9719 0.00399122 4.02632e-05
-14.9257 0.00400679 3.904e-05
-14.8796 0.00402251 3.76964e-05
-14.8336 0.00403861 3.62432e-05
-14.7877 0.00405485 3.46532e-05
-14.7419 0.00407126 3.29427e-05
-14.6962 0.00408804 3.11e-05
-14.6506 0.00410489 2.91221e-05
-14.6052 0.00412194 2.70062e-05
-14.5598 0.00413933 2.47594e-05
-14.5145 0.0041567 2.23594e-05
-14.4693 0.00417433 1.98314e-05
-14.4243 0.00419221 1.71545e-05
-14.3793 0.00421002 1.4337e-05
-14.3344 0.00422815 1.13785e-05
-14.2896 0.00424635 8.28235e-06
-14.2449 0.00426454 5.0432e-06
-14.2003 0.00428302 1.67343e-06
-14.1558 0.00430142 -1.83098e-06
-14.1113 0.00431991 -5.46681e-06
-14.067 0.00433857 -9.22419e-06
-14.0227 0.00435705 -1.31014e-05
-13.9786 0.00437571 -1.71023e-05
-13.9345 0.00439435 -2.11989e-05
-13.8905 0.00441283 -2.54114e-05
-13.8466 0.00443148 -2.97148e-05
-13.8028 0.00444992 -3.41084e-05
-13.759 0.00446833 -3.85826e-05
-13.7153 0.00448675 -4.31333e-05
-13.6718 0.0045049 -4.77435e-05
-13.6283 0.00452308 -5.24175e-05
-13.5848 0.00454108 -5.71308e-05
-13.5415 0.00455887 -6.18868e-05
-13.4982 0.00457661 -6.66666e-05
-13.455 0.00459406 -7.1467e-05
-13.4119 0.00461139 -7.62638e-05
-13.3689 0.00462852 -8.10629e-05
-13.3259 0.00464535 -8.58315e-05
-13.283 0.00466206 -9.05701e-05
-13.2402 0.00467844 -9.52541e-05
-13.1974 0.00469459 -9.98542e-05
-13.1547 0.0047105 -0.000104374
-13.1121 0.00472601 -0.000108752
-13.0696 0.00474129 -0.000112983
-13.0271 0.00475614 -0.00011704
-12.9847 0.00477052 -0.000120838
-12.9424 0.00478444 -0.000124472
-12.9001 0.00479754 -0.000127852
-12.8579 0.00480997 -0.000131163
-12.8158 0.00482141 -0.000134668
-12.7737 0.00483201 -0.000138491
-12.7317 0.00484207 -0.000143094
-12.6898 0.00485184 -0.000148325
-12.6479 0.00486177 -0.000153982
-12.6061 0.00487189 -0.000160011
-12.5643 0.00488205 -0.000165695
-12.5226 0.0048923 -0.000171502
-12.481 0.00490231 -0.000176785
-12.4394 0.00491209 -0.000181953
-12.3979 0.00492169 -0.00018695
-12.3565 0.00493073 -0.000191554
-12.3151 0.00493964 -0.000196313
-12.2738 0.00494795 -0.000200575
-12.2325 0.00495596 -0.000205022
-12.1913 0.00496365 -0.000209144
-12.1501 0.00497073 -0.00021322
-12.109 0.00497776 -0.000217332
-12.068 0.00498401 -0.00022111
-12.027 0.00499017 -0.000225174
-11.986 0.00499583 -0.000228778
-11.9452 0.00500099 -0.000232675
-11.9043 0.00500613 -0.000236235
-11.8636 0.0050104 -0.00023985
-11.8228 0.00501483 -0.000243477
-11.7822 0.00501844 -0.000246821
-11.7415 0.00502193 -0.000250476
-11.701 0.00502511 -0.000253646
-11.6605 0.00502763 -0.000257198
-11.62 0.00503034 -0.000260311
-11.5796 0.00503203 -0.000263619
-11.5392 0.00503403 -0.000266789
-11.4989 0.00503519 -0.000269796
-11.4587 0.00503627 -0.000273036
-11.4184 0.00503709 -0.000275805
-11.3783 0.00503722 -0.000278999
-11.3381 0.00503766 -0.000281632
-11.2981 0.005037 -0.000284629
-11.2581 0.00503679 -0.000287239
-11.2181 0.00503566 -0.000289907
-11.1781 0.00503461 -0.000292575
-11.1383 0.00503319 -0.000294904
-11.0984 0.00503124 -0.000297582
-11.0586 0.00502953 -0.000299648
-11.0189 0.00502679 -0.000302203
-10.9792 0.00502457 -0.000304112
-10.9395 0.00502134 -0.000306385
-10.8999 0.00501841 -0.000308248
-10.8603 0.0050149 -0.000310113
-10.8208 0.00501115 -0.000312002
-10.7813 0.00500744 -0.000313464
-10.7418 0.0050029 -0.000315326
-10.7024 0.00499883 -0.000316474
-10.6631 0.00499375 -0.000318173
-10.6238 0.00498912 -0.000319118
-10.5845 0.00498372 -0.000320514
-10.5452 0.00497839 -0.000321362
-10.506 0.00497282 -0.000322334
-10.4669 0.00496674 -0.000323176
-10.4278 0.00496095 -0.000323702
-10.3887 0.00495425 -0.000324537
-10.3496 0.00494807 -0.000324704
-10.3106 0.004941 -0.000325428
-10.2717 0.00493424 -0.000325347
-10.2328 0.00492697 -0.000325845
-10.1939 0.00491954 -0.000325629
-10.155 0.00491214 -0.000325798
-10.1162 0.00490404 -0.000325544
-10.0774 0.0048964 -0.000325316
-10.0387 0.0048878 -0.000325101
-10 0.00487974 -0.000324494
-9.96134 0.00487087 -0.000324313
-9.92271 0.00486226 -0.000323417
-9.88412 0.00485326 -0.000323194
-9.84557 0.00484399 -0.000322121
-9.80704 0.00483492 -0.000321765
-9.76856 0.00482499 -0.000320627
-9.73011 0.00481575 -0.00032006
-9.69169 0.00480532 -0.000318959
-9.65331 0.0047957 -0.000318115
-9.61496 0.004785 -0.00031714
-9.57664 0.00477486 -0.000315995
-9.53836 0.00476403 -0.000315186
-9.50011 0.00475328 -0.000313816
-9.46189 0.00474243 -0.000313124
-9.42371 0.004731 -0.000311634
-9.38556 0.00472012 -0.000310983
-9.34744 0.00470804 -0.000309473
-9.30935 0.00469698 -0.000308804
-9.2713 0.00468444 -0.000307356
-9.23327 0.00467302 -0.00030661
-9.19528 0.00466023 -0.000305305
-9.15732 0.00464829 -0.000304419
-9.11939 0.00463543 -0.000303335
-9.08149 0.00462283 -0.000302274
-9.04362 0.00461002 -0.000301465
-9.00578 0.0045967 -0.000300274
-8.96797 0.00458394 -0.000299712
-8.93019 0.00456988 -0.000298463
-8.89244 0.00455704 -0.000298099
-8.85471 0.00454241 -0.000296857
-8.81702 0.00452929 -0.000296633
-8.77936 0.00451429 -0.000295463
-8.74172 0.0045007 -0.000295307
-8.70412 0.00448551 -0.000294273
-8.66654 0.00447131 -0.000294116
-8.62899 0.00445606 -0.000293277
-8.59146 0.00444112 -0.00029305
-8.55397 0.00442592 -0.000292462
-8.5165 0.00441014 -0.000292098
-8.47906 0.00439499 -0.000291809
-8.44165 0.00437838 -0.000291302
-8.40426 0.00436312 -0.0002913
-8.3669 0.00434582 -0.000290671
-8.32956 0.00433025 -0.000290887
-8.29226 0.00431241 -0.000290158
-8.25497 0.00429636 -0.000290513
-8.21772 0.00427813 -0.000289697
-8.18049 0.00426145 -0.000290108
-8.14328 0.00424296 -0.000289214
-8.1061 0.00422545 -0.000289572
-8.06895 0.00420683 -0.000288608
-8.03182 0.00418838 -0.000288788
-7.99471 0.00416969 -0.000287766
-7.95763 0.00415021 -0.000287631
-7.92058 0.00413141 -0.000286554
-7.88355 0.00411088 -0.000285941
-7.84654 0.00409182 -0.0002848
-7.80955 0.0040704 -0.00028355
-7.77259 0.00405087 -0.000282296
-7.73566 0.00402874 -0.000280302
-7.69874 0.00400854 -0.000278781
-7.66185 0.00398581 -0.00027595
-7.62498 0.0039648 -0.000273942
-7.58814 0.00394156 -0.000270153
-7.55132 0.00391965 -0.000267424
-7.51452 0.00389596 -0.000262511
-7.47774 0.00387307 -0.000258817
-7.44099 0.003849 -0.000252558
-7.40425 0.00382501 -0.000247612
-7.36754 0.00380067 -0.000239757
-7.33085 0.00377548 -0.000233211
-7.29418 0.0037509 -0.000223504
-7.25754 0.00372443 -0.000214928
-7.22091 0.00369958 -0.000203111
-7.18431 0.00367188 -0.000191987
-7.14772 0.00364661 -0.000177758
-7.11116 0.0036178 -0.000163522
-7.07462 0.00359192 -0.000146506
-7.0381 0.0035621 -0.000128579
-7.00159 0.0035354 -0.00010832
-6.96511 0.00350465 -8.61441e-05
-6.92865 0.00347692 -6.21139e-05
-6.89221 0.00344529 -3.5162e-05
-6.85579 0.00341624 -6.7985e-06
-6.81938 0.0033837 2.54378e-05
-6.783 0.00335298 5.87015e-05
-6.74664 0.00331946 9.66764e-05
-6.71029 0.00328673 0.000135373
-6.67397 0.00325203 0.00017945
-6.63766 0.00321688 0.000223987
-6.60137 0.00318075 0.000274397
-6.5651 0.00314278 0.000324976
-6.52885 0.00310484 0.000381749
-6.49262 0.00306366 0.000438343
-6.4564 0.00302342 0.000501236
-6.42021 0.00297873 0.000563556
-6.38403 0.00293571 0.000632009
-6.34786 0.00288727 0.000699446
-6.31172 0.00284111 0.000772545
-6.27559 0.00278881 0.00084415
-6.23949 0.00273922 0.000920637
-6.20339 0.00268312 0.000995133
-6.16732 0.00263004 0.00107344
-6.13126 0.00257041 0.00114929
-6.09522 0.00251406 0.00122761
-6.05919 0.00245143 0.00130308
-6.02319 0.00239226 0.00137949
-5.9872 0.00232743 0.00145279
-5.95122 0.00226619 0.00152536
-5.91526 0.0022002 0.00159476
-5.87932 0.00213787 0.0016617
-5.84339 0.00207194 0.00172565
-5.80748 0.00200968 0.00178549
-5.77158 0.00194514 0.00184269
-5.7357 0.00188413 0.00189435
-5.69984 0.00182232 0.0019439
-5.66399 0.00176374 0.00198672
-5.62815 0.0017059 0.00202812
-5.59233 0.00165082 0.00206187
-5.55653 0.00159801 0.00209502
-5.52074 0.00154728 0.00211987
-5.48497 0.00150029 0.00214505
-5.4492 0.00145457 0.00216149
-5.41346 0.00141386 0.00217926
-5.37773 0.00137355 0.00218804
-5.34201 0.00133932 0.00219915
-5.30631 0.00130458 0.00220119
-5.27062 0.00127675 0.00220654
-5.23494 0.00124747 0.00220284
-5.19928 0.00122573 0.00220336
-5.16363 0.0012016 0.00219494
-5.128 0.00118545 0.00219156
-5.09237 0.00116601 0.00217939
-5.05677 0.0011548 0.00217296
-5.02117 0.00113946 0.00215793
-4.98559 0.00113243 0.00214921
-4.95002 0.00112055 0.00213213
-4.91446 0.00111688 0.00212176
-4.87892 0.00110776 0.00210331
-4.84339 0.00110664 0.00209182
-4.80787 0.00109956 0.00207254
-4.77237 0.00110019 0.00206034
-4.73687 0.00109442 0.0020407
-4.70139 0.00109602 0.00202809
-4.66592 0.00109087 0.00200845
-4.63046 0.00109273 0.00199565
-4.59502 0.00108753 0.00197629
-4.55958 0.00108893 0.00196343
-4.52416 0.00108307 0.00194458
-4.48875 0.00108335 0.00193175
-4.45335 0.00107622 0.00191359
-4.41797 0.0010747 0.00190084
-4.38259 0.00106571 0.00188353
-4.34722 0.00106173 0.00187089
-4.31187 0.00105024 0.00185458
-4.27653 0.00104307 0.00184204
-4.24119 0.00102839 0.00182685
-4.20587 0.00101723 0.00181439
-4.17056 0.000998577 0.00180042
-4.13526 0.000982517 0.00178796
-4.09997 0.000958961 0.0017752
-4.06469 0.00093695 0.00176259
-4.02942 0.000907422 0.00175092
-3.99416 0.000878254 0.00173791
-3.95891 0.000841523 0.00172704
-3.92367 0.000803836 0.0017132
-3.88844 0.000758518 0.00170265
-3.85322 0.000710811 0.00168735
-3.81801 0.000655382 0.00167639
-3.7828 0.000596044 0.00165875
-3.74761 0.000528839 0.00164639
-3.71243 0.000456191 0.00162526
-3.67726 0.000375411 0.00161019
-3.64209 0.000287712 0.00158409
-3.60694 0.000191435 0.0015647
-3.57179 8.68908e-05 0.00153181
-3.53665 -2.69012e-05 0.00150612
-3.50152 -0.000150133 0.00146419
-3.4664 -0.000283525 0.0014298
-3.43129 -0.000427327 0.00137611
-3.39619 -0.00058243 0.00133017
-3.36109 -0.000748704 0.0012614
-3.32601 -0.000927559 0.00120048
-3.29093 -0.00111818 0.00111268
-3.25586 -0.00132262 0.00103263
-3.2208 -0.00153934 0.000921137
-3.18574 -0.00177087 0.000816867
-3.1507 -0.00201504 0.00067617
-3.11566 -0.00227478 0.000541555
-3.08063 -0.00254704 0.000365115
-3.0456 -0.00283541 0.000192929
-3.01059 -0.0031353 -2.70174e-05
-2.97558 -0.00345156 -0.000245182
-2.94058 -0.00377706 -0.000517767
-2.90558 -0.00411858 -0.000791598
-2.87059 -0.0044654 -0.00112737
-2.83561 -0.00482674 -0.00146787
-2.80064 -0.0051874 -0.00187869
-2.76567 -0.00555914 -0.00229811
-2.73071 -0.00592156 -0.00279678
-2.69576 -0.00628878 -0.00330825
-2.66081 -0.00663443 -0.00390771
-2.62587 -0.0069749 -0.00452411
-2.59094 -0.00727645 -0.00523575
-2.55601 -0.00755833 -0.0059673
-2.52109 -0.00777735 -0.00679773
-2.48617 -0.0079569 -0.00764746
-2.45126 -0.0080424 -0.00859265
-2.41636 -0.00806343 -0.009549
-2.38146 -0.00795345 -0.0105852
-2.34657 -0.00775151 -0.0116115
-2.31168 -0.00738153 -0.0126838
-2.2768 -0.00689701 -0.013708
-2.24192 -0.00621913 -0.0147225
-2.20705 -0.00542159 -0.0156338
-2.17219 -0.00443315 -0.0164636
-2.13733 -0.00335076 -0.0171289
-2.10247 -0.00211966 -0.0176432
-2.06762 -0.000855379 -0.0179476
-2.03278 0.000480047 -0.0180605
-1.99794 0.00176659 -0.0179563
-1.9631 0.00303596 -0.0176672
-1.92827 0.0041813 -0.0171995
-1.89345 0.00524232 -0.016596
-1.85862 0.00613654 -0.0158824
-1.82381 0.00691877 -0.0151003
-1.78899 0.00753045 -0.0142792
-1.75419 0.00803784 -0.0134489
-1.71938 0.0083983 -0.0126332
-1.68458 0.00868099 -0.0118467
-1.64979 0.0088507 -0.0111054
-1.61499 0.00897281 -0.0104113
-1.58021 0.00901415 -0.00977416
-1.54542 0.0090337 -0.00918865
-1.51064 0.00899781 -0.00866044
-1.47586 0.0089593 -0.00818075
-1.44109 0.00888329 -0.00775306
-1.40632 0.00881782 -0.00736776
-1.37155 0.00872665 -0.00702717
-1.33679 0.00865467 -0.00672214
-1.30203 0.00856437 -0.00645446
-1.26727 0.00849888 -0.00621596
-1.23251 0.00841938 -0.00600818
-1.19776 0.00836847 -0.00582403
-1.16301 0.00830585 -0.005665
-1.12827 0.00827458 -0.00552489
-1.09352 0.00823264 -0.00540531
-1.05878 0.0082243 -0.00530067
-1.02405 0.00820562 -0.00521284
-0.989309 0.0082226 -0.0051365
-0.954576 0.00822916 -0.00507386
-0.919844 0.00827352 -0.00501965
-0.885115 0.00830713 -0.00497639
-0.850388 0.00838095 -0.00493868
-0.815663 0.00844347 -0.00490929
-0.78094 0.00854908 -0.00488251
-0.746219 0.00864266 -0.00486128
-0.711499 0.00878266 -0.00483936
-0.676781 0.00890975 -0.00481982
-0.642065 0.00908694 -0.00479559
-0.60735 0.00925008 -0.0047698
-0.572637 0.00946712 -0.00473425
-0.537925 0.00966838 -0.00469209
-0.503214 0.0099269 -0.00463363
-0.468504 0.0101669 -0.004562
-0.433796 0.010466 -0.00446584
-0.399089 0.0107419 -0.00434826
-0.364382 0.0110758 -0.00419638
-0.329676 0.0113792 -0.00401346
-0.294972 0.0117337 -0.00378597
-0.260267 0.0120473 -0.00351779
-0.225564 0.012398 -0.0031966
-0.190861 0.0126893 -0.00282823
-0.156158 0.0129969 -0.00240414
-0.121456 0.0132302 -0.00193384
-0.0867541 0.0134427 -0.00141636
-0.0520524 0.0135785 -0.000865836
-0.0173508 0.013655 -0.000290541
0.0173508 0.013655 0.000290541
0.0520524 0.0135785 0.000865836
0.0867541 0.0134427 0.00141636
0.121456 0.0132302 0.00193384
0.156158 0.0129969 0.00240414
0.190861 0.0126893 0.00282823
0.225564 0.012398 0.0031966
0.260267 0.0120473 0.00351779
0.294972 0.0117337 0.00378597
0.329676 0.0113792 0.00401346
0.364382 0.0110758 0.00419638
0.399089 0.0107419 0.00434826
0.433796 0.010466 0.00446584
0.468504 0.0101669 0.004562
0.503214 0.0099269 0.00463363
0.537925 0.00966838 0.00469209
0.572637 0.00946712 0.00473425
0.60735 0.00925008 0.0047698
0.642065 0.00908694 0.00479559
0.676781 0.00890975 0.00481982
0.711499 0.00878266 0.00483936
0.746219 0.00864266 0.00486128
0.78094 0.00854908 0.00488251
0.815663 0.00844347 0.00490929
0.850388 0.00838095 0.00493868
0.885115 0.00830713 0.00497639
0.919844 0.00827352 0.00501965
0.954576 0.00822916 0.00507386
0.989309 0.0082226 0.0051365
1.02405 0.00820562 0.00521284
1.05878 0.0082243 0.00530067
1.09352 0.00823264 0.00540531
1.12827 0.00827458 0.00552489
1.16301 0.00830585 0.005665
1.19776 0.00836847 0.00582403
1.23251 0.00841938 0.00600818
1.26727 0.00849888 0.00621596
1.30203 0.00856437 0.00645446
1.33679 0.00865467 0.00672214
1.37155 0.00872665 0.00702717
1.40632 0.00881782 0.00736776
1.44109 0.00888329 0.00775306
1.47586 0.0089593 0.00818075
1.51064 0.00899781 0.00866044
1.54542 0.0090337 0.00918865
1.58021 0.00901415 0.00977416
1.61499 0.00897281 0.0104113
1.64979 0.0088507 0.0111054
1.68458 0.00868099 0.0118467
1.71938 0.0083983 0.0126332
1.75419 0.00803784 0.0134489
1.78899 0.00753045 0.0142792
1.82381 0.00691877 0.0151003
1.85862 0.00613654 0.0158824
1.89345 0.00524232 0.016596
1.92827 0.0041813 0.0171995
1.9631 0.00303596 0.0176672
1.99794 0.00176659 0.0179563
2.03278 0.000480047 0.0180605
2.06762 -0.000855379 0.0179476
2.10247 -0.00211966 0.0176432
2.13733 -0.00335076 0.0171289
2.17219 -0.00443315 0.0164636
2.20705 -0.00542159 0.0156338
2.24192 -0.00621913 0.0147225
2.2768 -0.00689701 0.013708
2.31168 -0.00738153 0.0126838
2.34657 -0.00775151 0.0116115
2.38146 -0.00795345 0.0105852
2.41636 -0.00806343 0.009549
2.45126 -0.0080424 0.00859265
2.48617 -0.0079569 0.00764746
2.52109 -0.00777735 0.00679773
2.55601 -0.00755833 0.0059673
2.59094 -0.00727645 0.00523575
2.62587 -0.0069749 0.00452411
2.66081 -0.00663443 0.00390771
2.69576 -0.00628878 0.00330825
2.73071 -0.00592156 0.00279678
2.76567 -0.00555914 0.00229811
2.80064 -0.0051874 0.00187869
2.83561 -0.00482674 0.00146787
2.87059 -0.0044654 0.00112737
2.90558 -0.00411858 0.000791598
2.94058 -0.00377706 0.000517767
2.97558 -0.00345156 0.000245182
3.01059 -0.0031353 2.70174e-05
3.0456 -0.00283541 -0.000192929
3.08063 -0.00254704 -0.000365115
3.11566 -0.00227478 -0.000541555
3.1507 -0.00201504 -0.00067617
3.18574 -0.00177087 -0.000816867
3.2208 -0.00153934 -0.000921137
3.25586 -0.00132262 -0.00103263
3.29093 -0.00111818 -0.00111268
3.32601 -0.000927559 -0.00120048
3.36109 -0.000748704 -0.0012614
3.39619 -0.00058243 -0.00133017
3.43129 -0.000427327 -0.00137611
3.4664 -0.000283525 -0.0014298
3.50152 -0.000150133 -0.00146419
3.53665 -2.69012e-05 -0.00150612
3.57179 8.68908e-05 -0.00153181
3.60694 0.000191435 -0.0015647
3.64209 0.000287712 -0.00158409
3.67726 0.000375411 -0.00161019
3.71243 0.000456191 -0.00162526
3.74761 0.000528839 -0.00164639
3.7828 0.000596044 -0.00165875
3.81801 0.000655382 -0.00167639
3.85322 0.000710811 -0.00168735
3.88844 0.000758518 -0.00170265
3.92367 0.000803836 -0.0017132
3.95891 0.000841523 -0.00172704
3.99416 0.000878254 -0.00173791
4.02942 0.000907422 -0.00175092
4.06469 0.00093695 -0.00176259
4.09997 0.000958961 -0.0017752
4.13526 0.000982517 -0.00178796
4.17056 0.000998577 -0.00180042
4.20587 0.00101723 -0.00181439
4.24119 0.00102839 -0.00182685
4.27653 0.00104307 -0.00184204
4.31187 0.00105024 -0.00185458
4.34722 0.00106173 -0.00187089
4.38259 0.00106571 -0.00188353
4.41797 0.0010747 -0.00190084
4.45335 0.00107622 -0.00191359
4.48875 0.00108335 -0.00193175
4.52416 0.00108307 -0.00194458
4.55958 0.00108893 -0.00196343
4.59502 0.00108753 -0.00197629
4.63046 0.00109273 -0.00199565
4.66592 0.00109087 -0.00200845
4.70139 0.00109602 -0.00202809
4.73687 0.00109442 -0.0020407
4.77237 0.00110019 -0.00206034
4.80787 0.00109956 -0.00207254
4.84339 0.00110664 -0.00209182
4.87892 0.00110776 -0.00210331
4.91446 0.00111688 -0.00212176
4.95002 0.00112055 -0.00213213
4.98559 0.00113243 -0.00214921
5.02117 0.00113946 -0.00215793
5.05677 0.0011548 -0.00217296
5.09237 0.00116601 -0.00217939
5.128 0.00118545 -0.00219156
5.16363 0.0012016 -0.00219494
5.19928 0.00122573 -0.00220336
5.23494 0.00124747 -0.00220284
5.27062 0.00127675 -0.00220654
5.30631 0.00130458 -0.00220119
5.34201 0.00133932 -0.00219915
5.37773 0.00137355 -0.00218804
5.41346 0.00141386 -0.00217926
5.4492 0.00145457 -0.00216149
5.48497 0.00150029 -0.00214505
5.52074 0.00154728 -0.00211987
5.55653 0.00159801 -0.00209502
5.59233 0.00165082 -0.00206187
5.62815 0.0017059 -0.00202812
5.66399 0.00176374 -0.00198672
5.69984 0.00182232 -0.0019439
5.7357 0.00188413 -0.00189435
5.77158 0.00194514 -0.00184269
5.80748 0.00200968 -0.00178549
5.84339 0.00207194 -0.00172565
5.87932 0.00213787 -0.0016617
5.91526 0.0022002 -0.00159476
5.95122 0.00226619 -0.00152536
5.9872 0.00232743 -0.00145279
6.02319 0.00239226 -0.00137949
6.05919 0.00245143 -0.00130308
6.09522 0.00251406 -0.00122761
6.13126 0.00257041 -0.00114929
6.16732 0.00263004 -0.00107344
6.20339 0.00268312 -0.000995133
6.23949 0.00273922 -0.000920637
6.27559 0.00278881 -0.00084415
6.31172 0.00284111 -0.000772545
6.34786 0.00288727 -0.000699446
6.38403 0.00293571 -0.000632009
6.42021 0.00297873 -0.000563556
6.4564 0.00302342 -0.000501236
6.49262 0.00306366 -0.000438343
6.52885 0.00310484 -0.000381749
6.5651 0.00314278 -0.000324976
6.60137 0.00318075 -0.000274397
6.63766 0.00321688 -0.000223987
6.67397 0.00325203 -0.00017945
6.71029 0.00328673 -0.000135373
6.74664 0.00331946 -9.66764e-05
6.783 0.00335298 -5.87015e-05
6.81938 0.0033837 -2.54378e-05
6.85579 0.00341624 6.7985e-06
6.89221 0.00344529 3.5162e-05
6.92865 0.00347692 6.21139e-05
6.96511 0.00350465 8.61441e-05
7.00159 0.0035354 0.00010832
7.0381 0.0035621 0.000128579
7.07462 0.00359192 0.000146506
7.11116 0.0036178 0.000163522
7.14772 0.00364661 0.000177758
7.18431 0.00367188 0.000191987
7.22091 0.00369958 0.000203111
7.25754 0.00372443 0.000214928
7.29418 0.0037509 0.000223504
7.33085 0.00377548 0.000233211
7.36754 0.00380067 0.000239757
7.40425 0.00382501 0.000247612
7.44099 0.003849 0.000252558
7.47774 0.00387307 0.000258817
7.51452 0.00389596 0.000262511
7.55132 0.00391965 0.000267424
7.58814 0.00394156 0.000270153
7.62498 0.0039648 0.000273942
7.66185 0.00398581 0.00027595
7.69874 0.00400854 0.000278781
7.73566 0.00402874 0.000280302
7.77259 0.00405087 0.000282296
7.80955 0.0040704 0.00028355
7.84654 0.00409182 0.0002848
7.88355 0.00411088 0.000285941
7.92058 0.00413141 0.000286554
7.95763 0.00415021 0.000287631
7.99471 0.00416969 0.000287766
8.03182 0.00418838 0.000288788
8.06895 0.00420683 0.000288608
8.1061 0.00422545 0.000289572
8.14328 0.00424296 0.000289214
8.18049 0.00426145 0.000290108
8.21772 0.00427813 0.000289697
8.25497 0.00429636 0.000290513
8.29226 0.00431241 0.000290158
8.32956 0.00433025 0.000290887
8.3669 0.00434582 0.000290671
8.40426 0.00436312 0.0002913
8.44165 0.00437838 0.000291302
8.47906 0.00439499 0.000291809
8.5165 0.00441014 0.000292098
8.55397 0.00442592 0.000292462
8.59146 0.00444112 0.00029305
8.62899 0.00445606 0.000293277
8.66654 0.00447131 0.000294116
8.70412 0.00448551 0.000294273
8.74172 0.0045007 0.000295307
8.77936 0.00451429 0.000295463
8.81702 0.00452929 0.000296633
8.85471 0.00454241 0.000296857
8.89244 0.00455704 0.000298099
8.93019 0.00456988 0.000298463
8.96797 0.00458394 0.000299712
9.00578 0.0045967 0.000300274
9.04362 0.00461002 0.000301465
9.08149 0.00462283 0.000302274
9.11939 0.00463543 0.000303335
9.15732 0.00464829 0.000304419
9.19528 0.00466023 0.000305305
9.23327 0.00467302 0.00030661
9.2713 0.00468444 0.000307356
9.30935 0.00469698 0.000308804
9.34744 0.00470804 0.000309473
9.38556 0.00472012 0.000310983
9.42371 0.004731 0.000311634
9.46189 0.00474243 0.000313124
9.50011 0.00475328 0.000313816
9.53836 0.00476403 0.000315186
9.57664 0.00477486 0.000315995
9.61496 0.004785 0.00031714
9.65331 0.0047957 0.000318115
9.69169 0.00480532 0.000318959
9.73011 0.00481575 0.00032006
9.76856 0.00482499 0.000320627
9.80704 0.00483492 0.000321765
9.84557 0.00484399 0.000322121
9.88412 0.00485326 0.000323194
9.92271 0.00486226 0.000323417
9.96134 0.00487087 0.000324313
10 0.00487974 0.000324494
10.0387 0.0048878 0.000325101
10.0774 0.0048964 0.000325316
10.1162 0.00490404 0.000325544
10.155 0.00491214 0.000325798
10.1939 0.00491954 0.000325629
10.2328 0.00492697 0.000325845
10.2717 0.00493424 0.000325347
10.3106 0.004941 0.000325428
10.3496 0.00494807 0.000324704
10.3887 0.00495425 0.000324537
10.4278 0.00496095 0.000323702
10.4669 0.00496674 0.000323176
10.506 0.00497282 0.000322334
10.5452 0.00497839 0.000321362
10.5845 0.00498372 0.000320514
10.6238 0.00498912 0.000319118
10.6631 0.00499375 0.000318173
10.7024 0.00499883 0.000316474
10.7418 0.0050029 0.000315326
10.7813 0.00500744 0.000313464
10.8208 0.00501115 0.000312002
10.8603 0.0050149 0.000310113
10.8999 0.00501841 0.000308248
10.9395 0.00502134 0.000306385
10.9792 0.00502457 0.000304112
11.0189 0.00502679 0.000302203
11.0586 0.00502953 0.000299648
11.0984 0.00503124 0.000297582
11.1383 0.00503319 0.000294904
11.1781 0.00503461 0.000292575
11.2181 0.00503566 0.000289907
11.2581 0.00503679 0.000287239
11.2981 0.005037 0.000284629
11.3381 0.00503766 0.000281632
11.3783 0.00503722 0.000278999
11.4184 0.00503709 0.000275805
11.4587 0.00503627 0.000273036
11.4989 0.00503519 0.000269796
11.5392 0.00503403 0.000266789
11.5796 0.00503203 0.000263619
11.62 0.00503034 0.000260311
11.6605 0.00502763 0.000257198
11.701 0.00502511 0.000253646
11.7415 0.00502193 0.000250476
11.7822 0.00501844 0.000246821
11.8228 0.00501483 0.000243477
11.8636 0.0050104 0.00023985
11.9043 0.00500613 0.000236235
11.9452 0.00500099 0.000232675
11.986 0.00499583 0.000228778
12.027 0.00499017 0.000225174
12.068 0.00498401 0.00022111
12.109 0.00497776 0.000217332
12.1501 0.00497073 0.00021322
12.1913 0.00496365 0.000209144
12.2325 0.00495596 0.000205022
12.2738 0.00494795 0.000200575
12.3151 0.00493964 0.000196313
12.3565 0.00493073 0.000191554
12.3979 0.00492169 0.00018695
12.4394 0.00491209 0.000181953
12.481 0.00490231 0.000176785
12.5226 0.0048923 0.000171502
12.5643 0.00488205 0.000165695
12.6061 0.00487189 0.000160011
12.6479 0.00486177 0.000153982
12.6898 0.00485184 0.000148325
12.7317 0.00484207 0.000143094
12.7737 0.00483201 0.000138491
12.8158 0.00482141 0.000134668
12.8579 0.00480997 0.000131163
12.9001 0.00479754 0.000127852
12.9424 0.00478444 0.000124472
12.9847 0.00477052 0.000120838
13.0271 0.00475614 0.00011704
13.0696 0.00474129 0.000112983
13.1121 0.00472601 0.000108752
13.1547 0.0047105 0.000104374
13.1974 0.00469459 9.98542e-05
13.2402 0.00467844 9.52541e-05
13.283 0.00466206 9.05701e-05
13.3259 0.00464535 8.58315e-05
13.3689 0.00462852 8.10629e-05
13.4119 0.00461139 7.62638e-05
13.455 0.00459406 7.1467e-05
13.4982 0.00457661 6.66666e-05
13.5415 0.00455887 6.18868e-05
13.5848 0.00454108 5.71308e-05
13.6283 0.00452308 5.24175e-05
13.6718 0.0045049 4.77435e-05
13.7153 0.00448675 4.31333e-05
13.759 0.00446833 3.85826e-05
13.8028 0.00444992 3.41084e-05
13.8466 0.00443148 2.97148e-05
13.8905 0.00441283 2.54114e-05
13.9345 0.00439435 2.11989e-05
13.9786 0.00437571 1.71023e-05
14.0227 0.00435705 1.31014e-05
14.067 0.00433857 9.22419e-06
14.1113 0.00431991 5.46681e-06
14.1558 0.00430142 1.83098e-06
14.2003 0.00428302 -1.67343e-06
14.2449 0.00426454 -5.0432e-06
14.2896 0.00424635 -8.28235e-06
14.3344 0.00422815 -1.13785e-05
14.3793 0.00421002 -1.4337e-05
14.4243 0.00419221 -1.71545e-05
14.4693 0.00417433 -1.98314e-05
14.5145 0.0041567 -2.23594e-05
14.5598 0.00413933 -2.47594e-05
14.6052 0.00412194 -2.70062e-05
14.6506 0.00410489 -2.91221e-05
14.6962 0.00408804 -3.11e-05
14.7419 0.00407126 -3.29427e-05
14.7877 0.00405485 -3.46532e-05
14.8336 0.00403861 -3.62432e-05
14.8796 0.00402251 -3.76964e-05
14.9257 0.00400679 -3.904e-05
14.9719 0.00399122 -4.02632e-05
15.0182 0.00397585 -4.13726e-05
15.0647 0.00396086 -4.23756e-05
15.1112 0.00394602 -4.32805e-05
15.1579 0.00393141 -4.4075e-05
15.2047 0.00391717 -4.47896e-05
15.2516 0.00390308 -4.54077e-05
15.2986 0.00388924 -4.59406e-05
15.3458 0.00387576 -4.63988e-05
15.393 0.00386243 -4.67822e-05
15.4404 0.00384937 -4.70863e-05
15.488 0.00383663 -4.73405e-05
15.5356 0.00382407 -4.75198e-05
15.5834 0.00381176 -4.76474e-05
15.6313 0.00379974 -4.77237e-05
15.6794 0.00378795 -4.77515e-05
15.7276 0.00377637 -4.77281e-05
15.7759 0.00376505 -4.76726e-05
15.8243 0.00375399 -4.7573e-05
15.873 0.00374312 -4.74443e-05
15.9217 0.00373244 -4.7277e-05
15.9706 0.00372209 -4.70926e-05
16.0197 0.00371185 -4.68759e-05
16.0689 0.00370187 -4.66392e-05
16.1182 0.00369216 -4.63827e-05
16.1677 0.00368267 -4.6116e-05
16.2174 0.00367335 -4.58232e-05
16.2672 0.00366429 -4.5529e-05
16.3172 0.00365546 -4.52203e-05
16.3674 0.00364672 -4.4903e-05
16.4177 0.0036382 -4.45753e-05
16.4682 0.00362992 -4.42546e-05
16.5189 0.00362175 -4.39177e-05
16.5697 0.00361372 -4.35841e-05
16.6208 0.00360591 -4.32489e-05
16.672 0.00359827 -4.29186e-05
16.7234 0.00359073 -4.25809e-05
16.775 0.00358334 -4.22538e-05
16.8268 0.00357616 -4.19243e-05
16.8787 0.0035691 -4.16049e-05
16.9309 0.00356214 -4.12823e-05
16.9833 0.00355534 -4.09724e-05
17.0359 0.00354872 -4.06641e-05
17.0887 0.00354219 -4.03678e-05
17.1418 0.00353576 -4.00708e-05
17.195 0.00352948 -3.9789e-05
17.2485 0.00352334 -3.95104e-05
17.3022 0.00351729 -3.92459e-05
17.3562 0.00351132 -3.8982e-05
17.4104 0.00350549 -3.87337e-05
17.4648 0.00349977 -3.8489e-05
17.5195 0.00349413 -3.82601e-05
17.5744 0.00348858 -3.80311e-05
17.6296 0.00348312 -3.78176e-05
17.6851 0.00347776 -3.76076e-05
17.7408 0.0034725 -3.74139e-05
17.7969 0.0034673 -3.72197e-05
17.8532 0.00346218 -3.70407e-05
17.9098 0.00345712 -3.68647e-05
17.9667 0.00345215 -3.67049e-05
18.0239 0.00344727 -3.65463e-05
18.0815 0.00344243 -3.64031e-05
18.1393 0.00343765 -3.62611e-05
18.1975 0.00343292 -3.61349e-05
18.256 0.00342827 -3.60102e-05
18.3149 0.00342368 -3.59028e-05
18.3742 0.00341914 -3.57962e-05
18.4338 0.00341463 -3.57039e-05
18.4938 0.00341017 -3.56108e-05
18.5542 0.00340575 -3.55337e-05
18.615 0.00340138 -3.54564e-05
18.6762 0.00339705 -3.53942e-05
18.7379 0.00339277 -3.53303e-05
18.8 0.00338851 -3.52801e-05
18.8625 0.00338427 -3.52267e-05
18.9255 0.00338005 -3.51869e-05
18.9891 0.00337586 -3.51436e-05
19.0531 0.0033717 -3.51134e-05
19.1177 0.00336756 -3.50783e-05
19.1828 0.00336343 -3.50557e-05
19.2484 0.00335933 -3.50274e-05
19.3147 0.00335523 -3.50109e-05
19.3816 0.00335115 -3.49878e-05
19.4491 0.00334708 -3.49763e-05
19.5173 0.00334301 -3.49569e-05
19.5862 0.00333896 -3.49488e-05
19.6558 0.0033349 -3.49318e-05
19.7262 0.00333085 -3.49255e-05
19.7974 0.0033268 -3.49094e-05
19.8694 0.00332274 -3.49035e-05
19.9423 0.00331866 -3.48858e-05
20.0162 0.00331458 -3.48774e-05
20.091 0.0033105 -3.48554e-05
20.1669 0.0033064 -3.48413e-05
20.244 0.00330229 -3.48117e-05
20.3222 0.00329817 -3.47893e-05
20.4016 0.00329405 -3.47498e-05
20.4825 0.00328994 -3.47175e-05
20.5648 0.00328583 -3.46672e-05
20.6487 0.00328172 -3.46238e-05
20.7344 0.00327764 -3.456e-05
20.8219 0.0032736 -3.45032e-05
20.9115 0.00326968 -3.44263e-05
21.0034 0.00326595 -3.43578e-05
21.0979 0.00326251 -3.42676e-05
21.1952 0.00326082 -3.42188e-05
21.2959 0.00325953 -3.41464e-05
21.4004 0.00325929 -3.40968e-05
21.5093 0.00326103 -3.40522e-05
21.6237 0.00325943 -3.39331e-05
21.7448 0.00325674 -3.37428e-05
21.8747 0.00325389 -3.35422e-05
22.0165 0.00324999 -3.32493e-05
22.1768 0.00324523 -3.29071e-05
22.3723 0.0032554 -3.27799e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.25Lambda0.5Nc1ClassicOneLoop/DeltaGammaFX_0_FRG.txt <==
9.995 0.000295803 0.000295398
9.99 0.000296242 0.000295837
9.985 0.000296682 0.000296277
9.98 0.000297123 0.000296717
9.975 0.000297565 0.000297158
9.97 0.000298008 0.0002976
9.965 0.000298451 0.000298043
9.96 0.000298895 0.000298487
9.955 0.00029934 0.000298931
9.95 0.000299787 0.000299377
9.945 0.000300234 0.000299823
9.94 0.000300682 0.00030027
9.935 0.000301131 0.000300719
9.93 0.00030158 0.000301168
9.925 0.000302031 0.000301618
9.92 0.000302483 0.000302069
9.915 0.000302935 0.000302521
9.91 0.000303388 0.000302973
9.905 0.000303842 0.000303427
9.9 0.000304297 0.000303881
9.895 0.000304753 0.000304337
9.89 0.00030521 0.000304793
9.885 0.000305668 0.00030525
9.88 0.000306127 0.000305708
9.875 0.000306587 0.000306168
9.87 0.000307047 0.000306628
9.865 0.000307509 0.000307089
9.86 0.000307972 0.00030755
9.855 0.000308435 0.000308013
9.85 0.000308899 0.000308477
9.845 0.000309364 0.000308941
9.84 0.00030983 0.000309406
9.835 0.000310297 0.000309873
9.83 0.000310765 0.00031034
9.825 0.000311234 0.000310809
9.82 0.000311704 0.000311278
9.815 0.000312175 0.000311748
9.81 0.000312647 0.00031222
9.805 0.00031312 0.000312692
9.8 0.000313593 0.000313165
9.795 0.000314068 0.000313639
9.79 0.000314544 0.000314113
9.785 0.00031502 0.000314589
9.78 0.000315497 0.000315066
9.775 0.000315976 0.000315544
9.77 0.000316455 0.000316023
9.765 0.000316936 0.000316502
9.76 0.000317417 0.000316983
9.755 0.0003179 0.000317465
9.75 0.000318383 0.000317948
9.745 0.000318867 0.000318431
9.74 0.000319353 0.000318916
9.735 0.000319839 0.000319402
9.73 0.000320326 0.000319888
9.725 0.000320814 0.000320375
9.72 0.000321303 0.000320864
9.715 0.000321794 0.000321353
9.71 0.000322285 0.000321844
9.705 0.000322777 0.000322336
9.7 0.00032327 0.000322828
9.695 0.000323765 0.000323322
9.69 0.00032426 0.000323817
9.685 0.000324756 0.000324312
9.68 0.000325253 0.000324809
9.675 0.000325752 0.000325306
9.67 0.000326251 0.000325805
9.665 0.000326751 0.000326304
9.66 0.000327252 0.000326805
9.655 0.000327754 0.000327306
9.65 0.000328258 0.000327809
9.645 0.000328762 0.000328313
9.64 0.000329268 0.000328818
9.635 0.000329774 0.000329324
9.63 0.000330282 0.00032983
9.625 0.00033079 0.000330338
9.62 0.0003313 0.000330847
9.615 0.00033181 0.000331357
9.61 0.000332322 0.000331867
9.605 0.000332835 0.000332379
9.6 0.000333348 0.000332892
9.595 0.000333863 0.000333407
9.59 0.000334379 0.000333922
9.585 0.000334896 0.000334438
9.58 0.000335414 0.000334956
9.575 0.000335933 0.000335474
9.57 0.000336453 0.000335993
9.565 0.000336975 0.000336514
9.56 0.000337497 0.000337035
9.555 0.00033802 0.000337558
9.55 0.000338544 0.000338081
9.545 0.00033907 0.000338606
9.54 0.000339596 0.000339132
9.535 0.000340124 0.000339659
9.53 0.000340653 0.000340187
9.525 0.000341183 0.000340716
9.52 0.000341714 0.000341247
9.515 0.000342246 0.000341778
9.51 0.000342779 0.00034231
9.505 0.000343313 0.000342844
9.5 0.000343848 0.000343378
9.495 0.000344385 0.000343914
9.49 0.000344922 0.000344451
9.485 0.000345461 0.000344989
9.48 0.000346001 0.000345528
9.475 0.000346542 0.000346068
9.47 0.000347084 0.00034661
9.465 0.000347628 0.000347152
9.46 0.000348172 0.000347696
9.455 0.000348717 0.00034824
9.45 0.000349264 0.000348786
9.445 0.000349811 0.000349333
9.44 0.00035036 0.000349881
9.435 0.00035091 0.00035043
9.43 0.000351461 0.000350981
9.425 0.000352014 0.000351532
9.42 0.000352567 0.000352085
9.415 0.000353122 0.000352639
9.41 0.000353678 0.000353194
9.405 0.000354235 0.000353751
9.4 0.000354793 0.000354308
9.395 0.000355352 0.000354866
9.39 0.000355913 0.000355426
9.385 0.000356474 0.000355987
9.38 0.000357037 0.000356549
9.375 0.000357601 0.000357112
9.37 0.000358166 0.000357676
9.365 0.000358732 0.000358242
9.36 0.0003593 0.000358809
9.355 0.000359869 0.000359377
9.35 0.000360439 0.000359946
9.345 0.00036101 0.000360517
9.34 0.000361583 0.000361088
9.335 0.000362156 0.000361661
9.33 0.000362731 0.000362235
9.325 0.000363307 0.00036281
9.32 0.000363884 0.000363386
9.315 0.000364462 0.000363964
9.31 0.000365042 0.000364543
9.305 0.000365623 0.000365123
9.3 0.000366205 0.000365704
9.295 0.000366788 0.000366287
9.29 0.000367373 0.000366871
9.285 0.000367959 0.000367456
9.28 0.000368546 0.000368042
9.275 0.000369134 0.000368629
9.27 0.000369723 0.000369218
9.265 0.000370314 0.000369808
9.26 0.000370906 0.000370399
9.255 0.0003715 0.000370992
9.25 0.000372094 0.000371585
9.245 0.00037269 0.000372181
9.24 0.000373287 0.000372777
9.235 0.000373886 0.000373375
9.23 0.000374486 0.000373973
9.225 0.000375086 0.000374573
9.22 0.000375689 0.000375175
9.215 0.000376292 0.000375777
9.21 0.000376897 0.000376381
9.205 0.000377503 0.000376986
9.2 0.00037811 0.000377593
9.195 0.000378719 0.000378201
9.19 0.000379329 0.00037881
9.185 0.00037994 0.000379421
9.18 0.000380553 0.000380033
9.175 0.000381167 0.000380646
9.17 0.000381782 0.00038126
9.165 0.000382399 0.000381876
9.16 0.000383016 0.000382493
9.155 0.000383635 0.000383111
9.15 0.000384256 0.00038373
9.145 0.000384878 0.000384351
9.14 0.000385501 0.000384974
9.135 0.000386125 0.000385597
9.13 0.000386751 0.000386223
9.125 0.000387379 0.000386849
9.12 0.000388008 0.000387477
9.115 0.000388637 0.000388106
9.11 0.000389269 0.000388736
9.105 0.000389901 0.000389368
9.1 0.000390535 0.000390001
9.095 0.00039117 0.000390636
9.09 0.000391807 0.000391271
9.085 0.000392445 0.000391909
9.08 0.000393085 0.000392547
9.075 0.000393726 0.000393188
9.07 0.000394368 0.000393829
9.065 0.000395012 0.000394472
9.06 0.000395657 0.000395116
9.055 0.000396304 0.000395762
9.05 0.000396952 0.000396409
9.045 0.000397601 0.000397057
9.04 0.000398252 0.000397707
9.035 0.000398904 0.000398358
9.03 0.000399557 0.000399011
9.025 0.000400212 0.000399665
9.02 0.000400869 0.000400321
9.015 0.000401527 0.000400978
9.01 0.000402186 0.000401636
9.005 0.000402847 0.000402296
9 0.000403509 0.000402957
8.995 0.000404173 0.00040362
8.99 0.000404838 0.000404284
8.985 0.000405504 0.000404949
8.98 0.000406172 0.000405616
8.975 0.000406841 0.000406285
8.97 0.000407512 0.000406955
8.965 0.000408185 0.000407626
8.96 0.000408859 0.000408299
8.955 0.000409534 0.000408974
8.95 0.000410211 0.00040965
8.945 0.000410889 0.000410327
8.94 0.000411569 0.000411006
8.935 0.00041225 0.000411686
8.93 0.000412933 0.000412368
8.925 0.000413617 0.000413051
8.92 0.000414303 0.000413736
8.915 0.00041499 0.000414423
8.91 0.000415679 0.00041511
8.905 0.000416369 0.0004158
8.9 0.000417061 0.000416491
8.895 0.000417755 0.000417184
8.89 0.00041845 0.000417878
8.885 0.000419146 0.000418573
8.88 0.000419844 0.00041927
8.875 0.000420544 0.000419969
8.87 0.000421245 0.000420669
8.865 0.000421947 0.00042137
8.86 0.000422651 0.000422073
8.855 0.000423357 0.000422778
8.85 0.000424065 0.000423485
8.845 0.000424774 0.000424193
8.84 0.000425484 0.000424902
8.835 0.000426196 0.000425614
8.83 0.00042691 0.000426326
8.825 0.000427625 0.000427041
8.82 0.000428342 0.000427756
8.815 0.00042906 0.000428474
8.81 0.00042978 0.000429193
8.805 0.000430502 0.000429913
8.8 0.000431225 0.000430635
8.795 0.00043195 0.000431359
8.79 0.000432677 0.000432085
8.785 0.000433405 0.000432812
8.78 0.000434135 0.000433541
8.775 0.000434866 0.000434271
8.77 0.000435599 0.000435003
8.765 0.000436334 0.000435737
8.76 0.00043707 0.000436472
8.755 0.000437808 0.000437209
8.75 0.000438547 0.000437947
8.745 0.000439288 0.000438688
8.74 0.000440031 0.00043943
8.735 0.000440776 0.000440173
8.73 0.000441522 0.000440919
8.725 0.000442271 0.000441666
8.72 0.00044302 0.000442414
8.715 0.000443772 0.000443165
8.71 0.000444525 0.000443917
8.705 0.000445279 0.00044467
8.7 0.000446035 0.000445425
8.695 0.000446793 0.000446182
8.69 0.000447553 0.000446941
8.685 0.000448315 0.000447702
8.68 0.000449078 0.000448464
8.675 0.000449843 0.000449228
8.67 0.00045061 0.000449994
8.665 0.000451379 0.000450762
8.66 0.000452149 0.000451531
8.655 0.000452921 0.000452302
8.65 0.000453695 0.000453074
8.645 0.00045447 0.000453848
8.64 0.000455247 0.000454625
8.635 0.000456026 0.000455402
8.63 0.000456807 0.000456182
8.625 0.000457589 0.000456964
8.62 0.000458374 0.000457747
8.615 0.00045916 0.000458532
8.61 0.000459948 0.000459319
8.605 0.000460738 0.000460108
8.6 0.000461529 0.000460898
8.595 0.000462323 0.00046169
8.59 0.000463118 0.000462484
8.585 0.000463914 0.00046328
8.58 0.000464713 0.000464078
8.575 0.000465514 0.000464877
8.57 0.000466316 0.000465678
8.565 0.000467121 0.000466482
8.56 0.000467927 0.000467287
8.555 0.000468735 0.000468094
8.55 0.000469545 0.000468903
8.545 0.000470356 0.000469713
8.54 0.00047117 0.000470526
8.535 0.000471985 0.00047134
8.53 0.000472802 0.000472156
8.525 0.000473621 0.000472974
8.52 0.000474442 0.000473794
8.515 0.000475265 0.000474615
8.51 0.00047609 0.000475439
8.505 0.000476917 0.000476265
8.5 0.000477746 0.000477093
8.495 0.000478577 0.000477922
8.49 0.000479409 0.000478754
8.485 0.000480244 0.000479587
8.48 0.00048108 0.000480422
8.475 0.000481918 0.000481259
8.47 0.000482758 0.000482098
8.465 0.0004836 0.000482939
8.46 0.000484444 0.000483782
8.455 0.00048529 0.000484627
8.45 0.000486138 0.000485474
8.445 0.000486989 0.000486323
8.44 0.000487841 0.000487174
8.435 0.000488695 0.000488026
8.43 0.000489551 0.000488881
8.425 0.000490409 0.000489738
8.42 0.000491268 0.000490597
8.415 0.00049213 0.000491457
8.41 0.000492994 0.00049232
8.405 0.00049386 0.000493185
8.4 0.000494728 0.000494051
8.395 0.000495598 0.00049492
8.39 0.00049647 0.000495791
8.385 0.000497345 0.000496664
8.38 0.000498221 0.000497539
8.375 0.000499099 0.000498416
8.37 0.000499979 0.000499295
8.365 0.000500861 0.000500176
8.36 0.000501746 0.000501059
8.355 0.000502632 0.000501945
8.35 0.00050352 0.000502832
8.345 0.000504411 0.000503721
8.34 0.000505304 0.000504613
8.335 0.000506199 0.000505506
8.33 0.000507096 0.000506402
8.325 0.000507995 0.0005073
8.32 0.000508896 0.0005082
8.315 0.000509799 0.000509102
8.31 0.000510705 0.000510006
8.305 0.000511612 0.000510912
8.3 0.000512522 0.000511821
8.295 0.000513433 0.000512731
8.29 0.000514347 0.000513644
8.285 0.000515263 0.000514559
8.28 0.000516182 0.000515476
8.275 0.000517102 0.000516395
8.27 0.000518025 0.000517317
8.265 0.00051895 0.000518241
8.26 0.000519877 0.000519166
8.255 0.000520806 0.000520094
8.25 0.000521738 0.000521024
8.245 0.000522671 0.000521957
8.24 0.000523607 0.000522891
8.235 0.000524545 0.000523828
8.23 0.000525486 0.000524767
8.225 0.000526428 0.000525708
8.22 0.000527373 0.000526652
8.215 0.00052832 0.000527598
8.21 0.00052927 0.000528546
8.205 0.000530221 0.000529496
8.2 0.000531175 0.000530449
8.195 0.000532131 0.000531404
8.19 0.00053309 0.000532361
8.185 0.00053405 0.00053332
8.18 0.000535013 0.000534282
8.175 0.000535979 0.000535246
8.17 0.000536946 0.000536212
8.165 0.000537916 0.000537181
8.16 0.000538889 0.000538152
8.155 0.000539864 0.000539125
8.15 0.000540841 0.000540101
8.145 0.00054182 0.000541079
8.14 0.000542802 0.000542059
8.135 0.000543786 0.000543042
8.13 0.000544772 0.000544027
8.125 0.000545761 0.000545014
8.12 0.000546752 0.000546004
8.115 0.000547745 0.000546996
8.11 0.000548742 0.000547991
8.105 0.00054974 0.000548988
8.1 0.000550741 0.000549988
8.095 0.000551744 0.00055099
8.09 0.00055275 0.000551994
8.085 0.000553758 0.000553001
8.08 0.000554768 0.00055401
8.075 0.000555781 0.000555021
8.07 0.000556797 0.000556035
8.065 0.000557814 0.000557052
8.06 0.000558835 0.000558071
8.055 0.000559858 0.000559092
8.05 0.000560883 0.000560116
8.045 0.000561911 0.000561143
8.04 0.000562942 0.000562172
8.035 0.000563974 0.000563203
8.03 0.00056501 0.000564237
8.025 0.000566048 0.000565273
8.02 0.000567088 0.000566312
8.015 0.000568131 0.000567354
8.01 0.000569176 0.000568398
8.005 0.000570224 0.000569444
8 0.000571275 0.000570494
7.995 0.000572328 0.000571545
7.99 0.000573384 0.0005726
7.985 0.000574443 0.000573657
7.98 0.000575504 0.000574717
7.975 0.000576567 0.000575779
7.97 0.000577633 0.000576843
7.965 0.000578702 0.00057791
7.96 0.000579773 0.00057898
7.955 0.000580847 0.000580053
7.95 0.000581924 0.000581128
7.945 0.000583003 0.000582206
7.94 0.000584085 0.000583287
7.935 0.00058517 0.00058437
7.93 0.000586258 0.000585456
7.925 0.000587348 0.000586544
7.92 0.00058844 0.000587636
7.915 0.000589536 0.00058873
7.91 0.000590634 0.000589826
7.905 0.000591734 0.000590925
7.9 0.000592838 0.000592027
7.895 0.000593944 0.000593132
7.89 0.000595053 0.000594239
7.885 0.000596165 0.00059535
7.88 0.00059728 0.000596463
7.875 0.000598397 0.000597579
7.87 0.000599517 0.000598698
7.865 0.00060064 0.000599819
7.86 0.000601766 0.000600943
7.855 0.000602894 0.00060207
7.85 0.000604026 0.0006032
7.845 0.00060516 0.000604332
7.84 0.000606296 0.000605467
7.835 0.000607436 0.000606605
7.83 0.000608579 0.000607747
7.825 0.000609724 0.000608891
7.82 0.000610873 0.000610038
7.815 0.000612024 0.000611187
7.81 0.000613178 0.00061234
7.805 0.000614335 0.000613495
7.8 0.000615495 0.000614653
7.795 0.000616658 0.000615815
7.79 0.000617823 0.000616979
7.785 0.000618992 0.000618145
7.78 0.000620163 0.000619315
7.775 0.000621338 0.000620488
7.77 0.000622516 0.000621664
7.765 0.000623696 0.000622843
7.76 0.00062488 0.000624025
7.755 0.000626066 0.00062521
7.75 0.000627256 0.000626398
7.745 0.000628448 0.000627588
7.74 0.000629643 0.000628782
7.735 0.000630841 0.000629979
7.73 0.000632043 0.000631178
7.725 0.000633247 0.000632381
7.72 0.000634455 0.000633587
7.715 0.000635665 0.000634796
7.71 0.000636879 0.000636008
7.705 0.000638096 0.000637223
7.7 0.000639316 0.000638442
7.695 0.000640539 0.000639663
7.69 0.000641765 0.000640887
7.685 0.000642994 0.000642115
7.68 0.000644226 0.000643345
7.675 0.000645461 0.000644579
7.67 0.0006467 0.000645815
7.665 0.000647941 0.000647055
7.66 0.000649186 0.000648299
7.655 0.000650434 0.000649545
7.65 0.000651686 0.000650795
7.645 0.00065294 0.000652047
7.64 0.000654198 0.000653303
7.635 0.000655459 0.000654563
7.63 0.000656723 0.000655825
7.625 0.00065799 0.00065709
7.62 0.00065926 0.000658359
7.615 0.000660534 0.000659631
7.61 0.000661811 0.000660906
7.605 0.000663092 0.000662185
7.6 0.000664375 0.000663467
7.595 0.000665662 0.000664752
7.59 0.000666953 0.000666041
7.585 0.000668246 0.000667333
7.58 0.000669543 0.000668628
7.575 0.000670843 0.000669926
7.57 0.000672147 0.000671228
7.565 0.000673454 0.000672533
7.56 0.000674764 0.000673841
7.555 0.000676078 0.000675153
7.55 0.000677395 0.000676468
7.545 0.000678715 0.000677787
7.54 0.000680039 0.000679109
7.535 0.000681367 0.000680435
7.53 0.000682698 0.000681764
7.525 0.000684032 0.000683097
7.52 0.00068537 0.000684433
7.515 0.000686711 0.000685772
7.51 0.000688055 0.000687115
7.505 0.000689403 0.000688461
7.5 0.000690755 0.00068981
7.495 0.00069211 0.000691164
7.49 0.000693469 0.000692521
7.485 0.000694831 0.000693881
7.48 0.000696197 0.000695245
7.475 0.000697567 0.000696613
7.47 0.00069894 0.000697984
7.465 0.000700316 0.000699359
7.46 0.000701696 0.000700737
7.455 0.00070308 0.000702119
7.45 0.000704467 0.000703504
7.445 0.000705858 0.000704893
7.44 0.000707253 0.000706286
7.435 0.000708651 0.000707682
7.43 0.000710053 0.000709082
7.425 0.000711459 0.000710486
7.42 0.000712869 0.000711894
7.415 0.000714282 0.000713305
7.41 0.000715699 0.00071472
7.405 0.000717119 0.000716138
7.4 0.000718543 0.000717561
7.395 0.000719971 0.000718986
7.39 0.000721403 0.000720416
7.385 0.000722838 0.00072185
7.38 0.000724278 0.000723287
7.375 0.000725721 0.000724728
7.37 0.000727168 0.000726173
7.365 0.000728619 0.000727622
7.36 0.000730074 0.000729075
7.355 0.000731532 0.000730532
7.35 0.000732994 0.000731992
7.345 0.000734461 0.000733456
7.34 0.000735931 0.000734924
7.335 0.000737404 0.000736396
7.33 0.000738882 0.000737872
7.325 0.000740364 0.000739352
7.32 0.00074185 0.000740836
7.315 0.00074334 0.000742324
7.31 0.000744834 0.000743815
7.305 0.000746332 0.000745311
7.3 0.000747834 0.000746811
7.295 0.000749339 0.000748315
7.29 0.000750849 0.000749822
7.285 0.000752363 0.000751334
7.28 0.000753881 0.00075285
7.275 0.000755402 0.000754369
7.27 0.000756928 0.000755893
7.265 0.000758458 0.000757421
7.26 0.000759993 0.000758953
7.255 0.000761531 0.00076049
7.25 0.000763074 0.00076203
7.245 0.000764621 0.000763575
7.24 0.000766171 0.000765124
7.235 0.000767726 0.000766676
7.23 0.000769285 0.000768233
7.225 0.000770848 0.000769794
7.22 0.000772416 0.000771359
7.215 0.000773987 0.000772929
7.21 0.000775564 0.000774503
7.205 0.000777144 0.000776081
7.2 0.000778729 0.000777664
7.195 0.000780318 0.00077925
7.19 0.000781911 0.000780842
7.185 0.000783508 0.000782437
7.18 0.00078511 0.000784036
7.175 0.000786716 0.00078564
7.17 0.000788326 0.000787248
7.165 0.000789941 0.000788861
7.16 0.00079156 0.000790478
7.155 0.000793184 0.000792099
7.15 0.000794812 0.000793725
7.145 0.000796445 0.000795356
7.14 0.000798082 0.00079699
7.135 0.000799723 0.00079863
7.13 0.000801369 0.000800273
7.125 0.00080302 0.000801922
7.12 0.000804675 0.000803574
7.115 0.000806334 0.000805231
7.11 0.000807998 0.000806893
7.105 0.000809666 0.000808559
7.1 0.000811339 0.00081023
7.095 0.000813017 0.000811905
7.09 0.000814699 0.000813585
7.085 0.000816386 0.00081527
7.08 0.000818078 0.000816959
7.075 0.000819774 0.000818653
7.07 0.000821475 0.000820352
7.065 0.000823181 0.000822055
7.06 0.000824891 0.000823763
7.055 0.000826606 0.000825475
7.05 0.000828325 0.000827192
7.045 0.00083005 0.000828914
7.04 0.000831779 0.000830641
7.035 0.000833513 0.000832373
7.03 0.000835252 0.000834109
7.025 0.000836995 0.000835851
7.02 0.000838744 0.000837597
7.015 0.000840497 0.000839348
7.01 0.000842255 0.000841104
7.005 0.000844018 0.000842864
7 0.000845786 0.000844629
6.995 0.000847559 0.0008464
6.99 0.000849336 0.000848175
6.985 0.000851119 0.000849955
6.98 0.000852907 0.00085174
6.975 0.000854699 0.000853531
6.97 0.000856497 0.000855326
6.965 0.0008583 0.000857126
6.96 0.000860108 0.000858931
6.955 0.00086192 0.000860742
6.95 0.000863738 0.000862557
6.945 0.000865561 0.000864377
6.94 0.000867389 0.000866202
6.935 0.000869222 0.000868033
6.93 0.00087106 0.000869869
6.925 0.000872903 0.00087171
6.92 0.000874752 0.000873556
6.915 0.000876606 0.000875407
6.91 0.000878465 0.000877264
6.905 0.000880329 0.000879125
6.9 0.000882199 0.000880992
6.895 0.000884073 0.000882864
6.89 0.000885953 0.000884742
6.885 0.000887838 0.000886624
6.88 0.000889729 0.000888512
6.875 0.000891625 0.000890405
6.87 0.000893526 0.000892304
6.865 0.000895433 0.000894208
6.86 0.000897345 0.000896118
6.855 0.000899263 0.000898033
6.85 0.000901186 0.000899953
6.845 0.000903114 0.000901879
6.84 0.000905048 0.00090381
6.835 0.000906987 0.000905747
6.83 0.000908932 0.000907689
6.825 0.000910882 0.000909637
6.82 0.000912838 0.00091159
6.815 0.0009148 0.000913549
6.81 0.000916767 0.000915513
6.805 0.00091874 0.000917483
6.8 0.000920718 0.000919459
6.795 0.000922702 0.00092144
6.79 0.000924692 0.000923427
6.785 0.000926687 0.00092542
6.78 0.000928688 0.000927418
6.775 0.000930695 0.000929422
6.77 0.000932707 0.000931432
6.765 0.000934726 0.000933447
6.76 0.00093675 0.000935469
6.755 0.00093878 0.000937496
6.75 0.000940816 0.000939529
6.745 0.000942857 0.000941568
6.74 0.000944905 0.000943613
6.735 0.000946958 0.000945663
6.73 0.000949018 0.00094772
6.725 0.000951083 0.000949782
6.72 0.000953154 0.00095185
6.715 0.000955231 0.000953925
6.71 0.000957314 0.000956005
6.705 0.000959403 0.000958091
6.7 0.000961498 0.000960183
6.695 0.0009636 0.000962282
6.69 0.000965707 0.000964387
6.685 0.000967821 0.000966497
6.68 0.000969941 0.000968614
6.675 0.000972067 0.000970737
6.67 0.000974198 0.000972866
6.665 0.000976337 0.000975001
6.66 0.000978481 0.000977143
6.655 0.000980631 0.00097929
6.65 0.000982788 0.000981444
6.645 0.000984951 0.000983604
6.64 0.000987121 0.000985771
6.635 0.000989297 0.000987944
6.63 0.000991479 0.000990123
6.625 0.000993668 0.000992309
6.62 0.000995863 0.000994501
6.615 0.000998064 0.0009967
6.61 0.00100027 0.000998904
6.605 0.00100249 0.00100112
6.6 0.00100471 0.00100333
6.595 0.00100693 0.00100556
6.59 0.00100917 0.00100779
6.585 0.00101141 0.00101003
6.58 0.00101366 0.00101227
6.575 0.00101591 0.00101452
6.57 0.00101817 0.00101678
6.565 0.00102044 0.00101904
6.56 0.00102271 0.00102131
6.555 0.00102499 0.00102359
6.55 0.00102728 0.00102587
6.545 0.00102957 0.00102816
6.54 0.00103187 0.00103046
6.535 0.00103418 0.00103277
6.53 0.00103649 0.00103508
6.525 0.00103882 0.0010374
6.52 0.00104114 0.00103972
6.515 0.00104348 0.00104205
6.51 0.00104582 0.00104439
6.505 0.00104817 0.00104674
6.5 0.00105053 0.00104909
6.495 0.00105289 0.00105145
6.49 0.00105526 0.00105382
6.485 0.00105764 0.00105619
6.48 0.00106002 0.00105857
6.475 0.00106241 0.00106096
6.47 0.00106481 0.00106335
6.465 0.00106722 0.00106576
6.46 0.00106963 0.00106817
6.455 0.00107205 0.00107058
6.45 0.00107448 0.00107301
6.445 0.00107691 0.00107544
6.44 0.00107935 0.00107788
6.435 0.0010818 0.00108032
6.43 0.00108426 0.00108277
6.425 0.00108672 0.00108524
6.42 0.00108919 0.0010877
6.415 0.00109167 0.00109018
6.41 0.00109416 0.00109266
6.405 0.00109665 0.00109515
6.4 0.00109915 0.00109765
6.395 0.00110166 0.00110016
6.39 0.00110418 0.00110267
6.385 0.0011067 0.00110519
6.38 0.00110923 0.00110772
6.375 0.00111177 0.00111025
6.37 0.00111432 0.0011128
6.365 0.00111688 0.00111535
6.36 0.00111944 0.00111791
6.355 0.00112201 0.00112047
6.35 0.00112459 0.00112305
6.345 0.00112717 0.00112563
6.34 0.00112977 0.00112822
6.335 0.00113237 0.00113082
6.33 0.00113498 0.00113343
6.325 0.0011376 0.00113604
6.32 0.00114022 0.00113866
6.315 0.00114286 0.00114129
6.31 0.0011455 0.00114393
6.305 0.00114815 0.00114658
6.3 0.00115081 0.00114923
6.295 0.00115347 0.0011519
6.29 0.00115615 0.00115457
6.285 0.00115883 0.00115725
6.28 0.00116152 0.00115993
6.275 0.00116422 0.00116263
6.27 0.00116693 0.00116533
6.265 0.00116964 0.00116804
6.26 0.00117237 0.00117076
6.255 0.0011751 0.00117349
6.25 0.00117784 0.00117623
6.245 0.00118059 0.00117898
6.24 0.00118335 0.00118173
6.235 0.00118612 0.00118449
6.23 0.00118889 0.00118727
6.225 0.00119167 0.00119005
6.22 0.00119447 0.00119283
6.215 0.00119727 0.00119563
6.21 0.00120008 0.00119844
6.205 0.0012029 0.00120125
6.2 0.00120572 0.00120407
6.195 0.00120856 0.00120691
6.19 0.0012114 0.00120975
6.185 0.00121426 0.0012126
6.18 0.00121712 0.00121546
6.175 0.00121999 0.00121832
6.17 0.00122287 0.0012212
6.165 0.00122576 0.00122409
6.16 0.00122866 0.00122698
6.155 0.00123157 0.00122988
6.15 0.00123449 0.0012328
6.145 0.00123741 0.00123572
6.14 0.00124035 0.00123865
6.135 0.00124329 0.00124159
6.13 0.00124624 0.00124454
6.125 0.00124921 0.0012475
6.12 0.00125218 0.00125047
6.115 0.00125516 0.00125344
6.11 0.00125815 0.00125643
6.105 0.00126115 0.00125943
6.1 0.00126416 0.00126243
6.095 0.00126718 0.00126545
6.09 0.00127021 0.00126847
6.085 0.00127325 0.00127151
6.08 0.0012763 0.00127455
6.075 0.00127935 0.00127761
6.07 0.00128242 0.00128067
6.065 0.0012855 0.00128374
6.06 0.00128859 0.00128682
6.055 0.00129168 0.00128992
6.05 0.00129479 0.00129302
6.045 0.00129791 0.00129613
6.04 0.00130103 0.00129925
6.035 0.00130417 0.00130239
6.03 0.00130732 0.00130553
6.025 0.00131047 0.00130868
6.02 0.00131364 0.00131184
6.015 0.00131682 0.00131502
6.01 0.00132 0.0013182
6.005 0.0013232 0.00132139
6 0.00132641 0.00132459
5.995 0.00132963 0.00132781
5.99 0.00133285 0.00133103
5.985 0.00133609 0.00133427
5.98 0.00133934 0.00133751
5.975 0.0013426 0.00134076
5.97 0.00134587 0.00134403
5.965 0.00134915 0.00134731
5.96 0.00135244 0.00135059
5.955 0.00135574 0.00135389
5.95 0.00135906 0.0013572
5.945 0.00136238 0.00136052
5.94 0.00136571 0.00136384
5.935 0.00136906 0.00136718
5.93 0.00137241 0.00137053
5.925 0.00137578 0.0013739
5.92 0.00137915 0.00137727
5.915 0.00138254 0.00138065
5.91 0.00138594 0.00138405
5.905 0.00138935 0.00138745
5.9 0.00139277 0.00139087
5.895 0.00139621 0.0013943
5.89 0.00139965 0.00139774
5.885 0.00140311 0.00140119
5.88 0.00140657 0.00140465
5.875 0.00141005 0.00140812
5.87 0.00141354 0.0014116
5.865 0.00141704 0.0014151
5.86 0.00142055 0.00141861
5.855 0.00142407 0.00142212
5.85 0.00142761 0.00142565
5.845 0.00143115 0.0014292
5.84 0.00143471 0.00143275
5.835 0.00143828 0.00143632
5.83 0.00144186 0.00143989
5.825 0.00144546 0.00144348
5.82 0.00144906 0.00144708
5.815 0.00145268 0.00145069
5.81 0.00145631 0.00145432
5.805 0.00145995 0.00145795
5.8 0.0014636 0.0014616
5.795 0.00146727 0.00146526
5.79 0.00147094 0.00146893
5.785 0.00147463 0.00147262
5.78 0.00147834 0.00147631
5.775 0.00148205 0.00148002
5.77 0.00148578 0.00148375
5.765 0.00148952 0.00148748
5.76 0.00149327 0.00149122
5.755 0.00149703 0.00149498
5.75 0.00150081 0.00149875
5.745 0.0015046 0.00150254
5.74 0.0015084 0.00150633
5.735 0.00151221 0.00151014
5.73 0.00151604 0.00151397
5.725 0.00151988 0.0015178
5.72 0.00152373 0.00152165
5.715 0.0015276 0.00152551
5.71 0.00153148 0.00152938
5.705 0.00153537 0.00153327
5.7 0.00153927 0.00153717
5.695 0.00154319 0.00154108
5.69 0.00154712 0.001545
5.685 0.00155106 0.00154894
5.68 0.00155502 0.0015529
5.675 0.00155899 0.00155686
5.67 0.00156298 0.00156084
5.665 0.00156698 0.00156483
5.66 0.00157099 0.00156884
5.655 0.00157501 0.00157286
5.65 0.00157905 0.00157689
5.645 0.0015831 0.00158094
5.64 0.00158717 0.001585
5.635 0.00159125 0.00158907
5.63 0.00159534 0.00159316
5.625 0.00159945 0.00159726
5.62 0.00160357 0.00160138
5.615 0.00160771 0.00160551
5.61 0.00161186 0.00160965
5.605 0.00161602 0.00161381
5.6 0.0016202 0.00161798
5.595 0.00162439 0.00162217
5.59 0.0016286 0.00162637
5.585 0.00163282 0.00163059
5.58 0.00163705 0.00163482
5.575 0.0016413 0.00163906
5.57 0.00164557 0.00164332
5.565 0.00164985 0.00164759
5.56 0.00165414 0.00165188
5.555 0.00165845 0.00165618
5.55 0.00166278 0.0016605
5.545 0.00166711 0.00166483
5.54 0.00167147 0.00166918
5.535 0.00167584 0.00167354
5.53 0.00168022 0.00167792
5.525 0.00168462 0.00168232
5.52 0.00168903 0.00168672
5.515 0.00169346 0.00169115
5.51 0.00169791 0.00169559
5.505 0.00170237 0.00170004
5.5 0.00170684 0.00170451
5.495 0.00171133 0.00170899
5.49 0.00171584 0.0017135
5.485 0.00172036 0.00171801
5.48 0.0017249 0.00172254
5.475 0.00172946 0.00172709
5.47 0.00173403 0.00173165
5.465 0.00173861 0.00173623
5.46 0.00174321 0.00174083
5.455 0.00174783 0.00174544
5.45 0.00175247 0.00175007
5.445 0.00175712 0.00175471
5.44 0.00176178 0.00175937
5.435 0.00176647 0.00176405
5.43 0.00177117 0.00176874
5.425 0.00177588 0.00177345
5.42 0.00178062 0.00177818
5.415 0.00178536 0.00178292
5.41 0.00179013 0.00178768
5.405 0.00179491 0.00179246
5.4 0.00179971 0.00179725
5.395 0.00180453 0.00180206
5.39 0.00180936 0.00180689
5.385 0.00181422 0.00181173
5.38 0.00181908 0.0018166
5.375 0.00182397 0.00182147
5.37 0.00182887 0.00182637
5.365 0.00183379 0.00183128
5.36 0.00183873 0.00183621
5.355 0.00184368 0.00184116
5.35 0.00184866 0.00184613
5.345 0.00185365 0.00185111
5.34 0.00185866 0.00185611
5.335 0.00186368 0.00186113
5.33 0.00186873 0.00186617
5.325 0.00187379 0.00187123
5.32 0.00187887 0.0018763
5.315 0.00188397 0.00188139
5.31 0.00188908 0.0018865
5.305 0.00189422 0.00189163
5.3 0.00189937 0.00189678
5.295 0.00190455 0.00190194
5.29 0.00190974 0.00190712
5.285 0.00191495 0.00191233
5.28 0.00192017 0.00191755
5.275 0.00192542 0.00192279
5.27 0.00193069 0.00192805
5.265 0.00193597 0.00193332
5.26 0.00194128 0.00193862
5.255 0.0019466 0.00194394
5.25 0.00195194 0.00194927
5.245 0.0019573 0.00195463
5.24 0.00196268 0.00196
5.235 0.00196809 0.00196539
5.23 0.00197351 0.00197081
5.225 0.00197895 0.00197624
5.22 0.00198441 0.00198169
5.215 0.00198989 0.00198717
5.21 0.00199539 0.00199266
5.205 0.00200091 0.00199817
5.2 0.00200645 0.0020037
5.195 0.00201201 0.00200926
5.19 0.00201759 0.00201483
5.185 0.00202319 0.00202042
5.18 0.00202881 0.00202604
5.175 0.00203445 0.00203167
5.17 0.00204012 0.00203733
5.165 0.0020458 0.002043
5.16 0.0020515 0.0020487
5.155 0.00205723 0.00205442
5.15 0.00206298 0.00206016
5.145 0.00206875 0.00206592
5.14 0.00207453 0.0020717
5.135 0.00208035 0.0020775
5.13 0.00208618 0.00208332
5.125 0.00209203 0.00208917
5.12 0.00209791 0.00209504
5.115 0.0021038 0.00210093
5.11 0.00210972 0.00210684
5.105 0.00211566 0.00211277
5.1 0.00212163 0.00211873
5.095 0.00212761 0.0021247
5.09 0.00213362 0.0021307
5.085 0.00213965 0.00213672
5.08 0.0021457 0.00214277
5.075 0.00215178 0.00214883
5.07 0.00215788 0.00215492
5.065 0.002164 0.00216104
5.06 0.00217014 0.00216717
5.055 0.00217631 0.00217333
5.05 0.0021825 0.00217951
5.045 0.00218871 0.00218572
5.04 0.00219495 0.00219194
5.035 0.00220121 0.00219819
5.03 0.00220749 0.00220447
5.025 0.0022138 0.00221077
5.02 0.00222013 0.00221709
5.015 0.00222648 0.00222343
5.01 0.00223286 0.0022298
5.005 0.00223926 0.0022362
5 0.00224569 0.00224262
4.995 0.00225214 0.00224906
4.99 0.00225862 0.00225553
4.985 0.00226512 0.00226202
4.98 0.00227164 0.00226853
4.975 0.00227819 0.00227507
4.97 0.00228476 0.00228164
4.965 0.00229136 0.00228823
4.96 0.00229799 0.00229485
4.955 0.00230464 0.00230149
4.95 0.00231131 0.00230815
4.945 0.00231801 0.00231484
4.94 0.00232474 0.00232156
4.935 0.00233149 0.0023283
4.93 0.00233827 0.00233507
4.925 0.00234508 0.00234187
4.92 0.00235191 0.00234869
4.915 0.00235876 0.00235554
4.91 0.00236565 0.00236241
4.905 0.00237255 0.00236931
4.9 0.00237949 0.00237624
4.895 0.00238645 0.00238319
4.89 0.00239344 0.00239017
4.885 0.00240046 0.00239718
4.88 0.0024075 0.00240421
4.875 0.00241457 0.00241127
4.87 0.00242167 0.00241836
4.865 0.0024288 0.00242547
4.86 0.00243595 0.00243262
4.855 0.00244313 0.00243979
4.85 0.00245034 0.00244699
4.845 0.00245758 0.00245422
4.84 0.00246484 0.00246147
4.835 0.00247214 0.00246875
4.83 0.00247946 0.00247607
4.825 0.00248681 0.00248341
4.82 0.00249419 0.00249078
4.815 0.0025016 0.00249817
4.81 0.00250903 0.0025056
4.805 0.0025165 0.00251306
4.8 0.00252399 0.00252054
4.795 0.00253152 0.00252806
4.79 0.00253907 0.0025356
4.785 0.00254666 0.00254317
4.78 0.00255427 0.00255078
4.775 0.00256192 0.00255841
4.77 0.00256959 0.00256608
4.765 0.0025773 0.00257377
4.76 0.00258503 0.00258149
4.755 0.0025928 0.00258925
4.75 0.00260059 0.00259704
4.745 0.00260842 0.00260485
4.74 0.00261628 0.0026127
4.735 0.00262417 0.00262058
4.73 0.00263209 0.00262849
4.725 0.00264004 0.00263643
4.72 0.00264802 0.0026444
4.715 0.00265604 0.00265241
4.71 0.00266409 0.00266044
4.705 0.00267217 0.00266851
4.7 0.00268028 0.00267661
4.695 0.00268842 0.00268475
4.69 0.0026966 0.00269291
4.685 0.00270481 0.00270111
4.68 0.00271305 0.00270934
4.675 0.00272133 0.00271761
4.67 0.00272964 0.0027259
4.665 0.00273798 0.00273423
4.66 0.00274636 0.0027426
4.655 0.00275476 0.002751
4.65 0.00276321 0.00275943
4.645 0.00277169 0.0027679
4.64 0.0027802 0.0027764
4.635 0.00278874 0.00278493
4.63 0.00279733 0.0027935
4.625 0.00280594 0.0028021
4.62 0.00281459 0.00281074
4.615 0.00282328 0.00281942
4.61 0.002832 0.00282812
4.605 0.00284075 0.00283687
4.6 0.00284955 0.00284565
4.595 0.00285838 0.00285447
4.59 0.00286724 0.00286332
4.585 0.00287614 0.00287221
4.58 0.00288508 0.00288113
4.575 0.00289405 0.00289009
4.57 0.00290306 0.00289909
4.565 0.00291211 0.00290812
4.56 0.00292119 0.00291719
4.555 0.00293031 0.0029263
4.55 0.00293947 0.00293545
4.545 0.00294866 0.00294463
4.54 0.0029579 0.00295385
4.535 0.00296717 0.00296311
4.53 0.00297648 0.00297241
4.525 0.00298583 0.00298175
4.52 0.00299522 0.00299112
4.515 0.00300464 0.00300053
4.51 0.00301411 0.00300999
4.505 0.00302361 0.00301948
4.5 0.00303316 0.00302901
4.495 0.00304274 0.00303858
4.49 0.00305236 0.00304819
4.485 0.00306203 0.00305784
4.48 0.00307173 0.00306753
4.475 0.00308148 0.00307726
4.47 0.00309126 0.00308703
4.465 0.00310109 0.00309684
4.46 0.00311095 0.0031067
4.455 0.00312086 0.00311659
4.45 0.00313081 0.00312653
4.445 0.0031408 0.0031365
4.44 0.00315083 0.00314652
4.435 0.00316091 0.00315658
4.43 0.00317103 0.00316669
4.425 0.00318119 0.00317683
4.42 0.00319139 0.00318702
4.415 0.00320164 0.00319726
4.41 0.00321192 0.00320753
4.405 0.00322226 0.00321785
4.4 0.00323263 0.00322821
4.395 0.00324305 0.00323862
4.39 0.00325352 0.00324907
4.385 0.00326403 0.00325956
4.38 0.00327458 0.0032701
4.375 0.00328518 0.00328068
4.37 0.00329582 0.00329131
4.365 0.00330651 0.00330199
4.36 0.00331724 0.00331271
4.355 0.00332802 0.00332347
4.35 0.00333885 0.00333428
4.345 0.00334972 0.00334514
4.34 0.00336064 0.00335604
4.335 0.00337161 0.00336699
4.33 0.00338262 0.00337799
4.325 0.00339368 0.00338904
4.32 0.00340479 0.00340013
4.315 0.00341594 0.00341127
4.31 0.00342714 0.00342246
4.305 0.0034384 0.00343369
4.3 0.0034497 0.00344498
4.295 0.00346104 0.00345631
4.29 0.00347244 0.00346769
4.285 0.00348389 0.00347912
4.28 0.00349539 0.0034906
4.275 0.00350693 0.00350213
4.27 0.00351853 0.00351371
4.265 0.00353017 0.00352534
4.26 0.00354187 0.00353703
4.255 0.00355362 0.00354876
4.25 0.00356542 0.00356054
4.245 0.00357727 0.00357238
4.24 0.00358917 0.00358426
4.235 0.00360113 0.0035962
4.23 0.00361314 0.00360819
4.225 0.00362519 0.00362023
4.22 0.00363731 0.00363233
4.215 0.00364947 0.00364448
4.21 0.00366169 0.00365668
4.205 0.00367396 0.00366894
4.2 0.00368629 0.00368125
4.195 0.00369867 0.00369361
4.19 0.00371111 0.00370603
4.185 0.0037236 0.0037185
4.18 0.00373614 0.00373103
4.175 0.00374874 0.00374361
4.17 0.0037614 0.00375625
4.165 0.00377411 0.00376895
4.16 0.00378688 0.0037817
4.155 0.00379971 0.00379451
4.15 0.00381259 0.00380737
4.145 0.00382553 0.00382029
4.14 0.00383853 0.00383327
4.135 0.00385158 0.00384631
4.13 0.0038647 0.00385941
4.125 0.00387787 0.00387256
4.12 0.0038911 0.00388578
4.115 0.00390439 0.00389905
4.11 0.00391774 0.00391238
4.105 0.00393115 0.00392577
4.1 0.00394462 0.00393922
4.095 0.00395815 0.00395273
4.09 0.00397174 0.00396631
4.085 0.00398539 0.00397994
4.08 0.00399911 0.00399364
4.075 0.00401288 0.00400739
4.07 0.00402672 0.00402121
4.065 0.00404062 0.00403509
4.06 0.00405459 0.00404904
4.055 0.00406861 0.00406305
4.05 0.0040827 0.00407712
4.045 0.00409686 0.00409125
4.04 0.00411108 0.00410545
4.035 0.00412536 0.00411972
4.03 0.00413971 0.00413404
4.025 0.00415412 0.00414844
4.02 0.0041686 0.0041629
4.015 0.00418315 0.00417742
4.01 0.00419776 0.00419202
4.005 0.00421244 0.00420668
4 0.00422718 0.0042214
3.995 0.004242 0.00423619
3.99 0.00425688 0.00425106
3.985 0.00427183 0.00426599
3.98 0.00428685 0.00428098
3.975 0.00430194 0.00429605
3.97 0.0043171 0.00431119
3.965 0.00433232 0.0043264
3.96 0.00434762 0.00434167
3.955 0.00436299 0.00435702
3.95 0.00437843 0.00437244
3.945 0.00439394 0.00438793
3.94 0.00440953 0.00440349
3.935 0.00442518 0.00441913
3.93 0.00444091 0.00443483
3.925 0.00445671 0.00445061
3.92 0.00447259 0.00446647
3.915 0.00448854 0.00448239
3.91 0.00450456 0.0044984
3.905 0.00452066 0.00451447
3.9 0.00453683 0.00453063
3.895 0.00455308 0.00454685
3.89 0.00456941 0.00456316
3.885 0.00458581 0.00457954
3.88 0.00460229 0.00459599
3.875 0.00461885 0.00461253
3.87 0.00463548 0.00462914
3.865 0.00465219 0.00464583
3.86 0.00466899 0.0046626
3.855 0.00468586 0.00467945
3.85 0.00470281 0.00469637
3.845 0.00471984 0.00471338
3.84 0.00473695 0.00473047
3.835 0.00475415 0.00474764
3.83 0.00477142 0.00476489
3.825 0.00478878 0.00478222
3.82 0.00480622 0.00479964
3.815 0.00482374 0.00481714
3.81 0.00484134 0.00483472
3.805 0.00485903 0.00485239
3.8 0.00487681 0.00487014
3.795 0.00489467 0.00488797
3.79 0.00491261 0.00490589
3.785 0.00493064 0.0049239
3.78 0.00494876 0.00494199
3.775 0.00496697 0.00496017
3.77 0.00498526 0.00497844
3.765 0.00500364 0.00499679
3.76 0.00502211 0.00501523
3.755 0.00504066 0.00503377
3.75 0.00505931 0.00505239
3.745 0.00507805 0.0050711
3.74 0.00509688 0.0050899
3.735 0.00511579 0.00510879
3.73 0.00513481 0.00512778
3.725 0.00515391 0.00514686
3.72 0.0051731 0.00516602
3.715 0.00519239 0.00518529
3.71 0.00521178 0.00520464
3.705 0.00523125 0.00522409
3.7 0.00525083 0.00524364
3.695 0.00527049 0.00526328
3.69 0.00529026 0.00528302
3.685 0.00531012 0.00530285
3.68 0.00533008 0.00532278
3.675 0.00535013 0.00534281
3.67 0.00537029 0.00536294
3.665 0.00539054 0.00538317
3.66 0.0054109 0.00540349
3.655 0.00543135 0.00542392
3.65 0.0054519 0.00544444
3.645 0.00547256 0.00546507
3.64 0.00549332 0.0054858
3.635 0.00551418 0.00550663
3.63 0.00553514 0.00552757
3.625 0.00555621 0.00554861
3.62 0.00557739 0.00556975
3.615 0.00559866 0.005591
3.61 0.00562005 0.00561236
3.605 0.00564154 0.00563382
3.6 0.00566314 0.00565539
3.595 0.00568484 0.00567706
3.59 0.00570666 0.00569884
3.585 0.00572858 0.00572074
3.58 0.00575061 0.00574274
3.575 0.00577275 0.00576485
3.57 0.00579501 0.00578708
3.565 0.00581738 0.00580941
3.56 0.00583985 0.00583186
3.555 0.00586245 0.00585442
3.55 0.00588515 0.0058771
3.545 0.00590797 0.00589989
3.54 0.00593091 0.00592279
3.535 0.00595396 0.00594581
3.53 0.00597713 0.00596895
3.525 0.00600041 0.0059922
3.52 0.00602382 0.00601557
3.515 0.00604734 0.00603906
3.51 0.00607098 0.00606267
3.505 0.00609474 0.0060864
3.5 0.00611863 0.00611025
3.495 0.00614263 0.00613423
3.49 0.00616676 0.00615832
3.485 0.00619101 0.00618254
3.48 0.00621539 0.00620688
3.475 0.00623989 0.00623135
3.47 0.00626451 0.00625594
3.465 0.00628927 0.00628066
3.46 0.00631415 0.0063055
3.455 0.00633915 0.00633048
3.45 0.00636429 0.00635558
3.445 0.00638956 0.00638081
3.44 0.00641496 0.00640617
3.435 0.00644048 0.00643167
3.43 0.00646614 0.00645729
3.425 0.00649194 0.00648305
3.42 0.00651786 0.00650894
3.415 0.00654392 0.00653497
3.41 0.00657012 0.00656113
3.405 0.00659646 0.00658743
3.4 0.00662293 0.00661386
3.395 0.00664954 0.00664043
3.39 0.00667628 0.00666714
3.385 0.00670317 0.00669399
3.38 0.0067302 0.00672099
3.375 0.00675737 0.00674812
3.37 0.00678468 0.00677539
3.365 0.00681214 0.00680281
3.36 0.00683974 0.00683037
3.355 0.00686748 0.00685808
3.35 0.00689537 0.00688593
3.345 0.00692341 0.00691393
3.34 0.0069516 0.00694208
3.335 0.00697993 0.00697038
3.33 0.00700842 0.00699882
3.325 0.00703705 0.00702742
3.32 0.00706584 0.00705617
3.315 0.00709478 0.00708507
3.31 0.00712388 0.00711412
3.305 0.00715313 0.00714333
3.3 0.00718253 0.0071727
3.295 0.00721209 0.00720222
3.29 0.00724181 0.0072319
3.285 0.00727169 0.00726174
3.28 0.00730173 0.00729174
3.275 0.00733193 0.00732189
3.27 0.00736229 0.00735221
3.265 0.00739282 0.0073827
3.26 0.00742351 0.00741334
3.255 0.00745436 0.00744416
3.25 0.00748538 0.00747513
3.245 0.00751657 0.00750628
3.24 0.00754792 0.00753759
3.235 0.00757945 0.00756907
3.23 0.00761115 0.00760072
3.225 0.00764301 0.00763255
3.22 0.00767505 0.00766455
3.215 0.00770727 0.00769672
3.21 0.00773966 0.00772906
3.205 0.00777222 0.00776158
3.2 0.00780497 0.00779428
3.195 0.00783789 0.00782716
3.19 0.00787099 0.00786021
3.185 0.00790427 0.00789345
3.18 0.00793774 0.00792687
3.175 0.00797139 0.00796047
3.17 0.00800522 0.00799426
3.165 0.00803924 0.00802823
3.16 0.00807344 0.00806239
3.155 0.00810784 0.00809673
3.15 0.00814242 0.00813127
3.145 0.0081772 0.008166
3.14 0.00821216 0.00820092
3.135 0.00824732 0.00823603
3.13 0.00828267 0.00827133
3.125 0.00831822 0.00830683
3.12 0.00835397 0.00834253
3.115 0.00838992 0.00837843
3.11 0.00842606 0.00841452
3.105 0.00846241 0.00845082
3.1 0.00849896 0.00848732
3.095 0.00853571 0.00852402
3.09 0.00857267 0.00856093
3.085 0.00860984 0.00859805
3.08 0.00864721 0.00863537
3.075 0.00868479 0.0086729
3.07 0.00872259 0.00871064
3.065 0.00876059 0.00874859
3.06 0.00879881 0.00878676
3.055 0.00883725 0.00882514
3.05 0.0088759 0.00886374
3.045 0.00891477 0.00890256
3.04 0.00895386 0.0089416
3.035 0.00899317 0.00898085
3.03 0.0090327 0.00902033
3.025 0.00907246 0.00906003
3.02 0.00911244 0.00909996
3.015 0.00915265 0.00914012
3.01 0.00919309 0.0091805
3.005 0.00923376 0.00922111
3 0.00927466 0.00926196
2.995 0.0093158 0.00930304
2.99 0.00935717 0.00934435
2.985 0.00939877 0.0093859
2.98 0.00944062 0.00942768
2.975 0.0094827 0.00946971
2.97 0.00952503 0.00951198
2.965 0.0095676 0.00955449
2.96 0.00961041 0.00959724
2.955 0.00965347 0.00964025
2.95 0.00969678 0.0096835
2.945 0.00974034 0.00972699
2.94 0.00978415 0.00977074
2.935 0.00982821 0.00981475
2.93 0.00987253 0.00985901
2.925 0.00991711 0.00990352
2.92 0.00996195 0.0099483
2.915 0.010007 0.00999333
2.91 0.0100524 0.0100386
2.905 0.010098 0.0100842
2.9 0.0101439 0.01013
2.895 0.0101901 0.0101761
2.89 0.0102365 0.0102225
2.885 0.0102832 0.0102691
2.88 0.0103302 0.010316
2.875 0.0103774 0.0103632
2.87 0.0104249 0.0104107
2.865 0.0104727 0.0104584
2.86 0.0105208 0.0105064
2.855 0.0105692 0.0105547
2.85 0.0106179 0.0106033
2.845 0.0106668 0.0106522
2.84 0.010716 0.0107013
2.835 0.0107655 0.0107508
2.83 0.0108154 0.0108005
2.825 0.0108655 0.0108506
2.82 0.0109159 0.0109009
2.815 0.0109666 0.0109516
2.81 0.0110176 0.0110025
2.805 0.0110689 0.0110537
2.8 0.0111205 0.0111053
2.795 0.0111725 0.0111572
2.79 0.0112247 0.0112093
2.785 0.0112773 0.0112618
2.78 0.0113301 0.0113146
2.775 0.0113833 0.0113677
2.77 0.0114368 0.0114211
2.765 0.0114906 0.0114749
2.76 0.0115448 0.011529
2.755 0.0115993 0.0115834
2.75 0.0116541 0.0116381
2.745 0.0117092 0.0116932
2.74 0.0117647 0.0117486
2.735 0.0118205 0.0118043
2.73 0.0118766 0.0118604
2.725 0.0119331 0.0119168
2.72 0.0119899 0.0119735
2.715 0.0120471 0.0120306
2.71 0.0121046 0.0120881
2.705 0.0121625 0.0121458
2.7 0.0122207 0.012204
2.695 0.0122793 0.0122625
2.69 0.0123383 0.0123214
2.685 0.0123976 0.0123806
2.68 0.0124572 0.0124402
2.675 0.0125173 0.0125001
2.67 0.0125777 0.0125604
2.665 0.0126384 0.0126211
2.66 0.0126996 0.0126822
2.655 0.0127611 0.0127436
2.65 0.012823 0.0128054
2.645 0.0128853 0.0128676
2.64 0.012948 0.0129302
2.635 0.013011 0.0129932
2.63 0.0130745 0.0130565
2.625 0.0131383 0.0131203
2.62 0.0132025 0.0131844
2.615 0.0132672 0.013249
2.61 0.0133322 0.0133139
2.605 0.0133977 0.0133793
2.6 0.0134635 0.0134451
2.595 0.0135298 0.0135112
2.59 0.0135965 0.0135778
2.585 0.0136636 0.0136448
2.58 0.0137311 0.0137123
2.575 0.013799 0.0137801
2.57 0.0138674 0.0138484
2.565 0.0139362 0.0139171
2.56 0.0140054 0.0139862
2.555 0.0140751 0.0140558
2.55 0.0141452 0.0141258
2.545 0.0142158 0.0141963
2.54 0.0142867 0.0142672
2.535 0.0143582 0.0143385
2.53 0.0144301 0.0144103
2.525 0.0145024 0.0144826
2.52 0.0145753 0.0145553
2.515 0.0146485 0.0146284
2.51 0.0147223 0.0147021
2.505 0.0147965 0.0147762
2.5 0.0148712 0.0148508
2.495 0.0149463 0.0149258
2.49 0.015022 0.0150014
2.485 0.0150981 0.0150774
2.48 0.0151747 0.0151539
2.475 0.0152518 0.0152309
2.47 0.0153294 0.0153084
2.465 0.0154075 0.0153864
2.46 0.0154861 0.0154649
2.455 0.0155653 0.0155439
2.45 0.0156449 0.0156234
2.445 0.015725 0.0157034
2.44 0.0158057 0.015784
2.435 0.0158868 0.015865
2.43 0.0159685 0.0159466
2.425 0.0160508 0.0160287
2.42 0.0161335 0.0161114
2.415 0.0162168 0.0161946
2.41 0.0163006 0.0162783
2.405 0.016385 0.0163625
2.4 0.01647 0.0164474
2.395 0.0165555 0.0165327
2.39 0.0166415 0.0166187
2.385 0.0167281 0.0167051
2.38 0.0168153 0.0167922
2.375 0.016903 0.0168798
2.37 0.0169913 0.016968
2.365 0.0170802 0.0170568
2.36 0.0171697 0.0171462
2.355 0.0172598 0.0172361
2.35 0.0173505 0.0173266
2.345 0.0174417 0.0174178
2.34 0.0175336 0.0175095
2.335 0.017626 0.0176018
2.33 0.0177191 0.0176948
2.325 0.0178128 0.0177884
2.32 0.0179071 0.0178825
2.315 0.0180021 0.0179774
2.31 0.0180976 0.0180728
2.305 0.0181938 0.0181689
2.3 0.0182907 0.0182656
2.295 0.0183882 0.0183629
2.29 0.0184863 0.0184609
2.285 0.0185851 0.0185596
2.28 0.0186845 0.0186589
2.275 0.0187847 0.0187589
2.27 0.0188854 0.0188595
2.265 0.0189869 0.0189608
2.26 0.019089 0.0190628
2.255 0.0191918 0.0191655
2.25 0.0192953 0.0192688
2.245 0.0193995 0.0193729
2.24 0.0195045 0.0194777
2.235 0.0196101 0.0195831
2.23 0.0197164 0.0196893
2.225 0.0198234 0.0197962
2.22 0.0199312 0.0199038
2.215 0.0200397 0.0200121
2.21 0.0201489 0.0201212
2.205 0.0202588 0.020231
2.2 0.0203695 0.0203415
2.195 0.020481 0.0204528
2.19 0.0205932 0.0205649
2.185 0.0207061 0.0206777
2.18 0.0208199 0.0207913
2.175 0.0209344 0.0209056
2.17 0.0210497 0.0210207
2.165 0.0211657 0.0211367
2.16 0.0212826 0.0212534
2.155 0.0214003 0.0213708
2.15 0.0215187 0.0214891
2.145 0.021638 0.0216082
2.14 0.0217581 0.0217282
2.135 0.021879 0.0218489
2.13 0.0220007 0.0219705
2.125 0.0221233 0.0220929
2.12 0.0222467 0.0222161
2.115 0.0223709 0.0223402
2.11 0.022496 0.0224651
2.105 0.022622 0.0225909
2.1 0.0227488 0.0227176
2.095 0.0228765 0.0228451
2.09 0.0230051 0.0229735
2.085 0.0231346 0.0231028
2.08 0.023265 0.023233
2.075 0.0233962 0.0233641
2.07 0.0235284 0.023496
2.065 0.0236615 0.0236289
2.06 0.0237955 0.0237628
2.055 0.0239304 0.0238975
2.05 0.0240663 0.0240332
2.045 0.0242031 0.0241698
2.04 0.0243408 0.0243074
2.035 0.0244795 0.0244459
2.03 0.0246192 0.0245853
2.025 0.0247599 0.0247258
2.02 0.0249015 0.0248672
2.015 0.0250441 0.0250096
2.01 0.0251877 0.025153
2.005 0.0253323 0.0252974
2 0.0254779 0.0254428
1.995 0.0256245 0.0255892
1.99 0.0257721 0.0257367
1.985 0.0259208 0.0258851
1.98 0.0260705 0.0260346
1.975 0.0262212 0.0261852
1.97 0.0263731 0.0263368
1.965 0.0265259 0.0264894
1.96 0.0266798 0.0266431
1.955 0.0268349 0.0267979
1.95 0.026991 0.0269538
1.945 0.0271481 0.0271108
1.94 0.0273064 0.0272688
1.935 0.0274658 0.027428
1.93 0.0276263 0.0275883
1.925 0.027788 0.0277497
1.92 0.0279507 0.0279122
1.915 0.0281146 0.0280759
1.91 0.0282797 0.0282408
1.905 0.0284459 0.0284067
1.9 0.0286133 0.0285739
1.895 0.0287819 0.0287422
1.89 0.0289516 0.0289117
1.885 0.0291225 0.0290824
1.88 0.0292947 0.0292543
1.875 0.029468 0.0294274
1.87 0.0296426 0.0296017
1.865 0.0298184 0.0297773
1.86 0.0299954 0.0299541
1.855 0.0301737 0.0301321
1.85 0.0303532 0.0303113
1.845 0.0305339 0.0304919
1.84 0.030716 0.0306737
1.835 0.0308993 0.0308567
1.83 0.0310839 0.0310411
1.825 0.0312698 0.0312267
1.82 0.0314571 0.0314137
1.815 0.0316456 0.031602
1.81 0.0318354 0.0317916
1.805 0.0320266 0.0319825
1.8 0.0322192 0.0321747
1.795 0.032413 0.0323683
1.79 0.0326083 0.0325633
1.785 0.0328049 0.0327596
1.78 0.0330029 0.0329573
1.775 0.0332022 0.0331564
1.77 0.033403 0.0333569
1.765 0.0336052 0.0335588
1.76 0.0338087 0.0337621
1.755 0.0340137 0.0339668
1.75 0.0342202 0.034173
1.745 0.0344281 0.0343805
1.74 0.0346374 0.0345896
1.735 0.0348482 0.0348001
1.73 0.0350604 0.035012
1.725 0.0352742 0.0352255
1.72 0.0354894 0.0354404
1.715 0.0357061 0.0356568
1.71 0.0359243 0.0358747
1.705 0.036144 0.0360941
1.7 0.0363653 0.036315
1.695 0.036588 0.0365375
1.69 0.0368124 0.0367615
1.685 0.0370382 0.0369871
1.68 0.0372656 0.0372142
1.675 0.0374946 0.0374428
1.67 0.0377252 0.0376731
1.665 0.0379573 0.0379049
1.66 0.0381911 0.0381383
1.655 0.0384264 0.0383733
1.65 0.0386633 0.0386099
1.645 0.0389019 0.0388481
1.64 0.039142 0.0390879
1.635 0.0393838 0.0393294
1.63 0.0396273 0.0395725
1.625 0.0398724 0.0398172
1.62 0.0401191 0.0400636
1.615 0.0403675 0.0403117
1.61 0.0406176 0.0405614
1.605 0.0408693 0.0408128
1.6 0.0411227 0.0410658
1.595 0.0413779 0.0413206
1.59 0.0416347 0.041577
1.585 0.0418932 0.0418352
1.58 0.0421534 0.042095
1.575 0.0424153 0.0423566
1.57 0.0426789 0.0426198
1.565 0.0429443 0.0428848
1.56 0.0432114 0.0431516
1.555 0.0434802 0.04342
1.55 0.0437508 0.0436902
1.545 0.0440231 0.0439621
1.54 0.0442972 0.0442358
1.535 0.044573 0.0445112
1.53 0.0448506 0.0447884
1.525 0.0451299 0.0450673
1.52 0.045411 0.045348
1.515 0.0456938 0.0456304
1.51 0.0459784 0.0459146
1.505 0.0462648 0.0462006
1.5 0.0465529 0.0464883
1.495 0.0468428 0.0467778
1.49 0.0471345 0.0470691
1.485 0.0474279 0.0473621
1.48 0.0477231 0.0476569
1.475 0.0480201 0.0479534
1.47 0.0483188 0.0482517
1.465 0.0486192 0.0485517
1.46 0.0489215 0.0488535
1.455 0.0492254 0.0491571
1.45 0.0495312 0.0494623
1.445 0.0498386 0.0497694
1.44 0.0501478 0.0500781
1.435 0.0504587 0.0503886
1.43 0.0507713 0.0507007
1.425 0.0510857 0.0510146
1.42 0.0514017 0.0513302
1.415 0.0517194 0.0516475
1.41 0.0520388 0.0519664
1.405 0.0523599 0.052287
1.4 0.0526826 0.0526092
1.395 0.0530069 0.0529331
1.39 0.0533328 0.0532586
1.385 0.0536604 0.0535857
1.38 0.0539895 0.0539143
1.375 0.0543202 0.0542445
1.37 0.0546524 0.0545763
1.365 0.0549862 0.0549095
1.36 0.0553214 0.0552443
1.355 0.0556581 0.0555805
1.35 0.0559963 0.0559182
1.345 0.0563358 0.0562572
1.34 0.0566768 0.0565977
1.335 0.057019 0.0569394
1.33 0.0573626 0.0572825
1.325 0.0577075 0.0576269
1.32 0.0580536 0.0579725
1.315 0.0584009 0.0583193
1.31 0.0587494 0.0586673
1.305 0.0590989 0.0590163
1.3 0.0594496 0.0593664
1.295 0.0598012 0.0597175
1.29 0.0601538 0.0600696
1.285 0.0605073 0.0604226
1.28 0.0608616 0.0607764
1.275 0.0612168 0.0611311
1.27 0.0615726 0.0614864
1.265 0.0619292 0.0618424
1.26 0.0622863 0.062199
1.255 0.0626439 0.062556
1.25 0.0630019 0.0629136
1.245 0.0633603 0.0632714
1.24 0.063719 0.0636296
1.235 0.0640779 0.0639879
1.23 0.0644368 0.0643463
1.225 0.0647958 0.0647047
1.22 0.0651546 0.0650631
1.215 0.0655133 0.0654211
1.21 0.0658716 0.0657789
1.205 0.0662295 0.0661363
1.2 0.0665868 0.0664931
1.195 0.0669435 0.0668492
1.19 0.0672993 0.0672045
1.185 0.0676542 0.0675589
1.18 0.0680081 0.0679122
1.175 0.0683607 0.0682643
1.17 0.0687119 0.068615
1.165 0.0690616 0.0689641
1.16 0.0694096 0.0693116
1.155 0.0697558 0.0696572
1.15 0.0700998 0.0700007
1.145 0.0704417 0.070342
1.14 0.0707811 0.0706809
1.135 0.0711179 0.0710172
1.13 0.0714518 0.0713506
1.125 0.0717827 0.071681
1.12 0.0721103 0.0720081
1.115 0.0724345 0.0723317
1.11 0.0727548 0.0726515
1.105 0.0730712 0.0729674
1.1 0.0733833 0.073279
1.095 0.0736909 0.073586
1.09 0.0739936 0.0738883
1.085 0.0742913 0.0741855
1.08 0.0745836 0.0744773
1.075 0.0748702 0.0747634
1.07 0.0751508 0.0750435
1.065 0.075425 0.0753173
1.06 0.0756926 0.0755844
1.055 0.0759531 0.0758445
1.05 0.0762062 0.0760972
1.045 0.0764516 0.0763421
1.04 0.0766888 0.0765789
1.035 0.0769175 0.0768071
1.03 0.0771372 0.0770265
1.025 0.0773476 0.0772364
1.02 0.0775481 0.0774366
1.015 0.0777384 0.0776265
1.01 0.077918 0.0778058
1.005 0.0780865 0.0779738
1 0.0782433 0.0781303
0.995 0.0783879 0.0782747
0.99 0.07852 0.0784064
0.985 0.0786388 0.078525
0.98 0.0787441 0.0786299
0.975 0.0788351 0.0787207
0.97 0.0789113 0.0787967
0.965 0.0789723 0.0788574
0.96 0.0790174 0.0789023
0.955 0.079046 0.0789308
0.95 0.0790576 0.0789422
0.945 0.0790516 0.0789361
0.94 0.0790273 0.0789117
0.935 0.0789843 0.0788686
0.93 0.0789218 0.078806
0.925 0.0788393 0.0787234
0.92 0.078736 0.0786202
0.915 0.0786115 0.0784957
0.91 0.0784651 0.0783493
0.905 0.0782962 0.0781804
0.9 0.0781041 0.0779884
0.895 0.0778882 0.0777727
0.89 0.077648 0.0775326
0.885 0.0773827 0.0772676
0.88 0.0770919 0.076977
0.875 0.0767749 0.0766602
0.87 0.0764312 0.0763168
0.865 0.0760601 0.0759461
0.86 0.0756613 0.0755476
0.855 0.075234 0.0751208
0.85 0.074778 0.0746651
0.845 0.0742926 0.0741802
0.84 0.0737774 0.0736656
0.835 0.073232 0.0731208
0.83 0.0726561 0.0725455
0.825 0.0720493 0.0719393
0.82 0.0714113 0.071302
0.815 0.0707418 0.0706332
0.81 0.0700407 0.0699329
0.805 0.0693077 0.0692007
0.8 0.0685428 0.0684367
0.795 0.0677459 0.0676407
0.79 0.0669171 0.0668128
0.785 0.0660563 0.065953
0.78 0.0651637 0.0650615
0.775 0.0642396 0.0641384
0.77 0.0632841 0.0631841
0.765 0.0622977 0.0621989
0.76 0.0612808 0.0611832
0.755 0.0602338 0.0601374
0.75 0.0591574 0.0590623
0.745 0.0580521 0.0579584
0.74 0.0569189 0.0568266
0.735 0.0557584 0.0556675
0.73 0.0545716 0.0544822
0.725 0.0533595 0.0532716
0.72 0.0521232 0.0520368
0.715 0.0508639 0.0507791
0.71 0.0495827 0.0494996
0.705 0.0482812 0.0481997
0.7 0.0469606 0.0468808
0.695 0.0456225 0.0455444
0.69 0.0442685 0.0441921
0.685 0.0429002 0.0428256
0.68 0.0415194 0.0414466
0.675 0.0401278 0.0400568
0.67 0.0387273 0.0386582
0.665 0.0373199 0.0372526
0.66 0.0359075 0.0358421
0.655 0.0344921 0.0344286
0.65 0.0330758 0.0330141
0.645 0.0316606 0.0316009
0.64 0.0302488 0.0301909
0.635 0.0288424 0.0287864
0.63 0.0274436 0.0273896
0.625 0.0260546 0.0260024
0.62 0.0246775 0.0246273
0.615 0.0233146 0.0232662
0.61 0.0219678 0.0219213
0.605 0.0206394 0.0205947
0.6 0.0193314 0.0192886
0.595 0.0180459 0.0180049
0.59 0.0167849 0.0167456
0.585 0.0155503 0.0155127
0.58 0.0143439 0.0143081
0.575 0.0131676 0.0131335
0.57 0.012023 0.0119906
0.565 0.0109119 0.0108811
0.56 0.00983567 0.00980644
0.555 0.00879585 0.00876817
0.55 0.00779374 0.00776756
0.545 0.00683056 0.00680584
0.54 0.00590742 0.0058841
0.535 0.00502529 0.00500334
0.53 0.00418504 0.00416439
0.525 0.00338738 0.003368
0.52 0.00263292 0.00261474
0.515 0.00192211 0.00190509
0.51 0.00125528 0.00123935
0.505 0.000632597 0.000617713
0.5 5.41133e-05 4.02177e-05
0.495 -0.000480273 -0.000493236
0.49 -0.000970803 -0.000982889
0.485 -0.00141786 -0.00142912
0.48 -0.00182195 -0.00183245
0.475 -0.00218375 -0.00219354
0.47 -0.00250404 -0.00251318
0.465 -0.00278375 -0.00279228
0.46 -0.00302393 -0.00303191
0.455 -0.00322574 -0.00323322
0.45 -0.00339049 -0.00339753
0.445 -0.00351958 -0.00352622
0.44 -0.00361453 -0.00362081
0.435 -0.00367694 -0.00368291
0.43 -0.00370851 -0.00371422
0.425 -0.00371103 -0.00371652
0.42 -0.00368637 -0.00369167
0.415 -0.00363643 -0.00364159
0.41 -0.00356319 -0.00356824
0.405 -0.00346868 -0.00347365
0.4 -0.00335493 -0.00335985
0.395 -0.00322401 -0.0032289
0.39 -0.00307798 -0.00308288
0.385 -0.00291892 -0.00292385
0.38 -0.00274887 -0.00275383
0.375 -0.00256981 -0.00257484
0.37 -0.00238373 -0.00238882
0.365 -0.00219251 -0.00219769
0.36 -0.00199799 -0.00200326
0.355 -0.0018019 -0.00180726
0.35 -0.00160589 -0.00161136
0.345 -0.0014115 -0.00141707
0.34 -0.00122015 -0.00122583
0.335 -0.00103316 -0.00103893
0.33 -0.000851673 -0.000857542
0.325 -0.000676744 -0.000682702
0.32 -0.000509267 -0.000515307
0.315 -0.000350003 -0.000356116
0.31 -0.000199575 -0.00020575
0.305 -5.84684e-05 -6.46954e-05
0.3 7.29605e-05 6.66936e-05
0.295 0.000194482 0.000188188
0.29 0.000305986 0.000299677
0.285 0.000407468 0.000401157
0.28 0.000499026 0.000492727
0.275 0.000580845 0.000574572
0.27 0.000653189 0.000646953
0.265 0.000716384 0.000710199
0.26 0.000770813 0.000764691
0.255 0.000816899 0.000810853
0.25 0.000855098 0.000849139
0.245 0.000885887 0.000880026
0.24 0.000909755 0.000904001
0.235 0.000927194 0.000921557
0.23 0.000938694 0.000933183
0.225 0.000944736 0.000939359
0.22 0.000945788 0.000940551
0.215 0.000942298 0.000937208
0.21 0.000934696 0.000929759
0.205 0.000923392 0.000918612
0.2 0.000908771 0.000904152
0.195 0.000891195 0.000886741
0.19 0.000871004 0.000866718
0.185 0.000848516 0.0008444
0.18 0.000824028 0.000820082
0.175 0.000797814 0.00079404
0.17 0.000770131 0.00076653
0.165 0.000741219 0.00073779
0.16 0.000711298 0.00070804
0.155 0.000680574 0.000677487
0.15 0.00064924 0.000646321
0.145 0.000617472 0.00061472
0.14 0.000585437 0.000582849
0.135 0.000553289 0.000550863
0.13 0.000521172 0.000518904
0.125 0.00048922 0.000487106
0.12 0.000457558 0.000455595
0.115 0.000426302 0.000424486
0.11 0.000395563 0.000393889
0.105 0.000365443 0.000363906
0.1 0.000336037 0.000334632
0.095 0.000307434 0.000306157
0.09 0.00027972 0.000278565
0.085 0.000252972 0.000251933
0.08 0.000227263 0.000226336
0.075 0.000202664 0.000201841
0.07 0.000179238 0.000178514
0.065 0.000157046 0.000156414
0.06 0.000136142 0.000135597
0.055 0.000116579 0.000116115
0.05 9.84037e-05 9.80134e-05
0.045 8.16596e-05 8.1337e-05
0.04 6.63886e-05 6.61273e-05
0.035 5.26618e-05 5.24552e-05
0.03 4.07741e-05 4.06146e-05
0.025 3.16923e-05 3.15686e-05
0.02 2.57747e-05 2.56745e-05
0.015 1.79297e-05 1.78604e-05
0.01 3.73563e-06 3.72121e-06
0.005 -4.33726e-06 -4.32053e-06
-1.63468e-13 -6.77331e-09 -6.74717e-09


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.25Lambda0.5Nc1ClassicOneLoop/DeltaGammaFX_0_OneLoopFRG.txt <==
9.995 0.000295812 0.000295407
9.99 0.000296251 0.000295846
9.985 0.000296691 0.000296286
9.98 0.000297132 0.000296726
9.975 0.000297574 0.000297167
9.97 0.000298017 0.000297609
9.965 0.00029846 0.000298052
9.96 0.000298905 0.000298496
9.955 0.00029935 0.000298941
9.95 0.000299796 0.000299386
9.945 0.000300243 0.000299833
9.94 0.000300691 0.00030028
9.935 0.00030114 0.000300728
9.93 0.00030159 0.000301178
9.925 0.000302041 0.000301628
9.92 0.000302492 0.000302079
9.915 0.000302945 0.000302531
9.91 0.000303398 0.000302983
9.905 0.000303852 0.000303437
9.9 0.000304307 0.000303891
9.895 0.000304763 0.000304346
9.89 0.00030522 0.000304803
9.885 0.000305678 0.00030526
9.88 0.000306137 0.000305718
9.875 0.000306597 0.000306178
9.87 0.000307058 0.000306638
9.865 0.000307519 0.000307099
9.86 0.000307982 0.000307561
9.855 0.000308445 0.000308023
9.85 0.000308909 0.000308487
9.845 0.000309374 0.000308951
9.84 0.00030984 0.000309417
9.835 0.000310307 0.000309883
9.83 0.000310776 0.000310351
9.825 0.000311245 0.000310819
9.82 0.000311715 0.000311288
9.815 0.000312186 0.000311759
9.81 0.000312658 0.00031223
9.805 0.00031313 0.000312702
9.8 0.000313604 0.000313175
9.795 0.000314079 0.000313649
9.79 0.000314554 0.000314124
9.785 0.000315031 0.0003146
9.78 0.000315508 0.000315077
9.775 0.000315987 0.000315555
9.77 0.000316466 0.000316033
9.765 0.000316947 0.000316513
9.76 0.000317428 0.000316994
9.755 0.000317911 0.000317476
9.75 0.000318394 0.000317959
9.745 0.000318879 0.000318443
9.74 0.000319364 0.000318927
9.735 0.00031985 0.000319413
9.73 0.000320337 0.000319899
9.725 0.000320826 0.000320387
9.72 0.000321315 0.000320875
9.715 0.000321805 0.000321365
9.71 0.000322296 0.000321856
9.705 0.000322789 0.000322347
9.7 0.000323282 0.00032284
9.695 0.000323776 0.000323334
9.69 0.000324272 0.000323828
9.685 0.000324768 0.000324324
9.68 0.000325265 0.00032482
9.675 0.000325763 0.000325318
9.67 0.000326263 0.000325816
9.665 0.000326763 0.000326316
9.66 0.000327264 0.000326817
9.655 0.000327767 0.000327318
9.65 0.00032827 0.000327821
9.645 0.000328775 0.000328325
9.64 0.00032928 0.00032883
9.635 0.000329787 0.000329336
9.63 0.000330294 0.000329843
9.625 0.000330803 0.00033035
9.62 0.000331312 0.000330859
9.615 0.000331823 0.000331369
9.61 0.000332334 0.00033188
9.605 0.000332847 0.000332392
9.6 0.000333361 0.000332905
9.595 0.000333876 0.000333419
9.59 0.000334392 0.000333935
9.585 0.000334909 0.000334451
9.58 0.000335427 0.000334968
9.575 0.000335946 0.000335487
9.57 0.000336466 0.000336006
9.565 0.000336988 0.000336527
9.56 0.00033751 0.000337048
9.555 0.000338033 0.000337571
9.55 0.000338557 0.000338094
9.545 0.000339083 0.000338619
9.54 0.00033961 0.000339145
9.535 0.000340137 0.000339672
9.53 0.000340666 0.000340201
9.525 0.000341196 0.00034073
9.52 0.000341728 0.00034126
9.515 0.00034226 0.000341792
9.51 0.000342793 0.000342324
9.505 0.000343327 0.000342858
9.5 0.000343862 0.000343392
9.495 0.000344399 0.000343928
9.49 0.000344936 0.000344465
9.485 0.000345475 0.000345003
9.48 0.000346015 0.000345542
9.475 0.000346556 0.000346082
9.47 0.000347098 0.000346624
9.465 0.000347642 0.000347166
9.46 0.000348186 0.00034771
9.455 0.000348732 0.000348255
9.45 0.000349278 0.000348801
9.445 0.000349826 0.000349348
9.44 0.000350375 0.000349896
9.435 0.000350925 0.000350445
9.43 0.000351476 0.000350995
9.425 0.000352028 0.000351547
9.42 0.000352582 0.0003521
9.415 0.000353137 0.000352654
9.41 0.000353693 0.000353209
9.405 0.00035425 0.000353766
9.4 0.000354808 0.000354323
9.395 0.000355367 0.000354881
9.39 0.000355928 0.000355441
9.385 0.000356489 0.000356002
9.38 0.000357052 0.000356564
9.375 0.000357616 0.000357127
9.37 0.000358181 0.000357692
9.365 0.000358748 0.000358257
9.36 0.000359316 0.000358824
9.355 0.000359885 0.000359393
9.35 0.000360455 0.000359962
9.345 0.000361026 0.000360532
9.34 0.000361598 0.000361104
9.335 0.000362172 0.000361677
9.33 0.000362747 0.000362251
9.325 0.000363323 0.000362826
9.32 0.0003639 0.000363402
9.315 0.000364478 0.00036398
9.31 0.000365058 0.000364559
9.305 0.000365639 0.000365139
9.3 0.000366221 0.000365721
9.295 0.000366805 0.000366303
9.29 0.00036739 0.000366887
9.285 0.000367976 0.000367472
9.28 0.000368563 0.000368059
9.275 0.000369151 0.000368646
9.27 0.00036974 0.000369235
9.265 0.000370331 0.000369825
9.26 0.000370923 0.000370416
9.255 0.000371517 0.000371009
9.25 0.000372111 0.000371603
9.245 0.000372707 0.000372198
9.24 0.000373305 0.000372794
9.235 0.000373903 0.000373392
9.23 0.000374503 0.000373991
9.225 0.000375104 0.000374591
9.22 0.000375706 0.000375192
9.215 0.00037631 0.000375795
9.21 0.000376914 0.000376399
9.205 0.00037752 0.000377004
9.2 0.000378128 0.000377611
9.195 0.000378737 0.000378219
9.19 0.000379347 0.000378828
9.185 0.000379958 0.000379439
9.18 0.000380571 0.000380051
9.175 0.000381185 0.000380664
9.17 0.0003818 0.000381278
9.165 0.000382417 0.000381894
9.16 0.000383035 0.000382511
9.155 0.000383654 0.000383129
9.15 0.000384274 0.000383749
9.145 0.000384896 0.00038437
9.14 0.00038552 0.000384993
9.135 0.000386144 0.000385616
9.13 0.000386771 0.000386242
9.125 0.000387398 0.000386868
9.12 0.000388027 0.000387496
9.115 0.000388657 0.000388125
9.11 0.000389288 0.000388756
9.105 0.000389921 0.000389388
9.1 0.000390555 0.000390021
9.095 0.00039119 0.000390655
9.09 0.000391827 0.000391291
9.085 0.000392465 0.000391929
9.08 0.000393105 0.000392567
9.075 0.000393746 0.000393208
9.07 0.000394389 0.000393849
9.065 0.000395032 0.000394492
9.06 0.000395678 0.000395137
9.055 0.000396324 0.000395782
9.05 0.000396972 0.000396429
9.045 0.000397621 0.000397078
9.04 0.000398272 0.000397728
9.035 0.000398924 0.000398379
9.03 0.000399578 0.000399032
9.025 0.000400233 0.000399686
9.02 0.00040089 0.000400342
9.015 0.000401548 0.000400999
9.01 0.000402207 0.000401657
9.005 0.000402868 0.000402317
9 0.00040353 0.000402979
8.995 0.000404194 0.000403641
8.99 0.000404859 0.000404305
8.985 0.000405526 0.000404971
8.98 0.000406194 0.000405638
8.975 0.000406863 0.000406307
8.97 0.000407534 0.000406977
8.965 0.000408207 0.000407648
8.96 0.000408881 0.000408322
8.955 0.000409556 0.000408996
8.95 0.000410233 0.000409672
8.945 0.000410912 0.00041035
8.94 0.000411592 0.000411029
8.935 0.000412273 0.000411709
8.93 0.000412956 0.000412391
8.925 0.00041364 0.000413074
8.92 0.000414326 0.000413759
8.915 0.000415013 0.000414446
8.91 0.000415702 0.000415134
8.905 0.000416393 0.000415823
8.9 0.000417085 0.000416514
8.895 0.000417778 0.000417207
8.89 0.000418473 0.000417901
8.885 0.00041917 0.000418597
8.88 0.000419868 0.000419294
8.875 0.000420568 0.000419992
8.87 0.000421269 0.000420693
8.865 0.000421971 0.000421394
8.86 0.000422676 0.000422098
8.855 0.000423382 0.000422803
8.85 0.000424089 0.000423509
8.845 0.000424798 0.000424217
8.84 0.000425509 0.000424927
8.835 0.000426221 0.000425638
8.83 0.000426935 0.000426351
8.825 0.00042765 0.000427065
8.82 0.000428367 0.000427781
8.815 0.000429086 0.000428499
8.81 0.000429806 0.000429218
8.805 0.000430527 0.000429939
8.8 0.000431251 0.000430661
8.795 0.000431976 0.000431385
8.79 0.000432702 0.000432111
8.785 0.000433431 0.000432838
8.78 0.000434161 0.000433567
8.775 0.000434892 0.000434298
8.77 0.000435625 0.00043503
8.765 0.00043636 0.000435763
8.76 0.000437096 0.000436499
8.755 0.000437834 0.000437236
8.75 0.000438574 0.000437974
8.745 0.000439315 0.000438715
8.74 0.000440058 0.000439457
8.735 0.000440803 0.0004402
8.73 0.00044155 0.000440946
8.725 0.000442298 0.000441693
8.72 0.000443048 0.000442442
8.715 0.000443799 0.000443192
8.71 0.000444552 0.000443944
8.705 0.000445307 0.000444698
8.7 0.000446063 0.000445453
8.695 0.000446822 0.000446211
8.69 0.000447581 0.000446969
8.685 0.000448343 0.00044773
8.68 0.000449107 0.000448493
8.675 0.000449872 0.000449257
8.67 0.000450639 0.000450023
8.665 0.000451408 0.00045079
8.66 0.000452178 0.00045156
8.655 0.00045295 0.000452331
8.65 0.000453724 0.000453103
8.645 0.000454499 0.000453878
8.64 0.000455277 0.000454654
8.635 0.000456056 0.000455432
8.63 0.000456837 0.000456212
8.625 0.000457619 0.000456994
8.62 0.000458404 0.000457777
8.615 0.00045919 0.000458562
8.61 0.000459978 0.000459349
8.605 0.000460768 0.000460138
8.6 0.00046156 0.000460929
8.595 0.000462353 0.000461721
8.59 0.000463149 0.000462515
8.585 0.000463945 0.000463311
8.58 0.000464744 0.000464109
8.575 0.000465545 0.000464908
8.57 0.000466348 0.00046571
8.565 0.000467152 0.000466513
8.56 0.000467959 0.000467319
8.555 0.000468767 0.000468126
8.55 0.000469577 0.000468935
8.545 0.000470389 0.000469745
8.54 0.000471202 0.000470558
8.535 0.000472018 0.000471372
8.53 0.000472835 0.000472188
8.525 0.000473654 0.000473007
8.52 0.000474475 0.000473827
8.515 0.000475299 0.000474649
8.51 0.000476124 0.000475473
8.505 0.000476951 0.000476298
8.5 0.00047778 0.000477126
8.495 0.00047861 0.000477956
8.49 0.000479443 0.000478787
8.485 0.000480278 0.000479621
8.48 0.000481114 0.000480456
8.475 0.000481952 0.000481293
8.47 0.000482793 0.000482132
8.465 0.000483635 0.000482973
8.46 0.000484479 0.000483817
8.455 0.000485325 0.000484662
8.45 0.000486174 0.000485509
8.445 0.000487024 0.000486358
8.44 0.000487876 0.000487209
8.435 0.00048873 0.000488062
8.43 0.000489587 0.000488917
8.425 0.000490445 0.000489774
8.42 0.000491305 0.000490633
8.415 0.000492167 0.000491494
8.41 0.000493031 0.000492356
8.405 0.000493897 0.000493221
8.4 0.000494765 0.000494088
8.395 0.000495635 0.000494957
8.39 0.000496507 0.000495829
8.385 0.000497382 0.000496702
8.38 0.000498258 0.000497577
8.375 0.000499137 0.000498454
8.37 0.000500017 0.000499333
8.365 0.000500899 0.000500214
8.36 0.000501784 0.000501098
8.355 0.00050267 0.000501983
8.35 0.000503559 0.00050287
8.345 0.00050445 0.00050376
8.34 0.000505343 0.000504652
8.335 0.000506238 0.000505546
8.33 0.000507135 0.000506442
8.325 0.000508034 0.00050734
8.32 0.000508936 0.00050824
8.315 0.000509839 0.000509142
8.31 0.000510745 0.000510046
8.305 0.000511652 0.000510953
8.3 0.000512562 0.000511861
8.295 0.000513474 0.000512772
8.29 0.000514388 0.000513685
8.285 0.000515304 0.0005146
8.28 0.000516223 0.000515517
8.275 0.000517144 0.000516437
8.27 0.000518067 0.000517358
8.265 0.000518992 0.000518282
8.26 0.000519919 0.000519208
8.255 0.000520849 0.000520136
8.25 0.00052178 0.000521067
8.245 0.000522714 0.000521999
8.24 0.00052365 0.000522934
8.235 0.000524588 0.000523871
8.23 0.000525529 0.00052481
8.225 0.000526472 0.000525752
8.22 0.000527417 0.000526696
8.215 0.000528364 0.000527642
8.21 0.000529314 0.00052859
8.205 0.000530266 0.000529541
8.2 0.00053122 0.000530493
8.195 0.000532176 0.000531448
8.19 0.000533134 0.000532405
8.185 0.000534095 0.000533365
8.18 0.000535058 0.000534327
8.175 0.000536024 0.000535291
8.17 0.000536992 0.000536258
8.165 0.000537962 0.000537227
8.16 0.000538935 0.000538198
8.155 0.00053991 0.000539172
8.15 0.000540887 0.000540148
8.145 0.000541867 0.000541126
8.14 0.000542849 0.000542106
8.135 0.000543833 0.000543089
8.13 0.000544819 0.000544074
8.125 0.000545808 0.000545062
8.12 0.0005468 0.000546052
8.115 0.000547793 0.000547044
8.11 0.00054879 0.000548039
8.105 0.000549789 0.000549037
8.1 0.00055079 0.000550037
8.095 0.000551793 0.000551039
8.09 0.000552799 0.000552043
8.085 0.000553807 0.00055305
8.08 0.000554818 0.000554059
8.075 0.000555831 0.000555071
8.07 0.000556847 0.000556085
8.065 0.000557865 0.000557102
8.06 0.000558885 0.000558121
8.055 0.000559909 0.000559143
8.05 0.000560934 0.000560167
8.045 0.000561963 0.000561194
8.04 0.000562993 0.000562223
8.035 0.000564026 0.000563255
8.03 0.000565062 0.000564289
8.025 0.0005661 0.000565326
8.02 0.00056714 0.000566365
8.015 0.000568184 0.000567407
8.01 0.000569229 0.000568451
8.005 0.000570278 0.000569498
8 0.000571328 0.000570547
7.995 0.000572382 0.000571599
7.99 0.000573438 0.000572654
7.985 0.000574497 0.000573711
7.98 0.000575558 0.000574771
7.975 0.000576622 0.000575834
7.97 0.000577688 0.000576898
7.965 0.000578757 0.000577966
7.96 0.000579829 0.000579036
7.955 0.000580903 0.000580109
7.95 0.00058198 0.000581184
7.945 0.00058306 0.000582262
7.94 0.000584142 0.000583343
7.935 0.000585227 0.000584427
7.93 0.000586315 0.000585513
7.925 0.000587405 0.000586602
7.92 0.000588498 0.000587694
7.915 0.000589594 0.000588788
7.91 0.000590692 0.000589884
7.905 0.000591793 0.000590984
7.9 0.000592897 0.000592086
7.895 0.000594003 0.000593191
7.89 0.000595113 0.000594299
7.885 0.000596225 0.00059541
7.88 0.00059734 0.000596523
7.875 0.000598458 0.000597639
7.87 0.000599578 0.000598758
7.865 0.000600701 0.00059988
7.86 0.000601827 0.000601004
7.855 0.000602956 0.000602132
7.85 0.000604088 0.000603261
7.845 0.000605222 0.000604394
7.84 0.000606359 0.00060553
7.835 0.000607499 0.000606668
7.83 0.000608642 0.00060781
7.825 0.000609788 0.000608954
7.82 0.000610937 0.000610101
7.815 0.000612088 0.000611251
7.81 0.000613243 0.000612404
7.805 0.0006144 0.00061356
7.8 0.00061556 0.000614718
7.795 0.000616723 0.00061588
7.79 0.000617889 0.000617044
7.785 0.000619058 0.000618211
7.78 0.00062023 0.000619382
7.775 0.000621405 0.000620555
7.77 0.000622583 0.000621731
7.765 0.000623763 0.000622911
7.76 0.000624947 0.000624093
7.755 0.000626134 0.000625278
7.75 0.000627324 0.000626466
7.745 0.000628517 0.000627657
7.74 0.000629712 0.000628851
7.735 0.000630911 0.000630048
7.73 0.000632112 0.000631248
7.725 0.000633317 0.000632451
7.72 0.000634525 0.000633657
7.715 0.000635736 0.000634867
7.71 0.00063695 0.000636079
7.705 0.000638167 0.000637295
7.7 0.000639388 0.000638513
7.695 0.000640611 0.000639735
7.69 0.000641837 0.00064096
7.685 0.000643067 0.000642187
7.68 0.000644299 0.000643418
7.675 0.000645535 0.000644652
7.67 0.000646774 0.000645889
7.665 0.000648016 0.000647129
7.66 0.000649261 0.000648373
7.655 0.000650509 0.00064962
7.65 0.000651761 0.00065087
7.645 0.000653016 0.000652123
7.64 0.000654274 0.000653379
7.635 0.000655535 0.000654639
7.63 0.0006568 0.000655902
7.625 0.000658067 0.000657167
7.62 0.000659338 0.000658436
7.615 0.000660612 0.000659709
7.61 0.00066189 0.000660984
7.605 0.00066317 0.000662263
7.6 0.000664454 0.000663546
7.595 0.000665742 0.000664832
7.59 0.000667033 0.000666121
7.585 0.000668327 0.000667413
7.58 0.000669624 0.000668708
7.575 0.000670925 0.000670007
7.57 0.000672229 0.000671309
7.565 0.000673536 0.000672615
7.56 0.000674846 0.000673924
7.555 0.00067616 0.000675236
7.55 0.000677478 0.000676552
7.545 0.000678799 0.000677871
7.54 0.000680123 0.000679193
7.535 0.000681451 0.00068052
7.53 0.000682783 0.000681849
7.525 0.000684117 0.000683182
7.52 0.000685456 0.000684518
7.515 0.000686797 0.000685858
7.51 0.000688142 0.000687201
7.505 0.00068949 0.000688548
7.5 0.000690843 0.000689898
7.495 0.000692198 0.000691252
7.49 0.000693557 0.000692609
7.485 0.00069492 0.00069397
7.48 0.000696287 0.000695335
7.475 0.000697657 0.000696703
7.47 0.00069903 0.000698074
7.465 0.000700407 0.000699449
7.46 0.000701788 0.000700828
7.455 0.000703172 0.00070221
7.45 0.000704559 0.000703596
7.445 0.000705951 0.000704985
7.44 0.000707346 0.000706379
7.435 0.000708745 0.000707775
7.43 0.000710147 0.000709176
7.425 0.000711553 0.00071058
7.42 0.000712963 0.000711989
7.415 0.000714377 0.0007134
7.41 0.000715794 0.000714816
7.405 0.000717215 0.000716235
7.4 0.00071864 0.000717657
7.395 0.000720068 0.000719084
7.39 0.0007215 0.000720514
7.385 0.000722936 0.000721948
7.38 0.000724376 0.000723386
7.375 0.00072582 0.000724828
7.37 0.000727268 0.000726273
7.365 0.000728719 0.000727723
7.36 0.000730174 0.000729176
7.355 0.000731633 0.000730633
7.35 0.000733096 0.000732094
7.345 0.000734563 0.000733558
7.34 0.000736033 0.000735027
7.335 0.000737508 0.000736499
7.33 0.000738986 0.000737976
7.325 0.000740469 0.000739456
7.32 0.000741955 0.000740941
7.315 0.000743446 0.000742429
7.31 0.00074494 0.000743921
7.305 0.000746438 0.000745418
7.3 0.000747941 0.000746918
7.295 0.000749447 0.000748422
7.29 0.000750957 0.00074993
7.285 0.000752472 0.000751443
7.28 0.00075399 0.000752959
7.275 0.000755512 0.000754479
7.27 0.000757039 0.000756004
7.265 0.000758569 0.000757532
7.26 0.000760104 0.000759065
7.255 0.000761643 0.000760602
7.25 0.000763187 0.000762143
7.245 0.000764734 0.000763688
7.24 0.000766285 0.000765237
7.235 0.000767841 0.000766791
7.23 0.0007694 0.000768348
7.225 0.000770964 0.00076991
7.22 0.000772532 0.000771476
7.215 0.000774104 0.000773046
7.21 0.000775681 0.00077462
7.205 0.000777262 0.000776199
7.2 0.000778847 0.000777782
7.195 0.000780437 0.00077937
7.19 0.000782031 0.000780961
7.185 0.000783629 0.000782557
7.18 0.000785231 0.000784157
7.175 0.000786838 0.000785762
7.17 0.000788449 0.000787371
7.165 0.000790064 0.000788984
7.16 0.000791684 0.000790601
7.155 0.000793308 0.000792223
7.15 0.000794937 0.00079385
7.145 0.00079657 0.000795481
7.14 0.000798208 0.000797117
7.135 0.00079985 0.000798757
7.13 0.000801497 0.000800401
7.125 0.000803148 0.00080205
7.12 0.000804803 0.000803703
7.115 0.000806463 0.000805361
7.11 0.000808128 0.000807023
7.105 0.000809797 0.00080869
7.1 0.000811471 0.000810361
7.095 0.000813149 0.000812037
7.09 0.000814832 0.000813718
7.085 0.00081652 0.000815404
7.08 0.000818212 0.000817094
7.075 0.000819909 0.000818788
7.07 0.000821611 0.000820488
7.065 0.000823317 0.000822191
7.06 0.000825028 0.0008239
7.055 0.000826744 0.000825613
7.05 0.000828464 0.000827331
7.045 0.000830189 0.000829054
7.04 0.000831919 0.000830781
7.035 0.000833654 0.000832514
7.03 0.000835393 0.000834251
7.025 0.000837138 0.000835993
7.02 0.000838887 0.00083774
7.015 0.000840641 0.000839492
7.01 0.0008424 0.000841248
7.005 0.000844164 0.000843009
7 0.000845932 0.000844775
6.995 0.000847706 0.000846546
6.99 0.000849484 0.000848322
6.985 0.000851267 0.000850103
6.98 0.000853056 0.000851889
6.975 0.00085485 0.000853681
6.97 0.000856648 0.000855477
6.965 0.000858452 0.000857278
6.96 0.00086026 0.000859084
6.955 0.000862074 0.000860895
6.95 0.000863892 0.000862711
6.945 0.000865716 0.000864532
6.94 0.000867544 0.000866358
6.935 0.000869378 0.000868189
6.93 0.000871217 0.000870026
6.925 0.000873062 0.000871868
6.92 0.000874911 0.000873715
6.915 0.000876766 0.000875567
6.91 0.000878626 0.000877424
6.905 0.000880491 0.000879287
6.9 0.000882361 0.000881155
6.895 0.000884237 0.000883028
6.89 0.000886117 0.000884906
6.885 0.000888004 0.000886789
6.88 0.000889895 0.000888678
6.875 0.000891792 0.000890572
6.87 0.000893694 0.000892472
6.865 0.000895602 0.000894377
6.86 0.000897515 0.000896288
6.855 0.000899433 0.000898203
6.85 0.000901357 0.000900125
6.845 0.000903287 0.000902051
6.84 0.000905221 0.000903984
6.835 0.000907162 0.000905921
6.83 0.000909107 0.000907864
6.825 0.000911058 0.000909813
6.82 0.000913015 0.000911767
6.815 0.000914978 0.000913727
6.81 0.000916946 0.000915692
6.805 0.00091892 0.000917663
6.8 0.000920899 0.00091964
6.795 0.000922884 0.000921622
6.79 0.000924875 0.00092361
6.785 0.000926871 0.000925604
6.78 0.000928873 0.000927603
6.775 0.000930881 0.000929608
6.77 0.000932894 0.000931619
6.765 0.000934914 0.000933635
6.76 0.000936939 0.000935657
6.755 0.00093897 0.000937686
6.75 0.000941007 0.00093972
6.745 0.000943049 0.00094176
6.74 0.000945098 0.000943806
6.735 0.000947153 0.000945857
6.73 0.000949213 0.000947915
6.725 0.000951279 0.000949978
6.72 0.000953351 0.000952048
6.715 0.000955429 0.000954123
6.71 0.000957513 0.000956204
6.705 0.000959604 0.000958292
6.7 0.0009617 0.000960385
6.695 0.000963803 0.000962485
6.69 0.000965911 0.000964591
6.685 0.000968026 0.000966702
6.68 0.000970147 0.00096882
6.675 0.000972274 0.000970944
6.67 0.000974407 0.000973075
6.665 0.000976546 0.000975211
6.66 0.000978692 0.000977353
6.655 0.000980843 0.000979502
6.65 0.000983001 0.000981657
6.645 0.000985166 0.000983818
6.64 0.000987336 0.000985986
6.635 0.000989514 0.00098816
6.63 0.000991697 0.000990341
6.625 0.000993887 0.000992528
6.62 0.000996083 0.000994721
6.615 0.000998286 0.000996921
6.61 0.00100049 0.000999127
6.605 0.00100271 0.00100134
6.6 0.00100493 0.00100356
6.595 0.00100716 0.00100578
6.59 0.0010094 0.00100802
6.585 0.00101164 0.00101025
6.58 0.00101389 0.0010125
6.575 0.00101614 0.00101475
6.57 0.0010184 0.00101701
6.565 0.00102067 0.00101928
6.56 0.00102295 0.00102155
6.555 0.00102523 0.00102383
6.55 0.00102752 0.00102611
6.545 0.00102981 0.0010284
6.54 0.00103211 0.0010307
6.535 0.00103442 0.00103301
6.53 0.00103674 0.00103532
6.525 0.00103906 0.00103764
6.52 0.00104139 0.00103997
6.515 0.00104373 0.0010423
6.51 0.00104607 0.00104464
6.505 0.00104842 0.00104699
6.5 0.00105078 0.00104934
6.495 0.00105314 0.0010517
6.49 0.00105551 0.00105407
6.485 0.00105789 0.00105645
6.48 0.00106028 0.00105883
6.475 0.00106267 0.00106122
6.47 0.00106507 0.00106361
6.465 0.00106748 0.00106602
6.46 0.00106989 0.00106843
6.455 0.00107231 0.00107085
6.45 0.00107474 0.00107327
6.445 0.00107718 0.00107571
6.44 0.00107962 0.00107815
6.435 0.00108207 0.00108059
6.43 0.00108453 0.00108305
6.425 0.001087 0.00108551
6.42 0.00108947 0.00108798
6.415 0.00109195 0.00109046
6.41 0.00109444 0.00109294
6.405 0.00109693 0.00109543
6.4 0.00109944 0.00109793
6.395 0.00110195 0.00110044
6.39 0.00110446 0.00110295
6.385 0.00110699 0.00110548
6.38 0.00110952 0.00110801
6.375 0.00111206 0.00111054
6.37 0.00111461 0.00111309
6.365 0.00111717 0.00111564
6.36 0.00111973 0.0011182
6.355 0.00112231 0.00112077
6.35 0.00112489 0.00112335
6.345 0.00112747 0.00112593
6.34 0.00113007 0.00112852
6.335 0.00113267 0.00113112
6.33 0.00113528 0.00113373
6.325 0.0011379 0.00113635
6.32 0.00114053 0.00113897
6.315 0.00114317 0.0011416
6.31 0.00114581 0.00114424
6.305 0.00114846 0.00114689
6.3 0.00115112 0.00114955
6.295 0.00115379 0.00115221
6.29 0.00115647 0.00115489
6.285 0.00115915 0.00115757
6.28 0.00116184 0.00116026
6.275 0.00116455 0.00116295
6.27 0.00116725 0.00116566
6.265 0.00116997 0.00116837
6.26 0.0011727 0.00117109
6.255 0.00117543 0.00117383
6.25 0.00117818 0.00117656
6.245 0.00118093 0.00117931
6.24 0.00118369 0.00118207
6.235 0.00118646 0.00118483
6.23 0.00118923 0.00118761
6.225 0.00119202 0.00119039
6.22 0.00119481 0.00119318
6.215 0.00119762 0.00119598
6.21 0.00120043 0.00119879
6.205 0.00120325 0.0012016
6.2 0.00120608 0.00120443
6.195 0.00120892 0.00120726
6.19 0.00121176 0.00121011
6.185 0.00121462 0.00121296
6.18 0.00121748 0.00121582
6.175 0.00122036 0.00121869
6.17 0.00122324 0.00122157
6.165 0.00122613 0.00122445
6.16 0.00122903 0.00122735
6.155 0.00123194 0.00123026
6.15 0.00123486 0.00123317
6.145 0.00123779 0.0012361
6.14 0.00124073 0.00123903
6.135 0.00124367 0.00124197
6.13 0.00124663 0.00124492
6.125 0.00124959 0.00124789
6.12 0.00125257 0.00125086
6.115 0.00125555 0.00125384
6.11 0.00125855 0.00125682
6.105 0.00126155 0.00125982
6.1 0.00126456 0.00126283
6.095 0.00126758 0.00126585
6.09 0.00127061 0.00126888
6.085 0.00127365 0.00127191
6.08 0.0012767 0.00127496
6.075 0.00127977 0.00127802
6.07 0.00128284 0.00128108
6.065 0.00128592 0.00128416
6.06 0.001289 0.00128724
6.055 0.0012921 0.00129034
6.05 0.00129521 0.00129344
6.045 0.00129833 0.00129656
6.04 0.00130146 0.00129968
6.035 0.0013046 0.00130282
6.03 0.00130775 0.00130596
6.025 0.00131091 0.00130912
6.02 0.00131408 0.00131228
6.015 0.00131726 0.00131546
6.01 0.00132045 0.00131864
6.005 0.00132365 0.00132184
6 0.00132686 0.00132504
5.995 0.00133008 0.00132826
5.99 0.00133331 0.00133148
5.985 0.00133655 0.00133472
5.98 0.0013398 0.00133797
5.975 0.00134306 0.00134123
5.97 0.00134633 0.00134449
5.965 0.00134962 0.00134777
5.96 0.00135291 0.00135106
5.955 0.00135622 0.00135436
5.95 0.00135953 0.00135767
5.945 0.00136286 0.00136099
5.94 0.00136619 0.00136433
5.935 0.00136954 0.00136767
5.93 0.0013729 0.00137102
5.925 0.00137627 0.00137439
5.92 0.00137965 0.00137776
5.915 0.00138304 0.00138115
5.91 0.00138644 0.00138455
5.905 0.00138985 0.00138795
5.9 0.00139328 0.00139137
5.895 0.00139672 0.00139481
5.89 0.00140016 0.00139825
5.885 0.00140362 0.0014017
5.88 0.00140709 0.00140517
5.875 0.00141057 0.00140864
5.87 0.00141406 0.00141213
5.865 0.00141757 0.00141563
5.86 0.00142108 0.00141914
5.855 0.00142461 0.00142266
5.85 0.00142814 0.00142619
5.845 0.00143169 0.00142974
5.84 0.00143526 0.00143329
5.835 0.00143883 0.00143686
5.83 0.00144241 0.00144044
5.825 0.00144601 0.00144403
5.82 0.00144962 0.00144764
5.815 0.00145324 0.00145125
5.81 0.00145687 0.00145488
5.805 0.00146052 0.00145852
5.8 0.00146417 0.00146217
5.795 0.00146784 0.00146583
5.79 0.00147152 0.00146951
5.785 0.00147522 0.0014732
5.78 0.00147892 0.0014769
5.775 0.00148264 0.00148061
5.77 0.00148637 0.00148434
5.765 0.00149011 0.00148807
5.76 0.00149387 0.00149182
5.755 0.00149763 0.00149559
5.75 0.00150141 0.00149936
5.745 0.00150521 0.00150315
5.74 0.00150901 0.00150695
5.735 0.00151283 0.00151076
5.73 0.00151666 0.00151459
5.725 0.00152051 0.00151843
5.72 0.00152436 0.00152228
5.715 0.00152823 0.00152614
5.71 0.00153211 0.00153002
5.705 0.00153601 0.00153391
5.7 0.00153992 0.00153781
5.695 0.00154384 0.00154173
5.69 0.00154777 0.00154566
5.685 0.00155172 0.0015496
5.68 0.00155569 0.00155356
5.675 0.00155966 0.00155753
5.67 0.00156365 0.00156151
5.665 0.00156765 0.00156551
5.66 0.00157167 0.00156952
5.655 0.0015757 0.00157354
5.65 0.00157974 0.00157758
5.645 0.0015838 0.00158163
5.64 0.00158787 0.00158569
5.635 0.00159195 0.00158977
5.63 0.00159605 0.00159387
5.625 0.00160016 0.00159797
5.62 0.00160429 0.00160209
5.615 0.00160843 0.00160623
5.61 0.00161258 0.00161038
5.605 0.00161675 0.00161454
5.6 0.00162093 0.00161872
5.595 0.00162513 0.00162291
5.59 0.00162934 0.00162711
5.585 0.00163357 0.00163133
5.58 0.00163781 0.00163557
5.575 0.00164206 0.00163982
5.57 0.00164633 0.00164408
5.565 0.00165061 0.00164836
5.56 0.00165491 0.00165265
5.555 0.00165923 0.00165696
5.55 0.00166356 0.00166128
5.545 0.0016679 0.00166562
5.54 0.00167226 0.00166997
5.535 0.00167663 0.00167434
5.53 0.00168102 0.00167872
5.525 0.00168543 0.00168312
5.52 0.00168984 0.00168753
5.515 0.00169428 0.00169196
5.51 0.00169873 0.00169641
5.505 0.00170319 0.00170087
5.5 0.00170768 0.00170534
5.495 0.00171217 0.00170983
5.49 0.00171668 0.00171434
5.485 0.00172121 0.00171886
5.48 0.00172576 0.0017234
5.475 0.00173032 0.00172795
5.47 0.00173489 0.00173252
5.465 0.00173948 0.0017371
5.46 0.00174409 0.00174171
5.455 0.00174871 0.00174632
5.45 0.00175335 0.00175096
5.445 0.00175801 0.00175561
5.44 0.00176268 0.00176027
5.435 0.00176737 0.00176496
5.43 0.00177208 0.00176965
5.425 0.0017768 0.00177437
5.42 0.00178154 0.0017791
5.415 0.00178629 0.00178385
5.41 0.00179107 0.00178862
5.405 0.00179585 0.0017934
5.4 0.00180066 0.0017982
5.395 0.00180548 0.00180301
5.39 0.00181032 0.00180785
5.385 0.00181518 0.0018127
5.38 0.00182006 0.00181757
5.375 0.00182495 0.00182245
5.37 0.00182986 0.00182735
5.365 0.00183478 0.00183227
5.36 0.00183973 0.00183721
5.355 0.00184469 0.00184217
5.35 0.00184967 0.00184714
5.345 0.00185467 0.00185213
5.34 0.00185968 0.00185714
5.335 0.00186471 0.00186216
5.33 0.00186976 0.00186721
5.325 0.00187483 0.00187227
5.32 0.00187992 0.00187735
5.315 0.00188503 0.00188245
5.31 0.00189015 0.00188757
5.305 0.00189529 0.0018927
5.3 0.00190045 0.00189785
5.295 0.00190563 0.00190303
5.29 0.00191083 0.00190822
5.285 0.00191605 0.00191343
5.28 0.00192128 0.00191866
5.275 0.00192654 0.0019239
5.27 0.00193181 0.00192917
5.265 0.0019371 0.00193445
5.26 0.00194241 0.00193976
5.255 0.00194775 0.00194508
5.25 0.0019531 0.00195043
5.245 0.00195847 0.00195579
5.24 0.00196385 0.00196117
5.235 0.00196926 0.00196657
5.23 0.00197469 0.00197199
5.225 0.00198014 0.00197743
5.22 0.00198561 0.00198289
5.215 0.0019911 0.00198837
5.21 0.0019966 0.00199387
5.205 0.00200213 0.00199939
5.2 0.00200768 0.00200494
5.195 0.00201325 0.0020105
5.19 0.00201884 0.00201608
5.185 0.00202445 0.00202168
5.18 0.00203008 0.0020273
5.175 0.00203573 0.00203295
5.17 0.0020414 0.00203861
5.165 0.00204709 0.00204429
5.16 0.00205281 0.00205
5.155 0.00205854 0.00205573
5.15 0.0020643 0.00206148
5.145 0.00207007 0.00206724
5.14 0.00207587 0.00207303
5.135 0.00208169 0.00207885
5.13 0.00208753 0.00208468
5.125 0.0020934 0.00209053
5.12 0.00209928 0.00209641
5.115 0.00210519 0.00210231
5.11 0.00211112 0.00210823
5.105 0.00211707 0.00211417
5.1 0.00212304 0.00212014
5.095 0.00212904 0.00212612
5.09 0.00213505 0.00213213
5.085 0.00214109 0.00213817
5.08 0.00214716 0.00214422
5.075 0.00215324 0.0021503
5.07 0.00215935 0.0021564
5.065 0.00216548 0.00216252
5.06 0.00217163 0.00216866
5.055 0.00217781 0.00217483
5.05 0.00218401 0.00218102
5.045 0.00219023 0.00218724
5.04 0.00219648 0.00219348
5.035 0.00220275 0.00219974
5.03 0.00220904 0.00220602
5.025 0.00221536 0.00221233
5.02 0.0022217 0.00221867
5.015 0.00222807 0.00222502
5.01 0.00223446 0.0022314
5.005 0.00224087 0.00223781
5 0.00224731 0.00224424
4.995 0.00225377 0.00225069
4.99 0.00226026 0.00225717
4.985 0.00226677 0.00226367
4.98 0.00227331 0.0022702
4.975 0.00227987 0.00227675
4.97 0.00228646 0.00228333
4.965 0.00229307 0.00228993
4.96 0.0022997 0.00229656
4.955 0.00230637 0.00230321
4.95 0.00231305 0.00230989
4.945 0.00231977 0.00231659
4.94 0.0023265 0.00232332
4.935 0.00233327 0.00233008
4.93 0.00234006 0.00233686
4.925 0.00234688 0.00234367
4.92 0.00235372 0.0023505
4.915 0.00236059 0.00235736
4.91 0.00236748 0.00236425
4.905 0.00237441 0.00237116
4.9 0.00238136 0.0023781
4.895 0.00238833 0.00238507
4.89 0.00239533 0.00239206
4.885 0.00240236 0.00239908
4.88 0.00240942 0.00240613
4.875 0.00241651 0.0024132
4.87 0.00242362 0.0024203
4.865 0.00243076 0.00242743
4.86 0.00243793 0.00243459
4.855 0.00244512 0.00244178
4.85 0.00245234 0.00244899
4.845 0.00245959 0.00245623
4.84 0.00246687 0.0024635
4.835 0.00247418 0.0024708
4.83 0.00248152 0.00247813
4.825 0.00248888 0.00248548
4.82 0.00249628 0.00249287
4.815 0.0025037 0.00250028
4.81 0.00251115 0.00250772
4.805 0.00251864 0.00251519
4.8 0.00252615 0.00252269
4.795 0.00253369 0.00253022
4.79 0.00254126 0.00253778
4.785 0.00254886 0.00254537
4.78 0.00255649 0.00255299
4.775 0.00256415 0.00256064
4.77 0.00257184 0.00256832
4.765 0.00257956 0.00257603
4.76 0.00258731 0.00258377
4.755 0.00259509 0.00259154
4.75 0.00260291 0.00259935
4.745 0.00261075 0.00260718
4.74 0.00261862 0.00261504
4.735 0.00262653 0.00262294
4.73 0.00263447 0.00263087
4.725 0.00264244 0.00263882
4.72 0.00265044 0.00264681
4.715 0.00265847 0.00265484
4.71 0.00266654 0.00266289
4.705 0.00267464 0.00267098
4.7 0.00268277 0.0026791
4.695 0.00269093 0.00268725
4.69 0.00269912 0.00269543
4.685 0.00270735 0.00270365
4.68 0.00271561 0.0027119
4.675 0.00272391 0.00272018
4.67 0.00273224 0.0027285
4.665 0.0027406 0.00273685
4.66 0.00274899 0.00274523
4.655 0.00275742 0.00275365
4.65 0.00276589 0.0027621
4.645 0.00277438 0.00277059
4.64 0.00278292 0.00277911
4.635 0.00279148 0.00278767
4.63 0.00280008 0.00279625
4.625 0.00280872 0.00280488
4.62 0.00281739 0.00281354
4.615 0.0028261 0.00282223
4.61 0.00283484 0.00283096
4.605 0.00284362 0.00283973
4.6 0.00285243 0.00284853
4.595 0.00286128 0.00285737
4.59 0.00287017 0.00286624
4.585 0.00287909 0.00287515
4.58 0.00288805 0.0028841
4.575 0.00289704 0.00289308
4.57 0.00290607 0.0029021
4.565 0.00291514 0.00291116
4.56 0.00292425 0.00292025
4.555 0.00293339 0.00292938
4.55 0.00294258 0.00293855
4.545 0.0029518 0.00294776
4.54 0.00296105 0.002957
4.535 0.00297035 0.00296629
4.53 0.00297968 0.00297561
4.525 0.00298906 0.00298497
4.52 0.00299847 0.00299437
4.515 0.00300792 0.00300381
4.51 0.00301741 0.00301328
4.505 0.00302694 0.0030228
4.5 0.00303651 0.00303236
4.495 0.00304612 0.00304195
4.49 0.00305577 0.00305159
4.485 0.00306546 0.00306126
4.48 0.00307519 0.00307098
4.475 0.00308496 0.00308074
4.47 0.00309477 0.00309054
4.465 0.00310462 0.00310038
4.46 0.00311451 0.00311026
4.455 0.00312445 0.00312018
4.45 0.00313443 0.00313014
4.445 0.00314444 0.00314014
4.44 0.00315451 0.00315019
4.435 0.00316461 0.00316028
4.43 0.00317476 0.00317041
4.425 0.00318494 0.00318059
4.42 0.00319518 0.00319081
4.415 0.00320545 0.00320107
4.41 0.00321577 0.00321137
4.405 0.00322613 0.00322172
4.4 0.00323654 0.00323211
4.395 0.00324699 0.00324255
4.39 0.00325748 0.00325303
4.385 0.00326802 0.00326356
4.38 0.00327861 0.00327413
4.375 0.00328924 0.00328474
4.37 0.00329991 0.0032954
4.365 0.00331063 0.00330611
4.36 0.0033214 0.00331686
4.355 0.00333221 0.00332766
4.35 0.00334307 0.0033385
4.345 0.00335398 0.00334939
4.34 0.00336493 0.00336033
4.335 0.00337593 0.00337131
4.33 0.00338697 0.00338234
4.325 0.00339807 0.00339342
4.32 0.00340921 0.00340455
4.315 0.0034204 0.00341572
4.31 0.00343164 0.00342695
4.305 0.00344293 0.00343822
4.3 0.00345426 0.00344954
4.295 0.00346565 0.00346091
4.29 0.00347708 0.00347233
4.285 0.00348856 0.00348379
4.28 0.0035001 0.00349531
4.275 0.00351168 0.00350688
4.27 0.00352332 0.0035185
4.265 0.003535 0.00353017
4.26 0.00354674 0.00354189
4.255 0.00355852 0.00355366
4.25 0.00357036 0.00356548
4.245 0.00358225 0.00357736
4.24 0.0035942 0.00358928
4.235 0.00360619 0.00360126
4.23 0.00361824 0.00361329
4.225 0.00363034 0.00362537
4.22 0.00364249 0.00363751
4.215 0.0036547 0.0036497
4.21 0.00366696 0.00366195
4.205 0.00367928 0.00367424
4.2 0.00369164 0.0036866
4.195 0.00370407 0.003699
4.19 0.00371655 0.00371147
4.185 0.00372908 0.00372398
4.18 0.00374167 0.00373656
4.175 0.00375432 0.00374918
4.17 0.00376702 0.00376187
4.165 0.00377978 0.00377461
4.16 0.00379259 0.00378741
4.155 0.00380546 0.00380026
4.15 0.00381839 0.00381317
4.145 0.00383138 0.00382614
4.14 0.00384443 0.00383917
4.135 0.00385753 0.00385226
4.13 0.00387069 0.0038654
4.125 0.00388391 0.0038786
4.12 0.0038972 0.00389187
4.115 0.00391054 0.00390519
4.11 0.00392394 0.00391857
4.105 0.0039374 0.00393201
4.1 0.00395092 0.00394552
4.095 0.0039645 0.00395908
4.09 0.00397814 0.0039727
4.085 0.00399185 0.00398639
4.08 0.00400562 0.00400014
4.075 0.00401945 0.00401395
4.07 0.00403334 0.00402782
4.065 0.0040473 0.00404176
4.06 0.00406131 0.00405576
4.055 0.0040754 0.00406982
4.05 0.00408954 0.00408395
4.045 0.00410375 0.00409814
4.04 0.00411803 0.0041124
4.035 0.00413237 0.00412672
4.03 0.00414678 0.00414111
4.025 0.00416125 0.00415556
4.02 0.00417579 0.00417008
4.015 0.0041904 0.00418467
4.01 0.00420507 0.00419932
4.005 0.00421981 0.00421404
4 0.00423462 0.00422883
3.995 0.0042495 0.00424368
3.99 0.00426444 0.00425861
3.985 0.00427945 0.0042736
3.98 0.00429454 0.00428867
3.975 0.00430969 0.0043038
3.97 0.00432491 0.004319
3.965 0.00434021 0.00433427
3.96 0.00435557 0.00434962
3.955 0.00437101 0.00436503
3.95 0.00438652 0.00438052
3.945 0.0044021 0.00439608
3.94 0.00441775 0.00441171
3.935 0.00443348 0.00442741
3.93 0.00444928 0.00444319
3.925 0.00446515 0.00445904
3.92 0.0044811 0.00447497
3.915 0.00449712 0.00449097
3.91 0.00451322 0.00450704
3.905 0.00452939 0.00452319
3.9 0.00454564 0.00453942
3.895 0.00456196 0.00455572
3.89 0.00457836 0.0045721
3.885 0.00459484 0.00458856
3.88 0.0046114 0.0046051
3.875 0.00462804 0.00462171
3.87 0.00464475 0.0046384
3.865 0.00466154 0.00465517
3.86 0.00467842 0.00467202
3.855 0.00469537 0.00468895
3.85 0.0047124 0.00470596
3.845 0.00472952 0.00472305
3.84 0.00474671 0.00474022
3.835 0.00476399 0.00475748
3.83 0.00478135 0.00477481
3.825 0.0047988 0.00479223
3.82 0.00481632 0.00480974
3.815 0.00483393 0.00482732
3.81 0.00485163 0.00484499
3.805 0.00486941 0.00486275
3.8 0.00488727 0.00488059
3.795 0.00490523 0.00489852
3.79 0.00492326 0.00491653
3.785 0.00494139 0.00493463
3.78 0.0049596 0.00495282
3.775 0.0049779 0.00497109
3.77 0.00499629 0.00498945
3.765 0.00501476 0.00500791
3.76 0.00503333 0.00502645
3.755 0.00505199 0.00504508
3.75 0.00507073 0.0050638
3.745 0.00508957 0.00508261
3.74 0.0051085 0.00510152
3.735 0.00512753 0.00512051
3.73 0.00514664 0.0051396
3.725 0.00516585 0.00515879
3.72 0.00518515 0.00517806
3.715 0.00520455 0.00519743
3.71 0.00522404 0.0052169
3.705 0.00524363 0.00523646
3.7 0.00526331 0.00525611
3.695 0.00528309 0.00527587
3.69 0.00530297 0.00529572
3.685 0.00532294 0.00531566
3.68 0.00534302 0.00533571
3.675 0.00536319 0.00535586
3.67 0.00538346 0.0053761
3.665 0.00540384 0.00539645
3.66 0.00542431 0.00541689
3.655 0.00544488 0.00543744
3.65 0.00546556 0.00545809
3.645 0.00548634 0.00547884
3.64 0.00550722 0.00549969
3.635 0.00552821 0.00552065
3.63 0.0055493 0.00554172
3.625 0.0055705 0.00556288
3.62 0.00559181 0.00558416
3.615 0.00561321 0.00560554
3.61 0.00563473 0.00562703
3.605 0.00565636 0.00564862
3.6 0.00567809 0.00567033
3.595 0.00569993 0.00569214
3.59 0.00572188 0.00571406
3.585 0.00574395 0.00573609
3.58 0.00576612 0.00575824
3.575 0.00578841 0.00578049
3.57 0.00581081 0.00580286
3.565 0.00583332 0.00582534
3.56 0.00585594 0.00584794
3.555 0.00587869 0.00587065
3.55 0.00590154 0.00589347
3.545 0.00592451 0.00591641
3.54 0.0059476 0.00593947
3.535 0.00597081 0.00596264
3.53 0.00599413 0.00598594
3.525 0.00601758 0.00600935
3.52 0.00604114 0.00603288
3.515 0.00606483 0.00605653
3.51 0.00608863 0.00608031
3.505 0.00611256 0.0061042
3.5 0.00613661 0.00612822
3.495 0.00616078 0.00615236
3.49 0.00618508 0.00617663
3.485 0.00620951 0.00620102
3.48 0.00623406 0.00622553
3.475 0.00625873 0.00625017
3.47 0.00628354 0.00627494
3.465 0.00630847 0.00629984
3.46 0.00633353 0.00632487
3.455 0.00635872 0.00635003
3.45 0.00638404 0.00637531
3.445 0.0064095 0.00640073
3.44 0.00643508 0.00642629
3.435 0.0064608 0.00645197
3.43 0.00648666 0.00647779
3.425 0.00651265 0.00650374
3.42 0.00653877 0.00652983
3.415 0.00656503 0.00655605
3.41 0.00659143 0.00658242
3.405 0.00661797 0.00660892
3.4 0.00664465 0.00663556
3.395 0.00667146 0.00666234
3.39 0.00669842 0.00668926
3.385 0.00672552 0.00671633
3.38 0.00675277 0.00674353
3.375 0.00678015 0.00677088
3.37 0.00680769 0.00679838
3.365 0.00683536 0.00682602
3.36 0.00686319 0.0068538
3.355 0.00689116 0.00688174
3.35 0.00691928 0.00690982
3.345 0.00694755 0.00693805
3.34 0.00697597 0.00696643
3.335 0.00700455 0.00699497
3.33 0.00703327 0.00702365
3.325 0.00706215 0.00705249
3.32 0.00709118 0.00708149
3.315 0.00712037 0.00711064
3.31 0.00714972 0.00713994
3.305 0.00717922 0.0071694
3.3 0.00720888 0.00719902
3.295 0.0072387 0.0072288
3.29 0.00726868 0.00725875
3.285 0.00729883 0.00728885
3.28 0.00732914 0.00731911
3.275 0.00735961 0.00734954
3.27 0.00739024 0.00738014
3.265 0.00742104 0.0074109
3.26 0.00745201 0.00744182
3.255 0.00748315 0.00747292
3.25 0.00751445 0.00750418
3.245 0.00754593 0.00753561
3.24 0.00757758 0.00756722
3.235 0.0076094 0.00759899
3.23 0.0076414 0.00763095
3.225 0.00767357 0.00766307
3.22 0.00770591 0.00769537
3.215 0.00773844 0.00772785
3.21 0.00777114 0.00776051
3.205 0.00780402 0.00779335
3.2 0.00783708 0.00782637
3.195 0.00787033 0.00785957
3.19 0.00790376 0.00789295
3.185 0.00793737 0.00792652
3.18 0.00797117 0.00796027
3.175 0.00800516 0.00799421
3.17 0.00803933 0.00802834
3.165 0.0080737 0.00806266
3.16 0.00810825 0.00809716
3.155 0.008143 0.00813187
3.15 0.00817794 0.00816676
3.145 0.00821308 0.00820185
3.14 0.00824841 0.00823713
3.135 0.00828394 0.00827261
3.13 0.00831967 0.00830829
3.125 0.0083556 0.00834417
3.12 0.00839173 0.00838025
3.115 0.00842806 0.00841654
3.11 0.0084646 0.00845303
3.105 0.00850134 0.00848972
3.1 0.00853829 0.00852662
3.095 0.00857545 0.00856373
3.09 0.00861282 0.00860105
3.085 0.0086504 0.00863858
3.08 0.0086882 0.00867632
3.075 0.00872621 0.00871427
3.07 0.00876443 0.00875245
3.065 0.00880287 0.00879083
3.06 0.00884153 0.00882944
3.055 0.00888041 0.00886827
3.05 0.00891951 0.00890732
3.045 0.00895884 0.00894659
3.04 0.00899839 0.00898609
3.035 0.00903817 0.00902581
3.03 0.00907817 0.00906576
3.025 0.00911841 0.00910594
3.02 0.00915887 0.00914635
3.015 0.00919957 0.00918699
3.01 0.00924051 0.00922787
3.005 0.00928168 0.00926898
3 0.00932308 0.00931033
2.995 0.00936473 0.00935192
2.99 0.00940662 0.00939376
2.985 0.00944875 0.00943583
2.98 0.00949113 0.00947815
2.975 0.00953375 0.00952071
2.97 0.00957662 0.00956352
2.965 0.00961974 0.00960658
2.96 0.00966311 0.00964989
2.955 0.00970673 0.00969346
2.95 0.00975061 0.00973728
2.945 0.00979475 0.00978135
2.94 0.00983914 0.00982569
2.935 0.0098838 0.00987028
2.93 0.00992871 0.00991514
2.925 0.0099739 0.00996026
2.92 0.0100193 0.0100056
2.915 0.0100651 0.0100513
2.91 0.010111 0.0100972
2.905 0.0101573 0.0101434
2.9 0.0102038 0.0101899
2.895 0.0102506 0.0102366
2.89 0.0102977 0.0102836
2.885 0.0103451 0.0103309
2.88 0.0103927 0.0103785
2.875 0.0104407 0.0104264
2.87 0.0104889 0.0104745
2.865 0.0105374 0.010523
2.86 0.0105862 0.0105717
2.855 0.0106353 0.0106207
2.85 0.0106847 0.01067
2.845 0.0107343 0.0107197
2.84 0.0107843 0.0107696
2.835 0.0108346 0.0108198
2.83 0.0108852 0.0108703
2.825 0.010936 0.0109211
2.82 0.0109872 0.0109722
2.815 0.0110387 0.0110236
2.81 0.0110905 0.0110754
2.805 0.0111427 0.0111274
2.8 0.0111951 0.0111798
2.795 0.0112479 0.0112325
2.79 0.011301 0.0112855
2.785 0.0113544 0.0113388
2.78 0.0114081 0.0113925
2.775 0.0114622 0.0114465
2.77 0.0115165 0.0115008
2.765 0.0115713 0.0115554
2.76 0.0116263 0.0116104
2.755 0.0116817 0.0116657
2.75 0.0117375 0.0117214
2.745 0.0117935 0.0117774
2.74 0.01185 0.0118338
2.735 0.0119067 0.0118904
2.73 0.0119639 0.0119475
2.725 0.0120213 0.0120049
2.72 0.0120792 0.0120626
2.715 0.0121373 0.0121208
2.71 0.0121959 0.0121792
2.705 0.0122548 0.0122381
2.7 0.0123141 0.0122973
2.695 0.0123737 0.0123568
2.69 0.0124338 0.0124168
2.685 0.0124942 0.0124771
2.68 0.0125549 0.0125378
2.675 0.0126161 0.0125988
2.67 0.0126776 0.0126603
2.665 0.0127396 0.0127221
2.66 0.0128019 0.0127844
2.655 0.0128646 0.012847
2.65 0.0129277 0.01291
2.645 0.0129912 0.0129734
2.64 0.0130551 0.0130372
2.635 0.0131194 0.0131014
2.63 0.0131841 0.0131661
2.625 0.0132492 0.0132311
2.62 0.0133147 0.0132965
2.615 0.0133807 0.0133624
2.61 0.0134471 0.0134287
2.605 0.0135139 0.0134954
2.6 0.0135811 0.0135625
2.595 0.0136487 0.0136301
2.59 0.0137168 0.0136981
2.585 0.0137853 0.0137665
2.58 0.0138543 0.0138353
2.575 0.0139237 0.0139046
2.57 0.0139935 0.0139744
2.565 0.0140638 0.0140446
2.56 0.0141346 0.0141152
2.555 0.0142058 0.0141864
2.55 0.0142774 0.0142579
2.545 0.0143496 0.0143299
2.54 0.0144222 0.0144024
2.535 0.0144952 0.0144754
2.53 0.0145688 0.0145488
2.525 0.0146428 0.0146228
2.52 0.0147173 0.0146972
2.515 0.0147923 0.014772
2.51 0.0148677 0.0148474
2.505 0.0149437 0.0149233
2.5 0.0150202 0.0149996
2.495 0.0150971 0.0150765
2.49 0.0151746 0.0151539
2.485 0.0152526 0.0152317
2.48 0.0153311 0.0153101
2.475 0.0154101 0.015389
2.47 0.0154896 0.0154684
2.465 0.0155697 0.0155484
2.46 0.0156503 0.0156289
2.455 0.0157314 0.0157099
2.45 0.015813 0.0157914
2.445 0.0158952 0.0158735
2.44 0.015978 0.0159561
2.435 0.0160612 0.0160393
2.43 0.0161451 0.016123
2.425 0.0162295 0.0162073
2.42 0.0163145 0.0162922
2.415 0.0164 0.0163776
2.41 0.0164861 0.0164636
2.405 0.0165728 0.0165501
2.4 0.01666 0.0166373
2.395 0.0167479 0.016725
2.39 0.0168363 0.0168133
2.385 0.0169254 0.0169022
2.38 0.017015 0.0169917
2.375 0.0171053 0.0170819
2.37 0.0171961 0.0171726
2.365 0.0172876 0.0172639
2.36 0.0173797 0.0173559
2.355 0.0174724 0.0174485
2.35 0.0175657 0.0175417
2.345 0.0176597 0.0176355
2.34 0.0177543 0.01773
2.335 0.0178496 0.0178252
2.33 0.0179455 0.0179209
2.325 0.018042 0.0180174
2.32 0.0181393 0.0181145
2.315 0.0182372 0.0182122
2.31 0.0183357 0.0183106
2.305 0.018435 0.0184097
2.3 0.0185349 0.0185095
2.295 0.0186355 0.01861
2.29 0.0187368 0.0187112
2.285 0.0188388 0.018813
2.28 0.0189415 0.0189156
2.275 0.0190449 0.0190189
2.27 0.019149 0.0191229
2.265 0.0192539 0.0192276
2.26 0.0193595 0.019333
2.255 0.0194658 0.0194392
2.25 0.0195729 0.0195461
2.245 0.0196807 0.0196538
2.24 0.0197892 0.0197622
2.235 0.0198985 0.0198713
2.23 0.0200086 0.0199813
2.225 0.0201195 0.020092
2.22 0.0202311 0.0202034
2.215 0.0203435 0.0203157
2.21 0.0204567 0.0204287
2.205 0.0205707 0.0205426
2.2 0.0206855 0.0206572
2.195 0.0208011 0.0207727
2.19 0.0209175 0.0208889
2.185 0.0210348 0.021006
2.18 0.0211529 0.0211239
2.175 0.0212718 0.0212427
2.17 0.0213915 0.0213623
2.165 0.0215121 0.0214827
2.16 0.0216336 0.021604
2.155 0.021756 0.0217262
2.15 0.0218792 0.0218492
2.145 0.0220032 0.0219732
2.14 0.0221282 0.022098
2.135 0.0222541 0.0222236
2.13 0.0223808 0.0223502
2.125 0.0225085 0.0224777
2.12 0.0226371 0.0226062
2.115 0.0227666 0.0227355
2.11 0.0228971 0.0228658
2.105 0.0230285 0.022997
2.1 0.0231608 0.0231291
2.095 0.0232941 0.0232622
2.09 0.0234283 0.0233963
2.085 0.0235636 0.0235313
2.08 0.0236998 0.0236674
2.075 0.023837 0.0238044
2.07 0.0239751 0.0239424
2.065 0.0241143 0.0240814
2.06 0.0242545 0.0242214
2.055 0.0243958 0.0243624
2.05 0.024538 0.0245045
2.045 0.0246813 0.0246476
2.04 0.0248257 0.0247917
2.035 0.0249711 0.0249369
2.03 0.0251175 0.0250832
2.025 0.0252651 0.0252305
2.02 0.0254137 0.025379
2.015 0.0255634 0.0255285
2.01 0.0257142 0.0256791
2.005 0.0258662 0.0258308
2 0.0260192 0.0259836
1.995 0.0261734 0.0261376
1.99 0.0263287 0.0262927
1.985 0.0264852 0.0264489
1.98 0.0266428 0.0266064
1.975 0.0268016 0.0267649
1.97 0.0269615 0.0269247
1.965 0.0271227 0.0270856
1.96 0.0272851 0.0272478
1.955 0.0274486 0.0274111
1.95 0.0276134 0.0275756
1.945 0.0277794 0.0277414
1.94 0.0279467 0.0279085
1.935 0.0281152 0.0280767
1.93 0.0282849 0.0282462
1.925 0.028456 0.028417
1.92 0.0286283 0.0285891
1.915 0.0288019 0.0287625
1.91 0.0289768 0.0289372
1.905 0.029153 0.0291131
1.9 0.0293305 0.0292904
1.895 0.0295094 0.0294691
1.89 0.0296897 0.0296491
1.885 0.0298713 0.0298304
1.88 0.0300542 0.0300131
1.875 0.0302386 0.0301972
1.87 0.0304243 0.0303827
1.865 0.0306114 0.0305696
1.86 0.0308 0.0307579
1.855 0.03099 0.0309476
1.85 0.0311814 0.0311388
1.845 0.0313743 0.0313314
1.84 0.0315687 0.0315255
1.835 0.0317645 0.0317211
1.83 0.0319618 0.0319181
1.825 0.0321606 0.0321167
1.82 0.032361 0.0323167
1.815 0.0325628 0.0325183
1.81 0.0327662 0.0327214
1.805 0.0329712 0.0329261
1.8 0.0331777 0.0331324
1.795 0.0333858 0.0333402
1.79 0.0335955 0.0335496
1.785 0.0338069 0.0337606
1.78 0.0340198 0.0339733
1.775 0.0342343 0.0341875
1.77 0.0344506 0.0344034
1.765 0.0346684 0.034621
1.76 0.034888 0.0348403
1.755 0.0351092 0.0350612
1.75 0.0353321 0.0352838
1.745 0.0355568 0.0355082
1.74 0.0357832 0.0357342
1.735 0.0360113 0.035962
1.73 0.0362412 0.0361916
1.725 0.0364728 0.0364229
1.72 0.0367062 0.0366561
1.715 0.0369415 0.036891
1.71 0.0371785 0.0371277
1.705 0.0374174 0.0373663
1.7 0.0376582 0.0376067
1.695 0.0379008 0.0378489
1.69 0.0381452 0.0380931
1.685 0.0383916 0.0383391
1.68 0.0386399 0.038587
1.675 0.03889 0.0388369
1.67 0.0391422 0.0390886
1.665 0.0393962 0.0393424
1.66 0.0396523 0.0395981
1.655 0.0399103 0.0398557
1.65 0.0401703 0.0401154
1.645 0.0404323 0.0403771
1.64 0.0406964 0.0406408
1.635 0.0409625 0.0409065
1.63 0.0412307 0.0411743
1.625 0.0415009 0.0414441
1.62 0.0417732 0.0417161
1.615 0.0420477 0.0419902
1.61 0.0423242 0.0422663
1.605 0.0426029 0.0425446
1.6 0.0428837 0.0428251
1.595 0.0431668 0.0431077
1.59 0.043452 0.0433925
1.585 0.0437394 0.0436796
1.58 0.044029 0.0439688
1.575 0.0443208 0.0442602
1.57 0.0446149 0.0445539
1.565 0.0449113 0.0448499
1.56 0.04521 0.0451481
1.555 0.0455109 0.0454487
1.55 0.0458141 0.0457515
1.545 0.0461197 0.0460567
1.54 0.0464277 0.0463642
1.535 0.0467379 0.046674
1.53 0.0470506 0.0469863
1.525 0.0473656 0.0473009
1.52 0.0476831 0.0476179
1.515 0.048003 0.0479373
1.51 0.0483253 0.0482592
1.505 0.04865 0.0485835
1.5 0.0489772 0.0489103
1.495 0.0493069 0.0492395
1.49 0.0496391 0.0495713
1.485 0.0499738 0.0499055
1.48 0.0503111 0.0502423
1.475 0.0506508 0.0505815
1.47 0.0509931 0.0509234
1.465 0.051338 0.0512678
1.46 0.0516854 0.0516147
1.455 0.0520355 0.0519643
1.45 0.0523881 0.0523164
1.445 0.0527433 0.0526712
1.44 0.0531012 0.0530286
1.435 0.0534617 0.0533886
1.43 0.0538249 0.0537513
1.425 0.0541907 0.0541166
1.42 0.0545591 0.0544845
1.415 0.0549303 0.0548552
1.41 0.0553041 0.0552285
1.405 0.0556807 0.0556045
1.4 0.0560599 0.0559832
1.395 0.0564419 0.0563647
1.39 0.0568265 0.0567488
1.385 0.0572139 0.0571357
1.38 0.057604 0.0575253
1.375 0.0579969 0.0579176
1.37 0.0583925 0.0583126
1.365 0.0587908 0.0587104
1.36 0.0591919 0.059111
1.355 0.0595957 0.0595142
1.35 0.0600023 0.0599203
1.345 0.0604116 0.060329
1.34 0.0608237 0.0607405
1.335 0.0612385 0.0611548
1.33 0.061656 0.0615717
1.325 0.0620763 0.0619914
1.32 0.0624993 0.0624139
1.315 0.062925 0.062839
1.31 0.0633535 0.0632668
1.305 0.0637846 0.0636974
1.3 0.0642184 0.0641306
1.295 0.0646549 0.0645665
1.29 0.0650941 0.0650051
1.285 0.0655359 0.0654463
1.28 0.0659803 0.0658901
1.275 0.0664274 0.0663365
1.27 0.066877 0.0667856
1.265 0.0673292 0.0672371
1.26 0.0677839 0.0676912
1.255 0.0682411 0.0681478
1.25 0.0687008 0.0686068
1.245 0.0691629 0.0690683
1.24 0.0696274 0.0695322
1.235 0.0700943 0.0699984
1.23 0.0705635 0.070467
1.225 0.0710349 0.0709378
1.22 0.0715086 0.0714108
1.215 0.0719845 0.071886
1.21 0.0724625 0.0723634
1.205 0.0729425 0.0728427
1.2 0.0734245 0.0733241
1.195 0.0739085 0.0738074
1.19 0.0743943 0.0742926
1.185 0.0748819 0.0747795
1.18 0.0753712 0.0752682
1.175 0.0758622 0.0757584
1.17 0.0763546 0.0762502
1.165 0.0768485 0.0767434
1.16 0.0773438 0.077238
1.155 0.0778403 0.0777338
1.15 0.0783379 0.0782308
1.145 0.0788366 0.0787288
1.14 0.0793361 0.0792276
1.135 0.0798364 0.0797272
1.13 0.0803373 0.0802275
1.125 0.0808388 0.0807282
1.12 0.0813405 0.0812293
1.115 0.0818425 0.0817306
1.11 0.0823445 0.0822319
1.105 0.0828464 0.0827331
1.1 0.0833479 0.0832339
1.095 0.0838489 0.0837342
1.09 0.0843492 0.0842339
1.085 0.0848486 0.0847326
1.08 0.0853469 0.0852302
1.075 0.0858438 0.0857264
1.07 0.0863391 0.0862211
1.065 0.0868327 0.0867139
1.06 0.0873241 0.0872047
1.055 0.0878131 0.0876931
1.05 0.0882996 0.0881788
1.045 0.0887831 0.0886617
1.04 0.0892633 0.0891413
1.035 0.0897401 0.0896173
1.03 0.0902129 0.0900895
1.025 0.0906815 0.0905575
1.02 0.0911456 0.0910209
1.015 0.0916047 0.0914794
1.01 0.0920585 0.0919326
1.005 0.0925065 0.09238
1 0.0929484 0.0928213
0.995 0.0933837 0.093256
0.99 0.0938119 0.0936837
0.985 0.0942327 0.0941038
0.98 0.0946455 0.0945161
0.975 0.0950498 0.0949198
0.97 0.0954451 0.0953145
0.965 0.0958308 0.0956998
0.96 0.0962065 0.0960749
0.955 0.0965715 0.0964394
0.95 0.0969252 0.0967927
0.945 0.0972671 0.0971341
0.94 0.0975965 0.0974631
0.935 0.0979127 0.0977789
0.93 0.0982152 0.0980809
0.925 0.0985031 0.0983684
0.92 0.0987758 0.0986408
0.915 0.0990326 0.0988972
0.91 0.0992728 0.099137
0.905 0.0994955 0.0993594
0.9 0.0996999 0.0995636
0.895 0.0998854 0.0997488
0.89 0.100051 0.0999142
0.885 0.100196 0.100059
0.88 0.100319 0.100182
0.875 0.10042 0.100283
0.87 0.100498 0.100361
0.865 0.100552 0.100414
0.86 0.10058 0.100443
0.855 0.100583 0.100445
0.85 0.100558 0.100421
0.845 0.100506 0.100369
0.84 0.100425 0.100288
0.835 0.100315 0.100177
0.83 0.100173 0.100036
0.825 0.1 0.0998635
0.82 0.0997947 0.0996583
0.815 0.0995557 0.0994195
0.81 0.0992822 0.0991465
0.805 0.0989735 0.0988381
0.8 0.0986285 0.0984936
0.795 0.0982463 0.098112
0.79 0.0978263 0.0976925
0.785 0.0973674 0.0972343
0.78 0.096869 0.0967365
0.775 0.0963302 0.0961984
0.77 0.0957503 0.0956193
0.765 0.0951287 0.0949986
0.76 0.0944647 0.0943355
0.755 0.0937577 0.0936295
0.75 0.0930073 0.0928801
0.745 0.092213 0.0920869
0.74 0.0913743 0.0912494
0.735 0.0904911 0.0903674
0.73 0.0895631 0.0894407
0.725 0.0885902 0.088469
0.72 0.0875722 0.0874525
0.715 0.0865094 0.0863911
0.71 0.0854018 0.085285
0.705 0.0842496 0.0841344
0.7 0.0830534 0.0829398
0.695 0.0818135 0.0817017
0.69 0.0805307 0.0804206
0.685 0.0792056 0.0790973
0.68 0.0778391 0.0777327
0.675 0.0764323 0.0763278
0.67 0.0749862 0.0748837
0.665 0.0735022 0.0734017
0.66 0.0719816 0.0718832
0.655 0.0704261 0.0703298
0.65 0.0688372 0.0687431
0.645 0.067217 0.067125
0.64 0.0655672 0.0654775
0.635 0.06389 0.0638027
0.63 0.0621877 0.0621027
0.625 0.0604626 0.06038
0.62 0.0587172 0.0586369
0.615 0.0569541 0.0568762
0.61 0.055176 0.0551005
0.605 0.0533857 0.0533127
0.6 0.0515861 0.0515155
0.595 0.0497801 0.0497121
0.59 0.047971 0.0479054
0.585 0.0461617 0.0460985
0.58 0.0443554 0.0442947
0.575 0.0425554 0.0424972
0.57 0.0407649 0.0407091
0.565 0.0389871 0.0389338
0.56 0.0372253 0.0371744
0.555 0.0354827 0.0354342
0.55 0.0337625 0.0337163
0.545 0.0320679 0.032024
0.54 0.0304019 0.0303603
0.535 0.0287676 0.0287283
0.53 0.0271679 0.0271308
0.525 0.0256057 0.0255706
0.52 0.0240835 0.0240506
0.515 0.022604 0.0225731
0.51 0.0211697 0.0211408
0.505 0.0197827 0.0197557
0.5 0.0184452 0.01842
0.495 0.0171591 0.0171357
0.49 0.0159261 0.0159043
0.485 0.0147477 0.0147275
0.48 0.0136251 0.0136065
0.475 0.0125596 0.0125424
0.47 0.0115518 0.011536
0.465 0.0106025 0.010588
0.46 0.00971208 0.0096988
0.455 0.00888059 0.00886844
0.45 0.00810797 0.00809689
0.445 0.0073939 0.00738379
0.44 0.00673778 0.00672856
0.435 0.0061388 0.00613041
0.43 0.00559592 0.00558827
0.425 0.00510785 0.00510087
0.42 0.00467311 0.00466672
0.415 0.00428998 0.00428411
0.41 0.00395655 0.00395114
0.405 0.00367072 0.0036657
0.4 0.00343022 0.00342553
0.395 0.00323261 0.00322819
0.39 0.00307531 0.0030711
0.385 0.0029556 0.00295156
0.38 0.00287068 0.00286675
0.375 0.00281763 0.00281378
0.37 0.00279348 0.00278966
0.365 0.00279523 0.0027914
0.36 0.00281982 0.00281597
0.355 0.00286424 0.00286032
0.35 0.00292548 0.00292148
0.345 0.00300058 0.00299648
0.34 0.00308667 0.00308245
0.335 0.00318097 0.00317662
0.33 0.00328083 0.00327634
0.325 0.00338372 0.00337909
0.32 0.00348728 0.00348252
0.315 0.00358935 0.00358444
0.31 0.00368792 0.00368288
0.305 0.00378122 0.00377605
0.3 0.00386766 0.00386237
0.295 0.00394588 0.00394048
0.29 0.00401474 0.00400925
0.285 0.00407332 0.00406775
0.28 0.00412089 0.00411526
0.275 0.00415696 0.00415128
0.27 0.0041812 0.00417548
0.265 0.00419348 0.00418775
0.26 0.00419383 0.00418809
0.255 0.00418242 0.0041767
0.25 0.00415956 0.00415387
0.245 0.00412567 0.00412002
0.24 0.00408125 0.00407567
0.235 0.0040269 0.00402139
0.23 0.00396325 0.00395783
0.225 0.00389099 0.00388567
0.22 0.00381082 0.00380561
0.215 0.00372347 0.00371838
0.21 0.00362965 0.00362468
0.205 0.00353007 0.00352524
0.2 0.00342544 0.00342076
0.195 0.00331643 0.0033119
0.19 0.0032037 0.00319932
0.185 0.00308787 0.00308364
0.18 0.00296952 0.00296546
0.175 0.00284923 0.00284533
0.17 0.00272752 0.00272379
0.165 0.00260489 0.00260133
0.16 0.00248181 0.00247842
0.155 0.00235873 0.0023555
0.15 0.00223605 0.00223299
0.145 0.00211417 0.00211128
0.14 0.00199344 0.00199071
0.135 0.00187421 0.00187164
0.13 0.00175678 0.00175438
0.125 0.00164147 0.00163923
0.12 0.00152854 0.00152645
0.115 0.00141825 0.00141631
0.11 0.00131085 0.00130906
0.105 0.00120656 0.00120491
0.1 0.00110559 0.00110408
0.095 0.00100814 0.00100676
0.09 0.000914385 0.000913134
0.085 0.000824501 0.000823374
0.08 0.000738646 0.000737636
0.075 0.000656965 0.000656067
0.07 0.000579595 0.000578802
0.065 0.00050666 0.000505967
0.06 0.000438277 0.000437678
0.055 0.000374551 0.000374038
0.05 0.000315576 0.000315145
0.045 0.000261439 0.000261082
0.04 0.000212226 0.000211936
0.035 0.000168122 0.000167892
0.03 0.000130032 0.000129854
0.025 0.000100976 0.000100838
0.02 8.1985e-05 8.18729e-05
0.015 5.69203e-05 5.68424e-05
0.01 1.18508e-05 1.18346e-05
0.005 -1.37588e-05 -1.374e-05
-1.63468e-13 -2.14866e-08 -2.14572e-08


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.25Lambda0.5Nc1ClassicOneLoop/GApOneLoop.txt <==
-22.3723 -0.00200142 4.48307e-05
-22.1768 -0.00203692 4.60299e-05
-22.0165 -0.00206674 4.70454e-05
-21.8747 -0.00209369 4.79692e-05
-21.7448 -0.00211881 4.8836e-05
-21.6237 -0.00214266 4.96636e-05
-21.5093 -0.00216555 5.04625e-05
-21.4004 -0.0021877 5.12396e-05
-21.2959 -0.00220926 5.19997e-05
-21.1952 -0.00223034 5.27463e-05
-21.0979 -0.00225101 5.34821e-05
-21.0034 -0.00227134 5.42091e-05
-20.9115 -0.00229139 5.49292e-05
-20.8219 -0.00231119 5.56436e-05
-20.7344 -0.00233079 5.63534e-05
-20.6487 -0.0023502 5.70597e-05
-20.5648 -0.00236946 5.77632e-05
-20.4825 -0.00238858 5.84647e-05
-20.4016 -0.00240759 5.91647e-05
-20.3222 -0.0024265 5.98639e-05
-20.244 -0.00244533 6.05627e-05
-20.1669 -0.00246408 6.12615e-05
-20.091 -0.00248277 6.19607e-05
-20.0162 -0.00250142 6.26608e-05
-19.9423 -0.00252002 6.33619e-05
-19.8694 -0.00253859 6.40645e-05
-19.7974 -0.00255714 6.47687e-05
-19.7262 -0.00257567 6.54748e-05
-19.6558 -0.00259419 6.61832e-05
-19.5862 -0.00261271 6.68939e-05
-19.5173 -0.00263123 6.76072e-05
-19.4491 -0.00264975 6.83234e-05
-19.3816 -0.00266829 6.90425e-05
-19.3147 -0.00268685 6.97648e-05
-19.2484 -0.00270542 7.04905e-05
-19.1828 -0.00272402 7.12196e-05
-19.1177 -0.00274265 7.19524e-05
-19.0531 -0.00276132 7.2689e-05
-18.9891 -0.00278002 7.34295e-05
-18.9255 -0.00279875 7.41742e-05
-18.8625 -0.00281754 7.4923e-05
-18.8 -0.00283636 7.56763e-05
-18.7379 -0.00285524 7.6434e-05
-18.6762 -0.00287417 7.71963e-05
-18.615 -0.00289315 7.79634e-05
-18.5542 -0.00291219 7.87354e-05
-18.4938 -0.00293129 7.95123e-05
-18.4338 -0.00295046 8.02943e-05
-18.3742 -0.00296968 8.10816e-05
-18.3149 -0.00298898 8.18742e-05
-18.256 -0.00300834 8.26722e-05
-18.1975 -0.00302778 8.34758e-05
-18.1393 -0.00304729 8.4285e-05
-18.0815 -0.00306687 8.51e-05
-18.0239 -0.00308654 8.59209e-05
-17.9667 -0.00310628 8.67478e-05
-17.9098 -0.00312611 8.75809e-05
-17.8532 -0.00314602 8.84201e-05
-17.7969 -0.00316601 8.92657e-05
-17.7408 -0.0031861 9.01176e-05
-17.6851 -0.00320627 9.09762e-05
-17.6296 -0.00322654 9.18414e-05
-17.5744 -0.0032469 9.27133e-05
-17.5195 -0.00326735 9.35921e-05
-17.4648 -0.0032879 9.44779e-05
-17.4104 -0.00330855 9.53707e-05
-17.3562 -0.00332931 9.62708e-05
-17.3022 -0.00335016 9.71781e-05
-17.2485 -0.00337112 9.80929e-05
-17.195 -0.00339218 9.90152e-05
-17.1418 -0.00341336 9.99452e-05
-17.0887 -0.00343464 0.000100883
-17.0359 -0.00345603 0.000101828
-16.9833 -0.00347754 0.000102782
-16.9309 -0.00349916 0.000103744
-16.8787 -0.0035209 0.000104713
-16.8268 -0.00354276 0.000105692
-16.775 -0.00356474 0.000106678
-16.7234 -0.00358684 0.000107673
-16.672 -0.00360906 0.000108677
-16.6208 -0.00363141 0.00010969
-16.5697 -0.00365388 0.000110711
-16.5189 -0.00367649 0.000111742
-16.4682 -0.00369922 0.000112782
-16.4177 -0.00372209 0.000113831
-16.3674 -0.00374509 0.00011489
-16.3172 -0.00376822 0.000115958
-16.2672 -0.00379149 0.000117036
-16.2174 -0.00381491 0.000118123
-16.1677 -0.00383846 0.000119221
-16.1182 -0.00386216 0.000120328
-16.0689 -0.003886 0.000121446
-16.0197 -0.00390999 0.000122575
-15.9706 -0.00393412 0.000123713
-15.9217 -0.00395841 0.000124863
-15.873 -0.00398285 0.000126023
-15.8243 -0.00400744 0.000127194
-15.7759 -0.00403219 0.000128376
-15.7276 -0.00405709 0.00012957
-15.6794 -0.00408216 0.000130775
-15.6313 -0.00410738 0.000131991
-15.5834 -0.00413277 0.000133219
-15.5356 -0.00415833 0.000134459
-15.488 -0.00418405 0.000135711
-15.4404 -0.00420994 0.000136975
-15.393 -0.004236 0.000138251
-15.3458 -0.00426224 0.00013954
-15.2986 -0.00428865 0.000140842
-15.2516 -0.00431524 0.000142156
-15.2047 -0.004342 0.000143483
-15.1579 -0.00436895 0.000144824
-15.1112 -0.00439608 0.000146178
-15.0647 -0.0044234 0.000147545
-15.0182 -0.00445091 0.000148926
-14.9719 -0.0044786 0.000150321
-14.9257 -0.00450649 0.000151731
-14.8796 -0.00453457 0.000153154
-14.8336 -0.00456285 0.000154592
-14.7877 -0.00459133 0.000156045
-14.7419 -0.00462001 0.000157512
-14.6962 -0.00464889 0.000158995
-14.6506 -0.00467798 0.000160492
-14.6052 -0.00470728 0.000162006
-14.5598 -0.00473679 0.000163535
-14.5145 -0.00476651 0.00016508
-14.4693 -0.00479644 0.000166641
-14.4243 -0.0048266 0.000168218
-14.3793 -0.00485697 0.000169812
-14.3344 -0.00488757 0.000171423
-14.2896 -0.00491839 0.00017305
-14.2449 -0.00494944 0.000174695
-14.2003 -0.00498072 0.000176358
-14.1558 -0.00501224 0.000178038
-14.1113 -0.00504399 0.000179737
-14.067 -0.00507598 0.000181453
-14.0227 -0.00510821 0.000183188
-13.9786 -0.00514068 0.000184942
-13.9345 -0.0051734 0.000186715
-13.8905 -0.00520638 0.000188507
-13.8466 -0.0052396 0.000190319
-13.8028 -0.00527308 0.00019215
-13.759 -0.00530682 0.000194002
-13.7153 -0.00534082 0.000195874
-13.6718 -0.00537509 0.000197767
-13.6283 -0.00540962 0.00019968
-13.5848 -0.00544443 0.000201615
-13.5415 -0.0054795 0.000203572
-13.4982 -0.00551486 0.00020555
-13.455 -0.0055505 0.000207551
-13.4119 -0.00558642 0.000209574
-13.3689 -0.00562262 0.00021162
-13.3259 -0.00565912 0.000213689
-13.283 -0.00569591 0.000215782
-13.2402 -0.005733 0.000217899
-13.1974 -0.00577039 0.000220039
-13.1547 -0.00580808 0.000222205
-13.1121 -0.00584609 0.000224395
-13.0696 -0.0058844 0.00022661
-13.0271 -0.00592303 0.000228852
-12.9847 -0.00596198 0.000231119
-12.9424 -0.00600125 0.000233412
-12.9001 -0.00604084 0.000235733
-12.8579 -0.00608077 0.00023808
-12.8158 -0.00612103 0.000240455
-12.7737 -0.00616164 0.000242859
-12.7317 -0.00620258 0.00024529
-12.6898 -0.00624387 0.000247751
-12.6479 -0.00628551 0.00025024
-12.6061 -0.00632751 0.00025276
-12.5643 -0.00636987 0.00025531
-12.5226 -0.00641259 0.00025789
-12.481 -0.00645568 0.000260501
-12.4394 -0.00649914 0.000263144
-12.3979 -0.00654298 0.000265819
-12.3565 -0.0065872 0.000268527
-12.3151 -0.00663181 0.000271267
-12.2738 -0.00667681 0.000274042
-12.2325 -0.0067222 0.00027685
-12.1913 -0.006768 0.000279693
-12.1501 -0.0068142 0.000282571
-12.109 -0.00686082 0.000285484
-12.068 -0.00690785 0.000288434
-12.027 -0.00695531 0.000291421
-11.986 -0.00700319 0.000294445
-11.9452 -0.0070515 0.000297507
-11.9043 -0.00710025 0.000300608
-11.8636 -0.00714945 0.000303748
-11.8228 -0.00719909 0.000306927
-11.7822 -0.00724919 0.000310148
-11.7415 -0.00729975 0.000313409
-11.701 -0.00735078 0.000316712
-11.6605 -0.00740227 0.000320057
-11.62 -0.00745425 0.000323446
-11.5796 -0.00750671 0.000326878
-11.5392 -0.00755967 0.000330355
-11.4989 -0.00761312 0.000333877
-11.4587 -0.00766707 0.000337445
-11.4184 -0.00772154 0.00034106
-11.3783 -0.00777652 0.000344722
-11.3381 -0.00783203 0.000348433
-11.2981 -0.00788807 0.000352193
-11.2581 -0.00794464 0.000356003
-11.2181 -0.00800176 0.000359863
-11.1781 -0.00805944 0.000363775
-11.1383 -0.00811767 0.00036774
-11.0984 -0.00817647 0.000371757
-11.0586 -0.00823584 0.000375829
-11.0189 -0.0082958 0.000379957
-10.9792 -0.00835635 0.00038414
-10.9395 -0.0084175 0.00038838
-10.8999 -0.00847925 0.000392679
-10.8603 -0.00854162 0.000397036
-10.8208 -0.00860461 0.000401454
-10.7813 -0.00866823 0.000405932
-10.7418 -0.0087325 0.000410473
-10.7024 -0.00879741 0.000415077
-10.6631 -0.00886298 0.000419745
-10.6238 -0.00892922 0.000424479
-10.5845 -0.00899614 0.000429279
-10.5452 -0.00906374 0.000434147
-10.506 -0.00913204 0.000439084
-10.4669 -0.00920104 0.000444091
-10.4278 -0.00927076 0.00044917
-10.3887 -0.00934121 0.000454321
-10.3496 -0.00941239 0.000459547
-10.3106 -0.00948432 0.000464848
-10.2717 -0.00955701 0.000470225
-10.2328 -0.00963046 0.000475681
-10.1939 -0.0097047 0.000481216
-10.155 -0.00977973 0.000486832
-10.1162 -0.00985555 0.000492531
-10.0774 -0.0099322 0.000498314
-10.0387 -0.0100097 0.000504182
-10 -0.010088 0.000510137
-9.96134 -0.0101671 0.000516181
-9.92271 -0.0102471 0.000522316
-9.88412 -0.010328 0.000528542
-9.84557 -0.0104098 0.000534863
-9.80704 -0.0104925 0.000541279
-9.76856 -0.0105761 0.000547792
-9.73011 -0.0106606 0.000554405
-9.69169 -0.0107461 0.000561119
-9.65331 -0.0108326 0.000567936
-9.61496 -0.01092 0.000574859
-9.57664 -0.0110083 0.000581888
-9.53836 -0.0110977 0.000589026
-9.50011 -0.0111882 0.000596276
-9.46189 -0.0112796 0.00060364
-9.42371 -0.0113721 0.000611119
-9.38556 -0.0114657 0.000618716
-9.34744 -0.0115603 0.000626433
-9.30935 -0.0116561 0.000634274
-9.2713 -0.0117529 0.000642239
-9.23327 -0.0118509 0.000650332
-9.19528 -0.0119501 0.000658556
-9.15732 -0.0120504 0.000666912
-9.11939 -0.0121519 0.000675404
-9.08149 -0.0122546 0.000684034
-9.04362 -0.0123586 0.000692806
-9.00578 -0.0124638 0.000701721
-8.96797 -0.0125702 0.000710784
-8.93019 -0.012678 0.000719996
-8.89244 -0.0127871 0.000729362
-8.85471 -0.0128975 0.000738884
-8.81702 -0.0130092 0.000748566
-8.77936 -0.0131224 0.000758411
-8.74172 -0.0132369 0.000768422
-8.70412 -0.0133528 0.000778604
-8.66654 -0.0134702 0.000788959
-8.62899 -0.0135891 0.000799491
-8.59146 -0.0137095 0.000810204
-8.55397 -0.0138314 0.000821103
-8.5165 -0.0139548 0.00083219
-8.47906 -0.0140799 0.000843471
-8.44165 -0.0142065 0.000854949
-8.40426 -0.0143347 0.000866629
-8.3669 -0.0144646 0.000878515
-8.32956 -0.0145962 0.000890612
-8.29226 -0.0147296 0.000902924
-8.25497 -0.0148646 0.000915457
-8.21772 -0.0150015 0.000928215
-8.18049 -0.0151401 0.000941203
-8.14328 -0.0152806 0.000954426
-8.1061 -0.015423 0.000967891
-8.06895 -0.0155673 0.000981602
-8.03182 -0.0157135 0.000995565
-7.99471 -0.0158617 0.00100979
-7.95763 -0.0160119 0.00102427
-7.92058 -0.0161642 0.00103902
-7.88355 -0.0163186 0.00105406
-7.84654 -0.0164751 0.00106937
-7.80955 -0.0166337 0.00108497
-7.77259 -0.0167946 0.00110087
-7.73566 -0.0169577 0.00111708
-7.69874 -0.0171231 0.00113359
-7.66185 -0.0172909 0.00115042
-7.62498 -0.0174611 0.00116758
-7.58814 -0.0176336 0.00118507
-7.55132 -0.0178087 0.00120291
-7.51452 -0.0179862 0.00122109
-7.47774 -0.0181664 0.00123964
-7.44099 -0.0183491 0.00125855
-7.40425 -0.0185346 0.00127784
-7.36754 -0.0187228 0.00129752
-7.33085 -0.0189137 0.00131759
-7.29418 -0.0191075 0.00133807
-7.25754 -0.0193042 0.00135896
-7.22091 -0.0195038 0.00138029
-7.18431 -0.0197064 0.00140205
-7.14772 -0.0199122 0.00142426
-7.11116 -0.020121 0.00144694
-7.07462 -0.0203331 0.00147009
-7.0381 -0.0205484 0.00149372
-7.00159 -0.0207671 0.00151786
-6.96511 -0.0209891 0.0015425
-6.92865 -0.0212147 0.00156768
-6.89221 -0.0214438 0.00159339
-6.85579 -0.0216765 0.00161966
-6.81938 -0.0219129 0.00164649
-6.783 -0.0221531 0.00167392
-6.74664 -0.0223972 0.00170194
-6.71029 -0.0226452 0.00173059
-6.67397 -0.0228973 0.00175987
-6.63766 -0.0231535 0.0017898
-6.60137 -0.0234139 0.0018204
-6.5651 -0.0236786 0.0018517
-6.52885 -0.0239477 0.00188371
-6.49262 -0.0242213 0.00191644
-6.4564 -0.0244996 0.00194993
-6.42021 -0.0247825 0.00198419
-6.38403 -0.0250703 0.00201925
-6.34786 -0.025363 0.00205513
-6.31172 -0.0256607 0.00209186
-6.27559 -0.0259636 0.00212945
-6.23949 -0.0262718 0.00216793
-6.20339 -0.0265854 0.00220734
-6.16732 -0.0269045 0.0022477
-6.13126 -0.0272294 0.00228904
-6.09522 -0.02756 0.00233138
-6.05919 -0.0278965 0.00237477
-6.02319 -0.0282392 0.00241923
-5.9872 -0.0285881 0.00246479
-5.95122 -0.0289434 0.00251149
-5.91526 -0.0293052 0.00255937
-5.87932 -0.0296738 0.00260847
-5.84339 -0.0300492 0.00265882
-5.80748 -0.0304317 0.00271046
-5.77158 -0.0308215 0.00276343
-5.7357 -0.0312186 0.00281779
-5.69984 -0.0316234 0.00287357
-5.66399 -0.032036 0.00293082
-5.62815 -0.0324567 0.0029896
-5.59233 -0.0328855 0.00304994
-5.55653 -0.0333228 0.00311192
-5.52074 -0.0337688 0.00317557
-5.48497 -0.0342237 0.00324096
-5.4492 -0.0346877 0.00330816
-5.41346 -0.0351611 0.00337721
-5.37773 -0.0356442 0.00344819
-5.34201 -0.0361372 0.00352117
-5.30631 -0.0366404 0.00359622
-5.27062 -0.0371541 0.00367341
-5.23494 -0.0376785 0.00375281
-5.19928 -0.0382141 0.00383452
-5.16363 -0.0387611 0.00391861
-5.128 -0.0393197 0.00400518
-5.09237 -0.0398905 0.00409431
-5.05677 -0.0404737 0.00418611
-5.02117 -0.0410697 0.00428066
-4.98559 -0.0416789 0.00437809
-4.95002 -0.0423017 0.0044785
-4.91446 -0.0429384 0.004582
-4.87892 -0.0435896 0.00468873
-4.84339 -0.0442556 0.00479879
-4.80787 -0.0449369 0.00491234
-4.77237 -0.045634 0.0050295
-4.73687 -0.0463475 0.00515043
-4.70139 -0.0470777 0.00527528
-4.66592 -0.0478253 0.00540422
-4.63046 -0.0485908 0.0055374
-4.59502 -0.0493748 0.00567501
-4.55958 -0.0501778 0.00581725
-4.52416 -0.0510007 0.00596429
-4.48875 -0.0518439 0.00611637
-4.45335 -0.0527082 0.00627369
-4.41797 -0.0535943 0.00643648
-4.38259 -0.0545029 0.00660499
-4.34722 -0.0554349 0.00677947
-4.31187 -0.056391 0.0069602
-4.27653 -0.0573722 0.00714747
-4.24119 -0.0583792 0.00734156
-4.20587 -0.059413 0.00754281
-4.17056 -0.0604747 0.00775155
-4.13526 -0.0615651 0.00796813
-4.09997 -0.0626854 0.00819294
-4.06469 -0.0638368 0.00842638
-4.02942 -0.0650203 0.00866886
-3.99416 -0.0662372 0.00892084
-3.95891 -0.0674888 0.0091828
-3.92367 -0.0687764 0.00945524
-3.88844 -0.0701014 0.0097387
-3.85322 -0.0714654 0.0100337
-3.81801 -0.0728699 0.010341
-3.7828 -0.0743166 0.0106611
-3.74761 -0.0758071 0.0109948
-3.71243 -0.0773434 0.0113427
-3.67726 -0.0789272 0.0117057
-3.64209 -0.0805607 0.0120846
-3.60694 -0.0822459 0.0124803
-3.57179 -0.0839851 0.0128937
-3.53665 -0.0857808 0.013326
-3.50152 -0.0876353 0.0137781
-3.4664 -0.0895513 0.0142513
-3.43129 -0.0915317 0.0147469
-3.39619 -0.0935793 0.0152661
-3.36109 -0.0956974 0.0158105
-3.32601 -0.0978892 0.0163817
-3.29093 -0.100158 0.0169813
-3.25586 -0.102508 0.0176111
-3.2208 -0.104943 0.0182732
-3.18574 -0.107468 0.0189697
-3.1507 -0.110086 0.0197029
-3.11566 -0.112802 0.0204754
-3.08063 -0.115622 0.0212897
-3.0456 -0.118551 0.022149
-3.01059 -0.121594 0.0230563
-2.97558 -0.124759 0.0240152
-2.94058 -0.128051 0.0250296
-2.90558 -0.131478 0.0261035
-2.87059 -0.135047 0.0272416
-2.83561 -0.138766 0.0284488
-2.80064 -0.142644 0.0297307
-2.76567 -0.146691 0.0310931
-2.73071 -0.150916 0.0325428
-2.69576 -0.15533 0.034087
-2.66081 -0.159945 0.0357338
-2.62587 -0.164774 0.0374921
-2.59094 -0.169829 0.0393718
-2.55601 -0.175126 0.0413839
-2.52109 -0.18068 0.0435405
-2.48617 -0.186509 0.0458554
-2.45126 -0.192631 0.0483436
-2.41636 -0.199067 0.0510223
-2.38146 -0.205837 0.0539107
-2.34657 -0.212967 0.0570302
-2.31168 -0.220482 0.0604053
-2.2768 -0.22841 0.0640634
-2.24192 -0.236781 0.0680359
-2.20705 -0.245631 0.0723583
-2.17219 -0.254994 0.0770712
-2.13733 -0.264911 0.0822211
-2.10247 -0.275426 0.0878616
-2.06762 -0.286587 0.0940542
-2.03278 -0.298444 0.10087
-1.99794 -0.311055 0.108393
-1.9631 -0.324482 0.116718
-1.92827 -0.338789 0.125958
-1.89345 -0.35405 0.136247
-1.85862 -0.37034 0.147742
-1.82381 -0.387741 0.160626
-1.78899 -0.406337 0.175123
-1.75419 -0.426214 0.191494
-1.71938 -0.447456 0.210058
-1.68458 -0.470141 0.231196
-1.64979 -0.494333 0.255369
-1.61499 -0.520067 0.283139
-1.58021 -0.547335 0.315186
-1.54542 -0.576053 0.352341
-1.51064 -0.606019 0.395614
-1.47586 -0.636853 0.446227
-1.44109 -0.667891 0.505649
-1.40632 -0.698054 0.575612
-1.37155 -0.725636 0.658098
-1.33679 -0.748028 0.75525
-1.30203 -0.761349 0.86914
-1.26727 -0.760037 1.00128
-1.23251 -0.736509 1.15171
-1.19776 -0.681218 1.31757
-1.16301 -0.583666 1.49122
-1.12827 -0.435074 1.6585
-1.09352 -0.232914 1.79879
-1.05878 0.0141869 1.88885
-1.02405 0.284821 1.91058
-0.989309 0.549713 1.85907
-0.954576 0.781639 1.74506
-0.919844 0.963982 1.58975
-0.885115 1.09293 1.41606
-0.850388 1.17406 1.2423
-0.815663 1.21726 1.07994
-0.78094 1.23288 0.934524
-0.746219 1.22974 0.807574
-0.711499 1.21462 0.698326
-0.676781 1.19239 0.604969
-0.642065 1.16639 0.525355
-0.60735 1.13884 0.457381
-0.572637 1.11119 0.399148
-0.537925 1.08436 0.349017
-0.503214 1.05888 0.305609
-0.468504 1.03509 0.267775
-0.433796 1.01313 0.234566
-0.399089 0.99309 0.205198
-0.364382 0.974965 0.179022
-0.329676 0.958729 0.155499
-0.294972 0.944335 0.134178
-0.260267 0.931726 0.114682
-0.225564 0.920843 0.0966879
-0.190861 0.911629 0.0799187
-0.156158 0.904034 0.0641335
-0.121456 0.898014 0.0491193
-0.0867541 0.89353 0.0346843
-0.0520524 0.890557 0.0206522
-0.0173508 0.889075 0.0068579
0.0173508 0.889075 -0.0068579
0.0520524 0.890557 -0.0206522
0.0867541 0.89353 -0.0346843
0.121456 0.898014 -0.0491193
0.156158 0.904034 -0.0641335
0.190861 0.911629 -0.0799187
0.225564 0.920843 -0.0966879
0.260267 0.931726 -0.114682
0.294972 0.944335 -0.134178
0.329676 0.958729 -0.155499
0.364382 0.974965 -0.179022
0.399089 0.99309 -0.205198
0.433796 1.01313 -0.234566
0.468504 1.03509 -0.267775
0.503214 1.05888 -0.305609
0.537925 1.08436 -0.349017
0.572637 1.11119 -0.399148
0.60735 1.13884 -0.457381
0.642065 1.16639 -0.525355
0.676781 1.19239 -0.604969
0.711499 1.21462 -0.698326
0.746219 1.22974 -0.807574
0.78094 1.23288 -0.934524
0.815663 1.21726 -1.07994
0.850388 1.17406 -1.2423
0.885115 1.09293 -1.41606
0.919844 0.963982 -1.58975
0.954576 0.781639 -1.74506
0.989309 0.549713 -1.85907
1.02405 0.284821 -1.91058
1.05878 0.0141869 -1.88885
1.09352 -0.232914 -1.79879
1.12827 -0.435074 -1.6585
1.16301 -0.583666 -1.49122
1.19776 -0.681218 -1.31757
1.23251 -0.736509 -1.15171
1.26727 -0.760037 -1.00128
1.30203 -0.761349 -0.86914
1.33679 -0.748028 -0.75525
1.37155 -0.725636 -0.658098
1.40632 -0.698054 -0.575612
1.44109 -0.667891 -0.505649
1.47586 -0.636853 -0.446227
1.51064 -0.606019 -0.395614
1.54542 -0.576053 -0.352341
1.58021 -0.547335 -0.315186
1.61499 -0.520067 -0.283139
1.64979 -0.494333 -0.255369
1.68458 -0.470141 -0.231196
1.71938 -0.447456 -0.210058
1.75419 -0.426214 -0.191494
1.78899 -0.406337 -0.175123
1.82381 -0.387741 -0.160626
1.85862 -0.37034 -0.147742
1.89345 -0.35405 -0.136247
1.92827 -0.338789 -0.125958
1.9631 -0.324482 -0.116718
1.99794 -0.311055 -0.108393
2.03278 -0.298444 -0.10087
2.06762 -0.286587 -0.0940542
2.10247 -0.275426 -0.0878616
2.13733 -0.264911 -0.0822211
2.17219 -0.254994 -0.0770712
2.20705 -0.245631 -0.0723583
2.24192 -0.236781 -0.0680359
2.2768 -0.22841 -0.0640634
2.31168 -0.220482 -0.0604053
2.34657 -0.212967 -0.0570302
2.38146 -0.205837 -0.0539107
2.41636 -0.199067 -0.0510223
2.45126 -0.192631 -0.0483436
2.48617 -0.186509 -0.0458554
2.52109 -0.18068 -0.0435405
2.55601 -0.175126 -0.0413839
2.59094 -0.169829 -0.0393718
2.62587 -0.164774 -0.0374921
2.66081 -0.159945 -0.0357338
2.69576 -0.15533 -0.034087
2.73071 -0.150916 -0.0325428
2.76567 -0.146691 -0.0310931
2.80064 -0.142644 -0.0297307
2.83561 -0.138766 -0.0284488
2.87059 -0.135047 -0.0272416
2.90558 -0.131478 -0.0261035
2.94058 -0.128051 -0.0250296
2.97558 -0.124759 -0.0240152
3.01059 -0.121594 -0.0230563
3.0456 -0.118551 -0.022149
3.08063 -0.115622 -0.0212897
3.11566 -0.112802 -0.0204754
3.1507 -0.110086 -0.0197029
3.18574 -0.107468 -0.0189697
3.2208 -0.104943 -0.0182732
3.25586 -0.102508 -0.0176111
3.29093 -0.100158 -0.0169813
3.32601 -0.0978892 -0.0163817
3.36109 -0.0956974 -0.0158105
3.39619 -0.0935793 -0.0152661
3.43129 -0.0915317 -0.0147469
3.4664 -0.0895513 -0.0142513
3.50152 -0.0876353 -0.0137781
3.53665 -0.0857808 -0.013326
3.57179 -0.0839851 -0.0128937
3.60694 -0.0822459 -0.0124803
3.64209 -0.0805607 -0.0120846
3.67726 -0.0789272 -0.0117057
3.71243 -0.0773434 -0.0113427
3.74761 -0.0758071 -0.0109948
3.7828 -0.0743166 -0.0106611
3.81801 -0.0728699 -0.010341
3.85322 -0.0714654 -0.0100337
3.88844 -0.0701014 -0.0097387
3.92367 -0.0687764 -0.00945524
3.95891 -0.0674888 -0.0091828
3.99416 -0.0662372 -0.00892084
4.02942 -0.0650203 -0.00866886
4.06469 -0.0638368 -0.00842638
4.09997 -0.0626854 -0.00819294
4.13526 -0.0615651 -0.00796813
4.17056 -0.0604747 -0.00775155
4.20587 -0.059413 -0.00754281
4.24119 -0.0583792 -0.00734156
4.27653 -0.0573722 -0.00714747
4.31187 -0.056391 -0.0069602
4.34722 -0.0554349 -0.00677947
4.38259 -0.0545029 -0.00660499
4.41797 -0.0535943 -0.00643648
4.45335 -0.0527082 -0.00627369
4.48875 -0.0518439 -0.00611637
4.52416 -0.0510007 -0.00596429
4.55958 -0.0501778 -0.00581725
4.59502 -0.0493748 -0.00567501
4.63046 -0.0485908 -0.0055374
4.66592 -0.0478253 -0.00540422
4.70139 -0.0470777 -0.00527528
4.73687 -0.0463475 -0.00515043
4.77237 -0.045634 -0.0050295
4.80787 -0.0449369 -0.00491234
4.84339 -0.0442556 -0.00479879
4.87892 -0.0435896 -0.00468873
4.91446 -0.0429384 -0.004582
4.95002 -0.0423017 -0.0044785
4.98559 -0.0416789 -0.00437809
5.02117 -0.0410697 -0.00428066
5.05677 -0.0404737 -0.00418611
5.09237 -0.0398905 -0.00409431
5.128 -0.0393197 -0.00400518
5.16363 -0.0387611 -0.00391861
5.19928 -0.0382141 -0.00383452
5.23494 -0.0376785 -0.00375281
5.27062 -0.0371541 -0.00367341
5.30631 -0.0366404 -0.00359622
5.34201 -0.0361372 -0.00352117
5.37773 -0.0356442 -0.00344819
5.41346 -0.0351611 -0.00337721
5.4492 -0.0346877 -0.00330816
5.48497 -0.0342237 -0.00324096
5.52074 -0.0337688 -0.00317557
5.55653 -0.0333228 -0.00311192
5.59233 -0.0328855 -0.00304994
5.62815 -0.0324567 -0.0029896
5.66399 -0.032036 -0.00293082
5.69984 -0.0316234 -0.00287357
5.7357 -0.0312186 -0.00281779
5.77158 -0.0308215 -0.00276343
5.80748 -0.0304317 -0.00271046
5.84339 -0.0300492 -0.00265882
5.87932 -0.0296738 -0.00260847
5.91526 -0.0293052 -0.00255937
5.95122 -0.0289434 -0.00251149
5.9872 -0.0285881 -0.00246479
6.02319 -0.0282392 -0.00241923
6.05919 -0.0278965 -0.00237477
6.09522 -0.02756 -0.00233138
6.13126 -0.0272294 -0.00228904
6.16732 -0.0269045 -0.0022477
6.20339 -0.0265854 -0.00220734
6.23949 -0.0262718 -0.00216793
6.27559 -0.0259636 -0.00212945
6.31172 -0.0256607 -0.00209186
6.34786 -0.025363 -0.00205513
6.38403 -0.0250703 -0.00201925
6.42021 -0.0247825 -0.00198419
6.4564 -0.0244996 -0.00194993
6.49262 -0.0242213 -0.00191644
6.52885 -0.0239477 -0.00188371
6.5651 -0.0236786 -0.0018517
6.60137 -0.0234139 -0.0018204
6.63766 -0.0231535 -0.0017898
6.67397 -0.0228973 -0.00175987
6.71029 -0.0226452 -0.00173059
6.74664 -0.0223972 -0.00170194
6.783 -0.0221531 -0.00167392
6.81938 -0.0219129 -0.00164649
6.85579 -0.0216765 -0.00161966
6.89221 -0.0214438 -0.00159339
6.92865 -0.0212147 -0.00156768
6.96511 -0.0209891 -0.0015425
7.00159 -0.0207671 -0.00151786
7.0381 -0.0205484 -0.00149372
7.07462 -0.0203331 -0.00147009
7.11116 -0.020121 -0.00144694
7.14772 -0.0199122 -0.00142426
7.18431 -0.0197064 -0.00140205
7.22091 -0.0195038 -0.00138029
7.25754 -0.0193042 -0.00135896
7.29418 -0.0191075 -0.00133807
7.33085 -0.0189137 -0.00131759
7.36754 -0.0187228 -0.00129752
7.40425 -0.0185346 -0.00127784
7.44099 -0.0183491 -0.00125855
7.47774 -0.0181664 -0.00123964
7.51452 -0.0179862 -0.00122109
7.55132 -0.0178087 -0.00120291
7.58814 -0.0176336 -0.00118507
7.62498 -0.0174611 -0.00116758
7.66185 -0.0172909 -0.00115042
7.69874 -0.0171231 -0.00113359
7.73566 -0.0169577 -0.00111708
7.77259 -0.0167946 -0.00110087
7.80955 -0.0166337 -0.00108497
7.84654 -0.0164751 -0.00106937
7.88355 -0.0163186 -0.00105406
7.92058 -0.0161642 -0.00103902
7.95763 -0.0160119 -0.00102427
7.99471 -0.0158617 -0.00100979
8.03182 -0.0157135 -0.000995565
8.06895 -0.0155673 -0.000981602
8.1061 -0.015423 -0.000967891
8.14328 -0.0152806 -0.000954426
8.18049 -0.0151401 -0.000941203
8.21772 -0.0150015 -0.000928215
8.25497 -0.0148646 -0.000915457
8.29226 -0.0147296 -0.000902924
8.32956 -0.0145962 -0.000890612
8.3669 -0.0144646 -0.000878515
8.40426 -0.0143347 -0.000866629
8.44165 -0.0142065 -0.000854949
8.47906 -0.0140799 -0.000843471
8.5165 -0.0139548 -0.00083219
8.55397 -0.0138314 -0.000821103
8.59146 -0.0137095 -0.000810204
8.62899 -0.0135891 -0.000799491
8.66654 -0.0134702 -0.000788959
8.70412 -0.0133528 -0.000778604
8.74172 -0.0132369 -0.000768422
8.77936 -0.0131224 -0.000758411
8.81702 -0.0130092 -0.000748566
8.85471 -0.0128975 -0.000738884
8.89244 -0.0127871 -0.000729362
8.93019 -0.012678 -0.000719996
8.96797 -0.0125702 -0.000710784
9.00578 -0.0124638 -0.000701721
9.04362 -0.0123586 -0.000692806
9.08149 -0.0122546 -0.000684034
9.11939 -0.0121519 -0.000675404
9.15732 -0.0120504 -0.000666912
9.19528 -0.0119501 -0.000658556
9.23327 -0.0118509 -0.000650332
9.2713 -0.0117529 -0.000642239
9.30935 -0.0116561 -0.000634274
9.34744 -0.0115603 -0.000626433
9.38556 -0.0114657 -0.000618716
9.42371 -0.0113721 -0.000611119
9.46189 -0.0112796 -0.00060364
9.50011 -0.0111882 -0.000596276
9.53836 -0.0110977 -0.000589026
9.57664 -0.0110083 -0.000581888
9.61496 -0.01092 -0.000574859
9.65331 -0.0108326 -0.000567936
9.69169 -0.0107461 -0.000561119
9.73011 -0.0106606 -0.000554405
9.76856 -0.0105761 -0.000547792
9.80704 -0.0104925 -0.000541279
9.84557 -0.0104098 -0.000534863
9.88412 -0.010328 -0.000528542
9.92271 -0.0102471 -0.000522316
9.96134 -0.0101671 -0.000516181
10 -0.010088 -0.000510137
10.0387 -0.0100097 -0.000504182
10.0774 -0.0099322 -0.000498314
10.1162 -0.00985555 -0.000492531
10.155 -0.00977973 -0.000486832
10.1939 -0.0097047 -0.000481216
10.2328 -0.00963046 -0.000475681
10.2717 -0.00955701 -0.000470225
10.3106 -0.00948432 -0.000464848
10.3496 -0.00941239 -0.000459547
10.3887 -0.00934121 -0.000454321
10.4278 -0.00927076 -0.00044917
10.4669 -0.00920104 -0.000444091
10.506 -0.00913204 -0.000439084
10.5452 -0.00906374 -0.000434147
10.5845 -0.00899614 -0.000429279
10.6238 -0.00892922 -0.000424479
10.6631 -0.00886298 -0.000419745
10.7024 -0.00879741 -0.000415077
10.7418 -0.0087325 -0.000410473
10.7813 -0.00866823 -0.000405932
10.8208 -0.00860461 -0.000401454
10.8603 -0.00854162 -0.000397036
10.8999 -0.00847925 -0.000392679
10.9395 -0.0084175 -0.00038838
10.9792 -0.00835635 -0.00038414
11.0189 -0.0082958 -0.000379957
11.0586 -0.00823584 -0.000375829
11.0984 -0.00817647 -0.000371757
11.1383 -0.00811767 -0.00036774
11.1781 -0.00805944 -0.000363775
11.2181 -0.00800176 -0.000359863
11.2581 -0.00794464 -0.000356003
11.2981 -0.00788807 -0.000352193
11.3381 -0.00783203 -0.000348433
11.3783 -0.00777652 -0.000344722
11.4184 -0.00772154 -0.00034106
11.4587 -0.00766707 -0.000337445
11.4989 -0.00761312 -0.000333877
11.5392 -0.00755967 -0.000330355
11.5796 -0.00750671 -0.000326878
11.62 -0.00745425 -0.000323446
11.6605 -0.00740227 -0.000320057
11.701 -0.00735078 -0.000316712
11.7415 -0.00729975 -0.000313409
11.7822 -0.00724919 -0.000310148
11.8228 -0.00719909 -0.000306927
11.8636 -0.00714945 -0.000303748
11.9043 -0.00710025 -0.000300608
11.9452 -0.0070515 -0.000297507
11.986 -0.00700319 -0.000294445
12.027 -0.00695531 -0.000291421
12.068 -0.00690785 -0.000288434
12.109 -0.00686082 -0.000285484
12.1501 -0.0068142 -0.000282571
12.1913 -0.006768 -0.000279693
12.2325 -0.0067222 -0.00027685
12.2738 -0.00667681 -0.000274042
12.3151 -0.00663181 -0.000271267
12.3565 -0.0065872 -0.000268527
12.3979 -0.00654298 -0.000265819
12.4394 -0.00649914 -0.000263144
12.481 -0.00645568 -0.000260501
12.5226 -0.00641259 -0.00025789
12.5643 -0.00636987 -0.00025531
12.6061 -0.00632751 -0.00025276
12.6479 -0.00628551 -0.00025024
12.6898 -0.00624387 -0.000247751
12.7317 -0.00620258 -0.00024529
12.7737 -0.00616164 -0.000242859
12.8158 -0.00612103 -0.000240455
12.8579 -0.00608077 -0.00023808
12.9001 -0.00604084 -0.000235733
12.9424 -0.00600125 -0.000233412
12.9847 -0.00596198 -0.000231119
13.0271 -0.00592303 -0.000228852
13.0696 -0.0058844 -0.00022661
13.1121 -0.00584609 -0.000224395
13.1547 -0.00580808 -0.000222205
13.1974 -0.00577039 -0.000220039
13.2402 -0.005733 -0.000217899
13.283 -0.00569591 -0.000215782
13.3259 -0.00565912 -0.000213689
13.3689 -0.00562262 -0.00021162
13.4119 -0.00558642 -0.000209574
13.455 -0.0055505 -0.000207551
13.4982 -0.00551486 -0.00020555
13.5415 -0.0054795 -0.000203572
13.5848 -0.00544443 -0.000201615
13.6283 -0.00540962 -0.00019968
13.6718 -0.00537509 -0.000197767
13.7153 -0.00534082 -0.000195874
13.759 -0.00530682 -0.000194002
13.8028 -0.00527308 -0.00019215
13.8466 -0.0052396 -0.000190319
13.8905 -0.00520638 -0.000188507
13.9345 -0.0051734 -0.000186715
13.9786 -0.00514068 -0.000184942
14.0227 -0.00510821 -0.000183188
14.067 -0.00507598 -0.000181453
14.1113 -0.00504399 -0.000179737
14.1558 -0.00501224 -0.000178038
14.2003 -0.00498072 -0.000176358
14.2449 -0.00494944 -0.000174695
14.2896 -0.00491839 -0.00017305
14.3344 -0.00488757 -0.000171423
14.3793 -0.00485697 -0.000169812
14.4243 -0.0048266 -0.000168218
14.4693 -0.00479644 -0.000166641
14.5145 -0.00476651 -0.00016508
14.5598 -0.00473679 -0.000163535
14.6052 -0.00470728 -0.000162006
14.6506 -0.00467798 -0.000160492
14.6962 -0.00464889 -0.000158995
14.7419 -0.00462001 -0.000157512
14.7877 -0.00459133 -0.000156045
14.8336 -0.00456285 -0.000154592
14.8796 -0.00453457 -0.000153154
14.9257 -0.00450649 -0.000151731
14.9719 -0.0044786 -0.000150321
15.0182 -0.00445091 -0.000148926
15.0647 -0.0044234 -0.000147545
15.1112 -0.00439608 -0.000146178
15.1579 -0.00436895 -0.000144824
15.2047 -0.004342 -0.000143483
15.2516 -0.00431524 -0.000142156
15.2986 -0.00428865 -0.000140842
15.3458 -0.00426224 -0.00013954
15.393 -0.004236 -0.000138251
15.4404 -0.00420994 -0.000136975
15.488 -0.00418405 -0.000135711
15.5356 -0.00415833 -0.000134459
15.5834 -0.00413277 -0.000133219
15.6313 -0.00410738 -0.000131991
15.6794 -0.00408216 -0.000130775
15.7276 -0.00405709 -0.00012957
15.7759 -0.00403219 -0.000128376
15.8243 -0.00400744 -0.000127194
15.873 -0.00398285 -0.000126023
15.9217 -0.00395841 -0.000124863
15.9706 -0.00393412 -0.000123713
16.0197 -0.00390999 -0.000122575
16.0689 -0.003886 -0.000121446
16.1182 -0.00386216 -0.000120328
16.1677 -0.00383846 -0.000119221
16.2174 -0.00381491 -0.000118123
16.2672 -0.00379149 -0.000117036
16.3172 -0.00376822 -0.000115958
16.3674 -0.00374509 -0.00011489
16.4177 -0.00372209 -0.000113831
16.4682 -0.00369922 -0.000112782
16.5189 -0.00367649 -0.000111742
16.5697 -0.00365388 -0.000110711
16.6208 -0.00363141 -0.00010969
16.672 -0.00360906 -0.000108677
16.7234 -0.00358684 -0.000107673
16.775 -0.00356474 -0.000106678
16.8268 -0.00354276 -0.000105692
16.8787 -0.0035209 -0.000104713
16.9309 -0.00349916 -0.000103744
16.9833 -0.00347754 -0.000102782
17.0359 -0.00345603 -0.000101828
17.0887 -0.00343464 -0.000100883
17.1418 -0.00341336 -9.99452e-05
17.195 -0.00339218 -9.90152e-05
17.2485 -0.00337112 -9.80929e-05
17.3022 -0.00335016 -9.71781e-05
17.3562 -0.00332931 -9.62708e-05
17.4104 -0.00330855 -9.53707e-05
17.4648 -0.0032879 -9.44779e-05
17.5195 -0.00326735 -9.35921e-05
17.5744 -0.0032469 -9.27133e-05
17.6296 -0.00322654 -9.18414e-05
17.6851 -0.00320627 -9.09762e-05
17.7408 -0.0031861 -9.01176e-05
17.7969 -0.00316601 -8.92657e-05
17.8532 -0.00314602 -8.84201e-05
17.9098 -0.00312611 -8.75809e-05
17.9667 -0.00310628 -8.67478e-05
18.0239 -0.00308654 -8.59209e-05
18.0815 -0.00306687 -8.51e-05
18.1393 -0.00304729 -8.4285e-05
18.1975 -0.00302778 -8.34758e-05
18.256 -0.00300834 -8.26722e-05
18.3149 -0.00298898 -8.18742e-05
18.3742 -0.00296968 -8.10816e-05
18.4338 -0.00295046 -8.02943e-05
18.4938 -0.00293129 -7.95123e-05
18.5542 -0.00291219 -7.87354e-05
18.615 -0.00289315 -7.79634e-05
18.6762 -0.00287417 -7.71963e-05
18.7379 -0.00285524 -7.6434e-05
18.8 -0.00283636 -7.56763e-05
18.8625 -0.00281754 -7.4923e-05
18.9255 -0.00279875 -7.41742e-05
18.9891 -0.00278002 -7.34295e-05
19.0531 -0.00276132 -7.2689e-05
19.1177 -0.00274265 -7.19524e-05
19.1828 -0.00272402 -7.12196e-05
19.2484 -0.00270542 -7.04905e-05
19.3147 -0.00268685 -6.97648e-05
19.3816 -0.00266829 -6.90425e-05
19.4491 -0.00264975 -6.83234e-05
19.5173 -0.00263123 -6.76072e-05
19.5862 -0.00261271 -6.68939e-05
19.6558 -0.00259419 -6.61832e-05
19.7262 -0.00257567 -6.54748e-05
19.7974 -0.00255714 -6.47687e-05
19.8694 -0.00253859 -6.40645e-05
19.9423 -0.00252002 -6.33619e-05
20.0162 -0.00250142 -6.26608e-05
20.091 -0.00248277 -6.19607e-05
20.1669 -0.00246408 -6.12615e-05
20.244 -0.00244533 -6.05627e-05
20.3222 -0.0024265 -5.98639e-05
20.4016 -0.00240759 -5.91647e-05
20.4825 -0.00238858 -5.84647e-05
20.5648 -0.00236946 -5.77632e-05
20.6487 -0.0023502 -5.70597e-05
20.7344 -0.00233079 -5.63534e-05
20.8219 -0.00231119 -5.56436e-05
20.9115 -0.00229139 -5.49292e-05
21.0034 -0.00227134 -5.42091e-05
21.0979 -0.00225101 -5.34821e-05
21.1952 -0.00223034 -5.27463e-05
21.2959 -0.00220926 -5.19997e-05
21.4004 -0.0021877 -5.12396e-05
21.5093 -0.00216555 -5.04625e-05
21.6237 -0.00214266 -4.96636e-05
21.7448 -0.00211881 -4.8836e-05
21.8747 -0.00209369 -4.79692e-05
22.0165 -0.00206674 -4.70454e-05
22.1768 -0.00203692 -4.60299e-05
22.3723 -0.00200142 -4.48307e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.25Lambda0.5Nc1ClassicOneLoop/GApTwoLoop.txt <==
-22.3723 -0.00200136 4.48279e-05
-22.1768 -0.00203686 4.6027e-05
-22.0165 -0.00206668 4.70424e-05
-21.8747 -0.00209362 4.7966e-05
-21.7448 -0.00211874 4.88328e-05
-21.6237 -0.00214258 4.96603e-05
-21.5093 -0.00216548 5.04591e-05
-21.4004 -0.00218763 5.12361e-05
-21.2959 -0.00220919 5.19961e-05
-21.1952 -0.00223026 5.27426e-05
-21.0979 -0.00225093 5.34783e-05
-21.0034 -0.00227126 5.42053e-05
-20.9115 -0.00229131 5.49253e-05
-20.8219 -0.00231111 5.56396e-05
-20.7344 -0.0023307 5.63493e-05
-20.6487 -0.00235012 5.70555e-05
-20.5648 -0.00236937 5.77589e-05
-20.4825 -0.00238849 5.84603e-05
-20.4016 -0.0024075 5.91603e-05
-20.3222 -0.00242641 5.98594e-05
-20.244 -0.00244523 6.05581e-05
-20.1669 -0.00246398 6.12568e-05
-20.091 -0.00248268 6.1956e-05
-20.0162 -0.00250132 6.26559e-05
-19.9423 -0.00251992 6.3357e-05
-19.8694 -0.00253849 6.40594e-05
-19.7974 -0.00255704 6.47635e-05
-19.7262 -0.00257557 6.54696e-05
-19.6558 -0.00259409 6.61779e-05
-19.5862 -0.0026126 6.68885e-05
-19.5173 -0.00263112 6.76017e-05
-19.4491 -0.00264964 6.83178e-05
-19.3816 -0.00266818 6.90368e-05
-19.3147 -0.00268673 6.9759e-05
-19.2484 -0.00270531 7.04845e-05
-19.1828 -0.00272391 7.12136e-05
-19.1177 -0.00274254 7.19463e-05
-19.0531 -0.0027612 7.26828e-05
-18.9891 -0.0027799 7.34232e-05
-18.9255 -0.00279863 7.41677e-05
-18.8625 -0.00281741 7.49165e-05
-18.8 -0.00283624 7.56696e-05
-18.7379 -0.00285511 7.64272e-05
-18.6762 -0.00287404 7.71895e-05
-18.615 -0.00289302 7.79564e-05
-18.5542 -0.00291206 7.87283e-05
-18.4938 -0.00293116 7.95051e-05
-18.4338 -0.00295032 8.0287e-05
-18.3742 -0.00296955 8.10741e-05
-18.3149 -0.00298884 8.18666e-05
-18.256 -0.0030082 8.26645e-05
-18.1975 -0.00302764 8.34679e-05
-18.1393 -0.00304715 8.4277e-05
-18.0815 -0.00306673 8.50919e-05
-18.0239 -0.00308639 8.59127e-05
-17.9667 -0.00310613 8.67395e-05
-17.9098 -0.00312596 8.75724e-05
-17.8532 -0.00314586 8.84115e-05
-17.7969 -0.00316586 8.92569e-05
-17.7408 -0.00318594 9.01088e-05
-17.6851 -0.00320611 9.09672e-05
-17.6296 -0.00322638 9.18322e-05
-17.5744 -0.00324673 9.2704e-05
-17.5195 -0.00326719 9.35826e-05
-17.4648 -0.00328774 9.44683e-05
-17.4104 -0.00330838 9.5361e-05
-17.3562 -0.00332913 9.62609e-05
-17.3022 -0.00334999 9.71681e-05
-17.2485 -0.00337094 9.80827e-05
-17.195 -0.00339201 9.90048e-05
-17.1418 -0.00341318 9.99346e-05
-17.0887 -0.00343446 0.000100872
-17.0359 -0.00345585 0.000101818
-16.9833 -0.00347735 0.000102771
-16.9309 -0.00349897 0.000103732
-16.8787 -0.00352071 0.000104702
-16.8268 -0.00354257 0.00010568
-16.775 -0.00356454 0.000106666
-16.7234 -0.00358664 0.000107661
-16.672 -0.00360886 0.000108665
-16.6208 -0.0036312 0.000109678
-16.5697 -0.00365367 0.000110699
-16.5189 -0.00367628 0.000111729
-16.4682 -0.00369901 0.000112769
-16.4177 -0.00372187 0.000113818
-16.3674 -0.00374487 0.000114876
-16.3172 -0.003768 0.000115944
-16.2672 -0.00379127 0.000117022
-16.2174 -0.00381468 0.000118109
-16.1677 -0.00383823 0.000119207
-16.1182 -0.00386193 0.000120314
-16.0689 -0.00388577 0.000121432
-16.0197 -0.00390975 0.00012256
-15.9706 -0.00393388 0.000123698
-15.9217 -0.00395817 0.000124847
-15.873 -0.0039826 0.000126007
-15.8243 -0.00400719 0.000127178
-15.7759 -0.00403193 0.00012836
-15.7276 -0.00405684 0.000129553
-15.6794 -0.0040819 0.000130758
-15.6313 -0.00410712 0.000131974
-15.5834 -0.00413251 0.000133202
-15.5356 -0.00415806 0.000134442
-15.488 -0.00418378 0.000135693
-15.4404 -0.00420966 0.000136957
-15.393 -0.00423572 0.000138233
-15.3458 -0.00426196 0.000139522
-15.2986 -0.00428836 0.000140823
-15.2516 -0.00431495 0.000142137
-15.2047 -0.00434171 0.000143464
-15.1579 -0.00436866 0.000144804
-15.1112 -0.00439579 0.000146158
-15.0647 -0.0044231 0.000147525
-15.0182 -0.0044506 0.000148906
-14.9719 -0.00447829 0.000150301
-14.9257 -0.00450618 0.00015171
-14.8796 -0.00453426 0.000153133
-14.8336 -0.00456253 0.00015457
-14.7877 -0.00459101 0.000156023
-14.7419 -0.00461968 0.00015749
-14.6962 -0.00464856 0.000158972
-14.6506 -0.00467764 0.000160469
-14.6052 -0.00470694 0.000161982
-14.5598 -0.00473644 0.000163511
-14.5145 -0.00476616 0.000165055
-14.4693 -0.00479609 0.000166616
-14.4243 -0.00482624 0.000168193
-14.3793 -0.00485661 0.000169787
-14.3344 -0.0048872 0.000171397
-14.2896 -0.00491802 0.000173024
-14.2449 -0.00494906 0.000174669
-14.2003 -0.00498034 0.000176331
-14.1558 -0.00501185 0.000178011
-14.1113 -0.00504359 0.000179709
-14.067 -0.00507558 0.000181425
-14.0227 -0.0051078 0.00018316
-13.9786 -0.00514027 0.000184913
-13.9345 -0.00517299 0.000186685
-13.8905 -0.00520596 0.000188477
-13.8466 -0.00523918 0.000190288
-13.8028 -0.00527265 0.000192119
-13.759 -0.00530639 0.00019397
-13.7153 -0.00534038 0.000195842
-13.6718 -0.00537464 0.000197734
-13.6283 -0.00540917 0.000199647
-13.5848 -0.00544397 0.000201582
-13.5415 -0.00547904 0.000203538
-13.4982 -0.00551439 0.000205516
-13.455 -0.00555002 0.000207516
-13.4119 -0.00558594 0.000209538
-13.3689 -0.00562214 0.000211584
-13.3259 -0.00565863 0.000213652
-13.283 -0.00569541 0.000215744
-13.2402 -0.00573249 0.00021786
-13.1974 -0.00576988 0.00022
-13.1547 -0.00580756 0.000222165
-13.1121 -0.00584556 0.000224355
-13.0696 -0.00588387 0.00022657
-13.0271 -0.00592249 0.00022881
-12.9847 -0.00596143 0.000231077
-12.9424 -0.00600069 0.000233369
-12.9001 -0.00604028 0.000235689
-12.8579 -0.0060802 0.000238036
-12.8158 -0.00612046 0.00024041
-12.7737 -0.00616105 0.000242813
-12.7317 -0.00620199 0.000245244
-12.6898 -0.00624327 0.000247703
-12.6479 -0.0062849 0.000250192
-12.6061 -0.00632689 0.000252711
-12.5643 -0.00636924 0.00025526
-12.5226 -0.00641195 0.000257839
-12.481 -0.00645503 0.00026045
-12.4394 -0.00649849 0.000263092
-12.3979 -0.00654232 0.000265766
-12.3565 -0.00658653 0.000268473
-12.3151 -0.00663113 0.000271212
-12.2738 -0.00667612 0.000273986
-12.2325 -0.00672151 0.000276793
-12.1913 -0.0067673 0.000279635
-12.1501 -0.00681349 0.000282512
-12.109 -0.0068601 0.000285424
-12.068 -0.00690712 0.000288373
-12.027 -0.00695456 0.000291359
-11.986 -0.00700243 0.000294382
-11.9452 -0.00705074 0.000297443
-11.9043 -0.00709948 0.000300543
-11.8636 -0.00714866 0.000303681
-11.8228 -0.0071983 0.00030686
-11.7822 -0.00724838 0.000310079
-11.7415 -0.00729893 0.000313339
-11.701 -0.00734995 0.000316641
-11.6605 -0.00740143 0.000319985
-11.62 -0.0074534 0.000323372
-11.5796 -0.00750585 0.000326803
-11.5392 -0.00755879 0.000330279
-11.4989 -0.00761223 0.0003338
-11.4587 -0.00766617 0.000337366
-11.4184 -0.00772062 0.00034098
-11.3783 -0.00777559 0.000344641
-11.3381 -0.00783109 0.00034835
-11.2981 -0.00788711 0.000352108
-11.2581 -0.00794367 0.000355917
-11.2181 -0.00800078 0.000359775
-11.1781 -0.00805844 0.000363686
-11.1383 -0.00811666 0.000367649
-11.0984 -0.00817545 0.000371665
-11.0586 -0.00823481 0.000375735
-11.0189 -0.00829475 0.000379861
-10.9792 -0.00835528 0.000384042
-10.9395 -0.00841641 0.000388281
-10.8999 -0.00847815 0.000392578
-10.8603 -0.0085405 0.000396933
-10.8208 -0.00860348 0.000401349
-10.7813 -0.00866708 0.000405825
-10.7418 -0.00873133 0.000410364
-10.7024 -0.00879623 0.000414966
-10.6631 -0.00886178 0.000419632
-10.6238 -0.008928 0.000424364
-10.5845 -0.0089949 0.000429162
-10.5452 -0.00906249 0.000434028
-10.506 -0.00913076 0.000438963
-10.4669 -0.00919975 0.000443968
-10.4278 -0.00926945 0.000449044
-10.3887 -0.00933988 0.000454193
-10.3496 -0.00941104 0.000459416
-10.3106 -0.00948295 0.000464714
-10.2717 -0.00955561 0.000470089
-10.2328 -0.00962905 0.000475542
-10.1939 -0.00970326 0.000481075
-10.155 -0.00977827 0.000486688
-10.1162 -0.00985407 0.000492384
-10.0774 -0.00993069 0.000498164
-10.0387 -0.0100081 0.000504029
-10 -0.0100864 0.000509982
-9.96134 -0.0101655 0.000516023
-9.92271 -0.0102455 0.000522154
-9.88412 -0.0103264 0.000528378
-9.84557 -0.0104082 0.000534695
-9.80704 -0.0104908 0.000541108
-9.76856 -0.0105744 0.000547618
-9.73011 -0.0106589 0.000554227
-9.69169 -0.0107444 0.000560938
-9.65331 -0.0108308 0.000567751
-9.61496 -0.0109181 0.00057467
-9.57664 -0.0110065 0.000581695
-9.53836 -0.0110959 0.00058883
-9.50011 -0.0111863 0.000596076
-9.46189 -0.0112777 0.000603435
-9.42371 -0.0113701 0.00061091
-9.38556 -0.0114637 0.000618503
-9.34744 -0.0115583 0.000626216
-9.30935 -0.011654 0.000634052
-9.2713 -0.0117508 0.000642013
-9.23327 -0.0118488 0.000650101
-9.19528 -0.0119479 0.00065832
-9.15732 -0.0120482 0.000666671
-9.11939 -0.0121497 0.000675158
-9.08149 -0.0122523 0.000683783
-9.04362 -0.0123563 0.00069255
-9.00578 -0.0124614 0.00070146
-8.96797 -0.0125678 0.000710517
-8.93019 -0.0126756 0.000719724
-8.89244 -0.0127846 0.000729084
-8.85471 -0.0128949 0.0007386
-8.81702 -0.0130067 0.000748276
-8.77936 -0.0131197 0.000758114
-8.74172 -0.0132342 0.000768119
-8.70412 -0.0133501 0.000778294
-8.66654 -0.0134675 0.000788642
-8.62899 -0.0135863 0.000799168
-8.59146 -0.0137067 0.000809874
-8.55397 -0.0138285 0.000820765
-8.5165 -0.0139519 0.000831845
-8.47906 -0.0140769 0.000843118
-8.44165 -0.0142034 0.000854589
-8.40426 -0.0143316 0.000866261
-8.3669 -0.0144615 0.000878139
-8.32956 -0.014593 0.000890227
-8.29226 -0.0147263 0.000902531
-8.25497 -0.0148613 0.000915054
-8.21772 -0.0149981 0.000927803
-8.18049 -0.0151367 0.000940782
-8.14328 -0.0152771 0.000953996
-8.1061 -0.0154194 0.00096745
-8.06895 -0.0155636 0.000981151
-8.03182 -0.0157098 0.000995103
-7.99471 -0.0158579 0.00100931
-7.95763 -0.0160081 0.00102379
-7.92058 -0.0161603 0.00103853
-7.88355 -0.0163146 0.00105355
-7.84654 -0.016471 0.00106885
-7.80955 -0.0166296 0.00108444
-7.77259 -0.0167904 0.00110033
-7.73566 -0.0169534 0.00111652
-7.69874 -0.0171188 0.00113302
-7.66185 -0.0172864 0.00114984
-7.62498 -0.0174565 0.00116699
-7.58814 -0.017629 0.00118446
-7.55132 -0.0178039 0.00120228
-7.51452 -0.0179814 0.00122045
-7.47774 -0.0181615 0.00123898
-7.44099 -0.0183441 0.00125788
-7.40425 -0.0185295 0.00127715
-7.36754 -0.0187175 0.00129681
-7.33085 -0.0189084 0.00131687
-7.29418 -0.0191021 0.00133733
-7.25754 -0.0192986 0.0013582
-7.22091 -0.0194981 0.00137951
-7.18431 -0.0197007 0.00140125
-7.14772 -0.0199063 0.00142345
-7.11116 -0.020115 0.0014461
-7.07462 -0.0203269 0.00146923
-7.0381 -0.0205421 0.00149284
-7.00159 -0.0207607 0.00151695
-6.96511 -0.0209826 0.00154157
-6.92865 -0.021208 0.00156672
-6.89221 -0.021437 0.00159241
-6.85579 -0.0216695 0.00161865
-6.81938 -0.0219058 0.00164546
-6.783 -0.0221459 0.00167286
-6.74664 -0.0223898 0.00170086
-6.71029 -0.0226377 0.00172947
-6.67397 -0.0228896 0.00175872
-6.63766 -0.0231456 0.00178862
-6.60137 -0.0234058 0.0018192
-6.5651 -0.0236703 0.00185046
-6.52885 -0.0239393 0.00188243
-6.49262 -0.0242127 0.00191513
-6.4564 -0.0244908 0.00194859
-6.42021 -0.0247735 0.00198281
-6.38403 -0.0250611 0.00201783
-6.34786 -0.0253536 0.00205367
-6.31172 -0.0256511 0.00209035
-6.27559 -0.0259538 0.0021279
-6.23949 -0.0262618 0.00216635
-6.20339 -0.0265751 0.00220571
-6.16732 -0.026894 0.00224602
-6.13126 -0.0272186 0.00228731
-6.09522 -0.0275489 0.00232961
-6.05919 -0.0278853 0.00237294
-6.02319 -0.0282276 0.00241735
-5.9872 -0.0285763 0.00246286
-5.95122 -0.0289313 0.0025095
-5.91526 -0.0292928 0.00255733
-5.87932 -0.0296611 0.00260636
-5.84339 -0.0300362 0.00265665
-5.80748 -0.0304184 0.00270822
-5.77158 -0.0308078 0.00276113
-5.7357 -0.0312047 0.00281542
-5.69984 -0.0316091 0.00287113
-5.66399 -0.0320214 0.00292831
-5.62815 -0.0324416 0.00298701
-5.59233 -0.0328701 0.00304728
-5.55653 -0.033307 0.00310917
-5.52074 -0.0337526 0.00317274
-5.48497 -0.034207 0.00323804
-5.4492 -0.0346706 0.00330515
-5.41346 -0.0351436 0.00337411
-5.37773 -0.0356262 0.003445
-5.34201 -0.0361188 0.00351788
-5.30631 -0.0366215 0.00359282
-5.27062 -0.0371347 0.0036699
-5.23494 -0.0376586 0.0037492
-5.19928 -0.0381936 0.0038308
-5.16363 -0.0387401 0.00391477
-5.128 -0.0392982 0.00400122
-5.09237 -0.0398684 0.00409023
-5.05677 -0.040451 0.00418189
-5.02117 -0.0410463 0.00427632
-4.98559 -0.0416549 0.00437361
-4.95002 -0.042277 0.00447388
-4.91446 -0.042913 0.00457724
-4.87892 -0.0435635 0.00468381
-4.84339 -0.0442287 0.00479372
-4.80787 -0.0449093 0.00490711
-4.77237 -0.0456056 0.00502411
-4.73687 -0.0463182 0.00514488
-4.70139 -0.0470476 0.00526955
-4.66592 -0.0477943 0.00539831
-4.63046 -0.0485589 0.00553131
-4.59502 -0.049342 0.00566874
-4.55958 -0.0501441 0.00581079
-4.52416 -0.0509659 0.00595765
-4.48875 -0.0518081 0.00610952
-4.45335 -0.0526713 0.00626664
-4.41797 -0.0535562 0.00642924
-4.38259 -0.0544637 0.00659755
-4.34722 -0.0553945 0.00677183
-4.31187 -0.0563494 0.00695236
-4.27653 -0.0573292 0.00713942
-4.24119 -0.0583348 0.00733331
-4.20587 -0.0593673 0.00753436
-4.17056 -0.0604274 0.00774291
-4.13526 -0.0615164 0.00795931
-4.09997 -0.0626351 0.00818394
-4.06469 -0.0637848 0.00841721
-4.02942 -0.0649665 0.00865954
-3.99416 -0.0661816 0.00891138
-3.95891 -0.0674313 0.00917322
-3.92367 -0.068717 0.00944557
-3.88844 -0.0700399 0.00972897
-3.85322 -0.0714018 0.010024
-3.81801 -0.072804 0.0103313
-3.7828 -0.0742482 0.0106514
-3.74761 -0.0757362 0.0109852
-3.71243 -0.0772697 0.0113333
-3.67726 -0.0788507 0.0116966
-3.64209 -0.0804812 0.0120758
-3.60694 -0.0821632 0.0124719
-3.57179 -0.083899 0.0128859
-3.53665 -0.0856909 0.0133188
-3.50152 -0.0875414 0.0137717
-3.4664 -0.0894531 0.0142458
-3.43129 -0.0914288 0.0147423
-3.39619 -0.0934714 0.0152628
-3.36109 -0.095584 0.0158085
-3.32601 -0.0977698 0.0163812
-3.29093 -0.100032 0.0169824
-3.25586 -0.102375 0.017614
-3.2208 -0.104802 0.0182781
-3.18574 -0.107318 0.0189766
-3.1507 -0.109926 0.019712
-3.11566 -0.112632 0.0204865
-3.08063 -0.11544 0.021303
-3.0456 -0.118356 0.0221643
-3.01059 -0.121386 0.0230736
-2.97558 -0.124535 0.0240343
-2.94058 -0.12781 0.02505
-2.90558 -0.131218 0.0261249
-2.87059 -0.134767 0.0272635
-2.83561 -0.138465 0.0284706
-2.80064 -0.142319 0.0297517
-2.76567 -0.146341 0.0311125
-2.73071 -0.150538 0.0325597
-2.69576 -0.154923 0.0341005
-2.66081 -0.159507 0.0357427
-2.62587 -0.164301 0.0374953
-2.59094 -0.16932 0.0393679
-2.55601 -0.174578 0.0413715
-2.52109 -0.180091 0.0435181
-2.48617 -0.185874 0.0458212
-2.45126 -0.191948 0.0482958
-2.41636 -0.198331 0.0509588
-2.38146 -0.205045 0.0538291
-2.34657 -0.212113 0.0569278
-2.31168 -0.21956 0.0602791
-2.2768 -0.227415 0.06391
-2.24192 -0.235707 0.0678513
-2.20705 -0.244469 0.0721378
-2.17219 -0.253737 0.0768095
-2.13733 -0.263549 0.0819119
-2.10247 -0.273948 0.0874974
-2.06762 -0.284981 0.0936261
-2.03278 -0.296696 0.100368
-1.99794 -0.309149 0.107803
-1.9631 -0.3224 0.116026
-1.92827 -0.336512 0.125146
-1.89345 -0.351553 0.135292
-1.85862 -0.367598 0.146615
-1.82381 -0.384724 0.159296
-1.78899 -0.403011 0.173545
-1.75419 -0.42254 0.189618
-1.71938 -0.443393 0.207816
-1.68458 -0.465642 0.228506
-1.64979 -0.489346 0.252126
-1.61499 -0.514541 0.279208
-1.58021 -0.541217 0.310396
-1.54542 -0.569297 0.346471
-1.51064 -0.598596 0.388381
-1.47586 -0.628764 0.437267
-1.44109 -0.6592 0.494497
-1.40632 -0.688926 0.561682
-1.37155 -0.716409 0.640664
-1.33679 -0.739316 0.73345
-1.30203 -0.754192 0.842019
-1.26727 -0.756092 0.967919
-1.23251 -0.738247 1.11153
-1.19776 -0.692029 1.27085
-1.16301 -0.607628 1.43987
-1.12827 -0.476079 1.60686
-1.09352 -0.292987 1.75392
-1.05878 -0.0631029 1.85933
-1.02405 0.196975 1.90374
-0.989309 0.461315 1.87792
-0.954576 0.702623 1.78708
-0.919844 0.901084 1.64838
-0.885115 1.04863 1.48358
-0.850388 1.14744 1.31204
-0.815663 1.20557 1.1473
-0.78094 1.23284 0.996852
-0.746219 1.23829 0.863691
-0.711499 1.22925 0.747992
-0.676781 1.21114 0.648465
-0.642065 1.18783 0.563214
-0.60735 1.16194 0.490221
-0.572637 1.13523 0.427586
-0.537925 1.10883 0.373625
-0.503214 1.08346 0.326896
-0.468504 1.05955 0.286184
-0.433796 1.03734 0.250476
-0.399089 1.01696 0.218929
-0.364382 0.998464 0.190845
-0.329676 0.981845 0.16564
-0.294972 0.967078 0.142828
-0.260267 0.954118 0.121996
-0.225564 0.942916 0.102796
-0.190861 0.933422 0.084925
-0.156158 0.925589 0.0681226
-0.121456 0.919376 0.0521571
-0.0867541 0.914747 0.03682
-0.0520524 0.911676 0.0219203
-0.0173508 0.910145 0.00727832
0.0173508 0.910145 -0.00727832
0.0520524 0.911676 -0.0219203
0.0867541 0.914747 -0.03682
0.121456 0.919376 -0.0521571
0.156158 0.925589 -0.0681226
0.190861 0.933422 -0.084925
0.225564 0.942916 -0.102796
0.260267 0.954118 -0.121996
0.294972 0.967078 -0.142828
0.329676 0.981845 -0.16564
0.364382 0.998464 -0.190845
0.399089 1.01696 -0.218929
0.433796 1.03734 -0.250476
0.468504 1.05955 -0.286184
0.503214 1.08346 -0.326896
0.537925 1.10883 -0.373625
0.572637 1.13523 -0.427586
0.60735 1.16194 -0.490221
0.642065 1.18783 -0.563214
0.676781 1.21114 -0.648465
0.711499 1.22925 -0.747992
0.746219 1.23829 -0.863691
0.78094 1.23284 -0.996852
0.815663 1.20557 -1.1473
0.850388 1.14744 -1.31204
0.885115 1.04863 -1.48358
0.919844 0.901084 -1.64838
0.954576 0.702623 -1.78708
0.989309 0.461315 -1.87792
1.02405 0.196975 -1.90374
1.05878 -0.0631029 -1.85933
1.09352 -0.292987 -1.75392
1.12827 -0.476079 -1.60686
1.16301 -0.607628 -1.43987
1.19776 -0.692029 -1.27085
1.23251 -0.738247 -1.11153
1.26727 -0.756092 -0.967919
1.30203 -0.754192 -0.842019
1.33679 -0.739316 -0.73345
1.37155 -0.716409 -0.640664
1.40632 -0.688926 -0.561682
1.44109 -0.6592 -0.494497
1.47586 -0.628764 -0.437267
1.51064 -0.598596 -0.388381
1.54542 -0.569297 -0.346471
1.58021 -0.541217 -0.310396
1.61499 -0.514541 -0.279208
1.64979 -0.489346 -0.252126
1.68458 -0.465642 -0.228506
1.71938 -0.443393 -0.207816
1.75419 -0.42254 -0.189618
1.78899 -0.403011 -0.173545
1.82381 -0.384724 -0.159296
1.85862 -0.367598 -0.146615
1.89345 -0.351553 -0.135292
1.92827 -0.336512 -0.125146
1.9631 -0.3224 -0.116026
1.99794 -0.309149 -0.107803
2.03278 -0.296696 -0.100368
2.06762 -0.284981 -0.0936261
2.10247 -0.273948 -0.0874974
2.13733 -0.263549 -0.0819119
2.17219 -0.253737 -0.0768095
2.20705 -0.244469 -0.0721378
2.24192 -0.235707 -0.0678513
2.2768 -0.227415 -0.06391
2.31168 -0.21956 -0.0602791
2.34657 -0.212113 -0.0569278
2.38146 -0.205045 -0.0538291
2.41636 -0.198331 -0.0509588
2.45126 -0.191948 -0.0482958
2.48617 -0.185874 -0.0458212
2.52109 -0.180091 -0.0435181
2.55601 -0.174578 -0.0413715
2.59094 -0.16932 -0.0393679
2.62587 -0.164301 -0.0374953
2.66081 -0.159507 -0.0357427
2.69576 -0.154923 -0.0341005
2.73071 -0.150538 -0.0325597
2.76567 -0.146341 -0.0311125
2.80064 -0.142319 -0.0297517
2.83561 -0.138465 -0.0284706
2.87059 -0.134767 -0.0272635
2.90558 -0.131218 -0.0261249
2.94058 -0.12781 -0.02505
2.97558 -0.124535 -0.0240343
3.01059 -0.121386 -0.0230736
3.0456 -0.118356 -0.0221643
3.08063 -0.11544 -0.021303
3.11566 -0.112632 -0.0204865
3.1507 -0.109926 -0.019712
3.18574 -0.107318 -0.0189766
3.2208 -0.104802 -0.0182781
3.25586 -0.102375 -0.017614
3.29093 -0.100032 -0.0169824
3.32601 -0.0977698 -0.0163812
3.36109 -0.095584 -0.0158085
3.39619 -0.0934714 -0.0152628
3.43129 -0.0914288 -0.0147423
3.4664 -0.0894531 -0.0142458
3.50152 -0.0875414 -0.0137717
3.53665 -0.0856909 -0.0133188
3.57179 -0.083899 -0.0128859
3.60694 -0.0821632 -0.0124719
3.64209 -0.0804812 -0.0120758
3.67726 -0.0788507 -0.0116966
3.71243 -0.0772697 -0.0113333
3.74761 -0.0757362 -0.0109852
3.7828 -0.0742482 -0.0106514
3.81801 -0.072804 -0.0103313
3.85322 -0.0714018 -0.010024
3.88844 -0.0700399 -0.00972897
3.92367 -0.068717 -0.00944557
3.95891 -0.0674313 -0.00917322
3.99416 -0.0661816 -0.00891138
4.02942 -0.0649665 -0.00865954
4.06469 -0.0637848 -0.00841721
4.09997 -0.0626351 -0.00818394
4.13526 -0.0615164 -0.00795931
4.17056 -0.0604274 -0.00774291
4.20587 -0.0593673 -0.00753436
4.24119 -0.0583348 -0.00733331
4.27653 -0.0573292 -0.00713942
4.31187 -0.0563494 -0.00695236
4.34722 -0.0553945 -0.00677183
4.38259 -0.0544637 -0.00659755
4.41797 -0.0535562 -0.00642924
4.45335 -0.0526713 -0.00626664
4.48875 -0.0518081 -0.00610952
4.52416 -0.0509659 -0.00595765
4.55958 -0.0501441 -0.00581079
4.59502 -0.049342 -0.00566874
4.63046 -0.0485589 -0.00553131
4.66592 -0.0477943 -0.00539831
4.70139 -0.0470476 -0.00526955
4.73687 -0.0463182 -0.00514488
4.77237 -0.0456056 -0.00502411
4.80787 -0.0449093 -0.00490711
4.84339 -0.0442287 -0.00479372
4.87892 -0.0435635 -0.00468381
4.91446 -0.042913 -0.00457724
4.95002 -0.042277 -0.00447388
4.98559 -0.0416549 -0.00437361
5.02117 -0.0410463 -0.00427632
5.05677 -0.040451 -0.00418189
5.09237 -0.0398684 -0.00409023
5.128 -0.0392982 -0.00400122
5.16363 -0.0387401 -0.00391477
5.19928 -0.0381936 -0.0038308
5.23494 -0.0376586 -0.0037492
5.27062 -0.0371347 -0.0036699
5.30631 -0.0366215 -0.00359282
5.34201 -0.0361188 -0.00351788
5.37773 -0.0356262 -0.003445
5.41346 -0.0351436 -0.00337411
5.4492 -0.0346706 -0.00330515
5.48497 -0.034207 -0.00323804
5.52074 -0.0337526 -0.00317274
5.55653 -0.033307 -0.00310917
5.59233 -0.0328701 -0.00304728
5.62815 -0.0324416 -0.00298701
5.66399 -0.0320214 -0.00292831
5.69984 -0.0316091 -0.00287113
5.7357 -0.0312047 -0.00281542
5.77158 -0.0308078 -0.00276113
5.80748 -0.0304184 -0.00270822
5.84339 -0.0300362 -0.00265665
5.87932 -0.0296611 -0.00260636
5.91526 -0.0292928 -0.00255733
5.95122 -0.0289313 -0.0025095
5.9872 -0.0285763 -0.00246286
6.02319 -0.0282276 -0.00241735
6.05919 -0.0278853 -0.00237294
6.09522 -0.0275489 -0.00232961
6.13126 -0.0272186 -0.00228731
6.16732 -0.026894 -0.00224602
6.20339 -0.0265751 -0.00220571
6.23949 -0.0262618 -0.00216635
6.27559 -0.0259538 -0.0021279
6.31172 -0.0256511 -0.00209035
6.34786 -0.0253536 -0.00205367
6.38403 -0.0250611 -0.00201783
6.42021 -0.0247735 -0.00198281
6.4564 -0.0244908 -0.00194859
6.49262 -0.0242127 -0.00191513
6.52885 -0.0239393 -0.00188243
6.5651 -0.0236703 -0.00185046
6.60137 -0.0234058 -0.0018192
6.63766 -0.0231456 -0.00178862
6.67397 -0.0228896 -0.00175872
6.71029 -0.0226377 -0.00172947
6.74664 -0.0223898 -0.00170086
6.783 -0.0221459 -0.00167286
6.81938 -0.0219058 -0.00164546
6.85579 -0.0216695 -0.00161865
6.89221 -0.021437 -0.00159241
6.92865 -0.021208 -0.00156672
6.96511 -0.0209826 -0.00154157
7.00159 -0.0207607 -0.00151695
7.0381 -0.0205421 -0.00149284
7.07462 -0.0203269 -0.00146923
7.11116 -0.020115 -0.0014461
7.14772 -0.0199063 -0.00142345
7.18431 -0.0197007 -0.00140125
7.22091 -0.0194981 -0.00137951
7.25754 -0.0192986 -0.0013582
7.29418 -0.0191021 -0.00133733
7.33085 -0.0189084 -0.00131687
7.36754 -0.0187175 -0.00129681
7.40425 -0.0185295 -0.00127715
7.44099 -0.0183441 -0.00125788
7.47774 -0.0181615 -0.00123898
7.51452 -0.0179814 -0.00122045
7.55132 -0.0178039 -0.00120228
7.58814 -0.017629 -0.00118446
7.62498 -0.0174565 -0.00116699
7.66185 -0.0172864 -0.00114984
7.69874 -0.0171188 -0.00113302
7.73566 -0.0169534 -0.00111652
7.77259 -0.0167904 -0.00110033
7.80955 -0.0166296 -0.00108444
7.84654 -0.016471 -0.00106885
7.88355 -0.0163146 -0.00105355
7.92058 -0.0161603 -0.00103853
7.95763 -0.0160081 -0.00102379
7.99471 -0.0158579 -0.00100931
8.03182 -0.0157098 -0.000995103
8.06895 -0.0155636 -0.000981151
8.1061 -0.0154194 -0.00096745
8.14328 -0.0152771 -0.000953996
8.18049 -0.0151367 -0.000940782
8.21772 -0.0149981 -0.000927803
8.25497 -0.0148613 -0.000915054
8.29226 -0.0147263 -0.000902531
8.32956 -0.014593 -0.000890227
8.3669 -0.0144615 -0.000878139
8.40426 -0.0143316 -0.000866261
8.44165 -0.0142034 -0.000854589
8.47906 -0.0140769 -0.000843118
8.5165 -0.0139519 -0.000831845
8.55397 -0.0138285 -0.000820765
8.59146 -0.0137067 -0.000809874
8.62899 -0.0135863 -0.000799168
8.66654 -0.0134675 -0.000788642
8.70412 -0.0133501 -0.000778294
8.74172 -0.0132342 -0.000768119
8.77936 -0.0131197 -0.000758114
8.81702 -0.0130067 -0.000748276
8.85471 -0.0128949 -0.0007386
8.89244 -0.0127846 -0.000729084
8.93019 -0.0126756 -0.000719724
8.96797 -0.0125678 -0.000710517
9.00578 -0.0124614 -0.00070146
9.04362 -0.0123563 -0.00069255
9.08149 -0.0122523 -0.000683783
9.11939 -0.0121497 -0.000675158
9.15732 -0.0120482 -0.000666671
9.19528 -0.0119479 -0.00065832
9.23327 -0.0118488 -0.000650101
9.2713 -0.0117508 -0.000642013
9.30935 -0.011654 -0.000634052
9.34744 -0.0115583 -0.000626216
9.38556 -0.0114637 -0.000618503
9.42371 -0.0113701 -0.00061091
9.46189 -0.0112777 -0.000603435
9.50011 -0.0111863 -0.000596076
9.53836 -0.0110959 -0.00058883
9.57664 -0.0110065 -0.000581695
9.61496 -0.0109181 -0.00057467
9.65331 -0.0108308 -0.000567751
9.69169 -0.0107444 -0.000560938
9.73011 -0.0106589 -0.000554227
9.76856 -0.0105744 -0.000547618
9.80704 -0.0104908 -0.000541108
9.84557 -0.0104082 -0.000534695
9.88412 -0.0103264 -0.000528378
9.92271 -0.0102455 -0.000522154
9.96134 -0.0101655 -0.000516023
10 -0.0100864 -0.000509982
10.0387 -0.0100081 -0.000504029
10.0774 -0.00993069 -0.000498164
10.1162 -0.00985407 -0.000492384
10.155 -0.00977827 -0.000486688
10.1939 -0.00970326 -0.000481075
10.2328 -0.00962905 -0.000475542
10.2717 -0.00955561 -0.000470089
10.3106 -0.00948295 -0.000464714
10.3496 -0.00941104 -0.000459416
10.3887 -0.00933988 -0.000454193
10.4278 -0.00926945 -0.000449044
10.4669 -0.00919975 -0.000443968
10.506 -0.00913076 -0.000438963
10.5452 -0.00906249 -0.000434028
10.5845 -0.0089949 -0.000429162
10.6238 -0.008928 -0.000424364
10.6631 -0.00886178 -0.000419632
10.7024 -0.00879623 -0.000414966
10.7418 -0.00873133 -0.000410364
10.7813 -0.00866708 -0.000405825
10.8208 -0.00860348 -0.000401349
10.8603 -0.0085405 -0.000396933
10.8999 -0.00847815 -0.000392578
10.9395 -0.00841641 -0.000388281
10.9792 -0.00835528 -0.000384042
11.0189 -0.00829475 -0.000379861
11.0586 -0.00823481 -0.000375735
11.0984 -0.00817545 -0.000371665
11.1383 -0.00811666 -0.000367649
11.1781 -0.00805844 -0.000363686
11.2181 -0.00800078 -0.000359775
11.2581 -0.00794367 -0.000355917
11.2981 -0.00788711 -0.000352108
11.3381 -0.00783109 -0.00034835
11.3783 -0.00777559 -0.000344641
11.4184 -0.00772062 -0.00034098
11.4587 -0.00766617 -0.000337366
11.4989 -0.00761223 -0.0003338
11.5392 -0.00755879 -0.000330279
11.5796 -0.00750585 -0.000326803
11.62 -0.0074534 -0.000323372
11.6605 -0.00740143 -0.000319985
11.701 -0.00734995 -0.000316641
11.7415 -0.00729893 -0.000313339
11.7822 -0.00724838 -0.000310079
11.8228 -0.0071983 -0.00030686
11.8636 -0.00714866 -0.000303681
11.9043 -0.00709948 -0.000300543
11.9452 -0.00705074 -0.000297443
11.986 -0.00700243 -0.000294382
12.027 -0.00695456 -0.000291359
12.068 -0.00690712 -0.000288373
12.109 -0.0068601 -0.000285424
12.1501 -0.00681349 -0.000282512
12.1913 -0.0067673 -0.000279635
12.2325 -0.00672151 -0.000276793
12.2738 -0.00667612 -0.000273986
12.3151 -0.00663113 -0.000271212
12.3565 -0.00658653 -0.000268473
12.3979 -0.00654232 -0.000265766
12.4394 -0.00649849 -0.000263092
12.481 -0.00645503 -0.00026045
12.5226 -0.00641195 -0.000257839
12.5643 -0.00636924 -0.00025526
12.6061 -0.00632689 -0.000252711
12.6479 -0.0062849 -0.000250192
12.6898 -0.00624327 -0.000247703
12.7317 -0.00620199 -0.000245244
12.7737 -0.00616105 -0.000242813
12.8158 -0.00612046 -0.00024041
12.8579 -0.0060802 -0.000238036
12.9001 -0.00604028 -0.000235689
12.9424 -0.00600069 -0.000233369
12.9847 -0.00596143 -0.000231077
13.0271 -0.00592249 -0.00022881
13.0696 -0.00588387 -0.00022657
13.1121 -0.00584556 -0.000224355
13.1547 -0.00580756 -0.000222165
13.1974 -0.00576988 -0.00022
13.2402 -0.00573249 -0.00021786
13.283 -0.00569541 -0.000215744
13.3259 -0.00565863 -0.000213652
13.3689 -0.00562214 -0.000211584
13.4119 -0.00558594 -0.000209538
13.455 -0.00555002 -0.000207516
13.4982 -0.00551439 -0.000205516
13.5415 -0.00547904 -0.000203538
13.5848 -0.00544397 -0.000201582
13.6283 -0.00540917 -0.000199647
13.6718 -0.00537464 -0.000197734
13.7153 -0.00534038 -0.000195842
13.759 -0.00530639 -0.00019397
13.8028 -0.00527265 -0.000192119
13.8466 -0.00523918 -0.000190288
13.8905 -0.00520596 -0.000188477
13.9345 -0.00517299 -0.000186685
13.9786 -0.00514027 -0.000184913
14.0227 -0.0051078 -0.00018316
14.067 -0.00507558 -0.000181425
14.1113 -0.00504359 -0.000179709
14.1558 -0.00501185 -0.000178011
14.2003 -0.00498034 -0.000176331
14.2449 -0.00494906 -0.000174669
14.2896 -0.00491802 -0.000173024
14.3344 -0.0048872 -0.000171397
14.3793 -0.00485661 -0.000169787
14.4243 -0.00482624 -0.000168193
14.4693 -0.00479609 -0.000166616
14.5145 -0.00476616 -0.000165055
14.5598 -0.00473644 -0.000163511
14.6052 -0.00470694 -0.000161982
14.6506 -0.00467764 -0.000160469
14.6962 -0.00464856 -0.000158972
14.7419 -0.00461968 -0.00015749
14.7877 -0.00459101 -0.000156023
14.8336 -0.00456253 -0.00015457
14.8796 -0.00453426 -0.000153133
14.9257 -0.00450618 -0.00015171
14.9719 -0.00447829 -0.000150301
15.0182 -0.0044506 -0.000148906
15.0647 -0.0044231 -0.000147525
15.1112 -0.00439579 -0.000146158
15.1579 -0.00436866 -0.000144804
15.2047 -0.00434171 -0.000143464
15.2516 -0.00431495 -0.000142137
15.2986 -0.00428836 -0.000140823
15.3458 -0.00426196 -0.000139522
15.393 -0.00423572 -0.000138233
15.4404 -0.00420966 -0.000136957
15.488 -0.00418378 -0.000135693
15.5356 -0.00415806 -0.000134442
15.5834 -0.00413251 -0.000133202
15.6313 -0.00410712 -0.000131974
15.6794 -0.0040819 -0.000130758
15.7276 -0.00405684 -0.000129553
15.7759 -0.00403193 -0.00012836
15.8243 -0.00400719 -0.000127178
15.873 -0.0039826 -0.000126007
15.9217 -0.00395817 -0.000124847
15.9706 -0.00393388 -0.000123698
16.0197 -0.00390975 -0.00012256
16.0689 -0.00388577 -0.000121432
16.1182 -0.00386193 -0.000120314
16.1677 -0.00383823 -0.000119207
16.2174 -0.00381468 -0.000118109
16.2672 -0.00379127 -0.000117022
16.3172 -0.003768 -0.000115944
16.3674 -0.00374487 -0.000114876
16.4177 -0.00372187 -0.000113818
16.4682 -0.00369901 -0.000112769
16.5189 -0.00367628 -0.000111729
16.5697 -0.00365367 -0.000110699
16.6208 -0.0036312 -0.000109678
16.672 -0.00360886 -0.000108665
16.7234 -0.00358664 -0.000107661
16.775 -0.00356454 -0.000106666
16.8268 -0.00354257 -0.00010568
16.8787 -0.00352071 -0.000104702
16.9309 -0.00349897 -0.000103732
16.9833 -0.00347735 -0.000102771
17.0359 -0.00345585 -0.000101818
17.0887 -0.00343446 -0.000100872
17.1418 -0.00341318 -9.99346e-05
17.195 -0.00339201 -9.90048e-05
17.2485 -0.00337094 -9.80827e-05
17.3022 -0.00334999 -9.71681e-05
17.3562 -0.00332913 -9.62609e-05
17.4104 -0.00330838 -9.5361e-05
17.4648 -0.00328774 -9.44683e-05
17.5195 -0.00326719 -9.35826e-05
17.5744 -0.00324673 -9.2704e-05
17.6296 -0.00322638 -9.18322e-05
17.6851 -0.00320611 -9.09672e-05
17.7408 -0.00318594 -9.01088e-05
17.7969 -0.00316586 -8.92569e-05
17.8532 -0.00314586 -8.84115e-05
17.9098 -0.00312596 -8.75724e-05
17.9667 -0.00310613 -8.67395e-05
18.0239 -0.00308639 -8.59127e-05
18.0815 -0.00306673 -8.50919e-05
18.1393 -0.00304715 -8.4277e-05
18.1975 -0.00302764 -8.34679e-05
18.256 -0.0030082 -8.26645e-05
18.3149 -0.00298884 -8.18666e-05
18.3742 -0.00296955 -8.10741e-05
18.4338 -0.00295032 -8.0287e-05
18.4938 -0.00293116 -7.95051e-05
18.5542 -0.00291206 -7.87283e-05
18.615 -0.00289302 -7.79564e-05
18.6762 -0.00287404 -7.71895e-05
18.7379 -0.00285511 -7.64272e-05
18.8 -0.00283624 -7.56696e-05
18.8625 -0.00281741 -7.49165e-05
18.9255 -0.00279863 -7.41677e-05
18.9891 -0.0027799 -7.34232e-05
19.0531 -0.0027612 -7.26828e-05
19.1177 -0.00274254 -7.19463e-05
19.1828 -0.00272391 -7.12136e-05
19.2484 -0.00270531 -7.04845e-05
19.3147 -0.00268673 -6.9759e-05
19.3816 -0.00266818 -6.90368e-05
19.4491 -0.00264964 -6.83178e-05
19.5173 -0.00263112 -6.76017e-05
19.5862 -0.0026126 -6.68885e-05
19.6558 -0.00259409 -6.61779e-05
19.7262 -0.00257557 -6.54696e-05
19.7974 -0.00255704 -6.47635e-05
19.8694 -0.00253849 -6.40594e-05
19.9423 -0.00251992 -6.3357e-05
20.0162 -0.00250132 -6.26559e-05
20.091 -0.00248268 -6.1956e-05
20.1669 -0.00246398 -6.12568e-05
20.244 -0.00244523 -6.05581e-05
20.3222 -0.00242641 -5.98594e-05
20.4016 -0.0024075 -5.91603e-05
20.4825 -0.00238849 -5.84603e-05
20.5648 -0.00236937 -5.77589e-05
20.6487 -0.00235012 -5.70555e-05
20.7344 -0.0023307 -5.63493e-05
20.8219 -0.00231111 -5.56396e-05
20.9115 -0.00229131 -5.49253e-05
21.0034 -0.00227126 -5.42053e-05
21.0979 -0.00225093 -5.34783e-05
21.1952 -0.00223026 -5.27426e-05
21.2959 -0.00220919 -5.19961e-05
21.4004 -0.00218763 -5.12361e-05
21.5093 -0.00216548 -5.04591e-05
21.6237 -0.00214258 -4.96603e-05
21.7448 -0.00211874 -4.88328e-05
21.8747 -0.00209362 -4.7966e-05
22.0165 -0.00206668 -4.70424e-05
22.1768 -0.00203686 -4.6027e-05
22.3723 -0.00200136 -4.48279e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.25Lambda0.5Nc1ClassicOneLoop/GAp_FRG.txt <==
-22.3723 -0.00200137 4.48283e-05
-22.1768 -0.00203687 4.60273e-05
-22.0165 -0.00206669 4.70427e-05
-21.8747 -0.00209363 4.79664e-05
-21.7448 -0.00211875 4.88332e-05
-21.6237 -0.00214259 4.96607e-05
-21.5093 -0.00216548 5.04595e-05
-21.4004 -0.00218764 5.12365e-05
-21.2959 -0.0022092 5.19965e-05
-21.1952 -0.00223027 5.2743e-05
-21.0979 -0.00225094 5.34788e-05
-21.0034 -0.00227127 5.42058e-05
-20.9115 -0.00229132 5.49257e-05
-20.8219 -0.00231112 5.564e-05
-20.7344 -0.00233071 5.63498e-05
-20.6487 -0.00235013 5.7056e-05
-20.5648 -0.00236938 5.77595e-05
-20.4825 -0.0023885 5.84609e-05
-20.4016 -0.00240751 5.91608e-05
-20.3222 -0.00242642 5.98599e-05
-20.244 -0.00244524 6.05586e-05
-20.1669 -0.002464 6.12574e-05
-20.091 -0.00248269 6.19565e-05
-20.0162 -0.00250133 6.26565e-05
-19.9423 -0.00251993 6.33575e-05
-19.8694 -0.0025385 6.406e-05
-19.7974 -0.00255705 6.47642e-05
-19.7262 -0.00257558 6.54702e-05
-19.6558 -0.0025941 6.61785e-05
-19.5862 -0.00261262 6.68891e-05
-19.5173 -0.00263113 6.76024e-05
-19.4491 -0.00264966 6.83184e-05
-19.3816 -0.00266819 6.90375e-05
-19.3147 -0.00268675 6.97597e-05
-19.2484 -0.00270532 7.04852e-05
-19.1828 -0.00272392 7.12143e-05
-19.1177 -0.00274255 7.1947e-05
-19.0531 -0.00276121 7.26835e-05
-18.9891 -0.00277991 7.3424e-05
-18.9255 -0.00279865 7.41685e-05
-18.8625 -0.00281743 7.49173e-05
-18.8 -0.00283625 7.56704e-05
-18.7379 -0.00285513 7.6428e-05
-18.6762 -0.00287406 7.71903e-05
-18.615 -0.00289304 7.79573e-05
-18.5542 -0.00291208 7.87291e-05
-18.4938 -0.00293118 7.95059e-05
-18.4338 -0.00295034 8.02879e-05
-18.3742 -0.00296956 8.1075e-05
-18.3149 -0.00298886 8.18675e-05
-18.256 -0.00300822 8.26654e-05
-18.1975 -0.00302765 8.34689e-05
-18.1393 -0.00304716 8.4278e-05
-18.0815 -0.00306675 8.50929e-05
-18.0239 -0.00308641 8.59137e-05
-17.9667 -0.00310615 8.67405e-05
-17.9098 -0.00312597 8.75734e-05
-17.8532 -0.00314588 8.84125e-05
-17.7969 -0.00316588 8.9258e-05
-17.7408 -0.00318596 9.01098e-05
-17.6851 -0.00320613 9.09682e-05
-17.6296 -0.00322639 9.18333e-05
-17.5744 -0.00324675 9.27051e-05
-17.5195 -0.00326721 9.35838e-05
-17.4648 -0.00328776 9.44694e-05
-17.4104 -0.0033084 9.53621e-05
-17.3562 -0.00332915 9.62621e-05
-17.3022 -0.00335001 9.71693e-05
-17.2485 -0.00337096 9.80839e-05
-17.195 -0.00339203 9.90061e-05
-17.1418 -0.0034132 9.99359e-05
-17.0887 -0.00343448 0.000100873
-17.0359 -0.00345587 0.000101819
-16.9833 -0.00347738 0.000102772
-16.9309 -0.003499 0.000103734
-16.8787 -0.00352073 0.000104703
-16.8268 -0.00354259 0.000105681
-16.775 -0.00356456 0.000106668
-16.7234 -0.00358666 0.000107663
-16.672 -0.00360888 0.000108667
-16.6208 -0.00363123 0.000109679
-16.5697 -0.0036537 0.0001107
-16.5189 -0.0036763 0.000111731
-16.4682 -0.00369903 0.000112771
-16.4177 -0.0037219 0.00011382
-16.3674 -0.00374489 0.000114878
-16.3172 -0.00376803 0.000115946
-16.2672 -0.0037913 0.000117023
-16.2174 -0.00381471 0.000118111
-16.1677 -0.00383826 0.000119208
-16.1182 -0.00386195 0.000120316
-16.0689 -0.00388579 0.000121433
-16.0197 -0.00390978 0.000122562
-15.9706 -0.00393391 0.0001237
-15.9217 -0.0039582 0.000124849
-15.873 -0.00398263 0.000126009
-15.8243 -0.00400722 0.00012718
-15.7759 -0.00403196 0.000128362
-15.7276 -0.00405687 0.000129555
-15.6794 -0.00408193 0.00013076
-15.6313 -0.00410715 0.000131976
-15.5834 -0.00413254 0.000133204
-15.5356 -0.00415809 0.000134444
-15.488 -0.00418381 0.000135695
-15.4404 -0.0042097 0.000136959
-15.393 -0.00423576 0.000138235
-15.3458 -0.00426199 0.000139524
-15.2986 -0.0042884 0.000140825
-15.2516 -0.00431498 0.000142139
-15.2047 -0.00434175 0.000143466
-15.1579 -0.00436869 0.000144807
-15.1112 -0.00439582 0.00014616
-15.0647 -0.00442314 0.000147528
-15.0182 -0.00445064 0.000148908
-14.9719 -0.00447833 0.000150303
-14.9257 -0.00450622 0.000151712
-14.8796 -0.00453429 0.000153135
-14.8336 -0.00456257 0.000154573
-14.7877 -0.00459104 0.000156025
-14.7419 -0.00461972 0.000157492
-14.6962 -0.0046486 0.000158975
-14.6506 -0.00467768 0.000160472
-14.6052 -0.00470698 0.000161985
-14.5598 -0.00473648 0.000163514
-14.5145 -0.0047662 0.000165058
-14.4693 -0.00479613 0.000166619
-14.4243 -0.00482628 0.000168196
-14.3793 -0.00485665 0.00016979
-14.3344 -0.00488724 0.0001714
-14.2896 -0.00491806 0.000173027
-14.2449 -0.00494911 0.000174672
-14.2003 -0.00498038 0.000176334
-14.1558 -0.00501189 0.000178014
-14.1113 -0.00504364 0.000179712
-14.067 -0.00507563 0.000181428
-14.0227 -0.00510785 0.000183163
-13.9786 -0.00514032 0.000184916
-13.9345 -0.00517304 0.000186689
-13.8905 -0.00520601 0.000188481
-13.8466 -0.00523923 0.000190292
-13.8028 -0.0052727 0.000192123
-13.759 -0.00530644 0.000193974
-13.7153 -0.00534043 0.000195846
-13.6718 -0.0053747 0.000197738
-13.6283 -0.00540922 0.000199651
-13.5848 -0.00544402 0.000201586
-13.5415 -0.0054791 0.000203542
-13.4982 -0.00551445 0.00020552
-13.455 -0.00555008 0.00020752
-13.4119 -0.00558599 0.000209543
-13.3689 -0.00562219 0.000211588
-13.3259 -0.00565869 0.000213657
-13.283 -0.00569547 0.000215749
-13.2402 -0.00573256 0.000217865
-13.1974 -0.00576994 0.000220005
-13.1547 -0.00580763 0.00022217
-13.1121 -0.00584562 0.00022436
-13.0696 -0.00588393 0.000226574
-13.0271 -0.00592255 0.000228815
-12.9847 -0.00596149 0.000231082
-12.9424 -0.00600076 0.000233375
-12.9001 -0.00604035 0.000235694
-12.8579 -0.00608027 0.000238041
-12.8158 -0.00612053 0.000240416
-12.7737 -0.00616112 0.000242818
-12.7317 -0.00620206 0.000245249
-12.6898 -0.00624334 0.000247709
-12.6479 -0.00628498 0.000250198
-12.6061 -0.00632697 0.000252717
-12.5643 -0.00636932 0.000255266
-12.5226 -0.00641203 0.000257845
-12.481 -0.00645511 0.000260456
-12.4394 -0.00649857 0.000263098
-12.3979 -0.0065424 0.000265772
-12.3565 -0.00658661 0.000268479
-12.3151 -0.00663121 0.000271219
-12.2738 -0.0066762 0.000273992
-12.2325 -0.00672159 0.0002768
-12.1913 -0.00676738 0.000279642
-12.1501 -0.00681358 0.000282519
-12.109 -0.00686018 0.000285432
-12.068 -0.00690721 0.000288381
-12.027 -0.00695465 0.000291366
-11.986 -0.00700252 0.00029439
-11.9452 -0.00705083 0.000297451
-11.9043 -0.00709957 0.00030055
-11.8636 -0.00714876 0.000303689
-11.8228 -0.00719839 0.000306868
-11.7822 -0.00724848 0.000310087
-11.7415 -0.00729903 0.000313347
-11.701 -0.00735005 0.000316649
-11.6605 -0.00740153 0.000319994
-11.62 -0.0074535 0.000323381
-11.5796 -0.00750595 0.000326812
-11.5392 -0.0075589 0.000330288
-11.4989 -0.00761234 0.000333809
-11.4587 -0.00766628 0.000337376
-11.4184 -0.00772073 0.000340989
-11.3783 -0.0077757 0.000344651
-11.3381 -0.0078312 0.00034836
-11.2981 -0.00788723 0.000352118
-11.2581 -0.00794379 0.000355927
-11.2181 -0.0080009 0.000359786
-11.1781 -0.00805856 0.000363696
-11.1383 -0.00811678 0.00036766
-11.0984 -0.00817557 0.000371676
-11.0586 -0.00823493 0.000375747
-11.0189 -0.00829487 0.000379872
-10.9792 -0.00835541 0.000384054
-10.9395 -0.00841654 0.000388293
-10.8999 -0.00847828 0.00039259
-10.8603 -0.00854063 0.000396945
-10.8208 -0.00860361 0.000401361
-10.7813 -0.00866722 0.000405838
-10.7418 -0.00873147 0.000410377
-10.7024 -0.00879637 0.000414979
-10.6631 -0.00886192 0.000419646
-10.6238 -0.00892815 0.000424377
-10.5845 -0.00899505 0.000429176
-10.5452 -0.00906263 0.000434042
-10.506 -0.00913092 0.000438977
-10.4669 -0.0091999 0.000443982
-10.4278 -0.00926961 0.000449059
-10.3887 -0.00934004 0.000454208
-10.3496 -0.0094112 0.000459432
-10.3106 -0.00948311 0.00046473
-10.2717 -0.00955578 0.000470105
-10.2328 -0.00962922 0.000475559
-10.1939 -0.00970343 0.000481092
-10.155 -0.00977844 0.000486705
-10.1162 -0.00985425 0.000492402
-10.0774 -0.00993087 0.000498182
-10.0387 -0.0100083 0.000504047
-10 -0.0100866 0.00051
-9.96134 -0.0101657 0.000516042
-9.92271 -0.0102457 0.000522173
-9.88412 -0.0103266 0.000528397
-9.84557 -0.0104084 0.000534715
-9.80704 -0.010491 0.000541128
-9.76856 -0.0105746 0.000547639
-9.73011 -0.0106591 0.000554248
-9.69169 -0.0107446 0.000560959
-9.65331 -0.010831 0.000567773
-9.61496 -0.0109184 0.000574692
-9.57664 -0.0110067 0.000581718
-9.53836 -0.0110961 0.000588853
-9.50011 -0.0111865 0.0005961
-9.46189 -0.0112779 0.000603459
-9.42371 -0.0113704 0.000610935
-9.38556 -0.0114639 0.000618528
-9.34744 -0.0115585 0.000626242
-9.30935 -0.0116542 0.000634078
-9.2713 -0.0117511 0.00064204
-9.23327 -0.011849 0.000650129
-9.19528 -0.0119482 0.000658348
-9.15732 -0.0120484 0.0006667
-9.11939 -0.0121499 0.000675187
-9.08149 -0.0122526 0.000683813
-9.04362 -0.0123565 0.00069258
-9.00578 -0.0124617 0.000701491
-8.96797 -0.0125681 0.000710548
-8.93019 -0.0126759 0.000719756
-8.89244 -0.0127849 0.000729117
-8.85471 -0.0128952 0.000738634
-8.81702 -0.013007 0.00074831
-8.77936 -0.0131201 0.000758149
-8.74172 -0.0132346 0.000768155
-8.70412 -0.0133505 0.000778331
-8.66654 -0.0134678 0.00078868
-8.62899 -0.0135867 0.000799206
-8.59146 -0.013707 0.000809913
-8.55397 -0.0138289 0.000820805
-8.5165 -0.0139523 0.000831886
-8.47906 -0.0140772 0.00084316
-8.44165 -0.0142038 0.000854632
-8.40426 -0.014332 0.000866304
-8.3669 -0.0144619 0.000878183
-8.32956 -0.0145934 0.000890273
-8.29226 -0.0147267 0.000902577
-8.25497 -0.0148617 0.000915102
-8.21772 -0.0149985 0.000927852
-8.18049 -0.0151371 0.000940831
-8.14328 -0.0152775 0.000954047
-8.1061 -0.0154198 0.000967502
-8.06895 -0.0155641 0.000981204
-8.03182 -0.0157102 0.000995158
-7.99471 -0.0158584 0.00100937
-7.95763 -0.0160085 0.00102384
-7.92058 -0.0161607 0.00103859
-7.88355 -0.016315 0.00105361
-7.84654 -0.0164715 0.00106891
-7.80955 -0.0166301 0.00108451
-7.77259 -0.0167909 0.0011004
-7.73566 -0.0169539 0.00111659
-7.69874 -0.0171193 0.00113309
-7.66185 -0.017287 0.00114991
-7.62498 -0.017457 0.00116706
-7.58814 -0.0176295 0.00118454
-7.55132 -0.0178045 0.00120236
-7.51452 -0.017982 0.00122053
-7.47774 -0.018162 0.00123906
-7.44099 -0.0183447 0.00125796
-7.40425 -0.0185301 0.00127723
-7.36754 -0.0187181 0.00129689
-7.33085 -0.018909 0.00131695
-7.29418 -0.0191027 0.00133741
-7.25754 -0.0192993 0.00135829
-7.22091 -0.0194988 0.0013796
-7.18431 -0.0197014 0.00140135
-7.14772 -0.019907 0.00142354
-7.11116 -0.0201157 0.0014462
-7.07462 -0.0203277 0.00146933
-7.0381 -0.0205429 0.00149294
-7.00159 -0.0207614 0.00151706
-6.96511 -0.0209834 0.00154168
-6.92865 -0.0212088 0.00156683
-6.89221 -0.0214378 0.00159253
-6.85579 -0.0216704 0.00161877
-6.81938 -0.0219067 0.00164559
-6.783 -0.0221467 0.00167299
-6.74664 -0.0223907 0.00170099
-6.71029 -0.0226386 0.0017296
-6.67397 -0.0228905 0.00175886
-6.63766 -0.0231465 0.00178876
-6.60137 -0.0234068 0.00181934
-6.5651 -0.0236713 0.00185061
-6.52885 -0.0239403 0.00188258
-6.49262 -0.0242137 0.00191529
-6.4564 -0.0244918 0.00194875
-6.42021 -0.0247746 0.00198298
-6.38403 -0.0250622 0.002018
-6.34786 -0.0253547 0.00205385
-6.31172 -0.0256522 0.00209053
-6.27559 -0.0259549 0.00212809
-6.23949 -0.0262629 0.00216654
-6.20339 -0.0265763 0.0022059
-6.16732 -0.0268953 0.00224622
-6.13126 -0.0272199 0.00228752
-6.09522 -0.0275503 0.00232982
-6.05919 -0.0278866 0.00237316
-6.02319 -0.028229 0.00241757
-5.9872 -0.0285777 0.00246309
-5.95122 -0.0289327 0.00250974
-5.91526 -0.0292943 0.00255757
-5.87932 -0.0296626 0.00260661
-5.84339 -0.0300378 0.0026569
-5.80748 -0.03042 0.00270849
-5.77158 -0.0308094 0.00276141
-5.7357 -0.0312063 0.0028157
-5.69984 -0.0316108 0.00287142
-5.66399 -0.0320231 0.00292861
-5.62815 -0.0324434 0.00298732
-5.59233 -0.0328719 0.0030476
-5.55653 -0.0333089 0.0031095
-5.52074 -0.0337545 0.00317308
-5.48497 -0.034209 0.0032384
-5.4492 -0.0346726 0.00330551
-5.41346 -0.0351457 0.00337448
-5.37773 -0.0356284 0.00344538
-5.34201 -0.0361209 0.00351828
-5.30631 -0.0366237 0.00359323
-5.27062 -0.037137 0.00367033
-5.23494 -0.037661 0.00374964
-5.19928 -0.0381961 0.00383125
-5.16363 -0.0387425 0.00391524
-5.128 -0.0393007 0.00400171
-5.09237 -0.039871 0.00409073
-5.05677 -0.0404537 0.00418241
-5.02117 -0.0410491 0.00427686
-4.98559 -0.0416577 0.00437417
-4.95002 -0.0422799 0.00447445
-4.91446 -0.042916 0.00457783
-4.87892 -0.0435665 0.00468443
-4.84339 -0.0442319 0.00479436
-4.80787 -0.0449126 0.00490778
-4.77237 -0.045609 0.0050248
-4.73687 -0.0463217 0.00514559
-4.70139 -0.0470512 0.00527029
-4.66592 -0.047798 0.00539908
-4.63046 -0.0485627 0.00553211
-4.59502 -0.0493458 0.00566957
-4.55958 -0.0501481 0.00581165
-4.52416 -0.05097 0.00595854
-4.48875 -0.0518123 0.00611045
-4.45335 -0.0526756 0.00626761
-4.41797 -0.0535607 0.00643024
-4.38259 -0.0544684 0.00659859
-4.34722 -0.0553993 0.00677292
-4.31187 -0.0563543 0.00695349
-4.27653 -0.0573342 0.0071406
-4.24119 -0.0583401 0.00733454
-4.20587 -0.0593726 0.00753565
-4.17056 -0.060433 0.00774425
-4.13526 -0.0615221 0.00796071
-4.09997 -0.062641 0.0081854
-4.06469 -0.0637908 0.00841874
-4.02942 -0.0649728 0.00866114
-3.99416 -0.0661881 0.00891306
-3.95891 -0.0674379 0.00917498
-3.92367 -0.0687238 0.00944741
-3.88844 -0.0700469 0.0097309
-3.85322 -0.071409 0.010026
-3.81801 -0.0728114 0.0103334
-3.7828 -0.0742558 0.0106537
-3.74761 -0.075744 0.0109875
-3.71243 -0.0772777 0.0113357
-3.67726 -0.0788589 0.0116991
-3.64209 -0.0804895 0.0120784
-3.60694 -0.0821717 0.0124746
-3.57179 -0.0839076 0.0128887
-3.53665 -0.0856997 0.0133216
-3.50152 -0.0875503 0.0137745
-3.4664 -0.0894621 0.0142487
-3.43129 -0.0914379 0.0147452
-3.39619 -0.0934806 0.0152656
-3.36109 -0.0955932 0.0158112
-3.32601 -0.097779 0.0163836
-3.29093 -0.100042 0.0169845
-3.25586 -0.102384 0.0176157
-3.2208 -0.104812 0.0182792
-3.18574 -0.107327 0.018977
-3.1507 -0.109936 0.0197115
-3.11566 -0.112642 0.020485
-3.08063 -0.11545 0.0213003
-3.0456 -0.118367 0.0221602
-3.01059 -0.121397 0.0230678
-2.97558 -0.124548 0.0240267
-2.94058 -0.127824 0.0250405
-2.90558 -0.131234 0.0261134
-2.87059 -0.134785 0.0272499
-2.83561 -0.138485 0.0284548
-2.80064 -0.142343 0.0297336
-2.76567 -0.146368 0.0310922
-2.73071 -0.15057 0.0325373
-2.69576 -0.154959 0.0340759
-2.66081 -0.159547 0.0357163
-2.62587 -0.164347 0.0374671
-2.59094 -0.169372 0.0393381
-2.55601 -0.174637 0.0413404
-2.52109 -0.180156 0.0434858
-2.48617 -0.185948 0.0457881
-2.45126 -0.19203 0.0482621
-2.41636 -0.198422 0.0509248
-2.38146 -0.205145 0.053795
-2.34657 -0.212224 0.0568942
-2.31168 -0.219683 0.0602462
-2.2768 -0.22755 0.0638783
-2.24192 -0.235856 0.0678211
-2.20705 -0.244633 0.0721098
-2.17219 -0.253917 0.0767843
-2.13733 -0.263747 0.0818902
-2.10247 -0.274165 0.08748
-2.06762 -0.285219 0.0936141
-2.03278 -0.296958 0.100362
-1.99794 -0.309438 0.107806
-1.9631 -0.322719 0.116038
-1.92827 -0.336863 0.12517
-1.89345 -0.351942 0.135331
-1.85862 -0.368029 0.146673
-1.82381 -0.385201 0.159375
-1.78899 -0.403541 0.173652
-1.75419 -0.423131 0.189759
-1.71938 -0.444052 0.208
-1.68458 -0.466378 0.228744
-1.64979 -0.490171 0.252432
-1.61499 -0.515464 0.2796
-1.58021 -0.542251 0.310899
-1.54542 -0.570456 0.347116
-1.51064 -0.599892 0.389208
-1.47586 -0.630206 0.43833
-1.44109 -0.660792 0.495866
-1.40632 -0.69066 0.563447
-1.37155 -0.718257 0.642943
-1.33679 -0.741212 0.736386
-1.30203 -0.756014 0.845781
-1.26727 -0.757624 0.972691
-1.23251 -0.739148 1.11747
-1.19776 -0.691796 1.27804
-1.16301 -0.605606 1.44815
-1.12827 -0.471552 1.61574
-1.09352 -0.285406 1.76243
-1.05878 -0.0524163 1.86616
-1.02405 0.21007 1.90753
-0.989309 0.475446 1.87782
-0.954576 0.71618 1.78306
-0.919844 0.912753 1.64115
-0.885115 1.05769 1.47424
-0.850388 1.15375 1.30168
-0.815663 1.20938 1.13676
-0.78094 1.23455 0.986714
-0.746219 1.23837 0.85427
-0.711499 1.22808 0.739432
-0.676781 1.20906 0.640801
-0.642065 1.1851 0.556416
-0.60735 1.15876 0.484227
-0.572637 1.13175 0.422322
-0.537925 1.10515 0.369015
-0.503214 1.07966 0.322867
-0.468504 1.05568 0.282668
-0.433796 1.03345 0.247413
-0.399089 1.01307 0.216268
-0.364382 0.994589 0.188541
-0.329676 0.977998 0.163654
-0.294972 0.963263 0.141127
-0.260267 0.950338 0.120553
-0.225564 0.939171 0.101587
-0.190861 0.929709 0.0839322
-0.156158 0.921905 0.0673301
-0.121456 0.915715 0.0515527
-0.0867541 0.911104 0.0363946
-0.0520524 0.908045 0.0216676
-0.0173508 0.906521 0.00719451
0.0173508 0.906521 -0.00719451
0.0520524 0.908045 -0.0216676
0.0867541 0.911104 -0.0363946
0.121456 0.915715 -0.0515527
0.156158 0.921905 -0.0673301
0.190861 0.929709 -0.0839322
0.225564 0.939171 -0.101587
0.260267 0.950338 -0.120553
0.294972 0.963263 -0.141127
0.329676 0.977998 -0.163654
0.364382 0.994589 -0.188541
0.399089 1.01307 -0.216268
0.433796 1.03345 -0.247413
0.468504 1.05568 -0.282668
0.503214 1.07966 -0.322867
0.537925 1.10515 -0.369015
0.572637 1.13175 -0.422322
0.60735 1.15876 -0.484227
0.642065 1.1851 -0.556416
0.676781 1.20906 -0.640801
0.711499 1.22808 -0.739432
0.746219 1.23837 -0.85427
0.78094 1.23455 -0.986714
0.815663 1.20938 -1.13676
0.850388 1.15375 -1.30168
0.885115 1.05769 -1.47424
0.919844 0.912753 -1.64115
0.954576 0.71618 -1.78306
0.989309 0.475446 -1.87782
1.02405 0.21007 -1.90753
1.05878 -0.0524163 -1.86616
1.09352 -0.285406 -1.76243
1.12827 -0.471552 -1.61574
1.16301 -0.605606 -1.44815
1.19776 -0.691796 -1.27804
1.23251 -0.739148 -1.11747
1.26727 -0.757624 -0.972691
1.30203 -0.756014 -0.845781
1.33679 -0.741212 -0.736386
1.37155 -0.718257 -0.642943
1.40632 -0.69066 -0.563447
1.44109 -0.660792 -0.495866
1.47586 -0.630206 -0.43833
1.51064 -0.599892 -0.389208
1.54542 -0.570456 -0.347116
1.58021 -0.542251 -0.310899
1.61499 -0.515464 -0.2796
1.64979 -0.490171 -0.252432
1.68458 -0.466378 -0.228744
1.71938 -0.444052 -0.208
1.75419 -0.423131 -0.189759
1.78899 -0.403541 -0.173652
1.82381 -0.385201 -0.159375
1.85862 -0.368029 -0.146673
1.89345 -0.351942 -0.135331
1.92827 -0.336863 -0.12517
1.9631 -0.322719 -0.116038
1.99794 -0.309438 -0.107806
2.03278 -0.296958 -0.100362
2.06762 -0.285219 -0.0936141
2.10247 -0.274165 -0.08748
2.13733 -0.263747 -0.0818902
2.17219 -0.253917 -0.0767843
2.20705 -0.244633 -0.0721098
2.24192 -0.235856 -0.0678211
2.2768 -0.22755 -0.0638783
2.31168 -0.219683 -0.0602462
2.34657 -0.212224 -0.0568942
2.38146 -0.205145 -0.053795
2.41636 -0.198422 -0.0509248
2.45126 -0.19203 -0.0482621
2.48617 -0.185948 -0.0457881
2.52109 -0.180156 -0.0434858
2.55601 -0.174637 -0.0413404
2.59094 -0.169372 -0.0393381
2.62587 -0.164347 -0.0374671
2.66081 -0.159547 -0.0357163
2.69576 -0.154959 -0.0340759
2.73071 -0.15057 -0.0325373
2.76567 -0.146368 -0.0310922
2.80064 -0.142343 -0.0297336
2.83561 -0.138485 -0.0284548
2.87059 -0.134785 -0.0272499
2.90558 -0.131234 -0.0261134
2.94058 -0.127824 -0.0250405
2.97558 -0.124548 -0.0240267
3.01059 -0.121397 -0.0230678
3.0456 -0.118367 -0.0221602
3.08063 -0.11545 -0.0213003
3.11566 -0.112642 -0.020485
3.1507 -0.109936 -0.0197115
3.18574 -0.107327 -0.018977
3.2208 -0.104812 -0.0182792
3.25586 -0.102384 -0.0176157
3.29093 -0.100042 -0.0169845
3.32601 -0.097779 -0.0163836
3.36109 -0.0955932 -0.0158112
3.39619 -0.0934806 -0.0152656
3.43129 -0.0914379 -0.0147452
3.4664 -0.0894621 -0.0142487
3.50152 -0.0875503 -0.0137745
3.53665 -0.0856997 -0.0133216
3.57179 -0.0839076 -0.0128887
3.60694 -0.0821717 -0.0124746
3.64209 -0.0804895 -0.0120784
3.67726 -0.0788589 -0.0116991
3.71243 -0.0772777 -0.0113357
3.74761 -0.075744 -0.0109875
3.7828 -0.0742558 -0.0106537
3.81801 -0.0728114 -0.0103334
3.85322 -0.071409 -0.010026
3.88844 -0.0700469 -0.0097309
3.92367 -0.0687238 -0.00944741
3.95891 -0.0674379 -0.00917498
3.99416 -0.0661881 -0.00891306
4.02942 -0.0649728 -0.00866114
4.06469 -0.0637908 -0.00841874
4.09997 -0.062641 -0.0081854
4.13526 -0.0615221 -0.00796071
4.17056 -0.060433 -0.00774425
4.20587 -0.0593726 -0.00753565
4.24119 -0.0583401 -0.00733454
4.27653 -0.0573342 -0.0071406
4.31187 -0.0563543 -0.00695349
4.34722 -0.0553993 -0.00677292
4.38259 -0.0544684 -0.00659859
4.41797 -0.0535607 -0.00643024
4.45335 -0.0526756 -0.00626761
4.48875 -0.0518123 -0.00611045
4.52416 -0.05097 -0.00595854
4.55958 -0.0501481 -0.00581165
4.59502 -0.0493458 -0.00566957
4.63046 -0.0485627 -0.00553211
4.66592 -0.047798 -0.00539908
4.70139 -0.0470512 -0.00527029
4.73687 -0.0463217 -0.00514559
4.77237 -0.045609 -0.0050248
4.80787 -0.0449126 -0.00490778
4.84339 -0.0442319 -0.00479436
4.87892 -0.0435665 -0.00468443
4.91446 -0.042916 -0.00457783
4.95002 -0.0422799 -0.00447445
4.98559 -0.0416577 -0.00437417
5.02117 -0.0410491 -0.00427686
5.05677 -0.0404537 -0.00418241
5.09237 -0.039871 -0.00409073
5.128 -0.0393007 -0.00400171
5.16363 -0.0387425 -0.00391524
5.19928 -0.0381961 -0.00383125
5.23494 -0.037661 -0.00374964
5.27062 -0.037137 -0.00367033
5.30631 -0.0366237 -0.00359323
5.34201 -0.0361209 -0.00351828
5.37773 -0.0356284 -0.00344538
5.41346 -0.0351457 -0.00337448
5.4492 -0.0346726 -0.00330551
5.48497 -0.034209 -0.0032384
5.52074 -0.0337545 -0.00317308
5.55653 -0.0333089 -0.0031095
5.59233 -0.0328719 -0.0030476
5.62815 -0.0324434 -0.00298732
5.66399 -0.0320231 -0.00292861
5.69984 -0.0316108 -0.00287142
5.7357 -0.0312063 -0.0028157
5.77158 -0.0308094 -0.00276141
5.80748 -0.03042 -0.00270849
5.84339 -0.0300378 -0.0026569
5.87932 -0.0296626 -0.00260661
5.91526 -0.0292943 -0.00255757
5.95122 -0.0289327 -0.00250974
5.9872 -0.0285777 -0.00246309
6.02319 -0.028229 -0.00241757
6.05919 -0.0278866 -0.00237316
6.09522 -0.0275503 -0.00232982
6.13126 -0.0272199 -0.00228752
6.16732 -0.0268953 -0.00224622
6.20339 -0.0265763 -0.0022059
6.23949 -0.0262629 -0.00216654
6.27559 -0.0259549 -0.00212809
6.31172 -0.0256522 -0.00209053
6.34786 -0.0253547 -0.00205385
6.38403 -0.0250622 -0.002018
6.42021 -0.0247746 -0.00198298
6.4564 -0.0244918 -0.00194875
6.49262 -0.0242137 -0.00191529
6.52885 -0.0239403 -0.00188258
6.5651 -0.0236713 -0.00185061
6.60137 -0.0234068 -0.00181934
6.63766 -0.0231465 -0.00178876
6.67397 -0.0228905 -0.00175886
6.71029 -0.0226386 -0.0017296
6.74664 -0.0223907 -0.00170099
6.783 -0.0221467 -0.00167299
6.81938 -0.0219067 -0.00164559
6.85579 -0.0216704 -0.00161877
6.89221 -0.0214378 -0.00159253
6.92865 -0.0212088 -0.00156683
6.96511 -0.0209834 -0.00154168
7.00159 -0.0207614 -0.00151706
7.0381 -0.0205429 -0.00149294
7.07462 -0.0203277 -0.00146933
7.11116 -0.0201157 -0.0014462
7.14772 -0.019907 -0.00142354
7.18431 -0.0197014 -0.00140135
7.22091 -0.0194988 -0.0013796
7.25754 -0.0192993 -0.00135829
7.29418 -0.0191027 -0.00133741
7.33085 -0.018909 -0.00131695
7.36754 -0.0187181 -0.00129689
7.40425 -0.0185301 -0.00127723
7.44099 -0.0183447 -0.00125796
7.47774 -0.018162 -0.00123906
7.51452 -0.017982 -0.00122053
7.55132 -0.0178045 -0.00120236
7.58814 -0.0176295 -0.00118454
7.62498 -0.017457 -0.00116706
7.66185 -0.017287 -0.00114991
7.69874 -0.0171193 -0.00113309
7.73566 -0.0169539 -0.00111659
7.77259 -0.0167909 -0.0011004
7.80955 -0.0166301 -0.00108451
7.84654 -0.0164715 -0.00106891
7.88355 -0.016315 -0.00105361
7.92058 -0.0161607 -0.00103859
7.95763 -0.0160085 -0.00102384
7.99471 -0.0158584 -0.00100937
8.03182 -0.0157102 -0.000995158
8.06895 -0.0155641 -0.000981204
8.1061 -0.0154198 -0.000967502
8.14328 -0.0152775 -0.000954047
8.18049 -0.0151371 -0.000940831
8.21772 -0.0149985 -0.000927852
8.25497 -0.0148617 -0.000915102
8.29226 -0.0147267 -0.000902577
8.32956 -0.0145934 -0.000890273
8.3669 -0.0144619 -0.000878183
8.40426 -0.014332 -0.000866304
8.44165 -0.0142038 -0.000854632
8.47906 -0.0140772 -0.00084316
8.5165 -0.0139523 -0.000831886
8.55397 -0.0138289 -0.000820805
8.59146 -0.013707 -0.000809913
8.62899 -0.0135867 -0.000799206
8.66654 -0.0134678 -0.00078868
8.70412 -0.0133505 -0.000778331
8.74172 -0.0132346 -0.000768155
8.77936 -0.0131201 -0.000758149
8.81702 -0.013007 -0.00074831
8.85471 -0.0128952 -0.000738634
8.89244 -0.0127849 -0.000729117
8.93019 -0.0126759 -0.000719756
8.96797 -0.0125681 -0.000710548
9.00578 -0.0124617 -0.000701491
9.04362 -0.0123565 -0.00069258
9.08149 -0.0122526 -0.000683813
9.11939 -0.0121499 -0.000675187
9.15732 -0.0120484 -0.0006667
9.19528 -0.0119482 -0.000658348
9.23327 -0.011849 -0.000650129
9.2713 -0.0117511 -0.00064204
9.30935 -0.0116542 -0.000634078
9.34744 -0.0115585 -0.000626242
9.38556 -0.0114639 -0.000618528
9.42371 -0.0113704 -0.000610935
9.46189 -0.0112779 -0.000603459
9.50011 -0.0111865 -0.0005961
9.53836 -0.0110961 -0.000588853
9.57664 -0.0110067 -0.000581718
9.61496 -0.0109184 -0.000574692
9.65331 -0.010831 -0.000567773
9.69169 -0.0107446 -0.000560959
9.73011 -0.0106591 -0.000554248
9.76856 -0.0105746 -0.000547639
9.80704 -0.010491 -0.000541128
9.84557 -0.0104084 -0.000534715
9.88412 -0.0103266 -0.000528397
9.92271 -0.0102457 -0.000522173
9.96134 -0.0101657 -0.000516042
10 -0.0100866 -0.00051
10.0387 -0.0100083 -0.000504047
10.0774 -0.00993087 -0.000498182
10.1162 -0.00985425 -0.000492402
10.155 -0.00977844 -0.000486705
10.1939 -0.00970343 -0.000481092
10.2328 -0.00962922 -0.000475559
10.2717 -0.00955578 -0.000470105
10.3106 -0.00948311 -0.00046473
10.3496 -0.0094112 -0.000459432
10.3887 -0.00934004 -0.000454208
10.4278 -0.00926961 -0.000449059
10.4669 -0.0091999 -0.000443982
10.506 -0.00913092 -0.000438977
10.5452 -0.00906263 -0.000434042
10.5845 -0.00899505 -0.000429176
10.6238 -0.00892815 -0.000424377
10.6631 -0.00886192 -0.000419646
10.7024 -0.00879637 -0.000414979
10.7418 -0.00873147 -0.000410377
10.7813 -0.00866722 -0.000405838
10.8208 -0.00860361 -0.000401361
10.8603 -0.00854063 -0.000396945
10.8999 -0.00847828 -0.00039259
10.9395 -0.00841654 -0.000388293
10.9792 -0.00835541 -0.000384054
11.0189 -0.00829487 -0.000379872
11.0586 -0.00823493 -0.000375747
11.0984 -0.00817557 -0.000371676
11.1383 -0.00811678 -0.00036766
11.1781 -0.00805856 -0.000363696
11.2181 -0.0080009 -0.000359786
11.2581 -0.00794379 -0.000355927
11.2981 -0.00788723 -0.000352118
11.3381 -0.0078312 -0.00034836
11.3783 -0.0077757 -0.000344651
11.4184 -0.00772073 -0.000340989
11.4587 -0.00766628 -0.000337376
11.4989 -0.00761234 -0.000333809
11.5392 -0.0075589 -0.000330288
11.5796 -0.00750595 -0.000326812
11.62 -0.0074535 -0.000323381
11.6605 -0.00740153 -0.000319994
11.701 -0.00735005 -0.000316649
11.7415 -0.00729903 -0.000313347
11.7822 -0.00724848 -0.000310087
11.8228 -0.00719839 -0.000306868
11.8636 -0.00714876 -0.000303689
11.9043 -0.00709957 -0.00030055
11.9452 -0.00705083 -0.000297451
11.986 -0.00700252 -0.00029439
12.027 -0.00695465 -0.000291366
12.068 -0.00690721 -0.000288381
12.109 -0.00686018 -0.000285432
12.1501 -0.00681358 -0.000282519
12.1913 -0.00676738 -0.000279642
12.2325 -0.00672159 -0.0002768
12.2738 -0.0066762 -0.000273992
12.3151 -0.00663121 -0.000271219
12.3565 -0.00658661 -0.000268479
12.3979 -0.0065424 -0.000265772
12.4394 -0.00649857 -0.000263098
12.481 -0.00645511 -0.000260456
12.5226 -0.00641203 -0.000257845
12.5643 -0.00636932 -0.000255266
12.6061 -0.00632697 -0.000252717
12.6479 -0.00628498 -0.000250198
12.6898 -0.00624334 -0.000247709
12.7317 -0.00620206 -0.000245249
12.7737 -0.00616112 -0.000242818
12.8158 -0.00612053 -0.000240416
12.8579 -0.00608027 -0.000238041
12.9001 -0.00604035 -0.000235694
12.9424 -0.00600076 -0.000233375
12.9847 -0.00596149 -0.000231082
13.0271 -0.00592255 -0.000228815
13.0696 -0.00588393 -0.000226574
13.1121 -0.00584562 -0.00022436
13.1547 -0.00580763 -0.00022217
13.1974 -0.00576994 -0.000220005
13.2402 -0.00573256 -0.000217865
13.283 -0.00569547 -0.000215749
13.3259 -0.00565869 -0.000213657
13.3689 -0.00562219 -0.000211588
13.4119 -0.00558599 -0.000209543
13.455 -0.00555008 -0.00020752
13.4982 -0.00551445 -0.00020552
13.5415 -0.0054791 -0.000203542
13.5848 -0.00544402 -0.000201586
13.6283 -0.00540922 -0.000199651
13.6718 -0.0053747 -0.000197738
13.7153 -0.00534043 -0.000195846
13.759 -0.00530644 -0.000193974
13.8028 -0.0052727 -0.000192123
13.8466 -0.00523923 -0.000190292
13.8905 -0.00520601 -0.000188481
13.9345 -0.00517304 -0.000186689
13.9786 -0.00514032 -0.000184916
14.0227 -0.00510785 -0.000183163
14.067 -0.00507563 -0.000181428
14.1113 -0.00504364 -0.000179712
14.1558 -0.00501189 -0.000178014
14.2003 -0.00498038 -0.000176334
14.2449 -0.00494911 -0.000174672
14.2896 -0.00491806 -0.000173027
14.3344 -0.00488724 -0.0001714
14.3793 -0.00485665 -0.00016979
14.4243 -0.00482628 -0.000168196
14.4693 -0.00479613 -0.000166619
14.5145 -0.0047662 -0.000165058
14.5598 -0.00473648 -0.000163514
14.6052 -0.00470698 -0.000161985
14.6506 -0.00467768 -0.000160472
14.6962 -0.0046486 -0.000158975
14.7419 -0.00461972 -0.000157492
14.7877 -0.00459104 -0.000156025
14.8336 -0.00456257 -0.000154573
14.8796 -0.00453429 -0.000153135
14.9257 -0.00450622 -0.000151712
14.9719 -0.00447833 -0.000150303
15.0182 -0.00445064 -0.000148908
15.0647 -0.00442314 -0.000147528
15.1112 -0.00439582 -0.00014616
15.1579 -0.00436869 -0.000144807
15.2047 -0.00434175 -0.000143466
15.2516 -0.00431498 -0.000142139
15.2986 -0.0042884 -0.000140825
15.3458 -0.00426199 -0.000139524
15.393 -0.00423576 -0.000138235
15.4404 -0.0042097 -0.000136959
15.488 -0.00418381 -0.000135695
15.5356 -0.00415809 -0.000134444
15.5834 -0.00413254 -0.000133204
15.6313 -0.00410715 -0.000131976
15.6794 -0.00408193 -0.00013076
15.7276 -0.00405687 -0.000129555
15.7759 -0.00403196 -0.000128362
15.8243 -0.00400722 -0.00012718
15.873 -0.00398263 -0.000126009
15.9217 -0.0039582 -0.000124849
15.9706 -0.00393391 -0.0001237
16.0197 -0.00390978 -0.000122562
16.0689 -0.00388579 -0.000121433
16.1182 -0.00386195 -0.000120316
16.1677 -0.00383826 -0.000119208
16.2174 -0.00381471 -0.000118111
16.2672 -0.0037913 -0.000117023
16.3172 -0.00376803 -0.000115946
16.3674 -0.00374489 -0.000114878
16.4177 -0.0037219 -0.00011382
16.4682 -0.00369903 -0.000112771
16.5189 -0.0036763 -0.000111731
16.5697 -0.0036537 -0.0001107
16.6208 -0.00363123 -0.000109679
16.672 -0.00360888 -0.000108667
16.7234 -0.00358666 -0.000107663
16.775 -0.00356456 -0.000106668
16.8268 -0.00354259 -0.000105681
16.8787 -0.00352073 -0.000104703
16.9309 -0.003499 -0.000103734
16.9833 -0.00347738 -0.000102772
17.0359 -0.00345587 -0.000101819
17.0887 -0.00343448 -0.000100873
17.1418 -0.0034132 -9.99359e-05
17.195 -0.00339203 -9.90061e-05
17.2485 -0.00337096 -9.80839e-05
17.3022 -0.00335001 -9.71693e-05
17.3562 -0.00332915 -9.62621e-05
17.4104 -0.0033084 -9.53621e-05
17.4648 -0.00328776 -9.44694e-05
17.5195 -0.00326721 -9.35838e-05
17.5744 -0.00324675 -9.27051e-05
17.6296 -0.00322639 -9.18333e-05
17.6851 -0.00320613 -9.09682e-05
17.7408 -0.00318596 -9.01098e-05
17.7969 -0.00316588 -8.9258e-05
17.8532 -0.00314588 -8.84125e-05
17.9098 -0.00312597 -8.75734e-05
17.9667 -0.00310615 -8.67405e-05
18.0239 -0.00308641 -8.59137e-05
18.0815 -0.00306675 -8.50929e-05
18.1393 -0.00304716 -8.4278e-05
18.1975 -0.00302765 -8.34689e-05
18.256 -0.00300822 -8.26654e-05
18.3149 -0.00298886 -8.18675e-05
18.3742 -0.00296956 -8.1075e-05
18.4338 -0.00295034 -8.02879e-05
18.4938 -0.00293118 -7.95059e-05
18.5542 -0.00291208 -7.87291e-05
18.615 -0.00289304 -7.79573e-05
18.6762 -0.00287406 -7.71903e-05
18.7379 -0.00285513 -7.6428e-05
18.8 -0.00283625 -7.56704e-05
18.8625 -0.00281743 -7.49173e-05
18.9255 -0.00279865 -7.41685e-05
18.9891 -0.00277991 -7.3424e-05
19.0531 -0.00276121 -7.26835e-05
19.1177 -0.00274255 -7.1947e-05
19.1828 -0.00272392 -7.12143e-05
19.2484 -0.00270532 -7.04852e-05
19.3147 -0.00268675 -6.97597e-05
19.3816 -0.00266819 -6.90375e-05
19.4491 -0.00264966 -6.83184e-05
19.5173 -0.00263113 -6.76024e-05
19.5862 -0.00261262 -6.68891e-05
19.6558 -0.0025941 -6.61785e-05
19.7262 -0.00257558 -6.54702e-05
19.7974 -0.00255705 -6.47642e-05
19.8694 -0.0025385 -6.406e-05
19.9423 -0.00251993 -6.33575e-05
20.0162 -0.00250133 -6.26565e-05
20.091 -0.00248269 -6.19565e-05
20.1669 -0.002464 -6.12574e-05
20.244 -0.00244524 -6.05586e-05
20.3222 -0.00242642 -5.98599e-05
20.4016 -0.00240751 -5.91608e-05
20.4825 -0.0023885 -5.84609e-05
20.5648 -0.00236938 -5.77595e-05
20.6487 -0.00235013 -5.7056e-05
20.7344 -0.00233071 -5.63498e-05
20.8219 -0.00231112 -5.564e-05
20.9115 -0.00229132 -5.49257e-05
21.0034 -0.00227127 -5.42058e-05
21.0979 -0.00225094 -5.34788e-05
21.1952 -0.00223027 -5.2743e-05
21.2959 -0.0022092 -5.19965e-05
21.4004 -0.00218764 -5.12365e-05
21.5093 -0.00216548 -5.04595e-05
21.6237 -0.00214259 -4.96607e-05
21.7448 -0.00211875 -4.88332e-05
21.8747 -0.00209363 -4.79664e-05
22.0165 -0.00206669 -4.70427e-05
22.1768 -0.00203687 -4.60273e-05
22.3723 -0.00200137 -4.48283e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.25Lambda0.5Nc1ClassicOneLoop/GAp_OneLoopFRG.txt <==
-22.3723 -0.00200142 4.48304e-05
-22.1768 -0.00203692 4.60296e-05
-22.0165 -0.00206674 4.70451e-05
-21.8747 -0.00209368 4.79689e-05
-21.7448 -0.0021188 4.88357e-05
-21.6237 -0.00214265 4.96633e-05
-21.5093 -0.00216554 5.04622e-05
-21.4004 -0.0021877 5.12392e-05
-21.2959 -0.00220925 5.19993e-05
-21.1952 -0.00223033 5.27459e-05
-21.0979 -0.002251 5.34817e-05
-21.0034 -0.00227134 5.42088e-05
-20.9115 -0.00229138 5.49288e-05
-20.8219 -0.00231119 5.56432e-05
-20.7344 -0.00233078 5.6353e-05
-20.6487 -0.00235019 5.70593e-05
-20.5648 -0.00236945 5.77628e-05
-20.4825 -0.00238857 5.84643e-05
-20.4016 -0.00240758 5.91643e-05
-20.3222 -0.00242649 5.98635e-05
-20.244 -0.00244532 6.05622e-05
-20.1669 -0.00246407 6.1261e-05
-20.091 -0.00248276 6.19603e-05
-20.0162 -0.00250141 6.26603e-05
-19.9423 -0.00252001 6.33614e-05
-19.8694 -0.00253858 6.4064e-05
-19.7974 -0.00255713 6.47682e-05
-19.7262 -0.00257566 6.54743e-05
-19.6558 -0.00259418 6.61827e-05
-19.5862 -0.0026127 6.68934e-05
-19.5173 -0.00263122 6.76067e-05
-19.4491 -0.00264974 6.83229e-05
-19.3816 -0.00266828 6.9042e-05
-19.3147 -0.00268684 6.97643e-05
-19.2484 -0.00270541 7.04899e-05
-19.1828 -0.00272401 7.1219e-05
-19.1177 -0.00274264 7.19518e-05
-19.0531 -0.0027613 7.26884e-05
-18.9891 -0.00278 7.34289e-05
-18.9255 -0.00279874 7.41736e-05
-18.8625 -0.00281752 7.49224e-05
-18.8 -0.00283635 7.56756e-05
-18.7379 -0.00285523 7.64333e-05
-18.6762 -0.00287416 7.71957e-05
-18.615 -0.00289314 7.79627e-05
-18.5542 -0.00291218 7.87347e-05
-18.4938 -0.00293128 7.95116e-05
-18.4338 -0.00295044 8.02936e-05
-18.3742 -0.00296967 8.10809e-05
-18.3149 -0.00298897 8.18734e-05
-18.256 -0.00300833 8.26714e-05
-18.1975 -0.00302777 8.3475e-05
-18.1393 -0.00304728 8.42842e-05
-18.0815 -0.00306686 8.50992e-05
-18.0239 -0.00308652 8.59201e-05
-17.9667 -0.00310627 8.6747e-05
-17.9098 -0.00312609 8.758e-05
-17.8532 -0.003146 8.84193e-05
-17.7969 -0.003166 8.92648e-05
-17.7408 -0.00318608 9.01168e-05
-17.6851 -0.00320626 9.09753e-05
-17.6296 -0.00322652 9.18405e-05
-17.5744 -0.00324688 9.27124e-05
-17.5195 -0.00326734 9.35912e-05
-17.4648 -0.00328789 9.44769e-05
-17.4104 -0.00330854 9.53698e-05
-17.3562 -0.00332929 9.62698e-05
-17.3022 -0.00335014 9.71772e-05
-17.2485 -0.0033711 9.80919e-05
-17.195 -0.00339217 9.90142e-05
-17.1418 -0.00341334 9.99441e-05
-17.0887 -0.00343462 0.000100882
-17.0359 -0.00345602 0.000101827
-16.9833 -0.00347752 0.000102781
-16.9309 -0.00349915 0.000103742
-16.8787 -0.00352088 0.000104712
-16.8268 -0.00354274 0.00010569
-16.775 -0.00356472 0.000106677
-16.7234 -0.00358682 0.000107672
-16.672 -0.00360904 0.000108676
-16.6208 -0.00363139 0.000109689
-16.5697 -0.00365386 0.00011071
-16.5189 -0.00367647 0.000111741
-16.4682 -0.0036992 0.000112781
-16.4177 -0.00372206 0.00011383
-16.3674 -0.00374506 0.000114888
-16.3172 -0.0037682 0.000115956
-16.2672 -0.00379147 0.000117034
-16.2174 -0.00381489 0.000118122
-16.1677 -0.00383844 0.000119219
-16.1182 -0.00386214 0.000120327
-16.0689 -0.00388598 0.000121445
-16.0197 -0.00390996 0.000122573
-15.9706 -0.0039341 0.000123712
-15.9217 -0.00395839 0.000124861
-15.873 -0.00398282 0.000126021
-15.8243 -0.00400741 0.000127193
-15.7759 -0.00403216 0.000128375
-15.7276 -0.00405707 0.000129568
-15.6794 -0.00408213 0.000130773
-15.6313 -0.00410736 0.000131989
-15.5834 -0.00413275 0.000133217
-15.5356 -0.0041583 0.000134457
-15.488 -0.00418402 0.000135709
-15.4404 -0.00420991 0.000136973
-15.393 -0.00423597 0.000138249
-15.3458 -0.00426221 0.000139538
-15.2986 -0.00428862 0.00014084
-15.2516 -0.00431521 0.000142154
-15.2047 -0.00434197 0.000143481
-15.1579 -0.00436892 0.000144822
-15.1112 -0.00439606 0.000146176
-15.0647 -0.00442337 0.000147543
-15.0182 -0.00445088 0.000148924
-14.9719 -0.00447857 0.000150319
-14.9257 -0.00450646 0.000151729
-14.8796 -0.00453454 0.000153152
-14.8336 -0.00456282 0.00015459
-14.7877 -0.0045913 0.000156042
-14.7419 -0.00461998 0.00015751
-14.6962 -0.00464886 0.000158992
-14.6506 -0.00467795 0.00016049
-14.6052 -0.00470725 0.000162003
-14.5598 -0.00473675 0.000163532
-14.5145 -0.00476647 0.000165077
-14.4693 -0.00479641 0.000166638
-14.4243 -0.00482656 0.000168216
-14.3793 -0.00485693 0.000169809
-14.3344 -0.00488753 0.00017142
-14.2896 -0.00491835 0.000173048
-14.2449 -0.0049494 0.000174693
-14.2003 -0.00498068 0.000176355
-14.1558 -0.0050122 0.000178036
-14.1113 -0.00504395 0.000179734
-14.067 -0.00507594 0.00018145
-14.0227 -0.00510817 0.000183186
-13.9786 -0.00514064 0.000184939
-13.9345 -0.00517336 0.000186712
-13.8905 -0.00520634 0.000188504
-13.8466 -0.00523956 0.000190316
-13.8028 -0.00527304 0.000192147
-13.759 -0.00530678 0.000193999
-13.7153 -0.00534078 0.000195871
-13.6718 -0.00537505 0.000197763
-13.6283 -0.00540958 0.000199677
-13.5848 -0.00544438 0.000201612
-13.5415 -0.00547946 0.000203569
-13.4982 -0.00551482 0.000205547
-13.455 -0.00555045 0.000207548
-13.4119 -0.00558637 0.000209571
-13.3689 -0.00562258 0.000211617
-13.3259 -0.00565907 0.000213686
-13.283 -0.00569586 0.000215778
-13.2402 -0.00573295 0.000217895
-13.1974 -0.00577034 0.000220036
-13.1547 -0.00580803 0.000222201
-13.1121 -0.00584604 0.000224391
-13.0696 -0.00588435 0.000226606
-13.0271 -0.00592298 0.000228848
-12.9847 -0.00596192 0.000231115
-12.9424 -0.00600119 0.000233408
-12.9001 -0.00604079 0.000235728
-12.8579 -0.00608072 0.000238076
-12.8158 -0.00612098 0.000240451
-12.7737 -0.00616158 0.000242854
-12.7317 -0.00620252 0.000245286
-12.6898 -0.00624381 0.000247746
-12.6479 -0.00628545 0.000250236
-12.6061 -0.00632745 0.000252755
-12.5643 -0.00636981 0.000255305
-12.5226 -0.00641253 0.000257885
-12.481 -0.00645561 0.000260496
-12.4394 -0.00649907 0.000263139
-12.3979 -0.00654291 0.000265814
-12.3565 -0.00658713 0.000268521
-12.3151 -0.00663174 0.000271262
-12.2738 -0.00667674 0.000274036
-12.2325 -0.00672214 0.000276844
-12.1913 -0.00676793 0.000279687
-12.1501 -0.00681414 0.000282565
-12.109 -0.00686075 0.000285478
-12.068 -0.00690778 0.000288428
-12.027 -0.00695523 0.000291415
-11.986 -0.00700311 0.000294439
-11.9452 -0.00705143 0.000297501
-11.9043 -0.00710018 0.000300601
-11.8636 -0.00714937 0.000303741
-11.8228 -0.00719901 0.000306921
-11.7822 -0.00724911 0.000310141
-11.7415 -0.00729967 0.000313402
-11.701 -0.0073507 0.000316705
-11.6605 -0.00740219 0.00032005
-11.62 -0.00745417 0.000323439
-11.5796 -0.00750663 0.000326871
-11.5392 -0.00755958 0.000330348
-11.4989 -0.00761303 0.00033387
-11.4587 -0.00766699 0.000337437
-11.4184 -0.00772145 0.000341052
-11.3783 -0.00777643 0.000344714
-11.3381 -0.00783194 0.000348425
-11.2981 -0.00788797 0.000352185
-11.2581 -0.00794455 0.000355994
-11.2181 -0.00800167 0.000359854
-11.1781 -0.00805934 0.000363766
-11.1383 -0.00811757 0.000367731
-11.0984 -0.00817637 0.000371748
-11.0586 -0.00823574 0.00037582
-11.0189 -0.0082957 0.000379947
-10.9792 -0.00835625 0.00038413
-10.9395 -0.00841739 0.000388371
-10.8999 -0.00847914 0.000392669
-10.8603 -0.00854151 0.000397026
-10.8208 -0.0086045 0.000401443
-10.7813 -0.00866812 0.000405922
-10.7418 -0.00873238 0.000410462
-10.7024 -0.0087973 0.000415066
-10.6631 -0.00886287 0.000419734
-10.6238 -0.0089291 0.000424467
-10.5845 -0.00899602 0.000429268
-10.5452 -0.00906362 0.000434135
-10.506 -0.00913192 0.000439072
-10.4669 -0.00920092 0.000444079
-10.4278 -0.00927064 0.000449158
-10.3887 -0.00934108 0.000454309
-10.3496 -0.00941226 0.000459534
-10.3106 -0.00948419 0.000464835
-10.2717 -0.00955687 0.000470212
-10.2328 -0.00963033 0.000475667
-10.1939 -0.00970456 0.000481202
-10.155 -0.00977958 0.000486818
-10.1162 -0.00985541 0.000492516
-10.0774 -0.00993205 0.000498299
-10.0387 -0.0100095 0.000504167
-10 -0.0100878 0.000510122
-9.96134 -0.010167 0.000516166
-9.92271 -0.010247 0.0005223
-9.88412 -0.0103279 0.000528526
-9.84557 -0.0104097 0.000534846
-9.80704 -0.0104923 0.000541262
-9.76856 -0.0105759 0.000547775
-9.73011 -0.0106605 0.000554388
-9.69169 -0.0107459 0.000561101
-9.65331 -0.0108324 0.000567918
-9.61496 -0.0109198 0.00057484
-9.57664 -0.0110082 0.000581869
-9.53836 -0.0110976 0.000589007
-9.50011 -0.011188 0.000596256
-9.46189 -0.0112794 0.000603619
-9.42371 -0.0113719 0.000611098
-9.38556 -0.0114655 0.000618695
-9.34744 -0.0115601 0.000626412
-9.30935 -0.0116559 0.000634252
-9.2713 -0.0117527 0.000642217
-9.23327 -0.0118507 0.000650309
-9.19528 -0.0119499 0.000658532
-9.15732 -0.0120502 0.000666888
-9.11939 -0.0121517 0.00067538
-9.08149 -0.0122544 0.000684009
-9.04362 -0.0123583 0.00069278
-9.00578 -0.0124635 0.000701695
-8.96797 -0.01257 0.000710757
-8.93019 -0.0126778 0.000719969
-8.89244 -0.0127868 0.000729334
-8.85471 -0.0128972 0.000738856
-8.81702 -0.013009 0.000748537
-8.77936 -0.0131221 0.000758381
-8.74172 -0.0132366 0.000768392
-8.70412 -0.0133526 0.000778573
-8.66654 -0.01347 0.000788927
-8.62899 -0.0135889 0.000799459
-8.59146 -0.0137092 0.000810171
-8.55397 -0.0138311 0.000821069
-8.5165 -0.0139546 0.000832156
-8.47906 -0.0140796 0.000843436
-8.44165 -0.0142062 0.000854913
-8.40426 -0.0143344 0.000866592
-8.3669 -0.0144643 0.000878477
-8.32956 -0.0145959 0.000890573
-8.29226 -0.0147292 0.000902885
-8.25497 -0.0148643 0.000915416
-8.21772 -0.0150011 0.000928173
-8.18049 -0.0151398 0.00094116
-8.14328 -0.0152803 0.000954383
-8.1061 -0.0154226 0.000967846
-8.06895 -0.0155669 0.000981556
-8.03182 -0.0157131 0.000995518
-7.99471 -0.0158613 0.00100974
-7.95763 -0.0160115 0.00102422
-7.92058 -0.0161638 0.00103897
-7.88355 -0.0163182 0.001054
-7.84654 -0.0164747 0.00106932
-7.80955 -0.0166333 0.00108492
-7.77259 -0.0167942 0.00110082
-7.73566 -0.0169573 0.00111702
-7.69874 -0.0171227 0.00113353
-7.66185 -0.0172905 0.00115036
-7.62498 -0.0174606 0.00116752
-7.58814 -0.0176332 0.00118501
-7.55132 -0.0178082 0.00120284
-7.51452 -0.0179858 0.00122103
-7.47774 -0.0181659 0.00123957
-7.44099 -0.0183486 0.00125848
-7.40425 -0.0185341 0.00127777
-7.36754 -0.0187222 0.00129744
-7.33085 -0.0189132 0.00131751
-7.29418 -0.0191069 0.00133799
-7.25754 -0.0193036 0.00135889
-7.22091 -0.0195032 0.00138021
-7.18431 -0.0197059 0.00140197
-7.14772 -0.0199116 0.00142418
-7.11116 -0.0201204 0.00144685
-7.07462 -0.0203325 0.00147
-7.0381 -0.0205478 0.00149363
-7.00159 -0.0207664 0.00151776
-6.96511 -0.0209885 0.00154241
-6.92865 -0.021214 0.00156758
-6.89221 -0.0214431 0.00159329
-6.85579 -0.0216758 0.00161955
-6.81938 -0.0219122 0.00164639
-6.783 -0.0221524 0.00167381
-6.74664 -0.0223965 0.00170183
-6.71029 -0.0226445 0.00173047
-6.67397 -0.0228965 0.00175975
-6.63766 -0.0231527 0.00178968
-6.60137 -0.0234131 0.00182028
-6.5651 -0.0236778 0.00185157
-6.52885 -0.0239469 0.00188357
-6.49262 -0.0242205 0.0019163
-6.4564 -0.0244987 0.00194979
-6.42021 -0.0247816 0.00198405
-6.38403 -0.0250693 0.0020191
-6.34786 -0.025362 0.00205498
-6.31172 -0.0256597 0.0020917
-6.27559 -0.0259626 0.00212928
-6.23949 -0.0262708 0.00216776
-6.20339 -0.0265844 0.00220717
-6.16732 -0.0269035 0.00224752
-6.13126 -0.0272283 0.00228885
-6.09522 -0.0275588 0.00233119
-6.05919 -0.0278954 0.00237457
-6.02319 -0.028238 0.00241902
-5.9872 -0.0285869 0.00246458
-5.95122 -0.0289421 0.00251128
-5.91526 -0.0293039 0.00255915
-5.87932 -0.0296725 0.00260824
-5.84339 -0.0300479 0.00265858
-5.80748 -0.0304304 0.00271021
-5.77158 -0.0308201 0.00276318
-5.7357 -0.0312172 0.00281753
-5.69984 -0.031622 0.0028733
-5.66399 -0.0320345 0.00293054
-5.62815 -0.0324551 0.00298931
-5.59233 -0.0328839 0.00304964
-5.55653 -0.0333212 0.00311161
-5.52074 -0.0337671 0.00317525
-5.48497 -0.0342219 0.00324063
-5.4492 -0.0346859 0.00330781
-5.41346 -0.0351593 0.00337686
-5.37773 -0.0356423 0.00344783
-5.34201 -0.0361353 0.00352079
-5.30631 -0.0366384 0.00359583
-5.27062 -0.037152 0.003673
-5.23494 -0.0376764 0.00375239
-5.19928 -0.0382119 0.00383408
-5.16363 -0.0387588 0.00391816
-5.128 -0.0393175 0.00400471
-5.09237 -0.0398882 0.00409383
-5.05677 -0.0404713 0.0041856
-5.02117 -0.0410672 0.00428014
-4.98559 -0.0416763 0.00437755
-4.95002 -0.042299 0.00447794
-4.91446 -0.0429357 0.00458142
-4.87892 -0.0435868 0.00468812
-4.84339 -0.0442527 0.00479816
-4.80787 -0.0449339 0.00491168
-4.77237 -0.045631 0.00502882
-4.73687 -0.0463443 0.00514972
-4.70139 -0.0470744 0.00527454
-4.66592 -0.0478219 0.00540345
-4.63046 -0.0485873 0.0055366
-4.59502 -0.0493712 0.00567418
-4.55958 -0.0501741 0.00581638
-4.52416 -0.0509968 0.00596339
-4.48875 -0.0518399 0.00611542
-4.45335 -0.0527041 0.0062727
-4.41797 -0.0535901 0.00643545
-4.38259 -0.0544986 0.00660392
-4.34722 -0.0554304 0.00677835
-4.31187 -0.0563864 0.00695904
-4.27653 -0.0573673 0.00714625
-4.24119 -0.0583742 0.00734029
-4.20587 -0.0594079 0.00754148
-4.17056 -0.0604693 0.00775015
-4.13526 -0.0615596 0.00796667
-4.09997 -0.0626797 0.00819141
-4.06469 -0.0638308 0.00842477
-4.02942 -0.0650141 0.00866718
-3.99416 -0.0662308 0.00891908
-3.95891 -0.0674821 0.00918095
-3.92367 -0.0687695 0.0094533
-3.88844 -0.0700943 0.00973666
-3.85322 -0.071458 0.0100316
-3.81801 -0.0728622 0.0103388
-3.7828 -0.0743085 0.0106587
-3.74761 -0.0757987 0.0109923
-3.71243 -0.0773346 0.0113401
-3.67726 -0.0789181 0.0117029
-3.64209 -0.0805512 0.0120817
-3.60694 -0.0822361 0.0124772
-3.57179 -0.0839749 0.0128905
-3.53665 -0.0857701 0.0133226
-3.50152 -0.0876241 0.0137745
-3.4664 -0.0895397 0.0142475
-3.43129 -0.0915195 0.0147428
-3.39619 -0.0935666 0.0152619
-3.36109 -0.0956841 0.015806
-3.32601 -0.0978753 0.0163769
-3.29093 -0.100144 0.0169762
-3.25586 -0.102493 0.0176057
-3.2208 -0.104927 0.0182675
-3.18574 -0.107451 0.0189637
-3.1507 -0.110068 0.0196965
-3.11566 -0.112784 0.0204685
-3.08063 -0.115603 0.0212824
-3.0456 -0.118531 0.0221411
-3.01059 -0.121573 0.0230479
-2.97558 -0.124737 0.0240063
-2.94058 -0.128028 0.02502
-2.90558 -0.131453 0.0260933
-2.87059 -0.135021 0.0272307
-2.83561 -0.138739 0.0284371
-2.80064 -0.142615 0.029718
-2.76567 -0.14666 0.0310795
-2.73071 -0.150884 0.0325282
-2.69576 -0.155296 0.0340712
-2.66081 -0.159909 0.0357168
-2.62587 -0.164735 0.0374737
-2.59094 -0.169788 0.0393519
-2.55601 -0.175083 0.0413623
-2.52109 -0.180634 0.0435171
-2.48617 -0.18646 0.0458299
-2.45126 -0.192579 0.0483159
-2.41636 -0.199012 0.0509921
-2.38146 -0.205779 0.0538776
-2.34657 -0.212904 0.056994
-2.31168 -0.220415 0.0603656
-2.2768 -0.228338 0.0640198
-2.24192 -0.236705 0.0679879
-2.20705 -0.245548 0.0723053
-2.17219 -0.254906 0.0770126
-2.13733 -0.264817 0.0821563
-2.10247 -0.275325 0.0877895
-2.06762 -0.286478 0.0939739
-2.03278 -0.298327 0.100781
-1.99794 -0.310929 0.108292
-1.9631 -0.324345 0.116605
-1.92827 -0.338642 0.125831
-1.89345 -0.353891 0.136104
-1.85862 -0.370169 0.147579
-1.82381 -0.387556 0.160441
-1.78899 -0.406137 0.174911
-1.75419 -0.425998 0.191251
-1.71938 -0.447223 0.209778
-1.68458 -0.469892 0.230872
-1.64979 -0.494066 0.254993
-1.61499 -0.519784 0.2827
-1.58021 -0.547037 0.314672
-1.54542 -0.575743 0.351737
-1.51064 -0.605705 0.3949
-1.47586 -0.636545 0.445381
-1.44109 -0.667607 0.504644
-1.40632 -0.697821 0.574416
-1.37155 -0.725495 0.656677
-1.33679 -0.748042 0.753569
-1.30203 -0.761608 0.86717
-1.26727 -0.760666 0.99901
-1.23251 -0.737672 1.14918
-1.19776 -0.683106 1.3149
-1.16301 -0.586464 1.48862
-1.12827 -0.438882 1.65634
-1.09352 -0.237649 1.79753
-1.05878 0.00887145 1.88892
-1.02405 0.279497 1.91219
-0.989309 0.545002 1.8621
-0.954576 0.777998 1.74912
-0.919844 0.961587 1.59431
-0.885115 1.09171 1.42068
-0.850388 1.17381 1.24665
-0.815663 1.21773 1.08386
-0.78094 1.23384 0.937965
-0.746219 1.23102 0.81054
-0.711499 1.2161 0.70086
-0.676781 1.19396 0.607123
-0.642065 1.168 0.527186
-0.60735 1.14046 0.458937
-0.572637 1.1128 0.400472
-0.537925 1.08593 0.350147
-0.503214 1.06042 0.306575
-0.468504 1.03658 0.268603
-0.433796 1.01458 0.235276
-0.399089 0.994498 0.205807
-0.364382 0.976335 0.179543
-0.329676 0.960064 0.155944
-0.294972 0.945638 0.134557
-0.260267 0.933001 0.115001
-0.225564 0.922094 0.0969537
-0.190861 0.91286 0.0801362
-0.156158 0.905248 0.0643066
-0.121456 0.899213 0.049251
-0.0867541 0.894719 0.0347768
-0.0520524 0.891739 0.0207072
-0.0173508 0.890254 0.00687611
0.0173508 0.890254 -0.00687611
0.0520524 0.891739 -0.0207072
0.0867541 0.894719 -0.0347768
0.121456 0.899213 -0.049251
0.156158 0.905248 -0.0643066
0.190861 0.91286 -0.0801362
0.225564 0.922094 -0.0969537
0.260267 0.933001 -0.115001
0.294972 0.945638 -0.134557
0.329676 0.960064 -0.155944
0.364382 0.976335 -0.179543
0.399089 0.994498 -0.205807
0.433796 1.01458 -0.235276
0.468504 1.03658 -0.268603
0.503214 1.06042 -0.306575
0.537925 1.08593 -0.350147
0.572637 1.1128 -0.400472
0.60735 1.14046 -0.458937
0.642065 1.168 -0.527186
0.676781 1.19396 -0.607123
0.711499 1.2161 -0.70086
0.746219 1.23102 -0.81054
0.78094 1.23384 -0.937965
0.815663 1.21773 -1.08386
0.850388 1.17381 -1.24665
0.885115 1.09171 -1.42068
0.919844 0.961587 -1.59431
0.954576 0.777998 -1.74912
0.989309 0.545002 -1.8621
1.02405 0.279497 -1.91219
1.05878 0.00887145 -1.88892
1.09352 -0.237649 -1.79753
1.12827 -0.438882 -1.65634
1.16301 -0.586464 -1.48862
1.19776 -0.683106 -1.3149
1.23251 -0.737672 -1.14918
1.26727 -0.760666 -0.99901
1.30203 -0.761608 -0.86717
1.33679 -0.748042 -0.753569
1.37155 -0.725495 -0.656677
1.40632 -0.697821 -0.574416
1.44109 -0.667607 -0.504644
1.47586 -0.636545 -0.445381
1.51064 -0.605705 -0.3949
1.54542 -0.575743 -0.351737
1.58021 -0.547037 -0.314672
1.61499 -0.519784 -0.2827
1.64979 -0.494066 -0.254993
1.68458 -0.469892 -0.230872
1.71938 -0.447223 -0.209778
1.75419 -0.425998 -0.191251
1.78899 -0.406137 -0.174911
1.82381 -0.387556 -0.160441
1.85862 -0.370169 -0.147579
1.89345 -0.353891 -0.136104
1.92827 -0.338642 -0.125831
1.9631 -0.324345 -0.116605
1.99794 -0.310929 -0.108292
2.03278 -0.298327 -0.100781
2.06762 -0.286478 -0.0939739
2.10247 -0.275325 -0.0877895
2.13733 -0.264817 -0.0821563
2.17219 -0.254906 -0.0770126
2.20705 -0.245548 -0.0723053
2.24192 -0.236705 -0.0679879
2.2768 -0.228338 -0.0640198
2.31168 -0.220415 -0.0603656
2.34657 -0.212904 -0.056994
2.38146 -0.205779 -0.0538776
2.41636 -0.199012 -0.0509921
2.45126 -0.192579 -0.0483159
2.48617 -0.18646 -0.0458299
2.52109 -0.180634 -0.0435171
2.55601 -0.175083 -0.0413623
2.59094 -0.169788 -0.0393519
2.62587 -0.164735 -0.0374737
2.66081 -0.159909 -0.0357168
2.69576 -0.155296 -0.0340712
2.73071 -0.150884 -0.0325282
2.76567 -0.14666 -0.0310795
2.80064 -0.142615 -0.029718
2.83561 -0.138739 -0.0284371
2.87059 -0.135021 -0.0272307
2.90558 -0.131453 -0.0260933
2.94058 -0.128028 -0.02502
2.97558 -0.124737 -0.0240063
3.01059 -0.121573 -0.0230479
3.0456 -0.118531 -0.0221411
3.08063 -0.115603 -0.0212824
3.11566 -0.112784 -0.0204685
3.1507 -0.110068 -0.0196965
3.18574 -0.107451 -0.0189637
3.2208 -0.104927 -0.0182675
3.25586 -0.102493 -0.0176057
3.29093 -0.100144 -0.0169762
3.32601 -0.0978753 -0.0163769
3.36109 -0.0956841 -0.015806
3.39619 -0.0935666 -0.0152619
3.43129 -0.0915195 -0.0147428
3.4664 -0.0895397 -0.0142475
3.50152 -0.0876241 -0.0137745
3.53665 -0.0857701 -0.0133226
3.57179 -0.0839749 -0.0128905
3.60694 -0.0822361 -0.0124772
3.64209 -0.0805512 -0.0120817
3.67726 -0.0789181 -0.0117029
3.71243 -0.0773346 -0.0113401
3.74761 -0.0757987 -0.0109923
3.7828 -0.0743085 -0.0106587
3.81801 -0.0728622 -0.0103388
3.85322 -0.071458 -0.0100316
3.88844 -0.0700943 -0.00973666
3.92367 -0.0687695 -0.0094533
3.95891 -0.0674821 -0.00918095
3.99416 -0.0662308 -0.00891908
4.02942 -0.0650141 -0.00866718
4.06469 -0.0638308 -0.00842477
4.09997 -0.0626797 -0.00819141
4.13526 -0.0615596 -0.00796667
4.17056 -0.0604693 -0.00775015
4.20587 -0.0594079 -0.00754148
4.24119 -0.0583742 -0.00734029
4.27653 -0.0573673 -0.00714625
4.31187 -0.0563864 -0.00695904
4.34722 -0.0554304 -0.00677835
4.38259 -0.0544986 -0.00660392
4.41797 -0.0535901 -0.00643545
4.45335 -0.0527041 -0.0062727
4.48875 -0.0518399 -0.00611542
4.52416 -0.0509968 -0.00596339
4.55958 -0.0501741 -0.00581638
4.59502 -0.0493712 -0.00567418
4.63046 -0.0485873 -0.0055366
4.66592 -0.0478219 -0.00540345
4.70139 -0.0470744 -0.00527454
4.73687 -0.0463443 -0.00514972
4.77237 -0.045631 -0.00502882
4.80787 -0.0449339 -0.00491168
4.84339 -0.0442527 -0.00479816
4.87892 -0.0435868 -0.00468812
4.91446 -0.0429357 -0.00458142
4.95002 -0.042299 -0.00447794
4.98559 -0.0416763 -0.00437755
5.02117 -0.0410672 -0.00428014
5.05677 -0.0404713 -0.0041856
5.09237 -0.0398882 -0.00409383
5.128 -0.0393175 -0.00400471
5.16363 -0.0387588 -0.00391816
5.19928 -0.0382119 -0.00383408
5.23494 -0.0376764 -0.00375239
5.27062 -0.037152 -0.003673
5.30631 -0.0366384 -0.00359583
5.34201 -0.0361353 -0.00352079
5.37773 -0.0356423 -0.00344783
5.41346 -0.0351593 -0.00337686
5.4492 -0.0346859 -0.00330781
5.48497 -0.0342219 -0.00324063
5.52074 -0.0337671 -0.00317525
5.55653 -0.0333212 -0.00311161
5.59233 -0.0328839 -0.00304964
5.62815 -0.0324551 -0.00298931
5.66399 -0.0320345 -0.00293054
5.69984 -0.031622 -0.0028733
5.7357 -0.0312172 -0.00281753
5.77158 -0.0308201 -0.00276318
5.80748 -0.0304304 -0.00271021
5.84339 -0.0300479 -0.00265858
5.87932 -0.0296725 -0.00260824
5.91526 -0.0293039 -0.00255915
5.95122 -0.0289421 -0.00251128
5.9872 -0.0285869 -0.00246458
6.02319 -0.028238 -0.00241902
6.05919 -0.0278954 -0.00237457
6.09522 -0.0275588 -0.00233119
6.13126 -0.0272283 -0.00228885
6.16732 -0.0269035 -0.00224752
6.20339 -0.0265844 -0.00220717
6.23949 -0.0262708 -0.00216776
6.27559 -0.0259626 -0.00212928
6.31172 -0.0256597 -0.0020917
6.34786 -0.025362 -0.00205498
6.38403 -0.0250693 -0.0020191
6.42021 -0.0247816 -0.00198405
6.4564 -0.0244987 -0.00194979
6.49262 -0.0242205 -0.0019163
6.52885 -0.0239469 -0.00188357
6.5651 -0.0236778 -0.00185157
6.60137 -0.0234131 -0.00182028
6.63766 -0.0231527 -0.00178968
6.67397 -0.0228965 -0.00175975
6.71029 -0.0226445 -0.00173047
6.74664 -0.0223965 -0.00170183
6.783 -0.0221524 -0.00167381
6.81938 -0.0219122 -0.00164639
6.85579 -0.0216758 -0.00161955
6.89221 -0.0214431 -0.00159329
6.92865 -0.021214 -0.00156758
6.96511 -0.0209885 -0.00154241
7.00159 -0.0207664 -0.00151776
7.0381 -0.0205478 -0.00149363
7.07462 -0.0203325 -0.00147
7.11116 -0.0201204 -0.00144685
7.14772 -0.0199116 -0.00142418
7.18431 -0.0197059 -0.00140197
7.22091 -0.0195032 -0.00138021
7.25754 -0.0193036 -0.00135889
7.29418 -0.0191069 -0.00133799
7.33085 -0.0189132 -0.00131751
7.36754 -0.0187222 -0.00129744
7.40425 -0.0185341 -0.00127777
7.44099 -0.0183486 -0.00125848
7.47774 -0.0181659 -0.00123957
7.51452 -0.0179858 -0.00122103
7.55132 -0.0178082 -0.00120284
7.58814 -0.0176332 -0.00118501
7.62498 -0.0174606 -0.00116752
7.66185 -0.0172905 -0.00115036
7.69874 -0.0171227 -0.00113353
7.73566 -0.0169573 -0.00111702
7.77259 -0.0167942 -0.00110082
7.80955 -0.0166333 -0.00108492
7.84654 -0.0164747 -0.00106932
7.88355 -0.0163182 -0.001054
7.92058 -0.0161638 -0.00103897
7.95763 -0.0160115 -0.00102422
7.99471 -0.0158613 -0.00100974
8.03182 -0.0157131 -0.000995518
8.06895 -0.0155669 -0.000981556
8.1061 -0.0154226 -0.000967846
8.14328 -0.0152803 -0.000954383
8.18049 -0.0151398 -0.00094116
8.21772 -0.0150011 -0.000928173
8.25497 -0.0148643 -0.000915416
8.29226 -0.0147292 -0.000902885
8.32956 -0.0145959 -0.000890573
8.3669 -0.0144643 -0.000878477
8.40426 -0.0143344 -0.000866592
8.44165 -0.0142062 -0.000854913
8.47906 -0.0140796 -0.000843436
8.5165 -0.0139546 -0.000832156
8.55397 -0.0138311 -0.000821069
8.59146 -0.0137092 -0.000810171
8.62899 -0.0135889 -0.000799459
8.66654 -0.01347 -0.000788927
8.70412 -0.0133526 -0.000778573
8.74172 -0.0132366 -0.000768392
8.77936 -0.0131221 -0.000758381
8.81702 -0.013009 -0.000748537
8.85471 -0.0128972 -0.000738856
8.89244 -0.0127868 -0.000729334
8.93019 -0.0126778 -0.000719969
8.96797 -0.01257 -0.000710757
9.00578 -0.0124635 -0.000701695
9.04362 -0.0123583 -0.00069278
9.08149 -0.0122544 -0.000684009
9.11939 -0.0121517 -0.00067538
9.15732 -0.0120502 -0.000666888
9.19528 -0.0119499 -0.000658532
9.23327 -0.0118507 -0.000650309
9.2713 -0.0117527 -0.000642217
9.30935 -0.0116559 -0.000634252
9.34744 -0.0115601 -0.000626412
9.38556 -0.0114655 -0.000618695
9.42371 -0.0113719 -0.000611098
9.46189 -0.0112794 -0.000603619
9.50011 -0.011188 -0.000596256
9.53836 -0.0110976 -0.000589007
9.57664 -0.0110082 -0.000581869
9.61496 -0.0109198 -0.00057484
9.65331 -0.0108324 -0.000567918
9.69169 -0.0107459 -0.000561101
9.73011 -0.0106605 -0.000554388
9.76856 -0.0105759 -0.000547775
9.80704 -0.0104923 -0.000541262
9.84557 -0.0104097 -0.000534846
9.88412 -0.0103279 -0.000528526
9.92271 -0.010247 -0.0005223
9.96134 -0.010167 -0.000516166
10 -0.0100878 -0.000510122
10.0387 -0.0100095 -0.000504167
10.0774 -0.00993205 -0.000498299
10.1162 -0.00985541 -0.000492516
10.155 -0.00977958 -0.000486818
10.1939 -0.00970456 -0.000481202
10.2328 -0.00963033 -0.000475667
10.2717 -0.00955687 -0.000470212
10.3106 -0.00948419 -0.000464835
10.3496 -0.00941226 -0.000459534
10.3887 -0.00934108 -0.000454309
10.4278 -0.00927064 -0.000449158
10.4669 -0.00920092 -0.000444079
10.506 -0.00913192 -0.000439072
10.5452 -0.00906362 -0.000434135
10.5845 -0.00899602 -0.000429268
10.6238 -0.0089291 -0.000424467
10.6631 -0.00886287 -0.000419734
10.7024 -0.0087973 -0.000415066
10.7418 -0.00873238 -0.000410462
10.7813 -0.00866812 -0.000405922
10.8208 -0.0086045 -0.000401443
10.8603 -0.00854151 -0.000397026
10.8999 -0.00847914 -0.000392669
10.9395 -0.00841739 -0.000388371
10.9792 -0.00835625 -0.00038413
11.0189 -0.0082957 -0.000379947
11.0586 -0.00823574 -0.00037582
11.0984 -0.00817637 -0.000371748
11.1383 -0.00811757 -0.000367731
11.1781 -0.00805934 -0.000363766
11.2181 -0.00800167 -0.000359854
11.2581 -0.00794455 -0.000355994
11.2981 -0.00788797 -0.000352185
11.3381 -0.00783194 -0.000348425
11.3783 -0.00777643 -0.000344714
11.4184 -0.00772145 -0.000341052
11.4587 -0.00766699 -0.000337437
11.4989 -0.00761303 -0.00033387
11.5392 -0.00755958 -0.000330348
11.5796 -0.00750663 -0.000326871
11.62 -0.00745417 -0.000323439
11.6605 -0.00740219 -0.00032005
11.701 -0.0073507 -0.000316705
11.7415 -0.00729967 -0.000313402
11.7822 -0.00724911 -0.000310141
11.8228 -0.00719901 -0.000306921
11.8636 -0.00714937 -0.000303741
11.9043 -0.00710018 -0.000300601
11.9452 -0.00705143 -0.000297501
11.986 -0.00700311 -0.000294439
12.027 -0.00695523 -0.000291415
12.068 -0.00690778 -0.000288428
12.109 -0.00686075 -0.000285478
12.1501 -0.00681414 -0.000282565
12.1913 -0.00676793 -0.000279687
12.2325 -0.00672214 -0.000276844
12.2738 -0.00667674 -0.000274036
12.3151 -0.00663174 -0.000271262
12.3565 -0.00658713 -0.000268521
12.3979 -0.00654291 -0.000265814
12.4394 -0.00649907 -0.000263139
12.481 -0.00645561 -0.000260496
12.5226 -0.00641253 -0.000257885
12.5643 -0.00636981 -0.000255305
12.6061 -0.00632745 -0.000252755
12.6479 -0.00628545 -0.000250236
12.6898 -0.00624381 -0.000247746
12.7317 -0.00620252 -0.000245286
12.7737 -0.00616158 -0.000242854
12.8158 -0.00612098 -0.000240451
12.8579 -0.00608072 -0.000238076
12.9001 -0.00604079 -0.000235728
12.9424 -0.00600119 -0.000233408
12.9847 -0.00596192 -0.000231115
13.0271 -0.00592298 -0.000228848
13.0696 -0.00588435 -0.000226606
13.1121 -0.00584604 -0.000224391
13.1547 -0.00580803 -0.000222201
13.1974 -0.00577034 -0.000220036
13.2402 -0.00573295 -0.000217895
13.283 -0.00569586 -0.000215778
13.3259 -0.00565907 -0.000213686
13.3689 -0.00562258 -0.000211617
13.4119 -0.00558637 -0.000209571
13.455 -0.00555045 -0.000207548
13.4982 -0.00551482 -0.000205547
13.5415 -0.00547946 -0.000203569
13.5848 -0.00544438 -0.000201612
13.6283 -0.00540958 -0.000199677
13.6718 -0.00537505 -0.000197763
13.7153 -0.00534078 -0.000195871
13.759 -0.00530678 -0.000193999
13.8028 -0.00527304 -0.000192147
13.8466 -0.00523956 -0.000190316
13.8905 -0.00520634 -0.000188504
13.9345 -0.00517336 -0.000186712
13.9786 -0.00514064 -0.000184939
14.0227 -0.00510817 -0.000183186
14.067 -0.00507594 -0.00018145
14.1113 -0.00504395 -0.000179734
14.1558 -0.0050122 -0.000178036
14.2003 -0.00498068 -0.000176355
14.2449 -0.0049494 -0.000174693
14.2896 -0.00491835 -0.000173048
14.3344 -0.00488753 -0.00017142
14.3793 -0.00485693 -0.000169809
14.4243 -0.00482656 -0.000168216
14.4693 -0.00479641 -0.000166638
14.5145 -0.00476647 -0.000165077
14.5598 -0.00473675 -0.000163532
14.6052 -0.00470725 -0.000162003
14.6506 -0.00467795 -0.00016049
14.6962 -0.00464886 -0.000158992
14.7419 -0.00461998 -0.00015751
14.7877 -0.0045913 -0.000156042
14.8336 -0.00456282 -0.00015459
14.8796 -0.00453454 -0.000153152
14.9257 -0.00450646 -0.000151729
14.9719 -0.00447857 -0.000150319
15.0182 -0.00445088 -0.000148924
15.0647 -0.00442337 -0.000147543
15.1112 -0.00439606 -0.000146176
15.1579 -0.00436892 -0.000144822
15.2047 -0.00434197 -0.000143481
15.2516 -0.00431521 -0.000142154
15.2986 -0.00428862 -0.00014084
15.3458 -0.00426221 -0.000139538
15.393 -0.00423597 -0.000138249
15.4404 -0.00420991 -0.000136973
15.488 -0.00418402 -0.000135709
15.5356 -0.0041583 -0.000134457
15.5834 -0.00413275 -0.000133217
15.6313 -0.00410736 -0.000131989
15.6794 -0.00408213 -0.000130773
15.7276 -0.00405707 -0.000129568
15.7759 -0.00403216 -0.000128375
15.8243 -0.00400741 -0.000127193
15.873 -0.00398282 -0.000126021
15.9217 -0.00395839 -0.000124861
15.9706 -0.0039341 -0.000123712
16.0197 -0.00390996 -0.000122573
16.0689 -0.00388598 -0.000121445
16.1182 -0.00386214 -0.000120327
16.1677 -0.00383844 -0.000119219
16.2174 -0.00381489 -0.000118122
16.2672 -0.00379147 -0.000117034
16.3172 -0.0037682 -0.000115956
16.3674 -0.00374506 -0.000114888
16.4177 -0.00372206 -0.00011383
16.4682 -0.0036992 -0.000112781
16.5189 -0.00367647 -0.000111741
16.5697 -0.00365386 -0.00011071
16.6208 -0.00363139 -0.000109689
16.672 -0.00360904 -0.000108676
16.7234 -0.00358682 -0.000107672
16.775 -0.00356472 -0.000106677
16.8268 -0.00354274 -0.00010569
16.8787 -0.00352088 -0.000104712
16.9309 -0.00349915 -0.000103742
16.9833 -0.00347752 -0.000102781
17.0359 -0.00345602 -0.000101827
17.0887 -0.00343462 -0.000100882
17.1418 -0.00341334 -9.99441e-05
17.195 -0.00339217 -9.90142e-05
17.2485 -0.0033711 -9.80919e-05
17.3022 -0.00335014 -9.71772e-05
17.3562 -0.00332929 -9.62698e-05
17.4104 -0.00330854 -9.53698e-05
17.4648 -0.00328789 -9.44769e-05
17.5195 -0.00326734 -9.35912e-05
17.5744 -0.00324688 -9.27124e-05
17.6296 -0.00322652 -9.18405e-05
17.6851 -0.00320626 -9.09753e-05
17.7408 -0.00318608 -9.01168e-05
17.7969 -0.003166 -8.92648e-05
17.8532 -0.003146 -8.84193e-05
17.9098 -0.00312609 -8.758e-05
17.9667 -0.00310627 -8.6747e-05
18.0239 -0.00308652 -8.59201e-05
18.0815 -0.00306686 -8.50992e-05
18.1393 -0.00304728 -8.42842e-05
18.1975 -0.00302777 -8.3475e-05
18.256 -0.00300833 -8.26714e-05
18.3149 -0.00298897 -8.18734e-05
18.3742 -0.00296967 -8.10809e-05
18.4338 -0.00295044 -8.02936e-05
18.4938 -0.00293128 -7.95116e-05
18.5542 -0.00291218 -7.87347e-05
18.615 -0.00289314 -7.79627e-05
18.6762 -0.00287416 -7.71957e-05
18.7379 -0.00285523 -7.64333e-05
18.8 -0.00283635 -7.56756e-05
18.8625 -0.00281752 -7.49224e-05
18.9255 -0.00279874 -7.41736e-05
18.9891 -0.00278 -7.34289e-05
19.0531 -0.0027613 -7.26884e-05
19.1177 -0.00274264 -7.19518e-05
19.1828 -0.00272401 -7.1219e-05
19.2484 -0.00270541 -7.04899e-05
19.3147 -0.00268684 -6.97643e-05
19.3816 -0.00266828 -6.9042e-05
19.4491 -0.00264974 -6.83229e-05
19.5173 -0.00263122 -6.76067e-05
19.5862 -0.0026127 -6.68934e-05
19.6558 -0.00259418 -6.61827e-05
19.7262 -0.00257566 -6.54743e-05
19.7974 -0.00255713 -6.47682e-05
19.8694 -0.00253858 -6.4064e-05
19.9423 -0.00252001 -6.33614e-05
20.0162 -0.00250141 -6.26603e-05
20.091 -0.00248276 -6.19603e-05
20.1669 -0.00246407 -6.1261e-05
20.244 -0.00244532 -6.05622e-05
20.3222 -0.00242649 -5.98635e-05
20.4016 -0.00240758 -5.91643e-05
20.4825 -0.00238857 -5.84643e-05
20.5648 -0.00236945 -5.77628e-05
20.6487 -0.00235019 -5.70593e-05
20.7344 -0.00233078 -5.6353e-05
20.8219 -0.00231119 -5.56432e-05
20.9115 -0.00229138 -5.49288e-05
21.0034 -0.00227134 -5.42088e-05
21.0979 -0.002251 -5.34817e-05
21.1952 -0.00223033 -5.27459e-05
21.2959 -0.00220925 -5.19993e-05
21.4004 -0.0021877 -5.12392e-05
21.5093 -0.00216554 -5.04622e-05
21.6237 -0.00214265 -4.96633e-05
21.7448 -0.0021188 -4.88357e-05
21.8747 -0.00209368 -4.79689e-05
22.0165 -0.00206674 -4.70451e-05
22.1768 -0.00203692 -4.60296e-05
22.3723 -0.00200142 -4.48304e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.25Lambda0.5Nc1ClassicOneLoop/GRpOneLoop.txt <==
-22.3723 -0.00200142 -4.48307e-05
-22.1768 -0.00203692 -4.60299e-05
-22.0165 -0.00206674 -4.70454e-05
-21.8747 -0.00209369 -4.79692e-05
-21.7448 -0.00211881 -4.8836e-05
-21.6237 -0.00214266 -4.96636e-05
-21.5093 -0.00216555 -5.04625e-05
-21.4004 -0.0021877 -5.12396e-05
-21.2959 -0.00220926 -5.19997e-05
-21.1952 -0.00223034 -5.27463e-05
-21.0979 -0.00225101 -5.34821e-05
-21.0034 -0.00227134 -5.42091e-05
-20.9115 -0.00229139 -5.49292e-05
-20.8219 -0.00231119 -5.56436e-05
-20.7344 -0.00233079 -5.63534e-05
-20.6487 -0.0023502 -5.70597e-05
-20.5648 -0.00236946 -5.77632e-05
-20.4825 -0.00238858 -5.84647e-05
-20.4016 -0.00240759 -5.91647e-05
-20.3222 -0.0024265 -5.98639e-05
-20.244 -0.00244533 -6.05627e-05
-20.1669 -0.00246408 -6.12615e-05
-20.091 -0.00248277 -6.19607e-05
-20.0162 -0.00250142 -6.26608e-05
-19.9423 -0.00252002 -6.33619e-05
-19.8694 -0.00253859 -6.40645e-05
-19.7974 -0.00255714 -6.47687e-05
-19.7262 -0.00257567 -6.54748e-05
-19.6558 -0.00259419 -6.61832e-05
-19.5862 -0.00261271 -6.68939e-05
-19.5173 -0.00263123 -6.76072e-05
-19.4491 -0.00264975 -6.83234e-05
-19.3816 -0.00266829 -6.90425e-05
-19.3147 -0.00268685 -6.97648e-05
-19.2484 -0.00270542 -7.04905e-05
-19.1828 -0.00272402 -7.12196e-05
-19.1177 -0.00274265 -7.19524e-05
-19.0531 -0.00276132 -7.2689e-05
-18.9891 -0.00278002 -7.34295e-05
-18.9255 -0.00279875 -7.41742e-05
-18.8625 -0.00281754 -7.4923e-05
-18.8 -0.00283636 -7.56763e-05
-18.7379 -0.00285524 -7.6434e-05
-18.6762 -0.00287417 -7.71963e-05
-18.615 -0.00289315 -7.79634e-05
-18.5542 -0.00291219 -7.87354e-05
-18.4938 -0.00293129 -7.95123e-05
-18.4338 -0.00295046 -8.02943e-05
-18.3742 -0.00296968 -8.10816e-05
-18.3149 -0.00298898 -8.18742e-05
-18.256 -0.00300834 -8.26722e-05
-18.1975 -0.00302778 -8.34758e-05
-18.1393 -0.00304729 -8.4285e-05
-18.0815 -0.00306687 -8.51e-05
-18.0239 -0.00308654 -8.59209e-05
-17.9667 -0.00310628 -8.67478e-05
-17.9098 -0.00312611 -8.75809e-05
-17.8532 -0.00314602 -8.84201e-05
-17.7969 -0.00316601 -8.92657e-05
-17.7408 -0.0031861 -9.01176e-05
-17.6851 -0.00320627 -9.09762e-05
-17.6296 -0.00322654 -9.18414e-05
-17.5744 -0.0032469 -9.27133e-05
-17.5195 -0.00326735 -9.35921e-05
-17.4648 -0.0032879 -9.44779e-05
-17.4104 -0.00330855 -9.53707e-05
-17.3562 -0.00332931 -9.62708e-05
-17.3022 -0.00335016 -9.71781e-05
-17.2485 -0.00337112 -9.80929e-05
-17.195 -0.00339218 -9.90152e-05
-17.1418 -0.00341336 -9.99452e-05
-17.0887 -0.00343464 -0.000100883
-17.0359 -0.00345603 -0.000101828
-16.9833 -0.00347754 -0.000102782
-16.9309 -0.00349916 -0.000103744
-16.8787 -0.0035209 -0.000104713
-16.8268 -0.00354276 -0.000105692
-16.775 -0.00356474 -0.000106678
-16.7234 -0.00358684 -0.000107673
-16.672 -0.00360906 -0.000108677
-16.6208 -0.00363141 -0.00010969
-16.5697 -0.00365388 -0.000110711
-16.5189 -0.00367649 -0.000111742
-16.4682 -0.00369922 -0.000112782
-16.4177 -0.00372209 -0.000113831
-16.3674 -0.00374509 -0.00011489
-16.3172 -0.00376822 -0.000115958
-16.2672 -0.00379149 -0.000117036
-16.2174 -0.00381491 -0.000118123
-16.1677 -0.00383846 -0.000119221
-16.1182 -0.00386216 -0.000120328
-16.0689 -0.003886 -0.000121446
-16.0197 -0.00390999 -0.000122575
-15.9706 -0.00393412 -0.000123713
-15.9217 -0.00395841 -0.000124863
-15.873 -0.00398285 -0.000126023
-15.8243 -0.00400744 -0.000127194
-15.7759 -0.00403219 -0.000128376
-15.7276 -0.00405709 -0.00012957
-15.6794 -0.00408216 -0.000130775
-15.6313 -0.00410738 -0.000131991
-15.5834 -0.00413277 -0.000133219
-15.5356 -0.00415833 -0.000134459
-15.488 -0.00418405 -0.000135711
-15.4404 -0.00420994 -0.000136975
-15.393 -0.004236 -0.000138251
-15.3458 -0.00426224 -0.00013954
-15.2986 -0.00428865 -0.000140842
-15.2516 -0.00431524 -0.000142156
-15.2047 -0.004342 -0.000143483
-15.1579 -0.00436895 -0.000144824
-15.1112 -0.00439608 -0.000146178
-15.0647 -0.0044234 -0.000147545
-15.0182 -0.00445091 -0.000148926
-14.9719 -0.0044786 -0.000150321
-14.9257 -0.00450649 -0.000151731
-14.8796 -0.00453457 -0.000153154
-14.8336 -0.00456285 -0.000154592
-14.7877 -0.00459133 -0.000156045
-14.7419 -0.00462001 -0.000157512
-14.6962 -0.00464889 -0.000158995
-14.6506 -0.00467798 -0.000160492
-14.6052 -0.00470728 -0.000162006
-14.5598 -0.00473679 -0.000163535
-14.5145 -0.00476651 -0.00016508
-14.4693 -0.00479644 -0.000166641
-14.4243 -0.0048266 -0.000168218
-14.3793 -0.00485697 -0.000169812
-14.3344 -0.00488757 -0.000171423
-14.2896 -0.00491839 -0.00017305
-14.2449 -0.00494944 -0.000174695
-14.2003 -0.00498072 -0.000176358
-14.1558 -0.00501224 -0.000178038
-14.1113 -0.00504399 -0.000179737
-14.067 -0.00507598 -0.000181453
-14.0227 -0.00510821 -0.000183188
-13.9786 -0.00514068 -0.000184942
-13.9345 -0.0051734 -0.000186715
-13.8905 -0.00520638 -0.000188507
-13.8466 -0.0052396 -0.000190319
-13.8028 -0.00527308 -0.00019215
-13.759 -0.00530682 -0.000194002
-13.7153 -0.00534082 -0.000195874
-13.6718 -0.00537509 -0.000197767
-13.6283 -0.00540962 -0.00019968
-13.5848 -0.00544443 -0.000201615
-13.5415 -0.0054795 -0.000203572
-13.4982 -0.00551486 -0.00020555
-13.455 -0.0055505 -0.000207551
-13.4119 -0.00558642 -0.000209574
-13.3689 -0.00562262 -0.00021162
-13.3259 -0.00565912 -0.000213689
-13.283 -0.00569591 -0.000215782
-13.2402 -0.005733 -0.000217899
-13.1974 -0.00577039 -0.000220039
-13.1547 -0.00580808 -0.000222205
-13.1121 -0.00584609 -0.000224395
-13.0696 -0.0058844 -0.00022661
-13.0271 -0.00592303 -0.000228852
-12.9847 -0.00596198 -0.000231119
-12.9424 -0.00600125 -0.000233412
-12.9001 -0.00604084 -0.000235733
-12.8579 -0.00608077 -0.00023808
-12.8158 -0.00612103 -0.000240455
-12.7737 -0.00616164 -0.000242859
-12.7317 -0.00620258 -0.00024529
-12.6898 -0.00624387 -0.000247751
-12.6479 -0.00628551 -0.00025024
-12.6061 -0.00632751 -0.00025276
-12.5643 -0.00636987 -0.00025531
-12.5226 -0.00641259 -0.00025789
-12.481 -0.00645568 -0.000260501
-12.4394 -0.00649914 -0.000263144
-12.3979 -0.00654298 -0.000265819
-12.3565 -0.0065872 -0.000268527
-12.3151 -0.00663181 -0.000271267
-12.2738 -0.00667681 -0.000274042
-12.2325 -0.0067222 -0.00027685
-12.1913 -0.006768 -0.000279693
-12.1501 -0.0068142 -0.000282571
-12.109 -0.00686082 -0.000285484
-12.068 -0.00690785 -0.000288434
-12.027 -0.00695531 -0.000291421
-11.986 -0.00700319 -0.000294445
-11.9452 -0.0070515 -0.000297507
-11.9043 -0.00710025 -0.000300608
-11.8636 -0.00714945 -0.000303748
-11.8228 -0.00719909 -0.000306927
-11.7822 -0.00724919 -0.000310148
-11.7415 -0.00729975 -0.000313409
-11.701 -0.00735078 -0.000316712
-11.6605 -0.00740227 -0.000320057
-11.62 -0.00745425 -0.000323446
-11.5796 -0.00750671 -0.000326878
-11.5392 -0.00755967 -0.000330355
-11.4989 -0.00761312 -0.000333877
-11.4587 -0.00766707 -0.000337445
-11.4184 -0.00772154 -0.00034106
-11.3783 -0.00777652 -0.000344722
-11.3381 -0.00783203 -0.000348433
-11.2981 -0.00788807 -0.000352193
-11.2581 -0.00794464 -0.000356003
-11.2181 -0.00800176 -0.000359863
-11.1781 -0.00805944 -0.000363775
-11.1383 -0.00811767 -0.00036774
-11.0984 -0.00817647 -0.000371757
-11.0586 -0.00823584 -0.000375829
-11.0189 -0.0082958 -0.000379957
-10.9792 -0.00835635 -0.00038414
-10.9395 -0.0084175 -0.00038838
-10.8999 -0.00847925 -0.000392679
-10.8603 -0.00854162 -0.000397036
-10.8208 -0.00860461 -0.000401454
-10.7813 -0.00866823 -0.000405932
-10.7418 -0.0087325 -0.000410473
-10.7024 -0.00879741 -0.000415077
-10.6631 -0.00886298 -0.000419745
-10.6238 -0.00892922 -0.000424479
-10.5845 -0.00899614 -0.000429279
-10.5452 -0.00906374 -0.000434147
-10.506 -0.00913204 -0.000439084
-10.4669 -0.00920104 -0.000444091
-10.4278 -0.00927076 -0.00044917
-10.3887 -0.00934121 -0.000454321
-10.3496 -0.00941239 -0.000459547
-10.3106 -0.00948432 -0.000464848
-10.2717 -0.00955701 -0.000470225
-10.2328 -0.00963046 -0.000475681
-10.1939 -0.0097047 -0.000481216
-10.155 -0.00977973 -0.000486832
-10.1162 -0.00985555 -0.000492531
-10.0774 -0.0099322 -0.000498314
-10.0387 -0.0100097 -0.000504182
-10 -0.010088 -0.000510137
-9.96134 -0.0101671 -0.000516181
-9.92271 -0.0102471 -0.000522316
-9.88412 -0.010328 -0.000528542
-9.84557 -0.0104098 -0.000534863
-9.80704 -0.0104925 -0.000541279
-9.76856 -0.0105761 -0.000547792
-9.73011 -0.0106606 -0.000554405
-9.69169 -0.0107461 -0.000561119
-9.65331 -0.0108326 -0.000567936
-9.61496 -0.01092 -0.000574859
-9.57664 -0.0110083 -0.000581888
-9.53836 -0.0110977 -0.000589026
-9.50011 -0.0111882 -0.000596276
-9.46189 -0.0112796 -0.00060364
-9.42371 -0.0113721 -0.000611119
-9.38556 -0.0114657 -0.000618716
-9.34744 -0.0115603 -0.000626433
-9.30935 -0.0116561 -0.000634274
-9.2713 -0.0117529 -0.000642239
-9.23327 -0.0118509 -0.000650332
-9.19528 -0.0119501 -0.000658556
-9.15732 -0.0120504 -0.000666912
-9.11939 -0.0121519 -0.000675404
-9.08149 -0.0122546 -0.000684034
-9.04362 -0.0123586 -0.000692806
-9.00578 -0.0124638 -0.000701721
-8.96797 -0.0125702 -0.000710784
-8.93019 -0.012678 -0.000719996
-8.89244 -0.0127871 -0.000729362
-8.85471 -0.0128975 -0.000738884
-8.81702 -0.0130092 -0.000748566
-8.77936 -0.0131224 -0.000758411
-8.74172 -0.0132369 -0.000768422
-8.70412 -0.0133528 -0.000778604
-8.66654 -0.0134702 -0.000788959
-8.62899 -0.0135891 -0.000799491
-8.59146 -0.0137095 -0.000810204
-8.55397 -0.0138314 -0.000821103
-8.5165 -0.0139548 -0.00083219
-8.47906 -0.0140799 -0.000843471
-8.44165 -0.0142065 -0.000854949
-8.40426 -0.0143347 -0.000866629
-8.3669 -0.0144646 -0.000878515
-8.32956 -0.0145962 -0.000890612
-8.29226 -0.0147296 -0.000902924
-8.25497 -0.0148646 -0.000915457
-8.21772 -0.0150015 -0.000928215
-8.18049 -0.0151401 -0.000941203
-8.14328 -0.0152806 -0.000954426
-8.1061 -0.015423 -0.000967891
-8.06895 -0.0155673 -0.000981602
-8.03182 -0.0157135 -0.000995565
-7.99471 -0.0158617 -0.00100979
-7.95763 -0.0160119 -0.00102427
-7.92058 -0.0161642 -0.00103902
-7.88355 -0.0163186 -0.00105406
-7.84654 -0.0164751 -0.00106937
-7.80955 -0.0166337 -0.00108497
-7.77259 -0.0167946 -0.00110087
-7.73566 -0.0169577 -0.00111708
-7.69874 -0.0171231 -0.00113359
-7.66185 -0.0172909 -0.00115042
-7.62498 -0.0174611 -0.00116758
-7.58814 -0.0176336 -0.00118507
-7.55132 -0.0178087 -0.00120291
-7.51452 -0.0179862 -0.00122109
-7.47774 -0.0181664 -0.00123964
-7.44099 -0.0183491 -0.00125855
-7.40425 -0.0185346 -0.00127784
-7.36754 -0.0187228 -0.00129752
-7.33085 -0.0189137 -0.00131759
-7.29418 -0.0191075 -0.00133807
-7.25754 -0.0193042 -0.00135896
-7.22091 -0.0195038 -0.00138029
-7.18431 -0.0197064 -0.00140205
-7.14772 -0.0199122 -0.00142426
-7.11116 -0.020121 -0.00144694
-7.07462 -0.0203331 -0.00147009
-7.0381 -0.0205484 -0.00149372
-7.00159 -0.0207671 -0.00151786
-6.96511 -0.0209891 -0.0015425
-6.92865 -0.0212147 -0.00156768
-6.89221 -0.0214438 -0.00159339
-6.85579 -0.0216765 -0.00161966
-6.81938 -0.0219129 -0.00164649
-6.783 -0.0221531 -0.00167392
-6.74664 -0.0223972 -0.00170194
-6.71029 -0.0226452 -0.00173059
-6.67397 -0.0228973 -0.00175987
-6.63766 -0.0231535 -0.0017898
-6.60137 -0.0234139 -0.0018204
-6.5651 -0.0236786 -0.0018517
-6.52885 -0.0239477 -0.00188371
-6.49262 -0.0242213 -0.00191644
-6.4564 -0.0244996 -0.00194993
-6.42021 -0.0247825 -0.00198419
-6.38403 -0.0250703 -0.00201925
-6.34786 -0.025363 -0.00205513
-6.31172 -0.0256607 -0.00209186
-6.27559 -0.0259636 -0.00212945
-6.23949 -0.0262718 -0.00216793
-6.20339 -0.0265854 -0.00220734
-6.16732 -0.0269045 -0.0022477
-6.13126 -0.0272294 -0.00228904
-6.09522 -0.02756 -0.00233138
-6.05919 -0.0278965 -0.00237477
-6.02319 -0.0282392 -0.00241923
-5.9872 -0.0285881 -0.00246479
-5.95122 -0.0289434 -0.00251149
-5.91526 -0.0293052 -0.00255937
-5.87932 -0.0296738 -0.00260847
-5.84339 -0.0300492 -0.00265882
-5.80748 -0.0304317 -0.00271046
-5.77158 -0.0308215 -0.00276343
-5.7357 -0.0312186 -0.00281779
-5.69984 -0.0316234 -0.00287357
-5.66399 -0.032036 -0.00293082
-5.62815 -0.0324567 -0.0029896
-5.59233 -0.0328855 -0.00304994
-5.55653 -0.0333228 -0.00311192
-5.52074 -0.0337688 -0.00317557
-5.48497 -0.0342237 -0.00324096
-5.4492 -0.0346877 -0.00330816
-5.41346 -0.0351611 -0.00337721
-5.37773 -0.0356442 -0.00344819
-5.34201 -0.0361372 -0.00352117
-5.30631 -0.0366404 -0.00359622
-5.27062 -0.0371541 -0.00367341
-5.23494 -0.0376785 -0.00375281
-5.19928 -0.0382141 -0.00383452
-5.16363 -0.0387611 -0.00391861
-5.128 -0.0393197 -0.00400518
-5.09237 -0.0398905 -0.00409431
-5.05677 -0.0404737 -0.00418611
-5.02117 -0.0410697 -0.00428066
-4.98559 -0.0416789 -0.00437809
-4.95002 -0.0423017 -0.0044785
-4.91446 -0.0429384 -0.004582
-4.87892 -0.0435896 -0.00468873
-4.84339 -0.0442556 -0.00479879
-4.80787 -0.0449369 -0.00491234
-4.77237 -0.045634 -0.0050295
-4.73687 -0.0463475 -0.00515043
-4.70139 -0.0470777 -0.00527528
-4.66592 -0.0478253 -0.00540422
-4.63046 -0.0485908 -0.0055374
-4.59502 -0.0493748 -0.00567501
-4.55958 -0.0501778 -0.00581725
-4.52416 -0.0510007 -0.00596429
-4.48875 -0.0518439 -0.00611637
-4.45335 -0.0527082 -0.00627369
-4.41797 -0.0535943 -0.00643648
-4.38259 -0.0545029 -0.00660499
-4.34722 -0.0554349 -0.00677947
-4.31187 -0.056391 -0.0069602
-4.27653 -0.0573722 -0.00714747
-4.24119 -0.0583792 -0.00734156
-4.20587 -0.059413 -0.00754281
-4.17056 -0.0604747 -0.00775155
-4.13526 -0.0615651 -0.00796813
-4.09997 -0.0626854 -0.00819294
-4.06469 -0.0638368 -0.00842638
-4.02942 -0.0650203 -0.00866886
-3.99416 -0.0662372 -0.00892084
-3.95891 -0.0674888 -0.0091828
-3.92367 -0.0687764 -0.00945524
-3.88844 -0.0701014 -0.0097387
-3.85322 -0.0714654 -0.0100337
-3.81801 -0.0728699 -0.010341
-3.7828 -0.0743166 -0.0106611
-3.74761 -0.0758071 -0.0109948
-3.71243 -0.0773434 -0.0113427
-3.67726 -0.0789272 -0.0117057
-3.64209 -0.0805607 -0.0120846
-3.60694 -0.0822459 -0.0124803
-3.57179 -0.0839851 -0.0128937
-3.53665 -0.0857808 -0.013326
-3.50152 -0.0876353 -0.0137781
-3.4664 -0.0895513 -0.0142513
-3.43129 -0.0915317 -0.0147469
-3.39619 -0.0935793 -0.0152661
-3.36109 -0.0956974 -0.0158105
-3.32601 -0.0978892 -0.0163817
-3.29093 -0.100158 -0.0169813
-3.25586 -0.102508 -0.0176111
-3.2208 -0.104943 -0.0182732
-3.18574 -0.107468 -0.0189697
-3.1507 -0.110086 -0.0197029
-3.11566 -0.112802 -0.0204754
-3.08063 -0.115622 -0.0212897
-3.0456 -0.118551 -0.022149
-3.01059 -0.121594 -0.0230563
-2.97558 -0.124759 -0.0240152
-2.94058 -0.128051 -0.0250296
-2.90558 -0.131478 -0.0261035
-2.87059 -0.135047 -0.0272416
-2.83561 -0.138766 -0.0284488
-2.80064 -0.142644 -0.0297307
-2.76567 -0.146691 -0.0310931
-2.73071 -0.150916 -0.0325428
-2.69576 -0.15533 -0.034087
-2.66081 -0.159945 -0.0357338
-2.62587 -0.164774 -0.0374921
-2.59094 -0.169829 -0.0393718
-2.55601 -0.175126 -0.0413839
-2.52109 -0.18068 -0.0435405
-2.48617 -0.186509 -0.0458554
-2.45126 -0.192631 -0.0483436
-2.41636 -0.199067 -0.0510223
-2.38146 -0.205837 -0.0539107
-2.34657 -0.212967 -0.0570302
-2.31168 -0.220482 -0.0604053
-2.2768 -0.22841 -0.0640634
-2.24192 -0.236781 -0.0680359
-2.20705 -0.245631 -0.0723583
-2.17219 -0.254994 -0.0770712
-2.13733 -0.264911 -0.0822211
-2.10247 -0.275426 -0.0878616
-2.06762 -0.286587 -0.0940542
-2.03278 -0.298444 -0.10087
-1.99794 -0.311055 -0.108393
-1.9631 -0.324482 -0.116718
-1.92827 -0.338789 -0.125958
-1.89345 -0.35405 -0.136247
-1.85862 -0.37034 -0.147742
-1.82381 -0.387741 -0.160626
-1.78899 -0.406337 -0.175123
-1.75419 -0.426214 -0.191494
-1.71938 -0.447456 -0.210058
-1.68458 -0.470141 -0.231196
-1.64979 -0.494333 -0.255369
-1.61499 -0.520067 -0.283139
-1.58021 -0.547335 -0.315186
-1.54542 -0.576053 -0.352341
-1.51064 -0.606019 -0.395614
-1.47586 -0.636853 -0.446227
-1.44109 -0.667891 -0.505649
-1.40632 -0.698054 -0.575612
-1.37155 -0.725636 -0.658098
-1.33679 -0.748028 -0.75525
-1.30203 -0.761349 -0.86914
-1.26727 -0.760037 -1.00128
-1.23251 -0.736509 -1.15171
-1.19776 -0.681218 -1.31757
-1.16301 -0.583666 -1.49122
-1.12827 -0.435074 -1.6585
-1.09352 -0.232914 -1.79879
-1.05878 0.0141869 -1.88885
-1.02405 0.284821 -1.91058
-0.989309 0.549713 -1.85907
-0.954576 0.781639 -1.74506
-0.919844 0.963982 -1.58975
-0.885115 1.09293 -1.41606
-0.850388 1.17406 -1.2423
-0.815663 1.21726 -1.07994
-0.78094 1.23288 -0.934524
-0.746219 1.22974 -0.807574
-0.711499 1.21462 -0.698326
-0.676781 1.19239 -0.604969
-0.642065 1.16639 -0.525355
-0.60735 1.13884 -0.457381
-0.572637 1.11119 -0.399148
-0.537925 1.08436 -0.349017
-0.503214 1.05888 -0.305609
-0.468504 1.03509 -0.267775
-0.433796 1.01313 -0.234566
-0.399089 0.99309 -0.205198
-0.364382 0.974965 -0.179022
-0.329676 0.958729 -0.155499
-0.294972 0.944335 -0.134178
-0.260267 0.931726 -0.114682
-0.225564 0.920843 -0.0966879
-0.190861 0.911629 -0.0799187
-0.156158 0.904034 -0.0641335
-0.121456 0.898014 -0.0491193
-0.0867541 0.89353 -0.0346843
-0.0520524 0.890557 -0.0206522
-0.0173508 0.889075 -0.0068579
0.0173508 0.889075 0.0068579
0.0520524 0.890557 0.0206522
0.0867541 0.89353 0.0346843
0.121456 0.898014 0.0491193
0.156158 0.904034 0.0641335
0.190861 0.911629 0.0799187
0.225564 0.920843 0.0966879
0.260267 0.931726 0.114682
0.294972 0.944335 0.134178
0.329676 0.958729 0.155499
0.364382 0.974965 0.179022
0.399089 0.99309 0.205198
0.433796 1.01313 0.234566
0.468504 1.03509 0.267775
0.503214 1.05888 0.305609
0.537925 1.08436 0.349017
0.572637 1.11119 0.399148
0.60735 1.13884 0.457381
0.642065 1.16639 0.525355
0.676781 1.19239 0.604969
0.711499 1.21462 0.698326
0.746219 1.22974 0.807574
0.78094 1.23288 0.934524
0.815663 1.21726 1.07994
0.850388 1.17406 1.2423
0.885115 1.09293 1.41606
0.919844 0.963982 1.58975
0.954576 0.781639 1.74506
0.989309 0.549713 1.85907
1.02405 0.284821 1.91058
1.05878 0.0141869 1.88885
1.09352 -0.232914 1.79879
1.12827 -0.435074 1.6585
1.16301 -0.583666 1.49122
1.19776 -0.681218 1.31757
1.23251 -0.736509 1.15171
1.26727 -0.760037 1.00128
1.30203 -0.761349 0.86914
1.33679 -0.748028 0.75525
1.37155 -0.725636 0.658098
1.40632 -0.698054 0.575612
1.44109 -0.667891 0.505649
1.47586 -0.636853 0.446227
1.51064 -0.606019 0.395614
1.54542 -0.576053 0.352341
1.58021 -0.547335 0.315186
1.61499 -0.520067 0.283139
1.64979 -0.494333 0.255369
1.68458 -0.470141 0.231196
1.71938 -0.447456 0.210058
1.75419 -0.426214 0.191494
1.78899 -0.406337 0.175123
1.82381 -0.387741 0.160626
1.85862 -0.37034 0.147742
1.89345 -0.35405 0.136247
1.92827 -0.338789 0.125958
1.9631 -0.324482 0.116718
1.99794 -0.311055 0.108393
2.03278 -0.298444 0.10087
2.06762 -0.286587 0.0940542
2.10247 -0.275426 0.0878616
2.13733 -0.264911 0.0822211
2.17219 -0.254994 0.0770712
2.20705 -0.245631 0.0723583
2.24192 -0.236781 0.0680359
2.2768 -0.22841 0.0640634
2.31168 -0.220482 0.0604053
2.34657 -0.212967 0.0570302
2.38146 -0.205837 0.0539107
2.41636 -0.199067 0.0510223
2.45126 -0.192631 0.0483436
2.48617 -0.186509 0.0458554
2.52109 -0.18068 0.0435405
2.55601 -0.175126 0.0413839
2.59094 -0.169829 0.0393718
2.62587 -0.164774 0.0374921
2.66081 -0.159945 0.0357338
2.69576 -0.15533 0.034087
2.73071 -0.150916 0.0325428
2.76567 -0.146691 0.0310931
2.80064 -0.142644 0.0297307
2.83561 -0.138766 0.0284488
2.87059 -0.135047 0.0272416
2.90558 -0.131478 0.0261035
2.94058 -0.128051 0.0250296
2.97558 -0.124759 0.0240152
3.01059 -0.121594 0.0230563
3.0456 -0.118551 0.022149
3.08063 -0.115622 0.0212897
3.11566 -0.112802 0.0204754
3.1507 -0.110086 0.0197029
3.18574 -0.107468 0.0189697
3.2208 -0.104943 0.0182732
3.25586 -0.102508 0.0176111
3.29093 -0.100158 0.0169813
3.32601 -0.0978892 0.0163817
3.36109 -0.0956974 0.0158105
3.39619 -0.0935793 0.0152661
3.43129 -0.0915317 0.0147469
3.4664 -0.0895513 0.0142513
3.50152 -0.0876353 0.0137781
3.53665 -0.0857808 0.013326
3.57179 -0.0839851 0.0128937
3.60694 -0.0822459 0.0124803
3.64209 -0.0805607 0.0120846
3.67726 -0.0789272 0.0117057
3.71243 -0.0773434 0.0113427
3.74761 -0.0758071 0.0109948
3.7828 -0.0743166 0.0106611
3.81801 -0.0728699 0.010341
3.85322 -0.0714654 0.0100337
3.88844 -0.0701014 0.0097387
3.92367 -0.0687764 0.00945524
3.95891 -0.0674888 0.0091828
3.99416 -0.0662372 0.00892084
4.02942 -0.0650203 0.00866886
4.06469 -0.0638368 0.00842638
4.09997 -0.0626854 0.00819294
4.13526 -0.0615651 0.00796813
4.17056 -0.0604747 0.00775155
4.20587 -0.059413 0.00754281
4.24119 -0.0583792 0.00734156
4.27653 -0.0573722 0.00714747
4.31187 -0.056391 0.0069602
4.34722 -0.0554349 0.00677947
4.38259 -0.0545029 0.00660499
4.41797 -0.0535943 0.00643648
4.45335 -0.0527082 0.00627369
4.48875 -0.0518439 0.00611637
4.52416 -0.0510007 0.00596429
4.55958 -0.0501778 0.00581725
4.59502 -0.0493748 0.00567501
4.63046 -0.0485908 0.0055374
4.66592 -0.0478253 0.00540422
4.70139 -0.0470777 0.00527528
4.73687 -0.0463475 0.00515043
4.77237 -0.045634 0.0050295
4.80787 -0.0449369 0.00491234
4.84339 -0.0442556 0.00479879
4.87892 -0.0435896 0.00468873
4.91446 -0.0429384 0.004582
4.95002 -0.0423017 0.0044785
4.98559 -0.0416789 0.00437809
5.02117 -0.0410697 0.00428066
5.05677 -0.0404737 0.00418611
5.09237 -0.0398905 0.00409431
5.128 -0.0393197 0.00400518
5.16363 -0.0387611 0.00391861
5.19928 -0.0382141 0.00383452
5.23494 -0.0376785 0.00375281
5.27062 -0.0371541 0.00367341
5.30631 -0.0366404 0.00359622
5.34201 -0.0361372 0.00352117
5.37773 -0.0356442 0.00344819
5.41346 -0.0351611 0.00337721
5.4492 -0.0346877 0.00330816
5.48497 -0.0342237 0.00324096
5.52074 -0.0337688 0.00317557
5.55653 -0.0333228 0.00311192
5.59233 -0.0328855 0.00304994
5.62815 -0.0324567 0.0029896
5.66399 -0.032036 0.00293082
5.69984 -0.0316234 0.00287357
5.7357 -0.0312186 0.00281779
5.77158 -0.0308215 0.00276343
5.80748 -0.0304317 0.00271046
5.84339 -0.0300492 0.00265882
5.87932 -0.0296738 0.00260847
5.91526 -0.0293052 0.00255937
5.95122 -0.0289434 0.00251149
5.9872 -0.0285881 0.00246479
6.02319 -0.0282392 0.00241923
6.05919 -0.0278965 0.00237477
6.09522 -0.02756 0.00233138
6.13126 -0.0272294 0.00228904
6.16732 -0.0269045 0.0022477
6.20339 -0.0265854 0.00220734
6.23949 -0.0262718 0.00216793
6.27559 -0.0259636 0.00212945
6.31172 -0.0256607 0.00209186
6.34786 -0.025363 0.00205513
6.38403 -0.0250703 0.00201925
6.42021 -0.0247825 0.00198419
6.4564 -0.0244996 0.00194993
6.49262 -0.0242213 0.00191644
6.52885 -0.0239477 0.00188371
6.5651 -0.0236786 0.0018517
6.60137 -0.0234139 0.0018204
6.63766 -0.0231535 0.0017898
6.67397 -0.0228973 0.00175987
6.71029 -0.0226452 0.00173059
6.74664 -0.0223972 0.00170194
6.783 -0.0221531 0.00167392
6.81938 -0.0219129 0.00164649
6.85579 -0.0216765 0.00161966
6.89221 -0.0214438 0.00159339
6.92865 -0.0212147 0.00156768
6.96511 -0.0209891 0.0015425
7.00159 -0.0207671 0.00151786
7.0381 -0.0205484 0.00149372
7.07462 -0.0203331 0.00147009
7.11116 -0.020121 0.00144694
7.14772 -0.0199122 0.00142426
7.18431 -0.0197064 0.00140205
7.22091 -0.0195038 0.00138029
7.25754 -0.0193042 0.00135896
7.29418 -0.0191075 0.00133807
7.33085 -0.0189137 0.00131759
7.36754 -0.0187228 0.00129752
7.40425 -0.0185346 0.00127784
7.44099 -0.0183491 0.00125855
7.47774 -0.0181664 0.00123964
7.51452 -0.0179862 0.00122109
7.55132 -0.0178087 0.00120291
7.58814 -0.0176336 0.00118507
7.62498 -0.0174611 0.00116758
7.66185 -0.0172909 0.00115042
7.69874 -0.0171231 0.00113359
7.73566 -0.0169577 0.00111708
7.77259 -0.0167946 0.00110087
7.80955 -0.0166337 0.00108497
7.84654 -0.0164751 0.00106937
7.88355 -0.0163186 0.00105406
7.92058 -0.0161642 0.00103902
7.95763 -0.0160119 0.00102427
7.99471 -0.0158617 0.00100979
8.03182 -0.0157135 0.000995565
8.06895 -0.0155673 0.000981602
8.1061 -0.015423 0.000967891
8.14328 -0.0152806 0.000954426
8.18049 -0.0151401 0.000941203
8.21772 -0.0150015 0.000928215
8.25497 -0.0148646 0.000915457
8.29226 -0.0147296 0.000902924
8.32956 -0.0145962 0.000890612
8.3669 -0.0144646 0.000878515
8.40426 -0.0143347 0.000866629
8.44165 -0.0142065 0.000854949
8.47906 -0.0140799 0.000843471
8.5165 -0.0139548 0.00083219
8.55397 -0.0138314 0.000821103
8.59146 -0.0137095 0.000810204
8.62899 -0.0135891 0.000799491
8.66654 -0.0134702 0.000788959
8.70412 -0.0133528 0.000778604
8.74172 -0.0132369 0.000768422
8.77936 -0.0131224 0.000758411
8.81702 -0.0130092 0.000748566
8.85471 -0.0128975 0.000738884
8.89244 -0.0127871 0.000729362
8.93019 -0.012678 0.000719996
8.96797 -0.0125702 0.000710784
9.00578 -0.0124638 0.000701721
9.04362 -0.0123586 0.000692806
9.08149 -0.0122546 0.000684034
9.11939 -0.0121519 0.000675404
9.15732 -0.0120504 0.000666912
9.19528 -0.0119501 0.000658556
9.23327 -0.0118509 0.000650332
9.2713 -0.0117529 0.000642239
9.30935 -0.0116561 0.000634274
9.34744 -0.0115603 0.000626433
9.38556 -0.0114657 0.000618716
9.42371 -0.0113721 0.000611119
9.46189 -0.0112796 0.00060364
9.50011 -0.0111882 0.000596276
9.53836 -0.0110977 0.000589026
9.57664 -0.0110083 0.000581888
9.61496 -0.01092 0.000574859
9.65331 -0.0108326 0.000567936
9.69169 -0.0107461 0.000561119
9.73011 -0.0106606 0.000554405
9.76856 -0.0105761 0.000547792
9.80704 -0.0104925 0.000541279
9.84557 -0.0104098 0.000534863
9.88412 -0.010328 0.000528542
9.92271 -0.0102471 0.000522316
9.96134 -0.0101671 0.000516181
10 -0.010088 0.000510137
10.0387 -0.0100097 0.000504182
10.0774 -0.0099322 0.000498314
10.1162 -0.00985555 0.000492531
10.155 -0.00977973 0.000486832
10.1939 -0.0097047 0.000481216
10.2328 -0.00963046 0.000475681
10.2717 -0.00955701 0.000470225
10.3106 -0.00948432 0.000464848
10.3496 -0.00941239 0.000459547
10.3887 -0.00934121 0.000454321
10.4278 -0.00927076 0.00044917
10.4669 -0.00920104 0.000444091
10.506 -0.00913204 0.000439084
10.5452 -0.00906374 0.000434147
10.5845 -0.00899614 0.000429279
10.6238 -0.00892922 0.000424479
10.6631 -0.00886298 0.000419745
10.7024 -0.00879741 0.000415077
10.7418 -0.0087325 0.000410473
10.7813 -0.00866823 0.000405932
10.8208 -0.00860461 0.000401454
10.8603 -0.00854162 0.000397036
10.8999 -0.00847925 0.000392679
10.9395 -0.0084175 0.00038838
10.9792 -0.00835635 0.00038414
11.0189 -0.0082958 0.000379957
11.0586 -0.00823584 0.000375829
11.0984 -0.00817647 0.000371757
11.1383 -0.00811767 0.00036774
11.1781 -0.00805944 0.000363775
11.2181 -0.00800176 0.000359863
11.2581 -0.00794464 0.000356003
11.2981 -0.00788807 0.000352193
11.3381 -0.00783203 0.000348433
11.3783 -0.00777652 0.000344722
11.4184 -0.00772154 0.00034106
11.4587 -0.00766707 0.000337445
11.4989 -0.00761312 0.000333877
11.5392 -0.00755967 0.000330355
11.5796 -0.00750671 0.000326878
11.62 -0.00745425 0.000323446
11.6605 -0.00740227 0.000320057
11.701 -0.00735078 0.000316712
11.7415 -0.00729975 0.000313409
11.7822 -0.00724919 0.000310148
11.8228 -0.00719909 0.000306927
11.8636 -0.00714945 0.000303748
11.9043 -0.00710025 0.000300608
11.9452 -0.0070515 0.000297507
11.986 -0.00700319 0.000294445
12.027 -0.00695531 0.000291421
12.068 -0.00690785 0.000288434
12.109 -0.00686082 0.000285484
12.1501 -0.0068142 0.000282571
12.1913 -0.006768 0.000279693
12.2325 -0.0067222 0.00027685
12.2738 -0.00667681 0.000274042
12.3151 -0.00663181 0.000271267
12.3565 -0.0065872 0.000268527
12.3979 -0.00654298 0.000265819
12.4394 -0.00649914 0.000263144
12.481 -0.00645568 0.000260501
12.5226 -0.00641259 0.00025789
12.5643 -0.00636987 0.00025531
12.6061 -0.00632751 0.00025276
12.6479 -0.00628551 0.00025024
12.6898 -0.00624387 0.000247751
12.7317 -0.00620258 0.00024529
12.7737 -0.00616164 0.000242859
12.8158 -0.00612103 0.000240455
12.8579 -0.00608077 0.00023808
12.9001 -0.00604084 0.000235733
12.9424 -0.00600125 0.000233412
12.9847 -0.00596198 0.000231119
13.0271 -0.00592303 0.000228852
13.0696 -0.0058844 0.00022661
13.1121 -0.00584609 0.000224395
13.1547 -0.00580808 0.000222205
13.1974 -0.00577039 0.000220039
13.2402 -0.005733 0.000217899
13.283 -0.00569591 0.000215782
13.3259 -0.00565912 0.000213689
13.3689 -0.00562262 0.00021162
13.4119 -0.00558642 0.000209574
13.455 -0.0055505 0.000207551
13.4982 -0.00551486 0.00020555
13.5415 -0.0054795 0.000203572
13.5848 -0.00544443 0.000201615
13.6283 -0.00540962 0.00019968
13.6718 -0.00537509 0.000197767
13.7153 -0.00534082 0.000195874
13.759 -0.00530682 0.000194002
13.8028 -0.00527308 0.00019215
13.8466 -0.0052396 0.000190319
13.8905 -0.00520638 0.000188507
13.9345 -0.0051734 0.000186715
13.9786 -0.00514068 0.000184942
14.0227 -0.00510821 0.000183188
14.067 -0.00507598 0.000181453
14.1113 -0.00504399 0.000179737
14.1558 -0.00501224 0.000178038
14.2003 -0.00498072 0.000176358
14.2449 -0.00494944 0.000174695
14.2896 -0.00491839 0.00017305
14.3344 -0.00488757 0.000171423
14.3793 -0.00485697 0.000169812
14.4243 -0.0048266 0.000168218
14.4693 -0.00479644 0.000166641
14.5145 -0.00476651 0.00016508
14.5598 -0.00473679 0.000163535
14.6052 -0.00470728 0.000162006
14.6506 -0.00467798 0.000160492
14.6962 -0.00464889 0.000158995
14.7419 -0.00462001 0.000157512
14.7877 -0.00459133 0.000156045
14.8336 -0.00456285 0.000154592
14.8796 -0.00453457 0.000153154
14.9257 -0.00450649 0.000151731
14.9719 -0.0044786 0.000150321
15.0182 -0.00445091 0.000148926
15.0647 -0.0044234 0.000147545
15.1112 -0.00439608 0.000146178
15.1579 -0.00436895 0.000144824
15.2047 -0.004342 0.000143483
15.2516 -0.00431524 0.000142156
15.2986 -0.00428865 0.000140842
15.3458 -0.00426224 0.00013954
15.393 -0.004236 0.000138251
15.4404 -0.00420994 0.000136975
15.488 -0.00418405 0.000135711
15.5356 -0.00415833 0.000134459
15.5834 -0.00413277 0.000133219
15.6313 -0.00410738 0.000131991
15.6794 -0.00408216 0.000130775
15.7276 -0.00405709 0.00012957
15.7759 -0.00403219 0.000128376
15.8243 -0.00400744 0.000127194
15.873 -0.00398285 0.000126023
15.9217 -0.00395841 0.000124863
15.9706 -0.00393412 0.000123713
16.0197 -0.00390999 0.000122575
16.0689 -0.003886 0.000121446
16.1182 -0.00386216 0.000120328
16.1677 -0.00383846 0.000119221
16.2174 -0.00381491 0.000118123
16.2672 -0.00379149 0.000117036
16.3172 -0.00376822 0.000115958
16.3674 -0.00374509 0.00011489
16.4177 -0.00372209 0.000113831
16.4682 -0.00369922 0.000112782
16.5189 -0.00367649 0.000111742
16.5697 -0.00365388 0.000110711
16.6208 -0.00363141 0.00010969
16.672 -0.00360906 0.000108677
16.7234 -0.00358684 0.000107673
16.775 -0.00356474 0.000106678
16.8268 -0.00354276 0.000105692
16.8787 -0.0035209 0.000104713
16.9309 -0.00349916 0.000103744
16.9833 -0.00347754 0.000102782
17.0359 -0.00345603 0.000101828
17.0887 -0.00343464 0.000100883
17.1418 -0.00341336 9.99452e-05
17.195 -0.00339218 9.90152e-05
17.2485 -0.00337112 9.80929e-05
17.3022 -0.00335016 9.71781e-05
17.3562 -0.00332931 9.62708e-05
17.4104 -0.00330855 9.53707e-05
17.4648 -0.0032879 9.44779e-05
17.5195 -0.00326735 9.35921e-05
17.5744 -0.0032469 9.27133e-05
17.6296 -0.00322654 9.18414e-05
17.6851 -0.00320627 9.09762e-05
17.7408 -0.0031861 9.01176e-05
17.7969 -0.00316601 8.92657e-05
17.8532 -0.00314602 8.84201e-05
17.9098 -0.00312611 8.75809e-05
17.9667 -0.00310628 8.67478e-05
18.0239 -0.00308654 8.59209e-05
18.0815 -0.00306687 8.51e-05
18.1393 -0.00304729 8.4285e-05
18.1975 -0.00302778 8.34758e-05
18.256 -0.00300834 8.26722e-05
18.3149 -0.00298898 8.18742e-05
18.3742 -0.00296968 8.10816e-05
18.4338 -0.00295046 8.02943e-05
18.4938 -0.00293129 7.95123e-05
18.5542 -0.00291219 7.87354e-05
18.615 -0.00289315 7.79634e-05
18.6762 -0.00287417 7.71963e-05
18.7379 -0.00285524 7.6434e-05
18.8 -0.00283636 7.56763e-05
18.8625 -0.00281754 7.4923e-05
18.9255 -0.00279875 7.41742e-05
18.9891 -0.00278002 7.34295e-05
19.0531 -0.00276132 7.2689e-05
19.1177 -0.00274265 7.19524e-05
19.1828 -0.00272402 7.12196e-05
19.2484 -0.00270542 7.04905e-05
19.3147 -0.00268685 6.97648e-05
19.3816 -0.00266829 6.90425e-05
19.4491 -0.00264975 6.83234e-05
19.5173 -0.00263123 6.76072e-05
19.5862 -0.00261271 6.68939e-05
19.6558 -0.00259419 6.61832e-05
19.7262 -0.00257567 6.54748e-05
19.7974 -0.00255714 6.47687e-05
19.8694 -0.00253859 6.40645e-05
19.9423 -0.00252002 6.33619e-05
20.0162 -0.00250142 6.26608e-05
20.091 -0.00248277 6.19607e-05
20.1669 -0.00246408 6.12615e-05
20.244 -0.00244533 6.05627e-05
20.3222 -0.0024265 5.98639e-05
20.4016 -0.00240759 5.91647e-05
20.4825 -0.00238858 5.84647e-05
20.5648 -0.00236946 5.77632e-05
20.6487 -0.0023502 5.70597e-05
20.7344 -0.00233079 5.63534e-05
20.8219 -0.00231119 5.56436e-05
20.9115 -0.00229139 5.49292e-05
21.0034 -0.00227134 5.42091e-05
21.0979 -0.00225101 5.34821e-05
21.1952 -0.00223034 5.27463e-05
21.2959 -0.00220926 5.19997e-05
21.4004 -0.0021877 5.12396e-05
21.5093 -0.00216555 5.04625e-05
21.6237 -0.00214266 4.96636e-05
21.7448 -0.00211881 4.8836e-05
21.8747 -0.00209369 4.79692e-05
22.0165 -0.00206674 4.70454e-05
22.1768 -0.00203692 4.60299e-05
22.3723 -0.00200142 4.48307e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.25Lambda0.5Nc1ClassicOneLoop/GRpTwoLoop.txt <==
-22.3723 -0.00200136 -4.48279e-05
-22.1768 -0.00203686 -4.6027e-05
-22.0165 -0.00206668 -4.70424e-05
-21.8747 -0.00209362 -4.7966e-05
-21.7448 -0.00211874 -4.88328e-05
-21.6237 -0.00214258 -4.96603e-05
-21.5093 -0.00216548 -5.04591e-05
-21.4004 -0.00218763 -5.12361e-05
-21.2959 -0.00220919 -5.19961e-05
-21.1952 -0.00223026 -5.27426e-05
-21.0979 -0.00225093 -5.34783e-05
-21.0034 -0.00227126 -5.42053e-05
-20.9115 -0.00229131 -5.49253e-05
-20.8219 -0.00231111 -5.56396e-05
-20.7344 -0.0023307 -5.63493e-05
-20.6487 -0.00235012 -5.70555e-05
-20.5648 -0.00236937 -5.77589e-05
-20.4825 -0.00238849 -5.84603e-05
-20.4016 -0.0024075 -5.91603e-05
-20.3222 -0.00242641 -5.98594e-05
-20.244 -0.00244523 -6.05581e-05
-20.1669 -0.00246398 -6.12568e-05
-20.091 -0.00248268 -6.1956e-05
-20.0162 -0.00250132 -6.26559e-05
-19.9423 -0.00251992 -6.3357e-05
-19.8694 -0.00253849 -6.40594e-05
-19.7974 -0.00255704 -6.47635e-05
-19.7262 -0.00257557 -6.54696e-05
-19.6558 -0.00259409 -6.61779e-05
-19.5862 -0.0026126 -6.68885e-05
-19.5173 -0.00263112 -6.76017e-05
-19.4491 -0.00264964 -6.83178e-05
-19.3816 -0.00266818 -6.90368e-05
-19.3147 -0.00268673 -6.9759e-05
-19.2484 -0.00270531 -7.04845e-05
-19.1828 -0.00272391 -7.12136e-05
-19.1177 -0.00274254 -7.19463e-05
-19.0531 -0.0027612 -7.26828e-05
-18.9891 -0.0027799 -7.34232e-05
-18.9255 -0.00279863 -7.41677e-05
-18.8625 -0.00281741 -7.49165e-05
-18.8 -0.00283624 -7.56696e-05
-18.7379 -0.00285511 -7.64272e-05
-18.6762 -0.00287404 -7.71895e-05
-18.615 -0.00289302 -7.79564e-05
-18.5542 -0.00291206 -7.87283e-05
-18.4938 -0.00293116 -7.95051e-05
-18.4338 -0.00295032 -8.0287e-05
-18.3742 -0.00296955 -8.10741e-05
-18.3149 -0.00298884 -8.18666e-05
-18.256 -0.0030082 -8.26645e-05
-18.1975 -0.00302764 -8.34679e-05
-18.1393 -0.00304715 -8.4277e-05
-18.0815 -0.00306673 -8.50919e-05
-18.0239 -0.00308639 -8.59127e-05
-17.9667 -0.00310613 -8.67395e-05
-17.9098 -0.00312596 -8.75724e-05
-17.8532 -0.00314586 -8.84115e-05
-17.7969 -0.00316586 -8.92569e-05
-17.7408 -0.00318594 -9.01088e-05
-17.6851 -0.00320611 -9.09672e-05
-17.6296 -0.00322638 -9.18322e-05
-17.5744 -0.00324673 -9.2704e-05
-17.5195 -0.00326719 -9.35826e-05
-17.4648 -0.00328774 -9.44683e-05
-17.4104 -0.00330838 -9.5361e-05
-17.3562 -0.00332913 -9.62609e-05
-17.3022 -0.00334999 -9.71681e-05
-17.2485 -0.00337094 -9.80827e-05
-17.195 -0.00339201 -9.90048e-05
-17.1418 -0.00341318 -9.99346e-05
-17.0887 -0.00343446 -0.000100872
-17.0359 -0.00345585 -0.000101818
-16.9833 -0.00347735 -0.000102771
-16.9309 -0.00349897 -0.000103732
-16.8787 -0.00352071 -0.000104702
-16.8268 -0.00354257 -0.00010568
-16.775 -0.00356454 -0.000106666
-16.7234 -0.00358664 -0.000107661
-16.672 -0.00360886 -0.000108665
-16.6208 -0.0036312 -0.000109678
-16.5697 -0.00365367 -0.000110699
-16.5189 -0.00367628 -0.000111729
-16.4682 -0.00369901 -0.000112769
-16.4177 -0.00372187 -0.000113818
-16.3674 -0.00374487 -0.000114876
-16.3172 -0.003768 -0.000115944
-16.2672 -0.00379127 -0.000117022
-16.2174 -0.00381468 -0.000118109
-16.1677 -0.00383823 -0.000119207
-16.1182 -0.00386193 -0.000120314
-16.0689 -0.00388577 -0.000121432
-16.0197 -0.00390975 -0.00012256
-15.9706 -0.00393388 -0.000123698
-15.9217 -0.00395817 -0.000124847
-15.873 -0.0039826 -0.000126007
-15.8243 -0.00400719 -0.000127178
-15.7759 -0.00403193 -0.00012836
-15.7276 -0.00405684 -0.000129553
-15.6794 -0.0040819 -0.000130758
-15.6313 -0.00410712 -0.000131974
-15.5834 -0.00413251 -0.000133202
-15.5356 -0.00415806 -0.000134442
-15.488 -0.00418378 -0.000135693
-15.4404 -0.00420966 -0.000136957
-15.393 -0.00423572 -0.000138233
-15.3458 -0.00426196 -0.000139522
-15.2986 -0.00428836 -0.000140823
-15.2516 -0.00431495 -0.000142137
-15.2047 -0.00434171 -0.000143464
-15.1579 -0.00436866 -0.000144804
-15.1112 -0.00439579 -0.000146158
-15.0647 -0.0044231 -0.000147525
-15.0182 -0.0044506 -0.000148906
-14.9719 -0.00447829 -0.000150301
-14.9257 -0.00450618 -0.00015171
-14.8796 -0.00453426 -0.000153133
-14.8336 -0.00456253 -0.00015457
-14.7877 -0.00459101 -0.000156023
-14.7419 -0.00461968 -0.00015749
-14.6962 -0.00464856 -0.000158972
-14.6506 -0.00467764 -0.000160469
-14.6052 -0.00470694 -0.000161982
-14.5598 -0.00473644 -0.000163511
-14.5145 -0.00476616 -0.000165055
-14.4693 -0.00479609 -0.000166616
-14.4243 -0.00482624 -0.000168193
-14.3793 -0.00485661 -0.000169787
-14.3344 -0.0048872 -0.000171397
-14.2896 -0.00491802 -0.000173024
-14.2449 -0.00494906 -0.000174669
-14.2003 -0.00498034 -0.000176331
-14.1558 -0.00501185 -0.000178011
-14.1113 -0.00504359 -0.000179709
-14.067 -0.00507558 -0.000181425
-14.0227 -0.0051078 -0.00018316
-13.9786 -0.00514027 -0.000184913
-13.9345 -0.00517299 -0.000186685
-13.8905 -0.00520596 -0.000188477
-13.8466 -0.00523918 -0.000190288
-13.8028 -0.00527265 -0.000192119
-13.759 -0.00530639 -0.00019397
-13.7153 -0.00534038 -0.000195842
-13.6718 -0.00537464 -0.000197734
-13.6283 -0.00540917 -0.000199647
-13.5848 -0.00544397 -0.000201582
-13.5415 -0.00547904 -0.000203538
-13.4982 -0.00551439 -0.000205516
-13.455 -0.00555002 -0.000207516
-13.4119 -0.00558594 -0.000209538
-13.3689 -0.00562214 -0.000211584
-13.3259 -0.00565863 -0.000213652
-13.283 -0.00569541 -0.000215744
-13.2402 -0.00573249 -0.00021786
-13.1974 -0.00576988 -0.00022
-13.1547 -0.00580756 -0.000222165
-13.1121 -0.00584556 -0.000224355
-13.0696 -0.00588387 -0.00022657
-13.0271 -0.00592249 -0.00022881
-12.9847 -0.00596143 -0.000231077
-12.9424 -0.00600069 -0.000233369
-12.9001 -0.00604028 -0.000235689
-12.8579 -0.0060802 -0.000238036
-12.8158 -0.00612046 -0.00024041
-12.7737 -0.00616105 -0.000242813
-12.7317 -0.00620199 -0.000245244
-12.6898 -0.00624327 -0.000247703
-12.6479 -0.0062849 -0.000250192
-12.6061 -0.00632689 -0.000252711
-12.5643 -0.00636924 -0.00025526
-12.5226 -0.00641195 -0.000257839
-12.481 -0.00645503 -0.00026045
-12.4394 -0.00649849 -0.000263092
-12.3979 -0.00654232 -0.000265766
-12.3565 -0.00658653 -0.000268473
-12.3151 -0.00663113 -0.000271212
-12.2738 -0.00667612 -0.000273986
-12.2325 -0.00672151 -0.000276793
-12.1913 -0.0067673 -0.000279635
-12.1501 -0.00681349 -0.000282512
-12.109 -0.0068601 -0.000285424
-12.068 -0.00690712 -0.000288373
-12.027 -0.00695456 -0.000291359
-11.986 -0.00700243 -0.000294382
-11.9452 -0.00705074 -0.000297443
-11.9043 -0.00709948 -0.000300543
-11.8636 -0.00714866 -0.000303681
-11.8228 -0.0071983 -0.00030686
-11.7822 -0.00724838 -0.000310079
-11.7415 -0.00729893 -0.000313339
-11.701 -0.00734995 -0.000316641
-11.6605 -0.00740143 -0.000319985
-11.62 -0.0074534 -0.000323372
-11.5796 -0.00750585 -0.000326803
-11.5392 -0.00755879 -0.000330279
-11.4989 -0.00761223 -0.0003338
-11.4587 -0.00766617 -0.000337366
-11.4184 -0.00772062 -0.00034098
-11.3783 -0.00777559 -0.000344641
-11.3381 -0.00783109 -0.00034835
-11.2981 -0.00788711 -0.000352108
-11.2581 -0.00794367 -0.000355917
-11.2181 -0.00800078 -0.000359775
-11.1781 -0.00805844 -0.000363686
-11.1383 -0.00811666 -0.000367649
-11.0984 -0.00817545 -0.000371665
-11.0586 -0.00823481 -0.000375735
-11.0189 -0.00829475 -0.000379861
-10.9792 -0.00835528 -0.000384042
-10.9395 -0.00841641 -0.000388281
-10.8999 -0.00847815 -0.000392578
-10.8603 -0.0085405 -0.000396933
-10.8208 -0.00860348 -0.000401349
-10.7813 -0.00866708 -0.000405825
-10.7418 -0.00873133 -0.000410364
-10.7024 -0.00879623 -0.000414966
-10.6631 -0.00886178 -0.000419632
-10.6238 -0.008928 -0.000424364
-10.5845 -0.0089949 -0.000429162
-10.5452 -0.00906249 -0.000434028
-10.506 -0.00913076 -0.000438963
-10.4669 -0.00919975 -0.000443968
-10.4278 -0.00926945 -0.000449044
-10.3887 -0.00933988 -0.000454193
-10.3496 -0.00941104 -0.000459416
-10.3106 -0.00948295 -0.000464714
-10.2717 -0.00955561 -0.000470089
-10.2328 -0.00962905 -0.000475542
-10.1939 -0.00970326 -0.000481075
-10.155 -0.00977827 -0.000486688
-10.1162 -0.00985407 -0.000492384
-10.0774 -0.00993069 -0.000498164
-10.0387 -0.0100081 -0.000504029
-10 -0.0100864 -0.000509982
-9.96134 -0.0101655 -0.000516023
-9.92271 -0.0102455 -0.000522154
-9.88412 -0.0103264 -0.000528378
-9.84557 -0.0104082 -0.000534695
-9.80704 -0.0104908 -0.000541108
-9.76856 -0.0105744 -0.000547618
-9.73011 -0.0106589 -0.000554227
-9.69169 -0.0107444 -0.000560938
-9.65331 -0.0108308 -0.000567751
-9.61496 -0.0109181 -0.00057467
-9.57664 -0.0110065 -0.000581695
-9.53836 -0.0110959 -0.00058883
-9.50011 -0.0111863 -0.000596076
-9.46189 -0.0112777 -0.000603435
-9.42371 -0.0113701 -0.00061091
-9.38556 -0.0114637 -0.000618503
-9.34744 -0.0115583 -0.000626216
-9.30935 -0.011654 -0.000634052
-9.2713 -0.0117508 -0.000642013
-9.23327 -0.0118488 -0.000650101
-9.19528 -0.0119479 -0.00065832
-9.15732 -0.0120482 -0.000666671
-9.11939 -0.0121497 -0.000675158
-9.08149 -0.0122523 -0.000683783
-9.04362 -0.0123563 -0.00069255
-9.00578 -0.0124614 -0.00070146
-8.96797 -0.0125678 -0.000710517
-8.93019 -0.0126756 -0.000719724
-8.89244 -0.0127846 -0.000729084
-8.85471 -0.0128949 -0.0007386
-8.81702 -0.0130067 -0.000748276
-8.77936 -0.0131197 -0.000758114
-8.74172 -0.0132342 -0.000768119
-8.70412 -0.0133501 -0.000778294
-8.66654 -0.0134675 -0.000788642
-8.62899 -0.0135863 -0.000799168
-8.59146 -0.0137067 -0.000809874
-8.55397 -0.0138285 -0.000820765
-8.5165 -0.0139519 -0.000831845
-8.47906 -0.0140769 -0.000843118
-8.44165 -0.0142034 -0.000854589
-8.40426 -0.0143316 -0.000866261
-8.3669 -0.0144615 -0.000878139
-8.32956 -0.014593 -0.000890227
-8.29226 -0.0147263 -0.000902531
-8.25497 -0.0148613 -0.000915054
-8.21772 -0.0149981 -0.000927803
-8.18049 -0.0151367 -0.000940782
-8.14328 -0.0152771 -0.000953996
-8.1061 -0.0154194 -0.00096745
-8.06895 -0.0155636 -0.000981151
-8.03182 -0.0157098 -0.000995103
-7.99471 -0.0158579 -0.00100931
-7.95763 -0.0160081 -0.00102379
-7.92058 -0.0161603 -0.00103853
-7.88355 -0.0163146 -0.00105355
-7.84654 -0.016471 -0.00106885
-7.80955 -0.0166296 -0.00108444
-7.77259 -0.0167904 -0.00110033
-7.73566 -0.0169534 -0.00111652
-7.69874 -0.0171188 -0.00113302
-7.66185 -0.0172864 -0.00114984
-7.62498 -0.0174565 -0.00116699
-7.58814 -0.017629 -0.00118446
-7.55132 -0.0178039 -0.00120228
-7.51452 -0.0179814 -0.00122045
-7.47774 -0.0181615 -0.00123898
-7.44099 -0.0183441 -0.00125788
-7.40425 -0.0185295 -0.00127715
-7.36754 -0.0187175 -0.00129681
-7.33085 -0.0189084 -0.00131687
-7.29418 -0.0191021 -0.00133733
-7.25754 -0.0192986 -0.0013582
-7.22091 -0.0194981 -0.00137951
-7.18431 -0.0197007 -0.00140125
-7.14772 -0.0199063 -0.00142345
-7.11116 -0.020115 -0.0014461
-7.07462 -0.0203269 -0.00146923
-7.0381 -0.0205421 -0.00149284
-7.00159 -0.0207607 -0.00151695
-6.96511 -0.0209826 -0.00154157
-6.92865 -0.021208 -0.00156672
-6.89221 -0.021437 -0.00159241
-6.85579 -0.0216695 -0.00161865
-6.81938 -0.0219058 -0.00164546
-6.783 -0.0221459 -0.00167286
-6.74664 -0.0223898 -0.00170086
-6.71029 -0.0226377 -0.00172947
-6.67397 -0.0228896 -0.00175872
-6.63766 -0.0231456 -0.00178862
-6.60137 -0.0234058 -0.0018192
-6.5651 -0.0236703 -0.00185046
-6.52885 -0.0239393 -0.00188243
-6.49262 -0.0242127 -0.00191513
-6.4564 -0.0244908 -0.00194859
-6.42021 -0.0247735 -0.00198281
-6.38403 -0.0250611 -0.00201783
-6.34786 -0.0253536 -0.00205367
-6.31172 -0.0256511 -0.00209035
-6.27559 -0.0259538 -0.0021279
-6.23949 -0.0262618 -0.00216635
-6.20339 -0.0265751 -0.00220571
-6.16732 -0.026894 -0.00224602
-6.13126 -0.0272186 -0.00228731
-6.09522 -0.0275489 -0.00232961
-6.05919 -0.0278853 -0.00237294
-6.02319 -0.0282276 -0.00241735
-5.9872 -0.0285763 -0.00246286
-5.95122 -0.0289313 -0.0025095
-5.91526 -0.0292928 -0.00255733
-5.87932 -0.0296611 -0.00260636
-5.84339 -0.0300362 -0.00265665
-5.80748 -0.0304184 -0.00270822
-5.77158 -0.0308078 -0.00276113
-5.7357 -0.0312047 -0.00281542
-5.69984 -0.0316091 -0.00287113
-5.66399 -0.0320214 -0.00292831
-5.62815 -0.0324416 -0.00298701
-5.59233 -0.0328701 -0.00304728
-5.55653 -0.033307 -0.00310917
-5.52074 -0.0337526 -0.00317274
-5.48497 -0.034207 -0.00323804
-5.4492 -0.0346706 -0.00330515
-5.41346 -0.0351436 -0.00337411
-5.37773 -0.0356262 -0.003445
-5.34201 -0.0361188 -0.00351788
-5.30631 -0.0366215 -0.00359282
-5.27062 -0.0371347 -0.0036699
-5.23494 -0.0376586 -0.0037492
-5.19928 -0.0381936 -0.0038308
-5.16363 -0.0387401 -0.00391477
-5.128 -0.0392982 -0.00400122
-5.09237 -0.0398684 -0.00409023
-5.05677 -0.040451 -0.00418189
-5.02117 -0.0410463 -0.00427632
-4.98559 -0.0416549 -0.00437361
-4.95002 -0.042277 -0.00447388
-4.91446 -0.042913 -0.00457724
-4.87892 -0.0435635 -0.00468381
-4.84339 -0.0442287 -0.00479372
-4.80787 -0.0449093 -0.00490711
-4.77237 -0.0456056 -0.00502411
-4.73687 -0.0463182 -0.00514488
-4.70139 -0.0470476 -0.00526955
-4.66592 -0.0477943 -0.00539831
-4.63046 -0.0485589 -0.00553131
-4.59502 -0.049342 -0.00566874
-4.55958 -0.0501441 -0.00581079
-4.52416 -0.0509659 -0.00595765
-4.48875 -0.0518081 -0.00610952
-4.45335 -0.0526713 -0.00626664
-4.41797 -0.0535562 -0.00642924
-4.38259 -0.0544637 -0.00659755
-4.34722 -0.0553945 -0.00677183
-4.31187 -0.0563494 -0.00695236
-4.27653 -0.0573292 -0.00713942
-4.24119 -0.0583348 -0.00733331
-4.20587 -0.0593673 -0.00753436
-4.17056 -0.0604274 -0.00774291
-4.13526 -0.0615164 -0.00795931
-4.09997 -0.0626351 -0.00818394
-4.06469 -0.0637848 -0.00841721
-4.02942 -0.0649665 -0.00865954
-3.99416 -0.0661816 -0.00891138
-3.95891 -0.0674313 -0.00917322
-3.92367 -0.068717 -0.00944557
-3.88844 -0.0700399 -0.00972897
-3.85322 -0.0714018 -0.010024
-3.81801 -0.072804 -0.0103313
-3.7828 -0.0742482 -0.0106514
-3.74761 -0.0757362 -0.0109852
-3.71243 -0.0772697 -0.0113333
-3.67726 -0.0788507 -0.0116966
-3.64209 -0.0804812 -0.0120758
-3.60694 -0.0821632 -0.0124719
-3.57179 -0.083899 -0.0128859
-3.53665 -0.0856909 -0.0133188
-3.50152 -0.0875414 -0.0137717
-3.4664 -0.0894531 -0.0142458
-3.43129 -0.0914288 -0.0147423
-3.39619 -0.0934714 -0.0152628
-3.36109 -0.095584 -0.0158085
-3.32601 -0.0977698 -0.0163812
-3.29093 -0.100032 -0.0169824
-3.25586 -0.102375 -0.017614
-3.2208 -0.104802 -0.0182781
-3.18574 -0.107318 -0.0189766
-3.1507 -0.109926 -0.019712
-3.11566 -0.112632 -0.0204865
-3.08063 -0.11544 -0.021303
-3.0456 -0.118356 -0.0221643
-3.01059 -0.121386 -0.0230736
-2.97558 -0.124535 -0.0240343
-2.94058 -0.12781 -0.02505
-2.90558 -0.131218 -0.0261249
-2.87059 -0.134767 -0.0272635
-2.83561 -0.138465 -0.0284706
-2.80064 -0.142319 -0.0297517
-2.76567 -0.146341 -0.0311125
-2.73071 -0.150538 -0.0325597
-2.69576 -0.154923 -0.0341005
-2.66081 -0.159507 -0.0357427
-2.62587 -0.164301 -0.0374953
-2.59094 -0.16932 -0.0393679
-2.55601 -0.174578 -0.0413715
-2.52109 -0.180091 -0.0435181
-2.48617 -0.185874 -0.0458212
-2.45126 -0.191948 -0.0482958
-2.41636 -0.198331 -0.0509588
-2.38146 -0.205045 -0.0538291
-2.34657 -0.212113 -0.0569278
-2.31168 -0.21956 -0.0602791
-2.2768 -0.227415 -0.06391
-2.24192 -0.235707 -0.0678513
-2.20705 -0.244469 -0.0721378
-2.17219 -0.253737 -0.0768095
-2.13733 -0.263549 -0.0819119
-2.10247 -0.273948 -0.0874974
-2.06762 -0.284981 -0.0936261
-2.03278 -0.296696 -0.100368
-1.99794 -0.309149 -0.107803
-1.9631 -0.3224 -0.116026
-1.92827 -0.336512 -0.125146
-1.89345 -0.351553 -0.135292
-1.85862 -0.367598 -0.146615
-1.82381 -0.384724 -0.159296
-1.78899 -0.403011 -0.173545
-1.75419 -0.42254 -0.189618
-1.71938 -0.443393 -0.207816
-1.68458 -0.465642 -0.228506
-1.64979 -0.489346 -0.252126
-1.61499 -0.514541 -0.279208
-1.58021 -0.541217 -0.310396
-1.54542 -0.569297 -0.346471
-1.51064 -0.598596 -0.388381
-1.47586 -0.628764 -0.437267
-1.44109 -0.6592 -0.494497
-1.40632 -0.688926 -0.561682
-1.37155 -0.716409 -0.640664
-1.33679 -0.739316 -0.73345
-1.30203 -0.754192 -0.842019
-1.26727 -0.756092 -0.967919
-1.23251 -0.738247 -1.11153
-1.19776 -0.692029 -1.27085
-1.16301 -0.607628 -1.43987
-1.12827 -0.476079 -1.60686
-1.09352 -0.292987 -1.75392
-1.05878 -0.0631029 -1.85933
-1.02405 0.196975 -1.90374
-0.989309 0.461315 -1.87792
-0.954576 0.702623 -1.78708
-0.919844 0.901084 -1.64838
-0.885115 1.04863 -1.48358
-0.850388 1.14744 -1.31204
-0.815663 1.20557 -1.1473
-0.78094 1.23284 -0.996852
-0.746219 1.23829 -0.863691
-0.711499 1.22925 -0.747992
-0.676781 1.21114 -0.648465
-0.642065 1.18783 -0.563214
-0.60735 1.16194 -0.490221
-0.572637 1.13523 -0.427586
-0.537925 1.10883 -0.373625
-0.503214 1.08346 -0.326896
-0.468504 1.05955 -0.286184
-0.433796 1.03734 -0.250476
-0.399089 1.01696 -0.218929
-0.364382 0.998464 -0.190845
-0.329676 0.981845 -0.16564
-0.294972 0.967078 -0.142828
-0.260267 0.954118 -0.121996
-0.225564 0.942916 -0.102796
-0.190861 0.933422 -0.084925
-0.156158 0.925589 -0.0681226
-0.121456 0.919376 -0.0521571
-0.0867541 0.914747 -0.03682
-0.0520524 0.911676 -0.0219203
-0.0173508 0.910145 -0.00727832
0.0173508 0.910145 0.00727832
0.0520524 0.911676 0.0219203
0.0867541 0.914747 0.03682
0.121456 0.919376 0.0521571
0.156158 0.925589 0.0681226
0.190861 0.933422 0.084925
0.225564 0.942916 0.102796
0.260267 0.954118 0.121996
0.294972 0.967078 0.142828
0.329676 0.981845 0.16564
0.364382 0.998464 0.190845
0.399089 1.01696 0.218929
0.433796 1.03734 0.250476
0.468504 1.05955 0.286184
0.503214 1.08346 0.326896
0.537925 1.10883 0.373625
0.572637 1.13523 0.427586
0.60735 1.16194 0.490221
0.642065 1.18783 0.563214
0.676781 1.21114 0.648465
0.711499 1.22925 0.747992
0.746219 1.23829 0.863691
0.78094 1.23284 0.996852
0.815663 1.20557 1.1473
0.850388 1.14744 1.31204
0.885115 1.04863 1.48358
0.919844 0.901084 1.64838
0.954576 0.702623 1.78708
0.989309 0.461315 1.87792
1.02405 0.196975 1.90374
1.05878 -0.0631029 1.85933
1.09352 -0.292987 1.75392
1.12827 -0.476079 1.60686
1.16301 -0.607628 1.43987
1.19776 -0.692029 1.27085
1.23251 -0.738247 1.11153
1.26727 -0.756092 0.967919
1.30203 -0.754192 0.842019
1.33679 -0.739316 0.73345
1.37155 -0.716409 0.640664
1.40632 -0.688926 0.561682
1.44109 -0.6592 0.494497
1.47586 -0.628764 0.437267
1.51064 -0.598596 0.388381
1.54542 -0.569297 0.346471
1.58021 -0.541217 0.310396
1.61499 -0.514541 0.279208
1.64979 -0.489346 0.252126
1.68458 -0.465642 0.228506
1.71938 -0.443393 0.207816
1.75419 -0.42254 0.189618
1.78899 -0.403011 0.173545
1.82381 -0.384724 0.159296
1.85862 -0.367598 0.146615
1.89345 -0.351553 0.135292
1.92827 -0.336512 0.125146
1.9631 -0.3224 0.116026
1.99794 -0.309149 0.107803
2.03278 -0.296696 0.100368
2.06762 -0.284981 0.0936261
2.10247 -0.273948 0.0874974
2.13733 -0.263549 0.0819119
2.17219 -0.253737 0.0768095
2.20705 -0.244469 0.0721378
2.24192 -0.235707 0.0678513
2.2768 -0.227415 0.06391
2.31168 -0.21956 0.0602791
2.34657 -0.212113 0.0569278
2.38146 -0.205045 0.0538291
2.41636 -0.198331 0.0509588
2.45126 -0.191948 0.0482958
2.48617 -0.185874 0.0458212
2.52109 -0.180091 0.0435181
2.55601 -0.174578 0.0413715
2.59094 -0.16932 0.0393679
2.62587 -0.164301 0.0374953
2.66081 -0.159507 0.0357427
2.69576 -0.154923 0.0341005
2.73071 -0.150538 0.0325597
2.76567 -0.146341 0.0311125
2.80064 -0.142319 0.0297517
2.83561 -0.138465 0.0284706
2.87059 -0.134767 0.0272635
2.90558 -0.131218 0.0261249
2.94058 -0.12781 0.02505
2.97558 -0.124535 0.0240343
3.01059 -0.121386 0.0230736
3.0456 -0.118356 0.0221643
3.08063 -0.11544 0.021303
3.11566 -0.112632 0.0204865
3.1507 -0.109926 0.019712
3.18574 -0.107318 0.0189766
3.2208 -0.104802 0.0182781
3.25586 -0.102375 0.017614
3.29093 -0.100032 0.0169824
3.32601 -0.0977698 0.0163812
3.36109 -0.095584 0.0158085
3.39619 -0.0934714 0.0152628
3.43129 -0.0914288 0.0147423
3.4664 -0.0894531 0.0142458
3.50152 -0.0875414 0.0137717
3.53665 -0.0856909 0.0133188
3.57179 -0.083899 0.0128859
3.60694 -0.0821632 0.0124719
3.64209 -0.0804812 0.0120758
3.67726 -0.0788507 0.0116966
3.71243 -0.0772697 0.0113333
3.74761 -0.0757362 0.0109852
3.7828 -0.0742482 0.0106514
3.81801 -0.072804 0.0103313
3.85322 -0.0714018 0.010024
3.88844 -0.0700399 0.00972897
3.92367 -0.068717 0.00944557
3.95891 -0.0674313 0.00917322
3.99416 -0.0661816 0.00891138
4.02942 -0.0649665 0.00865954
4.06469 -0.0637848 0.00841721
4.09997 -0.0626351 0.00818394
4.13526 -0.0615164 0.00795931
4.17056 -0.0604274 0.00774291
4.20587 -0.0593673 0.00753436
4.24119 -0.0583348 0.00733331
4.27653 -0.0573292 0.00713942
4.31187 -0.0563494 0.00695236
4.34722 -0.0553945 0.00677183
4.38259 -0.0544637 0.00659755
4.41797 -0.0535562 0.00642924
4.45335 -0.0526713 0.00626664
4.48875 -0.0518081 0.00610952
4.52416 -0.0509659 0.00595765
4.55958 -0.0501441 0.00581079
4.59502 -0.049342 0.00566874
4.63046 -0.0485589 0.00553131
4.66592 -0.0477943 0.00539831
4.70139 -0.0470476 0.00526955
4.73687 -0.0463182 0.00514488
4.77237 -0.0456056 0.00502411
4.80787 -0.0449093 0.00490711
4.84339 -0.0442287 0.00479372
4.87892 -0.0435635 0.00468381
4.91446 -0.042913 0.00457724
4.95002 -0.042277 0.00447388
4.98559 -0.0416549 0.00437361
5.02117 -0.0410463 0.00427632
5.05677 -0.040451 0.00418189
5.09237 -0.0398684 0.00409023
5.128 -0.0392982 0.00400122
5.16363 -0.0387401 0.00391477
5.19928 -0.0381936 0.0038308
5.23494 -0.0376586 0.0037492
5.27062 -0.0371347 0.0036699
5.30631 -0.0366215 0.00359282
5.34201 -0.0361188 0.00351788
5.37773 -0.0356262 0.003445
5.41346 -0.0351436 0.00337411
5.4492 -0.0346706 0.00330515
5.48497 -0.034207 0.00323804
5.52074 -0.0337526 0.00317274
5.55653 -0.033307 0.00310917
5.59233 -0.0328701 0.00304728
5.62815 -0.0324416 0.00298701
5.66399 -0.0320214 0.00292831
5.69984 -0.0316091 0.00287113
5.7357 -0.0312047 0.00281542
5.77158 -0.0308078 0.00276113
5.80748 -0.0304184 0.00270822
5.84339 -0.0300362 0.00265665
5.87932 -0.0296611 0.00260636
5.91526 -0.0292928 0.00255733
5.95122 -0.0289313 0.0025095
5.9872 -0.0285763 0.00246286
6.02319 -0.0282276 0.00241735
6.05919 -0.0278853 0.00237294
6.09522 -0.0275489 0.00232961
6.13126 -0.0272186 0.00228731
6.16732 -0.026894 0.00224602
6.20339 -0.0265751 0.00220571
6.23949 -0.0262618 0.00216635
6.27559 -0.0259538 0.0021279
6.31172 -0.0256511 0.00209035
6.34786 -0.0253536 0.00205367
6.38403 -0.0250611 0.00201783
6.42021 -0.0247735 0.00198281
6.4564 -0.0244908 0.00194859
6.49262 -0.0242127 0.00191513
6.52885 -0.0239393 0.00188243
6.5651 -0.0236703 0.00185046
6.60137 -0.0234058 0.0018192
6.63766 -0.0231456 0.00178862
6.67397 -0.0228896 0.00175872
6.71029 -0.0226377 0.00172947
6.74664 -0.0223898 0.00170086
6.783 -0.0221459 0.00167286
6.81938 -0.0219058 0.00164546
6.85579 -0.0216695 0.00161865
6.89221 -0.021437 0.00159241
6.92865 -0.021208 0.00156672
6.96511 -0.0209826 0.00154157
7.00159 -0.0207607 0.00151695
7.0381 -0.0205421 0.00149284
7.07462 -0.0203269 0.00146923
7.11116 -0.020115 0.0014461
7.14772 -0.0199063 0.00142345
7.18431 -0.0197007 0.00140125
7.22091 -0.0194981 0.00137951
7.25754 -0.0192986 0.0013582
7.29418 -0.0191021 0.00133733
7.33085 -0.0189084 0.00131687
7.36754 -0.0187175 0.00129681
7.40425 -0.0185295 0.00127715
7.44099 -0.0183441 0.00125788
7.47774 -0.0181615 0.00123898
7.51452 -0.0179814 0.00122045
7.55132 -0.0178039 0.00120228
7.58814 -0.017629 0.00118446
7.62498 -0.0174565 0.00116699
7.66185 -0.0172864 0.00114984
7.69874 -0.0171188 0.00113302
7.73566 -0.0169534 0.00111652
7.77259 -0.0167904 0.00110033
7.80955 -0.0166296 0.00108444
7.84654 -0.016471 0.00106885
7.88355 -0.0163146 0.00105355
7.92058 -0.0161603 0.00103853
7.95763 -0.0160081 0.00102379
7.99471 -0.0158579 0.00100931
8.03182 -0.0157098 0.000995103
8.06895 -0.0155636 0.000981151
8.1061 -0.0154194 0.00096745
8.14328 -0.0152771 0.000953996
8.18049 -0.0151367 0.000940782
8.21772 -0.0149981 0.000927803
8.25497 -0.0148613 0.000915054
8.29226 -0.0147263 0.000902531
8.32956 -0.014593 0.000890227
8.3669 -0.0144615 0.000878139
8.40426 -0.0143316 0.000866261
8.44165 -0.0142034 0.000854589
8.47906 -0.0140769 0.000843118
8.5165 -0.0139519 0.000831845
8.55397 -0.0138285 0.000820765
8.59146 -0.0137067 0.000809874
8.62899 -0.0135863 0.000799168
8.66654 -0.0134675 0.000788642
8.70412 -0.0133501 0.000778294
8.74172 -0.0132342 0.000768119
8.77936 -0.0131197 0.000758114
8.81702 -0.0130067 0.000748276
8.85471 -0.0128949 0.0007386
8.89244 -0.0127846 0.000729084
8.93019 -0.0126756 0.000719724
8.96797 -0.0125678 0.000710517
9.00578 -0.0124614 0.00070146
9.04362 -0.0123563 0.00069255
9.08149 -0.0122523 0.000683783
9.11939 -0.0121497 0.000675158
9.15732 -0.0120482 0.000666671
9.19528 -0.0119479 0.00065832
9.23327 -0.0118488 0.000650101
9.2713 -0.0117508 0.000642013
9.30935 -0.011654 0.000634052
9.34744 -0.0115583 0.000626216
9.38556 -0.0114637 0.000618503
9.42371 -0.0113701 0.00061091
9.46189 -0.0112777 0.000603435
9.50011 -0.0111863 0.000596076
9.53836 -0.0110959 0.00058883
9.57664 -0.0110065 0.000581695
9.61496 -0.0109181 0.00057467
9.65331 -0.0108308 0.000567751
9.69169 -0.0107444 0.000560938
9.73011 -0.0106589 0.000554227
9.76856 -0.0105744 0.000547618
9.80704 -0.0104908 0.000541108
9.84557 -0.0104082 0.000534695
9.88412 -0.0103264 0.000528378
9.92271 -0.0102455 0.000522154
9.96134 -0.0101655 0.000516023
10 -0.0100864 0.000509982
10.0387 -0.0100081 0.000504029
10.0774 -0.00993069 0.000498164
10.1162 -0.00985407 0.000492384
10.155 -0.00977827 0.000486688
10.1939 -0.00970326 0.000481075
10.2328 -0.00962905 0.000475542
10.2717 -0.00955561 0.000470089
10.3106 -0.00948295 0.000464714
10.3496 -0.00941104 0.000459416
10.3887 -0.00933988 0.000454193
10.4278 -0.00926945 0.000449044
10.4669 -0.00919975 0.000443968
10.506 -0.00913076 0.000438963
10.5452 -0.00906249 0.000434028
10.5845 -0.0089949 0.000429162
10.6238 -0.008928 0.000424364
10.6631 -0.00886178 0.000419632
10.7024 -0.00879623 0.000414966
10.7418 -0.00873133 0.000410364
10.7813 -0.00866708 0.000405825
10.8208 -0.00860348 0.000401349
10.8603 -0.0085405 0.000396933
10.8999 -0.00847815 0.000392578
10.9395 -0.00841641 0.000388281
10.9792 -0.00835528 0.000384042
11.0189 -0.00829475 0.000379861
11.0586 -0.00823481 0.000375735
11.0984 -0.00817545 0.000371665
11.1383 -0.00811666 0.000367649
11.1781 -0.00805844 0.000363686
11.2181 -0.00800078 0.000359775
11.2581 -0.00794367 0.000355917
11.2981 -0.00788711 0.000352108
11.3381 -0.00783109 0.00034835
11.3783 -0.00777559 0.000344641
11.4184 -0.00772062 0.00034098
11.4587 -0.00766617 0.000337366
11.4989 -0.00761223 0.0003338
11.5392 -0.00755879 0.000330279
11.5796 -0.00750585 0.000326803
11.62 -0.0074534 0.000323372
11.6605 -0.00740143 0.000319985
11.701 -0.00734995 0.000316641
11.7415 -0.00729893 0.000313339
11.7822 -0.00724838 0.000310079
11.8228 -0.0071983 0.00030686
11.8636 -0.00714866 0.000303681
11.9043 -0.00709948 0.000300543
11.9452 -0.00705074 0.000297443
11.986 -0.00700243 0.000294382
12.027 -0.00695456 0.000291359
12.068 -0.00690712 0.000288373
12.109 -0.0068601 0.000285424
12.1501 -0.00681349 0.000282512
12.1913 -0.0067673 0.000279635
12.2325 -0.00672151 0.000276793
12.2738 -0.00667612 0.000273986
12.3151 -0.00663113 0.000271212
12.3565 -0.00658653 0.000268473
12.3979 -0.00654232 0.000265766
12.4394 -0.00649849 0.000263092
12.481 -0.00645503 0.00026045
12.5226 -0.00641195 0.000257839
12.5643 -0.00636924 0.00025526
12.6061 -0.00632689 0.000252711
12.6479 -0.0062849 0.000250192
12.6898 -0.00624327 0.000247703
12.7317 -0.00620199 0.000245244
12.7737 -0.00616105 0.000242813
12.8158 -0.00612046 0.00024041
12.8579 -0.0060802 0.000238036
12.9001 -0.00604028 0.000235689
12.9424 -0.00600069 0.000233369
12.9847 -0.00596143 0.000231077
13.0271 -0.00592249 0.00022881
13.0696 -0.00588387 0.00022657
13.1121 -0.00584556 0.000224355
13.1547 -0.00580756 0.000222165
13.1974 -0.00576988 0.00022
13.2402 -0.00573249 0.00021786
13.283 -0.00569541 0.000215744
13.3259 -0.00565863 0.000213652
13.3689 -0.00562214 0.000211584
13.4119 -0.00558594 0.000209538
13.455 -0.00555002 0.000207516
13.4982 -0.00551439 0.000205516
13.5415 -0.00547904 0.000203538
13.5848 -0.00544397 0.000201582
13.6283 -0.00540917 0.000199647
13.6718 -0.00537464 0.000197734
13.7153 -0.00534038 0.000195842
13.759 -0.00530639 0.00019397
13.8028 -0.00527265 0.000192119
13.8466 -0.00523918 0.000190288
13.8905 -0.00520596 0.000188477
13.9345 -0.00517299 0.000186685
13.9786 -0.00514027 0.000184913
14.0227 -0.0051078 0.00018316
14.067 -0.00507558 0.000181425
14.1113 -0.00504359 0.000179709
14.1558 -0.00501185 0.000178011
14.2003 -0.00498034 0.000176331
14.2449 -0.00494906 0.000174669
14.2896 -0.00491802 0.000173024
14.3344 -0.0048872 0.000171397
14.3793 -0.00485661 0.000169787
14.4243 -0.00482624 0.000168193
14.4693 -0.00479609 0.000166616
14.5145 -0.00476616 0.000165055
14.5598 -0.00473644 0.000163511
14.6052 -0.00470694 0.000161982
14.6506 -0.00467764 0.000160469
14.6962 -0.00464856 0.000158972
14.7419 -0.00461968 0.00015749
14.7877 -0.00459101 0.000156023
14.8336 -0.00456253 0.00015457
14.8796 -0.00453426 0.000153133
14.9257 -0.00450618 0.00015171
14.9719 -0.00447829 0.000150301
15.0182 -0.0044506 0.000148906
15.0647 -0.0044231 0.000147525
15.1112 -0.00439579 0.000146158
15.1579 -0.00436866 0.000144804
15.2047 -0.00434171 0.000143464
15.2516 -0.00431495 0.000142137
15.2986 -0.00428836 0.000140823
15.3458 -0.00426196 0.000139522
15.393 -0.00423572 0.000138233
15.4404 -0.00420966 0.000136957
15.488 -0.00418378 0.000135693
15.5356 -0.00415806 0.000134442
15.5834 -0.00413251 0.000133202
15.6313 -0.00410712 0.000131974
15.6794 -0.0040819 0.000130758
15.7276 -0.00405684 0.000129553
15.7759 -0.00403193 0.00012836
15.8243 -0.00400719 0.000127178
15.873 -0.0039826 0.000126007
15.9217 -0.00395817 0.000124847
15.9706 -0.00393388 0.000123698
16.0197 -0.00390975 0.00012256
16.0689 -0.00388577 0.000121432
16.1182 -0.00386193 0.000120314
16.1677 -0.00383823 0.000119207
16.2174 -0.00381468 0.000118109
16.2672 -0.00379127 0.000117022
16.3172 -0.003768 0.000115944
16.3674 -0.00374487 0.000114876
16.4177 -0.00372187 0.000113818
16.4682 -0.00369901 0.000112769
16.5189 -0.00367628 0.000111729
16.5697 -0.00365367 0.000110699
16.6208 -0.0036312 0.000109678
16.672 -0.00360886 0.000108665
16.7234 -0.00358664 0.000107661
16.775 -0.00356454 0.000106666
16.8268 -0.00354257 0.00010568
16.8787 -0.00352071 0.000104702
16.9309 -0.00349897 0.000103732
16.9833 -0.00347735 0.000102771
17.0359 -0.00345585 0.000101818
17.0887 -0.00343446 0.000100872
17.1418 -0.00341318 9.99346e-05
17.195 -0.00339201 9.90048e-05
17.2485 -0.00337094 9.80827e-05
17.3022 -0.00334999 9.71681e-05
17.3562 -0.00332913 9.62609e-05
17.4104 -0.00330838 9.5361e-05
17.4648 -0.00328774 9.44683e-05
17.5195 -0.00326719 9.35826e-05
17.5744 -0.00324673 9.2704e-05
17.6296 -0.00322638 9.18322e-05
17.6851 -0.00320611 9.09672e-05
17.7408 -0.00318594 9.01088e-05
17.7969 -0.00316586 8.92569e-05
17.8532 -0.00314586 8.84115e-05
17.9098 -0.00312596 8.75724e-05
17.9667 -0.00310613 8.67395e-05
18.0239 -0.00308639 8.59127e-05
18.0815 -0.00306673 8.50919e-05
18.1393 -0.00304715 8.4277e-05
18.1975 -0.00302764 8.34679e-05
18.256 -0.0030082 8.26645e-05
18.3149 -0.00298884 8.18666e-05
18.3742 -0.00296955 8.10741e-05
18.4338 -0.00295032 8.0287e-05
18.4938 -0.00293116 7.95051e-05
18.5542 -0.00291206 7.87283e-05
18.615 -0.00289302 7.79564e-05
18.6762 -0.00287404 7.71895e-05
18.7379 -0.00285511 7.64272e-05
18.8 -0.00283624 7.56696e-05
18.8625 -0.00281741 7.49165e-05
18.9255 -0.00279863 7.41677e-05
18.9891 -0.0027799 7.34232e-05
19.0531 -0.0027612 7.26828e-05
19.1177 -0.00274254 7.19463e-05
19.1828 -0.00272391 7.12136e-05
19.2484 -0.00270531 7.04845e-05
19.3147 -0.00268673 6.9759e-05
19.3816 -0.00266818 6.90368e-05
19.4491 -0.00264964 6.83178e-05
19.5173 -0.00263112 6.76017e-05
19.5862 -0.0026126 6.68885e-05
19.6558 -0.00259409 6.61779e-05
19.7262 -0.00257557 6.54696e-05
19.7974 -0.00255704 6.47635e-05
19.8694 -0.00253849 6.40594e-05
19.9423 -0.00251992 6.3357e-05
20.0162 -0.00250132 6.26559e-05
20.091 -0.00248268 6.1956e-05
20.1669 -0.00246398 6.12568e-05
20.244 -0.00244523 6.05581e-05
20.3222 -0.00242641 5.98594e-05
20.4016 -0.0024075 5.91603e-05
20.4825 -0.00238849 5.84603e-05
20.5648 -0.00236937 5.77589e-05
20.6487 -0.00235012 5.70555e-05
20.7344 -0.0023307 5.63493e-05
20.8219 -0.00231111 5.56396e-05
20.9115 -0.00229131 5.49253e-05
21.0034 -0.00227126 5.42053e-05
21.0979 -0.00225093 5.34783e-05
21.1952 -0.00223026 5.27426e-05
21.2959 -0.00220919 5.19961e-05
21.4004 -0.00218763 5.12361e-05
21.5093 -0.00216548 5.04591e-05
21.6237 -0.00214258 4.96603e-05
21.7448 -0.00211874 4.88328e-05
21.8747 -0.00209362 4.7966e-05
22.0165 -0.00206668 4.70424e-05
22.1768 -0.00203686 4.6027e-05
22.3723 -0.00200136 4.48279e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.25Lambda0.5Nc1ClassicOneLoop/GRp_FRG.txt <==
-22.3723 -0.00200137 -4.48283e-05
-22.1768 -0.00203687 -4.60273e-05
-22.0165 -0.00206669 -4.70427e-05
-21.8747 -0.00209363 -4.79664e-05
-21.7448 -0.00211875 -4.88332e-05
-21.6237 -0.00214259 -4.96607e-05
-21.5093 -0.00216548 -5.04595e-05
-21.4004 -0.00218764 -5.12365e-05
-21.2959 -0.0022092 -5.19965e-05
-21.1952 -0.00223027 -5.2743e-05
-21.0979 -0.00225094 -5.34788e-05
-21.0034 -0.00227127 -5.42058e-05
-20.9115 -0.00229132 -5.49257e-05
-20.8219 -0.00231112 -5.564e-05
-20.7344 -0.00233071 -5.63498e-05
-20.6487 -0.00235013 -5.7056e-05
-20.5648 -0.00236938 -5.77595e-05
-20.4825 -0.0023885 -5.84609e-05
-20.4016 -0.00240751 -5.91608e-05
-20.3222 -0.00242642 -5.98599e-05
-20.244 -0.00244524 -6.05586e-05
-20.1669 -0.002464 -6.12574e-05
-20.091 -0.00248269 -6.19565e-05
-20.0162 -0.00250133 -6.26565e-05
-19.9423 -0.00251993 -6.33575e-05
-19.8694 -0.0025385 -6.406e-05
-19.7974 -0.00255705 -6.47642e-05
-19.7262 -0.00257558 -6.54702e-05
-19.6558 -0.0025941 -6.61785e-05
-19.5862 -0.00261262 -6.68891e-05
-19.5173 -0.00263113 -6.76024e-05
-19.4491 -0.00264966 -6.83184e-05
-19.3816 -0.00266819 -6.90375e-05
-19.3147 -0.00268675 -6.97597e-05
-19.2484 -0.00270532 -7.04852e-05
-19.1828 -0.00272392 -7.12143e-05
-19.1177 -0.00274255 -7.1947e-05
-19.0531 -0.00276121 -7.26835e-05
-18.9891 -0.00277991 -7.3424e-05
-18.9255 -0.00279865 -7.41685e-05
-18.8625 -0.00281743 -7.49173e-05
-18.8 -0.00283625 -7.56704e-05
-18.7379 -0.00285513 -7.6428e-05
-18.6762 -0.00287406 -7.71903e-05
-18.615 -0.00289304 -7.79573e-05
-18.5542 -0.00291208 -7.87291e-05
-18.4938 -0.00293118 -7.95059e-05
-18.4338 -0.00295034 -8.02879e-05
-18.3742 -0.00296956 -8.1075e-05
-18.3149 -0.00298886 -8.18675e-05
-18.256 -0.00300822 -8.26654e-05
-18.1975 -0.00302765 -8.34689e-05
-18.1393 -0.00304716 -8.4278e-05
-18.0815 -0.00306675 -8.50929e-05
-18.0239 -0.00308641 -8.59137e-05
-17.9667 -0.00310615 -8.67405e-05
-17.9098 -0.00312597 -8.75734e-05
-17.8532 -0.00314588 -8.84125e-05
-17.7969 -0.00316588 -8.9258e-05
-17.7408 -0.00318596 -9.01098e-05
-17.6851 -0.00320613 -9.09682e-05
-17.6296 -0.00322639 -9.18333e-05
-17.5744 -0.00324675 -9.27051e-05
-17.5195 -0.00326721 -9.35838e-05
-17.4648 -0.00328776 -9.44694e-05
-17.4104 -0.0033084 -9.53621e-05
-17.3562 -0.00332915 -9.62621e-05
-17.3022 -0.00335001 -9.71693e-05
-17.2485 -0.00337096 -9.80839e-05
-17.195 -0.00339203 -9.90061e-05
-17.1418 -0.0034132 -9.99359e-05
-17.0887 -0.00343448 -0.000100873
-17.0359 -0.00345587 -0.000101819
-16.9833 -0.00347738 -0.000102772
-16.9309 -0.003499 -0.000103734
-16.8787 -0.00352073 -0.000104703
-16.8268 -0.00354259 -0.000105681
-16.775 -0.00356456 -0.000106668
-16.7234 -0.00358666 -0.000107663
-16.672 -0.00360888 -0.000108667
-16.6208 -0.00363123 -0.000109679
-16.5697 -0.0036537 -0.0001107
-16.5189 -0.0036763 -0.000111731
-16.4682 -0.00369903 -0.000112771
-16.4177 -0.0037219 -0.00011382
-16.3674 -0.00374489 -0.000114878
-16.3172 -0.00376803 -0.000115946
-16.2672 -0.0037913 -0.000117023
-16.2174 -0.00381471 -0.000118111
-16.1677 -0.00383826 -0.000119208
-16.1182 -0.00386195 -0.000120316
-16.0689 -0.00388579 -0.000121433
-16.0197 -0.00390978 -0.000122562
-15.9706 -0.00393391 -0.0001237
-15.9217 -0.0039582 -0.000124849
-15.873 -0.00398263 -0.000126009
-15.8243 -0.00400722 -0.00012718
-15.7759 -0.00403196 -0.000128362
-15.7276 -0.00405687 -0.000129555
-15.6794 -0.00408193 -0.00013076
-15.6313 -0.00410715 -0.000131976
-15.5834 -0.00413254 -0.000133204
-15.5356 -0.00415809 -0.000134444
-15.488 -0.00418381 -0.000135695
-15.4404 -0.0042097 -0.000136959
-15.393 -0.00423576 -0.000138235
-15.3458 -0.00426199 -0.000139524
-15.2986 -0.0042884 -0.000140825
-15.2516 -0.00431498 -0.000142139
-15.2047 -0.00434175 -0.000143466
-15.1579 -0.00436869 -0.000144807
-15.1112 -0.00439582 -0.00014616
-15.0647 -0.00442314 -0.000147528
-15.0182 -0.00445064 -0.000148908
-14.9719 -0.00447833 -0.000150303
-14.9257 -0.00450622 -0.000151712
-14.8796 -0.00453429 -0.000153135
-14.8336 -0.00456257 -0.000154573
-14.7877 -0.00459104 -0.000156025
-14.7419 -0.00461972 -0.000157492
-14.6962 -0.0046486 -0.000158975
-14.6506 -0.00467768 -0.000160472
-14.6052 -0.00470698 -0.000161985
-14.5598 -0.00473648 -0.000163514
-14.5145 -0.0047662 -0.000165058
-14.4693 -0.00479613 -0.000166619
-14.4243 -0.00482628 -0.000168196
-14.3793 -0.00485665 -0.00016979
-14.3344 -0.00488724 -0.0001714
-14.2896 -0.00491806 -0.000173027
-14.2449 -0.00494911 -0.000174672
-14.2003 -0.00498038 -0.000176334
-14.1558 -0.00501189 -0.000178014
-14.1113 -0.00504364 -0.000179712
-14.067 -0.00507563 -0.000181428
-14.0227 -0.00510785 -0.000183163
-13.9786 -0.00514032 -0.000184916
-13.9345 -0.00517304 -0.000186689
-13.8905 -0.00520601 -0.000188481
-13.8466 -0.00523923 -0.000190292
-13.8028 -0.0052727 -0.000192123
-13.759 -0.00530644 -0.000193974
-13.7153 -0.00534043 -0.000195846
-13.6718 -0.0053747 -0.000197738
-13.6283 -0.00540922 -0.000199651
-13.5848 -0.00544402 -0.000201586
-13.5415 -0.0054791 -0.000203542
-13.4982 -0.00551445 -0.00020552
-13.455 -0.00555008 -0.00020752
-13.4119 -0.00558599 -0.000209543
-13.3689 -0.00562219 -0.000211588
-13.3259 -0.00565869 -0.000213657
-13.283 -0.00569547 -0.000215749
-13.2402 -0.00573256 -0.000217865
-13.1974 -0.00576994 -0.000220005
-13.1547 -0.00580763 -0.00022217
-13.1121 -0.00584562 -0.00022436
-13.0696 -0.00588393 -0.000226574
-13.0271 -0.00592255 -0.000228815
-12.9847 -0.00596149 -0.000231082
-12.9424 -0.00600076 -0.000233375
-12.9001 -0.00604035 -0.000235694
-12.8579 -0.00608027 -0.000238041
-12.8158 -0.00612053 -0.000240416
-12.7737 -0.00616112 -0.000242818
-12.7317 -0.00620206 -0.000245249
-12.6898 -0.00624334 -0.000247709
-12.6479 -0.00628498 -0.000250198
-12.6061 -0.00632697 -0.000252717
-12.5643 -0.00636932 -0.000255266
-12.5226 -0.00641203 -0.000257845
-12.481 -0.00645511 -0.000260456
-12.4394 -0.00649857 -0.000263098
-12.3979 -0.0065424 -0.000265772
-12.3565 -0.00658661 -0.000268479
-12.3151 -0.00663121 -0.000271219
-12.2738 -0.0066762 -0.000273992
-12.2325 -0.00672159 -0.0002768
-12.1913 -0.00676738 -0.000279642
-12.1501 -0.00681358 -0.000282519
-12.109 -0.00686018 -0.000285432
-12.068 -0.00690721 -0.000288381
-12.027 -0.00695465 -0.000291366
-11.986 -0.00700252 -0.00029439
-11.9452 -0.00705083 -0.000297451
-11.9043 -0.00709957 -0.00030055
-11.8636 -0.00714876 -0.000303689
-11.8228 -0.00719839 -0.000306868
-11.7822 -0.00724848 -0.000310087
-11.7415 -0.00729903 -0.000313347
-11.701 -0.00735005 -0.000316649
-11.6605 -0.00740153 -0.000319994
-11.62 -0.0074535 -0.000323381
-11.5796 -0.00750595 -0.000326812
-11.5392 -0.0075589 -0.000330288
-11.4989 -0.00761234 -0.000333809
-11.4587 -0.00766628 -0.000337376
-11.4184 -0.00772073 -0.000340989
-11.3783 -0.0077757 -0.000344651
-11.3381 -0.0078312 -0.00034836
-11.2981 -0.00788723 -0.000352118
-11.2581 -0.00794379 -0.000355927
-11.2181 -0.0080009 -0.000359786
-11.1781 -0.00805856 -0.000363696
-11.1383 -0.00811678 -0.00036766
-11.0984 -0.00817557 -0.000371676
-11.0586 -0.00823493 -0.000375747
-11.0189 -0.00829487 -0.000379872
-10.9792 -0.00835541 -0.000384054
-10.9395 -0.00841654 -0.000388293
-10.8999 -0.00847828 -0.00039259
-10.8603 -0.00854063 -0.000396945
-10.8208 -0.00860361 -0.000401361
-10.7813 -0.00866722 -0.000405838
-10.7418 -0.00873147 -0.000410377
-10.7024 -0.00879637 -0.000414979
-10.6631 -0.00886192 -0.000419646
-10.6238 -0.00892815 -0.000424377
-10.5845 -0.00899505 -0.000429176
-10.5452 -0.00906263 -0.000434042
-10.506 -0.00913092 -0.000438977
-10.4669 -0.0091999 -0.000443982
-10.4278 -0.00926961 -0.000449059
-10.3887 -0.00934004 -0.000454208
-10.3496 -0.0094112 -0.000459432
-10.3106 -0.00948311 -0.00046473
-10.2717 -0.00955578 -0.000470105
-10.2328 -0.00962922 -0.000475559
-10.1939 -0.00970343 -0.000481092
-10.155 -0.00977844 -0.000486705
-10.1162 -0.00985425 -0.000492402
-10.0774 -0.00993087 -0.000498182
-10.0387 -0.0100083 -0.000504047
-10 -0.0100866 -0.00051
-9.96134 -0.0101657 -0.000516042
-9.92271 -0.0102457 -0.000522173
-9.88412 -0.0103266 -0.000528397
-9.84557 -0.0104084 -0.000534715
-9.80704 -0.010491 -0.000541128
-9.76856 -0.0105746 -0.000547639
-9.73011 -0.0106591 -0.000554248
-9.69169 -0.0107446 -0.000560959
-9.65331 -0.010831 -0.000567773
-9.61496 -0.0109184 -0.000574692
-9.57664 -0.0110067 -0.000581718
-9.53836 -0.0110961 -0.000588853
-9.50011 -0.0111865 -0.0005961
-9.46189 -0.0112779 -0.000603459
-9.42371 -0.0113704 -0.000610935
-9.38556 -0.0114639 -0.000618528
-9.34744 -0.0115585 -0.000626242
-9.30935 -0.0116542 -0.000634078
-9.2713 -0.0117511 -0.00064204
-9.23327 -0.011849 -0.000650129
-9.19528 -0.0119482 -0.000658348
-9.15732 -0.0120484 -0.0006667
-9.11939 -0.0121499 -0.000675187
-9.08149 -0.0122526 -0.000683813
-9.04362 -0.0123565 -0.00069258
-9.00578 -0.0124617 -0.000701491
-8.96797 -0.0125681 -0.000710548
-8.93019 -0.0126759 -0.000719756
-8.89244 -0.0127849 -0.000729117
-8.85471 -0.0128952 -0.000738634
-8.81702 -0.013007 -0.00074831
-8.77936 -0.0131201 -0.000758149
-8.74172 -0.0132346 -0.000768155
-8.70412 -0.0133505 -0.000778331
-8.66654 -0.0134678 -0.00078868
-8.62899 -0.0135867 -0.000799206
-8.59146 -0.013707 -0.000809913
-8.55397 -0.0138289 -0.000820805
-8.5165 -0.0139523 -0.000831886
-8.47906 -0.0140772 -0.00084316
-8.44165 -0.0142038 -0.000854632
-8.40426 -0.014332 -0.000866304
-8.3669 -0.0144619 -0.000878183
-8.32956 -0.0145934 -0.000890273
-8.29226 -0.0147267 -0.000902577
-8.25497 -0.0148617 -0.000915102
-8.21772 -0.0149985 -0.000927852
-8.18049 -0.0151371 -0.000940831
-8.14328 -0.0152775 -0.000954047
-8.1061 -0.0154198 -0.000967502
-8.06895 -0.0155641 -0.000981204
-8.03182 -0.0157102 -0.000995158
-7.99471 -0.0158584 -0.00100937
-7.95763 -0.0160085 -0.00102384
-7.92058 -0.0161607 -0.00103859
-7.88355 -0.016315 -0.00105361
-7.84654 -0.0164715 -0.00106891
-7.80955 -0.0166301 -0.00108451
-7.77259 -0.0167909 -0.0011004
-7.73566 -0.0169539 -0.00111659
-7.69874 -0.0171193 -0.00113309
-7.66185 -0.017287 -0.00114991
-7.62498 -0.017457 -0.00116706
-7.58814 -0.0176295 -0.00118454
-7.55132 -0.0178045 -0.00120236
-7.51452 -0.017982 -0.00122053
-7.47774 -0.018162 -0.00123906
-7.44099 -0.0183447 -0.00125796
-7.40425 -0.0185301 -0.00127723
-7.36754 -0.0187181 -0.00129689
-7.33085 -0.018909 -0.00131695
-7.29418 -0.0191027 -0.00133741
-7.25754 -0.0192993 -0.00135829
-7.22091 -0.0194988 -0.0013796
-7.18431 -0.0197014 -0.00140135
-7.14772 -0.019907 -0.00142354
-7.11116 -0.0201157 -0.0014462
-7.07462 -0.0203277 -0.00146933
-7.0381 -0.0205429 -0.00149294
-7.00159 -0.0207614 -0.00151706
-6.96511 -0.0209834 -0.00154168
-6.92865 -0.0212088 -0.00156683
-6.89221 -0.0214378 -0.00159253
-6.85579 -0.0216704 -0.00161877
-6.81938 -0.0219067 -0.00164559
-6.783 -0.0221467 -0.00167299
-6.74664 -0.0223907 -0.00170099
-6.71029 -0.0226386 -0.0017296
-6.67397 -0.0228905 -0.00175886
-6.63766 -0.0231465 -0.00178876
-6.60137 -0.0234068 -0.00181934
-6.5651 -0.0236713 -0.00185061
-6.52885 -0.0239403 -0.00188258
-6.49262 -0.0242137 -0.00191529
-6.4564 -0.0244918 -0.00194875
-6.42021 -0.0247746 -0.00198298
-6.38403 -0.0250622 -0.002018
-6.34786 -0.0253547 -0.00205385
-6.31172 -0.0256522 -0.00209053
-6.27559 -0.0259549 -0.00212809
-6.23949 -0.0262629 -0.00216654
-6.20339 -0.0265763 -0.0022059
-6.16732 -0.0268953 -0.00224622
-6.13126 -0.0272199 -0.00228752
-6.09522 -0.0275503 -0.00232982
-6.05919 -0.0278866 -0.00237316
-6.02319 -0.028229 -0.00241757
-5.9872 -0.0285777 -0.00246309
-5.95122 -0.0289327 -0.00250974
-5.91526 -0.0292943 -0.00255757
-5.87932 -0.0296626 -0.00260661
-5.84339 -0.0300378 -0.0026569
-5.80748 -0.03042 -0.00270849
-5.77158 -0.0308094 -0.00276141
-5.7357 -0.0312063 -0.0028157
-5.69984 -0.0316108 -0.00287142
-5.66399 -0.0320231 -0.00292861
-5.62815 -0.0324434 -0.00298732
-5.59233 -0.0328719 -0.0030476
-5.55653 -0.0333089 -0.0031095
-5.52074 -0.0337545 -0.00317308
-5.48497 -0.034209 -0.0032384
-5.4492 -0.0346726 -0.00330551
-5.41346 -0.0351457 -0.00337448
-5.37773 -0.0356284 -0.00344538
-5.34201 -0.0361209 -0.00351828
-5.30631 -0.0366237 -0.00359323
-5.27062 -0.037137 -0.00367033
-5.23494 -0.037661 -0.00374964
-5.19928 -0.0381961 -0.00383125
-5.16363 -0.0387425 -0.00391524
-5.128 -0.0393007 -0.00400171
-5.09237 -0.039871 -0.00409073
-5.05677 -0.0404537 -0.00418241
-5.02117 -0.0410491 -0.00427686
-4.98559 -0.0416577 -0.00437417
-4.95002 -0.0422799 -0.00447445
-4.91446 -0.042916 -0.00457783
-4.87892 -0.0435665 -0.00468443
-4.84339 -0.0442319 -0.00479436
-4.80787 -0.0449126 -0.00490778
-4.77237 -0.045609 -0.0050248
-4.73687 -0.0463217 -0.00514559
-4.70139 -0.0470512 -0.00527029
-4.66592 -0.047798 -0.00539908
-4.63046 -0.0485627 -0.00553211
-4.59502 -0.0493458 -0.00566957
-4.55958 -0.0501481 -0.00581165
-4.52416 -0.05097 -0.00595854
-4.48875 -0.0518123 -0.00611045
-4.45335 -0.0526756 -0.00626761
-4.41797 -0.0535607 -0.00643024
-4.38259 -0.0544684 -0.00659859
-4.34722 -0.0553993 -0.00677292
-4.31187 -0.0563543 -0.00695349
-4.27653 -0.0573342 -0.0071406
-4.24119 -0.0583401 -0.00733454
-4.20587 -0.0593726 -0.00753565
-4.17056 -0.060433 -0.00774425
-4.13526 -0.0615221 -0.00796071
-4.09997 -0.062641 -0.0081854
-4.06469 -0.0637908 -0.00841874
-4.02942 -0.0649728 -0.00866114
-3.99416 -0.0661881 -0.00891306
-3.95891 -0.0674379 -0.00917498
-3.92367 -0.0687238 -0.00944741
-3.88844 -0.0700469 -0.0097309
-3.85322 -0.071409 -0.010026
-3.81801 -0.0728114 -0.0103334
-3.7828 -0.0742558 -0.0106537
-3.74761 -0.075744 -0.0109875
-3.71243 -0.0772777 -0.0113357
-3.67726 -0.0788589 -0.0116991
-3.64209 -0.0804895 -0.0120784
-3.60694 -0.0821717 -0.0124746
-3.57179 -0.0839076 -0.0128887
-3.53665 -0.0856997 -0.0133216
-3.50152 -0.0875503 -0.0137745
-3.4664 -0.0894621 -0.0142487
-3.43129 -0.0914379 -0.0147452
-3.39619 -0.0934806 -0.0152656
-3.36109 -0.0955932 -0.0158112
-3.32601 -0.097779 -0.0163836
-3.29093 -0.100042 -0.0169845
-3.25586 -0.102384 -0.0176157
-3.2208 -0.104812 -0.0182792
-3.18574 -0.107327 -0.018977
-3.1507 -0.109936 -0.0197115
-3.11566 -0.112642 -0.020485
-3.08063 -0.11545 -0.0213003
-3.0456 -0.118367 -0.0221602
-3.01059 -0.121397 -0.0230678
-2.97558 -0.124548 -0.0240267
-2.94058 -0.127824 -0.0250405
-2.90558 -0.131234 -0.0261134
-2.87059 -0.134785 -0.0272499
-2.83561 -0.138485 -0.0284548
-2.80064 -0.142343 -0.0297336
-2.76567 -0.146368 -0.0310922
-2.73071 -0.15057 -0.0325373
-2.69576 -0.154959 -0.0340759
-2.66081 -0.159547 -0.0357163
-2.62587 -0.164347 -0.0374671
-2.59094 -0.169372 -0.0393381
-2.55601 -0.174637 -0.0413404
-2.52109 -0.180156 -0.0434858
-2.48617 -0.185948 -0.0457881
-2.45126 -0.19203 -0.0482621
-2.41636 -0.198422 -0.0509248
-2.38146 -0.205145 -0.053795
-2.34657 -0.212224 -0.0568942
-2.31168 -0.219683 -0.0602462
-2.2768 -0.22755 -0.0638783
-2.24192 -0.235856 -0.0678211
-2.20705 -0.244633 -0.0721098
-2.17219 -0.253917 -0.0767843
-2.13733 -0.263747 -0.0818902
-2.10247 -0.274165 -0.08748
-2.06762 -0.285219 -0.0936141
-2.03278 -0.296958 -0.100362
-1.99794 -0.309438 -0.107806
-1.9631 -0.322719 -0.116038
-1.92827 -0.336863 -0.12517
-1.89345 -0.351942 -0.135331
-1.85862 -0.368029 -0.146673
-1.82381 -0.385201 -0.159375
-1.78899 -0.403541 -0.173652
-1.75419 -0.423131 -0.189759
-1.71938 -0.444052 -0.208
-1.68458 -0.466378 -0.228744
-1.64979 -0.490171 -0.252432
-1.61499 -0.515464 -0.2796
-1.58021 -0.542251 -0.310899
-1.54542 -0.570456 -0.347116
-1.51064 -0.599892 -0.389208
-1.47586 -0.630206 -0.43833
-1.44109 -0.660792 -0.495866
-1.40632 -0.69066 -0.563447
-1.37155 -0.718257 -0.642943
-1.33679 -0.741212 -0.736386
-1.30203 -0.756014 -0.845781
-1.26727 -0.757624 -0.972691
-1.23251 -0.739148 -1.11747
-1.19776 -0.691796 -1.27804
-1.16301 -0.605606 -1.44815
-1.12827 -0.471552 -1.61574
-1.09352 -0.285406 -1.76243
-1.05878 -0.0524163 -1.86616
-1.02405 0.21007 -1.90753
-0.989309 0.475446 -1.87782
-0.954576 0.71618 -1.78306
-0.919844 0.912753 -1.64115
-0.885115 1.05769 -1.47424
-0.850388 1.15375 -1.30168
-0.815663 1.20938 -1.13676
-0.78094 1.23455 -0.986714
-0.746219 1.23837 -0.85427
-0.711499 1.22808 -0.739432
-0.676781 1.20906 -0.640801
-0.642065 1.1851 -0.556416
-0.60735 1.15876 -0.484227
-0.572637 1.13175 -0.422322
-0.537925 1.10515 -0.369015
-0.503214 1.07966 -0.322867
-0.468504 1.05568 -0.282668
-0.433796 1.03345 -0.247413
-0.399089 1.01307 -0.216268
-0.364382 0.994589 -0.188541
-0.329676 0.977998 -0.163654
-0.294972 0.963263 -0.141127
-0.260267 0.950338 -0.120553
-0.225564 0.939171 -0.101587
-0.190861 0.929709 -0.0839322
-0.156158 0.921905 -0.0673301
-0.121456 0.915715 -0.0515527
-0.0867541 0.911104 -0.0363946
-0.0520524 0.908045 -0.0216676
-0.0173508 0.906521 -0.00719451
0.0173508 0.906521 0.00719451
0.0520524 0.908045 0.0216676
0.0867541 0.911104 0.0363946
0.121456 0.915715 0.0515527
0.156158 0.921905 0.0673301
0.190861 0.929709 0.0839322
0.225564 0.939171 0.101587
0.260267 0.950338 0.120553
0.294972 0.963263 0.141127
0.329676 0.977998 0.163654
0.364382 0.994589 0.188541
0.399089 1.01307 0.216268
0.433796 1.03345 0.247413
0.468504 1.05568 0.282668
0.503214 1.07966 0.322867
0.537925 1.10515 0.369015
0.572637 1.13175 0.422322
0.60735 1.15876 0.484227
0.642065 1.1851 0.556416
0.676781 1.20906 0.640801
0.711499 1.22808 0.739432
0.746219 1.23837 0.85427
0.78094 1.23455 0.986714
0.815663 1.20938 1.13676
0.850388 1.15375 1.30168
0.885115 1.05769 1.47424
0.919844 0.912753 1.64115
0.954576 0.71618 1.78306
0.989309 0.475446 1.87782
1.02405 0.21007 1.90753
1.05878 -0.0524163 1.86616
1.09352 -0.285406 1.76243
1.12827 -0.471552 1.61574
1.16301 -0.605606 1.44815
1.19776 -0.691796 1.27804
1.23251 -0.739148 1.11747
1.26727 -0.757624 0.972691
1.30203 -0.756014 0.845781
1.33679 -0.741212 0.736386
1.37155 -0.718257 0.642943
1.40632 -0.69066 0.563447
1.44109 -0.660792 0.495866
1.47586 -0.630206 0.43833
1.51064 -0.599892 0.389208
1.54542 -0.570456 0.347116
1.58021 -0.542251 0.310899
1.61499 -0.515464 0.2796
1.64979 -0.490171 0.252432
1.68458 -0.466378 0.228744
1.71938 -0.444052 0.208
1.75419 -0.423131 0.189759
1.78899 -0.403541 0.173652
1.82381 -0.385201 0.159375
1.85862 -0.368029 0.146673
1.89345 -0.351942 0.135331
1.92827 -0.336863 0.12517
1.9631 -0.322719 0.116038
1.99794 -0.309438 0.107806
2.03278 -0.296958 0.100362
2.06762 -0.285219 0.0936141
2.10247 -0.274165 0.08748
2.13733 -0.263747 0.0818902
2.17219 -0.253917 0.0767843
2.20705 -0.244633 0.0721098
2.24192 -0.235856 0.0678211
2.2768 -0.22755 0.0638783
2.31168 -0.219683 0.0602462
2.34657 -0.212224 0.0568942
2.38146 -0.205145 0.053795
2.41636 -0.198422 0.0509248
2.45126 -0.19203 0.0482621
2.48617 -0.185948 0.0457881
2.52109 -0.180156 0.0434858
2.55601 -0.174637 0.0413404
2.59094 -0.169372 0.0393381
2.62587 -0.164347 0.0374671
2.66081 -0.159547 0.0357163
2.69576 -0.154959 0.0340759
2.73071 -0.15057 0.0325373
2.76567 -0.146368 0.0310922
2.80064 -0.142343 0.0297336
2.83561 -0.138485 0.0284548
2.87059 -0.134785 0.0272499
2.90558 -0.131234 0.0261134
2.94058 -0.127824 0.0250405
2.97558 -0.124548 0.0240267
3.01059 -0.121397 0.0230678
3.0456 -0.118367 0.0221602
3.08063 -0.11545 0.0213003
3.11566 -0.112642 0.020485
3.1507 -0.109936 0.0197115
3.18574 -0.107327 0.018977
3.2208 -0.104812 0.0182792
3.25586 -0.102384 0.0176157
3.29093 -0.100042 0.0169845
3.32601 -0.097779 0.0163836
3.36109 -0.0955932 0.0158112
3.39619 -0.0934806 0.0152656
3.43129 -0.0914379 0.0147452
3.4664 -0.0894621 0.0142487
3.50152 -0.0875503 0.0137745
3.53665 -0.0856997 0.0133216
3.57179 -0.0839076 0.0128887
3.60694 -0.0821717 0.0124746
3.64209 -0.0804895 0.0120784
3.67726 -0.0788589 0.0116991
3.71243 -0.0772777 0.0113357
3.74761 -0.075744 0.0109875
3.7828 -0.0742558 0.0106537
3.81801 -0.0728114 0.0103334
3.85322 -0.071409 0.010026
3.88844 -0.0700469 0.0097309
3.92367 -0.0687238 0.00944741
3.95891 -0.0674379 0.00917498
3.99416 -0.0661881 0.00891306
4.02942 -0.0649728 0.00866114
4.06469 -0.0637908 0.00841874
4.09997 -0.062641 0.0081854
4.13526 -0.0615221 0.00796071
4.17056 -0.060433 0.00774425
4.20587 -0.0593726 0.00753565
4.24119 -0.0583401 0.00733454
4.27653 -0.0573342 0.0071406
4.31187 -0.0563543 0.00695349
4.34722 -0.0553993 0.00677292
4.38259 -0.0544684 0.00659859
4.41797 -0.0535607 0.00643024
4.45335 -0.0526756 0.00626761
4.48875 -0.0518123 0.00611045
4.52416 -0.05097 0.00595854
4.55958 -0.0501481 0.00581165
4.59502 -0.0493458 0.00566957
4.63046 -0.0485627 0.00553211
4.66592 -0.047798 0.00539908
4.70139 -0.0470512 0.00527029
4.73687 -0.0463217 0.00514559
4.77237 -0.045609 0.0050248
4.80787 -0.0449126 0.00490778
4.84339 -0.0442319 0.00479436
4.87892 -0.0435665 0.00468443
4.91446 -0.042916 0.00457783
4.95002 -0.0422799 0.00447445
4.98559 -0.0416577 0.00437417
5.02117 -0.0410491 0.00427686
5.05677 -0.0404537 0.00418241
5.09237 -0.039871 0.00409073
5.128 -0.0393007 0.00400171
5.16363 -0.0387425 0.00391524
5.19928 -0.0381961 0.00383125
5.23494 -0.037661 0.00374964
5.27062 -0.037137 0.00367033
5.30631 -0.0366237 0.00359323
5.34201 -0.0361209 0.00351828
5.37773 -0.0356284 0.00344538
5.41346 -0.0351457 0.00337448
5.4492 -0.0346726 0.00330551
5.48497 -0.034209 0.0032384
5.52074 -0.0337545 0.00317308
5.55653 -0.0333089 0.0031095
5.59233 -0.0328719 0.0030476
5.62815 -0.0324434 0.00298732
5.66399 -0.0320231 0.00292861
5.69984 -0.0316108 0.00287142
5.7357 -0.0312063 0.0028157
5.77158 -0.0308094 0.00276141
5.80748 -0.03042 0.00270849
5.84339 -0.0300378 0.0026569
5.87932 -0.0296626 0.00260661
5.91526 -0.0292943 0.00255757
5.95122 -0.0289327 0.00250974
5.9872 -0.0285777 0.00246309
6.02319 -0.028229 0.00241757
6.05919 -0.0278866 0.00237316
6.09522 -0.0275503 0.00232982
6.13126 -0.0272199 0.00228752
6.16732 -0.0268953 0.00224622
6.20339 -0.0265763 0.0022059
6.23949 -0.0262629 0.00216654
6.27559 -0.0259549 0.00212809
6.31172 -0.0256522 0.00209053
6.34786 -0.0253547 0.00205385
6.38403 -0.0250622 0.002018
6.42021 -0.0247746 0.00198298
6.4564 -0.0244918 0.00194875
6.49262 -0.0242137 0.00191529
6.52885 -0.0239403 0.00188258
6.5651 -0.0236713 0.00185061
6.60137 -0.0234068 0.00181934
6.63766 -0.0231465 0.00178876
6.67397 -0.0228905 0.00175886
6.71029 -0.0226386 0.0017296
6.74664 -0.0223907 0.00170099
6.783 -0.0221467 0.00167299
6.81938 -0.0219067 0.00164559
6.85579 -0.0216704 0.00161877
6.89221 -0.0214378 0.00159253
6.92865 -0.0212088 0.00156683
6.96511 -0.0209834 0.00154168
7.00159 -0.0207614 0.00151706
7.0381 -0.0205429 0.00149294
7.07462 -0.0203277 0.00146933
7.11116 -0.0201157 0.0014462
7.14772 -0.019907 0.00142354
7.18431 -0.0197014 0.00140135
7.22091 -0.0194988 0.0013796
7.25754 -0.0192993 0.00135829
7.29418 -0.0191027 0.00133741
7.33085 -0.018909 0.00131695
7.36754 -0.0187181 0.00129689
7.40425 -0.0185301 0.00127723
7.44099 -0.0183447 0.00125796
7.47774 -0.018162 0.00123906
7.51452 -0.017982 0.00122053
7.55132 -0.0178045 0.00120236
7.58814 -0.0176295 0.00118454
7.62498 -0.017457 0.00116706
7.66185 -0.017287 0.00114991
7.69874 -0.0171193 0.00113309
7.73566 -0.0169539 0.00111659
7.77259 -0.0167909 0.0011004
7.80955 -0.0166301 0.00108451
7.84654 -0.0164715 0.00106891
7.88355 -0.016315 0.00105361
7.92058 -0.0161607 0.00103859
7.95763 -0.0160085 0.00102384
7.99471 -0.0158584 0.00100937
8.03182 -0.0157102 0.000995158
8.06895 -0.0155641 0.000981204
8.1061 -0.0154198 0.000967502
8.14328 -0.0152775 0.000954047
8.18049 -0.0151371 0.000940831
8.21772 -0.0149985 0.000927852
8.25497 -0.0148617 0.000915102
8.29226 -0.0147267 0.000902577
8.32956 -0.0145934 0.000890273
8.3669 -0.0144619 0.000878183
8.40426 -0.014332 0.000866304
8.44165 -0.0142038 0.000854632
8.47906 -0.0140772 0.00084316
8.5165 -0.0139523 0.000831886
8.55397 -0.0138289 0.000820805
8.59146 -0.013707 0.000809913
8.62899 -0.0135867 0.000799206
8.66654 -0.0134678 0.00078868
8.70412 -0.0133505 0.000778331
8.74172 -0.0132346 0.000768155
8.77936 -0.0131201 0.000758149
8.81702 -0.013007 0.00074831
8.85471 -0.0128952 0.000738634
8.89244 -0.0127849 0.000729117
8.93019 -0.0126759 0.000719756
8.96797 -0.0125681 0.000710548
9.00578 -0.0124617 0.000701491
9.04362 -0.0123565 0.00069258
9.08149 -0.0122526 0.000683813
9.11939 -0.0121499 0.000675187
9.15732 -0.0120484 0.0006667
9.19528 -0.0119482 0.000658348
9.23327 -0.011849 0.000650129
9.2713 -0.0117511 0.00064204
9.30935 -0.0116542 0.000634078
9.34744 -0.0115585 0.000626242
9.38556 -0.0114639 0.000618528
9.42371 -0.0113704 0.000610935
9.46189 -0.0112779 0.000603459
9.50011 -0.0111865 0.0005961
9.53836 -0.0110961 0.000588853
9.57664 -0.0110067 0.000581718
9.61496 -0.0109184 0.000574692
9.65331 -0.010831 0.000567773
9.69169 -0.0107446 0.000560959
9.73011 -0.0106591 0.000554248
9.76856 -0.0105746 0.000547639
9.80704 -0.010491 0.000541128
9.84557 -0.0104084 0.000534715
9.88412 -0.0103266 0.000528397
9.92271 -0.0102457 0.000522173
9.96134 -0.0101657 0.000516042
10 -0.0100866 0.00051
10.0387 -0.0100083 0.000504047
10.0774 -0.00993087 0.000498182
10.1162 -0.00985425 0.000492402
10.155 -0.00977844 0.000486705
10.1939 -0.00970343 0.000481092
10.2328 -0.00962922 0.000475559
10.2717 -0.00955578 0.000470105
10.3106 -0.00948311 0.00046473
10.3496 -0.0094112 0.000459432
10.3887 -0.00934004 0.000454208
10.4278 -0.00926961 0.000449059
10.4669 -0.0091999 0.000443982
10.506 -0.00913092 0.000438977
10.5452 -0.00906263 0.000434042
10.5845 -0.00899505 0.000429176
10.6238 -0.00892815 0.000424377
10.6631 -0.00886192 0.000419646
10.7024 -0.00879637 0.000414979
10.7418 -0.00873147 0.000410377
10.7813 -0.00866722 0.000405838
10.8208 -0.00860361 0.000401361
10.8603 -0.00854063 0.000396945
10.8999 -0.00847828 0.00039259
10.9395 -0.00841654 0.000388293
10.9792 -0.00835541 0.000384054
11.0189 -0.00829487 0.000379872
11.0586 -0.00823493 0.000375747
11.0984 -0.00817557 0.000371676
11.1383 -0.00811678 0.00036766
11.1781 -0.00805856 0.000363696
11.2181 -0.0080009 0.000359786
11.2581 -0.00794379 0.000355927
11.2981 -0.00788723 0.000352118
11.3381 -0.0078312 0.00034836
11.3783 -0.0077757 0.000344651
11.4184 -0.00772073 0.000340989
11.4587 -0.00766628 0.000337376
11.4989 -0.00761234 0.000333809
11.5392 -0.0075589 0.000330288
11.5796 -0.00750595 0.000326812
11.62 -0.0074535 0.000323381
11.6605 -0.00740153 0.000319994
11.701 -0.00735005 0.000316649
11.7415 -0.00729903 0.000313347
11.7822 -0.00724848 0.000310087
11.8228 -0.00719839 0.000306868
11.8636 -0.00714876 0.000303689
11.9043 -0.00709957 0.00030055
11.9452 -0.00705083 0.000297451
11.986 -0.00700252 0.00029439
12.027 -0.00695465 0.000291366
12.068 -0.00690721 0.000288381
12.109 -0.00686018 0.000285432
12.1501 -0.00681358 0.000282519
12.1913 -0.00676738 0.000279642
12.2325 -0.00672159 0.0002768
12.2738 -0.0066762 0.000273992
12.3151 -0.00663121 0.000271219
12.3565 -0.00658661 0.000268479
12.3979 -0.0065424 0.000265772
12.4394 -0.00649857 0.000263098
12.481 -0.00645511 0.000260456
12.5226 -0.00641203 0.000257845
12.5643 -0.00636932 0.000255266
12.6061 -0.00632697 0.000252717
12.6479 -0.00628498 0.000250198
12.6898 -0.00624334 0.000247709
12.7317 -0.00620206 0.000245249
12.7737 -0.00616112 0.000242818
12.8158 -0.00612053 0.000240416
12.8579 -0.00608027 0.000238041
12.9001 -0.00604035 0.000235694
12.9424 -0.00600076 0.000233375
12.9847 -0.00596149 0.000231082
13.0271 -0.00592255 0.000228815
13.0696 -0.00588393 0.000226574
13.1121 -0.00584562 0.00022436
13.1547 -0.00580763 0.00022217
13.1974 -0.00576994 0.000220005
13.2402 -0.00573256 0.000217865
13.283 -0.00569547 0.000215749
13.3259 -0.00565869 0.000213657
13.3689 -0.00562219 0.000211588
13.4119 -0.00558599 0.000209543
13.455 -0.00555008 0.00020752
13.4982 -0.00551445 0.00020552
13.5415 -0.0054791 0.000203542
13.5848 -0.00544402 0.000201586
13.6283 -0.00540922 0.000199651
13.6718 -0.0053747 0.000197738
13.7153 -0.00534043 0.000195846
13.759 -0.00530644 0.000193974
13.8028 -0.0052727 0.000192123
13.8466 -0.00523923 0.000190292
13.8905 -0.00520601 0.000188481
13.9345 -0.00517304 0.000186689
13.9786 -0.00514032 0.000184916
14.0227 -0.00510785 0.000183163
14.067 -0.00507563 0.000181428
14.1113 -0.00504364 0.000179712
14.1558 -0.00501189 0.000178014
14.2003 -0.00498038 0.000176334
14.2449 -0.00494911 0.000174672
14.2896 -0.00491806 0.000173027
14.3344 -0.00488724 0.0001714
14.3793 -0.00485665 0.00016979
14.4243 -0.00482628 0.000168196
14.4693 -0.00479613 0.000166619
14.5145 -0.0047662 0.000165058
14.5598 -0.00473648 0.000163514
14.6052 -0.00470698 0.000161985
14.6506 -0.00467768 0.000160472
14.6962 -0.0046486 0.000158975
14.7419 -0.00461972 0.000157492
14.7877 -0.00459104 0.000156025
14.8336 -0.00456257 0.000154573
14.8796 -0.00453429 0.000153135
14.9257 -0.00450622 0.000151712
14.9719 -0.00447833 0.000150303
15.0182 -0.00445064 0.000148908
15.0647 -0.00442314 0.000147528
15.1112 -0.00439582 0.00014616
15.1579 -0.00436869 0.000144807
15.2047 -0.00434175 0.000143466
15.2516 -0.00431498 0.000142139
15.2986 -0.0042884 0.000140825
15.3458 -0.00426199 0.000139524
15.393 -0.00423576 0.000138235
15.4404 -0.0042097 0.000136959
15.488 -0.00418381 0.000135695
15.5356 -0.00415809 0.000134444
15.5834 -0.00413254 0.000133204
15.6313 -0.00410715 0.000131976
15.6794 -0.00408193 0.00013076
15.7276 -0.00405687 0.000129555
15.7759 -0.00403196 0.000128362
15.8243 -0.00400722 0.00012718
15.873 -0.00398263 0.000126009
15.9217 -0.0039582 0.000124849
15.9706 -0.00393391 0.0001237
16.0197 -0.00390978 0.000122562
16.0689 -0.00388579 0.000121433
16.1182 -0.00386195 0.000120316
16.1677 -0.00383826 0.000119208
16.2174 -0.00381471 0.000118111
16.2672 -0.0037913 0.000117023
16.3172 -0.00376803 0.000115946
16.3674 -0.00374489 0.000114878
16.4177 -0.0037219 0.00011382
16.4682 -0.00369903 0.000112771
16.5189 -0.0036763 0.000111731
16.5697 -0.0036537 0.0001107
16.6208 -0.00363123 0.000109679
16.672 -0.00360888 0.000108667
16.7234 -0.00358666 0.000107663
16.775 -0.00356456 0.000106668
16.8268 -0.00354259 0.000105681
16.8787 -0.00352073 0.000104703
16.9309 -0.003499 0.000103734
16.9833 -0.00347738 0.000102772
17.0359 -0.00345587 0.000101819
17.0887 -0.00343448 0.000100873
17.1418 -0.0034132 9.99359e-05
17.195 -0.00339203 9.90061e-05
17.2485 -0.00337096 9.80839e-05
17.3022 -0.00335001 9.71693e-05
17.3562 -0.00332915 9.62621e-05
17.4104 -0.0033084 9.53621e-05
17.4648 -0.00328776 9.44694e-05
17.5195 -0.00326721 9.35838e-05
17.5744 -0.00324675 9.27051e-05
17.6296 -0.00322639 9.18333e-05
17.6851 -0.00320613 9.09682e-05
17.7408 -0.00318596 9.01098e-05
17.7969 -0.00316588 8.9258e-05
17.8532 -0.00314588 8.84125e-05
17.9098 -0.00312597 8.75734e-05
17.9667 -0.00310615 8.67405e-05
18.0239 -0.00308641 8.59137e-05
18.0815 -0.00306675 8.50929e-05
18.1393 -0.00304716 8.4278e-05
18.1975 -0.00302765 8.34689e-05
18.256 -0.00300822 8.26654e-05
18.3149 -0.00298886 8.18675e-05
18.3742 -0.00296956 8.1075e-05
18.4338 -0.00295034 8.02879e-05
18.4938 -0.00293118 7.95059e-05
18.5542 -0.00291208 7.87291e-05
18.615 -0.00289304 7.79573e-05
18.6762 -0.00287406 7.71903e-05
18.7379 -0.00285513 7.6428e-05
18.8 -0.00283625 7.56704e-05
18.8625 -0.00281743 7.49173e-05
18.9255 -0.00279865 7.41685e-05
18.9891 -0.00277991 7.3424e-05
19.0531 -0.00276121 7.26835e-05
19.1177 -0.00274255 7.1947e-05
19.1828 -0.00272392 7.12143e-05
19.2484 -0.00270532 7.04852e-05
19.3147 -0.00268675 6.97597e-05
19.3816 -0.00266819 6.90375e-05
19.4491 -0.00264966 6.83184e-05
19.5173 -0.00263113 6.76024e-05
19.5862 -0.00261262 6.68891e-05
19.6558 -0.0025941 6.61785e-05
19.7262 -0.00257558 6.54702e-05
19.7974 -0.00255705 6.47642e-05
19.8694 -0.0025385 6.406e-05
19.9423 -0.00251993 6.33575e-05
20.0162 -0.00250133 6.26565e-05
20.091 -0.00248269 6.19565e-05
20.1669 -0.002464 6.12574e-05
20.244 -0.00244524 6.05586e-05
20.3222 -0.00242642 5.98599e-05
20.4016 -0.00240751 5.91608e-05
20.4825 -0.0023885 5.84609e-05
20.5648 -0.00236938 5.77595e-05
20.6487 -0.00235013 5.7056e-05
20.7344 -0.00233071 5.63498e-05
20.8219 -0.00231112 5.564e-05
20.9115 -0.00229132 5.49257e-05
21.0034 -0.00227127 5.42058e-05
21.0979 -0.00225094 5.34788e-05
21.1952 -0.00223027 5.2743e-05
21.2959 -0.0022092 5.19965e-05
21.4004 -0.00218764 5.12365e-05
21.5093 -0.00216548 5.04595e-05
21.6237 -0.00214259 4.96607e-05
21.7448 -0.00211875 4.88332e-05
21.8747 -0.00209363 4.79664e-05
22.0165 -0.00206669 4.70427e-05
22.1768 -0.00203687 4.60273e-05
22.3723 -0.00200137 4.48283e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.25Lambda0.5Nc1ClassicOneLoop/GRp_OneLoopFRG.txt <==
-22.3723 -0.00200142 -4.48304e-05
-22.1768 -0.00203692 -4.60296e-05
-22.0165 -0.00206674 -4.70451e-05
-21.8747 -0.00209368 -4.79689e-05
-21.7448 -0.0021188 -4.88357e-05
-21.6237 -0.00214265 -4.96633e-05
-21.5093 -0.00216554 -5.04622e-05
-21.4004 -0.0021877 -5.12392e-05
-21.2959 -0.00220925 -5.19993e-05
-21.1952 -0.00223033 -5.27459e-05
-21.0979 -0.002251 -5.34817e-05
-21.0034 -0.00227134 -5.42088e-05
-20.9115 -0.00229138 -5.49288e-05
-20.8219 -0.00231119 -5.56432e-05
-20.7344 -0.00233078 -5.6353e-05
-20.6487 -0.00235019 -5.70593e-05
-20.5648 -0.00236945 -5.77628e-05
-20.4825 -0.00238857 -5.84643e-05
-20.4016 -0.00240758 -5.91643e-05
-20.3222 -0.00242649 -5.98635e-05
-20.244 -0.00244532 -6.05622e-05
-20.1669 -0.00246407 -6.1261e-05
-20.091 -0.00248276 -6.19603e-05
-20.0162 -0.00250141 -6.26603e-05
-19.9423 -0.00252001 -6.33614e-05
-19.8694 -0.00253858 -6.4064e-05
-19.7974 -0.00255713 -6.47682e-05
-19.7262 -0.00257566 -6.54743e-05
-19.6558 -0.00259418 -6.61827e-05
-19.5862 -0.0026127 -6.68934e-05
-19.5173 -0.00263122 -6.76067e-05
-19.4491 -0.00264974 -6.83229e-05
-19.3816 -0.00266828 -6.9042e-05
-19.3147 -0.00268684 -6.97643e-05
-19.2484 -0.00270541 -7.04899e-05
-19.1828 -0.00272401 -7.1219e-05
-19.1177 -0.00274264 -7.19518e-05
-19.0531 -0.0027613 -7.26884e-05
-18.9891 -0.00278 -7.34289e-05
-18.9255 -0.00279874 -7.41736e-05
-18.8625 -0.00281752 -7.49224e-05
-18.8 -0.00283635 -7.56756e-05
-18.7379 -0.00285523 -7.64333e-05
-18.6762 -0.00287416 -7.71957e-05
-18.615 -0.00289314 -7.79627e-05
-18.5542 -0.00291218 -7.87347e-05
-18.4938 -0.00293128 -7.95116e-05
-18.4338 -0.00295044 -8.02936e-05
-18.3742 -0.00296967 -8.10809e-05
-18.3149 -0.00298897 -8.18734e-05
-18.256 -0.00300833 -8.26714e-05
-18.1975 -0.00302777 -8.3475e-05
-18.1393 -0.00304728 -8.42842e-05
-18.0815 -0.00306686 -8.50992e-05
-18.0239 -0.00308652 -8.59201e-05
-17.9667 -0.00310627 -8.6747e-05
-17.9098 -0.00312609 -8.758e-05
-17.8532 -0.003146 -8.84193e-05
-17.7969 -0.003166 -8.92648e-05
-17.7408 -0.00318608 -9.01168e-05
-17.6851 -0.00320626 -9.09753e-05
-17.6296 -0.00322652 -9.18405e-05
-17.5744 -0.00324688 -9.27124e-05
-17.5195 -0.00326734 -9.35912e-05
-17.4648 -0.00328789 -9.44769e-05
-17.4104 -0.00330854 -9.53698e-05
-17.3562 -0.00332929 -9.62698e-05
-17.3022 -0.00335014 -9.71772e-05
-17.2485 -0.0033711 -9.80919e-05
-17.195 -0.00339217 -9.90142e-05
-17.1418 -0.00341334 -9.99441e-05
-17.0887 -0.00343462 -0.000100882
-17.0359 -0.00345602 -0.000101827
-16.9833 -0.00347752 -0.000102781
-16.9309 -0.00349915 -0.000103742
-16.8787 -0.00352088 -0.000104712
-16.8268 -0.00354274 -0.00010569
-16.775 -0.00356472 -0.000106677
-16.7234 -0.00358682 -0.000107672
-16.672 -0.00360904 -0.000108676
-16.6208 -0.00363139 -0.000109689
-16.5697 -0.00365386 -0.00011071
-16.5189 -0.00367647 -0.000111741
-16.4682 -0.0036992 -0.000112781
-16.4177 -0.00372206 -0.00011383
-16.3674 -0.00374506 -0.000114888
-16.3172 -0.0037682 -0.000115956
-16.2672 -0.00379147 -0.000117034
-16.2174 -0.00381489 -0.000118122
-16.1677 -0.00383844 -0.000119219
-16.1182 -0.00386214 -0.000120327
-16.0689 -0.00388598 -0.000121445
-16.0197 -0.00390996 -0.000122573
-15.9706 -0.0039341 -0.000123712
-15.9217 -0.00395839 -0.000124861
-15.873 -0.00398282 -0.000126021
-15.8243 -0.00400741 -0.000127193
-15.7759 -0.00403216 -0.000128375
-15.7276 -0.00405707 -0.000129568
-15.6794 -0.00408213 -0.000130773
-15.6313 -0.00410736 -0.000131989
-15.5834 -0.00413275 -0.000133217
-15.5356 -0.0041583 -0.000134457
-15.488 -0.00418402 -0.000135709
-15.4404 -0.00420991 -0.000136973
-15.393 -0.00423597 -0.000138249
-15.3458 -0.00426221 -0.000139538
-15.2986 -0.00428862 -0.00014084
-15.2516 -0.00431521 -0.000142154
-15.2047 -0.00434197 -0.000143481
-15.1579 -0.00436892 -0.000144822
-15.1112 -0.00439606 -0.000146176
-15.0647 -0.00442337 -0.000147543
-15.0182 -0.00445088 -0.000148924
-14.9719 -0.00447857 -0.000150319
-14.9257 -0.00450646 -0.000151729
-14.8796 -0.00453454 -0.000153152
-14.8336 -0.00456282 -0.00015459
-14.7877 -0.0045913 -0.000156042
-14.7419 -0.00461998 -0.00015751
-14.6962 -0.00464886 -0.000158992
-14.6506 -0.00467795 -0.00016049
-14.6052 -0.00470725 -0.000162003
-14.5598 -0.00473675 -0.000163532
-14.5145 -0.00476647 -0.000165077
-14.4693 -0.00479641 -0.000166638
-14.4243 -0.00482656 -0.000168216
-14.3793 -0.00485693 -0.000169809
-14.3344 -0.00488753 -0.00017142
-14.2896 -0.00491835 -0.000173048
-14.2449 -0.0049494 -0.000174693
-14.2003 -0.00498068 -0.000176355
-14.1558 -0.0050122 -0.000178036
-14.1113 -0.00504395 -0.000179734
-14.067 -0.00507594 -0.00018145
-14.0227 -0.00510817 -0.000183186
-13.9786 -0.00514064 -0.000184939
-13.9345 -0.00517336 -0.000186712
-13.8905 -0.00520634 -0.000188504
-13.8466 -0.00523956 -0.000190316
-13.8028 -0.00527304 -0.000192147
-13.759 -0.00530678 -0.000193999
-13.7153 -0.00534078 -0.000195871
-13.6718 -0.00537505 -0.000197763
-13.6283 -0.00540958 -0.000199677
-13.5848 -0.00544438 -0.000201612
-13.5415 -0.00547946 -0.000203569
-13.4982 -0.00551482 -0.000205547
-13.455 -0.00555045 -0.000207548
-13.4119 -0.00558637 -0.000209571
-13.3689 -0.00562258 -0.000211617
-13.3259 -0.00565907 -0.000213686
-13.283 -0.00569586 -0.000215778
-13.2402 -0.00573295 -0.000217895
-13.1974 -0.00577034 -0.000220036
-13.1547 -0.00580803 -0.000222201
-13.1121 -0.00584604 -0.000224391
-13.0696 -0.00588435 -0.000226606
-13.0271 -0.00592298 -0.000228848
-12.9847 -0.00596192 -0.000231115
-12.9424 -0.00600119 -0.000233408
-12.9001 -0.00604079 -0.000235728
-12.8579 -0.00608072 -0.000238076
-12.8158 -0.00612098 -0.000240451
-12.7737 -0.00616158 -0.000242854
-12.7317 -0.00620252 -0.000245286
-12.6898 -0.00624381 -0.000247746
-12.6479 -0.00628545 -0.000250236
-12.6061 -0.00632745 -0.000252755
-12.5643 -0.00636981 -0.000255305
-12.5226 -0.00641253 -0.000257885
-12.481 -0.00645561 -0.000260496
-12.4394 -0.00649907 -0.000263139
-12.3979 -0.00654291 -0.000265814
-12.3565 -0.00658713 -0.000268521
-12.3151 -0.00663174 -0.000271262
-12.2738 -0.00667674 -0.000274036
-12.2325 -0.00672214 -0.000276844
-12.1913 -0.00676793 -0.000279687
-12.1501 -0.00681414 -0.000282565
-12.109 -0.00686075 -0.000285478
-12.068 -0.00690778 -0.000288428
-12.027 -0.00695523 -0.000291415
-11.986 -0.00700311 -0.000294439
-11.9452 -0.00705143 -0.000297501
-11.9043 -0.00710018 -0.000300601
-11.8636 -0.00714937 -0.000303741
-11.8228 -0.00719901 -0.000306921
-11.7822 -0.00724911 -0.000310141
-11.7415 -0.00729967 -0.000313402
-11.701 -0.0073507 -0.000316705
-11.6605 -0.00740219 -0.00032005
-11.62 -0.00745417 -0.000323439
-11.5796 -0.00750663 -0.000326871
-11.5392 -0.00755958 -0.000330348
-11.4989 -0.00761303 -0.00033387
-11.4587 -0.00766699 -0.000337437
-11.4184 -0.00772145 -0.000341052
-11.3783 -0.00777643 -0.000344714
-11.3381 -0.00783194 -0.000348425
-11.2981 -0.00788797 -0.000352185
-11.2581 -0.00794455 -0.000355994
-11.2181 -0.00800167 -0.000359854
-11.1781 -0.00805934 -0.000363766
-11.1383 -0.00811757 -0.000367731
-11.0984 -0.00817637 -0.000371748
-11.0586 -0.00823574 -0.00037582
-11.0189 -0.0082957 -0.000379947
-10.9792 -0.00835625 -0.00038413
-10.9395 -0.00841739 -0.000388371
-10.8999 -0.00847914 -0.000392669
-10.8603 -0.00854151 -0.000397026
-10.8208 -0.0086045 -0.000401443
-10.7813 -0.00866812 -0.000405922
-10.7418 -0.00873238 -0.000410462
-10.7024 -0.0087973 -0.000415066
-10.6631 -0.00886287 -0.000419734
-10.6238 -0.0089291 -0.000424467
-10.5845 -0.00899602 -0.000429268
-10.5452 -0.00906362 -0.000434135
-10.506 -0.00913192 -0.000439072
-10.4669 -0.00920092 -0.000444079
-10.4278 -0.00927064 -0.000449158
-10.3887 -0.00934108 -0.000454309
-10.3496 -0.00941226 -0.000459534
-10.3106 -0.00948419 -0.000464835
-10.2717 -0.00955687 -0.000470212
-10.2328 -0.00963033 -0.000475667
-10.1939 -0.00970456 -0.000481202
-10.155 -0.00977958 -0.000486818
-10.1162 -0.00985541 -0.000492516
-10.0774 -0.00993205 -0.000498299
-10.0387 -0.0100095 -0.000504167
-10 -0.0100878 -0.000510122
-9.96134 -0.010167 -0.000516166
-9.92271 -0.010247 -0.0005223
-9.88412 -0.0103279 -0.000528526
-9.84557 -0.0104097 -0.000534846
-9.80704 -0.0104923 -0.000541262
-9.76856 -0.0105759 -0.000547775
-9.73011 -0.0106605 -0.000554388
-9.69169 -0.0107459 -0.000561101
-9.65331 -0.0108324 -0.000567918
-9.61496 -0.0109198 -0.00057484
-9.57664 -0.0110082 -0.000581869
-9.53836 -0.0110976 -0.000589007
-9.50011 -0.011188 -0.000596256
-9.46189 -0.0112794 -0.000603619
-9.42371 -0.0113719 -0.000611098
-9.38556 -0.0114655 -0.000618695
-9.34744 -0.0115601 -0.000626412
-9.30935 -0.0116559 -0.000634252
-9.2713 -0.0117527 -0.000642217
-9.23327 -0.0118507 -0.000650309
-9.19528 -0.0119499 -0.000658532
-9.15732 -0.0120502 -0.000666888
-9.11939 -0.0121517 -0.00067538
-9.08149 -0.0122544 -0.000684009
-9.04362 -0.0123583 -0.00069278
-9.00578 -0.0124635 -0.000701695
-8.96797 -0.01257 -0.000710757
-8.93019 -0.0126778 -0.000719969
-8.89244 -0.0127868 -0.000729334
-8.85471 -0.0128972 -0.000738856
-8.81702 -0.013009 -0.000748537
-8.77936 -0.0131221 -0.000758381
-8.74172 -0.0132366 -0.000768392
-8.70412 -0.0133526 -0.000778573
-8.66654 -0.01347 -0.000788927
-8.62899 -0.0135889 -0.000799459
-8.59146 -0.0137092 -0.000810171
-8.55397 -0.0138311 -0.000821069
-8.5165 -0.0139546 -0.000832156
-8.47906 -0.0140796 -0.000843436
-8.44165 -0.0142062 -0.000854913
-8.40426 -0.0143344 -0.000866592
-8.3669 -0.0144643 -0.000878477
-8.32956 -0.0145959 -0.000890573
-8.29226 -0.0147292 -0.000902885
-8.25497 -0.0148643 -0.000915416
-8.21772 -0.0150011 -0.000928173
-8.18049 -0.0151398 -0.00094116
-8.14328 -0.0152803 -0.000954383
-8.1061 -0.0154226 -0.000967846
-8.06895 -0.0155669 -0.000981556
-8.03182 -0.0157131 -0.000995518
-7.99471 -0.0158613 -0.00100974
-7.95763 -0.0160115 -0.00102422
-7.92058 -0.0161638 -0.00103897
-7.88355 -0.0163182 -0.001054
-7.84654 -0.0164747 -0.00106932
-7.80955 -0.0166333 -0.00108492
-7.77259 -0.0167942 -0.00110082
-7.73566 -0.0169573 -0.00111702
-7.69874 -0.0171227 -0.00113353
-7.66185 -0.0172905 -0.00115036
-7.62498 -0.0174606 -0.00116752
-7.58814 -0.0176332 -0.00118501
-7.55132 -0.0178082 -0.00120284
-7.51452 -0.0179858 -0.00122103
-7.47774 -0.0181659 -0.00123957
-7.44099 -0.0183486 -0.00125848
-7.40425 -0.0185341 -0.00127777
-7.36754 -0.0187222 -0.00129744
-7.33085 -0.0189132 -0.00131751
-7.29418 -0.0191069 -0.00133799
-7.25754 -0.0193036 -0.00135889
-7.22091 -0.0195032 -0.00138021
-7.18431 -0.0197059 -0.00140197
-7.14772 -0.0199116 -0.00142418
-7.11116 -0.0201204 -0.00144685
-7.07462 -0.0203325 -0.00147
-7.0381 -0.0205478 -0.00149363
-7.00159 -0.0207664 -0.00151776
-6.96511 -0.0209885 -0.00154241
-6.92865 -0.021214 -0.00156758
-6.89221 -0.0214431 -0.00159329
-6.85579 -0.0216758 -0.00161955
-6.81938 -0.0219122 -0.00164639
-6.783 -0.0221524 -0.00167381
-6.74664 -0.0223965 -0.00170183
-6.71029 -0.0226445 -0.00173047
-6.67397 -0.0228965 -0.00175975
-6.63766 -0.0231527 -0.00178968
-6.60137 -0.0234131 -0.00182028
-6.5651 -0.0236778 -0.00185157
-6.52885 -0.0239469 -0.00188357
-6.49262 -0.0242205 -0.0019163
-6.4564 -0.0244987 -0.00194979
-6.42021 -0.0247816 -0.00198405
-6.38403 -0.0250693 -0.0020191
-6.34786 -0.025362 -0.00205498
-6.31172 -0.0256597 -0.0020917
-6.27559 -0.0259626 -0.00212928
-6.23949 -0.0262708 -0.00216776
-6.20339 -0.0265844 -0.00220717
-6.16732 -0.0269035 -0.00224752
-6.13126 -0.0272283 -0.00228885
-6.09522 -0.0275588 -0.00233119
-6.05919 -0.0278954 -0.00237457
-6.02319 -0.028238 -0.00241902
-5.9872 -0.0285869 -0.00246458
-5.95122 -0.0289421 -0.00251128
-5.91526 -0.0293039 -0.00255915
-5.87932 -0.0296725 -0.00260824
-5.84339 -0.0300479 -0.00265858
-5.80748 -0.0304304 -0.00271021
-5.77158 -0.0308201 -0.00276318
-5.7357 -0.0312172 -0.00281753
-5.69984 -0.031622 -0.0028733
-5.66399 -0.0320345 -0.00293054
-5.62815 -0.0324551 -0.00298931
-5.59233 -0.0328839 -0.00304964
-5.55653 -0.0333212 -0.00311161
-5.52074 -0.0337671 -0.00317525
-5.48497 -0.0342219 -0.00324063
-5.4492 -0.0346859 -0.00330781
-5.41346 -0.0351593 -0.00337686
-5.37773 -0.0356423 -0.00344783
-5.34201 -0.0361353 -0.00352079
-5.30631 -0.0366384 -0.00359583
-5.27062 -0.037152 -0.003673
-5.23494 -0.0376764 -0.00375239
-5.19928 -0.0382119 -0.00383408
-5.16363 -0.0387588 -0.00391816
-5.128 -0.0393175 -0.00400471
-5.09237 -0.0398882 -0.00409383
-5.05677 -0.0404713 -0.0041856
-5.02117 -0.0410672 -0.00428014
-4.98559 -0.0416763 -0.00437755
-4.95002 -0.042299 -0.00447794
-4.91446 -0.0429357 -0.00458142
-4.87892 -0.0435868 -0.00468812
-4.84339 -0.0442527 -0.00479816
-4.80787 -0.0449339 -0.00491168
-4.77237 -0.045631 -0.00502882
-4.73687 -0.0463443 -0.00514972
-4.70139 -0.0470744 -0.00527454
-4.66592 -0.0478219 -0.00540345
-4.63046 -0.0485873 -0.0055366
-4.59502 -0.0493712 -0.00567418
-4.55958 -0.0501741 -0.00581638
-4.52416 -0.0509968 -0.00596339
-4.48875 -0.0518399 -0.00611542
-4.45335 -0.0527041 -0.0062727
-4.41797 -0.0535901 -0.00643545
-4.38259 -0.0544986 -0.00660392
-4.34722 -0.0554304 -0.00677835
-4.31187 -0.0563864 -0.00695904
-4.27653 -0.0573673 -0.00714625
-4.24119 -0.0583742 -0.00734029
-4.20587 -0.0594079 -0.00754148
-4.17056 -0.0604693 -0.00775015
-4.13526 -0.0615596 -0.00796667
-4.09997 -0.0626797 -0.00819141
-4.06469 -0.0638308 -0.00842477
-4.02942 -0.0650141 -0.00866718
-3.99416 -0.0662308 -0.00891908
-3.95891 -0.0674821 -0.00918095
-3.92367 -0.0687695 -0.0094533
-3.88844 -0.0700943 -0.00973666
-3.85322 -0.071458 -0.0100316
-3.81801 -0.0728622 -0.0103388
-3.7828 -0.0743085 -0.0106587
-3.74761 -0.0757987 -0.0109923
-3.71243 -0.0773346 -0.0113401
-3.67726 -0.0789181 -0.0117029
-3.64209 -0.0805512 -0.0120817
-3.60694 -0.0822361 -0.0124772
-3.57179 -0.0839749 -0.0128905
-3.53665 -0.0857701 -0.0133226
-3.50152 -0.0876241 -0.0137745
-3.4664 -0.0895397 -0.0142475
-3.43129 -0.0915195 -0.0147428
-3.39619 -0.0935666 -0.0152619
-3.36109 -0.0956841 -0.015806
-3.32601 -0.0978753 -0.0163769
-3.29093 -0.100144 -0.0169762
-3.25586 -0.102493 -0.0176057
-3.2208 -0.104927 -0.0182675
-3.18574 -0.107451 -0.0189637
-3.1507 -0.110068 -0.0196965
-3.11566 -0.112784 -0.0204685
-3.08063 -0.115603 -0.0212824
-3.0456 -0.118531 -0.0221411
-3.01059 -0.121573 -0.0230479
-2.97558 -0.124737 -0.0240063
-2.94058 -0.128028 -0.02502
-2.90558 -0.131453 -0.0260933
-2.87059 -0.135021 -0.0272307
-2.83561 -0.138739 -0.0284371
-2.80064 -0.142615 -0.029718
-2.76567 -0.14666 -0.0310795
-2.73071 -0.150884 -0.0325282
-2.69576 -0.155296 -0.0340712
-2.66081 -0.159909 -0.0357168
-2.62587 -0.164735 -0.0374737
-2.59094 -0.169788 -0.0393519
-2.55601 -0.175083 -0.0413623
-2.52109 -0.180634 -0.0435171
-2.48617 -0.18646 -0.0458299
-2.45126 -0.192579 -0.0483159
-2.41636 -0.199012 -0.0509921
-2.38146 -0.205779 -0.0538776
-2.34657 -0.212904 -0.056994
-2.31168 -0.220415 -0.0603656
-2.2768 -0.228338 -0.0640198
-2.24192 -0.236705 -0.0679879
-2.20705 -0.245548 -0.0723053
-2.17219 -0.254906 -0.0770126
-2.13733 -0.264817 -0.0821563
-2.10247 -0.275325 -0.0877895
-2.06762 -0.286478 -0.0939739
-2.03278 -0.298327 -0.100781
-1.99794 -0.310929 -0.108292
-1.9631 -0.324345 -0.116605
-1.92827 -0.338642 -0.125831
-1.89345 -0.353891 -0.136104
-1.85862 -0.370169 -0.147579
-1.82381 -0.387556 -0.160441
-1.78899 -0.406137 -0.174911
-1.75419 -0.425998 -0.191251
-1.71938 -0.447223 -0.209778
-1.68458 -0.469892 -0.230872
-1.64979 -0.494066 -0.254993
-1.61499 -0.519784 -0.2827
-1.58021 -0.547037 -0.314672
-1.54542 -0.575743 -0.351737
-1.51064 -0.605705 -0.3949
-1.47586 -0.636545 -0.445381
-1.44109 -0.667607 -0.504644
-1.40632 -0.697821 -0.574416
-1.37155 -0.725495 -0.656677
-1.33679 -0.748042 -0.753569
-1.30203 -0.761608 -0.86717
-1.26727 -0.760666 -0.99901
-1.23251 -0.737672 -1.14918
-1.19776 -0.683106 -1.3149
-1.16301 -0.586464 -1.48862
-1.12827 -0.438882 -1.65634
-1.09352 -0.237649 -1.79753
-1.05878 0.00887145 -1.88892
-1.02405 0.279497 -1.91219
-0.989309 0.545002 -1.8621
-0.954576 0.777998 -1.74912
-0.919844 0.961587 -1.59431
-0.885115 1.09171 -1.42068
-0.850388 1.17381 -1.24665
-0.815663 1.21773 -1.08386
-0.78094 1.23384 -0.937965
-0.746219 1.23102 -0.81054
-0.711499 1.2161 -0.70086
-0.676781 1.19396 -0.607123
-0.642065 1.168 -0.527186
-0.60735 1.14046 -0.458937
-0.572637 1.1128 -0.400472
-0.537925 1.08593 -0.350147
-0.503214 1.06042 -0.306575
-0.468504 1.03658 -0.268603
-0.433796 1.01458 -0.235276
-0.399089 0.994498 -0.205807
-0.364382 0.976335 -0.179543
-0.329676 0.960064 -0.155944
-0.294972 0.945638 -0.134557
-0.260267 0.933001 -0.115001
-0.225564 0.922094 -0.0969537
-0.190861 0.91286 -0.0801362
-0.156158 0.905248 -0.0643066
-0.121456 0.899213 -0.049251
-0.0867541 0.894719 -0.0347768
-0.0520524 0.891739 -0.0207072
-0.0173508 0.890254 -0.00687611
0.0173508 0.890254 0.00687611
0.0520524 0.891739 0.0207072
0.0867541 0.894719 0.0347768
0.121456 0.899213 0.049251
0.156158 0.905248 0.0643066
0.190861 0.91286 0.0801362
0.225564 0.922094 0.0969537
0.260267 0.933001 0.115001
0.294972 0.945638 0.134557
0.329676 0.960064 0.155944
0.364382 0.976335 0.179543
0.399089 0.994498 0.205807
0.433796 1.01458 0.235276
0.468504 1.03658 0.268603
0.503214 1.06042 0.306575
0.537925 1.08593 0.350147
0.572637 1.1128 0.400472
0.60735 1.14046 0.458937
0.642065 1.168 0.527186
0.676781 1.19396 0.607123
0.711499 1.2161 0.70086
0.746219 1.23102 0.81054
0.78094 1.23384 0.937965
0.815663 1.21773 1.08386
0.850388 1.17381 1.24665
0.885115 1.09171 1.42068
0.919844 0.961587 1.59431
0.954576 0.777998 1.74912
0.989309 0.545002 1.8621
1.02405 0.279497 1.91219
1.05878 0.00887145 1.88892
1.09352 -0.237649 1.79753
1.12827 -0.438882 1.65634
1.16301 -0.586464 1.48862
1.19776 -0.683106 1.3149
1.23251 -0.737672 1.14918
1.26727 -0.760666 0.99901
1.30203 -0.761608 0.86717
1.33679 -0.748042 0.753569
1.37155 -0.725495 0.656677
1.40632 -0.697821 0.574416
1.44109 -0.667607 0.504644
1.47586 -0.636545 0.445381
1.51064 -0.605705 0.3949
1.54542 -0.575743 0.351737
1.58021 -0.547037 0.314672
1.61499 -0.519784 0.2827
1.64979 -0.494066 0.254993
1.68458 -0.469892 0.230872
1.71938 -0.447223 0.209778
1.75419 -0.425998 0.191251
1.78899 -0.406137 0.174911
1.82381 -0.387556 0.160441
1.85862 -0.370169 0.147579
1.89345 -0.353891 0.136104
1.92827 -0.338642 0.125831
1.9631 -0.324345 0.116605
1.99794 -0.310929 0.108292
2.03278 -0.298327 0.100781
2.06762 -0.286478 0.0939739
2.10247 -0.275325 0.0877895
2.13733 -0.264817 0.0821563
2.17219 -0.254906 0.0770126
2.20705 -0.245548 0.0723053
2.24192 -0.236705 0.0679879
2.2768 -0.228338 0.0640198
2.31168 -0.220415 0.0603656
2.34657 -0.212904 0.056994
2.38146 -0.205779 0.0538776
2.41636 -0.199012 0.0509921
2.45126 -0.192579 0.0483159
2.48617 -0.18646 0.0458299
2.52109 -0.180634 0.0435171
2.55601 -0.175083 0.0413623
2.59094 -0.169788 0.0393519
2.62587 -0.164735 0.0374737
2.66081 -0.159909 0.0357168
2.69576 -0.155296 0.0340712
2.73071 -0.150884 0.0325282
2.76567 -0.14666 0.0310795
2.80064 -0.142615 0.029718
2.83561 -0.138739 0.0284371
2.87059 -0.135021 0.0272307
2.90558 -0.131453 0.0260933
2.94058 -0.128028 0.02502
2.97558 -0.124737 0.0240063
3.01059 -0.121573 0.0230479
3.0456 -0.118531 0.0221411
3.08063 -0.115603 0.0212824
3.11566 -0.112784 0.0204685
3.1507 -0.110068 0.0196965
3.18574 -0.107451 0.0189637
3.2208 -0.104927 0.0182675
3.25586 -0.102493 0.0176057
3.29093 -0.100144 0.0169762
3.32601 -0.0978753 0.0163769
3.36109 -0.0956841 0.015806
3.39619 -0.0935666 0.0152619
3.43129 -0.0915195 0.0147428
3.4664 -0.0895397 0.0142475
3.50152 -0.0876241 0.0137745
3.53665 -0.0857701 0.0133226
3.57179 -0.0839749 0.0128905
3.60694 -0.0822361 0.0124772
3.64209 -0.0805512 0.0120817
3.67726 -0.0789181 0.0117029
3.71243 -0.0773346 0.0113401
3.74761 -0.0757987 0.0109923
3.7828 -0.0743085 0.0106587
3.81801 -0.0728622 0.0103388
3.85322 -0.071458 0.0100316
3.88844 -0.0700943 0.00973666
3.92367 -0.0687695 0.0094533
3.95891 -0.0674821 0.00918095
3.99416 -0.0662308 0.00891908
4.02942 -0.0650141 0.00866718
4.06469 -0.0638308 0.00842477
4.09997 -0.0626797 0.00819141
4.13526 -0.0615596 0.00796667
4.17056 -0.0604693 0.00775015
4.20587 -0.0594079 0.00754148
4.24119 -0.0583742 0.00734029
4.27653 -0.0573673 0.00714625
4.31187 -0.0563864 0.00695904
4.34722 -0.0554304 0.00677835
4.38259 -0.0544986 0.00660392
4.41797 -0.0535901 0.00643545
4.45335 -0.0527041 0.0062727
4.48875 -0.0518399 0.00611542
4.52416 -0.0509968 0.00596339
4.55958 -0.0501741 0.00581638
4.59502 -0.0493712 0.00567418
4.63046 -0.0485873 0.0055366
4.66592 -0.0478219 0.00540345
4.70139 -0.0470744 0.00527454
4.73687 -0.0463443 0.00514972
4.77237 -0.045631 0.00502882
4.80787 -0.0449339 0.00491168
4.84339 -0.0442527 0.00479816
4.87892 -0.0435868 0.00468812
4.91446 -0.0429357 0.00458142
4.95002 -0.042299 0.00447794
4.98559 -0.0416763 0.00437755
5.02117 -0.0410672 0.00428014
5.05677 -0.0404713 0.0041856
5.09237 -0.0398882 0.00409383
5.128 -0.0393175 0.00400471
5.16363 -0.0387588 0.00391816
5.19928 -0.0382119 0.00383408
5.23494 -0.0376764 0.00375239
5.27062 -0.037152 0.003673
5.30631 -0.0366384 0.00359583
5.34201 -0.0361353 0.00352079
5.37773 -0.0356423 0.00344783
5.41346 -0.0351593 0.00337686
5.4492 -0.0346859 0.00330781
5.48497 -0.0342219 0.00324063
5.52074 -0.0337671 0.00317525
5.55653 -0.0333212 0.00311161
5.59233 -0.0328839 0.00304964
5.62815 -0.0324551 0.00298931
5.66399 -0.0320345 0.00293054
5.69984 -0.031622 0.0028733
5.7357 -0.0312172 0.00281753
5.77158 -0.0308201 0.00276318
5.80748 -0.0304304 0.00271021
5.84339 -0.0300479 0.00265858
5.87932 -0.0296725 0.00260824
5.91526 -0.0293039 0.00255915
5.95122 -0.0289421 0.00251128
5.9872 -0.0285869 0.00246458
6.02319 -0.028238 0.00241902
6.05919 -0.0278954 0.00237457
6.09522 -0.0275588 0.00233119
6.13126 -0.0272283 0.00228885
6.16732 -0.0269035 0.00224752
6.20339 -0.0265844 0.00220717
6.23949 -0.0262708 0.00216776
6.27559 -0.0259626 0.00212928
6.31172 -0.0256597 0.0020917
6.34786 -0.025362 0.00205498
6.38403 -0.0250693 0.0020191
6.42021 -0.0247816 0.00198405
6.4564 -0.0244987 0.00194979
6.49262 -0.0242205 0.0019163
6.52885 -0.0239469 0.00188357
6.5651 -0.0236778 0.00185157
6.60137 -0.0234131 0.00182028
6.63766 -0.0231527 0.00178968
6.67397 -0.0228965 0.00175975
6.71029 -0.0226445 0.00173047
6.74664 -0.0223965 0.00170183
6.783 -0.0221524 0.00167381
6.81938 -0.0219122 0.00164639
6.85579 -0.0216758 0.00161955
6.89221 -0.0214431 0.00159329
6.92865 -0.021214 0.00156758
6.96511 -0.0209885 0.00154241
7.00159 -0.0207664 0.00151776
7.0381 -0.0205478 0.00149363
7.07462 -0.0203325 0.00147
7.11116 -0.0201204 0.00144685
7.14772 -0.0199116 0.00142418
7.18431 -0.0197059 0.00140197
7.22091 -0.0195032 0.00138021
7.25754 -0.0193036 0.00135889
7.29418 -0.0191069 0.00133799
7.33085 -0.0189132 0.00131751
7.36754 -0.0187222 0.00129744
7.40425 -0.0185341 0.00127777
7.44099 -0.0183486 0.00125848
7.47774 -0.0181659 0.00123957
7.51452 -0.0179858 0.00122103
7.55132 -0.0178082 0.00120284
7.58814 -0.0176332 0.00118501
7.62498 -0.0174606 0.00116752
7.66185 -0.0172905 0.00115036
7.69874 -0.0171227 0.00113353
7.73566 -0.0169573 0.00111702
7.77259 -0.0167942 0.00110082
7.80955 -0.0166333 0.00108492
7.84654 -0.0164747 0.00106932
7.88355 -0.0163182 0.001054
7.92058 -0.0161638 0.00103897
7.95763 -0.0160115 0.00102422
7.99471 -0.0158613 0.00100974
8.03182 -0.0157131 0.000995518
8.06895 -0.0155669 0.000981556
8.1061 -0.0154226 0.000967846
8.14328 -0.0152803 0.000954383
8.18049 -0.0151398 0.00094116
8.21772 -0.0150011 0.000928173
8.25497 -0.0148643 0.000915416
8.29226 -0.0147292 0.000902885
8.32956 -0.0145959 0.000890573
8.3669 -0.0144643 0.000878477
8.40426 -0.0143344 0.000866592
8.44165 -0.0142062 0.000854913
8.47906 -0.0140796 0.000843436
8.5165 -0.0139546 0.000832156
8.55397 -0.0138311 0.000821069
8.59146 -0.0137092 0.000810171
8.62899 -0.0135889 0.000799459
8.66654 -0.01347 0.000788927
8.70412 -0.0133526 0.000778573
8.74172 -0.0132366 0.000768392
8.77936 -0.0131221 0.000758381
8.81702 -0.013009 0.000748537
8.85471 -0.0128972 0.000738856
8.89244 -0.0127868 0.000729334
8.93019 -0.0126778 0.000719969
8.96797 -0.01257 0.000710757
9.00578 -0.0124635 0.000701695
9.04362 -0.0123583 0.00069278
9.08149 -0.0122544 0.000684009
9.11939 -0.0121517 0.00067538
9.15732 -0.0120502 0.000666888
9.19528 -0.0119499 0.000658532
9.23327 -0.0118507 0.000650309
9.2713 -0.0117527 0.000642217
9.30935 -0.0116559 0.000634252
9.34744 -0.0115601 0.000626412
9.38556 -0.0114655 0.000618695
9.42371 -0.0113719 0.000611098
9.46189 -0.0112794 0.000603619
9.50011 -0.011188 0.000596256
9.53836 -0.0110976 0.000589007
9.57664 -0.0110082 0.000581869
9.61496 -0.0109198 0.00057484
9.65331 -0.0108324 0.000567918
9.69169 -0.0107459 0.000561101
9.73011 -0.0106605 0.000554388
9.76856 -0.0105759 0.000547775
9.80704 -0.0104923 0.000541262
9.84557 -0.0104097 0.000534846
9.88412 -0.0103279 0.000528526
9.92271 -0.010247 0.0005223
9.96134 -0.010167 0.000516166
10 -0.0100878 0.000510122
10.0387 -0.0100095 0.000504167
10.0774 -0.00993205 0.000498299
10.1162 -0.00985541 0.000492516
10.155 -0.00977958 0.000486818
10.1939 -0.00970456 0.000481202
10.2328 -0.00963033 0.000475667
10.2717 -0.00955687 0.000470212
10.3106 -0.00948419 0.000464835
10.3496 -0.00941226 0.000459534
10.3887 -0.00934108 0.000454309
10.4278 -0.00927064 0.000449158
10.4669 -0.00920092 0.000444079
10.506 -0.00913192 0.000439072
10.5452 -0.00906362 0.000434135
10.5845 -0.00899602 0.000429268
10.6238 -0.0089291 0.000424467
10.6631 -0.00886287 0.000419734
10.7024 -0.0087973 0.000415066
10.7418 -0.00873238 0.000410462
10.7813 -0.00866812 0.000405922
10.8208 -0.0086045 0.000401443
10.8603 -0.00854151 0.000397026
10.8999 -0.00847914 0.000392669
10.9395 -0.00841739 0.000388371
10.9792 -0.00835625 0.00038413
11.0189 -0.0082957 0.000379947
11.0586 -0.00823574 0.00037582
11.0984 -0.00817637 0.000371748
11.1383 -0.00811757 0.000367731
11.1781 -0.00805934 0.000363766
11.2181 -0.00800167 0.000359854
11.2581 -0.00794455 0.000355994
11.2981 -0.00788797 0.000352185
11.3381 -0.00783194 0.000348425
11.3783 -0.00777643 0.000344714
11.4184 -0.00772145 0.000341052
11.4587 -0.00766699 0.000337437
11.4989 -0.00761303 0.00033387
11.5392 -0.00755958 0.000330348
11.5796 -0.00750663 0.000326871
11.62 -0.00745417 0.000323439
11.6605 -0.00740219 0.00032005
11.701 -0.0073507 0.000316705
11.7415 -0.00729967 0.000313402
11.7822 -0.00724911 0.000310141
11.8228 -0.00719901 0.000306921
11.8636 -0.00714937 0.000303741
11.9043 -0.00710018 0.000300601
11.9452 -0.00705143 0.000297501
11.986 -0.00700311 0.000294439
12.027 -0.00695523 0.000291415
12.068 -0.00690778 0.000288428
12.109 -0.00686075 0.000285478
12.1501 -0.00681414 0.000282565
12.1913 -0.00676793 0.000279687
12.2325 -0.00672214 0.000276844
12.2738 -0.00667674 0.000274036
12.3151 -0.00663174 0.000271262
12.3565 -0.00658713 0.000268521
12.3979 -0.00654291 0.000265814
12.4394 -0.00649907 0.000263139
12.481 -0.00645561 0.000260496
12.5226 -0.00641253 0.000257885
12.5643 -0.00636981 0.000255305
12.6061 -0.00632745 0.000252755
12.6479 -0.00628545 0.000250236
12.6898 -0.00624381 0.000247746
12.7317 -0.00620252 0.000245286
12.7737 -0.00616158 0.000242854
12.8158 -0.00612098 0.000240451
12.8579 -0.00608072 0.000238076
12.9001 -0.00604079 0.000235728
12.9424 -0.00600119 0.000233408
12.9847 -0.00596192 0.000231115
13.0271 -0.00592298 0.000228848
13.0696 -0.00588435 0.000226606
13.1121 -0.00584604 0.000224391
13.1547 -0.00580803 0.000222201
13.1974 -0.00577034 0.000220036
13.2402 -0.00573295 0.000217895
13.283 -0.00569586 0.000215778
13.3259 -0.00565907 0.000213686
13.3689 -0.00562258 0.000211617
13.4119 -0.00558637 0.000209571
13.455 -0.00555045 0.000207548
13.4982 -0.00551482 0.000205547
13.5415 -0.00547946 0.000203569
13.5848 -0.00544438 0.000201612
13.6283 -0.00540958 0.000199677
13.6718 -0.00537505 0.000197763
13.7153 -0.00534078 0.000195871
13.759 -0.00530678 0.000193999
13.8028 -0.00527304 0.000192147
13.8466 -0.00523956 0.000190316
13.8905 -0.00520634 0.000188504
13.9345 -0.00517336 0.000186712
13.9786 -0.00514064 0.000184939
14.0227 -0.00510817 0.000183186
14.067 -0.00507594 0.00018145
14.1113 -0.00504395 0.000179734
14.1558 -0.0050122 0.000178036
14.2003 -0.00498068 0.000176355
14.2449 -0.0049494 0.000174693
14.2896 -0.00491835 0.000173048
14.3344 -0.00488753 0.00017142
14.3793 -0.00485693 0.000169809
14.4243 -0.00482656 0.000168216
14.4693 -0.00479641 0.000166638
14.5145 -0.00476647 0.000165077
14.5598 -0.00473675 0.000163532
14.6052 -0.00470725 0.000162003
14.6506 -0.00467795 0.00016049
14.6962 -0.00464886 0.000158992
14.7419 -0.00461998 0.00015751
14.7877 -0.0045913 0.000156042
14.8336 -0.00456282 0.00015459
14.8796 -0.00453454 0.000153152
14.9257 -0.00450646 0.000151729
14.9719 -0.00447857 0.000150319
15.0182 -0.00445088 0.000148924
15.0647 -0.00442337 0.000147543
15.1112 -0.00439606 0.000146176
15.1579 -0.00436892 0.000144822
15.2047 -0.00434197 0.000143481
15.2516 -0.00431521 0.000142154
15.2986 -0.00428862 0.00014084
15.3458 -0.00426221 0.000139538
15.393 -0.00423597 0.000138249
15.4404 -0.00420991 0.000136973
15.488 -0.00418402 0.000135709
15.5356 -0.0041583 0.000134457
15.5834 -0.00413275 0.000133217
15.6313 -0.00410736 0.000131989
15.6794 -0.00408213 0.000130773
15.7276 -0.00405707 0.000129568
15.7759 -0.00403216 0.000128375
15.8243 -0.00400741 0.000127193
15.873 -0.00398282 0.000126021
15.9217 -0.00395839 0.000124861
15.9706 -0.0039341 0.000123712
16.0197 -0.00390996 0.000122573
16.0689 -0.00388598 0.000121445
16.1182 -0.00386214 0.000120327
16.1677 -0.00383844 0.000119219
16.2174 -0.00381489 0.000118122
16.2672 -0.00379147 0.000117034
16.3172 -0.0037682 0.000115956
16.3674 -0.00374506 0.000114888
16.4177 -0.00372206 0.00011383
16.4682 -0.0036992 0.000112781
16.5189 -0.00367647 0.000111741
16.5697 -0.00365386 0.00011071
16.6208 -0.00363139 0.000109689
16.672 -0.00360904 0.000108676
16.7234 -0.00358682 0.000107672
16.775 -0.00356472 0.000106677
16.8268 -0.00354274 0.00010569
16.8787 -0.00352088 0.000104712
16.9309 -0.00349915 0.000103742
16.9833 -0.00347752 0.000102781
17.0359 -0.00345602 0.000101827
17.0887 -0.00343462 0.000100882
17.1418 -0.00341334 9.99441e-05
17.195 -0.00339217 9.90142e-05
17.2485 -0.0033711 9.80919e-05
17.3022 -0.00335014 9.71772e-05
17.3562 -0.00332929 9.62698e-05
17.4104 -0.00330854 9.53698e-05
17.4648 -0.00328789 9.44769e-05
17.5195 -0.00326734 9.35912e-05
17.5744 -0.00324688 9.27124e-05
17.6296 -0.00322652 9.18405e-05
17.6851 -0.00320626 9.09753e-05
17.7408 -0.00318608 9.01168e-05
17.7969 -0.003166 8.92648e-05
17.8532 -0.003146 8.84193e-05
17.9098 -0.00312609 8.758e-05
17.9667 -0.00310627 8.6747e-05
18.0239 -0.00308652 8.59201e-05
18.0815 -0.00306686 8.50992e-05
18.1393 -0.00304728 8.42842e-05
18.1975 -0.00302777 8.3475e-05
18.256 -0.00300833 8.26714e-05
18.3149 -0.00298897 8.18734e-05
18.3742 -0.00296967 8.10809e-05
18.4338 -0.00295044 8.02936e-05
18.4938 -0.00293128 7.95116e-05
18.5542 -0.00291218 7.87347e-05
18.615 -0.00289314 7.79627e-05
18.6762 -0.00287416 7.71957e-05
18.7379 -0.00285523 7.64333e-05
18.8 -0.00283635 7.56756e-05
18.8625 -0.00281752 7.49224e-05
18.9255 -0.00279874 7.41736e-05
18.9891 -0.00278 7.34289e-05
19.0531 -0.0027613 7.26884e-05
19.1177 -0.00274264 7.19518e-05
19.1828 -0.00272401 7.1219e-05
19.2484 -0.00270541 7.04899e-05
19.3147 -0.00268684 6.97643e-05
19.3816 -0.00266828 6.9042e-05
19.4491 -0.00264974 6.83229e-05
19.5173 -0.00263122 6.76067e-05
19.5862 -0.0026127 6.68934e-05
19.6558 -0.00259418 6.61827e-05
19.7262 -0.00257566 6.54743e-05
19.7974 -0.00255713 6.47682e-05
19.8694 -0.00253858 6.4064e-05
19.9423 -0.00252001 6.33614e-05
20.0162 -0.00250141 6.26603e-05
20.091 -0.00248276 6.19603e-05
20.1669 -0.00246407 6.1261e-05
20.244 -0.00244532 6.05622e-05
20.3222 -0.00242649 5.98635e-05
20.4016 -0.00240758 5.91643e-05
20.4825 -0.00238857 5.84643e-05
20.5648 -0.00236945 5.77628e-05
20.6487 -0.00235019 5.70593e-05
20.7344 -0.00233078 5.6353e-05
20.8219 -0.00231119 5.56432e-05
20.9115 -0.00229138 5.49288e-05
21.0034 -0.00227134 5.42088e-05
21.0979 -0.002251 5.34817e-05
21.1952 -0.00223033 5.27459e-05
21.2959 -0.00220925 5.19993e-05
21.4004 -0.0021877 5.12392e-05
21.5093 -0.00216554 5.04622e-05
21.6237 -0.00214265 4.96633e-05
21.7448 -0.0021188 4.88357e-05
21.8747 -0.00209368 4.79689e-05
22.0165 -0.00206674 4.70451e-05
22.1768 -0.00203692 4.60296e-05
22.3723 -0.00200142 4.48304e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.25Lambda0.5Nc1ClassicOneLoop/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=1
#Lambda=0.5
#Beta=2
#Nc=1
#QUANTUM=0

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=1024 aX=2 aP=0.5

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.5/LambdaOverBeta0.25Lambda0.5Nc1ClassicOneLoop/SigmaAOneLoop.txt <==
-22.3723 -0.124999 8.82576e-20
-22.1768 -0.124999 8.82576e-20
-22.0165 -0.124999 8.82576e-20
-21.8747 -0.124999 8.82576e-20
-21.7448 -0.124999 8.82576e-20
-21.6237 -0.124999 8.82576e-20
-21.5093 -0.124999 8.82576e-20
-21.4004 -0.124999 8.82576e-20
-21.2959 -0.124999 8.82576e-20
-21.1952 -0.124999 8.82576e-20
-21.0979 -0.124999 8.82576e-20
-21.0034 -0.124999 8.82576e-20
-20.9115 -0.124999 8.82576e-20
-20.8219 -0.124999 8.82576e-20
-20.7344 -0.124999 8.82576e-20
-20.6487 -0.124999 8.82576e-20
-20.5648 -0.124999 8.82576e-20
-20.4825 -0.124999 8.82576e-20
-20.4016 -0.124999 8.82576e-20
-20.3222 -0.124999 8.82576e-20
-20.244 -0.124999 8.82576e-20
-20.1669 -0.124999 8.82576e-20
-20.091 -0.124999 8.82576e-20
-20.0162 -0.124999 8.82576e-20
-19.9423 -0.124999 8.82576e-20
-19.8694 -0.124999 8.82576e-20
-19.7974 -0.124999 8.82576e-20
-19.7262 -0.124999 8.82576e-20
-19.6558 -0.124999 8.82576e-20
-19.5862 -0.124999 8.82576e-20
-19.5173 -0.124999 8.82576e-20
-19.4491 -0.124999 8.82576e-20
-19.3816 -0.124999 8.82576e-20
-19.3147 -0.124999 8.82576e-20
-19.2484 -0.124999 8.82576e-20
-19.1828 -0.124999 8.82576e-20
-19.1177 -0.124999 8.82576e-20
-19.0531 -0.124999 8.82576e-20
-18.9891 -0.124999 8.82576e-20
-18.9255 -0.124999 8.82576e-20
-18.8625 -0.124999 8.82576e-20
-18.8 -0.124999 8.82576e-20
-18.7379 -0.124999 8.82576e-20
-18.6762 -0.124999 8.82576e-20
-18.615 -0.124999 8.82576e-20
-18.5542 -0.124999 8.82576e-20
-18.4938 -0.124999 8.82576e-20
-18.4338 -0.124999 8.82576e-20
-18.3742 -0.124999 8.82576e-20
-18.3149 -0.124999 8.82576e-20
-18.256 -0.124999 8.82576e-20
-18.1975 -0.124999 8.82576e-20
-18.1393 -0.124999 8.82576e-20
-18.0815 -0.124999 8.82576e-20
-18.0239 -0.124999 8.82576e-20
-17.9667 -0.124999 8.82576e-20
-17.9098 -0.124999 8.82576e-20
-17.8532 -0.124999 8.82576e-20
-17.7969 -0.124999 8.82576e-20
-17.7408 -0.124999 8.82576e-20
-17.6851 -0.124999 8.82576e-20
-17.6296 -0.124999 8.82576e-20
-17.5744 -0.124999 8.82576e-20
-17.5195 -0.124999 8.82576e-20
-17.4648 -0.124999 8.82576e-20
-17.4104 -0.124999 8.82576e-20
-17.3562 -0.124999 8.82576e-20
-17.3022 -0.124999 8.82576e-20
-17.2485 -0.124999 8.82576e-20
-17.195 -0.124999 8.82576e-20
-17.1418 -0.124999 8.82576e-20
-17.0887 -0.124999 8.82576e-20
-17.0359 -0.124999 8.82576e-20
-16.9833 -0.124999 8.82576e-20
-16.9309 -0.124999 8.82576e-20
-16.8787 -0.124999 8.82576e-20
-16.8268 -0.124999 8.82576e-20
-16.775 -0.124999 8.82576e-20
-16.7234 -0.124999 8.82576e-20
-16.672 -0.124999 8.82576e-20
-16.6208 -0.124999 8.82576e-20
-16.5697 -0.124999 8.82576e-20
-16.5189 -0.124999 8.82576e-20
-16.4682 -0.124999 8.82576e-20
-16.4177 -0.124999 8.82576e-20
-16.3674 -0.124999 8.82576e-20
-16.3172 -0.124999 8.82576e-20
-16.2672 -0.124999 8.82576e-20
-16.2174 -0.124999 8.82576e-20
-16.1677 -0.124999 8.82576e-20
-16.1182 -0.124999 8.82576e-20
-16.0689 -0.124999 8.82576e-20
-16.0197 -0.124999 8.82576e-20
-15.9706 -0.124999 8.82576e-20
-15.9217 -0.124999 8.82576e-20
-15.873 -0.124999 8.82576e-20
-15.8243 -0.124999 8.82576e-20
-15.7759 -0.124999 8.82576e-20
-15.7276 -0.124999 8.82576e-20
-15.6794 -0.124999 8.82576e-20
-15.6313 -0.124999 8.82576e-20
-15.5834 -0.124999 8.82576e-20
-15.5356 -0.124999 8.82576e-20
-15.488 -0.124999 8.82576e-20
-15.4404 -0.124999 8.82576e-20
-15.393 -0.124999 8.82576e-20
-15.3458 -0.124999 8.82576e-20
-15.2986 -0.124999 8.82576e-20
-15.2516 -0.124999 8.82576e-20
-15.2047 -0.124999 8.82576e-20
-15.1579 -0.124999 8.82576e-20
-15.1112 -0.124999 8.82576e-20
-15.0647 -0.124999 8.82576e-20
-15.0182 -0.124999 8.82576e-20
-14.9719 -0.124999 8.82576e-20
-14.9257 -0.124999 8.82576e-20
-14.8796 -0.124999 8.82576e-20
-14.8336 -0.124999 8.82576e-20
-14.7877 -0.124999 8.82576e-20
-14.7419 -0.124999 8.82576e-20
-14.6962 -0.124999 8.82576e-20
-14.6506 -0.124999 8.82576e-20
-14.6052 -0.124999 8.82576e-20
-14.5598 -0.124999 8.82576e-20
-14.5145 -0.124999 8.82576e-20
-14.4693 -0.124999 8.82576e-20
-14.4243 -0.124999 8.82576e-20
-14.3793 -0.124999 8.82576e-20
-14.3344 -0.124999 8.82576e-20
-14.2896 -0.124999 8.82576e-20
-14.2449 -0.124999 8.82576e-20
-14.2003 -0.124999 8.82576e-20
-14.1558 -0.124999 8.82576e-20
-14.1113 -0.124999 8.82576e-20
-14.067 -0.124999 8.82576e-20
-14.0227 -0.124999 8.82576e-20
-13.9786 -0.124999 8.82576e-20
-13.9345 -0.124999 8.82576e-20
-13.8905 -0.124999 8.82576e-20
-13.8466 -0.124999 8.82576e-20
-13.8028 -0.124999 8.82576e-20
-13.759 -0.124999 8.82576e-20
-13.7153 -0.124999 8.82576e-20
-13.6718 -0.124999 8.82576e-20
-13.6283 -0.124999 8.82576e-20
-13.5848 -0.124999 8.82576e-20
-13.5415 -0.124999 8.82576e-20
-13.4982 -0.124999 8.82576e-20
-13.455 -0.124999 8.82576e-20
-13.4119 -0.124999 8.82576e-20
-13.3689 -0.124999 8.82576e-20
-13.3259 -0.124999 8.82576e-20
-13.283 -0.124999 8.82576e-20
-13.2402 -0.124999 8.82576e-20
-13.1974 -0.124999 8.82576e-20
-13.1547 -0.124999 8.82576e-20
-13.1121 -0.124999 8.82576e-20
-13.0696 -0.124999 8.82576e-20
-13.0271 -0.124999 8.82576e-20
-12.9847 -0.124999 8.82576e-20
-12.9424 -0.124999 8.82576e-20
-12.9001 -0.124999 8.82576e-20
-12.8579 -0.124999 8.82576e-20
-12.8158 -0.124999 8.82576e-20
-12.7737 -0.124999 8.82576e-20
-12.7317 -0.124999 8.82576e-20
-12.6898 -0.124999 8.82576e-20
-12.6479 -0.124999 8.82576e-20
-12.6061 -0.124999 8.82576e-20
-12.5643 -0.124999 8.82576e-20
-12.5226 -0.124999 8.82576e-20
-12.481 -0.124999 8.82576e-20
-12.4394 -0.124999 8.82576e-20
-12.3979 -0.124999 8.82576e-20
-12.3565 -0.124999 8.82576e-20
-12.3151 -0.124999 8.82576e-20
-12.2738 -0.124999 8.82576e-20
-12.2325 -0.124999 8.82576e-20
-12.1913 -0.124999 8.82576e-20
-12.1501 -0.124999 8.82576e-20
-12.109 -0.124999 8.82576e-20
-12.068 -0.124999 8.82576e-20
-12.027 -0.124999 8.82576e-20
-11.986 -0.124999 8.82576e-20
-11.9452 -0.124999 8.82576e-20
-11.9043 -0.124999 8.82576e-20
-11.8636 -0.124999 8.82576e-20
-11.8228 -0.124999 8.82576e-20
-11.7822 -0.124999 8.82576e-20
-11.7415 -0.124999 8.82576e-20
-11.701 -0.124999 8.82576e-20
-11.6605 -0.124999 8.82576e-20
-11.62 -0.124999 8.82576e-20
-11.5796 -0.124999 8.82576e-20
-11.5392 -0.124999 8.82576e-20
-11.4989 -0.124999 8.82576e-20
-11.4587 -0.124999 8.82576e-20
-11.4184 -0.124999 8.82576e-20
-11.3783 -0.124999 8.82576e-20
-11.3381 -0.124999 8.82576e-20
-11.2981 -0.124999 8.82576e-20
-11.2581 -0.124999 8.82576e-20
-11.2181 -0.124999 8.82576e-20
-11.1781 -0.124999 8.82576e-20
-11.1383 -0.124999 8.82576e-20
-11.0984 -0.124999 8.82576e-20
-11.0586 -0.124999 8.82576e-20
-11.0189 -0.124999 8.82576e-20
-10.9792 -0.124999 8.82576e-20
-10.9395 -0.124999 8.82576e-20
-10.8999 -0.124999 8.82576e-20
-10.8603 -0.124999 8.82576e-20
-10.8208 -0.124999 8.82576e-20
-10.7813 -0.124999 8.82576e-20
-10.7418 -0.124999 8.82576e-20
-10.7024 -0.124999 8.82576e-20
-10.6631 -0.124999 8.82576e-20
-10.6238 -0.124999 8.82576e-20
-10.5845 -0.124999 8.82576e-20
-10.5452 -0.124999 8.82576e-20
-10.506 -0.124999 8.82576e-20
-10.4669 -0.124999 8.82576e-20
-10.4278 -0.124999 8.82576e-20
-10.3887 -0.124999 8.82576e-20
-10.3496 -0.124999 8.82576e-20
-10.3106 -0.124999 8.82576e-20
-10.2717 -0.124999 8.82576e-20
-10.2328 -0.124999 8.82576e-20
-10.1939 -0.124999 8.82576e-20
-10.155 -0.124999 8.82576e-20
-10.1162 -0.124999 8.82576e-20
-10.0774 -0.124999 8.82576e-20
-10.0387 -0.124999 8.82576e-20
-10 -0.124999 8.82576e-20
-9.96134 -0.124999 8.82576e-20
-9.92271 -0.124999 8.82576e-20
-9.88412 -0.124999 8.82576e-20
-9.84557 -0.124999 8.82576e-20
-9.80704 -0.124999 8.82576e-20
-9.76856 -0.124999 8.82576e-20
-9.73011 -0.124999 8.82576e-20
-9.69169 -0.124999 8.82576e-20
-9.65331 -0.124999 8.82576e-20
-9.61496 -0.124999 8.82576e-20
-9.57664 -0.124999 8.82576e-20
-9.53836 -0.124999 8.82576e-20
-9.50011 -0.124999 8.82576e-20
-9.46189 -0.124999 8.82576e-20
-9.42371 -0.124999 8.82576e-20
-9.38556 -0.124999 8.82576e-20
-9.34744 -0.124999 8.82576e-20
-9.30935 -0.124999 8.82576e-20
-9.2713 -0.124999 8.82576e-20
-9.23327 -0.124999 8.82576e-20
-9.19528 -0.124999 8.82576e-20
-9.15732 -0.124999 8.82576e-20
-9.11939 -0.124999 8.82576e-20
-9.08149 -0.124999 8.82576e-20
-9.04362 -0.124999 8.82576e-20
-9.00578 -0.124999 8.82576e-20
-8.96797 -0.124999 8.82576e-20
-8.93019 -0.124999 8.82576e-20
-8.89244 -0.124999 8.82576e-20
-8.85471 -0.124999 8.82576e-20
-8.81702 -0.124999 8.82576e-20
-8.77936 -0.124999 8.82576e-20
-8.74172 -0.124999 8.82576e-20
-8.70412 -0.124999 8.82576e-20
-8.66654 -0.124999 8.82576e-20
-8.62899 -0.124999 8.82576e-20
-8.59146 -0.124999 8.82576e-20
-8.55397 -0.124999 8.82576e-20
-8.5165 -0.124999 8.82576e-20
-8.47906 -0.124999 8.82576e-20
-8.44165 -0.124999 8.82576e-20
-8.40426 -0.124999 8.82576e-20
-8.3669 -0.124999 8.82576e-20
-8.32956 -0.124999 8.82576e-20
-8.29226 -0.124999 8.82576e-20
-8.25497 -0.124999 8.82576e-20
-8.21772 -0.124999 8.82576e-20
-8.18049 -0.124999 8.82576e-20
-8.14328 -0.124999 8.82576e-20
-8.1061 -0.124999 8.82576e-20
-8.06895 -0.124999 8.82576e-20
-8.03182 -0.124999 8.82576e-20
-7.99471 -0.124999 8.82576e-20
-7.95763 -0.124999 8.82576e-20
-7.92058 -0.124999 8.82576e-20
-7.88355 -0.124999 8.82576e-20
-7.84654 -0.124999 8.82576e-20
-7.80955 -0.124999 8.82576e-20
-7.77259 -0.124999 8.82576e-20
-7.73566 -0.124999 8.82576e-20
-7.69874 -0.124999 8.82576e-20
-7.66185 -0.124999 8.82576e-20
-7.62498 -0.124999 8.82576e-20
-7.58814 -0.124999 8.82576e-20
-7.55132 -0.124999 8.82576e-20
-7.51452 -0.124999 8.82576e-20
-7.47774 -0.124999 8.82576e-20
-7.44099 -0.124999 8.82576e-20
-7.40425 -0.124999 8.82576e-20
-7.36754 -0.124999 8.82576e-20
-7.33085 -0.124999 8.82576e-20
-7.29418 -0.124999 8.82576e-20
-7.25754 -0.124999 8.82576e-20
-7.22091 -0.124999 8.82576e-20
-7.18431 -0.124999 8.82576e-20
-7.14772 -0.124999 8.82576e-20
-7.11116 -0.124999 8.82576e-20
-7.07462 -0.124999 8.82576e-20
-7.0381 -0.124999 8.82576e-20
-7.00159 -0.124999 8.82576e-20
-6.96511 -0.124999 8.82576e-20
-6.92865 -0.124999 8.82576e-20
-6.89221 -0.124999 8.82576e-20
-6.85579 -0.124999 8.82576e-20
-6.81938 -0.124999 8.82576e-20
-6.783 -0.124999 8.82576e-20
-6.74664 -0.124999 8.82576e-20
-6.71029 -0.124999 8.82576e-20
-6.67397 -0.124999 8.82576e-20
-6.63766 -0.124999 8.82576e-20
-6.60137 -0.124999 8.82576e-20
-6.5651 -0.124999 8.82576e-20
-6.52885 -0.124999 8.82576e-20
-6.49262 -0.124999 8.82576e-20
-6.4564 -0.124999 8.82576e-20
-6.42021 -0.124999 8.82576e-20
-6.38403 -0.124999 8.82576e-20
-6.34786 -0.124999 8.82576e-20
-6.31172 -0.124999 8.82576e-20
-6.27559 -0.124999 8.82576e-20
-6.23949 -0.124999 8.82576e-20
-6.20339 -0.124999 8.82576e-20
-6.16732 -0.124999 8.82576e-20
-6.13126 -0.124999 8.82576e-20
-6.09522 -0.124999 8.82576e-20
-6.05919 -0.124999 8.82576e-20
-6.02319 -0.124999 8.82576e-20
-5.9872 -0.124999 8.82576e-20
-5.95122 -0.124999 8.82576e-20
-5.91526 -0.124999 8.82576e-20
-5.87932 -0.124999 8.82576e-20
-5.84339 -0.124999 8.82576e-20
-5.80748 -0.124999 8.82576e-20
-5.77158 -0.124999 8.82576e-20
-5.7357 -0.124999 8.82576e-20
-5.69984 -0.124999 8.82576e-20
-5.66399 -0.124999 8.82576e-20
-5.62815 -0.124999 8.82576e-20
-5.59233 -0.124999 8.82576e-20
-5.55653 -0.124999 8.82576e-20
-5.52074 -0.124999 8.82576e-20
-5.48497 -0.124999 8.82576e-20
-5.4492 -0.124999 8.82576e-20
-5.41346 -0.124999 8.82576e-20
-5.37773 -0.124999 8.82576e-20
-5.34201 -0.124999 8.82576e-20
-5.30631 -0.124999 8.82576e-20
-5.27062 -0.124999 8.82576e-20
-5.23494 -0.124999 8.82576e-20
-5.19928 -0.124999 8.82576e-20
-5.16363 -0.124999 8.82576e-20
-5.128 -0.124999 8.82576e-20
-5.09237 -0.124999 8.82576e-20
-5.05677 -0.124999 8.82576e-20
-5.02117 -0.124999 8.82576e-20
-4.98559 -0.124999 8.82576e-20
-4.95002 -0.124999 8.82576e-20
-4.91446 -0.124999 8.82576e-20
-4.87892 -0.124999 8.82576e-20
-4.84339 -0.124999 8.82576e-20
-4.80787 -0.124999 8.82576e-20
-4.77237 -0.124999 8.82576e-20
-4.73687 -0.124999 8.82576e-20
-4.70139 -0.124999 8.82576e-20
-4.66592 -0.124999 8.82576e-20
-4.63046 -0.124999 8.82576e-20
-4.59502 -0.124999 8.82576e-20
-4.55958 -0.124999 8.82576e-20
-4.52416 -0.124999 8.82576e-20
-4.48875 -0.124999 8.82576e-20
-4.45335 -0.124999 8.82576e-20
-4.41797 -0.124999 8.82576e-20
-4.38259 -0.124999 8.82576e-20
-4.34722 -0.124999 8.82576e-20
-4.31187 -0.124999 8.82576e-20
-4.27653 -0.124999 8.82576e-20
-4.24119 -0.124999 8.82576e-20
-4.20587 -0.124999 8.82576e-20
-4.17056 -0.124999 8.82576e-20
-4.13526 -0.124999 8.82576e-20
-4.09997 -0.124999 8.82576e-20
-4.06469 -0.124999 8.82576e-20
-4.02942 -0.124999 8.82576e-20
-3.99416 -0.124999 8.82576e-20
-3.95891 -0.124999 8.82576e-20
-3.92367 -0.124999 8.82576e-20
-3.88844 -0.124999 8.82576e-20
-3.85322 -0.124999 8.82576e-20
-3.81801 -0.124999 8.82576e-20
-3.7828 -0.124999 8.82576e-20
-3.74761 -0.124999 8.82576e-20
-3.71243 -0.124999 8.82576e-20
-3.67726 -0.124999 8.82576e-20
-3.64209 -0.124999 8.82576e-20
-3.60694 -0.124999 8.82576e-20
-3.57179 -0.124999 8.82576e-20
-3.53665 -0.124999 8.82576e-20
-3.50152 -0.124999 8.82576e-20
-3.4664 -0.124999 8.82576e-20
-3.43129 -0.124999 8.82576e-20
-3.39619 -0.124999 8.82576e-20
-3.36109 -0.124999 8.82576e-20
-3.32601 -0.124999 8.82576e-20
-3.29093 -0.124999 8.82576e-20
-3.25586 -0.124999 8.82576e-20
-3.2208 -0.124999 8.82576e-20
-3.18574 -0.124999 8.82576e-20
-3.1507 -0.124999 8.82576e-20
-3.11566 -0.124999 8.82576e-20
-3.08063 -0.124999 8.82576e-20
-3.0456 -0.124999 8.82576e-20
-3.01059 -0.124999 8.82576e-20
-2.97558 -0.124999 8.82576e-20
-2.94058 -0.124999 8.82576e-20
-2.90558 -0.124999 8.82576e-20
-2.87059 -0.124999 8.82576e-20
-2.83561 -0.124999 8.82576e-20
-2.80064 -0.124999 8.82576e-20
-2.76567 -0.124999 8.82576e-20
-2.73071 -0.124999 8.82576e-20
-2.69576 -0.124999 8.82576e-20
-2.66081 -0.124999 8.82576e-20
-2.62587 -0.124999 8.82576e-20
-2.59094 -0.124999 8.82576e-20
-2.55601 -0.124999 8.82576e-20
-2.52109 -0.124999 8.82576e-20
-2.48617 -0.124999 8.82576e-20
-2.45126 -0.124999 8.82576e-20
-2.41636 -0.124999 8.82576e-20
-2.38146 -0.124999 8.82576e-20
-2.34657 -0.124999 8.82576e-20
-2.31168 -0.124999 8.82576e-20
-2.2768 -0.124999 8.82576e-20
-2.24192 -0.124999 8.82576e-20
-2.20705 -0.124999 8.82576e-20
-2.17219 -0.124999 8.82576e-20
-2.13733 -0.124999 8.82576e-20
-2.10247 -0.124999 8.82576e-20
-2.06762 -0.124999 8.82576e-20
-2.03278 -0.124999 8.82576e-20
-1.99794 -0.124999 8.82576e-20
-1.9631 -0.124999 8.82576e-20
-1.92827 -0.124999 8.82576e-20
-1.89345 -0.124999 8.82576e-20
-1.85862 -0.124999 8.82576e-20
-1.82381 -0.124999 8.82576e-20
-1.78899 -0.124999 8.82576e-20
-1.75419 -0.124999 8.82576e-20
-1.71938 -0.124999 8.82576e-20
-1.68458 -0.124999 8.82576e-20
-1.64979 -0.124999 8.82576e-20
-1.61499 -0.124999 8.82576e-20
-1.58021 -0.124999 8.82576e-20
-1.54542 -0.124999 8.82576e-20
-1.51064 -0.124999 8.82576e-20
-1.47586 -0.124999 8.82576e-20
-1.44109 -0.124999 8.82576e-20
-1.40632 -0.124999 8.82576e-20
-1.37155 -0.124999 8.82576e-20
-1.33679 -0.124999 8.82576e-20
-1.30203 -0.124999 8.82576e-20
-1.26727 -0.124999 8.82576e-20
-1.23251 -0.124999 8.82576e-20
-1.19776 -0.124999 8.82576e-20
-1.16301 -0.124999 8.82576e-20
-1.12827 -0.124999 8.82576e-20
-1.09352 -0.124999 8.82576e-20
-1.05878 -0.124999 8.82576e-20
-1.02405 -0.124999 8.82576e-20
-0.989309 -0.124999 8.82576e-20
-0.954576 -0.124999 8.82576e-20
-0.919844 -0.124999 8.82576e-20
-0.885115 -0.124999 8.82576e-20
-0.850388 -0.124999 8.82576e-20
-0.815663 -0.124999 8.82576e-20
-0.78094 -0.124999 8.82576e-20
-0.746219 -0.124999 8.82576e-20
-0.711499 -0.124999 8.82576e-20
-0.676781 -0.124999 8.82576e-20
-0.642065 -0.124999 8.82576e-20
-0.60735 -0.124999 8.82576e-20
-0.572637 -0.124999 8.82576e-20
-0.537925 -0.124999 8.82576e-20
-0.503214 -0.124999 8.82576e-20
-0.468504 -0.124999 8.82576e-20
-0.433796 -0.124999 8.82576e-20
-0.399089 -0.124999 8.82576e-20
-0.364382 -0.124999 8.82576e-20
-0.329676 -0.124999 8.82576e-20
-0.294972 -0.124999 8.82576e-20
-0.260267 -0.124999 8.82576e-20
-0.225564 -0.124999 8.82576e-20
-0.190861 -0.124999 8.82576e-20
-0.156158 -0.124999 8.82576e-20
-0.121456 -0.124999 8.82576e-20
-0.0867541 -0.124999 8.82576e-20
-0.0520524 -0.124999 8.82576e-20
-0.0173508 -0.124999 8.82576e-20
0.0173508 -0.124999 8.82576e-20
0.0520524 -0.124999 8.82576e-20
0.0867541 -0.124999 8.82576e-20
0.121456 -0.124999 8.82576e-20
0.156158 -0.124999 8.82576e-20
0.190861 -0.124999 8.82576e-20
0.225564 -0.124999 8.82576e-20
0.260267 -0.124999 8.82576e-20
0.294972 -0.124999 8.82576e-20
0.329676 -0.124999 8.82576e-20
0.364382 -0.124999 8.82576e-20
0.399089 -0.124999 8.82576e-20
0.433796 -0.124999 8.82576e-20
0.468504 -0.124999 8.82576e-20
0.503214 -0.124999 8.82576e-20
0.537925 -0.124999 8.82576e-20
0.572637 -0.124999 8.82576e-20
0.60735 -0.124999 8.82576e-20
0.642065 -0.124999 8.82576e-20
0.676781 -0.124999 8.82576e-20
0.711499 -0.124999 8.82576e-20
0.746219 -0.124999 8.82576e-20
0.78094 -0.124999 8.82576e-20
0.815663 -0.124999 8.82576e-20
0.850388 -0.124999 8.82576e-20
0.885115 -0.124999 8.82576e-20
0.919844 -0.124999 8.82576e-20
0.954576 -0.124999 8.82576e-20
0.989309 -0.124999 8.82576e-20
1.02405 -0.124999 8.82576e-20
1.05878 -0.124999 8.82576e-20
1.09352 -0.124999 8.82576e-20
1.12827 -0.124999 8.82576e-20
1.16301 -0.124999 8.82576e-20
1.19776 -0.124999 8.82576e-20
1.23251 -0.124999 8.82576e-20
1.26727 -0.124999 8.82576e-20
1.30203 -0.124999 8.82576e-20
1.33679 -0.124999 8.82576e-20
1.37155 -0.124999 8.82576e-20
1.40632 -0.124999 8.82576e-20
1.44109 -0.124999 8.82576e-20
1.47586 -0.124999 8.82576e-20
1.51064 -0.124999 8.82576e-20
1.54542 -0.124999 8.82576e-20
1.58021 -0.124999 8.82576e-20
1.61499 -0.124999 8.82576e-20
1.64979 -0.124999 8.82576e-20
1.68458 -0.124999 8.82576e-20
1.71938 -0.124999 8.82576e-20
1.75419 -0.124999 8.82576e-20
1.78899 -0.124999 8.82576e-20
1.82381 -0.124999 8.82576e-20
1.85862 -0.124999 8.82576e-20
1.89345 -0.124999 8.82576e-20
1.92827 -0.124999 8.82576e-20
1.9631 -0.124999 8.82576e-20
1.99794 -0.124999 8.82576e-20
2.03278 -0.124999 8.82576e-20
2.06762 -0.124999 8.82576e-20
2.10247 -0.124999 8.82576e-20
2.13733 -0.124999 8.82576e-20
2.17219 -0.124999 8.82576e-20
2.20705 -0.124999 8.82576e-20
2.24192 -0.124999 8.82576e-20
2.2768 -0.124999 8.82576e-20
2.31168 -0.124999 8.82576e-20
2.34657 -0.124999 8.82576e-20
2.38146 -0.124999 8.82576e-20
2.41636 -0.124999 8.82576e-20
2.45126 -0.124999 8.82576e-20
2.48617 -0.124999 8.82576e-20
2.52109 -0.124999 8.82576e-20
2.55601 -0.124999 8.82576e-20
2.59094 -0.124999 8.82576e-20
2.62587 -0.124999 8.82576e-20
2.66081 -0.124999 8.82576e-20
2.69576 -0.124999 8.82576e-20
2.73071 -0.124999 8.82576e-20
2.76567 -0.124999 8.82576e-20
2.80064 -0.124999 8.82576e-20
2.83561 -0.124999 8.82576e-20
2.87059 -0.124999 8.82576e-20
2.90558 -0.124999 8.82576e-20
2.94058 -0.124999 8.82576e-20
2.97558 -0.124999 8.82576e-20
3.01059 -0.124999 8.82576e-20
3.0456 -0.124999 8.82576e-20
3.08063 -0.124999 8.82576e-20
3.11566 -0.124999 8.82576e-20
3.1507 -0.124999 8.82576e-20
3.18574 -0.124999 8.82576e-20
3.2208 -0.124999 8.82576e-20
3.25586 -0.124999 8.82576e-20
3.29093 -0.124999 8.82576e-20
3.32601 -0.124999 8.82576e-20
3.36109 -0.124999 8.82576e-20
3.39619 -0.124999 8.82576e-20
3.43129 -0.124999 8.82576e-20
3.4664 -0.124999 8.82576e-20
3.50152 -0.124999 8.82576e-20
3.53665 -0.124999 8.82576e-20
3.57179 -0.124999 8.82576e-20
3.60694 -0.124999 8.82576e-20
3.64209 -0.124999 8.82576e-20
3.67726 -0.124999 8.82576e-20
3.71243 -0.124999 8.82576e-20
3.74761 -0.124999 8.82576e-20
3.7828 -0.124999 8.82576e-20
3.81801 -0.124999 8.82576e-20
3.85322 -0.124999 8.82576e-20
3.88844 -0.124999 8.82576e-20
3.92367 -0.124999 8.82576e-20
3.95891 -0.124999 8.82576e-20
3.99416 -0.124999 8.82576e-20
4.02942 -0.124999 8.82576e-20
4.06469 -0.124999 8.82576e-20
4.09997 -0.124999 8.82576e-20
4.13526 -0.124999 8.82576e-20
4.17056 -0.124999 8.82576e-20
4.20587 -0.124999 8.82576e-20
4.24119 -0.124999 8.82576e-20
4.27653 -0.124999 8.82576e-20
4.31187 -0.124999 8.82576e-20
4.34722 -0.124999 8.82576e-20
4.38259 -0.124999 8.82576e-20
4.41797 -0.124999 8.82576e-20
4.45335 -0.124999 8.82576e-20
4.48875 -0.124999 8.82576e-20
4.52416 -0.124999 8.82576e-20
4.55958 -0.124999 8.82576e-20
4.59502 -0.124999 8.82576e-20
4.63046 -0.124999 8.82576e-20
4.66592 -0.124999 8.82576e-20
4.70139 -0.124999 8.82576e-20
4.73687 -0.124999 8.82576e-20
4.77237 -0.124999 8.82576e-20
4.80787 -0.124999 8.82576e-20
4.84339 -0.124999 8.82576e-20
4.87892 -0.124999 8.82576e-20
4.91446 -0.124999 8.82576e-20
4.95002 -0.124999 8.82576e-20
4.98559 -0.124999 8.82576e-20
5.02117 -0.124999 8.82576e-20
5.05677 -0.124999 8.82576e-20
5.09237 -0.124999 8.82576e-20
5.128 -0.124999 8.82576e-20
5.16363 -0.124999 8.82576e-20
5.19928 -0.124999 8.82576e-20
5.23494 -0.124999 8.82576e-20
5.27062 -0.124999 8.82576e-20
5.30631 -0.124999 8.82576e-20
5.34201 -0.124999 8.82576e-20
5.37773 -0.124999 8.82576e-20
5.41346 -0.124999 8.82576e-20
5.4492 -0.124999 8.82576e-20
5.48497 -0.124999 8.82576e-20
5.52074 -0.124999 8.82576e-20
5.55653 -0.124999 8.82576e-20
5.59233 -0.124999 8.82576e-20
5.62815 -0.124999 8.82576e-20
5.66399 -0.124999 8.82576e-20
5.69984 -0.124999 8.82576e-20
5.7357 -0.124999 8.82576e-20
5.77158 -0.124999 8.82576e-20
5.80748 -0.124999 8.82576e-20
5.84339 -0.124999 8.82576e-20
5.87932 -0.124999 8.82576e-20
5.91526 -0.124999 8.82576e-20
5.95122 -0.124999 8.82576e-20
5.9872 -0.124999 8.82576e-20
6.02319 -0.124999 8.82576e-20
6.05919 -0.124999 8.82576e-20
6.09522 -0.124999 8.82576e-20
6.13126 -0.124999 8.82576e-20
6.16732 -0.124999 8.82576e-20
6.20339 -0.124999 8.82576e-20
6.23949 -0.124999 8.82576e-20
6.27559 -0.124999 8.82576e-20
6.31172 -0.124999 8.82576e-20
6.34786 -0.124999 8.82576e-20
6.38403 -0.124999 8.82576e-20
6.42021 -0.124999 8.82576e-20
6.4564 -0.124999 8.82576e-20
6.49262 -0.124999 8.82576e-20
6.52885 -0.124999 8.82576e-20
6.5651 -0.124999 8.82576e-20
6.60137 -0.124999 8.82576e-20
6.63766 -0.124999 8.82576e-20
6.67397 -0.124999 8.82576e-20
6.71029 -0.124999 8.82576e-20
6.74664 -0.124999 8.82576e-20
6.783 -0.124999 8.82576e-20
6.81938 -0.124999 8.82576e-20
6.85579 -0.124999 8.82576e-20
6.89221 -0.124999 8.82576e-20
6.92865 -0.124999 8.82576e-20
6.96511 -0.124999 8.82576e-20
7.00159 -0.124999 8.82576e-20
7.0381 -0.124999 8.82576e-20
7.07462 -0.124999 8.82576e-20
7.11116 -0.124999 8.82576e-20
7.14772 -0.124999 8.82576e-20
7.18431 -0.124999 8.82576e-20
7.22091 -0.124999 8.82576e-20
7.25754 -0.124999 8.82576e-20
7.29418 -0.124999 8.82576e-20
7.33085 -0.124999 8.82576e-20
7.36754 -0.124999 8.82576e-20
7.40425 -0.124999 8.82576e-20
7.44099 -0.124999 8.82576e-20
7.47774 -0.124999 8.82576e-20
7.51452 -0.124999 8.82576e-20
7.55132 -0.124999 8.82576e-20
7.58814 -0.124999 8.82576e-20
7.62498 -0.124999 8.82576e-20
7.66185 -0.124999 8.82576e-20
7.69874 -0.124999 8.82576e-20
7.73566 -0.124999 8.82576e-20
7.77259 -0.124999 8.82576e-20
7.80955 -0.124999 8.82576e-20
7.84654 -0.124999 8.82576e-20
7.88355 -0.124999 8.82576e-20
7.92058 -0.124999 8.82576e-20
7.95763 -0.124999 8.82576e-20
7.99471 -0.124999 8.82576e-20
8.03182 -0.124999 8.82576e-20
8.06895 -0.124999 8.82576e-20
8.1061 -0.124999 8.82576e-20
8.14328 -0.124999 8.82576e-20
8.18049 -0.124999 8.82576e-20
8.21772 -0.124999 8.82576e-20
8.25497 -0.124999 8.82576e-20
8.29226 -0.124999 8.82576e-20
8.32956 -0.124999 8.82576e-20
8.3669 -0.124999 8.82576e-20
8.40426 -0.124999 8.82576e-20
8.44165 -0.124999 8.82576e-20
8.47906 -0.124999 8.82576e-20
8.5165 -0.124999 8.82576e-20
8.55397 -0.124999 8.82576e-20
8.59146 -0.124999 8.82576e-20
8.62899 -0.124999 8.82576e-20
8.66654 -0.124999 8.82576e-20
8.70412 -0.124999 8.82576e-20
8.74172 -0.124999 8.82576e-20
8.77936 -0.124999 8.82576e-20
8.81702 -0.124999 8.82576e-20
8.85471 -0.124999 8.82576e-20
8.89244 -0.124999 8.82576e-20
8.93019 -0.124999 8.82576e-20
8.96797 -0.124999 8.82576e-20
9.00578 -0.124999 8.82576e-20
9.04362 -0.124999 8.82576e-20
9.08149 -0.124999 8.82576e-20
9.11939 -0.124999 8.82576e-20
9.15732 -0.124999 8.82576e-20
9.19528 -0.124999 8.82576e-20
9.23327 -0.124999 8.82576e-20
9.2713 -0.124999 8.82576e-20
9.30935 -0.124999 8.82576e-20
9.34744 -0.124999 8.82576e-20
9.38556 -0.124999 8.82576e-20
9.42371 -0.124999 8.82576e-20
9.46189 -0.124999 8.82576e-20
9.50011 -0.124999 8.82576e-20
9.53836 -0.124999 8.82576e-20
9.57664 -0.124999 8.82576e-20
9.61496 -0.124999 8.82576e-20
9.65331 -0.124999 8.82576e-20
9.69169 -0.124999 8.82576e-20
9.73011 -0.124999 8.82576e-20
9.76856 -0.124999 8.82576e-20
9.80704 -0.124999 8.82576e-20
9.84557 -0.124999 8.82576e-20
9.88412 -0.124999 8.82576e-20
9.92271 -0.124999 8.82576e-20
9.96134 -0.124999 8.82576e-20
10 -0.124999 8.82576e-20
10.0387 -0.124999 8.82576e-20
10.0774 -0.124999 8.82576e-20
10.1162 -0.124999 8.82576e-20
10.155 -0.124999 8.82576e-20
10.1939 -0.124999 8.82576e-20
10.2328 -0.124999 8.82576e-20
10.2717 -0.124999 8.82576e-20
10.3106 -0.124999 8.82576e-20
10.3496 -0.124999 8.82576e-20
10.3887 -0.124999 8.82576e-20
10.4278 -0.124999 8.82576e-20
10.4669 -0.124999 8.82576e-20
10.506 -0.124999 8.82576e-20
10.5452 -0.124999 8.82576e-20
10.5845 -0.124999 8.82576e-20
10.6238 -0.124999 8.82576e-20
10.6631 -0.124999 8.82576e-20
10.7024 -0.124999 8.82576e-20
10.7418 -0.124999 8.82576e-20
10.7813 -0.124999 8.82576e-20
10.8208 -0.124999 8.82576e-20
10.8603 -0.124999 8.82576e-20
10.8999 -0.124999 8.82576e-20
10.9395 -0.124999 8.82576e-20
10.9792 -0.124999 8.82576e-20
11.0189 -0.124999 8.82576e-20
11.0586 -0.124999 8.82576e-20
11.0984 -0.124999 8.82576e-20
11.1383 -0.124999 8.82576e-20
11.1781 -0.124999 8.82576e-20
11.2181 -0.124999 8.82576e-20
11.2581 -0.124999 8.82576e-20
11.2981 -0.124999 8.82576e-20
11.3381 -0.124999 8.82576e-20
11.3783 -0.124999 8.82576e-20
11.4184 -0.124999 8.82576e-20
11.4587 -0.124999 8.82576e-20
11.4989 -0.124999 8.82576e-20
11.5392 -0.124999 8.82576e-20
11.5796 -0.124999 8.82576e-20
11.62 -0.124999 8.82576e-20
11.6605 -0.124999 8.82576e-20
11.701 -0.124999 8.82576e-20
11.7415 -0.124999 8.82576e-20
11.7822 -0.124999 8.82576e-20
11.8228 -0.124999 8.82576e-20
11.8636 -0.124999 8.82576e-20
11.9043 -0.124999 8.82576e-20
11.9452 -0.124999 8.82576e-20
11.986 -0.124999 8.82576e-20
12.027 -0.124999 8.82576e-20
12.068 -0.124999 8.82576e-20
12.109 -0.124999 8.82576e-20
12.1501 -0.124999 8.82576e-20
12.1913 -0.124999 8.82576e-20
12.2325 -0.124999 8.82576e-20
12.2738 -0.124999 8.82576e-20
12.3151 -0.124999 8.82576e-20
12.3565 -0.124999 8.82576e-20
12.3979 -0.124999 8.82576e-20
12.4394 -0.124999 8.82576e-20
12.481 -0.124999 8.82576e-20
12.5226 -0.124999 8.82576e-20
12.5643 -0.124999 8.82576e-20
12.6061 -0.124999 8.82576e-20
12.6479 -0.124999 8.82576e-20
12.6898 -0.124999 8.82576e-20
12.7317 -0.124999 8.82576e-20
12.7737 -0.124999 8.82576e-20
12.8158 -0.124999 8.82576e-20
12.8579 -0.124999 8.82576e-20
12.9001 -0.124999 8.82576e-20
12.9424 -0.124999 8.82576e-20
12.9847 -0.124999 8.82576e-20
13.0271 -0.124999 8.82576e-20
13.0696 -0.124999 8.82576e-20
13.1121 -0.124999 8.82576e-20
13.1547 -0.124999 8.82576e-20
13.1974 -0.124999 8.82576e-20
13.2402 -0.124999 8.82576e-20
13.283 -0.124999 8.82576e-20
13.3259 -0.124999 8.82576e-20
13.3689 -0.124999 8.82576e-20
13.4119 -0.124999 8.82576e-20
13.455 -0.124999 8.82576e-20
13.4982 -0.124999 8.82576e-20
13.5415 -0.124999 8.82576e-20
13.5848 -0.124999 8.82576e-20
13.6283 -0.124999 8.82576e-20
13.6718 -0.124999 8.82576e-20
13.7153 -0.124999 8.82576e-20
13.759 -0.124999 8.82576e-20
13.8028 -0.124999 8.82576e-20
13.8466 -0.124999 8.82576e-20
13.8905 -0.124999 8.82576e-20
13.9345 -0.124999 8.82576e-20
13.9786 -0.124999 8.82576e-20
14.0227 -0.124999 8.82576e-20
14.067 -0.124999 8.82576e-20
14.1113 -0.124999 8.82576e-20
14.1558 -0.124999 8.82576e-20
14.2003 -0.124999 8.82576e-20
14.2449 -0.124999 8.82576e-20
14.2896 -0.124999 8.82576e-20
14.3344 -0.124999 8.82576e-20
14.3793 -0.124999 8.82576e-20
14.4243 -0.124999 8.82576e-20
14.4693 -0.124999 8.82576e-20
14.5145 -0.124999 8.82576e-20
14.5598 -0.124999 8.82576e-20
14.6052 -0.124999 8.82576e-20
14.6506 -0.124999 8.82576e-20
14.6962 -0.124999 8.82576e-20
14.7419 -0.124999 8.82576e-20
14.7877 -0.124999 8.82576e-20
14.8336 -0.124999 8.82576e-20
14.8796 -0.124999 8.82576e-20
14.9257 -0.124999 8.82576e-20
14.9719 -0.124999 8.82576e-20
15.0182 -0.124999 8.82576e-20
15.0647 -0.124999 8.82576e-20
15.1112 -0.124999 8.82576e-20
15.1579 -0.124999 8.82576e-20
15.2047 -0.124999 8.82576e-20
15.2516 -0.124999 8.82576e-20
15.2986 -0.124999 8.82576e-20
15.3458 -0.124999 8.82576e-20
15.393 -0.124999 8.82576e-20
15.4404 -0.124999 8.82576e-20
15.488 -0.124999 8.82576e-20
15.5356 -0.124999 8.82576e-20
15.5834 -0.124999 8.82576e-20
15.6313 -0.124999 8.82576e-20
15.6794 -0.124999 8.82576e-20
15.7276 -0.124999 8.82576e-20
15.7759 -0.124999 8.82576e-20
15.8243 -0.124999 8.82576e-20
15.873 -0.124999 8.82576e-20
15.9217 -0.124999 8.82576e-20
15.9706 -0.124999 8.82576e-20
16.0197 -0.124999 8.82576e-20
16.0689 -0.124999 8.82576e-20
16.1182 -0.124999 8.82576e-20
16.1677 -0.124999 8.82576e-20
16.2174 -0.124999 8.82576e-20
16.2672 -0.124999 8.82576e-20
16.3172 -0.124999 8.82576e-20
16.3674 -0.124999 8.82576e-20
16.4177 -0.124999 8.82576e-20
16.4682 -0.124999 8.82576e-20
16.5189 -0.124999 8.82576e-20
16.5697 -0.124999 8.82576e-20
16.6208 -0.124999 8.82576e-20
16.672 -0.124999 8.82576e-20
16.7234 -0.124999 8.82576e-20
16.775 -0.124999 8.82576e-20
16.8268 -0.124999 8.82576e-20
16.8787 -0.124999 8.82576e-20
16.9309 -0.124999 8.82576e-20
16.9833 -0.124999 8.82576e-20
17.0359 -0.124999 8.82576e-20
17.0887 -0.124999 8.82576e-20
17.1418 -0.124999 8.82576e-20
17.195 -0.124999 8.82576e-20
17.2485 -0.124999 8.82576e-20
17.3022 -0.124999 8.82576e-20
17.3562 -0.124999 8.82576e-20
17.4104 -0.124999 8.82576e-20
17.4648 -0.124999 8.82576e-20
17.5195 -0.124999 8.82576e-20
17.5744 -0.124999 8.82576e-20
17.6296 -0.124999 8.82576e-20
17.6851 -0.124999 8.82576e-20
17.7408 -0.124999 8.82576e-20
17.7969 -0.124999 8.82576e-20
17.8532 -0.124999 8.82576e-20
17.9098 -0.124999 8.82576e-20
17.9667 -0.124999 8.82576e-20
18.0239 -0.124999 8.82576e-20
18.0815 -0.124999 8.82576e-20
18.1393 -0.124999 8.82576e-20
18.1975 -0.124999 8.82576e-20
18.256 -0.124999 8.82576e-20
18.3149 -0.124999 8.82576e-20
18.3742 -0.124999 8.82576e-20
18.4338 -0.124999 8.82576e-20
18.4938 -0.124999 8.82576e-20
18.5542 -0.124999 8.82576e-20
18.615 -0.124999 8.82576e-20
18.6762 -0.124999 8.82576e-20
18.7379 -0.124999 8.82576e-20
18.8 -0.124999 8.82576e-20
18.8625 -0.124999 8.82576e-20
18.9255 -0.124999 8.82576e-20
18.9891 -0.124999 8.82576e-20
19.0531 -0.124999 8.82576e-20
19.1177 -0.124999 8.82576e-20
19.1828 -0.124999 8.82576e-20
19.2484 -0.124999 8.82576e-20
19.3147 -0.124999 8.82576e-20
19.3816 -0.124999 8.82576e-20
19.4491 -0.124999 8.82576e-20
19.5173 -0.124999 8.82576e-20
19.5862 -0.124999 8.82576e-20
19.6558 -0.124999 8.82576e-20
19.7262 -0.124999 8.82576e-20
19.7974 -0.124999 8.82576e-20
19.8694 -0.124999 8.82576e-20
19.9423 -0.124999 8.82576e-20
20.0162 -0.124999 8.82576e-20
20.091 -0.124999 8.82576e-20
20.1669 -0.124999 8.82576e-20
20.244 -0.124999 8.82576e-20
20.3222 -0.124999 8.82576e-20
20.4016 -0.124999 8.82576e-20
20.4825 -0.124999 8.82576e-20
20.5648 -0.124999 8.82576e-20
20.6487 -0.124999 8.82576e-20
20.7344 -0.124999 8.82576e-20
20.8219 -0.124999 8.82576e-20
20.9115 -0.124999 8.82576e-20
21.0034 -0.124999 8.82576e-20
21.0979 -0.124999 8.82576e-20
21.1952 -0.124999 8.82576e-20
21.2959 -0.124999 8.82576e-20
21.4004 -0.124999 8.82576e-20
21.5093 -0.124999 8.82576e-20
21.6237 -0.124999 8.82576e-20
21.7448 -0.124999 8.82576e-20
21.8747 -0.124999 8.82576e-20
22.0165 -0.124999 8.82576e-20
22.1768 -0.124999 8.82576e-20
22.3723 -0.124999 8.82576e-20


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.25Lambda0.5Nc1ClassicOneLoop/SigmaATwoLoop.txt <==
-22.3723 -0.109387 2.03417e-06
-22.1768 -0.109395 1.32512e-06
-22.0165 -0.109401 1.90052e-06
-21.8747 -0.109405 1.46094e-06
-21.7448 -0.109409 1.88103e-06
-21.6237 -0.109412 1.53419e-06
-21.5093 -0.109415 1.88227e-06
-21.4004 -0.109417 1.58675e-06
-21.2959 -0.10942 1.89123e-06
-21.1952 -0.109423 1.62954e-06
-21.0979 -0.109426 1.90449e-06
-21.0034 -0.109428 1.6682e-06
-20.9115 -0.109431 1.923e-06
-20.8219 -0.109434 1.70857e-06
-20.7344 -0.109436 1.95046e-06
-20.6487 -0.109439 1.75589e-06
-20.5648 -0.109441 1.98873e-06
-20.4825 -0.109443 1.81026e-06
-20.4016 -0.109445 2.03398e-06
-20.3222 -0.109446 1.8667e-06
-20.244 -0.109448 2.08055e-06
-20.1669 -0.109449 1.92146e-06
-20.091 -0.10945 2.12629e-06
-20.0162 -0.109451 1.97432e-06
-19.9423 -0.109452 2.17148e-06
-19.8694 -0.109453 2.026e-06
-19.7974 -0.109454 2.21664e-06
-19.7262 -0.109454 2.07711e-06
-19.6558 -0.109455 2.26209e-06
-19.5862 -0.109456 2.12802e-06
-19.5173 -0.109457 2.30804e-06
-19.4491 -0.109457 2.17897e-06
-19.3816 -0.109458 2.35457e-06
-19.3147 -0.109459 2.23012e-06
-19.2484 -0.109459 2.40177e-06
-19.1828 -0.10946 2.28159e-06
-19.1177 -0.109461 2.44967e-06
-19.0531 -0.109461 2.33346e-06
-18.9891 -0.109462 2.49832e-06
-18.9255 -0.109462 2.38581e-06
-18.8625 -0.109463 2.54772e-06
-18.8 -0.109464 2.43869e-06
-18.7379 -0.109464 2.59793e-06
-18.6762 -0.109465 2.49215e-06
-18.615 -0.109466 2.64894e-06
-18.5542 -0.109466 2.54626e-06
-18.4938 -0.109467 2.7008e-06
-18.4338 -0.109468 2.60105e-06
-18.3742 -0.109468 2.75353e-06
-18.3149 -0.109469 2.65656e-06
-18.256 -0.109469 2.80715e-06
-18.1975 -0.10947 2.71283e-06
-18.1393 -0.109471 2.86169e-06
-18.0815 -0.109471 2.76991e-06
-18.0239 -0.109472 2.91716e-06
-17.9667 -0.109473 2.82783e-06
-17.9098 -0.109473 2.97361e-06
-17.8532 -0.109474 2.88663e-06
-17.7969 -0.109475 3.03106e-06
-17.7408 -0.109475 2.94635e-06
-17.6851 -0.109476 3.08953e-06
-17.6296 -0.109477 3.00701e-06
-17.5744 -0.109477 3.14906e-06
-17.5195 -0.109478 3.06867e-06
-17.4648 -0.109479 3.20967e-06
-17.4104 -0.109479 3.13135e-06
-17.3562 -0.10948 3.2714e-06
-17.3022 -0.109481 3.19509e-06
-17.2485 -0.109481 3.33427e-06
-17.195 -0.109482 3.25993e-06
-17.1418 -0.109483 3.39833e-06
-17.0887 -0.109483 3.3259e-06
-17.0359 -0.109484 3.46359e-06
-16.9833 -0.109485 3.39305e-06
-16.9309 -0.109486 3.5301e-06
-16.8787 -0.109486 3.46141e-06
-16.8268 -0.109487 3.59789e-06
-16.775 -0.109488 3.53102e-06
-16.7234 -0.109488 3.66699e-06
-16.672 -0.109489 3.60191e-06
-16.6208 -0.10949 3.73745e-06
-16.5697 -0.109491 3.67414e-06
-16.5189 -0.109491 3.8093e-06
-16.4682 -0.109492 3.74773e-06
-16.4177 -0.109493 3.88258e-06
-16.3674 -0.109494 3.82274e-06
-16.3172 -0.109494 3.95733e-06
-16.2672 -0.109495 3.8992e-06
-16.2174 -0.109496 4.03359e-06
-16.1677 -0.109497 3.97716e-06
-16.1182 -0.109497 4.11141e-06
-16.0689 -0.109498 4.05666e-06
-16.0197 -0.109499 4.19082e-06
-15.9706 -0.1095 4.13776e-06
-15.9217 -0.109501 4.27187e-06
-15.873 -0.109501 4.22049e-06
-15.8243 -0.109502 4.35461e-06
-15.7759 -0.109503 4.3049e-06
-15.7276 -0.109504 4.43909e-06
-15.6794 -0.109505 4.39106e-06
-15.6313 -0.109505 4.52536e-06
-15.5834 -0.109506 4.479e-06
-15.5356 -0.109507 4.61347e-06
-15.488 -0.109508 4.56878e-06
-15.4404 -0.109509 4.70346e-06
-15.393 -0.10951 4.66045e-06
-15.3458 -0.109511 4.7954e-06
-15.2986 -0.109511 4.75408e-06
-15.2516 -0.109512 4.88934e-06
-15.2047 -0.109513 4.84972e-06
-15.1579 -0.109514 4.98534e-06
-15.1112 -0.109515 4.94742e-06
-15.0647 -0.109516 5.08346e-06
-15.0182 -0.109517 5.04726e-06
-14.9719 -0.109518 5.18376e-06
-14.9257 -0.109519 5.14929e-06
-14.8796 -0.10952 5.28631e-06
-14.8336 -0.10952 5.25359e-06
-14.7877 -0.109521 5.39116e-06
-14.7419 -0.109522 5.36021e-06
-14.6962 -0.109523 5.4984e-06
-14.6506 -0.109524 5.46924e-06
-14.6052 -0.109525 5.60809e-06
-14.5598 -0.109526 5.58073e-06
-14.5145 -0.109527 5.7203e-06
-14.4693 -0.109528 5.69478e-06
-14.4243 -0.109529 5.83511e-06
-14.3793 -0.10953 5.81145e-06
-14.3344 -0.109531 5.9526e-06
-14.2896 -0.109532 5.93082e-06
-14.2449 -0.109533 6.07286e-06
-14.2003 -0.109534 6.05299e-06
-14.1558 -0.109535 6.19595e-06
-14.1113 -0.109536 6.17803e-06
-14.067 -0.109537 6.32198e-06
-14.0227 -0.109539 6.30604e-06
-13.9786 -0.10954 6.45104e-06
-13.9345 -0.109541 6.4371e-06
-13.8905 -0.109542 6.58321e-06
-13.8466 -0.109543 6.57133e-06
-13.8028 -0.109544 6.7186e-06
-13.759 -0.109545 6.7088e-06
-13.7153 -0.109546 6.8573e-06
-13.6718 -0.109547 6.84964e-06
-13.6283 -0.109549 6.99942e-06
-13.5848 -0.10955 6.99394e-06
-13.5415 -0.109551 7.14508e-06
-13.4982 -0.109552 7.14182e-06
-13.455 -0.109553 7.29438e-06
-13.4119 -0.109554 7.29339e-06
-13.3689 -0.109556 7.44744e-06
-13.3259 -0.109557 7.44877e-06
-13.283 -0.109558 7.60438e-06
-13.2402 -0.109559 7.60809e-06
-13.1974 -0.109561 7.76533e-06
-13.1547 -0.109562 7.77148e-06
-13.1121 -0.109563 7.93043e-06
-13.0696 -0.109564 7.93907e-06
-13.0271 -0.109566 8.0998e-06
-12.9847 -0.109567 8.111e-06
-12.9424 -0.109568 8.2736e-06
-12.9001 -0.10957 8.28742e-06
-12.8579 -0.109571 8.45197e-06
-12.8158 -0.109572 8.46848e-06
-12.7737 -0.109574 8.63506e-06
-12.7317 -0.109575 8.65434e-06
-12.6898 -0.109577 8.82304e-06
-12.6479 -0.109578 8.84516e-06
-12.6061 -0.109579 9.01607e-06
-12.5643 -0.109581 9.04111e-06
-12.5226 -0.109582 9.21433e-06
-12.481 -0.109584 9.24237e-06
-12.4394 -0.109585 9.41799e-06
-12.3979 -0.109587 9.44913e-06
-12.3565 -0.109588 9.62726e-06
-12.3151 -0.10959 9.66158e-06
-12.2738 -0.109591 9.84232e-06
-12.2325 -0.109593 9.87992e-06
-12.1913 -0.109594 1.00634e-05
-12.1501 -0.109596 1.01044e-05
-12.109 -0.109597 1.02907e-05
-12.068 -0.109599 1.03351e-05
-12.027 -0.109601 1.05244e-05
-11.986 -0.109602 1.05724e-05
-11.9452 -0.109604 1.07648e-05
-11.9043 -0.109606 1.08166e-05
-11.8636 -0.109607 1.10121e-05
-11.8228 -0.109609 1.10677e-05
-11.7822 -0.109611 1.12666e-05
-11.7415 -0.109612 1.13261e-05
-11.701 -0.109614 1.15285e-05
-11.6605 -0.109616 1.15922e-05
-11.62 -0.109618 1.17982e-05
-11.5796 -0.109619 1.18661e-05
-11.5392 -0.109621 1.20758e-05
-11.4989 -0.109623 1.21481e-05
-11.4587 -0.109625 1.23618e-05
-11.4184 -0.109627 1.24386e-05
-11.3783 -0.109629 1.26565e-05
-11.3381 -0.109631 1.27379e-05
-11.2981 -0.109632 1.296e-05
-11.2581 -0.109634 1.30464e-05
-11.2181 -0.109636 1.3273e-05
-11.1781 -0.109638 1.33643e-05
-11.1383 -0.10964 1.35956e-05
-11.0984 -0.109642 1.36922e-05
-11.0586 -0.109644 1.39282e-05
-11.0189 -0.109647 1.40303e-05
-10.9792 -0.109649 1.42714e-05
-10.9395 -0.109651 1.4379e-05
-10.8999 -0.109653 1.46255e-05
-10.8603 -0.109655 1.47389e-05
-10.8208 -0.109657 1.49909e-05
-10.7813 -0.109659 1.51104e-05
-10.7418 -0.109662 1.53681e-05
-10.7024 -0.109664 1.54939e-05
-10.6631 -0.109666 1.57576e-05
-10.6238 -0.109668 1.589e-05
-10.5845 -0.109671 1.61599e-05
-10.5452 -0.109673 1.62992e-05
-10.506 -0.109676 1.65756e-05
-10.4669 -0.109678 1.6722e-05
-10.4278 -0.10968 1.70053e-05
-10.3887 -0.109683 1.7159e-05
-10.3496 -0.109685 1.74494e-05
-10.3106 -0.109688 1.76108e-05
-10.2717 -0.10969 1.79087e-05
-10.2328 -0.109693 1.80782e-05
-10.1939 -0.109696 1.83839e-05
-10.155 -0.109698 1.85617e-05
-10.1162 -0.109701 1.88756e-05
-10.0774 -0.109704 1.90621e-05
-10.0387 -0.109706 1.93845e-05
-10 -0.109709 1.95801e-05
-9.96134 -0.109712 1.99115e-05
-9.92271 -0.109715 2.01166e-05
-9.88412 -0.109718 2.04573e-05
-9.84557 -0.10972 2.06724e-05
-9.80704 -0.109723 2.10229e-05
-9.76856 -0.109726 2.12484e-05
-9.73011 -0.109729 2.16092e-05
-9.69169 -0.109732 2.18455e-05
-9.65331 -0.109736 2.22171e-05
-9.61496 -0.109739 2.24648e-05
-9.57664 -0.109742 2.28476e-05
-9.53836 -0.109745 2.31072e-05
-9.50011 -0.109748 2.35019e-05
-9.46189 -0.109752 2.3774e-05
-9.42371 -0.109755 2.41811e-05
-9.38556 -0.109758 2.44663e-05
-9.34744 -0.109762 2.48865e-05
-9.30935 -0.109765 2.51853e-05
-9.2713 -0.109769 2.56192e-05
-9.23327 -0.109772 2.59325e-05
-9.19528 -0.109776 2.63808e-05
-9.15732 -0.109779 2.67091e-05
-9.11939 -0.109783 2.71726e-05
-9.08149 -0.109787 2.75168e-05
-9.04362 -0.10979 2.79962e-05
-9.00578 -0.109794 2.8357e-05
-8.96797 -0.109798 2.88533e-05
-8.93019 -0.109802 2.92316e-05
-8.89244 -0.109806 2.97455e-05
-8.85471 -0.10981 3.01424e-05
-8.81702 -0.109814 3.06749e-05
-8.77936 -0.109818 3.10912e-05
-8.74172 -0.109823 3.16434e-05
-8.70412 -0.109827 3.20801e-05
-8.66654 -0.109831 3.2653e-05
-8.62899 -0.109835 3.31114e-05
-8.59146 -0.10984 3.37062e-05
-8.55397 -0.109844 3.41873e-05
-8.5165 -0.109849 3.48052e-05
-8.47906 -0.109854 3.53104e-05
-8.44165 -0.109858 3.59527e-05
-8.40426 -0.109863 3.64833e-05
-8.3669 -0.109868 3.71515e-05
-8.32956 -0.109873 3.77089e-05
-8.29226 -0.109878 3.84045e-05
-8.25497 -0.109883 3.89903e-05
-8.21772 -0.109888 3.97149e-05
-8.18049 -0.109893 4.03308e-05
-8.14328 -0.109899 4.10861e-05
-8.1061 -0.109904 4.17339e-05
-8.06895 -0.109909 4.25218e-05
-8.03182 -0.109915 4.32034e-05
-7.99471 -0.109921 4.40259e-05
-7.95763 -0.109926 4.47434e-05
-7.92058 -0.109932 4.56026e-05
-7.88355 -0.109938 4.63582e-05
-7.84654 -0.109944 4.72564e-05
-7.80955 -0.10995 4.80526e-05
-7.77259 -0.109956 4.89924e-05
-7.73566 -0.109962 4.98317e-05
-7.69874 -0.109969 5.08157e-05
-7.66185 -0.109975 5.17009e-05
-7.62498 -0.109982 5.27321e-05
-7.58814 -0.109989 5.36663e-05
-7.55132 -0.109995 5.47478e-05
-7.51452 -0.110002 5.57341e-05
-7.47774 -0.110009 5.68694e-05
-7.44099 -0.110016 5.79115e-05
-7.40425 -0.110024 5.91042e-05
-7.36754 -0.110031 6.02059e-05
-7.33085 -0.110039 6.146e-05
-7.29418 -0.110046 6.26255e-05
-7.25754 -0.110054 6.39454e-05
-7.22091 -0.110062 6.51791e-05
-7.18431 -0.11007 6.65695e-05
-7.14772 -0.110078 6.78765e-05
-7.11116 -0.110087 6.93426e-05
-7.07462 -0.110095 7.07282e-05
-7.0381 -0.110104 7.22756e-05
-7.00159 -0.110113 7.37457e-05
-6.96511 -0.110122 7.53804e-05
-6.92865 -0.110131 7.69414e-05
-6.89221 -0.11014 7.86703e-05
-6.85579 -0.11015 8.03291e-05
-6.81938 -0.110159 8.21595e-05
-6.783 -0.110169 8.39239e-05
-6.74664 -0.110179 8.58637e-05
-6.71029 -0.110189 8.77422e-05
-6.67397 -0.1102 8.98003e-05
-6.63766 -0.110211 9.1802e-05
-6.60137 -0.110221 9.39882e-05
-6.5651 -0.110232 9.61234e-05
-6.52885 -0.110244 9.84483e-05
-6.49262 -0.110255 0.000100728
-6.4564 -0.110267 0.000103204
-6.42021 -0.110279 0.00010564
-6.38403 -0.110291 0.00010828
-6.34786 -0.110304 0.000110887
-6.31172 -0.110317 0.000113704
-6.27559 -0.11033 0.000116498
-6.23949 -0.110343 0.000119509
-6.20339 -0.110356 0.000122505
-6.16732 -0.11037 0.000125728
-6.13126 -0.110385 0.000128946
-6.09522 -0.110399 0.000132401
-6.05919 -0.110414 0.000135861
-6.02319 -0.110429 0.000139569
-5.9872 -0.110445 0.000143295
-5.95122 -0.11046 0.000147281
-5.91526 -0.110477 0.000151299
-5.87932 -0.110493 0.000155591
-5.84339 -0.11051 0.00015993
-5.80748 -0.110528 0.000164559
-5.77158 -0.110545 0.000169251
-5.7357 -0.110564 0.000174251
-5.69984 -0.110582 0.000179335
-5.66399 -0.110601 0.000184746
-5.62815 -0.110621 0.000190261
-5.59233 -0.110641 0.000196127
-5.55653 -0.110661 0.000202122
-5.52074 -0.110683 0.000208492
-5.48497 -0.110704 0.00021502
-5.4492 -0.110726 0.000221952
-5.41346 -0.110749 0.000229073
-5.37773 -0.110772 0.000236632
-5.34201 -0.110796 0.000244414
-5.30631 -0.110821 0.000252673
-5.27062 -0.110846 0.000261197
-5.23494 -0.110872 0.00027024
-5.19928 -0.110898 0.000279594
-5.16363 -0.110926 0.000289517
-5.128 -0.110954 0.000299806
-5.09237 -0.110983 0.000310721
-5.05677 -0.111012 0.000322062
-5.02117 -0.111043 0.000334096
-4.98559 -0.111074 0.000346628
-4.95002 -0.111106 0.000359928
-4.91446 -0.111139 0.000373808
-4.87892 -0.111173 0.000388546
-4.84339 -0.111208 0.000403959
-4.80787 -0.111244 0.000420331
-4.77237 -0.111282 0.00043749
-4.73687 -0.11132 0.000455728
-4.70139 -0.111359 0.000474882
-4.66592 -0.1114 0.000495254
-4.63046 -0.111441 0.000516694
-4.59502 -0.111484 0.000539515
-4.55958 -0.111529 0.000563581
-4.52416 -0.111574 0.00058922
-4.48875 -0.111621 0.00061631
-4.45335 -0.11167 0.000645198
-4.41797 -0.111719 0.000675782
-4.38259 -0.111771 0.000708428
-4.34722 -0.111823 0.000743055
-4.31187 -0.111878 0.000780055
-4.27653 -0.111934 0.000819374
-4.24119 -0.111991 0.00086143
-4.20587 -0.11205 0.0009062
-4.17056 -0.11211 0.000954136
-4.13526 -0.112173 0.00100525
-4.09997 -0.112236 0.00106003
-4.06469 -0.112301 0.00111852
-4.02942 -0.112368 0.00118127
-3.99416 -0.112436 0.00124836
-3.95891 -0.112505 0.00132037
-3.92367 -0.112575 0.00139744
-3.88844 -0.112647 0.00148019
-3.85322 -0.112719 0.00156881
-3.81801 -0.112791 0.00166397
-3.7828 -0.112864 0.0017659
-3.74761 -0.112936 0.00187528
-3.71243 -0.113007 0.00199237
-3.67726 -0.113078 0.00211788
-3.64209 -0.113146 0.00225205
-3.60694 -0.113211 0.00239555
-3.57179 -0.113273 0.00254856
-3.53665 -0.113331 0.00271165
-3.50152 -0.113382 0.00288487
-3.4664 -0.113427 0.0030686
-3.43129 -0.113463 0.00326261
-3.39619 -0.11349 0.00346695
-3.36109 -0.113505 0.00368102
-3.32601 -0.113506 0.00390439
-3.29093 -0.113493 0.00413587
-3.25586 -0.113464 0.00437444
-3.2208 -0.113416 0.00461824
-3.18574 -0.113349 0.00486552
-3.1507 -0.113262 0.00511375
-3.11566 -0.113153 0.00536054
-3.08063 -0.113023 0.0056028
-3.0456 -0.112871 0.00583774
-3.01059 -0.112698 0.00606209
-2.97558 -0.112506 0.00627311
-2.94058 -0.112296 0.00646784
-2.90558 -0.112072 0.00664414
-2.87059 -0.111835 0.00679989
-2.83561 -0.111589 0.00693399
-2.80064 -0.111337 0.0070455
-2.76567 -0.111083 0.0071346
-2.73071 -0.110829 0.00720158
-2.69576 -0.11058 0.00724777
-2.66081 -0.110336 0.00727449
-2.62587 -0.110102 0.00728385
-2.59094 -0.109877 0.00727779
-2.55601 -0.109665 0.00725882
-2.52109 -0.109465 0.00722906
-2.48617 -0.109278 0.00719102
-2.45126 -0.109105 0.00714669
-2.41636 -0.108944 0.00709836
-2.38146 -0.108796 0.00704769
-2.34657 -0.108661 0.00699662
-2.31168 -0.108536 0.00694643
-2.2768 -0.108422 0.00689866
-2.24192 -0.108317 0.00685423
-2.20705 -0.108221 0.00681435
-2.17219 -0.108132 0.00677961
-2.13733 -0.108049 0.00675093
-2.10247 -0.107971 0.00672864
-2.06762 -0.107897 0.00671345
-2.03278 -0.107826 0.00670549
-1.99794 -0.107758 0.00670527
-1.9631 -0.10769 0.00671277
-1.92827 -0.107622 0.00672834
-1.89345 -0.107552 0.00675184
-1.85862 -0.10748 0.00678347
-1.82381 -0.107405 0.00682292
-1.78899 -0.107325 0.00687026
-1.75419 -0.107239 0.00692502
-1.71938 -0.107146 0.00698704
-1.68458 -0.107045 0.00705565
-1.64979 -0.106934 0.00713046
-1.61499 -0.106813 0.00721049
-1.58021 -0.106679 0.00729502
-1.54542 -0.106532 0.00738272
-1.51064 -0.106371 0.00747244
-1.47586 -0.106194 0.00756241
-1.44109 -0.106 0.00765102
-1.40632 -0.105789 0.00773598
-1.37155 -0.10556 0.00781519
-1.33679 -0.105313 0.00788589
-1.30203 -0.105047 0.00794558
-1.26727 -0.104764 0.00799116
-1.23251 -0.104464 0.00801995
-1.19776 -0.104149 0.00802888
-1.16301 -0.103822 0.00801545
-1.12827 -0.103484 0.00797706
-1.09352 -0.103139 0.00791196
-1.05878 -0.102791 0.0078185
-1.02405 -0.102443 0.00769614
-0.989309 -0.102099 0.00754463
-0.954576 -0.101764 0.00736491
-0.919844 -0.101441 0.00715821
-0.885115 -0.101134 0.00692688
-0.850388 -0.100846 0.00667339
-0.815663 -0.100579 0.00640107
-0.78094 -0.100334 0.00611309
-0.746219 -0.100112 0.00581316
-0.711499 -0.0999149 0.0055045
-0.676781 -0.099741 0.00519061
-0.642065 -0.0995899 0.00487427
-0.60735 -0.0994604 0.00455834
-0.572637 -0.0993509 0.00424487
-0.537925 -0.0992597 0.00393591
-0.503214 -0.0991849 0.00363268
-0.468504 -0.0991247 0.00333644
-0.433796 -0.099077 0.00304768
-0.399089 -0.0990402 0.00276698
-0.364382 -0.0990124 0.00249424
-0.329676 -0.0989921 0.00222953
-0.294972 -0.0989777 0.00197233
-0.260267 -0.0989682 0.00172236
-0.225564 -0.0989622 0.0014788
-0.190861 -0.0989588 0.00124116
-0.156158 -0.0989572 0.00100842
-0.121456 -0.0989567 0.000779978
-0.0867541 -0.0989568 0.000554708
-0.0520524 -0.0989571 0.000331917
-0.0173508 -0.0989573 0.000110443
0.0173508 -0.0989573 -0.000110443
0.0520524 -0.0989571 -0.000331917
0.0867541 -0.0989568 -0.000554708
0.121456 -0.0989567 -0.000779978
0.156158 -0.0989572 -0.00100842
0.190861 -0.0989588 -0.00124116
0.225564 -0.0989622 -0.0014788
0.260267 -0.0989682 -0.00172236
0.294972 -0.0989777 -0.00197233
0.329676 -0.0989921 -0.00222953
0.364382 -0.0990124 -0.00249424
0.399089 -0.0990402 -0.00276698
0.433796 -0.099077 -0.00304768
0.468504 -0.0991247 -0.00333644
0.503214 -0.0991849 -0.00363268
0.537925 -0.0992597 -0.00393591
0.572637 -0.0993509 -0.00424487
0.60735 -0.0994604 -0.00455834
0.642065 -0.0995899 -0.00487427
0.676781 -0.099741 -0.00519061
0.711499 -0.0999149 -0.0055045
0.746219 -0.100112 -0.00581316
0.78094 -0.100334 -0.00611309
0.815663 -0.100579 -0.00640107
0.850388 -0.100846 -0.00667339
0.885115 -0.101134 -0.00692688
0.919844 -0.101441 -0.00715821
0.954576 -0.101764 -0.00736491
0.989309 -0.102099 -0.00754463
1.02405 -0.102443 -0.00769614
1.05878 -0.102791 -0.0078185
1.09352 -0.103139 -0.00791196
1.12827 -0.103484 -0.00797706
1.16301 -0.103822 -0.00801545
1.19776 -0.104149 -0.00802888
1.23251 -0.104464 -0.00801995
1.26727 -0.104764 -0.00799116
1.30203 -0.105047 -0.00794558
1.33679 -0.105313 -0.00788589
1.37155 -0.10556 -0.00781519
1.40632 -0.105789 -0.00773598
1.44109 -0.106 -0.00765102
1.47586 -0.106194 -0.00756241
1.51064 -0.106371 -0.00747244
1.54542 -0.106532 -0.00738272
1.58021 -0.106679 -0.00729502
1.61499 -0.106813 -0.00721049
1.64979 -0.106934 -0.00713046
1.68458 -0.107045 -0.00705565
1.71938 -0.107146 -0.00698704
1.75419 -0.107239 -0.00692502
1.78899 -0.107325 -0.00687026
1.82381 -0.107405 -0.00682292
1.85862 -0.10748 -0.00678347
1.89345 -0.107552 -0.00675184
1.92827 -0.107622 -0.00672834
1.9631 -0.10769 -0.00671277
1.99794 -0.107758 -0.00670527
2.03278 -0.107826 -0.00670549
2.06762 -0.107897 -0.00671345
2.10247 -0.107971 -0.00672864
2.13733 -0.108049 -0.00675093
2.17219 -0.108132 -0.00677961
2.20705 -0.108221 -0.00681435
2.24192 -0.108317 -0.00685423
2.2768 -0.108422 -0.00689866
2.31168 -0.108536 -0.00694643
2.34657 -0.108661 -0.00699662
2.38146 -0.108796 -0.00704769
2.41636 -0.108944 -0.00709836
2.45126 -0.109105 -0.00714669
2.48617 -0.109278 -0.00719102
2.52109 -0.109465 -0.00722906
2.55601 -0.109665 -0.00725882
2.59094 -0.109877 -0.00727779
2.62587 -0.110102 -0.00728385
2.66081 -0.110336 -0.00727449
2.69576 -0.11058 -0.00724777
2.73071 -0.110829 -0.00720158
2.76567 -0.111083 -0.0071346
2.80064 -0.111337 -0.0070455
2.83561 -0.111589 -0.00693399
2.87059 -0.111835 -0.00679989
2.90558 -0.112072 -0.00664414
2.94058 -0.112296 -0.00646784
2.97558 -0.112506 -0.00627311
3.01059 -0.112698 -0.00606209
3.0456 -0.112871 -0.00583774
3.08063 -0.113023 -0.0056028
3.11566 -0.113153 -0.00536054
3.1507 -0.113262 -0.00511375
3.18574 -0.113349 -0.00486552
3.2208 -0.113416 -0.00461824
3.25586 -0.113464 -0.00437444
3.29093 -0.113493 -0.00413587
3.32601 -0.113506 -0.00390439
3.36109 -0.113505 -0.00368102
3.39619 -0.11349 -0.00346695
3.43129 -0.113463 -0.00326261
3.4664 -0.113427 -0.0030686
3.50152 -0.113382 -0.00288487
3.53665 -0.113331 -0.00271165
3.57179 -0.113273 -0.00254856
3.60694 -0.113211 -0.00239555
3.64209 -0.113146 -0.00225205
3.67726 -0.113078 -0.00211788
3.71243 -0.113007 -0.00199237
3.74761 -0.112936 -0.00187528
3.7828 -0.112864 -0.0017659
3.81801 -0.112791 -0.00166397
3.85322 -0.112719 -0.00156881
3.88844 -0.112647 -0.00148019
3.92367 -0.112575 -0.00139744
3.95891 -0.112505 -0.00132037
3.99416 -0.112436 -0.00124836
4.02942 -0.112368 -0.00118127
4.06469 -0.112301 -0.00111852
4.09997 -0.112236 -0.00106003
4.13526 -0.112173 -0.00100525
4.17056 -0.11211 -0.000954136
4.20587 -0.11205 -0.0009062
4.24119 -0.111991 -0.00086143
4.27653 -0.111934 -0.000819374
4.31187 -0.111878 -0.000780055
4.34722 -0.111823 -0.000743055
4.38259 -0.111771 -0.000708428
4.41797 -0.111719 -0.000675782
4.45335 -0.11167 -0.000645198
4.48875 -0.111621 -0.00061631
4.52416 -0.111574 -0.00058922
4.55958 -0.111529 -0.000563581
4.59502 -0.111484 -0.000539515
4.63046 -0.111441 -0.000516694
4.66592 -0.1114 -0.000495254
4.70139 -0.111359 -0.000474882
4.73687 -0.11132 -0.000455728
4.77237 -0.111282 -0.00043749
4.80787 -0.111244 -0.000420331
4.84339 -0.111208 -0.000403959
4.87892 -0.111173 -0.000388546
4.91446 -0.111139 -0.000373808
4.95002 -0.111106 -0.000359928
4.98559 -0.111074 -0.000346628
5.02117 -0.111043 -0.000334096
5.05677 -0.111012 -0.000322062
5.09237 -0.110983 -0.000310721
5.128 -0.110954 -0.000299806
5.16363 -0.110926 -0.000289517
5.19928 -0.110898 -0.000279594
5.23494 -0.110872 -0.00027024
5.27062 -0.110846 -0.000261197
5.30631 -0.110821 -0.000252673
5.34201 -0.110796 -0.000244414
5.37773 -0.110772 -0.000236632
5.41346 -0.110749 -0.000229073
5.4492 -0.110726 -0.000221952
5.48497 -0.110704 -0.00021502
5.52074 -0.110683 -0.000208492
5.55653 -0.110661 -0.000202122
5.59233 -0.110641 -0.000196127
5.62815 -0.110621 -0.000190261
5.66399 -0.110601 -0.000184746
5.69984 -0.110582 -0.000179335
5.7357 -0.110564 -0.000174251
5.77158 -0.110545 -0.000169251
5.80748 -0.110528 -0.000164559
5.84339 -0.11051 -0.00015993
5.87932 -0.110493 -0.000155591
5.91526 -0.110477 -0.000151299
5.95122 -0.11046 -0.000147281
5.9872 -0.110445 -0.000143295
6.02319 -0.110429 -0.000139569
6.05919 -0.110414 -0.000135861
6.09522 -0.110399 -0.000132401
6.13126 -0.110385 -0.000128946
6.16732 -0.11037 -0.000125728
6.20339 -0.110356 -0.000122505
6.23949 -0.110343 -0.000119509
6.27559 -0.11033 -0.000116498
6.31172 -0.110317 -0.000113704
6.34786 -0.110304 -0.000110887
6.38403 -0.110291 -0.00010828
6.42021 -0.110279 -0.00010564
6.4564 -0.110267 -0.000103204
6.49262 -0.110255 -0.000100728
6.52885 -0.110244 -9.84483e-05
6.5651 -0.110232 -9.61234e-05
6.60137 -0.110221 -9.39882e-05
6.63766 -0.110211 -9.1802e-05
6.67397 -0.1102 -8.98003e-05
6.71029 -0.110189 -8.77422e-05
6.74664 -0.110179 -8.58637e-05
6.783 -0.110169 -8.39239e-05
6.81938 -0.110159 -8.21595e-05
6.85579 -0.11015 -8.03291e-05
6.89221 -0.11014 -7.86703e-05
6.92865 -0.110131 -7.69414e-05
6.96511 -0.110122 -7.53804e-05
7.00159 -0.110113 -7.37457e-05
7.0381 -0.110104 -7.22756e-05
7.07462 -0.110095 -7.07282e-05
7.11116 -0.110087 -6.93426e-05
7.14772 -0.110078 -6.78765e-05
7.18431 -0.11007 -6.65695e-05
7.22091 -0.110062 -6.51791e-05
7.25754 -0.110054 -6.39454e-05
7.29418 -0.110046 -6.26255e-05
7.33085 -0.110039 -6.146e-05
7.36754 -0.110031 -6.02059e-05
7.40425 -0.110024 -5.91042e-05
7.44099 -0.110016 -5.79115e-05
7.47774 -0.110009 -5.68694e-05
7.51452 -0.110002 -5.57341e-05
7.55132 -0.109995 -5.47478e-05
7.58814 -0.109989 -5.36663e-05
7.62498 -0.109982 -5.27321e-05
7.66185 -0.109975 -5.17009e-05
7.69874 -0.109969 -5.08157e-05
7.73566 -0.109962 -4.98317e-05
7.77259 -0.109956 -4.89924e-05
7.80955 -0.10995 -4.80526e-05
7.84654 -0.109944 -4.72564e-05
7.88355 -0.109938 -4.63582e-05
7.92058 -0.109932 -4.56026e-05
7.95763 -0.109926 -4.47434e-05
7.99471 -0.109921 -4.40259e-05
8.03182 -0.109915 -4.32034e-05
8.06895 -0.109909 -4.25218e-05
8.1061 -0.109904 -4.17339e-05
8.14328 -0.109899 -4.10861e-05
8.18049 -0.109893 -4.03308e-05
8.21772 -0.109888 -3.97149e-05
8.25497 -0.109883 -3.89903e-05
8.29226 -0.109878 -3.84045e-05
8.32956 -0.109873 -3.77089e-05
8.3669 -0.109868 -3.71515e-05
8.40426 -0.109863 -3.64833e-05
8.44165 -0.109858 -3.59527e-05
8.47906 -0.109854 -3.53104e-05
8.5165 -0.109849 -3.48052e-05
8.55397 -0.109844 -3.41873e-05
8.59146 -0.10984 -3.37062e-05
8.62899 -0.109835 -3.31114e-05
8.66654 -0.109831 -3.2653e-05
8.70412 -0.109827 -3.20801e-05
8.74172 -0.109823 -3.16434e-05
8.77936 -0.109818 -3.10912e-05
8.81702 -0.109814 -3.06749e-05
8.85471 -0.10981 -3.01424e-05
8.89244 -0.109806 -2.97455e-05
8.93019 -0.109802 -2.92316e-05
8.96797 -0.109798 -2.88533e-05
9.00578 -0.109794 -2.8357e-05
9.04362 -0.10979 -2.79962e-05
9.08149 -0.109787 -2.75168e-05
9.11939 -0.109783 -2.71726e-05
9.15732 -0.109779 -2.67091e-05
9.19528 -0.109776 -2.63808e-05
9.23327 -0.109772 -2.59325e-05
9.2713 -0.109769 -2.56192e-05
9.30935 -0.109765 -2.51853e-05
9.34744 -0.109762 -2.48865e-05
9.38556 -0.109758 -2.44663e-05
9.42371 -0.109755 -2.41811e-05
9.46189 -0.109752 -2.3774e-05
9.50011 -0.109748 -2.35019e-05
9.53836 -0.109745 -2.31072e-05
9.57664 -0.109742 -2.28476e-05
9.61496 -0.109739 -2.24648e-05
9.65331 -0.109736 -2.22171e-05
9.69169 -0.109732 -2.18455e-05
9.73011 -0.109729 -2.16092e-05
9.76856 -0.109726 -2.12484e-05
9.80704 -0.109723 -2.10229e-05
9.84557 -0.10972 -2.06724e-05
9.88412 -0.109718 -2.04573e-05
9.92271 -0.109715 -2.01166e-05
9.96134 -0.109712 -1.99115e-05
10 -0.109709 -1.95801e-05
10.0387 -0.109706 -1.93845e-05
10.0774 -0.109704 -1.90621e-05
10.1162 -0.109701 -1.88756e-05
10.155 -0.109698 -1.85617e-05
10.1939 -0.109696 -1.83839e-05
10.2328 -0.109693 -1.80782e-05
10.2717 -0.10969 -1.79087e-05
10.3106 -0.109688 -1.76108e-05
10.3496 -0.109685 -1.74494e-05
10.3887 -0.109683 -1.7159e-05
10.4278 -0.10968 -1.70053e-05
10.4669 -0.109678 -1.6722e-05
10.506 -0.109676 -1.65756e-05
10.5452 -0.109673 -1.62992e-05
10.5845 -0.109671 -1.61599e-05
10.6238 -0.109668 -1.589e-05
10.6631 -0.109666 -1.57576e-05
10.7024 -0.109664 -1.54939e-05
10.7418 -0.109662 -1.53681e-05
10.7813 -0.109659 -1.51104e-05
10.8208 -0.109657 -1.49909e-05
10.8603 -0.109655 -1.47389e-05
10.8999 -0.109653 -1.46255e-05
10.9395 -0.109651 -1.4379e-05
10.9792 -0.109649 -1.42714e-05
11.0189 -0.109647 -1.40303e-05
11.0586 -0.109644 -1.39282e-05
11.0984 -0.109642 -1.36922e-05
11.1383 -0.10964 -1.35956e-05
11.1781 -0.109638 -1.33643e-05
11.2181 -0.109636 -1.3273e-05
11.2581 -0.109634 -1.30464e-05
11.2981 -0.109632 -1.296e-05
11.3381 -0.109631 -1.27379e-05
11.3783 -0.109629 -1.26565e-05
11.4184 -0.109627 -1.24386e-05
11.4587 -0.109625 -1.23618e-05
11.4989 -0.109623 -1.21481e-05
11.5392 -0.109621 -1.20758e-05
11.5796 -0.109619 -1.18661e-05
11.62 -0.109618 -1.17982e-05
11.6605 -0.109616 -1.15922e-05
11.701 -0.109614 -1.15285e-05
11.7415 -0.109612 -1.13261e-05
11.7822 -0.109611 -1.12666e-05
11.8228 -0.109609 -1.10677e-05
11.8636 -0.109607 -1.10121e-05
11.9043 -0.109606 -1.08166e-05
11.9452 -0.109604 -1.07648e-05
11.986 -0.109602 -1.05724e-05
12.027 -0.109601 -1.05244e-05
12.068 -0.109599 -1.03351e-05
12.109 -0.109597 -1.02907e-05
12.1501 -0.109596 -1.01044e-05
12.1913 -0.109594 -1.00634e-05
12.2325 -0.109593 -9.87992e-06
12.2738 -0.109591 -9.84232e-06
12.3151 -0.10959 -9.66158e-06
12.3565 -0.109588 -9.62726e-06
12.3979 -0.109587 -9.44913e-06
12.4394 -0.109585 -9.41799e-06
12.481 -0.109584 -9.24237e-06
12.5226 -0.109582 -9.21433e-06
12.5643 -0.109581 -9.04111e-06
12.6061 -0.109579 -9.01607e-06
12.6479 -0.109578 -8.84516e-06
12.6898 -0.109577 -8.82304e-06
12.7317 -0.109575 -8.65434e-06
12.7737 -0.109574 -8.63506e-06
12.8158 -0.109572 -8.46848e-06
12.8579 -0.109571 -8.45197e-06
12.9001 -0.10957 -8.28742e-06
12.9424 -0.109568 -8.2736e-06
12.9847 -0.109567 -8.111e-06
13.0271 -0.109566 -8.0998e-06
13.0696 -0.109564 -7.93907e-06
13.1121 -0.109563 -7.93043e-06
13.1547 -0.109562 -7.77148e-06
13.1974 -0.109561 -7.76533e-06
13.2402 -0.109559 -7.60809e-06
13.283 -0.109558 -7.60438e-06
13.3259 -0.109557 -7.44877e-06
13.3689 -0.109556 -7.44744e-06
13.4119 -0.109554 -7.29339e-06
13.455 -0.109553 -7.29438e-06
13.4982 -0.109552 -7.14182e-06
13.5415 -0.109551 -7.14508e-06
13.5848 -0.10955 -6.99394e-06
13.6283 -0.109549 -6.99942e-06
13.6718 -0.109547 -6.84964e-06
13.7153 -0.109546 -6.8573e-06
13.759 -0.109545 -6.7088e-06
13.8028 -0.109544 -6.7186e-06
13.8466 -0.109543 -6.57133e-06
13.8905 -0.109542 -6.58321e-06
13.9345 -0.109541 -6.4371e-06
13.9786 -0.10954 -6.45104e-06
14.0227 -0.109539 -6.30604e-06
14.067 -0.109537 -6.32198e-06
14.1113 -0.109536 -6.17803e-06
14.1558 -0.109535 -6.19595e-06
14.2003 -0.109534 -6.05299e-06
14.2449 -0.109533 -6.07286e-06
14.2896 -0.109532 -5.93082e-06
14.3344 -0.109531 -5.9526e-06
14.3793 -0.10953 -5.81145e-06
14.4243 -0.109529 -5.83511e-06
14.4693 -0.109528 -5.69478e-06
14.5145 -0.109527 -5.7203e-06
14.5598 -0.109526 -5.58073e-06
14.6052 -0.109525 -5.60809e-06
14.6506 -0.109524 -5.46924e-06
14.6962 -0.109523 -5.4984e-06
14.7419 -0.109522 -5.36021e-06
14.7877 -0.109521 -5.39116e-06
14.8336 -0.10952 -5.25359e-06
14.8796 -0.10952 -5.28631e-06
14.9257 -0.109519 -5.14929e-06
14.9719 -0.109518 -5.18376e-06
15.0182 -0.109517 -5.04726e-06
15.0647 -0.109516 -5.08346e-06
15.1112 -0.109515 -4.94742e-06
15.1579 -0.109514 -4.98534e-06
15.2047 -0.109513 -4.84972e-06
15.2516 -0.109512 -4.88934e-06
15.2986 -0.109511 -4.75408e-06
15.3458 -0.109511 -4.7954e-06
15.393 -0.10951 -4.66045e-06
15.4404 -0.109509 -4.70346e-06
15.488 -0.109508 -4.56878e-06
15.5356 -0.109507 -4.61347e-06
15.5834 -0.109506 -4.479e-06
15.6313 -0.109505 -4.52536e-06
15.6794 -0.109505 -4.39106e-06
15.7276 -0.109504 -4.43909e-06
15.7759 -0.109503 -4.3049e-06
15.8243 -0.109502 -4.35461e-06
15.873 -0.109501 -4.22049e-06
15.9217 -0.109501 -4.27187e-06
15.9706 -0.1095 -4.13776e-06
16.0197 -0.109499 -4.19082e-06
16.0689 -0.109498 -4.05666e-06
16.1182 -0.109497 -4.11141e-06
16.1677 -0.109497 -3.97716e-06
16.2174 -0.109496 -4.03359e-06
16.2672 -0.109495 -3.8992e-06
16.3172 -0.109494 -3.95733e-06
16.3674 -0.109494 -3.82274e-06
16.4177 -0.109493 -3.88258e-06
16.4682 -0.109492 -3.74773e-06
16.5189 -0.109491 -3.8093e-06
16.5697 -0.109491 -3.67414e-06
16.6208 -0.10949 -3.73745e-06
16.672 -0.109489 -3.60191e-06
16.7234 -0.109488 -3.66699e-06
16.775 -0.109488 -3.53102e-06
16.8268 -0.109487 -3.59789e-06
16.8787 -0.109486 -3.46141e-06
16.9309 -0.109486 -3.5301e-06
16.9833 -0.109485 -3.39305e-06
17.0359 -0.109484 -3.46359e-06
17.0887 -0.109483 -3.3259e-06
17.1418 -0.109483 -3.39833e-06
17.195 -0.109482 -3.25993e-06
17.2485 -0.109481 -3.33427e-06
17.3022 -0.109481 -3.19509e-06
17.3562 -0.10948 -3.2714e-06
17.4104 -0.109479 -3.13135e-06
17.4648 -0.109479 -3.20967e-06
17.5195 -0.109478 -3.06867e-06
17.5744 -0.109477 -3.14906e-06
17.6296 -0.109477 -3.00701e-06
17.6851 -0.109476 -3.08953e-06
17.7408 -0.109475 -2.94635e-06
17.7969 -0.109475 -3.03106e-06
17.8532 -0.109474 -2.88663e-06
17.9098 -0.109473 -2.97361e-06
17.9667 -0.109473 -2.82783e-06
18.0239 -0.109472 -2.91716e-06
18.0815 -0.109471 -2.76991e-06
18.1393 -0.109471 -2.86169e-06
18.1975 -0.10947 -2.71283e-06
18.256 -0.109469 -2.80715e-06
18.3149 -0.109469 -2.65656e-06
18.3742 -0.109468 -2.75353e-06
18.4338 -0.109468 -2.60105e-06
18.4938 -0.109467 -2.7008e-06
18.5542 -0.109466 -2.54626e-06
18.615 -0.109466 -2.64894e-06
18.6762 -0.109465 -2.49215e-06
18.7379 -0.109464 -2.59793e-06
18.8 -0.109464 -2.43869e-06
18.8625 -0.109463 -2.54772e-06
18.9255 -0.109462 -2.38581e-06
18.9891 -0.109462 -2.49832e-06
19.0531 -0.109461 -2.33346e-06
19.1177 -0.109461 -2.44967e-06
19.1828 -0.10946 -2.28159e-06
19.2484 -0.109459 -2.40177e-06
19.3147 -0.109459 -2.23012e-06
19.3816 -0.109458 -2.35457e-06
19.4491 -0.109457 -2.17897e-06
19.5173 -0.109457 -2.30804e-06
19.5862 -0.109456 -2.12802e-06
19.6558 -0.109455 -2.26209e-06
19.7262 -0.109454 -2.07711e-06
19.7974 -0.109454 -2.21664e-06
19.8694 -0.109453 -2.026e-06
19.9423 -0.109452 -2.17148e-06
20.0162 -0.109451 -1.97432e-06
20.091 -0.10945 -2.12629e-06
20.1669 -0.109449 -1.92146e-06
20.244 -0.109448 -2.08055e-06
20.3222 -0.109446 -1.8667e-06
20.4016 -0.109445 -2.03398e-06
20.4825 -0.109443 -1.81026e-06
20.5648 -0.109441 -1.98873e-06
20.6487 -0.109439 -1.75589e-06
20.7344 -0.109436 -1.95046e-06
20.8219 -0.109434 -1.70857e-06
20.9115 -0.109431 -1.923e-06
21.0034 -0.109428 -1.6682e-06
21.0979 -0.109426 -1.90449e-06
21.1952 -0.109423 -1.62954e-06
21.2959 -0.10942 -1.89123e-06
21.4004 -0.109417 -1.58675e-06
21.5093 -0.109415 -1.88227e-06
21.6237 -0.109412 -1.53419e-06
21.7448 -0.109409 -1.88103e-06
21.8747 -0.109405 -1.46094e-06
22.0165 -0.109401 -1.90052e-06
22.1768 -0.109395 -1.32512e-06
22.3723 -0.109387 -2.03417e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.25Lambda0.5Nc1ClassicOneLoop/SigmaROneLoop.txt <==
-22.3723 -0.124999 8.82576e-20
-22.1768 -0.124999 8.82576e-20
-22.0165 -0.124999 8.82576e-20
-21.8747 -0.124999 8.82576e-20
-21.7448 -0.124999 8.82576e-20
-21.6237 -0.124999 8.82576e-20
-21.5093 -0.124999 8.82576e-20
-21.4004 -0.124999 8.82576e-20
-21.2959 -0.124999 8.82576e-20
-21.1952 -0.124999 8.82576e-20
-21.0979 -0.124999 8.82576e-20
-21.0034 -0.124999 8.82576e-20
-20.9115 -0.124999 8.82576e-20
-20.8219 -0.124999 8.82576e-20
-20.7344 -0.124999 8.82576e-20
-20.6487 -0.124999 8.82576e-20
-20.5648 -0.124999 8.82576e-20
-20.4825 -0.124999 8.82576e-20
-20.4016 -0.124999 8.82576e-20
-20.3222 -0.124999 8.82576e-20
-20.244 -0.124999 8.82576e-20
-20.1669 -0.124999 8.82576e-20
-20.091 -0.124999 8.82576e-20
-20.0162 -0.124999 8.82576e-20
-19.9423 -0.124999 8.82576e-20
-19.8694 -0.124999 8.82576e-20
-19.7974 -0.124999 8.82576e-20
-19.7262 -0.124999 8.82576e-20
-19.6558 -0.124999 8.82576e-20
-19.5862 -0.124999 8.82576e-20
-19.5173 -0.124999 8.82576e-20
-19.4491 -0.124999 8.82576e-20
-19.3816 -0.124999 8.82576e-20
-19.3147 -0.124999 8.82576e-20
-19.2484 -0.124999 8.82576e-20
-19.1828 -0.124999 8.82576e-20
-19.1177 -0.124999 8.82576e-20
-19.0531 -0.124999 8.82576e-20
-18.9891 -0.124999 8.82576e-20
-18.9255 -0.124999 8.82576e-20
-18.8625 -0.124999 8.82576e-20
-18.8 -0.124999 8.82576e-20
-18.7379 -0.124999 8.82576e-20
-18.6762 -0.124999 8.82576e-20
-18.615 -0.124999 8.82576e-20
-18.5542 -0.124999 8.82576e-20
-18.4938 -0.124999 8.82576e-20
-18.4338 -0.124999 8.82576e-20
-18.3742 -0.124999 8.82576e-20
-18.3149 -0.124999 8.82576e-20
-18.256 -0.124999 8.82576e-20
-18.1975 -0.124999 8.82576e-20
-18.1393 -0.124999 8.82576e-20
-18.0815 -0.124999 8.82576e-20
-18.0239 -0.124999 8.82576e-20
-17.9667 -0.124999 8.82576e-20
-17.9098 -0.124999 8.82576e-20
-17.8532 -0.124999 8.82576e-20
-17.7969 -0.124999 8.82576e-20
-17.7408 -0.124999 8.82576e-20
-17.6851 -0.124999 8.82576e-20
-17.6296 -0.124999 8.82576e-20
-17.5744 -0.124999 8.82576e-20
-17.5195 -0.124999 8.82576e-20
-17.4648 -0.124999 8.82576e-20
-17.4104 -0.124999 8.82576e-20
-17.3562 -0.124999 8.82576e-20
-17.3022 -0.124999 8.82576e-20
-17.2485 -0.124999 8.82576e-20
-17.195 -0.124999 8.82576e-20
-17.1418 -0.124999 8.82576e-20
-17.0887 -0.124999 8.82576e-20
-17.0359 -0.124999 8.82576e-20
-16.9833 -0.124999 8.82576e-20
-16.9309 -0.124999 8.82576e-20
-16.8787 -0.124999 8.82576e-20
-16.8268 -0.124999 8.82576e-20
-16.775 -0.124999 8.82576e-20
-16.7234 -0.124999 8.82576e-20
-16.672 -0.124999 8.82576e-20
-16.6208 -0.124999 8.82576e-20
-16.5697 -0.124999 8.82576e-20
-16.5189 -0.124999 8.82576e-20
-16.4682 -0.124999 8.82576e-20
-16.4177 -0.124999 8.82576e-20
-16.3674 -0.124999 8.82576e-20
-16.3172 -0.124999 8.82576e-20
-16.2672 -0.124999 8.82576e-20
-16.2174 -0.124999 8.82576e-20
-16.1677 -0.124999 8.82576e-20
-16.1182 -0.124999 8.82576e-20
-16.0689 -0.124999 8.82576e-20
-16.0197 -0.124999 8.82576e-20
-15.9706 -0.124999 8.82576e-20
-15.9217 -0.124999 8.82576e-20
-15.873 -0.124999 8.82576e-20
-15.8243 -0.124999 8.82576e-20
-15.7759 -0.124999 8.82576e-20
-15.7276 -0.124999 8.82576e-20
-15.6794 -0.124999 8.82576e-20
-15.6313 -0.124999 8.82576e-20
-15.5834 -0.124999 8.82576e-20
-15.5356 -0.124999 8.82576e-20
-15.488 -0.124999 8.82576e-20
-15.4404 -0.124999 8.82576e-20
-15.393 -0.124999 8.82576e-20
-15.3458 -0.124999 8.82576e-20
-15.2986 -0.124999 8.82576e-20
-15.2516 -0.124999 8.82576e-20
-15.2047 -0.124999 8.82576e-20
-15.1579 -0.124999 8.82576e-20
-15.1112 -0.124999 8.82576e-20
-15.0647 -0.124999 8.82576e-20
-15.0182 -0.124999 8.82576e-20
-14.9719 -0.124999 8.82576e-20
-14.9257 -0.124999 8.82576e-20
-14.8796 -0.124999 8.82576e-20
-14.8336 -0.124999 8.82576e-20
-14.7877 -0.124999 8.82576e-20
-14.7419 -0.124999 8.82576e-20
-14.6962 -0.124999 8.82576e-20
-14.6506 -0.124999 8.82576e-20
-14.6052 -0.124999 8.82576e-20
-14.5598 -0.124999 8.82576e-20
-14.5145 -0.124999 8.82576e-20
-14.4693 -0.124999 8.82576e-20
-14.4243 -0.124999 8.82576e-20
-14.3793 -0.124999 8.82576e-20
-14.3344 -0.124999 8.82576e-20
-14.2896 -0.124999 8.82576e-20
-14.2449 -0.124999 8.82576e-20
-14.2003 -0.124999 8.82576e-20
-14.1558 -0.124999 8.82576e-20
-14.1113 -0.124999 8.82576e-20
-14.067 -0.124999 8.82576e-20
-14.0227 -0.124999 8.82576e-20
-13.9786 -0.124999 8.82576e-20
-13.9345 -0.124999 8.82576e-20
-13.8905 -0.124999 8.82576e-20
-13.8466 -0.124999 8.82576e-20
-13.8028 -0.124999 8.82576e-20
-13.759 -0.124999 8.82576e-20
-13.7153 -0.124999 8.82576e-20
-13.6718 -0.124999 8.82576e-20
-13.6283 -0.124999 8.82576e-20
-13.5848 -0.124999 8.82576e-20
-13.5415 -0.124999 8.82576e-20
-13.4982 -0.124999 8.82576e-20
-13.455 -0.124999 8.82576e-20
-13.4119 -0.124999 8.82576e-20
-13.3689 -0.124999 8.82576e-20
-13.3259 -0.124999 8.82576e-20
-13.283 -0.124999 8.82576e-20
-13.2402 -0.124999 8.82576e-20
-13.1974 -0.124999 8.82576e-20
-13.1547 -0.124999 8.82576e-20
-13.1121 -0.124999 8.82576e-20
-13.0696 -0.124999 8.82576e-20
-13.0271 -0.124999 8.82576e-20
-12.9847 -0.124999 8.82576e-20
-12.9424 -0.124999 8.82576e-20
-12.9001 -0.124999 8.82576e-20
-12.8579 -0.124999 8.82576e-20
-12.8158 -0.124999 8.82576e-20
-12.7737 -0.124999 8.82576e-20
-12.7317 -0.124999 8.82576e-20
-12.6898 -0.124999 8.82576e-20
-12.6479 -0.124999 8.82576e-20
-12.6061 -0.124999 8.82576e-20
-12.5643 -0.124999 8.82576e-20
-12.5226 -0.124999 8.82576e-20
-12.481 -0.124999 8.82576e-20
-12.4394 -0.124999 8.82576e-20
-12.3979 -0.124999 8.82576e-20
-12.3565 -0.124999 8.82576e-20
-12.3151 -0.124999 8.82576e-20
-12.2738 -0.124999 8.82576e-20
-12.2325 -0.124999 8.82576e-20
-12.1913 -0.124999 8.82576e-20
-12.1501 -0.124999 8.82576e-20
-12.109 -0.124999 8.82576e-20
-12.068 -0.124999 8.82576e-20
-12.027 -0.124999 8.82576e-20
-11.986 -0.124999 8.82576e-20
-11.9452 -0.124999 8.82576e-20
-11.9043 -0.124999 8.82576e-20
-11.8636 -0.124999 8.82576e-20
-11.8228 -0.124999 8.82576e-20
-11.7822 -0.124999 8.82576e-20
-11.7415 -0.124999 8.82576e-20
-11.701 -0.124999 8.82576e-20
-11.6605 -0.124999 8.82576e-20
-11.62 -0.124999 8.82576e-20
-11.5796 -0.124999 8.82576e-20
-11.5392 -0.124999 8.82576e-20
-11.4989 -0.124999 8.82576e-20
-11.4587 -0.124999 8.82576e-20
-11.4184 -0.124999 8.82576e-20
-11.3783 -0.124999 8.82576e-20
-11.3381 -0.124999 8.82576e-20
-11.2981 -0.124999 8.82576e-20
-11.2581 -0.124999 8.82576e-20
-11.2181 -0.124999 8.82576e-20
-11.1781 -0.124999 8.82576e-20
-11.1383 -0.124999 8.82576e-20
-11.0984 -0.124999 8.82576e-20
-11.0586 -0.124999 8.82576e-20
-11.0189 -0.124999 8.82576e-20
-10.9792 -0.124999 8.82576e-20
-10.9395 -0.124999 8.82576e-20
-10.8999 -0.124999 8.82576e-20
-10.8603 -0.124999 8.82576e-20
-10.8208 -0.124999 8.82576e-20
-10.7813 -0.124999 8.82576e-20
-10.7418 -0.124999 8.82576e-20
-10.7024 -0.124999 8.82576e-20
-10.6631 -0.124999 8.82576e-20
-10.6238 -0.124999 8.82576e-20
-10.5845 -0.124999 8.82576e-20
-10.5452 -0.124999 8.82576e-20
-10.506 -0.124999 8.82576e-20
-10.4669 -0.124999 8.82576e-20
-10.4278 -0.124999 8.82576e-20
-10.3887 -0.124999 8.82576e-20
-10.3496 -0.124999 8.82576e-20
-10.3106 -0.124999 8.82576e-20
-10.2717 -0.124999 8.82576e-20
-10.2328 -0.124999 8.82576e-20
-10.1939 -0.124999 8.82576e-20
-10.155 -0.124999 8.82576e-20
-10.1162 -0.124999 8.82576e-20
-10.0774 -0.124999 8.82576e-20
-10.0387 -0.124999 8.82576e-20
-10 -0.124999 8.82576e-20
-9.96134 -0.124999 8.82576e-20
-9.92271 -0.124999 8.82576e-20
-9.88412 -0.124999 8.82576e-20
-9.84557 -0.124999 8.82576e-20
-9.80704 -0.124999 8.82576e-20
-9.76856 -0.124999 8.82576e-20
-9.73011 -0.124999 8.82576e-20
-9.69169 -0.124999 8.82576e-20
-9.65331 -0.124999 8.82576e-20
-9.61496 -0.124999 8.82576e-20
-9.57664 -0.124999 8.82576e-20
-9.53836 -0.124999 8.82576e-20
-9.50011 -0.124999 8.82576e-20
-9.46189 -0.124999 8.82576e-20
-9.42371 -0.124999 8.82576e-20
-9.38556 -0.124999 8.82576e-20
-9.34744 -0.124999 8.82576e-20
-9.30935 -0.124999 8.82576e-20
-9.2713 -0.124999 8.82576e-20
-9.23327 -0.124999 8.82576e-20
-9.19528 -0.124999 8.82576e-20
-9.15732 -0.124999 8.82576e-20
-9.11939 -0.124999 8.82576e-20
-9.08149 -0.124999 8.82576e-20
-9.04362 -0.124999 8.82576e-20
-9.00578 -0.124999 8.82576e-20
-8.96797 -0.124999 8.82576e-20
-8.93019 -0.124999 8.82576e-20
-8.89244 -0.124999 8.82576e-20
-8.85471 -0.124999 8.82576e-20
-8.81702 -0.124999 8.82576e-20
-8.77936 -0.124999 8.82576e-20
-8.74172 -0.124999 8.82576e-20
-8.70412 -0.124999 8.82576e-20
-8.66654 -0.124999 8.82576e-20
-8.62899 -0.124999 8.82576e-20
-8.59146 -0.124999 8.82576e-20
-8.55397 -0.124999 8.82576e-20
-8.5165 -0.124999 8.82576e-20
-8.47906 -0.124999 8.82576e-20
-8.44165 -0.124999 8.82576e-20
-8.40426 -0.124999 8.82576e-20
-8.3669 -0.124999 8.82576e-20
-8.32956 -0.124999 8.82576e-20
-8.29226 -0.124999 8.82576e-20
-8.25497 -0.124999 8.82576e-20
-8.21772 -0.124999 8.82576e-20
-8.18049 -0.124999 8.82576e-20
-8.14328 -0.124999 8.82576e-20
-8.1061 -0.124999 8.82576e-20
-8.06895 -0.124999 8.82576e-20
-8.03182 -0.124999 8.82576e-20
-7.99471 -0.124999 8.82576e-20
-7.95763 -0.124999 8.82576e-20
-7.92058 -0.124999 8.82576e-20
-7.88355 -0.124999 8.82576e-20
-7.84654 -0.124999 8.82576e-20
-7.80955 -0.124999 8.82576e-20
-7.77259 -0.124999 8.82576e-20
-7.73566 -0.124999 8.82576e-20
-7.69874 -0.124999 8.82576e-20
-7.66185 -0.124999 8.82576e-20
-7.62498 -0.124999 8.82576e-20
-7.58814 -0.124999 8.82576e-20
-7.55132 -0.124999 8.82576e-20
-7.51452 -0.124999 8.82576e-20
-7.47774 -0.124999 8.82576e-20
-7.44099 -0.124999 8.82576e-20
-7.40425 -0.124999 8.82576e-20
-7.36754 -0.124999 8.82576e-20
-7.33085 -0.124999 8.82576e-20
-7.29418 -0.124999 8.82576e-20
-7.25754 -0.124999 8.82576e-20
-7.22091 -0.124999 8.82576e-20
-7.18431 -0.124999 8.82576e-20
-7.14772 -0.124999 8.82576e-20
-7.11116 -0.124999 8.82576e-20
-7.07462 -0.124999 8.82576e-20
-7.0381 -0.124999 8.82576e-20
-7.00159 -0.124999 8.82576e-20
-6.96511 -0.124999 8.82576e-20
-6.92865 -0.124999 8.82576e-20
-6.89221 -0.124999 8.82576e-20
-6.85579 -0.124999 8.82576e-20
-6.81938 -0.124999 8.82576e-20
-6.783 -0.124999 8.82576e-20
-6.74664 -0.124999 8.82576e-20
-6.71029 -0.124999 8.82576e-20
-6.67397 -0.124999 8.82576e-20
-6.63766 -0.124999 8.82576e-20
-6.60137 -0.124999 8.82576e-20
-6.5651 -0.124999 8.82576e-20
-6.52885 -0.124999 8.82576e-20
-6.49262 -0.124999 8.82576e-20
-6.4564 -0.124999 8.82576e-20
-6.42021 -0.124999 8.82576e-20
-6.38403 -0.124999 8.82576e-20
-6.34786 -0.124999 8.82576e-20
-6.31172 -0.124999 8.82576e-20
-6.27559 -0.124999 8.82576e-20
-6.23949 -0.124999 8.82576e-20
-6.20339 -0.124999 8.82576e-20
-6.16732 -0.124999 8.82576e-20
-6.13126 -0.124999 8.82576e-20
-6.09522 -0.124999 8.82576e-20
-6.05919 -0.124999 8.82576e-20
-6.02319 -0.124999 8.82576e-20
-5.9872 -0.124999 8.82576e-20
-5.95122 -0.124999 8.82576e-20
-5.91526 -0.124999 8.82576e-20
-5.87932 -0.124999 8.82576e-20
-5.84339 -0.124999 8.82576e-20
-5.80748 -0.124999 8.82576e-20
-5.77158 -0.124999 8.82576e-20
-5.7357 -0.124999 8.82576e-20
-5.69984 -0.124999 8.82576e-20
-5.66399 -0.124999 8.82576e-20
-5.62815 -0.124999 8.82576e-20
-5.59233 -0.124999 8.82576e-20
-5.55653 -0.124999 8.82576e-20
-5.52074 -0.124999 8.82576e-20
-5.48497 -0.124999 8.82576e-20
-5.4492 -0.124999 8.82576e-20
-5.41346 -0.124999 8.82576e-20
-5.37773 -0.124999 8.82576e-20
-5.34201 -0.124999 8.82576e-20
-5.30631 -0.124999 8.82576e-20
-5.27062 -0.124999 8.82576e-20
-5.23494 -0.124999 8.82576e-20
-5.19928 -0.124999 8.82576e-20
-5.16363 -0.124999 8.82576e-20
-5.128 -0.124999 8.82576e-20
-5.09237 -0.124999 8.82576e-20
-5.05677 -0.124999 8.82576e-20
-5.02117 -0.124999 8.82576e-20
-4.98559 -0.124999 8.82576e-20
-4.95002 -0.124999 8.82576e-20
-4.91446 -0.124999 8.82576e-20
-4.87892 -0.124999 8.82576e-20
-4.84339 -0.124999 8.82576e-20
-4.80787 -0.124999 8.82576e-20
-4.77237 -0.124999 8.82576e-20
-4.73687 -0.124999 8.82576e-20
-4.70139 -0.124999 8.82576e-20
-4.66592 -0.124999 8.82576e-20
-4.63046 -0.124999 8.82576e-20
-4.59502 -0.124999 8.82576e-20
-4.55958 -0.124999 8.82576e-20
-4.52416 -0.124999 8.82576e-20
-4.48875 -0.124999 8.82576e-20
-4.45335 -0.124999 8.82576e-20
-4.41797 -0.124999 8.82576e-20
-4.38259 -0.124999 8.82576e-20
-4.34722 -0.124999 8.82576e-20
-4.31187 -0.124999 8.82576e-20
-4.27653 -0.124999 8.82576e-20
-4.24119 -0.124999 8.82576e-20
-4.20587 -0.124999 8.82576e-20
-4.17056 -0.124999 8.82576e-20
-4.13526 -0.124999 8.82576e-20
-4.09997 -0.124999 8.82576e-20
-4.06469 -0.124999 8.82576e-20
-4.02942 -0.124999 8.82576e-20
-3.99416 -0.124999 8.82576e-20
-3.95891 -0.124999 8.82576e-20
-3.92367 -0.124999 8.82576e-20
-3.88844 -0.124999 8.82576e-20
-3.85322 -0.124999 8.82576e-20
-3.81801 -0.124999 8.82576e-20
-3.7828 -0.124999 8.82576e-20
-3.74761 -0.124999 8.82576e-20
-3.71243 -0.124999 8.82576e-20
-3.67726 -0.124999 8.82576e-20
-3.64209 -0.124999 8.82576e-20
-3.60694 -0.124999 8.82576e-20
-3.57179 -0.124999 8.82576e-20
-3.53665 -0.124999 8.82576e-20
-3.50152 -0.124999 8.82576e-20
-3.4664 -0.124999 8.82576e-20
-3.43129 -0.124999 8.82576e-20
-3.39619 -0.124999 8.82576e-20
-3.36109 -0.124999 8.82576e-20
-3.32601 -0.124999 8.82576e-20
-3.29093 -0.124999 8.82576e-20
-3.25586 -0.124999 8.82576e-20
-3.2208 -0.124999 8.82576e-20
-3.18574 -0.124999 8.82576e-20
-3.1507 -0.124999 8.82576e-20
-3.11566 -0.124999 8.82576e-20
-3.08063 -0.124999 8.82576e-20
-3.0456 -0.124999 8.82576e-20
-3.01059 -0.124999 8.82576e-20
-2.97558 -0.124999 8.82576e-20
-2.94058 -0.124999 8.82576e-20
-2.90558 -0.124999 8.82576e-20
-2.87059 -0.124999 8.82576e-20
-2.83561 -0.124999 8.82576e-20
-2.80064 -0.124999 8.82576e-20
-2.76567 -0.124999 8.82576e-20
-2.73071 -0.124999 8.82576e-20
-2.69576 -0.124999 8.82576e-20
-2.66081 -0.124999 8.82576e-20
-2.62587 -0.124999 8.82576e-20
-2.59094 -0.124999 8.82576e-20
-2.55601 -0.124999 8.82576e-20
-2.52109 -0.124999 8.82576e-20
-2.48617 -0.124999 8.82576e-20
-2.45126 -0.124999 8.82576e-20
-2.41636 -0.124999 8.82576e-20
-2.38146 -0.124999 8.82576e-20
-2.34657 -0.124999 8.82576e-20
-2.31168 -0.124999 8.82576e-20
-2.2768 -0.124999 8.82576e-20
-2.24192 -0.124999 8.82576e-20
-2.20705 -0.124999 8.82576e-20
-2.17219 -0.124999 8.82576e-20
-2.13733 -0.124999 8.82576e-20
-2.10247 -0.124999 8.82576e-20
-2.06762 -0.124999 8.82576e-20
-2.03278 -0.124999 8.82576e-20
-1.99794 -0.124999 8.82576e-20
-1.9631 -0.124999 8.82576e-20
-1.92827 -0.124999 8.82576e-20
-1.89345 -0.124999 8.82576e-20
-1.85862 -0.124999 8.82576e-20
-1.82381 -0.124999 8.82576e-20
-1.78899 -0.124999 8.82576e-20
-1.75419 -0.124999 8.82576e-20
-1.71938 -0.124999 8.82576e-20
-1.68458 -0.124999 8.82576e-20
-1.64979 -0.124999 8.82576e-20
-1.61499 -0.124999 8.82576e-20
-1.58021 -0.124999 8.82576e-20
-1.54542 -0.124999 8.82576e-20
-1.51064 -0.124999 8.82576e-20
-1.47586 -0.124999 8.82576e-20
-1.44109 -0.124999 8.82576e-20
-1.40632 -0.124999 8.82576e-20
-1.37155 -0.124999 8.82576e-20
-1.33679 -0.124999 8.82576e-20
-1.30203 -0.124999 8.82576e-20
-1.26727 -0.124999 8.82576e-20
-1.23251 -0.124999 8.82576e-20
-1.19776 -0.124999 8.82576e-20
-1.16301 -0.124999 8.82576e-20
-1.12827 -0.124999 8.82576e-20
-1.09352 -0.124999 8.82576e-20
-1.05878 -0.124999 8.82576e-20
-1.02405 -0.124999 8.82576e-20
-0.989309 -0.124999 8.82576e-20
-0.954576 -0.124999 8.82576e-20
-0.919844 -0.124999 8.82576e-20
-0.885115 -0.124999 8.82576e-20
-0.850388 -0.124999 8.82576e-20
-0.815663 -0.124999 8.82576e-20
-0.78094 -0.124999 8.82576e-20
-0.746219 -0.124999 8.82576e-20
-0.711499 -0.124999 8.82576e-20
-0.676781 -0.124999 8.82576e-20
-0.642065 -0.124999 8.82576e-20
-0.60735 -0.124999 8.82576e-20
-0.572637 -0.124999 8.82576e-20
-0.537925 -0.124999 8.82576e-20
-0.503214 -0.124999 8.82576e-20
-0.468504 -0.124999 8.82576e-20
-0.433796 -0.124999 8.82576e-20
-0.399089 -0.124999 8.82576e-20
-0.364382 -0.124999 8.82576e-20
-0.329676 -0.124999 8.82576e-20
-0.294972 -0.124999 8.82576e-20
-0.260267 -0.124999 8.82576e-20
-0.225564 -0.124999 8.82576e-20
-0.190861 -0.124999 8.82576e-20
-0.156158 -0.124999 8.82576e-20
-0.121456 -0.124999 8.82576e-20
-0.0867541 -0.124999 8.82576e-20
-0.0520524 -0.124999 8.82576e-20
-0.0173508 -0.124999 8.82576e-20
0.0173508 -0.124999 8.82576e-20
0.0520524 -0.124999 8.82576e-20
0.0867541 -0.124999 8.82576e-20
0.121456 -0.124999 8.82576e-20
0.156158 -0.124999 8.82576e-20
0.190861 -0.124999 8.82576e-20
0.225564 -0.124999 8.82576e-20
0.260267 -0.124999 8.82576e-20
0.294972 -0.124999 8.82576e-20
0.329676 -0.124999 8.82576e-20
0.364382 -0.124999 8.82576e-20
0.399089 -0.124999 8.82576e-20
0.433796 -0.124999 8.82576e-20
0.468504 -0.124999 8.82576e-20
0.503214 -0.124999 8.82576e-20
0.537925 -0.124999 8.82576e-20
0.572637 -0.124999 8.82576e-20
0.60735 -0.124999 8.82576e-20
0.642065 -0.124999 8.82576e-20
0.676781 -0.124999 8.82576e-20
0.711499 -0.124999 8.82576e-20
0.746219 -0.124999 8.82576e-20
0.78094 -0.124999 8.82576e-20
0.815663 -0.124999 8.82576e-20
0.850388 -0.124999 8.82576e-20
0.885115 -0.124999 8.82576e-20
0.919844 -0.124999 8.82576e-20
0.954576 -0.124999 8.82576e-20
0.989309 -0.124999 8.82576e-20
1.02405 -0.124999 8.82576e-20
1.05878 -0.124999 8.82576e-20
1.09352 -0.124999 8.82576e-20
1.12827 -0.124999 8.82576e-20
1.16301 -0.124999 8.82576e-20
1.19776 -0.124999 8.82576e-20
1.23251 -0.124999 8.82576e-20
1.26727 -0.124999 8.82576e-20
1.30203 -0.124999 8.82576e-20
1.33679 -0.124999 8.82576e-20
1.37155 -0.124999 8.82576e-20
1.40632 -0.124999 8.82576e-20
1.44109 -0.124999 8.82576e-20
1.47586 -0.124999 8.82576e-20
1.51064 -0.124999 8.82576e-20
1.54542 -0.124999 8.82576e-20
1.58021 -0.124999 8.82576e-20
1.61499 -0.124999 8.82576e-20
1.64979 -0.124999 8.82576e-20
1.68458 -0.124999 8.82576e-20
1.71938 -0.124999 8.82576e-20
1.75419 -0.124999 8.82576e-20
1.78899 -0.124999 8.82576e-20
1.82381 -0.124999 8.82576e-20
1.85862 -0.124999 8.82576e-20
1.89345 -0.124999 8.82576e-20
1.92827 -0.124999 8.82576e-20
1.9631 -0.124999 8.82576e-20
1.99794 -0.124999 8.82576e-20
2.03278 -0.124999 8.82576e-20
2.06762 -0.124999 8.82576e-20
2.10247 -0.124999 8.82576e-20
2.13733 -0.124999 8.82576e-20
2.17219 -0.124999 8.82576e-20
2.20705 -0.124999 8.82576e-20
2.24192 -0.124999 8.82576e-20
2.2768 -0.124999 8.82576e-20
2.31168 -0.124999 8.82576e-20
2.34657 -0.124999 8.82576e-20
2.38146 -0.124999 8.82576e-20
2.41636 -0.124999 8.82576e-20
2.45126 -0.124999 8.82576e-20
2.48617 -0.124999 8.82576e-20
2.52109 -0.124999 8.82576e-20
2.55601 -0.124999 8.82576e-20
2.59094 -0.124999 8.82576e-20
2.62587 -0.124999 8.82576e-20
2.66081 -0.124999 8.82576e-20
2.69576 -0.124999 8.82576e-20
2.73071 -0.124999 8.82576e-20
2.76567 -0.124999 8.82576e-20
2.80064 -0.124999 8.82576e-20
2.83561 -0.124999 8.82576e-20
2.87059 -0.124999 8.82576e-20
2.90558 -0.124999 8.82576e-20
2.94058 -0.124999 8.82576e-20
2.97558 -0.124999 8.82576e-20
3.01059 -0.124999 8.82576e-20
3.0456 -0.124999 8.82576e-20
3.08063 -0.124999 8.82576e-20
3.11566 -0.124999 8.82576e-20
3.1507 -0.124999 8.82576e-20
3.18574 -0.124999 8.82576e-20
3.2208 -0.124999 8.82576e-20
3.25586 -0.124999 8.82576e-20
3.29093 -0.124999 8.82576e-20
3.32601 -0.124999 8.82576e-20
3.36109 -0.124999 8.82576e-20
3.39619 -0.124999 8.82576e-20
3.43129 -0.124999 8.82576e-20
3.4664 -0.124999 8.82576e-20
3.50152 -0.124999 8.82576e-20
3.53665 -0.124999 8.82576e-20
3.57179 -0.124999 8.82576e-20
3.60694 -0.124999 8.82576e-20
3.64209 -0.124999 8.82576e-20
3.67726 -0.124999 8.82576e-20
3.71243 -0.124999 8.82576e-20
3.74761 -0.124999 8.82576e-20
3.7828 -0.124999 8.82576e-20
3.81801 -0.124999 8.82576e-20
3.85322 -0.124999 8.82576e-20
3.88844 -0.124999 8.82576e-20
3.92367 -0.124999 8.82576e-20
3.95891 -0.124999 8.82576e-20
3.99416 -0.124999 8.82576e-20
4.02942 -0.124999 8.82576e-20
4.06469 -0.124999 8.82576e-20
4.09997 -0.124999 8.82576e-20
4.13526 -0.124999 8.82576e-20
4.17056 -0.124999 8.82576e-20
4.20587 -0.124999 8.82576e-20
4.24119 -0.124999 8.82576e-20
4.27653 -0.124999 8.82576e-20
4.31187 -0.124999 8.82576e-20
4.34722 -0.124999 8.82576e-20
4.38259 -0.124999 8.82576e-20
4.41797 -0.124999 8.82576e-20
4.45335 -0.124999 8.82576e-20
4.48875 -0.124999 8.82576e-20
4.52416 -0.124999 8.82576e-20
4.55958 -0.124999 8.82576e-20
4.59502 -0.124999 8.82576e-20
4.63046 -0.124999 8.82576e-20
4.66592 -0.124999 8.82576e-20
4.70139 -0.124999 8.82576e-20
4.73687 -0.124999 8.82576e-20
4.77237 -0.124999 8.82576e-20
4.80787 -0.124999 8.82576e-20
4.84339 -0.124999 8.82576e-20
4.87892 -0.124999 8.82576e-20
4.91446 -0.124999 8.82576e-20
4.95002 -0.124999 8.82576e-20
4.98559 -0.124999 8.82576e-20
5.02117 -0.124999 8.82576e-20
5.05677 -0.124999 8.82576e-20
5.09237 -0.124999 8.82576e-20
5.128 -0.124999 8.82576e-20
5.16363 -0.124999 8.82576e-20
5.19928 -0.124999 8.82576e-20
5.23494 -0.124999 8.82576e-20
5.27062 -0.124999 8.82576e-20
5.30631 -0.124999 8.82576e-20
5.34201 -0.124999 8.82576e-20
5.37773 -0.124999 8.82576e-20
5.41346 -0.124999 8.82576e-20
5.4492 -0.124999 8.82576e-20
5.48497 -0.124999 8.82576e-20
5.52074 -0.124999 8.82576e-20
5.55653 -0.124999 8.82576e-20
5.59233 -0.124999 8.82576e-20
5.62815 -0.124999 8.82576e-20
5.66399 -0.124999 8.82576e-20
5.69984 -0.124999 8.82576e-20
5.7357 -0.124999 8.82576e-20
5.77158 -0.124999 8.82576e-20
5.80748 -0.124999 8.82576e-20
5.84339 -0.124999 8.82576e-20
5.87932 -0.124999 8.82576e-20
5.91526 -0.124999 8.82576e-20
5.95122 -0.124999 8.82576e-20
5.9872 -0.124999 8.82576e-20
6.02319 -0.124999 8.82576e-20
6.05919 -0.124999 8.82576e-20
6.09522 -0.124999 8.82576e-20
6.13126 -0.124999 8.82576e-20
6.16732 -0.124999 8.82576e-20
6.20339 -0.124999 8.82576e-20
6.23949 -0.124999 8.82576e-20
6.27559 -0.124999 8.82576e-20
6.31172 -0.124999 8.82576e-20
6.34786 -0.124999 8.82576e-20
6.38403 -0.124999 8.82576e-20
6.42021 -0.124999 8.82576e-20
6.4564 -0.124999 8.82576e-20
6.49262 -0.124999 8.82576e-20
6.52885 -0.124999 8.82576e-20
6.5651 -0.124999 8.82576e-20
6.60137 -0.124999 8.82576e-20
6.63766 -0.124999 8.82576e-20
6.67397 -0.124999 8.82576e-20
6.71029 -0.124999 8.82576e-20
6.74664 -0.124999 8.82576e-20
6.783 -0.124999 8.82576e-20
6.81938 -0.124999 8.82576e-20
6.85579 -0.124999 8.82576e-20
6.89221 -0.124999 8.82576e-20
6.92865 -0.124999 8.82576e-20
6.96511 -0.124999 8.82576e-20
7.00159 -0.124999 8.82576e-20
7.0381 -0.124999 8.82576e-20
7.07462 -0.124999 8.82576e-20
7.11116 -0.124999 8.82576e-20
7.14772 -0.124999 8.82576e-20
7.18431 -0.124999 8.82576e-20
7.22091 -0.124999 8.82576e-20
7.25754 -0.124999 8.82576e-20
7.29418 -0.124999 8.82576e-20
7.33085 -0.124999 8.82576e-20
7.36754 -0.124999 8.82576e-20
7.40425 -0.124999 8.82576e-20
7.44099 -0.124999 8.82576e-20
7.47774 -0.124999 8.82576e-20
7.51452 -0.124999 8.82576e-20
7.55132 -0.124999 8.82576e-20
7.58814 -0.124999 8.82576e-20
7.62498 -0.124999 8.82576e-20
7.66185 -0.124999 8.82576e-20
7.69874 -0.124999 8.82576e-20
7.73566 -0.124999 8.82576e-20
7.77259 -0.124999 8.82576e-20
7.80955 -0.124999 8.82576e-20
7.84654 -0.124999 8.82576e-20
7.88355 -0.124999 8.82576e-20
7.92058 -0.124999 8.82576e-20
7.95763 -0.124999 8.82576e-20
7.99471 -0.124999 8.82576e-20
8.03182 -0.124999 8.82576e-20
8.06895 -0.124999 8.82576e-20
8.1061 -0.124999 8.82576e-20
8.14328 -0.124999 8.82576e-20
8.18049 -0.124999 8.82576e-20
8.21772 -0.124999 8.82576e-20
8.25497 -0.124999 8.82576e-20
8.29226 -0.124999 8.82576e-20
8.32956 -0.124999 8.82576e-20
8.3669 -0.124999 8.82576e-20
8.40426 -0.124999 8.82576e-20
8.44165 -0.124999 8.82576e-20
8.47906 -0.124999 8.82576e-20
8.5165 -0.124999 8.82576e-20
8.55397 -0.124999 8.82576e-20
8.59146 -0.124999 8.82576e-20
8.62899 -0.124999 8.82576e-20
8.66654 -0.124999 8.82576e-20
8.70412 -0.124999 8.82576e-20
8.74172 -0.124999 8.82576e-20
8.77936 -0.124999 8.82576e-20
8.81702 -0.124999 8.82576e-20
8.85471 -0.124999 8.82576e-20
8.89244 -0.124999 8.82576e-20
8.93019 -0.124999 8.82576e-20
8.96797 -0.124999 8.82576e-20
9.00578 -0.124999 8.82576e-20
9.04362 -0.124999 8.82576e-20
9.08149 -0.124999 8.82576e-20
9.11939 -0.124999 8.82576e-20
9.15732 -0.124999 8.82576e-20
9.19528 -0.124999 8.82576e-20
9.23327 -0.124999 8.82576e-20
9.2713 -0.124999 8.82576e-20
9.30935 -0.124999 8.82576e-20
9.34744 -0.124999 8.82576e-20
9.38556 -0.124999 8.82576e-20
9.42371 -0.124999 8.82576e-20
9.46189 -0.124999 8.82576e-20
9.50011 -0.124999 8.82576e-20
9.53836 -0.124999 8.82576e-20
9.57664 -0.124999 8.82576e-20
9.61496 -0.124999 8.82576e-20
9.65331 -0.124999 8.82576e-20
9.69169 -0.124999 8.82576e-20
9.73011 -0.124999 8.82576e-20
9.76856 -0.124999 8.82576e-20
9.80704 -0.124999 8.82576e-20
9.84557 -0.124999 8.82576e-20
9.88412 -0.124999 8.82576e-20
9.92271 -0.124999 8.82576e-20
9.96134 -0.124999 8.82576e-20
10 -0.124999 8.82576e-20
10.0387 -0.124999 8.82576e-20
10.0774 -0.124999 8.82576e-20
10.1162 -0.124999 8.82576e-20
10.155 -0.124999 8.82576e-20
10.1939 -0.124999 8.82576e-20
10.2328 -0.124999 8.82576e-20
10.2717 -0.124999 8.82576e-20
10.3106 -0.124999 8.82576e-20
10.3496 -0.124999 8.82576e-20
10.3887 -0.124999 8.82576e-20
10.4278 -0.124999 8.82576e-20
10.4669 -0.124999 8.82576e-20
10.506 -0.124999 8.82576e-20
10.5452 -0.124999 8.82576e-20
10.5845 -0.124999 8.82576e-20
10.6238 -0.124999 8.82576e-20
10.6631 -0.124999 8.82576e-20
10.7024 -0.124999 8.82576e-20
10.7418 -0.124999 8.82576e-20
10.7813 -0.124999 8.82576e-20
10.8208 -0.124999 8.82576e-20
10.8603 -0.124999 8.82576e-20
10.8999 -0.124999 8.82576e-20
10.9395 -0.124999 8.82576e-20
10.9792 -0.124999 8.82576e-20
11.0189 -0.124999 8.82576e-20
11.0586 -0.124999 8.82576e-20
11.0984 -0.124999 8.82576e-20
11.1383 -0.124999 8.82576e-20
11.1781 -0.124999 8.82576e-20
11.2181 -0.124999 8.82576e-20
11.2581 -0.124999 8.82576e-20
11.2981 -0.124999 8.82576e-20
11.3381 -0.124999 8.82576e-20
11.3783 -0.124999 8.82576e-20
11.4184 -0.124999 8.82576e-20
11.4587 -0.124999 8.82576e-20
11.4989 -0.124999 8.82576e-20
11.5392 -0.124999 8.82576e-20
11.5796 -0.124999 8.82576e-20
11.62 -0.124999 8.82576e-20
11.6605 -0.124999 8.82576e-20
11.701 -0.124999 8.82576e-20
11.7415 -0.124999 8.82576e-20
11.7822 -0.124999 8.82576e-20
11.8228 -0.124999 8.82576e-20
11.8636 -0.124999 8.82576e-20
11.9043 -0.124999 8.82576e-20
11.9452 -0.124999 8.82576e-20
11.986 -0.124999 8.82576e-20
12.027 -0.124999 8.82576e-20
12.068 -0.124999 8.82576e-20
12.109 -0.124999 8.82576e-20
12.1501 -0.124999 8.82576e-20
12.1913 -0.124999 8.82576e-20
12.2325 -0.124999 8.82576e-20
12.2738 -0.124999 8.82576e-20
12.3151 -0.124999 8.82576e-20
12.3565 -0.124999 8.82576e-20
12.3979 -0.124999 8.82576e-20
12.4394 -0.124999 8.82576e-20
12.481 -0.124999 8.82576e-20
12.5226 -0.124999 8.82576e-20
12.5643 -0.124999 8.82576e-20
12.6061 -0.124999 8.82576e-20
12.6479 -0.124999 8.82576e-20
12.6898 -0.124999 8.82576e-20
12.7317 -0.124999 8.82576e-20
12.7737 -0.124999 8.82576e-20
12.8158 -0.124999 8.82576e-20
12.8579 -0.124999 8.82576e-20
12.9001 -0.124999 8.82576e-20
12.9424 -0.124999 8.82576e-20
12.9847 -0.124999 8.82576e-20
13.0271 -0.124999 8.82576e-20
13.0696 -0.124999 8.82576e-20
13.1121 -0.124999 8.82576e-20
13.1547 -0.124999 8.82576e-20
13.1974 -0.124999 8.82576e-20
13.2402 -0.124999 8.82576e-20
13.283 -0.124999 8.82576e-20
13.3259 -0.124999 8.82576e-20
13.3689 -0.124999 8.82576e-20
13.4119 -0.124999 8.82576e-20
13.455 -0.124999 8.82576e-20
13.4982 -0.124999 8.82576e-20
13.5415 -0.124999 8.82576e-20
13.5848 -0.124999 8.82576e-20
13.6283 -0.124999 8.82576e-20
13.6718 -0.124999 8.82576e-20
13.7153 -0.124999 8.82576e-20
13.759 -0.124999 8.82576e-20
13.8028 -0.124999 8.82576e-20
13.8466 -0.124999 8.82576e-20
13.8905 -0.124999 8.82576e-20
13.9345 -0.124999 8.82576e-20
13.9786 -0.124999 8.82576e-20
14.0227 -0.124999 8.82576e-20
14.067 -0.124999 8.82576e-20
14.1113 -0.124999 8.82576e-20
14.1558 -0.124999 8.82576e-20
14.2003 -0.124999 8.82576e-20
14.2449 -0.124999 8.82576e-20
14.2896 -0.124999 8.82576e-20
14.3344 -0.124999 8.82576e-20
14.3793 -0.124999 8.82576e-20
14.4243 -0.124999 8.82576e-20
14.4693 -0.124999 8.82576e-20
14.5145 -0.124999 8.82576e-20
14.5598 -0.124999 8.82576e-20
14.6052 -0.124999 8.82576e-20
14.6506 -0.124999 8.82576e-20
14.6962 -0.124999 8.82576e-20
14.7419 -0.124999 8.82576e-20
14.7877 -0.124999 8.82576e-20
14.8336 -0.124999 8.82576e-20
14.8796 -0.124999 8.82576e-20
14.9257 -0.124999 8.82576e-20
14.9719 -0.124999 8.82576e-20
15.0182 -0.124999 8.82576e-20
15.0647 -0.124999 8.82576e-20
15.1112 -0.124999 8.82576e-20
15.1579 -0.124999 8.82576e-20
15.2047 -0.124999 8.82576e-20
15.2516 -0.124999 8.82576e-20
15.2986 -0.124999 8.82576e-20
15.3458 -0.124999 8.82576e-20
15.393 -0.124999 8.82576e-20
15.4404 -0.124999 8.82576e-20
15.488 -0.124999 8.82576e-20
15.5356 -0.124999 8.82576e-20
15.5834 -0.124999 8.82576e-20
15.6313 -0.124999 8.82576e-20
15.6794 -0.124999 8.82576e-20
15.7276 -0.124999 8.82576e-20
15.7759 -0.124999 8.82576e-20
15.8243 -0.124999 8.82576e-20
15.873 -0.124999 8.82576e-20
15.9217 -0.124999 8.82576e-20
15.9706 -0.124999 8.82576e-20
16.0197 -0.124999 8.82576e-20
16.0689 -0.124999 8.82576e-20
16.1182 -0.124999 8.82576e-20
16.1677 -0.124999 8.82576e-20
16.2174 -0.124999 8.82576e-20
16.2672 -0.124999 8.82576e-20
16.3172 -0.124999 8.82576e-20
16.3674 -0.124999 8.82576e-20
16.4177 -0.124999 8.82576e-20
16.4682 -0.124999 8.82576e-20
16.5189 -0.124999 8.82576e-20
16.5697 -0.124999 8.82576e-20
16.6208 -0.124999 8.82576e-20
16.672 -0.124999 8.82576e-20
16.7234 -0.124999 8.82576e-20
16.775 -0.124999 8.82576e-20
16.8268 -0.124999 8.82576e-20
16.8787 -0.124999 8.82576e-20
16.9309 -0.124999 8.82576e-20
16.9833 -0.124999 8.82576e-20
17.0359 -0.124999 8.82576e-20
17.0887 -0.124999 8.82576e-20
17.1418 -0.124999 8.82576e-20
17.195 -0.124999 8.82576e-20
17.2485 -0.124999 8.82576e-20
17.3022 -0.124999 8.82576e-20
17.3562 -0.124999 8.82576e-20
17.4104 -0.124999 8.82576e-20
17.4648 -0.124999 8.82576e-20
17.5195 -0.124999 8.82576e-20
17.5744 -0.124999 8.82576e-20
17.6296 -0.124999 8.82576e-20
17.6851 -0.124999 8.82576e-20
17.7408 -0.124999 8.82576e-20
17.7969 -0.124999 8.82576e-20
17.8532 -0.124999 8.82576e-20
17.9098 -0.124999 8.82576e-20
17.9667 -0.124999 8.82576e-20
18.0239 -0.124999 8.82576e-20
18.0815 -0.124999 8.82576e-20
18.1393 -0.124999 8.82576e-20
18.1975 -0.124999 8.82576e-20
18.256 -0.124999 8.82576e-20
18.3149 -0.124999 8.82576e-20
18.3742 -0.124999 8.82576e-20
18.4338 -0.124999 8.82576e-20
18.4938 -0.124999 8.82576e-20
18.5542 -0.124999 8.82576e-20
18.615 -0.124999 8.82576e-20
18.6762 -0.124999 8.82576e-20
18.7379 -0.124999 8.82576e-20
18.8 -0.124999 8.82576e-20
18.8625 -0.124999 8.82576e-20
18.9255 -0.124999 8.82576e-20
18.9891 -0.124999 8.82576e-20
19.0531 -0.124999 8.82576e-20
19.1177 -0.124999 8.82576e-20
19.1828 -0.124999 8.82576e-20
19.2484 -0.124999 8.82576e-20
19.3147 -0.124999 8.82576e-20
19.3816 -0.124999 8.82576e-20
19.4491 -0.124999 8.82576e-20
19.5173 -0.124999 8.82576e-20
19.5862 -0.124999 8.82576e-20
19.6558 -0.124999 8.82576e-20
19.7262 -0.124999 8.82576e-20
19.7974 -0.124999 8.82576e-20
19.8694 -0.124999 8.82576e-20
19.9423 -0.124999 8.82576e-20
20.0162 -0.124999 8.82576e-20
20.091 -0.124999 8.82576e-20
20.1669 -0.124999 8.82576e-20
20.244 -0.124999 8.82576e-20
20.3222 -0.124999 8.82576e-20
20.4016 -0.124999 8.82576e-20
20.4825 -0.124999 8.82576e-20
20.5648 -0.124999 8.82576e-20
20.6487 -0.124999 8.82576e-20
20.7344 -0.124999 8.82576e-20
20.8219 -0.124999 8.82576e-20
20.9115 -0.124999 8.82576e-20
21.0034 -0.124999 8.82576e-20
21.0979 -0.124999 8.82576e-20
21.1952 -0.124999 8.82576e-20
21.2959 -0.124999 8.82576e-20
21.4004 -0.124999 8.82576e-20
21.5093 -0.124999 8.82576e-20
21.6237 -0.124999 8.82576e-20
21.7448 -0.124999 8.82576e-20
21.8747 -0.124999 8.82576e-20
22.0165 -0.124999 8.82576e-20
22.1768 -0.124999 8.82576e-20
22.3723 -0.124999 8.82576e-20


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.25Lambda0.5Nc1ClassicOneLoop/SigmaRTwoLoop.txt <==
-22.3723 -0.109387 -2.03417e-06
-22.1768 -0.109395 -1.32512e-06
-22.0165 -0.109401 -1.90052e-06
-21.8747 -0.109405 -1.46094e-06
-21.7448 -0.109409 -1.88103e-06
-21.6237 -0.109412 -1.53419e-06
-21.5093 -0.109415 -1.88227e-06
-21.4004 -0.109417 -1.58675e-06
-21.2959 -0.10942 -1.89123e-06
-21.1952 -0.109423 -1.62954e-06
-21.0979 -0.109426 -1.90449e-06
-21.0034 -0.109428 -1.6682e-06
-20.9115 -0.109431 -1.923e-06
-20.8219 -0.109434 -1.70857e-06
-20.7344 -0.109436 -1.95046e-06
-20.6487 -0.109439 -1.75589e-06
-20.5648 -0.109441 -1.98873e-06
-20.4825 -0.109443 -1.81026e-06
-20.4016 -0.109445 -2.03398e-06
-20.3222 -0.109446 -1.8667e-06
-20.244 -0.109448 -2.08055e-06
-20.1669 -0.109449 -1.92146e-06
-20.091 -0.10945 -2.12629e-06
-20.0162 -0.109451 -1.97432e-06
-19.9423 -0.109452 -2.17148e-06
-19.8694 -0.109453 -2.026e-06
-19.7974 -0.109454 -2.21664e-06
-19.7262 -0.109454 -2.07711e-06
-19.6558 -0.109455 -2.26209e-06
-19.5862 -0.109456 -2.12802e-06
-19.5173 -0.109457 -2.30804e-06
-19.4491 -0.109457 -2.17897e-06
-19.3816 -0.109458 -2.35457e-06
-19.3147 -0.109459 -2.23012e-06
-19.2484 -0.109459 -2.40177e-06
-19.1828 -0.10946 -2.28159e-06
-19.1177 -0.109461 -2.44967e-06
-19.0531 -0.109461 -2.33346e-06
-18.9891 -0.109462 -2.49832e-06
-18.9255 -0.109462 -2.38581e-06
-18.8625 -0.109463 -2.54772e-06
-18.8 -0.109464 -2.43869e-06
-18.7379 -0.109464 -2.59793e-06
-18.6762 -0.109465 -2.49215e-06
-18.615 -0.109466 -2.64894e-06
-18.5542 -0.109466 -2.54626e-06
-18.4938 -0.109467 -2.7008e-06
-18.4338 -0.109468 -2.60105e-06
-18.3742 -0.109468 -2.75353e-06
-18.3149 -0.109469 -2.65656e-06
-18.256 -0.109469 -2.80715e-06
-18.1975 -0.10947 -2.71283e-06
-18.1393 -0.109471 -2.86169e-06
-18.0815 -0.109471 -2.76991e-06
-18.0239 -0.109472 -2.91716e-06
-17.9667 -0.109473 -2.82783e-06
-17.9098 -0.109473 -2.97361e-06
-17.8532 -0.109474 -2.88663e-06
-17.7969 -0.109475 -3.03106e-06
-17.7408 -0.109475 -2.94635e-06
-17.6851 -0.109476 -3.08953e-06
-17.6296 -0.109477 -3.00701e-06
-17.5744 -0.109477 -3.14906e-06
-17.5195 -0.109478 -3.06867e-06
-17.4648 -0.109479 -3.20967e-06
-17.4104 -0.109479 -3.13135e-06
-17.3562 -0.10948 -3.2714e-06
-17.3022 -0.109481 -3.19509e-06
-17.2485 -0.109481 -3.33427e-06
-17.195 -0.109482 -3.25993e-06
-17.1418 -0.109483 -3.39833e-06
-17.0887 -0.109483 -3.3259e-06
-17.0359 -0.109484 -3.46359e-06
-16.9833 -0.109485 -3.39305e-06
-16.9309 -0.109486 -3.5301e-06
-16.8787 -0.109486 -3.46141e-06
-16.8268 -0.109487 -3.59789e-06
-16.775 -0.109488 -3.53102e-06
-16.7234 -0.109488 -3.66699e-06
-16.672 -0.109489 -3.60191e-06
-16.6208 -0.10949 -3.73745e-06
-16.5697 -0.109491 -3.67414e-06
-16.5189 -0.109491 -3.8093e-06
-16.4682 -0.109492 -3.74773e-06
-16.4177 -0.109493 -3.88258e-06
-16.3674 -0.109494 -3.82274e-06
-16.3172 -0.109494 -3.95733e-06
-16.2672 -0.109495 -3.8992e-06
-16.2174 -0.109496 -4.03359e-06
-16.1677 -0.109497 -3.97716e-06
-16.1182 -0.109497 -4.11141e-06
-16.0689 -0.109498 -4.05666e-06
-16.0197 -0.109499 -4.19082e-06
-15.9706 -0.1095 -4.13776e-06
-15.9217 -0.109501 -4.27187e-06
-15.873 -0.109501 -4.22049e-06
-15.8243 -0.109502 -4.35461e-06
-15.7759 -0.109503 -4.3049e-06
-15.7276 -0.109504 -4.43909e-06
-15.6794 -0.109505 -4.39106e-06
-15.6313 -0.109505 -4.52536e-06
-15.5834 -0.109506 -4.479e-06
-15.5356 -0.109507 -4.61347e-06
-15.488 -0.109508 -4.56878e-06
-15.4404 -0.109509 -4.70346e-06
-15.393 -0.10951 -4.66045e-06
-15.3458 -0.109511 -4.7954e-06
-15.2986 -0.109511 -4.75408e-06
-15.2516 -0.109512 -4.88934e-06
-15.2047 -0.109513 -4.84972e-06
-15.1579 -0.109514 -4.98534e-06
-15.1112 -0.109515 -4.94742e-06
-15.0647 -0.109516 -5.08346e-06
-15.0182 -0.109517 -5.04726e-06
-14.9719 -0.109518 -5.18376e-06
-14.9257 -0.109519 -5.14929e-06
-14.8796 -0.10952 -5.28631e-06
-14.8336 -0.10952 -5.25359e-06
-14.7877 -0.109521 -5.39116e-06
-14.7419 -0.109522 -5.36021e-06
-14.6962 -0.109523 -5.4984e-06
-14.6506 -0.109524 -5.46924e-06
-14.6052 -0.109525 -5.60809e-06
-14.5598 -0.109526 -5.58073e-06
-14.5145 -0.109527 -5.7203e-06
-14.4693 -0.109528 -5.69478e-06
-14.4243 -0.109529 -5.83511e-06
-14.3793 -0.10953 -5.81145e-06
-14.3344 -0.109531 -5.9526e-06
-14.2896 -0.109532 -5.93082e-06
-14.2449 -0.109533 -6.07286e-06
-14.2003 -0.109534 -6.05299e-06
-14.1558 -0.109535 -6.19595e-06
-14.1113 -0.109536 -6.17803e-06
-14.067 -0.109537 -6.32198e-06
-14.0227 -0.109539 -6.30604e-06
-13.9786 -0.10954 -6.45104e-06
-13.9345 -0.109541 -6.4371e-06
-13.8905 -0.109542 -6.58321e-06
-13.8466 -0.109543 -6.57133e-06
-13.8028 -0.109544 -6.7186e-06
-13.759 -0.109545 -6.7088e-06
-13.7153 -0.109546 -6.8573e-06
-13.6718 -0.109547 -6.84964e-06
-13.6283 -0.109549 -6.99942e-06
-13.5848 -0.10955 -6.99394e-06
-13.5415 -0.109551 -7.14508e-06
-13.4982 -0.109552 -7.14182e-06
-13.455 -0.109553 -7.29438e-06
-13.4119 -0.109554 -7.29339e-06
-13.3689 -0.109556 -7.44744e-06
-13.3259 -0.109557 -7.44877e-06
-13.283 -0.109558 -7.60438e-06
-13.2402 -0.109559 -7.60809e-06
-13.1974 -0.109561 -7.76533e-06
-13.1547 -0.109562 -7.77148e-06
-13.1121 -0.109563 -7.93043e-06
-13.0696 -0.109564 -7.93907e-06
-13.0271 -0.109566 -8.0998e-06
-12.9847 -0.109567 -8.111e-06
-12.9424 -0.109568 -8.2736e-06
-12.9001 -0.10957 -8.28742e-06
-12.8579 -0.109571 -8.45197e-06
-12.8158 -0.109572 -8.46848e-06
-12.7737 -0.109574 -8.63506e-06
-12.7317 -0.109575 -8.65434e-06
-12.6898 -0.109577 -8.82304e-06
-12.6479 -0.109578 -8.84516e-06
-12.6061 -0.109579 -9.01607e-06
-12.5643 -0.109581 -9.04111e-06
-12.5226 -0.109582 -9.21433e-06
-12.481 -0.109584 -9.24237e-06
-12.4394 -0.109585 -9.41799e-06
-12.3979 -0.109587 -9.44913e-06
-12.3565 -0.109588 -9.62726e-06
-12.3151 -0.10959 -9.66158e-06
-12.2738 -0.109591 -9.84232e-06
-12.2325 -0.109593 -9.87992e-06
-12.1913 -0.109594 -1.00634e-05
-12.1501 -0.109596 -1.01044e-05
-12.109 -0.109597 -1.02907e-05
-12.068 -0.109599 -1.03351e-05
-12.027 -0.109601 -1.05244e-05
-11.986 -0.109602 -1.05724e-05
-11.9452 -0.109604 -1.07648e-05
-11.9043 -0.109606 -1.08166e-05
-11.8636 -0.109607 -1.10121e-05
-11.8228 -0.109609 -1.10677e-05
-11.7822 -0.109611 -1.12666e-05
-11.7415 -0.109612 -1.13261e-05
-11.701 -0.109614 -1.15285e-05
-11.6605 -0.109616 -1.15922e-05
-11.62 -0.109618 -1.17982e-05
-11.5796 -0.109619 -1.18661e-05
-11.5392 -0.109621 -1.20758e-05
-11.4989 -0.109623 -1.21481e-05
-11.4587 -0.109625 -1.23618e-05
-11.4184 -0.109627 -1.24386e-05
-11.3783 -0.109629 -1.26565e-05
-11.3381 -0.109631 -1.27379e-05
-11.2981 -0.109632 -1.296e-05
-11.2581 -0.109634 -1.30464e-05
-11.2181 -0.109636 -1.3273e-05
-11.1781 -0.109638 -1.33643e-05
-11.1383 -0.10964 -1.35956e-05
-11.0984 -0.109642 -1.36922e-05
-11.0586 -0.109644 -1.39282e-05
-11.0189 -0.109647 -1.40303e-05
-10.9792 -0.109649 -1.42714e-05
-10.9395 -0.109651 -1.4379e-05
-10.8999 -0.109653 -1.46255e-05
-10.8603 -0.109655 -1.47389e-05
-10.8208 -0.109657 -1.49909e-05
-10.7813 -0.109659 -1.51104e-05
-10.7418 -0.109662 -1.53681e-05
-10.7024 -0.109664 -1.54939e-05
-10.6631 -0.109666 -1.57576e-05
-10.6238 -0.109668 -1.589e-05
-10.5845 -0.109671 -1.61599e-05
-10.5452 -0.109673 -1.62992e-05
-10.506 -0.109676 -1.65756e-05
-10.4669 -0.109678 -1.6722e-05
-10.4278 -0.10968 -1.70053e-05
-10.3887 -0.109683 -1.7159e-05
-10.3496 -0.109685 -1.74494e-05
-10.3106 -0.109688 -1.76108e-05
-10.2717 -0.10969 -1.79087e-05
-10.2328 -0.109693 -1.80782e-05
-10.1939 -0.109696 -1.83839e-05
-10.155 -0.109698 -1.85617e-05
-10.1162 -0.109701 -1.88756e-05
-10.0774 -0.109704 -1.90621e-05
-10.0387 -0.109706 -1.93845e-05
-10 -0.109709 -1.95801e-05
-9.96134 -0.109712 -1.99115e-05
-9.92271 -0.109715 -2.01166e-05
-9.88412 -0.109718 -2.04573e-05
-9.84557 -0.10972 -2.06724e-05
-9.80704 -0.109723 -2.10229e-05
-9.76856 -0.109726 -2.12484e-05
-9.73011 -0.109729 -2.16092e-05
-9.69169 -0.109732 -2.18455e-05
-9.65331 -0.109736 -2.22171e-05
-9.61496 -0.109739 -2.24648e-05
-9.57664 -0.109742 -2.28476e-05
-9.53836 -0.109745 -2.31072e-05
-9.50011 -0.109748 -2.35019e-05
-9.46189 -0.109752 -2.3774e-05
-9.42371 -0.109755 -2.41811e-05
-9.38556 -0.109758 -2.44663e-05
-9.34744 -0.109762 -2.48865e-05
-9.30935 -0.109765 -2.51853e-05
-9.2713 -0.109769 -2.56192e-05
-9.23327 -0.109772 -2.59325e-05
-9.19528 -0.109776 -2.63808e-05
-9.15732 -0.109779 -2.67091e-05
-9.11939 -0.109783 -2.71726e-05
-9.08149 -0.109787 -2.75168e-05
-9.04362 -0.10979 -2.79962e-05
-9.00578 -0.109794 -2.8357e-05
-8.96797 -0.109798 -2.88533e-05
-8.93019 -0.109802 -2.92316e-05
-8.89244 -0.109806 -2.97455e-05
-8.85471 -0.10981 -3.01424e-05
-8.81702 -0.109814 -3.06749e-05
-8.77936 -0.109818 -3.10912e-05
-8.74172 -0.109823 -3.16434e-05
-8.70412 -0.109827 -3.20801e-05
-8.66654 -0.109831 -3.2653e-05
-8.62899 -0.109835 -3.31114e-05
-8.59146 -0.10984 -3.37062e-05
-8.55397 -0.109844 -3.41873e-05
-8.5165 -0.109849 -3.48052e-05
-8.47906 -0.109854 -3.53104e-05
-8.44165 -0.109858 -3.59527e-05
-8.40426 -0.109863 -3.64833e-05
-8.3669 -0.109868 -3.71515e-05
-8.32956 -0.109873 -3.77089e-05
-8.29226 -0.109878 -3.84045e-05
-8.25497 -0.109883 -3.89903e-05
-8.21772 -0.109888 -3.97149e-05
-8.18049 -0.109893 -4.03308e-05
-8.14328 -0.109899 -4.10861e-05
-8.1061 -0.109904 -4.17339e-05
-8.06895 -0.109909 -4.25218e-05
-8.03182 -0.109915 -4.32034e-05
-7.99471 -0.109921 -4.40259e-05
-7.95763 -0.109926 -4.47434e-05
-7.92058 -0.109932 -4.56026e-05
-7.88355 -0.109938 -4.63582e-05
-7.84654 -0.109944 -4.72564e-05
-7.80955 -0.10995 -4.80526e-05
-7.77259 -0.109956 -4.89924e-05
-7.73566 -0.109962 -4.98317e-05
-7.69874 -0.109969 -5.08157e-05
-7.66185 -0.109975 -5.17009e-05
-7.62498 -0.109982 -5.27321e-05
-7.58814 -0.109989 -5.36663e-05
-7.55132 -0.109995 -5.47478e-05
-7.51452 -0.110002 -5.57341e-05
-7.47774 -0.110009 -5.68694e-05
-7.44099 -0.110016 -5.79115e-05
-7.40425 -0.110024 -5.91042e-05
-7.36754 -0.110031 -6.02059e-05
-7.33085 -0.110039 -6.146e-05
-7.29418 -0.110046 -6.26255e-05
-7.25754 -0.110054 -6.39454e-05
-7.22091 -0.110062 -6.51791e-05
-7.18431 -0.11007 -6.65695e-05
-7.14772 -0.110078 -6.78765e-05
-7.11116 -0.110087 -6.93426e-05
-7.07462 -0.110095 -7.07282e-05
-7.0381 -0.110104 -7.22756e-05
-7.00159 -0.110113 -7.37457e-05
-6.96511 -0.110122 -7.53804e-05
-6.92865 -0.110131 -7.69414e-05
-6.89221 -0.11014 -7.86703e-05
-6.85579 -0.11015 -8.03291e-05
-6.81938 -0.110159 -8.21595e-05
-6.783 -0.110169 -8.39239e-05
-6.74664 -0.110179 -8.58637e-05
-6.71029 -0.110189 -8.77422e-05
-6.67397 -0.1102 -8.98003e-05
-6.63766 -0.110211 -9.1802e-05
-6.60137 -0.110221 -9.39882e-05
-6.5651 -0.110232 -9.61234e-05
-6.52885 -0.110244 -9.84483e-05
-6.49262 -0.110255 -0.000100728
-6.4564 -0.110267 -0.000103204
-6.42021 -0.110279 -0.00010564
-6.38403 -0.110291 -0.00010828
-6.34786 -0.110304 -0.000110887
-6.31172 -0.110317 -0.000113704
-6.27559 -0.11033 -0.000116498
-6.23949 -0.110343 -0.000119509
-6.20339 -0.110356 -0.000122505
-6.16732 -0.11037 -0.000125728
-6.13126 -0.110385 -0.000128946
-6.09522 -0.110399 -0.000132401
-6.05919 -0.110414 -0.000135861
-6.02319 -0.110429 -0.000139569
-5.9872 -0.110445 -0.000143295
-5.95122 -0.11046 -0.000147281
-5.91526 -0.110477 -0.000151299
-5.87932 -0.110493 -0.000155591
-5.84339 -0.11051 -0.00015993
-5.80748 -0.110528 -0.000164559
-5.77158 -0.110545 -0.000169251
-5.7357 -0.110564 -0.000174251
-5.69984 -0.110582 -0.000179335
-5.66399 -0.110601 -0.000184746
-5.62815 -0.110621 -0.000190261
-5.59233 -0.110641 -0.000196127
-5.55653 -0.110661 -0.000202122
-5.52074 -0.110683 -0.000208492
-5.48497 -0.110704 -0.00021502
-5.4492 -0.110726 -0.000221952
-5.41346 -0.110749 -0.000229073
-5.37773 -0.110772 -0.000236632
-5.34201 -0.110796 -0.000244414
-5.30631 -0.110821 -0.000252673
-5.27062 -0.110846 -0.000261197
-5.23494 -0.110872 -0.00027024
-5.19928 -0.110898 -0.000279594
-5.16363 -0.110926 -0.000289517
-5.128 -0.110954 -0.000299806
-5.09237 -0.110983 -0.000310721
-5.05677 -0.111012 -0.000322062
-5.02117 -0.111043 -0.000334096
-4.98559 -0.111074 -0.000346628
-4.95002 -0.111106 -0.000359928
-4.91446 -0.111139 -0.000373808
-4.87892 -0.111173 -0.000388546
-4.84339 -0.111208 -0.000403959
-4.80787 -0.111244 -0.000420331
-4.77237 -0.111282 -0.00043749
-4.73687 -0.11132 -0.000455728
-4.70139 -0.111359 -0.000474882
-4.66592 -0.1114 -0.000495254
-4.63046 -0.111441 -0.000516694
-4.59502 -0.111484 -0.000539515
-4.55958 -0.111529 -0.000563581
-4.52416 -0.111574 -0.00058922
-4.48875 -0.111621 -0.00061631
-4.45335 -0.11167 -0.000645198
-4.41797 -0.111719 -0.000675782
-4.38259 -0.111771 -0.000708428
-4.34722 -0.111823 -0.000743055
-4.31187 -0.111878 -0.000780055
-4.27653 -0.111934 -0.000819374
-4.24119 -0.111991 -0.00086143
-4.20587 -0.11205 -0.0009062
-4.17056 -0.11211 -0.000954136
-4.13526 -0.112173 -0.00100525
-4.09997 -0.112236 -0.00106003
-4.06469 -0.112301 -0.00111852
-4.02942 -0.112368 -0.00118127
-3.99416 -0.112436 -0.00124836
-3.95891 -0.112505 -0.00132037
-3.92367 -0.112575 -0.00139744
-3.88844 -0.112647 -0.00148019
-3.85322 -0.112719 -0.00156881
-3.81801 -0.112791 -0.00166397
-3.7828 -0.112864 -0.0017659
-3.74761 -0.112936 -0.00187528
-3.71243 -0.113007 -0.00199237
-3.67726 -0.113078 -0.00211788
-3.64209 -0.113146 -0.00225205
-3.60694 -0.113211 -0.00239555
-3.57179 -0.113273 -0.00254856
-3.53665 -0.113331 -0.00271165
-3.50152 -0.113382 -0.00288487
-3.4664 -0.113427 -0.0030686
-3.43129 -0.113463 -0.00326261
-3.39619 -0.11349 -0.00346695
-3.36109 -0.113505 -0.00368102
-3.32601 -0.113506 -0.00390439
-3.29093 -0.113493 -0.00413587
-3.25586 -0.113464 -0.00437444
-3.2208 -0.113416 -0.00461824
-3.18574 -0.113349 -0.00486552
-3.1507 -0.113262 -0.00511375
-3.11566 -0.113153 -0.00536054
-3.08063 -0.113023 -0.0056028
-3.0456 -0.112871 -0.00583774
-3.01059 -0.112698 -0.00606209
-2.97558 -0.112506 -0.00627311
-2.94058 -0.112296 -0.00646784
-2.90558 -0.112072 -0.00664414
-2.87059 -0.111835 -0.00679989
-2.83561 -0.111589 -0.00693399
-2.80064 -0.111337 -0.0070455
-2.76567 -0.111083 -0.0071346
-2.73071 -0.110829 -0.00720158
-2.69576 -0.11058 -0.00724777
-2.66081 -0.110336 -0.00727449
-2.62587 -0.110102 -0.00728385
-2.59094 -0.109877 -0.00727779
-2.55601 -0.109665 -0.00725882
-2.52109 -0.109465 -0.00722906
-2.48617 -0.109278 -0.00719102
-2.45126 -0.109105 -0.00714669
-2.41636 -0.108944 -0.00709836
-2.38146 -0.108796 -0.00704769
-2.34657 -0.108661 -0.00699662
-2.31168 -0.108536 -0.00694643
-2.2768 -0.108422 -0.00689866
-2.24192 -0.108317 -0.00685423
-2.20705 -0.108221 -0.00681435
-2.17219 -0.108132 -0.00677961
-2.13733 -0.108049 -0.00675093
-2.10247 -0.107971 -0.00672864
-2.06762 -0.107897 -0.00671345
-2.03278 -0.107826 -0.00670549
-1.99794 -0.107758 -0.00670527
-1.9631 -0.10769 -0.00671277
-1.92827 -0.107622 -0.00672834
-1.89345 -0.107552 -0.00675184
-1.85862 -0.10748 -0.00678347
-1.82381 -0.107405 -0.00682292
-1.78899 -0.107325 -0.00687026
-1.75419 -0.107239 -0.00692502
-1.71938 -0.107146 -0.00698704
-1.68458 -0.107045 -0.00705565
-1.64979 -0.106934 -0.00713046
-1.61499 -0.106813 -0.00721049
-1.58021 -0.106679 -0.00729502
-1.54542 -0.106532 -0.00738272
-1.51064 -0.106371 -0.00747244
-1.47586 -0.106194 -0.00756241
-1.44109 -0.106 -0.00765102
-1.40632 -0.105789 -0.00773598
-1.37155 -0.10556 -0.00781519
-1.33679 -0.105313 -0.00788589
-1.30203 -0.105047 -0.00794558
-1.26727 -0.104764 -0.00799116
-1.23251 -0.104464 -0.00801995
-1.19776 -0.104149 -0.00802888
-1.16301 -0.103822 -0.00801545
-1.12827 -0.103484 -0.00797706
-1.09352 -0.103139 -0.00791196
-1.05878 -0.102791 -0.0078185
-1.02405 -0.102443 -0.00769614
-0.989309 -0.102099 -0.00754463
-0.954576 -0.101764 -0.00736491
-0.919844 -0.101441 -0.00715821
-0.885115 -0.101134 -0.00692688
-0.850388 -0.100846 -0.00667339
-0.815663 -0.100579 -0.00640107
-0.78094 -0.100334 -0.00611309
-0.746219 -0.100112 -0.00581316
-0.711499 -0.0999149 -0.0055045
-0.676781 -0.099741 -0.00519061
-0.642065 -0.0995899 -0.00487427
-0.60735 -0.0994604 -0.00455834
-0.572637 -0.0993509 -0.00424487
-0.537925 -0.0992597 -0.00393591
-0.503214 -0.0991849 -0.00363268
-0.468504 -0.0991247 -0.00333644
-0.433796 -0.099077 -0.00304768
-0.399089 -0.0990402 -0.00276698
-0.364382 -0.0990124 -0.00249424
-0.329676 -0.0989921 -0.00222953
-0.294972 -0.0989777 -0.00197233
-0.260267 -0.0989682 -0.00172236
-0.225564 -0.0989622 -0.0014788
-0.190861 -0.0989588 -0.00124116
-0.156158 -0.0989572 -0.00100842
-0.121456 -0.0989567 -0.000779978
-0.0867541 -0.0989568 -0.000554708
-0.0520524 -0.0989571 -0.000331917
-0.0173508 -0.0989573 -0.000110443
0.0173508 -0.0989573 0.000110443
0.0520524 -0.0989571 0.000331917
0.0867541 -0.0989568 0.000554708
0.121456 -0.0989567 0.000779978
0.156158 -0.0989572 0.00100842
0.190861 -0.0989588 0.00124116
0.225564 -0.0989622 0.0014788
0.260267 -0.0989682 0.00172236
0.294972 -0.0989777 0.00197233
0.329676 -0.0989921 0.00222953
0.364382 -0.0990124 0.00249424
0.399089 -0.0990402 0.00276698
0.433796 -0.099077 0.00304768
0.468504 -0.0991247 0.00333644
0.503214 -0.0991849 0.00363268
0.537925 -0.0992597 0.00393591
0.572637 -0.0993509 0.00424487
0.60735 -0.0994604 0.00455834
0.642065 -0.0995899 0.00487427
0.676781 -0.099741 0.00519061
0.711499 -0.0999149 0.0055045
0.746219 -0.100112 0.00581316
0.78094 -0.100334 0.00611309
0.815663 -0.100579 0.00640107
0.850388 -0.100846 0.00667339
0.885115 -0.101134 0.00692688
0.919844 -0.101441 0.00715821
0.954576 -0.101764 0.00736491
0.989309 -0.102099 0.00754463
1.02405 -0.102443 0.00769614
1.05878 -0.102791 0.0078185
1.09352 -0.103139 0.00791196
1.12827 -0.103484 0.00797706
1.16301 -0.103822 0.00801545
1.19776 -0.104149 0.00802888
1.23251 -0.104464 0.00801995
1.26727 -0.104764 0.00799116
1.30203 -0.105047 0.00794558
1.33679 -0.105313 0.00788589
1.37155 -0.10556 0.00781519
1.40632 -0.105789 0.00773598
1.44109 -0.106 0.00765102
1.47586 -0.106194 0.00756241
1.51064 -0.106371 0.00747244
1.54542 -0.106532 0.00738272
1.58021 -0.106679 0.00729502
1.61499 -0.106813 0.00721049
1.64979 -0.106934 0.00713046
1.68458 -0.107045 0.00705565
1.71938 -0.107146 0.00698704
1.75419 -0.107239 0.00692502
1.78899 -0.107325 0.00687026
1.82381 -0.107405 0.00682292
1.85862 -0.10748 0.00678347
1.89345 -0.107552 0.00675184
1.92827 -0.107622 0.00672834
1.9631 -0.10769 0.00671277
1.99794 -0.107758 0.00670527
2.03278 -0.107826 0.00670549
2.06762 -0.107897 0.00671345
2.10247 -0.107971 0.00672864
2.13733 -0.108049 0.00675093
2.17219 -0.108132 0.00677961
2.20705 -0.108221 0.00681435
2.24192 -0.108317 0.00685423
2.2768 -0.108422 0.00689866
2.31168 -0.108536 0.00694643
2.34657 -0.108661 0.00699662
2.38146 -0.108796 0.00704769
2.41636 -0.108944 0.00709836
2.45126 -0.109105 0.00714669
2.48617 -0.109278 0.00719102
2.52109 -0.109465 0.00722906
2.55601 -0.109665 0.00725882
2.59094 -0.109877 0.00727779
2.62587 -0.110102 0.00728385
2.66081 -0.110336 0.00727449
2.69576 -0.11058 0.00724777
2.73071 -0.110829 0.00720158
2.76567 -0.111083 0.0071346
2.80064 -0.111337 0.0070455
2.83561 -0.111589 0.00693399
2.87059 -0.111835 0.00679989
2.90558 -0.112072 0.00664414
2.94058 -0.112296 0.00646784
2.97558 -0.112506 0.00627311
3.01059 -0.112698 0.00606209
3.0456 -0.112871 0.00583774
3.08063 -0.113023 0.0056028
3.11566 -0.113153 0.00536054
3.1507 -0.113262 0.00511375
3.18574 -0.113349 0.00486552
3.2208 -0.113416 0.00461824
3.25586 -0.113464 0.00437444
3.29093 -0.113493 0.00413587
3.32601 -0.113506 0.00390439
3.36109 -0.113505 0.00368102
3.39619 -0.11349 0.00346695
3.43129 -0.113463 0.00326261
3.4664 -0.113427 0.0030686
3.50152 -0.113382 0.00288487
3.53665 -0.113331 0.00271165
3.57179 -0.113273 0.00254856
3.60694 -0.113211 0.00239555
3.64209 -0.113146 0.00225205
3.67726 -0.113078 0.00211788
3.71243 -0.113007 0.00199237
3.74761 -0.112936 0.00187528
3.7828 -0.112864 0.0017659
3.81801 -0.112791 0.00166397
3.85322 -0.112719 0.00156881
3.88844 -0.112647 0.00148019
3.92367 -0.112575 0.00139744
3.95891 -0.112505 0.00132037
3.99416 -0.112436 0.00124836
4.02942 -0.112368 0.00118127
4.06469 -0.112301 0.00111852
4.09997 -0.112236 0.00106003
4.13526 -0.112173 0.00100525
4.17056 -0.11211 0.000954136
4.20587 -0.11205 0.0009062
4.24119 -0.111991 0.00086143
4.27653 -0.111934 0.000819374
4.31187 -0.111878 0.000780055
4.34722 -0.111823 0.000743055
4.38259 -0.111771 0.000708428
4.41797 -0.111719 0.000675782
4.45335 -0.11167 0.000645198
4.48875 -0.111621 0.00061631
4.52416 -0.111574 0.00058922
4.55958 -0.111529 0.000563581
4.59502 -0.111484 0.000539515
4.63046 -0.111441 0.000516694
4.66592 -0.1114 0.000495254
4.70139 -0.111359 0.000474882
4.73687 -0.11132 0.000455728
4.77237 -0.111282 0.00043749
4.80787 -0.111244 0.000420331
4.84339 -0.111208 0.000403959
4.87892 -0.111173 0.000388546
4.91446 -0.111139 0.000373808
4.95002 -0.111106 0.000359928
4.98559 -0.111074 0.000346628
5.02117 -0.111043 0.000334096
5.05677 -0.111012 0.000322062
5.09237 -0.110983 0.000310721
5.128 -0.110954 0.000299806
5.16363 -0.110926 0.000289517
5.19928 -0.110898 0.000279594
5.23494 -0.110872 0.00027024
5.27062 -0.110846 0.000261197
5.30631 -0.110821 0.000252673
5.34201 -0.110796 0.000244414
5.37773 -0.110772 0.000236632
5.41346 -0.110749 0.000229073
5.4492 -0.110726 0.000221952
5.48497 -0.110704 0.00021502
5.52074 -0.110683 0.000208492
5.55653 -0.110661 0.000202122
5.59233 -0.110641 0.000196127
5.62815 -0.110621 0.000190261
5.66399 -0.110601 0.000184746
5.69984 -0.110582 0.000179335
5.7357 -0.110564 0.000174251
5.77158 -0.110545 0.000169251
5.80748 -0.110528 0.000164559
5.84339 -0.11051 0.00015993
5.87932 -0.110493 0.000155591
5.91526 -0.110477 0.000151299
5.95122 -0.11046 0.000147281
5.9872 -0.110445 0.000143295
6.02319 -0.110429 0.000139569
6.05919 -0.110414 0.000135861
6.09522 -0.110399 0.000132401
6.13126 -0.110385 0.000128946
6.16732 -0.11037 0.000125728
6.20339 -0.110356 0.000122505
6.23949 -0.110343 0.000119509
6.27559 -0.11033 0.000116498
6.31172 -0.110317 0.000113704
6.34786 -0.110304 0.000110887
6.38403 -0.110291 0.00010828
6.42021 -0.110279 0.00010564
6.4564 -0.110267 0.000103204
6.49262 -0.110255 0.000100728
6.52885 -0.110244 9.84483e-05
6.5651 -0.110232 9.61234e-05
6.60137 -0.110221 9.39882e-05
6.63766 -0.110211 9.1802e-05
6.67397 -0.1102 8.98003e-05
6.71029 -0.110189 8.77422e-05
6.74664 -0.110179 8.58637e-05
6.783 -0.110169 8.39239e-05
6.81938 -0.110159 8.21595e-05
6.85579 -0.11015 8.03291e-05
6.89221 -0.11014 7.86703e-05
6.92865 -0.110131 7.69414e-05
6.96511 -0.110122 7.53804e-05
7.00159 -0.110113 7.37457e-05
7.0381 -0.110104 7.22756e-05
7.07462 -0.110095 7.07282e-05
7.11116 -0.110087 6.93426e-05
7.14772 -0.110078 6.78765e-05
7.18431 -0.11007 6.65695e-05
7.22091 -0.110062 6.51791e-05
7.25754 -0.110054 6.39454e-05
7.29418 -0.110046 6.26255e-05
7.33085 -0.110039 6.146e-05
7.36754 -0.110031 6.02059e-05
7.40425 -0.110024 5.91042e-05
7.44099 -0.110016 5.79115e-05
7.47774 -0.110009 5.68694e-05
7.51452 -0.110002 5.57341e-05
7.55132 -0.109995 5.47478e-05
7.58814 -0.109989 5.36663e-05
7.62498 -0.109982 5.27321e-05
7.66185 -0.109975 5.17009e-05
7.69874 -0.109969 5.08157e-05
7.73566 -0.109962 4.98317e-05
7.77259 -0.109956 4.89924e-05
7.80955 -0.10995 4.80526e-05
7.84654 -0.109944 4.72564e-05
7.88355 -0.109938 4.63582e-05
7.92058 -0.109932 4.56026e-05
7.95763 -0.109926 4.47434e-05
7.99471 -0.109921 4.40259e-05
8.03182 -0.109915 4.32034e-05
8.06895 -0.109909 4.25218e-05
8.1061 -0.109904 4.17339e-05
8.14328 -0.109899 4.10861e-05
8.18049 -0.109893 4.03308e-05
8.21772 -0.109888 3.97149e-05
8.25497 -0.109883 3.89903e-05
8.29226 -0.109878 3.84045e-05
8.32956 -0.109873 3.77089e-05
8.3669 -0.109868 3.71515e-05
8.40426 -0.109863 3.64833e-05
8.44165 -0.109858 3.59527e-05
8.47906 -0.109854 3.53104e-05
8.5165 -0.109849 3.48052e-05
8.55397 -0.109844 3.41873e-05
8.59146 -0.10984 3.37062e-05
8.62899 -0.109835 3.31114e-05
8.66654 -0.109831 3.2653e-05
8.70412 -0.109827 3.20801e-05
8.74172 -0.109823 3.16434e-05
8.77936 -0.109818 3.10912e-05
8.81702 -0.109814 3.06749e-05
8.85471 -0.10981 3.01424e-05
8.89244 -0.109806 2.97455e-05
8.93019 -0.109802 2.92316e-05
8.96797 -0.109798 2.88533e-05
9.00578 -0.109794 2.8357e-05
9.04362 -0.10979 2.79962e-05
9.08149 -0.109787 2.75168e-05
9.11939 -0.109783 2.71726e-05
9.15732 -0.109779 2.67091e-05
9.19528 -0.109776 2.63808e-05
9.23327 -0.109772 2.59325e-05
9.2713 -0.109769 2.56192e-05
9.30935 -0.109765 2.51853e-05
9.34744 -0.109762 2.48865e-05
9.38556 -0.109758 2.44663e-05
9.42371 -0.109755 2.41811e-05
9.46189 -0.109752 2.3774e-05
9.50011 -0.109748 2.35019e-05
9.53836 -0.109745 2.31072e-05
9.57664 -0.109742 2.28476e-05
9.61496 -0.109739 2.24648e-05
9.65331 -0.109736 2.22171e-05
9.69169 -0.109732 2.18455e-05
9.73011 -0.109729 2.16092e-05
9.76856 -0.109726 2.12484e-05
9.80704 -0.109723 2.10229e-05
9.84557 -0.10972 2.06724e-05
9.88412 -0.109718 2.04573e-05
9.92271 -0.109715 2.01166e-05
9.96134 -0.109712 1.99115e-05
10 -0.109709 1.95801e-05
10.0387 -0.109706 1.93845e-05
10.0774 -0.109704 1.90621e-05
10.1162 -0.109701 1.88756e-05
10.155 -0.109698 1.85617e-05
10.1939 -0.109696 1.83839e-05
10.2328 -0.109693 1.80782e-05
10.2717 -0.10969 1.79087e-05
10.3106 -0.109688 1.76108e-05
10.3496 -0.109685 1.74494e-05
10.3887 -0.109683 1.7159e-05
10.4278 -0.10968 1.70053e-05
10.4669 -0.109678 1.6722e-05
10.506 -0.109676 1.65756e-05
10.5452 -0.109673 1.62992e-05
10.5845 -0.109671 1.61599e-05
10.6238 -0.109668 1.589e-05
10.6631 -0.109666 1.57576e-05
10.7024 -0.109664 1.54939e-05
10.7418 -0.109662 1.53681e-05
10.7813 -0.109659 1.51104e-05
10.8208 -0.109657 1.49909e-05
10.8603 -0.109655 1.47389e-05
10.8999 -0.109653 1.46255e-05
10.9395 -0.109651 1.4379e-05
10.9792 -0.109649 1.42714e-05
11.0189 -0.109647 1.40303e-05
11.0586 -0.109644 1.39282e-05
11.0984 -0.109642 1.36922e-05
11.1383 -0.10964 1.35956e-05
11.1781 -0.109638 1.33643e-05
11.2181 -0.109636 1.3273e-05
11.2581 -0.109634 1.30464e-05
11.2981 -0.109632 1.296e-05
11.3381 -0.109631 1.27379e-05
11.3783 -0.109629 1.26565e-05
11.4184 -0.109627 1.24386e-05
11.4587 -0.109625 1.23618e-05
11.4989 -0.109623 1.21481e-05
11.5392 -0.109621 1.20758e-05
11.5796 -0.109619 1.18661e-05
11.62 -0.109618 1.17982e-05
11.6605 -0.109616 1.15922e-05
11.701 -0.109614 1.15285e-05
11.7415 -0.109612 1.13261e-05
11.7822 -0.109611 1.12666e-05
11.8228 -0.109609 1.10677e-05
11.8636 -0.109607 1.10121e-05
11.9043 -0.109606 1.08166e-05
11.9452 -0.109604 1.07648e-05
11.986 -0.109602 1.05724e-05
12.027 -0.109601 1.05244e-05
12.068 -0.109599 1.03351e-05
12.109 -0.109597 1.02907e-05
12.1501 -0.109596 1.01044e-05
12.1913 -0.109594 1.00634e-05
12.2325 -0.109593 9.87992e-06
12.2738 -0.109591 9.84232e-06
12.3151 -0.10959 9.66158e-06
12.3565 -0.109588 9.62726e-06
12.3979 -0.109587 9.44913e-06
12.4394 -0.109585 9.41799e-06
12.481 -0.109584 9.24237e-06
12.5226 -0.109582 9.21433e-06
12.5643 -0.109581 9.04111e-06
12.6061 -0.109579 9.01607e-06
12.6479 -0.109578 8.84516e-06
12.6898 -0.109577 8.82304e-06
12.7317 -0.109575 8.65434e-06
12.7737 -0.109574 8.63506e-06
12.8158 -0.109572 8.46848e-06
12.8579 -0.109571 8.45197e-06
12.9001 -0.10957 8.28742e-06
12.9424 -0.109568 8.2736e-06
12.9847 -0.109567 8.111e-06
13.0271 -0.109566 8.0998e-06
13.0696 -0.109564 7.93907e-06
13.1121 -0.109563 7.93043e-06
13.1547 -0.109562 7.77148e-06
13.1974 -0.109561 7.76533e-06
13.2402 -0.109559 7.60809e-06
13.283 -0.109558 7.60438e-06
13.3259 -0.109557 7.44877e-06
13.3689 -0.109556 7.44744e-06
13.4119 -0.109554 7.29339e-06
13.455 -0.109553 7.29438e-06
13.4982 -0.109552 7.14182e-06
13.5415 -0.109551 7.14508e-06
13.5848 -0.10955 6.99394e-06
13.6283 -0.109549 6.99942e-06
13.6718 -0.109547 6.84964e-06
13.7153 -0.109546 6.8573e-06
13.759 -0.109545 6.7088e-06
13.8028 -0.109544 6.7186e-06
13.8466 -0.109543 6.57133e-06
13.8905 -0.109542 6.58321e-06
13.9345 -0.109541 6.4371e-06
13.9786 -0.10954 6.45104e-06
14.0227 -0.109539 6.30604e-06
14.067 -0.109537 6.32198e-06
14.1113 -0.109536 6.17803e-06
14.1558 -0.109535 6.19595e-06
14.2003 -0.109534 6.05299e-06
14.2449 -0.109533 6.07286e-06
14.2896 -0.109532 5.93082e-06
14.3344 -0.109531 5.9526e-06
14.3793 -0.10953 5.81145e-06
14.4243 -0.109529 5.83511e-06
14.4693 -0.109528 5.69478e-06
14.5145 -0.109527 5.7203e-06
14.5598 -0.109526 5.58073e-06
14.6052 -0.109525 5.60809e-06
14.6506 -0.109524 5.46924e-06
14.6962 -0.109523 5.4984e-06
14.7419 -0.109522 5.36021e-06
14.7877 -0.109521 5.39116e-06
14.8336 -0.10952 5.25359e-06
14.8796 -0.10952 5.28631e-06
14.9257 -0.109519 5.14929e-06
14.9719 -0.109518 5.18376e-06
15.0182 -0.109517 5.04726e-06
15.0647 -0.109516 5.08346e-06
15.1112 -0.109515 4.94742e-06
15.1579 -0.109514 4.98534e-06
15.2047 -0.109513 4.84972e-06
15.2516 -0.109512 4.88934e-06
15.2986 -0.109511 4.75408e-06
15.3458 -0.109511 4.7954e-06
15.393 -0.10951 4.66045e-06
15.4404 -0.109509 4.70346e-06
15.488 -0.109508 4.56878e-06
15.5356 -0.109507 4.61347e-06
15.5834 -0.109506 4.479e-06
15.6313 -0.109505 4.52536e-06
15.6794 -0.109505 4.39106e-06
15.7276 -0.109504 4.43909e-06
15.7759 -0.109503 4.3049e-06
15.8243 -0.109502 4.35461e-06
15.873 -0.109501 4.22049e-06
15.9217 -0.109501 4.27187e-06
15.9706 -0.1095 4.13776e-06
16.0197 -0.109499 4.19082e-06
16.0689 -0.109498 4.05666e-06
16.1182 -0.109497 4.11141e-06
16.1677 -0.109497 3.97716e-06
16.2174 -0.109496 4.03359e-06
16.2672 -0.109495 3.8992e-06
16.3172 -0.109494 3.95733e-06
16.3674 -0.109494 3.82274e-06
16.4177 -0.109493 3.88258e-06
16.4682 -0.109492 3.74773e-06
16.5189 -0.109491 3.8093e-06
16.5697 -0.109491 3.67414e-06
16.6208 -0.10949 3.73745e-06
16.672 -0.109489 3.60191e-06
16.7234 -0.109488 3.66699e-06
16.775 -0.109488 3.53102e-06
16.8268 -0.109487 3.59789e-06
16.8787 -0.109486 3.46141e-06
16.9309 -0.109486 3.5301e-06
16.9833 -0.109485 3.39305e-06
17.0359 -0.109484 3.46359e-06
17.0887 -0.109483 3.3259e-06
17.1418 -0.109483 3.39833e-06
17.195 -0.109482 3.25993e-06
17.2485 -0.109481 3.33427e-06
17.3022 -0.109481 3.19509e-06
17.3562 -0.10948 3.2714e-06
17.4104 -0.109479 3.13135e-06
17.4648 -0.109479 3.20967e-06
17.5195 -0.109478 3.06867e-06
17.5744 -0.109477 3.14906e-06
17.6296 -0.109477 3.00701e-06
17.6851 -0.109476 3.08953e-06
17.7408 -0.109475 2.94635e-06
17.7969 -0.109475 3.03106e-06
17.8532 -0.109474 2.88663e-06
17.9098 -0.109473 2.97361e-06
17.9667 -0.109473 2.82783e-06
18.0239 -0.109472 2.91716e-06
18.0815 -0.109471 2.76991e-06
18.1393 -0.109471 2.86169e-06
18.1975 -0.10947 2.71283e-06
18.256 -0.109469 2.80715e-06
18.3149 -0.109469 2.65656e-06
18.3742 -0.109468 2.75353e-06
18.4338 -0.109468 2.60105e-06
18.4938 -0.109467 2.7008e-06
18.5542 -0.109466 2.54626e-06
18.615 -0.109466 2.64894e-06
18.6762 -0.109465 2.49215e-06
18.7379 -0.109464 2.59793e-06
18.8 -0.109464 2.43869e-06
18.8625 -0.109463 2.54772e-06
18.9255 -0.109462 2.38581e-06
18.9891 -0.109462 2.49832e-06
19.0531 -0.109461 2.33346e-06
19.1177 -0.109461 2.44967e-06
19.1828 -0.10946 2.28159e-06
19.2484 -0.109459 2.40177e-06
19.3147 -0.109459 2.23012e-06
19.3816 -0.109458 2.35457e-06
19.4491 -0.109457 2.17897e-06
19.5173 -0.109457 2.30804e-06
19.5862 -0.109456 2.12802e-06
19.6558 -0.109455 2.26209e-06
19.7262 -0.109454 2.07711e-06
19.7974 -0.109454 2.21664e-06
19.8694 -0.109453 2.026e-06
19.9423 -0.109452 2.17148e-06
20.0162 -0.109451 1.97432e-06
20.091 -0.10945 2.12629e-06
20.1669 -0.109449 1.92146e-06
20.244 -0.109448 2.08055e-06
20.3222 -0.109446 1.8667e-06
20.4016 -0.109445 2.03398e-06
20.4825 -0.109443 1.81026e-06
20.5648 -0.109441 1.98873e-06
20.6487 -0.109439 1.75589e-06
20.7344 -0.109436 1.95046e-06
20.8219 -0.109434 1.70857e-06
20.9115 -0.109431 1.923e-06
21.0034 -0.109428 1.6682e-06
21.0979 -0.109426 1.90449e-06
21.1952 -0.109423 1.62954e-06
21.2959 -0.10942 1.89123e-06
21.4004 -0.109417 1.58675e-06
21.5093 -0.109415 1.88227e-06
21.6237 -0.109412 1.53419e-06
21.7448 -0.109409 1.88103e-06
21.8747 -0.109405 1.46094e-06
22.0165 -0.109401 1.90052e-06
22.1768 -0.109395 1.32512e-06
22.3723 -0.109387 2.03417e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.25Lambda0.5Nc1ClassicOneLoop/iFpOneLoop.txt <==
-22.3723 -1.40005e-24 2.00385e-06
-22.1768 9.4988e-24 2.07559e-06
-22.0165 8.12132e-25 2.13682e-06
-21.8747 -7.46204e-24 2.19291e-06
-21.7448 -3.57035e-26 2.24587e-06
-21.6237 -2.89306e-24 2.29672e-06
-21.5093 2.89769e-24 2.34607e-06
-21.4004 2.51484e-24 2.39433e-06
-21.2959 2.8964e-24 2.44177e-06
-21.1952 2.33248e-24 2.48859e-06
-21.0979 -1.40229e-24 2.53495e-06
-21.0034 -3.30221e-24 2.58097e-06
-20.9115 -6.79533e-24 2.62675e-06
-20.8219 5.17111e-24 2.67236e-06
-20.7344 -5.30099e-24 2.71787e-06
-20.6487 2.71636e-24 2.76335e-06
-20.5648 5.93609e-24 2.80884e-06
-20.4825 -6.09144e-24 2.85437e-06
-20.4016 4.0222e-24 2.9e-06
-20.3222 -2.08684e-24 2.94574e-06
-20.244 -4.52163e-24 2.99164e-06
-20.1669 -3.59844e-24 3.03772e-06
-20.091 -1.16114e-23 3.084e-06
-20.0162 -2.69569e-24 3.1305e-06
-19.9423 -3.60376e-24 3.17726e-06
-19.8694 -3.10652e-24 3.22428e-06
-19.7974 -6.0631e-24 3.27158e-06
-19.7262 2.55818e-24 3.31918e-06
-19.6558 1.24007e-23 3.36711e-06
-19.5862 1.20184e-23 3.41536e-06
-19.5173 1.12668e-25 3.46397e-06
-19.4491 -1.38347e-24 3.51293e-06
-19.3816 -9.4193e-24 3.56227e-06
-19.3147 -6.38598e-24 3.61201e-06
-19.2484 -3.0875e-24 3.66214e-06
-19.1828 5.15643e-24 3.71269e-06
-19.1177 -5.17396e-24 3.76366e-06
-19.0531 -6.68818e-24 3.81507e-06
-18.9891 -1.23979e-23 3.86694e-06
-18.9255 4.1556e-24 3.91926e-06
-18.8625 -1.15388e-23 3.97206e-06
-18.8 8.28725e-24 4.02534e-06
-18.7379 -1.17852e-23 4.07912e-06
-18.6762 -5.66606e-24 4.13341e-06
-18.615 -7.46573e-24 4.18821e-06
-18.5542 -1.33876e-23 4.24354e-06
-18.4938 6.05213e-24 4.2994e-06
-18.4338 1.08825e-23 4.35582e-06
-18.3742 -6.82698e-24 4.4128e-06
-18.3149 -2.7344e-23 4.47035e-06
-18.256 -7.49866e-24 4.52848e-06
-18.1975 -1.74661e-23 4.58721e-06
-18.1393 -6.33494e-24 4.64654e-06
-18.0815 1.09533e-23 4.70648e-06
-18.0239 -1.13058e-23 4.76705e-06
-17.9667 7.19919e-24 4.82826e-06
-17.9098 -1.9287e-24 4.89011e-06
-17.8532 -5.59001e-24 4.95262e-06
-17.7969 -2.37829e-23 5.01581e-06
-17.7408 4.58978e-25 5.07967e-06
-17.6851 4.68225e-24 5.14423e-06
-17.6296 4.25372e-24 5.20949e-06
-17.5744 1.50787e-23 5.27547e-06
-17.5195 -1.41291e-23 5.34217e-06
-17.4648 -1.36582e-23 5.40962e-06
-17.4104 -4.20019e-24 5.47781e-06
-17.3562 1.0682e-23 5.54677e-06
-17.3022 -1.07662e-23 5.61651e-06
-17.2485 -1.60781e-23 5.68703e-06
-17.195 -2.4735e-23 5.75836e-06
-17.1418 -6.93901e-24 5.8305e-06
-17.0887 2.16719e-23 5.90347e-06
-17.0359 7.83942e-25 5.97727e-06
-16.9833 1.50694e-23 6.05193e-06
-16.9309 1.30458e-23 6.12746e-06
-16.8787 1.23111e-23 6.20386e-06
-16.8268 2.53595e-24 6.28116e-06
-16.775 -7.06002e-24 6.35937e-06
-16.7234 4.46006e-24 6.43849e-06
-16.672 -1.16157e-23 6.51856e-06
-16.6208 8.57076e-24 6.59957e-06
-16.5697 -1.03453e-23 6.68155e-06
-16.5189 3.74945e-24 6.76451e-06
-16.4682 -1.77787e-23 6.84847e-06
-16.4177 7.35563e-24 6.93344e-06
-16.3674 2.45112e-23 7.01943e-06
-16.3172 6.86498e-24 7.10647e-06
-16.2672 1.12277e-23 7.19457e-06
-16.2174 -1.31774e-23 7.28374e-06
-16.1677 1.95632e-23 7.374e-06
-16.1182 -6.71062e-24 7.46537e-06
-16.0689 -6.66496e-24 7.55787e-06
-16.0197 -3.40531e-23 7.65151e-06
-15.9706 9.2842e-24 7.74631e-06
-15.9217 3.75401e-23 7.8423e-06
-15.873 -1.70537e-23 7.93948e-06
-15.8243 3.30073e-23 8.03787e-06
-15.7759 1.16323e-23 8.1375e-06
-15.7276 -8.76342e-24 8.23839e-06
-15.6794 1.59142e-23 8.34055e-06
-15.6313 5.64391e-23 8.44401e-06
-15.5834 2.76825e-23 8.54877e-06
-15.5356 -1.2768e-23 8.65488e-06
-15.488 3.3105e-23 8.76234e-06
-15.4404 -1.24976e-23 8.87117e-06
-15.393 7.7368e-24 8.98141e-06
-15.3458 9.24481e-24 9.09307e-06
-15.2986 -2.1643e-23 9.20617e-06
-15.2516 -3.26179e-23 9.32073e-06
-15.2047 -1.36299e-24 9.43679e-06
-15.1579 4.16296e-23 9.55436e-06
-15.1112 1.53638e-23 9.67346e-06
-15.0647 2.23044e-23 9.79413e-06
-15.0182 3.60902e-23 9.91638e-06
-14.9719 2.28853e-23 1.00402e-05
-14.9257 -6.958e-25 1.01657e-05
-14.8796 -2.39699e-23 1.02929e-05
-14.8336 2.42054e-23 1.04218e-05
-14.7877 3.77575e-23 1.05523e-05
-14.7419 -3.68555e-23 1.06847e-05
-14.6962 7.06104e-23 1.08187e-05
-14.6506 -9.85353e-24 1.09546e-05
-14.6052 -6.01348e-23 1.10924e-05
-14.5598 2.4484e-24 1.12319e-05
-14.5145 5.22657e-24 1.13734e-05
-14.4693 6.7912e-23 1.15168e-05
-14.4243 -3.85786e-23 1.16622e-05
-14.3793 6.09036e-24 1.18095e-05
-14.3344 3.40394e-23 1.19588e-05
-14.2896 1.52227e-23 1.21103e-05
-14.2449 3.17972e-23 1.22637e-05
-14.2003 -2.63605e-23 1.24193e-05
-14.1558 1.62758e-23 1.25771e-05
-14.1113 3.06092e-23 1.27371e-05
-14.067 -2.4755e-23 1.28992e-05
-14.0227 -6.87608e-23 1.30637e-05
-13.9786 -3.32757e-23 1.32304e-05
-13.9345 -7.83168e-23 1.33995e-05
-13.8905 -1.13612e-22 1.35709e-05
-13.8466 -1.45115e-23 1.37448e-05
-13.8028 -9.14863e-25 1.39212e-05
-13.759 2.05626e-23 1.41e-05
-13.7153 -2.00683e-23 1.42814e-05
-13.6718 1.68988e-23 1.44653e-05
-13.6283 2.71751e-23 1.46519e-05
-13.5848 3.23337e-23 1.48412e-05
-13.5415 -5.47015e-23 1.50332e-05
-13.4982 7.7041e-23 1.5228e-05
-13.455 3.10299e-23 1.54255e-05
-13.4119 -6.83944e-23 1.5626e-05
-13.3689 5.27035e-23 1.58293e-05
-13.3259 7.47608e-23 1.60357e-05
-13.283 -1.33499e-23 1.6245e-05
-13.2402 -5.87334e-23 1.64574e-05
-13.1974 -6.11966e-23 1.66729e-05
-13.1547 -8.06677e-23 1.68916e-05
-13.1121 5.17304e-23 1.71135e-05
-13.0696 4.341e-23 1.73388e-05
-13.0271 5.16152e-23 1.75673e-05
-12.9847 1.6347e-23 1.77993e-05
-12.9424 -1.08195e-23 1.80347e-05
-12.9001 8.43274e-23 1.82737e-05
-12.8579 -2.30363e-23 1.85162e-05
-12.8158 8.48401e-23 1.87624e-05
-12.7737 1.16722e-23 1.90124e-05
-12.7317 -1.62061e-23 1.92661e-05
-12.6898 3.37407e-23 1.95237e-05
-12.6479 4.28009e-23 1.97851e-05
-12.6061 1.93223e-23 2.00506e-05
-12.5643 1.94405e-23 2.03202e-05
-12.5226 -1.55333e-23 2.05939e-05
-12.481 9.75516e-23 2.08718e-05
-12.4394 -4.11909e-23 2.1154e-05
-12.3979 -5.94346e-24 2.14406e-05
-12.3565 -8.73473e-23 2.17316e-05
-12.3151 1.08802e-22 2.20272e-05
-12.2738 2.25025e-23 2.23274e-05
-12.2325 -6.32259e-23 2.26323e-05
-12.1913 4.61959e-23 2.2942e-05
-12.1501 9.66789e-23 2.32566e-05
-12.109 -1.24414e-22 2.35762e-05
-12.068 -2.21922e-23 2.39008e-05
-12.027 -3.9241e-23 2.42306e-05
-11.986 1.46043e-22 2.45657e-05
-11.9452 1.67609e-23 2.49061e-05
-11.9043 -1.65513e-22 2.5252e-05
-11.8636 1.17457e-22 2.56034e-05
-11.8228 -1.48509e-22 2.59606e-05
-11.7822 1.32654e-22 2.63235e-05
-11.7415 -6.60656e-23 2.66923e-05
-11.701 -7.35795e-24 2.70671e-05
-11.6605 5.17002e-23 2.74481e-05
-11.62 2.14881e-22 2.78352e-05
-11.5796 5.19163e-24 2.82288e-05
-11.5392 -4.29221e-23 2.86289e-05
-11.4989 1.25766e-23 2.90355e-05
-11.4587 -9.14541e-23 2.94489e-05
-11.4184 1.25665e-22 2.98692e-05
-11.3783 7.14786e-23 3.02966e-05
-11.3381 2.27114e-22 3.0731e-05
-11.2981 -7.86579e-23 3.11728e-05
-11.2581 -1.28884e-23 3.1622e-05
-11.2181 -1.70956e-22 3.20789e-05
-11.1781 -7.59079e-23 3.25434e-05
-11.1383 -7.85082e-24 3.30159e-05
-11.0984 2.09367e-22 3.34964e-05
-11.0586 3.68973e-25 3.39852e-05
-11.0189 3.0863e-23 3.44824e-05
-10.9792 -1.21516e-22 3.49881e-05
-10.9395 7.11125e-23 3.55026e-05
-10.8999 1.13142e-22 3.60259e-05
-10.8603 6.80387e-23 3.65584e-05
-10.8208 1.55768e-22 3.71002e-05
-10.7813 1.5772e-22 3.76515e-05
-10.7418 1.97308e-22 3.82125e-05
-10.7024 1.2406e-22 3.87834e-05
-10.6631 -2.35464e-22 3.93643e-05
-10.6238 -1.37563e-22 3.99556e-05
-10.5845 2.28624e-23 4.05574e-05
-10.5452 2.26007e-23 4.11699e-05
-10.506 -9.86172e-23 4.17935e-05
-10.4669 -6.46858e-23 4.24282e-05
-10.4278 -1.41637e-22 4.30744e-05
-10.3887 8.56142e-23 4.37323e-05
-10.3496 1.4364e-22 4.44022e-05
-10.3106 1.32767e-23 4.50842e-05
-10.2717 -1.84439e-22 4.57788e-05
-10.2328 -1.67274e-22 4.64861e-05
-10.1939 -4.31878e-23 4.72064e-05
-10.155 4.03483e-23 4.794e-05
-10.1162 -2.35752e-22 4.86873e-05
-10.0774 2.84904e-22 4.94484e-05
-10.0387 3.31374e-22 5.02238e-05
-10 -7.08378e-23 5.10137e-05
-9.96134 3.42629e-22 5.18184e-05
-9.92271 -1.01076e-22 5.26384e-05
-9.88412 1.43996e-22 5.34739e-05
-9.84557 -4.05579e-22 5.43253e-05
-9.80704 -1.1472e-22 5.51929e-05
-9.76856 2.08642e-22 5.60771e-05
-9.73011 2.38265e-22 5.69783e-05
-9.69169 -2.16468e-22 5.7897e-05
-9.65331 2.06311e-22 5.88334e-05
-9.61496 1.44019e-22 5.9788e-05
-9.57664 9.20048e-23 6.07612e-05
-9.53836 -5.93029e-22 6.17534e-05
-9.50011 -1.51964e-22 6.27652e-05
-9.46189 -5.0675e-22 6.37969e-05
-9.42371 -1.27628e-23 6.48491e-05
-9.38556 5.71839e-22 6.59221e-05
-9.34744 -2.51222e-22 6.70166e-05
-9.30935 4.33481e-22 6.8133e-05
-9.2713 -1.35793e-22 6.92718e-05
-9.23327 1.19695e-22 7.04336e-05
-9.19528 -7.84903e-24 7.16189e-05
-9.15732 1.88805e-22 7.28283e-05
-9.11939 -6.41688e-23 7.40624e-05
-9.08149 -2.19636e-22 7.53218e-05
-9.04362 -4.79363e-22 7.66071e-05
-9.00578 5.8362e-22 7.7919e-05
-8.96797 2.38002e-22 7.92581e-05
-8.93019 -4.75829e-22 8.0625e-05
-8.89244 3.66e-22 8.20205e-05
-8.85471 7.84508e-22 8.34453e-05
-8.81702 -3.24874e-22 8.49001e-05
-8.77936 5.36893e-22 8.63857e-05
-8.74172 1.36941e-22 8.79028e-05
-8.70412 -6.61006e-23 8.94524e-05
-8.66654 4.71422e-23 9.1035e-05
-8.62899 4.80398e-22 9.26518e-05
-8.59146 1.97398e-22 9.43034e-05
-8.55397 4.58981e-22 9.59909e-05
-8.5165 -8.86233e-23 9.77151e-05
-8.47906 -1.66565e-22 9.9477e-05
-8.44165 -7.43459e-22 0.000101278
-8.40426 -3.3751e-23 0.000103118
-8.3669 -4.55623e-23 0.000104999
-8.32956 3.49002e-22 0.000106922
-8.29226 -3.30853e-22 0.000108888
-8.25497 1.77234e-22 0.000110898
-8.21772 4.36201e-22 0.000112953
-8.18049 5.39543e-22 0.000115055
-8.14328 3.46075e-22 0.000117204
-8.1061 8.09934e-22 0.000119403
-8.06895 8.64843e-23 0.000121652
-8.03182 6.16136e-22 0.000123953
-7.99471 -1.71556e-22 0.000126307
-7.95763 -1.43785e-21 0.000128715
-7.92058 -1.57593e-21 0.00013118
-7.88355 4.88643e-22 0.000133703
-7.84654 -3.27469e-22 0.000136286
-7.80955 -7.74457e-22 0.000138929
-7.77259 3.99347e-22 0.000141635
-7.73566 -1.14236e-22 0.000144406
-7.69874 -3.83046e-23 0.000147244
-7.66185 2.12758e-22 0.00015015
-7.62498 1.33458e-21 0.000153126
-7.58814 2.33031e-22 0.000156175
-7.55132 1.07195e-22 0.000159298
-7.51452 2.4555e-24 0.000162498
-7.47774 -3.50497e-22 0.000165777
-7.44099 1.20893e-21 0.000169138
-7.40425 -6.85744e-22 0.000172582
-7.36754 -5.51642e-22 0.000176112
-7.33085 5.37468e-22 0.000179732
-7.29418 2.21378e-21 0.000183443
-7.25754 -1.06771e-21 0.000187249
-7.22091 1.59324e-21 0.000191152
-7.18431 4.60903e-23 0.000195155
-7.14772 -6.40683e-22 0.000199261
-7.11116 8.4605e-22 0.000203474
-7.07462 1.10467e-21 0.000207798
-7.0381 -8.42636e-22 0.000212234
-7.00159 8.44977e-22 0.000216787
-6.96511 1.57516e-22 0.000221461
-6.92865 -9.127e-22 0.00022626
-6.89221 -1.68244e-21 0.000231187
-6.85579 -1.41998e-21 0.000236247
-6.81938 -3.17995e-22 0.000241443
-6.783 4.99428e-22 0.000246781
-6.74664 1.35004e-21 0.000252265
-6.71029 -4.15824e-21 0.0002579
-6.67397 -1.77879e-21 0.000263691
-6.63766 3.24857e-21 0.000269643
-6.60137 -2.98761e-21 0.000275762
-6.5651 -3.7303e-21 0.000282052
-6.52885 2.56653e-22 0.00028852
-6.49262 -3.15788e-21 0.000295173
-6.4564 -1.92185e-21 0.000302015
-6.42021 -2.13591e-21 0.000309055
-6.38403 1.82048e-21 0.000316298
-6.34786 1.52825e-21 0.000323752
-6.31172 1.7608e-21 0.000331424
-6.27559 -1.03552e-21 0.000339322
-6.23949 7.60744e-22 0.000347454
-6.20339 9.06755e-22 0.000355828
-6.16732 -4.87598e-21 0.000364453
-6.13126 4.54723e-21 0.000373339
-6.09522 3.65214e-22 0.000382494
-6.05919 -5.79401e-21 0.000391928
-6.02319 -2.8251e-21 0.000401652
-5.9872 -9.1394e-22 0.000411677
-5.95122 1.21395e-21 0.000422013
-5.91526 -2.26491e-21 0.000432673
-5.87932 -6.78174e-22 0.000443669
-5.84339 -2.8285e-21 0.000455013
-5.80748 4.42632e-21 0.000466718
-5.77158 -4.44327e-22 0.0004788
-5.7357 -2.89226e-21 0.000491272
-5.69984 2.05283e-21 0.000504149
-5.66399 -3.62532e-21 0.000517449
-5.62815 -7.26594e-22 0.000531186
-5.59233 7.36868e-21 0.000545379
-5.55653 7.09355e-21 0.000560047
-5.52074 -1.17804e-20 0.000575207
-5.48497 -1.00784e-21 0.000590881
-5.4492 3.04256e-21 0.00060709
-5.41346 5.03843e-21 0.000623855
-5.37773 -8.85758e-21 0.000641199
-5.34201 2.08191e-21 0.000659148
-5.30631 5.99214e-21 0.000677726
-5.27062 -3.10917e-21 0.00069696
-5.23494 8.97366e-22 0.000716878
-5.19928 -8.58402e-21 0.00073751
-5.16363 -1.46543e-20 0.000758887
-5.128 6.63932e-21 0.000781042
-5.09237 -1.21337e-20 0.000804009
-5.05677 -1.09199e-21 0.000827823
-5.02117 -1.33582e-20 0.000852523
-4.98559 -7.62225e-21 0.00087815
-4.95002 -3.44989e-22 0.000904744
-4.91446 -1.96976e-20 0.000932351
-4.87892 1.24645e-20 0.000961017
-4.84339 -4.49328e-21 0.000990792
-4.80787 -1.29777e-21 0.00102173
-4.77237 -1.16113e-20 0.00105388
-4.73687 -9.93247e-21 0.00108731
-4.70139 -5.77994e-21 0.00112207
-4.66592 -2.17461e-20 0.00115823
-4.63046 1.95811e-20 0.00119586
-4.59502 -2.44633e-21 0.00123504
-4.55958 -1.61737e-21 0.00127583
-4.52416 1.13131e-20 0.00131832
-4.48875 -3.02378e-22 0.0013626
-4.45335 -7.54889e-21 0.00140876
-4.41797 -1.12881e-20 0.00145689
-4.38259 7.4696e-21 0.0015071
-4.34722 -1.80498e-20 0.0015595
-4.31187 4.3255e-21 0.0016142
-4.27653 5.23968e-21 0.00167133
-4.24119 -1.75305e-20 0.00173101
-4.20587 -5.17489e-21 0.0017934
-4.17056 1.45153e-21 0.00185864
-4.13526 9.98153e-21 0.00192688
-4.09997 3.21867e-20 0.00199829
-4.06469 -2.26748e-20 0.00207307
-4.02942 4.37532e-20 0.00215139
-3.99416 -2.54787e-20 0.00223347
-3.95891 2.18522e-20 0.00231953
-3.92367 5.89386e-22 0.0024098
-3.88844 1.39798e-20 0.00250453
-3.85322 -3.67833e-20 0.00260399
-3.81801 1.67153e-20 0.00270848
-3.7828 -7.47437e-20 0.00281831
-3.74761 -2.17248e-20 0.0029338
-3.71243 -7.75163e-21 0.00305533
-3.67726 -5.59421e-20 0.00318326
-3.64209 -3.86903e-20 0.00331803
-3.60694 7.25955e-21 0.00346007
-3.57179 6.82101e-21 0.00360988
-3.53665 2.40587e-20 0.00376796
-3.50152 -2.68836e-20 0.00393489
-3.4664 -1.01354e-20 0.00411127
-3.43129 -3.25052e-20 0.00429776
-3.39619 1.1034e-20 0.00449507
-3.36109 -1.05257e-19 0.00470398
-3.32601 -7.71634e-20 0.00492532
-3.29093 2.37174e-20 0.00516002
-3.25586 4.54229e-20 0.00540906
-3.2208 7.30838e-20 0.00567351
-3.18574 8.65135e-20 0.00595457
-3.1507 -9.47256e-21 0.00625352
-3.11566 1.58037e-20 0.00657176
-3.08063 4.39222e-20 0.00691084
-3.0456 -1.24778e-20 0.00727244
-3.01059 -9.95594e-21 0.00765841
-2.97558 2.23991e-20 0.00807078
-2.94058 -1.57543e-19 0.0085118
-2.90558 -1.4806e-19 0.00898393
-2.87059 -1.87275e-19 0.00948989
-2.83561 1.04038e-19 0.0100327
-2.80064 2.73049e-21 0.0106157
-2.76567 -3.54472e-20 0.0112425
-2.73071 -1.31291e-19 0.0119173
-2.69576 4.0689e-19 0.0126447
-2.66081 2.61972e-19 0.0134297
-2.62587 1.82369e-19 0.014278
-2.59094 2.82465e-20 0.015196
-2.55601 2.08138e-19 0.0161908
-2.52109 -4.78084e-19 0.0172706
-2.48617 -1.81533e-19 0.0184442
-2.45126 -2.37306e-19 0.0197219
-2.41636 3.66088e-19 0.0211154
-2.38146 3.90778e-19 0.0226377
-2.34657 1.71611e-19 0.0243037
-2.31168 3.84138e-19 0.0261305
-2.2768 -7.35183e-19 0.0281375
-2.24192 5.06833e-19 0.0303471
-2.20705 -7.16228e-19 0.032785
-2.17219 -5.96691e-19 0.0354809
-2.13733 -7.07748e-19 0.0384692
-2.10247 8.2631e-19 0.0417897
-2.06762 8.42304e-19 0.0454891
-2.03278 2.20907e-18 0.0496219
-1.99794 1.3134e-19 0.0542522
-1.9631 -1.65817e-18 0.0594557
-1.92827 7.84046e-19 0.0653218
-1.89345 -3.96027e-19 0.0719574
-1.85862 -1.81214e-19 0.0794898
-1.82381 -1.92372e-18 0.088072
-1.78899 1.38619e-18 0.0978888
-1.75419 8.62217e-19 0.109164
-1.71938 -3.8494e-18 0.122171
-1.68458 -2.91772e-18 0.137242
-1.64979 -9.58464e-19 0.154789
-1.61499 -1.00024e-17 0.175319
-1.58021 1.37855e-17 0.199459
-1.54542 -7.37205e-18 0.22799
-1.51064 -7.13174e-19 0.261885
-1.47586 9.45782e-18 0.30235
-1.44109 -6.2621e-18 0.35088
-1.40632 1.04138e-17 0.409304
-1.37155 -2.49102e-18 0.47982
-1.33679 1.79492e-17 0.564974
-1.30203 -8.54996e-18 0.667529
-1.26727 3.60738e-17 0.790106
-1.23251 1.5918e-17 0.934436
-1.19776 3.0075e-17 1.10003
-1.16301 -2.88122e-17 1.2822
-1.12827 -1.35763e-17 1.46995
-1.09352 -1.19448e-17 1.64495
-1.05878 -1.35479e-18 1.78398
-1.02405 -1.17545e-17 1.86572
-0.989309 -5.52055e-18 1.87916
-0.954576 -3.51965e-17 1.8281
-0.919844 8.87999e-17 1.72828
-0.885115 5.07843e-17 1.59986
-0.850388 1.31007e-16 1.46086
-0.815663 4.49645e-17 1.324
-0.78094 8.67655e-17 1.19667
-0.746219 8.46339e-17 1.08222
-0.711499 1.49064e-17 0.981486
-0.676781 1.24011e-18 0.893891
-0.642065 2.2132e-17 0.818228
-0.60735 -1.18568e-17 0.753076
-0.572637 -4.32689e-17 0.697035
-0.537925 -2.52149e-17 0.648821
-0.503214 -2.69878e-17 0.607314
-0.468504 -1.99708e-17 0.571553
-0.433796 -3.27727e-18 0.54073
-0.399089 -6.74503e-18 0.514167
-0.364382 -4.57708e-18 0.491302
-0.329676 -4.61506e-18 0.47167
-0.294972 1.3933e-18 0.454886
-0.260267 -6.32591e-19 0.440632
-0.225564 -2.58846e-18 0.42865
-0.190861 -4.98522e-18 0.418728
-0.156158 -2.79384e-18 0.410696
-0.121456 -3.40459e-19 0.404421
-0.0867541 -1.00193e-18 0.3998
-0.0520524 -5.44927e-19 0.396759
-0.0173508 1.11673e-19 0.395251
0.0173508 1.45245e-19 0.395251
0.0520524 4.38667e-19 0.396759
0.0867541 -1.33353e-18 0.3998
0.121456 1.07811e-18 0.404421
0.156158 4.53441e-19 0.410696
0.190861 1.69893e-18 0.418728
0.225564 -1.71074e-18 0.42865
0.260267 6.46545e-18 0.440632
0.294972 1.02762e-17 0.454886
0.329676 3.72645e-18 0.47167
0.364382 3.10401e-18 0.491302
0.399089 4.86404e-18 0.514167
0.433796 -1.73218e-17 0.54073
0.468504 3.191e-18 0.571553
0.503214 7.55087e-18 0.607314
0.537925 -1.36894e-17 0.648821
0.572637 -8.76757e-19 0.697035
0.60735 -1.98895e-17 0.753076
0.642065 5.76061e-17 0.818228
0.676781 -1.12271e-17 0.893891
0.711499 -9.5923e-19 0.981486
0.746219 1.91309e-17 1.08222
0.78094 1.11146e-16 1.19667
0.815663 -1.75751e-17 1.324
0.850388 -1.39876e-16 1.46086
0.885115 -3.51317e-17 1.59986
0.919844 -8.10636e-17 1.72828
0.954576 -2.33865e-17 1.8281
0.989309 1.45274e-17 1.87916
1.02405 3.76508e-17 1.86572
1.05878 1.76692e-19 1.78398
1.09352 -1.20531e-17 1.64495
1.12827 3.2566e-17 1.46995
1.16301 -2.67606e-17 1.2822
1.19776 4.3978e-17 1.10003
1.23251 -3.96028e-17 0.934436
1.26727 1.47977e-18 0.790106
1.30203 3.98693e-17 0.667529
1.33679 -9.46207e-18 0.564974
1.37155 -1.55136e-19 0.47982
1.40632 2.92421e-18 0.409304
1.44109 1.1323e-17 0.35088
1.47586 2.87808e-17 0.30235
1.51064 7.91731e-18 0.261885
1.54542 4.35018e-18 0.22799
1.58021 3.57627e-18 0.199459
1.61499 -1.46812e-17 0.175319
1.64979 3.59957e-18 0.154789
1.68458 2.6512e-18 0.137242
1.71938 6.33323e-18 0.122171
1.75419 -2.513e-18 0.109164
1.78899 -3.01651e-18 0.0978888
1.82381 1.59967e-18 0.088072
1.85862 2.04721e-18 0.0794898
1.89345 -2.2381e-18 0.0719574
1.92827 3.01249e-19 0.0653218
1.9631 -3.33519e-19 0.0594557
1.99794 -1.58045e-18 0.0542522
2.03278 -9.02617e-19 0.0496219
2.06762 -1.12732e-18 0.0454891
2.10247 2.68414e-18 0.0417897
2.13733 1.2671e-19 0.0384692
2.17219 -2.37389e-19 0.0354809
2.20705 5.78786e-19 0.032785
2.24192 1.04408e-19 0.0303471
2.2768 -1.31765e-19 0.0281375
2.31168 3.22418e-19 0.0261305
2.34657 2.47366e-19 0.0243037
2.38146 6.62529e-19 0.0226377
2.41636 1.92015e-19 0.0211154
2.45126 5.53356e-19 0.0197219
2.48617 5.06114e-20 0.0184442
2.52109 -1.16382e-19 0.0172706
2.55601 -3.36967e-19 0.0161908
2.59094 9.0549e-20 0.015196
2.62587 -6.48455e-20 0.014278
2.66081 -1.9616e-19 0.0134297
2.69576 -1.94465e-20 0.0126447
2.73071 -9.09072e-20 0.0119173
2.76567 -4.58324e-20 0.0112425
2.80064 -1.52224e-19 0.0106157
2.83561 5.21955e-20 0.0100327
2.87059 2.23726e-19 0.00948989
2.90558 -4.66082e-20 0.00898393
2.94058 1.24578e-19 0.0085118
2.97558 -2.74052e-20 0.00807078
3.01059 8.13775e-20 0.00765841
3.0456 9.08839e-20 0.00727244
3.08063 1.21158e-19 0.00691084
3.11566 -1.56539e-20 0.00657176
3.1507 2.07108e-19 0.00625352
3.18574 2.36223e-20 0.00595457
3.2208 -7.4673e-20 0.00567351
3.25586 5.33943e-20 0.00540906
3.29093 7.28147e-20 0.00516002
3.32601 -4.80263e-20 0.00492532
3.36109 -1.20319e-19 0.00470398
3.39619 -4.57275e-20 0.00449507
3.43129 -7.14965e-20 0.00429776
3.4664 5.46995e-20 0.00411127
3.50152 -5.2084e-21 0.00393489
3.53665 -6.30112e-20 0.00376796
3.57179 -1.80304e-20 0.00360988
3.60694 -2.32556e-21 0.00346007
3.64209 -1.83403e-20 0.00331803
3.67726 -5.51978e-20 0.00318326
3.71243 5.50852e-20 0.00305533
3.74761 -1.52042e-21 0.0029338
3.7828 7.88057e-21 0.00281831
3.81801 3.03647e-20 0.00270848
3.85322 -1.27613e-20 0.00260399
3.88844 -2.1897e-20 0.00250453
3.92367 6.17477e-20 0.0024098
3.95891 -2.49684e-20 0.00231953
3.99416 1.45872e-20 0.00223347
4.02942 -9.04217e-21 0.00215139
4.06469 -3.12341e-20 0.00207307
4.09997 2.15546e-20 0.00199829
4.13526 -4.93211e-20 0.00192688
4.17056 -1.3704e-20 0.00185864
4.20587 9.97494e-21 0.0017934
4.24119 -9.75277e-21 0.00173101
4.27653 4.7651e-21 0.00167133
4.31187 4.151e-21 0.0016142
4.34722 -2.35318e-20 0.0015595
4.38259 1.7144e-20 0.0015071
4.41797 1.14735e-20 0.00145689
4.45335 -2.846e-21 0.00140876
4.48875 9.86001e-21 0.0013626
4.52416 5.55352e-21 0.00131832
4.55958 1.46522e-20 0.00127583
4.59502 8.15792e-21 0.00123504
4.63046 -1.75475e-22 0.00119586
4.66592 -9.81909e-21 0.00115823
4.70139 -1.65642e-20 0.00112207
4.73687 7.23896e-22 0.00108731
4.77237 1.00956e-21 0.00105388
4.80787 -1.39881e-20 0.00102173
4.84339 4.79734e-21 0.000990792
4.87892 6.55863e-21 0.000961017
4.91446 -5.55376e-21 0.000932351
4.95002 1.69777e-21 0.000904744
4.98559 6.42043e-21 0.00087815
5.02117 -4.59297e-21 0.000852523
5.05677 -1.76349e-21 0.000827823
5.09237 -5.2995e-21 0.000804009
5.128 1.04959e-20 0.000781042
5.16363 4.67053e-21 0.000758887
5.19928 7.94866e-21 0.00073751
5.23494 1.57599e-21 0.000716878
5.27062 -9.7644e-21 0.00069696
5.30631 -6.08797e-21 0.000677726
5.34201 -1.04828e-20 0.000659148
5.37773 -4.46972e-21 0.000641199
5.41346 2.58701e-21 0.000623855
5.4492 -4.41531e-22 0.00060709
5.48497 1.38268e-21 0.000590881
5.52074 6.38835e-21 0.000575207
5.55653 2.29899e-21 0.000560047
5.59233 6.25774e-22 0.000545379
5.62815 1.8315e-21 0.000531186
5.66399 2.78378e-21 0.000517449
5.69984 -1.67057e-21 0.000504149
5.7357 -1.72954e-21 0.000491272
5.77158 3.88559e-22 0.0004788
5.80748 -1.93406e-21 0.000466718
5.84339 6.18935e-23 0.000455013
5.87932 2.60324e-21 0.000443669
5.91526 3.94568e-21 0.000432673
5.95122 2.94583e-22 0.000422013
5.9872 4.59843e-22 0.000411677
6.02319 -4.05836e-22 0.000401652
6.05919 4.72273e-23 0.000391928
6.09522 -7.37529e-22 0.000382494
6.13126 1.91863e-21 0.000373339
6.16732 -3.48828e-21 0.000364453
6.20339 -4.18498e-22 0.000355828
6.23949 -1.77937e-21 0.000347454
6.27559 -2.66802e-21 0.000339322
6.31172 3.80771e-21 0.000331424
6.34786 3.09131e-21 0.000323752
6.38403 2.99603e-22 0.000316298
6.42021 2.70248e-21 0.000309055
6.4564 -4.27472e-22 0.000302015
6.49262 4.37297e-22 0.000295173
6.52885 5.93406e-22 0.00028852
6.5651 -1.49927e-21 0.000282052
6.60137 3.36889e-22 0.000275762
6.63766 8.82534e-22 0.000269643
6.67397 2.4507e-21 0.000263691
6.71029 7.17406e-22 0.0002579
6.74664 -2.53542e-21 0.000252265
6.783 -3.39143e-22 0.000246781
6.81938 7.31295e-22 0.000241443
6.85579 4.75626e-22 0.000236247
6.89221 6.89805e-22 0.000231187
6.92865 -1.78056e-21 0.00022626
6.96511 -2.3846e-21 0.000221461
7.00159 2.30086e-21 0.000216787
7.0381 1.74817e-21 0.000212234
7.07462 -9.83956e-22 0.000207798
7.11116 -8.9648e-22 0.000203474
7.14772 -4.73513e-22 0.000199261
7.18431 -5.20405e-23 0.000195155
7.22091 2.59933e-23 0.000191152
7.25754 4.70995e-22 0.000187249
7.29418 1.48042e-21 0.000183443
7.33085 -2.05387e-21 0.000179732
7.36754 -8.42574e-23 0.000176112
7.40425 5.4835e-22 0.000172582
7.44099 -6.22945e-22 0.000169138
7.47774 -1.36433e-21 0.000165777
7.51452 -7.54427e-22 0.000162498
7.55132 -1.46532e-23 0.000159298
7.58814 8.69389e-22 0.000156175
7.62498 -1.90103e-22 0.000153126
7.66185 1.06269e-21 0.00015015
7.69874 -9.94142e-22 0.000147244
7.73566 1.37089e-21 0.000144406
7.77259 -2.06442e-23 0.000141635
7.80955 -3.2962e-22 0.000138929
7.84654 -9.38481e-22 0.000136286
7.88355 1.52459e-21 0.000133703
7.92058 7.65129e-22 0.00013118
7.95763 1.80641e-22 0.000128715
7.99471 6.39212e-22 0.000126307
8.03182 2.41386e-22 0.000123953
8.06895 2.14097e-22 0.000121652
8.1061 8.67609e-22 0.000119403
8.14328 1.45437e-22 0.000117204
8.18049 -8.50259e-22 0.000115055
8.21772 -8.14167e-23 0.000112953
8.25497 5.59008e-23 0.000110898
8.29226 3.08617e-23 0.000108888
8.32956 4.76916e-22 0.000106922
8.3669 -2.19225e-22 0.000104999
8.40426 -1.6653e-22 0.000103118
8.44165 -1.23056e-22 0.000101278
8.47906 -9.18122e-23 9.9477e-05
8.5165 -9.81084e-22 9.77151e-05
8.55397 9.28483e-22 9.59909e-05
8.59146 -2.85733e-22 9.43034e-05
8.62899 4.72965e-22 9.26518e-05
8.66654 -3.26012e-22 9.1035e-05
8.70412 -1.12976e-22 8.94524e-05
8.74172 9.00367e-22 8.79028e-05
8.77936 -1.46066e-23 8.63857e-05
8.81702 6.53091e-22 8.49001e-05
8.85471 3.30887e-22 8.34453e-05
8.89244 3.96317e-22 8.20205e-05
8.93019 -2.57598e-22 8.0625e-05
8.96797 8.49905e-22 7.92581e-05
9.00578 -1.93694e-22 7.7919e-05
9.04362 -1.92871e-22 7.66071e-05
9.08149 7.58391e-22 7.53218e-05
9.11939 3.07447e-22 7.40624e-05
9.15732 -3.22646e-23 7.28283e-05
9.19528 2.18734e-22 7.16189e-05
9.23327 -2.51233e-22 7.04336e-05
9.2713 -4.41002e-23 6.92718e-05
9.30935 -5.28604e-22 6.8133e-05
9.34744 7.59273e-23 6.70166e-05
9.38556 6.29218e-23 6.59221e-05
9.42371 -3.01641e-22 6.48491e-05
9.46189 7.13567e-23 6.37969e-05
9.50011 5.89729e-22 6.27652e-05
9.53836 -6.73777e-23 6.17534e-05
9.57664 -3.63031e-22 6.07612e-05
9.61496 3.04276e-22 5.9788e-05
9.65331 -3.66752e-22 5.88334e-05
9.69169 8.41423e-23 5.7897e-05
9.73011 1.48275e-22 5.69783e-05
9.76856 2.42753e-22 5.60771e-05
9.80704 -3.65801e-22 5.51929e-05
9.84557 -2.56566e-22 5.43253e-05
9.88412 1.27154e-22 5.34739e-05
9.92271 -2.31054e-22 5.26384e-05
9.96134 -1.28299e-22 5.18184e-05
10 -1.85395e-22 5.10137e-05
10.0387 1.09857e-22 5.02238e-05
10.0774 -1.01606e-22 4.94484e-05
10.1162 -1.20652e-22 4.86873e-05
10.155 -5.23129e-24 4.794e-05
10.1939 8.19199e-23 4.72064e-05
10.2328 3.56678e-23 4.64861e-05
10.2717 2.1843e-22 4.57788e-05
10.3106 9.91113e-23 4.50842e-05
10.3496 -3.74958e-22 4.44022e-05
10.3887 -1.59652e-22 4.37323e-05
10.4278 -1.48771e-22 4.30744e-05
10.4669 9.19361e-23 4.24282e-05
10.506 -1.52871e-22 4.17935e-05
10.5452 1.31392e-22 4.11699e-05
10.5845 1.35431e-23 4.05574e-05
10.6238 -2.96483e-23 3.99556e-05
10.6631 -1.58781e-22 3.93643e-05
10.7024 -1.2659e-22 3.87834e-05
10.7418 -1.82891e-22 3.82125e-05
10.7813 9.98835e-24 3.76515e-05
10.8208 -3.24743e-23 3.71002e-05
10.8603 4.47473e-23 3.65584e-05
10.8999 4.76867e-23 3.60259e-05
10.9395 1.84665e-23 3.55026e-05
10.9792 -1.1963e-23 3.49881e-05
11.0189 3.04081e-22 3.44824e-05
11.0586 -1.79112e-22 3.39852e-05
11.0984 -2.23681e-23 3.34964e-05
11.1383 -1.35462e-22 3.30159e-05
11.1781 -9.36288e-23 3.25434e-05
11.2181 -1.57971e-22 3.20789e-05
11.2581 -7.75818e-23 3.1622e-05
11.2981 9.65693e-23 3.11728e-05
11.3381 -6.69285e-23 3.0731e-05
11.3783 -7.29723e-23 3.02966e-05
11.4184 -1.85254e-23 2.98692e-05
11.4587 6.58702e-24 2.94489e-05
11.4989 8.72102e-23 2.90355e-05
11.5392 -9.68805e-23 2.86289e-05
11.5796 4.13218e-23 2.82288e-05
11.62 -1.68392e-22 2.78352e-05
11.6605 1.6149e-22 2.74481e-05
11.701 1.18547e-24 2.70671e-05
11.7415 1.86902e-23 2.66923e-05
11.7822 -1.21922e-22 2.63235e-05
11.8228 -7.78792e-23 2.59606e-05
11.8636 1.34493e-23 2.56034e-05
11.9043 1.04071e-22 2.5252e-05
11.9452 -2.05045e-22 2.49061e-05
11.986 -2.8639e-23 2.45657e-05
12.027 -4.47443e-23 2.42306e-05
12.068 -3.57596e-23 2.39008e-05
12.109 1.4266e-23 2.35762e-05
12.1501 -1.86013e-23 2.32566e-05
12.1913 -1.18898e-22 2.2942e-05
12.2325 -9.67115e-23 2.26323e-05
12.2738 4.94185e-23 2.23274e-05
12.3151 -6.64088e-23 2.20272e-05
12.3565 -4.07957e-23 2.17316e-05
12.3979 1.12201e-22 2.14406e-05
12.4394 -8.30573e-23 2.1154e-05
12.481 2.75502e-23 2.08718e-05
12.5226 -6.13873e-23 2.05939e-05
12.5643 7.47065e-24 2.03202e-05
12.6061 -5.25963e-23 2.00506e-05
12.6479 -1.06038e-22 1.97851e-05
12.6898 -5.95862e-23 1.95237e-05
12.7317 1.41084e-22 1.92661e-05
12.7737 -4.06074e-23 1.90124e-05
12.8158 1.99948e-23 1.87624e-05
12.8579 -5.5392e-24 1.85162e-05
12.9001 1.68739e-23 1.82737e-05
12.9424 -5.86355e-23 1.80347e-05
12.9847 1.9422e-23 1.77993e-05
13.0271 -8.05971e-24 1.75673e-05
13.0696 -2.43148e-23 1.73388e-05
13.1121 -2.07152e-23 1.71135e-05
13.1547 -2.10209e-23 1.68916e-05
13.1974 -3.67861e-23 1.66729e-05
13.2402 7.69151e-23 1.64574e-05
13.283 7.57614e-23 1.6245e-05
13.3259 2.06378e-23 1.60357e-05
13.3689 -1.63467e-23 1.58293e-05
13.4119 1.38747e-24 1.5626e-05
13.455 -2.93732e-23 1.54255e-05
13.4982 -3.0669e-23 1.5228e-05
13.5415 -3.84308e-23 1.50332e-05
13.5848 -1.6593e-23 1.48412e-05
13.6283 -7.09658e-23 1.46519e-05
13.6718 -4.40228e-23 1.44653e-05
13.7153 6.3207e-23 1.42814e-05
13.759 -3.24671e-24 1.41e-05
13.8028 -2.72466e-23 1.39212e-05
13.8466 5.5349e-23 1.37448e-05
13.8905 -6.31517e-23 1.35709e-05
13.9345 1.01479e-22 1.33995e-05
13.9786 6.05341e-23 1.32304e-05
14.0227 -3.07602e-23 1.30637e-05
14.067 3.54869e-23 1.28992e-05
14.1113 2.18717e-23 1.27371e-05
14.1558 -2.36252e-23 1.25771e-05
14.2003 6.62401e-24 1.24193e-05
14.2449 1.45022e-23 1.22637e-05
14.2896 -4.47889e-23 1.21103e-05
14.3344 4.00786e-23 1.19588e-05
14.3793 -4.15728e-23 1.18095e-05
14.4243 2.29456e-23 1.16622e-05
14.4693 1.89311e-23 1.15168e-05
14.5145 -5.82603e-23 1.13734e-05
14.5598 1.46293e-23 1.12319e-05
14.6052 1.26779e-23 1.10924e-05
14.6506 -2.0788e-23 1.09546e-05
14.6962 -2.0181e-23 1.08187e-05
14.7419 -4.6398e-24 1.06847e-05
14.7877 4.15427e-24 1.05523e-05
14.8336 -1.88598e-23 1.04218e-05
14.8796 1.59693e-23 1.02929e-05
14.9257 1.13178e-23 1.01657e-05
14.9719 -2.30236e-23 1.00402e-05
15.0182 -8.27582e-24 9.91638e-06
15.0647 1.03995e-23 9.79413e-06
15.1112 6.3216e-24 9.67346e-06
15.1579 1.68079e-23 9.55436e-06
15.2047 6.30852e-23 9.43679e-06
15.2516 1.50606e-23 9.32073e-06
15.2986 -2.41635e-23 9.20617e-06
15.3458 -2.85992e-23 9.09307e-06
15.393 8.14395e-24 8.98141e-06
15.4404 3.99261e-23 8.87117e-06
15.488 6.09266e-23 8.76234e-06
15.5356 -3.76755e-23 8.65488e-06
15.5834 -2.08142e-23 8.54877e-06
15.6313 3.6413e-23 8.44401e-06
15.6794 -5.38647e-23 8.34055e-06
15.7276 2.86444e-23 8.23839e-06
15.7759 2.07654e-25 8.1375e-06
15.8243 -8.23855e-25 8.03787e-06
15.873 -6.62651e-24 7.93948e-06
15.9217 -3.6218e-23 7.8423e-06
15.9706 1.87903e-23 7.74631e-06
16.0197 1.03889e-23 7.65151e-06
16.0689 1.22352e-24 7.55787e-06
16.1182 1.44176e-23 7.46537e-06
16.1677 -1.15543e-23 7.374e-06
16.2174 -6.58752e-24 7.28374e-06
16.2672 -8.35892e-25 7.19457e-06
16.3172 -3.21264e-24 7.10647e-06
16.3674 2.07893e-23 7.01943e-06
16.4177 -5.31161e-24 6.93344e-06
16.4682 1.41798e-23 6.84847e-06
16.5189 9.19336e-24 6.76451e-06
16.5697 -8.11899e-24 6.68155e-06
16.6208 1.58461e-23 6.59957e-06
16.672 1.32352e-23 6.51856e-06
16.7234 1.13413e-23 6.43849e-06
16.775 -3.46072e-24 6.35937e-06
16.8268 1.57039e-23 6.28116e-06
16.8787 -3.57719e-24 6.20386e-06
16.9309 -9.1577e-24 6.12746e-06
16.9833 -7.0344e-24 6.05193e-06
17.0359 1.89779e-23 5.97727e-06
17.0887 1.20397e-24 5.90347e-06
17.1418 -3.13286e-23 5.8305e-06
17.195 -1.19425e-23 5.75836e-06
17.2485 -2.25501e-23 5.68703e-06
17.3022 4.76247e-24 5.61651e-06
17.3562 1.67486e-23 5.54677e-06
17.4104 -1.42197e-23 5.47781e-06
17.4648 -2.039e-23 5.40962e-06
17.5195 2.08969e-23 5.34217e-06
17.5744 1.18174e-23 5.27547e-06
17.6296 -1.8816e-24 5.20949e-06
17.6851 8.34972e-24 5.14423e-06
17.7408 6.66189e-24 5.07967e-06
17.7969 6.9598e-24 5.01581e-06
17.8532 2.36425e-23 4.95262e-06
17.9098 -3.32677e-24 4.89011e-06
17.9667 1.14345e-23 4.82826e-06
18.0239 7.50741e-24 4.76705e-06
18.0815 3.4423e-25 4.70648e-06
18.1393 -1.33448e-23 4.64654e-06
18.1975 -1.04937e-23 4.58721e-06
18.256 1.92451e-23 4.52848e-06
18.3149 2.20656e-23 4.47035e-06
18.3742 2.14751e-23 4.4128e-06
18.4338 -1.24655e-23 4.35582e-06
18.4938 1.34517e-23 4.2994e-06
18.5542 1.24586e-23 4.24354e-06
18.615 -4.09743e-24 4.18821e-06
18.6762 -1.10648e-23 4.13341e-06
18.7379 4.01554e-24 4.07912e-06
18.8 -1.63975e-23 4.02534e-06
18.8625 4.13017e-24 3.97206e-06
18.9255 6.15752e-24 3.91926e-06
18.9891 1.07262e-23 3.86694e-06
19.0531 3.54836e-24 3.81507e-06
19.1177 -1.32668e-23 3.76366e-06
19.1828 9.97249e-24 3.71269e-06
19.2484 7.88338e-24 3.66214e-06
19.3147 6.16077e-24 3.61201e-06
19.3816 -6.64243e-25 3.56227e-06
19.4491 5.25524e-24 3.51293e-06
19.5173 1.51848e-23 3.46397e-06
19.5862 -4.34801e-26 3.41536e-06
19.6558 1.62057e-23 3.36711e-06
19.7262 1.00286e-23 3.31918e-06
19.7974 -3.13041e-24 3.27158e-06
19.8694 9.63416e-25 3.22428e-06
19.9423 -1.11292e-23 3.17726e-06
20.0162 3.38801e-24 3.1305e-06
20.091 1.68827e-24 3.084e-06
20.1669 -1.56402e-23 3.03772e-06
20.244 -5.44772e-24 2.99164e-06
20.3222 9.20864e-24 2.94574e-06
20.4016 3.0653e-24 2.9e-06
20.4825 4.14632e-24 2.85437e-06
20.5648 -2.59286e-24 2.80884e-06
20.6487 -3.7403e-24 2.76335e-06
20.7344 -1.0285e-23 2.71787e-06
20.8219 -5.43739e-24 2.67236e-06
20.9115 -7.88004e-25 2.62675e-06
21.0034 -4.97358e-24 2.58097e-06
21.0979 -5.85596e-24 2.53495e-06
21.1952 8.57878e-25 2.48859e-06
21.2959 2.24551e-24 2.44177e-06
21.4004 1.55828e-24 2.39433e-06
21.5093 -3.30795e-24 2.34607e-06
21.6237 2.1728e-24 2.29672e-06
21.7448 -1.62715e-24 2.24587e-06
21.8747 -9.77421e-25 2.19291e-06
22.0165 -6.13756e-24 2.13682e-06
22.1768 5.23072e-24 2.07559e-06
22.3723 -4.87711e-24 2.00385e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.25Lambda0.5Nc1ClassicOneLoop/iFpTwoLoop.txt <==
-22.3723 1.78483e-23 2.00373e-06
-22.1768 3.62475e-24 2.07546e-06
-22.0165 1.01633e-24 2.13668e-06
-21.8747 -5.91682e-24 2.19277e-06
-21.7448 -5.83752e-24 2.24572e-06
-21.6237 1.14253e-24 2.29657e-06
-21.5093 1.97011e-23 2.34592e-06
-21.4004 9.65891e-24 2.39417e-06
-21.2959 1.07375e-23 2.4416e-06
-21.1952 -1.14832e-24 2.48842e-06
-21.0979 1.64185e-23 2.53477e-06
-21.0034 8.73e-24 2.58079e-06
-20.9115 -2.97806e-24 2.62656e-06
-20.8219 2.55894e-23 2.67217e-06
-20.7344 1.43761e-23 2.71768e-06
-20.6487 -6.16794e-24 2.76315e-06
-20.5648 7.54528e-24 2.80863e-06
-20.4825 1.49873e-23 2.85416e-06
-20.4016 4.15241e-23 2.89978e-06
-20.3222 3.32898e-24 2.94552e-06
-20.244 1.28989e-23 2.99141e-06
-20.1669 1.89818e-23 3.03749e-06
-20.091 5.97332e-23 3.08376e-06
-20.0162 2.62129e-23 3.13026e-06
-19.9423 3.23955e-23 3.17701e-06
-19.8694 2.46341e-23 3.22402e-06
-19.7974 2.77946e-23 3.27132e-06
-19.7262 1.55797e-23 3.31892e-06
-19.6558 -1.82405e-23 3.36683e-06
-19.5862 -1.44457e-23 3.41508e-06
-19.5173 2.60782e-23 3.46368e-06
-19.4491 6.65042e-24 3.51264e-06
-19.3816 1.00113e-23 3.56198e-06
-19.3147 8.17694e-25 3.6117e-06
-19.2484 4.61414e-23 3.66183e-06
-19.1828 1.45723e-23 3.71237e-06
-19.1177 4.82477e-23 3.76334e-06
-19.0531 1.78259e-23 3.81475e-06
-18.9891 -1.82769e-23 3.86661e-06
-18.9255 -1.63804e-23 3.91892e-06
-18.8625 1.99824e-23 3.97171e-06
-18.8 -1.98794e-24 4.02499e-06
-18.7379 -2.111e-23 4.07876e-06
-18.6762 7.21645e-24 4.13304e-06
-18.615 -2.04697e-23 4.18783e-06
-18.5542 -5.59466e-23 4.24315e-06
-18.4938 2.70685e-23 4.29901e-06
-18.4338 8.24342e-23 4.35542e-06
-18.3742 6.4684e-23 4.4124e-06
-18.3149 -3.50834e-23 4.46994e-06
-18.256 -5.07501e-23 4.52806e-06
-18.1975 4.09169e-23 4.58678e-06
-18.1393 3.91828e-23 4.6461e-06
-18.0815 -3.85809e-25 4.70603e-06
-18.0239 -1.67814e-23 4.7666e-06
-17.9667 1.28594e-23 4.82779e-06
-17.9098 5.5117e-23 4.88964e-06
-17.8532 -2.8502e-23 4.95214e-06
-17.7969 6.65735e-23 5.01531e-06
-17.7408 -2.03379e-23 5.07917e-06
-17.6851 -8.28423e-24 5.14372e-06
-17.6296 1.59695e-24 5.20897e-06
-17.5744 1.02859e-23 5.27494e-06
-17.5195 -1.51328e-23 5.34163e-06
-17.4648 -2.9681e-23 5.40907e-06
-17.4104 7.39864e-23 5.47725e-06
-17.3562 8.74328e-23 5.5462e-06
-17.3022 7.10162e-23 5.61593e-06
-17.2485 -2.57177e-23 5.68644e-06
-17.195 -8.74532e-23 5.75776e-06
-17.1418 -2.83962e-23 5.82988e-06
-17.0887 1.13131e-23 5.90284e-06
-17.0359 -1.64572e-23 5.97663e-06
-16.9833 -1.61337e-23 6.05128e-06
-16.9309 -2.62262e-23 6.12679e-06
-16.8787 -5.78976e-23 6.20319e-06
-16.8268 4.78609e-24 6.28047e-06
-16.775 -3.62686e-23 6.35867e-06
-16.7234 5.1208e-23 6.43778e-06
-16.672 -1.33639e-23 6.51783e-06
-16.6208 -5.61368e-23 6.59883e-06
-16.5697 -1.50065e-22 6.6808e-06
-16.5189 -1.7614e-22 6.76375e-06
-16.4682 -8.73898e-23 6.84769e-06
-16.4177 2.91166e-23 6.93264e-06
-16.3674 -1.14602e-22 7.01862e-06
-16.3172 -9.61413e-23 7.10564e-06
-16.2672 -1.0933e-22 7.19372e-06
-16.2174 -4.41028e-23 7.28288e-06
-16.1677 -1.47278e-22 7.37313e-06
-16.1182 -1.72692e-22 7.46448e-06
-16.0689 -1.05637e-22 7.55696e-06
-16.0197 2.19485e-23 7.65059e-06
-15.9706 -6.02921e-23 7.74537e-06
-15.9217 -1.65654e-22 7.84134e-06
-15.873 -5.10503e-23 7.9385e-06
-15.8243 -2.99055e-23 8.03688e-06
-15.7759 6.29307e-23 8.13649e-06
-15.7276 -1.05493e-23 8.23736e-06
-15.6794 -2.2846e-22 8.3395e-06
-15.6313 -2.45354e-23 8.44294e-06
-15.5834 -9.66397e-23 8.54768e-06
-15.5356 9.62563e-25 8.65377e-06
-15.488 -2.27022e-22 8.76121e-06
-15.4404 -2.61622e-24 8.87002e-06
-15.393 -1.23598e-22 8.98024e-06
-15.3458 8.51035e-23 9.09187e-06
-15.2986 8.30476e-23 9.20495e-06
-15.2516 1.76324e-22 9.31949e-06
-15.2047 -1.65644e-23 9.43553e-06
-15.1579 2.11889e-23 9.55307e-06
-15.1112 1.84766e-23 9.67215e-06
-15.0647 1.07509e-23 9.79279e-06
-15.0182 -1.18383e-22 9.91502e-06
-14.9719 9.83441e-23 1.00389e-05
-14.9257 8.64037e-24 1.01643e-05
-14.8796 1.8805e-23 1.02915e-05
-14.8336 -1.24848e-22 1.04203e-05
-14.7877 -1.68204e-22 1.05508e-05
-14.7419 -5.76406e-23 1.06831e-05
-14.6962 -1.48711e-22 1.08172e-05
-14.6506 4.922e-23 1.09531e-05
-14.6052 2.10824e-22 1.10908e-05
-14.5598 1.2548e-22 1.12303e-05
-14.5145 -4.97194e-23 1.13717e-05
-14.4693 8.11041e-23 1.15151e-05
-14.4243 6.07596e-23 1.16604e-05
-14.3793 -7.45888e-23 1.18077e-05
-14.3344 3.42648e-23 1.1957e-05
-14.2896 2.1092e-22 1.21084e-05
-14.2449 1.22545e-22 1.22619e-05
-14.2003 1.69526e-23 1.24174e-05
-14.1558 9.92197e-23 1.25752e-05
-14.1113 2.95715e-22 1.27351e-05
-14.067 1.42626e-23 1.28972e-05
-14.0227 4.01297e-22 1.30616e-05
-13.9786 -1.16195e-23 1.32283e-05
-13.9345 1.15267e-22 1.33974e-05
-13.8905 1.71557e-22 1.35688e-05
-13.8466 -2.23396e-22 1.37426e-05
-13.8028 1.55741e-22 1.39189e-05
-13.759 1.46604e-22 1.40977e-05
-13.7153 1.6027e-22 1.4279e-05
-13.6718 2.75828e-22 1.4463e-05
-13.6283 3.9126e-23 1.46495e-05
-13.5848 9.8428e-23 1.48387e-05
-13.5415 -1.09608e-22 1.50307e-05
-13.4982 -2.3818e-23 1.52254e-05
-13.455 3.35557e-22 1.54229e-05
-13.4119 -2.99063e-22 1.56233e-05
-13.3689 2.93718e-22 1.58266e-05
-13.3259 3.92621e-22 1.60329e-05
-13.283 -3.60585e-22 1.62422e-05
-13.2402 1.17899e-22 1.64545e-05
-13.1974 4.78416e-22 1.667e-05
-13.1547 -2.46097e-22 1.68886e-05
-13.1121 -4.90811e-23 1.71105e-05
-13.0696 -2.96695e-22 1.73356e-05
-13.0271 -1.8653e-22 1.75641e-05
-12.9847 5.37911e-23 1.7796e-05
-12.9424 3.10769e-22 1.80314e-05
-12.9001 2.71273e-22 1.82703e-05
-12.8579 6.22319e-22 1.85128e-05
-12.8158 1.99135e-22 1.87589e-05
-12.7737 2.02264e-22 1.90088e-05
-12.7317 7.98601e-23 1.92624e-05
-12.6898 3.15273e-22 1.95199e-05
-12.6479 3.98408e-22 1.97813e-05
-12.6061 3.09038e-22 2.00467e-05
-12.5643 2.74578e-22 2.03162e-05
-12.5226 5.63812e-22 2.05898e-05
-12.481 -7.13489e-23 2.08677e-05
-12.4394 2.59513e-22 2.11498e-05
-12.3979 1.69039e-22 2.14363e-05
-12.3565 -2.37982e-22 2.17273e-05
-12.3151 -2.94191e-22 2.20228e-05
-12.2738 9.08093e-22 2.23229e-05
-12.2325 6.68469e-22 2.26277e-05
-12.1913 1.78488e-22 2.29373e-05
-12.1501 -1.65811e-22 2.32518e-05
-12.109 8.79658e-23 2.35712e-05
-12.068 3.74094e-22 2.38958e-05
-12.027 5.58922e-23 2.42255e-05
-11.986 -1.10311e-22 2.45604e-05
-11.9452 -4.21779e-22 2.49007e-05
-11.9043 2.01028e-22 2.52465e-05
-11.8636 3.65327e-22 2.55978e-05
-11.8228 -4.18441e-22 2.59549e-05
-11.7822 -1.16292e-22 2.63177e-05
-11.7415 5.67279e-22 2.66863e-05
-11.701 -1.48362e-22 2.7061e-05
-11.6605 3.25221e-22 2.74419e-05
-11.62 8.93377e-22 2.78289e-05
-11.5796 -3.16628e-22 2.82223e-05
-11.5392 -2.06802e-22 2.86223e-05
-11.4989 -3.16697e-22 2.90288e-05
-11.4587 -3.8121e-23 2.94421e-05
-11.4184 6.45257e-22 2.98622e-05
-11.3783 5.15385e-23 3.02894e-05
-11.3381 -6.47399e-22 3.07237e-05
-11.2981 -3.39386e-22 3.11653e-05
-11.2581 3.11317e-22 3.16144e-05
-11.2181 -7.56939e-22 3.2071e-05
-11.1781 3.26035e-22 3.25354e-05
-11.1383 4.41719e-23 3.30077e-05
-11.0984 -6.63834e-22 3.34881e-05
-11.0586 1.88505e-22 3.39767e-05
-11.0189 2.86142e-22 3.44737e-05
-10.9792 -2.24335e-22 3.49792e-05
-10.9395 -9.13141e-22 3.54935e-05
-10.8999 -4.9013e-22 3.60167e-05
-10.8603 -1.69064e-22 3.6549e-05
-10.8208 -6.97622e-22 3.70906e-05
-10.7813 3.51688e-22 3.76416e-05
-10.7418 -1.27281e-21 3.82024e-05
-10.7024 -1.32275e-21 3.8773e-05
-10.6631 -1.04362e-21 3.93537e-05
-10.6238 -1.02133e-21 3.99448e-05
-10.5845 -7.12313e-22 4.05463e-05
-10.5452 -4.57664e-22 4.11586e-05
-10.506 8.84012e-23 4.17819e-05
-10.4669 -1.89325e-22 4.24164e-05
-10.4278 1.10779e-22 4.30623e-05
-10.3887 -1.82464e-21 4.37199e-05
-10.3496 1.32686e-21 4.43895e-05
-10.3106 4.16899e-23 4.50713e-05
-10.2717 8.29254e-22 4.57655e-05
-10.2328 -9.00167e-22 4.64725e-05
-10.1939 -2.02436e-21 4.71925e-05
-10.155 4.82294e-22 4.79258e-05
-10.1162 -9.75864e-22 4.86728e-05
-10.0774 -3.67932e-22 4.94336e-05
-10.0387 -6.56859e-22 5.02086e-05
-10 -8.80092e-22 5.09981e-05
-9.96134 -1.85413e-21 5.18025e-05
-9.92271 -1.11909e-21 5.26221e-05
-9.88412 -2.03177e-21 5.34572e-05
-9.84557 2.132e-21 5.43082e-05
-9.80704 -2.09209e-21 5.51754e-05
-9.76856 -3.57619e-22 5.60592e-05
-9.73011 -1.83058e-22 5.696e-05
-9.69169 -1.55637e-21 5.78782e-05
-9.65331 -2.04004e-21 5.88142e-05
-9.61496 -1.83268e-21 5.97683e-05
-9.57664 1.95551e-21 6.07411e-05
-9.53836 -3.94452e-21 6.17328e-05
-9.50011 1.70691e-22 6.27441e-05
-9.46189 -1.10452e-22 6.37753e-05
-9.42371 2.10091e-23 6.48269e-05
-9.38556 -1.52276e-22 6.58994e-05
-9.34744 9.65402e-22 6.69933e-05
-9.30935 -2.58439e-21 6.81091e-05
-9.2713 -3.64406e-21 6.92474e-05
-9.23327 -1.47446e-21 7.04085e-05
-9.19528 2.21372e-21 7.15932e-05
-9.15732 2.5033e-21 7.2802e-05
-9.11939 -1.14837e-21 7.40355e-05
-9.08149 -3.53049e-23 7.52942e-05
-9.04362 -1.02599e-21 7.65788e-05
-9.00578 2.25548e-21 7.789e-05
-8.96797 -2.18909e-22 7.92283e-05
-8.93019 -5.39638e-21 8.05945e-05
-8.89244 2.12716e-21 8.19892e-05
-8.85471 -2.67015e-21 8.34132e-05
-8.81702 -4.81097e-21 8.48672e-05
-8.77936 -1.5755e-21 8.63519e-05
-8.74172 6.00653e-22 8.78682e-05
-8.70412 -1.49365e-21 8.94168e-05
-8.66654 3.55696e-22 9.09985e-05
-8.62899 1.20614e-21 9.26143e-05
-8.59146 -2.1839e-21 9.4265e-05
-8.55397 -1.87879e-21 9.59514e-05
-8.5165 5.82351e-22 9.76746e-05
-8.47906 -2.55576e-21 9.94354e-05
-8.44165 -2.04108e-21 0.000101235
-8.40426 -5.30984e-21 0.000103074
-8.3669 -3.4149e-21 0.000104954
-8.32956 5.35555e-21 0.000106876
-8.29226 4.9637e-22 0.00010884
-8.25497 1.51924e-21 0.000110849
-8.21772 -7.40161e-22 0.000112903
-8.18049 1.71067e-22 0.000115003
-8.14328 -4.05963e-21 0.000117151
-8.1061 5.16399e-21 0.000119348
-8.06895 -5.26057e-21 0.000121596
-8.03182 -2.41068e-21 0.000123895
-7.99471 5.195e-21 0.000126248
-7.95763 1.24383e-21 0.000128655
-7.92058 -1.68739e-21 0.000131118
-7.88355 -1.08234e-20 0.000133639
-7.84654 8.08336e-21 0.00013622
-7.80955 3.69028e-21 0.000138861
-7.77259 -8.99609e-21 0.000141565
-7.73566 3.13563e-21 0.000144334
-7.69874 9.68074e-21 0.00014717
-7.66185 -1.32305e-20 0.000150074
-7.62498 1.40275e-21 0.000153048
-7.58814 -1.47727e-22 0.000156094
-7.55132 6.08058e-21 0.000159215
-7.51452 -8.06242e-21 0.000162413
-7.47774 6.37032e-22 0.000165689
-7.44099 -4.58043e-22 0.000169047
-7.40425 -1.36118e-20 0.000172489
-7.36754 -9.7683e-21 0.000176017
-7.33085 6.85171e-22 0.000179633
-7.29418 7.20073e-21 0.000183342
-7.25754 5.58476e-21 0.000187144
-7.22091 -1.53069e-20 0.000191044
-7.18431 1.56948e-20 0.000195044
-7.14772 5.78302e-22 0.000199147
-7.11116 1.02327e-20 0.000203356
-7.07462 -8.70482e-21 0.000207676
-7.0381 6.89312e-21 0.000212108
-7.00159 -2.23587e-20 0.000216658
-6.96511 -5.54903e-21 0.000221328
-6.92865 -9.61853e-21 0.000226122
-6.89221 -1.8842e-21 0.000231045
-6.85579 1.40599e-22 0.0002361
-6.81938 -8.22319e-21 0.000241292
-6.783 -8.72367e-22 0.000246625
-6.74664 -2.99313e-20 0.000252104
-6.71029 -9.82121e-21 0.000257734
-6.67397 8.27858e-21 0.00026352
-6.63766 6.5862e-21 0.000269466
-6.60137 -7.64638e-21 0.000275579
-6.5651 -3.0435e-20 0.000281863
-6.52885 3.06365e-20 0.000288325
-6.49262 1.15279e-20 0.000294971
-6.4564 -1.10208e-20 0.000301807
-6.42021 5.94245e-22 0.000308839
-6.38403 8.46233e-21 0.000316075
-6.34786 -1.89934e-20 0.000323522
-6.31172 -1.81365e-20 0.000331186
-6.27559 2.84097e-20 0.000339076
-6.23949 3.37243e-20 0.0003472
-6.20339 -5.53241e-21 0.000355565
-6.16732 9.87935e-21 0.000364181
-6.13126 3.61649e-21 0.000373057
-6.09522 -1.70603e-20 0.000382202
-6.05919 2.30259e-20 0.000391627
-6.02319 -2.1405e-20 0.00040134
-5.9872 -8.05871e-22 0.000411354
-5.95122 2.20189e-20 0.000421679
-5.91526 -3.85143e-20 0.000432327
-5.87932 3.29982e-20 0.00044331
-5.84339 -1.23745e-20 0.000454641
-5.80748 -3.86264e-20 0.000466334
-5.77158 1.28172e-20 0.000478401
-5.7357 -1.95919e-20 0.000490859
-5.69984 2.82713e-20 0.000503721
-5.66399 -7.42492e-21 0.000517005
-5.62815 1.32295e-21 0.000530726
-5.59233 -3.34654e-20 0.000544902
-5.55653 4.88192e-21 0.000559552
-5.52074 -6.06368e-21 0.000574694
-5.48497 2.41419e-20 0.000590349
-5.4492 3.40056e-20 0.000606537
-5.41346 -3.49294e-20 0.000623282
-5.37773 -4.91003e-20 0.000640605
-5.34201 1.03235e-19 0.000658531
-5.30631 -6.10574e-20 0.000677085
-5.27062 -1.4032e-20 0.000696295
-5.23494 -9.35919e-22 0.000716188
-5.19928 5.97374e-20 0.000736794
-5.16363 2.68814e-20 0.000758143
-5.128 2.71858e-20 0.000780269
-5.09237 -5.40743e-21 0.000803206
-5.05677 -2.13874e-20 0.00082699
-5.02117 -3.76079e-21 0.000851658
-4.98559 2.68471e-21 0.00087725
-4.95002 2.27942e-20 0.00090381
-4.91446 5.12272e-20 0.000931381
-4.87892 -7.81914e-20 0.000960009
-4.84339 -1.59598e-21 0.000989745
-4.80787 -1.18808e-20 0.00102064
-4.77237 5.98411e-20 0.00105275
-4.73687 1.81271e-19 0.00108613
-4.70139 5.55209e-20 0.00112085
-4.66592 1.80916e-20 0.00115697
-4.63046 -2.10208e-20 0.00119455
-4.59502 1.72743e-19 0.00123367
-4.55958 8.15879e-20 0.00127441
-4.52416 1.09677e-19 0.00131685
-4.48875 -3.00493e-21 0.00136107
-4.45335 1.64134e-19 0.00140717
-4.41797 -9.43311e-20 0.00145525
-4.38259 -2.9621e-20 0.0015054
-4.34722 1.69966e-19 0.00155774
-4.31187 -1.0398e-20 0.00161238
-4.27653 2.25003e-19 0.00166944
-4.24119 9.02361e-20 0.00172907
-4.20587 -9.30979e-20 0.00179139
-4.17056 1.90038e-19 0.00185656
-4.13526 -1.28826e-19 0.00192474
-4.09997 -6.14711e-20 0.0019961
-4.06469 4.62637e-19 0.00207081
-4.02942 2.29937e-19 0.00214908
-3.99416 6.35748e-20 0.0022311
-3.95891 2.64574e-19 0.00231711
-3.92367 1.79275e-20 0.00240733
-3.88844 -4.50742e-19 0.00250203
-3.85322 -6.45406e-20 0.00260146
-3.81801 1.28219e-19 0.00270593
-3.7828 5.31984e-19 0.00281575
-3.74761 8.34649e-20 0.00293125
-3.71243 1.29307e-19 0.0030528
-3.67726 6.36425e-19 0.00318078
-3.64209 9.78547e-19 0.00331562
-3.60694 -1.64342e-19 0.00345775
-3.57179 2.89224e-19 0.00360768
-3.53665 1.16368e-18 0.00376592
-3.50152 -8.48055e-19 0.00393305
-3.4664 1.19426e-18 0.00410966
-3.43129 1.41212e-19 0.00429644
-3.39619 4.57397e-19 0.00449408
-3.36109 -8.40035e-19 0.00470338
-3.32601 5.61408e-19 0.00492517
-3.29093 1.47056e-18 0.00516036
-3.25586 -2.95905e-18 0.00540995
-3.2208 1.2375e-18 0.00567502
-3.18574 8.67394e-19 0.00595674
-3.1507 8.99049e-19 0.00625638
-3.11566 7.39016e-19 0.00657535
-3.08063 -1.47914e-18 0.00691516
-3.0456 -8.52695e-19 0.00727749
-3.01059 3.15415e-19 0.00766416
-2.97558 4.61341e-19 0.00807717
-2.94058 9.75167e-19 0.00851875
-2.90558 1.82766e-18 0.0089913
-2.87059 4.37445e-18 0.00949753
-2.83561 -2.91563e-18 0.0100404
-2.80064 7.38725e-18 0.0106232
-2.76567 -3.66657e-18 0.0112495
-2.73071 -1.01845e-17 0.0119235
-2.69576 8.37134e-18 0.0126497
-2.66081 4.84161e-18 0.013433
-2.62587 -1.20561e-17 0.0142792
-2.59094 -2.77902e-18 0.0151945
-2.55601 -7.77266e-18 0.016186
-2.52109 -1.38018e-17 0.0172617
-2.48617 -1.17037e-17 0.0184304
-2.45126 -1.13561e-17 0.0197025
-2.41636 -1.33429e-18 0.0210891
-2.38146 -1.8041e-17 0.0226034
-2.34657 9.15904e-18 0.0242601
-2.31168 2.81873e-17 0.0260759
-2.2768 1.71745e-17 0.0280701
-2.24192 -1.03089e-17 0.0302648
-2.20705 5.06882e-20 0.0326851
-2.17219 8.27573e-18 0.0353604
-2.13733 -1.8725e-17 0.0383245
-2.10247 -5.11894e-18 0.0416164
-2.06762 -6.43058e-18 0.045282
-2.03278 1.15561e-17 0.0493747
-1.99794 -3.83303e-17 0.0539572
-1.9631 -6.29507e-17 0.0591033
-1.92827 9.76766e-17 0.0649006
-1.89345 -6.80949e-17 0.0714528
-1.85862 -2.0721e-16 0.0788839
-1.82381 1.69922e-17 0.0873424
-1.78899 -1.09072e-17 0.0970071
-1.75419 -2.83937e-17 0.108094
-1.71938 2.48822e-20 0.120867
-1.68458 -5.64393e-16 0.135645
-1.64979 -5.84373e-16 0.152823
-1.61499 7.35198e-16 0.172885
-1.58021 8.76059e-16 0.196428
-1.54542 -7.51054e-17 0.224192
-1.51064 1.03863e-15 0.257097
-1.47586 3.71572e-15 0.296279
-1.44109 -3.43227e-15 0.343141
-1.40632 9.46608e-17 0.399399
-1.37155 2.93983e-16 0.467109
-1.33679 -3.09319e-15 0.548666
-1.30203 7.83436e-15 0.646699
-1.26727 1.41027e-15 0.763783
-1.23251 5.68379e-16 0.901838
-1.19776 -1.98345e-14 1.06102
-1.16301 2.50391e-14 1.23805
-1.12827 5.72233e-17 1.42418
-1.09352 4.29716e-16 1.60391
-1.05878 9.25676e-14 1.7561
-1.02405 -5.09372e-14 1.85904
-0.989309 4.99139e-14 1.89821
-0.954576 4.63794e-14 1.87212
-0.919844 -4.04262e-14 1.79203
-0.885115 2.00747e-15 1.67614
-0.850388 -3.17889e-15 1.54288
-0.815663 -1.22493e-15 1.40658
-0.78094 -1.50747e-14 1.27648
-0.746219 -3.97495e-17 1.15742
-0.711499 -1.22795e-16 1.05129
-0.676781 -2.05266e-15 0.958161
-0.642065 -1.0639e-14 0.877192
-0.60735 -7.13408e-15 0.807147
-0.572637 -1.4923e-15 0.746696
-0.537925 -7.86782e-17 0.694568
-0.503214 4.69951e-15 0.649617
-0.468504 4.6277e-15 0.610847
-0.433796 -2.55726e-18 0.577405
-0.399089 3.25594e-15 0.548573
-0.364382 4.00735e-16 0.523749
-0.329676 3.65642e-16 0.502433
-0.294972 -7.9633e-16 0.484209
-0.260267 4.86557e-15 0.468735
-0.225564 1.31402e-15 0.455727
-0.190861 2.12648e-15 0.444958
-0.156158 -2.17977e-15 0.436241
-0.121456 5.44923e-16 0.429432
-0.0867541 7.65784e-16 0.424418
-0.0520524 -1.12399e-15 0.421119
-0.0173508 -9.93762e-16 0.419481
0.0173508 -4.10076e-15 0.419481
0.0520524 4.44493e-16 0.421119
0.0867541 1.51392e-15 0.424418
0.121456 6.69978e-17 0.429432
0.156158 -1.94463e-15 0.436241
0.190861 8.41613e-16 0.444958
0.225564 1.65087e-16 0.455727
0.260267 1.80573e-16 0.468735
0.294972 9.05725e-16 0.484209
0.329676 4.50198e-16 0.502433
0.364382 4.53727e-15 0.523749
0.399089 -2.66494e-16 0.548573
0.433796 -4.08884e-15 0.577405
0.468504 5.24946e-16 0.610847
0.503214 8.13317e-16 0.649617
0.537925 -6.53073e-15 0.694568
0.572637 6.66869e-15 0.746696
0.60735 8.47249e-15 0.807147
0.642065 -1.58885e-14 0.877192
0.676781 -1.80276e-14 0.958161
0.711499 3.57403e-15 1.05129
0.746219 -1.45802e-14 1.15742
0.78094 -3.78046e-14 1.27648
0.815663 -4.48609e-16 1.40658
0.850388 1.50026e-15 1.54288
0.885115 6.03381e-16 1.67614
0.919844 -4.5617e-14 1.79203
0.954576 3.6266e-15 1.87212
0.989309 -7.51509e-16 1.89821
1.02405 5.07256e-14 1.85904
1.05878 2.0513e-16 1.7561
1.09352 -8.0339e-14 1.60391
1.12827 3.18723e-14 1.42418
1.16301 -2.56486e-14 1.23805
1.19776 2.2448e-15 1.06102
1.23251 -9.81474e-16 0.901838
1.26727 3.44773e-16 0.763783
1.30203 -6.94231e-15 0.646699
1.33679 -2.65073e-15 0.548666
1.37155 4.37309e-15 0.467109
1.40632 -2.74876e-15 0.399399
1.44109 3.48272e-15 0.343141
1.47586 -2.06034e-17 0.296279
1.51064 1.48032e-15 0.257097
1.54542 5.29967e-16 0.224192
1.58021 5.98001e-16 0.196428
1.61499 4.86791e-16 0.172885
1.64979 6.35822e-16 0.152823
1.68458 -2.86931e-16 0.135645
1.71938 1.89175e-16 0.120867
1.75419 2.59824e-16 0.108094
1.78899 -3.58505e-16 0.0970071
1.82381 1.21343e-16 0.0873424
1.85862 -1.16457e-16 0.0788839
1.89345 -6.73313e-18 0.0714528
1.92827 8.82935e-17 0.0649006
1.9631 -5.27054e-17 0.0591033
1.99794 -1.50106e-17 0.0539572
2.03278 -3.83436e-17 0.0493747
2.06762 2.28014e-17 0.045282
2.10247 -4.5882e-17 0.0416164
2.13733 2.97184e-17 0.0383245
2.17219 1.46661e-19 0.0353604
2.20705 -1.16905e-17 0.0326851
2.24192 1.43964e-17 0.0302648
2.2768 3.93955e-17 0.0280701
2.31168 -3.14872e-17 0.0260759
2.34657 -1.82024e-17 0.0242601
2.38146 -2.62022e-18 0.0226034
2.41636 -3.76778e-18 0.0210891
2.45126 -1.18555e-17 0.0197025
2.48617 1.29205e-17 0.0184304
2.52109 3.03561e-19 0.0172617
2.55601 7.291e-19 0.016186
2.59094 -1.00793e-18 0.0151945
2.62587 5.14972e-18 0.0142792
2.66081 8.55855e-18 0.013433
2.69576 -6.90167e-18 0.0126497
2.73071 1.27703e-17 0.0119235
2.76567 2.07984e-18 0.0112495
2.80064 -3.23728e-18 0.0106232
2.83561 3.12113e-18 0.0100404
2.87059 -3.5247e-18 0.00949753
2.90558 -2.86814e-18 0.0089913
2.94058 1.32731e-18 0.00851875
2.97558 1.88896e-19 0.00807717
3.01059 -6.10123e-19 0.00766416
3.0456 -1.23713e-18 0.00727749
3.08063 1.97194e-18 0.00691516
3.11566 3.88351e-19 0.00657535
3.1507 -1.00172e-18 0.00625638
3.18574 7.26144e-19 0.00595674
3.2208 3.38011e-19 0.00567502
3.25586 -1.13465e-19 0.00540995
3.29093 -8.16266e-19 0.00516036
3.32601 -1.66454e-20 0.00492517
3.36109 1.38199e-18 0.00470338
3.39619 -3.76133e-19 0.00449408
3.43129 -6.7494e-20 0.00429644
3.4664 1.49597e-18 0.00410966
3.50152 -1.37768e-18 0.00393305
3.53665 5.68917e-19 0.00376592
3.57179 4.48711e-19 0.00360768
3.60694 -7.80162e-19 0.00345775
3.64209 2.60638e-19 0.00331562
3.67726 1.14849e-19 0.00318078
3.71243 -2.50589e-19 0.0030528
3.74761 -4.28005e-19 0.00293125
3.7828 6.44862e-19 0.00281575
3.81801 -2.97567e-19 0.00270593
3.85322 -3.78205e-19 0.00260146
3.88844 -1.75493e-19 0.00250203
3.92367 1.1344e-19 0.00240733
3.95891 -3.8934e-19 0.00231711
3.99416 -2.73601e-19 0.0022311
4.02942 1.6579e-19 0.00214908
4.06469 -4.05043e-19 0.00207081
4.09997 1.41194e-19 0.0019961
4.13526 -3.87874e-20 0.00192474
4.17056 -1.55159e-19 0.00185656
4.20587 -1.43256e-19 0.00179139
4.24119 -1.40969e-19 0.00172907
4.27653 1.50836e-19 0.00166944
4.31187 -4.72937e-20 0.00161238
4.34722 -6.98646e-20 0.00155774
4.38259 -2.07036e-20 0.0015054
4.41797 -1.66585e-20 0.00145525
4.45335 -1.66246e-19 0.00140717
4.48875 5.511e-20 0.00136107
4.52416 -7.90814e-21 0.00131685
4.55958 -1.24732e-19 0.00127441
4.59502 1.57925e-19 0.00123367
4.63046 7.79798e-21 0.00119455
4.66592 3.61337e-20 0.00115697
4.70139 1.91186e-20 0.00112085
4.73687 1.86152e-20 0.00108613
4.77237 -7.59936e-20 0.00105275
4.80787 -2.59983e-20 0.00102064
4.84339 9.44474e-20 0.000989745
4.87892 -1.48652e-20 0.000960009
4.91446 -1.14793e-20 0.000931381
4.95002 1.53198e-20 0.00090381
4.98559 -1.06958e-19 0.00087725
5.02117 3.37751e-20 0.000851658
5.05677 8.59805e-21 0.00082699
5.09237 -1.08106e-19 0.000803206
5.128 4.5743e-20 0.000780269
5.16363 3.24177e-20 0.000758143
5.19928 1.27525e-19 0.000736794
5.23494 -9.506e-20 0.000716188
5.27062 7.0683e-20 0.000696295
5.30631 -8.38685e-20 0.000677085
5.34201 -2.30086e-21 0.000658531
5.37773 -2.06742e-20 0.000640605
5.41346 -5.81773e-22 0.000623282
5.4492 -2.95908e-20 0.000606537
5.48497 -5.77358e-20 0.000590349
5.52074 -1.32843e-21 0.000574694
5.55653 -1.51412e-20 0.000559552
5.59233 -1.83386e-20 0.000544902
5.62815 8.89839e-21 0.000530726
5.66399 8.01096e-21 0.000517005
5.69984 -2.60755e-20 0.000503721
5.7357 -9.47405e-21 0.000490859
5.77158 7.07825e-21 0.000478401
5.80748 -1.0229e-20 0.000466334
5.84339 2.21233e-20 0.000454641
5.87932 -1.07155e-20 0.00044331
5.91526 -1.44563e-20 0.000432327
5.95122 -1.60623e-20 0.000421679
5.9872 2.03097e-20 0.000411354
6.02319 -2.90695e-20 0.00040134
6.05919 2.05461e-20 0.000391627
6.09522 -2.10781e-21 0.000382202
6.13126 3.48017e-22 0.000373057
6.16732 -2.25221e-20 0.000364181
6.20339 3.75255e-22 0.000355565
6.23949 -5.23783e-21 0.0003472
6.27559 1.17583e-21 0.000339076
6.31172 -1.31277e-20 0.000331186
6.34786 3.87399e-20 0.000323522
6.38403 5.07126e-21 0.000316075
6.42021 2.61726e-20 0.000308839
6.4564 -3.8091e-21 0.000301807
6.49262 -6.81143e-21 0.000294971
6.52885 -1.67137e-20 0.000288325
6.5651 1.34064e-20 0.000281863
6.60137 1.52502e-20 0.000275579
6.63766 -6.65189e-22 0.000269466
6.67397 -5.21351e-21 0.00026352
6.71029 2.44486e-20 0.000257734
6.74664 1.95217e-21 0.000252104
6.783 9.23648e-21 0.000246625
6.81938 -1.49295e-20 0.000241292
6.85579 -9.3329e-21 0.0002361
6.89221 9.72512e-21 0.000231045
6.92865 3.05456e-21 0.000226122
6.96511 5.95506e-21 0.000221328
7.00159 -8.27686e-21 0.000216658
7.0381 6.59412e-21 0.000212108
7.07462 -2.88352e-21 0.000207676
7.11116 -1.19438e-20 0.000203356
7.14772 9.60942e-21 0.000199147
7.18431 -2.32377e-20 0.000195044
7.22091 -1.08059e-20 0.000191044
7.25754 3.78141e-21 0.000187144
7.29418 -3.23702e-21 0.000183342
7.33085 1.36469e-21 0.000179633
7.36754 1.39056e-20 0.000176017
7.40425 1.69469e-22 0.000172489
7.44099 9.71672e-21 0.000169047
7.47774 3.45618e-21 0.000165689
7.51452 4.51522e-21 0.000162413
7.55132 -2.53234e-21 0.000159215
7.58814 8.94444e-21 0.000156094
7.62498 3.89645e-21 0.000153048
7.66185 1.74227e-20 0.000150074
7.69874 -3.77818e-21 0.00014717
7.73566 6.66454e-21 0.000144334
7.77259 8.30299e-23 0.000141565
7.80955 8.05868e-21 0.000138861
7.84654 -9.7421e-22 0.00013622
7.88355 6.12582e-21 0.000133639
7.92058 -2.91958e-21 0.000131118
7.95763 8.79122e-21 0.000128655
7.99471 4.23866e-21 0.000126248
8.03182 1.86215e-21 0.000123895
8.06895 -5.12628e-21 0.000121596
8.1061 -3.99807e-22 0.000119348
8.14328 -4.06859e-21 0.000117151
8.18049 6.18264e-22 0.000115003
8.21772 -1.15662e-21 0.000112903
8.25497 1.48982e-21 0.000110849
8.29226 1.48458e-21 0.00010884
8.32956 5.92235e-21 0.000106876
8.3669 -1.01695e-21 0.000104954
8.40426 -6.09816e-22 0.000103074
8.44165 -1.50495e-22 0.000101235
8.47906 2.52523e-21 9.94354e-05
8.5165 3.2103e-21 9.76746e-05
8.55397 -3.67141e-21 9.59514e-05
8.59146 5.75877e-21 9.4265e-05
8.62899 -2.08566e-21 9.26143e-05
8.66654 1.41339e-21 9.09985e-05
8.70412 1.73658e-21 8.94168e-05
8.74172 3.18141e-21 8.78682e-05
8.77936 2.47279e-21 8.63519e-05
8.81702 -5.79541e-23 8.48672e-05
8.85471 1.20486e-21 8.34132e-05
8.89244 2.71764e-21 8.19892e-05
8.93019 -2.65061e-21 8.05945e-05
8.96797 -8.03983e-22 7.92283e-05
9.00578 2.76672e-21 7.789e-05
9.04362 -2.47122e-22 7.65788e-05
9.08149 -1.67085e-21 7.52942e-05
9.11939 -2.44208e-21 7.40355e-05
9.15732 2.68827e-21 7.2802e-05
9.19528 1.33482e-21 7.15932e-05
9.23327 3.57012e-21 7.04085e-05
9.2713 1.63148e-21 6.92474e-05
9.30935 1.36323e-21 6.81091e-05
9.34744 1.80154e-21 6.69933e-05
9.38556 -2.33432e-21 6.58994e-05
9.42371 7.24056e-22 6.48269e-05
9.46189 -1.04119e-21 6.37753e-05
9.50011 1.39144e-21 6.27441e-05
9.53836 3.36534e-21 6.17328e-05
9.57664 -1.70139e-21 6.07411e-05
9.61496 3.0552e-21 5.97683e-05
9.65331 9.84844e-22 5.88142e-05
9.69169 1.10568e-21 5.78782e-05
9.73011 6.05373e-23 5.696e-05
9.76856 -5.52789e-22 5.60592e-05
9.80704 -1.34961e-23 5.51754e-05
9.84557 -1.81453e-22 5.43082e-05
9.88412 2.41051e-21 5.34572e-05
9.92271 1.57324e-21 5.26221e-05
9.96134 1.26195e-21 5.18025e-05
10 1.16954e-21 5.09981e-05
10.0387 1.10033e-21 5.02086e-05
10.0774 3.26293e-22 4.94336e-05
10.1162 5.07115e-22 4.86728e-05
10.155 7.44738e-22 4.79258e-05
10.1939 1.08538e-21 4.71925e-05
10.2328 6.06748e-22 4.64725e-05
10.2717 -3.90442e-22 4.57655e-05
10.3106 2.49986e-21 4.50713e-05
10.3496 -5.56215e-22 4.43895e-05
10.3887 1.76837e-22 4.37199e-05
10.4278 9.91819e-22 4.30623e-05
10.4669 -1.6182e-22 4.24164e-05
10.506 -5.94117e-22 4.17819e-05
10.5452 2.19e-22 4.11586e-05
10.5845 7.68834e-22 4.05463e-05
10.6238 1.26759e-21 3.99448e-05
10.6631 1.27513e-21 3.93537e-05
10.7024 4.96525e-22 3.8773e-05
10.7418 -7.12289e-22 3.82024e-05
10.7813 -7.05618e-22 3.76416e-05
10.8208 7.19965e-23 3.70906e-05
10.8603 1.15547e-21 3.6549e-05
10.8999 2.62421e-22 3.60167e-05
10.9395 1.6854e-22 3.54935e-05
10.9792 1.99162e-22 3.49792e-05
11.0189 1.36466e-21 3.44737e-05
11.0586 7.10567e-22 3.39767e-05
11.0984 -1.96792e-22 3.34881e-05
11.1383 1.15176e-21 3.30077e-05
11.1781 -3.64209e-22 3.25354e-05
11.2181 -2.51512e-22 3.2071e-05
11.2581 2.11603e-23 3.16144e-05
11.2981 1.09913e-21 3.11653e-05
11.3381 7.28873e-22 3.07237e-05
11.3783 -2.36854e-23 3.02894e-05
11.4184 5.05341e-22 2.98622e-05
11.4587 4.90155e-22 2.94421e-05
11.4989 8.68013e-22 2.90288e-05
11.5392 -2.40102e-22 2.86223e-05
11.5796 6.17147e-22 2.82223e-05
11.62 -4.24739e-22 2.78289e-05
11.6605 7.13401e-22 2.74419e-05
11.701 -1.40014e-23 2.7061e-05
11.7415 -2.4958e-22 2.66863e-05
11.7822 2.02738e-22 2.63177e-05
11.8228 3.14784e-22 2.59549e-05
11.8636 3.93981e-22 2.55978e-05
11.9043 -2.84023e-22 2.52465e-05
11.9452 1.3269e-22 2.49007e-05
11.986 8.86782e-22 2.45604e-05
12.027 -3.88133e-22 2.42255e-05
12.068 4.72915e-22 2.38958e-05
12.109 -1.06697e-21 2.35712e-05
12.1501 -5.71324e-22 2.32518e-05
12.1913 -7.77077e-22 2.29373e-05
12.2325 -1.09218e-21 2.26277e-05
12.2738 -1.96867e-22 2.23229e-05
12.3151 -2.89122e-22 2.20228e-05
12.3565 4.25822e-23 2.17273e-05
12.3979 1.56823e-22 2.14363e-05
12.4394 -2.36736e-22 2.11498e-05
12.481 4.13989e-23 2.08677e-05
12.5226 -6.11876e-22 2.05898e-05
12.5643 6.91016e-23 2.03162e-05
12.6061 4.272e-23 2.00467e-05
12.6479 3.02019e-22 1.97813e-05
12.6898 -2.21324e-22 1.95199e-05
12.7317 -1.09973e-22 1.92624e-05
12.7737 -2.04436e-22 1.90088e-05
12.8158 -4.36723e-22 1.87589e-05
12.8579 1.21292e-22 1.85128e-05
12.9001 2.94136e-22 1.82703e-05
12.9424 -1.12021e-22 1.80314e-05
12.9847 8.52971e-23 1.7796e-05
13.0271 -7.12199e-23 1.75641e-05
13.0696 -1.27813e-22 1.73356e-05
13.1121 4.31435e-23 1.71105e-05
13.1547 1.09914e-22 1.68886e-05
13.1974 9.23127e-23 1.667e-05
13.2402 1.28501e-22 1.64545e-05
13.283 -2.26889e-23 1.62422e-05
13.3259 -2.05805e-22 1.60329e-05
13.3689 1.73334e-22 1.58266e-05
13.4119 -4.8661e-22 1.56233e-05
13.455 -2.28618e-22 1.54229e-05
13.4982 -7.04954e-23 1.52254e-05
13.5415 -4.86884e-23 1.50307e-05
13.5848 -8.50496e-23 1.48387e-05
13.6283 -2.46592e-22 1.46495e-05
13.6718 2.52395e-22 1.4463e-05
13.7153 1.3964e-22 1.4279e-05
13.759 -2.08165e-22 1.40977e-05
13.8028 6.859e-23 1.39189e-05
13.8466 -3.67623e-23 1.37426e-05
13.8905 -1.81032e-22 1.35688e-05
13.9345 -5.43419e-22 1.33974e-05
13.9786 -4.05958e-23 1.32283e-05
14.0227 -4.26258e-22 1.30616e-05
14.067 6.17508e-23 1.28972e-05
14.1113 -2.60457e-22 1.27351e-05
14.1558 -1.60315e-22 1.25752e-05
14.2003 2.12159e-22 1.24174e-05
14.2449 -3.2598e-22 1.22619e-05
14.2896 -1.42964e-22 1.21084e-05
14.3344 -7.95517e-23 1.1957e-05
14.3793 -1.50191e-22 1.18077e-05
14.4243 -1.57039e-22 1.16604e-05
14.4693 -1.10256e-22 1.15151e-05
14.5145 -2.86682e-22 1.13717e-05
14.5598 4.46649e-24 1.12303e-05
14.6052 -6.60991e-23 1.10908e-05
14.6506 -1.72085e-23 1.09531e-05
14.6962 3.10872e-22 1.08172e-05
14.7419 -1.22461e-22 1.06831e-05
14.7877 1.03851e-22 1.05508e-05
14.8336 4.9418e-23 1.04203e-05
14.8796 -2.26745e-23 1.02915e-05
14.9257 -2.63922e-22 1.01643e-05
14.9719 1.73675e-23 1.00389e-05
15.0182 -2.0229e-23 9.91502e-06
15.0647 9.1235e-23 9.79279e-06
15.1112 2.57033e-23 9.67215e-06
15.1579 -1.69201e-22 9.55307e-06
15.2047 -1.96542e-22 9.43553e-06
15.2516 -3.16804e-23 9.31949e-06
15.2986 -6.66639e-23 9.20495e-06
15.3458 4.36444e-23 9.09187e-06
15.393 -4.55711e-23 8.98024e-06
15.4404 -2.53913e-23 8.87002e-06
15.488 -1.40041e-22 8.76121e-06
15.5356 7.38998e-23 8.65377e-06
15.5834 7.20795e-23 8.54768e-06
15.6313 6.5401e-25 8.44294e-06
15.6794 2.26169e-23 8.3395e-06
15.7276 4.69901e-23 8.23736e-06
15.7759 1.46097e-22 8.13649e-06
15.8243 -1.4078e-23 8.03688e-06
15.873 1.04132e-24 7.9385e-06
15.9217 1.87746e-22 7.84134e-06
15.9706 1.63487e-22 7.74537e-06
16.0197 3.05034e-24 7.65059e-06
16.0689 1.38583e-23 7.55696e-06
16.1182 6.08146e-24 7.46448e-06
16.1677 5.27234e-23 7.37313e-06
16.2174 1.23871e-22 7.28288e-06
16.2672 1.02168e-22 7.19372e-06
16.3172 -2.96989e-23 7.10564e-06
16.3674 -4.47403e-23 7.01862e-06
16.4177 4.55439e-23 6.93264e-06
16.4682 1.07472e-22 6.84769e-06
16.5189 -6.98395e-23 6.76375e-06
16.5697 -3.15494e-23 6.6808e-06
16.6208 -4.42921e-23 6.59883e-06
16.672 -1.26011e-23 6.51783e-06
16.7234 8.50261e-23 6.43778e-06
16.775 -2.93959e-23 6.35867e-06
16.8268 5.78954e-23 6.28047e-06
16.8787 7.77489e-23 6.20319e-06
16.9309 -4.16462e-23 6.12679e-06
16.9833 -2.53273e-23 6.05128e-06
17.0359 7.0827e-23 5.97663e-06
17.0887 1.13395e-23 5.90284e-06
17.1418 -4.35562e-23 5.82988e-06
17.195 4.29261e-23 5.75776e-06
17.2485 6.23608e-23 5.68644e-06
17.3022 2.91361e-23 5.61593e-06
17.3562 -2.36994e-23 5.5462e-06
17.4104 7.24367e-24 5.47725e-06
17.4648 -7.58278e-23 5.40907e-06
17.5195 1.03394e-22 5.34163e-06
17.5744 -2.0648e-23 5.27494e-06
17.6296 2.7116e-23 5.20897e-06
17.6851 -4.84798e-23 5.14372e-06
17.7408 -2.46821e-23 5.07917e-06
17.7969 -1.61183e-24 5.01531e-06
17.8532 -5.65659e-25 4.95214e-06
17.9098 -1.49204e-23 4.88964e-06
17.9667 -6.91153e-24 4.82779e-06
18.0239 -3.06613e-23 4.7666e-06
18.0815 4.77659e-23 4.70603e-06
18.1393 -2.32781e-23 4.6461e-06
18.1975 1.06458e-23 4.58678e-06
18.256 -2.43132e-23 4.52806e-06
18.3149 -3.48209e-23 4.46994e-06
18.3742 -3.16905e-23 4.4124e-06
18.4338 4.12173e-23 4.35542e-06
18.4938 5.42124e-23 4.29901e-06
18.5542 -5.12806e-23 4.24315e-06
18.615 -4.58567e-23 4.18783e-06
18.6762 -9.44e-24 4.13304e-06
18.7379 1.04684e-22 4.07876e-06
18.8 -4.04724e-23 4.02499e-06
18.8625 -1.45131e-23 3.97171e-06
18.9255 -2.76909e-23 3.91892e-06
18.9891 -5.54445e-23 3.86661e-06
19.0531 -4.47607e-23 3.81475e-06
19.1177 -1.92211e-23 3.76334e-06
19.1828 -5.00495e-23 3.71237e-06
19.2484 -1.9418e-23 3.66183e-06
19.3147 -6.54657e-23 3.6117e-06
19.3816 -2.20279e-23 3.56198e-06
19.4491 -2.5263e-23 3.51264e-06
19.5173 -4.03282e-23 3.46368e-06
19.5862 -1.79123e-23 3.41508e-06
19.6558 -5.45274e-23 3.36683e-06
19.7262 -2.11002e-23 3.31892e-06
19.7974 -1.70891e-23 3.27132e-06
19.8694 -1.93158e-24 3.22402e-06
19.9423 -1.87163e-23 3.17701e-06
20.0162 1.77756e-23 3.13026e-06
20.091 -4.97983e-24 3.08376e-06
20.1669 -6.24316e-23 3.03749e-06
20.244 -1.86733e-23 2.99141e-06
20.3222 -3.63884e-23 2.94552e-06
20.4016 7.94818e-24 2.89978e-06
20.4825 -1.20714e-23 2.85416e-06
20.5648 1.69277e-23 2.80863e-06
20.6487 -1.29642e-23 2.76315e-06
20.7344 -5.76177e-24 2.71768e-06
20.8219 7.11672e-24 2.67217e-06
20.9115 -1.80818e-23 2.62656e-06
21.0034 -1.34254e-24 2.58079e-06
21.0979 -3.43892e-24 2.53477e-06
21.1952 -1.21402e-23 2.48842e-06
21.2959 -1.69993e-24 2.4416e-06
21.4004 -2.69652e-23 2.39417e-06
21.5093 -3.02805e-24 2.34592e-06
21.6237 -6.97252e-24 2.29657e-06
21.7448 -5.26422e-24 2.24572e-06
21.8747 9.05505e-24 2.19277e-06
22.0165 -5.91099e-24 2.13668e-06
22.1768 2.7426e-24 2.07546e-06
22.3723 -6.12638e-24 2.00373e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.25Lambda0.5Nc1ClassicOneLoop/iFp_FRG.txt <==
-22.3723 2.30208e-23 2.00374e-06
-22.1768 4.2313e-23 2.07547e-06
-22.0165 5.38645e-23 2.1367e-06
-21.8747 5.6094e-23 2.19278e-06
-21.7448 4.9002e-23 2.24574e-06
-21.6237 3.61382e-23 2.29658e-06
-21.5093 -1.7735e-23 2.34594e-06
-21.4004 -4.31145e-23 2.39419e-06
-21.2959 -4.30839e-23 2.44162e-06
-21.1952 -3.21544e-23 2.48844e-06
-21.0979 -2.36428e-23 2.5348e-06
-21.0034 -3.85369e-24 2.58081e-06
-20.9115 2.61633e-23 2.62658e-06
-20.8219 4.56357e-23 2.67219e-06
-20.7344 6.61601e-23 2.7177e-06
-20.6487 1.05928e-22 2.76317e-06
-20.5648 1.07356e-22 2.80865e-06
-20.4825 1.22639e-22 2.85419e-06
-20.4016 1.34473e-22 2.89981e-06
-20.3222 1.60721e-22 2.94555e-06
-20.244 1.7183e-22 2.99144e-06
-20.1669 2.01563e-22 3.03751e-06
-20.091 2.05353e-22 3.08379e-06
-20.0162 2.17475e-22 3.13029e-06
-19.9423 2.28484e-22 3.17704e-06
-19.8694 2.29039e-22 3.22405e-06
-19.7974 2.23639e-22 3.27135e-06
-19.7262 2.03124e-22 3.31895e-06
-19.6558 1.59223e-22 3.36687e-06
-19.5862 1.33886e-22 3.41512e-06
-19.5173 1.05077e-22 3.46372e-06
-19.4491 8.26813e-23 3.51268e-06
-19.3816 6.96207e-23 3.56201e-06
-19.3147 6.9926e-23 3.61174e-06
-19.2484 6.25101e-23 3.66187e-06
-19.1828 8.71196e-23 3.71241e-06
-19.1177 1.3296e-22 3.76338e-06
-19.0531 1.31727e-22 3.81479e-06
-18.9891 1.66646e-22 3.86664e-06
-18.9255 2.10828e-22 3.91896e-06
-18.8625 2.21395e-22 3.97176e-06
-18.8 2.85824e-22 4.02503e-06
-18.7379 2.81346e-22 4.0788e-06
-18.6762 3.0645e-22 4.13308e-06
-18.615 3.44121e-22 4.18788e-06
-18.5542 3.48509e-22 4.2432e-06
-18.4938 3.56274e-22 4.29906e-06
-18.4338 3.85263e-22 4.35547e-06
-18.3742 4.07998e-22 4.41244e-06
-18.3149 4.34578e-22 4.46999e-06
-18.256 4.49435e-22 4.52811e-06
-18.1975 4.84449e-22 4.58683e-06
-18.1393 4.77362e-22 4.64615e-06
-18.0815 4.85561e-22 4.70609e-06
-18.0239 4.3835e-22 4.76665e-06
-17.9667 4.70025e-22 4.82785e-06
-17.9098 4.597e-22 4.88969e-06
-17.8532 4.37678e-22 4.9522e-06
-17.7969 4.05999e-22 5.01537e-06
-17.7408 3.88079e-22 5.07923e-06
-17.6851 3.67765e-22 5.14378e-06
-17.6296 2.86461e-22 5.20903e-06
-17.5744 2.94546e-22 5.275e-06
-17.5195 3.25088e-22 5.3417e-06
-17.4648 2.5159e-22 5.40913e-06
-17.4104 2.8504e-22 5.47732e-06
-17.3562 2.79431e-22 5.54627e-06
-17.3022 3.60936e-22 5.616e-06
-17.2485 2.94579e-22 5.68651e-06
-17.195 3.47995e-22 5.75783e-06
-17.1418 3.2748e-22 5.82996e-06
-17.0887 3.48839e-22 5.90291e-06
-17.0359 4.27776e-22 5.97671e-06
-16.9833 4.49933e-22 6.05136e-06
-16.9309 3.86081e-22 6.12687e-06
-16.8787 4.4844e-22 6.20327e-06
-16.8268 5.2106e-22 6.28055e-06
-16.775 5.14504e-22 6.35875e-06
-16.7234 5.18399e-22 6.43787e-06
-16.672 5.28774e-22 6.51792e-06
-16.6208 5.4324e-22 6.59892e-06
-16.5697 5.25372e-22 6.68089e-06
-16.5189 5.84033e-22 6.76384e-06
-16.4682 5.30421e-22 6.84778e-06
-16.4177 5.15491e-22 6.93274e-06
-16.3674 5.01019e-22 7.01872e-06
-16.3172 4.77017e-22 7.10574e-06
-16.2672 4.81225e-22 7.19382e-06
-16.2174 3.89809e-22 7.28298e-06
-16.1677 4.46784e-22 7.37323e-06
-16.1182 4.37707e-22 7.46459e-06
-16.0689 4.37971e-22 7.55707e-06
-16.0197 3.68405e-22 7.6507e-06
-15.9706 4.62727e-22 7.74549e-06
-15.9217 4.45081e-22 7.84145e-06
-15.873 4.37031e-22 7.93862e-06
-15.8243 5.04305e-22 8.037e-06
-15.7759 4.02625e-22 8.13661e-06
-15.7276 3.43059e-22 8.23748e-06
-15.6794 3.57749e-22 8.33963e-06
-15.6313 4.50299e-22 8.44306e-06
-15.5834 4.36362e-22 8.54781e-06
-15.5356 3.82258e-22 8.6539e-06
-15.488 3.49844e-22 8.76134e-06
-15.4404 4.67636e-22 8.87016e-06
-15.393 3.9705e-22 8.98038e-06
-15.3458 4.71187e-22 9.09201e-06
-15.2986 4.66266e-22 9.2051e-06
-15.2516 5.96903e-22 9.31964e-06
-15.2047 6.20692e-22 9.43568e-06
-15.1579 6.21656e-22 9.55322e-06
-15.1112 6.51453e-22 9.67231e-06
-15.0647 6.45908e-22 9.79295e-06
-15.0182 7.06325e-22 9.91518e-06
-14.9719 8.04081e-22 1.0039e-05
-14.9257 7.09937e-22 1.01645e-05
-14.8796 7.88022e-22 1.02916e-05
-14.8336 7.92334e-22 1.04205e-05
-14.7877 6.75755e-22 1.0551e-05
-14.7419 7.74345e-22 1.06833e-05
-14.6962 6.70227e-22 1.08174e-05
-14.6506 8.07579e-22 1.09532e-05
-14.6052 5.81736e-22 1.10909e-05
-14.5598 5.53806e-22 1.12305e-05
-14.5145 5.88602e-22 1.13719e-05
-14.4693 7.30544e-22 1.15153e-05
-14.4243 5.76915e-22 1.16606e-05
-14.3793 6.19868e-22 1.18079e-05
-14.3344 5.94564e-22 1.19573e-05
-14.2896 5.37504e-22 1.21086e-05
-14.2449 4.19662e-22 1.22621e-05
-14.2003 7.1835e-22 1.24177e-05
-14.1558 8.57107e-22 1.25754e-05
-14.1113 4.13142e-22 1.27353e-05
-14.067 5.85649e-22 1.28975e-05
-14.0227 5.88809e-22 1.30619e-05
-13.9786 5.27802e-22 1.32286e-05
-13.9345 5.88738e-22 1.33976e-05
-13.8905 5.61944e-22 1.3569e-05
-13.8466 7.38604e-22 1.37429e-05
-13.8028 9.14363e-22 1.39192e-05
-13.759 6.4599e-22 1.4098e-05
-13.7153 9.35248e-22 1.42793e-05
-13.6718 8.38225e-22 1.44632e-05
-13.6283 8.71825e-22 1.46498e-05
-13.5848 9.65179e-22 1.4839e-05
-13.5415 1.00261e-21 1.5031e-05
-13.4982 1.2148e-21 1.52257e-05
-13.455 1.00469e-21 1.54232e-05
-13.4119 1.13551e-21 1.56236e-05
-13.3689 1.17253e-21 1.58269e-05
-13.3259 1.34497e-21 1.60332e-05
-13.283 1.19464e-21 1.62425e-05
-13.2402 1.4483e-21 1.64548e-05
-13.1974 1.40355e-21 1.66703e-05
-13.1547 1.4266e-21 1.6889e-05
-13.1121 1.44061e-21 1.71108e-05
-13.0696 1.73095e-21 1.7336e-05
-13.0271 1.35935e-21 1.75645e-05
-12.9847 1.54217e-21 1.77964e-05
-12.9424 1.68315e-21 1.80318e-05
-12.9001 1.7597e-21 1.82707e-05
-12.8579 1.6974e-21 1.85132e-05
-12.8158 1.85166e-21 1.87593e-05
-12.7737 1.98344e-21 1.90092e-05
-12.7317 1.72792e-21 1.92629e-05
-12.6898 1.91042e-21 1.95204e-05
-12.6479 1.74607e-21 1.97818e-05
-12.6061 1.90692e-21 2.00472e-05
-12.5643 2.07517e-21 2.03167e-05
-12.5226 1.87252e-21 2.05903e-05
-12.481 2.39797e-21 2.08682e-05
-12.4394 2.0598e-21 2.11503e-05
-12.3979 1.92175e-21 2.14368e-05
-12.3565 1.76502e-21 2.17278e-05
-12.3151 1.94802e-21 2.20233e-05
-12.2738 2.05906e-21 2.23234e-05
-12.2325 1.77783e-21 2.26282e-05
-12.1913 1.80752e-21 2.29378e-05
-12.1501 1.90588e-21 2.32524e-05
-12.109 2.14017e-21 2.35718e-05
-12.068 1.99005e-21 2.38964e-05
-12.027 2.21789e-21 2.42261e-05
-11.986 2.05399e-21 2.4561e-05
-11.9452 1.93501e-21 2.49014e-05
-11.9043 2.2517e-21 2.52472e-05
-11.8636 2.33173e-21 2.55985e-05
-11.8228 2.252e-21 2.59555e-05
-11.7822 2.55489e-21 2.63183e-05
-11.7415 2.56771e-21 2.66871e-05
-11.701 2.19846e-21 2.70618e-05
-11.6605 2.28162e-21 2.74426e-05
-11.62 2.34943e-21 2.78297e-05
-11.5796 2.21268e-21 2.82231e-05
-11.5392 2.21068e-21 2.8623e-05
-11.4989 2.54888e-21 2.90296e-05
-11.4587 2.66116e-21 2.94429e-05
-11.4184 2.5293e-21 2.98631e-05
-11.3783 2.20059e-21 3.02902e-05
-11.3381 2.47419e-21 3.07246e-05
-11.2981 2.33355e-21 3.11662e-05
-11.2581 2.40287e-21 3.16153e-05
-11.2181 2.42574e-21 3.2072e-05
-11.1781 3.04583e-21 3.25364e-05
-11.1383 2.61513e-21 3.30087e-05
-11.0984 2.27255e-21 3.34891e-05
-11.0586 2.41029e-21 3.39777e-05
-11.0189 2.97206e-21 3.44747e-05
-10.9792 2.64168e-21 3.49803e-05
-10.9395 3.0204e-21 3.54946e-05
-10.8999 3.17477e-21 3.60178e-05
-10.8603 3.3905e-21 3.65501e-05
-10.8208 3.66248e-21 3.70917e-05
-10.7813 3.87178e-21 3.76428e-05
-10.7418 3.82345e-21 3.82036e-05
-10.7024 3.92362e-21 3.87742e-05
-10.6631 3.9613e-21 3.9355e-05
-10.6238 4.42553e-21 3.99461e-05
-10.5845 3.39845e-21 4.05476e-05
-10.5452 4.00001e-21 4.116e-05
-10.506 4.52823e-21 4.17833e-05
-10.4669 4.75715e-21 4.24178e-05
-10.4278 5.00394e-21 4.30638e-05
-10.3887 4.48051e-21 4.37214e-05
-10.3496 4.35891e-21 4.4391e-05
-10.3106 4.50306e-21 4.50728e-05
-10.2717 4.19459e-21 4.57671e-05
-10.2328 4.69027e-21 4.64741e-05
-10.1939 3.99423e-21 4.71942e-05
-10.155 3.85801e-21 4.79275e-05
-10.1162 3.6585e-21 4.86745e-05
-10.0774 3.66067e-21 4.94353e-05
-10.0387 3.74496e-21 5.02104e-05
-10 3.30729e-21 5.1e-05
-9.96134 4.15003e-21 5.18044e-05
-9.92271 2.76058e-21 5.26241e-05
-9.88412 3.58302e-21 5.34592e-05
-9.84557 3.68315e-21 5.43102e-05
-9.80704 3.46704e-21 5.51775e-05
-9.76856 3.86499e-21 5.60614e-05
-9.73011 2.0772e-21 5.69622e-05
-9.69169 2.38437e-21 5.78804e-05
-9.65331 2.77677e-21 5.88164e-05
-9.61496 2.61933e-21 5.97706e-05
-9.57664 3.38777e-21 6.07434e-05
-9.53836 3.29778e-21 6.17353e-05
-9.50011 2.6739e-21 6.27466e-05
-9.46189 3.11224e-21 6.37779e-05
-9.42371 2.76035e-21 6.48296e-05
-9.38556 2.92462e-21 6.59021e-05
-9.34744 3.78307e-21 6.69961e-05
-9.30935 3.84271e-21 6.8112e-05
-9.2713 4.75417e-21 6.92503e-05
-9.23327 4.24654e-21 7.04115e-05
-9.19528 3.90837e-21 7.15963e-05
-9.15732 4.32796e-21 7.28051e-05
-9.11939 3.33376e-21 7.40387e-05
-9.08149 3.82741e-21 7.52975e-05
-9.04362 5.56644e-21 7.65822e-05
-9.00578 3.71073e-21 7.78934e-05
-8.96797 5.35193e-21 7.92318e-05
-8.93019 3.56334e-21 8.05981e-05
-8.89244 4.6488e-21 8.19929e-05
-8.85471 4.58555e-21 8.3417e-05
-8.81702 2.69197e-21 8.48711e-05
-8.77936 4.81207e-21 8.63559e-05
-8.74172 4.15483e-21 8.78723e-05
-8.70412 4.40068e-21 8.9421e-05
-8.66654 4.21958e-21 9.10029e-05
-8.62899 5.03416e-21 9.26187e-05
-8.59146 1.70333e-21 9.42695e-05
-8.55397 4.22248e-21 9.59561e-05
-8.5165 2.73586e-21 9.76794e-05
-8.47906 1.70454e-21 9.94403e-05
-8.44165 4.63002e-21 0.00010124
-8.40426 8.96027e-21 0.000103079
-8.3669 3.37797e-21 0.000104959
-8.32956 3.1094e-21 0.000106881
-8.29226 2.20739e-21 0.000108846
-8.25497 2.44052e-21 0.000110855
-8.21772 -7.10515e-22 0.000112909
-8.18049 1.9785e-21 0.000115009
-8.14328 1.30251e-21 0.000117157
-8.1061 5.17678e-22 0.000119355
-8.06895 5.71355e-21 0.000121602
-8.03182 -9.05779e-22 0.000123902
-7.99471 -2.35467e-21 0.000126255
-7.95763 -7.63807e-24 0.000128662
-7.92058 -2.3726e-22 0.000131125
-7.88355 1.07639e-22 0.000133647
-7.84654 1.57729e-21 0.000136227
-7.80955 4.45336e-21 0.000138869
-7.77259 -1.55375e-21 0.000141574
-7.73566 9.91085e-21 0.000144343
-7.69874 7.20935e-23 0.000147179
-7.66185 6.36513e-21 0.000150083
-7.62498 6.11391e-21 0.000153057
-7.58814 -3.04278e-22 0.000156104
-7.55132 2.19155e-21 0.000159225
-7.51452 -2.8403e-21 0.000162423
-7.47774 -5.0722e-21 0.0001657
-7.44099 -1.62142e-21 0.000169058
-7.40425 -6.75642e-22 0.0001725
-7.36754 -4.9132e-21 0.000176028
-7.33085 5.88559e-21 0.000179645
-7.29418 7.76549e-22 0.000183354
-7.25754 4.31281e-21 0.000187156
-7.22091 -4.85352e-21 0.000191057
-7.18431 -4.33543e-21 0.000195057
-7.14772 2.68739e-21 0.00019916
-7.11116 -5.83948e-21 0.00020337
-7.07462 -1.27659e-21 0.00020769
-7.0381 -2.83629e-21 0.000212123
-7.00159 5.44072e-21 0.000216673
-6.96511 4.0021e-21 0.000221344
-6.92865 -3.93995e-22 0.000226138
-6.89221 -6.75913e-21 0.000231062
-6.85579 7.34694e-22 0.000236117
-6.81938 -8.92986e-21 0.00024131
-6.783 -9.14077e-23 0.000246644
-6.74664 -2.31674e-21 0.000252123
-6.71029 -6.20704e-21 0.000257754
-6.67397 -1.31983e-21 0.00026354
-6.63766 8.26503e-22 0.000269487
-6.60137 -1.10317e-20 0.0002756
-6.5651 -1.01217e-20 0.000281885
-6.52885 -9.6142e-21 0.000288348
-6.49262 -1.29916e-20 0.000294995
-6.4564 -6.77306e-21 0.000301832
-6.42021 -1.25937e-20 0.000308865
-6.38403 -3.67705e-21 0.000316102
-6.34786 -1.56827e-20 0.000323549
-6.31172 -7.61746e-21 0.000331214
-6.27559 -2.99781e-21 0.000339105
-6.23949 -6.63189e-21 0.00034723
-6.20339 -1.3137e-20 0.000355596
-6.16732 -1.83656e-21 0.000364214
-6.13126 -1.25502e-20 0.000373091
-6.09522 -1.98354e-20 0.000382237
-6.05919 -5.89481e-21 0.000391663
-6.02319 1.85361e-21 0.000401377
-5.9872 -5.72925e-21 0.000411392
-5.95122 -5.76153e-21 0.000421719
-5.91526 7.93523e-21 0.000432368
-5.87932 -1.70854e-20 0.000443353
-5.84339 -2.94456e-21 0.000454685
-5.80748 9.19659e-21 0.00046638
-5.77158 -7.65178e-21 0.000478449
-5.7357 -8.59821e-21 0.000490908
-5.69984 9.97335e-21 0.000503773
-5.66399 -1.62626e-20 0.000517058
-5.62815 -5.64382e-22 0.000530781
-5.59233 -7.31408e-21 0.00054496
-5.55653 -1.27943e-21 0.000559611
-5.52074 1.09846e-20 0.000574756
-5.48497 -2.81623e-21 0.000590413
-5.4492 -1.18524e-21 0.000606604
-5.41346 -4.22442e-20 0.000623351
-5.37773 -2.62015e-20 0.000640677
-5.34201 -2.423e-21 0.000658606
-5.30631 -1.50862e-20 0.000677163
-5.27062 2.06307e-20 0.000696376
-5.23494 7.60757e-21 0.000716272
-5.19928 -3.96049e-20 0.000736881
-5.16363 3.01992e-21 0.000758235
-5.128 -5.68592e-21 0.000780364
-5.09237 -1.17335e-20 0.000803305
-5.05677 7.10237e-20 0.000827093
-5.02117 2.48471e-20 0.000851765
-4.98559 -2.97845e-20 0.000877362
-4.95002 -2.06638e-21 0.000903927
-4.91446 5.84109e-20 0.000931502
-4.87892 -2.83395e-20 0.000960136
-4.84339 -3.67805e-20 0.000989878
-4.80787 4.03393e-22 0.00102078
-4.77237 -5.2179e-20 0.0010529
-4.73687 -5.05695e-20 0.00108628
-4.70139 -1.49519e-20 0.00112101
-4.66592 -4.42294e-20 0.00115713
-4.63046 7.32869e-20 0.00119472
-4.59502 -3.25315e-20 0.00123385
-4.55958 5.11762e-20 0.0012746
-4.52416 -2.02065e-20 0.00131705
-4.48875 -1.71979e-19 0.00136128
-4.45335 4.77197e-20 0.00140739
-4.41797 3.41338e-20 0.00145548
-4.38259 -3.39238e-20 0.00150564
-4.34722 -4.79495e-20 0.00155799
-4.31187 2.75605e-20 0.00161264
-4.27653 1.06617e-19 0.00166972
-4.24119 5.73205e-20 0.00172936
-4.20587 -1.03829e-19 0.0017917
-4.17056 4.50959e-20 0.00185689
-4.13526 -3.94238e-20 0.00192508
-4.09997 -2.65309e-20 0.00199646
-4.06469 -1.01236e-19 0.00207119
-4.02942 7.85004e-20 0.00214948
-3.99416 -1.70319e-19 0.00223152
-3.95891 1.67209e-19 0.00231755
-3.92367 3.66741e-21 0.0024078
-3.88844 2.98755e-20 0.00250252
-3.85322 2.56388e-20 0.00260199
-3.81801 1.1686e-19 0.00270649
-3.7828 -1.99479e-19 0.00281634
-3.74761 -7.88435e-21 0.00293187
-3.71243 -9.13814e-20 0.00305345
-3.67726 -1.86831e-19 0.00318147
-3.64209 5.81541e-19 0.00331633
-3.60694 6.82689e-19 0.0034585
-3.57179 3.01142e-19 0.00360846
-3.53665 -3.42303e-19 0.00376673
-3.50152 -1.95845e-19 0.00393387
-3.4664 -1.68297e-19 0.0041105
-3.43129 2.56201e-19 0.00429728
-3.39619 9.28603e-20 0.00449491
-3.36109 1.94573e-19 0.00470417
-3.32601 8.77284e-20 0.0049259
-3.29093 4.83568e-19 0.005161
-3.25586 2.00628e-19 0.00541047
-3.2208 4.50004e-19 0.00567536
-3.18574 5.1262e-19 0.00595686
-3.1507 3.57445e-19 0.00625623
-3.11566 4.42408e-19 0.00657486
-3.08063 -1.99507e-18 0.00691426
-3.0456 1.09723e-18 0.00727612
-3.01059 1.24349e-19 0.00766224
-2.97558 2.06634e-18 0.00807464
-2.94058 1.18028e-18 0.00851552
-2.90558 6.58376e-19 0.00898734
-2.87059 -9.26195e-19 0.00949276
-2.83561 3.09501e-19 0.0100348
-2.80064 -1.86763e-18 0.0106167
-2.76567 6.30937e-19 0.0112422
-2.73071 1.30817e-18 0.0119153
-2.69576 -1.00232e-18 0.0126406
-2.66081 8.60157e-18 0.0134231
-2.62587 -3.43674e-18 0.0142684
-2.59094 -2.05886e-18 0.015183
-2.55601 9.44979e-20 0.0161738
-2.52109 5.79669e-18 0.0172489
-2.48617 1.00583e-18 0.0184171
-2.45126 -2.27335e-18 0.0196887
-2.41636 -1.40164e-17 0.021075
-2.38146 9.05984e-18 0.0225891
-2.34657 8.42104e-19 0.0242457
-2.31168 2.3476e-17 0.0260617
-2.2768 -1.0514e-17 0.0280562
-2.24192 1.60274e-18 0.0302513
-2.20705 -4.43398e-19 0.0326725
-2.17219 1.09658e-18 0.0353488
-2.13733 -3.00161e-18 0.0383143
-2.10247 -1.33462e-17 0.0416082
-2.06762 6.68234e-17 0.0452762
-2.03278 -3.03209e-17 0.049372
-1.99794 6.80076e-19 0.0539585
-1.9631 -5.4942e-17 0.0591096
-1.92827 5.87432e-17 0.0649132
-1.89345 -7.70593e-17 0.0714734
-1.85862 8.13519e-17 0.0789146
-1.82381 4.66195e-19 0.0873859
-1.78899 9.77499e-18 0.0970669
-1.75419 1.33394e-16 0.108175
-1.71938 -1.53607e-17 0.120974
-1.68458 2.58359e-16 0.135787
-1.64979 8.071e-19 0.153009
-1.61499 -3.07256e-16 0.173128
-1.58021 -2.11547e-17 0.196746
-1.54542 5.47286e-16 0.224609
-1.51064 -1.4987e-16 0.257644
-1.47586 8.65977e-17 0.296999
-1.44109 -6.86179e-17 0.344091
-1.40632 9.98164e-17 0.400654
-1.37155 1.88504e-16 0.46877
-1.33679 1.3717e-16 0.550862
-1.30203 4.31088e-16 0.649588
-1.26727 3.54508e-16 0.767549
-1.23251 4.87268e-16 0.906661
-1.19776 -9.43943e-16 1.06702
-1.16301 1.88904e-17 1.24517
-1.12827 2.54984e-16 1.43205
-1.09352 2.80941e-16 1.6117
-1.05878 -4.67559e-14 1.76255
-1.02405 4.39504e-17 1.86274
-0.989309 4.97996e-14 1.89811
-0.954576 -1.40841e-15 1.86791
-0.919844 7.80592e-16 1.78416
-0.885115 3.30069e-14 1.66559
-0.850388 2.75014e-14 1.53069
-0.815663 -1.62735e-15 1.39367
-0.78094 5.99924e-16 1.2635
-0.746219 -1.40429e-15 1.1448
-0.711499 -1.33448e-15 1.03926
-0.676781 5.50991e-16 0.946836
-0.642065 -4.71181e-16 0.866604
-0.60735 -5.61986e-16 0.797279
-0.572637 -8.55511e-15 0.737505
-0.537925 3.60147e-16 0.685998
-0.503214 -6.82836e-16 0.641609
-0.468504 5.51599e-16 0.603341
-0.433796 4.56973e-16 0.570345
-0.399089 4.8139e-16 0.541906
-0.364382 3.80505e-16 0.517426
-0.329676 -2.03695e-18 0.496409
-0.294972 6.02233e-18 0.478444
-0.260267 -2.40905e-17 0.46319
-0.225564 -2.85684e-18 0.45037
-0.190861 -4.94883e-15 0.439756
-0.156158 6.79549e-16 0.431166
-0.121456 6.94784e-16 0.424456
-0.0867541 -3.364e-16 0.419515
-0.0520524 1.34125e-15 0.416264
-0.0173508 4.47403e-19 0.414652
0.0173508 -1.18796e-19 0.414652
0.0520524 1.40551e-19 0.416264
0.0867541 -1.72272e-16 0.419515
0.121456 1.7144e-16 0.424456
0.156158 6.84826e-16 0.431166
0.190861 -1.90368e-17 0.439756
0.225564 -2.61102e-15 0.45037
0.260267 -8.05639e-16 0.46319
0.294972 -3.84215e-15 0.478444
0.329676 -3.93316e-18 0.496409
0.364382 -5.31417e-16 0.517426
0.399089 -4.48488e-16 0.541906
0.433796 -6.77051e-17 0.570345
0.468504 -5.54628e-16 0.603341
0.503214 5.16924e-16 0.641609
0.537925 -9.72397e-16 0.685998
0.572637 -8.11216e-16 0.737505
0.60735 -6.14e-17 0.797279
0.642065 4.76746e-16 0.866604
0.676781 5.26012e-17 0.946836
0.711499 -7.33376e-16 1.03926
0.746219 1.45274e-14 1.1448
0.78094 -9.65035e-16 1.2635
0.815663 -2.20884e-14 1.39367
0.850388 2.9818e-14 1.53069
0.885115 -3.28465e-16 1.66559
0.919844 8.0201e-17 1.78416
0.954576 -4.64548e-14 1.86791
0.989309 1.70886e-16 1.89811
1.02405 5.00746e-18 1.86274
1.05878 4.6772e-14 1.76255
1.09352 2.6219e-16 1.6117
1.12827 8.28372e-16 1.43205
1.16301 1.0608e-16 1.24517
1.19776 -3.2054e-16 1.06702
1.23251 1.46617e-14 0.906661
1.26727 -2.43407e-16 0.767549
1.30203 -7.47241e-15 0.649588
1.33679 4.90204e-17 0.550862
1.37155 -4.21145e-17 0.46877
1.40632 -2.94189e-15 0.400654
1.44109 4.95831e-17 0.344091
1.47586 -1.95415e-15 0.296999
1.51064 1.23429e-16 0.257644
1.54542 -5.38521e-16 0.224609
1.58021 4.0687e-16 0.196746
1.61499 1.36799e-17 0.173128
1.64979 2.75864e-16 0.153009
1.68458 1.40022e-17 0.135787
1.71938 -1.76831e-16 0.120974
1.75419 1.81324e-16 0.108175
1.78899 1.57224e-16 0.0970669
1.82381 -1.13818e-17 0.0873859
1.85862 -5.67438e-17 0.0789146
1.89345 -7.68029e-19 0.0714734
1.92827 5.98407e-18 0.0649132
1.9631 3.92758e-17 0.0591096
1.99794 -9.07573e-18 0.0539585
2.03278 -1.23503e-17 0.049372
2.06762 -5.7056e-17 0.0452762
2.10247 5.68668e-17 0.0416082
2.13733 -5.89873e-18 0.0383143
2.17219 7.44593e-18 0.0353488
2.20705 -2.26232e-18 0.0326725
2.24192 -1.40949e-17 0.0302513
2.2768 1.72315e-18 0.0280562
2.31168 -2.55697e-18 0.0260617
2.34657 9.34396e-18 0.0242457
2.38146 3.83761e-19 0.0225891
2.41636 -8.63869e-18 0.021075
2.45126 3.00629e-18 0.0196887
2.48617 -2.29969e-19 0.0184171
2.52109 -3.85314e-18 0.0172489
2.55601 4.66807e-18 0.0161738
2.59094 -8.07032e-18 0.015183
2.62587 3.11918e-18 0.0142684
2.66081 -3.65193e-19 0.0134231
2.69576 6.58571e-19 0.0126406
2.73071 3.53074e-19 0.0119153
2.76567 -1.1161e-18 0.0112422
2.80064 1.57718e-18 0.0106167
2.83561 -5.04812e-18 0.0100348
2.87059 -3.15743e-19 0.00949276
2.90558 8.65778e-19 0.00898734
2.94058 1.4495e-18 0.00851552
2.97558 -2.78791e-18 0.00807464
3.01059 -3.55504e-19 0.00766224
3.0456 -3.38531e-19 0.00727612
3.08063 -4.94711e-19 0.00691426
3.11566 1.52885e-19 0.00657486
3.1507 1.79969e-19 0.00625623
3.18574 2.71189e-19 0.00595686
3.2208 -1.32662e-19 0.00567536
3.25586 5.69078e-19 0.00541047
3.29093 3.28998e-19 0.005161
3.32601 9.12256e-19 0.0049259
3.36109 2.16972e-20 0.00470417
3.39619 -7.38446e-20 0.00449491
3.43129 -4.1504e-19 0.00429728
3.4664 -1.96946e-19 0.0041105
3.50152 2.26435e-19 0.00393387
3.53665 1.12054e-19 0.00376673
3.57179 -5.04979e-19 0.00360846
3.60694 4.55642e-20 0.0034585
3.64209 -4.51046e-19 0.00331633
3.67726 2.39526e-19 0.00318147
3.71243 -4.44849e-19 0.00305345
3.74761 -1.21543e-19 0.00293187
3.7828 9.72659e-20 0.00281634
3.81801 -1.55453e-19 0.00270649
3.85322 9.70443e-20 0.00260199
3.88844 9.62053e-20 0.00250252
3.92367 2.7982e-20 0.0024078
3.95891 5.81104e-20 0.00231755
3.99416 -2.17017e-19 0.00223152
4.02942 -9.07949e-20 0.00214948
4.06469 2.69908e-19 0.00207119
4.09997 9.08595e-20 0.00199646
4.13526 1.65406e-19 0.00192508
4.17056 -5.08437e-20 0.00185689
4.20587 1.53419e-19 0.0017917
4.24119 -3.78057e-20 0.00172936
4.27653 2.80966e-21 0.00166972
4.31187 1.33154e-19 0.00161264
4.34722 -4.11325e-20 0.00155799
4.38259 -3.15791e-20 0.00150564
4.41797 -9.83395e-20 0.00145548
4.45335 -6.70474e-20 0.00140739
4.48875 1.12822e-19 0.00136128
4.52416 6.15385e-20 0.00131705
4.55958 6.76376e-20 0.0012746
4.59502 -9.29222e-21 0.00123385
4.63046 4.15171e-21 0.00119472
4.66592 -7.70029e-21 0.00115713
4.70139 -2.1984e-20 0.00112101
4.73687 7.92087e-20 0.00108628
4.77237 2.88182e-20 0.0010529
4.80787 -8.97971e-21 0.00102078
4.84339 6.68725e-21 0.000989878
4.87892 -6.81085e-20 0.000960136
4.91446 -4.04987e-20 0.000931502
4.95002 -2.51051e-20 0.000903927
4.98559 3.54429e-20 0.000877362
5.02117 -2.44712e-20 0.000851765
5.05677 6.7301e-21 0.000827093
5.09237 -4.89628e-20 0.000803305
5.128 -4.00268e-20 0.000780364
5.16363 1.65607e-20 0.000758235
5.19928 2.2426e-20 0.000736881
5.23494 -2.08137e-21 0.000716272
5.27062 -2.4696e-20 0.000696376
5.30631 9.2705e-21 0.000677163
5.34201 7.98985e-22 0.000658606
5.37773 1.08541e-20 0.000640677
5.41346 -9.61563e-21 0.000623351
5.4492 -1.18219e-20 0.000606604
5.48497 -3.89872e-21 0.000590413
5.52074 -7.44019e-24 0.000574756
5.55653 9.68129e-21 0.000559611
5.59233 2.82432e-20 0.00054496
5.62815 -7.56925e-21 0.000530781
5.66399 2.44851e-20 0.000517058
5.69984 2.26843e-20 0.000503773
5.7357 -2.60397e-21 0.000490908
5.77158 -5.35473e-21 0.000478449
5.80748 1.12986e-20 0.00046638
5.84339 -9.76032e-21 0.000454685
5.87932 1.83501e-20 0.000443353
5.91526 1.30131e-20 0.000432368
5.95122 1.5723e-20 0.000421719
5.9872 -5.55573e-21 0.000411392
6.02319 5.05312e-21 0.000401377
6.05919 7.2772e-21 0.000391663
6.09522 2.42758e-20 0.000382237
6.13126 -1.02051e-20 0.000373091
6.16732 1.69853e-20 0.000364214
6.20339 1.84996e-21 0.000355596
6.23949 -1.43867e-20 0.00034723
6.27559 2.08907e-20 0.000339105
6.31172 9.21847e-21 0.000331214
6.34786 1.29634e-20 0.000323549
6.38403 7.56352e-23 0.000316102
6.42021 6.11418e-21 0.000308865
6.4564 1.43833e-20 0.000301832
6.49262 1.20741e-20 0.000294995
6.52885 -1.97315e-22 0.000288348
6.5651 1.16258e-20 0.000281885
6.60137 2.50492e-21 0.0002756
6.63766 5.63637e-21 0.000269487
6.67397 4.0316e-21 0.00026354
6.71029 -1.77159e-21 0.000257754
6.74664 4.96995e-21 0.000252123
6.783 2.69903e-21 0.000246644
6.81938 -1.965e-21 0.00024131
6.85579 -1.65852e-21 0.000236117
6.89221 1.42328e-20 0.000231062
6.92865 2.53802e-21 0.000226138
6.96511 2.23391e-21 0.000221344
7.00159 -2.92712e-21 0.000216673
7.0381 5.70038e-21 0.000212123
7.07462 2.92019e-21 0.00020769
7.11116 3.24167e-21 0.00020337
7.14772 -3.33637e-21 0.00019916
7.18431 6.6412e-22 0.000195057
7.22091 4.71625e-21 0.000191057
7.25754 -2.66805e-21 0.000187156
7.29418 -3.98973e-21 0.000183354
7.33085 -3.07863e-21 0.000179645
7.36754 1.68446e-21 0.000176028
7.40425 4.91279e-21 0.0001725
7.44099 1.20587e-21 0.000169058
7.47774 3.28311e-21 0.0001657
7.51452 -1.50629e-21 0.000162423
7.55132 -4.19073e-22 0.000159225
7.58814 -5.0137e-21 0.000156104
7.62498 -1.73562e-21 0.000153057
7.66185 -1.17736e-21 0.000150083
7.69874 -1.11748e-21 0.000147179
7.73566 -3.98715e-21 0.000144343
7.77259 4.2257e-22 0.000141574
7.80955 3.2158e-21 0.000138869
7.84654 -1.1834e-21 0.000136227
7.88355 1.2088e-21 0.000133647
7.92058 1.19925e-21 0.000131125
7.95763 -7.57389e-22 0.000128662
7.99471 -1.59534e-22 0.000126255
8.03182 -9.0635e-22 0.000123902
8.06895 -3.88857e-21 0.000121602
8.1061 -9.24045e-22 0.000119355
8.14328 1.1405e-22 0.000117157
8.18049 -3.81171e-21 0.000115009
8.21772 5.05903e-22 0.000112909
8.25497 -2.18026e-21 0.000110855
8.29226 -1.17636e-21 0.000108846
8.32956 -9.5482e-22 0.000106881
8.3669 -3.25742e-21 0.000104959
8.40426 -2.9019e-21 0.000103079
8.44165 -3.29943e-21 0.00010124
8.47906 -3.2136e-21 9.94403e-05
8.5165 -3.1814e-21 9.76794e-05
8.55397 -1.05925e-21 9.59561e-05
8.59146 -1.1698e-21 9.42695e-05
8.62899 -4.26876e-21 9.26187e-05
8.66654 -2.77126e-21 9.10029e-05
8.70412 -4.54997e-21 8.9421e-05
8.74172 -4.38128e-21 8.78723e-05
8.77936 -4.46551e-21 8.63559e-05
8.81702 -3.19891e-21 8.48711e-05
8.85471 -4.06723e-21 8.3417e-05
8.89244 -5.19585e-21 8.19929e-05
8.93019 -2.40305e-21 8.05981e-05
8.96797 -5.21837e-21 7.92318e-05
9.00578 -3.40115e-21 7.78934e-05
9.04362 -3.27219e-21 7.65822e-05
9.08149 -3.9152e-21 7.52975e-05
9.11939 -3.05963e-21 7.40387e-05
9.15732 -2.507e-21 7.28051e-05
9.19528 -5.30612e-21 7.15963e-05
9.23327 -3.31881e-21 7.04115e-05
9.2713 -3.8316e-21 6.92503e-05
9.30935 -2.47538e-21 6.8112e-05
9.34744 -3.74664e-21 6.69961e-05
9.38556 -5.6304e-21 6.59021e-05
9.42371 -3.3785e-21 6.48296e-05
9.46189 -2.79897e-21 6.37779e-05
9.50011 -3.3042e-21 6.27466e-05
9.53836 -2.00912e-21 6.17353e-05
9.57664 -2.77589e-21 6.07434e-05
9.61496 -3.80358e-21 5.97706e-05
9.65331 -3.01891e-21 5.88164e-05
9.69169 -4.59846e-21 5.78804e-05
9.73011 -1.07868e-21 5.69622e-05
9.76856 -3.98361e-21 5.60614e-05
9.80704 -4.36619e-21 5.51775e-05
9.84557 -3.95625e-21 5.43102e-05
9.88412 -3.39095e-21 5.34592e-05
9.92271 -4.26678e-21 5.26241e-05
9.96134 -3.66097e-21 5.18044e-05
10 -4.01719e-21 5.1e-05
10.0387 -3.70232e-21 5.02104e-05
10.0774 -2.72155e-21 4.94353e-05
10.1162 -3.17311e-21 4.86745e-05
10.155 -3.75385e-21 4.79275e-05
10.1939 -3.75237e-21 4.71942e-05
10.2328 -4.76938e-21 4.64741e-05
10.2717 -4.88991e-21 4.57671e-05
10.3106 -4.31334e-21 4.50728e-05
10.3496 -3.35567e-21 4.4391e-05
10.3887 -4.45232e-21 4.37214e-05
10.4278 -4.38065e-21 4.30638e-05
10.4669 -4.36473e-21 4.24178e-05
10.506 -4.02586e-21 4.17833e-05
10.5452 -3.6016e-21 4.116e-05
10.5845 -4.08319e-21 4.05476e-05
10.6238 -4.08926e-21 3.99461e-05
10.6631 -3.88451e-21 3.9355e-05
10.7024 -3.985e-21 3.87742e-05
10.7418 -3.35372e-21 3.82036e-05
10.7813 -3.87466e-21 3.76428e-05
10.8208 -3.54343e-21 3.70917e-05
10.8603 -2.94681e-21 3.65501e-05
10.8999 -3.10605e-21 3.60178e-05
10.9395 -3.59581e-21 3.54946e-05
10.9792 -2.97923e-21 3.49803e-05
11.0189 -3.10895e-21 3.44747e-05
11.0586 -3.37585e-21 3.39777e-05
11.0984 -3.18981e-21 3.34891e-05
11.1383 -2.68852e-21 3.30087e-05
11.1781 -3.01582e-21 3.25364e-05
11.2181 -2.97912e-21 3.2072e-05
11.2581 -2.08181e-21 3.16153e-05
11.2981 -2.15383e-21 3.11662e-05
11.3381 -2.47465e-21 3.07246e-05
11.3783 -3.07489e-21 3.02902e-05
11.4184 -2.27111e-21 2.98631e-05
11.4587 -2.54273e-21 2.94429e-05
11.4989 -2.46429e-21 2.90296e-05
11.5392 -2.45941e-21 2.8623e-05
11.5796 -2.4464e-21 2.82231e-05
11.62 -2.59575e-21 2.78297e-05
11.6605 -2.39037e-21 2.74426e-05
11.701 -2.0213e-21 2.70618e-05
11.7415 -2.51565e-21 2.66871e-05
11.7822 -2.41355e-21 2.63183e-05
11.8228 -2.50929e-21 2.59555e-05
11.8636 -2.11069e-21 2.55985e-05
11.9043 -2.0611e-21 2.52472e-05
11.9452 -2.37953e-21 2.49014e-05
11.986 -1.98352e-21 2.4561e-05
12.027 -2.23189e-21 2.42261e-05
12.068 -2.13017e-21 2.38964e-05
12.109 -2.25068e-21 2.35718e-05
12.1501 -2.14634e-21 2.32524e-05
12.1913 -2.22048e-21 2.29378e-05
12.2325 -1.95692e-21 2.26282e-05
12.2738 -2.01921e-21 2.23234e-05
12.3151 -1.98322e-21 2.20233e-05
12.3565 -1.98548e-21 2.17278e-05
12.3979 -1.51342e-21 2.14368e-05
12.4394 -2.06429e-21 2.11503e-05
12.481 -1.95137e-21 2.08682e-05
12.5226 -1.93961e-21 2.05903e-05
12.5643 -1.68612e-21 2.03167e-05
12.6061 -1.83496e-21 2.00472e-05
12.6479 -1.74404e-21 1.97818e-05
12.6898 -1.97861e-21 1.95204e-05
12.7317 -1.84164e-21 1.92629e-05
12.7737 -1.80043e-21 1.90092e-05
12.8158 -1.78781e-21 1.87593e-05
12.8579 -1.69145e-21 1.85132e-05
12.9001 -1.84928e-21 1.82707e-05
12.9424 -1.65522e-21 1.80318e-05
12.9847 -1.60547e-21 1.77964e-05
13.0271 -1.59366e-21 1.75645e-05
13.0696 -1.81383e-21 1.7336e-05
13.1121 -1.36833e-21 1.71108e-05
13.1547 -1.42839e-21 1.6889e-05
13.1974 -1.26282e-21 1.66703e-05
13.2402 -1.33183e-21 1.64548e-05
13.283 -9.55775e-22 1.62425e-05
13.3259 -1.37386e-21 1.60332e-05
13.3689 -1.04281e-21 1.58269e-05
13.4119 -1.24382e-21 1.56236e-05
13.455 -1.02499e-21 1.54232e-05
13.4982 -9.15578e-22 1.52257e-05
13.5415 -1.05117e-21 1.5031e-05
13.5848 -8.09607e-22 1.4839e-05
13.6283 -9.2164e-22 1.46498e-05
13.6718 -8.32035e-22 1.44632e-05
13.7153 -8.4454e-22 1.42793e-05
13.759 -6.66554e-22 1.4098e-05
13.8028 -8.2704e-22 1.39192e-05
13.8466 -5.25695e-22 1.37429e-05
13.8905 -6.22649e-22 1.3569e-05
13.9345 -7.31829e-22 1.33976e-05
13.9786 -4.72878e-22 1.32286e-05
14.0227 -5.99715e-22 1.30619e-05
14.067 -5.32519e-22 1.28975e-05
14.1113 -5.83962e-22 1.27353e-05
14.1558 -5.62709e-22 1.25754e-05
14.2003 -4.8406e-22 1.24177e-05
14.2449 -4.87683e-22 1.22621e-05
14.2896 -5.44508e-22 1.21086e-05
14.3344 -5.51067e-22 1.19573e-05
14.3793 -5.29943e-22 1.18079e-05
14.4243 -5.68233e-22 1.16606e-05
14.4693 -8.03814e-22 1.15153e-05
14.5145 -6.40203e-22 1.13719e-05
14.5598 -6.0916e-22 1.12305e-05
14.6052 -6.88649e-22 1.10909e-05
14.6506 -6.37496e-22 1.09532e-05
14.6962 -7.01849e-22 1.08174e-05
14.7419 -7.40685e-22 1.06833e-05
14.7877 -7.11138e-22 1.0551e-05
14.8336 -7.78641e-22 1.04205e-05
14.8796 -7.53399e-22 1.02916e-05
14.9257 -7.05763e-22 1.01645e-05
14.9719 -7.97283e-22 1.0039e-05
15.0182 -6.88188e-22 9.91518e-06
15.0647 -6.89639e-22 9.79295e-06
15.1112 -6.45602e-22 9.67231e-06
15.1579 -6.36267e-22 9.55322e-06
15.2047 -6.325e-22 9.43568e-06
15.2516 -5.74017e-22 9.31964e-06
15.2986 -5.69732e-22 9.2051e-06
15.3458 -4.94317e-22 9.09201e-06
15.393 -4.25672e-22 8.98038e-06
15.4404 -4.40367e-22 8.87016e-06
15.488 -3.77854e-22 8.76134e-06
15.5356 -4.27537e-22 8.6539e-06
15.5834 -3.64048e-22 8.54781e-06
15.6313 -3.30803e-22 8.44306e-06
15.6794 -3.88976e-22 8.33963e-06
15.7276 -2.50535e-22 8.23748e-06
15.7759 -4.18899e-22 8.13661e-06
15.8243 -3.99438e-22 8.037e-06
15.873 -4.14112e-22 7.93862e-06
15.9217 -4.02282e-22 7.84145e-06
15.9706 -4.52835e-22 7.74549e-06
16.0197 -3.82587e-22 7.6507e-06
16.0689 -4.01257e-22 7.55707e-06
16.1182 -4.33391e-22 7.46459e-06
16.1677 -5.09644e-22 7.37323e-06
16.2174 -4.85294e-22 7.28298e-06
16.2672 -4.91605e-22 7.19382e-06
16.3172 -4.78974e-22 7.10574e-06
16.3674 -4.95793e-22 7.01872e-06
16.4177 -4.80649e-22 6.93274e-06
16.4682 -5.26934e-22 6.84778e-06
16.5189 -5.21113e-22 6.76384e-06
16.5697 -4.80189e-22 6.68089e-06
16.6208 -5.2894e-22 6.59892e-06
16.672 -5.33642e-22 6.51792e-06
16.7234 -5.07738e-22 6.43787e-06
16.775 -5.04668e-22 6.35875e-06
16.8268 -4.6693e-22 6.28055e-06
16.8787 -4.78433e-22 6.20327e-06
16.9309 -4.22085e-22 6.12687e-06
16.9833 -4.46698e-22 6.05136e-06
17.0359 -4.34893e-22 5.97671e-06
17.0887 -3.94708e-22 5.90291e-06
17.1418 -3.87759e-22 5.82996e-06
17.195 -3.49935e-22 5.75783e-06
17.2485 -3.14612e-22 5.68651e-06
17.3022 -3.28954e-22 5.616e-06
17.3562 -3.28031e-22 5.54627e-06
17.4104 -3.071e-22 5.47732e-06
17.4648 -2.63356e-22 5.40913e-06
17.5195 -3.05544e-22 5.3417e-06
17.5744 -3.54334e-22 5.275e-06
17.6296 -3.12448e-22 5.20903e-06
17.6851 -3.44545e-22 5.14378e-06
17.7408 -3.99984e-22 5.07923e-06
17.7969 -4.17331e-22 5.01537e-06
17.8532 -4.22498e-22 4.9522e-06
17.9098 -4.77027e-22 4.88969e-06
17.9667 -4.72742e-22 4.82785e-06
18.0239 -4.88174e-22 4.76665e-06
18.0815 -4.86833e-22 4.70609e-06
18.1393 -4.25179e-22 4.64615e-06
18.1975 -4.74544e-22 4.58683e-06
18.256 -4.76793e-22 4.52811e-06
18.3149 -4.33626e-22 4.46999e-06
18.3742 -4.24308e-22 4.41244e-06
18.4338 -3.53932e-22 4.35547e-06
18.4938 -3.75203e-22 4.29906e-06
18.5542 -3.55503e-22 4.2432e-06
18.615 -3.39827e-22 4.18788e-06
18.6762 -2.95052e-22 4.13308e-06
18.7379 -2.92791e-22 4.0788e-06
18.8 -2.50129e-22 4.02503e-06
18.8625 -2.11358e-22 3.97176e-06
18.9255 -1.99785e-22 3.91896e-06
18.9891 -1.94443e-22 3.86664e-06
19.0531 -1.57419e-22 3.81479e-06
19.1177 -1.05546e-22 3.76338e-06
19.1828 -9.74208e-23 3.71241e-06
19.2484 -6.90822e-23 3.66187e-06
19.3147 -9.02176e-23 3.61174e-06
19.3816 -8.00378e-23 3.56201e-06
19.4491 -8.54917e-23 3.51268e-06
19.5173 -1.19882e-22 3.46372e-06
19.5862 -1.25352e-22 3.41512e-06
19.6558 -1.42799e-22 3.36687e-06
19.7262 -1.88435e-22 3.31895e-06
19.7974 -1.80814e-22 3.27135e-06
19.8694 -2.31021e-22 3.22405e-06
19.9423 -2.35039e-22 3.17704e-06
20.0162 -2.25762e-22 3.13029e-06
20.091 -2.26323e-22 3.08379e-06
20.1669 -2.23222e-22 3.03751e-06
20.244 -1.71545e-22 2.99144e-06
20.3222 -1.43796e-22 2.94555e-06
20.4016 -1.32299e-22 2.89981e-06
20.4825 -1.17295e-22 2.85419e-06
20.5648 -9.75304e-23 2.80865e-06
20.6487 -1.00306e-22 2.76317e-06
20.7344 -6.67178e-23 2.7177e-06
20.8219 -4.9645e-23 2.67219e-06
20.9115 -1.57369e-23 2.62658e-06
21.0034 -8.88124e-24 2.58081e-06
21.0979 3.1292e-23 2.5348e-06
21.1952 3.92506e-23 2.48844e-06
21.2959 4.1228e-23 2.44162e-06
21.4004 3.06394e-23 2.39419e-06
21.5093 1.62937e-23 2.34594e-06
21.6237 -2.35732e-23 2.29658e-06
21.7448 -4.58418e-23 2.24574e-06
21.8747 -6.85422e-23 2.19278e-06
22.0165 -4.81296e-23 2.1367e-06
22.1768 -4.07188e-23 2.07547e-06
22.3723 -1.6016e-23 2.00374e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.25Lambda0.5Nc1ClassicOneLoop/iFp_OneLoopFRG.txt <==
-22.3723 3.00847e-24 2.00384e-06
-22.1768 -6.11825e-24 2.07557e-06
-22.0165 -7.09063e-24 2.13681e-06
-21.8747 -2.56142e-24 2.1929e-06
-21.7448 -1.94309e-24 2.24585e-06
-21.6237 7.16596e-25 2.2967e-06
-21.5093 7.67917e-24 2.34606e-06
-21.4004 8.11431e-24 2.39432e-06
-21.2959 -4.4421e-24 2.44176e-06
-21.1952 7.63691e-25 2.48858e-06
-21.0979 4.25555e-24 2.53494e-06
-21.0034 7.08472e-24 2.58095e-06
-20.9115 8.04194e-25 2.62673e-06
-20.8219 4.7165e-24 2.67234e-06
-20.7344 -3.86199e-24 2.71786e-06
-20.6487 -5.86297e-24 2.76333e-06
-20.5648 3.46144e-24 2.80882e-06
-20.4825 1.2962e-25 2.85435e-06
-20.4016 -8.1027e-24 2.89998e-06
-20.3222 8.60454e-24 2.94572e-06
-20.244 -7.59992e-24 2.99162e-06
-20.1669 -8.46152e-24 3.0377e-06
-20.091 -4.70776e-24 3.08398e-06
-20.0162 -2.70459e-24 3.13048e-06
-19.9423 -1.35676e-24 3.17723e-06
-19.8694 -7.73788e-24 3.22425e-06
-19.7974 -8.43711e-24 3.27155e-06
-19.7262 9.43217e-24 3.31916e-06
-19.6558 -5.51777e-24 3.36708e-06
-19.5862 1.01089e-23 3.41533e-06
-19.5173 -2.2639e-24 3.46394e-06
-19.4491 -1.29597e-23 3.5129e-06
-19.3816 7.2583e-24 3.56225e-06
-19.3147 2.82268e-25 3.61198e-06
-19.2484 3.18889e-24 3.66211e-06
-19.1828 1.70863e-23 3.71266e-06
-19.1177 -9.95138e-25 3.76363e-06
-19.0531 -1.39111e-23 3.81504e-06
-18.9891 -5.2758e-24 3.86691e-06
-18.9255 9.47653e-24 3.91923e-06
-18.8625 -8.9051e-24 3.97203e-06
-18.8 6.06131e-24 4.02531e-06
-18.7379 8.22582e-24 4.07909e-06
-18.6762 -6.7722e-24 4.13337e-06
-18.615 4.73729e-25 4.18817e-06
-18.5542 -1.28905e-23 4.2435e-06
-18.4938 -5.35156e-25 4.29937e-06
-18.4338 1.39486e-23 4.35578e-06
-18.3742 1.79067e-23 4.41276e-06
-18.3149 -9.51576e-24 4.47031e-06
-18.256 1.83826e-23 4.52844e-06
-18.1975 1.52114e-24 4.58717e-06
-18.1393 -5.30354e-24 4.6465e-06
-18.0815 -1.15017e-23 4.70644e-06
-18.0239 -1.88008e-24 4.76701e-06
-17.9667 -1.80721e-23 4.82821e-06
-17.9098 1.00323e-23 4.89006e-06
-17.8532 1.25324e-23 4.95258e-06
-17.7969 -8.29112e-25 5.01576e-06
-17.7408 1.0717e-23 5.07962e-06
-17.6851 7.74912e-24 5.14418e-06
-17.6296 -4.67528e-24 5.20944e-06
-17.5744 4.28388e-24 5.27541e-06
-17.5195 1.87707e-24 5.34212e-06
-17.4648 -2.04251e-23 5.40956e-06
-17.4104 -1.30265e-24 5.47776e-06
-17.3562 -5.64028e-24 5.54672e-06
-17.3022 -2.31512e-23 5.61645e-06
-17.2485 -1.48495e-24 5.68698e-06
-17.195 -4.60957e-24 5.7583e-06
-17.1418 -1.19988e-23 5.83044e-06
-17.0887 -3.39667e-24 5.90341e-06
-17.0359 -2.34827e-23 5.97721e-06
-16.9833 7.94898e-24 6.05187e-06
-16.9309 1.11892e-23 6.12739e-06
-16.8787 -4.66568e-24 6.2038e-06
-16.8268 -7.24146e-24 6.28109e-06
-16.775 3.80766e-24 6.3593e-06
-16.7234 1.10821e-23 6.43843e-06
-16.672 -7.6019e-25 6.51849e-06
-16.6208 1.12176e-24 6.5995e-06
-16.5697 7.17323e-25 6.68148e-06
-16.5189 -3.9752e-24 6.76444e-06
-16.4682 1.57395e-23 6.8484e-06
-16.4177 1.7797e-23 6.93336e-06
-16.3674 -1.30947e-23 7.01935e-06
-16.3172 -6.40291e-24 7.10639e-06
-16.2672 -1.35799e-23 7.19448e-06
-16.2174 3.34586e-23 7.28365e-06
-16.1677 1.64422e-23 7.37392e-06
-16.1182 -1.14836e-23 7.46529e-06
-16.0689 2.04917e-24 7.55778e-06
-16.0197 -1.29629e-23 7.65142e-06
-15.9706 -1.32613e-23 7.74622e-06
-15.9217 -3.62049e-23 7.8422e-06
-15.873 -2.38181e-23 7.93938e-06
-15.8243 7.06303e-24 8.03778e-06
-15.7759 -3.92409e-23 8.13741e-06
-15.7276 -4.82406e-23 8.23829e-06
-15.6794 2.6184e-23 8.34045e-06
-15.6313 -2.71087e-24 8.4439e-06
-15.5834 -1.42123e-24 8.54867e-06
-15.5356 1.14306e-23 8.65477e-06
-15.488 -1.53211e-23 8.76223e-06
-15.4404 1.08265e-23 8.87106e-06
-15.393 1.27752e-23 8.9813e-06
-15.3458 -2.16041e-23 9.09295e-06
-15.2986 -1.14797e-24 9.20605e-06
-15.2516 -1.24199e-23 9.32061e-06
-15.2047 3.76042e-23 9.43667e-06
-15.1579 6.92671e-24 9.55423e-06
-15.1112 -4.06071e-23 9.67333e-06
-15.0647 6.93675e-24 9.794e-06
-15.0182 -2.89525e-24 9.91625e-06
-14.9719 1.61621e-23 1.00401e-05
-14.9257 -6.71677e-24 1.01656e-05
-14.8796 2.48398e-24 1.02928e-05
-14.8336 -3.10746e-23 1.04216e-05
-14.7877 2.8482e-23 1.05522e-05
-14.7419 5.89787e-24 1.06845e-05
-14.6962 -1.71874e-23 1.08186e-05
-14.6506 -6.22398e-23 1.09545e-05
-14.6052 1.67667e-23 1.10922e-05
-14.5598 -1.06775e-23 1.12318e-05
-14.5145 -1.60036e-23 1.13733e-05
-14.4693 -5.96352e-24 1.15166e-05
-14.4243 7.82996e-24 1.1662e-05
-14.3793 -5.44691e-23 1.18093e-05
-14.3344 -7.66932e-23 1.19587e-05
-14.2896 1.65655e-23 1.21101e-05
-14.2449 6.91263e-23 1.22636e-05
-14.2003 6.50557e-23 1.24192e-05
-14.1558 -5.74433e-24 1.25769e-05
-14.1113 -2.47876e-23 1.27369e-05
-14.067 6.86542e-24 1.2899e-05
-14.0227 -1.47067e-23 1.30635e-05
-13.9786 5.32498e-23 1.32302e-05
-13.9345 1.95468e-23 1.33993e-05
-13.8905 -6.86987e-23 1.35707e-05
-13.8466 1.92835e-23 1.37446e-05
-13.8028 1.67383e-23 1.39209e-05
-13.759 3.98092e-23 1.40998e-05
-13.7153 -3.12094e-23 1.42811e-05
-13.6718 -1.07785e-23 1.44651e-05
-13.6283 3.6665e-23 1.46517e-05
-13.5848 5.45072e-25 1.4841e-05
-13.5415 2.22267e-23 1.5033e-05
-13.4982 6.31763e-23 1.52277e-05
-13.455 6.02707e-23 1.54253e-05
-13.4119 -4.75521e-23 1.56257e-05
-13.3689 1.0301e-22 1.58291e-05
-13.3259 -2.94069e-23 1.60354e-05
-13.283 4.85033e-23 1.62447e-05
-13.2402 -7.90422e-23 1.64571e-05
-13.1974 -6.49448e-24 1.66726e-05
-13.1547 8.42217e-24 1.68913e-05
-13.1121 3.08507e-23 1.71132e-05
-13.0696 -1.37902e-23 1.73385e-05
-13.0271 -1.46902e-23 1.7567e-05
-12.9847 4.64593e-23 1.7799e-05
-12.9424 -5.91278e-23 1.80344e-05
-12.9001 7.42967e-23 1.82734e-05
-12.8579 -1.27902e-22 1.85159e-05
-12.8158 -1.65255e-23 1.87621e-05
-12.7737 3.68842e-23 1.9012e-05
-12.7317 -1.04904e-22 1.92657e-05
-12.6898 5.69294e-23 1.95233e-05
-12.6479 -8.02179e-23 1.97848e-05
-12.6061 4.52401e-24 2.00503e-05
-12.5643 5.70582e-23 2.03198e-05
-12.5226 -1.05886e-24 2.05935e-05
-12.481 -1.97838e-23 2.08714e-05
-12.4394 1.77392e-23 2.11536e-05
-12.3979 1.65715e-22 2.14402e-05
-12.3565 7.24295e-23 2.17312e-05
-12.3151 4.78361e-23 2.20268e-05
-12.2738 1.06177e-22 2.2327e-05
-12.2325 5.5694e-24 2.26319e-05
-12.1913 2.57842e-23 2.29416e-05
-12.1501 1.1363e-22 2.32561e-05
-12.109 1.05849e-23 2.35757e-05
-12.068 -1.04106e-22 2.39003e-05
-12.027 -1.18745e-22 2.42301e-05
-11.986 7.59074e-23 2.45652e-05
-11.9452 -3.23145e-23 2.49056e-05
-11.9043 6.91654e-23 2.52514e-05
-11.8636 2.3731e-22 2.56029e-05
-11.8228 3.29342e-23 2.596e-05
-11.7822 -5.55567e-24 2.63229e-05
-11.7415 -1.59373e-22 2.66917e-05
-11.701 9.35254e-24 2.70665e-05
-11.6605 -4.75523e-23 2.74475e-05
-11.62 -8.94872e-23 2.78346e-05
-11.5796 -5.25893e-23 2.82282e-05
-11.5392 8.45031e-24 2.86282e-05
-11.4989 -1.76354e-23 2.90349e-05
-11.4587 8.20891e-24 2.94483e-05
-11.4184 -1.77384e-22 2.98686e-05
-11.3783 6.10393e-23 3.02959e-05
-11.3381 1.41633e-22 3.07303e-05
-11.2981 3.41705e-23 3.11721e-05
-11.2581 -3.92511e-24 3.16213e-05
-11.2181 -8.38831e-23 3.20781e-05
-11.1781 4.46299e-23 3.25426e-05
-11.1383 1.11159e-23 3.30151e-05
-11.0984 2.86294e-23 3.34956e-05
-11.0586 -3.84416e-23 3.39844e-05
-11.0189 3.25092e-23 3.44815e-05
-10.9792 -3.78952e-23 3.49872e-05
-10.9395 -2.86066e-22 3.55017e-05
-10.8999 1.0889e-22 3.6025e-05
-10.8603 1.77801e-22 3.65575e-05
-10.8208 6.62834e-23 3.70993e-05
-10.7813 1.34994e-22 3.76506e-05
-10.7418 -1.73146e-23 3.82115e-05
-10.7024 1.17498e-22 3.87823e-05
-10.6631 -2.26103e-22 3.93633e-05
-10.6238 1.7792e-23 3.99545e-05
-10.5845 -1.73987e-22 4.05563e-05
-10.5452 -2.6504e-22 4.11688e-05
-10.506 8.23555e-23 4.17923e-05
-10.4669 1.0622e-22 4.24271e-05
-10.4278 2.9699e-22 4.30732e-05
-10.3887 2.09055e-23 4.37311e-05
-10.3496 -1.23381e-22 4.44009e-05
-10.3106 1.59892e-22 4.5083e-05
-10.2717 -7.13217e-23 4.57775e-05
-10.2328 4.54564e-23 4.64847e-05
-10.1939 -2.84801e-23 4.7205e-05
-10.155 9.49156e-23 4.79386e-05
-10.1162 1.08909e-22 4.86858e-05
-10.0774 1.82177e-23 4.94469e-05
-10.0387 -7.13308e-23 5.02223e-05
-10 -2.74762e-23 5.10121e-05
-9.96134 6.24402e-23 5.18169e-05
-9.92271 -1.66821e-22 5.26368e-05
-9.88412 1.82466e-22 5.34722e-05
-9.84557 -1.78663e-24 5.43236e-05
-9.80704 -3.51693e-22 5.51911e-05
-9.76856 7.85076e-23 5.60753e-05
-9.73011 -3.69231e-22 5.69765e-05
-9.69169 2.38425e-22 5.78951e-05
-9.65331 -4.81928e-22 5.88315e-05
-9.61496 -2.71156e-22 5.9786e-05
-9.57664 -2.7055e-22 6.07592e-05
-9.53836 -9.17099e-24 6.17514e-05
-9.50011 2.08199e-22 6.27631e-05
-9.46189 -3.25376e-22 6.37948e-05
-9.42371 -1.04147e-22 6.48469e-05
-9.38556 1.15392e-22 6.59199e-05
-9.34744 2.37791e-22 6.70143e-05
-9.30935 -1.81067e-22 6.81306e-05
-9.2713 1.59714e-23 6.92693e-05
-9.23327 4.45155e-22 7.04311e-05
-9.19528 7.07125e-22 7.16163e-05
-9.15732 -1.67526e-22 7.28257e-05
-9.11939 6.19418e-22 7.40597e-05
-9.08149 1.83198e-22 7.53191e-05
-9.04362 -4.62864e-22 7.66043e-05
-9.00578 4.55296e-22 7.79161e-05
-8.96797 -2.66486e-22 7.92551e-05
-8.93019 6.22342e-22 8.06219e-05
-8.89244 3.2182e-22 8.20174e-05
-8.85471 -4.41635e-22 8.34421e-05
-8.81702 -4.71369e-22 8.48968e-05
-8.77936 5.00558e-22 8.63823e-05
-8.74172 3.4795e-22 8.78994e-05
-8.70412 1.20878e-22 8.94488e-05
-8.66654 4.37638e-22 9.10314e-05
-8.62899 -6.22278e-23 9.2648e-05
-8.59146 -2.76511e-22 9.42996e-05
-8.55397 4.42343e-22 9.59869e-05
-8.5165 7.99591e-23 9.7711e-05
-8.47906 -3.26853e-22 9.94728e-05
-8.44165 -1.82905e-22 0.000101273
-8.40426 -7.94284e-22 0.000103113
-8.3669 -3.31401e-24 0.000104994
-8.32956 -4.41133e-22 0.000106917
-8.29226 -5.64483e-22 0.000108883
-8.25497 2.48248e-23 0.000110893
-8.21772 6.54323e-22 0.000112948
-8.18049 1.11776e-22 0.000115049
-8.14328 -1.08341e-21 0.000117199
-8.1061 1.71503e-22 0.000119397
-8.06895 -1.2152e-21 0.000121646
-8.03182 -1.51507e-22 0.000123947
-7.99471 -9.56783e-22 0.000126301
-7.95763 -3.81488e-22 0.000128709
-7.92058 2.13538e-21 0.000131174
-7.88355 1.78058e-22 0.000133697
-7.84654 -3.48167e-22 0.000136279
-7.80955 4.59049e-22 0.000138922
-7.77259 -4.45187e-22 0.000141628
-7.73566 9.47338e-22 0.000144399
-7.69874 -1.10283e-21 0.000147236
-7.66185 1.2164e-21 0.000150142
-7.62498 -8.16272e-22 0.000153118
-7.58814 2.35161e-22 0.000156166
-7.55132 6.46294e-22 0.000159289
-7.51452 -1.9943e-21 0.000162489
-7.47774 -1.00917e-21 0.000165768
-7.44099 6.07828e-22 0.000169128
-7.40425 2.11603e-23 0.000172572
-7.36754 -1.10119e-21 0.000176103
-7.33085 2.10886e-21 0.000179722
-7.29418 -7.08969e-22 0.000183433
-7.25754 -7.31946e-22 0.000187238
-7.22091 5.69853e-22 0.000191141
-7.18431 3.71765e-22 0.000195143
-7.14772 5.62121e-22 0.00019925
-7.11116 1.0066e-21 0.000203462
-7.07462 7.28189e-22 0.000207785
-7.0381 3.92973e-22 0.000212221
-7.00159 3.38189e-21 0.000216774
-6.96511 1.75217e-22 0.000221447
-6.92865 9.69251e-22 0.000226246
-6.89221 -7.29402e-22 0.000231172
-6.85579 -1.43121e-21 0.000236231
-6.81938 8.8695e-22 0.000241428
-6.783 -2.05653e-21 0.000246765
-6.74664 -1.34519e-22 0.000252249
-6.71029 2.28543e-22 0.000257883
-6.67397 -5.73726e-23 0.000263673
-6.63766 -2.13577e-23 0.000269625
-6.60137 -2.08074e-21 0.000275742
-6.5651 -1.29393e-21 0.000282032
-6.52885 -1.15522e-21 0.0002885
-6.49262 -2.98346e-21 0.000295151
-6.4564 1.76482e-21 0.000301993
-6.42021 9.81033e-22 0.000309032
-6.38403 2.74733e-21 0.000316274
-6.34786 2.17888e-22 0.000323727
-6.31172 1.18413e-21 0.000331399
-6.27559 -1.0567e-21 0.000339296
-6.23949 -3.51358e-21 0.000347427
-6.20339 -3.42138e-22 0.0003558
-6.16732 -3.61061e-21 0.000364424
-6.13126 1.13842e-21 0.000373308
-6.09522 -2.07723e-21 0.000382462
-6.05919 2.97444e-21 0.000391895
-6.02319 2.14599e-21 0.000401618
-5.9872 3.83944e-21 0.000411642
-5.95122 2.80521e-21 0.000421977
-5.91526 1.2468e-21 0.000432635
-5.87932 -2.59675e-21 0.000443629
-5.84339 2.05389e-21 0.000454972
-5.80748 -2.07545e-21 0.000466676
-5.77158 -7.04985e-22 0.000478756
-5.7357 -1.54933e-23 0.000491226
-5.69984 3.98873e-22 0.000504102
-5.66399 2.96031e-21 0.000517399
-5.62815 -8.09528e-21 0.000531135
-5.59233 2.5493e-21 0.000545326
-5.55653 -5.78042e-21 0.000559991
-5.52074 -3.93233e-21 0.000575149
-5.48497 2.92273e-21 0.000590821
-5.4492 3.23779e-21 0.000607027
-5.41346 -3.92545e-21 0.000623789
-5.37773 -3.12291e-21 0.000641131
-5.34201 9.62751e-21 0.000659077
-5.30631 4.81386e-21 0.000677652
-5.27062 5.37905e-21 0.000696882
-5.23494 -5.94733e-21 0.000716798
-5.19928 1.82291e-21 0.000737426
-5.16363 -1.11672e-21 0.0007588
-5.128 4.48839e-21 0.000780951
-5.09237 8.98287e-21 0.000803913
-5.05677 5.75087e-21 0.000827723
-5.02117 1.68008e-20 0.000852419
-4.98559 8.99704e-21 0.00087804
-4.95002 1.35611e-20 0.00090463
-4.91446 4.54526e-21 0.000932232
-4.87892 1.67328e-20 0.000960892
-4.84339 -4.43562e-21 0.000990662
-4.80787 -9.21913e-22 0.00102159
-4.77237 1.04617e-20 0.00105374
-4.73687 1.61288e-20 0.00108716
-4.70139 2.02663e-20 0.00112191
-4.66592 2.36484e-20 0.00115807
-4.63046 -7.56724e-21 0.00119569
-4.59502 2.24268e-20 0.00123485
-4.55958 1.67657e-21 0.00127564
-4.52416 -3.02724e-21 0.00131812
-4.48875 1.35385e-20 0.00136239
-4.45335 -1.55354e-20 0.00140853
-4.41797 -1.18605e-20 0.00145665
-4.38259 2.82363e-21 0.00150685
-4.34722 7.30459e-21 0.00155924
-4.31187 -9.39533e-21 0.00161393
-4.27653 1.26761e-20 0.00167104
-4.24119 -7.85093e-21 0.00173071
-4.20587 4.146e-21 0.00179308
-4.17056 -9.34626e-22 0.0018583
-4.13526 -3.05643e-20 0.00192652
-4.09997 1.46823e-21 0.00199792
-4.06469 -1.15015e-20 0.00207267
-4.02942 -1.65655e-20 0.00215098
-3.99416 -5.13383e-20 0.00223303
-3.95891 4.22786e-22 0.00231906
-3.92367 -4.59835e-20 0.0024093
-3.88844 1.99491e-20 0.002504
-3.85322 -1.78884e-22 0.00260344
-3.81801 4.88843e-21 0.00270789
-3.7828 -6.95379e-20 0.00281768
-3.74761 1.40735e-20 0.00293314
-3.71243 -5.04945e-21 0.00305462
-3.67726 -2.72632e-20 0.00318251
-3.64209 2.59181e-20 0.00331723
-3.60694 2.66661e-20 0.00345922
-3.57179 -1.12879e-20 0.00360897
-3.53665 -8.90013e-20 0.003767
-3.50152 6.76625e-21 0.00393386
-3.4664 8.38058e-20 0.00411017
-3.43129 -4.84881e-20 0.00429658
-3.39619 -1.6495e-20 0.00449382
-3.36109 3.81277e-20 0.00470264
-3.32601 -6.0556e-20 0.00492389
-3.29093 -4.87838e-20 0.00515848
-3.25586 1.30278e-20 0.0054074
-3.2208 -3.58643e-21 0.00567174
-3.18574 -1.49206e-20 0.00595267
-3.1507 -6.1549e-20 0.00625147
-3.11566 1.16393e-19 0.00656956
-3.08063 -7.32468e-20 0.00690846
-3.0456 3.7955e-20 0.00726987
-3.01059 -1.38265e-19 0.00765563
-2.97558 6.67496e-20 0.00806778
-2.94058 -6.07408e-20 0.00850855
-2.90558 -1.3169e-19 0.00898041
-2.87059 -9.19643e-21 0.00948608
-2.83561 -2.71687e-19 0.0100285
-2.80064 2.07904e-19 0.0106112
-2.76567 -1.59386e-19 0.0112376
-2.73071 2.43396e-19 0.011912
-2.69576 -2.76755e-19 0.0126388
-2.66081 -4.93256e-19 0.0134233
-2.62587 -2.35296e-19 0.014271
-2.59094 2.58673e-19 0.0151883
-2.55601 -8.96012e-20 0.0161824
-2.52109 -2.87761e-19 0.0172613
-2.48617 4.14011e-19 0.0184339
-2.45126 -7.06044e-20 0.0197106
-2.41636 5.77859e-19 0.0211029
-2.38146 6.22642e-19 0.0226238
-2.34657 2.12618e-19 0.0242883
-2.31168 4.70735e-19 0.0261133
-2.2768 3.70813e-19 0.0281184
-2.24192 5.84126e-19 0.0303257
-2.20705 5.55771e-19 0.0327611
-2.17219 2.19168e-20 0.035454
-2.13733 4.81359e-21 0.0384388
-2.10247 -4.65463e-19 0.0417554
-2.06762 2.35468e-18 0.0454503
-2.03278 -2.52871e-19 0.0495778
-1.99794 7.82218e-19 0.054202
-1.9631 1.7072e-19 0.0593982
-1.92827 6.59313e-19 0.065256
-1.89345 -1.78708e-19 0.0718815
-1.85862 -2.69412e-18 0.0794021
-1.82381 7.07185e-19 0.0879703
-1.78899 -4.39861e-18 0.0977704
-1.75419 -3.18313e-19 0.109026
-1.71938 -4.86604e-18 0.122008
-1.68458 3.98929e-18 0.13705
-1.64979 -1.31806e-18 0.154561
-1.61499 3.95811e-18 0.175047
-1.58021 4.14633e-18 0.199134
-1.54542 8.30143e-20 0.2276
-1.51064 -1.74041e-17 0.261413
-1.47586 2.54871e-18 0.301777
-1.44109 1.87202e-17 0.350183
-1.40632 -1.38959e-17 0.408454
-1.37155 3.17995e-19 0.478784
-1.33679 1.65559e-17 0.563716
-1.30203 4.98356e-17 0.666016
-1.26727 -1.09344e-18 0.788318
-1.23251 -1.77321e-17 0.932386
-1.19776 4.52057e-17 1.09779
-1.16301 -2.94502e-17 1.27997
-1.12827 -3.94906e-17 1.46804
-1.09352 2.45551e-18 1.64379
-1.05878 -8.91299e-19 1.78405
-1.02405 1.46889e-17 1.86729
-0.989309 -7.68789e-17 1.88222
-0.954576 -2.29046e-17 1.83236
-0.919844 -2.27134e-17 1.73324
-0.885115 6.71726e-17 1.60508
-0.850388 6.38198e-18 1.46598
-0.815663 1.50593e-17 1.32881
-0.78094 -2.73279e-17 1.20107
-0.746219 1.72843e-17 1.0862
-0.711499 2.56703e-17 0.985047
-0.676781 5.73182e-17 0.897075
-0.642065 -3.54233e-17 0.821079
-0.60735 -6.40853e-19 0.755638
-0.572637 4.84578e-18 0.699348
-0.537925 -1.1263e-17 0.650923
-0.503214 -2.54862e-17 0.609235
-0.468504 1.27891e-17 0.57332
-0.433796 1.09282e-18 0.542366
-0.399089 -5.47327e-18 0.515692
-0.364382 -5.548e-18 0.492733
-0.329676 3.8792e-19 0.473021
-0.294972 4.071e-18 0.456169
-0.260267 -4.97309e-19 0.441858
-0.225564 -3.31348e-19 0.429828
-0.190861 -1.3345e-18 0.419867
-0.156158 -1.75737e-18 0.411804
-0.121456 2.82342e-18 0.405505
-0.0867541 1.27211e-19 0.400866
-0.0520524 -6.47988e-19 0.397814
-0.0173508 -6.45491e-20 0.3963
0.0173508 4.50439e-20 0.3963
0.0520524 1.242e-19 0.397814
0.0867541 2.01315e-20 0.400866
0.121456 1.73159e-19 0.405505
0.156158 4.39354e-18 0.411804
0.190861 -7.1626e-19 0.419867
0.225564 2.96052e-18 0.429828
0.260267 -2.08294e-18 0.441858
0.294972 -9.45952e-20 0.456169
0.329676 -4.21153e-18 0.473021
0.364382 -4.19514e-18 0.492733
0.399089 -3.95984e-18 0.515692
0.433796 1.70053e-17 0.542366
0.468504 1.50328e-17 0.57332
0.503214 3.09066e-17 0.609235
0.537925 -7.50303e-18 0.650923
0.572637 -2.2453e-17 0.699348
0.60735 -5.81061e-18 0.755638
0.642065 1.02609e-17 0.821079
0.676781 -2.37392e-17 0.897075
0.711499 -1.8479e-17 0.985047
0.746219 1.22592e-17 1.0862
0.78094 5.65159e-17 1.20107
0.815663 2.59003e-18 1.32881
0.850388 -1.04335e-16 1.46598
0.885115 -4.65202e-17 1.60508
0.919844 9.26868e-17 1.73324
0.954576 -5.31886e-17 1.83236
0.989309 -1.0836e-16 1.88222
1.02405 -2.17799e-17 1.86729
1.05878 4.87989e-19 1.78405
1.09352 3.55852e-19 1.64379
1.12827 2.15005e-17 1.46804
1.16301 -1.71067e-17 1.27997
1.19776 2.47088e-17 1.09779
1.23251 6.00818e-17 0.932386
1.26727 -4.03382e-17 0.788318
1.30203 1.63975e-17 0.666016
1.33679 -1.44932e-17 0.563716
1.37155 1.00717e-17 0.478784
1.40632 4.21613e-17 0.408454
1.44109 4.59425e-18 0.350183
1.47586 -1.07144e-18 0.301777
1.51064 -9.51869e-18 0.261413
1.54542 3.41102e-18 0.2276
1.58021 7.17118e-18 0.199134
1.61499 3.81068e-18 0.175047
1.64979 1.5426e-17 0.154561
1.68458 -3.73584e-18 0.13705
1.71938 7.00761e-18 0.122008
1.75419 4.31642e-19 0.109026
1.78899 -3.06348e-18 0.0977704
1.82381 -1.42426e-18 0.0879703
1.85862 -3.15453e-18 0.0794021
1.89345 4.45038e-18 0.0718815
1.92827 1.81036e-18 0.065256
1.9631 -1.65421e-19 0.0593982
1.99794 8.77155e-19 0.054202
2.03278 -7.32946e-19 0.0495778
2.06762 -1.9199e-18 0.0454503
2.10247 -1.07218e-18 0.0417554
2.13733 -6.82064e-19 0.0384388
2.17219 5.30714e-19 0.035454
2.20705 -3.33524e-19 0.0327611
2.24192 -2.18447e-19 0.0303257
2.2768 -4.78171e-19 0.0281184
2.31168 6.96629e-19 0.0261133
2.34657 -2.82616e-19 0.0242883
2.38146 6.19389e-19 0.0226238
2.41636 4.35332e-20 0.0211029
2.45126 6.33385e-20 0.0197106
2.48617 -1.80383e-19 0.0184339
2.52109 -2.77561e-19 0.0172613
2.55601 4.25157e-19 0.0161824
2.59094 -2.48961e-20 0.0151883
2.62587 -2.83638e-19 0.014271
2.66081 1.60974e-19 0.0134233
2.69576 -4.40023e-19 0.0126388
2.73071 -1.29024e-20 0.011912
2.76567 -1.43465e-19 0.0112376
2.80064 1.17986e-19 0.0106112
2.83561 6.82042e-20 0.0100285
2.87059 -4.2256e-20 0.00948608
2.90558 1.3033e-19 0.00898041
2.94058 -1.98738e-19 0.00850855
2.97558 1.87625e-19 0.00806778
3.01059 2.86733e-20 0.00765563
3.0456 6.6164e-20 0.00726987
3.08063 -1.09889e-19 0.00690846
3.11566 -7.31007e-20 0.00656956
3.1507 -4.43435e-20 0.00625147
3.18574 8.3116e-20 0.00595267
3.2208 -1.68688e-20 0.00567174
3.25586 -1.31894e-19 0.0054074
3.29093 -1.23262e-19 0.00515848
3.32601 -2.54283e-20 0.00492389
3.36109 -1.3089e-20 0.00470264
3.39619 5.06128e-20 0.00449382
3.43129 5.89441e-20 0.00429658
3.4664 4.16691e-21 0.00411017
3.50152 -2.65364e-20 0.00393386
3.53665 -2.61556e-20 0.003767
3.57179 -1.50278e-20 0.00360897
3.60694 -5.24847e-20 0.00345922
3.64209 1.84193e-20 0.00331723
3.67726 -2.56426e-20 0.00318251
3.71243 -5.929e-20 0.00305462
3.74761 -7.32514e-20 0.00293314
3.7828 3.73433e-20 0.00281768
3.81801 -1.51912e-20 0.00270789
3.85322 -1.83137e-20 0.00260344
3.88844 -2.13697e-20 0.002504
3.92367 -2.17387e-20 0.0024093
3.95891 -5.32414e-20 0.00231906
3.99416 -5.52256e-20 0.00223303
4.02942 -2.50241e-20 0.00215098
4.06469 1.3858e-20 0.00207267
4.09997 -2.63411e-20 0.00199792
4.13526 2.90388e-20 0.00192652
4.17056 -9.98943e-21 0.0018583
4.20587 5.70732e-21 0.00179308
4.24119 1.08672e-20 0.00173071
4.27653 -2.83223e-21 0.00167104
4.31187 -1.34715e-21 0.00161393
4.34722 3.44022e-21 0.00155924
4.38259 8.20655e-21 0.00150685
4.41797 9.00781e-21 0.00145665
4.45335 -8.7383e-21 0.00140853
4.48875 2.34797e-21 0.00136239
4.52416 1.52421e-21 0.00131812
4.55958 5.83537e-21 0.00127564
4.59502 2.33205e-20 0.00123485
4.63046 -6.00971e-21 0.00119569
4.66592 -1.70461e-20 0.00115807
4.70139 1.19745e-20 0.00112191
4.73687 1.25103e-20 0.00108716
4.77237 1.35122e-20 0.00105374
4.80787 -1.05455e-20 0.00102159
4.84339 -1.01131e-20 0.000990662
4.87892 -4.4789e-21 0.000960892
4.91446 3.31315e-23 0.000932232
4.95002 -1.10681e-20 0.00090463
4.98559 -1.01942e-20 0.00087804
5.02117 1.21287e-20 0.000852419
5.05677 8.10178e-21 0.000827723
5.09237 1.69315e-20 0.000803913
5.128 9.35712e-21 0.000780951
5.16363 -4.63751e-21 0.0007588
5.19928 -4.77582e-21 0.000737426
5.23494 3.2696e-21 0.000716798
5.27062 5.29118e-21 0.000696882
5.30631 3.01656e-22 0.000677652
5.34201 -1.93866e-22 0.000659077
5.37773 -9.06974e-22 0.000641131
5.41346 4.83062e-21 0.000623789
5.4492 3.88168e-21 0.000607027
5.48497 -1.07394e-21 0.000590821
5.52074 2.57107e-22 0.000575149
5.55653 3.87962e-21 0.000559991
5.59233 1.08002e-21 0.000545326
5.62815 -3.00131e-21 0.000531135
5.66399 -4.74224e-21 0.000517399
5.69984 -5.73445e-21 0.000504102
5.7357 9.4428e-22 0.000491226
5.77158 6.25921e-21 0.000478756
5.80748 -5.01189e-21 0.000466676
5.84339 -2.56444e-21 0.000454972
5.87932 -2.03494e-21 0.000443629
5.91526 -1.5138e-21 0.000432635
5.95122 -3.85989e-22 0.000421977
5.9872 1.26924e-21 0.000411642
6.02319 -5.14229e-21 0.000401618
6.05919 2.09422e-22 0.000391895
6.09522 -2.21537e-21 0.000382462
6.13126 1.72376e-21 0.000373308
6.16732 1.59512e-21 0.000364424
6.20339 -5.08741e-21 0.0003558
6.23949 -2.74858e-21 0.000347427
6.27559 1.55686e-21 0.000339296
6.31172 -3.18142e-21 0.000331399
6.34786 2.25822e-21 0.000323727
6.38403 -2.55871e-21 0.000316274
6.42021 -3.99983e-21 0.000309032
6.4564 2.40973e-22 0.000301993
6.49262 -3.11372e-21 0.000295151
6.52885 5.3828e-22 0.0002885
6.5651 -3.10368e-21 0.000282032
6.60137 -1.06918e-21 0.000275742
6.63766 -5.48533e-23 0.000269625
6.67397 2.43434e-21 0.000263673
6.71029 -1.79174e-22 0.000257883
6.74664 -1.04844e-21 0.000252249
6.783 9.79656e-22 0.000246765
6.81938 -1.45076e-21 0.000241428
6.85579 4.03632e-22 0.000236231
6.89221 3.70108e-21 0.000231172
6.92865 -3.70963e-22 0.000226246
6.96511 -2.35946e-21 0.000221447
7.00159 2.13674e-21 0.000216774
7.0381 -6.60049e-22 0.000212221
7.07462 -4.33237e-22 0.000207785
7.11116 -6.84369e-22 0.000203462
7.14772 1.20972e-21 0.00019925
7.18431 1.22786e-21 0.000195143
7.22091 5.70269e-22 0.000191141
7.25754 -5.18943e-22 0.000187238
7.29418 -1.45308e-22 0.000183433
7.33085 3.48267e-22 0.000179722
7.36754 2.14961e-21 0.000176103
7.40425 -2.0131e-21 0.000172572
7.44099 7.84728e-22 0.000169128
7.47774 -8.49895e-22 0.000165768
7.51452 8.83005e-22 0.000162489
7.55132 -1.01465e-21 0.000159289
7.58814 7.06427e-22 0.000156166
7.62498 -2.56145e-22 0.000153118
7.66185 -2.61263e-22 0.000150142
7.69874 4.43513e-22 0.000147236
7.73566 5.71941e-22 0.000144399
7.77259 2.08236e-22 0.000141628
7.80955 1.31346e-21 0.000138922
7.84654 3.14088e-22 0.000136279
7.88355 -7.75753e-24 0.000133697
7.92058 -6.87475e-22 0.000131174
7.95763 3.70938e-22 0.000128709
7.99471 3.54374e-22 0.000126301
8.03182 -4.76675e-22 0.000123947
8.06895 -1.1745e-22 0.000121646
8.1061 7.34431e-23 0.000119397
8.14328 -5.37283e-22 0.000117199
8.18049 -9.85596e-23 0.000115049
8.21772 -3.61437e-22 0.000112948
8.25497 6.07489e-22 0.000110893
8.29226 2.50428e-22 0.000108883
8.32956 2.78093e-22 0.000106917
8.3669 2.63403e-22 0.000104994
8.40426 6.27517e-22 0.000103113
8.44165 -4.17983e-23 0.000101273
8.47906 2.0902e-22 9.94728e-05
8.5165 1.25733e-22 9.7711e-05
8.55397 -2.68762e-22 9.59869e-05
8.59146 -5.00852e-23 9.42996e-05
8.62899 3.73406e-22 9.2648e-05
8.66654 -4.60221e-22 9.10314e-05
8.70412 -5.02252e-22 8.94488e-05
8.74172 5.66188e-22 8.78994e-05
8.77936 -1.27178e-22 8.63823e-05
8.81702 6.90668e-22 8.48968e-05
8.85471 -4.52729e-22 8.34421e-05
8.89244 1.3543e-22 8.20174e-05
8.93019 -5.04651e-23 8.06219e-05
8.96797 -6.28294e-22 7.92551e-05
9.00578 -2.27839e-22 7.79161e-05
9.04362 -2.69852e-22 7.66043e-05
9.08149 -2.94203e-22 7.53191e-05
9.11939 3.49227e-22 7.40597e-05
9.15732 2.01571e-22 7.28257e-05
9.19528 6.28323e-22 7.16163e-05
9.23327 3.89495e-23 7.04311e-05
9.2713 -8.63178e-24 6.92693e-05
9.30935 -4.41888e-22 6.81306e-05
9.34744 4.25009e-22 6.70143e-05
9.38556 -1.45409e-22 6.59199e-05
9.42371 6.76234e-22 6.48469e-05
9.46189 -3.8242e-22 6.37948e-05
9.50011 1.1077e-22 6.27631e-05
9.53836 1.62388e-23 6.17514e-05
9.57664 2.71108e-22 6.07592e-05
9.61496 -5.44305e-22 5.9786e-05
9.65331 -3.05223e-22 5.88315e-05
9.69169 -5.40848e-23 5.78951e-05
9.73011 2.24318e-22 5.69765e-05
9.76856 -1.83799e-22 5.60753e-05
9.80704 -1.64501e-23 5.51911e-05
9.84557 -4.63049e-22 5.43236e-05
9.88412 -5.97259e-22 5.34722e-05
9.92271 1.51378e-22 5.26368e-05
9.96134 -4.41509e-23 5.18169e-05
10 5.29013e-22 5.10121e-05
10.0387 1.48453e-22 5.02223e-05
10.0774 -1.14946e-22 4.94469e-05
10.1162 -6.9515e-23 4.86858e-05
10.155 1.26013e-22 4.79386e-05
10.1939 -1.08607e-22 4.7205e-05
10.2328 2.0716e-22 4.64847e-05
10.2717 4.41604e-22 4.57775e-05
10.3106 -6.21499e-23 4.5083e-05
10.3496 7.17326e-23 4.44009e-05
10.3887 -1.17096e-22 4.37311e-05
10.4278 1.67189e-22 4.30732e-05
10.4669 1.1452e-22 4.24271e-05
10.506 1.6204e-22 4.17923e-05
10.5452 1.76633e-22 4.11688e-05
10.5845 9.63807e-23 4.05563e-05
10.6238 2.96372e-22 3.99545e-05
10.6631 -1.14799e-23 3.93633e-05
10.7024 -9.30642e-23 3.87823e-05
10.7418 -2.84048e-22 3.82115e-05
10.7813 3.3474e-22 3.76506e-05
10.8208 -1.5925e-22 3.70993e-05
10.8603 -1.46437e-23 3.65575e-05
10.8999 -1.48689e-22 3.6025e-05
10.9395 -1.92289e-22 3.55017e-05
10.9792 -5.92321e-23 3.49872e-05
11.0189 1.1833e-22 3.44815e-05
11.0586 -1.75826e-22 3.39844e-05
11.0984 -1.92197e-22 3.34956e-05
11.1383 4.41718e-24 3.30151e-05
11.1781 -6.69416e-23 3.25426e-05
11.2181 7.61057e-23 3.20781e-05
11.2581 -3.86381e-23 3.16213e-05
11.2981 2.82394e-22 3.11721e-05
11.3381 -1.04891e-22 3.07303e-05
11.3783 -5.67768e-23 3.02959e-05
11.4184 -6.23132e-24 2.98686e-05
11.4587 3.25835e-23 2.94483e-05
11.4989 1.90108e-24 2.90349e-05
11.5392 -8.8255e-23 2.86282e-05
11.5796 8.33513e-24 2.82282e-05
11.62 -5.97765e-23 2.78346e-05
11.6605 8.20647e-23 2.74475e-05
11.701 -2.59226e-24 2.70665e-05
11.7415 1.41096e-22 2.66917e-05
11.7822 -1.02369e-22 2.63229e-05
11.8228 -7.37941e-23 2.596e-05
11.8636 1.93751e-22 2.56029e-05
11.9043 -4.77969e-24 2.52514e-05
11.9452 5.76214e-23 2.49056e-05
11.986 2.1855e-23 2.45652e-05
12.027 -7.86011e-23 2.42301e-05
12.068 4.47898e-24 2.39003e-05
12.109 6.49157e-23 2.35757e-05
12.1501 3.47639e-23 2.32561e-05
12.1913 -7.19712e-23 2.29416e-05
12.2325 5.32724e-23 2.26319e-05
12.2738 -3.88562e-23 2.2327e-05
12.3151 -1.2169e-22 2.20268e-05
12.3565 -3.30422e-23 2.17312e-05
12.3979 1.15688e-23 2.14402e-05
12.4394 -3.81626e-23 2.11536e-05
12.481 7.65621e-23 2.08714e-05
12.5226 4.53789e-23 2.05935e-05
12.5643 -6.29412e-23 2.03198e-05
12.6061 -7.51118e-24 2.00503e-05
12.6479 6.03365e-23 1.97848e-05
12.6898 -6.13466e-23 1.95233e-05
12.7317 2.31746e-23 1.92657e-05
12.7737 -5.76347e-24 1.9012e-05
12.8158 3.35378e-23 1.87621e-05
12.8579 3.81358e-23 1.85159e-05
12.9001 -2.94965e-23 1.82734e-05
12.9424 7.42759e-23 1.80344e-05
12.9847 4.03978e-23 1.7799e-05
13.0271 1.92112e-23 1.7567e-05
13.0696 -2.86453e-23 1.73385e-05
13.1121 -1.87378e-24 1.71132e-05
13.1547 7.69405e-25 1.68913e-05
13.1974 -1.20349e-23 1.66726e-05
13.2402 1.76838e-23 1.64571e-05
13.283 -1.95141e-24 1.62447e-05
13.3259 -3.35033e-23 1.60354e-05
13.3689 8.01725e-23 1.58291e-05
13.4119 -1.67351e-23 1.56257e-05
13.455 -1.72429e-23 1.54253e-05
13.4982 -4.1038e-24 1.52277e-05
13.5415 3.66784e-23 1.5033e-05
13.5848 -7.16581e-23 1.4841e-05
13.6283 1.78946e-23 1.46517e-05
13.6718 -2.25154e-23 1.44651e-05
13.7153 -5.90052e-23 1.42811e-05
13.759 4.96967e-24 1.40998e-05
13.8028 4.05658e-23 1.39209e-05
13.8466 -4.48545e-23 1.37446e-05
13.8905 2.17305e-23 1.35707e-05
13.9345 6.64718e-24 1.33993e-05
13.9786 2.85378e-23 1.32302e-05
14.0227 -2.97498e-23 1.30635e-05
14.067 1.78313e-23 1.2899e-05
14.1113 1.9055e-23 1.27369e-05
14.1558 3.65553e-23 1.25769e-05
14.2003 -4.82188e-23 1.24192e-05
14.2449 -5.20295e-24 1.22636e-05
14.2896 1.52042e-23 1.21101e-05
14.3344 4.89023e-23 1.19587e-05
14.3793 4.86613e-23 1.18093e-05
14.4243 2.7284e-23 1.1662e-05
14.4693 -1.42143e-23 1.15166e-05
14.5145 -1.80021e-23 1.13733e-05
14.5598 -1.09855e-23 1.12318e-05
14.6052 2.48587e-23 1.10922e-05
14.6506 -2.77498e-23 1.09545e-05
14.6962 -4.59811e-23 1.08186e-05
14.7419 1.63039e-23 1.06845e-05
14.7877 -2.96607e-23 1.05522e-05
14.8336 -2.30671e-23 1.04216e-05
14.8796 4.0909e-24 1.02928e-05
14.9257 5.05483e-24 1.01656e-05
14.9719 3.76678e-23 1.00401e-05
15.0182 5.45445e-23 9.91625e-06
15.0647 3.88823e-23 9.794e-06
15.1112 2.7808e-23 9.67333e-06
15.1579 3.33652e-23 9.55423e-06
15.2047 2.75708e-24 9.43667e-06
15.2516 -1.95502e-23 9.32061e-06
15.2986 -1.05218e-23 9.20605e-06
15.3458 -3.94576e-25 9.09295e-06
15.393 2.812e-24 8.9813e-06
15.4404 -7.40441e-24 8.87106e-06
15.488 -6.03677e-24 8.76223e-06
15.5356 2.48167e-24 8.65477e-06
15.5834 -3.30672e-23 8.54867e-06
15.6313 -7.66166e-24 8.4439e-06
15.6794 -3.85943e-23 8.34045e-06
15.7276 2.23126e-23 8.23829e-06
15.7759 -3.03538e-23 8.13741e-06
15.8243 5.02038e-23 8.03778e-06
15.873 4.90126e-23 7.93938e-06
15.9217 3.48791e-23 7.8422e-06
15.9706 6.49671e-24 7.74622e-06
16.0197 -1.13497e-24 7.65142e-06
16.0689 4.19644e-24 7.55778e-06
16.1182 1.44482e-23 7.46529e-06
16.1677 -2.84272e-24 7.37392e-06
16.2174 -2.46636e-24 7.28365e-06
16.2672 -3.37098e-23 7.19448e-06
16.3172 1.84365e-23 7.10639e-06
16.3674 1.25411e-23 7.01935e-06
16.4177 8.94591e-24 6.93336e-06
16.4682 4.26354e-24 6.8484e-06
16.5189 6.78477e-24 6.76444e-06
16.5697 1.14464e-23 6.68148e-06
16.6208 -7.01056e-24 6.5995e-06
16.672 -7.38987e-24 6.51849e-06
16.7234 -8.97706e-24 6.43843e-06
16.775 1.61596e-24 6.3593e-06
16.8268 -1.82254e-23 6.28109e-06
16.8787 6.30054e-24 6.2038e-06
16.9309 -2.30519e-24 6.12739e-06
16.9833 1.19831e-23 6.05187e-06
17.0359 1.34657e-23 5.97721e-06
17.0887 7.40129e-24 5.90341e-06
17.1418 -1.26533e-23 5.83044e-06
17.195 -5.16974e-24 5.7583e-06
17.2485 9.03081e-24 5.68698e-06
17.3022 4.3034e-24 5.61645e-06
17.3562 -7.32514e-24 5.54672e-06
17.4104 5.99674e-24 5.47776e-06
17.4648 -6.97201e-24 5.40956e-06
17.5195 6.80503e-25 5.34212e-06
17.5744 1.40844e-23 5.27541e-06
17.6296 8.88226e-24 5.20944e-06
17.6851 1.25424e-23 5.14418e-06
17.7408 3.00063e-24 5.07962e-06
17.7969 -5.69043e-24 5.01576e-06
17.8532 1.53376e-23 4.95258e-06
17.9098 8.95201e-24 4.89006e-06
17.9667 7.27377e-24 4.82821e-06
18.0239 -7.34317e-24 4.76701e-06
18.0815 -3.45468e-24 4.70644e-06
18.1393 2.61567e-25 4.6465e-06
18.1975 9.71159e-24 4.58717e-06
18.256 7.37064e-24 4.52844e-06
18.3149 9.25858e-24 4.47031e-06
18.3742 8.24162e-24 4.41276e-06
18.4338 -3.95508e-24 4.35578e-06
18.4938 -1.63799e-23 4.29937e-06
18.5542 -1.25888e-23 4.2435e-06
18.615 1.7574e-24 4.18817e-06
18.6762 1.19278e-23 4.13337e-06
18.7379 -5.73836e-24 4.07909e-06
18.8 -1.01847e-23 4.02531e-06
18.8625 -5.89024e-24 3.97203e-06
18.9255 3.48162e-24 3.91923e-06
18.9891 4.16504e-24 3.86691e-06
19.0531 -1.75636e-24 3.81504e-06
19.1177 -1.5564e-23 3.76363e-06
19.1828 -5.93744e-25 3.71266e-06
19.2484 3.84471e-24 3.66211e-06
19.3147 9.02241e-24 3.61198e-06
19.3816 3.22487e-25 3.56225e-06
19.4491 1.70659e-23 3.5129e-06
19.5173 5.30944e-24 3.46394e-06
19.5862 -4.28712e-24 3.41533e-06
19.6558 -4.16124e-26 3.36708e-06
19.7262 3.62676e-24 3.31916e-06
19.7974 1.22831e-24 3.27155e-06
19.8694 1.7952e-24 3.22425e-06
19.9423 -8.94719e-24 3.17723e-06
20.0162 6.90271e-24 3.13048e-06
20.091 2.45217e-24 3.08398e-06
20.1669 -3.90166e-24 3.0377e-06
20.244 -3.76418e-24 2.99162e-06
20.3222 -6.59698e-24 2.94572e-06
20.4016 8.72279e-24 2.89998e-06
20.4825 -3.41147e-24 2.85435e-06
20.5648 8.10206e-24 2.80882e-06
20.6487 -2.95118e-24 2.76333e-06
20.7344 1.01108e-25 2.71786e-06
20.8219 -1.89445e-24 2.67234e-06
20.9115 -1.13601e-23 2.62673e-06
21.0034 4.54104e-24 2.58095e-06
21.0979 1.11909e-24 2.53494e-06
21.1952 3.76894e-24 2.48858e-06
21.2959 4.53829e-24 2.44176e-06
21.4004 -2.49634e-24 2.39432e-06
21.5093 -3.0519e-24 2.34606e-06
21.6237 -3.44459e-24 2.2967e-06
21.7448 -1.58682e-24 2.24585e-06
21.8747 7.19428e-24 2.1929e-06
22.0165 1.62344e-24 2.13681e-06
22.1768 -3.26701e-24 2.07557e-06
22.3723 3.19285e-25 2.00384e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.25Lambda0.5Nc1ClassicOneLoop/vCLAx_FRG.txt <==
-89.4891 2.49645e-18 -1.28889e-21
-88.7073 -3.39944e-18 6.05603e-22
-88.0661 2.48513e-18 -6.08826e-22
-87.4987 -6.48643e-19 -4.85346e-22
-86.9793 -1.21739e-18 7.69772e-22
-86.4949 2.54111e-18 -1.53478e-21
-86.0373 -3.28052e-18 1.36292e-21
-85.6014 3.37391e-18 -1.63068e-21
-85.1835 -2.63276e-18 8.73185e-22
-84.7809 1.83834e-18 -7.57977e-22
-84.3914 -5.8583e-19 -1.47453e-22
-84.0136 -5.36789e-19 4.04741e-22
-83.646 1.41386e-18 -1.08474e-21
-83.2875 -2.15534e-18 1.12662e-21
-82.9374 2.49638e-18 -1.53527e-21
-82.5949 -2.40503e-18 1.14126e-21
-82.2593 2.35623e-18 -1.34467e-21
-81.93 -1.62489e-18 6.37167e-22
-81.6066 1.24653e-18 -6.5178e-22
-81.2887 -4.48164e-19 -5.74624e-23
-80.9758 -1.58881e-19 1.68678e-22
-80.6678 6.54484e-19 -6.93375e-22
-80.3642 -1.17665e-18 7.30964e-22
-80.0648 1.40891e-18 -1.10931e-21
-79.7693 -1.50575e-18 8.64847e-22
-79.4776 1.65365e-18 -1.19225e-21
-79.1895 -1.27493e-18 6.49484e-22
-78.9048 1.36945e-18 -9.1559e-22
-78.6232 -7.90529e-19 2.69265e-22
-78.3448 7.38316e-19 -3.96913e-22
-78.0692 -2.83573e-19 -1.36152e-22
-77.7964 7.04871e-20 1.35232e-22
-77.5263 1.51358e-19 -5.02886e-22
-77.2588 -3.81094e-19 4.70895e-22
-76.9937 4.84747e-19 -7.83099e-22
-76.731 -5.52086e-19 5.36821e-22
-76.4706 7.00785e-19 -9.04689e-22
-76.2124 -5.40343e-19 4.04332e-22
-75.9562 8.12964e-19 -8.07875e-22
-75.7022 -4.84219e-19 1.96623e-22
-75.45 8.74267e-19 -5.13218e-22
-75.1998 -4.7483e-19 -9.99173e-24
-74.9514 9.26026e-19 -1.38941e-22
-74.7048 -5.46591e-19 -2.09672e-22
-74.46 9.35723e-19 1.61247e-22
-74.2168 -6.82303e-19 -4.16305e-22
-73.9752 8.16001e-19 2.91085e-22
-73.7352 -7.75954e-19 -6.04691e-22
-73.4967 5.27813e-19 2.59805e-22
-73.2597 -6.04005e-19 -7.05142e-22
-73.0242 1.50108e-19 1.5159e-22
-72.79 8.25251e-20 -6.55009e-22
-72.5573 -1.97896e-19 4.87608e-23
-72.3258 1.32765e-18 -4.57428e-22
-72.0957 -5.36212e-19 -2.64381e-23
-71.8668 2.7703e-18 -1.93501e-22
-71.6392 -1.09486e-18 -1.09555e-22
-71.4127 3.72032e-18 2.48151e-23
-71.1875 -2.09548e-18 -2.42131e-22
-70.9634 3.58391e-18 1.2414e-22
-70.7404 -3.32923e-18 -4.18839e-22
-70.5185 2.3777e-18 1.09174e-22
-70.2977 -3.91256e-18 -5.77749e-22
-70.0779 8.65843e-19 4.56428e-23
-69.8592 -2.62044e-18 -6.3982e-22
-69.6415 3.84587e-20 3.5306e-24
-69.4247 1.1973e-18 -5.65401e-22
-69.2089 1.84325e-19 4.27444e-24
-68.9941 6.68983e-18 -3.84434e-22
-68.7802 3.10215e-19 9.73205e-24
-68.5671 1.14238e-17 -1.78774e-22
-68.355 -1.36195e-18 -4.32205e-23
-68.1437 1.26062e-17 -3.10795e-23
-67.9333 -5.8029e-18 -1.89714e-22
-67.7237 9.10547e-18 2.44554e-23
-67.515 -1.14885e-17 -4.03573e-22
-67.307 2.86469e-18 1.57422e-23
-67.0999 -1.41459e-17 -6.0735e-22
-66.8935 -1.72194e-18 4.006e-24
-66.6879 -8.86245e-18 -7.16883e-22
-66.483 -7.1956e-19 3.4123e-23
-66.2789 6.15415e-18 -6.90351e-22
-66.0755 5.73219e-18 9.88228e-23
-65.8728 2.65649e-17 -5.49582e-22
-65.6708 1.18835e-17 1.40902e-22
-65.4694 4.24176e-17 -3.61237e-22
-65.2688 9.07207e-18 9.04654e-23
-65.0688 4.32511e-17 -1.93811e-22
-64.8695 -7.80671e-18 -8.7902e-23
-64.6709 2.56308e-17 -7.81282e-23
-64.4728 -3.37565e-17 -3.66079e-22
-64.2754 -1.76454e-18 4.17235e-24
-64.0786 -5.23229e-17 -6.61141e-22
-63.8824 -2.03561e-17 9.68387e-23
-63.6868 -4.27479e-17 -8.75987e-22
-63.4918 -1.22829e-17 2.26742e-22
-63.2974 6.25312e-18 -9.46277e-22
-63.1035 2.54281e-17 3.73533e-22
-62.9102 8.37437e-17 -8.65491e-22
-62.7175 7.25102e-17 4.69878e-22
-62.5252 1.54748e-16 -6.77884e-22
-62.3336 9.15384e-17 4.32307e-22
-62.1424 1.75088e-16 -4.45921e-22
-61.9518 4.97061e-17 2.07453e-22
-61.7617 1.1873e-16 -2.13083e-22
-61.5721 -5.34358e-17 -1.93407e-22
-61.383 2.97623e-18 1.38243e-23
-61.1944 -1.701e-16 -6.91429e-22
-61.0063 -1.0718e-16 2.54107e-22
-60.8187 -2.16519e-16 -1.1671e-21
-60.6316 -1.26548e-16 5.23136e-22
-60.4449 -1.16064e-16 -1.50445e-21
-60.2587 -2.04278e-18 8.00766e-22
-60.0729 1.44483e-16 -1.6316e-21
-59.8876 2.37091e-16 1.0178e-21
-59.7027 4.79045e-16 -1.53683e-21
-59.5183 4.66631e-16 1.07312e-21
-59.3343 7.19176e-16 -1.25646e-21
-59.1507 5.15636e-16 8.74383e-22
-58.9676 6.92899e-16 -8.43733e-22
-58.7848 2.66562e-16 3.84795e-22
-58.6025 3.36745e-16 -3.41183e-22
-58.4206 -2.39842e-16 -3.51424e-22
-58.2391 -2.20338e-16 2.2907e-22
-58.058 -7.62909e-16 -1.21092e-21
-57.8773 -6.66863e-16 8.53735e-22
-57.697 -9.35878e-16 -2.02248e-21
-57.5171 -6.41461e-16 1.50247e-21
-57.3375 -4.51997e-16 -2.61885e-21
-57.1583 5.11635e-17 2.09436e-21
-56.9795 7.13659e-16 -2.88845e-21
-56.8011 1.24835e-15 2.4939e-21
-56.623 2.17448e-15 -2.78995e-21
-56.4453 2.39341e-15 2.54479e-21
-56.2679 3.21183e-15 -2.34057e-21
-56.0909 2.73733e-15 2.12079e-21
-55.9143 3.09332e-15 -1.59351e-21
-55.7379 1.74203e-15 1.17415e-21
-55.562 1.52183e-15 -6.11506e-22
-55.3863 -4.902e-16 -2.26725e-22
-55.211 -1.01236e-15 5.48374e-22
-55.036 -3.01638e-15 -1.89535e-21
-54.8614 -3.22829e-15 1.8219e-21
-54.687 -4.29174e-15 -3.56475e-21
-54.513 -3.5315e-15 3.11035e-21
-54.3393 -2.86831e-15 -4.95634e-21
-54.1659 -8.61642e-16 4.25304e-21
-53.9928 1.69493e-15 -5.83474e-21
-53.8201 4.46151e-15 5.02995e-21
-53.6476 8.17526e-15 -6.04873e-21
-53.4754 1.03996e-14 5.19969e-21
-53.3036 1.37669e-14 -5.53477e-21
-53.132 1.37541e-14 4.56114e-21
-52.9607 1.51257e-14 -4.30253e-21
-52.7897 1.16264e-14 3.03048e-21
-52.619 1.01223e-14 -2.41136e-21
-52.4485 3.25826e-15 6.83819e-22
-52.2784 -4.51092e-16 3.15491e-23
-52.1085 -8.6739e-15 -2.23519e-21
-51.9389 -1.22247e-14 2.86193e-21
-51.7695 -1.82616e-14 -5.34582e-21
-51.6005 -1.84049e-14 5.84161e-21
-51.4317 -1.84985e-14 -8.19001e-21
-51.2631 -1.27407e-14 8.65689e-21
-51.0949 -4.84378e-15 -1.03078e-20
-50.9268 6.71654e-15 1.09078e-20
-50.7591 2.12757e-14 -1.13372e-20
-50.5916 3.48935e-14 1.21304e-20
-50.4243 5.10109e-14 -1.10544e-20
-50.2573 5.99161e-14 1.18993e-20
-50.0906 7.02423e-14 -9.36943e-21
-49.924 6.72224e-14 9.9248e-21
-49.7578 6.54556e-14 -6.34324e-21
-49.5917 4.67011e-14 6.11683e-21
-49.4259 3.14525e-14 -2.17577e-21
-49.2604 2.75053e-17 6.73434e-22
-49.0951 -2.26616e-14 2.8073e-21
-48.93 -5.57481e-14 -5.93142e-21
-48.7651 -7.3096e-14 8.18694e-21
-48.6005 -9.16648e-14 -1.29304e-20
-48.4361 -8.88189e-14 1.34662e-20
-48.2719 -7.80421e-14 -1.93814e-20
-48.1079 -4.56251e-14 1.80443e-20
-47.9442 -1.61495e-16 -2.43355e-20
-47.7806 5.83444e-14 2.1243e-20
-47.6173 1.28329e-13 -2.69439e-20
-47.4542 1.9339e-13 2.23965e-20
-47.2913 2.62228e-13 -2.65576e-20
-47.1287 3.02496e-13 2.09507e-20
-46.9662 3.37152e-13 -2.28393e-20
-46.8039 3.21597e-13 1.65337e-20
-46.6419 2.96508e-13 -1.5842e-20
-46.48 2.10938e-13 9.09827e-21
-46.3184 1.24152e-13 -5.97885e-21
-46.1569 -1.48847e-14 -9.71719e-22
-45.9957 -1.32232e-13 6.00236e-21
-45.8346 -2.74306e-13 -1.28576e-20
-45.6737 -3.6244e-13 1.90076e-20
-45.5131 -4.36281e-13 -2.53443e-20
-45.3526 -4.27782e-13 3.17276e-20
-45.1923 -3.69565e-13 -3.6892e-20
-45.0322 -2.21942e-13 4.27372e-20
-44.8723 -9.79343e-15 -4.57411e-20
-44.7126 2.62965e-13 5.06765e-20
-44.553 5.83526e-13 -5.0186e-20
-44.3937 8.96895e-13 5.42841e-20
-44.2345 1.21255e-12 -4.88775e-20
-44.0755 1.42829e-12 5.24215e-20
-43.9167 1.59145e-12 -4.12109e-20
-43.758 1.56775e-12 4.41388e-20
-43.5996 1.45894e-12 -2.74758e-20
-43.4413 1.12072e-12 2.89257e-20
-43.2831 7.18708e-13 -8.78891e-21
-43.1252 1.19938e-13 6.99382e-21
-42.9674 -4.52576e-13 1.30521e-20
-42.8098 -1.10796e-12 -2.03523e-20
-42.6523 -1.59441e-12 3.60466e-20
-42.495 -1.99787e-12 -5.05053e-20
-42.3379 -2.08796e-12 5.81791e-20
-42.181 -1.93883e-12 -7.98167e-20
-42.0242 -1.40364e-12 7.74521e-20
-41.8675 -5.57075e-13 -1.04011e-19
-41.7111 6.07865e-13 9.19115e-20
-41.5548 2.01721e-12 -1.18866e-19
-41.3986 3.50808e-12 9.95314e-20
-41.2426 5.03485e-12 -1.21124e-19
-41.0867 6.2764e-12 9.80744e-20
-40.9311 7.27261e-12 -1.09108e-19
-40.7755 7.60006e-12 8.5521e-20
-40.6201 7.45834e-12 -8.27981e-20
-40.4649 6.40711e-12 6.06235e-20
-40.3098 4.86871e-12 -4.38769e-20
-40.1548 2.47078e-12 2.32111e-20
-40 -1.26824e-13 4.40821e-21
-39.8454 -3.17883e-12 -2.48841e-20
-39.6909 -5.8535e-12 5.79971e-20
-39.5365 -8.29816e-12 -7.97805e-20
-39.3823 -9.66528e-12 1.12241e-19
-39.2282 -1.00644e-11 -1.35589e-19
-39.0742 -8.85478e-12 1.62206e-19
-38.9204 -6.20402e-12 -1.85074e-19
-38.7668 -1.90784e-12 2.02954e-19
-38.6132 3.74576e-12 -2.20513e-19
-38.4598 1.03689e-11 2.29489e-19
-38.3066 1.7589e-11 -2.35141e-19
-38.1534 2.44184e-11 2.37006e-19
-38.0004 3.05739e-11 -2.23984e-19
-37.8476 3.46417e-11 2.21368e-19
-37.6948 3.67234e-11 -1.8503e-19
-37.5422 3.53026e-11 1.7956e-19
-37.3898 3.11967e-11 -1.19644e-19
-37.2374 2.31565e-11 1.1041e-19
-37.0852 1.29396e-11 -3.22491e-20
-36.9331 -1.64786e-13 1.60227e-20
-36.7811 -1.34966e-11 6.9876e-20
-36.6293 -2.71909e-11 -9.8305e-20
-36.4775 -3.80866e-11 1.77604e-19
-36.3259 -4.59988e-11 -2.23085e-19
-36.1745 -4.80156e-11 2.80718e-19
-36.0231 -4.411e-11 -3.45629e-19
-35.8719 -3.25547e-11 3.68457e-19
-35.7207 -1.39761e-11 -4.51441e-19
-35.5697 1.13436e-11 4.29983e-19
-35.4189 4.19001e-11 -5.25288e-19
-35.2681 7.50262e-11 4.56013e-19
-35.1174 1.0865e-10 -5.53121e-19
-34.9669 1.38046e-10 4.39285e-19
-34.8165 1.61523e-10 -5.23851e-19
-34.6661 1.73363e-10 3.76032e-19
-34.5159 1.73674e-10 -4.3048e-19
-34.3659 1.57289e-10 2.668e-19
-34.2159 1.27551e-10 -2.72625e-19
-34.066 8.13336e-11 1.15418e-19
-33.9162 2.60102e-11 -5.85702e-20
-33.7666 -3.87114e-11 -7.09532e-20
-33.617 -1.01894e-10 1.95379e-19
-33.4676 -1.61405e-10 -2.80484e-19
-33.3183 -2.04797e-10 4.661e-19
-33.169 -2.2922e-10 -4.98028e-19
-33.0199 -2.24123e-10 7.24375e-19
-32.8709 -1.88462e-10 -7.04856e-19
-32.722 -1.17484e-10 9.39918e-19
-32.5731 -1.42441e-11 -8.77759e-19
-32.4244 1.17158e-10 1.08471e-18
-32.2758 2.688e-10 -9.91262e-19
-32.1273 4.26924e-10 1.13617e-18
-31.9789 5.80563e-10 -1.02065e-18
-31.8305 7.08648e-10 1.07921e-18
-31.6823 8.01834e-10 -9.43568e-19
-31.5342 8.37104e-10 9.10875e-19
-31.3862 8.13299e-10 -7.44084e-19
-31.2382 7.12414e-10 6.36467e-19
-31.0904 5.47762e-10 -4.21156e-19
-30.9426 3.12433e-10 2.69765e-19
-30.795 3.73299e-11 1.12964e-20
-30.6474 -2.70945e-10 -1.69327e-19
-30.4999 -5.6655e-10 5.17123e-19
-30.3526 -8.32614e-10 -6.58969e-19
-30.2053 -1.01789e-09 1.04465e-18
-30.0581 -1.10421e-09 -1.16667e-18
-29.911 -1.05003e-09 1.53327e-18
-29.7639 -8.48072e-10 -1.65416e-18
-29.617 -4.83125e-10 1.91967e-18
-29.4702 3.05737e-11 -2.07116e-18
-29.3234 6.69642e-10 2.15052e-18
-29.1767 1.39511e-09 -2.35987e-18
-29.0301 2.14307e-09 2.19046e-18
-28.8836 2.85849e-09 -2.45266e-18
-28.7372 3.44891e-09 2.02485e-18
-28.5909 3.86473e-09 -2.2962e-18
-28.4446 4.00978e-09 1.65212e-18
-28.2985 3.86971e-09 -1.85251e-18
-28.1524 3.37579e-09 1.09213e-18
-28.0064 2.57738e-09 -1.11563e-18
-27.8604 1.45957e-09 3.7051e-19
-27.7146 1.49825e-10 -1.22178e-19
-27.5688 -1.3036e-09 -4.7521e-19
-27.4231 -2.70619e-09 1.05136e-18
-27.2775 -3.96289e-09 -1.40468e-18
-27.132 -4.85351e-09 2.29054e-18
-26.9865 -5.27845e-09 -2.359e-18
-26.8412 -5.05786e-09 3.46012e-18
-26.6959 -4.14464e-09 -3.26531e-18
-26.5506 -2.47253e-09 4.42738e-18
-26.4055 -9.74497e-11 -4.0208e-18
-26.2604 2.87861e-09 5.07652e-18
-26.1154 6.27847e-09 -4.51354e-18
-25.9705 9.82221e-09 5.31509e-18
-25.8256 1.32462e-08 -4.62643e-18
-25.6808 1.61443e-08 5.09205e-18
-25.5361 1.82596e-08 -4.25955e-18
-25.3915 1.91692e-08 4.38045e-18
-25.2469 1.87569e-08 -3.36036e-18
-25.1024 1.67231e-08 3.18475e-18
-24.9579 1.3225e-08 -1.93657e-18
-24.8136 8.20853e-09 1.54259e-18
-24.6693 2.18101e-09 -6.46091e-20
-24.525 -4.61667e-09 -4.83071e-19
-24.3809 -1.13597e-08 2.10651e-18
-24.2368 -1.75766e-08 -2.78315e-18
-24.0927 -2.22927e-08 4.37892e-18
-23.9488 -2.49901e-08 -5.20472e-18
-23.8049 -2.48282e-08 6.51592e-18
-23.661 -2.15036e-08 -7.55679e-18
-23.5173 -1.46395e-08 8.28503e-18
-23.3736 -4.39406e-09 -9.58342e-18
-23.2299 8.88149e-09 9.46999e-18
-23.0863 2.44494e-08 -1.10355e-17
-22.9428 4.11514e-08 9.89459e-18
-22.7994 5.77812e-08 -1.1626e-17
-22.656 7.25632e-08 9.4549e-18
-22.5126 8.42015e-08 -1.11431e-17
-22.3693 9.07635e-08 8.09058e-18
-22.2261 9.14519e-08 -9.41809e-18
-22.083 8.48029e-08 5.83848e-18
-21.9399 7.11479e-08 -6.42507e-18
-21.7968 5.00823e-08 2.76749e-18
-21.6538 2.34953e-08 -2.269e-18
-21.5109 -7.65142e-09 -9.65362e-19
-21.368 -3.99287e-08 2.79913e-18
-21.2252 -7.11913e-08 -5.14056e-18
-21.0825 -9.70876e-08 8.36994e-18
-20.9398 -1.1503e-07 -9.52145e-18
-20.7971 -1.20927e-07 1.38867e-17
-20.6545 -1.12908e-07 -1.37678e-17
-20.512 -8.8629e-08 1.87868e-17
-20.3695 -4.8142e-08 -1.75076e-17
-20.2271 7.82068e-09 2.24491e-17
-20.0847 7.65289e-08 -2.03154e-17
-19.9424 1.53561e-07 2.43941e-17
-19.8001 2.33697e-07 -2.17147e-17
-19.6579 3.09358e-07 2.42109e-17
-19.5157 3.74243e-07 -2.13303e-17
-19.3736 4.19417e-07 2.169e-17
-19.2315 4.39988e-07 -1.87822e-17
-19.0895 4.28404e-07 1.68428e-17
-18.9475 3.84134e-07 -1.39009e-17
-18.8056 3.03876e-07 9.87199e-18
-18.6637 1.93846e-07 -6.67419e-18
-18.5219 5.68965e-08 1.22302e-18
-18.3801 -9.33419e-08 2.5986e-18
-18.2383 -2.47962e-07 -8.54934e-18
-18.0967 -3.87844e-07 1.33372e-17
-17.955 -5.00682e-07 -1.87162e-17
-17.8134 -5.66535e-07 2.47013e-17
-17.6719 -5.74585e-07 -2.84827e-17
-17.5304 -5.10635e-07 3.55289e-17
-17.3889 -3.71133e-07 -3.70573e-17
-17.2475 -1.54228e-07 4.45891e-17
-17.1061 1.3185e-07 -4.35745e-17
-16.9648 4.72407e-07 5.0581e-17
-16.8235 8.46554e-07 -4.72847e-17
-16.6822 1.22352e-06 5.24535e-17
-16.541 1.57421e-06 -4.73428e-17
-16.3999 1.8581e-06 4.94196e-17
-16.2587 2.0478e-06 -4.32283e-17
-16.1177 2.10443e-06 4.11216e-17
-15.9766 2.01569e-06 -3.44783e-17
-15.8356 1.75792e-06 2.76969e-17
-15.6947 1.34656e-06 -2.11117e-17
-15.5537 7.8431e-07 9.90902e-18
-15.4129 1.21108e-07 -3.29228e-18
-15.272 -6.10495e-07 -1.09502e-17
-15.1312 -1.32991e-06 1.81994e-17
-14.9905 -1.98243e-06 -3.31568e-17
-14.8497 -2.47356e-06 4.20666e-17
-14.709 -2.74555e-06 -5.48999e-17
-14.5684 -2.71764e-06 6.63086e-17
-14.4277 -2.35532e-06 -7.42319e-17
-14.2872 -1.62332e-06 8.83323e-17
-14.1466 -5.3524e-07 -8.96171e-17
-14.0061 8.73286e-07 1.05253e-16
-13.8656 2.52806e-06 -9.9399e-17
-13.7252 4.31467e-06 1.141e-16
-13.5848 6.10786e-06 -1.0268e-16
-13.4444 7.73218e-06 1.12347e-16
-13.304 9.04701e-06 -9.81585e-17
-13.1637 9.85989e-06 9.85643e-17
-13.0234 1.00718e-05 -8.51545e-17
-12.8832 9.53445e-06 7.27181e-17
-12.743 8.25371e-06 -6.25088e-17
-12.6028 6.18519e-06 3.6391e-17
-12.4626 3.48672e-06 -3.00902e-17
-12.3225 2.5264e-07 -7.495e-18
-12.1824 -3.20061e-06 1.21662e-17
-12.0423 -6.65098e-06 -5.47935e-17
-11.9023 -9.67364e-06 6.24384e-17
-11.7623 -1.19851e-05 -1.01064e-16
-11.6223 -1.31597e-05 1.17635e-16
-11.4824 -1.2964e-05 -1.42383e-16
-11.3424 -1.11158e-05 1.72451e-16
-11.2026 -7.55759e-06 -1.75145e-16
-11.0627 -2.28926e-06 2.20458e-16
-10.9228 4.47801e-06 -1.96813e-16
-10.783 1.23805e-05 2.54686e-16
-10.6432 2.09284e-05 -2.04919e-16
-10.5035 2.94173e-05 2.68514e-16
-10.3637 3.71859e-05 -1.97898e-16
-10.224 4.33378e-05 2.57301e-16
-10.0843 4.72638e-05 -1.73969e-16
-9.94468 4.81315e-05 2.18341e-16
-9.80504 4.56768e-05 -1.32468e-16
-9.66542 3.94274e-05 1.52017e-16
-9.52583 2.97374e-05 -7.33674e-17
-9.38626 1.673e-05 6.13694e-17
-9.24671 1.51761e-06 1.82311e-18
-9.10719 -1.51153e-05 -4.73269e-17
-8.96769 -3.13918e-05 9.01889e-17
-8.82821 -4.60458e-05 -1.65456e-16
-8.68874 -5.70075e-05 1.86722e-16
-8.54931 -6.29579e-05 -2.83005e-16
-8.40989 -6.21392e-05 2.84133e-16
-8.27049 -5.37626e-05 -3.88847e-16
-8.13111 -3.70738e-05 3.73505e-16
-7.99175 -1.23637e-05 -4.72444e-16
-7.85241 1.95657e-05 4.4427e-16
-7.71309 5.70631e-05 -5.2362e-16
-7.57378 9.76001e-05 4.86112e-16
-7.4345 0.000138364 -5.34446e-16
-7.29523 0.000175488 4.89284e-16
-7.15598 0.000205769 -4.99253e-16
-7.01674 0.000224962 4.46063e-16
-6.87753 0.000230722 -4.16073e-16
-6.73833 0.000219768 3.5164e-16
-6.59914 0.000192015 -2.86908e-16
-6.45997 0.000146472 2.05714e-16
-6.32082 8.63826e-05 -1.17586e-16
-6.18168 1.38459e-05 1.33738e-17
-6.04256 -6.43567e-05 8.28056e-17
-5.90345 -0.000143231 -2.13162e-16
-5.76435 -0.000213483 3.03544e-16
-5.62527 -0.000268634 -4.55952e-16
-5.4862 -0.000299175 5.29048e-16
-5.34715 -0.000299585 -6.93081e-16
-5.20811 -0.000263283 7.42603e-16
-5.06908 -0.000188519 -8.99805e-16
-4.93006 -7.47631e-05 9.24189e-16
-4.79105 7.37984e-05 -1.05189e-15
-4.65206 0.000249696 1.05286e-15
-4.51307 0.000442395 -1.12671e-15
-4.3741 0.000636693 1.10967e-15
-4.23513 0.000817858 -1.1064e-15
-4.09618 0.000965982 1.07662e-15
-3.95724 0.00106693 -9.81002e-16
-3.8183 0.00110155 9.40314e-16
-3.67938 0.00106282 -7.49722e-16
-3.54046 0.000938854 6.92184e-16
-3.40155 0.000736089 -4.23967e-16
-3.26265 0.000455352 3.33638e-16
-3.12376 0.000120184 -2.2188e-17
-2.98487 -0.000253985 -1.23983e-16
-2.846 -0.000627823 4.26043e-16
-2.70712 -0.000974712 -6.53894e-16
-2.56826 -0.00124707 8.90359e-16
-2.4294 -0.00141606 -1.21466e-15
-2.29055 -0.00143893 1.33734e-15
-2.1517 -0.00129723 -1.74912e-15
-2.01286 -0.000968767 1.73517e-15
-1.87402 -0.000457667 -2.19664e-15
-1.73518 0.000223973 2.0485e-15
-1.59635 0.00104307 -2.49415e-15
-1.45753 0.00194673 2.24226e-15
-1.31871 0.0028775 -2.59021e-15
-1.17989 0.00374609 2.28064e-15
-1.04107 0.00448946 -2.44938e-15
-0.902255 0.00499736 2.12899e-15
-0.763443 0.00523401 -2.05825e-15
-0.624633 0.00508865 1.76052e-15
-0.485824 0.00459747 -1.4303e-15
-0.347016 0.00365836 1.15967e-15
-0.208209 0.00244329 -6.05503e-16
-0.0694031 0.00079909 3.25276e-16
0.0694031 -5.45263e-05 1.39816e-16
0.208209 3.03083e-05 1.16907e-16
0.347016 -1.93731e-05 1.30646e-16
0.485824 1.3492e-05 1.05292e-16
0.624633 -9.82093e-06 1.10634e-16
0.763443 7.27931e-06 8.23972e-17
0.902255 -5.40984e-06 8.04701e-17
1.04107 3.97169e-06 5.3796e-17
1.17989 -2.83892e-06 4.68487e-17
1.31871 1.92947e-06 2.55366e-17
1.45753 -1.19618e-06 1.91807e-17
1.59635 6.02476e-07 7.17131e-18
1.73518 -1.25366e-07 2.5534e-18
1.87402 -2.54254e-07 2.67189e-19
2.01286 5.50851e-07 -1.75256e-18
2.1517 -7.75826e-07 4.30258e-18
2.29055 9.39748e-07 3.71805e-18
2.4294 -1.05066e-06 1.52228e-17
2.56826 1.11662e-06 1.35318e-17
2.70712 -1.14423e-06 2.63915e-17
2.846 1.1397e-06 2.30139e-17
2.98487 -1.10876e-06 3.53544e-17
3.12376 1.05629e-06 2.93605e-17
3.26265 -9.87195e-07 3.90132e-17
3.40155 9.05376e-07 3.12918e-17
3.54046 -8.14872e-07 3.78861e-17
3.67938 7.18752e-07 2.81139e-17
3.8183 -6.20212e-07 3.10539e-17
3.95724 5.21561e-07 2.13427e-17
4.09618 -4.2519e-07 2.18486e-17
4.23513 3.32716e-07 1.30881e-17
4.3741 -2.45776e-07 1.18452e-17
4.51307 1.65385e-07 5.38901e-18
4.65206 -9.24911e-08 3.76382e-18
4.79105 2.76071e-08 8.02992e-19
4.93006 2.89079e-08 -1.62614e-19
5.06908 -7.69524e-08 9.83409e-19
5.20811 1.16633e-07 1.12671e-18
5.34715 -1.48173e-07 5.95968e-18
5.4862 1.7201e-07 7.08992e-18
5.62527 -1.8861e-07 1.40805e-17
5.76435 1.98613e-07 1.48514e-17
5.90345 -2.02645e-07 2.25915e-17
6.04256 2.01443e-07 2.2544e-17
6.18168 -1.95709e-07 2.90489e-17
6.32082 1.86195e-07 2.71121e-17
6.45997 -1.73604e-07 3.1886e-17
6.59914 1.58641e-07 2.85573e-17
6.73833 -1.41956e-07 3.11825e-17
6.87753 1.24158e-07 2.66567e-17
7.01674 -1.05803e-07 2.71378e-17
7.15598 8.73839e-08 2.19674e-17
7.29523 -6.93347e-08 2.03853e-17
7.4345 5.20209e-08 1.48604e-17
7.57378 -3.57482e-08 1.18377e-17
7.71309 2.07551e-08 6.7146e-18
7.85241 -7.22353e-09 2.75409e-18
7.99175 -4.7238e-09 -1.43107e-18
8.13111 1.50147e-08 -5.59926e-18
8.27049 -2.36251e-08 -8.33235e-18
8.40989 3.05723e-08 -1.2012e-17
8.54931 -3.59094e-08 -1.30124e-17
8.68874 3.97204e-08 -1.5842e-17
8.82821 -4.21129e-08 -1.5106e-17
8.96769 4.32143e-08 -1.68655e-17
9.10719 -4.3165e-08 -1.46363e-17
9.24671 4.21142e-08 -1.53934e-17
9.38626 -4.02152e-08 -1.21063e-17
9.52583 3.76215e-08 -1.20318e-17
9.66542 -3.44831e-08 -8.32141e-18
9.80504 3.0943e-08 -7.74715e-18
9.94468 -2.7136e-08 -4.15986e-18
10.0843 2.31853e-08 -3.48319e-18
10.224 -1.92018e-08 -7.03292e-19
10.3637 1.52831e-08 -4.87964e-19
10.5035 -1.15126e-08 1.09869e-18
10.6432 7.95959e-09 8.26969e-19
10.783 -4.6795e-09 1.12457e-18
10.9228 1.71404e-09 4.44561e-19
11.0627 9.07608e-10 -2.19112e-19
11.2026 -3.16829e-09 -9.51708e-19
11.3424 5.06132e-09 -2.08787e-18
11.4824 -6.58973e-09 -2.46759e-18
11.6223 7.76457e-09 -3.64997e-18
11.7623 -8.60394e-09 -3.43466e-18
11.9023 9.13139e-09 -4.2662e-18
12.0423 -9.3749e-09 -3.34245e-18
12.1824 9.36546e-09 -3.81898e-18
12.3225 -9.1361e-09 -2.47891e-18
12.4626 8.72074e-09 -2.63733e-18
12.6028 -8.15334e-09 -1.09785e-18
12.743 7.46706e-09 -1.10503e-18
12.8832 -6.69359e-09 3.04907e-19
13.0234 5.8626e-09 2.44952e-19
13.1637 -5.00124e-09 1.3307e-18
13.304 4.1339e-09 1.08304e-18
13.4444 -3.28193e-09 1.60108e-18
13.5848 2.46355e-09 1.17581e-18
13.7252 -1.69383e-09 1.20656e-18
13.8656 9.84693e-10 6.87204e-19
14.0061 -3.4511e-10 3.44474e-19
14.1466 -2.1881e-10 -1.44065e-19
14.2872 7.0351e-10 -7.00472e-19
14.4277 -1.10783e-09 -1.03734e-18
14.5684 1.43263e-09 -1.63115e-18
14.709 -1.68061e-09 -1.69899e-18
14.8497 1.85588e-09 -2.20206e-18
14.9905 -1.96381e-09 -1.98968e-18
15.1312 2.01063e-09 -2.31238e-18
15.272 -2.00327e-09 -1.8411e-18
15.4129 1.94897e-09 -2.01325e-18
15.5537 -1.85523e-09 -1.40675e-18
15.6947 1.72944e-09 -1.47385e-18
15.8356 -1.57885e-09 -8.16578e-19
15.9766 1.41029e-09 -8.19968e-19
16.1177 -1.2302e-09 -2.3235e-19
16.2587 1.04437e-09 -2.25628e-19
16.3999 -8.58037e-10 2.16745e-19
16.541 6.75718e-10 1.86862e-19
16.6822 -5.01277e-10 4.13642e-19
16.8235 3.37843e-10 2.8902e-19
16.9648 -1.87907e-10 2.77666e-19
17.1061 5.32783e-11 9.03822e-20
17.2475 6.48164e-11 -1.08113e-19
17.3889 -1.65723e-10 -3.03425e-19
17.5304 2.4928e-10 -6.05782e-19
17.6719 -3.15764e-10 -7.42028e-19
17.8134 3.6583e-10 -1.06872e-18
17.955 -4.00435e-10 -1.10905e-18
18.0967 4.20791e-10 -1.38106e-18
18.2383 -4.28281e-10 -1.29797e-18
18.3801 4.24432e-10 -1.49529e-18
18.5219 -4.10824e-10 -1.31582e-18
18.6637 3.89084e-10 -1.41444e-18
18.8056 -3.60801e-10 -1.13803e-18
18.9475 3.27532e-10 -1.16044e-18
19.0895 -2.90731e-10 -8.77828e-19
19.2315 2.51762e-10 -8.51702e-19
19.3736 -2.11847e-10 -5.79132e-19
19.5157 1.72083e-10 -5.28727e-19
19.6579 -1.33408e-10 -3.16258e-19
19.8001 9.66188e-11 -2.63065e-19
19.9424 -6.23552e-11 -1.16778e-19
20.0847 3.11161e-11 -6.55277e-20
20.2271 -3.25924e-12 4.46581e-21
20.3695 -2.09864e-11 4.87211e-20
20.512 4.15073e-11 5.45027e-20
20.6545 -5.82992e-11 9.9538e-20
20.7971 7.14429e-11 6.28953e-20
20.9398 -8.11044e-11 1.24902e-19
21.0825 8.75035e-11 6.92443e-20
21.2252 -9.092e-11 1.45431e-19
21.368 9.16588e-11 8.87894e-20
21.5109 -9.00608e-11 1.81168e-19
21.6538 8.64673e-11 1.26403e-19
21.7968 -8.12349e-11 2.16702e-19
21.9399 7.47017e-11 1.59495e-19
22.083 -6.72043e-11 2.38227e-19
22.2261 5.90475e-11 1.82971e-19
22.3693 -5.05227e-11 2.41404e-19
22.5126 4.18823e-11 1.8467e-19
22.656 -3.3357e-11 2.09136e-19
22.7994 2.51371e-11 1.49293e-19
22.9428 -1.73865e-11 1.40105e-19
23.0863 1.02314e-11 8.0228e-20
23.2299 -3.77041e-12 4.03582e-20
23.3736 -1.93005e-12 -1.36985e-20
23.5173 6.82963e-12 -7.62008e-20
23.661 -1.09131e-11 -1.20643e-19
23.8049 1.41879e-11 -1.94979e-19
23.9488 -1.66787e-11 -2.22606e-19
24.0927 1.84287e-11 -2.98547e-19
24.2368 -1.94903e-11 -3.08085e-19
24.3809 1.99298e-11 -3.74222e-19
24.525 -1.9816e-11 -3.57899e-19
24.6693 1.92265e-11 -4.0508e-19
24.8136 -1.82362e-11 -3.70539e-19
24.9579 1.69245e-11 -3.94402e-19
25.1024 -1.53638e-11 -3.38755e-19
25.2469 1.36276e-11 -3.38757e-19
25.3915 -1.17802e-11 -2.72183e-19
25.5361 9.88365e-12 -2.52432e-19
25.6808 -7.99009e-12 -1.83039e-19
25.8256 6.14748e-12 -1.52145e-19
25.9705 -4.39399e-12 -9.34644e-20
26.1154 2.76239e-12 -6.24691e-20
26.2604 -1.27685e-12 -2.21707e-20
26.4055 -4.44372e-14 2.70002e-21
26.5506 1.19004e-12 1.96966e-20
26.6959 -2.15455e-12 3.43021e-20
26.8412 2.9372e-12 2.85177e-20
26.9865 -3.54281e-12 3.40303e-20
27.132 3.9787e-12 1.18598e-20
27.2775 -4.25706e-12 1.33619e-20
27.4231 4.39063e-12 -1.63414e-20
27.5688 -4.39608e-12 -1.37958e-20
27.7146 4.28905e-12 -4.16934e-20
27.8604 -4.0881e-12 -3.39205e-20
28.0064 3.80957e-12 -5.63352e-20
28.1524 -3.47177e-12 -4.1867e-20
28.2985 3.09004e-12 -5.42855e-20
28.4446 -2.68079e-12 -3.56475e-20
28.5909 2.25717e-12 -3.99121e-20
28.7372 -1.83261e-12 -2.02713e-20
28.8836 1.41739e-12 -1.91175e-20
29.0301 -1.02141e-12 -3.88336e-21
29.1767 6.51817e-13 -2.19515e-21
29.3234 -3.14886e-13 3.2411e-21
29.4702 1.47441e-14 1.11022e-21
29.617 2.45695e-13 -4.6483e-21
29.7639 -4.64966e-13 -1.10178e-20
29.911 6.42996e-13 -2.6084e-20
30.0581 -7.80458e-13 -3.42335e-20
30.2053 8.79459e-13 -5.39219e-20
30.3526 -9.42205e-13 -6.07934e-20
30.4999 9.72275e-13 -8.04332e-20
30.6474 -9.72812e-13 -8.26316e-20
30.795 9.4818e-13 -9.72428e-20
30.9426 -9.01918e-13 -9.19427e-20
31.0904 8.38578e-13 -9.85987e-20
31.2382 -7.61653e-13 -8.65227e-20
31.3862 6.75401e-13 -8.6239e-20
31.5342 -5.8294e-13 -7.07634e-20
31.6823 4.87895e-13 -6.51974e-20
31.8305 -3.92804e-13 -4.82418e-20
31.9789 3.00452e-13 -3.95335e-20
32.1273 -2.127e-13 -2.46388e-20
32.2758 1.31419e-13 -1.60106e-20
32.4244 -5.77829e-14 -5.62727e-21
32.5731 -7.21962e-15 1.23629e-21
32.722 6.30367e-14 5.98589e-21
32.8709 -1.09457e-13 1.0187e-20
33.0199 1.46442e-13 9.79959e-21
33.169 -1.74396e-13 1.17944e-20
33.3183 1.93662e-13 7.82881e-21
33.4676 -2.0508e-13 9.01276e-21
33.617 2.09237e-13 3.58004e-21
33.7666 -2.07221e-13 5.09805e-21
33.9162 1.9974e-13 -2.26546e-22
34.066 -1.87966e-13 2.30505e-21
34.2159 1.7262e-13 -1.46986e-21
34.3659 -1.54822e-13 2.10616e-21
34.5159 1.35227e-13 -3.06995e-22
34.6661 -1.14802e-13 3.04707e-21
34.8165 9.4086e-14 1.27653e-21
34.9669 -7.38315e-14 3.52947e-21
35.1174 5.44355e-14 2.02747e-21
35.2681 -3.64096e-14 2.89966e-21
35.4189 2.0006e-14 1.50556e-21
35.5697 -5.49959e-15 8.19885e-22
35.7207 -6.98879e-15 -4.72902e-22
35.8719 1.7394e-14 -2.44382e-21
36.0231 -2.57015e-14 -3.37823e-21
36.1745 3.20147e-14 -6.04431e-21
36.3259 -3.63942e-14 -6.37156e-21
36.4775 3.90631e-14 -9.14707e-21
36.6293 -4.01263e-14 -8.53418e-21
36.7811 3.98767e-14 -1.08193e-20
36.9331 -3.84356e-14 -9.31864e-21
37.0852 3.61198e-14 -1.09276e-20
37.2374 -3.30453e-14 -8.74863e-21
37.3898 2.95148e-14 -9.5728e-21
37.5422 -2.5625e-14 -7.04166e-21
37.6948 2.16351e-14 -7.1456e-21
37.8476 -1.76159e-14 -4.67005e-21
38.0004 1.37652e-14 -4.45643e-21
38.1534 -1.01269e-14 -2.49819e-21
38.3066 6.8293e-15 -2.09012e-21
38.4598 -3.89319e-15 -8.3904e-22
38.6132 1.37864e-15 -3.53871e-22
38.7668 7.10776e-16 2.381e-22
38.9204 -2.37464e-15 8.52563e-22
39.0742 3.61991e-15 9.52642e-22
39.2282 -4.49223e-15 1.76507e-21
39.3823 5.00313e-15 1.56528e-21
39.5365 -5.22821e-15 2.61024e-21
39.6909 5.17894e-15 2.22269e-21
39.8454 -4.94473e-15 3.34506e-21
40 4.53391e-15 2.848e-21
40.1548 -4.03558e-15 3.95802e-21
40.3098 3.45326e-15 3.34554e-21
40.4649 -2.86504e-15 4.15496e-21
40.6201 2.26913e-15 3.38821e-21
40.7755 -1.72588e-15 3.8018e-21
40.9311 1.22861e-15 2.88819e-21
41.0867 -8.17184e-16 2.90222e-21
41.2426 4.8112e-16 1.98319e-21
41.3986 -2.40256e-16 1.66039e-21
41.5548 8.20592e-17 8.528e-22
41.7111 -8.9551e-18 3.18734e-22
41.8675 8.60322e-18 -2.71274e-22
42.0242 -6.97972e-17 -8.87259e-22
42.181 1.8284e-16 -1.19647e-21
42.3379 -3.26999e-16 -1.79478e-21
42.495 4.97503e-16 -1.83272e-21
42.6523 -6.68005e-16 -2.36558e-21
42.8098 8.40292e-16 -2.17142e-21
42.9674 -9.85906e-16 -2.61341e-21
43.1252 1.11375e-15 -2.23183e-21
43.2831 -1.19631e-15 -2.51469e-21
43.4413 1.24885e-15 -1.97847e-21
43.5996 -1.24746e-15 -2.08035e-21
43.758 1.2117e-15 -1.49749e-21
43.9167 -1.12343e-15 -1.48305e-21
44.0755 1.00366e-15 -9.51827e-22
44.2345 -8.41415e-16 -8.725e-22
44.3937 6.5609e-16 -4.69989e-22
44.553 -4.44364e-16 -3.67355e-22
44.7126 2.21446e-16 -1.3937e-22
44.8723 8.99896e-18 -3.70196e-23
45.0322 -2.37462e-16 2.20182e-23
45.1923 4.55048e-16 1.44241e-22
45.3526 -6.58194e-16 9.43868e-23
45.5131 8.35316e-16 2.7892e-22
45.6737 -9.87911e-16 2.10224e-22
45.8346 1.10448e-15 4.73805e-22
45.9957 -1.19001e-15 4.18699e-22
46.1569 1.23548e-15 7.34531e-22
46.3184 -1.24766e-15 6.84944e-22
46.48 1.22147e-15 9.73437e-22
46.6419 -1.16414e-15 8.7965e-22
46.8039 1.0748e-15 1.0732e-21
46.9662 -9.60377e-16 9.16719e-22
47.1287 8.23471e-16 9.74737e-22
47.2913 -6.70459e-16 7.49877e-22
47.4542 5.0599e-16 6.63335e-22
47.6173 -3.3588e-16 3.8964e-22
47.7806 1.65349e-16 1.94432e-22
47.9442 4.82982e-19 -7.31177e-23
48.1079 -1.56873e-16 -3.05543e-22
48.2719 2.99867e-16 -4.92656e-22
48.4361 -4.25571e-16 -6.84373e-22
48.6005 5.31971e-16 -7.4346e-22
48.7651 -6.15778e-16 -8.52246e-22
48.93 6.77733e-16 -7.83748e-22
49.0951 -7.14623e-16 -7.98143e-22
49.2604 7.30398e-16 -6.27432e-22
49.4259 -7.21528e-16 -5.66842e-22
49.5917 6.94946e-16 -3.44456e-22
49.7578 -6.4685e-16 -2.61543e-22
49.924 5.8615e-16 -7.02786e-23
50.0906 -5.09317e-16 -1.67513e-23
50.2573 4.25664e-16 9.18603e-23
50.4243 -3.32751e-16 8.08319e-23
50.5916 2.3861e-16 8.67008e-23
50.7591 -1.42573e-16 2.34714e-23
50.9268 5.013e-17 -3.82394e-23
51.0949 3.74434e-17 -1.08386e-22
51.2631 -1.17648e-16 -1.85349e-22
51.4317 1.87794e-16 -2.18694e-22
51.6005 -2.4792e-16 -2.66897e-22
51.7695 2.95021e-16 -2.35967e-22
51.9389 -3.30578e-16 -2.29082e-22
52.1085 3.52537e-16 -1.29326e-22
52.2784 -3.6257e-16 -7.41742e-23
52.4485 3.60519e-16 6.03562e-23
52.619 -3.47339e-16 1.26325e-22
52.7897 3.25015e-16 2.42862e-22
52.9607 -2.93527e-16 2.726e-22
53.132 2.56457e-16 3.26261e-22
53.3036 -2.13197e-16 2.91314e-22
53.4754 1.67835e-16 2.66744e-22
53.6476 -1.19883e-16 1.72491e-22
53.8201 7.27766e-17 9.16085e-23
53.9928 -2.67273e-17 -2.83562e-23
54.1659 -1.62137e-17 -1.20237e-22
54.3393 5.5057e-17 -2.18454e-22
54.513 -8.91594e-17 -2.73161e-22
54.687 1.17272e-16 -3.12519e-22
54.8614 -1.39523e-16 -3.03065e-22
55.036 1.55299e-16 -2.74533e-22
55.211 -1.64558e-16 -2.07118e-22
55.3863 1.68149e-16 -1.33965e-22
55.562 -1.65113e-16 -4.10752e-23
55.7379 1.58083e-16 3.62353e-23
55.9143 -1.45001e-16 1.09959e-22
56.0909 1.29884e-16 1.5247e-22
56.2679 -1.10055e-16 1.73562e-22
56.4453 8.99218e-17 1.61285e-22
56.623 -6.7072e-17 1.21529e-22
56.8011 4.51365e-17 6.44536e-23
56.9795 -2.27894e-17 -1.32936e-23
57.1583 2.06627e-18 -7.77611e-23
57.3375 1.69579e-17 -1.52849e-22
57.5171 -3.39546e-17 -1.83151e-22
57.697 4.78305e-17 -2.2089e-22
57.8773 -5.93426e-17 -1.94581e-22
58.058 6.72932e-17 -1.83732e-22
58.2391 -7.24998e-17 -1.07025e-22
58.4206 7.46576e-17 -6.15078e-23
58.6025 -7.37359e-17 3.42024e-23
58.7848 7.09e-17 8.17347e-23
58.9676 -6.49243e-17 1.5284e-22
59.1507 5.83053e-17 1.70301e-22
59.3343 -4.8983e-17 1.83502e-22
59.5183 3.99982e-17 1.58611e-22
59.7027 -2.92916e-17 1.07868e-22
59.8876 1.94192e-17 5.69546e-23
60.0729 -9.1478e-18 -3.51507e-23
60.2587 -1.8995e-19 -7.60399e-23
60.4449 8.65968e-18 -1.716e-22
60.6316 -1.62224e-17 -1.65866e-22
60.8187 2.21247e-17 -2.3201e-22
61.0063 -2.70046e-17 -1.63233e-22
61.1944 3.01457e-17 -1.88672e-22
61.383 -3.19148e-17 -7.13911e-23
61.5721 3.25199e-17 -7.01184e-23
61.7617 -3.13124e-17 5.48859e-23
61.9518 2.98387e-17 5.484e-23
62.1424 -2.63123e-17 1.39814e-22
62.3336 2.33097e-17 1.16976e-22
62.5252 -1.84691e-17 1.31304e-22
62.7175 1.45229e-17 8.76831e-23
62.9102 -9.44952e-18 3.13679e-23
63.1035 5.18097e-18 -5.83805e-24
63.2974 -7.62493e-19 -1.04975e-22
63.4918 -3.17576e-18 -9.77507e-23
63.6868 6.41821e-18 -2.01289e-22
63.8824 -9.40436e-18 -1.24065e-22
64.0786 1.13368e-17 -2.0458e-22
64.2754 -1.29066e-17 -6.3692e-23
64.4728 1.36684e-17 -1.1715e-22
64.6709 -1.36546e-17 4.70347e-23
64.8695 1.34908e-17 6.51882e-24
65.0688 -1.20948e-17 1.36541e-22
65.2688 1.12301e-17 9.44254e-23
65.4694 -8.96584e-18 1.41851e-22
65.6708 7.57801e-18 1.01576e-22
65.8728 -5.09377e-18 4.8275e-23
66.0755 3.37232e-18 3.74315e-23
66.2789 -1.22468e-18 -9.91194e-23
66.483 -5.57575e-19 -4.11273e-23
66.6879 2.06959e-18 -2.21729e-22
66.8935 -3.55298e-18 -6.94986e-23
67.0999 4.41672e-18 -2.55868e-22
67.307 -5.25e-18 -2.0904e-23
67.515 5.63171e-18 -1.91237e-22
67.7237 -5.62115e-18 7.33981e-23
67.9333 5.70176e-18 -7.44549e-23
68.1437 -4.91885e-18 1.43306e-22
68.355 4.78102e-18 2.45458e-23
68.5671 -3.54702e-18 1.26825e-22
68.7802 3.1792e-18 6.02419e-23
68.9941 -1.91884e-18 1.35352e-23
69.2089 1.31554e-18 3.98288e-23
69.4247 -3.59113e-19 -1.46139e-22
69.6415 -3.74425e-19 1.2396e-23
69.8592 9.22528e-19 -2.72089e-22
70.0779 -1.55665e-18 2.652e-23
70.2977 1.80608e-18 -3.05695e-22
70.5185 -2.08958e-18 8.8091e-23
70.7404 2.22892e-18 -2.43641e-22
70.9634 -2.03986e-18 1.52229e-22
71.1875 2.18262e-18 -1.30759e-22
71.4127 -1.61321e-18 1.55862e-22
71.6392 1.73665e-18 -2.08501e-23
71.8668 -1.0412e-18 6.60035e-23
72.0957 1.05167e-18 6.07276e-23
72.3258 -4.89722e-19 -9.48006e-23
72.5573 3.4508e-19 1.21824e-22
72.79 -3.38572e-20 -2.64445e-22
73.0242 -1.89687e-19 1.76266e-22
73.2597 3.08943e-19 -3.80915e-22
73.4967 -4.62777e-19 2.16491e-22
73.7352 5.36405e-19 -4.08675e-22
73.9752 -5.09588e-19 2.16874e-22
74.2168 6.51532e-19 -3.3422e-22
74.46 -4.39894e-19 1.62538e-22
74.7048 6.79285e-19 -1.53656e-22
74.9514 -3.59387e-19 6.41675e-23
75.1998 6.66536e-19 1.11923e-22
75.45 -3.25675e-19 -6.6983e-23
75.7022 6.42607e-19 3.79459e-22
75.9562 -3.52391e-19 -2.49117e-22
76.2124 5.81103e-19 5.10979e-22
76.4706 -4.13613e-19 -4.94061e-22
76.731 4.29087e-19 4.17203e-22
76.9937 -4.12997e-19 -7.02829e-22
77.2588 1.95283e-19 1.87749e-22
77.5263 -1.78129e-19 -6.29701e-22
77.7964 -2.24771e-20 6.09314e-23
78.0692 4.07623e-19 -7.9342e-23
78.3448 -1.67544e-19 1.45059e-22
78.6232 1.16817e-18 7.46227e-22
78.9048 -3.79631e-19 1.53421e-22
79.1895 1.58847e-18 1.19209e-21
79.4776 -8.51823e-19 -3.61886e-22
79.7693 1.24477e-18 7.58673e-22
80.0648 -1.33938e-18 -1.23997e-21
80.3642 4.22299e-19 -7.63193e-23
80.6678 -9.70463e-19 -1.35059e-21
80.9758 -2.78995e-21 -9.08953e-23
81.2887 8.33675e-19 2.33622e-22
81.6066 1.97631e-19 9.27395e-22
81.93 2.92958e-18 2.32122e-21
82.2593 -1.96871e-19 1.05803e-21
82.5949 2.94808e-18 2.14201e-21
82.9374 -1.96665e-18 -1.22283e-21
83.2875 6.90088e-19 -3.92289e-22
83.646 -2.52934e-18 -2.97589e-21
84.0136 -2.82127e-19 -7.34174e-22
84.3914 1.48426e-18 3.77367e-22
84.7809 1.50063e-18 2.80748e-21
85.1835 6.09864e-18 4.9714e-21
85.6014 3.06344e-19 2.37447e-21
86.0373 3.06264e-18 1.55736e-21
86.4949 -4.16341e-18 -4.09451e-21
86.9793 -1.03049e-18 -2.16219e-21
87.4987 2.05334e-18 -3.9121e-22
88.0661 3.52242e-18 4.99184e-21
88.7073 8.41655e-18 5.69929e-21
89.4891 -6.59811e-19 6.63226e-22


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1Classic/DeltaGammaFX_0_FRG.txt <==
9.995 0.000591587 0.000590778
9.99 0.000592466 0.000591656
9.985 0.000593346 0.000592535
9.98 0.000594228 0.000593415
9.975 0.000595112 0.000594298
9.97 0.000595997 0.000595182
9.965 0.000596883 0.000596067
9.96 0.000597772 0.000596955
9.955 0.000598662 0.000597844
9.95 0.000599554 0.000598735
9.945 0.000600448 0.000599627
9.94 0.000601344 0.000600522
9.935 0.000602242 0.000601419
9.93 0.000603142 0.000602317
9.925 0.000604043 0.000603217
9.92 0.000604946 0.000604119
9.915 0.000605851 0.000605022
9.91 0.000606757 0.000605927
9.905 0.000607665 0.000606834
9.9 0.000608575 0.000607743
9.895 0.000609487 0.000608654
9.89 0.000610401 0.000609566
9.885 0.000611316 0.00061048
9.88 0.000612234 0.000611397
9.875 0.000613153 0.000612315
9.87 0.000614075 0.000613235
9.865 0.000614998 0.000614157
9.86 0.000615923 0.00061508
9.855 0.000616849 0.000616006
9.85 0.000617777 0.000616933
9.845 0.000618708 0.000617861
9.84 0.00061964 0.000618792
9.835 0.000620573 0.000619725
9.83 0.000621509 0.00062066
9.825 0.000622447 0.000621596
9.82 0.000623387 0.000622535
9.815 0.000624329 0.000623475
9.81 0.000625273 0.000624418
9.805 0.000626218 0.000625362
9.8 0.000627165 0.000626308
9.795 0.000628114 0.000627256
9.79 0.000629065 0.000628205
9.785 0.000630018 0.000629157
9.78 0.000630973 0.00063011
9.775 0.00063193 0.000631066
9.77 0.000632889 0.000632023
9.765 0.000633849 0.000632983
9.76 0.000634812 0.000633944
9.755 0.000635777 0.000634908
9.75 0.000636744 0.000635873
9.745 0.000637712 0.00063684
9.74 0.000638683 0.000637809
9.735 0.000639655 0.00063878
9.73 0.000640629 0.000639753
9.725 0.000641605 0.000640728
9.72 0.000642584 0.000641705
9.715 0.000643564 0.000642684
9.71 0.000644546 0.000643665
9.705 0.000645531 0.000644648
9.7 0.000646517 0.000645633
9.695 0.000647506 0.000646621
9.69 0.000648496 0.00064761
9.685 0.000649489 0.000648601
9.68 0.000650483 0.000649593
9.675 0.000651479 0.000650588
9.67 0.000652477 0.000651585
9.665 0.000653478 0.000652584
9.66 0.00065448 0.000653585
9.655 0.000655485 0.000654588
9.65 0.000656491 0.000655594
9.645 0.0006575 0.000656601
9.64 0.000658511 0.000657611
9.635 0.000659524 0.000658622
9.63 0.000660539 0.000659636
9.625 0.000661556 0.000660651
9.62 0.000662575 0.000661668
9.615 0.000663595 0.000662688
9.61 0.000664618 0.00066371
9.605 0.000665644 0.000664733
9.6 0.000666671 0.000665759
9.595 0.000667701 0.000666788
9.59 0.000668732 0.000667818
9.585 0.000669766 0.000668851
9.58 0.000670802 0.000669885
9.575 0.00067184 0.000670922
9.57 0.00067288 0.00067196
9.565 0.000673923 0.000673001
9.56 0.000674967 0.000674044
9.555 0.000676013 0.000675089
9.55 0.000677062 0.000676136
9.545 0.000678113 0.000677185
9.54 0.000679166 0.000678237
9.535 0.000680221 0.000679291
9.53 0.000681279 0.000680347
9.525 0.000682338 0.000681405
9.52 0.0006834 0.000682466
9.515 0.000684464 0.000683528
9.51 0.00068553 0.000684593
9.505 0.000686599 0.00068566
9.5 0.000687669 0.000686729
9.495 0.000688742 0.0006878
9.49 0.000689817 0.000688873
9.485 0.000690894 0.000689949
9.48 0.000691974 0.000691027
9.475 0.000693056 0.000692108
9.47 0.00069414 0.000693191
9.465 0.000695226 0.000694276
9.46 0.000696315 0.000695363
9.455 0.000697406 0.000696452
9.45 0.000698498 0.000697543
9.445 0.000699594 0.000698637
9.44 0.000700691 0.000699733
9.435 0.000701791 0.000700831
9.43 0.000702893 0.000701932
9.425 0.000703998 0.000703035
9.42 0.000705105 0.00070414
9.415 0.000706214 0.000705248
9.41 0.000707326 0.000706358
9.405 0.000708439 0.000707471
9.4 0.000709556 0.000708585
9.395 0.000710674 0.000709702
9.39 0.000711794 0.000710821
9.385 0.000712917 0.000711942
9.38 0.000714043 0.000713066
9.375 0.00071517 0.000714192
9.37 0.000716301 0.000715321
9.365 0.000717433 0.000716452
9.36 0.000718569 0.000717586
9.355 0.000719706 0.000718722
9.35 0.000720846 0.00071986
9.345 0.000721988 0.000721001
9.34 0.000723133 0.000722144
9.335 0.00072428 0.000723289
9.33 0.000725429 0.000724437
9.325 0.000726581 0.000725587
9.32 0.000727735 0.00072674
9.315 0.000728891 0.000727895
9.31 0.000730051 0.000729052
9.305 0.000731212 0.000730213
9.3 0.000732377 0.000731375
9.295 0.000733543 0.00073254
9.29 0.000734712 0.000733708
9.285 0.000735884 0.000734878
9.28 0.000737058 0.00073605
9.275 0.000738234 0.000737224
9.27 0.000739413 0.000738402
9.265 0.000740594 0.000739581
9.26 0.000741778 0.000740764
9.255 0.000742964 0.000741948
9.25 0.000744154 0.000743136
9.245 0.000745345 0.000744326
9.24 0.00074654 0.000745519
9.235 0.000747736 0.000746714
9.23 0.000748935 0.000747911
9.225 0.000750137 0.000749111
9.22 0.000751341 0.000750314
9.215 0.000752548 0.000751519
9.21 0.000753757 0.000752726
9.205 0.000754969 0.000753936
9.2 0.000756183 0.000755149
9.195 0.000757401 0.000756365
9.19 0.000758621 0.000757583
9.185 0.000759843 0.000758804
9.18 0.000761069 0.000760028
9.175 0.000762296 0.000761254
9.17 0.000763527 0.000762482
9.165 0.000764759 0.000763714
9.16 0.000765995 0.000764947
9.155 0.000767233 0.000766184
9.15 0.000768473 0.000767423
9.145 0.000769717 0.000768664
9.14 0.000770963 0.000769909
9.135 0.000772212 0.000771156
9.13 0.000773464 0.000772407
9.125 0.000774719 0.000773659
9.12 0.000775976 0.000774915
9.115 0.000777235 0.000776173
9.11 0.000778498 0.000777433
9.105 0.000779763 0.000778696
9.1 0.00078103 0.000779962
9.095 0.000782301 0.000781231
9.09 0.000783574 0.000782503
9.085 0.00078485 0.000783777
9.08 0.000786129 0.000785054
9.075 0.000787411 0.000786335
9.07 0.000788696 0.000787617
9.065 0.000789983 0.000788903
9.06 0.000791273 0.000790191
9.055 0.000792566 0.000791482
9.05 0.000793862 0.000792776
9.045 0.00079516 0.000794073
9.04 0.000796461 0.000795372
9.035 0.000797765 0.000796674
9.03 0.000799072 0.000797979
9.025 0.000800382 0.000799287
9.02 0.000801695 0.000800598
9.015 0.00080301 0.000801912
9.01 0.000804329 0.000803229
9.005 0.00080565 0.000804549
9 0.000806974 0.000805871
8.995 0.000808301 0.000807196
8.99 0.000809631 0.000808524
8.985 0.000810964 0.000809855
8.98 0.000812299 0.000811188
8.975 0.000813638 0.000812525
8.97 0.000814979 0.000813865
8.965 0.000816324 0.000815208
8.96 0.000817672 0.000816554
8.955 0.000819023 0.000817903
8.95 0.000820376 0.000819254
8.945 0.000821733 0.000820609
8.94 0.000823092 0.000821966
8.935 0.000824454 0.000823327
8.93 0.000825819 0.00082469
8.925 0.000827187 0.000826056
8.92 0.000828559 0.000827426
8.915 0.000829933 0.000828798
8.91 0.000831311 0.000830174
8.905 0.000832691 0.000831553
8.9 0.000834075 0.000832934
8.895 0.000835462 0.000834319
8.89 0.000836851 0.000835707
8.885 0.000838244 0.000837098
8.88 0.00083964 0.000838492
8.875 0.000841038 0.000839888
8.87 0.00084244 0.000841288
8.865 0.000843845 0.000842691
8.86 0.000845253 0.000844097
8.855 0.000846665 0.000845507
8.85 0.000848079 0.00084692
8.845 0.000849497 0.000848336
8.84 0.000850918 0.000849755
8.835 0.000852342 0.000851177
8.83 0.000853769 0.000852602
8.825 0.000855199 0.00085403
8.82 0.000856633 0.000855461
8.815 0.000858069 0.000856896
8.81 0.000859509 0.000858333
8.805 0.000860952 0.000859774
8.8 0.000862398 0.000861219
8.795 0.000863848 0.000862666
8.79 0.0008653 0.000864117
8.785 0.000866757 0.000865571
8.78 0.000868216 0.000867029
8.775 0.000869679 0.000868489
8.77 0.000871144 0.000869953
8.765 0.000872613 0.00087142
8.76 0.000874085 0.00087289
8.755 0.000875561 0.000874363
8.75 0.00087704 0.00087584
8.745 0.000878522 0.000877321
8.74 0.000880008 0.000878804
8.735 0.000881497 0.000880291
8.73 0.000882989 0.000881782
8.725 0.000884485 0.000883276
8.72 0.000885984 0.000884773
8.715 0.000887487 0.000886273
8.71 0.000888992 0.000887777
8.705 0.000890501 0.000889283
8.7 0.000892014 0.000890794
8.695 0.000893529 0.000892308
8.69 0.000895049 0.000893825
8.685 0.000896572 0.000895346
8.68 0.000898098 0.00089687
8.675 0.000899628 0.000898398
8.67 0.000901162 0.000899929
8.665 0.000902698 0.000901464
8.66 0.000904239 0.000903002
8.655 0.000905782 0.000904543
8.65 0.000907329 0.000906088
8.645 0.00090888 0.000907637
8.64 0.000910434 0.000909189
8.635 0.000911991 0.000910744
8.63 0.000913553 0.000912303
8.625 0.000915117 0.000913866
8.62 0.000916686 0.000915433
8.615 0.000918258 0.000917003
8.61 0.000919834 0.000918576
8.605 0.000921413 0.000920153
8.6 0.000922996 0.000921734
8.595 0.000924582 0.000923318
8.59 0.000926172 0.000924905
8.585 0.000927765 0.000926496
8.58 0.000929362 0.000928091
8.575 0.000930963 0.00092969
8.57 0.000932568 0.000931293
8.565 0.000934176 0.000932899
8.56 0.000935788 0.000934509
8.555 0.000937404 0.000936122
8.55 0.000939024 0.00093774
8.545 0.000940647 0.00093936
8.54 0.000942273 0.000940985
8.535 0.000943904 0.000942613
8.53 0.000945538 0.000944245
8.525 0.000947176 0.00094588
8.52 0.000948817 0.00094752
8.515 0.000950463 0.000949163
8.51 0.000952113 0.000950811
8.505 0.000953766 0.000952462
8.5 0.000955423 0.000954117
8.495 0.000957084 0.000955775
8.49 0.000958749 0.000957438
8.485 0.000960417 0.000959104
8.48 0.000962089 0.000960774
8.475 0.000963765 0.000962447
8.47 0.000965445 0.000964125
8.465 0.000967129 0.000965807
8.46 0.000968817 0.000967492
8.455 0.000970509 0.000969182
8.45 0.000972205 0.000970875
8.445 0.000973905 0.000972573
8.44 0.000975609 0.000974274
8.435 0.000977316 0.00097598
8.43 0.000979028 0.000977689
8.425 0.000980743 0.000979402
8.42 0.000982462 0.000981119
8.415 0.000984186 0.00098284
8.41 0.000985913 0.000984565
8.405 0.000987645 0.000986294
8.4 0.00098938 0.000988028
8.395 0.00099112 0.000989765
8.39 0.000992864 0.000991507
8.385 0.000994612 0.000993252
8.38 0.000996364 0.000995002
8.375 0.00099812 0.000996755
8.37 0.00099988 0.000998513
8.365 0.00100164 0.00100027
8.36 0.00100341 0.00100204
8.355 0.00100518 0.00100381
8.35 0.00100696 0.00100558
8.345 0.00100874 0.00100736
8.34 0.00101053 0.00100915
8.335 0.00101232 0.00101093
8.33 0.00101411 0.00101272
8.325 0.00101591 0.00101452
8.32 0.00101771 0.00101632
8.315 0.00101952 0.00101812
8.31 0.00102133 0.00101993
8.305 0.00102314 0.00102174
8.3 0.00102496 0.00102356
8.295 0.00102678 0.00102538
8.29 0.00102861 0.0010272
8.285 0.00103044 0.00102903
8.28 0.00103228 0.00103087
8.275 0.00103412 0.00103271
8.27 0.00103596 0.00103455
8.265 0.00103781 0.0010364
8.26 0.00103967 0.00103825
8.255 0.00104153 0.0010401
8.25 0.00104339 0.00104196
8.245 0.00104525 0.00104383
8.24 0.00104713 0.00104569
8.235 0.001049 0.00104757
8.23 0.00105088 0.00104945
8.225 0.00105277 0.00105133
8.22 0.00105466 0.00105321
8.215 0.00105655 0.00105511
8.21 0.00105845 0.001057
8.205 0.00106035 0.0010589
8.2 0.00106226 0.00106081
8.195 0.00106417 0.00106272
8.19 0.00106609 0.00106463
8.185 0.00106801 0.00106655
8.18 0.00106993 0.00106847
8.175 0.00107186 0.0010704
8.17 0.0010738 0.00107233
8.165 0.00107574 0.00107427
8.16 0.00107768 0.00107621
8.155 0.00107963 0.00107816
8.15 0.00108159 0.00108011
8.145 0.00108354 0.00108206
8.14 0.00108551 0.00108402
8.135 0.00108747 0.00108599
8.13 0.00108945 0.00108796
8.125 0.00109142 0.00108993
8.12 0.00109341 0.00109191
8.115 0.00109539 0.00109389
8.11 0.00109738 0.00109588
8.105 0.00109938 0.00109788
8.1 0.00110138 0.00109988
8.095 0.00110339 0.00110188
8.09 0.0011054 0.00110389
8.085 0.00110741 0.0011059
8.08 0.00110943 0.00110792
8.075 0.00111146 0.00110994
8.07 0.00111349 0.00111197
8.065 0.00111552 0.001114
8.06 0.00111757 0.00111604
8.055 0.00111961 0.00111808
8.05 0.00112166 0.00112013
8.045 0.00112372 0.00112218
8.04 0.00112578 0.00112424
8.035 0.00112784 0.0011263
8.03 0.00112991 0.00112837
8.025 0.00113199 0.00113044
8.02 0.00113407 0.00113252
8.015 0.00113615 0.0011346
8.01 0.00113824 0.00113669
8.005 0.00114034 0.00113878
8 0.00114244 0.00114088
7.995 0.00114455 0.00114298
7.99 0.00114666 0.00114509
7.985 0.00114877 0.0011472
7.98 0.00115089 0.00114932
7.975 0.00115302 0.00115144
7.97 0.00115515 0.00115357
7.965 0.00115729 0.00115571
7.96 0.00115943 0.00115785
7.955 0.00116158 0.00115999
7.95 0.00116373 0.00116214
7.945 0.00116589 0.0011643
7.94 0.00116805 0.00116646
7.935 0.00117022 0.00116862
7.93 0.0011724 0.00117079
7.925 0.00117458 0.00117297
7.92 0.00117676 0.00117515
7.915 0.00117895 0.00117734
7.91 0.00118115 0.00117953
7.905 0.00118335 0.00118173
7.9 0.00118555 0.00118393
7.895 0.00118777 0.00118614
7.89 0.00118998 0.00118836
7.885 0.00119221 0.00119058
7.88 0.00119444 0.0011928
7.875 0.00119667 0.00119503
7.87 0.00119891 0.00119727
7.865 0.00120115 0.00119951
7.86 0.00120341 0.00120176
7.855 0.00120566 0.00120401
7.85 0.00120792 0.00120627
7.845 0.00121019 0.00120854
7.84 0.00121246 0.00121081
7.835 0.00121474 0.00121308
7.83 0.00121703 0.00121536
7.825 0.00121932 0.00121765
7.82 0.00122161 0.00121994
7.815 0.00122392 0.00122224
7.81 0.00122622 0.00122455
7.805 0.00122854 0.00122686
7.8 0.00123086 0.00122917
7.795 0.00123318 0.00123149
7.79 0.00123551 0.00123382
7.785 0.00123785 0.00123616
7.78 0.00124019 0.00123849
7.775 0.00124254 0.00124084
7.77 0.00124489 0.00124319
7.765 0.00124725 0.00124555
7.76 0.00124962 0.00124791
7.755 0.00125199 0.00125028
7.75 0.00125437 0.00125265
7.745 0.00125675 0.00125504
7.74 0.00125914 0.00125742
7.735 0.00126154 0.00125981
7.73 0.00126394 0.00126221
7.725 0.00126635 0.00126462
7.72 0.00126876 0.00126703
7.715 0.00127118 0.00126945
7.71 0.00127361 0.00127187
7.705 0.00127604 0.0012743
7.7 0.00127848 0.00127674
7.695 0.00128093 0.00127918
7.69 0.00128338 0.00128162
7.685 0.00128584 0.00128408
7.68 0.0012883 0.00128654
7.675 0.00129077 0.00128901
7.67 0.00129325 0.00129148
7.665 0.00129573 0.00129396
7.66 0.00129822 0.00129644
7.655 0.00130071 0.00129894
7.65 0.00130322 0.00130143
7.645 0.00130572 0.00130394
7.64 0.00130824 0.00130645
7.635 0.00131076 0.00130897
7.63 0.00131329 0.00131149
7.625 0.00131582 0.00131402
7.62 0.00131836 0.00131656
7.615 0.00132091 0.0013191
7.61 0.00132346 0.00132165
7.605 0.00132602 0.00132421
7.6 0.00132859 0.00132677
7.595 0.00133116 0.00132934
7.59 0.00133374 0.00133192
7.585 0.00133633 0.0013345
7.58 0.00133892 0.00133709
7.575 0.00134152 0.00133968
7.57 0.00134413 0.00134229
7.565 0.00134674 0.0013449
7.56 0.00134936 0.00134751
7.555 0.00135198 0.00135014
7.55 0.00135462 0.00135277
7.545 0.00135726 0.0013554
7.54 0.00135991 0.00135805
7.535 0.00136256 0.0013607
7.53 0.00136522 0.00136335
7.525 0.00136789 0.00136602
7.52 0.00137056 0.00136869
7.515 0.00137324 0.00137137
7.51 0.00137593 0.00137405
7.505 0.00137863 0.00137674
7.5 0.00138133 0.00137944
7.495 0.00138404 0.00138215
7.49 0.00138676 0.00138486
7.485 0.00138948 0.00138758
7.48 0.00139221 0.00139031
7.475 0.00139495 0.00139304
7.47 0.00139769 0.00139578
7.465 0.00140045 0.00139853
7.46 0.0014032 0.00140129
7.455 0.00140597 0.00140405
7.45 0.00140874 0.00140682
7.445 0.00141153 0.0014096
7.44 0.00141431 0.00141238
7.435 0.00141711 0.00141517
7.43 0.00141991 0.00141797
7.425 0.00142272 0.00142078
7.42 0.00142554 0.00142359
7.415 0.00142837 0.00142641
7.41 0.0014312 0.00142924
7.405 0.00143404 0.00143208
7.4 0.00143689 0.00143492
7.395 0.00143974 0.00143777
7.39 0.0014426 0.00144063
7.385 0.00144547 0.0014435
7.38 0.00144835 0.00144637
7.375 0.00145124 0.00144925
7.37 0.00145413 0.00145214
7.365 0.00145703 0.00145504
7.36 0.00145994 0.00145794
7.355 0.00146285 0.00146085
7.35 0.00146578 0.00146377
7.345 0.00146871 0.0014667
7.34 0.00147165 0.00146964
7.335 0.0014746 0.00147258
7.33 0.00147755 0.00147553
7.325 0.00148051 0.00147849
7.32 0.00148348 0.00148146
7.315 0.00148646 0.00148443
7.31 0.00148945 0.00148741
7.305 0.00149244 0.0014904
7.3 0.00149545 0.0014934
7.295 0.00149846 0.00149641
7.29 0.00150147 0.00149942
7.285 0.0015045 0.00150244
7.28 0.00150754 0.00150547
7.275 0.00151058 0.00150851
7.27 0.00151363 0.00151156
7.265 0.00151669 0.00151461
7.26 0.00151976 0.00151768
7.255 0.00152283 0.00152075
7.25 0.00152591 0.00152383
7.245 0.00152901 0.00152692
7.24 0.00153211 0.00153001
7.235 0.00153522 0.00153312
7.23 0.00153833 0.00153623
7.225 0.00154146 0.00153935
7.22 0.00154459 0.00154248
7.215 0.00154773 0.00154562
7.21 0.00155088 0.00154876
7.205 0.00155404 0.00155192
7.2 0.00155721 0.00155508
7.195 0.00156039 0.00155825
7.19 0.00156357 0.00156144
7.185 0.00156677 0.00156462
7.18 0.00156997 0.00156782
7.175 0.00157318 0.00157103
7.17 0.0015764 0.00157424
7.165 0.00157963 0.00157747
7.16 0.00158287 0.0015807
7.155 0.00158611 0.00158394
7.15 0.00158937 0.00158719
7.145 0.00159263 0.00159045
7.14 0.0015959 0.00159372
7.135 0.00159918 0.001597
7.13 0.00160247 0.00160028
7.125 0.00160577 0.00160358
7.12 0.00160908 0.00160688
7.115 0.0016124 0.00161019
7.11 0.00161573 0.00161352
7.105 0.00161906 0.00161685
7.1 0.00162241 0.00162019
7.095 0.00162576 0.00162354
7.09 0.00162912 0.0016269
7.085 0.0016325 0.00163026
7.08 0.00163588 0.00163364
7.075 0.00163927 0.00163703
7.07 0.00164267 0.00164042
7.065 0.00164608 0.00164383
7.06 0.0016495 0.00164724
7.055 0.00165293 0.00165067
7.05 0.00165636 0.0016541
7.045 0.00165981 0.00165754
7.04 0.00166327 0.00166099
7.035 0.00166673 0.00166446
7.03 0.00167021 0.00166793
7.025 0.0016737 0.00167141
7.02 0.00167719 0.0016749
7.015 0.0016807 0.0016784
7.01 0.00168421 0.00168191
7.005 0.00168774 0.00168543
7 0.00169127 0.00168896
6.995 0.00169481 0.0016925
6.99 0.00169837 0.00169604
6.985 0.00170193 0.0016996
6.98 0.0017055 0.00170317
6.975 0.00170909 0.00170675
6.97 0.00171268 0.00171034
6.965 0.00171629 0.00171394
6.96 0.0017199 0.00171755
6.955 0.00172352 0.00172117
6.95 0.00172716 0.00172479
6.945 0.0017308 0.00172843
6.94 0.00173446 0.00173208
6.935 0.00173812 0.00173574
6.93 0.00174179 0.00173941
6.925 0.00174548 0.00174309
6.92 0.00174918 0.00174678
6.915 0.00175288 0.00175048
6.91 0.0017566 0.00175419
6.905 0.00176032 0.00175792
6.9 0.00176406 0.00176165
6.895 0.00176781 0.00176539
6.89 0.00177157 0.00176914
6.885 0.00177533 0.00177291
6.88 0.00177911 0.00177668
6.875 0.0017829 0.00178047
6.87 0.00178671 0.00178426
6.865 0.00179052 0.00178807
6.86 0.00179434 0.00179189
6.855 0.00179817 0.00179571
6.85 0.00180202 0.00179955
6.845 0.00180587 0.0018034
6.84 0.00180974 0.00180726
6.835 0.00181361 0.00181113
6.83 0.0018175 0.00181502
6.825 0.0018214 0.00181891
6.82 0.00182531 0.00182281
6.815 0.00182923 0.00182673
6.81 0.00183316 0.00183066
6.805 0.00183711 0.0018346
6.8 0.00184106 0.00183854
6.795 0.00184503 0.00184251
6.79 0.00184901 0.00184648
6.785 0.00185299 0.00185046
6.78 0.00185699 0.00185445
6.775 0.00186101 0.00185846
6.77 0.00186503 0.00186248
6.765 0.00186906 0.00186651
6.76 0.00187311 0.00187055
6.755 0.00187717 0.0018746
6.75 0.00188124 0.00187866
6.745 0.00188532 0.00188274
6.74 0.00188941 0.00188683
6.735 0.00189352 0.00189093
6.73 0.00189763 0.00189504
6.725 0.00190176 0.00189916
6.72 0.0019059 0.00190329
6.715 0.00191005 0.00190744
6.71 0.00191422 0.0019116
6.705 0.00191839 0.00191577
6.7 0.00192258 0.00191995
6.695 0.00192678 0.00192415
6.69 0.00193099 0.00192835
6.685 0.00193522 0.00193257
6.68 0.00193946 0.0019368
6.675 0.0019437 0.00194105
6.67 0.00194797 0.0019453
6.665 0.00195224 0.00194957
6.66 0.00195653 0.00195385
6.655 0.00196083 0.00195814
6.65 0.00196514 0.00196245
6.645 0.00196946 0.00196677
6.64 0.0019738 0.0019711
6.635 0.00197815 0.00197544
6.63 0.00198251 0.0019798
6.625 0.00198688 0.00198417
6.62 0.00199127 0.00198855
6.615 0.00199567 0.00199294
6.61 0.00200008 0.00199735
6.605 0.00200451 0.00200177
6.6 0.00200895 0.0020062
6.595 0.0020134 0.00201065
6.59 0.00201787 0.00201511
6.585 0.00202235 0.00201958
6.58 0.00202684 0.00202407
6.575 0.00203134 0.00202856
6.57 0.00203586 0.00203308
6.565 0.00204039 0.0020376
6.56 0.00204494 0.00204214
6.555 0.00204949 0.00204669
6.55 0.00205406 0.00205126
6.545 0.00205865 0.00205583
6.54 0.00206325 0.00206043
6.535 0.00206786 0.00206503
6.53 0.00207249 0.00206965
6.525 0.00207713 0.00207429
6.52 0.00208178 0.00207893
6.515 0.00208645 0.00208359
6.51 0.00209113 0.00208827
6.505 0.00209582 0.00209296
6.5 0.00210053 0.00209766
6.495 0.00210526 0.00210238
6.49 0.00210999 0.00210711
6.485 0.00211474 0.00211185
6.48 0.00211951 0.00211661
6.475 0.00212429 0.00212138
6.47 0.00212908 0.00212617
6.465 0.00213389 0.00213097
6.46 0.00213871 0.00213579
6.455 0.00214355 0.00214062
6.45 0.0021484 0.00214546
6.445 0.00215327 0.00215032
6.44 0.00215815 0.0021552
6.435 0.00216304 0.00216008
6.43 0.00216795 0.00216499
6.425 0.00217288 0.00216991
6.42 0.00217782 0.00217484
6.415 0.00218277 0.00217979
6.41 0.00218774 0.00218475
6.405 0.00219273 0.00218973
6.4 0.00219773 0.00219472
6.395 0.00220274 0.00219973
6.39 0.00220777 0.00220475
6.385 0.00221281 0.00220979
6.38 0.00221787 0.00221484
6.375 0.00222295 0.00221991
6.37 0.00222804 0.00222499
6.365 0.00223315 0.00223009
6.36 0.00223827 0.00223521
6.355 0.00224341 0.00224034
6.35 0.00224856 0.00224549
6.345 0.00225373 0.00225065
6.34 0.00225891 0.00225582
6.335 0.00226411 0.00226102
6.33 0.00226933 0.00226623
6.325 0.00227456 0.00227145
6.32 0.00227981 0.00227669
6.315 0.00228507 0.00228195
6.31 0.00229035 0.00228722
6.305 0.00229565 0.00229251
6.3 0.00230096 0.00229782
6.295 0.00230629 0.00230314
6.29 0.00231164 0.00230847
6.285 0.002317 0.00231383
6.28 0.00232238 0.0023192
6.275 0.00232777 0.00232459
6.27 0.00233318 0.00232999
6.265 0.00233861 0.00233541
6.26 0.00234405 0.00234085
6.255 0.00234952 0.0023463
6.25 0.00235499 0.00235177
6.245 0.00236049 0.00235726
6.24 0.002366 0.00236276
6.235 0.00237153 0.00236829
6.23 0.00237708 0.00237382
6.225 0.00238264 0.00237938
6.22 0.00238822 0.00238495
6.215 0.00239382 0.00239054
6.21 0.00239943 0.00239615
6.205 0.00240506 0.00240178
6.2 0.00241072 0.00240742
6.195 0.00241638 0.00241308
6.19 0.00242207 0.00241876
6.185 0.00242777 0.00242445
6.18 0.00243349 0.00243016
6.175 0.00243923 0.0024359
6.17 0.00244499 0.00244164
6.165 0.00245076 0.00244741
6.16 0.00245656 0.0024532
6.155 0.00246237 0.002459
6.15 0.00246819 0.00246482
6.145 0.00247404 0.00247066
6.14 0.00247991 0.00247652
6.135 0.00248579 0.00248239
6.13 0.0024917 0.00248829
6.125 0.00249762 0.0024942
6.12 0.00250356 0.00250013
6.115 0.00250951 0.00250608
6.11 0.00251549 0.00251205
6.105 0.00252149 0.00251804
6.1 0.0025275 0.00252405
6.095 0.00253354 0.00253007
6.09 0.00253959 0.00253612
6.085 0.00254566 0.00254218
6.08 0.00255175 0.00254826
6.075 0.00255786 0.00255437
6.07 0.00256399 0.00256049
6.065 0.00257014 0.00256663
6.06 0.00257631 0.00257279
6.055 0.0025825 0.00257897
6.05 0.00258871 0.00258517
6.045 0.00259494 0.00259139
6.04 0.00260118 0.00259763
6.035 0.00260745 0.00260389
6.03 0.00261374 0.00261017
6.025 0.00262005 0.00261647
6.02 0.00262638 0.00262279
6.015 0.00263273 0.00262912
6.01 0.00263909 0.00263548
6.005 0.00264548 0.00264186
6 0.00265189 0.00264826
5.995 0.00265832 0.00265469
5.99 0.00266477 0.00266113
5.985 0.00267124 0.00266759
5.98 0.00267774 0.00267407
5.975 0.00268425 0.00268058
5.97 0.00269078 0.0026871
5.965 0.00269734 0.00269365
5.96 0.00270391 0.00270022
5.955 0.00271051 0.0027068
5.95 0.00271713 0.00271341
5.945 0.00272377 0.00272004
5.94 0.00273043 0.0027267
5.935 0.00273711 0.00273337
5.93 0.00274382 0.00274006
5.925 0.00275054 0.00274678
5.92 0.00275729 0.00275352
5.915 0.00276406 0.00276028
5.91 0.00277086 0.00276707
5.905 0.00277767 0.00277387
5.9 0.00278451 0.0027807
5.895 0.00279136 0.00278755
5.89 0.00279825 0.00279442
5.885 0.00280515 0.00280131
5.88 0.00281207 0.00280823
5.875 0.00281902 0.00281517
5.87 0.00282599 0.00282213
5.865 0.00283299 0.00282911
5.86 0.00284001 0.00283612
5.855 0.00284705 0.00284315
5.85 0.00285411 0.0028502
5.845 0.00286119 0.00285728
5.84 0.0028683 0.00286438
5.835 0.00287544 0.0028715
5.83 0.00288259 0.00287865
5.825 0.00288977 0.00288582
5.82 0.00289698 0.00289301
5.815 0.0029042 0.00290023
5.81 0.00291145 0.00290747
5.805 0.00291873 0.00291474
5.8 0.00292603 0.00292203
5.795 0.00293335 0.00292934
5.79 0.0029407 0.00293668
5.785 0.00294807 0.00294404
5.78 0.00295547 0.00295142
5.775 0.00296289 0.00295883
5.77 0.00297033 0.00296627
5.765 0.0029778 0.00297373
5.76 0.0029853 0.00298121
5.755 0.00299282 0.00298872
5.75 0.00300036 0.00299626
5.745 0.00300793 0.00300382
5.74 0.00301553 0.0030114
5.735 0.00302315 0.00301901
5.73 0.0030308 0.00302665
5.725 0.00303847 0.00303431
5.72 0.00304616 0.003042
5.715 0.00305389 0.00304971
5.71 0.00306164 0.00305745
5.705 0.00306941 0.00306521
5.7 0.00307721 0.003073
5.695 0.00308504 0.00308082
5.69 0.00309289 0.00308866
5.685 0.00310078 0.00309653
5.68 0.00310868 0.00310443
5.675 0.00311662 0.00311235
5.67 0.00312457 0.0031203
5.665 0.00313256 0.00312828
5.66 0.00314057 0.00313628
5.655 0.00314862 0.00314431
5.65 0.00315668 0.00315237
5.645 0.00316478 0.00316045
5.64 0.0031729 0.00316856
5.635 0.00318105 0.0031767
5.63 0.00318923 0.00318487
5.625 0.00319744 0.00319307
5.62 0.00320567 0.00320129
5.615 0.00321394 0.00320954
5.61 0.00322222 0.00321782
5.605 0.00323054 0.00322612
5.6 0.00323889 0.00323446
5.595 0.00324726 0.00324282
5.59 0.00325567 0.00325121
5.585 0.0032641 0.00325964
5.58 0.00327256 0.00326809
5.575 0.00328105 0.00327657
5.57 0.00328957 0.00328507
5.565 0.00329812 0.00329361
5.56 0.0033067 0.00330218
5.555 0.00331531 0.00331077
5.55 0.00332394 0.0033194
5.545 0.00333261 0.00332805
5.54 0.00334131 0.00333674
5.535 0.00335003 0.00334545
5.53 0.00335879 0.0033542
5.525 0.00336758 0.00336297
5.52 0.0033764 0.00337178
5.515 0.00338525 0.00338062
5.51 0.00339413 0.00338948
5.505 0.00340304 0.00339838
5.5 0.00341198 0.00340731
5.495 0.00342095 0.00341627
5.49 0.00342995 0.00342526
5.485 0.00343898 0.00343428
5.48 0.00344805 0.00344333
5.475 0.00345714 0.00345241
5.47 0.00346627 0.00346153
5.465 0.00347543 0.00347068
5.46 0.00348463 0.00347986
5.455 0.00349385 0.00348907
5.45 0.00350311 0.00349832
5.445 0.0035124 0.00350759
5.44 0.00352172 0.0035169
5.435 0.00353107 0.00352624
5.43 0.00354046 0.00353562
5.425 0.00354988 0.00354502
5.42 0.00355933 0.00355446
5.415 0.00356882 0.00356394
5.41 0.00357834 0.00357344
5.405 0.00358789 0.00358299
5.4 0.00359748 0.00359256
5.395 0.0036071 0.00360217
5.39 0.00361676 0.00361181
5.385 0.00362644 0.00362148
5.38 0.00363617 0.00363119
5.375 0.00364592 0.00364094
5.37 0.00365572 0.00365072
5.365 0.00366554 0.00366053
5.36 0.00367541 0.00367038
5.355 0.0036853 0.00368026
5.35 0.00369524 0.00369018
5.345 0.0037052 0.00370014
5.34 0.00371521 0.00371013
5.335 0.00372525 0.00372015
5.33 0.00373532 0.00373021
5.325 0.00374543 0.00374031
5.32 0.00375557 0.00375044
5.315 0.00376576 0.00376061
5.31 0.00377598 0.00377081
5.305 0.00378623 0.00378105
5.3 0.00379653 0.00379133
5.295 0.00380686 0.00380165
5.29 0.00381722 0.003812
5.285 0.00382763 0.00382239
5.28 0.00383807 0.00383282
5.275 0.00384855 0.00384328
5.27 0.00385906 0.00385378
5.265 0.00386962 0.00386432
5.26 0.00388021 0.0038749
5.255 0.00389084 0.00388552
5.25 0.00390151 0.00389617
5.245 0.00391222 0.00390687
5.24 0.00392297 0.0039176
5.235 0.00393375 0.00392837
5.23 0.00394458 0.00393918
5.225 0.00395544 0.00395003
5.22 0.00396634 0.00396092
5.215 0.00397729 0.00397185
5.21 0.00398827 0.00398281
5.205 0.00399929 0.00399382
5.2 0.00401035 0.00400487
5.195 0.00402146 0.00401596
5.19 0.0040326 0.00402709
5.185 0.00404379 0.00403826
5.18 0.00405502 0.00404947
5.175 0.00406628 0.00406072
5.17 0.00407759 0.00407202
5.165 0.00408894 0.00408335
5.16 0.00410033 0.00409472
5.155 0.00411177 0.00410614
5.15 0.00412324 0.0041176
5.145 0.00413476 0.0041291
5.14 0.00414632 0.00414065
5.135 0.00415792 0.00415223
5.13 0.00416957 0.00416386
5.125 0.00418126 0.00417554
5.12 0.00419299 0.00418725
5.115 0.00420477 0.00419901
5.11 0.00421658 0.00421082
5.105 0.00422845 0.00422266
5.1 0.00424035 0.00423455
5.095 0.0042523 0.00424648
5.09 0.0042643 0.00425846
5.085 0.00427634 0.00427048
5.08 0.00428842 0.00428255
5.075 0.00430055 0.00429467
5.07 0.00431273 0.00430683
5.065 0.00432495 0.00431903
5.06 0.00433722 0.00433128
5.055 0.00434953 0.00434358
5.05 0.00436189 0.00435592
5.045 0.00437429 0.0043683
5.04 0.00438674 0.00438074
5.035 0.00439923 0.00439322
5.03 0.00441178 0.00440574
5.025 0.00442437 0.00441832
5.02 0.00443701 0.00443094
5.015 0.0044497 0.00444361
5.01 0.00446244 0.00445633
5.005 0.00447522 0.0044691
5 0.00448805 0.00448191
4.995 0.00450093 0.00449477
4.99 0.00451385 0.00450768
4.985 0.00452683 0.00452064
4.98 0.00453986 0.00453364
4.975 0.00455293 0.0045467
4.97 0.00456605 0.00455981
4.965 0.00457923 0.00457297
4.96 0.00459246 0.00458617
4.955 0.00460573 0.00459943
4.95 0.00461906 0.00461274
4.945 0.00463244 0.0046261
4.94 0.00464587 0.00463951
4.935 0.00465934 0.00465297
4.93 0.00467287 0.00466648
4.925 0.00468645 0.00468004
4.92 0.00470009 0.00469366
4.915 0.00471377 0.00470732
4.91 0.00472751 0.00472104
4.905 0.00474131 0.00473482
4.9 0.00475515 0.00474865
4.895 0.00476905 0.00476253
4.89 0.004783 0.00477646
4.885 0.00479701 0.00479045
4.88 0.00481107 0.00480449
4.875 0.00482518 0.00481858
4.87 0.00483935 0.00483273
4.865 0.00485357 0.00484693
4.86 0.00486785 0.00486119
4.855 0.00488218 0.0048755
4.85 0.00489657 0.00488987
4.845 0.00491102 0.0049043
4.84 0.00492552 0.00491878
4.835 0.00494008 0.00493332
4.83 0.00495469 0.00494791
4.825 0.00496936 0.00496256
4.82 0.00498409 0.00497727
4.815 0.00499887 0.00499203
4.81 0.00501372 0.00500686
4.805 0.00502862 0.00502174
4.8 0.00504358 0.00503667
4.795 0.00505859 0.00505167
4.79 0.00507367 0.00506673
4.785 0.00508881 0.00508185
4.78 0.00510401 0.00509702
4.775 0.00511926 0.00511226
4.77 0.00513458 0.00512755
4.765 0.00514995 0.00514291
4.76 0.00516539 0.00515832
4.755 0.00518088 0.0051738
4.75 0.00519644 0.00518933
4.745 0.00521206 0.00520493
4.74 0.00522774 0.00522059
4.735 0.00524349 0.00523631
4.73 0.0052593 0.0052521
4.725 0.00527517 0.00526795
4.72 0.0052911 0.00528386
4.715 0.0053071 0.00529983
4.71 0.00532315 0.00531587
4.705 0.00533927 0.00533197
4.7 0.00535546 0.00534813
4.695 0.00537171 0.00536436
4.69 0.00538802 0.00538065
4.685 0.00540441 0.00539701
4.68 0.00542085 0.00541344
4.675 0.00543737 0.00542993
4.67 0.00545395 0.00544649
4.665 0.0054706 0.00546311
4.66 0.00548731 0.0054798
4.655 0.00550409 0.00549656
4.65 0.00552094 0.00551338
4.645 0.00553785 0.00553027
4.64 0.00555483 0.00554723
4.635 0.00557188 0.00556426
4.63 0.005589 0.00558135
4.625 0.00560619 0.00559852
4.62 0.00562345 0.00561576
4.615 0.00564078 0.00563307
4.61 0.00565819 0.00565044
4.605 0.00567566 0.00566789
4.6 0.0056932 0.00568541
4.595 0.00571081 0.00570299
4.59 0.00572849 0.00572065
4.585 0.00574624 0.00573838
4.58 0.00576407 0.00575618
4.575 0.00578197 0.00577406
4.57 0.00579994 0.005792
4.565 0.00581799 0.00581003
4.56 0.00583612 0.00582813
4.555 0.00585431 0.0058463
4.55 0.00587258 0.00586455
4.545 0.00589093 0.00588287
4.54 0.00590935 0.00590126
4.535 0.00592784 0.00591973
4.53 0.00594641 0.00593827
4.525 0.00596506 0.00595689
4.52 0.00598378 0.00597559
4.515 0.00600258 0.00599437
4.51 0.00602146 0.00601322
4.505 0.00604042 0.00603216
4.5 0.00605946 0.00605117
4.495 0.00607858 0.00607026
4.49 0.00609777 0.00608943
4.485 0.00611705 0.00610868
4.48 0.0061364 0.006128
4.475 0.00615583 0.00614741
4.47 0.00617534 0.00616689
4.465 0.00619494 0.00618646
4.46 0.00621462 0.00620611
4.455 0.00623438 0.00622584
4.45 0.00625422 0.00624566
4.445 0.00627415 0.00626556
4.44 0.00629416 0.00628555
4.435 0.00631426 0.00630561
4.43 0.00633443 0.00632576
4.425 0.00635469 0.006346
4.42 0.00637504 0.00636631
4.415 0.00639547 0.00638671
4.41 0.00641598 0.0064072
4.405 0.00643659 0.00642778
4.4 0.00645728 0.00644844
4.395 0.00647806 0.00646919
4.39 0.00649893 0.00649004
4.385 0.00651989 0.00651097
4.38 0.00654093 0.00653198
4.375 0.00656207 0.00655308
4.37 0.00658329 0.00657428
4.365 0.0066046 0.00659556
4.36 0.006626 0.00661693
4.355 0.00664749 0.00663839
4.35 0.00666907 0.00665994
4.345 0.00669075 0.00668159
4.34 0.00671252 0.00670333
4.335 0.00673438 0.00672517
4.33 0.00675635 0.0067471
4.325 0.0067784 0.00676912
4.32 0.00680054 0.00679123
4.315 0.00682278 0.00681344
4.31 0.00684511 0.00683574
4.305 0.00686754 0.00685814
4.3 0.00689006 0.00688063
4.295 0.00691269 0.00690322
4.29 0.00693541 0.00692591
4.285 0.00695823 0.0069487
4.28 0.00698115 0.00697159
4.275 0.00700417 0.00699458
4.27 0.00702729 0.00701767
4.265 0.00705051 0.00704086
4.26 0.00707382 0.00706414
4.255 0.00709724 0.00708752
4.25 0.00712075 0.00711101
4.245 0.00714437 0.00713459
4.24 0.00716809 0.00715828
4.235 0.00719192 0.00718208
4.23 0.00721585 0.00720598
4.225 0.00723989 0.00722998
4.22 0.00726403 0.00725409
4.215 0.00728829 0.00727831
4.21 0.00731264 0.00730263
4.205 0.0073371 0.00732706
4.2 0.00736166 0.00735159
4.195 0.00738633 0.00737622
4.19 0.00741111 0.00740097
4.185 0.007436 0.00742582
4.18 0.007461 0.00745079
4.175 0.00748611 0.00747586
4.17 0.00751133 0.00750105
4.165 0.00753667 0.00752635
4.16 0.00756212 0.00755177
4.155 0.00758768 0.00757729
4.15 0.00761335 0.00760293
4.145 0.00763913 0.00762868
4.14 0.00766503 0.00765454
4.135 0.00769104 0.00768051
4.13 0.00771716 0.0077066
4.125 0.00774341 0.00773281
4.12 0.00776977 0.00775913
4.115 0.00779625 0.00778557
4.11 0.00782285 0.00781214
4.105 0.00784957 0.00783882
4.1 0.00787641 0.00786563
4.095 0.00790337 0.00789255
4.09 0.00793044 0.00791959
4.085 0.00795764 0.00794675
4.08 0.00798496 0.00797403
4.075 0.0080124 0.00800143
4.07 0.00803996 0.00802895
4.065 0.00806765 0.0080566
4.06 0.00809546 0.00808438
4.055 0.0081234 0.00811228
4.05 0.00815147 0.00814031
4.045 0.00817967 0.00816848
4.04 0.008208 0.00819676
4.035 0.00823645 0.00822517
4.03 0.00826503 0.00825371
4.025 0.00829373 0.00828238
4.02 0.00832256 0.00831117
4.015 0.00835153 0.0083401
4.01 0.00838063 0.00836915
4.005 0.00840986 0.00839835
4 0.00843923 0.00842767
3.995 0.00846873 0.00845714
3.99 0.00849838 0.00848674
3.985 0.00852815 0.00851648
3.98 0.00855807 0.00854635
3.975 0.00858811 0.00857635
3.97 0.00861829 0.00860649
3.965 0.00864861 0.00863677
3.96 0.00867906 0.00866718
3.955 0.00870966 0.00869774
3.95 0.0087404 0.00872843
3.945 0.00877128 0.00875927
3.94 0.00880231 0.00879026
3.935 0.00883349 0.00882139
3.93 0.00886481 0.00885267
3.925 0.00889627 0.00888409
3.92 0.00892788 0.00891565
3.915 0.00895963 0.00894736
3.91 0.00899152 0.00897921
3.905 0.00902357 0.00901121
3.9 0.00905576 0.00904336
3.895 0.0090881 0.00907566
3.89 0.00912059 0.00910811
3.885 0.00915324 0.00914071
3.88 0.00918605 0.00917347
3.875 0.00921902 0.00920639
3.87 0.00925213 0.00923946
3.865 0.0092854 0.00927269
3.86 0.00931882 0.00930606
3.855 0.00935239 0.00933959
3.85 0.00938612 0.00937327
3.845 0.00942001 0.00940711
3.84 0.00945406 0.00944112
3.835 0.00948827 0.00947528
3.83 0.00952265 0.00950961
3.825 0.00955719 0.0095441
3.82 0.0095919 0.00957876
3.815 0.00962678 0.00961359
3.81 0.00966181 0.00964858
3.805 0.00969701 0.00968373
3.8 0.00973237 0.00971905
3.795 0.0097679 0.00975453
3.79 0.0098036 0.00979017
3.785 0.00983946 0.00982599
3.78 0.0098755 0.00986198
3.775 0.00991172 0.00989814
3.77 0.00994811 0.00993448
3.765 0.00998468 0.009971
3.76 0.0100214 0.0100077
3.755 0.0100583 0.0100446
3.75 0.0100954 0.0100816
3.745 0.0101327 0.0101188
3.74 0.0101702 0.0101562
3.735 0.0102078 0.0101938
3.73 0.0102456 0.0102316
3.725 0.0102836 0.0102695
3.72 0.0103217 0.0103076
3.715 0.0103601 0.0103459
3.71 0.0103987 0.0103844
3.705 0.0104374 0.0104231
3.7 0.0104763 0.010462
3.695 0.0105154 0.010501
3.69 0.0105547 0.0105403
3.685 0.0105942 0.0105797
3.68 0.0106339 0.0106194
3.675 0.0106738 0.0106592
3.67 0.0107139 0.0106992
3.665 0.0107541 0.0107394
3.66 0.0107946 0.0107798
3.655 0.0108352 0.0108204
3.65 0.0108761 0.0108612
3.645 0.0109172 0.0109022
3.64 0.0109585 0.0109435
3.635 0.0109999 0.0109849
3.63 0.0110416 0.0110265
3.625 0.0110835 0.0110683
3.62 0.0111256 0.0111103
3.615 0.0111678 0.0111525
3.61 0.0112103 0.011195
3.605 0.011253 0.0112376
3.6 0.011296 0.0112805
3.595 0.0113391 0.0113236
3.59 0.0113825 0.0113669
3.585 0.011426 0.0114104
3.58 0.0114698 0.0114541
3.575 0.0115138 0.011498
3.57 0.011558 0.0115422
3.565 0.0116025 0.0115866
3.56 0.0116471 0.0116312
3.555 0.011692 0.011676
3.55 0.0117371 0.011721
3.545 0.0117824 0.0117663
3.54 0.011828 0.0118118
3.535 0.0118738 0.0118575
3.53 0.0119198 0.0119035
3.525 0.0119661 0.0119497
3.52 0.0120126 0.0119961
3.515 0.0120593 0.0120428
3.51 0.0121063 0.0120897
3.505 0.0121534 0.0121368
3.5 0.0122009 0.0121841
3.495 0.0122485 0.0122317
3.49 0.0122964 0.0122796
3.485 0.0123446 0.0123277
3.48 0.012393 0.012376
3.475 0.0124416 0.0124246
3.47 0.0124906 0.0124734
3.465 0.0125397 0.0125225
3.46 0.0125891 0.0125719
3.455 0.0126388 0.0126214
3.45 0.0126886 0.0126713
3.445 0.0127388 0.0127213
3.44 0.0127892 0.0127717
3.435 0.0128399 0.0128223
3.43 0.0128908 0.0128731
3.425 0.012942 0.0129242
3.42 0.0129934 0.0129756
3.415 0.0130452 0.0130273
3.41 0.0130972 0.0130792
3.405 0.0131495 0.0131314
3.4 0.013202 0.0131839
3.395 0.0132548 0.0132366
3.39 0.0133078 0.0132896
3.385 0.0133612 0.0133429
3.38 0.0134148 0.0133964
3.375 0.0134687 0.0134502
3.37 0.0135229 0.0135043
3.365 0.0135773 0.0135587
3.36 0.0136321 0.0136134
3.355 0.0136871 0.0136684
3.35 0.0137425 0.0137236
3.345 0.0137981 0.0137792
3.34 0.013854 0.013835
3.335 0.0139102 0.0138911
3.33 0.0139667 0.0139475
3.325 0.0140234 0.0140042
3.32 0.0140805 0.0140612
3.315 0.0141379 0.0141185
3.31 0.0141956 0.0141761
3.305 0.0142536 0.014234
3.3 0.0143119 0.0142923
3.295 0.0143705 0.0143508
3.29 0.0144294 0.0144097
3.285 0.0144887 0.0144688
3.28 0.0145482 0.0145283
3.275 0.0146081 0.014588
3.27 0.0146682 0.0146481
3.265 0.0147287 0.0147085
3.26 0.0147895 0.0147692
3.255 0.0148506 0.0148303
3.25 0.0149121 0.0148917
3.245 0.0149739 0.0149534
3.24 0.0150361 0.0150155
3.235 0.0150985 0.0150778
3.23 0.0151614 0.0151406
3.225 0.0152245 0.0152036
3.22 0.0152879 0.015267
3.215 0.0153517 0.0153307
3.21 0.0154159 0.0153947
3.205 0.0154804 0.0154591
3.2 0.0155452 0.0155239
3.195 0.0156104 0.015589
3.19 0.015676 0.0156545
3.185 0.0157419 0.0157203
3.18 0.0158082 0.0157865
3.175 0.0158748 0.015853
3.17 0.0159418 0.0159199
3.165 0.0160091 0.0159872
3.16 0.0160768 0.0160548
3.155 0.0161449 0.0161228
3.15 0.0162133 0.0161911
3.145 0.0162822 0.0162598
3.14 0.0163513 0.0163289
3.135 0.0164209 0.0163984
3.13 0.0164909 0.0164683
3.125 0.0165612 0.0165385
3.12 0.016632 0.0166092
3.115 0.0167031 0.0166802
3.11 0.0167747 0.0167517
3.105 0.0168466 0.0168235
3.1 0.0169188 0.0168956
3.095 0.0169915 0.0169682
3.09 0.0170646 0.0170412
3.085 0.0171381 0.0171146
3.08 0.017212 0.0171884
3.075 0.0172863 0.0172626
3.07 0.0173611 0.0173372
3.065 0.0174362 0.0174123
3.06 0.0175118 0.0174878
3.055 0.0175878 0.0175637
3.05 0.0176642 0.01764
3.045 0.017741 0.0177167
3.04 0.0178183 0.0177939
3.035 0.017896 0.0178714
3.03 0.0179741 0.0179494
3.025 0.0180526 0.0180279
3.02 0.0181316 0.0181067
3.015 0.0182111 0.0181861
3.01 0.018291 0.0182659
3.005 0.0183714 0.0183462
3 0.0184522 0.0184269
2.995 0.0185334 0.018508
2.99 0.0186152 0.0185896
2.985 0.0186973 0.0186717
2.98 0.0187799 0.0187542
2.975 0.018863 0.0188371
2.97 0.0189466 0.0189206
2.965 0.0190306 0.0190045
2.96 0.0191151 0.0190889
2.955 0.0192001 0.0191738
2.95 0.0192856 0.0192592
2.945 0.0193716 0.0193451
2.94 0.0194581 0.0194314
2.935 0.0195451 0.0195183
2.93 0.0196326 0.0196056
2.925 0.0197205 0.0196934
2.92 0.0198089 0.0197817
2.915 0.0198979 0.0198706
2.91 0.0199873 0.0199599
2.905 0.0200773 0.0200497
2.9 0.0201678 0.0201401
2.895 0.0202588 0.020231
2.89 0.0203504 0.0203225
2.885 0.0204425 0.0204145
2.88 0.0205352 0.020507
2.875 0.0206283 0.0206
2.87 0.020722 0.0206935
2.865 0.0208162 0.0207876
2.86 0.0209109 0.0208822
2.855 0.0210062 0.0209774
2.85 0.0211021 0.0210731
2.845 0.0211985 0.0211694
2.84 0.0212955 0.0212662
2.835 0.021393 0.0213637
2.83 0.0214912 0.0214617
2.825 0.0215899 0.0215603
2.82 0.0216893 0.0216595
2.815 0.0217891 0.0217592
2.81 0.0218896 0.0218595
2.805 0.0219906 0.0219604
2.8 0.0220922 0.0220618
2.795 0.0221944 0.0221639
2.79 0.0222971 0.0222665
2.785 0.0224006 0.0223698
2.78 0.0225046 0.0224737
2.775 0.0226092 0.0225782
2.77 0.0227145 0.0226833
2.765 0.0228205 0.0227891
2.76 0.022927 0.0228955
2.755 0.0230342 0.0230025
2.75 0.0231419 0.0231102
2.745 0.0232503 0.0232184
2.74 0.0233594 0.0233273
2.735 0.0234691 0.0234368
2.73 0.0235794 0.023547
2.725 0.0236904 0.0236579
2.72 0.0238021 0.0237694
2.715 0.0239144 0.0238816
2.71 0.0240275 0.0239945
2.705 0.0241413 0.0241081
2.7 0.0242557 0.0242223
2.695 0.0243707 0.0243373
2.69 0.0244865 0.0244528
2.685 0.0246029 0.0245691
2.68 0.02472 0.0246861
2.675 0.0248379 0.0248037
2.67 0.0249564 0.0249221
2.665 0.0250756 0.0250412
2.66 0.0251956 0.025161
2.655 0.0253164 0.0252816
2.65 0.0254379 0.0254029
2.645 0.0255601 0.025525
2.64 0.0256831 0.0256478
2.635 0.0258068 0.0257713
2.63 0.0259312 0.0258955
2.625 0.0260563 0.0260205
2.62 0.0261822 0.0261463
2.615 0.0263089 0.0262727
2.61 0.0264364 0.0264
2.605 0.0265646 0.0265281
2.6 0.0266936 0.0266569
2.595 0.0268235 0.0267866
2.59 0.0269541 0.0269171
2.585 0.0270856 0.0270484
2.58 0.0272179 0.0271805
2.575 0.027351 0.0273133
2.57 0.0274848 0.027447
2.565 0.0276195 0.0275815
2.56 0.0277549 0.0277168
2.555 0.0278912 0.0278529
2.55 0.0280284 0.0279898
2.545 0.0281664 0.0281276
2.54 0.0283052 0.0282663
2.535 0.028445 0.0284059
2.53 0.0285856 0.0285463
2.525 0.0287272 0.0286877
2.52 0.0288696 0.0288299
2.515 0.0290129 0.0289729
2.51 0.029157 0.0291169
2.505 0.029302 0.0292616
2.5 0.0294478 0.0294073
2.495 0.0295946 0.0295539
2.49 0.0297423 0.0297014
2.485 0.029891 0.0298498
2.48 0.0300405 0.0299992
2.475 0.0301911 0.0301495
2.47 0.0303426 0.0303008
2.465 0.0304951 0.0304531
2.46 0.0306485 0.0306063
2.455 0.0308029 0.0307605
2.45 0.0309582 0.0309156
2.445 0.0311144 0.0310716
2.44 0.0312716 0.0312286
2.435 0.0314298 0.0313866
2.43 0.031589 0.0315455
2.425 0.0317492 0.0317055
2.42 0.0319105 0.0318665
2.415 0.0320727 0.0320286
2.41 0.032236 0.0321917
2.405 0.0324005 0.0323559
2.4 0.0325659 0.0325211
2.395 0.0327324 0.0326873
2.39 0.0328999 0.0328545
2.385 0.0330684 0.0330228
2.38 0.0332379 0.0331921
2.375 0.0334085 0.0333625
2.37 0.0335803 0.033534
2.365 0.0337531 0.0337066
2.36 0.033927 0.0338803
2.355 0.034102 0.0340551
2.35 0.0342782 0.034231
2.345 0.0344556 0.0344081
2.34 0.0346341 0.0345864
2.335 0.0348138 0.0347658
2.33 0.0349945 0.0349463
2.325 0.0351764 0.0351279
2.32 0.0353594 0.0353107
2.315 0.0355436 0.0354946
2.31 0.0357289 0.0356797
2.305 0.0359155 0.035866
2.3 0.0361032 0.0360534
2.295 0.0362922 0.0362421
2.29 0.0364824 0.0364321
2.285 0.0366739 0.0366233
2.28 0.0368667 0.0368159
2.275 0.0370607 0.0370096
2.27 0.0372559 0.0372045
2.265 0.0374523 0.0374007
2.26 0.03765 0.037598
2.255 0.0378489 0.0377967
2.25 0.0380491 0.0379966
2.245 0.0382506 0.0381978
2.24 0.0384534 0.0384003
2.235 0.0386575 0.0386042
2.23 0.038863 0.0388093
2.225 0.0390698 0.0390159
2.22 0.0392781 0.0392239
2.215 0.0394877 0.0394332
2.21 0.0396987 0.0396439
2.205 0.0399109 0.0398559
2.2 0.0401245 0.0400692
2.195 0.0403395 0.0402838
2.19 0.0405559 0.0404999
2.185 0.0407736 0.0407174
2.18 0.0409928 0.0409362
2.175 0.0412134 0.0411565
2.17 0.0414355 0.0413783
2.165 0.0416591 0.0416016
2.16 0.0418842 0.0418263
2.155 0.0421108 0.0420527
2.15 0.0423389 0.0422805
2.145 0.0425685 0.0425097
2.14 0.0427994 0.0427403
2.135 0.0430319 0.0429725
2.13 0.0432658 0.0432061
2.125 0.0435013 0.0434412
2.12 0.0437383 0.0436779
2.115 0.0439769 0.0439161
2.11 0.044217 0.0441559
2.105 0.0444588 0.0443973
2.1 0.0447021 0.0446404
2.095 0.0449472 0.044885
2.09 0.0451939 0.0451315
2.085 0.0454422 0.0453794
2.08 0.0456921 0.0456289
2.075 0.0459436 0.04588
2.07 0.0461966 0.0461328
2.065 0.0464513 0.0463871
2.06 0.0467077 0.0466431
2.055 0.0469658 0.0469008
2.05 0.0472255 0.0471602
2.045 0.047487 0.0474213
2.04 0.0477503 0.0476842
2.035 0.0480153 0.0479489
2.03 0.0482821 0.0482153
2.025 0.0485508 0.0484837
2.02 0.0488212 0.0487537
2.015 0.0490933 0.0490254
2.01 0.0493672 0.0492989
2.005 0.0496428 0.0495741
2 0.0499202 0.0498511
1.995 0.0501994 0.0501299
1.99 0.0504804 0.0504105
1.985 0.0507633 0.050693
1.98 0.0510481 0.0509774
1.975 0.0513348 0.0512637
1.97 0.0516234 0.0515519
1.965 0.051914 0.0518421
1.96 0.0522067 0.0521343
1.955 0.0525012 0.0524284
1.95 0.0527975 0.0527243
1.945 0.0530957 0.0530222
1.94 0.0533959 0.0533219
1.935 0.053698 0.0536235
1.93 0.054002 0.0539272
1.925 0.0543081 0.0542328
1.92 0.0546162 0.0545405
1.915 0.0549263 0.0548501
1.91 0.0552385 0.0551619
1.905 0.0555528 0.0554757
1.9 0.0558692 0.0557917
1.895 0.0561879 0.0561099
1.89 0.0565085 0.0564301
1.885 0.0568312 0.0567524
1.88 0.057156 0.0570767
1.875 0.0574828 0.057403
1.87 0.0578117 0.0577314
1.865 0.0581427 0.058062
1.86 0.0584759 0.0583947
1.855 0.0588113 0.0587296
1.85 0.0591488 0.0590667
1.845 0.0594886 0.059406
1.84 0.0598306 0.0597475
1.835 0.060175 0.0600914
1.83 0.0605217 0.0604376
1.825 0.0608707 0.0607861
1.82 0.0612219 0.0611368
1.815 0.0615753 0.0614897
1.81 0.0619308 0.0618447
1.805 0.0622887 0.0622021
1.8 0.0626488 0.0625617
1.795 0.0630112 0.0629236
1.79 0.063376 0.0632878
1.785 0.0637431 0.0636544
1.78 0.0641125 0.0640233
1.775 0.0644844 0.0643947
1.77 0.0648587 0.0647685
1.765 0.0652356 0.0651448
1.76 0.065615 0.0655237
1.755 0.0659967 0.0659049
1.75 0.0663808 0.0662884
1.745 0.0667672 0.0666743
1.74 0.067156 0.0670625
1.735 0.0675473 0.0674532
1.73 0.067941 0.0678463
1.725 0.0683371 0.0682419
1.72 0.0687357 0.0686399
1.715 0.0691369 0.0690405
1.71 0.0695405 0.0694436
1.705 0.0699467 0.0698492
1.7 0.0703556 0.0702575
1.695 0.0707671 0.0706684
1.69 0.0711813 0.071082
1.685 0.071598 0.0714981
1.68 0.0720171 0.0719166
1.675 0.0724387 0.0723376
1.67 0.0728629 0.0727611
1.665 0.0732895 0.0731872
1.66 0.0737188 0.0736159
1.655 0.0741507 0.0740471
1.65 0.0745851 0.0744809
1.645 0.0750221 0.0749173
1.64 0.0754618 0.0753563
1.635 0.0759042 0.0757981
1.63 0.0763492 0.0762425
1.625 0.076797 0.0766896
1.62 0.0772477 0.0771397
1.615 0.0777009 0.0775922
1.61 0.0781567 0.0780474
1.605 0.0786151 0.078505
1.6 0.079076 0.0789653
1.595 0.0795395 0.0794281
1.59 0.0800057 0.0798936
1.585 0.0804744 0.0803617
1.58 0.0809458 0.0808324
1.575 0.0814198 0.0813057
1.57 0.0818965 0.0817817
1.565 0.0823759 0.0822604
1.56 0.0828579 0.0827417
1.555 0.0833427 0.0832258
1.55 0.0838303 0.0837127
1.545 0.0843207 0.0842024
1.54 0.0848136 0.0846946
1.535 0.085309 0.0851892
1.53 0.0858069 0.0856864
1.525 0.0863074 0.0861861
1.52 0.0868104 0.0866884
1.515 0.0873159 0.0871932
1.51 0.087824 0.0877005
1.505 0.0883345 0.0882103
1.5 0.0888476 0.0887226
1.495 0.0893632 0.0892375
1.49 0.0898814 0.0897549
1.485 0.090402 0.0902747
1.48 0.0909252 0.0907972
1.475 0.091451 0.0913222
1.47 0.0919795 0.0918499
1.465 0.0925102 0.0923798
1.46 0.0930431 0.0929119
1.455 0.0935783 0.0934463
1.45 0.0941157 0.093983
1.445 0.0946554 0.0945218
1.44 0.0951972 0.0950629
1.435 0.0957412 0.095606
1.43 0.0962873 0.0961513
1.425 0.0968355 0.0966987
1.42 0.0973858 0.0972481
1.415 0.0979381 0.0977996
1.41 0.0984924 0.0983531
1.405 0.0990487 0.0989086
1.4 0.099607 0.099466
1.395 0.100167 0.100026
1.39 0.100729 0.100587
1.385 0.101293 0.10115
1.38 0.101859 0.101714
1.375 0.102425 0.10228
1.37 0.102994 0.102848
1.365 0.103563 0.103416
1.36 0.104134 0.103986
1.355 0.104706 0.104558
1.35 0.10528 0.10513
1.345 0.105854 0.105703
1.34 0.106429 0.106278
1.335 0.107005 0.106853
1.33 0.107583 0.107429
1.325 0.10816 0.108006
1.32 0.108739 0.108584
1.315 0.109318 0.109162
1.31 0.109897 0.109741
1.305 0.110477 0.110319
1.3 0.111057 0.110898
1.295 0.111636 0.111477
1.29 0.112216 0.112055
1.285 0.112795 0.112633
1.28 0.113373 0.113211
1.275 0.11395 0.113787
1.27 0.114527 0.114363
1.265 0.115103 0.114938
1.26 0.115677 0.115512
1.255 0.11625 0.116084
1.25 0.116822 0.116654
1.245 0.117392 0.117223
1.24 0.117959 0.11779
1.235 0.118525 0.118355
1.23 0.119088 0.118917
1.225 0.119649 0.119477
1.22 0.120207 0.120033
1.215 0.120761 0.120587
1.21 0.121312 0.121137
1.205 0.121859 0.121683
1.2 0.122402 0.122225
1.195 0.122941 0.122763
1.19 0.123475 0.123296
1.185 0.124004 0.123824
1.18 0.124527 0.124347
1.175 0.125045 0.124864
1.17 0.125557 0.125375
1.165 0.126062 0.125879
1.16 0.126561 0.126377
1.155 0.127053 0.126868
1.15 0.127537 0.127351
1.145 0.128013 0.127826
1.14 0.12848 0.128293
1.135 0.128939 0.128751
1.13 0.129389 0.1292
1.125 0.129829 0.129639
1.12 0.130258 0.130068
1.115 0.130676 0.130485
1.11 0.131084 0.130892
1.105 0.131479 0.131286
1.1 0.131861 0.131668
1.095 0.132231 0.132037
1.09 0.132587 0.132392
1.085 0.132929 0.132733
1.08 0.133255 0.133059
1.075 0.133567 0.13337
1.07 0.133862 0.133664
1.065 0.13414 0.133942
1.06 0.134401 0.134202
1.055 0.134643 0.134443
1.05 0.134867 0.134666
1.045 0.13507 0.13487
1.04 0.135254 0.135052
1.035 0.135416 0.135214
1.03 0.135556 0.135354
1.025 0.135673 0.135471
1.02 0.135767 0.135564
1.015 0.135836 0.135633
1.01 0.13588 0.135676
1.005 0.135898 0.135694
1 0.135888 0.135684
0.995 0.135851 0.135646
0.99 0.135784 0.135579
0.985 0.135688 0.135483
0.98 0.135562 0.135356
0.975 0.135403 0.135198
0.97 0.135212 0.135007
0.965 0.134988 0.134783
0.96 0.13473 0.134524
0.955 0.134436 0.134231
0.95 0.134106 0.133901
0.945 0.133739 0.133534
0.94 0.133334 0.133129
0.935 0.13289 0.132686
0.93 0.132407 0.132202
0.925 0.131883 0.131679
0.92 0.131317 0.131113
0.915 0.130709 0.130506
0.91 0.130058 0.129855
0.905 0.129363 0.129161
0.9 0.128623 0.128422
0.895 0.127838 0.127637
0.89 0.127007 0.126807
0.885 0.126129 0.125929
0.88 0.125203 0.125005
0.875 0.12423 0.124032
0.87 0.123208 0.123012
0.865 0.122138 0.121942
0.86 0.121018 0.120824
0.855 0.119849 0.119656
0.85 0.11863 0.118438
0.845 0.117361 0.11717
0.84 0.116042 0.115853
0.835 0.114673 0.114485
0.83 0.113253 0.113068
0.825 0.111785 0.111601
0.82 0.110266 0.110084
0.815 0.108698 0.108518
0.81 0.107081 0.106903
0.805 0.105416 0.10524
0.8 0.103703 0.103529
0.795 0.101944 0.101771
0.79 0.100138 0.0999676
0.785 0.0982872 0.098119
0.78 0.0963924 0.0962265
0.775 0.0944549 0.0942913
0.77 0.0924759 0.0923147
0.765 0.0904568 0.0902981
0.76 0.0883994 0.0882432
0.755 0.0863051 0.0861515
0.75 0.0841759 0.084025
0.745 0.0820136 0.0818654
0.74 0.0798203 0.0796749
0.735 0.0775981 0.0774555
0.73 0.0753492 0.0752095
0.725 0.0730761 0.0729393
0.72 0.0707812 0.0706473
0.715 0.0684671 0.0683362
0.71 0.0661364 0.0660085
0.705 0.0637918 0.063667
0.7 0.0614363 0.0613146
0.695 0.0590727 0.0589541
0.69 0.056704 0.0565886
0.685 0.0543333 0.054221
0.68 0.0519636 0.0518545
0.675 0.0495981 0.0494922
0.67 0.0472401 0.0471373
0.665 0.0448926 0.044793
0.66 0.042559 0.0424626
0.655 0.0402425 0.0401492
0.65 0.0379463 0.0378563
0.645 0.0356738 0.0355869
0.64 0.0334281 0.0333444
0.635 0.0312125 0.0311318
0.63 0.02903 0.0289524
0.625 0.0268837 0.0268092
0.62 0.0247768 0.0247053
0.615 0.0227122 0.0226437
0.61 0.0206927 0.0206271
0.605 0.0187212 0.0186585
0.6 0.0168003 0.0167404
0.595 0.0149325 0.0148755
0.59 0.0131204 0.0130661
0.585 0.0113662 0.0113146
0.58 0.00967213 0.00962306
0.575 0.00804012 0.00799358
0.57 0.00647206 0.00642798
0.565 0.00496962 0.00492792
0.56 0.00353431 0.00349493
0.555 0.00216746 0.00213031
0.55 0.0008702 0.000835202
0.545 -0.000356517 -0.000389446
0.54 -0.00151195 -0.00154289
0.535 -0.00259555 -0.00262459
0.53 -0.00360697 -0.0036342
0.525 -0.00454608 -0.0045716
0.52 -0.00541296 -0.00543684
0.515 -0.0062079 -0.00623023
0.51 -0.00693138 -0.00695225
0.505 -0.0075841 -0.00760361
0.5 -0.00816697 -0.00818521
0.495 -0.00868111 -0.00869816
0.49 -0.00912782 -0.00914377
0.485 -0.00950861 -0.00952354
0.48 -0.00982518 -0.00983918
0.475 -0.0100794 -0.0100926
0.47 -0.0102734 -0.0102858
0.465 -0.0104093 -0.010421
0.46 -0.0104895 -0.0105007
0.455 -0.0105167 -0.0105273
0.45 -0.0104934 -0.0105036
0.445 -0.0104226 -0.0104323
0.44 -0.010307 -0.0103164
0.435 -0.0101498 -0.010159
0.43 -0.00995409 -0.00996304
0.425 -0.00972298 -0.00973178
0.42 -0.00945975 -0.00946845
0.415 -0.00916765 -0.00917631
0.41 -0.00884997 -0.00885862
0.405 -0.00850999 -0.00851867
0.4 -0.00815097 -0.00815972
0.395 -0.00777613 -0.00778498
0.39 -0.00738864 -0.00739762
0.385 -0.00699158 -0.00700071
0.38 -0.00658794 -0.00659723
0.375 -0.00618058 -0.00619005
0.37 -0.00577224 -0.00578189
0.365 -0.00536551 -0.00537535
0.36 -0.0049628 -0.00497285
0.355 -0.00456638 -0.00457661
0.35 -0.00417827 -0.0041887
0.345 -0.00380036 -0.00381097
0.34 -0.00343428 -0.00344506
0.335 -0.00308147 -0.00309242
0.33 -0.00274317 -0.00275426
0.325 -0.00242038 -0.00243161
0.32 -0.00211392 -0.00212526
0.315 -0.00182438 -0.00183581
0.31 -0.00155218 -0.00156368
0.305 -0.00129753 -0.00130907
0.3 -0.00106048 -0.00107205
0.295 -0.000840929 -0.000852505
0.29 -0.000638622 -0.000650177
0.285 -0.000453179 -0.000464691
0.28 -0.000284115 -0.000295562
0.275 -0.00013085 -0.00014221
0.27 7.26735e-06 -3.98394e-06
0.265 0.000130949 0.000119827
0.26 0.000240948 0.000229974
0.255 0.000338042 0.000327235
0.25 0.000423026 0.000412404
0.245 0.000496695 0.000486273
0.24 0.000559837 0.000549631
0.235 0.000613223 0.000603246
0.23 0.000657601 0.000647866
0.225 0.000693691 0.000684208
0.22 0.00072218 0.000712959
0.215 0.00074372 0.000734772
0.21 0.000758929 0.00075026
0.205 0.000768387 0.000760003
0.2 0.000772636 0.000764543
0.195 0.000772187 0.000764389
0.19 0.000767513 0.000760013
0.185 0.000759054 0.000751856
0.18 0.000747223 0.000740327
0.175 0.000732401 0.000725808
0.17 0.000714941 0.000708651
0.165 0.000695174 0.000689186
0.16 0.000673405 0.000667717
0.155 0.000649918 0.000644527
0.15 0.000624977 0.00061988
0.145 0.000598828 0.000594022
0.14 0.000571699 0.000567179
0.135 0.000543802 0.000539564
0.13 0.000515338 0.000511374
0.125 0.00048649 0.000482796
0.12 0.000457432 0.000454001
0.115 0.000428326 0.00042515
0.11 0.000399323 0.000396395
0.105 0.000370565 0.000367878
0.1 0.000342187 0.00033973
0.095 0.000314312 0.000312078
0.09 0.000287058 0.000285039
0.085 0.000260537 0.000258722
0.08 0.000234853 0.000233231
0.075 0.000210102 0.000208665
0.07 0.000186378 0.000185114
0.065 0.000163767 0.000162666
0.06 0.000142349 0.000141402
0.055 0.0001222 0.000121397
0.05 0.000103391 0.000102722
0.045 8.59859e-05 8.544e-05
0.04 7.00469e-05 6.96139e-05
0.035 5.56646e-05 5.53321e-05
0.03 4.31635e-05 4.29152e-05
0.025 3.35908e-05 3.3402e-05
0.02 2.73696e-05 2.72141e-05
0.015 1.90795e-05 1.89684e-05
0.01 3.97822e-06 3.95485e-06
0.005 -4.61915e-06 -4.59199e-06
-1.63468e-13 -7.21349e-09 -7.17108e-09


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1Classic/GApOneLoop.txt <==
-22.3723 -0.00200192 4.48532e-05
-22.1768 -0.00203744 4.60533e-05
-22.0165 -0.00206728 4.70697e-05
-21.8747 -0.00209423 4.79943e-05
-21.7448 -0.00211937 4.88619e-05
-21.6237 -0.00214323 4.96902e-05
-21.5093 -0.00216614 5.04898e-05
-21.4004 -0.0021883 5.12676e-05
-21.2959 -0.00220987 5.20284e-05
-21.1952 -0.00223096 5.27757e-05
-21.0979 -0.00225164 5.35122e-05
-21.0034 -0.00227199 5.42399e-05
-20.9115 -0.00229205 5.49607e-05
-20.8219 -0.00231186 5.56757e-05
-20.7344 -0.00233147 5.63863e-05
-20.6487 -0.00235089 5.70932e-05
-20.5648 -0.00237016 5.77974e-05
-20.4825 -0.0023893 5.84996e-05
-20.4016 -0.00240832 5.92003e-05
-20.3222 -0.00242724 5.99002e-05
-20.244 -0.00244607 6.05997e-05
-20.1669 -0.00246484 6.12992e-05
-20.091 -0.00248354 6.19992e-05
-20.0162 -0.0025022 6.27e-05
-19.9423 -0.00252081 6.34018e-05
-19.8694 -0.0025394 6.41051e-05
-19.7974 -0.00255796 6.48101e-05
-19.7262 -0.0025765 6.5517e-05
-19.6558 -0.00259503 6.62261e-05
-19.5862 -0.00261356 6.69376e-05
-19.5173 -0.00263209 6.76517e-05
-19.4491 -0.00265063 6.83687e-05
-19.3816 -0.00266918 6.90886e-05
-19.3147 -0.00268775 6.98117e-05
-19.2484 -0.00270634 7.05382e-05
-19.1828 -0.00272495 7.12681e-05
-19.1177 -0.00274359 7.20017e-05
-19.0531 -0.00276227 7.27392e-05
-18.9891 -0.00278098 7.34806e-05
-18.9255 -0.00279973 7.42261e-05
-18.8625 -0.00281853 7.49758e-05
-18.8 -0.00283737 7.573e-05
-18.7379 -0.00285626 7.64886e-05
-18.6762 -0.0028752 7.72518e-05
-18.615 -0.0028942 7.80198e-05
-18.5542 -0.00291325 7.87927e-05
-18.4938 -0.00293237 7.95706e-05
-18.4338 -0.00295154 8.03536e-05
-18.3742 -0.00297079 8.11418e-05
-18.3149 -0.0029901 8.19354e-05
-18.256 -0.00300947 8.27344e-05
-18.1975 -0.00302893 8.3539e-05
-18.1393 -0.00304845 8.43492e-05
-18.0815 -0.00306805 8.51653e-05
-18.0239 -0.00308773 8.59873e-05
-17.9667 -0.00310749 8.68153e-05
-17.9098 -0.00312733 8.76494e-05
-17.8532 -0.00314725 8.84897e-05
-17.7969 -0.00316727 8.93364e-05
-17.7408 -0.00318737 9.01895e-05
-17.6851 -0.00320756 9.10491e-05
-17.6296 -0.00322784 9.19155e-05
-17.5744 -0.00324821 9.27886e-05
-17.5195 -0.00326868 9.36686e-05
-17.4648 -0.00328925 9.45556e-05
-17.4104 -0.00330992 9.54497e-05
-17.3562 -0.00333069 9.6351e-05
-17.3022 -0.00335156 9.72596e-05
-17.2485 -0.00337254 9.81756e-05
-17.195 -0.00339362 9.90992e-05
-17.1418 -0.00341481 0.00010003
-17.0887 -0.00343611 0.00010097
-17.0359 -0.00345753 0.000101916
-16.9833 -0.00347905 0.000102871
-16.9309 -0.00350069 0.000103834
-16.8787 -0.00352245 0.000104806
-16.8268 -0.00354433 0.000105785
-16.775 -0.00356633 0.000106773
-16.7234 -0.00358844 0.00010777
-16.672 -0.00361069 0.000108775
-16.6208 -0.00363305 0.00010979
-16.5697 -0.00365555 0.000110813
-16.5189 -0.00367817 0.000111845
-16.4682 -0.00370093 0.000112886
-16.4177 -0.00372382 0.000113937
-16.3674 -0.00374684 0.000114997
-16.3172 -0.00377 0.000116067
-16.2672 -0.00379329 0.000117147
-16.2174 -0.00381673 0.000118236
-16.1677 -0.0038403 0.000119335
-16.1182 -0.00386402 0.000120445
-16.0689 -0.00388789 0.000121564
-16.0197 -0.0039119 0.000122694
-15.9706 -0.00393606 0.000123835
-15.9217 -0.00396037 0.000124986
-15.873 -0.00398483 0.000126148
-15.8243 -0.00400945 0.000127322
-15.7759 -0.00403422 0.000128506
-15.7276 -0.00405915 0.000129701
-15.6794 -0.00408424 0.000130908
-15.6313 -0.00410949 0.000132127
-15.5834 -0.00413491 0.000133357
-15.5356 -0.00416049 0.000134599
-15.488 -0.00418624 0.000135853
-15.4404 -0.00421215 0.000137119
-15.393 -0.00423824 0.000138398
-15.3458 -0.00426451 0.000139689
-15.2986 -0.00429095 0.000140993
-15.2516 -0.00431756 0.000142309
-15.2047 -0.00434436 0.000143639
-15.1579 -0.00437134 0.000144982
-15.1112 -0.0043985 0.000146339
-15.0647 -0.00442585 0.000147709
-15.0182 -0.00445338 0.000149092
-14.9719 -0.00448111 0.00015049
-14.9257 -0.00450903 0.000151902
-14.8796 -0.00453714 0.000153328
-14.8336 -0.00456545 0.000154768
-14.7877 -0.00459396 0.000156224
-14.7419 -0.00462268 0.000157694
-14.6962 -0.00465159 0.00015918
-14.6506 -0.00468072 0.00016068
-14.6052 -0.00471005 0.000162196
-14.5598 -0.00473959 0.000163728
-14.5145 -0.00476934 0.000165276
-14.4693 -0.00479932 0.000166841
-14.4243 -0.00482951 0.000168421
-14.3793 -0.00485992 0.000170018
-14.3344 -0.00489055 0.000171632
-14.2896 -0.00492141 0.000173263
-14.2449 -0.0049525 0.000174912
-14.2003 -0.00498382 0.000176578
-14.1558 -0.00501537 0.000178262
-14.1113 -0.00504716 0.000179964
-14.067 -0.00507919 0.000181684
-14.0227 -0.00511147 0.000183422
-13.9786 -0.00514398 0.00018518
-13.9345 -0.00517675 0.000186957
-13.8905 -0.00520976 0.000188753
-13.8466 -0.00524303 0.000190568
-13.8028 -0.00527656 0.000192404
-13.759 -0.00531034 0.00019426
-13.7153 -0.00534439 0.000196136
-13.6718 -0.0053787 0.000198033
-13.6283 -0.00541328 0.000199951
-13.5848 -0.00544813 0.00020189
-13.5415 -0.00548326 0.000203851
-13.4982 -0.00551866 0.000205834
-13.455 -0.00555434 0.000207839
-13.4119 -0.00559031 0.000209867
-13.3689 -0.00562657 0.000211918
-13.3259 -0.00566312 0.000213992
-13.283 -0.00569997 0.00021609
-13.2402 -0.00573711 0.000218211
-13.1974 -0.00577455 0.000220357
-13.1547 -0.0058123 0.000222528
-13.1121 -0.00585036 0.000224723
-13.0696 -0.00588872 0.000226944
-13.0271 -0.00592741 0.000229191
-12.9847 -0.00596642 0.000231464
-12.9424 -0.00600575 0.000233763
-12.9001 -0.0060454 0.000236089
-12.8579 -0.00608539 0.000238443
-12.8158 -0.00612571 0.000240824
-12.7737 -0.00616638 0.000243233
-12.7317 -0.00620739 0.000245671
-12.6898 -0.00624874 0.000248138
-12.6479 -0.00629045 0.000250634
-12.6061 -0.00633251 0.00025316
-12.5643 -0.00637493 0.000255717
-12.5226 -0.00641772 0.000258304
-12.481 -0.00646088 0.000260922
-12.4394 -0.00650441 0.000263572
-12.3979 -0.00654832 0.000266255
-12.3565 -0.00659262 0.00026897
-12.3151 -0.0066373 0.000271718
-12.2738 -0.00668237 0.0002745
-12.2325 -0.00672785 0.000277316
-12.1913 -0.00677372 0.000280166
-12.1501 -0.00682 0.000283053
-12.109 -0.0068667 0.000285975
-12.068 -0.00691381 0.000288933
-12.027 -0.00696135 0.000291928
-11.986 -0.00700931 0.000294961
-11.9452 -0.00705771 0.000298032
-11.9043 -0.00710655 0.000301142
-11.8636 -0.00715583 0.000304291
-11.8228 -0.00720556 0.000307481
-11.7822 -0.00725575 0.00031071
-11.7415 -0.0073064 0.000313981
-11.701 -0.00735752 0.000317295
-11.6605 -0.00740912 0.00032065
-11.62 -0.00746119 0.000324049
-11.5796 -0.00751375 0.000327492
-11.5392 -0.0075668 0.00033098
-11.4989 -0.00762036 0.000334513
-11.4587 -0.00767441 0.000338093
-11.4184 -0.00772898 0.000341719
-11.3783 -0.00778407 0.000345394
-11.3381 -0.00783969 0.000349116
-11.2981 -0.00789584 0.000352888
-11.2581 -0.00795252 0.000356711
-11.2181 -0.00800976 0.000360584
-11.1781 -0.00806755 0.000364509
-11.1383 -0.0081259 0.000368487
-11.0984 -0.00818482 0.000372518
-11.0586 -0.00824431 0.000376604
-11.0189 -0.0083044 0.000380746
-10.9792 -0.00836507 0.000384944
-10.9395 -0.00842634 0.000389199
-10.8999 -0.00848823 0.000393512
-10.8603 -0.00855073 0.000397885
-10.8208 -0.00861385 0.000402319
-10.7813 -0.00867762 0.000406813
-10.7418 -0.00874202 0.00041137
-10.7024 -0.00880707 0.000415991
-10.6631 -0.00887279 0.000420677
-10.6238 -0.00893918 0.000425428
-10.5845 -0.00900624 0.000430246
-10.5452 -0.009074 0.000435132
-10.506 -0.00914245 0.000440088
-10.4669 -0.00921161 0.000445115
-10.4278 -0.00928149 0.000450213
-10.3887 -0.0093521 0.000455384
-10.3496 -0.00942345 0.00046063
-10.3106 -0.00949555 0.000465952
-10.2717 -0.00956841 0.000471351
-10.2328 -0.00964204 0.000476828
-10.1939 -0.00971646 0.000482386
-10.155 -0.00979167 0.000488025
-10.1162 -0.00986768 0.000493747
-10.0774 -0.00994451 0.000499553
-10.0387 -0.0100222 0.000505446
-10 -0.0101007 0.000511426
-9.96134 -0.01018 0.000517496
-9.92271 -0.0102603 0.000523656
-9.88412 -0.0103414 0.00052991
-9.84557 -0.0104234 0.000536258
-9.80704 -0.0105063 0.000542702
-9.76856 -0.0105901 0.000549244
-9.73011 -0.0106748 0.000555886
-9.69169 -0.0107605 0.00056263
-9.65331 -0.0108472 0.000569477
-9.61496 -0.0109348 0.000576431
-9.57664 -0.0110235 0.000583493
-9.53836 -0.0111131 0.000590664
-9.50011 -0.0112038 0.000597948
-9.46189 -0.0112955 0.000605345
-9.42371 -0.0113882 0.00061286
-9.38556 -0.0114821 0.000620493
-9.34744 -0.011577 0.000628248
-9.30935 -0.011673 0.000636126
-9.2713 -0.0117702 0.00064413
-9.23327 -0.0118684 0.000652263
-9.19528 -0.0119679 0.000660528
-9.15732 -0.0120685 0.000668926
-9.11939 -0.0121703 0.00067746
-9.08149 -0.0122734 0.000686135
-9.04362 -0.0123776 0.000694951
-9.00578 -0.0124832 0.000703913
-8.96797 -0.01259 0.000713023
-8.93019 -0.0126981 0.000722284
-8.89244 -0.0128075 0.000731699
-8.85471 -0.0129182 0.000741272
-8.81702 -0.0130303 0.000751007
-8.77936 -0.0131438 0.000760905
-8.74172 -0.0132588 0.000770971
-8.70412 -0.0133751 0.000781209
-8.66654 -0.0134929 0.000791622
-8.62899 -0.0136122 0.000802214
-8.59146 -0.013733 0.000812988
-8.55397 -0.0138553 0.000823949
-8.5165 -0.0139791 0.000835101
-8.47906 -0.0141046 0.000846448
-8.44165 -0.0142317 0.000857994
-8.40426 -0.0143604 0.000869743
-8.3669 -0.0144908 0.000881701
-8.32956 -0.0146228 0.000893871
-8.29226 -0.0147566 0.000906258
-8.25497 -0.0148922 0.000918868
-8.21772 -0.0150295 0.000931706
-8.18049 -0.0151687 0.000944775
-8.14328 -0.0153097 0.000958083
-8.1061 -0.0154527 0.000971634
-8.06895 -0.0155975 0.000985433
-8.03182 -0.0157443 0.000999487
-7.99471 -0.0158931 0.0010138
-7.95763 -0.0160439 0.00102838
-7.92058 -0.0161968 0.00104324
-7.88355 -0.0163518 0.00105837
-7.84654 -0.0165089 0.00107379
-7.80955 -0.0166682 0.0010895
-7.77259 -0.0168298 0.00110551
-7.73566 -0.0169936 0.00112183
-7.69874 -0.0171597 0.00113846
-7.66185 -0.0173282 0.00115541
-7.62498 -0.0174991 0.0011727
-7.58814 -0.0176724 0.00119032
-7.55132 -0.0178482 0.00120828
-7.51452 -0.0180266 0.0012266
-7.47774 -0.0182075 0.00124529
-7.44099 -0.0183911 0.00126434
-7.40425 -0.0185774 0.00128378
-7.36754 -0.0187665 0.00130361
-7.33085 -0.0189583 0.00132384
-7.29418 -0.019153 0.00134448
-7.25754 -0.0193506 0.00136555
-7.22091 -0.0195512 0.00138704
-7.18431 -0.0197549 0.00140898
-7.14772 -0.0199616 0.00143138
-7.11116 -0.0201715 0.00145425
-7.07462 -0.0203846 0.00147759
-7.0381 -0.020601 0.00150143
-7.00159 -0.0208208 0.00152577
-6.96511 -0.021044 0.00155063
-6.92865 -0.0212708 0.00157602
-6.89221 -0.0215011 0.00160196
-6.85579 -0.021735 0.00162847
-6.81938 -0.0219728 0.00165555
-6.783 -0.0222143 0.00168323
-6.74664 -0.0224597 0.00171151
-6.71029 -0.0227091 0.00174043
-6.67397 -0.0229626 0.00176998
-6.63766 -0.0232203 0.0018002
-6.60137 -0.0234822 0.00183111
-6.5651 -0.0237484 0.00186271
-6.52885 -0.0240192 0.00189503
-6.49262 -0.0242944 0.0019281
-6.4564 -0.0245743 0.00196193
-6.42021 -0.024859 0.00199655
-6.38403 -0.0251486 0.00203197
-6.34786 -0.0254431 0.00206823
-6.31172 -0.0257427 0.00210534
-6.27559 -0.0260476 0.00214334
-6.23949 -0.0263578 0.00218224
-6.20339 -0.0266734 0.00222209
-6.16732 -0.0269947 0.00226289
-6.13126 -0.0273217 0.0023047
-6.09522 -0.0276546 0.00234753
-6.05919 -0.0279934 0.00239142
-6.02319 -0.0283385 0.0024364
-5.9872 -0.0286898 0.0024825
-5.95122 -0.0290477 0.00252977
-5.91526 -0.0294121 0.00257823
-5.87932 -0.0297834 0.00262793
-5.84339 -0.0301616 0.0026789
-5.80748 -0.030547 0.0027312
-5.77158 -0.0309397 0.00278485
-5.7357 -0.0313399 0.00283991
-5.69984 -0.0317479 0.00289642
-5.66399 -0.0321637 0.00295444
-5.62815 -0.0325877 0.003014
-5.59233 -0.0330201 0.00307517
-5.55653 -0.033461 0.003138
-5.52074 -0.0339106 0.00320255
-5.48497 -0.0343694 0.00326887
-5.4492 -0.0348374 0.00333703
-5.41346 -0.0353149 0.00340709
-5.37773 -0.0358022 0.00347913
-5.34201 -0.0362996 0.0035532
-5.30631 -0.0368073 0.00362939
-5.27062 -0.0373257 0.00370777
-5.23494 -0.0378551 0.00378841
-5.19928 -0.0383956 0.00387142
-5.16363 -0.0389478 0.00395686
-5.128 -0.0395119 0.00404484
-5.09237 -0.0400883 0.00413545
-5.05677 -0.0406773 0.00422879
-5.02117 -0.0412793 0.00432496
-4.98559 -0.0418948 0.00442407
-4.95002 -0.042524 0.00452624
-4.91446 -0.0431674 0.00463159
-4.87892 -0.0438256 0.00474024
-4.84339 -0.0444988 0.00485233
-4.80787 -0.0451877 0.00496799
-4.77237 -0.0458926 0.00508738
-4.73687 -0.0466142 0.00521063
-4.70139 -0.0473528 0.00533792
-4.66592 -0.0481092 0.00546941
-4.63046 -0.0488838 0.00560528
-4.59502 -0.0496773 0.00574571
-4.55958 -0.0504902 0.00589091
-4.52416 -0.0513233 0.00604107
-4.48875 -0.0521773 0.00619642
-4.45335 -0.0530527 0.00635717
-4.41797 -0.0539505 0.00652359
-4.38259 -0.0548712 0.00669591
-4.34722 -0.0558159 0.00687441
-4.31187 -0.0567852 0.00705937
-4.27653 -0.0577801 0.00725109
-4.24119 -0.0588014 0.00744989
-4.20587 -0.0598503 0.0076561
-4.17056 -0.0609276 0.00787008
-4.13526 -0.0620344 0.0080922
-4.09997 -0.0631719 0.00832285
-4.06469 -0.0643412 0.00856247
-4.02942 -0.0655434 0.0088115
-3.99416 -0.06678 0.00907041
-3.95891 -0.0680521 0.0093397
-3.92367 -0.0693613 0.00961992
-3.88844 -0.070709 0.00991162
-3.85322 -0.0720967 0.0102154
-3.81801 -0.0735261 0.010532
-3.7828 -0.0749988 0.010862
-3.74761 -0.0765168 0.0112061
-3.71243 -0.0780818 0.0115652
-3.67726 -0.079696 0.0119401
-3.64209 -0.0813613 0.0123316
-3.60694 -0.0830801 0.0127409
-3.57179 -0.0848547 0.0131687
-3.53665 -0.0866876 0.0136164
-3.50152 -0.0885814 0.014085
-3.4664 -0.0905388 0.0145758
-3.43129 -0.0925629 0.0150901
-3.39619 -0.0946567 0.0156296
-3.36109 -0.0968236 0.0161956
-3.32601 -0.099067 0.01679
-3.29093 -0.101391 0.0174145
-3.25586 -0.103799 0.0180712
-3.2208 -0.106295 0.0187621
-3.18574 -0.108884 0.0194897
-3.1507 -0.111571 0.0202565
-3.11566 -0.114361 0.0210651
-3.08063 -0.117258 0.0219185
-3.0456 -0.12027 0.0228201
-3.01059 -0.123402 0.0237733
-2.97558 -0.12666 0.0247819
-2.94058 -0.130052 0.0258502
-2.90558 -0.133585 0.0269829
-2.87059 -0.137268 0.0281848
-2.83561 -0.141109 0.0294617
-2.80064 -0.145117 0.0308195
-2.76567 -0.149303 0.032265
-2.73071 -0.153677 0.0338056
-2.69576 -0.158252 0.0354496
-2.66081 -0.163039 0.0372059
-2.62587 -0.168052 0.0390847
-2.59094 -0.173306 0.0410972
-2.55601 -0.178816 0.0432558
-2.52109 -0.184601 0.0455745
-2.48617 -0.190679 0.048069
-2.45126 -0.19707 0.0507566
-2.41636 -0.203796 0.0536573
-2.38146 -0.21088 0.056793
-2.34657 -0.218351 0.060189
-2.31168 -0.226234 0.0638738
-2.2768 -0.234563 0.0678798
-2.24192 -0.24337 0.0722438
-2.20705 -0.252693 0.0770082
-2.17219 -0.262571 0.0822215
-2.13733 -0.273049 0.0879394
-2.10247 -0.284175 0.0942266
-2.06762 -0.296001 0.101158
-2.03278 -0.308584 0.108821
-1.99794 -0.321985 0.117317
-1.9631 -0.336271 0.126765
-1.92827 -0.351513 0.137307
-1.89345 -0.367787 0.14911
-1.85862 -0.385172 0.162371
-1.82381 -0.403749 0.177327
-1.78899 -0.4236 0.194262
-1.75419 -0.4448 0.213516
-1.71938 -0.467416 0.235503
-1.68458 -0.49149 0.260721
-1.64979 -0.517031 0.289779
-1.61499 -0.543984 0.323416
-1.58021 -0.5722 0.362532
-1.54542 -0.601376 0.408221
-1.51064 -0.630981 0.461799
-1.47586 -0.660129 0.524827
-1.44109 -0.687413 0.599115
-1.40632 -0.710657 0.68666
-1.37155 -0.726597 0.789478
-1.33679 -0.730495 0.909228
-1.30203 -0.715775 1.0465
-1.26727 -0.673924 1.19959
-1.23251 -0.595098 1.36284
-1.19776 -0.470116 1.52484
-1.16301 -0.294265 1.66775
-1.12827 -0.0721218 1.76969
-1.09352 0.179544 1.81115
-1.05878 0.43442 1.78312
-1.02405 0.66511 1.69152
-0.989309 0.852316 1.55421
-0.954576 0.988923 1.39323
-0.919844 1.07803 1.2276
-0.885115 1.12822 1.07016
-0.850388 1.14943 0.927666
-0.815663 1.15054 0.802517
-0.78094 1.13855 0.694497
-0.746219 1.11858 0.602105
-0.711499 1.09418 0.523356
-0.676781 1.06775 0.456226
-0.642065 1.04083 0.398854
-0.60735 1.01442 0.349615
-0.572637 0.989129 0.307136
-0.537925 0.965307 0.270271
-0.503214 0.943143 0.23807
-0.468504 0.922721 0.209752
-0.433796 0.904057 0.184672
-0.399089 0.887129 0.162297
-0.364382 0.87189 0.142183
-0.329676 0.858282 0.123961
-0.294972 0.846243 0.107317
-0.260267 0.835713 0.0919887
-0.225564 0.826633 0.0777482
-0.190861 0.818951 0.0643991
-0.156158 0.812621 0.051769
-0.121456 0.807603 0.0397039
-0.0867541 0.803868 0.0280646
-0.0520524 0.80139 0.016722
-0.0173508 0.800156 0.00555468
0.0173508 0.800156 -0.00555468
0.0520524 0.80139 -0.016722
0.0867541 0.803868 -0.0280646
0.121456 0.807603 -0.0397039
0.156158 0.812621 -0.051769
0.190861 0.818951 -0.0643991
0.225564 0.826633 -0.0777482
0.260267 0.835713 -0.0919887
0.294972 0.846243 -0.107317
0.329676 0.858282 -0.123961
0.364382 0.87189 -0.142183
0.399089 0.887129 -0.162297
0.433796 0.904057 -0.184672
0.468504 0.922721 -0.209752
0.503214 0.943143 -0.23807
0.537925 0.965307 -0.270271
0.572637 0.989129 -0.307136
0.60735 1.01442 -0.349615
0.642065 1.04083 -0.398854
0.676781 1.06775 -0.456226
0.711499 1.09418 -0.523356
0.746219 1.11858 -0.602105
0.78094 1.13855 -0.694497
0.815663 1.15054 -0.802517
0.850388 1.14943 -0.927666
0.885115 1.12822 -1.07016
0.919844 1.07803 -1.2276
0.954576 0.988923 -1.39323
0.989309 0.852316 -1.55421
1.02405 0.66511 -1.69152
1.05878 0.43442 -1.78312
1.09352 0.179544 -1.81115
1.12827 -0.0721218 -1.76969
1.16301 -0.294265 -1.66775
1.19776 -0.470116 -1.52484
1.23251 -0.595098 -1.36284
1.26727 -0.673924 -1.19959
1.30203 -0.715775 -1.0465
1.33679 -0.730495 -0.909228
1.37155 -0.726597 -0.789478
1.40632 -0.710657 -0.68666
1.44109 -0.687413 -0.599115
1.47586 -0.660129 -0.524827
1.51064 -0.630981 -0.461799
1.54542 -0.601376 -0.408221
1.58021 -0.5722 -0.362532
1.61499 -0.543984 -0.323416
1.64979 -0.517031 -0.289779
1.68458 -0.49149 -0.260721
1.71938 -0.467416 -0.235503
1.75419 -0.4448 -0.213516
1.78899 -0.4236 -0.194262
1.82381 -0.403749 -0.177327
1.85862 -0.385172 -0.162371
1.89345 -0.367787 -0.14911
1.92827 -0.351513 -0.137307
1.9631 -0.336271 -0.126765
1.99794 -0.321985 -0.117317
2.03278 -0.308584 -0.108821
2.06762 -0.296001 -0.101158
2.10247 -0.284175 -0.0942266
2.13733 -0.273049 -0.0879394
2.17219 -0.262571 -0.0822215
2.20705 -0.252693 -0.0770082
2.24192 -0.24337 -0.0722438
2.2768 -0.234563 -0.0678798
2.31168 -0.226234 -0.0638738
2.34657 -0.218351 -0.060189
2.38146 -0.21088 -0.056793
2.41636 -0.203796 -0.0536573
2.45126 -0.19707 -0.0507566
2.48617 -0.190679 -0.048069
2.52109 -0.184601 -0.0455745
2.55601 -0.178816 -0.0432558
2.59094 -0.173306 -0.0410972
2.62587 -0.168052 -0.0390847
2.66081 -0.163039 -0.0372059
2.69576 -0.158252 -0.0354496
2.73071 -0.153677 -0.0338056
2.76567 -0.149303 -0.032265
2.80064 -0.145117 -0.0308195
2.83561 -0.141109 -0.0294617
2.87059 -0.137268 -0.0281848
2.90558 -0.133585 -0.0269829
2.94058 -0.130052 -0.0258502
2.97558 -0.12666 -0.0247819
3.01059 -0.123402 -0.0237733
3.0456 -0.12027 -0.0228201
3.08063 -0.117258 -0.0219185
3.11566 -0.114361 -0.0210651
3.1507 -0.111571 -0.0202565
3.18574 -0.108884 -0.0194897
3.2208 -0.106295 -0.0187621
3.25586 -0.103799 -0.0180712
3.29093 -0.101391 -0.0174145
3.32601 -0.099067 -0.01679
3.36109 -0.0968236 -0.0161956
3.39619 -0.0946567 -0.0156296
3.43129 -0.0925629 -0.0150901
3.4664 -0.0905388 -0.0145758
3.50152 -0.0885814 -0.014085
3.53665 -0.0866876 -0.0136164
3.57179 -0.0848547 -0.0131687
3.60694 -0.0830801 -0.0127409
3.64209 -0.0813613 -0.0123316
3.67726 -0.079696 -0.0119401
3.71243 -0.0780818 -0.0115652
3.74761 -0.0765168 -0.0112061
3.7828 -0.0749988 -0.010862
3.81801 -0.0735261 -0.010532
3.85322 -0.0720967 -0.0102154
3.88844 -0.070709 -0.00991162
3.92367 -0.0693613 -0.00961992
3.95891 -0.0680521 -0.0093397
3.99416 -0.06678 -0.00907041
4.02942 -0.0655434 -0.0088115
4.06469 -0.0643412 -0.00856247
4.09997 -0.0631719 -0.00832285
4.13526 -0.0620344 -0.0080922
4.17056 -0.0609276 -0.00787008
4.20587 -0.0598503 -0.0076561
4.24119 -0.0588014 -0.00744989
4.27653 -0.0577801 -0.00725109
4.31187 -0.0567852 -0.00705937
4.34722 -0.0558159 -0.00687441
4.38259 -0.0548712 -0.00669591
4.41797 -0.0539505 -0.00652359
4.45335 -0.0530527 -0.00635717
4.48875 -0.0521773 -0.00619642
4.52416 -0.0513233 -0.00604107
4.55958 -0.0504902 -0.00589091
4.59502 -0.0496773 -0.00574571
4.63046 -0.0488838 -0.00560528
4.66592 -0.0481092 -0.00546941
4.70139 -0.0473528 -0.00533792
4.73687 -0.0466142 -0.00521063
4.77237 -0.0458926 -0.00508738
4.80787 -0.0451877 -0.00496799
4.84339 -0.0444988 -0.00485233
4.87892 -0.0438256 -0.00474024
4.91446 -0.0431674 -0.00463159
4.95002 -0.042524 -0.00452624
4.98559 -0.0418948 -0.00442407
5.02117 -0.0412793 -0.00432496
5.05677 -0.0406773 -0.00422879
5.09237 -0.0400883 -0.00413545
5.128 -0.0395119 -0.00404484
5.16363 -0.0389478 -0.00395686
5.19928 -0.0383956 -0.00387142
5.23494 -0.0378551 -0.00378841
5.27062 -0.0373257 -0.00370777
5.30631 -0.0368073 -0.00362939
5.34201 -0.0362996 -0.0035532
5.37773 -0.0358022 -0.00347913
5.41346 -0.0353149 -0.00340709
5.4492 -0.0348374 -0.00333703
5.48497 -0.0343694 -0.00326887
5.52074 -0.0339106 -0.00320255
5.55653 -0.033461 -0.003138
5.59233 -0.0330201 -0.00307517
5.62815 -0.0325877 -0.003014
5.66399 -0.0321637 -0.00295444
5.69984 -0.0317479 -0.00289642
5.7357 -0.0313399 -0.00283991
5.77158 -0.0309397 -0.00278485
5.80748 -0.030547 -0.0027312
5.84339 -0.0301616 -0.0026789
5.87932 -0.0297834 -0.00262793
5.91526 -0.0294121 -0.00257823
5.95122 -0.0290477 -0.00252977
5.9872 -0.0286898 -0.0024825
6.02319 -0.0283385 -0.0024364
6.05919 -0.0279934 -0.00239142
6.09522 -0.0276546 -0.00234753
6.13126 -0.0273217 -0.0023047
6.16732 -0.0269947 -0.00226289
6.20339 -0.0266734 -0.00222209
6.23949 -0.0263578 -0.00218224
6.27559 -0.0260476 -0.00214334
6.31172 -0.0257427 -0.00210534
6.34786 -0.0254431 -0.00206823
6.38403 -0.0251486 -0.00203197
6.42021 -0.024859 -0.00199655
6.4564 -0.0245743 -0.00196193
6.49262 -0.0242944 -0.0019281
6.52885 -0.0240192 -0.00189503
6.5651 -0.0237484 -0.00186271
6.60137 -0.0234822 -0.00183111
6.63766 -0.0232203 -0.0018002
6.67397 -0.0229626 -0.00176998
6.71029 -0.0227091 -0.00174043
6.74664 -0.0224597 -0.00171151
6.783 -0.0222143 -0.00168323
6.81938 -0.0219728 -0.00165555
6.85579 -0.021735 -0.00162847
6.89221 -0.0215011 -0.00160196
6.92865 -0.0212708 -0.00157602
6.96511 -0.021044 -0.00155063
7.00159 -0.0208208 -0.00152577
7.0381 -0.020601 -0.00150143
7.07462 -0.0203846 -0.00147759
7.11116 -0.0201715 -0.00145425
7.14772 -0.0199616 -0.00143138
7.18431 -0.0197549 -0.00140898
7.22091 -0.0195512 -0.00138704
7.25754 -0.0193506 -0.00136555
7.29418 -0.019153 -0.00134448
7.33085 -0.0189583 -0.00132384
7.36754 -0.0187665 -0.00130361
7.40425 -0.0185774 -0.00128378
7.44099 -0.0183911 -0.00126434
7.47774 -0.0182075 -0.00124529
7.51452 -0.0180266 -0.0012266
7.55132 -0.0178482 -0.00120828
7.58814 -0.0176724 -0.00119032
7.62498 -0.0174991 -0.0011727
7.66185 -0.0173282 -0.00115541
7.69874 -0.0171597 -0.00113846
7.73566 -0.0169936 -0.00112183
7.77259 -0.0168298 -0.00110551
7.80955 -0.0166682 -0.0010895
7.84654 -0.0165089 -0.00107379
7.88355 -0.0163518 -0.00105837
7.92058 -0.0161968 -0.00104324
7.95763 -0.0160439 -0.00102838
7.99471 -0.0158931 -0.0010138
8.03182 -0.0157443 -0.000999487
8.06895 -0.0155975 -0.000985433
8.1061 -0.0154527 -0.000971634
8.14328 -0.0153097 -0.000958083
8.18049 -0.0151687 -0.000944775
8.21772 -0.0150295 -0.000931706
8.25497 -0.0148922 -0.000918868
8.29226 -0.0147566 -0.000906258
8.32956 -0.0146228 -0.000893871
8.3669 -0.0144908 -0.000881701
8.40426 -0.0143604 -0.000869743
8.44165 -0.0142317 -0.000857994
8.47906 -0.0141046 -0.000846448
8.5165 -0.0139791 -0.000835101
8.55397 -0.0138553 -0.000823949
8.59146 -0.013733 -0.000812988
8.62899 -0.0136122 -0.000802214
8.66654 -0.0134929 -0.000791622
8.70412 -0.0133751 -0.000781209
8.74172 -0.0132588 -0.000770971
8.77936 -0.0131438 -0.000760905
8.81702 -0.0130303 -0.000751007
8.85471 -0.0129182 -0.000741272
8.89244 -0.0128075 -0.000731699
8.93019 -0.0126981 -0.000722284
8.96797 -0.01259 -0.000713023
9.00578 -0.0124832 -0.000703913
9.04362 -0.0123776 -0.000694951
9.08149 -0.0122734 -0.000686135
9.11939 -0.0121703 -0.00067746
9.15732 -0.0120685 -0.000668926
9.19528 -0.0119679 -0.000660528
9.23327 -0.0118684 -0.000652263
9.2713 -0.0117702 -0.00064413
9.30935 -0.011673 -0.000636126
9.34744 -0.011577 -0.000628248
9.38556 -0.0114821 -0.000620493
9.42371 -0.0113882 -0.00061286
9.46189 -0.0112955 -0.000605345
9.50011 -0.0112038 -0.000597948
9.53836 -0.0111131 -0.000590664
9.57664 -0.0110235 -0.000583493
9.61496 -0.0109348 -0.000576431
9.65331 -0.0108472 -0.000569477
9.69169 -0.0107605 -0.00056263
9.73011 -0.0106748 -0.000555886
9.76856 -0.0105901 -0.000549244
9.80704 -0.0105063 -0.000542702
9.84557 -0.0104234 -0.000536258
9.88412 -0.0103414 -0.00052991
9.92271 -0.0102603 -0.000523656
9.96134 -0.01018 -0.000517496
10 -0.0101007 -0.000511426
10.0387 -0.0100222 -0.000505446
10.0774 -0.00994451 -0.000499553
10.1162 -0.00986768 -0.000493747
10.155 -0.00979167 -0.000488025
10.1939 -0.00971646 -0.000482386
10.2328 -0.00964204 -0.000476828
10.2717 -0.00956841 -0.000471351
10.3106 -0.00949555 -0.000465952
10.3496 -0.00942345 -0.00046063
10.3887 -0.0093521 -0.000455384
10.4278 -0.00928149 -0.000450213
10.4669 -0.00921161 -0.000445115
10.506 -0.00914245 -0.000440088
10.5452 -0.009074 -0.000435132
10.5845 -0.00900624 -0.000430246
10.6238 -0.00893918 -0.000425428
10.6631 -0.00887279 -0.000420677
10.7024 -0.00880707 -0.000415991
10.7418 -0.00874202 -0.00041137
10.7813 -0.00867762 -0.000406813
10.8208 -0.00861385 -0.000402319
10.8603 -0.00855073 -0.000397885
10.8999 -0.00848823 -0.000393512
10.9395 -0.00842634 -0.000389199
10.9792 -0.00836507 -0.000384944
11.0189 -0.0083044 -0.000380746
11.0586 -0.00824431 -0.000376604
11.0984 -0.00818482 -0.000372518
11.1383 -0.0081259 -0.000368487
11.1781 -0.00806755 -0.000364509
11.2181 -0.00800976 -0.000360584
11.2581 -0.00795252 -0.000356711
11.2981 -0.00789584 -0.000352888
11.3381 -0.00783969 -0.000349116
11.3783 -0.00778407 -0.000345394
11.4184 -0.00772898 -0.000341719
11.4587 -0.00767441 -0.000338093
11.4989 -0.00762036 -0.000334513
11.5392 -0.0075668 -0.00033098
11.5796 -0.00751375 -0.000327492
11.62 -0.00746119 -0.000324049
11.6605 -0.00740912 -0.00032065
11.701 -0.00735752 -0.000317295
11.7415 -0.0073064 -0.000313981
11.7822 -0.00725575 -0.00031071
11.8228 -0.00720556 -0.000307481
11.8636 -0.00715583 -0.000304291
11.9043 -0.00710655 -0.000301142
11.9452 -0.00705771 -0.000298032
11.986 -0.00700931 -0.000294961
12.027 -0.00696135 -0.000291928
12.068 -0.00691381 -0.000288933
12.109 -0.0068667 -0.000285975
12.1501 -0.00682 -0.000283053
12.1913 -0.00677372 -0.000280166
12.2325 -0.00672785 -0.000277316
12.2738 -0.00668237 -0.0002745
12.3151 -0.0066373 -0.000271718
12.3565 -0.00659262 -0.00026897
12.3979 -0.00654832 -0.000266255
12.4394 -0.00650441 -0.000263572
12.481 -0.00646088 -0.000260922
12.5226 -0.00641772 -0.000258304
12.5643 -0.00637493 -0.000255717
12.6061 -0.00633251 -0.00025316
12.6479 -0.00629045 -0.000250634
12.6898 -0.00624874 -0.000248138
12.7317 -0.00620739 -0.000245671
12.7737 -0.00616638 -0.000243233
12.8158 -0.00612571 -0.000240824
12.8579 -0.00608539 -0.000238443
12.9001 -0.0060454 -0.000236089
12.9424 -0.00600575 -0.000233763
12.9847 -0.00596642 -0.000231464
13.0271 -0.00592741 -0.000229191
13.0696 -0.00588872 -0.000226944
13.1121 -0.00585036 -0.000224723
13.1547 -0.0058123 -0.000222528
13.1974 -0.00577455 -0.000220357
13.2402 -0.00573711 -0.000218211
13.283 -0.00569997 -0.00021609
13.3259 -0.00566312 -0.000213992
13.3689 -0.00562657 -0.000211918
13.4119 -0.00559031 -0.000209867
13.455 -0.00555434 -0.000207839
13.4982 -0.00551866 -0.000205834
13.5415 -0.00548326 -0.000203851
13.5848 -0.00544813 -0.00020189
13.6283 -0.00541328 -0.000199951
13.6718 -0.0053787 -0.000198033
13.7153 -0.00534439 -0.000196136
13.759 -0.00531034 -0.00019426
13.8028 -0.00527656 -0.000192404
13.8466 -0.00524303 -0.000190568
13.8905 -0.00520976 -0.000188753
13.9345 -0.00517675 -0.000186957
13.9786 -0.00514398 -0.00018518
14.0227 -0.00511147 -0.000183422
14.067 -0.00507919 -0.000181684
14.1113 -0.00504716 -0.000179964
14.1558 -0.00501537 -0.000178262
14.2003 -0.00498382 -0.000176578
14.2449 -0.0049525 -0.000174912
14.2896 -0.00492141 -0.000173263
14.3344 -0.00489055 -0.000171632
14.3793 -0.00485992 -0.000170018
14.4243 -0.00482951 -0.000168421
14.4693 -0.00479932 -0.000166841
14.5145 -0.00476934 -0.000165276
14.5598 -0.00473959 -0.000163728
14.6052 -0.00471005 -0.000162196
14.6506 -0.00468072 -0.00016068
14.6962 -0.00465159 -0.00015918
14.7419 -0.00462268 -0.000157694
14.7877 -0.00459396 -0.000156224
14.8336 -0.00456545 -0.000154768
14.8796 -0.00453714 -0.000153328
14.9257 -0.00450903 -0.000151902
14.9719 -0.00448111 -0.00015049
15.0182 -0.00445338 -0.000149092
15.0647 -0.00442585 -0.000147709
15.1112 -0.0043985 -0.000146339
15.1579 -0.00437134 -0.000144982
15.2047 -0.00434436 -0.000143639
15.2516 -0.00431756 -0.000142309
15.2986 -0.00429095 -0.000140993
15.3458 -0.00426451 -0.000139689
15.393 -0.00423824 -0.000138398
15.4404 -0.00421215 -0.000137119
15.488 -0.00418624 -0.000135853
15.5356 -0.00416049 -0.000134599
15.5834 -0.00413491 -0.000133357
15.6313 -0.00410949 -0.000132127
15.6794 -0.00408424 -0.000130908
15.7276 -0.00405915 -0.000129701
15.7759 -0.00403422 -0.000128506
15.8243 -0.00400945 -0.000127322
15.873 -0.00398483 -0.000126148
15.9217 -0.00396037 -0.000124986
15.9706 -0.00393606 -0.000123835
16.0197 -0.0039119 -0.000122694
16.0689 -0.00388789 -0.000121564
16.1182 -0.00386402 -0.000120445
16.1677 -0.0038403 -0.000119335
16.2174 -0.00381673 -0.000118236
16.2672 -0.00379329 -0.000117147
16.3172 -0.00377 -0.000116067
16.3674 -0.00374684 -0.000114997
16.4177 -0.00372382 -0.000113937
16.4682 -0.00370093 -0.000112886
16.5189 -0.00367817 -0.000111845
16.5697 -0.00365555 -0.000110813
16.6208 -0.00363305 -0.00010979
16.672 -0.00361069 -0.000108775
16.7234 -0.00358844 -0.00010777
16.775 -0.00356633 -0.000106773
16.8268 -0.00354433 -0.000105785
16.8787 -0.00352245 -0.000104806
16.9309 -0.00350069 -0.000103834
16.9833 -0.00347905 -0.000102871
17.0359 -0.00345753 -0.000101916
17.0887 -0.00343611 -0.00010097
17.1418 -0.00341481 -0.00010003
17.195 -0.00339362 -9.90992e-05
17.2485 -0.00337254 -9.81756e-05
17.3022 -0.00335156 -9.72596e-05
17.3562 -0.00333069 -9.6351e-05
17.4104 -0.00330992 -9.54497e-05
17.4648 -0.00328925 -9.45556e-05
17.5195 -0.00326868 -9.36686e-05
17.5744 -0.00324821 -9.27886e-05
17.6296 -0.00322784 -9.19155e-05
17.6851 -0.00320756 -9.10491e-05
17.7408 -0.00318737 -9.01895e-05
17.7969 -0.00316727 -8.93364e-05
17.8532 -0.00314725 -8.84897e-05
17.9098 -0.00312733 -8.76494e-05
17.9667 -0.00310749 -8.68153e-05
18.0239 -0.00308773 -8.59873e-05
18.0815 -0.00306805 -8.51653e-05
18.1393 -0.00304845 -8.43492e-05
18.1975 -0.00302893 -8.3539e-05
18.256 -0.00300947 -8.27344e-05
18.3149 -0.0029901 -8.19354e-05
18.3742 -0.00297079 -8.11418e-05
18.4338 -0.00295154 -8.03536e-05
18.4938 -0.00293237 -7.95706e-05
18.5542 -0.00291325 -7.87927e-05
18.615 -0.0028942 -7.80198e-05
18.6762 -0.0028752 -7.72518e-05
18.7379 -0.00285626 -7.64886e-05
18.8 -0.00283737 -7.573e-05
18.8625 -0.00281853 -7.49758e-05
18.9255 -0.00279973 -7.42261e-05
18.9891 -0.00278098 -7.34806e-05
19.0531 -0.00276227 -7.27392e-05
19.1177 -0.00274359 -7.20017e-05
19.1828 -0.00272495 -7.12681e-05
19.2484 -0.00270634 -7.05382e-05
19.3147 -0.00268775 -6.98117e-05
19.3816 -0.00266918 -6.90886e-05
19.4491 -0.00265063 -6.83687e-05
19.5173 -0.00263209 -6.76517e-05
19.5862 -0.00261356 -6.69376e-05
19.6558 -0.00259503 -6.62261e-05
19.7262 -0.0025765 -6.5517e-05
19.7974 -0.00255796 -6.48101e-05
19.8694 -0.0025394 -6.41051e-05
19.9423 -0.00252081 -6.34018e-05
20.0162 -0.0025022 -6.27e-05
20.091 -0.00248354 -6.19992e-05
20.1669 -0.00246484 -6.12992e-05
20.244 -0.00244607 -6.05997e-05
20.3222 -0.00242724 -5.99002e-05
20.4016 -0.00240832 -5.92003e-05
20.4825 -0.0023893 -5.84996e-05
20.5648 -0.00237016 -5.77974e-05
20.6487 -0.00235089 -5.70932e-05
20.7344 -0.00233147 -5.63863e-05
20.8219 -0.00231186 -5.56757e-05
20.9115 -0.00229205 -5.49607e-05
21.0034 -0.00227199 -5.42399e-05
21.0979 -0.00225164 -5.35122e-05
21.1952 -0.00223096 -5.27757e-05
21.2959 -0.00220987 -5.20284e-05
21.4004 -0.0021883 -5.12676e-05
21.5093 -0.00216614 -5.04898e-05
21.6237 -0.00214323 -4.96902e-05
21.7448 -0.00211937 -4.88619e-05
21.8747 -0.00209423 -4.79943e-05
22.0165 -0.00206728 -4.70697e-05
22.1768 -0.00203744 -4.60533e-05
22.3723 -0.00200192 -4.48532e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1Classic/GApTwoLoop.txt <==
-22.3723 -0.00200167 4.4842e-05
-22.1768 -0.00203718 4.60417e-05
-22.0165 -0.00206701 4.70576e-05
-21.8747 -0.00209396 4.79818e-05
-21.7448 -0.00211909 4.8849e-05
-21.6237 -0.00214294 4.9677e-05
-21.5093 -0.00216584 5.04762e-05
-21.4004 -0.002188 5.12537e-05
-21.2959 -0.00220957 5.20141e-05
-21.1952 -0.00223065 5.2761e-05
-21.0979 -0.00225133 5.34972e-05
-21.0034 -0.00227167 5.42246e-05
-20.9115 -0.00229172 5.4945e-05
-20.8219 -0.00231153 5.56597e-05
-20.7344 -0.00233113 5.63699e-05
-20.6487 -0.00235055 5.70765e-05
-20.5648 -0.00236981 5.77804e-05
-20.4825 -0.00238894 5.84822e-05
-20.4016 -0.00240795 5.91827e-05
-20.3222 -0.00242687 5.98822e-05
-20.244 -0.0024457 6.05813e-05
-20.1669 -0.00246446 6.12805e-05
-20.091 -0.00248316 6.19801e-05
-20.0162 -0.00250181 6.26805e-05
-19.9423 -0.00252042 6.3382e-05
-19.8694 -0.002539 6.40849e-05
-19.7974 -0.00255755 6.47895e-05
-19.7262 -0.00257609 6.54961e-05
-19.6558 -0.00259461 6.62048e-05
-19.5862 -0.00261314 6.69159e-05
-19.5173 -0.00263166 6.76297e-05
-19.4491 -0.00265019 6.83462e-05
-19.3816 -0.00266874 6.90657e-05
-19.3147 -0.0026873 6.97884e-05
-19.2484 -0.00270588 7.05145e-05
-19.1828 -0.00272449 7.1244e-05
-19.1177 -0.00274313 7.19773e-05
-19.0531 -0.00276179 7.27143e-05
-18.9891 -0.0027805 7.34553e-05
-18.9255 -0.00279925 7.42003e-05
-18.8625 -0.00281803 7.49497e-05
-18.8 -0.00283687 7.57033e-05
-18.7379 -0.00285575 7.64615e-05
-18.6762 -0.00287469 7.72243e-05
-18.615 -0.00289368 7.79919e-05
-18.5542 -0.00291273 7.87643e-05
-18.4938 -0.00293183 7.95417e-05
-18.4338 -0.002951 8.03242e-05
-18.3742 -0.00297024 8.1112e-05
-18.3149 -0.00298954 8.1905e-05
-18.256 -0.00300891 8.27036e-05
-18.1975 -0.00302836 8.35076e-05
-18.1393 -0.00304787 8.43174e-05
-18.0815 -0.00306747 8.5133e-05
-18.0239 -0.00308714 8.59544e-05
-17.9667 -0.00310689 8.67819e-05
-17.9098 -0.00312672 8.76154e-05
-17.8532 -0.00314664 8.84552e-05
-17.7969 -0.00316664 8.93013e-05
-17.7408 -0.00318674 9.01539e-05
-17.6851 -0.00320692 9.1013e-05
-17.6296 -0.00322719 9.18788e-05
-17.5744 -0.00324756 9.27513e-05
-17.5195 -0.00326802 9.36307e-05
-17.4648 -0.00328858 9.45171e-05
-17.4104 -0.00330924 9.54106e-05
-17.3562 -0.00333 9.63113e-05
-17.3022 -0.00335087 9.72193e-05
-17.2485 -0.00337183 9.81347e-05
-17.195 -0.00339291 9.90577e-05
-17.1418 -0.00341409 9.99883e-05
-17.0887 -0.00343538 0.000100927
-17.0359 -0.00345679 0.000101873
-16.9833 -0.0034783 0.000102827
-16.9309 -0.00349993 0.000103789
-16.8787 -0.00352168 0.00010476
-16.8268 -0.00354355 0.000105739
-16.775 -0.00356554 0.000106726
-16.7234 -0.00358765 0.000107722
-16.672 -0.00360988 0.000108727
-16.6208 -0.00363224 0.00010974
-16.5697 -0.00365472 0.000110763
-16.5189 -0.00367734 0.000111794
-16.4682 -0.00370008 0.000112835
-16.4177 -0.00372296 0.000113885
-16.3674 -0.00374597 0.000114944
-16.3172 -0.00376912 0.000116013
-16.2672 -0.0037924 0.000117092
-16.2174 -0.00381582 0.00011818
-16.1677 -0.00383939 0.000119279
-16.1182 -0.0038631 0.000120387
-16.0689 -0.00388695 0.000121506
-16.0197 -0.00391095 0.000122635
-15.9706 -0.0039351 0.000123775
-15.9217 -0.0039594 0.000124925
-15.873 -0.00398385 0.000126086
-15.8243 -0.00400845 0.000127259
-15.7759 -0.00403321 0.000128442
-15.7276 -0.00405813 0.000129636
-15.6794 -0.00408321 0.000130842
-15.6313 -0.00410844 0.00013206
-15.5834 -0.00413385 0.000133289
-15.5356 -0.00415942 0.00013453
-15.488 -0.00418515 0.000135783
-15.4404 -0.00421106 0.000137048
-15.393 -0.00423713 0.000138325
-15.3458 -0.00426338 0.000139615
-15.2986 -0.00428981 0.000140918
-15.2516 -0.00431641 0.000142234
-15.2047 -0.00434319 0.000143562
-15.1579 -0.00437015 0.000144904
-15.1112 -0.0043973 0.000146259
-15.0647 -0.00442464 0.000147628
-15.0182 -0.00445216 0.00014901
-14.9719 -0.00447987 0.000150407
-14.9257 -0.00450777 0.000151817
-14.8796 -0.00453587 0.000153242
-14.8336 -0.00456417 0.000154681
-14.7877 -0.00459266 0.000156135
-14.7419 -0.00462136 0.000157604
-14.6962 -0.00465026 0.000159088
-14.6506 -0.00467936 0.000160588
-14.6052 -0.00470868 0.000162102
-14.5598 -0.0047382 0.000163633
-14.5145 -0.00476794 0.000165179
-14.4693 -0.00479789 0.000166742
-14.4243 -0.00482806 0.000168321
-14.3793 -0.00485846 0.000169917
-14.3344 -0.00488907 0.000171529
-14.2896 -0.00491992 0.000173159
-14.2449 -0.00495099 0.000174805
-14.2003 -0.00498229 0.00017647
-14.1558 -0.00501382 0.000178152
-14.1113 -0.00504559 0.000179852
-14.067 -0.0050776 0.00018157
-14.0227 -0.00510985 0.000183307
-13.9786 -0.00514235 0.000185063
-13.9345 -0.00517509 0.000186838
-13.8905 -0.00520809 0.000188632
-13.8466 -0.00524133 0.000190446
-13.8028 -0.00527484 0.000192279
-13.759 -0.0053086 0.000194133
-13.7153 -0.00534262 0.000196007
-13.6718 -0.00537691 0.000197902
-13.6283 -0.00541147 0.000199818
-13.5848 -0.0054463 0.000201755
-13.5415 -0.0054814 0.000203714
-13.4982 -0.00551678 0.000205695
-13.455 -0.00555244 0.000207698
-13.4119 -0.00558839 0.000209723
-13.3689 -0.00562462 0.000211772
-13.3259 -0.00566114 0.000213843
-13.283 -0.00569796 0.000215939
-13.2402 -0.00573508 0.000218058
-13.1974 -0.00577249 0.000220201
-13.1547 -0.00581022 0.000222369
-13.1121 -0.00584825 0.000224562
-13.0696 -0.00588659 0.00022678
-13.0271 -0.00592525 0.000229024
-12.9847 -0.00596422 0.000231294
-12.9424 -0.00600352 0.000233591
-12.9001 -0.00604315 0.000235914
-12.8579 -0.00608311 0.000238265
-12.8158 -0.0061234 0.000240643
-12.7737 -0.00616404 0.000243049
-12.7317 -0.00620501 0.000245484
-12.6898 -0.00624634 0.000247948
-12.6479 -0.00628801 0.000250441
-12.6061 -0.00633004 0.000252964
-12.5643 -0.00637243 0.000255517
-12.5226 -0.00641519 0.000258101
-12.481 -0.00645831 0.000260716
-12.4394 -0.00650181 0.000263363
-12.3979 -0.00654569 0.000266041
-12.3565 -0.00658994 0.000268753
-12.3151 -0.00663459 0.000271497
-12.2738 -0.00667963 0.000274275
-12.2325 -0.00672506 0.000277088
-12.1913 -0.0067709 0.000279935
-12.1501 -0.00681714 0.000282817
-12.109 -0.0068638 0.000285735
-12.068 -0.00691087 0.000288689
-12.027 -0.00695837 0.00029168
-11.986 -0.00700629 0.000294709
-11.9452 -0.00705465 0.000297776
-11.9043 -0.00710345 0.000300881
-11.8636 -0.00715269 0.000304026
-11.8228 -0.00720237 0.00030721
-11.7822 -0.00725252 0.000310435
-11.7415 -0.00730313 0.000313702
-11.701 -0.0073542 0.00031701
-11.6605 -0.00740575 0.000320361
-11.62 -0.00745777 0.000323755
-11.5796 -0.00751029 0.000327193
-11.5392 -0.00756329 0.000330675
-11.4989 -0.00761679 0.000334203
-11.4587 -0.0076708 0.000337777
-11.4184 -0.00772532 0.000341398
-11.3783 -0.00778036 0.000345066
-11.3381 -0.00783592 0.000348783
-11.2981 -0.00789201 0.000352549
-11.2581 -0.00794865 0.000356366
-11.2181 -0.00800583 0.000360233
-11.1781 -0.00806356 0.000364151
-11.1383 -0.00812185 0.000368123
-11.0984 -0.00818071 0.000372148
-11.0586 -0.00824015 0.000376227
-11.0189 -0.00830017 0.000380362
-10.9792 -0.00836078 0.000384553
-10.9395 -0.008422 0.000388801
-10.8999 -0.00848382 0.000393107
-10.8603 -0.00854625 0.000397472
-10.8208 -0.00860931 0.000401898
-10.7813 -0.00867301 0.000406385
-10.7418 -0.00873734 0.000410934
-10.7024 -0.00880233 0.000415547
-10.6631 -0.00886798 0.000420224
-10.6238 -0.00893429 0.000424967
-10.5845 -0.00900128 0.000429777
-10.5452 -0.00906896 0.000434654
-10.506 -0.00913734 0.000439601
-10.4669 -0.00920643 0.000444618
-10.4278 -0.00927623 0.000449707
-10.3887 -0.00934676 0.000454869
-10.3496 -0.00941803 0.000460105
-10.3106 -0.00949005 0.000465417
-10.2717 -0.00956282 0.000470805
-10.2328 -0.00963637 0.000476272
-10.1939 -0.0097107 0.000481819
-10.155 -0.00978581 0.000487447
-10.1162 -0.00986174 0.000493158
-10.0774 -0.00993848 0.000498953
-10.0387 -0.010016 0.000504834
-10 -0.0100945 0.000510803
-9.96134 -0.0101737 0.00051686
-9.92271 -0.0102538 0.000523008
-9.88412 -0.0103348 0.000529249
-9.84557 -0.0104167 0.000535584
-9.80704 -0.0104995 0.000542015
-9.76856 -0.0105832 0.000548543
-9.73011 -0.0106679 0.000555171
-9.69169 -0.0107535 0.000561901
-9.65331 -0.01084 0.000568734
-9.61496 -0.0109276 0.000575673
-9.57664 -0.0110161 0.000582719
-9.53836 -0.0111056 0.000589875
-9.50011 -0.0111961 0.000597143
-9.46189 -0.0112877 0.000604524
-9.42371 -0.0113804 0.000612022
-9.38556 -0.0114741 0.000619638
-9.34744 -0.0115688 0.000627375
-9.30935 -0.0116647 0.000635236
-9.2713 -0.0117617 0.000643222
-9.23327 -0.0118599 0.000651336
-9.19528 -0.0119592 0.000659581
-9.15732 -0.0120597 0.000667959
-9.11939 -0.0121613 0.000676474
-9.08149 -0.0122642 0.000685127
-9.04362 -0.0123683 0.000693923
-9.00578 -0.0124737 0.000702863
-8.96797 -0.0125804 0.00071195
-8.93019 -0.0126883 0.000721189
-8.89244 -0.0127975 0.000730581
-8.85471 -0.0129081 0.00074013
-8.81702 -0.0130201 0.00074984
-8.77936 -0.0131334 0.000759713
-8.74172 -0.0132481 0.000769754
-8.70412 -0.0133643 0.000779965
-8.66654 -0.0134819 0.000790351
-8.62899 -0.013601 0.000800915
-8.59146 -0.0137216 0.000811661
-8.55397 -0.0138437 0.000822593
-8.5165 -0.0139673 0.000833715
-8.47906 -0.0140926 0.000845031
-8.44165 -0.0142194 0.000856546
-8.40426 -0.0143479 0.000868263
-8.3669 -0.0144781 0.000880187
-8.32956 -0.0146099 0.000892323
-8.29226 -0.0147435 0.000904676
-8.25497 -0.0148788 0.00091725
-8.21772 -0.015016 0.000930051
-8.18049 -0.0151549 0.000943083
-8.14328 -0.0152957 0.000956352
-8.1061 -0.0154383 0.000969863
-8.06895 -0.0155829 0.000983621
-8.03182 -0.0157294 0.000997633
-7.99471 -0.0158779 0.00101191
-7.95763 -0.0160285 0.00102644
-7.92058 -0.0161811 0.00104125
-7.88355 -0.0163357 0.00105634
-7.84654 -0.0164926 0.00107171
-7.80955 -0.0166516 0.00108737
-7.77259 -0.0168128 0.00110333
-7.73566 -0.0169763 0.00111959
-7.69874 -0.0171421 0.00113617
-7.66185 -0.0173102 0.00115307
-7.62498 -0.0174808 0.0011703
-7.58814 -0.0176537 0.00118786
-7.55132 -0.0178292 0.00120577
-7.51452 -0.0180072 0.00122403
-7.47774 -0.0181878 0.00124265
-7.44099 -0.018371 0.00126164
-7.40425 -0.0185569 0.00128101
-7.36754 -0.0187455 0.00130077
-7.33085 -0.0189369 0.00132093
-7.29418 -0.0191312 0.0013415
-7.25754 -0.0193284 0.00136249
-7.22091 -0.0195285 0.00138391
-7.18431 -0.0197317 0.00140577
-7.14772 -0.0199379 0.00142808
-7.11116 -0.0201474 0.00145086
-7.07462 -0.02036 0.00147412
-7.0381 -0.0205759 0.00149787
-7.00159 -0.0207952 0.00152212
-6.96511 -0.0210178 0.00154688
-6.92865 -0.021244 0.00157218
-6.89221 -0.0214738 0.00159802
-6.85579 -0.0217072 0.00162442
-6.81938 -0.0219443 0.0016514
-6.783 -0.0221852 0.00167896
-6.74664 -0.02243 0.00170714
-6.71029 -0.0226788 0.00173593
-6.67397 -0.0229316 0.00176537
-6.63766 -0.0231886 0.00179547
-6.60137 -0.0234498 0.00182624
-6.5651 -0.0237153 0.00185771
-6.52885 -0.0239853 0.0018899
-6.49262 -0.0242598 0.00192282
-6.4564 -0.024539 0.00195651
-6.42021 -0.0248229 0.00199097
-6.38403 -0.0251116 0.00202624
-6.34786 -0.0254053 0.00206234
-6.31172 -0.0257041 0.00209929
-6.27559 -0.026008 0.00213711
-6.23949 -0.0263173 0.00217584
-6.20339 -0.0266321 0.0022155
-6.16732 -0.0269524 0.00225613
-6.13126 -0.0272784 0.00229774
-6.09522 -0.0276102 0.00234037
-6.05919 -0.0279481 0.00238405
-6.02319 -0.028292 0.00242881
-5.9872 -0.0286423 0.00247469
-5.95122 -0.028999 0.00252173
-5.91526 -0.0293623 0.00256996
-5.87932 -0.0297323 0.00261941
-5.84339 -0.0301093 0.00267014
-5.80748 -0.0304934 0.00272217
-5.77158 -0.0308848 0.00277555
-5.7357 -0.0312837 0.00283034
-5.69984 -0.0316902 0.00288656
-5.66399 -0.0321046 0.00294428
-5.62815 -0.0325271 0.00300353
-5.59233 -0.0329579 0.00306439
-5.55653 -0.0333973 0.00312689
-5.52074 -0.0338453 0.00319109
-5.48497 -0.0343024 0.00325706
-5.4492 -0.0347686 0.00332486
-5.41346 -0.0352444 0.00339455
-5.37773 -0.0357299 0.00346619
-5.34201 -0.0362254 0.00353986
-5.30631 -0.0367311 0.00361563
-5.27062 -0.0372475 0.00369358
-5.23494 -0.0377747 0.00377379
-5.19928 -0.0383132 0.00385633
-5.16363 -0.0388631 0.0039413
-5.128 -0.0394249 0.00402879
-5.09237 -0.0399989 0.00411889
-5.05677 -0.0405855 0.0042117
-5.02117 -0.041185 0.00430733
-4.98559 -0.0417978 0.00440589
-4.95002 -0.0424243 0.00450748
-4.91446 -0.043065 0.00461224
-4.87892 -0.0437202 0.00472028
-4.84339 -0.0443905 0.00483174
-4.80787 -0.0450762 0.00494676
-4.77237 -0.0457779 0.00506547
-4.73687 -0.0464962 0.00518804
-4.70139 -0.0472314 0.00531463
-4.66592 -0.0479842 0.0054454
-4.63046 -0.0487551 0.00558053
-4.59502 -0.0495448 0.0057202
-4.55958 -0.0503538 0.00586462
-4.52416 -0.0511828 0.006014
-4.48875 -0.0520325 0.00616854
-4.45335 -0.0529035 0.00632848
-4.41797 -0.0537966 0.00649407
-4.38259 -0.0547127 0.00666555
-4.34722 -0.0556524 0.00684321
-4.31187 -0.0566165 0.00702733
-4.27653 -0.0576061 0.0072182
-4.24119 -0.058622 0.00741616
-4.20587 -0.059665 0.00762154
-4.17056 -0.0607364 0.00783471
-4.13526 -0.061837 0.00805604
-4.09997 -0.0629679 0.00828595
-4.06469 -0.0641304 0.00852486
-4.02942 -0.0653256 0.00877323
-3.99416 -0.0665547 0.00903155
-3.95891 -0.0678191 0.00930033
-3.92367 -0.0691202 0.00958014
-3.88844 -0.0704594 0.00987155
-3.85322 -0.0718382 0.0101752
-3.81801 -0.0732582 0.0104917
-3.7828 -0.074721 0.0108219
-3.74761 -0.0762286 0.0111665
-3.71243 -0.0777826 0.0115262
-3.67726 -0.079385 0.011902
-3.64209 -0.0810379 0.0122949
-3.60694 -0.0827434 0.0127057
-3.57179 -0.0845038 0.0131356
-3.53665 -0.0863215 0.0135857
-3.50152 -0.0881988 0.0140572
-3.4664 -0.0901386 0.0145515
-3.43129 -0.0921435 0.01507
-3.39619 -0.0942165 0.015614
-3.36109 -0.0963606 0.0161853
-3.32601 -0.0985792 0.0167856
-3.29093 -0.100876 0.0174166
-3.25586 -0.103254 0.0180803
-3.2208 -0.105717 0.0187788
-3.18574 -0.10827 0.0195144
-3.1507 -0.110917 0.0202894
-3.11566 -0.113663 0.0211064
-3.08063 -0.116512 0.0219682
-3.0456 -0.11947 0.0228777
-3.01059 -0.122543 0.0238381
-2.97558 -0.125738 0.0248531
-2.94058 -0.12906 0.0259263
-2.90558 -0.132517 0.0270621
-2.87059 -0.136116 0.028265
-2.83561 -0.139867 0.0295403
-2.80064 -0.143778 0.0308935
-2.76567 -0.147859 0.032331
-2.73071 -0.152119 0.0338597
-2.69576 -0.156571 0.0354874
-2.66081 -0.161227 0.0372227
-2.62587 -0.166099 0.0390753
-2.59094 -0.171201 0.0410559
-2.55601 -0.176549 0.0431763
-2.52109 -0.182158 0.0454498
-2.48617 -0.188046 0.0478915
-2.45126 -0.194233 0.0505179
-2.41636 -0.200738 0.0533477
-2.38146 -0.207583 0.0564019
-2.34657 -0.214794 0.0597042
-2.31168 -0.222395 0.0632814
-2.2768 -0.230415 0.0671637
-2.24192 -0.238885 0.0713856
-2.20705 -0.247839 0.0759862
-2.17219 -0.257311 0.0810105
-2.13733 -0.267343 0.0865096
-2.10247 -0.277976 0.0925427
-2.06762 -0.289256 0.099178
-2.03278 -0.301234 0.106494
-1.99794 -0.313963 0.114583
-1.9631 -0.3275 0.123551
-1.92827 -0.341907 0.133523
-1.89345 -0.357248 0.144646
-1.85862 -0.373588 0.157093
-1.82381 -0.390997 0.171068
-1.78899 -0.40954 0.186813
-1.75419 -0.429279 0.204619
-1.71938 -0.450267 0.224828
-1.68458 -0.472537 0.247856
-1.64979 -0.496095 0.274197
-1.61499 -0.520898 0.304446
-1.58021 -0.546835 0.339319
-1.54542 -0.573682 0.379669
-1.51064 -0.601057 0.426513
-1.47586 -0.628338 0.481046
-1.44109 -0.654557 0.544645
-1.40632 -0.678252 0.618847
-1.37155 -0.697269 0.705262
-1.33679 -0.708524 0.805398
-1.30203 -0.707733 0.920307
-1.26727 -0.689229 1.04998
-1.23251 -0.645999 1.19244
-1.19776 -0.570289 1.34255
-1.16301 -0.455136 1.49086
-1.12827 -0.297013 1.62339
-1.09352 -0.0990216 1.72319
-1.05878 0.127048 1.7745
-1.02405 0.361922 1.7682
-0.989309 0.583844 1.7055
-0.954576 0.774966 1.5974
-0.919844 0.925525 1.46024
-0.885115 1.0341 1.31039
-0.850388 1.10514 1.16078
-0.815663 1.14578 1.01974
-0.78094 1.16358 0.891635
-0.746219 1.16514 0.777981
-0.711499 1.15577 0.678569
-0.676781 1.13944 0.59229
-0.642065 1.11901 0.51766
-0.60735 1.09649 0.453125
-0.572637 1.07326 0.397216
-0.537925 1.05021 0.348618
-0.503214 1.02797 0.306186
-0.468504 1.00691 0.26894
-0.433796 0.987258 0.236053
-0.399089 0.969144 0.206825
-0.364382 0.952633 0.180667
-0.329676 0.937743 0.157082
-0.294972 0.924468 0.135649
-0.260267 0.912783 0.116008
-0.225564 0.902658 0.0978499
-0.190861 0.894059 0.080907
-0.156158 0.886951 0.064943
-0.121456 0.881304 0.0497485
-0.0867541 0.877093 0.0351328
-0.0520524 0.874297 0.0209211
-0.0173508 0.872903 0.00694734
0.0173508 0.872903 -0.00694734
0.0520524 0.874297 -0.0209211
0.0867541 0.877093 -0.0351328
0.121456 0.881304 -0.0497485
0.156158 0.886951 -0.064943
0.190861 0.894059 -0.080907
0.225564 0.902658 -0.0978499
0.260267 0.912783 -0.116008
0.294972 0.924468 -0.135649
0.329676 0.937743 -0.157082
0.364382 0.952633 -0.180667
0.399089 0.969144 -0.206825
0.433796 0.987258 -0.236053
0.468504 1.00691 -0.26894
0.503214 1.02797 -0.306186
0.537925 1.05021 -0.348618
0.572637 1.07326 -0.397216
0.60735 1.09649 -0.453125
0.642065 1.11901 -0.51766
0.676781 1.13944 -0.59229
0.711499 1.15577 -0.678569
0.746219 1.16514 -0.777981
0.78094 1.16358 -0.891635
0.815663 1.14578 -1.01974
0.850388 1.10514 -1.16078
0.885115 1.0341 -1.31039
0.919844 0.925525 -1.46024
0.954576 0.774966 -1.5974
0.989309 0.583844 -1.7055
1.02405 0.361922 -1.7682
1.05878 0.127048 -1.7745
1.09352 -0.0990216 -1.72319
1.12827 -0.297013 -1.62339
1.16301 -0.455136 -1.49086
1.19776 -0.570289 -1.34255
1.23251 -0.645999 -1.19244
1.26727 -0.689229 -1.04998
1.30203 -0.707733 -0.920307
1.33679 -0.708524 -0.805398
1.37155 -0.697269 -0.705262
1.40632 -0.678252 -0.618847
1.44109 -0.654557 -0.544645
1.47586 -0.628338 -0.481046
1.51064 -0.601057 -0.426513
1.54542 -0.573682 -0.379669
1.58021 -0.546835 -0.339319
1.61499 -0.520898 -0.304446
1.64979 -0.496095 -0.274197
1.68458 -0.472537 -0.247856
1.71938 -0.450267 -0.224828
1.75419 -0.429279 -0.204619
1.78899 -0.40954 -0.186813
1.82381 -0.390997 -0.171068
1.85862 -0.373588 -0.157093
1.89345 -0.357248 -0.144646
1.92827 -0.341907 -0.133523
1.9631 -0.3275 -0.123551
1.99794 -0.313963 -0.114583
2.03278 -0.301234 -0.106494
2.06762 -0.289256 -0.099178
2.10247 -0.277976 -0.0925427
2.13733 -0.267343 -0.0865096
2.17219 -0.257311 -0.0810105
2.20705 -0.247839 -0.0759862
2.24192 -0.238885 -0.0713856
2.2768 -0.230415 -0.0671637
2.31168 -0.222395 -0.0632814
2.34657 -0.214794 -0.0597042
2.38146 -0.207583 -0.0564019
2.41636 -0.200738 -0.0533477
2.45126 -0.194233 -0.0505179
2.48617 -0.188046 -0.0478915
2.52109 -0.182158 -0.0454498
2.55601 -0.176549 -0.0431763
2.59094 -0.171201 -0.0410559
2.62587 -0.166099 -0.0390753
2.66081 -0.161227 -0.0372227
2.69576 -0.156571 -0.0354874
2.73071 -0.152119 -0.0338597
2.76567 -0.147859 -0.032331
2.80064 -0.143778 -0.0308935
2.83561 -0.139867 -0.0295403
2.87059 -0.136116 -0.028265
2.90558 -0.132517 -0.0270621
2.94058 -0.12906 -0.0259263
2.97558 -0.125738 -0.0248531
3.01059 -0.122543 -0.0238381
3.0456 -0.11947 -0.0228777
3.08063 -0.116512 -0.0219682
3.11566 -0.113663 -0.0211064
3.1507 -0.110917 -0.0202894
3.18574 -0.10827 -0.0195144
3.2208 -0.105717 -0.0187788
3.25586 -0.103254 -0.0180803
3.29093 -0.100876 -0.0174166
3.32601 -0.0985792 -0.0167856
3.36109 -0.0963606 -0.0161853
3.39619 -0.0942165 -0.015614
3.43129 -0.0921435 -0.01507
3.4664 -0.0901386 -0.0145515
3.50152 -0.0881988 -0.0140572
3.53665 -0.0863215 -0.0135857
3.57179 -0.0845038 -0.0131356
3.60694 -0.0827434 -0.0127057
3.64209 -0.0810379 -0.0122949
3.67726 -0.079385 -0.011902
3.71243 -0.0777826 -0.0115262
3.74761 -0.0762286 -0.0111665
3.7828 -0.074721 -0.0108219
3.81801 -0.0732582 -0.0104917
3.85322 -0.0718382 -0.0101752
3.88844 -0.0704594 -0.00987155
3.92367 -0.0691202 -0.00958014
3.95891 -0.0678191 -0.00930033
3.99416 -0.0665547 -0.00903155
4.02942 -0.0653256 -0.00877323
4.06469 -0.0641304 -0.00852486
4.09997 -0.0629679 -0.00828595
4.13526 -0.061837 -0.00805604
4.17056 -0.0607364 -0.00783471
4.20587 -0.059665 -0.00762154
4.24119 -0.058622 -0.00741616
4.27653 -0.0576061 -0.0072182
4.31187 -0.0566165 -0.00702733
4.34722 -0.0556524 -0.00684321
4.38259 -0.0547127 -0.00666555
4.41797 -0.0537966 -0.00649407
4.45335 -0.0529035 -0.00632848
4.48875 -0.0520325 -0.00616854
4.52416 -0.0511828 -0.006014
4.55958 -0.0503538 -0.00586462
4.59502 -0.0495448 -0.0057202
4.63046 -0.0487551 -0.00558053
4.66592 -0.0479842 -0.0054454
4.70139 -0.0472314 -0.00531463
4.73687 -0.0464962 -0.00518804
4.77237 -0.0457779 -0.00506547
4.80787 -0.0450762 -0.00494676
4.84339 -0.0443905 -0.00483174
4.87892 -0.0437202 -0.00472028
4.91446 -0.043065 -0.00461224
4.95002 -0.0424243 -0.00450748
4.98559 -0.0417978 -0.00440589
5.02117 -0.041185 -0.00430733
5.05677 -0.0405855 -0.0042117
5.09237 -0.0399989 -0.00411889
5.128 -0.0394249 -0.00402879
5.16363 -0.0388631 -0.0039413
5.19928 -0.0383132 -0.00385633
5.23494 -0.0377747 -0.00377379
5.27062 -0.0372475 -0.00369358
5.30631 -0.0367311 -0.00361563
5.34201 -0.0362254 -0.00353986
5.37773 -0.0357299 -0.00346619
5.41346 -0.0352444 -0.00339455
5.4492 -0.0347686 -0.00332486
5.48497 -0.0343024 -0.00325706
5.52074 -0.0338453 -0.00319109
5.55653 -0.0333973 -0.00312689
5.59233 -0.0329579 -0.00306439
5.62815 -0.0325271 -0.00300353
5.66399 -0.0321046 -0.00294428
5.69984 -0.0316902 -0.00288656
5.7357 -0.0312837 -0.00283034
5.77158 -0.0308848 -0.00277555
5.80748 -0.0304934 -0.00272217
5.84339 -0.0301093 -0.00267014
5.87932 -0.0297323 -0.00261941
5.91526 -0.0293623 -0.00256996
5.95122 -0.028999 -0.00252173
5.9872 -0.0286423 -0.00247469
6.02319 -0.028292 -0.00242881
6.05919 -0.0279481 -0.00238405
6.09522 -0.0276102 -0.00234037
6.13126 -0.0272784 -0.00229774
6.16732 -0.0269524 -0.00225613
6.20339 -0.0266321 -0.0022155
6.23949 -0.0263173 -0.00217584
6.27559 -0.026008 -0.00213711
6.31172 -0.0257041 -0.00209929
6.34786 -0.0254053 -0.00206234
6.38403 -0.0251116 -0.00202624
6.42021 -0.0248229 -0.00199097
6.4564 -0.024539 -0.00195651
6.49262 -0.0242598 -0.00192282
6.52885 -0.0239853 -0.0018899
6.5651 -0.0237153 -0.00185771
6.60137 -0.0234498 -0.00182624
6.63766 -0.0231886 -0.00179547
6.67397 -0.0229316 -0.00176537
6.71029 -0.0226788 -0.00173593
6.74664 -0.02243 -0.00170714
6.783 -0.0221852 -0.00167896
6.81938 -0.0219443 -0.0016514
6.85579 -0.0217072 -0.00162442
6.89221 -0.0214738 -0.00159802
6.92865 -0.021244 -0.00157218
6.96511 -0.0210178 -0.00154688
7.00159 -0.0207952 -0.00152212
7.0381 -0.0205759 -0.00149787
7.07462 -0.02036 -0.00147412
7.11116 -0.0201474 -0.00145086
7.14772 -0.0199379 -0.00142808
7.18431 -0.0197317 -0.00140577
7.22091 -0.0195285 -0.00138391
7.25754 -0.0193284 -0.00136249
7.29418 -0.0191312 -0.0013415
7.33085 -0.0189369 -0.00132093
7.36754 -0.0187455 -0.00130077
7.40425 -0.0185569 -0.00128101
7.44099 -0.018371 -0.00126164
7.47774 -0.0181878 -0.00124265
7.51452 -0.0180072 -0.00122403
7.55132 -0.0178292 -0.00120577
7.58814 -0.0176537 -0.00118786
7.62498 -0.0174808 -0.0011703
7.66185 -0.0173102 -0.00115307
7.69874 -0.0171421 -0.00113617
7.73566 -0.0169763 -0.00111959
7.77259 -0.0168128 -0.00110333
7.80955 -0.0166516 -0.00108737
7.84654 -0.0164926 -0.00107171
7.88355 -0.0163357 -0.00105634
7.92058 -0.0161811 -0.00104125
7.95763 -0.0160285 -0.00102644
7.99471 -0.0158779 -0.00101191
8.03182 -0.0157294 -0.000997633
8.06895 -0.0155829 -0.000983621
8.1061 -0.0154383 -0.000969863
8.14328 -0.0152957 -0.000956352
8.18049 -0.0151549 -0.000943083
8.21772 -0.015016 -0.000930051
8.25497 -0.0148788 -0.00091725
8.29226 -0.0147435 -0.000904676
8.32956 -0.0146099 -0.000892323
8.3669 -0.0144781 -0.000880187
8.40426 -0.0143479 -0.000868263
8.44165 -0.0142194 -0.000856546
8.47906 -0.0140926 -0.000845031
8.5165 -0.0139673 -0.000833715
8.55397 -0.0138437 -0.000822593
8.59146 -0.0137216 -0.000811661
8.62899 -0.013601 -0.000800915
8.66654 -0.0134819 -0.000790351
8.70412 -0.0133643 -0.000779965
8.74172 -0.0132481 -0.000769754
8.77936 -0.0131334 -0.000759713
8.81702 -0.0130201 -0.00074984
8.85471 -0.0129081 -0.00074013
8.89244 -0.0127975 -0.000730581
8.93019 -0.0126883 -0.000721189
8.96797 -0.0125804 -0.00071195
9.00578 -0.0124737 -0.000702863
9.04362 -0.0123683 -0.000693923
9.08149 -0.0122642 -0.000685127
9.11939 -0.0121613 -0.000676474
9.15732 -0.0120597 -0.000667959
9.19528 -0.0119592 -0.000659581
9.23327 -0.0118599 -0.000651336
9.2713 -0.0117617 -0.000643222
9.30935 -0.0116647 -0.000635236
9.34744 -0.0115688 -0.000627375
9.38556 -0.0114741 -0.000619638
9.42371 -0.0113804 -0.000612022
9.46189 -0.0112877 -0.000604524
9.50011 -0.0111961 -0.000597143
9.53836 -0.0111056 -0.000589875
9.57664 -0.0110161 -0.000582719
9.61496 -0.0109276 -0.000575673
9.65331 -0.01084 -0.000568734
9.69169 -0.0107535 -0.000561901
9.73011 -0.0106679 -0.000555171
9.76856 -0.0105832 -0.000548543
9.80704 -0.0104995 -0.000542015
9.84557 -0.0104167 -0.000535584
9.88412 -0.0103348 -0.000529249
9.92271 -0.0102538 -0.000523008
9.96134 -0.0101737 -0.00051686
10 -0.0100945 -0.000510803
10.0387 -0.010016 -0.000504834
10.0774 -0.00993848 -0.000498953
10.1162 -0.00986174 -0.000493158
10.155 -0.00978581 -0.000487447
10.1939 -0.0097107 -0.000481819
10.2328 -0.00963637 -0.000476272
10.2717 -0.00956282 -0.000470805
10.3106 -0.00949005 -0.000465417
10.3496 -0.00941803 -0.000460105
10.3887 -0.00934676 -0.000454869
10.4278 -0.00927623 -0.000449707
10.4669 -0.00920643 -0.000444618
10.506 -0.00913734 -0.000439601
10.5452 -0.00906896 -0.000434654
10.5845 -0.00900128 -0.000429777
10.6238 -0.00893429 -0.000424967
10.6631 -0.00886798 -0.000420224
10.7024 -0.00880233 -0.000415547
10.7418 -0.00873734 -0.000410934
10.7813 -0.00867301 -0.000406385
10.8208 -0.00860931 -0.000401898
10.8603 -0.00854625 -0.000397472
10.8999 -0.00848382 -0.000393107
10.9395 -0.008422 -0.000388801
10.9792 -0.00836078 -0.000384553
11.0189 -0.00830017 -0.000380362
11.0586 -0.00824015 -0.000376227
11.0984 -0.00818071 -0.000372148
11.1383 -0.00812185 -0.000368123
11.1781 -0.00806356 -0.000364151
11.2181 -0.00800583 -0.000360233
11.2581 -0.00794865 -0.000356366
11.2981 -0.00789201 -0.000352549
11.3381 -0.00783592 -0.000348783
11.3783 -0.00778036 -0.000345066
11.4184 -0.00772532 -0.000341398
11.4587 -0.0076708 -0.000337777
11.4989 -0.00761679 -0.000334203
11.5392 -0.00756329 -0.000330675
11.5796 -0.00751029 -0.000327193
11.62 -0.00745777 -0.000323755
11.6605 -0.00740575 -0.000320361
11.701 -0.0073542 -0.00031701
11.7415 -0.00730313 -0.000313702
11.7822 -0.00725252 -0.000310435
11.8228 -0.00720237 -0.00030721
11.8636 -0.00715269 -0.000304026
11.9043 -0.00710345 -0.000300881
11.9452 -0.00705465 -0.000297776
11.986 -0.00700629 -0.000294709
12.027 -0.00695837 -0.00029168
12.068 -0.00691087 -0.000288689
12.109 -0.0068638 -0.000285735
12.1501 -0.00681714 -0.000282817
12.1913 -0.0067709 -0.000279935
12.2325 -0.00672506 -0.000277088
12.2738 -0.00667963 -0.000274275
12.3151 -0.00663459 -0.000271497
12.3565 -0.00658994 -0.000268753
12.3979 -0.00654569 -0.000266041
12.4394 -0.00650181 -0.000263363
12.481 -0.00645831 -0.000260716
12.5226 -0.00641519 -0.000258101
12.5643 -0.00637243 -0.000255517
12.6061 -0.00633004 -0.000252964
12.6479 -0.00628801 -0.000250441
12.6898 -0.00624634 -0.000247948
12.7317 -0.00620501 -0.000245484
12.7737 -0.00616404 -0.000243049
12.8158 -0.0061234 -0.000240643
12.8579 -0.00608311 -0.000238265
12.9001 -0.00604315 -0.000235914
12.9424 -0.00600352 -0.000233591
12.9847 -0.00596422 -0.000231294
13.0271 -0.00592525 -0.000229024
13.0696 -0.00588659 -0.00022678
13.1121 -0.00584825 -0.000224562
13.1547 -0.00581022 -0.000222369
13.1974 -0.00577249 -0.000220201
13.2402 -0.00573508 -0.000218058
13.283 -0.00569796 -0.000215939
13.3259 -0.00566114 -0.000213843
13.3689 -0.00562462 -0.000211772
13.4119 -0.00558839 -0.000209723
13.455 -0.00555244 -0.000207698
13.4982 -0.00551678 -0.000205695
13.5415 -0.0054814 -0.000203714
13.5848 -0.0054463 -0.000201755
13.6283 -0.00541147 -0.000199818
13.6718 -0.00537691 -0.000197902
13.7153 -0.00534262 -0.000196007
13.759 -0.0053086 -0.000194133
13.8028 -0.00527484 -0.000192279
13.8466 -0.00524133 -0.000190446
13.8905 -0.00520809 -0.000188632
13.9345 -0.00517509 -0.000186838
13.9786 -0.00514235 -0.000185063
14.0227 -0.00510985 -0.000183307
14.067 -0.0050776 -0.00018157
14.1113 -0.00504559 -0.000179852
14.1558 -0.00501382 -0.000178152
14.2003 -0.00498229 -0.00017647
14.2449 -0.00495099 -0.000174805
14.2896 -0.00491992 -0.000173159
14.3344 -0.00488907 -0.000171529
14.3793 -0.00485846 -0.000169917
14.4243 -0.00482806 -0.000168321
14.4693 -0.00479789 -0.000166742
14.5145 -0.00476794 -0.000165179
14.5598 -0.0047382 -0.000163633
14.6052 -0.00470868 -0.000162102
14.6506 -0.00467936 -0.000160588
14.6962 -0.00465026 -0.000159088
14.7419 -0.00462136 -0.000157604
14.7877 -0.00459266 -0.000156135
14.8336 -0.00456417 -0.000154681
14.8796 -0.00453587 -0.000153242
14.9257 -0.00450777 -0.000151817
14.9719 -0.00447987 -0.000150407
15.0182 -0.00445216 -0.00014901
15.0647 -0.00442464 -0.000147628
15.1112 -0.0043973 -0.000146259
15.1579 -0.00437015 -0.000144904
15.2047 -0.00434319 -0.000143562
15.2516 -0.00431641 -0.000142234
15.2986 -0.00428981 -0.000140918
15.3458 -0.00426338 -0.000139615
15.393 -0.00423713 -0.000138325
15.4404 -0.00421106 -0.000137048
15.488 -0.00418515 -0.000135783
15.5356 -0.00415942 -0.00013453
15.5834 -0.00413385 -0.000133289
15.6313 -0.00410844 -0.00013206
15.6794 -0.00408321 -0.000130842
15.7276 -0.00405813 -0.000129636
15.7759 -0.00403321 -0.000128442
15.8243 -0.00400845 -0.000127259
15.873 -0.00398385 -0.000126086
15.9217 -0.0039594 -0.000124925
15.9706 -0.0039351 -0.000123775
16.0197 -0.00391095 -0.000122635
16.0689 -0.00388695 -0.000121506
16.1182 -0.0038631 -0.000120387
16.1677 -0.00383939 -0.000119279
16.2174 -0.00381582 -0.00011818
16.2672 -0.0037924 -0.000117092
16.3172 -0.00376912 -0.000116013
16.3674 -0.00374597 -0.000114944
16.4177 -0.00372296 -0.000113885
16.4682 -0.00370008 -0.000112835
16.5189 -0.00367734 -0.000111794
16.5697 -0.00365472 -0.000110763
16.6208 -0.00363224 -0.00010974
16.672 -0.00360988 -0.000108727
16.7234 -0.00358765 -0.000107722
16.775 -0.00356554 -0.000106726
16.8268 -0.00354355 -0.000105739
16.8787 -0.00352168 -0.00010476
16.9309 -0.00349993 -0.000103789
16.9833 -0.0034783 -0.000102827
17.0359 -0.00345679 -0.000101873
17.0887 -0.00343538 -0.000100927
17.1418 -0.00341409 -9.99883e-05
17.195 -0.00339291 -9.90577e-05
17.2485 -0.00337183 -9.81347e-05
17.3022 -0.00335087 -9.72193e-05
17.3562 -0.00333 -9.63113e-05
17.4104 -0.00330924 -9.54106e-05
17.4648 -0.00328858 -9.45171e-05
17.5195 -0.00326802 -9.36307e-05
17.5744 -0.00324756 -9.27513e-05
17.6296 -0.00322719 -9.18788e-05
17.6851 -0.00320692 -9.1013e-05
17.7408 -0.00318674 -9.01539e-05
17.7969 -0.00316664 -8.93013e-05
17.8532 -0.00314664 -8.84552e-05
17.9098 -0.00312672 -8.76154e-05
17.9667 -0.00310689 -8.67819e-05
18.0239 -0.00308714 -8.59544e-05
18.0815 -0.00306747 -8.5133e-05
18.1393 -0.00304787 -8.43174e-05
18.1975 -0.00302836 -8.35076e-05
18.256 -0.00300891 -8.27036e-05
18.3149 -0.00298954 -8.1905e-05
18.3742 -0.00297024 -8.1112e-05
18.4338 -0.002951 -8.03242e-05
18.4938 -0.00293183 -7.95417e-05
18.5542 -0.00291273 -7.87643e-05
18.615 -0.00289368 -7.79919e-05
18.6762 -0.00287469 -7.72243e-05
18.7379 -0.00285575 -7.64615e-05
18.8 -0.00283687 -7.57033e-05
18.8625 -0.00281803 -7.49497e-05
18.9255 -0.00279925 -7.42003e-05
18.9891 -0.0027805 -7.34553e-05
19.0531 -0.00276179 -7.27143e-05
19.1177 -0.00274313 -7.19773e-05
19.1828 -0.00272449 -7.1244e-05
19.2484 -0.00270588 -7.05145e-05
19.3147 -0.0026873 -6.97884e-05
19.3816 -0.00266874 -6.90657e-05
19.4491 -0.00265019 -6.83462e-05
19.5173 -0.00263166 -6.76297e-05
19.5862 -0.00261314 -6.69159e-05
19.6558 -0.00259461 -6.62048e-05
19.7262 -0.00257609 -6.54961e-05
19.7974 -0.00255755 -6.47895e-05
19.8694 -0.002539 -6.40849e-05
19.9423 -0.00252042 -6.3382e-05
20.0162 -0.00250181 -6.26805e-05
20.091 -0.00248316 -6.19801e-05
20.1669 -0.00246446 -6.12805e-05
20.244 -0.0024457 -6.05813e-05
20.3222 -0.00242687 -5.98822e-05
20.4016 -0.00240795 -5.91827e-05
20.4825 -0.00238894 -5.84822e-05
20.5648 -0.00236981 -5.77804e-05
20.6487 -0.00235055 -5.70765e-05
20.7344 -0.00233113 -5.63699e-05
20.8219 -0.00231153 -5.56597e-05
20.9115 -0.00229172 -5.4945e-05
21.0034 -0.00227167 -5.42246e-05
21.0979 -0.00225133 -5.34972e-05
21.1952 -0.00223065 -5.2761e-05
21.2959 -0.00220957 -5.20141e-05
21.4004 -0.002188 -5.12537e-05
21.5093 -0.00216584 -5.04762e-05
21.6237 -0.00214294 -4.9677e-05
21.7448 -0.00211909 -4.8849e-05
21.8747 -0.00209396 -4.79818e-05
22.0165 -0.00206701 -4.70576e-05
22.1768 -0.00203718 -4.60417e-05
22.3723 -0.00200167 -4.4842e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1Classic/GAp_FRG.txt <==
-22.3723 -0.00200175 4.48451e-05
-22.1768 -0.00203726 4.60449e-05
-22.0165 -0.00206709 4.70608e-05
-21.8747 -0.00209404 4.79851e-05
-21.7448 -0.00211917 4.88524e-05
-21.6237 -0.00214302 4.96804e-05
-21.5093 -0.00216592 5.04797e-05
-21.4004 -0.00218808 5.12573e-05
-21.2959 -0.00220965 5.20178e-05
-21.1952 -0.00223073 5.27648e-05
-21.0979 -0.00225141 5.3501e-05
-21.0034 -0.00227175 5.42286e-05
-20.9115 -0.00229181 5.4949e-05
-20.8219 -0.00231162 5.56638e-05
-20.7344 -0.00233122 5.63741e-05
-20.6487 -0.00235064 5.70808e-05
-20.5648 -0.00236991 5.77847e-05
-20.4825 -0.00238904 5.84867e-05
-20.4016 -0.00240805 5.91872e-05
-20.3222 -0.00242697 5.98868e-05
-20.244 -0.0024458 6.0586e-05
-20.1669 -0.00246456 6.12853e-05
-20.091 -0.00248326 6.1985e-05
-20.0162 -0.00250191 6.26855e-05
-19.9423 -0.00252052 6.3387e-05
-19.8694 -0.0025391 6.40901e-05
-19.7974 -0.00255766 6.47947e-05
-19.7262 -0.0025762 6.55014e-05
-19.6558 -0.00259473 6.62102e-05
-19.5862 -0.00261325 6.69214e-05
-19.5173 -0.00263178 6.76352e-05
-19.4491 -0.00265031 6.83519e-05
-19.3816 -0.00266886 6.90715e-05
-19.3147 -0.00268742 6.97943e-05
-19.2484 -0.002706 7.05204e-05
-19.1828 -0.00272461 7.12501e-05
-19.1177 -0.00274325 7.19834e-05
-19.0531 -0.00276192 7.27205e-05
-18.9891 -0.00278063 7.34616e-05
-18.9255 -0.00279938 7.42068e-05
-18.8625 -0.00281817 7.49562e-05
-18.8 -0.002837 7.571e-05
-18.7379 -0.00285589 7.64682e-05
-18.6762 -0.00287483 7.72311e-05
-18.615 -0.00289382 7.79988e-05
-18.5542 -0.00291287 7.87713e-05
-18.4938 -0.00293198 7.95488e-05
-18.4338 -0.00295115 8.03314e-05
-18.3742 -0.00297038 8.11193e-05
-18.3149 -0.00298969 8.19125e-05
-18.256 -0.00300906 8.27111e-05
-18.1975 -0.00302851 8.35153e-05
-18.1393 -0.00304803 8.43251e-05
-18.0815 -0.00306762 8.51408e-05
-18.0239 -0.00308729 8.59623e-05
-17.9667 -0.00310705 8.67899e-05
-17.9098 -0.00312688 8.76236e-05
-17.8532 -0.0031468 8.84635e-05
-17.7969 -0.00316681 8.93097e-05
-17.7408 -0.0031869 9.01624e-05
-17.6851 -0.00320709 9.10216e-05
-17.6296 -0.00322736 9.18875e-05
-17.5744 -0.00324773 9.27601e-05
-17.5195 -0.0032682 9.36396e-05
-17.4648 -0.00328876 9.45261e-05
-17.4104 -0.00330942 9.54197e-05
-17.3562 -0.00333018 9.63205e-05
-17.3022 -0.00335105 9.72286e-05
-17.2485 -0.00337202 9.81442e-05
-17.195 -0.00339309 9.90673e-05
-17.1418 -0.00341428 9.9998e-05
-17.0887 -0.00343557 0.000100936
-17.0359 -0.00345698 0.000101883
-16.9833 -0.0034785 0.000102837
-16.9309 -0.00350013 0.0001038
-16.8787 -0.00352188 0.00010477
-16.8268 -0.00354375 0.000105749
-16.775 -0.00356574 0.000106737
-16.7234 -0.00358785 0.000107733
-16.672 -0.00361008 0.000108738
-16.6208 -0.00363245 0.000109751
-16.5697 -0.00365493 0.000110774
-16.5189 -0.00367755 0.000111805
-16.4682 -0.0037003 0.000112846
-16.4177 -0.00372317 0.000113896
-16.3674 -0.00374619 0.000114956
-16.3172 -0.00376934 0.000116025
-16.2672 -0.00379262 0.000117104
-16.2174 -0.00381605 0.000118192
-16.1677 -0.00383962 0.000119291
-16.1182 -0.00386333 0.000120399
-16.0689 -0.00388718 0.000121518
-16.0197 -0.00391118 0.000122648
-15.9706 -0.00393533 0.000123788
-15.9217 -0.00395964 0.000124938
-15.873 -0.00398409 0.0001261
-15.8243 -0.00400869 0.000127272
-15.7759 -0.00403346 0.000128455
-15.7276 -0.00405838 0.00012965
-15.6794 -0.00408346 0.000130856
-15.6313 -0.0041087 0.000132074
-15.5834 -0.0041341 0.000133303
-15.5356 -0.00415967 0.000134544
-15.488 -0.00418541 0.000135797
-15.4404 -0.00421132 0.000137063
-15.393 -0.0042374 0.00013834
-15.3458 -0.00426365 0.000139631
-15.2986 -0.00429008 0.000140934
-15.2516 -0.00431668 0.000142249
-15.2047 -0.00434347 0.000143578
-15.1579 -0.00437043 0.00014492
-15.1112 -0.00439758 0.000146276
-15.0647 -0.00442492 0.000147645
-15.0182 -0.00445244 0.000149028
-14.9719 -0.00448016 0.000150424
-14.9257 -0.00450806 0.000151835
-14.8796 -0.00453617 0.00015326
-14.8336 -0.00456446 0.0001547
-14.7877 -0.00459296 0.000156154
-14.7419 -0.00462166 0.000157623
-14.6962 -0.00465056 0.000159108
-14.6506 -0.00467967 0.000160607
-14.6052 -0.00470899 0.000162123
-14.5598 -0.00473852 0.000163653
-14.5145 -0.00476826 0.0001652
-14.4693 -0.00479822 0.000166763
-14.4243 -0.00482839 0.000168343
-14.3793 -0.00485879 0.000169939
-14.3344 -0.00488941 0.000171552
-14.2896 -0.00492025 0.000173182
-14.2449 -0.00495132 0.000174829
-14.2003 -0.00498263 0.000176494
-14.1558 -0.00501417 0.000178176
-14.1113 -0.00504594 0.000179877
-14.067 -0.00507795 0.000181596
-14.0227 -0.00511021 0.000183333
-13.9786 -0.00514271 0.000185089
-13.9345 -0.00517546 0.000186865
-13.8905 -0.00520845 0.000188659
-13.8466 -0.00524171 0.000190474
-13.8028 -0.00527521 0.000192308
-13.759 -0.00530898 0.000194162
-13.7153 -0.00534301 0.000196037
-13.6718 -0.0053773 0.000197932
-13.6283 -0.00541186 0.000199849
-13.5848 -0.00544669 0.000201787
-13.5415 -0.0054818 0.000203746
-13.4982 -0.00551719 0.000205728
-13.455 -0.00555285 0.000207731
-13.4119 -0.0055888 0.000209758
-13.3689 -0.00562504 0.000211807
-13.3259 -0.00566157 0.000213879
-13.283 -0.00569839 0.000215975
-13.2402 -0.00573551 0.000218095
-13.1974 -0.00577294 0.000220239
-13.1547 -0.00581066 0.000222408
-13.1121 -0.0058487 0.000224602
-13.0696 -0.00588705 0.000226821
-13.0271 -0.00592571 0.000229066
-12.9847 -0.00596469 0.000231337
-12.9424 -0.006004 0.000233634
-12.9001 -0.00604363 0.000235958
-12.8579 -0.0060836 0.00023831
-12.8158 -0.0061239 0.000240689
-12.7737 -0.00616454 0.000243096
-12.7317 -0.00620552 0.000245532
-12.6898 -0.00624685 0.000247997
-12.6479 -0.00628853 0.000250491
-12.6061 -0.00633057 0.000253015
-12.5643 -0.00637297 0.000255569
-12.5226 -0.00641573 0.000258154
-12.481 -0.00645886 0.00026077
-12.4394 -0.00650237 0.000263417
-12.3979 -0.00654625 0.000266097
-12.3565 -0.00659052 0.00026881
-12.3151 -0.00663517 0.000271555
-12.2738 -0.00668022 0.000274335
-12.2325 -0.00672566 0.000277148
-12.1913 -0.00677151 0.000279996
-12.1501 -0.00681776 0.00028288
-12.109 -0.00686443 0.000285799
-12.068 -0.00691151 0.000288755
-12.027 -0.00695902 0.000291747
-11.986 -0.00700695 0.000294777
-11.9452 -0.00705532 0.000297845
-11.9043 -0.00710412 0.000300952
-11.8636 -0.00715337 0.000304098
-11.8228 -0.00720307 0.000307284
-11.7822 -0.00725323 0.000310511
-11.7415 -0.00730385 0.000313779
-11.701 -0.00735493 0.000317088
-11.6605 -0.00740649 0.000320441
-11.62 -0.00745853 0.000323836
-11.5796 -0.00751105 0.000327276
-11.5392 -0.00756407 0.00033076
-11.4989 -0.00761759 0.00033429
-11.4587 -0.00767161 0.000337865
-11.4184 -0.00772614 0.000341488
-11.3783 -0.00778119 0.000345159
-11.3381 -0.00783677 0.000348877
-11.2981 -0.00789287 0.000352645
-11.2581 -0.00794952 0.000356464
-11.2181 -0.00800671 0.000360333
-11.1781 -0.00806446 0.000364254
-11.1383 -0.00812277 0.000368227
-11.0984 -0.00818165 0.000372254
-11.0586 -0.0082411 0.000376335
-11.0189 -0.00830114 0.000380472
-10.9792 -0.00836176 0.000384665
-10.9395 -0.00842299 0.000388916
-10.8999 -0.00848483 0.000393224
-10.8603 -0.00854728 0.000397592
-10.8208 -0.00861036 0.00040202
-10.7813 -0.00867407 0.00040651
-10.7418 -0.00873843 0.000411062
-10.7024 -0.00880343 0.000415677
-10.6631 -0.0088691 0.000420357
-10.6238 -0.00893543 0.000425103
-10.5845 -0.00900244 0.000429915
-10.5452 -0.00907015 0.000434796
-10.506 -0.00913855 0.000439745
-10.4669 -0.00920765 0.000444766
-10.4278 -0.00927748 0.000449857
-10.3887 -0.00934803 0.000455022
-10.3496 -0.00941932 0.000460262
-10.3106 -0.00949136 0.000465577
-10.2717 -0.00956416 0.000470969
-10.2328 -0.00963773 0.000476439
-10.1939 -0.00971208 0.00048199
-10.155 -0.00978722 0.000487622
-10.1162 -0.00986317 0.000493336
-10.0774 -0.00993994 0.000499135
-10.0387 -0.0100175 0.00050502
-10 -0.010096 0.000510993
-9.96134 -0.0101753 0.000517054
-9.92271 -0.0102554 0.000523207
-9.88412 -0.0103364 0.000529452
-9.84557 -0.0104184 0.000535792
-9.80704 -0.0105012 0.000542227
-9.76856 -0.0105849 0.000548761
-9.73011 -0.0106696 0.000555394
-9.69169 -0.0107552 0.000562129
-9.65331 -0.0108418 0.000568967
-9.61496 -0.0109294 0.000575911
-9.57664 -0.0110179 0.000582963
-9.53836 -0.0111075 0.000590125
-9.50011 -0.0111981 0.000597399
-9.46189 -0.0112897 0.000604787
-9.42371 -0.0113824 0.000612291
-9.38556 -0.0114761 0.000619914
-9.34744 -0.0115709 0.000627657
-9.30935 -0.0116669 0.000635525
-9.2713 -0.0117639 0.000643518
-9.23327 -0.0118621 0.00065164
-9.19528 -0.0119614 0.000659893
-9.15732 -0.012062 0.000668279
-9.11939 -0.0121637 0.000676802
-9.08149 -0.0122666 0.000685464
-9.04362 -0.0123708 0.000694268
-9.00578 -0.0124762 0.000703218
-8.96797 -0.0125829 0.000712315
-8.93019 -0.0126909 0.000721563
-8.89244 -0.0128002 0.000730965
-8.85471 -0.0129108 0.000740525
-8.81702 -0.0130228 0.000750245
-8.77936 -0.0131362 0.00076013
-8.74172 -0.013251 0.000770181
-8.70412 -0.0133672 0.000780405
-8.66654 -0.0134849 0.000790802
-8.62899 -0.013604 0.000801379
-8.59146 -0.0137247 0.000812137
-8.55397 -0.0138469 0.000823082
-8.5165 -0.0139706 0.000834217
-8.47906 -0.0140959 0.000845547
-8.44165 -0.0142229 0.000857075
-8.40426 -0.0143514 0.000868807
-8.3669 -0.0144817 0.000880745
-8.32956 -0.0146136 0.000892897
-8.29226 -0.0147473 0.000905264
-8.25497 -0.0148827 0.000917854
-8.21772 -0.0150199 0.00093067
-8.18049 -0.0151589 0.000943718
-8.14328 -0.0152998 0.000957002
-8.1061 -0.0154425 0.00097053
-8.06895 -0.0155872 0.000984304
-8.03182 -0.0157338 0.000998333
-7.99471 -0.0158824 0.00101262
-7.95763 -0.0160331 0.00102717
-7.92058 -0.0161858 0.001042
-7.88355 -0.0163406 0.0010571
-7.84654 -0.0164975 0.00107249
-7.80955 -0.0166567 0.00108817
-7.77259 -0.016818 0.00110414
-7.73566 -0.0169816 0.00112042
-7.69874 -0.0171476 0.00113702
-7.66185 -0.0173158 0.00115393
-7.62498 -0.0174865 0.00117117
-7.58814 -0.0176596 0.00118875
-7.55132 -0.0178352 0.00120667
-7.51452 -0.0180134 0.00122494
-7.47774 -0.0181941 0.00124358
-7.44099 -0.0183775 0.00126258
-7.40425 -0.0185635 0.00128197
-7.36754 -0.0187523 0.00130174
-7.33085 -0.0189439 0.00132191
-7.29418 -0.0191383 0.00134249
-7.25754 -0.0193357 0.00136349
-7.22091 -0.019536 0.00138492
-7.18431 -0.0197394 0.00140679
-7.14772 -0.0199459 0.00142912
-7.11116 -0.0201555 0.00145191
-7.07462 -0.0203683 0.00147518
-7.0381 -0.0205844 0.00149893
-7.00159 -0.0208039 0.00152319
-6.96511 -0.0210268 0.00154797
-6.92865 -0.0212532 0.00157327
-6.89221 -0.0214832 0.00159912
-6.85579 -0.0217168 0.00162554
-6.81938 -0.0219542 0.00165252
-6.783 -0.0221953 0.0016801
-6.74664 -0.0224404 0.00170828
-6.71029 -0.0226894 0.00173708
-6.67397 -0.0229425 0.00176653
-6.63766 -0.0231998 0.00179664
-6.60137 -0.0234613 0.00182742
-6.5651 -0.0237271 0.0018589
-6.52885 -0.0239974 0.0018911
-6.49262 -0.0242722 0.00192404
-6.4564 -0.0245516 0.00195773
-6.42021 -0.0248358 0.00199221
-6.38403 -0.0251249 0.00202749
-6.34786 -0.0254189 0.00206359
-6.31172 -0.025718 0.00210055
-6.27559 -0.0260223 0.00213839
-6.23949 -0.026332 0.00217713
-6.20339 -0.0266471 0.0022168
-6.16732 -0.0269677 0.00225743
-6.13126 -0.0272941 0.00229905
-6.09522 -0.0276263 0.00234169
-6.05919 -0.0279646 0.00238538
-6.02319 -0.0283089 0.00243015
-5.9872 -0.0286596 0.00247604
-5.95122 -0.0290167 0.00252308
-5.91526 -0.0293804 0.00257132
-5.87932 -0.0297509 0.00262077
-5.84339 -0.0301283 0.0026715
-5.80748 -0.0305129 0.00272354
-5.77158 -0.0309047 0.00277692
-5.7357 -0.0313041 0.00283171
-5.69984 -0.0317111 0.00288793
-5.66399 -0.032126 0.00294565
-5.62815 -0.032549 0.00300491
-5.59233 -0.0329803 0.00306576
-5.55653 -0.0334201 0.00312826
-5.52074 -0.0338687 0.00319247
-5.48497 -0.0343262 0.00325844
-5.4492 -0.034793 0.00332624
-5.41346 -0.0352693 0.00339592
-5.37773 -0.0357553 0.00346757
-5.34201 -0.0362514 0.00354124
-5.30631 -0.0367577 0.00361701
-5.27062 -0.0372747 0.00369497
-5.23494 -0.0378025 0.00377517
-5.19928 -0.0383415 0.00385772
-5.16363 -0.0388921 0.00394269
-5.128 -0.0394545 0.00403018
-5.09237 -0.0400291 0.00412028
-5.05677 -0.0406163 0.00421309
-5.02117 -0.0412164 0.00430872
-4.98559 -0.0418299 0.00440727
-4.95002 -0.0424571 0.00450886
-4.91446 -0.0430985 0.00461362
-4.87892 -0.0437544 0.00472165
-4.84339 -0.0444254 0.0048331
-4.80787 -0.0451119 0.0049481
-4.77237 -0.0458144 0.00506681
-4.73687 -0.0465335 0.00518936
-4.70139 -0.0472695 0.00531594
-4.66592 -0.0480232 0.00544669
-4.63046 -0.048795 0.0055818
-4.59502 -0.0495856 0.00572146
-4.55958 -0.0503956 0.00586587
-4.52416 -0.0512256 0.00601524
-4.48875 -0.0520763 0.00616978
-4.45335 -0.0529485 0.00632972
-4.41797 -0.0538428 0.00649532
-4.38259 -0.05476 0.00666683
-4.34722 -0.0557009 0.00684453
-4.31187 -0.0566665 0.0070287
-4.27653 -0.0576574 0.00721967
-4.24119 -0.0586747 0.00741773
-4.20587 -0.0597193 0.00762326
-4.17056 -0.0607923 0.00783661
-4.13526 -0.0618945 0.00805817
-4.09997 -0.0630272 0.00828835
-4.06469 -0.0641915 0.0085276
-4.02942 -0.0653886 0.00877637
-3.99416 -0.0666197 0.00903516
-3.95891 -0.0678861 0.00930449
-3.92367 -0.0691893 0.00958493
-3.88844 -0.0705306 0.00987705
-3.85322 -0.0719116 0.0101815
-3.81801 -0.0733338 0.010499
-3.7828 -0.0747989 0.0108301
-3.74761 -0.0763086 0.0111757
-3.71243 -0.0778648 0.0115366
-3.67726 -0.0794694 0.0119136
-3.64209 -0.0811244 0.0123076
-3.60694 -0.0828318 0.0127195
-3.57179 -0.0845941 0.0131505
-3.53665 -0.0864134 0.0136015
-3.50152 -0.0882923 0.0140737
-3.4664 -0.0902335 0.0145683
-3.43129 -0.0922397 0.0150866
-3.39619 -0.0943138 0.01563
-3.36109 -0.0964592 0.0161999
-3.32601 -0.098679 0.0167978
-3.29093 -0.100977 0.0174256
-3.25586 -0.103357 0.0180848
-3.2208 -0.105823 0.0187776
-3.18574 -0.108379 0.0195061
-3.1507 -0.111031 0.0202725
-3.11566 -0.113782 0.0210794
-3.08063 -0.11664 0.0219297
-3.0456 -0.119608 0.0228264
-3.01059 -0.122694 0.0237728
-2.97558 -0.125904 0.0247728
-2.94058 -0.129245 0.0258305
-2.90558 -0.132725 0.0269503
-2.87059 -0.136351 0.0281374
-2.83561 -0.140132 0.0293971
-2.80064 -0.144078 0.0307356
-2.76567 -0.148197 0.0321594
-2.73071 -0.152501 0.0336758
-2.69576 -0.157001 0.035293
-2.66081 -0.161708 0.0370199
-2.62587 -0.166637 0.0388663
-2.59094 -0.171801 0.0408432
-2.55601 -0.177215 0.0429628
-2.52109 -0.182897 0.0452387
-2.48617 -0.188862 0.0476859
-2.45126 -0.195133 0.0503216
-2.41636 -0.201728 0.0531647
-2.38146 -0.208671 0.0562368
-2.34657 -0.215987 0.0595619
-2.31168 -0.223702 0.0631676
-2.2768 -0.231846 0.0670848
-2.24192 -0.240451 0.071349
-2.20705 -0.249551 0.0760002
-2.17219 -0.259183 0.081085
-2.13733 -0.26939 0.0866559
-2.10247 -0.280215 0.0927744
-2.06762 -0.291707 0.0995105
-2.03278 -0.303917 0.106946
-1.99794 -0.316903 0.115177
-1.9631 -0.330724 0.124313
-1.92827 -0.345446 0.134486
-1.89345 -0.361136 0.145848
-1.85862 -0.377865 0.15858
-1.82381 -0.395706 0.172898
-1.78899 -0.41473 0.189057
-1.75419 -0.435005 0.207363
-1.71938 -0.456589 0.22818
-1.68458 -0.479521 0.251951
-1.64979 -0.503811 0.279206
-1.61499 -0.529416 0.310587
-1.58021 -0.556222 0.346867
-1.54542 -0.583989 0.388979
-1.51064 -0.612303 0.438039
-1.47586 -0.640476 0.495374
-1.44109 -0.667429 0.562517
-1.40632 -0.691501 0.641194
-1.37155 -0.710219 0.733213
-1.33679 -0.719983 0.84024
-1.30203 -0.715763 0.963348
-1.26727 -0.690861 1.10222
-1.23251 -0.637074 1.25396
-1.19776 -0.545621 1.41159
-1.16301 -0.409418 1.5628
-1.12827 -0.226645 1.6902
-1.09352 -0.00452479 1.77437
-1.05878 0.239463 1.79993
-1.02405 0.48119 1.76177
-0.989309 0.697369 1.66739
-0.954576 0.872518 1.53345
-0.919844 1.00141 1.37918
-0.885115 1.08713 1.22099
-0.850388 1.13716 1.07001
-0.815663 1.16017 0.932349
-0.78094 1.16401 0.810351
-0.746219 1.15501 0.704074
-0.711499 1.1379 0.612363
-0.676781 1.11606 0.533549
-0.642065 1.09182 0.465866
-0.60735 1.06676 0.407635
-0.572637 1.04191 0.357366
-0.537925 1.01792 0.313766
-0.503214 0.995204 0.275748
-0.468504 0.973999 0.242391
-0.433796 0.954426 0.212935
-0.399089 0.936539 0.186739
-0.364382 0.920341 0.163273
-0.329676 0.905812 0.142086
-0.294972 0.892913 0.122805
-0.260267 0.881599 0.105107
-0.225564 0.871822 0.0887206
-0.190861 0.863536 0.0734043
-0.156158 0.856699 0.0589536
-0.121456 0.851275 0.0451795
-0.0867541 0.847234 0.0319178
-0.0520524 0.844552 0.0190101
-0.0173508 0.843216 0.00631413
0.0173508 0.843216 -0.00631413
0.0520524 0.844552 -0.0190101
0.0867541 0.847234 -0.0319178
0.121456 0.851275 -0.0451795
0.156158 0.856699 -0.0589536
0.190861 0.863536 -0.0734043
0.225564 0.871822 -0.0887206
0.260267 0.881599 -0.105107
0.294972 0.892913 -0.122805
0.329676 0.905812 -0.142086
0.364382 0.920341 -0.163273
0.399089 0.936539 -0.186739
0.433796 0.954426 -0.212935
0.468504 0.973999 -0.242391
0.503214 0.995204 -0.275748
0.537925 1.01792 -0.313766
0.572637 1.04191 -0.357366
0.60735 1.06676 -0.407635
0.642065 1.09182 -0.465866
0.676781 1.11606 -0.533549
0.711499 1.1379 -0.612363
0.746219 1.15501 -0.704074
0.78094 1.16401 -0.810351
0.815663 1.16017 -0.932349
0.850388 1.13716 -1.07001
0.885115 1.08713 -1.22099
0.919844 1.00141 -1.37918
0.954576 0.872518 -1.53345
0.989309 0.697369 -1.66739
1.02405 0.48119 -1.76177
1.05878 0.239463 -1.79993
1.09352 -0.00452479 -1.77437
1.12827 -0.226645 -1.6902
1.16301 -0.409418 -1.5628
1.19776 -0.545621 -1.41159
1.23251 -0.637074 -1.25396
1.26727 -0.690861 -1.10222
1.30203 -0.715763 -0.963348
1.33679 -0.719983 -0.84024
1.37155 -0.710219 -0.733213
1.40632 -0.691501 -0.641194
1.44109 -0.667429 -0.562517
1.47586 -0.640476 -0.495374
1.51064 -0.612303 -0.438039
1.54542 -0.583989 -0.388979
1.58021 -0.556222 -0.346867
1.61499 -0.529416 -0.310587
1.64979 -0.503811 -0.279206
1.68458 -0.479521 -0.251951
1.71938 -0.456589 -0.22818
1.75419 -0.435005 -0.207363
1.78899 -0.41473 -0.189057
1.82381 -0.395706 -0.172898
1.85862 -0.377865 -0.15858
1.89345 -0.361136 -0.145848
1.92827 -0.345446 -0.134486
1.9631 -0.330724 -0.124313
1.99794 -0.316903 -0.115177
2.03278 -0.303917 -0.106946
2.06762 -0.291707 -0.0995105
2.10247 -0.280215 -0.0927744
2.13733 -0.26939 -0.0866559
2.17219 -0.259183 -0.081085
2.20705 -0.249551 -0.0760002
2.24192 -0.240451 -0.071349
2.2768 -0.231846 -0.0670848
2.31168 -0.223702 -0.0631676
2.34657 -0.215987 -0.0595619
2.38146 -0.208671 -0.0562368
2.41636 -0.201728 -0.0531647
2.45126 -0.195133 -0.0503216
2.48617 -0.188862 -0.0476859
2.52109 -0.182897 -0.0452387
2.55601 -0.177215 -0.0429628
2.59094 -0.171801 -0.0408432
2.62587 -0.166637 -0.0388663
2.66081 -0.161708 -0.0370199
2.69576 -0.157001 -0.035293
2.73071 -0.152501 -0.0336758
2.76567 -0.148197 -0.0321594
2.80064 -0.144078 -0.0307356
2.83561 -0.140132 -0.0293971
2.87059 -0.136351 -0.0281374
2.90558 -0.132725 -0.0269503
2.94058 -0.129245 -0.0258305
2.97558 -0.125904 -0.0247728
3.01059 -0.122694 -0.0237728
3.0456 -0.119608 -0.0228264
3.08063 -0.11664 -0.0219297
3.11566 -0.113782 -0.0210794
3.1507 -0.111031 -0.0202725
3.18574 -0.108379 -0.0195061
3.2208 -0.105823 -0.0187776
3.25586 -0.103357 -0.0180848
3.29093 -0.100977 -0.0174256
3.32601 -0.098679 -0.0167978
3.36109 -0.0964592 -0.0161999
3.39619 -0.0943138 -0.01563
3.43129 -0.0922397 -0.0150866
3.4664 -0.0902335 -0.0145683
3.50152 -0.0882923 -0.0140737
3.53665 -0.0864134 -0.0136015
3.57179 -0.0845941 -0.0131505
3.60694 -0.0828318 -0.0127195
3.64209 -0.0811244 -0.0123076
3.67726 -0.0794694 -0.0119136
3.71243 -0.0778648 -0.0115366
3.74761 -0.0763086 -0.0111757
3.7828 -0.0747989 -0.0108301
3.81801 -0.0733338 -0.010499
3.85322 -0.0719116 -0.0101815
3.88844 -0.0705306 -0.00987705
3.92367 -0.0691893 -0.00958493
3.95891 -0.0678861 -0.00930449
3.99416 -0.0666197 -0.00903516
4.02942 -0.0653886 -0.00877637
4.06469 -0.0641915 -0.0085276
4.09997 -0.0630272 -0.00828835
4.13526 -0.0618945 -0.00805817
4.17056 -0.0607923 -0.00783661
4.20587 -0.0597193 -0.00762326
4.24119 -0.0586747 -0.00741773
4.27653 -0.0576574 -0.00721967
4.31187 -0.0566665 -0.0070287
4.34722 -0.0557009 -0.00684453
4.38259 -0.05476 -0.00666683
4.41797 -0.0538428 -0.00649532
4.45335 -0.0529485 -0.00632972
4.48875 -0.0520763 -0.00616978
4.52416 -0.0512256 -0.00601524
4.55958 -0.0503956 -0.00586587
4.59502 -0.0495856 -0.00572146
4.63046 -0.048795 -0.0055818
4.66592 -0.0480232 -0.00544669
4.70139 -0.0472695 -0.00531594
4.73687 -0.0465335 -0.00518936
4.77237 -0.0458144 -0.00506681
4.80787 -0.0451119 -0.0049481
4.84339 -0.0444254 -0.0048331
4.87892 -0.0437544 -0.00472165
4.91446 -0.0430985 -0.00461362
4.95002 -0.0424571 -0.00450886
4.98559 -0.0418299 -0.00440727
5.02117 -0.0412164 -0.00430872
5.05677 -0.0406163 -0.00421309
5.09237 -0.0400291 -0.00412028
5.128 -0.0394545 -0.00403018
5.16363 -0.0388921 -0.00394269
5.19928 -0.0383415 -0.00385772
5.23494 -0.0378025 -0.00377517
5.27062 -0.0372747 -0.00369497
5.30631 -0.0367577 -0.00361701
5.34201 -0.0362514 -0.00354124
5.37773 -0.0357553 -0.00346757
5.41346 -0.0352693 -0.00339592
5.4492 -0.034793 -0.00332624
5.48497 -0.0343262 -0.00325844
5.52074 -0.0338687 -0.00319247
5.55653 -0.0334201 -0.00312826
5.59233 -0.0329803 -0.00306576
5.62815 -0.032549 -0.00300491
5.66399 -0.032126 -0.00294565
5.69984 -0.0317111 -0.00288793
5.7357 -0.0313041 -0.00283171
5.77158 -0.0309047 -0.00277692
5.80748 -0.0305129 -0.00272354
5.84339 -0.0301283 -0.0026715
5.87932 -0.0297509 -0.00262077
5.91526 -0.0293804 -0.00257132
5.95122 -0.0290167 -0.00252308
5.9872 -0.0286596 -0.00247604
6.02319 -0.0283089 -0.00243015
6.05919 -0.0279646 -0.00238538
6.09522 -0.0276263 -0.00234169
6.13126 -0.0272941 -0.00229905
6.16732 -0.0269677 -0.00225743
6.20339 -0.0266471 -0.0022168
6.23949 -0.026332 -0.00217713
6.27559 -0.0260223 -0.00213839
6.31172 -0.025718 -0.00210055
6.34786 -0.0254189 -0.00206359
6.38403 -0.0251249 -0.00202749
6.42021 -0.0248358 -0.00199221
6.4564 -0.0245516 -0.00195773
6.49262 -0.0242722 -0.00192404
6.52885 -0.0239974 -0.0018911
6.5651 -0.0237271 -0.0018589
6.60137 -0.0234613 -0.00182742
6.63766 -0.0231998 -0.00179664
6.67397 -0.0229425 -0.00176653
6.71029 -0.0226894 -0.00173708
6.74664 -0.0224404 -0.00170828
6.783 -0.0221953 -0.0016801
6.81938 -0.0219542 -0.00165252
6.85579 -0.0217168 -0.00162554
6.89221 -0.0214832 -0.00159912
6.92865 -0.0212532 -0.00157327
6.96511 -0.0210268 -0.00154797
7.00159 -0.0208039 -0.00152319
7.0381 -0.0205844 -0.00149893
7.07462 -0.0203683 -0.00147518
7.11116 -0.0201555 -0.00145191
7.14772 -0.0199459 -0.00142912
7.18431 -0.0197394 -0.00140679
7.22091 -0.019536 -0.00138492
7.25754 -0.0193357 -0.00136349
7.29418 -0.0191383 -0.00134249
7.33085 -0.0189439 -0.00132191
7.36754 -0.0187523 -0.00130174
7.40425 -0.0185635 -0.00128197
7.44099 -0.0183775 -0.00126258
7.47774 -0.0181941 -0.00124358
7.51452 -0.0180134 -0.00122494
7.55132 -0.0178352 -0.00120667
7.58814 -0.0176596 -0.00118875
7.62498 -0.0174865 -0.00117117
7.66185 -0.0173158 -0.00115393
7.69874 -0.0171476 -0.00113702
7.73566 -0.0169816 -0.00112042
7.77259 -0.016818 -0.00110414
7.80955 -0.0166567 -0.00108817
7.84654 -0.0164975 -0.00107249
7.88355 -0.0163406 -0.0010571
7.92058 -0.0161858 -0.001042
7.95763 -0.0160331 -0.00102717
7.99471 -0.0158824 -0.00101262
8.03182 -0.0157338 -0.000998333
8.06895 -0.0155872 -0.000984304
8.1061 -0.0154425 -0.00097053
8.14328 -0.0152998 -0.000957002
8.18049 -0.0151589 -0.000943718
8.21772 -0.0150199 -0.00093067
8.25497 -0.0148827 -0.000917854
8.29226 -0.0147473 -0.000905264
8.32956 -0.0146136 -0.000892897
8.3669 -0.0144817 -0.000880745
8.40426 -0.0143514 -0.000868807
8.44165 -0.0142229 -0.000857075
8.47906 -0.0140959 -0.000845547
8.5165 -0.0139706 -0.000834217
8.55397 -0.0138469 -0.000823082
8.59146 -0.0137247 -0.000812137
8.62899 -0.013604 -0.000801379
8.66654 -0.0134849 -0.000790802
8.70412 -0.0133672 -0.000780405
8.74172 -0.013251 -0.000770181
8.77936 -0.0131362 -0.00076013
8.81702 -0.0130228 -0.000750245
8.85471 -0.0129108 -0.000740525
8.89244 -0.0128002 -0.000730965
8.93019 -0.0126909 -0.000721563
8.96797 -0.0125829 -0.000712315
9.00578 -0.0124762 -0.000703218
9.04362 -0.0123708 -0.000694268
9.08149 -0.0122666 -0.000685464
9.11939 -0.0121637 -0.000676802
9.15732 -0.012062 -0.000668279
9.19528 -0.0119614 -0.000659893
9.23327 -0.0118621 -0.00065164
9.2713 -0.0117639 -0.000643518
9.30935 -0.0116669 -0.000635525
9.34744 -0.0115709 -0.000627657
9.38556 -0.0114761 -0.000619914
9.42371 -0.0113824 -0.000612291
9.46189 -0.0112897 -0.000604787
9.50011 -0.0111981 -0.000597399
9.53836 -0.0111075 -0.000590125
9.57664 -0.0110179 -0.000582963
9.61496 -0.0109294 -0.000575911
9.65331 -0.0108418 -0.000568967
9.69169 -0.0107552 -0.000562129
9.73011 -0.0106696 -0.000555394
9.76856 -0.0105849 -0.000548761
9.80704 -0.0105012 -0.000542227
9.84557 -0.0104184 -0.000535792
9.88412 -0.0103364 -0.000529452
9.92271 -0.0102554 -0.000523207
9.96134 -0.0101753 -0.000517054
10 -0.010096 -0.000510993
10.0387 -0.0100175 -0.00050502
10.0774 -0.00993994 -0.000499135
10.1162 -0.00986317 -0.000493336
10.155 -0.00978722 -0.000487622
10.1939 -0.00971208 -0.00048199
10.2328 -0.00963773 -0.000476439
10.2717 -0.00956416 -0.000470969
10.3106 -0.00949136 -0.000465577
10.3496 -0.00941932 -0.000460262
10.3887 -0.00934803 -0.000455022
10.4278 -0.00927748 -0.000449857
10.4669 -0.00920765 -0.000444766
10.506 -0.00913855 -0.000439745
10.5452 -0.00907015 -0.000434796
10.5845 -0.00900244 -0.000429915
10.6238 -0.00893543 -0.000425103
10.6631 -0.0088691 -0.000420357
10.7024 -0.00880343 -0.000415677
10.7418 -0.00873843 -0.000411062
10.7813 -0.00867407 -0.00040651
10.8208 -0.00861036 -0.00040202
10.8603 -0.00854728 -0.000397592
10.8999 -0.00848483 -0.000393224
10.9395 -0.00842299 -0.000388916
10.9792 -0.00836176 -0.000384665
11.0189 -0.00830114 -0.000380472
11.0586 -0.0082411 -0.000376335
11.0984 -0.00818165 -0.000372254
11.1383 -0.00812277 -0.000368227
11.1781 -0.00806446 -0.000364254
11.2181 -0.00800671 -0.000360333
11.2581 -0.00794952 -0.000356464
11.2981 -0.00789287 -0.000352645
11.3381 -0.00783677 -0.000348877
11.3783 -0.00778119 -0.000345159
11.4184 -0.00772614 -0.000341488
11.4587 -0.00767161 -0.000337865
11.4989 -0.00761759 -0.00033429
11.5392 -0.00756407 -0.00033076
11.5796 -0.00751105 -0.000327276
11.62 -0.00745853 -0.000323836
11.6605 -0.00740649 -0.000320441
11.701 -0.00735493 -0.000317088
11.7415 -0.00730385 -0.000313779
11.7822 -0.00725323 -0.000310511
11.8228 -0.00720307 -0.000307284
11.8636 -0.00715337 -0.000304098
11.9043 -0.00710412 -0.000300952
11.9452 -0.00705532 -0.000297845
11.986 -0.00700695 -0.000294777
12.027 -0.00695902 -0.000291747
12.068 -0.00691151 -0.000288755
12.109 -0.00686443 -0.000285799
12.1501 -0.00681776 -0.00028288
12.1913 -0.00677151 -0.000279996
12.2325 -0.00672566 -0.000277148
12.2738 -0.00668022 -0.000274335
12.3151 -0.00663517 -0.000271555
12.3565 -0.00659052 -0.00026881
12.3979 -0.00654625 -0.000266097
12.4394 -0.00650237 -0.000263417
12.481 -0.00645886 -0.00026077
12.5226 -0.00641573 -0.000258154
12.5643 -0.00637297 -0.000255569
12.6061 -0.00633057 -0.000253015
12.6479 -0.00628853 -0.000250491
12.6898 -0.00624685 -0.000247997
12.7317 -0.00620552 -0.000245532
12.7737 -0.00616454 -0.000243096
12.8158 -0.0061239 -0.000240689
12.8579 -0.0060836 -0.00023831
12.9001 -0.00604363 -0.000235958
12.9424 -0.006004 -0.000233634
12.9847 -0.00596469 -0.000231337
13.0271 -0.00592571 -0.000229066
13.0696 -0.00588705 -0.000226821
13.1121 -0.0058487 -0.000224602
13.1547 -0.00581066 -0.000222408
13.1974 -0.00577294 -0.000220239
13.2402 -0.00573551 -0.000218095
13.283 -0.00569839 -0.000215975
13.3259 -0.00566157 -0.000213879
13.3689 -0.00562504 -0.000211807
13.4119 -0.0055888 -0.000209758
13.455 -0.00555285 -0.000207731
13.4982 -0.00551719 -0.000205728
13.5415 -0.0054818 -0.000203746
13.5848 -0.00544669 -0.000201787
13.6283 -0.00541186 -0.000199849
13.6718 -0.0053773 -0.000197932
13.7153 -0.00534301 -0.000196037
13.759 -0.00530898 -0.000194162
13.8028 -0.00527521 -0.000192308
13.8466 -0.00524171 -0.000190474
13.8905 -0.00520845 -0.000188659
13.9345 -0.00517546 -0.000186865
13.9786 -0.00514271 -0.000185089
14.0227 -0.00511021 -0.000183333
14.067 -0.00507795 -0.000181596
14.1113 -0.00504594 -0.000179877
14.1558 -0.00501417 -0.000178176
14.2003 -0.00498263 -0.000176494
14.2449 -0.00495132 -0.000174829
14.2896 -0.00492025 -0.000173182
14.3344 -0.00488941 -0.000171552
14.3793 -0.00485879 -0.000169939
14.4243 -0.00482839 -0.000168343
14.4693 -0.00479822 -0.000166763
14.5145 -0.00476826 -0.0001652
14.5598 -0.00473852 -0.000163653
14.6052 -0.00470899 -0.000162123
14.6506 -0.00467967 -0.000160607
14.6962 -0.00465056 -0.000159108
14.7419 -0.00462166 -0.000157623
14.7877 -0.00459296 -0.000156154
14.8336 -0.00456446 -0.0001547
14.8796 -0.00453617 -0.00015326
14.9257 -0.00450806 -0.000151835
14.9719 -0.00448016 -0.000150424
15.0182 -0.00445244 -0.000149028
15.0647 -0.00442492 -0.000147645
15.1112 -0.00439758 -0.000146276
15.1579 -0.00437043 -0.00014492
15.2047 -0.00434347 -0.000143578
15.2516 -0.00431668 -0.000142249
15.2986 -0.00429008 -0.000140934
15.3458 -0.00426365 -0.000139631
15.393 -0.0042374 -0.00013834
15.4404 -0.00421132 -0.000137063
15.488 -0.00418541 -0.000135797
15.5356 -0.00415967 -0.000134544
15.5834 -0.0041341 -0.000133303
15.6313 -0.0041087 -0.000132074
15.6794 -0.00408346 -0.000130856
15.7276 -0.00405838 -0.00012965
15.7759 -0.00403346 -0.000128455
15.8243 -0.00400869 -0.000127272
15.873 -0.00398409 -0.0001261
15.9217 -0.00395964 -0.000124938
15.9706 -0.00393533 -0.000123788
16.0197 -0.00391118 -0.000122648
16.0689 -0.00388718 -0.000121518
16.1182 -0.00386333 -0.000120399
16.1677 -0.00383962 -0.000119291
16.2174 -0.00381605 -0.000118192
16.2672 -0.00379262 -0.000117104
16.3172 -0.00376934 -0.000116025
16.3674 -0.00374619 -0.000114956
16.4177 -0.00372317 -0.000113896
16.4682 -0.0037003 -0.000112846
16.5189 -0.00367755 -0.000111805
16.5697 -0.00365493 -0.000110774
16.6208 -0.00363245 -0.000109751
16.672 -0.00361008 -0.000108738
16.7234 -0.00358785 -0.000107733
16.775 -0.00356574 -0.000106737
16.8268 -0.00354375 -0.000105749
16.8787 -0.00352188 -0.00010477
16.9309 -0.00350013 -0.0001038
16.9833 -0.0034785 -0.000102837
17.0359 -0.00345698 -0.000101883
17.0887 -0.00343557 -0.000100936
17.1418 -0.00341428 -9.9998e-05
17.195 -0.00339309 -9.90673e-05
17.2485 -0.00337202 -9.81442e-05
17.3022 -0.00335105 -9.72286e-05
17.3562 -0.00333018 -9.63205e-05
17.4104 -0.00330942 -9.54197e-05
17.4648 -0.00328876 -9.45261e-05
17.5195 -0.0032682 -9.36396e-05
17.5744 -0.00324773 -9.27601e-05
17.6296 -0.00322736 -9.18875e-05
17.6851 -0.00320709 -9.10216e-05
17.7408 -0.0031869 -9.01624e-05
17.7969 -0.00316681 -8.93097e-05
17.8532 -0.0031468 -8.84635e-05
17.9098 -0.00312688 -8.76236e-05
17.9667 -0.00310705 -8.67899e-05
18.0239 -0.00308729 -8.59623e-05
18.0815 -0.00306762 -8.51408e-05
18.1393 -0.00304803 -8.43251e-05
18.1975 -0.00302851 -8.35153e-05
18.256 -0.00300906 -8.27111e-05
18.3149 -0.00298969 -8.19125e-05
18.3742 -0.00297038 -8.11193e-05
18.4338 -0.00295115 -8.03314e-05
18.4938 -0.00293198 -7.95488e-05
18.5542 -0.00291287 -7.87713e-05
18.615 -0.00289382 -7.79988e-05
18.6762 -0.00287483 -7.72311e-05
18.7379 -0.00285589 -7.64682e-05
18.8 -0.002837 -7.571e-05
18.8625 -0.00281817 -7.49562e-05
18.9255 -0.00279938 -7.42068e-05
18.9891 -0.00278063 -7.34616e-05
19.0531 -0.00276192 -7.27205e-05
19.1177 -0.00274325 -7.19834e-05
19.1828 -0.00272461 -7.12501e-05
19.2484 -0.002706 -7.05204e-05
19.3147 -0.00268742 -6.97943e-05
19.3816 -0.00266886 -6.90715e-05
19.4491 -0.00265031 -6.83519e-05
19.5173 -0.00263178 -6.76352e-05
19.5862 -0.00261325 -6.69214e-05
19.6558 -0.00259473 -6.62102e-05
19.7262 -0.0025762 -6.55014e-05
19.7974 -0.00255766 -6.47947e-05
19.8694 -0.0025391 -6.40901e-05
19.9423 -0.00252052 -6.3387e-05
20.0162 -0.00250191 -6.26855e-05
20.091 -0.00248326 -6.1985e-05
20.1669 -0.00246456 -6.12853e-05
20.244 -0.0024458 -6.0586e-05
20.3222 -0.00242697 -5.98868e-05
20.4016 -0.00240805 -5.91872e-05
20.4825 -0.00238904 -5.84867e-05
20.5648 -0.00236991 -5.77847e-05
20.6487 -0.00235064 -5.70808e-05
20.7344 -0.00233122 -5.63741e-05
20.8219 -0.00231162 -5.56638e-05
20.9115 -0.00229181 -5.4949e-05
21.0034 -0.00227175 -5.42286e-05
21.0979 -0.00225141 -5.3501e-05
21.1952 -0.00223073 -5.27648e-05
21.2959 -0.00220965 -5.20178e-05
21.4004 -0.00218808 -5.12573e-05
21.5093 -0.00216592 -5.04797e-05
21.6237 -0.00214302 -4.96804e-05
21.7448 -0.00211917 -4.88524e-05
21.8747 -0.00209404 -4.79851e-05
22.0165 -0.00206709 -4.70608e-05
22.1768 -0.00203726 -4.60449e-05
22.3723 -0.00200175 -4.48451e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1Classic/GRpOneLoop.txt <==
-22.3723 -0.00200192 -4.48532e-05
-22.1768 -0.00203744 -4.60533e-05
-22.0165 -0.00206728 -4.70697e-05
-21.8747 -0.00209423 -4.79943e-05
-21.7448 -0.00211937 -4.88619e-05
-21.6237 -0.00214323 -4.96902e-05
-21.5093 -0.00216614 -5.04898e-05
-21.4004 -0.0021883 -5.12676e-05
-21.2959 -0.00220987 -5.20284e-05
-21.1952 -0.00223096 -5.27757e-05
-21.0979 -0.00225164 -5.35122e-05
-21.0034 -0.00227199 -5.42399e-05
-20.9115 -0.00229205 -5.49607e-05
-20.8219 -0.00231186 -5.56757e-05
-20.7344 -0.00233147 -5.63863e-05
-20.6487 -0.00235089 -5.70932e-05
-20.5648 -0.00237016 -5.77974e-05
-20.4825 -0.0023893 -5.84996e-05
-20.4016 -0.00240832 -5.92003e-05
-20.3222 -0.00242724 -5.99002e-05
-20.244 -0.00244607 -6.05997e-05
-20.1669 -0.00246484 -6.12992e-05
-20.091 -0.00248354 -6.19992e-05
-20.0162 -0.0025022 -6.27e-05
-19.9423 -0.00252081 -6.34018e-05
-19.8694 -0.0025394 -6.41051e-05
-19.7974 -0.00255796 -6.48101e-05
-19.7262 -0.0025765 -6.5517e-05
-19.6558 -0.00259503 -6.62261e-05
-19.5862 -0.00261356 -6.69376e-05
-19.5173 -0.00263209 -6.76517e-05
-19.4491 -0.00265063 -6.83687e-05
-19.3816 -0.00266918 -6.90886e-05
-19.3147 -0.00268775 -6.98117e-05
-19.2484 -0.00270634 -7.05382e-05
-19.1828 -0.00272495 -7.12681e-05
-19.1177 -0.00274359 -7.20017e-05
-19.0531 -0.00276227 -7.27392e-05
-18.9891 -0.00278098 -7.34806e-05
-18.9255 -0.00279973 -7.42261e-05
-18.8625 -0.00281853 -7.49758e-05
-18.8 -0.00283737 -7.573e-05
-18.7379 -0.00285626 -7.64886e-05
-18.6762 -0.0028752 -7.72518e-05
-18.615 -0.0028942 -7.80198e-05
-18.5542 -0.00291325 -7.87927e-05
-18.4938 -0.00293237 -7.95706e-05
-18.4338 -0.00295154 -8.03536e-05
-18.3742 -0.00297079 -8.11418e-05
-18.3149 -0.0029901 -8.19354e-05
-18.256 -0.00300947 -8.27344e-05
-18.1975 -0.00302893 -8.3539e-05
-18.1393 -0.00304845 -8.43492e-05
-18.0815 -0.00306805 -8.51653e-05
-18.0239 -0.00308773 -8.59873e-05
-17.9667 -0.00310749 -8.68153e-05
-17.9098 -0.00312733 -8.76494e-05
-17.8532 -0.00314725 -8.84897e-05
-17.7969 -0.00316727 -8.93364e-05
-17.7408 -0.00318737 -9.01895e-05
-17.6851 -0.00320756 -9.10491e-05
-17.6296 -0.00322784 -9.19155e-05
-17.5744 -0.00324821 -9.27886e-05
-17.5195 -0.00326868 -9.36686e-05
-17.4648 -0.00328925 -9.45556e-05
-17.4104 -0.00330992 -9.54497e-05
-17.3562 -0.00333069 -9.6351e-05
-17.3022 -0.00335156 -9.72596e-05
-17.2485 -0.00337254 -9.81756e-05
-17.195 -0.00339362 -9.90992e-05
-17.1418 -0.00341481 -0.00010003
-17.0887 -0.00343611 -0.00010097
-17.0359 -0.00345753 -0.000101916
-16.9833 -0.00347905 -0.000102871
-16.9309 -0.00350069 -0.000103834
-16.8787 -0.00352245 -0.000104806
-16.8268 -0.00354433 -0.000105785
-16.775 -0.00356633 -0.000106773
-16.7234 -0.00358844 -0.00010777
-16.672 -0.00361069 -0.000108775
-16.6208 -0.00363305 -0.00010979
-16.5697 -0.00365555 -0.000110813
-16.5189 -0.00367817 -0.000111845
-16.4682 -0.00370093 -0.000112886
-16.4177 -0.00372382 -0.000113937
-16.3674 -0.00374684 -0.000114997
-16.3172 -0.00377 -0.000116067
-16.2672 -0.00379329 -0.000117147
-16.2174 -0.00381673 -0.000118236
-16.1677 -0.0038403 -0.000119335
-16.1182 -0.00386402 -0.000120445
-16.0689 -0.00388789 -0.000121564
-16.0197 -0.0039119 -0.000122694
-15.9706 -0.00393606 -0.000123835
-15.9217 -0.00396037 -0.000124986
-15.873 -0.00398483 -0.000126148
-15.8243 -0.00400945 -0.000127322
-15.7759 -0.00403422 -0.000128506
-15.7276 -0.00405915 -0.000129701
-15.6794 -0.00408424 -0.000130908
-15.6313 -0.00410949 -0.000132127
-15.5834 -0.00413491 -0.000133357
-15.5356 -0.00416049 -0.000134599
-15.488 -0.00418624 -0.000135853
-15.4404 -0.00421215 -0.000137119
-15.393 -0.00423824 -0.000138398
-15.3458 -0.00426451 -0.000139689
-15.2986 -0.00429095 -0.000140993
-15.2516 -0.00431756 -0.000142309
-15.2047 -0.00434436 -0.000143639
-15.1579 -0.00437134 -0.000144982
-15.1112 -0.0043985 -0.000146339
-15.0647 -0.00442585 -0.000147709
-15.0182 -0.00445338 -0.000149092
-14.9719 -0.00448111 -0.00015049
-14.9257 -0.00450903 -0.000151902
-14.8796 -0.00453714 -0.000153328
-14.8336 -0.00456545 -0.000154768
-14.7877 -0.00459396 -0.000156224
-14.7419 -0.00462268 -0.000157694
-14.6962 -0.00465159 -0.00015918
-14.6506 -0.00468072 -0.00016068
-14.6052 -0.00471005 -0.000162196
-14.5598 -0.00473959 -0.000163728
-14.5145 -0.00476934 -0.000165276
-14.4693 -0.00479932 -0.000166841
-14.4243 -0.00482951 -0.000168421
-14.3793 -0.00485992 -0.000170018
-14.3344 -0.00489055 -0.000171632
-14.2896 -0.00492141 -0.000173263
-14.2449 -0.0049525 -0.000174912
-14.2003 -0.00498382 -0.000176578
-14.1558 -0.00501537 -0.000178262
-14.1113 -0.00504716 -0.000179964
-14.067 -0.00507919 -0.000181684
-14.0227 -0.00511147 -0.000183422
-13.9786 -0.00514398 -0.00018518
-13.9345 -0.00517675 -0.000186957
-13.8905 -0.00520976 -0.000188753
-13.8466 -0.00524303 -0.000190568
-13.8028 -0.00527656 -0.000192404
-13.759 -0.00531034 -0.00019426
-13.7153 -0.00534439 -0.000196136
-13.6718 -0.0053787 -0.000198033
-13.6283 -0.00541328 -0.000199951
-13.5848 -0.00544813 -0.00020189
-13.5415 -0.00548326 -0.000203851
-13.4982 -0.00551866 -0.000205834
-13.455 -0.00555434 -0.000207839
-13.4119 -0.00559031 -0.000209867
-13.3689 -0.00562657 -0.000211918
-13.3259 -0.00566312 -0.000213992
-13.283 -0.00569997 -0.00021609
-13.2402 -0.00573711 -0.000218211
-13.1974 -0.00577455 -0.000220357
-13.1547 -0.0058123 -0.000222528
-13.1121 -0.00585036 -0.000224723
-13.0696 -0.00588872 -0.000226944
-13.0271 -0.00592741 -0.000229191
-12.9847 -0.00596642 -0.000231464
-12.9424 -0.00600575 -0.000233763
-12.9001 -0.0060454 -0.000236089
-12.8579 -0.00608539 -0.000238443
-12.8158 -0.00612571 -0.000240824
-12.7737 -0.00616638 -0.000243233
-12.7317 -0.00620739 -0.000245671
-12.6898 -0.00624874 -0.000248138
-12.6479 -0.00629045 -0.000250634
-12.6061 -0.00633251 -0.00025316
-12.5643 -0.00637493 -0.000255717
-12.5226 -0.00641772 -0.000258304
-12.481 -0.00646088 -0.000260922
-12.4394 -0.00650441 -0.000263572
-12.3979 -0.00654832 -0.000266255
-12.3565 -0.00659262 -0.00026897
-12.3151 -0.0066373 -0.000271718
-12.2738 -0.00668237 -0.0002745
-12.2325 -0.00672785 -0.000277316
-12.1913 -0.00677372 -0.000280166
-12.1501 -0.00682 -0.000283053
-12.109 -0.0068667 -0.000285975
-12.068 -0.00691381 -0.000288933
-12.027 -0.00696135 -0.000291928
-11.986 -0.00700931 -0.000294961
-11.9452 -0.00705771 -0.000298032
-11.9043 -0.00710655 -0.000301142
-11.8636 -0.00715583 -0.000304291
-11.8228 -0.00720556 -0.000307481
-11.7822 -0.00725575 -0.00031071
-11.7415 -0.0073064 -0.000313981
-11.701 -0.00735752 -0.000317295
-11.6605 -0.00740912 -0.00032065
-11.62 -0.00746119 -0.000324049
-11.5796 -0.00751375 -0.000327492
-11.5392 -0.0075668 -0.00033098
-11.4989 -0.00762036 -0.000334513
-11.4587 -0.00767441 -0.000338093
-11.4184 -0.00772898 -0.000341719
-11.3783 -0.00778407 -0.000345394
-11.3381 -0.00783969 -0.000349116
-11.2981 -0.00789584 -0.000352888
-11.2581 -0.00795252 -0.000356711
-11.2181 -0.00800976 -0.000360584
-11.1781 -0.00806755 -0.000364509
-11.1383 -0.0081259 -0.000368487
-11.0984 -0.00818482 -0.000372518
-11.0586 -0.00824431 -0.000376604
-11.0189 -0.0083044 -0.000380746
-10.9792 -0.00836507 -0.000384944
-10.9395 -0.00842634 -0.000389199
-10.8999 -0.00848823 -0.000393512
-10.8603 -0.00855073 -0.000397885
-10.8208 -0.00861385 -0.000402319
-10.7813 -0.00867762 -0.000406813
-10.7418 -0.00874202 -0.00041137
-10.7024 -0.00880707 -0.000415991
-10.6631 -0.00887279 -0.000420677
-10.6238 -0.00893918 -0.000425428
-10.5845 -0.00900624 -0.000430246
-10.5452 -0.009074 -0.000435132
-10.506 -0.00914245 -0.000440088
-10.4669 -0.00921161 -0.000445115
-10.4278 -0.00928149 -0.000450213
-10.3887 -0.0093521 -0.000455384
-10.3496 -0.00942345 -0.00046063
-10.3106 -0.00949555 -0.000465952
-10.2717 -0.00956841 -0.000471351
-10.2328 -0.00964204 -0.000476828
-10.1939 -0.00971646 -0.000482386
-10.155 -0.00979167 -0.000488025
-10.1162 -0.00986768 -0.000493747
-10.0774 -0.00994451 -0.000499553
-10.0387 -0.0100222 -0.000505446
-10 -0.0101007 -0.000511426
-9.96134 -0.01018 -0.000517496
-9.92271 -0.0102603 -0.000523656
-9.88412 -0.0103414 -0.00052991
-9.84557 -0.0104234 -0.000536258
-9.80704 -0.0105063 -0.000542702
-9.76856 -0.0105901 -0.000549244
-9.73011 -0.0106748 -0.000555886
-9.69169 -0.0107605 -0.00056263
-9.65331 -0.0108472 -0.000569477
-9.61496 -0.0109348 -0.000576431
-9.57664 -0.0110235 -0.000583493
-9.53836 -0.0111131 -0.000590664
-9.50011 -0.0112038 -0.000597948
-9.46189 -0.0112955 -0.000605345
-9.42371 -0.0113882 -0.00061286
-9.38556 -0.0114821 -0.000620493
-9.34744 -0.011577 -0.000628248
-9.30935 -0.011673 -0.000636126
-9.2713 -0.0117702 -0.00064413
-9.23327 -0.0118684 -0.000652263
-9.19528 -0.0119679 -0.000660528
-9.15732 -0.0120685 -0.000668926
-9.11939 -0.0121703 -0.00067746
-9.08149 -0.0122734 -0.000686135
-9.04362 -0.0123776 -0.000694951
-9.00578 -0.0124832 -0.000703913
-8.96797 -0.01259 -0.000713023
-8.93019 -0.0126981 -0.000722284
-8.89244 -0.0128075 -0.000731699
-8.85471 -0.0129182 -0.000741272
-8.81702 -0.0130303 -0.000751007
-8.77936 -0.0131438 -0.000760905
-8.74172 -0.0132588 -0.000770971
-8.70412 -0.0133751 -0.000781209
-8.66654 -0.0134929 -0.000791622
-8.62899 -0.0136122 -0.000802214
-8.59146 -0.013733 -0.000812988
-8.55397 -0.0138553 -0.000823949
-8.5165 -0.0139791 -0.000835101
-8.47906 -0.0141046 -0.000846448
-8.44165 -0.0142317 -0.000857994
-8.40426 -0.0143604 -0.000869743
-8.3669 -0.0144908 -0.000881701
-8.32956 -0.0146228 -0.000893871
-8.29226 -0.0147566 -0.000906258
-8.25497 -0.0148922 -0.000918868
-8.21772 -0.0150295 -0.000931706
-8.18049 -0.0151687 -0.000944775
-8.14328 -0.0153097 -0.000958083
-8.1061 -0.0154527 -0.000971634
-8.06895 -0.0155975 -0.000985433
-8.03182 -0.0157443 -0.000999487
-7.99471 -0.0158931 -0.0010138
-7.95763 -0.0160439 -0.00102838
-7.92058 -0.0161968 -0.00104324
-7.88355 -0.0163518 -0.00105837
-7.84654 -0.0165089 -0.00107379
-7.80955 -0.0166682 -0.0010895
-7.77259 -0.0168298 -0.00110551
-7.73566 -0.0169936 -0.00112183
-7.69874 -0.0171597 -0.00113846
-7.66185 -0.0173282 -0.00115541
-7.62498 -0.0174991 -0.0011727
-7.58814 -0.0176724 -0.00119032
-7.55132 -0.0178482 -0.00120828
-7.51452 -0.0180266 -0.0012266
-7.47774 -0.0182075 -0.00124529
-7.44099 -0.0183911 -0.00126434
-7.40425 -0.0185774 -0.00128378
-7.36754 -0.0187665 -0.00130361
-7.33085 -0.0189583 -0.00132384
-7.29418 -0.019153 -0.00134448
-7.25754 -0.0193506 -0.00136555
-7.22091 -0.0195512 -0.00138704
-7.18431 -0.0197549 -0.00140898
-7.14772 -0.0199616 -0.00143138
-7.11116 -0.0201715 -0.00145425
-7.07462 -0.0203846 -0.00147759
-7.0381 -0.020601 -0.00150143
-7.00159 -0.0208208 -0.00152577
-6.96511 -0.021044 -0.00155063
-6.92865 -0.0212708 -0.00157602
-6.89221 -0.0215011 -0.00160196
-6.85579 -0.021735 -0.00162847
-6.81938 -0.0219728 -0.00165555
-6.783 -0.0222143 -0.00168323
-6.74664 -0.0224597 -0.00171151
-6.71029 -0.0227091 -0.00174043
-6.67397 -0.0229626 -0.00176998
-6.63766 -0.0232203 -0.0018002
-6.60137 -0.0234822 -0.00183111
-6.5651 -0.0237484 -0.00186271
-6.52885 -0.0240192 -0.00189503
-6.49262 -0.0242944 -0.0019281
-6.4564 -0.0245743 -0.00196193
-6.42021 -0.024859 -0.00199655
-6.38403 -0.0251486 -0.00203197
-6.34786 -0.0254431 -0.00206823
-6.31172 -0.0257427 -0.00210534
-6.27559 -0.0260476 -0.00214334
-6.23949 -0.0263578 -0.00218224
-6.20339 -0.0266734 -0.00222209
-6.16732 -0.0269947 -0.00226289
-6.13126 -0.0273217 -0.0023047
-6.09522 -0.0276546 -0.00234753
-6.05919 -0.0279934 -0.00239142
-6.02319 -0.0283385 -0.0024364
-5.9872 -0.0286898 -0.0024825
-5.95122 -0.0290477 -0.00252977
-5.91526 -0.0294121 -0.00257823
-5.87932 -0.0297834 -0.00262793
-5.84339 -0.0301616 -0.0026789
-5.80748 -0.030547 -0.0027312
-5.77158 -0.0309397 -0.00278485
-5.7357 -0.0313399 -0.00283991
-5.69984 -0.0317479 -0.00289642
-5.66399 -0.0321637 -0.00295444
-5.62815 -0.0325877 -0.003014
-5.59233 -0.0330201 -0.00307517
-5.55653 -0.033461 -0.003138
-5.52074 -0.0339106 -0.00320255
-5.48497 -0.0343694 -0.00326887
-5.4492 -0.0348374 -0.00333703
-5.41346 -0.0353149 -0.00340709
-5.37773 -0.0358022 -0.00347913
-5.34201 -0.0362996 -0.0035532
-5.30631 -0.0368073 -0.00362939
-5.27062 -0.0373257 -0.00370777
-5.23494 -0.0378551 -0.00378841
-5.19928 -0.0383956 -0.00387142
-5.16363 -0.0389478 -0.00395686
-5.128 -0.0395119 -0.00404484
-5.09237 -0.0400883 -0.00413545
-5.05677 -0.0406773 -0.00422879
-5.02117 -0.0412793 -0.00432496
-4.98559 -0.0418948 -0.00442407
-4.95002 -0.042524 -0.00452624
-4.91446 -0.0431674 -0.00463159
-4.87892 -0.0438256 -0.00474024
-4.84339 -0.0444988 -0.00485233
-4.80787 -0.0451877 -0.00496799
-4.77237 -0.0458926 -0.00508738
-4.73687 -0.0466142 -0.00521063
-4.70139 -0.0473528 -0.00533792
-4.66592 -0.0481092 -0.00546941
-4.63046 -0.0488838 -0.00560528
-4.59502 -0.0496773 -0.00574571
-4.55958 -0.0504902 -0.00589091
-4.52416 -0.0513233 -0.00604107
-4.48875 -0.0521773 -0.00619642
-4.45335 -0.0530527 -0.00635717
-4.41797 -0.0539505 -0.00652359
-4.38259 -0.0548712 -0.00669591
-4.34722 -0.0558159 -0.00687441
-4.31187 -0.0567852 -0.00705937
-4.27653 -0.0577801 -0.00725109
-4.24119 -0.0588014 -0.00744989
-4.20587 -0.0598503 -0.0076561
-4.17056 -0.0609276 -0.00787008
-4.13526 -0.0620344 -0.0080922
-4.09997 -0.0631719 -0.00832285
-4.06469 -0.0643412 -0.00856247
-4.02942 -0.0655434 -0.0088115
-3.99416 -0.06678 -0.00907041
-3.95891 -0.0680521 -0.0093397
-3.92367 -0.0693613 -0.00961992
-3.88844 -0.070709 -0.00991162
-3.85322 -0.0720967 -0.0102154
-3.81801 -0.0735261 -0.010532
-3.7828 -0.0749988 -0.010862
-3.74761 -0.0765168 -0.0112061
-3.71243 -0.0780818 -0.0115652
-3.67726 -0.079696 -0.0119401
-3.64209 -0.0813613 -0.0123316
-3.60694 -0.0830801 -0.0127409
-3.57179 -0.0848547 -0.0131687
-3.53665 -0.0866876 -0.0136164
-3.50152 -0.0885814 -0.014085
-3.4664 -0.0905388 -0.0145758
-3.43129 -0.0925629 -0.0150901
-3.39619 -0.0946567 -0.0156296
-3.36109 -0.0968236 -0.0161956
-3.32601 -0.099067 -0.01679
-3.29093 -0.101391 -0.0174145
-3.25586 -0.103799 -0.0180712
-3.2208 -0.106295 -0.0187621
-3.18574 -0.108884 -0.0194897
-3.1507 -0.111571 -0.0202565
-3.11566 -0.114361 -0.0210651
-3.08063 -0.117258 -0.0219185
-3.0456 -0.12027 -0.0228201
-3.01059 -0.123402 -0.0237733
-2.97558 -0.12666 -0.0247819
-2.94058 -0.130052 -0.0258502
-2.90558 -0.133585 -0.0269829
-2.87059 -0.137268 -0.0281848
-2.83561 -0.141109 -0.0294617
-2.80064 -0.145117 -0.0308195
-2.76567 -0.149303 -0.032265
-2.73071 -0.153677 -0.0338056
-2.69576 -0.158252 -0.0354496
-2.66081 -0.163039 -0.0372059
-2.62587 -0.168052 -0.0390847
-2.59094 -0.173306 -0.0410972
-2.55601 -0.178816 -0.0432558
-2.52109 -0.184601 -0.0455745
-2.48617 -0.190679 -0.048069
-2.45126 -0.19707 -0.0507566
-2.41636 -0.203796 -0.0536573
-2.38146 -0.21088 -0.056793
-2.34657 -0.218351 -0.060189
-2.31168 -0.226234 -0.0638738
-2.2768 -0.234563 -0.0678798
-2.24192 -0.24337 -0.0722438
-2.20705 -0.252693 -0.0770082
-2.17219 -0.262571 -0.0822215
-2.13733 -0.273049 -0.0879394
-2.10247 -0.284175 -0.0942266
-2.06762 -0.296001 -0.101158
-2.03278 -0.308584 -0.108821
-1.99794 -0.321985 -0.117317
-1.9631 -0.336271 -0.126765
-1.92827 -0.351513 -0.137307
-1.89345 -0.367787 -0.14911
-1.85862 -0.385172 -0.162371
-1.82381 -0.403749 -0.177327
-1.78899 -0.4236 -0.194262
-1.75419 -0.4448 -0.213516
-1.71938 -0.467416 -0.235503
-1.68458 -0.49149 -0.260721
-1.64979 -0.517031 -0.289779
-1.61499 -0.543984 -0.323416
-1.58021 -0.5722 -0.362532
-1.54542 -0.601376 -0.408221
-1.51064 -0.630981 -0.461799
-1.47586 -0.660129 -0.524827
-1.44109 -0.687413 -0.599115
-1.40632 -0.710657 -0.68666
-1.37155 -0.726597 -0.789478
-1.33679 -0.730495 -0.909228
-1.30203 -0.715775 -1.0465
-1.26727 -0.673924 -1.19959
-1.23251 -0.595098 -1.36284
-1.19776 -0.470116 -1.52484
-1.16301 -0.294265 -1.66775
-1.12827 -0.0721218 -1.76969
-1.09352 0.179544 -1.81115
-1.05878 0.43442 -1.78312
-1.02405 0.66511 -1.69152
-0.989309 0.852316 -1.55421
-0.954576 0.988923 -1.39323
-0.919844 1.07803 -1.2276
-0.885115 1.12822 -1.07016
-0.850388 1.14943 -0.927666
-0.815663 1.15054 -0.802517
-0.78094 1.13855 -0.694497
-0.746219 1.11858 -0.602105
-0.711499 1.09418 -0.523356
-0.676781 1.06775 -0.456226
-0.642065 1.04083 -0.398854
-0.60735 1.01442 -0.349615
-0.572637 0.989129 -0.307136
-0.537925 0.965307 -0.270271
-0.503214 0.943143 -0.23807
-0.468504 0.922721 -0.209752
-0.433796 0.904057 -0.184672
-0.399089 0.887129 -0.162297
-0.364382 0.87189 -0.142183
-0.329676 0.858282 -0.123961
-0.294972 0.846243 -0.107317
-0.260267 0.835713 -0.0919887
-0.225564 0.826633 -0.0777482
-0.190861 0.818951 -0.0643991
-0.156158 0.812621 -0.051769
-0.121456 0.807603 -0.0397039
-0.0867541 0.803868 -0.0280646
-0.0520524 0.80139 -0.016722
-0.0173508 0.800156 -0.00555468
0.0173508 0.800156 0.00555468
0.0520524 0.80139 0.016722
0.0867541 0.803868 0.0280646
0.121456 0.807603 0.0397039
0.156158 0.812621 0.051769
0.190861 0.818951 0.0643991
0.225564 0.826633 0.0777482
0.260267 0.835713 0.0919887
0.294972 0.846243 0.107317
0.329676 0.858282 0.123961
0.364382 0.87189 0.142183
0.399089 0.887129 0.162297
0.433796 0.904057 0.184672
0.468504 0.922721 0.209752
0.503214 0.943143 0.23807
0.537925 0.965307 0.270271
0.572637 0.989129 0.307136
0.60735 1.01442 0.349615
0.642065 1.04083 0.398854
0.676781 1.06775 0.456226
0.711499 1.09418 0.523356
0.746219 1.11858 0.602105
0.78094 1.13855 0.694497
0.815663 1.15054 0.802517
0.850388 1.14943 0.927666
0.885115 1.12822 1.07016
0.919844 1.07803 1.2276
0.954576 0.988923 1.39323
0.989309 0.852316 1.55421
1.02405 0.66511 1.69152
1.05878 0.43442 1.78312
1.09352 0.179544 1.81115
1.12827 -0.0721218 1.76969
1.16301 -0.294265 1.66775
1.19776 -0.470116 1.52484
1.23251 -0.595098 1.36284
1.26727 -0.673924 1.19959
1.30203 -0.715775 1.0465
1.33679 -0.730495 0.909228
1.37155 -0.726597 0.789478
1.40632 -0.710657 0.68666
1.44109 -0.687413 0.599115
1.47586 -0.660129 0.524827
1.51064 -0.630981 0.461799
1.54542 -0.601376 0.408221
1.58021 -0.5722 0.362532
1.61499 -0.543984 0.323416
1.64979 -0.517031 0.289779
1.68458 -0.49149 0.260721
1.71938 -0.467416 0.235503
1.75419 -0.4448 0.213516
1.78899 -0.4236 0.194262
1.82381 -0.403749 0.177327
1.85862 -0.385172 0.162371
1.89345 -0.367787 0.14911
1.92827 -0.351513 0.137307
1.9631 -0.336271 0.126765
1.99794 -0.321985 0.117317
2.03278 -0.308584 0.108821
2.06762 -0.296001 0.101158
2.10247 -0.284175 0.0942266
2.13733 -0.273049 0.0879394
2.17219 -0.262571 0.0822215
2.20705 -0.252693 0.0770082
2.24192 -0.24337 0.0722438
2.2768 -0.234563 0.0678798
2.31168 -0.226234 0.0638738
2.34657 -0.218351 0.060189
2.38146 -0.21088 0.056793
2.41636 -0.203796 0.0536573
2.45126 -0.19707 0.0507566
2.48617 -0.190679 0.048069
2.52109 -0.184601 0.0455745
2.55601 -0.178816 0.0432558
2.59094 -0.173306 0.0410972
2.62587 -0.168052 0.0390847
2.66081 -0.163039 0.0372059
2.69576 -0.158252 0.0354496
2.73071 -0.153677 0.0338056
2.76567 -0.149303 0.032265
2.80064 -0.145117 0.0308195
2.83561 -0.141109 0.0294617
2.87059 -0.137268 0.0281848
2.90558 -0.133585 0.0269829
2.94058 -0.130052 0.0258502
2.97558 -0.12666 0.0247819
3.01059 -0.123402 0.0237733
3.0456 -0.12027 0.0228201
3.08063 -0.117258 0.0219185
3.11566 -0.114361 0.0210651
3.1507 -0.111571 0.0202565
3.18574 -0.108884 0.0194897
3.2208 -0.106295 0.0187621
3.25586 -0.103799 0.0180712
3.29093 -0.101391 0.0174145
3.32601 -0.099067 0.01679
3.36109 -0.0968236 0.0161956
3.39619 -0.0946567 0.0156296
3.43129 -0.0925629 0.0150901
3.4664 -0.0905388 0.0145758
3.50152 -0.0885814 0.014085
3.53665 -0.0866876 0.0136164
3.57179 -0.0848547 0.0131687
3.60694 -0.0830801 0.0127409
3.64209 -0.0813613 0.0123316
3.67726 -0.079696 0.0119401
3.71243 -0.0780818 0.0115652
3.74761 -0.0765168 0.0112061
3.7828 -0.0749988 0.010862
3.81801 -0.0735261 0.010532
3.85322 -0.0720967 0.0102154
3.88844 -0.070709 0.00991162
3.92367 -0.0693613 0.00961992
3.95891 -0.0680521 0.0093397
3.99416 -0.06678 0.00907041
4.02942 -0.0655434 0.0088115
4.06469 -0.0643412 0.00856247
4.09997 -0.0631719 0.00832285
4.13526 -0.0620344 0.0080922
4.17056 -0.0609276 0.00787008
4.20587 -0.0598503 0.0076561
4.24119 -0.0588014 0.00744989
4.27653 -0.0577801 0.00725109
4.31187 -0.0567852 0.00705937
4.34722 -0.0558159 0.00687441
4.38259 -0.0548712 0.00669591
4.41797 -0.0539505 0.00652359
4.45335 -0.0530527 0.00635717
4.48875 -0.0521773 0.00619642
4.52416 -0.0513233 0.00604107
4.55958 -0.0504902 0.00589091
4.59502 -0.0496773 0.00574571
4.63046 -0.0488838 0.00560528
4.66592 -0.0481092 0.00546941
4.70139 -0.0473528 0.00533792
4.73687 -0.0466142 0.00521063
4.77237 -0.0458926 0.00508738
4.80787 -0.0451877 0.00496799
4.84339 -0.0444988 0.00485233
4.87892 -0.0438256 0.00474024
4.91446 -0.0431674 0.00463159
4.95002 -0.042524 0.00452624
4.98559 -0.0418948 0.00442407
5.02117 -0.0412793 0.00432496
5.05677 -0.0406773 0.00422879
5.09237 -0.0400883 0.00413545
5.128 -0.0395119 0.00404484
5.16363 -0.0389478 0.00395686
5.19928 -0.0383956 0.00387142
5.23494 -0.0378551 0.00378841
5.27062 -0.0373257 0.00370777
5.30631 -0.0368073 0.00362939
5.34201 -0.0362996 0.0035532
5.37773 -0.0358022 0.00347913
5.41346 -0.0353149 0.00340709
5.4492 -0.0348374 0.00333703
5.48497 -0.0343694 0.00326887
5.52074 -0.0339106 0.00320255
5.55653 -0.033461 0.003138
5.59233 -0.0330201 0.00307517
5.62815 -0.0325877 0.003014
5.66399 -0.0321637 0.00295444
5.69984 -0.0317479 0.00289642
5.7357 -0.0313399 0.00283991
5.77158 -0.0309397 0.00278485
5.80748 -0.030547 0.0027312
5.84339 -0.0301616 0.0026789
5.87932 -0.0297834 0.00262793
5.91526 -0.0294121 0.00257823
5.95122 -0.0290477 0.00252977
5.9872 -0.0286898 0.0024825
6.02319 -0.0283385 0.0024364
6.05919 -0.0279934 0.00239142
6.09522 -0.0276546 0.00234753
6.13126 -0.0273217 0.0023047
6.16732 -0.0269947 0.00226289
6.20339 -0.0266734 0.00222209
6.23949 -0.0263578 0.00218224
6.27559 -0.0260476 0.00214334
6.31172 -0.0257427 0.00210534
6.34786 -0.0254431 0.00206823
6.38403 -0.0251486 0.00203197
6.42021 -0.024859 0.00199655
6.4564 -0.0245743 0.00196193
6.49262 -0.0242944 0.0019281
6.52885 -0.0240192 0.00189503
6.5651 -0.0237484 0.00186271
6.60137 -0.0234822 0.00183111
6.63766 -0.0232203 0.0018002
6.67397 -0.0229626 0.00176998
6.71029 -0.0227091 0.00174043
6.74664 -0.0224597 0.00171151
6.783 -0.0222143 0.00168323
6.81938 -0.0219728 0.00165555
6.85579 -0.021735 0.00162847
6.89221 -0.0215011 0.00160196
6.92865 -0.0212708 0.00157602
6.96511 -0.021044 0.00155063
7.00159 -0.0208208 0.00152577
7.0381 -0.020601 0.00150143
7.07462 -0.0203846 0.00147759
7.11116 -0.0201715 0.00145425
7.14772 -0.0199616 0.00143138
7.18431 -0.0197549 0.00140898
7.22091 -0.0195512 0.00138704
7.25754 -0.0193506 0.00136555
7.29418 -0.019153 0.00134448
7.33085 -0.0189583 0.00132384
7.36754 -0.0187665 0.00130361
7.40425 -0.0185774 0.00128378
7.44099 -0.0183911 0.00126434
7.47774 -0.0182075 0.00124529
7.51452 -0.0180266 0.0012266
7.55132 -0.0178482 0.00120828
7.58814 -0.0176724 0.00119032
7.62498 -0.0174991 0.0011727
7.66185 -0.0173282 0.00115541
7.69874 -0.0171597 0.00113846
7.73566 -0.0169936 0.00112183
7.77259 -0.0168298 0.00110551
7.80955 -0.0166682 0.0010895
7.84654 -0.0165089 0.00107379
7.88355 -0.0163518 0.00105837
7.92058 -0.0161968 0.00104324
7.95763 -0.0160439 0.00102838
7.99471 -0.0158931 0.0010138
8.03182 -0.0157443 0.000999487
8.06895 -0.0155975 0.000985433
8.1061 -0.0154527 0.000971634
8.14328 -0.0153097 0.000958083
8.18049 -0.0151687 0.000944775
8.21772 -0.0150295 0.000931706
8.25497 -0.0148922 0.000918868
8.29226 -0.0147566 0.000906258
8.32956 -0.0146228 0.000893871
8.3669 -0.0144908 0.000881701
8.40426 -0.0143604 0.000869743
8.44165 -0.0142317 0.000857994
8.47906 -0.0141046 0.000846448
8.5165 -0.0139791 0.000835101
8.55397 -0.0138553 0.000823949
8.59146 -0.013733 0.000812988
8.62899 -0.0136122 0.000802214
8.66654 -0.0134929 0.000791622
8.70412 -0.0133751 0.000781209
8.74172 -0.0132588 0.000770971
8.77936 -0.0131438 0.000760905
8.81702 -0.0130303 0.000751007
8.85471 -0.0129182 0.000741272
8.89244 -0.0128075 0.000731699
8.93019 -0.0126981 0.000722284
8.96797 -0.01259 0.000713023
9.00578 -0.0124832 0.000703913
9.04362 -0.0123776 0.000694951
9.08149 -0.0122734 0.000686135
9.11939 -0.0121703 0.00067746
9.15732 -0.0120685 0.000668926
9.19528 -0.0119679 0.000660528
9.23327 -0.0118684 0.000652263
9.2713 -0.0117702 0.00064413
9.30935 -0.011673 0.000636126
9.34744 -0.011577 0.000628248
9.38556 -0.0114821 0.000620493
9.42371 -0.0113882 0.00061286
9.46189 -0.0112955 0.000605345
9.50011 -0.0112038 0.000597948
9.53836 -0.0111131 0.000590664
9.57664 -0.0110235 0.000583493
9.61496 -0.0109348 0.000576431
9.65331 -0.0108472 0.000569477
9.69169 -0.0107605 0.00056263
9.73011 -0.0106748 0.000555886
9.76856 -0.0105901 0.000549244
9.80704 -0.0105063 0.000542702
9.84557 -0.0104234 0.000536258
9.88412 -0.0103414 0.00052991
9.92271 -0.0102603 0.000523656
9.96134 -0.01018 0.000517496
10 -0.0101007 0.000511426
10.0387 -0.0100222 0.000505446
10.0774 -0.00994451 0.000499553
10.1162 -0.00986768 0.000493747
10.155 -0.00979167 0.000488025
10.1939 -0.00971646 0.000482386
10.2328 -0.00964204 0.000476828
10.2717 -0.00956841 0.000471351
10.3106 -0.00949555 0.000465952
10.3496 -0.00942345 0.00046063
10.3887 -0.0093521 0.000455384
10.4278 -0.00928149 0.000450213
10.4669 -0.00921161 0.000445115
10.506 -0.00914245 0.000440088
10.5452 -0.009074 0.000435132
10.5845 -0.00900624 0.000430246
10.6238 -0.00893918 0.000425428
10.6631 -0.00887279 0.000420677
10.7024 -0.00880707 0.000415991
10.7418 -0.00874202 0.00041137
10.7813 -0.00867762 0.000406813
10.8208 -0.00861385 0.000402319
10.8603 -0.00855073 0.000397885
10.8999 -0.00848823 0.000393512
10.9395 -0.00842634 0.000389199
10.9792 -0.00836507 0.000384944
11.0189 -0.0083044 0.000380746
11.0586 -0.00824431 0.000376604
11.0984 -0.00818482 0.000372518
11.1383 -0.0081259 0.000368487
11.1781 -0.00806755 0.000364509
11.2181 -0.00800976 0.000360584
11.2581 -0.00795252 0.000356711
11.2981 -0.00789584 0.000352888
11.3381 -0.00783969 0.000349116
11.3783 -0.00778407 0.000345394
11.4184 -0.00772898 0.000341719
11.4587 -0.00767441 0.000338093
11.4989 -0.00762036 0.000334513
11.5392 -0.0075668 0.00033098
11.5796 -0.00751375 0.000327492
11.62 -0.00746119 0.000324049
11.6605 -0.00740912 0.00032065
11.701 -0.00735752 0.000317295
11.7415 -0.0073064 0.000313981
11.7822 -0.00725575 0.00031071
11.8228 -0.00720556 0.000307481
11.8636 -0.00715583 0.000304291
11.9043 -0.00710655 0.000301142
11.9452 -0.00705771 0.000298032
11.986 -0.00700931 0.000294961
12.027 -0.00696135 0.000291928
12.068 -0.00691381 0.000288933
12.109 -0.0068667 0.000285975
12.1501 -0.00682 0.000283053
12.1913 -0.00677372 0.000280166
12.2325 -0.00672785 0.000277316
12.2738 -0.00668237 0.0002745
12.3151 -0.0066373 0.000271718
12.3565 -0.00659262 0.00026897
12.3979 -0.00654832 0.000266255
12.4394 -0.00650441 0.000263572
12.481 -0.00646088 0.000260922
12.5226 -0.00641772 0.000258304
12.5643 -0.00637493 0.000255717
12.6061 -0.00633251 0.00025316
12.6479 -0.00629045 0.000250634
12.6898 -0.00624874 0.000248138
12.7317 -0.00620739 0.000245671
12.7737 -0.00616638 0.000243233
12.8158 -0.00612571 0.000240824
12.8579 -0.00608539 0.000238443
12.9001 -0.0060454 0.000236089
12.9424 -0.00600575 0.000233763
12.9847 -0.00596642 0.000231464
13.0271 -0.00592741 0.000229191
13.0696 -0.00588872 0.000226944
13.1121 -0.00585036 0.000224723
13.1547 -0.0058123 0.000222528
13.1974 -0.00577455 0.000220357
13.2402 -0.00573711 0.000218211
13.283 -0.00569997 0.00021609
13.3259 -0.00566312 0.000213992
13.3689 -0.00562657 0.000211918
13.4119 -0.00559031 0.000209867
13.455 -0.00555434 0.000207839
13.4982 -0.00551866 0.000205834
13.5415 -0.00548326 0.000203851
13.5848 -0.00544813 0.00020189
13.6283 -0.00541328 0.000199951
13.6718 -0.0053787 0.000198033
13.7153 -0.00534439 0.000196136
13.759 -0.00531034 0.00019426
13.8028 -0.00527656 0.000192404
13.8466 -0.00524303 0.000190568
13.8905 -0.00520976 0.000188753
13.9345 -0.00517675 0.000186957
13.9786 -0.00514398 0.00018518
14.0227 -0.00511147 0.000183422
14.067 -0.00507919 0.000181684
14.1113 -0.00504716 0.000179964
14.1558 -0.00501537 0.000178262
14.2003 -0.00498382 0.000176578
14.2449 -0.0049525 0.000174912
14.2896 -0.00492141 0.000173263
14.3344 -0.00489055 0.000171632
14.3793 -0.00485992 0.000170018
14.4243 -0.00482951 0.000168421
14.4693 -0.00479932 0.000166841
14.5145 -0.00476934 0.000165276
14.5598 -0.00473959 0.000163728
14.6052 -0.00471005 0.000162196
14.6506 -0.00468072 0.00016068
14.6962 -0.00465159 0.00015918
14.7419 -0.00462268 0.000157694
14.7877 -0.00459396 0.000156224
14.8336 -0.00456545 0.000154768
14.8796 -0.00453714 0.000153328
14.9257 -0.00450903 0.000151902
14.9719 -0.00448111 0.00015049
15.0182 -0.00445338 0.000149092
15.0647 -0.00442585 0.000147709
15.1112 -0.0043985 0.000146339
15.1579 -0.00437134 0.000144982
15.2047 -0.00434436 0.000143639
15.2516 -0.00431756 0.000142309
15.2986 -0.00429095 0.000140993
15.3458 -0.00426451 0.000139689
15.393 -0.00423824 0.000138398
15.4404 -0.00421215 0.000137119
15.488 -0.00418624 0.000135853
15.5356 -0.00416049 0.000134599
15.5834 -0.00413491 0.000133357
15.6313 -0.00410949 0.000132127
15.6794 -0.00408424 0.000130908
15.7276 -0.00405915 0.000129701
15.7759 -0.00403422 0.000128506
15.8243 -0.00400945 0.000127322
15.873 -0.00398483 0.000126148
15.9217 -0.00396037 0.000124986
15.9706 -0.00393606 0.000123835
16.0197 -0.0039119 0.000122694
16.0689 -0.00388789 0.000121564
16.1182 -0.00386402 0.000120445
16.1677 -0.0038403 0.000119335
16.2174 -0.00381673 0.000118236
16.2672 -0.00379329 0.000117147
16.3172 -0.00377 0.000116067
16.3674 -0.00374684 0.000114997
16.4177 -0.00372382 0.000113937
16.4682 -0.00370093 0.000112886
16.5189 -0.00367817 0.000111845
16.5697 -0.00365555 0.000110813
16.6208 -0.00363305 0.00010979
16.672 -0.00361069 0.000108775
16.7234 -0.00358844 0.00010777
16.775 -0.00356633 0.000106773
16.8268 -0.00354433 0.000105785
16.8787 -0.00352245 0.000104806
16.9309 -0.00350069 0.000103834
16.9833 -0.00347905 0.000102871
17.0359 -0.00345753 0.000101916
17.0887 -0.00343611 0.00010097
17.1418 -0.00341481 0.00010003
17.195 -0.00339362 9.90992e-05
17.2485 -0.00337254 9.81756e-05
17.3022 -0.00335156 9.72596e-05
17.3562 -0.00333069 9.6351e-05
17.4104 -0.00330992 9.54497e-05
17.4648 -0.00328925 9.45556e-05
17.5195 -0.00326868 9.36686e-05
17.5744 -0.00324821 9.27886e-05
17.6296 -0.00322784 9.19155e-05
17.6851 -0.00320756 9.10491e-05
17.7408 -0.00318737 9.01895e-05
17.7969 -0.00316727 8.93364e-05
17.8532 -0.00314725 8.84897e-05
17.9098 -0.00312733 8.76494e-05
17.9667 -0.00310749 8.68153e-05
18.0239 -0.00308773 8.59873e-05
18.0815 -0.00306805 8.51653e-05
18.1393 -0.00304845 8.43492e-05
18.1975 -0.00302893 8.3539e-05
18.256 -0.00300947 8.27344e-05
18.3149 -0.0029901 8.19354e-05
18.3742 -0.00297079 8.11418e-05
18.4338 -0.00295154 8.03536e-05
18.4938 -0.00293237 7.95706e-05
18.5542 -0.00291325 7.87927e-05
18.615 -0.0028942 7.80198e-05
18.6762 -0.0028752 7.72518e-05
18.7379 -0.00285626 7.64886e-05
18.8 -0.00283737 7.573e-05
18.8625 -0.00281853 7.49758e-05
18.9255 -0.00279973 7.42261e-05
18.9891 -0.00278098 7.34806e-05
19.0531 -0.00276227 7.27392e-05
19.1177 -0.00274359 7.20017e-05
19.1828 -0.00272495 7.12681e-05
19.2484 -0.00270634 7.05382e-05
19.3147 -0.00268775 6.98117e-05
19.3816 -0.00266918 6.90886e-05
19.4491 -0.00265063 6.83687e-05
19.5173 -0.00263209 6.76517e-05
19.5862 -0.00261356 6.69376e-05
19.6558 -0.00259503 6.62261e-05
19.7262 -0.0025765 6.5517e-05
19.7974 -0.00255796 6.48101e-05
19.8694 -0.0025394 6.41051e-05
19.9423 -0.00252081 6.34018e-05
20.0162 -0.0025022 6.27e-05
20.091 -0.00248354 6.19992e-05
20.1669 -0.00246484 6.12992e-05
20.244 -0.00244607 6.05997e-05
20.3222 -0.00242724 5.99002e-05
20.4016 -0.00240832 5.92003e-05
20.4825 -0.0023893 5.84996e-05
20.5648 -0.00237016 5.77974e-05
20.6487 -0.00235089 5.70932e-05
20.7344 -0.00233147 5.63863e-05
20.8219 -0.00231186 5.56757e-05
20.9115 -0.00229205 5.49607e-05
21.0034 -0.00227199 5.42399e-05
21.0979 -0.00225164 5.35122e-05
21.1952 -0.00223096 5.27757e-05
21.2959 -0.00220987 5.20284e-05
21.4004 -0.0021883 5.12676e-05
21.5093 -0.00216614 5.04898e-05
21.6237 -0.00214323 4.96902e-05
21.7448 -0.00211937 4.88619e-05
21.8747 -0.00209423 4.79943e-05
22.0165 -0.00206728 4.70697e-05
22.1768 -0.00203744 4.60533e-05
22.3723 -0.00200192 4.48532e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1Classic/GRpTwoLoop.txt <==
-22.3723 -0.00200167 -4.4842e-05
-22.1768 -0.00203718 -4.60417e-05
-22.0165 -0.00206701 -4.70576e-05
-21.8747 -0.00209396 -4.79818e-05
-21.7448 -0.00211909 -4.8849e-05
-21.6237 -0.00214294 -4.9677e-05
-21.5093 -0.00216584 -5.04762e-05
-21.4004 -0.002188 -5.12537e-05
-21.2959 -0.00220957 -5.20141e-05
-21.1952 -0.00223065 -5.2761e-05
-21.0979 -0.00225133 -5.34972e-05
-21.0034 -0.00227167 -5.42246e-05
-20.9115 -0.00229172 -5.4945e-05
-20.8219 -0.00231153 -5.56597e-05
-20.7344 -0.00233113 -5.63699e-05
-20.6487 -0.00235055 -5.70765e-05
-20.5648 -0.00236981 -5.77804e-05
-20.4825 -0.00238894 -5.84822e-05
-20.4016 -0.00240795 -5.91827e-05
-20.3222 -0.00242687 -5.98822e-05
-20.244 -0.0024457 -6.05813e-05
-20.1669 -0.00246446 -6.12805e-05
-20.091 -0.00248316 -6.19801e-05
-20.0162 -0.00250181 -6.26805e-05
-19.9423 -0.00252042 -6.3382e-05
-19.8694 -0.002539 -6.40849e-05
-19.7974 -0.00255755 -6.47895e-05
-19.7262 -0.00257609 -6.54961e-05
-19.6558 -0.00259461 -6.62048e-05
-19.5862 -0.00261314 -6.69159e-05
-19.5173 -0.00263166 -6.76297e-05
-19.4491 -0.00265019 -6.83462e-05
-19.3816 -0.00266874 -6.90657e-05
-19.3147 -0.0026873 -6.97884e-05
-19.2484 -0.00270588 -7.05145e-05
-19.1828 -0.00272449 -7.1244e-05
-19.1177 -0.00274313 -7.19773e-05
-19.0531 -0.00276179 -7.27143e-05
-18.9891 -0.0027805 -7.34553e-05
-18.9255 -0.00279925 -7.42003e-05
-18.8625 -0.00281803 -7.49497e-05
-18.8 -0.00283687 -7.57033e-05
-18.7379 -0.00285575 -7.64615e-05
-18.6762 -0.00287469 -7.72243e-05
-18.615 -0.00289368 -7.79919e-05
-18.5542 -0.00291273 -7.87643e-05
-18.4938 -0.00293183 -7.95417e-05
-18.4338 -0.002951 -8.03242e-05
-18.3742 -0.00297024 -8.1112e-05
-18.3149 -0.00298954 -8.1905e-05
-18.256 -0.00300891 -8.27036e-05
-18.1975 -0.00302836 -8.35076e-05
-18.1393 -0.00304787 -8.43174e-05
-18.0815 -0.00306747 -8.5133e-05
-18.0239 -0.00308714 -8.59544e-05
-17.9667 -0.00310689 -8.67819e-05
-17.9098 -0.00312672 -8.76154e-05
-17.8532 -0.00314664 -8.84552e-05
-17.7969 -0.00316664 -8.93013e-05
-17.7408 -0.00318674 -9.01539e-05
-17.6851 -0.00320692 -9.1013e-05
-17.6296 -0.00322719 -9.18788e-05
-17.5744 -0.00324756 -9.27513e-05
-17.5195 -0.00326802 -9.36307e-05
-17.4648 -0.00328858 -9.45171e-05
-17.4104 -0.00330924 -9.54106e-05
-17.3562 -0.00333 -9.63113e-05
-17.3022 -0.00335087 -9.72193e-05
-17.2485 -0.00337183 -9.81347e-05
-17.195 -0.00339291 -9.90577e-05
-17.1418 -0.00341409 -9.99883e-05
-17.0887 -0.00343538 -0.000100927
-17.0359 -0.00345679 -0.000101873
-16.9833 -0.0034783 -0.000102827
-16.9309 -0.00349993 -0.000103789
-16.8787 -0.00352168 -0.00010476
-16.8268 -0.00354355 -0.000105739
-16.775 -0.00356554 -0.000106726
-16.7234 -0.00358765 -0.000107722
-16.672 -0.00360988 -0.000108727
-16.6208 -0.00363224 -0.00010974
-16.5697 -0.00365472 -0.000110763
-16.5189 -0.00367734 -0.000111794
-16.4682 -0.00370008 -0.000112835
-16.4177 -0.00372296 -0.000113885
-16.3674 -0.00374597 -0.000114944
-16.3172 -0.00376912 -0.000116013
-16.2672 -0.0037924 -0.000117092
-16.2174 -0.00381582 -0.00011818
-16.1677 -0.00383939 -0.000119279
-16.1182 -0.0038631 -0.000120387
-16.0689 -0.00388695 -0.000121506
-16.0197 -0.00391095 -0.000122635
-15.9706 -0.0039351 -0.000123775
-15.9217 -0.0039594 -0.000124925
-15.873 -0.00398385 -0.000126086
-15.8243 -0.00400845 -0.000127259
-15.7759 -0.00403321 -0.000128442
-15.7276 -0.00405813 -0.000129636
-15.6794 -0.00408321 -0.000130842
-15.6313 -0.00410844 -0.00013206
-15.5834 -0.00413385 -0.000133289
-15.5356 -0.00415942 -0.00013453
-15.488 -0.00418515 -0.000135783
-15.4404 -0.00421106 -0.000137048
-15.393 -0.00423713 -0.000138325
-15.3458 -0.00426338 -0.000139615
-15.2986 -0.00428981 -0.000140918
-15.2516 -0.00431641 -0.000142234
-15.2047 -0.00434319 -0.000143562
-15.1579 -0.00437015 -0.000144904
-15.1112 -0.0043973 -0.000146259
-15.0647 -0.00442464 -0.000147628
-15.0182 -0.00445216 -0.00014901
-14.9719 -0.00447987 -0.000150407
-14.9257 -0.00450777 -0.000151817
-14.8796 -0.00453587 -0.000153242
-14.8336 -0.00456417 -0.000154681
-14.7877 -0.00459266 -0.000156135
-14.7419 -0.00462136 -0.000157604
-14.6962 -0.00465026 -0.000159088
-14.6506 -0.00467936 -0.000160588
-14.6052 -0.00470868 -0.000162102
-14.5598 -0.0047382 -0.000163633
-14.5145 -0.00476794 -0.000165179
-14.4693 -0.00479789 -0.000166742
-14.4243 -0.00482806 -0.000168321
-14.3793 -0.00485846 -0.000169917
-14.3344 -0.00488907 -0.000171529
-14.2896 -0.00491992 -0.000173159
-14.2449 -0.00495099 -0.000174805
-14.2003 -0.00498229 -0.00017647
-14.1558 -0.00501382 -0.000178152
-14.1113 -0.00504559 -0.000179852
-14.067 -0.0050776 -0.00018157
-14.0227 -0.00510985 -0.000183307
-13.9786 -0.00514235 -0.000185063
-13.9345 -0.00517509 -0.000186838
-13.8905 -0.00520809 -0.000188632
-13.8466 -0.00524133 -0.000190446
-13.8028 -0.00527484 -0.000192279
-13.759 -0.0053086 -0.000194133
-13.7153 -0.00534262 -0.000196007
-13.6718 -0.00537691 -0.000197902
-13.6283 -0.00541147 -0.000199818
-13.5848 -0.0054463 -0.000201755
-13.5415 -0.0054814 -0.000203714
-13.4982 -0.00551678 -0.000205695
-13.455 -0.00555244 -0.000207698
-13.4119 -0.00558839 -0.000209723
-13.3689 -0.00562462 -0.000211772
-13.3259 -0.00566114 -0.000213843
-13.283 -0.00569796 -0.000215939
-13.2402 -0.00573508 -0.000218058
-13.1974 -0.00577249 -0.000220201
-13.1547 -0.00581022 -0.000222369
-13.1121 -0.00584825 -0.000224562
-13.0696 -0.00588659 -0.00022678
-13.0271 -0.00592525 -0.000229024
-12.9847 -0.00596422 -0.000231294
-12.9424 -0.00600352 -0.000233591
-12.9001 -0.00604315 -0.000235914
-12.8579 -0.00608311 -0.000238265
-12.8158 -0.0061234 -0.000240643
-12.7737 -0.00616404 -0.000243049
-12.7317 -0.00620501 -0.000245484
-12.6898 -0.00624634 -0.000247948
-12.6479 -0.00628801 -0.000250441
-12.6061 -0.00633004 -0.000252964
-12.5643 -0.00637243 -0.000255517
-12.5226 -0.00641519 -0.000258101
-12.481 -0.00645831 -0.000260716
-12.4394 -0.00650181 -0.000263363
-12.3979 -0.00654569 -0.000266041
-12.3565 -0.00658994 -0.000268753
-12.3151 -0.00663459 -0.000271497
-12.2738 -0.00667963 -0.000274275
-12.2325 -0.00672506 -0.000277088
-12.1913 -0.0067709 -0.000279935
-12.1501 -0.00681714 -0.000282817
-12.109 -0.0068638 -0.000285735
-12.068 -0.00691087 -0.000288689
-12.027 -0.00695837 -0.00029168
-11.986 -0.00700629 -0.000294709
-11.9452 -0.00705465 -0.000297776
-11.9043 -0.00710345 -0.000300881
-11.8636 -0.00715269 -0.000304026
-11.8228 -0.00720237 -0.00030721
-11.7822 -0.00725252 -0.000310435
-11.7415 -0.00730313 -0.000313702
-11.701 -0.0073542 -0.00031701
-11.6605 -0.00740575 -0.000320361
-11.62 -0.00745777 -0.000323755
-11.5796 -0.00751029 -0.000327193
-11.5392 -0.00756329 -0.000330675
-11.4989 -0.00761679 -0.000334203
-11.4587 -0.0076708 -0.000337777
-11.4184 -0.00772532 -0.000341398
-11.3783 -0.00778036 -0.000345066
-11.3381 -0.00783592 -0.000348783
-11.2981 -0.00789201 -0.000352549
-11.2581 -0.00794865 -0.000356366
-11.2181 -0.00800583 -0.000360233
-11.1781 -0.00806356 -0.000364151
-11.1383 -0.00812185 -0.000368123
-11.0984 -0.00818071 -0.000372148
-11.0586 -0.00824015 -0.000376227
-11.0189 -0.00830017 -0.000380362
-10.9792 -0.00836078 -0.000384553
-10.9395 -0.008422 -0.000388801
-10.8999 -0.00848382 -0.000393107
-10.8603 -0.00854625 -0.000397472
-10.8208 -0.00860931 -0.000401898
-10.7813 -0.00867301 -0.000406385
-10.7418 -0.00873734 -0.000410934
-10.7024 -0.00880233 -0.000415547
-10.6631 -0.00886798 -0.000420224
-10.6238 -0.00893429 -0.000424967
-10.5845 -0.00900128 -0.000429777
-10.5452 -0.00906896 -0.000434654
-10.506 -0.00913734 -0.000439601
-10.4669 -0.00920643 -0.000444618
-10.4278 -0.00927623 -0.000449707
-10.3887 -0.00934676 -0.000454869
-10.3496 -0.00941803 -0.000460105
-10.3106 -0.00949005 -0.000465417
-10.2717 -0.00956282 -0.000470805
-10.2328 -0.00963637 -0.000476272
-10.1939 -0.0097107 -0.000481819
-10.155 -0.00978581 -0.000487447
-10.1162 -0.00986174 -0.000493158
-10.0774 -0.00993848 -0.000498953
-10.0387 -0.010016 -0.000504834
-10 -0.0100945 -0.000510803
-9.96134 -0.0101737 -0.00051686
-9.92271 -0.0102538 -0.000523008
-9.88412 -0.0103348 -0.000529249
-9.84557 -0.0104167 -0.000535584
-9.80704 -0.0104995 -0.000542015
-9.76856 -0.0105832 -0.000548543
-9.73011 -0.0106679 -0.000555171
-9.69169 -0.0107535 -0.000561901
-9.65331 -0.01084 -0.000568734
-9.61496 -0.0109276 -0.000575673
-9.57664 -0.0110161 -0.000582719
-9.53836 -0.0111056 -0.000589875
-9.50011 -0.0111961 -0.000597143
-9.46189 -0.0112877 -0.000604524
-9.42371 -0.0113804 -0.000612022
-9.38556 -0.0114741 -0.000619638
-9.34744 -0.0115688 -0.000627375
-9.30935 -0.0116647 -0.000635236
-9.2713 -0.0117617 -0.000643222
-9.23327 -0.0118599 -0.000651336
-9.19528 -0.0119592 -0.000659581
-9.15732 -0.0120597 -0.000667959
-9.11939 -0.0121613 -0.000676474
-9.08149 -0.0122642 -0.000685127
-9.04362 -0.0123683 -0.000693923
-9.00578 -0.0124737 -0.000702863
-8.96797 -0.0125804 -0.00071195
-8.93019 -0.0126883 -0.000721189
-8.89244 -0.0127975 -0.000730581
-8.85471 -0.0129081 -0.00074013
-8.81702 -0.0130201 -0.00074984
-8.77936 -0.0131334 -0.000759713
-8.74172 -0.0132481 -0.000769754
-8.70412 -0.0133643 -0.000779965
-8.66654 -0.0134819 -0.000790351
-8.62899 -0.013601 -0.000800915
-8.59146 -0.0137216 -0.000811661
-8.55397 -0.0138437 -0.000822593
-8.5165 -0.0139673 -0.000833715
-8.47906 -0.0140926 -0.000845031
-8.44165 -0.0142194 -0.000856546
-8.40426 -0.0143479 -0.000868263
-8.3669 -0.0144781 -0.000880187
-8.32956 -0.0146099 -0.000892323
-8.29226 -0.0147435 -0.000904676
-8.25497 -0.0148788 -0.00091725
-8.21772 -0.015016 -0.000930051
-8.18049 -0.0151549 -0.000943083
-8.14328 -0.0152957 -0.000956352
-8.1061 -0.0154383 -0.000969863
-8.06895 -0.0155829 -0.000983621
-8.03182 -0.0157294 -0.000997633
-7.99471 -0.0158779 -0.00101191
-7.95763 -0.0160285 -0.00102644
-7.92058 -0.0161811 -0.00104125
-7.88355 -0.0163357 -0.00105634
-7.84654 -0.0164926 -0.00107171
-7.80955 -0.0166516 -0.00108737
-7.77259 -0.0168128 -0.00110333
-7.73566 -0.0169763 -0.00111959
-7.69874 -0.0171421 -0.00113617
-7.66185 -0.0173102 -0.00115307
-7.62498 -0.0174808 -0.0011703
-7.58814 -0.0176537 -0.00118786
-7.55132 -0.0178292 -0.00120577
-7.51452 -0.0180072 -0.00122403
-7.47774 -0.0181878 -0.00124265
-7.44099 -0.018371 -0.00126164
-7.40425 -0.0185569 -0.00128101
-7.36754 -0.0187455 -0.00130077
-7.33085 -0.0189369 -0.00132093
-7.29418 -0.0191312 -0.0013415
-7.25754 -0.0193284 -0.00136249
-7.22091 -0.0195285 -0.00138391
-7.18431 -0.0197317 -0.00140577
-7.14772 -0.0199379 -0.00142808
-7.11116 -0.0201474 -0.00145086
-7.07462 -0.02036 -0.00147412
-7.0381 -0.0205759 -0.00149787
-7.00159 -0.0207952 -0.00152212
-6.96511 -0.0210178 -0.00154688
-6.92865 -0.021244 -0.00157218
-6.89221 -0.0214738 -0.00159802
-6.85579 -0.0217072 -0.00162442
-6.81938 -0.0219443 -0.0016514
-6.783 -0.0221852 -0.00167896
-6.74664 -0.02243 -0.00170714
-6.71029 -0.0226788 -0.00173593
-6.67397 -0.0229316 -0.00176537
-6.63766 -0.0231886 -0.00179547
-6.60137 -0.0234498 -0.00182624
-6.5651 -0.0237153 -0.00185771
-6.52885 -0.0239853 -0.0018899
-6.49262 -0.0242598 -0.00192282
-6.4564 -0.024539 -0.00195651
-6.42021 -0.0248229 -0.00199097
-6.38403 -0.0251116 -0.00202624
-6.34786 -0.0254053 -0.00206234
-6.31172 -0.0257041 -0.00209929
-6.27559 -0.026008 -0.00213711
-6.23949 -0.0263173 -0.00217584
-6.20339 -0.0266321 -0.0022155
-6.16732 -0.0269524 -0.00225613
-6.13126 -0.0272784 -0.00229774
-6.09522 -0.0276102 -0.00234037
-6.05919 -0.0279481 -0.00238405
-6.02319 -0.028292 -0.00242881
-5.9872 -0.0286423 -0.00247469
-5.95122 -0.028999 -0.00252173
-5.91526 -0.0293623 -0.00256996
-5.87932 -0.0297323 -0.00261941
-5.84339 -0.0301093 -0.00267014
-5.80748 -0.0304934 -0.00272217
-5.77158 -0.0308848 -0.00277555
-5.7357 -0.0312837 -0.00283034
-5.69984 -0.0316902 -0.00288656
-5.66399 -0.0321046 -0.00294428
-5.62815 -0.0325271 -0.00300353
-5.59233 -0.0329579 -0.00306439
-5.55653 -0.0333973 -0.00312689
-5.52074 -0.0338453 -0.00319109
-5.48497 -0.0343024 -0.00325706
-5.4492 -0.0347686 -0.00332486
-5.41346 -0.0352444 -0.00339455
-5.37773 -0.0357299 -0.00346619
-5.34201 -0.0362254 -0.00353986
-5.30631 -0.0367311 -0.00361563
-5.27062 -0.0372475 -0.00369358
-5.23494 -0.0377747 -0.00377379
-5.19928 -0.0383132 -0.00385633
-5.16363 -0.0388631 -0.0039413
-5.128 -0.0394249 -0.00402879
-5.09237 -0.0399989 -0.00411889
-5.05677 -0.0405855 -0.0042117
-5.02117 -0.041185 -0.00430733
-4.98559 -0.0417978 -0.00440589
-4.95002 -0.0424243 -0.00450748
-4.91446 -0.043065 -0.00461224
-4.87892 -0.0437202 -0.00472028
-4.84339 -0.0443905 -0.00483174
-4.80787 -0.0450762 -0.00494676
-4.77237 -0.0457779 -0.00506547
-4.73687 -0.0464962 -0.00518804
-4.70139 -0.0472314 -0.00531463
-4.66592 -0.0479842 -0.0054454
-4.63046 -0.0487551 -0.00558053
-4.59502 -0.0495448 -0.0057202
-4.55958 -0.0503538 -0.00586462
-4.52416 -0.0511828 -0.006014
-4.48875 -0.0520325 -0.00616854
-4.45335 -0.0529035 -0.00632848
-4.41797 -0.0537966 -0.00649407
-4.38259 -0.0547127 -0.00666555
-4.34722 -0.0556524 -0.00684321
-4.31187 -0.0566165 -0.00702733
-4.27653 -0.0576061 -0.0072182
-4.24119 -0.058622 -0.00741616
-4.20587 -0.059665 -0.00762154
-4.17056 -0.0607364 -0.00783471
-4.13526 -0.061837 -0.00805604
-4.09997 -0.0629679 -0.00828595
-4.06469 -0.0641304 -0.00852486
-4.02942 -0.0653256 -0.00877323
-3.99416 -0.0665547 -0.00903155
-3.95891 -0.0678191 -0.00930033
-3.92367 -0.0691202 -0.00958014
-3.88844 -0.0704594 -0.00987155
-3.85322 -0.0718382 -0.0101752
-3.81801 -0.0732582 -0.0104917
-3.7828 -0.074721 -0.0108219
-3.74761 -0.0762286 -0.0111665
-3.71243 -0.0777826 -0.0115262
-3.67726 -0.079385 -0.011902
-3.64209 -0.0810379 -0.0122949
-3.60694 -0.0827434 -0.0127057
-3.57179 -0.0845038 -0.0131356
-3.53665 -0.0863215 -0.0135857
-3.50152 -0.0881988 -0.0140572
-3.4664 -0.0901386 -0.0145515
-3.43129 -0.0921435 -0.01507
-3.39619 -0.0942165 -0.015614
-3.36109 -0.0963606 -0.0161853
-3.32601 -0.0985792 -0.0167856
-3.29093 -0.100876 -0.0174166
-3.25586 -0.103254 -0.0180803
-3.2208 -0.105717 -0.0187788
-3.18574 -0.10827 -0.0195144
-3.1507 -0.110917 -0.0202894
-3.11566 -0.113663 -0.0211064
-3.08063 -0.116512 -0.0219682
-3.0456 -0.11947 -0.0228777
-3.01059 -0.122543 -0.0238381
-2.97558 -0.125738 -0.0248531
-2.94058 -0.12906 -0.0259263
-2.90558 -0.132517 -0.0270621
-2.87059 -0.136116 -0.028265
-2.83561 -0.139867 -0.0295403
-2.80064 -0.143778 -0.0308935
-2.76567 -0.147859 -0.032331
-2.73071 -0.152119 -0.0338597
-2.69576 -0.156571 -0.0354874
-2.66081 -0.161227 -0.0372227
-2.62587 -0.166099 -0.0390753
-2.59094 -0.171201 -0.0410559
-2.55601 -0.176549 -0.0431763
-2.52109 -0.182158 -0.0454498
-2.48617 -0.188046 -0.0478915
-2.45126 -0.194233 -0.0505179
-2.41636 -0.200738 -0.0533477
-2.38146 -0.207583 -0.0564019
-2.34657 -0.214794 -0.0597042
-2.31168 -0.222395 -0.0632814
-2.2768 -0.230415 -0.0671637
-2.24192 -0.238885 -0.0713856
-2.20705 -0.247839 -0.0759862
-2.17219 -0.257311 -0.0810105
-2.13733 -0.267343 -0.0865096
-2.10247 -0.277976 -0.0925427
-2.06762 -0.289256 -0.099178
-2.03278 -0.301234 -0.106494
-1.99794 -0.313963 -0.114583
-1.9631 -0.3275 -0.123551
-1.92827 -0.341907 -0.133523
-1.89345 -0.357248 -0.144646
-1.85862 -0.373588 -0.157093
-1.82381 -0.390997 -0.171068
-1.78899 -0.40954 -0.186813
-1.75419 -0.429279 -0.204619
-1.71938 -0.450267 -0.224828
-1.68458 -0.472537 -0.247856
-1.64979 -0.496095 -0.274197
-1.61499 -0.520898 -0.304446
-1.58021 -0.546835 -0.339319
-1.54542 -0.573682 -0.379669
-1.51064 -0.601057 -0.426513
-1.47586 -0.628338 -0.481046
-1.44109 -0.654557 -0.544645
-1.40632 -0.678252 -0.618847
-1.37155 -0.697269 -0.705262
-1.33679 -0.708524 -0.805398
-1.30203 -0.707733 -0.920307
-1.26727 -0.689229 -1.04998
-1.23251 -0.645999 -1.19244
-1.19776 -0.570289 -1.34255
-1.16301 -0.455136 -1.49086
-1.12827 -0.297013 -1.62339
-1.09352 -0.0990216 -1.72319
-1.05878 0.127048 -1.7745
-1.02405 0.361922 -1.7682
-0.989309 0.583844 -1.7055
-0.954576 0.774966 -1.5974
-0.919844 0.925525 -1.46024
-0.885115 1.0341 -1.31039
-0.850388 1.10514 -1.16078
-0.815663 1.14578 -1.01974
-0.78094 1.16358 -0.891635
-0.746219 1.16514 -0.777981
-0.711499 1.15577 -0.678569
-0.676781 1.13944 -0.59229
-0.642065 1.11901 -0.51766
-0.60735 1.09649 -0.453125
-0.572637 1.07326 -0.397216
-0.537925 1.05021 -0.348618
-0.503214 1.02797 -0.306186
-0.468504 1.00691 -0.26894
-0.433796 0.987258 -0.236053
-0.399089 0.969144 -0.206825
-0.364382 0.952633 -0.180667
-0.329676 0.937743 -0.157082
-0.294972 0.924468 -0.135649
-0.260267 0.912783 -0.116008
-0.225564 0.902658 -0.0978499
-0.190861 0.894059 -0.080907
-0.156158 0.886951 -0.064943
-0.121456 0.881304 -0.0497485
-0.0867541 0.877093 -0.0351328
-0.0520524 0.874297 -0.0209211
-0.0173508 0.872903 -0.00694734
0.0173508 0.872903 0.00694734
0.0520524 0.874297 0.0209211
0.0867541 0.877093 0.0351328
0.121456 0.881304 0.0497485
0.156158 0.886951 0.064943
0.190861 0.894059 0.080907
0.225564 0.902658 0.0978499
0.260267 0.912783 0.116008
0.294972 0.924468 0.135649
0.329676 0.937743 0.157082
0.364382 0.952633 0.180667
0.399089 0.969144 0.206825
0.433796 0.987258 0.236053
0.468504 1.00691 0.26894
0.503214 1.02797 0.306186
0.537925 1.05021 0.348618
0.572637 1.07326 0.397216
0.60735 1.09649 0.453125
0.642065 1.11901 0.51766
0.676781 1.13944 0.59229
0.711499 1.15577 0.678569
0.746219 1.16514 0.777981
0.78094 1.16358 0.891635
0.815663 1.14578 1.01974
0.850388 1.10514 1.16078
0.885115 1.0341 1.31039
0.919844 0.925525 1.46024
0.954576 0.774966 1.5974
0.989309 0.583844 1.7055
1.02405 0.361922 1.7682
1.05878 0.127048 1.7745
1.09352 -0.0990216 1.72319
1.12827 -0.297013 1.62339
1.16301 -0.455136 1.49086
1.19776 -0.570289 1.34255
1.23251 -0.645999 1.19244
1.26727 -0.689229 1.04998
1.30203 -0.707733 0.920307
1.33679 -0.708524 0.805398
1.37155 -0.697269 0.705262
1.40632 -0.678252 0.618847
1.44109 -0.654557 0.544645
1.47586 -0.628338 0.481046
1.51064 -0.601057 0.426513
1.54542 -0.573682 0.379669
1.58021 -0.546835 0.339319
1.61499 -0.520898 0.304446
1.64979 -0.496095 0.274197
1.68458 -0.472537 0.247856
1.71938 -0.450267 0.224828
1.75419 -0.429279 0.204619
1.78899 -0.40954 0.186813
1.82381 -0.390997 0.171068
1.85862 -0.373588 0.157093
1.89345 -0.357248 0.144646
1.92827 -0.341907 0.133523
1.9631 -0.3275 0.123551
1.99794 -0.313963 0.114583
2.03278 -0.301234 0.106494
2.06762 -0.289256 0.099178
2.10247 -0.277976 0.0925427
2.13733 -0.267343 0.0865096
2.17219 -0.257311 0.0810105
2.20705 -0.247839 0.0759862
2.24192 -0.238885 0.0713856
2.2768 -0.230415 0.0671637
2.31168 -0.222395 0.0632814
2.34657 -0.214794 0.0597042
2.38146 -0.207583 0.0564019
2.41636 -0.200738 0.0533477
2.45126 -0.194233 0.0505179
2.48617 -0.188046 0.0478915
2.52109 -0.182158 0.0454498
2.55601 -0.176549 0.0431763
2.59094 -0.171201 0.0410559
2.62587 -0.166099 0.0390753
2.66081 -0.161227 0.0372227
2.69576 -0.156571 0.0354874
2.73071 -0.152119 0.0338597
2.76567 -0.147859 0.032331
2.80064 -0.143778 0.0308935
2.83561 -0.139867 0.0295403
2.87059 -0.136116 0.028265
2.90558 -0.132517 0.0270621
2.94058 -0.12906 0.0259263
2.97558 -0.125738 0.0248531
3.01059 -0.122543 0.0238381
3.0456 -0.11947 0.0228777
3.08063 -0.116512 0.0219682
3.11566 -0.113663 0.0211064
3.1507 -0.110917 0.0202894
3.18574 -0.10827 0.0195144
3.2208 -0.105717 0.0187788
3.25586 -0.103254 0.0180803
3.29093 -0.100876 0.0174166
3.32601 -0.0985792 0.0167856
3.36109 -0.0963606 0.0161853
3.39619 -0.0942165 0.015614
3.43129 -0.0921435 0.01507
3.4664 -0.0901386 0.0145515
3.50152 -0.0881988 0.0140572
3.53665 -0.0863215 0.0135857
3.57179 -0.0845038 0.0131356
3.60694 -0.0827434 0.0127057
3.64209 -0.0810379 0.0122949
3.67726 -0.079385 0.011902
3.71243 -0.0777826 0.0115262
3.74761 -0.0762286 0.0111665
3.7828 -0.074721 0.0108219
3.81801 -0.0732582 0.0104917
3.85322 -0.0718382 0.0101752
3.88844 -0.0704594 0.00987155
3.92367 -0.0691202 0.00958014
3.95891 -0.0678191 0.00930033
3.99416 -0.0665547 0.00903155
4.02942 -0.0653256 0.00877323
4.06469 -0.0641304 0.00852486
4.09997 -0.0629679 0.00828595
4.13526 -0.061837 0.00805604
4.17056 -0.0607364 0.00783471
4.20587 -0.059665 0.00762154
4.24119 -0.058622 0.00741616
4.27653 -0.0576061 0.0072182
4.31187 -0.0566165 0.00702733
4.34722 -0.0556524 0.00684321
4.38259 -0.0547127 0.00666555
4.41797 -0.0537966 0.00649407
4.45335 -0.0529035 0.00632848
4.48875 -0.0520325 0.00616854
4.52416 -0.0511828 0.006014
4.55958 -0.0503538 0.00586462
4.59502 -0.0495448 0.0057202
4.63046 -0.0487551 0.00558053
4.66592 -0.0479842 0.0054454
4.70139 -0.0472314 0.00531463
4.73687 -0.0464962 0.00518804
4.77237 -0.0457779 0.00506547
4.80787 -0.0450762 0.00494676
4.84339 -0.0443905 0.00483174
4.87892 -0.0437202 0.00472028
4.91446 -0.043065 0.00461224
4.95002 -0.0424243 0.00450748
4.98559 -0.0417978 0.00440589
5.02117 -0.041185 0.00430733
5.05677 -0.0405855 0.0042117
5.09237 -0.0399989 0.00411889
5.128 -0.0394249 0.00402879
5.16363 -0.0388631 0.0039413
5.19928 -0.0383132 0.00385633
5.23494 -0.0377747 0.00377379
5.27062 -0.0372475 0.00369358
5.30631 -0.0367311 0.00361563
5.34201 -0.0362254 0.00353986
5.37773 -0.0357299 0.00346619
5.41346 -0.0352444 0.00339455
5.4492 -0.0347686 0.00332486
5.48497 -0.0343024 0.00325706
5.52074 -0.0338453 0.00319109
5.55653 -0.0333973 0.00312689
5.59233 -0.0329579 0.00306439
5.62815 -0.0325271 0.00300353
5.66399 -0.0321046 0.00294428
5.69984 -0.0316902 0.00288656
5.7357 -0.0312837 0.00283034
5.77158 -0.0308848 0.00277555
5.80748 -0.0304934 0.00272217
5.84339 -0.0301093 0.00267014
5.87932 -0.0297323 0.00261941
5.91526 -0.0293623 0.00256996
5.95122 -0.028999 0.00252173
5.9872 -0.0286423 0.00247469
6.02319 -0.028292 0.00242881
6.05919 -0.0279481 0.00238405
6.09522 -0.0276102 0.00234037
6.13126 -0.0272784 0.00229774
6.16732 -0.0269524 0.00225613
6.20339 -0.0266321 0.0022155
6.23949 -0.0263173 0.00217584
6.27559 -0.026008 0.00213711
6.31172 -0.0257041 0.00209929
6.34786 -0.0254053 0.00206234
6.38403 -0.0251116 0.00202624
6.42021 -0.0248229 0.00199097
6.4564 -0.024539 0.00195651
6.49262 -0.0242598 0.00192282
6.52885 -0.0239853 0.0018899
6.5651 -0.0237153 0.00185771
6.60137 -0.0234498 0.00182624
6.63766 -0.0231886 0.00179547
6.67397 -0.0229316 0.00176537
6.71029 -0.0226788 0.00173593
6.74664 -0.02243 0.00170714
6.783 -0.0221852 0.00167896
6.81938 -0.0219443 0.0016514
6.85579 -0.0217072 0.00162442
6.89221 -0.0214738 0.00159802
6.92865 -0.021244 0.00157218
6.96511 -0.0210178 0.00154688
7.00159 -0.0207952 0.00152212
7.0381 -0.0205759 0.00149787
7.07462 -0.02036 0.00147412
7.11116 -0.0201474 0.00145086
7.14772 -0.0199379 0.00142808
7.18431 -0.0197317 0.00140577
7.22091 -0.0195285 0.00138391
7.25754 -0.0193284 0.00136249
7.29418 -0.0191312 0.0013415
7.33085 -0.0189369 0.00132093
7.36754 -0.0187455 0.00130077
7.40425 -0.0185569 0.00128101
7.44099 -0.018371 0.00126164
7.47774 -0.0181878 0.00124265
7.51452 -0.0180072 0.00122403
7.55132 -0.0178292 0.00120577
7.58814 -0.0176537 0.00118786
7.62498 -0.0174808 0.0011703
7.66185 -0.0173102 0.00115307
7.69874 -0.0171421 0.00113617
7.73566 -0.0169763 0.00111959
7.77259 -0.0168128 0.00110333
7.80955 -0.0166516 0.00108737
7.84654 -0.0164926 0.00107171
7.88355 -0.0163357 0.00105634
7.92058 -0.0161811 0.00104125
7.95763 -0.0160285 0.00102644
7.99471 -0.0158779 0.00101191
8.03182 -0.0157294 0.000997633
8.06895 -0.0155829 0.000983621
8.1061 -0.0154383 0.000969863
8.14328 -0.0152957 0.000956352
8.18049 -0.0151549 0.000943083
8.21772 -0.015016 0.000930051
8.25497 -0.0148788 0.00091725
8.29226 -0.0147435 0.000904676
8.32956 -0.0146099 0.000892323
8.3669 -0.0144781 0.000880187
8.40426 -0.0143479 0.000868263
8.44165 -0.0142194 0.000856546
8.47906 -0.0140926 0.000845031
8.5165 -0.0139673 0.000833715
8.55397 -0.0138437 0.000822593
8.59146 -0.0137216 0.000811661
8.62899 -0.013601 0.000800915
8.66654 -0.0134819 0.000790351
8.70412 -0.0133643 0.000779965
8.74172 -0.0132481 0.000769754
8.77936 -0.0131334 0.000759713
8.81702 -0.0130201 0.00074984
8.85471 -0.0129081 0.00074013
8.89244 -0.0127975 0.000730581
8.93019 -0.0126883 0.000721189
8.96797 -0.0125804 0.00071195
9.00578 -0.0124737 0.000702863
9.04362 -0.0123683 0.000693923
9.08149 -0.0122642 0.000685127
9.11939 -0.0121613 0.000676474
9.15732 -0.0120597 0.000667959
9.19528 -0.0119592 0.000659581
9.23327 -0.0118599 0.000651336
9.2713 -0.0117617 0.000643222
9.30935 -0.0116647 0.000635236
9.34744 -0.0115688 0.000627375
9.38556 -0.0114741 0.000619638
9.42371 -0.0113804 0.000612022
9.46189 -0.0112877 0.000604524
9.50011 -0.0111961 0.000597143
9.53836 -0.0111056 0.000589875
9.57664 -0.0110161 0.000582719
9.61496 -0.0109276 0.000575673
9.65331 -0.01084 0.000568734
9.69169 -0.0107535 0.000561901
9.73011 -0.0106679 0.000555171
9.76856 -0.0105832 0.000548543
9.80704 -0.0104995 0.000542015
9.84557 -0.0104167 0.000535584
9.88412 -0.0103348 0.000529249
9.92271 -0.0102538 0.000523008
9.96134 -0.0101737 0.00051686
10 -0.0100945 0.000510803
10.0387 -0.010016 0.000504834
10.0774 -0.00993848 0.000498953
10.1162 -0.00986174 0.000493158
10.155 -0.00978581 0.000487447
10.1939 -0.0097107 0.000481819
10.2328 -0.00963637 0.000476272
10.2717 -0.00956282 0.000470805
10.3106 -0.00949005 0.000465417
10.3496 -0.00941803 0.000460105
10.3887 -0.00934676 0.000454869
10.4278 -0.00927623 0.000449707
10.4669 -0.00920643 0.000444618
10.506 -0.00913734 0.000439601
10.5452 -0.00906896 0.000434654
10.5845 -0.00900128 0.000429777
10.6238 -0.00893429 0.000424967
10.6631 -0.00886798 0.000420224
10.7024 -0.00880233 0.000415547
10.7418 -0.00873734 0.000410934
10.7813 -0.00867301 0.000406385
10.8208 -0.00860931 0.000401898
10.8603 -0.00854625 0.000397472
10.8999 -0.00848382 0.000393107
10.9395 -0.008422 0.000388801
10.9792 -0.00836078 0.000384553
11.0189 -0.00830017 0.000380362
11.0586 -0.00824015 0.000376227
11.0984 -0.00818071 0.000372148
11.1383 -0.00812185 0.000368123
11.1781 -0.00806356 0.000364151
11.2181 -0.00800583 0.000360233
11.2581 -0.00794865 0.000356366
11.2981 -0.00789201 0.000352549
11.3381 -0.00783592 0.000348783
11.3783 -0.00778036 0.000345066
11.4184 -0.00772532 0.000341398
11.4587 -0.0076708 0.000337777
11.4989 -0.00761679 0.000334203
11.5392 -0.00756329 0.000330675
11.5796 -0.00751029 0.000327193
11.62 -0.00745777 0.000323755
11.6605 -0.00740575 0.000320361
11.701 -0.0073542 0.00031701
11.7415 -0.00730313 0.000313702
11.7822 -0.00725252 0.000310435
11.8228 -0.00720237 0.00030721
11.8636 -0.00715269 0.000304026
11.9043 -0.00710345 0.000300881
11.9452 -0.00705465 0.000297776
11.986 -0.00700629 0.000294709
12.027 -0.00695837 0.00029168
12.068 -0.00691087 0.000288689
12.109 -0.0068638 0.000285735
12.1501 -0.00681714 0.000282817
12.1913 -0.0067709 0.000279935
12.2325 -0.00672506 0.000277088
12.2738 -0.00667963 0.000274275
12.3151 -0.00663459 0.000271497
12.3565 -0.00658994 0.000268753
12.3979 -0.00654569 0.000266041
12.4394 -0.00650181 0.000263363
12.481 -0.00645831 0.000260716
12.5226 -0.00641519 0.000258101
12.5643 -0.00637243 0.000255517
12.6061 -0.00633004 0.000252964
12.6479 -0.00628801 0.000250441
12.6898 -0.00624634 0.000247948
12.7317 -0.00620501 0.000245484
12.7737 -0.00616404 0.000243049
12.8158 -0.0061234 0.000240643
12.8579 -0.00608311 0.000238265
12.9001 -0.00604315 0.000235914
12.9424 -0.00600352 0.000233591
12.9847 -0.00596422 0.000231294
13.0271 -0.00592525 0.000229024
13.0696 -0.00588659 0.00022678
13.1121 -0.00584825 0.000224562
13.1547 -0.00581022 0.000222369
13.1974 -0.00577249 0.000220201
13.2402 -0.00573508 0.000218058
13.283 -0.00569796 0.000215939
13.3259 -0.00566114 0.000213843
13.3689 -0.00562462 0.000211772
13.4119 -0.00558839 0.000209723
13.455 -0.00555244 0.000207698
13.4982 -0.00551678 0.000205695
13.5415 -0.0054814 0.000203714
13.5848 -0.0054463 0.000201755
13.6283 -0.00541147 0.000199818
13.6718 -0.00537691 0.000197902
13.7153 -0.00534262 0.000196007
13.759 -0.0053086 0.000194133
13.8028 -0.00527484 0.000192279
13.8466 -0.00524133 0.000190446
13.8905 -0.00520809 0.000188632
13.9345 -0.00517509 0.000186838
13.9786 -0.00514235 0.000185063
14.0227 -0.00510985 0.000183307
14.067 -0.0050776 0.00018157
14.1113 -0.00504559 0.000179852
14.1558 -0.00501382 0.000178152
14.2003 -0.00498229 0.00017647
14.2449 -0.00495099 0.000174805
14.2896 -0.00491992 0.000173159
14.3344 -0.00488907 0.000171529
14.3793 -0.00485846 0.000169917
14.4243 -0.00482806 0.000168321
14.4693 -0.00479789 0.000166742
14.5145 -0.00476794 0.000165179
14.5598 -0.0047382 0.000163633
14.6052 -0.00470868 0.000162102
14.6506 -0.00467936 0.000160588
14.6962 -0.00465026 0.000159088
14.7419 -0.00462136 0.000157604
14.7877 -0.00459266 0.000156135
14.8336 -0.00456417 0.000154681
14.8796 -0.00453587 0.000153242
14.9257 -0.00450777 0.000151817
14.9719 -0.00447987 0.000150407
15.0182 -0.00445216 0.00014901
15.0647 -0.00442464 0.000147628
15.1112 -0.0043973 0.000146259
15.1579 -0.00437015 0.000144904
15.2047 -0.00434319 0.000143562
15.2516 -0.00431641 0.000142234
15.2986 -0.00428981 0.000140918
15.3458 -0.00426338 0.000139615
15.393 -0.00423713 0.000138325
15.4404 -0.00421106 0.000137048
15.488 -0.00418515 0.000135783
15.5356 -0.00415942 0.00013453
15.5834 -0.00413385 0.000133289
15.6313 -0.00410844 0.00013206
15.6794 -0.00408321 0.000130842
15.7276 -0.00405813 0.000129636
15.7759 -0.00403321 0.000128442
15.8243 -0.00400845 0.000127259
15.873 -0.00398385 0.000126086
15.9217 -0.0039594 0.000124925
15.9706 -0.0039351 0.000123775
16.0197 -0.00391095 0.000122635
16.0689 -0.00388695 0.000121506
16.1182 -0.0038631 0.000120387
16.1677 -0.00383939 0.000119279
16.2174 -0.00381582 0.00011818
16.2672 -0.0037924 0.000117092
16.3172 -0.00376912 0.000116013
16.3674 -0.00374597 0.000114944
16.4177 -0.00372296 0.000113885
16.4682 -0.00370008 0.000112835
16.5189 -0.00367734 0.000111794
16.5697 -0.00365472 0.000110763
16.6208 -0.00363224 0.00010974
16.672 -0.00360988 0.000108727
16.7234 -0.00358765 0.000107722
16.775 -0.00356554 0.000106726
16.8268 -0.00354355 0.000105739
16.8787 -0.00352168 0.00010476
16.9309 -0.00349993 0.000103789
16.9833 -0.0034783 0.000102827
17.0359 -0.00345679 0.000101873
17.0887 -0.00343538 0.000100927
17.1418 -0.00341409 9.99883e-05
17.195 -0.00339291 9.90577e-05
17.2485 -0.00337183 9.81347e-05
17.3022 -0.00335087 9.72193e-05
17.3562 -0.00333 9.63113e-05
17.4104 -0.00330924 9.54106e-05
17.4648 -0.00328858 9.45171e-05
17.5195 -0.00326802 9.36307e-05
17.5744 -0.00324756 9.27513e-05
17.6296 -0.00322719 9.18788e-05
17.6851 -0.00320692 9.1013e-05
17.7408 -0.00318674 9.01539e-05
17.7969 -0.00316664 8.93013e-05
17.8532 -0.00314664 8.84552e-05
17.9098 -0.00312672 8.76154e-05
17.9667 -0.00310689 8.67819e-05
18.0239 -0.00308714 8.59544e-05
18.0815 -0.00306747 8.5133e-05
18.1393 -0.00304787 8.43174e-05
18.1975 -0.00302836 8.35076e-05
18.256 -0.00300891 8.27036e-05
18.3149 -0.00298954 8.1905e-05
18.3742 -0.00297024 8.1112e-05
18.4338 -0.002951 8.03242e-05
18.4938 -0.00293183 7.95417e-05
18.5542 -0.00291273 7.87643e-05
18.615 -0.00289368 7.79919e-05
18.6762 -0.00287469 7.72243e-05
18.7379 -0.00285575 7.64615e-05
18.8 -0.00283687 7.57033e-05
18.8625 -0.00281803 7.49497e-05
18.9255 -0.00279925 7.42003e-05
18.9891 -0.0027805 7.34553e-05
19.0531 -0.00276179 7.27143e-05
19.1177 -0.00274313 7.19773e-05
19.1828 -0.00272449 7.1244e-05
19.2484 -0.00270588 7.05145e-05
19.3147 -0.0026873 6.97884e-05
19.3816 -0.00266874 6.90657e-05
19.4491 -0.00265019 6.83462e-05
19.5173 -0.00263166 6.76297e-05
19.5862 -0.00261314 6.69159e-05
19.6558 -0.00259461 6.62048e-05
19.7262 -0.00257609 6.54961e-05
19.7974 -0.00255755 6.47895e-05
19.8694 -0.002539 6.40849e-05
19.9423 -0.00252042 6.3382e-05
20.0162 -0.00250181 6.26805e-05
20.091 -0.00248316 6.19801e-05
20.1669 -0.00246446 6.12805e-05
20.244 -0.0024457 6.05813e-05
20.3222 -0.00242687 5.98822e-05
20.4016 -0.00240795 5.91827e-05
20.4825 -0.00238894 5.84822e-05
20.5648 -0.00236981 5.77804e-05
20.6487 -0.00235055 5.70765e-05
20.7344 -0.00233113 5.63699e-05
20.8219 -0.00231153 5.56597e-05
20.9115 -0.00229172 5.4945e-05
21.0034 -0.00227167 5.42246e-05
21.0979 -0.00225133 5.34972e-05
21.1952 -0.00223065 5.2761e-05
21.2959 -0.00220957 5.20141e-05
21.4004 -0.002188 5.12537e-05
21.5093 -0.00216584 5.04762e-05
21.6237 -0.00214294 4.9677e-05
21.7448 -0.00211909 4.8849e-05
21.8747 -0.00209396 4.79818e-05
22.0165 -0.00206701 4.70576e-05
22.1768 -0.00203718 4.60417e-05
22.3723 -0.00200167 4.4842e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1Classic/GRp_FRG.txt <==
-22.3723 -0.00200175 -4.48451e-05
-22.1768 -0.00203726 -4.60449e-05
-22.0165 -0.00206709 -4.70608e-05
-21.8747 -0.00209404 -4.79851e-05
-21.7448 -0.00211917 -4.88524e-05
-21.6237 -0.00214302 -4.96804e-05
-21.5093 -0.00216592 -5.04797e-05
-21.4004 -0.00218808 -5.12573e-05
-21.2959 -0.00220965 -5.20178e-05
-21.1952 -0.00223073 -5.27648e-05
-21.0979 -0.00225141 -5.3501e-05
-21.0034 -0.00227175 -5.42286e-05
-20.9115 -0.00229181 -5.4949e-05
-20.8219 -0.00231162 -5.56638e-05
-20.7344 -0.00233122 -5.63741e-05
-20.6487 -0.00235064 -5.70808e-05
-20.5648 -0.00236991 -5.77847e-05
-20.4825 -0.00238904 -5.84867e-05
-20.4016 -0.00240805 -5.91872e-05
-20.3222 -0.00242697 -5.98868e-05
-20.244 -0.0024458 -6.0586e-05
-20.1669 -0.00246456 -6.12853e-05
-20.091 -0.00248326 -6.1985e-05
-20.0162 -0.00250191 -6.26855e-05
-19.9423 -0.00252052 -6.3387e-05
-19.8694 -0.0025391 -6.40901e-05
-19.7974 -0.00255766 -6.47947e-05
-19.7262 -0.0025762 -6.55014e-05
-19.6558 -0.00259473 -6.62102e-05
-19.5862 -0.00261325 -6.69214e-05
-19.5173 -0.00263178 -6.76352e-05
-19.4491 -0.00265031 -6.83519e-05
-19.3816 -0.00266886 -6.90715e-05
-19.3147 -0.00268742 -6.97943e-05
-19.2484 -0.002706 -7.05204e-05
-19.1828 -0.00272461 -7.12501e-05
-19.1177 -0.00274325 -7.19834e-05
-19.0531 -0.00276192 -7.27205e-05
-18.9891 -0.00278063 -7.34616e-05
-18.9255 -0.00279938 -7.42068e-05
-18.8625 -0.00281817 -7.49562e-05
-18.8 -0.002837 -7.571e-05
-18.7379 -0.00285589 -7.64682e-05
-18.6762 -0.00287483 -7.72311e-05
-18.615 -0.00289382 -7.79988e-05
-18.5542 -0.00291287 -7.87713e-05
-18.4938 -0.00293198 -7.95488e-05
-18.4338 -0.00295115 -8.03314e-05
-18.3742 -0.00297038 -8.11193e-05
-18.3149 -0.00298969 -8.19125e-05
-18.256 -0.00300906 -8.27111e-05
-18.1975 -0.00302851 -8.35153e-05
-18.1393 -0.00304803 -8.43251e-05
-18.0815 -0.00306762 -8.51408e-05
-18.0239 -0.00308729 -8.59623e-05
-17.9667 -0.00310705 -8.67899e-05
-17.9098 -0.00312688 -8.76236e-05
-17.8532 -0.0031468 -8.84635e-05
-17.7969 -0.00316681 -8.93097e-05
-17.7408 -0.0031869 -9.01624e-05
-17.6851 -0.00320709 -9.10216e-05
-17.6296 -0.00322736 -9.18875e-05
-17.5744 -0.00324773 -9.27601e-05
-17.5195 -0.0032682 -9.36396e-05
-17.4648 -0.00328876 -9.45261e-05
-17.4104 -0.00330942 -9.54197e-05
-17.3562 -0.00333018 -9.63205e-05
-17.3022 -0.00335105 -9.72286e-05
-17.2485 -0.00337202 -9.81442e-05
-17.195 -0.00339309 -9.90673e-05
-17.1418 -0.00341428 -9.9998e-05
-17.0887 -0.00343557 -0.000100936
-17.0359 -0.00345698 -0.000101883
-16.9833 -0.0034785 -0.000102837
-16.9309 -0.00350013 -0.0001038
-16.8787 -0.00352188 -0.00010477
-16.8268 -0.00354375 -0.000105749
-16.775 -0.00356574 -0.000106737
-16.7234 -0.00358785 -0.000107733
-16.672 -0.00361008 -0.000108738
-16.6208 -0.00363245 -0.000109751
-16.5697 -0.00365493 -0.000110774
-16.5189 -0.00367755 -0.000111805
-16.4682 -0.0037003 -0.000112846
-16.4177 -0.00372317 -0.000113896
-16.3674 -0.00374619 -0.000114956
-16.3172 -0.00376934 -0.000116025
-16.2672 -0.00379262 -0.000117104
-16.2174 -0.00381605 -0.000118192
-16.1677 -0.00383962 -0.000119291
-16.1182 -0.00386333 -0.000120399
-16.0689 -0.00388718 -0.000121518
-16.0197 -0.00391118 -0.000122648
-15.9706 -0.00393533 -0.000123788
-15.9217 -0.00395964 -0.000124938
-15.873 -0.00398409 -0.0001261
-15.8243 -0.00400869 -0.000127272
-15.7759 -0.00403346 -0.000128455
-15.7276 -0.00405838 -0.00012965
-15.6794 -0.00408346 -0.000130856
-15.6313 -0.0041087 -0.000132074
-15.5834 -0.0041341 -0.000133303
-15.5356 -0.00415967 -0.000134544
-15.488 -0.00418541 -0.000135797
-15.4404 -0.00421132 -0.000137063
-15.393 -0.0042374 -0.00013834
-15.3458 -0.00426365 -0.000139631
-15.2986 -0.00429008 -0.000140934
-15.2516 -0.00431668 -0.000142249
-15.2047 -0.00434347 -0.000143578
-15.1579 -0.00437043 -0.00014492
-15.1112 -0.00439758 -0.000146276
-15.0647 -0.00442492 -0.000147645
-15.0182 -0.00445244 -0.000149028
-14.9719 -0.00448016 -0.000150424
-14.9257 -0.00450806 -0.000151835
-14.8796 -0.00453617 -0.00015326
-14.8336 -0.00456446 -0.0001547
-14.7877 -0.00459296 -0.000156154
-14.7419 -0.00462166 -0.000157623
-14.6962 -0.00465056 -0.000159108
-14.6506 -0.00467967 -0.000160607
-14.6052 -0.00470899 -0.000162123
-14.5598 -0.00473852 -0.000163653
-14.5145 -0.00476826 -0.0001652
-14.4693 -0.00479822 -0.000166763
-14.4243 -0.00482839 -0.000168343
-14.3793 -0.00485879 -0.000169939
-14.3344 -0.00488941 -0.000171552
-14.2896 -0.00492025 -0.000173182
-14.2449 -0.00495132 -0.000174829
-14.2003 -0.00498263 -0.000176494
-14.1558 -0.00501417 -0.000178176
-14.1113 -0.00504594 -0.000179877
-14.067 -0.00507795 -0.000181596
-14.0227 -0.00511021 -0.000183333
-13.9786 -0.00514271 -0.000185089
-13.9345 -0.00517546 -0.000186865
-13.8905 -0.00520845 -0.000188659
-13.8466 -0.00524171 -0.000190474
-13.8028 -0.00527521 -0.000192308
-13.759 -0.00530898 -0.000194162
-13.7153 -0.00534301 -0.000196037
-13.6718 -0.0053773 -0.000197932
-13.6283 -0.00541186 -0.000199849
-13.5848 -0.00544669 -0.000201787
-13.5415 -0.0054818 -0.000203746
-13.4982 -0.00551719 -0.000205728
-13.455 -0.00555285 -0.000207731
-13.4119 -0.0055888 -0.000209758
-13.3689 -0.00562504 -0.000211807
-13.3259 -0.00566157 -0.000213879
-13.283 -0.00569839 -0.000215975
-13.2402 -0.00573551 -0.000218095
-13.1974 -0.00577294 -0.000220239
-13.1547 -0.00581066 -0.000222408
-13.1121 -0.0058487 -0.000224602
-13.0696 -0.00588705 -0.000226821
-13.0271 -0.00592571 -0.000229066
-12.9847 -0.00596469 -0.000231337
-12.9424 -0.006004 -0.000233634
-12.9001 -0.00604363 -0.000235958
-12.8579 -0.0060836 -0.00023831
-12.8158 -0.0061239 -0.000240689
-12.7737 -0.00616454 -0.000243096
-12.7317 -0.00620552 -0.000245532
-12.6898 -0.00624685 -0.000247997
-12.6479 -0.00628853 -0.000250491
-12.6061 -0.00633057 -0.000253015
-12.5643 -0.00637297 -0.000255569
-12.5226 -0.00641573 -0.000258154
-12.481 -0.00645886 -0.00026077
-12.4394 -0.00650237 -0.000263417
-12.3979 -0.00654625 -0.000266097
-12.3565 -0.00659052 -0.00026881
-12.3151 -0.00663517 -0.000271555
-12.2738 -0.00668022 -0.000274335
-12.2325 -0.00672566 -0.000277148
-12.1913 -0.00677151 -0.000279996
-12.1501 -0.00681776 -0.00028288
-12.109 -0.00686443 -0.000285799
-12.068 -0.00691151 -0.000288755
-12.027 -0.00695902 -0.000291747
-11.986 -0.00700695 -0.000294777
-11.9452 -0.00705532 -0.000297845
-11.9043 -0.00710412 -0.000300952
-11.8636 -0.00715337 -0.000304098
-11.8228 -0.00720307 -0.000307284
-11.7822 -0.00725323 -0.000310511
-11.7415 -0.00730385 -0.000313779
-11.701 -0.00735493 -0.000317088
-11.6605 -0.00740649 -0.000320441
-11.62 -0.00745853 -0.000323836
-11.5796 -0.00751105 -0.000327276
-11.5392 -0.00756407 -0.00033076
-11.4989 -0.00761759 -0.00033429
-11.4587 -0.00767161 -0.000337865
-11.4184 -0.00772614 -0.000341488
-11.3783 -0.00778119 -0.000345159
-11.3381 -0.00783677 -0.000348877
-11.2981 -0.00789287 -0.000352645
-11.2581 -0.00794952 -0.000356464
-11.2181 -0.00800671 -0.000360333
-11.1781 -0.00806446 -0.000364254
-11.1383 -0.00812277 -0.000368227
-11.0984 -0.00818165 -0.000372254
-11.0586 -0.0082411 -0.000376335
-11.0189 -0.00830114 -0.000380472
-10.9792 -0.00836176 -0.000384665
-10.9395 -0.00842299 -0.000388916
-10.8999 -0.00848483 -0.000393224
-10.8603 -0.00854728 -0.000397592
-10.8208 -0.00861036 -0.00040202
-10.7813 -0.00867407 -0.00040651
-10.7418 -0.00873843 -0.000411062
-10.7024 -0.00880343 -0.000415677
-10.6631 -0.0088691 -0.000420357
-10.6238 -0.00893543 -0.000425103
-10.5845 -0.00900244 -0.000429915
-10.5452 -0.00907015 -0.000434796
-10.506 -0.00913855 -0.000439745
-10.4669 -0.00920765 -0.000444766
-10.4278 -0.00927748 -0.000449857
-10.3887 -0.00934803 -0.000455022
-10.3496 -0.00941932 -0.000460262
-10.3106 -0.00949136 -0.000465577
-10.2717 -0.00956416 -0.000470969
-10.2328 -0.00963773 -0.000476439
-10.1939 -0.00971208 -0.00048199
-10.155 -0.00978722 -0.000487622
-10.1162 -0.00986317 -0.000493336
-10.0774 -0.00993994 -0.000499135
-10.0387 -0.0100175 -0.00050502
-10 -0.010096 -0.000510993
-9.96134 -0.0101753 -0.000517054
-9.92271 -0.0102554 -0.000523207
-9.88412 -0.0103364 -0.000529452
-9.84557 -0.0104184 -0.000535792
-9.80704 -0.0105012 -0.000542227
-9.76856 -0.0105849 -0.000548761
-9.73011 -0.0106696 -0.000555394
-9.69169 -0.0107552 -0.000562129
-9.65331 -0.0108418 -0.000568967
-9.61496 -0.0109294 -0.000575911
-9.57664 -0.0110179 -0.000582963
-9.53836 -0.0111075 -0.000590125
-9.50011 -0.0111981 -0.000597399
-9.46189 -0.0112897 -0.000604787
-9.42371 -0.0113824 -0.000612291
-9.38556 -0.0114761 -0.000619914
-9.34744 -0.0115709 -0.000627657
-9.30935 -0.0116669 -0.000635525
-9.2713 -0.0117639 -0.000643518
-9.23327 -0.0118621 -0.00065164
-9.19528 -0.0119614 -0.000659893
-9.15732 -0.012062 -0.000668279
-9.11939 -0.0121637 -0.000676802
-9.08149 -0.0122666 -0.000685464
-9.04362 -0.0123708 -0.000694268
-9.00578 -0.0124762 -0.000703218
-8.96797 -0.0125829 -0.000712315
-8.93019 -0.0126909 -0.000721563
-8.89244 -0.0128002 -0.000730965
-8.85471 -0.0129108 -0.000740525
-8.81702 -0.0130228 -0.000750245
-8.77936 -0.0131362 -0.00076013
-8.74172 -0.013251 -0.000770181
-8.70412 -0.0133672 -0.000780405
-8.66654 -0.0134849 -0.000790802
-8.62899 -0.013604 -0.000801379
-8.59146 -0.0137247 -0.000812137
-8.55397 -0.0138469 -0.000823082
-8.5165 -0.0139706 -0.000834217
-8.47906 -0.0140959 -0.000845547
-8.44165 -0.0142229 -0.000857075
-8.40426 -0.0143514 -0.000868807
-8.3669 -0.0144817 -0.000880745
-8.32956 -0.0146136 -0.000892897
-8.29226 -0.0147473 -0.000905264
-8.25497 -0.0148827 -0.000917854
-8.21772 -0.0150199 -0.00093067
-8.18049 -0.0151589 -0.000943718
-8.14328 -0.0152998 -0.000957002
-8.1061 -0.0154425 -0.00097053
-8.06895 -0.0155872 -0.000984304
-8.03182 -0.0157338 -0.000998333
-7.99471 -0.0158824 -0.00101262
-7.95763 -0.0160331 -0.00102717
-7.92058 -0.0161858 -0.001042
-7.88355 -0.0163406 -0.0010571
-7.84654 -0.0164975 -0.00107249
-7.80955 -0.0166567 -0.00108817
-7.77259 -0.016818 -0.00110414
-7.73566 -0.0169816 -0.00112042
-7.69874 -0.0171476 -0.00113702
-7.66185 -0.0173158 -0.00115393
-7.62498 -0.0174865 -0.00117117
-7.58814 -0.0176596 -0.00118875
-7.55132 -0.0178352 -0.00120667
-7.51452 -0.0180134 -0.00122494
-7.47774 -0.0181941 -0.00124358
-7.44099 -0.0183775 -0.00126258
-7.40425 -0.0185635 -0.00128197
-7.36754 -0.0187523 -0.00130174
-7.33085 -0.0189439 -0.00132191
-7.29418 -0.0191383 -0.00134249
-7.25754 -0.0193357 -0.00136349
-7.22091 -0.019536 -0.00138492
-7.18431 -0.0197394 -0.00140679
-7.14772 -0.0199459 -0.00142912
-7.11116 -0.0201555 -0.00145191
-7.07462 -0.0203683 -0.00147518
-7.0381 -0.0205844 -0.00149893
-7.00159 -0.0208039 -0.00152319
-6.96511 -0.0210268 -0.00154797
-6.92865 -0.0212532 -0.00157327
-6.89221 -0.0214832 -0.00159912
-6.85579 -0.0217168 -0.00162554
-6.81938 -0.0219542 -0.00165252
-6.783 -0.0221953 -0.0016801
-6.74664 -0.0224404 -0.00170828
-6.71029 -0.0226894 -0.00173708
-6.67397 -0.0229425 -0.00176653
-6.63766 -0.0231998 -0.00179664
-6.60137 -0.0234613 -0.00182742
-6.5651 -0.0237271 -0.0018589
-6.52885 -0.0239974 -0.0018911
-6.49262 -0.0242722 -0.00192404
-6.4564 -0.0245516 -0.00195773
-6.42021 -0.0248358 -0.00199221
-6.38403 -0.0251249 -0.00202749
-6.34786 -0.0254189 -0.00206359
-6.31172 -0.025718 -0.00210055
-6.27559 -0.0260223 -0.00213839
-6.23949 -0.026332 -0.00217713
-6.20339 -0.0266471 -0.0022168
-6.16732 -0.0269677 -0.00225743
-6.13126 -0.0272941 -0.00229905
-6.09522 -0.0276263 -0.00234169
-6.05919 -0.0279646 -0.00238538
-6.02319 -0.0283089 -0.00243015
-5.9872 -0.0286596 -0.00247604
-5.95122 -0.0290167 -0.00252308
-5.91526 -0.0293804 -0.00257132
-5.87932 -0.0297509 -0.00262077
-5.84339 -0.0301283 -0.0026715
-5.80748 -0.0305129 -0.00272354
-5.77158 -0.0309047 -0.00277692
-5.7357 -0.0313041 -0.00283171
-5.69984 -0.0317111 -0.00288793
-5.66399 -0.032126 -0.00294565
-5.62815 -0.032549 -0.00300491
-5.59233 -0.0329803 -0.00306576
-5.55653 -0.0334201 -0.00312826
-5.52074 -0.0338687 -0.00319247
-5.48497 -0.0343262 -0.00325844
-5.4492 -0.034793 -0.00332624
-5.41346 -0.0352693 -0.00339592
-5.37773 -0.0357553 -0.00346757
-5.34201 -0.0362514 -0.00354124
-5.30631 -0.0367577 -0.00361701
-5.27062 -0.0372747 -0.00369497
-5.23494 -0.0378025 -0.00377517
-5.19928 -0.0383415 -0.00385772
-5.16363 -0.0388921 -0.00394269
-5.128 -0.0394545 -0.00403018
-5.09237 -0.0400291 -0.00412028
-5.05677 -0.0406163 -0.00421309
-5.02117 -0.0412164 -0.00430872
-4.98559 -0.0418299 -0.00440727
-4.95002 -0.0424571 -0.00450886
-4.91446 -0.0430985 -0.00461362
-4.87892 -0.0437544 -0.00472165
-4.84339 -0.0444254 -0.0048331
-4.80787 -0.0451119 -0.0049481
-4.77237 -0.0458144 -0.00506681
-4.73687 -0.0465335 -0.00518936
-4.70139 -0.0472695 -0.00531594
-4.66592 -0.0480232 -0.00544669
-4.63046 -0.048795 -0.0055818
-4.59502 -0.0495856 -0.00572146
-4.55958 -0.0503956 -0.00586587
-4.52416 -0.0512256 -0.00601524
-4.48875 -0.0520763 -0.00616978
-4.45335 -0.0529485 -0.00632972
-4.41797 -0.0538428 -0.00649532
-4.38259 -0.05476 -0.00666683
-4.34722 -0.0557009 -0.00684453
-4.31187 -0.0566665 -0.0070287
-4.27653 -0.0576574 -0.00721967
-4.24119 -0.0586747 -0.00741773
-4.20587 -0.0597193 -0.00762326
-4.17056 -0.0607923 -0.00783661
-4.13526 -0.0618945 -0.00805817
-4.09997 -0.0630272 -0.00828835
-4.06469 -0.0641915 -0.0085276
-4.02942 -0.0653886 -0.00877637
-3.99416 -0.0666197 -0.00903516
-3.95891 -0.0678861 -0.00930449
-3.92367 -0.0691893 -0.00958493
-3.88844 -0.0705306 -0.00987705
-3.85322 -0.0719116 -0.0101815
-3.81801 -0.0733338 -0.010499
-3.7828 -0.0747989 -0.0108301
-3.74761 -0.0763086 -0.0111757
-3.71243 -0.0778648 -0.0115366
-3.67726 -0.0794694 -0.0119136
-3.64209 -0.0811244 -0.0123076
-3.60694 -0.0828318 -0.0127195
-3.57179 -0.0845941 -0.0131505
-3.53665 -0.0864134 -0.0136015
-3.50152 -0.0882923 -0.0140737
-3.4664 -0.0902335 -0.0145683
-3.43129 -0.0922397 -0.0150866
-3.39619 -0.0943138 -0.01563
-3.36109 -0.0964592 -0.0161999
-3.32601 -0.098679 -0.0167978
-3.29093 -0.100977 -0.0174256
-3.25586 -0.103357 -0.0180848
-3.2208 -0.105823 -0.0187776
-3.18574 -0.108379 -0.0195061
-3.1507 -0.111031 -0.0202725
-3.11566 -0.113782 -0.0210794
-3.08063 -0.11664 -0.0219297
-3.0456 -0.119608 -0.0228264
-3.01059 -0.122694 -0.0237728
-2.97558 -0.125904 -0.0247728
-2.94058 -0.129245 -0.0258305
-2.90558 -0.132725 -0.0269503
-2.87059 -0.136351 -0.0281374
-2.83561 -0.140132 -0.0293971
-2.80064 -0.144078 -0.0307356
-2.76567 -0.148197 -0.0321594
-2.73071 -0.152501 -0.0336758
-2.69576 -0.157001 -0.035293
-2.66081 -0.161708 -0.0370199
-2.62587 -0.166637 -0.0388663
-2.59094 -0.171801 -0.0408432
-2.55601 -0.177215 -0.0429628
-2.52109 -0.182897 -0.0452387
-2.48617 -0.188862 -0.0476859
-2.45126 -0.195133 -0.0503216
-2.41636 -0.201728 -0.0531647
-2.38146 -0.208671 -0.0562368
-2.34657 -0.215987 -0.0595619
-2.31168 -0.223702 -0.0631676
-2.2768 -0.231846 -0.0670848
-2.24192 -0.240451 -0.071349
-2.20705 -0.249551 -0.0760002
-2.17219 -0.259183 -0.081085
-2.13733 -0.26939 -0.0866559
-2.10247 -0.280215 -0.0927744
-2.06762 -0.291707 -0.0995105
-2.03278 -0.303917 -0.106946
-1.99794 -0.316903 -0.115177
-1.9631 -0.330724 -0.124313
-1.92827 -0.345446 -0.134486
-1.89345 -0.361136 -0.145848
-1.85862 -0.377865 -0.15858
-1.82381 -0.395706 -0.172898
-1.78899 -0.41473 -0.189057
-1.75419 -0.435005 -0.207363
-1.71938 -0.456589 -0.22818
-1.68458 -0.479521 -0.251951
-1.64979 -0.503811 -0.279206
-1.61499 -0.529416 -0.310587
-1.58021 -0.556222 -0.346867
-1.54542 -0.583989 -0.388979
-1.51064 -0.612303 -0.438039
-1.47586 -0.640476 -0.495374
-1.44109 -0.667429 -0.562517
-1.40632 -0.691501 -0.641194
-1.37155 -0.710219 -0.733213
-1.33679 -0.719983 -0.84024
-1.30203 -0.715763 -0.963348
-1.26727 -0.690861 -1.10222
-1.23251 -0.637074 -1.25396
-1.19776 -0.545621 -1.41159
-1.16301 -0.409418 -1.5628
-1.12827 -0.226645 -1.6902
-1.09352 -0.00452479 -1.77437
-1.05878 0.239463 -1.79993
-1.02405 0.48119 -1.76177
-0.989309 0.697369 -1.66739
-0.954576 0.872518 -1.53345
-0.919844 1.00141 -1.37918
-0.885115 1.08713 -1.22099
-0.850388 1.13716 -1.07001
-0.815663 1.16017 -0.932349
-0.78094 1.16401 -0.810351
-0.746219 1.15501 -0.704074
-0.711499 1.1379 -0.612363
-0.676781 1.11606 -0.533549
-0.642065 1.09182 -0.465866
-0.60735 1.06676 -0.407635
-0.572637 1.04191 -0.357366
-0.537925 1.01792 -0.313766
-0.503214 0.995204 -0.275748
-0.468504 0.973999 -0.242391
-0.433796 0.954426 -0.212935
-0.399089 0.936539 -0.186739
-0.364382 0.920341 -0.163273
-0.329676 0.905812 -0.142086
-0.294972 0.892913 -0.122805
-0.260267 0.881599 -0.105107
-0.225564 0.871822 -0.0887206
-0.190861 0.863536 -0.0734043
-0.156158 0.856699 -0.0589536
-0.121456 0.851275 -0.0451795
-0.0867541 0.847234 -0.0319178
-0.0520524 0.844552 -0.0190101
-0.0173508 0.843216 -0.00631413
0.0173508 0.843216 0.00631413
0.0520524 0.844552 0.0190101
0.0867541 0.847234 0.0319178
0.121456 0.851275 0.0451795
0.156158 0.856699 0.0589536
0.190861 0.863536 0.0734043
0.225564 0.871822 0.0887206
0.260267 0.881599 0.105107
0.294972 0.892913 0.122805
0.329676 0.905812 0.142086
0.364382 0.920341 0.163273
0.399089 0.936539 0.186739
0.433796 0.954426 0.212935
0.468504 0.973999 0.242391
0.503214 0.995204 0.275748
0.537925 1.01792 0.313766
0.572637 1.04191 0.357366
0.60735 1.06676 0.407635
0.642065 1.09182 0.465866
0.676781 1.11606 0.533549
0.711499 1.1379 0.612363
0.746219 1.15501 0.704074
0.78094 1.16401 0.810351
0.815663 1.16017 0.932349
0.850388 1.13716 1.07001
0.885115 1.08713 1.22099
0.919844 1.00141 1.37918
0.954576 0.872518 1.53345
0.989309 0.697369 1.66739
1.02405 0.48119 1.76177
1.05878 0.239463 1.79993
1.09352 -0.00452479 1.77437
1.12827 -0.226645 1.6902
1.16301 -0.409418 1.5628
1.19776 -0.545621 1.41159
1.23251 -0.637074 1.25396
1.26727 -0.690861 1.10222
1.30203 -0.715763 0.963348
1.33679 -0.719983 0.84024
1.37155 -0.710219 0.733213
1.40632 -0.691501 0.641194
1.44109 -0.667429 0.562517
1.47586 -0.640476 0.495374
1.51064 -0.612303 0.438039
1.54542 -0.583989 0.388979
1.58021 -0.556222 0.346867
1.61499 -0.529416 0.310587
1.64979 -0.503811 0.279206
1.68458 -0.479521 0.251951
1.71938 -0.456589 0.22818
1.75419 -0.435005 0.207363
1.78899 -0.41473 0.189057
1.82381 -0.395706 0.172898
1.85862 -0.377865 0.15858
1.89345 -0.361136 0.145848
1.92827 -0.345446 0.134486
1.9631 -0.330724 0.124313
1.99794 -0.316903 0.115177
2.03278 -0.303917 0.106946
2.06762 -0.291707 0.0995105
2.10247 -0.280215 0.0927744
2.13733 -0.26939 0.0866559
2.17219 -0.259183 0.081085
2.20705 -0.249551 0.0760002
2.24192 -0.240451 0.071349
2.2768 -0.231846 0.0670848
2.31168 -0.223702 0.0631676
2.34657 -0.215987 0.0595619
2.38146 -0.208671 0.0562368
2.41636 -0.201728 0.0531647
2.45126 -0.195133 0.0503216
2.48617 -0.188862 0.0476859
2.52109 -0.182897 0.0452387
2.55601 -0.177215 0.0429628
2.59094 -0.171801 0.0408432
2.62587 -0.166637 0.0388663
2.66081 -0.161708 0.0370199
2.69576 -0.157001 0.035293
2.73071 -0.152501 0.0336758
2.76567 -0.148197 0.0321594
2.80064 -0.144078 0.0307356
2.83561 -0.140132 0.0293971
2.87059 -0.136351 0.0281374
2.90558 -0.132725 0.0269503
2.94058 -0.129245 0.0258305
2.97558 -0.125904 0.0247728
3.01059 -0.122694 0.0237728
3.0456 -0.119608 0.0228264
3.08063 -0.11664 0.0219297
3.11566 -0.113782 0.0210794
3.1507 -0.111031 0.0202725
3.18574 -0.108379 0.0195061
3.2208 -0.105823 0.0187776
3.25586 -0.103357 0.0180848
3.29093 -0.100977 0.0174256
3.32601 -0.098679 0.0167978
3.36109 -0.0964592 0.0161999
3.39619 -0.0943138 0.01563
3.43129 -0.0922397 0.0150866
3.4664 -0.0902335 0.0145683
3.50152 -0.0882923 0.0140737
3.53665 -0.0864134 0.0136015
3.57179 -0.0845941 0.0131505
3.60694 -0.0828318 0.0127195
3.64209 -0.0811244 0.0123076
3.67726 -0.0794694 0.0119136
3.71243 -0.0778648 0.0115366
3.74761 -0.0763086 0.0111757
3.7828 -0.0747989 0.0108301
3.81801 -0.0733338 0.010499
3.85322 -0.0719116 0.0101815
3.88844 -0.0705306 0.00987705
3.92367 -0.0691893 0.00958493
3.95891 -0.0678861 0.00930449
3.99416 -0.0666197 0.00903516
4.02942 -0.0653886 0.00877637
4.06469 -0.0641915 0.0085276
4.09997 -0.0630272 0.00828835
4.13526 -0.0618945 0.00805817
4.17056 -0.0607923 0.00783661
4.20587 -0.0597193 0.00762326
4.24119 -0.0586747 0.00741773
4.27653 -0.0576574 0.00721967
4.31187 -0.0566665 0.0070287
4.34722 -0.0557009 0.00684453
4.38259 -0.05476 0.00666683
4.41797 -0.0538428 0.00649532
4.45335 -0.0529485 0.00632972
4.48875 -0.0520763 0.00616978
4.52416 -0.0512256 0.00601524
4.55958 -0.0503956 0.00586587
4.59502 -0.0495856 0.00572146
4.63046 -0.048795 0.0055818
4.66592 -0.0480232 0.00544669
4.70139 -0.0472695 0.00531594
4.73687 -0.0465335 0.00518936
4.77237 -0.0458144 0.00506681
4.80787 -0.0451119 0.0049481
4.84339 -0.0444254 0.0048331
4.87892 -0.0437544 0.00472165
4.91446 -0.0430985 0.00461362
4.95002 -0.0424571 0.00450886
4.98559 -0.0418299 0.00440727
5.02117 -0.0412164 0.00430872
5.05677 -0.0406163 0.00421309
5.09237 -0.0400291 0.00412028
5.128 -0.0394545 0.00403018
5.16363 -0.0388921 0.00394269
5.19928 -0.0383415 0.00385772
5.23494 -0.0378025 0.00377517
5.27062 -0.0372747 0.00369497
5.30631 -0.0367577 0.00361701
5.34201 -0.0362514 0.00354124
5.37773 -0.0357553 0.00346757
5.41346 -0.0352693 0.00339592
5.4492 -0.034793 0.00332624
5.48497 -0.0343262 0.00325844
5.52074 -0.0338687 0.00319247
5.55653 -0.0334201 0.00312826
5.59233 -0.0329803 0.00306576
5.62815 -0.032549 0.00300491
5.66399 -0.032126 0.00294565
5.69984 -0.0317111 0.00288793
5.7357 -0.0313041 0.00283171
5.77158 -0.0309047 0.00277692
5.80748 -0.0305129 0.00272354
5.84339 -0.0301283 0.0026715
5.87932 -0.0297509 0.00262077
5.91526 -0.0293804 0.00257132
5.95122 -0.0290167 0.00252308
5.9872 -0.0286596 0.00247604
6.02319 -0.0283089 0.00243015
6.05919 -0.0279646 0.00238538
6.09522 -0.0276263 0.00234169
6.13126 -0.0272941 0.00229905
6.16732 -0.0269677 0.00225743
6.20339 -0.0266471 0.0022168
6.23949 -0.026332 0.00217713
6.27559 -0.0260223 0.00213839
6.31172 -0.025718 0.00210055
6.34786 -0.0254189 0.00206359
6.38403 -0.0251249 0.00202749
6.42021 -0.0248358 0.00199221
6.4564 -0.0245516 0.00195773
6.49262 -0.0242722 0.00192404
6.52885 -0.0239974 0.0018911
6.5651 -0.0237271 0.0018589
6.60137 -0.0234613 0.00182742
6.63766 -0.0231998 0.00179664
6.67397 -0.0229425 0.00176653
6.71029 -0.0226894 0.00173708
6.74664 -0.0224404 0.00170828
6.783 -0.0221953 0.0016801
6.81938 -0.0219542 0.00165252
6.85579 -0.0217168 0.00162554
6.89221 -0.0214832 0.00159912
6.92865 -0.0212532 0.00157327
6.96511 -0.0210268 0.00154797
7.00159 -0.0208039 0.00152319
7.0381 -0.0205844 0.00149893
7.07462 -0.0203683 0.00147518
7.11116 -0.0201555 0.00145191
7.14772 -0.0199459 0.00142912
7.18431 -0.0197394 0.00140679
7.22091 -0.019536 0.00138492
7.25754 -0.0193357 0.00136349
7.29418 -0.0191383 0.00134249
7.33085 -0.0189439 0.00132191
7.36754 -0.0187523 0.00130174
7.40425 -0.0185635 0.00128197
7.44099 -0.0183775 0.00126258
7.47774 -0.0181941 0.00124358
7.51452 -0.0180134 0.00122494
7.55132 -0.0178352 0.00120667
7.58814 -0.0176596 0.00118875
7.62498 -0.0174865 0.00117117
7.66185 -0.0173158 0.00115393
7.69874 -0.0171476 0.00113702
7.73566 -0.0169816 0.00112042
7.77259 -0.016818 0.00110414
7.80955 -0.0166567 0.00108817
7.84654 -0.0164975 0.00107249
7.88355 -0.0163406 0.0010571
7.92058 -0.0161858 0.001042
7.95763 -0.0160331 0.00102717
7.99471 -0.0158824 0.00101262
8.03182 -0.0157338 0.000998333
8.06895 -0.0155872 0.000984304
8.1061 -0.0154425 0.00097053
8.14328 -0.0152998 0.000957002
8.18049 -0.0151589 0.000943718
8.21772 -0.0150199 0.00093067
8.25497 -0.0148827 0.000917854
8.29226 -0.0147473 0.000905264
8.32956 -0.0146136 0.000892897
8.3669 -0.0144817 0.000880745
8.40426 -0.0143514 0.000868807
8.44165 -0.0142229 0.000857075
8.47906 -0.0140959 0.000845547
8.5165 -0.0139706 0.000834217
8.55397 -0.0138469 0.000823082
8.59146 -0.0137247 0.000812137
8.62899 -0.013604 0.000801379
8.66654 -0.0134849 0.000790802
8.70412 -0.0133672 0.000780405
8.74172 -0.013251 0.000770181
8.77936 -0.0131362 0.00076013
8.81702 -0.0130228 0.000750245
8.85471 -0.0129108 0.000740525
8.89244 -0.0128002 0.000730965
8.93019 -0.0126909 0.000721563
8.96797 -0.0125829 0.000712315
9.00578 -0.0124762 0.000703218
9.04362 -0.0123708 0.000694268
9.08149 -0.0122666 0.000685464
9.11939 -0.0121637 0.000676802
9.15732 -0.012062 0.000668279
9.19528 -0.0119614 0.000659893
9.23327 -0.0118621 0.00065164
9.2713 -0.0117639 0.000643518
9.30935 -0.0116669 0.000635525
9.34744 -0.0115709 0.000627657
9.38556 -0.0114761 0.000619914
9.42371 -0.0113824 0.000612291
9.46189 -0.0112897 0.000604787
9.50011 -0.0111981 0.000597399
9.53836 -0.0111075 0.000590125
9.57664 -0.0110179 0.000582963
9.61496 -0.0109294 0.000575911
9.65331 -0.0108418 0.000568967
9.69169 -0.0107552 0.000562129
9.73011 -0.0106696 0.000555394
9.76856 -0.0105849 0.000548761
9.80704 -0.0105012 0.000542227
9.84557 -0.0104184 0.000535792
9.88412 -0.0103364 0.000529452
9.92271 -0.0102554 0.000523207
9.96134 -0.0101753 0.000517054
10 -0.010096 0.000510993
10.0387 -0.0100175 0.00050502
10.0774 -0.00993994 0.000499135
10.1162 -0.00986317 0.000493336
10.155 -0.00978722 0.000487622
10.1939 -0.00971208 0.00048199
10.2328 -0.00963773 0.000476439
10.2717 -0.00956416 0.000470969
10.3106 -0.00949136 0.000465577
10.3496 -0.00941932 0.000460262
10.3887 -0.00934803 0.000455022
10.4278 -0.00927748 0.000449857
10.4669 -0.00920765 0.000444766
10.506 -0.00913855 0.000439745
10.5452 -0.00907015 0.000434796
10.5845 -0.00900244 0.000429915
10.6238 -0.00893543 0.000425103
10.6631 -0.0088691 0.000420357
10.7024 -0.00880343 0.000415677
10.7418 -0.00873843 0.000411062
10.7813 -0.00867407 0.00040651
10.8208 -0.00861036 0.00040202
10.8603 -0.00854728 0.000397592
10.8999 -0.00848483 0.000393224
10.9395 -0.00842299 0.000388916
10.9792 -0.00836176 0.000384665
11.0189 -0.00830114 0.000380472
11.0586 -0.0082411 0.000376335
11.0984 -0.00818165 0.000372254
11.1383 -0.00812277 0.000368227
11.1781 -0.00806446 0.000364254
11.2181 -0.00800671 0.000360333
11.2581 -0.00794952 0.000356464
11.2981 -0.00789287 0.000352645
11.3381 -0.00783677 0.000348877
11.3783 -0.00778119 0.000345159
11.4184 -0.00772614 0.000341488
11.4587 -0.00767161 0.000337865
11.4989 -0.00761759 0.00033429
11.5392 -0.00756407 0.00033076
11.5796 -0.00751105 0.000327276
11.62 -0.00745853 0.000323836
11.6605 -0.00740649 0.000320441
11.701 -0.00735493 0.000317088
11.7415 -0.00730385 0.000313779
11.7822 -0.00725323 0.000310511
11.8228 -0.00720307 0.000307284
11.8636 -0.00715337 0.000304098
11.9043 -0.00710412 0.000300952
11.9452 -0.00705532 0.000297845
11.986 -0.00700695 0.000294777
12.027 -0.00695902 0.000291747
12.068 -0.00691151 0.000288755
12.109 -0.00686443 0.000285799
12.1501 -0.00681776 0.00028288
12.1913 -0.00677151 0.000279996
12.2325 -0.00672566 0.000277148
12.2738 -0.00668022 0.000274335
12.3151 -0.00663517 0.000271555
12.3565 -0.00659052 0.00026881
12.3979 -0.00654625 0.000266097
12.4394 -0.00650237 0.000263417
12.481 -0.00645886 0.00026077
12.5226 -0.00641573 0.000258154
12.5643 -0.00637297 0.000255569
12.6061 -0.00633057 0.000253015
12.6479 -0.00628853 0.000250491
12.6898 -0.00624685 0.000247997
12.7317 -0.00620552 0.000245532
12.7737 -0.00616454 0.000243096
12.8158 -0.0061239 0.000240689
12.8579 -0.0060836 0.00023831
12.9001 -0.00604363 0.000235958
12.9424 -0.006004 0.000233634
12.9847 -0.00596469 0.000231337
13.0271 -0.00592571 0.000229066
13.0696 -0.00588705 0.000226821
13.1121 -0.0058487 0.000224602
13.1547 -0.00581066 0.000222408
13.1974 -0.00577294 0.000220239
13.2402 -0.00573551 0.000218095
13.283 -0.00569839 0.000215975
13.3259 -0.00566157 0.000213879
13.3689 -0.00562504 0.000211807
13.4119 -0.0055888 0.000209758
13.455 -0.00555285 0.000207731
13.4982 -0.00551719 0.000205728
13.5415 -0.0054818 0.000203746
13.5848 -0.00544669 0.000201787
13.6283 -0.00541186 0.000199849
13.6718 -0.0053773 0.000197932
13.7153 -0.00534301 0.000196037
13.759 -0.00530898 0.000194162
13.8028 -0.00527521 0.000192308
13.8466 -0.00524171 0.000190474
13.8905 -0.00520845 0.000188659
13.9345 -0.00517546 0.000186865
13.9786 -0.00514271 0.000185089
14.0227 -0.00511021 0.000183333
14.067 -0.00507795 0.000181596
14.1113 -0.00504594 0.000179877
14.1558 -0.00501417 0.000178176
14.2003 -0.00498263 0.000176494
14.2449 -0.00495132 0.000174829
14.2896 -0.00492025 0.000173182
14.3344 -0.00488941 0.000171552
14.3793 -0.00485879 0.000169939
14.4243 -0.00482839 0.000168343
14.4693 -0.00479822 0.000166763
14.5145 -0.00476826 0.0001652
14.5598 -0.00473852 0.000163653
14.6052 -0.00470899 0.000162123
14.6506 -0.00467967 0.000160607
14.6962 -0.00465056 0.000159108
14.7419 -0.00462166 0.000157623
14.7877 -0.00459296 0.000156154
14.8336 -0.00456446 0.0001547
14.8796 -0.00453617 0.00015326
14.9257 -0.00450806 0.000151835
14.9719 -0.00448016 0.000150424
15.0182 -0.00445244 0.000149028
15.0647 -0.00442492 0.000147645
15.1112 -0.00439758 0.000146276
15.1579 -0.00437043 0.00014492
15.2047 -0.00434347 0.000143578
15.2516 -0.00431668 0.000142249
15.2986 -0.00429008 0.000140934
15.3458 -0.00426365 0.000139631
15.393 -0.0042374 0.00013834
15.4404 -0.00421132 0.000137063
15.488 -0.00418541 0.000135797
15.5356 -0.00415967 0.000134544
15.5834 -0.0041341 0.000133303
15.6313 -0.0041087 0.000132074
15.6794 -0.00408346 0.000130856
15.7276 -0.00405838 0.00012965
15.7759 -0.00403346 0.000128455
15.8243 -0.00400869 0.000127272
15.873 -0.00398409 0.0001261
15.9217 -0.00395964 0.000124938
15.9706 -0.00393533 0.000123788
16.0197 -0.00391118 0.000122648
16.0689 -0.00388718 0.000121518
16.1182 -0.00386333 0.000120399
16.1677 -0.00383962 0.000119291
16.2174 -0.00381605 0.000118192
16.2672 -0.00379262 0.000117104
16.3172 -0.00376934 0.000116025
16.3674 -0.00374619 0.000114956
16.4177 -0.00372317 0.000113896
16.4682 -0.0037003 0.000112846
16.5189 -0.00367755 0.000111805
16.5697 -0.00365493 0.000110774
16.6208 -0.00363245 0.000109751
16.672 -0.00361008 0.000108738
16.7234 -0.00358785 0.000107733
16.775 -0.00356574 0.000106737
16.8268 -0.00354375 0.000105749
16.8787 -0.00352188 0.00010477
16.9309 -0.00350013 0.0001038
16.9833 -0.0034785 0.000102837
17.0359 -0.00345698 0.000101883
17.0887 -0.00343557 0.000100936
17.1418 -0.00341428 9.9998e-05
17.195 -0.00339309 9.90673e-05
17.2485 -0.00337202 9.81442e-05
17.3022 -0.00335105 9.72286e-05
17.3562 -0.00333018 9.63205e-05
17.4104 -0.00330942 9.54197e-05
17.4648 -0.00328876 9.45261e-05
17.5195 -0.0032682 9.36396e-05
17.5744 -0.00324773 9.27601e-05
17.6296 -0.00322736 9.18875e-05
17.6851 -0.00320709 9.10216e-05
17.7408 -0.0031869 9.01624e-05
17.7969 -0.00316681 8.93097e-05
17.8532 -0.0031468 8.84635e-05
17.9098 -0.00312688 8.76236e-05
17.9667 -0.00310705 8.67899e-05
18.0239 -0.00308729 8.59623e-05
18.0815 -0.00306762 8.51408e-05
18.1393 -0.00304803 8.43251e-05
18.1975 -0.00302851 8.35153e-05
18.256 -0.00300906 8.27111e-05
18.3149 -0.00298969 8.19125e-05
18.3742 -0.00297038 8.11193e-05
18.4338 -0.00295115 8.03314e-05
18.4938 -0.00293198 7.95488e-05
18.5542 -0.00291287 7.87713e-05
18.615 -0.00289382 7.79988e-05
18.6762 -0.00287483 7.72311e-05
18.7379 -0.00285589 7.64682e-05
18.8 -0.002837 7.571e-05
18.8625 -0.00281817 7.49562e-05
18.9255 -0.00279938 7.42068e-05
18.9891 -0.00278063 7.34616e-05
19.0531 -0.00276192 7.27205e-05
19.1177 -0.00274325 7.19834e-05
19.1828 -0.00272461 7.12501e-05
19.2484 -0.002706 7.05204e-05
19.3147 -0.00268742 6.97943e-05
19.3816 -0.00266886 6.90715e-05
19.4491 -0.00265031 6.83519e-05
19.5173 -0.00263178 6.76352e-05
19.5862 -0.00261325 6.69214e-05
19.6558 -0.00259473 6.62102e-05
19.7262 -0.0025762 6.55014e-05
19.7974 -0.00255766 6.47947e-05
19.8694 -0.0025391 6.40901e-05
19.9423 -0.00252052 6.3387e-05
20.0162 -0.00250191 6.26855e-05
20.091 -0.00248326 6.1985e-05
20.1669 -0.00246456 6.12853e-05
20.244 -0.0024458 6.0586e-05
20.3222 -0.00242697 5.98868e-05
20.4016 -0.00240805 5.91872e-05
20.4825 -0.00238904 5.84867e-05
20.5648 -0.00236991 5.77847e-05
20.6487 -0.00235064 5.70808e-05
20.7344 -0.00233122 5.63741e-05
20.8219 -0.00231162 5.56638e-05
20.9115 -0.00229181 5.4949e-05
21.0034 -0.00227175 5.42286e-05
21.0979 -0.00225141 5.3501e-05
21.1952 -0.00223073 5.27648e-05
21.2959 -0.00220965 5.20178e-05
21.4004 -0.00218808 5.12573e-05
21.5093 -0.00216592 5.04797e-05
21.6237 -0.00214302 4.96804e-05
21.7448 -0.00211917 4.88524e-05
21.8747 -0.00209404 4.79851e-05
22.0165 -0.00206709 4.70608e-05
22.1768 -0.00203726 4.60449e-05
22.3723 -0.00200175 4.48451e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1Classic/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.5
#Lambda=0.5
#Beta=1
#Nc=1
#QUANTUM=0

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=1024 aX=2 aP=0.5

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1Classic/SigmaAOneLoop.txt <==
-22.3723 -0.249998 -5.74149e-19
-22.1768 -0.249998 -5.74149e-19
-22.0165 -0.249998 -5.74149e-19
-21.8747 -0.249998 -5.74149e-19
-21.7448 -0.249998 -5.74149e-19
-21.6237 -0.249998 -5.74149e-19
-21.5093 -0.249998 -5.74149e-19
-21.4004 -0.249998 -5.74149e-19
-21.2959 -0.249998 -5.74149e-19
-21.1952 -0.249998 -5.74149e-19
-21.0979 -0.249998 -5.74149e-19
-21.0034 -0.249998 -5.74149e-19
-20.9115 -0.249998 -5.74149e-19
-20.8219 -0.249998 -5.74149e-19
-20.7344 -0.249998 -5.74149e-19
-20.6487 -0.249998 -5.74149e-19
-20.5648 -0.249998 -5.74149e-19
-20.4825 -0.249998 -5.74149e-19
-20.4016 -0.249998 -5.74149e-19
-20.3222 -0.249998 -5.74149e-19
-20.244 -0.249998 -5.74149e-19
-20.1669 -0.249998 -5.74149e-19
-20.091 -0.249998 -5.74149e-19
-20.0162 -0.249998 -5.74149e-19
-19.9423 -0.249998 -5.74149e-19
-19.8694 -0.249998 -5.74149e-19
-19.7974 -0.249998 -5.74149e-19
-19.7262 -0.249998 -5.74149e-19
-19.6558 -0.249998 -5.74149e-19
-19.5862 -0.249998 -5.74149e-19
-19.5173 -0.249998 -5.74149e-19
-19.4491 -0.249998 -5.74149e-19
-19.3816 -0.249998 -5.74149e-19
-19.3147 -0.249998 -5.74149e-19
-19.2484 -0.249998 -5.74149e-19
-19.1828 -0.249998 -5.74149e-19
-19.1177 -0.249998 -5.74149e-19
-19.0531 -0.249998 -5.74149e-19
-18.9891 -0.249998 -5.74149e-19
-18.9255 -0.249998 -5.74149e-19
-18.8625 -0.249998 -5.74149e-19
-18.8 -0.249998 -5.74149e-19
-18.7379 -0.249998 -5.74149e-19
-18.6762 -0.249998 -5.74149e-19
-18.615 -0.249998 -5.74149e-19
-18.5542 -0.249998 -5.74149e-19
-18.4938 -0.249998 -5.74149e-19
-18.4338 -0.249998 -5.74149e-19
-18.3742 -0.249998 -5.74149e-19
-18.3149 -0.249998 -5.74149e-19
-18.256 -0.249998 -5.74149e-19
-18.1975 -0.249998 -5.74149e-19
-18.1393 -0.249998 -5.74149e-19
-18.0815 -0.249998 -5.74149e-19
-18.0239 -0.249998 -5.74149e-19
-17.9667 -0.249998 -5.74149e-19
-17.9098 -0.249998 -5.74149e-19
-17.8532 -0.249998 -5.74149e-19
-17.7969 -0.249998 -5.74149e-19
-17.7408 -0.249998 -5.74149e-19
-17.6851 -0.249998 -5.74149e-19
-17.6296 -0.249998 -5.74149e-19
-17.5744 -0.249998 -5.74149e-19
-17.5195 -0.249998 -5.74149e-19
-17.4648 -0.249998 -5.74149e-19
-17.4104 -0.249998 -5.74149e-19
-17.3562 -0.249998 -5.74149e-19
-17.3022 -0.249998 -5.74149e-19
-17.2485 -0.249998 -5.74149e-19
-17.195 -0.249998 -5.74149e-19
-17.1418 -0.249998 -5.74149e-19
-17.0887 -0.249998 -5.74149e-19
-17.0359 -0.249998 -5.74149e-19
-16.9833 -0.249998 -5.74149e-19
-16.9309 -0.249998 -5.74149e-19
-16.8787 -0.249998 -5.74149e-19
-16.8268 -0.249998 -5.74149e-19
-16.775 -0.249998 -5.74149e-19
-16.7234 -0.249998 -5.74149e-19
-16.672 -0.249998 -5.74149e-19
-16.6208 -0.249998 -5.74149e-19
-16.5697 -0.249998 -5.74149e-19
-16.5189 -0.249998 -5.74149e-19
-16.4682 -0.249998 -5.74149e-19
-16.4177 -0.249998 -5.74149e-19
-16.3674 -0.249998 -5.74149e-19
-16.3172 -0.249998 -5.74149e-19
-16.2672 -0.249998 -5.74149e-19
-16.2174 -0.249998 -5.74149e-19
-16.1677 -0.249998 -5.74149e-19
-16.1182 -0.249998 -5.74149e-19
-16.0689 -0.249998 -5.74149e-19
-16.0197 -0.249998 -5.74149e-19
-15.9706 -0.249998 -5.74149e-19
-15.9217 -0.249998 -5.74149e-19
-15.873 -0.249998 -5.74149e-19
-15.8243 -0.249998 -5.74149e-19
-15.7759 -0.249998 -5.74149e-19
-15.7276 -0.249998 -5.74149e-19
-15.6794 -0.249998 -5.74149e-19
-15.6313 -0.249998 -5.74149e-19
-15.5834 -0.249998 -5.74149e-19
-15.5356 -0.249998 -5.74149e-19
-15.488 -0.249998 -5.74149e-19
-15.4404 -0.249998 -5.74149e-19
-15.393 -0.249998 -5.74149e-19
-15.3458 -0.249998 -5.74149e-19
-15.2986 -0.249998 -5.74149e-19
-15.2516 -0.249998 -5.74149e-19
-15.2047 -0.249998 -5.74149e-19
-15.1579 -0.249998 -5.74149e-19
-15.1112 -0.249998 -5.74149e-19
-15.0647 -0.249998 -5.74149e-19
-15.0182 -0.249998 -5.74149e-19
-14.9719 -0.249998 -5.74149e-19
-14.9257 -0.249998 -5.74149e-19
-14.8796 -0.249998 -5.74149e-19
-14.8336 -0.249998 -5.74149e-19
-14.7877 -0.249998 -5.74149e-19
-14.7419 -0.249998 -5.74149e-19
-14.6962 -0.249998 -5.74149e-19
-14.6506 -0.249998 -5.74149e-19
-14.6052 -0.249998 -5.74149e-19
-14.5598 -0.249998 -5.74149e-19
-14.5145 -0.249998 -5.74149e-19
-14.4693 -0.249998 -5.74149e-19
-14.4243 -0.249998 -5.74149e-19
-14.3793 -0.249998 -5.74149e-19
-14.3344 -0.249998 -5.74149e-19
-14.2896 -0.249998 -5.74149e-19
-14.2449 -0.249998 -5.74149e-19
-14.2003 -0.249998 -5.74149e-19
-14.1558 -0.249998 -5.74149e-19
-14.1113 -0.249998 -5.74149e-19
-14.067 -0.249998 -5.74149e-19
-14.0227 -0.249998 -5.74149e-19
-13.9786 -0.249998 -5.74149e-19
-13.9345 -0.249998 -5.74149e-19
-13.8905 -0.249998 -5.74149e-19
-13.8466 -0.249998 -5.74149e-19
-13.8028 -0.249998 -5.74149e-19
-13.759 -0.249998 -5.74149e-19
-13.7153 -0.249998 -5.74149e-19
-13.6718 -0.249998 -5.74149e-19
-13.6283 -0.249998 -5.74149e-19
-13.5848 -0.249998 -5.74149e-19
-13.5415 -0.249998 -5.74149e-19
-13.4982 -0.249998 -5.74149e-19
-13.455 -0.249998 -5.74149e-19
-13.4119 -0.249998 -5.74149e-19
-13.3689 -0.249998 -5.74149e-19
-13.3259 -0.249998 -5.74149e-19
-13.283 -0.249998 -5.74149e-19
-13.2402 -0.249998 -5.74149e-19
-13.1974 -0.249998 -5.74149e-19
-13.1547 -0.249998 -5.74149e-19
-13.1121 -0.249998 -5.74149e-19
-13.0696 -0.249998 -5.74149e-19
-13.0271 -0.249998 -5.74149e-19
-12.9847 -0.249998 -5.74149e-19
-12.9424 -0.249998 -5.74149e-19
-12.9001 -0.249998 -5.74149e-19
-12.8579 -0.249998 -5.74149e-19
-12.8158 -0.249998 -5.74149e-19
-12.7737 -0.249998 -5.74149e-19
-12.7317 -0.249998 -5.74149e-19
-12.6898 -0.249998 -5.74149e-19
-12.6479 -0.249998 -5.74149e-19
-12.6061 -0.249998 -5.74149e-19
-12.5643 -0.249998 -5.74149e-19
-12.5226 -0.249998 -5.74149e-19
-12.481 -0.249998 -5.74149e-19
-12.4394 -0.249998 -5.74149e-19
-12.3979 -0.249998 -5.74149e-19
-12.3565 -0.249998 -5.74149e-19
-12.3151 -0.249998 -5.74149e-19
-12.2738 -0.249998 -5.74149e-19
-12.2325 -0.249998 -5.74149e-19
-12.1913 -0.249998 -5.74149e-19
-12.1501 -0.249998 -5.74149e-19
-12.109 -0.249998 -5.74149e-19
-12.068 -0.249998 -5.74149e-19
-12.027 -0.249998 -5.74149e-19
-11.986 -0.249998 -5.74149e-19
-11.9452 -0.249998 -5.74149e-19
-11.9043 -0.249998 -5.74149e-19
-11.8636 -0.249998 -5.74149e-19
-11.8228 -0.249998 -5.74149e-19
-11.7822 -0.249998 -5.74149e-19
-11.7415 -0.249998 -5.74149e-19
-11.701 -0.249998 -5.74149e-19
-11.6605 -0.249998 -5.74149e-19
-11.62 -0.249998 -5.74149e-19
-11.5796 -0.249998 -5.74149e-19
-11.5392 -0.249998 -5.74149e-19
-11.4989 -0.249998 -5.74149e-19
-11.4587 -0.249998 -5.74149e-19
-11.4184 -0.249998 -5.74149e-19
-11.3783 -0.249998 -5.74149e-19
-11.3381 -0.249998 -5.74149e-19
-11.2981 -0.249998 -5.74149e-19
-11.2581 -0.249998 -5.74149e-19
-11.2181 -0.249998 -5.74149e-19
-11.1781 -0.249998 -5.74149e-19
-11.1383 -0.249998 -5.74149e-19
-11.0984 -0.249998 -5.74149e-19
-11.0586 -0.249998 -5.74149e-19
-11.0189 -0.249998 -5.74149e-19
-10.9792 -0.249998 -5.74149e-19
-10.9395 -0.249998 -5.74149e-19
-10.8999 -0.249998 -5.74149e-19
-10.8603 -0.249998 -5.74149e-19
-10.8208 -0.249998 -5.74149e-19
-10.7813 -0.249998 -5.74149e-19
-10.7418 -0.249998 -5.74149e-19
-10.7024 -0.249998 -5.74149e-19
-10.6631 -0.249998 -5.74149e-19
-10.6238 -0.249998 -5.74149e-19
-10.5845 -0.249998 -5.74149e-19
-10.5452 -0.249998 -5.74149e-19
-10.506 -0.249998 -5.74149e-19
-10.4669 -0.249998 -5.74149e-19
-10.4278 -0.249998 -5.74149e-19
-10.3887 -0.249998 -5.74149e-19
-10.3496 -0.249998 -5.74149e-19
-10.3106 -0.249998 -5.74149e-19
-10.2717 -0.249998 -5.74149e-19
-10.2328 -0.249998 -5.74149e-19
-10.1939 -0.249998 -5.74149e-19
-10.155 -0.249998 -5.74149e-19
-10.1162 -0.249998 -5.74149e-19
-10.0774 -0.249998 -5.74149e-19
-10.0387 -0.249998 -5.74149e-19
-10 -0.249998 -5.74149e-19
-9.96134 -0.249998 -5.74149e-19
-9.92271 -0.249998 -5.74149e-19
-9.88412 -0.249998 -5.74149e-19
-9.84557 -0.249998 -5.74149e-19
-9.80704 -0.249998 -5.74149e-19
-9.76856 -0.249998 -5.74149e-19
-9.73011 -0.249998 -5.74149e-19
-9.69169 -0.249998 -5.74149e-19
-9.65331 -0.249998 -5.74149e-19
-9.61496 -0.249998 -5.74149e-19
-9.57664 -0.249998 -5.74149e-19
-9.53836 -0.249998 -5.74149e-19
-9.50011 -0.249998 -5.74149e-19
-9.46189 -0.249998 -5.74149e-19
-9.42371 -0.249998 -5.74149e-19
-9.38556 -0.249998 -5.74149e-19
-9.34744 -0.249998 -5.74149e-19
-9.30935 -0.249998 -5.74149e-19
-9.2713 -0.249998 -5.74149e-19
-9.23327 -0.249998 -5.74149e-19
-9.19528 -0.249998 -5.74149e-19
-9.15732 -0.249998 -5.74149e-19
-9.11939 -0.249998 -5.74149e-19
-9.08149 -0.249998 -5.74149e-19
-9.04362 -0.249998 -5.74149e-19
-9.00578 -0.249998 -5.74149e-19
-8.96797 -0.249998 -5.74149e-19
-8.93019 -0.249998 -5.74149e-19
-8.89244 -0.249998 -5.74149e-19
-8.85471 -0.249998 -5.74149e-19
-8.81702 -0.249998 -5.74149e-19
-8.77936 -0.249998 -5.74149e-19
-8.74172 -0.249998 -5.74149e-19
-8.70412 -0.249998 -5.74149e-19
-8.66654 -0.249998 -5.74149e-19
-8.62899 -0.249998 -5.74149e-19
-8.59146 -0.249998 -5.74149e-19
-8.55397 -0.249998 -5.74149e-19
-8.5165 -0.249998 -5.74149e-19
-8.47906 -0.249998 -5.74149e-19
-8.44165 -0.249998 -5.74149e-19
-8.40426 -0.249998 -5.74149e-19
-8.3669 -0.249998 -5.74149e-19
-8.32956 -0.249998 -5.74149e-19
-8.29226 -0.249998 -5.74149e-19
-8.25497 -0.249998 -5.74149e-19
-8.21772 -0.249998 -5.74149e-19
-8.18049 -0.249998 -5.74149e-19
-8.14328 -0.249998 -5.74149e-19
-8.1061 -0.249998 -5.74149e-19
-8.06895 -0.249998 -5.74149e-19
-8.03182 -0.249998 -5.74149e-19
-7.99471 -0.249998 -5.74149e-19
-7.95763 -0.249998 -5.74149e-19
-7.92058 -0.249998 -5.74149e-19
-7.88355 -0.249998 -5.74149e-19
-7.84654 -0.249998 -5.74149e-19
-7.80955 -0.249998 -5.74149e-19
-7.77259 -0.249998 -5.74149e-19
-7.73566 -0.249998 -5.74149e-19
-7.69874 -0.249998 -5.74149e-19
-7.66185 -0.249998 -5.74149e-19
-7.62498 -0.249998 -5.74149e-19
-7.58814 -0.249998 -5.74149e-19
-7.55132 -0.249998 -5.74149e-19
-7.51452 -0.249998 -5.74149e-19
-7.47774 -0.249998 -5.74149e-19
-7.44099 -0.249998 -5.74149e-19
-7.40425 -0.249998 -5.74149e-19
-7.36754 -0.249998 -5.74149e-19
-7.33085 -0.249998 -5.74149e-19
-7.29418 -0.249998 -5.74149e-19
-7.25754 -0.249998 -5.74149e-19
-7.22091 -0.249998 -5.74149e-19
-7.18431 -0.249998 -5.74149e-19
-7.14772 -0.249998 -5.74149e-19
-7.11116 -0.249998 -5.74149e-19
-7.07462 -0.249998 -5.74149e-19
-7.0381 -0.249998 -5.74149e-19
-7.00159 -0.249998 -5.74149e-19
-6.96511 -0.249998 -5.74149e-19
-6.92865 -0.249998 -5.74149e-19
-6.89221 -0.249998 -5.74149e-19
-6.85579 -0.249998 -5.74149e-19
-6.81938 -0.249998 -5.74149e-19
-6.783 -0.249998 -5.74149e-19
-6.74664 -0.249998 -5.74149e-19
-6.71029 -0.249998 -5.74149e-19
-6.67397 -0.249998 -5.74149e-19
-6.63766 -0.249998 -5.74149e-19
-6.60137 -0.249998 -5.74149e-19
-6.5651 -0.249998 -5.74149e-19
-6.52885 -0.249998 -5.74149e-19
-6.49262 -0.249998 -5.74149e-19
-6.4564 -0.249998 -5.74149e-19
-6.42021 -0.249998 -5.74149e-19
-6.38403 -0.249998 -5.74149e-19
-6.34786 -0.249998 -5.74149e-19
-6.31172 -0.249998 -5.74149e-19
-6.27559 -0.249998 -5.74149e-19
-6.23949 -0.249998 -5.74149e-19
-6.20339 -0.249998 -5.74149e-19
-6.16732 -0.249998 -5.74149e-19
-6.13126 -0.249998 -5.74149e-19
-6.09522 -0.249998 -5.74149e-19
-6.05919 -0.249998 -5.74149e-19
-6.02319 -0.249998 -5.74149e-19
-5.9872 -0.249998 -5.74149e-19
-5.95122 -0.249998 -5.74149e-19
-5.91526 -0.249998 -5.74149e-19
-5.87932 -0.249998 -5.74149e-19
-5.84339 -0.249998 -5.74149e-19
-5.80748 -0.249998 -5.74149e-19
-5.77158 -0.249998 -5.74149e-19
-5.7357 -0.249998 -5.74149e-19
-5.69984 -0.249998 -5.74149e-19
-5.66399 -0.249998 -5.74149e-19
-5.62815 -0.249998 -5.74149e-19
-5.59233 -0.249998 -5.74149e-19
-5.55653 -0.249998 -5.74149e-19
-5.52074 -0.249998 -5.74149e-19
-5.48497 -0.249998 -5.74149e-19
-5.4492 -0.249998 -5.74149e-19
-5.41346 -0.249998 -5.74149e-19
-5.37773 -0.249998 -5.74149e-19
-5.34201 -0.249998 -5.74149e-19
-5.30631 -0.249998 -5.74149e-19
-5.27062 -0.249998 -5.74149e-19
-5.23494 -0.249998 -5.74149e-19
-5.19928 -0.249998 -5.74149e-19
-5.16363 -0.249998 -5.74149e-19
-5.128 -0.249998 -5.74149e-19
-5.09237 -0.249998 -5.74149e-19
-5.05677 -0.249998 -5.74149e-19
-5.02117 -0.249998 -5.74149e-19
-4.98559 -0.249998 -5.74149e-19
-4.95002 -0.249998 -5.74149e-19
-4.91446 -0.249998 -5.74149e-19
-4.87892 -0.249998 -5.74149e-19
-4.84339 -0.249998 -5.74149e-19
-4.80787 -0.249998 -5.74149e-19
-4.77237 -0.249998 -5.74149e-19
-4.73687 -0.249998 -5.74149e-19
-4.70139 -0.249998 -5.74149e-19
-4.66592 -0.249998 -5.74149e-19
-4.63046 -0.249998 -5.74149e-19
-4.59502 -0.249998 -5.74149e-19
-4.55958 -0.249998 -5.74149e-19
-4.52416 -0.249998 -5.74149e-19
-4.48875 -0.249998 -5.74149e-19
-4.45335 -0.249998 -5.74149e-19
-4.41797 -0.249998 -5.74149e-19
-4.38259 -0.249998 -5.74149e-19
-4.34722 -0.249998 -5.74149e-19
-4.31187 -0.249998 -5.74149e-19
-4.27653 -0.249998 -5.74149e-19
-4.24119 -0.249998 -5.74149e-19
-4.20587 -0.249998 -5.74149e-19
-4.17056 -0.249998 -5.74149e-19
-4.13526 -0.249998 -5.74149e-19
-4.09997 -0.249998 -5.74149e-19
-4.06469 -0.249998 -5.74149e-19
-4.02942 -0.249998 -5.74149e-19
-3.99416 -0.249998 -5.74149e-19
-3.95891 -0.249998 -5.74149e-19
-3.92367 -0.249998 -5.74149e-19
-3.88844 -0.249998 -5.74149e-19
-3.85322 -0.249998 -5.74149e-19
-3.81801 -0.249998 -5.74149e-19
-3.7828 -0.249998 -5.74149e-19
-3.74761 -0.249998 -5.74149e-19
-3.71243 -0.249998 -5.74149e-19
-3.67726 -0.249998 -5.74149e-19
-3.64209 -0.249998 -5.74149e-19
-3.60694 -0.249998 -5.74149e-19
-3.57179 -0.249998 -5.74149e-19
-3.53665 -0.249998 -5.74149e-19
-3.50152 -0.249998 -5.74149e-19
-3.4664 -0.249998 -5.74149e-19
-3.43129 -0.249998 -5.74149e-19
-3.39619 -0.249998 -5.74149e-19
-3.36109 -0.249998 -5.74149e-19
-3.32601 -0.249998 -5.74149e-19
-3.29093 -0.249998 -5.74149e-19
-3.25586 -0.249998 -5.74149e-19
-3.2208 -0.249998 -5.74149e-19
-3.18574 -0.249998 -5.74149e-19
-3.1507 -0.249998 -5.74149e-19
-3.11566 -0.249998 -5.74149e-19
-3.08063 -0.249998 -5.74149e-19
-3.0456 -0.249998 -5.74149e-19
-3.01059 -0.249998 -5.74149e-19
-2.97558 -0.249998 -5.74149e-19
-2.94058 -0.249998 -5.74149e-19
-2.90558 -0.249998 -5.74149e-19
-2.87059 -0.249998 -5.74149e-19
-2.83561 -0.249998 -5.74149e-19
-2.80064 -0.249998 -5.74149e-19
-2.76567 -0.249998 -5.74149e-19
-2.73071 -0.249998 -5.74149e-19
-2.69576 -0.249998 -5.74149e-19
-2.66081 -0.249998 -5.74149e-19
-2.62587 -0.249998 -5.74149e-19
-2.59094 -0.249998 -5.74149e-19
-2.55601 -0.249998 -5.74149e-19
-2.52109 -0.249998 -5.74149e-19
-2.48617 -0.249998 -5.74149e-19
-2.45126 -0.249998 -5.74149e-19
-2.41636 -0.249998 -5.74149e-19
-2.38146 -0.249998 -5.74149e-19
-2.34657 -0.249998 -5.74149e-19
-2.31168 -0.249998 -5.74149e-19
-2.2768 -0.249998 -5.74149e-19
-2.24192 -0.249998 -5.74149e-19
-2.20705 -0.249998 -5.74149e-19
-2.17219 -0.249998 -5.74149e-19
-2.13733 -0.249998 -5.74149e-19
-2.10247 -0.249998 -5.74149e-19
-2.06762 -0.249998 -5.74149e-19
-2.03278 -0.249998 -5.74149e-19
-1.99794 -0.249998 -5.74149e-19
-1.9631 -0.249998 -5.74149e-19
-1.92827 -0.249998 -5.74149e-19
-1.89345 -0.249998 -5.74149e-19
-1.85862 -0.249998 -5.74149e-19
-1.82381 -0.249998 -5.74149e-19
-1.78899 -0.249998 -5.74149e-19
-1.75419 -0.249998 -5.74149e-19
-1.71938 -0.249998 -5.74149e-19
-1.68458 -0.249998 -5.74149e-19
-1.64979 -0.249998 -5.74149e-19
-1.61499 -0.249998 -5.74149e-19
-1.58021 -0.249998 -5.74149e-19
-1.54542 -0.249998 -5.74149e-19
-1.51064 -0.249998 -5.74149e-19
-1.47586 -0.249998 -5.74149e-19
-1.44109 -0.249998 -5.74149e-19
-1.40632 -0.249998 -5.74149e-19
-1.37155 -0.249998 -5.74149e-19
-1.33679 -0.249998 -5.74149e-19
-1.30203 -0.249998 -5.74149e-19
-1.26727 -0.249998 -5.74149e-19
-1.23251 -0.249998 -5.74149e-19
-1.19776 -0.249998 -5.74149e-19
-1.16301 -0.249998 -5.74149e-19
-1.12827 -0.249998 -5.74149e-19
-1.09352 -0.249998 -5.74149e-19
-1.05878 -0.249998 -5.74149e-19
-1.02405 -0.249998 -5.74149e-19
-0.989309 -0.249998 -5.74149e-19
-0.954576 -0.249998 -5.74149e-19
-0.919844 -0.249998 -5.74149e-19
-0.885115 -0.249998 -5.74149e-19
-0.850388 -0.249998 -5.74149e-19
-0.815663 -0.249998 -5.74149e-19
-0.78094 -0.249998 -5.74149e-19
-0.746219 -0.249998 -5.74149e-19
-0.711499 -0.249998 -5.74149e-19
-0.676781 -0.249998 -5.74149e-19
-0.642065 -0.249998 -5.74149e-19
-0.60735 -0.249998 -5.74149e-19
-0.572637 -0.249998 -5.74149e-19
-0.537925 -0.249998 -5.74149e-19
-0.503214 -0.249998 -5.74149e-19
-0.468504 -0.249998 -5.74149e-19
-0.433796 -0.249998 -5.74149e-19
-0.399089 -0.249998 -5.74149e-19
-0.364382 -0.249998 -5.74149e-19
-0.329676 -0.249998 -5.74149e-19
-0.294972 -0.249998 -5.74149e-19
-0.260267 -0.249998 -5.74149e-19
-0.225564 -0.249998 -5.74149e-19
-0.190861 -0.249998 -5.74149e-19
-0.156158 -0.249998 -5.74149e-19
-0.121456 -0.249998 -5.74149e-19
-0.0867541 -0.249998 -5.74149e-19
-0.0520524 -0.249998 -5.74149e-19
-0.0173508 -0.249998 -5.74149e-19
0.0173508 -0.249998 -5.74149e-19
0.0520524 -0.249998 -5.74149e-19
0.0867541 -0.249998 -5.74149e-19
0.121456 -0.249998 -5.74149e-19
0.156158 -0.249998 -5.74149e-19
0.190861 -0.249998 -5.74149e-19
0.225564 -0.249998 -5.74149e-19
0.260267 -0.249998 -5.74149e-19
0.294972 -0.249998 -5.74149e-19
0.329676 -0.249998 -5.74149e-19
0.364382 -0.249998 -5.74149e-19
0.399089 -0.249998 -5.74149e-19
0.433796 -0.249998 -5.74149e-19
0.468504 -0.249998 -5.74149e-19
0.503214 -0.249998 -5.74149e-19
0.537925 -0.249998 -5.74149e-19
0.572637 -0.249998 -5.74149e-19
0.60735 -0.249998 -5.74149e-19
0.642065 -0.249998 -5.74149e-19
0.676781 -0.249998 -5.74149e-19
0.711499 -0.249998 -5.74149e-19
0.746219 -0.249998 -5.74149e-19
0.78094 -0.249998 -5.74149e-19
0.815663 -0.249998 -5.74149e-19
0.850388 -0.249998 -5.74149e-19
0.885115 -0.249998 -5.74149e-19
0.919844 -0.249998 -5.74149e-19
0.954576 -0.249998 -5.74149e-19
0.989309 -0.249998 -5.74149e-19
1.02405 -0.249998 -5.74149e-19
1.05878 -0.249998 -5.74149e-19
1.09352 -0.249998 -5.74149e-19
1.12827 -0.249998 -5.74149e-19
1.16301 -0.249998 -5.74149e-19
1.19776 -0.249998 -5.74149e-19
1.23251 -0.249998 -5.74149e-19
1.26727 -0.249998 -5.74149e-19
1.30203 -0.249998 -5.74149e-19
1.33679 -0.249998 -5.74149e-19
1.37155 -0.249998 -5.74149e-19
1.40632 -0.249998 -5.74149e-19
1.44109 -0.249998 -5.74149e-19
1.47586 -0.249998 -5.74149e-19
1.51064 -0.249998 -5.74149e-19
1.54542 -0.249998 -5.74149e-19
1.58021 -0.249998 -5.74149e-19
1.61499 -0.249998 -5.74149e-19
1.64979 -0.249998 -5.74149e-19
1.68458 -0.249998 -5.74149e-19
1.71938 -0.249998 -5.74149e-19
1.75419 -0.249998 -5.74149e-19
1.78899 -0.249998 -5.74149e-19
1.82381 -0.249998 -5.74149e-19
1.85862 -0.249998 -5.74149e-19
1.89345 -0.249998 -5.74149e-19
1.92827 -0.249998 -5.74149e-19
1.9631 -0.249998 -5.74149e-19
1.99794 -0.249998 -5.74149e-19
2.03278 -0.249998 -5.74149e-19
2.06762 -0.249998 -5.74149e-19
2.10247 -0.249998 -5.74149e-19
2.13733 -0.249998 -5.74149e-19
2.17219 -0.249998 -5.74149e-19
2.20705 -0.249998 -5.74149e-19
2.24192 -0.249998 -5.74149e-19
2.2768 -0.249998 -5.74149e-19
2.31168 -0.249998 -5.74149e-19
2.34657 -0.249998 -5.74149e-19
2.38146 -0.249998 -5.74149e-19
2.41636 -0.249998 -5.74149e-19
2.45126 -0.249998 -5.74149e-19
2.48617 -0.249998 -5.74149e-19
2.52109 -0.249998 -5.74149e-19
2.55601 -0.249998 -5.74149e-19
2.59094 -0.249998 -5.74149e-19
2.62587 -0.249998 -5.74149e-19
2.66081 -0.249998 -5.74149e-19
2.69576 -0.249998 -5.74149e-19
2.73071 -0.249998 -5.74149e-19
2.76567 -0.249998 -5.74149e-19
2.80064 -0.249998 -5.74149e-19
2.83561 -0.249998 -5.74149e-19
2.87059 -0.249998 -5.74149e-19
2.90558 -0.249998 -5.74149e-19
2.94058 -0.249998 -5.74149e-19
2.97558 -0.249998 -5.74149e-19
3.01059 -0.249998 -5.74149e-19
3.0456 -0.249998 -5.74149e-19
3.08063 -0.249998 -5.74149e-19
3.11566 -0.249998 -5.74149e-19
3.1507 -0.249998 -5.74149e-19
3.18574 -0.249998 -5.74149e-19
3.2208 -0.249998 -5.74149e-19
3.25586 -0.249998 -5.74149e-19
3.29093 -0.249998 -5.74149e-19
3.32601 -0.249998 -5.74149e-19
3.36109 -0.249998 -5.74149e-19
3.39619 -0.249998 -5.74149e-19
3.43129 -0.249998 -5.74149e-19
3.4664 -0.249998 -5.74149e-19
3.50152 -0.249998 -5.74149e-19
3.53665 -0.249998 -5.74149e-19
3.57179 -0.249998 -5.74149e-19
3.60694 -0.249998 -5.74149e-19
3.64209 -0.249998 -5.74149e-19
3.67726 -0.249998 -5.74149e-19
3.71243 -0.249998 -5.74149e-19
3.74761 -0.249998 -5.74149e-19
3.7828 -0.249998 -5.74149e-19
3.81801 -0.249998 -5.74149e-19
3.85322 -0.249998 -5.74149e-19
3.88844 -0.249998 -5.74149e-19
3.92367 -0.249998 -5.74149e-19
3.95891 -0.249998 -5.74149e-19
3.99416 -0.249998 -5.74149e-19
4.02942 -0.249998 -5.74149e-19
4.06469 -0.249998 -5.74149e-19
4.09997 -0.249998 -5.74149e-19
4.13526 -0.249998 -5.74149e-19
4.17056 -0.249998 -5.74149e-19
4.20587 -0.249998 -5.74149e-19
4.24119 -0.249998 -5.74149e-19
4.27653 -0.249998 -5.74149e-19
4.31187 -0.249998 -5.74149e-19
4.34722 -0.249998 -5.74149e-19
4.38259 -0.249998 -5.74149e-19
4.41797 -0.249998 -5.74149e-19
4.45335 -0.249998 -5.74149e-19
4.48875 -0.249998 -5.74149e-19
4.52416 -0.249998 -5.74149e-19
4.55958 -0.249998 -5.74149e-19
4.59502 -0.249998 -5.74149e-19
4.63046 -0.249998 -5.74149e-19
4.66592 -0.249998 -5.74149e-19
4.70139 -0.249998 -5.74149e-19
4.73687 -0.249998 -5.74149e-19
4.77237 -0.249998 -5.74149e-19
4.80787 -0.249998 -5.74149e-19
4.84339 -0.249998 -5.74149e-19
4.87892 -0.249998 -5.74149e-19
4.91446 -0.249998 -5.74149e-19
4.95002 -0.249998 -5.74149e-19
4.98559 -0.249998 -5.74149e-19
5.02117 -0.249998 -5.74149e-19
5.05677 -0.249998 -5.74149e-19
5.09237 -0.249998 -5.74149e-19
5.128 -0.249998 -5.74149e-19
5.16363 -0.249998 -5.74149e-19
5.19928 -0.249998 -5.74149e-19
5.23494 -0.249998 -5.74149e-19
5.27062 -0.249998 -5.74149e-19
5.30631 -0.249998 -5.74149e-19
5.34201 -0.249998 -5.74149e-19
5.37773 -0.249998 -5.74149e-19
5.41346 -0.249998 -5.74149e-19
5.4492 -0.249998 -5.74149e-19
5.48497 -0.249998 -5.74149e-19
5.52074 -0.249998 -5.74149e-19
5.55653 -0.249998 -5.74149e-19
5.59233 -0.249998 -5.74149e-19
5.62815 -0.249998 -5.74149e-19
5.66399 -0.249998 -5.74149e-19
5.69984 -0.249998 -5.74149e-19
5.7357 -0.249998 -5.74149e-19
5.77158 -0.249998 -5.74149e-19
5.80748 -0.249998 -5.74149e-19
5.84339 -0.249998 -5.74149e-19
5.87932 -0.249998 -5.74149e-19
5.91526 -0.249998 -5.74149e-19
5.95122 -0.249998 -5.74149e-19
5.9872 -0.249998 -5.74149e-19
6.02319 -0.249998 -5.74149e-19
6.05919 -0.249998 -5.74149e-19
6.09522 -0.249998 -5.74149e-19
6.13126 -0.249998 -5.74149e-19
6.16732 -0.249998 -5.74149e-19
6.20339 -0.249998 -5.74149e-19
6.23949 -0.249998 -5.74149e-19
6.27559 -0.249998 -5.74149e-19
6.31172 -0.249998 -5.74149e-19
6.34786 -0.249998 -5.74149e-19
6.38403 -0.249998 -5.74149e-19
6.42021 -0.249998 -5.74149e-19
6.4564 -0.249998 -5.74149e-19
6.49262 -0.249998 -5.74149e-19
6.52885 -0.249998 -5.74149e-19
6.5651 -0.249998 -5.74149e-19
6.60137 -0.249998 -5.74149e-19
6.63766 -0.249998 -5.74149e-19
6.67397 -0.249998 -5.74149e-19
6.71029 -0.249998 -5.74149e-19
6.74664 -0.249998 -5.74149e-19
6.783 -0.249998 -5.74149e-19
6.81938 -0.249998 -5.74149e-19
6.85579 -0.249998 -5.74149e-19
6.89221 -0.249998 -5.74149e-19
6.92865 -0.249998 -5.74149e-19
6.96511 -0.249998 -5.74149e-19
7.00159 -0.249998 -5.74149e-19
7.0381 -0.249998 -5.74149e-19
7.07462 -0.249998 -5.74149e-19
7.11116 -0.249998 -5.74149e-19
7.14772 -0.249998 -5.74149e-19
7.18431 -0.249998 -5.74149e-19
7.22091 -0.249998 -5.74149e-19
7.25754 -0.249998 -5.74149e-19
7.29418 -0.249998 -5.74149e-19
7.33085 -0.249998 -5.74149e-19
7.36754 -0.249998 -5.74149e-19
7.40425 -0.249998 -5.74149e-19
7.44099 -0.249998 -5.74149e-19
7.47774 -0.249998 -5.74149e-19
7.51452 -0.249998 -5.74149e-19
7.55132 -0.249998 -5.74149e-19
7.58814 -0.249998 -5.74149e-19
7.62498 -0.249998 -5.74149e-19
7.66185 -0.249998 -5.74149e-19
7.69874 -0.249998 -5.74149e-19
7.73566 -0.249998 -5.74149e-19
7.77259 -0.249998 -5.74149e-19
7.80955 -0.249998 -5.74149e-19
7.84654 -0.249998 -5.74149e-19
7.88355 -0.249998 -5.74149e-19
7.92058 -0.249998 -5.74149e-19
7.95763 -0.249998 -5.74149e-19
7.99471 -0.249998 -5.74149e-19
8.03182 -0.249998 -5.74149e-19
8.06895 -0.249998 -5.74149e-19
8.1061 -0.249998 -5.74149e-19
8.14328 -0.249998 -5.74149e-19
8.18049 -0.249998 -5.74149e-19
8.21772 -0.249998 -5.74149e-19
8.25497 -0.249998 -5.74149e-19
8.29226 -0.249998 -5.74149e-19
8.32956 -0.249998 -5.74149e-19
8.3669 -0.249998 -5.74149e-19
8.40426 -0.249998 -5.74149e-19
8.44165 -0.249998 -5.74149e-19
8.47906 -0.249998 -5.74149e-19
8.5165 -0.249998 -5.74149e-19
8.55397 -0.249998 -5.74149e-19
8.59146 -0.249998 -5.74149e-19
8.62899 -0.249998 -5.74149e-19
8.66654 -0.249998 -5.74149e-19
8.70412 -0.249998 -5.74149e-19
8.74172 -0.249998 -5.74149e-19
8.77936 -0.249998 -5.74149e-19
8.81702 -0.249998 -5.74149e-19
8.85471 -0.249998 -5.74149e-19
8.89244 -0.249998 -5.74149e-19
8.93019 -0.249998 -5.74149e-19
8.96797 -0.249998 -5.74149e-19
9.00578 -0.249998 -5.74149e-19
9.04362 -0.249998 -5.74149e-19
9.08149 -0.249998 -5.74149e-19
9.11939 -0.249998 -5.74149e-19
9.15732 -0.249998 -5.74149e-19
9.19528 -0.249998 -5.74149e-19
9.23327 -0.249998 -5.74149e-19
9.2713 -0.249998 -5.74149e-19
9.30935 -0.249998 -5.74149e-19
9.34744 -0.249998 -5.74149e-19
9.38556 -0.249998 -5.74149e-19
9.42371 -0.249998 -5.74149e-19
9.46189 -0.249998 -5.74149e-19
9.50011 -0.249998 -5.74149e-19
9.53836 -0.249998 -5.74149e-19
9.57664 -0.249998 -5.74149e-19
9.61496 -0.249998 -5.74149e-19
9.65331 -0.249998 -5.74149e-19
9.69169 -0.249998 -5.74149e-19
9.73011 -0.249998 -5.74149e-19
9.76856 -0.249998 -5.74149e-19
9.80704 -0.249998 -5.74149e-19
9.84557 -0.249998 -5.74149e-19
9.88412 -0.249998 -5.74149e-19
9.92271 -0.249998 -5.74149e-19
9.96134 -0.249998 -5.74149e-19
10 -0.249998 -5.74149e-19
10.0387 -0.249998 -5.74149e-19
10.0774 -0.249998 -5.74149e-19
10.1162 -0.249998 -5.74149e-19
10.155 -0.249998 -5.74149e-19
10.1939 -0.249998 -5.74149e-19
10.2328 -0.249998 -5.74149e-19
10.2717 -0.249998 -5.74149e-19
10.3106 -0.249998 -5.74149e-19
10.3496 -0.249998 -5.74149e-19
10.3887 -0.249998 -5.74149e-19
10.4278 -0.249998 -5.74149e-19
10.4669 -0.249998 -5.74149e-19
10.506 -0.249998 -5.74149e-19
10.5452 -0.249998 -5.74149e-19
10.5845 -0.249998 -5.74149e-19
10.6238 -0.249998 -5.74149e-19
10.6631 -0.249998 -5.74149e-19
10.7024 -0.249998 -5.74149e-19
10.7418 -0.249998 -5.74149e-19
10.7813 -0.249998 -5.74149e-19
10.8208 -0.249998 -5.74149e-19
10.8603 -0.249998 -5.74149e-19
10.8999 -0.249998 -5.74149e-19
10.9395 -0.249998 -5.74149e-19
10.9792 -0.249998 -5.74149e-19
11.0189 -0.249998 -5.74149e-19
11.0586 -0.249998 -5.74149e-19
11.0984 -0.249998 -5.74149e-19
11.1383 -0.249998 -5.74149e-19
11.1781 -0.249998 -5.74149e-19
11.2181 -0.249998 -5.74149e-19
11.2581 -0.249998 -5.74149e-19
11.2981 -0.249998 -5.74149e-19
11.3381 -0.249998 -5.74149e-19
11.3783 -0.249998 -5.74149e-19
11.4184 -0.249998 -5.74149e-19
11.4587 -0.249998 -5.74149e-19
11.4989 -0.249998 -5.74149e-19
11.5392 -0.249998 -5.74149e-19
11.5796 -0.249998 -5.74149e-19
11.62 -0.249998 -5.74149e-19
11.6605 -0.249998 -5.74149e-19
11.701 -0.249998 -5.74149e-19
11.7415 -0.249998 -5.74149e-19
11.7822 -0.249998 -5.74149e-19
11.8228 -0.249998 -5.74149e-19
11.8636 -0.249998 -5.74149e-19
11.9043 -0.249998 -5.74149e-19
11.9452 -0.249998 -5.74149e-19
11.986 -0.249998 -5.74149e-19
12.027 -0.249998 -5.74149e-19
12.068 -0.249998 -5.74149e-19
12.109 -0.249998 -5.74149e-19
12.1501 -0.249998 -5.74149e-19
12.1913 -0.249998 -5.74149e-19
12.2325 -0.249998 -5.74149e-19
12.2738 -0.249998 -5.74149e-19
12.3151 -0.249998 -5.74149e-19
12.3565 -0.249998 -5.74149e-19
12.3979 -0.249998 -5.74149e-19
12.4394 -0.249998 -5.74149e-19
12.481 -0.249998 -5.74149e-19
12.5226 -0.249998 -5.74149e-19
12.5643 -0.249998 -5.74149e-19
12.6061 -0.249998 -5.74149e-19
12.6479 -0.249998 -5.74149e-19
12.6898 -0.249998 -5.74149e-19
12.7317 -0.249998 -5.74149e-19
12.7737 -0.249998 -5.74149e-19
12.8158 -0.249998 -5.74149e-19
12.8579 -0.249998 -5.74149e-19
12.9001 -0.249998 -5.74149e-19
12.9424 -0.249998 -5.74149e-19
12.9847 -0.249998 -5.74149e-19
13.0271 -0.249998 -5.74149e-19
13.0696 -0.249998 -5.74149e-19
13.1121 -0.249998 -5.74149e-19
13.1547 -0.249998 -5.74149e-19
13.1974 -0.249998 -5.74149e-19
13.2402 -0.249998 -5.74149e-19
13.283 -0.249998 -5.74149e-19
13.3259 -0.249998 -5.74149e-19
13.3689 -0.249998 -5.74149e-19
13.4119 -0.249998 -5.74149e-19
13.455 -0.249998 -5.74149e-19
13.4982 -0.249998 -5.74149e-19
13.5415 -0.249998 -5.74149e-19
13.5848 -0.249998 -5.74149e-19
13.6283 -0.249998 -5.74149e-19
13.6718 -0.249998 -5.74149e-19
13.7153 -0.249998 -5.74149e-19
13.759 -0.249998 -5.74149e-19
13.8028 -0.249998 -5.74149e-19
13.8466 -0.249998 -5.74149e-19
13.8905 -0.249998 -5.74149e-19
13.9345 -0.249998 -5.74149e-19
13.9786 -0.249998 -5.74149e-19
14.0227 -0.249998 -5.74149e-19
14.067 -0.249998 -5.74149e-19
14.1113 -0.249998 -5.74149e-19
14.1558 -0.249998 -5.74149e-19
14.2003 -0.249998 -5.74149e-19
14.2449 -0.249998 -5.74149e-19
14.2896 -0.249998 -5.74149e-19
14.3344 -0.249998 -5.74149e-19
14.3793 -0.249998 -5.74149e-19
14.4243 -0.249998 -5.74149e-19
14.4693 -0.249998 -5.74149e-19
14.5145 -0.249998 -5.74149e-19
14.5598 -0.249998 -5.74149e-19
14.6052 -0.249998 -5.74149e-19
14.6506 -0.249998 -5.74149e-19
14.6962 -0.249998 -5.74149e-19
14.7419 -0.249998 -5.74149e-19
14.7877 -0.249998 -5.74149e-19
14.8336 -0.249998 -5.74149e-19
14.8796 -0.249998 -5.74149e-19
14.9257 -0.249998 -5.74149e-19
14.9719 -0.249998 -5.74149e-19
15.0182 -0.249998 -5.74149e-19
15.0647 -0.249998 -5.74149e-19
15.1112 -0.249998 -5.74149e-19
15.1579 -0.249998 -5.74149e-19
15.2047 -0.249998 -5.74149e-19
15.2516 -0.249998 -5.74149e-19
15.2986 -0.249998 -5.74149e-19
15.3458 -0.249998 -5.74149e-19
15.393 -0.249998 -5.74149e-19
15.4404 -0.249998 -5.74149e-19
15.488 -0.249998 -5.74149e-19
15.5356 -0.249998 -5.74149e-19
15.5834 -0.249998 -5.74149e-19
15.6313 -0.249998 -5.74149e-19
15.6794 -0.249998 -5.74149e-19
15.7276 -0.249998 -5.74149e-19
15.7759 -0.249998 -5.74149e-19
15.8243 -0.249998 -5.74149e-19
15.873 -0.249998 -5.74149e-19
15.9217 -0.249998 -5.74149e-19
15.9706 -0.249998 -5.74149e-19
16.0197 -0.249998 -5.74149e-19
16.0689 -0.249998 -5.74149e-19
16.1182 -0.249998 -5.74149e-19
16.1677 -0.249998 -5.74149e-19
16.2174 -0.249998 -5.74149e-19
16.2672 -0.249998 -5.74149e-19
16.3172 -0.249998 -5.74149e-19
16.3674 -0.249998 -5.74149e-19
16.4177 -0.249998 -5.74149e-19
16.4682 -0.249998 -5.74149e-19
16.5189 -0.249998 -5.74149e-19
16.5697 -0.249998 -5.74149e-19
16.6208 -0.249998 -5.74149e-19
16.672 -0.249998 -5.74149e-19
16.7234 -0.249998 -5.74149e-19
16.775 -0.249998 -5.74149e-19
16.8268 -0.249998 -5.74149e-19
16.8787 -0.249998 -5.74149e-19
16.9309 -0.249998 -5.74149e-19
16.9833 -0.249998 -5.74149e-19
17.0359 -0.249998 -5.74149e-19
17.0887 -0.249998 -5.74149e-19
17.1418 -0.249998 -5.74149e-19
17.195 -0.249998 -5.74149e-19
17.2485 -0.249998 -5.74149e-19
17.3022 -0.249998 -5.74149e-19
17.3562 -0.249998 -5.74149e-19
17.4104 -0.249998 -5.74149e-19
17.4648 -0.249998 -5.74149e-19
17.5195 -0.249998 -5.74149e-19
17.5744 -0.249998 -5.74149e-19
17.6296 -0.249998 -5.74149e-19
17.6851 -0.249998 -5.74149e-19
17.7408 -0.249998 -5.74149e-19
17.7969 -0.249998 -5.74149e-19
17.8532 -0.249998 -5.74149e-19
17.9098 -0.249998 -5.74149e-19
17.9667 -0.249998 -5.74149e-19
18.0239 -0.249998 -5.74149e-19
18.0815 -0.249998 -5.74149e-19
18.1393 -0.249998 -5.74149e-19
18.1975 -0.249998 -5.74149e-19
18.256 -0.249998 -5.74149e-19
18.3149 -0.249998 -5.74149e-19
18.3742 -0.249998 -5.74149e-19
18.4338 -0.249998 -5.74149e-19
18.4938 -0.249998 -5.74149e-19
18.5542 -0.249998 -5.74149e-19
18.615 -0.249998 -5.74149e-19
18.6762 -0.249998 -5.74149e-19
18.7379 -0.249998 -5.74149e-19
18.8 -0.249998 -5.74149e-19
18.8625 -0.249998 -5.74149e-19
18.9255 -0.249998 -5.74149e-19
18.9891 -0.249998 -5.74149e-19
19.0531 -0.249998 -5.74149e-19
19.1177 -0.249998 -5.74149e-19
19.1828 -0.249998 -5.74149e-19
19.2484 -0.249998 -5.74149e-19
19.3147 -0.249998 -5.74149e-19
19.3816 -0.249998 -5.74149e-19
19.4491 -0.249998 -5.74149e-19
19.5173 -0.249998 -5.74149e-19
19.5862 -0.249998 -5.74149e-19
19.6558 -0.249998 -5.74149e-19
19.7262 -0.249998 -5.74149e-19
19.7974 -0.249998 -5.74149e-19
19.8694 -0.249998 -5.74149e-19
19.9423 -0.249998 -5.74149e-19
20.0162 -0.249998 -5.74149e-19
20.091 -0.249998 -5.74149e-19
20.1669 -0.249998 -5.74149e-19
20.244 -0.249998 -5.74149e-19
20.3222 -0.249998 -5.74149e-19
20.4016 -0.249998 -5.74149e-19
20.4825 -0.249998 -5.74149e-19
20.5648 -0.249998 -5.74149e-19
20.6487 -0.249998 -5.74149e-19
20.7344 -0.249998 -5.74149e-19
20.8219 -0.249998 -5.74149e-19
20.9115 -0.249998 -5.74149e-19
21.0034 -0.249998 -5.74149e-19
21.0979 -0.249998 -5.74149e-19
21.1952 -0.249998 -5.74149e-19
21.2959 -0.249998 -5.74149e-19
21.4004 -0.249998 -5.74149e-19
21.5093 -0.249998 -5.74149e-19
21.6237 -0.249998 -5.74149e-19
21.7448 -0.249998 -5.74149e-19
21.8747 -0.249998 -5.74149e-19
22.0165 -0.249998 -5.74149e-19
22.1768 -0.249998 -5.74149e-19
22.3723 -0.249998 -5.74149e-19


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1Classic/SigmaATwoLoop.txt <==
-22.3723 -0.187549 8.13666e-06
-22.1768 -0.187584 5.30049e-06
-22.0165 -0.187605 7.60208e-06
-21.8747 -0.187622 5.84376e-06
-21.7448 -0.187636 7.52413e-06
-21.6237 -0.187649 6.13677e-06
-21.5093 -0.187661 7.52907e-06
-21.4004 -0.187672 6.34699e-06
-21.2959 -0.187683 7.56491e-06
-21.1952 -0.187694 6.51816e-06
-21.0979 -0.187704 7.61797e-06
-21.0034 -0.187715 6.67281e-06
-20.9115 -0.187726 7.69201e-06
-20.8219 -0.187737 6.83428e-06
-20.7344 -0.187748 7.80183e-06
-20.6487 -0.187758 7.02357e-06
-20.5648 -0.187767 7.95491e-06
-20.4825 -0.187775 7.24105e-06
-20.4016 -0.187782 8.13591e-06
-20.3222 -0.187788 7.46679e-06
-20.244 -0.187793 8.3222e-06
-20.1669 -0.187798 7.68586e-06
-20.091 -0.187802 8.50517e-06
-20.0162 -0.187806 7.89726e-06
-19.9423 -0.18781 8.68594e-06
-19.8694 -0.187813 8.104e-06
-19.7974 -0.187817 8.86656e-06
-19.7262 -0.18782 8.30843e-06
-19.6558 -0.187823 9.04838e-06
-19.5862 -0.187826 8.51207e-06
-19.5173 -0.187828 9.23214e-06
-19.4491 -0.187831 8.71587e-06
-19.3816 -0.187834 9.41829e-06
-19.3147 -0.187837 8.92049e-06
-19.2484 -0.187839 9.60708e-06
-19.1828 -0.187842 9.12636e-06
-19.1177 -0.187844 9.79869e-06
-19.0531 -0.187847 9.33384e-06
-18.9891 -0.18785 9.99326e-06
-18.9255 -0.187852 9.54323e-06
-18.8625 -0.187855 1.01909e-05
-18.8 -0.187857 9.75475e-06
-18.7379 -0.18786 1.03917e-05
-18.6762 -0.187862 9.96862e-06
-18.615 -0.187865 1.05958e-05
-18.5542 -0.187867 1.0185e-05
-18.4938 -0.18787 1.08032e-05
-18.4338 -0.187872 1.04042e-05
-18.3742 -0.187875 1.10141e-05
-18.3149 -0.187878 1.06262e-05
-18.256 -0.18788 1.12286e-05
-18.1975 -0.187883 1.08513e-05
-18.1393 -0.187885 1.14467e-05
-18.0815 -0.187888 1.10796e-05
-18.0239 -0.18789 1.16687e-05
-17.9667 -0.187893 1.13113e-05
-17.9098 -0.187896 1.18945e-05
-17.8532 -0.187898 1.15465e-05
-17.7969 -0.187901 1.21242e-05
-17.7408 -0.187903 1.17854e-05
-17.6851 -0.187906 1.23581e-05
-17.6296 -0.187909 1.2028e-05
-17.5744 -0.187911 1.25962e-05
-17.5195 -0.187914 1.22747e-05
-17.4648 -0.187917 1.28387e-05
-17.4104 -0.187919 1.25254e-05
-17.3562 -0.187922 1.30856e-05
-17.3022 -0.187925 1.27804e-05
-17.2485 -0.187928 1.33371e-05
-17.195 -0.18793 1.30397e-05
-17.1418 -0.187933 1.35933e-05
-17.0887 -0.187936 1.33036e-05
-17.0359 -0.187939 1.38544e-05
-16.9833 -0.187942 1.35722e-05
-16.9309 -0.187944 1.41204e-05
-16.8787 -0.187947 1.38456e-05
-16.8268 -0.18795 1.43916e-05
-16.775 -0.187953 1.41241e-05
-16.7234 -0.187956 1.4668e-05
-16.672 -0.187959 1.44076e-05
-16.6208 -0.187962 1.49498e-05
-16.5697 -0.187965 1.46966e-05
-16.5189 -0.187968 1.52372e-05
-16.4682 -0.187971 1.49909e-05
-16.4177 -0.187974 1.55303e-05
-16.3674 -0.187977 1.5291e-05
-16.3172 -0.18798 1.58293e-05
-16.2672 -0.187983 1.55968e-05
-16.2174 -0.187986 1.61344e-05
-16.1677 -0.187989 1.59086e-05
-16.1182 -0.187992 1.64456e-05
-16.0689 -0.187995 1.62267e-05
-16.0197 -0.187998 1.67633e-05
-15.9706 -0.188001 1.6551e-05
-15.9217 -0.188005 1.70875e-05
-15.873 -0.188008 1.6882e-05
-15.8243 -0.188011 1.74185e-05
-15.7759 -0.188014 1.72196e-05
-15.7276 -0.188018 1.77564e-05
-15.6794 -0.188021 1.75642e-05
-15.6313 -0.188024 1.81014e-05
-15.5834 -0.188028 1.7916e-05
-15.5356 -0.188031 1.84539e-05
-15.488 -0.188034 1.82751e-05
-15.4404 -0.188038 1.88138e-05
-15.393 -0.188041 1.86418e-05
-15.3458 -0.188045 1.91816e-05
-15.2986 -0.188048 1.90163e-05
-15.2516 -0.188052 1.95574e-05
-15.2047 -0.188055 1.93989e-05
-15.1579 -0.188059 1.99414e-05
-15.1112 -0.188062 1.97897e-05
-15.0647 -0.188066 2.03338e-05
-15.0182 -0.188069 2.0189e-05
-14.9719 -0.188073 2.0735e-05
-14.9257 -0.188077 2.05972e-05
-14.8796 -0.18808 2.11452e-05
-14.8336 -0.188084 2.10144e-05
-14.7877 -0.188088 2.15647e-05
-14.7419 -0.188092 2.14408e-05
-14.6962 -0.188096 2.19936e-05
-14.6506 -0.188099 2.18769e-05
-14.6052 -0.188103 2.24323e-05
-14.5598 -0.188107 2.23229e-05
-14.5145 -0.188111 2.28812e-05
-14.4693 -0.188115 2.27791e-05
-14.4243 -0.188119 2.33404e-05
-14.3793 -0.188123 2.32458e-05
-14.3344 -0.188127 2.38104e-05
-14.2896 -0.188131 2.37233e-05
-14.2449 -0.188135 2.42914e-05
-14.2003 -0.18814 2.42119e-05
-14.1558 -0.188144 2.47838e-05
-14.1113 -0.188148 2.47121e-05
-14.067 -0.188152 2.52879e-05
-14.0227 -0.188156 2.52242e-05
-13.9786 -0.188161 2.58042e-05
-13.9345 -0.188165 2.57484e-05
-13.8905 -0.18817 2.63328e-05
-13.8466 -0.188174 2.62853e-05
-13.8028 -0.188178 2.68744e-05
-13.759 -0.188183 2.68352e-05
-13.7153 -0.188187 2.74292e-05
-13.6718 -0.188192 2.73986e-05
-13.6283 -0.188197 2.79977e-05
-13.5848 -0.188201 2.79758e-05
-13.5415 -0.188206 2.85803e-05
-13.4982 -0.188211 2.85673e-05
-13.455 -0.188215 2.91775e-05
-13.4119 -0.18822 2.91735e-05
-13.3689 -0.188225 2.97897e-05
-13.3259 -0.18823 2.97951e-05
-13.283 -0.188235 3.04175e-05
-13.2402 -0.18824 3.04324e-05
-13.1974 -0.188245 3.10613e-05
-13.1547 -0.18825 3.10859e-05
-13.1121 -0.188255 3.17217e-05
-13.0696 -0.18826 3.17563e-05
-13.0271 -0.188265 3.23992e-05
-12.9847 -0.188271 3.2444e-05
-12.9424 -0.188276 3.30944e-05
-12.9001 -0.188281 3.31497e-05
-12.8579 -0.188286 3.38079e-05
-12.8158 -0.188292 3.38739e-05
-12.7737 -0.188297 3.45402e-05
-12.7317 -0.188303 3.46173e-05
-12.6898 -0.188308 3.52921e-05
-12.6479 -0.188314 3.53806e-05
-12.6061 -0.18832 3.60643e-05
-12.5643 -0.188325 3.61644e-05
-12.5226 -0.188331 3.68573e-05
-12.481 -0.188337 3.69695e-05
-12.4394 -0.188343 3.7672e-05
-12.3979 -0.188349 3.77965e-05
-12.3565 -0.188355 3.8509e-05
-12.3151 -0.188361 3.86463e-05
-12.2738 -0.188367 3.93693e-05
-12.2325 -0.188373 3.95197e-05
-12.1913 -0.188379 4.02535e-05
-12.1501 -0.188386 4.04174e-05
-12.109 -0.188392 4.11627e-05
-12.068 -0.188398 4.13405e-05
-12.027 -0.188405 4.20976e-05
-11.986 -0.188411 4.22898e-05
-11.9452 -0.188418 4.30591e-05
-11.9043 -0.188424 4.32662e-05
-11.8636 -0.188431 4.40484e-05
-11.8228 -0.188438 4.42708e-05
-11.7822 -0.188445 4.50664e-05
-11.7415 -0.188452 4.53046e-05
-11.701 -0.188459 4.61141e-05
-11.6605 -0.188466 4.63687e-05
-11.62 -0.188473 4.71927e-05
-11.5796 -0.18848 4.74642e-05
-11.5392 -0.188487 4.83034e-05
-11.4989 -0.188494 4.85924e-05
-11.4587 -0.188502 4.94473e-05
-11.4184 -0.188509 4.97545e-05
-11.3783 -0.188517 5.06258e-05
-11.3381 -0.188525 5.09517e-05
-11.2981 -0.188532 5.18402e-05
-11.2581 -0.18854 5.21855e-05
-11.2181 -0.188548 5.30918e-05
-11.1781 -0.188556 5.34573e-05
-11.1383 -0.188564 5.43823e-05
-11.0984 -0.188572 5.47686e-05
-11.0586 -0.18858 5.5713e-05
-11.0189 -0.188588 5.6121e-05
-10.9792 -0.188597 5.70856e-05
-10.9395 -0.188605 5.75161e-05
-10.8999 -0.188614 5.85018e-05
-10.8603 -0.188622 5.89557e-05
-10.8208 -0.188631 5.99634e-05
-10.7813 -0.18864 6.04416e-05
-10.7418 -0.188649 6.14723e-05
-10.7024 -0.188658 6.19757e-05
-10.6631 -0.188667 6.30304e-05
-10.6238 -0.188676 6.356e-05
-10.5845 -0.188686 6.46397e-05
-10.5452 -0.188695 6.51966e-05
-10.506 -0.188705 6.63025e-05
-10.4669 -0.188714 6.68878e-05
-10.4278 -0.188724 6.8021e-05
-10.3887 -0.188734 6.86359e-05
-10.3496 -0.188744 6.97977e-05
-10.3106 -0.188754 7.04433e-05
-10.2717 -0.188764 7.16349e-05
-10.2328 -0.188774 7.23127e-05
-10.1939 -0.188785 7.35355e-05
-10.155 -0.188795 7.42467e-05
-10.1162 -0.188806 7.55022e-05
-10.0774 -0.188817 7.62483e-05
-10.0387 -0.188828 7.7538e-05
-10 -0.188839 7.83205e-05
-9.96134 -0.18885 7.96459e-05
-9.92271 -0.188861 8.04665e-05
-9.88412 -0.188873 8.18293e-05
-9.84557 -0.188884 8.26897e-05
-9.80704 -0.188896 8.40917e-05
-9.76856 -0.188908 8.49936e-05
-9.73011 -0.18892 8.64368e-05
-9.69169 -0.188932 8.73821e-05
-9.65331 -0.188944 8.88683e-05
-9.61496 -0.188957 8.98592e-05
-9.57664 -0.18897 9.13905e-05
-9.53836 -0.188982 9.2429e-05
-9.50011 -0.188995 9.40077e-05
-9.46189 -0.189008 9.50961e-05
-9.42371 -0.189022 9.67245e-05
-9.38556 -0.189035 9.78652e-05
-9.34744 -0.189049 9.95459e-05
-9.30935 -0.189062 0.000100741
-9.2713 -0.189076 0.000102477
-9.23327 -0.189091 0.00010373
-9.19528 -0.189105 0.000105523
-9.15732 -0.189119 0.000106836
-9.11939 -0.189134 0.00010869
-9.08149 -0.189149 0.000110067
-9.04362 -0.189164 0.000111985
-9.00578 -0.189179 0.000113428
-8.96797 -0.189195 0.000115413
-8.93019 -0.189211 0.000116927
-8.89244 -0.189227 0.000118982
-8.85471 -0.189243 0.00012057
-8.81702 -0.189259 0.0001227
-8.77936 -0.189276 0.000124365
-8.74172 -0.189292 0.000126574
-8.70412 -0.189309 0.00012832
-8.66654 -0.189327 0.000130612
-8.62899 -0.189344 0.000132445
-8.59146 -0.189362 0.000134825
-8.55397 -0.18938 0.000136749
-8.5165 -0.189398 0.000139221
-8.47906 -0.189417 0.000141241
-8.44165 -0.189436 0.000143811
-8.40426 -0.189455 0.000145933
-8.3669 -0.189474 0.000148606
-8.32956 -0.189494 0.000150836
-8.29226 -0.189514 0.000153618
-8.25497 -0.189534 0.000155961
-8.21772 -0.189555 0.00015886
-8.18049 -0.189575 0.000161323
-8.14328 -0.189597 0.000164344
-8.1061 -0.189618 0.000166936
-8.06895 -0.18964 0.000170087
-8.03182 -0.189662 0.000172814
-7.99471 -0.189685 0.000176103
-7.95763 -0.189707 0.000178973
-7.92058 -0.189731 0.00018241
-7.88355 -0.189754 0.000185433
-7.84654 -0.189778 0.000189026
-7.80955 -0.189802 0.00019221
-7.77259 -0.189827 0.00019597
-7.73566 -0.189852 0.000199327
-7.69874 -0.189878 0.000203263
-7.66185 -0.189904 0.000206804
-7.62498 -0.18993 0.000210929
-7.58814 -0.189957 0.000214665
-7.55132 -0.189984 0.000218991
-7.51452 -0.190012 0.000222937
-7.47774 -0.19004 0.000227478
-7.44099 -0.190068 0.000231646
-7.40425 -0.190097 0.000236417
-7.36754 -0.190127 0.000240824
-7.33085 -0.190157 0.00024584
-7.29418 -0.190188 0.000250502
-7.25754 -0.190219 0.000255781
-7.22091 -0.190251 0.000260716
-7.18431 -0.190283 0.000266278
-7.14772 -0.190316 0.000271506
-7.11116 -0.190349 0.00027737
-7.07462 -0.190383 0.000282913
-7.0381 -0.190418 0.000289102
-7.00159 -0.190453 0.000294983
-6.96511 -0.190489 0.000301522
-6.92865 -0.190526 0.000307766
-6.89221 -0.190563 0.000314681
-6.85579 -0.190601 0.000321317
-6.81938 -0.190639 0.000328638
-6.783 -0.190679 0.000335696
-6.74664 -0.190719 0.000343455
-6.71029 -0.19076 0.000350969
-6.67397 -0.190802 0.000359201
-6.63766 -0.190844 0.000367208
-6.60137 -0.190888 0.000375953
-6.5651 -0.190932 0.000384494
-6.52885 -0.190977 0.000393793
-6.49262 -0.191023 0.000402913
-6.4564 -0.19107 0.000412814
-6.42021 -0.191118 0.000422562
-6.38403 -0.191167 0.000433118
-6.34786 -0.191217 0.000443549
-6.31172 -0.191268 0.000454817
-6.27559 -0.191321 0.000465991
-6.23949 -0.191374 0.000478036
-6.20339 -0.191428 0.000490021
-6.16732 -0.191484 0.000502913
-6.13126 -0.191541 0.000515785
-6.09522 -0.191599 0.000529602
-6.05919 -0.191658 0.000543444
-6.02319 -0.191719 0.000558275
-5.9872 -0.191781 0.00057318
-5.95122 -0.191844 0.000589125
-5.91526 -0.191909 0.000605196
-5.87932 -0.191975 0.000622364
-5.84339 -0.192043 0.00063972
-5.80748 -0.192113 0.000658235
-5.77158 -0.192184 0.000677005
-5.7357 -0.192257 0.000697006
-5.69984 -0.192331 0.000717339
-5.66399 -0.192408 0.000738982
-5.62815 -0.192486 0.000761044
-5.59233 -0.192566 0.000784507
-5.55653 -0.192648 0.000808487
-5.52074 -0.192732 0.00083397
-5.48497 -0.192819 0.000860079
-5.4492 -0.192907 0.000887809
-5.41346 -0.192998 0.000916292
-5.37773 -0.193091 0.000946527
-5.34201 -0.193187 0.000977658
-5.30631 -0.193285 0.00101069
-5.27062 -0.193386 0.00104479
-5.23494 -0.19349 0.00108096
-5.19928 -0.193596 0.00111838
-5.16363 -0.193705 0.00115807
-5.128 -0.193817 0.00119922
-5.09237 -0.193932 0.00124288
-5.05677 -0.194051 0.00128825
-5.02117 -0.194173 0.00133639
-4.98559 -0.194298 0.00138651
-4.95002 -0.194427 0.00143971
-4.91446 -0.194559 0.00149523
-4.87892 -0.194696 0.00155418
-4.84339 -0.194836 0.00161583
-4.80787 -0.19498 0.00168132
-4.77237 -0.195129 0.00174996
-4.73687 -0.195282 0.00182291
-4.70139 -0.195439 0.00189953
-4.66592 -0.195601 0.00198102
-4.63046 -0.195768 0.00206677
-4.59502 -0.19594 0.00215806
-4.55958 -0.196117 0.00225432
-4.52416 -0.1963 0.00235688
-4.48875 -0.196488 0.00246524
-4.45335 -0.196681 0.00258079
-4.41797 -0.19688 0.00270313
-4.38259 -0.197085 0.00283371
-4.34722 -0.197296 0.00297222
-4.31187 -0.197513 0.00312022
-4.27653 -0.197737 0.0032775
-4.24119 -0.197966 0.00344572
-4.20587 -0.198202 0.0036248
-4.17056 -0.198444 0.00381654
-4.13526 -0.198692 0.00402099
-4.09997 -0.198947 0.00424011
-4.06469 -0.199208 0.0044741
-4.02942 -0.199474 0.00472508
-3.99416 -0.199746 0.00499343
-3.95891 -0.200023 0.00528146
-3.92367 -0.200304 0.00558974
-3.88844 -0.200589 0.00592076
-3.85322 -0.200877 0.00627525
-3.81801 -0.201167 0.00665589
-3.7828 -0.201457 0.00706359
-3.74761 -0.201746 0.00750112
-3.71243 -0.202032 0.00796949
-3.67726 -0.202313 0.00847153
-3.64209 -0.202586 0.00900819
-3.60694 -0.202848 0.00958218
-3.57179 -0.203096 0.0101942
-3.53665 -0.203325 0.0108466
-3.50152 -0.203532 0.0115395
-3.4664 -0.20371 0.0122744
-3.43129 -0.203855 0.0130504
-3.39619 -0.203961 0.0138678
-3.36109 -0.204021 0.0147241
-3.32601 -0.204028 0.0156175
-3.29093 -0.203976 0.0165435
-3.25586 -0.203858 0.0174978
-3.2208 -0.203668 0.0184729
-3.18574 -0.2034 0.0194621
-3.1507 -0.20305 0.020455
-3.11566 -0.202615 0.0214422
-3.08063 -0.202093 0.0224112
-3.0456 -0.201485 0.023351
-3.01059 -0.200795 0.0242484
-2.97558 -0.200026 0.0250924
-2.94058 -0.199188 0.0258714
-2.90558 -0.198289 0.0265766
-2.87059 -0.197341 0.0271996
-2.83561 -0.196357 0.0277359
-2.80064 -0.19535 0.028182
-2.76567 -0.194333 0.0285384
-2.73071 -0.193319 0.0288063
-2.69576 -0.19232 0.0289911
-2.66081 -0.191347 0.029098
-2.62587 -0.190409 0.0291354
-2.59094 -0.189512 0.0291112
-2.55601 -0.188661 0.0290353
-2.52109 -0.187862 0.0289162
-2.48617 -0.187115 0.0287641
-2.45126 -0.186421 0.0285868
-2.41636 -0.185779 0.0283934
-2.38146 -0.185188 0.0281908
-2.34657 -0.184645 0.0279865
-2.31168 -0.184147 0.0277857
-2.2768 -0.18369 0.0275946
-2.24192 -0.183271 0.0274169
-2.20705 -0.182885 0.0272574
-2.17219 -0.182528 0.0271184
-2.13733 -0.182197 0.0270037
-2.10247 -0.181886 0.0269146
-2.06762 -0.181591 0.0268538
-2.03278 -0.181308 0.026822
-1.99794 -0.181033 0.0268211
-1.9631 -0.180762 0.0268511
-1.92827 -0.180489 0.0269134
-1.89345 -0.180212 0.0270074
-1.85862 -0.179924 0.0271339
-1.82381 -0.179623 0.0272917
-1.78899 -0.179303 0.0274811
-1.75419 -0.178959 0.0277001
-1.71938 -0.178587 0.0279482
-1.68458 -0.178183 0.0282226
-1.64979 -0.17774 0.0285219
-1.61499 -0.177254 0.028842
-1.58021 -0.176719 0.0291801
-1.54542 -0.176132 0.0295309
-1.51064 -0.175486 0.0298898
-1.47586 -0.174778 0.0302497
-1.44109 -0.174003 0.0306041
-1.40632 -0.173159 0.0309439
-1.37155 -0.172242 0.0312608
-1.33679 -0.171253 0.0315436
-1.30203 -0.17019 0.0317823
-1.26727 -0.169058 0.0319646
-1.23251 -0.167859 0.0320798
-1.19776 -0.1666 0.0321155
-1.16301 -0.165289 0.0320618
-1.12827 -0.163937 0.0319083
-1.09352 -0.162558 0.0316478
-1.05878 -0.161164 0.031274
-1.02405 -0.159773 0.0307846
-0.989309 -0.158399 0.0301785
-0.954576 -0.157059 0.0294596
-0.919844 -0.155768 0.0286328
-0.885115 -0.15454 0.0277075
-0.850388 -0.153386 0.0266935
-0.815663 -0.152317 0.0256043
-0.78094 -0.151337 0.0244524
-0.746219 -0.150452 0.0232526
-0.711499 -0.149662 0.022018
-0.676781 -0.148966 0.0207624
-0.642065 -0.148362 0.0194971
-0.60735 -0.147844 0.0182334
-0.572637 -0.147406 0.0169795
-0.537925 -0.147041 0.0157436
-0.503214 -0.146742 0.0145307
-0.468504 -0.146501 0.0133458
-0.433796 -0.146311 0.0121907
-0.399089 -0.146163 0.0110679
-0.364382 -0.146052 0.00997694
-0.329676 -0.145971 0.00891813
-0.294972 -0.145913 0.00788932
-0.260267 -0.145875 0.00688945
-0.225564 -0.145851 0.0059152
-0.190861 -0.145837 0.00496463
-0.156158 -0.145831 0.0040337
-0.121456 -0.145829 0.00311991
-0.0867541 -0.14583 0.00221883
-0.0520524 -0.145831 0.00132767
-0.0173508 -0.145831 0.00044177
0.0173508 -0.145831 -0.00044177
0.0520524 -0.145831 -0.00132767
0.0867541 -0.14583 -0.00221883
0.121456 -0.145829 -0.00311991
0.156158 -0.145831 -0.0040337
0.190861 -0.145837 -0.00496463
0.225564 -0.145851 -0.0059152
0.260267 -0.145875 -0.00688945
0.294972 -0.145913 -0.00788932
0.329676 -0.145971 -0.00891813
0.364382 -0.146052 -0.00997694
0.399089 -0.146163 -0.0110679
0.433796 -0.146311 -0.0121907
0.468504 -0.146501 -0.0133458
0.503214 -0.146742 -0.0145307
0.537925 -0.147041 -0.0157436
0.572637 -0.147406 -0.0169795
0.60735 -0.147844 -0.0182334
0.642065 -0.148362 -0.0194971
0.676781 -0.148966 -0.0207624
0.711499 -0.149662 -0.022018
0.746219 -0.150452 -0.0232526
0.78094 -0.151337 -0.0244524
0.815663 -0.152317 -0.0256043
0.850388 -0.153386 -0.0266935
0.885115 -0.15454 -0.0277075
0.919844 -0.155768 -0.0286328
0.954576 -0.157059 -0.0294596
0.989309 -0.158399 -0.0301785
1.02405 -0.159773 -0.0307846
1.05878 -0.161164 -0.031274
1.09352 -0.162558 -0.0316478
1.12827 -0.163937 -0.0319083
1.16301 -0.165289 -0.0320618
1.19776 -0.1666 -0.0321155
1.23251 -0.167859 -0.0320798
1.26727 -0.169058 -0.0319646
1.30203 -0.17019 -0.0317823
1.33679 -0.171253 -0.0315436
1.37155 -0.172242 -0.0312608
1.40632 -0.173159 -0.0309439
1.44109 -0.174003 -0.0306041
1.47586 -0.174778 -0.0302497
1.51064 -0.175486 -0.0298898
1.54542 -0.176132 -0.0295309
1.58021 -0.176719 -0.0291801
1.61499 -0.177254 -0.028842
1.64979 -0.17774 -0.0285219
1.68458 -0.178183 -0.0282226
1.71938 -0.178587 -0.0279482
1.75419 -0.178959 -0.0277001
1.78899 -0.179303 -0.0274811
1.82381 -0.179623 -0.0272917
1.85862 -0.179924 -0.0271339
1.89345 -0.180212 -0.0270074
1.92827 -0.180489 -0.0269134
1.9631 -0.180762 -0.0268511
1.99794 -0.181033 -0.0268211
2.03278 -0.181308 -0.026822
2.06762 -0.181591 -0.0268538
2.10247 -0.181886 -0.0269146
2.13733 -0.182197 -0.0270037
2.17219 -0.182528 -0.0271184
2.20705 -0.182885 -0.0272574
2.24192 -0.183271 -0.0274169
2.2768 -0.18369 -0.0275946
2.31168 -0.184147 -0.0277857
2.34657 -0.184645 -0.0279865
2.38146 -0.185188 -0.0281908
2.41636 -0.185779 -0.0283934
2.45126 -0.186421 -0.0285868
2.48617 -0.187115 -0.0287641
2.52109 -0.187862 -0.0289162
2.55601 -0.188661 -0.0290353
2.59094 -0.189512 -0.0291112
2.62587 -0.190409 -0.0291354
2.66081 -0.191347 -0.029098
2.69576 -0.19232 -0.0289911
2.73071 -0.193319 -0.0288063
2.76567 -0.194333 -0.0285384
2.80064 -0.19535 -0.028182
2.83561 -0.196357 -0.0277359
2.87059 -0.197341 -0.0271996
2.90558 -0.198289 -0.0265766
2.94058 -0.199188 -0.0258714
2.97558 -0.200026 -0.0250924
3.01059 -0.200795 -0.0242484
3.0456 -0.201485 -0.023351
3.08063 -0.202093 -0.0224112
3.11566 -0.202615 -0.0214422
3.1507 -0.20305 -0.020455
3.18574 -0.2034 -0.0194621
3.2208 -0.203668 -0.0184729
3.25586 -0.203858 -0.0174978
3.29093 -0.203976 -0.0165435
3.32601 -0.204028 -0.0156175
3.36109 -0.204021 -0.0147241
3.39619 -0.203961 -0.0138678
3.43129 -0.203855 -0.0130504
3.4664 -0.20371 -0.0122744
3.50152 -0.203532 -0.0115395
3.53665 -0.203325 -0.0108466
3.57179 -0.203096 -0.0101942
3.60694 -0.202848 -0.00958218
3.64209 -0.202586 -0.00900819
3.67726 -0.202313 -0.00847153
3.71243 -0.202032 -0.00796949
3.74761 -0.201746 -0.00750112
3.7828 -0.201457 -0.00706359
3.81801 -0.201167 -0.00665589
3.85322 -0.200877 -0.00627525
3.88844 -0.200589 -0.00592076
3.92367 -0.200304 -0.00558974
3.95891 -0.200023 -0.00528146
3.99416 -0.199746 -0.00499343
4.02942 -0.199474 -0.00472508
4.06469 -0.199208 -0.0044741
4.09997 -0.198947 -0.00424011
4.13526 -0.198692 -0.00402099
4.17056 -0.198444 -0.00381654
4.20587 -0.198202 -0.0036248
4.24119 -0.197966 -0.00344572
4.27653 -0.197737 -0.0032775
4.31187 -0.197513 -0.00312022
4.34722 -0.197296 -0.00297222
4.38259 -0.197085 -0.00283371
4.41797 -0.19688 -0.00270313
4.45335 -0.196681 -0.00258079
4.48875 -0.196488 -0.00246524
4.52416 -0.1963 -0.00235688
4.55958 -0.196117 -0.00225432
4.59502 -0.19594 -0.00215806
4.63046 -0.195768 -0.00206677
4.66592 -0.195601 -0.00198102
4.70139 -0.195439 -0.00189953
4.73687 -0.195282 -0.00182291
4.77237 -0.195129 -0.00174996
4.80787 -0.19498 -0.00168132
4.84339 -0.194836 -0.00161583
4.87892 -0.194696 -0.00155418
4.91446 -0.194559 -0.00149523
4.95002 -0.194427 -0.00143971
4.98559 -0.194298 -0.00138651
5.02117 -0.194173 -0.00133639
5.05677 -0.194051 -0.00128825
5.09237 -0.193932 -0.00124288
5.128 -0.193817 -0.00119922
5.16363 -0.193705 -0.00115807
5.19928 -0.193596 -0.00111838
5.23494 -0.19349 -0.00108096
5.27062 -0.193386 -0.00104479
5.30631 -0.193285 -0.00101069
5.34201 -0.193187 -0.000977658
5.37773 -0.193091 -0.000946527
5.41346 -0.192998 -0.000916292
5.4492 -0.192907 -0.000887809
5.48497 -0.192819 -0.000860079
5.52074 -0.192732 -0.00083397
5.55653 -0.192648 -0.000808487
5.59233 -0.192566 -0.000784507
5.62815 -0.192486 -0.000761044
5.66399 -0.192408 -0.000738982
5.69984 -0.192331 -0.000717339
5.7357 -0.192257 -0.000697006
5.77158 -0.192184 -0.000677005
5.80748 -0.192113 -0.000658235
5.84339 -0.192043 -0.00063972
5.87932 -0.191975 -0.000622364
5.91526 -0.191909 -0.000605196
5.95122 -0.191844 -0.000589125
5.9872 -0.191781 -0.00057318
6.02319 -0.191719 -0.000558275
6.05919 -0.191658 -0.000543444
6.09522 -0.191599 -0.000529602
6.13126 -0.191541 -0.000515785
6.16732 -0.191484 -0.000502913
6.20339 -0.191428 -0.000490021
6.23949 -0.191374 -0.000478036
6.27559 -0.191321 -0.000465991
6.31172 -0.191268 -0.000454817
6.34786 -0.191217 -0.000443549
6.38403 -0.191167 -0.000433118
6.42021 -0.191118 -0.000422562
6.4564 -0.19107 -0.000412814
6.49262 -0.191023 -0.000402913
6.52885 -0.190977 -0.000393793
6.5651 -0.190932 -0.000384494
6.60137 -0.190888 -0.000375953
6.63766 -0.190844 -0.000367208
6.67397 -0.190802 -0.000359201
6.71029 -0.19076 -0.000350969
6.74664 -0.190719 -0.000343455
6.783 -0.190679 -0.000335696
6.81938 -0.190639 -0.000328638
6.85579 -0.190601 -0.000321317
6.89221 -0.190563 -0.000314681
6.92865 -0.190526 -0.000307766
6.96511 -0.190489 -0.000301522
7.00159 -0.190453 -0.000294983
7.0381 -0.190418 -0.000289102
7.07462 -0.190383 -0.000282913
7.11116 -0.190349 -0.00027737
7.14772 -0.190316 -0.000271506
7.18431 -0.190283 -0.000266278
7.22091 -0.190251 -0.000260716
7.25754 -0.190219 -0.000255781
7.29418 -0.190188 -0.000250502
7.33085 -0.190157 -0.00024584
7.36754 -0.190127 -0.000240824
7.40425 -0.190097 -0.000236417
7.44099 -0.190068 -0.000231646
7.47774 -0.19004 -0.000227478
7.51452 -0.190012 -0.000222937
7.55132 -0.189984 -0.000218991
7.58814 -0.189957 -0.000214665
7.62498 -0.18993 -0.000210929
7.66185 -0.189904 -0.000206804
7.69874 -0.189878 -0.000203263
7.73566 -0.189852 -0.000199327
7.77259 -0.189827 -0.00019597
7.80955 -0.189802 -0.00019221
7.84654 -0.189778 -0.000189026
7.88355 -0.189754 -0.000185433
7.92058 -0.189731 -0.00018241
7.95763 -0.189707 -0.000178973
7.99471 -0.189685 -0.000176103
8.03182 -0.189662 -0.000172814
8.06895 -0.18964 -0.000170087
8.1061 -0.189618 -0.000166936
8.14328 -0.189597 -0.000164344
8.18049 -0.189575 -0.000161323
8.21772 -0.189555 -0.00015886
8.25497 -0.189534 -0.000155961
8.29226 -0.189514 -0.000153618
8.32956 -0.189494 -0.000150836
8.3669 -0.189474 -0.000148606
8.40426 -0.189455 -0.000145933
8.44165 -0.189436 -0.000143811
8.47906 -0.189417 -0.000141241
8.5165 -0.189398 -0.000139221
8.55397 -0.18938 -0.000136749
8.59146 -0.189362 -0.000134825
8.62899 -0.189344 -0.000132445
8.66654 -0.189327 -0.000130612
8.70412 -0.189309 -0.00012832
8.74172 -0.189292 -0.000126574
8.77936 -0.189276 -0.000124365
8.81702 -0.189259 -0.0001227
8.85471 -0.189243 -0.00012057
8.89244 -0.189227 -0.000118982
8.93019 -0.189211 -0.000116927
8.96797 -0.189195 -0.000115413
9.00578 -0.189179 -0.000113428
9.04362 -0.189164 -0.000111985
9.08149 -0.189149 -0.000110067
9.11939 -0.189134 -0.00010869
9.15732 -0.189119 -0.000106836
9.19528 -0.189105 -0.000105523
9.23327 -0.189091 -0.00010373
9.2713 -0.189076 -0.000102477
9.30935 -0.189062 -0.000100741
9.34744 -0.189049 -9.95459e-05
9.38556 -0.189035 -9.78652e-05
9.42371 -0.189022 -9.67245e-05
9.46189 -0.189008 -9.50961e-05
9.50011 -0.188995 -9.40077e-05
9.53836 -0.188982 -9.2429e-05
9.57664 -0.18897 -9.13905e-05
9.61496 -0.188957 -8.98592e-05
9.65331 -0.188944 -8.88683e-05
9.69169 -0.188932 -8.73821e-05
9.73011 -0.18892 -8.64368e-05
9.76856 -0.188908 -8.49936e-05
9.80704 -0.188896 -8.40917e-05
9.84557 -0.188884 -8.26897e-05
9.88412 -0.188873 -8.18293e-05
9.92271 -0.188861 -8.04665e-05
9.96134 -0.18885 -7.96459e-05
10 -0.188839 -7.83205e-05
10.0387 -0.188828 -7.7538e-05
10.0774 -0.188817 -7.62483e-05
10.1162 -0.188806 -7.55022e-05
10.155 -0.188795 -7.42467e-05
10.1939 -0.188785 -7.35355e-05
10.2328 -0.188774 -7.23127e-05
10.2717 -0.188764 -7.16349e-05
10.3106 -0.188754 -7.04433e-05
10.3496 -0.188744 -6.97977e-05
10.3887 -0.188734 -6.86359e-05
10.4278 -0.188724 -6.8021e-05
10.4669 -0.188714 -6.68878e-05
10.506 -0.188705 -6.63025e-05
10.5452 -0.188695 -6.51966e-05
10.5845 -0.188686 -6.46397e-05
10.6238 -0.188676 -6.356e-05
10.6631 -0.188667 -6.30304e-05
10.7024 -0.188658 -6.19757e-05
10.7418 -0.188649 -6.14723e-05
10.7813 -0.18864 -6.04416e-05
10.8208 -0.188631 -5.99634e-05
10.8603 -0.188622 -5.89557e-05
10.8999 -0.188614 -5.85018e-05
10.9395 -0.188605 -5.75161e-05
10.9792 -0.188597 -5.70856e-05
11.0189 -0.188588 -5.6121e-05
11.0586 -0.18858 -5.5713e-05
11.0984 -0.188572 -5.47686e-05
11.1383 -0.188564 -5.43823e-05
11.1781 -0.188556 -5.34573e-05
11.2181 -0.188548 -5.30918e-05
11.2581 -0.18854 -5.21855e-05
11.2981 -0.188532 -5.18402e-05
11.3381 -0.188525 -5.09517e-05
11.3783 -0.188517 -5.06258e-05
11.4184 -0.188509 -4.97545e-05
11.4587 -0.188502 -4.94473e-05
11.4989 -0.188494 -4.85924e-05
11.5392 -0.188487 -4.83034e-05
11.5796 -0.18848 -4.74642e-05
11.62 -0.188473 -4.71927e-05
11.6605 -0.188466 -4.63687e-05
11.701 -0.188459 -4.61141e-05
11.7415 -0.188452 -4.53046e-05
11.7822 -0.188445 -4.50664e-05
11.8228 -0.188438 -4.42708e-05
11.8636 -0.188431 -4.40484e-05
11.9043 -0.188424 -4.32662e-05
11.9452 -0.188418 -4.30591e-05
11.986 -0.188411 -4.22898e-05
12.027 -0.188405 -4.20976e-05
12.068 -0.188398 -4.13405e-05
12.109 -0.188392 -4.11627e-05
12.1501 -0.188386 -4.04174e-05
12.1913 -0.188379 -4.02535e-05
12.2325 -0.188373 -3.95197e-05
12.2738 -0.188367 -3.93693e-05
12.3151 -0.188361 -3.86463e-05
12.3565 -0.188355 -3.8509e-05
12.3979 -0.188349 -3.77965e-05
12.4394 -0.188343 -3.7672e-05
12.481 -0.188337 -3.69695e-05
12.5226 -0.188331 -3.68573e-05
12.5643 -0.188325 -3.61644e-05
12.6061 -0.18832 -3.60643e-05
12.6479 -0.188314 -3.53806e-05
12.6898 -0.188308 -3.52921e-05
12.7317 -0.188303 -3.46173e-05
12.7737 -0.188297 -3.45402e-05
12.8158 -0.188292 -3.38739e-05
12.8579 -0.188286 -3.38079e-05
12.9001 -0.188281 -3.31497e-05
12.9424 -0.188276 -3.30944e-05
12.9847 -0.188271 -3.2444e-05
13.0271 -0.188265 -3.23992e-05
13.0696 -0.18826 -3.17563e-05
13.1121 -0.188255 -3.17217e-05
13.1547 -0.18825 -3.10859e-05
13.1974 -0.188245 -3.10613e-05
13.2402 -0.18824 -3.04324e-05
13.283 -0.188235 -3.04175e-05
13.3259 -0.18823 -2.97951e-05
13.3689 -0.188225 -2.97897e-05
13.4119 -0.18822 -2.91735e-05
13.455 -0.188215 -2.91775e-05
13.4982 -0.188211 -2.85673e-05
13.5415 -0.188206 -2.85803e-05
13.5848 -0.188201 -2.79758e-05
13.6283 -0.188197 -2.79977e-05
13.6718 -0.188192 -2.73986e-05
13.7153 -0.188187 -2.74292e-05
13.759 -0.188183 -2.68352e-05
13.8028 -0.188178 -2.68744e-05
13.8466 -0.188174 -2.62853e-05
13.8905 -0.18817 -2.63328e-05
13.9345 -0.188165 -2.57484e-05
13.9786 -0.188161 -2.58042e-05
14.0227 -0.188156 -2.52242e-05
14.067 -0.188152 -2.52879e-05
14.1113 -0.188148 -2.47121e-05
14.1558 -0.188144 -2.47838e-05
14.2003 -0.18814 -2.42119e-05
14.2449 -0.188135 -2.42914e-05
14.2896 -0.188131 -2.37233e-05
14.3344 -0.188127 -2.38104e-05
14.3793 -0.188123 -2.32458e-05
14.4243 -0.188119 -2.33404e-05
14.4693 -0.188115 -2.27791e-05
14.5145 -0.188111 -2.28812e-05
14.5598 -0.188107 -2.23229e-05
14.6052 -0.188103 -2.24323e-05
14.6506 -0.188099 -2.18769e-05
14.6962 -0.188096 -2.19936e-05
14.7419 -0.188092 -2.14408e-05
14.7877 -0.188088 -2.15647e-05
14.8336 -0.188084 -2.10144e-05
14.8796 -0.18808 -2.11452e-05
14.9257 -0.188077 -2.05972e-05
14.9719 -0.188073 -2.0735e-05
15.0182 -0.188069 -2.0189e-05
15.0647 -0.188066 -2.03338e-05
15.1112 -0.188062 -1.97897e-05
15.1579 -0.188059 -1.99414e-05
15.2047 -0.188055 -1.93989e-05
15.2516 -0.188052 -1.95574e-05
15.2986 -0.188048 -1.90163e-05
15.3458 -0.188045 -1.91816e-05
15.393 -0.188041 -1.86418e-05
15.4404 -0.188038 -1.88138e-05
15.488 -0.188034 -1.82751e-05
15.5356 -0.188031 -1.84539e-05
15.5834 -0.188028 -1.7916e-05
15.6313 -0.188024 -1.81014e-05
15.6794 -0.188021 -1.75642e-05
15.7276 -0.188018 -1.77564e-05
15.7759 -0.188014 -1.72196e-05
15.8243 -0.188011 -1.74185e-05
15.873 -0.188008 -1.6882e-05
15.9217 -0.188005 -1.70875e-05
15.9706 -0.188001 -1.6551e-05
16.0197 -0.187998 -1.67633e-05
16.0689 -0.187995 -1.62267e-05
16.1182 -0.187992 -1.64456e-05
16.1677 -0.187989 -1.59086e-05
16.2174 -0.187986 -1.61344e-05
16.2672 -0.187983 -1.55968e-05
16.3172 -0.18798 -1.58293e-05
16.3674 -0.187977 -1.5291e-05
16.4177 -0.187974 -1.55303e-05
16.4682 -0.187971 -1.49909e-05
16.5189 -0.187968 -1.52372e-05
16.5697 -0.187965 -1.46966e-05
16.6208 -0.187962 -1.49498e-05
16.672 -0.187959 -1.44076e-05
16.7234 -0.187956 -1.4668e-05
16.775 -0.187953 -1.41241e-05
16.8268 -0.18795 -1.43916e-05
16.8787 -0.187947 -1.38456e-05
16.9309 -0.187944 -1.41204e-05
16.9833 -0.187942 -1.35722e-05
17.0359 -0.187939 -1.38544e-05
17.0887 -0.187936 -1.33036e-05
17.1418 -0.187933 -1.35933e-05
17.195 -0.18793 -1.30397e-05
17.2485 -0.187928 -1.33371e-05
17.3022 -0.187925 -1.27804e-05
17.3562 -0.187922 -1.30856e-05
17.4104 -0.187919 -1.25254e-05
17.4648 -0.187917 -1.28387e-05
17.5195 -0.187914 -1.22747e-05
17.5744 -0.187911 -1.25962e-05
17.6296 -0.187909 -1.2028e-05
17.6851 -0.187906 -1.23581e-05
17.7408 -0.187903 -1.17854e-05
17.7969 -0.187901 -1.21242e-05
17.8532 -0.187898 -1.15465e-05
17.9098 -0.187896 -1.18945e-05
17.9667 -0.187893 -1.13113e-05
18.0239 -0.18789 -1.16687e-05
18.0815 -0.187888 -1.10796e-05
18.1393 -0.187885 -1.14467e-05
18.1975 -0.187883 -1.08513e-05
18.256 -0.18788 -1.12286e-05
18.3149 -0.187878 -1.06262e-05
18.3742 -0.187875 -1.10141e-05
18.4338 -0.187872 -1.04042e-05
18.4938 -0.18787 -1.08032e-05
18.5542 -0.187867 -1.0185e-05
18.615 -0.187865 -1.05958e-05
18.6762 -0.187862 -9.96862e-06
18.7379 -0.18786 -1.03917e-05
18.8 -0.187857 -9.75475e-06
18.8625 -0.187855 -1.01909e-05
18.9255 -0.187852 -9.54323e-06
18.9891 -0.18785 -9.99326e-06
19.0531 -0.187847 -9.33384e-06
19.1177 -0.187844 -9.79869e-06
19.1828 -0.187842 -9.12636e-06
19.2484 -0.187839 -9.60708e-06
19.3147 -0.187837 -8.92049e-06
19.3816 -0.187834 -9.41829e-06
19.4491 -0.187831 -8.71587e-06
19.5173 -0.187828 -9.23214e-06
19.5862 -0.187826 -8.51207e-06
19.6558 -0.187823 -9.04838e-06
19.7262 -0.18782 -8.30843e-06
19.7974 -0.187817 -8.86656e-06
19.8694 -0.187813 -8.104e-06
19.9423 -0.18781 -8.68594e-06
20.0162 -0.187806 -7.89726e-06
20.091 -0.187802 -8.50517e-06
20.1669 -0.187798 -7.68586e-06
20.244 -0.187793 -8.3222e-06
20.3222 -0.187788 -7.46679e-06
20.4016 -0.187782 -8.13591e-06
20.4825 -0.187775 -7.24105e-06
20.5648 -0.187767 -7.95491e-06
20.6487 -0.187758 -7.02357e-06
20.7344 -0.187748 -7.80183e-06
20.8219 -0.187737 -6.83428e-06
20.9115 -0.187726 -7.69201e-06
21.0034 -0.187715 -6.67281e-06
21.0979 -0.187704 -7.61797e-06
21.1952 -0.187694 -6.51816e-06
21.2959 -0.187683 -7.56491e-06
21.4004 -0.187672 -6.34699e-06
21.5093 -0.187661 -7.52907e-06
21.6237 -0.187649 -6.13677e-06
21.7448 -0.187636 -7.52413e-06
21.8747 -0.187622 -5.84376e-06
22.0165 -0.187605 -7.60208e-06
22.1768 -0.187584 -5.30049e-06
22.3723 -0.187549 -8.13666e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1Classic/SigmaROneLoop.txt <==
-22.3723 -0.249998 -5.74149e-19
-22.1768 -0.249998 -5.74149e-19
-22.0165 -0.249998 -5.74149e-19
-21.8747 -0.249998 -5.74149e-19
-21.7448 -0.249998 -5.74149e-19
-21.6237 -0.249998 -5.74149e-19
-21.5093 -0.249998 -5.74149e-19
-21.4004 -0.249998 -5.74149e-19
-21.2959 -0.249998 -5.74149e-19
-21.1952 -0.249998 -5.74149e-19
-21.0979 -0.249998 -5.74149e-19
-21.0034 -0.249998 -5.74149e-19
-20.9115 -0.249998 -5.74149e-19
-20.8219 -0.249998 -5.74149e-19
-20.7344 -0.249998 -5.74149e-19
-20.6487 -0.249998 -5.74149e-19
-20.5648 -0.249998 -5.74149e-19
-20.4825 -0.249998 -5.74149e-19
-20.4016 -0.249998 -5.74149e-19
-20.3222 -0.249998 -5.74149e-19
-20.244 -0.249998 -5.74149e-19
-20.1669 -0.249998 -5.74149e-19
-20.091 -0.249998 -5.74149e-19
-20.0162 -0.249998 -5.74149e-19
-19.9423 -0.249998 -5.74149e-19
-19.8694 -0.249998 -5.74149e-19
-19.7974 -0.249998 -5.74149e-19
-19.7262 -0.249998 -5.74149e-19
-19.6558 -0.249998 -5.74149e-19
-19.5862 -0.249998 -5.74149e-19
-19.5173 -0.249998 -5.74149e-19
-19.4491 -0.249998 -5.74149e-19
-19.3816 -0.249998 -5.74149e-19
-19.3147 -0.249998 -5.74149e-19
-19.2484 -0.249998 -5.74149e-19
-19.1828 -0.249998 -5.74149e-19
-19.1177 -0.249998 -5.74149e-19
-19.0531 -0.249998 -5.74149e-19
-18.9891 -0.249998 -5.74149e-19
-18.9255 -0.249998 -5.74149e-19
-18.8625 -0.249998 -5.74149e-19
-18.8 -0.249998 -5.74149e-19
-18.7379 -0.249998 -5.74149e-19
-18.6762 -0.249998 -5.74149e-19
-18.615 -0.249998 -5.74149e-19
-18.5542 -0.249998 -5.74149e-19
-18.4938 -0.249998 -5.74149e-19
-18.4338 -0.249998 -5.74149e-19
-18.3742 -0.249998 -5.74149e-19
-18.3149 -0.249998 -5.74149e-19
-18.256 -0.249998 -5.74149e-19
-18.1975 -0.249998 -5.74149e-19
-18.1393 -0.249998 -5.74149e-19
-18.0815 -0.249998 -5.74149e-19
-18.0239 -0.249998 -5.74149e-19
-17.9667 -0.249998 -5.74149e-19
-17.9098 -0.249998 -5.74149e-19
-17.8532 -0.249998 -5.74149e-19
-17.7969 -0.249998 -5.74149e-19
-17.7408 -0.249998 -5.74149e-19
-17.6851 -0.249998 -5.74149e-19
-17.6296 -0.249998 -5.74149e-19
-17.5744 -0.249998 -5.74149e-19
-17.5195 -0.249998 -5.74149e-19
-17.4648 -0.249998 -5.74149e-19
-17.4104 -0.249998 -5.74149e-19
-17.3562 -0.249998 -5.74149e-19
-17.3022 -0.249998 -5.74149e-19
-17.2485 -0.249998 -5.74149e-19
-17.195 -0.249998 -5.74149e-19
-17.1418 -0.249998 -5.74149e-19
-17.0887 -0.249998 -5.74149e-19
-17.0359 -0.249998 -5.74149e-19
-16.9833 -0.249998 -5.74149e-19
-16.9309 -0.249998 -5.74149e-19
-16.8787 -0.249998 -5.74149e-19
-16.8268 -0.249998 -5.74149e-19
-16.775 -0.249998 -5.74149e-19
-16.7234 -0.249998 -5.74149e-19
-16.672 -0.249998 -5.74149e-19
-16.6208 -0.249998 -5.74149e-19
-16.5697 -0.249998 -5.74149e-19
-16.5189 -0.249998 -5.74149e-19
-16.4682 -0.249998 -5.74149e-19
-16.4177 -0.249998 -5.74149e-19
-16.3674 -0.249998 -5.74149e-19
-16.3172 -0.249998 -5.74149e-19
-16.2672 -0.249998 -5.74149e-19
-16.2174 -0.249998 -5.74149e-19
-16.1677 -0.249998 -5.74149e-19
-16.1182 -0.249998 -5.74149e-19
-16.0689 -0.249998 -5.74149e-19
-16.0197 -0.249998 -5.74149e-19
-15.9706 -0.249998 -5.74149e-19
-15.9217 -0.249998 -5.74149e-19
-15.873 -0.249998 -5.74149e-19
-15.8243 -0.249998 -5.74149e-19
-15.7759 -0.249998 -5.74149e-19
-15.7276 -0.249998 -5.74149e-19
-15.6794 -0.249998 -5.74149e-19
-15.6313 -0.249998 -5.74149e-19
-15.5834 -0.249998 -5.74149e-19
-15.5356 -0.249998 -5.74149e-19
-15.488 -0.249998 -5.74149e-19
-15.4404 -0.249998 -5.74149e-19
-15.393 -0.249998 -5.74149e-19
-15.3458 -0.249998 -5.74149e-19
-15.2986 -0.249998 -5.74149e-19
-15.2516 -0.249998 -5.74149e-19
-15.2047 -0.249998 -5.74149e-19
-15.1579 -0.249998 -5.74149e-19
-15.1112 -0.249998 -5.74149e-19
-15.0647 -0.249998 -5.74149e-19
-15.0182 -0.249998 -5.74149e-19
-14.9719 -0.249998 -5.74149e-19
-14.9257 -0.249998 -5.74149e-19
-14.8796 -0.249998 -5.74149e-19
-14.8336 -0.249998 -5.74149e-19
-14.7877 -0.249998 -5.74149e-19
-14.7419 -0.249998 -5.74149e-19
-14.6962 -0.249998 -5.74149e-19
-14.6506 -0.249998 -5.74149e-19
-14.6052 -0.249998 -5.74149e-19
-14.5598 -0.249998 -5.74149e-19
-14.5145 -0.249998 -5.74149e-19
-14.4693 -0.249998 -5.74149e-19
-14.4243 -0.249998 -5.74149e-19
-14.3793 -0.249998 -5.74149e-19
-14.3344 -0.249998 -5.74149e-19
-14.2896 -0.249998 -5.74149e-19
-14.2449 -0.249998 -5.74149e-19
-14.2003 -0.249998 -5.74149e-19
-14.1558 -0.249998 -5.74149e-19
-14.1113 -0.249998 -5.74149e-19
-14.067 -0.249998 -5.74149e-19
-14.0227 -0.249998 -5.74149e-19
-13.9786 -0.249998 -5.74149e-19
-13.9345 -0.249998 -5.74149e-19
-13.8905 -0.249998 -5.74149e-19
-13.8466 -0.249998 -5.74149e-19
-13.8028 -0.249998 -5.74149e-19
-13.759 -0.249998 -5.74149e-19
-13.7153 -0.249998 -5.74149e-19
-13.6718 -0.249998 -5.74149e-19
-13.6283 -0.249998 -5.74149e-19
-13.5848 -0.249998 -5.74149e-19
-13.5415 -0.249998 -5.74149e-19
-13.4982 -0.249998 -5.74149e-19
-13.455 -0.249998 -5.74149e-19
-13.4119 -0.249998 -5.74149e-19
-13.3689 -0.249998 -5.74149e-19
-13.3259 -0.249998 -5.74149e-19
-13.283 -0.249998 -5.74149e-19
-13.2402 -0.249998 -5.74149e-19
-13.1974 -0.249998 -5.74149e-19
-13.1547 -0.249998 -5.74149e-19
-13.1121 -0.249998 -5.74149e-19
-13.0696 -0.249998 -5.74149e-19
-13.0271 -0.249998 -5.74149e-19
-12.9847 -0.249998 -5.74149e-19
-12.9424 -0.249998 -5.74149e-19
-12.9001 -0.249998 -5.74149e-19
-12.8579 -0.249998 -5.74149e-19
-12.8158 -0.249998 -5.74149e-19
-12.7737 -0.249998 -5.74149e-19
-12.7317 -0.249998 -5.74149e-19
-12.6898 -0.249998 -5.74149e-19
-12.6479 -0.249998 -5.74149e-19
-12.6061 -0.249998 -5.74149e-19
-12.5643 -0.249998 -5.74149e-19
-12.5226 -0.249998 -5.74149e-19
-12.481 -0.249998 -5.74149e-19
-12.4394 -0.249998 -5.74149e-19
-12.3979 -0.249998 -5.74149e-19
-12.3565 -0.249998 -5.74149e-19
-12.3151 -0.249998 -5.74149e-19
-12.2738 -0.249998 -5.74149e-19
-12.2325 -0.249998 -5.74149e-19
-12.1913 -0.249998 -5.74149e-19
-12.1501 -0.249998 -5.74149e-19
-12.109 -0.249998 -5.74149e-19
-12.068 -0.249998 -5.74149e-19
-12.027 -0.249998 -5.74149e-19
-11.986 -0.249998 -5.74149e-19
-11.9452 -0.249998 -5.74149e-19
-11.9043 -0.249998 -5.74149e-19
-11.8636 -0.249998 -5.74149e-19
-11.8228 -0.249998 -5.74149e-19
-11.7822 -0.249998 -5.74149e-19
-11.7415 -0.249998 -5.74149e-19
-11.701 -0.249998 -5.74149e-19
-11.6605 -0.249998 -5.74149e-19
-11.62 -0.249998 -5.74149e-19
-11.5796 -0.249998 -5.74149e-19
-11.5392 -0.249998 -5.74149e-19
-11.4989 -0.249998 -5.74149e-19
-11.4587 -0.249998 -5.74149e-19
-11.4184 -0.249998 -5.74149e-19
-11.3783 -0.249998 -5.74149e-19
-11.3381 -0.249998 -5.74149e-19
-11.2981 -0.249998 -5.74149e-19
-11.2581 -0.249998 -5.74149e-19
-11.2181 -0.249998 -5.74149e-19
-11.1781 -0.249998 -5.74149e-19
-11.1383 -0.249998 -5.74149e-19
-11.0984 -0.249998 -5.74149e-19
-11.0586 -0.249998 -5.74149e-19
-11.0189 -0.249998 -5.74149e-19
-10.9792 -0.249998 -5.74149e-19
-10.9395 -0.249998 -5.74149e-19
-10.8999 -0.249998 -5.74149e-19
-10.8603 -0.249998 -5.74149e-19
-10.8208 -0.249998 -5.74149e-19
-10.7813 -0.249998 -5.74149e-19
-10.7418 -0.249998 -5.74149e-19
-10.7024 -0.249998 -5.74149e-19
-10.6631 -0.249998 -5.74149e-19
-10.6238 -0.249998 -5.74149e-19
-10.5845 -0.249998 -5.74149e-19
-10.5452 -0.249998 -5.74149e-19
-10.506 -0.249998 -5.74149e-19
-10.4669 -0.249998 -5.74149e-19
-10.4278 -0.249998 -5.74149e-19
-10.3887 -0.249998 -5.74149e-19
-10.3496 -0.249998 -5.74149e-19
-10.3106 -0.249998 -5.74149e-19
-10.2717 -0.249998 -5.74149e-19
-10.2328 -0.249998 -5.74149e-19
-10.1939 -0.249998 -5.74149e-19
-10.155 -0.249998 -5.74149e-19
-10.1162 -0.249998 -5.74149e-19
-10.0774 -0.249998 -5.74149e-19
-10.0387 -0.249998 -5.74149e-19
-10 -0.249998 -5.74149e-19
-9.96134 -0.249998 -5.74149e-19
-9.92271 -0.249998 -5.74149e-19
-9.88412 -0.249998 -5.74149e-19
-9.84557 -0.249998 -5.74149e-19
-9.80704 -0.249998 -5.74149e-19
-9.76856 -0.249998 -5.74149e-19
-9.73011 -0.249998 -5.74149e-19
-9.69169 -0.249998 -5.74149e-19
-9.65331 -0.249998 -5.74149e-19
-9.61496 -0.249998 -5.74149e-19
-9.57664 -0.249998 -5.74149e-19
-9.53836 -0.249998 -5.74149e-19
-9.50011 -0.249998 -5.74149e-19
-9.46189 -0.249998 -5.74149e-19
-9.42371 -0.249998 -5.74149e-19
-9.38556 -0.249998 -5.74149e-19
-9.34744 -0.249998 -5.74149e-19
-9.30935 -0.249998 -5.74149e-19
-9.2713 -0.249998 -5.74149e-19
-9.23327 -0.249998 -5.74149e-19
-9.19528 -0.249998 -5.74149e-19
-9.15732 -0.249998 -5.74149e-19
-9.11939 -0.249998 -5.74149e-19
-9.08149 -0.249998 -5.74149e-19
-9.04362 -0.249998 -5.74149e-19
-9.00578 -0.249998 -5.74149e-19
-8.96797 -0.249998 -5.74149e-19
-8.93019 -0.249998 -5.74149e-19
-8.89244 -0.249998 -5.74149e-19
-8.85471 -0.249998 -5.74149e-19
-8.81702 -0.249998 -5.74149e-19
-8.77936 -0.249998 -5.74149e-19
-8.74172 -0.249998 -5.74149e-19
-8.70412 -0.249998 -5.74149e-19
-8.66654 -0.249998 -5.74149e-19
-8.62899 -0.249998 -5.74149e-19
-8.59146 -0.249998 -5.74149e-19
-8.55397 -0.249998 -5.74149e-19
-8.5165 -0.249998 -5.74149e-19
-8.47906 -0.249998 -5.74149e-19
-8.44165 -0.249998 -5.74149e-19
-8.40426 -0.249998 -5.74149e-19
-8.3669 -0.249998 -5.74149e-19
-8.32956 -0.249998 -5.74149e-19
-8.29226 -0.249998 -5.74149e-19
-8.25497 -0.249998 -5.74149e-19
-8.21772 -0.249998 -5.74149e-19
-8.18049 -0.249998 -5.74149e-19
-8.14328 -0.249998 -5.74149e-19
-8.1061 -0.249998 -5.74149e-19
-8.06895 -0.249998 -5.74149e-19
-8.03182 -0.249998 -5.74149e-19
-7.99471 -0.249998 -5.74149e-19
-7.95763 -0.249998 -5.74149e-19
-7.92058 -0.249998 -5.74149e-19
-7.88355 -0.249998 -5.74149e-19
-7.84654 -0.249998 -5.74149e-19
-7.80955 -0.249998 -5.74149e-19
-7.77259 -0.249998 -5.74149e-19
-7.73566 -0.249998 -5.74149e-19
-7.69874 -0.249998 -5.74149e-19
-7.66185 -0.249998 -5.74149e-19
-7.62498 -0.249998 -5.74149e-19
-7.58814 -0.249998 -5.74149e-19
-7.55132 -0.249998 -5.74149e-19
-7.51452 -0.249998 -5.74149e-19
-7.47774 -0.249998 -5.74149e-19
-7.44099 -0.249998 -5.74149e-19
-7.40425 -0.249998 -5.74149e-19
-7.36754 -0.249998 -5.74149e-19
-7.33085 -0.249998 -5.74149e-19
-7.29418 -0.249998 -5.74149e-19
-7.25754 -0.249998 -5.74149e-19
-7.22091 -0.249998 -5.74149e-19
-7.18431 -0.249998 -5.74149e-19
-7.14772 -0.249998 -5.74149e-19
-7.11116 -0.249998 -5.74149e-19
-7.07462 -0.249998 -5.74149e-19
-7.0381 -0.249998 -5.74149e-19
-7.00159 -0.249998 -5.74149e-19
-6.96511 -0.249998 -5.74149e-19
-6.92865 -0.249998 -5.74149e-19
-6.89221 -0.249998 -5.74149e-19
-6.85579 -0.249998 -5.74149e-19
-6.81938 -0.249998 -5.74149e-19
-6.783 -0.249998 -5.74149e-19
-6.74664 -0.249998 -5.74149e-19
-6.71029 -0.249998 -5.74149e-19
-6.67397 -0.249998 -5.74149e-19
-6.63766 -0.249998 -5.74149e-19
-6.60137 -0.249998 -5.74149e-19
-6.5651 -0.249998 -5.74149e-19
-6.52885 -0.249998 -5.74149e-19
-6.49262 -0.249998 -5.74149e-19
-6.4564 -0.249998 -5.74149e-19
-6.42021 -0.249998 -5.74149e-19
-6.38403 -0.249998 -5.74149e-19
-6.34786 -0.249998 -5.74149e-19
-6.31172 -0.249998 -5.74149e-19
-6.27559 -0.249998 -5.74149e-19
-6.23949 -0.249998 -5.74149e-19
-6.20339 -0.249998 -5.74149e-19
-6.16732 -0.249998 -5.74149e-19
-6.13126 -0.249998 -5.74149e-19
-6.09522 -0.249998 -5.74149e-19
-6.05919 -0.249998 -5.74149e-19
-6.02319 -0.249998 -5.74149e-19
-5.9872 -0.249998 -5.74149e-19
-5.95122 -0.249998 -5.74149e-19
-5.91526 -0.249998 -5.74149e-19
-5.87932 -0.249998 -5.74149e-19
-5.84339 -0.249998 -5.74149e-19
-5.80748 -0.249998 -5.74149e-19
-5.77158 -0.249998 -5.74149e-19
-5.7357 -0.249998 -5.74149e-19
-5.69984 -0.249998 -5.74149e-19
-5.66399 -0.249998 -5.74149e-19
-5.62815 -0.249998 -5.74149e-19
-5.59233 -0.249998 -5.74149e-19
-5.55653 -0.249998 -5.74149e-19
-5.52074 -0.249998 -5.74149e-19
-5.48497 -0.249998 -5.74149e-19
-5.4492 -0.249998 -5.74149e-19
-5.41346 -0.249998 -5.74149e-19
-5.37773 -0.249998 -5.74149e-19
-5.34201 -0.249998 -5.74149e-19
-5.30631 -0.249998 -5.74149e-19
-5.27062 -0.249998 -5.74149e-19
-5.23494 -0.249998 -5.74149e-19
-5.19928 -0.249998 -5.74149e-19
-5.16363 -0.249998 -5.74149e-19
-5.128 -0.249998 -5.74149e-19
-5.09237 -0.249998 -5.74149e-19
-5.05677 -0.249998 -5.74149e-19
-5.02117 -0.249998 -5.74149e-19
-4.98559 -0.249998 -5.74149e-19
-4.95002 -0.249998 -5.74149e-19
-4.91446 -0.249998 -5.74149e-19
-4.87892 -0.249998 -5.74149e-19
-4.84339 -0.249998 -5.74149e-19
-4.80787 -0.249998 -5.74149e-19
-4.77237 -0.249998 -5.74149e-19
-4.73687 -0.249998 -5.74149e-19
-4.70139 -0.249998 -5.74149e-19
-4.66592 -0.249998 -5.74149e-19
-4.63046 -0.249998 -5.74149e-19
-4.59502 -0.249998 -5.74149e-19
-4.55958 -0.249998 -5.74149e-19
-4.52416 -0.249998 -5.74149e-19
-4.48875 -0.249998 -5.74149e-19
-4.45335 -0.249998 -5.74149e-19
-4.41797 -0.249998 -5.74149e-19
-4.38259 -0.249998 -5.74149e-19
-4.34722 -0.249998 -5.74149e-19
-4.31187 -0.249998 -5.74149e-19
-4.27653 -0.249998 -5.74149e-19
-4.24119 -0.249998 -5.74149e-19
-4.20587 -0.249998 -5.74149e-19
-4.17056 -0.249998 -5.74149e-19
-4.13526 -0.249998 -5.74149e-19
-4.09997 -0.249998 -5.74149e-19
-4.06469 -0.249998 -5.74149e-19
-4.02942 -0.249998 -5.74149e-19
-3.99416 -0.249998 -5.74149e-19
-3.95891 -0.249998 -5.74149e-19
-3.92367 -0.249998 -5.74149e-19
-3.88844 -0.249998 -5.74149e-19
-3.85322 -0.249998 -5.74149e-19
-3.81801 -0.249998 -5.74149e-19
-3.7828 -0.249998 -5.74149e-19
-3.74761 -0.249998 -5.74149e-19
-3.71243 -0.249998 -5.74149e-19
-3.67726 -0.249998 -5.74149e-19
-3.64209 -0.249998 -5.74149e-19
-3.60694 -0.249998 -5.74149e-19
-3.57179 -0.249998 -5.74149e-19
-3.53665 -0.249998 -5.74149e-19
-3.50152 -0.249998 -5.74149e-19
-3.4664 -0.249998 -5.74149e-19
-3.43129 -0.249998 -5.74149e-19
-3.39619 -0.249998 -5.74149e-19
-3.36109 -0.249998 -5.74149e-19
-3.32601 -0.249998 -5.74149e-19
-3.29093 -0.249998 -5.74149e-19
-3.25586 -0.249998 -5.74149e-19
-3.2208 -0.249998 -5.74149e-19
-3.18574 -0.249998 -5.74149e-19
-3.1507 -0.249998 -5.74149e-19
-3.11566 -0.249998 -5.74149e-19
-3.08063 -0.249998 -5.74149e-19
-3.0456 -0.249998 -5.74149e-19
-3.01059 -0.249998 -5.74149e-19
-2.97558 -0.249998 -5.74149e-19
-2.94058 -0.249998 -5.74149e-19
-2.90558 -0.249998 -5.74149e-19
-2.87059 -0.249998 -5.74149e-19
-2.83561 -0.249998 -5.74149e-19
-2.80064 -0.249998 -5.74149e-19
-2.76567 -0.249998 -5.74149e-19
-2.73071 -0.249998 -5.74149e-19
-2.69576 -0.249998 -5.74149e-19
-2.66081 -0.249998 -5.74149e-19
-2.62587 -0.249998 -5.74149e-19
-2.59094 -0.249998 -5.74149e-19
-2.55601 -0.249998 -5.74149e-19
-2.52109 -0.249998 -5.74149e-19
-2.48617 -0.249998 -5.74149e-19
-2.45126 -0.249998 -5.74149e-19
-2.41636 -0.249998 -5.74149e-19
-2.38146 -0.249998 -5.74149e-19
-2.34657 -0.249998 -5.74149e-19
-2.31168 -0.249998 -5.74149e-19
-2.2768 -0.249998 -5.74149e-19
-2.24192 -0.249998 -5.74149e-19
-2.20705 -0.249998 -5.74149e-19
-2.17219 -0.249998 -5.74149e-19
-2.13733 -0.249998 -5.74149e-19
-2.10247 -0.249998 -5.74149e-19
-2.06762 -0.249998 -5.74149e-19
-2.03278 -0.249998 -5.74149e-19
-1.99794 -0.249998 -5.74149e-19
-1.9631 -0.249998 -5.74149e-19
-1.92827 -0.249998 -5.74149e-19
-1.89345 -0.249998 -5.74149e-19
-1.85862 -0.249998 -5.74149e-19
-1.82381 -0.249998 -5.74149e-19
-1.78899 -0.249998 -5.74149e-19
-1.75419 -0.249998 -5.74149e-19
-1.71938 -0.249998 -5.74149e-19
-1.68458 -0.249998 -5.74149e-19
-1.64979 -0.249998 -5.74149e-19
-1.61499 -0.249998 -5.74149e-19
-1.58021 -0.249998 -5.74149e-19
-1.54542 -0.249998 -5.74149e-19
-1.51064 -0.249998 -5.74149e-19
-1.47586 -0.249998 -5.74149e-19
-1.44109 -0.249998 -5.74149e-19
-1.40632 -0.249998 -5.74149e-19
-1.37155 -0.249998 -5.74149e-19
-1.33679 -0.249998 -5.74149e-19
-1.30203 -0.249998 -5.74149e-19
-1.26727 -0.249998 -5.74149e-19
-1.23251 -0.249998 -5.74149e-19
-1.19776 -0.249998 -5.74149e-19
-1.16301 -0.249998 -5.74149e-19
-1.12827 -0.249998 -5.74149e-19
-1.09352 -0.249998 -5.74149e-19
-1.05878 -0.249998 -5.74149e-19
-1.02405 -0.249998 -5.74149e-19
-0.989309 -0.249998 -5.74149e-19
-0.954576 -0.249998 -5.74149e-19
-0.919844 -0.249998 -5.74149e-19
-0.885115 -0.249998 -5.74149e-19
-0.850388 -0.249998 -5.74149e-19
-0.815663 -0.249998 -5.74149e-19
-0.78094 -0.249998 -5.74149e-19
-0.746219 -0.249998 -5.74149e-19
-0.711499 -0.249998 -5.74149e-19
-0.676781 -0.249998 -5.74149e-19
-0.642065 -0.249998 -5.74149e-19
-0.60735 -0.249998 -5.74149e-19
-0.572637 -0.249998 -5.74149e-19
-0.537925 -0.249998 -5.74149e-19
-0.503214 -0.249998 -5.74149e-19
-0.468504 -0.249998 -5.74149e-19
-0.433796 -0.249998 -5.74149e-19
-0.399089 -0.249998 -5.74149e-19
-0.364382 -0.249998 -5.74149e-19
-0.329676 -0.249998 -5.74149e-19
-0.294972 -0.249998 -5.74149e-19
-0.260267 -0.249998 -5.74149e-19
-0.225564 -0.249998 -5.74149e-19
-0.190861 -0.249998 -5.74149e-19
-0.156158 -0.249998 -5.74149e-19
-0.121456 -0.249998 -5.74149e-19
-0.0867541 -0.249998 -5.74149e-19
-0.0520524 -0.249998 -5.74149e-19
-0.0173508 -0.249998 -5.74149e-19
0.0173508 -0.249998 -5.74149e-19
0.0520524 -0.249998 -5.74149e-19
0.0867541 -0.249998 -5.74149e-19
0.121456 -0.249998 -5.74149e-19
0.156158 -0.249998 -5.74149e-19
0.190861 -0.249998 -5.74149e-19
0.225564 -0.249998 -5.74149e-19
0.260267 -0.249998 -5.74149e-19
0.294972 -0.249998 -5.74149e-19
0.329676 -0.249998 -5.74149e-19
0.364382 -0.249998 -5.74149e-19
0.399089 -0.249998 -5.74149e-19
0.433796 -0.249998 -5.74149e-19
0.468504 -0.249998 -5.74149e-19
0.503214 -0.249998 -5.74149e-19
0.537925 -0.249998 -5.74149e-19
0.572637 -0.249998 -5.74149e-19
0.60735 -0.249998 -5.74149e-19
0.642065 -0.249998 -5.74149e-19
0.676781 -0.249998 -5.74149e-19
0.711499 -0.249998 -5.74149e-19
0.746219 -0.249998 -5.74149e-19
0.78094 -0.249998 -5.74149e-19
0.815663 -0.249998 -5.74149e-19
0.850388 -0.249998 -5.74149e-19
0.885115 -0.249998 -5.74149e-19
0.919844 -0.249998 -5.74149e-19
0.954576 -0.249998 -5.74149e-19
0.989309 -0.249998 -5.74149e-19
1.02405 -0.249998 -5.74149e-19
1.05878 -0.249998 -5.74149e-19
1.09352 -0.249998 -5.74149e-19
1.12827 -0.249998 -5.74149e-19
1.16301 -0.249998 -5.74149e-19
1.19776 -0.249998 -5.74149e-19
1.23251 -0.249998 -5.74149e-19
1.26727 -0.249998 -5.74149e-19
1.30203 -0.249998 -5.74149e-19
1.33679 -0.249998 -5.74149e-19
1.37155 -0.249998 -5.74149e-19
1.40632 -0.249998 -5.74149e-19
1.44109 -0.249998 -5.74149e-19
1.47586 -0.249998 -5.74149e-19
1.51064 -0.249998 -5.74149e-19
1.54542 -0.249998 -5.74149e-19
1.58021 -0.249998 -5.74149e-19
1.61499 -0.249998 -5.74149e-19
1.64979 -0.249998 -5.74149e-19
1.68458 -0.249998 -5.74149e-19
1.71938 -0.249998 -5.74149e-19
1.75419 -0.249998 -5.74149e-19
1.78899 -0.249998 -5.74149e-19
1.82381 -0.249998 -5.74149e-19
1.85862 -0.249998 -5.74149e-19
1.89345 -0.249998 -5.74149e-19
1.92827 -0.249998 -5.74149e-19
1.9631 -0.249998 -5.74149e-19
1.99794 -0.249998 -5.74149e-19
2.03278 -0.249998 -5.74149e-19
2.06762 -0.249998 -5.74149e-19
2.10247 -0.249998 -5.74149e-19
2.13733 -0.249998 -5.74149e-19
2.17219 -0.249998 -5.74149e-19
2.20705 -0.249998 -5.74149e-19
2.24192 -0.249998 -5.74149e-19
2.2768 -0.249998 -5.74149e-19
2.31168 -0.249998 -5.74149e-19
2.34657 -0.249998 -5.74149e-19
2.38146 -0.249998 -5.74149e-19
2.41636 -0.249998 -5.74149e-19
2.45126 -0.249998 -5.74149e-19
2.48617 -0.249998 -5.74149e-19
2.52109 -0.249998 -5.74149e-19
2.55601 -0.249998 -5.74149e-19
2.59094 -0.249998 -5.74149e-19
2.62587 -0.249998 -5.74149e-19
2.66081 -0.249998 -5.74149e-19
2.69576 -0.249998 -5.74149e-19
2.73071 -0.249998 -5.74149e-19
2.76567 -0.249998 -5.74149e-19
2.80064 -0.249998 -5.74149e-19
2.83561 -0.249998 -5.74149e-19
2.87059 -0.249998 -5.74149e-19
2.90558 -0.249998 -5.74149e-19
2.94058 -0.249998 -5.74149e-19
2.97558 -0.249998 -5.74149e-19
3.01059 -0.249998 -5.74149e-19
3.0456 -0.249998 -5.74149e-19
3.08063 -0.249998 -5.74149e-19
3.11566 -0.249998 -5.74149e-19
3.1507 -0.249998 -5.74149e-19
3.18574 -0.249998 -5.74149e-19
3.2208 -0.249998 -5.74149e-19
3.25586 -0.249998 -5.74149e-19
3.29093 -0.249998 -5.74149e-19
3.32601 -0.249998 -5.74149e-19
3.36109 -0.249998 -5.74149e-19
3.39619 -0.249998 -5.74149e-19
3.43129 -0.249998 -5.74149e-19
3.4664 -0.249998 -5.74149e-19
3.50152 -0.249998 -5.74149e-19
3.53665 -0.249998 -5.74149e-19
3.57179 -0.249998 -5.74149e-19
3.60694 -0.249998 -5.74149e-19
3.64209 -0.249998 -5.74149e-19
3.67726 -0.249998 -5.74149e-19
3.71243 -0.249998 -5.74149e-19
3.74761 -0.249998 -5.74149e-19
3.7828 -0.249998 -5.74149e-19
3.81801 -0.249998 -5.74149e-19
3.85322 -0.249998 -5.74149e-19
3.88844 -0.249998 -5.74149e-19
3.92367 -0.249998 -5.74149e-19
3.95891 -0.249998 -5.74149e-19
3.99416 -0.249998 -5.74149e-19
4.02942 -0.249998 -5.74149e-19
4.06469 -0.249998 -5.74149e-19
4.09997 -0.249998 -5.74149e-19
4.13526 -0.249998 -5.74149e-19
4.17056 -0.249998 -5.74149e-19
4.20587 -0.249998 -5.74149e-19
4.24119 -0.249998 -5.74149e-19
4.27653 -0.249998 -5.74149e-19
4.31187 -0.249998 -5.74149e-19
4.34722 -0.249998 -5.74149e-19
4.38259 -0.249998 -5.74149e-19
4.41797 -0.249998 -5.74149e-19
4.45335 -0.249998 -5.74149e-19
4.48875 -0.249998 -5.74149e-19
4.52416 -0.249998 -5.74149e-19
4.55958 -0.249998 -5.74149e-19
4.59502 -0.249998 -5.74149e-19
4.63046 -0.249998 -5.74149e-19
4.66592 -0.249998 -5.74149e-19
4.70139 -0.249998 -5.74149e-19
4.73687 -0.249998 -5.74149e-19
4.77237 -0.249998 -5.74149e-19
4.80787 -0.249998 -5.74149e-19
4.84339 -0.249998 -5.74149e-19
4.87892 -0.249998 -5.74149e-19
4.91446 -0.249998 -5.74149e-19
4.95002 -0.249998 -5.74149e-19
4.98559 -0.249998 -5.74149e-19
5.02117 -0.249998 -5.74149e-19
5.05677 -0.249998 -5.74149e-19
5.09237 -0.249998 -5.74149e-19
5.128 -0.249998 -5.74149e-19
5.16363 -0.249998 -5.74149e-19
5.19928 -0.249998 -5.74149e-19
5.23494 -0.249998 -5.74149e-19
5.27062 -0.249998 -5.74149e-19
5.30631 -0.249998 -5.74149e-19
5.34201 -0.249998 -5.74149e-19
5.37773 -0.249998 -5.74149e-19
5.41346 -0.249998 -5.74149e-19
5.4492 -0.249998 -5.74149e-19
5.48497 -0.249998 -5.74149e-19
5.52074 -0.249998 -5.74149e-19
5.55653 -0.249998 -5.74149e-19
5.59233 -0.249998 -5.74149e-19
5.62815 -0.249998 -5.74149e-19
5.66399 -0.249998 -5.74149e-19
5.69984 -0.249998 -5.74149e-19
5.7357 -0.249998 -5.74149e-19
5.77158 -0.249998 -5.74149e-19
5.80748 -0.249998 -5.74149e-19
5.84339 -0.249998 -5.74149e-19
5.87932 -0.249998 -5.74149e-19
5.91526 -0.249998 -5.74149e-19
5.95122 -0.249998 -5.74149e-19
5.9872 -0.249998 -5.74149e-19
6.02319 -0.249998 -5.74149e-19
6.05919 -0.249998 -5.74149e-19
6.09522 -0.249998 -5.74149e-19
6.13126 -0.249998 -5.74149e-19
6.16732 -0.249998 -5.74149e-19
6.20339 -0.249998 -5.74149e-19
6.23949 -0.249998 -5.74149e-19
6.27559 -0.249998 -5.74149e-19
6.31172 -0.249998 -5.74149e-19
6.34786 -0.249998 -5.74149e-19
6.38403 -0.249998 -5.74149e-19
6.42021 -0.249998 -5.74149e-19
6.4564 -0.249998 -5.74149e-19
6.49262 -0.249998 -5.74149e-19
6.52885 -0.249998 -5.74149e-19
6.5651 -0.249998 -5.74149e-19
6.60137 -0.249998 -5.74149e-19
6.63766 -0.249998 -5.74149e-19
6.67397 -0.249998 -5.74149e-19
6.71029 -0.249998 -5.74149e-19
6.74664 -0.249998 -5.74149e-19
6.783 -0.249998 -5.74149e-19
6.81938 -0.249998 -5.74149e-19
6.85579 -0.249998 -5.74149e-19
6.89221 -0.249998 -5.74149e-19
6.92865 -0.249998 -5.74149e-19
6.96511 -0.249998 -5.74149e-19
7.00159 -0.249998 -5.74149e-19
7.0381 -0.249998 -5.74149e-19
7.07462 -0.249998 -5.74149e-19
7.11116 -0.249998 -5.74149e-19
7.14772 -0.249998 -5.74149e-19
7.18431 -0.249998 -5.74149e-19
7.22091 -0.249998 -5.74149e-19
7.25754 -0.249998 -5.74149e-19
7.29418 -0.249998 -5.74149e-19
7.33085 -0.249998 -5.74149e-19
7.36754 -0.249998 -5.74149e-19
7.40425 -0.249998 -5.74149e-19
7.44099 -0.249998 -5.74149e-19
7.47774 -0.249998 -5.74149e-19
7.51452 -0.249998 -5.74149e-19
7.55132 -0.249998 -5.74149e-19
7.58814 -0.249998 -5.74149e-19
7.62498 -0.249998 -5.74149e-19
7.66185 -0.249998 -5.74149e-19
7.69874 -0.249998 -5.74149e-19
7.73566 -0.249998 -5.74149e-19
7.77259 -0.249998 -5.74149e-19
7.80955 -0.249998 -5.74149e-19
7.84654 -0.249998 -5.74149e-19
7.88355 -0.249998 -5.74149e-19
7.92058 -0.249998 -5.74149e-19
7.95763 -0.249998 -5.74149e-19
7.99471 -0.249998 -5.74149e-19
8.03182 -0.249998 -5.74149e-19
8.06895 -0.249998 -5.74149e-19
8.1061 -0.249998 -5.74149e-19
8.14328 -0.249998 -5.74149e-19
8.18049 -0.249998 -5.74149e-19
8.21772 -0.249998 -5.74149e-19
8.25497 -0.249998 -5.74149e-19
8.29226 -0.249998 -5.74149e-19
8.32956 -0.249998 -5.74149e-19
8.3669 -0.249998 -5.74149e-19
8.40426 -0.249998 -5.74149e-19
8.44165 -0.249998 -5.74149e-19
8.47906 -0.249998 -5.74149e-19
8.5165 -0.249998 -5.74149e-19
8.55397 -0.249998 -5.74149e-19
8.59146 -0.249998 -5.74149e-19
8.62899 -0.249998 -5.74149e-19
8.66654 -0.249998 -5.74149e-19
8.70412 -0.249998 -5.74149e-19
8.74172 -0.249998 -5.74149e-19
8.77936 -0.249998 -5.74149e-19
8.81702 -0.249998 -5.74149e-19
8.85471 -0.249998 -5.74149e-19
8.89244 -0.249998 -5.74149e-19
8.93019 -0.249998 -5.74149e-19
8.96797 -0.249998 -5.74149e-19
9.00578 -0.249998 -5.74149e-19
9.04362 -0.249998 -5.74149e-19
9.08149 -0.249998 -5.74149e-19
9.11939 -0.249998 -5.74149e-19
9.15732 -0.249998 -5.74149e-19
9.19528 -0.249998 -5.74149e-19
9.23327 -0.249998 -5.74149e-19
9.2713 -0.249998 -5.74149e-19
9.30935 -0.249998 -5.74149e-19
9.34744 -0.249998 -5.74149e-19
9.38556 -0.249998 -5.74149e-19
9.42371 -0.249998 -5.74149e-19
9.46189 -0.249998 -5.74149e-19
9.50011 -0.249998 -5.74149e-19
9.53836 -0.249998 -5.74149e-19
9.57664 -0.249998 -5.74149e-19
9.61496 -0.249998 -5.74149e-19
9.65331 -0.249998 -5.74149e-19
9.69169 -0.249998 -5.74149e-19
9.73011 -0.249998 -5.74149e-19
9.76856 -0.249998 -5.74149e-19
9.80704 -0.249998 -5.74149e-19
9.84557 -0.249998 -5.74149e-19
9.88412 -0.249998 -5.74149e-19
9.92271 -0.249998 -5.74149e-19
9.96134 -0.249998 -5.74149e-19
10 -0.249998 -5.74149e-19
10.0387 -0.249998 -5.74149e-19
10.0774 -0.249998 -5.74149e-19
10.1162 -0.249998 -5.74149e-19
10.155 -0.249998 -5.74149e-19
10.1939 -0.249998 -5.74149e-19
10.2328 -0.249998 -5.74149e-19
10.2717 -0.249998 -5.74149e-19
10.3106 -0.249998 -5.74149e-19
10.3496 -0.249998 -5.74149e-19
10.3887 -0.249998 -5.74149e-19
10.4278 -0.249998 -5.74149e-19
10.4669 -0.249998 -5.74149e-19
10.506 -0.249998 -5.74149e-19
10.5452 -0.249998 -5.74149e-19
10.5845 -0.249998 -5.74149e-19
10.6238 -0.249998 -5.74149e-19
10.6631 -0.249998 -5.74149e-19
10.7024 -0.249998 -5.74149e-19
10.7418 -0.249998 -5.74149e-19
10.7813 -0.249998 -5.74149e-19
10.8208 -0.249998 -5.74149e-19
10.8603 -0.249998 -5.74149e-19
10.8999 -0.249998 -5.74149e-19
10.9395 -0.249998 -5.74149e-19
10.9792 -0.249998 -5.74149e-19
11.0189 -0.249998 -5.74149e-19
11.0586 -0.249998 -5.74149e-19
11.0984 -0.249998 -5.74149e-19
11.1383 -0.249998 -5.74149e-19
11.1781 -0.249998 -5.74149e-19
11.2181 -0.249998 -5.74149e-19
11.2581 -0.249998 -5.74149e-19
11.2981 -0.249998 -5.74149e-19
11.3381 -0.249998 -5.74149e-19
11.3783 -0.249998 -5.74149e-19
11.4184 -0.249998 -5.74149e-19
11.4587 -0.249998 -5.74149e-19
11.4989 -0.249998 -5.74149e-19
11.5392 -0.249998 -5.74149e-19
11.5796 -0.249998 -5.74149e-19
11.62 -0.249998 -5.74149e-19
11.6605 -0.249998 -5.74149e-19
11.701 -0.249998 -5.74149e-19
11.7415 -0.249998 -5.74149e-19
11.7822 -0.249998 -5.74149e-19
11.8228 -0.249998 -5.74149e-19
11.8636 -0.249998 -5.74149e-19
11.9043 -0.249998 -5.74149e-19
11.9452 -0.249998 -5.74149e-19
11.986 -0.249998 -5.74149e-19
12.027 -0.249998 -5.74149e-19
12.068 -0.249998 -5.74149e-19
12.109 -0.249998 -5.74149e-19
12.1501 -0.249998 -5.74149e-19
12.1913 -0.249998 -5.74149e-19
12.2325 -0.249998 -5.74149e-19
12.2738 -0.249998 -5.74149e-19
12.3151 -0.249998 -5.74149e-19
12.3565 -0.249998 -5.74149e-19
12.3979 -0.249998 -5.74149e-19
12.4394 -0.249998 -5.74149e-19
12.481 -0.249998 -5.74149e-19
12.5226 -0.249998 -5.74149e-19
12.5643 -0.249998 -5.74149e-19
12.6061 -0.249998 -5.74149e-19
12.6479 -0.249998 -5.74149e-19
12.6898 -0.249998 -5.74149e-19
12.7317 -0.249998 -5.74149e-19
12.7737 -0.249998 -5.74149e-19
12.8158 -0.249998 -5.74149e-19
12.8579 -0.249998 -5.74149e-19
12.9001 -0.249998 -5.74149e-19
12.9424 -0.249998 -5.74149e-19
12.9847 -0.249998 -5.74149e-19
13.0271 -0.249998 -5.74149e-19
13.0696 -0.249998 -5.74149e-19
13.1121 -0.249998 -5.74149e-19
13.1547 -0.249998 -5.74149e-19
13.1974 -0.249998 -5.74149e-19
13.2402 -0.249998 -5.74149e-19
13.283 -0.249998 -5.74149e-19
13.3259 -0.249998 -5.74149e-19
13.3689 -0.249998 -5.74149e-19
13.4119 -0.249998 -5.74149e-19
13.455 -0.249998 -5.74149e-19
13.4982 -0.249998 -5.74149e-19
13.5415 -0.249998 -5.74149e-19
13.5848 -0.249998 -5.74149e-19
13.6283 -0.249998 -5.74149e-19
13.6718 -0.249998 -5.74149e-19
13.7153 -0.249998 -5.74149e-19
13.759 -0.249998 -5.74149e-19
13.8028 -0.249998 -5.74149e-19
13.8466 -0.249998 -5.74149e-19
13.8905 -0.249998 -5.74149e-19
13.9345 -0.249998 -5.74149e-19
13.9786 -0.249998 -5.74149e-19
14.0227 -0.249998 -5.74149e-19
14.067 -0.249998 -5.74149e-19
14.1113 -0.249998 -5.74149e-19
14.1558 -0.249998 -5.74149e-19
14.2003 -0.249998 -5.74149e-19
14.2449 -0.249998 -5.74149e-19
14.2896 -0.249998 -5.74149e-19
14.3344 -0.249998 -5.74149e-19
14.3793 -0.249998 -5.74149e-19
14.4243 -0.249998 -5.74149e-19
14.4693 -0.249998 -5.74149e-19
14.5145 -0.249998 -5.74149e-19
14.5598 -0.249998 -5.74149e-19
14.6052 -0.249998 -5.74149e-19
14.6506 -0.249998 -5.74149e-19
14.6962 -0.249998 -5.74149e-19
14.7419 -0.249998 -5.74149e-19
14.7877 -0.249998 -5.74149e-19
14.8336 -0.249998 -5.74149e-19
14.8796 -0.249998 -5.74149e-19
14.9257 -0.249998 -5.74149e-19
14.9719 -0.249998 -5.74149e-19
15.0182 -0.249998 -5.74149e-19
15.0647 -0.249998 -5.74149e-19
15.1112 -0.249998 -5.74149e-19
15.1579 -0.249998 -5.74149e-19
15.2047 -0.249998 -5.74149e-19
15.2516 -0.249998 -5.74149e-19
15.2986 -0.249998 -5.74149e-19
15.3458 -0.249998 -5.74149e-19
15.393 -0.249998 -5.74149e-19
15.4404 -0.249998 -5.74149e-19
15.488 -0.249998 -5.74149e-19
15.5356 -0.249998 -5.74149e-19
15.5834 -0.249998 -5.74149e-19
15.6313 -0.249998 -5.74149e-19
15.6794 -0.249998 -5.74149e-19
15.7276 -0.249998 -5.74149e-19
15.7759 -0.249998 -5.74149e-19
15.8243 -0.249998 -5.74149e-19
15.873 -0.249998 -5.74149e-19
15.9217 -0.249998 -5.74149e-19
15.9706 -0.249998 -5.74149e-19
16.0197 -0.249998 -5.74149e-19
16.0689 -0.249998 -5.74149e-19
16.1182 -0.249998 -5.74149e-19
16.1677 -0.249998 -5.74149e-19
16.2174 -0.249998 -5.74149e-19
16.2672 -0.249998 -5.74149e-19
16.3172 -0.249998 -5.74149e-19
16.3674 -0.249998 -5.74149e-19
16.4177 -0.249998 -5.74149e-19
16.4682 -0.249998 -5.74149e-19
16.5189 -0.249998 -5.74149e-19
16.5697 -0.249998 -5.74149e-19
16.6208 -0.249998 -5.74149e-19
16.672 -0.249998 -5.74149e-19
16.7234 -0.249998 -5.74149e-19
16.775 -0.249998 -5.74149e-19
16.8268 -0.249998 -5.74149e-19
16.8787 -0.249998 -5.74149e-19
16.9309 -0.249998 -5.74149e-19
16.9833 -0.249998 -5.74149e-19
17.0359 -0.249998 -5.74149e-19
17.0887 -0.249998 -5.74149e-19
17.1418 -0.249998 -5.74149e-19
17.195 -0.249998 -5.74149e-19
17.2485 -0.249998 -5.74149e-19
17.3022 -0.249998 -5.74149e-19
17.3562 -0.249998 -5.74149e-19
17.4104 -0.249998 -5.74149e-19
17.4648 -0.249998 -5.74149e-19
17.5195 -0.249998 -5.74149e-19
17.5744 -0.249998 -5.74149e-19
17.6296 -0.249998 -5.74149e-19
17.6851 -0.249998 -5.74149e-19
17.7408 -0.249998 -5.74149e-19
17.7969 -0.249998 -5.74149e-19
17.8532 -0.249998 -5.74149e-19
17.9098 -0.249998 -5.74149e-19
17.9667 -0.249998 -5.74149e-19
18.0239 -0.249998 -5.74149e-19
18.0815 -0.249998 -5.74149e-19
18.1393 -0.249998 -5.74149e-19
18.1975 -0.249998 -5.74149e-19
18.256 -0.249998 -5.74149e-19
18.3149 -0.249998 -5.74149e-19
18.3742 -0.249998 -5.74149e-19
18.4338 -0.249998 -5.74149e-19
18.4938 -0.249998 -5.74149e-19
18.5542 -0.249998 -5.74149e-19
18.615 -0.249998 -5.74149e-19
18.6762 -0.249998 -5.74149e-19
18.7379 -0.249998 -5.74149e-19
18.8 -0.249998 -5.74149e-19
18.8625 -0.249998 -5.74149e-19
18.9255 -0.249998 -5.74149e-19
18.9891 -0.249998 -5.74149e-19
19.0531 -0.249998 -5.74149e-19
19.1177 -0.249998 -5.74149e-19
19.1828 -0.249998 -5.74149e-19
19.2484 -0.249998 -5.74149e-19
19.3147 -0.249998 -5.74149e-19
19.3816 -0.249998 -5.74149e-19
19.4491 -0.249998 -5.74149e-19
19.5173 -0.249998 -5.74149e-19
19.5862 -0.249998 -5.74149e-19
19.6558 -0.249998 -5.74149e-19
19.7262 -0.249998 -5.74149e-19
19.7974 -0.249998 -5.74149e-19
19.8694 -0.249998 -5.74149e-19
19.9423 -0.249998 -5.74149e-19
20.0162 -0.249998 -5.74149e-19
20.091 -0.249998 -5.74149e-19
20.1669 -0.249998 -5.74149e-19
20.244 -0.249998 -5.74149e-19
20.3222 -0.249998 -5.74149e-19
20.4016 -0.249998 -5.74149e-19
20.4825 -0.249998 -5.74149e-19
20.5648 -0.249998 -5.74149e-19
20.6487 -0.249998 -5.74149e-19
20.7344 -0.249998 -5.74149e-19
20.8219 -0.249998 -5.74149e-19
20.9115 -0.249998 -5.74149e-19
21.0034 -0.249998 -5.74149e-19
21.0979 -0.249998 -5.74149e-19
21.1952 -0.249998 -5.74149e-19
21.2959 -0.249998 -5.74149e-19
21.4004 -0.249998 -5.74149e-19
21.5093 -0.249998 -5.74149e-19
21.6237 -0.249998 -5.74149e-19
21.7448 -0.249998 -5.74149e-19
21.8747 -0.249998 -5.74149e-19
22.0165 -0.249998 -5.74149e-19
22.1768 -0.249998 -5.74149e-19
22.3723 -0.249998 -5.74149e-19


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1Classic/SigmaRTwoLoop.txt <==
-22.3723 -0.187549 -8.13666e-06
-22.1768 -0.187584 -5.30049e-06
-22.0165 -0.187605 -7.60208e-06
-21.8747 -0.187622 -5.84376e-06
-21.7448 -0.187636 -7.52413e-06
-21.6237 -0.187649 -6.13677e-06
-21.5093 -0.187661 -7.52907e-06
-21.4004 -0.187672 -6.34699e-06
-21.2959 -0.187683 -7.56491e-06
-21.1952 -0.187694 -6.51816e-06
-21.0979 -0.187704 -7.61797e-06
-21.0034 -0.187715 -6.67281e-06
-20.9115 -0.187726 -7.69201e-06
-20.8219 -0.187737 -6.83428e-06
-20.7344 -0.187748 -7.80183e-06
-20.6487 -0.187758 -7.02357e-06
-20.5648 -0.187767 -7.95491e-06
-20.4825 -0.187775 -7.24105e-06
-20.4016 -0.187782 -8.13591e-06
-20.3222 -0.187788 -7.46679e-06
-20.244 -0.187793 -8.3222e-06
-20.1669 -0.187798 -7.68586e-06
-20.091 -0.187802 -8.50517e-06
-20.0162 -0.187806 -7.89726e-06
-19.9423 -0.18781 -8.68594e-06
-19.8694 -0.187813 -8.104e-06
-19.7974 -0.187817 -8.86656e-06
-19.7262 -0.18782 -8.30843e-06
-19.6558 -0.187823 -9.04838e-06
-19.5862 -0.187826 -8.51207e-06
-19.5173 -0.187828 -9.23214e-06
-19.4491 -0.187831 -8.71587e-06
-19.3816 -0.187834 -9.41829e-06
-19.3147 -0.187837 -8.92049e-06
-19.2484 -0.187839 -9.60708e-06
-19.1828 -0.187842 -9.12636e-06
-19.1177 -0.187844 -9.79869e-06
-19.0531 -0.187847 -9.33384e-06
-18.9891 -0.18785 -9.99326e-06
-18.9255 -0.187852 -9.54323e-06
-18.8625 -0.187855 -1.01909e-05
-18.8 -0.187857 -9.75475e-06
-18.7379 -0.18786 -1.03917e-05
-18.6762 -0.187862 -9.96862e-06
-18.615 -0.187865 -1.05958e-05
-18.5542 -0.187867 -1.0185e-05
-18.4938 -0.18787 -1.08032e-05
-18.4338 -0.187872 -1.04042e-05
-18.3742 -0.187875 -1.10141e-05
-18.3149 -0.187878 -1.06262e-05
-18.256 -0.18788 -1.12286e-05
-18.1975 -0.187883 -1.08513e-05
-18.1393 -0.187885 -1.14467e-05
-18.0815 -0.187888 -1.10796e-05
-18.0239 -0.18789 -1.16687e-05
-17.9667 -0.187893 -1.13113e-05
-17.9098 -0.187896 -1.18945e-05
-17.8532 -0.187898 -1.15465e-05
-17.7969 -0.187901 -1.21242e-05
-17.7408 -0.187903 -1.17854e-05
-17.6851 -0.187906 -1.23581e-05
-17.6296 -0.187909 -1.2028e-05
-17.5744 -0.187911 -1.25962e-05
-17.5195 -0.187914 -1.22747e-05
-17.4648 -0.187917 -1.28387e-05
-17.4104 -0.187919 -1.25254e-05
-17.3562 -0.187922 -1.30856e-05
-17.3022 -0.187925 -1.27804e-05
-17.2485 -0.187928 -1.33371e-05
-17.195 -0.18793 -1.30397e-05
-17.1418 -0.187933 -1.35933e-05
-17.0887 -0.187936 -1.33036e-05
-17.0359 -0.187939 -1.38544e-05
-16.9833 -0.187942 -1.35722e-05
-16.9309 -0.187944 -1.41204e-05
-16.8787 -0.187947 -1.38456e-05
-16.8268 -0.18795 -1.43916e-05
-16.775 -0.187953 -1.41241e-05
-16.7234 -0.187956 -1.4668e-05
-16.672 -0.187959 -1.44076e-05
-16.6208 -0.187962 -1.49498e-05
-16.5697 -0.187965 -1.46966e-05
-16.5189 -0.187968 -1.52372e-05
-16.4682 -0.187971 -1.49909e-05
-16.4177 -0.187974 -1.55303e-05
-16.3674 -0.187977 -1.5291e-05
-16.3172 -0.18798 -1.58293e-05
-16.2672 -0.187983 -1.55968e-05
-16.2174 -0.187986 -1.61344e-05
-16.1677 -0.187989 -1.59086e-05
-16.1182 -0.187992 -1.64456e-05
-16.0689 -0.187995 -1.62267e-05
-16.0197 -0.187998 -1.67633e-05
-15.9706 -0.188001 -1.6551e-05
-15.9217 -0.188005 -1.70875e-05
-15.873 -0.188008 -1.6882e-05
-15.8243 -0.188011 -1.74185e-05
-15.7759 -0.188014 -1.72196e-05
-15.7276 -0.188018 -1.77564e-05
-15.6794 -0.188021 -1.75642e-05
-15.6313 -0.188024 -1.81014e-05
-15.5834 -0.188028 -1.7916e-05
-15.5356 -0.188031 -1.84539e-05
-15.488 -0.188034 -1.82751e-05
-15.4404 -0.188038 -1.88138e-05
-15.393 -0.188041 -1.86418e-05
-15.3458 -0.188045 -1.91816e-05
-15.2986 -0.188048 -1.90163e-05
-15.2516 -0.188052 -1.95574e-05
-15.2047 -0.188055 -1.93989e-05
-15.1579 -0.188059 -1.99414e-05
-15.1112 -0.188062 -1.97897e-05
-15.0647 -0.188066 -2.03338e-05
-15.0182 -0.188069 -2.0189e-05
-14.9719 -0.188073 -2.0735e-05
-14.9257 -0.188077 -2.05972e-05
-14.8796 -0.18808 -2.11452e-05
-14.8336 -0.188084 -2.10144e-05
-14.7877 -0.188088 -2.15647e-05
-14.7419 -0.188092 -2.14408e-05
-14.6962 -0.188096 -2.19936e-05
-14.6506 -0.188099 -2.18769e-05
-14.6052 -0.188103 -2.24323e-05
-14.5598 -0.188107 -2.23229e-05
-14.5145 -0.188111 -2.28812e-05
-14.4693 -0.188115 -2.27791e-05
-14.4243 -0.188119 -2.33404e-05
-14.3793 -0.188123 -2.32458e-05
-14.3344 -0.188127 -2.38104e-05
-14.2896 -0.188131 -2.37233e-05
-14.2449 -0.188135 -2.42914e-05
-14.2003 -0.18814 -2.42119e-05
-14.1558 -0.188144 -2.47838e-05
-14.1113 -0.188148 -2.47121e-05
-14.067 -0.188152 -2.52879e-05
-14.0227 -0.188156 -2.52242e-05
-13.9786 -0.188161 -2.58042e-05
-13.9345 -0.188165 -2.57484e-05
-13.8905 -0.18817 -2.63328e-05
-13.8466 -0.188174 -2.62853e-05
-13.8028 -0.188178 -2.68744e-05
-13.759 -0.188183 -2.68352e-05
-13.7153 -0.188187 -2.74292e-05
-13.6718 -0.188192 -2.73986e-05
-13.6283 -0.188197 -2.79977e-05
-13.5848 -0.188201 -2.79758e-05
-13.5415 -0.188206 -2.85803e-05
-13.4982 -0.188211 -2.85673e-05
-13.455 -0.188215 -2.91775e-05
-13.4119 -0.18822 -2.91735e-05
-13.3689 -0.188225 -2.97897e-05
-13.3259 -0.18823 -2.97951e-05
-13.283 -0.188235 -3.04175e-05
-13.2402 -0.18824 -3.04324e-05
-13.1974 -0.188245 -3.10613e-05
-13.1547 -0.18825 -3.10859e-05
-13.1121 -0.188255 -3.17217e-05
-13.0696 -0.18826 -3.17563e-05
-13.0271 -0.188265 -3.23992e-05
-12.9847 -0.188271 -3.2444e-05
-12.9424 -0.188276 -3.30944e-05
-12.9001 -0.188281 -3.31497e-05
-12.8579 -0.188286 -3.38079e-05
-12.8158 -0.188292 -3.38739e-05
-12.7737 -0.188297 -3.45402e-05
-12.7317 -0.188303 -3.46173e-05
-12.6898 -0.188308 -3.52921e-05
-12.6479 -0.188314 -3.53806e-05
-12.6061 -0.18832 -3.60643e-05
-12.5643 -0.188325 -3.61644e-05
-12.5226 -0.188331 -3.68573e-05
-12.481 -0.188337 -3.69695e-05
-12.4394 -0.188343 -3.7672e-05
-12.3979 -0.188349 -3.77965e-05
-12.3565 -0.188355 -3.8509e-05
-12.3151 -0.188361 -3.86463e-05
-12.2738 -0.188367 -3.93693e-05
-12.2325 -0.188373 -3.95197e-05
-12.1913 -0.188379 -4.02535e-05
-12.1501 -0.188386 -4.04174e-05
-12.109 -0.188392 -4.11627e-05
-12.068 -0.188398 -4.13405e-05
-12.027 -0.188405 -4.20976e-05
-11.986 -0.188411 -4.22898e-05
-11.9452 -0.188418 -4.30591e-05
-11.9043 -0.188424 -4.32662e-05
-11.8636 -0.188431 -4.40484e-05
-11.8228 -0.188438 -4.42708e-05
-11.7822 -0.188445 -4.50664e-05
-11.7415 -0.188452 -4.53046e-05
-11.701 -0.188459 -4.61141e-05
-11.6605 -0.188466 -4.63687e-05
-11.62 -0.188473 -4.71927e-05
-11.5796 -0.18848 -4.74642e-05
-11.5392 -0.188487 -4.83034e-05
-11.4989 -0.188494 -4.85924e-05
-11.4587 -0.188502 -4.94473e-05
-11.4184 -0.188509 -4.97545e-05
-11.3783 -0.188517 -5.06258e-05
-11.3381 -0.188525 -5.09517e-05
-11.2981 -0.188532 -5.18402e-05
-11.2581 -0.18854 -5.21855e-05
-11.2181 -0.188548 -5.30918e-05
-11.1781 -0.188556 -5.34573e-05
-11.1383 -0.188564 -5.43823e-05
-11.0984 -0.188572 -5.47686e-05
-11.0586 -0.18858 -5.5713e-05
-11.0189 -0.188588 -5.6121e-05
-10.9792 -0.188597 -5.70856e-05
-10.9395 -0.188605 -5.75161e-05
-10.8999 -0.188614 -5.85018e-05
-10.8603 -0.188622 -5.89557e-05
-10.8208 -0.188631 -5.99634e-05
-10.7813 -0.18864 -6.04416e-05
-10.7418 -0.188649 -6.14723e-05
-10.7024 -0.188658 -6.19757e-05
-10.6631 -0.188667 -6.30304e-05
-10.6238 -0.188676 -6.356e-05
-10.5845 -0.188686 -6.46397e-05
-10.5452 -0.188695 -6.51966e-05
-10.506 -0.188705 -6.63025e-05
-10.4669 -0.188714 -6.68878e-05
-10.4278 -0.188724 -6.8021e-05
-10.3887 -0.188734 -6.86359e-05
-10.3496 -0.188744 -6.97977e-05
-10.3106 -0.188754 -7.04433e-05
-10.2717 -0.188764 -7.16349e-05
-10.2328 -0.188774 -7.23127e-05
-10.1939 -0.188785 -7.35355e-05
-10.155 -0.188795 -7.42467e-05
-10.1162 -0.188806 -7.55022e-05
-10.0774 -0.188817 -7.62483e-05
-10.0387 -0.188828 -7.7538e-05
-10 -0.188839 -7.83205e-05
-9.96134 -0.18885 -7.96459e-05
-9.92271 -0.188861 -8.04665e-05
-9.88412 -0.188873 -8.18293e-05
-9.84557 -0.188884 -8.26897e-05
-9.80704 -0.188896 -8.40917e-05
-9.76856 -0.188908 -8.49936e-05
-9.73011 -0.18892 -8.64368e-05
-9.69169 -0.188932 -8.73821e-05
-9.65331 -0.188944 -8.88683e-05
-9.61496 -0.188957 -8.98592e-05
-9.57664 -0.18897 -9.13905e-05
-9.53836 -0.188982 -9.2429e-05
-9.50011 -0.188995 -9.40077e-05
-9.46189 -0.189008 -9.50961e-05
-9.42371 -0.189022 -9.67245e-05
-9.38556 -0.189035 -9.78652e-05
-9.34744 -0.189049 -9.95459e-05
-9.30935 -0.189062 -0.000100741
-9.2713 -0.189076 -0.000102477
-9.23327 -0.189091 -0.00010373
-9.19528 -0.189105 -0.000105523
-9.15732 -0.189119 -0.000106836
-9.11939 -0.189134 -0.00010869
-9.08149 -0.189149 -0.000110067
-9.04362 -0.189164 -0.000111985
-9.00578 -0.189179 -0.000113428
-8.96797 -0.189195 -0.000115413
-8.93019 -0.189211 -0.000116927
-8.89244 -0.189227 -0.000118982
-8.85471 -0.189243 -0.00012057
-8.81702 -0.189259 -0.0001227
-8.77936 -0.189276 -0.000124365
-8.74172 -0.189292 -0.000126574
-8.70412 -0.189309 -0.00012832
-8.66654 -0.189327 -0.000130612
-8.62899 -0.189344 -0.000132445
-8.59146 -0.189362 -0.000134825
-8.55397 -0.18938 -0.000136749
-8.5165 -0.189398 -0.000139221
-8.47906 -0.189417 -0.000141241
-8.44165 -0.189436 -0.000143811
-8.40426 -0.189455 -0.000145933
-8.3669 -0.189474 -0.000148606
-8.32956 -0.189494 -0.000150836
-8.29226 -0.189514 -0.000153618
-8.25497 -0.189534 -0.000155961
-8.21772 -0.189555 -0.00015886
-8.18049 -0.189575 -0.000161323
-8.14328 -0.189597 -0.000164344
-8.1061 -0.189618 -0.000166936
-8.06895 -0.18964 -0.000170087
-8.03182 -0.189662 -0.000172814
-7.99471 -0.189685 -0.000176103
-7.95763 -0.189707 -0.000178973
-7.92058 -0.189731 -0.00018241
-7.88355 -0.189754 -0.000185433
-7.84654 -0.189778 -0.000189026
-7.80955 -0.189802 -0.00019221
-7.77259 -0.189827 -0.00019597
-7.73566 -0.189852 -0.000199327
-7.69874 -0.189878 -0.000203263
-7.66185 -0.189904 -0.000206804
-7.62498 -0.18993 -0.000210929
-7.58814 -0.189957 -0.000214665
-7.55132 -0.189984 -0.000218991
-7.51452 -0.190012 -0.000222937
-7.47774 -0.19004 -0.000227478
-7.44099 -0.190068 -0.000231646
-7.40425 -0.190097 -0.000236417
-7.36754 -0.190127 -0.000240824
-7.33085 -0.190157 -0.00024584
-7.29418 -0.190188 -0.000250502
-7.25754 -0.190219 -0.000255781
-7.22091 -0.190251 -0.000260716
-7.18431 -0.190283 -0.000266278
-7.14772 -0.190316 -0.000271506
-7.11116 -0.190349 -0.00027737
-7.07462 -0.190383 -0.000282913
-7.0381 -0.190418 -0.000289102
-7.00159 -0.190453 -0.000294983
-6.96511 -0.190489 -0.000301522
-6.92865 -0.190526 -0.000307766
-6.89221 -0.190563 -0.000314681
-6.85579 -0.190601 -0.000321317
-6.81938 -0.190639 -0.000328638
-6.783 -0.190679 -0.000335696
-6.74664 -0.190719 -0.000343455
-6.71029 -0.19076 -0.000350969
-6.67397 -0.190802 -0.000359201
-6.63766 -0.190844 -0.000367208
-6.60137 -0.190888 -0.000375953
-6.5651 -0.190932 -0.000384494
-6.52885 -0.190977 -0.000393793
-6.49262 -0.191023 -0.000402913
-6.4564 -0.19107 -0.000412814
-6.42021 -0.191118 -0.000422562
-6.38403 -0.191167 -0.000433118
-6.34786 -0.191217 -0.000443549
-6.31172 -0.191268 -0.000454817
-6.27559 -0.191321 -0.000465991
-6.23949 -0.191374 -0.000478036
-6.20339 -0.191428 -0.000490021
-6.16732 -0.191484 -0.000502913
-6.13126 -0.191541 -0.000515785
-6.09522 -0.191599 -0.000529602
-6.05919 -0.191658 -0.000543444
-6.02319 -0.191719 -0.000558275
-5.9872 -0.191781 -0.00057318
-5.95122 -0.191844 -0.000589125
-5.91526 -0.191909 -0.000605196
-5.87932 -0.191975 -0.000622364
-5.84339 -0.192043 -0.00063972
-5.80748 -0.192113 -0.000658235
-5.77158 -0.192184 -0.000677005
-5.7357 -0.192257 -0.000697006
-5.69984 -0.192331 -0.000717339
-5.66399 -0.192408 -0.000738982
-5.62815 -0.192486 -0.000761044
-5.59233 -0.192566 -0.000784507
-5.55653 -0.192648 -0.000808487
-5.52074 -0.192732 -0.00083397
-5.48497 -0.192819 -0.000860079
-5.4492 -0.192907 -0.000887809
-5.41346 -0.192998 -0.000916292
-5.37773 -0.193091 -0.000946527
-5.34201 -0.193187 -0.000977658
-5.30631 -0.193285 -0.00101069
-5.27062 -0.193386 -0.00104479
-5.23494 -0.19349 -0.00108096
-5.19928 -0.193596 -0.00111838
-5.16363 -0.193705 -0.00115807
-5.128 -0.193817 -0.00119922
-5.09237 -0.193932 -0.00124288
-5.05677 -0.194051 -0.00128825
-5.02117 -0.194173 -0.00133639
-4.98559 -0.194298 -0.00138651
-4.95002 -0.194427 -0.00143971
-4.91446 -0.194559 -0.00149523
-4.87892 -0.194696 -0.00155418
-4.84339 -0.194836 -0.00161583
-4.80787 -0.19498 -0.00168132
-4.77237 -0.195129 -0.00174996
-4.73687 -0.195282 -0.00182291
-4.70139 -0.195439 -0.00189953
-4.66592 -0.195601 -0.00198102
-4.63046 -0.195768 -0.00206677
-4.59502 -0.19594 -0.00215806
-4.55958 -0.196117 -0.00225432
-4.52416 -0.1963 -0.00235688
-4.48875 -0.196488 -0.00246524
-4.45335 -0.196681 -0.00258079
-4.41797 -0.19688 -0.00270313
-4.38259 -0.197085 -0.00283371
-4.34722 -0.197296 -0.00297222
-4.31187 -0.197513 -0.00312022
-4.27653 -0.197737 -0.0032775
-4.24119 -0.197966 -0.00344572
-4.20587 -0.198202 -0.0036248
-4.17056 -0.198444 -0.00381654
-4.13526 -0.198692 -0.00402099
-4.09997 -0.198947 -0.00424011
-4.06469 -0.199208 -0.0044741
-4.02942 -0.199474 -0.00472508
-3.99416 -0.199746 -0.00499343
-3.95891 -0.200023 -0.00528146
-3.92367 -0.200304 -0.00558974
-3.88844 -0.200589 -0.00592076
-3.85322 -0.200877 -0.00627525
-3.81801 -0.201167 -0.00665589
-3.7828 -0.201457 -0.00706359
-3.74761 -0.201746 -0.00750112
-3.71243 -0.202032 -0.00796949
-3.67726 -0.202313 -0.00847153
-3.64209 -0.202586 -0.00900819
-3.60694 -0.202848 -0.00958218
-3.57179 -0.203096 -0.0101942
-3.53665 -0.203325 -0.0108466
-3.50152 -0.203532 -0.0115395
-3.4664 -0.20371 -0.0122744
-3.43129 -0.203855 -0.0130504
-3.39619 -0.203961 -0.0138678
-3.36109 -0.204021 -0.0147241
-3.32601 -0.204028 -0.0156175
-3.29093 -0.203976 -0.0165435
-3.25586 -0.203858 -0.0174978
-3.2208 -0.203668 -0.0184729
-3.18574 -0.2034 -0.0194621
-3.1507 -0.20305 -0.020455
-3.11566 -0.202615 -0.0214422
-3.08063 -0.202093 -0.0224112
-3.0456 -0.201485 -0.023351
-3.01059 -0.200795 -0.0242484
-2.97558 -0.200026 -0.0250924
-2.94058 -0.199188 -0.0258714
-2.90558 -0.198289 -0.0265766
-2.87059 -0.197341 -0.0271996
-2.83561 -0.196357 -0.0277359
-2.80064 -0.19535 -0.028182
-2.76567 -0.194333 -0.0285384
-2.73071 -0.193319 -0.0288063
-2.69576 -0.19232 -0.0289911
-2.66081 -0.191347 -0.029098
-2.62587 -0.190409 -0.0291354
-2.59094 -0.189512 -0.0291112
-2.55601 -0.188661 -0.0290353
-2.52109 -0.187862 -0.0289162
-2.48617 -0.187115 -0.0287641
-2.45126 -0.186421 -0.0285868
-2.41636 -0.185779 -0.0283934
-2.38146 -0.185188 -0.0281908
-2.34657 -0.184645 -0.0279865
-2.31168 -0.184147 -0.0277857
-2.2768 -0.18369 -0.0275946
-2.24192 -0.183271 -0.0274169
-2.20705 -0.182885 -0.0272574
-2.17219 -0.182528 -0.0271184
-2.13733 -0.182197 -0.0270037
-2.10247 -0.181886 -0.0269146
-2.06762 -0.181591 -0.0268538
-2.03278 -0.181308 -0.026822
-1.99794 -0.181033 -0.0268211
-1.9631 -0.180762 -0.0268511
-1.92827 -0.180489 -0.0269134
-1.89345 -0.180212 -0.0270074
-1.85862 -0.179924 -0.0271339
-1.82381 -0.179623 -0.0272917
-1.78899 -0.179303 -0.0274811
-1.75419 -0.178959 -0.0277001
-1.71938 -0.178587 -0.0279482
-1.68458 -0.178183 -0.0282226
-1.64979 -0.17774 -0.0285219
-1.61499 -0.177254 -0.028842
-1.58021 -0.176719 -0.0291801
-1.54542 -0.176132 -0.0295309
-1.51064 -0.175486 -0.0298898
-1.47586 -0.174778 -0.0302497
-1.44109 -0.174003 -0.0306041
-1.40632 -0.173159 -0.0309439
-1.37155 -0.172242 -0.0312608
-1.33679 -0.171253 -0.0315436
-1.30203 -0.17019 -0.0317823
-1.26727 -0.169058 -0.0319646
-1.23251 -0.167859 -0.0320798
-1.19776 -0.1666 -0.0321155
-1.16301 -0.165289 -0.0320618
-1.12827 -0.163937 -0.0319083
-1.09352 -0.162558 -0.0316478
-1.05878 -0.161164 -0.031274
-1.02405 -0.159773 -0.0307846
-0.989309 -0.158399 -0.0301785
-0.954576 -0.157059 -0.0294596
-0.919844 -0.155768 -0.0286328
-0.885115 -0.15454 -0.0277075
-0.850388 -0.153386 -0.0266935
-0.815663 -0.152317 -0.0256043
-0.78094 -0.151337 -0.0244524
-0.746219 -0.150452 -0.0232526
-0.711499 -0.149662 -0.022018
-0.676781 -0.148966 -0.0207624
-0.642065 -0.148362 -0.0194971
-0.60735 -0.147844 -0.0182334
-0.572637 -0.147406 -0.0169795
-0.537925 -0.147041 -0.0157436
-0.503214 -0.146742 -0.0145307
-0.468504 -0.146501 -0.0133458
-0.433796 -0.146311 -0.0121907
-0.399089 -0.146163 -0.0110679
-0.364382 -0.146052 -0.00997694
-0.329676 -0.145971 -0.00891813
-0.294972 -0.145913 -0.00788932
-0.260267 -0.145875 -0.00688945
-0.225564 -0.145851 -0.0059152
-0.190861 -0.145837 -0.00496463
-0.156158 -0.145831 -0.0040337
-0.121456 -0.145829 -0.00311991
-0.0867541 -0.14583 -0.00221883
-0.0520524 -0.145831 -0.00132767
-0.0173508 -0.145831 -0.00044177
0.0173508 -0.145831 0.00044177
0.0520524 -0.145831 0.00132767
0.0867541 -0.14583 0.00221883
0.121456 -0.145829 0.00311991
0.156158 -0.145831 0.0040337
0.190861 -0.145837 0.00496463
0.225564 -0.145851 0.0059152
0.260267 -0.145875 0.00688945
0.294972 -0.145913 0.00788932
0.329676 -0.145971 0.00891813
0.364382 -0.146052 0.00997694
0.399089 -0.146163 0.0110679
0.433796 -0.146311 0.0121907
0.468504 -0.146501 0.0133458
0.503214 -0.146742 0.0145307
0.537925 -0.147041 0.0157436
0.572637 -0.147406 0.0169795
0.60735 -0.147844 0.0182334
0.642065 -0.148362 0.0194971
0.676781 -0.148966 0.0207624
0.711499 -0.149662 0.022018
0.746219 -0.150452 0.0232526
0.78094 -0.151337 0.0244524
0.815663 -0.152317 0.0256043
0.850388 -0.153386 0.0266935
0.885115 -0.15454 0.0277075
0.919844 -0.155768 0.0286328
0.954576 -0.157059 0.0294596
0.989309 -0.158399 0.0301785
1.02405 -0.159773 0.0307846
1.05878 -0.161164 0.031274
1.09352 -0.162558 0.0316478
1.12827 -0.163937 0.0319083
1.16301 -0.165289 0.0320618
1.19776 -0.1666 0.0321155
1.23251 -0.167859 0.0320798
1.26727 -0.169058 0.0319646
1.30203 -0.17019 0.0317823
1.33679 -0.171253 0.0315436
1.37155 -0.172242 0.0312608
1.40632 -0.173159 0.0309439
1.44109 -0.174003 0.0306041
1.47586 -0.174778 0.0302497
1.51064 -0.175486 0.0298898
1.54542 -0.176132 0.0295309
1.58021 -0.176719 0.0291801
1.61499 -0.177254 0.028842
1.64979 -0.17774 0.0285219
1.68458 -0.178183 0.0282226
1.71938 -0.178587 0.0279482
1.75419 -0.178959 0.0277001
1.78899 -0.179303 0.0274811
1.82381 -0.179623 0.0272917
1.85862 -0.179924 0.0271339
1.89345 -0.180212 0.0270074
1.92827 -0.180489 0.0269134
1.9631 -0.180762 0.0268511
1.99794 -0.181033 0.0268211
2.03278 -0.181308 0.026822
2.06762 -0.181591 0.0268538
2.10247 -0.181886 0.0269146
2.13733 -0.182197 0.0270037
2.17219 -0.182528 0.0271184
2.20705 -0.182885 0.0272574
2.24192 -0.183271 0.0274169
2.2768 -0.18369 0.0275946
2.31168 -0.184147 0.0277857
2.34657 -0.184645 0.0279865
2.38146 -0.185188 0.0281908
2.41636 -0.185779 0.0283934
2.45126 -0.186421 0.0285868
2.48617 -0.187115 0.0287641
2.52109 -0.187862 0.0289162
2.55601 -0.188661 0.0290353
2.59094 -0.189512 0.0291112
2.62587 -0.190409 0.0291354
2.66081 -0.191347 0.029098
2.69576 -0.19232 0.0289911
2.73071 -0.193319 0.0288063
2.76567 -0.194333 0.0285384
2.80064 -0.19535 0.028182
2.83561 -0.196357 0.0277359
2.87059 -0.197341 0.0271996
2.90558 -0.198289 0.0265766
2.94058 -0.199188 0.0258714
2.97558 -0.200026 0.0250924
3.01059 -0.200795 0.0242484
3.0456 -0.201485 0.023351
3.08063 -0.202093 0.0224112
3.11566 -0.202615 0.0214422
3.1507 -0.20305 0.020455
3.18574 -0.2034 0.0194621
3.2208 -0.203668 0.0184729
3.25586 -0.203858 0.0174978
3.29093 -0.203976 0.0165435
3.32601 -0.204028 0.0156175
3.36109 -0.204021 0.0147241
3.39619 -0.203961 0.0138678
3.43129 -0.203855 0.0130504
3.4664 -0.20371 0.0122744
3.50152 -0.203532 0.0115395
3.53665 -0.203325 0.0108466
3.57179 -0.203096 0.0101942
3.60694 -0.202848 0.00958218
3.64209 -0.202586 0.00900819
3.67726 -0.202313 0.00847153
3.71243 -0.202032 0.00796949
3.74761 -0.201746 0.00750112
3.7828 -0.201457 0.00706359
3.81801 -0.201167 0.00665589
3.85322 -0.200877 0.00627525
3.88844 -0.200589 0.00592076
3.92367 -0.200304 0.00558974
3.95891 -0.200023 0.00528146
3.99416 -0.199746 0.00499343
4.02942 -0.199474 0.00472508
4.06469 -0.199208 0.0044741
4.09997 -0.198947 0.00424011
4.13526 -0.198692 0.00402099
4.17056 -0.198444 0.00381654
4.20587 -0.198202 0.0036248
4.24119 -0.197966 0.00344572
4.27653 -0.197737 0.0032775
4.31187 -0.197513 0.00312022
4.34722 -0.197296 0.00297222
4.38259 -0.197085 0.00283371
4.41797 -0.19688 0.00270313
4.45335 -0.196681 0.00258079
4.48875 -0.196488 0.00246524
4.52416 -0.1963 0.00235688
4.55958 -0.196117 0.00225432
4.59502 -0.19594 0.00215806
4.63046 -0.195768 0.00206677
4.66592 -0.195601 0.00198102
4.70139 -0.195439 0.00189953
4.73687 -0.195282 0.00182291
4.77237 -0.195129 0.00174996
4.80787 -0.19498 0.00168132
4.84339 -0.194836 0.00161583
4.87892 -0.194696 0.00155418
4.91446 -0.194559 0.00149523
4.95002 -0.194427 0.00143971
4.98559 -0.194298 0.00138651
5.02117 -0.194173 0.00133639
5.05677 -0.194051 0.00128825
5.09237 -0.193932 0.00124288
5.128 -0.193817 0.00119922
5.16363 -0.193705 0.00115807
5.19928 -0.193596 0.00111838
5.23494 -0.19349 0.00108096
5.27062 -0.193386 0.00104479
5.30631 -0.193285 0.00101069
5.34201 -0.193187 0.000977658
5.37773 -0.193091 0.000946527
5.41346 -0.192998 0.000916292
5.4492 -0.192907 0.000887809
5.48497 -0.192819 0.000860079
5.52074 -0.192732 0.00083397
5.55653 -0.192648 0.000808487
5.59233 -0.192566 0.000784507
5.62815 -0.192486 0.000761044
5.66399 -0.192408 0.000738982
5.69984 -0.192331 0.000717339
5.7357 -0.192257 0.000697006
5.77158 -0.192184 0.000677005
5.80748 -0.192113 0.000658235
5.84339 -0.192043 0.00063972
5.87932 -0.191975 0.000622364
5.91526 -0.191909 0.000605196
5.95122 -0.191844 0.000589125
5.9872 -0.191781 0.00057318
6.02319 -0.191719 0.000558275
6.05919 -0.191658 0.000543444
6.09522 -0.191599 0.000529602
6.13126 -0.191541 0.000515785
6.16732 -0.191484 0.000502913
6.20339 -0.191428 0.000490021
6.23949 -0.191374 0.000478036
6.27559 -0.191321 0.000465991
6.31172 -0.191268 0.000454817
6.34786 -0.191217 0.000443549
6.38403 -0.191167 0.000433118
6.42021 -0.191118 0.000422562
6.4564 -0.19107 0.000412814
6.49262 -0.191023 0.000402913
6.52885 -0.190977 0.000393793
6.5651 -0.190932 0.000384494
6.60137 -0.190888 0.000375953
6.63766 -0.190844 0.000367208
6.67397 -0.190802 0.000359201
6.71029 -0.19076 0.000350969
6.74664 -0.190719 0.000343455
6.783 -0.190679 0.000335696
6.81938 -0.190639 0.000328638
6.85579 -0.190601 0.000321317
6.89221 -0.190563 0.000314681
6.92865 -0.190526 0.000307766
6.96511 -0.190489 0.000301522
7.00159 -0.190453 0.000294983
7.0381 -0.190418 0.000289102
7.07462 -0.190383 0.000282913
7.11116 -0.190349 0.00027737
7.14772 -0.190316 0.000271506
7.18431 -0.190283 0.000266278
7.22091 -0.190251 0.000260716
7.25754 -0.190219 0.000255781
7.29418 -0.190188 0.000250502
7.33085 -0.190157 0.00024584
7.36754 -0.190127 0.000240824
7.40425 -0.190097 0.000236417
7.44099 -0.190068 0.000231646
7.47774 -0.19004 0.000227478
7.51452 -0.190012 0.000222937
7.55132 -0.189984 0.000218991
7.58814 -0.189957 0.000214665
7.62498 -0.18993 0.000210929
7.66185 -0.189904 0.000206804
7.69874 -0.189878 0.000203263
7.73566 -0.189852 0.000199327
7.77259 -0.189827 0.00019597
7.80955 -0.189802 0.00019221
7.84654 -0.189778 0.000189026
7.88355 -0.189754 0.000185433
7.92058 -0.189731 0.00018241
7.95763 -0.189707 0.000178973
7.99471 -0.189685 0.000176103
8.03182 -0.189662 0.000172814
8.06895 -0.18964 0.000170087
8.1061 -0.189618 0.000166936
8.14328 -0.189597 0.000164344
8.18049 -0.189575 0.000161323
8.21772 -0.189555 0.00015886
8.25497 -0.189534 0.000155961
8.29226 -0.189514 0.000153618
8.32956 -0.189494 0.000150836
8.3669 -0.189474 0.000148606
8.40426 -0.189455 0.000145933
8.44165 -0.189436 0.000143811
8.47906 -0.189417 0.000141241
8.5165 -0.189398 0.000139221
8.55397 -0.18938 0.000136749
8.59146 -0.189362 0.000134825
8.62899 -0.189344 0.000132445
8.66654 -0.189327 0.000130612
8.70412 -0.189309 0.00012832
8.74172 -0.189292 0.000126574
8.77936 -0.189276 0.000124365
8.81702 -0.189259 0.0001227
8.85471 -0.189243 0.00012057
8.89244 -0.189227 0.000118982
8.93019 -0.189211 0.000116927
8.96797 -0.189195 0.000115413
9.00578 -0.189179 0.000113428
9.04362 -0.189164 0.000111985
9.08149 -0.189149 0.000110067
9.11939 -0.189134 0.00010869
9.15732 -0.189119 0.000106836
9.19528 -0.189105 0.000105523
9.23327 -0.189091 0.00010373
9.2713 -0.189076 0.000102477
9.30935 -0.189062 0.000100741
9.34744 -0.189049 9.95459e-05
9.38556 -0.189035 9.78652e-05
9.42371 -0.189022 9.67245e-05
9.46189 -0.189008 9.50961e-05
9.50011 -0.188995 9.40077e-05
9.53836 -0.188982 9.2429e-05
9.57664 -0.18897 9.13905e-05
9.61496 -0.188957 8.98592e-05
9.65331 -0.188944 8.88683e-05
9.69169 -0.188932 8.73821e-05
9.73011 -0.18892 8.64368e-05
9.76856 -0.188908 8.49936e-05
9.80704 -0.188896 8.40917e-05
9.84557 -0.188884 8.26897e-05
9.88412 -0.188873 8.18293e-05
9.92271 -0.188861 8.04665e-05
9.96134 -0.18885 7.96459e-05
10 -0.188839 7.83205e-05
10.0387 -0.188828 7.7538e-05
10.0774 -0.188817 7.62483e-05
10.1162 -0.188806 7.55022e-05
10.155 -0.188795 7.42467e-05
10.1939 -0.188785 7.35355e-05
10.2328 -0.188774 7.23127e-05
10.2717 -0.188764 7.16349e-05
10.3106 -0.188754 7.04433e-05
10.3496 -0.188744 6.97977e-05
10.3887 -0.188734 6.86359e-05
10.4278 -0.188724 6.8021e-05
10.4669 -0.188714 6.68878e-05
10.506 -0.188705 6.63025e-05
10.5452 -0.188695 6.51966e-05
10.5845 -0.188686 6.46397e-05
10.6238 -0.188676 6.356e-05
10.6631 -0.188667 6.30304e-05
10.7024 -0.188658 6.19757e-05
10.7418 -0.188649 6.14723e-05
10.7813 -0.18864 6.04416e-05
10.8208 -0.188631 5.99634e-05
10.8603 -0.188622 5.89557e-05
10.8999 -0.188614 5.85018e-05
10.9395 -0.188605 5.75161e-05
10.9792 -0.188597 5.70856e-05
11.0189 -0.188588 5.6121e-05
11.0586 -0.18858 5.5713e-05
11.0984 -0.188572 5.47686e-05
11.1383 -0.188564 5.43823e-05
11.1781 -0.188556 5.34573e-05
11.2181 -0.188548 5.30918e-05
11.2581 -0.18854 5.21855e-05
11.2981 -0.188532 5.18402e-05
11.3381 -0.188525 5.09517e-05
11.3783 -0.188517 5.06258e-05
11.4184 -0.188509 4.97545e-05
11.4587 -0.188502 4.94473e-05
11.4989 -0.188494 4.85924e-05
11.5392 -0.188487 4.83034e-05
11.5796 -0.18848 4.74642e-05
11.62 -0.188473 4.71927e-05
11.6605 -0.188466 4.63687e-05
11.701 -0.188459 4.61141e-05
11.7415 -0.188452 4.53046e-05
11.7822 -0.188445 4.50664e-05
11.8228 -0.188438 4.42708e-05
11.8636 -0.188431 4.40484e-05
11.9043 -0.188424 4.32662e-05
11.9452 -0.188418 4.30591e-05
11.986 -0.188411 4.22898e-05
12.027 -0.188405 4.20976e-05
12.068 -0.188398 4.13405e-05
12.109 -0.188392 4.11627e-05
12.1501 -0.188386 4.04174e-05
12.1913 -0.188379 4.02535e-05
12.2325 -0.188373 3.95197e-05
12.2738 -0.188367 3.93693e-05
12.3151 -0.188361 3.86463e-05
12.3565 -0.188355 3.8509e-05
12.3979 -0.188349 3.77965e-05
12.4394 -0.188343 3.7672e-05
12.481 -0.188337 3.69695e-05
12.5226 -0.188331 3.68573e-05
12.5643 -0.188325 3.61644e-05
12.6061 -0.18832 3.60643e-05
12.6479 -0.188314 3.53806e-05
12.6898 -0.188308 3.52921e-05
12.7317 -0.188303 3.46173e-05
12.7737 -0.188297 3.45402e-05
12.8158 -0.188292 3.38739e-05
12.8579 -0.188286 3.38079e-05
12.9001 -0.188281 3.31497e-05
12.9424 -0.188276 3.30944e-05
12.9847 -0.188271 3.2444e-05
13.0271 -0.188265 3.23992e-05
13.0696 -0.18826 3.17563e-05
13.1121 -0.188255 3.17217e-05
13.1547 -0.18825 3.10859e-05
13.1974 -0.188245 3.10613e-05
13.2402 -0.18824 3.04324e-05
13.283 -0.188235 3.04175e-05
13.3259 -0.18823 2.97951e-05
13.3689 -0.188225 2.97897e-05
13.4119 -0.18822 2.91735e-05
13.455 -0.188215 2.91775e-05
13.4982 -0.188211 2.85673e-05
13.5415 -0.188206 2.85803e-05
13.5848 -0.188201 2.79758e-05
13.6283 -0.188197 2.79977e-05
13.6718 -0.188192 2.73986e-05
13.7153 -0.188187 2.74292e-05
13.759 -0.188183 2.68352e-05
13.8028 -0.188178 2.68744e-05
13.8466 -0.188174 2.62853e-05
13.8905 -0.18817 2.63328e-05
13.9345 -0.188165 2.57484e-05
13.9786 -0.188161 2.58042e-05
14.0227 -0.188156 2.52242e-05
14.067 -0.188152 2.52879e-05
14.1113 -0.188148 2.47121e-05
14.1558 -0.188144 2.47838e-05
14.2003 -0.18814 2.42119e-05
14.2449 -0.188135 2.42914e-05
14.2896 -0.188131 2.37233e-05
14.3344 -0.188127 2.38104e-05
14.3793 -0.188123 2.32458e-05
14.4243 -0.188119 2.33404e-05
14.4693 -0.188115 2.27791e-05
14.5145 -0.188111 2.28812e-05
14.5598 -0.188107 2.23229e-05
14.6052 -0.188103 2.24323e-05
14.6506 -0.188099 2.18769e-05
14.6962 -0.188096 2.19936e-05
14.7419 -0.188092 2.14408e-05
14.7877 -0.188088 2.15647e-05
14.8336 -0.188084 2.10144e-05
14.8796 -0.18808 2.11452e-05
14.9257 -0.188077 2.05972e-05
14.9719 -0.188073 2.0735e-05
15.0182 -0.188069 2.0189e-05
15.0647 -0.188066 2.03338e-05
15.1112 -0.188062 1.97897e-05
15.1579 -0.188059 1.99414e-05
15.2047 -0.188055 1.93989e-05
15.2516 -0.188052 1.95574e-05
15.2986 -0.188048 1.90163e-05
15.3458 -0.188045 1.91816e-05
15.393 -0.188041 1.86418e-05
15.4404 -0.188038 1.88138e-05
15.488 -0.188034 1.82751e-05
15.5356 -0.188031 1.84539e-05
15.5834 -0.188028 1.7916e-05
15.6313 -0.188024 1.81014e-05
15.6794 -0.188021 1.75642e-05
15.7276 -0.188018 1.77564e-05
15.7759 -0.188014 1.72196e-05
15.8243 -0.188011 1.74185e-05
15.873 -0.188008 1.6882e-05
15.9217 -0.188005 1.70875e-05
15.9706 -0.188001 1.6551e-05
16.0197 -0.187998 1.67633e-05
16.0689 -0.187995 1.62267e-05
16.1182 -0.187992 1.64456e-05
16.1677 -0.187989 1.59086e-05
16.2174 -0.187986 1.61344e-05
16.2672 -0.187983 1.55968e-05
16.3172 -0.18798 1.58293e-05
16.3674 -0.187977 1.5291e-05
16.4177 -0.187974 1.55303e-05
16.4682 -0.187971 1.49909e-05
16.5189 -0.187968 1.52372e-05
16.5697 -0.187965 1.46966e-05
16.6208 -0.187962 1.49498e-05
16.672 -0.187959 1.44076e-05
16.7234 -0.187956 1.4668e-05
16.775 -0.187953 1.41241e-05
16.8268 -0.18795 1.43916e-05
16.8787 -0.187947 1.38456e-05
16.9309 -0.187944 1.41204e-05
16.9833 -0.187942 1.35722e-05
17.0359 -0.187939 1.38544e-05
17.0887 -0.187936 1.33036e-05
17.1418 -0.187933 1.35933e-05
17.195 -0.18793 1.30397e-05
17.2485 -0.187928 1.33371e-05
17.3022 -0.187925 1.27804e-05
17.3562 -0.187922 1.30856e-05
17.4104 -0.187919 1.25254e-05
17.4648 -0.187917 1.28387e-05
17.5195 -0.187914 1.22747e-05
17.5744 -0.187911 1.25962e-05
17.6296 -0.187909 1.2028e-05
17.6851 -0.187906 1.23581e-05
17.7408 -0.187903 1.17854e-05
17.7969 -0.187901 1.21242e-05
17.8532 -0.187898 1.15465e-05
17.9098 -0.187896 1.18945e-05
17.9667 -0.187893 1.13113e-05
18.0239 -0.18789 1.16687e-05
18.0815 -0.187888 1.10796e-05
18.1393 -0.187885 1.14467e-05
18.1975 -0.187883 1.08513e-05
18.256 -0.18788 1.12286e-05
18.3149 -0.187878 1.06262e-05
18.3742 -0.187875 1.10141e-05
18.4338 -0.187872 1.04042e-05
18.4938 -0.18787 1.08032e-05
18.5542 -0.187867 1.0185e-05
18.615 -0.187865 1.05958e-05
18.6762 -0.187862 9.96862e-06
18.7379 -0.18786 1.03917e-05
18.8 -0.187857 9.75475e-06
18.8625 -0.187855 1.01909e-05
18.9255 -0.187852 9.54323e-06
18.9891 -0.18785 9.99326e-06
19.0531 -0.187847 9.33384e-06
19.1177 -0.187844 9.79869e-06
19.1828 -0.187842 9.12636e-06
19.2484 -0.187839 9.60708e-06
19.3147 -0.187837 8.92049e-06
19.3816 -0.187834 9.41829e-06
19.4491 -0.187831 8.71587e-06
19.5173 -0.187828 9.23214e-06
19.5862 -0.187826 8.51207e-06
19.6558 -0.187823 9.04838e-06
19.7262 -0.18782 8.30843e-06
19.7974 -0.187817 8.86656e-06
19.8694 -0.187813 8.104e-06
19.9423 -0.18781 8.68594e-06
20.0162 -0.187806 7.89726e-06
20.091 -0.187802 8.50517e-06
20.1669 -0.187798 7.68586e-06
20.244 -0.187793 8.3222e-06
20.3222 -0.187788 7.46679e-06
20.4016 -0.187782 8.13591e-06
20.4825 -0.187775 7.24105e-06
20.5648 -0.187767 7.95491e-06
20.6487 -0.187758 7.02357e-06
20.7344 -0.187748 7.80183e-06
20.8219 -0.187737 6.83428e-06
20.9115 -0.187726 7.69201e-06
21.0034 -0.187715 6.67281e-06
21.0979 -0.187704 7.61797e-06
21.1952 -0.187694 6.51816e-06
21.2959 -0.187683 7.56491e-06
21.4004 -0.187672 6.34699e-06
21.5093 -0.187661 7.52907e-06
21.6237 -0.187649 6.13677e-06
21.7448 -0.187636 7.52413e-06
21.8747 -0.187622 5.84376e-06
22.0165 -0.187605 7.60208e-06
22.1768 -0.187584 5.30049e-06
22.3723 -0.187549 8.13666e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1Classic/iFpOneLoop.txt <==
-22.3723 7.02847e-24 4.00971e-06
-22.1768 3.63332e-24 4.15329e-06
-22.0165 -1.17731e-24 4.27585e-06
-21.8747 1.57222e-24 4.38812e-06
-21.7448 -2.98648e-24 4.49411e-06
-21.6237 -6.892e-24 4.5959e-06
-21.5093 8.35022e-24 4.69469e-06
-21.4004 -7.13637e-24 4.79129e-06
-21.2959 1.03634e-23 4.88624e-06
-21.1952 8.5031e-24 4.97996e-06
-21.0979 -9.68433e-24 5.07276e-06
-21.0034 2.03279e-24 5.16487e-06
-20.9115 1.61093e-23 5.2565e-06
-20.8219 1.22903e-23 5.34781e-06
-20.7344 -7.56642e-24 5.43892e-06
-20.6487 -4.06016e-24 5.52995e-06
-20.5648 -1.67792e-23 5.621e-06
-20.4825 1.75422e-23 5.71215e-06
-20.4016 8.64633e-24 5.80349e-06
-20.3222 8.54587e-25 5.89506e-06
-20.244 -1.70728e-23 5.98694e-06
-20.1669 1.0399e-23 6.07918e-06
-20.091 1.82061e-23 6.17183e-06
-20.0162 9.15173e-24 6.26493e-06
-19.9423 1.13176e-24 6.35852e-06
-19.8694 1.31945e-23 6.45264e-06
-19.7974 8.07635e-24 6.54734e-06
-19.7262 8.15242e-24 6.64264e-06
-19.6558 4.15384e-24 6.73858e-06
-19.5862 9.15959e-24 6.83519e-06
-19.5173 -1.94797e-23 6.93249e-06
-19.4491 8.74145e-24 7.03052e-06
-19.3816 5.00218e-24 7.1293e-06
-19.3147 -1.30997e-23 7.22887e-06
-19.2484 -1.60835e-23 7.32923e-06
-19.1828 2.3937e-23 7.43043e-06
-19.1177 1.5724e-23 7.53249e-06
-19.0531 -1.37051e-23 7.63542e-06
-18.9891 -6.86987e-24 7.73925e-06
-18.9255 2.90426e-24 7.84401e-06
-18.8625 2.45259e-23 7.94972e-06
-18.8 -9.36104e-24 8.0564e-06
-18.7379 -2.82286e-24 8.16407e-06
-18.6762 1.79218e-23 8.27275e-06
-18.615 1.06374e-23 8.38247e-06
-18.5542 -1.11346e-23 8.49325e-06
-18.4938 1.07356e-23 8.60511e-06
-18.4338 1.97502e-23 8.71807e-06
-18.3742 -4.73555e-23 8.83216e-06
-18.3149 1.5505e-24 8.94739e-06
-18.256 7.33141e-25 9.06378e-06
-18.1975 2.44686e-24 9.18137e-06
-18.1393 -2.33469e-23 9.30016e-06
-18.0815 4.64389e-23 9.42018e-06
-18.0239 -2.67545e-24 9.54146e-06
-17.9667 1.44027e-23 9.66402e-06
-17.9098 5.30277e-23 9.78787e-06
-17.8532 -2.12614e-24 9.91304e-06
-17.7969 -1.80934e-23 1.00396e-05
-17.7408 -2.39457e-23 1.01674e-05
-17.6851 -3.71316e-23 1.02967e-05
-17.6296 1.88021e-24 1.04274e-05
-17.5744 -1.59256e-23 1.05595e-05
-17.5195 3.55504e-23 1.06931e-05
-17.4648 -4.60305e-23 1.08281e-05
-17.4104 -1.39027e-23 1.09647e-05
-17.3562 1.311e-23 1.11028e-05
-17.3022 -2.95826e-24 1.12424e-05
-17.2485 -2.66048e-23 1.13837e-05
-17.195 2.68112e-23 1.15265e-05
-17.1418 -2.11617e-23 1.1671e-05
-17.0887 -8.03061e-24 1.18171e-05
-17.0359 1.04586e-23 1.19649e-05
-16.9833 -2.99435e-23 1.21144e-05
-16.9309 -4.64947e-23 1.22656e-05
-16.8787 -2.61067e-23 1.24187e-05
-16.8268 8.76789e-24 1.25735e-05
-16.775 8.90334e-24 1.27301e-05
-16.7234 7.124e-24 1.28885e-05
-16.672 1.81959e-23 1.30489e-05
-16.6208 7.56976e-24 1.32111e-05
-16.5697 -3.1676e-23 1.33753e-05
-16.5189 -3.45209e-23 1.35415e-05
-16.4682 -1.51004e-23 1.37096e-05
-16.4177 -3.13486e-23 1.38798e-05
-16.3674 -1.65528e-23 1.4052e-05
-16.3172 -1.27652e-23 1.42263e-05
-16.2672 6.20091e-24 1.44028e-05
-16.2174 -2.86208e-23 1.45814e-05
-16.1677 1.12495e-23 1.47622e-05
-16.1182 7.47429e-24 1.49452e-05
-16.0689 -2.43883e-23 1.51304e-05
-16.0197 5.20422e-23 1.5318e-05
-15.9706 8.80717e-23 1.55079e-05
-15.9217 1.2781e-22 1.57001e-05
-15.873 -5.39349e-23 1.58948e-05
-15.8243 7.18553e-23 1.60919e-05
-15.7759 -2.15852e-23 1.62914e-05
-15.7276 5.3135e-23 1.64935e-05
-15.6794 -7.1442e-23 1.66981e-05
-15.6313 3.25551e-23 1.69054e-05
-15.5834 3.62944e-23 1.71152e-05
-15.5356 -3.28909e-23 1.73278e-05
-15.488 8.57608e-23 1.7543e-05
-15.4404 4.10721e-23 1.7761e-05
-15.393 1.3872e-23 1.79819e-05
-15.3458 5.67102e-23 1.82055e-05
-15.2986 -5.09751e-23 1.84321e-05
-15.2516 -7.5649e-23 1.86616e-05
-15.2047 -6.12976e-23 1.88941e-05
-15.1579 1.68485e-22 1.91296e-05
-15.1112 4.13554e-23 1.93682e-05
-15.0647 3.87183e-23 1.96099e-05
-15.0182 -7.20207e-23 1.98548e-05
-14.9719 -2.81393e-23 2.0103e-05
-14.9257 4.21219e-23 2.03544e-05
-14.8796 1.42309e-22 2.06092e-05
-14.8336 8.12583e-23 2.08673e-05
-14.7877 -5.05409e-23 2.11289e-05
-14.7419 2.50871e-23 2.1394e-05
-14.6962 -8.28464e-23 2.16627e-05
-14.6506 5.96992e-23 2.19349e-05
-14.6052 5.29323e-24 2.22108e-05
-14.5598 -2.94498e-23 2.24905e-05
-14.5145 -3.81112e-23 2.2774e-05
-14.4693 -4.86132e-23 2.30613e-05
-14.4243 4.08063e-23 2.33525e-05
-14.3793 1.20987e-23 2.36477e-05
-14.3344 -2.30034e-23 2.39469e-05
-14.2896 -3.60261e-23 2.42503e-05
-14.2449 -3.05051e-24 2.45579e-05
-14.2003 7.56942e-23 2.48696e-05
-14.1558 -1.3509e-23 2.51858e-05
-14.1113 -1.27018e-22 2.55063e-05
-14.067 9.42086e-23 2.58312e-05
-14.0227 -8.99386e-23 2.61607e-05
-13.9786 -1.24123e-22 2.64949e-05
-13.9345 1.3869e-22 2.68337e-05
-13.8905 8.19724e-23 2.71773e-05
-13.8466 -1.06276e-22 2.75257e-05
-13.8028 -2.02606e-23 2.78791e-05
-13.759 1.70276e-22 2.82374e-05
-13.7153 5.33038e-23 2.86009e-05
-13.6718 8.43068e-23 2.89696e-05
-13.6283 -1.10756e-22 2.93436e-05
-13.5848 -1.88985e-22 2.97229e-05
-13.5415 1.69024e-22 3.01076e-05
-13.4982 7.94349e-23 3.0498e-05
-13.455 2.72907e-25 3.08939e-05
-13.4119 -2.26147e-22 3.12957e-05
-13.3689 -1.13043e-23 3.17032e-05
-13.3259 3.42539e-23 3.21167e-05
-13.283 9.54126e-23 3.25363e-05
-13.2402 -8.84568e-23 3.2962e-05
-13.1974 -7.05227e-23 3.3394e-05
-13.1547 -2.80074e-23 3.38323e-05
-13.1121 -5.74004e-24 3.42772e-05
-13.0696 -5.38302e-23 3.47286e-05
-13.0271 4.16112e-23 3.51867e-05
-12.9847 -1.04131e-22 3.56517e-05
-12.9424 -7.12679e-23 3.61236e-05
-12.9001 -1.43418e-22 3.66026e-05
-12.8579 7.90431e-23 3.70888e-05
-12.8158 -3.4475e-24 3.75824e-05
-12.7737 4.77183e-23 3.80834e-05
-12.7317 6.55632e-23 3.8592e-05
-12.6898 2.881e-23 3.91083e-05
-12.6479 6.72656e-23 3.96325e-05
-12.6061 -7.82832e-23 4.01648e-05
-12.5643 -8.18355e-23 4.07052e-05
-12.5226 7.93506e-23 4.12539e-05
-12.481 -1.21199e-22 4.18111e-05
-12.4394 -2.5293e-24 4.23769e-05
-12.3979 2.72874e-22 4.29514e-05
-12.3565 -1.73052e-23 4.3535e-05
-12.3151 -2.99322e-22 4.41276e-05
-12.2738 -1.22127e-22 4.47295e-05
-12.2325 1.29182e-23 4.53408e-05
-12.1913 2.81561e-23 4.59618e-05
-12.1501 1.76316e-22 4.65926e-05
-12.109 -3.26172e-22 4.72333e-05
-12.068 1.5837e-22 4.78843e-05
-12.027 1.38588e-22 4.85456e-05
-11.986 -2.43863e-22 4.92175e-05
-11.9452 -4.83709e-22 4.99001e-05
-11.9043 -2.79825e-22 5.05937e-05
-11.8636 -1.53433e-22 5.12985e-05
-11.8228 -7.25667e-23 5.20147e-05
-11.7822 -1.98855e-22 5.27425e-05
-11.7415 -9.78015e-23 5.34821e-05
-11.701 2.15253e-22 5.42338e-05
-11.6605 -2.28659e-23 5.49978e-05
-11.62 2.366e-22 5.57744e-05
-11.5796 3.18981e-23 5.65637e-05
-11.5392 -3.65314e-23 5.73661e-05
-11.4989 -7.56171e-23 5.81817e-05
-11.4587 4.83635e-23 5.90109e-05
-11.4184 -1.95331e-23 5.9854e-05
-11.3783 -7.48557e-23 6.07111e-05
-11.3381 1.79282e-23 6.15826e-05
-11.2981 -2.02088e-22 6.24688e-05
-11.2581 1.5152e-22 6.33699e-05
-11.2181 1.31984e-22 6.42862e-05
-11.1781 3.28263e-22 6.52182e-05
-11.1383 4.63602e-22 6.6166e-05
-11.0984 -3.68795e-23 6.713e-05
-11.0586 -1.03624e-22 6.81105e-05
-11.0189 5.59718e-22 6.9108e-05
-10.9792 1.20044e-22 7.01226e-05
-10.9395 -5.36186e-23 7.11548e-05
-10.8999 -2.02244e-22 7.22049e-05
-10.8603 -4.11437e-22 7.32733e-05
-10.8208 -3.24915e-22 7.43604e-05
-10.7813 -1.36685e-22 7.54665e-05
-10.7418 3.05066e-22 7.65921e-05
-10.7024 -2.15399e-22 7.77376e-05
-10.6631 3.29885e-22 7.89034e-05
-10.6238 3.81059e-23 8.00899e-05
-10.5845 3.37234e-22 8.12975e-05
-10.5452 -3.25645e-22 8.25268e-05
-10.506 3.2401e-22 8.37781e-05
-10.4669 1.6899e-22 8.5052e-05
-10.4278 1.63249e-22 8.63488e-05
-10.3887 -6.98326e-23 8.76692e-05
-10.3496 -5.30944e-22 8.90137e-05
-10.3106 4.71397e-22 9.03826e-05
-10.2717 7.74761e-23 9.17767e-05
-10.2328 2.58697e-22 9.31964e-05
-10.1939 -5.06479e-22 9.46422e-05
-10.155 4.30902e-22 9.61149e-05
-10.1162 8.37771e-22 9.76149e-05
-10.0774 -5.70077e-22 9.91428e-05
-10.0387 -1.70839e-22 0.000100699
-10 1.70869e-22 0.000102285
-9.96134 3.55358e-22 0.000103901
-9.92271 2.78216e-22 0.000105547
-9.88412 9.38345e-22 0.000107224
-9.84557 -2.80077e-22 0.000108934
-9.80704 -6.1615e-23 0.000110676
-9.76856 3.3405e-22 0.000112451
-9.73011 3.75824e-22 0.000114261
-9.69169 -1.76073e-22 0.000116106
-9.65331 -7.32449e-22 0.000117986
-9.61496 -2.1882e-23 0.000119903
-9.57664 4.52016e-22 0.000121857
-9.53836 3.73276e-22 0.00012385
-9.50011 5.07318e-22 0.000125882
-9.46189 8.3109e-22 0.000127954
-9.42371 -3.10414e-22 0.000130068
-9.38556 -6.30777e-22 0.000132223
-9.34744 -2.35154e-22 0.000134421
-9.30935 1.37984e-22 0.000136664
-9.2713 -8.61441e-22 0.000138952
-9.23327 8.75008e-22 0.000141285
-9.19528 -3.35478e-22 0.000143667
-9.15732 -8.08825e-22 0.000146096
-9.11939 -6.29304e-22 0.000148576
-9.08149 5.57099e-22 0.000151106
-9.04362 -1.31434e-22 0.000153689
-9.00578 7.70359e-22 0.000156325
-8.96797 -5.55368e-22 0.000159015
-8.93019 -8.66817e-22 0.000161762
-8.89244 -1.04209e-21 0.000164567
-8.85471 1.19375e-21 0.00016743
-8.81702 2.51906e-22 0.000170354
-8.77936 -8.67488e-22 0.00017334
-8.74172 8.71361e-22 0.000176389
-8.70412 1.04708e-22 0.000179503
-8.66654 -3.68459e-22 0.000182685
-8.62899 -3.45116e-22 0.000185935
-8.59146 3.97736e-22 0.000189255
-8.55397 2.6443e-22 0.000192647
-8.5165 -3.06429e-22 0.000196114
-8.47906 -3.1875e-22 0.000199656
-8.44165 -5.57436e-22 0.000203276
-8.40426 -7.86367e-22 0.000206977
-8.3669 -8.47588e-22 0.000210759
-8.32956 8.09205e-23 0.000214626
-8.29226 5.04406e-22 0.000218579
-8.25497 1.29715e-22 0.000222622
-8.21772 2.04933e-21 0.000226755
-8.18049 -1.1242e-21 0.000230983
-8.14328 1.39523e-21 0.000235306
-8.1061 7.6124e-22 0.000239729
-8.06895 1.23845e-21 0.000244253
-8.03182 5.42739e-23 0.000248882
-7.99471 -6.5745e-22 0.000253618
-7.95763 1.30376e-21 0.000258464
-7.92058 2.87996e-21 0.000263424
-7.88355 1.97271e-21 0.000268501
-7.84654 2.77612e-21 0.000273697
-7.80955 -2.03005e-21 0.000279017
-7.77259 -2.53661e-21 0.000284464
-7.73566 4.01939e-21 0.000290041
-7.69874 2.02345e-21 0.000295752
-7.66185 -1.08321e-21 0.000301601
-7.62498 -1.12049e-21 0.000307593
-7.58814 7.58365e-22 0.000313731
-7.55132 2.05237e-22 0.000320019
-7.51452 -1.40776e-21 0.000326462
-7.47774 4.87397e-21 0.000333065
-7.44099 1.78244e-21 0.000339832
-7.40425 -8.14212e-22 0.000346769
-7.36754 -1.89544e-21 0.000353879
-7.33085 2.98307e-21 0.00036117
-7.29418 1.85348e-21 0.000368645
-7.25754 1.58111e-21 0.000376311
-7.22091 -4.18204e-21 0.000384174
-7.18431 4.40935e-21 0.00039224
-7.14772 4.30796e-22 0.000400514
-7.11116 -9.10386e-22 0.000409004
-7.07462 -1.78108e-21 0.000417716
-7.0381 -2.33731e-21 0.000426657
-7.00159 2.85558e-21 0.000435834
-6.96511 9.90642e-22 0.000445256
-6.92865 -4.1907e-21 0.000454929
-6.89221 -3.08191e-21 0.000464863
-6.85579 -5.69392e-22 0.000475064
-6.81938 3.78608e-21 0.000485543
-6.783 5.64954e-23 0.000496308
-6.74664 1.91605e-21 0.000507368
-6.71029 2.543e-21 0.000518733
-6.67397 -1.82494e-21 0.000530414
-6.63766 -2.19051e-21 0.000542421
-6.60137 -4.83596e-21 0.000554766
-6.5651 5.24118e-21 0.000567458
-6.52885 3.59025e-21 0.000580511
-6.49262 -7.79827e-22 0.000593936
-6.4564 3.43134e-21 0.000607747
-6.42021 5.94391e-21 0.000621957
-6.38403 -4.69908e-21 0.000636579
-6.34786 4.03836e-22 0.000651629
-6.31172 3.82966e-21 0.000667121
-6.27559 -1.88335e-21 0.00068307
-6.23949 -1.68451e-21 0.000699494
-6.20339 -2.61521e-21 0.00071641
-6.16732 -7.15418e-22 0.000733834
-6.13126 -2.71677e-21 0.000751786
-6.09522 -2.70536e-21 0.000770285
-6.05919 -7.29736e-21 0.000789351
-6.02319 -2.12648e-21 0.000809006
-5.9872 -3.70965e-21 0.00082927
-5.95122 5.09558e-21 0.000850167
-5.91526 -4.65178e-22 0.000871721
-5.87932 1.05847e-20 0.000893956
-5.84339 1.66994e-21 0.0009169
-5.80748 2.58641e-21 0.000940579
-5.77158 7.58433e-21 0.000965021
-5.7357 1.79851e-21 0.000990257
-5.69984 -1.25865e-20 0.00101632
-5.66399 1.31141e-20 0.00104324
-5.62815 -1.48145e-20 0.00107104
-5.59233 1.47592e-21 0.00109978
-5.55653 -4.59282e-22 0.00112948
-5.52074 5.40228e-21 0.00116019
-5.48497 -1.05463e-20 0.00119194
-5.4492 -1.20141e-21 0.00122478
-5.41346 5.11516e-21 0.00125875
-5.37773 -1.34549e-22 0.0012939
-5.34201 1.45301e-20 0.00133029
-5.30631 -9.48392e-21 0.00136795
-5.27062 -6.90753e-21 0.00140696
-5.23494 -7.41796e-21 0.00144736
-5.19928 -1.43753e-20 0.00148921
-5.16363 -1.41847e-20 0.00153259
-5.128 9.60948e-21 0.00157755
-5.09237 -9.03655e-21 0.00162417
-5.05677 -1.76445e-20 0.00167253
-5.02117 2.42879e-20 0.00172269
-4.98559 2.16058e-20 0.00177474
-4.95002 -9.04549e-21 0.00182878
-4.91446 9.3502e-21 0.00188488
-4.87892 6.33038e-21 0.00194315
-4.84339 -1.95737e-20 0.00200369
-4.80787 3.51866e-21 0.00206661
-4.77237 9.60248e-21 0.00213201
-4.73687 1.83132e-20 0.00220003
-4.70139 -9.50925e-22 0.00227078
-4.66592 1.77394e-20 0.00234441
-4.63046 3.73925e-22 0.00242104
-4.59502 2.73033e-20 0.00250084
-4.55958 -1.9943e-20 0.00258397
-4.52416 4.11931e-21 0.00267058
-4.48875 -3.63789e-20 0.00276086
-4.45335 -1.83929e-20 0.00285501
-4.41797 -2.78332e-20 0.00295321
-4.38259 4.42301e-20 0.00305569
-4.34722 2.74541e-21 0.00316267
-4.31187 1.97143e-20 0.00327439
-4.27653 4.33145e-20 0.00339111
-4.24119 2.36388e-20 0.00351311
-4.20587 5.7631e-20 0.00364067
-4.17056 1.58347e-20 0.00377411
-4.13526 4.85812e-20 0.00391376
-4.09997 -1.00827e-19 0.00405996
-4.06469 -1.00384e-19 0.0042131
-4.02942 -1.51986e-20 0.00437358
-3.99416 7.40785e-20 0.00454184
-3.95891 -3.30887e-20 0.00471832
-3.92367 -9.87799e-20 0.00490353
-3.88844 1.30169e-19 0.005098
-3.85322 -1.20181e-19 0.00530229
-3.81801 -2.66939e-20 0.005517
-3.7828 -7.87814e-20 0.00574281
-3.74761 5.52976e-20 0.0059804
-3.71243 -2.06416e-20 0.00623053
-3.67726 -4.1368e-20 0.00649402
-3.64209 6.42155e-20 0.00677174
-3.60694 -1.09787e-19 0.00706464
-3.57179 4.36288e-20 0.00737374
-3.53665 1.21739e-19 0.00770014
-3.50152 1.95081e-20 0.00804504
-3.4664 9.74406e-20 0.00840973
-3.43129 -2.2204e-20 0.0087956
-3.39619 -1.06543e-19 0.00920417
-3.36109 2.7255e-19 0.0096371
-3.32601 -1.2401e-19 0.0100962
-3.29093 -3.10003e-21 0.0105833
-3.25586 -3.45345e-19 0.0111007
-3.2208 -1.76782e-19 0.0116506
-3.18574 -2.98172e-19 0.0122356
-3.1507 1.62337e-19 0.0128584
-3.11566 -2.29409e-19 0.0135221
-3.08063 -1.86845e-19 0.0142299
-3.0456 6.67414e-20 0.0149856
-3.01059 -2.9881e-19 0.0157931
-2.97558 4.08516e-19 0.0166569
-2.94058 1.3689e-19 0.0175818
-2.90558 7.52249e-20 0.0185731
-2.87059 -3.20824e-19 0.0196369
-2.83561 4.71713e-19 0.0207798
-2.80064 -2.80651e-19 0.0220089
-2.76567 -1.84827e-19 0.0233325
-2.73071 3.19534e-19 0.0247596
-2.69576 4.90542e-19 0.0263003
-2.66081 2.38333e-19 0.0279659
-2.62587 -3.99525e-19 0.029769
-2.59094 -3.12837e-19 0.0317238
-2.55601 9.48766e-19 0.0338464
-2.52109 4.49441e-19 0.0361547
-2.48617 -1.28698e-18 0.0386691
-2.45126 -1.49283e-19 0.0414127
-2.41636 5.80675e-19 0.0444117
-2.38146 1.40262e-19 0.047696
-2.34657 -7.77308e-20 0.0512997
-2.31168 6.60356e-19 0.0552619
-2.2768 -5.8054e-20 0.0596274
-2.24192 -1.0516e-18 0.0644481
-2.20705 -5.68052e-19 0.0697838
-2.17219 9.90115e-19 0.0757039
-2.13733 3.67839e-18 0.0822892
-2.10247 1.9597e-18 0.0896342
-2.06762 1.24632e-18 0.0978496
-2.03278 3.71119e-19 0.107066
-1.99794 2.91666e-18 0.117438
-1.9631 -3.48128e-18 0.129148
-1.92827 4.87287e-18 0.142415
-1.89345 2.43839e-18 0.157501
-1.85862 -1.4829e-18 0.174722
-1.82381 -8.48334e-18 0.194459
-1.78899 7.50671e-18 0.217175
-1.75419 1.85759e-18 0.243437
-1.71938 8.55117e-18 0.273939
-1.68458 3.0202e-17 0.309538
-1.64979 1.97653e-17 0.351293
-1.61499 -2.31132e-18 0.400516
-1.58021 -1.8422e-20 0.458842
-1.54542 -1.69165e-17 0.528298
-1.51064 1.0958e-17 0.611395
-1.47586 5.06158e-17 0.711214
-1.44109 -8.26917e-18 0.831476
-1.40632 2.3465e-18 0.976535
-1.37155 -7.12626e-17 1.15122
-1.33679 -3.06484e-17 1.36032
-1.30203 2.7692e-17 1.60749
-1.26727 1.21572e-16 1.89319
-1.23251 5.25273e-17 2.21149
-1.19776 7.76101e-17 2.54615
-1.16301 5.50686e-17 2.86798
-1.12827 -7.4674e-18 3.137
-1.09352 3.29474e-18 3.3125
-1.05878 -3.86482e-17 3.36825
-1.02405 4.44075e-17 3.3036
-0.989309 -1.07824e-16 3.14201
-0.954576 5.72958e-17 2.91905
-0.919844 1.81158e-16 2.66915
-0.885115 1.0135e-16 2.41812
-0.850388 -1.06128e-17 2.18175
-0.815663 -8.19367e-17 1.96777
-0.78094 9.12666e-17 1.77862
-0.746219 -1.20407e-16 1.61375
-0.711499 -2.38902e-17 1.47114
-0.676781 1.50494e-17 1.34822
-0.642065 4.22111e-17 1.24241
-0.60735 -4.04964e-19 1.15128
-0.572637 3.80778e-17 1.07271
-0.537925 1.3251e-17 1.00486
-0.503214 1.04205e-17 0.946196
-0.468504 1.15798e-17 0.89541
-0.433796 -1.6307e-17 0.851423
-0.399089 -2.41625e-18 0.813338
-0.364382 4.0888e-18 0.780408
-0.329676 -7.36421e-18 0.752014
-0.294972 -8.71753e-18 0.727645
-0.260267 -5.742e-18 0.706879
-0.225564 -8.15238e-18 0.689367
-0.190861 1.17017e-18 0.674828
-0.156158 1.48595e-18 0.663032
-0.121456 -4.1237e-18 0.6538
-0.0867541 -5.2851e-19 0.646991
-0.0520524 3.22419e-19 0.642506
-0.0173508 -5.20538e-19 0.64028
0.0173508 -1.29074e-19 0.64028
0.0520524 -5.4839e-19 0.642506
0.0867541 -1.06957e-20 0.646991
0.121456 -1.72286e-18 0.6538
0.156158 1.54163e-19 0.663032
0.190861 5.19393e-18 0.674828
0.225564 8.95674e-18 0.689367
0.260267 -1.29002e-17 0.706879
0.294972 2.03682e-18 0.727645
0.329676 1.26148e-17 0.752014
0.364382 -8.42078e-18 0.780408
0.399089 2.50484e-18 0.813338
0.433796 -9.9642e-18 0.851423
0.468504 -9.28722e-18 0.89541
0.503214 -1.47997e-17 0.946196
0.537925 2.65979e-17 1.00486
0.572637 1.44209e-17 1.07271
0.60735 8.98369e-18 1.15128
0.642065 5.16922e-17 1.24241
0.676781 1.66734e-17 1.34822
0.711499 3.57872e-17 1.47114
0.746219 1.70501e-17 1.61375
0.78094 -2.25863e-17 1.77862
0.815663 -1.20984e-16 1.96777
0.850388 -7.45712e-17 2.18175
0.885115 -9.13252e-17 2.41812
0.919844 -2.34435e-16 2.66915
0.954576 -1.38479e-16 2.91905
0.989309 -3.52324e-17 3.14201
1.02405 1.43663e-17 3.3036
1.05878 2.58776e-17 3.36825
1.09352 -1.38209e-17 3.3125
1.12827 -8.28202e-18 3.137
1.16301 -4.97116e-17 2.86798
1.19776 -7.0623e-17 2.54615
1.23251 -4.89715e-17 2.21149
1.26727 -2.53664e-17 1.89319
1.30203 6.40658e-17 1.60749
1.33679 1.69919e-17 1.36032
1.37155 -4.64913e-17 1.15122
1.40632 4.40651e-17 0.976535
1.44109 3.13261e-17 0.831476
1.47586 1.33503e-17 0.711214
1.51064 -1.4078e-17 0.611395
1.54542 -2.002e-17 0.528298
1.58021 5.35997e-19 0.458842
1.61499 2.33691e-17 0.400516
1.64979 -1.61737e-17 0.351293
1.68458 -1.47033e-18 0.309538
1.71938 8.63026e-18 0.273939
1.75419 -3.20639e-18 0.243437
1.78899 3.35203e-18 0.217175
1.82381 4.30837e-18 0.194459
1.85862 -5.40355e-18 0.174722
1.89345 7.50365e-18 0.157501
1.92827 -3.86782e-18 0.142415
1.9631 -3.35521e-18 0.129148
1.99794 -1.12584e-20 0.117438
2.03278 -6.15819e-19 0.107066
2.06762 4.32732e-18 0.0978496
2.10247 7.19404e-19 0.0896342
2.13733 -1.51377e-18 0.0822892
2.17219 7.52586e-19 0.0757039
2.20705 3.48297e-19 0.0697838
2.24192 4.73341e-19 0.0644481
2.2768 1.48627e-18 0.0596274
2.31168 3.54285e-19 0.0552619
2.34657 7.20953e-19 0.0512997
2.38146 -3.10492e-19 0.047696
2.41636 1.26609e-19 0.0444117
2.45126 -5.47316e-19 0.0414127
2.48617 -4.33552e-19 0.0386691
2.52109 -2.84782e-19 0.0361547
2.55601 4.74758e-19 0.0338464
2.59094 -6.64798e-19 0.0317238
2.62587 3.05468e-19 0.029769
2.66081 -9.62726e-19 0.0279659
2.69576 1.48943e-19 0.0263003
2.73071 3.10418e-19 0.0247596
2.76567 1.34988e-19 0.0233325
2.80064 -2.84023e-19 0.0220089
2.83561 6.61793e-19 0.0207798
2.87059 -2.71855e-19 0.0196369
2.90558 1.06204e-19 0.0185731
2.94058 2.31226e-19 0.0175818
2.97558 -4.55103e-19 0.0166569
3.01059 5.17367e-19 0.0157931
3.0456 -2.28741e-19 0.0149856
3.08063 2.26164e-19 0.0142299
3.11566 -5.12256e-20 0.0135221
3.1507 5.90364e-20 0.0128584
3.18574 -1.24777e-19 0.0122356
3.2208 8.1161e-20 0.0116506
3.25586 -1.03856e-19 0.0111007
3.29093 1.60093e-19 0.0105833
3.32601 1.97823e-20 0.0100962
3.36109 -5.51883e-20 0.0096371
3.39619 -8.66297e-20 0.00920417
3.43129 1.3671e-19 0.0087956
3.4664 4.17672e-20 0.00840973
3.50152 -4.43282e-20 0.00804504
3.53665 -6.13053e-20 0.00770014
3.57179 4.32596e-20 0.00737374
3.60694 -7.41004e-20 0.00706464
3.64209 -1.98533e-20 0.00677174
3.67726 9.23701e-20 0.00649402
3.71243 -3.70631e-20 0.00623053
3.74761 -2.33509e-20 0.0059804
3.7828 -5.40894e-20 0.00574281
3.81801 3.56991e-20 0.005517
3.85322 -1.56459e-19 0.00530229
3.88844 2.79802e-20 0.005098
3.92367 9.04589e-21 0.00490353
3.95891 -5.79177e-21 0.00471832
3.99416 4.47212e-20 0.00454184
4.02942 -7.27756e-20 0.00437358
4.06469 -6.13604e-20 0.0042131
4.09997 -3.45377e-20 0.00405996
4.13526 1.3881e-20 0.00391376
4.17056 -1.38176e-20 0.00377411
4.20587 -2.76653e-20 0.00364067
4.24119 -1.26195e-21 0.00351311
4.27653 6.6942e-20 0.00339111
4.31187 9.84521e-21 0.00327439
4.34722 -2.519e-20 0.00316267
4.38259 1.93643e-20 0.00305569
4.41797 7.84755e-21 0.00295321
4.45335 -3.17224e-20 0.00285501
4.48875 -4.30503e-20 0.00276086
4.52416 3.66579e-20 0.00267058
4.55958 8.50146e-21 0.00258397
4.59502 -2.41724e-20 0.00250084
4.63046 -8.27405e-21 0.00242104
4.66592 1.95173e-20 0.00234441
4.70139 -7.67412e-21 0.00227078
4.73687 1.52226e-20 0.00220003
4.77237 -1.47342e-20 0.00213201
4.80787 -3.38086e-21 0.00206661
4.84339 -1.62963e-20 0.00200369
4.87892 -1.54667e-20 0.00194315
4.91446 -1.18873e-20 0.00188488
4.95002 -8.18179e-21 0.00182878
4.98559 -8.30634e-21 0.00177474
5.02117 1.15261e-21 0.00172269
5.05677 -1.25455e-20 0.00167253
5.09237 1.29613e-20 0.00162417
5.128 -1.56286e-20 0.00157755
5.16363 -3.23149e-20 0.00153259
5.19928 -8.57712e-21 0.00148921
5.23494 1.08788e-20 0.00144736
5.27062 1.03054e-20 0.00140696
5.30631 -9.20087e-21 0.00136795
5.34201 -8.78705e-21 0.00133029
5.37773 -2.10686e-20 0.0012939
5.41346 -2.7059e-21 0.00125875
5.4492 1.55774e-20 0.00122478
5.48497 -2.45137e-21 0.00119194
5.52074 4.71461e-22 0.00116019
5.55653 7.60183e-21 0.00112948
5.59233 -8.65703e-21 0.00109978
5.62815 -1.38697e-20 0.00107104
5.66399 4.43309e-21 0.00104324
5.69984 -3.14636e-21 0.00101632
5.7357 5.58678e-21 0.000990257
5.77158 -5.17304e-21 0.000965021
5.80748 -1.56105e-21 0.000940579
5.84339 6.35878e-21 0.0009169
5.87932 -2.81246e-21 0.000893956
5.91526 1.83127e-21 0.000871721
5.95122 -1.94782e-21 0.000850167
5.9872 -2.57515e-21 0.00082927
6.02319 -3.56568e-21 0.000809006
6.05919 -1.3166e-20 0.000789351
6.09522 1.22654e-21 0.000770285
6.13126 7.37927e-21 0.000751786
6.16732 -6.22805e-21 0.000733834
6.20339 7.27937e-21 0.00071641
6.23949 6.66103e-21 0.000699494
6.27559 3.02149e-21 0.00068307
6.31172 -9.6468e-21 0.000667121
6.34786 1.56734e-22 0.000651629
6.38403 -4.86259e-21 0.000636579
6.42021 -5.73694e-22 0.000621957
6.4564 1.03936e-22 0.000607747
6.49262 -1.43589e-21 0.000593936
6.52885 1.99399e-21 0.000580511
6.5651 1.52079e-21 0.000567458
6.60137 2.49992e-21 0.000554766
6.63766 -3.6937e-21 0.000542421
6.67397 5.01493e-21 0.000530414
6.71029 1.068e-21 0.000518733
6.74664 -4.01309e-22 0.000507368
6.783 1.88659e-21 0.000496308
6.81938 -1.89012e-21 0.000485543
6.85579 5.50823e-21 0.000475064
6.89221 -4.76166e-22 0.000464863
6.92865 1.43752e-21 0.000454929
6.96511 -2.40418e-21 0.000445256
7.00159 -2.71661e-21 0.000435834
7.0381 2.40998e-21 0.000426657
7.07462 -3.14413e-21 0.000417716
7.11116 -3.023e-21 0.000409004
7.14772 8.91931e-22 0.000400514
7.18431 -3.62702e-21 0.00039224
7.22091 1.60388e-21 0.000384174
7.25754 1.07605e-21 0.000376311
7.29418 -4.24198e-21 0.000368645
7.33085 1.97368e-21 0.00036117
7.36754 4.5941e-22 0.000353879
7.40425 4.20594e-22 0.000346769
7.44099 -1.11431e-21 0.000339832
7.47774 2.43359e-21 0.000333065
7.51452 4.4875e-22 0.000326462
7.55132 2.29982e-21 0.000320019
7.58814 -3.85611e-21 0.000313731
7.62498 1.84233e-21 0.000307593
7.66185 -3.21954e-21 0.000301601
7.69874 -2.14139e-21 0.000295752
7.73566 1.01399e-21 0.000290041
7.77259 2.47853e-22 0.000284464
7.80955 -5.58403e-23 0.000279017
7.84654 4.12518e-21 0.000273697
7.88355 -5.60988e-22 0.000268501
7.92058 2.67138e-21 0.000263424
7.95763 -7.78324e-22 0.000258464
7.99471 5.05676e-22 0.000253618
8.03182 -9.70956e-22 0.000248882
8.06895 5.98902e-22 0.000244253
8.1061 -8.28705e-22 0.000239729
8.14328 7.19738e-22 0.000235306
8.18049 1.06932e-21 0.000230983
8.21772 -4.93889e-22 0.000226755
8.25497 5.11888e-22 0.000222622
8.29226 1.10423e-21 0.000218579
8.32956 3.00641e-22 0.000214626
8.3669 -1.08737e-21 0.000210759
8.40426 2.37605e-22 0.000206977
8.44165 1.25296e-22 0.000203276
8.47906 6.19992e-23 0.000199656
8.5165 7.17546e-22 0.000196114
8.55397 7.00187e-22 0.000192647
8.59146 -1.31336e-22 0.000189255
8.62899 7.18327e-22 0.000185935
8.66654 5.9212e-22 0.000182685
8.70412 -3.54898e-22 0.000179503
8.74172 -3.63271e-22 0.000176389
8.77936 3.33867e-22 0.00017334
8.81702 2.17096e-22 0.000170354
8.85471 1.42464e-21 0.00016743
8.89244 6.43756e-22 0.000164567
8.93019 -2.64448e-22 0.000161762
8.96797 -4.13118e-22 0.000159015
9.00578 -7.25152e-22 0.000156325
9.04362 6.21481e-22 0.000153689
9.08149 -3.14287e-22 0.000151106
9.11939 -7.48965e-22 0.000148576
9.15732 -3.93086e-22 0.000146096
9.19528 -4.60283e-22 0.000143667
9.23327 -8.26591e-22 0.000141285
9.2713 -2.59385e-23 0.000138952
9.30935 3.89107e-22 0.000136664
9.34744 -5.21428e-22 0.000134421
9.38556 -5.0719e-22 0.000132223
9.42371 1.00162e-21 0.000130068
9.46189 5.43481e-22 0.000127954
9.50011 1.69868e-22 0.000125882
9.53836 1.90412e-22 0.00012385
9.57664 7.27841e-23 0.000121857
9.61496 3.82155e-22 0.000119903
9.65331 -7.08284e-22 0.000117986
9.69169 8.63395e-23 0.000116106
9.73011 4.7034e-22 0.000114261
9.76856 1.38265e-23 0.000112451
9.80704 2.7144e-22 0.000110676
9.84557 -2.62862e-22 0.000108934
9.88412 -4.74971e-22 0.000107224
9.92271 3.10604e-22 0.000105547
9.96134 -5.54969e-22 0.000103901
10 2.16404e-22 0.000102285
10.0387 -3.43566e-22 0.000100699
10.0774 -1.18898e-22 9.91428e-05
10.1162 -4.32983e-22 9.76149e-05
10.155 -1.34342e-22 9.61149e-05
10.1939 -2.38784e-23 9.46422e-05
10.2328 -5.21777e-22 9.31964e-05
10.2717 3.89058e-23 9.17767e-05
10.3106 1.71375e-22 9.03826e-05
10.3496 -2.25907e-22 8.90137e-05
10.3887 6.06443e-23 8.76692e-05
10.4278 4.87777e-22 8.63488e-05
10.4669 -4.14842e-22 8.5052e-05
10.506 3.86352e-22 8.37781e-05
10.5452 4.99255e-22 8.25268e-05
10.5845 -2.91254e-22 8.12975e-05
10.6238 4.14514e-22 8.00899e-05
10.6631 5.62108e-22 7.89034e-05
10.7024 1.36172e-22 7.77376e-05
10.7418 -6.41279e-24 7.65921e-05
10.7813 -1.19418e-22 7.54665e-05
10.8208 1.37145e-22 7.43604e-05
10.8603 -5.30465e-22 7.32733e-05
10.8999 4.96538e-22 7.22049e-05
10.9395 -5.77435e-22 7.11548e-05
10.9792 -3.43571e-22 7.01226e-05
11.0189 -3.37702e-23 6.9108e-05
11.0586 4.68113e-24 6.81105e-05
11.0984 2.97283e-22 6.713e-05
11.1383 -2.86197e-22 6.6166e-05
11.1781 2.81962e-22 6.52182e-05
11.2181 4.42665e-22 6.42862e-05
11.2581 5.65885e-23 6.33699e-05
11.2981 8.46236e-23 6.24688e-05
11.3381 1.89549e-22 6.15826e-05
11.3783 1.64028e-22 6.07111e-05
11.4184 5.61615e-24 5.9854e-05
11.4587 -9.05659e-24 5.90109e-05
11.4989 -1.527e-22 5.81817e-05
11.5392 -1.86491e-23 5.73661e-05
11.5796 -5.16619e-22 5.65637e-05
11.62 -1.7774e-22 5.57744e-05
11.6605 -2.69758e-22 5.49978e-05
11.701 2.12644e-22 5.42338e-05
11.7415 7.45649e-23 5.34821e-05
11.7822 -1.11644e-22 5.27425e-05
11.8228 1.11578e-22 5.20147e-05
11.8636 -9.19191e-23 5.12985e-05
11.9043 1.0135e-22 5.05937e-05
11.9452 -6.7782e-23 4.99001e-05
11.986 -1.83219e-22 4.92175e-05
12.027 1.62593e-22 4.85456e-05
12.068 -8.64569e-23 4.78843e-05
12.109 8.39222e-23 4.72333e-05
12.1501 -1.75999e-22 4.65926e-05
12.1913 2.44203e-22 4.59618e-05
12.2325 1.79623e-22 4.53408e-05
12.2738 1.79664e-22 4.47295e-05
12.3151 -1.6979e-22 4.41276e-05
12.3565 -4.851e-23 4.3535e-05
12.3979 3.06557e-22 4.29514e-05
12.4394 1.09107e-22 4.23769e-05
12.481 -7.55404e-23 4.18111e-05
12.5226 4.06541e-23 4.12539e-05
12.5643 7.85121e-23 4.07052e-05
12.6061 -2.47425e-23 4.01648e-05
12.6479 -7.61467e-23 3.96325e-05
12.6898 7.30649e-23 3.91083e-05
12.7317 -1.17088e-22 3.8592e-05
12.7737 -8.03181e-23 3.80834e-05
12.8158 -1.35774e-22 3.75824e-05
12.8579 5.09904e-23 3.70888e-05
12.9001 4.56169e-23 3.66026e-05
12.9424 -4.04138e-23 3.61236e-05
12.9847 1.29419e-22 3.56517e-05
13.0271 -8.2686e-23 3.51867e-05
13.0696 1.14362e-22 3.47286e-05
13.1121 -6.08298e-23 3.42772e-05
13.1547 -1.97855e-23 3.38323e-05
13.1974 -5.41581e-23 3.3394e-05
13.2402 1.65038e-24 3.2962e-05
13.283 -7.55665e-23 3.25363e-05
13.3259 -6.75927e-23 3.21167e-05
13.3689 -8.13536e-23 3.17032e-05
13.4119 -8.33303e-23 3.12957e-05
13.455 -1.4626e-23 3.08939e-05
13.4982 -1.17984e-23 3.0498e-05
13.5415 1.70274e-22 3.01076e-05
13.5848 -4.24481e-23 2.97229e-05
13.6283 -5.24502e-23 2.93436e-05
13.6718 5.41912e-23 2.89696e-05
13.7153 9.01331e-24 2.86009e-05
13.759 2.50847e-23 2.82374e-05
13.8028 6.46738e-23 2.78791e-05
13.8466 -5.33059e-23 2.75257e-05
13.8905 1.89056e-22 2.71773e-05
13.9345 4.99918e-23 2.68337e-05
13.9786 2.65877e-23 2.64949e-05
14.0227 7.91233e-24 2.61607e-05
14.067 3.74574e-23 2.58312e-05
14.1113 -2.35162e-23 2.55063e-05
14.1558 1.64102e-23 2.51858e-05
14.2003 5.75915e-23 2.48696e-05
14.2449 -2.53809e-23 2.45579e-05
14.2896 -6.07874e-23 2.42503e-05
14.3344 -7.69447e-24 2.39469e-05
14.3793 -1.38803e-22 2.36477e-05
14.4243 -6.8981e-23 2.33525e-05
14.4693 3.04119e-23 2.30613e-05
14.5145 -6.07638e-23 2.2774e-05
14.5598 1.53932e-22 2.24905e-05
14.6052 3.58118e-23 2.22108e-05
14.6506 3.03122e-23 2.19349e-05
14.6962 -3.06533e-23 2.16627e-05
14.7419 2.15809e-24 2.1394e-05
14.7877 6.32756e-23 2.11289e-05
14.8336 -2.95788e-23 2.08673e-05
14.8796 -5.83546e-23 2.06092e-05
14.9257 -5.71328e-23 2.03544e-05
14.9719 -2.33147e-23 2.0103e-05
15.0182 6.7782e-23 1.98548e-05
15.0647 6.07829e-23 1.96099e-05
15.1112 -9.06888e-23 1.93682e-05
15.1579 1.10511e-22 1.91296e-05
15.2047 -5.52991e-23 1.88941e-05
15.2516 -5.52193e-23 1.86616e-05
15.2986 -9.7753e-23 1.84321e-05
15.3458 1.1917e-22 1.82055e-05
15.393 -3.30562e-23 1.79819e-05
15.4404 4.17439e-23 1.7761e-05
15.488 3.16219e-23 1.7543e-05
15.5356 3.06724e-23 1.73278e-05
15.5834 -7.98872e-23 1.71152e-05
15.6313 1.8732e-23 1.69054e-05
15.6794 2.67363e-23 1.66981e-05
15.7276 -1.06539e-22 1.64935e-05
15.7759 1.99094e-23 1.62914e-05
15.8243 -7.66804e-24 1.60919e-05
15.873 -3.457e-23 1.58948e-05
15.9217 2.822e-23 1.57001e-05
15.9706 -7.62085e-23 1.55079e-05
16.0197 1.23604e-22 1.5318e-05
16.0689 4.09098e-23 1.51304e-05
16.1182 2.46476e-23 1.49452e-05
16.1677 1.43969e-23 1.47622e-05
16.2174 -2.13029e-23 1.45814e-05
16.2672 6.13722e-24 1.44028e-05
16.3172 5.20813e-23 1.42263e-05
16.3674 1.94727e-23 1.4052e-05
16.4177 1.0731e-23 1.38798e-05
16.4682 -2.05043e-23 1.37096e-05
16.5189 1.79384e-24 1.35415e-05
16.5697 -5.8431e-23 1.33753e-05
16.6208 4.09796e-23 1.32111e-05
16.672 -1.89584e-23 1.30489e-05
16.7234 -2.71384e-23 1.28885e-05
16.775 1.53334e-24 1.27301e-05
16.8268 1.95877e-23 1.25735e-05
16.8787 -2.0391e-23 1.24187e-05
16.9309 5.48545e-24 1.22656e-05
16.9833 -7.56124e-24 1.21144e-05
17.0359 -2.88138e-23 1.19649e-05
17.0887 2.78385e-23 1.18171e-05
17.1418 -1.5512e-23 1.1671e-05
17.195 1.87439e-23 1.15265e-05
17.2485 -2.39592e-23 1.13837e-05
17.3022 7.6788e-24 1.12424e-05
17.3562 1.37307e-23 1.11028e-05
17.4104 8.81109e-24 1.09647e-05
17.4648 3.97813e-24 1.08281e-05
17.5195 -1.52189e-23 1.06931e-05
17.5744 -1.58306e-23 1.05595e-05
17.6296 2.40979e-23 1.04274e-05
17.6851 -3.41132e-23 1.02967e-05
17.7408 2.97703e-24 1.01674e-05
17.7969 1.15128e-23 1.00396e-05
17.8532 6.10801e-24 9.91304e-06
17.9098 1.53953e-23 9.78787e-06
17.9667 3.46851e-23 9.66402e-06
18.0239 -1.79178e-23 9.54146e-06
18.0815 1.7278e-23 9.42018e-06
18.1393 -1.18064e-23 9.30016e-06
18.1975 2.39509e-23 9.18137e-06
18.256 -1.47984e-23 9.06378e-06
18.3149 1.23386e-23 8.94739e-06
18.3742 -1.82889e-23 8.83216e-06
18.4338 1.85065e-23 8.71807e-06
18.4938 -2.88373e-23 8.60511e-06
18.5542 1.6418e-25 8.49325e-06
18.615 -3.07222e-23 8.38247e-06
18.6762 -1.03609e-23 8.27275e-06
18.7379 -2.84426e-23 8.16407e-06
18.8 -1.81493e-23 8.0564e-06
18.8625 3.07067e-24 7.94972e-06
18.9255 -2.00755e-23 7.84401e-06
18.9891 1.40391e-23 7.73925e-06
19.0531 -1.63525e-23 7.63542e-06
19.1177 1.90257e-23 7.53249e-06
19.1828 -7.93196e-24 7.43043e-06
19.2484 1.59681e-23 7.32923e-06
19.3147 -8.08497e-24 7.22887e-06
19.3816 -2.07334e-23 7.1293e-06
19.4491 1.32045e-23 7.03052e-06
19.5173 2.84998e-23 6.93249e-06
19.5862 -2.35673e-23 6.83519e-06
19.6558 2.02912e-23 6.73858e-06
19.7262 -3.25335e-23 6.64264e-06
19.7974 9.56654e-24 6.54734e-06
19.8694 -6.48232e-24 6.45264e-06
19.9423 -1.44005e-23 6.35852e-06
20.0162 1.23072e-24 6.26493e-06
20.091 5.83011e-24 6.17183e-06
20.1669 -8.1659e-24 6.07918e-06
20.244 -1.57837e-23 5.98694e-06
20.3222 -1.83006e-24 5.89506e-06
20.4016 2.52539e-23 5.80349e-06
20.4825 -6.89501e-24 5.71215e-06
20.5648 -2.16246e-23 5.621e-06
20.6487 2.32799e-23 5.52995e-06
20.7344 -3.04218e-24 5.43892e-06
20.8219 -1.01858e-23 5.34781e-06
20.9115 4.29285e-24 5.2565e-06
21.0034 -3.04925e-24 5.16487e-06
21.0979 -3.12741e-24 5.07276e-06
21.1952 -2.51421e-24 4.97996e-06
21.2959 4.705e-24 4.88624e-06
21.4004 -2.62342e-25 4.79129e-06
21.5093 -2.60895e-24 4.69469e-06
21.6237 -2.20538e-23 4.5959e-06
21.7448 -4.79616e-24 4.49411e-06
21.8747 3.56468e-24 4.38812e-06
22.0165 -1.07196e-23 4.27585e-06
22.1768 6.84432e-24 4.15329e-06
22.3723 4.69798e-24 4.00971e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1Classic/iFpTwoLoop.txt <==
-22.3723 4.89178e-23 4.00871e-06
-22.1768 4.29539e-23 4.15223e-06
-22.0165 2.99488e-23 4.27475e-06
-21.8747 3.68141e-23 4.38697e-06
-21.7448 5.41946e-23 4.49293e-06
-21.6237 1.26517e-23 4.59467e-06
-21.5093 4.61457e-23 4.69343e-06
-21.4004 -9.50647e-24 4.78998e-06
-21.2959 4.15005e-23 4.8849e-06
-21.1952 1.7111e-23 4.97858e-06
-21.0979 6.07916e-23 5.07134e-06
-21.0034 4.14377e-23 5.16342e-06
-20.9115 2.18606e-23 5.25501e-06
-20.8219 1.56781e-22 5.34627e-06
-20.7344 4.70799e-23 5.43734e-06
-20.6487 3.47943e-23 5.52834e-06
-20.5648 5.44753e-23 5.61935e-06
-20.4825 1.24437e-22 5.71046e-06
-20.4016 1.53324e-22 5.80175e-06
-20.3222 2.05171e-22 5.89329e-06
-20.244 1.93804e-23 5.98513e-06
-20.1669 1.67609e-22 6.07732e-06
-20.091 1.72083e-22 6.16993e-06
-20.0162 1.33079e-22 6.26298e-06
-19.9423 2.10493e-22 6.35653e-06
-19.8694 1.27492e-22 6.45061e-06
-19.7974 1.02184e-22 6.54526e-06
-19.7262 2.45122e-22 6.64052e-06
-19.6558 2.5475e-22 6.73641e-06
-19.5862 8.98551e-23 6.83297e-06
-19.5173 1.58134e-22 6.93023e-06
-19.4491 8.95345e-23 7.02821e-06
-19.3816 1.15745e-22 7.12694e-06
-19.3147 1.77051e-22 7.22646e-06
-19.2484 2.02176e-22 7.32678e-06
-19.1828 2.57136e-22 7.42792e-06
-19.1177 1.11335e-22 7.52993e-06
-19.0531 1.72713e-22 7.63281e-06
-18.9891 3.62531e-22 7.73659e-06
-18.9255 1.13674e-22 7.84129e-06
-18.8625 2.00007e-22 7.94695e-06
-18.8 7.88515e-23 8.05357e-06
-18.7379 1.54327e-22 8.16118e-06
-18.6762 5.95473e-23 8.26981e-06
-18.615 2.41751e-22 8.37947e-06
-18.5542 1.5885e-22 8.49019e-06
-18.4938 4.71828e-23 8.60199e-06
-18.4338 1.02308e-22 8.71489e-06
-18.3742 1.63981e-23 8.82891e-06
-18.3149 1.30722e-23 8.94407e-06
-18.256 1.03343e-22 9.06041e-06
-18.1975 8.32181e-23 9.17792e-06
-18.1393 3.42941e-23 9.29665e-06
-18.0815 -1.98171e-22 9.41661e-06
-18.0239 1.9467e-24 9.53782e-06
-17.9667 -1.59444e-22 9.6603e-06
-17.9098 -1.19994e-22 9.78408e-06
-17.8532 1.4148e-22 9.90918e-06
-17.7969 -1.33331e-22 1.00356e-05
-17.7408 -6.03177e-23 1.01634e-05
-17.6851 1.06535e-23 1.02926e-05
-17.6296 -2.15425e-23 1.04232e-05
-17.5744 5.3388e-23 1.05553e-05
-17.5195 2.92161e-23 1.06888e-05
-17.4648 1.17198e-22 1.08237e-05
-17.4104 2.40804e-22 1.09602e-05
-17.3562 1.29092e-23 1.10982e-05
-17.3022 -1.12921e-22 1.12378e-05
-17.2485 2.37929e-22 1.13789e-05
-17.195 7.06976e-23 1.15217e-05
-17.1418 2.82517e-22 1.1666e-05
-17.0887 -2.84523e-22 1.18121e-05
-17.0359 -1.1496e-22 1.19598e-05
-16.9833 -2.16562e-23 1.21092e-05
-16.9309 -1.43143e-22 1.22603e-05
-16.8787 2.19605e-22 1.24132e-05
-16.8268 -1.59002e-22 1.25679e-05
-16.775 -2.18367e-22 1.27245e-05
-16.7234 -4.76127e-22 1.28828e-05
-16.672 -7.13669e-23 1.30431e-05
-16.6208 -1.98545e-22 1.32052e-05
-16.5697 -5.87314e-22 1.33693e-05
-16.5189 -3.27553e-22 1.35353e-05
-16.4682 -1.48711e-22 1.37034e-05
-16.4177 -3.82195e-22 1.38734e-05
-16.3674 -3.5568e-22 1.40455e-05
-16.3172 -5.49371e-22 1.42197e-05
-16.2672 -2.36928e-22 1.4396e-05
-16.2174 -6.64898e-22 1.45745e-05
-16.1677 -4.56389e-22 1.47552e-05
-16.1182 -6.94982e-22 1.4938e-05
-16.0689 -2.33063e-22 1.51232e-05
-16.0197 -7.17038e-22 1.53106e-05
-15.9706 -4.75108e-22 1.55003e-05
-15.9217 -8.81007e-22 1.56925e-05
-15.873 -1.57022e-22 1.5887e-05
-15.8243 -7.18148e-22 1.60839e-05
-15.7759 -3.37219e-22 1.62833e-05
-15.7276 -1.33949e-22 1.64852e-05
-15.6794 -3.29679e-22 1.66897e-05
-15.6313 -2.15632e-22 1.68968e-05
-15.5834 3.39051e-22 1.71065e-05
-15.5356 -8.50169e-23 1.73189e-05
-15.488 -3.92644e-22 1.7534e-05
-15.4404 3.73129e-22 1.77518e-05
-15.393 3.19249e-22 1.79725e-05
-15.3458 3.77206e-22 1.8196e-05
-15.2986 -9.94092e-23 1.84223e-05
-15.2516 3.47457e-22 1.86517e-05
-15.2047 3.51358e-22 1.8884e-05
-15.1579 3.24141e-22 1.91193e-05
-15.1112 -2.26867e-22 1.93577e-05
-15.0647 -6.93365e-22 1.95992e-05
-15.0182 -6.72723e-22 1.9844e-05
-14.9719 -3.06453e-22 2.00919e-05
-14.9257 -2.80111e-24 2.03431e-05
-14.8796 -1.94308e-22 2.05977e-05
-14.8336 -4.77273e-22 2.08556e-05
-14.7877 1.67281e-22 2.1117e-05
-14.7419 -4.89923e-22 2.13818e-05
-14.6962 -1.65369e-22 2.16503e-05
-14.6506 -3.05761e-22 2.19223e-05
-14.6052 -5.62671e-22 2.2198e-05
-14.5598 -2.81133e-22 2.24774e-05
-14.5145 4.04393e-22 2.27606e-05
-14.4693 -1.19341e-22 2.30477e-05
-14.4243 4.71329e-22 2.33386e-05
-14.3793 -2.13718e-22 2.36336e-05
-14.3344 6.8018e-22 2.39325e-05
-14.2896 -5.29424e-22 2.42356e-05
-14.2449 2.55207e-24 2.45429e-05
-14.2003 5.32575e-22 2.48544e-05
-14.1558 2.25295e-22 2.51702e-05
-14.1113 1.32798e-21 2.54904e-05
-14.067 7.24893e-22 2.58151e-05
-14.0227 4.91309e-22 2.61443e-05
-13.9786 4.45141e-22 2.64781e-05
-13.9345 2.30315e-22 2.68166e-05
-13.8905 3.61764e-22 2.71599e-05
-13.8466 8.56659e-22 2.7508e-05
-13.8028 4.74425e-22 2.7861e-05
-13.759 4.38119e-22 2.8219e-05
-13.7153 1.24194e-21 2.85822e-05
-13.6718 8.73468e-22 2.89505e-05
-13.6283 4.81219e-23 2.9324e-05
-13.5848 2.81729e-22 2.9703e-05
-13.5415 3.26203e-22 3.00874e-05
-13.4982 6.58455e-22 3.04773e-05
-13.455 4.57778e-22 3.08729e-05
-13.4119 7.04848e-22 3.12742e-05
-13.3689 9.096e-23 3.16813e-05
-13.3259 9.94135e-22 3.20944e-05
-13.283 6.08898e-22 3.25135e-05
-13.2402 -3.57729e-22 3.29388e-05
-13.1974 -1.054e-22 3.33703e-05
-13.1547 2.99425e-22 3.38082e-05
-13.1121 -8.37803e-23 3.42526e-05
-13.0696 2.42464e-22 3.47035e-05
-13.0271 -3.36966e-22 3.51612e-05
-12.9847 -1.85632e-22 3.56256e-05
-12.9424 2.04828e-23 3.6097e-05
-12.9001 -3.94439e-22 3.65755e-05
-12.8579 6.01374e-22 3.70612e-05
-12.8158 4.27014e-22 3.75542e-05
-12.7737 4.32318e-22 3.80546e-05
-12.7317 1.46578e-21 3.85627e-05
-12.6898 -1.41137e-22 3.90784e-05
-12.6479 5.60234e-22 3.9602e-05
-12.6061 1.56474e-21 4.01336e-05
-12.5643 3.49043e-22 4.06734e-05
-12.5226 4.4556e-22 4.12215e-05
-12.481 2.52058e-22 4.1778e-05
-12.4394 -4.12422e-22 4.23431e-05
-12.3979 2.3717e-21 4.2917e-05
-12.3565 -1.85814e-21 4.34999e-05
-12.3151 -3.44565e-22 4.40918e-05
-12.2738 2.92706e-22 4.46929e-05
-12.2325 -3.03007e-23 4.53035e-05
-12.1913 8.86003e-22 4.59238e-05
-12.1501 1.51797e-21 4.65537e-05
-12.109 9.67792e-22 4.71937e-05
-12.068 1.14236e-22 4.78438e-05
-12.027 -9.82784e-22 4.85043e-05
-11.986 -3.05258e-22 4.91753e-05
-11.9452 -6.63229e-22 4.98571e-05
-11.9043 -9.03522e-22 5.05498e-05
-11.8636 8.93921e-22 5.12537e-05
-11.8228 -2.60399e-21 5.1969e-05
-11.7822 -5.2288e-22 5.26958e-05
-11.7415 -7.25987e-22 5.34345e-05
-11.701 -2.20759e-22 5.41852e-05
-11.6605 -4.09023e-22 5.49482e-05
-11.62 -8.98517e-22 5.57237e-05
-11.5796 9.44033e-22 5.65119e-05
-11.5392 -1.55587e-21 5.73132e-05
-11.4989 -1.82158e-21 5.81277e-05
-11.4587 -3.43236e-21 5.89558e-05
-11.4184 -1.54428e-21 5.97976e-05
-11.3783 -1.61201e-21 6.06536e-05
-11.3381 2.2684e-21 6.15238e-05
-11.2981 -8.88147e-22 6.24087e-05
-11.2581 -3.66485e-21 6.33086e-05
-11.2181 -8.75946e-22 6.42236e-05
-11.1781 9.43605e-22 6.51542e-05
-11.1383 -1.71309e-21 6.61006e-05
-11.0984 -3.11665e-21 6.70632e-05
-11.0586 -3.31337e-21 6.80423e-05
-11.0189 -1.71147e-21 6.90382e-05
-10.9792 1.3225e-22 7.00513e-05
-10.9395 -4.21171e-21 7.10819e-05
-10.8999 1.54217e-21 7.21305e-05
-10.8603 -1.26517e-21 7.31972e-05
-10.8208 -6.60509e-21 7.42826e-05
-10.7813 -3.11689e-21 7.53871e-05
-10.7418 -3.38982e-21 7.65109e-05
-10.7024 1.74518e-21 7.76546e-05
-10.6631 2.03633e-21 7.88185e-05
-10.6238 -4.77214e-21 8.00031e-05
-10.5845 2.67972e-21 8.12088e-05
-10.5452 -1.58193e-21 8.24361e-05
-10.506 9.8233e-22 8.36853e-05
-10.4669 1.67261e-21 8.49571e-05
-10.4278 -7.5974e-21 8.62518e-05
-10.3887 -4.27618e-21 8.757e-05
-10.3496 -4.52865e-21 8.89122e-05
-10.3106 -8.68644e-21 9.02788e-05
-10.2717 -4.67885e-21 9.16705e-05
-10.2328 -3.23571e-21 9.30877e-05
-10.1939 -3.62297e-21 9.45311e-05
-10.155 -9.96744e-22 9.60012e-05
-10.1162 7.22728e-22 9.74985e-05
-10.0774 -4.69675e-21 9.90238e-05
-10.0387 2.15027e-21 0.000100578
-10 1.00736e-21 0.00010216
-9.96134 -6.21916e-21 0.000103773
-9.92271 -9.4433e-21 0.000105416
-9.88412 -9.17996e-21 0.000107091
-9.84557 -9.29936e-21 0.000108797
-9.80704 -6.84692e-23 0.000110536
-9.76856 -3.91218e-21 0.000112308
-9.73011 -1.48509e-21 0.000114114
-9.69169 -2.33237e-21 0.000115955
-9.65331 -1.82627e-21 0.000117832
-9.61496 -3.8355e-21 0.000119745
-9.57664 1.24616e-21 0.000121696
-9.53836 -7.19025e-21 0.000123685
-9.50011 6.22301e-22 0.000125713
-9.46189 -2.62502e-21 0.000127781
-9.42371 -6.50191e-21 0.00012989
-9.38556 3.31771e-22 0.000132041
-9.34744 -3.38903e-21 0.000134235
-9.30935 -8.53666e-21 0.000136473
-9.2713 9.97273e-22 0.000138756
-9.23327 -1.05225e-20 0.000141085
-9.19528 7.15252e-21 0.000143461
-9.15732 3.156e-21 0.000145885
-9.11939 -3.9545e-22 0.00014836
-9.08149 1.20211e-21 0.000150884
-9.04362 -9.49084e-21 0.000153461
-9.00578 -1.83143e-21 0.000156092
-8.96797 -1.09872e-20 0.000158776
-8.93019 -9.74904e-21 0.000161517
-8.89244 -4.49517e-21 0.000164315
-8.85471 -5.06714e-21 0.000167172
-8.81702 -1.45083e-20 0.000170089
-8.77936 -2.43031e-20 0.000173068
-8.74172 5.95952e-21 0.00017611
-8.70412 -6.46902e-21 0.000179218
-8.66654 -1.54673e-20 0.000182391
-8.62899 -1.54225e-20 0.000185634
-8.59146 -2.16795e-20 0.000188946
-8.55397 -5.84077e-21 0.00019233
-8.5165 -1.5903e-20 0.000195788
-8.47906 -2.09937e-21 0.000199322
-8.44165 -5.5983e-21 0.000202933
-8.40426 -1.50808e-20 0.000206624
-8.3669 -2.31875e-20 0.000210397
-8.32956 -4.61605e-21 0.000214254
-8.29226 -1.63096e-20 0.000218198
-8.25497 -1.29562e-20 0.00022223
-8.21772 -3.62547e-21 0.000226353
-8.18049 -2.66654e-20 0.000230569
-8.14328 -1.01856e-21 0.000234881
-8.1061 -1.59908e-20 0.000239292
-8.06895 -1.25436e-20 0.000243804
-8.03182 -1.2361e-20 0.00024842
-7.99471 -7.58077e-21 0.000253144
-7.95763 -3.33353e-20 0.000257977
-7.92058 -9.04346e-21 0.000262923
-7.88355 -8.35981e-21 0.000267985
-7.84654 -2.09866e-20 0.000273167
-7.80955 2.47705e-21 0.000278472
-7.77259 -1.08516e-20 0.000283903
-7.73566 -1.01143e-20 0.000289463
-7.69874 8.81535e-21 0.000295158
-7.66185 2.12525e-20 0.00030099
-7.62498 -1.898e-20 0.000306964
-7.58814 -7.2857e-21 0.000313083
-7.55132 -3.64256e-21 0.000319353
-7.51452 -1.52516e-20 0.000325776
-7.47774 1.49504e-20 0.000332359
-7.44099 -1.63052e-20 0.000339105
-7.40425 -1.07263e-21 0.00034602
-7.36754 8.01184e-21 0.000353108
-7.33085 8.55656e-21 0.000360376
-7.29418 -4.72358e-20 0.000367827
-7.25754 -9.5837e-20 0.000375469
-7.22091 -1.77283e-20 0.000383306
-7.18431 -3.82105e-20 0.000391345
-7.14772 2.03165e-20 0.000399591
-7.11116 -2.69614e-20 0.000408053
-7.07462 -2.4712e-20 0.000416735
-7.0381 1.40356e-20 0.000425646
-7.00159 -1.42066e-20 0.000434792
-6.96511 -2.86312e-21 0.000444181
-6.92865 1.001e-20 0.00045382
-6.89221 -3.82872e-20 0.000463719
-6.85579 1.40015e-20 0.000473884
-6.81938 -4.51212e-20 0.000484325
-6.783 7.04622e-20 0.000495051
-6.74664 -4.22274e-20 0.00050607
-6.71029 -1.03519e-21 0.000517394
-6.67397 -7.6313e-20 0.000529032
-6.63766 -4.07432e-20 0.000540994
-6.60137 3.64084e-20 0.000553291
-6.5651 -6.88723e-20 0.000565935
-6.52885 6.1118e-20 0.000578937
-6.49262 -1.01592e-19 0.000592311
-6.4564 2.9759e-20 0.000606067
-6.42021 -1.40094e-20 0.000620221
-6.38403 3.5059e-20 0.000634785
-6.34786 1.0129e-20 0.000649774
-6.31172 6.59403e-20 0.000665203
-6.27559 1.6798e-20 0.000681087
-6.23949 -5.41763e-20 0.000697443
-6.20339 1.97232e-20 0.000714288
-6.16732 6.32508e-20 0.000731639
-6.13126 1.27951e-20 0.000749515
-6.09522 -1.87014e-20 0.000767935
-6.05919 -3.08606e-20 0.000786919
-6.02319 1.19486e-19 0.000806487
-5.9872 -9.76367e-20 0.000826662
-5.95122 7.45057e-20 0.000847467
-5.91526 3.74125e-20 0.000868925
-5.87932 7.24157e-20 0.00089106
-5.84339 3.5142e-20 0.0009139
-5.80748 1.07029e-19 0.00093747
-5.77158 -1.46068e-19 0.0009618
-5.7357 1.05925e-19 0.000986919
-5.69984 5.25319e-20 0.00101286
-5.66399 -6.81428e-20 0.00103965
-5.62815 1.02636e-19 0.00106733
-5.59233 1.20777e-21 0.00109592
-5.55653 4.9964e-20 0.00112548
-5.52074 1.08998e-20 0.00115604
-5.48497 -8.39413e-20 0.00118763
-5.4492 2.8749e-19 0.00122031
-5.41346 -9.18055e-20 0.00125411
-5.37773 2.11737e-19 0.00128909
-5.34201 -1.81016e-19 0.00132529
-5.30631 1.97675e-19 0.00136277
-5.27062 4.93807e-20 0.00140157
-5.23494 -1.64387e-20 0.00144177
-5.19928 1.88166e-19 0.00148341
-5.16363 -1.89063e-19 0.00152656
-5.128 -1.27943e-20 0.00157129
-5.09237 -4.24742e-20 0.00161767
-5.05677 1.31847e-19 0.00166577
-5.02117 -8.12031e-20 0.00171567
-4.98559 2.15315e-19 0.00176745
-4.95002 8.10436e-20 0.0018212
-4.91446 3.56676e-19 0.00187701
-4.87892 -1.92068e-19 0.00193497
-4.84339 3.08909e-19 0.00199519
-4.80787 -1.05184e-19 0.00205777
-4.77237 4.41287e-19 0.00212284
-4.73687 -8.85908e-20 0.00219049
-4.70139 2.53551e-19 0.00226088
-4.66592 1.19757e-19 0.00233412
-4.63046 3.03258e-19 0.00241035
-4.59502 1.23451e-19 0.00248974
-4.55958 1.74987e-19 0.00257244
-4.52416 4.72017e-19 0.00265861
-4.48875 3.25331e-19 0.00274844
-4.45335 -5.90335e-19 0.00284212
-4.41797 9.71496e-19 0.00293985
-4.38259 7.25296e-19 0.00304183
-4.34722 3.30458e-20 0.00314831
-4.31187 1.11106e-19 0.00325953
-4.27653 9.15595e-19 0.00337573
-4.24119 -1.31115e-18 0.00349721
-4.20587 1.50646e-19 0.00362424
-4.17056 1.82451e-19 0.00375715
-4.13526 1.31166e-19 0.00389627
-4.09997 8.97819e-19 0.00404196
-4.06469 1.36748e-19 0.00419459
-4.02942 6.71322e-19 0.00435459
-3.99416 -7.52532e-19 0.00452238
-3.95891 1.44056e-18 0.00469843
-3.92367 -9.80119e-19 0.00488326
-3.88844 1.12719e-18 0.00507739
-3.85322 -4.10245e-19 0.0052814
-3.81801 -1.17078e-19 0.00549593
-3.7828 1.32363e-18 0.00572164
-3.74761 -3.99442e-19 0.00595925
-3.71243 2.66393e-18 0.00620953
-3.67726 2.22644e-18 0.00647333
-3.64209 -2.57926e-18 0.00675154
-3.60694 2.41943e-18 0.00704515
-3.57179 1.56572e-18 0.00735519
-3.53665 -8.5325e-20 0.0076828
-3.50152 -1.23147e-18 0.00802921
-3.4664 2.92599e-19 0.00839575
-3.43129 1.88352e-18 0.00878383
-3.39619 -1.55602e-18 0.00919502
-3.36109 2.15608e-18 0.00963098
-3.32601 7.51812e-19 0.0100935
-3.29093 2.37329e-18 0.0105846
-3.25586 2.19093e-18 0.0111063
-3.2208 -6.25337e-18 0.011661
-3.18574 1.64034e-18 0.0122511
-3.1507 -6.69409e-18 0.0128793
-3.11566 1.24942e-17 0.0135486
-3.08063 -5.93909e-18 0.0142622
-3.0456 1.25203e-17 0.0150234
-3.01059 -1.25506e-17 0.0158362
-2.97558 6.37924e-18 0.0167047
-2.94058 -1.27244e-17 0.0176335
-2.90558 1.34705e-17 0.0186277
-2.87059 -1.0797e-17 0.0196928
-2.83561 1.05639e-17 0.0208352
-2.80064 -2.62216e-17 0.0220618
-2.76567 8.67024e-18 0.0233802
-2.73071 -2.93664e-17 0.0247992
-2.69576 1.50026e-17 0.0263283
-2.66081 -1.63942e-17 0.0279785
-2.62587 2.06718e-18 0.0297618
-2.59094 -2.23816e-17 0.0316919
-2.55601 1.53676e-17 0.0337841
-2.52109 2.86345e-17 0.0360558
-2.48617 3.4906e-17 0.0385263
-2.45126 -9.21268e-18 0.0412179
-2.41636 1.61931e-17 0.0441555
-2.38146 2.72099e-17 0.0473675
-2.34657 -4.6647e-17 0.0508864
-2.31168 -6.26887e-17 0.0547493
-2.2768 -6.8153e-17 0.0589984
-2.24192 -7.15689e-17 0.0636825
-2.20705 -5.10756e-17 0.0688577
-2.17219 6.42767e-17 0.0745889
-2.13733 4.22506e-17 0.0809513
-2.10247 2.33434e-16 0.0880323
-2.06762 2.81523e-16 0.0959343
-2.03278 5.40326e-17 0.104777
-1.99794 8.46315e-17 0.114701
-1.9631 1.17679e-17 0.125873
-1.92827 -5.17004e-16 0.13849
-1.89345 4.06678e-17 0.152786
-1.85862 5.81951e-18 0.169042
-1.82381 5.98492e-16 0.187594
-1.78899 -1.84038e-16 0.208847
-1.75419 -7.42466e-16 0.233292
-1.71938 -9.94113e-16 0.261522
-1.68458 3.72728e-16 0.294264
-1.64979 8.2846e-16 0.332403
-1.61499 2.43435e-15 0.377025
-1.58021 -3.20319e-15 0.429461
-1.54542 2.52351e-15 0.491346
-1.51064 -2.34762e-15 0.564678
-1.47586 8.82047e-15 0.651884
-1.44109 4.1391e-15 0.75588
-1.40632 9.78795e-16 0.880095
-1.37155 1.01776e-14 1.02842
-1.33679 2.15735e-14 1.20498
-1.30203 3.69532e-14 1.41365
-1.26727 4.79218e-14 1.65708
-1.23251 2.99915e-14 1.93497
-1.19776 1.28671e-13 2.24175
-1.16301 -5.42098e-14 2.56379
-1.12827 6.52217e-14 2.87767
-1.09352 7.63881e-14 3.15162
-1.05878 -1.03379e-15 3.35196
-1.02405 1.69621e-13 3.45335
-0.989309 3.37554e-13 3.44786
-0.954576 -1.49188e-13 3.34683
-0.919844 8.92442e-15 3.17497
-0.885115 5.72776e-14 2.96096
-0.850388 -8.41505e-14 2.73
-0.815663 -9.42055e-15 2.50039
-0.78094 2.19623e-14 2.28349
-0.746219 4.70507e-14 2.08513
-0.711499 -8.91866e-15 1.90744
-0.676781 3.18277e-14 1.75032
-0.642065 -3.91558e-15 1.61248
-0.60735 -5.11521e-16 1.49214
-0.572637 -2.13699e-15 1.38732
-0.537925 2.55374e-14 1.29616
-0.503214 -1.7807e-14 1.21692
-0.468504 8.61073e-15 1.14808
-0.433796 -7.7307e-15 1.08831
-0.399089 1.02967e-15 1.03649
-0.364382 -1.45105e-14 0.991633
-0.329676 4.37475e-15 0.952947
-0.294972 -6.71735e-15 0.919742
-0.260267 -9.54294e-16 0.891453
-0.225564 -6.34971e-15 0.867603
-0.190861 -4.19492e-15 0.847812
-0.156158 -1.14461e-14 0.831759
-0.121456 5.17202e-15 0.819203
-0.0867541 2.21549e-15 0.809941
-0.0520524 -9.8623e-15 0.80385
-0.0173508 -2.31598e-14 0.800811
0.0173508 8.54171e-16 0.800811
0.0520524 1.15186e-14 0.80385
0.0867541 4.84515e-15 0.809941
0.121456 1.61839e-14 0.819203
0.156158 -2.99658e-15 0.831759
0.190861 -4.47813e-15 0.847812
0.225564 -5.60842e-15 0.867603
0.260267 6.96439e-15 0.891453
0.294972 -4.36309e-15 0.919742
0.329676 5.8961e-15 0.952947
0.364382 1.71072e-14 0.991633
0.399089 1.03453e-14 1.03649
0.433796 -1.95512e-14 1.08831
0.468504 -6.12004e-15 1.14808
0.503214 -1.04977e-14 1.21692
0.537925 -1.3566e-14 1.29616
0.572637 4.37755e-15 1.38732
0.60735 -2.09481e-15 1.49214
0.642065 4.99908e-16 1.61248
0.676781 3.54507e-14 1.75032
0.711499 3.57196e-14 1.90744
0.746219 6.58257e-16 2.08513
0.78094 6.02907e-14 2.28349
0.815663 -3.3368e-14 2.50039
0.850388 -7.73065e-14 2.73
0.885115 2.02978e-13 2.96096
0.919844 7.48547e-14 3.17497
0.954576 7.94241e-14 3.34683
0.989309 8.74851e-14 3.44786
1.02405 -8.51619e-14 3.45335
1.05878 6.62548e-16 3.35196
1.09352 1.54585e-13 3.15162
1.12827 6.65506e-14 2.87767
1.16301 -5.46282e-14 2.56379
1.19776 1.74874e-13 2.24175
1.23251 -6.48294e-14 1.93497
1.26727 2.78051e-14 1.65708
1.30203 1.58108e-15 1.41365
1.33679 -2.05496e-14 1.20498
1.37155 -1.57546e-14 1.02842
1.40632 -9.01445e-15 0.880095
1.44109 1.8342e-15 0.75588
1.47586 5.42035e-15 0.651884
1.51064 -5.51955e-15 0.564678
1.54542 -2.23013e-15 0.491346
1.58021 -1.29914e-15 0.429461
1.61499 1.75322e-15 0.377025
1.64979 -1.75902e-15 0.332403
1.68458 -9.43057e-16 0.294264
1.71938 1.36619e-15 0.261522
1.75419 -1.84944e-15 0.233292
1.78899 8.45604e-16 0.208847
1.82381 -5.98451e-17 0.187594
1.85862 -3.45316e-17 0.169042
1.89345 -2.78537e-16 0.152786
1.92827 5.35701e-17 0.13849
1.9631 7.66024e-17 0.125873
1.99794 -5.0965e-18 0.114701
2.03278 3.03569e-16 0.104777
2.06762 -3.00314e-16 0.0959343
2.10247 3.44531e-17 0.0880323
2.13733 -2.08231e-16 0.0809513
2.17219 8.26591e-17 0.0745889
2.20705 -7.74421e-17 0.0688577
2.24192 2.01603e-16 0.0636825
2.2768 -1.16191e-16 0.0589984
2.31168 9.68779e-17 0.0547493
2.34657 -3.39393e-17 0.0508864
2.38146 4.06003e-17 0.0473675
2.41636 3.07291e-17 0.0441555
2.45126 -1.54943e-17 0.0412179
2.48617 4.50171e-17 0.0385263
2.52109 -6.40753e-17 0.0360558
2.55601 2.93489e-17 0.0337841
2.59094 -3.03841e-17 0.0316919
2.62587 2.01677e-17 0.0297618
2.66081 -1.01144e-17 0.0279785
2.69576 2.94386e-17 0.0263283
2.73071 -1.746e-17 0.0247992
2.76567 -1.21801e-17 0.0233802
2.80064 1.16978e-17 0.0220618
2.83561 -1.32401e-17 0.0208352
2.87059 -5.2437e-19 0.0196928
2.90558 -7.38856e-18 0.0186277
2.94058 9.99673e-18 0.0176335
2.97558 -9.57754e-18 0.0167047
3.01059 5.62145e-18 0.0158362
3.0456 -9.44053e-18 0.0150234
3.08063 5.99017e-18 0.0142622
3.11566 -2.7479e-18 0.0135486
3.1507 -3.84407e-18 0.0128793
3.18574 1.46377e-18 0.0122511
3.2208 -5.33523e-18 0.011661
3.25586 4.56157e-18 0.0111063
3.29093 -2.97093e-18 0.0105846
3.32601 -2.29483e-18 0.0100935
3.36109 -8.27726e-19 0.00963098
3.39619 -2.52223e-18 0.00919502
3.43129 -2.60385e-19 0.00878383
3.4664 -4.09975e-18 0.00839575
3.50152 2.10515e-18 0.00802921
3.53665 -2.72235e-18 0.0076828
3.57179 -1.51224e-20 0.00735519
3.60694 6.40937e-19 0.00704515
3.64209 -9.06016e-19 0.00675154
3.67726 -9.735e-20 0.00647333
3.71243 4.46523e-19 0.00620953
3.74761 -1.46556e-20 0.00595925
3.7828 -1.65984e-18 0.00572164
3.81801 9.1909e-19 0.00549593
3.85322 -8.23143e-19 0.0052814
3.88844 -1.07462e-18 0.00507739
3.92367 1.01731e-18 0.00488326
3.95891 -4.24712e-19 0.00469843
3.99416 8.85056e-19 0.00452238
4.02942 -1.11551e-18 0.00435459
4.06469 5.23092e-19 0.00419459
4.09997 -2.9476e-19 0.00404196
4.13526 6.12267e-19 0.00389627
4.17056 1.54444e-19 0.00375715
4.20587 2.95043e-19 0.00362424
4.24119 -4.66158e-19 0.00349721
4.27653 -5.64157e-20 0.00337573
4.31187 -4.56564e-19 0.00325953
4.34722 5.12846e-19 0.00314831
4.38259 -6.12376e-19 0.00304183
4.41797 -1.09833e-19 0.00293985
4.45335 -1.74747e-19 0.00284212
4.48875 1.30872e-19 0.00274844
4.52416 -2.25184e-19 0.00265861
4.55958 -2.79624e-19 0.00257244
4.59502 -4.79963e-20 0.00248974
4.63046 -2.35795e-19 0.00241035
4.66592 -4.28922e-19 0.00233412
4.70139 -1.33332e-20 0.00226088
4.73687 -5.31884e-20 0.00219049
4.77237 -4.63635e-19 0.00212284
4.80787 -2.11266e-19 0.00205777
4.84339 4.05498e-19 0.00199519
4.87892 8.67833e-20 0.00193497
4.91446 -8.45389e-20 0.00187701
4.95002 -1.87293e-19 0.0018212
4.98559 1.09314e-19 0.00176745
5.02117 -1.91547e-19 0.00171567
5.05677 -1.42742e-19 0.00166577
5.09237 -1.08312e-19 0.00161767
5.128 3.88621e-19 0.00157129
5.16363 -1.50944e-19 0.00152656
5.19928 -6.65037e-20 0.00148341
5.23494 -1.22312e-19 0.00144177
5.27062 -2.22964e-19 0.00140157
5.30631 1.81322e-19 0.00136277
5.34201 -1.74696e-19 0.00132529
5.37773 1.06127e-19 0.00128909
5.41346 -7.25721e-20 0.00125411
5.4492 4.95054e-20 0.00122031
5.48497 1.17904e-19 0.00118763
5.52074 3.90144e-21 0.00115604
5.55653 -4.10869e-20 0.00112548
5.59233 2.34535e-20 0.00109592
5.62815 -1.19631e-19 0.00106733
5.66399 7.086e-20 0.00103965
5.69984 8.2271e-20 0.00101286
5.7357 -5.06083e-20 0.000986919
5.77158 2.64935e-20 0.0009618
5.80748 -1.41918e-19 0.00093747
5.84339 1.02321e-19 0.0009139
5.87932 -1.5187e-19 0.00089106
5.91526 -2.59228e-20 0.000868925
5.95122 -3.22813e-20 0.000847467
5.9872 4.55797e-20 0.000826662
6.02319 -6.47878e-21 0.000806487
6.05919 -5.14109e-20 0.000786919
6.09522 -5.61397e-20 0.000767935
6.13126 3.86745e-20 0.000749515
6.16732 -2.17675e-20 0.000731639
6.20339 -5.10992e-20 0.000714288
6.23949 5.55853e-20 0.000697443
6.27559 3.03412e-20 0.000681087
6.31172 1.41294e-22 0.000665203
6.34786 8.71761e-20 0.000649774
6.38403 4.01843e-22 0.000634785
6.42021 2.95285e-20 0.000620221
6.4564 6.29306e-21 0.000606067
6.49262 6.0584e-20 0.000592311
6.52885 -2.93672e-20 0.000578937
6.5651 3.04131e-20 0.000565935
6.60137 -1.16153e-20 0.000553291
6.63766 2.19471e-20 0.000540994
6.67397 5.76811e-20 0.000529032
6.71029 2.67484e-20 0.000517394
6.74664 -2.99238e-20 0.00050607
6.783 4.86142e-21 0.000495051
6.81938 -1.95081e-20 0.000484325
6.85579 7.30335e-20 0.000473884
6.89221 1.76129e-21 0.000463719
6.92865 3.59088e-20 0.00045382
6.96511 5.39716e-20 0.000444181
7.00159 2.76621e-20 0.000434792
7.0381 5.54382e-21 0.000425646
7.07462 -1.55961e-20 0.000416735
7.11116 -1.05381e-20 0.000408053
7.14772 1.47704e-20 0.000399591
7.18431 7.21904e-21 0.000391345
7.22091 -6.50836e-21 0.000383306
7.25754 4.63508e-20 0.000375469
7.29418 7.61479e-20 0.000367827
7.33085 -3.68197e-20 0.000360376
7.36754 9.65143e-21 0.000353108
7.40425 -1.99008e-20 0.00034602
7.44099 1.94378e-20 0.000339105
7.47774 2.72699e-20 0.000332359
7.51452 -5.1414e-21 0.000325776
7.55132 2.36112e-20 0.000319353
7.58814 4.42847e-20 0.000313083
7.62498 2.66953e-20 0.000306964
7.66185 -1.45106e-20 0.00030099
7.69874 -5.03434e-21 0.000295158
7.73566 -4.38622e-21 0.000289463
7.77259 4.78303e-21 0.000283903
7.80955 -5.34528e-21 0.000278472
7.84654 1.70395e-20 0.000273167
7.88355 9.28272e-21 0.000267985
7.92058 1.45123e-20 0.000262923
7.95763 1.39966e-20 0.000257977
7.99471 1.13691e-20 0.000253144
8.03182 1.32405e-20 0.00024842
8.06895 2.43803e-20 0.000243804
8.1061 1.07181e-20 0.000239292
8.14328 8.23079e-21 0.000234881
8.18049 1.87222e-20 0.000230569
8.21772 1.66588e-21 0.000226353
8.25497 2.66264e-20 0.00022223
8.29226 2.26575e-20 0.000218198
8.32956 2.88666e-20 0.000214254
8.3669 4.54816e-21 0.000210397
8.40426 4.42255e-21 0.000206624
8.44165 7.35548e-21 0.000202933
8.47906 4.46087e-21 0.000199322
8.5165 6.82783e-21 0.000195788
8.55397 1.48504e-20 0.00019233
8.59146 5.93785e-21 0.000188946
8.62899 1.97898e-20 0.000185634
8.66654 9.47445e-21 0.000182391
8.70412 7.96681e-21 0.000179218
8.74172 -3.51776e-21 0.00017611
8.77936 1.942e-20 0.000173068
8.81702 1.36124e-20 0.000170089
8.85471 1.59204e-22 0.000167172
8.89244 4.81577e-22 0.000164315
8.93019 5.06834e-21 0.000161517
8.96797 4.95426e-21 0.000158776
9.00578 -1.14735e-21 0.000156092
9.04362 6.60315e-21 0.000153461
9.08149 1.36851e-20 0.000150884
9.11939 4.99723e-21 0.00014836
9.15732 -2.71685e-21 0.000145885
9.19528 8.9137e-21 0.000143461
9.23327 1.31452e-20 0.000141085
9.2713 4.48663e-21 0.000138756
9.30935 8.85553e-21 0.000136473
9.34744 2.43225e-21 0.000134235
9.38556 9.30561e-21 0.000132041
9.42371 -6.02035e-21 0.00012989
9.46189 3.04414e-21 0.000127781
9.50011 -1.12072e-21 0.000125713
9.53836 5.20542e-21 0.000123685
9.57664 2.75872e-21 0.000121696
9.61496 -1.29732e-21 0.000119745
9.65331 -5.02195e-21 0.000117832
9.69169 1.18082e-21 0.000115955
9.73011 5.34499e-21 0.000114114
9.76856 5.02992e-21 0.000112308
9.80704 3.70639e-22 0.000110536
9.84557 6.12544e-21 0.000108797
9.88412 2.33604e-21 0.000107091
9.92271 7.94139e-21 0.000105416
9.96134 1.76489e-21 0.000103773
10 -7.69302e-22 0.00010216
10.0387 -7.17017e-22 0.000100578
10.0774 7.05926e-21 9.90238e-05
10.1162 -2.24004e-21 9.74985e-05
10.155 4.69182e-21 9.60012e-05
10.1939 1.33611e-22 9.45311e-05
10.2328 6.24312e-21 9.30877e-05
10.2717 -1.35117e-21 9.16705e-05
10.3106 1.96886e-21 9.02788e-05
10.3496 3.34658e-21 8.89122e-05
10.3887 4.89981e-21 8.757e-05
10.4278 3.70643e-21 8.62518e-05
10.4669 -1.07608e-22 8.49571e-05
10.506 -6.5475e-23 8.36853e-05
10.5452 -9.46251e-22 8.24361e-05
10.5845 -8.41052e-22 8.12088e-05
10.6238 7.74813e-21 8.00031e-05
10.6631 5.26156e-21 7.88185e-05
10.7024 3.05629e-21 7.76546e-05
10.7418 -1.10986e-22 7.65109e-05
10.7813 2.24571e-22 7.53871e-05
10.8208 -1.11392e-21 7.42826e-05
10.8603 2.61418e-21 7.31972e-05
10.8999 3.05145e-21 7.21305e-05
10.9395 -7.53882e-22 7.10819e-05
10.9792 3.68626e-21 7.00513e-05
11.0189 2.93861e-21 6.90382e-05
11.0586 -6.05637e-22 6.80423e-05
11.0984 4.11623e-21 6.70632e-05
11.1383 4.29437e-21 6.61006e-05
11.1781 -1.30788e-21 6.51542e-05
11.2181 -4.87849e-22 6.42236e-05
11.2581 7.33829e-22 6.33086e-05
11.2981 -9.35049e-24 6.24087e-05
11.3381 -2.52112e-21 6.15238e-05
11.3783 1.72214e-21 6.06536e-05
11.4184 1.68173e-21 5.97976e-05
11.4587 1.95485e-22 5.89558e-05
11.4989 2.76819e-21 5.81277e-05
11.5392 2.20702e-21 5.73132e-05
11.5796 1.79711e-21 5.65119e-05
11.62 -5.65525e-22 5.57237e-05
11.6605 1.12384e-21 5.49482e-05
11.701 1.65932e-21 5.41852e-05
11.7415 1.06013e-21 5.34345e-05
11.7822 -4.81122e-22 5.26958e-05
11.8228 7.6083e-23 5.1969e-05
11.8636 -1.1751e-21 5.12537e-05
11.9043 -9.4523e-23 5.05498e-05
11.9452 -1.31332e-21 4.98571e-05
11.986 -8.67039e-22 4.91753e-05
12.027 -9.91736e-22 4.85043e-05
12.068 -7.85629e-22 4.78438e-05
12.109 7.00124e-22 4.71937e-05
12.1501 3.96524e-22 4.65537e-05
12.1913 -9.52951e-22 4.59238e-05
12.2325 1.53047e-21 4.53035e-05
12.2738 -2.0621e-21 4.46929e-05
12.3151 -1.38906e-21 4.40918e-05
12.3565 -1.58817e-21 4.34999e-05
12.3979 8.79775e-22 4.2917e-05
12.4394 1.79366e-22 4.23431e-05
12.481 -2.6818e-22 4.1778e-05
12.5226 -1.91277e-21 4.12215e-05
12.5643 -3.89767e-22 4.06734e-05
12.6061 -9.87201e-22 4.01336e-05
12.6479 -2.28779e-21 3.9602e-05
12.6898 1.6127e-21 3.90784e-05
12.7317 -8.9226e-22 3.85627e-05
12.7737 1.21451e-21 3.80546e-05
12.8158 -4.16835e-22 3.75542e-05
12.8579 3.88792e-22 3.70612e-05
12.9001 -2.55549e-22 3.65755e-05
12.9424 1.60638e-21 3.6097e-05
12.9847 -6.08424e-22 3.56256e-05
13.0271 -8.80043e-22 3.51612e-05
13.0696 3.14454e-22 3.47035e-05
13.1121 5.75469e-22 3.42526e-05
13.1547 2.19977e-22 3.38082e-05
13.1974 -2.56207e-22 3.33703e-05
13.2402 2.78246e-22 3.29388e-05
13.283 -2.64191e-22 3.25135e-05
13.3259 -1.9113e-22 3.20944e-05
13.3689 -1.06186e-21 3.16813e-05
13.4119 -2.00856e-21 3.12742e-05
13.455 -6.41215e-22 3.08729e-05
13.4982 3.3605e-22 3.04773e-05
13.5415 -9.67792e-22 3.00874e-05
13.5848 -4.47793e-23 2.9703e-05
13.6283 -5.94039e-22 2.9324e-05
13.6718 1.19762e-22 2.89505e-05
13.7153 -5.7631e-22 2.85822e-05
13.759 -7.22303e-22 2.8219e-05
13.8028 -1.86939e-22 2.7861e-05
13.8466 -6.1484e-22 2.7508e-05
13.8905 -3.59715e-22 2.71599e-05
13.9345 -2.65557e-22 2.68166e-05
13.9786 1.66362e-22 2.64781e-05
14.0227 -9.54554e-22 2.61443e-05
14.067 -5.61043e-22 2.58151e-05
14.1113 -3.97733e-22 2.54904e-05
14.1558 -3.18696e-22 2.51702e-05
14.2003 1.51028e-22 2.48544e-05
14.2449 -1.46453e-22 2.45429e-05
14.2896 2.50796e-22 2.42356e-05
14.3344 -1.59093e-22 2.39325e-05
14.3793 -3.11737e-23 2.36336e-05
14.4243 -2.80897e-22 2.33386e-05
14.4693 2.40104e-22 2.30477e-05
14.5145 -3.21729e-22 2.27606e-05
14.5598 -4.0482e-22 2.24774e-05
14.6052 3.38048e-23 2.2198e-05
14.6506 8.26314e-22 2.19223e-05
14.6962 -1.14215e-22 2.16503e-05
14.7419 -2.9655e-23 2.13818e-05
14.7877 -3.1635e-22 2.1117e-05
14.8336 4.30541e-22 2.08556e-05
14.8796 -3.6023e-23 2.05977e-05
14.9257 3.91603e-22 2.03431e-05
14.9719 9.8606e-23 2.00919e-05
15.0182 -5.01788e-22 1.9844e-05
15.0647 3.02958e-22 1.95992e-05
15.1112 2.17822e-22 1.93577e-05
15.1579 -1.37318e-22 1.91193e-05
15.2047 3.76157e-22 1.8884e-05
15.2516 -3.00745e-22 1.86517e-05
15.2986 -2.71676e-22 1.84223e-05
15.3458 3.99072e-22 1.8196e-05
15.393 -9.17034e-23 1.79725e-05
15.4404 -1.66418e-22 1.77518e-05
15.488 1.40045e-22 1.7534e-05
15.5356 3.22075e-22 1.73189e-05
15.5834 4.12566e-22 1.71065e-05
15.6313 3.13421e-22 1.68968e-05
15.6794 -1.76441e-23 1.66897e-05
15.7276 3.3087e-22 1.64852e-05
15.7759 4.34225e-22 1.62833e-05
15.8243 4.93876e-22 1.60839e-05
15.873 5.44256e-22 1.5887e-05
15.9217 3.13211e-22 1.56925e-05
15.9706 2.09963e-22 1.55003e-05
16.0197 5.25419e-22 1.53106e-05
16.0689 9.06566e-22 1.51232e-05
16.1182 4.68645e-22 1.4938e-05
16.1677 2.56997e-22 1.47552e-05
16.2174 5.15416e-22 1.45745e-05
16.2672 4.94365e-22 1.4396e-05
16.3172 4.10271e-22 1.42197e-05
16.3674 2.89692e-22 1.40455e-05
16.4177 3.52151e-22 1.38734e-05
16.4682 3.93603e-22 1.37034e-05
16.5189 6.22684e-23 1.35353e-05
16.5697 -2.48336e-22 1.33693e-05
16.6208 1.75114e-23 1.32052e-05
16.672 7.11758e-22 1.30431e-05
16.7234 1.08412e-22 1.28828e-05
16.775 8.97252e-23 1.27245e-05
16.8268 3.04859e-22 1.25679e-05
16.8787 -7.50485e-23 1.24132e-05
16.9309 1.70647e-22 1.22603e-05
16.9833 1.80244e-22 1.21092e-05
17.0359 5.73005e-23 1.19598e-05
17.0887 -9.37441e-23 1.18121e-05
17.1418 -7.17227e-23 1.1666e-05
17.195 -2.82416e-22 1.15217e-05
17.2485 -2.14118e-23 1.13789e-05
17.3022 -4.52785e-23 1.12378e-05
17.3562 -2.51286e-22 1.10982e-05
17.4104 -8.16445e-23 1.09602e-05
17.4648 -6.78293e-23 1.08237e-05
17.5195 1.39853e-22 1.06888e-05
17.5744 4.79336e-23 1.05553e-05
17.6296 -1.29041e-22 1.04232e-05
17.6851 1.01445e-22 1.02926e-05
17.7408 2.49544e-24 1.01634e-05
17.7969 -5.9836e-23 1.00356e-05
17.8532 8.24023e-23 9.90918e-06
17.9098 9.33738e-23 9.78408e-06
17.9667 4.9206e-23 9.6603e-06
18.0239 2.06183e-22 9.53782e-06
18.0815 -1.56247e-22 9.41661e-06
18.1393 -2.25741e-23 9.29665e-06
18.1975 2.06809e-23 9.17792e-06
18.256 6.57517e-23 9.06041e-06
18.3149 -2.42736e-22 8.94407e-06
18.3742 -8.29181e-23 8.82891e-06
18.4338 1.48365e-23 8.71489e-06
18.4938 -1.07988e-22 8.60199e-06
18.5542 -8.44559e-24 8.49019e-06
18.615 1.20499e-23 8.37947e-06
18.6762 -6.51656e-23 8.26981e-06
18.7379 -2.78487e-22 8.16118e-06
18.8 -6.22581e-23 8.05357e-06
18.8625 -1.14377e-22 7.94695e-06
18.9255 -1.27877e-23 7.84129e-06
18.9891 -1.43443e-22 7.73659e-06
19.0531 -8.12604e-23 7.63281e-06
19.1177 -1.41372e-22 7.52993e-06
19.1828 -1.46277e-22 7.42792e-06
19.2484 -1.04835e-22 7.32678e-06
19.3147 -1.68788e-22 7.22646e-06
19.3816 -1.64874e-22 7.12694e-06
19.4491 -2.43046e-22 7.02821e-06
19.5173 -2.11339e-22 6.93023e-06
19.5862 -1.38162e-22 6.83297e-06
19.6558 -5.43399e-23 6.73641e-06
19.7262 -1.99359e-22 6.64052e-06
19.7974 -6.18183e-23 6.54526e-06
19.8694 -1.20146e-22 6.45061e-06
19.9423 -1.88635e-22 6.35653e-06
20.0162 -9.16247e-23 6.26298e-06
20.091 -1.81022e-22 6.16993e-06
20.1669 -2.7809e-22 6.07732e-06
20.244 -1.07457e-22 5.98513e-06
20.3222 -6.52932e-23 5.89329e-06
20.4016 -1.11927e-23 5.80175e-06
20.4825 3.40931e-23 5.71046e-06
20.5648 -8.2577e-23 5.61935e-06
20.6487 -1.01162e-22 5.52834e-06
20.7344 -6.97567e-23 5.43734e-06
20.8219 -4.05948e-23 5.34627e-06
20.9115 -4.97163e-23 5.25501e-06
21.0034 -5.08936e-23 5.16342e-06
21.0979 -6.8233e-23 5.07134e-06
21.1952 -5.89229e-23 4.97858e-06
21.2959 -6.09052e-23 4.8849e-06
21.4004 -5.24691e-23 4.78998e-06
21.5093 -4.50513e-23 4.69343e-06
21.6237 -6.07421e-23 4.59467e-06
21.7448 -1.84029e-23 4.49293e-06
21.8747 -2.88354e-23 4.38697e-06
22.0165 -5.03996e-24 4.27475e-06
22.1768 -3.91324e-23 4.15223e-06
22.3723 -2.40171e-23 4.00871e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1Classic/iFp_FRG.txt <==
-22.3723 1.41015e-22 4.00899e-06
-22.1768 1.8179e-22 4.15253e-06
-22.0165 3.17398e-22 4.27505e-06
-21.8747 3.46676e-22 4.38728e-06
-21.7448 1.6004e-22 4.49324e-06
-21.6237 3.70269e-23 4.59499e-06
-21.5093 -2.21991e-22 4.69376e-06
-21.4004 -1.98972e-22 4.79032e-06
-21.2959 -3.10996e-22 4.88525e-06
-21.1952 -2.80642e-22 4.97894e-06
-21.0979 -2.58477e-22 5.0717e-06
-21.0034 -2.0607e-22 5.16379e-06
-20.9115 7.52037e-23 5.25539e-06
-20.8219 3.31839e-22 5.34667e-06
-20.7344 5.19905e-22 5.43775e-06
-20.6487 6.8255e-22 5.52875e-06
-20.5648 8.50979e-22 5.61977e-06
-20.4825 1.01332e-21 5.71089e-06
-20.4016 1.03491e-21 5.80219e-06
-20.3222 1.00759e-21 5.89374e-06
-20.244 1.01805e-21 5.98559e-06
-20.1669 1.21314e-21 6.07779e-06
-20.091 1.3069e-21 6.17041e-06
-20.0162 1.29614e-21 6.26347e-06
-19.9423 1.24788e-21 6.35703e-06
-19.8694 1.2204e-21 6.45113e-06
-19.7974 1.07888e-21 6.54579e-06
-19.7262 9.6697e-22 6.64106e-06
-19.6558 8.36584e-22 6.73696e-06
-19.5862 5.33093e-22 6.83353e-06
-19.5173 6.10703e-22 6.9308e-06
-19.4491 3.36689e-22 7.02879e-06
-19.3816 4.88475e-22 7.12754e-06
-19.3147 3.30806e-22 7.22706e-06
-19.2484 5.93972e-22 7.32739e-06
-19.1828 7.57996e-22 7.42855e-06
-19.1177 8.52963e-22 7.53057e-06
-19.0531 9.4075e-22 7.63346e-06
-18.9891 1.05369e-21 7.73725e-06
-18.9255 1.35352e-21 7.84197e-06
-18.8625 1.39212e-21 7.94764e-06
-18.8 1.50577e-21 8.05427e-06
-18.7379 1.60913e-21 8.1619e-06
-18.6762 1.68694e-21 8.27054e-06
-18.615 1.83963e-21 8.38021e-06
-18.5542 2.02921e-21 8.49095e-06
-18.4938 2.1429e-21 8.60276e-06
-18.4338 2.39236e-21 8.71567e-06
-18.3742 2.42268e-21 8.82971e-06
-18.3149 2.7343e-21 8.94488e-06
-18.256 2.71191e-21 9.06123e-06
-18.1975 2.91227e-21 9.17876e-06
-18.1393 2.73888e-21 9.2975e-06
-18.0815 2.93895e-21 9.41747e-06
-18.0239 2.72802e-21 9.5387e-06
-17.9667 2.83464e-21 9.66119e-06
-17.9098 2.88334e-21 9.78499e-06
-17.8532 2.5909e-21 9.9101e-06
-17.7969 2.52643e-21 1.00366e-05
-17.7408 2.58783e-21 1.01644e-05
-17.6851 2.50689e-21 1.02936e-05
-17.6296 2.29261e-21 1.04242e-05
-17.5744 2.20813e-21 1.05563e-05
-17.5195 2.27877e-21 1.06898e-05
-17.4648 1.94598e-21 1.08248e-05
-17.4104 2.04283e-21 1.09613e-05
-17.3562 2.06572e-21 1.10993e-05
-17.3022 1.97543e-21 1.12389e-05
-17.2485 1.96152e-21 1.138e-05
-17.195 2.10793e-21 1.15228e-05
-17.1418 2.18935e-21 1.16672e-05
-17.0887 2.38169e-21 1.18132e-05
-17.0359 2.22093e-21 1.19609e-05
-16.9833 2.38978e-21 1.21104e-05
-16.9309 2.59482e-21 1.22615e-05
-16.8787 2.57344e-21 1.24145e-05
-16.8268 2.68821e-21 1.25692e-05
-16.775 3.01343e-21 1.27257e-05
-16.7234 2.83015e-21 1.28841e-05
-16.672 2.75897e-21 1.30444e-05
-16.6208 3.07962e-21 1.32065e-05
-16.5697 2.89861e-21 1.33706e-05
-16.5189 2.94268e-21 1.35367e-05
-16.4682 2.923e-21 1.37047e-05
-16.4177 3.1869e-21 1.38748e-05
-16.3674 2.97791e-21 1.40469e-05
-16.3172 3.18824e-21 1.42212e-05
-16.2672 3.01723e-21 1.43975e-05
-16.2174 2.99816e-21 1.4576e-05
-16.1677 2.69888e-21 1.47567e-05
-16.1182 2.83972e-21 1.49396e-05
-16.0689 2.86235e-21 1.51247e-05
-16.0197 2.80276e-21 1.53122e-05
-15.9706 2.90084e-21 1.55019e-05
-15.9217 2.82782e-21 1.56941e-05
-15.873 3.44467e-21 1.58886e-05
-15.8243 3.02378e-21 1.60856e-05
-15.7759 3.35702e-21 1.6285e-05
-15.7276 2.92389e-21 1.6487e-05
-15.6794 2.97893e-21 1.66915e-05
-15.6313 2.69986e-21 1.68986e-05
-15.5834 3.35807e-21 1.71083e-05
-15.5356 2.94582e-21 1.73207e-05
-15.488 3.09226e-21 1.75359e-05
-15.4404 3.51966e-21 1.77537e-05
-15.393 3.58969e-21 1.79744e-05
-15.3458 3.45182e-21 1.8198e-05
-15.2986 3.71466e-21 1.84244e-05
-15.2516 3.99099e-21 1.86537e-05
-15.2047 4.13383e-21 1.88861e-05
-15.1579 4.21016e-21 1.91214e-05
-15.1112 4.04526e-21 1.93599e-05
-15.0647 3.84014e-21 1.96015e-05
-15.0182 4.21465e-21 1.98462e-05
-14.9719 4.47164e-21 2.00942e-05
-14.9257 4.01938e-21 2.03455e-05
-14.8796 4.68326e-21 2.06001e-05
-14.8336 4.679e-21 2.08581e-05
-14.7877 4.55858e-21 2.11195e-05
-14.7419 4.58574e-21 2.13844e-05
-14.6962 4.95372e-21 2.16529e-05
-14.6506 4.22572e-21 2.1925e-05
-14.6052 4.7831e-21 2.22007e-05
-14.5598 4.27101e-21 2.24802e-05
-14.5145 4.25002e-21 2.27635e-05
-14.4693 4.28884e-21 2.30506e-05
-14.4243 3.51349e-21 2.33416e-05
-14.3793 3.77359e-21 2.36366e-05
-14.3344 3.99807e-21 2.39357e-05
-14.2896 3.5138e-21 2.42388e-05
-14.2449 3.67698e-21 2.45462e-05
-14.2003 3.99398e-21 2.48578e-05
-14.1558 4.06423e-21 2.51737e-05
-14.1113 4.05504e-21 2.5494e-05
-14.067 3.70711e-21 2.58187e-05
-14.0227 3.7909e-21 2.6148e-05
-13.9786 3.88539e-21 2.64819e-05
-13.9345 3.68296e-21 2.68205e-05
-13.8905 3.81234e-21 2.71638e-05
-13.8466 3.60566e-21 2.7512e-05
-13.8028 3.58747e-21 2.78651e-05
-13.759 3.92495e-21 2.82233e-05
-13.7153 3.77766e-21 2.85865e-05
-13.6718 4.91701e-21 2.89549e-05
-13.6283 3.97895e-21 2.93286e-05
-13.5848 4.56269e-21 2.97077e-05
-13.5415 5.10568e-21 3.00922e-05
-13.4982 5.3873e-21 3.04822e-05
-13.455 5.23268e-21 3.08779e-05
-13.4119 5.01081e-21 3.12793e-05
-13.3689 5.67403e-21 3.16866e-05
-13.3259 6.62644e-21 3.20998e-05
-13.283 6.15338e-21 3.25191e-05
-13.2402 6.52841e-21 3.29445e-05
-13.1974 7.83578e-21 3.33761e-05
-13.1547 8.53834e-21 3.38141e-05
-13.1121 8.34131e-21 3.42586e-05
-13.0696 8.70965e-21 3.47097e-05
-13.0271 8.49282e-21 3.51675e-05
-12.9847 1.00158e-20 3.56321e-05
-12.9424 9.82138e-21 3.61037e-05
-12.9001 1.06363e-20 3.65823e-05
-12.8579 1.06558e-20 3.70682e-05
-12.8158 1.08423e-20 3.75613e-05
-12.7737 9.96677e-21 3.80619e-05
-12.7317 1.16458e-20 3.85701e-05
-12.6898 1.00132e-20 3.90861e-05
-12.6479 1.25141e-20 3.96099e-05
-12.6061 1.1537e-20 4.01417e-05
-12.5643 1.06182e-20 4.06816e-05
-12.5226 1.14344e-20 4.12299e-05
-12.481 1.08871e-20 4.17866e-05
-12.4394 1.10686e-20 4.23519e-05
-12.3979 1.04941e-20 4.2926e-05
-12.3565 1.13596e-20 4.35091e-05
-12.3151 1.1421e-20 4.41012e-05
-12.2738 1.0348e-20 4.47026e-05
-12.2325 9.90157e-21 4.53134e-05
-12.1913 1.13605e-20 4.59339e-05
-12.1501 1.09827e-20 4.65641e-05
-12.109 9.82063e-21 4.72043e-05
-12.068 1.09593e-20 4.78547e-05
-12.027 9.03076e-21 4.85154e-05
-11.986 8.84604e-21 4.91867e-05
-11.9452 1.06713e-20 4.98688e-05
-11.9043 9.01575e-21 5.05618e-05
-11.8636 8.39484e-21 5.12659e-05
-11.8228 9.83701e-21 5.19815e-05
-11.7822 9.10861e-21 5.27086e-05
-11.7415 9.0465e-21 5.34476e-05
-11.701 1.04276e-20 5.41986e-05
-11.6605 1.11175e-20 5.49619e-05
-11.62 1.07539e-20 5.57377e-05
-11.5796 9.8798e-21 5.65263e-05
-11.5392 7.70112e-21 5.73279e-05
-11.4989 9.89563e-21 5.81428e-05
-11.4587 1.15825e-20 5.89713e-05
-11.4184 9.59869e-21 5.98135e-05
-11.3783 1.00714e-20 6.06698e-05
-11.3381 1.08437e-20 6.15404e-05
-11.2981 1.04158e-20 6.24257e-05
-11.2581 1.09593e-20 6.3326e-05
-11.2181 1.30337e-20 6.42414e-05
-11.1781 1.34998e-20 6.51725e-05
-11.1383 1.22779e-20 6.61193e-05
-11.0984 1.45773e-20 6.70824e-05
-11.0586 1.62026e-20 6.80619e-05
-11.0189 1.73254e-20 6.90583e-05
-10.9792 1.51395e-20 7.00719e-05
-10.9395 1.75444e-20 7.1103e-05
-10.8999 1.61105e-20 7.2152e-05
-10.8603 1.59672e-20 7.32193e-05
-10.8208 1.83495e-20 7.43053e-05
-10.7813 1.90028e-20 7.54102e-05
-10.7418 2.08863e-20 7.65347e-05
-10.7024 2.08802e-20 7.76789e-05
-10.6631 1.94309e-20 7.88434e-05
-10.6238 2.16414e-20 8.00286e-05
-10.5845 1.71191e-20 8.1235e-05
-10.5452 1.97844e-20 8.24629e-05
-10.506 1.85904e-20 8.37128e-05
-10.4669 1.80061e-20 8.49852e-05
-10.4278 2.11878e-20 8.62807e-05
-10.3887 1.83125e-20 8.75996e-05
-10.3496 1.63087e-20 8.89425e-05
-10.3106 1.7365e-20 9.03099e-05
-10.2717 2.06994e-20 9.17023e-05
-10.2328 2.09833e-20 9.31204e-05
-10.1939 1.83496e-20 9.45646e-05
-10.155 2.06488e-20 9.60355e-05
-10.1162 2.13633e-20 9.75337e-05
-10.0774 2.06525e-20 9.90599e-05
-10.0387 1.99829e-20 0.000100615
-10 1.94926e-20 0.000102198
-9.96134 1.59131e-20 0.000103812
-9.92271 1.82475e-20 0.000105456
-9.88412 2.08945e-20 0.000107132
-9.84557 1.93724e-20 0.000108839
-9.80704 1.80479e-20 0.000110579
-9.76856 1.74049e-20 0.000112352
-9.73011 2.09644e-20 0.00011416
-9.69169 1.81539e-20 0.000116002
-9.65331 1.61992e-20 0.00011788
-9.61496 2.11008e-20 0.000119795
-9.57664 2.06314e-20 0.000121747
-9.53836 1.49471e-20 0.000123737
-9.50011 1.85091e-20 0.000125767
-9.46189 2.10841e-20 0.000127836
-9.42371 1.46115e-20 0.000129947
-9.38556 2.28766e-20 0.000132099
-9.34744 1.69399e-20 0.000134295
-9.30935 1.6676e-20 0.000136535
-9.2713 1.98678e-20 0.000138819
-9.23327 2.16687e-20 0.00014115
-9.19528 2.08159e-20 0.000143529
-9.15732 2.38322e-20 0.000145955
-9.11939 2.50264e-20 0.000148431
-9.08149 2.27489e-20 0.000150959
-9.04362 2.59425e-20 0.000153538
-9.00578 3.18098e-20 0.00015617
-8.96797 2.32168e-20 0.000158858
-8.93019 2.39278e-20 0.000161601
-8.89244 2.99119e-20 0.000164402
-8.85471 2.91276e-20 0.000167261
-8.81702 2.85392e-20 0.000170181
-8.77936 2.79369e-20 0.000173163
-8.74172 3.258e-20 0.000176208
-8.70412 3.95806e-20 0.000179318
-8.66654 3.97101e-20 0.000182496
-8.62899 2.23797e-20 0.000185741
-8.59146 3.74928e-20 0.000189057
-8.55397 2.24799e-20 0.000192444
-8.5165 3.23779e-20 0.000195906
-8.47906 2.92793e-20 0.000199444
-8.44165 3.60394e-20 0.000203059
-8.40426 2.9396e-20 0.000206754
-8.3669 2.81675e-20 0.000210531
-8.32956 3.49178e-20 0.000214392
-8.29226 3.42417e-20 0.00021834
-8.25497 3.08717e-20 0.000222376
-8.21772 2.71739e-20 0.000226503
-8.18049 2.09431e-20 0.000230724
-8.14328 3.05369e-20 0.000235041
-8.1061 3.02523e-20 0.000239456
-8.06895 3.00135e-20 0.000243973
-8.03182 1.87129e-20 0.000248594
-7.99471 2.91759e-20 0.000253323
-7.95763 2.55882e-20 0.000258161
-7.92058 2.08053e-20 0.000263112
-7.88355 2.14771e-20 0.000268179
-7.84654 2.42476e-20 0.000273366
-7.80955 1.99715e-20 0.000278676
-7.77259 3.771e-20 0.000284112
-7.73566 9.43382e-21 0.000289678
-7.69874 3.12961e-20 0.000295377
-7.66185 3.8471e-20 0.000301215
-7.62498 2.47998e-20 0.000307193
-7.58814 1.56426e-20 0.000313318
-7.55132 3.30203e-20 0.000319592
-7.51452 4.41029e-20 0.000326021
-7.47774 2.91518e-20 0.000332608
-7.44099 2.87536e-20 0.000339359
-7.40425 4.08049e-20 0.000346278
-7.36754 3.56888e-20 0.000353371
-7.33085 4.50727e-20 0.000360643
-7.29418 6.23793e-20 0.000368099
-7.25754 3.76798e-20 0.000375745
-7.22091 5.32613e-20 0.000383587
-7.18431 3.67766e-20 0.00039163
-7.14772 5.28285e-20 0.000399881
-7.11116 4.26244e-20 0.000408347
-7.07462 5.91155e-20 0.000417033
-7.0381 4.95578e-20 0.000425948
-7.00159 6.49331e-20 0.000435099
-6.96511 8.40387e-20 0.000444492
-6.92865 7.01061e-20 0.000454136
-6.89221 6.63522e-20 0.000464039
-6.85579 3.65914e-20 0.000474208
-6.81938 4.00824e-20 0.000484654
-6.783 2.81365e-20 0.000495384
-6.74664 3.87143e-20 0.000506409
-6.71029 2.85293e-20 0.000517737
-6.67397 1.74417e-20 0.00052938
-6.63766 1.61485e-20 0.000541347
-6.60137 2.73484e-20 0.000553649
-6.5651 7.76207e-22 0.000566298
-6.52885 5.85168e-20 0.000579306
-6.49262 4.08551e-20 0.000592684
-6.4564 1.78756e-20 0.000606447
-6.42021 1.9157e-20 0.000620605
-6.38403 5.01883e-20 0.000635175
-6.34786 1.98988e-20 0.00065017
-6.31172 2.68033e-20 0.000665604
-6.27559 2.99953e-20 0.000681494
-6.23949 1.15994e-20 0.000697856
-6.20339 2.25896e-20 0.000714706
-6.16732 4.84837e-22 0.000732063
-6.13126 -1.49312e-20 0.000749944
-6.09522 3.75026e-20 0.000768369
-6.05919 1.66208e-20 0.000787358
-6.02319 -4.35194e-20 0.000806932
-5.9872 -3.16316e-20 0.000827112
-5.95122 2.05555e-20 0.000847921
-5.91526 3.8795e-20 0.000869383
-5.87932 -1.60483e-20 0.000891523
-5.84339 3.50725e-20 0.000914367
-5.80748 -6.19103e-20 0.000937941
-5.77158 -8.42467e-21 0.000962275
-5.7357 -1.08775e-19 0.000987397
-5.69984 -6.13906e-20 0.00101334
-5.66399 -8.50052e-20 0.00104013
-5.62815 3.90621e-20 0.00106781
-5.59233 -1.2351e-20 0.00109642
-5.55653 4.35179e-21 0.00112598
-5.52074 -9.40499e-20 0.00115654
-5.48497 -2.9554e-20 0.00118814
-5.4492 -9.46246e-20 0.00122082
-5.41346 -1.0942e-20 0.00125462
-5.37773 -7.01427e-20 0.0012896
-5.34201 -6.44989e-20 0.00132581
-5.30631 -1.11e-19 0.00136329
-5.27062 -9.84057e-20 0.0014021
-5.23494 -3.52347e-20 0.0014423
-5.19928 -8.97647e-20 0.00148394
-5.16363 -1.22355e-19 0.0015271
-5.128 4.18211e-20 0.00157183
-5.09237 -1.25269e-19 0.00161822
-5.05677 -1.45709e-19 0.00166632
-5.02117 -2.46512e-19 0.00171622
-4.98559 -2.72216e-19 0.001768
-4.95002 -4.76285e-19 0.00182176
-4.91446 -5.44705e-19 0.00187757
-4.87892 -5.98323e-19 0.00193553
-4.84339 -4.42709e-19 0.00199575
-4.80787 -7.47912e-19 0.00205833
-4.77237 -6.58146e-19 0.00212339
-4.73687 -9.48398e-19 0.00219105
-4.70139 -9.55358e-19 0.00226143
-4.66592 -1.02472e-18 0.00233467
-4.63046 -1.02572e-18 0.0024109
-4.59502 -1.12264e-18 0.00249029
-4.55958 -1.30697e-18 0.00257299
-4.52416 -1.23703e-18 0.00265916
-4.48875 -1.5393e-18 0.00274899
-4.45335 -1.12097e-18 0.00284268
-4.41797 -1.19928e-18 0.00294041
-4.38259 -8.9723e-19 0.00304242
-4.34722 -9.44134e-19 0.00314892
-4.31187 -7.53691e-19 0.00326017
-4.27653 -3.01852e-19 0.00337642
-4.24119 -1.85132e-19 0.00349795
-4.20587 -4.72909e-19 0.00362506
-4.17056 2.35077e-19 0.00375806
-4.13526 9.20334e-19 0.0038973
-4.09997 1.00098e-18 0.00404313
-4.06469 1.52561e-18 0.00419594
-4.02942 2.0062e-18 0.00435615
-3.99416 2.97327e-18 0.00452419
-3.95891 3.06156e-18 0.00470053
-3.92367 3.57762e-18 0.0048857
-3.88844 4.33068e-18 0.00508022
-3.85322 4.12341e-18 0.00528468
-3.81801 5.68708e-18 0.00549971
-3.7828 5.76988e-18 0.00572597
-3.74761 6.0042e-18 0.00596418
-3.71243 4.6588e-18 0.00621512
-3.67726 4.24284e-18 0.0064796
-3.64209 3.55901e-18 0.00675852
-3.60694 3.88083e-18 0.00705282
-3.57179 1.95805e-18 0.00736352
-3.53665 1.06622e-18 0.00769173
-3.50152 1.32631e-19 0.00803861
-3.4664 -3.29538e-18 0.00840542
-3.43129 -2.15753e-18 0.00879354
-3.39619 -5.79999e-19 0.00920442
-3.36109 -2.89905e-18 0.00963963
-3.32601 -1.52652e-18 0.0101009
-3.29093 -2.59259e-18 0.01059
-3.25586 -4.84929e-19 0.0111091
-3.2208 -1.29587e-18 0.0116602
-3.18574 3.81132e-18 0.0122459
-3.1507 2.52887e-18 0.0128686
-3.11566 5.64929e-18 0.0135313
-3.08063 1.06954e-17 0.0142372
-3.0456 1.66758e-17 0.0149897
-3.01059 2.02636e-17 0.0157928
-2.97558 2.32716e-17 0.0166508
-2.94058 3.32663e-17 0.0175683
-2.90558 3.5644e-17 0.0185508
-2.87059 4.1762e-17 0.0196039
-2.83561 4.5955e-17 0.0207342
-2.80064 5.54868e-17 0.021949
-2.76567 6.84086e-17 0.0232561
-2.73071 6.82941e-17 0.0246645
-2.69576 8.51846e-17 0.0261841
-2.66081 1.00057e-16 0.027826
-2.62587 1.05236e-16 0.0296026
-2.59094 1.14221e-16 0.0315278
-2.55601 1.2127e-16 0.0336171
-2.52109 1.32689e-16 0.0358882
-2.48617 1.2268e-16 0.0383609
-2.45126 1.16044e-16 0.0410577
-2.41636 9.69193e-17 0.044004
-2.38146 9.62983e-17 0.0472289
-2.34657 1.03659e-16 0.0507652
-2.31168 8.92988e-17 0.0546508
-2.2768 7.82236e-17 0.0589291
-2.24192 3.02116e-17 0.0636498
-2.20705 9.49941e-17 0.0688704
-2.17219 8.40319e-17 0.0746574
-2.13733 2.01092e-16 0.0810882
-2.10247 1.90404e-16 0.0882526
-2.06762 2.28496e-16 0.096256
-2.03278 2.53346e-16 0.105222
-1.99794 1.67808e-16 0.115296
-1.9631 3.5717e-16 0.12665
-1.92827 3.03619e-16 0.139489
-1.89345 4.13944e-16 0.154056
-1.85862 3.08807e-16 0.170643
-1.82381 1.74527e-18 0.189602
-1.78899 -2.3415e-17 0.211356
-1.75419 -5.07079e-17 0.23642
-1.71938 1.16057e-18 0.265421
-1.68458 1.46843e-16 0.299126
-1.64979 5.85824e-16 0.338476
-1.61499 3.01855e-15 0.384629
-1.58021 2.33747e-15 0.439015
-1.54542 1.55777e-15 0.503395
-1.51064 3.87448e-15 0.579939
-1.47586 2.22716e-16 0.6713
-1.44109 5.92012e-15 0.780685
-1.40632 3.50924e-15 0.911875
-1.37155 4.56337e-15 1.06917
-1.33679 5.348e-15 1.2571
-1.30203 -6.21744e-15 1.47977
-1.26727 1.44071e-14 1.73952
-1.23251 -2.07084e-14 2.03481
-1.19776 6.7486e-14 2.35704
-1.16301 2.42603e-14 2.6875
-1.12827 -1.14237e-13 2.99609
-1.09352 3.75713e-14 3.24524
-1.05878 -1.29992e-13 3.39999
-1.02405 -1.19841e-13 3.44081
-0.989309 -2.94734e-14 3.37081
-0.954576 -1.99578e-14 3.21284
-0.919844 5.012e-14 2.99873
-0.885115 -5.18347e-15 2.75894
-0.850388 4.15303e-14 2.51653
-0.815663 1.00286e-14 2.28612
-0.78094 4.30855e-14 2.07532
-0.746219 4.49758e-14 1.88705
-0.711499 1.57968e-14 1.72133
-0.676781 1.51579e-14 1.57673
-0.642065 1.85139e-14 1.45115
-0.60735 3.83341e-14 1.34234
-0.572637 3.35505e-14 1.24814
-0.537925 3.59122e-14 1.16658
-0.503214 2.8013e-14 1.09594
-0.468504 2.8587e-14 1.03475
-0.433796 2.2013e-14 0.981728
-0.399089 2.47321e-14 0.935829
-0.364382 2.48261e-14 0.896159
-0.329676 2.36368e-14 0.861975
-0.294972 2.47363e-14 0.832656
-0.260267 2.71155e-14 0.80769
-0.225564 2.14428e-14 0.786652
-0.190861 2.21135e-14 0.769197
-0.156158 2.11803e-14 0.755044
-0.121456 1.88832e-14 0.743973
-0.0867541 2.22884e-14 0.735811
-0.0520524 1.76673e-14 0.730438
-0.0173508 1.10681e-14 0.72777
0.0173508 1.97578e-14 0.72777
0.0520524 2.20682e-14 0.730438
0.0867541 2.22614e-14 0.735811
0.121456 2.23916e-14 0.743973
0.156158 1.93202e-14 0.755044
0.190861 2.23023e-14 0.769197
0.225564 2.03538e-14 0.786652
0.260267 2.84435e-14 0.80769
0.294972 2.17544e-14 0.832656
0.329676 2.30847e-14 0.861975
0.364382 2.46235e-14 0.896159
0.399089 2.50355e-14 0.935829
0.433796 2.12152e-14 0.981728
0.468504 2.8828e-14 1.03475
0.503214 3.22734e-14 1.09594
0.537925 3.06995e-14 1.16658
0.572637 3.18761e-14 1.24814
0.60735 3.45014e-14 1.34234
0.642065 1.5887e-14 1.45115
0.676781 1.47629e-14 1.57673
0.711499 9.52333e-15 1.72133
0.746219 3.54972e-14 1.88705
0.78094 4.1533e-14 2.07532
0.815663 -4.4567e-14 2.28612
0.850388 1.65595e-15 2.51653
0.885115 8.83803e-16 2.75894
0.919844 5.33249e-14 2.99873
0.954576 -1.81961e-14 3.21284
0.989309 -2.35755e-14 3.37081
1.02405 -1.24355e-13 3.44081
1.05878 -1.29699e-13 3.39999
1.09352 3.71065e-14 3.24524
1.12827 -4.24698e-14 2.99609
1.16301 2.43078e-14 2.6875
1.19776 1.79668e-14 2.35704
1.23251 -2.10762e-14 2.03481
1.26727 1.44546e-14 1.73952
1.30203 1.21206e-14 1.47977
1.33679 4.55913e-15 1.2571
1.37155 4.78758e-15 1.06917
1.40632 3.37019e-15 0.911875
1.44109 5.82806e-15 0.780685
1.47586 -4.91918e-16 0.6713
1.51064 5.7665e-15 0.579939
1.54542 3.43444e-15 0.503395
1.58021 1.233e-15 0.439015
1.61499 6.31712e-16 0.384629
1.64979 6.56412e-16 0.338476
1.68458 7.93181e-17 0.299126
1.71938 2.90091e-16 0.265421
1.75419 -4.96859e-18 0.23642
1.78899 -1.01776e-16 0.211356
1.82381 -4.07038e-17 0.189602
1.85862 1.41939e-16 0.170643
1.89345 3.52528e-16 0.154056
1.92827 2.22261e-16 0.139489
1.9631 3.34618e-16 0.12665
1.99794 2.48667e-16 0.115296
2.03278 2.57403e-16 0.105222
2.06762 1.99667e-16 0.096256
2.10247 1.52708e-16 0.0882526
2.13733 1.27019e-16 0.0810882
2.17219 5.90097e-17 0.0746574
2.20705 6.83377e-17 0.0688704
2.24192 6.79091e-17 0.0636498
2.2768 7.67373e-17 0.0589291
2.31168 8.46313e-17 0.0546508
2.34657 7.78163e-17 0.0507652
2.38146 9.15074e-17 0.0472289
2.41636 1.03415e-16 0.044004
2.45126 1.39206e-16 0.0410577
2.48617 1.13611e-16 0.0383609
2.52109 1.30009e-16 0.0358882
2.55601 9.93792e-17 0.0336171
2.59094 1.01006e-16 0.0315278
2.62587 9.68269e-17 0.0296026
2.66081 8.02889e-17 0.027826
2.69576 9.26197e-17 0.0261841
2.73071 7.17745e-17 0.0246645
2.76567 5.57617e-17 0.0232561
2.80064 6.12706e-17 0.021949
2.83561 4.63803e-17 0.0207342
2.87059 4.20906e-17 0.0196039
2.90558 3.47807e-17 0.0185508
2.94058 2.5612e-17 0.0175683
2.97558 2.8232e-17 0.0166508
3.01059 2.11178e-17 0.0157928
3.0456 1.72655e-17 0.0149897
3.08063 1.32739e-17 0.0142372
3.11566 5.06571e-18 0.0135313
3.1507 3.17446e-18 0.0128686
3.18574 2.56455e-18 0.0122459
3.2208 -2.45753e-18 0.0116602
3.25586 -7.04491e-19 0.0111091
3.29093 -4.94878e-18 0.01059
3.32601 -4.5525e-18 0.0101009
3.36109 -1.47613e-18 0.00963963
3.39619 -2.25418e-18 0.00920442
3.43129 -5.10595e-19 0.00879354
3.4664 -9.55179e-19 0.00840542
3.50152 -2.8788e-19 0.00803861
3.53665 -1.10224e-18 0.00769173
3.57179 1.63939e-18 0.00736352
3.60694 2.4293e-18 0.00705282
3.64209 3.2668e-18 0.00675852
3.67726 4.02036e-18 0.0064796
3.71243 3.69332e-18 0.00621512
3.74761 4.3165e-18 0.00596418
3.7828 4.43315e-18 0.00572597
3.81801 4.41801e-18 0.00549971
3.85322 4.24816e-18 0.00528468
3.88844 4.16172e-18 0.00508022
3.92367 3.04912e-18 0.0048857
3.95891 2.85711e-18 0.00470053
3.99416 1.85247e-18 0.00452419
4.02942 1.63493e-18 0.00435615
4.06469 1.64401e-18 0.00419594
4.09997 1.33148e-18 0.00404313
4.13526 4.60756e-19 0.0038973
4.17056 3.81491e-19 0.00375806
4.20587 -3.10641e-20 0.00362506
4.24119 -2.10533e-19 0.00349795
4.27653 -8.14162e-19 0.00337642
4.31187 -8.50401e-19 0.00326017
4.34722 -7.76015e-19 0.00314892
4.38259 -8.11324e-19 0.00304242
4.41797 -1.15379e-18 0.00294041
4.45335 -1.25691e-18 0.00284268
4.48875 -1.17107e-18 0.00274899
4.52416 -1.24673e-18 0.00265916
4.55958 -1.32208e-18 0.00257299
4.59502 -1.20615e-18 0.00249029
4.63046 -1.0569e-18 0.0024109
4.66592 -1.21741e-18 0.00233467
4.70139 -9.50577e-19 0.00226143
4.73687 -8.0931e-19 0.00219105
4.77237 -7.97426e-19 0.00212339
4.80787 -8.24957e-19 0.00205833
4.84339 -5.8923e-19 0.00199575
4.87892 -7.3413e-19 0.00193553
4.91446 -5.08236e-19 0.00187757
4.95002 -5.54182e-19 0.00182176
4.98559 -3.00047e-19 0.001768
5.02117 -2.67789e-19 0.00171622
5.05677 -2.79021e-19 0.00166632
5.09237 -1.36138e-19 0.00161822
5.128 -2.34867e-19 0.00157183
5.16363 4.87977e-21 0.0015271
5.19928 7.72355e-21 0.00148394
5.23494 -6.5143e-20 0.0014423
5.27062 -7.43624e-20 0.0014021
5.30631 4.1001e-20 0.00136329
5.34201 -7.64015e-20 0.00132581
5.37773 2.53371e-20 0.0012896
5.41346 -2.49521e-20 0.00125462
5.4492 4.76376e-20 0.00122082
5.48497 5.55076e-20 0.00118814
5.52074 7.95421e-20 0.00115654
5.55653 -8.42917e-21 0.00112598
5.59233 3.90767e-23 0.00109642
5.62815 7.62844e-20 0.00106781
5.66399 7.40744e-20 0.00104013
5.69984 7.05837e-20 0.00101334
5.7357 8.07371e-20 0.000987397
5.77158 8.80657e-20 0.000962275
5.80748 8.7463e-20 0.000937941
5.84339 5.4453e-20 0.000914367
5.87932 8.64188e-20 0.000891523
5.91526 3.52543e-20 0.000869383
5.95122 7.89819e-20 0.000847921
5.9872 1.11052e-19 0.000827112
6.02319 1.09119e-19 0.000806932
6.05919 1.16062e-19 0.000787358
6.09522 3.08957e-20 0.000768369
6.13126 5.21672e-20 0.000749944
6.16732 8.86343e-20 0.000732063
6.20339 5.61855e-20 0.000714706
6.23949 1.11389e-19 0.000697856
6.27559 7.34661e-20 0.000681494
6.31172 5.52796e-20 0.000665604
6.34786 2.85969e-20 0.00065017
6.38403 4.59632e-20 0.000635175
6.42021 9.20458e-20 0.000620605
6.4564 7.54482e-20 0.000606447
6.49262 6.73931e-20 0.000592684
6.52885 4.06374e-20 0.000579306
6.5651 6.09902e-20 0.000566298
6.60137 6.47071e-20 0.000553649
6.63766 4.3197e-20 0.000541347
6.67397 6.22273e-20 0.00052938
6.71029 3.84474e-20 0.000517737
6.74664 4.75866e-20 0.000506409
6.783 3.34386e-20 0.000495384
6.81938 5.63071e-20 0.000484654
6.85579 2.9959e-20 0.000474208
6.89221 4.68321e-20 0.000464039
6.92865 5.99362e-20 0.000454136
6.96511 2.65924e-20 0.000444492
7.00159 4.13668e-20 0.000435099
7.0381 5.21251e-20 0.000425948
7.07462 2.87351e-20 0.000417033
7.11116 5.0785e-20 0.000408347
7.14772 6.18576e-20 0.000399881
7.18431 5.02878e-20 0.00039163
7.22091 4.84807e-20 0.000383587
7.25754 5.06849e-20 0.000375745
7.29418 4.51752e-20 0.000368099
7.33085 2.01292e-20 0.000360643
7.36754 5.19288e-20 0.000353371
7.40425 3.91762e-20 0.000346278
7.44099 1.90028e-20 0.000339359
7.47774 2.04782e-20 0.000332608
7.51452 4.11287e-20 0.000326021
7.55132 3.91446e-20 0.000319592
7.58814 2.74246e-20 0.000313318
7.62498 3.10498e-20 0.000307193
7.66185 9.18313e-21 0.000301215
7.69874 1.27665e-20 0.000295377
7.73566 2.49679e-20 0.000289678
7.77259 1.56317e-20 0.000284112
7.80955 2.31373e-20 0.000278676
7.84654 2.43529e-20 0.000273366
7.88355 1.99586e-20 0.000268179
7.92058 2.01782e-20 0.000263112
7.95763 1.85639e-20 0.000258161
7.99471 2.59707e-20 0.000253323
8.03182 1.18693e-20 0.000248594
8.06895 1.28033e-20 0.000243973
8.1061 2.3284e-20 0.000239456
8.14328 7.31534e-21 0.000235041
8.18049 8.87796e-21 0.000230724
8.21772 1.23343e-20 0.000226503
8.25497 2.91342e-21 0.000222376
8.29226 -3.45546e-21 0.00021834
8.32956 1.38174e-20 0.000214392
8.3669 1.00084e-20 0.000210531
8.40426 -5.82479e-22 0.000206754
8.44165 -2.54592e-21 0.000203059
8.47906 6.06841e-21 0.000199444
8.5165 1.87567e-21 0.000195906
8.55397 8.53148e-21 0.000192444
8.59146 -5.23015e-21 0.000189057
8.62899 3.65589e-21 0.000185741
8.66654 -5.92113e-21 0.000182496
8.70412 -1.47622e-21 0.000179318
8.74172 -3.33973e-21 0.000176208
8.77936 -2.13991e-21 0.000173163
8.81702 -6.64987e-22 0.000170181
8.85471 -2.07916e-21 0.000167261
8.89244 -1.04867e-20 0.000164402
8.93019 -3.49942e-23 0.000161601
8.96797 -3.54566e-21 0.000158858
9.00578 -8.1448e-21 0.00015617
9.04362 -1.43334e-21 0.000153538
9.08149 -4.42482e-22 0.000150959
9.11939 -2.18237e-21 0.000148431
9.15732 -5.78711e-21 0.000145955
9.19528 -7.81535e-22 0.000143529
9.23327 -2.69344e-21 0.00014115
9.2713 -1.81288e-21 0.000138819
9.30935 -2.79992e-21 0.000136535
9.34744 -5.04191e-21 0.000134295
9.38556 -5.68347e-21 0.000132099
9.42371 -5.269e-21 0.000129947
9.46189 -6.20743e-21 0.000127836
9.50011 -1.03001e-20 0.000125767
9.53836 -4.17155e-21 0.000123737
9.57664 -7.69209e-21 0.000121747
9.61496 -1.19803e-20 0.000119795
9.65331 -1.10067e-20 0.00011788
9.69169 -7.0457e-21 0.000116002
9.73011 -1.03026e-20 0.00011416
9.76856 -8.3917e-21 0.000112352
9.80704 -1.09689e-20 0.000110579
9.84557 -9.07967e-21 0.000108839
9.88412 -1.32224e-20 0.000107132
9.92271 -1.33787e-20 0.000105456
9.96134 -1.00846e-20 0.000103812
10 -1.501e-20 0.000102198
10.0387 -1.47877e-20 0.000100615
10.0774 -1.71297e-20 9.90599e-05
10.1162 -1.913e-20 9.75337e-05
10.155 -1.61061e-20 9.60355e-05
10.1939 -1.10615e-20 9.45646e-05
10.2328 -1.7231e-20 9.31204e-05
10.2717 -1.6192e-20 9.17023e-05
10.3106 -1.59691e-20 9.03099e-05
10.3496 -1.40339e-20 8.89425e-05
10.3887 -1.50794e-20 8.75996e-05
10.4278 -1.82456e-20 8.62807e-05
10.4669 -1.67443e-20 8.49852e-05
10.506 -1.76743e-20 8.37128e-05
10.5452 -1.50566e-20 8.24629e-05
10.5845 -1.78798e-20 8.1235e-05
10.6238 -1.89962e-20 8.00286e-05
10.6631 -1.80518e-20 7.88434e-05
10.7024 -1.61499e-20 7.76789e-05
10.7418 -1.87347e-20 7.65347e-05
10.7813 -1.59898e-20 7.54102e-05
10.8208 -1.65553e-20 7.43053e-05
10.8603 -1.42222e-20 7.32193e-05
10.8999 -1.57231e-20 7.2152e-05
10.9395 -1.66609e-20 7.1103e-05
10.9792 -1.37712e-20 7.00719e-05
11.0189 -1.72918e-20 6.90583e-05
11.0586 -1.48796e-20 6.80619e-05
11.0984 -1.33757e-20 6.70824e-05
11.1383 -1.11055e-20 6.61193e-05
11.1781 -1.18046e-20 6.51725e-05
11.2181 -1.13725e-20 6.42414e-05
11.2581 -1.07042e-20 6.3326e-05
11.2981 -7.94523e-21 6.24257e-05
11.3381 -9.56067e-21 6.15404e-05
11.3783 -1.01105e-20 6.06698e-05
11.4184 -8.29412e-21 5.98135e-05
11.4587 -1.03499e-20 5.89713e-05
11.4989 -8.78036e-21 5.81428e-05
11.5392 -7.10015e-21 5.73279e-05
11.5796 -7.93545e-21 5.65263e-05
11.62 -9.91528e-21 5.57377e-05
11.6605 -8.07531e-21 5.49619e-05
11.701 -7.82906e-21 5.41986e-05
11.7415 -7.94101e-21 5.34476e-05
11.7822 -8.0549e-21 5.27086e-05
11.8228 -8.43274e-21 5.19815e-05
11.8636 -7.43181e-21 5.12659e-05
11.9043 -8.21522e-21 5.05618e-05
11.9452 -8.77801e-21 4.98688e-05
11.986 -7.6607e-21 4.91867e-05
12.027 -7.88998e-21 4.85154e-05
12.068 -8.73851e-21 4.78547e-05
12.109 -8.57523e-21 4.72043e-05
12.1501 -8.67268e-21 4.65641e-05
12.1913 -8.90332e-21 4.59339e-05
12.2325 -8.69777e-21 4.53134e-05
12.2738 -8.28173e-21 4.47026e-05
12.3151 -9.0492e-21 4.41012e-05
12.3565 -9.46521e-21 4.35091e-05
12.3979 -8.68293e-21 4.2926e-05
12.4394 -1.02388e-20 4.23519e-05
12.481 -9.64428e-21 4.17866e-05
12.5226 -1.0478e-20 4.12299e-05
12.5643 -9.33876e-21 4.06816e-05
12.6061 -1.02683e-20 4.01417e-05
12.6479 -9.59226e-21 3.96099e-05
12.6898 -8.65723e-21 3.90861e-05
12.7317 -9.2424e-21 3.85701e-05
12.7737 -8.52714e-21 3.80619e-05
12.8158 -9.37172e-21 3.75613e-05
12.8579 -8.90793e-21 3.70682e-05
12.9001 -9.08337e-21 3.65823e-05
12.9424 -8.17679e-21 3.61037e-05
12.9847 -8.24321e-21 3.56321e-05
13.0271 -7.65855e-21 3.51675e-05
13.0696 -7.8963e-21 3.47097e-05
13.1121 -7.20889e-21 3.42586e-05
13.1547 -7.59632e-21 3.38141e-05
13.1974 -6.80816e-21 3.33761e-05
13.2402 -5.63232e-21 3.29445e-05
13.283 -5.23306e-21 3.25191e-05
13.3259 -5.67269e-21 3.20998e-05
13.3689 -4.99343e-21 3.16866e-05
13.4119 -4.32546e-21 3.12793e-05
13.455 -4.81747e-21 3.08779e-05
13.4982 -4.44775e-21 3.04822e-05
13.5415 -4.72957e-21 3.00922e-05
13.5848 -4.1709e-21 2.97077e-05
13.6283 -3.33161e-21 2.93286e-05
13.6718 -3.9635e-21 2.89549e-05
13.7153 -2.95493e-21 2.85865e-05
13.759 -3.08305e-21 2.82233e-05
13.8028 -2.69586e-21 2.78651e-05
13.8466 -3.23805e-21 2.7512e-05
13.8905 -3.28333e-21 2.71638e-05
13.9345 -3.1493e-21 2.68205e-05
13.9786 -3.44969e-21 2.64819e-05
14.0227 -3.09473e-21 2.6148e-05
14.067 -3.18795e-21 2.58187e-05
14.1113 -3.43096e-21 2.5494e-05
14.1558 -3.42858e-21 2.51737e-05
14.2003 -3.45887e-21 2.48578e-05
14.2449 -3.23418e-21 2.45462e-05
14.2896 -3.1225e-21 2.42388e-05
14.3344 -3.47116e-21 2.39357e-05
14.3793 -3.6468e-21 2.36366e-05
14.4243 -3.34924e-21 2.33416e-05
14.4693 -4.27521e-21 2.30506e-05
14.5145 -4.41211e-21 2.27635e-05
14.5598 -4.23886e-21 2.24802e-05
14.6052 -4.59194e-21 2.22007e-05
14.6506 -4.18202e-21 2.1925e-05
14.6962 -4.53295e-21 2.16529e-05
14.7419 -4.68101e-21 2.13844e-05
14.7877 -4.56268e-21 2.11195e-05
14.8336 -4.31934e-21 2.08581e-05
14.8796 -4.77254e-21 2.06001e-05
14.9257 -4.3206e-21 2.03455e-05
14.9719 -4.85697e-21 2.00942e-05
15.0182 -4.21516e-21 1.98462e-05
15.0647 -3.84606e-21 1.96015e-05
15.1112 -4.32288e-21 1.93599e-05
15.1579 -3.98489e-21 1.91214e-05
15.2047 -3.83463e-21 1.88861e-05
15.2516 -3.875e-21 1.86537e-05
15.2986 -3.72849e-21 1.84244e-05
15.3458 -3.43318e-21 1.8198e-05
15.393 -3.4815e-21 1.79744e-05
15.4404 -3.2782e-21 1.77537e-05
15.488 -2.93074e-21 1.75359e-05
15.5356 -2.83094e-21 1.73207e-05
15.5834 -3.31616e-21 1.71083e-05
15.6313 -2.57768e-21 1.68986e-05
15.6794 -2.93731e-21 1.66915e-05
15.7276 -2.74444e-21 1.6487e-05
15.7759 -2.98294e-21 1.6285e-05
15.8243 -3.03179e-21 1.60856e-05
15.873 -3.10298e-21 1.58886e-05
15.9217 -2.64481e-21 1.56941e-05
15.9706 -3.06638e-21 1.55019e-05
16.0197 -3.10818e-21 1.53122e-05
16.0689 -2.62222e-21 1.51247e-05
16.1182 -2.55361e-21 1.49396e-05
16.1677 -2.45492e-21 1.47567e-05
16.2174 -2.83937e-21 1.4576e-05
16.2672 -2.87023e-21 1.43975e-05
16.3172 -2.7259e-21 1.42212e-05
16.3674 -2.5336e-21 1.40469e-05
16.4177 -2.60306e-21 1.38748e-05
16.4682 -2.67929e-21 1.37047e-05
16.5189 -2.95235e-21 1.35367e-05
16.5697 -2.68139e-21 1.33706e-05
16.6208 -3.23787e-21 1.32065e-05
16.672 -2.71417e-21 1.30444e-05
16.7234 -2.795e-21 1.28841e-05
16.775 -2.75107e-21 1.27257e-05
16.8268 -2.7407e-21 1.25692e-05
16.8787 -2.48772e-21 1.24145e-05
16.9309 -2.41187e-21 1.22615e-05
16.9833 -2.29501e-21 1.21104e-05
17.0359 -2.09226e-21 1.19609e-05
17.0887 -2.06458e-21 1.18132e-05
17.1418 -2.1206e-21 1.16672e-05
17.195 -1.94495e-21 1.15228e-05
17.2485 -1.95177e-21 1.138e-05
17.3022 -1.79723e-21 1.12389e-05
17.3562 -2.07696e-21 1.10993e-05
17.4104 -1.89422e-21 1.09613e-05
17.4648 -1.9765e-21 1.08248e-05
17.5195 -2.12539e-21 1.06898e-05
17.5744 -2.10011e-21 1.05563e-05
17.6296 -2.15631e-21 1.04242e-05
17.6851 -2.22241e-21 1.02936e-05
17.7408 -2.36366e-21 1.01644e-05
17.7969 -2.38505e-21 1.00366e-05
17.8532 -2.50103e-21 9.9101e-06
17.9098 -2.54525e-21 9.78499e-06
17.9667 -2.71746e-21 9.66119e-06
18.0239 -2.50368e-21 9.5387e-06
18.0815 -2.69274e-21 9.41747e-06
18.1393 -2.59548e-21 9.2975e-06
18.1975 -2.62734e-21 9.17876e-06
18.256 -2.22092e-21 9.06123e-06
18.3149 -2.35643e-21 8.94488e-06
18.3742 -1.94815e-21 8.82971e-06
18.4338 -1.95697e-21 8.71567e-06
18.4938 -1.8438e-21 8.60276e-06
18.5542 -1.62915e-21 8.49095e-06
18.615 -1.41904e-21 8.38021e-06
18.6762 -1.30706e-21 8.27054e-06
18.7379 -1.17269e-21 8.1619e-06
18.8 -1.0984e-21 8.05427e-06
18.8625 -9.79666e-22 7.94764e-06
18.9255 -9.90044e-22 7.84197e-06
18.9891 -7.42338e-22 7.73725e-06
19.0531 -6.90107e-22 7.63346e-06
19.1177 -5.40325e-22 7.53057e-06
19.1828 -5.76525e-22 7.42855e-06
19.2484 -5.2089e-22 7.32739e-06
19.3147 -2.24539e-22 7.22706e-06
19.3816 -4.48403e-22 7.12754e-06
19.4491 -3.22319e-22 7.02879e-06
19.5173 -5.542e-22 6.9308e-06
19.5862 -5.40435e-22 6.83353e-06
19.6558 -8.17784e-22 6.73696e-06
19.7262 -9.10644e-22 6.64106e-06
19.7974 -1.00333e-21 6.54579e-06
19.8694 -1.2032e-21 6.45113e-06
19.9423 -1.23726e-21 6.35703e-06
20.0162 -1.27595e-21 6.26347e-06
20.091 -1.27301e-21 6.17041e-06
20.1669 -1.13102e-21 6.07779e-06
20.244 -9.78538e-22 5.98559e-06
20.3222 -8.58577e-22 5.89374e-06
20.4016 -8.60519e-22 5.80219e-06
20.4825 -7.89482e-22 5.71089e-06
20.5648 -6.69742e-22 5.61977e-06
20.6487 -5.11881e-22 5.52875e-06
20.7344 -3.38782e-22 5.43775e-06
20.8219 -1.11634e-22 5.34667e-06
20.9115 8.88445e-23 5.25539e-06
21.0034 3.2673e-22 5.16379e-06
21.0979 3.29412e-22 5.0717e-06
21.1952 3.67186e-22 4.97894e-06
21.2959 2.99106e-22 4.88525e-06
21.4004 1.53098e-22 4.79032e-06
21.5093 1.80734e-22 4.69376e-06
21.6237 -3.53787e-23 4.59499e-06
21.7448 -2.39381e-22 4.49324e-06
21.8747 -3.92232e-22 4.38728e-06
22.0165 -3.53788e-22 4.27505e-06
22.1768 -1.80231e-22 4.15253e-06
22.3723 -9.92517e-23 4.00899e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1Classic/vANODiaP_FRG.txt <==
-22.3723 -4.76865e-18 -2.12261e-05
-22.1768 1.17334e-19 -2.17198e-05
-22.0165 -1.26067e-18 -2.21448e-05
-21.8747 2.45839e-18 -2.25211e-05
-21.7448 1.19665e-19 -2.28414e-05
-21.6237 6.05685e-18 -2.31435e-05
-21.5093 -1.20975e-19 -2.3409e-05
-21.4004 8.91666e-19 -2.36526e-05
-21.2959 -4.31728e-18 -2.38774e-05
-21.1952 -8.59373e-18 -2.41009e-05
-21.0979 -1.26212e-17 -2.43074e-05
-21.0034 -1.92854e-17 -2.45207e-05
-20.9115 -1.98678e-17 -2.47206e-05
-20.8219 -2.05782e-17 -2.49226e-05
-20.7344 -2.22965e-17 -2.51138e-05
-20.6487 -1.78524e-17 -2.53081e-05
-20.5648 -2.03293e-17 -2.54933e-05
-20.4825 -1.87595e-17 -2.5683e-05
-20.4016 -1.27118e-17 -2.58655e-05
-20.3222 -4.35342e-18 -2.60537e-05
-20.244 2.95634e-18 -2.6236e-05
-20.1669 7.99969e-18 -2.6425e-05
-20.091 1.09224e-17 -2.66099e-05
-20.0162 1.23066e-17 -2.68027e-05
-19.9423 1.25261e-17 -2.69928e-05
-19.8694 1.60207e-17 -2.71919e-05
-19.7974 2.2607e-17 -2.73896e-05
-19.7262 2.01383e-17 -2.75975e-05
-19.6558 2.50644e-17 -2.78058e-05
-19.5862 2.22307e-17 -2.8025e-05
-19.5173 1.82651e-17 -2.82455e-05
-19.4491 1.19073e-17 -2.84774e-05
-19.3816 7.07079e-18 -2.87113e-05
-19.3147 3.14348e-18 -2.89576e-05
-19.2484 5.27219e-18 -2.9207e-05
-19.1828 4.612e-18 -2.94693e-05
-19.1177 3.40273e-18 -2.97355e-05
-19.0531 1.95751e-18 -3.00153e-05
-18.9891 -2.32952e-18 -3.02997e-05
-18.9255 -8.70774e-18 -3.05983e-05
-18.8625 -8.18504e-18 -3.09027e-05
-18.8 -9.6425e-18 -3.12222e-05
-18.7379 -1.03688e-17 -3.1548e-05
-18.6762 -9.98504e-18 -3.18887e-05
-18.615 -1.22544e-17 -3.22362e-05
-18.5542 -1.4819e-17 -3.26002e-05
-18.4938 -1.75407e-17 -3.2972e-05
-18.4338 -1.57627e-17 -3.336e-05
-18.3742 -1.17542e-17 -3.37558e-05
-18.3149 -1.11765e-17 -3.4168e-05
-18.256 -7.12664e-18 -3.45885e-05
-18.1975 -5.529e-18 -3.50261e-05
-18.1393 -4.73385e-18 -3.54725e-05
-18.0815 6.71576e-19 -3.59361e-05
-18.0239 -3.3686e-19 -3.6408e-05
-17.9667 -5.35864e-18 -3.68973e-05
-17.9098 -2.66362e-18 -3.73959e-05
-17.8532 -1.94332e-18 -3.79109e-05
-17.7969 1.4621e-19 -3.84349e-05
-17.7408 -2.44453e-19 -3.89762e-05
-17.6851 -7.84716e-19 -3.95252e-05
-17.6296 3.93593e-18 -4.00901e-05
-17.5744 5.28084e-18 -4.06653e-05
-17.5195 1.98034e-19 -4.12572e-05
-17.4648 3.67509e-18 -4.18559e-05
-17.4104 1.69384e-18 -4.24708e-05
-17.3562 3.19835e-18 -4.30945e-05
-17.3022 8.02081e-19 -4.37332e-05
-17.2485 -6.33606e-18 -4.43785e-05
-17.195 -1.00885e-18 -4.50385e-05
-17.1418 -4.85753e-18 -4.57053e-05
-17.0887 -6.59832e-18 -4.63849e-05
-17.0359 -8.96081e-18 -4.70691e-05
-16.9833 -6.23071e-18 -4.77661e-05
-16.9309 -9.63113e-18 -4.84657e-05
-16.8787 -1.08942e-17 -4.91754e-05
-16.8268 -9.69076e-18 -4.98875e-05
-16.775 -7.34221e-18 -5.06064e-05
-16.7234 -8.60963e-18 -5.13241e-05
-16.672 -1.50873e-17 -5.20489e-05
-16.6208 -6.26226e-18 -5.27677e-05
-16.5697 -1.43429e-17 -5.34877e-05
-16.5189 -1.59622e-17 -5.42018e-05
-16.4682 -5.47757e-18 -5.49123e-05
-16.4177 -1.75399e-17 -5.56108e-05
-16.3674 -1.47322e-17 -5.6304e-05
-16.3172 -1.5309e-17 -5.69801e-05
-16.2672 -1.43963e-17 -5.76432e-05
-16.2174 -1.98958e-17 -5.82847e-05
-16.1677 -1.58797e-17 -5.89096e-05
-16.1182 -1.85115e-17 -5.95047e-05
-16.0689 -2.41821e-17 -6.00733e-05
-16.0197 -2.27403e-17 -6.06083e-05
-15.9706 -2.46567e-17 -6.11111e-05
-15.9217 -2.1137e-17 -6.15674e-05
-15.873 -2.29505e-17 -6.19838e-05
-15.8243 -2.04996e-17 -6.23493e-05
-15.7759 -1.93531e-17 -6.26629e-05
-15.7276 -1.32358e-17 -6.2914e-05
-15.6794 -1.51573e-17 -6.31074e-05
-15.6313 -1.38722e-17 -6.32283e-05
-15.5834 -1.52507e-17 -6.32786e-05
-15.5356 -1.04961e-17 -6.32482e-05
-15.488 -1.19845e-17 -6.31393e-05
-15.4404 -9.9991e-18 -6.29349e-05
-15.393 -1.04807e-17 -6.26439e-05
-15.3458 -9.8347e-18 -6.22519e-05
-15.2986 -8.61771e-18 -6.17568e-05
-15.2516 -1.61512e-17 -6.11551e-05
-15.2047 -1.07246e-17 -6.04454e-05
-15.1579 -1.14444e-17 -5.96136e-05
-15.1112 -1.5268e-17 -5.86706e-05
-15.0647 -8.06063e-18 -5.76012e-05
-15.0182 -1.03957e-17 -5.6408e-05
-14.9719 -1.32086e-17 -5.50879e-05
-14.9257 -1.39469e-17 -5.36402e-05
-14.8796 -1.16584e-17 -5.20578e-05
-14.8336 -1.23963e-17 -5.035e-05
-14.7877 -1.23174e-17 -4.85063e-05
-14.7419 -1.02376e-17 -4.6534e-05
-14.6962 -9.32507e-18 -4.44278e-05
-14.6506 -9.8277e-18 -4.21988e-05
-14.6052 -9.14565e-18 -3.98357e-05
-14.5598 -1.44165e-17 -3.73525e-05
-14.5145 -6.21486e-18 -3.47458e-05
-14.4693 -9.47129e-18 -3.20219e-05
-14.4243 -1.13049e-17 -2.91813e-05
-14.3793 -1.03751e-17 -2.62361e-05
-14.3344 -1.56114e-17 -2.31797e-05
-14.2896 -6.91967e-18 -2.00293e-05
-14.2449 -1.83886e-17 -1.67823e-05
-14.2003 -1.63696e-17 -1.34467e-05
-14.1558 -9.06837e-18 -1.00293e-05
-14.1113 -1.84397e-17 -6.53827e-06
-14.067 -7.8924e-18 -2.97036e-06
-14.0227 -1.06389e-17 6.53455e-07
-13.9786 -8.81102e-18 4.34051e-06
-13.9345 -2.73881e-18 8.07655e-06
-13.8905 -8.61711e-18 1.18581e-05
-13.8466 -3.88373e-18 1.56796e-05
-13.8028 -3.89607e-18 1.95379e-05
-13.759 -2.26942e-18 2.34183e-05
-13.7153 -2.52961e-19 2.73313e-05
-13.6718 -5.70977e-18 3.12578e-05
-13.6283 6.49173e-18 3.52016e-05
-13.5848 1.91543e-18 3.91582e-05
-13.5415 2.8183e-18 4.31243e-05
-13.4982 1.02812e-17 4.70938e-05
-13.455 5.28603e-18 5.1077e-05
-13.4119 1.57797e-17 5.50544e-05
-13.3689 1.21973e-17 5.9049e-05
-13.3259 1.57514e-17 6.30434e-05
-13.283 1.8806e-17 6.70515e-05
-13.2402 1.55913e-17 7.10768e-05
-13.1974 2.33971e-17 7.51198e-05
-13.1547 2.07037e-17 7.92017e-05
-13.1121 2.06387e-17 8.33236e-05
-13.0696 2.22986e-17 8.75055e-05
-13.0271 2.37029e-17 9.17755e-05
-12.9847 2.33795e-17 9.61239e-05
-12.9424 2.06413e-17 0.000100605
-12.9001 2.23226e-17 0.000105163
-12.8579 1.78088e-17 0.000109778
-12.8158 2.03038e-17 0.000114345
-12.7737 9.50629e-18 0.000118639
-12.7317 9.26515e-18 0.00012255
-12.6898 1.06628e-17 0.000125962
-12.6479 4.38896e-18 0.000128945
-12.6061 7.15572e-18 0.000131772
-12.5643 3.31362e-18 0.000134452
-12.5226 6.92635e-18 0.000137294
-12.481 2.22382e-18 0.00014016
-12.4394 2.23126e-18 0.00014318
-12.3979 5.59681e-19 0.000146332
-12.3565 2.24624e-18 0.000149512
-12.3151 2.81723e-19 0.000152874
-12.2738 2.26137e-18 0.000156191
-12.2325 2.83626e-18 0.000159657
-12.1913 -5.69169e-19 0.000163099
-12.1501 7.42426e-18 0.000166591
-12.109 3.72473e-18 0.000170152
-12.068 8.04978e-18 0.000173651
-12.027 6.05791e-18 0.000177288
-11.986 1.04205e-17 0.000180805
-11.9452 1.45224e-17 0.000184453
-11.9043 1.25321e-17 0.00018801
-11.8636 1.87165e-17 0.000191609
-11.8228 1.02709e-17 0.000195222
-11.7822 1.44288e-17 0.000198758
-11.7415 1.21149e-17 0.000202396
-11.701 9.48829e-18 0.00020588
-11.6605 1.33893e-17 0.000209484
-11.62 5.37436e-18 0.000212937
-11.5796 1.25839e-17 0.000216441
-11.5392 8.7193e-18 0.000219884
-11.4989 1.68963e-17 0.000223248
-11.4587 1.09001e-17 0.000226674
-11.4184 1.45846e-17 0.000229898
-11.3783 1.92099e-17 0.000233252
-11.3381 1.59119e-17 0.000236356
-11.2981 2.18029e-17 0.00023957
-11.2581 2.15722e-17 0.000242583
-11.2181 2.99995e-17 0.000245591
-11.1781 2.62269e-17 0.000248533
-11.1383 3.55098e-17 0.000251318
-11.0984 2.93851e-17 0.000254165
-11.0586 4.12558e-17 0.000256744
-11.0189 3.40053e-17 0.000259443
-10.9792 3.71303e-17 0.000261851
-10.9395 3.93264e-17 0.000264338
-10.8999 2.8488e-17 0.000266618
-10.8603 3.92937e-17 0.000268841
-10.8208 2.34059e-17 0.000271025
-10.7813 3.9099e-17 0.000272989
-10.7418 2.74537e-17 0.00027506
-10.7024 4.19804e-17 0.000276809
-10.6631 3.00967e-17 0.00027872
-10.6238 3.72295e-17 0.000280309
-10.5845 3.58926e-17 0.000282016
-10.5452 3.43811e-17 0.000283496
-10.506 4.47466e-17 0.000284968
-10.4669 3.7456e-17 0.000286381
-10.4278 5.48975e-17 0.000287629
-10.3887 4.40832e-17 0.000288989
-10.3496 6.01726e-17 0.000290061
-10.3106 4.69406e-17 0.000291347
-10.2717 6.58648e-17 0.000292302
-10.2328 5.25532e-17 0.000293488
-10.1939 5.76887e-17 0.000294386
-10.155 5.5347e-17 0.000295448
-10.1162 5.76171e-17 0.00029635
-10.0774 6.04209e-17 0.000297276
-10.0387 4.8385e-17 0.000298229
-10 6.76542e-17 0.000299044
-9.96134 5.20695e-17 0.000300065
-9.92271 6.48595e-17 0.000300822
-9.88412 6.10761e-17 0.000301895
-9.84557 6.09629e-17 0.000302656
-9.80704 5.89029e-17 0.000303761
-9.76856 5.57609e-17 0.000304589
-9.73011 5.70509e-17 0.000305709
-9.69169 4.94015e-17 0.000306663
-9.65331 5.60672e-17 0.000307785
-9.61496 4.31202e-17 0.000308917
-9.57664 4.92704e-17 0.000310044
-9.53836 4.03747e-17 0.000311386
-9.50011 3.63375e-17 0.000312564
-9.46189 4.05177e-17 0.00031411
-9.42371 3.20301e-17 0.000315397
-9.38556 3.95534e-17 0.000317127
-9.34744 3.35905e-17 0.000318578
-9.30935 4.58401e-17 0.000320478
-9.2713 3.89182e-17 0.000322139
-9.23327 5.42966e-17 0.000324196
-9.19528 4.905e-17 0.000326112
-9.15732 6.09983e-17 0.000328309
-9.11939 6.37249e-17 0.000330522
-9.08149 8.08004e-17 0.00033285
-9.04362 8.8236e-17 0.000335393
-9.00578 8.80289e-17 0.00033788
-8.96797 1.10258e-16 0.000340745
-8.93019 9.65442e-17 0.000343427
-8.89244 1.35385e-16 0.000346598
-8.85471 1.14411e-16 0.000349504
-8.81702 1.51299e-16 0.000352964
-8.77936 1.2547e-16 0.000356121
-8.74172 1.60936e-16 0.000359833
-8.70412 1.43695e-16 0.000363266
-8.66654 1.76744e-16 0.000367196
-8.62899 1.56204e-16 0.000370928
-8.59146 1.71827e-16 0.000375036
-8.55397 1.69336e-16 0.000379088
-8.5165 1.7171e-16 0.000383321
-8.47906 1.74924e-16 0.000387705
-8.44165 1.55766e-16 0.000392035
-8.40426 1.81641e-16 0.000396732
-8.3669 1.54047e-16 0.000401145
-8.32956 1.76605e-16 0.00040609
-8.29226 1.53133e-16 0.000410572
-8.25497 1.83245e-16 0.000415678
-8.21772 1.47978e-16 0.000420197
-8.18049 1.82368e-16 0.000425383
-8.14328 1.53378e-16 0.000429888
-8.1061 1.66066e-16 0.000435055
-8.06895 1.53931e-16 0.00043948
-8.03182 1.54859e-16 0.000444488
-7.99471 1.57313e-16 0.000448765
-7.95763 1.35375e-16 0.000453461
-7.92058 1.44769e-16 0.000457496
-7.88355 1.07161e-16 0.000461712
-7.84654 1.44366e-16 0.000465362
-7.80955 7.77449e-17 0.000468909
-7.77259 1.34804e-16 0.000471975
-7.73566 5.06806e-17 0.000474647
-7.69874 1.13113e-16 0.0004769
-7.66185 1.2113e-17 0.000478431
-7.62498 6.42702e-17 0.000479613
-7.58814 -3.42915e-18 0.000479677
-7.55132 3.45736e-17 0.000479477
-7.51452 -4.27072e-17 0.00047771
-7.47774 -7.53951e-18 0.000475738
-7.44099 -3.0307e-17 0.000471749
-7.40425 -2.31945e-17 0.000467503
-7.36754 -5.4861e-17 0.000460857
-7.33085 -3.78613e-17 0.00045375
-7.29418 -2.4139e-17 0.000443964
-7.25754 -5.60511e-17 0.000433364
-7.22091 -4.32425e-17 0.000419897
-7.18431 -6.77296e-17 0.000405137
-7.14772 -3.2764e-18 0.000387364
-7.11116 -6.98899e-17 0.000367753
-7.07462 -8.82734e-18 0.000345013
-7.0381 -3.6232e-17 0.000319847
-7.00159 6.50373e-17 0.000291528
-6.96511 -3.49928e-17 0.000260141
-6.92865 7.29827e-17 0.000225682
-6.89221 1.87512e-17 0.000187513
-6.85579 1.17406e-16 0.000146424
-6.81938 8.90334e-18 0.000101071
-6.783 1.25827e-16 5.3018e-05
-6.74664 8.17655e-17 2.99778e-07
-6.71029 1.38565e-16 -5.47961e-05
-6.67397 9.37026e-17 -0.00011478
-6.63766 1.2244e-16 -0.00017668
-6.60137 1.69495e-16 -0.000243492
-6.5651 1.59069e-16 -0.000311606
-6.52885 1.43744e-16 -0.000384435
-6.49262 1.52696e-16 -0.00045779
-6.4564 1.74577e-16 -0.000535431
-6.42021 1.75358e-16 -0.000612699
-6.38403 1.40144e-16 -0.000693594
-6.34786 1.49961e-16 -0.000773148
-6.31172 1.80846e-16 -0.000855467
-6.27559 1.22732e-16 -0.000935482
-6.23949 1.60211e-16 -0.00101724
-6.20339 1.14094e-16 -0.00109582
-6.16732 1.67149e-16 -0.00117502
-6.13126 6.47205e-17 -0.00125038
-6.09522 1.4159e-16 -0.00132518
-6.05919 4.65231e-17 -0.00139571
-6.02319 9.96506e-17 -0.00146456
-5.9872 -1.24588e-17 -0.00152903
-5.95122 2.79102e-17 -0.00159077
-5.91526 -8.79787e-17 -0.00164833
-5.87932 -3.53697e-17 -0.00170224
-5.84339 -1.52146e-16 -0.00175247
-5.80748 -1.09961e-16 -0.00179831
-5.77158 -1.868e-16 -0.00184117
-5.7357 -1.33151e-16 -0.00187911
-5.69984 -1.70091e-16 -0.00191494
-5.66399 -1.58228e-16 -0.0019455
-5.62815 -1.19205e-16 -0.0019749
-5.59233 -1.68088e-16 -0.00199883
-5.55653 -5.01854e-17 -0.00202261
-5.52074 -1.95955e-16 -0.00204078
-5.48497 -1.19391e-17 -0.00205985
-5.4492 -2.41146e-16 -0.00207323
-5.41346 4.68653e-18 -0.0020885
-5.37773 -3.09632e-16 -0.00209803
-5.34201 -1.10003e-17 -0.00211039
-5.30631 -3.58547e-16 -0.00211696
-5.27062 -3.56696e-17 -0.00212721
-5.23494 -4.22253e-16 -0.0021316
-5.19928 -7.55293e-17 -0.00214044
-5.16363 -4.59412e-16 -0.00214333
-5.128 -1.33115e-16 -0.00215132
-5.09237 -5.25029e-16 -0.00215329
-5.05677 -1.89621e-16 -0.00216088
-5.02117 -5.60717e-16 -0.0021624
-4.98559 -2.48087e-16 -0.00216993
-4.95002 -5.96199e-16 -0.00217139
-4.91446 -3.23244e-16 -0.00217916
-4.87892 -6.07288e-16 -0.00218089
-4.84339 -4.15021e-16 -0.00218915
-4.80787 -5.91186e-16 -0.00219148
-4.77237 -5.39242e-16 -0.00220049
-4.73687 -5.78531e-16 -0.00220376
-4.70139 -6.32433e-16 -0.00221382
-4.66592 -6.25623e-16 -0.00221849
-4.63046 -6.84454e-16 -0.00222999
-4.59502 -6.28103e-16 -0.00223658
-4.55958 -7.02132e-16 -0.00225
-4.52416 -6.36311e-16 -0.00225917
-4.48875 -6.73407e-16 -0.00227512
-4.45335 -6.4896e-16 -0.00228761
-4.41797 -5.97813e-16 -0.00230675
-4.38259 -6.52116e-16 -0.00232338
-4.34722 -5.56863e-16 -0.00234638
-4.31187 -6.45713e-16 -0.00236791
-4.27653 -5.30575e-16 -0.00239536
-4.24119 -6.50338e-16 -0.00242245
-4.20587 -5.18453e-16 -0.00245473
-4.17056 -6.12687e-16 -0.00248781
-4.13526 -4.41729e-16 -0.002525
-4.09997 -5.84945e-16 -0.00256414
-4.06469 -4.07147e-16 -0.00260597
-4.02942 -5.62467e-16 -0.00265084
-3.99416 -4.569e-16 -0.00269661
-3.95891 -5.57149e-16 -0.0027464
-3.92367 -5.68121e-16 -0.00279498
-3.88844 -5.00328e-16 -0.00284841
-3.85322 -5.58025e-16 -0.00289819
-3.81801 -4.40041e-16 -0.00295346
-3.7828 -5.82169e-16 -0.00300234
-3.74761 -3.82114e-16 -0.00305712
-3.71243 -6.84791e-16 -0.00310242
-3.67726 -3.91076e-16 -0.00315378
-3.64209 -9.06873e-16 -0.00319215
-3.60694 -5.50918e-16 -0.00323645
-3.57179 -1.10758e-15 -0.00326368
-3.53665 -8.77012e-16 -0.0032965
-3.50152 -1.27447e-15 -0.00330734
-3.4664 -1.10497e-15 -0.00332325
-3.43129 -1.05245e-15 -0.00331117
-3.39619 -1.04302e-15 -0.00330342
-3.36109 -6.18568e-16 -0.0032605
-3.32601 -6.72491e-16 -0.0032205
-3.29093 -2.14144e-17 -0.00313717
-3.25586 -2.55644e-16 -0.00305417
-3.2208 2.61331e-16 -0.00291882
-3.18574 -7.16394e-17 -0.00277981
-3.1507 1.1872e-16 -0.0025783
-3.11566 2.06007e-17 -0.00236781
-3.08063 5.78593e-17 -0.00208305
-3.0456 -1.16765e-16 -0.00178301
-3.01059 -2.63039e-16 -0.00139483
-2.97558 -1.46913e-16 -0.000984322
-2.94058 -2.69007e-16 -0.00046958
-2.90558 2.62097e-16 7.52562e-05
-2.87059 -1.18142e-16 0.000742088
-2.83561 3.28517e-16 0.00144781
-2.80064 2.70679e-16 0.00229367
-2.76567 -2.17023e-16 0.0031881
-2.73071 -7.50247e-16 0.00423943
-2.69576 -6.35136e-16 0.00534859
-2.66081 -1.72311e-15 0.00662752
-2.62587 -1.38732e-15 0.00796987
-2.59094 -3.89268e-15 0.0094867
-2.55601 -1.57794e-15 0.0110632
-2.52109 -4.551e-15 0.0128034
-2.48617 -1.83089e-15 0.0145821
-2.45126 -5.0826e-15 0.0164872
-2.41636 -2.07763e-15 0.0183823
-2.38146 -2.88458e-15 0.0203294
-2.34657 -2.39299e-15 0.0221847
-2.31168 -1.41979e-15 0.0239782
-2.2768 -7.99629e-16 0.025572
-2.24192 7.96206e-16 0.0269692
-2.20705 2.09604e-15 0.0280605
-2.17219 5.04857e-15 0.0288417
-2.13733 2.08407e-15 0.0292553
-2.10247 7.92621e-15 0.029314
-2.06762 1.2715e-15 0.0290217
-2.03278 1.01893e-14 0.0284185
-1.99794 3.41225e-16 0.0275556
-1.9631 9.89174e-15 0.0264895
-1.92827 -9.51805e-16 0.0252904
-1.89345 1.03097e-14 0.024008
-1.85862 -1.72294e-15 0.0227076
-1.82381 8.31119e-15 0.0214165
-1.78899 -2.07896e-15 0.0201853
-1.75419 6.52084e-15 0.0190171
-1.71938 -8.47495e-17 0.0179486
-1.68458 4.47948e-15 0.0169654
-1.64979 1.08934e-15 0.0160945
-1.61499 4.05057e-15 0.0153121
-1.58021 2.25155e-15 0.0146393
-1.54542 3.65596e-15 0.0140492
-1.51064 1.69495e-15 0.0135591
-1.47586 3.74129e-15 0.0131426
-1.44109 1.51433e-15 0.012815
-1.40632 3.56364e-15 0.0125518
-1.37155 8.03141e-16 0.0123671
-1.33679 3.70488e-15 0.0122391
-1.30203 1.08984e-15 0.0121813
-1.26727 3.88348e-15 0.0121743
-1.23251 1.3188e-15 0.0122316
-1.19776 4.17256e-15 0.0123357
-1.16301 2.22841e-15 0.0125007
-1.12827 4.52951e-15 0.0127105
-1.09352 2.94904e-15 0.0129803
-1.05878 4.93817e-15 0.0132946
-1.02405 4.23667e-15 0.0136705
-0.989309 5.75839e-15 0.0140921
-0.954576 5.3664e-15 0.0145792
-0.919844 6.60438e-15 0.0151148
-0.885115 6.75768e-15 0.0157221
-0.850388 7.87205e-15 0.0163824
-0.815663 7.95197e-15 0.0171225
-0.78094 9.374e-15 0.0179214
-0.746219 9.55446e-15 0.0188105
-0.711499 1.16518e-14 0.0197647
-0.676781 1.05706e-14 0.0208214
-0.642065 1.41277e-14 0.0219494
-0.60735 1.09564e-14 0.0231931
-0.572637 1.7434e-14 0.0245125
-0.537925 9.3198e-15 0.0259602
-0.503214 2.18248e-14 0.0274832
-0.468504 6.27605e-15 0.0291434
-0.433796 2.92242e-14 0.0308694
-0.399089 9.47584e-16 0.032733
-0.364382 4.15707e-14 0.034637
-0.329676 -5.31452e-15 0.0366625
-0.294972 6.06094e-14 0.0386793
-0.260267 -1.45834e-14 0.0407738
-0.225564 8.28433e-14 0.042776
-0.190861 -2.11772e-14 0.0447771
-0.156158 1.00601e-13 0.0465561
-0.121456 -2.60803e-14 0.0482043
-0.0867541 9.94195e-14 0.0494708
-0.0520524 -1.9596e-14 0.0504404
-0.0173508 1.36172e-13 0.0508138
0.0173508 1.36172e-13 0.0508138
0.0520524 -1.9596e-14 0.0504404
0.0867541 9.94195e-14 0.0494708
0.121456 -2.60803e-14 0.0482043
0.156158 1.00601e-13 0.0465561
0.190861 -2.11772e-14 0.0447771
0.225564 8.28433e-14 0.042776
0.260267 -1.45834e-14 0.0407738
0.294972 6.06094e-14 0.0386793
0.329676 -5.31452e-15 0.0366625
0.364382 4.15707e-14 0.034637
0.399089 9.47584e-16 0.032733
0.433796 2.92242e-14 0.0308694
0.468504 6.27605e-15 0.0291434
0.503214 2.18248e-14 0.0274832
0.537925 9.3198e-15 0.0259602
0.572637 1.7434e-14 0.0245125
0.60735 1.09564e-14 0.0231931
0.642065 1.41277e-14 0.0219494
0.676781 1.05706e-14 0.0208214
0.711499 1.16518e-14 0.0197647
0.746219 9.55446e-15 0.0188105
0.78094 9.374e-15 0.0179214
0.815663 7.95197e-15 0.0171225
0.850388 7.87205e-15 0.0163824
0.885115 6.75768e-15 0.0157221
0.919844 6.60438e-15 0.0151148
0.954576 5.3664e-15 0.0145792
0.989309 5.75839e-15 0.0140921
1.02405 4.23667e-15 0.0136705
1.05878 4.93817e-15 0.0132946
1.09352 2.94904e-15 0.0129803
1.12827 4.52951e-15 0.0127105
1.16301 2.22841e-15 0.0125007
1.19776 4.17256e-15 0.0123357
1.23251 1.3188e-15 0.0122316
1.26727 3.88348e-15 0.0121743
1.30203 1.08984e-15 0.0121813
1.33679 3.70488e-15 0.0122391
1.37155 8.03141e-16 0.0123671
1.40632 3.56364e-15 0.0125518
1.44109 1.51433e-15 0.012815
1.47586 3.74129e-15 0.0131426
1.51064 1.69495e-15 0.0135591
1.54542 3.65596e-15 0.0140492
1.58021 2.25155e-15 0.0146393
1.61499 4.05057e-15 0.0153121
1.64979 1.08934e-15 0.0160945
1.68458 4.47948e-15 0.0169654
1.71938 -8.47495e-17 0.0179486
1.75419 6.52084e-15 0.0190171
1.78899 -2.07896e-15 0.0201853
1.82381 8.31119e-15 0.0214165
1.85862 -1.72294e-15 0.0227076
1.89345 1.03097e-14 0.024008
1.92827 -9.51805e-16 0.0252904
1.9631 9.89174e-15 0.0264895
1.99794 3.41225e-16 0.0275556
2.03278 1.01893e-14 0.0284185
2.06762 1.2715e-15 0.0290217
2.10247 7.92621e-15 0.029314
2.13733 2.08407e-15 0.0292553
2.17219 5.04857e-15 0.0288417
2.20705 2.09604e-15 0.0280605
2.24192 7.96206e-16 0.0269692
2.2768 -7.99629e-16 0.025572
2.31168 -1.41979e-15 0.0239782
2.34657 -2.39299e-15 0.0221847
2.38146 -2.88458e-15 0.0203294
2.41636 -2.07763e-15 0.0183823
2.45126 -5.0826e-15 0.0164872
2.48617 -1.83089e-15 0.0145821
2.52109 -4.551e-15 0.0128034
2.55601 -1.57794e-15 0.0110632
2.59094 -3.89268e-15 0.0094867
2.62587 -1.38732e-15 0.00796987
2.66081 -1.72311e-15 0.00662752
2.69576 -6.35136e-16 0.00534859
2.73071 -7.50247e-16 0.00423943
2.76567 -2.17023e-16 0.0031881
2.80064 2.70679e-16 0.00229367
2.83561 3.28517e-16 0.00144781
2.87059 -1.18142e-16 0.000742088
2.90558 2.62097e-16 7.52562e-05
2.94058 -2.69007e-16 -0.00046958
2.97558 -1.46913e-16 -0.000984322
3.01059 -2.63039e-16 -0.00139483
3.0456 -1.16765e-16 -0.00178301
3.08063 5.78593e-17 -0.00208305
3.11566 2.06007e-17 -0.00236781
3.1507 1.1872e-16 -0.0025783
3.18574 -7.16394e-17 -0.00277981
3.2208 2.61331e-16 -0.00291882
3.25586 -2.55644e-16 -0.00305417
3.29093 -2.14144e-17 -0.00313717
3.32601 -6.72491e-16 -0.0032205
3.36109 -6.18568e-16 -0.0032605
3.39619 -1.04302e-15 -0.00330342
3.43129 -1.05245e-15 -0.00331117
3.4664 -1.10497e-15 -0.00332325
3.50152 -1.27447e-15 -0.00330734
3.53665 -8.77012e-16 -0.0032965
3.57179 -1.10758e-15 -0.00326368
3.60694 -5.50918e-16 -0.00323645
3.64209 -9.06873e-16 -0.00319215
3.67726 -3.91076e-16 -0.00315378
3.71243 -6.84791e-16 -0.00310242
3.74761 -3.82114e-16 -0.00305712
3.7828 -5.82169e-16 -0.00300234
3.81801 -4.40041e-16 -0.00295346
3.85322 -5.58025e-16 -0.00289819
3.88844 -5.00328e-16 -0.00284841
3.92367 -5.68121e-16 -0.00279498
3.95891 -5.57149e-16 -0.0027464
3.99416 -4.569e-16 -0.00269661
4.02942 -5.62467e-16 -0.00265084
4.06469 -4.07147e-16 -0.00260597
4.09997 -5.84945e-16 -0.00256414
4.13526 -4.41729e-16 -0.002525
4.17056 -6.12687e-16 -0.00248781
4.20587 -5.18453e-16 -0.00245473
4.24119 -6.50338e-16 -0.00242245
4.27653 -5.30575e-16 -0.00239536
4.31187 -6.45713e-16 -0.00236791
4.34722 -5.56863e-16 -0.00234638
4.38259 -6.52116e-16 -0.00232338
4.41797 -5.97813e-16 -0.00230675
4.45335 -6.4896e-16 -0.00228761
4.48875 -6.73407e-16 -0.00227512
4.52416 -6.36311e-16 -0.00225917
4.55958 -7.02132e-16 -0.00225
4.59502 -6.28103e-16 -0.00223658
4.63046 -6.84454e-16 -0.00222999
4.66592 -6.25623e-16 -0.00221849
4.70139 -6.32433e-16 -0.00221382
4.73687 -5.78531e-16 -0.00220376
4.77237 -5.39242e-16 -0.00220049
4.80787 -5.91186e-16 -0.00219148
4.84339 -4.15021e-16 -0.00218915
4.87892 -6.07288e-16 -0.00218089
4.91446 -3.23244e-16 -0.00217916
4.95002 -5.96199e-16 -0.00217139
4.98559 -2.48087e-16 -0.00216993
5.02117 -5.60717e-16 -0.0021624
5.05677 -1.89621e-16 -0.00216088
5.09237 -5.25029e-16 -0.00215329
5.128 -1.33115e-16 -0.00215132
5.16363 -4.59412e-16 -0.00214333
5.19928 -7.55293e-17 -0.00214044
5.23494 -4.22253e-16 -0.0021316
5.27062 -3.56696e-17 -0.00212721
5.30631 -3.58547e-16 -0.00211696
5.34201 -1.10003e-17 -0.00211039
5.37773 -3.09632e-16 -0.00209803
5.41346 4.68653e-18 -0.0020885
5.4492 -2.41146e-16 -0.00207323
5.48497 -1.19391e-17 -0.00205985
5.52074 -1.95955e-16 -0.00204078
5.55653 -5.01854e-17 -0.00202261
5.59233 -1.68088e-16 -0.00199883
5.62815 -1.19205e-16 -0.0019749
5.66399 -1.58228e-16 -0.0019455
5.69984 -1.70091e-16 -0.00191494
5.7357 -1.33151e-16 -0.00187911
5.77158 -1.868e-16 -0.00184117
5.80748 -1.09961e-16 -0.00179831
5.84339 -1.52146e-16 -0.00175247
5.87932 -3.53697e-17 -0.00170224
5.91526 -8.79787e-17 -0.00164833
5.95122 2.79102e-17 -0.00159077
5.9872 -1.24588e-17 -0.00152903
6.02319 9.96506e-17 -0.00146456
6.05919 4.65231e-17 -0.00139571
6.09522 1.4159e-16 -0.00132518
6.13126 6.47205e-17 -0.00125038
6.16732 1.67149e-16 -0.00117502
6.20339 1.14094e-16 -0.00109582
6.23949 1.60211e-16 -0.00101724
6.27559 1.22732e-16 -0.000935482
6.31172 1.80846e-16 -0.000855467
6.34786 1.49961e-16 -0.000773148
6.38403 1.40144e-16 -0.000693594
6.42021 1.75358e-16 -0.000612699
6.4564 1.74577e-16 -0.000535431
6.49262 1.52696e-16 -0.00045779
6.52885 1.43744e-16 -0.000384435
6.5651 1.59069e-16 -0.000311606
6.60137 1.69495e-16 -0.000243492
6.63766 1.2244e-16 -0.00017668
6.67397 9.37026e-17 -0.00011478
6.71029 1.38565e-16 -5.47961e-05
6.74664 8.17655e-17 2.99778e-07
6.783 1.25827e-16 5.3018e-05
6.81938 8.90334e-18 0.000101071
6.85579 1.17406e-16 0.000146424
6.89221 1.87512e-17 0.000187513
6.92865 7.29827e-17 0.000225682
6.96511 -3.49928e-17 0.000260141
7.00159 6.50373e-17 0.000291528
7.0381 -3.6232e-17 0.000319847
7.07462 -8.82734e-18 0.000345013
7.11116 -6.98899e-17 0.000367753
7.14772 -3.2764e-18 0.000387364
7.18431 -6.77296e-17 0.000405137
7.22091 -4.32425e-17 0.000419897
7.25754 -5.60511e-17 0.000433364
7.29418 -2.4139e-17 0.000443964
7.33085 -3.78613e-17 0.00045375
7.36754 -5.4861e-17 0.000460857
7.40425 -2.31945e-17 0.000467503
7.44099 -3.0307e-17 0.000471749
7.47774 -7.53951e-18 0.000475738
7.51452 -4.27072e-17 0.00047771
7.55132 3.45736e-17 0.000479477
7.58814 -3.42915e-18 0.000479677
7.62498 6.42702e-17 0.000479613
7.66185 1.2113e-17 0.000478431
7.69874 1.13113e-16 0.0004769
7.73566 5.06806e-17 0.000474647
7.77259 1.34804e-16 0.000471975
7.80955 7.77449e-17 0.000468909
7.84654 1.44366e-16 0.000465362
7.88355 1.07161e-16 0.000461712
7.92058 1.44769e-16 0.000457496
7.95763 1.35375e-16 0.000453461
7.99471 1.57313e-16 0.000448765
8.03182 1.54859e-16 0.000444488
8.06895 1.53931e-16 0.00043948
8.1061 1.66066e-16 0.000435055
8.14328 1.53378e-16 0.000429888
8.18049 1.82368e-16 0.000425383
8.21772 1.47978e-16 0.000420197
8.25497 1.83245e-16 0.000415678
8.29226 1.53133e-16 0.000410572
8.32956 1.76605e-16 0.00040609
8.3669 1.54047e-16 0.000401145
8.40426 1.81641e-16 0.000396732
8.44165 1.55766e-16 0.000392035
8.47906 1.74924e-16 0.000387705
8.5165 1.7171e-16 0.000383321
8.55397 1.69336e-16 0.000379088
8.59146 1.71827e-16 0.000375036
8.62899 1.56204e-16 0.000370928
8.66654 1.76744e-16 0.000367196
8.70412 1.43695e-16 0.000363266
8.74172 1.60936e-16 0.000359833
8.77936 1.2547e-16 0.000356121
8.81702 1.51299e-16 0.000352964
8.85471 1.14411e-16 0.000349504
8.89244 1.35385e-16 0.000346598
8.93019 9.65442e-17 0.000343427
8.96797 1.10258e-16 0.000340745
9.00578 8.80289e-17 0.00033788
9.04362 8.8236e-17 0.000335393
9.08149 8.08004e-17 0.00033285
9.11939 6.37249e-17 0.000330522
9.15732 6.09983e-17 0.000328309
9.19528 4.905e-17 0.000326112
9.23327 5.42966e-17 0.000324196
9.2713 3.89182e-17 0.000322139
9.30935 4.58401e-17 0.000320478
9.34744 3.35905e-17 0.000318578
9.38556 3.95534e-17 0.000317127
9.42371 3.20301e-17 0.000315397
9.46189 4.05177e-17 0.00031411
9.50011 3.63375e-17 0.000312564
9.53836 4.03747e-17 0.000311386
9.57664 4.92704e-17 0.000310044
9.61496 4.31202e-17 0.000308917
9.65331 5.60672e-17 0.000307785
9.69169 4.94015e-17 0.000306663
9.73011 5.70509e-17 0.000305709
9.76856 5.57609e-17 0.000304589
9.80704 5.89029e-17 0.000303761
9.84557 6.09629e-17 0.000302656
9.88412 6.10761e-17 0.000301895
9.92271 6.48595e-17 0.000300822
9.96134 5.20695e-17 0.000300065
10 6.76542e-17 0.000299044
10.0387 4.8385e-17 0.000298229
10.0774 6.04209e-17 0.000297276
10.1162 5.76171e-17 0.00029635
10.155 5.5347e-17 0.000295448
10.1939 5.76887e-17 0.000294386
10.2328 5.25532e-17 0.000293488
10.2717 6.58648e-17 0.000292302
10.3106 4.69406e-17 0.000291347
10.3496 6.01726e-17 0.000290061
10.3887 4.40832e-17 0.000288989
10.4278 5.48975e-17 0.000287629
10.4669 3.7456e-17 0.000286381
10.506 4.47466e-17 0.000284968
10.5452 3.43811e-17 0.000283496
10.5845 3.58926e-17 0.000282016
10.6238 3.72295e-17 0.000280309
10.6631 3.00967e-17 0.00027872
10.7024 4.19804e-17 0.000276809
10.7418 2.74537e-17 0.00027506
10.7813 3.9099e-17 0.000272989
10.8208 2.34059e-17 0.000271025
10.8603 3.92937e-17 0.000268841
10.8999 2.8488e-17 0.000266618
10.9395 3.93264e-17 0.000264338
10.9792 3.71303e-17 0.000261851
11.0189 3.40053e-17 0.000259443
11.0586 4.12558e-17 0.000256744
11.0984 2.93851e-17 0.000254165
11.1383 3.55098e-17 0.000251318
11.1781 2.62269e-17 0.000248533
11.2181 2.99995e-17 0.000245591
11.2581 2.15722e-17 0.000242583
11.2981 2.18029e-17 0.00023957
11.3381 1.59119e-17 0.000236356
11.3783 1.92099e-17 0.000233252
11.4184 1.45846e-17 0.000229898
11.4587 1.09001e-17 0.000226674
11.4989 1.68963e-17 0.000223248
11.5392 8.7193e-18 0.000219884
11.5796 1.25839e-17 0.000216441
11.62 5.37436e-18 0.000212937
11.6605 1.33893e-17 0.000209484
11.701 9.48829e-18 0.00020588
11.7415 1.21149e-17 0.000202396
11.7822 1.44288e-17 0.000198758
11.8228 1.02709e-17 0.000195222
11.8636 1.87165e-17 0.000191609
11.9043 1.25321e-17 0.00018801
11.9452 1.45224e-17 0.000184453
11.986 1.04205e-17 0.000180805
12.027 6.05791e-18 0.000177288
12.068 8.04978e-18 0.000173651
12.109 3.72473e-18 0.000170152
12.1501 7.42426e-18 0.000166591
12.1913 -5.69169e-19 0.000163099
12.2325 2.83626e-18 0.000159657
12.2738 2.26137e-18 0.000156191
12.3151 2.81723e-19 0.000152874
12.3565 2.24624e-18 0.000149512
12.3979 5.59681e-19 0.000146332
12.4394 2.23126e-18 0.00014318
12.481 2.22382e-18 0.00014016
12.5226 6.92635e-18 0.000137294
12.5643 3.31362e-18 0.000134452
12.6061 7.15572e-18 0.000131772
12.6479 4.38896e-18 0.000128945
12.6898 1.06628e-17 0.000125962
12.7317 9.26515e-18 0.00012255
12.7737 9.50629e-18 0.000118639
12.8158 2.03038e-17 0.000114345
12.8579 1.78088e-17 0.000109778
12.9001 2.23226e-17 0.000105163
12.9424 2.06413e-17 0.000100605
12.9847 2.33795e-17 9.61239e-05
13.0271 2.37029e-17 9.17755e-05
13.0696 2.22986e-17 8.75055e-05
13.1121 2.06387e-17 8.33236e-05
13.1547 2.07037e-17 7.92017e-05
13.1974 2.33971e-17 7.51198e-05
13.2402 1.55913e-17 7.10768e-05
13.283 1.8806e-17 6.70515e-05
13.3259 1.57514e-17 6.30434e-05
13.3689 1.21973e-17 5.9049e-05
13.4119 1.57797e-17 5.50544e-05
13.455 5.28603e-18 5.1077e-05
13.4982 1.02812e-17 4.70938e-05
13.5415 2.8183e-18 4.31243e-05
13.5848 1.91543e-18 3.91582e-05
13.6283 6.49173e-18 3.52016e-05
13.6718 -5.70977e-18 3.12578e-05
13.7153 -2.52961e-19 2.73313e-05
13.759 -2.26942e-18 2.34183e-05
13.8028 -3.89607e-18 1.95379e-05
13.8466 -3.88373e-18 1.56796e-05
13.8905 -8.61711e-18 1.18581e-05
13.9345 -2.73881e-18 8.07655e-06
13.9786 -8.81102e-18 4.34051e-06
14.0227 -1.06389e-17 6.53455e-07
14.067 -7.8924e-18 -2.97036e-06
14.1113 -1.84397e-17 -6.53827e-06
14.1558 -9.06837e-18 -1.00293e-05
14.2003 -1.63696e-17 -1.34467e-05
14.2449 -1.83886e-17 -1.67823e-05
14.2896 -6.91967e-18 -2.00293e-05
14.3344 -1.56114e-17 -2.31797e-05
14.3793 -1.03751e-17 -2.62361e-05
14.4243 -1.13049e-17 -2.91813e-05
14.4693 -9.47129e-18 -3.20219e-05
14.5145 -6.21486e-18 -3.47458e-05
14.5598 -1.44165e-17 -3.73525e-05
14.6052 -9.14565e-18 -3.98357e-05
14.6506 -9.8277e-18 -4.21988e-05
14.6962 -9.32507e-18 -4.44278e-05
14.7419 -1.02376e-17 -4.6534e-05
14.7877 -1.23174e-17 -4.85063e-05
14.8336 -1.23963e-17 -5.035e-05
14.8796 -1.16584e-17 -5.20578e-05
14.9257 -1.39469e-17 -5.36402e-05
14.9719 -1.32086e-17 -5.50879e-05
15.0182 -1.03957e-17 -5.6408e-05
15.0647 -8.06063e-18 -5.76012e-05
15.1112 -1.5268e-17 -5.86706e-05
15.1579 -1.14444e-17 -5.96136e-05
15.2047 -1.07246e-17 -6.04454e-05
15.2516 -1.61512e-17 -6.11551e-05
15.2986 -8.61771e-18 -6.17568e-05
15.3458 -9.8347e-18 -6.22519e-05
15.393 -1.04807e-17 -6.26439e-05
15.4404 -9.9991e-18 -6.29349e-05
15.488 -1.19845e-17 -6.31393e-05
15.5356 -1.04961e-17 -6.32482e-05
15.5834 -1.52507e-17 -6.32786e-05
15.6313 -1.38722e-17 -6.32283e-05
15.6794 -1.51573e-17 -6.31074e-05
15.7276 -1.32358e-17 -6.2914e-05
15.7759 -1.93531e-17 -6.26629e-05
15.8243 -2.04996e-17 -6.23493e-05
15.873 -2.29505e-17 -6.19838e-05
15.9217 -2.1137e-17 -6.15674e-05
15.9706 -2.46567e-17 -6.11111e-05
16.0197 -2.27403e-17 -6.06083e-05
16.0689 -2.41821e-17 -6.00733e-05
16.1182 -1.85115e-17 -5.95047e-05
16.1677 -1.58797e-17 -5.89096e-05
16.2174 -1.98958e-17 -5.82847e-05
16.2672 -1.43963e-17 -5.76432e-05
16.3172 -1.5309e-17 -5.69801e-05
16.3674 -1.47322e-17 -5.6304e-05
16.4177 -1.75399e-17 -5.56108e-05
16.4682 -5.47757e-18 -5.49123e-05
16.5189 -1.59622e-17 -5.42018e-05
16.5697 -1.43429e-17 -5.34877e-05
16.6208 -6.26226e-18 -5.27677e-05
16.672 -1.50873e-17 -5.20489e-05
16.7234 -8.60963e-18 -5.13241e-05
16.775 -7.34221e-18 -5.06064e-05
16.8268 -9.69076e-18 -4.98875e-05
16.8787 -1.08942e-17 -4.91754e-05
16.9309 -9.63113e-18 -4.84657e-05
16.9833 -6.23071e-18 -4.77661e-05
17.0359 -8.96081e-18 -4.70691e-05
17.0887 -6.59832e-18 -4.63849e-05
17.1418 -4.85753e-18 -4.57053e-05
17.195 -1.00885e-18 -4.50385e-05
17.2485 -6.33606e-18 -4.43785e-05
17.3022 8.02081e-19 -4.37332e-05
17.3562 3.19835e-18 -4.30945e-05
17.4104 1.69384e-18 -4.24708e-05
17.4648 3.67509e-18 -4.18559e-05
17.5195 1.98034e-19 -4.12572e-05
17.5744 5.28084e-18 -4.06653e-05
17.6296 3.93593e-18 -4.00901e-05
17.6851 -7.84716e-19 -3.95252e-05
17.7408 -2.44453e-19 -3.89762e-05
17.7969 1.4621e-19 -3.84349e-05
17.8532 -1.94332e-18 -3.79109e-05
17.9098 -2.66362e-18 -3.73959e-05
17.9667 -5.35864e-18 -3.68973e-05
18.0239 -3.3686e-19 -3.6408e-05
18.0815 6.71576e-19 -3.59361e-05
18.1393 -4.73385e-18 -3.54725e-05
18.1975 -5.529e-18 -3.50261e-05
18.256 -7.12664e-18 -3.45885e-05
18.3149 -1.11765e-17 -3.4168e-05
18.3742 -1.17542e-17 -3.37558e-05
18.4338 -1.57627e-17 -3.336e-05
18.4938 -1.75407e-17 -3.2972e-05
18.5542 -1.4819e-17 -3.26002e-05
18.615 -1.22544e-17 -3.22362e-05
18.6762 -9.98504e-18 -3.18887e-05
18.7379 -1.03688e-17 -3.1548e-05
18.8 -9.6425e-18 -3.12222e-05
18.8625 -8.18504e-18 -3.09027e-05
18.9255 -8.70774e-18 -3.05983e-05
18.9891 -2.32952e-18 -3.02997e-05
19.0531 1.95751e-18 -3.00153e-05
19.1177 3.40273e-18 -2.97355e-05
19.1828 4.612e-18 -2.94693e-05
19.2484 5.27219e-18 -2.9207e-05
19.3147 3.14348e-18 -2.89576e-05
19.3816 7.07079e-18 -2.87113e-05
19.4491 1.19073e-17 -2.84774e-05
19.5173 1.82651e-17 -2.82455e-05
19.5862 2.22307e-17 -2.8025e-05
19.6558 2.50644e-17 -2.78058e-05
19.7262 2.01383e-17 -2.75975e-05
19.7974 2.2607e-17 -2.73896e-05
19.8694 1.60207e-17 -2.71919e-05
19.9423 1.25261e-17 -2.69928e-05
20.0162 1.23066e-17 -2.68027e-05
20.091 1.09224e-17 -2.66099e-05
20.1669 7.99969e-18 -2.6425e-05
20.244 2.95634e-18 -2.6236e-05
20.3222 -4.35342e-18 -2.60537e-05
20.4016 -1.27118e-17 -2.58655e-05
20.4825 -1.87595e-17 -2.5683e-05
20.5648 -2.03293e-17 -2.54933e-05
20.6487 -1.78524e-17 -2.53081e-05
20.7344 -2.22965e-17 -2.51138e-05
20.8219 -2.05782e-17 -2.49226e-05
20.9115 -1.98678e-17 -2.47206e-05
21.0034 -1.92854e-17 -2.45207e-05
21.0979 -1.26212e-17 -2.43074e-05
21.1952 -8.59373e-18 -2.41009e-05
21.2959 -4.31728e-18 -2.38774e-05
21.4004 8.91666e-19 -2.36526e-05
21.5093 -1.20975e-19 -2.3409e-05
21.6237 6.05685e-18 -2.31435e-05
21.7448 1.19665e-19 -2.28414e-05
21.8747 2.45839e-18 -2.25211e-05
22.0165 -1.26067e-18 -2.21448e-05
22.1768 1.17334e-19 -2.17198e-05
22.3723 -4.76865e-18 -2.12261e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1Classic/vANOOffP_FRG.txt <==
-22.3723 -4.5748e-18 -2.12431e-05
-22.1768 2.34667e-19 -2.17306e-05
-22.0165 -1.10309e-18 -2.21606e-05
-21.8747 2.57734e-18 -2.2533e-05
-21.7448 2.39329e-19 -2.2857e-05
-21.6237 6.17719e-18 -2.31561e-05
-21.5093 4.03249e-20 -2.34246e-05
-21.4004 9.72726e-19 -2.36656e-05
-21.2959 -4.15437e-18 -2.38931e-05
-21.1952 -8.47096e-18 -2.41144e-05
-21.0979 -1.24567e-17 -2.43233e-05
-21.0034 -1.91615e-17 -2.45346e-05
-20.9115 -1.96605e-17 -2.47368e-05
-20.8219 -2.04532e-17 -2.49369e-05
-20.7344 -2.21292e-17 -2.51303e-05
-20.6487 -1.77264e-17 -2.53229e-05
-20.5648 -2.02028e-17 -2.55101e-05
-20.4825 -1.86325e-17 -2.56982e-05
-20.4016 -1.25417e-17 -2.58827e-05
-20.3222 -4.1827e-18 -2.60693e-05
-20.244 3.12772e-18 -2.62536e-05
-20.1669 8.17173e-18 -2.64411e-05
-20.091 1.10951e-17 -2.66279e-05
-20.0162 1.24799e-17 -2.68192e-05
-19.9423 1.27001e-17 -2.70112e-05
-19.8694 1.6239e-17 -2.72089e-05
-19.7974 2.27822e-17 -2.74085e-05
-19.7262 2.03142e-17 -2.76151e-05
-19.6558 2.52409e-17 -2.78251e-05
-19.5862 2.24079e-17 -2.80431e-05
-19.5173 1.84429e-17 -2.82653e-05
-19.4491 1.21302e-17 -2.8496e-05
-19.3816 7.20505e-18 -2.87316e-05
-19.3147 3.2782e-18 -2.89767e-05
-19.2484 5.45243e-18 -2.92279e-05
-19.1828 4.79286e-18 -2.94891e-05
-19.1177 3.5842e-18 -2.9757e-05
-19.0531 2.1396e-18 -3.00357e-05
-18.9891 -2.14681e-18 -3.03217e-05
-18.9255 -8.57025e-18 -3.06194e-05
-18.8625 -8.00111e-18 -3.09254e-05
-18.8 -9.45796e-18 -3.12439e-05
-18.7379 -1.01836e-17 -3.15714e-05
-18.6762 -9.75283e-18 -3.19111e-05
-18.615 -1.20681e-17 -3.22603e-05
-18.5542 -1.46787e-17 -3.26234e-05
-18.4938 -1.73531e-17 -3.29969e-05
-18.4338 -1.55745e-17 -3.3384e-05
-18.3742 -1.15181e-17 -3.37815e-05
-18.3149 -1.09871e-17 -3.41929e-05
-18.256 -6.88909e-18 -3.46151e-05
-18.1975 -5.33834e-18 -3.50519e-05
-18.1393 -4.49477e-18 -3.55e-05
-18.0815 9.11424e-19 -3.59628e-05
-18.0239 -9.62456e-20 -3.64364e-05
-17.9667 -5.16554e-18 -3.6925e-05
-17.9098 -2.42147e-18 -3.74253e-05
-17.8532 -1.74899e-18 -3.79397e-05
-17.7969 4.38631e-19 -3.84654e-05
-17.7408 -4.88907e-20 -3.90061e-05
-17.6851 -5.88537e-19 -3.95568e-05
-17.6296 4.13272e-18 -4.01211e-05
-17.5744 5.52761e-18 -4.06982e-05
-17.5195 4.45576e-19 -4.12895e-05
-17.4648 3.97307e-18 -4.18901e-05
-17.4104 1.94293e-18 -4.25044e-05
-17.3562 3.44822e-18 -4.31301e-05
-17.3022 1.0026e-18 -4.37683e-05
-17.2485 -6.08462e-18 -4.44155e-05
-17.195 -7.56638e-19 -4.50751e-05
-17.1418 -4.55393e-18 -4.57439e-05
-17.0887 -6.39529e-18 -4.64231e-05
-17.0359 -8.5535e-18 -4.71093e-05
-16.9833 -5.92428e-18 -4.7806e-05
-16.9309 -9.42621e-18 -4.85076e-05
-16.8787 -1.06887e-17 -4.92171e-05
-16.8268 -9.38148e-18 -4.99313e-05
-16.775 -7.03198e-18 -5.06501e-05
-16.7234 -8.29844e-18 -5.13699e-05
-16.672 -1.47751e-17 -5.20946e-05
-16.6208 -5.94914e-18 -5.28156e-05
-16.5697 -1.40288e-17 -5.35355e-05
-16.5189 -1.56472e-17 -5.42519e-05
-16.4682 -5.16155e-18 -5.49623e-05
-16.4177 -1.73285e-17 -5.56631e-05
-16.3674 -1.47322e-17 -5.63564e-05
-16.3172 -1.52027e-17 -5.70347e-05
-16.2672 -1.43963e-17 -5.76981e-05
-16.2174 -2.01098e-17 -5.8342e-05
-16.1677 -1.5987e-17 -5.89673e-05
-16.1182 -1.86191e-17 -5.95652e-05
-16.0689 -2.41821e-17 -6.01345e-05
-16.0197 -2.2632e-17 -6.06725e-05
-15.9706 -2.44395e-17 -6.11763e-05
-15.9217 -2.08101e-17 -6.16357e-05
-15.873 -2.25133e-17 -6.20532e-05
-15.8243 -2.00611e-17 -6.2422e-05
-15.7759 -1.90232e-17 -6.27366e-05
-15.7276 -1.29049e-17 -6.29912e-05
-15.6794 -1.4936e-17 -6.3186e-05
-15.6313 -1.36502e-17 -6.33106e-05
-15.5834 -1.5028e-17 -6.33626e-05
-15.5356 -1.00495e-17 -6.33361e-05
-15.488 -1.17605e-17 -6.32291e-05
-15.4404 -9.66205e-18 -6.30289e-05
-15.393 -1.01426e-17 -6.27402e-05
-15.3458 -9.49557e-18 -6.23527e-05
-15.2986 -8.27754e-18 -6.18602e-05
-15.2516 -1.58099e-17 -6.12635e-05
-15.2047 -1.02682e-17 -6.05568e-05
-15.1579 -1.1101e-17 -5.97304e-05
-15.1112 -1.50384e-17 -5.87909e-05
-15.0647 -7.60002e-18 -5.77274e-05
-15.0182 -1.00492e-17 -5.65382e-05
-14.9719 -1.27452e-17 -5.52246e-05
-14.9257 -1.3482e-17 -5.37815e-05
-14.8796 -1.11921e-17 -5.22063e-05
-14.8336 -1.19285e-17 -5.05039e-05
-14.7877 -1.19655e-17 -4.86682e-05
-14.7419 -9.88454e-18 -4.67023e-05
-14.6962 -8.85291e-18 -4.46049e-05
-14.6506 -9.23567e-18 -4.23833e-05
-14.6052 -8.67055e-18 -4.00303e-05
-14.5598 -1.394e-17 -3.75557e-05
-14.5145 -5.61728e-18 -3.49604e-05
-14.4693 -8.87184e-18 -3.22467e-05
-14.4243 -1.05833e-17 -2.94192e-05
-14.3793 -9.77189e-18 -2.64859e-05
-14.3344 -1.50063e-17 -2.34447e-05
-14.2896 -6.19129e-18 -2.03084e-05
-14.2449 -1.76579e-17 -1.70791e-05
-14.2003 -1.56366e-17 -1.37604e-05
-14.1558 -8.21055e-18 -1.03638e-05
-14.1113 -1.75792e-17 -6.89321e-06
-14.067 -6.90585e-18 -3.34997e-06
-14.0227 -9.77293e-18 2.48984e-07
-13.9786 -7.94232e-18 3.90637e-06
-13.9345 -1.74288e-18 7.61186e-06
-13.8905 -7.74291e-18 1.13573e-05
-13.8466 -2.7562e-18 1.51408e-05
-13.8028 -2.76495e-18 1.89544e-05
-13.759 -8.82554e-19 2.2787e-05
-13.7153 8.85364e-19 2.66439e-05
-13.6718 -4.31405e-18 3.05092e-05
-13.6283 8.01919e-18 3.43811e-05
-13.5848 3.44778e-18 3.82581e-05
-13.5415 4.99607e-18 4.21305e-05
-13.4982 1.2466e-17 4.59942e-05
-13.455 7.86459e-18 4.98522e-05
-13.4119 1.86253e-17 5.36857e-05
-13.3689 1.54413e-17 5.75088e-05
-13.3259 1.93964e-17 6.13024e-05
-13.283 2.25933e-17 6.50687e-05
-13.2402 1.9784e-17 6.88058e-05
-13.1974 2.83919e-17 7.24975e-05
-13.1547 2.59785e-17 7.61538e-05
-13.1121 2.61952e-17 7.97518e-05
-13.0696 2.8006e-17 8.32921e-05
-13.0271 2.96952e-17 8.67718e-05
-12.9847 2.93914e-17 9.01604e-05
-12.9424 2.51984e-17 9.34941e-05
-12.9001 2.5281e-17 9.67427e-05
-12.8579 1.99674e-17 9.99676e-05
-12.8158 2.21988e-17 0.000103255
-12.7737 1.30372e-17 0.000106643
-12.7317 1.25352e-17 0.000110279
-12.6898 1.31234e-17 0.000114126
-12.6479 5.4862e-18 0.000118114
-12.6061 6.8805e-18 0.00012224
-12.5643 1.93294e-18 0.00012627
-12.5226 5.26403e-18 0.000130357
-12.481 -0 0.000134303
-12.4394 1.11563e-18 0.000138224
-12.3979 -2.79841e-19 0.000142119
-12.3565 1.4039e-18 0.000145906
-12.3151 -8.45169e-19 0.000149766
-12.2738 1.41336e-18 0.00015349
-12.2325 1.41813e-18 0.000157295
-12.1913 -1.70751e-18 0.000161016
-12.1501 6.56761e-18 0.000164744
-12.109 2.29214e-18 0.000168503
-12.068 6.89981e-18 0.000172171
-12.027 5.1925e-18 0.000175952
-11.986 8.97318e-18 0.000179594
-11.9452 1.30702e-17 0.000183349
-11.9043 1.10749e-17 0.000187001
-11.8636 1.78392e-17 0.000190681
-11.8228 9.3905e-18 0.000194367
-11.7822 1.35454e-17 0.000197967
-11.7415 1.09329e-17 0.000201663
-11.701 8.89527e-18 0.000205197
-11.6605 1.27942e-17 0.000208848
-11.62 4.77721e-18 0.00021234
-11.5796 1.13855e-17 0.000215882
-11.5392 7.51664e-18 0.000219358
-11.4989 1.53877e-17 0.000222753
-11.4587 9.84034e-18 0.000226206
-11.4184 1.36731e-17 0.000229457
-11.3783 1.82951e-17 0.000232833
-11.3381 1.49939e-17 0.000235959
-11.2981 2.08816e-17 0.000239191
-11.2581 2.06477e-17 0.000242223
-11.2181 2.92263e-17 0.000245247
-11.1781 2.52958e-17 0.000248206
-11.1383 3.4731e-17 0.000251004
-11.0984 2.84473e-17 0.000253866
-11.0586 4.04715e-17 0.000256456
-11.0189 3.30607e-17 0.000259168
-10.9792 3.63403e-17 0.000261586
-10.9395 3.8375e-17 0.000264084
-10.8999 2.7533e-17 0.000266372
-10.8603 3.83353e-17 0.000268605
-10.8208 2.26043e-17 0.000270796
-10.7813 3.81336e-17 0.000272769
-10.7418 2.64847e-17 0.000274847
-10.7024 4.117e-17 0.000276604
-10.6631 2.91206e-17 0.00027852
-10.6238 3.62497e-17 0.000280117
-10.5845 3.49092e-17 0.000281828
-10.5452 3.35586e-17 0.000283315
-10.506 4.3921e-17 0.000284791
-10.4669 3.64616e-17 0.00028621
-10.4278 5.40658e-17 0.000287461
-10.3887 4.32483e-17 0.000288827
-10.3496 5.9167e-17 0.000289903
-10.3106 4.60994e-17 0.000291193
-10.2717 6.50203e-17 0.000292151
-10.2328 5.17056e-17 0.000293342
-10.1939 5.7008e-17 0.000294243
-10.155 5.46637e-17 0.00029531
-10.1162 5.67597e-17 0.000296213
-10.0774 5.95602e-17 0.000297144
-10.0387 4.7521e-17 0.000298098
-10 6.69603e-17 0.000298918
-9.96134 5.13729e-17 0.000299939
-9.92271 6.41602e-17 0.0003007
-9.88412 6.03741e-17 0.000301774
-9.84557 6.02581e-17 0.000302539
-9.80704 5.81953e-17 0.000303645
-9.76856 5.52281e-17 0.000304477
-9.73011 5.63378e-17 0.000305597
-9.69169 4.88645e-17 0.000306554
-9.65331 5.53484e-17 0.000307677
-9.61496 4.23985e-17 0.000308812
-9.57664 4.85458e-17 0.00030994
-9.53836 3.96473e-17 0.000311285
-9.50011 3.56071e-17 0.000312463
-9.46189 3.97843e-17 0.000314012
-9.42371 3.12937e-17 0.000315299
-9.38556 3.88141e-17 0.000317032
-9.34744 3.28481e-17 0.000318483
-9.30935 4.50948e-17 0.000320385
-9.2713 3.81698e-17 0.000322046
-9.23327 5.37329e-17 0.000324107
-9.19528 4.8484e-17 0.000326022
-9.15732 6.02406e-17 0.000328221
-9.11939 6.31543e-17 0.000330434
-9.08149 8.00364e-17 0.000332765
-9.04362 8.74688e-17 0.000335307
-9.00578 8.72584e-17 0.000337797
-8.96797 1.09485e-16 0.000340661
-8.93019 9.57672e-17 0.000343346
-8.89244 1.34799e-16 0.000346517
-8.85471 1.13628e-16 0.000349425
-8.81702 1.50315e-16 0.000352883
-8.77936 1.2468e-16 0.000356043
-8.74172 1.60341e-16 0.000359755
-8.70412 1.42898e-16 0.00036319
-8.66654 1.76144e-16 0.000367118
-8.62899 1.55199e-16 0.000370853
-8.59146 1.71222e-16 0.00037496
-8.55397 1.68728e-16 0.000379014
-8.5165 1.70896e-16 0.000383247
-8.47906 1.74105e-16 0.000387632
-8.44165 1.55149e-16 0.000391961
-8.40426 1.80815e-16 0.00039666
-8.3669 1.53425e-16 0.000401073
-8.32956 1.75981e-16 0.000406019
-8.29226 1.52296e-16 0.0004105
-8.25497 1.82194e-16 0.000415608
-8.21772 1.47134e-16 0.000420126
-8.18049 1.8152e-16 0.000425315
-8.14328 1.52739e-16 0.000429818
-8.1061 1.65424e-16 0.000434987
-8.06895 1.52856e-16 0.000439411
-8.03182 1.54211e-16 0.000444421
-7.99471 1.56662e-16 0.000448696
-7.95763 1.34285e-16 0.000453394
-7.92058 1.43893e-16 0.000457428
-7.88355 1.06281e-16 0.000461646
-7.84654 1.43482e-16 0.000465295
-7.80955 7.73007e-17 0.000468844
-7.77259 1.34022e-16 0.000471909
-7.73566 5.00078e-17 0.000474582
-7.69874 1.12325e-16 0.000476834
-7.66185 1.13205e-17 0.000478366
-7.62498 6.35877e-17 0.000479547
-7.58814 -4.22928e-18 0.000479613
-7.55132 3.38844e-17 0.000479412
-7.51452 -4.35152e-17 0.000477647
-7.47774 -8.23547e-18 0.000475673
-7.44099 -3.1123e-17 0.000471686
-7.40425 -2.38973e-17 0.000467438
-7.36754 -5.56851e-17 0.000460794
-7.33085 -3.86895e-17 0.000453685
-7.29418 -2.48525e-17 0.000443901
-7.25754 -5.70072e-17 0.000433299
-7.22091 -4.40833e-17 0.000419834
-7.18431 -6.85747e-17 0.000405073
-7.14772 -4.12583e-18 0.000387301
-7.11116 -7.07437e-17 0.000367688
-7.07462 -9.80815e-18 0.000344951
-7.0381 -3.69714e-17 0.000319783
-7.00159 6.40463e-17 0.000291465
-6.96511 -3.58645e-17 0.000260077
-6.92865 7.21064e-17 0.000225619
-6.89221 1.78702e-17 0.000187449
-6.85579 1.16394e-16 0.000146361
-6.81938 8.01301e-18 0.000101006
-6.783 1.24804e-16 5.29551e-05
-6.74664 8.0737e-17 2.35105e-07
-6.71029 1.37789e-16 -5.48592e-05
-6.67397 9.29228e-17 -0.000114844
-6.63766 1.21526e-16 -0.000176744
-6.60137 1.68443e-16 -0.000243557
-6.5651 1.58144e-16 -0.00031167
-6.52885 1.42682e-16 -0.0003845
-6.49262 1.51894e-16 -0.000457854
-6.4564 1.73771e-16 -0.000535496
-6.42021 1.74277e-16 -0.000612763
-6.38403 1.39193e-16 -0.00069366
-6.34786 1.49004e-16 -0.000773213
-6.31172 1.79884e-16 -0.000855533
-6.27559 1.21765e-16 -0.000935547
-6.23949 1.59238e-16 -0.0010173
-6.20339 1.12975e-16 -0.00109589
-6.16732 1.66164e-16 -0.00117509
-6.13126 6.37302e-17 -0.00125044
-6.09522 1.40594e-16 -0.00132524
-6.05919 4.55211e-17 -0.00139578
-6.02319 9.87866e-17 -0.00146463
-5.9872 -1.34366e-17 -0.0015291
-5.95122 2.67442e-17 -0.00159084
-5.91526 -8.91518e-17 -0.0016484
-5.87932 -3.655e-17 -0.00170231
-5.84339 -1.53333e-16 -0.00175253
-5.80748 -1.11006e-16 -0.00179838
-5.77158 -1.88002e-16 -0.00184124
-5.7357 -1.3436e-16 -0.00187918
-5.69984 -1.71309e-16 -0.00191501
-5.66399 -1.593e-16 -0.00194557
-5.62815 -1.20284e-16 -0.00197497
-5.59233 -1.69251e-16 -0.0019989
-5.55653 -5.14342e-17 -0.00202268
-5.52074 -1.97212e-16 -0.00204086
-5.48497 -1.32042e-17 -0.00205992
-5.4492 -2.42419e-16 -0.0020733
-5.41346 3.40474e-18 -0.00208857
-5.37773 -3.10923e-16 -0.00209811
-5.34201 -1.21369e-17 -0.00211047
-5.30631 -3.59854e-16 -0.00211703
-5.27062 -3.70272e-17 -0.00212729
-5.23494 -4.23579e-16 -0.00213168
-5.19928 -7.68639e-17 -0.00214052
-5.16363 -4.60924e-16 -0.00214341
-5.128 -1.34468e-16 -0.0021514
-5.09237 -5.26391e-16 -0.00215337
-5.05677 -1.91165e-16 -0.00216096
-5.02117 -5.62099e-16 -0.00216248
-4.98559 -2.49478e-16 -0.00217001
-4.95002 -5.97601e-16 -0.00217147
-4.91446 -3.24656e-16 -0.00217924
-4.87892 -6.08888e-16 -0.00218098
-4.84339 -4.16633e-16 -0.00218924
-4.80787 -5.92809e-16 -0.00219156
-4.77237 -5.40787e-16 -0.00220057
-4.73687 -5.80088e-16 -0.00220385
-4.70139 -6.34094e-16 -0.00221391
-4.66592 -6.2711e-16 -0.00221858
-4.63046 -6.86046e-16 -0.00223008
-4.59502 -6.29802e-16 -0.00223667
-4.55958 -7.03844e-16 -0.00225009
-4.52416 -6.38036e-16 -0.00225927
-4.48875 -6.75339e-16 -0.00227521
-4.45335 -6.50518e-16 -0.00228771
-4.41797 -5.99776e-16 -0.00230685
-4.38259 -6.53897e-16 -0.00232347
-4.34722 -5.58858e-16 -0.00234647
-4.31187 -6.47524e-16 -0.00236801
-4.27653 -5.32401e-16 -0.00239546
-4.24119 -6.52179e-16 -0.00242256
-4.20587 -5.20516e-16 -0.00245483
-4.17056 -6.14767e-16 -0.00248791
-4.13526 -4.43827e-16 -0.00252511
-4.09997 -5.86637e-16 -0.00256425
-4.06469 -4.09281e-16 -0.00260608
-4.02942 -5.64835e-16 -0.00265095
-3.99416 -4.59288e-16 -0.00269672
-3.95891 -5.59559e-16 -0.00274651
-3.92367 -5.70332e-16 -0.0027951
-3.88844 -5.02558e-16 -0.00284853
-3.85322 -5.60276e-16 -0.00289831
-3.81801 -4.4254e-16 -0.00295358
-3.7828 -5.84233e-16 -0.00300246
-3.74761 -3.84428e-16 -0.00305725
-3.71243 -6.87127e-16 -0.00310254
-3.67726 -3.9367e-16 -0.00315391
-3.64209 -9.09492e-16 -0.00319227
-3.60694 -5.53322e-16 -0.00323658
-3.57179 -1.11025e-15 -0.00326382
-3.53665 -8.79709e-16 -0.00329664
-3.50152 -1.27719e-15 -0.00330747
-3.4664 -1.1076e-15 -0.00332339
-3.43129 -1.05498e-15 -0.00331131
-3.39619 -1.04583e-15 -0.00330357
-3.36109 -6.21407e-16 -0.00326065
-3.32601 -6.75359e-16 -0.00322065
-3.29093 -2.43135e-17 -0.00313732
-3.25586 -2.58841e-16 -0.00305433
-3.2208 2.58099e-16 -0.00291898
-3.18574 -7.46343e-17 -0.00277997
-3.1507 1.15141e-16 -0.00257846
-3.11566 1.71905e-17 -0.00236798
-3.08063 5.44806e-17 -0.00208322
-3.0456 -1.19897e-16 -0.00178319
-3.01059 -2.66496e-16 -0.001395
-2.97558 -1.50994e-16 -0.000984505
-2.94058 -2.73136e-16 -0.000469763
-2.90558 2.58515e-16 7.50654e-05
-2.87059 -1.21768e-16 0.000741897
-2.83561 3.24846e-16 0.00144761
-2.80064 2.66343e-16 0.00229347
-2.76567 -2.20786e-16 0.00318789
-2.73071 -7.54694e-16 0.00423922
-2.69576 -6.3964e-16 0.00534837
-2.66081 -1.72833e-15 0.0066273
-2.62587 -1.39194e-15 0.00796964
-2.59094 -3.89804e-15 0.00948647
-2.55601 -1.58337e-15 0.011063
-2.52109 -4.55513e-15 0.0128032
-2.48617 -1.83508e-15 0.0145818
-2.45126 -5.08685e-15 0.0164869
-2.41636 -2.0805e-15 0.018382
-2.38146 -2.89041e-15 0.0203291
-2.34657 -2.3989e-15 0.0221844
-2.31168 -1.42579e-15 0.0239779
-2.2768 -8.04962e-16 0.0255717
-2.24192 7.90015e-16 0.0269689
-2.20705 2.08975e-15 0.0280601
-2.17219 5.04258e-15 0.0288413
-2.13733 2.07778e-15 0.0292549
-2.10247 7.92002e-15 0.0293137
-2.06762 1.26436e-15 0.0290213
-2.03278 1.01825e-14 0.0284181
-1.99794 3.33411e-16 0.0275552
-1.9631 9.88467e-15 0.0264891
-1.92827 -9.59002e-16 0.02529
-1.89345 1.03014e-14 0.0240076
-1.85862 -1.73134e-15 0.0227072
-1.82381 8.30168e-15 0.021416
-1.78899 -2.08866e-15 0.0201849
-1.75419 6.51194e-15 0.0190166
-1.71938 -9.48387e-17 0.0179481
-1.68458 4.46918e-15 0.0169649
-1.64979 1.07777e-15 0.016094
-1.61499 4.03768e-15 0.0153116
-1.58021 2.23948e-15 0.0146388
-1.54542 3.64249e-15 0.0140486
-1.51064 1.68117e-15 0.0135585
-1.47586 3.72601e-15 0.0131419
-1.44109 1.49868e-15 0.0128143
-1.40632 3.54761e-15 0.012551
-1.37155 7.85434e-16 0.0123664
-1.33679 3.68541e-15 0.0122383
-1.30203 1.07119e-15 0.0121805
-1.26727 3.86158e-15 0.0121734
-1.23251 1.29768e-15 0.0122306
-1.19776 4.14939e-15 0.0123347
-1.16301 2.20455e-15 0.0124996
-1.12827 4.50183e-15 0.0127094
-1.09352 2.92049e-15 0.0129792
-1.05878 4.90704e-15 0.0132934
-1.02405 4.20279e-15 0.0136692
-0.989309 5.72157e-15 0.0140907
-0.954576 5.32824e-15 0.0145776
-0.919844 6.56478e-15 0.0151132
-0.885115 6.71652e-15 0.0157204
-0.850388 7.82513e-15 0.0163806
-0.815663 7.90093e-15 0.0171205
-0.78094 9.31847e-15 0.0179193
-0.746219 9.49634e-15 0.0188081
-0.711499 1.15884e-14 0.0197622
-0.676781 1.05014e-14 0.0208186
-0.642065 1.40547e-14 0.0219464
-0.60735 1.08793e-14 0.0231897
-0.572637 1.73492e-14 0.0245088
-0.537925 9.23273e-15 0.025956
-0.503214 2.17214e-14 0.0274785
-0.468504 6.16127e-15 0.0291382
-0.433796 2.90963e-14 0.0308635
-0.399089 7.99795e-16 0.0327263
-0.364382 4.13802e-14 0.0346295
-0.329676 -5.54604e-15 0.0366538
-0.294972 6.03389e-14 0.0386694
-0.260267 -1.48633e-14 0.0407624
-0.225564 8.2551e-14 0.0427628
-0.190861 -2.14681e-14 0.0447619
-0.156158 1.00223e-13 0.0465388
-0.121456 -2.66516e-14 0.0481846
-0.0867541 9.83797e-14 0.0494491
-0.0520524 -2.12623e-14 0.0504168
-0.0173508 1.34373e-13 0.0507896
0.0173508 1.34373e-13 0.0507896
0.0520524 -2.12623e-14 0.0504168
0.0867541 9.83797e-14 0.0494491
0.121456 -2.66516e-14 0.0481846
0.156158 1.00223e-13 0.0465388
0.190861 -2.14681e-14 0.0447619
0.225564 8.2551e-14 0.0427628
0.260267 -1.48633e-14 0.0407624
0.294972 6.03389e-14 0.0386694
0.329676 -5.54604e-15 0.0366538
0.364382 4.13802e-14 0.0346295
0.399089 7.99795e-16 0.0327263
0.433796 2.90963e-14 0.0308635
0.468504 6.16127e-15 0.0291382
0.503214 2.17214e-14 0.0274785
0.537925 9.23273e-15 0.025956
0.572637 1.73492e-14 0.0245088
0.60735 1.08793e-14 0.0231897
0.642065 1.40547e-14 0.0219464
0.676781 1.05014e-14 0.0208186
0.711499 1.15884e-14 0.0197622
0.746219 9.49634e-15 0.0188081
0.78094 9.31847e-15 0.0179193
0.815663 7.90093e-15 0.0171205
0.850388 7.82513e-15 0.0163806
0.885115 6.71652e-15 0.0157204
0.919844 6.56478e-15 0.0151132
0.954576 5.32824e-15 0.0145776
0.989309 5.72157e-15 0.0140907
1.02405 4.20279e-15 0.0136692
1.05878 4.90704e-15 0.0132934
1.09352 2.92049e-15 0.0129792
1.12827 4.50183e-15 0.0127094
1.16301 2.20455e-15 0.0124996
1.19776 4.14939e-15 0.0123347
1.23251 1.29768e-15 0.0122306
1.26727 3.86158e-15 0.0121734
1.30203 1.07119e-15 0.0121805
1.33679 3.68541e-15 0.0122383
1.37155 7.85434e-16 0.0123664
1.40632 3.54761e-15 0.012551
1.44109 1.49868e-15 0.0128143
1.47586 3.72601e-15 0.0131419
1.51064 1.68117e-15 0.0135585
1.54542 3.64249e-15 0.0140486
1.58021 2.23948e-15 0.0146388
1.61499 4.03768e-15 0.0153116
1.64979 1.07777e-15 0.016094
1.68458 4.46918e-15 0.0169649
1.71938 -9.48387e-17 0.0179481
1.75419 6.51194e-15 0.0190166
1.78899 -2.08866e-15 0.0201849
1.82381 8.30168e-15 0.021416
1.85862 -1.73134e-15 0.0227072
1.89345 1.03014e-14 0.0240076
1.92827 -9.59002e-16 0.02529
1.9631 9.88467e-15 0.0264891
1.99794 3.33411e-16 0.0275552
2.03278 1.01825e-14 0.0284181
2.06762 1.26436e-15 0.0290213
2.10247 7.92002e-15 0.0293137
2.13733 2.07778e-15 0.0292549
2.17219 5.04258e-15 0.0288413
2.20705 2.08975e-15 0.0280601
2.24192 7.90015e-16 0.0269689
2.2768 -8.04962e-16 0.0255717
2.31168 -1.42579e-15 0.0239779
2.34657 -2.3989e-15 0.0221844
2.38146 -2.89041e-15 0.0203291
2.41636 -2.0805e-15 0.018382
2.45126 -5.08685e-15 0.0164869
2.48617 -1.83508e-15 0.0145818
2.52109 -4.55513e-15 0.0128032
2.55601 -1.58337e-15 0.011063
2.59094 -3.89804e-15 0.00948647
2.62587 -1.39194e-15 0.00796964
2.66081 -1.72833e-15 0.0066273
2.69576 -6.3964e-16 0.00534837
2.73071 -7.54694e-16 0.00423922
2.76567 -2.20786e-16 0.00318789
2.80064 2.66343e-16 0.00229347
2.83561 3.24846e-16 0.00144761
2.87059 -1.21768e-16 0.000741897
2.90558 2.58515e-16 7.50654e-05
2.94058 -2.73136e-16 -0.000469763
2.97558 -1.50994e-16 -0.000984505
3.01059 -2.66496e-16 -0.001395
3.0456 -1.19897e-16 -0.00178319
3.08063 5.44806e-17 -0.00208322
3.11566 1.71905e-17 -0.00236798
3.1507 1.15141e-16 -0.00257846
3.18574 -7.46343e-17 -0.00277997
3.2208 2.58099e-16 -0.00291898
3.25586 -2.58841e-16 -0.00305433
3.29093 -2.43135e-17 -0.00313732
3.32601 -6.75359e-16 -0.00322065
3.36109 -6.21407e-16 -0.00326065
3.39619 -1.04583e-15 -0.00330357
3.43129 -1.05498e-15 -0.00331131
3.4664 -1.1076e-15 -0.00332339
3.50152 -1.27719e-15 -0.00330747
3.53665 -8.79709e-16 -0.00329664
3.57179 -1.11025e-15 -0.00326382
3.60694 -5.53322e-16 -0.00323658
3.64209 -9.09492e-16 -0.00319227
3.67726 -3.9367e-16 -0.00315391
3.71243 -6.87127e-16 -0.00310254
3.74761 -3.84428e-16 -0.00305725
3.7828 -5.84233e-16 -0.00300246
3.81801 -4.4254e-16 -0.00295358
3.85322 -5.60276e-16 -0.00289831
3.88844 -5.02558e-16 -0.00284853
3.92367 -5.70332e-16 -0.0027951
3.95891 -5.59559e-16 -0.00274651
3.99416 -4.59288e-16 -0.00269672
4.02942 -5.64835e-16 -0.00265095
4.06469 -4.09281e-16 -0.00260608
4.09997 -5.86637e-16 -0.00256425
4.13526 -4.43827e-16 -0.00252511
4.17056 -6.14767e-16 -0.00248791
4.20587 -5.20516e-16 -0.00245483
4.24119 -6.52179e-16 -0.00242256
4.27653 -5.32401e-16 -0.00239546
4.31187 -6.47524e-16 -0.00236801
4.34722 -5.58858e-16 -0.00234647
4.38259 -6.53897e-16 -0.00232347
4.41797 -5.99776e-16 -0.00230685
4.45335 -6.50518e-16 -0.00228771
4.48875 -6.75339e-16 -0.00227521
4.52416 -6.38036e-16 -0.00225927
4.55958 -7.03844e-16 -0.00225009
4.59502 -6.29802e-16 -0.00223667
4.63046 -6.86046e-16 -0.00223008
4.66592 -6.2711e-16 -0.00221858
4.70139 -6.34094e-16 -0.00221391
4.73687 -5.80088e-16 -0.00220385
4.77237 -5.40787e-16 -0.00220057
4.80787 -5.92809e-16 -0.00219156
4.84339 -4.16633e-16 -0.00218924
4.87892 -6.08888e-16 -0.00218098
4.91446 -3.24656e-16 -0.00217924
4.95002 -5.97601e-16 -0.00217147
4.98559 -2.49478e-16 -0.00217001
5.02117 -5.62099e-16 -0.00216248
5.05677 -1.91165e-16 -0.00216096
5.09237 -5.26391e-16 -0.00215337
5.128 -1.34468e-16 -0.0021514
5.16363 -4.60924e-16 -0.00214341
5.19928 -7.68639e-17 -0.00214052
5.23494 -4.23579e-16 -0.00213168
5.27062 -3.70272e-17 -0.00212729
5.30631 -3.59854e-16 -0.00211703
5.34201 -1.21369e-17 -0.00211047
5.37773 -3.10923e-16 -0.00209811
5.41346 3.40474e-18 -0.00208857
5.4492 -2.42419e-16 -0.0020733
5.48497 -1.32042e-17 -0.00205992
5.52074 -1.97212e-16 -0.00204086
5.55653 -5.14342e-17 -0.00202268
5.59233 -1.69251e-16 -0.0019989
5.62815 -1.20284e-16 -0.00197497
5.66399 -1.593e-16 -0.00194557
5.69984 -1.71309e-16 -0.00191501
5.7357 -1.3436e-16 -0.00187918
5.77158 -1.88002e-16 -0.00184124
5.80748 -1.11006e-16 -0.00179838
5.84339 -1.53333e-16 -0.00175253
5.87932 -3.655e-17 -0.00170231
5.91526 -8.91518e-17 -0.0016484
5.95122 2.67442e-17 -0.00159084
5.9872 -1.34366e-17 -0.0015291
6.02319 9.87866e-17 -0.00146463
6.05919 4.55211e-17 -0.00139578
6.09522 1.40594e-16 -0.00132524
6.13126 6.37302e-17 -0.00125044
6.16732 1.66164e-16 -0.00117509
6.20339 1.12975e-16 -0.00109589
6.23949 1.59238e-16 -0.0010173
6.27559 1.21765e-16 -0.000935547
6.31172 1.79884e-16 -0.000855533
6.34786 1.49004e-16 -0.000773213
6.38403 1.39193e-16 -0.00069366
6.42021 1.74277e-16 -0.000612763
6.4564 1.73771e-16 -0.000535496
6.49262 1.51894e-16 -0.000457854
6.52885 1.42682e-16 -0.0003845
6.5651 1.58144e-16 -0.00031167
6.60137 1.68443e-16 -0.000243557
6.63766 1.21526e-16 -0.000176744
6.67397 9.29228e-17 -0.000114844
6.71029 1.37789e-16 -5.48592e-05
6.74664 8.0737e-17 2.35105e-07
6.783 1.24804e-16 5.29551e-05
6.81938 8.01301e-18 0.000101006
6.85579 1.16394e-16 0.000146361
6.89221 1.78702e-17 0.000187449
6.92865 7.21064e-17 0.000225619
6.96511 -3.58645e-17 0.000260077
7.00159 6.40463e-17 0.000291465
7.0381 -3.69714e-17 0.000319783
7.07462 -9.80815e-18 0.000344951
7.11116 -7.07437e-17 0.000367688
7.14772 -4.12583e-18 0.000387301
7.18431 -6.85747e-17 0.000405073
7.22091 -4.40833e-17 0.000419834
7.25754 -5.70072e-17 0.000433299
7.29418 -2.48525e-17 0.000443901
7.33085 -3.86895e-17 0.000453685
7.36754 -5.56851e-17 0.000460794
7.40425 -2.38973e-17 0.000467438
7.44099 -3.1123e-17 0.000471686
7.47774 -8.23547e-18 0.000475673
7.51452 -4.35152e-17 0.000477647
7.55132 3.38844e-17 0.000479412
7.58814 -4.22928e-18 0.000479613
7.62498 6.35877e-17 0.000479547
7.66185 1.13205e-17 0.000478366
7.69874 1.12325e-16 0.000476834
7.73566 5.00078e-17 0.000474582
7.77259 1.34022e-16 0.000471909
7.80955 7.73007e-17 0.000468844
7.84654 1.43482e-16 0.000465295
7.88355 1.06281e-16 0.000461646
7.92058 1.43893e-16 0.000457428
7.95763 1.34285e-16 0.000453394
7.99471 1.56662e-16 0.000448696
8.03182 1.54211e-16 0.000444421
8.06895 1.52856e-16 0.000439411
8.1061 1.65424e-16 0.000434987
8.14328 1.52739e-16 0.000429818
8.18049 1.8152e-16 0.000425315
8.21772 1.47134e-16 0.000420126
8.25497 1.82194e-16 0.000415608
8.29226 1.52296e-16 0.0004105
8.32956 1.75981e-16 0.000406019
8.3669 1.53425e-16 0.000401073
8.40426 1.80815e-16 0.00039666
8.44165 1.55149e-16 0.000391961
8.47906 1.74105e-16 0.000387632
8.5165 1.70896e-16 0.000383247
8.55397 1.68728e-16 0.000379014
8.59146 1.71222e-16 0.00037496
8.62899 1.55199e-16 0.000370853
8.66654 1.76144e-16 0.000367118
8.70412 1.42898e-16 0.00036319
8.74172 1.60341e-16 0.000359755
8.77936 1.2468e-16 0.000356043
8.81702 1.50315e-16 0.000352883
8.85471 1.13628e-16 0.000349425
8.89244 1.34799e-16 0.000346517
8.93019 9.57672e-17 0.000343346
8.96797 1.09485e-16 0.000340661
9.00578 8.72584e-17 0.000337797
9.04362 8.74688e-17 0.000335307
9.08149 8.00364e-17 0.000332765
9.11939 6.31543e-17 0.000330434
9.15732 6.02406e-17 0.000328221
9.19528 4.8484e-17 0.000326022
9.23327 5.37329e-17 0.000324107
9.2713 3.81698e-17 0.000322046
9.30935 4.50948e-17 0.000320385
9.34744 3.28481e-17 0.000318483
9.38556 3.88141e-17 0.000317032
9.42371 3.12937e-17 0.000315299
9.46189 3.97843e-17 0.000314012
9.50011 3.56071e-17 0.000312463
9.53836 3.96473e-17 0.000311285
9.57664 4.85458e-17 0.00030994
9.61496 4.23985e-17 0.000308812
9.65331 5.53484e-17 0.000307677
9.69169 4.88645e-17 0.000306554
9.73011 5.63378e-17 0.000305597
9.76856 5.52281e-17 0.000304477
9.80704 5.81953e-17 0.000303645
9.84557 6.02581e-17 0.000302539
9.88412 6.03741e-17 0.000301774
9.92271 6.41602e-17 0.0003007
9.96134 5.13729e-17 0.000299939
10 6.69603e-17 0.000298918
10.0387 4.7521e-17 0.000298098
10.0774 5.95602e-17 0.000297144
10.1162 5.67597e-17 0.000296213
10.155 5.46637e-17 0.00029531
10.1939 5.7008e-17 0.000294243
10.2328 5.17056e-17 0.000293342
10.2717 6.50203e-17 0.000292151
10.3106 4.60994e-17 0.000291193
10.3496 5.9167e-17 0.000289903
10.3887 4.32483e-17 0.000288827
10.4278 5.40658e-17 0.000287461
10.4669 3.64616e-17 0.00028621
10.506 4.3921e-17 0.000284791
10.5452 3.35586e-17 0.000283315
10.5845 3.49092e-17 0.000281828
10.6238 3.62497e-17 0.000280117
10.6631 2.91206e-17 0.00027852
10.7024 4.117e-17 0.000276604
10.7418 2.64847e-17 0.000274847
10.7813 3.81336e-17 0.000272769
10.8208 2.26043e-17 0.000270796
10.8603 3.83353e-17 0.000268605
10.8999 2.7533e-17 0.000266372
10.9395 3.8375e-17 0.000264084
10.9792 3.63403e-17 0.000261586
11.0189 3.30607e-17 0.000259168
11.0586 4.04715e-17 0.000256456
11.0984 2.84473e-17 0.000253866
11.1383 3.4731e-17 0.000251004
11.1781 2.52958e-17 0.000248206
11.2181 2.92263e-17 0.000245247
11.2581 2.06477e-17 0.000242223
11.2981 2.08816e-17 0.000239191
11.3381 1.49939e-17 0.000235959
11.3783 1.82951e-17 0.000232833
11.4184 1.36731e-17 0.000229457
11.4587 9.84034e-18 0.000226206
11.4989 1.53877e-17 0.000222753
11.5392 7.51664e-18 0.000219358
11.5796 1.13855e-17 0.000215882
11.62 4.77721e-18 0.00021234
11.6605 1.27942e-17 0.000208848
11.701 8.89527e-18 0.000205197
11.7415 1.09329e-17 0.000201663
11.7822 1.35454e-17 0.000197967
11.8228 9.3905e-18 0.000194367
11.8636 1.78392e-17 0.000190681
11.9043 1.10749e-17 0.000187001
11.9452 1.30702e-17 0.000183349
11.986 8.97318e-18 0.000179594
12.027 5.1925e-18 0.000175952
12.068 6.89981e-18 0.000172171
12.109 2.29214e-18 0.000168503
12.1501 6.56761e-18 0.000164744
12.1913 -1.70751e-18 0.000161016
12.2325 1.41813e-18 0.000157295
12.2738 1.41336e-18 0.00015349
12.3151 -8.45169e-19 0.000149766
12.3565 1.4039e-18 0.000145906
12.3979 -2.79841e-19 0.000142119
12.4394 1.11563e-18 0.000138224
12.481 0 0.000134303
12.5226 5.26403e-18 0.000130357
12.5643 1.93294e-18 0.00012627
12.6061 6.8805e-18 0.00012224
12.6479 5.4862e-18 0.000118114
12.6898 1.31234e-17 0.000114126
12.7317 1.25352e-17 0.000110279
12.7737 1.30372e-17 0.000106643
12.8158 2.21988e-17 0.000103255
12.8579 1.99674e-17 9.99676e-05
12.9001 2.5281e-17 9.67427e-05
12.9424 2.51984e-17 9.34941e-05
12.9847 2.93914e-17 9.01604e-05
13.0271 2.96952e-17 8.67718e-05
13.0696 2.8006e-17 8.32921e-05
13.1121 2.61952e-17 7.97518e-05
13.1547 2.59785e-17 7.61538e-05
13.1974 2.83919e-17 7.24975e-05
13.2402 1.9784e-17 6.88058e-05
13.283 2.25933e-17 6.50687e-05
13.3259 1.93964e-17 6.13024e-05
13.3689 1.54413e-17 5.75088e-05
13.4119 1.86253e-17 5.36857e-05
13.455 7.86459e-18 4.98522e-05
13.4982 1.2466e-17 4.59942e-05
13.5415 4.99607e-18 4.21305e-05
13.5848 3.44778e-18 3.82581e-05
13.6283 8.01919e-18 3.43811e-05
13.6718 -4.31405e-18 3.05092e-05
13.7153 8.85364e-19 2.66439e-05
13.759 -8.82554e-19 2.2787e-05
13.8028 -2.76495e-18 1.89544e-05
13.8466 -2.7562e-18 1.51408e-05
13.8905 -7.74291e-18 1.13573e-05
13.9345 -1.74288e-18 7.61186e-06
13.9786 -7.94232e-18 3.90637e-06
14.0227 -9.77293e-18 2.48984e-07
14.067 -6.90585e-18 -3.34997e-06
14.1113 -1.75792e-17 -6.89321e-06
14.1558 -8.21055e-18 -1.03638e-05
14.2003 -1.56366e-17 -1.37604e-05
14.2449 -1.76579e-17 -1.70791e-05
14.2896 -6.19129e-18 -2.03084e-05
14.3344 -1.50063e-17 -2.34447e-05
14.3793 -9.77189e-18 -2.64859e-05
14.4243 -1.05833e-17 -2.94192e-05
14.4693 -8.87184e-18 -3.22467e-05
14.5145 -5.61728e-18 -3.49604e-05
14.5598 -1.394e-17 -3.75557e-05
14.6052 -8.67055e-18 -4.00303e-05
14.6506 -9.23567e-18 -4.23833e-05
14.6962 -8.85291e-18 -4.46049e-05
14.7419 -9.88454e-18 -4.67023e-05
14.7877 -1.19655e-17 -4.86682e-05
14.8336 -1.19285e-17 -5.05039e-05
14.8796 -1.11921e-17 -5.22063e-05
14.9257 -1.3482e-17 -5.37815e-05
14.9719 -1.27452e-17 -5.52246e-05
15.0182 -1.00492e-17 -5.65382e-05
15.0647 -7.60002e-18 -5.77274e-05
15.1112 -1.50384e-17 -5.87909e-05
15.1579 -1.1101e-17 -5.97304e-05
15.2047 -1.02682e-17 -6.05568e-05
15.2516 -1.58099e-17 -6.12635e-05
15.2986 -8.27754e-18 -6.18602e-05
15.3458 -9.49557e-18 -6.23527e-05
15.393 -1.01426e-17 -6.27402e-05
15.4404 -9.66205e-18 -6.30289e-05
15.488 -1.17605e-17 -6.32291e-05
15.5356 -1.00495e-17 -6.33361e-05
15.5834 -1.5028e-17 -6.33626e-05
15.6313 -1.36502e-17 -6.33106e-05
15.6794 -1.4936e-17 -6.3186e-05
15.7276 -1.29049e-17 -6.29912e-05
15.7759 -1.90232e-17 -6.27366e-05
15.8243 -2.00611e-17 -6.2422e-05
15.873 -2.25133e-17 -6.20532e-05
15.9217 -2.08101e-17 -6.16357e-05
15.9706 -2.44395e-17 -6.11763e-05
16.0197 -2.2632e-17 -6.06725e-05
16.0689 -2.41821e-17 -6.01345e-05
16.1182 -1.86191e-17 -5.95652e-05
16.1677 -1.5987e-17 -5.89673e-05
16.2174 -2.01098e-17 -5.8342e-05
16.2672 -1.43963e-17 -5.76981e-05
16.3172 -1.52027e-17 -5.70347e-05
16.3674 -1.47322e-17 -5.63564e-05
16.4177 -1.73285e-17 -5.56631e-05
16.4682 -5.16155e-18 -5.49623e-05
16.5189 -1.56472e-17 -5.42519e-05
16.5697 -1.40288e-17 -5.35355e-05
16.6208 -5.94914e-18 -5.28156e-05
16.672 -1.47751e-17 -5.20946e-05
16.7234 -8.29844e-18 -5.13699e-05
16.775 -7.03198e-18 -5.06501e-05
16.8268 -9.38148e-18 -4.99313e-05
16.8787 -1.06887e-17 -4.92171e-05
16.9309 -9.42621e-18 -4.85076e-05
16.9833 -5.92428e-18 -4.7806e-05
17.0359 -8.5535e-18 -4.71093e-05
17.0887 -6.39529e-18 -4.64231e-05
17.1418 -4.55393e-18 -4.57439e-05
17.195 -7.56638e-19 -4.50751e-05
17.2485 -6.08462e-18 -4.44155e-05
17.3022 1.0026e-18 -4.37683e-05
17.3562 3.44822e-18 -4.31301e-05
17.4104 1.94293e-18 -4.25044e-05
17.4648 3.97307e-18 -4.18901e-05
17.5195 4.45576e-19 -4.12895e-05
17.5744 5.52761e-18 -4.06982e-05
17.6296 4.13272e-18 -4.01211e-05
17.6851 -5.88537e-19 -3.95568e-05
17.7408 -4.88907e-20 -3.90061e-05
17.7969 4.38631e-19 -3.84654e-05
17.8532 -1.74899e-18 -3.79397e-05
17.9098 -2.42147e-18 -3.74253e-05
17.9667 -5.16554e-18 -3.6925e-05
18.0239 -9.62456e-20 -3.64364e-05
18.0815 9.11424e-19 -3.59628e-05
18.1393 -4.49477e-18 -3.55e-05
18.1975 -5.33834e-18 -3.50519e-05
18.256 -6.88909e-18 -3.46151e-05
18.3149 -1.09871e-17 -3.41929e-05
18.3742 -1.15181e-17 -3.37815e-05
18.4338 -1.55745e-17 -3.3384e-05
18.4938 -1.73531e-17 -3.29969e-05
18.5542 -1.46787e-17 -3.26234e-05
18.615 -1.20681e-17 -3.22603e-05
18.6762 -9.75283e-18 -3.19111e-05
18.7379 -1.01836e-17 -3.15714e-05
18.8 -9.45796e-18 -3.12439e-05
18.8625 -8.00111e-18 -3.09254e-05
18.9255 -8.57025e-18 -3.06194e-05
18.9891 -2.14681e-18 -3.03217e-05
19.0531 2.1396e-18 -3.00357e-05
19.1177 3.5842e-18 -2.9757e-05
19.1828 4.79286e-18 -2.94891e-05
19.2484 5.45243e-18 -2.92279e-05
19.3147 3.2782e-18 -2.89767e-05
19.3816 7.20505e-18 -2.87316e-05
19.4491 1.21302e-17 -2.8496e-05
19.5173 1.84429e-17 -2.82653e-05
19.5862 2.24079e-17 -2.80431e-05
19.6558 2.52409e-17 -2.78251e-05
19.7262 2.03142e-17 -2.76151e-05
19.7974 2.27822e-17 -2.74085e-05
19.8694 1.6239e-17 -2.72089e-05
19.9423 1.27001e-17 -2.70112e-05
20.0162 1.24799e-17 -2.68192e-05
20.091 1.10951e-17 -2.66279e-05
20.1669 8.17173e-18 -2.64411e-05
20.244 3.12772e-18 -2.62536e-05
20.3222 -4.1827e-18 -2.60693e-05
20.4016 -1.25417e-17 -2.58827e-05
20.4825 -1.86325e-17 -2.56982e-05
20.5648 -2.02028e-17 -2.55101e-05
20.6487 -1.77264e-17 -2.53229e-05
20.7344 -2.21292e-17 -2.51303e-05
20.8219 -2.04532e-17 -2.49369e-05
20.9115 -1.96605e-17 -2.47368e-05
21.0034 -1.91615e-17 -2.45346e-05
21.0979 -1.24567e-17 -2.43233e-05
21.1952 -8.47096e-18 -2.41144e-05
21.2959 -4.15437e-18 -2.38931e-05
21.4004 9.72726e-19 -2.36656e-05
21.5093 4.03249e-20 -2.34246e-05
21.6237 6.17719e-18 -2.31561e-05
21.7448 2.39329e-19 -2.2857e-05
21.8747 2.57734e-18 -2.2533e-05
22.0165 -1.10309e-18 -2.21606e-05
22.1768 2.34667e-19 -2.17306e-05
22.3723 -4.5748e-18 -2.12431e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1Classic/vCLADiaP_FRG_K.txt <==
-22.3723 0.00476941 -0.000237439
-22.1768 0.00483024 -0.000240838
-22.0165 0.00490529 -0.000243776
-21.8747 0.00497176 -0.000246321
-21.7448 0.00503181 -0.000248342
-21.6237 0.00508807 -0.000250224
-21.5093 0.00513975 -0.000251756
-21.4004 0.00518282 -0.000253087
-21.2959 0.00522666 -0.000254245
-21.1952 0.00527059 -0.000255412
-21.0979 0.00531389 -0.000256416
-21.0034 0.00535983 -0.000257509
-20.9115 0.00540537 -0.000258472
-20.8219 0.00545033 -0.000259468
-20.7344 0.00549468 -0.000260359
-20.6487 0.00553837 -0.00026129
-20.5648 0.00558138 -0.000262132
-20.4825 0.00562374 -0.000263026
-20.4016 0.00566553 -0.00026385
-20.3222 0.00570678 -0.000264733
-20.244 0.00574752 -0.00026556
-20.1669 0.00578779 -0.000266456
-20.091 0.00582762 -0.00026731
-20.0162 0.00586705 -0.000268244
-19.9423 0.00590611 -0.00026915
-19.8694 0.00594487 -0.000270143
-19.7974 0.0059833 -0.000271121
-19.7262 0.00602147 -0.000272197
-19.6558 0.00605943 -0.000273272
-19.5862 0.00609722 -0.000274452
-19.5173 0.00613485 -0.000275637
-19.4491 0.00617239 -0.00027693
-19.3816 0.00620982 -0.000278235
-19.3147 0.00624718 -0.000279654
-19.2484 0.00628451 -0.000281094
-19.1828 0.00632183 -0.000282651
-19.1177 0.00635918 -0.000284236
-19.0531 0.00639657 -0.000285942
-18.9891 0.00643405 -0.000287681
-18.9255 0.00647164 -0.000289545
-18.8625 0.00650937 -0.000291451
-18.8 0.00654724 -0.000293488
-18.7379 0.00658527 -0.000295571
-18.6762 0.00662351 -0.00029778
-18.615 0.00666201 -0.000300038
-18.5542 0.00670079 -0.000302435
-18.4938 0.00673988 -0.000304889
-18.4338 0.0067793 -0.000307476
-18.3742 0.00681907 -0.000310118
-18.3149 0.0068592 -0.000312892
-18.256 0.00689972 -0.000315724
-18.1975 0.0069407 -0.000318694
-18.1393 0.00698216 -0.000321724
-18.0815 0.00702412 -0.000324888
-18.0239 0.00706656 -0.000328108
-17.9667 0.0071095 -0.000331461
-17.9098 0.00715307 -0.000334876
-17.8532 0.00719725 -0.000338415
-17.7969 0.00724202 -0.00034201
-17.7408 0.00728744 -0.000345736
-17.6851 0.00733355 -0.000349503
-17.6296 0.00738038 -0.000353387
-17.5744 0.00742794 -0.000357335
-17.5195 0.00747632 -0.000361402
-17.4648 0.00752547 -0.000365503
-17.4104 0.0075754 -0.000369716
-17.3562 0.00762623 -0.000373978
-17.3022 0.00767803 -0.000378341
-17.2485 0.0077307 -0.000382732
-17.195 0.00778423 -0.000387219
-17.1418 0.00783881 -0.000391736
-17.0887 0.00789451 -0.00039633
-17.0359 0.00795116 -0.000400933
-16.9833 0.00800881 -0.000405613
-16.9309 0.00806768 -0.000410285
-16.8787 0.0081277 -0.000415009
-16.8268 0.00818879 -0.000419722
-16.775 0.0082511 -0.00042446
-16.7234 0.0083147 -0.000429156
-16.672 0.00837957 -0.000433878
-16.6208 0.00844562 -0.000438519
-16.5697 0.00851299 -0.000443138
-16.5189 0.00858179 -0.000447676
-16.4682 0.00865191 -0.000452153
-16.4177 0.00872326 -0.0004565
-16.3674 0.00879612 -0.000460774
-16.3172 0.00887047 -0.000464878
-16.2672 0.00894608 -0.000468847
-16.2174 0.00902325 -0.000472612
-16.1677 0.00910204 -0.000476216
-16.1182 0.00918229 -0.000479554
-16.0689 0.00926413 -0.000482655
-16.0197 0.00934769 -0.000485462
-15.9706 0.00943286 -0.00048799
-15.9217 0.00951943 -0.000490129
-15.873 0.0096078 -0.000491933
-15.8243 0.00969761 -0.000493318
-15.7759 0.0097889 -0.000494281
-15.7276 0.00988174 -0.000494742
-15.6794 0.00997616 -0.000494742
-15.6313 0.010072 -0.000494171
-15.5834 0.0101693 -0.000493048
-15.5356 0.0102681 -0.0004913
-15.488 0.0103682 -0.000488949
-15.4404 0.0104697 -0.000485871
-15.393 0.0105725 -0.00048214
-15.3458 0.0106767 -0.000477651
-15.2986 0.0107818 -0.000472397
-15.2516 0.0108883 -0.000466356
-15.2047 0.0109958 -0.000459526
-15.1579 0.0111042 -0.000451809
-15.1112 0.0112137 -0.000443292
-15.0647 0.011324 -0.000433871
-15.0182 0.0114348 -0.000423574
-14.9719 0.0115466 -0.000412385
-14.9257 0.0116588 -0.000400308
-14.8796 0.0117714 -0.000387299
-14.8336 0.0118847 -0.000373435
-14.7877 0.0119979 -0.000358647
-14.7419 0.0121113 -0.000343
-14.6962 0.0122251 -0.00032646
-14.6506 0.0123383 -0.000309119
-14.6052 0.0124516 -0.000290903
-14.5598 0.0125647 -0.000271922
-14.5145 0.0126771 -0.000252159
-14.4693 0.0127891 -0.000231668
-14.4243 0.0129006 -0.000210459
-14.3793 0.013011 -0.000188628
-14.3344 0.0131207 -0.000166133
-14.2896 0.0132295 -0.000143105
-14.2449 0.0133369 -0.000119531
-14.2003 0.0134434 -9.54732e-05
-14.1558 0.0135483 -7.09861e-05
-14.1113 0.0136519 -4.61318e-05
-14.067 0.0137542 -2.0892e-05
-14.0227 0.0138544 4.58161e-06
-13.9786 0.0139532 3.03371e-05
-13.9345 0.0140502 5.62712e-05
-13.8905 0.0141451 8.23575e-05
-13.8466 0.0142383 0.000108554
-13.8028 0.0143293 0.000134838
-13.759 0.0144182 0.000161106
-13.7153 0.0145052 0.000187429
-13.6718 0.0145896 0.000213675
-13.6283 0.0146719 0.000239868
-13.5848 0.0147519 0.000265978
-13.5415 0.0148293 0.000291983
-13.4982 0.0149046 0.000317841
-13.455 0.0149771 0.000343621
-13.4119 0.0150473 0.000369192
-13.3689 0.015115 0.000394709
-13.3259 0.0151799 0.000420055
-13.283 0.0152425 0.000445322
-13.2402 0.0153024 0.000470534
-13.1974 0.0153597 0.000495694
-13.1547 0.0154145 0.000520939
-13.1121 0.0154666 0.000546275
-13.0696 0.0155163 0.00057183
-13.0271 0.0155637 0.000597785
-12.9847 0.0156088 0.000624071
-12.9424 0.0156522 0.000651032
-12.9001 0.0156941 0.000678308
-12.8579 0.0157353 0.000705757
-12.8158 0.0157761 0.000732713
-12.7737 0.0158164 0.000757733
-12.7317 0.0158557 0.000780138
-12.6898 0.0158922 0.000799213
-12.6479 0.0159248 0.000815443
-12.6061 0.0159529 0.000830566
-12.5643 0.0159761 0.000844652
-12.5226 0.0159954 0.000859642
-12.481 0.016011 0.000874669
-12.4394 0.0160234 0.000890538
-12.3979 0.0160333 0.000907105
-12.3565 0.0160401 0.000923723
-12.3151 0.016045 0.00094133
-12.2738 0.016047 0.000958527
-12.2325 0.0160469 0.000976502
-12.1913 0.0160446 0.000994192
-12.1501 0.0160395 0.00101205
-12.109 0.016033 0.00103019
-12.068 0.0160233 0.00104781
-12.027 0.0160121 0.00106612
-11.986 0.0159984 0.00108357
-11.9452 0.0159822 0.00110166
-11.9043 0.0159647 0.00111907
-11.8636 0.0159439 0.00113658
-11.8228 0.0159221 0.00115404
-11.7822 0.0158973 0.0011709
-11.7415 0.0158709 0.00118822
-11.701 0.0158425 0.0012045
-11.6605 0.0158115 0.00122134
-11.62 0.0157795 0.00123716
-11.5796 0.0157443 0.00125315
-11.5392 0.0157084 0.00126865
-11.4989 0.0156698 0.00128355
-11.4587 0.0156296 0.00129869
-11.4184 0.0155879 0.00131254
-11.3783 0.0155436 0.001327
-11.3381 0.0154989 0.00133992
-11.2981 0.015451 0.00135334
-11.2581 0.0154029 0.0013655
-11.2181 0.0153519 0.00137753
-11.1781 0.0153003 0.00138907
-11.1383 0.0152469 0.00139962
-11.0984 0.0151917 0.00141042
-11.0586 0.0151361 0.00141962
-11.0189 0.0150777 0.00142938
-10.9792 0.0150195 0.00143746
-10.9395 0.0149585 0.00144586
-10.8999 0.0148976 0.00145305
-10.8603 0.0148348 0.00145985
-10.8208 0.0147709 0.00146635
-10.7813 0.0147065 0.00147159
-10.7418 0.0146399 0.00147733
-10.7024 0.0145737 0.00148127
-10.6631 0.0145049 0.00148601
-10.6238 0.0144367 0.00148897
-10.5845 0.0143664 0.0014925
-10.5452 0.0142959 0.00149477
-10.506 0.0142244 0.00149694
-10.4669 0.0141517 0.00149876
-10.4278 0.014079 0.00149966
-10.3887 0.0140045 0.00150111
-10.3496 0.0139304 0.00150102
-10.3106 0.0138544 0.00150199
-10.2717 0.0137788 0.00150122
-10.2328 0.0137019 0.00150159
-10.1939 0.0136244 0.00150047
-10.155 0.0135468 0.00150014
-10.1162 0.0134676 0.00149897
-10.0774 0.0133892 0.00149789
-10.0387 0.0133087 0.00149692
-10 0.0132291 0.00149522
-9.96134 0.0131478 0.00149452
-9.92271 0.0130668 0.00149249
-9.88412 0.0129851 0.00149198
-9.84557 0.0129025 0.00148991
-9.80704 0.0128204 0.0014895
-9.76856 0.0127365 0.0014877
-9.73011 0.0126538 0.00148729
-9.69169 0.0125688 0.00148604
-9.65331 0.0124852 0.00148557
-9.61496 0.0123996 0.00148511
-9.57664 0.012315 0.00148459
-9.53836 0.012229 0.00148506
-9.50011 0.0121433 0.0014847
-9.46189 0.0120572 0.00148604
-9.42371 0.0119701 0.00148611
-9.38556 0.011884 0.00148821
-9.34744 0.0117957 0.00148894
-9.30935 0.0117092 0.00149172
-9.2713 0.01162 0.00149332
-9.23327 0.0115329 0.0014967
-9.19528 0.0114432 0.00149934
-9.15732 0.0113552 0.00150321
-9.11939 0.0112653 0.00150708
-9.08149 0.0111762 0.00151139
-9.04362 0.0110865 0.00151658
-9.00578 0.0109959 0.00152144
-8.96797 0.0109064 0.0015279
-8.93019 0.0108144 0.00153343
-8.89244 0.0107249 0.00154105
-8.85471 0.0106318 0.00154738
-8.81702 0.0105417 0.00155604
-8.77936 0.0104479 0.00156326
-8.74172 0.010357 0.00157278
-8.70412 0.0102628 0.00158096
-8.66654 0.0101707 0.00159116
-8.62899 0.0100764 0.00160037
-8.59146 0.00998285 0.00161105
-8.55397 0.00988864 0.00162135
-8.5165 0.00979334 0.00163228
-8.47906 0.00969919 0.00164369
-8.44165 0.00960219 0.00165471
-8.40426 0.00950771 0.00166712
-8.3669 0.00940935 0.00167817
-8.32956 0.00931406 0.00169128
-8.29226 0.00921461 0.00170228
-8.25497 0.00911824 0.0017157
-8.21772 0.00901791 0.00172653
-8.18049 0.00892028 0.00173992
-8.14328 0.00881926 0.00175035
-8.1061 0.00872005 0.0017633
-8.06895 0.00861857 0.00177307
-8.03182 0.00851762 0.00178502
-7.99471 0.00841591 0.00179387
-7.95763 0.00831315 0.00180424
-7.92058 0.00821118 0.00181182
-7.88355 0.00810666 0.00181997
-7.84654 0.0080042 0.00182574
-7.80955 0.0078982 0.00183099
-7.77259 0.00779517 0.00183424
-7.73566 0.00768797 0.00183585
-7.69874 0.00758439 0.00183576
-7.66185 0.00747623 0.00183283
-7.62498 0.00737214 0.00182852
-7.58814 0.00726342 0.00181993
-7.55132 0.00715868 0.00181034
-7.51452 0.00704997 0.00179488
-7.47774 0.00694417 0.00177872
-7.44099 0.00683608 0.00175514
-7.40425 0.00672893 0.00173076
-7.36754 0.00662186 0.00169769
-7.33085 0.00651339 0.00166319
-7.29418 0.00640741 0.00161918
-7.25754 0.00629773 0.00157258
-7.22091 0.00619257 0.00151602
-7.18431 0.00608187 0.00145532
-7.14772 0.00597713 0.00138438
-7.11116 0.00586553 0.00130757
-7.07462 0.00576069 0.00122042
-7.0381 0.00564807 0.00112556
-7.00159 0.00554247 0.00102058
-6.96511 0.00542854 0.000905956
-6.92865 0.00532132 0.000781836
-6.89221 0.00520566 0.00064619
-6.85579 0.00509559 0.000501926
-6.81938 0.0049777 0.000344619
-6.783 0.00486347 0.000179811
-6.74664 0.0047427 1.01125e-06
-6.71029 0.00462322 -0.000183849
-6.67397 0.00449888 -0.000383017
-6.63766 0.00437316 -0.000586372
-6.60137 0.00424463 -0.000803692
-6.5651 0.00411203 -0.00102286
-6.52885 0.00397906 -0.00125496
-6.49262 0.00383969 -0.00148613
-6.4564 0.0037024 -0.00172848
-6.42021 0.00355722 -0.00196683
-6.38403 0.00341641 -0.00221396
-6.34786 0.00326714 -0.00245392
-6.31172 0.00312451 -0.00269973
-6.27559 0.00297367 -0.00293535
-6.23949 0.00283173 -0.00317351
-6.20339 0.00268261 -0.00339892
-6.16732 0.00254451 -0.00362337
-6.13126 0.00240092 -0.00383319
-6.09522 0.00227035 -0.00403862
-6.05919 0.00213635 -0.00422845
-6.02319 0.00201718 -0.00441066
-5.9872 0.00189677 -0.00457731
-5.95122 0.00179259 -0.00473351
-5.91526 0.00168945 -0.00487516
-5.87932 0.00160336 -0.00500401
-5.84339 0.00152051 -0.00512017
-5.80748 0.00145482 -0.00522181
-5.77158 0.00139445 -0.00531322
-5.7357 0.00135051 -0.00538902
-5.69984 0.00131389 -0.00545742
-5.66399 0.00129214 -0.00550964
-5.62815 0.00127956 -0.00555753
-5.59233 0.00127957 -0.00558905
-5.55653 0.00129043 -0.00561934
-5.52074 0.001311 -0.00563332
-5.48497 0.00134389 -0.0056491
-5.4492 0.00138331 -0.00564872
-5.41346 0.00143617 -0.00565301
-5.37773 0.00149241 -0.00564132
-5.34201 0.00156281 -0.00563687
-5.30631 0.00163362 -0.00561661
-5.27062 0.00171896 -0.00560586
-5.23494 0.001802 -0.00557941
-5.19928 0.0018997 -0.00556437
-5.16363 0.00199265 -0.00553369
-5.128 0.00210024 -0.00551598
-5.09237 0.00220097 -0.00548268
-5.05677 0.00231622 -0.00546353
-5.02117 0.00242284 -0.00542888
-4.98559 0.00254378 -0.0054092
-4.95002 0.00265472 -0.00537421
-4.91446 0.0027797 -0.00535471
-4.87892 0.00289367 -0.0053202
-4.84339 0.0030214 -0.00530146
-4.80787 0.00313737 -0.00526817
-4.77237 0.00326682 -0.00525076
-4.73687 0.00338398 -0.00521947
-4.70139 0.00351434 -0.00520403
-4.66592 0.00363198 -0.00517565
-4.63046 0.00376248 -0.00516294
-4.59502 0.00387993 -0.00513856
-4.55958 0.0040097 -0.00512954
-4.52416 0.00412609 -0.00511043
-4.48875 0.00425396 -0.00510622
-4.45335 0.00436805 -0.00509378
-4.41797 0.0044924 -0.00509558
-4.38259 0.00460238 -0.0050912
-4.34722 0.00472103 -0.00510011
-4.31187 0.00482444 -0.00510506
-4.27653 0.00493451 -0.00512191
-4.24119 0.00502818 -0.00513704
-4.20587 0.00512613 -0.00516214
-4.17056 0.00520632 -0.00518777
-4.13526 0.00528801 -0.00522077
-4.09997 0.00535047 -0.00525645
-4.06469 0.00541126 -0.00529623
-4.02942 0.00545148 -0.00534067
-3.99416 0.0054864 -0.00538535
-3.95891 0.00549968 -0.00543637
-3.92367 0.0055036 -0.00548329
-3.88844 0.0054851 -0.00553793
-3.85322 0.00545289 -0.00558368
-3.81801 0.00539753 -0.00563817
-3.7828 0.00532416 -0.00567863
-3.74761 0.0052266 -0.00572846
-3.71243 0.0051071 -0.00575875
-3.67726 0.00496183 -0.00579863
-3.64209 0.00479125 -0.00581304
-3.60694 0.00459258 -0.00583683
-3.57179 0.00436595 -0.0058286
-3.53665 0.00410809 -0.00582929
-3.50152 0.00382043 -0.00579036
-3.4664 0.00349771 -0.00575987
-3.43129 0.003144 -0.0056808
-3.39619 0.00275141 -0.00560953
-3.36109 0.00232682 -0.00547943
-3.32601 0.00186033 -0.0053557
-3.29093 0.00136084 -0.0051621
-3.25586 0.000817414 -0.00497197
-3.2208 0.000240766 -0.00470047
-3.18574 -0.000381222 -0.00442788
-3.1507 -0.00103461 -0.00406171
-3.11566 -0.00173421 -0.00368865
-3.08063 -0.00246026 -0.00320855
-3.0456 -0.00323226 -0.00271517
-3.01059 -0.00402207 -0.00209962
-2.97558 -0.00485486 -0.00146446
-2.94058 -0.00569298 -0.000690417
-2.90558 -0.00656648 0.000109332
-2.87059 -0.0074283 0.00106512
-2.83561 -0.00831187 0.00205271
-2.80064 -0.00916043 0.00321186
-2.76567 -0.0100103 0.00440862
-2.73071 -0.0107925 0.00578833
-2.69576 -0.0115481 0.00720925
-2.66081 -0.0121917 0.00881729
-2.62587 -0.0127723 0.0104639
-2.59094 -0.0131831 0.0122897
-2.55601 -0.0134862 0.0141389
-2.52109 -0.0135503 0.0161393
-2.48617 -0.0134573 0.0181268
-2.45126 -0.0130529 0.0202072
-2.41636 -0.0124474 0.0222091
-2.38146 -0.0114738 0.0242068
-2.34657 -0.0102808 0.0260289
-2.31168 -0.00870745 0.027715
-2.2768 -0.00694631 0.0291111
-2.24192 -0.00486525 0.0302314
-2.20705 -0.0026933 0.0309654
-2.17219 -0.000338013 0.0313247
-2.13733 0.00195972 0.031264
-2.10247 0.00426463 0.030816
-2.06762 0.00635925 0.0300029
-2.03278 0.00830901 0.0288842
-1.99794 0.00994731 0.0275272
-1.9631 0.0113635 0.0260008
-1.92827 0.0124456 0.0243834
-1.89345 0.0133087 0.0227289
-1.85862 0.0138794 0.0211025
-1.82381 0.0142831 0.0195298
-1.78899 0.0144653 0.0180557
-1.75419 0.0145453 0.0166798
-1.71938 0.0144741 0.0154303
-1.68458 0.0143574 0.0142898
-1.64979 0.0141451 0.0132762
-1.61499 0.0139285 0.0123645
-1.58021 0.0136549 0.0115666
-1.54542 0.013404 0.0108559
-1.51064 0.0131204 0.0102415
-1.47586 0.0128759 0.00969833
-1.44109 0.0126128 0.00923377
-1.40632 0.0123978 0.00882589
-1.37155 0.0121717 0.00848107
-1.33679 0.0119984 0.00818054
-1.30203 0.011817 0.0079302
-1.26727 0.0116911 0.00771405
-1.23251 0.0115573 0.00753778
-1.19776 0.0114806 0.0073876
-1.16301 0.0113947 0.00726924
-1.12827 0.0113672 0.00717041
-1.09352 0.0113286 0.00709715
-1.05878 0.0113498 0.00703805
-1.02405 0.0113577 0.0069996
-0.989309 0.0114271 0.0069707
-0.954576 0.0114809 0.00695845
-0.919844 0.0115986 0.00695165
-0.885115 0.0116983 0.00695793
-0.850388 0.0118651 0.00696571
-0.815663 0.0120115 0.00698311
-0.78094 0.0122291 0.00699778
-0.746219 0.0124237 0.00701836
-0.711499 0.0126944 0.0070313
-0.676781 0.0129395 0.00704576
-0.642065 0.0132661 0.00704648
-0.60735 0.0135641 0.00704317
-0.572637 0.0139491 0.00701838
-0.537925 0.0143017 0.00698232
-0.503214 0.0147459 0.00691495
-0.468504 0.0151523 0.00682692
-0.433796 0.0156527 0.0066955
-0.399089 0.0161071 0.00653168
-0.364382 0.0166533 0.00631055
-0.329676 0.0171418 0.00604338
-0.294972 0.0177116 0.00570464
-0.260267 0.0182083 0.00530605
-0.225564 0.0187653 0.00482436
-0.190861 0.0192222 0.00427309
-0.156158 0.0197085 0.00363506
-0.121456 0.0200738 0.00292735
-0.0867541 0.0204097 0.0021459
-0.0520524 0.0206236 0.00131277
-0.0173508 0.0207449 0.000440829
0.0173508 0.0207449 -0.000440829
0.0520524 0.0206236 -0.00131277
0.0867541 0.0204097 -0.0021459
0.121456 0.0200738 -0.00292735
0.156158 0.0197085 -0.00363506
0.190861 0.0192222 -0.00427309
0.225564 0.0187653 -0.00482436
0.260267 0.0182083 -0.00530605
0.294972 0.0177116 -0.00570464
0.329676 0.0171418 -0.00604338
0.364382 0.0166533 -0.00631055
0.399089 0.0161071 -0.00653168
0.433796 0.0156527 -0.0066955
0.468504 0.0151523 -0.00682692
0.503214 0.0147459 -0.00691495
0.537925 0.0143017 -0.00698232
0.572637 0.0139491 -0.00701838
0.60735 0.0135641 -0.00704317
0.642065 0.0132661 -0.00704648
0.676781 0.0129395 -0.00704576
0.711499 0.0126944 -0.0070313
0.746219 0.0124237 -0.00701836
0.78094 0.0122291 -0.00699778
0.815663 0.0120115 -0.00698311
0.850388 0.0118651 -0.00696571
0.885115 0.0116983 -0.00695793
0.919844 0.0115986 -0.00695165
0.954576 0.0114809 -0.00695845
0.989309 0.0114271 -0.0069707
1.02405 0.0113577 -0.0069996
1.05878 0.0113498 -0.00703805
1.09352 0.0113286 -0.00709715
1.12827 0.0113672 -0.00717041
1.16301 0.0113947 -0.00726924
1.19776 0.0114806 -0.0073876
1.23251 0.0115573 -0.00753778
1.26727 0.0116911 -0.00771405
1.30203 0.011817 -0.0079302
1.33679 0.0119984 -0.00818054
1.37155 0.0121717 -0.00848107
1.40632 0.0123978 -0.00882589
1.44109 0.0126128 -0.00923377
1.47586 0.0128759 -0.00969833
1.51064 0.0131204 -0.0102415
1.54542 0.013404 -0.0108559
1.58021 0.0136549 -0.0115666
1.61499 0.0139285 -0.0123645
1.64979 0.0141451 -0.0132762
1.68458 0.0143574 -0.0142898
1.71938 0.0144741 -0.0154303
1.75419 0.0145453 -0.0166798
1.78899 0.0144653 -0.0180557
1.82381 0.0142831 -0.0195298
1.85862 0.0138794 -0.0211025
1.89345 0.0133087 -0.0227289
1.92827 0.0124456 -0.0243834
1.9631 0.0113635 -0.0260008
1.99794 0.00994731 -0.0275272
2.03278 0.00830901 -0.0288842
2.06762 0.00635925 -0.0300029
2.10247 0.00426463 -0.030816
2.13733 0.00195972 -0.031264
2.17219 -0.000338013 -0.0313247
2.20705 -0.0026933 -0.0309654
2.24192 -0.00486525 -0.0302314
2.2768 -0.00694631 -0.0291111
2.31168 -0.00870745 -0.027715
2.34657 -0.0102808 -0.0260289
2.38146 -0.0114738 -0.0242068
2.41636 -0.0124474 -0.0222091
2.45126 -0.0130529 -0.0202072
2.48617 -0.0134573 -0.0181268
2.52109 -0.0135503 -0.0161393
2.55601 -0.0134862 -0.0141389
2.59094 -0.0131831 -0.0122897
2.62587 -0.0127723 -0.0104639
2.66081 -0.0121917 -0.00881729
2.69576 -0.0115481 -0.00720925
2.73071 -0.0107925 -0.00578833
2.76567 -0.0100103 -0.00440862
2.80064 -0.00916043 -0.00321186
2.83561 -0.00831187 -0.00205271
2.87059 -0.0074283 -0.00106512
2.90558 -0.00656648 -0.000109332
2.94058 -0.00569298 0.000690417
2.97558 -0.00485486 0.00146446
3.01059 -0.00402207 0.00209962
3.0456 -0.00323226 0.00271517
3.08063 -0.00246026 0.00320855
3.11566 -0.00173421 0.00368865
3.1507 -0.00103461 0.00406171
3.18574 -0.000381222 0.00442788
3.2208 0.000240766 0.00470047
3.25586 0.000817414 0.00497197
3.29093 0.00136084 0.0051621
3.32601 0.00186033 0.0053557
3.36109 0.00232682 0.00547943
3.39619 0.00275141 0.00560953
3.43129 0.003144 0.0056808
3.4664 0.00349771 0.00575987
3.50152 0.00382043 0.00579036
3.53665 0.00410809 0.00582929
3.57179 0.00436595 0.0058286
3.60694 0.00459258 0.00583683
3.64209 0.00479125 0.00581304
3.67726 0.00496183 0.00579863
3.71243 0.0051071 0.00575875
3.74761 0.0052266 0.00572846
3.7828 0.00532416 0.00567863
3.81801 0.00539753 0.00563817
3.85322 0.00545289 0.00558368
3.88844 0.0054851 0.00553793
3.92367 0.0055036 0.00548329
3.95891 0.00549968 0.00543637
3.99416 0.0054864 0.00538535
4.02942 0.00545148 0.00534067
4.06469 0.00541126 0.00529623
4.09997 0.00535047 0.00525645
4.13526 0.00528801 0.00522077
4.17056 0.00520632 0.00518777
4.20587 0.00512613 0.00516214
4.24119 0.00502818 0.00513704
4.27653 0.00493451 0.00512191
4.31187 0.00482444 0.00510506
4.34722 0.00472103 0.00510011
4.38259 0.00460238 0.0050912
4.41797 0.0044924 0.00509558
4.45335 0.00436805 0.00509378
4.48875 0.00425396 0.00510622
4.52416 0.00412609 0.00511043
4.55958 0.0040097 0.00512954
4.59502 0.00387993 0.00513856
4.63046 0.00376248 0.00516294
4.66592 0.00363198 0.00517565
4.70139 0.00351434 0.00520403
4.73687 0.00338398 0.00521947
4.77237 0.00326682 0.00525076
4.80787 0.00313737 0.00526817
4.84339 0.0030214 0.00530146
4.87892 0.00289367 0.0053202
4.91446 0.0027797 0.00535471
4.95002 0.00265472 0.00537421
4.98559 0.00254378 0.0054092
5.02117 0.00242284 0.00542888
5.05677 0.00231622 0.00546353
5.09237 0.00220097 0.00548268
5.128 0.00210024 0.00551598
5.16363 0.00199265 0.00553369
5.19928 0.0018997 0.00556437
5.23494 0.001802 0.00557941
5.27062 0.00171896 0.00560586
5.30631 0.00163362 0.00561661
5.34201 0.00156281 0.00563687
5.37773 0.00149241 0.00564132
5.41346 0.00143617 0.00565301
5.4492 0.00138331 0.00564872
5.48497 0.00134389 0.0056491
5.52074 0.001311 0.00563332
5.55653 0.00129043 0.00561934
5.59233 0.00127957 0.00558905
5.62815 0.00127956 0.00555753
5.66399 0.00129214 0.00550964
5.69984 0.00131389 0.00545742
5.7357 0.00135051 0.00538902
5.77158 0.00139445 0.00531322
5.80748 0.00145482 0.00522181
5.84339 0.00152051 0.00512017
5.87932 0.00160336 0.00500401
5.91526 0.00168945 0.00487516
5.95122 0.00179259 0.00473351
5.9872 0.00189677 0.00457731
6.02319 0.00201718 0.00441066
6.05919 0.00213635 0.00422845
6.09522 0.00227035 0.00403862
6.13126 0.00240092 0.00383319
6.16732 0.00254451 0.00362337
6.20339 0.00268261 0.00339892
6.23949 0.00283173 0.00317351
6.27559 0.00297367 0.00293535
6.31172 0.00312451 0.00269973
6.34786 0.00326714 0.00245392
6.38403 0.00341641 0.00221396
6.42021 0.00355722 0.00196683
6.4564 0.0037024 0.00172848
6.49262 0.00383969 0.00148613
6.52885 0.00397906 0.00125496
6.5651 0.00411203 0.00102286
6.60137 0.00424463 0.000803692
6.63766 0.00437316 0.000586372
6.67397 0.00449888 0.000383017
6.71029 0.00462322 0.000183849
6.74664 0.0047427 -1.01125e-06
6.783 0.00486347 -0.000179811
6.81938 0.0049777 -0.000344619
6.85579 0.00509559 -0.000501926
6.89221 0.00520566 -0.00064619
6.92865 0.00532132 -0.000781836
6.96511 0.00542854 -0.000905956
7.00159 0.00554247 -0.00102058
7.0381 0.00564807 -0.00112556
7.07462 0.00576069 -0.00122042
7.11116 0.00586553 -0.00130757
7.14772 0.00597713 -0.00138438
7.18431 0.00608187 -0.00145532
7.22091 0.00619257 -0.00151602
7.25754 0.00629773 -0.00157258
7.29418 0.00640741 -0.00161918
7.33085 0.00651339 -0.00166319
7.36754 0.00662186 -0.00169769
7.40425 0.00672893 -0.00173076
7.44099 0.00683608 -0.00175514
7.47774 0.00694417 -0.00177872
7.51452 0.00704997 -0.00179488
7.55132 0.00715868 -0.00181034
7.58814 0.00726342 -0.00181993
7.62498 0.00737214 -0.00182852
7.66185 0.00747623 -0.00183283
7.69874 0.00758439 -0.00183576
7.73566 0.00768797 -0.00183585
7.77259 0.00779517 -0.00183424
7.80955 0.0078982 -0.00183099
7.84654 0.0080042 -0.00182574
7.88355 0.00810666 -0.00181997
7.92058 0.00821118 -0.00181182
7.95763 0.00831315 -0.00180424
7.99471 0.00841591 -0.00179387
8.03182 0.00851762 -0.00178502
8.06895 0.00861857 -0.00177307
8.1061 0.00872005 -0.0017633
8.14328 0.00881926 -0.00175035
8.18049 0.00892028 -0.00173992
8.21772 0.00901791 -0.00172653
8.25497 0.00911824 -0.0017157
8.29226 0.00921461 -0.00170228
8.32956 0.00931406 -0.00169128
8.3669 0.00940935 -0.00167817
8.40426 0.00950771 -0.00166712
8.44165 0.00960219 -0.00165471
8.47906 0.00969919 -0.00164369
8.5165 0.00979334 -0.00163228
8.55397 0.00988864 -0.00162135
8.59146 0.00998285 -0.00161105
8.62899 0.0100764 -0.00160037
8.66654 0.0101707 -0.00159116
8.70412 0.0102628 -0.00158096
8.74172 0.010357 -0.00157278
8.77936 0.0104479 -0.00156326
8.81702 0.0105417 -0.00155604
8.85471 0.0106318 -0.00154738
8.89244 0.0107249 -0.00154105
8.93019 0.0108144 -0.00153343
8.96797 0.0109064 -0.0015279
9.00578 0.0109959 -0.00152144
9.04362 0.0110865 -0.00151658
9.08149 0.0111762 -0.00151139
9.11939 0.0112653 -0.00150708
9.15732 0.0113552 -0.00150321
9.19528 0.0114432 -0.00149934
9.23327 0.0115329 -0.0014967
9.2713 0.01162 -0.00149332
9.30935 0.0117092 -0.00149172
9.34744 0.0117957 -0.00148894
9.38556 0.011884 -0.00148821
9.42371 0.0119701 -0.00148611
9.46189 0.0120572 -0.00148604
9.50011 0.0121433 -0.0014847
9.53836 0.012229 -0.00148506
9.57664 0.012315 -0.00148459
9.61496 0.0123996 -0.00148511
9.65331 0.0124852 -0.00148557
9.69169 0.0125688 -0.00148604
9.73011 0.0126538 -0.00148729
9.76856 0.0127365 -0.0014877
9.80704 0.0128204 -0.0014895
9.84557 0.0129025 -0.00148991
9.88412 0.0129851 -0.00149198
9.92271 0.0130668 -0.00149249
9.96134 0.0131478 -0.00149452
10 0.0132291 -0.00149522
10.0387 0.0133087 -0.00149692
10.0774 0.0133892 -0.00149789
10.1162 0.0134676 -0.00149897
10.155 0.0135468 -0.00150014
10.1939 0.0136244 -0.00150047
10.2328 0.0137019 -0.00150159
10.2717 0.0137788 -0.00150122
10.3106 0.0138544 -0.00150199
10.3496 0.0139304 -0.00150102
10.3887 0.0140045 -0.00150111
10.4278 0.014079 -0.00149966
10.4669 0.0141517 -0.00149876
10.506 0.0142244 -0.00149694
10.5452 0.0142959 -0.00149477
10.5845 0.0143664 -0.0014925
10.6238 0.0144367 -0.00148897
10.6631 0.0145049 -0.00148601
10.7024 0.0145737 -0.00148127
10.7418 0.0146399 -0.00147733
10.7813 0.0147065 -0.00147159
10.8208 0.0147709 -0.00146635
10.8603 0.0148348 -0.00145985
10.8999 0.0148976 -0.00145305
10.9395 0.0149585 -0.00144586
10.9792 0.0150195 -0.00143746
11.0189 0.0150777 -0.00142938
11.0586 0.0151361 -0.00141962
11.0984 0.0151917 -0.00141042
11.1383 0.0152469 -0.00139962
11.1781 0.0153003 -0.00138907
11.2181 0.0153519 -0.00137753
11.2581 0.0154029 -0.0013655
11.2981 0.015451 -0.00135334
11.3381 0.0154989 -0.00133992
11.3783 0.0155436 -0.001327
11.4184 0.0155879 -0.00131254
11.4587 0.0156296 -0.00129869
11.4989 0.0156698 -0.00128355
11.5392 0.0157084 -0.00126865
11.5796 0.0157443 -0.00125315
11.62 0.0157795 -0.00123716
11.6605 0.0158115 -0.00122134
11.701 0.0158425 -0.0012045
11.7415 0.0158709 -0.00118822
11.7822 0.0158973 -0.0011709
11.8228 0.0159221 -0.00115404
11.8636 0.0159439 -0.00113658
11.9043 0.0159647 -0.00111907
11.9452 0.0159822 -0.00110166
11.986 0.0159984 -0.00108357
12.027 0.0160121 -0.00106612
12.068 0.0160233 -0.00104781
12.109 0.016033 -0.00103019
12.1501 0.0160395 -0.00101205
12.1913 0.0160446 -0.000994192
12.2325 0.0160469 -0.000976502
12.2738 0.016047 -0.000958527
12.3151 0.016045 -0.00094133
12.3565 0.0160401 -0.000923723
12.3979 0.0160333 -0.000907105
12.4394 0.0160234 -0.000890538
12.481 0.016011 -0.000874669
12.5226 0.0159954 -0.000859642
12.5643 0.0159761 -0.000844652
12.6061 0.0159529 -0.000830566
12.6479 0.0159248 -0.000815443
12.6898 0.0158922 -0.000799213
12.7317 0.0158557 -0.000780138
12.7737 0.0158164 -0.000757733
12.8158 0.0157761 -0.000732713
12.8579 0.0157353 -0.000705757
12.9001 0.0156941 -0.000678308
12.9424 0.0156522 -0.000651032
12.9847 0.0156088 -0.000624071
13.0271 0.0155637 -0.000597785
13.0696 0.0155163 -0.00057183
13.1121 0.0154666 -0.000546275
13.1547 0.0154145 -0.000520939
13.1974 0.0153597 -0.000495694
13.2402 0.0153024 -0.000470534
13.283 0.0152425 -0.000445322
13.3259 0.0151799 -0.000420055
13.3689 0.015115 -0.000394709
13.4119 0.0150473 -0.000369192
13.455 0.0149771 -0.000343621
13.4982 0.0149046 -0.000317841
13.5415 0.0148293 -0.000291983
13.5848 0.0147519 -0.000265978
13.6283 0.0146719 -0.000239868
13.6718 0.0145896 -0.000213675
13.7153 0.0145052 -0.000187429
13.759 0.0144182 -0.000161106
13.8028 0.0143293 -0.000134838
13.8466 0.0142383 -0.000108554
13.8905 0.0141451 -8.23575e-05
13.9345 0.0140502 -5.62712e-05
13.9786 0.0139532 -3.03371e-05
14.0227 0.0138544 -4.58161e-06
14.067 0.0137542 2.0892e-05
14.1113 0.0136519 4.61318e-05
14.1558 0.0135483 7.09861e-05
14.2003 0.0134434 9.54732e-05
14.2449 0.0133369 0.000119531
14.2896 0.0132295 0.000143105
14.3344 0.0131207 0.000166133
14.3793 0.013011 0.000188628
14.4243 0.0129006 0.000210459
14.4693 0.0127891 0.000231668
14.5145 0.0126771 0.000252159
14.5598 0.0125647 0.000271922
14.6052 0.0124516 0.000290903
14.6506 0.0123383 0.000309119
14.6962 0.0122251 0.00032646
14.7419 0.0121113 0.000343
14.7877 0.0119979 0.000358647
14.8336 0.0118847 0.000373435
14.8796 0.0117714 0.000387299
14.9257 0.0116588 0.000400308
14.9719 0.0115466 0.000412385
15.0182 0.0114348 0.000423574
15.0647 0.011324 0.000433871
15.1112 0.0112137 0.000443292
15.1579 0.0111042 0.000451809
15.2047 0.0109958 0.000459526
15.2516 0.0108883 0.000466356
15.2986 0.0107818 0.000472397
15.3458 0.0106767 0.000477651
15.393 0.0105725 0.00048214
15.4404 0.0104697 0.000485871
15.488 0.0103682 0.000488949
15.5356 0.0102681 0.0004913
15.5834 0.0101693 0.000493048
15.6313 0.010072 0.000494171
15.6794 0.00997616 0.000494742
15.7276 0.00988174 0.000494742
15.7759 0.0097889 0.000494281
15.8243 0.00969761 0.000493318
15.873 0.0096078 0.000491933
15.9217 0.00951943 0.000490129
15.9706 0.00943286 0.00048799
16.0197 0.00934769 0.000485462
16.0689 0.00926413 0.000482655
16.1182 0.00918229 0.000479554
16.1677 0.00910204 0.000476216
16.2174 0.00902325 0.000472612
16.2672 0.00894608 0.000468847
16.3172 0.00887047 0.000464878
16.3674 0.00879612 0.000460774
16.4177 0.00872326 0.0004565
16.4682 0.00865191 0.000452153
16.5189 0.00858179 0.000447676
16.5697 0.00851299 0.000443138
16.6208 0.00844562 0.000438519
16.672 0.00837957 0.000433878
16.7234 0.0083147 0.000429156
16.775 0.0082511 0.00042446
16.8268 0.00818879 0.000419722
16.8787 0.0081277 0.000415009
16.9309 0.00806768 0.000410285
16.9833 0.00800881 0.000405613
17.0359 0.00795116 0.000400933
17.0887 0.00789451 0.00039633
17.1418 0.00783881 0.000391736
17.195 0.00778423 0.000387219
17.2485 0.0077307 0.000382732
17.3022 0.00767803 0.000378341
17.3562 0.00762623 0.000373978
17.4104 0.0075754 0.000369716
17.4648 0.00752547 0.000365503
17.5195 0.00747632 0.000361402
17.5744 0.00742794 0.000357335
17.6296 0.00738038 0.000353387
17.6851 0.00733355 0.000349503
17.7408 0.00728744 0.000345736
17.7969 0.00724202 0.00034201
17.8532 0.00719725 0.000338415
17.9098 0.00715307 0.000334876
17.9667 0.0071095 0.000331461
18.0239 0.00706656 0.000328108
18.0815 0.00702412 0.000324888
18.1393 0.00698216 0.000321724
18.1975 0.0069407 0.000318694
18.256 0.00689972 0.000315724
18.3149 0.0068592 0.000312892
18.3742 0.00681907 0.000310118
18.4338 0.0067793 0.000307476
18.4938 0.00673988 0.000304889
18.5542 0.00670079 0.000302435
18.615 0.00666201 0.000300038
18.6762 0.00662351 0.00029778
18.7379 0.00658527 0.000295571
18.8 0.00654724 0.000293488
18.8625 0.00650937 0.000291451
18.9255 0.00647164 0.000289545
18.9891 0.00643405 0.000287681
19.0531 0.00639657 0.000285942
19.1177 0.00635918 0.000284236
19.1828 0.00632183 0.000282651
19.2484 0.00628451 0.000281094
19.3147 0.00624718 0.000279654
19.3816 0.00620982 0.000278235
19.4491 0.00617239 0.00027693
19.5173 0.00613485 0.000275637
19.5862 0.00609722 0.000274452
19.6558 0.00605943 0.000273272
19.7262 0.00602147 0.000272197
19.7974 0.0059833 0.000271121
19.8694 0.00594487 0.000270143
19.9423 0.00590611 0.00026915
20.0162 0.00586705 0.000268244
20.091 0.00582762 0.00026731
20.1669 0.00578779 0.000266456
20.244 0.00574752 0.00026556
20.3222 0.00570678 0.000264733
20.4016 0.00566553 0.00026385
20.4825 0.00562374 0.000263026
20.5648 0.00558138 0.000262132
20.6487 0.00553837 0.00026129
20.7344 0.00549468 0.000260359
20.8219 0.00545033 0.000259468
20.9115 0.00540537 0.000258472
21.0034 0.00535983 0.000257509
21.0979 0.00531389 0.000256416
21.1952 0.00527059 0.000255412
21.2959 0.00522666 0.000254245
21.4004 0.00518282 0.000253087
21.5093 0.00513975 0.000251756
21.6237 0.00508807 0.000250224
21.7448 0.00503181 0.000248342
21.8747 0.00497176 0.000246321
22.0165 0.00490529 0.000243776
22.1768 0.00483024 0.000240838
22.3723 0.00476941 0.000237439


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1Classic/vCLAOffP_FRG_K.txt <==
-22.3723 0.00476951 -0.000237628
-22.1768 0.00483042 -0.000240958
-22.0165 0.00490555 -0.000243949
-21.8747 0.00497208 -0.000246451
-21.7448 0.00503217 -0.000248511
-21.6237 0.00508849 -0.00025036
-21.5093 0.00514021 -0.000251924
-21.4004 0.00518333 -0.000253226
-21.2959 0.00522721 -0.000254412
-21.1952 0.00527119 -0.000255555
-21.0979 0.00531454 -0.000256585
-21.0034 0.00536051 -0.000257655
-20.9115 0.00540609 -0.000258642
-20.8219 0.0054511 -0.000259617
-20.7344 0.00549549 -0.00026053
-20.6487 0.00553921 -0.000261443
-20.5648 0.00558226 -0.000262305
-20.4825 0.00562466 -0.000263181
-20.4016 0.00566648 -0.000264025
-20.3222 0.00570777 -0.000264892
-20.244 0.00574855 -0.000265738
-20.1669 0.00578886 -0.000266618
-20.091 0.00582873 -0.000267491
-20.0162 0.00586819 -0.000268409
-19.9423 0.00590729 -0.000269333
-19.8694 0.00594609 -0.000270312
-19.7974 0.00598455 -0.000271308
-19.7262 0.00602276 -0.00027237
-19.6558 0.00606076 -0.000273462
-19.5862 0.00609858 -0.000274629
-19.5173 0.00613625 -0.000275831
-19.4491 0.00617382 -0.000277111
-19.3816 0.00621129 -0.000278432
-19.3147 0.00624869 -0.000279839
-19.2484 0.00628606 -0.000281295
-19.1828 0.00632341 -0.000282841
-19.1177 0.0063608 -0.000284442
-19.0531 0.00639823 -0.000286136
-18.9891 0.00643575 -0.000287891
-18.9255 0.00647337 -0.000289744
-18.8625 0.00651114 -0.000291666
-18.8 0.00654905 -0.000293692
-18.7379 0.00658712 -0.00029579
-18.6762 0.0066254 -0.00029799
-18.615 0.00666394 -0.000300263
-18.5542 0.00670276 -0.00030265
-18.4938 0.00674189 -0.000305119
-18.4338 0.00678134 -0.000307697
-18.3742 0.00682116 -0.000310354
-18.3149 0.00686133 -0.00031312
-18.256 0.00690189 -0.000315967
-18.1975 0.00694291 -0.000318928
-18.1393 0.00698442 -0.000321973
-18.0815 0.00702642 -0.00032513
-18.0239 0.00706891 -0.000328364
-17.9667 0.0071119 -0.00033171
-17.9098 0.0071555 -0.00033514
-17.8532 0.00719974 -0.000338672
-17.7969 0.00724455 -0.000342282
-17.7408 0.00729002 -0.000346001
-17.6851 0.00733618 -0.000349783
-17.6296 0.00738306 -0.00035366
-17.5744 0.00743067 -0.000357624
-17.5195 0.0074791 -0.000361685
-17.4648 0.0075283 -0.000365801
-17.4104 0.00757828 -0.000370009
-17.3562 0.00762916 -0.000374286
-17.3022 0.00768102 -0.000378644
-17.2485 0.00773374 -0.00038305
-17.195 0.00778733 -0.000387534
-17.1418 0.00784197 -0.000392066
-17.0887 0.00789773 -0.000396656
-17.0359 0.00795445 -0.000401275
-16.9833 0.00801216 -0.000405952
-16.9309 0.00807109 -0.00041064
-16.8787 0.00813119 -0.000415361
-16.8268 0.00819235 -0.000420091
-16.775 0.00825474 -0.000424827
-16.7234 0.00831842 -0.000429539
-16.672 0.00838338 -0.00043426
-16.6208 0.00844953 -0.000438917
-16.5697 0.00851701 -0.000443534
-16.5189 0.00858594 -0.00044809
-16.4682 0.00865621 -0.000452565
-16.4177 0.00872773 -0.00045693
-16.3674 0.00880076 -0.000461203
-16.3172 0.00887533 -0.000465324
-16.2672 0.00895116 -0.000469293
-16.2174 0.00902857 -0.000473077
-16.1677 0.0091076 -0.000476683
-16.1182 0.00918808 -0.000480042
-16.0689 0.00927013 -0.000483147
-16.0197 0.00935388 -0.000485976
-15.9706 0.0094392 -0.000488511
-15.9217 0.0095259 -0.000490673
-15.873 0.00961439 -0.000492484
-15.8243 0.00970431 -0.000493893
-15.7759 0.00979571 -0.000494863
-15.7276 0.00988867 -0.000495349
-15.6794 0.00998321 -0.000495358
-15.6313 0.0100792 -0.000494814
-15.5834 0.0101765 -0.000493702
-15.5356 0.0102755 -0.000491983
-15.488 0.0103758 -0.000489645
-15.4404 0.0104773 -0.000486597
-15.393 0.0105803 -0.000482881
-15.3458 0.0106846 -0.000478425
-15.2986 0.0107899 -0.000473188
-15.2516 0.0108965 -0.000467183
-15.2047 0.0110042 -0.000460373
-15.1579 0.0111127 -0.000452694
-15.1112 0.0112223 -0.000444201
-15.0647 0.0113327 -0.000434822
-15.0182 0.0114438 -0.000424552
-14.9719 0.0115557 -0.000413408
-14.9257 0.0116681 -0.000401363
-14.8796 0.0117809 -0.000388404
-14.8336 0.0118944 -0.000374577
-14.7877 0.0120078 -0.000359845
-14.7419 0.0121214 -0.00034424
-14.6962 0.0122353 -0.000327762
-14.6506 0.0123488 -0.000310471
-14.6052 0.0124623 -0.000292324
-14.5598 0.0125757 -0.000273402
-14.5145 0.0126883 -0.000253717
-14.4693 0.0128006 -0.000233294
-14.4243 0.0129124 -0.000212175
-14.3793 0.013023 -0.000190424
-14.3344 0.0131331 -0.000168032
-14.2896 0.0132422 -0.000145099
-14.2449 0.0133499 -0.000121645
-14.2003 0.0134568 -9.77009e-05
-14.1558 0.0135621 -7.33536e-05
-14.1113 0.013666 -4.86362e-05
-14.067 0.0137687 -2.3562e-05
-14.0227 0.0138694 1.74572e-06
-13.9786 0.0139687 2.73027e-05
-13.9345 0.0140662 5.30337e-05
-13.8905 0.0141616 7.88791e-05
-13.8466 0.0142554 0.000104824
-13.8028 0.014347 0.000130812
-13.759 0.0144365 0.000156763
-13.7153 0.0145242 0.000182715
-13.6718 0.0146093 0.000208557
-13.6283 0.0146925 0.000234278
-13.5848 0.0147733 0.000259865
-13.5415 0.0148517 0.000285255
-13.4982 0.0149279 0.00031042
-13.455 0.0150016 0.000335381
-13.4119 0.0150729 0.000360014
-13.3689 0.0151419 0.000384414
-13.3259 0.0152082 0.000408455
-13.283 0.0152723 0.000432154
-13.2402 0.0153337 0.0004555
-13.1974 0.0153926 0.00047839
-13.1547 0.0154491 0.000500892
-13.1121 0.0155029 0.000522858
-13.0696 0.0155542 0.000544297
-13.0271 0.0156028 0.000565193
-12.9847 0.0156484 0.000585354
-12.9424 0.0156913 0.000605018
-12.9001 0.0157307 0.000623996
-12.8579 0.0157668 0.000642687
-12.8158 0.0157992 0.000661644
-12.7737 0.015828 0.000681113
-12.7317 0.0158539 0.000702023
-12.6898 0.0158776 0.000724116
-12.6479 0.0158996 0.000746945
-12.6061 0.0159205 0.000770482
-12.5643 0.0159396 0.000793252
-12.5226 0.0159572 0.000816208
-12.481 0.0159726 0.000838118
-12.4394 0.0159858 0.000859714
-12.3979 0.015997 0.000880993
-12.3565 0.0160055 0.000901444
-12.3151 0.016012 0.000922193
-12.2738 0.0160157 0.000941952
-12.2325 0.0160172 0.000962053
-12.1913 0.0160164 0.000981495
-12.1501 0.0160128 0.00100083
-12.109 0.0160075 0.0010202
-12.068 0.0159991 0.00103888
-12.027 0.015989 0.00105808
-11.986 0.0159764 0.00107631
-11.9452 0.0159612 0.00109506
-11.9043 0.0159445 0.00111306
-11.8636 0.0159246 0.00113108
-11.8228 0.0159036 0.00114899
-11.7822 0.0158795 0.00116624
-11.7415 0.0158538 0.00118392
-11.701 0.015826 0.0012005
-11.6605 0.0157956 0.00121763
-11.62 0.0157642 0.0012337
-11.5796 0.0157295 0.00124991
-11.5392 0.0156941 0.00126561
-11.4989 0.0156559 0.00128071
-11.4587 0.0156162 0.00129601
-11.4184 0.0155749 0.00131002
-11.3783 0.015531 0.00132462
-11.3381 0.0154866 0.00133767
-11.2981 0.015439 0.0013512
-11.2581 0.0153913 0.00136348
-11.2181 0.0153407 0.0013756
-11.1781 0.0152893 0.00138724
-11.1383 0.0152362 0.00139787
-11.0984 0.0151813 0.00140876
-11.0586 0.0151259 0.00141802
-11.0189 0.0150677 0.00142787
-10.9792 0.0150098 0.001436
-10.9395 0.0149491 0.00144447
-10.8999 0.0148884 0.00145171
-10.8603 0.0148257 0.00145857
-10.8208 0.0147621 0.00146511
-10.7813 0.0146978 0.0014704
-10.7418 0.0146314 0.00147618
-10.7024 0.0145654 0.00148017
-10.6631 0.0144968 0.00148494
-10.6238 0.0144287 0.00148795
-10.5845 0.0143586 0.0014915
-10.5452 0.0142882 0.00149381
-10.506 0.0142169 0.00149601
-10.4669 0.0141444 0.00149786
-10.4278 0.0140718 0.00149879
-10.3887 0.0139974 0.00150027
-10.3496 0.0139234 0.0015002
-10.3106 0.0138476 0.0015012
-10.2717 0.0137721 0.00150044
-10.2328 0.0136953 0.00150085
-10.1939 0.0136179 0.00149974
-10.155 0.0135404 0.00149944
-10.1162 0.0134613 0.00149828
-10.0774 0.013383 0.00149722
-10.0387 0.0133026 0.00149626
-10 0.0132231 0.00149459
-9.96134 0.013142 0.0014939
-9.92271 0.013061 0.00149188
-9.88412 0.0129794 0.00149139
-9.84557 0.0128969 0.00148933
-9.80704 0.0128149 0.00148893
-9.76856 0.012731 0.00148715
-9.73011 0.0126484 0.00148675
-9.69169 0.0125635 0.00148551
-9.65331 0.01248 0.00148505
-9.61496 0.0123945 0.00148461
-9.57664 0.01231 0.00148409
-9.53836 0.012224 0.00148457
-9.50011 0.0121383 0.00148422
-9.46189 0.0120523 0.00148557
-9.42371 0.0119654 0.00148564
-9.38556 0.0118793 0.00148776
-9.34744 0.011791 0.0014885
-9.30935 0.0117046 0.00149129
-9.2713 0.0116154 0.00149289
-9.23327 0.0115284 0.00149628
-9.19528 0.0114388 0.00149893
-9.15732 0.0113508 0.00150281
-9.11939 0.011261 0.00150668
-9.08149 0.0111719 0.001511
-9.04362 0.0110823 0.00151619
-9.00578 0.0109918 0.00152106
-8.96797 0.0109023 0.00152752
-8.93019 0.0108104 0.00153307
-8.89244 0.0107209 0.00154069
-8.85471 0.0106278 0.00154703
-8.81702 0.0105378 0.00155569
-8.77936 0.0104441 0.00156291
-8.74172 0.0103532 0.00157244
-8.70412 0.010259 0.00158062
-8.66654 0.010167 0.00159082
-8.62899 0.0100727 0.00160004
-8.59146 0.0099792 0.00161073
-8.55397 0.00988503 0.00162104
-8.5165 0.00978977 0.00163196
-8.47906 0.00969566 0.00164338
-8.44165 0.0095987 0.0016544
-8.40426 0.00950426 0.00166682
-8.3669 0.00940593 0.00167787
-8.32956 0.00931068 0.00169098
-8.29226 0.00921126 0.00170199
-8.25497 0.00911493 0.00171542
-8.21772 0.00901464 0.00172624
-8.18049 0.00891704 0.00173964
-8.14328 0.00881605 0.00175007
-8.1061 0.00871688 0.00176302
-8.06895 0.00861543 0.00177279
-8.03182 0.00851451 0.00178475
-7.99471 0.00841283 0.0017936
-7.95763 0.00831011 0.00180397
-7.92058 0.00820817 0.00181155
-7.88355 0.00810368 0.00181971
-7.84654 0.00800124 0.00182548
-7.80955 0.00789527 0.00183073
-7.77259 0.00779227 0.00183398
-7.73566 0.00768509 0.0018356
-7.69874 0.00758155 0.00183551
-7.66185 0.00747341 0.00183259
-7.62498 0.00736935 0.00182827
-7.58814 0.00726065 0.00181968
-7.55132 0.00715594 0.0018101
-7.51452 0.00704726 0.00179464
-7.47774 0.00694148 0.00177848
-7.44099 0.00683341 0.0017549
-7.40425 0.00672629 0.00173052
-7.36754 0.00661924 0.00169746
-7.33085 0.00651079 0.00166295
-7.29418 0.00640484 0.00161895
-7.25754 0.00629518 0.00157234
-7.22091 0.00619005 0.00151579
-7.18431 0.00607937 0.00145508
-7.14772 0.00597465 0.00138416
-7.11116 0.00586307 0.00130735
-7.07462 0.00575825 0.0012202
-7.0381 0.00564565 0.00112533
-7.00159 0.00554008 0.00102036
-6.96511 0.00542616 0.000905732
-6.92865 0.00531897 0.000781619
-6.89221 0.00520333 0.000645967
-6.85579 0.00509328 0.000501711
-6.81938 0.0049754 0.000344399
-6.783 0.0048612 0.000179597
-6.74664 0.00474044 7.93085e-07
-6.71029 0.00462098 -0.000184061
-6.67397 0.00449666 -0.000383234
-6.63766 0.00437096 -0.000586583
-6.60137 0.00424245 -0.000803906
-6.5651 0.00410987 -0.00102307
-6.52885 0.00397691 -0.00125517
-6.49262 0.00383756 -0.00148633
-6.4564 0.00370028 -0.00172869
-6.42021 0.00355512 -0.00196703
-6.38403 0.00341433 -0.00221417
-6.34786 0.00326507 -0.00245413
-6.31172 0.00312246 -0.00269994
-6.27559 0.00297164 -0.00293556
-6.23949 0.00282971 -0.00317372
-6.20339 0.00268061 -0.00339912
-6.16732 0.00254252 -0.00362358
-6.13126 0.00239895 -0.0038334
-6.09522 0.00226839 -0.00403883
-6.05919 0.00213441 -0.00422865
-6.02319 0.00201525 -0.00441087
-5.9872 0.00189485 -0.00457751
-5.95122 0.00179069 -0.00473371
-5.91526 0.00168756 -0.00487536
-5.87932 0.00160149 -0.00500421
-5.84339 0.00151865 -0.00512037
-5.80748 0.00145297 -0.00522202
-5.77158 0.00139261 -0.00531342
-5.7357 0.00134869 -0.00538922
-5.69984 0.00131208 -0.00545762
-5.66399 0.00129034 -0.00550985
-5.62815 0.00127777 -0.00555773
-5.59233 0.0012778 -0.00558925
-5.55653 0.00128867 -0.00561954
-5.52074 0.00130925 -0.00563352
-5.48497 0.00134216 -0.0056493
-5.4492 0.00138158 -0.00564892
-5.41346 0.00143446 -0.0056532
-5.37773 0.00149071 -0.00564152
-5.34201 0.00156112 -0.00563707
-5.30631 0.00163194 -0.00561682
-5.27062 0.00171729 -0.00560606
-5.23494 0.00180034 -0.00557961
-5.19928 0.00189805 -0.00556457
-5.16363 0.00199102 -0.0055339
-5.128 0.00209862 -0.00551618
-5.09237 0.00219936 -0.00548289
-5.05677 0.00231462 -0.00546373
-5.02117 0.00242125 -0.00542909
-4.98559 0.0025422 -0.0054094
-4.95002 0.00265315 -0.00537442
-4.91446 0.00277814 -0.00535491
-4.87892 0.00289212 -0.00532041
-4.84339 0.00301985 -0.00530166
-4.80787 0.00313584 -0.00526838
-4.77237 0.0032653 -0.00525096
-4.73687 0.00338246 -0.00521968
-4.70139 0.00351283 -0.00520423
-4.66592 0.00363048 -0.00517586
-4.63046 0.00376099 -0.00516314
-4.59502 0.00387845 -0.00513878
-4.55958 0.00400822 -0.00512975
-4.52416 0.00412463 -0.00511065
-4.48875 0.0042525 -0.00510643
-4.45335 0.0043666 -0.00509399
-4.41797 0.00449096 -0.00509578
-4.38259 0.00460095 -0.00509142
-4.34722 0.00471961 -0.00510033
-4.31187 0.00482302 -0.00510528
-4.27653 0.0049331 -0.00512212
-4.24119 0.00502678 -0.00513726
-4.20587 0.00512474 -0.00516235
-4.17056 0.00520493 -0.00518799
-4.13526 0.00528663 -0.00522098
-4.09997 0.0053491 -0.00525667
-4.06469 0.0054099 -0.00529645
-4.02942 0.00545012 -0.00534089
-3.99416 0.00548506 -0.00538557
-3.95891 0.00549834 -0.0054366
-3.92367 0.00550227 -0.00548351
-3.88844 0.00548377 -0.00553816
-3.85322 0.00545157 -0.0055839
-3.81801 0.00539622 -0.0056384
-3.7828 0.00532285 -0.00567885
-3.74761 0.0052253 -0.00572869
-3.71243 0.00510581 -0.00575898
-3.67726 0.00496054 -0.00579886
-3.64209 0.00478997 -0.00581328
-3.60694 0.00459131 -0.00583707
-3.57179 0.00436468 -0.00582883
-3.53665 0.00410683 -0.00582953
-3.50152 0.00381917 -0.0057906
-3.4664 0.00349646 -0.00576011
-3.43129 0.00314275 -0.00568104
-3.39619 0.00275017 -0.00560978
-3.36109 0.00232559 -0.00547967
-3.32601 0.0018591 -0.00535595
-3.29093 0.00135962 -0.00516235
-3.25586 0.000816194 -0.00497223
-3.2208 0.000239551 -0.00470072
-3.18574 -0.000382432 -0.00442814
-3.1507 -0.00103581 -0.00406197
-3.11566 -0.00173541 -0.00368891
-3.08063 -0.00246146 -0.00320881
-3.0456 -0.00323345 -0.00271544
-3.01059 -0.00402326 -0.00209989
-2.97558 -0.00485605 -0.00146474
-2.94058 -0.00569415 -0.000690687
-2.90558 -0.00656765 0.000109054
-2.87059 -0.00742947 0.00106484
-2.83561 -0.00831304 0.00205243
-2.80064 -0.00916159 0.00321159
-2.76567 -0.0100114 0.00440833
-2.73071 -0.0107937 0.00578805
-2.69576 -0.0115493 0.00720896
-2.66081 -0.0121929 0.008817
-2.62587 -0.0127734 0.0104636
-2.59094 -0.0131842 0.0122894
-2.55601 -0.0134873 0.0141386
-2.52109 -0.0135515 0.016139
-2.48617 -0.0134584 0.0181264
-2.45126 -0.013054 0.0202069
-2.41636 -0.0124485 0.0222087
-2.38146 -0.011475 0.0242065
-2.34657 -0.0102819 0.0260286
-2.31168 -0.00870857 0.0277146
-2.2768 -0.00694742 0.0291108
-2.24192 -0.00486635 0.0302311
-2.20705 -0.00269441 0.0309651
-2.17219 -0.000339117 0.0313244
-2.13733 0.00195862 0.0312637
-2.10247 0.00426353 0.0308156
-2.06762 0.00635815 0.0300025
-2.03278 0.00830791 0.0288838
-1.99794 0.00994621 0.0275268
-1.9631 0.0113624 0.0260004
-1.92827 0.0124445 0.024383
-1.89345 0.0133076 0.0227285
-1.85862 0.0138783 0.0211021
-1.82381 0.014282 0.0195294
-1.78899 0.0144642 0.0180553
-1.75419 0.0145442 0.0166793
-1.71938 0.0144731 0.0154298
-1.68458 0.0143563 0.0142894
-1.64979 0.014144 0.0132758
-1.61499 0.0139274 0.012364
-1.58021 0.0136538 0.0115661
-1.54542 0.0134029 0.0108555
-1.51064 0.0131194 0.010241
-1.47586 0.0128748 0.00969785
-1.44109 0.0126117 0.00923326
-1.40632 0.0123967 0.00882538
-1.37155 0.0121706 0.00848054
-1.33679 0.0119973 0.00818001
-1.30203 0.0118159 0.00792965
-1.26727 0.01169 0.00771349
-1.23251 0.0115562 0.00753721
-1.19776 0.0114794 0.00738702
-1.16301 0.0113935 0.00726863
-1.12827 0.0113661 0.0071698
-1.09352 0.0113275 0.00709651
-1.05878 0.0113487 0.00703739
-1.02405 0.0113565 0.00699892
-0.989309 0.011426 0.00697001
-0.954576 0.0114797 0.00695773
-0.919844 0.0115974 0.00695091
-0.885115 0.0116971 0.00695717
-0.850388 0.0118639 0.00696492
-0.815663 0.0120103 0.00698229
-0.78094 0.0122278 0.00699693
-0.746219 0.0124224 0.00701748
-0.711499 0.0126931 0.00703039
-0.676781 0.0129382 0.00704481
-0.642065 0.0132647 0.00704549
-0.60735 0.0135627 0.00704214
-0.572637 0.0139477 0.00701731
-0.537925 0.0143002 0.00698119
-0.503214 0.0147444 0.00691379
-0.468504 0.0151507 0.0068257
-0.433796 0.015651 0.00669423
-0.399089 0.0161053 0.00653035
-0.364382 0.0166514 0.00630918
-0.329676 0.0171398 0.00604195
-0.294972 0.0177094 0.00570319
-0.260267 0.0182059 0.00530456
-0.225564 0.0187627 0.00482287
-0.190861 0.0192194 0.00427164
-0.156158 0.0197054 0.00363371
-0.121456 0.0200705 0.00292616
-0.0867541 0.0204061 0.00214495
-0.0520524 0.0206198 0.00131216
-0.0173508 0.0207409 0.00044062
0.0173508 0.0207409 -0.00044062
0.0520524 0.0206198 -0.00131216
0.0867541 0.0204061 -0.00214495
0.121456 0.0200705 -0.00292616
0.156158 0.0197054 -0.00363371
0.190861 0.0192194 -0.00427164
0.225564 0.0187627 -0.00482287
0.260267 0.0182059 -0.00530456
0.294972 0.0177094 -0.00570319
0.329676 0.0171398 -0.00604195
0.364382 0.0166514 -0.00630918
0.399089 0.0161053 -0.00653035
0.433796 0.015651 -0.00669423
0.468504 0.0151507 -0.0068257
0.503214 0.0147444 -0.00691379
0.537925 0.0143002 -0.00698119
0.572637 0.0139477 -0.00701731
0.60735 0.0135627 -0.00704214
0.642065 0.0132647 -0.00704549
0.676781 0.0129382 -0.00704481
0.711499 0.0126931 -0.00703039
0.746219 0.0124224 -0.00701748
0.78094 0.0122278 -0.00699693
0.815663 0.0120103 -0.00698229
0.850388 0.0118639 -0.00696492
0.885115 0.0116971 -0.00695717
0.919844 0.0115974 -0.00695091
0.954576 0.0114797 -0.00695773
0.989309 0.011426 -0.00697001
1.02405 0.0113565 -0.00699892
1.05878 0.0113487 -0.00703739
1.09352 0.0113275 -0.00709651
1.12827 0.0113661 -0.0071698
1.16301 0.0113935 -0.00726863
1.19776 0.0114794 -0.00738702
1.23251 0.0115562 -0.00753721
1.26727 0.01169 -0.00771349
1.30203 0.0118159 -0.00792965
1.33679 0.0119973 -0.00818001
1.37155 0.0121706 -0.00848054
1.40632 0.0123967 -0.00882538
1.44109 0.0126117 -0.00923326
1.47586 0.0128748 -0.00969785
1.51064 0.0131194 -0.010241
1.54542 0.0134029 -0.0108555
1.58021 0.0136538 -0.0115661
1.61499 0.0139274 -0.012364
1.64979 0.014144 -0.0132758
1.68458 0.0143563 -0.0142894
1.71938 0.0144731 -0.0154298
1.75419 0.0145442 -0.0166793
1.78899 0.0144642 -0.0180553
1.82381 0.014282 -0.0195294
1.85862 0.0138783 -0.0211021
1.89345 0.0133076 -0.0227285
1.92827 0.0124445 -0.024383
1.9631 0.0113624 -0.0260004
1.99794 0.00994621 -0.0275268
2.03278 0.00830791 -0.0288838
2.06762 0.00635815 -0.0300025
2.10247 0.00426353 -0.0308156
2.13733 0.00195862 -0.0312637
2.17219 -0.000339117 -0.0313244
2.20705 -0.00269441 -0.0309651
2.24192 -0.00486635 -0.0302311
2.2768 -0.00694742 -0.0291108
2.31168 -0.00870857 -0.0277146
2.34657 -0.0102819 -0.0260286
2.38146 -0.011475 -0.0242065
2.41636 -0.0124485 -0.0222087
2.45126 -0.013054 -0.0202069
2.48617 -0.0134584 -0.0181264
2.52109 -0.0135515 -0.016139
2.55601 -0.0134873 -0.0141386
2.59094 -0.0131842 -0.0122894
2.62587 -0.0127734 -0.0104636
2.66081 -0.0121929 -0.008817
2.69576 -0.0115493 -0.00720896
2.73071 -0.0107937 -0.00578805
2.76567 -0.0100114 -0.00440833
2.80064 -0.00916159 -0.00321159
2.83561 -0.00831304 -0.00205243
2.87059 -0.00742947 -0.00106484
2.90558 -0.00656765 -0.000109054
2.94058 -0.00569415 0.000690687
2.97558 -0.00485605 0.00146474
3.01059 -0.00402326 0.00209989
3.0456 -0.00323345 0.00271544
3.08063 -0.00246146 0.00320881
3.11566 -0.00173541 0.00368891
3.1507 -0.00103581 0.00406197
3.18574 -0.000382432 0.00442814
3.2208 0.000239551 0.00470072
3.25586 0.000816194 0.00497223
3.29093 0.00135962 0.00516235
3.32601 0.0018591 0.00535595
3.36109 0.00232559 0.00547967
3.39619 0.00275017 0.00560978
3.43129 0.00314275 0.00568104
3.4664 0.00349646 0.00576011
3.50152 0.00381917 0.0057906
3.53665 0.00410683 0.00582953
3.57179 0.00436468 0.00582883
3.60694 0.00459131 0.00583707
3.64209 0.00478997 0.00581328
3.67726 0.00496054 0.00579886
3.71243 0.00510581 0.00575898
3.74761 0.0052253 0.00572869
3.7828 0.00532285 0.00567885
3.81801 0.00539622 0.0056384
3.85322 0.00545157 0.0055839
3.88844 0.00548377 0.00553816
3.92367 0.00550227 0.00548351
3.95891 0.00549834 0.0054366
3.99416 0.00548506 0.00538557
4.02942 0.00545012 0.00534089
4.06469 0.0054099 0.00529645
4.09997 0.0053491 0.00525667
4.13526 0.00528663 0.00522098
4.17056 0.00520493 0.00518799
4.20587 0.00512474 0.00516235
4.24119 0.00502678 0.00513726
4.27653 0.0049331 0.00512212
4.31187 0.00482302 0.00510528
4.34722 0.00471961 0.00510033
4.38259 0.00460095 0.00509142
4.41797 0.00449096 0.00509578
4.45335 0.0043666 0.00509399
4.48875 0.0042525 0.00510643
4.52416 0.00412463 0.00511065
4.55958 0.00400822 0.00512975
4.59502 0.00387845 0.00513878
4.63046 0.00376099 0.00516314
4.66592 0.00363048 0.00517586
4.70139 0.00351283 0.00520423
4.73687 0.00338246 0.00521968
4.77237 0.0032653 0.00525096
4.80787 0.00313584 0.00526838
4.84339 0.00301985 0.00530166
4.87892 0.00289212 0.00532041
4.91446 0.00277814 0.00535491
4.95002 0.00265315 0.00537442
4.98559 0.0025422 0.0054094
5.02117 0.00242125 0.00542909
5.05677 0.00231462 0.00546373
5.09237 0.00219936 0.00548289
5.128 0.00209862 0.00551618
5.16363 0.00199102 0.0055339
5.19928 0.00189805 0.00556457
5.23494 0.00180034 0.00557961
5.27062 0.00171729 0.00560606
5.30631 0.00163194 0.00561682
5.34201 0.00156112 0.00563707
5.37773 0.00149071 0.00564152
5.41346 0.00143446 0.0056532
5.4492 0.00138158 0.00564892
5.48497 0.00134216 0.0056493
5.52074 0.00130925 0.00563352
5.55653 0.00128867 0.00561954
5.59233 0.0012778 0.00558925
5.62815 0.00127777 0.00555773
5.66399 0.00129034 0.00550985
5.69984 0.00131208 0.00545762
5.7357 0.00134869 0.00538922
5.77158 0.00139261 0.00531342
5.80748 0.00145297 0.00522202
5.84339 0.00151865 0.00512037
5.87932 0.00160149 0.00500421
5.91526 0.00168756 0.00487536
5.95122 0.00179069 0.00473371
5.9872 0.00189485 0.00457751
6.02319 0.00201525 0.00441087
6.05919 0.00213441 0.00422865
6.09522 0.00226839 0.00403883
6.13126 0.00239895 0.0038334
6.16732 0.00254252 0.00362358
6.20339 0.00268061 0.00339912
6.23949 0.00282971 0.00317372
6.27559 0.00297164 0.00293556
6.31172 0.00312246 0.00269994
6.34786 0.00326507 0.00245413
6.38403 0.00341433 0.00221417
6.42021 0.00355512 0.00196703
6.4564 0.00370028 0.00172869
6.49262 0.00383756 0.00148633
6.52885 0.00397691 0.00125517
6.5651 0.00410987 0.00102307
6.60137 0.00424245 0.000803906
6.63766 0.00437096 0.000586583
6.67397 0.00449666 0.000383234
6.71029 0.00462098 0.000184061
6.74664 0.00474044 -7.93085e-07
6.783 0.0048612 -0.000179597
6.81938 0.0049754 -0.000344399
6.85579 0.00509328 -0.000501711
6.89221 0.00520333 -0.000645967
6.92865 0.00531897 -0.000781619
6.96511 0.00542616 -0.000905732
7.00159 0.00554008 -0.00102036
7.0381 0.00564565 -0.00112533
7.07462 0.00575825 -0.0012202
7.11116 0.00586307 -0.00130735
7.14772 0.00597465 -0.00138416
7.18431 0.00607937 -0.00145508
7.22091 0.00619005 -0.00151579
7.25754 0.00629518 -0.00157234
7.29418 0.00640484 -0.00161895
7.33085 0.00651079 -0.00166295
7.36754 0.00661924 -0.00169746
7.40425 0.00672629 -0.00173052
7.44099 0.00683341 -0.0017549
7.47774 0.00694148 -0.00177848
7.51452 0.00704726 -0.00179464
7.55132 0.00715594 -0.0018101
7.58814 0.00726065 -0.00181968
7.62498 0.00736935 -0.00182827
7.66185 0.00747341 -0.00183259
7.69874 0.00758155 -0.00183551
7.73566 0.00768509 -0.0018356
7.77259 0.00779227 -0.00183398
7.80955 0.00789527 -0.00183073
7.84654 0.00800124 -0.00182548
7.88355 0.00810368 -0.00181971
7.92058 0.00820817 -0.00181155
7.95763 0.00831011 -0.00180397
7.99471 0.00841283 -0.0017936
8.03182 0.00851451 -0.00178475
8.06895 0.00861543 -0.00177279
8.1061 0.00871688 -0.00176302
8.14328 0.00881605 -0.00175007
8.18049 0.00891704 -0.00173964
8.21772 0.00901464 -0.00172624
8.25497 0.00911493 -0.00171542
8.29226 0.00921126 -0.00170199
8.32956 0.00931068 -0.00169098
8.3669 0.00940593 -0.00167787
8.40426 0.00950426 -0.00166682
8.44165 0.0095987 -0.0016544
8.47906 0.00969566 -0.00164338
8.5165 0.00978977 -0.00163196
8.55397 0.00988503 -0.00162104
8.59146 0.0099792 -0.00161073
8.62899 0.0100727 -0.00160004
8.66654 0.010167 -0.00159082
8.70412 0.010259 -0.00158062
8.74172 0.0103532 -0.00157244
8.77936 0.0104441 -0.00156291
8.81702 0.0105378 -0.00155569
8.85471 0.0106278 -0.00154703
8.89244 0.0107209 -0.00154069
8.93019 0.0108104 -0.00153307
8.96797 0.0109023 -0.00152752
9.00578 0.0109918 -0.00152106
9.04362 0.0110823 -0.00151619
9.08149 0.0111719 -0.001511
9.11939 0.011261 -0.00150668
9.15732 0.0113508 -0.00150281
9.19528 0.0114388 -0.00149893
9.23327 0.0115284 -0.00149628
9.2713 0.0116154 -0.00149289
9.30935 0.0117046 -0.00149129
9.34744 0.011791 -0.0014885
9.38556 0.0118793 -0.00148776
9.42371 0.0119654 -0.00148564
9.46189 0.0120523 -0.00148557
9.50011 0.0121383 -0.00148422
9.53836 0.012224 -0.00148457
9.57664 0.01231 -0.00148409
9.61496 0.0123945 -0.00148461
9.65331 0.01248 -0.00148505
9.69169 0.0125635 -0.00148551
9.73011 0.0126484 -0.00148675
9.76856 0.012731 -0.00148715
9.80704 0.0128149 -0.00148893
9.84557 0.0128969 -0.00148933
9.88412 0.0129794 -0.00149139
9.92271 0.013061 -0.00149188
9.96134 0.013142 -0.0014939
10 0.0132231 -0.00149459
10.0387 0.0133026 -0.00149626
10.0774 0.013383 -0.00149722
10.1162 0.0134613 -0.00149828
10.155 0.0135404 -0.00149944
10.1939 0.0136179 -0.00149974
10.2328 0.0136953 -0.00150085
10.2717 0.0137721 -0.00150044
10.3106 0.0138476 -0.0015012
10.3496 0.0139234 -0.0015002
10.3887 0.0139974 -0.00150027
10.4278 0.0140718 -0.00149879
10.4669 0.0141444 -0.00149786
10.506 0.0142169 -0.00149601
10.5452 0.0142882 -0.00149381
10.5845 0.0143586 -0.0014915
10.6238 0.0144287 -0.00148795
10.6631 0.0144968 -0.00148494
10.7024 0.0145654 -0.00148017
10.7418 0.0146314 -0.00147618
10.7813 0.0146978 -0.0014704
10.8208 0.0147621 -0.00146511
10.8603 0.0148257 -0.00145857
10.8999 0.0148884 -0.00145171
10.9395 0.0149491 -0.00144447
10.9792 0.0150098 -0.001436
11.0189 0.0150677 -0.00142787
11.0586 0.0151259 -0.00141802
11.0984 0.0151813 -0.00140876
11.1383 0.0152362 -0.00139787
11.1781 0.0152893 -0.00138724
11.2181 0.0153407 -0.0013756
11.2581 0.0153913 -0.00136348
11.2981 0.015439 -0.0013512
11.3381 0.0154866 -0.00133767
11.3783 0.015531 -0.00132462
11.4184 0.0155749 -0.00131002
11.4587 0.0156162 -0.00129601
11.4989 0.0156559 -0.00128071
11.5392 0.0156941 -0.00126561
11.5796 0.0157295 -0.00124991
11.62 0.0157642 -0.0012337
11.6605 0.0157956 -0.00121763
11.701 0.015826 -0.0012005
11.7415 0.0158538 -0.00118392
11.7822 0.0158795 -0.00116624
11.8228 0.0159036 -0.00114899
11.8636 0.0159246 -0.00113108
11.9043 0.0159445 -0.00111306
11.9452 0.0159612 -0.00109506
11.986 0.0159764 -0.00107631
12.027 0.015989 -0.00105808
12.068 0.0159991 -0.00103888
12.109 0.0160075 -0.0010202
12.1501 0.0160128 -0.00100083
12.1913 0.0160164 -0.000981495
12.2325 0.0160172 -0.000962053
12.2738 0.0160157 -0.000941952
12.3151 0.016012 -0.000922193
12.3565 0.0160055 -0.000901444
12.3979 0.015997 -0.000880993
12.4394 0.0159858 -0.000859714
12.481 0.0159726 -0.000838118
12.5226 0.0159572 -0.000816208
12.5643 0.0159396 -0.000793252
12.6061 0.0159205 -0.000770482
12.6479 0.0158996 -0.000746945
12.6898 0.0158776 -0.000724116
12.7317 0.0158539 -0.000702023
12.7737 0.015828 -0.000681113
12.8158 0.0157992 -0.000661644
12.8579 0.0157668 -0.000642687
12.9001 0.0157307 -0.000623996
12.9424 0.0156913 -0.000605018
12.9847 0.0156484 -0.000585354
13.0271 0.0156028 -0.000565193
13.0696 0.0155542 -0.000544297
13.1121 0.0155029 -0.000522858
13.1547 0.0154491 -0.000500892
13.1974 0.0153926 -0.00047839
13.2402 0.0153337 -0.0004555
13.283 0.0152723 -0.000432154
13.3259 0.0152082 -0.000408455
13.3689 0.0151419 -0.000384414
13.4119 0.0150729 -0.000360014
13.455 0.0150016 -0.000335381
13.4982 0.0149279 -0.00031042
13.5415 0.0148517 -0.000285255
13.5848 0.0147733 -0.000259865
13.6283 0.0146925 -0.000234278
13.6718 0.0146093 -0.000208557
13.7153 0.0145242 -0.000182715
13.759 0.0144365 -0.000156763
13.8028 0.014347 -0.000130812
13.8466 0.0142554 -0.000104824
13.8905 0.0141616 -7.88791e-05
13.9345 0.0140662 -5.30337e-05
13.9786 0.0139687 -2.73027e-05
14.0227 0.0138694 -1.74572e-06
14.067 0.0137687 2.3562e-05
14.1113 0.013666 4.86362e-05
14.1558 0.0135621 7.33536e-05
14.2003 0.0134568 9.77009e-05
14.2449 0.0133499 0.000121645
14.2896 0.0132422 0.000145099
14.3344 0.0131331 0.000168032
14.3793 0.013023 0.000190424
14.4243 0.0129124 0.000212175
14.4693 0.0128006 0.000233294
14.5145 0.0126883 0.000253717
14.5598 0.0125757 0.000273402
14.6052 0.0124623 0.000292324
14.6506 0.0123488 0.000310471
14.6962 0.0122353 0.000327762
14.7419 0.0121214 0.00034424
14.7877 0.0120078 0.000359845
14.8336 0.0118944 0.000374577
14.8796 0.0117809 0.000388404
14.9257 0.0116681 0.000401363
14.9719 0.0115557 0.000413408
15.0182 0.0114438 0.000424552
15.0647 0.0113327 0.000434822
15.1112 0.0112223 0.000444201
15.1579 0.0111127 0.000452694
15.2047 0.0110042 0.000460373
15.2516 0.0108965 0.000467183
15.2986 0.0107899 0.000473188
15.3458 0.0106846 0.000478425
15.393 0.0105803 0.000482881
15.4404 0.0104773 0.000486597
15.488 0.0103758 0.000489645
15.5356 0.0102755 0.000491983
15.5834 0.0101765 0.000493702
15.6313 0.0100792 0.000494814
15.6794 0.00998321 0.000495358
15.7276 0.00988867 0.000495349
15.7759 0.00979571 0.000494863
15.8243 0.00970431 0.000493893
15.873 0.00961439 0.000492484
15.9217 0.0095259 0.000490673
15.9706 0.0094392 0.000488511
16.0197 0.00935388 0.000485976
16.0689 0.00927013 0.000483147
16.1182 0.00918808 0.000480042
16.1677 0.0091076 0.000476683
16.2174 0.00902857 0.000473077
16.2672 0.00895116 0.000469293
16.3172 0.00887533 0.000465324
16.3674 0.00880076 0.000461203
16.4177 0.00872773 0.00045693
16.4682 0.00865621 0.000452565
16.5189 0.00858594 0.00044809
16.5697 0.00851701 0.000443534
16.6208 0.00844953 0.000438917
16.672 0.00838338 0.00043426
16.7234 0.00831842 0.000429539
16.775 0.00825474 0.000424827
16.8268 0.00819235 0.000420091
16.8787 0.00813119 0.000415361
16.9309 0.00807109 0.00041064
16.9833 0.00801216 0.000405952
17.0359 0.00795445 0.000401275
17.0887 0.00789773 0.000396656
17.1418 0.00784197 0.000392066
17.195 0.00778733 0.000387534
17.2485 0.00773374 0.00038305
17.3022 0.00768102 0.000378644
17.3562 0.00762916 0.000374286
17.4104 0.00757828 0.000370009
17.4648 0.0075283 0.000365801
17.5195 0.0074791 0.000361685
17.5744 0.00743067 0.000357624
17.6296 0.00738306 0.00035366
17.6851 0.00733618 0.000349783
17.7408 0.00729002 0.000346001
17.7969 0.00724455 0.000342282
17.8532 0.00719974 0.000338672
17.9098 0.0071555 0.00033514
17.9667 0.0071119 0.00033171
18.0239 0.00706891 0.000328364
18.0815 0.00702642 0.00032513
18.1393 0.00698442 0.000321973
18.1975 0.00694291 0.000318928
18.256 0.00690189 0.000315967
18.3149 0.00686133 0.00031312
18.3742 0.00682116 0.000310354
18.4338 0.00678134 0.000307697
18.4938 0.00674189 0.000305119
18.5542 0.00670276 0.00030265
18.615 0.00666394 0.000300263
18.6762 0.0066254 0.00029799
18.7379 0.00658712 0.00029579
18.8 0.00654905 0.000293692
18.8625 0.00651114 0.000291666
18.9255 0.00647337 0.000289744
18.9891 0.00643575 0.000287891
19.0531 0.00639823 0.000286136
19.1177 0.0063608 0.000284442
19.1828 0.00632341 0.000282841
19.2484 0.00628606 0.000281295
19.3147 0.00624869 0.000279839
19.3816 0.00621129 0.000278432
19.4491 0.00617382 0.000277111
19.5173 0.00613625 0.000275831
19.5862 0.00609858 0.000274629
19.6558 0.00606076 0.000273462
19.7262 0.00602276 0.00027237
19.7974 0.00598455 0.000271308
19.8694 0.00594609 0.000270312
19.9423 0.00590729 0.000269333
20.0162 0.00586819 0.000268409
20.091 0.00582873 0.000267491
20.1669 0.00578886 0.000266618
20.244 0.00574855 0.000265738
20.3222 0.00570777 0.000264892
20.4016 0.00566648 0.000264025
20.4825 0.00562466 0.000263181
20.5648 0.00558226 0.000262305
20.6487 0.00553921 0.000261443
20.7344 0.00549549 0.00026053
20.8219 0.0054511 0.000259617
20.9115 0.00540609 0.000258642
21.0034 0.00536051 0.000257655
21.0979 0.00531454 0.000256585
21.1952 0.00527119 0.000255555
21.2959 0.00522721 0.000254412
21.4004 0.00518333 0.000253226
21.5093 0.00514021 0.000251924
21.6237 0.00508849 0.00025036
21.7448 0.00503217 0.000248511
21.8747 0.00497208 0.000246451
22.0165 0.00490555 0.000243949
22.1768 0.00483042 0.000240958
22.3723 0.00476951 0.000237628


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1Classic/vCLRDiaP_FRG.txt <==
-22.3723 0.00476941 0.000237439
-22.1768 0.00483024 0.000240838
-22.0165 0.00490529 0.000243776
-21.8747 0.00497176 0.000246321
-21.7448 0.00503181 0.000248342
-21.6237 0.00508807 0.000250224
-21.5093 0.00513975 0.000251756
-21.4004 0.00518282 0.000253087
-21.2959 0.00522666 0.000254245
-21.1952 0.00527059 0.000255412
-21.0979 0.00531389 0.000256416
-21.0034 0.00535983 0.000257509
-20.9115 0.00540537 0.000258472
-20.8219 0.00545033 0.000259468
-20.7344 0.00549468 0.000260359
-20.6487 0.00553837 0.00026129
-20.5648 0.00558138 0.000262132
-20.4825 0.00562374 0.000263026
-20.4016 0.00566553 0.00026385
-20.3222 0.00570678 0.000264733
-20.244 0.00574752 0.00026556
-20.1669 0.00578779 0.000266456
-20.091 0.00582762 0.00026731
-20.0162 0.00586705 0.000268244
-19.9423 0.00590611 0.00026915
-19.8694 0.00594487 0.000270143
-19.7974 0.0059833 0.000271121
-19.7262 0.00602147 0.000272197
-19.6558 0.00605943 0.000273272
-19.5862 0.00609722 0.000274452
-19.5173 0.00613485 0.000275637
-19.4491 0.00617239 0.00027693
-19.3816 0.00620982 0.000278235
-19.3147 0.00624718 0.000279654
-19.2484 0.00628451 0.000281094
-19.1828 0.00632183 0.000282651
-19.1177 0.00635918 0.000284236
-19.0531 0.00639657 0.000285942
-18.9891 0.00643405 0.000287681
-18.9255 0.00647164 0.000289545
-18.8625 0.00650937 0.000291451
-18.8 0.00654724 0.000293488
-18.7379 0.00658527 0.000295571
-18.6762 0.00662351 0.00029778
-18.615 0.00666201 0.000300038
-18.5542 0.00670079 0.000302435
-18.4938 0.00673988 0.000304889
-18.4338 0.0067793 0.000307476
-18.3742 0.00681907 0.000310118
-18.3149 0.0068592 0.000312892
-18.256 0.00689972 0.000315724
-18.1975 0.0069407 0.000318694
-18.1393 0.00698216 0.000321724
-18.0815 0.00702412 0.000324888
-18.0239 0.00706656 0.000328108
-17.9667 0.0071095 0.000331461
-17.9098 0.00715307 0.000334876
-17.8532 0.00719725 0.000338415
-17.7969 0.00724202 0.00034201
-17.7408 0.00728744 0.000345736
-17.6851 0.00733355 0.000349503
-17.6296 0.00738038 0.000353387
-17.5744 0.00742794 0.000357335
-17.5195 0.00747632 0.000361402
-17.4648 0.00752547 0.000365503
-17.4104 0.0075754 0.000369716
-17.3562 0.00762623 0.000373978
-17.3022 0.00767803 0.000378341
-17.2485 0.0077307 0.000382732
-17.195 0.00778423 0.000387219
-17.1418 0.00783881 0.000391736
-17.0887 0.00789451 0.00039633
-17.0359 0.00795116 0.000400933
-16.9833 0.00800881 0.000405613
-16.9309 0.00806768 0.000410285
-16.8787 0.0081277 0.000415009
-16.8268 0.00818879 0.000419722
-16.775 0.0082511 0.00042446
-16.7234 0.0083147 0.000429156
-16.672 0.00837957 0.000433878
-16.6208 0.00844562 0.000438519
-16.5697 0.00851299 0.000443138
-16.5189 0.00858179 0.000447676
-16.4682 0.00865191 0.000452153
-16.4177 0.00872326 0.0004565
-16.3674 0.00879612 0.000460774
-16.3172 0.00887047 0.000464878
-16.2672 0.00894608 0.000468847
-16.2174 0.00902325 0.000472612
-16.1677 0.00910204 0.000476216
-16.1182 0.00918229 0.000479554
-16.0689 0.00926413 0.000482655
-16.0197 0.00934769 0.000485462
-15.9706 0.00943286 0.00048799
-15.9217 0.00951943 0.000490129
-15.873 0.0096078 0.000491933
-15.8243 0.00969761 0.000493318
-15.7759 0.0097889 0.000494281
-15.7276 0.00988174 0.000494742
-15.6794 0.00997616 0.000494742
-15.6313 0.010072 0.000494171
-15.5834 0.0101693 0.000493048
-15.5356 0.0102681 0.0004913
-15.488 0.0103682 0.000488949
-15.4404 0.0104697 0.000485871
-15.393 0.0105725 0.00048214
-15.3458 0.0106767 0.000477651
-15.2986 0.0107818 0.000472397
-15.2516 0.0108883 0.000466356
-15.2047 0.0109958 0.000459526
-15.1579 0.0111042 0.000451809
-15.1112 0.0112137 0.000443292
-15.0647 0.011324 0.000433871
-15.0182 0.0114348 0.000423574
-14.9719 0.0115466 0.000412385
-14.9257 0.0116588 0.000400308
-14.8796 0.0117714 0.000387299
-14.8336 0.0118847 0.000373435
-14.7877 0.0119979 0.000358647
-14.7419 0.0121113 0.000343
-14.6962 0.0122251 0.00032646
-14.6506 0.0123383 0.000309119
-14.6052 0.0124516 0.000290903
-14.5598 0.0125647 0.000271922
-14.5145 0.0126771 0.000252159
-14.4693 0.0127891 0.000231668
-14.4243 0.0129006 0.000210459
-14.3793 0.013011 0.000188628
-14.3344 0.0131207 0.000166133
-14.2896 0.0132295 0.000143105
-14.2449 0.0133369 0.000119531
-14.2003 0.0134434 9.54732e-05
-14.1558 0.0135483 7.09861e-05
-14.1113 0.0136519 4.61318e-05
-14.067 0.0137542 2.0892e-05
-14.0227 0.0138544 -4.58161e-06
-13.9786 0.0139532 -3.03371e-05
-13.9345 0.0140502 -5.62712e-05
-13.8905 0.0141451 -8.23575e-05
-13.8466 0.0142383 -0.000108554
-13.8028 0.0143293 -0.000134838
-13.759 0.0144182 -0.000161106
-13.7153 0.0145052 -0.000187429
-13.6718 0.0145896 -0.000213675
-13.6283 0.0146719 -0.000239868
-13.5848 0.0147519 -0.000265978
-13.5415 0.0148293 -0.000291983
-13.4982 0.0149046 -0.000317841
-13.455 0.0149771 -0.000343621
-13.4119 0.0150473 -0.000369192
-13.3689 0.015115 -0.000394709
-13.3259 0.0151799 -0.000420055
-13.283 0.0152425 -0.000445322
-13.2402 0.0153024 -0.000470534
-13.1974 0.0153597 -0.000495694
-13.1547 0.0154145 -0.000520939
-13.1121 0.0154666 -0.000546275
-13.0696 0.0155163 -0.00057183
-13.0271 0.0155637 -0.000597785
-12.9847 0.0156088 -0.000624071
-12.9424 0.0156522 -0.000651032
-12.9001 0.0156941 -0.000678308
-12.8579 0.0157353 -0.000705757
-12.8158 0.0157761 -0.000732713
-12.7737 0.0158164 -0.000757733
-12.7317 0.0158557 -0.000780138
-12.6898 0.0158922 -0.000799213
-12.6479 0.0159248 -0.000815443
-12.6061 0.0159529 -0.000830566
-12.5643 0.0159761 -0.000844652
-12.5226 0.0159954 -0.000859642
-12.481 0.016011 -0.000874669
-12.4394 0.0160234 -0.000890538
-12.3979 0.0160333 -0.000907105
-12.3565 0.0160401 -0.000923723
-12.3151 0.016045 -0.00094133
-12.2738 0.016047 -0.000958527
-12.2325 0.0160469 -0.000976502
-12.1913 0.0160446 -0.000994192
-12.1501 0.0160395 -0.00101205
-12.109 0.016033 -0.00103019
-12.068 0.0160233 -0.00104781
-12.027 0.0160121 -0.00106612
-11.986 0.0159984 -0.00108357
-11.9452 0.0159822 -0.00110166
-11.9043 0.0159647 -0.00111907
-11.8636 0.0159439 -0.00113658
-11.8228 0.0159221 -0.00115404
-11.7822 0.0158973 -0.0011709
-11.7415 0.0158709 -0.00118822
-11.701 0.0158425 -0.0012045
-11.6605 0.0158115 -0.00122134
-11.62 0.0157795 -0.00123716
-11.5796 0.0157443 -0.00125315
-11.5392 0.0157084 -0.00126865
-11.4989 0.0156698 -0.00128355
-11.4587 0.0156296 -0.00129869
-11.4184 0.0155879 -0.00131254
-11.3783 0.0155436 -0.001327
-11.3381 0.0154989 -0.00133992
-11.2981 0.015451 -0.00135334
-11.2581 0.0154029 -0.0013655
-11.2181 0.0153519 -0.00137753
-11.1781 0.0153003 -0.00138907
-11.1383 0.0152469 -0.00139962
-11.0984 0.0151917 -0.00141042
-11.0586 0.0151361 -0.00141962
-11.0189 0.0150777 -0.00142938
-10.9792 0.0150195 -0.00143746
-10.9395 0.0149585 -0.00144586
-10.8999 0.0148976 -0.00145305
-10.8603 0.0148348 -0.00145985
-10.8208 0.0147709 -0.00146635
-10.7813 0.0147065 -0.00147159
-10.7418 0.0146399 -0.00147733
-10.7024 0.0145737 -0.00148127
-10.6631 0.0145049 -0.00148601
-10.6238 0.0144367 -0.00148897
-10.5845 0.0143664 -0.0014925
-10.5452 0.0142959 -0.00149477
-10.506 0.0142244 -0.00149694
-10.4669 0.0141517 -0.00149876
-10.4278 0.014079 -0.00149966
-10.3887 0.0140045 -0.00150111
-10.3496 0.0139304 -0.00150102
-10.3106 0.0138544 -0.00150199
-10.2717 0.0137788 -0.00150122
-10.2328 0.0137019 -0.00150159
-10.1939 0.0136244 -0.00150047
-10.155 0.0135468 -0.00150014
-10.1162 0.0134676 -0.00149897
-10.0774 0.0133892 -0.00149789
-10.0387 0.0133087 -0.00149692
-10 0.0132291 -0.00149522
-9.96134 0.0131478 -0.00149452
-9.92271 0.0130668 -0.00149249
-9.88412 0.0129851 -0.00149198
-9.84557 0.0129025 -0.00148991
-9.80704 0.0128204 -0.0014895
-9.76856 0.0127365 -0.0014877
-9.73011 0.0126538 -0.00148729
-9.69169 0.0125688 -0.00148604
-9.65331 0.0124852 -0.00148557
-9.61496 0.0123996 -0.00148511
-9.57664 0.012315 -0.00148459
-9.53836 0.012229 -0.00148506
-9.50011 0.0121433 -0.0014847
-9.46189 0.0120572 -0.00148604
-9.42371 0.0119701 -0.00148611
-9.38556 0.011884 -0.00148821
-9.34744 0.0117957 -0.00148894
-9.30935 0.0117092 -0.00149172
-9.2713 0.01162 -0.00149332
-9.23327 0.0115329 -0.0014967
-9.19528 0.0114432 -0.00149934
-9.15732 0.0113552 -0.00150321
-9.11939 0.0112653 -0.00150708
-9.08149 0.0111762 -0.00151139
-9.04362 0.0110865 -0.00151658
-9.00578 0.0109959 -0.00152144
-8.96797 0.0109064 -0.0015279
-8.93019 0.0108144 -0.00153343
-8.89244 0.0107249 -0.00154105
-8.85471 0.0106318 -0.00154738
-8.81702 0.0105417 -0.00155604
-8.77936 0.0104479 -0.00156326
-8.74172 0.010357 -0.00157278
-8.70412 0.0102628 -0.00158096
-8.66654 0.0101707 -0.00159116
-8.62899 0.0100764 -0.00160037
-8.59146 0.00998285 -0.00161105
-8.55397 0.00988864 -0.00162135
-8.5165 0.00979334 -0.00163228
-8.47906 0.00969919 -0.00164369
-8.44165 0.00960219 -0.00165471
-8.40426 0.00950771 -0.00166712
-8.3669 0.00940935 -0.00167817
-8.32956 0.00931406 -0.00169128
-8.29226 0.00921461 -0.00170228
-8.25497 0.00911824 -0.0017157
-8.21772 0.00901791 -0.00172653
-8.18049 0.00892028 -0.00173992
-8.14328 0.00881926 -0.00175035
-8.1061 0.00872005 -0.0017633
-8.06895 0.00861857 -0.00177307
-8.03182 0.00851762 -0.00178502
-7.99471 0.00841591 -0.00179387
-7.95763 0.00831315 -0.00180424
-7.92058 0.00821118 -0.00181182
-7.88355 0.00810666 -0.00181997
-7.84654 0.0080042 -0.00182574
-7.80955 0.0078982 -0.00183099
-7.77259 0.00779517 -0.00183424
-7.73566 0.00768797 -0.00183585
-7.69874 0.00758439 -0.00183576
-7.66185 0.00747623 -0.00183283
-7.62498 0.00737214 -0.00182852
-7.58814 0.00726342 -0.00181993
-7.55132 0.00715868 -0.00181034
-7.51452 0.00704997 -0.00179488
-7.47774 0.00694417 -0.00177872
-7.44099 0.00683608 -0.00175514
-7.40425 0.00672893 -0.00173076
-7.36754 0.00662186 -0.00169769
-7.33085 0.00651339 -0.00166319
-7.29418 0.00640741 -0.00161918
-7.25754 0.00629773 -0.00157258
-7.22091 0.00619257 -0.00151602
-7.18431 0.00608187 -0.00145532
-7.14772 0.00597713 -0.00138438
-7.11116 0.00586553 -0.00130757
-7.07462 0.00576069 -0.00122042
-7.0381 0.00564807 -0.00112556
-7.00159 0.00554247 -0.00102058
-6.96511 0.00542854 -0.000905956
-6.92865 0.00532132 -0.000781836
-6.89221 0.00520566 -0.00064619
-6.85579 0.00509559 -0.000501926
-6.81938 0.0049777 -0.000344619
-6.783 0.00486347 -0.000179811
-6.74664 0.0047427 -1.01125e-06
-6.71029 0.00462322 0.000183849
-6.67397 0.00449888 0.000383017
-6.63766 0.00437316 0.000586372
-6.60137 0.00424463 0.000803692
-6.5651 0.00411203 0.00102286
-6.52885 0.00397906 0.00125496
-6.49262 0.00383969 0.00148613
-6.4564 0.0037024 0.00172848
-6.42021 0.00355722 0.00196683
-6.38403 0.00341641 0.00221396
-6.34786 0.00326714 0.00245392
-6.31172 0.00312451 0.00269973
-6.27559 0.00297367 0.00293535
-6.23949 0.00283173 0.00317351
-6.20339 0.00268261 0.00339892
-6.16732 0.00254451 0.00362337
-6.13126 0.00240092 0.00383319
-6.09522 0.00227035 0.00403862
-6.05919 0.00213635 0.00422845
-6.02319 0.00201718 0.00441066
-5.9872 0.00189677 0.00457731
-5.95122 0.00179259 0.00473351
-5.91526 0.00168945 0.00487516
-5.87932 0.00160336 0.00500401
-5.84339 0.00152051 0.00512017
-5.80748 0.00145482 0.00522181
-5.77158 0.00139445 0.00531322
-5.7357 0.00135051 0.00538902
-5.69984 0.00131389 0.00545742
-5.66399 0.00129214 0.00550964
-5.62815 0.00127956 0.00555753
-5.59233 0.00127957 0.00558905
-5.55653 0.00129043 0.00561934
-5.52074 0.001311 0.00563332
-5.48497 0.00134389 0.0056491
-5.4492 0.00138331 0.00564872
-5.41346 0.00143617 0.00565301
-5.37773 0.00149241 0.00564132
-5.34201 0.00156281 0.00563687
-5.30631 0.00163362 0.00561661
-5.27062 0.00171896 0.00560586
-5.23494 0.001802 0.00557941
-5.19928 0.0018997 0.00556437
-5.16363 0.00199265 0.00553369
-5.128 0.00210024 0.00551598
-5.09237 0.00220097 0.00548268
-5.05677 0.00231622 0.00546353
-5.02117 0.00242284 0.00542888
-4.98559 0.00254378 0.0054092
-4.95002 0.00265472 0.00537421
-4.91446 0.0027797 0.00535471
-4.87892 0.00289367 0.0053202
-4.84339 0.0030214 0.00530146
-4.80787 0.00313737 0.00526817
-4.77237 0.00326682 0.00525076
-4.73687 0.00338398 0.00521947
-4.70139 0.00351434 0.00520403
-4.66592 0.00363198 0.00517565
-4.63046 0.00376248 0.00516294
-4.59502 0.00387993 0.00513856
-4.55958 0.0040097 0.00512954
-4.52416 0.00412609 0.00511043
-4.48875 0.00425396 0.00510622
-4.45335 0.00436805 0.00509378
-4.41797 0.0044924 0.00509558
-4.38259 0.00460238 0.0050912
-4.34722 0.00472103 0.00510011
-4.31187 0.00482444 0.00510506
-4.27653 0.00493451 0.00512191
-4.24119 0.00502818 0.00513704
-4.20587 0.00512613 0.00516214
-4.17056 0.00520632 0.00518777
-4.13526 0.00528801 0.00522077
-4.09997 0.00535047 0.00525645
-4.06469 0.00541126 0.00529623
-4.02942 0.00545148 0.00534067
-3.99416 0.0054864 0.00538535
-3.95891 0.00549968 0.00543637
-3.92367 0.0055036 0.00548329
-3.88844 0.0054851 0.00553793
-3.85322 0.00545289 0.00558368
-3.81801 0.00539753 0.00563817
-3.7828 0.00532416 0.00567863
-3.74761 0.0052266 0.00572846
-3.71243 0.0051071 0.00575875
-3.67726 0.00496183 0.00579863
-3.64209 0.00479125 0.00581304
-3.60694 0.00459258 0.00583683
-3.57179 0.00436595 0.0058286
-3.53665 0.00410809 0.00582929
-3.50152 0.00382043 0.00579036
-3.4664 0.00349771 0.00575987
-3.43129 0.003144 0.0056808
-3.39619 0.00275141 0.00560953
-3.36109 0.00232682 0.00547943
-3.32601 0.00186033 0.0053557
-3.29093 0.00136084 0.0051621
-3.25586 0.000817414 0.00497197
-3.2208 0.000240766 0.00470047
-3.18574 -0.000381222 0.00442788
-3.1507 -0.00103461 0.00406171
-3.11566 -0.00173421 0.00368865
-3.08063 -0.00246026 0.00320855
-3.0456 -0.00323226 0.00271517
-3.01059 -0.00402207 0.00209962
-2.97558 -0.00485486 0.00146446
-2.94058 -0.00569298 0.000690417
-2.90558 -0.00656648 -0.000109332
-2.87059 -0.0074283 -0.00106512
-2.83561 -0.00831187 -0.00205271
-2.80064 -0.00916043 -0.00321186
-2.76567 -0.0100103 -0.00440862
-2.73071 -0.0107925 -0.00578833
-2.69576 -0.0115481 -0.00720925
-2.66081 -0.0121917 -0.00881729
-2.62587 -0.0127723 -0.0104639
-2.59094 -0.0131831 -0.0122897
-2.55601 -0.0134862 -0.0141389
-2.52109 -0.0135503 -0.0161393
-2.48617 -0.0134573 -0.0181268
-2.45126 -0.0130529 -0.0202072
-2.41636 -0.0124474 -0.0222091
-2.38146 -0.0114738 -0.0242068
-2.34657 -0.0102808 -0.0260289
-2.31168 -0.00870745 -0.027715
-2.2768 -0.00694631 -0.0291111
-2.24192 -0.00486525 -0.0302314
-2.20705 -0.0026933 -0.0309654
-2.17219 -0.000338013 -0.0313247
-2.13733 0.00195972 -0.031264
-2.10247 0.00426463 -0.030816
-2.06762 0.00635925 -0.0300029
-2.03278 0.00830901 -0.0288842
-1.99794 0.00994731 -0.0275272
-1.9631 0.0113635 -0.0260008
-1.92827 0.0124456 -0.0243834
-1.89345 0.0133087 -0.0227289
-1.85862 0.0138794 -0.0211025
-1.82381 0.0142831 -0.0195298
-1.78899 0.0144653 -0.0180557
-1.75419 0.0145453 -0.0166798
-1.71938 0.0144741 -0.0154303
-1.68458 0.0143574 -0.0142898
-1.64979 0.0141451 -0.0132762
-1.61499 0.0139285 -0.0123645
-1.58021 0.0136549 -0.0115666
-1.54542 0.013404 -0.0108559
-1.51064 0.0131204 -0.0102415
-1.47586 0.0128759 -0.00969833
-1.44109 0.0126128 -0.00923377
-1.40632 0.0123978 -0.00882589
-1.37155 0.0121717 -0.00848107
-1.33679 0.0119984 -0.00818054
-1.30203 0.011817 -0.0079302
-1.26727 0.0116911 -0.00771405
-1.23251 0.0115573 -0.00753778
-1.19776 0.0114806 -0.0073876
-1.16301 0.0113947 -0.00726924
-1.12827 0.0113672 -0.00717041
-1.09352 0.0113286 -0.00709715
-1.05878 0.0113498 -0.00703805
-1.02405 0.0113577 -0.0069996
-0.989309 0.0114271 -0.0069707
-0.954576 0.0114809 -0.00695845
-0.919844 0.0115986 -0.00695165
-0.885115 0.0116983 -0.00695793
-0.850388 0.0118651 -0.00696571
-0.815663 0.0120115 -0.00698311
-0.78094 0.0122291 -0.00699778
-0.746219 0.0124237 -0.00701836
-0.711499 0.0126944 -0.0070313
-0.676781 0.0129395 -0.00704576
-0.642065 0.0132661 -0.00704648
-0.60735 0.0135641 -0.00704317
-0.572637 0.0139491 -0.00701838
-0.537925 0.0143017 -0.00698232
-0.503214 0.0147459 -0.00691495
-0.468504 0.0151523 -0.00682692
-0.433796 0.0156527 -0.0066955
-0.399089 0.0161071 -0.00653168
-0.364382 0.0166533 -0.00631055
-0.329676 0.0171418 -0.00604338
-0.294972 0.0177116 -0.00570464
-0.260267 0.0182083 -0.00530605
-0.225564 0.0187653 -0.00482436
-0.190861 0.0192222 -0.00427309
-0.156158 0.0197085 -0.00363506
-0.121456 0.0200738 -0.00292735
-0.0867541 0.0204097 -0.0021459
-0.0520524 0.0206236 -0.00131277
-0.0173508 0.0207449 -0.000440829
0.0173508 0.0207449 0.000440829
0.0520524 0.0206236 0.00131277
0.0867541 0.0204097 0.0021459
0.121456 0.0200738 0.00292735
0.156158 0.0197085 0.00363506
0.190861 0.0192222 0.00427309
0.225564 0.0187653 0.00482436
0.260267 0.0182083 0.00530605
0.294972 0.0177116 0.00570464
0.329676 0.0171418 0.00604338
0.364382 0.0166533 0.00631055
0.399089 0.0161071 0.00653168
0.433796 0.0156527 0.0066955
0.468504 0.0151523 0.00682692
0.503214 0.0147459 0.00691495
0.537925 0.0143017 0.00698232
0.572637 0.0139491 0.00701838
0.60735 0.0135641 0.00704317
0.642065 0.0132661 0.00704648
0.676781 0.0129395 0.00704576
0.711499 0.0126944 0.0070313
0.746219 0.0124237 0.00701836
0.78094 0.0122291 0.00699778
0.815663 0.0120115 0.00698311
0.850388 0.0118651 0.00696571
0.885115 0.0116983 0.00695793
0.919844 0.0115986 0.00695165
0.954576 0.0114809 0.00695845
0.989309 0.0114271 0.0069707
1.02405 0.0113577 0.0069996
1.05878 0.0113498 0.00703805
1.09352 0.0113286 0.00709715
1.12827 0.0113672 0.00717041
1.16301 0.0113947 0.00726924
1.19776 0.0114806 0.0073876
1.23251 0.0115573 0.00753778
1.26727 0.0116911 0.00771405
1.30203 0.011817 0.0079302
1.33679 0.0119984 0.00818054
1.37155 0.0121717 0.00848107
1.40632 0.0123978 0.00882589
1.44109 0.0126128 0.00923377
1.47586 0.0128759 0.00969833
1.51064 0.0131204 0.0102415
1.54542 0.013404 0.0108559
1.58021 0.0136549 0.0115666
1.61499 0.0139285 0.0123645
1.64979 0.0141451 0.0132762
1.68458 0.0143574 0.0142898
1.71938 0.0144741 0.0154303
1.75419 0.0145453 0.0166798
1.78899 0.0144653 0.0180557
1.82381 0.0142831 0.0195298
1.85862 0.0138794 0.0211025
1.89345 0.0133087 0.0227289
1.92827 0.0124456 0.0243834
1.9631 0.0113635 0.0260008
1.99794 0.00994731 0.0275272
2.03278 0.00830901 0.0288842
2.06762 0.00635925 0.0300029
2.10247 0.00426463 0.030816
2.13733 0.00195972 0.031264
2.17219 -0.000338013 0.0313247
2.20705 -0.0026933 0.0309654
2.24192 -0.00486525 0.0302314
2.2768 -0.00694631 0.0291111
2.31168 -0.00870745 0.027715
2.34657 -0.0102808 0.0260289
2.38146 -0.0114738 0.0242068
2.41636 -0.0124474 0.0222091
2.45126 -0.0130529 0.0202072
2.48617 -0.0134573 0.0181268
2.52109 -0.0135503 0.0161393
2.55601 -0.0134862 0.0141389
2.59094 -0.0131831 0.0122897
2.62587 -0.0127723 0.0104639
2.66081 -0.0121917 0.00881729
2.69576 -0.0115481 0.00720925
2.73071 -0.0107925 0.00578833
2.76567 -0.0100103 0.00440862
2.80064 -0.00916043 0.00321186
2.83561 -0.00831187 0.00205271
2.87059 -0.0074283 0.00106512
2.90558 -0.00656648 0.000109332
2.94058 -0.00569298 -0.000690417
2.97558 -0.00485486 -0.00146446
3.01059 -0.00402207 -0.00209962
3.0456 -0.00323226 -0.00271517
3.08063 -0.00246026 -0.00320855
3.11566 -0.00173421 -0.00368865
3.1507 -0.00103461 -0.00406171
3.18574 -0.000381222 -0.00442788
3.2208 0.000240766 -0.00470047
3.25586 0.000817414 -0.00497197
3.29093 0.00136084 -0.0051621
3.32601 0.00186033 -0.0053557
3.36109 0.00232682 -0.00547943
3.39619 0.00275141 -0.00560953
3.43129 0.003144 -0.0056808
3.4664 0.00349771 -0.00575987
3.50152 0.00382043 -0.00579036
3.53665 0.00410809 -0.00582929
3.57179 0.00436595 -0.0058286
3.60694 0.00459258 -0.00583683
3.64209 0.00479125 -0.00581304
3.67726 0.00496183 -0.00579863
3.71243 0.0051071 -0.00575875
3.74761 0.0052266 -0.00572846
3.7828 0.00532416 -0.00567863
3.81801 0.00539753 -0.00563817
3.85322 0.00545289 -0.00558368
3.88844 0.0054851 -0.00553793
3.92367 0.0055036 -0.00548329
3.95891 0.00549968 -0.00543637
3.99416 0.0054864 -0.00538535
4.02942 0.00545148 -0.00534067
4.06469 0.00541126 -0.00529623
4.09997 0.00535047 -0.00525645
4.13526 0.00528801 -0.00522077
4.17056 0.00520632 -0.00518777
4.20587 0.00512613 -0.00516214
4.24119 0.00502818 -0.00513704
4.27653 0.00493451 -0.00512191
4.31187 0.00482444 -0.00510506
4.34722 0.00472103 -0.00510011
4.38259 0.00460238 -0.0050912
4.41797 0.0044924 -0.00509558
4.45335 0.00436805 -0.00509378
4.48875 0.00425396 -0.00510622
4.52416 0.00412609 -0.00511043
4.55958 0.0040097 -0.00512954
4.59502 0.00387993 -0.00513856
4.63046 0.00376248 -0.00516294
4.66592 0.00363198 -0.00517565
4.70139 0.00351434 -0.00520403
4.73687 0.00338398 -0.00521947
4.77237 0.00326682 -0.00525076
4.80787 0.00313737 -0.00526817
4.84339 0.0030214 -0.00530146
4.87892 0.00289367 -0.0053202
4.91446 0.0027797 -0.00535471
4.95002 0.00265472 -0.00537421
4.98559 0.00254378 -0.0054092
5.02117 0.00242284 -0.00542888
5.05677 0.00231622 -0.00546353
5.09237 0.00220097 -0.00548268
5.128 0.00210024 -0.00551598
5.16363 0.00199265 -0.00553369
5.19928 0.0018997 -0.00556437
5.23494 0.001802 -0.00557941
5.27062 0.00171896 -0.00560586
5.30631 0.00163362 -0.00561661
5.34201 0.00156281 -0.00563687
5.37773 0.00149241 -0.00564132
5.41346 0.00143617 -0.00565301
5.4492 0.00138331 -0.00564872
5.48497 0.00134389 -0.0056491
5.52074 0.001311 -0.00563332
5.55653 0.00129043 -0.00561934
5.59233 0.00127957 -0.00558905
5.62815 0.00127956 -0.00555753
5.66399 0.00129214 -0.00550964
5.69984 0.00131389 -0.00545742
5.7357 0.00135051 -0.00538902
5.77158 0.00139445 -0.00531322
5.80748 0.00145482 -0.00522181
5.84339 0.00152051 -0.00512017
5.87932 0.00160336 -0.00500401
5.91526 0.00168945 -0.00487516
5.95122 0.00179259 -0.00473351
5.9872 0.00189677 -0.00457731
6.02319 0.00201718 -0.00441066
6.05919 0.00213635 -0.00422845
6.09522 0.00227035 -0.00403862
6.13126 0.00240092 -0.00383319
6.16732 0.00254451 -0.00362337
6.20339 0.00268261 -0.00339892
6.23949 0.00283173 -0.00317351
6.27559 0.00297367 -0.00293535
6.31172 0.00312451 -0.00269973
6.34786 0.00326714 -0.00245392
6.38403 0.00341641 -0.00221396
6.42021 0.00355722 -0.00196683
6.4564 0.0037024 -0.00172848
6.49262 0.00383969 -0.00148613
6.52885 0.00397906 -0.00125496
6.5651 0.00411203 -0.00102286
6.60137 0.00424463 -0.000803692
6.63766 0.00437316 -0.000586372
6.67397 0.00449888 -0.000383017
6.71029 0.00462322 -0.000183849
6.74664 0.0047427 1.01125e-06
6.783 0.00486347 0.000179811
6.81938 0.0049777 0.000344619
6.85579 0.00509559 0.000501926
6.89221 0.00520566 0.00064619
6.92865 0.00532132 0.000781836
6.96511 0.00542854 0.000905956
7.00159 0.00554247 0.00102058
7.0381 0.00564807 0.00112556
7.07462 0.00576069 0.00122042
7.11116 0.00586553 0.00130757
7.14772 0.00597713 0.00138438
7.18431 0.00608187 0.00145532
7.22091 0.00619257 0.00151602
7.25754 0.00629773 0.00157258
7.29418 0.00640741 0.00161918
7.33085 0.00651339 0.00166319
7.36754 0.00662186 0.00169769
7.40425 0.00672893 0.00173076
7.44099 0.00683608 0.00175514
7.47774 0.00694417 0.00177872
7.51452 0.00704997 0.00179488
7.55132 0.00715868 0.00181034
7.58814 0.00726342 0.00181993
7.62498 0.00737214 0.00182852
7.66185 0.00747623 0.00183283
7.69874 0.00758439 0.00183576
7.73566 0.00768797 0.00183585
7.77259 0.00779517 0.00183424
7.80955 0.0078982 0.00183099
7.84654 0.0080042 0.00182574
7.88355 0.00810666 0.00181997
7.92058 0.00821118 0.00181182
7.95763 0.00831315 0.00180424
7.99471 0.00841591 0.00179387
8.03182 0.00851762 0.00178502
8.06895 0.00861857 0.00177307
8.1061 0.00872005 0.0017633
8.14328 0.00881926 0.00175035
8.18049 0.00892028 0.00173992
8.21772 0.00901791 0.00172653
8.25497 0.00911824 0.0017157
8.29226 0.00921461 0.00170228
8.32956 0.00931406 0.00169128
8.3669 0.00940935 0.00167817
8.40426 0.00950771 0.00166712
8.44165 0.00960219 0.00165471
8.47906 0.00969919 0.00164369
8.5165 0.00979334 0.00163228
8.55397 0.00988864 0.00162135
8.59146 0.00998285 0.00161105
8.62899 0.0100764 0.00160037
8.66654 0.0101707 0.00159116
8.70412 0.0102628 0.00158096
8.74172 0.010357 0.00157278
8.77936 0.0104479 0.00156326
8.81702 0.0105417 0.00155604
8.85471 0.0106318 0.00154738
8.89244 0.0107249 0.00154105
8.93019 0.0108144 0.00153343
8.96797 0.0109064 0.0015279
9.00578 0.0109959 0.00152144
9.04362 0.0110865 0.00151658
9.08149 0.0111762 0.00151139
9.11939 0.0112653 0.00150708
9.15732 0.0113552 0.00150321
9.19528 0.0114432 0.00149934
9.23327 0.0115329 0.0014967
9.2713 0.01162 0.00149332
9.30935 0.0117092 0.00149172
9.34744 0.0117957 0.00148894
9.38556 0.011884 0.00148821
9.42371 0.0119701 0.00148611
9.46189 0.0120572 0.00148604
9.50011 0.0121433 0.0014847
9.53836 0.012229 0.00148506
9.57664 0.012315 0.00148459
9.61496 0.0123996 0.00148511
9.65331 0.0124852 0.00148557
9.69169 0.0125688 0.00148604
9.73011 0.0126538 0.00148729
9.76856 0.0127365 0.0014877
9.80704 0.0128204 0.0014895
9.84557 0.0129025 0.00148991
9.88412 0.0129851 0.00149198
9.92271 0.0130668 0.00149249
9.96134 0.0131478 0.00149452
10 0.0132291 0.00149522
10.0387 0.0133087 0.00149692
10.0774 0.0133892 0.00149789
10.1162 0.0134676 0.00149897
10.155 0.0135468 0.00150014
10.1939 0.0136244 0.00150047
10.2328 0.0137019 0.00150159
10.2717 0.0137788 0.00150122
10.3106 0.0138544 0.00150199
10.3496 0.0139304 0.00150102
10.3887 0.0140045 0.00150111
10.4278 0.014079 0.00149966
10.4669 0.0141517 0.00149876
10.506 0.0142244 0.00149694
10.5452 0.0142959 0.00149477
10.5845 0.0143664 0.0014925
10.6238 0.0144367 0.00148897
10.6631 0.0145049 0.00148601
10.7024 0.0145737 0.00148127
10.7418 0.0146399 0.00147733
10.7813 0.0147065 0.00147159
10.8208 0.0147709 0.00146635
10.8603 0.0148348 0.00145985
10.8999 0.0148976 0.00145305
10.9395 0.0149585 0.00144586
10.9792 0.0150195 0.00143746
11.0189 0.0150777 0.00142938
11.0586 0.0151361 0.00141962
11.0984 0.0151917 0.00141042
11.1383 0.0152469 0.00139962
11.1781 0.0153003 0.00138907
11.2181 0.0153519 0.00137753
11.2581 0.0154029 0.0013655
11.2981 0.015451 0.00135334
11.3381 0.0154989 0.00133992
11.3783 0.0155436 0.001327
11.4184 0.0155879 0.00131254
11.4587 0.0156296 0.00129869
11.4989 0.0156698 0.00128355
11.5392 0.0157084 0.00126865
11.5796 0.0157443 0.00125315
11.62 0.0157795 0.00123716
11.6605 0.0158115 0.00122134
11.701 0.0158425 0.0012045
11.7415 0.0158709 0.00118822
11.7822 0.0158973 0.0011709
11.8228 0.0159221 0.00115404
11.8636 0.0159439 0.00113658
11.9043 0.0159647 0.00111907
11.9452 0.0159822 0.00110166
11.986 0.0159984 0.00108357
12.027 0.0160121 0.00106612
12.068 0.0160233 0.00104781
12.109 0.016033 0.00103019
12.1501 0.0160395 0.00101205
12.1913 0.0160446 0.000994192
12.2325 0.0160469 0.000976502
12.2738 0.016047 0.000958527
12.3151 0.016045 0.00094133
12.3565 0.0160401 0.000923723
12.3979 0.0160333 0.000907105
12.4394 0.0160234 0.000890538
12.481 0.016011 0.000874669
12.5226 0.0159954 0.000859642
12.5643 0.0159761 0.000844652
12.6061 0.0159529 0.000830566
12.6479 0.0159248 0.000815443
12.6898 0.0158922 0.000799213
12.7317 0.0158557 0.000780138
12.7737 0.0158164 0.000757733
12.8158 0.0157761 0.000732713
12.8579 0.0157353 0.000705757
12.9001 0.0156941 0.000678308
12.9424 0.0156522 0.000651032
12.9847 0.0156088 0.000624071
13.0271 0.0155637 0.000597785
13.0696 0.0155163 0.00057183
13.1121 0.0154666 0.000546275
13.1547 0.0154145 0.000520939
13.1974 0.0153597 0.000495694
13.2402 0.0153024 0.000470534
13.283 0.0152425 0.000445322
13.3259 0.0151799 0.000420055
13.3689 0.015115 0.000394709
13.4119 0.0150473 0.000369192
13.455 0.0149771 0.000343621
13.4982 0.0149046 0.000317841
13.5415 0.0148293 0.000291983
13.5848 0.0147519 0.000265978
13.6283 0.0146719 0.000239868
13.6718 0.0145896 0.000213675
13.7153 0.0145052 0.000187429
13.759 0.0144182 0.000161106
13.8028 0.0143293 0.000134838
13.8466 0.0142383 0.000108554
13.8905 0.0141451 8.23575e-05
13.9345 0.0140502 5.62712e-05
13.9786 0.0139532 3.03371e-05
14.0227 0.0138544 4.58161e-06
14.067 0.0137542 -2.0892e-05
14.1113 0.0136519 -4.61318e-05
14.1558 0.0135483 -7.09861e-05
14.2003 0.0134434 -9.54732e-05
14.2449 0.0133369 -0.000119531
14.2896 0.0132295 -0.000143105
14.3344 0.0131207 -0.000166133
14.3793 0.013011 -0.000188628
14.4243 0.0129006 -0.000210459
14.4693 0.0127891 -0.000231668
14.5145 0.0126771 -0.000252159
14.5598 0.0125647 -0.000271922
14.6052 0.0124516 -0.000290903
14.6506 0.0123383 -0.000309119
14.6962 0.0122251 -0.00032646
14.7419 0.0121113 -0.000343
14.7877 0.0119979 -0.000358647
14.8336 0.0118847 -0.000373435
14.8796 0.0117714 -0.000387299
14.9257 0.0116588 -0.000400308
14.9719 0.0115466 -0.000412385
15.0182 0.0114348 -0.000423574
15.0647 0.011324 -0.000433871
15.1112 0.0112137 -0.000443292
15.1579 0.0111042 -0.000451809
15.2047 0.0109958 -0.000459526
15.2516 0.0108883 -0.000466356
15.2986 0.0107818 -0.000472397
15.3458 0.0106767 -0.000477651
15.393 0.0105725 -0.00048214
15.4404 0.0104697 -0.000485871
15.488 0.0103682 -0.000488949
15.5356 0.0102681 -0.0004913
15.5834 0.0101693 -0.000493048
15.6313 0.010072 -0.000494171
15.6794 0.00997616 -0.000494742
15.7276 0.00988174 -0.000494742
15.7759 0.0097889 -0.000494281
15.8243 0.00969761 -0.000493318
15.873 0.0096078 -0.000491933
15.9217 0.00951943 -0.000490129
15.9706 0.00943286 -0.00048799
16.0197 0.00934769 -0.000485462
16.0689 0.00926413 -0.000482655
16.1182 0.00918229 -0.000479554
16.1677 0.00910204 -0.000476216
16.2174 0.00902325 -0.000472612
16.2672 0.00894608 -0.000468847
16.3172 0.00887047 -0.000464878
16.3674 0.00879612 -0.000460774
16.4177 0.00872326 -0.0004565
16.4682 0.00865191 -0.000452153
16.5189 0.00858179 -0.000447676
16.5697 0.00851299 -0.000443138
16.6208 0.00844562 -0.000438519
16.672 0.00837957 -0.000433878
16.7234 0.0083147 -0.000429156
16.775 0.0082511 -0.00042446
16.8268 0.00818879 -0.000419722
16.8787 0.0081277 -0.000415009
16.9309 0.00806768 -0.000410285
16.9833 0.00800881 -0.000405613
17.0359 0.00795116 -0.000400933
17.0887 0.00789451 -0.00039633
17.1418 0.00783881 -0.000391736
17.195 0.00778423 -0.000387219
17.2485 0.0077307 -0.000382732
17.3022 0.00767803 -0.000378341
17.3562 0.00762623 -0.000373978
17.4104 0.0075754 -0.000369716
17.4648 0.00752547 -0.000365503
17.5195 0.00747632 -0.000361402
17.5744 0.00742794 -0.000357335
17.6296 0.00738038 -0.000353387
17.6851 0.00733355 -0.000349503
17.7408 0.00728744 -0.000345736
17.7969 0.00724202 -0.00034201
17.8532 0.00719725 -0.000338415
17.9098 0.00715307 -0.000334876
17.9667 0.0071095 -0.000331461
18.0239 0.00706656 -0.000328108
18.0815 0.00702412 -0.000324888
18.1393 0.00698216 -0.000321724
18.1975 0.0069407 -0.000318694
18.256 0.00689972 -0.000315724
18.3149 0.0068592 -0.000312892
18.3742 0.00681907 -0.000310118
18.4338 0.0067793 -0.000307476
18.4938 0.00673988 -0.000304889
18.5542 0.00670079 -0.000302435
18.615 0.00666201 -0.000300038
18.6762 0.00662351 -0.00029778
18.7379 0.00658527 -0.000295571
18.8 0.00654724 -0.000293488
18.8625 0.00650937 -0.000291451
18.9255 0.00647164 -0.000289545
18.9891 0.00643405 -0.000287681
19.0531 0.00639657 -0.000285942
19.1177 0.00635918 -0.000284236
19.1828 0.00632183 -0.000282651
19.2484 0.00628451 -0.000281094
19.3147 0.00624718 -0.000279654
19.3816 0.00620982 -0.000278235
19.4491 0.00617239 -0.00027693
19.5173 0.00613485 -0.000275637
19.5862 0.00609722 -0.000274452
19.6558 0.00605943 -0.000273272
19.7262 0.00602147 -0.000272197
19.7974 0.0059833 -0.000271121
19.8694 0.00594487 -0.000270143
19.9423 0.00590611 -0.00026915
20.0162 0.00586705 -0.000268244
20.091 0.00582762 -0.00026731
20.1669 0.00578779 -0.000266456
20.244 0.00574752 -0.00026556
20.3222 0.00570678 -0.000264733
20.4016 0.00566553 -0.00026385
20.4825 0.00562374 -0.000263026
20.5648 0.00558138 -0.000262132
20.6487 0.00553837 -0.00026129
20.7344 0.00549468 -0.000260359
20.8219 0.00545033 -0.000259468
20.9115 0.00540537 -0.000258472
21.0034 0.00535983 -0.000257509
21.0979 0.00531389 -0.000256416
21.1952 0.00527059 -0.000255412
21.2959 0.00522666 -0.000254245
21.4004 0.00518282 -0.000253087
21.5093 0.00513975 -0.000251756
21.6237 0.00508807 -0.000250224
21.7448 0.00503181 -0.000248342
21.8747 0.00497176 -0.000246321
22.0165 0.00490529 -0.000243776
22.1768 0.00483024 -0.000240838
22.3723 0.00476941 -0.000237439


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1Classic/vCLROffP_FRG.txt <==
-22.3723 0.00476951 0.000237628
-22.1768 0.00483042 0.000240958
-22.0165 0.00490555 0.000243949
-21.8747 0.00497208 0.000246451
-21.7448 0.00503217 0.000248511
-21.6237 0.00508849 0.00025036
-21.5093 0.00514021 0.000251924
-21.4004 0.00518333 0.000253226
-21.2959 0.00522721 0.000254412
-21.1952 0.00527119 0.000255555
-21.0979 0.00531454 0.000256585
-21.0034 0.00536051 0.000257655
-20.9115 0.00540609 0.000258642
-20.8219 0.0054511 0.000259617
-20.7344 0.00549549 0.00026053
-20.6487 0.00553921 0.000261443
-20.5648 0.00558226 0.000262305
-20.4825 0.00562466 0.000263181
-20.4016 0.00566648 0.000264025
-20.3222 0.00570777 0.000264892
-20.244 0.00574855 0.000265738
-20.1669 0.00578886 0.000266618
-20.091 0.00582873 0.000267491
-20.0162 0.00586819 0.000268409
-19.9423 0.00590729 0.000269333
-19.8694 0.00594609 0.000270312
-19.7974 0.00598455 0.000271308
-19.7262 0.00602276 0.00027237
-19.6558 0.00606076 0.000273462
-19.5862 0.00609858 0.000274629
-19.5173 0.00613625 0.000275831
-19.4491 0.00617382 0.000277111
-19.3816 0.00621129 0.000278432
-19.3147 0.00624869 0.000279839
-19.2484 0.00628606 0.000281295
-19.1828 0.00632341 0.000282841
-19.1177 0.0063608 0.000284442
-19.0531 0.00639823 0.000286136
-18.9891 0.00643575 0.000287891
-18.9255 0.00647337 0.000289744
-18.8625 0.00651114 0.000291666
-18.8 0.00654905 0.000293692
-18.7379 0.00658712 0.00029579
-18.6762 0.0066254 0.00029799
-18.615 0.00666394 0.000300263
-18.5542 0.00670276 0.00030265
-18.4938 0.00674189 0.000305119
-18.4338 0.00678134 0.000307697
-18.3742 0.00682116 0.000310354
-18.3149 0.00686133 0.00031312
-18.256 0.00690189 0.000315967
-18.1975 0.00694291 0.000318928
-18.1393 0.00698442 0.000321973
-18.0815 0.00702642 0.00032513
-18.0239 0.00706891 0.000328364
-17.9667 0.0071119 0.00033171
-17.9098 0.0071555 0.00033514
-17.8532 0.00719974 0.000338672
-17.7969 0.00724455 0.000342282
-17.7408 0.00729002 0.000346001
-17.6851 0.00733618 0.000349783
-17.6296 0.00738306 0.00035366
-17.5744 0.00743067 0.000357624
-17.5195 0.0074791 0.000361685
-17.4648 0.0075283 0.000365801
-17.4104 0.00757828 0.000370009
-17.3562 0.00762916 0.000374286
-17.3022 0.00768102 0.000378644
-17.2485 0.00773374 0.00038305
-17.195 0.00778733 0.000387534
-17.1418 0.00784197 0.000392066
-17.0887 0.00789773 0.000396656
-17.0359 0.00795445 0.000401275
-16.9833 0.00801216 0.000405952
-16.9309 0.00807109 0.00041064
-16.8787 0.00813119 0.000415361
-16.8268 0.00819235 0.000420091
-16.775 0.00825474 0.000424827
-16.7234 0.00831842 0.000429539
-16.672 0.00838338 0.00043426
-16.6208 0.00844953 0.000438917
-16.5697 0.00851701 0.000443534
-16.5189 0.00858594 0.00044809
-16.4682 0.00865621 0.000452565
-16.4177 0.00872773 0.00045693
-16.3674 0.00880076 0.000461203
-16.3172 0.00887533 0.000465324
-16.2672 0.00895116 0.000469293
-16.2174 0.00902857 0.000473077
-16.1677 0.0091076 0.000476683
-16.1182 0.00918808 0.000480042
-16.0689 0.00927013 0.000483147
-16.0197 0.00935388 0.000485976
-15.9706 0.0094392 0.000488511
-15.9217 0.0095259 0.000490673
-15.873 0.00961439 0.000492484
-15.8243 0.00970431 0.000493893
-15.7759 0.00979571 0.000494863
-15.7276 0.00988867 0.000495349
-15.6794 0.00998321 0.000495358
-15.6313 0.0100792 0.000494814
-15.5834 0.0101765 0.000493702
-15.5356 0.0102755 0.000491983
-15.488 0.0103758 0.000489645
-15.4404 0.0104773 0.000486597
-15.393 0.0105803 0.000482881
-15.3458 0.0106846 0.000478425
-15.2986 0.0107899 0.000473188
-15.2516 0.0108965 0.000467183
-15.2047 0.0110042 0.000460373
-15.1579 0.0111127 0.000452694
-15.1112 0.0112223 0.000444201
-15.0647 0.0113327 0.000434822
-15.0182 0.0114438 0.000424552
-14.9719 0.0115557 0.000413408
-14.9257 0.0116681 0.000401363
-14.8796 0.0117809 0.000388404
-14.8336 0.0118944 0.000374577
-14.7877 0.0120078 0.000359845
-14.7419 0.0121214 0.00034424
-14.6962 0.0122353 0.000327762
-14.6506 0.0123488 0.000310471
-14.6052 0.0124623 0.000292324
-14.5598 0.0125757 0.000273402
-14.5145 0.0126883 0.000253717
-14.4693 0.0128006 0.000233294
-14.4243 0.0129124 0.000212175
-14.3793 0.013023 0.000190424
-14.3344 0.0131331 0.000168032
-14.2896 0.0132422 0.000145099
-14.2449 0.0133499 0.000121645
-14.2003 0.0134568 9.77009e-05
-14.1558 0.0135621 7.33536e-05
-14.1113 0.013666 4.86362e-05
-14.067 0.0137687 2.3562e-05
-14.0227 0.0138694 -1.74572e-06
-13.9786 0.0139687 -2.73027e-05
-13.9345 0.0140662 -5.30337e-05
-13.8905 0.0141616 -7.88791e-05
-13.8466 0.0142554 -0.000104824
-13.8028 0.014347 -0.000130812
-13.759 0.0144365 -0.000156763
-13.7153 0.0145242 -0.000182715
-13.6718 0.0146093 -0.000208557
-13.6283 0.0146925 -0.000234278
-13.5848 0.0147733 -0.000259865
-13.5415 0.0148517 -0.000285255
-13.4982 0.0149279 -0.00031042
-13.455 0.0150016 -0.000335381
-13.4119 0.0150729 -0.000360014
-13.3689 0.0151419 -0.000384414
-13.3259 0.0152082 -0.000408455
-13.283 0.0152723 -0.000432154
-13.2402 0.0153337 -0.0004555
-13.1974 0.0153926 -0.00047839
-13.1547 0.0154491 -0.000500892
-13.1121 0.0155029 -0.000522858
-13.0696 0.0155542 -0.000544297
-13.0271 0.0156028 -0.000565193
-12.9847 0.0156484 -0.000585354
-12.9424 0.0156913 -0.000605018
-12.9001 0.0157307 -0.000623996
-12.8579 0.0157668 -0.000642687
-12.8158 0.0157992 -0.000661644
-12.7737 0.015828 -0.000681113
-12.7317 0.0158539 -0.000702023
-12.6898 0.0158776 -0.000724116
-12.6479 0.0158996 -0.000746945
-12.6061 0.0159205 -0.000770482
-12.5643 0.0159396 -0.000793252
-12.5226 0.0159572 -0.000816208
-12.481 0.0159726 -0.000838118
-12.4394 0.0159858 -0.000859714
-12.3979 0.015997 -0.000880993
-12.3565 0.0160055 -0.000901444
-12.3151 0.016012 -0.000922193
-12.2738 0.0160157 -0.000941952
-12.2325 0.0160172 -0.000962053
-12.1913 0.0160164 -0.000981495
-12.1501 0.0160128 -0.00100083
-12.109 0.0160075 -0.0010202
-12.068 0.0159991 -0.00103888
-12.027 0.015989 -0.00105808
-11.986 0.0159764 -0.00107631
-11.9452 0.0159612 -0.00109506
-11.9043 0.0159445 -0.00111306
-11.8636 0.0159246 -0.00113108
-11.8228 0.0159036 -0.00114899
-11.7822 0.0158795 -0.00116624
-11.7415 0.0158538 -0.00118392
-11.701 0.015826 -0.0012005
-11.6605 0.0157956 -0.00121763
-11.62 0.0157642 -0.0012337
-11.5796 0.0157295 -0.00124991
-11.5392 0.0156941 -0.00126561
-11.4989 0.0156559 -0.00128071
-11.4587 0.0156162 -0.00129601
-11.4184 0.0155749 -0.00131002
-11.3783 0.015531 -0.00132462
-11.3381 0.0154866 -0.00133767
-11.2981 0.015439 -0.0013512
-11.2581 0.0153913 -0.00136348
-11.2181 0.0153407 -0.0013756
-11.1781 0.0152893 -0.00138724
-11.1383 0.0152362 -0.00139787
-11.0984 0.0151813 -0.00140876
-11.0586 0.0151259 -0.00141802
-11.0189 0.0150677 -0.00142787
-10.9792 0.0150098 -0.001436
-10.9395 0.0149491 -0.00144447
-10.8999 0.0148884 -0.00145171
-10.8603 0.0148257 -0.00145857
-10.8208 0.0147621 -0.00146511
-10.7813 0.0146978 -0.0014704
-10.7418 0.0146314 -0.00147618
-10.7024 0.0145654 -0.00148017
-10.6631 0.0144968 -0.00148494
-10.6238 0.0144287 -0.00148795
-10.5845 0.0143586 -0.0014915
-10.5452 0.0142882 -0.00149381
-10.506 0.0142169 -0.00149601
-10.4669 0.0141444 -0.00149786
-10.4278 0.0140718 -0.00149879
-10.3887 0.0139974 -0.00150027
-10.3496 0.0139234 -0.0015002
-10.3106 0.0138476 -0.0015012
-10.2717 0.0137721 -0.00150044
-10.2328 0.0136953 -0.00150085
-10.1939 0.0136179 -0.00149974
-10.155 0.0135404 -0.00149944
-10.1162 0.0134613 -0.00149828
-10.0774 0.013383 -0.00149722
-10.0387 0.0133026 -0.00149626
-10 0.0132231 -0.00149459
-9.96134 0.013142 -0.0014939
-9.92271 0.013061 -0.00149188
-9.88412 0.0129794 -0.00149139
-9.84557 0.0128969 -0.00148933
-9.80704 0.0128149 -0.00148893
-9.76856 0.012731 -0.00148715
-9.73011 0.0126484 -0.00148675
-9.69169 0.0125635 -0.00148551
-9.65331 0.01248 -0.00148505
-9.61496 0.0123945 -0.00148461
-9.57664 0.01231 -0.00148409
-9.53836 0.012224 -0.00148457
-9.50011 0.0121383 -0.00148422
-9.46189 0.0120523 -0.00148557
-9.42371 0.0119654 -0.00148564
-9.38556 0.0118793 -0.00148776
-9.34744 0.011791 -0.0014885
-9.30935 0.0117046 -0.00149129
-9.2713 0.0116154 -0.00149289
-9.23327 0.0115284 -0.00149628
-9.19528 0.0114388 -0.00149893
-9.15732 0.0113508 -0.00150281
-9.11939 0.011261 -0.00150668
-9.08149 0.0111719 -0.001511
-9.04362 0.0110823 -0.00151619
-9.00578 0.0109918 -0.00152106
-8.96797 0.0109023 -0.00152752
-8.93019 0.0108104 -0.00153307
-8.89244 0.0107209 -0.00154069
-8.85471 0.0106278 -0.00154703
-8.81702 0.0105378 -0.00155569
-8.77936 0.0104441 -0.00156291
-8.74172 0.0103532 -0.00157244
-8.70412 0.010259 -0.00158062
-8.66654 0.010167 -0.00159082
-8.62899 0.0100727 -0.00160004
-8.59146 0.0099792 -0.00161073
-8.55397 0.00988503 -0.00162104
-8.5165 0.00978977 -0.00163196
-8.47906 0.00969566 -0.00164338
-8.44165 0.0095987 -0.0016544
-8.40426 0.00950426 -0.00166682
-8.3669 0.00940593 -0.00167787
-8.32956 0.00931068 -0.00169098
-8.29226 0.00921126 -0.00170199
-8.25497 0.00911493 -0.00171542
-8.21772 0.00901464 -0.00172624
-8.18049 0.00891704 -0.00173964
-8.14328 0.00881605 -0.00175007
-8.1061 0.00871688 -0.00176302
-8.06895 0.00861543 -0.00177279
-8.03182 0.00851451 -0.00178475
-7.99471 0.00841283 -0.0017936
-7.95763 0.00831011 -0.00180397
-7.92058 0.00820817 -0.00181155
-7.88355 0.00810368 -0.00181971
-7.84654 0.00800124 -0.00182548
-7.80955 0.00789527 -0.00183073
-7.77259 0.00779227 -0.00183398
-7.73566 0.00768509 -0.0018356
-7.69874 0.00758155 -0.00183551
-7.66185 0.00747341 -0.00183259
-7.62498 0.00736935 -0.00182827
-7.58814 0.00726065 -0.00181968
-7.55132 0.00715594 -0.0018101
-7.51452 0.00704726 -0.00179464
-7.47774 0.00694148 -0.00177848
-7.44099 0.00683341 -0.0017549
-7.40425 0.00672629 -0.00173052
-7.36754 0.00661924 -0.00169746
-7.33085 0.00651079 -0.00166295
-7.29418 0.00640484 -0.00161895
-7.25754 0.00629518 -0.00157234
-7.22091 0.00619005 -0.00151579
-7.18431 0.00607937 -0.00145508
-7.14772 0.00597465 -0.00138416
-7.11116 0.00586307 -0.00130735
-7.07462 0.00575825 -0.0012202
-7.0381 0.00564565 -0.00112533
-7.00159 0.00554008 -0.00102036
-6.96511 0.00542616 -0.000905732
-6.92865 0.00531897 -0.000781619
-6.89221 0.00520333 -0.000645967
-6.85579 0.00509328 -0.000501711
-6.81938 0.0049754 -0.000344399
-6.783 0.0048612 -0.000179597
-6.74664 0.00474044 -7.93085e-07
-6.71029 0.00462098 0.000184061
-6.67397 0.00449666 0.000383234
-6.63766 0.00437096 0.000586583
-6.60137 0.00424245 0.000803906
-6.5651 0.00410987 0.00102307
-6.52885 0.00397691 0.00125517
-6.49262 0.00383756 0.00148633
-6.4564 0.00370028 0.00172869
-6.42021 0.00355512 0.00196703
-6.38403 0.00341433 0.00221417
-6.34786 0.00326507 0.00245413
-6.31172 0.00312246 0.00269994
-6.27559 0.00297164 0.00293556
-6.23949 0.00282971 0.00317372
-6.20339 0.00268061 0.00339912
-6.16732 0.00254252 0.00362358
-6.13126 0.00239895 0.0038334
-6.09522 0.00226839 0.00403883
-6.05919 0.00213441 0.00422865
-6.02319 0.00201525 0.00441087
-5.9872 0.00189485 0.00457751
-5.95122 0.00179069 0.00473371
-5.91526 0.00168756 0.00487536
-5.87932 0.00160149 0.00500421
-5.84339 0.00151865 0.00512037
-5.80748 0.00145297 0.00522202
-5.77158 0.00139261 0.00531342
-5.7357 0.00134869 0.00538922
-5.69984 0.00131208 0.00545762
-5.66399 0.00129034 0.00550985
-5.62815 0.00127777 0.00555773
-5.59233 0.0012778 0.00558925
-5.55653 0.00128867 0.00561954
-5.52074 0.00130925 0.00563352
-5.48497 0.00134216 0.0056493
-5.4492 0.00138158 0.00564892
-5.41346 0.00143446 0.0056532
-5.37773 0.00149071 0.00564152
-5.34201 0.00156112 0.00563707
-5.30631 0.00163194 0.00561682
-5.27062 0.00171729 0.00560606
-5.23494 0.00180034 0.00557961
-5.19928 0.00189805 0.00556457
-5.16363 0.00199102 0.0055339
-5.128 0.00209862 0.00551618
-5.09237 0.00219936 0.00548289
-5.05677 0.00231462 0.00546373
-5.02117 0.00242125 0.00542909
-4.98559 0.0025422 0.0054094
-4.95002 0.00265315 0.00537442
-4.91446 0.00277814 0.00535491
-4.87892 0.00289212 0.00532041
-4.84339 0.00301985 0.00530166
-4.80787 0.00313584 0.00526838
-4.77237 0.0032653 0.00525096
-4.73687 0.00338246 0.00521968
-4.70139 0.00351283 0.00520423
-4.66592 0.00363048 0.00517586
-4.63046 0.00376099 0.00516314
-4.59502 0.00387845 0.00513878
-4.55958 0.00400822 0.00512975
-4.52416 0.00412463 0.00511065
-4.48875 0.0042525 0.00510643
-4.45335 0.0043666 0.00509399
-4.41797 0.00449096 0.00509578
-4.38259 0.00460095 0.00509142
-4.34722 0.00471961 0.00510033
-4.31187 0.00482302 0.00510528
-4.27653 0.0049331 0.00512212
-4.24119 0.00502678 0.00513726
-4.20587 0.00512474 0.00516235
-4.17056 0.00520493 0.00518799
-4.13526 0.00528663 0.00522098
-4.09997 0.0053491 0.00525667
-4.06469 0.0054099 0.00529645
-4.02942 0.00545012 0.00534089
-3.99416 0.00548506 0.00538557
-3.95891 0.00549834 0.0054366
-3.92367 0.00550227 0.00548351
-3.88844 0.00548377 0.00553816
-3.85322 0.00545157 0.0055839
-3.81801 0.00539622 0.0056384
-3.7828 0.00532285 0.00567885
-3.74761 0.0052253 0.00572869
-3.71243 0.00510581 0.00575898
-3.67726 0.00496054 0.00579886
-3.64209 0.00478997 0.00581328
-3.60694 0.00459131 0.00583707
-3.57179 0.00436468 0.00582883
-3.53665 0.00410683 0.00582953
-3.50152 0.00381917 0.0057906
-3.4664 0.00349646 0.00576011
-3.43129 0.00314275 0.00568104
-3.39619 0.00275017 0.00560978
-3.36109 0.00232559 0.00547967
-3.32601 0.0018591 0.00535595
-3.29093 0.00135962 0.00516235
-3.25586 0.000816194 0.00497223
-3.2208 0.000239551 0.00470072
-3.18574 -0.000382432 0.00442814
-3.1507 -0.00103581 0.00406197
-3.11566 -0.00173541 0.00368891
-3.08063 -0.00246146 0.00320881
-3.0456 -0.00323345 0.00271544
-3.01059 -0.00402326 0.00209989
-2.97558 -0.00485605 0.00146474
-2.94058 -0.00569415 0.000690687
-2.90558 -0.00656765 -0.000109054
-2.87059 -0.00742947 -0.00106484
-2.83561 -0.00831304 -0.00205243
-2.80064 -0.00916159 -0.00321159
-2.76567 -0.0100114 -0.00440833
-2.73071 -0.0107937 -0.00578805
-2.69576 -0.0115493 -0.00720896
-2.66081 -0.0121929 -0.008817
-2.62587 -0.0127734 -0.0104636
-2.59094 -0.0131842 -0.0122894
-2.55601 -0.0134873 -0.0141386
-2.52109 -0.0135515 -0.016139
-2.48617 -0.0134584 -0.0181264
-2.45126 -0.013054 -0.0202069
-2.41636 -0.0124485 -0.0222087
-2.38146 -0.011475 -0.0242065
-2.34657 -0.0102819 -0.0260286
-2.31168 -0.00870857 -0.0277146
-2.2768 -0.00694742 -0.0291108
-2.24192 -0.00486635 -0.0302311
-2.20705 -0.00269441 -0.0309651
-2.17219 -0.000339117 -0.0313244
-2.13733 0.00195862 -0.0312637
-2.10247 0.00426353 -0.0308156
-2.06762 0.00635815 -0.0300025
-2.03278 0.00830791 -0.0288838
-1.99794 0.00994621 -0.0275268
-1.9631 0.0113624 -0.0260004
-1.92827 0.0124445 -0.024383
-1.89345 0.0133076 -0.0227285
-1.85862 0.0138783 -0.0211021
-1.82381 0.014282 -0.0195294
-1.78899 0.0144642 -0.0180553
-1.75419 0.0145442 -0.0166793
-1.71938 0.0144731 -0.0154298
-1.68458 0.0143563 -0.0142894
-1.64979 0.014144 -0.0132758
-1.61499 0.0139274 -0.012364
-1.58021 0.0136538 -0.0115661
-1.54542 0.0134029 -0.0108555
-1.51064 0.0131194 -0.010241
-1.47586 0.0128748 -0.00969785
-1.44109 0.0126117 -0.00923326
-1.40632 0.0123967 -0.00882538
-1.37155 0.0121706 -0.00848054
-1.33679 0.0119973 -0.00818001
-1.30203 0.0118159 -0.00792965
-1.26727 0.01169 -0.00771349
-1.23251 0.0115562 -0.00753721
-1.19776 0.0114794 -0.00738702
-1.16301 0.0113935 -0.00726863
-1.12827 0.0113661 -0.0071698
-1.09352 0.0113275 -0.00709651
-1.05878 0.0113487 -0.00703739
-1.02405 0.0113565 -0.00699892
-0.989309 0.011426 -0.00697001
-0.954576 0.0114797 -0.00695773
-0.919844 0.0115974 -0.00695091
-0.885115 0.0116971 -0.00695717
-0.850388 0.0118639 -0.00696492
-0.815663 0.0120103 -0.00698229
-0.78094 0.0122278 -0.00699693
-0.746219 0.0124224 -0.00701748
-0.711499 0.0126931 -0.00703039
-0.676781 0.0129382 -0.00704481
-0.642065 0.0132647 -0.00704549
-0.60735 0.0135627 -0.00704214
-0.572637 0.0139477 -0.00701731
-0.537925 0.0143002 -0.00698119
-0.503214 0.0147444 -0.00691379
-0.468504 0.0151507 -0.0068257
-0.433796 0.015651 -0.00669423
-0.399089 0.0161053 -0.00653035
-0.364382 0.0166514 -0.00630918
-0.329676 0.0171398 -0.00604195
-0.294972 0.0177094 -0.00570319
-0.260267 0.0182059 -0.00530456
-0.225564 0.0187627 -0.00482287
-0.190861 0.0192194 -0.00427164
-0.156158 0.0197054 -0.00363371
-0.121456 0.0200705 -0.00292616
-0.0867541 0.0204061 -0.00214495
-0.0520524 0.0206198 -0.00131216
-0.0173508 0.0207409 -0.00044062
0.0173508 0.0207409 0.00044062
0.0520524 0.0206198 0.00131216
0.0867541 0.0204061 0.00214495
0.121456 0.0200705 0.00292616
0.156158 0.0197054 0.00363371
0.190861 0.0192194 0.00427164
0.225564 0.0187627 0.00482287
0.260267 0.0182059 0.00530456
0.294972 0.0177094 0.00570319
0.329676 0.0171398 0.00604195
0.364382 0.0166514 0.00630918
0.399089 0.0161053 0.00653035
0.433796 0.015651 0.00669423
0.468504 0.0151507 0.0068257
0.503214 0.0147444 0.00691379
0.537925 0.0143002 0.00698119
0.572637 0.0139477 0.00701731
0.60735 0.0135627 0.00704214
0.642065 0.0132647 0.00704549
0.676781 0.0129382 0.00704481
0.711499 0.0126931 0.00703039
0.746219 0.0124224 0.00701748
0.78094 0.0122278 0.00699693
0.815663 0.0120103 0.00698229
0.850388 0.0118639 0.00696492
0.885115 0.0116971 0.00695717
0.919844 0.0115974 0.00695091
0.954576 0.0114797 0.00695773
0.989309 0.011426 0.00697001
1.02405 0.0113565 0.00699892
1.05878 0.0113487 0.00703739
1.09352 0.0113275 0.00709651
1.12827 0.0113661 0.0071698
1.16301 0.0113935 0.00726863
1.19776 0.0114794 0.00738702
1.23251 0.0115562 0.00753721
1.26727 0.01169 0.00771349
1.30203 0.0118159 0.00792965
1.33679 0.0119973 0.00818001
1.37155 0.0121706 0.00848054
1.40632 0.0123967 0.00882538
1.44109 0.0126117 0.00923326
1.47586 0.0128748 0.00969785
1.51064 0.0131194 0.010241
1.54542 0.0134029 0.0108555
1.58021 0.0136538 0.0115661
1.61499 0.0139274 0.012364
1.64979 0.014144 0.0132758
1.68458 0.0143563 0.0142894
1.71938 0.0144731 0.0154298
1.75419 0.0145442 0.0166793
1.78899 0.0144642 0.0180553
1.82381 0.014282 0.0195294
1.85862 0.0138783 0.0211021
1.89345 0.0133076 0.0227285
1.92827 0.0124445 0.024383
1.9631 0.0113624 0.0260004
1.99794 0.00994621 0.0275268
2.03278 0.00830791 0.0288838
2.06762 0.00635815 0.0300025
2.10247 0.00426353 0.0308156
2.13733 0.00195862 0.0312637
2.17219 -0.000339117 0.0313244
2.20705 -0.00269441 0.0309651
2.24192 -0.00486635 0.0302311
2.2768 -0.00694742 0.0291108
2.31168 -0.00870857 0.0277146
2.34657 -0.0102819 0.0260286
2.38146 -0.011475 0.0242065
2.41636 -0.0124485 0.0222087
2.45126 -0.013054 0.0202069
2.48617 -0.0134584 0.0181264
2.52109 -0.0135515 0.016139
2.55601 -0.0134873 0.0141386
2.59094 -0.0131842 0.0122894
2.62587 -0.0127734 0.0104636
2.66081 -0.0121929 0.008817
2.69576 -0.0115493 0.00720896
2.73071 -0.0107937 0.00578805
2.76567 -0.0100114 0.00440833
2.80064 -0.00916159 0.00321159
2.83561 -0.00831304 0.00205243
2.87059 -0.00742947 0.00106484
2.90558 -0.00656765 0.000109054
2.94058 -0.00569415 -0.000690687
2.97558 -0.00485605 -0.00146474
3.01059 -0.00402326 -0.00209989
3.0456 -0.00323345 -0.00271544
3.08063 -0.00246146 -0.00320881
3.11566 -0.00173541 -0.00368891
3.1507 -0.00103581 -0.00406197
3.18574 -0.000382432 -0.00442814
3.2208 0.000239551 -0.00470072
3.25586 0.000816194 -0.00497223
3.29093 0.00135962 -0.00516235
3.32601 0.0018591 -0.00535595
3.36109 0.00232559 -0.00547967
3.39619 0.00275017 -0.00560978
3.43129 0.00314275 -0.00568104
3.4664 0.00349646 -0.00576011
3.50152 0.00381917 -0.0057906
3.53665 0.00410683 -0.00582953
3.57179 0.00436468 -0.00582883
3.60694 0.00459131 -0.00583707
3.64209 0.00478997 -0.00581328
3.67726 0.00496054 -0.00579886
3.71243 0.00510581 -0.00575898
3.74761 0.0052253 -0.00572869
3.7828 0.00532285 -0.00567885
3.81801 0.00539622 -0.0056384
3.85322 0.00545157 -0.0055839
3.88844 0.00548377 -0.00553816
3.92367 0.00550227 -0.00548351
3.95891 0.00549834 -0.0054366
3.99416 0.00548506 -0.00538557
4.02942 0.00545012 -0.00534089
4.06469 0.0054099 -0.00529645
4.09997 0.0053491 -0.00525667
4.13526 0.00528663 -0.00522098
4.17056 0.00520493 -0.00518799
4.20587 0.00512474 -0.00516235
4.24119 0.00502678 -0.00513726
4.27653 0.0049331 -0.00512212
4.31187 0.00482302 -0.00510528
4.34722 0.00471961 -0.00510033
4.38259 0.00460095 -0.00509142
4.41797 0.00449096 -0.00509578
4.45335 0.0043666 -0.00509399
4.48875 0.0042525 -0.00510643
4.52416 0.00412463 -0.00511065
4.55958 0.00400822 -0.00512975
4.59502 0.00387845 -0.00513878
4.63046 0.00376099 -0.00516314
4.66592 0.00363048 -0.00517586
4.70139 0.00351283 -0.00520423
4.73687 0.00338246 -0.00521968
4.77237 0.0032653 -0.00525096
4.80787 0.00313584 -0.00526838
4.84339 0.00301985 -0.00530166
4.87892 0.00289212 -0.00532041
4.91446 0.00277814 -0.00535491
4.95002 0.00265315 -0.00537442
4.98559 0.0025422 -0.0054094
5.02117 0.00242125 -0.00542909
5.05677 0.00231462 -0.00546373
5.09237 0.00219936 -0.00548289
5.128 0.00209862 -0.00551618
5.16363 0.00199102 -0.0055339
5.19928 0.00189805 -0.00556457
5.23494 0.00180034 -0.00557961
5.27062 0.00171729 -0.00560606
5.30631 0.00163194 -0.00561682
5.34201 0.00156112 -0.00563707
5.37773 0.00149071 -0.00564152
5.41346 0.00143446 -0.0056532
5.4492 0.00138158 -0.00564892
5.48497 0.00134216 -0.0056493
5.52074 0.00130925 -0.00563352
5.55653 0.00128867 -0.00561954
5.59233 0.0012778 -0.00558925
5.62815 0.00127777 -0.00555773
5.66399 0.00129034 -0.00550985
5.69984 0.00131208 -0.00545762
5.7357 0.00134869 -0.00538922
5.77158 0.00139261 -0.00531342
5.80748 0.00145297 -0.00522202
5.84339 0.00151865 -0.00512037
5.87932 0.00160149 -0.00500421
5.91526 0.00168756 -0.00487536
5.95122 0.00179069 -0.00473371
5.9872 0.00189485 -0.00457751
6.02319 0.00201525 -0.00441087
6.05919 0.00213441 -0.00422865
6.09522 0.00226839 -0.00403883
6.13126 0.00239895 -0.0038334
6.16732 0.00254252 -0.00362358
6.20339 0.00268061 -0.00339912
6.23949 0.00282971 -0.00317372
6.27559 0.00297164 -0.00293556
6.31172 0.00312246 -0.00269994
6.34786 0.00326507 -0.00245413
6.38403 0.00341433 -0.00221417
6.42021 0.00355512 -0.00196703
6.4564 0.00370028 -0.00172869
6.49262 0.00383756 -0.00148633
6.52885 0.00397691 -0.00125517
6.5651 0.00410987 -0.00102307
6.60137 0.00424245 -0.000803906
6.63766 0.00437096 -0.000586583
6.67397 0.00449666 -0.000383234
6.71029 0.00462098 -0.000184061
6.74664 0.00474044 7.93085e-07
6.783 0.0048612 0.000179597
6.81938 0.0049754 0.000344399
6.85579 0.00509328 0.000501711
6.89221 0.00520333 0.000645967
6.92865 0.00531897 0.000781619
6.96511 0.00542616 0.000905732
7.00159 0.00554008 0.00102036
7.0381 0.00564565 0.00112533
7.07462 0.00575825 0.0012202
7.11116 0.00586307 0.00130735
7.14772 0.00597465 0.00138416
7.18431 0.00607937 0.00145508
7.22091 0.00619005 0.00151579
7.25754 0.00629518 0.00157234
7.29418 0.00640484 0.00161895
7.33085 0.00651079 0.00166295
7.36754 0.00661924 0.00169746
7.40425 0.00672629 0.00173052
7.44099 0.00683341 0.0017549
7.47774 0.00694148 0.00177848
7.51452 0.00704726 0.00179464
7.55132 0.00715594 0.0018101
7.58814 0.00726065 0.00181968
7.62498 0.00736935 0.00182827
7.66185 0.00747341 0.00183259
7.69874 0.00758155 0.00183551
7.73566 0.00768509 0.0018356
7.77259 0.00779227 0.00183398
7.80955 0.00789527 0.00183073
7.84654 0.00800124 0.00182548
7.88355 0.00810368 0.00181971
7.92058 0.00820817 0.00181155
7.95763 0.00831011 0.00180397
7.99471 0.00841283 0.0017936
8.03182 0.00851451 0.00178475
8.06895 0.00861543 0.00177279
8.1061 0.00871688 0.00176302
8.14328 0.00881605 0.00175007
8.18049 0.00891704 0.00173964
8.21772 0.00901464 0.00172624
8.25497 0.00911493 0.00171542
8.29226 0.00921126 0.00170199
8.32956 0.00931068 0.00169098
8.3669 0.00940593 0.00167787
8.40426 0.00950426 0.00166682
8.44165 0.0095987 0.0016544
8.47906 0.00969566 0.00164338
8.5165 0.00978977 0.00163196
8.55397 0.00988503 0.00162104
8.59146 0.0099792 0.00161073
8.62899 0.0100727 0.00160004
8.66654 0.010167 0.00159082
8.70412 0.010259 0.00158062
8.74172 0.0103532 0.00157244
8.77936 0.0104441 0.00156291
8.81702 0.0105378 0.00155569
8.85471 0.0106278 0.00154703
8.89244 0.0107209 0.00154069
8.93019 0.0108104 0.00153307
8.96797 0.0109023 0.00152752
9.00578 0.0109918 0.00152106
9.04362 0.0110823 0.00151619
9.08149 0.0111719 0.001511
9.11939 0.011261 0.00150668
9.15732 0.0113508 0.00150281
9.19528 0.0114388 0.00149893
9.23327 0.0115284 0.00149628
9.2713 0.0116154 0.00149289
9.30935 0.0117046 0.00149129
9.34744 0.011791 0.0014885
9.38556 0.0118793 0.00148776
9.42371 0.0119654 0.00148564
9.46189 0.0120523 0.00148557
9.50011 0.0121383 0.00148422
9.53836 0.012224 0.00148457
9.57664 0.01231 0.00148409
9.61496 0.0123945 0.00148461
9.65331 0.01248 0.00148505
9.69169 0.0125635 0.00148551
9.73011 0.0126484 0.00148675
9.76856 0.012731 0.00148715
9.80704 0.0128149 0.00148893
9.84557 0.0128969 0.00148933
9.88412 0.0129794 0.00149139
9.92271 0.013061 0.00149188
9.96134 0.013142 0.0014939
10 0.0132231 0.00149459
10.0387 0.0133026 0.00149626
10.0774 0.013383 0.00149722
10.1162 0.0134613 0.00149828
10.155 0.0135404 0.00149944
10.1939 0.0136179 0.00149974
10.2328 0.0136953 0.00150085
10.2717 0.0137721 0.00150044
10.3106 0.0138476 0.0015012
10.3496 0.0139234 0.0015002
10.3887 0.0139974 0.00150027
10.4278 0.0140718 0.00149879
10.4669 0.0141444 0.00149786
10.506 0.0142169 0.00149601
10.5452 0.0142882 0.00149381
10.5845 0.0143586 0.0014915
10.6238 0.0144287 0.00148795
10.6631 0.0144968 0.00148494
10.7024 0.0145654 0.00148017
10.7418 0.0146314 0.00147618
10.7813 0.0146978 0.0014704
10.8208 0.0147621 0.00146511
10.8603 0.0148257 0.00145857
10.8999 0.0148884 0.00145171
10.9395 0.0149491 0.00144447
10.9792 0.0150098 0.001436
11.0189 0.0150677 0.00142787
11.0586 0.0151259 0.00141802
11.0984 0.0151813 0.00140876
11.1383 0.0152362 0.00139787
11.1781 0.0152893 0.00138724
11.2181 0.0153407 0.0013756
11.2581 0.0153913 0.00136348
11.2981 0.015439 0.0013512
11.3381 0.0154866 0.00133767
11.3783 0.015531 0.00132462
11.4184 0.0155749 0.00131002
11.4587 0.0156162 0.00129601
11.4989 0.0156559 0.00128071
11.5392 0.0156941 0.00126561
11.5796 0.0157295 0.00124991
11.62 0.0157642 0.0012337
11.6605 0.0157956 0.00121763
11.701 0.015826 0.0012005
11.7415 0.0158538 0.00118392
11.7822 0.0158795 0.00116624
11.8228 0.0159036 0.00114899
11.8636 0.0159246 0.00113108
11.9043 0.0159445 0.00111306
11.9452 0.0159612 0.00109506
11.986 0.0159764 0.00107631
12.027 0.015989 0.00105808
12.068 0.0159991 0.00103888
12.109 0.0160075 0.0010202
12.1501 0.0160128 0.00100083
12.1913 0.0160164 0.000981495
12.2325 0.0160172 0.000962053
12.2738 0.0160157 0.000941952
12.3151 0.016012 0.000922193
12.3565 0.0160055 0.000901444
12.3979 0.015997 0.000880993
12.4394 0.0159858 0.000859714
12.481 0.0159726 0.000838118
12.5226 0.0159572 0.000816208
12.5643 0.0159396 0.000793252
12.6061 0.0159205 0.000770482
12.6479 0.0158996 0.000746945
12.6898 0.0158776 0.000724116
12.7317 0.0158539 0.000702023
12.7737 0.015828 0.000681113
12.8158 0.0157992 0.000661644
12.8579 0.0157668 0.000642687
12.9001 0.0157307 0.000623996
12.9424 0.0156913 0.000605018
12.9847 0.0156484 0.000585354
13.0271 0.0156028 0.000565193
13.0696 0.0155542 0.000544297
13.1121 0.0155029 0.000522858
13.1547 0.0154491 0.000500892
13.1974 0.0153926 0.00047839
13.2402 0.0153337 0.0004555
13.283 0.0152723 0.000432154
13.3259 0.0152082 0.000408455
13.3689 0.0151419 0.000384414
13.4119 0.0150729 0.000360014
13.455 0.0150016 0.000335381
13.4982 0.0149279 0.00031042
13.5415 0.0148517 0.000285255
13.5848 0.0147733 0.000259865
13.6283 0.0146925 0.000234278
13.6718 0.0146093 0.000208557
13.7153 0.0145242 0.000182715
13.759 0.0144365 0.000156763
13.8028 0.014347 0.000130812
13.8466 0.0142554 0.000104824
13.8905 0.0141616 7.88791e-05
13.9345 0.0140662 5.30337e-05
13.9786 0.0139687 2.73027e-05
14.0227 0.0138694 1.74572e-06
14.067 0.0137687 -2.3562e-05
14.1113 0.013666 -4.86362e-05
14.1558 0.0135621 -7.33536e-05
14.2003 0.0134568 -9.77009e-05
14.2449 0.0133499 -0.000121645
14.2896 0.0132422 -0.000145099
14.3344 0.0131331 -0.000168032
14.3793 0.013023 -0.000190424
14.4243 0.0129124 -0.000212175
14.4693 0.0128006 -0.000233294
14.5145 0.0126883 -0.000253717
14.5598 0.0125757 -0.000273402
14.6052 0.0124623 -0.000292324
14.6506 0.0123488 -0.000310471
14.6962 0.0122353 -0.000327762
14.7419 0.0121214 -0.00034424
14.7877 0.0120078 -0.000359845
14.8336 0.0118944 -0.000374577
14.8796 0.0117809 -0.000388404
14.9257 0.0116681 -0.000401363
14.9719 0.0115557 -0.000413408
15.0182 0.0114438 -0.000424552
15.0647 0.0113327 -0.000434822
15.1112 0.0112223 -0.000444201
15.1579 0.0111127 -0.000452694
15.2047 0.0110042 -0.000460373
15.2516 0.0108965 -0.000467183
15.2986 0.0107899 -0.000473188
15.3458 0.0106846 -0.000478425
15.393 0.0105803 -0.000482881
15.4404 0.0104773 -0.000486597
15.488 0.0103758 -0.000489645
15.5356 0.0102755 -0.000491983
15.5834 0.0101765 -0.000493702
15.6313 0.0100792 -0.000494814
15.6794 0.00998321 -0.000495358
15.7276 0.00988867 -0.000495349
15.7759 0.00979571 -0.000494863
15.8243 0.00970431 -0.000493893
15.873 0.00961439 -0.000492484
15.9217 0.0095259 -0.000490673
15.9706 0.0094392 -0.000488511
16.0197 0.00935388 -0.000485976
16.0689 0.00927013 -0.000483147
16.1182 0.00918808 -0.000480042
16.1677 0.0091076 -0.000476683
16.2174 0.00902857 -0.000473077
16.2672 0.00895116 -0.000469293
16.3172 0.00887533 -0.000465324
16.3674 0.00880076 -0.000461203
16.4177 0.00872773 -0.00045693
16.4682 0.00865621 -0.000452565
16.5189 0.00858594 -0.00044809
16.5697 0.00851701 -0.000443534
16.6208 0.00844953 -0.000438917
16.672 0.00838338 -0.00043426
16.7234 0.00831842 -0.000429539
16.775 0.00825474 -0.000424827
16.8268 0.00819235 -0.000420091
16.8787 0.00813119 -0.000415361
16.9309 0.00807109 -0.00041064
16.9833 0.00801216 -0.000405952
17.0359 0.00795445 -0.000401275
17.0887 0.00789773 -0.000396656
17.1418 0.00784197 -0.000392066
17.195 0.00778733 -0.000387534
17.2485 0.00773374 -0.00038305
17.3022 0.00768102 -0.000378644
17.3562 0.00762916 -0.000374286
17.4104 0.00757828 -0.000370009
17.4648 0.0075283 -0.000365801
17.5195 0.0074791 -0.000361685
17.5744 0.00743067 -0.000357624
17.6296 0.00738306 -0.00035366
17.6851 0.00733618 -0.000349783
17.7408 0.00729002 -0.000346001
17.7969 0.00724455 -0.000342282
17.8532 0.00719974 -0.000338672
17.9098 0.0071555 -0.00033514
17.9667 0.0071119 -0.00033171
18.0239 0.00706891 -0.000328364
18.0815 0.00702642 -0.00032513
18.1393 0.00698442 -0.000321973
18.1975 0.00694291 -0.000318928
18.256 0.00690189 -0.000315967
18.3149 0.00686133 -0.00031312
18.3742 0.00682116 -0.000310354
18.4338 0.00678134 -0.000307697
18.4938 0.00674189 -0.000305119
18.5542 0.00670276 -0.00030265
18.615 0.00666394 -0.000300263
18.6762 0.0066254 -0.00029799
18.7379 0.00658712 -0.00029579
18.8 0.00654905 -0.000293692
18.8625 0.00651114 -0.000291666
18.9255 0.00647337 -0.000289744
18.9891 0.00643575 -0.000287891
19.0531 0.00639823 -0.000286136
19.1177 0.0063608 -0.000284442
19.1828 0.00632341 -0.000282841
19.2484 0.00628606 -0.000281295
19.3147 0.00624869 -0.000279839
19.3816 0.00621129 -0.000278432
19.4491 0.00617382 -0.000277111
19.5173 0.00613625 -0.000275831
19.5862 0.00609858 -0.000274629
19.6558 0.00606076 -0.000273462
19.7262 0.00602276 -0.00027237
19.7974 0.00598455 -0.000271308
19.8694 0.00594609 -0.000270312
19.9423 0.00590729 -0.000269333
20.0162 0.00586819 -0.000268409
20.091 0.00582873 -0.000267491
20.1669 0.00578886 -0.000266618
20.244 0.00574855 -0.000265738
20.3222 0.00570777 -0.000264892
20.4016 0.00566648 -0.000264025
20.4825 0.00562466 -0.000263181
20.5648 0.00558226 -0.000262305
20.6487 0.00553921 -0.000261443
20.7344 0.00549549 -0.00026053
20.8219 0.0054511 -0.000259617
20.9115 0.00540609 -0.000258642
21.0034 0.00536051 -0.000257655
21.0979 0.00531454 -0.000256585
21.1952 0.00527119 -0.000255555
21.2959 0.00522721 -0.000254412
21.4004 0.00518333 -0.000253226
21.5093 0.00514021 -0.000251924
21.6237 0.00508849 -0.00025036
21.7448 0.00503217 -0.000248511
21.8747 0.00497208 -0.000246451
22.0165 0.00490555 -0.000243949
22.1768 0.00483042 -0.000240958
22.3723 0.00476951 -0.000237628


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1ClassicOneLoop/DeltaGammaFX_0_FRG.txt <==
9.995 0.000591587 0.000590778
9.99 0.000592466 0.000591656
9.985 0.000593346 0.000592535
9.98 0.000594228 0.000593415
9.975 0.000595112 0.000594298
9.97 0.000595997 0.000595182
9.965 0.000596884 0.000596067
9.96 0.000597772 0.000596955
9.955 0.000598662 0.000597844
9.95 0.000599554 0.000598735
9.945 0.000600448 0.000599627
9.94 0.000601344 0.000600522
9.935 0.000602242 0.000601419
9.93 0.000603142 0.000602317
9.925 0.000604043 0.000603217
9.92 0.000604946 0.000604119
9.915 0.000605851 0.000605022
9.91 0.000606757 0.000605928
9.905 0.000607665 0.000606834
9.9 0.000608575 0.000607743
9.895 0.000609487 0.000608654
9.89 0.000610401 0.000609566
9.885 0.000611316 0.00061048
9.88 0.000612234 0.000611397
9.875 0.000613153 0.000612315
9.87 0.000614075 0.000613235
9.865 0.000614998 0.000614157
9.86 0.000615923 0.00061508
9.855 0.000616849 0.000616006
9.85 0.000617778 0.000616933
9.845 0.000618708 0.000617862
9.84 0.00061964 0.000618792
9.835 0.000620574 0.000619725
9.83 0.000621509 0.00062066
9.825 0.000622447 0.000621596
9.82 0.000623387 0.000622535
9.815 0.000624329 0.000623475
9.81 0.000625273 0.000624418
9.805 0.000626218 0.000625362
9.8 0.000627166 0.000626308
9.795 0.000628115 0.000627256
9.79 0.000629066 0.000628205
9.785 0.000630018 0.000629157
9.78 0.000630973 0.00063011
9.775 0.00063193 0.000631066
9.77 0.000632889 0.000632023
9.765 0.00063385 0.000632983
9.76 0.000634812 0.000633944
9.755 0.000635777 0.000634908
9.75 0.000636744 0.000635873
9.745 0.000637713 0.000636841
9.74 0.000638683 0.00063781
9.735 0.000639655 0.00063878
9.73 0.000640629 0.000639753
9.725 0.000641605 0.000640728
9.72 0.000642584 0.000641705
9.715 0.000643564 0.000642684
9.71 0.000644547 0.000643665
9.705 0.000645531 0.000644648
9.7 0.000646518 0.000645634
9.695 0.000647506 0.000646621
9.69 0.000648497 0.00064761
9.685 0.000649489 0.000648601
9.68 0.000650483 0.000649594
9.675 0.000651479 0.000650588
9.67 0.000652477 0.000651585
9.665 0.000653478 0.000652584
9.66 0.00065448 0.000653585
9.655 0.000655485 0.000654588
9.65 0.000656492 0.000655594
9.645 0.0006575 0.000656601
9.64 0.000658511 0.000657611
9.635 0.000659524 0.000658622
9.63 0.000660539 0.000659636
9.625 0.000661556 0.000660651
9.62 0.000662575 0.000661669
9.615 0.000663596 0.000662688
9.61 0.000664619 0.00066371
9.605 0.000665644 0.000664734
9.6 0.000666671 0.00066576
9.595 0.000667701 0.000666788
9.59 0.000668733 0.000667818
9.585 0.000669767 0.000668851
9.58 0.000670803 0.000669885
9.575 0.000671841 0.000670922
9.57 0.000672881 0.000671961
9.565 0.000673923 0.000673001
9.56 0.000674967 0.000674044
9.555 0.000676013 0.000675089
9.55 0.000677062 0.000676136
9.545 0.000678113 0.000677185
9.54 0.000679166 0.000678237
9.535 0.000680221 0.000679291
9.53 0.000681279 0.000680347
9.525 0.000682339 0.000681406
9.52 0.000683401 0.000682466
9.515 0.000684465 0.000683529
9.51 0.000685531 0.000684593
9.505 0.000686599 0.00068566
9.5 0.000687669 0.000686729
9.495 0.000688742 0.0006878
9.49 0.000689817 0.000688874
9.485 0.000690894 0.000689949
9.48 0.000691974 0.000691028
9.475 0.000693056 0.000692108
9.47 0.00069414 0.000693191
9.465 0.000695227 0.000694276
9.46 0.000696315 0.000695363
9.455 0.000697406 0.000696452
9.45 0.000698499 0.000697544
9.445 0.000699594 0.000698637
9.44 0.000700691 0.000699733
9.435 0.000701791 0.000700831
9.43 0.000702893 0.000701932
9.425 0.000703998 0.000703035
9.42 0.000705105 0.000704141
9.415 0.000706214 0.000705249
9.41 0.000707326 0.000706359
9.405 0.00070844 0.000707471
9.4 0.000709556 0.000708586
9.395 0.000710674 0.000709703
9.39 0.000711795 0.000710822
9.385 0.000712918 0.000711943
9.38 0.000714043 0.000713067
9.375 0.000715171 0.000714193
9.37 0.000716301 0.000715322
9.365 0.000717434 0.000716453
9.36 0.000718569 0.000717587
9.355 0.000719707 0.000718723
9.35 0.000720847 0.000719861
9.345 0.000721989 0.000721002
9.34 0.000723133 0.000722145
9.335 0.00072428 0.00072329
9.33 0.000725429 0.000724437
9.325 0.000726581 0.000725587
9.32 0.000727735 0.00072674
9.315 0.000728892 0.000727895
9.31 0.000730051 0.000729053
9.305 0.000731213 0.000730213
9.3 0.000732377 0.000731376
9.295 0.000733544 0.000732541
9.29 0.000734713 0.000733708
9.285 0.000735885 0.000734878
9.28 0.000737058 0.00073605
9.275 0.000738235 0.000737225
9.27 0.000739413 0.000738402
9.265 0.000740594 0.000739582
9.26 0.000741778 0.000740764
9.255 0.000742965 0.000741949
9.25 0.000744154 0.000743136
9.245 0.000745346 0.000744327
9.24 0.00074654 0.000745519
9.235 0.000747737 0.000746714
9.23 0.000748936 0.000747912
9.225 0.000750138 0.000749112
9.22 0.000751342 0.000750314
9.215 0.000752548 0.000751519
9.21 0.000753758 0.000752727
9.205 0.000754969 0.000753937
9.2 0.000756184 0.00075515
9.195 0.000757401 0.000756366
9.19 0.000758621 0.000757584
9.185 0.000759844 0.000758805
9.18 0.000761069 0.000760029
9.175 0.000762297 0.000761255
9.17 0.000763527 0.000762483
9.165 0.00076476 0.000763714
9.16 0.000765995 0.000764948
9.155 0.000767233 0.000766184
9.15 0.000768474 0.000767423
9.145 0.000769718 0.000768665
9.14 0.000770964 0.00076991
9.135 0.000772213 0.000771157
9.13 0.000773465 0.000772407
9.125 0.000774719 0.00077366
9.12 0.000775977 0.000774915
9.115 0.000777236 0.000776173
9.11 0.000778499 0.000777434
9.105 0.000779764 0.000778697
9.1 0.000781031 0.000779963
9.095 0.000782302 0.000781232
9.09 0.000783575 0.000782503
9.085 0.000784851 0.000783778
9.08 0.00078613 0.000785055
9.075 0.000787412 0.000786335
9.07 0.000788697 0.000787618
9.065 0.000789984 0.000788904
9.06 0.000791274 0.000790192
9.055 0.000792567 0.000791483
9.05 0.000793863 0.000792777
9.045 0.000795161 0.000794073
9.04 0.000796462 0.000795373
9.035 0.000797766 0.000796675
9.03 0.000799073 0.00079798
9.025 0.000800383 0.000799288
9.02 0.000801695 0.000800599
9.015 0.000803011 0.000801913
9.01 0.00080433 0.00080323
9.005 0.000805651 0.000804549
9 0.000806975 0.000805872
8.995 0.000808302 0.000807197
8.99 0.000809632 0.000808525
8.985 0.000810964 0.000809855
8.98 0.0008123 0.000811189
8.975 0.000813639 0.000812526
8.97 0.00081498 0.000813866
8.965 0.000816325 0.000815209
8.96 0.000817673 0.000816555
8.955 0.000819023 0.000817903
8.95 0.000820377 0.000819255
8.945 0.000821734 0.00082061
8.94 0.000823093 0.000821967
8.935 0.000824455 0.000823328
8.93 0.00082582 0.000824691
8.925 0.000827188 0.000826057
8.92 0.00082856 0.000827426
8.915 0.000829934 0.000828799
8.91 0.000831311 0.000830175
8.905 0.000832692 0.000831553
8.9 0.000834076 0.000832935
8.895 0.000835463 0.00083432
8.89 0.000836853 0.000835708
8.885 0.000838245 0.000837099
8.88 0.000839641 0.000838493
8.875 0.00084104 0.000839889
8.87 0.000842441 0.000841289
8.865 0.000843846 0.000842692
8.86 0.000845254 0.000844098
8.855 0.000846666 0.000845508
8.85 0.00084808 0.000846921
8.845 0.000849498 0.000848337
8.84 0.000850919 0.000849756
8.835 0.000852343 0.000851178
8.83 0.00085377 0.000852603
8.825 0.000855201 0.000854031
8.82 0.000856634 0.000855462
8.815 0.00085807 0.000856897
8.81 0.00085951 0.000858334
8.805 0.000860953 0.000859775
8.8 0.000862399 0.00086122
8.795 0.000863849 0.000862667
8.79 0.000865302 0.000864118
8.785 0.000866758 0.000865573
8.78 0.000868217 0.00086703
8.775 0.00086968 0.000868491
8.77 0.000871146 0.000869954
8.765 0.000872614 0.000871421
8.76 0.000874087 0.000872891
8.755 0.000875562 0.000874365
8.75 0.000877041 0.000875841
8.745 0.000878523 0.000877322
8.74 0.000880009 0.000878805
8.735 0.000881498 0.000880292
8.73 0.000882991 0.000881783
8.725 0.000884486 0.000883277
8.72 0.000885986 0.000884774
8.715 0.000887488 0.000886274
8.71 0.000888994 0.000887778
8.705 0.000890503 0.000889285
8.7 0.000892015 0.000890795
8.695 0.000893531 0.000892309
8.69 0.00089505 0.000893826
8.685 0.000896573 0.000895347
8.68 0.000898099 0.000896871
8.675 0.000899629 0.000898399
8.67 0.000901163 0.000899931
8.665 0.0009027 0.000901465
8.66 0.00090424 0.000903004
8.655 0.000905784 0.000904545
8.65 0.000907331 0.00090609
8.645 0.000908881 0.000907638
8.64 0.000910435 0.00090919
8.635 0.000911993 0.000910745
8.63 0.000913554 0.000912305
8.625 0.000915119 0.000913867
8.62 0.000916687 0.000915434
8.615 0.00091826 0.000917004
8.61 0.000919836 0.000918578
8.605 0.000921415 0.000920155
8.6 0.000922997 0.000921735
8.595 0.000924584 0.000923319
8.59 0.000926173 0.000924907
8.585 0.000927767 0.000926498
8.58 0.000929364 0.000928093
8.575 0.000930965 0.000929692
8.57 0.000932569 0.000931294
8.565 0.000934178 0.0009329
8.56 0.00093579 0.00093451
8.555 0.000937406 0.000936124
8.55 0.000939025 0.000937741
8.545 0.000940648 0.000939362
8.54 0.000942275 0.000940987
8.535 0.000943905 0.000942615
8.53 0.000945539 0.000944246
8.525 0.000947177 0.000945882
8.52 0.000948819 0.000947521
8.515 0.000950465 0.000949165
8.51 0.000952114 0.000950812
8.505 0.000953768 0.000952463
8.5 0.000955425 0.000954118
8.495 0.000957086 0.000955777
8.49 0.000958751 0.000957439
8.485 0.000960419 0.000959106
8.48 0.000962091 0.000960776
8.475 0.000963767 0.000962449
8.47 0.000965447 0.000964127
8.465 0.000967131 0.000965808
8.46 0.000968819 0.000967494
8.455 0.000970511 0.000969184
8.45 0.000972207 0.000970877
8.445 0.000973907 0.000972575
8.44 0.000975611 0.000974276
8.435 0.000977318 0.000975982
8.43 0.00097903 0.000977691
8.425 0.000980745 0.000979404
8.42 0.000982464 0.000981121
8.415 0.000984188 0.000982842
8.41 0.000985915 0.000984567
8.405 0.000987647 0.000986296
8.4 0.000989382 0.000988029
8.395 0.000991122 0.000989767
8.39 0.000992866 0.000991508
8.385 0.000994614 0.000993254
8.38 0.000996366 0.000995004
8.375 0.000998123 0.000996758
8.37 0.000999883 0.000998515
8.365 0.00100165 0.00100028
8.36 0.00100341 0.00100204
8.355 0.00100519 0.00100381
8.35 0.00100696 0.00100559
8.345 0.00100874 0.00100736
8.34 0.00101053 0.00100915
8.335 0.00101232 0.00101093
8.33 0.00101411 0.00101273
8.325 0.00101591 0.00101452
8.32 0.00101771 0.00101632
8.315 0.00101952 0.00101812
8.31 0.00102133 0.00101993
8.305 0.00102314 0.00102174
8.3 0.00102496 0.00102356
8.295 0.00102679 0.00102538
8.29 0.00102861 0.00102721
8.285 0.00103044 0.00102904
8.28 0.00103228 0.00103087
8.275 0.00103412 0.00103271
8.27 0.00103597 0.00103455
8.265 0.00103782 0.0010364
8.26 0.00103967 0.00103825
8.255 0.00104153 0.0010401
8.25 0.00104339 0.00104196
8.245 0.00104526 0.00104383
8.24 0.00104713 0.0010457
8.235 0.001049 0.00104757
8.23 0.00105088 0.00104945
8.225 0.00105277 0.00105133
8.22 0.00105466 0.00105322
8.215 0.00105655 0.00105511
8.21 0.00105845 0.001057
8.205 0.00106035 0.0010589
8.2 0.00106226 0.00106081
8.195 0.00106417 0.00106272
8.19 0.00106609 0.00106463
8.185 0.00106801 0.00106655
8.18 0.00106994 0.00106847
8.175 0.00107187 0.0010704
8.17 0.0010738 0.00107233
8.165 0.00107574 0.00107427
8.16 0.00107769 0.00107621
8.155 0.00107963 0.00107816
8.15 0.00108159 0.00108011
8.145 0.00108355 0.00108206
8.14 0.00108551 0.00108402
8.135 0.00108748 0.00108599
8.13 0.00108945 0.00108796
8.125 0.00109143 0.00108993
8.12 0.00109341 0.00109191
8.115 0.00109539 0.0010939
8.11 0.00109739 0.00109589
8.105 0.00109938 0.00109788
8.1 0.00110138 0.00109988
8.095 0.00110339 0.00110188
8.09 0.0011054 0.00110389
8.085 0.00110742 0.0011059
8.08 0.00110944 0.00110792
8.075 0.00111146 0.00110994
8.07 0.00111349 0.00111197
8.065 0.00111553 0.001114
8.06 0.00111757 0.00111604
8.055 0.00111961 0.00111808
8.05 0.00112166 0.00112013
8.045 0.00112372 0.00112218
8.04 0.00112578 0.00112424
8.035 0.00112785 0.0011263
8.03 0.00112992 0.00112837
8.025 0.00113199 0.00113044
8.02 0.00113407 0.00113252
8.015 0.00113616 0.0011346
8.01 0.00113825 0.00113669
8.005 0.00114034 0.00113878
8 0.00114244 0.00114088
7.995 0.00114455 0.00114298
7.99 0.00114666 0.00114509
7.985 0.00114878 0.00114721
7.98 0.0011509 0.00114932
7.975 0.00115302 0.00115145
7.97 0.00115516 0.00115358
7.965 0.00115729 0.00115571
7.96 0.00115943 0.00115785
7.955 0.00116158 0.00115999
7.95 0.00116373 0.00116214
7.945 0.00116589 0.0011643
7.94 0.00116806 0.00116646
7.935 0.00117023 0.00116863
7.93 0.0011724 0.0011708
7.925 0.00117458 0.00117297
7.92 0.00117676 0.00117516
7.915 0.00117896 0.00117734
7.91 0.00118115 0.00117954
7.905 0.00118335 0.00118173
7.9 0.00118556 0.00118394
7.895 0.00118777 0.00118615
7.89 0.00118999 0.00118836
7.885 0.00119221 0.00119058
7.88 0.00119444 0.00119281
7.875 0.00119667 0.00119504
7.87 0.00119891 0.00119727
7.865 0.00120116 0.00119952
7.86 0.00120341 0.00120176
7.855 0.00120567 0.00120402
7.85 0.00120793 0.00120628
7.845 0.00121019 0.00120854
7.84 0.00121247 0.00121081
7.835 0.00121475 0.00121309
7.83 0.00121703 0.00121537
7.825 0.00121932 0.00121765
7.82 0.00122162 0.00121995
7.815 0.00122392 0.00122225
7.81 0.00122623 0.00122455
7.805 0.00122854 0.00122686
7.8 0.00123086 0.00122918
7.795 0.00123318 0.0012315
7.79 0.00123552 0.00123383
7.785 0.00123785 0.00123616
7.78 0.00124019 0.0012385
7.775 0.00124254 0.00124084
7.77 0.0012449 0.00124319
7.765 0.00124726 0.00124555
7.76 0.00124962 0.00124792
7.755 0.001252 0.00125028
7.75 0.00125437 0.00125266
7.745 0.00125676 0.00125504
7.74 0.00125915 0.00125743
7.735 0.00126154 0.00125982
7.73 0.00126395 0.00126222
7.725 0.00126635 0.00126462
7.72 0.00126877 0.00126703
7.715 0.00127119 0.00126945
7.71 0.00127362 0.00127187
7.705 0.00127605 0.0012743
7.7 0.00127849 0.00127674
7.695 0.00128093 0.00127918
7.69 0.00128338 0.00128163
7.685 0.00128584 0.00128408
7.68 0.00128831 0.00128654
7.675 0.00129078 0.00128901
7.67 0.00129325 0.00129148
7.665 0.00129573 0.00129396
7.66 0.00129822 0.00129645
7.655 0.00130072 0.00129894
7.65 0.00130322 0.00130144
7.645 0.00130573 0.00130394
7.64 0.00130824 0.00130645
7.635 0.00131076 0.00130897
7.63 0.00131329 0.0013115
7.625 0.00131583 0.00131403
7.62 0.00131837 0.00131656
7.615 0.00132091 0.00131911
7.61 0.00132347 0.00132166
7.605 0.00132603 0.00132421
7.6 0.00132859 0.00132678
7.595 0.00133117 0.00132935
7.59 0.00133375 0.00133192
7.585 0.00133633 0.0013345
7.58 0.00133893 0.00133709
7.575 0.00134152 0.00133969
7.57 0.00134413 0.00134229
7.565 0.00134674 0.0013449
7.56 0.00134936 0.00134752
7.555 0.00135199 0.00135014
7.55 0.00135462 0.00135277
7.545 0.00135726 0.00135541
7.54 0.00135991 0.00135805
7.535 0.00136256 0.0013607
7.53 0.00136523 0.00136336
7.525 0.00136789 0.00136602
7.52 0.00137057 0.00136869
7.515 0.00137325 0.00137137
7.51 0.00137594 0.00137406
7.505 0.00137863 0.00137675
7.5 0.00138134 0.00137945
7.495 0.00138404 0.00138215
7.49 0.00138676 0.00138486
7.485 0.00138949 0.00138759
7.48 0.00139222 0.00139031
7.475 0.00139495 0.00139305
7.47 0.0013977 0.00139579
7.465 0.00140045 0.00139854
7.46 0.00140321 0.00140129
7.455 0.00140598 0.00140405
7.45 0.00140875 0.00140682
7.445 0.00141153 0.0014096
7.44 0.00141432 0.00141239
7.435 0.00141712 0.00141518
7.43 0.00141992 0.00141798
7.425 0.00142273 0.00142078
7.42 0.00142555 0.0014236
7.415 0.00142837 0.00142642
7.41 0.00143121 0.00142925
7.405 0.00143405 0.00143208
7.4 0.00143689 0.00143493
7.395 0.00143975 0.00143778
7.39 0.00144261 0.00144064
7.385 0.00144548 0.0014435
7.38 0.00144836 0.00144638
7.375 0.00145124 0.00144926
7.37 0.00145414 0.00145215
7.365 0.00145704 0.00145504
7.36 0.00145995 0.00145795
7.355 0.00146286 0.00146086
7.35 0.00146579 0.00146378
7.345 0.00146872 0.00146671
7.34 0.00147166 0.00146964
7.335 0.0014746 0.00147259
7.33 0.00147756 0.00147554
7.325 0.00148052 0.00147849
7.32 0.00148349 0.00148146
7.315 0.00148647 0.00148444
7.31 0.00148946 0.00148742
7.305 0.00149245 0.00149041
7.3 0.00149545 0.00149341
7.295 0.00149846 0.00149641
7.29 0.00150148 0.00149943
7.285 0.00150451 0.00150245
7.28 0.00150754 0.00150548
7.275 0.00151058 0.00150852
7.27 0.00151364 0.00151157
7.265 0.00151669 0.00151462
7.26 0.00151976 0.00151768
7.255 0.00152284 0.00152076
7.25 0.00152592 0.00152384
7.245 0.00152901 0.00152692
7.24 0.00153211 0.00153002
7.235 0.00153522 0.00153312
7.23 0.00153834 0.00153624
7.225 0.00154147 0.00153936
7.22 0.0015446 0.00154249
7.215 0.00154774 0.00154562
7.21 0.00155089 0.00154877
7.205 0.00155405 0.00155193
7.2 0.00155722 0.00155509
7.195 0.0015604 0.00155826
7.19 0.00156358 0.00156144
7.185 0.00156678 0.00156463
7.18 0.00156998 0.00156783
7.175 0.00157319 0.00157104
7.17 0.00157641 0.00157425
7.165 0.00157964 0.00157748
7.16 0.00158287 0.00158071
7.155 0.00158612 0.00158395
7.15 0.00158937 0.0015872
7.145 0.00159264 0.00159046
7.14 0.00159591 0.00159373
7.135 0.00159919 0.00159701
7.13 0.00160248 0.00160029
7.125 0.00160578 0.00160359
7.12 0.00160909 0.00160689
7.115 0.00161241 0.0016102
7.11 0.00161573 0.00161353
7.105 0.00161907 0.00161686
7.1 0.00162242 0.0016202
7.095 0.00162577 0.00162355
7.09 0.00162913 0.0016269
7.085 0.00163251 0.00163027
7.08 0.00163589 0.00163365
7.075 0.00163928 0.00163704
7.07 0.00164268 0.00164043
7.065 0.00164609 0.00164384
7.06 0.00164951 0.00164725
7.055 0.00165294 0.00165067
7.05 0.00165637 0.00165411
7.045 0.00165982 0.00165755
7.04 0.00166328 0.001661
7.035 0.00166674 0.00166446
7.03 0.00167022 0.00166794
7.025 0.00167371 0.00167142
7.02 0.0016772 0.00167491
7.015 0.00168071 0.00167841
7.01 0.00168422 0.00168192
7.005 0.00168775 0.00168544
7 0.00169128 0.00168897
6.995 0.00169482 0.00169251
6.99 0.00169838 0.00169605
6.985 0.00170194 0.00169961
6.98 0.00170551 0.00170318
6.975 0.0017091 0.00170676
6.97 0.00171269 0.00171035
6.965 0.0017163 0.00171395
6.96 0.00171991 0.00171756
6.955 0.00172353 0.00172118
6.95 0.00172717 0.00172481
6.945 0.00173081 0.00172844
6.94 0.00173447 0.00173209
6.935 0.00173813 0.00173575
6.93 0.0017418 0.00173942
6.925 0.00174549 0.0017431
6.92 0.00174919 0.00174679
6.915 0.00175289 0.00175049
6.91 0.00175661 0.00175421
6.905 0.00176034 0.00175793
6.9 0.00176407 0.00176166
6.895 0.00176782 0.0017654
6.89 0.00177158 0.00176915
6.885 0.00177535 0.00177292
6.88 0.00177913 0.00177669
6.875 0.00178292 0.00178048
6.87 0.00178672 0.00178427
6.865 0.00179053 0.00178808
6.86 0.00179435 0.0017919
6.855 0.00179818 0.00179573
6.85 0.00180203 0.00179956
6.845 0.00180588 0.00180341
6.84 0.00180975 0.00180727
6.835 0.00181363 0.00181115
6.83 0.00181751 0.00181503
6.825 0.00182141 0.00181892
6.82 0.00182532 0.00182283
6.815 0.00182924 0.00182674
6.81 0.00183318 0.00183067
6.805 0.00183712 0.00183461
6.8 0.00184107 0.00183856
6.795 0.00184504 0.00184252
6.79 0.00184902 0.00184649
6.785 0.00185301 0.00185047
6.78 0.00185701 0.00185447
6.775 0.00186102 0.00185847
6.77 0.00186504 0.00186249
6.765 0.00186908 0.00186652
6.76 0.00187312 0.00187056
6.755 0.00187718 0.00187461
6.75 0.00188125 0.00187868
6.745 0.00188533 0.00188275
6.74 0.00188942 0.00188684
6.735 0.00189353 0.00189094
6.73 0.00189764 0.00189505
6.725 0.00190177 0.00189917
6.72 0.00190591 0.00190331
6.715 0.00191006 0.00190745
6.71 0.00191423 0.00191161
6.705 0.0019184 0.00191578
6.7 0.00192259 0.00191996
6.695 0.00192679 0.00192416
6.69 0.00193101 0.00192837
6.685 0.00193523 0.00193259
6.68 0.00193947 0.00193682
6.675 0.00194372 0.00194106
6.67 0.00194798 0.00194532
6.665 0.00195225 0.00194958
6.66 0.00195654 0.00195386
6.655 0.00196084 0.00195816
6.65 0.00196515 0.00196246
6.645 0.00196947 0.00196678
6.64 0.00197381 0.00197111
6.635 0.00197816 0.00197546
6.63 0.00198252 0.00197981
6.625 0.0019869 0.00198418
6.62 0.00199129 0.00198856
6.615 0.00199569 0.00199296
6.61 0.0020001 0.00199736
6.605 0.00200452 0.00200178
6.6 0.00200896 0.00200622
6.595 0.00201342 0.00201066
6.59 0.00201788 0.00201512
6.585 0.00202236 0.00201959
6.58 0.00202685 0.00202408
6.575 0.00203136 0.00202858
6.57 0.00203588 0.00203309
6.565 0.00204041 0.00203762
6.56 0.00204495 0.00204215
6.555 0.00204951 0.00204671
6.55 0.00205408 0.00205127
6.545 0.00205867 0.00205585
6.54 0.00206326 0.00206044
6.535 0.00206788 0.00206505
6.53 0.0020725 0.00206967
6.525 0.00207714 0.0020743
6.52 0.0020818 0.00207895
6.515 0.00208646 0.00208361
6.51 0.00209115 0.00208829
6.505 0.00209584 0.00209297
6.5 0.00210055 0.00209768
6.495 0.00210527 0.00210239
6.49 0.00211001 0.00210712
6.485 0.00211476 0.00211187
6.48 0.00211953 0.00211663
6.475 0.0021243 0.0021214
6.47 0.0021291 0.00212619
6.465 0.00213391 0.00213099
6.46 0.00213873 0.00213581
6.455 0.00214357 0.00214064
6.45 0.00214842 0.00214548
6.445 0.00215329 0.00215034
6.44 0.00215817 0.00215521
6.435 0.00216306 0.0021601
6.43 0.00216797 0.00216501
6.425 0.0021729 0.00216992
6.42 0.00217784 0.00217486
6.415 0.00218279 0.0021798
6.41 0.00218776 0.00218477
6.405 0.00219274 0.00218975
6.4 0.00219774 0.00219474
6.395 0.00220276 0.00219975
6.39 0.00220779 0.00220477
6.385 0.00221283 0.00220981
6.38 0.00221789 0.00221486
6.375 0.00222297 0.00221993
6.37 0.00222806 0.00222501
6.365 0.00223317 0.00223011
6.36 0.00223829 0.00223523
6.355 0.00224343 0.00224036
6.35 0.00224858 0.0022455
6.345 0.00225375 0.00225067
6.34 0.00225893 0.00225584
6.335 0.00226413 0.00226104
6.33 0.00226935 0.00226625
6.325 0.00227458 0.00227147
6.32 0.00227983 0.00227671
6.315 0.00228509 0.00228197
6.31 0.00229037 0.00228724
6.305 0.00229567 0.00229253
6.3 0.00230098 0.00229784
6.295 0.00230631 0.00230316
6.29 0.00231166 0.0023085
6.285 0.00231702 0.00231385
6.28 0.0023224 0.00231922
6.275 0.00232779 0.00232461
6.27 0.0023332 0.00233001
6.265 0.00233863 0.00233543
6.26 0.00234407 0.00234087
6.255 0.00234954 0.00234632
6.25 0.00235501 0.00235179
6.245 0.00236051 0.00235728
6.24 0.00236602 0.00236279
6.235 0.00237155 0.00236831
6.23 0.0023771 0.00237385
6.225 0.00238266 0.0023794
6.22 0.00238824 0.00238498
6.215 0.00239384 0.00239057
6.21 0.00239946 0.00239617
6.205 0.00240509 0.0024018
6.2 0.00241074 0.00240744
6.195 0.00241641 0.0024131
6.19 0.00242209 0.00241878
6.185 0.00242779 0.00242447
6.18 0.00243352 0.00243019
6.175 0.00243926 0.00243592
6.17 0.00244501 0.00244167
6.165 0.00245079 0.00244744
6.16 0.00245658 0.00245322
6.155 0.00246239 0.00245902
6.15 0.00246822 0.00246484
6.145 0.00247407 0.00247068
6.14 0.00247993 0.00247654
6.135 0.00248582 0.00248242
6.13 0.00249172 0.00248831
6.125 0.00249764 0.00249423
6.12 0.00250358 0.00250016
6.115 0.00250954 0.00250611
6.11 0.00251552 0.00251208
6.105 0.00252151 0.00251806
6.1 0.00252753 0.00252407
6.095 0.00253356 0.0025301
6.09 0.00253962 0.00253614
6.085 0.00254569 0.00254221
6.08 0.00255178 0.00254829
6.075 0.00255789 0.00255439
6.07 0.00256402 0.00256051
6.065 0.00257017 0.00256665
6.06 0.00257634 0.00257282
6.055 0.00258253 0.002579
6.05 0.00258874 0.0025852
6.045 0.00259496 0.00259142
6.04 0.00260121 0.00259765
6.035 0.00260748 0.00260391
6.03 0.00261377 0.00261019
6.025 0.00262008 0.00261649
6.02 0.0026264 0.00262281
6.015 0.00263275 0.00262915
6.01 0.00263912 0.00263551
6.005 0.00264551 0.00264189
6 0.00265192 0.00264829
5.995 0.00265835 0.00265471
5.99 0.0026648 0.00266116
5.985 0.00267127 0.00266762
5.98 0.00267776 0.0026741
5.975 0.00268428 0.00268061
5.97 0.00269081 0.00268713
5.965 0.00269737 0.00269368
5.96 0.00270394 0.00270024
5.955 0.00271054 0.00270683
5.95 0.00271716 0.00271344
5.945 0.0027238 0.00272007
5.94 0.00273046 0.00272673
5.935 0.00273714 0.0027334
5.93 0.00274385 0.0027401
5.925 0.00275058 0.00274681
5.92 0.00275732 0.00275355
5.915 0.00276409 0.00276031
5.91 0.00277089 0.0027671
5.905 0.0027777 0.0027739
5.9 0.00278454 0.00278073
5.895 0.0027914 0.00278758
5.89 0.00279828 0.00279445
5.885 0.00280518 0.00280134
5.88 0.00281211 0.00280826
5.875 0.00281906 0.0028152
5.87 0.00282603 0.00282216
5.865 0.00283302 0.00282915
5.86 0.00284004 0.00283615
5.855 0.00284708 0.00284318
5.85 0.00285414 0.00285024
5.845 0.00286123 0.00285731
5.84 0.00286834 0.00286441
5.835 0.00287547 0.00287154
5.83 0.00288263 0.00287868
5.825 0.00288981 0.00288585
5.82 0.00289701 0.00289305
5.815 0.00290424 0.00290027
5.81 0.00291149 0.00290751
5.805 0.00291876 0.00291477
5.8 0.00292606 0.00292206
5.795 0.00293339 0.00292937
5.79 0.00294073 0.00293671
5.785 0.00294811 0.00294407
5.78 0.0029555 0.00295146
5.775 0.00296292 0.00295887
5.77 0.00297037 0.00296631
5.765 0.00297784 0.00297377
5.76 0.00298533 0.00298125
5.755 0.00299285 0.00298876
5.75 0.0030004 0.0029963
5.745 0.00300797 0.00300385
5.74 0.00301557 0.00301144
5.735 0.00302319 0.00301905
5.73 0.00303083 0.00302669
5.725 0.00303851 0.00303435
5.72 0.0030462 0.00304204
5.715 0.00305393 0.00304975
5.71 0.00306168 0.00305749
5.705 0.00306945 0.00306525
5.7 0.00307725 0.00307304
5.695 0.00308508 0.00308086
5.69 0.00309293 0.0030887
5.685 0.00310081 0.00309657
5.68 0.00310872 0.00310447
5.675 0.00311665 0.00311239
5.67 0.00312461 0.00312034
5.665 0.0031326 0.00312832
5.66 0.00314062 0.00313632
5.655 0.00314866 0.00314435
5.65 0.00315673 0.00315241
5.645 0.00316482 0.00316049
5.64 0.00317294 0.0031686
5.635 0.0031811 0.00317674
5.63 0.00318927 0.00318491
5.625 0.00319748 0.00319311
5.62 0.00320571 0.00320133
5.615 0.00321398 0.00320958
5.61 0.00322227 0.00321786
5.605 0.00323059 0.00322617
5.6 0.00323893 0.0032345
5.595 0.00324731 0.00324287
5.59 0.00325571 0.00325126
5.585 0.00326415 0.00325968
5.58 0.00327261 0.00326813
5.575 0.0032811 0.00327661
5.57 0.00328962 0.00328512
5.565 0.00329817 0.00329366
5.56 0.00330675 0.00330222
5.555 0.00331535 0.00331082
5.55 0.00332399 0.00331945
5.545 0.00333266 0.0033281
5.54 0.00334136 0.00333679
5.535 0.00335008 0.0033455
5.53 0.00335884 0.00335425
5.525 0.00336763 0.00336302
5.52 0.00337645 0.00337183
5.515 0.00338529 0.00338066
5.51 0.00339417 0.00338953
5.505 0.00340308 0.00339843
5.5 0.00341202 0.00340736
5.495 0.003421 0.00341632
5.49 0.00343 0.00342531
5.485 0.00343903 0.00343433
5.48 0.0034481 0.00344338
5.475 0.0034572 0.00345247
5.47 0.00346632 0.00346158
5.465 0.00347548 0.00347073
5.46 0.00348468 0.00347991
5.455 0.0034939 0.00348912
5.45 0.00350316 0.00349837
5.445 0.00351245 0.00350764
5.44 0.00352177 0.00351695
5.435 0.00353113 0.0035263
5.43 0.00354051 0.00353567
5.425 0.00354993 0.00354508
5.42 0.00355939 0.00355452
5.415 0.00356887 0.00356399
5.41 0.00357839 0.0035735
5.405 0.00358795 0.00358304
5.4 0.00359753 0.00359261
5.395 0.00360716 0.00360222
5.39 0.00361681 0.00361186
5.385 0.0036265 0.00362154
5.38 0.00363623 0.00363125
5.375 0.00364598 0.003641
5.37 0.00365578 0.00365077
5.365 0.0036656 0.00366059
5.36 0.00367546 0.00367044
5.355 0.00368536 0.00368032
5.35 0.00369529 0.00369024
5.345 0.00370526 0.00370019
5.34 0.00371527 0.00371018
5.335 0.0037253 0.00372021
5.33 0.00373538 0.00373027
5.325 0.00374549 0.00374037
5.32 0.00375564 0.0037505
5.315 0.00376582 0.00376067
5.31 0.00377604 0.00377087
5.305 0.0037863 0.00378112
5.3 0.00379659 0.00379139
5.295 0.00380692 0.00380171
5.29 0.00381728 0.00381206
5.285 0.00382769 0.00382245
5.28 0.00383813 0.00383288
5.275 0.00384861 0.00384335
5.27 0.00385913 0.00385385
5.265 0.00386968 0.00386439
5.26 0.00388028 0.00387497
5.255 0.00389091 0.00388558
5.25 0.00390158 0.00389624
5.245 0.00391229 0.00390693
5.24 0.00392303 0.00391767
5.235 0.00393382 0.00392844
5.23 0.00394464 0.00393925
5.225 0.00395551 0.0039501
5.22 0.00396641 0.00396099
5.215 0.00397736 0.00397192
5.21 0.00398834 0.00398288
5.205 0.00399936 0.00399389
5.2 0.00401043 0.00400494
5.195 0.00402153 0.00401603
5.19 0.00403268 0.00402716
5.185 0.00404386 0.00403833
5.18 0.00405509 0.00404954
5.175 0.00406636 0.00406079
5.17 0.00407766 0.00407209
5.165 0.00408901 0.00408342
5.16 0.00410041 0.0040948
5.155 0.00411184 0.00410622
5.15 0.00412332 0.00411768
5.145 0.00413484 0.00412918
5.14 0.0041464 0.00414072
5.135 0.004158 0.00415231
5.13 0.00416964 0.00416394
5.125 0.00418133 0.00417561
5.12 0.00419307 0.00418733
5.115 0.00420484 0.00419909
5.11 0.00421666 0.00421089
5.105 0.00422852 0.00422274
5.1 0.00424043 0.00423463
5.095 0.00425238 0.00424657
5.09 0.00426438 0.00425855
5.085 0.00427642 0.00427057
5.08 0.0042885 0.00428264
5.075 0.00430063 0.00429475
5.07 0.00431281 0.00430691
5.065 0.00432503 0.00431911
5.06 0.0043373 0.00433136
5.055 0.00434961 0.00434366
5.05 0.00436197 0.004356
5.045 0.00437437 0.00436839
5.04 0.00438683 0.00438082
5.035 0.00439932 0.0043933
5.03 0.00441187 0.00440583
5.025 0.00442446 0.00441841
5.02 0.0044371 0.00443103
5.015 0.00444979 0.0044437
5.01 0.00446252 0.00445642
5.005 0.0044753 0.00446918
5 0.00448814 0.004482
4.995 0.00450102 0.00449486
4.99 0.00451395 0.00450777
4.985 0.00452692 0.00452073
4.98 0.00453995 0.00453374
4.975 0.00455303 0.0045468
4.97 0.00456615 0.0045599
4.965 0.00457933 0.00457306
4.96 0.00459255 0.00458627
4.955 0.00460583 0.00459953
4.95 0.00461915 0.00461283
4.945 0.00463253 0.00462619
4.94 0.00464596 0.0046396
4.935 0.00465944 0.00465306
4.93 0.00467297 0.00466658
4.925 0.00468655 0.00468014
4.92 0.00470019 0.00469376
4.915 0.00471388 0.00470743
4.91 0.00472762 0.00472115
4.905 0.00474141 0.00473492
4.9 0.00475525 0.00474875
4.895 0.00476915 0.00476263
4.89 0.0047831 0.00477656
4.885 0.00479711 0.00479055
4.88 0.00481117 0.00480459
4.875 0.00482529 0.00481868
4.87 0.00483945 0.00483283
4.865 0.00485368 0.00484704
4.86 0.00486796 0.0048613
4.855 0.00488229 0.00487561
4.85 0.00489668 0.00488998
4.845 0.00491112 0.0049044
4.84 0.00492563 0.00491889
4.835 0.00494018 0.00493342
4.83 0.0049548 0.00494802
4.825 0.00496947 0.00496267
4.82 0.0049842 0.00497738
4.815 0.00499899 0.00499215
4.81 0.00501383 0.00500697
4.805 0.00502873 0.00502185
4.8 0.00504369 0.00503679
4.795 0.00505871 0.00505179
4.79 0.00507379 0.00506685
4.785 0.00508893 0.00508196
4.78 0.00510412 0.00509714
4.775 0.00511938 0.00511237
4.77 0.00513469 0.00512767
4.765 0.00515007 0.00514302
4.76 0.00516551 0.00515844
4.755 0.00518101 0.00517392
4.75 0.00519657 0.00518946
4.745 0.00521219 0.00520505
4.74 0.00522787 0.00522072
4.735 0.00524361 0.00523644
4.73 0.00525942 0.00525222
4.725 0.00527529 0.00526807
4.72 0.00529122 0.00528398
4.715 0.00530722 0.00529996
4.71 0.00532328 0.00531599
4.705 0.0053394 0.0053321
4.7 0.00535559 0.00534826
4.695 0.00537184 0.00536449
4.69 0.00538816 0.00538079
4.685 0.00540454 0.00539715
4.68 0.00542099 0.00541357
4.675 0.0054375 0.00543006
4.67 0.00545408 0.00544662
4.665 0.00547073 0.00546324
4.66 0.00548744 0.00547993
4.655 0.00550422 0.00549669
4.65 0.00552107 0.00551352
4.645 0.00553799 0.00553041
4.64 0.00555497 0.00554737
4.635 0.00557202 0.0055644
4.63 0.00558915 0.0055815
4.625 0.00560634 0.00559866
4.62 0.00562359 0.0056159
4.615 0.00564092 0.00563321
4.61 0.00565832 0.00565058
4.605 0.0056758 0.00566803
4.6 0.00569334 0.00568555
4.595 0.00571095 0.00570314
4.59 0.00572864 0.0057208
4.585 0.00574639 0.00573853
4.58 0.00576422 0.00575633
4.575 0.00578212 0.00577421
4.57 0.0058001 0.00579216
4.565 0.00581814 0.00581018
4.56 0.00583627 0.00582828
4.555 0.00585446 0.00584645
4.55 0.00587273 0.0058647
4.545 0.00589108 0.00588302
4.54 0.0059095 0.00590141
4.535 0.005928 0.00591988
4.53 0.00594657 0.00593843
4.525 0.00596522 0.00595705
4.52 0.00598394 0.00597576
4.515 0.00600275 0.00599453
4.51 0.00602163 0.00601339
4.505 0.00604059 0.00603232
4.5 0.00605962 0.00605133
4.495 0.00607874 0.00607042
4.49 0.00609793 0.00608959
4.485 0.00611721 0.00610884
4.48 0.00613657 0.00612817
4.475 0.006156 0.00614758
4.47 0.00617552 0.00616707
4.465 0.00619511 0.00618664
4.46 0.00621479 0.00620629
4.455 0.00623455 0.00622602
4.45 0.0062544 0.00624584
4.445 0.00627432 0.00626574
4.44 0.00629433 0.00628572
4.435 0.00631443 0.00630579
4.43 0.00633461 0.00632594
4.425 0.00635487 0.00634617
4.42 0.00637522 0.00636649
4.415 0.00639565 0.0063869
4.41 0.00641617 0.00640739
4.405 0.00643678 0.00642797
4.4 0.00645747 0.00644863
4.395 0.00647825 0.00646938
4.39 0.00649912 0.00649022
4.385 0.00652007 0.00651115
4.38 0.00654112 0.00653216
4.375 0.00656225 0.00655327
4.37 0.00658347 0.00657446
4.365 0.00660479 0.00659575
4.36 0.00662619 0.00661712
4.355 0.00664769 0.00663859
4.35 0.00666927 0.00666015
4.345 0.00669095 0.0066818
4.34 0.00671272 0.00670354
4.335 0.00673459 0.00672537
4.33 0.00675654 0.0067473
4.325 0.0067786 0.00676932
4.32 0.00680074 0.00679143
4.315 0.00682298 0.00681364
4.31 0.00684532 0.00683595
4.305 0.00686775 0.00685835
4.3 0.00689028 0.00688085
4.295 0.0069129 0.00690344
4.29 0.00693563 0.00692613
4.285 0.00695845 0.00694892
4.28 0.00698137 0.00697181
4.275 0.00700438 0.0069948
4.27 0.0070275 0.00701788
4.265 0.00705072 0.00704107
4.26 0.00707404 0.00706435
4.255 0.00709746 0.00708774
4.25 0.00712098 0.00711123
4.245 0.0071446 0.00713482
4.24 0.00716833 0.00715852
4.235 0.00719216 0.00718231
4.23 0.00721609 0.00720621
4.225 0.00724013 0.00723022
4.22 0.00726427 0.00725432
4.215 0.00728852 0.00727854
4.21 0.00731287 0.00730286
4.205 0.00733733 0.00732729
4.2 0.0073619 0.00735182
4.195 0.00738657 0.00737646
4.19 0.00741136 0.00740121
4.185 0.00743625 0.00742607
4.18 0.00746125 0.00745104
4.175 0.00748636 0.00747612
4.17 0.00751159 0.0075013
4.165 0.00753692 0.0075266
4.16 0.00756237 0.00755201
4.155 0.00758793 0.00757754
4.15 0.0076136 0.00760318
4.145 0.00763938 0.00762893
4.14 0.00766528 0.00765479
4.135 0.0076913 0.00768077
4.13 0.00771743 0.00770687
4.125 0.00774368 0.00773308
4.12 0.00777004 0.0077594
4.115 0.00779652 0.00778585
4.11 0.00782312 0.00781241
4.105 0.00784984 0.00783909
4.1 0.00787668 0.00786589
4.095 0.00790363 0.00789281
4.09 0.00793071 0.00791985
4.085 0.00795791 0.00794702
4.08 0.00798523 0.0079743
4.075 0.00801268 0.00800171
4.07 0.00804025 0.00802924
4.065 0.00806794 0.00805689
4.06 0.00809576 0.00808467
4.055 0.0081237 0.00811258
4.05 0.00815177 0.00814061
4.045 0.00817996 0.00816876
4.04 0.00820828 0.00819705
4.035 0.00823674 0.00822546
4.03 0.00826532 0.008254
4.025 0.00829403 0.00828267
4.02 0.00832287 0.00831147
4.015 0.00835184 0.00834041
4.01 0.00838094 0.00836947
4.005 0.00841018 0.00839866
4 0.00843955 0.00842799
3.995 0.00846905 0.00845746
3.99 0.00849869 0.00848705
3.985 0.00852846 0.00851679
3.98 0.00855837 0.00854665
3.975 0.00858842 0.00857666
3.97 0.00861861 0.00860681
3.965 0.00864893 0.00863709
3.96 0.00867939 0.00866751
3.955 0.00871 0.00869807
3.95 0.00874074 0.00872877
3.945 0.00877163 0.00875962
3.94 0.00880266 0.0087906
3.935 0.00883383 0.00882173
3.93 0.00886514 0.00885301
3.925 0.00889661 0.00888442
3.92 0.00892821 0.00891599
3.915 0.00895997 0.0089477
3.91 0.00899187 0.00897956
3.905 0.00902392 0.00901156
3.9 0.00905612 0.00904372
3.895 0.00908847 0.00907602
3.89 0.00912097 0.00910848
3.885 0.00915362 0.00914108
3.88 0.00918642 0.00917384
3.875 0.00921938 0.00920675
3.87 0.00925249 0.00923982
3.865 0.00928576 0.00927304
3.86 0.00931918 0.00930642
3.855 0.00935276 0.00933995
3.85 0.0093865 0.00937365
3.845 0.0094204 0.0094075
3.84 0.00945446 0.00944151
3.835 0.00948867 0.00947568
3.83 0.00952305 0.00951001
3.825 0.00955759 0.0095445
3.82 0.0095923 0.00957916
3.815 0.00962717 0.00961398
3.81 0.0096622 0.00964897
3.805 0.0096974 0.00968412
3.8 0.00973277 0.00971944
3.795 0.00976831 0.00975493
3.79 0.00980401 0.00979058
3.785 0.00983989 0.00982641
3.78 0.00987593 0.00986241
3.775 0.00991215 0.00989858
3.77 0.00994854 0.00993492
3.765 0.00998511 0.00997143
3.76 0.0100219 0.0100081
3.755 0.0100588 0.010045
3.75 0.0100959 0.010082
3.745 0.0101331 0.0101193
3.74 0.0101706 0.0101567
3.735 0.0102082 0.0101942
3.73 0.010246 0.010232
3.725 0.010284 0.0102699
3.72 0.0103222 0.0103081
3.715 0.0103606 0.0103464
3.71 0.0103991 0.0103849
3.705 0.0104379 0.0104236
3.7 0.0104768 0.0104624
3.695 0.0105159 0.0105015
3.69 0.0105552 0.0105407
3.685 0.0105947 0.0105802
3.68 0.0106344 0.0106198
3.675 0.0106743 0.0106596
3.67 0.0107143 0.0106997
3.665 0.0107546 0.0107399
3.66 0.0107951 0.0107803
3.655 0.0108358 0.0108209
3.65 0.0108766 0.0108617
3.645 0.0109177 0.0109027
3.64 0.010959 0.0109439
3.635 0.0110004 0.0109854
3.63 0.0110421 0.011027
3.625 0.011084 0.0110688
3.62 0.0111261 0.0111108
3.615 0.0111684 0.0111531
3.61 0.0112109 0.0111955
3.605 0.0112536 0.0112382
3.6 0.0112965 0.011281
3.595 0.0113396 0.0113241
3.59 0.011383 0.0113674
3.585 0.0114266 0.0114109
3.58 0.0114704 0.0114546
3.575 0.0115144 0.0114986
3.57 0.0115586 0.0115427
3.565 0.011603 0.0115871
3.56 0.0116477 0.0116317
3.555 0.0116926 0.0116766
3.55 0.0117377 0.0117216
3.545 0.011783 0.0117669
3.54 0.0118286 0.0118124
3.535 0.0118744 0.0118581
3.53 0.0119204 0.0119041
3.525 0.0119667 0.0119503
3.52 0.0120132 0.0119967
3.515 0.0120599 0.0120434
3.51 0.0121068 0.0120903
3.505 0.012154 0.0121374
3.5 0.0122015 0.0121848
3.495 0.0122492 0.0122324
3.49 0.0122971 0.0122802
3.485 0.0123452 0.0123283
3.48 0.0123936 0.0123767
3.475 0.0124423 0.0124252
3.47 0.0124912 0.0124741
3.465 0.0125403 0.0125232
3.46 0.0125897 0.0125725
3.455 0.0126394 0.0126221
3.45 0.0126893 0.0126719
3.445 0.0127395 0.012722
3.44 0.0127899 0.0127724
3.435 0.0128406 0.012823
3.43 0.0128915 0.0128738
3.425 0.0129427 0.012925
3.42 0.0129942 0.0129763
3.415 0.0130459 0.013028
3.41 0.0130979 0.0130799
3.405 0.0131501 0.0131321
3.4 0.0132027 0.0131846
3.395 0.0132555 0.0132373
3.39 0.0133085 0.0132903
3.385 0.0133619 0.0133436
3.38 0.0134155 0.0133971
3.375 0.0134694 0.013451
3.37 0.0135236 0.0135051
3.365 0.0135781 0.0135595
3.36 0.0136329 0.0136142
3.355 0.0136879 0.0136691
3.35 0.0137432 0.0137244
3.345 0.0137988 0.0137799
3.34 0.0138547 0.0138358
3.335 0.0139109 0.0138919
3.33 0.0139674 0.0139483
3.325 0.0140242 0.014005
3.32 0.0140813 0.014062
3.315 0.0141387 0.0141193
3.31 0.0141964 0.0141769
3.305 0.0142544 0.0142349
3.3 0.0143127 0.0142931
3.295 0.0143713 0.0143516
3.29 0.0144302 0.0144105
3.285 0.0144895 0.0144696
3.28 0.014549 0.0145291
3.275 0.0146089 0.0145889
3.27 0.0146691 0.014649
3.265 0.0147296 0.0147094
3.26 0.0147904 0.0147701
3.255 0.0148515 0.0148312
3.25 0.014913 0.0148926
3.245 0.0149748 0.0149543
3.24 0.015037 0.0150163
3.235 0.0150994 0.0150787
3.23 0.0151622 0.0151414
3.225 0.0152254 0.0152045
3.22 0.0152888 0.0152679
3.215 0.0153527 0.0153316
3.21 0.0154168 0.0153957
3.205 0.0154813 0.0154601
3.2 0.0155462 0.0155249
3.195 0.0156114 0.01559
3.19 0.0156769 0.0156554
3.185 0.0157428 0.0157213
3.18 0.0158091 0.0157874
3.175 0.0158757 0.015854
3.17 0.0159427 0.0159209
3.165 0.0160101 0.0159881
3.16 0.0160778 0.0160558
3.155 0.0161459 0.0161238
3.15 0.0162144 0.0161921
3.145 0.0162832 0.0162609
3.14 0.0163524 0.01633
3.135 0.016422 0.0163995
3.13 0.016492 0.0164693
3.125 0.0165623 0.0165396
3.12 0.016633 0.0166102
3.115 0.0167042 0.0166813
3.11 0.0167757 0.0167527
3.105 0.0168476 0.0168245
3.1 0.0169199 0.0168967
3.095 0.0169926 0.0169693
3.09 0.0170657 0.0170423
3.085 0.0171392 0.0171157
3.08 0.0172131 0.0171895
3.075 0.0172875 0.0172638
3.07 0.0173622 0.0173384
3.065 0.0174374 0.0174134
3.06 0.0175129 0.0174889
3.055 0.0175889 0.0175648
3.05 0.0176653 0.0176411
3.045 0.0177422 0.0177178
3.04 0.0178194 0.017795
3.035 0.0178971 0.0178726
3.03 0.0179753 0.0179506
3.025 0.0180539 0.0180291
3.02 0.0181329 0.018108
3.015 0.0182123 0.0181873
3.01 0.0182922 0.0182671
3.005 0.0183726 0.0183474
3 0.0184534 0.0184281
2.995 0.0185346 0.0185092
2.99 0.0186164 0.0185908
2.985 0.0186985 0.0186729
2.98 0.0187812 0.0187554
2.975 0.0188643 0.0188384
2.97 0.0189479 0.0189219
2.965 0.0190319 0.0190058
2.96 0.0191165 0.0190902
2.955 0.0192015 0.0191751
2.95 0.019287 0.0192605
2.945 0.0193729 0.0193464
2.94 0.0194594 0.0194327
2.935 0.0195464 0.0195196
2.93 0.0196338 0.0196069
2.925 0.0197218 0.0196947
2.92 0.0198103 0.0197831
2.915 0.0198992 0.0198719
2.91 0.0199887 0.0199613
2.905 0.0200787 0.0200512
2.9 0.0201692 0.0201415
2.895 0.0202603 0.0202325
2.89 0.0203518 0.0203239
2.885 0.0204439 0.0204158
2.88 0.0205365 0.0205083
2.875 0.0206297 0.0206014
2.87 0.0207234 0.0206949
2.865 0.0208176 0.020789
2.86 0.0209124 0.0208837
2.855 0.0210077 0.0209789
2.85 0.0211036 0.0210746
2.845 0.0212 0.0211709
2.84 0.021297 0.0212678
2.835 0.0213946 0.0213652
2.83 0.0214927 0.0214632
2.825 0.0215914 0.0215618
2.82 0.0216907 0.0216609
2.815 0.0217906 0.0217607
2.81 0.021891 0.021861
2.805 0.0219921 0.0219619
2.8 0.0220937 0.0220634
2.795 0.0221959 0.0221655
2.79 0.0222988 0.0222681
2.785 0.0224022 0.0223714
2.78 0.0225062 0.0224753
2.775 0.0226109 0.0225798
2.77 0.0227162 0.022685
2.765 0.0228221 0.0227907
2.76 0.0229286 0.0228971
2.755 0.0230357 0.0230041
2.75 0.0231435 0.0231117
2.745 0.023252 0.02322
2.74 0.023361 0.0233289
2.735 0.0234708 0.0234385
2.73 0.0235811 0.0235487
2.725 0.0236922 0.0236596
2.72 0.0238038 0.0237711
2.715 0.0239162 0.0238833
2.71 0.0240292 0.0239962
2.705 0.0241429 0.0241098
2.7 0.0242573 0.024224
2.695 0.0243724 0.0243389
2.69 0.0244882 0.0244545
2.685 0.0246046 0.0245708
2.68 0.0247218 0.0246878
2.675 0.0248396 0.0248055
2.67 0.0249582 0.0249239
2.665 0.0250775 0.025043
2.66 0.0251975 0.0251629
2.655 0.0253182 0.0252834
2.65 0.0254397 0.0254047
2.645 0.0255619 0.0255267
2.64 0.0256848 0.0256495
2.635 0.0258085 0.025773
2.63 0.0259329 0.0258973
2.625 0.0260581 0.0260223
2.62 0.0261841 0.0261481
2.615 0.0263108 0.0262746
2.61 0.0264383 0.0264019
2.605 0.0265665 0.02653
2.6 0.0266956 0.0266589
2.595 0.0268254 0.0267885
2.59 0.026956 0.026919
2.585 0.0270875 0.0270502
2.58 0.0272197 0.0271823
2.575 0.0273527 0.0273151
2.57 0.0274866 0.0274488
2.565 0.0276213 0.0275833
2.56 0.0277568 0.0277186
2.555 0.0278931 0.0278548
2.55 0.0280303 0.0279918
2.545 0.0281683 0.0281296
2.54 0.0283072 0.0282683
2.535 0.028447 0.0284078
2.53 0.0285876 0.0285482
2.525 0.028729 0.0286895
2.52 0.0288714 0.0288317
2.515 0.0290146 0.0289747
2.51 0.0291587 0.0291186
2.505 0.0293038 0.0292634
2.5 0.0294497 0.0294092
2.495 0.0295965 0.0295558
2.49 0.0297442 0.0297033
2.485 0.0298929 0.0298518
2.48 0.0300425 0.0300011
2.475 0.030193 0.0301515
2.47 0.0303445 0.0303027
2.465 0.0304969 0.0304549
2.46 0.0306502 0.0306081
2.455 0.0308046 0.0307622
2.45 0.0309599 0.0309172
2.445 0.0311161 0.0310733
2.44 0.0312734 0.0312303
2.435 0.0314316 0.0313883
2.43 0.0315908 0.0315473
2.425 0.0317511 0.0317074
2.42 0.0319123 0.0318684
2.415 0.0320746 0.0320304
2.41 0.0322379 0.0321935
2.405 0.0324022 0.0323575
2.4 0.0325675 0.0325227
2.395 0.0327339 0.0326888
2.39 0.0329014 0.0328561
2.385 0.0330699 0.0330243
2.38 0.0332395 0.0331937
2.375 0.0334101 0.0333641
2.37 0.0335819 0.0335356
2.365 0.0337547 0.0337082
2.36 0.0339286 0.0338819
2.355 0.0341037 0.0340567
2.35 0.0342798 0.0342326
2.345 0.0344571 0.0344096
2.34 0.0346355 0.0345878
2.335 0.0348151 0.0347671
2.33 0.0349958 0.0349475
2.325 0.0351776 0.0351291
2.32 0.0353606 0.0353119
2.315 0.0355448 0.0354958
2.31 0.0357302 0.0356809
2.305 0.0359167 0.0358672
2.3 0.0361045 0.0360547
2.295 0.0362934 0.0362434
2.29 0.0364836 0.0364333
2.285 0.036675 0.0366244
2.28 0.0368676 0.0368168
2.275 0.0370615 0.0370104
2.27 0.0372566 0.0372052
2.265 0.0374529 0.0374013
2.26 0.0376506 0.0375986
2.255 0.0378495 0.0377973
2.25 0.0380497 0.0379972
2.245 0.0382512 0.0381984
2.24 0.038454 0.0384009
2.235 0.0386581 0.0386047
2.23 0.0388635 0.0388099
2.225 0.0390702 0.0390163
2.22 0.0392783 0.0392241
2.215 0.0394878 0.0394333
2.21 0.0396986 0.0396438
2.205 0.0399107 0.0398556
2.2 0.0401243 0.0400689
2.195 0.0403392 0.0402835
2.19 0.0405555 0.0404995
2.185 0.0407733 0.040717
2.18 0.0409924 0.0409358
2.175 0.041213 0.0411561
2.17 0.041435 0.0413778
2.165 0.0416585 0.0416009
2.16 0.0418834 0.0418255
2.155 0.0421098 0.0420516
2.15 0.0423376 0.0422791
2.145 0.042567 0.0425082
2.14 0.0427978 0.0427387
2.135 0.0430301 0.0429707
2.13 0.043264 0.0432042
2.125 0.0434994 0.0434393
2.12 0.0437363 0.0436759
2.115 0.0439748 0.0439141
2.11 0.0442149 0.0441538
2.105 0.0444565 0.044395
2.1 0.0446997 0.0446379
2.095 0.0449445 0.0448823
2.09 0.0451909 0.0451284
2.085 0.0454389 0.045376
2.08 0.0456885 0.0456253
2.075 0.0459397 0.0458762
2.07 0.0461927 0.0461288
2.065 0.0464472 0.046383
2.06 0.0467035 0.0466389
2.055 0.0469614 0.0468964
2.05 0.047221 0.0471557
2.045 0.0474823 0.0474166
2.04 0.0477453 0.0476793
2.035 0.0480101 0.0479436
2.03 0.0482766 0.0482098
2.025 0.0485448 0.0484776
2.02 0.0488148 0.0487472
2.015 0.0490866 0.0490186
2.01 0.0493601 0.0492918
2.005 0.0496354 0.0495667
2 0.0499126 0.0498435
1.995 0.0501916 0.0501221
1.99 0.0504724 0.0504025
1.985 0.050755 0.0506847
1.98 0.0510395 0.0509688
1.975 0.0513258 0.0512547
1.97 0.0516141 0.0515426
1.965 0.0519042 0.0518323
1.96 0.0521962 0.0521239
1.955 0.0524901 0.0524174
1.95 0.052786 0.0527128
1.945 0.0530838 0.0530102
1.94 0.0533835 0.0533095
1.935 0.0536852 0.0536108
1.93 0.0539889 0.053914
1.925 0.0542946 0.0542193
1.92 0.0546022 0.0545265
1.915 0.0549119 0.0548357
1.91 0.0552236 0.055147
1.905 0.0555373 0.0554602
1.9 0.055853 0.0557755
1.895 0.0561708 0.0560929
1.89 0.0564907 0.0564123
1.885 0.0568127 0.0567339
1.88 0.0571368 0.0570575
1.875 0.0574629 0.0573832
1.87 0.0577912 0.057711
1.865 0.0581216 0.0580409
1.86 0.0584542 0.058373
1.855 0.0587889 0.0587072
1.85 0.0591257 0.0590436
1.845 0.0594648 0.0593822
1.84 0.059806 0.0597229
1.835 0.0601494 0.0600658
1.83 0.0604951 0.060411
1.825 0.0608429 0.0607584
1.82 0.061193 0.061108
1.815 0.0615454 0.0614598
1.81 0.0619 0.0618139
1.805 0.0622568 0.0621702
1.8 0.062616 0.0625289
1.795 0.0629774 0.0628898
1.79 0.0633411 0.063253
1.785 0.0637072 0.0636185
1.78 0.0640756 0.0639864
1.775 0.0644463 0.0643566
1.77 0.0648193 0.0647291
1.765 0.0651947 0.065104
1.76 0.0655725 0.0654812
1.755 0.0659526 0.0658608
1.75 0.0663352 0.0662428
1.745 0.0667201 0.0666272
1.74 0.0671074 0.0670139
1.735 0.0674972 0.0674031
1.73 0.0678893 0.0677947
1.725 0.0682839 0.0681888
1.72 0.068681 0.0685852
1.715 0.0690805 0.0689841
1.71 0.0694824 0.0693855
1.705 0.0698868 0.0697893
1.7 0.0702937 0.0701956
1.695 0.0707031 0.0706044
1.69 0.0711149 0.0710157
1.685 0.0715293 0.0714294
1.68 0.0719461 0.0718457
1.675 0.0723655 0.0722644
1.67 0.0727873 0.0726857
1.665 0.0732117 0.0731095
1.66 0.0736386 0.0735358
1.655 0.0740681 0.0739646
1.65 0.0745001 0.0743959
1.645 0.0749346 0.0748298
1.64 0.0753716 0.0752662
1.635 0.0758112 0.0757052
1.63 0.0762534 0.0761467
1.625 0.076698 0.0765907
1.62 0.0771453 0.0770373
1.615 0.0775951 0.0774865
1.61 0.0780474 0.0779381
1.605 0.0785023 0.0783924
1.6 0.0789597 0.0788491
1.595 0.0794197 0.0793084
1.59 0.0798822 0.0797703
1.585 0.0803473 0.0802347
1.58 0.0808149 0.0807016
1.575 0.081285 0.081171
1.57 0.0817577 0.081643
1.565 0.0822329 0.0821175
1.56 0.0827106 0.0825945
1.555 0.0831908 0.083074
1.55 0.0836735 0.083556
1.545 0.0841587 0.0840405
1.54 0.0846463 0.0845274
1.535 0.0851364 0.0850168
1.53 0.085629 0.0855087
1.525 0.086124 0.086003
1.52 0.0866215 0.0864997
1.515 0.0871213 0.0869988
1.51 0.0876235 0.0875003
1.505 0.0881281 0.0880041
1.5 0.0886351 0.0885103
1.495 0.0891443 0.0890188
1.49 0.0896559 0.0895296
1.485 0.0901697 0.0900427
1.48 0.0906858 0.090558
1.475 0.0912041 0.0910756
1.47 0.0917246 0.0915953
1.465 0.0922473 0.0921172
1.46 0.0927721 0.0926412
1.455 0.0932989 0.0931672
1.45 0.0938278 0.0936954
1.445 0.0943588 0.0942255
1.44 0.0948917 0.0947576
1.435 0.0954265 0.0952916
1.43 0.0959632 0.0958275
1.425 0.0965017 0.0963652
1.42 0.097042 0.0969047
1.415 0.097584 0.0974459
1.41 0.0981277 0.0979887
1.405 0.098673 0.0985332
1.4 0.0992198 0.0990792
1.395 0.0997681 0.0996267
1.39 0.100318 0.100176
1.385 0.100869 0.100726
1.38 0.101421 0.101277
1.375 0.101975 0.10183
1.37 0.102529 0.102384
1.365 0.103085 0.102938
1.36 0.103641 0.103494
1.355 0.104199 0.104051
1.35 0.104757 0.104608
1.345 0.105316 0.105166
1.34 0.105875 0.105724
1.335 0.106434 0.106283
1.33 0.106994 0.106842
1.325 0.107554 0.107401
1.32 0.108115 0.10796
1.315 0.108675 0.108519
1.31 0.109234 0.109078
1.305 0.109794 0.109637
1.3 0.110353 0.110195
1.295 0.110911 0.110752
1.29 0.111469 0.111309
1.285 0.112025 0.111864
1.28 0.11258 0.112419
1.275 0.113134 0.112972
1.27 0.113687 0.113523
1.265 0.114237 0.114073
1.26 0.114786 0.114621
1.255 0.115332 0.115166
1.25 0.115876 0.11571
1.245 0.116418 0.11625
1.24 0.116957 0.116788
1.235 0.117492 0.117323
1.23 0.118024 0.117854
1.225 0.118553 0.118382
1.22 0.119078 0.118906
1.215 0.119598 0.119425
1.21 0.120114 0.119941
1.205 0.120626 0.120451
1.2 0.121132 0.120956
1.195 0.121633 0.121456
1.19 0.122128 0.121951
1.185 0.122617 0.122439
1.18 0.1231 0.12292
1.175 0.123575 0.123395
1.17 0.124044 0.123863
1.165 0.124505 0.124323
1.16 0.124957 0.124775
1.155 0.125402 0.125218
1.15 0.125837 0.125653
1.145 0.126263 0.126078
1.14 0.126679 0.126493
1.135 0.127085 0.126898
1.13 0.12748 0.127292
1.125 0.127864 0.127675
1.12 0.128235 0.128046
1.115 0.128595 0.128405
1.11 0.128941 0.12875
1.105 0.129274 0.129082
1.1 0.129592 0.1294
1.095 0.129896 0.129703
1.09 0.130184 0.129991
1.085 0.130457 0.130262
1.08 0.130712 0.130517
1.075 0.13095 0.130755
1.07 0.13117 0.130974
1.065 0.131371 0.131175
1.06 0.131553 0.131356
1.055 0.131714 0.131516
1.05 0.131854 0.131656
1.045 0.131973 0.131774
1.04 0.132068 0.131869
1.035 0.13214 0.131941
1.03 0.132188 0.131988
1.025 0.132211 0.13201
1.02 0.132208 0.132007
1.015 0.132178 0.131976
1.01 0.13212 0.131918
1.005 0.132034 0.131832
1 0.131918 0.131715
0.995 0.131771 0.131569
0.99 0.131594 0.131391
0.985 0.131384 0.131181
0.98 0.131141 0.130938
0.975 0.130863 0.13066
0.97 0.130551 0.130348
0.965 0.130203 0.13
0.96 0.129818 0.129615
0.955 0.129395 0.129192
0.95 0.128933 0.12873
0.945 0.128432 0.128229
0.94 0.12789 0.127688
0.935 0.127307 0.127105
0.93 0.126681 0.12648
0.925 0.126013 0.125811
0.92 0.1253 0.125099
0.915 0.124543 0.124343
0.91 0.12374 0.123541
0.905 0.122892 0.122693
0.9 0.121996 0.121798
0.895 0.121053 0.120856
0.89 0.120062 0.119866
0.885 0.119023 0.118827
0.88 0.117934 0.117739
0.875 0.116796 0.116602
0.87 0.115608 0.115416
0.865 0.114371 0.114179
0.86 0.113082 0.112892
0.855 0.111744 0.111554
0.85 0.110355 0.110167
0.845 0.108915 0.108729
0.84 0.107425 0.10724
0.835 0.105885 0.105702
0.83 0.104296 0.104114
0.825 0.102657 0.102476
0.82 0.100969 0.10079
0.815 0.0992328 0.0990562
0.81 0.0974493 0.0972746
0.805 0.0956193 0.0954466
0.8 0.0937438 0.0935731
0.795 0.0918238 0.0916552
0.79 0.0898606 0.0896942
0.785 0.0878554 0.0876913
0.78 0.0858099 0.0856481
0.775 0.0837257 0.0835662
0.77 0.0816043 0.0814472
0.765 0.0794477 0.0792931
0.76 0.0772579 0.0771058
0.755 0.0750369 0.0748875
0.75 0.072787 0.0726402
0.745 0.0705105 0.0703664
0.74 0.0682099 0.0680685
0.735 0.0658876 0.065749
0.73 0.0635463 0.0634106
0.725 0.0611888 0.061056
0.72 0.058818 0.058688
0.715 0.0564366 0.0563096
0.71 0.0540479 0.0539238
0.705 0.0516547 0.0515337
0.7 0.0492603 0.0491423
0.695 0.0468679 0.0467529
0.69 0.0444806 0.0443687
0.685 0.0421017 0.0419929
0.68 0.0397346 0.0396288
0.675 0.0373825 0.0372798
0.67 0.0350487 0.0349491
0.665 0.0327365 0.03264
0.66 0.0304492 0.0303558
0.655 0.0281901 0.0280997
0.65 0.0259624 0.025875
0.645 0.0237692 0.0236848
0.64 0.0216136 0.0215322
0.635 0.0194986 0.0194202
0.63 0.0174273 0.0173518
0.625 0.0154023 0.0153297
0.62 0.0134265 0.0133568
0.615 0.0115025 0.0114356
0.61 0.00963282 0.00956867
0.605 0.00781978 0.00775834
0.6 0.00606563 0.00600685
0.595 0.00437245 0.00431627
0.59 0.00274217 0.00268852
0.585 0.00117654 0.00112537
0.58 -0.000322853 -0.00037161
0.575 -0.00175458 -0.00180099
0.57 -0.00311742 -0.00316155
0.565 -0.0044103 -0.00445224
0.56 -0.00563238 -0.00567219
0.555 -0.00678297 -0.00682073
0.55 -0.00786159 -0.00789738
0.545 -0.00886797 -0.00890187
0.54 -0.009802 -0.00983409
0.535 -0.0106638 -0.0106941
0.53 -0.0114537 -0.0114824
0.525 -0.0121721 -0.0121992
0.52 -0.0128197 -0.0128454
0.515 -0.0133975 -0.0134217
0.51 -0.0139064 -0.0139294
0.505 -0.0143478 -0.0143695
0.5 -0.014723 -0.0147435
0.495 -0.0150336 -0.015053
0.49 -0.0152814 -0.0152999
0.485 -0.0154683 -0.0154858
0.48 -0.0155964 -0.0156131
0.475 -0.0156679 -0.0156838
0.47 -0.0156851 -0.0157003
0.465 -0.0156505 -0.0156651
0.46 -0.0155668 -0.0155808
0.455 -0.0154366 -0.0154501
0.45 -0.0152627 -0.0152757
0.445 -0.015048 -0.0150607
0.44 -0.0147954 -0.0148078
0.435 -0.014508 -0.0145201
0.43 -0.0141888 -0.0142007
0.425 -0.0138409 -0.0138526
0.42 -0.0134673 -0.013479
0.415 -0.0130712 -0.0130828
0.41 -0.0126557 -0.0126672
0.405 -0.0122237 -0.0122353
0.4 -0.0117784 -0.0117899
0.395 -0.0113225 -0.0113341
0.39 -0.0108589 -0.0108706
0.385 -0.0103904 -0.0104022
0.38 -0.00991961 -0.00993149
0.375 -0.00944902 -0.00946101
0.37 -0.00898098 -0.0089931
0.365 -0.00851769 -0.00852995
0.36 -0.00806121 -0.0080736
0.355 -0.00761339 -0.00762591
0.35 -0.00717591 -0.00718855
0.345 -0.00675026 -0.00676303
0.34 -0.00633775 -0.00635064
0.335 -0.00593949 -0.00595247
0.33 -0.00555638 -0.00556945
0.325 -0.00518915 -0.0052023
0.32 -0.00483834 -0.00485154
0.315 -0.00450432 -0.00451756
0.31 -0.00418727 -0.00420053
0.305 -0.00388724 -0.00390049
0.3 -0.00360411 -0.00361734
0.295 -0.00333765 -0.00335083
0.29 -0.00308751 -0.00310062
0.285 -0.00285322 -0.00286625
0.28 -0.00263427 -0.00264719
0.275 -0.00243005 -0.00244283
0.27 -0.00223989 -0.00225253
0.265 -0.00206311 -0.00207558
0.26 -0.001899 -0.00191128
0.255 -0.00174683 -0.00175889
0.25 -0.00160586 -0.0016177
0.245 -0.00147539 -0.00148699
0.24 -0.00135472 -0.00136606
0.235 -0.00124316 -0.00125424
0.23 -0.00114009 -0.00115088
0.225 -0.00104487 -0.00105537
0.22 -0.000956944 -0.000967135
0.215 -0.00087576 -0.000885638
0.21 -0.000800815 -0.000810373
0.205 -0.000731641 -0.000740872
0.2 -0.000667803 -0.000676702
0.195 -0.000608901 -0.000617463
0.19 -0.000554564 -0.000562787
0.185 -0.000504452 -0.000512335
0.18 -0.000458254 -0.000465795
0.175 -0.000415682 -0.000422881
0.17 -0.000376472 -0.00038333
0.165 -0.00034038 -0.0003469
0.16 -0.000307183 -0.000313367
0.155 -0.000276676 -0.000282528
0.15 -0.000248669 -0.000254192
0.145 -0.000222985 -0.000228184
0.14 -0.000199462 -0.000204344
0.135 -0.00017795 -0.000182521
0.13 -0.000158309 -0.000162576
0.125 -0.000140408 -0.000144379
0.12 -0.000124126 -0.000127809
0.115 -0.000109349 -0.000112751
0.11 -9.59692e-05 -9.9101e-05
0.105 -8.38866e-05 -8.67572e-05
0.1 -7.30064e-05 -7.56258e-05
0.095 -6.32389e-05 -6.56175e-05
0.09 -5.44994e-05 -5.66479e-05
0.085 -4.67079e-05 -4.86371e-05
0.08 -3.97881e-05 -4.15093e-05
0.075 -3.36679e-05 -3.51926e-05
0.07 -2.82791e-05 -2.96188e-05
0.065 -2.35569e-05 -2.47234e-05
0.06 -1.94401e-05 -2.04453e-05
0.055 -1.58713e-05 -1.67272e-05
0.05 -1.27967e-05 -1.35153e-05
0.045 -1.01666e-05 -1.07599e-05
0.04 -7.93506e-06 -8.41521e-06
0.035 -6.06544e-06 -6.44473e-06
0.03 -4.55244e-06 -4.84514e-06
0.025 -3.43851e-06 -3.66533e-06
0.02 -2.65818e-06 -2.84164e-06
0.015 -1.7396e-06 -1.86639e-06
0.01 -3.54176e-07 -3.8053e-07
0.005 4.10661e-07 4.41254e-07
-1.63468e-13 6.41419e-10 6.89195e-10


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1ClassicOneLoop/DeltaGammaFX_0_OneLoopFRG.txt <==
9.995 0.000591624 0.000590815
9.99 0.000592502 0.000591692
9.985 0.000593383 0.000592571
9.98 0.000594265 0.000593452
9.975 0.000595148 0.000594335
9.97 0.000596034 0.000595219
9.965 0.000596921 0.000596104
9.96 0.000597809 0.000596992
9.955 0.0005987 0.000597881
9.95 0.000599592 0.000598772
9.945 0.000600486 0.000599665
9.94 0.000601382 0.00060056
9.935 0.00060228 0.000601457
9.93 0.00060318 0.000602355
9.925 0.000604081 0.000603255
9.92 0.000604985 0.000604157
9.915 0.00060589 0.000605061
9.91 0.000606796 0.000605966
9.905 0.000607704 0.000606873
9.9 0.000608614 0.000607782
9.895 0.000609526 0.000608693
9.89 0.00061044 0.000609606
9.885 0.000611356 0.00061052
9.88 0.000612274 0.000611437
9.875 0.000613194 0.000612355
9.87 0.000614115 0.000613275
9.865 0.000615038 0.000614197
9.86 0.000615963 0.000615121
9.855 0.00061689 0.000616046
9.85 0.000617818 0.000616974
9.845 0.000618749 0.000617903
9.84 0.000619681 0.000618834
9.835 0.000620615 0.000619766
9.83 0.000621551 0.000620701
9.825 0.000622489 0.000621638
9.82 0.000623429 0.000622577
9.815 0.000624371 0.000623518
9.81 0.000625315 0.00062446
9.805 0.000626261 0.000625405
9.8 0.000627208 0.000626351
9.795 0.000628158 0.000627299
9.79 0.000629109 0.000628248
9.785 0.000630062 0.0006292
9.78 0.000631016 0.000630154
9.775 0.000631973 0.000631109
9.77 0.000632932 0.000632067
9.765 0.000633894 0.000633027
9.76 0.000634857 0.000633989
9.755 0.000635822 0.000634952
9.75 0.000636789 0.000635918
9.745 0.000637757 0.000636885
9.74 0.000638728 0.000637854
9.735 0.0006397 0.000638826
9.73 0.000640675 0.000639799
9.725 0.000641651 0.000640774
9.72 0.000642629 0.000641751
9.715 0.00064361 0.00064273
9.71 0.000644593 0.000643711
9.705 0.000645577 0.000644695
9.7 0.000646564 0.00064568
9.695 0.000647553 0.000646667
9.69 0.000648544 0.000647657
9.685 0.000649536 0.000648648
9.68 0.00065053 0.000649641
9.675 0.000651527 0.000650636
9.67 0.000652525 0.000651633
9.665 0.000653526 0.000652632
9.66 0.000654528 0.000653633
9.655 0.000655533 0.000654637
9.65 0.00065654 0.000655642
9.645 0.000657549 0.00065665
9.64 0.00065856 0.00065766
9.635 0.000659573 0.000658672
9.63 0.000660589 0.000659685
9.625 0.000661606 0.000660701
9.62 0.000662625 0.000661719
9.615 0.000663646 0.000662738
9.61 0.000664669 0.00066376
9.605 0.000665694 0.000664784
9.6 0.000666722 0.00066581
9.595 0.000667752 0.000666839
9.59 0.000668784 0.000667869
9.585 0.000669818 0.000668902
9.58 0.000670854 0.000669937
9.575 0.000671893 0.000670974
9.57 0.000672933 0.000672013
9.565 0.000673975 0.000673054
9.56 0.00067502 0.000674097
9.555 0.000676066 0.000675142
9.55 0.000677115 0.000676189
9.545 0.000678166 0.000677239
9.54 0.000679219 0.000678291
9.535 0.000680275 0.000679345
9.53 0.000681333 0.000680401
9.525 0.000682393 0.00068146
9.52 0.000683455 0.00068252
9.515 0.000684519 0.000683583
9.51 0.000685586 0.000684648
9.505 0.000686654 0.000685715
9.5 0.000687725 0.000686784
9.495 0.000688797 0.000687856
9.49 0.000689873 0.000688929
9.485 0.00069095 0.000690005
9.48 0.00069203 0.000691084
9.475 0.000693112 0.000692165
9.47 0.000694197 0.000693248
9.465 0.000695284 0.000694333
9.46 0.000696372 0.00069542
9.455 0.000697463 0.00069651
9.45 0.000698557 0.000697601
9.445 0.000699652 0.000698695
9.44 0.000700749 0.000699791
9.435 0.000701849 0.00070089
9.43 0.000702952 0.000701991
9.425 0.000704057 0.000703094
9.42 0.000705164 0.0007042
9.415 0.000706274 0.000705308
9.41 0.000707386 0.000706418
9.405 0.0007085 0.000707531
9.4 0.000709616 0.000708646
9.395 0.000710735 0.000709763
9.39 0.000711856 0.000710882
9.385 0.000712979 0.000712004
9.38 0.000714104 0.000713128
9.375 0.000715232 0.000714254
9.37 0.000716363 0.000715383
9.365 0.000717496 0.000716515
9.36 0.000718631 0.000717649
9.355 0.000719769 0.000718785
9.35 0.00072091 0.000719924
9.345 0.000722052 0.000721065
9.34 0.000723197 0.000722208
9.335 0.000724344 0.000723354
9.33 0.000725493 0.000724501
9.325 0.000726645 0.000725652
9.32 0.0007278 0.000726804
9.315 0.000728957 0.00072796
9.31 0.000730116 0.000729118
9.305 0.000731278 0.000730278
9.3 0.000732443 0.000731441
9.295 0.00073361 0.000732607
9.29 0.000734779 0.000733775
9.285 0.000735951 0.000734945
9.28 0.000737125 0.000736117
9.275 0.000738302 0.000737292
9.27 0.000739481 0.000738469
9.265 0.000740662 0.000739649
9.26 0.000741846 0.000740832
9.255 0.000743033 0.000742017
9.25 0.000744223 0.000743205
9.245 0.000745415 0.000744395
9.24 0.000746609 0.000745588
9.235 0.000747806 0.000746784
9.23 0.000749006 0.000747982
9.225 0.000750208 0.000749182
9.22 0.000751412 0.000750385
9.215 0.000752619 0.00075159
9.21 0.000753829 0.000752798
9.205 0.000755041 0.000754008
9.2 0.000756256 0.000755222
9.195 0.000757473 0.000756438
9.19 0.000758694 0.000757656
9.185 0.000759917 0.000758878
9.18 0.000761142 0.000760101
9.175 0.00076237 0.000761328
9.17 0.000763601 0.000762557
9.165 0.000764834 0.000763788
9.16 0.00076607 0.000765022
9.155 0.000767308 0.000766259
9.15 0.000768549 0.000767498
9.145 0.000769793 0.00076874
9.14 0.000771039 0.000769985
9.135 0.000772289 0.000771233
9.13 0.000773541 0.000772483
9.125 0.000774796 0.000773737
9.12 0.000776053 0.000774992
9.115 0.000777314 0.000776251
9.11 0.000778576 0.000777512
9.105 0.000779842 0.000778775
9.1 0.000781109 0.000780041
9.095 0.00078238 0.00078131
9.09 0.000783654 0.000782582
9.085 0.00078493 0.000783857
9.08 0.00078621 0.000785135
9.075 0.000787492 0.000786415
9.07 0.000788777 0.000787699
9.065 0.000790065 0.000788985
9.06 0.000791355 0.000790273
9.055 0.000792649 0.000791565
9.05 0.000793944 0.000792859
9.045 0.000795243 0.000794155
9.04 0.000796544 0.000795455
9.035 0.000797849 0.000796758
9.03 0.000799156 0.000798063
9.025 0.000800466 0.000799372
9.02 0.000801779 0.000800683
9.015 0.000803096 0.000801997
9.01 0.000804415 0.000803315
9.005 0.000805736 0.000804634
9 0.000807061 0.000805957
8.995 0.000808388 0.000807283
8.99 0.000809718 0.000808611
8.985 0.000811051 0.000809942
8.98 0.000812387 0.000811276
8.975 0.000813726 0.000812613
8.97 0.000815068 0.000813954
8.965 0.000816413 0.000815297
8.96 0.000817761 0.000816643
8.955 0.000819112 0.000817992
8.95 0.000820466 0.000819345
8.945 0.000821823 0.0008207
8.94 0.000823183 0.000822057
8.935 0.000824546 0.000823418
8.93 0.000825911 0.000824782
8.925 0.00082728 0.000826148
8.92 0.000828651 0.000827518
8.915 0.000830026 0.000828891
8.91 0.000831404 0.000830267
8.905 0.000832785 0.000831646
8.9 0.000834169 0.000833029
8.895 0.000835557 0.000834414
8.89 0.000836947 0.000835802
8.885 0.00083834 0.000837194
8.88 0.000839736 0.000838588
8.875 0.000841135 0.000839985
8.87 0.000842537 0.000841385
8.865 0.000843943 0.000842789
8.86 0.000845351 0.000844195
8.855 0.000846763 0.000845605
8.85 0.000848178 0.000847018
8.845 0.000849596 0.000848435
8.84 0.000851018 0.000849854
8.835 0.000852442 0.000851277
8.83 0.00085387 0.000852702
8.825 0.000855301 0.000854131
8.82 0.000856734 0.000855563
8.815 0.000858171 0.000856998
8.81 0.000859611 0.000858436
8.805 0.000861054 0.000859877
8.8 0.000862501 0.000861322
8.795 0.000863951 0.00086277
8.79 0.000865405 0.000864221
8.785 0.000866861 0.000865676
8.78 0.000868321 0.000867134
8.775 0.000869784 0.000868595
8.77 0.000871251 0.000870059
8.765 0.00087272 0.000871527
8.76 0.000874193 0.000872997
8.755 0.000875668 0.000874471
8.75 0.000877148 0.000875948
8.745 0.00087863 0.000877429
8.74 0.000880117 0.000878913
8.735 0.000881606 0.000880401
8.73 0.000883099 0.000881892
8.725 0.000884596 0.000883386
8.72 0.000886095 0.000884884
8.715 0.000887598 0.000886385
8.71 0.000889105 0.000887889
8.705 0.000890614 0.000889396
8.7 0.000892127 0.000890907
8.695 0.000893643 0.000892421
8.69 0.000895163 0.000893939
8.685 0.000896686 0.00089546
8.68 0.000898213 0.000896985
8.675 0.000899744 0.000898514
8.67 0.000901278 0.000900046
8.665 0.000902815 0.000901581
8.66 0.000904356 0.000903119
8.655 0.0009059 0.000904661
8.65 0.000907448 0.000906207
8.645 0.000908999 0.000907756
8.64 0.000910553 0.000909308
8.635 0.000912111 0.000910864
8.63 0.000913673 0.000912424
8.625 0.000915239 0.000913987
8.62 0.000916808 0.000915554
8.615 0.000918381 0.000917125
8.61 0.000919957 0.000918699
8.605 0.000921537 0.000920277
8.6 0.00092312 0.000921858
8.595 0.000924707 0.000923442
8.59 0.000926297 0.00092503
8.585 0.000927891 0.000926622
8.58 0.000929489 0.000928218
8.575 0.00093109 0.000929817
8.57 0.000932695 0.00093142
8.565 0.000934304 0.000933027
8.56 0.000935917 0.000934637
8.555 0.000937534 0.000936252
8.55 0.000939154 0.000937869
8.545 0.000940777 0.000939491
8.54 0.000942405 0.000941116
8.535 0.000944035 0.000942745
8.53 0.00094567 0.000944377
8.525 0.000947309 0.000946013
8.52 0.000948951 0.000947653
8.515 0.000950597 0.000949297
8.51 0.000952247 0.000950945
8.505 0.000953901 0.000952597
8.5 0.000955559 0.000954252
8.495 0.000957221 0.000955912
8.49 0.000958886 0.000957575
8.485 0.000960555 0.000959242
8.48 0.000962228 0.000960912
8.475 0.000963905 0.000962587
8.47 0.000965585 0.000964265
8.465 0.00096727 0.000965947
8.46 0.000968958 0.000967633
8.455 0.000970651 0.000969323
8.45 0.000972347 0.000971018
8.445 0.000974048 0.000972716
8.44 0.000975752 0.000974418
8.435 0.000977461 0.000976124
8.43 0.000979173 0.000977834
8.425 0.000980889 0.000979548
8.42 0.000982609 0.000981265
8.415 0.000984333 0.000982987
8.41 0.000986061 0.000984713
8.405 0.000987793 0.000986443
8.4 0.00098953 0.000988177
8.395 0.00099127 0.000989915
8.39 0.000993015 0.000991657
8.385 0.000994764 0.000993403
8.38 0.000996516 0.000995154
8.375 0.000998273 0.000996908
8.37 0.00100003 0.000998666
8.365 0.0010018 0.00100043
8.36 0.00100357 0.0010022
8.355 0.00100534 0.00100397
8.35 0.00100712 0.00100574
8.345 0.0010089 0.00100752
8.34 0.00101069 0.0010093
8.335 0.00101248 0.00101109
8.33 0.00101427 0.00101288
8.325 0.00101607 0.00101468
8.32 0.00101787 0.00101648
8.315 0.00101968 0.00101828
8.31 0.00102149 0.00102009
8.305 0.0010233 0.00102191
8.3 0.00102512 0.00102372
8.295 0.00102695 0.00102554
8.29 0.00102878 0.00102737
8.285 0.00103061 0.0010292
8.28 0.00103245 0.00103103
8.275 0.00103429 0.00103287
8.27 0.00103613 0.00103472
8.265 0.00103798 0.00103656
8.26 0.00103984 0.00103842
8.255 0.0010417 0.00104027
8.25 0.00104356 0.00104213
8.245 0.00104543 0.001044
8.24 0.0010473 0.00104587
8.235 0.00104918 0.00104774
8.23 0.00105106 0.00104962
8.225 0.00105294 0.0010515
8.22 0.00105483 0.00105339
8.215 0.00105673 0.00105528
8.21 0.00105863 0.00105718
8.205 0.00106053 0.00105908
8.2 0.00106244 0.00106099
8.195 0.00106435 0.0010629
8.19 0.00106627 0.00106481
8.185 0.00106819 0.00106673
8.18 0.00107012 0.00106865
8.175 0.00107205 0.00107058
8.17 0.00107398 0.00107252
8.165 0.00107592 0.00107445
8.16 0.00107787 0.0010764
8.155 0.00107982 0.00107834
8.15 0.00108177 0.0010803
8.145 0.00108373 0.00108225
8.14 0.0010857 0.00108421
8.135 0.00108767 0.00108618
8.13 0.00108964 0.00108815
8.125 0.00109162 0.00109012
8.12 0.0010936 0.0010921
8.115 0.00109559 0.00109409
8.11 0.00109758 0.00109608
8.105 0.00109958 0.00109807
8.1 0.00110158 0.00110007
8.095 0.00110359 0.00110208
8.09 0.0011056 0.00110409
8.085 0.00110761 0.0011061
8.08 0.00110964 0.00110812
8.075 0.00111166 0.00111014
8.07 0.00111369 0.00111217
8.065 0.00111573 0.0011142
8.06 0.00111777 0.00111624
8.055 0.00111982 0.00111829
8.05 0.00112187 0.00112033
8.045 0.00112393 0.00112239
8.04 0.00112599 0.00112445
8.035 0.00112805 0.00112651
8.03 0.00113012 0.00112858
8.025 0.0011322 0.00113065
8.02 0.00113428 0.00113273
8.015 0.00113637 0.00113481
8.01 0.00113846 0.0011369
8.005 0.00114056 0.001139
8 0.00114266 0.00114109
7.995 0.00114476 0.0011432
7.99 0.00114688 0.00114531
7.985 0.00114899 0.00114742
7.98 0.00115112 0.00114954
7.975 0.00115324 0.00115167
7.97 0.00115538 0.0011538
7.965 0.00115751 0.00115593
7.96 0.00115966 0.00115807
7.955 0.00116181 0.00116022
7.95 0.00116396 0.00116237
7.945 0.00116612 0.00116452
7.94 0.00116828 0.00116669
7.935 0.00117045 0.00116885
7.93 0.00117263 0.00117103
7.925 0.00117481 0.0011732
7.92 0.001177 0.00117539
7.915 0.00117919 0.00117758
7.91 0.00118138 0.00117977
7.905 0.00118359 0.00118197
7.9 0.00118579 0.00118417
7.895 0.00118801 0.00118638
7.89 0.00119023 0.0011886
7.885 0.00119245 0.00119082
7.88 0.00119468 0.00119305
7.875 0.00119692 0.00119528
7.87 0.00119916 0.00119752
7.865 0.0012014 0.00119976
7.86 0.00120365 0.00120201
7.855 0.00120591 0.00120426
7.85 0.00120818 0.00120652
7.845 0.00121044 0.00120879
7.84 0.00121272 0.00121106
7.835 0.001215 0.00121334
7.83 0.00121728 0.00121562
7.825 0.00121958 0.00121791
7.82 0.00122187 0.0012202
7.815 0.00122418 0.0012225
7.81 0.00122649 0.00122481
7.805 0.0012288 0.00122712
7.8 0.00123112 0.00122944
7.795 0.00123345 0.00123176
7.79 0.00123578 0.00123409
7.785 0.00123812 0.00123642
7.78 0.00124046 0.00123876
7.775 0.00124281 0.00124111
7.77 0.00124517 0.00124346
7.765 0.00124753 0.00124582
7.76 0.00124989 0.00124819
7.755 0.00125227 0.00125056
7.75 0.00125465 0.00125293
7.745 0.00125703 0.00125531
7.74 0.00125942 0.0012577
7.735 0.00126182 0.0012601
7.73 0.00126422 0.0012625
7.725 0.00126663 0.0012649
7.72 0.00126905 0.00126731
7.715 0.00127147 0.00126973
7.71 0.0012739 0.00127216
7.705 0.00127633 0.00127459
7.7 0.00127878 0.00127703
7.695 0.00128122 0.00127947
7.69 0.00128367 0.00128192
7.685 0.00128613 0.00128437
7.68 0.0012886 0.00128684
7.675 0.00129107 0.0012893
7.67 0.00129355 0.00129178
7.665 0.00129603 0.00129426
7.66 0.00129852 0.00129675
7.655 0.00130102 0.00129924
7.65 0.00130352 0.00130174
7.645 0.00130603 0.00130425
7.64 0.00130855 0.00130676
7.635 0.00131107 0.00130928
7.63 0.0013136 0.0013118
7.625 0.00131613 0.00131433
7.62 0.00131868 0.00131687
7.615 0.00132122 0.00131942
7.61 0.00132378 0.00132197
7.605 0.00132634 0.00132453
7.6 0.00132891 0.00132709
7.595 0.00133148 0.00132966
7.59 0.00133407 0.00133224
7.585 0.00133665 0.00133483
7.58 0.00133925 0.00133742
7.575 0.00134185 0.00134001
7.57 0.00134446 0.00134262
7.565 0.00134707 0.00134523
7.56 0.00134969 0.00134785
7.555 0.00135232 0.00135047
7.55 0.00135496 0.0013531
7.545 0.0013576 0.00135574
7.54 0.00136025 0.00135839
7.535 0.0013629 0.00136104
7.53 0.00136557 0.0013637
7.525 0.00136823 0.00136636
7.52 0.00137091 0.00136904
7.515 0.00137359 0.00137172
7.51 0.00137628 0.0013744
7.505 0.00137898 0.0013771
7.5 0.00138169 0.0013798
7.495 0.0013844 0.0013825
7.49 0.00138711 0.00138522
7.485 0.00138984 0.00138794
7.48 0.00139257 0.00139067
7.475 0.00139531 0.00139341
7.47 0.00139806 0.00139615
7.465 0.00140081 0.0013989
7.46 0.00140358 0.00140166
7.455 0.00140634 0.00140442
7.45 0.00140912 0.00140719
7.445 0.0014119 0.00140997
7.44 0.00141469 0.00141276
7.435 0.00141749 0.00141555
7.43 0.00142029 0.00141835
7.425 0.00142311 0.00142116
7.42 0.00142593 0.00142398
7.415 0.00142875 0.0014268
7.41 0.00143159 0.00142963
7.405 0.00143443 0.00143247
7.4 0.00143728 0.00143531
7.395 0.00144014 0.00143817
7.39 0.001443 0.00144103
7.385 0.00144587 0.0014439
7.38 0.00144875 0.00144677
7.375 0.00145164 0.00144966
7.37 0.00145454 0.00145255
7.365 0.00145744 0.00145545
7.36 0.00146035 0.00145835
7.355 0.00146327 0.00146127
7.35 0.00146619 0.00146419
7.345 0.00146913 0.00146712
7.34 0.00147207 0.00147005
7.335 0.00147502 0.001473
7.33 0.00147797 0.00147595
7.325 0.00148094 0.00147891
7.32 0.00148391 0.00148188
7.315 0.00148689 0.00148486
7.31 0.00148988 0.00148784
7.305 0.00149288 0.00149084
7.3 0.00149588 0.00149384
7.295 0.00149889 0.00149684
7.29 0.00150191 0.00149986
7.285 0.00150494 0.00150289
7.28 0.00150798 0.00150592
7.275 0.00151102 0.00150896
7.27 0.00151408 0.00151201
7.265 0.00151714 0.00151506
7.26 0.00152021 0.00151813
7.255 0.00152329 0.0015212
7.25 0.00152637 0.00152429
7.245 0.00152947 0.00152738
7.24 0.00153257 0.00153047
7.235 0.00153568 0.00153358
7.23 0.0015388 0.0015367
7.225 0.00154193 0.00153982
7.22 0.00154506 0.00154295
7.215 0.00154821 0.00154609
7.21 0.00155136 0.00154924
7.205 0.00155452 0.0015524
7.2 0.00155769 0.00155556
7.195 0.00156087 0.00155874
7.19 0.00156406 0.00156192
7.185 0.00156726 0.00156511
7.18 0.00157046 0.00156831
7.175 0.00157368 0.00157152
7.17 0.0015769 0.00157474
7.165 0.00158013 0.00157797
7.16 0.00158337 0.0015812
7.155 0.00158662 0.00158445
7.15 0.00158987 0.0015877
7.145 0.00159314 0.00159096
7.14 0.00159642 0.00159423
7.135 0.0015997 0.00159751
7.13 0.00160299 0.0016008
7.125 0.0016063 0.0016041
7.12 0.00160961 0.00160741
7.115 0.00161293 0.00161072
7.11 0.00161626 0.00161405
7.105 0.00161959 0.00161738
7.1 0.00162294 0.00162072
7.095 0.0016263 0.00162407
7.09 0.00162966 0.00162744
7.085 0.00163304 0.00163081
7.08 0.00163642 0.00163419
7.075 0.00163982 0.00163758
7.07 0.00164322 0.00164098
7.065 0.00164663 0.00164438
7.06 0.00165006 0.0016478
7.055 0.00165349 0.00165123
7.05 0.00165693 0.00165466
7.045 0.00166038 0.00165811
7.04 0.00166384 0.00166156
7.035 0.00166731 0.00166503
7.03 0.00167079 0.0016685
7.025 0.00167428 0.00167199
7.02 0.00167777 0.00167548
7.015 0.00168128 0.00167898
7.01 0.0016848 0.0016825
7.005 0.00168833 0.00168602
7 0.00169186 0.00168955
6.995 0.00169541 0.00169309
6.99 0.00169897 0.00169664
6.985 0.00170253 0.00170021
6.98 0.00170611 0.00170378
6.975 0.0017097 0.00170736
6.97 0.0017133 0.00171095
6.965 0.0017169 0.00171456
6.96 0.00172052 0.00171817
6.955 0.00172415 0.00172179
6.95 0.00172778 0.00172542
6.945 0.00173143 0.00172906
6.94 0.00173509 0.00173272
6.935 0.00173876 0.00173638
6.93 0.00174243 0.00174005
6.925 0.00174612 0.00174374
6.92 0.00174982 0.00174743
6.915 0.00175353 0.00175113
6.91 0.00175725 0.00175485
6.905 0.00176098 0.00175857
6.9 0.00176472 0.00176231
6.895 0.00176847 0.00176606
6.89 0.00177223 0.00176981
6.885 0.00177601 0.00177358
6.88 0.00177979 0.00177736
6.875 0.00178358 0.00178114
6.87 0.00178739 0.00178494
6.865 0.0017912 0.00178875
6.86 0.00179503 0.00179258
6.855 0.00179887 0.00179641
6.85 0.00180271 0.00180025
6.845 0.00180657 0.0018041
6.84 0.00181044 0.00180797
6.835 0.00181432 0.00181184
6.83 0.00181821 0.00181573
6.825 0.00182212 0.00181963
6.82 0.00182603 0.00182353
6.815 0.00182996 0.00182745
6.81 0.00183389 0.00183138
6.805 0.00183784 0.00183533
6.8 0.0018418 0.00183928
6.795 0.00184577 0.00184324
6.79 0.00184975 0.00184722
6.785 0.00185374 0.00185121
6.78 0.00185775 0.00185521
6.775 0.00186176 0.00185922
6.77 0.00186579 0.00186324
6.765 0.00186983 0.00186727
6.76 0.00187388 0.00187131
6.755 0.00187794 0.00187537
6.75 0.00188201 0.00187944
6.745 0.0018861 0.00188352
6.74 0.0018902 0.00188761
6.735 0.00189431 0.00189171
6.73 0.00189843 0.00189583
6.725 0.00190256 0.00189996
6.72 0.0019067 0.0019041
6.715 0.00191086 0.00190825
6.71 0.00191503 0.00191241
6.705 0.00191921 0.00191658
6.7 0.0019234 0.00192077
6.695 0.00192761 0.00192497
6.69 0.00193182 0.00192918
6.685 0.00193605 0.0019334
6.68 0.00194029 0.00193764
6.675 0.00194455 0.00194189
6.67 0.00194881 0.00194615
6.665 0.00195309 0.00195042
6.66 0.00195738 0.00195471
6.655 0.00196169 0.001959
6.65 0.001966 0.00196331
6.645 0.00197033 0.00196764
6.64 0.00197467 0.00197197
6.635 0.00197903 0.00197632
6.63 0.00198339 0.00198068
6.625 0.00198777 0.00198506
6.62 0.00199217 0.00198944
6.615 0.00199657 0.00199384
6.61 0.00200099 0.00199825
6.605 0.00200542 0.00200268
6.6 0.00200986 0.00200712
6.595 0.00201432 0.00201157
6.59 0.00201879 0.00201603
6.585 0.00202328 0.00202051
6.58 0.00202777 0.002025
6.575 0.00203228 0.0020295
6.57 0.00203681 0.00203402
6.565 0.00204134 0.00203855
6.56 0.00204589 0.0020431
6.555 0.00205046 0.00204765
6.55 0.00205503 0.00205222
6.545 0.00205962 0.00205681
6.54 0.00206423 0.0020614
6.535 0.00206884 0.00206602
6.53 0.00207348 0.00207064
6.525 0.00207812 0.00207528
6.52 0.00208278 0.00207993
6.515 0.00208745 0.0020846
6.51 0.00209214 0.00208928
6.505 0.00209684 0.00209397
6.5 0.00210156 0.00209868
6.495 0.00210628 0.0021034
6.49 0.00211103 0.00210814
6.485 0.00211578 0.00211289
6.48 0.00212055 0.00211765
6.475 0.00212534 0.00212243
6.47 0.00213014 0.00212723
6.465 0.00213495 0.00213204
6.46 0.00213978 0.00213686
6.455 0.00214463 0.00214169
6.45 0.00214948 0.00214654
6.445 0.00215436 0.00215141
6.44 0.00215924 0.00215629
6.435 0.00216414 0.00216118
6.43 0.00216906 0.00216609
6.425 0.00217399 0.00217102
6.42 0.00217894 0.00217596
6.415 0.0021839 0.00218091
6.41 0.00218887 0.00218588
6.405 0.00219386 0.00219086
6.4 0.00219887 0.00219586
6.395 0.00220389 0.00220088
6.39 0.00220893 0.00220591
6.385 0.00221398 0.00221095
6.38 0.00221905 0.00221601
6.375 0.00222413 0.00222109
6.37 0.00222923 0.00222618
6.365 0.00223434 0.00223128
6.36 0.00223947 0.0022364
6.355 0.00224461 0.00224154
6.35 0.00224977 0.0022467
6.345 0.00225495 0.00225186
6.34 0.00226014 0.00225705
6.335 0.00226535 0.00226225
6.33 0.00227057 0.00226746
6.325 0.00227581 0.0022727
6.32 0.00228106 0.00227794
6.315 0.00228633 0.00228321
6.31 0.00229162 0.00228849
6.305 0.00229692 0.00229378
6.3 0.00230225 0.0022991
6.295 0.00230758 0.00230443
6.29 0.00231293 0.00230977
6.285 0.0023183 0.00231513
6.28 0.00232369 0.00232051
6.275 0.00232909 0.00232591
6.27 0.00233451 0.00233132
6.265 0.00233994 0.00233674
6.26 0.0023454 0.00234219
6.255 0.00235087 0.00234765
6.25 0.00235635 0.00235313
6.245 0.00236185 0.00235862
6.24 0.00236737 0.00236414
6.235 0.00237291 0.00236967
6.23 0.00237847 0.00237521
6.225 0.00238404 0.00238078
6.22 0.00238963 0.00238636
6.215 0.00239523 0.00239196
6.21 0.00240086 0.00239757
6.205 0.0024065 0.00240321
6.2 0.00241215 0.00240886
6.195 0.00241783 0.00241452
6.19 0.00242352 0.00242021
6.185 0.00242924 0.00242591
6.18 0.00243497 0.00243164
6.175 0.00244071 0.00243738
6.17 0.00244648 0.00244313
6.165 0.00245226 0.00244891
6.16 0.00245806 0.0024547
6.155 0.00246388 0.00246051
6.15 0.00246972 0.00246634
6.145 0.00247558 0.00247219
6.14 0.00248145 0.00247806
6.135 0.00248735 0.00248394
6.13 0.00249326 0.00248985
6.125 0.00249919 0.00249577
6.12 0.00250514 0.00250171
6.115 0.0025111 0.00250767
6.11 0.00251709 0.00251365
6.105 0.0025231 0.00251965
6.1 0.00252912 0.00252566
6.095 0.00253516 0.0025317
6.09 0.00254123 0.00253775
6.085 0.00254731 0.00254383
6.08 0.00255341 0.00254992
6.075 0.00255953 0.00255603
6.07 0.00256567 0.00256216
6.065 0.00257183 0.00256831
6.06 0.00257801 0.00257448
6.055 0.00258421 0.00258067
6.05 0.00259043 0.00258688
6.045 0.00259666 0.00259311
6.04 0.00260292 0.00259936
6.035 0.0026092 0.00260563
6.03 0.0026155 0.00261192
6.025 0.00262182 0.00261823
6.02 0.00262815 0.00262456
6.015 0.00263451 0.00263091
6.01 0.00264089 0.00263728
6.005 0.00264729 0.00264367
6 0.00265371 0.00265009
5.995 0.00266015 0.00265652
5.99 0.00266662 0.00266297
5.985 0.0026731 0.00266944
5.98 0.0026796 0.00267594
5.975 0.00268612 0.00268245
5.97 0.00269267 0.00268899
5.965 0.00269924 0.00269555
5.96 0.00270582 0.00270212
5.955 0.00271243 0.00270872
5.95 0.00271906 0.00271535
5.945 0.00272572 0.00272199
5.94 0.00273239 0.00272865
5.935 0.00273908 0.00273534
5.93 0.0027458 0.00274204
5.925 0.00275254 0.00274877
5.92 0.0027593 0.00275552
5.915 0.00276608 0.0027623
5.91 0.00277288 0.00276909
5.905 0.00277971 0.00277591
5.9 0.00278656 0.00278275
5.895 0.00279343 0.00278961
5.89 0.00280032 0.00279649
5.885 0.00280724 0.0028034
5.88 0.00281418 0.00281033
5.875 0.00282114 0.00281728
5.87 0.00282812 0.00282426
5.865 0.00283513 0.00283125
5.86 0.00284216 0.00283827
5.855 0.00284921 0.00284532
5.85 0.00285629 0.00285238
5.845 0.00286339 0.00285947
5.84 0.00287051 0.00286659
5.835 0.00287766 0.00287372
5.83 0.00288483 0.00288088
5.825 0.00289202 0.00288807
5.82 0.00289924 0.00289527
5.815 0.00290648 0.00290251
5.81 0.00291374 0.00290976
5.805 0.00292103 0.00291704
5.8 0.00292835 0.00292434
5.795 0.00293568 0.00293167
5.79 0.00294305 0.00293902
5.785 0.00295043 0.0029464
5.78 0.00295784 0.0029538
5.775 0.00296528 0.00296122
5.77 0.00297274 0.00296867
5.765 0.00298022 0.00297615
5.76 0.00298773 0.00298365
5.755 0.00299527 0.00299117
5.75 0.00300283 0.00299872
5.745 0.00301041 0.0030063
5.74 0.00301802 0.0030139
5.735 0.00302566 0.00302152
5.73 0.00303332 0.00302918
5.725 0.00304101 0.00303685
5.72 0.00304872 0.00304456
5.715 0.00305646 0.00305228
5.71 0.00306423 0.00306004
5.705 0.00307202 0.00306782
5.7 0.00307984 0.00307562
5.695 0.00308768 0.00308346
5.69 0.00309555 0.00309132
5.685 0.00310345 0.0030992
5.68 0.00311137 0.00310712
5.675 0.00311932 0.00311506
5.67 0.0031273 0.00312302
5.665 0.0031353 0.00313102
5.66 0.00314333 0.00313904
5.655 0.00315139 0.00314708
5.65 0.00315948 0.00315516
5.645 0.00316759 0.00316326
5.64 0.00317573 0.00317139
5.635 0.0031839 0.00317955
5.63 0.0031921 0.00318773
5.625 0.00320032 0.00319594
5.62 0.00320857 0.00320418
5.615 0.00321685 0.00321245
5.61 0.00322516 0.00322075
5.605 0.0032335 0.00322908
5.6 0.00324186 0.00323743
5.595 0.00325026 0.00324581
5.59 0.00325868 0.00325422
5.585 0.00326713 0.00326266
5.58 0.00327561 0.00327113
5.575 0.00328412 0.00327963
5.57 0.00329266 0.00328816
5.565 0.00330123 0.00329672
5.56 0.00330983 0.0033053
5.555 0.00331846 0.00331392
5.55 0.00332711 0.00332256
5.545 0.0033358 0.00333124
5.54 0.00334452 0.00333994
5.535 0.00335327 0.00334868
5.53 0.00336204 0.00335745
5.525 0.00337085 0.00336624
5.52 0.00337969 0.00337507
5.515 0.00338856 0.00338392
5.51 0.00339746 0.00339281
5.505 0.00340639 0.00340173
5.5 0.00341535 0.00341068
5.495 0.00342434 0.00341966
5.49 0.00343337 0.00342867
5.485 0.00344243 0.00343772
5.48 0.00345151 0.00344679
5.475 0.00346063 0.0034559
5.47 0.00346978 0.00346504
5.465 0.00347896 0.00347421
5.46 0.00348818 0.00348341
5.455 0.00349743 0.00349265
5.45 0.00350671 0.00350191
5.445 0.00351602 0.00351121
5.44 0.00352537 0.00352055
5.435 0.00353474 0.00352991
5.43 0.00354416 0.00353931
5.425 0.0035536 0.00354874
5.42 0.00356308 0.0035582
5.415 0.00357259 0.0035677
5.41 0.00358213 0.00357723
5.405 0.00359171 0.0035868
5.4 0.00360132 0.0035964
5.395 0.00361097 0.00360603
5.39 0.00362065 0.0036157
5.385 0.00363036 0.0036254
5.38 0.00364011 0.00363513
5.375 0.0036499 0.0036449
5.37 0.00365971 0.00365471
5.365 0.00366957 0.00366455
5.36 0.00367945 0.00367442
5.355 0.00368938 0.00368433
5.35 0.00369934 0.00369428
5.345 0.00370933 0.00370426
5.34 0.00371936 0.00371428
5.335 0.00372943 0.00372433
5.33 0.00373953 0.00373442
5.325 0.00374967 0.00374454
5.32 0.00375984 0.0037547
5.315 0.00377005 0.0037649
5.31 0.0037803 0.00377513
5.305 0.00379059 0.0037854
5.3 0.00380091 0.00379571
5.295 0.00381126 0.00380605
5.29 0.00382166 0.00381643
5.285 0.00383209 0.00382685
5.28 0.00384257 0.00383731
5.275 0.00385307 0.00384781
5.27 0.00386362 0.00385834
5.265 0.00387421 0.00386891
5.26 0.00388483 0.00387952
5.255 0.00389549 0.00389016
5.25 0.00390619 0.00390085
5.245 0.00391693 0.00391157
5.24 0.00392771 0.00392234
5.235 0.00393853 0.00393314
5.23 0.00394938 0.00394398
5.225 0.00396028 0.00395486
5.22 0.00397122 0.00396579
5.215 0.00398219 0.00397675
5.21 0.00399321 0.00398775
5.205 0.00400427 0.00399879
5.2 0.00401536 0.00400987
5.195 0.0040265 0.00402099
5.19 0.00403768 0.00403216
5.185 0.0040489 0.00404336
5.18 0.00406016 0.0040546
5.175 0.00407146 0.00406589
5.17 0.0040828 0.00407722
5.165 0.00409419 0.00408859
5.16 0.00410561 0.0041
5.155 0.00411708 0.00411145
5.15 0.0041286 0.00412295
5.145 0.00414015 0.00413449
5.14 0.00415175 0.00414607
5.135 0.00416339 0.00415769
5.13 0.00417507 0.00416936
5.125 0.00418679 0.00418107
5.12 0.00419856 0.00419282
5.115 0.00421038 0.00420462
5.11 0.00422223 0.00421646
5.105 0.00423414 0.00422835
5.1 0.00424608 0.00424028
5.095 0.00425807 0.00425225
5.09 0.00427011 0.00426427
5.085 0.00428219 0.00427633
5.08 0.00429431 0.00428844
5.075 0.00430648 0.00430059
5.07 0.0043187 0.00431279
5.065 0.00433096 0.00432504
5.06 0.00434327 0.00433733
5.055 0.00435562 0.00434966
5.05 0.00436802 0.00436205
5.045 0.00438047 0.00437448
5.04 0.00439296 0.00438695
5.035 0.0044055 0.00439948
5.03 0.00441809 0.00441205
5.025 0.00443072 0.00442467
5.02 0.00444341 0.00443733
5.015 0.00445614 0.00445004
5.01 0.00446892 0.00446281
5.005 0.00448174 0.00447562
5 0.00449462 0.00448847
4.995 0.00450755 0.00450138
4.99 0.00452052 0.00451434
4.985 0.00453354 0.00452734
4.98 0.00454662 0.0045404
4.975 0.00455974 0.0045535
4.97 0.00457291 0.00456666
4.965 0.00458613 0.00457986
4.96 0.00459941 0.00459312
4.955 0.00461273 0.00460642
4.95 0.00462611 0.00461978
4.945 0.00463953 0.00463319
4.94 0.00465301 0.00464665
4.935 0.00466654 0.00466016
4.93 0.00468012 0.00467372
4.925 0.00469375 0.00468734
4.92 0.00470744 0.004701
4.915 0.00472118 0.00471472
4.91 0.00473497 0.00472849
4.905 0.00474881 0.00474232
4.9 0.00476271 0.0047562
4.895 0.00477666 0.00477013
4.89 0.00479067 0.00478412
4.885 0.00480473 0.00479816
4.88 0.00481884 0.00481225
4.875 0.00483301 0.0048264
4.87 0.00484724 0.00484061
4.865 0.00486152 0.00485487
4.86 0.00487585 0.00486918
4.855 0.00489024 0.00488355
4.85 0.00490469 0.00489798
4.845 0.00491919 0.00491246
4.84 0.00493375 0.004927
4.835 0.00494836 0.0049416
4.83 0.00496304 0.00495625
4.825 0.00497777 0.00497096
4.82 0.00499256 0.00498573
4.815 0.0050074 0.00500056
4.81 0.00502231 0.00501544
4.805 0.00503727 0.00503038
4.8 0.00505229 0.00504538
4.795 0.00506737 0.00506044
4.79 0.00508251 0.00507556
4.785 0.00509771 0.00509074
4.78 0.00511297 0.00510598
4.775 0.00512829 0.00512128
4.77 0.00514368 0.00513664
4.765 0.00515912 0.00515206
4.76 0.00517462 0.00516754
4.755 0.00519018 0.00518309
4.75 0.00520581 0.00519869
4.745 0.0052215 0.00521436
4.74 0.00523725 0.00523009
4.735 0.00525306 0.00524588
4.73 0.00526894 0.00526173
4.725 0.00528488 0.00527765
4.72 0.00530088 0.00529363
4.715 0.00531695 0.00530967
4.71 0.00533308 0.00532578
4.705 0.00534927 0.00534196
4.7 0.00536553 0.0053582
4.695 0.00538186 0.0053745
4.69 0.00539825 0.00539087
4.685 0.00541471 0.0054073
4.68 0.00543123 0.0054238
4.675 0.00544782 0.00544037
4.67 0.00546447 0.005457
4.665 0.0054812 0.0054737
4.66 0.00549799 0.00549047
4.655 0.00551485 0.0055073
4.65 0.00553177 0.00552421
4.645 0.00554877 0.00554118
4.64 0.00556583 0.00555822
4.635 0.00558296 0.00557533
4.63 0.00560017 0.00559251
4.625 0.00561744 0.00560976
4.62 0.00563478 0.00562708
4.615 0.00565219 0.00564447
4.61 0.00566968 0.00566193
4.605 0.00568723 0.00567946
4.6 0.00570486 0.00569706
4.595 0.00572256 0.00571474
4.59 0.00574033 0.00573248
4.585 0.00575818 0.0057503
4.58 0.00577609 0.0057682
4.575 0.00579408 0.00578616
4.57 0.00581215 0.0058042
4.565 0.00583029 0.00582231
4.56 0.0058485 0.0058405
4.555 0.00586679 0.00585877
4.55 0.00588515 0.0058771
4.545 0.00590359 0.00589552
4.54 0.00592211 0.00591401
4.535 0.0059407 0.00593258
4.53 0.00595937 0.00595122
4.525 0.00597811 0.00596994
4.52 0.00599694 0.00598874
4.515 0.00601584 0.00600761
4.51 0.00603482 0.00602657
4.505 0.00605388 0.0060456
4.5 0.00607302 0.00606471
4.495 0.00609223 0.0060839
4.49 0.00611153 0.00610318
4.485 0.00613091 0.00612253
4.48 0.00615037 0.00614196
4.475 0.00616991 0.00616148
4.47 0.00618954 0.00618107
4.465 0.00620924 0.00620075
4.46 0.00622903 0.00622051
4.455 0.0062489 0.00624035
4.45 0.00626885 0.00626028
4.445 0.00628889 0.00628029
4.44 0.00630901 0.00630038
4.435 0.00632922 0.00632056
4.43 0.00634951 0.00634083
4.425 0.00636989 0.00636118
4.42 0.00639035 0.00638162
4.415 0.0064109 0.00640214
4.41 0.00643154 0.00642275
4.405 0.00645227 0.00644344
4.4 0.00647308 0.00646423
4.395 0.00649398 0.0064851
4.39 0.00651497 0.00650606
4.385 0.00653605 0.00652711
4.38 0.00655722 0.00654825
4.375 0.00657848 0.00656948
4.37 0.00659983 0.0065908
4.365 0.00662127 0.00661221
4.36 0.0066428 0.00663372
4.355 0.00666443 0.00665531
4.35 0.00668614 0.006677
4.345 0.00670796 0.00669878
4.34 0.00672986 0.00672066
4.335 0.00675186 0.00674262
4.33 0.00677395 0.00676469
4.325 0.00679614 0.00678684
4.32 0.00681842 0.0068091
4.315 0.0068408 0.00683145
4.31 0.00686328 0.00685389
4.305 0.00688585 0.00687644
4.3 0.00690853 0.00689908
4.295 0.00693129 0.00692182
4.29 0.00695416 0.00694465
4.285 0.00697713 0.00696759
4.28 0.0070002 0.00699062
4.275 0.00702336 0.00701376
4.27 0.00704663 0.007037
4.265 0.00707 0.00706033
4.26 0.00709347 0.00708377
4.255 0.00711705 0.00710732
4.25 0.00714073 0.00713096
4.245 0.00716451 0.00715471
4.24 0.00718839 0.00717856
4.235 0.00721238 0.00720252
4.23 0.00723648 0.00722658
4.225 0.00726068 0.00725075
4.22 0.00728498 0.00727502
4.215 0.0073094 0.0072994
4.21 0.00733392 0.00732389
4.205 0.00735855 0.00734849
4.2 0.00738329 0.00737319
4.195 0.00740814 0.00739801
4.19 0.0074331 0.00742293
4.185 0.00745816 0.00744797
4.18 0.00748334 0.00747311
4.175 0.00750864 0.00749837
4.17 0.00753404 0.00752374
4.165 0.00755955 0.00754922
4.16 0.00758518 0.00757481
4.155 0.00761093 0.00760052
4.15 0.00763679 0.00762635
4.145 0.00766276 0.00765228
4.14 0.00768885 0.00767834
4.135 0.00771506 0.00770451
4.13 0.00774139 0.0077308
4.125 0.00776783 0.00775721
4.12 0.00779439 0.00778373
4.115 0.00782107 0.00781038
4.11 0.00784787 0.00783714
4.105 0.00787479 0.00786402
4.1 0.00790184 0.00789103
4.095 0.007929 0.00791816
4.09 0.00795629 0.00794541
4.085 0.0079837 0.00797278
4.08 0.00801123 0.00800028
4.075 0.00803889 0.0080279
4.07 0.00806668 0.00805565
4.065 0.00809459 0.00808352
4.06 0.00812263 0.00811152
4.055 0.00815079 0.00813965
4.05 0.00817909 0.0081679
4.045 0.00820751 0.00819629
4.04 0.00823606 0.0082248
4.035 0.00826474 0.00825344
4.03 0.00829356 0.00828222
4.025 0.0083225 0.00831112
4.02 0.00835158 0.00834016
4.015 0.0083808 0.00836934
4.01 0.00841014 0.00839864
4.005 0.00843962 0.00842808
4 0.00846924 0.00845766
3.995 0.00849899 0.00848737
3.99 0.00852888 0.00851722
3.985 0.00855891 0.0085472
3.98 0.00858908 0.00857733
3.975 0.00861938 0.0086076
3.97 0.00864983 0.008638
3.965 0.00868042 0.00866855
3.96 0.00871115 0.00869924
3.955 0.00874202 0.00873007
3.95 0.00877304 0.00876104
3.945 0.0088042 0.00879216
3.94 0.0088355 0.00882342
3.935 0.00886695 0.00885483
3.93 0.00889855 0.00888638
3.925 0.0089303 0.00891808
3.92 0.00896219 0.00894994
3.915 0.00899424 0.00898194
3.91 0.00902643 0.00901409
3.905 0.00905878 0.00904639
3.9 0.00909127 0.00907884
3.895 0.00912393 0.00911145
3.89 0.00915673 0.00914421
3.885 0.00918969 0.00917712
3.88 0.0092228 0.00921019
3.875 0.00925607 0.00924342
3.87 0.0092895 0.0092768
3.865 0.00932309 0.00931034
3.86 0.00935683 0.00934404
3.855 0.00939074 0.0093779
3.85 0.00942481 0.00941192
3.845 0.00945904 0.0094461
3.84 0.00949343 0.00948045
3.835 0.00952799 0.00951496
3.83 0.00956271 0.00954963
3.825 0.00959759 0.00958447
3.82 0.00963265 0.00961947
3.815 0.00966787 0.00965465
3.81 0.00970326 0.00968999
3.805 0.00973882 0.0097255
3.8 0.00977455 0.00976118
3.795 0.00981045 0.00979704
3.79 0.00984653 0.00983306
3.785 0.00988277 0.00986926
3.78 0.0099192 0.00990563
3.775 0.0099558 0.00994218
3.77 0.00999257 0.00997891
3.765 0.0100295 0.0100158
3.76 0.0100667 0.0100529
3.755 0.010104 0.0100902
3.75 0.0101415 0.0101276
3.745 0.0101791 0.0101652
3.74 0.010217 0.010203
3.735 0.0102551 0.010241
3.73 0.0102933 0.0102792
3.725 0.0103317 0.0103176
3.72 0.0103703 0.0103561
3.715 0.0104091 0.0103949
3.71 0.0104481 0.0104338
3.705 0.0104873 0.0104729
3.7 0.0105266 0.0105122
3.695 0.0105662 0.0105517
3.69 0.0106059 0.0105914
3.685 0.0106459 0.0106313
3.68 0.010686 0.0106714
3.675 0.0107264 0.0107117
3.67 0.0107669 0.0107522
3.665 0.0108077 0.0107929
3.66 0.0108486 0.0108338
3.655 0.0108898 0.0108749
3.65 0.0109311 0.0109162
3.645 0.0109727 0.0109577
3.64 0.0110144 0.0109994
3.635 0.0110564 0.0110413
3.63 0.0110986 0.0110834
3.625 0.011141 0.0111258
3.62 0.0111836 0.0111683
3.615 0.0112264 0.0112111
3.61 0.0112695 0.0112541
3.605 0.0113127 0.0112972
3.6 0.0113562 0.0113407
3.595 0.0113999 0.0113843
3.59 0.0114438 0.0114281
3.585 0.0114879 0.0114722
3.58 0.0115322 0.0115165
3.575 0.0115768 0.011561
3.57 0.0116216 0.0116057
3.565 0.0116666 0.0116507
3.56 0.0117119 0.0116959
3.555 0.0117574 0.0117413
3.55 0.0118031 0.0117869
3.545 0.011849 0.0118328
3.54 0.0118952 0.0118789
3.535 0.0119416 0.0119253
3.53 0.0119883 0.0119719
3.525 0.0120352 0.0120187
3.52 0.0120823 0.0120658
3.515 0.0121297 0.0121131
3.51 0.0121773 0.0121606
3.505 0.0122251 0.0122084
3.5 0.0122732 0.0122564
3.495 0.0123216 0.0123047
3.49 0.0123702 0.0123533
3.485 0.012419 0.012402
3.48 0.0124681 0.0124511
3.475 0.0125175 0.0125003
3.47 0.0125671 0.0125499
3.465 0.0126169 0.0125997
3.46 0.0126671 0.0126497
3.455 0.0127174 0.0127001
3.45 0.0127681 0.0127506
3.445 0.012819 0.0128015
3.44 0.0128702 0.0128526
3.435 0.0129216 0.0129039
3.43 0.0129733 0.0129556
3.425 0.0130253 0.0130075
3.42 0.0130775 0.0130597
3.415 0.0131301 0.0131121
3.41 0.0131829 0.0131648
3.405 0.0132359 0.0132178
3.4 0.0132893 0.0132711
3.395 0.0133429 0.0133247
3.39 0.0133968 0.0133785
3.385 0.013451 0.0134327
3.38 0.0135055 0.0134871
3.375 0.0135603 0.0135418
3.37 0.0136154 0.0135968
3.365 0.0136707 0.013652
3.36 0.0137264 0.0137076
3.355 0.0137823 0.0137635
3.35 0.0138386 0.0138196
3.345 0.0138951 0.0138761
3.34 0.0139519 0.0139329
3.335 0.0140091 0.0139899
3.33 0.0140665 0.0140473
3.325 0.0141243 0.014105
3.32 0.0141824 0.014163
3.315 0.0142407 0.0142213
3.31 0.0142994 0.0142799
3.305 0.0143584 0.0143388
3.3 0.0144178 0.014398
3.295 0.0144774 0.0144576
3.29 0.0145374 0.0145175
3.285 0.0145977 0.0145777
3.28 0.0146583 0.0146382
3.275 0.0147192 0.0146991
3.27 0.0147805 0.0147603
3.265 0.0148421 0.0148218
3.26 0.014904 0.0148836
3.255 0.0149663 0.0149458
3.25 0.0150289 0.0150084
3.245 0.0150919 0.0150712
3.24 0.0151552 0.0151344
3.235 0.0152188 0.015198
3.23 0.0152828 0.0152619
3.225 0.0153471 0.0153261
3.22 0.0154118 0.0153907
3.215 0.0154769 0.0154557
3.21 0.0155423 0.015521
3.205 0.015608 0.0155867
3.2 0.0156742 0.0156527
3.195 0.0157407 0.0157191
3.19 0.0158075 0.0157859
3.185 0.0158747 0.015853
3.18 0.0159423 0.0159205
3.175 0.0160103 0.0159884
3.17 0.0160787 0.0160567
3.165 0.0161474 0.0161253
3.16 0.0162165 0.0161943
3.155 0.016286 0.0162637
3.15 0.0163559 0.0163335
3.145 0.0164262 0.0164037
3.14 0.0164968 0.0164743
3.135 0.0165679 0.0165452
3.13 0.0166393 0.0166166
3.125 0.0167112 0.0166883
3.12 0.0167835 0.0167605
3.115 0.0168561 0.0168331
3.11 0.0169292 0.0169061
3.105 0.0170027 0.0169794
3.1 0.0170766 0.0170532
3.095 0.0171509 0.0171275
3.09 0.0172256 0.0172021
3.085 0.0173008 0.0172772
3.08 0.0173764 0.0173526
3.075 0.0174524 0.0174285
3.07 0.0175289 0.0175049
3.065 0.0176057 0.0175817
3.06 0.0176831 0.0176589
3.055 0.0177608 0.0177365
3.05 0.017839 0.0178146
3.045 0.0179177 0.0178932
3.04 0.0179968 0.0179722
3.035 0.0180763 0.0180516
3.03 0.0181563 0.0181315
3.025 0.0182368 0.0182119
3.02 0.0183177 0.0182927
3.015 0.0183991 0.018374
3.01 0.018481 0.0184557
3.005 0.0185634 0.018538
3 0.0186462 0.0186207
2.995 0.0187295 0.0187038
2.99 0.0188132 0.0187875
2.985 0.0188975 0.0188717
2.98 0.0189823 0.0189563
2.975 0.0190675 0.0190414
2.97 0.0191532 0.019127
2.965 0.0192395 0.0192132
2.96 0.0193262 0.0192998
2.955 0.0194135 0.0193869
2.95 0.0195012 0.0194746
2.945 0.0195895 0.0195627
2.94 0.0196783 0.0196514
2.935 0.0197676 0.0197406
2.93 0.0198574 0.0198303
2.925 0.0199478 0.0199205
2.92 0.0200387 0.0200113
2.915 0.0201301 0.0201026
2.91 0.0202221 0.0201944
2.905 0.0203146 0.0202868
2.9 0.0204077 0.0203798
2.895 0.0205013 0.0204733
2.89 0.0205955 0.0205673
2.885 0.0206902 0.0206619
2.88 0.0207855 0.0207571
2.875 0.0208813 0.0208528
2.87 0.0209778 0.0209491
2.865 0.0210748 0.021046
2.86 0.0211724 0.0211434
2.855 0.0212705 0.0212415
2.85 0.0213693 0.0213401
2.845 0.0214687 0.0214393
2.84 0.0215686 0.0215391
2.835 0.0216692 0.0216395
2.83 0.0217703 0.0217406
2.825 0.0218721 0.0218422
2.82 0.0219745 0.0219444
2.815 0.0220775 0.0220473
2.81 0.0221811 0.0221508
2.805 0.0222853 0.0222549
2.8 0.0223902 0.0223596
2.795 0.0224958 0.022465
2.79 0.0226019 0.022571
2.785 0.0227087 0.0226777
2.78 0.0228162 0.022785
2.775 0.0229243 0.022893
2.77 0.0230331 0.0230016
2.765 0.0231425 0.0231109
2.76 0.0232526 0.0232209
2.755 0.0233634 0.0233315
2.75 0.0234749 0.0234428
2.745 0.0235871 0.0235548
2.74 0.0236999 0.0236675
2.735 0.0238135 0.0237809
2.73 0.0239277 0.023895
2.725 0.0240427 0.0240098
2.72 0.0241583 0.0241253
2.715 0.0242747 0.0242415
2.71 0.0243918 0.0243584
2.705 0.0245096 0.0244761
2.7 0.0246282 0.0245945
2.695 0.0247475 0.0247137
2.69 0.0248675 0.0248335
2.685 0.0249883 0.0249542
2.68 0.0251099 0.0250755
2.675 0.0252322 0.0251977
2.67 0.0253553 0.0253206
2.665 0.0254791 0.0254443
2.66 0.0256037 0.0255687
2.655 0.0257292 0.025694
2.65 0.0258554 0.02582
2.645 0.0259824 0.0259468
2.64 0.0261102 0.0260745
2.635 0.0262388 0.0262029
2.63 0.0263682 0.0263321
2.625 0.0264984 0.0264622
2.62 0.0266295 0.0265931
2.615 0.0267614 0.0267248
2.61 0.0268941 0.0268574
2.605 0.0270277 0.0269908
2.6 0.0271622 0.027125
2.595 0.0272975 0.0272601
2.59 0.0274336 0.0273961
2.585 0.0275707 0.027533
2.58 0.0277086 0.0276707
2.575 0.0278474 0.0278093
2.57 0.0279871 0.0279488
2.565 0.0281277 0.0280892
2.56 0.0282692 0.0282305
2.555 0.0284116 0.0283727
2.55 0.0285549 0.0285158
2.545 0.0286991 0.0286599
2.54 0.0288443 0.0288049
2.535 0.0289905 0.0289508
2.53 0.0291375 0.0290977
2.525 0.0292856 0.0292455
2.52 0.0294346 0.0293943
2.515 0.0295845 0.0295441
2.51 0.0297355 0.0296948
2.505 0.0298874 0.0298466
2.5 0.0300404 0.0299993
2.495 0.0301943 0.030153
2.49 0.0303492 0.0303077
2.485 0.0305052 0.0304635
2.48 0.0306622 0.0306202
2.475 0.0308202 0.030778
2.47 0.0309792 0.0309369
2.465 0.0311393 0.0310968
2.46 0.0313005 0.0312577
2.455 0.0314627 0.0314197
2.45 0.031626 0.0315828
2.445 0.0317904 0.031747
2.44 0.0319559 0.0319122
2.435 0.0321225 0.0320786
2.43 0.0322902 0.032246
2.425 0.032459 0.0324146
2.42 0.0326289 0.0325843
2.415 0.0328 0.0327551
2.41 0.0329722 0.0329271
2.405 0.0331456 0.0331002
2.4 0.0333201 0.0332745
2.395 0.0334958 0.03345
2.39 0.0336727 0.0336266
2.385 0.0338508 0.0338045
2.38 0.03403 0.0339835
2.375 0.0342105 0.0341637
2.37 0.0343922 0.0343452
2.365 0.0345751 0.0345279
2.36 0.0347593 0.0347118
2.355 0.0349447 0.034897
2.35 0.0351314 0.0350834
2.345 0.0353194 0.0352711
2.34 0.0355086 0.03546
2.335 0.0356991 0.0356503
2.33 0.0358909 0.0358419
2.325 0.0360841 0.0360347
2.32 0.0362785 0.0362289
2.315 0.0364743 0.0364244
2.31 0.0366714 0.0366213
2.305 0.0368699 0.0368195
2.3 0.0370698 0.0370191
2.295 0.037271 0.03722
2.29 0.0374736 0.0374223
2.285 0.0376776 0.0376261
2.28 0.037883 0.0378312
2.275 0.0380898 0.0380377
2.27 0.0382981 0.0382457
2.265 0.0385078 0.0384552
2.26 0.038719 0.038666
2.255 0.0389316 0.0388784
2.25 0.0391457 0.0390922
2.245 0.0393613 0.0393075
2.24 0.0395784 0.0395243
2.235 0.0397971 0.0397427
2.23 0.0400172 0.0399625
2.225 0.0402389 0.0401839
2.22 0.0404622 0.0404069
2.215 0.040687 0.0406314
2.21 0.0409134 0.0408575
2.205 0.0411414 0.0410851
2.2 0.041371 0.0413144
2.195 0.0416022 0.0415453
2.19 0.0418351 0.0417779
2.185 0.0420696 0.042012
2.18 0.0423057 0.0422479
2.175 0.0425436 0.0424854
2.17 0.0427831 0.0427246
2.165 0.0430243 0.0429655
2.16 0.0432672 0.0432081
2.155 0.0435119 0.0434524
2.15 0.0437583 0.0436985
2.145 0.0440065 0.0439463
2.14 0.0442564 0.0441959
2.135 0.0445081 0.0444473
2.13 0.0447617 0.0447005
2.125 0.045017 0.0449555
2.12 0.0452742 0.0452123
2.115 0.0455332 0.045471
2.11 0.0457941 0.0457315
2.105 0.0460569 0.0459939
2.1 0.0463216 0.0462582
2.095 0.0465882 0.0465245
2.09 0.0468567 0.0467926
2.085 0.0471271 0.0470627
2.08 0.0473995 0.0473347
2.075 0.0476739 0.0476087
2.07 0.0479503 0.0478847
2.065 0.0482287 0.0481627
2.06 0.0485091 0.0484428
2.055 0.0487916 0.0487248
2.05 0.0490761 0.049009
2.045 0.0493627 0.0492952
2.04 0.0496513 0.0495835
2.035 0.0499421 0.0498739
2.03 0.0502351 0.0501664
2.025 0.0505302 0.0504611
2.02 0.0508274 0.0507579
2.015 0.0511268 0.0510569
2.01 0.0514285 0.0513581
2.005 0.0517323 0.0516616
2 0.0520384 0.0519673
1.995 0.0523468 0.0522752
1.99 0.0526574 0.0525854
1.985 0.0529703 0.0528979
1.98 0.0532856 0.0532127
1.975 0.0536032 0.0535299
1.97 0.0539231 0.0538494
1.965 0.0542454 0.0541712
1.96 0.0545701 0.0544955
1.955 0.0548972 0.0548222
1.95 0.0552268 0.0551513
1.945 0.0555588 0.0554829
1.94 0.0558933 0.0558169
1.935 0.0562303 0.0561534
1.93 0.0565699 0.0564925
1.925 0.0569119 0.0568341
1.92 0.0572565 0.0571782
1.915 0.0576037 0.057525
1.91 0.0579536 0.0578743
1.905 0.058306 0.0582263
1.9 0.0586611 0.0585809
1.895 0.0590189 0.0589382
1.89 0.0593793 0.0592981
1.885 0.0597425 0.0596608
1.88 0.0601084 0.0600262
1.875 0.0604771 0.0603944
1.87 0.0608486 0.0607654
1.865 0.0612229 0.0611392
1.86 0.0616 0.0615158
1.855 0.06198 0.0618952
1.85 0.0623628 0.0622776
1.845 0.0627486 0.0626628
1.84 0.0631373 0.063051
1.835 0.063529 0.0634421
1.83 0.0639236 0.0638362
1.825 0.0643213 0.0642333
1.82 0.0647219 0.0646334
1.815 0.0651257 0.0650366
1.81 0.0655325 0.0654429
1.805 0.0659424 0.0658522
1.8 0.0663555 0.0662647
1.795 0.0667717 0.0666804
1.79 0.0671911 0.0670992
1.785 0.0676137 0.0675213
1.78 0.0680396 0.0679465
1.775 0.0684687 0.0683751
1.77 0.0689011 0.0688069
1.765 0.0693368 0.069242
1.76 0.0697759 0.0696805
1.755 0.0702184 0.0701224
1.75 0.0706643 0.0705676
1.745 0.0711135 0.0710163
1.74 0.0715663 0.0714684
1.735 0.0720225 0.0719241
1.73 0.0724823 0.0723832
1.725 0.0729456 0.0728459
1.72 0.0734125 0.0733121
1.715 0.073883 0.0737819
1.71 0.0743571 0.0742554
1.705 0.0748349 0.0747325
1.7 0.0753163 0.0752133
1.695 0.0758015 0.0756979
1.69 0.0762905 0.0761861
1.685 0.0767832 0.0766782
1.68 0.0772797 0.077174
1.675 0.0777801 0.0776737
1.67 0.0782843 0.0781773
1.665 0.0787925 0.0786847
1.66 0.0793046 0.0791961
1.655 0.0798206 0.0797114
1.65 0.0803406 0.0802308
1.645 0.0808647 0.0807541
1.64 0.0813928 0.0812815
1.635 0.081925 0.081813
1.63 0.0824613 0.0823486
1.625 0.0830018 0.0828883
1.62 0.0835464 0.0834322
1.615 0.0840953 0.0839803
1.61 0.0846484 0.0845327
1.605 0.0852058 0.0850893
1.6 0.0857675 0.0856502
1.595 0.0863335 0.0862155
1.59 0.0869039 0.0867851
1.585 0.0874787 0.0873591
1.58 0.088058 0.0879376
1.575 0.0886417 0.0885205
1.57 0.0892299 0.0891079
1.565 0.0898226 0.0896998
1.56 0.0904199 0.0902963
1.555 0.0910218 0.0908973
1.55 0.0916283 0.091503
1.545 0.0922395 0.0921133
1.54 0.0928553 0.0927283
1.535 0.0934759 0.0933481
1.53 0.0941012 0.0939725
1.525 0.0947313 0.0946017
1.52 0.0953662 0.0952358
1.515 0.0960059 0.0958746
1.51 0.0966505 0.0965184
1.505 0.0973 0.097167
1.5 0.0979545 0.0978205
1.495 0.0986139 0.098479
1.49 0.0992783 0.0991425
1.485 0.0999477 0.099811
1.48 0.100622 0.100485
1.475 0.101302 0.101163
1.47 0.101986 0.101847
1.465 0.102676 0.102536
1.46 0.103371 0.103229
1.455 0.104071 0.103929
1.45 0.104776 0.104633
1.445 0.105487 0.105342
1.44 0.106202 0.106057
1.435 0.106923 0.106777
1.43 0.10765 0.107503
1.425 0.108381 0.108233
1.42 0.109118 0.108969
1.415 0.109861 0.10971
1.41 0.110608 0.110457
1.405 0.111361 0.111209
1.4 0.11212 0.111966
1.395 0.112884 0.112729
1.39 0.113653 0.113498
1.385 0.114428 0.114271
1.38 0.115208 0.115051
1.375 0.115994 0.115835
1.37 0.116785 0.116625
1.365 0.117582 0.117421
1.36 0.118384 0.118222
1.355 0.119191 0.119028
1.35 0.120005 0.119841
1.345 0.120823 0.120658
1.34 0.121647 0.121481
1.335 0.122477 0.12231
1.33 0.123312 0.123143
1.325 0.124153 0.123983
1.32 0.124999 0.124828
1.315 0.12585 0.125678
1.31 0.126707 0.126534
1.305 0.127569 0.127395
1.3 0.128437 0.128261
1.295 0.12931 0.129133
1.29 0.130188 0.13001
1.285 0.131072 0.130893
1.28 0.131961 0.13178
1.275 0.132855 0.132673
1.27 0.133754 0.133571
1.265 0.134658 0.134474
1.26 0.135568 0.135382
1.255 0.136482 0.136296
1.25 0.137402 0.137214
1.245 0.138326 0.138137
1.24 0.139255 0.139064
1.235 0.140189 0.139997
1.23 0.141127 0.140934
1.225 0.14207 0.141876
1.22 0.143017 0.142822
1.215 0.143969 0.143772
1.21 0.144925 0.144727
1.205 0.145885 0.145685
1.2 0.146849 0.146648
1.195 0.147817 0.147615
1.19 0.148789 0.148585
1.185 0.149764 0.149559
1.18 0.150742 0.150536
1.175 0.151724 0.151517
1.17 0.152709 0.1525
1.165 0.153697 0.153487
1.16 0.154688 0.154476
1.155 0.155681 0.155468
1.15 0.156676 0.156462
1.145 0.157673 0.157458
1.14 0.158672 0.158455
1.135 0.159673 0.159454
1.13 0.160675 0.160455
1.125 0.161678 0.161456
1.12 0.162681 0.162459
1.115 0.163685 0.163461
1.11 0.164689 0.164464
1.105 0.165693 0.165466
1.1 0.166696 0.166468
1.095 0.167698 0.167468
1.09 0.168698 0.168468
1.085 0.169697 0.169465
1.08 0.170694 0.17046
1.075 0.171688 0.171453
1.07 0.172678 0.172442
1.065 0.173665 0.173428
1.06 0.174648 0.174409
1.055 0.175626 0.175386
1.05 0.176599 0.176358
1.045 0.177566 0.177323
1.04 0.178527 0.178283
1.035 0.17948 0.179235
1.03 0.180426 0.180179
1.025 0.181363 0.181115
1.02 0.182291 0.182042
1.015 0.183209 0.182959
1.01 0.184117 0.183865
1.005 0.185013 0.18476
1 0.185897 0.185643
0.995 0.186767 0.186512
0.99 0.187624 0.187367
0.985 0.188465 0.188208
0.98 0.189291 0.189032
0.975 0.1901 0.18984
0.97 0.19089 0.190629
0.965 0.191662 0.1914
0.96 0.192413 0.19215
0.955 0.193143 0.192879
0.95 0.19385 0.193585
0.945 0.194534 0.194268
0.94 0.195193 0.194926
0.935 0.195825 0.195558
0.93 0.19643 0.196162
0.925 0.197006 0.196737
0.92 0.197552 0.197282
0.915 0.198065 0.197794
0.91 0.198546 0.198274
0.905 0.198991 0.198719
0.9 0.1994 0.199127
0.895 0.199771 0.199498
0.89 0.200102 0.199828
0.885 0.200392 0.200118
0.88 0.200639 0.200364
0.875 0.200841 0.200566
0.87 0.200996 0.200721
0.865 0.201104 0.200829
0.86 0.201161 0.200886
0.855 0.201166 0.200891
0.85 0.201117 0.200842
0.845 0.201013 0.200738
0.84 0.200851 0.200576
0.835 0.200629 0.200355
0.83 0.200346 0.200073
0.825 0.200001 0.199727
0.82 0.199589 0.199317
0.815 0.199111 0.198839
0.81 0.198564 0.198293
0.805 0.197947 0.197676
0.8 0.197257 0.196987
0.795 0.196493 0.196224
0.79 0.195653 0.195385
0.785 0.194735 0.194469
0.78 0.193738 0.193473
0.775 0.19266 0.192397
0.77 0.191501 0.191239
0.765 0.190257 0.189997
0.76 0.188929 0.188671
0.755 0.187515 0.187259
0.75 0.186015 0.18576
0.745 0.184426 0.184174
0.74 0.182749 0.182499
0.735 0.180982 0.180735
0.73 0.179126 0.178881
0.725 0.17718 0.176938
0.72 0.175144 0.174905
0.715 0.173019 0.172782
0.71 0.170804 0.17057
0.705 0.168499 0.168269
0.7 0.166107 0.16588
0.695 0.163627 0.163403
0.69 0.161061 0.160841
0.685 0.158411 0.158195
0.68 0.155678 0.155465
0.675 0.152865 0.152656
0.67 0.149972 0.149767
0.665 0.147004 0.146803
0.66 0.143963 0.143766
0.655 0.140852 0.14066
0.65 0.137674 0.137486
0.645 0.134434 0.13425
0.64 0.131134 0.130955
0.635 0.12778 0.127605
0.63 0.124375 0.124205
0.625 0.120925 0.12076
0.62 0.117434 0.117274
0.615 0.113908 0.113752
0.61 0.110352 0.110201
0.605 0.106771 0.106625
0.6 0.103172 0.103031
0.595 0.0995603 0.0994241
0.59 0.0959419 0.0958107
0.585 0.0923233 0.0921971
0.58 0.0887108 0.0885895
0.575 0.0851108 0.0849944
0.57 0.0815297 0.0814182
0.565 0.0779742 0.0778675
0.56 0.0744505 0.0743487
0.555 0.0709654 0.0708683
0.55 0.067525 0.0674326
0.545 0.0641357 0.064048
0.54 0.0608038 0.0607207
0.535 0.0575352 0.0574566
0.53 0.0543358 0.0542615
0.525 0.0512113 0.0511413
0.52 0.048167 0.0481011
0.515 0.0452081 0.0451463
0.51 0.0423394 0.0422815
0.505 0.0395655 0.0395114
0.5 0.0368905 0.03684
0.495 0.0343182 0.0342713
0.49 0.0318522 0.0318086
0.485 0.0294953 0.029455
0.48 0.0272502 0.027213
0.475 0.0251191 0.0250848
0.47 0.0231036 0.0230721
0.465 0.0212051 0.0211761
0.46 0.0194242 0.0193976
0.455 0.0177612 0.0177369
0.45 0.0162159 0.0161938
0.445 0.0147878 0.0147676
0.44 0.0134756 0.0134571
0.435 0.0122776 0.0122608
0.43 0.0111918 0.0111765
0.425 0.0102157 0.0102017
0.42 0.00934622 0.00933344
0.415 0.00857995 0.00856822
0.41 0.00791309 0.00790227
0.405 0.00734144 0.0073314
0.4 0.00686044 0.00685106
0.395 0.00646522 0.00645638
0.39 0.00615062 0.00614221
0.385 0.00591121 0.00590313
0.38 0.00574136 0.00573351
0.375 0.00563526 0.00562755
0.37 0.00558697 0.00557933
0.365 0.00559045 0.00558281
0.36 0.00563964 0.00563193
0.355 0.00572848 0.00572065
0.35 0.00585095 0.00584295
0.345 0.00600116 0.00599295
0.34 0.00617334 0.0061649
0.335 0.00636195 0.00635325
0.33 0.00656165 0.00655268
0.325 0.00676743 0.00675818
0.32 0.00697457 0.00696503
0.315 0.0071787 0.00716888
0.31 0.00737585 0.00736576
0.305 0.00756244 0.00755209
0.3 0.00773531 0.00772473
0.295 0.00789175 0.00788096
0.29 0.00802948 0.0080185
0.285 0.00814663 0.00813549
0.28 0.00824178 0.00823051
0.275 0.00831392 0.00830255
0.27 0.0083624 0.00835097
0.265 0.00838696 0.00837549
0.26 0.00838766 0.00837619
0.255 0.00836484 0.0083534
0.25 0.00831911 0.00830774
0.245 0.00825133 0.00824005
0.24 0.0081625 0.00815134
0.235 0.0080538 0.00804279
0.23 0.00792651 0.00791567
0.225 0.00778198 0.00777134
0.22 0.00762165 0.00761122
0.215 0.00744693 0.00743675
0.21 0.00725929 0.00724936
0.205 0.00706014 0.00705049
0.2 0.00685088 0.00684151
0.195 0.00663287 0.0066238
0.19 0.0064074 0.00639864
0.185 0.00617573 0.00616729
0.18 0.00593904 0.00593092
0.175 0.00569845 0.00569066
0.17 0.00545503 0.00544757
0.165 0.00520978 0.00520265
0.16 0.00496362 0.00495683
0.155 0.00471746 0.004711
0.15 0.0044721 0.00446599
0.145 0.00422833 0.00422255
0.14 0.00398688 0.00398143
0.135 0.00374841 0.00374329
0.13 0.00351357 0.00350876
0.125 0.00328294 0.00327845
0.12 0.00305708 0.0030529
0.115 0.00283651 0.00283263
0.11 0.0026217 0.00261812
0.105 0.00241312 0.00240982
0.1 0.00221118 0.00220816
0.095 0.00201628 0.00201352
0.09 0.00182877 0.00182627
0.085 0.001649 0.00164675
0.08 0.00147729 0.00147527
0.075 0.00131393 0.00131213
0.07 0.00115919 0.0011576
0.065 0.00101332 0.00101193
0.06 0.000876554 0.000875356
0.055 0.000749101 0.000748077
0.05 0.000631152 0.000630289
0.045 0.000522878 0.000522163
0.04 0.000424452 0.000423872
0.035 0.000336243 0.000335784
0.03 0.000260064 0.000259709
0.025 0.000201951 0.000201675
0.02 0.00016397 0.000163746
0.015 0.000113841 0.000113685
0.01 2.37017e-05 2.36692e-05
0.005 -2.75176e-05 -2.748e-05
-1.63468e-13 -4.29732e-08 -4.29144e-08


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1ClassicOneLoop/GApOneLoop.txt <==
-22.3723 -0.00200192 4.48532e-05
-22.1768 -0.00203744 4.60533e-05
-22.0165 -0.00206728 4.70697e-05
-21.8747 -0.00209423 4.79943e-05
-21.7448 -0.00211937 4.88619e-05
-21.6237 -0.00214323 4.96902e-05
-21.5093 -0.00216614 5.04898e-05
-21.4004 -0.0021883 5.12676e-05
-21.2959 -0.00220987 5.20284e-05
-21.1952 -0.00223096 5.27757e-05
-21.0979 -0.00225164 5.35122e-05
-21.0034 -0.00227199 5.42399e-05
-20.9115 -0.00229205 5.49607e-05
-20.8219 -0.00231186 5.56757e-05
-20.7344 -0.00233147 5.63863e-05
-20.6487 -0.00235089 5.70932e-05
-20.5648 -0.00237016 5.77974e-05
-20.4825 -0.0023893 5.84996e-05
-20.4016 -0.00240832 5.92003e-05
-20.3222 -0.00242724 5.99002e-05
-20.244 -0.00244607 6.05997e-05
-20.1669 -0.00246484 6.12992e-05
-20.091 -0.00248354 6.19992e-05
-20.0162 -0.0025022 6.27e-05
-19.9423 -0.00252081 6.34018e-05
-19.8694 -0.0025394 6.41051e-05
-19.7974 -0.00255796 6.48101e-05
-19.7262 -0.0025765 6.5517e-05
-19.6558 -0.00259503 6.62261e-05
-19.5862 -0.00261356 6.69376e-05
-19.5173 -0.00263209 6.76517e-05
-19.4491 -0.00265063 6.83687e-05
-19.3816 -0.00266918 6.90886e-05
-19.3147 -0.00268775 6.98117e-05
-19.2484 -0.00270634 7.05382e-05
-19.1828 -0.00272495 7.12681e-05
-19.1177 -0.00274359 7.20017e-05
-19.0531 -0.00276227 7.27392e-05
-18.9891 -0.00278098 7.34806e-05
-18.9255 -0.00279973 7.42261e-05
-18.8625 -0.00281853 7.49758e-05
-18.8 -0.00283737 7.573e-05
-18.7379 -0.00285626 7.64886e-05
-18.6762 -0.0028752 7.72518e-05
-18.615 -0.0028942 7.80198e-05
-18.5542 -0.00291325 7.87927e-05
-18.4938 -0.00293237 7.95706e-05
-18.4338 -0.00295154 8.03536e-05
-18.3742 -0.00297079 8.11418e-05
-18.3149 -0.0029901 8.19354e-05
-18.256 -0.00300947 8.27344e-05
-18.1975 -0.00302893 8.3539e-05
-18.1393 -0.00304845 8.43492e-05
-18.0815 -0.00306805 8.51653e-05
-18.0239 -0.00308773 8.59873e-05
-17.9667 -0.00310749 8.68153e-05
-17.9098 -0.00312733 8.76494e-05
-17.8532 -0.00314725 8.84897e-05
-17.7969 -0.00316727 8.93364e-05
-17.7408 -0.00318737 9.01895e-05
-17.6851 -0.00320756 9.10491e-05
-17.6296 -0.00322784 9.19155e-05
-17.5744 -0.00324821 9.27886e-05
-17.5195 -0.00326868 9.36686e-05
-17.4648 -0.00328925 9.45556e-05
-17.4104 -0.00330992 9.54497e-05
-17.3562 -0.00333069 9.6351e-05
-17.3022 -0.00335156 9.72596e-05
-17.2485 -0.00337254 9.81756e-05
-17.195 -0.00339362 9.90992e-05
-17.1418 -0.00341481 0.00010003
-17.0887 -0.00343611 0.00010097
-17.0359 -0.00345753 0.000101916
-16.9833 -0.00347905 0.000102871
-16.9309 -0.00350069 0.000103834
-16.8787 -0.00352245 0.000104806
-16.8268 -0.00354433 0.000105785
-16.775 -0.00356633 0.000106773
-16.7234 -0.00358844 0.00010777
-16.672 -0.00361069 0.000108775
-16.6208 -0.00363305 0.00010979
-16.5697 -0.00365555 0.000110813
-16.5189 -0.00367817 0.000111845
-16.4682 -0.00370093 0.000112886
-16.4177 -0.00372382 0.000113937
-16.3674 -0.00374684 0.000114997
-16.3172 -0.00377 0.000116067
-16.2672 -0.00379329 0.000117147
-16.2174 -0.00381673 0.000118236
-16.1677 -0.0038403 0.000119335
-16.1182 -0.00386402 0.000120445
-16.0689 -0.00388789 0.000121564
-16.0197 -0.0039119 0.000122694
-15.9706 -0.00393606 0.000123835
-15.9217 -0.00396037 0.000124986
-15.873 -0.00398483 0.000126148
-15.8243 -0.00400945 0.000127322
-15.7759 -0.00403422 0.000128506
-15.7276 -0.00405915 0.000129701
-15.6794 -0.00408424 0.000130908
-15.6313 -0.00410949 0.000132127
-15.5834 -0.00413491 0.000133357
-15.5356 -0.00416049 0.000134599
-15.488 -0.00418624 0.000135853
-15.4404 -0.00421215 0.000137119
-15.393 -0.00423824 0.000138398
-15.3458 -0.00426451 0.000139689
-15.2986 -0.00429095 0.000140993
-15.2516 -0.00431756 0.000142309
-15.2047 -0.00434436 0.000143639
-15.1579 -0.00437134 0.000144982
-15.1112 -0.0043985 0.000146339
-15.0647 -0.00442585 0.000147709
-15.0182 -0.00445338 0.000149092
-14.9719 -0.00448111 0.00015049
-14.9257 -0.00450903 0.000151902
-14.8796 -0.00453714 0.000153328
-14.8336 -0.00456545 0.000154768
-14.7877 -0.00459396 0.000156224
-14.7419 -0.00462268 0.000157694
-14.6962 -0.00465159 0.00015918
-14.6506 -0.00468072 0.00016068
-14.6052 -0.00471005 0.000162196
-14.5598 -0.00473959 0.000163728
-14.5145 -0.00476934 0.000165276
-14.4693 -0.00479932 0.000166841
-14.4243 -0.00482951 0.000168421
-14.3793 -0.00485992 0.000170018
-14.3344 -0.00489055 0.000171632
-14.2896 -0.00492141 0.000173263
-14.2449 -0.0049525 0.000174912
-14.2003 -0.00498382 0.000176578
-14.1558 -0.00501537 0.000178262
-14.1113 -0.00504716 0.000179964
-14.067 -0.00507919 0.000181684
-14.0227 -0.00511147 0.000183422
-13.9786 -0.00514398 0.00018518
-13.9345 -0.00517675 0.000186957
-13.8905 -0.00520976 0.000188753
-13.8466 -0.00524303 0.000190568
-13.8028 -0.00527656 0.000192404
-13.759 -0.00531034 0.00019426
-13.7153 -0.00534439 0.000196136
-13.6718 -0.0053787 0.000198033
-13.6283 -0.00541328 0.000199951
-13.5848 -0.00544813 0.00020189
-13.5415 -0.00548326 0.000203851
-13.4982 -0.00551866 0.000205834
-13.455 -0.00555434 0.000207839
-13.4119 -0.00559031 0.000209867
-13.3689 -0.00562657 0.000211918
-13.3259 -0.00566312 0.000213992
-13.283 -0.00569997 0.00021609
-13.2402 -0.00573711 0.000218211
-13.1974 -0.00577455 0.000220357
-13.1547 -0.0058123 0.000222528
-13.1121 -0.00585036 0.000224723
-13.0696 -0.00588872 0.000226944
-13.0271 -0.00592741 0.000229191
-12.9847 -0.00596642 0.000231464
-12.9424 -0.00600575 0.000233763
-12.9001 -0.0060454 0.000236089
-12.8579 -0.00608539 0.000238443
-12.8158 -0.00612571 0.000240824
-12.7737 -0.00616638 0.000243233
-12.7317 -0.00620739 0.000245671
-12.6898 -0.00624874 0.000248138
-12.6479 -0.00629045 0.000250634
-12.6061 -0.00633251 0.00025316
-12.5643 -0.00637493 0.000255717
-12.5226 -0.00641772 0.000258304
-12.481 -0.00646088 0.000260922
-12.4394 -0.00650441 0.000263572
-12.3979 -0.00654832 0.000266255
-12.3565 -0.00659262 0.00026897
-12.3151 -0.0066373 0.000271718
-12.2738 -0.00668237 0.0002745
-12.2325 -0.00672785 0.000277316
-12.1913 -0.00677372 0.000280166
-12.1501 -0.00682 0.000283053
-12.109 -0.0068667 0.000285975
-12.068 -0.00691381 0.000288933
-12.027 -0.00696135 0.000291928
-11.986 -0.00700931 0.000294961
-11.9452 -0.00705771 0.000298032
-11.9043 -0.00710655 0.000301142
-11.8636 -0.00715583 0.000304291
-11.8228 -0.00720556 0.000307481
-11.7822 -0.00725575 0.00031071
-11.7415 -0.0073064 0.000313981
-11.701 -0.00735752 0.000317295
-11.6605 -0.00740912 0.00032065
-11.62 -0.00746119 0.000324049
-11.5796 -0.00751375 0.000327492
-11.5392 -0.0075668 0.00033098
-11.4989 -0.00762036 0.000334513
-11.4587 -0.00767441 0.000338093
-11.4184 -0.00772898 0.000341719
-11.3783 -0.00778407 0.000345394
-11.3381 -0.00783969 0.000349116
-11.2981 -0.00789584 0.000352888
-11.2581 -0.00795252 0.000356711
-11.2181 -0.00800976 0.000360584
-11.1781 -0.00806755 0.000364509
-11.1383 -0.0081259 0.000368487
-11.0984 -0.00818482 0.000372518
-11.0586 -0.00824431 0.000376604
-11.0189 -0.0083044 0.000380746
-10.9792 -0.00836507 0.000384944
-10.9395 -0.00842634 0.000389199
-10.8999 -0.00848823 0.000393512
-10.8603 -0.00855073 0.000397885
-10.8208 -0.00861385 0.000402319
-10.7813 -0.00867762 0.000406813
-10.7418 -0.00874202 0.00041137
-10.7024 -0.00880707 0.000415991
-10.6631 -0.00887279 0.000420677
-10.6238 -0.00893918 0.000425428
-10.5845 -0.00900624 0.000430246
-10.5452 -0.009074 0.000435132
-10.506 -0.00914245 0.000440088
-10.4669 -0.00921161 0.000445115
-10.4278 -0.00928149 0.000450213
-10.3887 -0.0093521 0.000455384
-10.3496 -0.00942345 0.00046063
-10.3106 -0.00949555 0.000465952
-10.2717 -0.00956841 0.000471351
-10.2328 -0.00964204 0.000476828
-10.1939 -0.00971646 0.000482386
-10.155 -0.00979167 0.000488025
-10.1162 -0.00986768 0.000493747
-10.0774 -0.00994451 0.000499553
-10.0387 -0.0100222 0.000505446
-10 -0.0101007 0.000511426
-9.96134 -0.01018 0.000517496
-9.92271 -0.0102603 0.000523656
-9.88412 -0.0103414 0.00052991
-9.84557 -0.0104234 0.000536258
-9.80704 -0.0105063 0.000542702
-9.76856 -0.0105901 0.000549244
-9.73011 -0.0106748 0.000555886
-9.69169 -0.0107605 0.00056263
-9.65331 -0.0108472 0.000569477
-9.61496 -0.0109348 0.000576431
-9.57664 -0.0110235 0.000583493
-9.53836 -0.0111131 0.000590664
-9.50011 -0.0112038 0.000597948
-9.46189 -0.0112955 0.000605345
-9.42371 -0.0113882 0.00061286
-9.38556 -0.0114821 0.000620493
-9.34744 -0.011577 0.000628248
-9.30935 -0.011673 0.000636126
-9.2713 -0.0117702 0.00064413
-9.23327 -0.0118684 0.000652263
-9.19528 -0.0119679 0.000660528
-9.15732 -0.0120685 0.000668926
-9.11939 -0.0121703 0.00067746
-9.08149 -0.0122734 0.000686135
-9.04362 -0.0123776 0.000694951
-9.00578 -0.0124832 0.000703913
-8.96797 -0.01259 0.000713023
-8.93019 -0.0126981 0.000722284
-8.89244 -0.0128075 0.000731699
-8.85471 -0.0129182 0.000741272
-8.81702 -0.0130303 0.000751007
-8.77936 -0.0131438 0.000760905
-8.74172 -0.0132588 0.000770971
-8.70412 -0.0133751 0.000781209
-8.66654 -0.0134929 0.000791622
-8.62899 -0.0136122 0.000802214
-8.59146 -0.013733 0.000812988
-8.55397 -0.0138553 0.000823949
-8.5165 -0.0139791 0.000835101
-8.47906 -0.0141046 0.000846448
-8.44165 -0.0142317 0.000857994
-8.40426 -0.0143604 0.000869743
-8.3669 -0.0144908 0.000881701
-8.32956 -0.0146228 0.000893871
-8.29226 -0.0147566 0.000906258
-8.25497 -0.0148922 0.000918868
-8.21772 -0.0150295 0.000931706
-8.18049 -0.0151687 0.000944775
-8.14328 -0.0153097 0.000958083
-8.1061 -0.0154527 0.000971634
-8.06895 -0.0155975 0.000985433
-8.03182 -0.0157443 0.000999487
-7.99471 -0.0158931 0.0010138
-7.95763 -0.0160439 0.00102838
-7.92058 -0.0161968 0.00104324
-7.88355 -0.0163518 0.00105837
-7.84654 -0.0165089 0.00107379
-7.80955 -0.0166682 0.0010895
-7.77259 -0.0168298 0.00110551
-7.73566 -0.0169936 0.00112183
-7.69874 -0.0171597 0.00113846
-7.66185 -0.0173282 0.00115541
-7.62498 -0.0174991 0.0011727
-7.58814 -0.0176724 0.00119032
-7.55132 -0.0178482 0.00120828
-7.51452 -0.0180266 0.0012266
-7.47774 -0.0182075 0.00124529
-7.44099 -0.0183911 0.00126434
-7.40425 -0.0185774 0.00128378
-7.36754 -0.0187665 0.00130361
-7.33085 -0.0189583 0.00132384
-7.29418 -0.019153 0.00134448
-7.25754 -0.0193506 0.00136555
-7.22091 -0.0195512 0.00138704
-7.18431 -0.0197549 0.00140898
-7.14772 -0.0199616 0.00143138
-7.11116 -0.0201715 0.00145425
-7.07462 -0.0203846 0.00147759
-7.0381 -0.020601 0.00150143
-7.00159 -0.0208208 0.00152577
-6.96511 -0.021044 0.00155063
-6.92865 -0.0212708 0.00157602
-6.89221 -0.0215011 0.00160196
-6.85579 -0.021735 0.00162847
-6.81938 -0.0219728 0.00165555
-6.783 -0.0222143 0.00168323
-6.74664 -0.0224597 0.00171151
-6.71029 -0.0227091 0.00174043
-6.67397 -0.0229626 0.00176998
-6.63766 -0.0232203 0.0018002
-6.60137 -0.0234822 0.00183111
-6.5651 -0.0237484 0.00186271
-6.52885 -0.0240192 0.00189503
-6.49262 -0.0242944 0.0019281
-6.4564 -0.0245743 0.00196193
-6.42021 -0.024859 0.00199655
-6.38403 -0.0251486 0.00203197
-6.34786 -0.0254431 0.00206823
-6.31172 -0.0257427 0.00210534
-6.27559 -0.0260476 0.00214334
-6.23949 -0.0263578 0.00218224
-6.20339 -0.0266734 0.00222209
-6.16732 -0.0269947 0.00226289
-6.13126 -0.0273217 0.0023047
-6.09522 -0.0276546 0.00234753
-6.05919 -0.0279934 0.00239142
-6.02319 -0.0283385 0.0024364
-5.9872 -0.0286898 0.0024825
-5.95122 -0.0290477 0.00252977
-5.91526 -0.0294121 0.00257823
-5.87932 -0.0297834 0.00262793
-5.84339 -0.0301616 0.0026789
-5.80748 -0.030547 0.0027312
-5.77158 -0.0309397 0.00278485
-5.7357 -0.0313399 0.00283991
-5.69984 -0.0317479 0.00289642
-5.66399 -0.0321637 0.00295444
-5.62815 -0.0325877 0.003014
-5.59233 -0.0330201 0.00307517
-5.55653 -0.033461 0.003138
-5.52074 -0.0339106 0.00320255
-5.48497 -0.0343694 0.00326887
-5.4492 -0.0348374 0.00333703
-5.41346 -0.0353149 0.00340709
-5.37773 -0.0358022 0.00347913
-5.34201 -0.0362996 0.0035532
-5.30631 -0.0368073 0.00362939
-5.27062 -0.0373257 0.00370777
-5.23494 -0.0378551 0.00378841
-5.19928 -0.0383956 0.00387142
-5.16363 -0.0389478 0.00395686
-5.128 -0.0395119 0.00404484
-5.09237 -0.0400883 0.00413545
-5.05677 -0.0406773 0.00422879
-5.02117 -0.0412793 0.00432496
-4.98559 -0.0418948 0.00442407
-4.95002 -0.042524 0.00452624
-4.91446 -0.0431674 0.00463159
-4.87892 -0.0438256 0.00474024
-4.84339 -0.0444988 0.00485233
-4.80787 -0.0451877 0.00496799
-4.77237 -0.0458926 0.00508738
-4.73687 -0.0466142 0.00521063
-4.70139 -0.0473528 0.00533792
-4.66592 -0.0481092 0.00546941
-4.63046 -0.0488838 0.00560528
-4.59502 -0.0496773 0.00574571
-4.55958 -0.0504902 0.00589091
-4.52416 -0.0513233 0.00604107
-4.48875 -0.0521773 0.00619642
-4.45335 -0.0530527 0.00635717
-4.41797 -0.0539505 0.00652359
-4.38259 -0.0548712 0.00669591
-4.34722 -0.0558159 0.00687441
-4.31187 -0.0567852 0.00705937
-4.27653 -0.0577801 0.00725109
-4.24119 -0.0588014 0.00744989
-4.20587 -0.0598503 0.0076561
-4.17056 -0.0609276 0.00787008
-4.13526 -0.0620344 0.0080922
-4.09997 -0.0631719 0.00832285
-4.06469 -0.0643412 0.00856247
-4.02942 -0.0655434 0.0088115
-3.99416 -0.06678 0.00907041
-3.95891 -0.0680521 0.0093397
-3.92367 -0.0693613 0.00961992
-3.88844 -0.070709 0.00991162
-3.85322 -0.0720967 0.0102154
-3.81801 -0.0735261 0.010532
-3.7828 -0.0749988 0.010862
-3.74761 -0.0765168 0.0112061
-3.71243 -0.0780818 0.0115652
-3.67726 -0.079696 0.0119401
-3.64209 -0.0813613 0.0123316
-3.60694 -0.0830801 0.0127409
-3.57179 -0.0848547 0.0131687
-3.53665 -0.0866876 0.0136164
-3.50152 -0.0885814 0.014085
-3.4664 -0.0905388 0.0145758
-3.43129 -0.0925629 0.0150901
-3.39619 -0.0946567 0.0156296
-3.36109 -0.0968236 0.0161956
-3.32601 -0.099067 0.01679
-3.29093 -0.101391 0.0174145
-3.25586 -0.103799 0.0180712
-3.2208 -0.106295 0.0187621
-3.18574 -0.108884 0.0194897
-3.1507 -0.111571 0.0202565
-3.11566 -0.114361 0.0210651
-3.08063 -0.117258 0.0219185
-3.0456 -0.12027 0.0228201
-3.01059 -0.123402 0.0237733
-2.97558 -0.12666 0.0247819
-2.94058 -0.130052 0.0258502
-2.90558 -0.133585 0.0269829
-2.87059 -0.137268 0.0281848
-2.83561 -0.141109 0.0294617
-2.80064 -0.145117 0.0308195
-2.76567 -0.149303 0.032265
-2.73071 -0.153677 0.0338056
-2.69576 -0.158252 0.0354496
-2.66081 -0.163039 0.0372059
-2.62587 -0.168052 0.0390847
-2.59094 -0.173306 0.0410972
-2.55601 -0.178816 0.0432558
-2.52109 -0.184601 0.0455745
-2.48617 -0.190679 0.048069
-2.45126 -0.19707 0.0507566
-2.41636 -0.203796 0.0536573
-2.38146 -0.21088 0.056793
-2.34657 -0.218351 0.060189
-2.31168 -0.226234 0.0638738
-2.2768 -0.234563 0.0678798
-2.24192 -0.24337 0.0722438
-2.20705 -0.252693 0.0770082
-2.17219 -0.262571 0.0822215
-2.13733 -0.273049 0.0879394
-2.10247 -0.284175 0.0942266
-2.06762 -0.296001 0.101158
-2.03278 -0.308584 0.108821
-1.99794 -0.321985 0.117317
-1.9631 -0.336271 0.126765
-1.92827 -0.351513 0.137307
-1.89345 -0.367787 0.14911
-1.85862 -0.385172 0.162371
-1.82381 -0.403749 0.177327
-1.78899 -0.4236 0.194262
-1.75419 -0.4448 0.213516
-1.71938 -0.467416 0.235503
-1.68458 -0.49149 0.260721
-1.64979 -0.517031 0.289779
-1.61499 -0.543984 0.323416
-1.58021 -0.5722 0.362532
-1.54542 -0.601376 0.408221
-1.51064 -0.630981 0.461799
-1.47586 -0.660129 0.524827
-1.44109 -0.687413 0.599115
-1.40632 -0.710657 0.68666
-1.37155 -0.726597 0.789478
-1.33679 -0.730495 0.909228
-1.30203 -0.715775 1.0465
-1.26727 -0.673924 1.19959
-1.23251 -0.595098 1.36284
-1.19776 -0.470116 1.52484
-1.16301 -0.294265 1.66775
-1.12827 -0.0721218 1.76969
-1.09352 0.179544 1.81115
-1.05878 0.43442 1.78312
-1.02405 0.66511 1.69152
-0.989309 0.852316 1.55421
-0.954576 0.988923 1.39323
-0.919844 1.07803 1.2276
-0.885115 1.12822 1.07016
-0.850388 1.14943 0.927666
-0.815663 1.15054 0.802517
-0.78094 1.13855 0.694497
-0.746219 1.11858 0.602105
-0.711499 1.09418 0.523356
-0.676781 1.06775 0.456226
-0.642065 1.04083 0.398854
-0.60735 1.01442 0.349615
-0.572637 0.989129 0.307136
-0.537925 0.965307 0.270271
-0.503214 0.943143 0.23807
-0.468504 0.922721 0.209752
-0.433796 0.904057 0.184672
-0.399089 0.887129 0.162297
-0.364382 0.87189 0.142183
-0.329676 0.858282 0.123961
-0.294972 0.846243 0.107317
-0.260267 0.835713 0.0919887
-0.225564 0.826633 0.0777482
-0.190861 0.818951 0.0643991
-0.156158 0.812621 0.051769
-0.121456 0.807603 0.0397039
-0.0867541 0.803868 0.0280646
-0.0520524 0.80139 0.016722
-0.0173508 0.800156 0.00555468
0.0173508 0.800156 -0.00555468
0.0520524 0.80139 -0.016722
0.0867541 0.803868 -0.0280646
0.121456 0.807603 -0.0397039
0.156158 0.812621 -0.051769
0.190861 0.818951 -0.0643991
0.225564 0.826633 -0.0777482
0.260267 0.835713 -0.0919887
0.294972 0.846243 -0.107317
0.329676 0.858282 -0.123961
0.364382 0.87189 -0.142183
0.399089 0.887129 -0.162297
0.433796 0.904057 -0.184672
0.468504 0.922721 -0.209752
0.503214 0.943143 -0.23807
0.537925 0.965307 -0.270271
0.572637 0.989129 -0.307136
0.60735 1.01442 -0.349615
0.642065 1.04083 -0.398854
0.676781 1.06775 -0.456226
0.711499 1.09418 -0.523356
0.746219 1.11858 -0.602105
0.78094 1.13855 -0.694497
0.815663 1.15054 -0.802517
0.850388 1.14943 -0.927666
0.885115 1.12822 -1.07016
0.919844 1.07803 -1.2276
0.954576 0.988923 -1.39323
0.989309 0.852316 -1.55421
1.02405 0.66511 -1.69152
1.05878 0.43442 -1.78312
1.09352 0.179544 -1.81115
1.12827 -0.0721218 -1.76969
1.16301 -0.294265 -1.66775
1.19776 -0.470116 -1.52484
1.23251 -0.595098 -1.36284
1.26727 -0.673924 -1.19959
1.30203 -0.715775 -1.0465
1.33679 -0.730495 -0.909228
1.37155 -0.726597 -0.789478
1.40632 -0.710657 -0.68666
1.44109 -0.687413 -0.599115
1.47586 -0.660129 -0.524827
1.51064 -0.630981 -0.461799
1.54542 -0.601376 -0.408221
1.58021 -0.5722 -0.362532
1.61499 -0.543984 -0.323416
1.64979 -0.517031 -0.289779
1.68458 -0.49149 -0.260721
1.71938 -0.467416 -0.235503
1.75419 -0.4448 -0.213516
1.78899 -0.4236 -0.194262
1.82381 -0.403749 -0.177327
1.85862 -0.385172 -0.162371
1.89345 -0.367787 -0.14911
1.92827 -0.351513 -0.137307
1.9631 -0.336271 -0.126765
1.99794 -0.321985 -0.117317
2.03278 -0.308584 -0.108821
2.06762 -0.296001 -0.101158
2.10247 -0.284175 -0.0942266
2.13733 -0.273049 -0.0879394
2.17219 -0.262571 -0.0822215
2.20705 -0.252693 -0.0770082
2.24192 -0.24337 -0.0722438
2.2768 -0.234563 -0.0678798
2.31168 -0.226234 -0.0638738
2.34657 -0.218351 -0.060189
2.38146 -0.21088 -0.056793
2.41636 -0.203796 -0.0536573
2.45126 -0.19707 -0.0507566
2.48617 -0.190679 -0.048069
2.52109 -0.184601 -0.0455745
2.55601 -0.178816 -0.0432558
2.59094 -0.173306 -0.0410972
2.62587 -0.168052 -0.0390847
2.66081 -0.163039 -0.0372059
2.69576 -0.158252 -0.0354496
2.73071 -0.153677 -0.0338056
2.76567 -0.149303 -0.032265
2.80064 -0.145117 -0.0308195
2.83561 -0.141109 -0.0294617
2.87059 -0.137268 -0.0281848
2.90558 -0.133585 -0.0269829
2.94058 -0.130052 -0.0258502
2.97558 -0.12666 -0.0247819
3.01059 -0.123402 -0.0237733
3.0456 -0.12027 -0.0228201
3.08063 -0.117258 -0.0219185
3.11566 -0.114361 -0.0210651
3.1507 -0.111571 -0.0202565
3.18574 -0.108884 -0.0194897
3.2208 -0.106295 -0.0187621
3.25586 -0.103799 -0.0180712
3.29093 -0.101391 -0.0174145
3.32601 -0.099067 -0.01679
3.36109 -0.0968236 -0.0161956
3.39619 -0.0946567 -0.0156296
3.43129 -0.0925629 -0.0150901
3.4664 -0.0905388 -0.0145758
3.50152 -0.0885814 -0.014085
3.53665 -0.0866876 -0.0136164
3.57179 -0.0848547 -0.0131687
3.60694 -0.0830801 -0.0127409
3.64209 -0.0813613 -0.0123316
3.67726 -0.079696 -0.0119401
3.71243 -0.0780818 -0.0115652
3.74761 -0.0765168 -0.0112061
3.7828 -0.0749988 -0.010862
3.81801 -0.0735261 -0.010532
3.85322 -0.0720967 -0.0102154
3.88844 -0.070709 -0.00991162
3.92367 -0.0693613 -0.00961992
3.95891 -0.0680521 -0.0093397
3.99416 -0.06678 -0.00907041
4.02942 -0.0655434 -0.0088115
4.06469 -0.0643412 -0.00856247
4.09997 -0.0631719 -0.00832285
4.13526 -0.0620344 -0.0080922
4.17056 -0.0609276 -0.00787008
4.20587 -0.0598503 -0.0076561
4.24119 -0.0588014 -0.00744989
4.27653 -0.0577801 -0.00725109
4.31187 -0.0567852 -0.00705937
4.34722 -0.0558159 -0.00687441
4.38259 -0.0548712 -0.00669591
4.41797 -0.0539505 -0.00652359
4.45335 -0.0530527 -0.00635717
4.48875 -0.0521773 -0.00619642
4.52416 -0.0513233 -0.00604107
4.55958 -0.0504902 -0.00589091
4.59502 -0.0496773 -0.00574571
4.63046 -0.0488838 -0.00560528
4.66592 -0.0481092 -0.00546941
4.70139 -0.0473528 -0.00533792
4.73687 -0.0466142 -0.00521063
4.77237 -0.0458926 -0.00508738
4.80787 -0.0451877 -0.00496799
4.84339 -0.0444988 -0.00485233
4.87892 -0.0438256 -0.00474024
4.91446 -0.0431674 -0.00463159
4.95002 -0.042524 -0.00452624
4.98559 -0.0418948 -0.00442407
5.02117 -0.0412793 -0.00432496
5.05677 -0.0406773 -0.00422879
5.09237 -0.0400883 -0.00413545
5.128 -0.0395119 -0.00404484
5.16363 -0.0389478 -0.00395686
5.19928 -0.0383956 -0.00387142
5.23494 -0.0378551 -0.00378841
5.27062 -0.0373257 -0.00370777
5.30631 -0.0368073 -0.00362939
5.34201 -0.0362996 -0.0035532
5.37773 -0.0358022 -0.00347913
5.41346 -0.0353149 -0.00340709
5.4492 -0.0348374 -0.00333703
5.48497 -0.0343694 -0.00326887
5.52074 -0.0339106 -0.00320255
5.55653 -0.033461 -0.003138
5.59233 -0.0330201 -0.00307517
5.62815 -0.0325877 -0.003014
5.66399 -0.0321637 -0.00295444
5.69984 -0.0317479 -0.00289642
5.7357 -0.0313399 -0.00283991
5.77158 -0.0309397 -0.00278485
5.80748 -0.030547 -0.0027312
5.84339 -0.0301616 -0.0026789
5.87932 -0.0297834 -0.00262793
5.91526 -0.0294121 -0.00257823
5.95122 -0.0290477 -0.00252977
5.9872 -0.0286898 -0.0024825
6.02319 -0.0283385 -0.0024364
6.05919 -0.0279934 -0.00239142
6.09522 -0.0276546 -0.00234753
6.13126 -0.0273217 -0.0023047
6.16732 -0.0269947 -0.00226289
6.20339 -0.0266734 -0.00222209
6.23949 -0.0263578 -0.00218224
6.27559 -0.0260476 -0.00214334
6.31172 -0.0257427 -0.00210534
6.34786 -0.0254431 -0.00206823
6.38403 -0.0251486 -0.00203197
6.42021 -0.024859 -0.00199655
6.4564 -0.0245743 -0.00196193
6.49262 -0.0242944 -0.0019281
6.52885 -0.0240192 -0.00189503
6.5651 -0.0237484 -0.00186271
6.60137 -0.0234822 -0.00183111
6.63766 -0.0232203 -0.0018002
6.67397 -0.0229626 -0.00176998
6.71029 -0.0227091 -0.00174043
6.74664 -0.0224597 -0.00171151
6.783 -0.0222143 -0.00168323
6.81938 -0.0219728 -0.00165555
6.85579 -0.021735 -0.00162847
6.89221 -0.0215011 -0.00160196
6.92865 -0.0212708 -0.00157602
6.96511 -0.021044 -0.00155063
7.00159 -0.0208208 -0.00152577
7.0381 -0.020601 -0.00150143
7.07462 -0.0203846 -0.00147759
7.11116 -0.0201715 -0.00145425
7.14772 -0.0199616 -0.00143138
7.18431 -0.0197549 -0.00140898
7.22091 -0.0195512 -0.00138704
7.25754 -0.0193506 -0.00136555
7.29418 -0.019153 -0.00134448
7.33085 -0.0189583 -0.00132384
7.36754 -0.0187665 -0.00130361
7.40425 -0.0185774 -0.00128378
7.44099 -0.0183911 -0.00126434
7.47774 -0.0182075 -0.00124529
7.51452 -0.0180266 -0.0012266
7.55132 -0.0178482 -0.00120828
7.58814 -0.0176724 -0.00119032
7.62498 -0.0174991 -0.0011727
7.66185 -0.0173282 -0.00115541
7.69874 -0.0171597 -0.00113846
7.73566 -0.0169936 -0.00112183
7.77259 -0.0168298 -0.00110551
7.80955 -0.0166682 -0.0010895
7.84654 -0.0165089 -0.00107379
7.88355 -0.0163518 -0.00105837
7.92058 -0.0161968 -0.00104324
7.95763 -0.0160439 -0.00102838
7.99471 -0.0158931 -0.0010138
8.03182 -0.0157443 -0.000999487
8.06895 -0.0155975 -0.000985433
8.1061 -0.0154527 -0.000971634
8.14328 -0.0153097 -0.000958083
8.18049 -0.0151687 -0.000944775
8.21772 -0.0150295 -0.000931706
8.25497 -0.0148922 -0.000918868
8.29226 -0.0147566 -0.000906258
8.32956 -0.0146228 -0.000893871
8.3669 -0.0144908 -0.000881701
8.40426 -0.0143604 -0.000869743
8.44165 -0.0142317 -0.000857994
8.47906 -0.0141046 -0.000846448
8.5165 -0.0139791 -0.000835101
8.55397 -0.0138553 -0.000823949
8.59146 -0.013733 -0.000812988
8.62899 -0.0136122 -0.000802214
8.66654 -0.0134929 -0.000791622
8.70412 -0.0133751 -0.000781209
8.74172 -0.0132588 -0.000770971
8.77936 -0.0131438 -0.000760905
8.81702 -0.0130303 -0.000751007
8.85471 -0.0129182 -0.000741272
8.89244 -0.0128075 -0.000731699
8.93019 -0.0126981 -0.000722284
8.96797 -0.01259 -0.000713023
9.00578 -0.0124832 -0.000703913
9.04362 -0.0123776 -0.000694951
9.08149 -0.0122734 -0.000686135
9.11939 -0.0121703 -0.00067746
9.15732 -0.0120685 -0.000668926
9.19528 -0.0119679 -0.000660528
9.23327 -0.0118684 -0.000652263
9.2713 -0.0117702 -0.00064413
9.30935 -0.011673 -0.000636126
9.34744 -0.011577 -0.000628248
9.38556 -0.0114821 -0.000620493
9.42371 -0.0113882 -0.00061286
9.46189 -0.0112955 -0.000605345
9.50011 -0.0112038 -0.000597948
9.53836 -0.0111131 -0.000590664
9.57664 -0.0110235 -0.000583493
9.61496 -0.0109348 -0.000576431
9.65331 -0.0108472 -0.000569477
9.69169 -0.0107605 -0.00056263
9.73011 -0.0106748 -0.000555886
9.76856 -0.0105901 -0.000549244
9.80704 -0.0105063 -0.000542702
9.84557 -0.0104234 -0.000536258
9.88412 -0.0103414 -0.00052991
9.92271 -0.0102603 -0.000523656
9.96134 -0.01018 -0.000517496
10 -0.0101007 -0.000511426
10.0387 -0.0100222 -0.000505446
10.0774 -0.00994451 -0.000499553
10.1162 -0.00986768 -0.000493747
10.155 -0.00979167 -0.000488025
10.1939 -0.00971646 -0.000482386
10.2328 -0.00964204 -0.000476828
10.2717 -0.00956841 -0.000471351
10.3106 -0.00949555 -0.000465952
10.3496 -0.00942345 -0.00046063
10.3887 -0.0093521 -0.000455384
10.4278 -0.00928149 -0.000450213
10.4669 -0.00921161 -0.000445115
10.506 -0.00914245 -0.000440088
10.5452 -0.009074 -0.000435132
10.5845 -0.00900624 -0.000430246
10.6238 -0.00893918 -0.000425428
10.6631 -0.00887279 -0.000420677
10.7024 -0.00880707 -0.000415991
10.7418 -0.00874202 -0.00041137
10.7813 -0.00867762 -0.000406813
10.8208 -0.00861385 -0.000402319
10.8603 -0.00855073 -0.000397885
10.8999 -0.00848823 -0.000393512
10.9395 -0.00842634 -0.000389199
10.9792 -0.00836507 -0.000384944
11.0189 -0.0083044 -0.000380746
11.0586 -0.00824431 -0.000376604
11.0984 -0.00818482 -0.000372518
11.1383 -0.0081259 -0.000368487
11.1781 -0.00806755 -0.000364509
11.2181 -0.00800976 -0.000360584
11.2581 -0.00795252 -0.000356711
11.2981 -0.00789584 -0.000352888
11.3381 -0.00783969 -0.000349116
11.3783 -0.00778407 -0.000345394
11.4184 -0.00772898 -0.000341719
11.4587 -0.00767441 -0.000338093
11.4989 -0.00762036 -0.000334513
11.5392 -0.0075668 -0.00033098
11.5796 -0.00751375 -0.000327492
11.62 -0.00746119 -0.000324049
11.6605 -0.00740912 -0.00032065
11.701 -0.00735752 -0.000317295
11.7415 -0.0073064 -0.000313981
11.7822 -0.00725575 -0.00031071
11.8228 -0.00720556 -0.000307481
11.8636 -0.00715583 -0.000304291
11.9043 -0.00710655 -0.000301142
11.9452 -0.00705771 -0.000298032
11.986 -0.00700931 -0.000294961
12.027 -0.00696135 -0.000291928
12.068 -0.00691381 -0.000288933
12.109 -0.0068667 -0.000285975
12.1501 -0.00682 -0.000283053
12.1913 -0.00677372 -0.000280166
12.2325 -0.00672785 -0.000277316
12.2738 -0.00668237 -0.0002745
12.3151 -0.0066373 -0.000271718
12.3565 -0.00659262 -0.00026897
12.3979 -0.00654832 -0.000266255
12.4394 -0.00650441 -0.000263572
12.481 -0.00646088 -0.000260922
12.5226 -0.00641772 -0.000258304
12.5643 -0.00637493 -0.000255717
12.6061 -0.00633251 -0.00025316
12.6479 -0.00629045 -0.000250634
12.6898 -0.00624874 -0.000248138
12.7317 -0.00620739 -0.000245671
12.7737 -0.00616638 -0.000243233
12.8158 -0.00612571 -0.000240824
12.8579 -0.00608539 -0.000238443
12.9001 -0.0060454 -0.000236089
12.9424 -0.00600575 -0.000233763
12.9847 -0.00596642 -0.000231464
13.0271 -0.00592741 -0.000229191
13.0696 -0.00588872 -0.000226944
13.1121 -0.00585036 -0.000224723
13.1547 -0.0058123 -0.000222528
13.1974 -0.00577455 -0.000220357
13.2402 -0.00573711 -0.000218211
13.283 -0.00569997 -0.00021609
13.3259 -0.00566312 -0.000213992
13.3689 -0.00562657 -0.000211918
13.4119 -0.00559031 -0.000209867
13.455 -0.00555434 -0.000207839
13.4982 -0.00551866 -0.000205834
13.5415 -0.00548326 -0.000203851
13.5848 -0.00544813 -0.00020189
13.6283 -0.00541328 -0.000199951
13.6718 -0.0053787 -0.000198033
13.7153 -0.00534439 -0.000196136
13.759 -0.00531034 -0.00019426
13.8028 -0.00527656 -0.000192404
13.8466 -0.00524303 -0.000190568
13.8905 -0.00520976 -0.000188753
13.9345 -0.00517675 -0.000186957
13.9786 -0.00514398 -0.00018518
14.0227 -0.00511147 -0.000183422
14.067 -0.00507919 -0.000181684
14.1113 -0.00504716 -0.000179964
14.1558 -0.00501537 -0.000178262
14.2003 -0.00498382 -0.000176578
14.2449 -0.0049525 -0.000174912
14.2896 -0.00492141 -0.000173263
14.3344 -0.00489055 -0.000171632
14.3793 -0.00485992 -0.000170018
14.4243 -0.00482951 -0.000168421
14.4693 -0.00479932 -0.000166841
14.5145 -0.00476934 -0.000165276
14.5598 -0.00473959 -0.000163728
14.6052 -0.00471005 -0.000162196
14.6506 -0.00468072 -0.00016068
14.6962 -0.00465159 -0.00015918
14.7419 -0.00462268 -0.000157694
14.7877 -0.00459396 -0.000156224
14.8336 -0.00456545 -0.000154768
14.8796 -0.00453714 -0.000153328
14.9257 -0.00450903 -0.000151902
14.9719 -0.00448111 -0.00015049
15.0182 -0.00445338 -0.000149092
15.0647 -0.00442585 -0.000147709
15.1112 -0.0043985 -0.000146339
15.1579 -0.00437134 -0.000144982
15.2047 -0.00434436 -0.000143639
15.2516 -0.00431756 -0.000142309
15.2986 -0.00429095 -0.000140993
15.3458 -0.00426451 -0.000139689
15.393 -0.00423824 -0.000138398
15.4404 -0.00421215 -0.000137119
15.488 -0.00418624 -0.000135853
15.5356 -0.00416049 -0.000134599
15.5834 -0.00413491 -0.000133357
15.6313 -0.00410949 -0.000132127
15.6794 -0.00408424 -0.000130908
15.7276 -0.00405915 -0.000129701
15.7759 -0.00403422 -0.000128506
15.8243 -0.00400945 -0.000127322
15.873 -0.00398483 -0.000126148
15.9217 -0.00396037 -0.000124986
15.9706 -0.00393606 -0.000123835
16.0197 -0.0039119 -0.000122694
16.0689 -0.00388789 -0.000121564
16.1182 -0.00386402 -0.000120445
16.1677 -0.0038403 -0.000119335
16.2174 -0.00381673 -0.000118236
16.2672 -0.00379329 -0.000117147
16.3172 -0.00377 -0.000116067
16.3674 -0.00374684 -0.000114997
16.4177 -0.00372382 -0.000113937
16.4682 -0.00370093 -0.000112886
16.5189 -0.00367817 -0.000111845
16.5697 -0.00365555 -0.000110813
16.6208 -0.00363305 -0.00010979
16.672 -0.00361069 -0.000108775
16.7234 -0.00358844 -0.00010777
16.775 -0.00356633 -0.000106773
16.8268 -0.00354433 -0.000105785
16.8787 -0.00352245 -0.000104806
16.9309 -0.00350069 -0.000103834
16.9833 -0.00347905 -0.000102871
17.0359 -0.00345753 -0.000101916
17.0887 -0.00343611 -0.00010097
17.1418 -0.00341481 -0.00010003
17.195 -0.00339362 -9.90992e-05
17.2485 -0.00337254 -9.81756e-05
17.3022 -0.00335156 -9.72596e-05
17.3562 -0.00333069 -9.6351e-05
17.4104 -0.00330992 -9.54497e-05
17.4648 -0.00328925 -9.45556e-05
17.5195 -0.00326868 -9.36686e-05
17.5744 -0.00324821 -9.27886e-05
17.6296 -0.00322784 -9.19155e-05
17.6851 -0.00320756 -9.10491e-05
17.7408 -0.00318737 -9.01895e-05
17.7969 -0.00316727 -8.93364e-05
17.8532 -0.00314725 -8.84897e-05
17.9098 -0.00312733 -8.76494e-05
17.9667 -0.00310749 -8.68153e-05
18.0239 -0.00308773 -8.59873e-05
18.0815 -0.00306805 -8.51653e-05
18.1393 -0.00304845 -8.43492e-05
18.1975 -0.00302893 -8.3539e-05
18.256 -0.00300947 -8.27344e-05
18.3149 -0.0029901 -8.19354e-05
18.3742 -0.00297079 -8.11418e-05
18.4338 -0.00295154 -8.03536e-05
18.4938 -0.00293237 -7.95706e-05
18.5542 -0.00291325 -7.87927e-05
18.615 -0.0028942 -7.80198e-05
18.6762 -0.0028752 -7.72518e-05
18.7379 -0.00285626 -7.64886e-05
18.8 -0.00283737 -7.573e-05
18.8625 -0.00281853 -7.49758e-05
18.9255 -0.00279973 -7.42261e-05
18.9891 -0.00278098 -7.34806e-05
19.0531 -0.00276227 -7.27392e-05
19.1177 -0.00274359 -7.20017e-05
19.1828 -0.00272495 -7.12681e-05
19.2484 -0.00270634 -7.05382e-05
19.3147 -0.00268775 -6.98117e-05
19.3816 -0.00266918 -6.90886e-05
19.4491 -0.00265063 -6.83687e-05
19.5173 -0.00263209 -6.76517e-05
19.5862 -0.00261356 -6.69376e-05
19.6558 -0.00259503 -6.62261e-05
19.7262 -0.0025765 -6.5517e-05
19.7974 -0.00255796 -6.48101e-05
19.8694 -0.0025394 -6.41051e-05
19.9423 -0.00252081 -6.34018e-05
20.0162 -0.0025022 -6.27e-05
20.091 -0.00248354 -6.19992e-05
20.1669 -0.00246484 -6.12992e-05
20.244 -0.00244607 -6.05997e-05
20.3222 -0.00242724 -5.99002e-05
20.4016 -0.00240832 -5.92003e-05
20.4825 -0.0023893 -5.84996e-05
20.5648 -0.00237016 -5.77974e-05
20.6487 -0.00235089 -5.70932e-05
20.7344 -0.00233147 -5.63863e-05
20.8219 -0.00231186 -5.56757e-05
20.9115 -0.00229205 -5.49607e-05
21.0034 -0.00227199 -5.42399e-05
21.0979 -0.00225164 -5.35122e-05
21.1952 -0.00223096 -5.27757e-05
21.2959 -0.00220987 -5.20284e-05
21.4004 -0.0021883 -5.12676e-05
21.5093 -0.00216614 -5.04898e-05
21.6237 -0.00214323 -4.96902e-05
21.7448 -0.00211937 -4.88619e-05
21.8747 -0.00209423 -4.79943e-05
22.0165 -0.00206728 -4.70697e-05
22.1768 -0.00203744 -4.60533e-05
22.3723 -0.00200192 -4.48532e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1ClassicOneLoop/GApTwoLoop.txt <==
-22.3723 -0.00200167 4.4842e-05
-22.1768 -0.00203718 4.60417e-05
-22.0165 -0.00206701 4.70576e-05
-21.8747 -0.00209396 4.79818e-05
-21.7448 -0.00211909 4.8849e-05
-21.6237 -0.00214294 4.9677e-05
-21.5093 -0.00216584 5.04762e-05
-21.4004 -0.002188 5.12537e-05
-21.2959 -0.00220957 5.20141e-05
-21.1952 -0.00223065 5.2761e-05
-21.0979 -0.00225133 5.34972e-05
-21.0034 -0.00227167 5.42246e-05
-20.9115 -0.00229172 5.4945e-05
-20.8219 -0.00231153 5.56597e-05
-20.7344 -0.00233113 5.63699e-05
-20.6487 -0.00235055 5.70765e-05
-20.5648 -0.00236981 5.77804e-05
-20.4825 -0.00238894 5.84822e-05
-20.4016 -0.00240795 5.91827e-05
-20.3222 -0.00242687 5.98822e-05
-20.244 -0.0024457 6.05813e-05
-20.1669 -0.00246446 6.12805e-05
-20.091 -0.00248316 6.19801e-05
-20.0162 -0.00250181 6.26805e-05
-19.9423 -0.00252042 6.3382e-05
-19.8694 -0.002539 6.40849e-05
-19.7974 -0.00255755 6.47895e-05
-19.7262 -0.00257609 6.54961e-05
-19.6558 -0.00259461 6.62048e-05
-19.5862 -0.00261314 6.69159e-05
-19.5173 -0.00263166 6.76297e-05
-19.4491 -0.00265019 6.83462e-05
-19.3816 -0.00266874 6.90657e-05
-19.3147 -0.0026873 6.97884e-05
-19.2484 -0.00270588 7.05145e-05
-19.1828 -0.00272449 7.1244e-05
-19.1177 -0.00274313 7.19773e-05
-19.0531 -0.00276179 7.27143e-05
-18.9891 -0.0027805 7.34553e-05
-18.9255 -0.00279925 7.42003e-05
-18.8625 -0.00281803 7.49497e-05
-18.8 -0.00283687 7.57033e-05
-18.7379 -0.00285575 7.64615e-05
-18.6762 -0.00287469 7.72243e-05
-18.615 -0.00289368 7.79919e-05
-18.5542 -0.00291273 7.87643e-05
-18.4938 -0.00293183 7.95417e-05
-18.4338 -0.002951 8.03242e-05
-18.3742 -0.00297024 8.1112e-05
-18.3149 -0.00298954 8.1905e-05
-18.256 -0.00300891 8.27036e-05
-18.1975 -0.00302836 8.35076e-05
-18.1393 -0.00304787 8.43174e-05
-18.0815 -0.00306747 8.5133e-05
-18.0239 -0.00308714 8.59544e-05
-17.9667 -0.00310689 8.67819e-05
-17.9098 -0.00312672 8.76154e-05
-17.8532 -0.00314664 8.84552e-05
-17.7969 -0.00316664 8.93013e-05
-17.7408 -0.00318674 9.01539e-05
-17.6851 -0.00320692 9.1013e-05
-17.6296 -0.00322719 9.18788e-05
-17.5744 -0.00324756 9.27513e-05
-17.5195 -0.00326802 9.36307e-05
-17.4648 -0.00328858 9.45171e-05
-17.4104 -0.00330924 9.54106e-05
-17.3562 -0.00333 9.63113e-05
-17.3022 -0.00335087 9.72193e-05
-17.2485 -0.00337183 9.81347e-05
-17.195 -0.00339291 9.90577e-05
-17.1418 -0.00341409 9.99883e-05
-17.0887 -0.00343538 0.000100927
-17.0359 -0.00345679 0.000101873
-16.9833 -0.0034783 0.000102827
-16.9309 -0.00349993 0.000103789
-16.8787 -0.00352168 0.00010476
-16.8268 -0.00354355 0.000105739
-16.775 -0.00356554 0.000106726
-16.7234 -0.00358765 0.000107722
-16.672 -0.00360988 0.000108727
-16.6208 -0.00363224 0.00010974
-16.5697 -0.00365472 0.000110763
-16.5189 -0.00367734 0.000111794
-16.4682 -0.00370008 0.000112835
-16.4177 -0.00372296 0.000113885
-16.3674 -0.00374597 0.000114944
-16.3172 -0.00376912 0.000116013
-16.2672 -0.0037924 0.000117092
-16.2174 -0.00381582 0.00011818
-16.1677 -0.00383939 0.000119279
-16.1182 -0.0038631 0.000120387
-16.0689 -0.00388695 0.000121506
-16.0197 -0.00391095 0.000122635
-15.9706 -0.0039351 0.000123775
-15.9217 -0.0039594 0.000124925
-15.873 -0.00398385 0.000126086
-15.8243 -0.00400845 0.000127259
-15.7759 -0.00403321 0.000128442
-15.7276 -0.00405813 0.000129636
-15.6794 -0.00408321 0.000130842
-15.6313 -0.00410844 0.00013206
-15.5834 -0.00413385 0.000133289
-15.5356 -0.00415942 0.00013453
-15.488 -0.00418515 0.000135783
-15.4404 -0.00421106 0.000137048
-15.393 -0.00423713 0.000138325
-15.3458 -0.00426338 0.000139615
-15.2986 -0.00428981 0.000140918
-15.2516 -0.00431641 0.000142234
-15.2047 -0.00434319 0.000143562
-15.1579 -0.00437015 0.000144904
-15.1112 -0.0043973 0.000146259
-15.0647 -0.00442464 0.000147628
-15.0182 -0.00445216 0.00014901
-14.9719 -0.00447987 0.000150407
-14.9257 -0.00450777 0.000151817
-14.8796 -0.00453587 0.000153242
-14.8336 -0.00456417 0.000154681
-14.7877 -0.00459266 0.000156135
-14.7419 -0.00462136 0.000157604
-14.6962 -0.00465026 0.000159088
-14.6506 -0.00467936 0.000160588
-14.6052 -0.00470868 0.000162102
-14.5598 -0.0047382 0.000163633
-14.5145 -0.00476794 0.000165179
-14.4693 -0.00479789 0.000166742
-14.4243 -0.00482806 0.000168321
-14.3793 -0.00485846 0.000169917
-14.3344 -0.00488907 0.000171529
-14.2896 -0.00491992 0.000173159
-14.2449 -0.00495099 0.000174805
-14.2003 -0.00498229 0.00017647
-14.1558 -0.00501382 0.000178152
-14.1113 -0.00504559 0.000179852
-14.067 -0.0050776 0.00018157
-14.0227 -0.00510985 0.000183307
-13.9786 -0.00514235 0.000185063
-13.9345 -0.00517509 0.000186838
-13.8905 -0.00520809 0.000188632
-13.8466 -0.00524133 0.000190446
-13.8028 -0.00527484 0.000192279
-13.759 -0.0053086 0.000194133
-13.7153 -0.00534262 0.000196007
-13.6718 -0.00537691 0.000197902
-13.6283 -0.00541147 0.000199818
-13.5848 -0.0054463 0.000201755
-13.5415 -0.0054814 0.000203714
-13.4982 -0.00551678 0.000205695
-13.455 -0.00555244 0.000207698
-13.4119 -0.00558839 0.000209723
-13.3689 -0.00562462 0.000211772
-13.3259 -0.00566114 0.000213843
-13.283 -0.00569796 0.000215939
-13.2402 -0.00573508 0.000218058
-13.1974 -0.00577249 0.000220201
-13.1547 -0.00581022 0.000222369
-13.1121 -0.00584825 0.000224562
-13.0696 -0.00588659 0.00022678
-13.0271 -0.00592525 0.000229024
-12.9847 -0.00596422 0.000231294
-12.9424 -0.00600352 0.000233591
-12.9001 -0.00604315 0.000235914
-12.8579 -0.00608311 0.000238265
-12.8158 -0.0061234 0.000240643
-12.7737 -0.00616404 0.000243049
-12.7317 -0.00620501 0.000245484
-12.6898 -0.00624634 0.000247948
-12.6479 -0.00628801 0.000250441
-12.6061 -0.00633004 0.000252964
-12.5643 -0.00637243 0.000255517
-12.5226 -0.00641519 0.000258101
-12.481 -0.00645831 0.000260716
-12.4394 -0.00650181 0.000263363
-12.3979 -0.00654569 0.000266041
-12.3565 -0.00658994 0.000268753
-12.3151 -0.00663459 0.000271497
-12.2738 -0.00667963 0.000274275
-12.2325 -0.00672506 0.000277088
-12.1913 -0.0067709 0.000279935
-12.1501 -0.00681714 0.000282817
-12.109 -0.0068638 0.000285735
-12.068 -0.00691087 0.000288689
-12.027 -0.00695837 0.00029168
-11.986 -0.00700629 0.000294709
-11.9452 -0.00705465 0.000297776
-11.9043 -0.00710345 0.000300881
-11.8636 -0.00715269 0.000304026
-11.8228 -0.00720237 0.00030721
-11.7822 -0.00725252 0.000310435
-11.7415 -0.00730313 0.000313702
-11.701 -0.0073542 0.00031701
-11.6605 -0.00740575 0.000320361
-11.62 -0.00745777 0.000323755
-11.5796 -0.00751029 0.000327193
-11.5392 -0.00756329 0.000330675
-11.4989 -0.00761679 0.000334203
-11.4587 -0.0076708 0.000337777
-11.4184 -0.00772532 0.000341398
-11.3783 -0.00778036 0.000345066
-11.3381 -0.00783592 0.000348783
-11.2981 -0.00789201 0.000352549
-11.2581 -0.00794865 0.000356366
-11.2181 -0.00800583 0.000360233
-11.1781 -0.00806356 0.000364151
-11.1383 -0.00812185 0.000368123
-11.0984 -0.00818071 0.000372148
-11.0586 -0.00824015 0.000376227
-11.0189 -0.00830017 0.000380362
-10.9792 -0.00836078 0.000384553
-10.9395 -0.008422 0.000388801
-10.8999 -0.00848382 0.000393107
-10.8603 -0.00854625 0.000397472
-10.8208 -0.00860931 0.000401898
-10.7813 -0.00867301 0.000406385
-10.7418 -0.00873734 0.000410934
-10.7024 -0.00880233 0.000415547
-10.6631 -0.00886798 0.000420224
-10.6238 -0.00893429 0.000424967
-10.5845 -0.00900128 0.000429777
-10.5452 -0.00906896 0.000434654
-10.506 -0.00913734 0.000439601
-10.4669 -0.00920643 0.000444618
-10.4278 -0.00927623 0.000449707
-10.3887 -0.00934676 0.000454869
-10.3496 -0.00941803 0.000460105
-10.3106 -0.00949005 0.000465417
-10.2717 -0.00956282 0.000470805
-10.2328 -0.00963637 0.000476272
-10.1939 -0.0097107 0.000481819
-10.155 -0.00978581 0.000487447
-10.1162 -0.00986174 0.000493158
-10.0774 -0.00993848 0.000498953
-10.0387 -0.010016 0.000504834
-10 -0.0100945 0.000510803
-9.96134 -0.0101737 0.00051686
-9.92271 -0.0102538 0.000523008
-9.88412 -0.0103348 0.000529249
-9.84557 -0.0104167 0.000535584
-9.80704 -0.0104995 0.000542015
-9.76856 -0.0105832 0.000548543
-9.73011 -0.0106679 0.000555171
-9.69169 -0.0107535 0.000561901
-9.65331 -0.01084 0.000568734
-9.61496 -0.0109276 0.000575673
-9.57664 -0.0110161 0.000582719
-9.53836 -0.0111056 0.000589875
-9.50011 -0.0111961 0.000597143
-9.46189 -0.0112877 0.000604524
-9.42371 -0.0113804 0.000612022
-9.38556 -0.0114741 0.000619638
-9.34744 -0.0115688 0.000627375
-9.30935 -0.0116647 0.000635236
-9.2713 -0.0117617 0.000643222
-9.23327 -0.0118599 0.000651336
-9.19528 -0.0119592 0.000659581
-9.15732 -0.0120597 0.000667959
-9.11939 -0.0121613 0.000676474
-9.08149 -0.0122642 0.000685127
-9.04362 -0.0123683 0.000693923
-9.00578 -0.0124737 0.000702863
-8.96797 -0.0125804 0.00071195
-8.93019 -0.0126883 0.000721189
-8.89244 -0.0127975 0.000730581
-8.85471 -0.0129081 0.00074013
-8.81702 -0.0130201 0.00074984
-8.77936 -0.0131334 0.000759713
-8.74172 -0.0132481 0.000769754
-8.70412 -0.0133643 0.000779965
-8.66654 -0.0134819 0.000790351
-8.62899 -0.013601 0.000800915
-8.59146 -0.0137216 0.000811661
-8.55397 -0.0138437 0.000822593
-8.5165 -0.0139673 0.000833715
-8.47906 -0.0140926 0.000845031
-8.44165 -0.0142194 0.000856546
-8.40426 -0.0143479 0.000868263
-8.3669 -0.0144781 0.000880187
-8.32956 -0.0146099 0.000892323
-8.29226 -0.0147435 0.000904676
-8.25497 -0.0148788 0.00091725
-8.21772 -0.015016 0.000930051
-8.18049 -0.0151549 0.000943083
-8.14328 -0.0152957 0.000956352
-8.1061 -0.0154383 0.000969863
-8.06895 -0.0155829 0.000983621
-8.03182 -0.0157294 0.000997633
-7.99471 -0.0158779 0.00101191
-7.95763 -0.0160285 0.00102644
-7.92058 -0.0161811 0.00104125
-7.88355 -0.0163357 0.00105634
-7.84654 -0.0164926 0.00107171
-7.80955 -0.0166516 0.00108737
-7.77259 -0.0168128 0.00110333
-7.73566 -0.0169763 0.00111959
-7.69874 -0.0171421 0.00113617
-7.66185 -0.0173102 0.00115307
-7.62498 -0.0174808 0.0011703
-7.58814 -0.0176537 0.00118786
-7.55132 -0.0178292 0.00120577
-7.51452 -0.0180072 0.00122403
-7.47774 -0.0181878 0.00124265
-7.44099 -0.018371 0.00126164
-7.40425 -0.0185569 0.00128101
-7.36754 -0.0187455 0.00130077
-7.33085 -0.0189369 0.00132093
-7.29418 -0.0191312 0.0013415
-7.25754 -0.0193284 0.00136249
-7.22091 -0.0195285 0.00138391
-7.18431 -0.0197317 0.00140577
-7.14772 -0.0199379 0.00142808
-7.11116 -0.0201474 0.00145086
-7.07462 -0.02036 0.00147412
-7.0381 -0.0205759 0.00149787
-7.00159 -0.0207952 0.00152212
-6.96511 -0.0210178 0.00154688
-6.92865 -0.021244 0.00157218
-6.89221 -0.0214738 0.00159802
-6.85579 -0.0217072 0.00162442
-6.81938 -0.0219443 0.0016514
-6.783 -0.0221852 0.00167896
-6.74664 -0.02243 0.00170714
-6.71029 -0.0226788 0.00173593
-6.67397 -0.0229316 0.00176537
-6.63766 -0.0231886 0.00179547
-6.60137 -0.0234498 0.00182624
-6.5651 -0.0237153 0.00185771
-6.52885 -0.0239853 0.0018899
-6.49262 -0.0242598 0.00192282
-6.4564 -0.024539 0.00195651
-6.42021 -0.0248229 0.00199097
-6.38403 -0.0251116 0.00202624
-6.34786 -0.0254053 0.00206234
-6.31172 -0.0257041 0.00209929
-6.27559 -0.026008 0.00213711
-6.23949 -0.0263173 0.00217584
-6.20339 -0.0266321 0.0022155
-6.16732 -0.0269524 0.00225613
-6.13126 -0.0272784 0.00229774
-6.09522 -0.0276102 0.00234037
-6.05919 -0.0279481 0.00238405
-6.02319 -0.028292 0.00242881
-5.9872 -0.0286423 0.00247469
-5.95122 -0.028999 0.00252173
-5.91526 -0.0293623 0.00256996
-5.87932 -0.0297323 0.00261941
-5.84339 -0.0301093 0.00267014
-5.80748 -0.0304934 0.00272217
-5.77158 -0.0308848 0.00277555
-5.7357 -0.0312837 0.00283034
-5.69984 -0.0316902 0.00288656
-5.66399 -0.0321046 0.00294428
-5.62815 -0.0325271 0.00300353
-5.59233 -0.0329579 0.00306439
-5.55653 -0.0333973 0.00312689
-5.52074 -0.0338453 0.00319109
-5.48497 -0.0343024 0.00325706
-5.4492 -0.0347686 0.00332486
-5.41346 -0.0352444 0.00339455
-5.37773 -0.0357299 0.00346619
-5.34201 -0.0362254 0.00353986
-5.30631 -0.0367311 0.00361563
-5.27062 -0.0372475 0.00369358
-5.23494 -0.0377747 0.00377379
-5.19928 -0.0383132 0.00385633
-5.16363 -0.0388631 0.0039413
-5.128 -0.0394249 0.00402879
-5.09237 -0.0399989 0.00411889
-5.05677 -0.0405855 0.0042117
-5.02117 -0.041185 0.00430733
-4.98559 -0.0417978 0.00440589
-4.95002 -0.0424243 0.00450748
-4.91446 -0.043065 0.00461224
-4.87892 -0.0437202 0.00472028
-4.84339 -0.0443905 0.00483174
-4.80787 -0.0450762 0.00494676
-4.77237 -0.0457779 0.00506547
-4.73687 -0.0464962 0.00518804
-4.70139 -0.0472314 0.00531463
-4.66592 -0.0479842 0.0054454
-4.63046 -0.0487551 0.00558053
-4.59502 -0.0495448 0.0057202
-4.55958 -0.0503538 0.00586462
-4.52416 -0.0511828 0.006014
-4.48875 -0.0520325 0.00616854
-4.45335 -0.0529035 0.00632848
-4.41797 -0.0537966 0.00649407
-4.38259 -0.0547127 0.00666555
-4.34722 -0.0556524 0.00684321
-4.31187 -0.0566165 0.00702733
-4.27653 -0.0576061 0.0072182
-4.24119 -0.058622 0.00741616
-4.20587 -0.059665 0.00762154
-4.17056 -0.0607364 0.00783471
-4.13526 -0.061837 0.00805604
-4.09997 -0.0629679 0.00828595
-4.06469 -0.0641304 0.00852486
-4.02942 -0.0653256 0.00877323
-3.99416 -0.0665547 0.00903155
-3.95891 -0.0678191 0.00930033
-3.92367 -0.0691202 0.00958014
-3.88844 -0.0704594 0.00987155
-3.85322 -0.0718382 0.0101752
-3.81801 -0.0732582 0.0104917
-3.7828 -0.074721 0.0108219
-3.74761 -0.0762286 0.0111665
-3.71243 -0.0777826 0.0115262
-3.67726 -0.079385 0.011902
-3.64209 -0.0810379 0.0122949
-3.60694 -0.0827434 0.0127057
-3.57179 -0.0845038 0.0131356
-3.53665 -0.0863215 0.0135857
-3.50152 -0.0881988 0.0140572
-3.4664 -0.0901386 0.0145515
-3.43129 -0.0921435 0.01507
-3.39619 -0.0942165 0.015614
-3.36109 -0.0963606 0.0161853
-3.32601 -0.0985792 0.0167856
-3.29093 -0.100876 0.0174166
-3.25586 -0.103254 0.0180803
-3.2208 -0.105717 0.0187788
-3.18574 -0.10827 0.0195144
-3.1507 -0.110917 0.0202894
-3.11566 -0.113663 0.0211064
-3.08063 -0.116512 0.0219682
-3.0456 -0.11947 0.0228777
-3.01059 -0.122543 0.0238381
-2.97558 -0.125738 0.0248531
-2.94058 -0.12906 0.0259263
-2.90558 -0.132517 0.0270621
-2.87059 -0.136116 0.028265
-2.83561 -0.139867 0.0295403
-2.80064 -0.143778 0.0308935
-2.76567 -0.147859 0.032331
-2.73071 -0.152119 0.0338597
-2.69576 -0.156571 0.0354874
-2.66081 -0.161227 0.0372227
-2.62587 -0.166099 0.0390753
-2.59094 -0.171201 0.0410559
-2.55601 -0.176549 0.0431763
-2.52109 -0.182158 0.0454498
-2.48617 -0.188046 0.0478915
-2.45126 -0.194233 0.0505179
-2.41636 -0.200738 0.0533477
-2.38146 -0.207583 0.0564019
-2.34657 -0.214794 0.0597042
-2.31168 -0.222395 0.0632814
-2.2768 -0.230415 0.0671637
-2.24192 -0.238885 0.0713856
-2.20705 -0.247839 0.0759862
-2.17219 -0.257311 0.0810105
-2.13733 -0.267343 0.0865096
-2.10247 -0.277976 0.0925427
-2.06762 -0.289256 0.099178
-2.03278 -0.301234 0.106494
-1.99794 -0.313963 0.114583
-1.9631 -0.3275 0.123551
-1.92827 -0.341907 0.133523
-1.89345 -0.357248 0.144646
-1.85862 -0.373588 0.157093
-1.82381 -0.390997 0.171068
-1.78899 -0.40954 0.186813
-1.75419 -0.429279 0.204619
-1.71938 -0.450267 0.224828
-1.68458 -0.472537 0.247856
-1.64979 -0.496095 0.274197
-1.61499 -0.520898 0.304446
-1.58021 -0.546835 0.339319
-1.54542 -0.573682 0.379669
-1.51064 -0.601057 0.426513
-1.47586 -0.628338 0.481046
-1.44109 -0.654557 0.544645
-1.40632 -0.678252 0.618847
-1.37155 -0.697269 0.705262
-1.33679 -0.708524 0.805398
-1.30203 -0.707733 0.920307
-1.26727 -0.689229 1.04998
-1.23251 -0.645999 1.19244
-1.19776 -0.570289 1.34255
-1.16301 -0.455136 1.49086
-1.12827 -0.297013 1.62339
-1.09352 -0.0990216 1.72319
-1.05878 0.127048 1.7745
-1.02405 0.361922 1.7682
-0.989309 0.583844 1.7055
-0.954576 0.774966 1.5974
-0.919844 0.925525 1.46024
-0.885115 1.0341 1.31039
-0.850388 1.10514 1.16078
-0.815663 1.14578 1.01974
-0.78094 1.16358 0.891635
-0.746219 1.16514 0.777981
-0.711499 1.15577 0.678569
-0.676781 1.13944 0.59229
-0.642065 1.11901 0.51766
-0.60735 1.09649 0.453125
-0.572637 1.07326 0.397216
-0.537925 1.05021 0.348618
-0.503214 1.02797 0.306186
-0.468504 1.00691 0.26894
-0.433796 0.987258 0.236053
-0.399089 0.969144 0.206825
-0.364382 0.952633 0.180667
-0.329676 0.937743 0.157082
-0.294972 0.924468 0.135649
-0.260267 0.912783 0.116008
-0.225564 0.902658 0.0978499
-0.190861 0.894059 0.080907
-0.156158 0.886951 0.064943
-0.121456 0.881304 0.0497485
-0.0867541 0.877093 0.0351328
-0.0520524 0.874297 0.0209211
-0.0173508 0.872903 0.00694734
0.0173508 0.872903 -0.00694734
0.0520524 0.874297 -0.0209211
0.0867541 0.877093 -0.0351328
0.121456 0.881304 -0.0497485
0.156158 0.886951 -0.064943
0.190861 0.894059 -0.080907
0.225564 0.902658 -0.0978499
0.260267 0.912783 -0.116008
0.294972 0.924468 -0.135649
0.329676 0.937743 -0.157082
0.364382 0.952633 -0.180667
0.399089 0.969144 -0.206825
0.433796 0.987258 -0.236053
0.468504 1.00691 -0.26894
0.503214 1.02797 -0.306186
0.537925 1.05021 -0.348618
0.572637 1.07326 -0.397216
0.60735 1.09649 -0.453125
0.642065 1.11901 -0.51766
0.676781 1.13944 -0.59229
0.711499 1.15577 -0.678569
0.746219 1.16514 -0.777981
0.78094 1.16358 -0.891635
0.815663 1.14578 -1.01974
0.850388 1.10514 -1.16078
0.885115 1.0341 -1.31039
0.919844 0.925525 -1.46024
0.954576 0.774966 -1.5974
0.989309 0.583844 -1.7055
1.02405 0.361922 -1.7682
1.05878 0.127048 -1.7745
1.09352 -0.0990216 -1.72319
1.12827 -0.297013 -1.62339
1.16301 -0.455136 -1.49086
1.19776 -0.570289 -1.34255
1.23251 -0.645999 -1.19244
1.26727 -0.689229 -1.04998
1.30203 -0.707733 -0.920307
1.33679 -0.708524 -0.805398
1.37155 -0.697269 -0.705262
1.40632 -0.678252 -0.618847
1.44109 -0.654557 -0.544645
1.47586 -0.628338 -0.481046
1.51064 -0.601057 -0.426513
1.54542 -0.573682 -0.379669
1.58021 -0.546835 -0.339319
1.61499 -0.520898 -0.304446
1.64979 -0.496095 -0.274197
1.68458 -0.472537 -0.247856
1.71938 -0.450267 -0.224828
1.75419 -0.429279 -0.204619
1.78899 -0.40954 -0.186813
1.82381 -0.390997 -0.171068
1.85862 -0.373588 -0.157093
1.89345 -0.357248 -0.144646
1.92827 -0.341907 -0.133523
1.9631 -0.3275 -0.123551
1.99794 -0.313963 -0.114583
2.03278 -0.301234 -0.106494
2.06762 -0.289256 -0.099178
2.10247 -0.277976 -0.0925427
2.13733 -0.267343 -0.0865096
2.17219 -0.257311 -0.0810105
2.20705 -0.247839 -0.0759862
2.24192 -0.238885 -0.0713856
2.2768 -0.230415 -0.0671637
2.31168 -0.222395 -0.0632814
2.34657 -0.214794 -0.0597042
2.38146 -0.207583 -0.0564019
2.41636 -0.200738 -0.0533477
2.45126 -0.194233 -0.0505179
2.48617 -0.188046 -0.0478915
2.52109 -0.182158 -0.0454498
2.55601 -0.176549 -0.0431763
2.59094 -0.171201 -0.0410559
2.62587 -0.166099 -0.0390753
2.66081 -0.161227 -0.0372227
2.69576 -0.156571 -0.0354874
2.73071 -0.152119 -0.0338597
2.76567 -0.147859 -0.032331
2.80064 -0.143778 -0.0308935
2.83561 -0.139867 -0.0295403
2.87059 -0.136116 -0.028265
2.90558 -0.132517 -0.0270621
2.94058 -0.12906 -0.0259263
2.97558 -0.125738 -0.0248531
3.01059 -0.122543 -0.0238381
3.0456 -0.11947 -0.0228777
3.08063 -0.116512 -0.0219682
3.11566 -0.113663 -0.0211064
3.1507 -0.110917 -0.0202894
3.18574 -0.10827 -0.0195144
3.2208 -0.105717 -0.0187788
3.25586 -0.103254 -0.0180803
3.29093 -0.100876 -0.0174166
3.32601 -0.0985792 -0.0167856
3.36109 -0.0963606 -0.0161853
3.39619 -0.0942165 -0.015614
3.43129 -0.0921435 -0.01507
3.4664 -0.0901386 -0.0145515
3.50152 -0.0881988 -0.0140572
3.53665 -0.0863215 -0.0135857
3.57179 -0.0845038 -0.0131356
3.60694 -0.0827434 -0.0127057
3.64209 -0.0810379 -0.0122949
3.67726 -0.079385 -0.011902
3.71243 -0.0777826 -0.0115262
3.74761 -0.0762286 -0.0111665
3.7828 -0.074721 -0.0108219
3.81801 -0.0732582 -0.0104917
3.85322 -0.0718382 -0.0101752
3.88844 -0.0704594 -0.00987155
3.92367 -0.0691202 -0.00958014
3.95891 -0.0678191 -0.00930033
3.99416 -0.0665547 -0.00903155
4.02942 -0.0653256 -0.00877323
4.06469 -0.0641304 -0.00852486
4.09997 -0.0629679 -0.00828595
4.13526 -0.061837 -0.00805604
4.17056 -0.0607364 -0.00783471
4.20587 -0.059665 -0.00762154
4.24119 -0.058622 -0.00741616
4.27653 -0.0576061 -0.0072182
4.31187 -0.0566165 -0.00702733
4.34722 -0.0556524 -0.00684321
4.38259 -0.0547127 -0.00666555
4.41797 -0.0537966 -0.00649407
4.45335 -0.0529035 -0.00632848
4.48875 -0.0520325 -0.00616854
4.52416 -0.0511828 -0.006014
4.55958 -0.0503538 -0.00586462
4.59502 -0.0495448 -0.0057202
4.63046 -0.0487551 -0.00558053
4.66592 -0.0479842 -0.0054454
4.70139 -0.0472314 -0.00531463
4.73687 -0.0464962 -0.00518804
4.77237 -0.0457779 -0.00506547
4.80787 -0.0450762 -0.00494676
4.84339 -0.0443905 -0.00483174
4.87892 -0.0437202 -0.00472028
4.91446 -0.043065 -0.00461224
4.95002 -0.0424243 -0.00450748
4.98559 -0.0417978 -0.00440589
5.02117 -0.041185 -0.00430733
5.05677 -0.0405855 -0.0042117
5.09237 -0.0399989 -0.00411889
5.128 -0.0394249 -0.00402879
5.16363 -0.0388631 -0.0039413
5.19928 -0.0383132 -0.00385633
5.23494 -0.0377747 -0.00377379
5.27062 -0.0372475 -0.00369358
5.30631 -0.0367311 -0.00361563
5.34201 -0.0362254 -0.00353986
5.37773 -0.0357299 -0.00346619
5.41346 -0.0352444 -0.00339455
5.4492 -0.0347686 -0.00332486
5.48497 -0.0343024 -0.00325706
5.52074 -0.0338453 -0.00319109
5.55653 -0.0333973 -0.00312689
5.59233 -0.0329579 -0.00306439
5.62815 -0.0325271 -0.00300353
5.66399 -0.0321046 -0.00294428
5.69984 -0.0316902 -0.00288656
5.7357 -0.0312837 -0.00283034
5.77158 -0.0308848 -0.00277555
5.80748 -0.0304934 -0.00272217
5.84339 -0.0301093 -0.00267014
5.87932 -0.0297323 -0.00261941
5.91526 -0.0293623 -0.00256996
5.95122 -0.028999 -0.00252173
5.9872 -0.0286423 -0.00247469
6.02319 -0.028292 -0.00242881
6.05919 -0.0279481 -0.00238405
6.09522 -0.0276102 -0.00234037
6.13126 -0.0272784 -0.00229774
6.16732 -0.0269524 -0.00225613
6.20339 -0.0266321 -0.0022155
6.23949 -0.0263173 -0.00217584
6.27559 -0.026008 -0.00213711
6.31172 -0.0257041 -0.00209929
6.34786 -0.0254053 -0.00206234
6.38403 -0.0251116 -0.00202624
6.42021 -0.0248229 -0.00199097
6.4564 -0.024539 -0.00195651
6.49262 -0.0242598 -0.00192282
6.52885 -0.0239853 -0.0018899
6.5651 -0.0237153 -0.00185771
6.60137 -0.0234498 -0.00182624
6.63766 -0.0231886 -0.00179547
6.67397 -0.0229316 -0.00176537
6.71029 -0.0226788 -0.00173593
6.74664 -0.02243 -0.00170714
6.783 -0.0221852 -0.00167896
6.81938 -0.0219443 -0.0016514
6.85579 -0.0217072 -0.00162442
6.89221 -0.0214738 -0.00159802
6.92865 -0.021244 -0.00157218
6.96511 -0.0210178 -0.00154688
7.00159 -0.0207952 -0.00152212
7.0381 -0.0205759 -0.00149787
7.07462 -0.02036 -0.00147412
7.11116 -0.0201474 -0.00145086
7.14772 -0.0199379 -0.00142808
7.18431 -0.0197317 -0.00140577
7.22091 -0.0195285 -0.00138391
7.25754 -0.0193284 -0.00136249
7.29418 -0.0191312 -0.0013415
7.33085 -0.0189369 -0.00132093
7.36754 -0.0187455 -0.00130077
7.40425 -0.0185569 -0.00128101
7.44099 -0.018371 -0.00126164
7.47774 -0.0181878 -0.00124265
7.51452 -0.0180072 -0.00122403
7.55132 -0.0178292 -0.00120577
7.58814 -0.0176537 -0.00118786
7.62498 -0.0174808 -0.0011703
7.66185 -0.0173102 -0.00115307
7.69874 -0.0171421 -0.00113617
7.73566 -0.0169763 -0.00111959
7.77259 -0.0168128 -0.00110333
7.80955 -0.0166516 -0.00108737
7.84654 -0.0164926 -0.00107171
7.88355 -0.0163357 -0.00105634
7.92058 -0.0161811 -0.00104125
7.95763 -0.0160285 -0.00102644
7.99471 -0.0158779 -0.00101191
8.03182 -0.0157294 -0.000997633
8.06895 -0.0155829 -0.000983621
8.1061 -0.0154383 -0.000969863
8.14328 -0.0152957 -0.000956352
8.18049 -0.0151549 -0.000943083
8.21772 -0.015016 -0.000930051
8.25497 -0.0148788 -0.00091725
8.29226 -0.0147435 -0.000904676
8.32956 -0.0146099 -0.000892323
8.3669 -0.0144781 -0.000880187
8.40426 -0.0143479 -0.000868263
8.44165 -0.0142194 -0.000856546
8.47906 -0.0140926 -0.000845031
8.5165 -0.0139673 -0.000833715
8.55397 -0.0138437 -0.000822593
8.59146 -0.0137216 -0.000811661
8.62899 -0.013601 -0.000800915
8.66654 -0.0134819 -0.000790351
8.70412 -0.0133643 -0.000779965
8.74172 -0.0132481 -0.000769754
8.77936 -0.0131334 -0.000759713
8.81702 -0.0130201 -0.00074984
8.85471 -0.0129081 -0.00074013
8.89244 -0.0127975 -0.000730581
8.93019 -0.0126883 -0.000721189
8.96797 -0.0125804 -0.00071195
9.00578 -0.0124737 -0.000702863
9.04362 -0.0123683 -0.000693923
9.08149 -0.0122642 -0.000685127
9.11939 -0.0121613 -0.000676474
9.15732 -0.0120597 -0.000667959
9.19528 -0.0119592 -0.000659581
9.23327 -0.0118599 -0.000651336
9.2713 -0.0117617 -0.000643222
9.30935 -0.0116647 -0.000635236
9.34744 -0.0115688 -0.000627375
9.38556 -0.0114741 -0.000619638
9.42371 -0.0113804 -0.000612022
9.46189 -0.0112877 -0.000604524
9.50011 -0.0111961 -0.000597143
9.53836 -0.0111056 -0.000589875
9.57664 -0.0110161 -0.000582719
9.61496 -0.0109276 -0.000575673
9.65331 -0.01084 -0.000568734
9.69169 -0.0107535 -0.000561901
9.73011 -0.0106679 -0.000555171
9.76856 -0.0105832 -0.000548543
9.80704 -0.0104995 -0.000542015
9.84557 -0.0104167 -0.000535584
9.88412 -0.0103348 -0.000529249
9.92271 -0.0102538 -0.000523008
9.96134 -0.0101737 -0.00051686
10 -0.0100945 -0.000510803
10.0387 -0.010016 -0.000504834
10.0774 -0.00993848 -0.000498953
10.1162 -0.00986174 -0.000493158
10.155 -0.00978581 -0.000487447
10.1939 -0.0097107 -0.000481819
10.2328 -0.00963637 -0.000476272
10.2717 -0.00956282 -0.000470805
10.3106 -0.00949005 -0.000465417
10.3496 -0.00941803 -0.000460105
10.3887 -0.00934676 -0.000454869
10.4278 -0.00927623 -0.000449707
10.4669 -0.00920643 -0.000444618
10.506 -0.00913734 -0.000439601
10.5452 -0.00906896 -0.000434654
10.5845 -0.00900128 -0.000429777
10.6238 -0.00893429 -0.000424967
10.6631 -0.00886798 -0.000420224
10.7024 -0.00880233 -0.000415547
10.7418 -0.00873734 -0.000410934
10.7813 -0.00867301 -0.000406385
10.8208 -0.00860931 -0.000401898
10.8603 -0.00854625 -0.000397472
10.8999 -0.00848382 -0.000393107
10.9395 -0.008422 -0.000388801
10.9792 -0.00836078 -0.000384553
11.0189 -0.00830017 -0.000380362
11.0586 -0.00824015 -0.000376227
11.0984 -0.00818071 -0.000372148
11.1383 -0.00812185 -0.000368123
11.1781 -0.00806356 -0.000364151
11.2181 -0.00800583 -0.000360233
11.2581 -0.00794865 -0.000356366
11.2981 -0.00789201 -0.000352549
11.3381 -0.00783592 -0.000348783
11.3783 -0.00778036 -0.000345066
11.4184 -0.00772532 -0.000341398
11.4587 -0.0076708 -0.000337777
11.4989 -0.00761679 -0.000334203
11.5392 -0.00756329 -0.000330675
11.5796 -0.00751029 -0.000327193
11.62 -0.00745777 -0.000323755
11.6605 -0.00740575 -0.000320361
11.701 -0.0073542 -0.00031701
11.7415 -0.00730313 -0.000313702
11.7822 -0.00725252 -0.000310435
11.8228 -0.00720237 -0.00030721
11.8636 -0.00715269 -0.000304026
11.9043 -0.00710345 -0.000300881
11.9452 -0.00705465 -0.000297776
11.986 -0.00700629 -0.000294709
12.027 -0.00695837 -0.00029168
12.068 -0.00691087 -0.000288689
12.109 -0.0068638 -0.000285735
12.1501 -0.00681714 -0.000282817
12.1913 -0.0067709 -0.000279935
12.2325 -0.00672506 -0.000277088
12.2738 -0.00667963 -0.000274275
12.3151 -0.00663459 -0.000271497
12.3565 -0.00658994 -0.000268753
12.3979 -0.00654569 -0.000266041
12.4394 -0.00650181 -0.000263363
12.481 -0.00645831 -0.000260716
12.5226 -0.00641519 -0.000258101
12.5643 -0.00637243 -0.000255517
12.6061 -0.00633004 -0.000252964
12.6479 -0.00628801 -0.000250441
12.6898 -0.00624634 -0.000247948
12.7317 -0.00620501 -0.000245484
12.7737 -0.00616404 -0.000243049
12.8158 -0.0061234 -0.000240643
12.8579 -0.00608311 -0.000238265
12.9001 -0.00604315 -0.000235914
12.9424 -0.00600352 -0.000233591
12.9847 -0.00596422 -0.000231294
13.0271 -0.00592525 -0.000229024
13.0696 -0.00588659 -0.00022678
13.1121 -0.00584825 -0.000224562
13.1547 -0.00581022 -0.000222369
13.1974 -0.00577249 -0.000220201
13.2402 -0.00573508 -0.000218058
13.283 -0.00569796 -0.000215939
13.3259 -0.00566114 -0.000213843
13.3689 -0.00562462 -0.000211772
13.4119 -0.00558839 -0.000209723
13.455 -0.00555244 -0.000207698
13.4982 -0.00551678 -0.000205695
13.5415 -0.0054814 -0.000203714
13.5848 -0.0054463 -0.000201755
13.6283 -0.00541147 -0.000199818
13.6718 -0.00537691 -0.000197902
13.7153 -0.00534262 -0.000196007
13.759 -0.0053086 -0.000194133
13.8028 -0.00527484 -0.000192279
13.8466 -0.00524133 -0.000190446
13.8905 -0.00520809 -0.000188632
13.9345 -0.00517509 -0.000186838
13.9786 -0.00514235 -0.000185063
14.0227 -0.00510985 -0.000183307
14.067 -0.0050776 -0.00018157
14.1113 -0.00504559 -0.000179852
14.1558 -0.00501382 -0.000178152
14.2003 -0.00498229 -0.00017647
14.2449 -0.00495099 -0.000174805
14.2896 -0.00491992 -0.000173159
14.3344 -0.00488907 -0.000171529
14.3793 -0.00485846 -0.000169917
14.4243 -0.00482806 -0.000168321
14.4693 -0.00479789 -0.000166742
14.5145 -0.00476794 -0.000165179
14.5598 -0.0047382 -0.000163633
14.6052 -0.00470868 -0.000162102
14.6506 -0.00467936 -0.000160588
14.6962 -0.00465026 -0.000159088
14.7419 -0.00462136 -0.000157604
14.7877 -0.00459266 -0.000156135
14.8336 -0.00456417 -0.000154681
14.8796 -0.00453587 -0.000153242
14.9257 -0.00450777 -0.000151817
14.9719 -0.00447987 -0.000150407
15.0182 -0.00445216 -0.00014901
15.0647 -0.00442464 -0.000147628
15.1112 -0.0043973 -0.000146259
15.1579 -0.00437015 -0.000144904
15.2047 -0.00434319 -0.000143562
15.2516 -0.00431641 -0.000142234
15.2986 -0.00428981 -0.000140918
15.3458 -0.00426338 -0.000139615
15.393 -0.00423713 -0.000138325
15.4404 -0.00421106 -0.000137048
15.488 -0.00418515 -0.000135783
15.5356 -0.00415942 -0.00013453
15.5834 -0.00413385 -0.000133289
15.6313 -0.00410844 -0.00013206
15.6794 -0.00408321 -0.000130842
15.7276 -0.00405813 -0.000129636
15.7759 -0.00403321 -0.000128442
15.8243 -0.00400845 -0.000127259
15.873 -0.00398385 -0.000126086
15.9217 -0.0039594 -0.000124925
15.9706 -0.0039351 -0.000123775
16.0197 -0.00391095 -0.000122635
16.0689 -0.00388695 -0.000121506
16.1182 -0.0038631 -0.000120387
16.1677 -0.00383939 -0.000119279
16.2174 -0.00381582 -0.00011818
16.2672 -0.0037924 -0.000117092
16.3172 -0.00376912 -0.000116013
16.3674 -0.00374597 -0.000114944
16.4177 -0.00372296 -0.000113885
16.4682 -0.00370008 -0.000112835
16.5189 -0.00367734 -0.000111794
16.5697 -0.00365472 -0.000110763
16.6208 -0.00363224 -0.00010974
16.672 -0.00360988 -0.000108727
16.7234 -0.00358765 -0.000107722
16.775 -0.00356554 -0.000106726
16.8268 -0.00354355 -0.000105739
16.8787 -0.00352168 -0.00010476
16.9309 -0.00349993 -0.000103789
16.9833 -0.0034783 -0.000102827
17.0359 -0.00345679 -0.000101873
17.0887 -0.00343538 -0.000100927
17.1418 -0.00341409 -9.99883e-05
17.195 -0.00339291 -9.90577e-05
17.2485 -0.00337183 -9.81347e-05
17.3022 -0.00335087 -9.72193e-05
17.3562 -0.00333 -9.63113e-05
17.4104 -0.00330924 -9.54106e-05
17.4648 -0.00328858 -9.45171e-05
17.5195 -0.00326802 -9.36307e-05
17.5744 -0.00324756 -9.27513e-05
17.6296 -0.00322719 -9.18788e-05
17.6851 -0.00320692 -9.1013e-05
17.7408 -0.00318674 -9.01539e-05
17.7969 -0.00316664 -8.93013e-05
17.8532 -0.00314664 -8.84552e-05
17.9098 -0.00312672 -8.76154e-05
17.9667 -0.00310689 -8.67819e-05
18.0239 -0.00308714 -8.59544e-05
18.0815 -0.00306747 -8.5133e-05
18.1393 -0.00304787 -8.43174e-05
18.1975 -0.00302836 -8.35076e-05
18.256 -0.00300891 -8.27036e-05
18.3149 -0.00298954 -8.1905e-05
18.3742 -0.00297024 -8.1112e-05
18.4338 -0.002951 -8.03242e-05
18.4938 -0.00293183 -7.95417e-05
18.5542 -0.00291273 -7.87643e-05
18.615 -0.00289368 -7.79919e-05
18.6762 -0.00287469 -7.72243e-05
18.7379 -0.00285575 -7.64615e-05
18.8 -0.00283687 -7.57033e-05
18.8625 -0.00281803 -7.49497e-05
18.9255 -0.00279925 -7.42003e-05
18.9891 -0.0027805 -7.34553e-05
19.0531 -0.00276179 -7.27143e-05
19.1177 -0.00274313 -7.19773e-05
19.1828 -0.00272449 -7.1244e-05
19.2484 -0.00270588 -7.05145e-05
19.3147 -0.0026873 -6.97884e-05
19.3816 -0.00266874 -6.90657e-05
19.4491 -0.00265019 -6.83462e-05
19.5173 -0.00263166 -6.76297e-05
19.5862 -0.00261314 -6.69159e-05
19.6558 -0.00259461 -6.62048e-05
19.7262 -0.00257609 -6.54961e-05
19.7974 -0.00255755 -6.47895e-05
19.8694 -0.002539 -6.40849e-05
19.9423 -0.00252042 -6.3382e-05
20.0162 -0.00250181 -6.26805e-05
20.091 -0.00248316 -6.19801e-05
20.1669 -0.00246446 -6.12805e-05
20.244 -0.0024457 -6.05813e-05
20.3222 -0.00242687 -5.98822e-05
20.4016 -0.00240795 -5.91827e-05
20.4825 -0.00238894 -5.84822e-05
20.5648 -0.00236981 -5.77804e-05
20.6487 -0.00235055 -5.70765e-05
20.7344 -0.00233113 -5.63699e-05
20.8219 -0.00231153 -5.56597e-05
20.9115 -0.00229172 -5.4945e-05
21.0034 -0.00227167 -5.42246e-05
21.0979 -0.00225133 -5.34972e-05
21.1952 -0.00223065 -5.2761e-05
21.2959 -0.00220957 -5.20141e-05
21.4004 -0.002188 -5.12537e-05
21.5093 -0.00216584 -5.04762e-05
21.6237 -0.00214294 -4.9677e-05
21.7448 -0.00211909 -4.8849e-05
21.8747 -0.00209396 -4.79818e-05
22.0165 -0.00206701 -4.70576e-05
22.1768 -0.00203718 -4.60417e-05
22.3723 -0.00200167 -4.4842e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1ClassicOneLoop/GAp_FRG.txt <==
-22.3723 -0.00200175 4.48452e-05
-22.1768 -0.00203726 4.60451e-05
-22.0165 -0.00206709 4.70611e-05
-21.8747 -0.00209404 4.79854e-05
-21.7448 -0.00211917 4.88527e-05
-21.6237 -0.00214303 4.96808e-05
-21.5093 -0.00216593 5.04802e-05
-21.4004 -0.00218809 5.12577e-05
-21.2959 -0.00220966 5.20183e-05
-21.1952 -0.00223074 5.27653e-05
-21.0979 -0.00225142 5.35016e-05
-21.0034 -0.00227176 5.42291e-05
-20.9115 -0.00229182 5.49496e-05
-20.8219 -0.00231163 5.56644e-05
-20.7344 -0.00233123 5.63747e-05
-20.6487 -0.00235065 5.70814e-05
-20.5648 -0.00236991 5.77854e-05
-20.4825 -0.00238904 5.84873e-05
-20.4016 -0.00240806 5.91878e-05
-20.3222 -0.00242698 5.98874e-05
-20.244 -0.00244581 6.05867e-05
-20.1669 -0.00246457 6.1286e-05
-20.091 -0.00248327 6.19857e-05
-20.0162 -0.00250192 6.26862e-05
-19.9423 -0.00252053 6.33878e-05
-19.8694 -0.00253911 6.40908e-05
-19.7974 -0.00255767 6.47955e-05
-19.7262 -0.00257621 6.55022e-05
-19.6558 -0.00259474 6.6211e-05
-19.5862 -0.00261326 6.69223e-05
-19.5173 -0.00263179 6.76361e-05
-19.4491 -0.00265032 6.83528e-05
-19.3816 -0.00266887 6.90724e-05
-19.3147 -0.00268743 6.97952e-05
-19.2484 -0.00270601 7.05214e-05
-19.1828 -0.00272462 7.12511e-05
-19.1177 -0.00274326 7.19844e-05
-19.0531 -0.00276193 7.27215e-05
-18.9891 -0.00278064 7.34627e-05
-18.9255 -0.00279939 7.42079e-05
-18.8625 -0.00281818 7.49573e-05
-18.8 -0.00283702 7.57111e-05
-18.7379 -0.0028559 7.64694e-05
-18.6762 -0.00287484 7.72323e-05
-18.615 -0.00289383 7.8e-05
-18.5542 -0.00291288 7.87726e-05
-18.4938 -0.00293199 7.95501e-05
-18.4338 -0.00295116 8.03328e-05
-18.3742 -0.0029704 8.11207e-05
-18.3149 -0.0029897 8.19139e-05
-18.256 -0.00300908 8.27125e-05
-18.1975 -0.00302852 8.35168e-05
-18.1393 -0.00304804 8.43267e-05
-18.0815 -0.00306764 8.51424e-05
-18.0239 -0.00308731 8.5964e-05
-17.9667 -0.00310706 8.67916e-05
-17.9098 -0.0031269 8.76253e-05
-17.8532 -0.00314682 8.84653e-05
-17.7969 -0.00316683 8.93116e-05
-17.7408 -0.00318692 9.01643e-05
-17.6851 -0.0032071 9.10236e-05
-17.6296 -0.00322738 9.18895e-05
-17.5744 -0.00324775 9.27622e-05
-17.5195 -0.00326822 9.36418e-05
-17.4648 -0.00328878 9.45283e-05
-17.4104 -0.00330944 9.5422e-05
-17.3562 -0.0033302 9.63229e-05
-17.3022 -0.00335107 9.7231e-05
-17.2485 -0.00337204 9.81466e-05
-17.195 -0.00339312 9.90698e-05
-17.1418 -0.0034143 0.000100001
-17.0887 -0.0034356 0.000100939
-17.0359 -0.003457 0.000101886
-16.9833 -0.00347852 0.00010284
-16.9309 -0.00350016 0.000103803
-16.8787 -0.00352191 0.000104773
-16.8268 -0.00354378 0.000105752
-16.775 -0.00356577 0.00010674
-16.7234 -0.00358788 0.000107736
-16.672 -0.00361011 0.000108741
-16.6208 -0.00363248 0.000109755
-16.5697 -0.00365496 0.000110777
-16.5189 -0.00367758 0.000111809
-16.4682 -0.00370033 0.00011285
-16.4177 -0.00372321 0.0001139
-16.3674 -0.00374622 0.00011496
-16.3172 -0.00376937 0.000116029
-16.2672 -0.00379266 0.000117108
-16.2174 -0.00381609 0.000118196
-16.1677 -0.00383966 0.000119295
-16.1182 -0.00386337 0.000120404
-16.0689 -0.00388722 0.000121523
-16.0197 -0.00391123 0.000122652
-15.9706 -0.00393538 0.000123792
-15.9217 -0.00395968 0.000124943
-15.873 -0.00398413 0.000126105
-15.8243 -0.00400874 0.000127277
-15.7759 -0.0040335 0.00012846
-15.7276 -0.00405843 0.000129655
-15.6794 -0.00408351 0.000130861
-15.6313 -0.00410875 0.000132079
-15.5834 -0.00413416 0.000133309
-15.5356 -0.00415973 0.00013455
-15.488 -0.00418547 0.000135803
-15.4404 -0.00421138 0.000137069
-15.393 -0.00423746 0.000138346
-15.3458 -0.00426371 0.000139637
-15.2986 -0.00429014 0.00014094
-15.2516 -0.00431675 0.000142256
-15.2047 -0.00434353 0.000143585
-15.1579 -0.0043705 0.000144927
-15.1112 -0.00439765 0.000146282
-15.0647 -0.00442499 0.000147652
-15.0182 -0.00445251 0.000149034
-14.9719 -0.00448023 0.000150431
-14.9257 -0.00450814 0.000151842
-14.8796 -0.00453624 0.000153267
-14.8336 -0.00456454 0.000154707
-14.7877 -0.00459304 0.000156161
-14.7419 -0.00462174 0.000157631
-14.6962 -0.00465065 0.000159115
-14.6506 -0.00467976 0.000160615
-14.6052 -0.00470908 0.00016213
-14.5598 -0.00473861 0.000163661
-14.5145 -0.00476835 0.000165208
-14.4693 -0.00479831 0.000166771
-14.4243 -0.00482849 0.00016835
-14.3793 -0.00485888 0.000169946
-14.3344 -0.0048895 0.000171559
-14.2896 -0.00492035 0.000173189
-14.2449 -0.00495143 0.000174836
-14.2003 -0.00498273 0.000176501
-14.1558 -0.00501427 0.000178184
-14.1113 -0.00504605 0.000179884
-14.067 -0.00507807 0.000181603
-14.0227 -0.00511032 0.000183341
-13.9786 -0.00514283 0.000185097
-13.9345 -0.00517558 0.000186872
-13.8905 -0.00520858 0.000188667
-13.8466 -0.00524183 0.000190481
-13.8028 -0.00527534 0.000192316
-13.759 -0.00530911 0.00019417
-13.7153 -0.00534314 0.000196045
-13.6718 -0.00537743 0.00019794
-13.6283 -0.005412 0.000199857
-13.5848 -0.00544683 0.000201794
-13.5415 -0.00548194 0.000203754
-13.4982 -0.00551733 0.000205735
-13.455 -0.005553 0.000207739
-13.4119 -0.00558895 0.000209765
-13.3689 -0.00562519 0.000211814
-13.3259 -0.00566172 0.000213887
-13.283 -0.00569855 0.000215983
-13.2402 -0.00573567 0.000218103
-13.1974 -0.00577309 0.000220247
-13.1547 -0.00581082 0.000222415
-13.1121 -0.00584886 0.000224609
-13.0696 -0.00588721 0.000226828
-13.0271 -0.00592588 0.000229073
-12.9847 -0.00596486 0.000231344
-12.9424 -0.00600417 0.000233641
-12.9001 -0.00604381 0.000235965
-12.8579 -0.00608378 0.000238317
-12.8158 -0.00612408 0.000240696
-12.7737 -0.00616472 0.000243103
-12.7317 -0.0062057 0.000245539
-12.6898 -0.00624704 0.000248003
-12.6479 -0.00628872 0.000250497
-12.6061 -0.00633076 0.000253021
-12.5643 -0.00637316 0.000255575
-12.5226 -0.00641593 0.00025816
-12.481 -0.00645906 0.000260776
-12.4394 -0.00650257 0.000263424
-12.3979 -0.00654646 0.000266104
-12.3565 -0.00659072 0.000268816
-12.3151 -0.00663538 0.000271562
-12.2738 -0.00668043 0.000274341
-12.2325 -0.00672588 0.000277154
-12.1913 -0.00677172 0.000280002
-12.1501 -0.00681798 0.000282886
-12.109 -0.00686465 0.000285805
-12.068 -0.00691173 0.00028876
-12.027 -0.00695924 0.000291753
-11.986 -0.00700717 0.000294783
-11.9452 -0.00705554 0.000297851
-11.9043 -0.00710435 0.000300957
-11.8636 -0.0071536 0.000304103
-11.8228 -0.00720331 0.000307289
-11.7822 -0.00725346 0.000310516
-11.7415 -0.00730408 0.000313783
-11.701 -0.00735517 0.000317093
-11.6605 -0.00740673 0.000320445
-11.62 -0.00745877 0.000323841
-11.5796 -0.0075113 0.00032728
-11.5392 -0.00756432 0.000330764
-11.4989 -0.00761783 0.000334294
-11.4587 -0.00767186 0.000337869
-11.4184 -0.00772639 0.000341492
-11.3783 -0.00778144 0.000345162
-11.3381 -0.00783702 0.000348881
-11.2981 -0.00789313 0.000352649
-11.2581 -0.00794978 0.000356467
-11.2181 -0.00800697 0.000360335
-11.1781 -0.00806472 0.000364256
-11.1383 -0.00812303 0.000368229
-11.0984 -0.00818191 0.000372256
-11.0586 -0.00824137 0.000376337
-11.0189 -0.0083014 0.000380474
-10.9792 -0.00836204 0.000384667
-10.9395 -0.00842327 0.000388917
-10.8999 -0.0084851 0.000393226
-10.8603 -0.00854756 0.000397593
-10.8208 -0.00861064 0.000402021
-10.7813 -0.00867435 0.00040651
-10.7418 -0.00873871 0.000411062
-10.7024 -0.00880371 0.000415677
-10.6631 -0.00886938 0.000420357
-10.6238 -0.00893572 0.000425102
-10.5845 -0.00900273 0.000429914
-10.5452 -0.00907043 0.000434794
-10.506 -0.00913883 0.000439744
-10.4669 -0.00920794 0.000444763
-10.4278 -0.00927777 0.000449855
-10.3887 -0.00934832 0.00045502
-10.3496 -0.00941961 0.000460259
-10.3106 -0.00949166 0.000465573
-10.2717 -0.00956446 0.000470965
-10.2328 -0.00963803 0.000476435
-10.1939 -0.00971238 0.000481985
-10.155 -0.00978752 0.000487616
-10.1162 -0.00986347 0.000493331
-10.0774 -0.00994024 0.000499129
-10.0387 -0.0100178 0.000505014
-10 -0.0100963 0.000510985
-9.96134 -0.0101756 0.000517046
-9.92271 -0.0102557 0.000523198
-9.88412 -0.0103367 0.000529443
-9.84557 -0.0104187 0.000535781
-9.80704 -0.0105015 0.000542216
-9.76856 -0.0105852 0.000548749
-9.73011 -0.0106699 0.000555381
-9.69169 -0.0107555 0.000562115
-9.65331 -0.0108421 0.000568952
-9.61496 -0.0109297 0.000575895
-9.57664 -0.0110182 0.000582946
-9.53836 -0.0111078 0.000590106
-9.50011 -0.0111984 0.000597379
-9.46189 -0.01129 0.000604765
-9.42371 -0.0113827 0.000612268
-9.38556 -0.0114764 0.000619889
-9.34744 -0.0115712 0.000627631
-9.30935 -0.0116672 0.000635497
-9.2713 -0.0117642 0.000643488
-9.23327 -0.0118624 0.000651608
-9.19528 -0.0119617 0.000659859
-9.15732 -0.0120623 0.000668243
-9.11939 -0.012164 0.000676764
-9.08149 -0.0122669 0.000685423
-9.04362 -0.0123711 0.000694225
-9.00578 -0.0124765 0.000703171
-8.96797 -0.0125832 0.000712265
-8.93019 -0.0126911 0.00072151
-8.89244 -0.0128004 0.000730909
-8.85471 -0.0129111 0.000740466
-8.81702 -0.0130231 0.000750183
-8.77936 -0.0131365 0.000760064
-8.74172 -0.0132512 0.000770112
-8.70412 -0.0133674 0.000780331
-8.66654 -0.0134851 0.000790725
-8.62899 -0.0136043 0.000801297
-8.59146 -0.0137249 0.000812052
-8.55397 -0.0138471 0.000822992
-8.5165 -0.0139708 0.000834123
-8.47906 -0.0140961 0.000845448
-8.44165 -0.014223 0.000856972
-8.40426 -0.0143516 0.000868698
-8.3669 -0.0144818 0.000880633
-8.32956 -0.0146137 0.000892779
-8.29226 -0.0147474 0.000905142
-8.25497 -0.0148828 0.000917727
-8.21772 -0.0150199 0.000930538
-8.18049 -0.0151589 0.000943581
-8.14328 -0.0152998 0.000956862
-8.1061 -0.0154425 0.000970384
-8.06895 -0.0155872 0.000984155
-8.03182 -0.0157338 0.00099818
-7.99471 -0.0158824 0.00101246
-7.95763 -0.016033 0.00102701
-7.92058 -0.0161857 0.00104184
-7.88355 -0.0163404 0.00105694
-7.84654 -0.0164974 0.00107232
-7.80955 -0.0166565 0.001088
-7.77259 -0.0168178 0.00110397
-7.73566 -0.0169814 0.00112025
-7.69874 -0.0171473 0.00113685
-7.66185 -0.0173155 0.00115376
-7.62498 -0.0174861 0.00117101
-7.58814 -0.0176592 0.00118859
-7.55132 -0.0178348 0.00120651
-7.51452 -0.0180129 0.00122479
-7.47774 -0.0181936 0.00124343
-7.44099 -0.0183769 0.00126244
-7.40425 -0.0185629 0.00128183
-7.36754 -0.0187516 0.00130161
-7.33085 -0.0189432 0.00132179
-7.29418 -0.0191376 0.00134238
-7.25754 -0.0193349 0.00136339
-7.22091 -0.0195352 0.00138484
-7.18431 -0.0197385 0.00140672
-7.14772 -0.0199449 0.00142906
-7.11116 -0.0201544 0.00145187
-7.07462 -0.0203672 0.00147515
-7.0381 -0.0205833 0.00149893
-7.00159 -0.0208027 0.0015232
-6.96511 -0.0210255 0.001548
-6.92865 -0.0212519 0.00157332
-6.89221 -0.0214818 0.0015992
-6.85579 -0.0217154 0.00162563
-6.81938 -0.0219526 0.00165264
-6.783 -0.0221937 0.00168023
-6.74664 -0.0224387 0.00170844
-6.71029 -0.0226877 0.00173727
-6.67397 -0.0229407 0.00176675
-6.63766 -0.0231979 0.00179688
-6.60137 -0.0234593 0.00182769
-6.5651 -0.0237251 0.00185921
-6.52885 -0.0239953 0.00189144
-6.49262 -0.02427 0.0019244
-6.4564 -0.0245494 0.00195813
-6.42021 -0.0248335 0.00199264
-6.38403 -0.0251225 0.00202796
-6.34786 -0.0254164 0.00206411
-6.31172 -0.0257155 0.00210111
-6.27559 -0.0260197 0.00213898
-6.23949 -0.0263293 0.00217777
-6.20339 -0.0266443 0.00221749
-6.16732 -0.0269649 0.00225817
-6.13126 -0.0272912 0.00229984
-6.09522 -0.0276233 0.00234253
-6.05919 -0.0279615 0.00238628
-6.02319 -0.0283057 0.00243111
-5.9872 -0.0286563 0.00247706
-5.95122 -0.0290134 0.00252417
-5.91526 -0.029377 0.00257247
-5.87932 -0.0297474 0.00262201
-5.84339 -0.0301248 0.00267281
-5.80748 -0.0305093 0.00272493
-5.77158 -0.0309011 0.0027784
-5.7357 -0.0313003 0.00283327
-5.69984 -0.0317073 0.00288959
-5.66399 -0.0321222 0.0029474
-5.62815 -0.0325451 0.00300676
-5.59233 -0.0329764 0.00306771
-5.55653 -0.0334162 0.00313032
-5.52074 -0.0338647 0.00319464
-5.48497 -0.0343223 0.00326073
-5.4492 -0.0347891 0.00332865
-5.41346 -0.0352653 0.00339846
-5.37773 -0.0357514 0.00347023
-5.34201 -0.0362475 0.00354404
-5.30631 -0.0367538 0.00361996
-5.27062 -0.0372708 0.00369805
-5.23494 -0.0377987 0.00377841
-5.19928 -0.0383378 0.00386112
-5.16363 -0.0388884 0.00394625
-5.128 -0.0394509 0.00403392
-5.09237 -0.0400256 0.0041242
-5.05677 -0.040613 0.0042172
-5.02117 -0.0412132 0.00431303
-4.98559 -0.0418268 0.00441179
-4.95002 -0.0424542 0.00451361
-4.91446 -0.0430957 0.00461859
-4.87892 -0.0437518 0.00472687
-4.84339 -0.044423 0.00483857
-4.80787 -0.0451097 0.00495385
-4.77237 -0.0458124 0.00507284
-4.73687 -0.0465317 0.00519569
-4.70139 -0.047268 0.00532257
-4.66592 -0.0480219 0.00545365
-4.63046 -0.0487939 0.00558911
-4.59502 -0.0495848 0.00572913
-4.55958 -0.050395 0.00587391
-4.52416 -0.0512253 0.00602367
-4.48875 -0.0520763 0.00617861
-4.45335 -0.0529487 0.00633897
-4.41797 -0.0538433 0.006505
-4.38259 -0.0547608 0.00667695
-4.34722 -0.055702 0.0068551
-4.31187 -0.0566678 0.00703974
-4.27653 -0.057659 0.00723116
-4.24119 -0.0586765 0.0074297
-4.20587 -0.0597214 0.0076357
-4.17056 -0.0607945 0.00784951
-4.13526 -0.061897 0.00807153
-4.09997 -0.0630299 0.00830216
-4.06469 -0.0641944 0.00854184
-4.02942 -0.0653917 0.00879102
-3.99416 -0.0666229 0.0090502
-3.95891 -0.0678895 0.00931989
-3.92367 -0.0691929 0.00960064
-3.88844 -0.0705343 0.00989306
-3.85322 -0.0719155 0.0101978
-3.81801 -0.0733379 0.0105154
-3.7828 -0.0748032 0.0108467
-3.74761 -0.0763132 0.0111924
-3.71243 -0.0778697 0.0115534
-3.67726 -0.0794747 0.0119304
-3.64209 -0.0811301 0.0123244
-3.60694 -0.0828381 0.0127364
-3.57179 -0.0846009 0.0131673
-3.53665 -0.086421 0.0136184
-3.50152 -0.0883008 0.0140907
-3.4664 -0.090243 0.0145856
-3.43129 -0.0922503 0.0151043
-3.39619 -0.0943257 0.0156483
-3.36109 -0.0964724 0.0162191
-3.32601 -0.0986936 0.0168182
-3.29093 -0.100993 0.0174475
-3.25586 -0.103374 0.0181087
-3.2208 -0.105841 0.0188039
-3.18574 -0.108399 0.0195352
-3.1507 -0.111051 0.0203049
-3.11566 -0.113803 0.0211156
-3.08063 -0.11666 0.0219701
-3.0456 -0.119628 0.0228714
-3.01059 -0.122713 0.0238227
-2.97558 -0.125921 0.0248279
-2.94058 -0.12926 0.0258909
-2.90558 -0.132736 0.0270162
-2.87059 -0.136358 0.0282086
-2.83561 -0.140134 0.0294737
-2.80064 -0.144074 0.0308173
-2.76567 -0.148187 0.0322461
-2.73071 -0.152483 0.0337673
-2.69576 -0.156975 0.0353889
-2.66081 -0.161674 0.0371198
-2.62587 -0.166593 0.0389699
-2.59094 -0.171746 0.04095
-2.55601 -0.177149 0.0430723
-2.52109 -0.182817 0.0453503
-2.48617 -0.18877 0.0477991
-2.45126 -0.195025 0.0504355
-2.41636 -0.201604 0.0532786
-2.38146 -0.20853 0.0563496
-2.34657 -0.215827 0.0596726
-2.31168 -0.223522 0.0632748
-2.2768 -0.231644 0.0671871
-2.24192 -0.240224 0.0714445
-2.20705 -0.249298 0.0760871
-2.17219 -0.258903 0.0811608
-2.13733 -0.269078 0.0867182
-2.10247 -0.27987 0.0928197
-2.06762 -0.291325 0.0995356
-2.03278 -0.303496 0.106947
-1.99794 -0.316438 0.115148
-1.9631 -0.330213 0.12425
-1.92827 -0.344883 0.134381
-1.89345 -0.360517 0.145695
-1.85862 -0.377186 0.158371
-1.82381 -0.39496 0.172622
-1.78899 -0.413912 0.188703
-1.75419 -0.434108 0.206917
-1.71938 -0.455605 0.227628
-1.68458 -0.47844 0.251273
-1.64979 -0.502622 0.278379
-1.61499 -0.528106 0.309582
-1.58021 -0.554774 0.345648
-1.54542 -0.582386 0.387497
-1.51064 -0.610524 0.43623
-1.47586 -0.638502 0.493147
-1.44109 -0.665247 0.559748
-1.40632 -0.689121 0.63771
-1.37155 -0.707692 0.72878
-1.33679 -0.717457 0.834557
-1.30203 -0.713536 0.956058
-1.26727 -0.689476 1.09297
-1.23251 -0.637388 1.24255
-1.19776 -0.548815 1.39818
-1.16301 -0.416799 1.54823
-1.12827 -0.239213 1.67616
-1.09352 -0.0223322 1.76323
-1.05878 0.217723 1.79399
-1.02405 0.457968 1.7624
-0.989309 0.675427 1.67447
-0.954576 0.853986 1.5456
-0.919844 0.987356 1.39448
-0.885115 1.07762 1.23759
-0.850388 1.13168 1.08655
-0.815663 1.15793 0.947955
-0.78094 1.16422 0.824592
-0.746219 1.157 0.716797
-0.711499 1.14113 0.623582
-0.676781 1.12012 0.543368
-0.642065 1.09643 0.474422
-0.60735 1.0717 0.415076
-0.572637 1.04704 0.36383
-0.537925 1.02314 0.319382
-0.503214 1.00045 0.280623
-0.468504 0.979216 0.246625
-0.433796 0.959592 0.216607
-0.399089 0.941637 0.18992
-0.364382 0.925363 0.16602
-0.329676 0.910755 0.14445
-0.294972 0.897778 0.124826
-0.260267 0.886391 0.10682
-0.225564 0.876546 0.0901526
-0.190861 0.868201 0.0745808
-0.156158 0.861314 0.0598913
-0.121456 0.855848 0.0458951
-0.0867541 0.851776 0.0324204
-0.0520524 0.849074 0.0193094
-0.0173508 0.847726 0.00641273
0.0173508 0.847726 -0.00641273
0.0520524 0.849074 -0.0193094
0.0867541 0.851776 -0.0324204
0.121456 0.855848 -0.0458951
0.156158 0.861314 -0.0598913
0.190861 0.868201 -0.0745808
0.225564 0.876546 -0.0901526
0.260267 0.886391 -0.10682
0.294972 0.897778 -0.124826
0.329676 0.910755 -0.14445
0.364382 0.925363 -0.16602
0.399089 0.941637 -0.18992
0.433796 0.959592 -0.216607
0.468504 0.979216 -0.246625
0.503214 1.00045 -0.280623
0.537925 1.02314 -0.319382
0.572637 1.04704 -0.36383
0.60735 1.0717 -0.415076
0.642065 1.09643 -0.474422
0.676781 1.12012 -0.543368
0.711499 1.14113 -0.623582
0.746219 1.157 -0.716797
0.78094 1.16422 -0.824592
0.815663 1.15793 -0.947955
0.850388 1.13168 -1.08655
0.885115 1.07762 -1.23759
0.919844 0.987356 -1.39448
0.954576 0.853986 -1.5456
0.989309 0.675427 -1.67447
1.02405 0.457968 -1.7624
1.05878 0.217723 -1.79399
1.09352 -0.0223322 -1.76323
1.12827 -0.239213 -1.67616
1.16301 -0.416799 -1.54823
1.19776 -0.548815 -1.39818
1.23251 -0.637388 -1.24255
1.26727 -0.689476 -1.09297
1.30203 -0.713536 -0.956058
1.33679 -0.717457 -0.834557
1.37155 -0.707692 -0.72878
1.40632 -0.689121 -0.63771
1.44109 -0.665247 -0.559748
1.47586 -0.638502 -0.493147
1.51064 -0.610524 -0.43623
1.54542 -0.582386 -0.387497
1.58021 -0.554774 -0.345648
1.61499 -0.528106 -0.309582
1.64979 -0.502622 -0.278379
1.68458 -0.47844 -0.251273
1.71938 -0.455605 -0.227628
1.75419 -0.434108 -0.206917
1.78899 -0.413912 -0.188703
1.82381 -0.39496 -0.172622
1.85862 -0.377186 -0.158371
1.89345 -0.360517 -0.145695
1.92827 -0.344883 -0.134381
1.9631 -0.330213 -0.12425
1.99794 -0.316438 -0.115148
2.03278 -0.303496 -0.106947
2.06762 -0.291325 -0.0995356
2.10247 -0.27987 -0.0928197
2.13733 -0.269078 -0.0867182
2.17219 -0.258903 -0.0811608
2.20705 -0.249298 -0.0760871
2.24192 -0.240224 -0.0714445
2.2768 -0.231644 -0.0671871
2.31168 -0.223522 -0.0632748
2.34657 -0.215827 -0.0596726
2.38146 -0.20853 -0.0563496
2.41636 -0.201604 -0.0532786
2.45126 -0.195025 -0.0504355
2.48617 -0.18877 -0.0477991
2.52109 -0.182817 -0.0453503
2.55601 -0.177149 -0.0430723
2.59094 -0.171746 -0.04095
2.62587 -0.166593 -0.0389699
2.66081 -0.161674 -0.0371198
2.69576 -0.156975 -0.0353889
2.73071 -0.152483 -0.0337673
2.76567 -0.148187 -0.0322461
2.80064 -0.144074 -0.0308173
2.83561 -0.140134 -0.0294737
2.87059 -0.136358 -0.0282086
2.90558 -0.132736 -0.0270162
2.94058 -0.12926 -0.0258909
2.97558 -0.125921 -0.0248279
3.01059 -0.122713 -0.0238227
3.0456 -0.119628 -0.0228714
3.08063 -0.11666 -0.0219701
3.11566 -0.113803 -0.0211156
3.1507 -0.111051 -0.0203049
3.18574 -0.108399 -0.0195352
3.2208 -0.105841 -0.0188039
3.25586 -0.103374 -0.0181087
3.29093 -0.100993 -0.0174475
3.32601 -0.0986936 -0.0168182
3.36109 -0.0964724 -0.0162191
3.39619 -0.0943257 -0.0156483
3.43129 -0.0922503 -0.0151043
3.4664 -0.090243 -0.0145856
3.50152 -0.0883008 -0.0140907
3.53665 -0.086421 -0.0136184
3.57179 -0.0846009 -0.0131673
3.60694 -0.0828381 -0.0127364
3.64209 -0.0811301 -0.0123244
3.67726 -0.0794747 -0.0119304
3.71243 -0.0778697 -0.0115534
3.74761 -0.0763132 -0.0111924
3.7828 -0.0748032 -0.0108467
3.81801 -0.0733379 -0.0105154
3.85322 -0.0719155 -0.0101978
3.88844 -0.0705343 -0.00989306
3.92367 -0.0691929 -0.00960064
3.95891 -0.0678895 -0.00931989
3.99416 -0.0666229 -0.0090502
4.02942 -0.0653917 -0.00879102
4.06469 -0.0641944 -0.00854184
4.09997 -0.0630299 -0.00830216
4.13526 -0.061897 -0.00807153
4.17056 -0.0607945 -0.00784951
4.20587 -0.0597214 -0.0076357
4.24119 -0.0586765 -0.0074297
4.27653 -0.057659 -0.00723116
4.31187 -0.0566678 -0.00703974
4.34722 -0.055702 -0.0068551
4.38259 -0.0547608 -0.00667695
4.41797 -0.0538433 -0.006505
4.45335 -0.0529487 -0.00633897
4.48875 -0.0520763 -0.00617861
4.52416 -0.0512253 -0.00602367
4.55958 -0.050395 -0.00587391
4.59502 -0.0495848 -0.00572913
4.63046 -0.0487939 -0.00558911
4.66592 -0.0480219 -0.00545365
4.70139 -0.047268 -0.00532257
4.73687 -0.0465317 -0.00519569
4.77237 -0.0458124 -0.00507284
4.80787 -0.0451097 -0.00495385
4.84339 -0.044423 -0.00483857
4.87892 -0.0437518 -0.00472687
4.91446 -0.0430957 -0.00461859
4.95002 -0.0424542 -0.00451361
4.98559 -0.0418268 -0.00441179
5.02117 -0.0412132 -0.00431303
5.05677 -0.040613 -0.0042172
5.09237 -0.0400256 -0.0041242
5.128 -0.0394509 -0.00403392
5.16363 -0.0388884 -0.00394625
5.19928 -0.0383378 -0.00386112
5.23494 -0.0377987 -0.00377841
5.27062 -0.0372708 -0.00369805
5.30631 -0.0367538 -0.00361996
5.34201 -0.0362475 -0.00354404
5.37773 -0.0357514 -0.00347023
5.41346 -0.0352653 -0.00339846
5.4492 -0.0347891 -0.00332865
5.48497 -0.0343223 -0.00326073
5.52074 -0.0338647 -0.00319464
5.55653 -0.0334162 -0.00313032
5.59233 -0.0329764 -0.00306771
5.62815 -0.0325451 -0.00300676
5.66399 -0.0321222 -0.0029474
5.69984 -0.0317073 -0.00288959
5.7357 -0.0313003 -0.00283327
5.77158 -0.0309011 -0.0027784
5.80748 -0.0305093 -0.00272493
5.84339 -0.0301248 -0.00267281
5.87932 -0.0297474 -0.00262201
5.91526 -0.029377 -0.00257247
5.95122 -0.0290134 -0.00252417
5.9872 -0.0286563 -0.00247706
6.02319 -0.0283057 -0.00243111
6.05919 -0.0279615 -0.00238628
6.09522 -0.0276233 -0.00234253
6.13126 -0.0272912 -0.00229984
6.16732 -0.0269649 -0.00225817
6.20339 -0.0266443 -0.00221749
6.23949 -0.0263293 -0.00217777
6.27559 -0.0260197 -0.00213898
6.31172 -0.0257155 -0.00210111
6.34786 -0.0254164 -0.00206411
6.38403 -0.0251225 -0.00202796
6.42021 -0.0248335 -0.00199264
6.4564 -0.0245494 -0.00195813
6.49262 -0.02427 -0.0019244
6.52885 -0.0239953 -0.00189144
6.5651 -0.0237251 -0.00185921
6.60137 -0.0234593 -0.00182769
6.63766 -0.0231979 -0.00179688
6.67397 -0.0229407 -0.00176675
6.71029 -0.0226877 -0.00173727
6.74664 -0.0224387 -0.00170844
6.783 -0.0221937 -0.00168023
6.81938 -0.0219526 -0.00165264
6.85579 -0.0217154 -0.00162563
6.89221 -0.0214818 -0.0015992
6.92865 -0.0212519 -0.00157332
6.96511 -0.0210255 -0.001548
7.00159 -0.0208027 -0.0015232
7.0381 -0.0205833 -0.00149893
7.07462 -0.0203672 -0.00147515
7.11116 -0.0201544 -0.00145187
7.14772 -0.0199449 -0.00142906
7.18431 -0.0197385 -0.00140672
7.22091 -0.0195352 -0.00138484
7.25754 -0.0193349 -0.00136339
7.29418 -0.0191376 -0.00134238
7.33085 -0.0189432 -0.00132179
7.36754 -0.0187516 -0.00130161
7.40425 -0.0185629 -0.00128183
7.44099 -0.0183769 -0.00126244
7.47774 -0.0181936 -0.00124343
7.51452 -0.0180129 -0.00122479
7.55132 -0.0178348 -0.00120651
7.58814 -0.0176592 -0.00118859
7.62498 -0.0174861 -0.00117101
7.66185 -0.0173155 -0.00115376
7.69874 -0.0171473 -0.00113685
7.73566 -0.0169814 -0.00112025
7.77259 -0.0168178 -0.00110397
7.80955 -0.0166565 -0.001088
7.84654 -0.0164974 -0.00107232
7.88355 -0.0163404 -0.00105694
7.92058 -0.0161857 -0.00104184
7.95763 -0.016033 -0.00102701
7.99471 -0.0158824 -0.00101246
8.03182 -0.0157338 -0.00099818
8.06895 -0.0155872 -0.000984155
8.1061 -0.0154425 -0.000970384
8.14328 -0.0152998 -0.000956862
8.18049 -0.0151589 -0.000943581
8.21772 -0.0150199 -0.000930538
8.25497 -0.0148828 -0.000917727
8.29226 -0.0147474 -0.000905142
8.32956 -0.0146137 -0.000892779
8.3669 -0.0144818 -0.000880633
8.40426 -0.0143516 -0.000868698
8.44165 -0.014223 -0.000856972
8.47906 -0.0140961 -0.000845448
8.5165 -0.0139708 -0.000834123
8.55397 -0.0138471 -0.000822992
8.59146 -0.0137249 -0.000812052
8.62899 -0.0136043 -0.000801297
8.66654 -0.0134851 -0.000790725
8.70412 -0.0133674 -0.000780331
8.74172 -0.0132512 -0.000770112
8.77936 -0.0131365 -0.000760064
8.81702 -0.0130231 -0.000750183
8.85471 -0.0129111 -0.000740466
8.89244 -0.0128004 -0.000730909
8.93019 -0.0126911 -0.00072151
8.96797 -0.0125832 -0.000712265
9.00578 -0.0124765 -0.000703171
9.04362 -0.0123711 -0.000694225
9.08149 -0.0122669 -0.000685423
9.11939 -0.012164 -0.000676764
9.15732 -0.0120623 -0.000668243
9.19528 -0.0119617 -0.000659859
9.23327 -0.0118624 -0.000651608
9.2713 -0.0117642 -0.000643488
9.30935 -0.0116672 -0.000635497
9.34744 -0.0115712 -0.000627631
9.38556 -0.0114764 -0.000619889
9.42371 -0.0113827 -0.000612268
9.46189 -0.01129 -0.000604765
9.50011 -0.0111984 -0.000597379
9.53836 -0.0111078 -0.000590106
9.57664 -0.0110182 -0.000582946
9.61496 -0.0109297 -0.000575895
9.65331 -0.0108421 -0.000568952
9.69169 -0.0107555 -0.000562115
9.73011 -0.0106699 -0.000555381
9.76856 -0.0105852 -0.000548749
9.80704 -0.0105015 -0.000542216
9.84557 -0.0104187 -0.000535781
9.88412 -0.0103367 -0.000529443
9.92271 -0.0102557 -0.000523198
9.96134 -0.0101756 -0.000517046
10 -0.0100963 -0.000510985
10.0387 -0.0100178 -0.000505014
10.0774 -0.00994024 -0.000499129
10.1162 -0.00986347 -0.000493331
10.155 -0.00978752 -0.000487616
10.1939 -0.00971238 -0.000481985
10.2328 -0.00963803 -0.000476435
10.2717 -0.00956446 -0.000470965
10.3106 -0.00949166 -0.000465573
10.3496 -0.00941961 -0.000460259
10.3887 -0.00934832 -0.00045502
10.4278 -0.00927777 -0.000449855
10.4669 -0.00920794 -0.000444763
10.506 -0.00913883 -0.000439744
10.5452 -0.00907043 -0.000434794
10.5845 -0.00900273 -0.000429914
10.6238 -0.00893572 -0.000425102
10.6631 -0.00886938 -0.000420357
10.7024 -0.00880371 -0.000415677
10.7418 -0.00873871 -0.000411062
10.7813 -0.00867435 -0.00040651
10.8208 -0.00861064 -0.000402021
10.8603 -0.00854756 -0.000397593
10.8999 -0.0084851 -0.000393226
10.9395 -0.00842327 -0.000388917
10.9792 -0.00836204 -0.000384667
11.0189 -0.0083014 -0.000380474
11.0586 -0.00824137 -0.000376337
11.0984 -0.00818191 -0.000372256
11.1383 -0.00812303 -0.000368229
11.1781 -0.00806472 -0.000364256
11.2181 -0.00800697 -0.000360335
11.2581 -0.00794978 -0.000356467
11.2981 -0.00789313 -0.000352649
11.3381 -0.00783702 -0.000348881
11.3783 -0.00778144 -0.000345162
11.4184 -0.00772639 -0.000341492
11.4587 -0.00767186 -0.000337869
11.4989 -0.00761783 -0.000334294
11.5392 -0.00756432 -0.000330764
11.5796 -0.0075113 -0.00032728
11.62 -0.00745877 -0.000323841
11.6605 -0.00740673 -0.000320445
11.701 -0.00735517 -0.000317093
11.7415 -0.00730408 -0.000313783
11.7822 -0.00725346 -0.000310516
11.8228 -0.00720331 -0.000307289
11.8636 -0.0071536 -0.000304103
11.9043 -0.00710435 -0.000300957
11.9452 -0.00705554 -0.000297851
11.986 -0.00700717 -0.000294783
12.027 -0.00695924 -0.000291753
12.068 -0.00691173 -0.00028876
12.109 -0.00686465 -0.000285805
12.1501 -0.00681798 -0.000282886
12.1913 -0.00677172 -0.000280002
12.2325 -0.00672588 -0.000277154
12.2738 -0.00668043 -0.000274341
12.3151 -0.00663538 -0.000271562
12.3565 -0.00659072 -0.000268816
12.3979 -0.00654646 -0.000266104
12.4394 -0.00650257 -0.000263424
12.481 -0.00645906 -0.000260776
12.5226 -0.00641593 -0.00025816
12.5643 -0.00637316 -0.000255575
12.6061 -0.00633076 -0.000253021
12.6479 -0.00628872 -0.000250497
12.6898 -0.00624704 -0.000248003
12.7317 -0.0062057 -0.000245539
12.7737 -0.00616472 -0.000243103
12.8158 -0.00612408 -0.000240696
12.8579 -0.00608378 -0.000238317
12.9001 -0.00604381 -0.000235965
12.9424 -0.00600417 -0.000233641
12.9847 -0.00596486 -0.000231344
13.0271 -0.00592588 -0.000229073
13.0696 -0.00588721 -0.000226828
13.1121 -0.00584886 -0.000224609
13.1547 -0.00581082 -0.000222415
13.1974 -0.00577309 -0.000220247
13.2402 -0.00573567 -0.000218103
13.283 -0.00569855 -0.000215983
13.3259 -0.00566172 -0.000213887
13.3689 -0.00562519 -0.000211814
13.4119 -0.00558895 -0.000209765
13.455 -0.005553 -0.000207739
13.4982 -0.00551733 -0.000205735
13.5415 -0.00548194 -0.000203754
13.5848 -0.00544683 -0.000201794
13.6283 -0.005412 -0.000199857
13.6718 -0.00537743 -0.00019794
13.7153 -0.00534314 -0.000196045
13.759 -0.00530911 -0.00019417
13.8028 -0.00527534 -0.000192316
13.8466 -0.00524183 -0.000190481
13.8905 -0.00520858 -0.000188667
13.9345 -0.00517558 -0.000186872
13.9786 -0.00514283 -0.000185097
14.0227 -0.00511032 -0.000183341
14.067 -0.00507807 -0.000181603
14.1113 -0.00504605 -0.000179884
14.1558 -0.00501427 -0.000178184
14.2003 -0.00498273 -0.000176501
14.2449 -0.00495143 -0.000174836
14.2896 -0.00492035 -0.000173189
14.3344 -0.0048895 -0.000171559
14.3793 -0.00485888 -0.000169946
14.4243 -0.00482849 -0.00016835
14.4693 -0.00479831 -0.000166771
14.5145 -0.00476835 -0.000165208
14.5598 -0.00473861 -0.000163661
14.6052 -0.00470908 -0.00016213
14.6506 -0.00467976 -0.000160615
14.6962 -0.00465065 -0.000159115
14.7419 -0.00462174 -0.000157631
14.7877 -0.00459304 -0.000156161
14.8336 -0.00456454 -0.000154707
14.8796 -0.00453624 -0.000153267
14.9257 -0.00450814 -0.000151842
14.9719 -0.00448023 -0.000150431
15.0182 -0.00445251 -0.000149034
15.0647 -0.00442499 -0.000147652
15.1112 -0.00439765 -0.000146282
15.1579 -0.0043705 -0.000144927
15.2047 -0.00434353 -0.000143585
15.2516 -0.00431675 -0.000142256
15.2986 -0.00429014 -0.00014094
15.3458 -0.00426371 -0.000139637
15.393 -0.00423746 -0.000138346
15.4404 -0.00421138 -0.000137069
15.488 -0.00418547 -0.000135803
15.5356 -0.00415973 -0.00013455
15.5834 -0.00413416 -0.000133309
15.6313 -0.00410875 -0.000132079
15.6794 -0.00408351 -0.000130861
15.7276 -0.00405843 -0.000129655
15.7759 -0.0040335 -0.00012846
15.8243 -0.00400874 -0.000127277
15.873 -0.00398413 -0.000126105
15.9217 -0.00395968 -0.000124943
15.9706 -0.00393538 -0.000123792
16.0197 -0.00391123 -0.000122652
16.0689 -0.00388722 -0.000121523
16.1182 -0.00386337 -0.000120404
16.1677 -0.00383966 -0.000119295
16.2174 -0.00381609 -0.000118196
16.2672 -0.00379266 -0.000117108
16.3172 -0.00376937 -0.000116029
16.3674 -0.00374622 -0.00011496
16.4177 -0.00372321 -0.0001139
16.4682 -0.00370033 -0.00011285
16.5189 -0.00367758 -0.000111809
16.5697 -0.00365496 -0.000110777
16.6208 -0.00363248 -0.000109755
16.672 -0.00361011 -0.000108741
16.7234 -0.00358788 -0.000107736
16.775 -0.00356577 -0.00010674
16.8268 -0.00354378 -0.000105752
16.8787 -0.00352191 -0.000104773
16.9309 -0.00350016 -0.000103803
16.9833 -0.00347852 -0.00010284
17.0359 -0.003457 -0.000101886
17.0887 -0.0034356 -0.000100939
17.1418 -0.0034143 -0.000100001
17.195 -0.00339312 -9.90698e-05
17.2485 -0.00337204 -9.81466e-05
17.3022 -0.00335107 -9.7231e-05
17.3562 -0.0033302 -9.63229e-05
17.4104 -0.00330944 -9.5422e-05
17.4648 -0.00328878 -9.45283e-05
17.5195 -0.00326822 -9.36418e-05
17.5744 -0.00324775 -9.27622e-05
17.6296 -0.00322738 -9.18895e-05
17.6851 -0.0032071 -9.10236e-05
17.7408 -0.00318692 -9.01643e-05
17.7969 -0.00316683 -8.93116e-05
17.8532 -0.00314682 -8.84653e-05
17.9098 -0.0031269 -8.76253e-05
17.9667 -0.00310706 -8.67916e-05
18.0239 -0.00308731 -8.5964e-05
18.0815 -0.00306764 -8.51424e-05
18.1393 -0.00304804 -8.43267e-05
18.1975 -0.00302852 -8.35168e-05
18.256 -0.00300908 -8.27125e-05
18.3149 -0.0029897 -8.19139e-05
18.3742 -0.0029704 -8.11207e-05
18.4338 -0.00295116 -8.03328e-05
18.4938 -0.00293199 -7.95501e-05
18.5542 -0.00291288 -7.87726e-05
18.615 -0.00289383 -7.8e-05
18.6762 -0.00287484 -7.72323e-05
18.7379 -0.0028559 -7.64694e-05
18.8 -0.00283702 -7.57111e-05
18.8625 -0.00281818 -7.49573e-05
18.9255 -0.00279939 -7.42079e-05
18.9891 -0.00278064 -7.34627e-05
19.0531 -0.00276193 -7.27215e-05
19.1177 -0.00274326 -7.19844e-05
19.1828 -0.00272462 -7.12511e-05
19.2484 -0.00270601 -7.05214e-05
19.3147 -0.00268743 -6.97952e-05
19.3816 -0.00266887 -6.90724e-05
19.4491 -0.00265032 -6.83528e-05
19.5173 -0.00263179 -6.76361e-05
19.5862 -0.00261326 -6.69223e-05
19.6558 -0.00259474 -6.6211e-05
19.7262 -0.00257621 -6.55022e-05
19.7974 -0.00255767 -6.47955e-05
19.8694 -0.00253911 -6.40908e-05
19.9423 -0.00252053 -6.33878e-05
20.0162 -0.00250192 -6.26862e-05
20.091 -0.00248327 -6.19857e-05
20.1669 -0.00246457 -6.1286e-05
20.244 -0.00244581 -6.05867e-05
20.3222 -0.00242698 -5.98874e-05
20.4016 -0.00240806 -5.91878e-05
20.4825 -0.00238904 -5.84873e-05
20.5648 -0.00236991 -5.77854e-05
20.6487 -0.00235065 -5.70814e-05
20.7344 -0.00233123 -5.63747e-05
20.8219 -0.00231163 -5.56644e-05
20.9115 -0.00229182 -5.49496e-05
21.0034 -0.00227176 -5.42291e-05
21.0979 -0.00225142 -5.35016e-05
21.1952 -0.00223074 -5.27653e-05
21.2959 -0.00220966 -5.20183e-05
21.4004 -0.00218809 -5.12577e-05
21.5093 -0.00216593 -5.04802e-05
21.6237 -0.00214303 -4.96808e-05
21.7448 -0.00211917 -4.88527e-05
21.8747 -0.00209404 -4.79854e-05
22.0165 -0.00206709 -4.70611e-05
22.1768 -0.00203726 -4.60451e-05
22.3723 -0.00200175 -4.48452e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1ClassicOneLoop/GAp_OneLoopFRG.txt <==
-22.3723 -0.00200191 4.48526e-05
-22.1768 -0.00203743 4.60528e-05
-22.0165 -0.00206726 4.70691e-05
-21.8747 -0.00209422 4.79937e-05
-21.7448 -0.00211936 4.88613e-05
-21.6237 -0.00214322 4.96896e-05
-21.5093 -0.00216612 5.04892e-05
-21.4004 -0.00218829 5.12669e-05
-21.2959 -0.00220986 5.20277e-05
-21.1952 -0.00223094 5.2775e-05
-21.0979 -0.00225163 5.35114e-05
-21.0034 -0.00227197 5.42392e-05
-20.9115 -0.00229203 5.49599e-05
-20.8219 -0.00231185 5.5675e-05
-20.7344 -0.00233145 5.63855e-05
-20.6487 -0.00235088 5.70924e-05
-20.5648 -0.00237014 5.77966e-05
-20.4825 -0.00238928 5.84988e-05
-20.4016 -0.0024083 5.91995e-05
-20.3222 -0.00242722 5.98994e-05
-20.244 -0.00244605 6.05988e-05
-20.1669 -0.00246482 6.12983e-05
-20.091 -0.00248352 6.19983e-05
-20.0162 -0.00250218 6.2699e-05
-19.9423 -0.00252079 6.34009e-05
-19.8694 -0.00253938 6.41042e-05
-19.7974 -0.00255794 6.48091e-05
-19.7262 -0.00257648 6.5516e-05
-19.6558 -0.00259501 6.62251e-05
-19.5862 -0.00261354 6.69366e-05
-19.5173 -0.00263207 6.76507e-05
-19.4491 -0.00265061 6.83676e-05
-19.3816 -0.00266916 6.90875e-05
-19.3147 -0.00268773 6.98106e-05
-19.2484 -0.00270631 7.0537e-05
-19.1828 -0.00272493 7.1267e-05
-19.1177 -0.00274357 7.20006e-05
-19.0531 -0.00276225 7.2738e-05
-18.9891 -0.00278096 7.34794e-05
-18.9255 -0.00279971 7.42249e-05
-18.8625 -0.0028185 7.49746e-05
-18.8 -0.00283735 7.57287e-05
-18.7379 -0.00285624 7.64873e-05
-18.6762 -0.00287518 7.72505e-05
-18.615 -0.00289417 7.80185e-05
-18.5542 -0.00291323 7.87914e-05
-18.4938 -0.00293234 7.95692e-05
-18.4338 -0.00295152 8.03522e-05
-18.3742 -0.00297076 8.11404e-05
-18.3149 -0.00299007 8.19339e-05
-18.256 -0.00300945 8.27329e-05
-18.1975 -0.0030289 8.35375e-05
-18.1393 -0.00304842 8.43477e-05
-18.0815 -0.00306802 8.51637e-05
-18.0239 -0.0030877 8.59857e-05
-17.9667 -0.00310746 8.68136e-05
-17.9098 -0.0031273 8.76477e-05
-17.8532 -0.00314722 8.8488e-05
-17.7969 -0.00316724 8.93347e-05
-17.7408 -0.00318734 9.01878e-05
-17.6851 -0.00320753 9.10474e-05
-17.6296 -0.00322781 9.19137e-05
-17.5744 -0.00324818 9.27868e-05
-17.5195 -0.00326865 9.36668e-05
-17.4648 -0.00328922 9.45537e-05
-17.4104 -0.00330989 9.54478e-05
-17.3562 -0.00333066 9.63491e-05
-17.3022 -0.00335153 9.72576e-05
-17.2485 -0.00337251 9.81737e-05
-17.195 -0.00339359 9.90972e-05
-17.1418 -0.00341478 0.000100028
-17.0887 -0.00343608 0.000100967
-17.0359 -0.00345749 0.000101914
-16.9833 -0.00347902 0.000102869
-16.9309 -0.00350066 0.000103832
-16.8787 -0.00352241 0.000104803
-16.8268 -0.00354429 0.000105783
-16.775 -0.00356629 0.000106771
-16.7234 -0.00358841 0.000107768
-16.672 -0.00361065 0.000108773
-16.6208 -0.00363302 0.000109787
-16.5697 -0.00365551 0.00011081
-16.5189 -0.00367813 0.000111842
-16.4682 -0.00370089 0.000112884
-16.4177 -0.00372378 0.000113935
-16.3674 -0.0037468 0.000114995
-16.3172 -0.00376995 0.000116064
-16.2672 -0.00379325 0.000117144
-16.2174 -0.00381668 0.000118233
-16.1677 -0.00384026 0.000119332
-16.1182 -0.00386398 0.000120442
-16.0689 -0.00388784 0.000121562
-16.0197 -0.00391185 0.000122692
-15.9706 -0.00393601 0.000123832
-15.9217 -0.00396032 0.000124983
-15.873 -0.00398478 0.000126145
-15.8243 -0.0040094 0.000127319
-15.7759 -0.00403417 0.000128503
-15.7276 -0.0040591 0.000129698
-15.6794 -0.00408419 0.000130905
-15.6313 -0.00410944 0.000132123
-15.5834 -0.00413485 0.000133353
-15.5356 -0.00416044 0.000134595
-15.488 -0.00418618 0.000135849
-15.4404 -0.0042121 0.000137116
-15.393 -0.00423819 0.000138394
-15.3458 -0.00426445 0.000139685
-15.2986 -0.00429089 0.000140989
-15.2516 -0.00431751 0.000142306
-15.2047 -0.0043443 0.000143635
-15.1579 -0.00437128 0.000144978
-15.1112 -0.00439844 0.000146335
-15.0647 -0.00442579 0.000147705
-15.0182 -0.00445332 0.000149088
-14.9719 -0.00448105 0.000150486
-14.9257 -0.00450897 0.000151898
-14.8796 -0.00453708 0.000153324
-14.8336 -0.00456539 0.000154764
-14.7877 -0.0045939 0.00015622
-14.7419 -0.00462261 0.00015769
-14.6962 -0.00465153 0.000159175
-14.6506 -0.00468065 0.000160676
-14.6052 -0.00470998 0.000162192
-14.5598 -0.00473952 0.000163724
-14.5145 -0.00476928 0.000165272
-14.4693 -0.00479925 0.000166836
-14.4243 -0.00482944 0.000168416
-14.3793 -0.00485985 0.000170013
-14.3344 -0.00489048 0.000171627
-14.2896 -0.00492134 0.000173258
-14.2449 -0.00495243 0.000174907
-14.2003 -0.00498375 0.000176573
-14.1558 -0.0050153 0.000178256
-14.1113 -0.00504709 0.000179958
-14.067 -0.00507912 0.000181678
-14.0227 -0.00511139 0.000183417
-13.9786 -0.0051439 0.000185174
-13.9345 -0.00517667 0.000186951
-13.8905 -0.00520968 0.000188747
-13.8466 -0.00524295 0.000190562
-13.8028 -0.00527647 0.000192398
-13.759 -0.00531026 0.000194253
-13.7153 -0.0053443 0.000196129
-13.6718 -0.00537861 0.000198026
-13.6283 -0.00541319 0.000199944
-13.5848 -0.00544804 0.000201883
-13.5415 -0.00548317 0.000203844
-13.4982 -0.00551857 0.000205827
-13.455 -0.00555425 0.000207832
-13.4119 -0.00559022 0.00020986
-13.3689 -0.00562648 0.000211911
-13.3259 -0.00566303 0.000213985
-13.283 -0.00569987 0.000216082
-13.2402 -0.00573701 0.000218204
-13.1974 -0.00577445 0.00022035
-13.1547 -0.0058122 0.00022252
-13.1121 -0.00585025 0.000224715
-13.0696 -0.00588862 0.000226936
-13.0271 -0.00592731 0.000229183
-12.9847 -0.00596631 0.000231455
-12.9424 -0.00600564 0.000233755
-12.9001 -0.00604529 0.000236081
-12.8579 -0.00608528 0.000238434
-12.8158 -0.0061256 0.000240815
-12.7737 -0.00616627 0.000243224
-12.7317 -0.00620727 0.000245662
-12.6898 -0.00624862 0.000248129
-12.6479 -0.00629033 0.000250625
-12.6061 -0.00633239 0.000253151
-12.5643 -0.00637481 0.000255707
-12.5226 -0.0064176 0.000258294
-12.481 -0.00646076 0.000260912
-12.4394 -0.00650429 0.000263562
-12.3979 -0.0065482 0.000266244
-12.3565 -0.00659249 0.000268959
-12.3151 -0.00663717 0.000271707
-12.2738 -0.00668224 0.000274489
-12.2325 -0.00672771 0.000277305
-12.1913 -0.00677358 0.000280155
-12.1501 -0.00681987 0.000283041
-12.109 -0.00686656 0.000285963
-12.068 -0.00691367 0.000288921
-12.027 -0.0069612 0.000291916
-11.986 -0.00700917 0.000294949
-11.9452 -0.00705756 0.00029802
-11.9043 -0.0071064 0.000301129
-11.8636 -0.00715568 0.000304278
-11.8228 -0.00720541 0.000307467
-11.7822 -0.0072556 0.000310697
-11.7415 -0.00730625 0.000313968
-11.701 -0.00735736 0.000317281
-11.6605 -0.00740895 0.000320636
-11.62 -0.00746103 0.000324035
-11.5796 -0.00751358 0.000327478
-11.5392 -0.00756663 0.000330965
-11.4989 -0.00762018 0.000334498
-11.4587 -0.00767424 0.000338077
-11.4184 -0.00772881 0.000341704
-11.3783 -0.00778389 0.000345378
-11.3381 -0.00783951 0.0003491
-11.2981 -0.00789565 0.000352872
-11.2581 -0.00795234 0.000356694
-11.2181 -0.00800957 0.000360567
-11.1781 -0.00806735 0.000364492
-11.1383 -0.0081257 0.000368469
-11.0984 -0.00818462 0.0003725
-11.0586 -0.00824411 0.000376586
-11.0189 -0.00830419 0.000380727
-10.9792 -0.00836486 0.000384925
-10.9395 -0.00842613 0.000389179
-10.8999 -0.00848801 0.000393493
-10.8603 -0.00855051 0.000397865
-10.8208 -0.00861363 0.000402298
-10.7813 -0.00867739 0.000406792
-10.7418 -0.00874179 0.000411349
-10.7024 -0.00880684 0.000415969
-10.6631 -0.00887256 0.000420654
-10.6238 -0.00893894 0.000425405
-10.5845 -0.009006 0.000430223
-10.5452 -0.00907375 0.000435109
-10.506 -0.0091422 0.000440064
-10.4669 -0.00921136 0.00044509
-10.4278 -0.00928124 0.000450188
-10.3887 -0.00935184 0.000455359
-10.3496 -0.00942319 0.000460604
-10.3106 -0.00949528 0.000465925
-10.2717 -0.00956814 0.000471324
-10.2328 -0.00964177 0.000476801
-10.1939 -0.00971618 0.000482358
-10.155 -0.00979138 0.000487996
-10.1162 -0.00986739 0.000493718
-10.0774 -0.00994422 0.000499524
-10.0387 -0.0100219 0.000505416
-10 -0.0101004 0.000511395
-9.96134 -0.0101797 0.000517464
-9.92271 -0.0102599 0.000523624
-9.88412 -0.010341 0.000529877
-9.84557 -0.010423 0.000536224
-9.80704 -0.0105059 0.000542668
-9.76856 -0.0105897 0.000549209
-9.73011 -0.0106745 0.00055585
-9.69169 -0.0107602 0.000562594
-9.65331 -0.0108468 0.000569441
-9.61496 -0.0109345 0.000576394
-9.57664 -0.0110231 0.000583454
-9.53836 -0.0111127 0.000590625
-9.50011 -0.0112034 0.000597908
-9.46189 -0.0112951 0.000605305
-9.42371 -0.0113879 0.000612818
-9.38556 -0.0114817 0.000620451
-9.34744 -0.0115766 0.000628204
-9.30935 -0.0116726 0.000636082
-9.2713 -0.0117697 0.000644085
-9.23327 -0.011868 0.000652217
-9.19528 -0.0119675 0.00066048
-9.15732 -0.0120681 0.000668878
-9.11939 -0.0121699 0.000677411
-9.08149 -0.0122729 0.000686084
-9.04362 -0.0123772 0.0006949
-9.00578 -0.0124827 0.00070386
-8.96797 -0.0125895 0.000712969
-8.93019 -0.0126976 0.000722229
-8.89244 -0.012807 0.000731643
-8.85471 -0.0129177 0.000741215
-8.81702 -0.0130298 0.000750948
-8.77936 -0.0131433 0.000760846
-8.74172 -0.0132582 0.000770911
-8.70412 -0.0133746 0.000781147
-8.66654 -0.0134924 0.000791559
-8.62899 -0.0136116 0.000802149
-8.59146 -0.0137324 0.000812922
-8.55397 -0.0138547 0.000823881
-8.5165 -0.0139786 0.000835032
-8.47906 -0.014104 0.000846377
-8.44165 -0.0142311 0.000857921
-8.40426 -0.0143598 0.000869669
-8.3669 -0.0144901 0.000881625
-8.32956 -0.0146222 0.000893793
-8.29226 -0.014756 0.000906179
-8.25497 -0.0148915 0.000918787
-8.21772 -0.0150289 0.000931622
-8.18049 -0.015168 0.00094469
-8.14328 -0.0153091 0.000957995
-8.1061 -0.015452 0.000971544
-8.06895 -0.0155968 0.000985341
-8.03182 -0.0157436 0.000999393
-7.99471 -0.0158923 0.00101371
-7.95763 -0.0160431 0.00102828
-7.92058 -0.016196 0.00104314
-7.88355 -0.016351 0.00105827
-7.84654 -0.0165081 0.00107368
-7.80955 -0.0166674 0.00108939
-7.77259 -0.0168289 0.0011054
-7.73566 -0.0169927 0.00112171
-7.69874 -0.0171588 0.00113834
-7.66185 -0.0173273 0.00115529
-7.62498 -0.0174982 0.00117257
-7.58814 -0.0176715 0.00119019
-7.55132 -0.0178473 0.00120815
-7.51452 -0.0180256 0.00122647
-7.47774 -0.0182065 0.00124515
-7.44099 -0.0183901 0.0012642
-7.40425 -0.0185764 0.00128364
-7.36754 -0.0187654 0.00130346
-7.33085 -0.0189572 0.00132369
-7.29418 -0.0191519 0.00134433
-7.25754 -0.0193495 0.00136539
-7.22091 -0.0195501 0.00138688
-7.18431 -0.0197537 0.00140882
-7.14772 -0.0199604 0.00143121
-7.11116 -0.0201703 0.00145407
-7.07462 -0.0203834 0.00147741
-7.0381 -0.0205998 0.00150124
-7.00159 -0.0208195 0.00152558
-6.96511 -0.0210427 0.00155043
-6.92865 -0.0212694 0.00157582
-6.89221 -0.0214997 0.00160176
-6.85579 -0.0217336 0.00162826
-6.81938 -0.0219713 0.00165533
-6.783 -0.0222128 0.001683
-6.74664 -0.0224582 0.00171128
-6.71029 -0.0227076 0.00174019
-6.67397 -0.0229611 0.00176974
-6.63766 -0.0232187 0.00179996
-6.60137 -0.0234805 0.00183085
-6.5651 -0.0237468 0.00186245
-6.52885 -0.0240174 0.00189476
-6.49262 -0.0242927 0.00192782
-6.4564 -0.0245725 0.00196164
-6.42021 -0.0248572 0.00199625
-6.38403 -0.0251467 0.00203166
-6.34786 -0.0254412 0.00206791
-6.31172 -0.0257408 0.00210502
-6.27559 -0.0260456 0.002143
-6.23949 -0.0263557 0.0021819
-6.20339 -0.0266713 0.00222173
-6.16732 -0.0269925 0.00226253
-6.13126 -0.0273195 0.00230432
-6.09522 -0.0276523 0.00234714
-6.05919 -0.0279911 0.00239102
-6.02319 -0.0283361 0.00243598
-5.9872 -0.0286874 0.00248208
-5.95122 -0.0290452 0.00252933
-5.91526 -0.0294096 0.00257778
-5.87932 -0.0297808 0.00262746
-5.84339 -0.0301589 0.00267842
-5.80748 -0.0305442 0.0027307
-5.77158 -0.0309369 0.00278434
-5.7357 -0.031337 0.00283938
-5.69984 -0.0317449 0.00289587
-5.66399 -0.0321607 0.00295387
-5.62815 -0.0325846 0.00301342
-5.59233 -0.0330168 0.00307457
-5.55653 -0.0334577 0.00313738
-5.52074 -0.0339072 0.0032019
-5.48497 -0.0343659 0.0032682
-5.4492 -0.0348338 0.00333634
-5.41346 -0.0353112 0.00340638
-5.37773 -0.0357984 0.00347838
-5.34201 -0.0362957 0.00355243
-5.30631 -0.0368033 0.00362859
-5.27062 -0.0373216 0.00370694
-5.23494 -0.0378508 0.00378756
-5.19928 -0.0383913 0.00387053
-5.16363 -0.0389433 0.00395594
-5.128 -0.0395073 0.00404389
-5.09237 -0.0400836 0.00413446
-5.05677 -0.0406724 0.00422776
-5.02117 -0.0412743 0.00432389
-4.98559 -0.0418896 0.00442296
-4.95002 -0.0425187 0.00452509
-4.91446 -0.043162 0.0046304
-4.87892 -0.0438199 0.004739
-4.84339 -0.044493 0.00485104
-4.80787 -0.0451817 0.00496665
-4.77237 -0.0458864 0.00508598
-4.73687 -0.0466078 0.00520918
-4.70139 -0.0473462 0.00533641
-4.66592 -0.0481024 0.00546784
-4.63046 -0.0488768 0.00560365
-4.59502 -0.04967 0.00574401
-4.55958 -0.0504827 0.00588914
-4.52416 -0.0513156 0.00603922
-4.48875 -0.0521693 0.00619449
-4.45335 -0.0530445 0.00635516
-4.41797 -0.0539419 0.00652149
-4.38259 -0.0548624 0.00669372
-4.34722 -0.0558067 0.00687212
-4.31187 -0.0567757 0.00705698
-4.27653 -0.0577703 0.00724859
-4.24119 -0.0587913 0.00744728
-4.20587 -0.0598398 0.00765337
-4.17056 -0.0609167 0.00786722
-4.13526 -0.0620232 0.0080892
-4.09997 -0.0631602 0.00831972
-4.06469 -0.0643291 0.00855919
-4.02942 -0.0655309 0.00880806
-3.99416 -0.0667669 0.0090668
-3.95891 -0.0680386 0.00933591
-3.92367 -0.0693472 0.00961594
-3.88844 -0.0706944 0.00990745
-3.85322 -0.0720815 0.010211
-3.81801 -0.0735103 0.0105274
-3.7828 -0.0749824 0.0108571
-3.74761 -0.0764997 0.011201
-3.71243 -0.0780641 0.0115598
-3.67726 -0.0796775 0.0119344
-3.64209 -0.0813421 0.0123257
-3.60694 -0.0830601 0.0127345
-3.57179 -0.0848338 0.0131621
-3.53665 -0.0866658 0.0136093
-3.50152 -0.0885586 0.0140775
-3.4664 -0.090515 0.0145679
-3.43129 -0.092538 0.0150818
-3.39619 -0.0946307 0.0156207
-3.36109 -0.0967964 0.0161863
-3.32601 -0.0990386 0.0167801
-3.29093 -0.101361 0.017404
-3.25586 -0.103767 0.01806
-3.2208 -0.106262 0.0187503
-3.18574 -0.10885 0.0194771
-3.1507 -0.111535 0.020243
-3.11566 -0.114323 0.0210507
-3.08063 -0.117219 0.0219032
-3.0456 -0.120228 0.0228037
-3.01059 -0.123358 0.0237558
-2.97558 -0.126614 0.0247632
-2.94058 -0.130004 0.0258302
-2.90558 -0.133534 0.0269614
-2.87059 -0.137214 0.0281618
-2.83561 -0.141052 0.0294369
-2.80064 -0.145057 0.0307928
-2.76567 -0.14924 0.0322363
-2.73071 -0.153611 0.0337747
-2.69576 -0.158181 0.0354162
-2.66081 -0.162964 0.0371698
-2.62587 -0.167972 0.0390456
-2.59094 -0.173221 0.0410548
-2.55601 -0.178727 0.0432098
-2.52109 -0.184506 0.0455244
-2.48617 -0.190578 0.0480144
-2.45126 -0.196962 0.0506971
-2.41636 -0.20368 0.0535921
-2.38146 -0.210758 0.0567217
-2.34657 -0.218219 0.0601108
-2.31168 -0.226094 0.0637878
-2.2768 -0.234413 0.067785
-2.24192 -0.243209 0.0721392
-2.20705 -0.25252 0.0768924
-2.17219 -0.262386 0.0820929
-2.13733 -0.27285 0.0877965
-2.10247 -0.283961 0.0940672
-2.06762 -0.295771 0.10098
-2.03278 -0.308336 0.108621
-1.99794 -0.321718 0.117092
-1.9631 -0.335982 0.126511
-1.92827 -0.351202 0.13702
-1.89345 -0.367451 0.148784
-1.85862 -0.384809 0.161999
-1.82381 -0.403358 0.176901
-1.78899 -0.423178 0.193773
-1.75419 -0.444347 0.212952
-1.71938 -0.46693 0.234848
-1.68458 -0.490973 0.259959
-1.64979 -0.516485 0.288888
-1.61499 -0.543414 0.32237
-1.58021 -0.571615 0.361299
-1.54542 -0.600794 0.406762
-1.51064 -0.630429 0.460066
-1.47586 -0.659649 0.522767
-1.44109 -0.687071 0.596666
-1.40632 -0.710552 0.683758
-1.37155 -0.726873 0.786066
-1.33679 -0.731355 0.905276
-1.30203 -0.717494 1.04204
-1.26727 -0.676836 1.19477
-1.23251 -0.59955 1.358
-1.19776 -0.476357 1.52055
-1.16301 -0.302273 1.66479
-1.12827 -0.0814318 1.76888
-1.09352 0.169851 1.81304
-1.05878 0.425472 1.7877
-1.02405 0.657854 1.6982
-0.989309 0.847234 1.5621
-0.954576 0.986011 1.40145
-0.919844 1.07697 1.23551
-0.885115 1.12858 1.07738
-0.850388 1.15079 0.934046
-0.815663 1.15255 0.808043
-0.78094 1.14097 0.69923
-0.746219 1.12123 0.606136
-0.711499 1.09694 0.526784
-0.676781 1.07053 0.459142
-0.642065 1.04359 0.401339
-0.60735 1.01713 0.351738
-0.572637 0.99177 0.308955
-0.537925 0.967872 0.271832
-0.503214 0.945631 0.239413
-0.468504 0.925133 0.21091
-0.433796 0.906397 0.185671
-0.399089 0.889401 0.163158
-0.364382 0.8741 0.142925
-0.329676 0.860436 0.124597
-0.294972 0.848348 0.107861
-0.260267 0.837774 0.0924486
-0.225564 0.828656 0.0781326
-0.190861 0.820942 0.0647146
-0.156158 0.814585 0.0520206
-0.121456 0.809547 0.0398957
-0.0867541 0.805795 0.0281995
-0.0520524 0.803308 0.0168021
-0.0173508 0.802068 0.00558126
0.0173508 0.802068 -0.00558126
0.0520524 0.803308 -0.0168021
0.0867541 0.805795 -0.0281995
0.121456 0.809547 -0.0398957
0.156158 0.814585 -0.0520206
0.190861 0.820942 -0.0647146
0.225564 0.828656 -0.0781326
0.260267 0.837774 -0.0924486
0.294972 0.848348 -0.107861
0.329676 0.860436 -0.124597
0.364382 0.8741 -0.142925
0.399089 0.889401 -0.163158
0.433796 0.906397 -0.185671
0.468504 0.925133 -0.21091
0.503214 0.945631 -0.239413
0.537925 0.967872 -0.271832
0.572637 0.99177 -0.308955
0.60735 1.01713 -0.351738
0.642065 1.04359 -0.401339
0.676781 1.07053 -0.459142
0.711499 1.09694 -0.526784
0.746219 1.12123 -0.606136
0.78094 1.14097 -0.69923
0.815663 1.15255 -0.808043
0.850388 1.15079 -0.934046
0.885115 1.12858 -1.07738
0.919844 1.07697 -1.23551
0.954576 0.986011 -1.40145
0.989309 0.847234 -1.5621
1.02405 0.657854 -1.6982
1.05878 0.425472 -1.7877
1.09352 0.169851 -1.81304
1.12827 -0.0814318 -1.76888
1.16301 -0.302273 -1.66479
1.19776 -0.476357 -1.52055
1.23251 -0.59955 -1.358
1.26727 -0.676836 -1.19477
1.30203 -0.717494 -1.04204
1.33679 -0.731355 -0.905276
1.37155 -0.726873 -0.786066
1.40632 -0.710552 -0.683758
1.44109 -0.687071 -0.596666
1.47586 -0.659649 -0.522767
1.51064 -0.630429 -0.460066
1.54542 -0.600794 -0.406762
1.58021 -0.571615 -0.361299
1.61499 -0.543414 -0.32237
1.64979 -0.516485 -0.288888
1.68458 -0.490973 -0.259959
1.71938 -0.46693 -0.234848
1.75419 -0.444347 -0.212952
1.78899 -0.423178 -0.193773
1.82381 -0.403358 -0.176901
1.85862 -0.384809 -0.161999
1.89345 -0.367451 -0.148784
1.92827 -0.351202 -0.13702
1.9631 -0.335982 -0.126511
1.99794 -0.321718 -0.117092
2.03278 -0.308336 -0.108621
2.06762 -0.295771 -0.10098
2.10247 -0.283961 -0.0940672
2.13733 -0.27285 -0.0877965
2.17219 -0.262386 -0.0820929
2.20705 -0.25252 -0.0768924
2.24192 -0.243209 -0.0721392
2.2768 -0.234413 -0.067785
2.31168 -0.226094 -0.0637878
2.34657 -0.218219 -0.0601108
2.38146 -0.210758 -0.0567217
2.41636 -0.20368 -0.0535921
2.45126 -0.196962 -0.0506971
2.48617 -0.190578 -0.0480144
2.52109 -0.184506 -0.0455244
2.55601 -0.178727 -0.0432098
2.59094 -0.173221 -0.0410548
2.62587 -0.167972 -0.0390456
2.66081 -0.162964 -0.0371698
2.69576 -0.158181 -0.0354162
2.73071 -0.153611 -0.0337747
2.76567 -0.14924 -0.0322363
2.80064 -0.145057 -0.0307928
2.83561 -0.141052 -0.0294369
2.87059 -0.137214 -0.0281618
2.90558 -0.133534 -0.0269614
2.94058 -0.130004 -0.0258302
2.97558 -0.126614 -0.0247632
3.01059 -0.123358 -0.0237558
3.0456 -0.120228 -0.0228037
3.08063 -0.117219 -0.0219032
3.11566 -0.114323 -0.0210507
3.1507 -0.111535 -0.020243
3.18574 -0.10885 -0.0194771
3.2208 -0.106262 -0.0187503
3.25586 -0.103767 -0.01806
3.29093 -0.101361 -0.017404
3.32601 -0.0990386 -0.0167801
3.36109 -0.0967964 -0.0161863
3.39619 -0.0946307 -0.0156207
3.43129 -0.092538 -0.0150818
3.4664 -0.090515 -0.0145679
3.50152 -0.0885586 -0.0140775
3.53665 -0.0866658 -0.0136093
3.57179 -0.0848338 -0.0131621
3.60694 -0.0830601 -0.0127345
3.64209 -0.0813421 -0.0123257
3.67726 -0.0796775 -0.0119344
3.71243 -0.0780641 -0.0115598
3.74761 -0.0764997 -0.011201
3.7828 -0.0749824 -0.0108571
3.81801 -0.0735103 -0.0105274
3.85322 -0.0720815 -0.010211
3.88844 -0.0706944 -0.00990745
3.92367 -0.0693472 -0.00961594
3.95891 -0.0680386 -0.00933591
3.99416 -0.0667669 -0.0090668
4.02942 -0.0655309 -0.00880806
4.06469 -0.0643291 -0.00855919
4.09997 -0.0631602 -0.00831972
4.13526 -0.0620232 -0.0080892
4.17056 -0.0609167 -0.00786722
4.20587 -0.0598398 -0.00765337
4.24119 -0.0587913 -0.00744728
4.27653 -0.0577703 -0.00724859
4.31187 -0.0567757 -0.00705698
4.34722 -0.0558067 -0.00687212
4.38259 -0.0548624 -0.00669372
4.41797 -0.0539419 -0.00652149
4.45335 -0.0530445 -0.00635516
4.48875 -0.0521693 -0.00619449
4.52416 -0.0513156 -0.00603922
4.55958 -0.0504827 -0.00588914
4.59502 -0.04967 -0.00574401
4.63046 -0.0488768 -0.00560365
4.66592 -0.0481024 -0.00546784
4.70139 -0.0473462 -0.00533641
4.73687 -0.0466078 -0.00520918
4.77237 -0.0458864 -0.00508598
4.80787 -0.0451817 -0.00496665
4.84339 -0.044493 -0.00485104
4.87892 -0.0438199 -0.004739
4.91446 -0.043162 -0.0046304
4.95002 -0.0425187 -0.00452509
4.98559 -0.0418896 -0.00442296
5.02117 -0.0412743 -0.00432389
5.05677 -0.0406724 -0.00422776
5.09237 -0.0400836 -0.00413446
5.128 -0.0395073 -0.00404389
5.16363 -0.0389433 -0.00395594
5.19928 -0.0383913 -0.00387053
5.23494 -0.0378508 -0.00378756
5.27062 -0.0373216 -0.00370694
5.30631 -0.0368033 -0.00362859
5.34201 -0.0362957 -0.00355243
5.37773 -0.0357984 -0.00347838
5.41346 -0.0353112 -0.00340638
5.4492 -0.0348338 -0.00333634
5.48497 -0.0343659 -0.0032682
5.52074 -0.0339072 -0.0032019
5.55653 -0.0334577 -0.00313738
5.59233 -0.0330168 -0.00307457
5.62815 -0.0325846 -0.00301342
5.66399 -0.0321607 -0.00295387
5.69984 -0.0317449 -0.00289587
5.7357 -0.031337 -0.00283938
5.77158 -0.0309369 -0.00278434
5.80748 -0.0305442 -0.0027307
5.84339 -0.0301589 -0.00267842
5.87932 -0.0297808 -0.00262746
5.91526 -0.0294096 -0.00257778
5.95122 -0.0290452 -0.00252933
5.9872 -0.0286874 -0.00248208
6.02319 -0.0283361 -0.00243598
6.05919 -0.0279911 -0.00239102
6.09522 -0.0276523 -0.00234714
6.13126 -0.0273195 -0.00230432
6.16732 -0.0269925 -0.00226253
6.20339 -0.0266713 -0.00222173
6.23949 -0.0263557 -0.0021819
6.27559 -0.0260456 -0.002143
6.31172 -0.0257408 -0.00210502
6.34786 -0.0254412 -0.00206791
6.38403 -0.0251467 -0.00203166
6.42021 -0.0248572 -0.00199625
6.4564 -0.0245725 -0.00196164
6.49262 -0.0242927 -0.00192782
6.52885 -0.0240174 -0.00189476
6.5651 -0.0237468 -0.00186245
6.60137 -0.0234805 -0.00183085
6.63766 -0.0232187 -0.00179996
6.67397 -0.0229611 -0.00176974
6.71029 -0.0227076 -0.00174019
6.74664 -0.0224582 -0.00171128
6.783 -0.0222128 -0.001683
6.81938 -0.0219713 -0.00165533
6.85579 -0.0217336 -0.00162826
6.89221 -0.0214997 -0.00160176
6.92865 -0.0212694 -0.00157582
6.96511 -0.0210427 -0.00155043
7.00159 -0.0208195 -0.00152558
7.0381 -0.0205998 -0.00150124
7.07462 -0.0203834 -0.00147741
7.11116 -0.0201703 -0.00145407
7.14772 -0.0199604 -0.00143121
7.18431 -0.0197537 -0.00140882
7.22091 -0.0195501 -0.00138688
7.25754 -0.0193495 -0.00136539
7.29418 -0.0191519 -0.00134433
7.33085 -0.0189572 -0.00132369
7.36754 -0.0187654 -0.00130346
7.40425 -0.0185764 -0.00128364
7.44099 -0.0183901 -0.0012642
7.47774 -0.0182065 -0.00124515
7.51452 -0.0180256 -0.00122647
7.55132 -0.0178473 -0.00120815
7.58814 -0.0176715 -0.00119019
7.62498 -0.0174982 -0.00117257
7.66185 -0.0173273 -0.00115529
7.69874 -0.0171588 -0.00113834
7.73566 -0.0169927 -0.00112171
7.77259 -0.0168289 -0.0011054
7.80955 -0.0166674 -0.00108939
7.84654 -0.0165081 -0.00107368
7.88355 -0.016351 -0.00105827
7.92058 -0.016196 -0.00104314
7.95763 -0.0160431 -0.00102828
7.99471 -0.0158923 -0.00101371
8.03182 -0.0157436 -0.000999393
8.06895 -0.0155968 -0.000985341
8.1061 -0.015452 -0.000971544
8.14328 -0.0153091 -0.000957995
8.18049 -0.015168 -0.00094469
8.21772 -0.0150289 -0.000931622
8.25497 -0.0148915 -0.000918787
8.29226 -0.014756 -0.000906179
8.32956 -0.0146222 -0.000893793
8.3669 -0.0144901 -0.000881625
8.40426 -0.0143598 -0.000869669
8.44165 -0.0142311 -0.000857921
8.47906 -0.014104 -0.000846377
8.5165 -0.0139786 -0.000835032
8.55397 -0.0138547 -0.000823881
8.59146 -0.0137324 -0.000812922
8.62899 -0.0136116 -0.000802149
8.66654 -0.0134924 -0.000791559
8.70412 -0.0133746 -0.000781147
8.74172 -0.0132582 -0.000770911
8.77936 -0.0131433 -0.000760846
8.81702 -0.0130298 -0.000750948
8.85471 -0.0129177 -0.000741215
8.89244 -0.012807 -0.000731643
8.93019 -0.0126976 -0.000722229
8.96797 -0.0125895 -0.000712969
9.00578 -0.0124827 -0.00070386
9.04362 -0.0123772 -0.0006949
9.08149 -0.0122729 -0.000686084
9.11939 -0.0121699 -0.000677411
9.15732 -0.0120681 -0.000668878
9.19528 -0.0119675 -0.00066048
9.23327 -0.011868 -0.000652217
9.2713 -0.0117697 -0.000644085
9.30935 -0.0116726 -0.000636082
9.34744 -0.0115766 -0.000628204
9.38556 -0.0114817 -0.000620451
9.42371 -0.0113879 -0.000612818
9.46189 -0.0112951 -0.000605305
9.50011 -0.0112034 -0.000597908
9.53836 -0.0111127 -0.000590625
9.57664 -0.0110231 -0.000583454
9.61496 -0.0109345 -0.000576394
9.65331 -0.0108468 -0.000569441
9.69169 -0.0107602 -0.000562594
9.73011 -0.0106745 -0.00055585
9.76856 -0.0105897 -0.000549209
9.80704 -0.0105059 -0.000542668
9.84557 -0.010423 -0.000536224
9.88412 -0.010341 -0.000529877
9.92271 -0.0102599 -0.000523624
9.96134 -0.0101797 -0.000517464
10 -0.0101004 -0.000511395
10.0387 -0.0100219 -0.000505416
10.0774 -0.00994422 -0.000499524
10.1162 -0.00986739 -0.000493718
10.155 -0.00979138 -0.000487996
10.1939 -0.00971618 -0.000482358
10.2328 -0.00964177 -0.000476801
10.2717 -0.00956814 -0.000471324
10.3106 -0.00949528 -0.000465925
10.3496 -0.00942319 -0.000460604
10.3887 -0.00935184 -0.000455359
10.4278 -0.00928124 -0.000450188
10.4669 -0.00921136 -0.00044509
10.506 -0.0091422 -0.000440064
10.5452 -0.00907375 -0.000435109
10.5845 -0.009006 -0.000430223
10.6238 -0.00893894 -0.000425405
10.6631 -0.00887256 -0.000420654
10.7024 -0.00880684 -0.000415969
10.7418 -0.00874179 -0.000411349
10.7813 -0.00867739 -0.000406792
10.8208 -0.00861363 -0.000402298
10.8603 -0.00855051 -0.000397865
10.8999 -0.00848801 -0.000393493
10.9395 -0.00842613 -0.000389179
10.9792 -0.00836486 -0.000384925
11.0189 -0.00830419 -0.000380727
11.0586 -0.00824411 -0.000376586
11.0984 -0.00818462 -0.0003725
11.1383 -0.0081257 -0.000368469
11.1781 -0.00806735 -0.000364492
11.2181 -0.00800957 -0.000360567
11.2581 -0.00795234 -0.000356694
11.2981 -0.00789565 -0.000352872
11.3381 -0.00783951 -0.0003491
11.3783 -0.00778389 -0.000345378
11.4184 -0.00772881 -0.000341704
11.4587 -0.00767424 -0.000338077
11.4989 -0.00762018 -0.000334498
11.5392 -0.00756663 -0.000330965
11.5796 -0.00751358 -0.000327478
11.62 -0.00746103 -0.000324035
11.6605 -0.00740895 -0.000320636
11.701 -0.00735736 -0.000317281
11.7415 -0.00730625 -0.000313968
11.7822 -0.0072556 -0.000310697
11.8228 -0.00720541 -0.000307467
11.8636 -0.00715568 -0.000304278
11.9043 -0.0071064 -0.000301129
11.9452 -0.00705756 -0.00029802
11.986 -0.00700917 -0.000294949
12.027 -0.0069612 -0.000291916
12.068 -0.00691367 -0.000288921
12.109 -0.00686656 -0.000285963
12.1501 -0.00681987 -0.000283041
12.1913 -0.00677358 -0.000280155
12.2325 -0.00672771 -0.000277305
12.2738 -0.00668224 -0.000274489
12.3151 -0.00663717 -0.000271707
12.3565 -0.00659249 -0.000268959
12.3979 -0.0065482 -0.000266244
12.4394 -0.00650429 -0.000263562
12.481 -0.00646076 -0.000260912
12.5226 -0.0064176 -0.000258294
12.5643 -0.00637481 -0.000255707
12.6061 -0.00633239 -0.000253151
12.6479 -0.00629033 -0.000250625
12.6898 -0.00624862 -0.000248129
12.7317 -0.00620727 -0.000245662
12.7737 -0.00616627 -0.000243224
12.8158 -0.0061256 -0.000240815
12.8579 -0.00608528 -0.000238434
12.9001 -0.00604529 -0.000236081
12.9424 -0.00600564 -0.000233755
12.9847 -0.00596631 -0.000231455
13.0271 -0.00592731 -0.000229183
13.0696 -0.00588862 -0.000226936
13.1121 -0.00585025 -0.000224715
13.1547 -0.0058122 -0.00022252
13.1974 -0.00577445 -0.00022035
13.2402 -0.00573701 -0.000218204
13.283 -0.00569987 -0.000216082
13.3259 -0.00566303 -0.000213985
13.3689 -0.00562648 -0.000211911
13.4119 -0.00559022 -0.00020986
13.455 -0.00555425 -0.000207832
13.4982 -0.00551857 -0.000205827
13.5415 -0.00548317 -0.000203844
13.5848 -0.00544804 -0.000201883
13.6283 -0.00541319 -0.000199944
13.6718 -0.00537861 -0.000198026
13.7153 -0.0053443 -0.000196129
13.759 -0.00531026 -0.000194253
13.8028 -0.00527647 -0.000192398
13.8466 -0.00524295 -0.000190562
13.8905 -0.00520968 -0.000188747
13.9345 -0.00517667 -0.000186951
13.9786 -0.0051439 -0.000185174
14.0227 -0.00511139 -0.000183417
14.067 -0.00507912 -0.000181678
14.1113 -0.00504709 -0.000179958
14.1558 -0.0050153 -0.000178256
14.2003 -0.00498375 -0.000176573
14.2449 -0.00495243 -0.000174907
14.2896 -0.00492134 -0.000173258
14.3344 -0.00489048 -0.000171627
14.3793 -0.00485985 -0.000170013
14.4243 -0.00482944 -0.000168416
14.4693 -0.00479925 -0.000166836
14.5145 -0.00476928 -0.000165272
14.5598 -0.00473952 -0.000163724
14.6052 -0.00470998 -0.000162192
14.6506 -0.00468065 -0.000160676
14.6962 -0.00465153 -0.000159175
14.7419 -0.00462261 -0.00015769
14.7877 -0.0045939 -0.00015622
14.8336 -0.00456539 -0.000154764
14.8796 -0.00453708 -0.000153324
14.9257 -0.00450897 -0.000151898
14.9719 -0.00448105 -0.000150486
15.0182 -0.00445332 -0.000149088
15.0647 -0.00442579 -0.000147705
15.1112 -0.00439844 -0.000146335
15.1579 -0.00437128 -0.000144978
15.2047 -0.0043443 -0.000143635
15.2516 -0.00431751 -0.000142306
15.2986 -0.00429089 -0.000140989
15.3458 -0.00426445 -0.000139685
15.393 -0.00423819 -0.000138394
15.4404 -0.0042121 -0.000137116
15.488 -0.00418618 -0.000135849
15.5356 -0.00416044 -0.000134595
15.5834 -0.00413485 -0.000133353
15.6313 -0.00410944 -0.000132123
15.6794 -0.00408419 -0.000130905
15.7276 -0.0040591 -0.000129698
15.7759 -0.00403417 -0.000128503
15.8243 -0.0040094 -0.000127319
15.873 -0.00398478 -0.000126145
15.9217 -0.00396032 -0.000124983
15.9706 -0.00393601 -0.000123832
16.0197 -0.00391185 -0.000122692
16.0689 -0.00388784 -0.000121562
16.1182 -0.00386398 -0.000120442
16.1677 -0.00384026 -0.000119332
16.2174 -0.00381668 -0.000118233
16.2672 -0.00379325 -0.000117144
16.3172 -0.00376995 -0.000116064
16.3674 -0.0037468 -0.000114995
16.4177 -0.00372378 -0.000113935
16.4682 -0.00370089 -0.000112884
16.5189 -0.00367813 -0.000111842
16.5697 -0.00365551 -0.00011081
16.6208 -0.00363302 -0.000109787
16.672 -0.00361065 -0.000108773
16.7234 -0.00358841 -0.000107768
16.775 -0.00356629 -0.000106771
16.8268 -0.00354429 -0.000105783
16.8787 -0.00352241 -0.000104803
16.9309 -0.00350066 -0.000103832
16.9833 -0.00347902 -0.000102869
17.0359 -0.00345749 -0.000101914
17.0887 -0.00343608 -0.000100967
17.1418 -0.00341478 -0.000100028
17.195 -0.00339359 -9.90972e-05
17.2485 -0.00337251 -9.81737e-05
17.3022 -0.00335153 -9.72576e-05
17.3562 -0.00333066 -9.63491e-05
17.4104 -0.00330989 -9.54478e-05
17.4648 -0.00328922 -9.45537e-05
17.5195 -0.00326865 -9.36668e-05
17.5744 -0.00324818 -9.27868e-05
17.6296 -0.00322781 -9.19137e-05
17.6851 -0.00320753 -9.10474e-05
17.7408 -0.00318734 -9.01878e-05
17.7969 -0.00316724 -8.93347e-05
17.8532 -0.00314722 -8.8488e-05
17.9098 -0.0031273 -8.76477e-05
17.9667 -0.00310746 -8.68136e-05
18.0239 -0.0030877 -8.59857e-05
18.0815 -0.00306802 -8.51637e-05
18.1393 -0.00304842 -8.43477e-05
18.1975 -0.0030289 -8.35375e-05
18.256 -0.00300945 -8.27329e-05
18.3149 -0.00299007 -8.19339e-05
18.3742 -0.00297076 -8.11404e-05
18.4338 -0.00295152 -8.03522e-05
18.4938 -0.00293234 -7.95692e-05
18.5542 -0.00291323 -7.87914e-05
18.615 -0.00289417 -7.80185e-05
18.6762 -0.00287518 -7.72505e-05
18.7379 -0.00285624 -7.64873e-05
18.8 -0.00283735 -7.57287e-05
18.8625 -0.0028185 -7.49746e-05
18.9255 -0.00279971 -7.42249e-05
18.9891 -0.00278096 -7.34794e-05
19.0531 -0.00276225 -7.2738e-05
19.1177 -0.00274357 -7.20006e-05
19.1828 -0.00272493 -7.1267e-05
19.2484 -0.00270631 -7.0537e-05
19.3147 -0.00268773 -6.98106e-05
19.3816 -0.00266916 -6.90875e-05
19.4491 -0.00265061 -6.83676e-05
19.5173 -0.00263207 -6.76507e-05
19.5862 -0.00261354 -6.69366e-05
19.6558 -0.00259501 -6.62251e-05
19.7262 -0.00257648 -6.5516e-05
19.7974 -0.00255794 -6.48091e-05
19.8694 -0.00253938 -6.41042e-05
19.9423 -0.00252079 -6.34009e-05
20.0162 -0.00250218 -6.2699e-05
20.091 -0.00248352 -6.19983e-05
20.1669 -0.00246482 -6.12983e-05
20.244 -0.00244605 -6.05988e-05
20.3222 -0.00242722 -5.98994e-05
20.4016 -0.0024083 -5.91995e-05
20.4825 -0.00238928 -5.84988e-05
20.5648 -0.00237014 -5.77966e-05
20.6487 -0.00235088 -5.70924e-05
20.7344 -0.00233145 -5.63855e-05
20.8219 -0.00231185 -5.5675e-05
20.9115 -0.00229203 -5.49599e-05
21.0034 -0.00227197 -5.42392e-05
21.0979 -0.00225163 -5.35114e-05
21.1952 -0.00223094 -5.2775e-05
21.2959 -0.00220986 -5.20277e-05
21.4004 -0.00218829 -5.12669e-05
21.5093 -0.00216612 -5.04892e-05
21.6237 -0.00214322 -4.96896e-05
21.7448 -0.00211936 -4.88613e-05
21.8747 -0.00209422 -4.79937e-05
22.0165 -0.00206726 -4.70691e-05
22.1768 -0.00203743 -4.60528e-05
22.3723 -0.00200191 -4.48526e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1ClassicOneLoop/GRpOneLoop.txt <==
-22.3723 -0.00200192 -4.48532e-05
-22.1768 -0.00203744 -4.60533e-05
-22.0165 -0.00206728 -4.70697e-05
-21.8747 -0.00209423 -4.79943e-05
-21.7448 -0.00211937 -4.88619e-05
-21.6237 -0.00214323 -4.96902e-05
-21.5093 -0.00216614 -5.04898e-05
-21.4004 -0.0021883 -5.12676e-05
-21.2959 -0.00220987 -5.20284e-05
-21.1952 -0.00223096 -5.27757e-05
-21.0979 -0.00225164 -5.35122e-05
-21.0034 -0.00227199 -5.42399e-05
-20.9115 -0.00229205 -5.49607e-05
-20.8219 -0.00231186 -5.56757e-05
-20.7344 -0.00233147 -5.63863e-05
-20.6487 -0.00235089 -5.70932e-05
-20.5648 -0.00237016 -5.77974e-05
-20.4825 -0.0023893 -5.84996e-05
-20.4016 -0.00240832 -5.92003e-05
-20.3222 -0.00242724 -5.99002e-05
-20.244 -0.00244607 -6.05997e-05
-20.1669 -0.00246484 -6.12992e-05
-20.091 -0.00248354 -6.19992e-05
-20.0162 -0.0025022 -6.27e-05
-19.9423 -0.00252081 -6.34018e-05
-19.8694 -0.0025394 -6.41051e-05
-19.7974 -0.00255796 -6.48101e-05
-19.7262 -0.0025765 -6.5517e-05
-19.6558 -0.00259503 -6.62261e-05
-19.5862 -0.00261356 -6.69376e-05
-19.5173 -0.00263209 -6.76517e-05
-19.4491 -0.00265063 -6.83687e-05
-19.3816 -0.00266918 -6.90886e-05
-19.3147 -0.00268775 -6.98117e-05
-19.2484 -0.00270634 -7.05382e-05
-19.1828 -0.00272495 -7.12681e-05
-19.1177 -0.00274359 -7.20017e-05
-19.0531 -0.00276227 -7.27392e-05
-18.9891 -0.00278098 -7.34806e-05
-18.9255 -0.00279973 -7.42261e-05
-18.8625 -0.00281853 -7.49758e-05
-18.8 -0.00283737 -7.573e-05
-18.7379 -0.00285626 -7.64886e-05
-18.6762 -0.0028752 -7.72518e-05
-18.615 -0.0028942 -7.80198e-05
-18.5542 -0.00291325 -7.87927e-05
-18.4938 -0.00293237 -7.95706e-05
-18.4338 -0.00295154 -8.03536e-05
-18.3742 -0.00297079 -8.11418e-05
-18.3149 -0.0029901 -8.19354e-05
-18.256 -0.00300947 -8.27344e-05
-18.1975 -0.00302893 -8.3539e-05
-18.1393 -0.00304845 -8.43492e-05
-18.0815 -0.00306805 -8.51653e-05
-18.0239 -0.00308773 -8.59873e-05
-17.9667 -0.00310749 -8.68153e-05
-17.9098 -0.00312733 -8.76494e-05
-17.8532 -0.00314725 -8.84897e-05
-17.7969 -0.00316727 -8.93364e-05
-17.7408 -0.00318737 -9.01895e-05
-17.6851 -0.00320756 -9.10491e-05
-17.6296 -0.00322784 -9.19155e-05
-17.5744 -0.00324821 -9.27886e-05
-17.5195 -0.00326868 -9.36686e-05
-17.4648 -0.00328925 -9.45556e-05
-17.4104 -0.00330992 -9.54497e-05
-17.3562 -0.00333069 -9.6351e-05
-17.3022 -0.00335156 -9.72596e-05
-17.2485 -0.00337254 -9.81756e-05
-17.195 -0.00339362 -9.90992e-05
-17.1418 -0.00341481 -0.00010003
-17.0887 -0.00343611 -0.00010097
-17.0359 -0.00345753 -0.000101916
-16.9833 -0.00347905 -0.000102871
-16.9309 -0.00350069 -0.000103834
-16.8787 -0.00352245 -0.000104806
-16.8268 -0.00354433 -0.000105785
-16.775 -0.00356633 -0.000106773
-16.7234 -0.00358844 -0.00010777
-16.672 -0.00361069 -0.000108775
-16.6208 -0.00363305 -0.00010979
-16.5697 -0.00365555 -0.000110813
-16.5189 -0.00367817 -0.000111845
-16.4682 -0.00370093 -0.000112886
-16.4177 -0.00372382 -0.000113937
-16.3674 -0.00374684 -0.000114997
-16.3172 -0.00377 -0.000116067
-16.2672 -0.00379329 -0.000117147
-16.2174 -0.00381673 -0.000118236
-16.1677 -0.0038403 -0.000119335
-16.1182 -0.00386402 -0.000120445
-16.0689 -0.00388789 -0.000121564
-16.0197 -0.0039119 -0.000122694
-15.9706 -0.00393606 -0.000123835
-15.9217 -0.00396037 -0.000124986
-15.873 -0.00398483 -0.000126148
-15.8243 -0.00400945 -0.000127322
-15.7759 -0.00403422 -0.000128506
-15.7276 -0.00405915 -0.000129701
-15.6794 -0.00408424 -0.000130908
-15.6313 -0.00410949 -0.000132127
-15.5834 -0.00413491 -0.000133357
-15.5356 -0.00416049 -0.000134599
-15.488 -0.00418624 -0.000135853
-15.4404 -0.00421215 -0.000137119
-15.393 -0.00423824 -0.000138398
-15.3458 -0.00426451 -0.000139689
-15.2986 -0.00429095 -0.000140993
-15.2516 -0.00431756 -0.000142309
-15.2047 -0.00434436 -0.000143639
-15.1579 -0.00437134 -0.000144982
-15.1112 -0.0043985 -0.000146339
-15.0647 -0.00442585 -0.000147709
-15.0182 -0.00445338 -0.000149092
-14.9719 -0.00448111 -0.00015049
-14.9257 -0.00450903 -0.000151902
-14.8796 -0.00453714 -0.000153328
-14.8336 -0.00456545 -0.000154768
-14.7877 -0.00459396 -0.000156224
-14.7419 -0.00462268 -0.000157694
-14.6962 -0.00465159 -0.00015918
-14.6506 -0.00468072 -0.00016068
-14.6052 -0.00471005 -0.000162196
-14.5598 -0.00473959 -0.000163728
-14.5145 -0.00476934 -0.000165276
-14.4693 -0.00479932 -0.000166841
-14.4243 -0.00482951 -0.000168421
-14.3793 -0.00485992 -0.000170018
-14.3344 -0.00489055 -0.000171632
-14.2896 -0.00492141 -0.000173263
-14.2449 -0.0049525 -0.000174912
-14.2003 -0.00498382 -0.000176578
-14.1558 -0.00501537 -0.000178262
-14.1113 -0.00504716 -0.000179964
-14.067 -0.00507919 -0.000181684
-14.0227 -0.00511147 -0.000183422
-13.9786 -0.00514398 -0.00018518
-13.9345 -0.00517675 -0.000186957
-13.8905 -0.00520976 -0.000188753
-13.8466 -0.00524303 -0.000190568
-13.8028 -0.00527656 -0.000192404
-13.759 -0.00531034 -0.00019426
-13.7153 -0.00534439 -0.000196136
-13.6718 -0.0053787 -0.000198033
-13.6283 -0.00541328 -0.000199951
-13.5848 -0.00544813 -0.00020189
-13.5415 -0.00548326 -0.000203851
-13.4982 -0.00551866 -0.000205834
-13.455 -0.00555434 -0.000207839
-13.4119 -0.00559031 -0.000209867
-13.3689 -0.00562657 -0.000211918
-13.3259 -0.00566312 -0.000213992
-13.283 -0.00569997 -0.00021609
-13.2402 -0.00573711 -0.000218211
-13.1974 -0.00577455 -0.000220357
-13.1547 -0.0058123 -0.000222528
-13.1121 -0.00585036 -0.000224723
-13.0696 -0.00588872 -0.000226944
-13.0271 -0.00592741 -0.000229191
-12.9847 -0.00596642 -0.000231464
-12.9424 -0.00600575 -0.000233763
-12.9001 -0.0060454 -0.000236089
-12.8579 -0.00608539 -0.000238443
-12.8158 -0.00612571 -0.000240824
-12.7737 -0.00616638 -0.000243233
-12.7317 -0.00620739 -0.000245671
-12.6898 -0.00624874 -0.000248138
-12.6479 -0.00629045 -0.000250634
-12.6061 -0.00633251 -0.00025316
-12.5643 -0.00637493 -0.000255717
-12.5226 -0.00641772 -0.000258304
-12.481 -0.00646088 -0.000260922
-12.4394 -0.00650441 -0.000263572
-12.3979 -0.00654832 -0.000266255
-12.3565 -0.00659262 -0.00026897
-12.3151 -0.0066373 -0.000271718
-12.2738 -0.00668237 -0.0002745
-12.2325 -0.00672785 -0.000277316
-12.1913 -0.00677372 -0.000280166
-12.1501 -0.00682 -0.000283053
-12.109 -0.0068667 -0.000285975
-12.068 -0.00691381 -0.000288933
-12.027 -0.00696135 -0.000291928
-11.986 -0.00700931 -0.000294961
-11.9452 -0.00705771 -0.000298032
-11.9043 -0.00710655 -0.000301142
-11.8636 -0.00715583 -0.000304291
-11.8228 -0.00720556 -0.000307481
-11.7822 -0.00725575 -0.00031071
-11.7415 -0.0073064 -0.000313981
-11.701 -0.00735752 -0.000317295
-11.6605 -0.00740912 -0.00032065
-11.62 -0.00746119 -0.000324049
-11.5796 -0.00751375 -0.000327492
-11.5392 -0.0075668 -0.00033098
-11.4989 -0.00762036 -0.000334513
-11.4587 -0.00767441 -0.000338093
-11.4184 -0.00772898 -0.000341719
-11.3783 -0.00778407 -0.000345394
-11.3381 -0.00783969 -0.000349116
-11.2981 -0.00789584 -0.000352888
-11.2581 -0.00795252 -0.000356711
-11.2181 -0.00800976 -0.000360584
-11.1781 -0.00806755 -0.000364509
-11.1383 -0.0081259 -0.000368487
-11.0984 -0.00818482 -0.000372518
-11.0586 -0.00824431 -0.000376604
-11.0189 -0.0083044 -0.000380746
-10.9792 -0.00836507 -0.000384944
-10.9395 -0.00842634 -0.000389199
-10.8999 -0.00848823 -0.000393512
-10.8603 -0.00855073 -0.000397885
-10.8208 -0.00861385 -0.000402319
-10.7813 -0.00867762 -0.000406813
-10.7418 -0.00874202 -0.00041137
-10.7024 -0.00880707 -0.000415991
-10.6631 -0.00887279 -0.000420677
-10.6238 -0.00893918 -0.000425428
-10.5845 -0.00900624 -0.000430246
-10.5452 -0.009074 -0.000435132
-10.506 -0.00914245 -0.000440088
-10.4669 -0.00921161 -0.000445115
-10.4278 -0.00928149 -0.000450213
-10.3887 -0.0093521 -0.000455384
-10.3496 -0.00942345 -0.00046063
-10.3106 -0.00949555 -0.000465952
-10.2717 -0.00956841 -0.000471351
-10.2328 -0.00964204 -0.000476828
-10.1939 -0.00971646 -0.000482386
-10.155 -0.00979167 -0.000488025
-10.1162 -0.00986768 -0.000493747
-10.0774 -0.00994451 -0.000499553
-10.0387 -0.0100222 -0.000505446
-10 -0.0101007 -0.000511426
-9.96134 -0.01018 -0.000517496
-9.92271 -0.0102603 -0.000523656
-9.88412 -0.0103414 -0.00052991
-9.84557 -0.0104234 -0.000536258
-9.80704 -0.0105063 -0.000542702
-9.76856 -0.0105901 -0.000549244
-9.73011 -0.0106748 -0.000555886
-9.69169 -0.0107605 -0.00056263
-9.65331 -0.0108472 -0.000569477
-9.61496 -0.0109348 -0.000576431
-9.57664 -0.0110235 -0.000583493
-9.53836 -0.0111131 -0.000590664
-9.50011 -0.0112038 -0.000597948
-9.46189 -0.0112955 -0.000605345
-9.42371 -0.0113882 -0.00061286
-9.38556 -0.0114821 -0.000620493
-9.34744 -0.011577 -0.000628248
-9.30935 -0.011673 -0.000636126
-9.2713 -0.0117702 -0.00064413
-9.23327 -0.0118684 -0.000652263
-9.19528 -0.0119679 -0.000660528
-9.15732 -0.0120685 -0.000668926
-9.11939 -0.0121703 -0.00067746
-9.08149 -0.0122734 -0.000686135
-9.04362 -0.0123776 -0.000694951
-9.00578 -0.0124832 -0.000703913
-8.96797 -0.01259 -0.000713023
-8.93019 -0.0126981 -0.000722284
-8.89244 -0.0128075 -0.000731699
-8.85471 -0.0129182 -0.000741272
-8.81702 -0.0130303 -0.000751007
-8.77936 -0.0131438 -0.000760905
-8.74172 -0.0132588 -0.000770971
-8.70412 -0.0133751 -0.000781209
-8.66654 -0.0134929 -0.000791622
-8.62899 -0.0136122 -0.000802214
-8.59146 -0.013733 -0.000812988
-8.55397 -0.0138553 -0.000823949
-8.5165 -0.0139791 -0.000835101
-8.47906 -0.0141046 -0.000846448
-8.44165 -0.0142317 -0.000857994
-8.40426 -0.0143604 -0.000869743
-8.3669 -0.0144908 -0.000881701
-8.32956 -0.0146228 -0.000893871
-8.29226 -0.0147566 -0.000906258
-8.25497 -0.0148922 -0.000918868
-8.21772 -0.0150295 -0.000931706
-8.18049 -0.0151687 -0.000944775
-8.14328 -0.0153097 -0.000958083
-8.1061 -0.0154527 -0.000971634
-8.06895 -0.0155975 -0.000985433
-8.03182 -0.0157443 -0.000999487
-7.99471 -0.0158931 -0.0010138
-7.95763 -0.0160439 -0.00102838
-7.92058 -0.0161968 -0.00104324
-7.88355 -0.0163518 -0.00105837
-7.84654 -0.0165089 -0.00107379
-7.80955 -0.0166682 -0.0010895
-7.77259 -0.0168298 -0.00110551
-7.73566 -0.0169936 -0.00112183
-7.69874 -0.0171597 -0.00113846
-7.66185 -0.0173282 -0.00115541
-7.62498 -0.0174991 -0.0011727
-7.58814 -0.0176724 -0.00119032
-7.55132 -0.0178482 -0.00120828
-7.51452 -0.0180266 -0.0012266
-7.47774 -0.0182075 -0.00124529
-7.44099 -0.0183911 -0.00126434
-7.40425 -0.0185774 -0.00128378
-7.36754 -0.0187665 -0.00130361
-7.33085 -0.0189583 -0.00132384
-7.29418 -0.019153 -0.00134448
-7.25754 -0.0193506 -0.00136555
-7.22091 -0.0195512 -0.00138704
-7.18431 -0.0197549 -0.00140898
-7.14772 -0.0199616 -0.00143138
-7.11116 -0.0201715 -0.00145425
-7.07462 -0.0203846 -0.00147759
-7.0381 -0.020601 -0.00150143
-7.00159 -0.0208208 -0.00152577
-6.96511 -0.021044 -0.00155063
-6.92865 -0.0212708 -0.00157602
-6.89221 -0.0215011 -0.00160196
-6.85579 -0.021735 -0.00162847
-6.81938 -0.0219728 -0.00165555
-6.783 -0.0222143 -0.00168323
-6.74664 -0.0224597 -0.00171151
-6.71029 -0.0227091 -0.00174043
-6.67397 -0.0229626 -0.00176998
-6.63766 -0.0232203 -0.0018002
-6.60137 -0.0234822 -0.00183111
-6.5651 -0.0237484 -0.00186271
-6.52885 -0.0240192 -0.00189503
-6.49262 -0.0242944 -0.0019281
-6.4564 -0.0245743 -0.00196193
-6.42021 -0.024859 -0.00199655
-6.38403 -0.0251486 -0.00203197
-6.34786 -0.0254431 -0.00206823
-6.31172 -0.0257427 -0.00210534
-6.27559 -0.0260476 -0.00214334
-6.23949 -0.0263578 -0.00218224
-6.20339 -0.0266734 -0.00222209
-6.16732 -0.0269947 -0.00226289
-6.13126 -0.0273217 -0.0023047
-6.09522 -0.0276546 -0.00234753
-6.05919 -0.0279934 -0.00239142
-6.02319 -0.0283385 -0.0024364
-5.9872 -0.0286898 -0.0024825
-5.95122 -0.0290477 -0.00252977
-5.91526 -0.0294121 -0.00257823
-5.87932 -0.0297834 -0.00262793
-5.84339 -0.0301616 -0.0026789
-5.80748 -0.030547 -0.0027312
-5.77158 -0.0309397 -0.00278485
-5.7357 -0.0313399 -0.00283991
-5.69984 -0.0317479 -0.00289642
-5.66399 -0.0321637 -0.00295444
-5.62815 -0.0325877 -0.003014
-5.59233 -0.0330201 -0.00307517
-5.55653 -0.033461 -0.003138
-5.52074 -0.0339106 -0.00320255
-5.48497 -0.0343694 -0.00326887
-5.4492 -0.0348374 -0.00333703
-5.41346 -0.0353149 -0.00340709
-5.37773 -0.0358022 -0.00347913
-5.34201 -0.0362996 -0.0035532
-5.30631 -0.0368073 -0.00362939
-5.27062 -0.0373257 -0.00370777
-5.23494 -0.0378551 -0.00378841
-5.19928 -0.0383956 -0.00387142
-5.16363 -0.0389478 -0.00395686
-5.128 -0.0395119 -0.00404484
-5.09237 -0.0400883 -0.00413545
-5.05677 -0.0406773 -0.00422879
-5.02117 -0.0412793 -0.00432496
-4.98559 -0.0418948 -0.00442407
-4.95002 -0.042524 -0.00452624
-4.91446 -0.0431674 -0.00463159
-4.87892 -0.0438256 -0.00474024
-4.84339 -0.0444988 -0.00485233
-4.80787 -0.0451877 -0.00496799
-4.77237 -0.0458926 -0.00508738
-4.73687 -0.0466142 -0.00521063
-4.70139 -0.0473528 -0.00533792
-4.66592 -0.0481092 -0.00546941
-4.63046 -0.0488838 -0.00560528
-4.59502 -0.0496773 -0.00574571
-4.55958 -0.0504902 -0.00589091
-4.52416 -0.0513233 -0.00604107
-4.48875 -0.0521773 -0.00619642
-4.45335 -0.0530527 -0.00635717
-4.41797 -0.0539505 -0.00652359
-4.38259 -0.0548712 -0.00669591
-4.34722 -0.0558159 -0.00687441
-4.31187 -0.0567852 -0.00705937
-4.27653 -0.0577801 -0.00725109
-4.24119 -0.0588014 -0.00744989
-4.20587 -0.0598503 -0.0076561
-4.17056 -0.0609276 -0.00787008
-4.13526 -0.0620344 -0.0080922
-4.09997 -0.0631719 -0.00832285
-4.06469 -0.0643412 -0.00856247
-4.02942 -0.0655434 -0.0088115
-3.99416 -0.06678 -0.00907041
-3.95891 -0.0680521 -0.0093397
-3.92367 -0.0693613 -0.00961992
-3.88844 -0.070709 -0.00991162
-3.85322 -0.0720967 -0.0102154
-3.81801 -0.0735261 -0.010532
-3.7828 -0.0749988 -0.010862
-3.74761 -0.0765168 -0.0112061
-3.71243 -0.0780818 -0.0115652
-3.67726 -0.079696 -0.0119401
-3.64209 -0.0813613 -0.0123316
-3.60694 -0.0830801 -0.0127409
-3.57179 -0.0848547 -0.0131687
-3.53665 -0.0866876 -0.0136164
-3.50152 -0.0885814 -0.014085
-3.4664 -0.0905388 -0.0145758
-3.43129 -0.0925629 -0.0150901
-3.39619 -0.0946567 -0.0156296
-3.36109 -0.0968236 -0.0161956
-3.32601 -0.099067 -0.01679
-3.29093 -0.101391 -0.0174145
-3.25586 -0.103799 -0.0180712
-3.2208 -0.106295 -0.0187621
-3.18574 -0.108884 -0.0194897
-3.1507 -0.111571 -0.0202565
-3.11566 -0.114361 -0.0210651
-3.08063 -0.117258 -0.0219185
-3.0456 -0.12027 -0.0228201
-3.01059 -0.123402 -0.0237733
-2.97558 -0.12666 -0.0247819
-2.94058 -0.130052 -0.0258502
-2.90558 -0.133585 -0.0269829
-2.87059 -0.137268 -0.0281848
-2.83561 -0.141109 -0.0294617
-2.80064 -0.145117 -0.0308195
-2.76567 -0.149303 -0.032265
-2.73071 -0.153677 -0.0338056
-2.69576 -0.158252 -0.0354496
-2.66081 -0.163039 -0.0372059
-2.62587 -0.168052 -0.0390847
-2.59094 -0.173306 -0.0410972
-2.55601 -0.178816 -0.0432558
-2.52109 -0.184601 -0.0455745
-2.48617 -0.190679 -0.048069
-2.45126 -0.19707 -0.0507566
-2.41636 -0.203796 -0.0536573
-2.38146 -0.21088 -0.056793
-2.34657 -0.218351 -0.060189
-2.31168 -0.226234 -0.0638738
-2.2768 -0.234563 -0.0678798
-2.24192 -0.24337 -0.0722438
-2.20705 -0.252693 -0.0770082
-2.17219 -0.262571 -0.0822215
-2.13733 -0.273049 -0.0879394
-2.10247 -0.284175 -0.0942266
-2.06762 -0.296001 -0.101158
-2.03278 -0.308584 -0.108821
-1.99794 -0.321985 -0.117317
-1.9631 -0.336271 -0.126765
-1.92827 -0.351513 -0.137307
-1.89345 -0.367787 -0.14911
-1.85862 -0.385172 -0.162371
-1.82381 -0.403749 -0.177327
-1.78899 -0.4236 -0.194262
-1.75419 -0.4448 -0.213516
-1.71938 -0.467416 -0.235503
-1.68458 -0.49149 -0.260721
-1.64979 -0.517031 -0.289779
-1.61499 -0.543984 -0.323416
-1.58021 -0.5722 -0.362532
-1.54542 -0.601376 -0.408221
-1.51064 -0.630981 -0.461799
-1.47586 -0.660129 -0.524827
-1.44109 -0.687413 -0.599115
-1.40632 -0.710657 -0.68666
-1.37155 -0.726597 -0.789478
-1.33679 -0.730495 -0.909228
-1.30203 -0.715775 -1.0465
-1.26727 -0.673924 -1.19959
-1.23251 -0.595098 -1.36284
-1.19776 -0.470116 -1.52484
-1.16301 -0.294265 -1.66775
-1.12827 -0.0721218 -1.76969
-1.09352 0.179544 -1.81115
-1.05878 0.43442 -1.78312
-1.02405 0.66511 -1.69152
-0.989309 0.852316 -1.55421
-0.954576 0.988923 -1.39323
-0.919844 1.07803 -1.2276
-0.885115 1.12822 -1.07016
-0.850388 1.14943 -0.927666
-0.815663 1.15054 -0.802517
-0.78094 1.13855 -0.694497
-0.746219 1.11858 -0.602105
-0.711499 1.09418 -0.523356
-0.676781 1.06775 -0.456226
-0.642065 1.04083 -0.398854
-0.60735 1.01442 -0.349615
-0.572637 0.989129 -0.307136
-0.537925 0.965307 -0.270271
-0.503214 0.943143 -0.23807
-0.468504 0.922721 -0.209752
-0.433796 0.904057 -0.184672
-0.399089 0.887129 -0.162297
-0.364382 0.87189 -0.142183
-0.329676 0.858282 -0.123961
-0.294972 0.846243 -0.107317
-0.260267 0.835713 -0.0919887
-0.225564 0.826633 -0.0777482
-0.190861 0.818951 -0.0643991
-0.156158 0.812621 -0.051769
-0.121456 0.807603 -0.0397039
-0.0867541 0.803868 -0.0280646
-0.0520524 0.80139 -0.016722
-0.0173508 0.800156 -0.00555468
0.0173508 0.800156 0.00555468
0.0520524 0.80139 0.016722
0.0867541 0.803868 0.0280646
0.121456 0.807603 0.0397039
0.156158 0.812621 0.051769
0.190861 0.818951 0.0643991
0.225564 0.826633 0.0777482
0.260267 0.835713 0.0919887
0.294972 0.846243 0.107317
0.329676 0.858282 0.123961
0.364382 0.87189 0.142183
0.399089 0.887129 0.162297
0.433796 0.904057 0.184672
0.468504 0.922721 0.209752
0.503214 0.943143 0.23807
0.537925 0.965307 0.270271
0.572637 0.989129 0.307136
0.60735 1.01442 0.349615
0.642065 1.04083 0.398854
0.676781 1.06775 0.456226
0.711499 1.09418 0.523356
0.746219 1.11858 0.602105
0.78094 1.13855 0.694497
0.815663 1.15054 0.802517
0.850388 1.14943 0.927666
0.885115 1.12822 1.07016
0.919844 1.07803 1.2276
0.954576 0.988923 1.39323
0.989309 0.852316 1.55421
1.02405 0.66511 1.69152
1.05878 0.43442 1.78312
1.09352 0.179544 1.81115
1.12827 -0.0721218 1.76969
1.16301 -0.294265 1.66775
1.19776 -0.470116 1.52484
1.23251 -0.595098 1.36284
1.26727 -0.673924 1.19959
1.30203 -0.715775 1.0465
1.33679 -0.730495 0.909228
1.37155 -0.726597 0.789478
1.40632 -0.710657 0.68666
1.44109 -0.687413 0.599115
1.47586 -0.660129 0.524827
1.51064 -0.630981 0.461799
1.54542 -0.601376 0.408221
1.58021 -0.5722 0.362532
1.61499 -0.543984 0.323416
1.64979 -0.517031 0.289779
1.68458 -0.49149 0.260721
1.71938 -0.467416 0.235503
1.75419 -0.4448 0.213516
1.78899 -0.4236 0.194262
1.82381 -0.403749 0.177327
1.85862 -0.385172 0.162371
1.89345 -0.367787 0.14911
1.92827 -0.351513 0.137307
1.9631 -0.336271 0.126765
1.99794 -0.321985 0.117317
2.03278 -0.308584 0.108821
2.06762 -0.296001 0.101158
2.10247 -0.284175 0.0942266
2.13733 -0.273049 0.0879394
2.17219 -0.262571 0.0822215
2.20705 -0.252693 0.0770082
2.24192 -0.24337 0.0722438
2.2768 -0.234563 0.0678798
2.31168 -0.226234 0.0638738
2.34657 -0.218351 0.060189
2.38146 -0.21088 0.056793
2.41636 -0.203796 0.0536573
2.45126 -0.19707 0.0507566
2.48617 -0.190679 0.048069
2.52109 -0.184601 0.0455745
2.55601 -0.178816 0.0432558
2.59094 -0.173306 0.0410972
2.62587 -0.168052 0.0390847
2.66081 -0.163039 0.0372059
2.69576 -0.158252 0.0354496
2.73071 -0.153677 0.0338056
2.76567 -0.149303 0.032265
2.80064 -0.145117 0.0308195
2.83561 -0.141109 0.0294617
2.87059 -0.137268 0.0281848
2.90558 -0.133585 0.0269829
2.94058 -0.130052 0.0258502
2.97558 -0.12666 0.0247819
3.01059 -0.123402 0.0237733
3.0456 -0.12027 0.0228201
3.08063 -0.117258 0.0219185
3.11566 -0.114361 0.0210651
3.1507 -0.111571 0.0202565
3.18574 -0.108884 0.0194897
3.2208 -0.106295 0.0187621
3.25586 -0.103799 0.0180712
3.29093 -0.101391 0.0174145
3.32601 -0.099067 0.01679
3.36109 -0.0968236 0.0161956
3.39619 -0.0946567 0.0156296
3.43129 -0.0925629 0.0150901
3.4664 -0.0905388 0.0145758
3.50152 -0.0885814 0.014085
3.53665 -0.0866876 0.0136164
3.57179 -0.0848547 0.0131687
3.60694 -0.0830801 0.0127409
3.64209 -0.0813613 0.0123316
3.67726 -0.079696 0.0119401
3.71243 -0.0780818 0.0115652
3.74761 -0.0765168 0.0112061
3.7828 -0.0749988 0.010862
3.81801 -0.0735261 0.010532
3.85322 -0.0720967 0.0102154
3.88844 -0.070709 0.00991162
3.92367 -0.0693613 0.00961992
3.95891 -0.0680521 0.0093397
3.99416 -0.06678 0.00907041
4.02942 -0.0655434 0.0088115
4.06469 -0.0643412 0.00856247
4.09997 -0.0631719 0.00832285
4.13526 -0.0620344 0.0080922
4.17056 -0.0609276 0.00787008
4.20587 -0.0598503 0.0076561
4.24119 -0.0588014 0.00744989
4.27653 -0.0577801 0.00725109
4.31187 -0.0567852 0.00705937
4.34722 -0.0558159 0.00687441
4.38259 -0.0548712 0.00669591
4.41797 -0.0539505 0.00652359
4.45335 -0.0530527 0.00635717
4.48875 -0.0521773 0.00619642
4.52416 -0.0513233 0.00604107
4.55958 -0.0504902 0.00589091
4.59502 -0.0496773 0.00574571
4.63046 -0.0488838 0.00560528
4.66592 -0.0481092 0.00546941
4.70139 -0.0473528 0.00533792
4.73687 -0.0466142 0.00521063
4.77237 -0.0458926 0.00508738
4.80787 -0.0451877 0.00496799
4.84339 -0.0444988 0.00485233
4.87892 -0.0438256 0.00474024
4.91446 -0.0431674 0.00463159
4.95002 -0.042524 0.00452624
4.98559 -0.0418948 0.00442407
5.02117 -0.0412793 0.00432496
5.05677 -0.0406773 0.00422879
5.09237 -0.0400883 0.00413545
5.128 -0.0395119 0.00404484
5.16363 -0.0389478 0.00395686
5.19928 -0.0383956 0.00387142
5.23494 -0.0378551 0.00378841
5.27062 -0.0373257 0.00370777
5.30631 -0.0368073 0.00362939
5.34201 -0.0362996 0.0035532
5.37773 -0.0358022 0.00347913
5.41346 -0.0353149 0.00340709
5.4492 -0.0348374 0.00333703
5.48497 -0.0343694 0.00326887
5.52074 -0.0339106 0.00320255
5.55653 -0.033461 0.003138
5.59233 -0.0330201 0.00307517
5.62815 -0.0325877 0.003014
5.66399 -0.0321637 0.00295444
5.69984 -0.0317479 0.00289642
5.7357 -0.0313399 0.00283991
5.77158 -0.0309397 0.00278485
5.80748 -0.030547 0.0027312
5.84339 -0.0301616 0.0026789
5.87932 -0.0297834 0.00262793
5.91526 -0.0294121 0.00257823
5.95122 -0.0290477 0.00252977
5.9872 -0.0286898 0.0024825
6.02319 -0.0283385 0.0024364
6.05919 -0.0279934 0.00239142
6.09522 -0.0276546 0.00234753
6.13126 -0.0273217 0.0023047
6.16732 -0.0269947 0.00226289
6.20339 -0.0266734 0.00222209
6.23949 -0.0263578 0.00218224
6.27559 -0.0260476 0.00214334
6.31172 -0.0257427 0.00210534
6.34786 -0.0254431 0.00206823
6.38403 -0.0251486 0.00203197
6.42021 -0.024859 0.00199655
6.4564 -0.0245743 0.00196193
6.49262 -0.0242944 0.0019281
6.52885 -0.0240192 0.00189503
6.5651 -0.0237484 0.00186271
6.60137 -0.0234822 0.00183111
6.63766 -0.0232203 0.0018002
6.67397 -0.0229626 0.00176998
6.71029 -0.0227091 0.00174043
6.74664 -0.0224597 0.00171151
6.783 -0.0222143 0.00168323
6.81938 -0.0219728 0.00165555
6.85579 -0.021735 0.00162847
6.89221 -0.0215011 0.00160196
6.92865 -0.0212708 0.00157602
6.96511 -0.021044 0.00155063
7.00159 -0.0208208 0.00152577
7.0381 -0.020601 0.00150143
7.07462 -0.0203846 0.00147759
7.11116 -0.0201715 0.00145425
7.14772 -0.0199616 0.00143138
7.18431 -0.0197549 0.00140898
7.22091 -0.0195512 0.00138704
7.25754 -0.0193506 0.00136555
7.29418 -0.019153 0.00134448
7.33085 -0.0189583 0.00132384
7.36754 -0.0187665 0.00130361
7.40425 -0.0185774 0.00128378
7.44099 -0.0183911 0.00126434
7.47774 -0.0182075 0.00124529
7.51452 -0.0180266 0.0012266
7.55132 -0.0178482 0.00120828
7.58814 -0.0176724 0.00119032
7.62498 -0.0174991 0.0011727
7.66185 -0.0173282 0.00115541
7.69874 -0.0171597 0.00113846
7.73566 -0.0169936 0.00112183
7.77259 -0.0168298 0.00110551
7.80955 -0.0166682 0.0010895
7.84654 -0.0165089 0.00107379
7.88355 -0.0163518 0.00105837
7.92058 -0.0161968 0.00104324
7.95763 -0.0160439 0.00102838
7.99471 -0.0158931 0.0010138
8.03182 -0.0157443 0.000999487
8.06895 -0.0155975 0.000985433
8.1061 -0.0154527 0.000971634
8.14328 -0.0153097 0.000958083
8.18049 -0.0151687 0.000944775
8.21772 -0.0150295 0.000931706
8.25497 -0.0148922 0.000918868
8.29226 -0.0147566 0.000906258
8.32956 -0.0146228 0.000893871
8.3669 -0.0144908 0.000881701
8.40426 -0.0143604 0.000869743
8.44165 -0.0142317 0.000857994
8.47906 -0.0141046 0.000846448
8.5165 -0.0139791 0.000835101
8.55397 -0.0138553 0.000823949
8.59146 -0.013733 0.000812988
8.62899 -0.0136122 0.000802214
8.66654 -0.0134929 0.000791622
8.70412 -0.0133751 0.000781209
8.74172 -0.0132588 0.000770971
8.77936 -0.0131438 0.000760905
8.81702 -0.0130303 0.000751007
8.85471 -0.0129182 0.000741272
8.89244 -0.0128075 0.000731699
8.93019 -0.0126981 0.000722284
8.96797 -0.01259 0.000713023
9.00578 -0.0124832 0.000703913
9.04362 -0.0123776 0.000694951
9.08149 -0.0122734 0.000686135
9.11939 -0.0121703 0.00067746
9.15732 -0.0120685 0.000668926
9.19528 -0.0119679 0.000660528
9.23327 -0.0118684 0.000652263
9.2713 -0.0117702 0.00064413
9.30935 -0.011673 0.000636126
9.34744 -0.011577 0.000628248
9.38556 -0.0114821 0.000620493
9.42371 -0.0113882 0.00061286
9.46189 -0.0112955 0.000605345
9.50011 -0.0112038 0.000597948
9.53836 -0.0111131 0.000590664
9.57664 -0.0110235 0.000583493
9.61496 -0.0109348 0.000576431
9.65331 -0.0108472 0.000569477
9.69169 -0.0107605 0.00056263
9.73011 -0.0106748 0.000555886
9.76856 -0.0105901 0.000549244
9.80704 -0.0105063 0.000542702
9.84557 -0.0104234 0.000536258
9.88412 -0.0103414 0.00052991
9.92271 -0.0102603 0.000523656
9.96134 -0.01018 0.000517496
10 -0.0101007 0.000511426
10.0387 -0.0100222 0.000505446
10.0774 -0.00994451 0.000499553
10.1162 -0.00986768 0.000493747
10.155 -0.00979167 0.000488025
10.1939 -0.00971646 0.000482386
10.2328 -0.00964204 0.000476828
10.2717 -0.00956841 0.000471351
10.3106 -0.00949555 0.000465952
10.3496 -0.00942345 0.00046063
10.3887 -0.0093521 0.000455384
10.4278 -0.00928149 0.000450213
10.4669 -0.00921161 0.000445115
10.506 -0.00914245 0.000440088
10.5452 -0.009074 0.000435132
10.5845 -0.00900624 0.000430246
10.6238 -0.00893918 0.000425428
10.6631 -0.00887279 0.000420677
10.7024 -0.00880707 0.000415991
10.7418 -0.00874202 0.00041137
10.7813 -0.00867762 0.000406813
10.8208 -0.00861385 0.000402319
10.8603 -0.00855073 0.000397885
10.8999 -0.00848823 0.000393512
10.9395 -0.00842634 0.000389199
10.9792 -0.00836507 0.000384944
11.0189 -0.0083044 0.000380746
11.0586 -0.00824431 0.000376604
11.0984 -0.00818482 0.000372518
11.1383 -0.0081259 0.000368487
11.1781 -0.00806755 0.000364509
11.2181 -0.00800976 0.000360584
11.2581 -0.00795252 0.000356711
11.2981 -0.00789584 0.000352888
11.3381 -0.00783969 0.000349116
11.3783 -0.00778407 0.000345394
11.4184 -0.00772898 0.000341719
11.4587 -0.00767441 0.000338093
11.4989 -0.00762036 0.000334513
11.5392 -0.0075668 0.00033098
11.5796 -0.00751375 0.000327492
11.62 -0.00746119 0.000324049
11.6605 -0.00740912 0.00032065
11.701 -0.00735752 0.000317295
11.7415 -0.0073064 0.000313981
11.7822 -0.00725575 0.00031071
11.8228 -0.00720556 0.000307481
11.8636 -0.00715583 0.000304291
11.9043 -0.00710655 0.000301142
11.9452 -0.00705771 0.000298032
11.986 -0.00700931 0.000294961
12.027 -0.00696135 0.000291928
12.068 -0.00691381 0.000288933
12.109 -0.0068667 0.000285975
12.1501 -0.00682 0.000283053
12.1913 -0.00677372 0.000280166
12.2325 -0.00672785 0.000277316
12.2738 -0.00668237 0.0002745
12.3151 -0.0066373 0.000271718
12.3565 -0.00659262 0.00026897
12.3979 -0.00654832 0.000266255
12.4394 -0.00650441 0.000263572
12.481 -0.00646088 0.000260922
12.5226 -0.00641772 0.000258304
12.5643 -0.00637493 0.000255717
12.6061 -0.00633251 0.00025316
12.6479 -0.00629045 0.000250634
12.6898 -0.00624874 0.000248138
12.7317 -0.00620739 0.000245671
12.7737 -0.00616638 0.000243233
12.8158 -0.00612571 0.000240824
12.8579 -0.00608539 0.000238443
12.9001 -0.0060454 0.000236089
12.9424 -0.00600575 0.000233763
12.9847 -0.00596642 0.000231464
13.0271 -0.00592741 0.000229191
13.0696 -0.00588872 0.000226944
13.1121 -0.00585036 0.000224723
13.1547 -0.0058123 0.000222528
13.1974 -0.00577455 0.000220357
13.2402 -0.00573711 0.000218211
13.283 -0.00569997 0.00021609
13.3259 -0.00566312 0.000213992
13.3689 -0.00562657 0.000211918
13.4119 -0.00559031 0.000209867
13.455 -0.00555434 0.000207839
13.4982 -0.00551866 0.000205834
13.5415 -0.00548326 0.000203851
13.5848 -0.00544813 0.00020189
13.6283 -0.00541328 0.000199951
13.6718 -0.0053787 0.000198033
13.7153 -0.00534439 0.000196136
13.759 -0.00531034 0.00019426
13.8028 -0.00527656 0.000192404
13.8466 -0.00524303 0.000190568
13.8905 -0.00520976 0.000188753
13.9345 -0.00517675 0.000186957
13.9786 -0.00514398 0.00018518
14.0227 -0.00511147 0.000183422
14.067 -0.00507919 0.000181684
14.1113 -0.00504716 0.000179964
14.1558 -0.00501537 0.000178262
14.2003 -0.00498382 0.000176578
14.2449 -0.0049525 0.000174912
14.2896 -0.00492141 0.000173263
14.3344 -0.00489055 0.000171632
14.3793 -0.00485992 0.000170018
14.4243 -0.00482951 0.000168421
14.4693 -0.00479932 0.000166841
14.5145 -0.00476934 0.000165276
14.5598 -0.00473959 0.000163728
14.6052 -0.00471005 0.000162196
14.6506 -0.00468072 0.00016068
14.6962 -0.00465159 0.00015918
14.7419 -0.00462268 0.000157694
14.7877 -0.00459396 0.000156224
14.8336 -0.00456545 0.000154768
14.8796 -0.00453714 0.000153328
14.9257 -0.00450903 0.000151902
14.9719 -0.00448111 0.00015049
15.0182 -0.00445338 0.000149092
15.0647 -0.00442585 0.000147709
15.1112 -0.0043985 0.000146339
15.1579 -0.00437134 0.000144982
15.2047 -0.00434436 0.000143639
15.2516 -0.00431756 0.000142309
15.2986 -0.00429095 0.000140993
15.3458 -0.00426451 0.000139689
15.393 -0.00423824 0.000138398
15.4404 -0.00421215 0.000137119
15.488 -0.00418624 0.000135853
15.5356 -0.00416049 0.000134599
15.5834 -0.00413491 0.000133357
15.6313 -0.00410949 0.000132127
15.6794 -0.00408424 0.000130908
15.7276 -0.00405915 0.000129701
15.7759 -0.00403422 0.000128506
15.8243 -0.00400945 0.000127322
15.873 -0.00398483 0.000126148
15.9217 -0.00396037 0.000124986
15.9706 -0.00393606 0.000123835
16.0197 -0.0039119 0.000122694
16.0689 -0.00388789 0.000121564
16.1182 -0.00386402 0.000120445
16.1677 -0.0038403 0.000119335
16.2174 -0.00381673 0.000118236
16.2672 -0.00379329 0.000117147
16.3172 -0.00377 0.000116067
16.3674 -0.00374684 0.000114997
16.4177 -0.00372382 0.000113937
16.4682 -0.00370093 0.000112886
16.5189 -0.00367817 0.000111845
16.5697 -0.00365555 0.000110813
16.6208 -0.00363305 0.00010979
16.672 -0.00361069 0.000108775
16.7234 -0.00358844 0.00010777
16.775 -0.00356633 0.000106773
16.8268 -0.00354433 0.000105785
16.8787 -0.00352245 0.000104806
16.9309 -0.00350069 0.000103834
16.9833 -0.00347905 0.000102871
17.0359 -0.00345753 0.000101916
17.0887 -0.00343611 0.00010097
17.1418 -0.00341481 0.00010003
17.195 -0.00339362 9.90992e-05
17.2485 -0.00337254 9.81756e-05
17.3022 -0.00335156 9.72596e-05
17.3562 -0.00333069 9.6351e-05
17.4104 -0.00330992 9.54497e-05
17.4648 -0.00328925 9.45556e-05
17.5195 -0.00326868 9.36686e-05
17.5744 -0.00324821 9.27886e-05
17.6296 -0.00322784 9.19155e-05
17.6851 -0.00320756 9.10491e-05
17.7408 -0.00318737 9.01895e-05
17.7969 -0.00316727 8.93364e-05
17.8532 -0.00314725 8.84897e-05
17.9098 -0.00312733 8.76494e-05
17.9667 -0.00310749 8.68153e-05
18.0239 -0.00308773 8.59873e-05
18.0815 -0.00306805 8.51653e-05
18.1393 -0.00304845 8.43492e-05
18.1975 -0.00302893 8.3539e-05
18.256 -0.00300947 8.27344e-05
18.3149 -0.0029901 8.19354e-05
18.3742 -0.00297079 8.11418e-05
18.4338 -0.00295154 8.03536e-05
18.4938 -0.00293237 7.95706e-05
18.5542 -0.00291325 7.87927e-05
18.615 -0.0028942 7.80198e-05
18.6762 -0.0028752 7.72518e-05
18.7379 -0.00285626 7.64886e-05
18.8 -0.00283737 7.573e-05
18.8625 -0.00281853 7.49758e-05
18.9255 -0.00279973 7.42261e-05
18.9891 -0.00278098 7.34806e-05
19.0531 -0.00276227 7.27392e-05
19.1177 -0.00274359 7.20017e-05
19.1828 -0.00272495 7.12681e-05
19.2484 -0.00270634 7.05382e-05
19.3147 -0.00268775 6.98117e-05
19.3816 -0.00266918 6.90886e-05
19.4491 -0.00265063 6.83687e-05
19.5173 -0.00263209 6.76517e-05
19.5862 -0.00261356 6.69376e-05
19.6558 -0.00259503 6.62261e-05
19.7262 -0.0025765 6.5517e-05
19.7974 -0.00255796 6.48101e-05
19.8694 -0.0025394 6.41051e-05
19.9423 -0.00252081 6.34018e-05
20.0162 -0.0025022 6.27e-05
20.091 -0.00248354 6.19992e-05
20.1669 -0.00246484 6.12992e-05
20.244 -0.00244607 6.05997e-05
20.3222 -0.00242724 5.99002e-05
20.4016 -0.00240832 5.92003e-05
20.4825 -0.0023893 5.84996e-05
20.5648 -0.00237016 5.77974e-05
20.6487 -0.00235089 5.70932e-05
20.7344 -0.00233147 5.63863e-05
20.8219 -0.00231186 5.56757e-05
20.9115 -0.00229205 5.49607e-05
21.0034 -0.00227199 5.42399e-05
21.0979 -0.00225164 5.35122e-05
21.1952 -0.00223096 5.27757e-05
21.2959 -0.00220987 5.20284e-05
21.4004 -0.0021883 5.12676e-05
21.5093 -0.00216614 5.04898e-05
21.6237 -0.00214323 4.96902e-05
21.7448 -0.00211937 4.88619e-05
21.8747 -0.00209423 4.79943e-05
22.0165 -0.00206728 4.70697e-05
22.1768 -0.00203744 4.60533e-05
22.3723 -0.00200192 4.48532e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1ClassicOneLoop/GRpTwoLoop.txt <==
-22.3723 -0.00200167 -4.4842e-05
-22.1768 -0.00203718 -4.60417e-05
-22.0165 -0.00206701 -4.70576e-05
-21.8747 -0.00209396 -4.79818e-05
-21.7448 -0.00211909 -4.8849e-05
-21.6237 -0.00214294 -4.9677e-05
-21.5093 -0.00216584 -5.04762e-05
-21.4004 -0.002188 -5.12537e-05
-21.2959 -0.00220957 -5.20141e-05
-21.1952 -0.00223065 -5.2761e-05
-21.0979 -0.00225133 -5.34972e-05
-21.0034 -0.00227167 -5.42246e-05
-20.9115 -0.00229172 -5.4945e-05
-20.8219 -0.00231153 -5.56597e-05
-20.7344 -0.00233113 -5.63699e-05
-20.6487 -0.00235055 -5.70765e-05
-20.5648 -0.00236981 -5.77804e-05
-20.4825 -0.00238894 -5.84822e-05
-20.4016 -0.00240795 -5.91827e-05
-20.3222 -0.00242687 -5.98822e-05
-20.244 -0.0024457 -6.05813e-05
-20.1669 -0.00246446 -6.12805e-05
-20.091 -0.00248316 -6.19801e-05
-20.0162 -0.00250181 -6.26805e-05
-19.9423 -0.00252042 -6.3382e-05
-19.8694 -0.002539 -6.40849e-05
-19.7974 -0.00255755 -6.47895e-05
-19.7262 -0.00257609 -6.54961e-05
-19.6558 -0.00259461 -6.62048e-05
-19.5862 -0.00261314 -6.69159e-05
-19.5173 -0.00263166 -6.76297e-05
-19.4491 -0.00265019 -6.83462e-05
-19.3816 -0.00266874 -6.90657e-05
-19.3147 -0.0026873 -6.97884e-05
-19.2484 -0.00270588 -7.05145e-05
-19.1828 -0.00272449 -7.1244e-05
-19.1177 -0.00274313 -7.19773e-05
-19.0531 -0.00276179 -7.27143e-05
-18.9891 -0.0027805 -7.34553e-05
-18.9255 -0.00279925 -7.42003e-05
-18.8625 -0.00281803 -7.49497e-05
-18.8 -0.00283687 -7.57033e-05
-18.7379 -0.00285575 -7.64615e-05
-18.6762 -0.00287469 -7.72243e-05
-18.615 -0.00289368 -7.79919e-05
-18.5542 -0.00291273 -7.87643e-05
-18.4938 -0.00293183 -7.95417e-05
-18.4338 -0.002951 -8.03242e-05
-18.3742 -0.00297024 -8.1112e-05
-18.3149 -0.00298954 -8.1905e-05
-18.256 -0.00300891 -8.27036e-05
-18.1975 -0.00302836 -8.35076e-05
-18.1393 -0.00304787 -8.43174e-05
-18.0815 -0.00306747 -8.5133e-05
-18.0239 -0.00308714 -8.59544e-05
-17.9667 -0.00310689 -8.67819e-05
-17.9098 -0.00312672 -8.76154e-05
-17.8532 -0.00314664 -8.84552e-05
-17.7969 -0.00316664 -8.93013e-05
-17.7408 -0.00318674 -9.01539e-05
-17.6851 -0.00320692 -9.1013e-05
-17.6296 -0.00322719 -9.18788e-05
-17.5744 -0.00324756 -9.27513e-05
-17.5195 -0.00326802 -9.36307e-05
-17.4648 -0.00328858 -9.45171e-05
-17.4104 -0.00330924 -9.54106e-05
-17.3562 -0.00333 -9.63113e-05
-17.3022 -0.00335087 -9.72193e-05
-17.2485 -0.00337183 -9.81347e-05
-17.195 -0.00339291 -9.90577e-05
-17.1418 -0.00341409 -9.99883e-05
-17.0887 -0.00343538 -0.000100927
-17.0359 -0.00345679 -0.000101873
-16.9833 -0.0034783 -0.000102827
-16.9309 -0.00349993 -0.000103789
-16.8787 -0.00352168 -0.00010476
-16.8268 -0.00354355 -0.000105739
-16.775 -0.00356554 -0.000106726
-16.7234 -0.00358765 -0.000107722
-16.672 -0.00360988 -0.000108727
-16.6208 -0.00363224 -0.00010974
-16.5697 -0.00365472 -0.000110763
-16.5189 -0.00367734 -0.000111794
-16.4682 -0.00370008 -0.000112835
-16.4177 -0.00372296 -0.000113885
-16.3674 -0.00374597 -0.000114944
-16.3172 -0.00376912 -0.000116013
-16.2672 -0.0037924 -0.000117092
-16.2174 -0.00381582 -0.00011818
-16.1677 -0.00383939 -0.000119279
-16.1182 -0.0038631 -0.000120387
-16.0689 -0.00388695 -0.000121506
-16.0197 -0.00391095 -0.000122635
-15.9706 -0.0039351 -0.000123775
-15.9217 -0.0039594 -0.000124925
-15.873 -0.00398385 -0.000126086
-15.8243 -0.00400845 -0.000127259
-15.7759 -0.00403321 -0.000128442
-15.7276 -0.00405813 -0.000129636
-15.6794 -0.00408321 -0.000130842
-15.6313 -0.00410844 -0.00013206
-15.5834 -0.00413385 -0.000133289
-15.5356 -0.00415942 -0.00013453
-15.488 -0.00418515 -0.000135783
-15.4404 -0.00421106 -0.000137048
-15.393 -0.00423713 -0.000138325
-15.3458 -0.00426338 -0.000139615
-15.2986 -0.00428981 -0.000140918
-15.2516 -0.00431641 -0.000142234
-15.2047 -0.00434319 -0.000143562
-15.1579 -0.00437015 -0.000144904
-15.1112 -0.0043973 -0.000146259
-15.0647 -0.00442464 -0.000147628
-15.0182 -0.00445216 -0.00014901
-14.9719 -0.00447987 -0.000150407
-14.9257 -0.00450777 -0.000151817
-14.8796 -0.00453587 -0.000153242
-14.8336 -0.00456417 -0.000154681
-14.7877 -0.00459266 -0.000156135
-14.7419 -0.00462136 -0.000157604
-14.6962 -0.00465026 -0.000159088
-14.6506 -0.00467936 -0.000160588
-14.6052 -0.00470868 -0.000162102
-14.5598 -0.0047382 -0.000163633
-14.5145 -0.00476794 -0.000165179
-14.4693 -0.00479789 -0.000166742
-14.4243 -0.00482806 -0.000168321
-14.3793 -0.00485846 -0.000169917
-14.3344 -0.00488907 -0.000171529
-14.2896 -0.00491992 -0.000173159
-14.2449 -0.00495099 -0.000174805
-14.2003 -0.00498229 -0.00017647
-14.1558 -0.00501382 -0.000178152
-14.1113 -0.00504559 -0.000179852
-14.067 -0.0050776 -0.00018157
-14.0227 -0.00510985 -0.000183307
-13.9786 -0.00514235 -0.000185063
-13.9345 -0.00517509 -0.000186838
-13.8905 -0.00520809 -0.000188632
-13.8466 -0.00524133 -0.000190446
-13.8028 -0.00527484 -0.000192279
-13.759 -0.0053086 -0.000194133
-13.7153 -0.00534262 -0.000196007
-13.6718 -0.00537691 -0.000197902
-13.6283 -0.00541147 -0.000199818
-13.5848 -0.0054463 -0.000201755
-13.5415 -0.0054814 -0.000203714
-13.4982 -0.00551678 -0.000205695
-13.455 -0.00555244 -0.000207698
-13.4119 -0.00558839 -0.000209723
-13.3689 -0.00562462 -0.000211772
-13.3259 -0.00566114 -0.000213843
-13.283 -0.00569796 -0.000215939
-13.2402 -0.00573508 -0.000218058
-13.1974 -0.00577249 -0.000220201
-13.1547 -0.00581022 -0.000222369
-13.1121 -0.00584825 -0.000224562
-13.0696 -0.00588659 -0.00022678
-13.0271 -0.00592525 -0.000229024
-12.9847 -0.00596422 -0.000231294
-12.9424 -0.00600352 -0.000233591
-12.9001 -0.00604315 -0.000235914
-12.8579 -0.00608311 -0.000238265
-12.8158 -0.0061234 -0.000240643
-12.7737 -0.00616404 -0.000243049
-12.7317 -0.00620501 -0.000245484
-12.6898 -0.00624634 -0.000247948
-12.6479 -0.00628801 -0.000250441
-12.6061 -0.00633004 -0.000252964
-12.5643 -0.00637243 -0.000255517
-12.5226 -0.00641519 -0.000258101
-12.481 -0.00645831 -0.000260716
-12.4394 -0.00650181 -0.000263363
-12.3979 -0.00654569 -0.000266041
-12.3565 -0.00658994 -0.000268753
-12.3151 -0.00663459 -0.000271497
-12.2738 -0.00667963 -0.000274275
-12.2325 -0.00672506 -0.000277088
-12.1913 -0.0067709 -0.000279935
-12.1501 -0.00681714 -0.000282817
-12.109 -0.0068638 -0.000285735
-12.068 -0.00691087 -0.000288689
-12.027 -0.00695837 -0.00029168
-11.986 -0.00700629 -0.000294709
-11.9452 -0.00705465 -0.000297776
-11.9043 -0.00710345 -0.000300881
-11.8636 -0.00715269 -0.000304026
-11.8228 -0.00720237 -0.00030721
-11.7822 -0.00725252 -0.000310435
-11.7415 -0.00730313 -0.000313702
-11.701 -0.0073542 -0.00031701
-11.6605 -0.00740575 -0.000320361
-11.62 -0.00745777 -0.000323755
-11.5796 -0.00751029 -0.000327193
-11.5392 -0.00756329 -0.000330675
-11.4989 -0.00761679 -0.000334203
-11.4587 -0.0076708 -0.000337777
-11.4184 -0.00772532 -0.000341398
-11.3783 -0.00778036 -0.000345066
-11.3381 -0.00783592 -0.000348783
-11.2981 -0.00789201 -0.000352549
-11.2581 -0.00794865 -0.000356366
-11.2181 -0.00800583 -0.000360233
-11.1781 -0.00806356 -0.000364151
-11.1383 -0.00812185 -0.000368123
-11.0984 -0.00818071 -0.000372148
-11.0586 -0.00824015 -0.000376227
-11.0189 -0.00830017 -0.000380362
-10.9792 -0.00836078 -0.000384553
-10.9395 -0.008422 -0.000388801
-10.8999 -0.00848382 -0.000393107
-10.8603 -0.00854625 -0.000397472
-10.8208 -0.00860931 -0.000401898
-10.7813 -0.00867301 -0.000406385
-10.7418 -0.00873734 -0.000410934
-10.7024 -0.00880233 -0.000415547
-10.6631 -0.00886798 -0.000420224
-10.6238 -0.00893429 -0.000424967
-10.5845 -0.00900128 -0.000429777
-10.5452 -0.00906896 -0.000434654
-10.506 -0.00913734 -0.000439601
-10.4669 -0.00920643 -0.000444618
-10.4278 -0.00927623 -0.000449707
-10.3887 -0.00934676 -0.000454869
-10.3496 -0.00941803 -0.000460105
-10.3106 -0.00949005 -0.000465417
-10.2717 -0.00956282 -0.000470805
-10.2328 -0.00963637 -0.000476272
-10.1939 -0.0097107 -0.000481819
-10.155 -0.00978581 -0.000487447
-10.1162 -0.00986174 -0.000493158
-10.0774 -0.00993848 -0.000498953
-10.0387 -0.010016 -0.000504834
-10 -0.0100945 -0.000510803
-9.96134 -0.0101737 -0.00051686
-9.92271 -0.0102538 -0.000523008
-9.88412 -0.0103348 -0.000529249
-9.84557 -0.0104167 -0.000535584
-9.80704 -0.0104995 -0.000542015
-9.76856 -0.0105832 -0.000548543
-9.73011 -0.0106679 -0.000555171
-9.69169 -0.0107535 -0.000561901
-9.65331 -0.01084 -0.000568734
-9.61496 -0.0109276 -0.000575673
-9.57664 -0.0110161 -0.000582719
-9.53836 -0.0111056 -0.000589875
-9.50011 -0.0111961 -0.000597143
-9.46189 -0.0112877 -0.000604524
-9.42371 -0.0113804 -0.000612022
-9.38556 -0.0114741 -0.000619638
-9.34744 -0.0115688 -0.000627375
-9.30935 -0.0116647 -0.000635236
-9.2713 -0.0117617 -0.000643222
-9.23327 -0.0118599 -0.000651336
-9.19528 -0.0119592 -0.000659581
-9.15732 -0.0120597 -0.000667959
-9.11939 -0.0121613 -0.000676474
-9.08149 -0.0122642 -0.000685127
-9.04362 -0.0123683 -0.000693923
-9.00578 -0.0124737 -0.000702863
-8.96797 -0.0125804 -0.00071195
-8.93019 -0.0126883 -0.000721189
-8.89244 -0.0127975 -0.000730581
-8.85471 -0.0129081 -0.00074013
-8.81702 -0.0130201 -0.00074984
-8.77936 -0.0131334 -0.000759713
-8.74172 -0.0132481 -0.000769754
-8.70412 -0.0133643 -0.000779965
-8.66654 -0.0134819 -0.000790351
-8.62899 -0.013601 -0.000800915
-8.59146 -0.0137216 -0.000811661
-8.55397 -0.0138437 -0.000822593
-8.5165 -0.0139673 -0.000833715
-8.47906 -0.0140926 -0.000845031
-8.44165 -0.0142194 -0.000856546
-8.40426 -0.0143479 -0.000868263
-8.3669 -0.0144781 -0.000880187
-8.32956 -0.0146099 -0.000892323
-8.29226 -0.0147435 -0.000904676
-8.25497 -0.0148788 -0.00091725
-8.21772 -0.015016 -0.000930051
-8.18049 -0.0151549 -0.000943083
-8.14328 -0.0152957 -0.000956352
-8.1061 -0.0154383 -0.000969863
-8.06895 -0.0155829 -0.000983621
-8.03182 -0.0157294 -0.000997633
-7.99471 -0.0158779 -0.00101191
-7.95763 -0.0160285 -0.00102644
-7.92058 -0.0161811 -0.00104125
-7.88355 -0.0163357 -0.00105634
-7.84654 -0.0164926 -0.00107171
-7.80955 -0.0166516 -0.00108737
-7.77259 -0.0168128 -0.00110333
-7.73566 -0.0169763 -0.00111959
-7.69874 -0.0171421 -0.00113617
-7.66185 -0.0173102 -0.00115307
-7.62498 -0.0174808 -0.0011703
-7.58814 -0.0176537 -0.00118786
-7.55132 -0.0178292 -0.00120577
-7.51452 -0.0180072 -0.00122403
-7.47774 -0.0181878 -0.00124265
-7.44099 -0.018371 -0.00126164
-7.40425 -0.0185569 -0.00128101
-7.36754 -0.0187455 -0.00130077
-7.33085 -0.0189369 -0.00132093
-7.29418 -0.0191312 -0.0013415
-7.25754 -0.0193284 -0.00136249
-7.22091 -0.0195285 -0.00138391
-7.18431 -0.0197317 -0.00140577
-7.14772 -0.0199379 -0.00142808
-7.11116 -0.0201474 -0.00145086
-7.07462 -0.02036 -0.00147412
-7.0381 -0.0205759 -0.00149787
-7.00159 -0.0207952 -0.00152212
-6.96511 -0.0210178 -0.00154688
-6.92865 -0.021244 -0.00157218
-6.89221 -0.0214738 -0.00159802
-6.85579 -0.0217072 -0.00162442
-6.81938 -0.0219443 -0.0016514
-6.783 -0.0221852 -0.00167896
-6.74664 -0.02243 -0.00170714
-6.71029 -0.0226788 -0.00173593
-6.67397 -0.0229316 -0.00176537
-6.63766 -0.0231886 -0.00179547
-6.60137 -0.0234498 -0.00182624
-6.5651 -0.0237153 -0.00185771
-6.52885 -0.0239853 -0.0018899
-6.49262 -0.0242598 -0.00192282
-6.4564 -0.024539 -0.00195651
-6.42021 -0.0248229 -0.00199097
-6.38403 -0.0251116 -0.00202624
-6.34786 -0.0254053 -0.00206234
-6.31172 -0.0257041 -0.00209929
-6.27559 -0.026008 -0.00213711
-6.23949 -0.0263173 -0.00217584
-6.20339 -0.0266321 -0.0022155
-6.16732 -0.0269524 -0.00225613
-6.13126 -0.0272784 -0.00229774
-6.09522 -0.0276102 -0.00234037
-6.05919 -0.0279481 -0.00238405
-6.02319 -0.028292 -0.00242881
-5.9872 -0.0286423 -0.00247469
-5.95122 -0.028999 -0.00252173
-5.91526 -0.0293623 -0.00256996
-5.87932 -0.0297323 -0.00261941
-5.84339 -0.0301093 -0.00267014
-5.80748 -0.0304934 -0.00272217
-5.77158 -0.0308848 -0.00277555
-5.7357 -0.0312837 -0.00283034
-5.69984 -0.0316902 -0.00288656
-5.66399 -0.0321046 -0.00294428
-5.62815 -0.0325271 -0.00300353
-5.59233 -0.0329579 -0.00306439
-5.55653 -0.0333973 -0.00312689
-5.52074 -0.0338453 -0.00319109
-5.48497 -0.0343024 -0.00325706
-5.4492 -0.0347686 -0.00332486
-5.41346 -0.0352444 -0.00339455
-5.37773 -0.0357299 -0.00346619
-5.34201 -0.0362254 -0.00353986
-5.30631 -0.0367311 -0.00361563
-5.27062 -0.0372475 -0.00369358
-5.23494 -0.0377747 -0.00377379
-5.19928 -0.0383132 -0.00385633
-5.16363 -0.0388631 -0.0039413
-5.128 -0.0394249 -0.00402879
-5.09237 -0.0399989 -0.00411889
-5.05677 -0.0405855 -0.0042117
-5.02117 -0.041185 -0.00430733
-4.98559 -0.0417978 -0.00440589
-4.95002 -0.0424243 -0.00450748
-4.91446 -0.043065 -0.00461224
-4.87892 -0.0437202 -0.00472028
-4.84339 -0.0443905 -0.00483174
-4.80787 -0.0450762 -0.00494676
-4.77237 -0.0457779 -0.00506547
-4.73687 -0.0464962 -0.00518804
-4.70139 -0.0472314 -0.00531463
-4.66592 -0.0479842 -0.0054454
-4.63046 -0.0487551 -0.00558053
-4.59502 -0.0495448 -0.0057202
-4.55958 -0.0503538 -0.00586462
-4.52416 -0.0511828 -0.006014
-4.48875 -0.0520325 -0.00616854
-4.45335 -0.0529035 -0.00632848
-4.41797 -0.0537966 -0.00649407
-4.38259 -0.0547127 -0.00666555
-4.34722 -0.0556524 -0.00684321
-4.31187 -0.0566165 -0.00702733
-4.27653 -0.0576061 -0.0072182
-4.24119 -0.058622 -0.00741616
-4.20587 -0.059665 -0.00762154
-4.17056 -0.0607364 -0.00783471
-4.13526 -0.061837 -0.00805604
-4.09997 -0.0629679 -0.00828595
-4.06469 -0.0641304 -0.00852486
-4.02942 -0.0653256 -0.00877323
-3.99416 -0.0665547 -0.00903155
-3.95891 -0.0678191 -0.00930033
-3.92367 -0.0691202 -0.00958014
-3.88844 -0.0704594 -0.00987155
-3.85322 -0.0718382 -0.0101752
-3.81801 -0.0732582 -0.0104917
-3.7828 -0.074721 -0.0108219
-3.74761 -0.0762286 -0.0111665
-3.71243 -0.0777826 -0.0115262
-3.67726 -0.079385 -0.011902
-3.64209 -0.0810379 -0.0122949
-3.60694 -0.0827434 -0.0127057
-3.57179 -0.0845038 -0.0131356
-3.53665 -0.0863215 -0.0135857
-3.50152 -0.0881988 -0.0140572
-3.4664 -0.0901386 -0.0145515
-3.43129 -0.0921435 -0.01507
-3.39619 -0.0942165 -0.015614
-3.36109 -0.0963606 -0.0161853
-3.32601 -0.0985792 -0.0167856
-3.29093 -0.100876 -0.0174166
-3.25586 -0.103254 -0.0180803
-3.2208 -0.105717 -0.0187788
-3.18574 -0.10827 -0.0195144
-3.1507 -0.110917 -0.0202894
-3.11566 -0.113663 -0.0211064
-3.08063 -0.116512 -0.0219682
-3.0456 -0.11947 -0.0228777
-3.01059 -0.122543 -0.0238381
-2.97558 -0.125738 -0.0248531
-2.94058 -0.12906 -0.0259263
-2.90558 -0.132517 -0.0270621
-2.87059 -0.136116 -0.028265
-2.83561 -0.139867 -0.0295403
-2.80064 -0.143778 -0.0308935
-2.76567 -0.147859 -0.032331
-2.73071 -0.152119 -0.0338597
-2.69576 -0.156571 -0.0354874
-2.66081 -0.161227 -0.0372227
-2.62587 -0.166099 -0.0390753
-2.59094 -0.171201 -0.0410559
-2.55601 -0.176549 -0.0431763
-2.52109 -0.182158 -0.0454498
-2.48617 -0.188046 -0.0478915
-2.45126 -0.194233 -0.0505179
-2.41636 -0.200738 -0.0533477
-2.38146 -0.207583 -0.0564019
-2.34657 -0.214794 -0.0597042
-2.31168 -0.222395 -0.0632814
-2.2768 -0.230415 -0.0671637
-2.24192 -0.238885 -0.0713856
-2.20705 -0.247839 -0.0759862
-2.17219 -0.257311 -0.0810105
-2.13733 -0.267343 -0.0865096
-2.10247 -0.277976 -0.0925427
-2.06762 -0.289256 -0.099178
-2.03278 -0.301234 -0.106494
-1.99794 -0.313963 -0.114583
-1.9631 -0.3275 -0.123551
-1.92827 -0.341907 -0.133523
-1.89345 -0.357248 -0.144646
-1.85862 -0.373588 -0.157093
-1.82381 -0.390997 -0.171068
-1.78899 -0.40954 -0.186813
-1.75419 -0.429279 -0.204619
-1.71938 -0.450267 -0.224828
-1.68458 -0.472537 -0.247856
-1.64979 -0.496095 -0.274197
-1.61499 -0.520898 -0.304446
-1.58021 -0.546835 -0.339319
-1.54542 -0.573682 -0.379669
-1.51064 -0.601057 -0.426513
-1.47586 -0.628338 -0.481046
-1.44109 -0.654557 -0.544645
-1.40632 -0.678252 -0.618847
-1.37155 -0.697269 -0.705262
-1.33679 -0.708524 -0.805398
-1.30203 -0.707733 -0.920307
-1.26727 -0.689229 -1.04998
-1.23251 -0.645999 -1.19244
-1.19776 -0.570289 -1.34255
-1.16301 -0.455136 -1.49086
-1.12827 -0.297013 -1.62339
-1.09352 -0.0990216 -1.72319
-1.05878 0.127048 -1.7745
-1.02405 0.361922 -1.7682
-0.989309 0.583844 -1.7055
-0.954576 0.774966 -1.5974
-0.919844 0.925525 -1.46024
-0.885115 1.0341 -1.31039
-0.850388 1.10514 -1.16078
-0.815663 1.14578 -1.01974
-0.78094 1.16358 -0.891635
-0.746219 1.16514 -0.777981
-0.711499 1.15577 -0.678569
-0.676781 1.13944 -0.59229
-0.642065 1.11901 -0.51766
-0.60735 1.09649 -0.453125
-0.572637 1.07326 -0.397216
-0.537925 1.05021 -0.348618
-0.503214 1.02797 -0.306186
-0.468504 1.00691 -0.26894
-0.433796 0.987258 -0.236053
-0.399089 0.969144 -0.206825
-0.364382 0.952633 -0.180667
-0.329676 0.937743 -0.157082
-0.294972 0.924468 -0.135649
-0.260267 0.912783 -0.116008
-0.225564 0.902658 -0.0978499
-0.190861 0.894059 -0.080907
-0.156158 0.886951 -0.064943
-0.121456 0.881304 -0.0497485
-0.0867541 0.877093 -0.0351328
-0.0520524 0.874297 -0.0209211
-0.0173508 0.872903 -0.00694734
0.0173508 0.872903 0.00694734
0.0520524 0.874297 0.0209211
0.0867541 0.877093 0.0351328
0.121456 0.881304 0.0497485
0.156158 0.886951 0.064943
0.190861 0.894059 0.080907
0.225564 0.902658 0.0978499
0.260267 0.912783 0.116008
0.294972 0.924468 0.135649
0.329676 0.937743 0.157082
0.364382 0.952633 0.180667
0.399089 0.969144 0.206825
0.433796 0.987258 0.236053
0.468504 1.00691 0.26894
0.503214 1.02797 0.306186
0.537925 1.05021 0.348618
0.572637 1.07326 0.397216
0.60735 1.09649 0.453125
0.642065 1.11901 0.51766
0.676781 1.13944 0.59229
0.711499 1.15577 0.678569
0.746219 1.16514 0.777981
0.78094 1.16358 0.891635
0.815663 1.14578 1.01974
0.850388 1.10514 1.16078
0.885115 1.0341 1.31039
0.919844 0.925525 1.46024
0.954576 0.774966 1.5974
0.989309 0.583844 1.7055
1.02405 0.361922 1.7682
1.05878 0.127048 1.7745
1.09352 -0.0990216 1.72319
1.12827 -0.297013 1.62339
1.16301 -0.455136 1.49086
1.19776 -0.570289 1.34255
1.23251 -0.645999 1.19244
1.26727 -0.689229 1.04998
1.30203 -0.707733 0.920307
1.33679 -0.708524 0.805398
1.37155 -0.697269 0.705262
1.40632 -0.678252 0.618847
1.44109 -0.654557 0.544645
1.47586 -0.628338 0.481046
1.51064 -0.601057 0.426513
1.54542 -0.573682 0.379669
1.58021 -0.546835 0.339319
1.61499 -0.520898 0.304446
1.64979 -0.496095 0.274197
1.68458 -0.472537 0.247856
1.71938 -0.450267 0.224828
1.75419 -0.429279 0.204619
1.78899 -0.40954 0.186813
1.82381 -0.390997 0.171068
1.85862 -0.373588 0.157093
1.89345 -0.357248 0.144646
1.92827 -0.341907 0.133523
1.9631 -0.3275 0.123551
1.99794 -0.313963 0.114583
2.03278 -0.301234 0.106494
2.06762 -0.289256 0.099178
2.10247 -0.277976 0.0925427
2.13733 -0.267343 0.0865096
2.17219 -0.257311 0.0810105
2.20705 -0.247839 0.0759862
2.24192 -0.238885 0.0713856
2.2768 -0.230415 0.0671637
2.31168 -0.222395 0.0632814
2.34657 -0.214794 0.0597042
2.38146 -0.207583 0.0564019
2.41636 -0.200738 0.0533477
2.45126 -0.194233 0.0505179
2.48617 -0.188046 0.0478915
2.52109 -0.182158 0.0454498
2.55601 -0.176549 0.0431763
2.59094 -0.171201 0.0410559
2.62587 -0.166099 0.0390753
2.66081 -0.161227 0.0372227
2.69576 -0.156571 0.0354874
2.73071 -0.152119 0.0338597
2.76567 -0.147859 0.032331
2.80064 -0.143778 0.0308935
2.83561 -0.139867 0.0295403
2.87059 -0.136116 0.028265
2.90558 -0.132517 0.0270621
2.94058 -0.12906 0.0259263
2.97558 -0.125738 0.0248531
3.01059 -0.122543 0.0238381
3.0456 -0.11947 0.0228777
3.08063 -0.116512 0.0219682
3.11566 -0.113663 0.0211064
3.1507 -0.110917 0.0202894
3.18574 -0.10827 0.0195144
3.2208 -0.105717 0.0187788
3.25586 -0.103254 0.0180803
3.29093 -0.100876 0.0174166
3.32601 -0.0985792 0.0167856
3.36109 -0.0963606 0.0161853
3.39619 -0.0942165 0.015614
3.43129 -0.0921435 0.01507
3.4664 -0.0901386 0.0145515
3.50152 -0.0881988 0.0140572
3.53665 -0.0863215 0.0135857
3.57179 -0.0845038 0.0131356
3.60694 -0.0827434 0.0127057
3.64209 -0.0810379 0.0122949
3.67726 -0.079385 0.011902
3.71243 -0.0777826 0.0115262
3.74761 -0.0762286 0.0111665
3.7828 -0.074721 0.0108219
3.81801 -0.0732582 0.0104917
3.85322 -0.0718382 0.0101752
3.88844 -0.0704594 0.00987155
3.92367 -0.0691202 0.00958014
3.95891 -0.0678191 0.00930033
3.99416 -0.0665547 0.00903155
4.02942 -0.0653256 0.00877323
4.06469 -0.0641304 0.00852486
4.09997 -0.0629679 0.00828595
4.13526 -0.061837 0.00805604
4.17056 -0.0607364 0.00783471
4.20587 -0.059665 0.00762154
4.24119 -0.058622 0.00741616
4.27653 -0.0576061 0.0072182
4.31187 -0.0566165 0.00702733
4.34722 -0.0556524 0.00684321
4.38259 -0.0547127 0.00666555
4.41797 -0.0537966 0.00649407
4.45335 -0.0529035 0.00632848
4.48875 -0.0520325 0.00616854
4.52416 -0.0511828 0.006014
4.55958 -0.0503538 0.00586462
4.59502 -0.0495448 0.0057202
4.63046 -0.0487551 0.00558053
4.66592 -0.0479842 0.0054454
4.70139 -0.0472314 0.00531463
4.73687 -0.0464962 0.00518804
4.77237 -0.0457779 0.00506547
4.80787 -0.0450762 0.00494676
4.84339 -0.0443905 0.00483174
4.87892 -0.0437202 0.00472028
4.91446 -0.043065 0.00461224
4.95002 -0.0424243 0.00450748
4.98559 -0.0417978 0.00440589
5.02117 -0.041185 0.00430733
5.05677 -0.0405855 0.0042117
5.09237 -0.0399989 0.00411889
5.128 -0.0394249 0.00402879
5.16363 -0.0388631 0.0039413
5.19928 -0.0383132 0.00385633
5.23494 -0.0377747 0.00377379
5.27062 -0.0372475 0.00369358
5.30631 -0.0367311 0.00361563
5.34201 -0.0362254 0.00353986
5.37773 -0.0357299 0.00346619
5.41346 -0.0352444 0.00339455
5.4492 -0.0347686 0.00332486
5.48497 -0.0343024 0.00325706
5.52074 -0.0338453 0.00319109
5.55653 -0.0333973 0.00312689
5.59233 -0.0329579 0.00306439
5.62815 -0.0325271 0.00300353
5.66399 -0.0321046 0.00294428
5.69984 -0.0316902 0.00288656
5.7357 -0.0312837 0.00283034
5.77158 -0.0308848 0.00277555
5.80748 -0.0304934 0.00272217
5.84339 -0.0301093 0.00267014
5.87932 -0.0297323 0.00261941
5.91526 -0.0293623 0.00256996
5.95122 -0.028999 0.00252173
5.9872 -0.0286423 0.00247469
6.02319 -0.028292 0.00242881
6.05919 -0.0279481 0.00238405
6.09522 -0.0276102 0.00234037
6.13126 -0.0272784 0.00229774
6.16732 -0.0269524 0.00225613
6.20339 -0.0266321 0.0022155
6.23949 -0.0263173 0.00217584
6.27559 -0.026008 0.00213711
6.31172 -0.0257041 0.00209929
6.34786 -0.0254053 0.00206234
6.38403 -0.0251116 0.00202624
6.42021 -0.0248229 0.00199097
6.4564 -0.024539 0.00195651
6.49262 -0.0242598 0.00192282
6.52885 -0.0239853 0.0018899
6.5651 -0.0237153 0.00185771
6.60137 -0.0234498 0.00182624
6.63766 -0.0231886 0.00179547
6.67397 -0.0229316 0.00176537
6.71029 -0.0226788 0.00173593
6.74664 -0.02243 0.00170714
6.783 -0.0221852 0.00167896
6.81938 -0.0219443 0.0016514
6.85579 -0.0217072 0.00162442
6.89221 -0.0214738 0.00159802
6.92865 -0.021244 0.00157218
6.96511 -0.0210178 0.00154688
7.00159 -0.0207952 0.00152212
7.0381 -0.0205759 0.00149787
7.07462 -0.02036 0.00147412
7.11116 -0.0201474 0.00145086
7.14772 -0.0199379 0.00142808
7.18431 -0.0197317 0.00140577
7.22091 -0.0195285 0.00138391
7.25754 -0.0193284 0.00136249
7.29418 -0.0191312 0.0013415
7.33085 -0.0189369 0.00132093
7.36754 -0.0187455 0.00130077
7.40425 -0.0185569 0.00128101
7.44099 -0.018371 0.00126164
7.47774 -0.0181878 0.00124265
7.51452 -0.0180072 0.00122403
7.55132 -0.0178292 0.00120577
7.58814 -0.0176537 0.00118786
7.62498 -0.0174808 0.0011703
7.66185 -0.0173102 0.00115307
7.69874 -0.0171421 0.00113617
7.73566 -0.0169763 0.00111959
7.77259 -0.0168128 0.00110333
7.80955 -0.0166516 0.00108737
7.84654 -0.0164926 0.00107171
7.88355 -0.0163357 0.00105634
7.92058 -0.0161811 0.00104125
7.95763 -0.0160285 0.00102644
7.99471 -0.0158779 0.00101191
8.03182 -0.0157294 0.000997633
8.06895 -0.0155829 0.000983621
8.1061 -0.0154383 0.000969863
8.14328 -0.0152957 0.000956352
8.18049 -0.0151549 0.000943083
8.21772 -0.015016 0.000930051
8.25497 -0.0148788 0.00091725
8.29226 -0.0147435 0.000904676
8.32956 -0.0146099 0.000892323
8.3669 -0.0144781 0.000880187
8.40426 -0.0143479 0.000868263
8.44165 -0.0142194 0.000856546
8.47906 -0.0140926 0.000845031
8.5165 -0.0139673 0.000833715
8.55397 -0.0138437 0.000822593
8.59146 -0.0137216 0.000811661
8.62899 -0.013601 0.000800915
8.66654 -0.0134819 0.000790351
8.70412 -0.0133643 0.000779965
8.74172 -0.0132481 0.000769754
8.77936 -0.0131334 0.000759713
8.81702 -0.0130201 0.00074984
8.85471 -0.0129081 0.00074013
8.89244 -0.0127975 0.000730581
8.93019 -0.0126883 0.000721189
8.96797 -0.0125804 0.00071195
9.00578 -0.0124737 0.000702863
9.04362 -0.0123683 0.000693923
9.08149 -0.0122642 0.000685127
9.11939 -0.0121613 0.000676474
9.15732 -0.0120597 0.000667959
9.19528 -0.0119592 0.000659581
9.23327 -0.0118599 0.000651336
9.2713 -0.0117617 0.000643222
9.30935 -0.0116647 0.000635236
9.34744 -0.0115688 0.000627375
9.38556 -0.0114741 0.000619638
9.42371 -0.0113804 0.000612022
9.46189 -0.0112877 0.000604524
9.50011 -0.0111961 0.000597143
9.53836 -0.0111056 0.000589875
9.57664 -0.0110161 0.000582719
9.61496 -0.0109276 0.000575673
9.65331 -0.01084 0.000568734
9.69169 -0.0107535 0.000561901
9.73011 -0.0106679 0.000555171
9.76856 -0.0105832 0.000548543
9.80704 -0.0104995 0.000542015
9.84557 -0.0104167 0.000535584
9.88412 -0.0103348 0.000529249
9.92271 -0.0102538 0.000523008
9.96134 -0.0101737 0.00051686
10 -0.0100945 0.000510803
10.0387 -0.010016 0.000504834
10.0774 -0.00993848 0.000498953
10.1162 -0.00986174 0.000493158
10.155 -0.00978581 0.000487447
10.1939 -0.0097107 0.000481819
10.2328 -0.00963637 0.000476272
10.2717 -0.00956282 0.000470805
10.3106 -0.00949005 0.000465417
10.3496 -0.00941803 0.000460105
10.3887 -0.00934676 0.000454869
10.4278 -0.00927623 0.000449707
10.4669 -0.00920643 0.000444618
10.506 -0.00913734 0.000439601
10.5452 -0.00906896 0.000434654
10.5845 -0.00900128 0.000429777
10.6238 -0.00893429 0.000424967
10.6631 -0.00886798 0.000420224
10.7024 -0.00880233 0.000415547
10.7418 -0.00873734 0.000410934
10.7813 -0.00867301 0.000406385
10.8208 -0.00860931 0.000401898
10.8603 -0.00854625 0.000397472
10.8999 -0.00848382 0.000393107
10.9395 -0.008422 0.000388801
10.9792 -0.00836078 0.000384553
11.0189 -0.00830017 0.000380362
11.0586 -0.00824015 0.000376227
11.0984 -0.00818071 0.000372148
11.1383 -0.00812185 0.000368123
11.1781 -0.00806356 0.000364151
11.2181 -0.00800583 0.000360233
11.2581 -0.00794865 0.000356366
11.2981 -0.00789201 0.000352549
11.3381 -0.00783592 0.000348783
11.3783 -0.00778036 0.000345066
11.4184 -0.00772532 0.000341398
11.4587 -0.0076708 0.000337777
11.4989 -0.00761679 0.000334203
11.5392 -0.00756329 0.000330675
11.5796 -0.00751029 0.000327193
11.62 -0.00745777 0.000323755
11.6605 -0.00740575 0.000320361
11.701 -0.0073542 0.00031701
11.7415 -0.00730313 0.000313702
11.7822 -0.00725252 0.000310435
11.8228 -0.00720237 0.00030721
11.8636 -0.00715269 0.000304026
11.9043 -0.00710345 0.000300881
11.9452 -0.00705465 0.000297776
11.986 -0.00700629 0.000294709
12.027 -0.00695837 0.00029168
12.068 -0.00691087 0.000288689
12.109 -0.0068638 0.000285735
12.1501 -0.00681714 0.000282817
12.1913 -0.0067709 0.000279935
12.2325 -0.00672506 0.000277088
12.2738 -0.00667963 0.000274275
12.3151 -0.00663459 0.000271497
12.3565 -0.00658994 0.000268753
12.3979 -0.00654569 0.000266041
12.4394 -0.00650181 0.000263363
12.481 -0.00645831 0.000260716
12.5226 -0.00641519 0.000258101
12.5643 -0.00637243 0.000255517
12.6061 -0.00633004 0.000252964
12.6479 -0.00628801 0.000250441
12.6898 -0.00624634 0.000247948
12.7317 -0.00620501 0.000245484
12.7737 -0.00616404 0.000243049
12.8158 -0.0061234 0.000240643
12.8579 -0.00608311 0.000238265
12.9001 -0.00604315 0.000235914
12.9424 -0.00600352 0.000233591
12.9847 -0.00596422 0.000231294
13.0271 -0.00592525 0.000229024
13.0696 -0.00588659 0.00022678
13.1121 -0.00584825 0.000224562
13.1547 -0.00581022 0.000222369
13.1974 -0.00577249 0.000220201
13.2402 -0.00573508 0.000218058
13.283 -0.00569796 0.000215939
13.3259 -0.00566114 0.000213843
13.3689 -0.00562462 0.000211772
13.4119 -0.00558839 0.000209723
13.455 -0.00555244 0.000207698
13.4982 -0.00551678 0.000205695
13.5415 -0.0054814 0.000203714
13.5848 -0.0054463 0.000201755
13.6283 -0.00541147 0.000199818
13.6718 -0.00537691 0.000197902
13.7153 -0.00534262 0.000196007
13.759 -0.0053086 0.000194133
13.8028 -0.00527484 0.000192279
13.8466 -0.00524133 0.000190446
13.8905 -0.00520809 0.000188632
13.9345 -0.00517509 0.000186838
13.9786 -0.00514235 0.000185063
14.0227 -0.00510985 0.000183307
14.067 -0.0050776 0.00018157
14.1113 -0.00504559 0.000179852
14.1558 -0.00501382 0.000178152
14.2003 -0.00498229 0.00017647
14.2449 -0.00495099 0.000174805
14.2896 -0.00491992 0.000173159
14.3344 -0.00488907 0.000171529
14.3793 -0.00485846 0.000169917
14.4243 -0.00482806 0.000168321
14.4693 -0.00479789 0.000166742
14.5145 -0.00476794 0.000165179
14.5598 -0.0047382 0.000163633
14.6052 -0.00470868 0.000162102
14.6506 -0.00467936 0.000160588
14.6962 -0.00465026 0.000159088
14.7419 -0.00462136 0.000157604
14.7877 -0.00459266 0.000156135
14.8336 -0.00456417 0.000154681
14.8796 -0.00453587 0.000153242
14.9257 -0.00450777 0.000151817
14.9719 -0.00447987 0.000150407
15.0182 -0.00445216 0.00014901
15.0647 -0.00442464 0.000147628
15.1112 -0.0043973 0.000146259
15.1579 -0.00437015 0.000144904
15.2047 -0.00434319 0.000143562
15.2516 -0.00431641 0.000142234
15.2986 -0.00428981 0.000140918
15.3458 -0.00426338 0.000139615
15.393 -0.00423713 0.000138325
15.4404 -0.00421106 0.000137048
15.488 -0.00418515 0.000135783
15.5356 -0.00415942 0.00013453
15.5834 -0.00413385 0.000133289
15.6313 -0.00410844 0.00013206
15.6794 -0.00408321 0.000130842
15.7276 -0.00405813 0.000129636
15.7759 -0.00403321 0.000128442
15.8243 -0.00400845 0.000127259
15.873 -0.00398385 0.000126086
15.9217 -0.0039594 0.000124925
15.9706 -0.0039351 0.000123775
16.0197 -0.00391095 0.000122635
16.0689 -0.00388695 0.000121506
16.1182 -0.0038631 0.000120387
16.1677 -0.00383939 0.000119279
16.2174 -0.00381582 0.00011818
16.2672 -0.0037924 0.000117092
16.3172 -0.00376912 0.000116013
16.3674 -0.00374597 0.000114944
16.4177 -0.00372296 0.000113885
16.4682 -0.00370008 0.000112835
16.5189 -0.00367734 0.000111794
16.5697 -0.00365472 0.000110763
16.6208 -0.00363224 0.00010974
16.672 -0.00360988 0.000108727
16.7234 -0.00358765 0.000107722
16.775 -0.00356554 0.000106726
16.8268 -0.00354355 0.000105739
16.8787 -0.00352168 0.00010476
16.9309 -0.00349993 0.000103789
16.9833 -0.0034783 0.000102827
17.0359 -0.00345679 0.000101873
17.0887 -0.00343538 0.000100927
17.1418 -0.00341409 9.99883e-05
17.195 -0.00339291 9.90577e-05
17.2485 -0.00337183 9.81347e-05
17.3022 -0.00335087 9.72193e-05
17.3562 -0.00333 9.63113e-05
17.4104 -0.00330924 9.54106e-05
17.4648 -0.00328858 9.45171e-05
17.5195 -0.00326802 9.36307e-05
17.5744 -0.00324756 9.27513e-05
17.6296 -0.00322719 9.18788e-05
17.6851 -0.00320692 9.1013e-05
17.7408 -0.00318674 9.01539e-05
17.7969 -0.00316664 8.93013e-05
17.8532 -0.00314664 8.84552e-05
17.9098 -0.00312672 8.76154e-05
17.9667 -0.00310689 8.67819e-05
18.0239 -0.00308714 8.59544e-05
18.0815 -0.00306747 8.5133e-05
18.1393 -0.00304787 8.43174e-05
18.1975 -0.00302836 8.35076e-05
18.256 -0.00300891 8.27036e-05
18.3149 -0.00298954 8.1905e-05
18.3742 -0.00297024 8.1112e-05
18.4338 -0.002951 8.03242e-05
18.4938 -0.00293183 7.95417e-05
18.5542 -0.00291273 7.87643e-05
18.615 -0.00289368 7.79919e-05
18.6762 -0.00287469 7.72243e-05
18.7379 -0.00285575 7.64615e-05
18.8 -0.00283687 7.57033e-05
18.8625 -0.00281803 7.49497e-05
18.9255 -0.00279925 7.42003e-05
18.9891 -0.0027805 7.34553e-05
19.0531 -0.00276179 7.27143e-05
19.1177 -0.00274313 7.19773e-05
19.1828 -0.00272449 7.1244e-05
19.2484 -0.00270588 7.05145e-05
19.3147 -0.0026873 6.97884e-05
19.3816 -0.00266874 6.90657e-05
19.4491 -0.00265019 6.83462e-05
19.5173 -0.00263166 6.76297e-05
19.5862 -0.00261314 6.69159e-05
19.6558 -0.00259461 6.62048e-05
19.7262 -0.00257609 6.54961e-05
19.7974 -0.00255755 6.47895e-05
19.8694 -0.002539 6.40849e-05
19.9423 -0.00252042 6.3382e-05
20.0162 -0.00250181 6.26805e-05
20.091 -0.00248316 6.19801e-05
20.1669 -0.00246446 6.12805e-05
20.244 -0.0024457 6.05813e-05
20.3222 -0.00242687 5.98822e-05
20.4016 -0.00240795 5.91827e-05
20.4825 -0.00238894 5.84822e-05
20.5648 -0.00236981 5.77804e-05
20.6487 -0.00235055 5.70765e-05
20.7344 -0.00233113 5.63699e-05
20.8219 -0.00231153 5.56597e-05
20.9115 -0.00229172 5.4945e-05
21.0034 -0.00227167 5.42246e-05
21.0979 -0.00225133 5.34972e-05
21.1952 -0.00223065 5.2761e-05
21.2959 -0.00220957 5.20141e-05
21.4004 -0.002188 5.12537e-05
21.5093 -0.00216584 5.04762e-05
21.6237 -0.00214294 4.9677e-05
21.7448 -0.00211909 4.8849e-05
21.8747 -0.00209396 4.79818e-05
22.0165 -0.00206701 4.70576e-05
22.1768 -0.00203718 4.60417e-05
22.3723 -0.00200167 4.4842e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1ClassicOneLoop/GRp_FRG.txt <==
-22.3723 -0.00200175 -4.48452e-05
-22.1768 -0.00203726 -4.60451e-05
-22.0165 -0.00206709 -4.70611e-05
-21.8747 -0.00209404 -4.79854e-05
-21.7448 -0.00211917 -4.88527e-05
-21.6237 -0.00214303 -4.96808e-05
-21.5093 -0.00216593 -5.04802e-05
-21.4004 -0.00218809 -5.12577e-05
-21.2959 -0.00220966 -5.20183e-05
-21.1952 -0.00223074 -5.27653e-05
-21.0979 -0.00225142 -5.35016e-05
-21.0034 -0.00227176 -5.42291e-05
-20.9115 -0.00229182 -5.49496e-05
-20.8219 -0.00231163 -5.56644e-05
-20.7344 -0.00233123 -5.63747e-05
-20.6487 -0.00235065 -5.70814e-05
-20.5648 -0.00236991 -5.77854e-05
-20.4825 -0.00238904 -5.84873e-05
-20.4016 -0.00240806 -5.91878e-05
-20.3222 -0.00242698 -5.98874e-05
-20.244 -0.00244581 -6.05867e-05
-20.1669 -0.00246457 -6.1286e-05
-20.091 -0.00248327 -6.19857e-05
-20.0162 -0.00250192 -6.26862e-05
-19.9423 -0.00252053 -6.33878e-05
-19.8694 -0.00253911 -6.40908e-05
-19.7974 -0.00255767 -6.47955e-05
-19.7262 -0.00257621 -6.55022e-05
-19.6558 -0.00259474 -6.6211e-05
-19.5862 -0.00261326 -6.69223e-05
-19.5173 -0.00263179 -6.76361e-05
-19.4491 -0.00265032 -6.83528e-05
-19.3816 -0.00266887 -6.90724e-05
-19.3147 -0.00268743 -6.97952e-05
-19.2484 -0.00270601 -7.05214e-05
-19.1828 -0.00272462 -7.12511e-05
-19.1177 -0.00274326 -7.19844e-05
-19.0531 -0.00276193 -7.27215e-05
-18.9891 -0.00278064 -7.34627e-05
-18.9255 -0.00279939 -7.42079e-05
-18.8625 -0.00281818 -7.49573e-05
-18.8 -0.00283702 -7.57111e-05
-18.7379 -0.0028559 -7.64694e-05
-18.6762 -0.00287484 -7.72323e-05
-18.615 -0.00289383 -7.8e-05
-18.5542 -0.00291288 -7.87726e-05
-18.4938 -0.00293199 -7.95501e-05
-18.4338 -0.00295116 -8.03328e-05
-18.3742 -0.0029704 -8.11207e-05
-18.3149 -0.0029897 -8.19139e-05
-18.256 -0.00300908 -8.27125e-05
-18.1975 -0.00302852 -8.35168e-05
-18.1393 -0.00304804 -8.43267e-05
-18.0815 -0.00306764 -8.51424e-05
-18.0239 -0.00308731 -8.5964e-05
-17.9667 -0.00310706 -8.67916e-05
-17.9098 -0.0031269 -8.76253e-05
-17.8532 -0.00314682 -8.84653e-05
-17.7969 -0.00316683 -8.93116e-05
-17.7408 -0.00318692 -9.01643e-05
-17.6851 -0.0032071 -9.10236e-05
-17.6296 -0.00322738 -9.18895e-05
-17.5744 -0.00324775 -9.27622e-05
-17.5195 -0.00326822 -9.36418e-05
-17.4648 -0.00328878 -9.45283e-05
-17.4104 -0.00330944 -9.5422e-05
-17.3562 -0.0033302 -9.63229e-05
-17.3022 -0.00335107 -9.7231e-05
-17.2485 -0.00337204 -9.81466e-05
-17.195 -0.00339312 -9.90698e-05
-17.1418 -0.0034143 -0.000100001
-17.0887 -0.0034356 -0.000100939
-17.0359 -0.003457 -0.000101886
-16.9833 -0.00347852 -0.00010284
-16.9309 -0.00350016 -0.000103803
-16.8787 -0.00352191 -0.000104773
-16.8268 -0.00354378 -0.000105752
-16.775 -0.00356577 -0.00010674
-16.7234 -0.00358788 -0.000107736
-16.672 -0.00361011 -0.000108741
-16.6208 -0.00363248 -0.000109755
-16.5697 -0.00365496 -0.000110777
-16.5189 -0.00367758 -0.000111809
-16.4682 -0.00370033 -0.00011285
-16.4177 -0.00372321 -0.0001139
-16.3674 -0.00374622 -0.00011496
-16.3172 -0.00376937 -0.000116029
-16.2672 -0.00379266 -0.000117108
-16.2174 -0.00381609 -0.000118196
-16.1677 -0.00383966 -0.000119295
-16.1182 -0.00386337 -0.000120404
-16.0689 -0.00388722 -0.000121523
-16.0197 -0.00391123 -0.000122652
-15.9706 -0.00393538 -0.000123792
-15.9217 -0.00395968 -0.000124943
-15.873 -0.00398413 -0.000126105
-15.8243 -0.00400874 -0.000127277
-15.7759 -0.0040335 -0.00012846
-15.7276 -0.00405843 -0.000129655
-15.6794 -0.00408351 -0.000130861
-15.6313 -0.00410875 -0.000132079
-15.5834 -0.00413416 -0.000133309
-15.5356 -0.00415973 -0.00013455
-15.488 -0.00418547 -0.000135803
-15.4404 -0.00421138 -0.000137069
-15.393 -0.00423746 -0.000138346
-15.3458 -0.00426371 -0.000139637
-15.2986 -0.00429014 -0.00014094
-15.2516 -0.00431675 -0.000142256
-15.2047 -0.00434353 -0.000143585
-15.1579 -0.0043705 -0.000144927
-15.1112 -0.00439765 -0.000146282
-15.0647 -0.00442499 -0.000147652
-15.0182 -0.00445251 -0.000149034
-14.9719 -0.00448023 -0.000150431
-14.9257 -0.00450814 -0.000151842
-14.8796 -0.00453624 -0.000153267
-14.8336 -0.00456454 -0.000154707
-14.7877 -0.00459304 -0.000156161
-14.7419 -0.00462174 -0.000157631
-14.6962 -0.00465065 -0.000159115
-14.6506 -0.00467976 -0.000160615
-14.6052 -0.00470908 -0.00016213
-14.5598 -0.00473861 -0.000163661
-14.5145 -0.00476835 -0.000165208
-14.4693 -0.00479831 -0.000166771
-14.4243 -0.00482849 -0.00016835
-14.3793 -0.00485888 -0.000169946
-14.3344 -0.0048895 -0.000171559
-14.2896 -0.00492035 -0.000173189
-14.2449 -0.00495143 -0.000174836
-14.2003 -0.00498273 -0.000176501
-14.1558 -0.00501427 -0.000178184
-14.1113 -0.00504605 -0.000179884
-14.067 -0.00507807 -0.000181603
-14.0227 -0.00511032 -0.000183341
-13.9786 -0.00514283 -0.000185097
-13.9345 -0.00517558 -0.000186872
-13.8905 -0.00520858 -0.000188667
-13.8466 -0.00524183 -0.000190481
-13.8028 -0.00527534 -0.000192316
-13.759 -0.00530911 -0.00019417
-13.7153 -0.00534314 -0.000196045
-13.6718 -0.00537743 -0.00019794
-13.6283 -0.005412 -0.000199857
-13.5848 -0.00544683 -0.000201794
-13.5415 -0.00548194 -0.000203754
-13.4982 -0.00551733 -0.000205735
-13.455 -0.005553 -0.000207739
-13.4119 -0.00558895 -0.000209765
-13.3689 -0.00562519 -0.000211814
-13.3259 -0.00566172 -0.000213887
-13.283 -0.00569855 -0.000215983
-13.2402 -0.00573567 -0.000218103
-13.1974 -0.00577309 -0.000220247
-13.1547 -0.00581082 -0.000222415
-13.1121 -0.00584886 -0.000224609
-13.0696 -0.00588721 -0.000226828
-13.0271 -0.00592588 -0.000229073
-12.9847 -0.00596486 -0.000231344
-12.9424 -0.00600417 -0.000233641
-12.9001 -0.00604381 -0.000235965
-12.8579 -0.00608378 -0.000238317
-12.8158 -0.00612408 -0.000240696
-12.7737 -0.00616472 -0.000243103
-12.7317 -0.0062057 -0.000245539
-12.6898 -0.00624704 -0.000248003
-12.6479 -0.00628872 -0.000250497
-12.6061 -0.00633076 -0.000253021
-12.5643 -0.00637316 -0.000255575
-12.5226 -0.00641593 -0.00025816
-12.481 -0.00645906 -0.000260776
-12.4394 -0.00650257 -0.000263424
-12.3979 -0.00654646 -0.000266104
-12.3565 -0.00659072 -0.000268816
-12.3151 -0.00663538 -0.000271562
-12.2738 -0.00668043 -0.000274341
-12.2325 -0.00672588 -0.000277154
-12.1913 -0.00677172 -0.000280002
-12.1501 -0.00681798 -0.000282886
-12.109 -0.00686465 -0.000285805
-12.068 -0.00691173 -0.00028876
-12.027 -0.00695924 -0.000291753
-11.986 -0.00700717 -0.000294783
-11.9452 -0.00705554 -0.000297851
-11.9043 -0.00710435 -0.000300957
-11.8636 -0.0071536 -0.000304103
-11.8228 -0.00720331 -0.000307289
-11.7822 -0.00725346 -0.000310516
-11.7415 -0.00730408 -0.000313783
-11.701 -0.00735517 -0.000317093
-11.6605 -0.00740673 -0.000320445
-11.62 -0.00745877 -0.000323841
-11.5796 -0.0075113 -0.00032728
-11.5392 -0.00756432 -0.000330764
-11.4989 -0.00761783 -0.000334294
-11.4587 -0.00767186 -0.000337869
-11.4184 -0.00772639 -0.000341492
-11.3783 -0.00778144 -0.000345162
-11.3381 -0.00783702 -0.000348881
-11.2981 -0.00789313 -0.000352649
-11.2581 -0.00794978 -0.000356467
-11.2181 -0.00800697 -0.000360335
-11.1781 -0.00806472 -0.000364256
-11.1383 -0.00812303 -0.000368229
-11.0984 -0.00818191 -0.000372256
-11.0586 -0.00824137 -0.000376337
-11.0189 -0.0083014 -0.000380474
-10.9792 -0.00836204 -0.000384667
-10.9395 -0.00842327 -0.000388917
-10.8999 -0.0084851 -0.000393226
-10.8603 -0.00854756 -0.000397593
-10.8208 -0.00861064 -0.000402021
-10.7813 -0.00867435 -0.00040651
-10.7418 -0.00873871 -0.000411062
-10.7024 -0.00880371 -0.000415677
-10.6631 -0.00886938 -0.000420357
-10.6238 -0.00893572 -0.000425102
-10.5845 -0.00900273 -0.000429914
-10.5452 -0.00907043 -0.000434794
-10.506 -0.00913883 -0.000439744
-10.4669 -0.00920794 -0.000444763
-10.4278 -0.00927777 -0.000449855
-10.3887 -0.00934832 -0.00045502
-10.3496 -0.00941961 -0.000460259
-10.3106 -0.00949166 -0.000465573
-10.2717 -0.00956446 -0.000470965
-10.2328 -0.00963803 -0.000476435
-10.1939 -0.00971238 -0.000481985
-10.155 -0.00978752 -0.000487616
-10.1162 -0.00986347 -0.000493331
-10.0774 -0.00994024 -0.000499129
-10.0387 -0.0100178 -0.000505014
-10 -0.0100963 -0.000510985
-9.96134 -0.0101756 -0.000517046
-9.92271 -0.0102557 -0.000523198
-9.88412 -0.0103367 -0.000529443
-9.84557 -0.0104187 -0.000535781
-9.80704 -0.0105015 -0.000542216
-9.76856 -0.0105852 -0.000548749
-9.73011 -0.0106699 -0.000555381
-9.69169 -0.0107555 -0.000562115
-9.65331 -0.0108421 -0.000568952
-9.61496 -0.0109297 -0.000575895
-9.57664 -0.0110182 -0.000582946
-9.53836 -0.0111078 -0.000590106
-9.50011 -0.0111984 -0.000597379
-9.46189 -0.01129 -0.000604765
-9.42371 -0.0113827 -0.000612268
-9.38556 -0.0114764 -0.000619889
-9.34744 -0.0115712 -0.000627631
-9.30935 -0.0116672 -0.000635497
-9.2713 -0.0117642 -0.000643488
-9.23327 -0.0118624 -0.000651608
-9.19528 -0.0119617 -0.000659859
-9.15732 -0.0120623 -0.000668243
-9.11939 -0.012164 -0.000676764
-9.08149 -0.0122669 -0.000685423
-9.04362 -0.0123711 -0.000694225
-9.00578 -0.0124765 -0.000703171
-8.96797 -0.0125832 -0.000712265
-8.93019 -0.0126911 -0.00072151
-8.89244 -0.0128004 -0.000730909
-8.85471 -0.0129111 -0.000740466
-8.81702 -0.0130231 -0.000750183
-8.77936 -0.0131365 -0.000760064
-8.74172 -0.0132512 -0.000770112
-8.70412 -0.0133674 -0.000780331
-8.66654 -0.0134851 -0.000790725
-8.62899 -0.0136043 -0.000801297
-8.59146 -0.0137249 -0.000812052
-8.55397 -0.0138471 -0.000822992
-8.5165 -0.0139708 -0.000834123
-8.47906 -0.0140961 -0.000845448
-8.44165 -0.014223 -0.000856972
-8.40426 -0.0143516 -0.000868698
-8.3669 -0.0144818 -0.000880633
-8.32956 -0.0146137 -0.000892779
-8.29226 -0.0147474 -0.000905142
-8.25497 -0.0148828 -0.000917727
-8.21772 -0.0150199 -0.000930538
-8.18049 -0.0151589 -0.000943581
-8.14328 -0.0152998 -0.000956862
-8.1061 -0.0154425 -0.000970384
-8.06895 -0.0155872 -0.000984155
-8.03182 -0.0157338 -0.00099818
-7.99471 -0.0158824 -0.00101246
-7.95763 -0.016033 -0.00102701
-7.92058 -0.0161857 -0.00104184
-7.88355 -0.0163404 -0.00105694
-7.84654 -0.0164974 -0.00107232
-7.80955 -0.0166565 -0.001088
-7.77259 -0.0168178 -0.00110397
-7.73566 -0.0169814 -0.00112025
-7.69874 -0.0171473 -0.00113685
-7.66185 -0.0173155 -0.00115376
-7.62498 -0.0174861 -0.00117101
-7.58814 -0.0176592 -0.00118859
-7.55132 -0.0178348 -0.00120651
-7.51452 -0.0180129 -0.00122479
-7.47774 -0.0181936 -0.00124343
-7.44099 -0.0183769 -0.00126244
-7.40425 -0.0185629 -0.00128183
-7.36754 -0.0187516 -0.00130161
-7.33085 -0.0189432 -0.00132179
-7.29418 -0.0191376 -0.00134238
-7.25754 -0.0193349 -0.00136339
-7.22091 -0.0195352 -0.00138484
-7.18431 -0.0197385 -0.00140672
-7.14772 -0.0199449 -0.00142906
-7.11116 -0.0201544 -0.00145187
-7.07462 -0.0203672 -0.00147515
-7.0381 -0.0205833 -0.00149893
-7.00159 -0.0208027 -0.0015232
-6.96511 -0.0210255 -0.001548
-6.92865 -0.0212519 -0.00157332
-6.89221 -0.0214818 -0.0015992
-6.85579 -0.0217154 -0.00162563
-6.81938 -0.0219526 -0.00165264
-6.783 -0.0221937 -0.00168023
-6.74664 -0.0224387 -0.00170844
-6.71029 -0.0226877 -0.00173727
-6.67397 -0.0229407 -0.00176675
-6.63766 -0.0231979 -0.00179688
-6.60137 -0.0234593 -0.00182769
-6.5651 -0.0237251 -0.00185921
-6.52885 -0.0239953 -0.00189144
-6.49262 -0.02427 -0.0019244
-6.4564 -0.0245494 -0.00195813
-6.42021 -0.0248335 -0.00199264
-6.38403 -0.0251225 -0.00202796
-6.34786 -0.0254164 -0.00206411
-6.31172 -0.0257155 -0.00210111
-6.27559 -0.0260197 -0.00213898
-6.23949 -0.0263293 -0.00217777
-6.20339 -0.0266443 -0.00221749
-6.16732 -0.0269649 -0.00225817
-6.13126 -0.0272912 -0.00229984
-6.09522 -0.0276233 -0.00234253
-6.05919 -0.0279615 -0.00238628
-6.02319 -0.0283057 -0.00243111
-5.9872 -0.0286563 -0.00247706
-5.95122 -0.0290134 -0.00252417
-5.91526 -0.029377 -0.00257247
-5.87932 -0.0297474 -0.00262201
-5.84339 -0.0301248 -0.00267281
-5.80748 -0.0305093 -0.00272493
-5.77158 -0.0309011 -0.0027784
-5.7357 -0.0313003 -0.00283327
-5.69984 -0.0317073 -0.00288959
-5.66399 -0.0321222 -0.0029474
-5.62815 -0.0325451 -0.00300676
-5.59233 -0.0329764 -0.00306771
-5.55653 -0.0334162 -0.00313032
-5.52074 -0.0338647 -0.00319464
-5.48497 -0.0343223 -0.00326073
-5.4492 -0.0347891 -0.00332865
-5.41346 -0.0352653 -0.00339846
-5.37773 -0.0357514 -0.00347023
-5.34201 -0.0362475 -0.00354404
-5.30631 -0.0367538 -0.00361996
-5.27062 -0.0372708 -0.00369805
-5.23494 -0.0377987 -0.00377841
-5.19928 -0.0383378 -0.00386112
-5.16363 -0.0388884 -0.00394625
-5.128 -0.0394509 -0.00403392
-5.09237 -0.0400256 -0.0041242
-5.05677 -0.040613 -0.0042172
-5.02117 -0.0412132 -0.00431303
-4.98559 -0.0418268 -0.00441179
-4.95002 -0.0424542 -0.00451361
-4.91446 -0.0430957 -0.00461859
-4.87892 -0.0437518 -0.00472687
-4.84339 -0.044423 -0.00483857
-4.80787 -0.0451097 -0.00495385
-4.77237 -0.0458124 -0.00507284
-4.73687 -0.0465317 -0.00519569
-4.70139 -0.047268 -0.00532257
-4.66592 -0.0480219 -0.00545365
-4.63046 -0.0487939 -0.00558911
-4.59502 -0.0495848 -0.00572913
-4.55958 -0.050395 -0.00587391
-4.52416 -0.0512253 -0.00602367
-4.48875 -0.0520763 -0.00617861
-4.45335 -0.0529487 -0.00633897
-4.41797 -0.0538433 -0.006505
-4.38259 -0.0547608 -0.00667695
-4.34722 -0.055702 -0.0068551
-4.31187 -0.0566678 -0.00703974
-4.27653 -0.057659 -0.00723116
-4.24119 -0.0586765 -0.0074297
-4.20587 -0.0597214 -0.0076357
-4.17056 -0.0607945 -0.00784951
-4.13526 -0.061897 -0.00807153
-4.09997 -0.0630299 -0.00830216
-4.06469 -0.0641944 -0.00854184
-4.02942 -0.0653917 -0.00879102
-3.99416 -0.0666229 -0.0090502
-3.95891 -0.0678895 -0.00931989
-3.92367 -0.0691929 -0.00960064
-3.88844 -0.0705343 -0.00989306
-3.85322 -0.0719155 -0.0101978
-3.81801 -0.0733379 -0.0105154
-3.7828 -0.0748032 -0.0108467
-3.74761 -0.0763132 -0.0111924
-3.71243 -0.0778697 -0.0115534
-3.67726 -0.0794747 -0.0119304
-3.64209 -0.0811301 -0.0123244
-3.60694 -0.0828381 -0.0127364
-3.57179 -0.0846009 -0.0131673
-3.53665 -0.086421 -0.0136184
-3.50152 -0.0883008 -0.0140907
-3.4664 -0.090243 -0.0145856
-3.43129 -0.0922503 -0.0151043
-3.39619 -0.0943257 -0.0156483
-3.36109 -0.0964724 -0.0162191
-3.32601 -0.0986936 -0.0168182
-3.29093 -0.100993 -0.0174475
-3.25586 -0.103374 -0.0181087
-3.2208 -0.105841 -0.0188039
-3.18574 -0.108399 -0.0195352
-3.1507 -0.111051 -0.0203049
-3.11566 -0.113803 -0.0211156
-3.08063 -0.11666 -0.0219701
-3.0456 -0.119628 -0.0228714
-3.01059 -0.122713 -0.0238227
-2.97558 -0.125921 -0.0248279
-2.94058 -0.12926 -0.0258909
-2.90558 -0.132736 -0.0270162
-2.87059 -0.136358 -0.0282086
-2.83561 -0.140134 -0.0294737
-2.80064 -0.144074 -0.0308173
-2.76567 -0.148187 -0.0322461
-2.73071 -0.152483 -0.0337673
-2.69576 -0.156975 -0.0353889
-2.66081 -0.161674 -0.0371198
-2.62587 -0.166593 -0.0389699
-2.59094 -0.171746 -0.04095
-2.55601 -0.177149 -0.0430723
-2.52109 -0.182817 -0.0453503
-2.48617 -0.18877 -0.0477991
-2.45126 -0.195025 -0.0504355
-2.41636 -0.201604 -0.0532786
-2.38146 -0.20853 -0.0563496
-2.34657 -0.215827 -0.0596726
-2.31168 -0.223522 -0.0632748
-2.2768 -0.231644 -0.0671871
-2.24192 -0.240224 -0.0714445
-2.20705 -0.249298 -0.0760871
-2.17219 -0.258903 -0.0811608
-2.13733 -0.269078 -0.0867182
-2.10247 -0.27987 -0.0928197
-2.06762 -0.291325 -0.0995356
-2.03278 -0.303496 -0.106947
-1.99794 -0.316438 -0.115148
-1.9631 -0.330213 -0.12425
-1.92827 -0.344883 -0.134381
-1.89345 -0.360517 -0.145695
-1.85862 -0.377186 -0.158371
-1.82381 -0.39496 -0.172622
-1.78899 -0.413912 -0.188703
-1.75419 -0.434108 -0.206917
-1.71938 -0.455605 -0.227628
-1.68458 -0.47844 -0.251273
-1.64979 -0.502622 -0.278379
-1.61499 -0.528106 -0.309582
-1.58021 -0.554774 -0.345648
-1.54542 -0.582386 -0.387497
-1.51064 -0.610524 -0.43623
-1.47586 -0.638502 -0.493147
-1.44109 -0.665247 -0.559748
-1.40632 -0.689121 -0.63771
-1.37155 -0.707692 -0.72878
-1.33679 -0.717457 -0.834557
-1.30203 -0.713536 -0.956058
-1.26727 -0.689476 -1.09297
-1.23251 -0.637388 -1.24255
-1.19776 -0.548815 -1.39818
-1.16301 -0.416799 -1.54823
-1.12827 -0.239213 -1.67616
-1.09352 -0.0223322 -1.76323
-1.05878 0.217723 -1.79399
-1.02405 0.457968 -1.7624
-0.989309 0.675427 -1.67447
-0.954576 0.853986 -1.5456
-0.919844 0.987356 -1.39448
-0.885115 1.07762 -1.23759
-0.850388 1.13168 -1.08655
-0.815663 1.15793 -0.947955
-0.78094 1.16422 -0.824592
-0.746219 1.157 -0.716797
-0.711499 1.14113 -0.623582
-0.676781 1.12012 -0.543368
-0.642065 1.09643 -0.474422
-0.60735 1.0717 -0.415076
-0.572637 1.04704 -0.36383
-0.537925 1.02314 -0.319382
-0.503214 1.00045 -0.280623
-0.468504 0.979216 -0.246625
-0.433796 0.959592 -0.216607
-0.399089 0.941637 -0.18992
-0.364382 0.925363 -0.16602
-0.329676 0.910755 -0.14445
-0.294972 0.897778 -0.124826
-0.260267 0.886391 -0.10682
-0.225564 0.876546 -0.0901526
-0.190861 0.868201 -0.0745808
-0.156158 0.861314 -0.0598913
-0.121456 0.855848 -0.0458951
-0.0867541 0.851776 -0.0324204
-0.0520524 0.849074 -0.0193094
-0.0173508 0.847726 -0.00641273
0.0173508 0.847726 0.00641273
0.0520524 0.849074 0.0193094
0.0867541 0.851776 0.0324204
0.121456 0.855848 0.0458951
0.156158 0.861314 0.0598913
0.190861 0.868201 0.0745808
0.225564 0.876546 0.0901526
0.260267 0.886391 0.10682
0.294972 0.897778 0.124826
0.329676 0.910755 0.14445
0.364382 0.925363 0.16602
0.399089 0.941637 0.18992
0.433796 0.959592 0.216607
0.468504 0.979216 0.246625
0.503214 1.00045 0.280623
0.537925 1.02314 0.319382
0.572637 1.04704 0.36383
0.60735 1.0717 0.415076
0.642065 1.09643 0.474422
0.676781 1.12012 0.543368
0.711499 1.14113 0.623582
0.746219 1.157 0.716797
0.78094 1.16422 0.824592
0.815663 1.15793 0.947955
0.850388 1.13168 1.08655
0.885115 1.07762 1.23759
0.919844 0.987356 1.39448
0.954576 0.853986 1.5456
0.989309 0.675427 1.67447
1.02405 0.457968 1.7624
1.05878 0.217723 1.79399
1.09352 -0.0223322 1.76323
1.12827 -0.239213 1.67616
1.16301 -0.416799 1.54823
1.19776 -0.548815 1.39818
1.23251 -0.637388 1.24255
1.26727 -0.689476 1.09297
1.30203 -0.713536 0.956058
1.33679 -0.717457 0.834557
1.37155 -0.707692 0.72878
1.40632 -0.689121 0.63771
1.44109 -0.665247 0.559748
1.47586 -0.638502 0.493147
1.51064 -0.610524 0.43623
1.54542 -0.582386 0.387497
1.58021 -0.554774 0.345648
1.61499 -0.528106 0.309582
1.64979 -0.502622 0.278379
1.68458 -0.47844 0.251273
1.71938 -0.455605 0.227628
1.75419 -0.434108 0.206917
1.78899 -0.413912 0.188703
1.82381 -0.39496 0.172622
1.85862 -0.377186 0.158371
1.89345 -0.360517 0.145695
1.92827 -0.344883 0.134381
1.9631 -0.330213 0.12425
1.99794 -0.316438 0.115148
2.03278 -0.303496 0.106947
2.06762 -0.291325 0.0995356
2.10247 -0.27987 0.0928197
2.13733 -0.269078 0.0867182
2.17219 -0.258903 0.0811608
2.20705 -0.249298 0.0760871
2.24192 -0.240224 0.0714445
2.2768 -0.231644 0.0671871
2.31168 -0.223522 0.0632748
2.34657 -0.215827 0.0596726
2.38146 -0.20853 0.0563496
2.41636 -0.201604 0.0532786
2.45126 -0.195025 0.0504355
2.48617 -0.18877 0.0477991
2.52109 -0.182817 0.0453503
2.55601 -0.177149 0.0430723
2.59094 -0.171746 0.04095
2.62587 -0.166593 0.0389699
2.66081 -0.161674 0.0371198
2.69576 -0.156975 0.0353889
2.73071 -0.152483 0.0337673
2.76567 -0.148187 0.0322461
2.80064 -0.144074 0.0308173
2.83561 -0.140134 0.0294737
2.87059 -0.136358 0.0282086
2.90558 -0.132736 0.0270162
2.94058 -0.12926 0.0258909
2.97558 -0.125921 0.0248279
3.01059 -0.122713 0.0238227
3.0456 -0.119628 0.0228714
3.08063 -0.11666 0.0219701
3.11566 -0.113803 0.0211156
3.1507 -0.111051 0.0203049
3.18574 -0.108399 0.0195352
3.2208 -0.105841 0.0188039
3.25586 -0.103374 0.0181087
3.29093 -0.100993 0.0174475
3.32601 -0.0986936 0.0168182
3.36109 -0.0964724 0.0162191
3.39619 -0.0943257 0.0156483
3.43129 -0.0922503 0.0151043
3.4664 -0.090243 0.0145856
3.50152 -0.0883008 0.0140907
3.53665 -0.086421 0.0136184
3.57179 -0.0846009 0.0131673
3.60694 -0.0828381 0.0127364
3.64209 -0.0811301 0.0123244
3.67726 -0.0794747 0.0119304
3.71243 -0.0778697 0.0115534
3.74761 -0.0763132 0.0111924
3.7828 -0.0748032 0.0108467
3.81801 -0.0733379 0.0105154
3.85322 -0.0719155 0.0101978
3.88844 -0.0705343 0.00989306
3.92367 -0.0691929 0.00960064
3.95891 -0.0678895 0.00931989
3.99416 -0.0666229 0.0090502
4.02942 -0.0653917 0.00879102
4.06469 -0.0641944 0.00854184
4.09997 -0.0630299 0.00830216
4.13526 -0.061897 0.00807153
4.17056 -0.0607945 0.00784951
4.20587 -0.0597214 0.0076357
4.24119 -0.0586765 0.0074297
4.27653 -0.057659 0.00723116
4.31187 -0.0566678 0.00703974
4.34722 -0.055702 0.0068551
4.38259 -0.0547608 0.00667695
4.41797 -0.0538433 0.006505
4.45335 -0.0529487 0.00633897
4.48875 -0.0520763 0.00617861
4.52416 -0.0512253 0.00602367
4.55958 -0.050395 0.00587391
4.59502 -0.0495848 0.00572913
4.63046 -0.0487939 0.00558911
4.66592 -0.0480219 0.00545365
4.70139 -0.047268 0.00532257
4.73687 -0.0465317 0.00519569
4.77237 -0.0458124 0.00507284
4.80787 -0.0451097 0.00495385
4.84339 -0.044423 0.00483857
4.87892 -0.0437518 0.00472687
4.91446 -0.0430957 0.00461859
4.95002 -0.0424542 0.00451361
4.98559 -0.0418268 0.00441179
5.02117 -0.0412132 0.00431303
5.05677 -0.040613 0.0042172
5.09237 -0.0400256 0.0041242
5.128 -0.0394509 0.00403392
5.16363 -0.0388884 0.00394625
5.19928 -0.0383378 0.00386112
5.23494 -0.0377987 0.00377841
5.27062 -0.0372708 0.00369805
5.30631 -0.0367538 0.00361996
5.34201 -0.0362475 0.00354404
5.37773 -0.0357514 0.00347023
5.41346 -0.0352653 0.00339846
5.4492 -0.0347891 0.00332865
5.48497 -0.0343223 0.00326073
5.52074 -0.0338647 0.00319464
5.55653 -0.0334162 0.00313032
5.59233 -0.0329764 0.00306771
5.62815 -0.0325451 0.00300676
5.66399 -0.0321222 0.0029474
5.69984 -0.0317073 0.00288959
5.7357 -0.0313003 0.00283327
5.77158 -0.0309011 0.0027784
5.80748 -0.0305093 0.00272493
5.84339 -0.0301248 0.00267281
5.87932 -0.0297474 0.00262201
5.91526 -0.029377 0.00257247
5.95122 -0.0290134 0.00252417
5.9872 -0.0286563 0.00247706
6.02319 -0.0283057 0.00243111
6.05919 -0.0279615 0.00238628
6.09522 -0.0276233 0.00234253
6.13126 -0.0272912 0.00229984
6.16732 -0.0269649 0.00225817
6.20339 -0.0266443 0.00221749
6.23949 -0.0263293 0.00217777
6.27559 -0.0260197 0.00213898
6.31172 -0.0257155 0.00210111
6.34786 -0.0254164 0.00206411
6.38403 -0.0251225 0.00202796
6.42021 -0.0248335 0.00199264
6.4564 -0.0245494 0.00195813
6.49262 -0.02427 0.0019244
6.52885 -0.0239953 0.00189144
6.5651 -0.0237251 0.00185921
6.60137 -0.0234593 0.00182769
6.63766 -0.0231979 0.00179688
6.67397 -0.0229407 0.00176675
6.71029 -0.0226877 0.00173727
6.74664 -0.0224387 0.00170844
6.783 -0.0221937 0.00168023
6.81938 -0.0219526 0.00165264
6.85579 -0.0217154 0.00162563
6.89221 -0.0214818 0.0015992
6.92865 -0.0212519 0.00157332
6.96511 -0.0210255 0.001548
7.00159 -0.0208027 0.0015232
7.0381 -0.0205833 0.00149893
7.07462 -0.0203672 0.00147515
7.11116 -0.0201544 0.00145187
7.14772 -0.0199449 0.00142906
7.18431 -0.0197385 0.00140672
7.22091 -0.0195352 0.00138484
7.25754 -0.0193349 0.00136339
7.29418 -0.0191376 0.00134238
7.33085 -0.0189432 0.00132179
7.36754 -0.0187516 0.00130161
7.40425 -0.0185629 0.00128183
7.44099 -0.0183769 0.00126244
7.47774 -0.0181936 0.00124343
7.51452 -0.0180129 0.00122479
7.55132 -0.0178348 0.00120651
7.58814 -0.0176592 0.00118859
7.62498 -0.0174861 0.00117101
7.66185 -0.0173155 0.00115376
7.69874 -0.0171473 0.00113685
7.73566 -0.0169814 0.00112025
7.77259 -0.0168178 0.00110397
7.80955 -0.0166565 0.001088
7.84654 -0.0164974 0.00107232
7.88355 -0.0163404 0.00105694
7.92058 -0.0161857 0.00104184
7.95763 -0.016033 0.00102701
7.99471 -0.0158824 0.00101246
8.03182 -0.0157338 0.00099818
8.06895 -0.0155872 0.000984155
8.1061 -0.0154425 0.000970384
8.14328 -0.0152998 0.000956862
8.18049 -0.0151589 0.000943581
8.21772 -0.0150199 0.000930538
8.25497 -0.0148828 0.000917727
8.29226 -0.0147474 0.000905142
8.32956 -0.0146137 0.000892779
8.3669 -0.0144818 0.000880633
8.40426 -0.0143516 0.000868698
8.44165 -0.014223 0.000856972
8.47906 -0.0140961 0.000845448
8.5165 -0.0139708 0.000834123
8.55397 -0.0138471 0.000822992
8.59146 -0.0137249 0.000812052
8.62899 -0.0136043 0.000801297
8.66654 -0.0134851 0.000790725
8.70412 -0.0133674 0.000780331
8.74172 -0.0132512 0.000770112
8.77936 -0.0131365 0.000760064
8.81702 -0.0130231 0.000750183
8.85471 -0.0129111 0.000740466
8.89244 -0.0128004 0.000730909
8.93019 -0.0126911 0.00072151
8.96797 -0.0125832 0.000712265
9.00578 -0.0124765 0.000703171
9.04362 -0.0123711 0.000694225
9.08149 -0.0122669 0.000685423
9.11939 -0.012164 0.000676764
9.15732 -0.0120623 0.000668243
9.19528 -0.0119617 0.000659859
9.23327 -0.0118624 0.000651608
9.2713 -0.0117642 0.000643488
9.30935 -0.0116672 0.000635497
9.34744 -0.0115712 0.000627631
9.38556 -0.0114764 0.000619889
9.42371 -0.0113827 0.000612268
9.46189 -0.01129 0.000604765
9.50011 -0.0111984 0.000597379
9.53836 -0.0111078 0.000590106
9.57664 -0.0110182 0.000582946
9.61496 -0.0109297 0.000575895
9.65331 -0.0108421 0.000568952
9.69169 -0.0107555 0.000562115
9.73011 -0.0106699 0.000555381
9.76856 -0.0105852 0.000548749
9.80704 -0.0105015 0.000542216
9.84557 -0.0104187 0.000535781
9.88412 -0.0103367 0.000529443
9.92271 -0.0102557 0.000523198
9.96134 -0.0101756 0.000517046
10 -0.0100963 0.000510985
10.0387 -0.0100178 0.000505014
10.0774 -0.00994024 0.000499129
10.1162 -0.00986347 0.000493331
10.155 -0.00978752 0.000487616
10.1939 -0.00971238 0.000481985
10.2328 -0.00963803 0.000476435
10.2717 -0.00956446 0.000470965
10.3106 -0.00949166 0.000465573
10.3496 -0.00941961 0.000460259
10.3887 -0.00934832 0.00045502
10.4278 -0.00927777 0.000449855
10.4669 -0.00920794 0.000444763
10.506 -0.00913883 0.000439744
10.5452 -0.00907043 0.000434794
10.5845 -0.00900273 0.000429914
10.6238 -0.00893572 0.000425102
10.6631 -0.00886938 0.000420357
10.7024 -0.00880371 0.000415677
10.7418 -0.00873871 0.000411062
10.7813 -0.00867435 0.00040651
10.8208 -0.00861064 0.000402021
10.8603 -0.00854756 0.000397593
10.8999 -0.0084851 0.000393226
10.9395 -0.00842327 0.000388917
10.9792 -0.00836204 0.000384667
11.0189 -0.0083014 0.000380474
11.0586 -0.00824137 0.000376337
11.0984 -0.00818191 0.000372256
11.1383 -0.00812303 0.000368229
11.1781 -0.00806472 0.000364256
11.2181 -0.00800697 0.000360335
11.2581 -0.00794978 0.000356467
11.2981 -0.00789313 0.000352649
11.3381 -0.00783702 0.000348881
11.3783 -0.00778144 0.000345162
11.4184 -0.00772639 0.000341492
11.4587 -0.00767186 0.000337869
11.4989 -0.00761783 0.000334294
11.5392 -0.00756432 0.000330764
11.5796 -0.0075113 0.00032728
11.62 -0.00745877 0.000323841
11.6605 -0.00740673 0.000320445
11.701 -0.00735517 0.000317093
11.7415 -0.00730408 0.000313783
11.7822 -0.00725346 0.000310516
11.8228 -0.00720331 0.000307289
11.8636 -0.0071536 0.000304103
11.9043 -0.00710435 0.000300957
11.9452 -0.00705554 0.000297851
11.986 -0.00700717 0.000294783
12.027 -0.00695924 0.000291753
12.068 -0.00691173 0.00028876
12.109 -0.00686465 0.000285805
12.1501 -0.00681798 0.000282886
12.1913 -0.00677172 0.000280002
12.2325 -0.00672588 0.000277154
12.2738 -0.00668043 0.000274341
12.3151 -0.00663538 0.000271562
12.3565 -0.00659072 0.000268816
12.3979 -0.00654646 0.000266104
12.4394 -0.00650257 0.000263424
12.481 -0.00645906 0.000260776
12.5226 -0.00641593 0.00025816
12.5643 -0.00637316 0.000255575
12.6061 -0.00633076 0.000253021
12.6479 -0.00628872 0.000250497
12.6898 -0.00624704 0.000248003
12.7317 -0.0062057 0.000245539
12.7737 -0.00616472 0.000243103
12.8158 -0.00612408 0.000240696
12.8579 -0.00608378 0.000238317
12.9001 -0.00604381 0.000235965
12.9424 -0.00600417 0.000233641
12.9847 -0.00596486 0.000231344
13.0271 -0.00592588 0.000229073
13.0696 -0.00588721 0.000226828
13.1121 -0.00584886 0.000224609
13.1547 -0.00581082 0.000222415
13.1974 -0.00577309 0.000220247
13.2402 -0.00573567 0.000218103
13.283 -0.00569855 0.000215983
13.3259 -0.00566172 0.000213887
13.3689 -0.00562519 0.000211814
13.4119 -0.00558895 0.000209765
13.455 -0.005553 0.000207739
13.4982 -0.00551733 0.000205735
13.5415 -0.00548194 0.000203754
13.5848 -0.00544683 0.000201794
13.6283 -0.005412 0.000199857
13.6718 -0.00537743 0.00019794
13.7153 -0.00534314 0.000196045
13.759 -0.00530911 0.00019417
13.8028 -0.00527534 0.000192316
13.8466 -0.00524183 0.000190481
13.8905 -0.00520858 0.000188667
13.9345 -0.00517558 0.000186872
13.9786 -0.00514283 0.000185097
14.0227 -0.00511032 0.000183341
14.067 -0.00507807 0.000181603
14.1113 -0.00504605 0.000179884
14.1558 -0.00501427 0.000178184
14.2003 -0.00498273 0.000176501
14.2449 -0.00495143 0.000174836
14.2896 -0.00492035 0.000173189
14.3344 -0.0048895 0.000171559
14.3793 -0.00485888 0.000169946
14.4243 -0.00482849 0.00016835
14.4693 -0.00479831 0.000166771
14.5145 -0.00476835 0.000165208
14.5598 -0.00473861 0.000163661
14.6052 -0.00470908 0.00016213
14.6506 -0.00467976 0.000160615
14.6962 -0.00465065 0.000159115
14.7419 -0.00462174 0.000157631
14.7877 -0.00459304 0.000156161
14.8336 -0.00456454 0.000154707
14.8796 -0.00453624 0.000153267
14.9257 -0.00450814 0.000151842
14.9719 -0.00448023 0.000150431
15.0182 -0.00445251 0.000149034
15.0647 -0.00442499 0.000147652
15.1112 -0.00439765 0.000146282
15.1579 -0.0043705 0.000144927
15.2047 -0.00434353 0.000143585
15.2516 -0.00431675 0.000142256
15.2986 -0.00429014 0.00014094
15.3458 -0.00426371 0.000139637
15.393 -0.00423746 0.000138346
15.4404 -0.00421138 0.000137069
15.488 -0.00418547 0.000135803
15.5356 -0.00415973 0.00013455
15.5834 -0.00413416 0.000133309
15.6313 -0.00410875 0.000132079
15.6794 -0.00408351 0.000130861
15.7276 -0.00405843 0.000129655
15.7759 -0.0040335 0.00012846
15.8243 -0.00400874 0.000127277
15.873 -0.00398413 0.000126105
15.9217 -0.00395968 0.000124943
15.9706 -0.00393538 0.000123792
16.0197 -0.00391123 0.000122652
16.0689 -0.00388722 0.000121523
16.1182 -0.00386337 0.000120404
16.1677 -0.00383966 0.000119295
16.2174 -0.00381609 0.000118196
16.2672 -0.00379266 0.000117108
16.3172 -0.00376937 0.000116029
16.3674 -0.00374622 0.00011496
16.4177 -0.00372321 0.0001139
16.4682 -0.00370033 0.00011285
16.5189 -0.00367758 0.000111809
16.5697 -0.00365496 0.000110777
16.6208 -0.00363248 0.000109755
16.672 -0.00361011 0.000108741
16.7234 -0.00358788 0.000107736
16.775 -0.00356577 0.00010674
16.8268 -0.00354378 0.000105752
16.8787 -0.00352191 0.000104773
16.9309 -0.00350016 0.000103803
16.9833 -0.00347852 0.00010284
17.0359 -0.003457 0.000101886
17.0887 -0.0034356 0.000100939
17.1418 -0.0034143 0.000100001
17.195 -0.00339312 9.90698e-05
17.2485 -0.00337204 9.81466e-05
17.3022 -0.00335107 9.7231e-05
17.3562 -0.0033302 9.63229e-05
17.4104 -0.00330944 9.5422e-05
17.4648 -0.00328878 9.45283e-05
17.5195 -0.00326822 9.36418e-05
17.5744 -0.00324775 9.27622e-05
17.6296 -0.00322738 9.18895e-05
17.6851 -0.0032071 9.10236e-05
17.7408 -0.00318692 9.01643e-05
17.7969 -0.00316683 8.93116e-05
17.8532 -0.00314682 8.84653e-05
17.9098 -0.0031269 8.76253e-05
17.9667 -0.00310706 8.67916e-05
18.0239 -0.00308731 8.5964e-05
18.0815 -0.00306764 8.51424e-05
18.1393 -0.00304804 8.43267e-05
18.1975 -0.00302852 8.35168e-05
18.256 -0.00300908 8.27125e-05
18.3149 -0.0029897 8.19139e-05
18.3742 -0.0029704 8.11207e-05
18.4338 -0.00295116 8.03328e-05
18.4938 -0.00293199 7.95501e-05
18.5542 -0.00291288 7.87726e-05
18.615 -0.00289383 7.8e-05
18.6762 -0.00287484 7.72323e-05
18.7379 -0.0028559 7.64694e-05
18.8 -0.00283702 7.57111e-05
18.8625 -0.00281818 7.49573e-05
18.9255 -0.00279939 7.42079e-05
18.9891 -0.00278064 7.34627e-05
19.0531 -0.00276193 7.27215e-05
19.1177 -0.00274326 7.19844e-05
19.1828 -0.00272462 7.12511e-05
19.2484 -0.00270601 7.05214e-05
19.3147 -0.00268743 6.97952e-05
19.3816 -0.00266887 6.90724e-05
19.4491 -0.00265032 6.83528e-05
19.5173 -0.00263179 6.76361e-05
19.5862 -0.00261326 6.69223e-05
19.6558 -0.00259474 6.6211e-05
19.7262 -0.00257621 6.55022e-05
19.7974 -0.00255767 6.47955e-05
19.8694 -0.00253911 6.40908e-05
19.9423 -0.00252053 6.33878e-05
20.0162 -0.00250192 6.26862e-05
20.091 -0.00248327 6.19857e-05
20.1669 -0.00246457 6.1286e-05
20.244 -0.00244581 6.05867e-05
20.3222 -0.00242698 5.98874e-05
20.4016 -0.00240806 5.91878e-05
20.4825 -0.00238904 5.84873e-05
20.5648 -0.00236991 5.77854e-05
20.6487 -0.00235065 5.70814e-05
20.7344 -0.00233123 5.63747e-05
20.8219 -0.00231163 5.56644e-05
20.9115 -0.00229182 5.49496e-05
21.0034 -0.00227176 5.42291e-05
21.0979 -0.00225142 5.35016e-05
21.1952 -0.00223074 5.27653e-05
21.2959 -0.00220966 5.20183e-05
21.4004 -0.00218809 5.12577e-05
21.5093 -0.00216593 5.04802e-05
21.6237 -0.00214303 4.96808e-05
21.7448 -0.00211917 4.88527e-05
21.8747 -0.00209404 4.79854e-05
22.0165 -0.00206709 4.70611e-05
22.1768 -0.00203726 4.60451e-05
22.3723 -0.00200175 4.48452e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1ClassicOneLoop/GRp_OneLoopFRG.txt <==
-22.3723 -0.00200191 -4.48526e-05
-22.1768 -0.00203743 -4.60528e-05
-22.0165 -0.00206726 -4.70691e-05
-21.8747 -0.00209422 -4.79937e-05
-21.7448 -0.00211936 -4.88613e-05
-21.6237 -0.00214322 -4.96896e-05
-21.5093 -0.00216612 -5.04892e-05
-21.4004 -0.00218829 -5.12669e-05
-21.2959 -0.00220986 -5.20277e-05
-21.1952 -0.00223094 -5.2775e-05
-21.0979 -0.00225163 -5.35114e-05
-21.0034 -0.00227197 -5.42392e-05
-20.9115 -0.00229203 -5.49599e-05
-20.8219 -0.00231185 -5.5675e-05
-20.7344 -0.00233145 -5.63855e-05
-20.6487 -0.00235088 -5.70924e-05
-20.5648 -0.00237014 -5.77966e-05
-20.4825 -0.00238928 -5.84988e-05
-20.4016 -0.0024083 -5.91995e-05
-20.3222 -0.00242722 -5.98994e-05
-20.244 -0.00244605 -6.05988e-05
-20.1669 -0.00246482 -6.12983e-05
-20.091 -0.00248352 -6.19983e-05
-20.0162 -0.00250218 -6.2699e-05
-19.9423 -0.00252079 -6.34009e-05
-19.8694 -0.00253938 -6.41042e-05
-19.7974 -0.00255794 -6.48091e-05
-19.7262 -0.00257648 -6.5516e-05
-19.6558 -0.00259501 -6.62251e-05
-19.5862 -0.00261354 -6.69366e-05
-19.5173 -0.00263207 -6.76507e-05
-19.4491 -0.00265061 -6.83676e-05
-19.3816 -0.00266916 -6.90875e-05
-19.3147 -0.00268773 -6.98106e-05
-19.2484 -0.00270631 -7.0537e-05
-19.1828 -0.00272493 -7.1267e-05
-19.1177 -0.00274357 -7.20006e-05
-19.0531 -0.00276225 -7.2738e-05
-18.9891 -0.00278096 -7.34794e-05
-18.9255 -0.00279971 -7.42249e-05
-18.8625 -0.0028185 -7.49746e-05
-18.8 -0.00283735 -7.57287e-05
-18.7379 -0.00285624 -7.64873e-05
-18.6762 -0.00287518 -7.72505e-05
-18.615 -0.00289417 -7.80185e-05
-18.5542 -0.00291323 -7.87914e-05
-18.4938 -0.00293234 -7.95692e-05
-18.4338 -0.00295152 -8.03522e-05
-18.3742 -0.00297076 -8.11404e-05
-18.3149 -0.00299007 -8.19339e-05
-18.256 -0.00300945 -8.27329e-05
-18.1975 -0.0030289 -8.35375e-05
-18.1393 -0.00304842 -8.43477e-05
-18.0815 -0.00306802 -8.51637e-05
-18.0239 -0.0030877 -8.59857e-05
-17.9667 -0.00310746 -8.68136e-05
-17.9098 -0.0031273 -8.76477e-05
-17.8532 -0.00314722 -8.8488e-05
-17.7969 -0.00316724 -8.93347e-05
-17.7408 -0.00318734 -9.01878e-05
-17.6851 -0.00320753 -9.10474e-05
-17.6296 -0.00322781 -9.19137e-05
-17.5744 -0.00324818 -9.27868e-05
-17.5195 -0.00326865 -9.36668e-05
-17.4648 -0.00328922 -9.45537e-05
-17.4104 -0.00330989 -9.54478e-05
-17.3562 -0.00333066 -9.63491e-05
-17.3022 -0.00335153 -9.72576e-05
-17.2485 -0.00337251 -9.81737e-05
-17.195 -0.00339359 -9.90972e-05
-17.1418 -0.00341478 -0.000100028
-17.0887 -0.00343608 -0.000100967
-17.0359 -0.00345749 -0.000101914
-16.9833 -0.00347902 -0.000102869
-16.9309 -0.00350066 -0.000103832
-16.8787 -0.00352241 -0.000104803
-16.8268 -0.00354429 -0.000105783
-16.775 -0.00356629 -0.000106771
-16.7234 -0.00358841 -0.000107768
-16.672 -0.00361065 -0.000108773
-16.6208 -0.00363302 -0.000109787
-16.5697 -0.00365551 -0.00011081
-16.5189 -0.00367813 -0.000111842
-16.4682 -0.00370089 -0.000112884
-16.4177 -0.00372378 -0.000113935
-16.3674 -0.0037468 -0.000114995
-16.3172 -0.00376995 -0.000116064
-16.2672 -0.00379325 -0.000117144
-16.2174 -0.00381668 -0.000118233
-16.1677 -0.00384026 -0.000119332
-16.1182 -0.00386398 -0.000120442
-16.0689 -0.00388784 -0.000121562
-16.0197 -0.00391185 -0.000122692
-15.9706 -0.00393601 -0.000123832
-15.9217 -0.00396032 -0.000124983
-15.873 -0.00398478 -0.000126145
-15.8243 -0.0040094 -0.000127319
-15.7759 -0.00403417 -0.000128503
-15.7276 -0.0040591 -0.000129698
-15.6794 -0.00408419 -0.000130905
-15.6313 -0.00410944 -0.000132123
-15.5834 -0.00413485 -0.000133353
-15.5356 -0.00416044 -0.000134595
-15.488 -0.00418618 -0.000135849
-15.4404 -0.0042121 -0.000137116
-15.393 -0.00423819 -0.000138394
-15.3458 -0.00426445 -0.000139685
-15.2986 -0.00429089 -0.000140989
-15.2516 -0.00431751 -0.000142306
-15.2047 -0.0043443 -0.000143635
-15.1579 -0.00437128 -0.000144978
-15.1112 -0.00439844 -0.000146335
-15.0647 -0.00442579 -0.000147705
-15.0182 -0.00445332 -0.000149088
-14.9719 -0.00448105 -0.000150486
-14.9257 -0.00450897 -0.000151898
-14.8796 -0.00453708 -0.000153324
-14.8336 -0.00456539 -0.000154764
-14.7877 -0.0045939 -0.00015622
-14.7419 -0.00462261 -0.00015769
-14.6962 -0.00465153 -0.000159175
-14.6506 -0.00468065 -0.000160676
-14.6052 -0.00470998 -0.000162192
-14.5598 -0.00473952 -0.000163724
-14.5145 -0.00476928 -0.000165272
-14.4693 -0.00479925 -0.000166836
-14.4243 -0.00482944 -0.000168416
-14.3793 -0.00485985 -0.000170013
-14.3344 -0.00489048 -0.000171627
-14.2896 -0.00492134 -0.000173258
-14.2449 -0.00495243 -0.000174907
-14.2003 -0.00498375 -0.000176573
-14.1558 -0.0050153 -0.000178256
-14.1113 -0.00504709 -0.000179958
-14.067 -0.00507912 -0.000181678
-14.0227 -0.00511139 -0.000183417
-13.9786 -0.0051439 -0.000185174
-13.9345 -0.00517667 -0.000186951
-13.8905 -0.00520968 -0.000188747
-13.8466 -0.00524295 -0.000190562
-13.8028 -0.00527647 -0.000192398
-13.759 -0.00531026 -0.000194253
-13.7153 -0.0053443 -0.000196129
-13.6718 -0.00537861 -0.000198026
-13.6283 -0.00541319 -0.000199944
-13.5848 -0.00544804 -0.000201883
-13.5415 -0.00548317 -0.000203844
-13.4982 -0.00551857 -0.000205827
-13.455 -0.00555425 -0.000207832
-13.4119 -0.00559022 -0.00020986
-13.3689 -0.00562648 -0.000211911
-13.3259 -0.00566303 -0.000213985
-13.283 -0.00569987 -0.000216082
-13.2402 -0.00573701 -0.000218204
-13.1974 -0.00577445 -0.00022035
-13.1547 -0.0058122 -0.00022252
-13.1121 -0.00585025 -0.000224715
-13.0696 -0.00588862 -0.000226936
-13.0271 -0.00592731 -0.000229183
-12.9847 -0.00596631 -0.000231455
-12.9424 -0.00600564 -0.000233755
-12.9001 -0.00604529 -0.000236081
-12.8579 -0.00608528 -0.000238434
-12.8158 -0.0061256 -0.000240815
-12.7737 -0.00616627 -0.000243224
-12.7317 -0.00620727 -0.000245662
-12.6898 -0.00624862 -0.000248129
-12.6479 -0.00629033 -0.000250625
-12.6061 -0.00633239 -0.000253151
-12.5643 -0.00637481 -0.000255707
-12.5226 -0.0064176 -0.000258294
-12.481 -0.00646076 -0.000260912
-12.4394 -0.00650429 -0.000263562
-12.3979 -0.0065482 -0.000266244
-12.3565 -0.00659249 -0.000268959
-12.3151 -0.00663717 -0.000271707
-12.2738 -0.00668224 -0.000274489
-12.2325 -0.00672771 -0.000277305
-12.1913 -0.00677358 -0.000280155
-12.1501 -0.00681987 -0.000283041
-12.109 -0.00686656 -0.000285963
-12.068 -0.00691367 -0.000288921
-12.027 -0.0069612 -0.000291916
-11.986 -0.00700917 -0.000294949
-11.9452 -0.00705756 -0.00029802
-11.9043 -0.0071064 -0.000301129
-11.8636 -0.00715568 -0.000304278
-11.8228 -0.00720541 -0.000307467
-11.7822 -0.0072556 -0.000310697
-11.7415 -0.00730625 -0.000313968
-11.701 -0.00735736 -0.000317281
-11.6605 -0.00740895 -0.000320636
-11.62 -0.00746103 -0.000324035
-11.5796 -0.00751358 -0.000327478
-11.5392 -0.00756663 -0.000330965
-11.4989 -0.00762018 -0.000334498
-11.4587 -0.00767424 -0.000338077
-11.4184 -0.00772881 -0.000341704
-11.3783 -0.00778389 -0.000345378
-11.3381 -0.00783951 -0.0003491
-11.2981 -0.00789565 -0.000352872
-11.2581 -0.00795234 -0.000356694
-11.2181 -0.00800957 -0.000360567
-11.1781 -0.00806735 -0.000364492
-11.1383 -0.0081257 -0.000368469
-11.0984 -0.00818462 -0.0003725
-11.0586 -0.00824411 -0.000376586
-11.0189 -0.00830419 -0.000380727
-10.9792 -0.00836486 -0.000384925
-10.9395 -0.00842613 -0.000389179
-10.8999 -0.00848801 -0.000393493
-10.8603 -0.00855051 -0.000397865
-10.8208 -0.00861363 -0.000402298
-10.7813 -0.00867739 -0.000406792
-10.7418 -0.00874179 -0.000411349
-10.7024 -0.00880684 -0.000415969
-10.6631 -0.00887256 -0.000420654
-10.6238 -0.00893894 -0.000425405
-10.5845 -0.009006 -0.000430223
-10.5452 -0.00907375 -0.000435109
-10.506 -0.0091422 -0.000440064
-10.4669 -0.00921136 -0.00044509
-10.4278 -0.00928124 -0.000450188
-10.3887 -0.00935184 -0.000455359
-10.3496 -0.00942319 -0.000460604
-10.3106 -0.00949528 -0.000465925
-10.2717 -0.00956814 -0.000471324
-10.2328 -0.00964177 -0.000476801
-10.1939 -0.00971618 -0.000482358
-10.155 -0.00979138 -0.000487996
-10.1162 -0.00986739 -0.000493718
-10.0774 -0.00994422 -0.000499524
-10.0387 -0.0100219 -0.000505416
-10 -0.0101004 -0.000511395
-9.96134 -0.0101797 -0.000517464
-9.92271 -0.0102599 -0.000523624
-9.88412 -0.010341 -0.000529877
-9.84557 -0.010423 -0.000536224
-9.80704 -0.0105059 -0.000542668
-9.76856 -0.0105897 -0.000549209
-9.73011 -0.0106745 -0.00055585
-9.69169 -0.0107602 -0.000562594
-9.65331 -0.0108468 -0.000569441
-9.61496 -0.0109345 -0.000576394
-9.57664 -0.0110231 -0.000583454
-9.53836 -0.0111127 -0.000590625
-9.50011 -0.0112034 -0.000597908
-9.46189 -0.0112951 -0.000605305
-9.42371 -0.0113879 -0.000612818
-9.38556 -0.0114817 -0.000620451
-9.34744 -0.0115766 -0.000628204
-9.30935 -0.0116726 -0.000636082
-9.2713 -0.0117697 -0.000644085
-9.23327 -0.011868 -0.000652217
-9.19528 -0.0119675 -0.00066048
-9.15732 -0.0120681 -0.000668878
-9.11939 -0.0121699 -0.000677411
-9.08149 -0.0122729 -0.000686084
-9.04362 -0.0123772 -0.0006949
-9.00578 -0.0124827 -0.00070386
-8.96797 -0.0125895 -0.000712969
-8.93019 -0.0126976 -0.000722229
-8.89244 -0.012807 -0.000731643
-8.85471 -0.0129177 -0.000741215
-8.81702 -0.0130298 -0.000750948
-8.77936 -0.0131433 -0.000760846
-8.74172 -0.0132582 -0.000770911
-8.70412 -0.0133746 -0.000781147
-8.66654 -0.0134924 -0.000791559
-8.62899 -0.0136116 -0.000802149
-8.59146 -0.0137324 -0.000812922
-8.55397 -0.0138547 -0.000823881
-8.5165 -0.0139786 -0.000835032
-8.47906 -0.014104 -0.000846377
-8.44165 -0.0142311 -0.000857921
-8.40426 -0.0143598 -0.000869669
-8.3669 -0.0144901 -0.000881625
-8.32956 -0.0146222 -0.000893793
-8.29226 -0.014756 -0.000906179
-8.25497 -0.0148915 -0.000918787
-8.21772 -0.0150289 -0.000931622
-8.18049 -0.015168 -0.00094469
-8.14328 -0.0153091 -0.000957995
-8.1061 -0.015452 -0.000971544
-8.06895 -0.0155968 -0.000985341
-8.03182 -0.0157436 -0.000999393
-7.99471 -0.0158923 -0.00101371
-7.95763 -0.0160431 -0.00102828
-7.92058 -0.016196 -0.00104314
-7.88355 -0.016351 -0.00105827
-7.84654 -0.0165081 -0.00107368
-7.80955 -0.0166674 -0.00108939
-7.77259 -0.0168289 -0.0011054
-7.73566 -0.0169927 -0.00112171
-7.69874 -0.0171588 -0.00113834
-7.66185 -0.0173273 -0.00115529
-7.62498 -0.0174982 -0.00117257
-7.58814 -0.0176715 -0.00119019
-7.55132 -0.0178473 -0.00120815
-7.51452 -0.0180256 -0.00122647
-7.47774 -0.0182065 -0.00124515
-7.44099 -0.0183901 -0.0012642
-7.40425 -0.0185764 -0.00128364
-7.36754 -0.0187654 -0.00130346
-7.33085 -0.0189572 -0.00132369
-7.29418 -0.0191519 -0.00134433
-7.25754 -0.0193495 -0.00136539
-7.22091 -0.0195501 -0.00138688
-7.18431 -0.0197537 -0.00140882
-7.14772 -0.0199604 -0.00143121
-7.11116 -0.0201703 -0.00145407
-7.07462 -0.0203834 -0.00147741
-7.0381 -0.0205998 -0.00150124
-7.00159 -0.0208195 -0.00152558
-6.96511 -0.0210427 -0.00155043
-6.92865 -0.0212694 -0.00157582
-6.89221 -0.0214997 -0.00160176
-6.85579 -0.0217336 -0.00162826
-6.81938 -0.0219713 -0.00165533
-6.783 -0.0222128 -0.001683
-6.74664 -0.0224582 -0.00171128
-6.71029 -0.0227076 -0.00174019
-6.67397 -0.0229611 -0.00176974
-6.63766 -0.0232187 -0.00179996
-6.60137 -0.0234805 -0.00183085
-6.5651 -0.0237468 -0.00186245
-6.52885 -0.0240174 -0.00189476
-6.49262 -0.0242927 -0.00192782
-6.4564 -0.0245725 -0.00196164
-6.42021 -0.0248572 -0.00199625
-6.38403 -0.0251467 -0.00203166
-6.34786 -0.0254412 -0.00206791
-6.31172 -0.0257408 -0.00210502
-6.27559 -0.0260456 -0.002143
-6.23949 -0.0263557 -0.0021819
-6.20339 -0.0266713 -0.00222173
-6.16732 -0.0269925 -0.00226253
-6.13126 -0.0273195 -0.00230432
-6.09522 -0.0276523 -0.00234714
-6.05919 -0.0279911 -0.00239102
-6.02319 -0.0283361 -0.00243598
-5.9872 -0.0286874 -0.00248208
-5.95122 -0.0290452 -0.00252933
-5.91526 -0.0294096 -0.00257778
-5.87932 -0.0297808 -0.00262746
-5.84339 -0.0301589 -0.00267842
-5.80748 -0.0305442 -0.0027307
-5.77158 -0.0309369 -0.00278434
-5.7357 -0.031337 -0.00283938
-5.69984 -0.0317449 -0.00289587
-5.66399 -0.0321607 -0.00295387
-5.62815 -0.0325846 -0.00301342
-5.59233 -0.0330168 -0.00307457
-5.55653 -0.0334577 -0.00313738
-5.52074 -0.0339072 -0.0032019
-5.48497 -0.0343659 -0.0032682
-5.4492 -0.0348338 -0.00333634
-5.41346 -0.0353112 -0.00340638
-5.37773 -0.0357984 -0.00347838
-5.34201 -0.0362957 -0.00355243
-5.30631 -0.0368033 -0.00362859
-5.27062 -0.0373216 -0.00370694
-5.23494 -0.0378508 -0.00378756
-5.19928 -0.0383913 -0.00387053
-5.16363 -0.0389433 -0.00395594
-5.128 -0.0395073 -0.00404389
-5.09237 -0.0400836 -0.00413446
-5.05677 -0.0406724 -0.00422776
-5.02117 -0.0412743 -0.00432389
-4.98559 -0.0418896 -0.00442296
-4.95002 -0.0425187 -0.00452509
-4.91446 -0.043162 -0.0046304
-4.87892 -0.0438199 -0.004739
-4.84339 -0.044493 -0.00485104
-4.80787 -0.0451817 -0.00496665
-4.77237 -0.0458864 -0.00508598
-4.73687 -0.0466078 -0.00520918
-4.70139 -0.0473462 -0.00533641
-4.66592 -0.0481024 -0.00546784
-4.63046 -0.0488768 -0.00560365
-4.59502 -0.04967 -0.00574401
-4.55958 -0.0504827 -0.00588914
-4.52416 -0.0513156 -0.00603922
-4.48875 -0.0521693 -0.00619449
-4.45335 -0.0530445 -0.00635516
-4.41797 -0.0539419 -0.00652149
-4.38259 -0.0548624 -0.00669372
-4.34722 -0.0558067 -0.00687212
-4.31187 -0.0567757 -0.00705698
-4.27653 -0.0577703 -0.00724859
-4.24119 -0.0587913 -0.00744728
-4.20587 -0.0598398 -0.00765337
-4.17056 -0.0609167 -0.00786722
-4.13526 -0.0620232 -0.0080892
-4.09997 -0.0631602 -0.00831972
-4.06469 -0.0643291 -0.00855919
-4.02942 -0.0655309 -0.00880806
-3.99416 -0.0667669 -0.0090668
-3.95891 -0.0680386 -0.00933591
-3.92367 -0.0693472 -0.00961594
-3.88844 -0.0706944 -0.00990745
-3.85322 -0.0720815 -0.010211
-3.81801 -0.0735103 -0.0105274
-3.7828 -0.0749824 -0.0108571
-3.74761 -0.0764997 -0.011201
-3.71243 -0.0780641 -0.0115598
-3.67726 -0.0796775 -0.0119344
-3.64209 -0.0813421 -0.0123257
-3.60694 -0.0830601 -0.0127345
-3.57179 -0.0848338 -0.0131621
-3.53665 -0.0866658 -0.0136093
-3.50152 -0.0885586 -0.0140775
-3.4664 -0.090515 -0.0145679
-3.43129 -0.092538 -0.0150818
-3.39619 -0.0946307 -0.0156207
-3.36109 -0.0967964 -0.0161863
-3.32601 -0.0990386 -0.0167801
-3.29093 -0.101361 -0.017404
-3.25586 -0.103767 -0.01806
-3.2208 -0.106262 -0.0187503
-3.18574 -0.10885 -0.0194771
-3.1507 -0.111535 -0.020243
-3.11566 -0.114323 -0.0210507
-3.08063 -0.117219 -0.0219032
-3.0456 -0.120228 -0.0228037
-3.01059 -0.123358 -0.0237558
-2.97558 -0.126614 -0.0247632
-2.94058 -0.130004 -0.0258302
-2.90558 -0.133534 -0.0269614
-2.87059 -0.137214 -0.0281618
-2.83561 -0.141052 -0.0294369
-2.80064 -0.145057 -0.0307928
-2.76567 -0.14924 -0.0322363
-2.73071 -0.153611 -0.0337747
-2.69576 -0.158181 -0.0354162
-2.66081 -0.162964 -0.0371698
-2.62587 -0.167972 -0.0390456
-2.59094 -0.173221 -0.0410548
-2.55601 -0.178727 -0.0432098
-2.52109 -0.184506 -0.0455244
-2.48617 -0.190578 -0.0480144
-2.45126 -0.196962 -0.0506971
-2.41636 -0.20368 -0.0535921
-2.38146 -0.210758 -0.0567217
-2.34657 -0.218219 -0.0601108
-2.31168 -0.226094 -0.0637878
-2.2768 -0.234413 -0.067785
-2.24192 -0.243209 -0.0721392
-2.20705 -0.25252 -0.0768924
-2.17219 -0.262386 -0.0820929
-2.13733 -0.27285 -0.0877965
-2.10247 -0.283961 -0.0940672
-2.06762 -0.295771 -0.10098
-2.03278 -0.308336 -0.108621
-1.99794 -0.321718 -0.117092
-1.9631 -0.335982 -0.126511
-1.92827 -0.351202 -0.13702
-1.89345 -0.367451 -0.148784
-1.85862 -0.384809 -0.161999
-1.82381 -0.403358 -0.176901
-1.78899 -0.423178 -0.193773
-1.75419 -0.444347 -0.212952
-1.71938 -0.46693 -0.234848
-1.68458 -0.490973 -0.259959
-1.64979 -0.516485 -0.288888
-1.61499 -0.543414 -0.32237
-1.58021 -0.571615 -0.361299
-1.54542 -0.600794 -0.406762
-1.51064 -0.630429 -0.460066
-1.47586 -0.659649 -0.522767
-1.44109 -0.687071 -0.596666
-1.40632 -0.710552 -0.683758
-1.37155 -0.726873 -0.786066
-1.33679 -0.731355 -0.905276
-1.30203 -0.717494 -1.04204
-1.26727 -0.676836 -1.19477
-1.23251 -0.59955 -1.358
-1.19776 -0.476357 -1.52055
-1.16301 -0.302273 -1.66479
-1.12827 -0.0814318 -1.76888
-1.09352 0.169851 -1.81304
-1.05878 0.425472 -1.7877
-1.02405 0.657854 -1.6982
-0.989309 0.847234 -1.5621
-0.954576 0.986011 -1.40145
-0.919844 1.07697 -1.23551
-0.885115 1.12858 -1.07738
-0.850388 1.15079 -0.934046
-0.815663 1.15255 -0.808043
-0.78094 1.14097 -0.69923
-0.746219 1.12123 -0.606136
-0.711499 1.09694 -0.526784
-0.676781 1.07053 -0.459142
-0.642065 1.04359 -0.401339
-0.60735 1.01713 -0.351738
-0.572637 0.99177 -0.308955
-0.537925 0.967872 -0.271832
-0.503214 0.945631 -0.239413
-0.468504 0.925133 -0.21091
-0.433796 0.906397 -0.185671
-0.399089 0.889401 -0.163158
-0.364382 0.8741 -0.142925
-0.329676 0.860436 -0.124597
-0.294972 0.848348 -0.107861
-0.260267 0.837774 -0.0924486
-0.225564 0.828656 -0.0781326
-0.190861 0.820942 -0.0647146
-0.156158 0.814585 -0.0520206
-0.121456 0.809547 -0.0398957
-0.0867541 0.805795 -0.0281995
-0.0520524 0.803308 -0.0168021
-0.0173508 0.802068 -0.00558126
0.0173508 0.802068 0.00558126
0.0520524 0.803308 0.0168021
0.0867541 0.805795 0.0281995
0.121456 0.809547 0.0398957
0.156158 0.814585 0.0520206
0.190861 0.820942 0.0647146
0.225564 0.828656 0.0781326
0.260267 0.837774 0.0924486
0.294972 0.848348 0.107861
0.329676 0.860436 0.124597
0.364382 0.8741 0.142925
0.399089 0.889401 0.163158
0.433796 0.906397 0.185671
0.468504 0.925133 0.21091
0.503214 0.945631 0.239413
0.537925 0.967872 0.271832
0.572637 0.99177 0.308955
0.60735 1.01713 0.351738
0.642065 1.04359 0.401339
0.676781 1.07053 0.459142
0.711499 1.09694 0.526784
0.746219 1.12123 0.606136
0.78094 1.14097 0.69923
0.815663 1.15255 0.808043
0.850388 1.15079 0.934046
0.885115 1.12858 1.07738
0.919844 1.07697 1.23551
0.954576 0.986011 1.40145
0.989309 0.847234 1.5621
1.02405 0.657854 1.6982
1.05878 0.425472 1.7877
1.09352 0.169851 1.81304
1.12827 -0.0814318 1.76888
1.16301 -0.302273 1.66479
1.19776 -0.476357 1.52055
1.23251 -0.59955 1.358
1.26727 -0.676836 1.19477
1.30203 -0.717494 1.04204
1.33679 -0.731355 0.905276
1.37155 -0.726873 0.786066
1.40632 -0.710552 0.683758
1.44109 -0.687071 0.596666
1.47586 -0.659649 0.522767
1.51064 -0.630429 0.460066
1.54542 -0.600794 0.406762
1.58021 -0.571615 0.361299
1.61499 -0.543414 0.32237
1.64979 -0.516485 0.288888
1.68458 -0.490973 0.259959
1.71938 -0.46693 0.234848
1.75419 -0.444347 0.212952
1.78899 -0.423178 0.193773
1.82381 -0.403358 0.176901
1.85862 -0.384809 0.161999
1.89345 -0.367451 0.148784
1.92827 -0.351202 0.13702
1.9631 -0.335982 0.126511
1.99794 -0.321718 0.117092
2.03278 -0.308336 0.108621
2.06762 -0.295771 0.10098
2.10247 -0.283961 0.0940672
2.13733 -0.27285 0.0877965
2.17219 -0.262386 0.0820929
2.20705 -0.25252 0.0768924
2.24192 -0.243209 0.0721392
2.2768 -0.234413 0.067785
2.31168 -0.226094 0.0637878
2.34657 -0.218219 0.0601108
2.38146 -0.210758 0.0567217
2.41636 -0.20368 0.0535921
2.45126 -0.196962 0.0506971
2.48617 -0.190578 0.0480144
2.52109 -0.184506 0.0455244
2.55601 -0.178727 0.0432098
2.59094 -0.173221 0.0410548
2.62587 -0.167972 0.0390456
2.66081 -0.162964 0.0371698
2.69576 -0.158181 0.0354162
2.73071 -0.153611 0.0337747
2.76567 -0.14924 0.0322363
2.80064 -0.145057 0.0307928
2.83561 -0.141052 0.0294369
2.87059 -0.137214 0.0281618
2.90558 -0.133534 0.0269614
2.94058 -0.130004 0.0258302
2.97558 -0.126614 0.0247632
3.01059 -0.123358 0.0237558
3.0456 -0.120228 0.0228037
3.08063 -0.117219 0.0219032
3.11566 -0.114323 0.0210507
3.1507 -0.111535 0.020243
3.18574 -0.10885 0.0194771
3.2208 -0.106262 0.0187503
3.25586 -0.103767 0.01806
3.29093 -0.101361 0.017404
3.32601 -0.0990386 0.0167801
3.36109 -0.0967964 0.0161863
3.39619 -0.0946307 0.0156207
3.43129 -0.092538 0.0150818
3.4664 -0.090515 0.0145679
3.50152 -0.0885586 0.0140775
3.53665 -0.0866658 0.0136093
3.57179 -0.0848338 0.0131621
3.60694 -0.0830601 0.0127345
3.64209 -0.0813421 0.0123257
3.67726 -0.0796775 0.0119344
3.71243 -0.0780641 0.0115598
3.74761 -0.0764997 0.011201
3.7828 -0.0749824 0.0108571
3.81801 -0.0735103 0.0105274
3.85322 -0.0720815 0.010211
3.88844 -0.0706944 0.00990745
3.92367 -0.0693472 0.00961594
3.95891 -0.0680386 0.00933591
3.99416 -0.0667669 0.0090668
4.02942 -0.0655309 0.00880806
4.06469 -0.0643291 0.00855919
4.09997 -0.0631602 0.00831972
4.13526 -0.0620232 0.0080892
4.17056 -0.0609167 0.00786722
4.20587 -0.0598398 0.00765337
4.24119 -0.0587913 0.00744728
4.27653 -0.0577703 0.00724859
4.31187 -0.0567757 0.00705698
4.34722 -0.0558067 0.00687212
4.38259 -0.0548624 0.00669372
4.41797 -0.0539419 0.00652149
4.45335 -0.0530445 0.00635516
4.48875 -0.0521693 0.00619449
4.52416 -0.0513156 0.00603922
4.55958 -0.0504827 0.00588914
4.59502 -0.04967 0.00574401
4.63046 -0.0488768 0.00560365
4.66592 -0.0481024 0.00546784
4.70139 -0.0473462 0.00533641
4.73687 -0.0466078 0.00520918
4.77237 -0.0458864 0.00508598
4.80787 -0.0451817 0.00496665
4.84339 -0.044493 0.00485104
4.87892 -0.0438199 0.004739
4.91446 -0.043162 0.0046304
4.95002 -0.0425187 0.00452509
4.98559 -0.0418896 0.00442296
5.02117 -0.0412743 0.00432389
5.05677 -0.0406724 0.00422776
5.09237 -0.0400836 0.00413446
5.128 -0.0395073 0.00404389
5.16363 -0.0389433 0.00395594
5.19928 -0.0383913 0.00387053
5.23494 -0.0378508 0.00378756
5.27062 -0.0373216 0.00370694
5.30631 -0.0368033 0.00362859
5.34201 -0.0362957 0.00355243
5.37773 -0.0357984 0.00347838
5.41346 -0.0353112 0.00340638
5.4492 -0.0348338 0.00333634
5.48497 -0.0343659 0.0032682
5.52074 -0.0339072 0.0032019
5.55653 -0.0334577 0.00313738
5.59233 -0.0330168 0.00307457
5.62815 -0.0325846 0.00301342
5.66399 -0.0321607 0.00295387
5.69984 -0.0317449 0.00289587
5.7357 -0.031337 0.00283938
5.77158 -0.0309369 0.00278434
5.80748 -0.0305442 0.0027307
5.84339 -0.0301589 0.00267842
5.87932 -0.0297808 0.00262746
5.91526 -0.0294096 0.00257778
5.95122 -0.0290452 0.00252933
5.9872 -0.0286874 0.00248208
6.02319 -0.0283361 0.00243598
6.05919 -0.0279911 0.00239102
6.09522 -0.0276523 0.00234714
6.13126 -0.0273195 0.00230432
6.16732 -0.0269925 0.00226253
6.20339 -0.0266713 0.00222173
6.23949 -0.0263557 0.0021819
6.27559 -0.0260456 0.002143
6.31172 -0.0257408 0.00210502
6.34786 -0.0254412 0.00206791
6.38403 -0.0251467 0.00203166
6.42021 -0.0248572 0.00199625
6.4564 -0.0245725 0.00196164
6.49262 -0.0242927 0.00192782
6.52885 -0.0240174 0.00189476
6.5651 -0.0237468 0.00186245
6.60137 -0.0234805 0.00183085
6.63766 -0.0232187 0.00179996
6.67397 -0.0229611 0.00176974
6.71029 -0.0227076 0.00174019
6.74664 -0.0224582 0.00171128
6.783 -0.0222128 0.001683
6.81938 -0.0219713 0.00165533
6.85579 -0.0217336 0.00162826
6.89221 -0.0214997 0.00160176
6.92865 -0.0212694 0.00157582
6.96511 -0.0210427 0.00155043
7.00159 -0.0208195 0.00152558
7.0381 -0.0205998 0.00150124
7.07462 -0.0203834 0.00147741
7.11116 -0.0201703 0.00145407
7.14772 -0.0199604 0.00143121
7.18431 -0.0197537 0.00140882
7.22091 -0.0195501 0.00138688
7.25754 -0.0193495 0.00136539
7.29418 -0.0191519 0.00134433
7.33085 -0.0189572 0.00132369
7.36754 -0.0187654 0.00130346
7.40425 -0.0185764 0.00128364
7.44099 -0.0183901 0.0012642
7.47774 -0.0182065 0.00124515
7.51452 -0.0180256 0.00122647
7.55132 -0.0178473 0.00120815
7.58814 -0.0176715 0.00119019
7.62498 -0.0174982 0.00117257
7.66185 -0.0173273 0.00115529
7.69874 -0.0171588 0.00113834
7.73566 -0.0169927 0.00112171
7.77259 -0.0168289 0.0011054
7.80955 -0.0166674 0.00108939
7.84654 -0.0165081 0.00107368
7.88355 -0.016351 0.00105827
7.92058 -0.016196 0.00104314
7.95763 -0.0160431 0.00102828
7.99471 -0.0158923 0.00101371
8.03182 -0.0157436 0.000999393
8.06895 -0.0155968 0.000985341
8.1061 -0.015452 0.000971544
8.14328 -0.0153091 0.000957995
8.18049 -0.015168 0.00094469
8.21772 -0.0150289 0.000931622
8.25497 -0.0148915 0.000918787
8.29226 -0.014756 0.000906179
8.32956 -0.0146222 0.000893793
8.3669 -0.0144901 0.000881625
8.40426 -0.0143598 0.000869669
8.44165 -0.0142311 0.000857921
8.47906 -0.014104 0.000846377
8.5165 -0.0139786 0.000835032
8.55397 -0.0138547 0.000823881
8.59146 -0.0137324 0.000812922
8.62899 -0.0136116 0.000802149
8.66654 -0.0134924 0.000791559
8.70412 -0.0133746 0.000781147
8.74172 -0.0132582 0.000770911
8.77936 -0.0131433 0.000760846
8.81702 -0.0130298 0.000750948
8.85471 -0.0129177 0.000741215
8.89244 -0.012807 0.000731643
8.93019 -0.0126976 0.000722229
8.96797 -0.0125895 0.000712969
9.00578 -0.0124827 0.00070386
9.04362 -0.0123772 0.0006949
9.08149 -0.0122729 0.000686084
9.11939 -0.0121699 0.000677411
9.15732 -0.0120681 0.000668878
9.19528 -0.0119675 0.00066048
9.23327 -0.011868 0.000652217
9.2713 -0.0117697 0.000644085
9.30935 -0.0116726 0.000636082
9.34744 -0.0115766 0.000628204
9.38556 -0.0114817 0.000620451
9.42371 -0.0113879 0.000612818
9.46189 -0.0112951 0.000605305
9.50011 -0.0112034 0.000597908
9.53836 -0.0111127 0.000590625
9.57664 -0.0110231 0.000583454
9.61496 -0.0109345 0.000576394
9.65331 -0.0108468 0.000569441
9.69169 -0.0107602 0.000562594
9.73011 -0.0106745 0.00055585
9.76856 -0.0105897 0.000549209
9.80704 -0.0105059 0.000542668
9.84557 -0.010423 0.000536224
9.88412 -0.010341 0.000529877
9.92271 -0.0102599 0.000523624
9.96134 -0.0101797 0.000517464
10 -0.0101004 0.000511395
10.0387 -0.0100219 0.000505416
10.0774 -0.00994422 0.000499524
10.1162 -0.00986739 0.000493718
10.155 -0.00979138 0.000487996
10.1939 -0.00971618 0.000482358
10.2328 -0.00964177 0.000476801
10.2717 -0.00956814 0.000471324
10.3106 -0.00949528 0.000465925
10.3496 -0.00942319 0.000460604
10.3887 -0.00935184 0.000455359
10.4278 -0.00928124 0.000450188
10.4669 -0.00921136 0.00044509
10.506 -0.0091422 0.000440064
10.5452 -0.00907375 0.000435109
10.5845 -0.009006 0.000430223
10.6238 -0.00893894 0.000425405
10.6631 -0.00887256 0.000420654
10.7024 -0.00880684 0.000415969
10.7418 -0.00874179 0.000411349
10.7813 -0.00867739 0.000406792
10.8208 -0.00861363 0.000402298
10.8603 -0.00855051 0.000397865
10.8999 -0.00848801 0.000393493
10.9395 -0.00842613 0.000389179
10.9792 -0.00836486 0.000384925
11.0189 -0.00830419 0.000380727
11.0586 -0.00824411 0.000376586
11.0984 -0.00818462 0.0003725
11.1383 -0.0081257 0.000368469
11.1781 -0.00806735 0.000364492
11.2181 -0.00800957 0.000360567
11.2581 -0.00795234 0.000356694
11.2981 -0.00789565 0.000352872
11.3381 -0.00783951 0.0003491
11.3783 -0.00778389 0.000345378
11.4184 -0.00772881 0.000341704
11.4587 -0.00767424 0.000338077
11.4989 -0.00762018 0.000334498
11.5392 -0.00756663 0.000330965
11.5796 -0.00751358 0.000327478
11.62 -0.00746103 0.000324035
11.6605 -0.00740895 0.000320636
11.701 -0.00735736 0.000317281
11.7415 -0.00730625 0.000313968
11.7822 -0.0072556 0.000310697
11.8228 -0.00720541 0.000307467
11.8636 -0.00715568 0.000304278
11.9043 -0.0071064 0.000301129
11.9452 -0.00705756 0.00029802
11.986 -0.00700917 0.000294949
12.027 -0.0069612 0.000291916
12.068 -0.00691367 0.000288921
12.109 -0.00686656 0.000285963
12.1501 -0.00681987 0.000283041
12.1913 -0.00677358 0.000280155
12.2325 -0.00672771 0.000277305
12.2738 -0.00668224 0.000274489
12.3151 -0.00663717 0.000271707
12.3565 -0.00659249 0.000268959
12.3979 -0.0065482 0.000266244
12.4394 -0.00650429 0.000263562
12.481 -0.00646076 0.000260912
12.5226 -0.0064176 0.000258294
12.5643 -0.00637481 0.000255707
12.6061 -0.00633239 0.000253151
12.6479 -0.00629033 0.000250625
12.6898 -0.00624862 0.000248129
12.7317 -0.00620727 0.000245662
12.7737 -0.00616627 0.000243224
12.8158 -0.0061256 0.000240815
12.8579 -0.00608528 0.000238434
12.9001 -0.00604529 0.000236081
12.9424 -0.00600564 0.000233755
12.9847 -0.00596631 0.000231455
13.0271 -0.00592731 0.000229183
13.0696 -0.00588862 0.000226936
13.1121 -0.00585025 0.000224715
13.1547 -0.0058122 0.00022252
13.1974 -0.00577445 0.00022035
13.2402 -0.00573701 0.000218204
13.283 -0.00569987 0.000216082
13.3259 -0.00566303 0.000213985
13.3689 -0.00562648 0.000211911
13.4119 -0.00559022 0.00020986
13.455 -0.00555425 0.000207832
13.4982 -0.00551857 0.000205827
13.5415 -0.00548317 0.000203844
13.5848 -0.00544804 0.000201883
13.6283 -0.00541319 0.000199944
13.6718 -0.00537861 0.000198026
13.7153 -0.0053443 0.000196129
13.759 -0.00531026 0.000194253
13.8028 -0.00527647 0.000192398
13.8466 -0.00524295 0.000190562
13.8905 -0.00520968 0.000188747
13.9345 -0.00517667 0.000186951
13.9786 -0.0051439 0.000185174
14.0227 -0.00511139 0.000183417
14.067 -0.00507912 0.000181678
14.1113 -0.00504709 0.000179958
14.1558 -0.0050153 0.000178256
14.2003 -0.00498375 0.000176573
14.2449 -0.00495243 0.000174907
14.2896 -0.00492134 0.000173258
14.3344 -0.00489048 0.000171627
14.3793 -0.00485985 0.000170013
14.4243 -0.00482944 0.000168416
14.4693 -0.00479925 0.000166836
14.5145 -0.00476928 0.000165272
14.5598 -0.00473952 0.000163724
14.6052 -0.00470998 0.000162192
14.6506 -0.00468065 0.000160676
14.6962 -0.00465153 0.000159175
14.7419 -0.00462261 0.00015769
14.7877 -0.0045939 0.00015622
14.8336 -0.00456539 0.000154764
14.8796 -0.00453708 0.000153324
14.9257 -0.00450897 0.000151898
14.9719 -0.00448105 0.000150486
15.0182 -0.00445332 0.000149088
15.0647 -0.00442579 0.000147705
15.1112 -0.00439844 0.000146335
15.1579 -0.00437128 0.000144978
15.2047 -0.0043443 0.000143635
15.2516 -0.00431751 0.000142306
15.2986 -0.00429089 0.000140989
15.3458 -0.00426445 0.000139685
15.393 -0.00423819 0.000138394
15.4404 -0.0042121 0.000137116
15.488 -0.00418618 0.000135849
15.5356 -0.00416044 0.000134595
15.5834 -0.00413485 0.000133353
15.6313 -0.00410944 0.000132123
15.6794 -0.00408419 0.000130905
15.7276 -0.0040591 0.000129698
15.7759 -0.00403417 0.000128503
15.8243 -0.0040094 0.000127319
15.873 -0.00398478 0.000126145
15.9217 -0.00396032 0.000124983
15.9706 -0.00393601 0.000123832
16.0197 -0.00391185 0.000122692
16.0689 -0.00388784 0.000121562
16.1182 -0.00386398 0.000120442
16.1677 -0.00384026 0.000119332
16.2174 -0.00381668 0.000118233
16.2672 -0.00379325 0.000117144
16.3172 -0.00376995 0.000116064
16.3674 -0.0037468 0.000114995
16.4177 -0.00372378 0.000113935
16.4682 -0.00370089 0.000112884
16.5189 -0.00367813 0.000111842
16.5697 -0.00365551 0.00011081
16.6208 -0.00363302 0.000109787
16.672 -0.00361065 0.000108773
16.7234 -0.00358841 0.000107768
16.775 -0.00356629 0.000106771
16.8268 -0.00354429 0.000105783
16.8787 -0.00352241 0.000104803
16.9309 -0.00350066 0.000103832
16.9833 -0.00347902 0.000102869
17.0359 -0.00345749 0.000101914
17.0887 -0.00343608 0.000100967
17.1418 -0.00341478 0.000100028
17.195 -0.00339359 9.90972e-05
17.2485 -0.00337251 9.81737e-05
17.3022 -0.00335153 9.72576e-05
17.3562 -0.00333066 9.63491e-05
17.4104 -0.00330989 9.54478e-05
17.4648 -0.00328922 9.45537e-05
17.5195 -0.00326865 9.36668e-05
17.5744 -0.00324818 9.27868e-05
17.6296 -0.00322781 9.19137e-05
17.6851 -0.00320753 9.10474e-05
17.7408 -0.00318734 9.01878e-05
17.7969 -0.00316724 8.93347e-05
17.8532 -0.00314722 8.8488e-05
17.9098 -0.0031273 8.76477e-05
17.9667 -0.00310746 8.68136e-05
18.0239 -0.0030877 8.59857e-05
18.0815 -0.00306802 8.51637e-05
18.1393 -0.00304842 8.43477e-05
18.1975 -0.0030289 8.35375e-05
18.256 -0.00300945 8.27329e-05
18.3149 -0.00299007 8.19339e-05
18.3742 -0.00297076 8.11404e-05
18.4338 -0.00295152 8.03522e-05
18.4938 -0.00293234 7.95692e-05
18.5542 -0.00291323 7.87914e-05
18.615 -0.00289417 7.80185e-05
18.6762 -0.00287518 7.72505e-05
18.7379 -0.00285624 7.64873e-05
18.8 -0.00283735 7.57287e-05
18.8625 -0.0028185 7.49746e-05
18.9255 -0.00279971 7.42249e-05
18.9891 -0.00278096 7.34794e-05
19.0531 -0.00276225 7.2738e-05
19.1177 -0.00274357 7.20006e-05
19.1828 -0.00272493 7.1267e-05
19.2484 -0.00270631 7.0537e-05
19.3147 -0.00268773 6.98106e-05
19.3816 -0.00266916 6.90875e-05
19.4491 -0.00265061 6.83676e-05
19.5173 -0.00263207 6.76507e-05
19.5862 -0.00261354 6.69366e-05
19.6558 -0.00259501 6.62251e-05
19.7262 -0.00257648 6.5516e-05
19.7974 -0.00255794 6.48091e-05
19.8694 -0.00253938 6.41042e-05
19.9423 -0.00252079 6.34009e-05
20.0162 -0.00250218 6.2699e-05
20.091 -0.00248352 6.19983e-05
20.1669 -0.00246482 6.12983e-05
20.244 -0.00244605 6.05988e-05
20.3222 -0.00242722 5.98994e-05
20.4016 -0.0024083 5.91995e-05
20.4825 -0.00238928 5.84988e-05
20.5648 -0.00237014 5.77966e-05
20.6487 -0.00235088 5.70924e-05
20.7344 -0.00233145 5.63855e-05
20.8219 -0.00231185 5.5675e-05
20.9115 -0.00229203 5.49599e-05
21.0034 -0.00227197 5.42392e-05
21.0979 -0.00225163 5.35114e-05
21.1952 -0.00223094 5.2775e-05
21.2959 -0.00220986 5.20277e-05
21.4004 -0.00218829 5.12669e-05
21.5093 -0.00216612 5.04892e-05
21.6237 -0.00214322 4.96896e-05
21.7448 -0.00211936 4.88613e-05
21.8747 -0.00209422 4.79937e-05
22.0165 -0.00206726 4.70691e-05
22.1768 -0.00203743 4.60528e-05
22.3723 -0.00200191 4.48526e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1ClassicOneLoop/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.5
#Lambda=0.5
#Beta=1
#Nc=1
#QUANTUM=0

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=1024 aX=2 aP=0.5

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1ClassicOneLoop/SigmaAOneLoop.txt <==
-22.3723 -0.249998 1.76515e-19
-22.1768 -0.249998 1.76515e-19
-22.0165 -0.249998 1.76515e-19
-21.8747 -0.249998 1.76515e-19
-21.7448 -0.249998 1.76515e-19
-21.6237 -0.249998 1.76515e-19
-21.5093 -0.249998 1.76515e-19
-21.4004 -0.249998 1.76515e-19
-21.2959 -0.249998 1.76515e-19
-21.1952 -0.249998 1.76515e-19
-21.0979 -0.249998 1.76515e-19
-21.0034 -0.249998 1.76515e-19
-20.9115 -0.249998 1.76515e-19
-20.8219 -0.249998 1.76515e-19
-20.7344 -0.249998 1.76515e-19
-20.6487 -0.249998 1.76515e-19
-20.5648 -0.249998 1.76515e-19
-20.4825 -0.249998 1.76515e-19
-20.4016 -0.249998 1.76515e-19
-20.3222 -0.249998 1.76515e-19
-20.244 -0.249998 1.76515e-19
-20.1669 -0.249998 1.76515e-19
-20.091 -0.249998 1.76515e-19
-20.0162 -0.249998 1.76515e-19
-19.9423 -0.249998 1.76515e-19
-19.8694 -0.249998 1.76515e-19
-19.7974 -0.249998 1.76515e-19
-19.7262 -0.249998 1.76515e-19
-19.6558 -0.249998 1.76515e-19
-19.5862 -0.249998 1.76515e-19
-19.5173 -0.249998 1.76515e-19
-19.4491 -0.249998 1.76515e-19
-19.3816 -0.249998 1.76515e-19
-19.3147 -0.249998 1.76515e-19
-19.2484 -0.249998 1.76515e-19
-19.1828 -0.249998 1.76515e-19
-19.1177 -0.249998 1.76515e-19
-19.0531 -0.249998 1.76515e-19
-18.9891 -0.249998 1.76515e-19
-18.9255 -0.249998 1.76515e-19
-18.8625 -0.249998 1.76515e-19
-18.8 -0.249998 1.76515e-19
-18.7379 -0.249998 1.76515e-19
-18.6762 -0.249998 1.76515e-19
-18.615 -0.249998 1.76515e-19
-18.5542 -0.249998 1.76515e-19
-18.4938 -0.249998 1.76515e-19
-18.4338 -0.249998 1.76515e-19
-18.3742 -0.249998 1.76515e-19
-18.3149 -0.249998 1.76515e-19
-18.256 -0.249998 1.76515e-19
-18.1975 -0.249998 1.76515e-19
-18.1393 -0.249998 1.76515e-19
-18.0815 -0.249998 1.76515e-19
-18.0239 -0.249998 1.76515e-19
-17.9667 -0.249998 1.76515e-19
-17.9098 -0.249998 1.76515e-19
-17.8532 -0.249998 1.76515e-19
-17.7969 -0.249998 1.76515e-19
-17.7408 -0.249998 1.76515e-19
-17.6851 -0.249998 1.76515e-19
-17.6296 -0.249998 1.76515e-19
-17.5744 -0.249998 1.76515e-19
-17.5195 -0.249998 1.76515e-19
-17.4648 -0.249998 1.76515e-19
-17.4104 -0.249998 1.76515e-19
-17.3562 -0.249998 1.76515e-19
-17.3022 -0.249998 1.76515e-19
-17.2485 -0.249998 1.76515e-19
-17.195 -0.249998 1.76515e-19
-17.1418 -0.249998 1.76515e-19
-17.0887 -0.249998 1.76515e-19
-17.0359 -0.249998 1.76515e-19
-16.9833 -0.249998 1.76515e-19
-16.9309 -0.249998 1.76515e-19
-16.8787 -0.249998 1.76515e-19
-16.8268 -0.249998 1.76515e-19
-16.775 -0.249998 1.76515e-19
-16.7234 -0.249998 1.76515e-19
-16.672 -0.249998 1.76515e-19
-16.6208 -0.249998 1.76515e-19
-16.5697 -0.249998 1.76515e-19
-16.5189 -0.249998 1.76515e-19
-16.4682 -0.249998 1.76515e-19
-16.4177 -0.249998 1.76515e-19
-16.3674 -0.249998 1.76515e-19
-16.3172 -0.249998 1.76515e-19
-16.2672 -0.249998 1.76515e-19
-16.2174 -0.249998 1.76515e-19
-16.1677 -0.249998 1.76515e-19
-16.1182 -0.249998 1.76515e-19
-16.0689 -0.249998 1.76515e-19
-16.0197 -0.249998 1.76515e-19
-15.9706 -0.249998 1.76515e-19
-15.9217 -0.249998 1.76515e-19
-15.873 -0.249998 1.76515e-19
-15.8243 -0.249998 1.76515e-19
-15.7759 -0.249998 1.76515e-19
-15.7276 -0.249998 1.76515e-19
-15.6794 -0.249998 1.76515e-19
-15.6313 -0.249998 1.76515e-19
-15.5834 -0.249998 1.76515e-19
-15.5356 -0.249998 1.76515e-19
-15.488 -0.249998 1.76515e-19
-15.4404 -0.249998 1.76515e-19
-15.393 -0.249998 1.76515e-19
-15.3458 -0.249998 1.76515e-19
-15.2986 -0.249998 1.76515e-19
-15.2516 -0.249998 1.76515e-19
-15.2047 -0.249998 1.76515e-19
-15.1579 -0.249998 1.76515e-19
-15.1112 -0.249998 1.76515e-19
-15.0647 -0.249998 1.76515e-19
-15.0182 -0.249998 1.76515e-19
-14.9719 -0.249998 1.76515e-19
-14.9257 -0.249998 1.76515e-19
-14.8796 -0.249998 1.76515e-19
-14.8336 -0.249998 1.76515e-19
-14.7877 -0.249998 1.76515e-19
-14.7419 -0.249998 1.76515e-19
-14.6962 -0.249998 1.76515e-19
-14.6506 -0.249998 1.76515e-19
-14.6052 -0.249998 1.76515e-19
-14.5598 -0.249998 1.76515e-19
-14.5145 -0.249998 1.76515e-19
-14.4693 -0.249998 1.76515e-19
-14.4243 -0.249998 1.76515e-19
-14.3793 -0.249998 1.76515e-19
-14.3344 -0.249998 1.76515e-19
-14.2896 -0.249998 1.76515e-19
-14.2449 -0.249998 1.76515e-19
-14.2003 -0.249998 1.76515e-19
-14.1558 -0.249998 1.76515e-19
-14.1113 -0.249998 1.76515e-19
-14.067 -0.249998 1.76515e-19
-14.0227 -0.249998 1.76515e-19
-13.9786 -0.249998 1.76515e-19
-13.9345 -0.249998 1.76515e-19
-13.8905 -0.249998 1.76515e-19
-13.8466 -0.249998 1.76515e-19
-13.8028 -0.249998 1.76515e-19
-13.759 -0.249998 1.76515e-19
-13.7153 -0.249998 1.76515e-19
-13.6718 -0.249998 1.76515e-19
-13.6283 -0.249998 1.76515e-19
-13.5848 -0.249998 1.76515e-19
-13.5415 -0.249998 1.76515e-19
-13.4982 -0.249998 1.76515e-19
-13.455 -0.249998 1.76515e-19
-13.4119 -0.249998 1.76515e-19
-13.3689 -0.249998 1.76515e-19
-13.3259 -0.249998 1.76515e-19
-13.283 -0.249998 1.76515e-19
-13.2402 -0.249998 1.76515e-19
-13.1974 -0.249998 1.76515e-19
-13.1547 -0.249998 1.76515e-19
-13.1121 -0.249998 1.76515e-19
-13.0696 -0.249998 1.76515e-19
-13.0271 -0.249998 1.76515e-19
-12.9847 -0.249998 1.76515e-19
-12.9424 -0.249998 1.76515e-19
-12.9001 -0.249998 1.76515e-19
-12.8579 -0.249998 1.76515e-19
-12.8158 -0.249998 1.76515e-19
-12.7737 -0.249998 1.76515e-19
-12.7317 -0.249998 1.76515e-19
-12.6898 -0.249998 1.76515e-19
-12.6479 -0.249998 1.76515e-19
-12.6061 -0.249998 1.76515e-19
-12.5643 -0.249998 1.76515e-19
-12.5226 -0.249998 1.76515e-19
-12.481 -0.249998 1.76515e-19
-12.4394 -0.249998 1.76515e-19
-12.3979 -0.249998 1.76515e-19
-12.3565 -0.249998 1.76515e-19
-12.3151 -0.249998 1.76515e-19
-12.2738 -0.249998 1.76515e-19
-12.2325 -0.249998 1.76515e-19
-12.1913 -0.249998 1.76515e-19
-12.1501 -0.249998 1.76515e-19
-12.109 -0.249998 1.76515e-19
-12.068 -0.249998 1.76515e-19
-12.027 -0.249998 1.76515e-19
-11.986 -0.249998 1.76515e-19
-11.9452 -0.249998 1.76515e-19
-11.9043 -0.249998 1.76515e-19
-11.8636 -0.249998 1.76515e-19
-11.8228 -0.249998 1.76515e-19
-11.7822 -0.249998 1.76515e-19
-11.7415 -0.249998 1.76515e-19
-11.701 -0.249998 1.76515e-19
-11.6605 -0.249998 1.76515e-19
-11.62 -0.249998 1.76515e-19
-11.5796 -0.249998 1.76515e-19
-11.5392 -0.249998 1.76515e-19
-11.4989 -0.249998 1.76515e-19
-11.4587 -0.249998 1.76515e-19
-11.4184 -0.249998 1.76515e-19
-11.3783 -0.249998 1.76515e-19
-11.3381 -0.249998 1.76515e-19
-11.2981 -0.249998 1.76515e-19
-11.2581 -0.249998 1.76515e-19
-11.2181 -0.249998 1.76515e-19
-11.1781 -0.249998 1.76515e-19
-11.1383 -0.249998 1.76515e-19
-11.0984 -0.249998 1.76515e-19
-11.0586 -0.249998 1.76515e-19
-11.0189 -0.249998 1.76515e-19
-10.9792 -0.249998 1.76515e-19
-10.9395 -0.249998 1.76515e-19
-10.8999 -0.249998 1.76515e-19
-10.8603 -0.249998 1.76515e-19
-10.8208 -0.249998 1.76515e-19
-10.7813 -0.249998 1.76515e-19
-10.7418 -0.249998 1.76515e-19
-10.7024 -0.249998 1.76515e-19
-10.6631 -0.249998 1.76515e-19
-10.6238 -0.249998 1.76515e-19
-10.5845 -0.249998 1.76515e-19
-10.5452 -0.249998 1.76515e-19
-10.506 -0.249998 1.76515e-19
-10.4669 -0.249998 1.76515e-19
-10.4278 -0.249998 1.76515e-19
-10.3887 -0.249998 1.76515e-19
-10.3496 -0.249998 1.76515e-19
-10.3106 -0.249998 1.76515e-19
-10.2717 -0.249998 1.76515e-19
-10.2328 -0.249998 1.76515e-19
-10.1939 -0.249998 1.76515e-19
-10.155 -0.249998 1.76515e-19
-10.1162 -0.249998 1.76515e-19
-10.0774 -0.249998 1.76515e-19
-10.0387 -0.249998 1.76515e-19
-10 -0.249998 1.76515e-19
-9.96134 -0.249998 1.76515e-19
-9.92271 -0.249998 1.76515e-19
-9.88412 -0.249998 1.76515e-19
-9.84557 -0.249998 1.76515e-19
-9.80704 -0.249998 1.76515e-19
-9.76856 -0.249998 1.76515e-19
-9.73011 -0.249998 1.76515e-19
-9.69169 -0.249998 1.76515e-19
-9.65331 -0.249998 1.76515e-19
-9.61496 -0.249998 1.76515e-19
-9.57664 -0.249998 1.76515e-19
-9.53836 -0.249998 1.76515e-19
-9.50011 -0.249998 1.76515e-19
-9.46189 -0.249998 1.76515e-19
-9.42371 -0.249998 1.76515e-19
-9.38556 -0.249998 1.76515e-19
-9.34744 -0.249998 1.76515e-19
-9.30935 -0.249998 1.76515e-19
-9.2713 -0.249998 1.76515e-19
-9.23327 -0.249998 1.76515e-19
-9.19528 -0.249998 1.76515e-19
-9.15732 -0.249998 1.76515e-19
-9.11939 -0.249998 1.76515e-19
-9.08149 -0.249998 1.76515e-19
-9.04362 -0.249998 1.76515e-19
-9.00578 -0.249998 1.76515e-19
-8.96797 -0.249998 1.76515e-19
-8.93019 -0.249998 1.76515e-19
-8.89244 -0.249998 1.76515e-19
-8.85471 -0.249998 1.76515e-19
-8.81702 -0.249998 1.76515e-19
-8.77936 -0.249998 1.76515e-19
-8.74172 -0.249998 1.76515e-19
-8.70412 -0.249998 1.76515e-19
-8.66654 -0.249998 1.76515e-19
-8.62899 -0.249998 1.76515e-19
-8.59146 -0.249998 1.76515e-19
-8.55397 -0.249998 1.76515e-19
-8.5165 -0.249998 1.76515e-19
-8.47906 -0.249998 1.76515e-19
-8.44165 -0.249998 1.76515e-19
-8.40426 -0.249998 1.76515e-19
-8.3669 -0.249998 1.76515e-19
-8.32956 -0.249998 1.76515e-19
-8.29226 -0.249998 1.76515e-19
-8.25497 -0.249998 1.76515e-19
-8.21772 -0.249998 1.76515e-19
-8.18049 -0.249998 1.76515e-19
-8.14328 -0.249998 1.76515e-19
-8.1061 -0.249998 1.76515e-19
-8.06895 -0.249998 1.76515e-19
-8.03182 -0.249998 1.76515e-19
-7.99471 -0.249998 1.76515e-19
-7.95763 -0.249998 1.76515e-19
-7.92058 -0.249998 1.76515e-19
-7.88355 -0.249998 1.76515e-19
-7.84654 -0.249998 1.76515e-19
-7.80955 -0.249998 1.76515e-19
-7.77259 -0.249998 1.76515e-19
-7.73566 -0.249998 1.76515e-19
-7.69874 -0.249998 1.76515e-19
-7.66185 -0.249998 1.76515e-19
-7.62498 -0.249998 1.76515e-19
-7.58814 -0.249998 1.76515e-19
-7.55132 -0.249998 1.76515e-19
-7.51452 -0.249998 1.76515e-19
-7.47774 -0.249998 1.76515e-19
-7.44099 -0.249998 1.76515e-19
-7.40425 -0.249998 1.76515e-19
-7.36754 -0.249998 1.76515e-19
-7.33085 -0.249998 1.76515e-19
-7.29418 -0.249998 1.76515e-19
-7.25754 -0.249998 1.76515e-19
-7.22091 -0.249998 1.76515e-19
-7.18431 -0.249998 1.76515e-19
-7.14772 -0.249998 1.76515e-19
-7.11116 -0.249998 1.76515e-19
-7.07462 -0.249998 1.76515e-19
-7.0381 -0.249998 1.76515e-19
-7.00159 -0.249998 1.76515e-19
-6.96511 -0.249998 1.76515e-19
-6.92865 -0.249998 1.76515e-19
-6.89221 -0.249998 1.76515e-19
-6.85579 -0.249998 1.76515e-19
-6.81938 -0.249998 1.76515e-19
-6.783 -0.249998 1.76515e-19
-6.74664 -0.249998 1.76515e-19
-6.71029 -0.249998 1.76515e-19
-6.67397 -0.249998 1.76515e-19
-6.63766 -0.249998 1.76515e-19
-6.60137 -0.249998 1.76515e-19
-6.5651 -0.249998 1.76515e-19
-6.52885 -0.249998 1.76515e-19
-6.49262 -0.249998 1.76515e-19
-6.4564 -0.249998 1.76515e-19
-6.42021 -0.249998 1.76515e-19
-6.38403 -0.249998 1.76515e-19
-6.34786 -0.249998 1.76515e-19
-6.31172 -0.249998 1.76515e-19
-6.27559 -0.249998 1.76515e-19
-6.23949 -0.249998 1.76515e-19
-6.20339 -0.249998 1.76515e-19
-6.16732 -0.249998 1.76515e-19
-6.13126 -0.249998 1.76515e-19
-6.09522 -0.249998 1.76515e-19
-6.05919 -0.249998 1.76515e-19
-6.02319 -0.249998 1.76515e-19
-5.9872 -0.249998 1.76515e-19
-5.95122 -0.249998 1.76515e-19
-5.91526 -0.249998 1.76515e-19
-5.87932 -0.249998 1.76515e-19
-5.84339 -0.249998 1.76515e-19
-5.80748 -0.249998 1.76515e-19
-5.77158 -0.249998 1.76515e-19
-5.7357 -0.249998 1.76515e-19
-5.69984 -0.249998 1.76515e-19
-5.66399 -0.249998 1.76515e-19
-5.62815 -0.249998 1.76515e-19
-5.59233 -0.249998 1.76515e-19
-5.55653 -0.249998 1.76515e-19
-5.52074 -0.249998 1.76515e-19
-5.48497 -0.249998 1.76515e-19
-5.4492 -0.249998 1.76515e-19
-5.41346 -0.249998 1.76515e-19
-5.37773 -0.249998 1.76515e-19
-5.34201 -0.249998 1.76515e-19
-5.30631 -0.249998 1.76515e-19
-5.27062 -0.249998 1.76515e-19
-5.23494 -0.249998 1.76515e-19
-5.19928 -0.249998 1.76515e-19
-5.16363 -0.249998 1.76515e-19
-5.128 -0.249998 1.76515e-19
-5.09237 -0.249998 1.76515e-19
-5.05677 -0.249998 1.76515e-19
-5.02117 -0.249998 1.76515e-19
-4.98559 -0.249998 1.76515e-19
-4.95002 -0.249998 1.76515e-19
-4.91446 -0.249998 1.76515e-19
-4.87892 -0.249998 1.76515e-19
-4.84339 -0.249998 1.76515e-19
-4.80787 -0.249998 1.76515e-19
-4.77237 -0.249998 1.76515e-19
-4.73687 -0.249998 1.76515e-19
-4.70139 -0.249998 1.76515e-19
-4.66592 -0.249998 1.76515e-19
-4.63046 -0.249998 1.76515e-19
-4.59502 -0.249998 1.76515e-19
-4.55958 -0.249998 1.76515e-19
-4.52416 -0.249998 1.76515e-19
-4.48875 -0.249998 1.76515e-19
-4.45335 -0.249998 1.76515e-19
-4.41797 -0.249998 1.76515e-19
-4.38259 -0.249998 1.76515e-19
-4.34722 -0.249998 1.76515e-19
-4.31187 -0.249998 1.76515e-19
-4.27653 -0.249998 1.76515e-19
-4.24119 -0.249998 1.76515e-19
-4.20587 -0.249998 1.76515e-19
-4.17056 -0.249998 1.76515e-19
-4.13526 -0.249998 1.76515e-19
-4.09997 -0.249998 1.76515e-19
-4.06469 -0.249998 1.76515e-19
-4.02942 -0.249998 1.76515e-19
-3.99416 -0.249998 1.76515e-19
-3.95891 -0.249998 1.76515e-19
-3.92367 -0.249998 1.76515e-19
-3.88844 -0.249998 1.76515e-19
-3.85322 -0.249998 1.76515e-19
-3.81801 -0.249998 1.76515e-19
-3.7828 -0.249998 1.76515e-19
-3.74761 -0.249998 1.76515e-19
-3.71243 -0.249998 1.76515e-19
-3.67726 -0.249998 1.76515e-19
-3.64209 -0.249998 1.76515e-19
-3.60694 -0.249998 1.76515e-19
-3.57179 -0.249998 1.76515e-19
-3.53665 -0.249998 1.76515e-19
-3.50152 -0.249998 1.76515e-19
-3.4664 -0.249998 1.76515e-19
-3.43129 -0.249998 1.76515e-19
-3.39619 -0.249998 1.76515e-19
-3.36109 -0.249998 1.76515e-19
-3.32601 -0.249998 1.76515e-19
-3.29093 -0.249998 1.76515e-19
-3.25586 -0.249998 1.76515e-19
-3.2208 -0.249998 1.76515e-19
-3.18574 -0.249998 1.76515e-19
-3.1507 -0.249998 1.76515e-19
-3.11566 -0.249998 1.76515e-19
-3.08063 -0.249998 1.76515e-19
-3.0456 -0.249998 1.76515e-19
-3.01059 -0.249998 1.76515e-19
-2.97558 -0.249998 1.76515e-19
-2.94058 -0.249998 1.76515e-19
-2.90558 -0.249998 1.76515e-19
-2.87059 -0.249998 1.76515e-19
-2.83561 -0.249998 1.76515e-19
-2.80064 -0.249998 1.76515e-19
-2.76567 -0.249998 1.76515e-19
-2.73071 -0.249998 1.76515e-19
-2.69576 -0.249998 1.76515e-19
-2.66081 -0.249998 1.76515e-19
-2.62587 -0.249998 1.76515e-19
-2.59094 -0.249998 1.76515e-19
-2.55601 -0.249998 1.76515e-19
-2.52109 -0.249998 1.76515e-19
-2.48617 -0.249998 1.76515e-19
-2.45126 -0.249998 1.76515e-19
-2.41636 -0.249998 1.76515e-19
-2.38146 -0.249998 1.76515e-19
-2.34657 -0.249998 1.76515e-19
-2.31168 -0.249998 1.76515e-19
-2.2768 -0.249998 1.76515e-19
-2.24192 -0.249998 1.76515e-19
-2.20705 -0.249998 1.76515e-19
-2.17219 -0.249998 1.76515e-19
-2.13733 -0.249998 1.76515e-19
-2.10247 -0.249998 1.76515e-19
-2.06762 -0.249998 1.76515e-19
-2.03278 -0.249998 1.76515e-19
-1.99794 -0.249998 1.76515e-19
-1.9631 -0.249998 1.76515e-19
-1.92827 -0.249998 1.76515e-19
-1.89345 -0.249998 1.76515e-19
-1.85862 -0.249998 1.76515e-19
-1.82381 -0.249998 1.76515e-19
-1.78899 -0.249998 1.76515e-19
-1.75419 -0.249998 1.76515e-19
-1.71938 -0.249998 1.76515e-19
-1.68458 -0.249998 1.76515e-19
-1.64979 -0.249998 1.76515e-19
-1.61499 -0.249998 1.76515e-19
-1.58021 -0.249998 1.76515e-19
-1.54542 -0.249998 1.76515e-19
-1.51064 -0.249998 1.76515e-19
-1.47586 -0.249998 1.76515e-19
-1.44109 -0.249998 1.76515e-19
-1.40632 -0.249998 1.76515e-19
-1.37155 -0.249998 1.76515e-19
-1.33679 -0.249998 1.76515e-19
-1.30203 -0.249998 1.76515e-19
-1.26727 -0.249998 1.76515e-19
-1.23251 -0.249998 1.76515e-19
-1.19776 -0.249998 1.76515e-19
-1.16301 -0.249998 1.76515e-19
-1.12827 -0.249998 1.76515e-19
-1.09352 -0.249998 1.76515e-19
-1.05878 -0.249998 1.76515e-19
-1.02405 -0.249998 1.76515e-19
-0.989309 -0.249998 1.76515e-19
-0.954576 -0.249998 1.76515e-19
-0.919844 -0.249998 1.76515e-19
-0.885115 -0.249998 1.76515e-19
-0.850388 -0.249998 1.76515e-19
-0.815663 -0.249998 1.76515e-19
-0.78094 -0.249998 1.76515e-19
-0.746219 -0.249998 1.76515e-19
-0.711499 -0.249998 1.76515e-19
-0.676781 -0.249998 1.76515e-19
-0.642065 -0.249998 1.76515e-19
-0.60735 -0.249998 1.76515e-19
-0.572637 -0.249998 1.76515e-19
-0.537925 -0.249998 1.76515e-19
-0.503214 -0.249998 1.76515e-19
-0.468504 -0.249998 1.76515e-19
-0.433796 -0.249998 1.76515e-19
-0.399089 -0.249998 1.76515e-19
-0.364382 -0.249998 1.76515e-19
-0.329676 -0.249998 1.76515e-19
-0.294972 -0.249998 1.76515e-19
-0.260267 -0.249998 1.76515e-19
-0.225564 -0.249998 1.76515e-19
-0.190861 -0.249998 1.76515e-19
-0.156158 -0.249998 1.76515e-19
-0.121456 -0.249998 1.76515e-19
-0.0867541 -0.249998 1.76515e-19
-0.0520524 -0.249998 1.76515e-19
-0.0173508 -0.249998 1.76515e-19
0.0173508 -0.249998 1.76515e-19
0.0520524 -0.249998 1.76515e-19
0.0867541 -0.249998 1.76515e-19
0.121456 -0.249998 1.76515e-19
0.156158 -0.249998 1.76515e-19
0.190861 -0.249998 1.76515e-19
0.225564 -0.249998 1.76515e-19
0.260267 -0.249998 1.76515e-19
0.294972 -0.249998 1.76515e-19
0.329676 -0.249998 1.76515e-19
0.364382 -0.249998 1.76515e-19
0.399089 -0.249998 1.76515e-19
0.433796 -0.249998 1.76515e-19
0.468504 -0.249998 1.76515e-19
0.503214 -0.249998 1.76515e-19
0.537925 -0.249998 1.76515e-19
0.572637 -0.249998 1.76515e-19
0.60735 -0.249998 1.76515e-19
0.642065 -0.249998 1.76515e-19
0.676781 -0.249998 1.76515e-19
0.711499 -0.249998 1.76515e-19
0.746219 -0.249998 1.76515e-19
0.78094 -0.249998 1.76515e-19
0.815663 -0.249998 1.76515e-19
0.850388 -0.249998 1.76515e-19
0.885115 -0.249998 1.76515e-19
0.919844 -0.249998 1.76515e-19
0.954576 -0.249998 1.76515e-19
0.989309 -0.249998 1.76515e-19
1.02405 -0.249998 1.76515e-19
1.05878 -0.249998 1.76515e-19
1.09352 -0.249998 1.76515e-19
1.12827 -0.249998 1.76515e-19
1.16301 -0.249998 1.76515e-19
1.19776 -0.249998 1.76515e-19
1.23251 -0.249998 1.76515e-19
1.26727 -0.249998 1.76515e-19
1.30203 -0.249998 1.76515e-19
1.33679 -0.249998 1.76515e-19
1.37155 -0.249998 1.76515e-19
1.40632 -0.249998 1.76515e-19
1.44109 -0.249998 1.76515e-19
1.47586 -0.249998 1.76515e-19
1.51064 -0.249998 1.76515e-19
1.54542 -0.249998 1.76515e-19
1.58021 -0.249998 1.76515e-19
1.61499 -0.249998 1.76515e-19
1.64979 -0.249998 1.76515e-19
1.68458 -0.249998 1.76515e-19
1.71938 -0.249998 1.76515e-19
1.75419 -0.249998 1.76515e-19
1.78899 -0.249998 1.76515e-19
1.82381 -0.249998 1.76515e-19
1.85862 -0.249998 1.76515e-19
1.89345 -0.249998 1.76515e-19
1.92827 -0.249998 1.76515e-19
1.9631 -0.249998 1.76515e-19
1.99794 -0.249998 1.76515e-19
2.03278 -0.249998 1.76515e-19
2.06762 -0.249998 1.76515e-19
2.10247 -0.249998 1.76515e-19
2.13733 -0.249998 1.76515e-19
2.17219 -0.249998 1.76515e-19
2.20705 -0.249998 1.76515e-19
2.24192 -0.249998 1.76515e-19
2.2768 -0.249998 1.76515e-19
2.31168 -0.249998 1.76515e-19
2.34657 -0.249998 1.76515e-19
2.38146 -0.249998 1.76515e-19
2.41636 -0.249998 1.76515e-19
2.45126 -0.249998 1.76515e-19
2.48617 -0.249998 1.76515e-19
2.52109 -0.249998 1.76515e-19
2.55601 -0.249998 1.76515e-19
2.59094 -0.249998 1.76515e-19
2.62587 -0.249998 1.76515e-19
2.66081 -0.249998 1.76515e-19
2.69576 -0.249998 1.76515e-19
2.73071 -0.249998 1.76515e-19
2.76567 -0.249998 1.76515e-19
2.80064 -0.249998 1.76515e-19
2.83561 -0.249998 1.76515e-19
2.87059 -0.249998 1.76515e-19
2.90558 -0.249998 1.76515e-19
2.94058 -0.249998 1.76515e-19
2.97558 -0.249998 1.76515e-19
3.01059 -0.249998 1.76515e-19
3.0456 -0.249998 1.76515e-19
3.08063 -0.249998 1.76515e-19
3.11566 -0.249998 1.76515e-19
3.1507 -0.249998 1.76515e-19
3.18574 -0.249998 1.76515e-19
3.2208 -0.249998 1.76515e-19
3.25586 -0.249998 1.76515e-19
3.29093 -0.249998 1.76515e-19
3.32601 -0.249998 1.76515e-19
3.36109 -0.249998 1.76515e-19
3.39619 -0.249998 1.76515e-19
3.43129 -0.249998 1.76515e-19
3.4664 -0.249998 1.76515e-19
3.50152 -0.249998 1.76515e-19
3.53665 -0.249998 1.76515e-19
3.57179 -0.249998 1.76515e-19
3.60694 -0.249998 1.76515e-19
3.64209 -0.249998 1.76515e-19
3.67726 -0.249998 1.76515e-19
3.71243 -0.249998 1.76515e-19
3.74761 -0.249998 1.76515e-19
3.7828 -0.249998 1.76515e-19
3.81801 -0.249998 1.76515e-19
3.85322 -0.249998 1.76515e-19
3.88844 -0.249998 1.76515e-19
3.92367 -0.249998 1.76515e-19
3.95891 -0.249998 1.76515e-19
3.99416 -0.249998 1.76515e-19
4.02942 -0.249998 1.76515e-19
4.06469 -0.249998 1.76515e-19
4.09997 -0.249998 1.76515e-19
4.13526 -0.249998 1.76515e-19
4.17056 -0.249998 1.76515e-19
4.20587 -0.249998 1.76515e-19
4.24119 -0.249998 1.76515e-19
4.27653 -0.249998 1.76515e-19
4.31187 -0.249998 1.76515e-19
4.34722 -0.249998 1.76515e-19
4.38259 -0.249998 1.76515e-19
4.41797 -0.249998 1.76515e-19
4.45335 -0.249998 1.76515e-19
4.48875 -0.249998 1.76515e-19
4.52416 -0.249998 1.76515e-19
4.55958 -0.249998 1.76515e-19
4.59502 -0.249998 1.76515e-19
4.63046 -0.249998 1.76515e-19
4.66592 -0.249998 1.76515e-19
4.70139 -0.249998 1.76515e-19
4.73687 -0.249998 1.76515e-19
4.77237 -0.249998 1.76515e-19
4.80787 -0.249998 1.76515e-19
4.84339 -0.249998 1.76515e-19
4.87892 -0.249998 1.76515e-19
4.91446 -0.249998 1.76515e-19
4.95002 -0.249998 1.76515e-19
4.98559 -0.249998 1.76515e-19
5.02117 -0.249998 1.76515e-19
5.05677 -0.249998 1.76515e-19
5.09237 -0.249998 1.76515e-19
5.128 -0.249998 1.76515e-19
5.16363 -0.249998 1.76515e-19
5.19928 -0.249998 1.76515e-19
5.23494 -0.249998 1.76515e-19
5.27062 -0.249998 1.76515e-19
5.30631 -0.249998 1.76515e-19
5.34201 -0.249998 1.76515e-19
5.37773 -0.249998 1.76515e-19
5.41346 -0.249998 1.76515e-19
5.4492 -0.249998 1.76515e-19
5.48497 -0.249998 1.76515e-19
5.52074 -0.249998 1.76515e-19
5.55653 -0.249998 1.76515e-19
5.59233 -0.249998 1.76515e-19
5.62815 -0.249998 1.76515e-19
5.66399 -0.249998 1.76515e-19
5.69984 -0.249998 1.76515e-19
5.7357 -0.249998 1.76515e-19
5.77158 -0.249998 1.76515e-19
5.80748 -0.249998 1.76515e-19
5.84339 -0.249998 1.76515e-19
5.87932 -0.249998 1.76515e-19
5.91526 -0.249998 1.76515e-19
5.95122 -0.249998 1.76515e-19
5.9872 -0.249998 1.76515e-19
6.02319 -0.249998 1.76515e-19
6.05919 -0.249998 1.76515e-19
6.09522 -0.249998 1.76515e-19
6.13126 -0.249998 1.76515e-19
6.16732 -0.249998 1.76515e-19
6.20339 -0.249998 1.76515e-19
6.23949 -0.249998 1.76515e-19
6.27559 -0.249998 1.76515e-19
6.31172 -0.249998 1.76515e-19
6.34786 -0.249998 1.76515e-19
6.38403 -0.249998 1.76515e-19
6.42021 -0.249998 1.76515e-19
6.4564 -0.249998 1.76515e-19
6.49262 -0.249998 1.76515e-19
6.52885 -0.249998 1.76515e-19
6.5651 -0.249998 1.76515e-19
6.60137 -0.249998 1.76515e-19
6.63766 -0.249998 1.76515e-19
6.67397 -0.249998 1.76515e-19
6.71029 -0.249998 1.76515e-19
6.74664 -0.249998 1.76515e-19
6.783 -0.249998 1.76515e-19
6.81938 -0.249998 1.76515e-19
6.85579 -0.249998 1.76515e-19
6.89221 -0.249998 1.76515e-19
6.92865 -0.249998 1.76515e-19
6.96511 -0.249998 1.76515e-19
7.00159 -0.249998 1.76515e-19
7.0381 -0.249998 1.76515e-19
7.07462 -0.249998 1.76515e-19
7.11116 -0.249998 1.76515e-19
7.14772 -0.249998 1.76515e-19
7.18431 -0.249998 1.76515e-19
7.22091 -0.249998 1.76515e-19
7.25754 -0.249998 1.76515e-19
7.29418 -0.249998 1.76515e-19
7.33085 -0.249998 1.76515e-19
7.36754 -0.249998 1.76515e-19
7.40425 -0.249998 1.76515e-19
7.44099 -0.249998 1.76515e-19
7.47774 -0.249998 1.76515e-19
7.51452 -0.249998 1.76515e-19
7.55132 -0.249998 1.76515e-19
7.58814 -0.249998 1.76515e-19
7.62498 -0.249998 1.76515e-19
7.66185 -0.249998 1.76515e-19
7.69874 -0.249998 1.76515e-19
7.73566 -0.249998 1.76515e-19
7.77259 -0.249998 1.76515e-19
7.80955 -0.249998 1.76515e-19
7.84654 -0.249998 1.76515e-19
7.88355 -0.249998 1.76515e-19
7.92058 -0.249998 1.76515e-19
7.95763 -0.249998 1.76515e-19
7.99471 -0.249998 1.76515e-19
8.03182 -0.249998 1.76515e-19
8.06895 -0.249998 1.76515e-19
8.1061 -0.249998 1.76515e-19
8.14328 -0.249998 1.76515e-19
8.18049 -0.249998 1.76515e-19
8.21772 -0.249998 1.76515e-19
8.25497 -0.249998 1.76515e-19
8.29226 -0.249998 1.76515e-19
8.32956 -0.249998 1.76515e-19
8.3669 -0.249998 1.76515e-19
8.40426 -0.249998 1.76515e-19
8.44165 -0.249998 1.76515e-19
8.47906 -0.249998 1.76515e-19
8.5165 -0.249998 1.76515e-19
8.55397 -0.249998 1.76515e-19
8.59146 -0.249998 1.76515e-19
8.62899 -0.249998 1.76515e-19
8.66654 -0.249998 1.76515e-19
8.70412 -0.249998 1.76515e-19
8.74172 -0.249998 1.76515e-19
8.77936 -0.249998 1.76515e-19
8.81702 -0.249998 1.76515e-19
8.85471 -0.249998 1.76515e-19
8.89244 -0.249998 1.76515e-19
8.93019 -0.249998 1.76515e-19
8.96797 -0.249998 1.76515e-19
9.00578 -0.249998 1.76515e-19
9.04362 -0.249998 1.76515e-19
9.08149 -0.249998 1.76515e-19
9.11939 -0.249998 1.76515e-19
9.15732 -0.249998 1.76515e-19
9.19528 -0.249998 1.76515e-19
9.23327 -0.249998 1.76515e-19
9.2713 -0.249998 1.76515e-19
9.30935 -0.249998 1.76515e-19
9.34744 -0.249998 1.76515e-19
9.38556 -0.249998 1.76515e-19
9.42371 -0.249998 1.76515e-19
9.46189 -0.249998 1.76515e-19
9.50011 -0.249998 1.76515e-19
9.53836 -0.249998 1.76515e-19
9.57664 -0.249998 1.76515e-19
9.61496 -0.249998 1.76515e-19
9.65331 -0.249998 1.76515e-19
9.69169 -0.249998 1.76515e-19
9.73011 -0.249998 1.76515e-19
9.76856 -0.249998 1.76515e-19
9.80704 -0.249998 1.76515e-19
9.84557 -0.249998 1.76515e-19
9.88412 -0.249998 1.76515e-19
9.92271 -0.249998 1.76515e-19
9.96134 -0.249998 1.76515e-19
10 -0.249998 1.76515e-19
10.0387 -0.249998 1.76515e-19
10.0774 -0.249998 1.76515e-19
10.1162 -0.249998 1.76515e-19
10.155 -0.249998 1.76515e-19
10.1939 -0.249998 1.76515e-19
10.2328 -0.249998 1.76515e-19
10.2717 -0.249998 1.76515e-19
10.3106 -0.249998 1.76515e-19
10.3496 -0.249998 1.76515e-19
10.3887 -0.249998 1.76515e-19
10.4278 -0.249998 1.76515e-19
10.4669 -0.249998 1.76515e-19
10.506 -0.249998 1.76515e-19
10.5452 -0.249998 1.76515e-19
10.5845 -0.249998 1.76515e-19
10.6238 -0.249998 1.76515e-19
10.6631 -0.249998 1.76515e-19
10.7024 -0.249998 1.76515e-19
10.7418 -0.249998 1.76515e-19
10.7813 -0.249998 1.76515e-19
10.8208 -0.249998 1.76515e-19
10.8603 -0.249998 1.76515e-19
10.8999 -0.249998 1.76515e-19
10.9395 -0.249998 1.76515e-19
10.9792 -0.249998 1.76515e-19
11.0189 -0.249998 1.76515e-19
11.0586 -0.249998 1.76515e-19
11.0984 -0.249998 1.76515e-19
11.1383 -0.249998 1.76515e-19
11.1781 -0.249998 1.76515e-19
11.2181 -0.249998 1.76515e-19
11.2581 -0.249998 1.76515e-19
11.2981 -0.249998 1.76515e-19
11.3381 -0.249998 1.76515e-19
11.3783 -0.249998 1.76515e-19
11.4184 -0.249998 1.76515e-19
11.4587 -0.249998 1.76515e-19
11.4989 -0.249998 1.76515e-19
11.5392 -0.249998 1.76515e-19
11.5796 -0.249998 1.76515e-19
11.62 -0.249998 1.76515e-19
11.6605 -0.249998 1.76515e-19
11.701 -0.249998 1.76515e-19
11.7415 -0.249998 1.76515e-19
11.7822 -0.249998 1.76515e-19
11.8228 -0.249998 1.76515e-19
11.8636 -0.249998 1.76515e-19
11.9043 -0.249998 1.76515e-19
11.9452 -0.249998 1.76515e-19
11.986 -0.249998 1.76515e-19
12.027 -0.249998 1.76515e-19
12.068 -0.249998 1.76515e-19
12.109 -0.249998 1.76515e-19
12.1501 -0.249998 1.76515e-19
12.1913 -0.249998 1.76515e-19
12.2325 -0.249998 1.76515e-19
12.2738 -0.249998 1.76515e-19
12.3151 -0.249998 1.76515e-19
12.3565 -0.249998 1.76515e-19
12.3979 -0.249998 1.76515e-19
12.4394 -0.249998 1.76515e-19
12.481 -0.249998 1.76515e-19
12.5226 -0.249998 1.76515e-19
12.5643 -0.249998 1.76515e-19
12.6061 -0.249998 1.76515e-19
12.6479 -0.249998 1.76515e-19
12.6898 -0.249998 1.76515e-19
12.7317 -0.249998 1.76515e-19
12.7737 -0.249998 1.76515e-19
12.8158 -0.249998 1.76515e-19
12.8579 -0.249998 1.76515e-19
12.9001 -0.249998 1.76515e-19
12.9424 -0.249998 1.76515e-19
12.9847 -0.249998 1.76515e-19
13.0271 -0.249998 1.76515e-19
13.0696 -0.249998 1.76515e-19
13.1121 -0.249998 1.76515e-19
13.1547 -0.249998 1.76515e-19
13.1974 -0.249998 1.76515e-19
13.2402 -0.249998 1.76515e-19
13.283 -0.249998 1.76515e-19
13.3259 -0.249998 1.76515e-19
13.3689 -0.249998 1.76515e-19
13.4119 -0.249998 1.76515e-19
13.455 -0.249998 1.76515e-19
13.4982 -0.249998 1.76515e-19
13.5415 -0.249998 1.76515e-19
13.5848 -0.249998 1.76515e-19
13.6283 -0.249998 1.76515e-19
13.6718 -0.249998 1.76515e-19
13.7153 -0.249998 1.76515e-19
13.759 -0.249998 1.76515e-19
13.8028 -0.249998 1.76515e-19
13.8466 -0.249998 1.76515e-19
13.8905 -0.249998 1.76515e-19
13.9345 -0.249998 1.76515e-19
13.9786 -0.249998 1.76515e-19
14.0227 -0.249998 1.76515e-19
14.067 -0.249998 1.76515e-19
14.1113 -0.249998 1.76515e-19
14.1558 -0.249998 1.76515e-19
14.2003 -0.249998 1.76515e-19
14.2449 -0.249998 1.76515e-19
14.2896 -0.249998 1.76515e-19
14.3344 -0.249998 1.76515e-19
14.3793 -0.249998 1.76515e-19
14.4243 -0.249998 1.76515e-19
14.4693 -0.249998 1.76515e-19
14.5145 -0.249998 1.76515e-19
14.5598 -0.249998 1.76515e-19
14.6052 -0.249998 1.76515e-19
14.6506 -0.249998 1.76515e-19
14.6962 -0.249998 1.76515e-19
14.7419 -0.249998 1.76515e-19
14.7877 -0.249998 1.76515e-19
14.8336 -0.249998 1.76515e-19
14.8796 -0.249998 1.76515e-19
14.9257 -0.249998 1.76515e-19
14.9719 -0.249998 1.76515e-19
15.0182 -0.249998 1.76515e-19
15.0647 -0.249998 1.76515e-19
15.1112 -0.249998 1.76515e-19
15.1579 -0.249998 1.76515e-19
15.2047 -0.249998 1.76515e-19
15.2516 -0.249998 1.76515e-19
15.2986 -0.249998 1.76515e-19
15.3458 -0.249998 1.76515e-19
15.393 -0.249998 1.76515e-19
15.4404 -0.249998 1.76515e-19
15.488 -0.249998 1.76515e-19
15.5356 -0.249998 1.76515e-19
15.5834 -0.249998 1.76515e-19
15.6313 -0.249998 1.76515e-19
15.6794 -0.249998 1.76515e-19
15.7276 -0.249998 1.76515e-19
15.7759 -0.249998 1.76515e-19
15.8243 -0.249998 1.76515e-19
15.873 -0.249998 1.76515e-19
15.9217 -0.249998 1.76515e-19
15.9706 -0.249998 1.76515e-19
16.0197 -0.249998 1.76515e-19
16.0689 -0.249998 1.76515e-19
16.1182 -0.249998 1.76515e-19
16.1677 -0.249998 1.76515e-19
16.2174 -0.249998 1.76515e-19
16.2672 -0.249998 1.76515e-19
16.3172 -0.249998 1.76515e-19
16.3674 -0.249998 1.76515e-19
16.4177 -0.249998 1.76515e-19
16.4682 -0.249998 1.76515e-19
16.5189 -0.249998 1.76515e-19
16.5697 -0.249998 1.76515e-19
16.6208 -0.249998 1.76515e-19
16.672 -0.249998 1.76515e-19
16.7234 -0.249998 1.76515e-19
16.775 -0.249998 1.76515e-19
16.8268 -0.249998 1.76515e-19
16.8787 -0.249998 1.76515e-19
16.9309 -0.249998 1.76515e-19
16.9833 -0.249998 1.76515e-19
17.0359 -0.249998 1.76515e-19
17.0887 -0.249998 1.76515e-19
17.1418 -0.249998 1.76515e-19
17.195 -0.249998 1.76515e-19
17.2485 -0.249998 1.76515e-19
17.3022 -0.249998 1.76515e-19
17.3562 -0.249998 1.76515e-19
17.4104 -0.249998 1.76515e-19
17.4648 -0.249998 1.76515e-19
17.5195 -0.249998 1.76515e-19
17.5744 -0.249998 1.76515e-19
17.6296 -0.249998 1.76515e-19
17.6851 -0.249998 1.76515e-19
17.7408 -0.249998 1.76515e-19
17.7969 -0.249998 1.76515e-19
17.8532 -0.249998 1.76515e-19
17.9098 -0.249998 1.76515e-19
17.9667 -0.249998 1.76515e-19
18.0239 -0.249998 1.76515e-19
18.0815 -0.249998 1.76515e-19
18.1393 -0.249998 1.76515e-19
18.1975 -0.249998 1.76515e-19
18.256 -0.249998 1.76515e-19
18.3149 -0.249998 1.76515e-19
18.3742 -0.249998 1.76515e-19
18.4338 -0.249998 1.76515e-19
18.4938 -0.249998 1.76515e-19
18.5542 -0.249998 1.76515e-19
18.615 -0.249998 1.76515e-19
18.6762 -0.249998 1.76515e-19
18.7379 -0.249998 1.76515e-19
18.8 -0.249998 1.76515e-19
18.8625 -0.249998 1.76515e-19
18.9255 -0.249998 1.76515e-19
18.9891 -0.249998 1.76515e-19
19.0531 -0.249998 1.76515e-19
19.1177 -0.249998 1.76515e-19
19.1828 -0.249998 1.76515e-19
19.2484 -0.249998 1.76515e-19
19.3147 -0.249998 1.76515e-19
19.3816 -0.249998 1.76515e-19
19.4491 -0.249998 1.76515e-19
19.5173 -0.249998 1.76515e-19
19.5862 -0.249998 1.76515e-19
19.6558 -0.249998 1.76515e-19
19.7262 -0.249998 1.76515e-19
19.7974 -0.249998 1.76515e-19
19.8694 -0.249998 1.76515e-19
19.9423 -0.249998 1.76515e-19
20.0162 -0.249998 1.76515e-19
20.091 -0.249998 1.76515e-19
20.1669 -0.249998 1.76515e-19
20.244 -0.249998 1.76515e-19
20.3222 -0.249998 1.76515e-19
20.4016 -0.249998 1.76515e-19
20.4825 -0.249998 1.76515e-19
20.5648 -0.249998 1.76515e-19
20.6487 -0.249998 1.76515e-19
20.7344 -0.249998 1.76515e-19
20.8219 -0.249998 1.76515e-19
20.9115 -0.249998 1.76515e-19
21.0034 -0.249998 1.76515e-19
21.0979 -0.249998 1.76515e-19
21.1952 -0.249998 1.76515e-19
21.2959 -0.249998 1.76515e-19
21.4004 -0.249998 1.76515e-19
21.5093 -0.249998 1.76515e-19
21.6237 -0.249998 1.76515e-19
21.7448 -0.249998 1.76515e-19
21.8747 -0.249998 1.76515e-19
22.0165 -0.249998 1.76515e-19
22.1768 -0.249998 1.76515e-19
22.3723 -0.249998 1.76515e-19


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1ClassicOneLoop/SigmaATwoLoop.txt <==
-22.3723 -0.187549 8.13666e-06
-22.1768 -0.187584 5.30049e-06
-22.0165 -0.187605 7.60208e-06
-21.8747 -0.187622 5.84376e-06
-21.7448 -0.187636 7.52413e-06
-21.6237 -0.187649 6.13677e-06
-21.5093 -0.187661 7.52907e-06
-21.4004 -0.187672 6.34699e-06
-21.2959 -0.187683 7.56491e-06
-21.1952 -0.187694 6.51816e-06
-21.0979 -0.187704 7.61797e-06
-21.0034 -0.187715 6.67281e-06
-20.9115 -0.187726 7.69201e-06
-20.8219 -0.187737 6.83428e-06
-20.7344 -0.187748 7.80183e-06
-20.6487 -0.187758 7.02357e-06
-20.5648 -0.187767 7.95491e-06
-20.4825 -0.187775 7.24105e-06
-20.4016 -0.187782 8.13591e-06
-20.3222 -0.187788 7.46679e-06
-20.244 -0.187793 8.3222e-06
-20.1669 -0.187798 7.68586e-06
-20.091 -0.187802 8.50517e-06
-20.0162 -0.187806 7.89726e-06
-19.9423 -0.18781 8.68594e-06
-19.8694 -0.187813 8.104e-06
-19.7974 -0.187817 8.86656e-06
-19.7262 -0.18782 8.30843e-06
-19.6558 -0.187823 9.04838e-06
-19.5862 -0.187826 8.51207e-06
-19.5173 -0.187828 9.23214e-06
-19.4491 -0.187831 8.71587e-06
-19.3816 -0.187834 9.41829e-06
-19.3147 -0.187837 8.92049e-06
-19.2484 -0.187839 9.60708e-06
-19.1828 -0.187842 9.12636e-06
-19.1177 -0.187844 9.79869e-06
-19.0531 -0.187847 9.33384e-06
-18.9891 -0.18785 9.99326e-06
-18.9255 -0.187852 9.54323e-06
-18.8625 -0.187855 1.01909e-05
-18.8 -0.187857 9.75475e-06
-18.7379 -0.18786 1.03917e-05
-18.6762 -0.187862 9.96862e-06
-18.615 -0.187865 1.05958e-05
-18.5542 -0.187867 1.0185e-05
-18.4938 -0.18787 1.08032e-05
-18.4338 -0.187872 1.04042e-05
-18.3742 -0.187875 1.10141e-05
-18.3149 -0.187878 1.06262e-05
-18.256 -0.18788 1.12286e-05
-18.1975 -0.187883 1.08513e-05
-18.1393 -0.187885 1.14467e-05
-18.0815 -0.187888 1.10796e-05
-18.0239 -0.18789 1.16687e-05
-17.9667 -0.187893 1.13113e-05
-17.9098 -0.187896 1.18945e-05
-17.8532 -0.187898 1.15465e-05
-17.7969 -0.187901 1.21242e-05
-17.7408 -0.187903 1.17854e-05
-17.6851 -0.187906 1.23581e-05
-17.6296 -0.187909 1.2028e-05
-17.5744 -0.187911 1.25962e-05
-17.5195 -0.187914 1.22747e-05
-17.4648 -0.187917 1.28387e-05
-17.4104 -0.187919 1.25254e-05
-17.3562 -0.187922 1.30856e-05
-17.3022 -0.187925 1.27804e-05
-17.2485 -0.187928 1.33371e-05
-17.195 -0.18793 1.30397e-05
-17.1418 -0.187933 1.35933e-05
-17.0887 -0.187936 1.33036e-05
-17.0359 -0.187939 1.38544e-05
-16.9833 -0.187942 1.35722e-05
-16.9309 -0.187944 1.41204e-05
-16.8787 -0.187947 1.38456e-05
-16.8268 -0.18795 1.43916e-05
-16.775 -0.187953 1.41241e-05
-16.7234 -0.187956 1.4668e-05
-16.672 -0.187959 1.44076e-05
-16.6208 -0.187962 1.49498e-05
-16.5697 -0.187965 1.46966e-05
-16.5189 -0.187968 1.52372e-05
-16.4682 -0.187971 1.49909e-05
-16.4177 -0.187974 1.55303e-05
-16.3674 -0.187977 1.5291e-05
-16.3172 -0.18798 1.58293e-05
-16.2672 -0.187983 1.55968e-05
-16.2174 -0.187986 1.61344e-05
-16.1677 -0.187989 1.59086e-05
-16.1182 -0.187992 1.64456e-05
-16.0689 -0.187995 1.62267e-05
-16.0197 -0.187998 1.67633e-05
-15.9706 -0.188001 1.6551e-05
-15.9217 -0.188005 1.70875e-05
-15.873 -0.188008 1.6882e-05
-15.8243 -0.188011 1.74185e-05
-15.7759 -0.188014 1.72196e-05
-15.7276 -0.188018 1.77564e-05
-15.6794 -0.188021 1.75642e-05
-15.6313 -0.188024 1.81014e-05
-15.5834 -0.188028 1.7916e-05
-15.5356 -0.188031 1.84539e-05
-15.488 -0.188034 1.82751e-05
-15.4404 -0.188038 1.88138e-05
-15.393 -0.188041 1.86418e-05
-15.3458 -0.188045 1.91816e-05
-15.2986 -0.188048 1.90163e-05
-15.2516 -0.188052 1.95574e-05
-15.2047 -0.188055 1.93989e-05
-15.1579 -0.188059 1.99414e-05
-15.1112 -0.188062 1.97897e-05
-15.0647 -0.188066 2.03338e-05
-15.0182 -0.188069 2.0189e-05
-14.9719 -0.188073 2.0735e-05
-14.9257 -0.188077 2.05972e-05
-14.8796 -0.18808 2.11452e-05
-14.8336 -0.188084 2.10144e-05
-14.7877 -0.188088 2.15647e-05
-14.7419 -0.188092 2.14408e-05
-14.6962 -0.188096 2.19936e-05
-14.6506 -0.188099 2.18769e-05
-14.6052 -0.188103 2.24323e-05
-14.5598 -0.188107 2.23229e-05
-14.5145 -0.188111 2.28812e-05
-14.4693 -0.188115 2.27791e-05
-14.4243 -0.188119 2.33404e-05
-14.3793 -0.188123 2.32458e-05
-14.3344 -0.188127 2.38104e-05
-14.2896 -0.188131 2.37233e-05
-14.2449 -0.188135 2.42914e-05
-14.2003 -0.18814 2.42119e-05
-14.1558 -0.188144 2.47838e-05
-14.1113 -0.188148 2.47121e-05
-14.067 -0.188152 2.52879e-05
-14.0227 -0.188156 2.52242e-05
-13.9786 -0.188161 2.58042e-05
-13.9345 -0.188165 2.57484e-05
-13.8905 -0.18817 2.63328e-05
-13.8466 -0.188174 2.62853e-05
-13.8028 -0.188178 2.68744e-05
-13.759 -0.188183 2.68352e-05
-13.7153 -0.188187 2.74292e-05
-13.6718 -0.188192 2.73986e-05
-13.6283 -0.188197 2.79977e-05
-13.5848 -0.188201 2.79758e-05
-13.5415 -0.188206 2.85803e-05
-13.4982 -0.188211 2.85673e-05
-13.455 -0.188215 2.91775e-05
-13.4119 -0.18822 2.91735e-05
-13.3689 -0.188225 2.97897e-05
-13.3259 -0.18823 2.97951e-05
-13.283 -0.188235 3.04175e-05
-13.2402 -0.18824 3.04324e-05
-13.1974 -0.188245 3.10613e-05
-13.1547 -0.18825 3.10859e-05
-13.1121 -0.188255 3.17217e-05
-13.0696 -0.18826 3.17563e-05
-13.0271 -0.188265 3.23992e-05
-12.9847 -0.188271 3.2444e-05
-12.9424 -0.188276 3.30944e-05
-12.9001 -0.188281 3.31497e-05
-12.8579 -0.188286 3.38079e-05
-12.8158 -0.188292 3.38739e-05
-12.7737 -0.188297 3.45402e-05
-12.7317 -0.188303 3.46173e-05
-12.6898 -0.188308 3.52921e-05
-12.6479 -0.188314 3.53806e-05
-12.6061 -0.18832 3.60643e-05
-12.5643 -0.188325 3.61644e-05
-12.5226 -0.188331 3.68573e-05
-12.481 -0.188337 3.69695e-05
-12.4394 -0.188343 3.7672e-05
-12.3979 -0.188349 3.77965e-05
-12.3565 -0.188355 3.8509e-05
-12.3151 -0.188361 3.86463e-05
-12.2738 -0.188367 3.93693e-05
-12.2325 -0.188373 3.95197e-05
-12.1913 -0.188379 4.02535e-05
-12.1501 -0.188386 4.04174e-05
-12.109 -0.188392 4.11627e-05
-12.068 -0.188398 4.13405e-05
-12.027 -0.188405 4.20976e-05
-11.986 -0.188411 4.22898e-05
-11.9452 -0.188418 4.30591e-05
-11.9043 -0.188424 4.32662e-05
-11.8636 -0.188431 4.40484e-05
-11.8228 -0.188438 4.42708e-05
-11.7822 -0.188445 4.50664e-05
-11.7415 -0.188452 4.53046e-05
-11.701 -0.188459 4.61141e-05
-11.6605 -0.188466 4.63687e-05
-11.62 -0.188473 4.71927e-05
-11.5796 -0.18848 4.74642e-05
-11.5392 -0.188487 4.83034e-05
-11.4989 -0.188494 4.85924e-05
-11.4587 -0.188502 4.94473e-05
-11.4184 -0.188509 4.97545e-05
-11.3783 -0.188517 5.06258e-05
-11.3381 -0.188525 5.09517e-05
-11.2981 -0.188532 5.18402e-05
-11.2581 -0.18854 5.21855e-05
-11.2181 -0.188548 5.30918e-05
-11.1781 -0.188556 5.34573e-05
-11.1383 -0.188564 5.43823e-05
-11.0984 -0.188572 5.47686e-05
-11.0586 -0.18858 5.5713e-05
-11.0189 -0.188588 5.6121e-05
-10.9792 -0.188597 5.70856e-05
-10.9395 -0.188605 5.75161e-05
-10.8999 -0.188614 5.85018e-05
-10.8603 -0.188622 5.89557e-05
-10.8208 -0.188631 5.99634e-05
-10.7813 -0.18864 6.04416e-05
-10.7418 -0.188649 6.14723e-05
-10.7024 -0.188658 6.19757e-05
-10.6631 -0.188667 6.30304e-05
-10.6238 -0.188676 6.356e-05
-10.5845 -0.188686 6.46397e-05
-10.5452 -0.188695 6.51966e-05
-10.506 -0.188705 6.63025e-05
-10.4669 -0.188714 6.68878e-05
-10.4278 -0.188724 6.8021e-05
-10.3887 -0.188734 6.86359e-05
-10.3496 -0.188744 6.97977e-05
-10.3106 -0.188754 7.04433e-05
-10.2717 -0.188764 7.16349e-05
-10.2328 -0.188774 7.23127e-05
-10.1939 -0.188785 7.35355e-05
-10.155 -0.188795 7.42467e-05
-10.1162 -0.188806 7.55022e-05
-10.0774 -0.188817 7.62483e-05
-10.0387 -0.188828 7.7538e-05
-10 -0.188839 7.83205e-05
-9.96134 -0.18885 7.96459e-05
-9.92271 -0.188861 8.04665e-05
-9.88412 -0.188873 8.18293e-05
-9.84557 -0.188884 8.26897e-05
-9.80704 -0.188896 8.40917e-05
-9.76856 -0.188908 8.49936e-05
-9.73011 -0.18892 8.64368e-05
-9.69169 -0.188932 8.73821e-05
-9.65331 -0.188944 8.88683e-05
-9.61496 -0.188957 8.98592e-05
-9.57664 -0.18897 9.13905e-05
-9.53836 -0.188982 9.2429e-05
-9.50011 -0.188995 9.40077e-05
-9.46189 -0.189008 9.50961e-05
-9.42371 -0.189022 9.67245e-05
-9.38556 -0.189035 9.78652e-05
-9.34744 -0.189049 9.95459e-05
-9.30935 -0.189062 0.000100741
-9.2713 -0.189076 0.000102477
-9.23327 -0.189091 0.00010373
-9.19528 -0.189105 0.000105523
-9.15732 -0.189119 0.000106836
-9.11939 -0.189134 0.00010869
-9.08149 -0.189149 0.000110067
-9.04362 -0.189164 0.000111985
-9.00578 -0.189179 0.000113428
-8.96797 -0.189195 0.000115413
-8.93019 -0.189211 0.000116927
-8.89244 -0.189227 0.000118982
-8.85471 -0.189243 0.00012057
-8.81702 -0.189259 0.0001227
-8.77936 -0.189276 0.000124365
-8.74172 -0.189292 0.000126574
-8.70412 -0.189309 0.00012832
-8.66654 -0.189327 0.000130612
-8.62899 -0.189344 0.000132445
-8.59146 -0.189362 0.000134825
-8.55397 -0.18938 0.000136749
-8.5165 -0.189398 0.000139221
-8.47906 -0.189417 0.000141241
-8.44165 -0.189436 0.000143811
-8.40426 -0.189455 0.000145933
-8.3669 -0.189474 0.000148606
-8.32956 -0.189494 0.000150836
-8.29226 -0.189514 0.000153618
-8.25497 -0.189534 0.000155961
-8.21772 -0.189555 0.00015886
-8.18049 -0.189575 0.000161323
-8.14328 -0.189597 0.000164344
-8.1061 -0.189618 0.000166936
-8.06895 -0.18964 0.000170087
-8.03182 -0.189662 0.000172814
-7.99471 -0.189685 0.000176103
-7.95763 -0.189707 0.000178973
-7.92058 -0.189731 0.00018241
-7.88355 -0.189754 0.000185433
-7.84654 -0.189778 0.000189026
-7.80955 -0.189802 0.00019221
-7.77259 -0.189827 0.00019597
-7.73566 -0.189852 0.000199327
-7.69874 -0.189878 0.000203263
-7.66185 -0.189904 0.000206804
-7.62498 -0.18993 0.000210929
-7.58814 -0.189957 0.000214665
-7.55132 -0.189984 0.000218991
-7.51452 -0.190012 0.000222937
-7.47774 -0.19004 0.000227478
-7.44099 -0.190068 0.000231646
-7.40425 -0.190097 0.000236417
-7.36754 -0.190127 0.000240824
-7.33085 -0.190157 0.00024584
-7.29418 -0.190188 0.000250502
-7.25754 -0.190219 0.000255781
-7.22091 -0.190251 0.000260716
-7.18431 -0.190283 0.000266278
-7.14772 -0.190316 0.000271506
-7.11116 -0.190349 0.00027737
-7.07462 -0.190383 0.000282913
-7.0381 -0.190418 0.000289102
-7.00159 -0.190453 0.000294983
-6.96511 -0.190489 0.000301522
-6.92865 -0.190526 0.000307766
-6.89221 -0.190563 0.000314681
-6.85579 -0.190601 0.000321317
-6.81938 -0.190639 0.000328638
-6.783 -0.190679 0.000335696
-6.74664 -0.190719 0.000343455
-6.71029 -0.19076 0.000350969
-6.67397 -0.190802 0.000359201
-6.63766 -0.190844 0.000367208
-6.60137 -0.190888 0.000375953
-6.5651 -0.190932 0.000384494
-6.52885 -0.190977 0.000393793
-6.49262 -0.191023 0.000402913
-6.4564 -0.19107 0.000412814
-6.42021 -0.191118 0.000422562
-6.38403 -0.191167 0.000433118
-6.34786 -0.191217 0.000443549
-6.31172 -0.191268 0.000454817
-6.27559 -0.191321 0.000465991
-6.23949 -0.191374 0.000478036
-6.20339 -0.191428 0.000490021
-6.16732 -0.191484 0.000502913
-6.13126 -0.191541 0.000515785
-6.09522 -0.191599 0.000529602
-6.05919 -0.191658 0.000543444
-6.02319 -0.191719 0.000558275
-5.9872 -0.191781 0.00057318
-5.95122 -0.191844 0.000589125
-5.91526 -0.191909 0.000605196
-5.87932 -0.191975 0.000622364
-5.84339 -0.192043 0.00063972
-5.80748 -0.192113 0.000658235
-5.77158 -0.192184 0.000677005
-5.7357 -0.192257 0.000697006
-5.69984 -0.192331 0.000717339
-5.66399 -0.192408 0.000738982
-5.62815 -0.192486 0.000761044
-5.59233 -0.192566 0.000784507
-5.55653 -0.192648 0.000808487
-5.52074 -0.192732 0.00083397
-5.48497 -0.192819 0.000860079
-5.4492 -0.192907 0.000887809
-5.41346 -0.192998 0.000916292
-5.37773 -0.193091 0.000946527
-5.34201 -0.193187 0.000977658
-5.30631 -0.193285 0.00101069
-5.27062 -0.193386 0.00104479
-5.23494 -0.19349 0.00108096
-5.19928 -0.193596 0.00111838
-5.16363 -0.193705 0.00115807
-5.128 -0.193817 0.00119922
-5.09237 -0.193932 0.00124288
-5.05677 -0.194051 0.00128825
-5.02117 -0.194173 0.00133639
-4.98559 -0.194298 0.00138651
-4.95002 -0.194427 0.00143971
-4.91446 -0.194559 0.00149523
-4.87892 -0.194696 0.00155418
-4.84339 -0.194836 0.00161583
-4.80787 -0.19498 0.00168132
-4.77237 -0.195129 0.00174996
-4.73687 -0.195282 0.00182291
-4.70139 -0.195439 0.00189953
-4.66592 -0.195601 0.00198102
-4.63046 -0.195768 0.00206677
-4.59502 -0.19594 0.00215806
-4.55958 -0.196117 0.00225432
-4.52416 -0.1963 0.00235688
-4.48875 -0.196488 0.00246524
-4.45335 -0.196681 0.00258079
-4.41797 -0.19688 0.00270313
-4.38259 -0.197085 0.00283371
-4.34722 -0.197296 0.00297222
-4.31187 -0.197513 0.00312022
-4.27653 -0.197737 0.0032775
-4.24119 -0.197966 0.00344572
-4.20587 -0.198202 0.0036248
-4.17056 -0.198444 0.00381654
-4.13526 -0.198692 0.00402099
-4.09997 -0.198947 0.00424011
-4.06469 -0.199208 0.0044741
-4.02942 -0.199474 0.00472508
-3.99416 -0.199746 0.00499343
-3.95891 -0.200023 0.00528146
-3.92367 -0.200304 0.00558974
-3.88844 -0.200589 0.00592076
-3.85322 -0.200877 0.00627525
-3.81801 -0.201167 0.00665589
-3.7828 -0.201457 0.00706359
-3.74761 -0.201746 0.00750112
-3.71243 -0.202032 0.00796949
-3.67726 -0.202313 0.00847153
-3.64209 -0.202586 0.00900819
-3.60694 -0.202848 0.00958218
-3.57179 -0.203096 0.0101942
-3.53665 -0.203325 0.0108466
-3.50152 -0.203532 0.0115395
-3.4664 -0.20371 0.0122744
-3.43129 -0.203855 0.0130504
-3.39619 -0.203961 0.0138678
-3.36109 -0.204021 0.0147241
-3.32601 -0.204028 0.0156175
-3.29093 -0.203976 0.0165435
-3.25586 -0.203858 0.0174978
-3.2208 -0.203668 0.0184729
-3.18574 -0.2034 0.0194621
-3.1507 -0.20305 0.020455
-3.11566 -0.202615 0.0214422
-3.08063 -0.202093 0.0224112
-3.0456 -0.201485 0.023351
-3.01059 -0.200795 0.0242484
-2.97558 -0.200026 0.0250924
-2.94058 -0.199188 0.0258714
-2.90558 -0.198289 0.0265766
-2.87059 -0.197341 0.0271996
-2.83561 -0.196357 0.0277359
-2.80064 -0.19535 0.028182
-2.76567 -0.194333 0.0285384
-2.73071 -0.193319 0.0288063
-2.69576 -0.19232 0.0289911
-2.66081 -0.191347 0.029098
-2.62587 -0.190409 0.0291354
-2.59094 -0.189512 0.0291112
-2.55601 -0.188661 0.0290353
-2.52109 -0.187862 0.0289162
-2.48617 -0.187115 0.0287641
-2.45126 -0.186421 0.0285868
-2.41636 -0.185779 0.0283934
-2.38146 -0.185188 0.0281908
-2.34657 -0.184645 0.0279865
-2.31168 -0.184147 0.0277857
-2.2768 -0.18369 0.0275946
-2.24192 -0.183271 0.0274169
-2.20705 -0.182885 0.0272574
-2.17219 -0.182528 0.0271184
-2.13733 -0.182197 0.0270037
-2.10247 -0.181886 0.0269146
-2.06762 -0.181591 0.0268538
-2.03278 -0.181308 0.026822
-1.99794 -0.181033 0.0268211
-1.9631 -0.180762 0.0268511
-1.92827 -0.180489 0.0269134
-1.89345 -0.180212 0.0270074
-1.85862 -0.179924 0.0271339
-1.82381 -0.179623 0.0272917
-1.78899 -0.179303 0.0274811
-1.75419 -0.178959 0.0277001
-1.71938 -0.178587 0.0279482
-1.68458 -0.178183 0.0282226
-1.64979 -0.17774 0.0285219
-1.61499 -0.177254 0.028842
-1.58021 -0.176719 0.0291801
-1.54542 -0.176132 0.0295309
-1.51064 -0.175486 0.0298898
-1.47586 -0.174778 0.0302497
-1.44109 -0.174003 0.0306041
-1.40632 -0.173159 0.0309439
-1.37155 -0.172242 0.0312608
-1.33679 -0.171253 0.0315436
-1.30203 -0.17019 0.0317823
-1.26727 -0.169058 0.0319646
-1.23251 -0.167859 0.0320798
-1.19776 -0.1666 0.0321155
-1.16301 -0.165289 0.0320618
-1.12827 -0.163937 0.0319083
-1.09352 -0.162558 0.0316478
-1.05878 -0.161164 0.031274
-1.02405 -0.159773 0.0307846
-0.989309 -0.158399 0.0301785
-0.954576 -0.157059 0.0294596
-0.919844 -0.155768 0.0286328
-0.885115 -0.15454 0.0277075
-0.850388 -0.153386 0.0266935
-0.815663 -0.152317 0.0256043
-0.78094 -0.151337 0.0244524
-0.746219 -0.150452 0.0232526
-0.711499 -0.149662 0.022018
-0.676781 -0.148966 0.0207624
-0.642065 -0.148362 0.0194971
-0.60735 -0.147844 0.0182334
-0.572637 -0.147406 0.0169795
-0.537925 -0.147041 0.0157436
-0.503214 -0.146742 0.0145307
-0.468504 -0.146501 0.0133458
-0.433796 -0.146311 0.0121907
-0.399089 -0.146163 0.0110679
-0.364382 -0.146052 0.00997694
-0.329676 -0.145971 0.00891813
-0.294972 -0.145913 0.00788932
-0.260267 -0.145875 0.00688945
-0.225564 -0.145851 0.0059152
-0.190861 -0.145837 0.00496463
-0.156158 -0.145831 0.0040337
-0.121456 -0.145829 0.00311991
-0.0867541 -0.14583 0.00221883
-0.0520524 -0.145831 0.00132767
-0.0173508 -0.145831 0.00044177
0.0173508 -0.145831 -0.00044177
0.0520524 -0.145831 -0.00132767
0.0867541 -0.14583 -0.00221883
0.121456 -0.145829 -0.00311991
0.156158 -0.145831 -0.0040337
0.190861 -0.145837 -0.00496463
0.225564 -0.145851 -0.0059152
0.260267 -0.145875 -0.00688945
0.294972 -0.145913 -0.00788932
0.329676 -0.145971 -0.00891813
0.364382 -0.146052 -0.00997694
0.399089 -0.146163 -0.0110679
0.433796 -0.146311 -0.0121907
0.468504 -0.146501 -0.0133458
0.503214 -0.146742 -0.0145307
0.537925 -0.147041 -0.0157436
0.572637 -0.147406 -0.0169795
0.60735 -0.147844 -0.0182334
0.642065 -0.148362 -0.0194971
0.676781 -0.148966 -0.0207624
0.711499 -0.149662 -0.022018
0.746219 -0.150452 -0.0232526
0.78094 -0.151337 -0.0244524
0.815663 -0.152317 -0.0256043
0.850388 -0.153386 -0.0266935
0.885115 -0.15454 -0.0277075
0.919844 -0.155768 -0.0286328
0.954576 -0.157059 -0.0294596
0.989309 -0.158399 -0.0301785
1.02405 -0.159773 -0.0307846
1.05878 -0.161164 -0.031274
1.09352 -0.162558 -0.0316478
1.12827 -0.163937 -0.0319083
1.16301 -0.165289 -0.0320618
1.19776 -0.1666 -0.0321155
1.23251 -0.167859 -0.0320798
1.26727 -0.169058 -0.0319646
1.30203 -0.17019 -0.0317823
1.33679 -0.171253 -0.0315436
1.37155 -0.172242 -0.0312608
1.40632 -0.173159 -0.0309439
1.44109 -0.174003 -0.0306041
1.47586 -0.174778 -0.0302497
1.51064 -0.175486 -0.0298898
1.54542 -0.176132 -0.0295309
1.58021 -0.176719 -0.0291801
1.61499 -0.177254 -0.028842
1.64979 -0.17774 -0.0285219
1.68458 -0.178183 -0.0282226
1.71938 -0.178587 -0.0279482
1.75419 -0.178959 -0.0277001
1.78899 -0.179303 -0.0274811
1.82381 -0.179623 -0.0272917
1.85862 -0.179924 -0.0271339
1.89345 -0.180212 -0.0270074
1.92827 -0.180489 -0.0269134
1.9631 -0.180762 -0.0268511
1.99794 -0.181033 -0.0268211
2.03278 -0.181308 -0.026822
2.06762 -0.181591 -0.0268538
2.10247 -0.181886 -0.0269146
2.13733 -0.182197 -0.0270037
2.17219 -0.182528 -0.0271184
2.20705 -0.182885 -0.0272574
2.24192 -0.183271 -0.0274169
2.2768 -0.18369 -0.0275946
2.31168 -0.184147 -0.0277857
2.34657 -0.184645 -0.0279865
2.38146 -0.185188 -0.0281908
2.41636 -0.185779 -0.0283934
2.45126 -0.186421 -0.0285868
2.48617 -0.187115 -0.0287641
2.52109 -0.187862 -0.0289162
2.55601 -0.188661 -0.0290353
2.59094 -0.189512 -0.0291112
2.62587 -0.190409 -0.0291354
2.66081 -0.191347 -0.029098
2.69576 -0.19232 -0.0289911
2.73071 -0.193319 -0.0288063
2.76567 -0.194333 -0.0285384
2.80064 -0.19535 -0.028182
2.83561 -0.196357 -0.0277359
2.87059 -0.197341 -0.0271996
2.90558 -0.198289 -0.0265766
2.94058 -0.199188 -0.0258714
2.97558 -0.200026 -0.0250924
3.01059 -0.200795 -0.0242484
3.0456 -0.201485 -0.023351
3.08063 -0.202093 -0.0224112
3.11566 -0.202615 -0.0214422
3.1507 -0.20305 -0.020455
3.18574 -0.2034 -0.0194621
3.2208 -0.203668 -0.0184729
3.25586 -0.203858 -0.0174978
3.29093 -0.203976 -0.0165435
3.32601 -0.204028 -0.0156175
3.36109 -0.204021 -0.0147241
3.39619 -0.203961 -0.0138678
3.43129 -0.203855 -0.0130504
3.4664 -0.20371 -0.0122744
3.50152 -0.203532 -0.0115395
3.53665 -0.203325 -0.0108466
3.57179 -0.203096 -0.0101942
3.60694 -0.202848 -0.00958218
3.64209 -0.202586 -0.00900819
3.67726 -0.202313 -0.00847153
3.71243 -0.202032 -0.00796949
3.74761 -0.201746 -0.00750112
3.7828 -0.201457 -0.00706359
3.81801 -0.201167 -0.00665589
3.85322 -0.200877 -0.00627525
3.88844 -0.200589 -0.00592076
3.92367 -0.200304 -0.00558974
3.95891 -0.200023 -0.00528146
3.99416 -0.199746 -0.00499343
4.02942 -0.199474 -0.00472508
4.06469 -0.199208 -0.0044741
4.09997 -0.198947 -0.00424011
4.13526 -0.198692 -0.00402099
4.17056 -0.198444 -0.00381654
4.20587 -0.198202 -0.0036248
4.24119 -0.197966 -0.00344572
4.27653 -0.197737 -0.0032775
4.31187 -0.197513 -0.00312022
4.34722 -0.197296 -0.00297222
4.38259 -0.197085 -0.00283371
4.41797 -0.19688 -0.00270313
4.45335 -0.196681 -0.00258079
4.48875 -0.196488 -0.00246524
4.52416 -0.1963 -0.00235688
4.55958 -0.196117 -0.00225432
4.59502 -0.19594 -0.00215806
4.63046 -0.195768 -0.00206677
4.66592 -0.195601 -0.00198102
4.70139 -0.195439 -0.00189953
4.73687 -0.195282 -0.00182291
4.77237 -0.195129 -0.00174996
4.80787 -0.19498 -0.00168132
4.84339 -0.194836 -0.00161583
4.87892 -0.194696 -0.00155418
4.91446 -0.194559 -0.00149523
4.95002 -0.194427 -0.00143971
4.98559 -0.194298 -0.00138651
5.02117 -0.194173 -0.00133639
5.05677 -0.194051 -0.00128825
5.09237 -0.193932 -0.00124288
5.128 -0.193817 -0.00119922
5.16363 -0.193705 -0.00115807
5.19928 -0.193596 -0.00111838
5.23494 -0.19349 -0.00108096
5.27062 -0.193386 -0.00104479
5.30631 -0.193285 -0.00101069
5.34201 -0.193187 -0.000977658
5.37773 -0.193091 -0.000946527
5.41346 -0.192998 -0.000916292
5.4492 -0.192907 -0.000887809
5.48497 -0.192819 -0.000860079
5.52074 -0.192732 -0.00083397
5.55653 -0.192648 -0.000808487
5.59233 -0.192566 -0.000784507
5.62815 -0.192486 -0.000761044
5.66399 -0.192408 -0.000738982
5.69984 -0.192331 -0.000717339
5.7357 -0.192257 -0.000697006
5.77158 -0.192184 -0.000677005
5.80748 -0.192113 -0.000658235
5.84339 -0.192043 -0.00063972
5.87932 -0.191975 -0.000622364
5.91526 -0.191909 -0.000605196
5.95122 -0.191844 -0.000589125
5.9872 -0.191781 -0.00057318
6.02319 -0.191719 -0.000558275
6.05919 -0.191658 -0.000543444
6.09522 -0.191599 -0.000529602
6.13126 -0.191541 -0.000515785
6.16732 -0.191484 -0.000502913
6.20339 -0.191428 -0.000490021
6.23949 -0.191374 -0.000478036
6.27559 -0.191321 -0.000465991
6.31172 -0.191268 -0.000454817
6.34786 -0.191217 -0.000443549
6.38403 -0.191167 -0.000433118
6.42021 -0.191118 -0.000422562
6.4564 -0.19107 -0.000412814
6.49262 -0.191023 -0.000402913
6.52885 -0.190977 -0.000393793
6.5651 -0.190932 -0.000384494
6.60137 -0.190888 -0.000375953
6.63766 -0.190844 -0.000367208
6.67397 -0.190802 -0.000359201
6.71029 -0.19076 -0.000350969
6.74664 -0.190719 -0.000343455
6.783 -0.190679 -0.000335696
6.81938 -0.190639 -0.000328638
6.85579 -0.190601 -0.000321317
6.89221 -0.190563 -0.000314681
6.92865 -0.190526 -0.000307766
6.96511 -0.190489 -0.000301522
7.00159 -0.190453 -0.000294983
7.0381 -0.190418 -0.000289102
7.07462 -0.190383 -0.000282913
7.11116 -0.190349 -0.00027737
7.14772 -0.190316 -0.000271506
7.18431 -0.190283 -0.000266278
7.22091 -0.190251 -0.000260716
7.25754 -0.190219 -0.000255781
7.29418 -0.190188 -0.000250502
7.33085 -0.190157 -0.00024584
7.36754 -0.190127 -0.000240824
7.40425 -0.190097 -0.000236417
7.44099 -0.190068 -0.000231646
7.47774 -0.19004 -0.000227478
7.51452 -0.190012 -0.000222937
7.55132 -0.189984 -0.000218991
7.58814 -0.189957 -0.000214665
7.62498 -0.18993 -0.000210929
7.66185 -0.189904 -0.000206804
7.69874 -0.189878 -0.000203263
7.73566 -0.189852 -0.000199327
7.77259 -0.189827 -0.00019597
7.80955 -0.189802 -0.00019221
7.84654 -0.189778 -0.000189026
7.88355 -0.189754 -0.000185433
7.92058 -0.189731 -0.00018241
7.95763 -0.189707 -0.000178973
7.99471 -0.189685 -0.000176103
8.03182 -0.189662 -0.000172814
8.06895 -0.18964 -0.000170087
8.1061 -0.189618 -0.000166936
8.14328 -0.189597 -0.000164344
8.18049 -0.189575 -0.000161323
8.21772 -0.189555 -0.00015886
8.25497 -0.189534 -0.000155961
8.29226 -0.189514 -0.000153618
8.32956 -0.189494 -0.000150836
8.3669 -0.189474 -0.000148606
8.40426 -0.189455 -0.000145933
8.44165 -0.189436 -0.000143811
8.47906 -0.189417 -0.000141241
8.5165 -0.189398 -0.000139221
8.55397 -0.18938 -0.000136749
8.59146 -0.189362 -0.000134825
8.62899 -0.189344 -0.000132445
8.66654 -0.189327 -0.000130612
8.70412 -0.189309 -0.00012832
8.74172 -0.189292 -0.000126574
8.77936 -0.189276 -0.000124365
8.81702 -0.189259 -0.0001227
8.85471 -0.189243 -0.00012057
8.89244 -0.189227 -0.000118982
8.93019 -0.189211 -0.000116927
8.96797 -0.189195 -0.000115413
9.00578 -0.189179 -0.000113428
9.04362 -0.189164 -0.000111985
9.08149 -0.189149 -0.000110067
9.11939 -0.189134 -0.00010869
9.15732 -0.189119 -0.000106836
9.19528 -0.189105 -0.000105523
9.23327 -0.189091 -0.00010373
9.2713 -0.189076 -0.000102477
9.30935 -0.189062 -0.000100741
9.34744 -0.189049 -9.95459e-05
9.38556 -0.189035 -9.78652e-05
9.42371 -0.189022 -9.67245e-05
9.46189 -0.189008 -9.50961e-05
9.50011 -0.188995 -9.40077e-05
9.53836 -0.188982 -9.2429e-05
9.57664 -0.18897 -9.13905e-05
9.61496 -0.188957 -8.98592e-05
9.65331 -0.188944 -8.88683e-05
9.69169 -0.188932 -8.73821e-05
9.73011 -0.18892 -8.64368e-05
9.76856 -0.188908 -8.49936e-05
9.80704 -0.188896 -8.40917e-05
9.84557 -0.188884 -8.26897e-05
9.88412 -0.188873 -8.18293e-05
9.92271 -0.188861 -8.04665e-05
9.96134 -0.18885 -7.96459e-05
10 -0.188839 -7.83205e-05
10.0387 -0.188828 -7.7538e-05
10.0774 -0.188817 -7.62483e-05
10.1162 -0.188806 -7.55022e-05
10.155 -0.188795 -7.42467e-05
10.1939 -0.188785 -7.35355e-05
10.2328 -0.188774 -7.23127e-05
10.2717 -0.188764 -7.16349e-05
10.3106 -0.188754 -7.04433e-05
10.3496 -0.188744 -6.97977e-05
10.3887 -0.188734 -6.86359e-05
10.4278 -0.188724 -6.8021e-05
10.4669 -0.188714 -6.68878e-05
10.506 -0.188705 -6.63025e-05
10.5452 -0.188695 -6.51966e-05
10.5845 -0.188686 -6.46397e-05
10.6238 -0.188676 -6.356e-05
10.6631 -0.188667 -6.30304e-05
10.7024 -0.188658 -6.19757e-05
10.7418 -0.188649 -6.14723e-05
10.7813 -0.18864 -6.04416e-05
10.8208 -0.188631 -5.99634e-05
10.8603 -0.188622 -5.89557e-05
10.8999 -0.188614 -5.85018e-05
10.9395 -0.188605 -5.75161e-05
10.9792 -0.188597 -5.70856e-05
11.0189 -0.188588 -5.6121e-05
11.0586 -0.18858 -5.5713e-05
11.0984 -0.188572 -5.47686e-05
11.1383 -0.188564 -5.43823e-05
11.1781 -0.188556 -5.34573e-05
11.2181 -0.188548 -5.30918e-05
11.2581 -0.18854 -5.21855e-05
11.2981 -0.188532 -5.18402e-05
11.3381 -0.188525 -5.09517e-05
11.3783 -0.188517 -5.06258e-05
11.4184 -0.188509 -4.97545e-05
11.4587 -0.188502 -4.94473e-05
11.4989 -0.188494 -4.85924e-05
11.5392 -0.188487 -4.83034e-05
11.5796 -0.18848 -4.74642e-05
11.62 -0.188473 -4.71927e-05
11.6605 -0.188466 -4.63687e-05
11.701 -0.188459 -4.61141e-05
11.7415 -0.188452 -4.53046e-05
11.7822 -0.188445 -4.50664e-05
11.8228 -0.188438 -4.42708e-05
11.8636 -0.188431 -4.40484e-05
11.9043 -0.188424 -4.32662e-05
11.9452 -0.188418 -4.30591e-05
11.986 -0.188411 -4.22898e-05
12.027 -0.188405 -4.20976e-05
12.068 -0.188398 -4.13405e-05
12.109 -0.188392 -4.11627e-05
12.1501 -0.188386 -4.04174e-05
12.1913 -0.188379 -4.02535e-05
12.2325 -0.188373 -3.95197e-05
12.2738 -0.188367 -3.93693e-05
12.3151 -0.188361 -3.86463e-05
12.3565 -0.188355 -3.8509e-05
12.3979 -0.188349 -3.77965e-05
12.4394 -0.188343 -3.7672e-05
12.481 -0.188337 -3.69695e-05
12.5226 -0.188331 -3.68573e-05
12.5643 -0.188325 -3.61644e-05
12.6061 -0.18832 -3.60643e-05
12.6479 -0.188314 -3.53806e-05
12.6898 -0.188308 -3.52921e-05
12.7317 -0.188303 -3.46173e-05
12.7737 -0.188297 -3.45402e-05
12.8158 -0.188292 -3.38739e-05
12.8579 -0.188286 -3.38079e-05
12.9001 -0.188281 -3.31497e-05
12.9424 -0.188276 -3.30944e-05
12.9847 -0.188271 -3.2444e-05
13.0271 -0.188265 -3.23992e-05
13.0696 -0.18826 -3.17563e-05
13.1121 -0.188255 -3.17217e-05
13.1547 -0.18825 -3.10859e-05
13.1974 -0.188245 -3.10613e-05
13.2402 -0.18824 -3.04324e-05
13.283 -0.188235 -3.04175e-05
13.3259 -0.18823 -2.97951e-05
13.3689 -0.188225 -2.97897e-05
13.4119 -0.18822 -2.91735e-05
13.455 -0.188215 -2.91775e-05
13.4982 -0.188211 -2.85673e-05
13.5415 -0.188206 -2.85803e-05
13.5848 -0.188201 -2.79758e-05
13.6283 -0.188197 -2.79977e-05
13.6718 -0.188192 -2.73986e-05
13.7153 -0.188187 -2.74292e-05
13.759 -0.188183 -2.68352e-05
13.8028 -0.188178 -2.68744e-05
13.8466 -0.188174 -2.62853e-05
13.8905 -0.18817 -2.63328e-05
13.9345 -0.188165 -2.57484e-05
13.9786 -0.188161 -2.58042e-05
14.0227 -0.188156 -2.52242e-05
14.067 -0.188152 -2.52879e-05
14.1113 -0.188148 -2.47121e-05
14.1558 -0.188144 -2.47838e-05
14.2003 -0.18814 -2.42119e-05
14.2449 -0.188135 -2.42914e-05
14.2896 -0.188131 -2.37233e-05
14.3344 -0.188127 -2.38104e-05
14.3793 -0.188123 -2.32458e-05
14.4243 -0.188119 -2.33404e-05
14.4693 -0.188115 -2.27791e-05
14.5145 -0.188111 -2.28812e-05
14.5598 -0.188107 -2.23229e-05
14.6052 -0.188103 -2.24323e-05
14.6506 -0.188099 -2.18769e-05
14.6962 -0.188096 -2.19936e-05
14.7419 -0.188092 -2.14408e-05
14.7877 -0.188088 -2.15647e-05
14.8336 -0.188084 -2.10144e-05
14.8796 -0.18808 -2.11452e-05
14.9257 -0.188077 -2.05972e-05
14.9719 -0.188073 -2.0735e-05
15.0182 -0.188069 -2.0189e-05
15.0647 -0.188066 -2.03338e-05
15.1112 -0.188062 -1.97897e-05
15.1579 -0.188059 -1.99414e-05
15.2047 -0.188055 -1.93989e-05
15.2516 -0.188052 -1.95574e-05
15.2986 -0.188048 -1.90163e-05
15.3458 -0.188045 -1.91816e-05
15.393 -0.188041 -1.86418e-05
15.4404 -0.188038 -1.88138e-05
15.488 -0.188034 -1.82751e-05
15.5356 -0.188031 -1.84539e-05
15.5834 -0.188028 -1.7916e-05
15.6313 -0.188024 -1.81014e-05
15.6794 -0.188021 -1.75642e-05
15.7276 -0.188018 -1.77564e-05
15.7759 -0.188014 -1.72196e-05
15.8243 -0.188011 -1.74185e-05
15.873 -0.188008 -1.6882e-05
15.9217 -0.188005 -1.70875e-05
15.9706 -0.188001 -1.6551e-05
16.0197 -0.187998 -1.67633e-05
16.0689 -0.187995 -1.62267e-05
16.1182 -0.187992 -1.64456e-05
16.1677 -0.187989 -1.59086e-05
16.2174 -0.187986 -1.61344e-05
16.2672 -0.187983 -1.55968e-05
16.3172 -0.18798 -1.58293e-05
16.3674 -0.187977 -1.5291e-05
16.4177 -0.187974 -1.55303e-05
16.4682 -0.187971 -1.49909e-05
16.5189 -0.187968 -1.52372e-05
16.5697 -0.187965 -1.46966e-05
16.6208 -0.187962 -1.49498e-05
16.672 -0.187959 -1.44076e-05
16.7234 -0.187956 -1.4668e-05
16.775 -0.187953 -1.41241e-05
16.8268 -0.18795 -1.43916e-05
16.8787 -0.187947 -1.38456e-05
16.9309 -0.187944 -1.41204e-05
16.9833 -0.187942 -1.35722e-05
17.0359 -0.187939 -1.38544e-05
17.0887 -0.187936 -1.33036e-05
17.1418 -0.187933 -1.35933e-05
17.195 -0.18793 -1.30397e-05
17.2485 -0.187928 -1.33371e-05
17.3022 -0.187925 -1.27804e-05
17.3562 -0.187922 -1.30856e-05
17.4104 -0.187919 -1.25254e-05
17.4648 -0.187917 -1.28387e-05
17.5195 -0.187914 -1.22747e-05
17.5744 -0.187911 -1.25962e-05
17.6296 -0.187909 -1.2028e-05
17.6851 -0.187906 -1.23581e-05
17.7408 -0.187903 -1.17854e-05
17.7969 -0.187901 -1.21242e-05
17.8532 -0.187898 -1.15465e-05
17.9098 -0.187896 -1.18945e-05
17.9667 -0.187893 -1.13113e-05
18.0239 -0.18789 -1.16687e-05
18.0815 -0.187888 -1.10796e-05
18.1393 -0.187885 -1.14467e-05
18.1975 -0.187883 -1.08513e-05
18.256 -0.18788 -1.12286e-05
18.3149 -0.187878 -1.06262e-05
18.3742 -0.187875 -1.10141e-05
18.4338 -0.187872 -1.04042e-05
18.4938 -0.18787 -1.08032e-05
18.5542 -0.187867 -1.0185e-05
18.615 -0.187865 -1.05958e-05
18.6762 -0.187862 -9.96862e-06
18.7379 -0.18786 -1.03917e-05
18.8 -0.187857 -9.75475e-06
18.8625 -0.187855 -1.01909e-05
18.9255 -0.187852 -9.54323e-06
18.9891 -0.18785 -9.99326e-06
19.0531 -0.187847 -9.33384e-06
19.1177 -0.187844 -9.79869e-06
19.1828 -0.187842 -9.12636e-06
19.2484 -0.187839 -9.60708e-06
19.3147 -0.187837 -8.92049e-06
19.3816 -0.187834 -9.41829e-06
19.4491 -0.187831 -8.71587e-06
19.5173 -0.187828 -9.23214e-06
19.5862 -0.187826 -8.51207e-06
19.6558 -0.187823 -9.04838e-06
19.7262 -0.18782 -8.30843e-06
19.7974 -0.187817 -8.86656e-06
19.8694 -0.187813 -8.104e-06
19.9423 -0.18781 -8.68594e-06
20.0162 -0.187806 -7.89726e-06
20.091 -0.187802 -8.50517e-06
20.1669 -0.187798 -7.68586e-06
20.244 -0.187793 -8.3222e-06
20.3222 -0.187788 -7.46679e-06
20.4016 -0.187782 -8.13591e-06
20.4825 -0.187775 -7.24105e-06
20.5648 -0.187767 -7.95491e-06
20.6487 -0.187758 -7.02357e-06
20.7344 -0.187748 -7.80183e-06
20.8219 -0.187737 -6.83428e-06
20.9115 -0.187726 -7.69201e-06
21.0034 -0.187715 -6.67281e-06
21.0979 -0.187704 -7.61797e-06
21.1952 -0.187694 -6.51816e-06
21.2959 -0.187683 -7.56491e-06
21.4004 -0.187672 -6.34699e-06
21.5093 -0.187661 -7.52907e-06
21.6237 -0.187649 -6.13677e-06
21.7448 -0.187636 -7.52413e-06
21.8747 -0.187622 -5.84376e-06
22.0165 -0.187605 -7.60208e-06
22.1768 -0.187584 -5.30049e-06
22.3723 -0.187549 -8.13666e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1ClassicOneLoop/SigmaROneLoop.txt <==
-22.3723 -0.249998 1.76515e-19
-22.1768 -0.249998 1.76515e-19
-22.0165 -0.249998 1.76515e-19
-21.8747 -0.249998 1.76515e-19
-21.7448 -0.249998 1.76515e-19
-21.6237 -0.249998 1.76515e-19
-21.5093 -0.249998 1.76515e-19
-21.4004 -0.249998 1.76515e-19
-21.2959 -0.249998 1.76515e-19
-21.1952 -0.249998 1.76515e-19
-21.0979 -0.249998 1.76515e-19
-21.0034 -0.249998 1.76515e-19
-20.9115 -0.249998 1.76515e-19
-20.8219 -0.249998 1.76515e-19
-20.7344 -0.249998 1.76515e-19
-20.6487 -0.249998 1.76515e-19
-20.5648 -0.249998 1.76515e-19
-20.4825 -0.249998 1.76515e-19
-20.4016 -0.249998 1.76515e-19
-20.3222 -0.249998 1.76515e-19
-20.244 -0.249998 1.76515e-19
-20.1669 -0.249998 1.76515e-19
-20.091 -0.249998 1.76515e-19
-20.0162 -0.249998 1.76515e-19
-19.9423 -0.249998 1.76515e-19
-19.8694 -0.249998 1.76515e-19
-19.7974 -0.249998 1.76515e-19
-19.7262 -0.249998 1.76515e-19
-19.6558 -0.249998 1.76515e-19
-19.5862 -0.249998 1.76515e-19
-19.5173 -0.249998 1.76515e-19
-19.4491 -0.249998 1.76515e-19
-19.3816 -0.249998 1.76515e-19
-19.3147 -0.249998 1.76515e-19
-19.2484 -0.249998 1.76515e-19
-19.1828 -0.249998 1.76515e-19
-19.1177 -0.249998 1.76515e-19
-19.0531 -0.249998 1.76515e-19
-18.9891 -0.249998 1.76515e-19
-18.9255 -0.249998 1.76515e-19
-18.8625 -0.249998 1.76515e-19
-18.8 -0.249998 1.76515e-19
-18.7379 -0.249998 1.76515e-19
-18.6762 -0.249998 1.76515e-19
-18.615 -0.249998 1.76515e-19
-18.5542 -0.249998 1.76515e-19
-18.4938 -0.249998 1.76515e-19
-18.4338 -0.249998 1.76515e-19
-18.3742 -0.249998 1.76515e-19
-18.3149 -0.249998 1.76515e-19
-18.256 -0.249998 1.76515e-19
-18.1975 -0.249998 1.76515e-19
-18.1393 -0.249998 1.76515e-19
-18.0815 -0.249998 1.76515e-19
-18.0239 -0.249998 1.76515e-19
-17.9667 -0.249998 1.76515e-19
-17.9098 -0.249998 1.76515e-19
-17.8532 -0.249998 1.76515e-19
-17.7969 -0.249998 1.76515e-19
-17.7408 -0.249998 1.76515e-19
-17.6851 -0.249998 1.76515e-19
-17.6296 -0.249998 1.76515e-19
-17.5744 -0.249998 1.76515e-19
-17.5195 -0.249998 1.76515e-19
-17.4648 -0.249998 1.76515e-19
-17.4104 -0.249998 1.76515e-19
-17.3562 -0.249998 1.76515e-19
-17.3022 -0.249998 1.76515e-19
-17.2485 -0.249998 1.76515e-19
-17.195 -0.249998 1.76515e-19
-17.1418 -0.249998 1.76515e-19
-17.0887 -0.249998 1.76515e-19
-17.0359 -0.249998 1.76515e-19
-16.9833 -0.249998 1.76515e-19
-16.9309 -0.249998 1.76515e-19
-16.8787 -0.249998 1.76515e-19
-16.8268 -0.249998 1.76515e-19
-16.775 -0.249998 1.76515e-19
-16.7234 -0.249998 1.76515e-19
-16.672 -0.249998 1.76515e-19
-16.6208 -0.249998 1.76515e-19
-16.5697 -0.249998 1.76515e-19
-16.5189 -0.249998 1.76515e-19
-16.4682 -0.249998 1.76515e-19
-16.4177 -0.249998 1.76515e-19
-16.3674 -0.249998 1.76515e-19
-16.3172 -0.249998 1.76515e-19
-16.2672 -0.249998 1.76515e-19
-16.2174 -0.249998 1.76515e-19
-16.1677 -0.249998 1.76515e-19
-16.1182 -0.249998 1.76515e-19
-16.0689 -0.249998 1.76515e-19
-16.0197 -0.249998 1.76515e-19
-15.9706 -0.249998 1.76515e-19
-15.9217 -0.249998 1.76515e-19
-15.873 -0.249998 1.76515e-19
-15.8243 -0.249998 1.76515e-19
-15.7759 -0.249998 1.76515e-19
-15.7276 -0.249998 1.76515e-19
-15.6794 -0.249998 1.76515e-19
-15.6313 -0.249998 1.76515e-19
-15.5834 -0.249998 1.76515e-19
-15.5356 -0.249998 1.76515e-19
-15.488 -0.249998 1.76515e-19
-15.4404 -0.249998 1.76515e-19
-15.393 -0.249998 1.76515e-19
-15.3458 -0.249998 1.76515e-19
-15.2986 -0.249998 1.76515e-19
-15.2516 -0.249998 1.76515e-19
-15.2047 -0.249998 1.76515e-19
-15.1579 -0.249998 1.76515e-19
-15.1112 -0.249998 1.76515e-19
-15.0647 -0.249998 1.76515e-19
-15.0182 -0.249998 1.76515e-19
-14.9719 -0.249998 1.76515e-19
-14.9257 -0.249998 1.76515e-19
-14.8796 -0.249998 1.76515e-19
-14.8336 -0.249998 1.76515e-19
-14.7877 -0.249998 1.76515e-19
-14.7419 -0.249998 1.76515e-19
-14.6962 -0.249998 1.76515e-19
-14.6506 -0.249998 1.76515e-19
-14.6052 -0.249998 1.76515e-19
-14.5598 -0.249998 1.76515e-19
-14.5145 -0.249998 1.76515e-19
-14.4693 -0.249998 1.76515e-19
-14.4243 -0.249998 1.76515e-19
-14.3793 -0.249998 1.76515e-19
-14.3344 -0.249998 1.76515e-19
-14.2896 -0.249998 1.76515e-19
-14.2449 -0.249998 1.76515e-19
-14.2003 -0.249998 1.76515e-19
-14.1558 -0.249998 1.76515e-19
-14.1113 -0.249998 1.76515e-19
-14.067 -0.249998 1.76515e-19
-14.0227 -0.249998 1.76515e-19
-13.9786 -0.249998 1.76515e-19
-13.9345 -0.249998 1.76515e-19
-13.8905 -0.249998 1.76515e-19
-13.8466 -0.249998 1.76515e-19
-13.8028 -0.249998 1.76515e-19
-13.759 -0.249998 1.76515e-19
-13.7153 -0.249998 1.76515e-19
-13.6718 -0.249998 1.76515e-19
-13.6283 -0.249998 1.76515e-19
-13.5848 -0.249998 1.76515e-19
-13.5415 -0.249998 1.76515e-19
-13.4982 -0.249998 1.76515e-19
-13.455 -0.249998 1.76515e-19
-13.4119 -0.249998 1.76515e-19
-13.3689 -0.249998 1.76515e-19
-13.3259 -0.249998 1.76515e-19
-13.283 -0.249998 1.76515e-19
-13.2402 -0.249998 1.76515e-19
-13.1974 -0.249998 1.76515e-19
-13.1547 -0.249998 1.76515e-19
-13.1121 -0.249998 1.76515e-19
-13.0696 -0.249998 1.76515e-19
-13.0271 -0.249998 1.76515e-19
-12.9847 -0.249998 1.76515e-19
-12.9424 -0.249998 1.76515e-19
-12.9001 -0.249998 1.76515e-19
-12.8579 -0.249998 1.76515e-19
-12.8158 -0.249998 1.76515e-19
-12.7737 -0.249998 1.76515e-19
-12.7317 -0.249998 1.76515e-19
-12.6898 -0.249998 1.76515e-19
-12.6479 -0.249998 1.76515e-19
-12.6061 -0.249998 1.76515e-19
-12.5643 -0.249998 1.76515e-19
-12.5226 -0.249998 1.76515e-19
-12.481 -0.249998 1.76515e-19
-12.4394 -0.249998 1.76515e-19
-12.3979 -0.249998 1.76515e-19
-12.3565 -0.249998 1.76515e-19
-12.3151 -0.249998 1.76515e-19
-12.2738 -0.249998 1.76515e-19
-12.2325 -0.249998 1.76515e-19
-12.1913 -0.249998 1.76515e-19
-12.1501 -0.249998 1.76515e-19
-12.109 -0.249998 1.76515e-19
-12.068 -0.249998 1.76515e-19
-12.027 -0.249998 1.76515e-19
-11.986 -0.249998 1.76515e-19
-11.9452 -0.249998 1.76515e-19
-11.9043 -0.249998 1.76515e-19
-11.8636 -0.249998 1.76515e-19
-11.8228 -0.249998 1.76515e-19
-11.7822 -0.249998 1.76515e-19
-11.7415 -0.249998 1.76515e-19
-11.701 -0.249998 1.76515e-19
-11.6605 -0.249998 1.76515e-19
-11.62 -0.249998 1.76515e-19
-11.5796 -0.249998 1.76515e-19
-11.5392 -0.249998 1.76515e-19
-11.4989 -0.249998 1.76515e-19
-11.4587 -0.249998 1.76515e-19
-11.4184 -0.249998 1.76515e-19
-11.3783 -0.249998 1.76515e-19
-11.3381 -0.249998 1.76515e-19
-11.2981 -0.249998 1.76515e-19
-11.2581 -0.249998 1.76515e-19
-11.2181 -0.249998 1.76515e-19
-11.1781 -0.249998 1.76515e-19
-11.1383 -0.249998 1.76515e-19
-11.0984 -0.249998 1.76515e-19
-11.0586 -0.249998 1.76515e-19
-11.0189 -0.249998 1.76515e-19
-10.9792 -0.249998 1.76515e-19
-10.9395 -0.249998 1.76515e-19
-10.8999 -0.249998 1.76515e-19
-10.8603 -0.249998 1.76515e-19
-10.8208 -0.249998 1.76515e-19
-10.7813 -0.249998 1.76515e-19
-10.7418 -0.249998 1.76515e-19
-10.7024 -0.249998 1.76515e-19
-10.6631 -0.249998 1.76515e-19
-10.6238 -0.249998 1.76515e-19
-10.5845 -0.249998 1.76515e-19
-10.5452 -0.249998 1.76515e-19
-10.506 -0.249998 1.76515e-19
-10.4669 -0.249998 1.76515e-19
-10.4278 -0.249998 1.76515e-19
-10.3887 -0.249998 1.76515e-19
-10.3496 -0.249998 1.76515e-19
-10.3106 -0.249998 1.76515e-19
-10.2717 -0.249998 1.76515e-19
-10.2328 -0.249998 1.76515e-19
-10.1939 -0.249998 1.76515e-19
-10.155 -0.249998 1.76515e-19
-10.1162 -0.249998 1.76515e-19
-10.0774 -0.249998 1.76515e-19
-10.0387 -0.249998 1.76515e-19
-10 -0.249998 1.76515e-19
-9.96134 -0.249998 1.76515e-19
-9.92271 -0.249998 1.76515e-19
-9.88412 -0.249998 1.76515e-19
-9.84557 -0.249998 1.76515e-19
-9.80704 -0.249998 1.76515e-19
-9.76856 -0.249998 1.76515e-19
-9.73011 -0.249998 1.76515e-19
-9.69169 -0.249998 1.76515e-19
-9.65331 -0.249998 1.76515e-19
-9.61496 -0.249998 1.76515e-19
-9.57664 -0.249998 1.76515e-19
-9.53836 -0.249998 1.76515e-19
-9.50011 -0.249998 1.76515e-19
-9.46189 -0.249998 1.76515e-19
-9.42371 -0.249998 1.76515e-19
-9.38556 -0.249998 1.76515e-19
-9.34744 -0.249998 1.76515e-19
-9.30935 -0.249998 1.76515e-19
-9.2713 -0.249998 1.76515e-19
-9.23327 -0.249998 1.76515e-19
-9.19528 -0.249998 1.76515e-19
-9.15732 -0.249998 1.76515e-19
-9.11939 -0.249998 1.76515e-19
-9.08149 -0.249998 1.76515e-19
-9.04362 -0.249998 1.76515e-19
-9.00578 -0.249998 1.76515e-19
-8.96797 -0.249998 1.76515e-19
-8.93019 -0.249998 1.76515e-19
-8.89244 -0.249998 1.76515e-19
-8.85471 -0.249998 1.76515e-19
-8.81702 -0.249998 1.76515e-19
-8.77936 -0.249998 1.76515e-19
-8.74172 -0.249998 1.76515e-19
-8.70412 -0.249998 1.76515e-19
-8.66654 -0.249998 1.76515e-19
-8.62899 -0.249998 1.76515e-19
-8.59146 -0.249998 1.76515e-19
-8.55397 -0.249998 1.76515e-19
-8.5165 -0.249998 1.76515e-19
-8.47906 -0.249998 1.76515e-19
-8.44165 -0.249998 1.76515e-19
-8.40426 -0.249998 1.76515e-19
-8.3669 -0.249998 1.76515e-19
-8.32956 -0.249998 1.76515e-19
-8.29226 -0.249998 1.76515e-19
-8.25497 -0.249998 1.76515e-19
-8.21772 -0.249998 1.76515e-19
-8.18049 -0.249998 1.76515e-19
-8.14328 -0.249998 1.76515e-19
-8.1061 -0.249998 1.76515e-19
-8.06895 -0.249998 1.76515e-19
-8.03182 -0.249998 1.76515e-19
-7.99471 -0.249998 1.76515e-19
-7.95763 -0.249998 1.76515e-19
-7.92058 -0.249998 1.76515e-19
-7.88355 -0.249998 1.76515e-19
-7.84654 -0.249998 1.76515e-19
-7.80955 -0.249998 1.76515e-19
-7.77259 -0.249998 1.76515e-19
-7.73566 -0.249998 1.76515e-19
-7.69874 -0.249998 1.76515e-19
-7.66185 -0.249998 1.76515e-19
-7.62498 -0.249998 1.76515e-19
-7.58814 -0.249998 1.76515e-19
-7.55132 -0.249998 1.76515e-19
-7.51452 -0.249998 1.76515e-19
-7.47774 -0.249998 1.76515e-19
-7.44099 -0.249998 1.76515e-19
-7.40425 -0.249998 1.76515e-19
-7.36754 -0.249998 1.76515e-19
-7.33085 -0.249998 1.76515e-19
-7.29418 -0.249998 1.76515e-19
-7.25754 -0.249998 1.76515e-19
-7.22091 -0.249998 1.76515e-19
-7.18431 -0.249998 1.76515e-19
-7.14772 -0.249998 1.76515e-19
-7.11116 -0.249998 1.76515e-19
-7.07462 -0.249998 1.76515e-19
-7.0381 -0.249998 1.76515e-19
-7.00159 -0.249998 1.76515e-19
-6.96511 -0.249998 1.76515e-19
-6.92865 -0.249998 1.76515e-19
-6.89221 -0.249998 1.76515e-19
-6.85579 -0.249998 1.76515e-19
-6.81938 -0.249998 1.76515e-19
-6.783 -0.249998 1.76515e-19
-6.74664 -0.249998 1.76515e-19
-6.71029 -0.249998 1.76515e-19
-6.67397 -0.249998 1.76515e-19
-6.63766 -0.249998 1.76515e-19
-6.60137 -0.249998 1.76515e-19
-6.5651 -0.249998 1.76515e-19
-6.52885 -0.249998 1.76515e-19
-6.49262 -0.249998 1.76515e-19
-6.4564 -0.249998 1.76515e-19
-6.42021 -0.249998 1.76515e-19
-6.38403 -0.249998 1.76515e-19
-6.34786 -0.249998 1.76515e-19
-6.31172 -0.249998 1.76515e-19
-6.27559 -0.249998 1.76515e-19
-6.23949 -0.249998 1.76515e-19
-6.20339 -0.249998 1.76515e-19
-6.16732 -0.249998 1.76515e-19
-6.13126 -0.249998 1.76515e-19
-6.09522 -0.249998 1.76515e-19
-6.05919 -0.249998 1.76515e-19
-6.02319 -0.249998 1.76515e-19
-5.9872 -0.249998 1.76515e-19
-5.95122 -0.249998 1.76515e-19
-5.91526 -0.249998 1.76515e-19
-5.87932 -0.249998 1.76515e-19
-5.84339 -0.249998 1.76515e-19
-5.80748 -0.249998 1.76515e-19
-5.77158 -0.249998 1.76515e-19
-5.7357 -0.249998 1.76515e-19
-5.69984 -0.249998 1.76515e-19
-5.66399 -0.249998 1.76515e-19
-5.62815 -0.249998 1.76515e-19
-5.59233 -0.249998 1.76515e-19
-5.55653 -0.249998 1.76515e-19
-5.52074 -0.249998 1.76515e-19
-5.48497 -0.249998 1.76515e-19
-5.4492 -0.249998 1.76515e-19
-5.41346 -0.249998 1.76515e-19
-5.37773 -0.249998 1.76515e-19
-5.34201 -0.249998 1.76515e-19
-5.30631 -0.249998 1.76515e-19
-5.27062 -0.249998 1.76515e-19
-5.23494 -0.249998 1.76515e-19
-5.19928 -0.249998 1.76515e-19
-5.16363 -0.249998 1.76515e-19
-5.128 -0.249998 1.76515e-19
-5.09237 -0.249998 1.76515e-19
-5.05677 -0.249998 1.76515e-19
-5.02117 -0.249998 1.76515e-19
-4.98559 -0.249998 1.76515e-19
-4.95002 -0.249998 1.76515e-19
-4.91446 -0.249998 1.76515e-19
-4.87892 -0.249998 1.76515e-19
-4.84339 -0.249998 1.76515e-19
-4.80787 -0.249998 1.76515e-19
-4.77237 -0.249998 1.76515e-19
-4.73687 -0.249998 1.76515e-19
-4.70139 -0.249998 1.76515e-19
-4.66592 -0.249998 1.76515e-19
-4.63046 -0.249998 1.76515e-19
-4.59502 -0.249998 1.76515e-19
-4.55958 -0.249998 1.76515e-19
-4.52416 -0.249998 1.76515e-19
-4.48875 -0.249998 1.76515e-19
-4.45335 -0.249998 1.76515e-19
-4.41797 -0.249998 1.76515e-19
-4.38259 -0.249998 1.76515e-19
-4.34722 -0.249998 1.76515e-19
-4.31187 -0.249998 1.76515e-19
-4.27653 -0.249998 1.76515e-19
-4.24119 -0.249998 1.76515e-19
-4.20587 -0.249998 1.76515e-19
-4.17056 -0.249998 1.76515e-19
-4.13526 -0.249998 1.76515e-19
-4.09997 -0.249998 1.76515e-19
-4.06469 -0.249998 1.76515e-19
-4.02942 -0.249998 1.76515e-19
-3.99416 -0.249998 1.76515e-19
-3.95891 -0.249998 1.76515e-19
-3.92367 -0.249998 1.76515e-19
-3.88844 -0.249998 1.76515e-19
-3.85322 -0.249998 1.76515e-19
-3.81801 -0.249998 1.76515e-19
-3.7828 -0.249998 1.76515e-19
-3.74761 -0.249998 1.76515e-19
-3.71243 -0.249998 1.76515e-19
-3.67726 -0.249998 1.76515e-19
-3.64209 -0.249998 1.76515e-19
-3.60694 -0.249998 1.76515e-19
-3.57179 -0.249998 1.76515e-19
-3.53665 -0.249998 1.76515e-19
-3.50152 -0.249998 1.76515e-19
-3.4664 -0.249998 1.76515e-19
-3.43129 -0.249998 1.76515e-19
-3.39619 -0.249998 1.76515e-19
-3.36109 -0.249998 1.76515e-19
-3.32601 -0.249998 1.76515e-19
-3.29093 -0.249998 1.76515e-19
-3.25586 -0.249998 1.76515e-19
-3.2208 -0.249998 1.76515e-19
-3.18574 -0.249998 1.76515e-19
-3.1507 -0.249998 1.76515e-19
-3.11566 -0.249998 1.76515e-19
-3.08063 -0.249998 1.76515e-19
-3.0456 -0.249998 1.76515e-19
-3.01059 -0.249998 1.76515e-19
-2.97558 -0.249998 1.76515e-19
-2.94058 -0.249998 1.76515e-19
-2.90558 -0.249998 1.76515e-19
-2.87059 -0.249998 1.76515e-19
-2.83561 -0.249998 1.76515e-19
-2.80064 -0.249998 1.76515e-19
-2.76567 -0.249998 1.76515e-19
-2.73071 -0.249998 1.76515e-19
-2.69576 -0.249998 1.76515e-19
-2.66081 -0.249998 1.76515e-19
-2.62587 -0.249998 1.76515e-19
-2.59094 -0.249998 1.76515e-19
-2.55601 -0.249998 1.76515e-19
-2.52109 -0.249998 1.76515e-19
-2.48617 -0.249998 1.76515e-19
-2.45126 -0.249998 1.76515e-19
-2.41636 -0.249998 1.76515e-19
-2.38146 -0.249998 1.76515e-19
-2.34657 -0.249998 1.76515e-19
-2.31168 -0.249998 1.76515e-19
-2.2768 -0.249998 1.76515e-19
-2.24192 -0.249998 1.76515e-19
-2.20705 -0.249998 1.76515e-19
-2.17219 -0.249998 1.76515e-19
-2.13733 -0.249998 1.76515e-19
-2.10247 -0.249998 1.76515e-19
-2.06762 -0.249998 1.76515e-19
-2.03278 -0.249998 1.76515e-19
-1.99794 -0.249998 1.76515e-19
-1.9631 -0.249998 1.76515e-19
-1.92827 -0.249998 1.76515e-19
-1.89345 -0.249998 1.76515e-19
-1.85862 -0.249998 1.76515e-19
-1.82381 -0.249998 1.76515e-19
-1.78899 -0.249998 1.76515e-19
-1.75419 -0.249998 1.76515e-19
-1.71938 -0.249998 1.76515e-19
-1.68458 -0.249998 1.76515e-19
-1.64979 -0.249998 1.76515e-19
-1.61499 -0.249998 1.76515e-19
-1.58021 -0.249998 1.76515e-19
-1.54542 -0.249998 1.76515e-19
-1.51064 -0.249998 1.76515e-19
-1.47586 -0.249998 1.76515e-19
-1.44109 -0.249998 1.76515e-19
-1.40632 -0.249998 1.76515e-19
-1.37155 -0.249998 1.76515e-19
-1.33679 -0.249998 1.76515e-19
-1.30203 -0.249998 1.76515e-19
-1.26727 -0.249998 1.76515e-19
-1.23251 -0.249998 1.76515e-19
-1.19776 -0.249998 1.76515e-19
-1.16301 -0.249998 1.76515e-19
-1.12827 -0.249998 1.76515e-19
-1.09352 -0.249998 1.76515e-19
-1.05878 -0.249998 1.76515e-19
-1.02405 -0.249998 1.76515e-19
-0.989309 -0.249998 1.76515e-19
-0.954576 -0.249998 1.76515e-19
-0.919844 -0.249998 1.76515e-19
-0.885115 -0.249998 1.76515e-19
-0.850388 -0.249998 1.76515e-19
-0.815663 -0.249998 1.76515e-19
-0.78094 -0.249998 1.76515e-19
-0.746219 -0.249998 1.76515e-19
-0.711499 -0.249998 1.76515e-19
-0.676781 -0.249998 1.76515e-19
-0.642065 -0.249998 1.76515e-19
-0.60735 -0.249998 1.76515e-19
-0.572637 -0.249998 1.76515e-19
-0.537925 -0.249998 1.76515e-19
-0.503214 -0.249998 1.76515e-19
-0.468504 -0.249998 1.76515e-19
-0.433796 -0.249998 1.76515e-19
-0.399089 -0.249998 1.76515e-19
-0.364382 -0.249998 1.76515e-19
-0.329676 -0.249998 1.76515e-19
-0.294972 -0.249998 1.76515e-19
-0.260267 -0.249998 1.76515e-19
-0.225564 -0.249998 1.76515e-19
-0.190861 -0.249998 1.76515e-19
-0.156158 -0.249998 1.76515e-19
-0.121456 -0.249998 1.76515e-19
-0.0867541 -0.249998 1.76515e-19
-0.0520524 -0.249998 1.76515e-19
-0.0173508 -0.249998 1.76515e-19
0.0173508 -0.249998 1.76515e-19
0.0520524 -0.249998 1.76515e-19
0.0867541 -0.249998 1.76515e-19
0.121456 -0.249998 1.76515e-19
0.156158 -0.249998 1.76515e-19
0.190861 -0.249998 1.76515e-19
0.225564 -0.249998 1.76515e-19
0.260267 -0.249998 1.76515e-19
0.294972 -0.249998 1.76515e-19
0.329676 -0.249998 1.76515e-19
0.364382 -0.249998 1.76515e-19
0.399089 -0.249998 1.76515e-19
0.433796 -0.249998 1.76515e-19
0.468504 -0.249998 1.76515e-19
0.503214 -0.249998 1.76515e-19
0.537925 -0.249998 1.76515e-19
0.572637 -0.249998 1.76515e-19
0.60735 -0.249998 1.76515e-19
0.642065 -0.249998 1.76515e-19
0.676781 -0.249998 1.76515e-19
0.711499 -0.249998 1.76515e-19
0.746219 -0.249998 1.76515e-19
0.78094 -0.249998 1.76515e-19
0.815663 -0.249998 1.76515e-19
0.850388 -0.249998 1.76515e-19
0.885115 -0.249998 1.76515e-19
0.919844 -0.249998 1.76515e-19
0.954576 -0.249998 1.76515e-19
0.989309 -0.249998 1.76515e-19
1.02405 -0.249998 1.76515e-19
1.05878 -0.249998 1.76515e-19
1.09352 -0.249998 1.76515e-19
1.12827 -0.249998 1.76515e-19
1.16301 -0.249998 1.76515e-19
1.19776 -0.249998 1.76515e-19
1.23251 -0.249998 1.76515e-19
1.26727 -0.249998 1.76515e-19
1.30203 -0.249998 1.76515e-19
1.33679 -0.249998 1.76515e-19
1.37155 -0.249998 1.76515e-19
1.40632 -0.249998 1.76515e-19
1.44109 -0.249998 1.76515e-19
1.47586 -0.249998 1.76515e-19
1.51064 -0.249998 1.76515e-19
1.54542 -0.249998 1.76515e-19
1.58021 -0.249998 1.76515e-19
1.61499 -0.249998 1.76515e-19
1.64979 -0.249998 1.76515e-19
1.68458 -0.249998 1.76515e-19
1.71938 -0.249998 1.76515e-19
1.75419 -0.249998 1.76515e-19
1.78899 -0.249998 1.76515e-19
1.82381 -0.249998 1.76515e-19
1.85862 -0.249998 1.76515e-19
1.89345 -0.249998 1.76515e-19
1.92827 -0.249998 1.76515e-19
1.9631 -0.249998 1.76515e-19
1.99794 -0.249998 1.76515e-19
2.03278 -0.249998 1.76515e-19
2.06762 -0.249998 1.76515e-19
2.10247 -0.249998 1.76515e-19
2.13733 -0.249998 1.76515e-19
2.17219 -0.249998 1.76515e-19
2.20705 -0.249998 1.76515e-19
2.24192 -0.249998 1.76515e-19
2.2768 -0.249998 1.76515e-19
2.31168 -0.249998 1.76515e-19
2.34657 -0.249998 1.76515e-19
2.38146 -0.249998 1.76515e-19
2.41636 -0.249998 1.76515e-19
2.45126 -0.249998 1.76515e-19
2.48617 -0.249998 1.76515e-19
2.52109 -0.249998 1.76515e-19
2.55601 -0.249998 1.76515e-19
2.59094 -0.249998 1.76515e-19
2.62587 -0.249998 1.76515e-19
2.66081 -0.249998 1.76515e-19
2.69576 -0.249998 1.76515e-19
2.73071 -0.249998 1.76515e-19
2.76567 -0.249998 1.76515e-19
2.80064 -0.249998 1.76515e-19
2.83561 -0.249998 1.76515e-19
2.87059 -0.249998 1.76515e-19
2.90558 -0.249998 1.76515e-19
2.94058 -0.249998 1.76515e-19
2.97558 -0.249998 1.76515e-19
3.01059 -0.249998 1.76515e-19
3.0456 -0.249998 1.76515e-19
3.08063 -0.249998 1.76515e-19
3.11566 -0.249998 1.76515e-19
3.1507 -0.249998 1.76515e-19
3.18574 -0.249998 1.76515e-19
3.2208 -0.249998 1.76515e-19
3.25586 -0.249998 1.76515e-19
3.29093 -0.249998 1.76515e-19
3.32601 -0.249998 1.76515e-19
3.36109 -0.249998 1.76515e-19
3.39619 -0.249998 1.76515e-19
3.43129 -0.249998 1.76515e-19
3.4664 -0.249998 1.76515e-19
3.50152 -0.249998 1.76515e-19
3.53665 -0.249998 1.76515e-19
3.57179 -0.249998 1.76515e-19
3.60694 -0.249998 1.76515e-19
3.64209 -0.249998 1.76515e-19
3.67726 -0.249998 1.76515e-19
3.71243 -0.249998 1.76515e-19
3.74761 -0.249998 1.76515e-19
3.7828 -0.249998 1.76515e-19
3.81801 -0.249998 1.76515e-19
3.85322 -0.249998 1.76515e-19
3.88844 -0.249998 1.76515e-19
3.92367 -0.249998 1.76515e-19
3.95891 -0.249998 1.76515e-19
3.99416 -0.249998 1.76515e-19
4.02942 -0.249998 1.76515e-19
4.06469 -0.249998 1.76515e-19
4.09997 -0.249998 1.76515e-19
4.13526 -0.249998 1.76515e-19
4.17056 -0.249998 1.76515e-19
4.20587 -0.249998 1.76515e-19
4.24119 -0.249998 1.76515e-19
4.27653 -0.249998 1.76515e-19
4.31187 -0.249998 1.76515e-19
4.34722 -0.249998 1.76515e-19
4.38259 -0.249998 1.76515e-19
4.41797 -0.249998 1.76515e-19
4.45335 -0.249998 1.76515e-19
4.48875 -0.249998 1.76515e-19
4.52416 -0.249998 1.76515e-19
4.55958 -0.249998 1.76515e-19
4.59502 -0.249998 1.76515e-19
4.63046 -0.249998 1.76515e-19
4.66592 -0.249998 1.76515e-19
4.70139 -0.249998 1.76515e-19
4.73687 -0.249998 1.76515e-19
4.77237 -0.249998 1.76515e-19
4.80787 -0.249998 1.76515e-19
4.84339 -0.249998 1.76515e-19
4.87892 -0.249998 1.76515e-19
4.91446 -0.249998 1.76515e-19
4.95002 -0.249998 1.76515e-19
4.98559 -0.249998 1.76515e-19
5.02117 -0.249998 1.76515e-19
5.05677 -0.249998 1.76515e-19
5.09237 -0.249998 1.76515e-19
5.128 -0.249998 1.76515e-19
5.16363 -0.249998 1.76515e-19
5.19928 -0.249998 1.76515e-19
5.23494 -0.249998 1.76515e-19
5.27062 -0.249998 1.76515e-19
5.30631 -0.249998 1.76515e-19
5.34201 -0.249998 1.76515e-19
5.37773 -0.249998 1.76515e-19
5.41346 -0.249998 1.76515e-19
5.4492 -0.249998 1.76515e-19
5.48497 -0.249998 1.76515e-19
5.52074 -0.249998 1.76515e-19
5.55653 -0.249998 1.76515e-19
5.59233 -0.249998 1.76515e-19
5.62815 -0.249998 1.76515e-19
5.66399 -0.249998 1.76515e-19
5.69984 -0.249998 1.76515e-19
5.7357 -0.249998 1.76515e-19
5.77158 -0.249998 1.76515e-19
5.80748 -0.249998 1.76515e-19
5.84339 -0.249998 1.76515e-19
5.87932 -0.249998 1.76515e-19
5.91526 -0.249998 1.76515e-19
5.95122 -0.249998 1.76515e-19
5.9872 -0.249998 1.76515e-19
6.02319 -0.249998 1.76515e-19
6.05919 -0.249998 1.76515e-19
6.09522 -0.249998 1.76515e-19
6.13126 -0.249998 1.76515e-19
6.16732 -0.249998 1.76515e-19
6.20339 -0.249998 1.76515e-19
6.23949 -0.249998 1.76515e-19
6.27559 -0.249998 1.76515e-19
6.31172 -0.249998 1.76515e-19
6.34786 -0.249998 1.76515e-19
6.38403 -0.249998 1.76515e-19
6.42021 -0.249998 1.76515e-19
6.4564 -0.249998 1.76515e-19
6.49262 -0.249998 1.76515e-19
6.52885 -0.249998 1.76515e-19
6.5651 -0.249998 1.76515e-19
6.60137 -0.249998 1.76515e-19
6.63766 -0.249998 1.76515e-19
6.67397 -0.249998 1.76515e-19
6.71029 -0.249998 1.76515e-19
6.74664 -0.249998 1.76515e-19
6.783 -0.249998 1.76515e-19
6.81938 -0.249998 1.76515e-19
6.85579 -0.249998 1.76515e-19
6.89221 -0.249998 1.76515e-19
6.92865 -0.249998 1.76515e-19
6.96511 -0.249998 1.76515e-19
7.00159 -0.249998 1.76515e-19
7.0381 -0.249998 1.76515e-19
7.07462 -0.249998 1.76515e-19
7.11116 -0.249998 1.76515e-19
7.14772 -0.249998 1.76515e-19
7.18431 -0.249998 1.76515e-19
7.22091 -0.249998 1.76515e-19
7.25754 -0.249998 1.76515e-19
7.29418 -0.249998 1.76515e-19
7.33085 -0.249998 1.76515e-19
7.36754 -0.249998 1.76515e-19
7.40425 -0.249998 1.76515e-19
7.44099 -0.249998 1.76515e-19
7.47774 -0.249998 1.76515e-19
7.51452 -0.249998 1.76515e-19
7.55132 -0.249998 1.76515e-19
7.58814 -0.249998 1.76515e-19
7.62498 -0.249998 1.76515e-19
7.66185 -0.249998 1.76515e-19
7.69874 -0.249998 1.76515e-19
7.73566 -0.249998 1.76515e-19
7.77259 -0.249998 1.76515e-19
7.80955 -0.249998 1.76515e-19
7.84654 -0.249998 1.76515e-19
7.88355 -0.249998 1.76515e-19
7.92058 -0.249998 1.76515e-19
7.95763 -0.249998 1.76515e-19
7.99471 -0.249998 1.76515e-19
8.03182 -0.249998 1.76515e-19
8.06895 -0.249998 1.76515e-19
8.1061 -0.249998 1.76515e-19
8.14328 -0.249998 1.76515e-19
8.18049 -0.249998 1.76515e-19
8.21772 -0.249998 1.76515e-19
8.25497 -0.249998 1.76515e-19
8.29226 -0.249998 1.76515e-19
8.32956 -0.249998 1.76515e-19
8.3669 -0.249998 1.76515e-19
8.40426 -0.249998 1.76515e-19
8.44165 -0.249998 1.76515e-19
8.47906 -0.249998 1.76515e-19
8.5165 -0.249998 1.76515e-19
8.55397 -0.249998 1.76515e-19
8.59146 -0.249998 1.76515e-19
8.62899 -0.249998 1.76515e-19
8.66654 -0.249998 1.76515e-19
8.70412 -0.249998 1.76515e-19
8.74172 -0.249998 1.76515e-19
8.77936 -0.249998 1.76515e-19
8.81702 -0.249998 1.76515e-19
8.85471 -0.249998 1.76515e-19
8.89244 -0.249998 1.76515e-19
8.93019 -0.249998 1.76515e-19
8.96797 -0.249998 1.76515e-19
9.00578 -0.249998 1.76515e-19
9.04362 -0.249998 1.76515e-19
9.08149 -0.249998 1.76515e-19
9.11939 -0.249998 1.76515e-19
9.15732 -0.249998 1.76515e-19
9.19528 -0.249998 1.76515e-19
9.23327 -0.249998 1.76515e-19
9.2713 -0.249998 1.76515e-19
9.30935 -0.249998 1.76515e-19
9.34744 -0.249998 1.76515e-19
9.38556 -0.249998 1.76515e-19
9.42371 -0.249998 1.76515e-19
9.46189 -0.249998 1.76515e-19
9.50011 -0.249998 1.76515e-19
9.53836 -0.249998 1.76515e-19
9.57664 -0.249998 1.76515e-19
9.61496 -0.249998 1.76515e-19
9.65331 -0.249998 1.76515e-19
9.69169 -0.249998 1.76515e-19
9.73011 -0.249998 1.76515e-19
9.76856 -0.249998 1.76515e-19
9.80704 -0.249998 1.76515e-19
9.84557 -0.249998 1.76515e-19
9.88412 -0.249998 1.76515e-19
9.92271 -0.249998 1.76515e-19
9.96134 -0.249998 1.76515e-19
10 -0.249998 1.76515e-19
10.0387 -0.249998 1.76515e-19
10.0774 -0.249998 1.76515e-19
10.1162 -0.249998 1.76515e-19
10.155 -0.249998 1.76515e-19
10.1939 -0.249998 1.76515e-19
10.2328 -0.249998 1.76515e-19
10.2717 -0.249998 1.76515e-19
10.3106 -0.249998 1.76515e-19
10.3496 -0.249998 1.76515e-19
10.3887 -0.249998 1.76515e-19
10.4278 -0.249998 1.76515e-19
10.4669 -0.249998 1.76515e-19
10.506 -0.249998 1.76515e-19
10.5452 -0.249998 1.76515e-19
10.5845 -0.249998 1.76515e-19
10.6238 -0.249998 1.76515e-19
10.6631 -0.249998 1.76515e-19
10.7024 -0.249998 1.76515e-19
10.7418 -0.249998 1.76515e-19
10.7813 -0.249998 1.76515e-19
10.8208 -0.249998 1.76515e-19
10.8603 -0.249998 1.76515e-19
10.8999 -0.249998 1.76515e-19
10.9395 -0.249998 1.76515e-19
10.9792 -0.249998 1.76515e-19
11.0189 -0.249998 1.76515e-19
11.0586 -0.249998 1.76515e-19
11.0984 -0.249998 1.76515e-19
11.1383 -0.249998 1.76515e-19
11.1781 -0.249998 1.76515e-19
11.2181 -0.249998 1.76515e-19
11.2581 -0.249998 1.76515e-19
11.2981 -0.249998 1.76515e-19
11.3381 -0.249998 1.76515e-19
11.3783 -0.249998 1.76515e-19
11.4184 -0.249998 1.76515e-19
11.4587 -0.249998 1.76515e-19
11.4989 -0.249998 1.76515e-19
11.5392 -0.249998 1.76515e-19
11.5796 -0.249998 1.76515e-19
11.62 -0.249998 1.76515e-19
11.6605 -0.249998 1.76515e-19
11.701 -0.249998 1.76515e-19
11.7415 -0.249998 1.76515e-19
11.7822 -0.249998 1.76515e-19
11.8228 -0.249998 1.76515e-19
11.8636 -0.249998 1.76515e-19
11.9043 -0.249998 1.76515e-19
11.9452 -0.249998 1.76515e-19
11.986 -0.249998 1.76515e-19
12.027 -0.249998 1.76515e-19
12.068 -0.249998 1.76515e-19
12.109 -0.249998 1.76515e-19
12.1501 -0.249998 1.76515e-19
12.1913 -0.249998 1.76515e-19
12.2325 -0.249998 1.76515e-19
12.2738 -0.249998 1.76515e-19
12.3151 -0.249998 1.76515e-19
12.3565 -0.249998 1.76515e-19
12.3979 -0.249998 1.76515e-19
12.4394 -0.249998 1.76515e-19
12.481 -0.249998 1.76515e-19
12.5226 -0.249998 1.76515e-19
12.5643 -0.249998 1.76515e-19
12.6061 -0.249998 1.76515e-19
12.6479 -0.249998 1.76515e-19
12.6898 -0.249998 1.76515e-19
12.7317 -0.249998 1.76515e-19
12.7737 -0.249998 1.76515e-19
12.8158 -0.249998 1.76515e-19
12.8579 -0.249998 1.76515e-19
12.9001 -0.249998 1.76515e-19
12.9424 -0.249998 1.76515e-19
12.9847 -0.249998 1.76515e-19
13.0271 -0.249998 1.76515e-19
13.0696 -0.249998 1.76515e-19
13.1121 -0.249998 1.76515e-19
13.1547 -0.249998 1.76515e-19
13.1974 -0.249998 1.76515e-19
13.2402 -0.249998 1.76515e-19
13.283 -0.249998 1.76515e-19
13.3259 -0.249998 1.76515e-19
13.3689 -0.249998 1.76515e-19
13.4119 -0.249998 1.76515e-19
13.455 -0.249998 1.76515e-19
13.4982 -0.249998 1.76515e-19
13.5415 -0.249998 1.76515e-19
13.5848 -0.249998 1.76515e-19
13.6283 -0.249998 1.76515e-19
13.6718 -0.249998 1.76515e-19
13.7153 -0.249998 1.76515e-19
13.759 -0.249998 1.76515e-19
13.8028 -0.249998 1.76515e-19
13.8466 -0.249998 1.76515e-19
13.8905 -0.249998 1.76515e-19
13.9345 -0.249998 1.76515e-19
13.9786 -0.249998 1.76515e-19
14.0227 -0.249998 1.76515e-19
14.067 -0.249998 1.76515e-19
14.1113 -0.249998 1.76515e-19
14.1558 -0.249998 1.76515e-19
14.2003 -0.249998 1.76515e-19
14.2449 -0.249998 1.76515e-19
14.2896 -0.249998 1.76515e-19
14.3344 -0.249998 1.76515e-19
14.3793 -0.249998 1.76515e-19
14.4243 -0.249998 1.76515e-19
14.4693 -0.249998 1.76515e-19
14.5145 -0.249998 1.76515e-19
14.5598 -0.249998 1.76515e-19
14.6052 -0.249998 1.76515e-19
14.6506 -0.249998 1.76515e-19
14.6962 -0.249998 1.76515e-19
14.7419 -0.249998 1.76515e-19
14.7877 -0.249998 1.76515e-19
14.8336 -0.249998 1.76515e-19
14.8796 -0.249998 1.76515e-19
14.9257 -0.249998 1.76515e-19
14.9719 -0.249998 1.76515e-19
15.0182 -0.249998 1.76515e-19
15.0647 -0.249998 1.76515e-19
15.1112 -0.249998 1.76515e-19
15.1579 -0.249998 1.76515e-19
15.2047 -0.249998 1.76515e-19
15.2516 -0.249998 1.76515e-19
15.2986 -0.249998 1.76515e-19
15.3458 -0.249998 1.76515e-19
15.393 -0.249998 1.76515e-19
15.4404 -0.249998 1.76515e-19
15.488 -0.249998 1.76515e-19
15.5356 -0.249998 1.76515e-19
15.5834 -0.249998 1.76515e-19
15.6313 -0.249998 1.76515e-19
15.6794 -0.249998 1.76515e-19
15.7276 -0.249998 1.76515e-19
15.7759 -0.249998 1.76515e-19
15.8243 -0.249998 1.76515e-19
15.873 -0.249998 1.76515e-19
15.9217 -0.249998 1.76515e-19
15.9706 -0.249998 1.76515e-19
16.0197 -0.249998 1.76515e-19
16.0689 -0.249998 1.76515e-19
16.1182 -0.249998 1.76515e-19
16.1677 -0.249998 1.76515e-19
16.2174 -0.249998 1.76515e-19
16.2672 -0.249998 1.76515e-19
16.3172 -0.249998 1.76515e-19
16.3674 -0.249998 1.76515e-19
16.4177 -0.249998 1.76515e-19
16.4682 -0.249998 1.76515e-19
16.5189 -0.249998 1.76515e-19
16.5697 -0.249998 1.76515e-19
16.6208 -0.249998 1.76515e-19
16.672 -0.249998 1.76515e-19
16.7234 -0.249998 1.76515e-19
16.775 -0.249998 1.76515e-19
16.8268 -0.249998 1.76515e-19
16.8787 -0.249998 1.76515e-19
16.9309 -0.249998 1.76515e-19
16.9833 -0.249998 1.76515e-19
17.0359 -0.249998 1.76515e-19
17.0887 -0.249998 1.76515e-19
17.1418 -0.249998 1.76515e-19
17.195 -0.249998 1.76515e-19
17.2485 -0.249998 1.76515e-19
17.3022 -0.249998 1.76515e-19
17.3562 -0.249998 1.76515e-19
17.4104 -0.249998 1.76515e-19
17.4648 -0.249998 1.76515e-19
17.5195 -0.249998 1.76515e-19
17.5744 -0.249998 1.76515e-19
17.6296 -0.249998 1.76515e-19
17.6851 -0.249998 1.76515e-19
17.7408 -0.249998 1.76515e-19
17.7969 -0.249998 1.76515e-19
17.8532 -0.249998 1.76515e-19
17.9098 -0.249998 1.76515e-19
17.9667 -0.249998 1.76515e-19
18.0239 -0.249998 1.76515e-19
18.0815 -0.249998 1.76515e-19
18.1393 -0.249998 1.76515e-19
18.1975 -0.249998 1.76515e-19
18.256 -0.249998 1.76515e-19
18.3149 -0.249998 1.76515e-19
18.3742 -0.249998 1.76515e-19
18.4338 -0.249998 1.76515e-19
18.4938 -0.249998 1.76515e-19
18.5542 -0.249998 1.76515e-19
18.615 -0.249998 1.76515e-19
18.6762 -0.249998 1.76515e-19
18.7379 -0.249998 1.76515e-19
18.8 -0.249998 1.76515e-19
18.8625 -0.249998 1.76515e-19
18.9255 -0.249998 1.76515e-19
18.9891 -0.249998 1.76515e-19
19.0531 -0.249998 1.76515e-19
19.1177 -0.249998 1.76515e-19
19.1828 -0.249998 1.76515e-19
19.2484 -0.249998 1.76515e-19
19.3147 -0.249998 1.76515e-19
19.3816 -0.249998 1.76515e-19
19.4491 -0.249998 1.76515e-19
19.5173 -0.249998 1.76515e-19
19.5862 -0.249998 1.76515e-19
19.6558 -0.249998 1.76515e-19
19.7262 -0.249998 1.76515e-19
19.7974 -0.249998 1.76515e-19
19.8694 -0.249998 1.76515e-19
19.9423 -0.249998 1.76515e-19
20.0162 -0.249998 1.76515e-19
20.091 -0.249998 1.76515e-19
20.1669 -0.249998 1.76515e-19
20.244 -0.249998 1.76515e-19
20.3222 -0.249998 1.76515e-19
20.4016 -0.249998 1.76515e-19
20.4825 -0.249998 1.76515e-19
20.5648 -0.249998 1.76515e-19
20.6487 -0.249998 1.76515e-19
20.7344 -0.249998 1.76515e-19
20.8219 -0.249998 1.76515e-19
20.9115 -0.249998 1.76515e-19
21.0034 -0.249998 1.76515e-19
21.0979 -0.249998 1.76515e-19
21.1952 -0.249998 1.76515e-19
21.2959 -0.249998 1.76515e-19
21.4004 -0.249998 1.76515e-19
21.5093 -0.249998 1.76515e-19
21.6237 -0.249998 1.76515e-19
21.7448 -0.249998 1.76515e-19
21.8747 -0.249998 1.76515e-19
22.0165 -0.249998 1.76515e-19
22.1768 -0.249998 1.76515e-19
22.3723 -0.249998 1.76515e-19


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1ClassicOneLoop/SigmaRTwoLoop.txt <==
-22.3723 -0.187549 -8.13666e-06
-22.1768 -0.187584 -5.30049e-06
-22.0165 -0.187605 -7.60208e-06
-21.8747 -0.187622 -5.84376e-06
-21.7448 -0.187636 -7.52413e-06
-21.6237 -0.187649 -6.13677e-06
-21.5093 -0.187661 -7.52907e-06
-21.4004 -0.187672 -6.34699e-06
-21.2959 -0.187683 -7.56491e-06
-21.1952 -0.187694 -6.51816e-06
-21.0979 -0.187704 -7.61797e-06
-21.0034 -0.187715 -6.67281e-06
-20.9115 -0.187726 -7.69201e-06
-20.8219 -0.187737 -6.83428e-06
-20.7344 -0.187748 -7.80183e-06
-20.6487 -0.187758 -7.02357e-06
-20.5648 -0.187767 -7.95491e-06
-20.4825 -0.187775 -7.24105e-06
-20.4016 -0.187782 -8.13591e-06
-20.3222 -0.187788 -7.46679e-06
-20.244 -0.187793 -8.3222e-06
-20.1669 -0.187798 -7.68586e-06
-20.091 -0.187802 -8.50517e-06
-20.0162 -0.187806 -7.89726e-06
-19.9423 -0.18781 -8.68594e-06
-19.8694 -0.187813 -8.104e-06
-19.7974 -0.187817 -8.86656e-06
-19.7262 -0.18782 -8.30843e-06
-19.6558 -0.187823 -9.04838e-06
-19.5862 -0.187826 -8.51207e-06
-19.5173 -0.187828 -9.23214e-06
-19.4491 -0.187831 -8.71587e-06
-19.3816 -0.187834 -9.41829e-06
-19.3147 -0.187837 -8.92049e-06
-19.2484 -0.187839 -9.60708e-06
-19.1828 -0.187842 -9.12636e-06
-19.1177 -0.187844 -9.79869e-06
-19.0531 -0.187847 -9.33384e-06
-18.9891 -0.18785 -9.99326e-06
-18.9255 -0.187852 -9.54323e-06
-18.8625 -0.187855 -1.01909e-05
-18.8 -0.187857 -9.75475e-06
-18.7379 -0.18786 -1.03917e-05
-18.6762 -0.187862 -9.96862e-06
-18.615 -0.187865 -1.05958e-05
-18.5542 -0.187867 -1.0185e-05
-18.4938 -0.18787 -1.08032e-05
-18.4338 -0.187872 -1.04042e-05
-18.3742 -0.187875 -1.10141e-05
-18.3149 -0.187878 -1.06262e-05
-18.256 -0.18788 -1.12286e-05
-18.1975 -0.187883 -1.08513e-05
-18.1393 -0.187885 -1.14467e-05
-18.0815 -0.187888 -1.10796e-05
-18.0239 -0.18789 -1.16687e-05
-17.9667 -0.187893 -1.13113e-05
-17.9098 -0.187896 -1.18945e-05
-17.8532 -0.187898 -1.15465e-05
-17.7969 -0.187901 -1.21242e-05
-17.7408 -0.187903 -1.17854e-05
-17.6851 -0.187906 -1.23581e-05
-17.6296 -0.187909 -1.2028e-05
-17.5744 -0.187911 -1.25962e-05
-17.5195 -0.187914 -1.22747e-05
-17.4648 -0.187917 -1.28387e-05
-17.4104 -0.187919 -1.25254e-05
-17.3562 -0.187922 -1.30856e-05
-17.3022 -0.187925 -1.27804e-05
-17.2485 -0.187928 -1.33371e-05
-17.195 -0.18793 -1.30397e-05
-17.1418 -0.187933 -1.35933e-05
-17.0887 -0.187936 -1.33036e-05
-17.0359 -0.187939 -1.38544e-05
-16.9833 -0.187942 -1.35722e-05
-16.9309 -0.187944 -1.41204e-05
-16.8787 -0.187947 -1.38456e-05
-16.8268 -0.18795 -1.43916e-05
-16.775 -0.187953 -1.41241e-05
-16.7234 -0.187956 -1.4668e-05
-16.672 -0.187959 -1.44076e-05
-16.6208 -0.187962 -1.49498e-05
-16.5697 -0.187965 -1.46966e-05
-16.5189 -0.187968 -1.52372e-05
-16.4682 -0.187971 -1.49909e-05
-16.4177 -0.187974 -1.55303e-05
-16.3674 -0.187977 -1.5291e-05
-16.3172 -0.18798 -1.58293e-05
-16.2672 -0.187983 -1.55968e-05
-16.2174 -0.187986 -1.61344e-05
-16.1677 -0.187989 -1.59086e-05
-16.1182 -0.187992 -1.64456e-05
-16.0689 -0.187995 -1.62267e-05
-16.0197 -0.187998 -1.67633e-05
-15.9706 -0.188001 -1.6551e-05
-15.9217 -0.188005 -1.70875e-05
-15.873 -0.188008 -1.6882e-05
-15.8243 -0.188011 -1.74185e-05
-15.7759 -0.188014 -1.72196e-05
-15.7276 -0.188018 -1.77564e-05
-15.6794 -0.188021 -1.75642e-05
-15.6313 -0.188024 -1.81014e-05
-15.5834 -0.188028 -1.7916e-05
-15.5356 -0.188031 -1.84539e-05
-15.488 -0.188034 -1.82751e-05
-15.4404 -0.188038 -1.88138e-05
-15.393 -0.188041 -1.86418e-05
-15.3458 -0.188045 -1.91816e-05
-15.2986 -0.188048 -1.90163e-05
-15.2516 -0.188052 -1.95574e-05
-15.2047 -0.188055 -1.93989e-05
-15.1579 -0.188059 -1.99414e-05
-15.1112 -0.188062 -1.97897e-05
-15.0647 -0.188066 -2.03338e-05
-15.0182 -0.188069 -2.0189e-05
-14.9719 -0.188073 -2.0735e-05
-14.9257 -0.188077 -2.05972e-05
-14.8796 -0.18808 -2.11452e-05
-14.8336 -0.188084 -2.10144e-05
-14.7877 -0.188088 -2.15647e-05
-14.7419 -0.188092 -2.14408e-05
-14.6962 -0.188096 -2.19936e-05
-14.6506 -0.188099 -2.18769e-05
-14.6052 -0.188103 -2.24323e-05
-14.5598 -0.188107 -2.23229e-05
-14.5145 -0.188111 -2.28812e-05
-14.4693 -0.188115 -2.27791e-05
-14.4243 -0.188119 -2.33404e-05
-14.3793 -0.188123 -2.32458e-05
-14.3344 -0.188127 -2.38104e-05
-14.2896 -0.188131 -2.37233e-05
-14.2449 -0.188135 -2.42914e-05
-14.2003 -0.18814 -2.42119e-05
-14.1558 -0.188144 -2.47838e-05
-14.1113 -0.188148 -2.47121e-05
-14.067 -0.188152 -2.52879e-05
-14.0227 -0.188156 -2.52242e-05
-13.9786 -0.188161 -2.58042e-05
-13.9345 -0.188165 -2.57484e-05
-13.8905 -0.18817 -2.63328e-05
-13.8466 -0.188174 -2.62853e-05
-13.8028 -0.188178 -2.68744e-05
-13.759 -0.188183 -2.68352e-05
-13.7153 -0.188187 -2.74292e-05
-13.6718 -0.188192 -2.73986e-05
-13.6283 -0.188197 -2.79977e-05
-13.5848 -0.188201 -2.79758e-05
-13.5415 -0.188206 -2.85803e-05
-13.4982 -0.188211 -2.85673e-05
-13.455 -0.188215 -2.91775e-05
-13.4119 -0.18822 -2.91735e-05
-13.3689 -0.188225 -2.97897e-05
-13.3259 -0.18823 -2.97951e-05
-13.283 -0.188235 -3.04175e-05
-13.2402 -0.18824 -3.04324e-05
-13.1974 -0.188245 -3.10613e-05
-13.1547 -0.18825 -3.10859e-05
-13.1121 -0.188255 -3.17217e-05
-13.0696 -0.18826 -3.17563e-05
-13.0271 -0.188265 -3.23992e-05
-12.9847 -0.188271 -3.2444e-05
-12.9424 -0.188276 -3.30944e-05
-12.9001 -0.188281 -3.31497e-05
-12.8579 -0.188286 -3.38079e-05
-12.8158 -0.188292 -3.38739e-05
-12.7737 -0.188297 -3.45402e-05
-12.7317 -0.188303 -3.46173e-05
-12.6898 -0.188308 -3.52921e-05
-12.6479 -0.188314 -3.53806e-05
-12.6061 -0.18832 -3.60643e-05
-12.5643 -0.188325 -3.61644e-05
-12.5226 -0.188331 -3.68573e-05
-12.481 -0.188337 -3.69695e-05
-12.4394 -0.188343 -3.7672e-05
-12.3979 -0.188349 -3.77965e-05
-12.3565 -0.188355 -3.8509e-05
-12.3151 -0.188361 -3.86463e-05
-12.2738 -0.188367 -3.93693e-05
-12.2325 -0.188373 -3.95197e-05
-12.1913 -0.188379 -4.02535e-05
-12.1501 -0.188386 -4.04174e-05
-12.109 -0.188392 -4.11627e-05
-12.068 -0.188398 -4.13405e-05
-12.027 -0.188405 -4.20976e-05
-11.986 -0.188411 -4.22898e-05
-11.9452 -0.188418 -4.30591e-05
-11.9043 -0.188424 -4.32662e-05
-11.8636 -0.188431 -4.40484e-05
-11.8228 -0.188438 -4.42708e-05
-11.7822 -0.188445 -4.50664e-05
-11.7415 -0.188452 -4.53046e-05
-11.701 -0.188459 -4.61141e-05
-11.6605 -0.188466 -4.63687e-05
-11.62 -0.188473 -4.71927e-05
-11.5796 -0.18848 -4.74642e-05
-11.5392 -0.188487 -4.83034e-05
-11.4989 -0.188494 -4.85924e-05
-11.4587 -0.188502 -4.94473e-05
-11.4184 -0.188509 -4.97545e-05
-11.3783 -0.188517 -5.06258e-05
-11.3381 -0.188525 -5.09517e-05
-11.2981 -0.188532 -5.18402e-05
-11.2581 -0.18854 -5.21855e-05
-11.2181 -0.188548 -5.30918e-05
-11.1781 -0.188556 -5.34573e-05
-11.1383 -0.188564 -5.43823e-05
-11.0984 -0.188572 -5.47686e-05
-11.0586 -0.18858 -5.5713e-05
-11.0189 -0.188588 -5.6121e-05
-10.9792 -0.188597 -5.70856e-05
-10.9395 -0.188605 -5.75161e-05
-10.8999 -0.188614 -5.85018e-05
-10.8603 -0.188622 -5.89557e-05
-10.8208 -0.188631 -5.99634e-05
-10.7813 -0.18864 -6.04416e-05
-10.7418 -0.188649 -6.14723e-05
-10.7024 -0.188658 -6.19757e-05
-10.6631 -0.188667 -6.30304e-05
-10.6238 -0.188676 -6.356e-05
-10.5845 -0.188686 -6.46397e-05
-10.5452 -0.188695 -6.51966e-05
-10.506 -0.188705 -6.63025e-05
-10.4669 -0.188714 -6.68878e-05
-10.4278 -0.188724 -6.8021e-05
-10.3887 -0.188734 -6.86359e-05
-10.3496 -0.188744 -6.97977e-05
-10.3106 -0.188754 -7.04433e-05
-10.2717 -0.188764 -7.16349e-05
-10.2328 -0.188774 -7.23127e-05
-10.1939 -0.188785 -7.35355e-05
-10.155 -0.188795 -7.42467e-05
-10.1162 -0.188806 -7.55022e-05
-10.0774 -0.188817 -7.62483e-05
-10.0387 -0.188828 -7.7538e-05
-10 -0.188839 -7.83205e-05
-9.96134 -0.18885 -7.96459e-05
-9.92271 -0.188861 -8.04665e-05
-9.88412 -0.188873 -8.18293e-05
-9.84557 -0.188884 -8.26897e-05
-9.80704 -0.188896 -8.40917e-05
-9.76856 -0.188908 -8.49936e-05
-9.73011 -0.18892 -8.64368e-05
-9.69169 -0.188932 -8.73821e-05
-9.65331 -0.188944 -8.88683e-05
-9.61496 -0.188957 -8.98592e-05
-9.57664 -0.18897 -9.13905e-05
-9.53836 -0.188982 -9.2429e-05
-9.50011 -0.188995 -9.40077e-05
-9.46189 -0.189008 -9.50961e-05
-9.42371 -0.189022 -9.67245e-05
-9.38556 -0.189035 -9.78652e-05
-9.34744 -0.189049 -9.95459e-05
-9.30935 -0.189062 -0.000100741
-9.2713 -0.189076 -0.000102477
-9.23327 -0.189091 -0.00010373
-9.19528 -0.189105 -0.000105523
-9.15732 -0.189119 -0.000106836
-9.11939 -0.189134 -0.00010869
-9.08149 -0.189149 -0.000110067
-9.04362 -0.189164 -0.000111985
-9.00578 -0.189179 -0.000113428
-8.96797 -0.189195 -0.000115413
-8.93019 -0.189211 -0.000116927
-8.89244 -0.189227 -0.000118982
-8.85471 -0.189243 -0.00012057
-8.81702 -0.189259 -0.0001227
-8.77936 -0.189276 -0.000124365
-8.74172 -0.189292 -0.000126574
-8.70412 -0.189309 -0.00012832
-8.66654 -0.189327 -0.000130612
-8.62899 -0.189344 -0.000132445
-8.59146 -0.189362 -0.000134825
-8.55397 -0.18938 -0.000136749
-8.5165 -0.189398 -0.000139221
-8.47906 -0.189417 -0.000141241
-8.44165 -0.189436 -0.000143811
-8.40426 -0.189455 -0.000145933
-8.3669 -0.189474 -0.000148606
-8.32956 -0.189494 -0.000150836
-8.29226 -0.189514 -0.000153618
-8.25497 -0.189534 -0.000155961
-8.21772 -0.189555 -0.00015886
-8.18049 -0.189575 -0.000161323
-8.14328 -0.189597 -0.000164344
-8.1061 -0.189618 -0.000166936
-8.06895 -0.18964 -0.000170087
-8.03182 -0.189662 -0.000172814
-7.99471 -0.189685 -0.000176103
-7.95763 -0.189707 -0.000178973
-7.92058 -0.189731 -0.00018241
-7.88355 -0.189754 -0.000185433
-7.84654 -0.189778 -0.000189026
-7.80955 -0.189802 -0.00019221
-7.77259 -0.189827 -0.00019597
-7.73566 -0.189852 -0.000199327
-7.69874 -0.189878 -0.000203263
-7.66185 -0.189904 -0.000206804
-7.62498 -0.18993 -0.000210929
-7.58814 -0.189957 -0.000214665
-7.55132 -0.189984 -0.000218991
-7.51452 -0.190012 -0.000222937
-7.47774 -0.19004 -0.000227478
-7.44099 -0.190068 -0.000231646
-7.40425 -0.190097 -0.000236417
-7.36754 -0.190127 -0.000240824
-7.33085 -0.190157 -0.00024584
-7.29418 -0.190188 -0.000250502
-7.25754 -0.190219 -0.000255781
-7.22091 -0.190251 -0.000260716
-7.18431 -0.190283 -0.000266278
-7.14772 -0.190316 -0.000271506
-7.11116 -0.190349 -0.00027737
-7.07462 -0.190383 -0.000282913
-7.0381 -0.190418 -0.000289102
-7.00159 -0.190453 -0.000294983
-6.96511 -0.190489 -0.000301522
-6.92865 -0.190526 -0.000307766
-6.89221 -0.190563 -0.000314681
-6.85579 -0.190601 -0.000321317
-6.81938 -0.190639 -0.000328638
-6.783 -0.190679 -0.000335696
-6.74664 -0.190719 -0.000343455
-6.71029 -0.19076 -0.000350969
-6.67397 -0.190802 -0.000359201
-6.63766 -0.190844 -0.000367208
-6.60137 -0.190888 -0.000375953
-6.5651 -0.190932 -0.000384494
-6.52885 -0.190977 -0.000393793
-6.49262 -0.191023 -0.000402913
-6.4564 -0.19107 -0.000412814
-6.42021 -0.191118 -0.000422562
-6.38403 -0.191167 -0.000433118
-6.34786 -0.191217 -0.000443549
-6.31172 -0.191268 -0.000454817
-6.27559 -0.191321 -0.000465991
-6.23949 -0.191374 -0.000478036
-6.20339 -0.191428 -0.000490021
-6.16732 -0.191484 -0.000502913
-6.13126 -0.191541 -0.000515785
-6.09522 -0.191599 -0.000529602
-6.05919 -0.191658 -0.000543444
-6.02319 -0.191719 -0.000558275
-5.9872 -0.191781 -0.00057318
-5.95122 -0.191844 -0.000589125
-5.91526 -0.191909 -0.000605196
-5.87932 -0.191975 -0.000622364
-5.84339 -0.192043 -0.00063972
-5.80748 -0.192113 -0.000658235
-5.77158 -0.192184 -0.000677005
-5.7357 -0.192257 -0.000697006
-5.69984 -0.192331 -0.000717339
-5.66399 -0.192408 -0.000738982
-5.62815 -0.192486 -0.000761044
-5.59233 -0.192566 -0.000784507
-5.55653 -0.192648 -0.000808487
-5.52074 -0.192732 -0.00083397
-5.48497 -0.192819 -0.000860079
-5.4492 -0.192907 -0.000887809
-5.41346 -0.192998 -0.000916292
-5.37773 -0.193091 -0.000946527
-5.34201 -0.193187 -0.000977658
-5.30631 -0.193285 -0.00101069
-5.27062 -0.193386 -0.00104479
-5.23494 -0.19349 -0.00108096
-5.19928 -0.193596 -0.00111838
-5.16363 -0.193705 -0.00115807
-5.128 -0.193817 -0.00119922
-5.09237 -0.193932 -0.00124288
-5.05677 -0.194051 -0.00128825
-5.02117 -0.194173 -0.00133639
-4.98559 -0.194298 -0.00138651
-4.95002 -0.194427 -0.00143971
-4.91446 -0.194559 -0.00149523
-4.87892 -0.194696 -0.00155418
-4.84339 -0.194836 -0.00161583
-4.80787 -0.19498 -0.00168132
-4.77237 -0.195129 -0.00174996
-4.73687 -0.195282 -0.00182291
-4.70139 -0.195439 -0.00189953
-4.66592 -0.195601 -0.00198102
-4.63046 -0.195768 -0.00206677
-4.59502 -0.19594 -0.00215806
-4.55958 -0.196117 -0.00225432
-4.52416 -0.1963 -0.00235688
-4.48875 -0.196488 -0.00246524
-4.45335 -0.196681 -0.00258079
-4.41797 -0.19688 -0.00270313
-4.38259 -0.197085 -0.00283371
-4.34722 -0.197296 -0.00297222
-4.31187 -0.197513 -0.00312022
-4.27653 -0.197737 -0.0032775
-4.24119 -0.197966 -0.00344572
-4.20587 -0.198202 -0.0036248
-4.17056 -0.198444 -0.00381654
-4.13526 -0.198692 -0.00402099
-4.09997 -0.198947 -0.00424011
-4.06469 -0.199208 -0.0044741
-4.02942 -0.199474 -0.00472508
-3.99416 -0.199746 -0.00499343
-3.95891 -0.200023 -0.00528146
-3.92367 -0.200304 -0.00558974
-3.88844 -0.200589 -0.00592076
-3.85322 -0.200877 -0.00627525
-3.81801 -0.201167 -0.00665589
-3.7828 -0.201457 -0.00706359
-3.74761 -0.201746 -0.00750112
-3.71243 -0.202032 -0.00796949
-3.67726 -0.202313 -0.00847153
-3.64209 -0.202586 -0.00900819
-3.60694 -0.202848 -0.00958218
-3.57179 -0.203096 -0.0101942
-3.53665 -0.203325 -0.0108466
-3.50152 -0.203532 -0.0115395
-3.4664 -0.20371 -0.0122744
-3.43129 -0.203855 -0.0130504
-3.39619 -0.203961 -0.0138678
-3.36109 -0.204021 -0.0147241
-3.32601 -0.204028 -0.0156175
-3.29093 -0.203976 -0.0165435
-3.25586 -0.203858 -0.0174978
-3.2208 -0.203668 -0.0184729
-3.18574 -0.2034 -0.0194621
-3.1507 -0.20305 -0.020455
-3.11566 -0.202615 -0.0214422
-3.08063 -0.202093 -0.0224112
-3.0456 -0.201485 -0.023351
-3.01059 -0.200795 -0.0242484
-2.97558 -0.200026 -0.0250924
-2.94058 -0.199188 -0.0258714
-2.90558 -0.198289 -0.0265766
-2.87059 -0.197341 -0.0271996
-2.83561 -0.196357 -0.0277359
-2.80064 -0.19535 -0.028182
-2.76567 -0.194333 -0.0285384
-2.73071 -0.193319 -0.0288063
-2.69576 -0.19232 -0.0289911
-2.66081 -0.191347 -0.029098
-2.62587 -0.190409 -0.0291354
-2.59094 -0.189512 -0.0291112
-2.55601 -0.188661 -0.0290353
-2.52109 -0.187862 -0.0289162
-2.48617 -0.187115 -0.0287641
-2.45126 -0.186421 -0.0285868
-2.41636 -0.185779 -0.0283934
-2.38146 -0.185188 -0.0281908
-2.34657 -0.184645 -0.0279865
-2.31168 -0.184147 -0.0277857
-2.2768 -0.18369 -0.0275946
-2.24192 -0.183271 -0.0274169
-2.20705 -0.182885 -0.0272574
-2.17219 -0.182528 -0.0271184
-2.13733 -0.182197 -0.0270037
-2.10247 -0.181886 -0.0269146
-2.06762 -0.181591 -0.0268538
-2.03278 -0.181308 -0.026822
-1.99794 -0.181033 -0.0268211
-1.9631 -0.180762 -0.0268511
-1.92827 -0.180489 -0.0269134
-1.89345 -0.180212 -0.0270074
-1.85862 -0.179924 -0.0271339
-1.82381 -0.179623 -0.0272917
-1.78899 -0.179303 -0.0274811
-1.75419 -0.178959 -0.0277001
-1.71938 -0.178587 -0.0279482
-1.68458 -0.178183 -0.0282226
-1.64979 -0.17774 -0.0285219
-1.61499 -0.177254 -0.028842
-1.58021 -0.176719 -0.0291801
-1.54542 -0.176132 -0.0295309
-1.51064 -0.175486 -0.0298898
-1.47586 -0.174778 -0.0302497
-1.44109 -0.174003 -0.0306041
-1.40632 -0.173159 -0.0309439
-1.37155 -0.172242 -0.0312608
-1.33679 -0.171253 -0.0315436
-1.30203 -0.17019 -0.0317823
-1.26727 -0.169058 -0.0319646
-1.23251 -0.167859 -0.0320798
-1.19776 -0.1666 -0.0321155
-1.16301 -0.165289 -0.0320618
-1.12827 -0.163937 -0.0319083
-1.09352 -0.162558 -0.0316478
-1.05878 -0.161164 -0.031274
-1.02405 -0.159773 -0.0307846
-0.989309 -0.158399 -0.0301785
-0.954576 -0.157059 -0.0294596
-0.919844 -0.155768 -0.0286328
-0.885115 -0.15454 -0.0277075
-0.850388 -0.153386 -0.0266935
-0.815663 -0.152317 -0.0256043
-0.78094 -0.151337 -0.0244524
-0.746219 -0.150452 -0.0232526
-0.711499 -0.149662 -0.022018
-0.676781 -0.148966 -0.0207624
-0.642065 -0.148362 -0.0194971
-0.60735 -0.147844 -0.0182334
-0.572637 -0.147406 -0.0169795
-0.537925 -0.147041 -0.0157436
-0.503214 -0.146742 -0.0145307
-0.468504 -0.146501 -0.0133458
-0.433796 -0.146311 -0.0121907
-0.399089 -0.146163 -0.0110679
-0.364382 -0.146052 -0.00997694
-0.329676 -0.145971 -0.00891813
-0.294972 -0.145913 -0.00788932
-0.260267 -0.145875 -0.00688945
-0.225564 -0.145851 -0.0059152
-0.190861 -0.145837 -0.00496463
-0.156158 -0.145831 -0.0040337
-0.121456 -0.145829 -0.00311991
-0.0867541 -0.14583 -0.00221883
-0.0520524 -0.145831 -0.00132767
-0.0173508 -0.145831 -0.00044177
0.0173508 -0.145831 0.00044177
0.0520524 -0.145831 0.00132767
0.0867541 -0.14583 0.00221883
0.121456 -0.145829 0.00311991
0.156158 -0.145831 0.0040337
0.190861 -0.145837 0.00496463
0.225564 -0.145851 0.0059152
0.260267 -0.145875 0.00688945
0.294972 -0.145913 0.00788932
0.329676 -0.145971 0.00891813
0.364382 -0.146052 0.00997694
0.399089 -0.146163 0.0110679
0.433796 -0.146311 0.0121907
0.468504 -0.146501 0.0133458
0.503214 -0.146742 0.0145307
0.537925 -0.147041 0.0157436
0.572637 -0.147406 0.0169795
0.60735 -0.147844 0.0182334
0.642065 -0.148362 0.0194971
0.676781 -0.148966 0.0207624
0.711499 -0.149662 0.022018
0.746219 -0.150452 0.0232526
0.78094 -0.151337 0.0244524
0.815663 -0.152317 0.0256043
0.850388 -0.153386 0.0266935
0.885115 -0.15454 0.0277075
0.919844 -0.155768 0.0286328
0.954576 -0.157059 0.0294596
0.989309 -0.158399 0.0301785
1.02405 -0.159773 0.0307846
1.05878 -0.161164 0.031274
1.09352 -0.162558 0.0316478
1.12827 -0.163937 0.0319083
1.16301 -0.165289 0.0320618
1.19776 -0.1666 0.0321155
1.23251 -0.167859 0.0320798
1.26727 -0.169058 0.0319646
1.30203 -0.17019 0.0317823
1.33679 -0.171253 0.0315436
1.37155 -0.172242 0.0312608
1.40632 -0.173159 0.0309439
1.44109 -0.174003 0.0306041
1.47586 -0.174778 0.0302497
1.51064 -0.175486 0.0298898
1.54542 -0.176132 0.0295309
1.58021 -0.176719 0.0291801
1.61499 -0.177254 0.028842
1.64979 -0.17774 0.0285219
1.68458 -0.178183 0.0282226
1.71938 -0.178587 0.0279482
1.75419 -0.178959 0.0277001
1.78899 -0.179303 0.0274811
1.82381 -0.179623 0.0272917
1.85862 -0.179924 0.0271339
1.89345 -0.180212 0.0270074
1.92827 -0.180489 0.0269134
1.9631 -0.180762 0.0268511
1.99794 -0.181033 0.0268211
2.03278 -0.181308 0.026822
2.06762 -0.181591 0.0268538
2.10247 -0.181886 0.0269146
2.13733 -0.182197 0.0270037
2.17219 -0.182528 0.0271184
2.20705 -0.182885 0.0272574
2.24192 -0.183271 0.0274169
2.2768 -0.18369 0.0275946
2.31168 -0.184147 0.0277857
2.34657 -0.184645 0.0279865
2.38146 -0.185188 0.0281908
2.41636 -0.185779 0.0283934
2.45126 -0.186421 0.0285868
2.48617 -0.187115 0.0287641
2.52109 -0.187862 0.0289162
2.55601 -0.188661 0.0290353
2.59094 -0.189512 0.0291112
2.62587 -0.190409 0.0291354
2.66081 -0.191347 0.029098
2.69576 -0.19232 0.0289911
2.73071 -0.193319 0.0288063
2.76567 -0.194333 0.0285384
2.80064 -0.19535 0.028182
2.83561 -0.196357 0.0277359
2.87059 -0.197341 0.0271996
2.90558 -0.198289 0.0265766
2.94058 -0.199188 0.0258714
2.97558 -0.200026 0.0250924
3.01059 -0.200795 0.0242484
3.0456 -0.201485 0.023351
3.08063 -0.202093 0.0224112
3.11566 -0.202615 0.0214422
3.1507 -0.20305 0.020455
3.18574 -0.2034 0.0194621
3.2208 -0.203668 0.0184729
3.25586 -0.203858 0.0174978
3.29093 -0.203976 0.0165435
3.32601 -0.204028 0.0156175
3.36109 -0.204021 0.0147241
3.39619 -0.203961 0.0138678
3.43129 -0.203855 0.0130504
3.4664 -0.20371 0.0122744
3.50152 -0.203532 0.0115395
3.53665 -0.203325 0.0108466
3.57179 -0.203096 0.0101942
3.60694 -0.202848 0.00958218
3.64209 -0.202586 0.00900819
3.67726 -0.202313 0.00847153
3.71243 -0.202032 0.00796949
3.74761 -0.201746 0.00750112
3.7828 -0.201457 0.00706359
3.81801 -0.201167 0.00665589
3.85322 -0.200877 0.00627525
3.88844 -0.200589 0.00592076
3.92367 -0.200304 0.00558974
3.95891 -0.200023 0.00528146
3.99416 -0.199746 0.00499343
4.02942 -0.199474 0.00472508
4.06469 -0.199208 0.0044741
4.09997 -0.198947 0.00424011
4.13526 -0.198692 0.00402099
4.17056 -0.198444 0.00381654
4.20587 -0.198202 0.0036248
4.24119 -0.197966 0.00344572
4.27653 -0.197737 0.0032775
4.31187 -0.197513 0.00312022
4.34722 -0.197296 0.00297222
4.38259 -0.197085 0.00283371
4.41797 -0.19688 0.00270313
4.45335 -0.196681 0.00258079
4.48875 -0.196488 0.00246524
4.52416 -0.1963 0.00235688
4.55958 -0.196117 0.00225432
4.59502 -0.19594 0.00215806
4.63046 -0.195768 0.00206677
4.66592 -0.195601 0.00198102
4.70139 -0.195439 0.00189953
4.73687 -0.195282 0.00182291
4.77237 -0.195129 0.00174996
4.80787 -0.19498 0.00168132
4.84339 -0.194836 0.00161583
4.87892 -0.194696 0.00155418
4.91446 -0.194559 0.00149523
4.95002 -0.194427 0.00143971
4.98559 -0.194298 0.00138651
5.02117 -0.194173 0.00133639
5.05677 -0.194051 0.00128825
5.09237 -0.193932 0.00124288
5.128 -0.193817 0.00119922
5.16363 -0.193705 0.00115807
5.19928 -0.193596 0.00111838
5.23494 -0.19349 0.00108096
5.27062 -0.193386 0.00104479
5.30631 -0.193285 0.00101069
5.34201 -0.193187 0.000977658
5.37773 -0.193091 0.000946527
5.41346 -0.192998 0.000916292
5.4492 -0.192907 0.000887809
5.48497 -0.192819 0.000860079
5.52074 -0.192732 0.00083397
5.55653 -0.192648 0.000808487
5.59233 -0.192566 0.000784507
5.62815 -0.192486 0.000761044
5.66399 -0.192408 0.000738982
5.69984 -0.192331 0.000717339
5.7357 -0.192257 0.000697006
5.77158 -0.192184 0.000677005
5.80748 -0.192113 0.000658235
5.84339 -0.192043 0.00063972
5.87932 -0.191975 0.000622364
5.91526 -0.191909 0.000605196
5.95122 -0.191844 0.000589125
5.9872 -0.191781 0.00057318
6.02319 -0.191719 0.000558275
6.05919 -0.191658 0.000543444
6.09522 -0.191599 0.000529602
6.13126 -0.191541 0.000515785
6.16732 -0.191484 0.000502913
6.20339 -0.191428 0.000490021
6.23949 -0.191374 0.000478036
6.27559 -0.191321 0.000465991
6.31172 -0.191268 0.000454817
6.34786 -0.191217 0.000443549
6.38403 -0.191167 0.000433118
6.42021 -0.191118 0.000422562
6.4564 -0.19107 0.000412814
6.49262 -0.191023 0.000402913
6.52885 -0.190977 0.000393793
6.5651 -0.190932 0.000384494
6.60137 -0.190888 0.000375953
6.63766 -0.190844 0.000367208
6.67397 -0.190802 0.000359201
6.71029 -0.19076 0.000350969
6.74664 -0.190719 0.000343455
6.783 -0.190679 0.000335696
6.81938 -0.190639 0.000328638
6.85579 -0.190601 0.000321317
6.89221 -0.190563 0.000314681
6.92865 -0.190526 0.000307766
6.96511 -0.190489 0.000301522
7.00159 -0.190453 0.000294983
7.0381 -0.190418 0.000289102
7.07462 -0.190383 0.000282913
7.11116 -0.190349 0.00027737
7.14772 -0.190316 0.000271506
7.18431 -0.190283 0.000266278
7.22091 -0.190251 0.000260716
7.25754 -0.190219 0.000255781
7.29418 -0.190188 0.000250502
7.33085 -0.190157 0.00024584
7.36754 -0.190127 0.000240824
7.40425 -0.190097 0.000236417
7.44099 -0.190068 0.000231646
7.47774 -0.19004 0.000227478
7.51452 -0.190012 0.000222937
7.55132 -0.189984 0.000218991
7.58814 -0.189957 0.000214665
7.62498 -0.18993 0.000210929
7.66185 -0.189904 0.000206804
7.69874 -0.189878 0.000203263
7.73566 -0.189852 0.000199327
7.77259 -0.189827 0.00019597
7.80955 -0.189802 0.00019221
7.84654 -0.189778 0.000189026
7.88355 -0.189754 0.000185433
7.92058 -0.189731 0.00018241
7.95763 -0.189707 0.000178973
7.99471 -0.189685 0.000176103
8.03182 -0.189662 0.000172814
8.06895 -0.18964 0.000170087
8.1061 -0.189618 0.000166936
8.14328 -0.189597 0.000164344
8.18049 -0.189575 0.000161323
8.21772 -0.189555 0.00015886
8.25497 -0.189534 0.000155961
8.29226 -0.189514 0.000153618
8.32956 -0.189494 0.000150836
8.3669 -0.189474 0.000148606
8.40426 -0.189455 0.000145933
8.44165 -0.189436 0.000143811
8.47906 -0.189417 0.000141241
8.5165 -0.189398 0.000139221
8.55397 -0.18938 0.000136749
8.59146 -0.189362 0.000134825
8.62899 -0.189344 0.000132445
8.66654 -0.189327 0.000130612
8.70412 -0.189309 0.00012832
8.74172 -0.189292 0.000126574
8.77936 -0.189276 0.000124365
8.81702 -0.189259 0.0001227
8.85471 -0.189243 0.00012057
8.89244 -0.189227 0.000118982
8.93019 -0.189211 0.000116927
8.96797 -0.189195 0.000115413
9.00578 -0.189179 0.000113428
9.04362 -0.189164 0.000111985
9.08149 -0.189149 0.000110067
9.11939 -0.189134 0.00010869
9.15732 -0.189119 0.000106836
9.19528 -0.189105 0.000105523
9.23327 -0.189091 0.00010373
9.2713 -0.189076 0.000102477
9.30935 -0.189062 0.000100741
9.34744 -0.189049 9.95459e-05
9.38556 -0.189035 9.78652e-05
9.42371 -0.189022 9.67245e-05
9.46189 -0.189008 9.50961e-05
9.50011 -0.188995 9.40077e-05
9.53836 -0.188982 9.2429e-05
9.57664 -0.18897 9.13905e-05
9.61496 -0.188957 8.98592e-05
9.65331 -0.188944 8.88683e-05
9.69169 -0.188932 8.73821e-05
9.73011 -0.18892 8.64368e-05
9.76856 -0.188908 8.49936e-05
9.80704 -0.188896 8.40917e-05
9.84557 -0.188884 8.26897e-05
9.88412 -0.188873 8.18293e-05
9.92271 -0.188861 8.04665e-05
9.96134 -0.18885 7.96459e-05
10 -0.188839 7.83205e-05
10.0387 -0.188828 7.7538e-05
10.0774 -0.188817 7.62483e-05
10.1162 -0.188806 7.55022e-05
10.155 -0.188795 7.42467e-05
10.1939 -0.188785 7.35355e-05
10.2328 -0.188774 7.23127e-05
10.2717 -0.188764 7.16349e-05
10.3106 -0.188754 7.04433e-05
10.3496 -0.188744 6.97977e-05
10.3887 -0.188734 6.86359e-05
10.4278 -0.188724 6.8021e-05
10.4669 -0.188714 6.68878e-05
10.506 -0.188705 6.63025e-05
10.5452 -0.188695 6.51966e-05
10.5845 -0.188686 6.46397e-05
10.6238 -0.188676 6.356e-05
10.6631 -0.188667 6.30304e-05
10.7024 -0.188658 6.19757e-05
10.7418 -0.188649 6.14723e-05
10.7813 -0.18864 6.04416e-05
10.8208 -0.188631 5.99634e-05
10.8603 -0.188622 5.89557e-05
10.8999 -0.188614 5.85018e-05
10.9395 -0.188605 5.75161e-05
10.9792 -0.188597 5.70856e-05
11.0189 -0.188588 5.6121e-05
11.0586 -0.18858 5.5713e-05
11.0984 -0.188572 5.47686e-05
11.1383 -0.188564 5.43823e-05
11.1781 -0.188556 5.34573e-05
11.2181 -0.188548 5.30918e-05
11.2581 -0.18854 5.21855e-05
11.2981 -0.188532 5.18402e-05
11.3381 -0.188525 5.09517e-05
11.3783 -0.188517 5.06258e-05
11.4184 -0.188509 4.97545e-05
11.4587 -0.188502 4.94473e-05
11.4989 -0.188494 4.85924e-05
11.5392 -0.188487 4.83034e-05
11.5796 -0.18848 4.74642e-05
11.62 -0.188473 4.71927e-05
11.6605 -0.188466 4.63687e-05
11.701 -0.188459 4.61141e-05
11.7415 -0.188452 4.53046e-05
11.7822 -0.188445 4.50664e-05
11.8228 -0.188438 4.42708e-05
11.8636 -0.188431 4.40484e-05
11.9043 -0.188424 4.32662e-05
11.9452 -0.188418 4.30591e-05
11.986 -0.188411 4.22898e-05
12.027 -0.188405 4.20976e-05
12.068 -0.188398 4.13405e-05
12.109 -0.188392 4.11627e-05
12.1501 -0.188386 4.04174e-05
12.1913 -0.188379 4.02535e-05
12.2325 -0.188373 3.95197e-05
12.2738 -0.188367 3.93693e-05
12.3151 -0.188361 3.86463e-05
12.3565 -0.188355 3.8509e-05
12.3979 -0.188349 3.77965e-05
12.4394 -0.188343 3.7672e-05
12.481 -0.188337 3.69695e-05
12.5226 -0.188331 3.68573e-05
12.5643 -0.188325 3.61644e-05
12.6061 -0.18832 3.60643e-05
12.6479 -0.188314 3.53806e-05
12.6898 -0.188308 3.52921e-05
12.7317 -0.188303 3.46173e-05
12.7737 -0.188297 3.45402e-05
12.8158 -0.188292 3.38739e-05
12.8579 -0.188286 3.38079e-05
12.9001 -0.188281 3.31497e-05
12.9424 -0.188276 3.30944e-05
12.9847 -0.188271 3.2444e-05
13.0271 -0.188265 3.23992e-05
13.0696 -0.18826 3.17563e-05
13.1121 -0.188255 3.17217e-05
13.1547 -0.18825 3.10859e-05
13.1974 -0.188245 3.10613e-05
13.2402 -0.18824 3.04324e-05
13.283 -0.188235 3.04175e-05
13.3259 -0.18823 2.97951e-05
13.3689 -0.188225 2.97897e-05
13.4119 -0.18822 2.91735e-05
13.455 -0.188215 2.91775e-05
13.4982 -0.188211 2.85673e-05
13.5415 -0.188206 2.85803e-05
13.5848 -0.188201 2.79758e-05
13.6283 -0.188197 2.79977e-05
13.6718 -0.188192 2.73986e-05
13.7153 -0.188187 2.74292e-05
13.759 -0.188183 2.68352e-05
13.8028 -0.188178 2.68744e-05
13.8466 -0.188174 2.62853e-05
13.8905 -0.18817 2.63328e-05
13.9345 -0.188165 2.57484e-05
13.9786 -0.188161 2.58042e-05
14.0227 -0.188156 2.52242e-05
14.067 -0.188152 2.52879e-05
14.1113 -0.188148 2.47121e-05
14.1558 -0.188144 2.47838e-05
14.2003 -0.18814 2.42119e-05
14.2449 -0.188135 2.42914e-05
14.2896 -0.188131 2.37233e-05
14.3344 -0.188127 2.38104e-05
14.3793 -0.188123 2.32458e-05
14.4243 -0.188119 2.33404e-05
14.4693 -0.188115 2.27791e-05
14.5145 -0.188111 2.28812e-05
14.5598 -0.188107 2.23229e-05
14.6052 -0.188103 2.24323e-05
14.6506 -0.188099 2.18769e-05
14.6962 -0.188096 2.19936e-05
14.7419 -0.188092 2.14408e-05
14.7877 -0.188088 2.15647e-05
14.8336 -0.188084 2.10144e-05
14.8796 -0.18808 2.11452e-05
14.9257 -0.188077 2.05972e-05
14.9719 -0.188073 2.0735e-05
15.0182 -0.188069 2.0189e-05
15.0647 -0.188066 2.03338e-05
15.1112 -0.188062 1.97897e-05
15.1579 -0.188059 1.99414e-05
15.2047 -0.188055 1.93989e-05
15.2516 -0.188052 1.95574e-05
15.2986 -0.188048 1.90163e-05
15.3458 -0.188045 1.91816e-05
15.393 -0.188041 1.86418e-05
15.4404 -0.188038 1.88138e-05
15.488 -0.188034 1.82751e-05
15.5356 -0.188031 1.84539e-05
15.5834 -0.188028 1.7916e-05
15.6313 -0.188024 1.81014e-05
15.6794 -0.188021 1.75642e-05
15.7276 -0.188018 1.77564e-05
15.7759 -0.188014 1.72196e-05
15.8243 -0.188011 1.74185e-05
15.873 -0.188008 1.6882e-05
15.9217 -0.188005 1.70875e-05
15.9706 -0.188001 1.6551e-05
16.0197 -0.187998 1.67633e-05
16.0689 -0.187995 1.62267e-05
16.1182 -0.187992 1.64456e-05
16.1677 -0.187989 1.59086e-05
16.2174 -0.187986 1.61344e-05
16.2672 -0.187983 1.55968e-05
16.3172 -0.18798 1.58293e-05
16.3674 -0.187977 1.5291e-05
16.4177 -0.187974 1.55303e-05
16.4682 -0.187971 1.49909e-05
16.5189 -0.187968 1.52372e-05
16.5697 -0.187965 1.46966e-05
16.6208 -0.187962 1.49498e-05
16.672 -0.187959 1.44076e-05
16.7234 -0.187956 1.4668e-05
16.775 -0.187953 1.41241e-05
16.8268 -0.18795 1.43916e-05
16.8787 -0.187947 1.38456e-05
16.9309 -0.187944 1.41204e-05
16.9833 -0.187942 1.35722e-05
17.0359 -0.187939 1.38544e-05
17.0887 -0.187936 1.33036e-05
17.1418 -0.187933 1.35933e-05
17.195 -0.18793 1.30397e-05
17.2485 -0.187928 1.33371e-05
17.3022 -0.187925 1.27804e-05
17.3562 -0.187922 1.30856e-05
17.4104 -0.187919 1.25254e-05
17.4648 -0.187917 1.28387e-05
17.5195 -0.187914 1.22747e-05
17.5744 -0.187911 1.25962e-05
17.6296 -0.187909 1.2028e-05
17.6851 -0.187906 1.23581e-05
17.7408 -0.187903 1.17854e-05
17.7969 -0.187901 1.21242e-05
17.8532 -0.187898 1.15465e-05
17.9098 -0.187896 1.18945e-05
17.9667 -0.187893 1.13113e-05
18.0239 -0.18789 1.16687e-05
18.0815 -0.187888 1.10796e-05
18.1393 -0.187885 1.14467e-05
18.1975 -0.187883 1.08513e-05
18.256 -0.18788 1.12286e-05
18.3149 -0.187878 1.06262e-05
18.3742 -0.187875 1.10141e-05
18.4338 -0.187872 1.04042e-05
18.4938 -0.18787 1.08032e-05
18.5542 -0.187867 1.0185e-05
18.615 -0.187865 1.05958e-05
18.6762 -0.187862 9.96862e-06
18.7379 -0.18786 1.03917e-05
18.8 -0.187857 9.75475e-06
18.8625 -0.187855 1.01909e-05
18.9255 -0.187852 9.54323e-06
18.9891 -0.18785 9.99326e-06
19.0531 -0.187847 9.33384e-06
19.1177 -0.187844 9.79869e-06
19.1828 -0.187842 9.12636e-06
19.2484 -0.187839 9.60708e-06
19.3147 -0.187837 8.92049e-06
19.3816 -0.187834 9.41829e-06
19.4491 -0.187831 8.71587e-06
19.5173 -0.187828 9.23214e-06
19.5862 -0.187826 8.51207e-06
19.6558 -0.187823 9.04838e-06
19.7262 -0.18782 8.30843e-06
19.7974 -0.187817 8.86656e-06
19.8694 -0.187813 8.104e-06
19.9423 -0.18781 8.68594e-06
20.0162 -0.187806 7.89726e-06
20.091 -0.187802 8.50517e-06
20.1669 -0.187798 7.68586e-06
20.244 -0.187793 8.3222e-06
20.3222 -0.187788 7.46679e-06
20.4016 -0.187782 8.13591e-06
20.4825 -0.187775 7.24105e-06
20.5648 -0.187767 7.95491e-06
20.6487 -0.187758 7.02357e-06
20.7344 -0.187748 7.80183e-06
20.8219 -0.187737 6.83428e-06
20.9115 -0.187726 7.69201e-06
21.0034 -0.187715 6.67281e-06
21.0979 -0.187704 7.61797e-06
21.1952 -0.187694 6.51816e-06
21.2959 -0.187683 7.56491e-06
21.4004 -0.187672 6.34699e-06
21.5093 -0.187661 7.52907e-06
21.6237 -0.187649 6.13677e-06
21.7448 -0.187636 7.52413e-06
21.8747 -0.187622 5.84376e-06
22.0165 -0.187605 7.60208e-06
22.1768 -0.187584 5.30049e-06
22.3723 -0.187549 8.13666e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1ClassicOneLoop/iFpOneLoop.txt <==
-22.3723 -5.49708e-26 4.00971e-06
-22.1768 9.13435e-24 4.15329e-06
-22.0165 1.8924e-24 4.27585e-06
-21.8747 -4.67929e-24 4.38812e-06
-21.7448 -9.39232e-24 4.49411e-06
-21.6237 1.14867e-23 4.5959e-06
-21.5093 1.10857e-24 4.69469e-06
-21.4004 -2.96417e-24 4.79129e-06
-21.2959 -1.27233e-23 4.88624e-06
-21.1952 1.17107e-23 4.97996e-06
-21.0979 8.72725e-24 5.07276e-06
-21.0034 -1.41431e-23 5.16487e-06
-20.9115 -1.28554e-23 5.2565e-06
-20.8219 1.55728e-24 5.34781e-06
-20.7344 4.98271e-24 5.43892e-06
-20.6487 -7.20135e-24 5.52995e-06
-20.5648 -1.79756e-26 5.621e-06
-20.4825 1.22567e-23 5.71215e-06
-20.4016 -1.12608e-23 5.80349e-06
-20.3222 1.58853e-23 5.89506e-06
-20.244 -5.99145e-24 5.98694e-06
-20.1669 -1.25109e-23 6.07918e-06
-20.091 2.68439e-23 6.17183e-06
-20.0162 -8.31696e-24 6.26493e-06
-19.9423 2.27396e-24 6.35852e-06
-19.8694 -1.32594e-23 6.45264e-06
-19.7974 -2.23205e-24 6.54734e-06
-19.7262 1.22999e-23 6.64264e-06
-19.6558 -5.44328e-24 6.73858e-06
-19.5862 -5.16109e-24 6.83519e-06
-19.5173 -3.53931e-23 6.93249e-06
-19.4491 7.52997e-25 7.03052e-06
-19.3816 -2.46934e-23 7.1293e-06
-19.3147 -1.2861e-23 7.22887e-06
-19.2484 -1.69924e-23 7.32923e-06
-19.1828 3.04649e-23 7.43043e-06
-19.1177 1.28914e-23 7.53249e-06
-19.0531 -6.50175e-24 7.63542e-06
-18.9891 7.20802e-24 7.73925e-06
-18.9255 -5.70056e-24 7.84401e-06
-18.8625 1.15492e-23 7.94972e-06
-18.8 -1.92681e-23 8.0564e-06
-18.7379 1.15226e-23 8.16407e-06
-18.6762 3.44791e-23 8.27275e-06
-18.615 -1.07642e-23 8.38247e-06
-18.5542 5.81728e-24 8.49325e-06
-18.4938 -6.34312e-24 8.60511e-06
-18.4338 -4.26605e-24 8.71807e-06
-18.3742 3.14549e-23 8.83216e-06
-18.3149 -3.19462e-23 8.94739e-06
-18.256 1.94711e-23 9.06378e-06
-18.1975 2.61188e-23 9.18137e-06
-18.1393 2.07753e-23 9.30016e-06
-18.0815 -2.74299e-24 9.42018e-06
-18.0239 3.76959e-24 9.54146e-06
-17.9667 1.77504e-23 9.66402e-06
-17.9098 1.6037e-23 9.78787e-06
-17.8532 1.67738e-23 9.91304e-06
-17.7969 3.01544e-23 1.00396e-05
-17.7408 -1.31483e-23 1.01674e-05
-17.6851 -9.15709e-25 1.02967e-05
-17.6296 1.51417e-23 1.04274e-05
-17.5744 -8.99459e-24 1.05595e-05
-17.5195 2.01683e-23 1.06931e-05
-17.4648 3.54875e-23 1.08281e-05
-17.4104 -6.66209e-24 1.09647e-05
-17.3562 -2.54605e-23 1.11028e-05
-17.3022 -3.05919e-23 1.12424e-05
-17.2485 3.74526e-23 1.13837e-05
-17.195 3.48767e-23 1.15265e-05
-17.1418 -7.71515e-24 1.1671e-05
-17.0887 -1.68363e-23 1.18171e-05
-17.0359 1.07502e-23 1.19649e-05
-16.9833 -4.60011e-23 1.21144e-05
-16.9309 7.60287e-24 1.22656e-05
-16.8787 -7.20767e-24 1.24187e-05
-16.8268 9.38445e-24 1.25735e-05
-16.775 2.08071e-23 1.27301e-05
-16.7234 -1.97998e-23 1.28885e-05
-16.672 2.28438e-23 1.30489e-05
-16.6208 1.87485e-23 1.32111e-05
-16.5697 -5.27022e-23 1.33753e-05
-16.5189 -2.14131e-23 1.35415e-05
-16.4682 3.41918e-23 1.37096e-05
-16.4177 5.08183e-26 1.38798e-05
-16.3674 4.36231e-24 1.4052e-05
-16.3172 -5.09532e-23 1.42263e-05
-16.2672 -1.44349e-23 1.44028e-05
-16.2174 -3.69834e-23 1.45814e-05
-16.1677 -4.77348e-23 1.47622e-05
-16.1182 1.49447e-23 1.49452e-05
-16.0689 3.70883e-23 1.51304e-05
-16.0197 3.14904e-23 1.5318e-05
-15.9706 -2.84856e-23 1.55079e-05
-15.9217 3.3213e-23 1.57001e-05
-15.873 -4.71741e-23 1.58948e-05
-15.8243 -5.4634e-23 1.60919e-05
-15.7759 -1.18453e-23 1.62914e-05
-15.7276 -1.95786e-23 1.64935e-05
-15.6794 -1.18851e-23 1.66981e-05
-15.6313 1.36765e-22 1.69054e-05
-15.5834 2.62184e-23 1.71152e-05
-15.5356 6.85644e-24 1.73278e-05
-15.488 1.13999e-22 1.7543e-05
-15.4404 -5.23701e-23 1.7761e-05
-15.393 3.86981e-23 1.79819e-05
-15.3458 2.51293e-23 1.82055e-05
-15.2986 6.68133e-23 1.84321e-05
-15.2516 5.78213e-23 1.86616e-05
-15.2047 5.41286e-23 1.88941e-05
-15.1579 -2.41601e-23 1.91296e-05
-15.1112 -4.48655e-23 1.93682e-05
-15.0647 -3.4532e-23 1.96099e-05
-15.0182 8.02346e-23 1.98548e-05
-14.9719 -7.24599e-23 2.0103e-05
-14.9257 -6.50536e-23 2.03544e-05
-14.8796 -7.18624e-23 2.06092e-05
-14.8336 -4.88903e-23 2.08673e-05
-14.7877 8.49324e-23 2.11289e-05
-14.7419 -4.39362e-23 2.1394e-05
-14.6962 -7.22859e-23 2.16627e-05
-14.6506 3.92724e-23 2.19349e-05
-14.6052 6.5717e-23 2.22108e-05
-14.5598 9.79391e-23 2.24905e-05
-14.5145 2.64201e-23 2.2774e-05
-14.4693 1.9427e-23 2.30613e-05
-14.4243 -4.18416e-23 2.33525e-05
-14.3793 1.02651e-22 2.36477e-05
-14.3344 7.38206e-24 2.39469e-05
-14.2896 -1.1779e-22 2.42503e-05
-14.2449 -4.39482e-23 2.45579e-05
-14.2003 -3.51092e-23 2.48696e-05
-14.1558 9.72688e-23 2.51858e-05
-14.1113 -4.87667e-23 2.55063e-05
-14.067 -6.81827e-23 2.58312e-05
-14.0227 -2.18654e-23 2.61607e-05
-13.9786 -3.61812e-24 2.64949e-05
-13.9345 -4.81721e-23 2.68337e-05
-13.8905 9.50065e-25 2.71773e-05
-13.8466 -5.36256e-23 2.75257e-05
-13.8028 2.21053e-23 2.78791e-05
-13.759 -1.01673e-22 2.82374e-05
-13.7153 1.6124e-23 2.86009e-05
-13.6718 2.5541e-23 2.89696e-05
-13.6283 1.3394e-22 2.93436e-05
-13.5848 -9.42212e-23 2.97229e-05
-13.5415 -3.6985e-23 3.01076e-05
-13.4982 1.71707e-22 3.0498e-05
-13.455 8.83524e-23 3.08939e-05
-13.4119 9.22406e-23 3.12957e-05
-13.3689 5.20395e-23 3.17032e-05
-13.3259 -1.61428e-23 3.21167e-05
-13.283 -1.06071e-22 3.25363e-05
-13.2402 7.14615e-23 3.2962e-05
-13.1974 2.01659e-23 3.3394e-05
-13.1547 -1.68713e-22 3.38323e-05
-13.1121 -9.37397e-23 3.42772e-05
-13.0696 -8.0802e-24 3.47286e-05
-13.0271 -1.40137e-23 3.51867e-05
-12.9847 -1.06169e-23 3.56517e-05
-12.9424 4.78405e-23 3.61236e-05
-12.9001 -1.23872e-23 3.66026e-05
-12.8579 -1.32022e-22 3.70888e-05
-12.8158 -9.32224e-23 3.75824e-05
-12.7737 7.56648e-23 3.80834e-05
-12.7317 -4.5374e-23 3.8592e-05
-12.6898 -8.79397e-23 3.91083e-05
-12.6479 4.09368e-23 3.96325e-05
-12.6061 -6.96303e-23 4.01648e-05
-12.5643 -8.6852e-23 4.07052e-05
-12.5226 1.51202e-22 4.12539e-05
-12.481 3.07236e-23 4.18111e-05
-12.4394 1.28098e-22 4.23769e-05
-12.3979 -5.65251e-26 4.29514e-05
-12.3565 -6.31428e-23 4.3535e-05
-12.3151 -1.91917e-23 4.41276e-05
-12.2738 -2.47976e-22 4.47295e-05
-12.2325 -2.2194e-22 4.53408e-05
-12.1913 4.03658e-23 4.59618e-05
-12.1501 3.86895e-23 4.65926e-05
-12.109 -1.44723e-22 4.72333e-05
-12.068 -6.84659e-23 4.78843e-05
-12.027 -1.16164e-22 4.85456e-05
-11.986 1.30178e-23 4.92175e-05
-11.9452 8.1659e-23 4.99001e-05
-11.9043 -4.10247e-24 5.05937e-05
-11.8636 2.17412e-22 5.12985e-05
-11.8228 -7.48275e-23 5.20147e-05
-11.7822 -4.16525e-22 5.27425e-05
-11.7415 2.29661e-22 5.34821e-05
-11.701 -9.67721e-23 5.42338e-05
-11.6605 2.25626e-23 5.49978e-05
-11.62 3.72799e-23 5.57744e-05
-11.5796 -2.32985e-22 5.65637e-05
-11.5392 -3.31843e-22 5.73661e-05
-11.4989 -1.53095e-22 5.81817e-05
-11.4587 -1.41072e-22 5.90109e-05
-11.4184 3.92028e-23 5.9854e-05
-11.3783 1.16747e-22 6.07111e-05
-11.3381 1.15731e-22 6.15826e-05
-11.2981 1.843e-22 6.24688e-05
-11.2581 -2.27611e-22 6.33699e-05
-11.2181 3.43673e-23 6.42862e-05
-11.1781 1.50956e-22 6.52182e-05
-11.1383 -6.43717e-23 6.6166e-05
-11.0984 -1.56132e-22 6.713e-05
-11.0586 -2.32533e-22 6.81105e-05
-11.0189 2.41163e-22 6.9108e-05
-10.9792 -8.34523e-23 7.01226e-05
-10.9395 8.1656e-23 7.11548e-05
-10.8999 -5.13253e-22 7.22049e-05
-10.8603 -4.84201e-22 7.32733e-05
-10.8208 -1.12443e-22 7.43604e-05
-10.7813 2.26741e-22 7.54665e-05
-10.7418 -9.96622e-23 7.65921e-05
-10.7024 -1.92807e-22 7.77376e-05
-10.6631 -1.30113e-22 7.89034e-05
-10.6238 1.76014e-22 8.00899e-05
-10.5845 2.30268e-22 8.12975e-05
-10.5452 5.41823e-22 8.25268e-05
-10.506 8.95281e-22 8.37781e-05
-10.4669 3.16256e-22 8.5052e-05
-10.4278 -4.38702e-23 8.63488e-05
-10.3887 -6.25177e-22 8.76692e-05
-10.3496 -2.48467e-22 8.90137e-05
-10.3106 4.65558e-22 9.03826e-05
-10.2717 -3.36099e-22 9.17767e-05
-10.2328 8.42618e-23 9.31964e-05
-10.1939 6.71291e-23 9.46422e-05
-10.155 2.20875e-22 9.61149e-05
-10.1162 -4.64623e-22 9.76149e-05
-10.0774 -2.43908e-22 9.91428e-05
-10.0387 -2.29309e-23 0.000100699
-10 1.96956e-22 0.000102285
-9.96134 1.22736e-22 0.000103901
-9.92271 6.25608e-22 0.000105547
-9.88412 -7.52802e-23 0.000107224
-9.84557 1.4642e-23 0.000108934
-9.80704 1.91645e-22 0.000110676
-9.76856 -4.24367e-22 0.000112451
-9.73011 -1.07806e-22 0.000114261
-9.69169 -4.60153e-22 0.000116106
-9.65331 3.61542e-22 0.000117986
-9.61496 -2.69235e-22 0.000119903
-9.57664 -3.46726e-22 0.000121857
-9.53836 -6.29611e-22 0.00012385
-9.50011 -6.21896e-22 0.000125882
-9.46189 1.65686e-23 0.000127954
-9.42371 9.36194e-22 0.000130068
-9.38556 -8.48636e-22 0.000132223
-9.34744 1.41564e-22 0.000134421
-9.30935 4.74165e-22 0.000136664
-9.2713 -4.43491e-24 0.000138952
-9.23327 -8.15167e-22 0.000141285
-9.19528 -7.07128e-22 0.000143667
-9.15732 3.72885e-22 0.000146096
-9.11939 3.00023e-22 0.000148576
-9.08149 -3.39137e-23 0.000151106
-9.04362 1.89365e-22 0.000153689
-9.00578 2.39572e-22 0.000156325
-8.96797 1.36186e-21 0.000159015
-8.93019 1.22561e-21 0.000161762
-8.89244 -7.91588e-23 0.000164567
-8.85471 7.73448e-22 0.00016743
-8.81702 5.35556e-22 0.000170354
-8.77936 -3.5984e-22 0.00017334
-8.74172 6.8505e-22 0.000176389
-8.70412 -8.33694e-23 0.000179503
-8.66654 1.09649e-21 0.000182685
-8.62899 1.52522e-23 0.000185935
-8.59146 2.05212e-21 0.000189255
-8.55397 4.48765e-22 0.000192647
-8.5165 -5.22557e-22 0.000196114
-8.47906 1.87821e-22 0.000199656
-8.44165 1.2727e-21 0.000203276
-8.40426 8.17681e-23 0.000206977
-8.3669 1.02868e-21 0.000210759
-8.32956 -6.24487e-22 0.000214626
-8.29226 -8.85399e-22 0.000218579
-8.25497 -6.447e-23 0.000222622
-8.21772 -1.53028e-23 0.000226755
-8.18049 -7.19936e-22 0.000230983
-8.14328 4.83741e-22 0.000235306
-8.1061 -9.77347e-22 0.000239729
-8.06895 -8.31259e-22 0.000244253
-8.03182 -8.4442e-22 0.000248882
-7.99471 4.37181e-22 0.000253618
-7.95763 6.74847e-22 0.000258464
-7.92058 1.08067e-21 0.000263424
-7.88355 9.42057e-22 0.000268501
-7.84654 2.90178e-21 0.000273697
-7.80955 -3.82621e-21 0.000279017
-7.77259 3.49808e-21 0.000284464
-7.73566 1.28934e-21 0.000290041
-7.69874 -6.93029e-22 0.000295752
-7.66185 9.23956e-22 0.000301601
-7.62498 1.96112e-21 0.000307593
-7.58814 -4.1951e-21 0.000313731
-7.55132 -3.08712e-22 0.000320019
-7.51452 2.41438e-21 0.000326462
-7.47774 -1.32008e-21 0.000333065
-7.44099 -1.91193e-21 0.000339832
-7.40425 1.2509e-22 0.000346769
-7.36754 -3.12334e-21 0.000353879
-7.33085 4.23558e-21 0.00036117
-7.29418 8.66603e-22 0.000368645
-7.25754 -3.09344e-22 0.000376311
-7.22091 4.74963e-21 0.000384174
-7.18431 -1.00369e-21 0.00039224
-7.14772 -2.6386e-21 0.000400514
-7.11116 6.94956e-22 0.000409004
-7.07462 1.73308e-21 0.000417716
-7.0381 1.5301e-21 0.000426657
-7.00159 -2.41571e-21 0.000435834
-6.96511 -6.38905e-23 0.000445256
-6.92865 -1.91847e-21 0.000454929
-6.89221 -5.97473e-22 0.000464863
-6.85579 -1.99288e-21 0.000475064
-6.81938 -1.74381e-21 0.000485543
-6.783 2.18429e-21 0.000496308
-6.74664 -5.22708e-22 0.000507368
-6.71029 -2.54982e-21 0.000518733
-6.67397 4.77716e-21 0.000530414
-6.63766 4.14191e-21 0.000542421
-6.60137 4.52944e-21 0.000554766
-6.5651 -6.35034e-21 0.000567458
-6.52885 1.44906e-21 0.000580511
-6.49262 -2.4275e-21 0.000593936
-6.4564 7.19849e-21 0.000607747
-6.42021 -2.29612e-21 0.000621957
-6.38403 2.4859e-21 0.000636579
-6.34786 7.44377e-21 0.000651629
-6.31172 5.40502e-21 0.000667121
-6.27559 -8.24324e-21 0.00068307
-6.23949 7.10052e-21 0.000699494
-6.20339 6.53357e-22 0.00071641
-6.16732 -8.23033e-21 0.000733834
-6.13126 -1.88452e-21 0.000751786
-6.09522 1.82989e-21 0.000770285
-6.05919 -5.47041e-22 0.000789351
-6.02319 7.69446e-21 0.000809006
-5.9872 -4.30473e-21 0.00082927
-5.95122 -7.22066e-21 0.000850167
-5.91526 -5.24155e-21 0.000871721
-5.87932 -5.73348e-21 0.000893956
-5.84339 4.16266e-22 0.0009169
-5.80748 -5.98746e-21 0.000940579
-5.77158 1.48801e-21 0.000965021
-5.7357 5.30923e-21 0.000990257
-5.69984 -1.3422e-20 0.00101632
-5.66399 -3.62913e-21 0.00104324
-5.62815 -9.24177e-22 0.00107104
-5.59233 3.443e-21 0.00109978
-5.55653 -3.69695e-21 0.00112948
-5.52074 -1.36859e-20 0.00116019
-5.48497 -1.06975e-20 0.00119194
-5.4492 7.22751e-21 0.00122478
-5.41346 6.00317e-21 0.00125875
-5.37773 4.45842e-22 0.0012939
-5.34201 -1.58196e-20 0.00133029
-5.30631 -4.69755e-21 0.00136795
-5.27062 -1.7394e-20 0.00140696
-5.23494 -4.22719e-21 0.00144736
-5.19928 -8.66732e-22 0.00148921
-5.16363 6.62183e-21 0.00153259
-5.128 1.36506e-20 0.00157755
-5.09237 -6.25195e-22 0.00162417
-5.05677 2.83294e-21 0.00167253
-5.02117 -2.75697e-21 0.00172269
-4.98559 4.37664e-21 0.00177474
-4.95002 -1.03324e-20 0.00182878
-4.91446 -1.68485e-20 0.00188488
-4.87892 8.99372e-21 0.00194315
-4.84339 1.17284e-20 0.00200369
-4.80787 -2.86107e-20 0.00206661
-4.77237 -8.54703e-21 0.00213201
-4.73687 1.6353e-20 0.00220003
-4.70139 -5.28238e-20 0.00227078
-4.66592 -2.31454e-20 0.00234441
-4.63046 1.64676e-21 0.00242104
-4.59502 3.37626e-21 0.00250084
-4.55958 -1.67092e-20 0.00258397
-4.52416 1.99384e-20 0.00267058
-4.48875 -1.27762e-20 0.00276086
-4.45335 -7.23642e-21 0.00285501
-4.41797 1.09088e-21 0.00295321
-4.38259 1.19179e-20 0.00305569
-4.34722 1.47776e-20 0.00316267
-4.31187 -7.91852e-21 0.00327439
-4.27653 -3.3958e-20 0.00339111
-4.24119 -8.80879e-21 0.00351311
-4.20587 -3.05926e-20 0.00364067
-4.17056 -1.30842e-20 0.00377411
-4.13526 4.26205e-20 0.00391376
-4.09997 -2.53365e-20 0.00405996
-4.06469 8.60005e-20 0.0042131
-4.02942 -5.83243e-20 0.00437358
-3.99416 1.52006e-20 0.00454184
-3.95891 -6.47016e-20 0.00471832
-3.92367 -6.30563e-20 0.00490353
-3.88844 7.62848e-21 0.005098
-3.85322 -1.55406e-20 0.00530229
-3.81801 4.4106e-20 0.005517
-3.7828 -7.45929e-20 0.00574281
-3.74761 -5.79344e-20 0.0059804
-3.71243 9.04848e-20 0.00623053
-3.67726 -5.77015e-20 0.00649402
-3.64209 -9.39391e-20 0.00677174
-3.60694 -1.46952e-19 0.00706464
-3.57179 -1.49646e-19 0.00737374
-3.53665 4.17663e-20 0.00770014
-3.50152 2.17457e-20 0.00804504
-3.4664 -5.34905e-20 0.00840973
-3.43129 -1.3966e-19 0.0087956
-3.39619 -1.04112e-19 0.00920417
-3.36109 2.52467e-19 0.0096371
-3.32601 -5.25849e-20 0.0100962
-3.29093 5.52846e-20 0.0105833
-3.25586 -1.20385e-19 0.0111007
-3.2208 1.28157e-19 0.0116506
-3.18574 8.80222e-20 0.0122356
-3.1507 -3.49297e-19 0.0128584
-3.11566 2.33945e-19 0.0135221
-3.08063 7.82272e-20 0.0142299
-3.0456 1.0887e-19 0.0149856
-3.01059 2.66778e-19 0.0157931
-2.97558 8.78177e-20 0.0166569
-2.94058 -3.68911e-19 0.0175818
-2.90558 -5.06632e-19 0.0185731
-2.87059 -2.82914e-19 0.0196369
-2.83561 -4.65113e-19 0.0207798
-2.80064 2.80916e-19 0.0220089
-2.76567 9.54422e-20 0.0233325
-2.73071 -4.263e-19 0.0247596
-2.69576 -6.72635e-19 0.0263003
-2.66081 2.63572e-19 0.0279659
-2.62587 7.7662e-19 0.029769
-2.59094 3.71015e-19 0.0317238
-2.55601 -1.65091e-19 0.0338464
-2.52109 1.12484e-18 0.0361547
-2.48617 4.83993e-19 0.0386691
-2.45126 8.96432e-19 0.0414127
-2.41636 -2.33159e-19 0.0444117
-2.38146 3.89619e-19 0.047696
-2.34657 -1.88902e-21 0.0512997
-2.31168 2.61802e-18 0.0552619
-2.2768 1.72664e-19 0.0596274
-2.24192 1.21914e-18 0.0644481
-2.20705 2.01948e-19 0.0697838
-2.17219 -8.14046e-20 0.0757039
-2.13733 -1.78098e-18 0.0822892
-2.10247 3.461e-18 0.0896342
-2.06762 3.29077e-19 0.0978496
-2.03278 -3.36197e-18 0.107066
-1.99794 2.58769e-19 0.117438
-1.9631 2.36826e-18 0.129148
-1.92827 5.319e-18 0.142415
-1.89345 -1.87634e-18 0.157501
-1.85862 -5.31855e-18 0.174722
-1.82381 9.69391e-19 0.194459
-1.78899 -7.71997e-19 0.217175
-1.75419 8.89257e-18 0.243437
-1.71938 -5.3393e-18 0.273939
-1.68458 7.78015e-18 0.309538
-1.64979 2.02967e-17 0.351293
-1.61499 -2.32035e-17 0.400516
-1.58021 3.17838e-18 0.458842
-1.54542 1.93857e-18 0.528298
-1.51064 4.64023e-17 0.611395
-1.47586 1.27101e-17 0.711214
-1.44109 -5.35905e-18 0.831476
-1.40632 -3.76327e-17 0.976535
-1.37155 1.72516e-17 1.15122
-1.33679 3.41048e-17 1.36032
-1.30203 1.02116e-16 1.60749
-1.26727 7.89968e-17 1.89319
-1.23251 -5.35157e-17 2.21149
-1.19776 -1.01397e-16 2.54615
-1.16301 1.92777e-18 2.86798
-1.12827 2.44272e-18 3.137
-1.09352 -1.42368e-17 3.3125
-1.05878 4.04445e-17 3.36825
-1.02405 6.83111e-17 3.3036
-0.989309 -6.84623e-17 3.14201
-0.954576 1.00876e-16 2.91905
-0.919844 2.6019e-17 2.66915
-0.885115 1.06483e-16 2.41812
-0.850388 -1.80152e-16 2.18175
-0.815663 -8.55446e-17 1.96777
-0.78094 1.12139e-17 1.77862
-0.746219 -7.14251e-17 1.61375
-0.711499 -3.59845e-17 1.47114
-0.676781 -4.72689e-17 1.34822
-0.642065 1.03028e-17 1.24241
-0.60735 3.5004e-17 1.15128
-0.572637 -5.0328e-17 1.07271
-0.537925 1.69344e-18 1.00486
-0.503214 5.26862e-18 0.946196
-0.468504 1.05745e-17 0.89541
-0.433796 1.59579e-17 0.851423
-0.399089 2.33786e-17 0.813338
-0.364382 -8.84295e-18 0.780408
-0.329676 1.66299e-18 0.752014
-0.294972 -1.2146e-17 0.727645
-0.260267 1.02525e-17 0.706879
-0.225564 2.81614e-19 0.689367
-0.190861 6.04121e-19 0.674828
-0.156158 1.08195e-18 0.663032
-0.121456 -2.19397e-18 0.6538
-0.0867541 1.37146e-18 0.646991
-0.0520524 -7.23917e-19 0.642506
-0.0173508 3.24162e-19 0.64028
0.0173508 2.53848e-20 0.64028
0.0520524 -5.86385e-19 0.642506
0.0867541 4.28564e-19 0.646991
0.121456 1.61809e-18 0.6538
0.156158 -1.82188e-18 0.663032
0.190861 2.62089e-18 0.674828
0.225564 3.8525e-18 0.689367
0.260267 -6.46129e-18 0.706879
0.294972 1.16178e-17 0.727645
0.329676 5.72462e-19 0.752014
0.364382 1.73552e-17 0.780408
0.399089 -1.80224e-17 0.813338
0.433796 2.56975e-17 0.851423
0.468504 -2.47807e-17 0.89541
0.503214 8.66929e-18 0.946196
0.537925 -3.00573e-17 1.00486
0.572637 1.24656e-17 1.07271
0.60735 -2.94409e-17 1.15128
0.642065 -5.78803e-17 1.24241
0.676781 3.45338e-17 1.34822
0.711499 3.54031e-17 1.47114
0.746219 4.17114e-17 1.61375
0.78094 -9.79977e-17 1.77862
0.815663 -8.53126e-17 1.96777
0.850388 1.03482e-16 2.18175
0.885115 1.37763e-16 2.41812
0.919844 -8.64828e-17 2.66915
0.954576 -6.11026e-17 2.91905
0.989309 -1.29971e-16 3.14201
1.02405 -2.71499e-17 3.3036
1.05878 -5.88609e-17 3.36825
1.09352 4.73154e-17 3.3125
1.12827 3.08696e-18 3.137
1.16301 2.80003e-17 2.86798
1.19776 -3.12934e-17 2.54615
1.23251 -1.07464e-17 2.21149
1.26727 9.28341e-17 1.89319
1.30203 -2.76608e-17 1.60749
1.33679 -1.20966e-16 1.36032
1.37155 -8.03348e-18 1.15122
1.40632 -2.50394e-17 0.976535
1.44109 -7.22922e-18 0.831476
1.47586 7.45233e-18 0.711214
1.51064 1.76988e-17 0.611395
1.54542 3.76087e-17 0.528298
1.58021 2.86074e-17 0.458842
1.61499 -1.27032e-17 0.400516
1.64979 -5.92825e-18 0.351293
1.68458 8.98135e-18 0.309538
1.71938 -5.85473e-18 0.273939
1.75419 1.02414e-17 0.243437
1.78899 5.84326e-19 0.217175
1.82381 -9.13087e-18 0.194459
1.85862 2.22812e-18 0.174722
1.89345 3.64207e-18 0.157501
1.92827 5.40256e-18 0.142415
1.9631 -3.22525e-18 0.129148
1.99794 8.44912e-19 0.117438
2.03278 1.11388e-19 0.107066
2.06762 4.89811e-18 0.0978496
2.10247 -3.50266e-18 0.0896342
2.13733 1.73303e-18 0.0822892
2.17219 -3.54005e-19 0.0757039
2.20705 3.07232e-18 0.0697838
2.24192 1.32914e-18 0.0644481
2.2768 -1.2743e-18 0.0596274
2.31168 -1.48991e-18 0.0552619
2.34657 -7.24543e-19 0.0512997
2.38146 -1.36488e-18 0.047696
2.41636 -8.18151e-20 0.0444117
2.45126 2.78576e-19 0.0414127
2.48617 1.28302e-18 0.0386691
2.52109 -2.36498e-19 0.0361547
2.55601 -1.63417e-19 0.0338464
2.59094 5.15878e-19 0.0317238
2.62587 -6.038e-19 0.029769
2.66081 2.3471e-19 0.0279659
2.69576 1.03775e-19 0.0263003
2.73071 3.69767e-19 0.0247596
2.76567 4.94843e-19 0.0233325
2.80064 3.15441e-19 0.0220089
2.83561 -5.07079e-19 0.0207798
2.87059 -2.51374e-19 0.0196369
2.90558 -3.94714e-19 0.0185731
2.94058 3.65341e-19 0.0175818
2.97558 -4.34066e-19 0.0166569
3.01059 -1.49206e-19 0.0157931
3.0456 1.21532e-19 0.0149856
3.08063 1.64928e-19 0.0142299
3.11566 5.971e-21 0.0135221
3.1507 7.71755e-20 0.0128584
3.18574 -1.03971e-19 0.0122356
3.2208 -3.57488e-19 0.0116506
3.25586 1.18623e-19 0.0111007
3.29093 1.80852e-19 0.0105833
3.32601 5.43741e-20 0.0100962
3.36109 -3.56202e-20 0.0096371
3.39619 2.20097e-19 0.00920417
3.43129 1.03027e-19 0.0087956
3.4664 9.54831e-20 0.00840973
3.50152 7.10731e-20 0.00804504
3.53665 -1.06055e-19 0.00770014
3.57179 -9.77785e-20 0.00737374
3.60694 -4.91507e-20 0.00706464
3.64209 -5.41604e-20 0.00677174
3.67726 -3.71309e-20 0.00649402
3.71243 5.37836e-20 0.00623053
3.74761 -6.39679e-20 0.0059804
3.7828 5.13255e-21 0.00574281
3.81801 4.26422e-20 0.005517
3.85322 4.22403e-20 0.00530229
3.88844 -4.8083e-20 0.005098
3.92367 8.40518e-20 0.00490353
3.95891 -3.39001e-20 0.00471832
3.99416 7.5552e-21 0.00454184
4.02942 -3.09472e-20 0.00437358
4.06469 -2.04893e-20 0.0042131
4.09997 8.43234e-20 0.00405996
4.13526 -1.96573e-20 0.00391376
4.17056 6.40514e-20 0.00377411
4.20587 -2.42982e-20 0.00364067
4.24119 2.85476e-20 0.00351311
4.27653 -1.7755e-20 0.00339111
4.31187 -5.45458e-21 0.00327439
4.34722 -4.05299e-20 0.00316267
4.38259 2.19232e-20 0.00305569
4.41797 4.67355e-20 0.00295321
4.45335 3.05473e-20 0.00285501
4.48875 -2.14361e-21 0.00276086
4.52416 -2.75357e-20 0.00267058
4.55958 -3.18997e-20 0.00258397
4.59502 -1.52823e-20 0.00250084
4.63046 1.75053e-21 0.00242104
4.66592 5.30446e-21 0.00234441
4.70139 2.33863e-20 0.00227078
4.73687 -1.21078e-20 0.00220003
4.77237 -3.34303e-20 0.00213201
4.80787 3.095e-20 0.00206661
4.84339 -7.01771e-21 0.00200369
4.87892 -8.31834e-21 0.00194315
4.91446 -5.39154e-21 0.00188488
4.95002 1.33325e-20 0.00182878
4.98559 -1.49133e-20 0.00177474
5.02117 1.90343e-20 0.00172269
5.05677 -1.28263e-21 0.00167253
5.09237 -2.3319e-21 0.00162417
5.128 1.01996e-20 0.00157755
5.16363 -1.7553e-20 0.00153259
5.19928 2.16315e-20 0.00148921
5.23494 1.65202e-20 0.00144736
5.27062 3.66421e-21 0.00140696
5.30631 -1.86049e-20 0.00136795
5.34201 -2.55982e-20 0.00133029
5.37773 6.52182e-21 0.0012939
5.41346 6.40049e-21 0.00125875
5.4492 -1.24371e-20 0.00122478
5.48497 -1.61497e-22 0.00119194
5.52074 6.58823e-21 0.00116019
5.55653 1.42431e-22 0.00112948
5.59233 7.54544e-21 0.00109978
5.62815 2.78849e-21 0.00107104
5.66399 3.20845e-21 0.00104324
5.69984 2.67821e-21 0.00101632
5.7357 -2.14566e-21 0.000990257
5.77158 5.9874e-21 0.000965021
5.80748 5.32351e-21 0.000940579
5.84339 -6.93905e-22 0.0009169
5.87932 -1.30958e-20 0.000893956
5.91526 1.52167e-21 0.000871721
5.95122 1.50243e-22 0.000850167
5.9872 -4.19534e-21 0.00082927
6.02319 8.9502e-21 0.000809006
6.05919 1.37524e-20 0.000789351
6.09522 3.89829e-21 0.000770285
6.13126 -1.49049e-21 0.000751786
6.16732 -1.74738e-21 0.000733834
6.20339 3.38382e-21 0.00071641
6.23949 3.48816e-21 0.000699494
6.27559 -3.7958e-21 0.00068307
6.31172 -2.03356e-21 0.000667121
6.34786 -3.18175e-21 0.000651629
6.38403 -6.86914e-22 0.000636579
6.42021 6.59851e-22 0.000621957
6.4564 6.94776e-22 0.000607747
6.49262 4.02927e-21 0.000593936
6.52885 7.44925e-21 0.000580511
6.5651 -6.63294e-21 0.000567458
6.60137 5.36476e-21 0.000554766
6.63766 -1.84384e-21 0.000542421
6.67397 2.80973e-21 0.000530414
6.71029 -2.80413e-21 0.000518733
6.74664 -1.65798e-22 0.000507368
6.783 1.00839e-22 0.000496308
6.81938 -4.84707e-21 0.000485543
6.85579 -3.31385e-21 0.000475064
6.89221 3.09749e-21 0.000464863
6.92865 3.3622e-21 0.000454929
6.96511 -1.03862e-21 0.000445256
7.00159 1.69728e-21 0.000435834
7.0381 1.09428e-23 0.000426657
7.07462 4.21661e-21 0.000417716
7.11116 8.74717e-22 0.000409004
7.14772 1.14028e-21 0.000400514
7.18431 -3.50303e-21 0.00039224
7.22091 1.77744e-21 0.000384174
7.25754 3.39224e-21 0.000376311
7.29418 5.13576e-22 0.000368645
7.33085 3.06295e-21 0.00036117
7.36754 3.62675e-22 0.000353879
7.40425 7.55617e-23 0.000346769
7.44099 1.73074e-21 0.000339832
7.47774 -3.88028e-21 0.000333065
7.51452 2.00726e-21 0.000326462
7.55132 -9.16487e-22 0.000320019
7.58814 -5.16251e-22 0.000313731
7.62498 1.32735e-21 0.000307593
7.66185 1.77773e-21 0.000301601
7.69874 5.71941e-22 0.000295752
7.73566 2.46722e-21 0.000290041
7.77259 2.73111e-21 0.000284464
7.80955 -3.54815e-21 0.000279017
7.84654 -1.73185e-21 0.000273697
7.88355 3.0543e-21 0.000268501
7.92058 2.66141e-21 0.000263424
7.95763 1.18691e-21 0.000258464
7.99471 -1.09024e-21 0.000253618
8.03182 9.67064e-22 0.000248882
8.06895 -2.9399e-22 0.000244253
8.1061 8.06476e-22 0.000239729
8.14328 1.51507e-21 0.000235306
8.18049 -1.67885e-21 0.000230983
8.21772 1.20789e-22 0.000226755
8.25497 1.02713e-21 0.000222622
8.29226 9.63065e-22 0.000218579
8.32956 6.68417e-22 0.000214626
8.3669 -1.08569e-21 0.000210759
8.40426 -1.86547e-22 0.000206977
8.44165 2.98331e-22 0.000203276
8.47906 -1.31936e-21 0.000199656
8.5165 -3.19049e-22 0.000196114
8.55397 1.46033e-21 0.000192647
8.59146 4.62221e-22 0.000189255
8.62899 2.6861e-22 0.000185935
8.66654 -9.56182e-22 0.000182685
8.70412 -7.56308e-22 0.000179503
8.74172 7.95004e-22 0.000176389
8.77936 -2.00985e-22 0.00017334
8.81702 3.7427e-22 0.000170354
8.85471 1.21181e-21 0.00016743
8.89244 -1.72124e-22 0.000164567
8.93019 8.93107e-22 0.000161762
8.96797 -4.22372e-22 0.000159015
9.00578 4.30452e-22 0.000156325
9.04362 1.16723e-21 0.000153689
9.08149 2.42873e-22 0.000151106
9.11939 -1.50971e-22 0.000148576
9.15732 2.32947e-22 0.000146096
9.19528 3.37834e-23 0.000143667
9.23327 4.55019e-22 0.000141285
9.2713 -5.42089e-22 0.000138952
9.30935 2.86131e-22 0.000136664
9.34744 7.71762e-23 0.000134421
9.38556 7.16487e-22 0.000132223
9.42371 -1.33421e-22 0.000130068
9.46189 -1.1356e-22 0.000127954
9.50011 -4.89722e-22 0.000125882
9.53836 4.68254e-22 0.00012385
9.57664 -6.78129e-22 0.000121857
9.61496 2.47163e-22 0.000119903
9.65331 -4.24277e-22 0.000117986
9.69169 -3.79705e-23 0.000116106
9.73011 -1.93502e-22 0.000114261
9.76856 1.71354e-24 0.000112451
9.80704 -7.82417e-22 0.000110676
9.84557 -2.00154e-22 0.000108934
9.88412 -9.64966e-22 0.000107224
9.92271 -3.26792e-23 0.000105547
9.96134 4.95508e-22 0.000103901
10 3.39573e-22 0.000102285
10.0387 -1.78175e-22 0.000100699
10.0774 5.57514e-22 9.91428e-05
10.1162 4.64611e-22 9.76149e-05
10.155 3.26433e-22 9.61149e-05
10.1939 -2.74585e-22 9.46422e-05
10.2328 -6.55846e-22 9.31964e-05
10.2717 7.96901e-22 9.17767e-05
10.3106 3.31425e-22 9.03826e-05
10.3496 -1.79459e-22 8.90137e-05
10.3887 4.12836e-22 8.76692e-05
10.4278 1.09803e-22 8.63488e-05
10.4669 7.22339e-23 8.5052e-05
10.506 -2.30447e-24 8.37781e-05
10.5452 3.25703e-23 8.25268e-05
10.5845 8.59077e-23 8.12975e-05
10.6238 -1.26696e-22 8.00899e-05
10.6631 1.16697e-22 7.89034e-05
10.7024 2.7403e-22 7.77376e-05
10.7418 -1.23198e-23 7.65921e-05
10.7813 2.39066e-23 7.54665e-05
10.8208 4.19739e-22 7.43604e-05
10.8603 -2.03077e-22 7.32733e-05
10.8999 1.06213e-22 7.22049e-05
10.9395 2.94335e-22 7.11548e-05
10.9792 -3.01153e-22 7.01226e-05
11.0189 1.3147e-22 6.9108e-05
11.0586 -1.94581e-22 6.81105e-05
11.0984 3.18585e-22 6.713e-05
11.1383 -1.24919e-22 6.6166e-05
11.1781 -4.2622e-22 6.52182e-05
11.2181 2.99416e-22 6.42862e-05
11.2581 7.67074e-23 6.33699e-05
11.2981 1.27397e-22 6.24688e-05
11.3381 -3.85852e-22 6.15826e-05
11.3783 2.355e-22 6.07111e-05
11.4184 7.07401e-23 5.9854e-05
11.4587 -7.5869e-23 5.90109e-05
11.4989 2.63243e-22 5.81817e-05
11.5392 1.18551e-22 5.73661e-05
11.5796 1.03767e-22 5.65637e-05
11.62 1.67478e-22 5.57744e-05
11.6605 -1.2736e-22 5.49978e-05
11.701 -1.95525e-22 5.42338e-05
11.7415 1.55728e-22 5.34821e-05
11.7822 2.99661e-22 5.27425e-05
11.8228 -9.93384e-23 5.20147e-05
11.8636 -4.30026e-23 5.12985e-05
11.9043 9.38453e-23 5.05937e-05
11.9452 1.6935e-22 4.99001e-05
11.986 -8.83082e-23 4.92175e-05
12.027 1.6541e-23 4.85456e-05
12.068 2.89391e-22 4.78843e-05
12.109 -2.85016e-22 4.72333e-05
12.1501 7.4224e-24 4.65926e-05
12.1913 9.34979e-23 4.59618e-05
12.2325 2.57524e-23 4.53408e-05
12.2738 2.34669e-23 4.47295e-05
12.3151 2.14011e-23 4.41276e-05
12.3565 1.36714e-23 4.3535e-05
12.3979 -1.65336e-22 4.29514e-05
12.4394 -1.35892e-22 4.23769e-05
12.481 1.77496e-22 4.18111e-05
12.5226 2.09163e-22 4.12539e-05
12.5643 1.35665e-22 4.07052e-05
12.6061 -3.61564e-23 4.01648e-05
12.6479 -1.5942e-22 3.96325e-05
12.6898 6.7012e-23 3.91083e-05
12.7317 -6.65016e-23 3.8592e-05
12.7737 6.44439e-23 3.80834e-05
12.8158 3.75552e-23 3.75824e-05
12.8579 1.89653e-22 3.70888e-05
12.9001 -2.03781e-22 3.66026e-05
12.9424 -5.1728e-23 3.61236e-05
12.9847 -5.49805e-23 3.56517e-05
13.0271 -1.27196e-22 3.51867e-05
13.0696 1.01596e-22 3.47286e-05
13.1121 6.49284e-23 3.42772e-05
13.1547 5.9151e-23 3.38323e-05
13.1974 -6.0424e-23 3.3394e-05
13.2402 -5.82317e-23 3.2962e-05
13.283 -2.69658e-24 3.25363e-05
13.3259 1.05939e-22 3.21167e-05
13.3689 -7.25081e-23 3.17032e-05
13.4119 -7.09279e-24 3.12957e-05
13.455 -1.19312e-22 3.08939e-05
13.4982 7.04778e-23 3.0498e-05
13.5415 2.7231e-23 3.01076e-05
13.5848 4.12986e-23 2.97229e-05
13.6283 -1.13048e-22 2.93436e-05
13.6718 -1.63381e-23 2.89696e-05
13.7153 -6.67468e-23 2.86009e-05
13.759 9.86204e-23 2.82374e-05
13.8028 1.09808e-22 2.78791e-05
13.8466 -1.06521e-22 2.75257e-05
13.8905 1.34879e-22 2.71773e-05
13.9345 1.3821e-22 2.68337e-05
13.9786 8.92235e-24 2.64949e-05
14.0227 -2.8051e-23 2.61607e-05
14.067 7.35003e-23 2.58312e-05
14.1113 -6.93965e-23 2.55063e-05
14.1558 -2.94012e-23 2.51858e-05
14.2003 -2.27624e-23 2.48696e-05
14.2449 -7.77792e-23 2.45579e-05
14.2896 -1.01573e-22 2.42503e-05
14.3344 2.30082e-23 2.39469e-05
14.3793 7.28132e-23 2.36477e-05
14.4243 7.44423e-23 2.33525e-05
14.4693 -2.73246e-23 2.30613e-05
14.5145 -8.90612e-23 2.2774e-05
14.5598 -2.45063e-23 2.24905e-05
14.6052 5.78916e-23 2.22108e-05
14.6506 -6.55787e-23 2.19349e-05
14.6962 -8.1135e-23 2.16627e-05
14.7419 -2.77345e-23 2.1394e-05
14.7877 6.76162e-23 2.11289e-05
14.8336 -5.01485e-23 2.08673e-05
14.8796 1.69557e-22 2.06092e-05
14.9257 -7.86526e-23 2.03544e-05
14.9719 6.02029e-23 2.0103e-05
15.0182 1.95759e-23 1.98548e-05
15.0647 2.07197e-23 1.96099e-05
15.1112 -9.13193e-23 1.93682e-05
15.1579 -1.20867e-22 1.91296e-05
15.2047 1.01676e-24 1.88941e-05
15.2516 6.54042e-23 1.86616e-05
15.2986 -1.09915e-23 1.84321e-05
15.3458 -1.18495e-22 1.82055e-05
15.393 -2.76896e-23 1.79819e-05
15.4404 6.10476e-23 1.7761e-05
15.488 -7.34779e-23 1.7543e-05
15.5356 7.31649e-25 1.73278e-05
15.5834 -8.30454e-23 1.71152e-05
15.6313 6.35137e-23 1.69054e-05
15.6794 2.19008e-23 1.66981e-05
15.7276 -5.44166e-23 1.64935e-05
15.7759 -8.01431e-23 1.62914e-05
15.8243 5.63306e-25 1.60919e-05
15.873 2.78365e-23 1.58948e-05
15.9217 -2.88617e-23 1.57001e-05
15.9706 -1.04727e-23 1.55079e-05
16.0197 1.03325e-22 1.5318e-05
16.0689 -1.8966e-23 1.51304e-05
16.1182 2.77357e-23 1.49452e-05
16.1677 5.88211e-24 1.47622e-05
16.2174 -3.35763e-23 1.45814e-05
16.2672 -4.53806e-24 1.44028e-05
16.3172 -1.54646e-23 1.42263e-05
16.3674 2.47042e-23 1.4052e-05
16.4177 6.56958e-23 1.38798e-05
16.4682 1.50633e-24 1.37096e-05
16.5189 -2.48251e-24 1.35415e-05
16.5697 -1.1953e-23 1.33753e-05
16.6208 -4.0082e-24 1.32111e-05
16.672 1.29548e-23 1.30489e-05
16.7234 8.68267e-24 1.28885e-05
16.775 -1.87665e-23 1.27301e-05
16.8268 -4.7062e-23 1.25735e-05
16.8787 -2.55292e-23 1.24187e-05
16.9309 -8.45265e-24 1.22656e-05
16.9833 -2.57802e-23 1.21144e-05
17.0359 -6.8369e-24 1.19649e-05
17.0887 -7.13694e-24 1.18171e-05
17.1418 3.33233e-23 1.1671e-05
17.195 -6.95278e-24 1.15265e-05
17.2485 1.53779e-23 1.13837e-05
17.3022 8.8957e-25 1.12424e-05
17.3562 1.66914e-23 1.11028e-05
17.4104 3.08971e-23 1.09647e-05
17.4648 5.91055e-24 1.08281e-05
17.5195 -2.22859e-23 1.06931e-05
17.5744 -1.71292e-23 1.05595e-05
17.6296 -2.40987e-23 1.04274e-05
17.6851 1.45121e-23 1.02967e-05
17.7408 2.95571e-23 1.01674e-05
17.7969 5.6283e-24 1.00396e-05
17.8532 -8.8472e-24 9.91304e-06
17.9098 9.53572e-24 9.78787e-06
17.9667 2.17995e-23 9.66402e-06
18.0239 4.92237e-24 9.54146e-06
18.0815 -1.66972e-23 9.42018e-06
18.1393 -4.03549e-23 9.30016e-06
18.1975 2.66418e-23 9.18137e-06
18.256 6.08829e-24 9.06378e-06
18.3149 1.83745e-23 8.94739e-06
18.3742 -9.7612e-24 8.83216e-06
18.4338 -2.02808e-24 8.71807e-06
18.4938 -1.67734e-23 8.60511e-06
18.5542 -2.11305e-23 8.49325e-06
18.615 2.34283e-23 8.38247e-06
18.6762 1.43174e-23 8.27275e-06
18.7379 -2.24718e-23 8.16407e-06
18.8 -1.70745e-23 8.0564e-06
18.8625 -6.30363e-24 7.94972e-06
18.9255 -2.1135e-24 7.84401e-06
18.9891 1.69007e-23 7.73925e-06
19.0531 2.35184e-24 7.63542e-06
19.1177 -1.10432e-24 7.53249e-06
19.1828 1.11062e-24 7.43043e-06
19.2484 -3.10265e-24 7.32923e-06
19.3147 -5.32444e-24 7.22887e-06
19.3816 -1.37482e-23 7.1293e-06
19.4491 1.60591e-23 7.03052e-06
19.5173 -9.90805e-24 6.93249e-06
19.5862 1.39341e-23 6.83519e-06
19.6558 -3.69785e-23 6.73858e-06
19.7262 -2.71537e-23 6.64264e-06
19.7974 7.27945e-24 6.54734e-06
19.8694 -1.30891e-23 6.45264e-06
19.9423 1.46138e-23 6.35852e-06
20.0162 -1.71461e-23 6.26493e-06
20.091 -8.07718e-24 6.17183e-06
20.1669 -2.15752e-24 6.07918e-06
20.244 -1.95676e-23 5.98694e-06
20.3222 -9.42823e-24 5.89506e-06
20.4016 1.11276e-23 5.80349e-06
20.4825 1.50971e-23 5.71215e-06
20.5648 -3.77075e-24 5.621e-06
20.6487 -1.70653e-24 5.52995e-06
20.7344 3.50131e-25 5.43892e-06
20.8219 1.55306e-23 5.34781e-06
20.9115 1.11834e-24 5.2565e-06
21.0034 -1.95018e-23 5.16487e-06
21.0979 1.09781e-23 5.07276e-06
21.1952 -9.4876e-24 4.97996e-06
21.2959 3.26148e-24 4.88624e-06
21.4004 -3.45455e-24 4.79129e-06
21.5093 2.88311e-24 4.69469e-06
21.6237 9.23043e-24 4.5959e-06
21.7448 -1.60676e-23 4.49411e-06
21.8747 1.50257e-24 4.38812e-06
22.0165 8.73586e-24 4.27585e-06
22.1768 -9.73238e-24 4.15329e-06
22.3723 3.5905e-25 4.00971e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1ClassicOneLoop/iFpTwoLoop.txt <==
-22.3723 4.88796e-23 4.00871e-06
-22.1768 2.67368e-23 4.15223e-06
-22.0165 6.0242e-23 4.27475e-06
-21.8747 2.86887e-23 4.38697e-06
-21.7448 4.78174e-23 4.49293e-06
-21.6237 4.75754e-23 4.59467e-06
-21.5093 3.80264e-23 4.69343e-06
-21.4004 8.10308e-23 4.78998e-06
-21.2959 7.65369e-23 4.8849e-06
-21.1952 9.46293e-23 4.97858e-06
-21.0979 3.59927e-23 5.07134e-06
-21.0034 9.98836e-23 5.16342e-06
-20.9115 1.26722e-22 5.25501e-06
-20.8219 8.46149e-23 5.34627e-06
-20.7344 1.03975e-22 5.43734e-06
-20.6487 1.29227e-22 5.52834e-06
-20.5648 1.43237e-22 5.61935e-06
-20.4825 5.54619e-23 5.71046e-06
-20.4016 5.63527e-23 5.80175e-06
-20.3222 1.29758e-22 5.89329e-06
-20.244 1.50421e-22 5.98513e-06
-20.1669 2.01455e-22 6.07732e-06
-20.091 1.69818e-22 6.16993e-06
-20.0162 1.7466e-22 6.26298e-06
-19.9423 1.85606e-22 6.35653e-06
-19.8694 7.45529e-23 6.45061e-06
-19.7974 1.48041e-22 6.54526e-06
-19.7262 1.43269e-22 6.64052e-06
-19.6558 1.25968e-22 6.73641e-06
-19.5862 9.88e-23 6.83297e-06
-19.5173 1.39885e-22 6.93023e-06
-19.4491 1.71655e-22 7.02821e-06
-19.3816 1.19014e-22 7.12694e-06
-19.3147 1.45224e-22 7.22646e-06
-19.2484 1.63926e-22 7.32678e-06
-19.1828 2.05033e-22 7.42792e-06
-19.1177 8.79648e-23 7.52993e-06
-19.0531 7.22121e-23 7.63281e-06
-18.9891 2.4369e-22 7.73659e-06
-18.9255 2.04982e-22 7.84129e-06
-18.8625 5.1959e-23 7.94695e-06
-18.8 1.10021e-22 8.05357e-06
-18.7379 1.46233e-22 8.16118e-06
-18.6762 1.06648e-22 8.26981e-06
-18.615 9.06439e-23 8.37947e-06
-18.5542 1.06942e-22 8.49019e-06
-18.4938 1.91748e-22 8.60199e-06
-18.4338 1.80061e-22 8.71489e-06
-18.3742 1.32865e-22 8.82891e-06
-18.3149 -1.00576e-22 8.94407e-06
-18.256 5.53347e-23 9.06041e-06
-18.1975 -1.98281e-23 9.17792e-06
-18.1393 -1.4513e-22 9.29665e-06
-18.0815 1.1393e-22 9.41661e-06
-18.0239 -1.56749e-22 9.53782e-06
-17.9667 4.37637e-23 9.6603e-06
-17.9098 1.94399e-23 9.78408e-06
-17.8532 -1.39367e-22 9.90918e-06
-17.7969 -1.86115e-23 1.00356e-05
-17.7408 -2.05954e-22 1.01634e-05
-17.6851 -1.1194e-22 1.02926e-05
-17.6296 -1.39964e-22 1.04232e-05
-17.5744 5.10573e-23 1.05553e-05
-17.5195 -1.36654e-22 1.06888e-05
-17.4648 9.07292e-23 1.08237e-05
-17.4104 -2.37946e-22 1.09602e-05
-17.3562 -8.45989e-23 1.10982e-05
-17.3022 1.05732e-22 1.12378e-05
-17.2485 -1.39468e-22 1.13789e-05
-17.195 -9.05874e-23 1.15217e-05
-17.1418 -1.99013e-23 1.1666e-05
-17.0887 -1.64379e-22 1.18121e-05
-17.0359 -3.49962e-22 1.19598e-05
-16.9833 3.38593e-23 1.21092e-05
-16.9309 1.79497e-22 1.22603e-05
-16.8787 -3.17561e-22 1.24132e-05
-16.8268 -1.37819e-22 1.25679e-05
-16.775 9.79521e-23 1.27245e-05
-16.7234 -1.46605e-22 1.28828e-05
-16.672 -1.72261e-22 1.30431e-05
-16.6208 -1.8331e-22 1.32052e-05
-16.5697 -3.11108e-22 1.33693e-05
-16.5189 -3.51447e-22 1.35353e-05
-16.4682 -6.50846e-22 1.37034e-05
-16.4177 -4.55742e-22 1.38734e-05
-16.3674 -5.51294e-22 1.40455e-05
-16.3172 -2.65887e-22 1.42197e-05
-16.2672 -4.96866e-22 1.4396e-05
-16.2174 -5.0437e-22 1.45745e-05
-16.1677 -5.81013e-22 1.47552e-05
-16.1182 -6.04096e-22 1.4938e-05
-16.0689 -8.61663e-22 1.51232e-05
-16.0197 -6.21666e-22 1.53106e-05
-15.9706 -5.07764e-22 1.55003e-05
-15.9217 -1.49887e-22 1.56925e-05
-15.873 -6.4962e-22 1.5887e-05
-15.8243 -3.50249e-22 1.60839e-05
-15.7759 -3.15647e-22 1.62833e-05
-15.7276 -2.7268e-22 1.64852e-05
-15.6794 -5.39129e-22 1.66897e-05
-15.6313 -3.38211e-22 1.68968e-05
-15.5834 -3.46451e-22 1.71065e-05
-15.5356 -1.26627e-22 1.73189e-05
-15.488 5.2537e-22 1.7534e-05
-15.4404 9.493e-23 1.77518e-05
-15.393 -1.16673e-23 1.79725e-05
-15.3458 -3.40188e-22 1.8196e-05
-15.2986 -4.51123e-22 1.84223e-05
-15.2516 4.78162e-22 1.86517e-05
-15.2047 1.06459e-22 1.8884e-05
-15.1579 6.77993e-23 1.91193e-05
-15.1112 -3.03831e-22 1.93577e-05
-15.0647 -2.33112e-22 1.95992e-05
-15.0182 -4.00217e-23 1.9844e-05
-14.9719 -1.1929e-22 2.00919e-05
-14.9257 3.07592e-22 2.03431e-05
-14.8796 3.10242e-22 2.05977e-05
-14.8336 -2.26127e-22 2.08556e-05
-14.7877 7.57926e-23 2.1117e-05
-14.7419 8.91234e-23 2.13818e-05
-14.6962 -7.29587e-23 2.16503e-05
-14.6506 1.90544e-22 2.19223e-05
-14.6052 7.1161e-23 2.2198e-05
-14.5598 3.51572e-22 2.24774e-05
-14.5145 3.17979e-22 2.27606e-05
-14.4693 9.42912e-22 2.30477e-05
-14.4243 -6.08416e-22 2.33386e-05
-14.3793 1.02882e-21 2.36336e-05
-14.3344 5.35606e-24 2.39325e-05
-14.2896 4.42384e-22 2.42356e-05
-14.2449 3.06787e-22 2.45429e-05
-14.2003 6.86428e-23 2.48544e-05
-14.1558 9.33515e-22 2.51702e-05
-14.1113 4.50871e-22 2.54904e-05
-14.067 4.75988e-22 2.58151e-05
-14.0227 2.03308e-22 2.61443e-05
-13.9786 1.63359e-23 2.64781e-05
-13.9345 4.06664e-22 2.68166e-05
-13.8905 7.91912e-22 2.71599e-05
-13.8466 1.36378e-21 2.7508e-05
-13.8028 8.21211e-22 2.7861e-05
-13.759 5.77377e-22 2.8219e-05
-13.7153 3.38281e-22 2.85822e-05
-13.6718 -2.66553e-23 2.89505e-05
-13.6283 1.77539e-22 2.9324e-05
-13.5848 9.52603e-22 2.9703e-05
-13.5415 1.05992e-21 3.00874e-05
-13.4982 5.16138e-22 3.04773e-05
-13.455 1.34435e-21 3.08729e-05
-13.4119 2.1004e-22 3.12742e-05
-13.3689 7.57175e-22 3.16813e-05
-13.3259 6.20541e-22 3.20944e-05
-13.283 8.43645e-22 3.25135e-05
-13.2402 -1.58256e-22 3.29388e-05
-13.1974 1.47439e-21 3.33703e-05
-13.1547 1.49617e-21 3.38082e-05
-13.1121 1.08258e-21 3.42526e-05
-13.0696 2.80824e-22 3.47035e-05
-13.0271 9.45739e-22 3.51612e-05
-12.9847 -1.72568e-21 3.56256e-05
-12.9424 9.05475e-22 3.6097e-05
-12.9001 1.26418e-21 3.65755e-05
-12.8579 -1.3346e-22 3.70612e-05
-12.8158 1.06876e-21 3.75542e-05
-12.7737 -2.98233e-22 3.80546e-05
-12.7317 1.31217e-21 3.85627e-05
-12.6898 9.83359e-22 3.90784e-05
-12.6479 1.12263e-21 3.9602e-05
-12.6061 8.49547e-23 4.01336e-05
-12.5643 -7.2761e-22 4.06734e-05
-12.5226 1.73797e-21 4.12215e-05
-12.481 2.29002e-21 4.1778e-05
-12.4394 1.14356e-21 4.23431e-05
-12.3979 6.7063e-22 4.2917e-05
-12.3565 1.59175e-21 4.34999e-05
-12.3151 5.78527e-22 4.40918e-05
-12.2738 1.60327e-21 4.46929e-05
-12.2325 3.3066e-22 4.53035e-05
-12.1913 3.21133e-21 4.59238e-05
-12.1501 -1.76323e-21 4.65537e-05
-12.109 4.42888e-22 4.71937e-05
-12.068 2.23733e-21 4.78438e-05
-12.027 1.06519e-21 4.85043e-05
-11.986 1.03715e-21 4.91753e-05
-11.9452 3.40845e-22 4.98571e-05
-11.9043 -7.42674e-22 5.05498e-05
-11.8636 5.0477e-22 5.12537e-05
-11.8228 1.64315e-21 5.1969e-05
-11.7822 -7.72426e-22 5.26958e-05
-11.7415 4.08816e-22 5.34345e-05
-11.701 -2.3866e-21 5.41852e-05
-11.6605 -4.13917e-22 5.49482e-05
-11.62 -9.87656e-22 5.57237e-05
-11.5796 -9.20228e-22 5.65119e-05
-11.5392 -2.11313e-21 5.73132e-05
-11.4989 -8.25367e-22 5.81277e-05
-11.4587 -2.10497e-21 5.89558e-05
-11.4184 -6.23907e-24 5.97976e-05
-11.3783 -1.60061e-21 6.06536e-05
-11.3381 6.50401e-22 6.15238e-05
-11.2981 5.67087e-22 6.24087e-05
-11.2581 -2.42739e-21 6.33086e-05
-11.2181 -1.73344e-21 6.42236e-05
-11.1781 -5.5174e-21 6.51542e-05
-11.1383 5.98327e-22 6.61006e-05
-11.0984 -2.04317e-21 6.70632e-05
-11.0586 -3.99895e-21 6.80423e-05
-11.0189 -2.25716e-22 6.90382e-05
-10.9792 -3.81297e-21 7.00513e-05
-10.9395 -4.02462e-21 7.10819e-05
-10.8999 -1.72824e-21 7.21305e-05
-10.8603 -3.56323e-21 7.31972e-05
-10.8208 -3.6941e-21 7.42826e-05
-10.7813 -3.22328e-21 7.53871e-05
-10.7418 -4.81733e-21 7.65109e-05
-10.7024 -1.47351e-21 7.76546e-05
-10.6631 -3.77654e-21 7.88185e-05
-10.6238 -2.62227e-21 8.00031e-05
-10.5845 1.52185e-22 8.12088e-05
-10.5452 -4.98142e-21 8.24361e-05
-10.506 -3.2656e-21 8.36853e-05
-10.4669 -2.72275e-21 8.49571e-05
-10.4278 -2.90619e-21 8.62518e-05
-10.3887 -8.84741e-22 8.757e-05
-10.3496 4.81746e-22 8.89122e-05
-10.3106 8.43766e-22 9.02788e-05
-10.2717 -2.54248e-21 9.16705e-05
-10.2328 -5.76337e-21 9.30877e-05
-10.1939 -8.18463e-21 9.45311e-05
-10.155 -6.66388e-21 9.60012e-05
-10.1162 -4.28387e-21 9.74985e-05
-10.0774 -5.57655e-21 9.90238e-05
-10.0387 -4.70566e-21 0.000100578
-10 -4.72685e-21 0.00010216
-9.96134 -3.79142e-21 0.000103773
-9.92271 -3.52156e-21 0.000105416
-9.88412 -7.9795e-21 0.000107091
-9.84557 -8.48079e-21 0.000108797
-9.80704 -7.75129e-21 0.000110536
-9.76856 -8.07868e-21 0.000112308
-9.73011 -5.01093e-21 0.000114114
-9.69169 -9.7971e-21 0.000115955
-9.65331 -5.97281e-21 0.000117832
-9.61496 -4.07964e-21 0.000119745
-9.57664 -3.80228e-21 0.000121696
-9.53836 -3.63605e-21 0.000123685
-9.50011 -7.18352e-21 0.000125713
-9.46189 -8.62847e-21 0.000127781
-9.42371 -1.67046e-21 0.00012989
-9.38556 -2.77555e-21 0.000132041
-9.34744 -1.35928e-20 0.000134235
-9.30935 -1.30751e-21 0.000136473
-9.2713 -1.20908e-20 0.000138756
-9.23327 2.99197e-21 0.000141085
-9.19528 -8.78653e-21 0.000143461
-9.15732 -9.23237e-21 0.000145885
-9.11939 7.22312e-21 0.00014836
-9.08149 -6.40472e-21 0.000150884
-9.04362 -3.2977e-22 0.000153461
-9.00578 -1.79793e-20 0.000156092
-8.96797 -1.18665e-20 0.000158776
-8.93019 -2.34622e-20 0.000161517
-8.89244 -1.13634e-20 0.000164315
-8.85471 -9.4303e-21 0.000167172
-8.81702 -2.05392e-20 0.000170089
-8.77936 -7.79392e-21 0.000173068
-8.74172 -2.26205e-20 0.00017611
-8.70412 -7.78239e-21 0.000179218
-8.66654 -1.74134e-22 0.000182391
-8.62899 -2.31284e-20 0.000185634
-8.59146 1.54448e-21 0.000188946
-8.55397 -2.2978e-20 0.00019233
-8.5165 -2.37714e-20 0.000195788
-8.47906 -2.62453e-20 0.000199322
-8.44165 -3.74885e-21 0.000202933
-8.40426 -5.17827e-21 0.000206624
-8.3669 -3.88588e-20 0.000210397
-8.32956 1.28504e-21 0.000214254
-8.29226 -9.79473e-24 0.000218198
-8.25497 -1.70622e-20 0.00022223
-8.21772 -1.07858e-20 0.000226353
-8.18049 -7.42218e-21 0.000230569
-8.14328 -9.36685e-21 0.000234881
-8.1061 -2.44324e-20 0.000239292
-8.06895 -2.849e-20 0.000243804
-8.03182 -8.76919e-21 0.00024842
-7.99471 -2.10853e-20 0.000253144
-7.95763 -2.65982e-20 0.000257977
-7.92058 4.35972e-21 0.000262923
-7.88355 -1.61839e-20 0.000267985
-7.84654 -2.02132e-20 0.000273167
-7.80955 -4.60757e-21 0.000278472
-7.77259 9.51843e-21 0.000283903
-7.73566 -1.41549e-20 0.000289463
-7.69874 -4.30343e-20 0.000295158
-7.66185 -8.67875e-21 0.00030099
-7.62498 -2.89615e-20 0.000306964
-7.58814 -1.38941e-20 0.000313083
-7.55132 -4.20285e-22 0.000319353
-7.51452 2.2591e-22 0.000325776
-7.47774 -1.05228e-20 0.000332359
-7.44099 -1.56014e-20 0.000339105
-7.40425 9.74432e-21 0.00034602
-7.36754 -2.73034e-20 0.000353108
-7.33085 -1.14499e-20 0.000360376
-7.29418 -2.48822e-20 0.000367827
-7.25754 -3.3659e-20 0.000375469
-7.22091 3.03878e-21 0.000383306
-7.18431 2.52531e-20 0.000391345
-7.14772 -2.35559e-20 0.000399591
-7.11116 -1.4855e-20 0.000408053
-7.07462 3.67082e-21 0.000416735
-7.0381 -5.26161e-20 0.000425646
-7.00159 5.5694e-20 0.000434792
-6.96511 -1.5145e-20 0.000444181
-6.92865 -3.48026e-20 0.00045382
-6.89221 -6.48761e-20 0.000463719
-6.85579 4.80661e-22 0.000473884
-6.81938 -2.87862e-20 0.000484325
-6.783 5.27133e-20 0.000495051
-6.74664 -6.49122e-20 0.00050607
-6.71029 -2.60745e-20 0.000517394
-6.67397 -1.24214e-20 0.000529032
-6.63766 -3.71928e-20 0.000540994
-6.60137 4.64976e-21 0.000553291
-6.5651 -7.05774e-22 0.000565935
-6.52885 5.26545e-20 0.000578937
-6.49262 -1.48947e-20 0.000592311
-6.4564 3.96794e-20 0.000606067
-6.42021 -2.35666e-20 0.000620221
-6.38403 1.59921e-20 0.000634785
-6.34786 2.50214e-20 0.000649774
-6.31172 1.25192e-20 0.000665203
-6.27559 -1.51292e-20 0.000681087
-6.23949 -1.02258e-19 0.000697443
-6.20339 -9.10781e-21 0.000714288
-6.16732 4.83927e-20 0.000731639
-6.13126 1.77834e-20 0.000749515
-6.09522 4.8616e-20 0.000767935
-6.05919 -1.04081e-20 0.000786919
-6.02319 1.93241e-20 0.000806487
-5.9872 7.34992e-20 0.000826662
-5.95122 9.67162e-20 0.000847467
-5.91526 2.19438e-20 0.000868925
-5.87932 -2.98632e-20 0.00089106
-5.84339 1.35187e-19 0.0009139
-5.80748 -9.51052e-20 0.00093747
-5.77158 3.82569e-20 0.0009618
-5.7357 -7.86776e-20 0.000986919
-5.69984 -9.13451e-20 0.00101286
-5.66399 9.4638e-20 0.00103965
-5.62815 1.51684e-19 0.00106733
-5.59233 -5.55816e-20 0.00109592
-5.55653 1.13618e-19 0.00112548
-5.52074 -1.11749e-19 0.00115604
-5.48497 -7.21604e-20 0.00118763
-5.4492 -9.1578e-20 0.00122031
-5.41346 -2.98009e-20 0.00125411
-5.37773 -1.65561e-19 0.00128909
-5.34201 3.63343e-20 0.00132529
-5.30631 -1.57652e-19 0.00136277
-5.27062 2.61828e-19 0.00140157
-5.23494 7.36507e-20 0.00144177
-5.19928 5.24983e-21 0.00148341
-5.16363 -2.50085e-19 0.00152656
-5.128 3.23879e-19 0.00157129
-5.09237 -2.94695e-21 0.00161767
-5.05677 -2.28508e-19 0.00166577
-5.02117 1.38493e-19 0.00171567
-4.98559 -4.61587e-20 0.00176745
-4.95002 5.37576e-20 0.0018212
-4.91446 2.93012e-19 0.00187701
-4.87892 2.29927e-19 0.00193497
-4.84339 3.22151e-19 0.00199519
-4.80787 3.14217e-19 0.00205777
-4.77237 -2.30716e-19 0.00212284
-4.73687 3.6648e-19 0.00219049
-4.70139 -1.62354e-19 0.00226088
-4.66592 -6.14788e-20 0.00233412
-4.63046 1.36709e-19 0.00241035
-4.59502 -7.21651e-20 0.00248974
-4.55958 4.89739e-19 0.00257244
-4.52416 -4.64409e-19 0.00265861
-4.48875 5.47834e-19 0.00274844
-4.45335 9.19776e-20 0.00284212
-4.41797 4.96626e-19 0.00293985
-4.38259 -7.57049e-19 0.00304183
-4.34722 4.19642e-19 0.00314831
-4.31187 1.05842e-18 0.00325953
-4.27653 7.86649e-20 0.00337573
-4.24119 -1.35024e-19 0.00349721
-4.20587 -2.17672e-19 0.00362424
-4.17056 1.38296e-20 0.00375715
-4.13526 3.86373e-19 0.00389627
-4.09997 -3.39665e-19 0.00404196
-4.06469 -6.84675e-19 0.00419459
-4.02942 7.84604e-19 0.00435459
-3.99416 4.54629e-19 0.00452238
-3.95891 3.67893e-19 0.00469843
-3.92367 -7.34608e-20 0.00488326
-3.88844 3.717e-19 0.00507739
-3.85322 5.50331e-19 0.0052814
-3.81801 -5.02866e-19 0.00549593
-3.7828 2.05867e-18 0.00572164
-3.74761 -1.9005e-18 0.00595925
-3.71243 2.86479e-18 0.00620953
-3.67726 -3.44407e-19 0.00647333
-3.64209 1.93787e-18 0.00675154
-3.60694 -1.74858e-18 0.00704515
-3.57179 1.70291e-18 0.00735519
-3.53665 8.77742e-19 0.0076828
-3.50152 1.58213e-18 0.00802921
-3.4664 -5.16428e-19 0.00839575
-3.43129 4.44945e-18 0.00878383
-3.39619 -1.91802e-18 0.00919502
-3.36109 -4.58424e-18 0.00963098
-3.32601 1.68383e-18 0.0100935
-3.29093 -3.93768e-18 0.0105846
-3.25586 5.87884e-18 0.0111063
-3.2208 4.87039e-18 0.011661
-3.18574 -5.97483e-18 0.0122511
-3.1507 4.09018e-18 0.0128793
-3.11566 -1.04138e-18 0.0135486
-3.08063 -7.89703e-18 0.0142622
-3.0456 1.033e-18 0.0150234
-3.01059 1.90761e-17 0.0158362
-2.97558 4.87579e-19 0.0167047
-2.94058 1.43192e-17 0.0176335
-2.90558 3.38561e-18 0.0186277
-2.87059 2.38299e-18 0.0196928
-2.83561 -8.82804e-18 0.0208352
-2.80064 -5.99658e-18 0.0220618
-2.76567 -7.70169e-18 0.0233802
-2.73071 2.6879e-17 0.0247992
-2.69576 -1.49098e-17 0.0263283
-2.66081 -3.37522e-17 0.0279785
-2.62587 2.91988e-17 0.0297618
-2.59094 1.41027e-18 0.0316919
-2.55601 -1.32339e-17 0.0337841
-2.52109 -2.75497e-17 0.0360558
-2.48617 -1.32284e-17 0.0385263
-2.45126 2.39884e-17 0.0412179
-2.41636 1.38365e-17 0.0441555
-2.38146 1.0271e-17 0.0473675
-2.34657 -5.33505e-17 0.0508864
-2.31168 -2.59527e-17 0.0547493
-2.2768 -1.88168e-17 0.0589984
-2.24192 -4.93156e-17 0.0636825
-2.20705 6.0594e-17 0.0688577
-2.17219 1.3292e-17 0.0745889
-2.13733 -8.8766e-17 0.0809513
-2.10247 1.88248e-16 0.0880323
-2.06762 1.68286e-17 0.0959343
-2.03278 1.82562e-17 0.104777
-1.99794 3.13926e-17 0.114701
-1.9631 8.25053e-17 0.125873
-1.92827 -2.93061e-16 0.13849
-1.89345 -1.57874e-16 0.152786
-1.85862 -1.7512e-16 0.169042
-1.82381 -3.89679e-16 0.187594
-1.78899 -4.03586e-17 0.208847
-1.75419 -2.44408e-16 0.233292
-1.71938 6.34529e-16 0.261522
-1.68458 3.59574e-16 0.294264
-1.64979 -2.12942e-16 0.332403
-1.61499 -2.52174e-15 0.377025
-1.58021 3.80825e-15 0.429461
-1.54542 3.55896e-15 0.491346
-1.51064 -4.03715e-15 0.564678
-1.47586 7.41209e-15 0.651884
-1.44109 8.76144e-17 0.75588
-1.40632 -1.62742e-14 0.880095
-1.37155 -1.38619e-14 1.02842
-1.33679 1.38316e-14 1.20498
-1.30203 -1.73427e-14 1.41365
-1.26727 7.08748e-14 1.65708
-1.23251 3.19583e-14 1.93497
-1.19776 8.55705e-14 2.24175
-1.16301 -5.64001e-14 2.56379
-1.12827 -3.16556e-15 2.87767
-1.09352 2.31519e-13 3.15162
-1.05878 -5.67583e-16 3.35196
-1.02405 -1.75397e-15 3.45335
-0.989309 -8.20233e-14 3.44786
-0.954576 4.02299e-16 3.34683
-0.919844 1.3086e-13 3.17497
-0.885115 -1.22513e-15 2.96096
-0.850388 -4.26999e-14 2.73
-0.815663 1.1427e-13 2.50039
-0.78094 -7.97375e-14 2.28349
-0.746219 2.44989e-14 2.08513
-0.711499 -5.43849e-15 1.90744
-0.676781 -6.33018e-14 1.75032
-0.642065 1.02399e-15 1.61248
-0.60735 -2.36192e-15 1.49214
-0.572637 9.74091e-15 1.38732
-0.537925 -7.95118e-15 1.29616
-0.503214 -4.99896e-15 1.21692
-0.468504 -6.06186e-15 1.14808
-0.433796 1.13216e-14 1.08831
-0.399089 -1.20269e-14 1.03649
-0.364382 4.27113e-15 0.991633
-0.329676 -1.6351e-15 0.952947
-0.294972 -6.68426e-15 0.919742
-0.260267 1.0125e-14 0.891453
-0.225564 4.73051e-16 0.867603
-0.190861 -9.21478e-16 0.847812
-0.156158 -1.02925e-15 0.831759
-0.121456 5.34176e-15 0.819203
-0.0867541 4.98755e-15 0.809941
-0.0520524 -7.00881e-15 0.80385
-0.0173508 -1.84658e-14 0.800811
0.0173508 2.71349e-14 0.800811
0.0520524 -4.83738e-16 0.80385
0.0867541 1.86116e-15 0.809941
0.121456 -1.01529e-15 0.819203
0.156158 -3.82473e-15 0.831759
0.190861 -2.88309e-15 0.847812
0.225564 3.93963e-15 0.867603
0.260267 -2.27692e-18 0.891453
0.294972 3.15892e-15 0.919742
0.329676 1.17287e-15 0.952947
0.364382 1.12882e-15 0.991633
0.399089 -6.16067e-15 1.03649
0.433796 1.36355e-15 1.08831
0.468504 -7.36043e-16 1.14808
0.503214 -9.40884e-16 1.21692
0.537925 -1.12179e-14 1.29616
0.572637 1.45503e-14 1.38732
0.60735 -3.13707e-15 1.49214
0.642065 4.38229e-15 1.61248
0.676781 -2.84717e-15 1.75032
0.711499 -3.96986e-14 1.90744
0.746219 -1.10118e-13 2.08513
0.78094 1.00657e-14 2.28349
0.815663 -4.41757e-15 2.50039
0.850388 1.00059e-14 2.73
0.885115 4.74118e-14 2.96096
0.919844 -6.47901e-14 3.17497
0.954576 -2.2842e-13 3.34683
0.989309 -8.24048e-14 3.44786
1.02405 -1.47148e-16 3.45335
1.05878 -1.68575e-13 3.35196
1.09352 -1.81926e-16 3.15162
1.12827 -1.30042e-13 2.87767
1.16301 -5.00934e-14 2.56379
1.19776 -4.58238e-14 2.24175
1.23251 -3.23435e-14 1.93497
1.26727 -3.38257e-16 1.65708
1.30203 -1.12917e-15 1.41365
1.33679 2.86531e-14 1.20498
1.37155 -6.59715e-15 1.02842
1.40632 1.47866e-14 0.880095
1.44109 -2.53034e-15 0.75588
1.47586 2.72463e-15 0.651884
1.51064 -5.38628e-15 0.564678
1.54542 3.03476e-16 0.491346
1.58021 -8.64167e-16 0.429461
1.61499 1.45336e-15 0.377025
1.64979 3.21972e-16 0.332403
1.68458 -1.91628e-16 0.294264
1.71938 -8.62637e-17 0.261522
1.75419 1.60195e-15 0.233292
1.78899 -1.64392e-15 0.208847
1.82381 -1.60377e-16 0.187594
1.85862 6.0554e-16 0.169042
1.89345 -2.54748e-16 0.152786
1.92827 2.66987e-16 0.13849
1.9631 1.51469e-16 0.125873
1.99794 -1.37082e-16 0.114701
2.03278 -1.14082e-16 0.104777
2.06762 -1.28685e-16 0.0959343
2.10247 8.35821e-17 0.0880323
2.13733 -7.93799e-17 0.0809513
2.17219 1.53822e-16 0.0745889
2.20705 -9.7461e-17 0.0688577
2.24192 5.19688e-18 0.0636825
2.2768 -8.09045e-17 0.0589984
2.31168 6.40308e-17 0.0547493
2.34657 3.58393e-17 0.0508864
2.38146 5.66607e-17 0.0473675
2.41636 -3.34678e-17 0.0441555
2.45126 6.98977e-18 0.0412179
2.48617 2.13549e-17 0.0385263
2.52109 6.73534e-18 0.0360558
2.55601 -3.46512e-18 0.0337841
2.59094 -1.90376e-17 0.0316919
2.62587 1.41661e-17 0.0297618
2.66081 3.58835e-18 0.0279785
2.69576 1.59274e-17 0.0263283
2.73071 -1.50786e-17 0.0247992
2.76567 2.5782e-18 0.0233802
2.80064 -1.68115e-17 0.0220618
2.83561 1.08982e-17 0.0208352
2.87059 2.58969e-18 0.0196928
2.90558 -3.68117e-18 0.0186277
2.94058 -5.83456e-18 0.0176335
2.97558 1.15546e-17 0.0167047
3.01059 -1.68958e-17 0.0158362
3.0456 1.34106e-18 0.0150234
3.08063 -3.82966e-18 0.0142622
3.11566 4.49082e-18 0.0135486
3.1507 -3.88403e-18 0.0128793
3.18574 -2.25446e-18 0.0122511
3.2208 -5.79378e-18 0.011661
3.25586 2.98998e-18 0.0111063
3.29093 4.66521e-18 0.0105846
3.32601 -4.45979e-19 0.0100935
3.36109 -3.74598e-18 0.00963098
3.39619 3.02297e-18 0.00919502
3.43129 -2.69424e-18 0.00878383
3.4664 5.5604e-19 0.00839575
3.50152 7.67044e-19 0.00802921
3.53665 -4.47729e-19 0.0076828
3.57179 -7.25599e-19 0.00735519
3.60694 8.53417e-19 0.00704515
3.64209 -2.98405e-18 0.00675154
3.67726 1.00616e-18 0.00647333
3.71243 7.30906e-19 0.00620953
3.74761 4.72917e-19 0.00595925
3.7828 -1.94336e-18 0.00572164
3.81801 -1.21691e-18 0.00549593
3.85322 6.25469e-19 0.0052814
3.88844 -1.15546e-18 0.00507739
3.92367 -1.10028e-18 0.00488326
3.95891 7.22466e-19 0.00469843
3.99416 -1.59451e-18 0.00452238
4.02942 5.42714e-19 0.00435459
4.06469 -6.01977e-19 0.00419459
4.09997 -1.92856e-19 0.00404196
4.13526 -8.86173e-19 0.00389627
4.17056 -4.32277e-19 0.00375715
4.20587 9.79988e-20 0.00362424
4.24119 -2.78562e-19 0.00349721
4.27653 2.75181e-19 0.00337573
4.31187 -1.38872e-18 0.00325953
4.34722 6.96908e-20 0.00314831
4.38259 2.25894e-19 0.00304183
4.41797 -1.70527e-19 0.00293985
4.45335 -5.63972e-19 0.00284212
4.48875 -5.6696e-19 0.00274844
4.52416 -2.01048e-19 0.00265861
4.55958 -3.31256e-19 0.00257244
4.59502 1.56628e-19 0.00248974
4.63046 4.25598e-19 0.00241035
4.66592 -1.75268e-19 0.00233412
4.70139 -5.68662e-19 0.00226088
4.73687 5.70198e-20 0.00219049
4.77237 -7.54451e-21 0.00212284
4.80787 -2.31493e-19 0.00205777
4.84339 3.29378e-19 0.00199519
4.87892 -1.60642e-19 0.00193497
4.91446 -9.53332e-20 0.00187701
4.95002 2.27661e-19 0.0018212
4.98559 -8.65077e-20 0.00176745
5.02117 -2.19829e-19 0.00171567
5.05677 -6.82879e-20 0.00166577
5.09237 -8.93707e-20 0.00161767
5.128 -2.42293e-19 0.00157129
5.16363 -1.16713e-19 0.00152656
5.19928 -1.45384e-19 0.00148341
5.23494 -8.80158e-20 0.00144177
5.27062 -1.52237e-19 0.00140157
5.30631 1.90815e-19 0.00136277
5.34201 -9.5442e-20 0.00132529
5.37773 1.49606e-19 0.00128909
5.41346 1.40939e-19 0.00125411
5.4492 -7.80119e-20 0.00122031
5.48497 -2.00871e-19 0.00118763
5.52074 7.44089e-20 0.00115604
5.55653 -1.63322e-19 0.00112548
5.59233 -1.40703e-19 0.00109592
5.62815 7.67062e-20 0.00106733
5.66399 -2.05974e-19 0.00103965
5.69984 9.96997e-20 0.00101286
5.7357 -1.39555e-19 0.000986919
5.77158 -4.47438e-20 0.0009618
5.80748 1.3672e-20 0.00093747
5.84339 -7.95709e-20 0.0009139
5.87932 -1.14331e-19 0.00089106
5.91526 1.66077e-20 0.000868925
5.95122 6.51514e-21 0.000847467
5.9872 -3.71098e-20 0.000826662
6.02319 9.50247e-20 0.000806487
6.05919 -1.70229e-19 0.000786919
6.09522 -3.65733e-20 0.000767935
6.13126 3.33527e-20 0.000749515
6.16732 -3.92472e-20 0.000731639
6.20339 6.2226e-20 0.000714288
6.23949 1.08042e-20 0.000697443
6.27559 4.15326e-20 0.000681087
6.31172 -5.31262e-20 0.000665203
6.34786 8.54748e-20 0.000649774
6.38403 -2.4957e-20 0.000634785
6.42021 -9.62293e-21 0.000620221
6.4564 -2.45988e-20 0.000606067
6.49262 -2.71485e-20 0.000592311
6.52885 -2.90157e-21 0.000578937
6.5651 -3.41609e-20 0.000565935
6.60137 6.35497e-20 0.000553291
6.63766 -2.03038e-20 0.000540994
6.67397 2.99433e-20 0.000529032
6.71029 -1.19376e-20 0.000517394
6.74664 6.20826e-21 0.00050607
6.783 4.09056e-20 0.000495051
6.81938 1.92961e-20 0.000484325
6.85579 1.27739e-20 0.000473884
6.89221 4.4721e-20 0.000463719
6.92865 2.95712e-20 0.00045382
6.96511 -1.32637e-20 0.000444181
7.00159 4.96821e-20 0.000434792
7.0381 -1.77349e-20 0.000425646
7.07462 5.36195e-20 0.000416735
7.11116 7.81245e-21 0.000408053
7.14772 -2.36634e-21 0.000399591
7.18431 -2.38266e-22 0.000391345
7.22091 3.87701e-21 0.000383306
7.25754 -1.32015e-20 0.000375469
7.29418 7.18778e-21 0.000367827
7.33085 1.23707e-20 0.000360376
7.36754 2.19444e-20 0.000353108
7.40425 -7.14266e-21 0.00034602
7.44099 -3.43925e-20 0.000339105
7.47774 4.54292e-20 0.000332359
7.51452 4.11508e-21 0.000325776
7.55132 -1.24626e-21 0.000319353
7.58814 3.11829e-21 0.000313083
7.62498 2.1576e-20 0.000306964
7.66185 1.60551e-20 0.00030099
7.69874 1.14618e-20 0.000295158
7.73566 2.46227e-21 0.000289463
7.77259 1.74356e-20 0.000283903
7.80955 -1.72963e-20 0.000278472
7.84654 2.06625e-20 0.000273167
7.88355 6.56917e-21 0.000267985
7.92058 3.87224e-20 0.000262923
7.95763 -4.63661e-21 0.000257977
7.99471 6.33876e-21 0.000253144
8.03182 1.61403e-20 0.00024842
8.06895 1.73271e-20 0.000243804
8.1061 6.60228e-21 0.000239292
8.14328 2.81703e-20 0.000234881
8.18049 8.81738e-21 0.000230569
8.21772 1.56091e-20 0.000226353
8.25497 8.29463e-21 0.00022223
8.29226 3.32134e-20 0.000218198
8.32956 -3.79079e-22 0.000214254
8.3669 1.8255e-20 0.000210397
8.40426 1.93314e-20 0.000206624
8.44165 3.2824e-20 0.000202933
8.47906 2.62582e-20 0.000199322
8.5165 8.41476e-21 0.000195788
8.55397 1.64609e-20 0.00019233
8.59146 6.70649e-21 0.000188946
8.62899 1.27204e-20 0.000185634
8.66654 3.19433e-21 0.000182391
8.70412 -3.03202e-21 0.000179218
8.74172 2.49156e-20 0.00017611
8.77936 1.40952e-21 0.000173068
8.81702 -4.88644e-21 0.000170089
8.85471 1.40131e-20 0.000167172
8.89244 -6.98432e-21 0.000164315
8.93019 1.82153e-20 0.000161517
8.96797 1.40989e-21 0.000158776
9.00578 8.06957e-21 0.000156092
9.04362 6.36119e-21 0.000153461
9.08149 1.74377e-20 0.000150884
9.11939 1.00334e-20 0.00014836
9.15732 1.10247e-20 0.000145885
9.19528 2.0173e-21 0.000143461
9.23327 -2.66289e-21 0.000141085
9.2713 4.17232e-21 0.000138756
9.30935 1.04139e-20 0.000136473
9.34744 -2.11614e-22 0.000134235
9.38556 5.6339e-21 0.000132041
9.42371 1.04337e-21 0.00012989
9.46189 1.5546e-21 0.000127781
9.50011 8.16104e-21 0.000125713
9.53836 2.20775e-21 0.000123685
9.57664 6.81173e-21 0.000121696
9.61496 2.91318e-21 0.000119745
9.65331 9.16468e-21 0.000117832
9.69169 3.51819e-21 0.000115955
9.73011 7.96388e-21 0.000114114
9.76856 -3.88396e-21 0.000112308
9.80704 6.02969e-21 0.000110536
9.84557 5.5999e-21 0.000108797
9.88412 8.24321e-21 0.000107091
9.92271 4.51448e-21 0.000105416
9.96134 4.06969e-21 0.000103773
10 1.6066e-21 0.00010216
10.0387 5.99539e-21 0.000100578
10.0774 8.89382e-21 9.90238e-05
10.1162 1.78948e-21 9.74985e-05
10.155 9.40271e-22 9.60012e-05
10.1939 1.00823e-21 9.45311e-05
10.2328 8.05242e-21 9.30877e-05
10.2717 6.86208e-21 9.16705e-05
10.3106 -9.05127e-22 9.02788e-05
10.3496 5.79371e-21 8.89122e-05
10.3887 3.41107e-21 8.757e-05
10.4278 4.98903e-21 8.62518e-05
10.4669 7.18076e-21 8.49571e-05
10.506 4.73547e-21 8.36853e-05
10.5452 3.28187e-22 8.24361e-05
10.5845 7.54887e-21 8.12088e-05
10.6238 1.72301e-21 8.00031e-05
10.6631 2.23975e-21 7.88185e-05
10.7024 1.22038e-21 7.76546e-05
10.7418 3.68664e-21 7.65109e-05
10.7813 4.98187e-21 7.53871e-05
10.8208 2.56458e-21 7.42826e-05
10.8603 1.69007e-21 7.31972e-05
10.8999 1.3061e-21 7.21305e-05
10.9395 1.88911e-21 7.10819e-05
10.9792 2.216e-21 7.00513e-05
11.0189 7.13738e-22 6.90382e-05
11.0586 1.679e-21 6.80423e-05
11.0984 1.27069e-21 6.70632e-05
11.1383 -5.43095e-22 6.61006e-05
11.1781 2.04871e-21 6.51542e-05
11.2181 2.08657e-21 6.42236e-05
11.2581 1.45558e-22 6.33086e-05
11.2981 2.12144e-21 6.24087e-05
11.3381 -2.5656e-22 6.15238e-05
11.3783 5.58549e-22 6.06536e-05
11.4184 1.76255e-21 5.97976e-05
11.4587 5.45608e-22 5.89558e-05
11.4989 1.09956e-21 5.81277e-05
11.5392 1.65684e-21 5.73132e-05
11.5796 1.42496e-21 5.65119e-05
11.62 -1.37652e-21 5.57237e-05
11.6605 2.57606e-21 5.49482e-05
11.701 1.66606e-21 5.41852e-05
11.7415 2.30083e-21 5.34345e-05
11.7822 -9.46294e-22 5.26958e-05
11.8228 -1.46125e-21 5.1969e-05
11.8636 -1.72386e-21 5.12537e-05
11.9043 -1.02223e-21 5.05498e-05
11.9452 -3.82577e-22 4.98571e-05
11.986 -2.22422e-21 4.91753e-05
12.027 -8.23784e-22 4.85043e-05
12.068 3.31614e-22 4.78438e-05
12.109 -1.86338e-22 4.71937e-05
12.1501 9.18208e-22 4.65537e-05
12.1913 -2.59029e-21 4.59238e-05
12.2325 -1.47003e-21 4.53035e-05
12.2738 -3.82567e-22 4.46929e-05
12.3151 -1.2648e-21 4.40918e-05
12.3565 -9.25341e-22 4.34999e-05
12.3979 -2.28149e-21 4.2917e-05
12.4394 -3.06739e-21 4.23431e-05
12.481 -2.24976e-21 4.1778e-05
12.5226 -2.17368e-21 4.12215e-05
12.5643 -7.59242e-22 4.06734e-05
12.6061 -9.84617e-22 4.01336e-05
12.6479 -1.59622e-21 3.9602e-05
12.6898 -8.445e-22 3.90784e-05
12.7317 -1.24478e-21 3.85627e-05
12.7737 -1.07465e-21 3.80546e-05
12.8158 -1.63951e-21 3.75542e-05
12.8579 -2.95064e-22 3.70612e-05
12.9001 -2.51132e-21 3.65755e-05
12.9424 -4.4526e-22 3.6097e-05
12.9847 -1.17763e-21 3.56256e-05
13.0271 -9.04201e-22 3.51612e-05
13.0696 -1.92507e-21 3.47035e-05
13.1121 -3.14678e-22 3.42526e-05
13.1547 -1.2969e-21 3.38082e-05
13.1974 7.78324e-22 3.33703e-05
13.2402 -3.03284e-22 3.29388e-05
13.283 -4.52423e-23 3.25135e-05
13.3259 -1.43114e-21 3.20944e-05
13.3689 -1.33535e-21 3.16813e-05
13.4119 3.18463e-22 3.12742e-05
13.455 -1.5066e-21 3.08729e-05
13.4982 -1.21638e-21 3.04773e-05
13.5415 -5.85966e-22 3.00874e-05
13.5848 -9.07062e-22 2.9703e-05
13.6283 -1.59615e-22 2.9324e-05
13.6718 -6.66591e-22 2.89505e-05
13.7153 -3.63607e-23 2.85822e-05
13.759 -5.1815e-22 2.8219e-05
13.8028 -6.38218e-22 2.7861e-05
13.8466 -1.21318e-21 2.7508e-05
13.8905 -3.55259e-22 2.71599e-05
13.9345 -1.16459e-21 2.68166e-05
13.9786 -8.65607e-22 2.64781e-05
14.0227 -2.87662e-22 2.61443e-05
14.067 -2.84897e-22 2.58151e-05
14.1113 -7.97037e-22 2.54904e-05
14.1558 -4.64348e-22 2.51702e-05
14.2003 -2.46181e-22 2.48544e-05
14.2449 -7.11749e-22 2.45429e-05
14.2896 -2.5175e-22 2.42356e-05
14.3344 -1.08309e-21 2.39325e-05
14.3793 -1.86868e-22 2.36336e-05
14.4243 -6.06869e-23 2.33386e-05
14.4693 -5.4024e-22 2.30477e-05
14.5145 6.88583e-23 2.27606e-05
14.5598 -5.39432e-22 2.24774e-05
14.6052 -6.36829e-23 2.2198e-05
14.6506 4.05467e-22 2.19223e-05
14.6962 2.63721e-22 2.16503e-05
14.7419 2.80976e-22 2.13818e-05
14.7877 3.3266e-22 2.1117e-05
14.8336 3.59088e-22 2.08556e-05
14.8796 -2.2157e-22 2.05977e-05
14.9257 -1.83422e-22 2.03431e-05
14.9719 6.95904e-22 2.00919e-05
15.0182 2.14891e-23 1.9844e-05
15.0647 -4.0683e-23 1.95992e-05
15.1112 1.13582e-22 1.93577e-05
15.1579 -6.47829e-22 1.91193e-05
15.2047 3.83624e-22 1.8884e-05
15.2516 9.30807e-23 1.86517e-05
15.2986 -1.53611e-22 1.84223e-05
15.3458 8.52844e-23 1.8196e-05
15.393 1.0307e-22 1.79725e-05
15.4404 -3.42613e-23 1.77518e-05
15.488 1.83389e-22 1.7534e-05
15.5356 2.62508e-22 1.73189e-05
15.5834 4.75668e-22 1.71065e-05
15.6313 -4.26345e-23 1.68968e-05
15.6794 8.71195e-23 1.66897e-05
15.7276 4.03325e-22 1.64852e-05
15.7759 2.61717e-22 1.62833e-05
15.8243 4.16554e-22 1.60839e-05
15.873 4.26983e-22 1.5887e-05
15.9217 1.06799e-22 1.56925e-05
15.9706 3.9182e-22 1.55003e-05
16.0197 4.0121e-22 1.53106e-05
16.0689 4.08293e-22 1.51232e-05
16.1182 6.87374e-22 1.4938e-05
16.1677 8.64159e-22 1.47552e-05
16.2174 5.16935e-22 1.45745e-05
16.2672 1.39943e-22 1.4396e-05
16.3172 5.3815e-22 1.42197e-05
16.3674 5.13922e-22 1.40455e-05
16.4177 3.52559e-22 1.38734e-05
16.4682 2.91348e-22 1.37034e-05
16.5189 2.27073e-22 1.35353e-05
16.5697 1.46537e-22 1.33693e-05
16.6208 4.40767e-22 1.32052e-05
16.672 -2.27919e-23 1.30431e-05
16.7234 -3.13603e-23 1.28828e-05
16.775 -1.14303e-22 1.27245e-05
16.8268 1.366e-22 1.25679e-05
16.8787 -2.48896e-23 1.24132e-05
16.9309 1.41428e-22 1.22603e-05
16.9833 2.64083e-22 1.21092e-05
17.0359 3.79419e-23 1.19598e-05
17.0887 -1.9205e-23 1.18121e-05
17.1418 -3.74844e-22 1.1666e-05
17.195 1.81228e-22 1.15217e-05
17.2485 9.14501e-23 1.13789e-05
17.3022 -1.80314e-22 1.12378e-05
17.3562 -2.05572e-22 1.10982e-05
17.4104 -3.06861e-22 1.09602e-05
17.4648 -1.10472e-23 1.08237e-05
17.5195 -3.38535e-23 1.06888e-05
17.5744 7.97148e-23 1.05553e-05
17.6296 -1.84574e-22 1.04232e-05
17.6851 2.56271e-22 1.02926e-05
17.7408 -6.81596e-23 1.01634e-05
17.7969 -4.56691e-23 1.00356e-05
17.8532 8.90148e-23 9.90918e-06
17.9098 1.23721e-22 9.78408e-06
17.9667 1.27343e-22 9.6603e-06
18.0239 9.33902e-23 9.53782e-06
18.0815 2.21992e-22 9.41661e-06
18.1393 2.71807e-23 9.29665e-06
18.1975 -3.12783e-23 9.17792e-06
18.256 -2.68763e-24 9.06041e-06
18.3149 -1.24563e-22 8.94407e-06
18.3742 -1.74208e-22 8.82891e-06
18.4338 -2.21257e-22 8.71489e-06
18.4938 -1.07791e-22 8.60199e-06
18.5542 -1.66695e-22 8.49019e-06
18.615 -3.79586e-22 8.37947e-06
18.6762 -1.23197e-22 8.26981e-06
18.7379 -1.93356e-22 8.16118e-06
18.8 -1.46861e-22 8.05357e-06
18.8625 -1.73651e-22 7.94695e-06
18.9255 -1.45111e-22 7.84129e-06
18.9891 -1.29526e-22 7.73659e-06
19.0531 -1.11845e-22 7.63281e-06
19.1177 -9.93499e-23 7.52993e-06
19.1828 -2.05543e-22 7.42792e-06
19.2484 -2.12269e-22 7.32678e-06
19.3147 -1.45527e-22 7.22646e-06
19.3816 -9.31803e-23 7.12694e-06
19.4491 -2.03011e-22 7.02821e-06
19.5173 -1.82172e-22 6.93023e-06
19.5862 -2.49546e-22 6.83297e-06
19.6558 -9.94987e-23 6.73641e-06
19.7262 -1.91258e-22 6.64052e-06
19.7974 -1.18217e-22 6.54526e-06
19.8694 -1.17506e-22 6.45061e-06
19.9423 -1.43971e-22 6.35653e-06
20.0162 -1.03504e-22 6.26298e-06
20.091 -1.84906e-22 6.16993e-06
20.1669 -1.67993e-22 6.07732e-06
20.244 -9.12258e-23 5.98513e-06
20.3222 -8.92186e-23 5.89329e-06
20.4016 -4.78348e-23 5.80175e-06
20.4825 -1.21099e-22 5.71046e-06
20.5648 -8.94569e-23 5.61935e-06
20.6487 -1.14572e-22 5.52834e-06
20.7344 -7.07416e-23 5.43734e-06
20.8219 -9.67085e-23 5.34627e-06
20.9115 -4.7503e-23 5.25501e-06
21.0034 -9.34368e-23 5.16342e-06
21.0979 -9.42057e-23 5.07134e-06
21.1952 -1.65548e-23 4.97858e-06
21.2959 -6.18914e-23 4.8849e-06
21.4004 -4.6605e-23 4.78998e-06
21.5093 -4.47628e-23 4.69343e-06
21.6237 -5.42123e-23 4.59467e-06
21.7448 -5.98617e-23 4.49293e-06
21.8747 -2.1352e-23 4.38697e-06
22.0165 -2.09833e-23 4.27475e-06
22.1768 -5.66892e-23 4.15223e-06
22.3723 -5.35152e-23 4.00871e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1ClassicOneLoop/iFp_FRG.txt <==
-22.3723 1.10679e-22 4.009e-06
-22.1768 2.88769e-22 4.15254e-06
-22.0165 3.33923e-22 4.27507e-06
-21.8747 4.15422e-22 4.3873e-06
-21.7448 2.85799e-22 4.49327e-06
-21.6237 1.11929e-22 4.59503e-06
-21.5093 -1.36482e-22 4.69379e-06
-21.4004 -2.54039e-22 4.79036e-06
-21.2959 -3.24812e-22 4.88529e-06
-21.1952 -2.48075e-22 4.97898e-06
-21.0979 -1.63849e-22 5.07175e-06
-21.0034 2.37139e-23 5.16384e-06
-20.9115 2.24514e-22 5.25544e-06
-20.8219 2.97673e-22 5.34672e-06
-20.7344 4.45178e-22 5.4378e-06
-20.6487 5.90857e-22 5.52881e-06
-20.5648 7.02099e-22 5.61983e-06
-20.4825 8.41362e-22 5.71095e-06
-20.4016 9.50505e-22 5.80226e-06
-20.3222 1.10194e-21 5.8938e-06
-20.244 1.21779e-21 5.98566e-06
-20.1669 1.37719e-21 6.07786e-06
-20.091 1.43677e-21 6.17048e-06
-20.0162 1.49872e-21 6.26355e-06
-19.9423 1.49769e-21 6.35711e-06
-19.8694 1.43002e-21 6.45121e-06
-19.7974 1.38371e-21 6.54587e-06
-19.7262 1.21547e-21 6.64114e-06
-19.6558 1.07045e-21 6.73704e-06
-19.5862 8.24504e-22 6.83362e-06
-19.5173 5.86181e-22 6.93089e-06
-19.4491 5.13266e-22 7.02888e-06
-19.3816 4.26689e-22 7.12763e-06
-19.3147 3.67963e-22 7.22716e-06
-19.2484 4.36172e-22 7.32749e-06
-19.1828 5.39432e-22 7.42866e-06
-19.1177 7.0489e-22 7.53067e-06
-19.0531 8.60519e-22 7.63357e-06
-18.9891 1.00975e-21 7.73736e-06
-18.9255 1.32127e-21 7.84209e-06
-18.8625 1.50651e-21 7.94775e-06
-18.8 1.67213e-21 8.05439e-06
-18.7379 1.81373e-21 8.16202e-06
-18.6762 2.06496e-21 8.27067e-06
-18.615 2.10911e-21 8.38035e-06
-18.5542 2.24886e-21 8.49108e-06
-18.4938 2.33678e-21 8.6029e-06
-18.4338 2.5398e-21 8.71582e-06
-18.3742 2.55818e-21 8.82986e-06
-18.3149 2.71947e-21 8.94504e-06
-18.256 2.83033e-21 9.06139e-06
-18.1975 2.92436e-21 9.17893e-06
-18.1393 3.03982e-21 9.29767e-06
-18.0815 3.10378e-21 9.41765e-06
-18.0239 3.13986e-21 9.53888e-06
-17.9667 3.10685e-21 9.66138e-06
-17.9098 3.0063e-21 9.78518e-06
-17.8532 2.96927e-21 9.91031e-06
-17.7969 2.87381e-21 1.00368e-05
-17.7408 2.68875e-21 1.01646e-05
-17.6851 2.52889e-21 1.02938e-05
-17.6296 2.43136e-21 1.04244e-05
-17.5744 2.26923e-21 1.05565e-05
-17.5195 2.05772e-21 1.069e-05
-17.4648 2.01886e-21 1.0825e-05
-17.4104 1.93409e-21 1.09615e-05
-17.3562 1.91331e-21 1.10995e-05
-17.3022 2.04402e-21 1.12391e-05
-17.2485 2.02029e-21 1.13803e-05
-17.195 2.17845e-21 1.15231e-05
-17.1418 2.45495e-21 1.16675e-05
-17.0887 2.49274e-21 1.18135e-05
-17.0359 2.47185e-21 1.19613e-05
-16.9833 2.73179e-21 1.21107e-05
-16.9309 2.92928e-21 1.22619e-05
-16.8787 2.95202e-21 1.24148e-05
-16.8268 3.05787e-21 1.25696e-05
-16.775 3.17989e-21 1.27261e-05
-16.7234 3.25735e-21 1.28845e-05
-16.672 3.13395e-21 1.30448e-05
-16.6208 3.21857e-21 1.32069e-05
-16.5697 3.27543e-21 1.3371e-05
-16.5189 3.25039e-21 1.35371e-05
-16.4682 3.27735e-21 1.37052e-05
-16.4177 3.33222e-21 1.38753e-05
-16.3674 3.02965e-21 1.40474e-05
-16.3172 3.20203e-21 1.42216e-05
-16.2672 3.21309e-21 1.4398e-05
-16.2174 3.08128e-21 1.45765e-05
-16.1677 3.0905e-21 1.47572e-05
-16.1182 3.11504e-21 1.49401e-05
-16.0689 2.81939e-21 1.51253e-05
-16.0197 2.91839e-21 1.53128e-05
-15.9706 2.77802e-21 1.55025e-05
-15.9217 2.86579e-21 1.56947e-05
-15.873 2.83649e-21 1.58892e-05
-15.8243 2.72254e-21 1.60862e-05
-15.7759 2.6299e-21 1.62857e-05
-15.7276 2.73667e-21 1.64877e-05
-15.6794 2.78541e-21 1.66922e-05
-15.6313 2.83103e-21 1.68993e-05
-15.5834 2.85972e-21 1.7109e-05
-15.5356 3.00269e-21 1.73215e-05
-15.488 3.00786e-21 1.75366e-05
-15.4404 2.87536e-21 1.77545e-05
-15.393 3.20472e-21 1.79752e-05
-15.3458 3.60789e-21 1.81988e-05
-15.2986 3.62636e-21 1.84252e-05
-15.2516 3.91225e-21 1.86546e-05
-15.2047 4.08626e-21 1.88869e-05
-15.1579 4.21717e-21 1.91223e-05
-15.1112 4.58389e-21 1.93608e-05
-15.0647 4.99084e-21 1.96024e-05
-15.0182 4.93304e-21 1.98471e-05
-14.9719 4.87201e-21 2.00951e-05
-14.9257 5.08712e-21 2.03464e-05
-14.8796 5.05782e-21 2.0601e-05
-14.8336 4.74864e-21 2.0859e-05
-14.7877 5.12592e-21 2.11205e-05
-14.7419 4.97241e-21 2.13854e-05
-14.6962 4.82619e-21 2.16539e-05
-14.6506 4.88054e-21 2.1926e-05
-14.6052 4.53295e-21 2.22017e-05
-14.5598 4.4488e-21 2.24812e-05
-14.5145 4.36121e-21 2.27645e-05
-14.4693 4.36086e-21 2.30516e-05
-14.4243 4.08274e-21 2.33427e-05
-14.3793 4.11999e-21 2.36377e-05
-14.3344 3.91212e-21 2.39367e-05
-14.2896 4.05258e-21 2.42399e-05
-14.2449 3.9335e-21 2.45473e-05
-14.2003 3.60651e-21 2.48589e-05
-14.1558 3.91827e-21 2.51748e-05
-14.1113 3.8949e-21 2.54951e-05
-14.067 3.81184e-21 2.58198e-05
-14.0227 3.8722e-21 2.61491e-05
-13.9786 4.18442e-21 2.6483e-05
-13.9345 3.99899e-21 2.68216e-05
-13.8905 4.34399e-21 2.71649e-05
-13.8466 4.06438e-21 2.75131e-05
-13.8028 4.59901e-21 2.78663e-05
-13.759 4.92644e-21 2.82244e-05
-13.7153 4.70766e-21 2.85876e-05
-13.6718 5.20153e-21 2.89561e-05
-13.6283 5.39144e-21 2.93297e-05
-13.5848 5.31063e-21 2.97088e-05
-13.5415 5.92536e-21 3.00933e-05
-13.4982 6.62568e-21 3.04833e-05
-13.455 6.76076e-21 3.0879e-05
-13.4119 6.5071e-21 3.12805e-05
-13.3689 7.30403e-21 3.16877e-05
-13.3259 7.98675e-21 3.21009e-05
-13.283 8.07289e-21 3.25202e-05
-13.2402 8.1003e-21 3.29456e-05
-13.1974 8.68424e-21 3.33772e-05
-13.1547 9.37209e-21 3.38153e-05
-13.1121 9.48347e-21 3.42598e-05
-13.0696 9.92167e-21 3.47108e-05
-13.0271 1.03628e-20 3.51686e-05
-12.9847 1.0523e-20 3.56332e-05
-12.9424 1.11817e-20 3.61048e-05
-12.9001 1.13229e-20 3.65834e-05
-12.8579 1.16711e-20 3.70693e-05
-12.8158 1.26271e-20 3.75624e-05
-12.7737 1.2487e-20 3.8063e-05
-12.7317 1.24528e-20 3.85712e-05
-12.6898 1.38302e-20 3.90871e-05
-12.6479 1.33129e-20 3.96109e-05
-12.6061 1.32555e-20 4.01427e-05
-12.5643 1.35446e-20 4.06827e-05
-12.5226 1.32793e-20 4.1231e-05
-12.481 1.32328e-20 4.17877e-05
-12.4394 1.30738e-20 4.2353e-05
-12.3979 1.32943e-20 4.29271e-05
-12.3565 1.31829e-20 4.35101e-05
-12.3151 1.21755e-20 4.41022e-05
-12.2738 1.28472e-20 4.47036e-05
-12.2325 1.30152e-20 4.53144e-05
-12.1913 1.38747e-20 4.59349e-05
-12.1501 1.19345e-20 4.65651e-05
-12.109 1.27842e-20 4.72053e-05
-12.068 1.42705e-20 4.78557e-05
-12.027 1.36686e-20 4.85164e-05
-11.986 1.36197e-20 4.91877e-05
-11.9452 1.42849e-20 4.98697e-05
-11.9043 1.40491e-20 5.05627e-05
-11.8636 1.34711e-20 5.12668e-05
-11.8228 1.34636e-20 5.19823e-05
-11.7822 1.37391e-20 5.27095e-05
-11.7415 1.30844e-20 5.34484e-05
-11.701 1.44071e-20 5.41994e-05
-11.6605 1.35529e-20 5.49627e-05
-11.62 1.44573e-20 5.57385e-05
-11.5796 1.50114e-20 5.65271e-05
-11.5392 1.38939e-20 5.73287e-05
-11.4989 1.53123e-20 5.81435e-05
-11.4587 1.43003e-20 5.89719e-05
-11.4184 1.51701e-20 5.98141e-05
-11.3783 1.47874e-20 6.06704e-05
-11.3381 1.56295e-20 6.1541e-05
-11.2981 1.62303e-20 6.24263e-05
-11.2581 1.58154e-20 6.33265e-05
-11.2181 1.59401e-20 6.42419e-05
-11.1781 1.77425e-20 6.51729e-05
-11.1383 1.80416e-20 6.61197e-05
-11.0984 1.70553e-20 6.70828e-05
-11.0586 1.83461e-20 6.80623e-05
-11.0189 1.82726e-20 6.90586e-05
-10.9792 1.84019e-20 7.00722e-05
-10.9395 2.04051e-20 7.11032e-05
-10.8999 2.09001e-20 7.21522e-05
-10.8603 2.40573e-20 7.32195e-05
-10.8208 2.36722e-20 7.43054e-05
-10.7813 2.46998e-20 7.54103e-05
-10.7418 2.54043e-20 7.65347e-05
-10.7024 2.61746e-20 7.76789e-05
-10.6631 2.72096e-20 7.88433e-05
-10.6238 2.77698e-20 8.00285e-05
-10.5845 2.7501e-20 8.12348e-05
-10.5452 2.7732e-20 8.24626e-05
-10.506 2.72253e-20 8.37125e-05
-10.4669 2.76212e-20 8.49849e-05
-10.4278 2.80847e-20 8.62802e-05
-10.3887 2.92036e-20 8.75991e-05
-10.3496 2.65175e-20 8.89419e-05
-10.3106 2.79837e-20 9.03092e-05
-10.2717 2.71873e-20 9.17016e-05
-10.2328 2.6463e-20 9.31196e-05
-10.1939 2.59555e-20 9.45637e-05
-10.155 2.49486e-20 9.60345e-05
-10.1162 2.44829e-20 9.75326e-05
-10.0774 2.55674e-20 9.90587e-05
-10.0387 2.42877e-20 0.000100613
-10 2.33956e-20 0.000102197
-9.96134 2.31735e-20 0.000103811
-9.92271 2.28322e-20 0.000105455
-9.88412 2.33071e-20 0.00010713
-9.84557 2.03837e-20 0.000108837
-9.80704 1.98963e-20 0.000110577
-9.76856 2.4079e-20 0.00011235
-9.73011 1.7541e-20 0.000114157
-9.69169 2.16159e-20 0.000115999
-9.65331 1.98773e-20 0.000117877
-9.61496 2.09051e-20 0.000119792
-9.57664 2.30024e-20 0.000121743
-9.53836 1.50402e-20 0.000123733
-9.50011 1.55995e-20 0.000125763
-9.46189 2.1134e-20 0.000127832
-9.42371 2.16287e-20 0.000129942
-9.38556 1.84731e-20 0.000132094
-9.34744 2.36332e-20 0.000134289
-9.30935 2.15885e-20 0.000136529
-9.2713 2.01721e-20 0.000138813
-9.23327 2.05395e-20 0.000141143
-9.19528 2.06572e-20 0.000143521
-9.15732 2.48443e-20 0.000145947
-9.11939 2.16156e-20 0.000148423
-9.08149 2.25036e-20 0.00015095
-9.04362 2.29459e-20 0.000153528
-9.00578 2.39895e-20 0.00015616
-8.96797 2.08512e-20 0.000158847
-8.93019 2.45701e-20 0.000161589
-8.89244 2.49663e-20 0.000164389
-8.85471 2.04397e-20 0.000167248
-8.81702 3.08386e-20 0.000170167
-8.77936 2.41098e-20 0.000173148
-8.74172 2.575e-20 0.000176192
-8.70412 3.18938e-20 0.000179302
-8.66654 2.21234e-20 0.000182478
-8.62899 2.06705e-20 0.000185722
-8.59146 2.01361e-20 0.000189037
-8.55397 2.74246e-20 0.000192423
-8.5165 2.65474e-20 0.000195884
-8.47906 2.26522e-20 0.00019942
-8.44165 2.09303e-20 0.000203034
-8.40426 2.22816e-20 0.000206728
-8.3669 1.42972e-20 0.000210504
-8.32956 1.10311e-20 0.000214364
-8.29226 1.64737e-20 0.00021831
-8.25497 9.46716e-21 0.000222345
-8.21772 7.44432e-21 0.000226471
-8.18049 1.2935e-20 0.000230691
-8.14328 9.30932e-21 0.000235006
-8.1061 2.26486e-21 0.000239421
-8.06895 1.94914e-21 0.000243936
-8.03182 1.47648e-20 0.000248556
-7.99471 1.75255e-21 0.000253283
-7.95763 1.4913e-20 0.00025812
-7.92058 4.63392e-21 0.000263071
-7.88355 7.48871e-21 0.000268137
-7.84654 9.99074e-22 0.000273323
-7.80955 -4.41698e-21 0.000278633
-7.77259 -8.23077e-21 0.000284068
-7.73566 -3.98909e-21 0.000289634
-7.69874 3.53745e-21 0.000295333
-7.66185 -7.0126e-21 0.000301171
-7.62498 -3.3002e-21 0.00030715
-7.58814 1.14102e-20 0.000313275
-7.55132 1.90563e-22 0.00031955
-7.51452 6.63716e-21 0.000325979
-7.47774 3.2179e-21 0.000332568
-7.44099 3.93375e-22 0.00033932
-7.40425 1.23219e-20 0.000346242
-7.36754 1.94555e-20 0.000353337
-7.33085 2.81533e-20 0.000360611
-7.29418 4.36217e-21 0.00036807
-7.25754 1.91768e-21 0.000375718
-7.22091 3.78661e-21 0.000383563
-7.18431 -1.42445e-21 0.00039161
-7.14772 1.3179e-20 0.000399865
-7.11116 8.80376e-21 0.000408335
-7.07462 7.57333e-21 0.000417026
-7.0381 -9.91428e-21 0.000425946
-7.00159 -9.06429e-22 0.000435102
-6.96511 -1.49875e-21 0.000444501
-6.92865 4.39927e-21 0.00045415
-6.89221 -1.52145e-20 0.000464059
-6.85579 -2.9994e-20 0.000474235
-6.81938 -4.1538e-20 0.000484688
-6.783 -2.49795e-20 0.000495425
-6.74664 -1.36187e-20 0.000506457
-6.71029 4.44394e-21 0.000517794
-6.67397 -1.46729e-20 0.000529444
-6.63766 -6.37844e-21 0.00054142
-6.60137 -1.63811e-20 0.000553732
-6.5651 -2.36357e-20 0.00056639
-6.52885 -4.96119e-20 0.000579408
-6.49262 -3.81463e-20 0.000592797
-6.4564 -3.14496e-20 0.000606571
-6.42021 -1.42827e-20 0.000620741
-6.38403 -3.3493e-20 0.000635323
-6.34786 -6.65369e-20 0.000650331
-6.31172 -5.84843e-20 0.000665779
-6.27559 -3.44268e-20 0.000681684
-6.23949 -2.59483e-20 0.000698061
-6.20339 -2.87726e-20 0.000714927
-6.16732 -4.2407e-20 0.000732301
-6.13126 -2.69407e-20 0.000750201
-6.09522 -5.61997e-20 0.000768645
-6.05919 -7.81664e-20 0.000787655
-6.02319 -7.87985e-20 0.00080725
-5.9872 -1.25983e-20 0.000827453
-5.95122 -3.68836e-20 0.000848287
-5.91526 -7.24814e-20 0.000869775
-5.87932 -9.63805e-20 0.000891942
-5.84339 -5.10602e-20 0.000914815
-5.80748 -7.75792e-20 0.000938419
-5.77158 -4.97975e-20 0.000962785
-5.7357 1.40664e-20 0.000987941
-5.69984 -5.80335e-20 0.00101392
-5.66399 -8.10819e-20 0.00104075
-5.62815 8.18654e-20 0.00106847
-5.59233 4.07461e-21 0.00109711
-5.55653 -5.50663e-20 0.00112672
-5.52074 -2.8181e-20 0.00115732
-5.48497 -1.30842e-20 0.00118897
-5.4492 -2.18339e-20 0.0012217
-5.41346 1.40004e-20 0.00125556
-5.37773 -6.5735e-21 0.00129059
-5.34201 1.2025e-20 0.00132686
-5.30631 4.24124e-20 0.0013644
-5.27062 -1.59585e-20 0.00140327
-5.23494 -1.05833e-19 0.00144354
-5.19928 7.89146e-20 0.00148525
-5.16363 -6.00066e-21 0.00152848
-5.128 4.81437e-20 0.00157329
-5.09237 -1.45658e-19 0.00161976
-5.05677 -4.98612e-20 0.00166794
-5.02117 -1.66438e-21 0.00171794
-4.98559 -4.48746e-20 0.00176982
-4.95002 -2.27513e-19 0.00182367
-4.91446 8.85837e-21 0.00187959
-4.87892 -1.17507e-19 0.00193767
-4.84339 -2.01368e-19 0.00199801
-4.80787 -8.63732e-20 0.00206072
-4.77237 -1.59111e-19 0.00212592
-4.73687 -2.55016e-20 0.00219372
-4.70139 -4.178e-20 0.00226425
-4.66592 4.64137e-21 0.00233765
-4.63046 -1.67578e-19 0.00241406
-4.59502 -1.48655e-19 0.00249363
-4.55958 -2.58931e-19 0.00257651
-4.52416 1.26831e-19 0.00266289
-4.48875 -7.77962e-20 0.00275293
-4.45335 8.31422e-20 0.00284683
-4.41797 -2.10881e-20 0.00294479
-4.38259 -1.54342e-19 0.00304703
-4.34722 -1.13023e-19 0.00315378
-4.31187 6.35339e-20 0.00326528
-4.27653 -3.99277e-21 0.00338179
-4.24119 -5.53104e-20 0.00350359
-4.20587 -4.52601e-19 0.00363097
-4.17056 -1.80156e-19 0.00376425
-4.13526 -8.12427e-20 0.00390376
-4.09997 2.07561e-19 0.00404987
-4.06469 6.88984e-19 0.00420295
-4.02942 4.09424e-19 0.00436342
-3.99416 -4.60558e-19 0.00453172
-3.95891 4.84539e-19 0.00470831
-3.92367 2.0373e-20 0.00489371
-3.88844 -8.22092e-20 0.00508845
-3.85322 6.89102e-20 0.00529311
-3.81801 7.78524e-19 0.00550832
-3.7828 6.63709e-19 0.00573474
-3.74761 5.79935e-20 0.00597309
-3.71243 -1.74301e-19 0.00622415
-3.67726 -8.98626e-19 0.00648873
-3.64209 -5.46257e-20 0.00676775
-3.60694 2.08266e-19 0.00706214
-3.57179 -1.96436e-19 0.00737295
-3.53665 -2.54716e-19 0.00770129
-3.50152 3.21317e-20 0.00804835
-3.4664 -3.90067e-19 0.00841541
-3.43129 3.52737e-19 0.00880387
-3.39619 1.7355e-18 0.00921522
-3.36109 3.83982e-19 0.00965107
-3.32601 -5.00441e-19 0.0101132
-3.29093 8.5616e-19 0.0106034
-3.25586 1.45659e-18 0.0111238
-3.2208 2.90584e-18 0.0116766
-3.18574 1.20149e-18 0.0122641
-3.1507 1.93898e-18 0.0128892
-3.11566 7.33205e-19 0.0135545
-3.08063 1.88489e-18 0.0142634
-3.0456 2.25749e-18 0.0150193
-3.01059 2.52388e-18 0.015826
-2.97558 -1.1084e-18 0.0166878
-2.94058 -7.60707e-19 0.0176094
-2.90558 -1.88237e-19 0.018596
-2.87059 7.81725e-18 0.0196535
-2.83561 -7.52004e-18 0.0207882
-2.80064 3.81289e-19 0.0220073
-2.76567 7.72538e-18 0.0233188
-2.73071 7.32155e-18 0.0247315
-2.69576 4.12024e-18 0.0262552
-2.66081 3.79187e-18 0.0279011
-2.62587 -6.98844e-18 0.0296815
-2.59094 -1.35729e-17 0.0316102
-2.55601 -8.1709e-18 0.0337028
-2.52109 -5.55727e-18 0.0359768
-2.48617 1.9151e-18 0.038452
-2.45126 -7.30523e-18 0.0411507
-2.41636 -1.60349e-17 0.0440983
-2.38146 2.95433e-18 0.0473236
-2.34657 -2.42868e-17 0.0508595
-2.31168 -1.10351e-18 0.0547436
-2.2768 4.39207e-18 0.0590189
-2.24192 3.1895e-17 0.063735
-2.20705 3.12954e-17 0.0689491
-2.17219 -3.2151e-17 0.0747273
-2.13733 9.48549e-19 0.0811464
-2.10247 1.79062e-17 0.0882958
-2.06762 -2.88447e-17 0.0962803
-2.03278 -1.41343e-17 0.105222
-1.99794 1.41301e-16 0.115267
-1.9631 1.75808e-17 0.126585
-1.92827 -4.74478e-17 0.13938
-1.89345 -3.15089e-17 0.153894
-1.85862 2.31897e-18 0.170417
-1.82381 -2.07668e-16 0.189299
-1.78899 1.1135e-18 0.21096
-1.75419 -2.63226e-17 0.235912
-1.71938 5.51904e-16 0.264779
-1.68458 -4.42009e-16 0.298321
-1.64979 -1.81303e-16 0.337473
-1.61499 1.19433e-15 0.383385
-1.58021 2.47618e-16 0.437472
-1.54542 -5.58618e-16 0.501478
-1.51064 1.38179e-15 0.577544
-1.47586 2.56185e-18 0.668283
-1.44109 2.4744e-16 0.776841
-1.40632 -1.43003e-16 0.906921
-1.37155 2.19851e-16 1.06271
-1.33679 3.90778e-16 1.2486
-1.30203 1.17883e-16 1.46857
-1.26727 6.72718e-17 1.72493
-1.23251 -5.36512e-16 2.01628
-1.19776 1.58081e-15 2.33465
-1.16301 2.03405e-15 2.66244
-1.12827 1.64422e-15 2.97122
-1.09352 8.0991e-14 3.22485
-1.05878 -6.065e-17 3.38878
-1.02405 8.57762e-14 3.44203
-0.989309 7.60658e-14 3.38513
-0.954576 2.90972e-15 3.2383
-0.919844 1.10592e-16 3.03199
-0.885115 -2.68356e-15 2.79645
-0.850388 -1.30742e-15 2.55542
-0.815663 5.41961e-15 2.32438
-0.78094 9.2877e-16 2.11179
-0.746219 1.49566e-15 1.92115
-0.711499 -1.80765e-15 1.75287
-0.676781 7.99948e-16 1.60574
-0.642065 4.20435e-15 1.4778
-0.60735 5.86416e-16 1.36684
-0.572637 -1.71729e-15 1.27072
-0.537925 -2.74392e-17 1.18746
-0.503214 1.01977e-15 1.11532
-0.468504 -8.27614e-15 1.05282
-0.433796 -8.62579e-16 0.998659
-0.399089 9.44936e-16 0.951769
-0.364382 -1.49733e-15 0.911239
-0.329676 -1.39107e-15 0.876313
-0.294972 7.13891e-16 0.846358
-0.260267 -2.59009e-15 0.820849
-0.225564 -4.3285e-17 0.799354
-0.190861 4.81386e-17 0.78152
-0.156158 -1.17146e-15 0.76706
-0.121456 -5.58457e-16 0.755748
-0.0867541 -2.8218e-15 0.74741
-0.0520524 2.24493e-15 0.741919
-0.0173508 6.36028e-18 0.739194
0.0173508 8.91135e-15 0.739194
0.0520524 7.16516e-18 0.741919
0.0867541 3.9639e-15 0.74741
0.121456 -1.49647e-15 0.755748
0.156158 -1.69205e-15 0.76706
0.190861 -3.90453e-15 0.78152
0.225564 5.82269e-17 0.799354
0.260267 1.2706e-15 0.820849
0.294972 -1.88923e-16 0.846358
0.329676 7.12963e-16 0.876313
0.364382 -5.29996e-16 0.911239
0.399089 -2.815e-16 0.951769
0.433796 8.88069e-16 0.998659
0.468504 8.97033e-16 1.05282
0.503214 -9.92984e-16 1.11532
0.537925 -4.07841e-17 1.18746
0.572637 -4.21398e-16 1.27072
0.60735 -7.41248e-16 1.36684
0.642065 -1.2489e-15 1.4778
0.676781 -1.93727e-15 1.60574
0.711499 -1.6769e-15 1.75287
0.746219 1.89154e-14 1.92115
0.78094 -2.34368e-14 2.11179
0.815663 -2.56184e-15 2.32438
0.850388 3.97495e-14 2.55542
0.885115 3.76671e-15 2.79645
0.919844 4.06335e-16 3.03199
0.954576 -2.32108e-15 3.2383
0.989309 1.90498e-15 3.38513
1.02405 1.11641e-15 3.44203
1.05878 5.04453e-16 3.38878
1.09352 -8.09725e-14 3.22485
1.12827 -1.27842e-15 2.97122
1.16301 -5.97347e-16 2.66244
1.19776 1.3475e-15 2.33465
1.23251 -3.69446e-14 2.01628
1.26727 -4.65545e-16 1.72493
1.30203 1.02274e-15 1.46857
1.33679 -1.22628e-15 1.2486
1.37155 -9.5317e-15 1.06271
1.40632 1.82481e-16 0.906921
1.44109 4.98134e-16 0.776841
1.47586 -4.19122e-16 0.668283
1.51064 -1.58947e-16 0.577544
1.54542 5.21858e-16 0.501478
1.58021 -1.08255e-15 0.437472
1.61499 -1.05658e-15 0.383385
1.64979 4.06619e-17 0.337473
1.68458 -8.28928e-18 0.298321
1.71938 -6.00228e-16 0.264779
1.75419 5.80842e-17 0.235912
1.78899 1.8904e-16 0.21096
1.82381 1.6014e-17 0.189299
1.85862 -3.44545e-17 0.170417
1.89345 1.80738e-16 0.153894
1.92827 -8.77691e-18 0.13938
1.9631 -1.86054e-17 0.126585
1.99794 -3.66824e-17 0.115267
2.03278 -5.9e-17 0.105222
2.06762 2.51963e-17 0.0962803
2.10247 -5.09175e-17 0.0882958
2.13733 -4.43174e-17 0.0811464
2.17219 9.92939e-18 0.0747273
2.20705 -1.85424e-17 0.0689491
2.24192 -2.41524e-17 0.063735
2.2768 -1.62964e-17 0.0590189
2.31168 1.79835e-17 0.0547436
2.34657 1.58687e-17 0.0508595
2.38146 4.11203e-18 0.0473236
2.41636 -1.13985e-17 0.0440983
2.45126 -2.20819e-18 0.0411507
2.48617 -4.50121e-18 0.038452
2.52109 -1.01147e-18 0.0359768
2.55601 -3.03534e-18 0.0337028
2.59094 -2.82239e-18 0.0316102
2.62587 6.92325e-18 0.0296815
2.66081 -1.29418e-17 0.0279011
2.69576 1.18182e-18 0.0262552
2.73071 -2.03415e-18 0.0247315
2.76567 -3.55285e-18 0.0233188
2.80064 3.16676e-18 0.0220073
2.83561 -6.33646e-19 0.0207882
2.87059 -3.61331e-18 0.0196535
2.90558 3.37968e-19 0.018596
2.94058 -1.08194e-18 0.0176094
2.97558 -4.77681e-19 0.0166878
3.01059 -4.69865e-18 0.015826
3.0456 -1.10107e-18 0.0150193
3.08063 5.64117e-19 0.0142634
3.11566 -2.3505e-18 0.0135545
3.1507 -9.795e-19 0.0128892
3.18574 3.04492e-19 0.0122641
3.2208 -1.14905e-18 0.0116766
3.25586 -2.98533e-19 0.0111238
3.29093 -1.02148e-18 0.0106034
3.32601 -5.58187e-19 0.0101132
3.36109 9.75181e-20 0.00965107
3.39619 1.40089e-18 0.00921522
3.43129 -2.15989e-18 0.00880387
3.4664 1.40195e-18 0.00841541
3.50152 -5.31447e-19 0.00804835
3.53665 -5.3829e-19 0.00770129
3.57179 -9.22449e-19 0.00737295
3.60694 -3.58873e-19 0.00706214
3.64209 1.95846e-19 0.00676775
3.67726 1.506e-18 0.00648873
3.71243 -1.76394e-19 0.00622415
3.74761 -5.2971e-19 0.00597309
3.7828 -1.67759e-19 0.00573474
3.81801 8.89232e-19 0.00550832
3.85322 -1.42254e-19 0.00529311
3.88844 -7.17386e-21 0.00508845
3.92367 -1.57897e-19 0.00489371
3.95891 9.86185e-20 0.00470831
3.99416 1.9664e-19 0.00453172
4.02942 -2.2608e-19 0.00436342
4.06469 -3.28264e-19 0.00420295
4.09997 9.08489e-20 0.00404987
4.13526 4.80813e-19 0.00390376
4.17056 1.41067e-19 0.00376425
4.20587 -1.60462e-19 0.00363097
4.24119 3.89172e-19 0.00350359
4.27653 -7.59548e-20 0.00338179
4.31187 -4.18452e-20 0.00326528
4.34722 -3.92927e-20 0.00315378
4.38259 -5.03098e-19 0.00304703
4.41797 -3.74838e-20 0.00294479
4.45335 2.7418e-20 0.00284683
4.48875 8.40233e-20 0.00275293
4.52416 -2.2543e-20 0.00266289
4.55958 1.41431e-19 0.00257651
4.59502 1.20373e-19 0.00249363
4.63046 1.38128e-19 0.00241406
4.66592 -9.09727e-20 0.00233765
4.70139 -2.33299e-19 0.00226425
4.73687 1.44619e-21 0.00219372
4.77237 1.31971e-19 0.00212592
4.80787 1.98617e-20 0.00206072
4.84339 -1.17968e-20 0.00199801
4.87892 1.78656e-19 0.00193767
4.91446 6.2097e-20 0.00187959
4.95002 -4.39465e-21 0.00182367
4.98559 7.49953e-20 0.00176982
5.02117 -5.2424e-20 0.00171794
5.05677 2.92122e-20 0.00166794
5.09237 6.60628e-20 0.00161976
5.128 1.47076e-20 0.00157329
5.16363 6.70577e-21 0.00152848
5.19928 -2.22553e-20 0.00148525
5.23494 4.27597e-20 0.00144354
5.27062 5.34364e-21 0.00140327
5.30631 6.2839e-20 0.0013644
5.34201 8.86592e-20 0.00132686
5.37773 1.47159e-19 0.00129059
5.41346 8.22734e-20 0.00125556
5.4492 3.25978e-20 0.0012217
5.48497 7.32332e-20 0.00118897
5.52074 5.59714e-20 0.00115732
5.55653 2.75015e-20 0.00112672
5.59233 1.33546e-20 0.00109711
5.62815 -5.07809e-20 0.00106847
5.66399 8.62011e-20 0.00104075
5.69984 -1.39474e-21 0.00101392
5.7357 4.20547e-20 0.000987941
5.77158 3.05742e-20 0.000962785
5.80748 5.12971e-20 0.000938419
5.84339 1.09304e-19 0.000914815
5.87932 5.36635e-20 0.000891942
5.91526 1.03939e-19 0.000869775
5.95122 1.91964e-20 0.000848287
5.9872 1.26232e-20 0.000827453
6.02319 2.03223e-20 0.00080725
6.05919 3.21566e-20 0.000787655
6.09522 2.07643e-20 0.000768645
6.13126 -4.22133e-21 0.000750201
6.16732 4.85343e-20 0.000732301
6.20339 5.11303e-20 0.000714927
6.23949 3.06679e-20 0.000698061
6.27559 3.57782e-20 0.000681684
6.31172 1.53836e-20 0.000665779
6.34786 5.01649e-20 0.000650331
6.38403 4.69969e-20 0.000635323
6.42021 3.64015e-20 0.000620741
6.4564 3.52686e-20 0.000606571
6.49262 2.02983e-20 0.000592797
6.52885 3.42496e-20 0.000579408
6.5651 3.91049e-20 0.00056639
6.60137 8.61581e-21 0.000553732
6.63766 1.466e-20 0.00054142
6.67397 3.86966e-21 0.000529444
6.71029 8.75244e-21 0.000517794
6.74664 -5.30824e-21 0.000506457
6.783 -8.06449e-22 0.000495425
6.81938 1.6762e-20 0.000484688
6.85579 5.29682e-21 0.000474235
6.89221 1.69364e-21 0.000464059
6.92865 5.53317e-21 0.00045415
6.96511 -1.16983e-21 0.000444501
7.00159 6.04792e-21 0.000435102
7.0381 -6.3232e-21 0.000425946
7.07462 -1.81248e-20 0.000417026
7.11116 3.01114e-21 0.000408335
7.14772 -2.2099e-21 0.000399865
7.18431 -1.0258e-20 0.00039161
7.22091 -1.3727e-20 0.000383563
7.25754 -1.31068e-20 0.000375718
7.29418 -8.77869e-21 0.00036807
7.33085 -2.92367e-20 0.000360611
7.36754 -9.05194e-21 0.000353337
7.40425 1.92386e-20 0.000346242
7.44099 1.5607e-20 0.00033932
7.47774 7.21442e-21 0.000332568
7.51452 -1.94755e-20 0.000325979
7.55132 -1.49986e-20 0.00031955
7.58814 7.2677e-21 0.000313275
7.62498 -1.307e-20 0.00030715
7.66185 5.75668e-21 0.000301171
7.69874 2.35452e-21 0.000295333
7.73566 7.33186e-21 0.000289634
7.77259 -1.21714e-21 0.000284068
7.80955 6.11543e-21 0.000278633
7.84654 4.96179e-21 0.000273323
7.88355 -5.02697e-21 0.000268137
7.92058 5.87947e-21 0.000263071
7.95763 1.1609e-20 0.00025812
7.99471 -5.83218e-21 0.000253283
8.03182 -1.12256e-20 0.000248556
8.06895 -4.00578e-22 0.000243936
8.1061 -8.89894e-21 0.000239421
8.14328 -1.73975e-20 0.000235006
8.18049 -1.456e-20 0.000230691
8.21772 -8.23652e-21 0.000226471
8.25497 -1.84052e-20 0.000222345
8.29226 -1.38257e-20 0.00021831
8.32956 -2.35072e-20 0.000214364
8.3669 -1.37397e-20 0.000210504
8.40426 -1.46864e-20 0.000206728
8.44165 -1.94897e-20 0.000203034
8.47906 -1.81295e-20 0.00019942
8.5165 -2.63353e-20 0.000195884
8.55397 -1.85284e-20 0.000192423
8.59146 -3.04412e-20 0.000189037
8.62899 -1.95414e-20 0.000185722
8.66654 -2.56151e-20 0.000182478
8.70412 -2.56935e-20 0.000179302
8.74172 -1.68977e-20 0.000176192
8.77936 -2.43585e-20 0.000173148
8.81702 -2.25506e-20 0.000170167
8.85471 -2.01115e-20 0.000167248
8.89244 -2.45299e-20 0.000164389
8.93019 -2.24449e-20 0.000161589
8.96797 -2.65506e-20 0.000158847
9.00578 -2.3857e-20 0.00015616
9.04362 -2.39739e-20 0.000153528
9.08149 -2.23251e-20 0.00015095
9.11939 -2.18334e-20 0.000148423
9.15732 -2.16474e-20 0.000145947
9.19528 -1.44276e-20 0.000143521
9.23327 -2.15096e-20 0.000141143
9.2713 -1.78489e-20 0.000138813
9.30935 -1.9142e-20 0.000136529
9.34744 -2.0272e-20 0.000134289
9.38556 -2.23233e-20 0.000132094
9.42371 -2.21322e-20 0.000129942
9.46189 -2.05901e-20 0.000127832
9.50011 -1.69793e-20 0.000125763
9.53836 -2.45301e-20 0.000123733
9.57664 -1.97988e-20 0.000121743
9.61496 -2.11035e-20 0.000119792
9.65331 -2.22212e-20 0.000117877
9.69169 -2.02862e-20 0.000115999
9.73011 -1.90396e-20 0.000114157
9.76856 -2.11604e-20 0.00011235
9.80704 -1.82858e-20 0.000110577
9.84557 -2.151e-20 0.000108837
9.88412 -2.09075e-20 0.00010713
9.92271 -2.29235e-20 0.000105455
9.96134 -2.46675e-20 0.000103811
10 -2.34207e-20 0.000102197
10.0387 -2.84089e-20 0.000100613
10.0774 -2.83419e-20 9.90587e-05
10.1162 -2.31579e-20 9.75326e-05
10.155 -2.40721e-20 9.60345e-05
10.1939 -2.36416e-20 9.45637e-05
10.2328 -2.75127e-20 9.31196e-05
10.2717 -2.64004e-20 9.17016e-05
10.3106 -2.72762e-20 9.03092e-05
10.3496 -2.60228e-20 8.89419e-05
10.3887 -2.88805e-20 8.75991e-05
10.4278 -2.77264e-20 8.62802e-05
10.4669 -2.84764e-20 8.49849e-05
10.506 -2.86811e-20 8.37125e-05
10.5452 -2.82307e-20 8.24626e-05
10.5845 -2.81412e-20 8.12348e-05
10.6238 -2.82502e-20 8.00285e-05
10.6631 -2.60999e-20 7.88433e-05
10.7024 -2.65435e-20 7.76789e-05
10.7418 -2.55934e-20 7.65347e-05
10.7813 -2.32272e-20 7.54103e-05
10.8208 -2.35792e-20 7.43054e-05
10.8603 -2.38464e-20 7.32195e-05
10.8999 -2.26528e-20 7.21522e-05
10.9395 -2.04699e-20 7.11032e-05
10.9792 -1.91688e-20 7.00722e-05
11.0189 -1.87971e-20 6.90586e-05
11.0586 -1.99284e-20 6.80623e-05
11.0984 -1.71587e-20 6.70828e-05
11.1383 -1.75954e-20 6.61197e-05
11.1781 -1.72883e-20 6.51729e-05
11.2181 -1.67282e-20 6.42419e-05
11.2581 -1.52571e-20 6.33265e-05
11.2981 -1.68053e-20 6.24263e-05
11.3381 -1.57952e-20 6.1541e-05
11.3783 -1.51221e-20 6.06704e-05
11.4184 -1.50618e-20 5.98141e-05
11.4587 -1.57176e-20 5.89719e-05
11.4989 -1.41864e-20 5.81435e-05
11.5392 -1.53699e-20 5.73287e-05
11.5796 -1.5948e-20 5.65271e-05
11.62 -1.50364e-20 5.57385e-05
11.6605 -1.50355e-20 5.49627e-05
11.701 -1.40715e-20 5.41994e-05
11.7415 -1.49145e-20 5.34484e-05
11.7822 -1.3549e-20 5.27095e-05
11.8228 -1.46085e-20 5.19823e-05
11.8636 -1.42258e-20 5.12668e-05
11.9043 -1.38052e-20 5.05627e-05
11.9452 -1.43642e-20 4.98697e-05
11.986 -1.31551e-20 4.91877e-05
12.027 -1.42683e-20 4.85164e-05
12.068 -1.40666e-20 4.78557e-05
12.109 -1.35783e-20 4.72053e-05
12.1501 -1.31965e-20 4.65651e-05
12.1913 -1.25529e-20 4.59349e-05
12.2325 -1.30303e-20 4.53144e-05
12.2738 -1.2814e-20 4.47036e-05
12.3151 -1.29099e-20 4.41022e-05
12.3565 -1.35289e-20 4.35101e-05
12.3979 -1.29749e-20 4.29271e-05
12.4394 -1.38514e-20 4.2353e-05
12.481 -1.25152e-20 4.17877e-05
12.5226 -1.29793e-20 4.1231e-05
12.5643 -1.30794e-20 4.06827e-05
12.6061 -1.30548e-20 4.01427e-05
12.6479 -1.29788e-20 3.96109e-05
12.6898 -1.26586e-20 3.90871e-05
12.7317 -1.37837e-20 3.85712e-05
12.7737 -1.22977e-20 3.8063e-05
12.8158 -1.24659e-20 3.75624e-05
12.8579 -1.1486e-20 3.70693e-05
12.9001 -1.15607e-20 3.65834e-05
12.9424 -1.11767e-20 3.61048e-05
12.9847 -1.07673e-20 3.56332e-05
13.0271 -9.97513e-21 3.51686e-05
13.0696 -1.02623e-20 3.47108e-05
13.1121 -9.52271e-21 3.42598e-05
13.1547 -9.03672e-21 3.38153e-05
13.1974 -8.95703e-21 3.33772e-05
13.2402 -8.05519e-21 3.29456e-05
13.283 -8.20311e-21 3.25202e-05
13.3259 -8.24721e-21 3.21009e-05
13.3689 -7.10645e-21 3.16877e-05
13.4119 -6.99275e-21 3.12805e-05
13.455 -6.74405e-21 3.0879e-05
13.4982 -6.46339e-21 3.04833e-05
13.5415 -6.26426e-21 3.00933e-05
13.5848 -5.38195e-21 2.97088e-05
13.6283 -5.45339e-21 2.93297e-05
13.6718 -5.14881e-21 2.89561e-05
13.7153 -4.63019e-21 2.85876e-05
13.759 -4.89155e-21 2.82244e-05
13.8028 -4.02387e-21 2.78663e-05
13.8466 -4.29164e-21 2.75131e-05
13.8905 -4.26287e-21 2.71649e-05
13.9345 -4.28597e-21 2.68216e-05
13.9786 -3.85935e-21 2.6483e-05
14.0227 -4.19668e-21 2.61491e-05
14.067 -3.84146e-21 2.58198e-05
14.1113 -3.75833e-21 2.54951e-05
14.1558 -3.86001e-21 2.51748e-05
14.2003 -3.45168e-21 2.48589e-05
14.2449 -3.79491e-21 2.45473e-05
14.2896 -4.01268e-21 2.42399e-05
14.3344 -3.89277e-21 2.39367e-05
14.3793 -3.94316e-21 2.36377e-05
14.4243 -4.19762e-21 2.33427e-05
14.4693 -4.35016e-21 2.30516e-05
14.5145 -4.33227e-21 2.27645e-05
14.5598 -4.53278e-21 2.24812e-05
14.6052 -4.67713e-21 2.22017e-05
14.6506 -4.5036e-21 2.1926e-05
14.6962 -4.81203e-21 2.16539e-05
14.7419 -4.74781e-21 2.13854e-05
14.7877 -5.12656e-21 2.11205e-05
14.8336 -5.07144e-21 2.0859e-05
14.8796 -5.09203e-21 2.0601e-05
14.9257 -5.01144e-21 2.03464e-05
14.9719 -4.6411e-21 2.00951e-05
15.0182 -4.78269e-21 1.98471e-05
15.0647 -4.81194e-21 1.96024e-05
15.1112 -4.57216e-21 1.93608e-05
15.1579 -4.31636e-21 1.91223e-05
15.2047 -4.16904e-21 1.88869e-05
15.2516 -3.792e-21 1.86546e-05
15.2986 -3.868e-21 1.84252e-05
15.3458 -3.53579e-21 1.81988e-05
15.393 -3.30753e-21 1.79752e-05
15.4404 -3.22988e-21 1.77545e-05
15.488 -3.07218e-21 1.75366e-05
15.5356 -2.94463e-21 1.73215e-05
15.5834 -2.83998e-21 1.7109e-05
15.6313 -2.75517e-21 1.68993e-05
15.6794 -2.74603e-21 1.66922e-05
15.7276 -2.79921e-21 1.64877e-05
15.7759 -2.54111e-21 1.62857e-05
15.8243 -2.64835e-21 1.60862e-05
15.873 -2.75722e-21 1.58892e-05
15.9217 -2.8564e-21 1.56947e-05
15.9706 -2.95202e-21 1.55025e-05
16.0197 -3.02173e-21 1.53128e-05
16.0689 -3.03579e-21 1.51253e-05
16.1182 -3.11534e-21 1.49401e-05
16.1677 -2.91952e-21 1.47572e-05
16.2174 -3.11105e-21 1.45765e-05
16.2672 -3.26317e-21 1.4398e-05
16.3172 -2.96466e-21 1.42216e-05
16.3674 -2.98226e-21 1.40474e-05
16.4177 -3.01191e-21 1.38753e-05
16.4682 -3.19418e-21 1.37052e-05
16.5189 -3.30923e-21 1.35371e-05
16.5697 -3.49319e-21 1.3371e-05
16.6208 -3.09261e-21 1.32069e-05
16.672 -3.42883e-21 1.30448e-05
16.7234 -3.23209e-21 1.28845e-05
16.775 -3.10327e-21 1.27261e-05
16.8268 -3.06724e-21 1.25696e-05
16.8787 -2.97321e-21 1.24148e-05
16.9309 -2.84126e-21 1.22619e-05
16.9833 -2.74822e-21 1.21107e-05
17.0359 -2.60303e-21 1.19613e-05
17.0887 -2.44951e-21 1.18135e-05
17.1418 -2.46667e-21 1.16675e-05
17.195 -2.06271e-21 1.15231e-05
17.2485 -2.12302e-21 1.13803e-05
17.3022 -2.08662e-21 1.12391e-05
17.3562 -1.86322e-21 1.10995e-05
17.4104 -1.86545e-21 1.09615e-05
17.4648 -2.00662e-21 1.0825e-05
17.5195 -2.15043e-21 1.069e-05
17.5744 -2.0488e-21 1.05565e-05
17.6296 -2.49247e-21 1.04244e-05
17.6851 -2.50167e-21 1.02938e-05
17.7408 -2.69348e-21 1.01646e-05
17.7969 -2.86342e-21 1.00368e-05
17.8532 -2.98515e-21 9.91031e-06
17.9098 -2.97757e-21 9.78518e-06
17.9667 -3.11092e-21 9.66138e-06
18.0239 -3.14469e-21 9.53888e-06
18.0815 -3.13529e-21 9.41765e-06
18.1393 -3.05216e-21 9.29767e-06
18.1975 -2.93094e-21 9.17893e-06
18.256 -2.85838e-21 9.06139e-06
18.3149 -2.83259e-21 8.94504e-06
18.3742 -2.5805e-21 8.82986e-06
18.4338 -2.48467e-21 8.71582e-06
18.4938 -2.3135e-21 8.6029e-06
18.5542 -2.19976e-21 8.49108e-06
18.615 -2.11212e-21 8.38035e-06
18.6762 -1.99965e-21 8.27067e-06
18.7379 -1.84944e-21 8.16202e-06
18.8 -1.65196e-21 8.05439e-06
18.8625 -1.45147e-21 7.94775e-06
18.9255 -1.30639e-21 7.84209e-06
18.9891 -1.07921e-21 7.73736e-06
19.0531 -8.75039e-22 7.63357e-06
19.1177 -6.5804e-22 7.53067e-06
19.1828 -5.60787e-22 7.42866e-06
19.2484 -4.59203e-22 7.32749e-06
19.3147 -4.47275e-22 7.22716e-06
19.3816 -4.54925e-22 7.12763e-06
19.4491 -4.5804e-22 7.02888e-06
19.5173 -5.98278e-22 6.93089e-06
19.5862 -8.10511e-22 6.83362e-06
19.6558 -1.03012e-21 6.73704e-06
19.7262 -1.26452e-21 6.64114e-06
19.7974 -1.40736e-21 6.54587e-06
19.8694 -1.43385e-21 6.45121e-06
19.9423 -1.50915e-21 6.35711e-06
20.0162 -1.48633e-21 6.26355e-06
20.091 -1.40698e-21 6.17048e-06
20.1669 -1.37655e-21 6.07786e-06
20.244 -1.22615e-21 5.98566e-06
20.3222 -1.10833e-21 5.8938e-06
20.4016 -9.79635e-22 5.80226e-06
20.4825 -8.51638e-22 5.71095e-06
20.5648 -6.96488e-22 5.61983e-06
20.6487 -5.67505e-22 5.52881e-06
20.7344 -4.49349e-22 5.4378e-06
20.8219 -3.18713e-22 5.34672e-06
20.9115 -1.73696e-22 5.25544e-06
21.0034 -3.18282e-23 5.16384e-06
21.0979 1.80678e-22 5.07175e-06
21.1952 2.54669e-22 4.97898e-06
21.2959 3.2814e-22 4.88529e-06
21.4004 2.73579e-22 4.79036e-06
21.5093 1.4793e-22 4.69379e-06
21.6237 -9.13337e-23 4.59503e-06
21.7448 -3.14735e-22 4.49327e-06
21.8747 -4.24067e-22 4.3873e-06
22.0165 -3.51937e-22 4.27507e-06
22.1768 -2.94533e-22 4.15254e-06
22.3723 -1.14446e-22 4.009e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1ClassicOneLoop/iFp_OneLoopFRG.txt <==
-22.3723 1.10166e-23 4.00966e-06
-22.1768 8.25596e-24 4.15324e-06
-22.0165 -8.40656e-24 4.2758e-06
-21.8747 -5.73359e-24 4.38806e-06
-21.7448 4.84275e-24 4.49406e-06
-21.6237 -5.44365e-24 4.59584e-06
-21.5093 -6.9503e-24 4.69463e-06
-21.4004 -5.4461e-24 4.79122e-06
-21.2959 8.58676e-25 4.88618e-06
-21.1952 5.36267e-24 4.9799e-06
-21.0979 -2.62445e-23 5.07269e-06
-21.0034 -1.34012e-23 5.1648e-06
-20.9115 -7.1783e-24 5.25643e-06
-20.8219 1.06194e-23 5.34773e-06
-20.7344 2.18848e-23 5.43884e-06
-20.6487 -1.17827e-24 5.52987e-06
-20.5648 7.16347e-24 5.62092e-06
-20.4825 -1.72448e-23 5.71207e-06
-20.4016 1.32553e-23 5.8034e-06
-20.3222 -1.69596e-24 5.89498e-06
-20.244 -8.17334e-24 5.98686e-06
-20.1669 5.76539e-24 6.07909e-06
-20.091 2.76794e-24 6.17174e-06
-20.0162 -1.81018e-23 6.26483e-06
-19.9423 1.51853e-23 6.35842e-06
-19.8694 -4.27705e-24 6.45255e-06
-19.7974 2.76141e-23 6.54724e-06
-19.7262 1.38792e-23 6.64254e-06
-19.6558 2.87181e-23 6.73848e-06
-19.5862 -1.4303e-23 6.83508e-06
-19.5173 -3.13546e-24 6.93238e-06
-19.4491 7.073e-24 7.03041e-06
-19.3816 2.96582e-23 7.12919e-06
-19.3147 1.12241e-23 7.22875e-06
-19.2484 4.22996e-24 7.32912e-06
-19.1828 -3.1377e-23 7.43031e-06
-19.1177 6.68319e-24 7.53236e-06
-19.0531 -3.77645e-23 7.63529e-06
-18.9891 -1.90836e-23 7.73913e-06
-18.9255 4.20277e-24 7.84388e-06
-18.8625 -1.80768e-23 7.94959e-06
-18.8 1.02956e-23 8.05626e-06
-18.7379 1.43116e-23 8.16393e-06
-18.6762 -1.1392e-23 8.27261e-06
-18.615 2.44925e-23 8.38233e-06
-18.5542 1.67584e-23 8.49311e-06
-18.4938 -3.35175e-23 8.60496e-06
-18.4338 2.30009e-23 8.71792e-06
-18.3742 3.10202e-24 8.832e-06
-18.3149 -2.50651e-23 8.94723e-06
-18.256 6.74159e-24 9.06362e-06
-18.1975 1.94331e-23 9.1812e-06
-18.1393 -3.8061e-23 9.29999e-06
-18.0815 -2.85358e-23 9.42001e-06
-18.0239 2.47929e-23 9.54129e-06
-17.9667 2.77793e-23 9.66384e-06
-17.9098 3.2087e-24 9.78769e-06
-17.8532 1.68672e-23 9.91285e-06
-17.7969 1.6196e-23 1.00394e-05
-17.7408 -1.75386e-23 1.01672e-05
-17.6851 4.19658e-23 1.02965e-05
-17.6296 -6.71486e-24 1.04272e-05
-17.5744 -8.17574e-25 1.05593e-05
-17.5195 8.59584e-24 1.06929e-05
-17.4648 -1.62326e-24 1.08279e-05
-17.4104 -2.31875e-23 1.09645e-05
-17.3562 -1.53755e-24 1.11026e-05
-17.3022 8.18882e-24 1.12422e-05
-17.2485 1.78663e-23 1.13834e-05
-17.195 9.09384e-28 1.15263e-05
-17.1418 3.02544e-25 1.16707e-05
-17.0887 3.77857e-24 1.18168e-05
-17.0359 -1.73222e-23 1.19646e-05
-16.9833 2.33242e-24 1.21141e-05
-16.9309 9.10437e-24 1.22654e-05
-16.8787 -5.21497e-25 1.24184e-05
-16.8268 -3.47668e-24 1.25732e-05
-16.775 5.88905e-23 1.27298e-05
-16.7234 2.95879e-23 1.28883e-05
-16.672 -3.79188e-23 1.30486e-05
-16.6208 9.31673e-24 1.32109e-05
-16.5697 -7.87748e-24 1.3375e-05
-16.5189 1.19288e-23 1.35412e-05
-16.4682 -1.62936e-23 1.37093e-05
-16.4177 1.08255e-23 1.38795e-05
-16.3674 4.1698e-23 1.40517e-05
-16.3172 -8.31312e-24 1.4226e-05
-16.2672 -3.10334e-23 1.44025e-05
-16.2174 1.24487e-24 1.4581e-05
-16.1677 2.93052e-23 1.47618e-05
-16.1182 1.19301e-23 1.49448e-05
-16.0689 -7.88717e-24 1.51301e-05
-16.0197 -2.81283e-23 1.53176e-05
-15.9706 -4.12992e-24 1.55075e-05
-15.9217 4.62279e-23 1.56998e-05
-15.873 8.13745e-24 1.58944e-05
-15.8243 9.06225e-23 1.60915e-05
-15.7759 6.43954e-23 1.6291e-05
-15.7276 -2.57029e-23 1.64931e-05
-15.6794 -1.07395e-22 1.66977e-05
-15.6313 5.63048e-23 1.6905e-05
-15.5834 -6.78843e-23 1.71148e-05
-15.5356 -1.36883e-22 1.73273e-05
-15.488 -5.98199e-23 1.75426e-05
-15.4404 5.55211e-23 1.77606e-05
-15.393 1.68481e-23 1.79814e-05
-15.3458 5.06242e-23 1.82051e-05
-15.2986 -2.25948e-23 1.84316e-05
-15.2516 7.29657e-23 1.86611e-05
-15.2047 -1.44742e-23 1.88936e-05
-15.1579 -8.94047e-23 1.91291e-05
-15.1112 -5.64007e-23 1.93677e-05
-15.0647 -5.73394e-23 1.96094e-05
-15.0182 1.49405e-23 1.98543e-05
-14.9719 -6.12642e-23 2.01025e-05
-14.9257 6.58493e-23 2.03539e-05
-14.8796 8.01038e-23 2.06086e-05
-14.8336 8.09729e-23 2.08668e-05
-14.7877 2.84073e-23 2.11283e-05
-14.7419 -5.64095e-23 2.13934e-05
-14.6962 -2.08965e-23 2.16621e-05
-14.6506 5.99576e-23 2.19343e-05
-14.6052 -3.77391e-24 2.22102e-05
-14.5598 -5.45452e-23 2.24899e-05
-14.5145 -4.57858e-23 2.27733e-05
-14.4693 -1.66734e-23 2.30606e-05
-14.4243 9.46714e-24 2.33518e-05
-14.3793 -2.18053e-23 2.3647e-05
-14.3344 -1.63191e-23 2.39462e-05
-14.2896 5.30231e-23 2.42496e-05
-14.2449 -9.67456e-23 2.45571e-05
-14.2003 -2.0267e-23 2.48689e-05
-14.1558 4.29453e-23 2.5185e-05
-14.1113 -8.4471e-23 2.55055e-05
-14.067 1.49108e-23 2.58304e-05
-14.0227 -2.65553e-23 2.61599e-05
-13.9786 8.40048e-24 2.6494e-05
-13.9345 1.07688e-23 2.68328e-05
-13.8905 -9.41541e-23 2.71764e-05
-13.8466 1.00827e-22 2.75248e-05
-13.8028 -1.09579e-22 2.78782e-05
-13.759 1.3246e-22 2.82365e-05
-13.7153 1.02921e-22 2.86e-05
-13.6718 3.50238e-23 2.89687e-05
-13.6283 -6.53955e-24 2.93426e-05
-13.5848 -2.62343e-23 2.97219e-05
-13.5415 -2.39184e-23 3.01067e-05
-13.4982 -1.27066e-22 3.0497e-05
-13.455 5.69699e-24 3.08929e-05
-13.4119 8.97537e-23 3.12946e-05
-13.3689 -3.67249e-23 3.17022e-05
-13.3259 -8.0563e-23 3.21157e-05
-13.283 -6.02799e-23 3.25352e-05
-13.2402 -1.44195e-22 3.29609e-05
-13.1974 -2.66708e-23 3.33928e-05
-13.1547 1.77378e-22 3.38312e-05
-13.1121 7.43905e-23 3.4276e-05
-13.0696 -8.00113e-23 3.47274e-05
-13.0271 1.63427e-22 3.51855e-05
-12.9847 5.54885e-23 3.56504e-05
-12.9424 2.22253e-22 3.61223e-05
-12.9001 -9.52959e-23 3.66013e-05
-12.8579 -8.73e-23 3.70875e-05
-12.8158 1.89006e-23 3.7581e-05
-12.7737 9.38829e-23 3.8082e-05
-12.7317 2.15023e-23 3.85906e-05
-12.6898 8.1316e-23 3.91069e-05
-12.6479 -2.39766e-23 3.96311e-05
-12.6061 -8.2073e-23 4.01633e-05
-12.5643 -3.25243e-24 4.07036e-05
-12.5226 1.96988e-22 4.12523e-05
-12.481 -1.43179e-22 4.18095e-05
-12.4394 -1.21944e-22 4.23752e-05
-12.3979 8.82693e-23 4.29498e-05
-12.3565 -9.49779e-23 4.35332e-05
-12.3151 -2.56052e-22 4.41258e-05
-12.2738 6.75496e-23 4.47277e-05
-12.2325 -6.48021e-23 4.5339e-05
-12.1913 -3.78447e-23 4.59599e-05
-12.1501 -1.59693e-22 4.65907e-05
-12.109 1.10442e-22 4.72314e-05
-12.068 1.77225e-22 4.78823e-05
-12.027 -1.46859e-22 4.85436e-05
-11.986 -9.48683e-23 4.92154e-05
-11.9452 -2.69465e-22 4.9898e-05
-11.9043 -2.89399e-22 5.05916e-05
-11.8636 -3.03141e-22 5.12963e-05
-11.8228 1.39433e-22 5.20125e-05
-11.7822 -8.85117e-23 5.27402e-05
-11.7415 -4.39964e-24 5.34798e-05
-11.701 1.21599e-22 5.42315e-05
-11.6605 2.21971e-22 5.49954e-05
-11.62 -3.05524e-23 5.57719e-05
-11.5796 -2.03939e-22 5.65612e-05
-11.5392 -8.67266e-23 5.73635e-05
-11.4989 1.40118e-22 5.81791e-05
-11.4587 2.15615e-22 5.90082e-05
-11.4184 2.92765e-22 5.98512e-05
-11.3783 -1.75421e-22 6.07083e-05
-11.3381 -2.99079e-22 6.15797e-05
-11.2981 1.86866e-22 6.24658e-05
-11.2581 1.91249e-22 6.33669e-05
-11.2181 2.376e-22 6.42832e-05
-11.1781 -1.00706e-22 6.5215e-05
-11.1383 -1.77179e-22 6.61628e-05
-11.0984 -2.25027e-22 6.71267e-05
-11.0586 8.61136e-23 6.81072e-05
-11.0189 -1.1598e-22 6.91045e-05
-10.9792 -5.55129e-22 7.01191e-05
-10.9395 -4.50063e-22 7.11512e-05
-10.8999 1.03114e-23 7.22012e-05
-10.8603 2.19418e-22 7.32695e-05
-10.8208 -1.81974e-22 7.43565e-05
-10.7813 -4.32034e-22 7.54626e-05
-10.7418 9.2096e-23 7.65881e-05
-10.7024 -1.66868e-22 7.77335e-05
-10.6631 -3.30743e-22 7.88992e-05
-10.6238 -4.62176e-22 8.00856e-05
-10.5845 3.36054e-22 8.12932e-05
-10.5452 1.45133e-22 8.25223e-05
-10.506 -6.02511e-22 8.37735e-05
-10.4669 7.11527e-22 8.50473e-05
-10.4278 5.50894e-22 8.63441e-05
-10.3887 -1.33934e-22 8.76644e-05
-10.3496 2.17967e-24 8.90087e-05
-10.3106 -1.18488e-23 9.03775e-05
-10.2717 -1.6385e-22 9.17715e-05
-10.2328 3.97613e-22 9.3191e-05
-10.1939 7.98127e-23 9.46368e-05
-10.155 -7.64544e-22 9.61093e-05
-10.1162 -2.1922e-22 9.76091e-05
-10.0774 3.63351e-23 9.9137e-05
-10.0387 1.60156e-22 0.000100693
-10 -4.38328e-22 0.000102279
-9.96134 -5.42966e-24 0.000103894
-9.92271 6.70391e-23 0.000105541
-9.88412 8.48774e-22 0.000107218
-9.84557 1.19575e-21 0.000108927
-9.80704 1.27826e-22 0.000110669
-9.76856 -3.3045e-22 0.000112444
-9.73011 5.55028e-22 0.000114254
-9.69169 4.4532e-23 0.000116098
-9.65331 -2.09001e-22 0.000117978
-9.61496 8.33376e-23 0.000119895
-9.57664 3.80365e-22 0.000121849
-9.53836 -3.38377e-22 0.000123842
-9.50011 -1.068e-21 0.000125874
-9.46189 -7.55066e-22 0.000127946
-9.42371 3.40867e-23 0.000130059
-9.38556 5.33439e-22 0.000132214
-9.34744 -5.60284e-22 0.000134412
-9.30935 -1.10113e-21 0.000136654
-9.2713 -1.24477e-22 0.000138942
-9.23327 6.38926e-22 0.000141275
-9.19528 -1.01523e-21 0.000143656
-9.15732 -7.75261e-22 0.000146086
-9.11939 -5.69402e-22 0.000148565
-9.08149 -3.17749e-22 0.000151095
-9.04362 7.41084e-22 0.000153677
-9.00578 2.66442e-22 0.000156313
-8.96797 -3.39679e-22 0.000159003
-8.93019 -3.58133e-22 0.00016175
-8.89244 -6.6906e-22 0.000164554
-8.85471 -6.11505e-23 0.000167417
-8.81702 1.63991e-23 0.000170341
-8.77936 5.17063e-22 0.000173326
-8.74172 3.09315e-22 0.000176375
-8.70412 5.40867e-22 0.000179489
-8.66654 -3.58678e-22 0.00018267
-8.62899 -1.09359e-21 0.00018592
-8.59146 9.99724e-22 0.000189239
-8.55397 1.25762e-21 0.000192631
-8.5165 1.9273e-21 0.000196097
-8.47906 -3.71045e-22 0.000199639
-8.44165 -1.4861e-22 0.000203259
-8.40426 8.43305e-22 0.000206959
-8.3669 -8.77751e-22 0.000210741
-8.32956 3.98194e-22 0.000214607
-8.29226 1.15548e-21 0.00021856
-8.25497 1.95758e-22 0.000222602
-8.21772 7.55492e-22 0.000226735
-8.18049 1.52064e-21 0.000230962
-8.14328 4.25093e-23 0.000235285
-8.1061 -6.08339e-22 0.000239707
-8.06895 1.64867e-21 0.00024423
-8.03182 -2.25374e-21 0.000248859
-7.99471 -2.08114e-21 0.000253594
-7.95763 1.02601e-21 0.00025844
-7.92058 -1.32415e-21 0.000263399
-7.88355 1.36836e-21 0.000268475
-7.84654 -1.20191e-22 0.00027367
-7.80955 -1.60051e-21 0.000278989
-7.77259 2.26447e-21 0.000284435
-7.73566 -1.20723e-21 0.000290011
-7.69874 -1.36436e-21 0.000295722
-7.66185 4.78681e-21 0.00030157
-7.62498 -2.32288e-21 0.000307561
-7.58814 3.00891e-21 0.000313698
-7.55132 -1.61542e-21 0.000319985
-7.51452 3.93293e-21 0.000326427
-7.47774 -1.74983e-21 0.000333029
-7.44099 1.61085e-21 0.000339795
-7.40425 1.09026e-22 0.00034673
-7.36754 1.54628e-22 0.00035384
-7.33085 9.36679e-22 0.000361129
-7.29418 -1.2482e-21 0.000368603
-7.25754 -1.71124e-22 0.000376268
-7.22091 -2.67468e-21 0.000384129
-7.18431 9.86948e-22 0.000392193
-7.14772 -2.36869e-21 0.000400466
-7.11116 2.70457e-22 0.000408955
-7.07462 -1.5752e-21 0.000417665
-7.0381 2.82301e-21 0.000426604
-7.00159 -1.97539e-21 0.00043578
-6.96511 1.10308e-21 0.0004452
-6.92865 -7.64999e-22 0.000454872
-6.89221 -4.78903e-21 0.000464803
-6.85579 -2.41773e-21 0.000475003
-6.81938 -2.62471e-21 0.000485479
-6.783 -2.66355e-21 0.000496242
-6.74664 -2.77584e-21 0.0005073
-6.71029 3.27961e-21 0.000518663
-6.67397 -1.1024e-21 0.000530342
-6.63766 3.4969e-21 0.000542346
-6.60137 6.86095e-21 0.000554688
-6.5651 -2.45626e-22 0.000567378
-6.52885 3.54689e-21 0.000580428
-6.49262 -2.48557e-21 0.00059385
-6.4564 -2.54822e-21 0.000607658
-6.42021 8.06775e-21 0.000621865
-6.38403 -1.07916e-21 0.000636484
-6.34786 -2.75319e-21 0.00065153
-6.31172 -2.70474e-21 0.000667018
-6.27559 8.67149e-21 0.000682964
-6.23949 2.23411e-21 0.000699385
-6.20339 -2.66294e-21 0.000716296
-6.16732 -3.33942e-21 0.000733716
-6.13126 1.92117e-21 0.000751664
-6.09522 -6.71263e-21 0.000770158
-6.05919 -1.71817e-21 0.00078922
-6.02319 9.74452e-22 0.000808869
-5.9872 9.39616e-21 0.000829128
-5.95122 -7.07687e-21 0.00085002
-5.91526 8.77564e-21 0.000871568
-5.87932 1.1006e-20 0.000893798
-5.84339 -1.22278e-21 0.000916735
-5.80748 6.56722e-21 0.000940408
-5.77158 9.69374e-21 0.000964843
-5.7357 -9.68172e-22 0.000990072
-5.69984 -6.1445e-21 0.00101613
-5.66399 -9.9175e-21 0.00104304
-5.62815 8.86844e-22 0.00107084
-5.59233 2.51451e-21 0.00109957
-5.55653 -4.75415e-21 0.00112926
-5.52074 -3.28968e-21 0.00115995
-5.48497 -7.01817e-21 0.00119169
-5.4492 2.05593e-21 0.00122452
-5.41346 3.78136e-22 0.00125848
-5.37773 1.61202e-20 0.00129363
-5.34201 2.49415e-21 0.00133
-5.30631 -9.9396e-21 0.00136765
-5.27062 -4.0642e-22 0.00140664
-5.23494 -4.93813e-21 0.00144703
-5.19928 5.75413e-21 0.00148887
-5.16363 2.24463e-20 0.00153223
-5.128 1.48421e-20 0.00157718
-5.09237 2.54098e-21 0.00162379
-5.05677 4.60841e-21 0.00167212
-5.02117 8.4211e-21 0.00172226
-4.98559 -2.00351e-21 0.0017743
-4.95002 -1.66369e-21 0.00182831
-4.91446 -3.14769e-21 0.0018844
-4.87892 4.09718e-20 0.00194264
-4.84339 -5.82325e-21 0.00200316
-4.80787 3.21488e-21 0.00206605
-4.77237 -1.71801e-20 0.00213143
-4.73687 -5.70035e-21 0.00219942
-4.70139 7.28415e-21 0.00227014
-4.66592 2.19609e-20 0.00234374
-4.63046 -9.00496e-21 0.00242034
-4.59502 3.06336e-20 0.0025001
-4.55958 3.60361e-20 0.00258319
-4.52416 2.02738e-20 0.00266976
-4.48875 1.63123e-20 0.00276
-4.45335 1.14416e-20 0.0028541
-4.41797 -2.79063e-20 0.00295226
-4.38259 5.31097e-20 0.00305469
-4.34722 -2.64276e-20 0.00316161
-4.31187 -2.17484e-21 0.00327328
-4.27653 1.22548e-20 0.00338995
-4.24119 3.14733e-20 0.00351188
-4.20587 -8.06048e-21 0.00363937
-4.17056 -3.719e-20 0.00377274
-4.13526 -4.03184e-20 0.00391231
-4.09997 -9.89955e-20 0.00405843
-4.06469 -8.10508e-20 0.00421149
-4.02942 -1.54111e-20 0.00437188
-3.99416 1.8526e-20 0.00454003
-3.95891 8.41737e-20 0.00471641
-3.92367 6.26984e-20 0.00490151
-3.88844 7.5531e-20 0.00509585
-3.85322 -4.54002e-20 0.00530001
-3.81801 -3.42495e-20 0.00551459
-3.7828 7.87042e-21 0.00574024
-3.74761 -9.28478e-20 0.00597767
-3.71243 1.06312e-19 0.00622763
-3.67726 -9.28232e-20 0.00649093
-3.64209 1.18043e-19 0.00676846
-3.60694 -1.04654e-20 0.00706114
-3.57179 -1.12319e-19 0.00737001
-3.53665 -1.18137e-19 0.00769617
-3.50152 7.15876e-20 0.0080408
-3.4664 -7.11765e-20 0.00840519
-3.43129 -1.64376e-19 0.00879075
-3.39619 2.67282e-20 0.00919898
-3.36109 1.04397e-19 0.00963154
-3.32601 -5.39661e-20 0.0100902
-3.29093 -9.29168e-20 0.0105769
-3.25586 -1.06158e-19 0.0110938
-3.2208 1.52117e-19 0.0116432
-3.18574 -1.74665e-19 0.0122277
-3.1507 -3.0625e-19 0.0128499
-3.11566 1.82123e-19 0.0135129
-3.08063 -2.72118e-19 0.01422
-3.0456 1.82586e-19 0.0149749
-3.01059 1.17368e-19 0.0157815
-2.97558 -2.84467e-19 0.0166443
-2.94058 -2.34738e-19 0.0175681
-2.90558 5.24846e-19 0.0185584
-2.87059 -4.42606e-20 0.0196209
-2.83561 3.85702e-20 0.0207623
-2.80064 1.23648e-19 0.0219899
-2.76567 -1.06411e-19 0.0233117
-2.73071 4.97066e-19 0.0247369
-2.69576 -5.4357e-19 0.0262755
-2.66081 6.69438e-19 0.0279387
-2.62587 -5.6187e-19 0.0297392
-2.59094 9.29807e-19 0.0316911
-2.55601 5.5354e-19 0.0338103
-2.52109 7.94674e-19 0.0361149
-2.48617 -2.49703e-19 0.0386252
-2.45126 6.75782e-19 0.0413641
-2.41636 -2.97062e-19 0.0443578
-2.38146 4.95594e-20 0.0476361
-2.34657 5.48047e-19 0.051233
-2.31168 8.44428e-19 0.0551874
-2.2768 1.87506e-18 0.0595442
-2.24192 1.47051e-19 0.0643548
-2.20705 -9.66804e-19 0.0696788
-2.17219 -3.91899e-18 0.0755856
-2.13733 7.78528e-19 0.0821554
-2.10247 4.89771e-19 0.0894825
-2.06762 -1.50258e-18 0.0976772
-2.03278 2.78316e-18 0.106869
-1.99794 -2.6951e-18 0.117213
-1.9631 5.22766e-18 0.128889
-1.92827 -3.77159e-18 0.142117
-1.89345 -2.20965e-18 0.157157
-1.85862 -4.34131e-18 0.174322
-1.82381 -5.7833e-18 0.193991
-1.78899 2.78404e-18 0.216627
-1.75419 -6.7418e-18 0.242792
-1.71938 -6.99302e-19 0.273177
-1.68458 1.0566e-18 0.308633
-1.64979 8.11492e-19 0.350212
-1.61499 -1.35388e-17 0.399221
-1.58021 2.35808e-17 0.457281
-1.54542 -1.30054e-17 0.526409
-1.51064 1.96269e-17 0.609101
-1.47586 -9.83675e-18 0.708423
-1.44109 2.12352e-17 0.828077
-1.40632 -6.93389e-17 0.972409
-1.37155 -2.57318e-17 1.14624
-1.33679 -5.99553e-17 1.35441
-1.30203 -2.98258e-18 1.60064
-1.26727 -4.59292e-17 1.88558
-1.23251 3.98952e-17 2.20363
-1.19776 2.64282e-17 2.53898
-1.16301 -4.6644e-17 2.86288
-1.12827 -4.08928e-18 3.13557
-1.09352 1.51198e-17 3.31595
-1.05878 2.00519e-17 3.37689
-1.02405 -4.2753e-17 3.31664
-0.989309 1.25078e-17 3.15796
-0.954576 7.74937e-17 2.93628
-0.919844 -5.25615e-17 2.68635
-0.885115 1.55625e-16 2.43444
-0.850388 -1.19697e-16 2.19675
-0.815663 -5.86403e-17 1.98132
-0.78094 -1.0986e-16 1.79074
-0.746219 7.58883e-17 1.62455
-0.711499 1.05723e-16 1.48077
-0.676781 1.10668e-17 1.35684
-0.642065 1.61922e-17 1.25015
-0.60735 -3.08923e-17 1.15827
-0.572637 -2.34312e-17 1.07906
-0.537925 2.51105e-17 1.01067
-0.503214 1.22173e-17 0.951536
-0.468504 2.11152e-17 0.900354
-0.433796 -1.25537e-17 0.856029
-0.399089 -1.47084e-17 0.817655
-0.364382 -1.32945e-17 0.784478
-0.329676 -2.49493e-18 0.755875
-0.294972 -2.97451e-18 0.731328
-0.260267 -6.0053e-18 0.710412
-0.225564 9.46137e-18 0.692776
-0.190861 -3.70136e-18 0.678134
-0.156158 2.33726e-18 0.666255
-0.121456 -1.95056e-18 0.656958
-0.0867541 -8.05331e-19 0.650102
-0.0520524 -9.23622e-19 0.645586
-0.0173508 -1.25425e-19 0.643344
0.0173508 1.90617e-19 0.643344
0.0520524 3.28949e-19 0.645586
0.0867541 8.0032e-19 0.650102
0.121456 8.32941e-19 0.656958
0.156158 1.25169e-18 0.666255
0.190861 -4.46473e-19 0.678134
0.225564 7.29881e-18 0.692776
0.260267 -2.88606e-18 0.710412
0.294972 2.93689e-18 0.731328
0.329676 -9.49238e-18 0.755875
0.364382 -8.68812e-18 0.784478
0.399089 -1.66375e-17 0.817655
0.433796 1.16797e-17 0.856029
0.468504 -7.06563e-18 0.900354
0.503214 1.79147e-17 0.951536
0.537925 -1.83308e-17 1.01067
0.572637 2.33698e-17 1.07906
0.60735 -4.8615e-17 1.15827
0.642065 -5.33342e-17 1.25015
0.676781 -2.40661e-17 1.35684
0.711499 3.82929e-17 1.48077
0.746219 4.0377e-17 1.62455
0.78094 1.37466e-17 1.79074
0.815663 -4.14696e-17 1.98132
0.850388 4.10436e-17 2.19675
0.885115 4.92652e-17 2.43444
0.919844 -9.63901e-17 2.68635
0.954576 5.70707e-18 2.93628
0.989309 6.54188e-17 3.15796
1.02405 1.65815e-16 3.31664
1.05878 5.60744e-18 3.37689
1.09352 8.84421e-18 3.31595
1.12827 -1.83472e-17 3.13557
1.16301 3.15297e-17 2.86288
1.19776 -7.88123e-17 2.53898
1.23251 -5.26839e-17 2.20363
1.26727 -4.28404e-17 1.88558
1.30203 9.29018e-17 1.60064
1.33679 4.05583e-17 1.35441
1.37155 -2.76738e-17 1.14624
1.40632 2.20322e-18 0.972409
1.44109 -4.8108e-17 0.828077
1.47586 4.47057e-17 0.708423
1.51064 5.12806e-19 0.609101
1.54542 8.74206e-18 0.526409
1.58021 -1.20965e-18 0.457281
1.61499 1.76346e-17 0.399221
1.64979 -2.51495e-18 0.350212
1.68458 1.09767e-17 0.308633
1.71938 -3.20321e-18 0.273177
1.75419 -3.77017e-18 0.242792
1.78899 -3.26526e-18 0.216627
1.82381 -4.68688e-18 0.193991
1.85862 -7.01592e-18 0.174322
1.89345 6.75279e-19 0.157157
1.92827 -1.12596e-18 0.142117
1.9631 1.0006e-18 0.128889
1.99794 3.74602e-18 0.117213
2.03278 2.25747e-18 0.106869
2.06762 2.37874e-18 0.0976772
2.10247 -8.92804e-19 0.0894825
2.13733 -2.10003e-18 0.0821554
2.17219 3.11127e-18 0.0755856
2.20705 -3.10746e-18 0.0696788
2.24192 1.06067e-18 0.0643548
2.2768 -2.50446e-18 0.0595442
2.31168 -1.80876e-18 0.0551874
2.34657 -1.2802e-18 0.051233
2.38146 -3.55711e-19 0.0476361
2.41636 -9.73666e-19 0.0443578
2.45126 -1.9513e-19 0.0413641
2.48617 -8.18318e-19 0.0386252
2.52109 1.06162e-18 0.0361149
2.55601 2.67323e-19 0.0338103
2.59094 -5.01316e-19 0.0316911
2.62587 1.85097e-19 0.0297392
2.66081 -1.29883e-19 0.0279387
2.69576 -1.27543e-18 0.0262755
2.73071 5.95565e-19 0.0247369
2.76567 -3.33449e-19 0.0233117
2.80064 -5.72368e-19 0.0219899
2.83561 -3.87215e-19 0.0207623
2.87059 -2.08423e-19 0.0196209
2.90558 8.29874e-20 0.0185584
2.94058 -1.97978e-19 0.0175681
2.97558 1.60886e-19 0.0166443
3.01059 5.06294e-20 0.0157815
3.0456 -5.31901e-20 0.0149749
3.08063 -3.10002e-19 0.01422
3.11566 2.26797e-19 0.0135129
3.1507 2.30441e-19 0.0128499
3.18574 -7.8557e-20 0.0122277
3.2208 -3.99041e-20 0.0116432
3.25586 6.74923e-20 0.0110938
3.29093 -7.67192e-20 0.0105769
3.32601 1.21122e-19 0.0100902
3.36109 9.14716e-20 0.00963154
3.39619 -1.43209e-20 0.00919898
3.43129 -8.38985e-21 0.00879075
3.4664 -1.58569e-20 0.00840519
3.50152 -1.40612e-19 0.0080408
3.53665 2.54036e-20 0.00769617
3.57179 1.9881e-19 0.00737001
3.60694 -2.13124e-20 0.00706114
3.64209 -4.00997e-20 0.00676846
3.67726 -2.23474e-20 0.00649093
3.71243 1.06856e-20 0.00622763
3.74761 1.802e-20 0.00597767
3.7828 -6.36059e-20 0.00574024
3.81801 1.34453e-19 0.00551459
3.85322 5.33213e-20 0.00530001
3.88844 -6.45974e-20 0.00509585
3.92367 2.09556e-20 0.00490151
3.95891 -3.21242e-20 0.00471641
3.99416 9.88276e-20 0.00454003
4.02942 -3.0269e-20 0.00437188
4.06469 -4.3731e-21 0.00421149
4.09997 2.30243e-20 0.00405843
4.13526 9.70691e-20 0.00391231
4.17056 5.95555e-21 0.00377274
4.20587 -3.518e-20 0.00363937
4.24119 1.96776e-20 0.00351188
4.27653 -8.65448e-21 0.00338995
4.31187 1.18867e-20 0.00327328
4.34722 2.10672e-20 0.00316161
4.38259 -2.29726e-20 0.00305469
4.41797 -3.8543e-20 0.00295226
4.45335 -1.44035e-21 0.0028541
4.48875 4.58249e-21 0.00276
4.52416 -4.28954e-21 0.00266976
4.55958 -5.34673e-21 0.00258319
4.59502 -2.1366e-20 0.0025001
4.63046 -3.54622e-20 0.00242034
4.66592 3.34288e-22 0.00234374
4.70139 2.20596e-20 0.00227014
4.73687 7.81418e-22 0.00219942
4.77237 8.72027e-22 0.00213143
4.80787 2.11929e-20 0.00206605
4.84339 -3.62228e-20 0.00200316
4.87892 2.0458e-20 0.00194264
4.91446 5.83242e-21 0.0018844
4.95002 -1.47438e-20 0.00182831
4.98559 -1.25522e-20 0.0017743
5.02117 9.04927e-21 0.00172226
5.05677 3.65067e-21 0.00167212
5.09237 -1.9776e-20 0.00162379
5.128 2.37318e-23 0.00157718
5.16363 -3.54198e-22 0.00153223
5.19928 -2.59264e-20 0.00148887
5.23494 7.47053e-23 0.00144703
5.27062 -9.24748e-21 0.00140664
5.30631 1.69286e-21 0.00136765
5.34201 1.11149e-20 0.00133
5.37773 -3.64451e-21 0.00129363
5.41346 -1.33585e-21 0.00125848
5.4492 -1.05045e-20 0.00122452
5.48497 6.59223e-21 0.00119169
5.52074 -9.44719e-21 0.00115995
5.55653 1.40765e-20 0.00112926
5.59233 1.09577e-20 0.00109957
5.62815 -2.09829e-21 0.00107084
5.66399 -1.31958e-21 0.00104304
5.69984 1.15109e-20 0.00101613
5.7357 4.6356e-21 0.000990072
5.77158 -7.22034e-21 0.000964843
5.80748 -3.29149e-21 0.000940408
5.84339 4.25949e-21 0.000916735
5.87932 1.53223e-21 0.000893798
5.91526 3.86445e-21 0.000871568
5.95122 -1.49569e-21 0.00085002
5.9872 1.36227e-21 0.000829128
6.02319 -7.50483e-21 0.000808869
6.05919 -6.22538e-23 0.00078922
6.09522 6.461e-22 0.000770158
6.13126 4.25595e-21 0.000751664
6.16732 -1.17859e-20 0.000733716
6.20339 1.63308e-22 0.000716296
6.23949 4.8733e-23 0.000699385
6.27559 2.9339e-21 0.000682964
6.31172 1.02803e-21 0.000667018
6.34786 7.62672e-21 0.00065153
6.38403 3.98254e-21 0.000636484
6.42021 -2.10742e-21 0.000621865
6.4564 4.7866e-21 0.000607658
6.49262 6.94795e-22 0.00059385
6.52885 1.51571e-21 0.000580428
6.5651 1.43669e-21 0.000567378
6.60137 -1.76474e-21 0.000554688
6.63766 5.26353e-21 0.000542346
6.67397 4.21034e-21 0.000530342
6.71029 -1.23791e-22 0.000518663
6.74664 -1.6213e-21 0.0005073
6.783 -2.21748e-21 0.000496242
6.81938 2.78517e-21 0.000485479
6.85579 -1.58353e-21 0.000475003
6.89221 -5.86751e-21 0.000464803
6.92865 1.05789e-21 0.000454872
6.96511 3.25894e-21 0.0004452
7.00159 1.14275e-21 0.00043578
7.0381 -3.25095e-21 0.000426604
7.07462 8.43206e-22 0.000417665
7.11116 1.15166e-21 0.000408955
7.14772 5.25527e-22 0.000400466
7.18431 1.16805e-21 0.000392193
7.22091 8.44772e-22 0.000384129
7.25754 1.78671e-22 0.000376268
7.29418 2.55731e-21 0.000368603
7.33085 -4.75924e-22 0.000361129
7.36754 -1.04047e-21 0.00035384
7.40425 1.33351e-21 0.00034673
7.44099 -3.47217e-21 0.000339795
7.47774 -6.98376e-22 0.000333029
7.51452 9.68413e-22 0.000326427
7.55132 -1.28414e-21 0.000319985
7.58814 1.1669e-21 0.000313698
7.62498 -4.19912e-23 0.000307561
7.66185 -3.94694e-23 0.00030157
7.69874 -2.22436e-22 0.000295722
7.73566 -1.13264e-21 0.000290011
7.77259 -1.14903e-21 0.000284435
7.80955 -4.61063e-21 0.000278989
7.84654 5.41547e-22 0.00027367
7.88355 -1.23979e-21 0.000268475
7.92058 1.90871e-21 0.000263399
7.95763 -1.1539e-21 0.00025844
7.99471 2.69658e-21 0.000253594
8.03182 1.78065e-21 0.000248859
8.06895 2.2563e-23 0.00024423
8.1061 2.24555e-22 0.000239707
8.14328 -3.17778e-22 0.000235285
8.18049 -3.49869e-22 0.000230962
8.21772 4.1806e-22 0.000226735
8.25497 5.03804e-23 0.000222602
8.29226 -1.02713e-21 0.00021856
8.32956 3.59761e-22 0.000214607
8.3669 1.16971e-22 0.000210741
8.40426 -4.89738e-22 0.000206959
8.44165 2.86489e-22 0.000203259
8.47906 -4.86182e-22 0.000199639
8.5165 -8.84162e-22 0.000196097
8.55397 4.17496e-22 0.000192631
8.59146 -2.57312e-22 0.000189239
8.62899 -1.21329e-21 0.00018592
8.66654 -3.08569e-22 0.00018267
8.70412 -4.36312e-22 0.000179489
8.74172 -4.61728e-22 0.000176375
8.77936 5.94016e-23 0.000173326
8.81702 4.43464e-23 0.000170341
8.85471 -8.96561e-23 0.000167417
8.89244 -3.63804e-22 0.000164554
8.93019 4.51055e-22 0.00016175
8.96797 1.13343e-22 0.000159003
9.00578 -2.42021e-22 0.000156313
9.04362 -3.0272e-22 0.000153677
9.08149 -1.38042e-22 0.000151095
9.11939 5.83754e-22 0.000148565
9.15732 -7.50413e-22 0.000146086
9.19528 6.3043e-22 0.000143656
9.23327 -1.67085e-21 0.000141275
9.2713 -7.66957e-22 0.000138942
9.30935 4.13426e-22 0.000136654
9.34744 5.35862e-22 0.000134412
9.38556 -5.87123e-22 0.000132214
9.42371 6.26738e-22 0.000130059
9.46189 -3.86451e-22 0.000127946
9.50011 3.93087e-22 0.000125874
9.53836 -1.80314e-22 0.000123842
9.57664 6.33974e-22 0.000121849
9.61496 -4.34628e-22 0.000119895
9.65331 -5.32383e-22 0.000117978
9.69169 5.81408e-22 0.000116098
9.73011 4.88957e-22 0.000114254
9.76856 -5.49509e-22 0.000112444
9.80704 -3.58274e-22 0.000110669
9.84557 -1.20236e-21 0.000108927
9.88412 -3.64388e-22 0.000107218
9.92271 3.10115e-22 0.000105541
9.96134 8.5492e-23 0.000103894
10 3.03044e-22 0.000102279
10.0387 -5.53732e-22 0.000100693
10.0774 -7.55302e-23 9.9137e-05
10.1162 -5.89516e-22 9.76091e-05
10.155 -9.33622e-23 9.61093e-05
10.1939 3.30179e-22 9.46368e-05
10.2328 -1.65696e-22 9.3191e-05
10.2717 -1.63716e-22 9.17715e-05
10.3106 -1.24599e-22 9.03775e-05
10.3496 -3.78165e-22 8.90087e-05
10.3887 -6.4975e-23 8.76644e-05
10.4278 -1.03617e-23 8.63441e-05
10.4669 -1.45912e-22 8.50473e-05
10.506 -2.94917e-23 8.37735e-05
10.5452 1.6504e-22 8.25223e-05
10.5845 2.25751e-22 8.12932e-05
10.6238 4.77021e-23 8.00856e-05
10.6631 1.09642e-23 7.88992e-05
10.7024 3.46381e-22 7.77335e-05
10.7418 -3.13035e-22 7.65881e-05
10.7813 -4.96264e-22 7.54626e-05
10.8208 3.08096e-22 7.43565e-05
10.8603 1.74049e-23 7.32695e-05
10.8999 -1.2074e-22 7.22012e-05
10.9395 1.44356e-22 7.11512e-05
10.9792 -2.78532e-23 7.01191e-05
11.0189 -1.8723e-22 6.91045e-05
11.0586 -1.42988e-22 6.81072e-05
11.0984 1.95451e-22 6.71267e-05
11.1383 -2.87487e-23 6.61628e-05
11.1781 -7.84224e-23 6.5215e-05
11.2181 -4.42113e-23 6.42832e-05
11.2581 -4.99886e-22 6.33669e-05
11.2981 1.1421e-22 6.24658e-05
11.3381 3.04762e-22 6.15797e-05
11.3783 -2.1903e-22 6.07083e-05
11.4184 2.82988e-22 5.98512e-05
11.4587 9.08452e-23 5.90082e-05
11.4989 -8.72563e-23 5.81791e-05
11.5392 -7.80937e-23 5.73635e-05
11.5796 1.87645e-22 5.65612e-05
11.62 -3.60618e-22 5.57719e-05
11.6605 1.43076e-22 5.49954e-05
11.701 -1.22904e-22 5.42315e-05
11.7415 -2.52226e-22 5.34798e-05
11.7822 -2.7597e-22 5.27402e-05
11.8228 -5.94985e-23 5.20125e-05
11.8636 5.2222e-23 5.12963e-05
11.9043 3.39869e-22 5.05916e-05
11.9452 1.07707e-22 4.9898e-05
11.986 1.32058e-22 4.92154e-05
12.027 -5.24285e-23 4.85436e-05
12.068 1.1764e-22 4.78823e-05
12.109 9.33986e-23 4.72314e-05
12.1501 -3.33741e-22 4.65907e-05
12.1913 1.62221e-22 4.59599e-05
12.2325 4.28773e-23 4.5339e-05
12.2738 1.0317e-22 4.47277e-05
12.3151 3.90009e-23 4.41258e-05
12.3565 -1.40084e-22 4.35332e-05
12.3979 1.11969e-22 4.29498e-05
12.4394 -4.80575e-23 4.23752e-05
12.481 -3.03591e-24 4.18095e-05
12.5226 -3.65107e-23 4.12523e-05
12.5643 -2.11398e-23 4.07036e-05
12.6061 1.59981e-23 4.01633e-05
12.6479 7.08571e-23 3.96311e-05
12.6898 -2.13154e-22 3.91069e-05
12.7317 -1.40991e-22 3.85906e-05
12.7737 -1.1278e-22 3.8082e-05
12.8158 6.71539e-23 3.7581e-05
12.8579 1.1539e-22 3.70875e-05
12.9001 -9.52943e-23 3.66013e-05
12.9424 -7.09776e-23 3.61223e-05
12.9847 6.04613e-23 3.56504e-05
13.0271 1.63633e-23 3.51855e-05
13.0696 3.97086e-23 3.47274e-05
13.1121 1.62349e-22 3.4276e-05
13.1547 -1.77639e-23 3.38312e-05
13.1974 -3.99692e-23 3.33928e-05
13.2402 -8.02619e-24 3.29609e-05
13.283 -2.3397e-23 3.25352e-05
13.3259 1.67825e-23 3.21157e-05
13.3689 1.29734e-22 3.17022e-05
13.4119 -1.1412e-22 3.12946e-05
13.455 2.75259e-25 3.08929e-05
13.4982 -6.84299e-23 3.0497e-05
13.5415 3.62837e-23 3.01067e-05
13.5848 -1.09515e-22 2.97219e-05
13.6283 1.08249e-22 2.93426e-05
13.6718 -1.40378e-22 2.89687e-05
13.7153 2.98909e-23 2.86e-05
13.759 4.9776e-23 2.82365e-05
13.8028 -2.27808e-23 2.78782e-05
13.8466 -6.07405e-23 2.75248e-05
13.8905 -5.77973e-24 2.71764e-05
13.9345 -3.98439e-23 2.68328e-05
13.9786 4.12458e-23 2.6494e-05
14.0227 7.01951e-23 2.61599e-05
14.067 1.87241e-23 2.58304e-05
14.1113 -1.80738e-23 2.55055e-05
14.1558 2.15518e-23 2.5185e-05
14.2003 -4.80628e-23 2.48689e-05
14.2449 3.12815e-23 2.45571e-05
14.2896 -6.19878e-23 2.42496e-05
14.3344 -3.47611e-23 2.39462e-05
14.3793 -7.92107e-24 2.3647e-05
14.4243 7.53009e-23 2.33518e-05
14.4693 -5.43502e-23 2.30606e-05
14.5145 -4.05652e-23 2.27733e-05
14.5598 -7.51171e-23 2.24899e-05
14.6052 -4.39156e-23 2.22102e-05
14.6506 -3.66971e-23 2.19343e-05
14.6962 -4.93925e-23 2.16621e-05
14.7419 2.28241e-23 2.13934e-05
14.7877 2.08671e-23 2.11283e-05
14.8336 4.11821e-23 2.08668e-05
14.8796 -2.45459e-23 2.06086e-05
14.9257 1.06142e-22 2.03539e-05
14.9719 6.61216e-25 2.01025e-05
15.0182 6.63616e-23 1.98543e-05
15.0647 1.47116e-23 1.96094e-05
15.1112 1.35548e-23 1.93677e-05
15.1579 1.73493e-23 1.91291e-05
15.2047 -9.13484e-24 1.88936e-05
15.2516 -1.26921e-23 1.86611e-05
15.2986 7.18723e-23 1.84316e-05
15.3458 -3.00598e-25 1.82051e-05
15.393 -1.63967e-23 1.79814e-05
15.4404 6.84023e-23 1.77606e-05
15.488 5.82852e-23 1.75426e-05
15.5356 2.18929e-23 1.73273e-05
15.5834 7.35473e-23 1.71148e-05
15.6313 -2.31587e-23 1.6905e-05
15.6794 -1.11557e-23 1.66977e-05
15.7276 1.13012e-22 1.64931e-05
15.7759 -4.11541e-23 1.6291e-05
15.8243 8.08412e-23 1.60915e-05
15.873 -1.17829e-22 1.58944e-05
15.9217 -5.06062e-23 1.56998e-05
15.9706 -3.76524e-23 1.55075e-05
16.0197 4.48112e-23 1.53176e-05
16.0689 -3.0543e-23 1.51301e-05
16.1182 4.32669e-23 1.49448e-05
16.1677 -7.10814e-24 1.47618e-05
16.2174 5.71285e-23 1.4581e-05
16.2672 1.93325e-23 1.44025e-05
16.3172 1.49656e-23 1.4226e-05
16.3674 -4.47249e-24 1.40517e-05
16.4177 -1.68372e-23 1.38795e-05
16.4682 -3.51182e-23 1.37093e-05
16.5189 3.63836e-23 1.35412e-05
16.5697 -2.33345e-23 1.3375e-05
16.6208 1.89882e-23 1.32109e-05
16.672 -5.83072e-24 1.30486e-05
16.7234 -2.25248e-23 1.28883e-05
16.775 2.63497e-23 1.27298e-05
16.8268 1.47284e-23 1.25732e-05
16.8787 -3.35253e-23 1.24184e-05
16.9309 -7.46632e-24 1.22654e-05
16.9833 -4.93751e-24 1.21141e-05
17.0359 -4.01577e-25 1.19646e-05
17.0887 3.63053e-23 1.18168e-05
17.1418 -1.396e-23 1.16707e-05
17.195 -1.3005e-23 1.15263e-05
17.2485 1.23534e-23 1.13834e-05
17.3022 -4.26374e-24 1.12422e-05
17.3562 3.04945e-25 1.11026e-05
17.4104 -3.19382e-24 1.09645e-05
17.4648 -4.5986e-24 1.08279e-05
17.5195 -1.1586e-23 1.06929e-05
17.5744 1.801e-23 1.05593e-05
17.6296 3.27903e-24 1.04272e-05
17.6851 -1.21078e-23 1.02965e-05
17.7408 3.77186e-23 1.01672e-05
17.7969 2.34265e-23 1.00394e-05
17.8532 2.50756e-23 9.91285e-06
17.9098 -1.1435e-23 9.78769e-06
17.9667 -1.46813e-23 9.66384e-06
18.0239 -2.49284e-25 9.54129e-06
18.0815 -1.0245e-23 9.42001e-06
18.1393 1.81466e-23 9.29999e-06
18.1975 3.77652e-23 9.1812e-06
18.256 2.50017e-23 9.06362e-06
18.3149 -1.1831e-23 8.94723e-06
18.3742 -2.0917e-25 8.832e-06
18.4338 -2.06056e-23 8.71792e-06
18.4938 -3.06262e-23 8.60496e-06
18.5542 2.93911e-23 8.49311e-06
18.615 2.62726e-23 8.38233e-06
18.6762 -2.72503e-23 8.27261e-06
18.7379 -2.50365e-24 8.16393e-06
18.8 -9.15292e-24 8.05626e-06
18.8625 2.66412e-23 7.94959e-06
18.9255 1.54483e-23 7.84388e-06
18.9891 6.09042e-24 7.73913e-06
19.0531 -1.51638e-23 7.63529e-06
19.1177 -9.4109e-24 7.53236e-06
19.1828 8.41067e-24 7.43031e-06
19.2484 2.93163e-23 7.32912e-06
19.3147 -1.28571e-23 7.22875e-06
19.3816 8.51569e-24 7.12919e-06
19.4491 5.02268e-24 7.03041e-06
19.5173 1.75696e-23 6.93238e-06
19.5862 1.60148e-24 6.83508e-06
19.6558 2.99357e-24 6.73848e-06
19.7262 -9.1027e-24 6.64254e-06
19.7974 -9.96043e-24 6.54724e-06
19.8694 -6.7313e-24 6.45255e-06
19.9423 2.77513e-23 6.35842e-06
20.0162 -2.04343e-23 6.26483e-06
20.091 -1.31297e-23 6.17174e-06
20.1669 1.43599e-23 6.07909e-06
20.244 -4.45321e-24 5.98686e-06
20.3222 -1.04539e-23 5.89498e-06
20.4016 -2.00543e-24 5.8034e-06
20.4825 -2.32865e-23 5.71207e-06
20.5648 1.04843e-24 5.62092e-06
20.6487 6.46394e-24 5.52987e-06
20.7344 -1.84754e-23 5.43884e-06
20.8219 -1.20254e-23 5.34773e-06
20.9115 -9.96033e-24 5.25643e-06
21.0034 6.12963e-24 5.1648e-06
21.0979 -2.50986e-23 5.07269e-06
21.1952 -2.58552e-24 4.9799e-06
21.2959 3.49812e-24 4.88618e-06
21.4004 -4.3252e-24 4.79122e-06
21.5093 -4.9972e-24 4.69463e-06
21.6237 -2.81962e-24 4.59584e-06
21.7448 1.05999e-23 4.49406e-06
21.8747 -1.03972e-23 4.38806e-06
22.0165 1.65645e-23 4.2758e-06
22.1768 -5.43784e-24 4.15324e-06
22.3723 1.15923e-25 4.00966e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1ClassicOneLoop/vCLAx_FRG.txt <==
-89.4891 1.63704e-17 -2.15487e-21
-88.7073 -2.15397e-17 9.7386e-22
-88.0661 1.35813e-17 -8.55417e-22
-87.4987 -1.69114e-18 -1.1407e-21
-86.9793 -1.00933e-17 1.54917e-21
-86.4949 1.82847e-17 -2.87096e-21
-86.0373 -2.13442e-17 2.34254e-21
-85.6014 1.95046e-17 -2.58318e-21
-85.1835 -1.46511e-17 1.16263e-21
-84.7809 6.96888e-18 -7.44406e-22
-84.3914 6.6904e-19 -8.48835e-22
-84.0136 -7.48335e-18 1.18423e-21
-83.646 1.29509e-17 -2.34018e-21
-83.2875 -1.55852e-17 2.12758e-21
-82.9374 1.61327e-17 -2.57542e-21
-82.5949 -1.48258e-17 1.81307e-21
-82.2593 1.10979e-17 -1.69399e-21
-81.93 -7.33938e-18 5.95726e-22
-81.6066 2.32308e-18 -3.37953e-22
-81.2887 2.17635e-18 -8.31891e-22
-80.9758 -5.79584e-18 8.54614e-22
-80.6678 9.12206e-18 -1.80927e-21
-80.3642 -1.05264e-17 1.48987e-21
-80.0648 1.11875e-17 -2.02029e-21
-79.7693 -1.0857e-17 1.43934e-21
-79.4776 8.81627e-18 -1.55969e-21
-79.1895 -7.29208e-18 8.05996e-22
-78.9048 4.02555e-18 -7.56592e-22
-78.6232 -1.61523e-18 -1.13992e-22
-78.3448 -1.10449e-18 6.10055e-23
-78.0692 3.78636e-18 -9.42423e-22
-77.7964 -5.16191e-18 6.74585e-22
-77.5263 6.99492e-18 -1.39327e-21
-77.2588 -7.34084e-18 9.65285e-22
-76.9937 7.36612e-18 -1.39101e-21
-76.731 -7.24728e-18 8.89402e-22
-76.4706 5.50803e-18 -1.05348e-21
-76.2124 -4.9871e-18 4.90463e-22
-75.9562 2.57604e-18 -5.74217e-22
-75.7022 -1.34236e-18 -8.60878e-23
-75.45 -4.61951e-19 -1.09342e-22
-75.1998 2.37628e-18 -6.31263e-22
-74.9514 -3.06986e-18 2.58262e-22
-74.7048 4.88711e-18 -9.63168e-22
-74.46 -4.9229e-18 4.86912e-22
-74.2168 5.5478e-18 -1.01211e-21
-73.9752 -5.64556e-18 5.40185e-22
-73.7352 4.56671e-18 -8.36048e-22
-73.4967 -4.86519e-18 3.95487e-22
-73.2597 2.68152e-18 -5.58875e-22
-73.0242 -2.55299e-18 8.24825e-23
-72.79 5.92747e-19 -2.86999e-22
-72.5573 6.94238e-19 -2.99119e-22
-72.3258 -1.39664e-18 -6.61663e-23
-72.0957 3.76326e-18 -6.1353e-22
-71.8668 -3.28671e-18 1.01509e-22
-71.6392 5.54334e-18 -7.57248e-22
-71.4127 -4.96991e-18 2.12834e-22
-71.1875 5.52789e-18 -7.11924e-22
-70.9634 -5.9115e-18 2.3998e-22
-70.7404 4.06291e-18 -5.42702e-22
-70.5185 -5.27689e-18 1.49545e-22
-70.2977 2.02836e-18 -3.46717e-22
-70.0779 -2.51814e-18 -5.63291e-23
-69.8592 1.50493e-19 -1.92973e-22
-69.6415 1.97132e-18 -3.17482e-22
-69.4247 -1.53963e-18 -9.55072e-23
-69.2089 6.68759e-18 -5.35693e-22
-68.9941 -3.61884e-18 -3.23214e-23
-68.7802 9.6412e-18 -6.26768e-22
-68.5671 -6.49988e-18 1.38864e-23
-68.355 9.52541e-18 -5.66702e-22
-68.1437 -9.49945e-18 2.99848e-23
-67.9333 6.66437e-18 -4.01403e-22
-67.7237 -1.05824e-17 -1.92531e-23
-67.515 2.93216e-18 -2.14977e-22
-67.307 -7.32473e-18 -1.55651e-22
-67.0999 4.34833e-19 -7.93393e-23
-66.8935 1.21751e-18 -3.55716e-22
-66.6879 -2.88137e-19 -1.99414e-23
-66.483 1.29492e-17 -5.4872e-22
-66.2789 -1.1316e-18 -1.73403e-23
-66.0755 2.29245e-17 -6.49586e-22
-65.8728 -5.25382e-18 -3.85269e-23
-65.6708 2.58304e-17 -6.06019e-22
-65.4694 -1.41082e-17 -7.08981e-23
-65.2688 1.96432e-17 -4.28357e-22
-65.0688 -2.45732e-17 -1.32671e-22
-64.8695 7.96277e-18 -1.83585e-22
-64.6709 -2.87778e-17 -2.54044e-22
-64.4728 -1.31453e-18 3.99491e-23
-64.2754 -1.80365e-17 -4.4315e-22
-64.0786 -1.21661e-18 1.76742e-22
-63.8824 1.05152e-17 -6.6113e-22
-63.6868 8.03946e-18 2.09379e-22
-63.4918 4.87879e-17 -8.27808e-22
-63.2974 1.65259e-17 1.60658e-22
-63.1035 7.88447e-17 -8.5833e-22
-62.9102 9.4433e-18 6.25937e-23
-62.7175 8.19666e-17 -7.08461e-22
-62.5252 -2.15773e-17 -7.23168e-23
-62.3336 5.18722e-17 -4.0043e-22
-62.1424 -6.71695e-17 -2.58182e-22
-61.9518 3.58702e-18 -1.66688e-23
-61.7617 -9.80692e-17 -5.15199e-22
-61.5721 -3.0492e-17 3.36919e-22
-61.383 -7.78746e-17 -8.35545e-22
-61.1944 -1.92657e-17 5.75689e-22
-61.0063 1.2617e-17 -1.16124e-21
-60.8187 4.22032e-17 6.61656e-22
-60.6316 1.53032e-16 -1.39247e-21
-60.4449 1.18203e-16 6.01287e-22
-60.2587 2.80569e-16 -1.42311e-21
-60.0729 1.43545e-16 4.20851e-22
-59.8876 3.16838e-16 -1.18785e-21
-59.7027 6.25323e-17 1.39965e-22
-59.5183 2.16813e-16 -6.95873e-22
-59.3343 -1.21902e-16 -2.4008e-22
-59.1507 1.33373e-17 -3.43504e-23
-58.9676 -3.21147e-16 -7.22042e-22
-58.7848 -1.7655e-16 6.59798e-22
-58.6025 -3.85121e-16 -1.28192e-21
-58.4206 -2.0296e-16 1.24681e-21
-58.2391 -1.81836e-16 -1.84547e-21
-58.058 2.17842e-17 1.61952e-21
-57.8773 3.01339e-16 -2.28992e-21
-57.697 4.34655e-16 1.7193e-21
-57.5171 8.96976e-16 -2.47075e-21
-57.3375 8.05227e-16 1.53375e-21
-57.1583 1.29612e-15 -2.26524e-21
-56.9795 8.31454e-16 1.0763e-21
-56.8011 1.19935e-15 -1.62682e-21
-56.623 3.2663e-16 3.63253e-22
-56.4453 5.21963e-16 -6.12849e-22
-56.2679 -5.94755e-16 -5.797e-22
-56.0909 -4.64278e-16 6.27301e-22
-55.9143 -1.46007e-15 -1.69141e-21
-55.7379 -1.17308e-15 1.89341e-21
-55.562 -1.60153e-15 -2.8555e-21
-55.3863 -9.72848e-16 2.97472e-21
-55.211 -5.18599e-16 -3.89526e-21
-55.036 4.07441e-16 3.69006e-21
-54.8614 1.72054e-15 -4.58919e-21
-54.687 2.55141e-15 3.91216e-21
-54.513 4.28709e-15 -4.71696e-21
-54.3393 4.35406e-15 3.56827e-21
-54.1659 5.81708e-15 -4.12263e-21
-53.9928 4.47548e-15 2.62947e-21
-53.8201 5.07223e-15 -2.77403e-21
-53.6476 2.13388e-15 1.10946e-21
-53.4754 1.78199e-15 -7.85684e-22
-53.3036 -2.13996e-15 -9.17152e-22
-53.132 -2.79976e-15 1.59922e-21
-52.9607 -6.28532e-15 -3.29014e-21
-52.7897 -6.08641e-15 4.04724e-21
-52.619 -7.38116e-15 -5.74455e-21
-52.4485 -5.26628e-15 6.20446e-21
-52.2784 -3.12862e-15 -7.91121e-21
-52.1085 1.01566e-15 7.7425e-21
-51.9389 6.46221e-15 -9.36942e-21
-51.7695 1.12301e-14 8.38554e-21
-51.6005 1.81485e-14 -9.73383e-21
-51.4317 2.0774e-14 7.92373e-21
-51.2631 2.61573e-14 -8.7307e-21
-51.0949 2.36137e-14 6.25425e-21
-50.9268 2.47125e-14 -6.2609e-21
-50.7591 1.54631e-14 3.39617e-21
-50.5916 1.15478e-14 -2.45847e-21
-50.4243 -2.84974e-15 -5.14659e-22
-50.2573 -9.33643e-15 2.27468e-21
-50.0906 -2.37879e-14 -5.19905e-21
-49.924 -2.76197e-14 7.35852e-21
-49.7578 -3.49256e-14 -1.01669e-20
-49.5917 -3.03664e-14 1.21386e-20
-49.4259 -2.44041e-14 -1.47535e-20
-49.2604 -8.71451e-15 1.59292e-20
-49.0951 1.1821e-14 -1.81944e-20
-48.93 3.5281e-14 1.81114e-20
-48.7651 6.45293e-14 -1.97426e-20
-48.6005 8.56182e-14 1.81789e-20
-48.4361 1.11457e-13 -1.87884e-20
-48.2719 1.16353e-13 1.58289e-20
-48.1079 1.25208e-13 -1.49971e-20
-47.9442 1.02968e-13 1.09596e-20
-47.7806 8.71746e-14 -8.45671e-21
-47.6173 3.73148e-14 3.69394e-21
-47.4542 1.71907e-15 2.83424e-22
-47.2913 -6.11347e-14 -5.50244e-21
-47.1287 -9.74163e-14 1.03376e-20
-46.9662 -1.4555e-13 -1.57925e-20
-46.8039 -1.55024e-13 2.05477e-20
-46.6419 -1.57706e-13 -2.59697e-20
-46.48 -1.17539e-13 2.96307e-20
-46.3184 -5.64977e-14 -3.4567e-20
-46.1569 3.60485e-14 3.63267e-20
-45.9957 1.52344e-13 -4.00088e-20
-45.8346 2.69938e-13 3.95307e-20
-45.6737 4.01541e-13 -4.08891e-20
-45.5131 4.89975e-13 3.83198e-20
-45.3526 5.76346e-13 -3.63263e-20
-45.1923 5.74136e-13 3.19761e-20
-45.0322 5.60305e-13 -2.62456e-20
-44.8723 4.30071e-13 2.01694e-20
-44.7126 2.9921e-13 -1.13316e-20
-44.553 5.80166e-14 3.21892e-21
-44.3937 -1.45149e-13 7.10502e-21
-44.2345 -4.13435e-13 -1.75721e-20
-44.0755 -5.84584e-13 2.74406e-20
-43.9167 -7.48283e-13 -3.98801e-20
-43.758 -7.59073e-13 4.78042e-20
-43.5996 -6.90351e-13 -6.06336e-20
-43.4413 -4.50634e-13 6.60822e-20
-43.2831 -9.40612e-14 -7.65117e-20
-43.1252 3.83176e-13 7.98824e-20
-42.9674 9.55626e-13 -8.46269e-20
-42.8098 1.52069e-12 8.64969e-20
-42.6523 2.10238e-12 -8.31135e-20
-42.495 2.49636e-12 8.33067e-20
-42.3379 2.80757e-12 -7.12178e-20
-42.181 2.75894e-12 6.84534e-20
-42.0242 2.56941e-12 -4.91832e-20
-41.8675 1.93411e-12 4.15121e-20
-41.7111 1.20392e-12 -1.82651e-20
-41.5548 9.10325e-14 3.81355e-21
-41.3986 -9.37979e-13 1.93953e-20
-41.2426 -2.12591e-12 -4.13156e-20
-41.0867 -2.95407e-12 6.09136e-20
-40.9311 -3.61844e-12 -8.88361e-20
-40.7755 -3.65685e-12 1.02424e-19
-40.6201 -3.23732e-12 -1.328e-19
-40.4649 -2.08577e-12 1.39194e-19
-40.3098 -3.5997e-13 -1.67066e-19
-40.1548 1.91081e-12 1.65986e-19
-40 4.593e-12 -1.85988e-19
-39.8454 7.2993e-12 1.77595e-19
-39.6909 9.99068e-12 -1.85183e-19
-39.5365 1.19585e-11 1.69531e-19
-39.3823 1.33863e-11 -1.62151e-19
-39.2282 1.33726e-11 1.38922e-19
-39.0742 1.24745e-11 -1.16487e-19
-38.9204 9.77935e-12 8.54753e-20
-38.7668 6.32571e-12 -4.99137e-20
-38.6132 1.35546e-12 1.18404e-20
-38.4598 -3.6285e-12 3.28055e-20
-38.3066 -9.1513e-12 -7.65855e-20
-38.1534 -1.34474e-11 1.247e-19
-38.0004 -1.68591e-11 -1.71309e-19
-37.8476 -1.77454e-11 2.16733e-19
-37.6948 -1.64228e-11 -2.61899e-19
-37.5422 -1.18685e-11 2.98054e-19
-37.3898 -4.54285e-12 -3.36882e-19
-37.2374 5.5105e-12 3.57572e-19
-37.0852 1.76429e-11 -3.84738e-19
-36.9331 3.05222e-11 3.84551e-19
-36.7811 4.35172e-11 -3.95681e-19
-36.6293 5.41465e-11 3.70544e-19
-36.4775 6.22908e-11 -3.61852e-19
-36.3259 6.48362e-11 3.11322e-19
-36.1745 6.2851e-11 -2.79351e-19
-36.0231 5.334e-11 2.06746e-19
-35.8719 3.91581e-11 -1.49247e-19
-35.7207 1.81334e-11 6.20312e-20
-35.5697 -4.91172e-12 2.0878e-20
-35.4189 -3.09908e-11 -1.1335e-19
-35.2681 -5.38467e-11 2.16817e-19
-35.1174 -7.35856e-11 -3.05128e-19
-34.9669 -8.38505e-11 4.19234e-19
-34.8165 -8.4649e-11 -4.95415e-19
-34.6661 -7.1428e-11 6.04053e-19
-34.5159 -4.51219e-11 -6.63537e-19
-34.3659 -4.8914e-12 7.47448e-19
-34.2159 4.67493e-11 -7.84634e-19
-34.066 1.05755e-10 8.28894e-19
-33.9162 1.68371e-10 -8.34817e-19
-33.7666 2.25892e-10 8.318e-19
-33.617 2.75006e-10 -7.94198e-19
-33.4676 3.04201e-10 7.44958e-19
-33.3183 3.13421e-10 -6.52272e-19
-33.169 2.91429e-10 5.63434e-19
-33.0199 2.44484e-10 -4.09474e-19
-32.8709 1.64867e-10 2.90239e-19
-32.722 6.7065e-11 -8.04843e-20
-32.5731 -5.11345e-11 -6.35232e-20
-32.4244 -1.67689e-10 3.0649e-19
-32.2758 -2.79765e-10 -4.74025e-19
-32.1273 -3.61856e-10 7.16367e-19
-31.9789 -4.09335e-10 -9.05557e-19
-31.8305 -4.00364e-10 1.10652e-18
-31.6823 -3.33597e-10 -1.31101e-18
-31.5342 -1.99186e-10 1.43518e-18
-31.3862 -3.72558e-12 -1.63545e-18
-31.2382 2.44094e-10 1.66202e-18
-31.0904 5.28386e-10 -1.82141e-18
-30.9426 8.20297e-10 1.75538e-18
-30.795 1.09892e-09 -1.81817e-18
-30.6474 1.32051e-09 1.68686e-18
-30.4999 1.46948e-09 -1.59702e-18
-30.3526 1.4989e-09 1.43311e-18
-30.2053 1.41249e-09 -1.15543e-18
-30.0581 1.17491e-09 9.81306e-19
-29.911 8.21722e-10 -5.20326e-19
-29.7639 3.41206e-10 3.32843e-19
-29.617 -1.94708e-10 2.51282e-19
-29.4702 -7.70909e-10 -4.8899e-19
-29.3234 -1.28805e-09 1.0855e-18
-29.1767 -1.7136e-09 -1.4263e-18
-29.0301 -1.94469e-09 1.9063e-18
-28.8836 -1.95235e-09 -2.38005e-18
-28.7372 -1.66456e-09 2.64469e-18
-28.5909 -1.08132e-09 -3.22499e-18
-28.4446 -1.95716e-10 3.23262e-18
-28.2985 9.45262e-10 -3.81896e-18
-28.1524 2.26319e-09 3.61816e-18
-28.0064 3.66611e-09 -4.03355e-18
-27.8604 4.99638e-09 3.73444e-18
-27.7146 6.14696e-09 -3.78632e-18
-27.5688 6.91813e-09 3.5239e-18
-27.4231 7.24292e-09 -3.04255e-18
-27.2775 6.94048e-09 2.92056e-18
-27.132 6.04882e-09 -1.85664e-18
-26.9865 4.47072e-09 1.86978e-18
-26.8412 2.3978e-09 -3.42812e-19
-26.6959 -1.42451e-10 3.58819e-19
-26.5506 -2.80121e-09 1.34158e-18
-26.4055 -5.43389e-09 -1.5596e-18
-26.2604 -7.59548e-09 3.0259e-18
-26.1154 -9.09103e-09 -3.73637e-18
-25.9705 -9.50334e-09 4.56304e-18
-25.8256 -8.69886e-09 -5.93465e-18
-25.6808 -6.44612e-09 5.8257e-18
-25.5361 -2.78964e-09 -7.84535e-18
-25.3915 2.1779e-09 6.72441e-18
-25.2469 8.16938e-09 -9.133e-18
-25.1024 1.47113e-08 7.18041e-18
-24.9579 2.13148e-08 -9.50746e-18
-24.8136 2.71979e-08 7.10665e-18
-24.6693 3.18407e-08 -8.78337e-18
-24.525 3.43601e-08 6.39539e-18
-24.3809 3.44789e-08 -6.91685e-18
-24.2368 3.15061e-08 4.94407e-18
-24.0927 2.57e-08 -4.03366e-18
-23.9488 1.68388e-08 2.66275e-18
-23.8049 5.90323e-09 -3.92839e-19
-23.661 -6.72415e-09 -4.48122e-19
-23.5173 -1.93821e-08 3.64395e-18
-23.3736 -3.11925e-08 -4.26418e-18
-23.2299 -4.0155e-08 7.69028e-18
-23.0863 -4.52714e-08 -8.48559e-18
-22.9428 -4.48088e-08 1.13674e-17
-22.7994 -3.81998e-08 -1.26462e-17
-22.656 -2.46941e-08 1.43632e-17
-22.5126 -4.67703e-09 -1.61567e-17
-22.3693 2.10514e-08 1.63973e-17
-22.2261 5.09236e-08 -1.84032e-17
-22.083 8.24438e-08 1.7265e-17
-21.9399 1.13152e-07 -1.88214e-17
-21.7968 1.39317e-07 1.67476e-17
-21.6538 1.58468e-07 -1.70808e-17
-21.5109 1.66693e-07 1.46705e-17
-21.368 1.6282e-07 -1.30468e-17
-21.2252 1.44123e-07 1.09024e-17
-21.0825 1.12049e-07 -6.94859e-18
-20.9398 6.62599e-08 5.37323e-18
-20.7971 1.15675e-08 7.27325e-19
-20.6545 -4.95226e-08 -1.79607e-18
-20.512 -1.09193e-07 9.26373e-18
-20.3695 -1.62803e-07 -1.02617e-17
-20.2271 -2.01262e-07 1.78409e-17
-20.0847 -2.1971e-07 -1.93852e-17
-19.9424 -2.10664e-07 2.56117e-17
-19.8001 -1.71666e-07 -2.8218e-17
-19.6579 -1.00092e-07 3.17948e-17
-19.5157 1.75457e-09 -3.57007e-17
-19.3736 1.29216e-07 3.56289e-17
-19.2315 2.74348e-07 -4.06405e-17
-19.0895 4.24836e-07 3.65696e-17
-18.9475 5.68686e-07 -4.20092e-17
-18.8056 6.88368e-07 3.41364e-17
-18.6637 7.72138e-07 -3.89634e-17
-18.5219 8.02332e-07 2.82114e-17
-18.3801 7.73613e-07 -3.1092e-17
-18.2383 6.74551e-07 1.87825e-17
-18.0967 5.12246e-07 -1.84381e-17
-17.955 2.86856e-07 6.31758e-18
-17.8134 2.11498e-08 -1.55162e-18
-17.6719 -2.71384e-07 -8.49237e-18
-17.5304 -5.54289e-07 1.84199e-17
-17.3889 -8.04464e-07 -2.45741e-17
-17.2475 -9.80064e-07 3.98112e-17
-17.1061 -1.0576e-06 -4.06181e-17
-16.9648 -1.0033e-06 6.06167e-17
-16.8235 -8.05646e-07 -5.51009e-17
-16.6822 -4.53868e-07 7.84546e-17
-16.541 4.06279e-08 -6.63441e-17
-16.3999 6.54712e-07 9.11572e-17
-16.2587 1.35016e-06 -7.27616e-17
-16.1177 2.06862e-06 9.63841e-17
-15.9766 2.75266e-06 -7.30202e-17
-15.8356 3.32042e-06 9.25827e-17
-15.6947 3.71542e-06 -6.61266e-17
-15.5537 3.85614e-06 7.86013e-17
-15.4129 3.71577e-06 -5.14224e-17
-15.272 3.24278e-06 5.48328e-17
-15.1312 2.46817e-06 -2.86737e-17
-14.9905 1.39522e-06 2.25124e-17
-14.8497 1.2799e-07 1.71674e-18
-14.709 -1.26732e-06 -1.57365e-17
-14.5684 -2.62242e-06 3.8337e-17
-14.4277 -3.82548e-06 -5.67217e-17
-14.2872 -4.68198e-06 7.86935e-17
-14.1466 -5.07754e-06 -9.68159e-17
-14.0061 -4.85347e-06 1.18926e-16
-13.8656 -3.9509e-06 -1.32304e-16
-13.7252 -2.31644e-06 1.54392e-16
-13.5848 1.19735e-09 -1.60064e-16
-13.4444 2.89848e-06 1.79378e-16
-13.304 6.19885e-06 -1.7712e-16
-13.1637 9.6341e-06 1.88974e-16
-13.0234 1.29326e-05 -1.80904e-16
-12.8832 1.57139e-05 1.79414e-16
-12.743 1.77029e-05 -1.68546e-16
-12.6028 1.85165e-05 1.49408e-16
-12.4626 1.80093e-05 -1.37907e-16
-12.3225 1.59342e-05 1.00137e-16
-12.1824 1.24088e-05 -8.70437e-17
-12.0423 7.4412e-06 3.55506e-17
-11.9023 1.48953e-06 -1.63536e-17
-11.7623 -5.1393e-06 -3.89614e-17
-11.6223 -1.16784e-05 7.11882e-17
-11.4824 -1.75952e-05 -1.17659e-16
-11.3424 -2.19817e-05 1.68563e-16
-11.2026 -2.42753e-05 -1.94615e-16
-11.0627 -2.37098e-05 2.65748e-16
-10.9228 -1.99645e-05 -2.64592e-16
-10.783 -1.2741e-05 3.50551e-16
-10.6432 -2.21379e-06 -3.2136e-16
-10.5035 1.11953e-05 4.10758e-16
-10.3637 2.67011e-05 -3.58859e-16
-10.224 4.31043e-05 4.36122e-16
-10.0843 5.91352e-05 -3.69418e-16
-9.94468 7.30383e-05 4.20117e-16
-9.80504 8.34631e-05 -3.46221e-16
-9.66542 8.85914e-05 3.5989e-16
-9.52583 8.76057e-05 -2.83677e-16
-9.38626 7.92732e-05 2.56966e-16
-9.24671 6.39493e-05 -1.79604e-16
-9.10719 4.15691e-05 1.17127e-16
-8.96769 1.40694e-05 -3.58274e-17
-8.82821 -1.7192e-05 -5.05343e-17
-8.68874 -4.87757e-05 1.39846e-16
-8.54931 -7.81821e-05 -2.33918e-16
-8.40989 -0.000101179 3.34372e-16
-8.27049 -0.00011499 -4.19146e-16
-8.13111 -0.000115866 5.29538e-16
-7.99175 -0.000102021 -5.89931e-16
-7.85241 -7.17167e-05 7.03787e-16
-7.71309 -2.5403e-05 -7.29702e-16
-7.57378 3.53884e-05 8.35468e-16
-7.4345 0.000107302 -8.20086e-16
-7.29523 0.000185127 9.03726e-16
-7.15598 0.000263018 -8.45964e-16
-7.01674 0.000332947 8.91817e-16
-6.87753 0.000388314 -7.94233e-16
-6.73833 0.000420449 7.87453e-16
-6.59914 0.000424795 -6.58727e-16
-6.45997 0.000395054 5.86981e-16
-6.32082 0.000331793 -4.39317e-16
-6.18168 0.000233945 2.95423e-16
-6.04256 0.000109381 -1.41888e-16
-5.90345 -3.62474e-05 -6.79145e-17
-5.76435 -0.000187726 2.21708e-16
-5.62527 -0.00033362 -4.74312e-16
-5.4862 -0.000454253 6.29678e-16
-5.34715 -0.000536133 -8.86696e-16
-5.20811 -0.000560787 1.05173e-15
-5.06908 -0.000518484 -1.26455e-15
-4.93006 -0.000399104 1.44749e-15
-4.79105 -0.000202748 -1.56871e-15
-4.65206 6.60268e-05 1.77022e-15
-4.51307 0.000393536 -1.7605e-15
-4.3741 0.000757791 1.97189e-15
-4.23513 0.00113259 -1.81119e-15
-4.09618 0.00148151 2.00984e-15
-3.95724 0.00177309 -1.69455e-15
-3.8183 0.00196572 1.84876e-15
-3.67938 0.00203539 -1.40454e-15
-3.54046 0.00194904 1.47071e-15
-3.40155 0.00170488 -9.41844e-16
-3.26265 0.00129228 8.77112e-16
-3.12376 0.00074325 -3.26518e-16
-2.98487 7.7824e-05 9.51487e-17
-2.846 -0.000635842 4.07931e-16
-2.70712 -0.00134956 -8.23734e-16
-2.56826 -0.00197021 1.21529e-15
-2.4294 -0.00243696 -1.80005e-15
-2.29055 -0.00265662 2.0389e-15
-2.1517 -0.00258163 -2.73464e-15
-2.01286 -0.00215221 2.81032e-15
-1.87402 -0.00136226 -3.5248e-15
-1.73518 -0.000217545 3.44918e-15
-1.59635 0.00122808 -4.07107e-15
-1.45753 0.00288476 3.8661e-15
-1.31871 0.00464243 -4.28951e-15
-1.17989 0.0063321 3.97943e-15
-1.04107 0.00782227 -4.12227e-15
-0.902255 0.00889556 3.71406e-15
-0.763443 0.00946586 -3.53406e-15
-0.624633 0.00931291 3.0337e-15
-0.485824 0.00848911 -2.53013e-15
-0.347016 0.00679792 1.92911e-15
-0.208209 0.00455894 -1.15376e-15
-0.0694031 0.00149397 4.36574e-16
0.0694031 -0.000102075 1.29723e-16
0.208209 5.65449e-05 6.9138e-17
0.347016 -3.61016e-05 1.20805e-16
0.485824 2.50031e-05 6.851e-17
0.624633 -1.80907e-05 1.10437e-16
0.763443 1.32965e-05 6.21284e-17
0.902255 -9.75672e-06 8.99624e-17
1.04107 7.05219e-06 4.86368e-17
1.17989 -4.91068e-06 6.03592e-17
1.31871 3.21182e-06 2.86587e-17
1.45753 -1.8396e-06 2.91164e-17
1.59635 7.44501e-07 9.75649e-18
1.73518 1.28912e-07 -1.59585e-19
1.87402 -8.13893e-07 -7.19314e-18
2.01286 1.33442e-06 -2.46899e-17
2.1517 -1.72363e-06 -2.04368e-17
2.29055 1.98661e-06 -4.30825e-17
2.4294 -2.15855e-06 -2.9996e-17
2.56826 2.23517e-06 -5.72635e-17
2.70712 -2.24993e-06 -3.79407e-17
2.846 2.19683e-06 -6.40661e-17
2.98487 -2.10362e-06 -4.00365e-17
3.12376 1.96659e-06 -6.37519e-17
3.26265 -1.80655e-06 -3.63738e-17
3.40155 1.62248e-06 -5.37042e-17
3.54046 -1.42929e-06 -2.65494e-17
3.67938 1.2274e-06 -3.96427e-17
3.8183 -1.02738e-06 -1.53684e-17
3.95724 8.29957e-07 -2.32592e-17
4.09618 -6.4239e-07 -5.16059e-18
4.23513 4.65278e-07 -9.72217e-18
4.3741 -3.03058e-07 8.3946e-19
4.51307 1.56195e-07 -1.51026e-18
4.65206 -2.66864e-08 9.8214e-19
4.79105 -8.51479e-08 1.19003e-18
4.93006 1.79196e-07 -2.87353e-18
5.06908 -2.55422e-07 5.33388e-20
5.20811 3.1493e-07 -8.49422e-18
5.34715 -3.58119e-07 -2.69394e-18
5.4862 3.86709e-07 -1.42691e-17
5.62527 -4.01567e-07 -6.61195e-18
5.76435 4.04609e-07 -1.95322e-17
5.90345 -3.97059e-07 -1.02779e-17
6.04256 3.80792e-07 -2.31898e-17
6.18168 -3.57198e-07 -1.35547e-17
6.32082 3.27981e-07 -2.45754e-17
6.45997 -2.94513e-07 -1.43073e-17
6.59914 2.58253e-07 -2.23263e-17
6.73833 -2.20415e-07 -1.17378e-17
6.87753 1.82167e-07 -1.58087e-17
7.01674 -1.44486e-07 -6.48509e-18
7.15598 1.08229e-07 -8.00639e-18
7.29523 -7.4097e-08 -1.55223e-18
7.4345 4.26466e-08 -1.78468e-18
7.57378 -1.43e-08 5.45529e-19
7.71309 -1.06561e-08 3.4644e-19
7.85241 3.20522e-08 -1.97453e-18
7.99175 -4.98288e-08 -2.68112e-18
8.13111 6.40248e-08 -8.86939e-18
8.27049 -7.47572e-08 -9.64593e-18
8.40989 8.22192e-08 -1.80423e-17
8.54931 -8.66515e-08 -1.8254e-17
8.68874 8.83458e-08 -2.69985e-17
8.82821 -8.76158e-08 -2.53384e-17
8.96769 8.48007e-08 -3.26038e-17
9.10719 -8.02413e-08 -2.87369e-17
9.24671 7.42816e-08 -3.32955e-17
9.38626 -6.7252e-08 -2.70609e-17
9.52583 5.94691e-08 -2.86246e-17
9.66542 -5.12244e-08 -2.11216e-17
9.80504 4.27851e-08 -2.01736e-17
9.94468 -3.43865e-08 -1.26872e-17
10.0843 2.62336e-08 -1.06628e-17
10.224 -1.84975e-08 -4.97657e-18
10.3637 1.13172e-08 -3.20915e-18
10.5035 -4.79942e-09 -4.63729e-19
10.6432 -9.7978e-10 2.7916e-19
10.783 5.97236e-09 -8.69992e-20
10.9228 -1.01568e-08 -2.9309e-19
11.0627 1.35341e-08 -3.01353e-18
11.2026 -1.61258e-08 -3.47433e-18
11.3424 1.797e-08 -7.20662e-18
11.4824 -1.91189e-08 -7.16438e-18
11.6223 1.9635e-08 -1.07672e-17
11.7623 -1.95889e-08 -9.35647e-18
11.9023 1.90557e-08 -1.18944e-17
12.0423 -1.81133e-08 -9.28877e-18
12.1824 1.68392e-08 -1.05965e-17
12.3225 -1.53096e-08 -7.07875e-18
12.4626 1.35966e-08 -7.41779e-18
12.6028 -1.17679e-08 -3.92229e-18
12.743 9.88496e-09 -3.72384e-18
12.8832 -8.00254e-09 -7.7341e-19
13.0234 6.16814e-09 -6.62067e-19
13.1637 -4.42189e-09 9.93209e-19
13.304 2.79624e-09 6.8399e-19
13.4444 -1.31644e-09 8.56262e-19
13.5848 5.58813e-13 7.43711e-20
13.7252 1.13975e-09 -1.06818e-18
13.8656 -2.09895e-09 -2.10132e-18
14.0061 2.87673e-09 -4.12347e-18
14.1466 -3.47753e-09 -5.06901e-18
14.2872 3.9096e-09 -7.41673e-18
14.4277 -4.18449e-09 -7.89394e-18
14.5684 4.3161e-09 -1.00175e-17
14.709 -4.32026e-09 -9.76415e-18
14.8497 4.2138e-09 -1.12349e-17
14.9905 -4.01426e-09 -1.01997e-17
15.1312 3.73911e-09 -1.0885e-17
15.272 -3.40552e-09 -9.24067e-18
15.4129 3.02976e-09 -9.23454e-18
15.5537 -2.62712e-09 -7.26923e-18
15.6947 2.21142e-09 -6.76531e-18
15.8356 -1.79508e-09 -4.81511e-18
15.9766 1.38877e-09 -4.06352e-18
16.1177 -1.00159e-09 -2.44224e-18
16.2587 6.40844e-10 -1.67155e-18
16.3999 -3.12244e-10 -6.04766e-19
16.541 1.98701e-11 -1.12877e-20
16.6822 2.3363e-10 3.88961e-19
16.8235 -4.46991e-10 7.35218e-19
16.9648 6.20122e-10 5.38679e-19
17.1061 -7.53989e-10 7.1032e-19
17.2475 8.50431e-10 1.19729e-19
17.3889 -9.11996e-10 2.35625e-19
17.5304 9.41798e-10 -5.19793e-19
17.6719 -9.43331e-10 -3.35869e-19
17.8134 9.20366e-10 -1.06204e-18
17.955 -8.76777e-10 -7.50708e-19
18.0967 8.16472e-10 -1.31925e-18
18.2383 -7.43239e-10 -9.0616e-19
18.3801 6.60715e-10 -1.28554e-18
18.5219 -5.72266e-10 -7.97671e-19
18.6637 4.80979e-10 -9.91004e-19
18.8056 -3.89581e-10 -5.2617e-19
18.9475 3.00452e-10 -5.88476e-19
19.0895 -2.15583e-10 -2.33357e-19
19.2315 1.36595e-10 -2.19738e-19
19.3736 -6.47356e-11 -3.20868e-20
19.5157 9.02836e-13 1.70197e-20
19.6579 5.43306e-11 2.78646e-20
19.8001 -1.00697e-10 9.07567e-20
19.9424 1.38184e-10 -5.81919e-20
20.0847 -1.67024e-10 1.19255e-20
20.2271 1.87623e-10 -2.63079e-19
20.3695 -2.00566e-10 -1.78608e-19
20.512 2.06538e-10 -5.02543e-19
20.6545 -2.06332e-10 -3.80681e-19
20.7971 2.00774e-10 -7.00642e-19
20.9398 -1.90739e-10 -5.34874e-19
21.0825 1.77079e-10 -7.90495e-19
21.2252 -1.60646e-10 -5.85023e-19
21.368 1.42233e-10 -7.57738e-19
21.5109 -1.22592e-10 -5.38738e-19
21.6538 1.02393e-10 -6.26081e-19
21.7968 -8.22444e-11 -4.11767e-19
21.9399 6.2658e-11 -4.27071e-19
22.083 -4.40745e-11 -2.45056e-19
22.2261 2.68402e-11 -1.95796e-19
22.3693 -1.12271e-11 -6.03696e-20
22.5126 -2.57653e-12 2.96535e-20
22.656 1.44516e-11 1.01631e-19
22.7994 -2.43466e-11 2.1295e-19
22.9428 3.22687e-11 2.1927e-19
23.0863 -3.82738e-11 3.35855e-19
23.2299 4.24636e-11 2.84732e-19
23.3736 -4.49692e-11 3.8995e-19
23.5173 4.59537e-11 2.90962e-19
23.661 -4.55918e-11 3.80118e-19
23.8049 4.40771e-11 2.53804e-19
23.9488 -4.16003e-11 3.23279e-19
24.0927 3.83591e-11 1.85696e-19
24.2368 -3.4538e-11 2.38588e-19
24.3809 3.03184e-11 1.11171e-19
24.525 -2.58622e-11 1.49958e-19
24.6693 2.13213e-11 4.71809e-20
24.8136 -1.68248e-11 7.31117e-20
24.9579 1.24875e-11 7.65057e-21
25.1024 -8.40143e-12 2.52011e-20
25.2469 4.64214e-12 -3.02131e-21
25.3915 -1.26503e-12 5.03179e-21
25.5361 -1.69135e-12 1.0476e-20
25.6808 4.20454e-12 4.83109e-21
25.8256 -6.26766e-12 3.28524e-20
25.9705 7.88514e-12 1.07254e-20
26.1154 -9.07474e-12 5.03057e-20
26.2604 9.8606e-12 1.12705e-20
26.4055 -1.02774e-11 5.36034e-20
26.5506 1.03616e-11 -9.16982e-23
26.6959 -1.01574e-11 3.85583e-20
26.8412 9.70687e-12 -2.24946e-20
26.9865 -9.057e-12 1.21079e-20
27.132 8.25008e-12 -4.44241e-20
27.2775 -7.3305e-12 -1.15344e-20
27.4231 6.33648e-12 -5.59573e-20
27.5688 -5.30617e-12 -2.62712e-20
27.7146 4.2709e-12 -5.36651e-20
27.8604 -3.26036e-12 -2.65574e-20
28.0064 2.29761e-12 -3.66732e-20
28.1524 -1.40297e-12 -1.45405e-20
28.2985 5.91006e-13 -9.67823e-21
28.4446 1.27059e-13 3.9563e-21
28.5909 -7.44469e-13 1.91564e-20
28.7372 1.25802e-12 2.077e-20
28.8836 -1.66749e-12 3.93924e-20
29.0301 1.97607e-12 2.71713e-20
29.1767 -2.18843e-12 4.3654e-20
29.3234 2.31231e-12 1.83754e-20
29.4702 -2.35557e-12 3.08884e-20
29.617 2.32861e-12 -1.81922e-21
29.7639 -2.24091e-12 9.58983e-21
29.911 2.1038e-12 -2.27012e-20
30.0581 -1.92703e-12 -1.10633e-20
30.2053 1.72152e-12 -3.79901e-20
30.3526 -1.49619e-12 -2.4788e-20
30.4999 1.26055e-12 -4.20599e-20
30.6474 -1.02202e-12 -2.69828e-20
30.795 7.88037e-13 -3.38432e-20
30.9426 -5.64151e-13 -1.84874e-20
31.0904 3.55491e-13 -1.6695e-20
31.2382 -1.65627e-13 -5.00165e-21
31.3862 -2.59785e-15 1.27272e-21
31.5342 1.47442e-13 6.21753e-21
31.6823 -2.68094e-13 1.39011e-20
31.8305 3.64352e-13 1.08874e-20
31.9789 -4.3703e-13 1.73956e-20
32.1273 4.87088e-13 6.55624e-21
32.2758 -5.16496e-13 1.10721e-20
32.4244 5.26966e-13 -4.73822e-21
32.5731 -5.21148e-13 -1.49027e-21
32.722 5.01124e-13 -1.90707e-20
32.8709 -4.69788e-13 -1.54054e-20
33.0199 4.29271e-13 -3.01605e-20
33.169 -3.82351e-13 -2.44157e-20
33.3183 3.30966e-13 -3.37595e-20
33.4676 -2.77514e-13 -2.53456e-20
33.617 2.23581e-13 -2.87656e-20
33.7666 -1.71025e-13 -1.90442e-20
33.9162 1.21003e-13 -1.75717e-20
34.066 -7.47614e-14 -8.70007e-21
34.2159 3.30198e-14 -4.50758e-21
34.3659 3.57492e-15 9.62161e-22
34.5159 -3.46979e-14 5.3346e-21
34.6661 6.02292e-14 6.03084e-21
34.8165 -8.01656e-14 9.36135e-21
34.9669 9.48005e-14 5.65799e-21
35.1174 -1.04364e-13 7.92454e-21
35.2681 1.09429e-13 1.18888e-21
35.4189 -1.1037e-13 2.99757e-21
35.5697 1.07908e-13 -5.02336e-21
35.7207 -1.02478e-13 -3.06313e-21
35.8719 9.48341e-14 -1.03302e-20
36.0231 -8.54048e-14 -7.38161e-21
36.1745 7.48819e-14 -1.24453e-20
36.3259 -6.36425e-14 -8.7315e-21
36.4775 5.22531e-14 -1.14384e-20
36.6293 -4.10082e-14 -7.28881e-21
36.7811 3.03168e-14 -7.78902e-21
36.9331 -2.03787e-14 -4.06397e-21
37.0852 1.14384e-14 -3.08463e-21
37.2374 -3.60314e-15 -5.52539e-22
37.3898 -3.03357e-15 1.11439e-21
37.5422 8.443e-15 1.90119e-21
37.6948 -1.26564e-14 3.61372e-21
37.8476 1.57025e-14 2.55943e-21
38.0004 -1.77041e-14 4.09162e-21
38.1534 1.87236e-14 1.63781e-21
38.3066 -1.89407e-14 2.95942e-21
38.4598 1.84285e-14 -1.19462e-22
38.6132 -1.73917e-14 1.25908e-21
38.7668 1.5896e-14 -1.73901e-21
38.9204 -1.41432e-14 -1.05028e-22
39.0742 1.21806e-14 -2.444e-21
39.2282 -1.01851e-14 -7.19918e-22
39.3823 8.18173e-15 -2.29086e-21
39.5365 -6.30707e-15 -6.39356e-22
39.6909 4.56648e-15 -1.48727e-21
39.8454 -3.04793e-15 -2.64572e-22
40 1.74342e-15 -5.65546e-22
40.1548 -6.911e-16 3.20895e-23
40.3098 -1.2275e-16 9.58884e-23
40.4649 7.0443e-16 -3.94575e-23
40.6201 -1.06688e-15 2.60387e-22
40.7755 1.25022e-15 -4.88948e-22
40.9311 -1.26269e-15 7.1181e-23
41.0867 1.16446e-15 -1.04704e-21
41.2426 -9.57883e-16 -2.78488e-22
41.3986 7.08891e-16 -1.55235e-21
41.5548 -4.14843e-16 -6.70584e-22
41.7111 1.35188e-16 -1.90613e-21
41.8675 1.36065e-16 -9.61233e-22
42.0242 -3.54118e-16 -2.00259e-21
42.181 5.2699e-16 -1.08065e-21
42.3379 -6.2783e-16 -1.80794e-21
42.495 6.66198e-16 -9.92229e-22
42.6523 -6.32061e-16 -1.37154e-21
42.8098 5.36623e-16 -7.04738e-22
42.9674 -3.82617e-16 -7.25301e-22
43.1252 1.82857e-16 -2.44536e-22
43.2831 5.2182e-17 3.78435e-23
43.4413 -3.09033e-16 2.40395e-22
43.5996 5.73734e-16 6.46224e-22
43.758 -8.34382e-16 4.93927e-22
43.9167 1.07607e-15 8.75286e-22
44.0755 -1.29156e-15 3.69155e-22
44.2345 1.46584e-15 6.43496e-22
44.3937 -1.59931e-15 -1.20177e-22
44.553 1.67687e-15 6.46617e-23
44.7126 -1.70809e-15 -7.64963e-22
44.8723 1.67794e-15 -5.70563e-22
45.0322 -1.60452e-15 -1.24452e-21
45.1923 1.47394e-15 -9.60651e-22
45.3526 -1.30968e-15 -1.35333e-21
45.5131 1.10108e-15 -9.59484e-22
45.6737 -8.72212e-16 -1.03242e-21
45.8346 6.17978e-16 -6.20383e-22
45.9957 -3.5814e-16 -4.7924e-22
46.1569 9.4599e-17 -1.71625e-22
46.3184 1.60697e-16 5.70145e-23
46.48 -3.99154e-16 1.63259e-22
46.6419 6.17673e-16 3.83328e-22
46.8039 -8.03358e-16 2.61466e-22
46.9662 9.60374e-16 4.14866e-22
47.1287 -1.07538e-15 9.34124e-23
47.2913 1.15648e-15 1.70444e-22
47.4542 -1.19393e-15 -2.60291e-22
47.6173 1.1961e-15 -2.10174e-22
47.7806 -1.15966e-15 -6.28811e-22
47.9442 1.09069e-15 -5.36669e-22
48.1079 -9.92762e-16 -8.22161e-22
48.2719 8.69092e-16 -6.60947e-22
48.4361 -7.28239e-16 -7.84387e-22
48.6005 5.71711e-16 -5.74604e-22
48.7651 -4.09662e-16 -5.51236e-22
48.93 2.43844e-16 -3.43439e-22
49.0951 -8.25405e-17 -2.16845e-22
49.2604 -7.07847e-17 -6.61748e-23
49.4259 2.11843e-16 8.97927e-23
49.5917 -3.3545e-16 1.23583e-22
49.7578 4.41333e-16 2.42289e-22
49.924 -5.24225e-16 1.41826e-22
50.0906 5.86011e-16 1.95164e-22
50.2573 -6.239e-16 -1.33958e-23
50.4243 6.39289e-16 -1.91335e-24
50.5916 -6.34056e-16 -2.41745e-22
50.7591 6.07063e-16 -2.26875e-22
50.9268 -5.65503e-16 -4.31251e-22
51.0949 5.05301e-16 -3.86998e-22
51.2631 -4.37519e-16 -5.13249e-22
51.4317 3.56582e-16 -4.2727e-22
51.6005 -2.7435e-16 -4.55289e-22
51.7695 1.8625e-16 -3.37014e-22
51.9389 -1.01485e-16 -2.78994e-22
52.1085 1.87474e-17 -1.64915e-22
52.2784 5.77867e-17 -7.00373e-23
52.4485 -1.25378e-16 -1.11609e-23
52.619 1.85146e-16 6.77828e-23
52.7897 -2.31509e-16 3.9665e-23
52.9607 2.69017e-16 7.34035e-23
53.132 -2.91938e-16 -3.81033e-23
53.3036 3.05204e-16 -4.5375e-23
53.4754 -3.05849e-16 -2.01825e-22
53.6476 2.96422e-16 -2.22176e-22
53.8201 -2.78451e-16 -3.69724e-22
53.9928 2.50916e-16 -3.66489e-22
54.1659 -2.19508e-16 -4.55645e-22
54.3393 1.80496e-16 -4.08015e-22
54.513 -1.41494e-16 -4.18012e-22
54.687 9.8373e-17 -3.34336e-22
54.8614 -5.76224e-17 -2.78137e-22
55.036 1.71608e-17 -1.91182e-22
55.211 2.0005e-17 -1.05259e-22
55.3863 -5.26937e-17 -5.67337e-23
55.562 8.19014e-17 1.79046e-23
55.7379 -1.03904e-16 -2.29765e-24
55.9143 1.22177e-16 3.46431e-23
56.0909 -1.32753e-16 -5.78536e-23
56.2679 1.3888e-16 -5.84747e-23
56.4453 -1.38999e-16 -1.94505e-22
56.623 1.337e-16 -2.07002e-22
56.8011 -1.25385e-16 -3.35779e-22
56.9795 1.1114e-16 -3.27885e-22
57.1583 -9.68859e-17 -4.05276e-22
57.3375 7.73732e-17 -3.60375e-22
57.5171 -5.97812e-17 -3.66682e-22
57.697 3.90398e-17 -2.95309e-22
57.8773 -2.0661e-17 -2.39878e-22
58.058 2.20292e-18 -1.72965e-22
58.2391 1.45361e-17 -8.61124e-23
58.4206 -2.83776e-17 -6.27594e-23
58.6025 4.1323e-17 1.91767e-23
58.7848 -4.96207e-17 -2.80961e-23
58.9676 5.71786e-17 2.72215e-23
59.1507 -6.0195e-17 -8.82557e-23
59.3343 6.16832e-17 -5.64913e-23
59.5183 -6.03787e-17 -2.0703e-22
59.7027 5.62627e-17 -1.77935e-22
59.8876 -5.17902e-17 -3.15609e-22
60.0729 4.3625e-17 -2.67649e-22
60.2587 -3.70339e-17 -3.50905e-22
60.4449 2.70502e-17 -2.79889e-22
60.6316 -1.92692e-17 -2.91446e-22
60.8187 9.72612e-18 -2.17684e-22
61.0063 -1.71581e-18 -1.6953e-22
61.1944 -5.72959e-18 -1.30664e-22
61.383 1.28612e-17 -5.25198e-23
61.5721 -1.75013e-17 -8.30312e-23
61.7617 2.25909e-17 -3.22746e-24
61.9518 -2.46045e-17 -1.12979e-22
62.1424 2.67482e-17 -4.26203e-23
62.3336 -2.68062e-17 -2.07285e-22
62.5252 2.57381e-17 -1.39371e-22
62.7175 -2.45222e-17 -3.09496e-22
62.9102 2.08167e-17 -2.31428e-22
63.1035 -1.87232e-17 -3.53768e-22
63.2974 1.36496e-17 -2.65258e-22
63.4918 -1.08149e-17 -3.05617e-22
63.6868 5.86652e-18 -2.29765e-22
63.8824 -2.43869e-18 -1.8518e-22
64.0786 -1.24212e-18 -1.62941e-22
64.2754 4.82364e-18 -5.57792e-23
64.4728 -6.82649e-18 -1.2497e-22
64.6709 9.7856e-18 1.49418e-23
64.8695 -1.04188e-17 -1.56416e-22
65.0688 1.19133e-17 -4.61407e-24
65.2688 -1.18276e-17 -2.48667e-22
65.4694 1.13899e-17 -9.18147e-23
65.6708 -1.10886e-17 -3.45025e-22
65.8728 8.9467e-18 -1.85753e-22
66.0755 -8.49772e-18 -3.74513e-22
66.2789 5.53587e-18 -2.294e-22
66.483 -4.66208e-18 -2.99941e-22
66.6879 1.99797e-18 -2.09815e-22
66.8935 -4.62706e-19 -1.46438e-22
67.0999 -1.12311e-18 -1.67259e-22
67.307 3.13281e-18 9.97553e-24
67.515 -3.56065e-18 -1.65349e-22
67.7237 5.36286e-18 8.81884e-23
67.9333 -5.17147e-18 -2.40591e-22
68.1437 5.93031e-18 5.42547e-23
68.355 -5.79931e-18 -3.65296e-22
68.5671 5.07445e-18 -5.54411e-23
68.7802 -5.28187e-18 -4.54159e-22
68.9941 3.39736e-18 -1.59808e-22
69.2089 -3.60961e-18 -4.16955e-22
69.4247 1.53402e-18 -1.93683e-22
69.6415 -1.10975e-18 -2.27966e-22
69.8592 -1.35738e-19 -1.63368e-22
70.0779 1.52431e-18 3.78995e-23
70.2977 -1.55111e-18 -1.49569e-22
70.5185 3.45637e-18 2.38694e-22
70.7404 -2.77413e-18 -2.43422e-22
70.9634 4.10254e-18 2.58831e-22
71.1875 -3.69334e-18 -4.52311e-22
71.4127 3.45563e-18 1.02438e-22
71.6392 -3.8951e-18 -6.49928e-22
71.8668 2.08218e-18 -9.25562e-23
72.0957 -2.88614e-18 -6.35683e-22
72.3258 7.24898e-19 -1.5732e-22
72.5573 -5.84059e-19 -2.94459e-22
72.79 -2.4867e-19 -5.58408e-23
73.0242 2.29922e-18 2.52529e-22
73.2597 -1.09892e-18 3.22365e-23
73.4967 4.4238e-18 6.62073e-22
73.7352 -2.33658e-18 -1.62534e-22
73.9752 4.64945e-18 6.15701e-22
74.2168 -3.89035e-18 -6.96436e-22
74.46 3.01484e-18 1.50918e-22
74.7048 -4.5881e-18 -1.19045e-21
74.9514 9.2875e-19 -2.54734e-22
75.1998 -2.79718e-18 -1.01506e-21
75.45 5.12161e-21 -8.26811e-23
75.7022 1.81834e-18 8.59794e-23
75.9562 2.60346e-19 5.69041e-22
76.2124 6.9266e-18 1.44847e-21
76.4706 -3.6454e-19 7.87614e-22
76.731 8.60967e-18 1.80058e-21
76.9937 -3.69885e-18 -3.00939e-22
77.2588 5.12379e-18 5.90597e-22
77.5263 -7.76961e-18 -2.13018e-21
77.7964 -5.44437e-20 -8.85123e-22
78.0692 -6.59449e-18 -2.48301e-21
78.3448 -7.55818e-19 -3.92853e-22
78.6232 3.5468e-18 2.63659e-22
78.9048 3.88194e-18 2.24722e-21
79.1895 1.62859e-17 4.1593e-21
79.4776 5.16559e-18 3.50413e-21
79.7693 1.77587e-17 4.42485e-21
80.0648 -5.18933e-18 -1.88296e-22
80.3642 3.85129e-18 -3.5564e-22
80.6678 -1.75069e-17 -5.71298e-21
80.9758 -7.09988e-18 -3.52843e-21
81.2887 -7.12336e-18 -3.88796e-21
81.6066 5.48446e-18 2.35547e-21
81.93 2.81939e-17 7.0833e-21
82.2593 2.41603e-17 1.06952e-20
82.5949 4.37555e-17 1.21666e-20
82.9374 4.60807e-18 4.40832e-21
83.2875 6.23508e-18 -4.69106e-22
83.646 -3.63222e-17 -1.21974e-20
84.0136 -2.17608e-17 -9.28961e-21
84.3914 -3.74355e-18 -5.44529e-21
84.7809 3.35098e-17 1.17727e-20
85.1835 8.69049e-17 2.31316e-20
85.6014 5.92401e-17 2.35847e-20
86.0373 4.73275e-17 1.16258e-20
86.4949 -4.58352e-17 -1.3841e-20
86.9793 -4.14028e-17 -1.68284e-20
87.4987 1.33365e-17 -6.41953e-21
88.0661 9.2557e-17 2.75356e-20
88.7073 1.36497e-16 3.13986e-20
89.4891 1.78286e-17 8.78924e-21


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1Quantum/DeltaGammaFX_0_FRG.txt <==
9.995 0.000929309 0.000927036
9.99 0.000858126 0.000856027
9.985 0.000791707 0.000789769
9.98 0.000732685 0.000730892
9.975 0.000683409 0.000681737
9.97 0.000645846 0.000644265
9.965 0.000621497 0.000619977
9.96 0.000611349 0.000609854
9.955 0.000615833 0.000614327
9.95 0.000634808 0.000633256
9.945 0.000667573 0.000665942
9.94 0.000712893 0.000711153
9.935 0.00076905 0.000767174
9.93 0.000833908 0.000831876
9.925 0.000904999 0.000902795
9.92 0.000979614 0.00097723
9.915 0.00105491 0.00105234
9.91 0.00112801 0.00112527
9.905 0.00119613 0.00119323
9.9 0.00125667 0.00125361
9.895 0.0013073 0.00130412
9.89 0.00134609 0.00134282
9.885 0.00137156 0.00136823
9.88 0.00138273 0.00137937
9.875 0.00137919 0.00137583
9.87 0.00136108 0.00135777
9.865 0.00132913 0.0013259
9.86 0.00128461 0.00128148
9.855 0.00122927 0.00122627
9.85 0.00116531 0.00116247
9.845 0.00109527 0.0010926
9.84 0.00102193 0.00101943
9.835 0.00094819 0.000945871
9.83 0.000876994 0.000874846
9.825 0.00081117 0.00080918
9.82 0.000753339 0.000751488
9.815 0.000705808 0.000704071
9.81 0.000670477 0.000668824
9.805 0.000648766 0.000647164
9.8 0.000641561 0.000639974
9.795 0.00064918 0.000647571
9.79 0.000671363 0.000669698
9.785 0.000707288 0.000705533
9.78 0.000755598 0.000753722
9.775 0.000814461 0.000812439
9.77 0.000881638 0.00087945
9.765 0.000954571 0.000952202
9.76 0.00103048 0.00102792
9.755 0.00110647 0.00110373
9.75 0.00117964 0.00117672
9.745 0.0012472 0.00124411
9.74 0.00130657 0.00130333
9.735 0.00135546 0.00135211
9.73 0.00139202 0.00138858
9.725 0.00141484 0.00141134
9.72 0.00142305 0.00141954
9.715 0.00141636 0.00141286
9.71 0.00139503 0.00139159
9.705 0.00135992 0.00135657
9.7 0.00131243 0.0013092
9.695 0.00125443 0.00125135
9.69 0.00118823 0.00118531
9.685 0.00111646 0.00111372
9.68 0.00104197 0.00103942
9.675 0.000967733 0.000965369
9.67 0.000896691 0.000894506
9.665 0.000831682 0.00082966
9.66 0.000775299 0.000773419
9.655 0.000729797 0.000728032
9.65 0.000696998 0.000695318
9.645 0.000678228 0.000676599
9.64 0.000674261 0.000672645
9.635 0.000685291 0.000683652
9.63 0.00071093 0.000709232
9.625 0.000750221 0.000748431
9.62 0.000801681 0.000799768
9.615 0.000863356 0.000861295
9.61 0.000932901 0.000930672
9.605 0.00100766 0.00100526
9.6 0.0010848 0.0010822
9.595 0.00116136 0.00115858
9.59 0.00123443 0.00123147
9.585 0.00130121 0.00129808
9.58 0.00135914 0.00135588
9.575 0.00140602 0.00140264
9.57 0.00144005 0.00143659
9.565 0.00145993 0.00145641
9.56 0.0014649 0.00146136
9.555 0.00145478 0.00145127
9.55 0.00143 0.00142655
9.545 0.00139155 0.00138818
9.54 0.00134094 0.00133769
9.535 0.0012802 0.00127709
9.53 0.00121173 0.00120879
9.525 0.00113827 0.0011355
9.52 0.00106274 0.00106014
9.515 0.000988141 0.000985722
9.51 0.000917457 0.000915204
9.505 0.000853507 0.000851405
9.5 0.00079885 0.000796875
9.495 0.000755674 0.000753799
9.49 0.000725717 0.000723909
9.485 0.000710196 0.00070842
9.48 0.00070976 0.000707979
9.475 0.00072447 0.000722648
9.47 0.000753796 0.000751897
9.465 0.000796642 0.000794633
9.46 0.000851388 0.000849241
9.455 0.000915955 0.000913646
9.45 0.000987887 0.000985398
9.445 0.00106444 0.00106176
9.44 0.0011427 0.00113983
9.435 0.00121968 0.00121662
9.43 0.00129244 0.0012892
9.425 0.00135819 0.00135479
9.42 0.00141443 0.00141089
9.415 0.001459 0.00145536
9.41 0.0014902 0.00148648
9.405 0.00150683 0.00150308
9.4 0.00150827 0.00150452
9.395 0.00149449 0.00149078
9.39 0.00146604 0.0014624
9.385 0.00142407 0.00142054
9.38 0.00137024 0.00136685
9.375 0.00130669 0.00130347
9.37 0.00123597 0.00123293
9.365 0.00116088 0.00115803
9.36 0.00108443 0.00108178
9.355 0.00100966 0.0010072
9.35 0.000939564 0.000937284
9.345 0.000876943 0.000874825
9.34 0.000824308 0.000822327
9.335 0.000783773 0.000781899
9.33 0.000756975 0.000755175
9.325 0.000745012 0.000743247
9.32 0.000748396 0.00074663
9.315 0.000767044 0.000765238
9.31 0.000800274 0.000798392
9.305 0.000846843 0.000844851
9.3 0.000904986 0.000902856
9.295 0.000972498 0.000970206
9.29 0.00104681 0.00104434
9.285 0.00112508 0.00112242
9.28 0.00120434 0.00120148
9.275 0.00128155 0.00127851
9.27 0.00135377 0.00135055
9.265 0.00141824 0.00141486
9.26 0.00147248 0.00146897
9.255 0.00151444 0.00151081
9.25 0.00154249 0.00153879
9.245 0.00155558 0.00155184
9.24 0.00155322 0.00154948
9.235 0.00153552 0.00153182
9.23 0.00150321 0.00149957
9.225 0.00145757 0.00145403
9.22 0.00140042 0.00139702
9.215 0.00133406 0.0013308
9.21 0.00126111 0.00125802
9.205 0.0011845 0.00118159
9.2 0.00110729 0.00110456
9.195 0.00103257 0.00103001
9.19 0.000963314 0.000960916
9.185 0.000902314 0.000900057
9.18 0.000852017 0.000849874
9.175 0.000814448 0.000812389
9.17 0.000791133 0.000789125
9.165 0.000783036 0.000781041
9.16 0.000790523 0.000788504
9.155 0.000813353 0.000811273
9.15 0.000850685 0.000848511
9.145 0.000901119 0.000898818
9.14 0.000962744 0.000960291
9.135 0.00103322 0.00103059
9.13 0.00110986 0.00110705
9.125 0.00118975 0.00118675
9.12 0.00126985 0.00126664
9.115 0.00134708 0.00134369
9.11 0.00141851 0.00141495
9.105 0.0014814 0.00147769
9.1 0.00153334 0.00152951
9.095 0.00157236 0.00156844
9.09 0.00159696 0.00159299
9.085 0.00160621 0.00160223
9.08 0.00159978 0.00159582
9.075 0.00157795 0.00157405
9.07 0.00154159 0.00153779
9.065 0.00149217 0.0014885
9.06 0.00143165 0.00142815
9.055 0.00136247 0.00135914
9.05 0.00128738 0.00128424
9.045 0.00120938 0.00120645
9.04 0.00113161 0.00112888
9.035 0.00105717 0.00105463
9.03 0.000989048 0.000986683
9.025 0.000929984 0.000927771
9.02 0.000882355 0.000880266
9.015 0.000848088 0.000846089
9.01 0.000828581 0.000826636
9.005 0.000824655 0.000822725
9 0.000836516 0.000834561
8.995 0.000863755 0.000861737
8.99 0.000905365 0.000903247
8.985 0.000959781 0.000957531
8.98 0.00102494 0.00102253
8.975 0.00109837 0.00109578
8.97 0.00117727 0.00117449
8.965 0.00125864 0.00125566
8.96 0.00133937 0.00133619
8.955 0.00141639 0.00141301
8.95 0.00148674 0.00148319
8.945 0.00154775 0.00154404
8.94 0.00159707 0.00159324
8.935 0.00163283 0.0016289
8.93 0.00165367 0.00164968
8.925 0.00165879 0.00165478
8.92 0.00164804 0.00164405
8.915 0.00162185 0.00161792
8.91 0.0015813 0.00157746
8.905 0.00152801 0.00152428
8.9 0.0014641 0.00146052
8.895 0.00139215 0.00138873
8.89 0.00131502 0.00131179
8.885 0.00123581 0.00123276
8.88 0.0011577 0.00115484
8.875 0.00108383 0.00108113
8.87 0.00101715 0.00101461
8.865 0.000960351 0.000957944
8.86 0.000915736 0.000913431
8.855 0.000885113 0.000882877
8.85 0.000869743 0.000867538
8.845 0.000870285 0.000868074
8.84 0.000886778 0.000884521
8.835 0.000918636 0.000916296
8.83 0.000964674 0.000962218
8.825 0.00102316 0.00102056
8.82 0.00109187 0.0010891
8.815 0.00116821 0.00116525
8.81 0.00124926 0.0012461
8.805 0.00133194 0.00132857
8.8 0.00141309 0.00140952
8.795 0.00148961 0.00148586
8.79 0.00155859 0.00155468
8.785 0.00161739 0.00161333
8.78 0.00166376 0.00165959
8.775 0.00169593 0.00169169
8.77 0.00171269 0.00170841
8.765 0.0017134 0.00170914
8.76 0.00169809 0.00169387
8.755 0.00166738 0.00166324
8.75 0.00162251 0.00161849
8.745 0.00156528 0.00156141
8.74 0.001498 0.0014943
8.735 0.00142335 0.00141985
8.73 0.00134433 0.00134104
8.725 0.00126412 0.00126104
8.72 0.00118594 0.00118305
8.715 0.00111292 0.00111023
8.71 0.00104802 0.00104549
8.705 0.000993846 0.00099146
8.7 0.000952599 0.000950325
8.695 0.000925965 0.000923765
8.69 0.000915052 0.000912887
8.685 0.00092035 0.000918181
8.68 0.000941714 0.000939502
8.675 0.000978374 0.00097608
8.67 0.00102896 0.00102655
8.665 0.00109157 0.00108902
8.66 0.00116383 0.0011611
8.655 0.00124299 0.00124008
8.65 0.00132605 0.00132293
8.645 0.00140983 0.00140651
8.64 0.00149114 0.00148763
8.635 0.00156688 0.00156319
8.63 0.00163416 0.0016303
8.625 0.00169041 0.00168641
8.62 0.00173348 0.00172938
8.615 0.00176174 0.00175756
8.61 0.00177412 0.0017699
8.605 0.00177016 0.00176595
8.6 0.00175008 0.0017459
8.595 0.00171468 0.00171058
8.59 0.0016654 0.00166141
8.585 0.00160422 0.00160037
8.58 0.0015336 0.00152992
8.575 0.00145639 0.00145287
8.57 0.00137567 0.00137234
8.565 0.0012947 0.00129155
8.56 0.00121673 0.00121376
8.555 0.00114491 0.0011421
8.55 0.00108214 0.00107947
8.545 0.00103095 0.00102839
8.54 0.000993437 0.000990953
8.535 0.000971138 0.000968694
8.53 0.000964997 0.000962555
8.525 0.000975322 0.000972842
8.52 0.00100178 0.000999221
8.515 0.0010434 0.00104073
8.51 0.00109863 0.00109581
8.505 0.00116539 0.0011624
8.5 0.00124114 0.00123796
8.495 0.00132301 0.00131962
8.49 0.00140789 0.00140428
8.485 0.00149254 0.00148872
8.48 0.00157373 0.0015697
8.475 0.00164837 0.00164416
8.47 0.00171361 0.00170924
8.465 0.00176696 0.00176246
8.46 0.0018064 0.0018018
8.455 0.00183041 0.00182576
8.45 0.00183811 0.00183345
8.445 0.00182924 0.00182461
8.44 0.00180419 0.00179963
8.435 0.00176397 0.00175953
8.43 0.00171023 0.00170593
8.425 0.00164512 0.00164099
8.42 0.00157126 0.00156733
8.415 0.00149162 0.00148791
8.41 0.00140943 0.00140593
8.405 0.00132797 0.0013247
8.4 0.00125054 0.00124748
8.395 0.00118027 0.00117739
8.39 0.00112 0.00111728
8.385 0.00107217 0.0010696
8.38 0.00103875 0.00103628
8.375 0.00102113 0.00101871
8.37 0.00102006 0.00101766
8.365 0.00103567 0.00103325
8.36 0.00106741 0.00106493
8.355 0.00111412 0.00111154
8.35 0.00117405 0.00117134
8.345 0.00124494 0.00124207
8.34 0.00132411 0.00132105
8.335 0.00140854 0.00140528
8.33 0.00149502 0.00149156
8.325 0.00158027 0.00157661
8.32 0.00166104 0.00165718
8.315 0.00173424 0.0017302
8.31 0.00179708 0.00179289
8.305 0.00184718 0.00184287
8.3 0.00188263 0.00187822
8.295 0.00190209 0.00189763
8.29 0.00190485 0.00190037
8.285 0.00189083 0.00188638
8.28 0.00186065 0.00185626
8.275 0.00181553 0.00181123
8.27 0.0017573 0.00175312
8.265 0.00168831 0.00168428
8.26 0.00161134 0.00160748
8.255 0.00152949 0.00152581
8.25 0.00144607 0.00144258
8.245 0.00136444 0.00136113
8.24 0.0012879 0.00128476
8.235 0.00121955 0.00121655
8.23 0.00116216 0.00115929
8.225 0.00111809 0.0011153
8.22 0.00108913 0.00108639
8.215 0.00107651 0.00107379
8.21 0.00108081 0.00107805
8.205 0.00110193 0.0010991
8.2 0.00113912 0.00113619
8.195 0.00119102 0.00118795
8.19 0.00125568 0.00125244
8.185 0.00133066 0.00132722
8.18 0.00141311 0.00140946
8.175 0.00149991 0.00149604
8.17 0.00158776 0.00158366
8.165 0.00167331 0.001669
8.16 0.00175332 0.00174881
8.155 0.00182473 0.00182004
8.15 0.00188481 0.00187999
8.145 0.0019313 0.00192636
8.14 0.00196243 0.00195742
8.135 0.00197703 0.00197199
8.13 0.00197458 0.00196956
8.125 0.00195522 0.00195027
8.12 0.00191978 0.00191493
8.115 0.00186969 0.00186498
8.11 0.00180699 0.00180245
8.105 0.00173421 0.00172987
8.1 0.00165429 0.00165016
8.095 0.00157046 0.00156656
8.09 0.00148611 0.00148243
8.085 0.00140464 0.00140119
8.08 0.00132936 0.00132611
8.075 0.00126333 0.00126026
8.07 0.00120922 0.00120631
8.065 0.00116927 0.00116648
8.06 0.00114513 0.00114241
8.055 0.00113784 0.00113516
8.05 0.00114776 0.00114507
8.045 0.0011746 0.00117186
8.04 0.00121738 0.00121456
8.035 0.00127453 0.00127159
8.03 0.0013439 0.0013408
8.025 0.00142288 0.00141959
8.02 0.00150846 0.00150498
8.015 0.00159741 0.00159372
8.01 0.00168635 0.00168245
8.005 0.0017719 0.00176778
8 0.00185079 0.00184649
7.995 0.00192004 0.00191556
7.99 0.001977 0.00197239
7.985 0.00201953 0.0020148
7.98 0.00204601 0.0020412
7.975 0.00205546 0.00205062
7.97 0.00204758 0.00204274
7.965 0.00202272 0.00201793
7.96 0.00198192 0.00197722
7.955 0.00192685 0.00192226
7.95 0.00185974 0.0018553
7.945 0.00178332 0.00177903
7.94 0.00170066 0.00169656
7.935 0.00161512 0.0016112
7.93 0.00153016 0.00152643
7.925 0.00144922 0.00144567
7.92 0.00137559 0.0013722
7.915 0.00131227 0.00130901
7.91 0.00126185 0.00125869
7.905 0.00122641 0.00122331
7.9 0.00120743 0.00120437
7.895 0.00120576 0.00120268
7.89 0.00122156 0.00121842
7.885 0.00125429 0.00125105
7.88 0.00130277 0.0012994
7.875 0.0013652 0.00136167
7.87 0.00143924 0.00143551
7.865 0.00152209 0.00151815
7.86 0.00161062 0.00160645
7.855 0.00170147 0.00169708
7.85 0.00179119 0.00178658
7.845 0.00187639 0.00187156
7.84 0.00195381 0.0019488
7.835 0.00202052 0.00201536
7.83 0.002074 0.00206871
7.825 0.00211221 0.00210684
7.82 0.00213373 0.00212832
7.815 0.00213778 0.00213237
7.81 0.00212426 0.0021189
7.805 0.00209376 0.0020885
7.8 0.00204755 0.00204243
7.795 0.00198752 0.00198257
7.79 0.0019161 0.00191135
7.785 0.00183619 0.00183166
7.78 0.00175104 0.00174674
7.775 0.00166409 0.00166003
7.77 0.00157887 0.00157504
7.765 0.00149884 0.00149524
7.76 0.00142727 0.00142386
7.755 0.00136707 0.00136383
7.75 0.00132073 0.00131763
7.745 0.00129017 0.00128716
7.74 0.00127668 0.00127373
7.735 0.00128092 0.00127797
7.73 0.00130279 0.00129981
7.725 0.00134156 0.00133849
7.72 0.0013958 0.00139261
7.715 0.0014635 0.00146016
7.71 0.00154212 0.00153859
7.705 0.00162869 0.00162495
7.7 0.00171994 0.00171598
7.695 0.00181241 0.00180822
7.69 0.0019026 0.00189819
7.685 0.00198709 0.00198246
7.68 0.00206267 0.00205785
7.675 0.00212648 0.00212149
7.67 0.0021761 0.00217098
7.665 0.00220967 0.00220445
7.66 0.00222595 0.00222066
7.655 0.00222436 0.00221905
7.65 0.00220504 0.00219975
7.645 0.00216881 0.00216359
7.64 0.00211718 0.00211205
7.635 0.00205225 0.00204725
7.63 0.00197666 0.00197182
7.625 0.00189349 0.00188882
7.62 0.00180612 0.00180164
7.615 0.0017181 0.0017138
7.61 0.001633 0.00162888
7.605 0.00155429 0.00155034
7.6 0.00148519 0.00148139
7.595 0.00142853 0.00142484
7.59 0.00138666 0.00138306
7.585 0.00136134 0.00135777
7.58 0.00135366 0.0013501
7.575 0.00136405 0.00136045
7.57 0.0013922 0.00138852
7.565 0.00143711 0.00143331
7.56 0.00149715 0.0014932
7.555 0.00157008 0.00156595
7.55 0.00165316 0.00164882
7.545 0.00174326 0.0017387
7.54 0.00183698 0.0018322
7.535 0.00193077 0.00192577
7.53 0.00202109 0.00201588
7.525 0.00210451 0.00209911
7.52 0.00217787 0.00217231
7.515 0.00223841 0.00223272
7.51 0.00228383 0.00227806
7.505 0.00231245 0.00230664
7.5 0.00232322 0.00231741
7.495 0.00231579 0.00231003
7.49 0.00229053 0.00228487
7.485 0.00224852 0.00224299
7.48 0.00219148 0.00218613
7.475 0.00212175 0.00211661
7.47 0.00204217 0.00203726
7.465 0.00195599 0.00195132
7.46 0.00186671 0.0018623
7.455 0.00177797 0.0017738
7.45 0.00169338 0.00168945
7.445 0.0016164 0.00161268
7.44 0.00155018 0.00154665
7.435 0.00149746 0.00149409
7.43 0.00146044 0.00145717
7.425 0.00144068 0.00143749
7.42 0.0014391 0.00143592
7.415 0.00145585 0.00145264
7.41 0.00149042 0.00148713
7.405 0.00154155 0.00153814
7.4 0.00160738 0.00160381
7.395 0.00168546 0.00168169
7.39 0.00177284 0.00176886
7.385 0.00186626 0.00186203
7.38 0.00196217 0.0019577
7.375 0.00205697 0.00205225
7.37 0.00214706 0.0021421
7.365 0.00222905 0.00222386
7.36 0.00229983 0.00229445
7.355 0.00235674 0.00235119
7.35 0.00239765 0.00239196
7.345 0.00242103 0.00241525
7.34 0.00242607 0.00242024
7.335 0.00241264 0.0024068
7.33 0.00238136 0.00237556
7.325 0.00233355 0.00232782
7.32 0.00227118 0.00226556
7.315 0.0021968 0.00219132
7.31 0.00211345 0.00210814
7.305 0.00202454 0.0020194
7.3 0.00193369 0.00192874
7.295 0.00184462 0.00183985
7.29 0.00176094 0.00175634
7.285 0.00168611 0.00168166
7.28 0.0016232 0.00161888
7.275 0.00157482 0.00157059
7.27 0.001543 0.00153884
7.265 0.00152913 0.00152499
7.26 0.00153389 0.00152972
7.255 0.00155721 0.00155297
7.25 0.0015983 0.00159396
7.245 0.0016557 0.00165121
7.24 0.00172728 0.00172262
7.235 0.00181039 0.00180553
7.23 0.0019019 0.00189683
7.225 0.00199839 0.00199309
7.22 0.00209621 0.00209069
7.215 0.00219168 0.00218595
7.21 0.0022812 0.00227527
7.205 0.00236139 0.0023553
7.2 0.00242923 0.00242301
7.195 0.00248218 0.00247586
7.19 0.00251827 0.0025119
7.185 0.00253617 0.0025298
7.18 0.00253528 0.00252896
7.175 0.00251574 0.0025095
7.17 0.00247839 0.00247229
7.165 0.00242481 0.00241889
7.16 0.0023572 0.0023515
7.155 0.00227836 0.0022729
7.15 0.00219149 0.00218629
7.145 0.00210016 0.00209523
7.14 0.0020081 0.00200343
7.135 0.00191907 0.00191466
7.13 0.00183672 0.00183255
7.125 0.00176444 0.00176048
7.12 0.00170523 0.00170145
7.115 0.00166156 0.00165791
7.11 0.00163529 0.00163172
7.105 0.00162759 0.00162406
7.1 0.0016389 0.00163537
7.095 0.00166893 0.00166533
7.09 0.00171664 0.00171293
7.085 0.00178029 0.00177644
7.08 0.00185755 0.00185351
7.075 0.00194555 0.00194129
7.07 0.00204098 0.00203648
7.065 0.00214028 0.00213552
7.06 0.0022397 0.00223469
7.055 0.00233552 0.00233025
7.05 0.00242411 0.0024186
7.045 0.00250216 0.00249643
7.04 0.00256673 0.00256081
7.035 0.00261541 0.00260934
7.03 0.00264642 0.00264023
7.025 0.00265862 0.00265237
7.02 0.00265167 0.00264538
7.015 0.00262592 0.00261965
7.01 0.00258251 0.00257629
7.005 0.00252323 0.00251711
7 0.00245056 0.00244456
6.995 0.00236747 0.00236162
6.99 0.00227737 0.00227169
6.985 0.00218395 0.00217845
6.98 0.00209106 0.00208573
6.975 0.00200248 0.00199732
6.97 0.00192187 0.00191687
6.965 0.00185256 0.00184769
6.96 0.00179744 0.00179266
6.955 0.00175884 0.00175412
6.95 0.00173842 0.00173371
6.945 0.00173714 0.00173241
6.94 0.0017552 0.0017504
6.935 0.00179206 0.00178714
6.93 0.00184641 0.00184134
6.925 0.0019163 0.00191104
6.92 0.00199914 0.00199367
6.915 0.00209186 0.00208615
6.91 0.00219099 0.00218504
6.905 0.00229283 0.00228663
6.9 0.00239356 0.00238711
6.895 0.00248938 0.00248272
6.89 0.00257672 0.00256986
6.885 0.0026523 0.00264527
6.88 0.00271329 0.00270614
6.875 0.00275744 0.00275021
6.87 0.00278313 0.00277588
6.865 0.00278948 0.00278226
6.86 0.00277635 0.00276921
6.855 0.00274437 0.00273736
6.85 0.00269493 0.00268809
6.845 0.00263007 0.00262346
6.84 0.00255251 0.00254614
6.835 0.00246541 0.00245932
6.83 0.00237238 0.00236657
6.825 0.00227722 0.00227172
6.82 0.00218386 0.00217865
6.815 0.00209613 0.00209119
6.81 0.00201765 0.00201296
6.805 0.00195168 0.00194721
6.8 0.00190101 0.00189672
6.795 0.00186778 0.00186362
6.79 0.00185347 0.0018494
6.785 0.00185882 0.00185478
6.78 0.00188377 0.00187971
6.775 0.00192752 0.0019234
6.77 0.00198853 0.00198429
6.765 0.00206457 0.00206019
6.76 0.00215286 0.00214829
6.755 0.00225012 0.00224533
6.75 0.00235272 0.0023477
6.745 0.00245682 0.00245156
6.74 0.00255855 0.00255305
6.735 0.00265408 0.00264835
6.73 0.00273985 0.0027339
6.725 0.00281267 0.00280652
6.72 0.00286982 0.00286351
6.715 0.0029092 0.00290277
6.71 0.00292941 0.00292289
6.705 0.00292979 0.00292322
6.7 0.00291044 0.00290387
6.695 0.00287226 0.00286572
6.69 0.00281688 0.00281041
6.685 0.00274661 0.00274025
6.68 0.00266438 0.00265815
6.675 0.00257357 0.00256748
6.67 0.00247793 0.002472
6.665 0.0023814 0.00237562
6.66 0.00228795 0.00228232
6.655 0.00220145 0.00219595
6.65 0.00212549 0.0021201
6.645 0.00206323 0.00205792
6.64 0.00201733 0.00201205
6.635 0.00198977 0.00198448
6.63 0.00198181 0.00197647
6.625 0.00199395 0.00198852
6.62 0.0020259 0.00202032
6.615 0.00207659 0.00207082
6.61 0.00214422 0.00213823
6.605 0.00222634 0.0022201
6.6 0.00231993 0.00231341
6.595 0.00242152 0.00241471
6.59 0.00252735 0.00252024
6.585 0.00263346 0.00262607
6.58 0.0027359 0.00272824
6.575 0.00283086 0.00282295
6.57 0.00291479 0.00290668
6.565 0.00298458 0.00297631
6.56 0.00303767 0.00302929
6.555 0.00307211 0.00306368
6.55 0.00308672 0.00307829
6.545 0.00308106 0.0030727
6.54 0.0030555 0.00304726
6.535 0.00301117 0.00300311
6.53 0.00294999 0.00294215
6.525 0.0028745 0.00286693
6.52 0.00278785 0.00278058
6.515 0.00269361 0.00268667
6.51 0.00259569 0.00258909
6.505 0.00249814 0.00249188
6.5 0.00240498 0.00239905
6.495 0.00232007 0.00231445
6.49 0.00224697 0.00224162
6.485 0.00218874 0.00218365
6.48 0.0021479 0.002143
6.475 0.00212623 0.00212149
6.47 0.0021248 0.00212015
6.465 0.00214386 0.00213926
6.46 0.00218286 0.00217825
6.455 0.00224049 0.00223582
6.45 0.00231468 0.00230991
6.445 0.00240276 0.00239784
6.44 0.00250149 0.00249639
6.435 0.00260722 0.00260192
6.43 0.00271604 0.00271052
6.425 0.0028239 0.00281816
6.42 0.00292681 0.00292085
6.415 0.00302094 0.00301476
6.41 0.0031028 0.00309642
6.405 0.00316937 0.00316282
6.4 0.00321823 0.00321153
6.395 0.00324762 0.00324082
6.39 0.00325656 0.00324969
6.385 0.00324487 0.00323796
6.38 0.00321314 0.00320624
6.375 0.0031628 0.00315593
6.37 0.00309599 0.00308919
6.365 0.00301551 0.00300881
6.36 0.00292472 0.00291812
6.355 0.00282737 0.0028209
6.35 0.00272752 0.00272117
6.345 0.00262929 0.00262306
6.34 0.00253676 0.00253064
6.335 0.00245379 0.00244774
6.33 0.00238387 0.00237787
6.325 0.00232996 0.00232397
6.32 0.00229442 0.00228839
6.315 0.00227885 0.00227274
6.31 0.00228409 0.00227784
6.305 0.00231015 0.00230373
6.3 0.00235623 0.00234959
6.295 0.00242076 0.00241386
6.29 0.00250145 0.00249425
6.285 0.00259536 0.00258785
6.28 0.00269906 0.00269122
6.275 0.00280874 0.00280057
6.27 0.00292035 0.00291184
6.265 0.00302975 0.00302094
6.26 0.00313291 0.00312381
6.255 0.00322601 0.00321667
6.25 0.00330562 0.00329609
6.245 0.00336884 0.00335917
6.24 0.00341337 0.00340362
6.235 0.00343766 0.0034279
6.23 0.00344094 0.00343124
6.225 0.00342326 0.00341368
6.22 0.00338549 0.00337609
6.215 0.00332929 0.00332014
6.21 0.00325706 0.0032482
6.205 0.00317184 0.00316332
6.2 0.00307718 0.00306902
6.195 0.00297703 0.00296926
6.19 0.00287555 0.00286818
6.185 0.00277697 0.00276998
6.18 0.00268538 0.00267876
6.175 0.00260463 0.00259836
6.17 0.00253814 0.00253218
6.165 0.00248877 0.00248308
6.16 0.00245869 0.00245323
6.155 0.00244934 0.00244404
6.15 0.00246132 0.00245613
6.145 0.00249441 0.00248926
6.14 0.00254755 0.0025424
6.135 0.00261892 0.00261371
6.13 0.00270598 0.00270066
6.125 0.00280558 0.00280012
6.12 0.0029141 0.00290846
6.115 0.00302755 0.0030217
6.11 0.00314177 0.00313569
6.105 0.00325254 0.00324623
6.1 0.00335579 0.00334926
6.095 0.00344773 0.00344098
6.09 0.003525 0.00351805
6.085 0.0035848 0.00357766
6.08 0.00362499 0.00361771
6.075 0.00364422 0.00363682
6.07 0.00364192 0.00363444
6.065 0.00361839 0.00361087
6.06 0.00357475 0.00356722
6.055 0.00351292 0.00350541
6.05 0.00343553 0.00342807
6.045 0.00334586 0.00333846
6.04 0.00324764 0.00324032
6.035 0.003145 0.00313776
6.03 0.00304221 0.00303505
6.025 0.00294357 0.00293648
6.02 0.00285319 0.00284615
6.015 0.00277491 0.00276789
6.01 0.00271207 0.00270502
6.005 0.0026674 0.00266029
6 0.00264293 0.00263571
5.995 0.00263987 0.0026325
5.99 0.00265862 0.00265106
5.985 0.00269872 0.00269091
5.98 0.00275886 0.00275077
5.975 0.00283699 0.00282858
5.97 0.00293031 0.00292157
5.965 0.00303548 0.00302638
5.96 0.00314867 0.00313921
5.955 0.00326575 0.00325594
5.95 0.00338244 0.00337229
5.945 0.00349446 0.00348401
5.94 0.00359772 0.003587
5.935 0.00368844 0.00367752
5.93 0.00376335 0.00375227
5.925 0.00381975 0.00380858
5.92 0.00385567 0.00384449
5.915 0.00386994 0.00385882
5.91 0.00386222 0.00385123
5.905 0.00383304 0.00382225
5.9 0.00378377 0.00377324
5.895 0.00371656 0.00370636
5.89 0.0036343 0.00362448
5.885 0.00354046 0.00353105
5.88 0.00343899 0.00343002
5.875 0.00333414 0.00332562
5.87 0.00323032 0.00322226
5.865 0.00313186 0.00312424
5.86 0.00304292 0.00303571
5.855 0.00296729 0.00296046
5.85 0.00290823 0.00290174
5.845 0.00286836 0.00286215
5.84 0.00284953 0.00284355
5.835 0.00285277 0.00284696
5.83 0.00287827 0.00287255
5.825 0.00292531 0.00291963
5.82 0.00299236 0.00298666
5.815 0.00307713 0.00307134
5.81 0.00317659 0.00317067
5.805 0.0032872 0.0032811
5.8 0.00340495 0.00339863
5.795 0.00352556 0.00351901
5.79 0.00364465 0.00363784
5.785 0.00375788 0.00375081
5.78 0.00386113 0.0038538
5.775 0.00395068 0.0039431
5.77 0.00402329 0.00401548
5.765 0.00407642 0.0040684
5.76 0.00410824 0.00410004
5.755 0.00411775 0.00410941
5.75 0.00410486 0.0040964
5.745 0.0040703 0.00406177
5.74 0.00401568 0.00400711
5.735 0.00394341 0.00393482
5.73 0.00385659 0.003848
5.725 0.00375889 0.00375033
5.72 0.00365445 0.00364593
5.715 0.00354767 0.00353919
5.71 0.00344305 0.0034346
5.705 0.00334498 0.00333654
5.7 0.00325762 0.00324919
5.695 0.00318475 0.00317628
5.69 0.00312954 0.00312099
5.685 0.00309449 0.00308582
5.68 0.00308128 0.00307245
5.675 0.00309077 0.00308173
5.67 0.00312292 0.00311363
5.665 0.0031768 0.00316722
5.66 0.00325065 0.00324075
5.655 0.00334194 0.00333169
5.65 0.00344744 0.00343682
5.645 0.00356339 0.0035524
5.64 0.00368563 0.00367428
5.635 0.00380974 0.00379804
5.63 0.00393124 0.00391922
5.625 0.00404573 0.00403343
5.62 0.00414908 0.00413657
5.615 0.0042376 0.00422492
5.61 0.00430812 0.00429536
5.605 0.00435822 0.00434543
5.6 0.00438621 0.00437349
5.595 0.00439129 0.00437871
5.59 0.00437355 0.00436119
5.585 0.00433396 0.0043219
5.58 0.00427435 0.00426265
5.575 0.00419736 0.00418608
5.57 0.00410629 0.00409548
5.565 0.00400504 0.00399472
5.56 0.00389789 0.0038881
5.555 0.00378939 0.00378012
5.55 0.00368413 0.00367538
5.545 0.00358655 0.00357829
5.54 0.00350085 0.00349305
5.535 0.00343074 0.00342335
5.53 0.00337933 0.0033723
5.525 0.00334899 0.00334227
5.52 0.00334128 0.00333479
5.515 0.00335687 0.00335054
5.51 0.0033955 0.00338926
5.505 0.00345605 0.00344983
5.5 0.00353654 0.00353027
5.495 0.0036342 0.00362782
5.49 0.00374562 0.00373907
5.485 0.00386685 0.00386009
5.48 0.00399357 0.00398655
5.475 0.00412122 0.00411392
5.47 0.00424522 0.00423762
5.465 0.00436114 0.00435322
5.46 0.00446481 0.00445659
5.455 0.00455258 0.00454405
5.45 0.00462136 0.00461254
5.445 0.0046688 0.00465972
5.44 0.00469338 0.00468406
5.435 0.00469447 0.00468495
5.43 0.00467234 0.00466265
5.425 0.00462817 0.00461834
5.42 0.00456402 0.00455408
5.415 0.00448271 0.00447269
5.41 0.00438778 0.0043777
5.405 0.00428329 0.00427316
5.4 0.0041737 0.00416353
5.395 0.00406368 0.00405347
5.39 0.00395789 0.00394765
5.385 0.00386086 0.00385056
5.38 0.00377678 0.0037664
5.375 0.00370935 0.00369885
5.37 0.00366161 0.00365096
5.365 0.00363582 0.00362497
5.36 0.0036334 0.00362232
5.355 0.00365485 0.0036435
5.35 0.00369974 0.00368808
5.345 0.00376674 0.00375474
5.34 0.00385367 0.00384131
5.335 0.00395757 0.00394482
5.33 0.00407483 0.00406169
5.325 0.00420132 0.0041878
5.32 0.00433255 0.00431867
5.315 0.00446387 0.00444965
5.31 0.00459059 0.00457609
5.305 0.00470821 0.00469348
5.3 0.00481258 0.00479768
5.295 0.00490002 0.00488504
5.29 0.00496753 0.00495255
5.285 0.00501285 0.00499795
5.28 0.00503458 0.00501986
5.275 0.00503225 0.00501779
5.27 0.0050063 0.00499219
5.265 0.0049581 0.00494442
5.26 0.00488991 0.00487671
5.255 0.00480475 0.00479211
5.25 0.00470634 0.00469429
5.245 0.00459892 0.0045875
5.24 0.00448711 0.00447632
5.235 0.0043757 0.00436555
5.23 0.00426944 0.0042599
5.225 0.00417292 0.00416396
5.22 0.00409035 0.00408192
5.215 0.0040254 0.00401746
5.21 0.00398107 0.00397354
5.205 0.00395954 0.00395235
5.2 0.00396209 0.00395516
5.195 0.00398909 0.00398233
5.19 0.00403994 0.00403327
5.185 0.00411313 0.00410647
5.18 0.0042063 0.00419957
5.175 0.00431629 0.00430942
5.17 0.00443932 0.00443225
5.165 0.0045711 0.00456376
5.16 0.00470699 0.00469935
5.155 0.00484221 0.00483422
5.15 0.00497198 0.00496363
5.145 0.00509175 0.005083
5.14 0.00519731 0.00518818
5.135 0.00528503 0.00527551
5.13 0.00535193 0.00534202
5.125 0.00539582 0.00538556
5.12 0.00541542 0.00540482
5.115 0.00541039 0.00539948
5.11 0.00538131 0.00537012
5.105 0.00532973 0.00531829
5.1 0.00525808 0.00524642
5.095 0.00516957 0.00515771
5.09 0.00506809 0.00505606
5.085 0.00495805 0.00494586
5.08 0.0048442 0.00483186
5.075 0.00473148 0.00471899
5.07 0.0046247 0.00461206
5.065 0.00452853 0.00451573
5.06 0.00444722 0.00443423
5.055 0.00438444 0.00437123
5.05 0.00434315 0.00432969
5.045 0.00432544 0.0043117
5.04 0.00433254 0.00431848
5.035 0.00436466 0.00435025
5.03 0.00442108 0.0044063
5.025 0.00450014 0.00448495
5.02 0.0045993 0.0045837
5.015 0.00471524 0.00469922
5.01 0.00484402 0.00482759
5.005 0.00498118 0.00496436
5 0.00512195 0.00510478
4.995 0.00526144 0.00524396
4.99 0.00539476 0.00537703
4.985 0.00551728 0.00549938
4.98 0.00562477 0.00560679
4.975 0.00571357 0.0056956
4.97 0.00578072 0.00576286
4.965 0.0058241 0.00580646
4.96 0.00584249 0.00582516
4.955 0.00583565 0.00581874
4.95 0.00580431 0.0057879
4.945 0.00575014 0.00573433
4.94 0.00567573 0.00566059
4.935 0.00558445 0.00557003
4.93 0.00548034 0.0054667
4.925 0.00536797 0.00535513
4.92 0.00525224 0.0052402
4.915 0.0051382 0.00512694
4.91 0.00503076 0.00502026
4.905 0.00493465 0.00492487
4.9 0.0048542 0.00484508
4.895 0.00479309 0.00478456
4.89 0.00475426 0.00474624
4.885 0.00473979 0.00473219
4.88 0.00475081 0.00474355
4.875 0.00478748 0.00478045
4.87 0.00484895 0.00484205
4.865 0.00493344 0.00492657
4.86 0.00503828 0.00503134
4.855 0.00515999 0.0051529
4.85 0.0052945 0.00528717
4.845 0.00543719 0.00542957
4.84 0.00558318 0.00557519
4.835 0.00572742 0.00571902
4.83 0.00586494 0.00585609
4.825 0.00599103 0.00598169
4.82 0.00610139 0.00609154
4.815 0.00619231 0.00618195
4.81 0.00626085 0.00624996
4.805 0.00630489 0.00629348
4.8 0.00632324 0.00631134
4.795 0.00631576 0.00630337
4.79 0.00628324 0.00627039
4.785 0.00622748 0.00621419
4.78 0.00615118 0.00613747
4.775 0.00605784 0.00604374
4.77 0.00595165 0.00593717
4.765 0.00583731 0.00582247
4.76 0.00571986 0.00570467
4.755 0.00560446 0.00558894
4.75 0.00549615 0.00548029
4.745 0.00539973 0.00538352
4.74 0.00531962 0.00530304
4.735 0.00525953 0.00524257
4.73 0.00522245 0.00520508
4.725 0.00521046 0.00519265
4.72 0.00522466 0.00520639
4.715 0.00526515 0.0052464
4.71 0.00533102 0.00531179
4.705 0.00542041 0.00540068
4.7 0.00553053 0.00551031
4.695 0.00565781 0.00563712
4.69 0.00579801 0.00577688
4.685 0.00594643 0.00592489
4.68 0.00609802 0.00607613
4.675 0.00624764 0.00622548
4.67 0.00639018 0.00636784
4.665 0.00652084 0.00649841
4.66 0.00663522 0.00661282
4.655 0.00672957 0.00670732
4.65 0.00680087 0.00677889
4.645 0.006847 0.00682542
4.64 0.00686677 0.00684571
4.635 0.00686004 0.00683962
4.63 0.00682768 0.006808
4.625 0.00677153 0.00675271
4.62 0.00669439 0.00667649
4.615 0.00659986 0.00658296
4.61 0.00649224 0.00647637
4.605 0.00637636 0.00636155
4.6 0.00625737 0.00624362
4.595 0.00614059 0.00612787
4.59 0.00603113 0.0060194
4.585 0.00593395 0.00592316
4.58 0.00585352 0.0058436
4.575 0.00579369 0.00578456
4.57 0.00575749 0.00574904
4.565 0.00574705 0.00573917
4.56 0.0057635 0.00575607
4.555 0.00580694 0.00579984
4.55 0.00587644 0.00586954
4.545 0.00597008 0.00596327
4.54 0.00608503 0.00607818
4.535 0.00621761 0.00621062
4.53 0.00636351 0.00635627
4.525 0.00651789 0.0065103
4.52 0.0066756 0.00666757
4.515 0.00683134 0.0068228
4.51 0.00697991 0.0069708
4.505 0.00711636 0.00710661
4.5 0.00723618 0.00722576
4.495 0.00733552 0.00732439
4.49 0.00741127 0.00739941
4.485 0.00746123 0.00744863
4.48 0.00748416 0.00747082
4.475 0.0074799 0.00746582
4.47 0.00744929 0.00743449
4.465 0.00739421 0.0073787
4.46 0.00731749 0.00730128
4.455 0.00722279 0.00720592
4.45 0.00711451 0.00709698
4.445 0.00699757 0.0069794
4.44 0.00687724 0.00685846
4.435 0.00675898 0.0067396
4.43 0.00664802 0.00662806
4.425 0.00654945 0.0065289
4.42 0.0064679 0.00644675
4.415 0.00640733 0.00638558
4.41 0.00637089 0.00634853
4.405 0.00636082 0.00633784
4.4 0.00637833 0.00635472
4.395 0.00642359 0.00639936
4.39 0.00649571 0.00647085
4.385 0.00659277 0.00656731
4.38 0.00671191 0.00668588
4.375 0.00684945 0.00682287
4.37 0.00700097 0.0069739
4.365 0.00716155 0.00713405
4.36 0.00732593 0.00729809
4.355 0.00748869 0.00746061
4.35 0.00764448 0.00761627
4.345 0.0077882 0.00775998
4.34 0.0079152 0.00788713
4.335 0.00802146 0.00799367
4.33 0.00810373 0.00807639
4.325 0.00815967 0.00813293
4.32 0.00818795 0.00816194
4.315 0.00818828 0.00816316
4.31 0.00816145 0.00813735
4.305 0.00810929 0.00808632
4.3 0.00803461 0.00801287
4.295 0.0079411 0.00792066
4.29 0.00783317 0.0078141
4.285 0.00771584 0.00769816
4.28 0.00759449 0.00757821
4.275 0.0074747 0.00745976
4.27 0.00736186 0.00734823
4.265 0.0072612 0.00724882
4.26 0.00717753 0.00716632
4.255 0.007115 0.00710485
4.25 0.00707694 0.00706774
4.245 0.00706576 0.00705737
4.24 0.00708283 0.00707511
4.235 0.00712845 0.00712126
4.23 0.00720183 0.00719501
4.225 0.00730116 0.00729454
4.22 0.00742362 0.00741706
4.215 0.00756551 0.00755887
4.21 0.00772242 0.00771555
4.205 0.00788936 0.00788214
4.2 0.00806097 0.00805326
4.195 0.00823171 0.00822341
4.19 0.00839607 0.00838707
4.185 0.00854878 0.00853899
4.18 0.00868499 0.00867433
4.175 0.00880047 0.00878889
4.17 0.00889179 0.00887921
4.165 0.00895639 0.00894278
4.16 0.00899272 0.00897806
4.155 0.00900035 0.00898461
4.15 0.00897989 0.00896306
4.145 0.00893306 0.00891514
4.14 0.00886258 0.00884357
4.135 0.00877207 0.00875198
4.13 0.00866597 0.00864481
4.125 0.0085493 0.0085271
4.12 0.00842754 0.00840431
4.115 0.00830638 0.00828216
4.11 0.00819141 0.00816622
4.105 0.00808799 0.00806184
4.1 0.00800116 0.00797405
4.095 0.00793532 0.00790725
4.09 0.00789404 0.00786504
4.085 0.00787999 0.00785005
4.08 0.00789478 0.00786393
4.075 0.00793894 0.0079072
4.07 0.00801188 0.00797929
4.065 0.00811194 0.00807854
4.06 0.00823644 0.00820228
4.055 0.00838178 0.00834693
4.05 0.00854356 0.00850811
4.045 0.00871678 0.00868083
4.04 0.00889602 0.00885968
4.035 0.00907563 0.00903904
4.03 0.00924994 0.00921326
4.025 0.00941347 0.00937687
4.02 0.00956114 0.0095248
4.015 0.00968848 0.00965259
4.01 0.00979176 0.00975652
4.005 0.00986814 0.00983374
4 0.00991581 0.00988243
3.995 0.00993401 0.00990183
3.99 0.00992315 0.00989235
3.985 0.00988472 0.00985544
3.98 0.00982124 0.00979361
3.975 0.00973622 0.00971034
3.97 0.00963399 0.00960994
3.965 0.00951959 0.0094974
3.96 0.00939851 0.0093782
3.955 0.00927654 0.00925807
3.95 0.00915952 0.00914282
3.945 0.0090529 0.00903791
3.94 0.00896199 0.00894861
3.935 0.0088915 0.00887962
3.93 0.00884533 0.00883481
3.925 0.00882649 0.00881717
3.92 0.00883692 0.00882862
3.915 0.0088775 0.00887003
3.91 0.00894793 0.0089411
3.905 0.00904681 0.00904043
3.9 0.00917173 0.00916559
3.895 0.00931923 0.00931314
3.89 0.00948505 0.00947881
3.885 0.00966423 0.00965767
3.88 0.00985132 0.00984427
3.875 0.0100406 0.0100329
3.87 0.0102262 0.0102177
3.865 0.0104025 0.010393
3.86 0.0105641 0.0105535
3.855 0.0107062 0.0106944
3.85 0.0108247 0.0108117
3.845 0.0109165 0.0109021
3.84 0.0109794 0.0109635
3.835 0.0110121 0.0109947
3.83 0.0110147 0.0109958
3.825 0.0109885 0.010968
3.82 0.0109355 0.0109135
3.815 0.0108592 0.0108355
3.81 0.0107636 0.0107383
3.805 0.0106536 0.0106268
3.8 0.0105348 0.0105065
3.795 0.010413 0.0103832
3.79 0.0102942 0.0102629
3.785 0.0101841 0.0101514
3.78 0.0100883 0.0100541
3.775 0.0100117 0.00997618
3.77 0.00995871 0.00992186
3.765 0.00993278 0.00989462
3.76 0.00993631 0.00989688
3.755 0.00997059 0.00992995
3.75 0.0100358 0.00999401
3.745 0.0101309 0.0100881
3.74 0.0102539 0.0102101
3.735 0.0104016 0.0103569
3.73 0.01057 0.0105244
3.725 0.0107542 0.010708
3.72 0.0109488 0.0109021
3.715 0.0111482 0.0111011
3.71 0.0113462 0.011299
3.705 0.0115371 0.0114899
3.7 0.0117152 0.0116683
3.695 0.0118753 0.0118289
3.69 0.0120129 0.0119673
3.685 0.0121244 0.0120798
3.68 0.0122071 0.0121636
3.675 0.0122592 0.0122172
3.67 0.0122804 0.01224
3.665 0.0122712 0.0122327
3.66 0.0122335 0.0121971
3.655 0.0121702 0.012136
3.65 0.0120852 0.0120533
3.645 0.0119831 0.0119535
3.64 0.0118692 0.0118422
3.635 0.0117496 0.0117249
3.63 0.0116301 0.0116078
3.625 0.011517 0.011497
3.62 0.0114157 0.0113979
3.615 0.0113318 0.0113161
3.61 0.0112701 0.0112564
3.605 0.0112346 0.0112227
3.6 0.0112283 0.011218
3.595 0.011253 0.0112441
3.59 0.0113096 0.0113018
3.585 0.0113975 0.0113907
3.58 0.0115153 0.0115091
3.575 0.0116602 0.0116544
3.57 0.0118286 0.011823
3.565 0.0120159 0.0120102
3.56 0.012217 0.012211
3.555 0.0124261 0.0124195
3.55 0.0126371 0.0126298
3.545 0.0128441 0.0128358
3.54 0.013041 0.0130315
3.535 0.0132224 0.0132115
3.53 0.0133832 0.0133708
3.525 0.0135192 0.0135051
3.52 0.0136271 0.0136111
3.515 0.0137045 0.0136866
3.51 0.0137504 0.0137304
3.505 0.0137647 0.0137426
3.5 0.0137486 0.0137243
3.495 0.0137045 0.0136779
3.49 0.0136357 0.0136068
3.485 0.0135465 0.0135153
3.48 0.0134421 0.0134085
3.475 0.0133281 0.0132922
3.47 0.0132106 0.0131724
3.465 0.0130958 0.0130555
3.46 0.0129898 0.0129474
3.455 0.0128983 0.0128537
3.45 0.0128265 0.0127799
3.445 0.0127792 0.0127305
3.44 0.01276 0.0127093
3.435 0.0127715 0.0127189
3.43 0.0128153 0.012761
3.425 0.0128917 0.0128357
3.42 0.0129998 0.0129423
3.415 0.0131377 0.0130787
3.41 0.0133022 0.013242
3.405 0.0134894 0.013428
3.4 0.0136942 0.013632
3.395 0.0139112 0.0138483
3.39 0.0141345 0.0140711
3.385 0.0143578 0.0142943
3.38 0.0145751 0.0145117
3.375 0.0147803 0.0147174
3.37 0.014968 0.0149058
3.365 0.0151333 0.0150721
3.36 0.0152722 0.0152124
3.355 0.0153816 0.0153235
3.35 0.0154594 0.0154033
3.345 0.0155049 0.0154511
3.34 0.0155185 0.0154672
3.335 0.0155015 0.015453
3.33 0.0154568 0.0154113
3.325 0.0153881 0.0153456
3.32 0.0152998 0.0152606
3.315 0.0151974 0.0151616
3.31 0.0150869 0.0150543
3.305 0.0149744 0.0149451
3.3 0.0148665 0.0148403
3.295 0.0147688 0.0147457
3.29 0.0146871 0.0146669
3.285 0.0146269 0.0146095
3.28 0.0145926 0.0145777
3.275 0.0145877 0.0145751
3.27 0.0146147 0.0146041
3.265 0.0146748 0.014666
3.26 0.0147682 0.0147608
3.255 0.0148938 0.0148874
3.25 0.0150492 0.0150437
3.245 0.0152313 0.0152262
3.24 0.0154356 0.0154307
3.235 0.0156571 0.015652
3.23 0.0158901 0.0158846
3.225 0.0161285 0.0161222
3.22 0.0163661 0.0163586
3.215 0.0165965 0.0165877
3.21 0.0168139 0.0168034
3.205 0.0170127 0.0170003
3.2 0.0171881 0.0171735
3.195 0.0173361 0.0173192
3.19 0.0174538 0.0174343
3.185 0.0175393 0.017517
3.18 0.0175918 0.0175666
3.175 0.0176118 0.0175837
3.17 0.0176011 0.0175699
3.165 0.0175625 0.0175281
3.16 0.0174998 0.0174621
3.155 0.0174177 0.0173768
3.15 0.0173218 0.0172776
3.145 0.017218 0.0171706
3.14 0.0171128 0.0170623
3.135 0.0170127 0.0169591
3.13 0.0169235 0.0168669
3.125 0.0168509 0.0167914
3.12 0.0168003 0.016738
3.115 0.0167763 0.0167112
3.11 0.0167824 0.0167147
3.105 0.0168211 0.0167509
3.1 0.0168936 0.0168211
3.095 0.017 0.0169254
3.09 0.0171393 0.0170626
3.085 0.017309 0.0172306
3.08 0.017506 0.017426
3.075 0.0177258 0.0176445
3.07 0.0179633 0.0178809
3.065 0.0182127 0.0181296
3.06 0.0184679 0.0183843
3.055 0.0187227 0.018639
3.05 0.0189706 0.0188871
3.045 0.0192056 0.0191228
3.04 0.0194222 0.0193404
3.035 0.0196153 0.019535
3.03 0.019781 0.0197025
3.025 0.0199162 0.0198399
3.02 0.0200188 0.0199451
3.015 0.020088 0.0200173
3.01 0.0201243 0.0200568
3.005 0.0201292 0.0200652
3 0.0201054 0.0200452
2.995 0.0200566 0.0200005
2.99 0.0199876 0.0199357
2.985 0.0199038 0.0198561
2.98 0.0198112 0.0197678
2.975 0.0197162 0.0196771
2.97 0.0196254 0.0195904
2.965 0.0195448 0.0195138
2.96 0.01948 0.0194529
2.955 0.0194367 0.0194132
2.95 0.0194195 0.0193995
2.945 0.0194323 0.0194155
2.94 0.0194777 0.0194638
2.935 0.0195574 0.0195459
2.93 0.0196716 0.0196623
2.925 0.0198195 0.019812
2.92 0.0199991 0.019993
2.915 0.0202073 0.0202021
2.91 0.0204399 0.0204353
2.905 0.020692 0.0206876
2.9 0.0209579 0.0209533
2.895 0.0212316 0.0212263
2.89 0.0215067 0.0215004
2.885 0.021777 0.0217691
2.88 0.0220362 0.0220264
2.875 0.0222785 0.0222665
2.87 0.0224989 0.0224843
2.865 0.0226928 0.0226753
2.86 0.022857 0.0228362
2.855 0.0229891 0.0229646
2.85 0.0230876 0.0230594
2.845 0.0231527 0.0231203
2.84 0.0231855 0.0231489
2.835 0.0231884 0.0231473
2.83 0.0231646 0.0231189
2.825 0.0231185 0.0230681
2.82 0.0230553 0.0230001
2.815 0.0229807 0.0229208
2.81 0.0229011 0.0228364
2.805 0.0228229 0.0227535
2.8 0.022753 0.0226791
2.795 0.022696 0.0226177
2.79 0.0226582 0.0225754
2.785 0.0226446 0.0225576
2.78 0.0226595 0.0225683
2.775 0.0227061 0.022611
2.77 0.0227865 0.0226877
2.765 0.0229018 0.0227995
2.76 0.0230516 0.0229461
2.755 0.0232344 0.023126
2.75 0.023448 0.0233369
2.745 0.0236887 0.0235753
2.74 0.0239519 0.0238366
2.735 0.0242324 0.0241156
2.73 0.0245243 0.0244065
2.725 0.0248216 0.0247032
2.72 0.025118 0.0249995
2.715 0.0254071 0.0252891
2.71 0.0256831 0.0255661
2.705 0.0259404 0.025825
2.7 0.0261741 0.0260608
2.695 0.0263804 0.0262697
2.69 0.0265561 0.0264487
2.685 0.0266993 0.0265957
2.68 0.0268092 0.0267098
2.675 0.0268861 0.0267913
2.67 0.0269316 0.0268419
2.665 0.0269483 0.026864
2.66 0.0269398 0.0268612
2.655 0.0269107 0.0268379
2.65 0.0268661 0.0267993
2.645 0.0268119 0.0267512
2.64 0.0267546 0.0266999
2.635 0.0267004 0.0266515
2.63 0.0266561 0.0266129
2.625 0.026626 0.0265882
2.62 0.0266159 0.0265834
2.615 0.026631 0.0266034
2.61 0.0266751 0.0266521
2.605 0.0267514 0.0267324
2.6 0.0268615 0.0268464
2.595 0.0270064 0.0269945
2.59 0.0271856 0.0271765
2.585 0.0273974 0.0273905
2.58 0.0276395 0.0276343
2.575 0.0279082 0.0279041
2.57 0.0281988 0.0281954
2.565 0.0285063 0.028503
2.56 0.0288248 0.028821
2.555 0.0291484 0.0291435
2.55 0.029471 0.0294645
2.545 0.0297864 0.0297777
2.54 0.0300889 0.0300774
2.535 0.0303729 0.0303582
2.53 0.030634 0.0306155
2.525 0.030868 0.0308454
2.52 0.0310722 0.031045
2.515 0.0312447 0.0312123
2.51 0.0313845 0.0313467
2.505 0.0314918 0.0314483
2.5 0.0315684 0.0315189
2.495 0.0316166 0.0315609
2.49 0.0316399 0.0315777
2.485 0.0316425 0.0315738
2.48 0.0316295 0.0315542
2.475 0.0316065 0.0315247
2.47 0.0315797 0.0314913
2.465 0.0315553 0.0314605
2.46 0.0315402 0.0314393
2.455 0.0315381 0.0314311
2.45 0.0315545 0.0314416
2.445 0.0315947 0.031476
2.44 0.0316626 0.0315385
2.435 0.0317615 0.0316321
2.43 0.0318934 0.0317591
2.425 0.0320593 0.0319204
2.42 0.0322593 0.0321161
2.415 0.0324918 0.0323448
2.41 0.0327551 0.0326046
2.405 0.0330458 0.0328923
2.4 0.0333599 0.0332038
2.395 0.0336926 0.0335344
2.39 0.0340384 0.0338787
2.385 0.0343918 0.0342311
2.38 0.034747 0.0345859
2.375 0.035098 0.0349372
2.37 0.0354391 0.0352793
2.365 0.035765 0.0356068
2.36 0.036071 0.0359151
2.355 0.0363529 0.0361998
2.35 0.0366073 0.0364579
2.345 0.0368322 0.036687
2.34 0.0370261 0.0368858
2.335 0.0371887 0.0370538
2.33 0.0373207 0.0371917
2.325 0.0374242 0.0373017
2.32 0.0375019 0.0373863
2.315 0.0375574 0.0374489
2.31 0.037595 0.0374939
2.305 0.0376197 0.0375262
2.3 0.0376369 0.0375512
2.295 0.0376527 0.0375747
2.29 0.0376729 0.0376024
2.285 0.0377051 0.0376417
2.28 0.0377502 0.037694
2.275 0.0378144 0.037765
2.27 0.0379024 0.0378595
2.265 0.0380178 0.0379811
2.26 0.0381634 0.0381325
2.255 0.0383411 0.0383155
2.25 0.0385516 0.0385308
2.245 0.0387947 0.0387781
2.24 0.039069 0.0390559
2.235 0.0393726 0.0393626
2.23 0.0397025 0.0396948
2.225 0.0400548 0.0400488
2.22 0.0404249 0.04042
2.215 0.0408077 0.0408031
2.21 0.0411982 0.0411931
2.205 0.041591 0.0415847
2.2 0.0419806 0.0419724
2.195 0.0423618 0.0423508
2.19 0.0427295 0.042715
2.185 0.0430793 0.0430606
2.18 0.0434073 0.0433838
2.175 0.0437105 0.0436815
2.17 0.0439865 0.0439513
2.165 0.0442342 0.0441921
2.16 0.044453 0.0444034
2.155 0.0446434 0.0445859
2.15 0.0448069 0.0447409
2.145 0.044946 0.0448712
2.14 0.0450637 0.0449797
2.135 0.0451639 0.0450704
2.13 0.0452508 0.0451476
2.125 0.0453293 0.0452162
2.12 0.0454045 0.0452815
2.115 0.0454823 0.0453494
2.11 0.0455676 0.0454252
2.105 0.0456667 0.0455149
2.1 0.0457803 0.0456192
2.095 0.0459138 0.0457436
2.09 0.0460709 0.0458919
2.085 0.0462547 0.0460672
2.08 0.0464673 0.0462716
2.075 0.0467099 0.0465065
2.07 0.0469828 0.0467722
2.065 0.0472855 0.0470681
2.06 0.0476164 0.0473929
2.055 0.0479739 0.0477449
2.05 0.0483548 0.0481209
2.045 0.0487556 0.0485175
2.04 0.049172 0.0489305
2.035 0.0495996 0.0493556
2.03 0.050034 0.0497884
2.025 0.0504705 0.0502243
2.02 0.0509043 0.0506584
2.015 0.0513308 0.0510862
2.01 0.0517458 0.0515034
2.005 0.0521455 0.0519062
2 0.0525265 0.0522914
1.995 0.0528863 0.0526562
1.99 0.0532228 0.0529987
1.985 0.0535348 0.0533176
1.98 0.0538222 0.0536126
1.975 0.0540853 0.0538841
1.97 0.054325 0.054133
1.965 0.0545439 0.0543615
1.96 0.0547443 0.0545721
1.955 0.0549294 0.0547678
1.95 0.0551028 0.054952
1.945 0.0552685 0.0551287
1.94 0.0554308 0.055302
1.935 0.0555939 0.0554761
1.93 0.0557632 0.0556561
1.925 0.0559446 0.0558477
1.92 0.0561391 0.056052
1.915 0.0563484 0.0562708
1.91 0.0565767 0.0565081
1.905 0.0568268 0.0567669
1.9 0.0571011 0.0570492
1.895 0.057401 0.0573563
1.89 0.057727 0.0576891
1.885 0.0580792 0.0580472
1.88 0.0584567 0.0584298
1.875 0.0588582 0.0588357
1.87 0.059282 0.0592631
1.865 0.0597254 0.0597092
1.86 0.0601853 0.0601709
1.855 0.0606578 0.0606443
1.85 0.0611401 0.0611265
1.845 0.0616284 0.0616137
1.84 0.0621188 0.0621021
1.835 0.0626074 0.0625877
1.83 0.0630907 0.063067
1.825 0.0635652 0.0635366
1.82 0.064028 0.0639936
1.815 0.0644764 0.0644354
1.81 0.0649083 0.06486
1.805 0.0653223 0.0652658
1.8 0.0657173 0.065652
1.795 0.0660928 0.0660179
1.79 0.0664492 0.0663641
1.785 0.0667873 0.0666915
1.78 0.0671085 0.0670015
1.775 0.0674147 0.0672962
1.77 0.0677089 0.0675785
1.765 0.0679935 0.0678509
1.76 0.0682714 0.0681166
1.755 0.0685459 0.0683787
1.75 0.0688203 0.0686409
1.745 0.0690981 0.0689066
1.74 0.0693831 0.0691798
1.735 0.0696792 0.0694646
1.73 0.0699912 0.0697657
1.725 0.0703144 0.0700783
1.72 0.0706528 0.0704065
1.715 0.0710088 0.0707526
1.71 0.0713842 0.0711185
1.705 0.0717799 0.0715053
1.7 0.0721965 0.0719136
1.695 0.072634 0.0723431
1.69 0.0730915 0.0727934
1.685 0.073568 0.0732632
1.68 0.0740629 0.0737521
1.675 0.0745742 0.0742579
1.67 0.0750991 0.0747782
1.665 0.0756354 0.0753108
1.66 0.0761814 0.0758538
1.655 0.0767343 0.0764044
1.65 0.0772913 0.0769601
1.645 0.0778497 0.0775181
1.64 0.0784069 0.0780757
1.635 0.0789606 0.0786306
1.63 0.0795084 0.0791805
1.625 0.0800484 0.0797234
1.62 0.0805789 0.0802577
1.615 0.0810988 0.080782
1.61 0.0816069 0.0812953
1.605 0.0821028 0.0817972
1.6 0.0825862 0.0822872
1.595 0.0830573 0.0827656
1.59 0.0835165 0.0832327
1.585 0.0839645 0.0836891
1.58 0.0844027 0.0841362
1.575 0.0848325 0.0845754
1.57 0.0852564 0.085009
1.565 0.0856764 0.0854391
1.56 0.0860944 0.0858673
1.555 0.0865124 0.0862957
1.55 0.0869326 0.0867262
1.545 0.0873571 0.0871611
1.54 0.0877873 0.0876014
1.535 0.0882241 0.088048
1.53 0.0886786 0.0885117
1.525 0.0891453 0.0889874
1.52 0.08962 0.0894708
1.515 0.0901051 0.0899643
1.51 0.0906022 0.0904695
1.505 0.0911123 0.0909871
1.5 0.0916357 0.0915177
1.495 0.0921725 0.0920611
1.49 0.0927224 0.0926171
1.485 0.0932845 0.0931848
1.48 0.0938588 0.093764
1.475 0.0944441 0.0943535
1.47 0.0950389 0.0949518
1.465 0.0956429 0.0955584
1.46 0.0962549 0.0961723
1.455 0.0968734 0.0967919
1.45 0.0974969 0.0974156
1.445 0.0981239 0.0980419
1.44 0.0987529 0.0986694
1.435 0.0993824 0.0992967
1.43 0.100011 0.0999224
1.425 0.100638 0.100545
1.42 0.101262 0.101165
1.415 0.101882 0.101779
1.41 0.102497 0.102388
1.405 0.103107 0.102991
1.4 0.103712 0.103588
1.395 0.10431 0.104178
1.39 0.104902 0.104761
1.385 0.105489 0.105338
1.38 0.106069 0.105909
1.375 0.106645 0.106473
1.37 0.107215 0.107033
1.365 0.107781 0.107587
1.36 0.108343 0.108138
1.355 0.108902 0.108685
1.35 0.109458 0.109229
1.345 0.110012 0.10977
1.34 0.110567 0.110313
1.335 0.111122 0.110856
1.33 0.111679 0.1114
1.325 0.112238 0.111947
1.32 0.112799 0.112495
1.315 0.113362 0.113047
1.31 0.113928 0.1136
1.305 0.114509 0.11417
1.3 0.115099 0.114749
1.295 0.115687 0.115328
1.29 0.116277 0.115907
1.285 0.116868 0.116489
1.28 0.117462 0.117073
1.275 0.118057 0.117659
1.27 0.118655 0.118248
1.265 0.119253 0.118838
1.26 0.119851 0.119429
1.255 0.120451 0.120023
1.25 0.121054 0.12062
1.245 0.121658 0.121218
1.24 0.122262 0.121817
1.235 0.122866 0.122417
1.23 0.123469 0.123017
1.225 0.124071 0.123616
1.22 0.12467 0.124213
1.215 0.125266 0.124807
1.21 0.125859 0.125399
1.205 0.126447 0.125987
1.2 0.127031 0.12657
1.195 0.127609 0.127149
1.19 0.128181 0.127722
1.185 0.128746 0.128289
1.18 0.129305 0.12885
1.175 0.129856 0.129404
1.17 0.130399 0.129949
1.165 0.130933 0.130487
1.16 0.131459 0.131017
1.155 0.131976 0.131537
1.15 0.132483 0.132048
1.145 0.13298 0.13255
1.14 0.133467 0.133041
1.135 0.133943 0.133522
1.13 0.134408 0.133992
1.125 0.134862 0.134451
1.12 0.135303 0.134898
1.115 0.135733 0.135332
1.11 0.13615 0.135754
1.105 0.136554 0.136163
1.1 0.136944 0.136558
1.095 0.13732 0.136939
1.09 0.137682 0.137306
1.085 0.138028 0.137657
1.08 0.138359 0.137992
1.075 0.138672 0.13831
1.07 0.138969 0.13861
1.065 0.139247 0.138892
1.06 0.139507 0.139156
1.055 0.139747 0.1394
1.05 0.139966 0.139622
1.045 0.140155 0.139815
1.04 0.140327 0.13999
1.035 0.140481 0.140147
1.03 0.140631 0.140299
1.025 0.140747 0.140417
1.02 0.140835 0.140508
1.015 0.140898 0.140572
1.01 0.140933 0.140609
1.005 0.140941 0.140618
1 0.14092 0.140598
0.995 0.14087 0.14055
0.99 0.14079 0.140471
0.985 0.140679 0.14036
0.98 0.140536 0.140218
0.975 0.140359 0.140042
0.97 0.140149 0.139831
0.965 0.139903 0.139586
0.96 0.139621 0.139304
0.955 0.139301 0.138985
0.95 0.138943 0.138627
0.945 0.138546 0.13823
0.94 0.138109 0.137792
0.935 0.13763 0.137313
0.93 0.137109 0.136792
0.925 0.136545 0.136228
0.92 0.135937 0.135621
0.915 0.135285 0.134968
0.91 0.134586 0.13427
0.905 0.133842 0.133525
0.9 0.13305 0.132734
0.895 0.13221 0.131895
0.89 0.131322 0.131007
0.885 0.130384 0.13007
0.88 0.129397 0.129084
0.875 0.12836 0.128047
0.87 0.127272 0.12696
0.865 0.126132 0.125822
0.86 0.124941 0.124632
0.855 0.123699 0.123391
0.85 0.122405 0.122098
0.845 0.121058 0.120753
0.84 0.11966 0.119357
0.835 0.11821 0.117909
0.83 0.116708 0.116409
0.825 0.115155 0.114858
0.82 0.11355 0.113256
0.815 0.111895 0.111603
0.81 0.110187 0.109899
0.805 0.10843 0.108144
0.8 0.106625 0.106342
0.795 0.104775 0.104496
0.79 0.102882 0.102605
0.785 0.100941 0.100669
0.78 0.0989555 0.0986863
0.775 0.0969257 0.0966602
0.77 0.0948538 0.0945921
0.765 0.0927413 0.0924837
0.76 0.0905902 0.0903366
0.755 0.0884022 0.0881528
0.75 0.0861794 0.0859343
0.745 0.0839239 0.0836831
0.74 0.0816377 0.0814014
0.735 0.0793234 0.0790915
0.73 0.0769832 0.0767559
0.725 0.0746196 0.074397
0.72 0.0722354 0.0720174
0.715 0.0698333 0.06962
0.71 0.0674159 0.0672074
0.705 0.0649863 0.0647825
0.7 0.0625475 0.0623484
0.695 0.0601023 0.0599081
0.69 0.0576541 0.0574646
0.685 0.0552059 0.0550212
0.68 0.0527609 0.052581
0.675 0.0503224 0.0501473
0.67 0.0478938 0.0477234
0.665 0.0454784 0.0453126
0.66 0.0430794 0.0429183
0.655 0.0407002 0.0405437
0.65 0.0383442 0.0381922
0.645 0.0360146 0.035867
0.64 0.0337151 0.0335719
0.635 0.031449 0.0313102
0.63 0.0292195 0.0290849
0.625 0.0270297 0.0268993
0.62 0.0248827 0.0247564
0.615 0.022781 0.0226587
0.61 0.0207276 0.0206092
0.605 0.0187251 0.0186105
0.6 0.0167763 0.0166654
0.595 0.0148838 0.0147765
0.59 0.0130499 0.0129461
0.585 0.011277 0.0111766
0.58 0.00956706 0.00946992
0.575 0.00792217 0.0078282
0.57 0.00634409 0.00625316
0.565 0.00483443 0.00474644
0.56 0.00339463 0.00330946
0.555 0.00202594 0.00194347
0.55 0.000729401 0.000649524
0.545 -0.000494123 -0.00057153
0.54 -0.00164399 -0.00171904
0.535 -0.00271974 -0.00279256
0.53 -0.00372115 -0.00379185
0.525 -0.00464818 -0.00471687
0.52 -0.00550108 -0.00556787
0.515 -0.00628073 -0.00634574
0.51 -0.00698772 -0.00705105
0.505 -0.00762285 -0.00768461
0.5 -0.00818715 -0.00824744
0.495 -0.00868187 -0.00874078
0.49 -0.00910821 -0.00916585
0.485 -0.00946755 -0.00952402
0.48 -0.00976179 -0.00981719
0.475 -0.00999302 -0.0100474
0.47 -0.0101635 -0.010217
0.465 -0.0102755 -0.0103283
0.46 -0.0103318 -0.0103838
0.455 -0.0103349 -0.0103863
0.45 -0.0102878 -0.0103385
0.445 -0.0101933 -0.0102435
0.44 -0.0100545 -0.0101043
0.435 -0.00987468 -0.00992408
0.43 -0.00965695 -0.00970603
0.425 -0.00940466 -0.00945346
0.42 -0.00912114 -0.00916971
0.415 -0.00880978 -0.00885817
0.41 -0.00847396 -0.0085222
0.405 -0.00811704 -0.00816517
0.4 -0.00774237 -0.00779042
0.395 -0.00735321 -0.00740122
0.39 -0.0069528 -0.00700077
0.385 -0.00654423 -0.00659219
0.38 -0.00613053 -0.00617848
0.375 -0.00571457 -0.00576253
0.37 -0.00529917 -0.00534714
0.365 -0.00488693 -0.00493491
0.36 -0.00448025 -0.00452824
0.355 -0.00408126 -0.00412924
0.35 -0.00369196 -0.00373992
0.345 -0.00331416 -0.00336208
0.34 -0.00294944 -0.0029973
0.335 -0.0025992 -0.00264697
0.33 -0.00226457 -0.00231222
0.325 -0.00194652 -0.00199402
0.32 -0.00164578 -0.00169309
0.315 -0.00136286 -0.00140993
0.31 -0.00109805 -0.00114485
0.305 -0.000851492 -0.000897968
0.3 -0.000623156 -0.000669257
0.295 -0.000412852 -0.000458526
0.29 -0.000220252 -0.000265444
0.285 -4.48984e-05 -8.95546e-05
0.28 0.000113779 6.97155e-05
0.275 0.000256426 0.000213012
0.27 0.000383757 0.000341051
0.265 0.00049654 0.0004546
0.26 0.000595572 0.000554454
0.255 0.000681675 0.000641438
0.25 0.000755686 0.000716385
0.245 0.000818431 0.000780123
0.24 0.000870727 0.000833467
0.235 0.000913367 0.00087721
0.23 0.000947118 0.000912118
0.225 0.000972715 0.000938923
0.22 0.000990854 0.000958324
0.215 0.0010022 0.000970981
0.21 0.00100738 0.000977523
0.205 0.00100697 0.000978535
0.2 0.00100154 0.000974562
0.195 0.000991574 0.000966112
0.19 0.00097756 0.000953657
0.185 0.000959935 0.000937634
0.18 0.000939102 0.000918439
0.175 0.000915436 0.00089644
0.17 0.000889294 0.000871977
0.165 0.000860997 0.000845353
0.16 0.000830842 0.000816842
0.155 0.000799105 0.000786691
0.15 0.000766039 0.000755123
0.145 0.000731883 0.000722343
0.14 0.000696858 0.000688542
0.135 0.000661171 0.000653905
0.13 0.00062503 0.000618619
0.125 0.000588632 0.000582884
0.12 0.00055218 0.00054691
0.115 0.000515882 0.000510931
0.11 0.000479968 0.000475216
0.105 0.000444713 0.000440083
0.1 0.000410479 0.000405939
0.095 0.000377773 0.000373328
0.09 0.000347286 0.000342968
0.085 0.000319851 0.000315701
0.08 0.000296241 0.000292294
0.075 0.000276726 0.000273003
0.07 0.000260474 0.000256991
0.065 0.000245072 0.000241849
0.06 0.000226593 0.000223675
0.055 0.000200616 0.000198084
0.05 0.000164101 0.000162064
0.045 0.000117299 0.000115857
0.04 6.44591e-05 6.3671e-05
0.035 1.30654e-05 1.29059e-05
0.03 -2.69598e-05 -2.66311e-05
0.025 -4.41001e-05 -4.35623e-05
0.02 -3.24958e-05 -3.20996e-05
0.015 -8.71128e-06 -8.60505e-06
0.01 -2.1321e-07 -2.1061e-07
0.005 -1.19311e-12 -1.17856e-12
-1.63468e-13 -4.2767e-43 -4.22455e-43


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1Quantum/GApOneLoop.txt <==
-31.4301 -0.00101334 1.61413e-05
-30.9905 -0.00104233 1.68391e-05
-30.6297 -0.00106706 1.74423e-05
-30.3101 -0.0010897 1.80008e-05
-30.0173 -0.00111108 1.85335e-05
-29.7441 -0.00113162 1.90499e-05
-29.4858 -0.00115155 1.95558e-05
-29.2396 -0.00117105 2.00548e-05
-29.0035 -0.00119022 2.05496e-05
-28.7758 -0.00120915 2.10421e-05
-28.5554 -0.00122791 2.15339e-05
-28.3415 -0.00124654 2.20261e-05
-28.1333 -0.00126508 2.25198e-05
-27.9302 -0.00128357 2.30156e-05
-27.7317 -0.00130204 2.35145e-05
-27.5373 -0.0013205 2.40168e-05
-27.3468 -0.00133899 2.45233e-05
-27.1598 -0.00135752 2.50344e-05
-26.9761 -0.0013761 2.55505e-05
-26.7954 -0.00139475 2.60721e-05
-26.6174 -0.00141349 2.65996e-05
-26.4421 -0.00143232 2.71333e-05
-26.2693 -0.00145126 2.76736e-05
-26.0988 -0.00147031 2.82208e-05
-25.9304 -0.0014895 2.87753e-05
-25.7641 -0.00150882 2.93374e-05
-25.5998 -0.00152828 2.99074e-05
-25.4373 -0.0015479 3.04855e-05
-25.2766 -0.00156768 3.10722e-05
-25.1175 -0.00158763 3.16677e-05
-24.9601 -0.00160775 3.22723e-05
-24.8041 -0.00162807 3.28863e-05
-24.6496 -0.00164857 3.35101e-05
-24.4966 -0.00166928 3.41439e-05
-24.3448 -0.00169019 3.4788e-05
-24.1944 -0.00171131 3.54427e-05
-24.0451 -0.00173265 3.61085e-05
-23.8971 -0.00175422 3.67855e-05
-23.7502 -0.00177603 3.74741e-05
-23.6044 -0.00179808 3.81746e-05
-23.4597 -0.00182037 3.88875e-05
-23.316 -0.00184292 3.96129e-05
-23.1733 -0.00186573 4.03513e-05
-23.0316 -0.00188881 4.11031e-05
-22.8908 -0.00191216 4.18685e-05
-22.7509 -0.0019358 4.2648e-05
-22.6118 -0.00195972 4.34419e-05
-22.4736 -0.00198395 4.42507e-05
-22.3363 -0.00200848 4.50746e-05
-22.1997 -0.00203332 4.59143e-05
-22.0639 -0.00205847 4.677e-05
-21.9288 -0.00208396 4.76422e-05
-21.7945 -0.00210978 4.85313e-05
-21.6609 -0.00213594 4.94378e-05
-21.528 -0.00216246 5.03622e-05
-21.3958 -0.00218933 5.1305e-05
-21.2642 -0.00221657 5.22666e-05
-21.1332 -0.00224419 5.32475e-05
-21.0029 -0.00227219 5.42483e-05
-20.8732 -0.00230058 5.52695e-05
-20.7441 -0.00232938 5.63117e-05
-20.6156 -0.00235859 5.73755e-05
-20.4876 -0.00238822 5.84613e-05
-20.3602 -0.00241828 5.95699e-05
-20.2333 -0.00244878 6.07019e-05
-20.1069 -0.00247973 6.18578e-05
-19.9811 -0.00251114 6.30385e-05
-19.8557 -0.00254303 6.42445e-05
-19.7309 -0.0025754 6.54766e-05
-19.6065 -0.00260826 6.67354e-05
-19.4826 -0.00264163 6.80218e-05
-19.3592 -0.00267551 6.93366e-05
-19.2362 -0.00270992 7.06805e-05
-19.1137 -0.00274488 7.20543e-05
-18.9916 -0.00278039 7.3459e-05
-18.8699 -0.00281646 7.48954e-05
-18.7487 -0.00285312 7.63644e-05
-18.6278 -0.00289037 7.7867e-05
-18.5074 -0.00292823 7.94041e-05
-18.3873 -0.00296671 8.09768e-05
-18.2676 -0.00300583 8.25861e-05
-18.1483 -0.0030456 8.42331e-05
-18.0294 -0.00308604 8.5919e-05
-17.9108 -0.00312716 8.76448e-05
-17.7926 -0.00316898 8.94118e-05
-17.6748 -0.00321153 9.12213e-05
-17.5572 -0.0032548 9.30745e-05
-17.4401 -0.00329883 9.49727e-05
-17.3232 -0.00334364 9.69174e-05
-17.2067 -0.00338923 9.891e-05
-17.0905 -0.00343564 0.000100952
-16.9746 -0.00348288 0.000103045
-16.859 -0.00353097 0.00010519
-16.7437 -0.00357993 0.00010739
-16.6288 -0.00362979 0.000109645
-16.5141 -0.00368057 0.000111959
-16.3997 -0.0037323 0.000114331
-16.2856 -0.00378499 0.000116766
-16.1717 -0.00383867 0.000119263
-16.0582 -0.00389337 0.000121827
-15.9449 -0.00394912 0.000124458
-15.8319 -0.00400594 0.000127159
-15.7191 -0.00406386 0.000129933
-15.6066 -0.00412291 0.000132781
-15.4943 -0.00418312 0.000135706
-15.3823 -0.00424453 0.000138712
-15.2705 -0.00430716 0.0001418
-15.159 -0.00437105 0.000144974
-15.0477 -0.00443624 0.000148237
-14.9367 -0.00450275 0.000151591
-14.8258 -0.00457064 0.00015504
-14.7152 -0.00463993 0.000158587
-14.6049 -0.00471066 0.000162236
-14.4947 -0.00478289 0.00016599
-14.3848 -0.00485664 0.000169854
-14.275 -0.00493197 0.000173831
-14.1655 -0.00500892 0.000177925
-14.0562 -0.00508754 0.000182142
-13.9471 -0.00516787 0.000186484
-13.8382 -0.00524998 0.000190958
-13.7294 -0.00533391 0.000195568
-13.6209 -0.00541971 0.000200319
-13.5126 -0.00550745 0.000205216
-13.4044 -0.00559718 0.000210267
-13.2965 -0.00568897 0.000215475
-13.1887 -0.00578288 0.000220848
-13.0811 -0.00587898 0.000226392
-12.9737 -0.00597733 0.000232114
-12.8664 -0.00607801 0.000238022
-12.7593 -0.0061811 0.000244122
-12.6524 -0.00628666 0.000250422
-12.5457 -0.00639479 0.000256932
-12.4391 -0.00650556 0.000263659
-12.3327 -0.00661907 0.000270613
-12.2265 -0.00673541 0.000277803
-12.1204 -0.00685466 0.000285239
-12.0144 -0.00697694 0.000292933
-11.9086 -0.00710235 0.000300895
-11.803 -0.00723098 0.000309137
-11.6975 -0.00736297 0.000317671
-11.5922 -0.00749842 0.00032651
-11.487 -0.00763746 0.000335669
-11.3819 -0.00778022 0.000345162
-11.277 -0.00792683 0.000355003
-11.1722 -0.00807743 0.00036521
-11.0676 -0.00823217 0.000375799
-10.9631 -0.00839121 0.000386788
-10.8587 -0.00855471 0.000398197
-10.7545 -0.00872283 0.000410045
-10.6503 -0.00889576 0.000422354
-10.5463 -0.00907367 0.000435147
-10.4425 -0.00925677 0.000448447
-10.3387 -0.00944526 0.00046228
-10.2351 -0.00963936 0.000476672
-10.1316 -0.00983928 0.000491653
-10.0282 -0.0100453 0.000507253
-9.92496 -0.0102576 0.000523503
-9.82181 -0.0104765 0.000540439
-9.71877 -0.0107022 0.000558097
-9.61583 -0.0109351 0.000576515
-9.51301 -0.0111755 0.000595735
-9.4103 -0.0114236 0.000615802
-9.30769 -0.0116799 0.000636761
-9.20518 -0.0119446 0.000658665
-9.10278 -0.0122182 0.000681566
-9.00048 -0.0125011 0.000705521
-8.89828 -0.0127936 0.000730593
-8.79618 -0.0130963 0.000756847
-8.69417 -0.0134096 0.000784355
-8.59226 -0.013734 0.00081319
-8.49044 -0.0140701 0.000843436
-8.38872 -0.0144184 0.00087518
-8.28708 -0.0147795 0.000908514
-8.18554 -0.0151542 0.000943542
-8.08408 -0.0155429 0.000980371
-7.98271 -0.0159466 0.00101912
-7.88143 -0.0163659 0.00105992
-7.78023 -0.0168017 0.0011029
-7.67911 -0.0172548 0.00114821
-7.57807 -0.0177263 0.00119601
-7.47712 -0.018217 0.00124649
-7.37624 -0.0187282 0.00129982
-7.27544 -0.0192609 0.00135622
-7.17471 -0.0198163 0.0014159
-7.07406 -0.0203959 0.00147912
-6.97348 -0.021001 0.00154614
-6.87298 -0.0216332 0.00161724
-6.77254 -0.022294 0.00169276
-6.67218 -0.0229854 0.00177304
-6.57188 -0.0237091 0.00185845
-6.47166 -0.0244674 0.00194943
-6.37149 -0.0252623 0.00204644
-6.2714 -0.0260965 0.00214999
-6.17136 -0.0269724 0.00226063
-6.07139 -0.027893 0.00237901
-5.97148 -0.0288613 0.0025058
-5.87163 -0.0298809 0.00264178
-5.77184 -0.0309553 0.0027878
-5.67211 -0.0320886 0.00294482
-5.57243 -0.0332853 0.0031139
-5.47281 -0.0345503 0.00329624
-5.37325 -0.0358888 0.00349316
-5.27373 -0.0373067 0.00370618
-5.17427 -0.0388106 0.00393701
-5.07487 -0.0404076 0.00418755
-4.97551 -0.0421056 0.00445998
-4.8762 -0.0439136 0.0047568
-4.77694 -0.0458412 0.00508081
-4.67772 -0.0478994 0.00543527
-4.57855 -0.0501005 0.00582387
-4.47943 -0.0524582 0.00625091
-4.38035 -0.054988 0.00672133
-4.28131 -0.0577072 0.00724089
-4.18232 -0.0606357 0.00781628
-4.08336 -0.0637956 0.00845537
-3.98445 -0.0672126 0.00916737
-3.88557 -0.0709159 0.00996324
-3.78673 -0.0749388 0.0108559
-3.68793 -0.07932 0.011861
-3.58916 -0.0841041 0.0129971
-3.49043 -0.0893432 0.0142869
-3.39173 -0.0950981 0.0157579
-3.29307 -0.10144 0.017444
-3.19443 -0.108454 0.0193871
-3.09583 -0.11624 0.0216397
-2.99725 -0.124918 0.0242678
-2.89871 -0.134633 0.0273556
-2.80019 -0.145561 0.0310118
-2.7017 -0.157918 0.0353782
-2.60323 -0.171967 0.0406425
-2.50479 -0.18804 0.047057
-2.40638 -0.20655 0.0549667
-2.30798 -0.228019 0.0648524
-2.20961 -0.253112 0.0773984
-2.11126 -0.28268 0.0936021
-2.01293 -0.31781 0.114956
-1.91462 -0.359869 0.143762
-1.81632 -0.410511 0.183683
-1.71804 -0.471492 0.240756
-1.61978 -0.543882 0.325247
-1.52154 -0.625323 0.45494
-1.42331 -0.701283 0.659783
-1.32509 -0.720038 0.98064
-1.22689 -0.546045 1.4202
-1.12869 -0.0143096 1.77185
-1.03051 0.67237 1.67009
-0.932337 1.06018 1.23514
-0.834173 1.14044 0.829337
-0.736016 1.09435 0.553452
-0.637867 1.01994 0.377145
-0.539723 0.950078 0.262134
-0.441585 0.893044 0.183525
-0.343451 0.849587 0.126708
-0.24532 0.818565 0.0830337
-0.147191 0.798681 0.0471091
-0.0490634 0.788981 0.0152765
0.0490634 0.788981 -0.0152765
0.147191 0.798681 -0.0471091
0.24532 0.818565 -0.0830337
0.343451 0.849587 -0.126708
0.441585 0.893044 -0.183525
0.539723 0.950078 -0.262134
0.637867 1.01994 -0.377145
0.736016 1.09435 -0.553452
0.834173 1.14044 -0.829337
0.932337 1.06018 -1.23514
1.03051 0.67237 -1.67009
1.12869 -0.0143096 -1.77185
1.22689 -0.546045 -1.4202
1.32509 -0.720038 -0.98064
1.42331 -0.701283 -0.659783
1.52154 -0.625323 -0.45494
1.61978 -0.543882 -0.325247
1.71804 -0.471492 -0.240756
1.81632 -0.410511 -0.183683
1.91462 -0.359869 -0.143762
2.01293 -0.31781 -0.114956
2.11126 -0.28268 -0.0936021
2.20961 -0.253112 -0.0773984
2.30798 -0.228019 -0.0648524
2.40638 -0.20655 -0.0549667
2.50479 -0.18804 -0.047057
2.60323 -0.171967 -0.0406425
2.7017 -0.157918 -0.0353782
2.80019 -0.145561 -0.0310118
2.89871 -0.134633 -0.0273556
2.99725 -0.124918 -0.0242678
3.09583 -0.11624 -0.0216397
3.19443 -0.108454 -0.0193871
3.29307 -0.10144 -0.017444
3.39173 -0.0950981 -0.0157579
3.49043 -0.0893432 -0.0142869
3.58916 -0.0841041 -0.0129971
3.68793 -0.07932 -0.011861
3.78673 -0.0749388 -0.0108559
3.88557 -0.0709159 -0.00996324
3.98445 -0.0672126 -0.00916737
4.08336 -0.0637956 -0.00845537
4.18232 -0.0606357 -0.00781628
4.28131 -0.0577072 -0.00724089
4.38035 -0.054988 -0.00672133
4.47943 -0.0524582 -0.00625091
4.57855 -0.0501005 -0.00582387
4.67772 -0.0478994 -0.00543527
4.77694 -0.0458412 -0.00508081
4.8762 -0.0439136 -0.0047568
4.97551 -0.0421056 -0.00445998
5.07487 -0.0404076 -0.00418755
5.17427 -0.0388106 -0.00393701
5.27373 -0.0373067 -0.00370618
5.37325 -0.0358888 -0.00349316
5.47281 -0.0345503 -0.00329624
5.57243 -0.0332853 -0.0031139
5.67211 -0.0320886 -0.00294482
5.77184 -0.0309553 -0.0027878
5.87163 -0.0298809 -0.00264178
5.97148 -0.0288613 -0.0025058
6.07139 -0.027893 -0.00237901
6.17136 -0.0269724 -0.00226063
6.2714 -0.0260965 -0.00214999
6.37149 -0.0252623 -0.00204644
6.47166 -0.0244674 -0.00194943
6.57188 -0.0237091 -0.00185845
6.67218 -0.0229854 -0.00177304
6.77254 -0.022294 -0.00169276
6.87298 -0.0216332 -0.00161724
6.97348 -0.021001 -0.00154614
7.07406 -0.0203959 -0.00147912
7.17471 -0.0198163 -0.0014159
7.27544 -0.0192609 -0.00135622
7.37624 -0.0187282 -0.00129982
7.47712 -0.018217 -0.00124649
7.57807 -0.0177263 -0.00119601
7.67911 -0.0172548 -0.00114821
7.78023 -0.0168017 -0.0011029
7.88143 -0.0163659 -0.00105992
7.98271 -0.0159466 -0.00101912
8.08408 -0.0155429 -0.000980371
8.18554 -0.0151542 -0.000943542
8.28708 -0.0147795 -0.000908514
8.38872 -0.0144184 -0.00087518
8.49044 -0.0140701 -0.000843436
8.59226 -0.013734 -0.00081319
8.69417 -0.0134096 -0.000784355
8.79618 -0.0130963 -0.000756847
8.89828 -0.0127936 -0.000730593
9.00048 -0.0125011 -0.000705521
9.10278 -0.0122182 -0.000681566
9.20518 -0.0119446 -0.000658665
9.30769 -0.0116799 -0.000636761
9.4103 -0.0114236 -0.000615802
9.51301 -0.0111755 -0.000595735
9.61583 -0.0109351 -0.000576515
9.71877 -0.0107022 -0.000558097
9.82181 -0.0104765 -0.000540439
9.92496 -0.0102576 -0.000523503
10.0282 -0.0100453 -0.000507253
10.1316 -0.00983928 -0.000491653
10.2351 -0.00963936 -0.000476672
10.3387 -0.00944526 -0.00046228
10.4425 -0.00925677 -0.000448447
10.5463 -0.00907367 -0.000435147
10.6503 -0.00889576 -0.000422354
10.7545 -0.00872283 -0.000410045
10.8587 -0.00855471 -0.000398197
10.9631 -0.00839121 -0.000386788
11.0676 -0.00823217 -0.000375799
11.1722 -0.00807743 -0.00036521
11.277 -0.00792683 -0.000355003
11.3819 -0.00778022 -0.000345162
11.487 -0.00763746 -0.000335669
11.5922 -0.00749842 -0.00032651
11.6975 -0.00736297 -0.000317671
11.803 -0.00723098 -0.000309137
11.9086 -0.00710235 -0.000300895
12.0144 -0.00697694 -0.000292933
12.1204 -0.00685466 -0.000285239
12.2265 -0.00673541 -0.000277803
12.3327 -0.00661907 -0.000270613
12.4391 -0.00650556 -0.000263659
12.5457 -0.00639479 -0.000256932
12.6524 -0.00628666 -0.000250422
12.7593 -0.0061811 -0.000244122
12.8664 -0.00607801 -0.000238022
12.9737 -0.00597733 -0.000232114
13.0811 -0.00587898 -0.000226392
13.1887 -0.00578288 -0.000220848
13.2965 -0.00568897 -0.000215475
13.4044 -0.00559718 -0.000210267
13.5126 -0.00550745 -0.000205216
13.6209 -0.00541971 -0.000200319
13.7294 -0.00533391 -0.000195568
13.8382 -0.00524998 -0.000190958
13.9471 -0.00516787 -0.000186484
14.0562 -0.00508754 -0.000182142
14.1655 -0.00500892 -0.000177925
14.275 -0.00493197 -0.000173831
14.3848 -0.00485664 -0.000169854
14.4947 -0.00478289 -0.00016599
14.6049 -0.00471066 -0.000162236
14.7152 -0.00463993 -0.000158587
14.8258 -0.00457064 -0.00015504
14.9367 -0.00450275 -0.000151591
15.0477 -0.00443624 -0.000148237
15.159 -0.00437105 -0.000144974
15.2705 -0.00430716 -0.0001418
15.3823 -0.00424453 -0.000138712
15.4943 -0.00418312 -0.000135706
15.6066 -0.00412291 -0.000132781
15.7191 -0.00406386 -0.000129933
15.8319 -0.00400594 -0.000127159
15.9449 -0.00394912 -0.000124458
16.0582 -0.00389337 -0.000121827
16.1717 -0.00383867 -0.000119263
16.2856 -0.00378499 -0.000116766
16.3997 -0.0037323 -0.000114331
16.5141 -0.00368057 -0.000111959
16.6288 -0.00362979 -0.000109645
16.7437 -0.00357993 -0.00010739
16.859 -0.00353097 -0.00010519
16.9746 -0.00348288 -0.000103045
17.0905 -0.00343564 -0.000100952
17.2067 -0.00338923 -9.891e-05
17.3232 -0.00334364 -9.69174e-05
17.4401 -0.00329883 -9.49727e-05
17.5572 -0.0032548 -9.30745e-05
17.6748 -0.00321153 -9.12213e-05
17.7926 -0.00316898 -8.94118e-05
17.9108 -0.00312716 -8.76448e-05
18.0294 -0.00308604 -8.5919e-05
18.1483 -0.0030456 -8.42331e-05
18.2676 -0.00300583 -8.25861e-05
18.3873 -0.00296671 -8.09768e-05
18.5074 -0.00292823 -7.94041e-05
18.6278 -0.00289037 -7.7867e-05
18.7487 -0.00285312 -7.63644e-05
18.8699 -0.00281646 -7.48954e-05
18.9916 -0.00278039 -7.3459e-05
19.1137 -0.00274488 -7.20543e-05
19.2362 -0.00270992 -7.06805e-05
19.3592 -0.00267551 -6.93366e-05
19.4826 -0.00264163 -6.80218e-05
19.6065 -0.00260826 -6.67354e-05
19.7309 -0.0025754 -6.54766e-05
19.8557 -0.00254303 -6.42445e-05
19.9811 -0.00251114 -6.30385e-05
20.1069 -0.00247973 -6.18578e-05
20.2333 -0.00244878 -6.07019e-05
20.3602 -0.00241828 -5.95699e-05
20.4876 -0.00238822 -5.84613e-05
20.6156 -0.00235859 -5.73755e-05
20.7441 -0.00232938 -5.63117e-05
20.8732 -0.00230058 -5.52695e-05
21.0029 -0.00227219 -5.42483e-05
21.1332 -0.00224419 -5.32475e-05
21.2642 -0.00221657 -5.22666e-05
21.3958 -0.00218933 -5.1305e-05
21.528 -0.00216246 -5.03622e-05
21.6609 -0.00213594 -4.94378e-05
21.7945 -0.00210978 -4.85313e-05
21.9288 -0.00208396 -4.76422e-05
22.0639 -0.00205847 -4.677e-05
22.1997 -0.00203332 -4.59143e-05
22.3363 -0.00200848 -4.50746e-05
22.4736 -0.00198395 -4.42507e-05
22.6118 -0.00195972 -4.34419e-05
22.7509 -0.0019358 -4.2648e-05
22.8908 -0.00191216 -4.18685e-05
23.0316 -0.00188881 -4.11031e-05
23.1733 -0.00186573 -4.03513e-05
23.316 -0.00184292 -3.96129e-05
23.4597 -0.00182037 -3.88875e-05
23.6044 -0.00179808 -3.81746e-05
23.7502 -0.00177603 -3.74741e-05
23.8971 -0.00175422 -3.67855e-05
24.0451 -0.00173265 -3.61085e-05
24.1944 -0.00171131 -3.54427e-05
24.3448 -0.00169019 -3.4788e-05
24.4966 -0.00166928 -3.41439e-05
24.6496 -0.00164857 -3.35101e-05
24.8041 -0.00162807 -3.28863e-05
24.9601 -0.00160775 -3.22723e-05
25.1175 -0.00158763 -3.16677e-05
25.2766 -0.00156768 -3.10722e-05
25.4373 -0.0015479 -3.04855e-05
25.5998 -0.00152828 -2.99074e-05
25.7641 -0.00150882 -2.93374e-05
25.9304 -0.0014895 -2.87753e-05
26.0988 -0.00147031 -2.82208e-05
26.2693 -0.00145126 -2.76736e-05
26.4421 -0.00143232 -2.71333e-05
26.6174 -0.00141349 -2.65996e-05
26.7954 -0.00139475 -2.60721e-05
26.9761 -0.0013761 -2.55505e-05
27.1598 -0.00135752 -2.50344e-05
27.3468 -0.00133899 -2.45233e-05
27.5373 -0.0013205 -2.40168e-05
27.7317 -0.00130204 -2.35145e-05
27.9302 -0.00128357 -2.30156e-05
28.1333 -0.00126508 -2.25198e-05
28.3415 -0.00124654 -2.20261e-05
28.5554 -0.00122791 -2.15339e-05
28.7758 -0.00120915 -2.10421e-05
29.0035 -0.00119022 -2.05496e-05
29.2396 -0.00117105 -2.00548e-05
29.4858 -0.00115155 -1.95558e-05
29.7441 -0.00113162 -1.90499e-05
30.0173 -0.00111108 -1.85335e-05
30.3101 -0.0010897 -1.80008e-05
30.6297 -0.00106706 -1.74423e-05
30.9905 -0.00104233 -1.68391e-05
31.4301 -0.00101334 -1.61413e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1Quantum/GApTwoLoop.txt <==
-31.4301 -0.00101327 1.61391e-05
-30.9905 -0.00104225 1.68368e-05
-30.6297 -0.00106698 1.74398e-05
-30.3101 -0.00108962 1.79981e-05
-30.0173 -0.001111 1.85307e-05
-29.7441 -0.00113153 1.9047e-05
-29.4858 -0.00115146 1.95527e-05
-29.2396 -0.00117095 2.00516e-05
-29.0035 -0.00119012 2.05463e-05
-28.7758 -0.00120905 2.10387e-05
-28.5554 -0.00122781 2.15304e-05
-28.3415 -0.00124643 2.20225e-05
-28.1333 -0.00126497 2.2516e-05
-27.9302 -0.00128346 2.30117e-05
-27.7317 -0.00130192 2.35103e-05
-27.5373 -0.00132039 2.40126e-05
-27.3468 -0.00133887 2.45189e-05
-27.1598 -0.0013574 2.50298e-05
-26.9761 -0.00137597 2.55458e-05
-26.7954 -0.00139462 2.60672e-05
-26.6174 -0.00141335 2.65945e-05
-26.4421 -0.00143218 2.71281e-05
-26.2693 -0.00145112 2.76682e-05
-26.0988 -0.00147017 2.82153e-05
-25.9304 -0.00148935 2.87696e-05
-25.7641 -0.00150866 2.93315e-05
-25.5998 -0.00152812 2.99012e-05
-25.4373 -0.00154774 3.04792e-05
-25.2766 -0.00156751 3.10657e-05
-25.1175 -0.00158746 3.1661e-05
-24.9601 -0.00160758 3.22654e-05
-24.8041 -0.00162789 3.28792e-05
-24.6496 -0.00164839 3.35027e-05
-24.4966 -0.00166909 3.41362e-05
-24.3448 -0.00168999 3.47801e-05
-24.1944 -0.00171111 3.54346e-05
-24.0451 -0.00173245 3.61001e-05
-23.8971 -0.00175402 3.67768e-05
-23.7502 -0.00177582 3.74652e-05
-23.6044 -0.00179786 3.81654e-05
-23.4597 -0.00182015 3.8878e-05
-23.316 -0.00184269 3.96031e-05
-23.1733 -0.00186549 4.03412e-05
-23.0316 -0.00188857 4.10927e-05
-22.8908 -0.00191192 4.18578e-05
-22.7509 -0.00193555 4.26369e-05
-22.6118 -0.00195947 4.34305e-05
-22.4736 -0.00198368 4.42389e-05
-22.3363 -0.0020082 4.50625e-05
-22.1997 -0.00203304 4.59018e-05
-22.0639 -0.00205819 4.67571e-05
-21.9288 -0.00208367 4.76289e-05
-21.7945 -0.00210948 4.85176e-05
-21.6609 -0.00213564 4.94237e-05
-21.528 -0.00216215 5.03477e-05
-21.3958 -0.00218901 5.129e-05
-21.2642 -0.00221624 5.22511e-05
-21.1332 -0.00224385 5.32315e-05
-21.0029 -0.00227184 5.42318e-05
-20.8732 -0.00230023 5.52525e-05
-20.7441 -0.00232902 5.62942e-05
-20.6156 -0.00235822 5.73574e-05
-20.4876 -0.00238784 5.84427e-05
-20.3602 -0.00241789 5.95507e-05
-20.2333 -0.00244838 6.0682e-05
-20.1069 -0.00247932 6.18373e-05
-19.9811 -0.00251072 6.30173e-05
-19.8557 -0.0025426 6.42227e-05
-19.7309 -0.00257495 6.5454e-05
-19.6065 -0.0026078 6.67122e-05
-19.4826 -0.00264116 6.79978e-05
-19.3592 -0.00267503 6.93118e-05
-19.2362 -0.00270943 7.06549e-05
-19.1137 -0.00274437 7.20279e-05
-18.9916 -0.00277987 7.34317e-05
-18.8699 -0.00281593 7.48672e-05
-18.7487 -0.00285257 7.63353e-05
-18.6278 -0.00288981 7.78369e-05
-18.5074 -0.00292765 7.93731e-05
-18.3873 -0.00296612 8.09448e-05
-18.2676 -0.00300522 8.2553e-05
-18.1483 -0.00304498 8.41989e-05
-18.0294 -0.0030854 8.58836e-05
-17.9108 -0.0031265 8.76083e-05
-17.7926 -0.00316831 8.93741e-05
-17.6748 -0.00321084 9.11822e-05
-17.5572 -0.00325409 9.30341e-05
-17.4401 -0.00329811 9.4931e-05
-17.3232 -0.00334289 9.68743e-05
-17.2067 -0.00338847 9.88653e-05
-17.0905 -0.00343485 0.000100906
-16.9746 -0.00348207 0.000102997
-16.859 -0.00353014 0.000105141
-16.7437 -0.00357908 0.000107339
-16.6288 -0.00362891 0.000109592
-16.5141 -0.00367967 0.000111904
-16.3997 -0.00373137 0.000114275
-16.2856 -0.00378403 0.000116707
-16.1717 -0.00383769 0.000119203
-16.0582 -0.00389236 0.000121764
-15.9449 -0.00394808 0.000124393
-15.8319 -0.00400487 0.000127091
-15.7191 -0.00406276 0.000129862
-15.6066 -0.00412177 0.000132708
-15.4943 -0.00418196 0.000135631
-15.3823 -0.00424333 0.000138634
-15.2705 -0.00430592 0.000141719
-15.159 -0.00436978 0.00014489
-15.0477 -0.00443493 0.000148149
-14.9367 -0.0045014 0.0001515
-14.8258 -0.00456925 0.000154946
-14.7152 -0.00463849 0.000158489
-14.6049 -0.00470919 0.000162135
-14.4947 -0.00478136 0.000165885
-14.3848 -0.00485507 0.000169745
-14.275 -0.00493035 0.000173718
-14.1655 -0.00500725 0.000177808
-14.0562 -0.00508582 0.000182019
-13.9471 -0.0051661 0.000186357
-13.8382 -0.00524815 0.000190825
-13.7294 -0.00533201 0.00019543
-13.6209 -0.00541776 0.000200175
-13.5126 -0.00550543 0.000205067
-13.4044 -0.0055951 0.000210111
-13.2965 -0.00568682 0.000215313
-13.1887 -0.00578066 0.00022068
-13.0811 -0.00587669 0.000226217
-12.9737 -0.00597496 0.000231932
-12.8664 -0.00607556 0.000237831
-12.7593 -0.00617856 0.000243923
-12.6524 -0.00628404 0.000250215
-12.5457 -0.00639208 0.000256716
-12.4391 -0.00650276 0.000263433
-12.3327 -0.00661617 0.000270377
-12.2265 -0.0067324 0.000277557
-12.1204 -0.00685155 0.000284983
-12.0144 -0.00697372 0.000292665
-11.9086 -0.00709901 0.000300614
-11.803 -0.00722752 0.000308844
-11.6975 -0.00735938 0.000317364
-11.5922 -0.0074947 0.00032619
-11.487 -0.0076336 0.000335334
-11.3819 -0.00777622 0.000344811
-11.277 -0.00792268 0.000354636
-11.1722 -0.00807312 0.000364825
-11.0676 -0.0082277 0.000375396
-10.9631 -0.00838657 0.000386365
-10.8587 -0.00854988 0.000397753
-10.7545 -0.00871782 0.00040958
-10.6503 -0.00889054 0.000421866
-10.5463 -0.00906825 0.000434634
-10.4425 -0.00925113 0.000447908
-10.3387 -0.0094394 0.000461713
-10.2351 -0.00963325 0.000476077
-10.1316 -0.00983292 0.000491027
-10.0282 -0.0100387 0.000506594
-9.92496 -0.0102507 0.00052281
-9.82181 -0.0104693 0.000539708
-9.71877 -0.0106947 0.000557327
-9.61583 -0.0109273 0.000575703
-9.51301 -0.0111673 0.000594879
-9.4103 -0.0114151 0.000614898
-9.30769 -0.011671 0.000635807
-9.20518 -0.0119353 0.000657657
-9.10278 -0.0122085 0.0006805
-9.00048 -0.0124909 0.000704395
-8.89828 -0.0127829 0.000729401
-8.79618 -0.0130851 0.000755585
-8.69417 -0.0133979 0.000783018
-8.59226 -0.0137218 0.000811773
-8.49044 -0.0140572 0.000841933
-8.38872 -0.0144049 0.000873584
-8.28708 -0.0147654 0.000906821
-8.18554 -0.0151393 0.000941742
-8.08408 -0.0155273 0.000978458
-7.98271 -0.0159302 0.00101708
-7.88143 -0.0163486 0.00105775
-7.78023 -0.0167835 0.00110059
-7.67911 -0.0172357 0.00114574
-7.57807 -0.0177061 0.00119339
-7.47712 -0.0181958 0.00124368
-7.37624 -0.0187057 0.00129682
-7.27544 -0.0192372 0.00135301
-7.17471 -0.0197913 0.00141247
-7.07406 -0.0203694 0.00147544
-6.97348 -0.020973 0.0015422
-6.87298 -0.0216035 0.00161302
-6.77254 -0.0222626 0.00168822
-6.67218 -0.022952 0.00176816
-6.57188 -0.0236738 0.00185321
-6.47166 -0.0244298 0.00194379
-6.37149 -0.0252224 0.00204037
-6.2714 -0.026054 0.00214344
-6.17136 -0.0269271 0.00225357
-6.07139 -0.0278447 0.00237138
-5.97148 -0.0288098 0.00249756
-5.87163 -0.0298259 0.00263287
-5.77184 -0.0308965 0.00277816
-5.67211 -0.0320257 0.00293438
-5.57243 -0.0332179 0.00310259
-5.47281 -0.0344779 0.00328397
-5.37325 -0.0358111 0.00347986
-5.27373 -0.0372233 0.00369176
-5.17427 -0.0387208 0.00392136
-5.07487 -0.0403108 0.00417059
-4.97551 -0.0420013 0.0044416
-4.8762 -0.0438008 0.0047369
-4.77694 -0.0457193 0.00505931
-4.67772 -0.0477674 0.00541208
-4.57855 -0.0499573 0.00579895
-4.47943 -0.0523027 0.00622426
-4.38035 -0.0548187 0.006693
-4.28131 -0.0575227 0.00721106
-4.18232 -0.060434 0.00778527
-4.08336 -0.0635747 0.00842373
-3.98445 -0.0669699 0.00913597
-3.88557 -0.0706481 0.00993341
-3.78673 -0.0746419 0.0108296
-3.68793 -0.0789886 0.011841
-3.58916 -0.0837311 0.0129871
-3.49043 -0.0889184 0.0142917
-3.39173 -0.0946073 0.0157834
-3.29307 -0.100863 0.0174963
-3.19443 -0.107763 0.0194711
-3.09583 -0.115399 0.0217567
-2.99725 -0.123879 0.0244121
-2.89871 -0.13334 0.0275113
-2.80019 -0.14395 0.0311506
-2.7017 -0.155915 0.0354592
-2.60323 -0.16949 0.0406117
-2.50479 -0.184988 0.046845
-2.40638 -0.202794 0.0544823
-2.30798 -0.223389 0.0639695
-2.20961 -0.247381 0.0759331
-2.11126 -0.275534 0.0912738
-2.01293 -0.308817 0.111318
-1.91462 -0.34844 0.138075
-1.81632 -0.395856 0.174678
-1.71804 -0.452633 0.226166
-1.61978 -0.519909 0.300877
-1.52154 -0.596565 0.412886
-1.42331 -0.673679 0.585638
-1.32509 -0.718838 0.853676
-1.22689 -0.641608 1.24183
-1.12869 -0.281016 1.66067
-1.03051 0.372129 1.79274
-0.932337 0.928726 1.48751
-0.834173 1.15156 1.05016
-0.736016 1.16467 0.707088
-0.637867 1.10585 0.478272
-0.539723 1.03573 0.328487
-0.441585 0.973989 0.227294
-0.343451 0.925446 0.155384
-0.24532 0.890292 0.101065
-0.147191 0.867605 0.0570557
-0.0490634 0.856506 0.0184557
0.0490634 0.856506 -0.0184557
0.147191 0.867605 -0.0570557
0.24532 0.890292 -0.101065
0.343451 0.925446 -0.155384
0.441585 0.973989 -0.227294
0.539723 1.03573 -0.328487
0.637867 1.10585 -0.478272
0.736016 1.16467 -0.707088
0.834173 1.15156 -1.05016
0.932337 0.928726 -1.48751
1.03051 0.372129 -1.79274
1.12869 -0.281016 -1.66067
1.22689 -0.641608 -1.24183
1.32509 -0.718838 -0.853676
1.42331 -0.673679 -0.585638
1.52154 -0.596565 -0.412886
1.61978 -0.519909 -0.300877
1.71804 -0.452633 -0.226166
1.81632 -0.395856 -0.174678
1.91462 -0.34844 -0.138075
2.01293 -0.308817 -0.111318
2.11126 -0.275534 -0.0912738
2.20961 -0.247381 -0.0759331
2.30798 -0.223389 -0.0639695
2.40638 -0.202794 -0.0544823
2.50479 -0.184988 -0.046845
2.60323 -0.16949 -0.0406117
2.7017 -0.155915 -0.0354592
2.80019 -0.14395 -0.0311506
2.89871 -0.13334 -0.0275113
2.99725 -0.123879 -0.0244121
3.09583 -0.115399 -0.0217567
3.19443 -0.107763 -0.0194711
3.29307 -0.100863 -0.0174963
3.39173 -0.0946073 -0.0157834
3.49043 -0.0889184 -0.0142917
3.58916 -0.0837311 -0.0129871
3.68793 -0.0789886 -0.011841
3.78673 -0.0746419 -0.0108296
3.88557 -0.0706481 -0.00993341
3.98445 -0.0669699 -0.00913597
4.08336 -0.0635747 -0.00842373
4.18232 -0.060434 -0.00778527
4.28131 -0.0575227 -0.00721106
4.38035 -0.0548187 -0.006693
4.47943 -0.0523027 -0.00622426
4.57855 -0.0499573 -0.00579895
4.67772 -0.0477674 -0.00541208
4.77694 -0.0457193 -0.00505931
4.8762 -0.0438008 -0.0047369
4.97551 -0.0420013 -0.0044416
5.07487 -0.0403108 -0.00417059
5.17427 -0.0387208 -0.00392136
5.27373 -0.0372233 -0.00369176
5.37325 -0.0358111 -0.00347986
5.47281 -0.0344779 -0.00328397
5.57243 -0.0332179 -0.00310259
5.67211 -0.0320257 -0.00293438
5.77184 -0.0308965 -0.00277816
5.87163 -0.0298259 -0.00263287
5.97148 -0.0288098 -0.00249756
6.07139 -0.0278447 -0.00237138
6.17136 -0.0269271 -0.00225357
6.2714 -0.026054 -0.00214344
6.37149 -0.0252224 -0.00204037
6.47166 -0.0244298 -0.00194379
6.57188 -0.0236738 -0.00185321
6.67218 -0.022952 -0.00176816
6.77254 -0.0222626 -0.00168822
6.87298 -0.0216035 -0.00161302
6.97348 -0.020973 -0.0015422
7.07406 -0.0203694 -0.00147544
7.17471 -0.0197913 -0.00141247
7.27544 -0.0192372 -0.00135301
7.37624 -0.0187057 -0.00129682
7.47712 -0.0181958 -0.00124368
7.57807 -0.0177061 -0.00119339
7.67911 -0.0172357 -0.00114574
7.78023 -0.0167835 -0.00110059
7.88143 -0.0163486 -0.00105775
7.98271 -0.0159302 -0.00101708
8.08408 -0.0155273 -0.000978458
8.18554 -0.0151393 -0.000941742
8.28708 -0.0147654 -0.000906821
8.38872 -0.0144049 -0.000873584
8.49044 -0.0140572 -0.000841933
8.59226 -0.0137218 -0.000811773
8.69417 -0.0133979 -0.000783018
8.79618 -0.0130851 -0.000755585
8.89828 -0.0127829 -0.000729401
9.00048 -0.0124909 -0.000704395
9.10278 -0.0122085 -0.0006805
9.20518 -0.0119353 -0.000657657
9.30769 -0.011671 -0.000635807
9.4103 -0.0114151 -0.000614898
9.51301 -0.0111673 -0.000594879
9.61583 -0.0109273 -0.000575703
9.71877 -0.0106947 -0.000557327
9.82181 -0.0104693 -0.000539708
9.92496 -0.0102507 -0.00052281
10.0282 -0.0100387 -0.000506594
10.1316 -0.00983292 -0.000491027
10.2351 -0.00963325 -0.000476077
10.3387 -0.0094394 -0.000461713
10.4425 -0.00925113 -0.000447908
10.5463 -0.00906825 -0.000434634
10.6503 -0.00889054 -0.000421866
10.7545 -0.00871782 -0.00040958
10.8587 -0.00854988 -0.000397753
10.9631 -0.00838657 -0.000386365
11.0676 -0.0082277 -0.000375396
11.1722 -0.00807312 -0.000364825
11.277 -0.00792268 -0.000354636
11.3819 -0.00777622 -0.000344811
11.487 -0.0076336 -0.000335334
11.5922 -0.0074947 -0.00032619
11.6975 -0.00735938 -0.000317364
11.803 -0.00722752 -0.000308844
11.9086 -0.00709901 -0.000300614
12.0144 -0.00697372 -0.000292665
12.1204 -0.00685155 -0.000284983
12.2265 -0.0067324 -0.000277557
12.3327 -0.00661617 -0.000270377
12.4391 -0.00650276 -0.000263433
12.5457 -0.00639208 -0.000256716
12.6524 -0.00628404 -0.000250215
12.7593 -0.00617856 -0.000243923
12.8664 -0.00607556 -0.000237831
12.9737 -0.00597496 -0.000231932
13.0811 -0.00587669 -0.000226217
13.1887 -0.00578066 -0.00022068
13.2965 -0.00568682 -0.000215313
13.4044 -0.0055951 -0.000210111
13.5126 -0.00550543 -0.000205067
13.6209 -0.00541776 -0.000200175
13.7294 -0.00533201 -0.00019543
13.8382 -0.00524815 -0.000190825
13.9471 -0.0051661 -0.000186357
14.0562 -0.00508582 -0.000182019
14.1655 -0.00500725 -0.000177808
14.275 -0.00493035 -0.000173718
14.3848 -0.00485507 -0.000169745
14.4947 -0.00478136 -0.000165885
14.6049 -0.00470919 -0.000162135
14.7152 -0.00463849 -0.000158489
14.8258 -0.00456925 -0.000154946
14.9367 -0.0045014 -0.0001515
15.0477 -0.00443493 -0.000148149
15.159 -0.00436978 -0.00014489
15.2705 -0.00430592 -0.000141719
15.3823 -0.00424333 -0.000138634
15.4943 -0.00418196 -0.000135631
15.6066 -0.00412177 -0.000132708
15.7191 -0.00406276 -0.000129862
15.8319 -0.00400487 -0.000127091
15.9449 -0.00394808 -0.000124393
16.0582 -0.00389236 -0.000121764
16.1717 -0.00383769 -0.000119203
16.2856 -0.00378403 -0.000116707
16.3997 -0.00373137 -0.000114275
16.5141 -0.00367967 -0.000111904
16.6288 -0.00362891 -0.000109592
16.7437 -0.00357908 -0.000107339
16.859 -0.00353014 -0.000105141
16.9746 -0.00348207 -0.000102997
17.0905 -0.00343485 -0.000100906
17.2067 -0.00338847 -9.88653e-05
17.3232 -0.00334289 -9.68743e-05
17.4401 -0.00329811 -9.4931e-05
17.5572 -0.00325409 -9.30341e-05
17.6748 -0.00321084 -9.11822e-05
17.7926 -0.00316831 -8.93741e-05
17.9108 -0.0031265 -8.76083e-05
18.0294 -0.0030854 -8.58836e-05
18.1483 -0.00304498 -8.41989e-05
18.2676 -0.00300522 -8.2553e-05
18.3873 -0.00296612 -8.09448e-05
18.5074 -0.00292765 -7.93731e-05
18.6278 -0.00288981 -7.78369e-05
18.7487 -0.00285257 -7.63353e-05
18.8699 -0.00281593 -7.48672e-05
18.9916 -0.00277987 -7.34317e-05
19.1137 -0.00274437 -7.20279e-05
19.2362 -0.00270943 -7.06549e-05
19.3592 -0.00267503 -6.93118e-05
19.4826 -0.00264116 -6.79978e-05
19.6065 -0.0026078 -6.67122e-05
19.7309 -0.00257495 -6.5454e-05
19.8557 -0.0025426 -6.42227e-05
19.9811 -0.00251072 -6.30173e-05
20.1069 -0.00247932 -6.18373e-05
20.2333 -0.00244838 -6.0682e-05
20.3602 -0.00241789 -5.95507e-05
20.4876 -0.00238784 -5.84427e-05
20.6156 -0.00235822 -5.73574e-05
20.7441 -0.00232902 -5.62942e-05
20.8732 -0.00230023 -5.52525e-05
21.0029 -0.00227184 -5.42318e-05
21.1332 -0.00224385 -5.32315e-05
21.2642 -0.00221624 -5.22511e-05
21.3958 -0.00218901 -5.129e-05
21.528 -0.00216215 -5.03477e-05
21.6609 -0.00213564 -4.94237e-05
21.7945 -0.00210948 -4.85176e-05
21.9288 -0.00208367 -4.76289e-05
22.0639 -0.00205819 -4.67571e-05
22.1997 -0.00203304 -4.59018e-05
22.3363 -0.0020082 -4.50625e-05
22.4736 -0.00198368 -4.42389e-05
22.6118 -0.00195947 -4.34305e-05
22.7509 -0.00193555 -4.26369e-05
22.8908 -0.00191192 -4.18578e-05
23.0316 -0.00188857 -4.10927e-05
23.1733 -0.00186549 -4.03412e-05
23.316 -0.00184269 -3.96031e-05
23.4597 -0.00182015 -3.8878e-05
23.6044 -0.00179786 -3.81654e-05
23.7502 -0.00177582 -3.74652e-05
23.8971 -0.00175402 -3.67768e-05
24.0451 -0.00173245 -3.61001e-05
24.1944 -0.00171111 -3.54346e-05
24.3448 -0.00168999 -3.47801e-05
24.4966 -0.00166909 -3.41362e-05
24.6496 -0.00164839 -3.35027e-05
24.8041 -0.00162789 -3.28792e-05
24.9601 -0.00160758 -3.22654e-05
25.1175 -0.00158746 -3.1661e-05
25.2766 -0.00156751 -3.10657e-05
25.4373 -0.00154774 -3.04792e-05
25.5998 -0.00152812 -2.99012e-05
25.7641 -0.00150866 -2.93315e-05
25.9304 -0.00148935 -2.87696e-05
26.0988 -0.00147017 -2.82153e-05
26.2693 -0.00145112 -2.76682e-05
26.4421 -0.00143218 -2.71281e-05
26.6174 -0.00141335 -2.65945e-05
26.7954 -0.00139462 -2.60672e-05
26.9761 -0.00137597 -2.55458e-05
27.1598 -0.0013574 -2.50298e-05
27.3468 -0.00133887 -2.45189e-05
27.5373 -0.00132039 -2.40126e-05
27.7317 -0.00130192 -2.35103e-05
27.9302 -0.00128346 -2.30117e-05
28.1333 -0.00126497 -2.2516e-05
28.3415 -0.00124643 -2.20225e-05
28.5554 -0.00122781 -2.15304e-05
28.7758 -0.00120905 -2.10387e-05
29.0035 -0.00119012 -2.05463e-05
29.2396 -0.00117095 -2.00516e-05
29.4858 -0.00115146 -1.95527e-05
29.7441 -0.00113153 -1.9047e-05
30.0173 -0.001111 -1.85307e-05
30.3101 -0.00108962 -1.79981e-05
30.6297 -0.00106698 -1.74398e-05
30.9905 -0.00104225 -1.68368e-05
31.4301 -0.00101327 -1.61391e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1Quantum/GAp_FRG.txt <==
-31.4301 -0.00101329 1.61395e-05
-30.9905 -0.00104227 1.68371e-05
-30.6297 -0.00106699 1.74402e-05
-30.3101 -0.00108964 1.79987e-05
-30.0173 -0.00111102 1.85312e-05
-29.7441 -0.00113155 1.90475e-05
-29.4858 -0.00115148 1.95533e-05
-29.2396 -0.00117097 2.00522e-05
-29.0035 -0.00119014 2.05469e-05
-28.7758 -0.00120907 2.10393e-05
-28.5554 -0.00122782 2.1531e-05
-28.3415 -0.00124645 2.20231e-05
-28.1333 -0.00126499 2.25166e-05
-27.9302 -0.00128348 2.30124e-05
-27.7317 -0.00130194 2.35111e-05
-27.5373 -0.00132041 2.40133e-05
-27.3468 -0.00133889 2.45197e-05
-27.1598 -0.00135742 2.50306e-05
-26.9761 -0.001376 2.55466e-05
-26.7954 -0.00139465 2.60681e-05
-26.6174 -0.00141338 2.65954e-05
-26.4421 -0.00143221 2.7129e-05
-26.2693 -0.00145114 2.76691e-05
-26.0988 -0.00147019 2.82162e-05
-25.9304 -0.00148937 2.87706e-05
-25.7641 -0.00150869 2.93325e-05
-25.5998 -0.00152815 2.99023e-05
-25.4373 -0.00154777 3.04803e-05
-25.2766 -0.00156754 3.10668e-05
-25.1175 -0.00158749 3.16621e-05
-24.9601 -0.00160761 3.22665e-05
-24.8041 -0.00162792 3.28804e-05
-24.6496 -0.00164842 3.35039e-05
-24.4966 -0.00166912 3.41375e-05
-24.3448 -0.00169003 3.47814e-05
-24.1944 -0.00171115 3.54359e-05
-24.0451 -0.00173249 3.61014e-05
-23.8971 -0.00175405 3.67782e-05
-23.7502 -0.00177586 3.74666e-05
-23.6044 -0.0017979 3.81669e-05
-23.4597 -0.00182019 3.88795e-05
-23.316 -0.00184273 3.96047e-05
-23.1733 -0.00186554 4.03429e-05
-23.0316 -0.00188861 4.10943e-05
-22.8908 -0.00191196 4.18595e-05
-22.7509 -0.00193559 4.26387e-05
-22.6118 -0.00195951 4.34323e-05
-22.4736 -0.00198373 4.42408e-05
-22.3363 -0.00200825 4.50644e-05
-22.1997 -0.00203309 4.59037e-05
-22.0639 -0.00205824 4.67591e-05
-21.9288 -0.00208372 4.7631e-05
-21.7945 -0.00210953 4.85198e-05
-21.6609 -0.00213569 4.94259e-05
-21.528 -0.0021622 5.03499e-05
-21.3958 -0.00218907 5.12923e-05
-21.2642 -0.0022163 5.22535e-05
-21.1332 -0.00224391 5.3234e-05
-21.0029 -0.0022719 5.42344e-05
-20.8732 -0.00230029 5.52551e-05
-20.7441 -0.00232908 5.62969e-05
-20.6156 -0.00235828 5.73601e-05
-20.4876 -0.0023879 5.84455e-05
-20.3602 -0.00241795 5.95536e-05
-20.2333 -0.00244845 6.0685e-05
-20.1069 -0.00247939 6.18404e-05
-19.9811 -0.00251079 6.30205e-05
-19.8557 -0.00254267 6.42259e-05
-19.7309 -0.00257503 6.54574e-05
-19.6065 -0.00260788 6.67156e-05
-19.4826 -0.00264124 6.80014e-05
-19.3592 -0.00267511 6.93154e-05
-19.2362 -0.00270951 7.06586e-05
-19.1137 -0.00274446 7.20317e-05
-18.9916 -0.00277996 7.34356e-05
-18.8699 -0.00281602 7.48712e-05
-18.7487 -0.00285266 7.63394e-05
-18.6278 -0.0028899 7.78411e-05
-18.5074 -0.00292775 7.93774e-05
-18.3873 -0.00296621 8.09492e-05
-18.2676 -0.00300532 8.25575e-05
-18.1483 -0.00304508 8.42036e-05
-18.0294 -0.0030855 8.58883e-05
-17.9108 -0.00312661 8.76131e-05
-17.7926 -0.00316842 8.93789e-05
-17.6748 -0.00321095 9.11872e-05
-17.5572 -0.00325421 9.30391e-05
-17.4401 -0.00329822 9.49361e-05
-17.3232 -0.00334301 9.68794e-05
-17.2067 -0.00338859 9.88706e-05
-17.0905 -0.00343497 0.000100911
-16.9746 -0.00348219 0.000103003
-16.859 -0.00353026 0.000105146
-16.7437 -0.00357921 0.000107344
-16.6288 -0.00362905 0.000109598
-16.5141 -0.0036798 0.000111909
-16.3997 -0.0037315 0.00011428
-16.2856 -0.00378417 0.000116713
-16.1717 -0.00383783 0.000119208
-16.0582 -0.0038925 0.00012177
-15.9449 -0.00394822 0.000124399
-15.8319 -0.00400501 0.000127098
-15.7191 -0.00406291 0.000129869
-15.6066 -0.00412193 0.000132715
-15.4943 -0.00418211 0.000135638
-15.3823 -0.00424349 0.000138641
-15.2705 -0.00430608 0.000141727
-15.159 -0.00436994 0.000144898
-15.0477 -0.00443509 0.000148157
-14.9367 -0.00450157 0.000151509
-14.8258 -0.00456941 0.000154955
-14.7152 -0.00463866 0.000158499
-14.6049 -0.00470936 0.000162145
-14.4947 -0.00478154 0.000165896
-14.3848 -0.00485525 0.000169756
-14.275 -0.00493053 0.000173729
-14.1655 -0.00500743 0.00017782
-14.0562 -0.005086 0.000182032
-13.9471 -0.00516629 0.000186371
-13.8382 -0.00524834 0.000190841
-13.7294 -0.00533221 0.000195446
-13.6209 -0.00541796 0.000200193
-13.5126 -0.00550564 0.000205086
-13.4044 -0.00559531 0.000210131
-13.2965 -0.00568704 0.000215334
-13.1887 -0.00578088 0.000220701
-13.0811 -0.00587691 0.00022624
-12.9737 -0.00597519 0.000231956
-12.8664 -0.0060758 0.000237857
-12.7593 -0.00617881 0.000243951
-12.6524 -0.0062843 0.000250245
-12.5457 -0.00639235 0.000256747
-12.4391 -0.00650304 0.000263466
-12.3327 -0.00661646 0.000270412
-12.2265 -0.0067327 0.000277594
-12.1204 -0.00685187 0.000285022
-12.0144 -0.00697405 0.000292707
-11.9086 -0.00709935 0.000300659
-11.803 -0.00722789 0.000308891
-11.6975 -0.00735976 0.000317414
-11.5922 -0.0074951 0.000326243
-11.487 -0.00763402 0.00033539
-11.3819 -0.00777666 0.00034487
-11.277 -0.00792314 0.000354698
-11.1722 -0.00807361 0.000364892
-11.0676 -0.00822821 0.000375466
-10.9631 -0.00838711 0.00038644
-10.8587 -0.00855045 0.000397833
-10.7545 -0.00871841 0.000409664
-10.6503 -0.00889117 0.000421956
-10.5463 -0.00906892 0.00043473
-10.4425 -0.00925184 0.00044801
-10.3387 -0.00944014 0.000461822
-10.2351 -0.00963404 0.000476193
-10.1316 -0.00983376 0.000491151
-10.0282 -0.0100395 0.000506727
-9.92496 -0.0102516 0.000522953
-9.82181 -0.0104703 0.000539862
-9.71877 -0.0106958 0.000557492
-9.61583 -0.0109284 0.000575881
-9.51301 -0.0111685 0.00059507
-9.4103 -0.0114163 0.000615105
-9.30769 -0.0116723 0.000636032
-9.20518 -0.0119367 0.000657901
-9.10278 -0.01221 0.000680765
-9.00048 -0.0124925 0.000704681
-8.89828 -0.0127847 0.000729712
-8.79618 -0.013087 0.000755924
-8.69417 -0.0133999 0.000783386
-8.59226 -0.0137239 0.000812174
-8.49044 -0.0140595 0.000842369
-8.38872 -0.0144074 0.000874052
-8.28708 -0.014768 0.000907322
-8.18554 -0.0151421 0.00094228
-8.08408 -0.0155304 0.000979033
-7.98271 -0.0159335 0.00101769
-7.88143 -0.0163522 0.00105839
-7.78023 -0.0167873 0.00110126
-7.67911 -0.0172398 0.00114644
-7.57807 -0.0177106 0.0011941
-7.47712 -0.0182006 0.0012444
-7.37624 -0.018711 0.00129755
-7.27544 -0.0192428 0.00135373
-7.17471 -0.0197974 0.00141318
-7.07406 -0.0203761 0.00147615
-6.97348 -0.0209802 0.00154289
-6.87298 -0.0216112 0.00161369
-6.77254 -0.0222709 0.00168888
-6.67218 -0.022961 0.0017688
-6.57188 -0.0236835 0.00185384
-6.47166 -0.0244402 0.00194441
-6.37149 -0.0252336 0.00204097
-6.2714 -0.026066 0.00214401
-6.17136 -0.02694 0.00225413
-6.07139 -0.0278585 0.00237192
-5.97148 -0.0288246 0.00249805
-5.87163 -0.0298416 0.00263331
-5.77184 -0.0309132 0.00277853
-5.67211 -0.0320435 0.00293465
-5.57243 -0.0332367 0.00310277
-5.47281 -0.0344978 0.00328403
-5.37325 -0.0358321 0.00347973
-5.27373 -0.0372453 0.00369145
-5.17427 -0.0387439 0.00392082
-5.07487 -0.0403351 0.00416975
-4.97551 -0.0420267 0.00444046
-4.8762 -0.0438274 0.00473536
-4.77694 -0.0457472 0.00505726
-4.67772 -0.0477967 0.00540954
-4.57855 -0.0499883 0.00579581
-4.47943 -0.0523355 0.00622037
-4.38035 -0.0548536 0.00668852
-4.28131 -0.05756 0.00720597
-4.18232 -0.0604741 0.00777955
-4.08336 -0.0636178 0.0084178
-3.98445 -0.0670164 0.00913014
-3.88557 -0.070698 0.00992781
-3.78673 -0.0746948 0.0108248
-3.68793 -0.0790439 0.0118368
-3.58916 -0.0837874 0.0129823
-3.49043 -0.0889737 0.014284
-3.39173 -0.0946602 0.0157674
-3.29307 -0.100915 0.0174623
-3.19443 -0.107818 0.0194072
-3.09583 -0.115469 0.0216485
-2.99725 -0.123987 0.0242473
-2.89871 -0.133517 0.027285
-2.80019 -0.144231 0.0308677
-2.7017 -0.156337 0.0351342
-2.60323 -0.170091 0.0402679
-2.50479 -0.185807 0.0465121
-2.40638 -0.203875 0.0541969
-2.30798 -0.224788 0.0637785
-2.20961 -0.249168 0.0759028
-2.11126 -0.277807 0.091501
-2.01293 -0.311702 0.111953
-1.91462 -0.352103 0.139356
-1.81632 -0.400506 0.177002
-1.71804 -0.458508 0.230206
-1.61978 -0.527185 0.307807
-1.52154 -0.605077 0.424811
-1.42331 -0.68186 0.606295
-1.32509 -0.720459 0.888614
-1.22689 -0.618803 1.29239
-1.12869 -0.209777 1.69935
-1.03051 0.463613 1.76672
-0.932337 0.974833 1.41482
-0.834173 1.15176 0.983146
-0.736016 1.14505 0.660432
-0.637867 1.081 0.447959
-0.539723 1.01095 0.308905
-0.441585 0.950724 0.21457
-0.343451 0.903802 0.147151
-0.24532 0.869951 0.0959402
-0.147191 0.848151 0.0542472
-0.0490634 0.8375 0.0175626
0.0490634 0.8375 -0.0175626
0.147191 0.848151 -0.0542472
0.24532 0.869951 -0.0959402
0.343451 0.903802 -0.147151
0.441585 0.950724 -0.21457
0.539723 1.01095 -0.308905
0.637867 1.081 -0.447959
0.736016 1.14505 -0.660432
0.834173 1.15176 -0.983146
0.932337 0.974833 -1.41482
1.03051 0.463613 -1.76672
1.12869 -0.209777 -1.69935
1.22689 -0.618803 -1.29239
1.32509 -0.720459 -0.888614
1.42331 -0.68186 -0.606295
1.52154 -0.605077 -0.424811
1.61978 -0.527185 -0.307807
1.71804 -0.458508 -0.230206
1.81632 -0.400506 -0.177002
1.91462 -0.352103 -0.139356
2.01293 -0.311702 -0.111953
2.11126 -0.277807 -0.091501
2.20961 -0.249168 -0.0759028
2.30798 -0.224788 -0.0637785
2.40638 -0.203875 -0.0541969
2.50479 -0.185807 -0.0465121
2.60323 -0.170091 -0.0402679
2.7017 -0.156337 -0.0351342
2.80019 -0.144231 -0.0308677
2.89871 -0.133517 -0.027285
2.99725 -0.123987 -0.0242473
3.09583 -0.115469 -0.0216485
3.19443 -0.107818 -0.0194072
3.29307 -0.100915 -0.0174623
3.39173 -0.0946602 -0.0157674
3.49043 -0.0889737 -0.014284
3.58916 -0.0837874 -0.0129823
3.68793 -0.0790439 -0.0118368
3.78673 -0.0746948 -0.0108248
3.88557 -0.070698 -0.00992781
3.98445 -0.0670164 -0.00913014
4.08336 -0.0636178 -0.0084178
4.18232 -0.0604741 -0.00777955
4.28131 -0.05756 -0.00720597
4.38035 -0.0548536 -0.00668852
4.47943 -0.0523355 -0.00622037
4.57855 -0.0499883 -0.00579581
4.67772 -0.0477967 -0.00540954
4.77694 -0.0457472 -0.00505726
4.8762 -0.0438274 -0.00473536
4.97551 -0.0420267 -0.00444046
5.07487 -0.0403351 -0.00416975
5.17427 -0.0387439 -0.00392082
5.27373 -0.0372453 -0.00369145
5.37325 -0.0358321 -0.00347973
5.47281 -0.0344978 -0.00328403
5.57243 -0.0332367 -0.00310277
5.67211 -0.0320435 -0.00293465
5.77184 -0.0309132 -0.00277853
5.87163 -0.0298416 -0.00263331
5.97148 -0.0288246 -0.00249805
6.07139 -0.0278585 -0.00237192
6.17136 -0.02694 -0.00225413
6.2714 -0.026066 -0.00214401
6.37149 -0.0252336 -0.00204097
6.47166 -0.0244402 -0.00194441
6.57188 -0.0236835 -0.00185384
6.67218 -0.022961 -0.0017688
6.77254 -0.0222709 -0.00168888
6.87298 -0.0216112 -0.00161369
6.97348 -0.0209802 -0.00154289
7.07406 -0.0203761 -0.00147615
7.17471 -0.0197974 -0.00141318
7.27544 -0.0192428 -0.00135373
7.37624 -0.018711 -0.00129755
7.47712 -0.0182006 -0.0012444
7.57807 -0.0177106 -0.0011941
7.67911 -0.0172398 -0.00114644
7.78023 -0.0167873 -0.00110126
7.88143 -0.0163522 -0.00105839
7.98271 -0.0159335 -0.00101769
8.08408 -0.0155304 -0.000979033
8.18554 -0.0151421 -0.00094228
8.28708 -0.014768 -0.000907322
8.38872 -0.0144074 -0.000874052
8.49044 -0.0140595 -0.000842369
8.59226 -0.0137239 -0.000812174
8.69417 -0.0133999 -0.000783386
8.79618 -0.013087 -0.000755924
8.89828 -0.0127847 -0.000729712
9.00048 -0.0124925 -0.000704681
9.10278 -0.01221 -0.000680765
9.20518 -0.0119367 -0.000657901
9.30769 -0.0116723 -0.000636032
9.4103 -0.0114163 -0.000615105
9.51301 -0.0111685 -0.00059507
9.61583 -0.0109284 -0.000575881
9.71877 -0.0106958 -0.000557492
9.82181 -0.0104703 -0.000539862
9.92496 -0.0102516 -0.000522953
10.0282 -0.0100395 -0.000506727
10.1316 -0.00983376 -0.000491151
10.2351 -0.00963404 -0.000476193
10.3387 -0.00944014 -0.000461822
10.4425 -0.00925184 -0.00044801
10.5463 -0.00906892 -0.00043473
10.6503 -0.00889117 -0.000421956
10.7545 -0.00871841 -0.000409664
10.8587 -0.00855045 -0.000397833
10.9631 -0.00838711 -0.00038644
11.0676 -0.00822821 -0.000375466
11.1722 -0.00807361 -0.000364892
11.277 -0.00792314 -0.000354698
11.3819 -0.00777666 -0.00034487
11.487 -0.00763402 -0.00033539
11.5922 -0.0074951 -0.000326243
11.6975 -0.00735976 -0.000317414
11.803 -0.00722789 -0.000308891
11.9086 -0.00709935 -0.000300659
12.0144 -0.00697405 -0.000292707
12.1204 -0.00685187 -0.000285022
12.2265 -0.0067327 -0.000277594
12.3327 -0.00661646 -0.000270412
12.4391 -0.00650304 -0.000263466
12.5457 -0.00639235 -0.000256747
12.6524 -0.0062843 -0.000250245
12.7593 -0.00617881 -0.000243951
12.8664 -0.0060758 -0.000237857
12.9737 -0.00597519 -0.000231956
13.0811 -0.00587691 -0.00022624
13.1887 -0.00578088 -0.000220701
13.2965 -0.00568704 -0.000215334
13.4044 -0.00559531 -0.000210131
13.5126 -0.00550564 -0.000205086
13.6209 -0.00541796 -0.000200193
13.7294 -0.00533221 -0.000195446
13.8382 -0.00524834 -0.000190841
13.9471 -0.00516629 -0.000186371
14.0562 -0.005086 -0.000182032
14.1655 -0.00500743 -0.00017782
14.275 -0.00493053 -0.000173729
14.3848 -0.00485525 -0.000169756
14.4947 -0.00478154 -0.000165896
14.6049 -0.00470936 -0.000162145
14.7152 -0.00463866 -0.000158499
14.8258 -0.00456941 -0.000154955
14.9367 -0.00450157 -0.000151509
15.0477 -0.00443509 -0.000148157
15.159 -0.00436994 -0.000144898
15.2705 -0.00430608 -0.000141727
15.3823 -0.00424349 -0.000138641
15.4943 -0.00418211 -0.000135638
15.6066 -0.00412193 -0.000132715
15.7191 -0.00406291 -0.000129869
15.8319 -0.00400501 -0.000127098
15.9449 -0.00394822 -0.000124399
16.0582 -0.0038925 -0.00012177
16.1717 -0.00383783 -0.000119208
16.2856 -0.00378417 -0.000116713
16.3997 -0.0037315 -0.00011428
16.5141 -0.0036798 -0.000111909
16.6288 -0.00362905 -0.000109598
16.7437 -0.00357921 -0.000107344
16.859 -0.00353026 -0.000105146
16.9746 -0.00348219 -0.000103003
17.0905 -0.00343497 -0.000100911
17.2067 -0.00338859 -9.88706e-05
17.3232 -0.00334301 -9.68794e-05
17.4401 -0.00329822 -9.49361e-05
17.5572 -0.00325421 -9.30391e-05
17.6748 -0.00321095 -9.11872e-05
17.7926 -0.00316842 -8.93789e-05
17.9108 -0.00312661 -8.76131e-05
18.0294 -0.0030855 -8.58883e-05
18.1483 -0.00304508 -8.42036e-05
18.2676 -0.00300532 -8.25575e-05
18.3873 -0.00296621 -8.09492e-05
18.5074 -0.00292775 -7.93774e-05
18.6278 -0.0028899 -7.78411e-05
18.7487 -0.00285266 -7.63394e-05
18.8699 -0.00281602 -7.48712e-05
18.9916 -0.00277996 -7.34356e-05
19.1137 -0.00274446 -7.20317e-05
19.2362 -0.00270951 -7.06586e-05
19.3592 -0.00267511 -6.93154e-05
19.4826 -0.00264124 -6.80014e-05
19.6065 -0.00260788 -6.67156e-05
19.7309 -0.00257503 -6.54574e-05
19.8557 -0.00254267 -6.42259e-05
19.9811 -0.00251079 -6.30205e-05
20.1069 -0.00247939 -6.18404e-05
20.2333 -0.00244845 -6.0685e-05
20.3602 -0.00241795 -5.95536e-05
20.4876 -0.0023879 -5.84455e-05
20.6156 -0.00235828 -5.73601e-05
20.7441 -0.00232908 -5.62969e-05
20.8732 -0.00230029 -5.52551e-05
21.0029 -0.0022719 -5.42344e-05
21.1332 -0.00224391 -5.3234e-05
21.2642 -0.0022163 -5.22535e-05
21.3958 -0.00218907 -5.12923e-05
21.528 -0.0021622 -5.03499e-05
21.6609 -0.00213569 -4.94259e-05
21.7945 -0.00210953 -4.85198e-05
21.9288 -0.00208372 -4.7631e-05
22.0639 -0.00205824 -4.67591e-05
22.1997 -0.00203309 -4.59037e-05
22.3363 -0.00200825 -4.50644e-05
22.4736 -0.00198373 -4.42408e-05
22.6118 -0.00195951 -4.34323e-05
22.7509 -0.00193559 -4.26387e-05
22.8908 -0.00191196 -4.18595e-05
23.0316 -0.00188861 -4.10943e-05
23.1733 -0.00186554 -4.03429e-05
23.316 -0.00184273 -3.96047e-05
23.4597 -0.00182019 -3.88795e-05
23.6044 -0.0017979 -3.81669e-05
23.7502 -0.00177586 -3.74666e-05
23.8971 -0.00175405 -3.67782e-05
24.0451 -0.00173249 -3.61014e-05
24.1944 -0.00171115 -3.54359e-05
24.3448 -0.00169003 -3.47814e-05
24.4966 -0.00166912 -3.41375e-05
24.6496 -0.00164842 -3.35039e-05
24.8041 -0.00162792 -3.28804e-05
24.9601 -0.00160761 -3.22665e-05
25.1175 -0.00158749 -3.16621e-05
25.2766 -0.00156754 -3.10668e-05
25.4373 -0.00154777 -3.04803e-05
25.5998 -0.00152815 -2.99023e-05
25.7641 -0.00150869 -2.93325e-05
25.9304 -0.00148937 -2.87706e-05
26.0988 -0.00147019 -2.82162e-05
26.2693 -0.00145114 -2.76691e-05
26.4421 -0.00143221 -2.7129e-05
26.6174 -0.00141338 -2.65954e-05
26.7954 -0.00139465 -2.60681e-05
26.9761 -0.001376 -2.55466e-05
27.1598 -0.00135742 -2.50306e-05
27.3468 -0.00133889 -2.45197e-05
27.5373 -0.00132041 -2.40133e-05
27.7317 -0.00130194 -2.35111e-05
27.9302 -0.00128348 -2.30124e-05
28.1333 -0.00126499 -2.25166e-05
28.3415 -0.00124645 -2.20231e-05
28.5554 -0.00122782 -2.1531e-05
28.7758 -0.00120907 -2.10393e-05
29.0035 -0.00119014 -2.05469e-05
29.2396 -0.00117097 -2.00522e-05
29.4858 -0.00115148 -1.95533e-05
29.7441 -0.00113155 -1.90475e-05
30.0173 -0.00111102 -1.85312e-05
30.3101 -0.00108964 -1.79987e-05
30.6297 -0.00106699 -1.74402e-05
30.9905 -0.00104227 -1.68371e-05
31.4301 -0.00101329 -1.61395e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1Quantum/GRpOneLoop.txt <==
-31.4301 -0.00101334 -1.61413e-05
-30.9905 -0.00104233 -1.68391e-05
-30.6297 -0.00106706 -1.74423e-05
-30.3101 -0.0010897 -1.80008e-05
-30.0173 -0.00111108 -1.85335e-05
-29.7441 -0.00113162 -1.90499e-05
-29.4858 -0.00115155 -1.95558e-05
-29.2396 -0.00117105 -2.00548e-05
-29.0035 -0.00119022 -2.05496e-05
-28.7758 -0.00120915 -2.10421e-05
-28.5554 -0.00122791 -2.15339e-05
-28.3415 -0.00124654 -2.20261e-05
-28.1333 -0.00126508 -2.25198e-05
-27.9302 -0.00128357 -2.30156e-05
-27.7317 -0.00130204 -2.35145e-05
-27.5373 -0.0013205 -2.40168e-05
-27.3468 -0.00133899 -2.45233e-05
-27.1598 -0.00135752 -2.50344e-05
-26.9761 -0.0013761 -2.55505e-05
-26.7954 -0.00139475 -2.60721e-05
-26.6174 -0.00141349 -2.65996e-05
-26.4421 -0.00143232 -2.71333e-05
-26.2693 -0.00145126 -2.76736e-05
-26.0988 -0.00147031 -2.82208e-05
-25.9304 -0.0014895 -2.87753e-05
-25.7641 -0.00150882 -2.93374e-05
-25.5998 -0.00152828 -2.99074e-05
-25.4373 -0.0015479 -3.04855e-05
-25.2766 -0.00156768 -3.10722e-05
-25.1175 -0.00158763 -3.16677e-05
-24.9601 -0.00160775 -3.22723e-05
-24.8041 -0.00162807 -3.28863e-05
-24.6496 -0.00164857 -3.35101e-05
-24.4966 -0.00166928 -3.41439e-05
-24.3448 -0.00169019 -3.4788e-05
-24.1944 -0.00171131 -3.54427e-05
-24.0451 -0.00173265 -3.61085e-05
-23.8971 -0.00175422 -3.67855e-05
-23.7502 -0.00177603 -3.74741e-05
-23.6044 -0.00179808 -3.81746e-05
-23.4597 -0.00182037 -3.88875e-05
-23.316 -0.00184292 -3.96129e-05
-23.1733 -0.00186573 -4.03513e-05
-23.0316 -0.00188881 -4.11031e-05
-22.8908 -0.00191216 -4.18685e-05
-22.7509 -0.0019358 -4.2648e-05
-22.6118 -0.00195972 -4.34419e-05
-22.4736 -0.00198395 -4.42507e-05
-22.3363 -0.00200848 -4.50746e-05
-22.1997 -0.00203332 -4.59143e-05
-22.0639 -0.00205847 -4.677e-05
-21.9288 -0.00208396 -4.76422e-05
-21.7945 -0.00210978 -4.85313e-05
-21.6609 -0.00213594 -4.94378e-05
-21.528 -0.00216246 -5.03622e-05
-21.3958 -0.00218933 -5.1305e-05
-21.2642 -0.00221657 -5.22666e-05
-21.1332 -0.00224419 -5.32475e-05
-21.0029 -0.00227219 -5.42483e-05
-20.8732 -0.00230058 -5.52695e-05
-20.7441 -0.00232938 -5.63117e-05
-20.6156 -0.00235859 -5.73755e-05
-20.4876 -0.00238822 -5.84613e-05
-20.3602 -0.00241828 -5.95699e-05
-20.2333 -0.00244878 -6.07019e-05
-20.1069 -0.00247973 -6.18578e-05
-19.9811 -0.00251114 -6.30385e-05
-19.8557 -0.00254303 -6.42445e-05
-19.7309 -0.0025754 -6.54766e-05
-19.6065 -0.00260826 -6.67354e-05
-19.4826 -0.00264163 -6.80218e-05
-19.3592 -0.00267551 -6.93366e-05
-19.2362 -0.00270992 -7.06805e-05
-19.1137 -0.00274488 -7.20543e-05
-18.9916 -0.00278039 -7.3459e-05
-18.8699 -0.00281646 -7.48954e-05
-18.7487 -0.00285312 -7.63644e-05
-18.6278 -0.00289037 -7.7867e-05
-18.5074 -0.00292823 -7.94041e-05
-18.3873 -0.00296671 -8.09768e-05
-18.2676 -0.00300583 -8.25861e-05
-18.1483 -0.0030456 -8.42331e-05
-18.0294 -0.00308604 -8.5919e-05
-17.9108 -0.00312716 -8.76448e-05
-17.7926 -0.00316898 -8.94118e-05
-17.6748 -0.00321153 -9.12213e-05
-17.5572 -0.0032548 -9.30745e-05
-17.4401 -0.00329883 -9.49727e-05
-17.3232 -0.00334364 -9.69174e-05
-17.2067 -0.00338923 -9.891e-05
-17.0905 -0.00343564 -0.000100952
-16.9746 -0.00348288 -0.000103045
-16.859 -0.00353097 -0.00010519
-16.7437 -0.00357993 -0.00010739
-16.6288 -0.00362979 -0.000109645
-16.5141 -0.00368057 -0.000111959
-16.3997 -0.0037323 -0.000114331
-16.2856 -0.00378499 -0.000116766
-16.1717 -0.00383867 -0.000119263
-16.0582 -0.00389337 -0.000121827
-15.9449 -0.00394912 -0.000124458
-15.8319 -0.00400594 -0.000127159
-15.7191 -0.00406386 -0.000129933
-15.6066 -0.00412291 -0.000132781
-15.4943 -0.00418312 -0.000135706
-15.3823 -0.00424453 -0.000138712
-15.2705 -0.00430716 -0.0001418
-15.159 -0.00437105 -0.000144974
-15.0477 -0.00443624 -0.000148237
-14.9367 -0.00450275 -0.000151591
-14.8258 -0.00457064 -0.00015504
-14.7152 -0.00463993 -0.000158587
-14.6049 -0.00471066 -0.000162236
-14.4947 -0.00478289 -0.00016599
-14.3848 -0.00485664 -0.000169854
-14.275 -0.00493197 -0.000173831
-14.1655 -0.00500892 -0.000177925
-14.0562 -0.00508754 -0.000182142
-13.9471 -0.00516787 -0.000186484
-13.8382 -0.00524998 -0.000190958
-13.7294 -0.00533391 -0.000195568
-13.6209 -0.00541971 -0.000200319
-13.5126 -0.00550745 -0.000205216
-13.4044 -0.00559718 -0.000210267
-13.2965 -0.00568897 -0.000215475
-13.1887 -0.00578288 -0.000220848
-13.0811 -0.00587898 -0.000226392
-12.9737 -0.00597733 -0.000232114
-12.8664 -0.00607801 -0.000238022
-12.7593 -0.0061811 -0.000244122
-12.6524 -0.00628666 -0.000250422
-12.5457 -0.00639479 -0.000256932
-12.4391 -0.00650556 -0.000263659
-12.3327 -0.00661907 -0.000270613
-12.2265 -0.00673541 -0.000277803
-12.1204 -0.00685466 -0.000285239
-12.0144 -0.00697694 -0.000292933
-11.9086 -0.00710235 -0.000300895
-11.803 -0.00723098 -0.000309137
-11.6975 -0.00736297 -0.000317671
-11.5922 -0.00749842 -0.00032651
-11.487 -0.00763746 -0.000335669
-11.3819 -0.00778022 -0.000345162
-11.277 -0.00792683 -0.000355003
-11.1722 -0.00807743 -0.00036521
-11.0676 -0.00823217 -0.000375799
-10.9631 -0.00839121 -0.000386788
-10.8587 -0.00855471 -0.000398197
-10.7545 -0.00872283 -0.000410045
-10.6503 -0.00889576 -0.000422354
-10.5463 -0.00907367 -0.000435147
-10.4425 -0.00925677 -0.000448447
-10.3387 -0.00944526 -0.00046228
-10.2351 -0.00963936 -0.000476672
-10.1316 -0.00983928 -0.000491653
-10.0282 -0.0100453 -0.000507253
-9.92496 -0.0102576 -0.000523503
-9.82181 -0.0104765 -0.000540439
-9.71877 -0.0107022 -0.000558097
-9.61583 -0.0109351 -0.000576515
-9.51301 -0.0111755 -0.000595735
-9.4103 -0.0114236 -0.000615802
-9.30769 -0.0116799 -0.000636761
-9.20518 -0.0119446 -0.000658665
-9.10278 -0.0122182 -0.000681566
-9.00048 -0.0125011 -0.000705521
-8.89828 -0.0127936 -0.000730593
-8.79618 -0.0130963 -0.000756847
-8.69417 -0.0134096 -0.000784355
-8.59226 -0.013734 -0.00081319
-8.49044 -0.0140701 -0.000843436
-8.38872 -0.0144184 -0.00087518
-8.28708 -0.0147795 -0.000908514
-8.18554 -0.0151542 -0.000943542
-8.08408 -0.0155429 -0.000980371
-7.98271 -0.0159466 -0.00101912
-7.88143 -0.0163659 -0.00105992
-7.78023 -0.0168017 -0.0011029
-7.67911 -0.0172548 -0.00114821
-7.57807 -0.0177263 -0.00119601
-7.47712 -0.018217 -0.00124649
-7.37624 -0.0187282 -0.00129982
-7.27544 -0.0192609 -0.00135622
-7.17471 -0.0198163 -0.0014159
-7.07406 -0.0203959 -0.00147912
-6.97348 -0.021001 -0.00154614
-6.87298 -0.0216332 -0.00161724
-6.77254 -0.022294 -0.00169276
-6.67218 -0.0229854 -0.00177304
-6.57188 -0.0237091 -0.00185845
-6.47166 -0.0244674 -0.00194943
-6.37149 -0.0252623 -0.00204644
-6.2714 -0.0260965 -0.00214999
-6.17136 -0.0269724 -0.00226063
-6.07139 -0.027893 -0.00237901
-5.97148 -0.0288613 -0.0025058
-5.87163 -0.0298809 -0.00264178
-5.77184 -0.0309553 -0.0027878
-5.67211 -0.0320886 -0.00294482
-5.57243 -0.0332853 -0.0031139
-5.47281 -0.0345503 -0.00329624
-5.37325 -0.0358888 -0.00349316
-5.27373 -0.0373067 -0.00370618
-5.17427 -0.0388106 -0.00393701
-5.07487 -0.0404076 -0.00418755
-4.97551 -0.0421056 -0.00445998
-4.8762 -0.0439136 -0.0047568
-4.77694 -0.0458412 -0.00508081
-4.67772 -0.0478994 -0.00543527
-4.57855 -0.0501005 -0.00582387
-4.47943 -0.0524582 -0.00625091
-4.38035 -0.054988 -0.00672133
-4.28131 -0.0577072 -0.00724089
-4.18232 -0.0606357 -0.00781628
-4.08336 -0.0637956 -0.00845537
-3.98445 -0.0672126 -0.00916737
-3.88557 -0.0709159 -0.00996324
-3.78673 -0.0749388 -0.0108559
-3.68793 -0.07932 -0.011861
-3.58916 -0.0841041 -0.0129971
-3.49043 -0.0893432 -0.0142869
-3.39173 -0.0950981 -0.0157579
-3.29307 -0.10144 -0.017444
-3.19443 -0.108454 -0.0193871
-3.09583 -0.11624 -0.0216397
-2.99725 -0.124918 -0.0242678
-2.89871 -0.134633 -0.0273556
-2.80019 -0.145561 -0.0310118
-2.7017 -0.157918 -0.0353782
-2.60323 -0.171967 -0.0406425
-2.50479 -0.18804 -0.047057
-2.40638 -0.20655 -0.0549667
-2.30798 -0.228019 -0.0648524
-2.20961 -0.253112 -0.0773984
-2.11126 -0.28268 -0.0936021
-2.01293 -0.31781 -0.114956
-1.91462 -0.359869 -0.143762
-1.81632 -0.410511 -0.183683
-1.71804 -0.471492 -0.240756
-1.61978 -0.543882 -0.325247
-1.52154 -0.625323 -0.45494
-1.42331 -0.701283 -0.659783
-1.32509 -0.720038 -0.98064
-1.22689 -0.546045 -1.4202
-1.12869 -0.0143096 -1.77185
-1.03051 0.67237 -1.67009
-0.932337 1.06018 -1.23514
-0.834173 1.14044 -0.829337
-0.736016 1.09435 -0.553452
-0.637867 1.01994 -0.377145
-0.539723 0.950078 -0.262134
-0.441585 0.893044 -0.183525
-0.343451 0.849587 -0.126708
-0.24532 0.818565 -0.0830337
-0.147191 0.798681 -0.0471091
-0.0490634 0.788981 -0.0152765
0.0490634 0.788981 0.0152765
0.147191 0.798681 0.0471091
0.24532 0.818565 0.0830337
0.343451 0.849587 0.126708
0.441585 0.893044 0.183525
0.539723 0.950078 0.262134
0.637867 1.01994 0.377145
0.736016 1.09435 0.553452
0.834173 1.14044 0.829337
0.932337 1.06018 1.23514
1.03051 0.67237 1.67009
1.12869 -0.0143096 1.77185
1.22689 -0.546045 1.4202
1.32509 -0.720038 0.98064
1.42331 -0.701283 0.659783
1.52154 -0.625323 0.45494
1.61978 -0.543882 0.325247
1.71804 -0.471492 0.240756
1.81632 -0.410511 0.183683
1.91462 -0.359869 0.143762
2.01293 -0.31781 0.114956
2.11126 -0.28268 0.0936021
2.20961 -0.253112 0.0773984
2.30798 -0.228019 0.0648524
2.40638 -0.20655 0.0549667
2.50479 -0.18804 0.047057
2.60323 -0.171967 0.0406425
2.7017 -0.157918 0.0353782
2.80019 -0.145561 0.0310118
2.89871 -0.134633 0.0273556
2.99725 -0.124918 0.0242678
3.09583 -0.11624 0.0216397
3.19443 -0.108454 0.0193871
3.29307 -0.10144 0.017444
3.39173 -0.0950981 0.0157579
3.49043 -0.0893432 0.0142869
3.58916 -0.0841041 0.0129971
3.68793 -0.07932 0.011861
3.78673 -0.0749388 0.0108559
3.88557 -0.0709159 0.00996324
3.98445 -0.0672126 0.00916737
4.08336 -0.0637956 0.00845537
4.18232 -0.0606357 0.00781628
4.28131 -0.0577072 0.00724089
4.38035 -0.054988 0.00672133
4.47943 -0.0524582 0.00625091
4.57855 -0.0501005 0.00582387
4.67772 -0.0478994 0.00543527
4.77694 -0.0458412 0.00508081
4.8762 -0.0439136 0.0047568
4.97551 -0.0421056 0.00445998
5.07487 -0.0404076 0.00418755
5.17427 -0.0388106 0.00393701
5.27373 -0.0373067 0.00370618
5.37325 -0.0358888 0.00349316
5.47281 -0.0345503 0.00329624
5.57243 -0.0332853 0.0031139
5.67211 -0.0320886 0.00294482
5.77184 -0.0309553 0.0027878
5.87163 -0.0298809 0.00264178
5.97148 -0.0288613 0.0025058
6.07139 -0.027893 0.00237901
6.17136 -0.0269724 0.00226063
6.2714 -0.0260965 0.00214999
6.37149 -0.0252623 0.00204644
6.47166 -0.0244674 0.00194943
6.57188 -0.0237091 0.00185845
6.67218 -0.0229854 0.00177304
6.77254 -0.022294 0.00169276
6.87298 -0.0216332 0.00161724
6.97348 -0.021001 0.00154614
7.07406 -0.0203959 0.00147912
7.17471 -0.0198163 0.0014159
7.27544 -0.0192609 0.00135622
7.37624 -0.0187282 0.00129982
7.47712 -0.018217 0.00124649
7.57807 -0.0177263 0.00119601
7.67911 -0.0172548 0.00114821
7.78023 -0.0168017 0.0011029
7.88143 -0.0163659 0.00105992
7.98271 -0.0159466 0.00101912
8.08408 -0.0155429 0.000980371
8.18554 -0.0151542 0.000943542
8.28708 -0.0147795 0.000908514
8.38872 -0.0144184 0.00087518
8.49044 -0.0140701 0.000843436
8.59226 -0.013734 0.00081319
8.69417 -0.0134096 0.000784355
8.79618 -0.0130963 0.000756847
8.89828 -0.0127936 0.000730593
9.00048 -0.0125011 0.000705521
9.10278 -0.0122182 0.000681566
9.20518 -0.0119446 0.000658665
9.30769 -0.0116799 0.000636761
9.4103 -0.0114236 0.000615802
9.51301 -0.0111755 0.000595735
9.61583 -0.0109351 0.000576515
9.71877 -0.0107022 0.000558097
9.82181 -0.0104765 0.000540439
9.92496 -0.0102576 0.000523503
10.0282 -0.0100453 0.000507253
10.1316 -0.00983928 0.000491653
10.2351 -0.00963936 0.000476672
10.3387 -0.00944526 0.00046228
10.4425 -0.00925677 0.000448447
10.5463 -0.00907367 0.000435147
10.6503 -0.00889576 0.000422354
10.7545 -0.00872283 0.000410045
10.8587 -0.00855471 0.000398197
10.9631 -0.00839121 0.000386788
11.0676 -0.00823217 0.000375799
11.1722 -0.00807743 0.00036521
11.277 -0.00792683 0.000355003
11.3819 -0.00778022 0.000345162
11.487 -0.00763746 0.000335669
11.5922 -0.00749842 0.00032651
11.6975 -0.00736297 0.000317671
11.803 -0.00723098 0.000309137
11.9086 -0.00710235 0.000300895
12.0144 -0.00697694 0.000292933
12.1204 -0.00685466 0.000285239
12.2265 -0.00673541 0.000277803
12.3327 -0.00661907 0.000270613
12.4391 -0.00650556 0.000263659
12.5457 -0.00639479 0.000256932
12.6524 -0.00628666 0.000250422
12.7593 -0.0061811 0.000244122
12.8664 -0.00607801 0.000238022
12.9737 -0.00597733 0.000232114
13.0811 -0.00587898 0.000226392
13.1887 -0.00578288 0.000220848
13.2965 -0.00568897 0.000215475
13.4044 -0.00559718 0.000210267
13.5126 -0.00550745 0.000205216
13.6209 -0.00541971 0.000200319
13.7294 -0.00533391 0.000195568
13.8382 -0.00524998 0.000190958
13.9471 -0.00516787 0.000186484
14.0562 -0.00508754 0.000182142
14.1655 -0.00500892 0.000177925
14.275 -0.00493197 0.000173831
14.3848 -0.00485664 0.000169854
14.4947 -0.00478289 0.00016599
14.6049 -0.00471066 0.000162236
14.7152 -0.00463993 0.000158587
14.8258 -0.00457064 0.00015504
14.9367 -0.00450275 0.000151591
15.0477 -0.00443624 0.000148237
15.159 -0.00437105 0.000144974
15.2705 -0.00430716 0.0001418
15.3823 -0.00424453 0.000138712
15.4943 -0.00418312 0.000135706
15.6066 -0.00412291 0.000132781
15.7191 -0.00406386 0.000129933
15.8319 -0.00400594 0.000127159
15.9449 -0.00394912 0.000124458
16.0582 -0.00389337 0.000121827
16.1717 -0.00383867 0.000119263
16.2856 -0.00378499 0.000116766
16.3997 -0.0037323 0.000114331
16.5141 -0.00368057 0.000111959
16.6288 -0.00362979 0.000109645
16.7437 -0.00357993 0.00010739
16.859 -0.00353097 0.00010519
16.9746 -0.00348288 0.000103045
17.0905 -0.00343564 0.000100952
17.2067 -0.00338923 9.891e-05
17.3232 -0.00334364 9.69174e-05
17.4401 -0.00329883 9.49727e-05
17.5572 -0.0032548 9.30745e-05
17.6748 -0.00321153 9.12213e-05
17.7926 -0.00316898 8.94118e-05
17.9108 -0.00312716 8.76448e-05
18.0294 -0.00308604 8.5919e-05
18.1483 -0.0030456 8.42331e-05
18.2676 -0.00300583 8.25861e-05
18.3873 -0.00296671 8.09768e-05
18.5074 -0.00292823 7.94041e-05
18.6278 -0.00289037 7.7867e-05
18.7487 -0.00285312 7.63644e-05
18.8699 -0.00281646 7.48954e-05
18.9916 -0.00278039 7.3459e-05
19.1137 -0.00274488 7.20543e-05
19.2362 -0.00270992 7.06805e-05
19.3592 -0.00267551 6.93366e-05
19.4826 -0.00264163 6.80218e-05
19.6065 -0.00260826 6.67354e-05
19.7309 -0.0025754 6.54766e-05
19.8557 -0.00254303 6.42445e-05
19.9811 -0.00251114 6.30385e-05
20.1069 -0.00247973 6.18578e-05
20.2333 -0.00244878 6.07019e-05
20.3602 -0.00241828 5.95699e-05
20.4876 -0.00238822 5.84613e-05
20.6156 -0.00235859 5.73755e-05
20.7441 -0.00232938 5.63117e-05
20.8732 -0.00230058 5.52695e-05
21.0029 -0.00227219 5.42483e-05
21.1332 -0.00224419 5.32475e-05
21.2642 -0.00221657 5.22666e-05
21.3958 -0.00218933 5.1305e-05
21.528 -0.00216246 5.03622e-05
21.6609 -0.00213594 4.94378e-05
21.7945 -0.00210978 4.85313e-05
21.9288 -0.00208396 4.76422e-05
22.0639 -0.00205847 4.677e-05
22.1997 -0.00203332 4.59143e-05
22.3363 -0.00200848 4.50746e-05
22.4736 -0.00198395 4.42507e-05
22.6118 -0.00195972 4.34419e-05
22.7509 -0.0019358 4.2648e-05
22.8908 -0.00191216 4.18685e-05
23.0316 -0.00188881 4.11031e-05
23.1733 -0.00186573 4.03513e-05
23.316 -0.00184292 3.96129e-05
23.4597 -0.00182037 3.88875e-05
23.6044 -0.00179808 3.81746e-05
23.7502 -0.00177603 3.74741e-05
23.8971 -0.00175422 3.67855e-05
24.0451 -0.00173265 3.61085e-05
24.1944 -0.00171131 3.54427e-05
24.3448 -0.00169019 3.4788e-05
24.4966 -0.00166928 3.41439e-05
24.6496 -0.00164857 3.35101e-05
24.8041 -0.00162807 3.28863e-05
24.9601 -0.00160775 3.22723e-05
25.1175 -0.00158763 3.16677e-05
25.2766 -0.00156768 3.10722e-05
25.4373 -0.0015479 3.04855e-05
25.5998 -0.00152828 2.99074e-05
25.7641 -0.00150882 2.93374e-05
25.9304 -0.0014895 2.87753e-05
26.0988 -0.00147031 2.82208e-05
26.2693 -0.00145126 2.76736e-05
26.4421 -0.00143232 2.71333e-05
26.6174 -0.00141349 2.65996e-05
26.7954 -0.00139475 2.60721e-05
26.9761 -0.0013761 2.55505e-05
27.1598 -0.00135752 2.50344e-05
27.3468 -0.00133899 2.45233e-05
27.5373 -0.0013205 2.40168e-05
27.7317 -0.00130204 2.35145e-05
27.9302 -0.00128357 2.30156e-05
28.1333 -0.00126508 2.25198e-05
28.3415 -0.00124654 2.20261e-05
28.5554 -0.00122791 2.15339e-05
28.7758 -0.00120915 2.10421e-05
29.0035 -0.00119022 2.05496e-05
29.2396 -0.00117105 2.00548e-05
29.4858 -0.00115155 1.95558e-05
29.7441 -0.00113162 1.90499e-05
30.0173 -0.00111108 1.85335e-05
30.3101 -0.0010897 1.80008e-05
30.6297 -0.00106706 1.74423e-05
30.9905 -0.00104233 1.68391e-05
31.4301 -0.00101334 1.61413e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1Quantum/GRpTwoLoop.txt <==
-31.4301 -0.00101327 -1.61391e-05
-30.9905 -0.00104225 -1.68368e-05
-30.6297 -0.00106698 -1.74398e-05
-30.3101 -0.00108962 -1.79981e-05
-30.0173 -0.001111 -1.85307e-05
-29.7441 -0.00113153 -1.9047e-05
-29.4858 -0.00115146 -1.95527e-05
-29.2396 -0.00117095 -2.00516e-05
-29.0035 -0.00119012 -2.05463e-05
-28.7758 -0.00120905 -2.10387e-05
-28.5554 -0.00122781 -2.15304e-05
-28.3415 -0.00124643 -2.20225e-05
-28.1333 -0.00126497 -2.2516e-05
-27.9302 -0.00128346 -2.30117e-05
-27.7317 -0.00130192 -2.35103e-05
-27.5373 -0.00132039 -2.40126e-05
-27.3468 -0.00133887 -2.45189e-05
-27.1598 -0.0013574 -2.50298e-05
-26.9761 -0.00137597 -2.55458e-05
-26.7954 -0.00139462 -2.60672e-05
-26.6174 -0.00141335 -2.65945e-05
-26.4421 -0.00143218 -2.71281e-05
-26.2693 -0.00145112 -2.76682e-05
-26.0988 -0.00147017 -2.82153e-05
-25.9304 -0.00148935 -2.87696e-05
-25.7641 -0.00150866 -2.93315e-05
-25.5998 -0.00152812 -2.99012e-05
-25.4373 -0.00154774 -3.04792e-05
-25.2766 -0.00156751 -3.10657e-05
-25.1175 -0.00158746 -3.1661e-05
-24.9601 -0.00160758 -3.22654e-05
-24.8041 -0.00162789 -3.28792e-05
-24.6496 -0.00164839 -3.35027e-05
-24.4966 -0.00166909 -3.41362e-05
-24.3448 -0.00168999 -3.47801e-05
-24.1944 -0.00171111 -3.54346e-05
-24.0451 -0.00173245 -3.61001e-05
-23.8971 -0.00175402 -3.67768e-05
-23.7502 -0.00177582 -3.74652e-05
-23.6044 -0.00179786 -3.81654e-05
-23.4597 -0.00182015 -3.8878e-05
-23.316 -0.00184269 -3.96031e-05
-23.1733 -0.00186549 -4.03412e-05
-23.0316 -0.00188857 -4.10927e-05
-22.8908 -0.00191192 -4.18578e-05
-22.7509 -0.00193555 -4.26369e-05
-22.6118 -0.00195947 -4.34305e-05
-22.4736 -0.00198368 -4.42389e-05
-22.3363 -0.0020082 -4.50625e-05
-22.1997 -0.00203304 -4.59018e-05
-22.0639 -0.00205819 -4.67571e-05
-21.9288 -0.00208367 -4.76289e-05
-21.7945 -0.00210948 -4.85176e-05
-21.6609 -0.00213564 -4.94237e-05
-21.528 -0.00216215 -5.03477e-05
-21.3958 -0.00218901 -5.129e-05
-21.2642 -0.00221624 -5.22511e-05
-21.1332 -0.00224385 -5.32315e-05
-21.0029 -0.00227184 -5.42318e-05
-20.8732 -0.00230023 -5.52525e-05
-20.7441 -0.00232902 -5.62942e-05
-20.6156 -0.00235822 -5.73574e-05
-20.4876 -0.00238784 -5.84427e-05
-20.3602 -0.00241789 -5.95507e-05
-20.2333 -0.00244838 -6.0682e-05
-20.1069 -0.00247932 -6.18373e-05
-19.9811 -0.00251072 -6.30173e-05
-19.8557 -0.0025426 -6.42227e-05
-19.7309 -0.00257495 -6.5454e-05
-19.6065 -0.0026078 -6.67122e-05
-19.4826 -0.00264116 -6.79978e-05
-19.3592 -0.00267503 -6.93118e-05
-19.2362 -0.00270943 -7.06549e-05
-19.1137 -0.00274437 -7.20279e-05
-18.9916 -0.00277987 -7.34317e-05
-18.8699 -0.00281593 -7.48672e-05
-18.7487 -0.00285257 -7.63353e-05
-18.6278 -0.00288981 -7.78369e-05
-18.5074 -0.00292765 -7.93731e-05
-18.3873 -0.00296612 -8.09448e-05
-18.2676 -0.00300522 -8.2553e-05
-18.1483 -0.00304498 -8.41989e-05
-18.0294 -0.0030854 -8.58836e-05
-17.9108 -0.0031265 -8.76083e-05
-17.7926 -0.00316831 -8.93741e-05
-17.6748 -0.00321084 -9.11822e-05
-17.5572 -0.00325409 -9.30341e-05
-17.4401 -0.00329811 -9.4931e-05
-17.3232 -0.00334289 -9.68743e-05
-17.2067 -0.00338847 -9.88653e-05
-17.0905 -0.00343485 -0.000100906
-16.9746 -0.00348207 -0.000102997
-16.859 -0.00353014 -0.000105141
-16.7437 -0.00357908 -0.000107339
-16.6288 -0.00362891 -0.000109592
-16.5141 -0.00367967 -0.000111904
-16.3997 -0.00373137 -0.000114275
-16.2856 -0.00378403 -0.000116707
-16.1717 -0.00383769 -0.000119203
-16.0582 -0.00389236 -0.000121764
-15.9449 -0.00394808 -0.000124393
-15.8319 -0.00400487 -0.000127091
-15.7191 -0.00406276 -0.000129862
-15.6066 -0.00412177 -0.000132708
-15.4943 -0.00418196 -0.000135631
-15.3823 -0.00424333 -0.000138634
-15.2705 -0.00430592 -0.000141719
-15.159 -0.00436978 -0.00014489
-15.0477 -0.00443493 -0.000148149
-14.9367 -0.0045014 -0.0001515
-14.8258 -0.00456925 -0.000154946
-14.7152 -0.00463849 -0.000158489
-14.6049 -0.00470919 -0.000162135
-14.4947 -0.00478136 -0.000165885
-14.3848 -0.00485507 -0.000169745
-14.275 -0.00493035 -0.000173718
-14.1655 -0.00500725 -0.000177808
-14.0562 -0.00508582 -0.000182019
-13.9471 -0.0051661 -0.000186357
-13.8382 -0.00524815 -0.000190825
-13.7294 -0.00533201 -0.00019543
-13.6209 -0.00541776 -0.000200175
-13.5126 -0.00550543 -0.000205067
-13.4044 -0.0055951 -0.000210111
-13.2965 -0.00568682 -0.000215313
-13.1887 -0.00578066 -0.00022068
-13.0811 -0.00587669 -0.000226217
-12.9737 -0.00597496 -0.000231932
-12.8664 -0.00607556 -0.000237831
-12.7593 -0.00617856 -0.000243923
-12.6524 -0.00628404 -0.000250215
-12.5457 -0.00639208 -0.000256716
-12.4391 -0.00650276 -0.000263433
-12.3327 -0.00661617 -0.000270377
-12.2265 -0.0067324 -0.000277557
-12.1204 -0.00685155 -0.000284983
-12.0144 -0.00697372 -0.000292665
-11.9086 -0.00709901 -0.000300614
-11.803 -0.00722752 -0.000308844
-11.6975 -0.00735938 -0.000317364
-11.5922 -0.0074947 -0.00032619
-11.487 -0.0076336 -0.000335334
-11.3819 -0.00777622 -0.000344811
-11.277 -0.00792268 -0.000354636
-11.1722 -0.00807312 -0.000364825
-11.0676 -0.0082277 -0.000375396
-10.9631 -0.00838657 -0.000386365
-10.8587 -0.00854988 -0.000397753
-10.7545 -0.00871782 -0.00040958
-10.6503 -0.00889054 -0.000421866
-10.5463 -0.00906825 -0.000434634
-10.4425 -0.00925113 -0.000447908
-10.3387 -0.0094394 -0.000461713
-10.2351 -0.00963325 -0.000476077
-10.1316 -0.00983292 -0.000491027
-10.0282 -0.0100387 -0.000506594
-9.92496 -0.0102507 -0.00052281
-9.82181 -0.0104693 -0.000539708
-9.71877 -0.0106947 -0.000557327
-9.61583 -0.0109273 -0.000575703
-9.51301 -0.0111673 -0.000594879
-9.4103 -0.0114151 -0.000614898
-9.30769 -0.011671 -0.000635807
-9.20518 -0.0119353 -0.000657657
-9.10278 -0.0122085 -0.0006805
-9.00048 -0.0124909 -0.000704395
-8.89828 -0.0127829 -0.000729401
-8.79618 -0.0130851 -0.000755585
-8.69417 -0.0133979 -0.000783018
-8.59226 -0.0137218 -0.000811773
-8.49044 -0.0140572 -0.000841933
-8.38872 -0.0144049 -0.000873584
-8.28708 -0.0147654 -0.000906821
-8.18554 -0.0151393 -0.000941742
-8.08408 -0.0155273 -0.000978458
-7.98271 -0.0159302 -0.00101708
-7.88143 -0.0163486 -0.00105775
-7.78023 -0.0167835 -0.00110059
-7.67911 -0.0172357 -0.00114574
-7.57807 -0.0177061 -0.00119339
-7.47712 -0.0181958 -0.00124368
-7.37624 -0.0187057 -0.00129682
-7.27544 -0.0192372 -0.00135301
-7.17471 -0.0197913 -0.00141247
-7.07406 -0.0203694 -0.00147544
-6.97348 -0.020973 -0.0015422
-6.87298 -0.0216035 -0.00161302
-6.77254 -0.0222626 -0.00168822
-6.67218 -0.022952 -0.00176816
-6.57188 -0.0236738 -0.00185321
-6.47166 -0.0244298 -0.00194379
-6.37149 -0.0252224 -0.00204037
-6.2714 -0.026054 -0.00214344
-6.17136 -0.0269271 -0.00225357
-6.07139 -0.0278447 -0.00237138
-5.97148 -0.0288098 -0.00249756
-5.87163 -0.0298259 -0.00263287
-5.77184 -0.0308965 -0.00277816
-5.67211 -0.0320257 -0.00293438
-5.57243 -0.0332179 -0.00310259
-5.47281 -0.0344779 -0.00328397
-5.37325 -0.0358111 -0.00347986
-5.27373 -0.0372233 -0.00369176
-5.17427 -0.0387208 -0.00392136
-5.07487 -0.0403108 -0.00417059
-4.97551 -0.0420013 -0.0044416
-4.8762 -0.0438008 -0.0047369
-4.77694 -0.0457193 -0.00505931
-4.67772 -0.0477674 -0.00541208
-4.57855 -0.0499573 -0.00579895
-4.47943 -0.0523027 -0.00622426
-4.38035 -0.0548187 -0.006693
-4.28131 -0.0575227 -0.00721106
-4.18232 -0.060434 -0.00778527
-4.08336 -0.0635747 -0.00842373
-3.98445 -0.0669699 -0.00913597
-3.88557 -0.0706481 -0.00993341
-3.78673 -0.0746419 -0.0108296
-3.68793 -0.0789886 -0.011841
-3.58916 -0.0837311 -0.0129871
-3.49043 -0.0889184 -0.0142917
-3.39173 -0.0946073 -0.0157834
-3.29307 -0.100863 -0.0174963
-3.19443 -0.107763 -0.0194711
-3.09583 -0.115399 -0.0217567
-2.99725 -0.123879 -0.0244121
-2.89871 -0.13334 -0.0275113
-2.80019 -0.14395 -0.0311506
-2.7017 -0.155915 -0.0354592
-2.60323 -0.16949 -0.0406117
-2.50479 -0.184988 -0.046845
-2.40638 -0.202794 -0.0544823
-2.30798 -0.223389 -0.0639695
-2.20961 -0.247381 -0.0759331
-2.11126 -0.275534 -0.0912738
-2.01293 -0.308817 -0.111318
-1.91462 -0.34844 -0.138075
-1.81632 -0.395856 -0.174678
-1.71804 -0.452633 -0.226166
-1.61978 -0.519909 -0.300877
-1.52154 -0.596565 -0.412886
-1.42331 -0.673679 -0.585638
-1.32509 -0.718838 -0.853676
-1.22689 -0.641608 -1.24183
-1.12869 -0.281016 -1.66067
-1.03051 0.372129 -1.79274
-0.932337 0.928726 -1.48751
-0.834173 1.15156 -1.05016
-0.736016 1.16467 -0.707088
-0.637867 1.10585 -0.478272
-0.539723 1.03573 -0.328487
-0.441585 0.973989 -0.227294
-0.343451 0.925446 -0.155384
-0.24532 0.890292 -0.101065
-0.147191 0.867605 -0.0570557
-0.0490634 0.856506 -0.0184557
0.0490634 0.856506 0.0184557
0.147191 0.867605 0.0570557
0.24532 0.890292 0.101065
0.343451 0.925446 0.155384
0.441585 0.973989 0.227294
0.539723 1.03573 0.328487
0.637867 1.10585 0.478272
0.736016 1.16467 0.707088
0.834173 1.15156 1.05016
0.932337 0.928726 1.48751
1.03051 0.372129 1.79274
1.12869 -0.281016 1.66067
1.22689 -0.641608 1.24183
1.32509 -0.718838 0.853676
1.42331 -0.673679 0.585638
1.52154 -0.596565 0.412886
1.61978 -0.519909 0.300877
1.71804 -0.452633 0.226166
1.81632 -0.395856 0.174678
1.91462 -0.34844 0.138075
2.01293 -0.308817 0.111318
2.11126 -0.275534 0.0912738
2.20961 -0.247381 0.0759331
2.30798 -0.223389 0.0639695
2.40638 -0.202794 0.0544823
2.50479 -0.184988 0.046845
2.60323 -0.16949 0.0406117
2.7017 -0.155915 0.0354592
2.80019 -0.14395 0.0311506
2.89871 -0.13334 0.0275113
2.99725 -0.123879 0.0244121
3.09583 -0.115399 0.0217567
3.19443 -0.107763 0.0194711
3.29307 -0.100863 0.0174963
3.39173 -0.0946073 0.0157834
3.49043 -0.0889184 0.0142917
3.58916 -0.0837311 0.0129871
3.68793 -0.0789886 0.011841
3.78673 -0.0746419 0.0108296
3.88557 -0.0706481 0.00993341
3.98445 -0.0669699 0.00913597
4.08336 -0.0635747 0.00842373
4.18232 -0.060434 0.00778527
4.28131 -0.0575227 0.00721106
4.38035 -0.0548187 0.006693
4.47943 -0.0523027 0.00622426
4.57855 -0.0499573 0.00579895
4.67772 -0.0477674 0.00541208
4.77694 -0.0457193 0.00505931
4.8762 -0.0438008 0.0047369
4.97551 -0.0420013 0.0044416
5.07487 -0.0403108 0.00417059
5.17427 -0.0387208 0.00392136
5.27373 -0.0372233 0.00369176
5.37325 -0.0358111 0.00347986
5.47281 -0.0344779 0.00328397
5.57243 -0.0332179 0.00310259
5.67211 -0.0320257 0.00293438
5.77184 -0.0308965 0.00277816
5.87163 -0.0298259 0.00263287
5.97148 -0.0288098 0.00249756
6.07139 -0.0278447 0.00237138
6.17136 -0.0269271 0.00225357
6.2714 -0.026054 0.00214344
6.37149 -0.0252224 0.00204037
6.47166 -0.0244298 0.00194379
6.57188 -0.0236738 0.00185321
6.67218 -0.022952 0.00176816
6.77254 -0.0222626 0.00168822
6.87298 -0.0216035 0.00161302
6.97348 -0.020973 0.0015422
7.07406 -0.0203694 0.00147544
7.17471 -0.0197913 0.00141247
7.27544 -0.0192372 0.00135301
7.37624 -0.0187057 0.00129682
7.47712 -0.0181958 0.00124368
7.57807 -0.0177061 0.00119339
7.67911 -0.0172357 0.00114574
7.78023 -0.0167835 0.00110059
7.88143 -0.0163486 0.00105775
7.98271 -0.0159302 0.00101708
8.08408 -0.0155273 0.000978458
8.18554 -0.0151393 0.000941742
8.28708 -0.0147654 0.000906821
8.38872 -0.0144049 0.000873584
8.49044 -0.0140572 0.000841933
8.59226 -0.0137218 0.000811773
8.69417 -0.0133979 0.000783018
8.79618 -0.0130851 0.000755585
8.89828 -0.0127829 0.000729401
9.00048 -0.0124909 0.000704395
9.10278 -0.0122085 0.0006805
9.20518 -0.0119353 0.000657657
9.30769 -0.011671 0.000635807
9.4103 -0.0114151 0.000614898
9.51301 -0.0111673 0.000594879
9.61583 -0.0109273 0.000575703
9.71877 -0.0106947 0.000557327
9.82181 -0.0104693 0.000539708
9.92496 -0.0102507 0.00052281
10.0282 -0.0100387 0.000506594
10.1316 -0.00983292 0.000491027
10.2351 -0.00963325 0.000476077
10.3387 -0.0094394 0.000461713
10.4425 -0.00925113 0.000447908
10.5463 -0.00906825 0.000434634
10.6503 -0.00889054 0.000421866
10.7545 -0.00871782 0.00040958
10.8587 -0.00854988 0.000397753
10.9631 -0.00838657 0.000386365
11.0676 -0.0082277 0.000375396
11.1722 -0.00807312 0.000364825
11.277 -0.00792268 0.000354636
11.3819 -0.00777622 0.000344811
11.487 -0.0076336 0.000335334
11.5922 -0.0074947 0.00032619
11.6975 -0.00735938 0.000317364
11.803 -0.00722752 0.000308844
11.9086 -0.00709901 0.000300614
12.0144 -0.00697372 0.000292665
12.1204 -0.00685155 0.000284983
12.2265 -0.0067324 0.000277557
12.3327 -0.00661617 0.000270377
12.4391 -0.00650276 0.000263433
12.5457 -0.00639208 0.000256716
12.6524 -0.00628404 0.000250215
12.7593 -0.00617856 0.000243923
12.8664 -0.00607556 0.000237831
12.9737 -0.00597496 0.000231932
13.0811 -0.00587669 0.000226217
13.1887 -0.00578066 0.00022068
13.2965 -0.00568682 0.000215313
13.4044 -0.0055951 0.000210111
13.5126 -0.00550543 0.000205067
13.6209 -0.00541776 0.000200175
13.7294 -0.00533201 0.00019543
13.8382 -0.00524815 0.000190825
13.9471 -0.0051661 0.000186357
14.0562 -0.00508582 0.000182019
14.1655 -0.00500725 0.000177808
14.275 -0.00493035 0.000173718
14.3848 -0.00485507 0.000169745
14.4947 -0.00478136 0.000165885
14.6049 -0.00470919 0.000162135
14.7152 -0.00463849 0.000158489
14.8258 -0.00456925 0.000154946
14.9367 -0.0045014 0.0001515
15.0477 -0.00443493 0.000148149
15.159 -0.00436978 0.00014489
15.2705 -0.00430592 0.000141719
15.3823 -0.00424333 0.000138634
15.4943 -0.00418196 0.000135631
15.6066 -0.00412177 0.000132708
15.7191 -0.00406276 0.000129862
15.8319 -0.00400487 0.000127091
15.9449 -0.00394808 0.000124393
16.0582 -0.00389236 0.000121764
16.1717 -0.00383769 0.000119203
16.2856 -0.00378403 0.000116707
16.3997 -0.00373137 0.000114275
16.5141 -0.00367967 0.000111904
16.6288 -0.00362891 0.000109592
16.7437 -0.00357908 0.000107339
16.859 -0.00353014 0.000105141
16.9746 -0.00348207 0.000102997
17.0905 -0.00343485 0.000100906
17.2067 -0.00338847 9.88653e-05
17.3232 -0.00334289 9.68743e-05
17.4401 -0.00329811 9.4931e-05
17.5572 -0.00325409 9.30341e-05
17.6748 -0.00321084 9.11822e-05
17.7926 -0.00316831 8.93741e-05
17.9108 -0.0031265 8.76083e-05
18.0294 -0.0030854 8.58836e-05
18.1483 -0.00304498 8.41989e-05
18.2676 -0.00300522 8.2553e-05
18.3873 -0.00296612 8.09448e-05
18.5074 -0.00292765 7.93731e-05
18.6278 -0.00288981 7.78369e-05
18.7487 -0.00285257 7.63353e-05
18.8699 -0.00281593 7.48672e-05
18.9916 -0.00277987 7.34317e-05
19.1137 -0.00274437 7.20279e-05
19.2362 -0.00270943 7.06549e-05
19.3592 -0.00267503 6.93118e-05
19.4826 -0.00264116 6.79978e-05
19.6065 -0.0026078 6.67122e-05
19.7309 -0.00257495 6.5454e-05
19.8557 -0.0025426 6.42227e-05
19.9811 -0.00251072 6.30173e-05
20.1069 -0.00247932 6.18373e-05
20.2333 -0.00244838 6.0682e-05
20.3602 -0.00241789 5.95507e-05
20.4876 -0.00238784 5.84427e-05
20.6156 -0.00235822 5.73574e-05
20.7441 -0.00232902 5.62942e-05
20.8732 -0.00230023 5.52525e-05
21.0029 -0.00227184 5.42318e-05
21.1332 -0.00224385 5.32315e-05
21.2642 -0.00221624 5.22511e-05
21.3958 -0.00218901 5.129e-05
21.528 -0.00216215 5.03477e-05
21.6609 -0.00213564 4.94237e-05
21.7945 -0.00210948 4.85176e-05
21.9288 -0.00208367 4.76289e-05
22.0639 -0.00205819 4.67571e-05
22.1997 -0.00203304 4.59018e-05
22.3363 -0.0020082 4.50625e-05
22.4736 -0.00198368 4.42389e-05
22.6118 -0.00195947 4.34305e-05
22.7509 -0.00193555 4.26369e-05
22.8908 -0.00191192 4.18578e-05
23.0316 -0.00188857 4.10927e-05
23.1733 -0.00186549 4.03412e-05
23.316 -0.00184269 3.96031e-05
23.4597 -0.00182015 3.8878e-05
23.6044 -0.00179786 3.81654e-05
23.7502 -0.00177582 3.74652e-05
23.8971 -0.00175402 3.67768e-05
24.0451 -0.00173245 3.61001e-05
24.1944 -0.00171111 3.54346e-05
24.3448 -0.00168999 3.47801e-05
24.4966 -0.00166909 3.41362e-05
24.6496 -0.00164839 3.35027e-05
24.8041 -0.00162789 3.28792e-05
24.9601 -0.00160758 3.22654e-05
25.1175 -0.00158746 3.1661e-05
25.2766 -0.00156751 3.10657e-05
25.4373 -0.00154774 3.04792e-05
25.5998 -0.00152812 2.99012e-05
25.7641 -0.00150866 2.93315e-05
25.9304 -0.00148935 2.87696e-05
26.0988 -0.00147017 2.82153e-05
26.2693 -0.00145112 2.76682e-05
26.4421 -0.00143218 2.71281e-05
26.6174 -0.00141335 2.65945e-05
26.7954 -0.00139462 2.60672e-05
26.9761 -0.00137597 2.55458e-05
27.1598 -0.0013574 2.50298e-05
27.3468 -0.00133887 2.45189e-05
27.5373 -0.00132039 2.40126e-05
27.7317 -0.00130192 2.35103e-05
27.9302 -0.00128346 2.30117e-05
28.1333 -0.00126497 2.2516e-05
28.3415 -0.00124643 2.20225e-05
28.5554 -0.00122781 2.15304e-05
28.7758 -0.00120905 2.10387e-05
29.0035 -0.00119012 2.05463e-05
29.2396 -0.00117095 2.00516e-05
29.4858 -0.00115146 1.95527e-05
29.7441 -0.00113153 1.9047e-05
30.0173 -0.001111 1.85307e-05
30.3101 -0.00108962 1.79981e-05
30.6297 -0.00106698 1.74398e-05
30.9905 -0.00104225 1.68368e-05
31.4301 -0.00101327 1.61391e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1Quantum/GRp_FRG.txt <==
-31.4301 -0.00101329 -1.61395e-05
-30.9905 -0.00104227 -1.68371e-05
-30.6297 -0.00106699 -1.74402e-05
-30.3101 -0.00108964 -1.79987e-05
-30.0173 -0.00111102 -1.85312e-05
-29.7441 -0.00113155 -1.90475e-05
-29.4858 -0.00115148 -1.95533e-05
-29.2396 -0.00117097 -2.00522e-05
-29.0035 -0.00119014 -2.05469e-05
-28.7758 -0.00120907 -2.10393e-05
-28.5554 -0.00122782 -2.1531e-05
-28.3415 -0.00124645 -2.20231e-05
-28.1333 -0.00126499 -2.25166e-05
-27.9302 -0.00128348 -2.30124e-05
-27.7317 -0.00130194 -2.35111e-05
-27.5373 -0.00132041 -2.40133e-05
-27.3468 -0.00133889 -2.45197e-05
-27.1598 -0.00135742 -2.50306e-05
-26.9761 -0.001376 -2.55466e-05
-26.7954 -0.00139465 -2.60681e-05
-26.6174 -0.00141338 -2.65954e-05
-26.4421 -0.00143221 -2.7129e-05
-26.2693 -0.00145114 -2.76691e-05
-26.0988 -0.00147019 -2.82162e-05
-25.9304 -0.00148937 -2.87706e-05
-25.7641 -0.00150869 -2.93325e-05
-25.5998 -0.00152815 -2.99023e-05
-25.4373 -0.00154777 -3.04803e-05
-25.2766 -0.00156754 -3.10668e-05
-25.1175 -0.00158749 -3.16621e-05
-24.9601 -0.00160761 -3.22665e-05
-24.8041 -0.00162792 -3.28804e-05
-24.6496 -0.00164842 -3.35039e-05
-24.4966 -0.00166912 -3.41375e-05
-24.3448 -0.00169003 -3.47814e-05
-24.1944 -0.00171115 -3.54359e-05
-24.0451 -0.00173249 -3.61014e-05
-23.8971 -0.00175405 -3.67782e-05
-23.7502 -0.00177586 -3.74666e-05
-23.6044 -0.0017979 -3.81669e-05
-23.4597 -0.00182019 -3.88795e-05
-23.316 -0.00184273 -3.96047e-05
-23.1733 -0.00186554 -4.03429e-05
-23.0316 -0.00188861 -4.10943e-05
-22.8908 -0.00191196 -4.18595e-05
-22.7509 -0.00193559 -4.26387e-05
-22.6118 -0.00195951 -4.34323e-05
-22.4736 -0.00198373 -4.42408e-05
-22.3363 -0.00200825 -4.50644e-05
-22.1997 -0.00203309 -4.59037e-05
-22.0639 -0.00205824 -4.67591e-05
-21.9288 -0.00208372 -4.7631e-05
-21.7945 -0.00210953 -4.85198e-05
-21.6609 -0.00213569 -4.94259e-05
-21.528 -0.0021622 -5.03499e-05
-21.3958 -0.00218907 -5.12923e-05
-21.2642 -0.0022163 -5.22535e-05
-21.1332 -0.00224391 -5.3234e-05
-21.0029 -0.0022719 -5.42344e-05
-20.8732 -0.00230029 -5.52551e-05
-20.7441 -0.00232908 -5.62969e-05
-20.6156 -0.00235828 -5.73601e-05
-20.4876 -0.0023879 -5.84455e-05
-20.3602 -0.00241795 -5.95536e-05
-20.2333 -0.00244845 -6.0685e-05
-20.1069 -0.00247939 -6.18404e-05
-19.9811 -0.00251079 -6.30205e-05
-19.8557 -0.00254267 -6.42259e-05
-19.7309 -0.00257503 -6.54574e-05
-19.6065 -0.00260788 -6.67156e-05
-19.4826 -0.00264124 -6.80014e-05
-19.3592 -0.00267511 -6.93154e-05
-19.2362 -0.00270951 -7.06586e-05
-19.1137 -0.00274446 -7.20317e-05
-18.9916 -0.00277996 -7.34356e-05
-18.8699 -0.00281602 -7.48712e-05
-18.7487 -0.00285266 -7.63394e-05
-18.6278 -0.0028899 -7.78411e-05
-18.5074 -0.00292775 -7.93774e-05
-18.3873 -0.00296621 -8.09492e-05
-18.2676 -0.00300532 -8.25575e-05
-18.1483 -0.00304508 -8.42036e-05
-18.0294 -0.0030855 -8.58883e-05
-17.9108 -0.00312661 -8.76131e-05
-17.7926 -0.00316842 -8.93789e-05
-17.6748 -0.00321095 -9.11872e-05
-17.5572 -0.00325421 -9.30391e-05
-17.4401 -0.00329822 -9.49361e-05
-17.3232 -0.00334301 -9.68794e-05
-17.2067 -0.00338859 -9.88706e-05
-17.0905 -0.00343497 -0.000100911
-16.9746 -0.00348219 -0.000103003
-16.859 -0.00353026 -0.000105146
-16.7437 -0.00357921 -0.000107344
-16.6288 -0.00362905 -0.000109598
-16.5141 -0.0036798 -0.000111909
-16.3997 -0.0037315 -0.00011428
-16.2856 -0.00378417 -0.000116713
-16.1717 -0.00383783 -0.000119208
-16.0582 -0.0038925 -0.00012177
-15.9449 -0.00394822 -0.000124399
-15.8319 -0.00400501 -0.000127098
-15.7191 -0.00406291 -0.000129869
-15.6066 -0.00412193 -0.000132715
-15.4943 -0.00418211 -0.000135638
-15.3823 -0.00424349 -0.000138641
-15.2705 -0.00430608 -0.000141727
-15.159 -0.00436994 -0.000144898
-15.0477 -0.00443509 -0.000148157
-14.9367 -0.00450157 -0.000151509
-14.8258 -0.00456941 -0.000154955
-14.7152 -0.00463866 -0.000158499
-14.6049 -0.00470936 -0.000162145
-14.4947 -0.00478154 -0.000165896
-14.3848 -0.00485525 -0.000169756
-14.275 -0.00493053 -0.000173729
-14.1655 -0.00500743 -0.00017782
-14.0562 -0.005086 -0.000182032
-13.9471 -0.00516629 -0.000186371
-13.8382 -0.00524834 -0.000190841
-13.7294 -0.00533221 -0.000195446
-13.6209 -0.00541796 -0.000200193
-13.5126 -0.00550564 -0.000205086
-13.4044 -0.00559531 -0.000210131
-13.2965 -0.00568704 -0.000215334
-13.1887 -0.00578088 -0.000220701
-13.0811 -0.00587691 -0.00022624
-12.9737 -0.00597519 -0.000231956
-12.8664 -0.0060758 -0.000237857
-12.7593 -0.00617881 -0.000243951
-12.6524 -0.0062843 -0.000250245
-12.5457 -0.00639235 -0.000256747
-12.4391 -0.00650304 -0.000263466
-12.3327 -0.00661646 -0.000270412
-12.2265 -0.0067327 -0.000277594
-12.1204 -0.00685187 -0.000285022
-12.0144 -0.00697405 -0.000292707
-11.9086 -0.00709935 -0.000300659
-11.803 -0.00722789 -0.000308891
-11.6975 -0.00735976 -0.000317414
-11.5922 -0.0074951 -0.000326243
-11.487 -0.00763402 -0.00033539
-11.3819 -0.00777666 -0.00034487
-11.277 -0.00792314 -0.000354698
-11.1722 -0.00807361 -0.000364892
-11.0676 -0.00822821 -0.000375466
-10.9631 -0.00838711 -0.00038644
-10.8587 -0.00855045 -0.000397833
-10.7545 -0.00871841 -0.000409664
-10.6503 -0.00889117 -0.000421956
-10.5463 -0.00906892 -0.00043473
-10.4425 -0.00925184 -0.00044801
-10.3387 -0.00944014 -0.000461822
-10.2351 -0.00963404 -0.000476193
-10.1316 -0.00983376 -0.000491151
-10.0282 -0.0100395 -0.000506727
-9.92496 -0.0102516 -0.000522953
-9.82181 -0.0104703 -0.000539862
-9.71877 -0.0106958 -0.000557492
-9.61583 -0.0109284 -0.000575881
-9.51301 -0.0111685 -0.00059507
-9.4103 -0.0114163 -0.000615105
-9.30769 -0.0116723 -0.000636032
-9.20518 -0.0119367 -0.000657901
-9.10278 -0.01221 -0.000680765
-9.00048 -0.0124925 -0.000704681
-8.89828 -0.0127847 -0.000729712
-8.79618 -0.013087 -0.000755924
-8.69417 -0.0133999 -0.000783386
-8.59226 -0.0137239 -0.000812174
-8.49044 -0.0140595 -0.000842369
-8.38872 -0.0144074 -0.000874052
-8.28708 -0.014768 -0.000907322
-8.18554 -0.0151421 -0.00094228
-8.08408 -0.0155304 -0.000979033
-7.98271 -0.0159335 -0.00101769
-7.88143 -0.0163522 -0.00105839
-7.78023 -0.0167873 -0.00110126
-7.67911 -0.0172398 -0.00114644
-7.57807 -0.0177106 -0.0011941
-7.47712 -0.0182006 -0.0012444
-7.37624 -0.018711 -0.00129755
-7.27544 -0.0192428 -0.00135373
-7.17471 -0.0197974 -0.00141318
-7.07406 -0.0203761 -0.00147615
-6.97348 -0.0209802 -0.00154289
-6.87298 -0.0216112 -0.00161369
-6.77254 -0.0222709 -0.00168888
-6.67218 -0.022961 -0.0017688
-6.57188 -0.0236835 -0.00185384
-6.47166 -0.0244402 -0.00194441
-6.37149 -0.0252336 -0.00204097
-6.2714 -0.026066 -0.00214401
-6.17136 -0.02694 -0.00225413
-6.07139 -0.0278585 -0.00237192
-5.97148 -0.0288246 -0.00249805
-5.87163 -0.0298416 -0.00263331
-5.77184 -0.0309132 -0.00277853
-5.67211 -0.0320435 -0.00293465
-5.57243 -0.0332367 -0.00310277
-5.47281 -0.0344978 -0.00328403
-5.37325 -0.0358321 -0.00347973
-5.27373 -0.0372453 -0.00369145
-5.17427 -0.0387439 -0.00392082
-5.07487 -0.0403351 -0.00416975
-4.97551 -0.0420267 -0.00444046
-4.8762 -0.0438274 -0.00473536
-4.77694 -0.0457472 -0.00505726
-4.67772 -0.0477967 -0.00540954
-4.57855 -0.0499883 -0.00579581
-4.47943 -0.0523355 -0.00622037
-4.38035 -0.0548536 -0.00668852
-4.28131 -0.05756 -0.00720597
-4.18232 -0.0604741 -0.00777955
-4.08336 -0.0636178 -0.0084178
-3.98445 -0.0670164 -0.00913014
-3.88557 -0.070698 -0.00992781
-3.78673 -0.0746948 -0.0108248
-3.68793 -0.0790439 -0.0118368
-3.58916 -0.0837874 -0.0129823
-3.49043 -0.0889737 -0.014284
-3.39173 -0.0946602 -0.0157674
-3.29307 -0.100915 -0.0174623
-3.19443 -0.107818 -0.0194072
-3.09583 -0.115469 -0.0216485
-2.99725 -0.123987 -0.0242473
-2.89871 -0.133517 -0.027285
-2.80019 -0.144231 -0.0308677
-2.7017 -0.156337 -0.0351342
-2.60323 -0.170091 -0.0402679
-2.50479 -0.185807 -0.0465121
-2.40638 -0.203875 -0.0541969
-2.30798 -0.224788 -0.0637785
-2.20961 -0.249168 -0.0759028
-2.11126 -0.277807 -0.091501
-2.01293 -0.311702 -0.111953
-1.91462 -0.352103 -0.139356
-1.81632 -0.400506 -0.177002
-1.71804 -0.458508 -0.230206
-1.61978 -0.527185 -0.307807
-1.52154 -0.605077 -0.424811
-1.42331 -0.68186 -0.606295
-1.32509 -0.720459 -0.888614
-1.22689 -0.618803 -1.29239
-1.12869 -0.209777 -1.69935
-1.03051 0.463613 -1.76672
-0.932337 0.974833 -1.41482
-0.834173 1.15176 -0.983146
-0.736016 1.14505 -0.660432
-0.637867 1.081 -0.447959
-0.539723 1.01095 -0.308905
-0.441585 0.950724 -0.21457
-0.343451 0.903802 -0.147151
-0.24532 0.869951 -0.0959402
-0.147191 0.848151 -0.0542472
-0.0490634 0.8375 -0.0175626
0.0490634 0.8375 0.0175626
0.147191 0.848151 0.0542472
0.24532 0.869951 0.0959402
0.343451 0.903802 0.147151
0.441585 0.950724 0.21457
0.539723 1.01095 0.308905
0.637867 1.081 0.447959
0.736016 1.14505 0.660432
0.834173 1.15176 0.983146
0.932337 0.974833 1.41482
1.03051 0.463613 1.76672
1.12869 -0.209777 1.69935
1.22689 -0.618803 1.29239
1.32509 -0.720459 0.888614
1.42331 -0.68186 0.606295
1.52154 -0.605077 0.424811
1.61978 -0.527185 0.307807
1.71804 -0.458508 0.230206
1.81632 -0.400506 0.177002
1.91462 -0.352103 0.139356
2.01293 -0.311702 0.111953
2.11126 -0.277807 0.091501
2.20961 -0.249168 0.0759028
2.30798 -0.224788 0.0637785
2.40638 -0.203875 0.0541969
2.50479 -0.185807 0.0465121
2.60323 -0.170091 0.0402679
2.7017 -0.156337 0.0351342
2.80019 -0.144231 0.0308677
2.89871 -0.133517 0.027285
2.99725 -0.123987 0.0242473
3.09583 -0.115469 0.0216485
3.19443 -0.107818 0.0194072
3.29307 -0.100915 0.0174623
3.39173 -0.0946602 0.0157674
3.49043 -0.0889737 0.014284
3.58916 -0.0837874 0.0129823
3.68793 -0.0790439 0.0118368
3.78673 -0.0746948 0.0108248
3.88557 -0.070698 0.00992781
3.98445 -0.0670164 0.00913014
4.08336 -0.0636178 0.0084178
4.18232 -0.0604741 0.00777955
4.28131 -0.05756 0.00720597
4.38035 -0.0548536 0.00668852
4.47943 -0.0523355 0.00622037
4.57855 -0.0499883 0.00579581
4.67772 -0.0477967 0.00540954
4.77694 -0.0457472 0.00505726
4.8762 -0.0438274 0.00473536
4.97551 -0.0420267 0.00444046
5.07487 -0.0403351 0.00416975
5.17427 -0.0387439 0.00392082
5.27373 -0.0372453 0.00369145
5.37325 -0.0358321 0.00347973
5.47281 -0.0344978 0.00328403
5.57243 -0.0332367 0.00310277
5.67211 -0.0320435 0.00293465
5.77184 -0.0309132 0.00277853
5.87163 -0.0298416 0.00263331
5.97148 -0.0288246 0.00249805
6.07139 -0.0278585 0.00237192
6.17136 -0.02694 0.00225413
6.2714 -0.026066 0.00214401
6.37149 -0.0252336 0.00204097
6.47166 -0.0244402 0.00194441
6.57188 -0.0236835 0.00185384
6.67218 -0.022961 0.0017688
6.77254 -0.0222709 0.00168888
6.87298 -0.0216112 0.00161369
6.97348 -0.0209802 0.00154289
7.07406 -0.0203761 0.00147615
7.17471 -0.0197974 0.00141318
7.27544 -0.0192428 0.00135373
7.37624 -0.018711 0.00129755
7.47712 -0.0182006 0.0012444
7.57807 -0.0177106 0.0011941
7.67911 -0.0172398 0.00114644
7.78023 -0.0167873 0.00110126
7.88143 -0.0163522 0.00105839
7.98271 -0.0159335 0.00101769
8.08408 -0.0155304 0.000979033
8.18554 -0.0151421 0.00094228
8.28708 -0.014768 0.000907322
8.38872 -0.0144074 0.000874052
8.49044 -0.0140595 0.000842369
8.59226 -0.0137239 0.000812174
8.69417 -0.0133999 0.000783386
8.79618 -0.013087 0.000755924
8.89828 -0.0127847 0.000729712
9.00048 -0.0124925 0.000704681
9.10278 -0.01221 0.000680765
9.20518 -0.0119367 0.000657901
9.30769 -0.0116723 0.000636032
9.4103 -0.0114163 0.000615105
9.51301 -0.0111685 0.00059507
9.61583 -0.0109284 0.000575881
9.71877 -0.0106958 0.000557492
9.82181 -0.0104703 0.000539862
9.92496 -0.0102516 0.000522953
10.0282 -0.0100395 0.000506727
10.1316 -0.00983376 0.000491151
10.2351 -0.00963404 0.000476193
10.3387 -0.00944014 0.000461822
10.4425 -0.00925184 0.00044801
10.5463 -0.00906892 0.00043473
10.6503 -0.00889117 0.000421956
10.7545 -0.00871841 0.000409664
10.8587 -0.00855045 0.000397833
10.9631 -0.00838711 0.00038644
11.0676 -0.00822821 0.000375466
11.1722 -0.00807361 0.000364892
11.277 -0.00792314 0.000354698
11.3819 -0.00777666 0.00034487
11.487 -0.00763402 0.00033539
11.5922 -0.0074951 0.000326243
11.6975 -0.00735976 0.000317414
11.803 -0.00722789 0.000308891
11.9086 -0.00709935 0.000300659
12.0144 -0.00697405 0.000292707
12.1204 -0.00685187 0.000285022
12.2265 -0.0067327 0.000277594
12.3327 -0.00661646 0.000270412
12.4391 -0.00650304 0.000263466
12.5457 -0.00639235 0.000256747
12.6524 -0.0062843 0.000250245
12.7593 -0.00617881 0.000243951
12.8664 -0.0060758 0.000237857
12.9737 -0.00597519 0.000231956
13.0811 -0.00587691 0.00022624
13.1887 -0.00578088 0.000220701
13.2965 -0.00568704 0.000215334
13.4044 -0.00559531 0.000210131
13.5126 -0.00550564 0.000205086
13.6209 -0.00541796 0.000200193
13.7294 -0.00533221 0.000195446
13.8382 -0.00524834 0.000190841
13.9471 -0.00516629 0.000186371
14.0562 -0.005086 0.000182032
14.1655 -0.00500743 0.00017782
14.275 -0.00493053 0.000173729
14.3848 -0.00485525 0.000169756
14.4947 -0.00478154 0.000165896
14.6049 -0.00470936 0.000162145
14.7152 -0.00463866 0.000158499
14.8258 -0.00456941 0.000154955
14.9367 -0.00450157 0.000151509
15.0477 -0.00443509 0.000148157
15.159 -0.00436994 0.000144898
15.2705 -0.00430608 0.000141727
15.3823 -0.00424349 0.000138641
15.4943 -0.00418211 0.000135638
15.6066 -0.00412193 0.000132715
15.7191 -0.00406291 0.000129869
15.8319 -0.00400501 0.000127098
15.9449 -0.00394822 0.000124399
16.0582 -0.0038925 0.00012177
16.1717 -0.00383783 0.000119208
16.2856 -0.00378417 0.000116713
16.3997 -0.0037315 0.00011428
16.5141 -0.0036798 0.000111909
16.6288 -0.00362905 0.000109598
16.7437 -0.00357921 0.000107344
16.859 -0.00353026 0.000105146
16.9746 -0.00348219 0.000103003
17.0905 -0.00343497 0.000100911
17.2067 -0.00338859 9.88706e-05
17.3232 -0.00334301 9.68794e-05
17.4401 -0.00329822 9.49361e-05
17.5572 -0.00325421 9.30391e-05
17.6748 -0.00321095 9.11872e-05
17.7926 -0.00316842 8.93789e-05
17.9108 -0.00312661 8.76131e-05
18.0294 -0.0030855 8.58883e-05
18.1483 -0.00304508 8.42036e-05
18.2676 -0.00300532 8.25575e-05
18.3873 -0.00296621 8.09492e-05
18.5074 -0.00292775 7.93774e-05
18.6278 -0.0028899 7.78411e-05
18.7487 -0.00285266 7.63394e-05
18.8699 -0.00281602 7.48712e-05
18.9916 -0.00277996 7.34356e-05
19.1137 -0.00274446 7.20317e-05
19.2362 -0.00270951 7.06586e-05
19.3592 -0.00267511 6.93154e-05
19.4826 -0.00264124 6.80014e-05
19.6065 -0.00260788 6.67156e-05
19.7309 -0.00257503 6.54574e-05
19.8557 -0.00254267 6.42259e-05
19.9811 -0.00251079 6.30205e-05
20.1069 -0.00247939 6.18404e-05
20.2333 -0.00244845 6.0685e-05
20.3602 -0.00241795 5.95536e-05
20.4876 -0.0023879 5.84455e-05
20.6156 -0.00235828 5.73601e-05
20.7441 -0.00232908 5.62969e-05
20.8732 -0.00230029 5.52551e-05
21.0029 -0.0022719 5.42344e-05
21.1332 -0.00224391 5.3234e-05
21.2642 -0.0022163 5.22535e-05
21.3958 -0.00218907 5.12923e-05
21.528 -0.0021622 5.03499e-05
21.6609 -0.00213569 4.94259e-05
21.7945 -0.00210953 4.85198e-05
21.9288 -0.00208372 4.7631e-05
22.0639 -0.00205824 4.67591e-05
22.1997 -0.00203309 4.59037e-05
22.3363 -0.00200825 4.50644e-05
22.4736 -0.00198373 4.42408e-05
22.6118 -0.00195951 4.34323e-05
22.7509 -0.00193559 4.26387e-05
22.8908 -0.00191196 4.18595e-05
23.0316 -0.00188861 4.10943e-05
23.1733 -0.00186554 4.03429e-05
23.316 -0.00184273 3.96047e-05
23.4597 -0.00182019 3.88795e-05
23.6044 -0.0017979 3.81669e-05
23.7502 -0.00177586 3.74666e-05
23.8971 -0.00175405 3.67782e-05
24.0451 -0.00173249 3.61014e-05
24.1944 -0.00171115 3.54359e-05
24.3448 -0.00169003 3.47814e-05
24.4966 -0.00166912 3.41375e-05
24.6496 -0.00164842 3.35039e-05
24.8041 -0.00162792 3.28804e-05
24.9601 -0.00160761 3.22665e-05
25.1175 -0.00158749 3.16621e-05
25.2766 -0.00156754 3.10668e-05
25.4373 -0.00154777 3.04803e-05
25.5998 -0.00152815 2.99023e-05
25.7641 -0.00150869 2.93325e-05
25.9304 -0.00148937 2.87706e-05
26.0988 -0.00147019 2.82162e-05
26.2693 -0.00145114 2.76691e-05
26.4421 -0.00143221 2.7129e-05
26.6174 -0.00141338 2.65954e-05
26.7954 -0.00139465 2.60681e-05
26.9761 -0.001376 2.55466e-05
27.1598 -0.00135742 2.50306e-05
27.3468 -0.00133889 2.45197e-05
27.5373 -0.00132041 2.40133e-05
27.7317 -0.00130194 2.35111e-05
27.9302 -0.00128348 2.30124e-05
28.1333 -0.00126499 2.25166e-05
28.3415 -0.00124645 2.20231e-05
28.5554 -0.00122782 2.1531e-05
28.7758 -0.00120907 2.10393e-05
29.0035 -0.00119014 2.05469e-05
29.2396 -0.00117097 2.00522e-05
29.4858 -0.00115148 1.95533e-05
29.7441 -0.00113155 1.90475e-05
30.0173 -0.00111102 1.85312e-05
30.3101 -0.00108964 1.79987e-05
30.6297 -0.00106699 1.74402e-05
30.9905 -0.00104227 1.68371e-05
31.4301 -0.00101329 1.61395e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1Quantum/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.5
#Lambda=0.5
#Beta=1
#Nc=1
#QUANTUM=1

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=512 aX=1 aP=1

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1Quantum/SigmaAOneLoop.txt <==
-31.4301 -0.269389 3.93407e-19
-30.9905 -0.269389 3.93407e-19
-30.6297 -0.269389 3.93407e-19
-30.3101 -0.269389 3.93407e-19
-30.0173 -0.269389 3.93407e-19
-29.7441 -0.269389 3.93407e-19
-29.4858 -0.269389 3.93407e-19
-29.2396 -0.269389 3.93407e-19
-29.0035 -0.269389 3.93407e-19
-28.7758 -0.269389 3.93407e-19
-28.5554 -0.269389 3.93407e-19
-28.3415 -0.269389 3.93407e-19
-28.1333 -0.269389 3.93407e-19
-27.9302 -0.269389 3.93407e-19
-27.7317 -0.269389 3.93407e-19
-27.5373 -0.269389 3.93407e-19
-27.3468 -0.269389 3.93407e-19
-27.1598 -0.269389 3.93407e-19
-26.9761 -0.269389 3.93407e-19
-26.7954 -0.269389 3.93407e-19
-26.6174 -0.269389 3.93407e-19
-26.4421 -0.269389 3.93407e-19
-26.2693 -0.269389 3.93407e-19
-26.0988 -0.269389 3.93407e-19
-25.9304 -0.269389 3.93407e-19
-25.7641 -0.269389 3.93407e-19
-25.5998 -0.269389 3.93407e-19
-25.4373 -0.269389 3.93407e-19
-25.2766 -0.269389 3.93407e-19
-25.1175 -0.269389 3.93407e-19
-24.9601 -0.269389 3.93407e-19
-24.8041 -0.269389 3.93407e-19
-24.6496 -0.269389 3.93407e-19
-24.4966 -0.269389 3.93407e-19
-24.3448 -0.269389 3.93407e-19
-24.1944 -0.269389 3.93407e-19
-24.0451 -0.269389 3.93407e-19
-23.8971 -0.269389 3.93407e-19
-23.7502 -0.269389 3.93407e-19
-23.6044 -0.269389 3.93407e-19
-23.4597 -0.269389 3.93407e-19
-23.316 -0.269389 3.93407e-19
-23.1733 -0.269389 3.93407e-19
-23.0316 -0.269389 3.93407e-19
-22.8908 -0.269389 3.93407e-19
-22.7509 -0.269389 3.93407e-19
-22.6118 -0.269389 3.93407e-19
-22.4736 -0.269389 3.93407e-19
-22.3363 -0.269389 3.93407e-19
-22.1997 -0.269389 3.93407e-19
-22.0639 -0.269389 3.93407e-19
-21.9288 -0.269389 3.93407e-19
-21.7945 -0.269389 3.93407e-19
-21.6609 -0.269389 3.93407e-19
-21.528 -0.269389 3.93407e-19
-21.3958 -0.269389 3.93407e-19
-21.2642 -0.269389 3.93407e-19
-21.1332 -0.269389 3.93407e-19
-21.0029 -0.269389 3.93407e-19
-20.8732 -0.269389 3.93407e-19
-20.7441 -0.269389 3.93407e-19
-20.6156 -0.269389 3.93407e-19
-20.4876 -0.269389 3.93407e-19
-20.3602 -0.269389 3.93407e-19
-20.2333 -0.269389 3.93407e-19
-20.1069 -0.269389 3.93407e-19
-19.9811 -0.269389 3.93407e-19
-19.8557 -0.269389 3.93407e-19
-19.7309 -0.269389 3.93407e-19
-19.6065 -0.269389 3.93407e-19
-19.4826 -0.269389 3.93407e-19
-19.3592 -0.269389 3.93407e-19
-19.2362 -0.269389 3.93407e-19
-19.1137 -0.269389 3.93407e-19
-18.9916 -0.269389 3.93407e-19
-18.8699 -0.269389 3.93407e-19
-18.7487 -0.269389 3.93407e-19
-18.6278 -0.269389 3.93407e-19
-18.5074 -0.269389 3.93407e-19
-18.3873 -0.269389 3.93407e-19
-18.2676 -0.269389 3.93407e-19
-18.1483 -0.269389 3.93407e-19
-18.0294 -0.269389 3.93407e-19
-17.9108 -0.269389 3.93407e-19
-17.7926 -0.269389 3.93407e-19
-17.6748 -0.269389 3.93407e-19
-17.5572 -0.269389 3.93407e-19
-17.4401 -0.269389 3.93407e-19
-17.3232 -0.269389 3.93407e-19
-17.2067 -0.269389 3.93407e-19
-17.0905 -0.269389 3.93407e-19
-16.9746 -0.269389 3.93407e-19
-16.859 -0.269389 3.93407e-19
-16.7437 -0.269389 3.93407e-19
-16.6288 -0.269389 3.93407e-19
-16.5141 -0.269389 3.93407e-19
-16.3997 -0.269389 3.93407e-19
-16.2856 -0.269389 3.93407e-19
-16.1717 -0.269389 3.93407e-19
-16.0582 -0.269389 3.93407e-19
-15.9449 -0.269389 3.93407e-19
-15.8319 -0.269389 3.93407e-19
-15.7191 -0.269389 3.93407e-19
-15.6066 -0.269389 3.93407e-19
-15.4943 -0.269389 3.93407e-19
-15.3823 -0.269389 3.93407e-19
-15.2705 -0.269389 3.93407e-19
-15.159 -0.269389 3.93407e-19
-15.0477 -0.269389 3.93407e-19
-14.9367 -0.269389 3.93407e-19
-14.8258 -0.269389 3.93407e-19
-14.7152 -0.269389 3.93407e-19
-14.6049 -0.269389 3.93407e-19
-14.4947 -0.269389 3.93407e-19
-14.3848 -0.269389 3.93407e-19
-14.275 -0.269389 3.93407e-19
-14.1655 -0.269389 3.93407e-19
-14.0562 -0.269389 3.93407e-19
-13.9471 -0.269389 3.93407e-19
-13.8382 -0.269389 3.93407e-19
-13.7294 -0.269389 3.93407e-19
-13.6209 -0.269389 3.93407e-19
-13.5126 -0.269389 3.93407e-19
-13.4044 -0.269389 3.93407e-19
-13.2965 -0.269389 3.93407e-19
-13.1887 -0.269389 3.93407e-19
-13.0811 -0.269389 3.93407e-19
-12.9737 -0.269389 3.93407e-19
-12.8664 -0.269389 3.93407e-19
-12.7593 -0.269389 3.93407e-19
-12.6524 -0.269389 3.93407e-19
-12.5457 -0.269389 3.93407e-19
-12.4391 -0.269389 3.93407e-19
-12.3327 -0.269389 3.93407e-19
-12.2265 -0.269389 3.93407e-19
-12.1204 -0.269389 3.93407e-19
-12.0144 -0.269389 3.93407e-19
-11.9086 -0.269389 3.93407e-19
-11.803 -0.269389 3.93407e-19
-11.6975 -0.269389 3.93407e-19
-11.5922 -0.269389 3.93407e-19
-11.487 -0.269389 3.93407e-19
-11.3819 -0.269389 3.93407e-19
-11.277 -0.269389 3.93407e-19
-11.1722 -0.269389 3.93407e-19
-11.0676 -0.269389 3.93407e-19
-10.9631 -0.269389 3.93407e-19
-10.8587 -0.269389 3.93407e-19
-10.7545 -0.269389 3.93407e-19
-10.6503 -0.269389 3.93407e-19
-10.5463 -0.269389 3.93407e-19
-10.4425 -0.269389 3.93407e-19
-10.3387 -0.269389 3.93407e-19
-10.2351 -0.269389 3.93407e-19
-10.1316 -0.269389 3.93407e-19
-10.0282 -0.269389 3.93407e-19
-9.92496 -0.269389 3.93407e-19
-9.82181 -0.269389 3.93407e-19
-9.71877 -0.269389 3.93407e-19
-9.61583 -0.269389 3.93407e-19
-9.51301 -0.269389 3.93407e-19
-9.4103 -0.269389 3.93407e-19
-9.30769 -0.269389 3.93407e-19
-9.20518 -0.269389 3.93407e-19
-9.10278 -0.269389 3.93407e-19
-9.00048 -0.269389 3.93407e-19
-8.89828 -0.269389 3.93407e-19
-8.79618 -0.269389 3.93407e-19
-8.69417 -0.269389 3.93407e-19
-8.59226 -0.269389 3.93407e-19
-8.49044 -0.269389 3.93407e-19
-8.38872 -0.269389 3.93407e-19
-8.28708 -0.269389 3.93407e-19
-8.18554 -0.269389 3.93407e-19
-8.08408 -0.269389 3.93407e-19
-7.98271 -0.269389 3.93407e-19
-7.88143 -0.269389 3.93407e-19
-7.78023 -0.269389 3.93407e-19
-7.67911 -0.269389 3.93407e-19
-7.57807 -0.269389 3.93407e-19
-7.47712 -0.269389 3.93407e-19
-7.37624 -0.269389 3.93407e-19
-7.27544 -0.269389 3.93407e-19
-7.17471 -0.269389 3.93407e-19
-7.07406 -0.269389 3.93407e-19
-6.97348 -0.269389 3.93407e-19
-6.87298 -0.269389 3.93407e-19
-6.77254 -0.269389 3.93407e-19
-6.67218 -0.269389 3.93407e-19
-6.57188 -0.269389 3.93407e-19
-6.47166 -0.269389 3.93407e-19
-6.37149 -0.269389 3.93407e-19
-6.2714 -0.269389 3.93407e-19
-6.17136 -0.269389 3.93407e-19
-6.07139 -0.269389 3.93407e-19
-5.97148 -0.269389 3.93407e-19
-5.87163 -0.269389 3.93407e-19
-5.77184 -0.269389 3.93407e-19
-5.67211 -0.269389 3.93407e-19
-5.57243 -0.269389 3.93407e-19
-5.47281 -0.269389 3.93407e-19
-5.37325 -0.269389 3.93407e-19
-5.27373 -0.269389 3.93407e-19
-5.17427 -0.269389 3.93407e-19
-5.07487 -0.269389 3.93407e-19
-4.97551 -0.269389 3.93407e-19
-4.8762 -0.269389 3.93407e-19
-4.77694 -0.269389 3.93407e-19
-4.67772 -0.269389 3.93407e-19
-4.57855 -0.269389 3.93407e-19
-4.47943 -0.269389 3.93407e-19
-4.38035 -0.269389 3.93407e-19
-4.28131 -0.269389 3.93407e-19
-4.18232 -0.269389 3.93407e-19
-4.08336 -0.269389 3.93407e-19
-3.98445 -0.269389 3.93407e-19
-3.88557 -0.269389 3.93407e-19
-3.78673 -0.269389 3.93407e-19
-3.68793 -0.269389 3.93407e-19
-3.58916 -0.269389 3.93407e-19
-3.49043 -0.269389 3.93407e-19
-3.39173 -0.269389 3.93407e-19
-3.29307 -0.269389 3.93407e-19
-3.19443 -0.269389 3.93407e-19
-3.09583 -0.269389 3.93407e-19
-2.99725 -0.269389 3.93407e-19
-2.89871 -0.269389 3.93407e-19
-2.80019 -0.269389 3.93407e-19
-2.7017 -0.269389 3.93407e-19
-2.60323 -0.269389 3.93407e-19
-2.50479 -0.269389 3.93407e-19
-2.40638 -0.269389 3.93407e-19
-2.30798 -0.269389 3.93407e-19
-2.20961 -0.269389 3.93407e-19
-2.11126 -0.269389 3.93407e-19
-2.01293 -0.269389 3.93407e-19
-1.91462 -0.269389 3.93407e-19
-1.81632 -0.269389 3.93407e-19
-1.71804 -0.269389 3.93407e-19
-1.61978 -0.269389 3.93407e-19
-1.52154 -0.269389 3.93407e-19
-1.42331 -0.269389 3.93407e-19
-1.32509 -0.269389 3.93407e-19
-1.22689 -0.269389 3.93407e-19
-1.12869 -0.269389 3.93407e-19
-1.03051 -0.269389 3.93407e-19
-0.932337 -0.269389 3.93407e-19
-0.834173 -0.269389 3.93407e-19
-0.736016 -0.269389 3.93407e-19
-0.637867 -0.269389 3.93407e-19
-0.539723 -0.269389 3.93407e-19
-0.441585 -0.269389 3.93407e-19
-0.343451 -0.269389 3.93407e-19
-0.24532 -0.269389 3.93407e-19
-0.147191 -0.269389 3.93407e-19
-0.0490634 -0.269389 3.93407e-19
0.0490634 -0.269389 3.93407e-19
0.147191 -0.269389 3.93407e-19
0.24532 -0.269389 3.93407e-19
0.343451 -0.269389 3.93407e-19
0.441585 -0.269389 3.93407e-19
0.539723 -0.269389 3.93407e-19
0.637867 -0.269389 3.93407e-19
0.736016 -0.269389 3.93407e-19
0.834173 -0.269389 3.93407e-19
0.932337 -0.269389 3.93407e-19
1.03051 -0.269389 3.93407e-19
1.12869 -0.269389 3.93407e-19
1.22689 -0.269389 3.93407e-19
1.32509 -0.269389 3.93407e-19
1.42331 -0.269389 3.93407e-19
1.52154 -0.269389 3.93407e-19
1.61978 -0.269389 3.93407e-19
1.71804 -0.269389 3.93407e-19
1.81632 -0.269389 3.93407e-19
1.91462 -0.269389 3.93407e-19
2.01293 -0.269389 3.93407e-19
2.11126 -0.269389 3.93407e-19
2.20961 -0.269389 3.93407e-19
2.30798 -0.269389 3.93407e-19
2.40638 -0.269389 3.93407e-19
2.50479 -0.269389 3.93407e-19
2.60323 -0.269389 3.93407e-19
2.7017 -0.269389 3.93407e-19
2.80019 -0.269389 3.93407e-19
2.89871 -0.269389 3.93407e-19
2.99725 -0.269389 3.93407e-19
3.09583 -0.269389 3.93407e-19
3.19443 -0.269389 3.93407e-19
3.29307 -0.269389 3.93407e-19
3.39173 -0.269389 3.93407e-19
3.49043 -0.269389 3.93407e-19
3.58916 -0.269389 3.93407e-19
3.68793 -0.269389 3.93407e-19
3.78673 -0.269389 3.93407e-19
3.88557 -0.269389 3.93407e-19
3.98445 -0.269389 3.93407e-19
4.08336 -0.269389 3.93407e-19
4.18232 -0.269389 3.93407e-19
4.28131 -0.269389 3.93407e-19
4.38035 -0.269389 3.93407e-19
4.47943 -0.269389 3.93407e-19
4.57855 -0.269389 3.93407e-19
4.67772 -0.269389 3.93407e-19
4.77694 -0.269389 3.93407e-19
4.8762 -0.269389 3.93407e-19
4.97551 -0.269389 3.93407e-19
5.07487 -0.269389 3.93407e-19
5.17427 -0.269389 3.93407e-19
5.27373 -0.269389 3.93407e-19
5.37325 -0.269389 3.93407e-19
5.47281 -0.269389 3.93407e-19
5.57243 -0.269389 3.93407e-19
5.67211 -0.269389 3.93407e-19
5.77184 -0.269389 3.93407e-19
5.87163 -0.269389 3.93407e-19
5.97148 -0.269389 3.93407e-19
6.07139 -0.269389 3.93407e-19
6.17136 -0.269389 3.93407e-19
6.2714 -0.269389 3.93407e-19
6.37149 -0.269389 3.93407e-19
6.47166 -0.269389 3.93407e-19
6.57188 -0.269389 3.93407e-19
6.67218 -0.269389 3.93407e-19
6.77254 -0.269389 3.93407e-19
6.87298 -0.269389 3.93407e-19
6.97348 -0.269389 3.93407e-19
7.07406 -0.269389 3.93407e-19
7.17471 -0.269389 3.93407e-19
7.27544 -0.269389 3.93407e-19
7.37624 -0.269389 3.93407e-19
7.47712 -0.269389 3.93407e-19
7.57807 -0.269389 3.93407e-19
7.67911 -0.269389 3.93407e-19
7.78023 -0.269389 3.93407e-19
7.88143 -0.269389 3.93407e-19
7.98271 -0.269389 3.93407e-19
8.08408 -0.269389 3.93407e-19
8.18554 -0.269389 3.93407e-19
8.28708 -0.269389 3.93407e-19
8.38872 -0.269389 3.93407e-19
8.49044 -0.269389 3.93407e-19
8.59226 -0.269389 3.93407e-19
8.69417 -0.269389 3.93407e-19
8.79618 -0.269389 3.93407e-19
8.89828 -0.269389 3.93407e-19
9.00048 -0.269389 3.93407e-19
9.10278 -0.269389 3.93407e-19
9.20518 -0.269389 3.93407e-19
9.30769 -0.269389 3.93407e-19
9.4103 -0.269389 3.93407e-19
9.51301 -0.269389 3.93407e-19
9.61583 -0.269389 3.93407e-19
9.71877 -0.269389 3.93407e-19
9.82181 -0.269389 3.93407e-19
9.92496 -0.269389 3.93407e-19
10.0282 -0.269389 3.93407e-19
10.1316 -0.269389 3.93407e-19
10.2351 -0.269389 3.93407e-19
10.3387 -0.269389 3.93407e-19
10.4425 -0.269389 3.93407e-19
10.5463 -0.269389 3.93407e-19
10.6503 -0.269389 3.93407e-19
10.7545 -0.269389 3.93407e-19
10.8587 -0.269389 3.93407e-19
10.9631 -0.269389 3.93407e-19
11.0676 -0.269389 3.93407e-19
11.1722 -0.269389 3.93407e-19
11.277 -0.269389 3.93407e-19
11.3819 -0.269389 3.93407e-19
11.487 -0.269389 3.93407e-19
11.5922 -0.269389 3.93407e-19
11.6975 -0.269389 3.93407e-19
11.803 -0.269389 3.93407e-19
11.9086 -0.269389 3.93407e-19
12.0144 -0.269389 3.93407e-19
12.1204 -0.269389 3.93407e-19
12.2265 -0.269389 3.93407e-19
12.3327 -0.269389 3.93407e-19
12.4391 -0.269389 3.93407e-19
12.5457 -0.269389 3.93407e-19
12.6524 -0.269389 3.93407e-19
12.7593 -0.269389 3.93407e-19
12.8664 -0.269389 3.93407e-19
12.9737 -0.269389 3.93407e-19
13.0811 -0.269389 3.93407e-19
13.1887 -0.269389 3.93407e-19
13.2965 -0.269389 3.93407e-19
13.4044 -0.269389 3.93407e-19
13.5126 -0.269389 3.93407e-19
13.6209 -0.269389 3.93407e-19
13.7294 -0.269389 3.93407e-19
13.8382 -0.269389 3.93407e-19
13.9471 -0.269389 3.93407e-19
14.0562 -0.269389 3.93407e-19
14.1655 -0.269389 3.93407e-19
14.275 -0.269389 3.93407e-19
14.3848 -0.269389 3.93407e-19
14.4947 -0.269389 3.93407e-19
14.6049 -0.269389 3.93407e-19
14.7152 -0.269389 3.93407e-19
14.8258 -0.269389 3.93407e-19
14.9367 -0.269389 3.93407e-19
15.0477 -0.269389 3.93407e-19
15.159 -0.269389 3.93407e-19
15.2705 -0.269389 3.93407e-19
15.3823 -0.269389 3.93407e-19
15.4943 -0.269389 3.93407e-19
15.6066 -0.269389 3.93407e-19
15.7191 -0.269389 3.93407e-19
15.8319 -0.269389 3.93407e-19
15.9449 -0.269389 3.93407e-19
16.0582 -0.269389 3.93407e-19
16.1717 -0.269389 3.93407e-19
16.2856 -0.269389 3.93407e-19
16.3997 -0.269389 3.93407e-19
16.5141 -0.269389 3.93407e-19
16.6288 -0.269389 3.93407e-19
16.7437 -0.269389 3.93407e-19
16.859 -0.269389 3.93407e-19
16.9746 -0.269389 3.93407e-19
17.0905 -0.269389 3.93407e-19
17.2067 -0.269389 3.93407e-19
17.3232 -0.269389 3.93407e-19
17.4401 -0.269389 3.93407e-19
17.5572 -0.269389 3.93407e-19
17.6748 -0.269389 3.93407e-19
17.7926 -0.269389 3.93407e-19
17.9108 -0.269389 3.93407e-19
18.0294 -0.269389 3.93407e-19
18.1483 -0.269389 3.93407e-19
18.2676 -0.269389 3.93407e-19
18.3873 -0.269389 3.93407e-19
18.5074 -0.269389 3.93407e-19
18.6278 -0.269389 3.93407e-19
18.7487 -0.269389 3.93407e-19
18.8699 -0.269389 3.93407e-19
18.9916 -0.269389 3.93407e-19
19.1137 -0.269389 3.93407e-19
19.2362 -0.269389 3.93407e-19
19.3592 -0.269389 3.93407e-19
19.4826 -0.269389 3.93407e-19
19.6065 -0.269389 3.93407e-19
19.7309 -0.269389 3.93407e-19
19.8557 -0.269389 3.93407e-19
19.9811 -0.269389 3.93407e-19
20.1069 -0.269389 3.93407e-19
20.2333 -0.269389 3.93407e-19
20.3602 -0.269389 3.93407e-19
20.4876 -0.269389 3.93407e-19
20.6156 -0.269389 3.93407e-19
20.7441 -0.269389 3.93407e-19
20.8732 -0.269389 3.93407e-19
21.0029 -0.269389 3.93407e-19
21.1332 -0.269389 3.93407e-19
21.2642 -0.269389 3.93407e-19
21.3958 -0.269389 3.93407e-19
21.528 -0.269389 3.93407e-19
21.6609 -0.269389 3.93407e-19
21.7945 -0.269389 3.93407e-19
21.9288 -0.269389 3.93407e-19
22.0639 -0.269389 3.93407e-19
22.1997 -0.269389 3.93407e-19
22.3363 -0.269389 3.93407e-19
22.4736 -0.269389 3.93407e-19
22.6118 -0.269389 3.93407e-19
22.7509 -0.269389 3.93407e-19
22.8908 -0.269389 3.93407e-19
23.0316 -0.269389 3.93407e-19
23.1733 -0.269389 3.93407e-19
23.316 -0.269389 3.93407e-19
23.4597 -0.269389 3.93407e-19
23.6044 -0.269389 3.93407e-19
23.7502 -0.269389 3.93407e-19
23.8971 -0.269389 3.93407e-19
24.0451 -0.269389 3.93407e-19
24.1944 -0.269389 3.93407e-19
24.3448 -0.269389 3.93407e-19
24.4966 -0.269389 3.93407e-19
24.6496 -0.269389 3.93407e-19
24.8041 -0.269389 3.93407e-19
24.9601 -0.269389 3.93407e-19
25.1175 -0.269389 3.93407e-19
25.2766 -0.269389 3.93407e-19
25.4373 -0.269389 3.93407e-19
25.5998 -0.269389 3.93407e-19
25.7641 -0.269389 3.93407e-19
25.9304 -0.269389 3.93407e-19
26.0988 -0.269389 3.93407e-19
26.2693 -0.269389 3.93407e-19
26.4421 -0.269389 3.93407e-19
26.6174 -0.269389 3.93407e-19
26.7954 -0.269389 3.93407e-19
26.9761 -0.269389 3.93407e-19
27.1598 -0.269389 3.93407e-19
27.3468 -0.269389 3.93407e-19
27.5373 -0.269389 3.93407e-19
27.7317 -0.269389 3.93407e-19
27.9302 -0.269389 3.93407e-19
28.1333 -0.269389 3.93407e-19
28.3415 -0.269389 3.93407e-19
28.5554 -0.269389 3.93407e-19
28.7758 -0.269389 3.93407e-19
29.0035 -0.269389 3.93407e-19
29.2396 -0.269389 3.93407e-19
29.4858 -0.269389 3.93407e-19
29.7441 -0.269389 3.93407e-19
30.0173 -0.269389 3.93407e-19
30.3101 -0.269389 3.93407e-19
30.6297 -0.269389 3.93407e-19
30.9905 -0.269389 3.93407e-19
31.4301 -0.269389 3.93407e-19


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1Quantum/SigmaATwoLoop.txt <==
-31.4301 -0.202005 2.50501e-05
-30.9905 -0.202032 5.96022e-06
-30.6297 -0.202051 9.08427e-06
-30.3101 -0.202071 -2.01434e-06
-30.0173 -0.202091 1.84525e-06
-29.7441 -0.202107 -4.6243e-06
-29.4858 -0.202119 7.34795e-07
-29.2396 -0.202127 -3.32801e-06
-29.0035 -0.202132 1.92896e-06
-28.7758 -0.202136 -1.73229e-06
-28.5554 -0.20214 2.76526e-06
-28.3415 -0.202143 -6.77341e-07
-28.1333 -0.202147 3.37542e-06
-27.9302 -0.20215 9.92861e-08
-27.7317 -0.202153 3.82109e-06
-27.5373 -0.202156 7.19801e-07
-27.3468 -0.202159 4.17703e-06
-27.1598 -0.202162 1.23325e-06
-26.9761 -0.202165 4.48496e-06
-26.7954 -0.202168 1.67449e-06
-26.6174 -0.20217 4.76273e-06
-26.4421 -0.202173 2.0686e-06
-26.2693 -0.202176 5.02024e-06
-26.0988 -0.202179 2.43117e-06
-25.9304 -0.202182 5.26505e-06
-25.7641 -0.202185 2.77167e-06
-25.5998 -0.202188 5.50301e-06
-25.4373 -0.202191 3.09647e-06
-25.2766 -0.202194 5.73828e-06
-25.1175 -0.202197 3.41039e-06
-24.9601 -0.2022 5.97368e-06
-24.8041 -0.202203 3.71734e-06
-24.6496 -0.202206 6.21119e-06
-24.4966 -0.202209 4.02048e-06
-24.3448 -0.202212 6.45235e-06
-24.1944 -0.202216 4.32234e-06
-24.0451 -0.202219 6.69844e-06
-23.8971 -0.202222 4.62497e-06
-23.7502 -0.202225 6.95062e-06
-23.6044 -0.202229 4.9301e-06
-23.4597 -0.202232 7.20996e-06
-23.316 -0.202235 5.23919e-06
-23.1733 -0.202239 7.47742e-06
-23.0316 -0.202242 5.55356e-06
-22.8908 -0.202246 7.75391e-06
-22.7509 -0.202249 5.87443e-06
-22.6118 -0.202253 8.04029e-06
-22.4736 -0.202256 6.20295e-06
-22.3363 -0.20226 8.33739e-06
-22.1997 -0.202264 6.54021e-06
-22.0639 -0.202268 8.64604e-06
-21.9288 -0.202272 6.88729e-06
-21.7945 -0.202275 8.96707e-06
-21.6609 -0.202279 7.24526e-06
-21.528 -0.202283 9.30135e-06
-21.3958 -0.202287 7.61515e-06
-21.2642 -0.202291 9.64976e-06
-21.1332 -0.202296 7.99805e-06
-21.0029 -0.2023 1.00132e-05
-20.8732 -0.202304 8.39503e-06
-20.7441 -0.202308 1.03927e-05
-20.6156 -0.202313 8.80721e-06
-20.4876 -0.202317 1.07893e-05
-20.3602 -0.202322 9.23575e-06
-20.2333 -0.202326 1.12039e-05
-20.1069 -0.202331 9.68184e-06
-19.9811 -0.202336 1.16379e-05
-19.8557 -0.202341 1.01468e-05
-19.7309 -0.202346 1.20924e-05
-19.6065 -0.202351 1.06319e-05
-19.4826 -0.202356 1.25686e-05
-19.3592 -0.202361 1.11385e-05
-19.2362 -0.202366 1.30681e-05
-19.1137 -0.202371 1.16682e-05
-18.9916 -0.202377 1.35922e-05
-18.8699 -0.202382 1.22226e-05
-18.7487 -0.202388 1.41426e-05
-18.6278 -0.202393 1.28033e-05
-18.5074 -0.202399 1.4721e-05
-18.3873 -0.202405 1.34122e-05
-18.2676 -0.202411 1.53291e-05
-18.1483 -0.202417 1.40512e-05
-18.0294 -0.202423 1.59691e-05
-17.9108 -0.202429 1.47225e-05
-17.7926 -0.202436 1.66429e-05
-17.6748 -0.202442 1.54282e-05
-17.5572 -0.202449 1.7353e-05
-17.4401 -0.202456 1.61707e-05
-17.3232 -0.202462 1.81017e-05
-17.2067 -0.202469 1.69528e-05
-17.0905 -0.202477 1.88918e-05
-16.9746 -0.202484 1.77771e-05
-16.859 -0.202491 1.97262e-05
-16.7437 -0.202499 1.86468e-05
-16.6288 -0.202506 2.0608e-05
-16.5141 -0.202514 1.95652e-05
-16.3997 -0.202522 2.15407e-05
-16.2856 -0.20253 2.05359e-05
-16.1717 -0.202538 2.2528e-05
-16.0582 -0.202547 2.15627e-05
-15.9449 -0.202555 2.35739e-05
-15.8319 -0.202564 2.26499e-05
-15.7191 -0.202573 2.46828e-05
-15.6066 -0.202582 2.38022e-05
-15.4943 -0.202592 2.58596e-05
-15.3823 -0.202601 2.50246e-05
-15.2705 -0.202611 2.71096e-05
-15.159 -0.202621 2.63227e-05
-15.0477 -0.202631 2.84385e-05
-14.9367 -0.202641 2.77024e-05
-14.8258 -0.202652 2.98526e-05
-14.7152 -0.202663 2.91704e-05
-14.6049 -0.202674 3.13589e-05
-14.4947 -0.202685 3.07341e-05
-14.3848 -0.202696 3.29649e-05
-14.275 -0.202708 3.24014e-05
-14.1655 -0.20272 3.46792e-05
-14.0562 -0.202733 3.41811e-05
-13.9471 -0.202745 3.65109e-05
-13.8382 -0.202758 3.60829e-05
-13.7294 -0.202771 3.84703e-05
-13.6209 -0.202785 3.81178e-05
-13.5126 -0.202799 4.05686e-05
-13.4044 -0.202813 4.02975e-05
-13.2965 -0.202827 4.28186e-05
-13.1887 -0.202842 4.26353e-05
-13.0811 -0.202857 4.5234e-05
-12.9737 -0.202873 4.51459e-05
-12.8664 -0.202889 4.78304e-05
-12.7593 -0.202905 4.78457e-05
-12.6524 -0.202922 5.0625e-05
-12.5457 -0.202939 5.0753e-05
-12.4391 -0.202957 5.36373e-05
-12.3327 -0.202975 5.38882e-05
-12.2265 -0.202994 5.68888e-05
-12.1204 -0.203013 5.72743e-05
-12.0144 -0.203033 6.04039e-05
-11.9086 -0.203053 6.09369e-05
-11.803 -0.203074 6.42097e-05
-11.6975 -0.203095 6.49051e-05
-11.5922 -0.203117 6.83372e-05
-11.487 -0.20314 6.92116e-05
-11.3819 -0.203163 7.28211e-05
-11.277 -0.203187 7.38936e-05
-11.1722 -0.203211 7.7701e-05
-11.0676 -0.203237 7.8993e-05
-10.9631 -0.203263 8.30217e-05
-10.8587 -0.20329 8.45579e-05
-10.7545 -0.203317 8.88344e-05
-10.6503 -0.203346 9.06428e-05
-10.5463 -0.203375 9.51976e-05
-10.4425 -0.203406 9.73105e-05
-10.3387 -0.203437 0.000102178
-10.2351 -0.203469 0.000104633
-10.1316 -0.203503 0.000109854
-10.0282 -0.203537 0.000112693
-9.92496 -0.203573 0.000118314
-9.82181 -0.20361 0.000121587
-9.71877 -0.203648 0.000127662
-9.61583 -0.203688 0.000131427
-9.51301 -0.203729 0.000138018
-9.4103 -0.203771 0.000142343
-9.30769 -0.203815 0.000149524
-9.20518 -0.203861 0.000154488
-9.10278 -0.203908 0.000162344
-9.00048 -0.203957 0.000168041
-8.89828 -0.204008 0.000176675
-8.79618 -0.204061 0.000183214
-8.69417 -0.204116 0.000192748
-8.59226 -0.204173 0.000200262
-8.49044 -0.204233 0.000210839
-8.38872 -0.204294 0.000219486
-8.28708 -0.204359 0.000231279
-8.18554 -0.204426 0.000241248
-8.08408 -0.204496 0.000254467
-7.98271 -0.20457 0.00026599
-7.88143 -0.204646 0.000280888
-7.78023 -0.204726 0.000294245
-7.67911 -0.20481 0.000311135
-7.57807 -0.204897 0.000326671
-7.47712 -0.204989 0.000345936
-7.37624 -0.205085 0.000364078
-7.27544 -0.205186 0.000386195
-7.17471 -0.205292 0.000407477
-7.07406 -0.205404 0.000433044
-6.97348 -0.205521 0.000458138
-6.87298 -0.205644 0.000487913
-6.77254 -0.205774 0.000517673
-6.67218 -0.205912 0.000552624
-6.57188 -0.206057 0.000588148
-6.47166 -0.20621 0.000629523
-6.37149 -0.206372 0.000672239
-6.2714 -0.206544 0.000721673
-6.17136 -0.206727 0.000773455
-6.07139 -0.206921 0.00083311
-5.97148 -0.207127 0.000896459
-5.87163 -0.207347 0.000969236
-5.77184 -0.207581 0.00104753
-5.67211 -0.207832 0.00113738
-5.57243 -0.2081 0.00123525
-5.47281 -0.208387 0.00134763
-5.37325 -0.208694 0.00147155
-5.27373 -0.209025 0.00161416
-5.17427 -0.209381 0.0017733
-5.07487 -0.209764 0.00195713
-4.97551 -0.210177 0.00216477
-4.8762 -0.210624 0.0024059
-4.77694 -0.211106 0.00268159
-4.67772 -0.211627 0.00300392
-4.57855 -0.21219 0.00337698
-4.47943 -0.212799 0.00381667
-4.38035 -0.213455 0.00433183
-4.28131 -0.21416 0.00494426
-4.18232 -0.214914 0.00567018
-4.08336 -0.215712 0.00654033
-3.98445 -0.216545 0.00758149
-3.88557 -0.217397 0.00883633
-3.78673 -0.218236 0.0103438
-3.68793 -0.219015 0.0121563
-3.58916 -0.219657 0.014315
-3.49043 -0.220054 0.0168581
-3.39173 -0.220059 0.0197816
-3.29307 -0.219494 0.0230307
-3.19443 -0.218177 0.0264491
-3.09583 -0.215979 0.029782
-2.99725 -0.212897 0.0326823
-2.89871 -0.20911 0.0348143
-2.80019 -0.204959 0.0359504
-2.7017 -0.20085 0.0360715
-2.60323 -0.197126 0.0353386
-2.50479 -0.193984 0.0340287
-2.40638 -0.191476 0.0324187
-2.30798 -0.189546 0.0307425
-2.20961 -0.188085 0.029152
-2.11126 -0.18697 0.0277438
-2.01293 -0.186082 0.0265566
-1.91462 -0.185313 0.025606
-1.81632 -0.18457 0.0248754
-1.71804 -0.183771 0.0243406
-1.61978 -0.18284 0.0239502
-1.52154 -0.181713 0.0236419
-1.42331 -0.180342 0.0233187
-1.32509 -0.178713 0.0228682
-1.22689 -0.17686 0.0221529
-1.12869 -0.174886 0.021057
-1.03051 -0.172955 0.0195097
-0.932337 -0.171257 0.0175411
-0.834173 -0.169946 0.0152687
-0.736016 -0.16909 0.0128761
-0.637867 -0.168661 0.0105329
-0.539723 -0.168563 0.00836658
-0.441585 -0.168677 0.00642947
-0.343451 -0.168891 0.00472853
-0.24532 -0.169119 0.00322604
-0.147191 -0.1693 0.00187569
-0.0490634 -0.169399 0.000614253
0.0490634 -0.169399 -0.000614253
0.147191 -0.1693 -0.00187569
0.24532 -0.169119 -0.00322604
0.343451 -0.168891 -0.00472853
0.441585 -0.168677 -0.00642947
0.539723 -0.168563 -0.00836658
0.637867 -0.168661 -0.0105329
0.736016 -0.16909 -0.0128761
0.834173 -0.169946 -0.0152687
0.932337 -0.171257 -0.0175411
1.03051 -0.172955 -0.0195097
1.12869 -0.174886 -0.021057
1.22689 -0.17686 -0.0221529
1.32509 -0.178713 -0.0228682
1.42331 -0.180342 -0.0233187
1.52154 -0.181713 -0.0236419
1.61978 -0.18284 -0.0239502
1.71804 -0.183771 -0.0243406
1.81632 -0.18457 -0.0248754
1.91462 -0.185313 -0.025606
2.01293 -0.186082 -0.0265566
2.11126 -0.18697 -0.0277438
2.20961 -0.188085 -0.029152
2.30798 -0.189546 -0.0307425
2.40638 -0.191476 -0.0324187
2.50479 -0.193984 -0.0340287
2.60323 -0.197126 -0.0353386
2.7017 -0.20085 -0.0360715
2.80019 -0.204959 -0.0359504
2.89871 -0.20911 -0.0348143
2.99725 -0.212897 -0.0326823
3.09583 -0.215979 -0.029782
3.19443 -0.218177 -0.0264491
3.29307 -0.219494 -0.0230307
3.39173 -0.220059 -0.0197816
3.49043 -0.220054 -0.0168581
3.58916 -0.219657 -0.014315
3.68793 -0.219015 -0.0121563
3.78673 -0.218236 -0.0103438
3.88557 -0.217397 -0.00883633
3.98445 -0.216545 -0.00758149
4.08336 -0.215712 -0.00654033
4.18232 -0.214914 -0.00567018
4.28131 -0.21416 -0.00494426
4.38035 -0.213455 -0.00433183
4.47943 -0.212799 -0.00381667
4.57855 -0.21219 -0.00337698
4.67772 -0.211627 -0.00300392
4.77694 -0.211106 -0.00268159
4.8762 -0.210624 -0.0024059
4.97551 -0.210177 -0.00216477
5.07487 -0.209764 -0.00195713
5.17427 -0.209381 -0.0017733
5.27373 -0.209025 -0.00161416
5.37325 -0.208694 -0.00147155
5.47281 -0.208387 -0.00134763
5.57243 -0.2081 -0.00123525
5.67211 -0.207832 -0.00113738
5.77184 -0.207581 -0.00104753
5.87163 -0.207347 -0.000969236
5.97148 -0.207127 -0.000896459
6.07139 -0.206921 -0.00083311
6.17136 -0.206727 -0.000773455
6.2714 -0.206544 -0.000721673
6.37149 -0.206372 -0.000672239
6.47166 -0.20621 -0.000629523
6.57188 -0.206057 -0.000588148
6.67218 -0.205912 -0.000552624
6.77254 -0.205774 -0.000517673
6.87298 -0.205644 -0.000487913
6.97348 -0.205521 -0.000458138
7.07406 -0.205404 -0.000433044
7.17471 -0.205292 -0.000407477
7.27544 -0.205186 -0.000386195
7.37624 -0.205085 -0.000364078
7.47712 -0.204989 -0.000345936
7.57807 -0.204897 -0.000326671
7.67911 -0.20481 -0.000311135
7.78023 -0.204726 -0.000294245
7.88143 -0.204646 -0.000280888
7.98271 -0.20457 -0.00026599
8.08408 -0.204496 -0.000254467
8.18554 -0.204426 -0.000241248
8.28708 -0.204359 -0.000231279
8.38872 -0.204294 -0.000219486
8.49044 -0.204233 -0.000210839
8.59226 -0.204173 -0.000200262
8.69417 -0.204116 -0.000192748
8.79618 -0.204061 -0.000183214
8.89828 -0.204008 -0.000176675
9.00048 -0.203957 -0.000168041
9.10278 -0.203908 -0.000162344
9.20518 -0.203861 -0.000154488
9.30769 -0.203815 -0.000149524
9.4103 -0.203771 -0.000142343
9.51301 -0.203729 -0.000138018
9.61583 -0.203688 -0.000131427
9.71877 -0.203648 -0.000127662
9.82181 -0.20361 -0.000121587
9.92496 -0.203573 -0.000118314
10.0282 -0.203537 -0.000112693
10.1316 -0.203503 -0.000109854
10.2351 -0.203469 -0.000104633
10.3387 -0.203437 -0.000102178
10.4425 -0.203406 -9.73105e-05
10.5463 -0.203375 -9.51976e-05
10.6503 -0.203346 -9.06428e-05
10.7545 -0.203317 -8.88344e-05
10.8587 -0.20329 -8.45579e-05
10.9631 -0.203263 -8.30217e-05
11.0676 -0.203237 -7.8993e-05
11.1722 -0.203211 -7.7701e-05
11.277 -0.203187 -7.38936e-05
11.3819 -0.203163 -7.28211e-05
11.487 -0.20314 -6.92116e-05
11.5922 -0.203117 -6.83372e-05
11.6975 -0.203095 -6.49051e-05
11.803 -0.203074 -6.42097e-05
11.9086 -0.203053 -6.09369e-05
12.0144 -0.203033 -6.04039e-05
12.1204 -0.203013 -5.72743e-05
12.2265 -0.202994 -5.68888e-05
12.3327 -0.202975 -5.38882e-05
12.4391 -0.202957 -5.36373e-05
12.5457 -0.202939 -5.0753e-05
12.6524 -0.202922 -5.0625e-05
12.7593 -0.202905 -4.78457e-05
12.8664 -0.202889 -4.78304e-05
12.9737 -0.202873 -4.51459e-05
13.0811 -0.202857 -4.5234e-05
13.1887 -0.202842 -4.26353e-05
13.2965 -0.202827 -4.28186e-05
13.4044 -0.202813 -4.02975e-05
13.5126 -0.202799 -4.05686e-05
13.6209 -0.202785 -3.81178e-05
13.7294 -0.202771 -3.84703e-05
13.8382 -0.202758 -3.60829e-05
13.9471 -0.202745 -3.65109e-05
14.0562 -0.202733 -3.41811e-05
14.1655 -0.20272 -3.46792e-05
14.275 -0.202708 -3.24014e-05
14.3848 -0.202696 -3.29649e-05
14.4947 -0.202685 -3.07341e-05
14.6049 -0.202674 -3.13589e-05
14.7152 -0.202663 -2.91704e-05
14.8258 -0.202652 -2.98526e-05
14.9367 -0.202641 -2.77024e-05
15.0477 -0.202631 -2.84385e-05
15.159 -0.202621 -2.63227e-05
15.2705 -0.202611 -2.71096e-05
15.3823 -0.202601 -2.50246e-05
15.4943 -0.202592 -2.58596e-05
15.6066 -0.202582 -2.38022e-05
15.7191 -0.202573 -2.46828e-05
15.8319 -0.202564 -2.26499e-05
15.9449 -0.202555 -2.35739e-05
16.0582 -0.202547 -2.15627e-05
16.1717 -0.202538 -2.2528e-05
16.2856 -0.20253 -2.05359e-05
16.3997 -0.202522 -2.15407e-05
16.5141 -0.202514 -1.95652e-05
16.6288 -0.202506 -2.0608e-05
16.7437 -0.202499 -1.86468e-05
16.859 -0.202491 -1.97262e-05
16.9746 -0.202484 -1.77771e-05
17.0905 -0.202477 -1.88918e-05
17.2067 -0.202469 -1.69528e-05
17.3232 -0.202462 -1.81017e-05
17.4401 -0.202456 -1.61707e-05
17.5572 -0.202449 -1.7353e-05
17.6748 -0.202442 -1.54282e-05
17.7926 -0.202436 -1.66429e-05
17.9108 -0.202429 -1.47225e-05
18.0294 -0.202423 -1.59691e-05
18.1483 -0.202417 -1.40512e-05
18.2676 -0.202411 -1.53291e-05
18.3873 -0.202405 -1.34122e-05
18.5074 -0.202399 -1.4721e-05
18.6278 -0.202393 -1.28033e-05
18.7487 -0.202388 -1.41426e-05
18.8699 -0.202382 -1.22226e-05
18.9916 -0.202377 -1.35922e-05
19.1137 -0.202371 -1.16682e-05
19.2362 -0.202366 -1.30681e-05
19.3592 -0.202361 -1.11385e-05
19.4826 -0.202356 -1.25686e-05
19.6065 -0.202351 -1.06319e-05
19.7309 -0.202346 -1.20924e-05
19.8557 -0.202341 -1.01468e-05
19.9811 -0.202336 -1.16379e-05
20.1069 -0.202331 -9.68184e-06
20.2333 -0.202326 -1.12039e-05
20.3602 -0.202322 -9.23575e-06
20.4876 -0.202317 -1.07893e-05
20.6156 -0.202313 -8.80721e-06
20.7441 -0.202308 -1.03927e-05
20.8732 -0.202304 -8.39503e-06
21.0029 -0.2023 -1.00132e-05
21.1332 -0.202296 -7.99805e-06
21.2642 -0.202291 -9.64976e-06
21.3958 -0.202287 -7.61515e-06
21.528 -0.202283 -9.30135e-06
21.6609 -0.202279 -7.24526e-06
21.7945 -0.202275 -8.96707e-06
21.9288 -0.202272 -6.88729e-06
22.0639 -0.202268 -8.64604e-06
22.1997 -0.202264 -6.54021e-06
22.3363 -0.20226 -8.33739e-06
22.4736 -0.202256 -6.20295e-06
22.6118 -0.202253 -8.04029e-06
22.7509 -0.202249 -5.87443e-06
22.8908 -0.202246 -7.75391e-06
23.0316 -0.202242 -5.55356e-06
23.1733 -0.202239 -7.47742e-06
23.316 -0.202235 -5.23919e-06
23.4597 -0.202232 -7.20996e-06
23.6044 -0.202229 -4.9301e-06
23.7502 -0.202225 -6.95062e-06
23.8971 -0.202222 -4.62497e-06
24.0451 -0.202219 -6.69844e-06
24.1944 -0.202216 -4.32234e-06
24.3448 -0.202212 -6.45235e-06
24.4966 -0.202209 -4.02048e-06
24.6496 -0.202206 -6.21119e-06
24.8041 -0.202203 -3.71734e-06
24.9601 -0.2022 -5.97368e-06
25.1175 -0.202197 -3.41039e-06
25.2766 -0.202194 -5.73828e-06
25.4373 -0.202191 -3.09647e-06
25.5998 -0.202188 -5.50301e-06
25.7641 -0.202185 -2.77167e-06
25.9304 -0.202182 -5.26505e-06
26.0988 -0.202179 -2.43117e-06
26.2693 -0.202176 -5.02024e-06
26.4421 -0.202173 -2.0686e-06
26.6174 -0.20217 -4.76273e-06
26.7954 -0.202168 -1.67449e-06
26.9761 -0.202165 -4.48496e-06
27.1598 -0.202162 -1.23325e-06
27.3468 -0.202159 -4.17703e-06
27.5373 -0.202156 -7.19801e-07
27.7317 -0.202153 -3.82109e-06
27.9302 -0.20215 -9.92861e-08
28.1333 -0.202147 -3.37542e-06
28.3415 -0.202143 6.77341e-07
28.5554 -0.20214 -2.76526e-06
28.7758 -0.202136 1.73229e-06
29.0035 -0.202132 -1.92896e-06
29.2396 -0.202127 3.32801e-06
29.4858 -0.202119 -7.34795e-07
29.7441 -0.202107 4.6243e-06
30.0173 -0.202091 -1.84525e-06
30.3101 -0.202071 2.01434e-06
30.6297 -0.202051 -9.08427e-06
30.9905 -0.202032 -5.96022e-06
31.4301 -0.202005 -2.50501e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1Quantum/SigmaROneLoop.txt <==
-31.4301 -0.269389 3.93407e-19
-30.9905 -0.269389 3.93407e-19
-30.6297 -0.269389 3.93407e-19
-30.3101 -0.269389 3.93407e-19
-30.0173 -0.269389 3.93407e-19
-29.7441 -0.269389 3.93407e-19
-29.4858 -0.269389 3.93407e-19
-29.2396 -0.269389 3.93407e-19
-29.0035 -0.269389 3.93407e-19
-28.7758 -0.269389 3.93407e-19
-28.5554 -0.269389 3.93407e-19
-28.3415 -0.269389 3.93407e-19
-28.1333 -0.269389 3.93407e-19
-27.9302 -0.269389 3.93407e-19
-27.7317 -0.269389 3.93407e-19
-27.5373 -0.269389 3.93407e-19
-27.3468 -0.269389 3.93407e-19
-27.1598 -0.269389 3.93407e-19
-26.9761 -0.269389 3.93407e-19
-26.7954 -0.269389 3.93407e-19
-26.6174 -0.269389 3.93407e-19
-26.4421 -0.269389 3.93407e-19
-26.2693 -0.269389 3.93407e-19
-26.0988 -0.269389 3.93407e-19
-25.9304 -0.269389 3.93407e-19
-25.7641 -0.269389 3.93407e-19
-25.5998 -0.269389 3.93407e-19
-25.4373 -0.269389 3.93407e-19
-25.2766 -0.269389 3.93407e-19
-25.1175 -0.269389 3.93407e-19
-24.9601 -0.269389 3.93407e-19
-24.8041 -0.269389 3.93407e-19
-24.6496 -0.269389 3.93407e-19
-24.4966 -0.269389 3.93407e-19
-24.3448 -0.269389 3.93407e-19
-24.1944 -0.269389 3.93407e-19
-24.0451 -0.269389 3.93407e-19
-23.8971 -0.269389 3.93407e-19
-23.7502 -0.269389 3.93407e-19
-23.6044 -0.269389 3.93407e-19
-23.4597 -0.269389 3.93407e-19
-23.316 -0.269389 3.93407e-19
-23.1733 -0.269389 3.93407e-19
-23.0316 -0.269389 3.93407e-19
-22.8908 -0.269389 3.93407e-19
-22.7509 -0.269389 3.93407e-19
-22.6118 -0.269389 3.93407e-19
-22.4736 -0.269389 3.93407e-19
-22.3363 -0.269389 3.93407e-19
-22.1997 -0.269389 3.93407e-19
-22.0639 -0.269389 3.93407e-19
-21.9288 -0.269389 3.93407e-19
-21.7945 -0.269389 3.93407e-19
-21.6609 -0.269389 3.93407e-19
-21.528 -0.269389 3.93407e-19
-21.3958 -0.269389 3.93407e-19
-21.2642 -0.269389 3.93407e-19
-21.1332 -0.269389 3.93407e-19
-21.0029 -0.269389 3.93407e-19
-20.8732 -0.269389 3.93407e-19
-20.7441 -0.269389 3.93407e-19
-20.6156 -0.269389 3.93407e-19
-20.4876 -0.269389 3.93407e-19
-20.3602 -0.269389 3.93407e-19
-20.2333 -0.269389 3.93407e-19
-20.1069 -0.269389 3.93407e-19
-19.9811 -0.269389 3.93407e-19
-19.8557 -0.269389 3.93407e-19
-19.7309 -0.269389 3.93407e-19
-19.6065 -0.269389 3.93407e-19
-19.4826 -0.269389 3.93407e-19
-19.3592 -0.269389 3.93407e-19
-19.2362 -0.269389 3.93407e-19
-19.1137 -0.269389 3.93407e-19
-18.9916 -0.269389 3.93407e-19
-18.8699 -0.269389 3.93407e-19
-18.7487 -0.269389 3.93407e-19
-18.6278 -0.269389 3.93407e-19
-18.5074 -0.269389 3.93407e-19
-18.3873 -0.269389 3.93407e-19
-18.2676 -0.269389 3.93407e-19
-18.1483 -0.269389 3.93407e-19
-18.0294 -0.269389 3.93407e-19
-17.9108 -0.269389 3.93407e-19
-17.7926 -0.269389 3.93407e-19
-17.6748 -0.269389 3.93407e-19
-17.5572 -0.269389 3.93407e-19
-17.4401 -0.269389 3.93407e-19
-17.3232 -0.269389 3.93407e-19
-17.2067 -0.269389 3.93407e-19
-17.0905 -0.269389 3.93407e-19
-16.9746 -0.269389 3.93407e-19
-16.859 -0.269389 3.93407e-19
-16.7437 -0.269389 3.93407e-19
-16.6288 -0.269389 3.93407e-19
-16.5141 -0.269389 3.93407e-19
-16.3997 -0.269389 3.93407e-19
-16.2856 -0.269389 3.93407e-19
-16.1717 -0.269389 3.93407e-19
-16.0582 -0.269389 3.93407e-19
-15.9449 -0.269389 3.93407e-19
-15.8319 -0.269389 3.93407e-19
-15.7191 -0.269389 3.93407e-19
-15.6066 -0.269389 3.93407e-19
-15.4943 -0.269389 3.93407e-19
-15.3823 -0.269389 3.93407e-19
-15.2705 -0.269389 3.93407e-19
-15.159 -0.269389 3.93407e-19
-15.0477 -0.269389 3.93407e-19
-14.9367 -0.269389 3.93407e-19
-14.8258 -0.269389 3.93407e-19
-14.7152 -0.269389 3.93407e-19
-14.6049 -0.269389 3.93407e-19
-14.4947 -0.269389 3.93407e-19
-14.3848 -0.269389 3.93407e-19
-14.275 -0.269389 3.93407e-19
-14.1655 -0.269389 3.93407e-19
-14.0562 -0.269389 3.93407e-19
-13.9471 -0.269389 3.93407e-19
-13.8382 -0.269389 3.93407e-19
-13.7294 -0.269389 3.93407e-19
-13.6209 -0.269389 3.93407e-19
-13.5126 -0.269389 3.93407e-19
-13.4044 -0.269389 3.93407e-19
-13.2965 -0.269389 3.93407e-19
-13.1887 -0.269389 3.93407e-19
-13.0811 -0.269389 3.93407e-19
-12.9737 -0.269389 3.93407e-19
-12.8664 -0.269389 3.93407e-19
-12.7593 -0.269389 3.93407e-19
-12.6524 -0.269389 3.93407e-19
-12.5457 -0.269389 3.93407e-19
-12.4391 -0.269389 3.93407e-19
-12.3327 -0.269389 3.93407e-19
-12.2265 -0.269389 3.93407e-19
-12.1204 -0.269389 3.93407e-19
-12.0144 -0.269389 3.93407e-19
-11.9086 -0.269389 3.93407e-19
-11.803 -0.269389 3.93407e-19
-11.6975 -0.269389 3.93407e-19
-11.5922 -0.269389 3.93407e-19
-11.487 -0.269389 3.93407e-19
-11.3819 -0.269389 3.93407e-19
-11.277 -0.269389 3.93407e-19
-11.1722 -0.269389 3.93407e-19
-11.0676 -0.269389 3.93407e-19
-10.9631 -0.269389 3.93407e-19
-10.8587 -0.269389 3.93407e-19
-10.7545 -0.269389 3.93407e-19
-10.6503 -0.269389 3.93407e-19
-10.5463 -0.269389 3.93407e-19
-10.4425 -0.269389 3.93407e-19
-10.3387 -0.269389 3.93407e-19
-10.2351 -0.269389 3.93407e-19
-10.1316 -0.269389 3.93407e-19
-10.0282 -0.269389 3.93407e-19
-9.92496 -0.269389 3.93407e-19
-9.82181 -0.269389 3.93407e-19
-9.71877 -0.269389 3.93407e-19
-9.61583 -0.269389 3.93407e-19
-9.51301 -0.269389 3.93407e-19
-9.4103 -0.269389 3.93407e-19
-9.30769 -0.269389 3.93407e-19
-9.20518 -0.269389 3.93407e-19
-9.10278 -0.269389 3.93407e-19
-9.00048 -0.269389 3.93407e-19
-8.89828 -0.269389 3.93407e-19
-8.79618 -0.269389 3.93407e-19
-8.69417 -0.269389 3.93407e-19
-8.59226 -0.269389 3.93407e-19
-8.49044 -0.269389 3.93407e-19
-8.38872 -0.269389 3.93407e-19
-8.28708 -0.269389 3.93407e-19
-8.18554 -0.269389 3.93407e-19
-8.08408 -0.269389 3.93407e-19
-7.98271 -0.269389 3.93407e-19
-7.88143 -0.269389 3.93407e-19
-7.78023 -0.269389 3.93407e-19
-7.67911 -0.269389 3.93407e-19
-7.57807 -0.269389 3.93407e-19
-7.47712 -0.269389 3.93407e-19
-7.37624 -0.269389 3.93407e-19
-7.27544 -0.269389 3.93407e-19
-7.17471 -0.269389 3.93407e-19
-7.07406 -0.269389 3.93407e-19
-6.97348 -0.269389 3.93407e-19
-6.87298 -0.269389 3.93407e-19
-6.77254 -0.269389 3.93407e-19
-6.67218 -0.269389 3.93407e-19
-6.57188 -0.269389 3.93407e-19
-6.47166 -0.269389 3.93407e-19
-6.37149 -0.269389 3.93407e-19
-6.2714 -0.269389 3.93407e-19
-6.17136 -0.269389 3.93407e-19
-6.07139 -0.269389 3.93407e-19
-5.97148 -0.269389 3.93407e-19
-5.87163 -0.269389 3.93407e-19
-5.77184 -0.269389 3.93407e-19
-5.67211 -0.269389 3.93407e-19
-5.57243 -0.269389 3.93407e-19
-5.47281 -0.269389 3.93407e-19
-5.37325 -0.269389 3.93407e-19
-5.27373 -0.269389 3.93407e-19
-5.17427 -0.269389 3.93407e-19
-5.07487 -0.269389 3.93407e-19
-4.97551 -0.269389 3.93407e-19
-4.8762 -0.269389 3.93407e-19
-4.77694 -0.269389 3.93407e-19
-4.67772 -0.269389 3.93407e-19
-4.57855 -0.269389 3.93407e-19
-4.47943 -0.269389 3.93407e-19
-4.38035 -0.269389 3.93407e-19
-4.28131 -0.269389 3.93407e-19
-4.18232 -0.269389 3.93407e-19
-4.08336 -0.269389 3.93407e-19
-3.98445 -0.269389 3.93407e-19
-3.88557 -0.269389 3.93407e-19
-3.78673 -0.269389 3.93407e-19
-3.68793 -0.269389 3.93407e-19
-3.58916 -0.269389 3.93407e-19
-3.49043 -0.269389 3.93407e-19
-3.39173 -0.269389 3.93407e-19
-3.29307 -0.269389 3.93407e-19
-3.19443 -0.269389 3.93407e-19
-3.09583 -0.269389 3.93407e-19
-2.99725 -0.269389 3.93407e-19
-2.89871 -0.269389 3.93407e-19
-2.80019 -0.269389 3.93407e-19
-2.7017 -0.269389 3.93407e-19
-2.60323 -0.269389 3.93407e-19
-2.50479 -0.269389 3.93407e-19
-2.40638 -0.269389 3.93407e-19
-2.30798 -0.269389 3.93407e-19
-2.20961 -0.269389 3.93407e-19
-2.11126 -0.269389 3.93407e-19
-2.01293 -0.269389 3.93407e-19
-1.91462 -0.269389 3.93407e-19
-1.81632 -0.269389 3.93407e-19
-1.71804 -0.269389 3.93407e-19
-1.61978 -0.269389 3.93407e-19
-1.52154 -0.269389 3.93407e-19
-1.42331 -0.269389 3.93407e-19
-1.32509 -0.269389 3.93407e-19
-1.22689 -0.269389 3.93407e-19
-1.12869 -0.269389 3.93407e-19
-1.03051 -0.269389 3.93407e-19
-0.932337 -0.269389 3.93407e-19
-0.834173 -0.269389 3.93407e-19
-0.736016 -0.269389 3.93407e-19
-0.637867 -0.269389 3.93407e-19
-0.539723 -0.269389 3.93407e-19
-0.441585 -0.269389 3.93407e-19
-0.343451 -0.269389 3.93407e-19
-0.24532 -0.269389 3.93407e-19
-0.147191 -0.269389 3.93407e-19
-0.0490634 -0.269389 3.93407e-19
0.0490634 -0.269389 3.93407e-19
0.147191 -0.269389 3.93407e-19
0.24532 -0.269389 3.93407e-19
0.343451 -0.269389 3.93407e-19
0.441585 -0.269389 3.93407e-19
0.539723 -0.269389 3.93407e-19
0.637867 -0.269389 3.93407e-19
0.736016 -0.269389 3.93407e-19
0.834173 -0.269389 3.93407e-19
0.932337 -0.269389 3.93407e-19
1.03051 -0.269389 3.93407e-19
1.12869 -0.269389 3.93407e-19
1.22689 -0.269389 3.93407e-19
1.32509 -0.269389 3.93407e-19
1.42331 -0.269389 3.93407e-19
1.52154 -0.269389 3.93407e-19
1.61978 -0.269389 3.93407e-19
1.71804 -0.269389 3.93407e-19
1.81632 -0.269389 3.93407e-19
1.91462 -0.269389 3.93407e-19
2.01293 -0.269389 3.93407e-19
2.11126 -0.269389 3.93407e-19
2.20961 -0.269389 3.93407e-19
2.30798 -0.269389 3.93407e-19
2.40638 -0.269389 3.93407e-19
2.50479 -0.269389 3.93407e-19
2.60323 -0.269389 3.93407e-19
2.7017 -0.269389 3.93407e-19
2.80019 -0.269389 3.93407e-19
2.89871 -0.269389 3.93407e-19
2.99725 -0.269389 3.93407e-19
3.09583 -0.269389 3.93407e-19
3.19443 -0.269389 3.93407e-19
3.29307 -0.269389 3.93407e-19
3.39173 -0.269389 3.93407e-19
3.49043 -0.269389 3.93407e-19
3.58916 -0.269389 3.93407e-19
3.68793 -0.269389 3.93407e-19
3.78673 -0.269389 3.93407e-19
3.88557 -0.269389 3.93407e-19
3.98445 -0.269389 3.93407e-19
4.08336 -0.269389 3.93407e-19
4.18232 -0.269389 3.93407e-19
4.28131 -0.269389 3.93407e-19
4.38035 -0.269389 3.93407e-19
4.47943 -0.269389 3.93407e-19
4.57855 -0.269389 3.93407e-19
4.67772 -0.269389 3.93407e-19
4.77694 -0.269389 3.93407e-19
4.8762 -0.269389 3.93407e-19
4.97551 -0.269389 3.93407e-19
5.07487 -0.269389 3.93407e-19
5.17427 -0.269389 3.93407e-19
5.27373 -0.269389 3.93407e-19
5.37325 -0.269389 3.93407e-19
5.47281 -0.269389 3.93407e-19
5.57243 -0.269389 3.93407e-19
5.67211 -0.269389 3.93407e-19
5.77184 -0.269389 3.93407e-19
5.87163 -0.269389 3.93407e-19
5.97148 -0.269389 3.93407e-19
6.07139 -0.269389 3.93407e-19
6.17136 -0.269389 3.93407e-19
6.2714 -0.269389 3.93407e-19
6.37149 -0.269389 3.93407e-19
6.47166 -0.269389 3.93407e-19
6.57188 -0.269389 3.93407e-19
6.67218 -0.269389 3.93407e-19
6.77254 -0.269389 3.93407e-19
6.87298 -0.269389 3.93407e-19
6.97348 -0.269389 3.93407e-19
7.07406 -0.269389 3.93407e-19
7.17471 -0.269389 3.93407e-19
7.27544 -0.269389 3.93407e-19
7.37624 -0.269389 3.93407e-19
7.47712 -0.269389 3.93407e-19
7.57807 -0.269389 3.93407e-19
7.67911 -0.269389 3.93407e-19
7.78023 -0.269389 3.93407e-19
7.88143 -0.269389 3.93407e-19
7.98271 -0.269389 3.93407e-19
8.08408 -0.269389 3.93407e-19
8.18554 -0.269389 3.93407e-19
8.28708 -0.269389 3.93407e-19
8.38872 -0.269389 3.93407e-19
8.49044 -0.269389 3.93407e-19
8.59226 -0.269389 3.93407e-19
8.69417 -0.269389 3.93407e-19
8.79618 -0.269389 3.93407e-19
8.89828 -0.269389 3.93407e-19
9.00048 -0.269389 3.93407e-19
9.10278 -0.269389 3.93407e-19
9.20518 -0.269389 3.93407e-19
9.30769 -0.269389 3.93407e-19
9.4103 -0.269389 3.93407e-19
9.51301 -0.269389 3.93407e-19
9.61583 -0.269389 3.93407e-19
9.71877 -0.269389 3.93407e-19
9.82181 -0.269389 3.93407e-19
9.92496 -0.269389 3.93407e-19
10.0282 -0.269389 3.93407e-19
10.1316 -0.269389 3.93407e-19
10.2351 -0.269389 3.93407e-19
10.3387 -0.269389 3.93407e-19
10.4425 -0.269389 3.93407e-19
10.5463 -0.269389 3.93407e-19
10.6503 -0.269389 3.93407e-19
10.7545 -0.269389 3.93407e-19
10.8587 -0.269389 3.93407e-19
10.9631 -0.269389 3.93407e-19
11.0676 -0.269389 3.93407e-19
11.1722 -0.269389 3.93407e-19
11.277 -0.269389 3.93407e-19
11.3819 -0.269389 3.93407e-19
11.487 -0.269389 3.93407e-19
11.5922 -0.269389 3.93407e-19
11.6975 -0.269389 3.93407e-19
11.803 -0.269389 3.93407e-19
11.9086 -0.269389 3.93407e-19
12.0144 -0.269389 3.93407e-19
12.1204 -0.269389 3.93407e-19
12.2265 -0.269389 3.93407e-19
12.3327 -0.269389 3.93407e-19
12.4391 -0.269389 3.93407e-19
12.5457 -0.269389 3.93407e-19
12.6524 -0.269389 3.93407e-19
12.7593 -0.269389 3.93407e-19
12.8664 -0.269389 3.93407e-19
12.9737 -0.269389 3.93407e-19
13.0811 -0.269389 3.93407e-19
13.1887 -0.269389 3.93407e-19
13.2965 -0.269389 3.93407e-19
13.4044 -0.269389 3.93407e-19
13.5126 -0.269389 3.93407e-19
13.6209 -0.269389 3.93407e-19
13.7294 -0.269389 3.93407e-19
13.8382 -0.269389 3.93407e-19
13.9471 -0.269389 3.93407e-19
14.0562 -0.269389 3.93407e-19
14.1655 -0.269389 3.93407e-19
14.275 -0.269389 3.93407e-19
14.3848 -0.269389 3.93407e-19
14.4947 -0.269389 3.93407e-19
14.6049 -0.269389 3.93407e-19
14.7152 -0.269389 3.93407e-19
14.8258 -0.269389 3.93407e-19
14.9367 -0.269389 3.93407e-19
15.0477 -0.269389 3.93407e-19
15.159 -0.269389 3.93407e-19
15.2705 -0.269389 3.93407e-19
15.3823 -0.269389 3.93407e-19
15.4943 -0.269389 3.93407e-19
15.6066 -0.269389 3.93407e-19
15.7191 -0.269389 3.93407e-19
15.8319 -0.269389 3.93407e-19
15.9449 -0.269389 3.93407e-19
16.0582 -0.269389 3.93407e-19
16.1717 -0.269389 3.93407e-19
16.2856 -0.269389 3.93407e-19
16.3997 -0.269389 3.93407e-19
16.5141 -0.269389 3.93407e-19
16.6288 -0.269389 3.93407e-19
16.7437 -0.269389 3.93407e-19
16.859 -0.269389 3.93407e-19
16.9746 -0.269389 3.93407e-19
17.0905 -0.269389 3.93407e-19
17.2067 -0.269389 3.93407e-19
17.3232 -0.269389 3.93407e-19
17.4401 -0.269389 3.93407e-19
17.5572 -0.269389 3.93407e-19
17.6748 -0.269389 3.93407e-19
17.7926 -0.269389 3.93407e-19
17.9108 -0.269389 3.93407e-19
18.0294 -0.269389 3.93407e-19
18.1483 -0.269389 3.93407e-19
18.2676 -0.269389 3.93407e-19
18.3873 -0.269389 3.93407e-19
18.5074 -0.269389 3.93407e-19
18.6278 -0.269389 3.93407e-19
18.7487 -0.269389 3.93407e-19
18.8699 -0.269389 3.93407e-19
18.9916 -0.269389 3.93407e-19
19.1137 -0.269389 3.93407e-19
19.2362 -0.269389 3.93407e-19
19.3592 -0.269389 3.93407e-19
19.4826 -0.269389 3.93407e-19
19.6065 -0.269389 3.93407e-19
19.7309 -0.269389 3.93407e-19
19.8557 -0.269389 3.93407e-19
19.9811 -0.269389 3.93407e-19
20.1069 -0.269389 3.93407e-19
20.2333 -0.269389 3.93407e-19
20.3602 -0.269389 3.93407e-19
20.4876 -0.269389 3.93407e-19
20.6156 -0.269389 3.93407e-19
20.7441 -0.269389 3.93407e-19
20.8732 -0.269389 3.93407e-19
21.0029 -0.269389 3.93407e-19
21.1332 -0.269389 3.93407e-19
21.2642 -0.269389 3.93407e-19
21.3958 -0.269389 3.93407e-19
21.528 -0.269389 3.93407e-19
21.6609 -0.269389 3.93407e-19
21.7945 -0.269389 3.93407e-19
21.9288 -0.269389 3.93407e-19
22.0639 -0.269389 3.93407e-19
22.1997 -0.269389 3.93407e-19
22.3363 -0.269389 3.93407e-19
22.4736 -0.269389 3.93407e-19
22.6118 -0.269389 3.93407e-19
22.7509 -0.269389 3.93407e-19
22.8908 -0.269389 3.93407e-19
23.0316 -0.269389 3.93407e-19
23.1733 -0.269389 3.93407e-19
23.316 -0.269389 3.93407e-19
23.4597 -0.269389 3.93407e-19
23.6044 -0.269389 3.93407e-19
23.7502 -0.269389 3.93407e-19
23.8971 -0.269389 3.93407e-19
24.0451 -0.269389 3.93407e-19
24.1944 -0.269389 3.93407e-19
24.3448 -0.269389 3.93407e-19
24.4966 -0.269389 3.93407e-19
24.6496 -0.269389 3.93407e-19
24.8041 -0.269389 3.93407e-19
24.9601 -0.269389 3.93407e-19
25.1175 -0.269389 3.93407e-19
25.2766 -0.269389 3.93407e-19
25.4373 -0.269389 3.93407e-19
25.5998 -0.269389 3.93407e-19
25.7641 -0.269389 3.93407e-19
25.9304 -0.269389 3.93407e-19
26.0988 -0.269389 3.93407e-19
26.2693 -0.269389 3.93407e-19
26.4421 -0.269389 3.93407e-19
26.6174 -0.269389 3.93407e-19
26.7954 -0.269389 3.93407e-19
26.9761 -0.269389 3.93407e-19
27.1598 -0.269389 3.93407e-19
27.3468 -0.269389 3.93407e-19
27.5373 -0.269389 3.93407e-19
27.7317 -0.269389 3.93407e-19
27.9302 -0.269389 3.93407e-19
28.1333 -0.269389 3.93407e-19
28.3415 -0.269389 3.93407e-19
28.5554 -0.269389 3.93407e-19
28.7758 -0.269389 3.93407e-19
29.0035 -0.269389 3.93407e-19
29.2396 -0.269389 3.93407e-19
29.4858 -0.269389 3.93407e-19
29.7441 -0.269389 3.93407e-19
30.0173 -0.269389 3.93407e-19
30.3101 -0.269389 3.93407e-19
30.6297 -0.269389 3.93407e-19
30.9905 -0.269389 3.93407e-19
31.4301 -0.269389 3.93407e-19


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1Quantum/SigmaRTwoLoop.txt <==
-31.4301 -0.202005 -2.50501e-05
-30.9905 -0.202032 -5.96022e-06
-30.6297 -0.202051 -9.08427e-06
-30.3101 -0.202071 2.01434e-06
-30.0173 -0.202091 -1.84525e-06
-29.7441 -0.202107 4.6243e-06
-29.4858 -0.202119 -7.34795e-07
-29.2396 -0.202127 3.32801e-06
-29.0035 -0.202132 -1.92896e-06
-28.7758 -0.202136 1.73229e-06
-28.5554 -0.20214 -2.76526e-06
-28.3415 -0.202143 6.77341e-07
-28.1333 -0.202147 -3.37542e-06
-27.9302 -0.20215 -9.92861e-08
-27.7317 -0.202153 -3.82109e-06
-27.5373 -0.202156 -7.19801e-07
-27.3468 -0.202159 -4.17703e-06
-27.1598 -0.202162 -1.23325e-06
-26.9761 -0.202165 -4.48496e-06
-26.7954 -0.202168 -1.67449e-06
-26.6174 -0.20217 -4.76273e-06
-26.4421 -0.202173 -2.0686e-06
-26.2693 -0.202176 -5.02024e-06
-26.0988 -0.202179 -2.43117e-06
-25.9304 -0.202182 -5.26505e-06
-25.7641 -0.202185 -2.77167e-06
-25.5998 -0.202188 -5.50301e-06
-25.4373 -0.202191 -3.09647e-06
-25.2766 -0.202194 -5.73828e-06
-25.1175 -0.202197 -3.41039e-06
-24.9601 -0.2022 -5.97368e-06
-24.8041 -0.202203 -3.71734e-06
-24.6496 -0.202206 -6.21119e-06
-24.4966 -0.202209 -4.02048e-06
-24.3448 -0.202212 -6.45235e-06
-24.1944 -0.202216 -4.32234e-06
-24.0451 -0.202219 -6.69844e-06
-23.8971 -0.202222 -4.62497e-06
-23.7502 -0.202225 -6.95062e-06
-23.6044 -0.202229 -4.9301e-06
-23.4597 -0.202232 -7.20996e-06
-23.316 -0.202235 -5.23919e-06
-23.1733 -0.202239 -7.47742e-06
-23.0316 -0.202242 -5.55356e-06
-22.8908 -0.202246 -7.75391e-06
-22.7509 -0.202249 -5.87443e-06
-22.6118 -0.202253 -8.04029e-06
-22.4736 -0.202256 -6.20295e-06
-22.3363 -0.20226 -8.33739e-06
-22.1997 -0.202264 -6.54021e-06
-22.0639 -0.202268 -8.64604e-06
-21.9288 -0.202272 -6.88729e-06
-21.7945 -0.202275 -8.96707e-06
-21.6609 -0.202279 -7.24526e-06
-21.528 -0.202283 -9.30135e-06
-21.3958 -0.202287 -7.61515e-06
-21.2642 -0.202291 -9.64976e-06
-21.1332 -0.202296 -7.99805e-06
-21.0029 -0.2023 -1.00132e-05
-20.8732 -0.202304 -8.39503e-06
-20.7441 -0.202308 -1.03927e-05
-20.6156 -0.202313 -8.80721e-06
-20.4876 -0.202317 -1.07893e-05
-20.3602 -0.202322 -9.23575e-06
-20.2333 -0.202326 -1.12039e-05
-20.1069 -0.202331 -9.68184e-06
-19.9811 -0.202336 -1.16379e-05
-19.8557 -0.202341 -1.01468e-05
-19.7309 -0.202346 -1.20924e-05
-19.6065 -0.202351 -1.06319e-05
-19.4826 -0.202356 -1.25686e-05
-19.3592 -0.202361 -1.11385e-05
-19.2362 -0.202366 -1.30681e-05
-19.1137 -0.202371 -1.16682e-05
-18.9916 -0.202377 -1.35922e-05
-18.8699 -0.202382 -1.22226e-05
-18.7487 -0.202388 -1.41426e-05
-18.6278 -0.202393 -1.28033e-05
-18.5074 -0.202399 -1.4721e-05
-18.3873 -0.202405 -1.34122e-05
-18.2676 -0.202411 -1.53291e-05
-18.1483 -0.202417 -1.40512e-05
-18.0294 -0.202423 -1.59691e-05
-17.9108 -0.202429 -1.47225e-05
-17.7926 -0.202436 -1.66429e-05
-17.6748 -0.202442 -1.54282e-05
-17.5572 -0.202449 -1.7353e-05
-17.4401 -0.202456 -1.61707e-05
-17.3232 -0.202462 -1.81017e-05
-17.2067 -0.202469 -1.69528e-05
-17.0905 -0.202477 -1.88918e-05
-16.9746 -0.202484 -1.77771e-05
-16.859 -0.202491 -1.97262e-05
-16.7437 -0.202499 -1.86468e-05
-16.6288 -0.202506 -2.0608e-05
-16.5141 -0.202514 -1.95652e-05
-16.3997 -0.202522 -2.15407e-05
-16.2856 -0.20253 -2.05359e-05
-16.1717 -0.202538 -2.2528e-05
-16.0582 -0.202547 -2.15627e-05
-15.9449 -0.202555 -2.35739e-05
-15.8319 -0.202564 -2.26499e-05
-15.7191 -0.202573 -2.46828e-05
-15.6066 -0.202582 -2.38022e-05
-15.4943 -0.202592 -2.58596e-05
-15.3823 -0.202601 -2.50246e-05
-15.2705 -0.202611 -2.71096e-05
-15.159 -0.202621 -2.63227e-05
-15.0477 -0.202631 -2.84385e-05
-14.9367 -0.202641 -2.77024e-05
-14.8258 -0.202652 -2.98526e-05
-14.7152 -0.202663 -2.91704e-05
-14.6049 -0.202674 -3.13589e-05
-14.4947 -0.202685 -3.07341e-05
-14.3848 -0.202696 -3.29649e-05
-14.275 -0.202708 -3.24014e-05
-14.1655 -0.20272 -3.46792e-05
-14.0562 -0.202733 -3.41811e-05
-13.9471 -0.202745 -3.65109e-05
-13.8382 -0.202758 -3.60829e-05
-13.7294 -0.202771 -3.84703e-05
-13.6209 -0.202785 -3.81178e-05
-13.5126 -0.202799 -4.05686e-05
-13.4044 -0.202813 -4.02975e-05
-13.2965 -0.202827 -4.28186e-05
-13.1887 -0.202842 -4.26353e-05
-13.0811 -0.202857 -4.5234e-05
-12.9737 -0.202873 -4.51459e-05
-12.8664 -0.202889 -4.78304e-05
-12.7593 -0.202905 -4.78457e-05
-12.6524 -0.202922 -5.0625e-05
-12.5457 -0.202939 -5.0753e-05
-12.4391 -0.202957 -5.36373e-05
-12.3327 -0.202975 -5.38882e-05
-12.2265 -0.202994 -5.68888e-05
-12.1204 -0.203013 -5.72743e-05
-12.0144 -0.203033 -6.04039e-05
-11.9086 -0.203053 -6.09369e-05
-11.803 -0.203074 -6.42097e-05
-11.6975 -0.203095 -6.49051e-05
-11.5922 -0.203117 -6.83372e-05
-11.487 -0.20314 -6.92116e-05
-11.3819 -0.203163 -7.28211e-05
-11.277 -0.203187 -7.38936e-05
-11.1722 -0.203211 -7.7701e-05
-11.0676 -0.203237 -7.8993e-05
-10.9631 -0.203263 -8.30217e-05
-10.8587 -0.20329 -8.45579e-05
-10.7545 -0.203317 -8.88344e-05
-10.6503 -0.203346 -9.06428e-05
-10.5463 -0.203375 -9.51976e-05
-10.4425 -0.203406 -9.73105e-05
-10.3387 -0.203437 -0.000102178
-10.2351 -0.203469 -0.000104633
-10.1316 -0.203503 -0.000109854
-10.0282 -0.203537 -0.000112693
-9.92496 -0.203573 -0.000118314
-9.82181 -0.20361 -0.000121587
-9.71877 -0.203648 -0.000127662
-9.61583 -0.203688 -0.000131427
-9.51301 -0.203729 -0.000138018
-9.4103 -0.203771 -0.000142343
-9.30769 -0.203815 -0.000149524
-9.20518 -0.203861 -0.000154488
-9.10278 -0.203908 -0.000162344
-9.00048 -0.203957 -0.000168041
-8.89828 -0.204008 -0.000176675
-8.79618 -0.204061 -0.000183214
-8.69417 -0.204116 -0.000192748
-8.59226 -0.204173 -0.000200262
-8.49044 -0.204233 -0.000210839
-8.38872 -0.204294 -0.000219486
-8.28708 -0.204359 -0.000231279
-8.18554 -0.204426 -0.000241248
-8.08408 -0.204496 -0.000254467
-7.98271 -0.20457 -0.00026599
-7.88143 -0.204646 -0.000280888
-7.78023 -0.204726 -0.000294245
-7.67911 -0.20481 -0.000311135
-7.57807 -0.204897 -0.000326671
-7.47712 -0.204989 -0.000345936
-7.37624 -0.205085 -0.000364078
-7.27544 -0.205186 -0.000386195
-7.17471 -0.205292 -0.000407477
-7.07406 -0.205404 -0.000433044
-6.97348 -0.205521 -0.000458138
-6.87298 -0.205644 -0.000487913
-6.77254 -0.205774 -0.000517673
-6.67218 -0.205912 -0.000552624
-6.57188 -0.206057 -0.000588148
-6.47166 -0.20621 -0.000629523
-6.37149 -0.206372 -0.000672239
-6.2714 -0.206544 -0.000721673
-6.17136 -0.206727 -0.000773455
-6.07139 -0.206921 -0.00083311
-5.97148 -0.207127 -0.000896459
-5.87163 -0.207347 -0.000969236
-5.77184 -0.207581 -0.00104753
-5.67211 -0.207832 -0.00113738
-5.57243 -0.2081 -0.00123525
-5.47281 -0.208387 -0.00134763
-5.37325 -0.208694 -0.00147155
-5.27373 -0.209025 -0.00161416
-5.17427 -0.209381 -0.0017733
-5.07487 -0.209764 -0.00195713
-4.97551 -0.210177 -0.00216477
-4.8762 -0.210624 -0.0024059
-4.77694 -0.211106 -0.00268159
-4.67772 -0.211627 -0.00300392
-4.57855 -0.21219 -0.00337698
-4.47943 -0.212799 -0.00381667
-4.38035 -0.213455 -0.00433183
-4.28131 -0.21416 -0.00494426
-4.18232 -0.214914 -0.00567018
-4.08336 -0.215712 -0.00654033
-3.98445 -0.216545 -0.00758149
-3.88557 -0.217397 -0.00883633
-3.78673 -0.218236 -0.0103438
-3.68793 -0.219015 -0.0121563
-3.58916 -0.219657 -0.014315
-3.49043 -0.220054 -0.0168581
-3.39173 -0.220059 -0.0197816
-3.29307 -0.219494 -0.0230307
-3.19443 -0.218177 -0.0264491
-3.09583 -0.215979 -0.029782
-2.99725 -0.212897 -0.0326823
-2.89871 -0.20911 -0.0348143
-2.80019 -0.204959 -0.0359504
-2.7017 -0.20085 -0.0360715
-2.60323 -0.197126 -0.0353386
-2.50479 -0.193984 -0.0340287
-2.40638 -0.191476 -0.0324187
-2.30798 -0.189546 -0.0307425
-2.20961 -0.188085 -0.029152
-2.11126 -0.18697 -0.0277438
-2.01293 -0.186082 -0.0265566
-1.91462 -0.185313 -0.025606
-1.81632 -0.18457 -0.0248754
-1.71804 -0.183771 -0.0243406
-1.61978 -0.18284 -0.0239502
-1.52154 -0.181713 -0.0236419
-1.42331 -0.180342 -0.0233187
-1.32509 -0.178713 -0.0228682
-1.22689 -0.17686 -0.0221529
-1.12869 -0.174886 -0.021057
-1.03051 -0.172955 -0.0195097
-0.932337 -0.171257 -0.0175411
-0.834173 -0.169946 -0.0152687
-0.736016 -0.16909 -0.0128761
-0.637867 -0.168661 -0.0105329
-0.539723 -0.168563 -0.00836658
-0.441585 -0.168677 -0.00642947
-0.343451 -0.168891 -0.00472853
-0.24532 -0.169119 -0.00322604
-0.147191 -0.1693 -0.00187569
-0.0490634 -0.169399 -0.000614253
0.0490634 -0.169399 0.000614253
0.147191 -0.1693 0.00187569
0.24532 -0.169119 0.00322604
0.343451 -0.168891 0.00472853
0.441585 -0.168677 0.00642947
0.539723 -0.168563 0.00836658
0.637867 -0.168661 0.0105329
0.736016 -0.16909 0.0128761
0.834173 -0.169946 0.0152687
0.932337 -0.171257 0.0175411
1.03051 -0.172955 0.0195097
1.12869 -0.174886 0.021057
1.22689 -0.17686 0.0221529
1.32509 -0.178713 0.0228682
1.42331 -0.180342 0.0233187
1.52154 -0.181713 0.0236419
1.61978 -0.18284 0.0239502
1.71804 -0.183771 0.0243406
1.81632 -0.18457 0.0248754
1.91462 -0.185313 0.025606
2.01293 -0.186082 0.0265566
2.11126 -0.18697 0.0277438
2.20961 -0.188085 0.029152
2.30798 -0.189546 0.0307425
2.40638 -0.191476 0.0324187
2.50479 -0.193984 0.0340287
2.60323 -0.197126 0.0353386
2.7017 -0.20085 0.0360715
2.80019 -0.204959 0.0359504
2.89871 -0.20911 0.0348143
2.99725 -0.212897 0.0326823
3.09583 -0.215979 0.029782
3.19443 -0.218177 0.0264491
3.29307 -0.219494 0.0230307
3.39173 -0.220059 0.0197816
3.49043 -0.220054 0.0168581
3.58916 -0.219657 0.014315
3.68793 -0.219015 0.0121563
3.78673 -0.218236 0.0103438
3.88557 -0.217397 0.00883633
3.98445 -0.216545 0.00758149
4.08336 -0.215712 0.00654033
4.18232 -0.214914 0.00567018
4.28131 -0.21416 0.00494426
4.38035 -0.213455 0.00433183
4.47943 -0.212799 0.00381667
4.57855 -0.21219 0.00337698
4.67772 -0.211627 0.00300392
4.77694 -0.211106 0.00268159
4.8762 -0.210624 0.0024059
4.97551 -0.210177 0.00216477
5.07487 -0.209764 0.00195713
5.17427 -0.209381 0.0017733
5.27373 -0.209025 0.00161416
5.37325 -0.208694 0.00147155
5.47281 -0.208387 0.00134763
5.57243 -0.2081 0.00123525
5.67211 -0.207832 0.00113738
5.77184 -0.207581 0.00104753
5.87163 -0.207347 0.000969236
5.97148 -0.207127 0.000896459
6.07139 -0.206921 0.00083311
6.17136 -0.206727 0.000773455
6.2714 -0.206544 0.000721673
6.37149 -0.206372 0.000672239
6.47166 -0.20621 0.000629523
6.57188 -0.206057 0.000588148
6.67218 -0.205912 0.000552624
6.77254 -0.205774 0.000517673
6.87298 -0.205644 0.000487913
6.97348 -0.205521 0.000458138
7.07406 -0.205404 0.000433044
7.17471 -0.205292 0.000407477
7.27544 -0.205186 0.000386195
7.37624 -0.205085 0.000364078
7.47712 -0.204989 0.000345936
7.57807 -0.204897 0.000326671
7.67911 -0.20481 0.000311135
7.78023 -0.204726 0.000294245
7.88143 -0.204646 0.000280888
7.98271 -0.20457 0.00026599
8.08408 -0.204496 0.000254467
8.18554 -0.204426 0.000241248
8.28708 -0.204359 0.000231279
8.38872 -0.204294 0.000219486
8.49044 -0.204233 0.000210839
8.59226 -0.204173 0.000200262
8.69417 -0.204116 0.000192748
8.79618 -0.204061 0.000183214
8.89828 -0.204008 0.000176675
9.00048 -0.203957 0.000168041
9.10278 -0.203908 0.000162344
9.20518 -0.203861 0.000154488
9.30769 -0.203815 0.000149524
9.4103 -0.203771 0.000142343
9.51301 -0.203729 0.000138018
9.61583 -0.203688 0.000131427
9.71877 -0.203648 0.000127662
9.82181 -0.20361 0.000121587
9.92496 -0.203573 0.000118314
10.0282 -0.203537 0.000112693
10.1316 -0.203503 0.000109854
10.2351 -0.203469 0.000104633
10.3387 -0.203437 0.000102178
10.4425 -0.203406 9.73105e-05
10.5463 -0.203375 9.51976e-05
10.6503 -0.203346 9.06428e-05
10.7545 -0.203317 8.88344e-05
10.8587 -0.20329 8.45579e-05
10.9631 -0.203263 8.30217e-05
11.0676 -0.203237 7.8993e-05
11.1722 -0.203211 7.7701e-05
11.277 -0.203187 7.38936e-05
11.3819 -0.203163 7.28211e-05
11.487 -0.20314 6.92116e-05
11.5922 -0.203117 6.83372e-05
11.6975 -0.203095 6.49051e-05
11.803 -0.203074 6.42097e-05
11.9086 -0.203053 6.09369e-05
12.0144 -0.203033 6.04039e-05
12.1204 -0.203013 5.72743e-05
12.2265 -0.202994 5.68888e-05
12.3327 -0.202975 5.38882e-05
12.4391 -0.202957 5.36373e-05
12.5457 -0.202939 5.0753e-05
12.6524 -0.202922 5.0625e-05
12.7593 -0.202905 4.78457e-05
12.8664 -0.202889 4.78304e-05
12.9737 -0.202873 4.51459e-05
13.0811 -0.202857 4.5234e-05
13.1887 -0.202842 4.26353e-05
13.2965 -0.202827 4.28186e-05
13.4044 -0.202813 4.02975e-05
13.5126 -0.202799 4.05686e-05
13.6209 -0.202785 3.81178e-05
13.7294 -0.202771 3.84703e-05
13.8382 -0.202758 3.60829e-05
13.9471 -0.202745 3.65109e-05
14.0562 -0.202733 3.41811e-05
14.1655 -0.20272 3.46792e-05
14.275 -0.202708 3.24014e-05
14.3848 -0.202696 3.29649e-05
14.4947 -0.202685 3.07341e-05
14.6049 -0.202674 3.13589e-05
14.7152 -0.202663 2.91704e-05
14.8258 -0.202652 2.98526e-05
14.9367 -0.202641 2.77024e-05
15.0477 -0.202631 2.84385e-05
15.159 -0.202621 2.63227e-05
15.2705 -0.202611 2.71096e-05
15.3823 -0.202601 2.50246e-05
15.4943 -0.202592 2.58596e-05
15.6066 -0.202582 2.38022e-05
15.7191 -0.202573 2.46828e-05
15.8319 -0.202564 2.26499e-05
15.9449 -0.202555 2.35739e-05
16.0582 -0.202547 2.15627e-05
16.1717 -0.202538 2.2528e-05
16.2856 -0.20253 2.05359e-05
16.3997 -0.202522 2.15407e-05
16.5141 -0.202514 1.95652e-05
16.6288 -0.202506 2.0608e-05
16.7437 -0.202499 1.86468e-05
16.859 -0.202491 1.97262e-05
16.9746 -0.202484 1.77771e-05
17.0905 -0.202477 1.88918e-05
17.2067 -0.202469 1.69528e-05
17.3232 -0.202462 1.81017e-05
17.4401 -0.202456 1.61707e-05
17.5572 -0.202449 1.7353e-05
17.6748 -0.202442 1.54282e-05
17.7926 -0.202436 1.66429e-05
17.9108 -0.202429 1.47225e-05
18.0294 -0.202423 1.59691e-05
18.1483 -0.202417 1.40512e-05
18.2676 -0.202411 1.53291e-05
18.3873 -0.202405 1.34122e-05
18.5074 -0.202399 1.4721e-05
18.6278 -0.202393 1.28033e-05
18.7487 -0.202388 1.41426e-05
18.8699 -0.202382 1.22226e-05
18.9916 -0.202377 1.35922e-05
19.1137 -0.202371 1.16682e-05
19.2362 -0.202366 1.30681e-05
19.3592 -0.202361 1.11385e-05
19.4826 -0.202356 1.25686e-05
19.6065 -0.202351 1.06319e-05
19.7309 -0.202346 1.20924e-05
19.8557 -0.202341 1.01468e-05
19.9811 -0.202336 1.16379e-05
20.1069 -0.202331 9.68184e-06
20.2333 -0.202326 1.12039e-05
20.3602 -0.202322 9.23575e-06
20.4876 -0.202317 1.07893e-05
20.6156 -0.202313 8.80721e-06
20.7441 -0.202308 1.03927e-05
20.8732 -0.202304 8.39503e-06
21.0029 -0.2023 1.00132e-05
21.1332 -0.202296 7.99805e-06
21.2642 -0.202291 9.64976e-06
21.3958 -0.202287 7.61515e-06
21.528 -0.202283 9.30135e-06
21.6609 -0.202279 7.24526e-06
21.7945 -0.202275 8.96707e-06
21.9288 -0.202272 6.88729e-06
22.0639 -0.202268 8.64604e-06
22.1997 -0.202264 6.54021e-06
22.3363 -0.20226 8.33739e-06
22.4736 -0.202256 6.20295e-06
22.6118 -0.202253 8.04029e-06
22.7509 -0.202249 5.87443e-06
22.8908 -0.202246 7.75391e-06
23.0316 -0.202242 5.55356e-06
23.1733 -0.202239 7.47742e-06
23.316 -0.202235 5.23919e-06
23.4597 -0.202232 7.20996e-06
23.6044 -0.202229 4.9301e-06
23.7502 -0.202225 6.95062e-06
23.8971 -0.202222 4.62497e-06
24.0451 -0.202219 6.69844e-06
24.1944 -0.202216 4.32234e-06
24.3448 -0.202212 6.45235e-06
24.4966 -0.202209 4.02048e-06
24.6496 -0.202206 6.21119e-06
24.8041 -0.202203 3.71734e-06
24.9601 -0.2022 5.97368e-06
25.1175 -0.202197 3.41039e-06
25.2766 -0.202194 5.73828e-06
25.4373 -0.202191 3.09647e-06
25.5998 -0.202188 5.50301e-06
25.7641 -0.202185 2.77167e-06
25.9304 -0.202182 5.26505e-06
26.0988 -0.202179 2.43117e-06
26.2693 -0.202176 5.02024e-06
26.4421 -0.202173 2.0686e-06
26.6174 -0.20217 4.76273e-06
26.7954 -0.202168 1.67449e-06
26.9761 -0.202165 4.48496e-06
27.1598 -0.202162 1.23325e-06
27.3468 -0.202159 4.17703e-06
27.5373 -0.202156 7.19801e-07
27.7317 -0.202153 3.82109e-06
27.9302 -0.20215 9.92861e-08
28.1333 -0.202147 3.37542e-06
28.3415 -0.202143 -6.77341e-07
28.5554 -0.20214 2.76526e-06
28.7758 -0.202136 -1.73229e-06
29.0035 -0.202132 1.92896e-06
29.2396 -0.202127 -3.32801e-06
29.4858 -0.202119 7.34795e-07
29.7441 -0.202107 -4.6243e-06
30.0173 -0.202091 1.84525e-06
30.3101 -0.202071 -2.01434e-06
30.6297 -0.202051 9.08427e-06
30.9905 -0.202032 5.96022e-06
31.4301 -0.202005 2.50501e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1Quantum/iFpOneLoop.txt <==
-31.4301 -1.49732e-23 1.61413e-05
-30.9905 -4.00918e-24 1.68391e-05
-30.6297 8.00728e-24 1.74423e-05
-30.3101 -6.73195e-25 1.80008e-05
-30.0173 3.08024e-24 1.85335e-05
-29.7441 1.71838e-23 1.90499e-05
-29.4858 -3.90085e-23 1.95558e-05
-29.2396 3.69666e-23 2.00548e-05
-29.0035 -5.84134e-24 2.05496e-05
-28.7758 3.33145e-23 2.10421e-05
-28.5554 6.6097e-23 2.15339e-05
-28.3415 -2.70062e-23 2.20261e-05
-28.1333 -5.04509e-23 2.25198e-05
-27.9302 1.39283e-23 2.30156e-05
-27.7317 1.17581e-23 2.35145e-05
-27.5373 7.60322e-23 2.40168e-05
-27.3468 7.07531e-24 2.45233e-05
-27.1598 -1.81662e-23 2.50344e-05
-26.9761 5.82243e-23 2.55505e-05
-26.7954 -1.47646e-23 2.60721e-05
-26.6174 -5.87963e-23 2.65996e-05
-26.4421 1.34421e-23 2.71333e-05
-26.2693 -2.05343e-23 2.76736e-05
-26.0988 4.91528e-23 2.82208e-05
-25.9304 -2.0657e-23 2.87753e-05
-25.7641 4.27881e-23 2.93374e-05
-25.5998 -5.8281e-24 2.99074e-05
-25.4373 -3.71238e-23 3.04855e-05
-25.2766 -6.84052e-24 3.10722e-05
-25.1175 -2.79571e-23 3.16677e-05
-24.9601 -2.74598e-23 3.22723e-05
-24.8041 -2.864e-23 3.28863e-05
-24.6496 1.19387e-22 3.35101e-05
-24.4966 1.27423e-23 3.41439e-05
-24.3448 1.68886e-23 3.4788e-05
-24.1944 3.00325e-23 3.54427e-05
-24.0451 -1.45848e-23 3.61085e-05
-23.8971 -2.73572e-23 3.67855e-05
-23.7502 5.22432e-23 3.74741e-05
-23.6044 -5.41669e-23 3.81746e-05
-23.4597 5.57882e-23 3.88875e-05
-23.316 -3.18247e-23 3.96129e-05
-23.1733 1.02773e-23 4.03513e-05
-23.0316 -1.08835e-23 4.11031e-05
-22.8908 2.11495e-23 4.18685e-05
-22.7509 3.40523e-23 4.2648e-05
-22.6118 -1.70261e-23 4.34419e-05
-22.4736 -2.42896e-23 4.42507e-05
-22.3363 6.23135e-23 4.50746e-05
-22.1997 1.2241e-22 4.59143e-05
-22.0639 -1.49202e-22 4.677e-05
-21.9288 -1.12402e-22 4.76422e-05
-21.7945 2.27565e-23 4.85313e-05
-21.6609 1.95192e-22 4.94378e-05
-21.528 9.12122e-23 5.03622e-05
-21.3958 -7.14812e-23 5.1305e-05
-21.2642 -2.25248e-24 5.22666e-05
-21.1332 -6.8363e-24 5.32475e-05
-21.0029 -1.76129e-22 5.42483e-05
-20.8732 -1.33986e-22 5.52695e-05
-20.7441 7.38252e-24 5.63117e-05
-20.6156 8.88583e-23 5.73755e-05
-20.4876 -2.01378e-22 5.84613e-05
-20.3602 -8.41226e-23 5.95699e-05
-20.2333 -1.2204e-22 6.07019e-05
-20.1069 -1.11964e-22 6.18578e-05
-19.9811 7.88036e-23 6.30385e-05
-19.8557 -2.49404e-23 6.42445e-05
-19.7309 3.47499e-24 6.54766e-05
-19.6065 1.58995e-23 6.67354e-05
-19.4826 2.29469e-23 6.80218e-05
-19.3592 2.51723e-22 6.93366e-05
-19.2362 2.50226e-23 7.06805e-05
-19.1137 -1.92354e-23 7.20543e-05
-18.9916 2.81701e-23 7.3459e-05
-18.8699 4.37401e-23 7.48954e-05
-18.7487 -4.54465e-23 7.63644e-05
-18.6278 9.83771e-25 7.7867e-05
-18.5074 2.83166e-22 7.94041e-05
-18.3873 5.92131e-23 8.09768e-05
-18.2676 -2.80268e-22 8.25861e-05
-18.1483 9.79578e-23 8.42332e-05
-18.0294 1.07245e-22 8.5919e-05
-17.9108 1.61452e-22 8.76448e-05
-17.7926 3.97376e-23 8.94118e-05
-17.6748 1.69368e-22 9.12213e-05
-17.5572 -1.1353e-22 9.30745e-05
-17.4401 -1.01729e-22 9.49727e-05
-17.3232 -5.73965e-23 9.69174e-05
-17.2067 -3.92864e-22 9.891e-05
-17.0905 -1.08803e-22 0.000100952
-16.9746 -1.04397e-22 0.000103045
-16.859 1.7035e-22 0.00010519
-16.7437 1.6556e-22 0.00010739
-16.6288 1.84406e-22 0.000109645
-16.5141 5.01309e-23 0.000111959
-16.3997 -7.29149e-23 0.000114331
-16.2856 -2.33683e-22 0.000116766
-16.1717 1.20501e-22 0.000119263
-16.0582 -1.29297e-22 0.000121827
-15.9449 -5.64786e-22 0.000124458
-15.8319 -4.02262e-22 0.000127159
-15.7191 -9.62342e-22 0.000129933
-15.6066 2.09679e-22 0.000132781
-15.4943 7.6664e-24 0.000135706
-15.3823 3.65159e-22 0.000138712
-15.2705 1.1525e-22 0.0001418
-15.159 -4.22848e-22 0.000144974
-15.0477 7.44976e-22 0.000148237
-14.9367 6.2163e-22 0.000151591
-14.8258 8.64923e-22 0.00015504
-14.7152 4.49031e-22 0.000158587
-14.6049 -7.94302e-22 0.000162236
-14.4947 3.98504e-22 0.00016599
-14.3848 -6.92519e-22 0.000169854
-14.275 -5.70659e-22 0.000173831
-14.1655 4.998e-22 0.000177926
-14.0562 4.14964e-22 0.000182142
-13.9471 -6.51755e-22 0.000186485
-13.8382 -2.45697e-22 0.000190958
-13.7294 1.14483e-22 0.000195568
-13.6209 -5.98826e-22 0.000200319
-13.5126 8.28553e-22 0.000205217
-13.4044 2.65646e-22 0.000210267
-13.2965 -6.17884e-22 0.000215476
-13.1887 1.131e-21 0.000220849
-13.0811 1.09392e-21 0.000226393
-12.9737 1.22001e-21 0.000232116
-12.8664 4.24008e-22 0.000238023
-12.7593 -5.36338e-23 0.000244123
-12.6524 -1.85716e-22 0.000250424
-12.5457 9.11323e-22 0.000256934
-12.4391 1.0689e-22 0.000263661
-12.3327 -1.20438e-21 0.000270615
-12.2265 7.97166e-23 0.000277806
-12.1204 -6.94583e-22 0.000285242
-12.0144 -8.72247e-22 0.000292936
-11.9086 7.46605e-22 0.000300899
-11.803 -5.72027e-22 0.000309141
-11.6975 -8.33685e-22 0.000317676
-11.5922 7.72716e-22 0.000326516
-11.487 -2.10048e-22 0.000335676
-11.3819 -1.39464e-21 0.00034517
-11.277 1.30623e-21 0.000355012
-11.1722 7.59001e-22 0.00036522
-11.0676 1.57924e-21 0.000375811
-10.9631 1.9653e-21 0.000386802
-10.8587 -9.31353e-23 0.000398212
-10.7545 1.39422e-21 0.000410063
-10.6503 4.75737e-22 0.000422374
-10.5463 -6.4525e-22 0.00043517
-10.4425 -1.77498e-21 0.000448473
-10.3387 4.65295e-22 0.00046231
-10.2351 8.33454e-22 0.000476706
-10.1316 1.05941e-21 0.000491692
-10.0282 2.65584e-22 0.000507298
-9.92496 1.59846e-23 0.000523555
-9.82181 -2.94541e-21 0.000540498
-9.71877 -5.72509e-22 0.000558164
-9.61583 -1.08035e-22 0.000576592
-9.51301 3.32016e-21 0.000595823
-9.4103 3.65368e-22 0.000615902
-9.30769 6.99508e-21 0.000636877
-9.20518 -2.19188e-21 0.000658797
-9.10278 1.225e-22 0.000681717
-9.00048 -2.07925e-21 0.000705695
-8.89828 -5.18807e-21 0.000730793
-8.79618 4.13015e-21 0.000757077
-8.69417 -1.91619e-21 0.000784618
-8.59226 3.37733e-21 0.000813492
-8.49044 -4.89118e-21 0.000843783
-8.38872 -5.76241e-21 0.000875578
-8.28708 1.13553e-21 0.000908972
-8.18554 -7.3057e-22 0.000944068
-8.08408 -2.50636e-21 0.000980976
-7.98271 4.72687e-21 0.00101982
-7.88143 -2.37179e-21 0.00106072
-7.78023 5.47278e-21 0.00110382
-7.67911 -5.12581e-21 0.00114927
-7.57807 1.27042e-20 0.00119724
-7.47712 1.56123e-21 0.0012479
-7.37624 -6.29691e-21 0.00130145
-7.27544 -9.56949e-23 0.0013581
-7.17471 -1.48788e-20 0.00141807
-7.07406 6.22091e-21 0.00148163
-6.97348 1.87683e-20 0.00154903
-6.87298 -9.10647e-21 0.00162059
-6.77254 1.37938e-21 0.00169664
-6.67218 4.89067e-22 0.00177753
-6.57188 1.70641e-20 0.00186366
-6.47166 -1.74392e-21 0.00195547
-6.37149 7.94738e-21 0.00205345
-6.2714 -2.48024e-21 0.00215813
-6.17136 -1.2163e-20 0.0022701
-6.07139 5.63627e-21 0.00239002
-5.97148 -8.14378e-21 0.00251862
-5.87163 -2.07955e-20 0.00265671
-5.77184 -3.86072e-20 0.00280522
-5.67211 1.03639e-20 0.00296516
-5.57243 3.11888e-21 0.00313767
-5.47281 1.25992e-20 0.00332404
-5.37325 1.95095e-20 0.00352572
-5.27373 1.64446e-20 0.00374436
-5.17427 4.27127e-20 0.00398183
-5.07487 -3.39697e-21 0.00424024
-4.97551 -2.3447e-20 0.00452201
-4.8762 1.87584e-20 0.00482991
-4.77694 3.99818e-20 0.00516712
-4.67772 -3.99693e-20 0.00553731
-4.57855 -2.41253e-20 0.00594473
-4.47943 2.21019e-20 0.00639431
-4.38035 2.84504e-20 0.00689178
-4.28131 -8.40241e-20 0.0074439
-4.18232 2.92446e-20 0.00805858
-4.08336 4.92752e-20 0.00874521
-3.98445 -5.81381e-20 0.00951492
-3.88557 -1.02788e-19 0.010381
-3.78673 -1.80629e-19 0.0113596
-3.68793 -1.66375e-20 0.0124699
-3.58916 -7.16608e-20 0.0137355
-3.49043 2.27596e-19 0.0151854
-3.39173 -4.27252e-20 0.0168554
-3.29307 6.87033e-21 0.0187897
-3.19443 3.02199e-19 0.0210444
-3.09583 -1.49806e-19 0.0236903
-2.99725 -2.64216e-19 0.0268182
-2.89871 6.77922e-19 0.0305456
-2.80019 1.42696e-19 0.0350269
-2.7017 -1.10618e-18 0.0404668
-2.60323 -1.91538e-18 0.0471415
-2.50479 2.40492e-19 0.0554293
-2.40638 -2.00854e-18 0.065858
-2.30798 -2.71962e-18 0.079178
-2.20961 -3.30402e-18 0.0964805
-2.11126 -2.35819e-18 0.119393
-2.01293 6.05541e-18 0.150408
-1.91462 7.14246e-18 0.193469
-1.81632 -1.26194e-18 0.255027
-1.71804 -1.51539e-18 0.346037
-1.61978 8.90634e-18 0.485783
-1.52154 2.41155e-17 0.709148
-1.42331 6.59856e-18 1.07858
-1.32509 -1.2113e-16 1.6906
-1.22689 3.88673e-18 2.59849
-1.12869 1.10408e-18 3.46609
-1.03051 9.14715e-17 3.52319
-0.932337 2.94531e-16 2.83875
-0.834173 1.20652e-16 2.10239
-0.736016 1.144e-17 1.5712
-0.637867 -6.21939e-17 1.22235
-0.539723 -3.63345e-19 0.994829
-0.441585 2.18187e-17 0.844672
-0.343451 -6.10726e-18 0.745092
-0.24532 1.33025e-17 0.680335
-0.147191 4.38893e-19 0.641265
-0.0490634 -6.17803e-19 0.62285
0.0490634 1.16813e-18 0.62285
0.147191 -3.18923e-18 0.641265
0.24532 -6.6302e-18 0.680335
0.343451 1.61245e-18 0.745092
0.441585 1.03853e-17 0.844672
0.539723 -1.53054e-17 0.994829
0.637867 -6.10892e-17 1.22235
0.736016 -2.30823e-17 1.5712
0.834173 -3.38056e-17 2.10239
0.932337 1.0429e-16 2.83875
1.03051 9.69638e-17 3.52319
1.12869 6.46881e-19 3.46609
1.22689 7.2112e-17 2.59849
1.32509 -6.35154e-17 1.6906
1.42331 6.35524e-17 1.07858
1.52154 -3.15602e-17 0.709148
1.61978 -1.20438e-18 0.485783
1.71804 1.63123e-18 0.346037
1.81632 -4.95673e-18 0.255027
1.91462 1.92161e-18 0.193469
2.01293 -1.67175e-18 0.150408
2.11126 2.6996e-18 0.119393
2.20961 -2.25425e-18 0.0964805
2.30798 1.08469e-18 0.079178
2.40638 1.46624e-18 0.065858
2.50479 -2.25335e-20 0.0554293
2.60323 -4.4327e-19 0.0471415
2.7017 1.4442e-19 0.0404668
2.80019 5.43806e-20 0.0350269
2.89871 3.38314e-19 0.0305456
2.99725 -1.00915e-19 0.0268182
3.09583 1.37303e-19 0.0236903
3.19443 -3.72251e-19 0.0210444
3.29307 -1.17426e-19 0.0187897
3.39173 -9.62354e-20 0.0168554
3.49043 3.70764e-20 0.0151854
3.58916 2.19101e-19 0.0137355
3.68793 -5.74061e-21 0.0124699
3.78673 1.52419e-19 0.0113596
3.88557 1.52759e-19 0.010381
3.98445 1.30132e-19 0.00951492
4.08336 -1.69632e-19 0.00874521
4.18232 -2.12138e-19 0.00805858
4.28131 -1.45599e-20 0.0074439
4.38035 1.14329e-19 0.00689178
4.47943 -2.64379e-20 0.00639431
4.57855 -4.45604e-20 0.00594473
4.67772 4.95766e-20 0.00553731
4.77694 5.51966e-20 0.00516712
4.8762 6.19712e-20 0.00482991
4.97551 1.20153e-20 0.00452201
5.07487 2.51047e-20 0.00424024
5.17427 2.95075e-20 0.00398183
5.27373 2.49303e-20 0.00374436
5.37325 -3.60948e-21 0.00352572
5.47281 1.13413e-20 0.00332404
5.57243 -1.42257e-20 0.00313767
5.67211 6.68691e-21 0.00296516
5.77184 -1.3809e-20 0.00280522
5.87163 2.33873e-21 0.00265671
5.97148 -9.5197e-21 0.00251862
6.07139 -1.88578e-20 0.00239002
6.17136 3.44903e-20 0.0022701
6.2714 -6.96475e-21 0.00215813
6.37149 -8.57233e-21 0.00205345
6.47166 1.09527e-20 0.00195547
6.57188 2.26699e-21 0.00186366
6.67218 4.67151e-21 0.00177753
6.77254 4.7537e-21 0.00169664
6.87298 4.82063e-21 0.00162059
6.97348 -2.92567e-21 0.00154903
7.07406 -1.65451e-20 0.00148163
7.17471 -1.11859e-20 0.00141807
7.27544 -5.7262e-21 0.0013581
7.37624 6.84585e-21 0.00130145
7.47712 3.88821e-22 0.0012479
7.57807 -8.65734e-21 0.00119724
7.67911 3.00503e-21 0.00114927
7.78023 -8.07387e-21 0.00110382
7.88143 3.38426e-21 0.00106072
7.98271 -6.29138e-21 0.00101982
8.08408 1.05938e-20 0.000980976
8.18554 -7.02016e-22 0.000944068
8.28708 -3.53114e-22 0.000908972
8.38872 -3.08758e-21 0.000875578
8.49044 -1.5506e-21 0.000843783
8.59226 -2.41855e-21 0.000813492
8.69417 -2.11625e-21 0.000784618
8.79618 3.79118e-21 0.000757077
8.89828 -5.18044e-21 0.000730793
9.00048 -3.53504e-21 0.000705695
9.10278 2.99628e-21 0.000681717
9.20518 3.74497e-21 0.000658797
9.30769 6.15385e-21 0.000636877
9.4103 5.66327e-21 0.000615902
9.51301 -1.1047e-21 0.000595823
9.61583 1.07297e-21 0.000576592
9.71877 -2.26689e-22 0.000558164
9.82181 -6.038e-22 0.000540498
9.92496 -1.31379e-21 0.000523555
10.0282 -3.98131e-22 0.000507298
10.1316 -7.02274e-22 0.000491692
10.2351 -3.40331e-21 0.000476706
10.3387 2.29999e-21 0.00046231
10.4425 -2.92906e-21 0.000448473
10.5463 3.92587e-21 0.00043517
10.6503 -6.97903e-22 0.000422374
10.7545 -9.4577e-23 0.000410063
10.8587 -1.31848e-21 0.000398212
10.9631 -2.15365e-21 0.000386802
11.0676 1.08037e-21 0.000375811
11.1722 4.33907e-22 0.00036522
11.277 -1.51553e-21 0.000355012
11.3819 8.14525e-22 0.00034517
11.487 -1.10027e-21 0.000335676
11.5922 -2.74847e-23 0.000326516
11.6975 -1.56541e-21 0.000317676
11.803 1.63201e-21 0.000309141
11.9086 4.17124e-22 0.000300899
12.0144 4.38687e-22 0.000292936
12.1204 7.00721e-22 0.000285242
12.2265 1.58389e-21 0.000277806
12.3327 5.91136e-22 0.000270615
12.4391 6.5215e-22 0.000263661
12.5457 -4.08936e-22 0.000256934
12.6524 -3.88723e-22 0.000250424
12.7593 1.05121e-21 0.000244123
12.8664 2.54657e-22 0.000238023
12.9737 5.4285e-22 0.000232116
13.0811 -4.87796e-22 0.000226393
13.1887 4.91862e-22 0.000220849
13.2965 2.17178e-22 0.000215476
13.4044 -8.77153e-23 0.000210267
13.5126 4.42015e-22 0.000205217
13.6209 1.49092e-22 0.000200319
13.7294 -6.87009e-22 0.000195568
13.8382 1.70375e-22 0.000190958
13.9471 -8.19236e-22 0.000186485
14.0562 9.68135e-22 0.000182142
14.1655 1.17677e-22 0.000177926
14.275 6.35578e-22 0.000173831
14.3848 -9.1753e-22 0.000169854
14.4947 -3.17236e-22 0.00016599
14.6049 1.68466e-23 0.000162236
14.7152 -1.14318e-22 0.000158587
14.8258 -1.3306e-22 0.00015504
14.9367 7.27927e-22 0.000151591
15.0477 -1.01643e-21 0.000148237
15.159 6.93558e-22 0.000144974
15.2705 9.11266e-23 0.0001418
15.3823 -1.9608e-22 0.000138712
15.4943 -5.25462e-22 0.000135706
15.6066 -7.62013e-22 0.000132781
15.7191 4.57262e-22 0.000129933
15.8319 5.48828e-22 0.000127159
15.9449 2.69589e-23 0.000124458
16.0582 -2.9178e-22 0.000121827
16.1717 -2.41351e-23 0.000119263
16.2856 -4.90434e-23 0.000116766
16.3997 1.48984e-22 0.000114331
16.5141 -2.66974e-22 0.000111959
16.6288 -1.68263e-22 0.000109645
16.7437 -1.1499e-22 0.00010739
16.859 -1.11727e-22 0.00010519
16.9746 -1.97083e-22 0.000103045
17.0905 -5.67676e-23 0.000100952
17.2067 8.34744e-23 9.891e-05
17.3232 1.82022e-22 9.69174e-05
17.4401 -2.61313e-22 9.49727e-05
17.5572 3.7483e-22 9.30745e-05
17.6748 1.35856e-23 9.12213e-05
17.7926 -4.44391e-22 8.94118e-05
17.9108 1.42419e-22 8.76448e-05
18.0294 -2.19776e-22 8.5919e-05
18.1483 2.37297e-22 8.42332e-05
18.2676 2.81254e-22 8.25861e-05
18.3873 1.62305e-22 8.09768e-05
18.5074 -4.725e-23 7.94041e-05
18.6278 -5.05091e-23 7.7867e-05
18.7487 -1.00013e-22 7.63644e-05
18.8699 -2.8063e-24 7.48954e-05
18.9916 1.97957e-22 7.3459e-05
19.1137 -4.43637e-23 7.20543e-05
19.2362 3.41076e-24 7.06805e-05
19.3592 1.98966e-22 6.93366e-05
19.4826 1.94955e-22 6.80218e-05
19.6065 1.10854e-22 6.67354e-05
19.7309 6.42989e-23 6.54766e-05
19.8557 -6.25094e-23 6.42445e-05
19.9811 6.41121e-23 6.30385e-05
20.1069 4.33125e-24 6.18578e-05
20.2333 2.6455e-23 6.07019e-05
20.3602 1.24422e-22 5.95699e-05
20.4876 9.41778e-23 5.84613e-05
20.6156 -2.27539e-22 5.73755e-05
20.7441 1.38773e-22 5.63117e-05
20.8732 1.34194e-23 5.52695e-05
21.0029 2.0184e-22 5.42483e-05
21.1332 4.73831e-23 5.32475e-05
21.2642 -8.53685e-23 5.22666e-05
21.3958 -1.78553e-22 5.1305e-05
21.528 2.32102e-23 5.03622e-05
21.6609 -1.17922e-22 4.94378e-05
21.7945 -3.39867e-23 4.85313e-05
21.9288 -1.36582e-24 4.76422e-05
22.0639 1.52535e-22 4.677e-05
22.1997 1.20503e-22 4.59143e-05
22.3363 -2.71442e-23 4.50746e-05
22.4736 -9.06209e-23 4.42507e-05
22.6118 4.22079e-25 4.34419e-05
22.7509 -7.90147e-23 4.2648e-05
22.8908 3.8169e-23 4.18685e-05
23.0316 4.72807e-23 4.11031e-05
23.1733 2.83163e-23 4.03513e-05
23.316 4.66209e-23 3.96129e-05
23.4597 -1.2355e-22 3.88875e-05
23.6044 6.20792e-23 3.81746e-05
23.7502 1.25032e-23 3.74741e-05
23.8971 -9.82168e-23 3.67855e-05
24.0451 -2.90372e-23 3.61085e-05
24.1944 1.22908e-22 3.54427e-05
24.3448 3.63639e-23 3.4788e-05
24.4966 -7.24212e-23 3.41439e-05
24.6496 -3.58346e-23 3.35101e-05
24.8041 4.37766e-23 3.28863e-05
24.9601 -6.02784e-23 3.22723e-05
25.1175 6.65123e-23 3.16677e-05
25.2766 2.63673e-23 3.10722e-05
25.4373 -3.3947e-23 3.04855e-05
25.5998 -1.75818e-23 2.99074e-05
25.7641 3.27893e-23 2.93374e-05
25.9304 1.9376e-24 2.87753e-05
26.0988 4.02208e-23 2.82208e-05
26.2693 1.23631e-23 2.76736e-05
26.4421 -4.87249e-23 2.71333e-05
26.6174 1.04616e-23 2.65996e-05
26.7954 -2.58696e-23 2.60721e-05
26.9761 -7.08242e-23 2.55505e-05
27.1598 -2.53584e-23 2.50344e-05
27.3468 -2.15036e-23 2.45233e-05
27.5373 3.22244e-23 2.40168e-05
27.7317 -3.66792e-23 2.35145e-05
27.9302 -4.77705e-23 2.30156e-05
28.1333 3.43639e-23 2.25198e-05
28.3415 3.97887e-23 2.20261e-05
28.5554 1.90456e-24 2.15339e-05
28.7758 3.26454e-24 2.10421e-05
29.0035 -2.02821e-23 2.05496e-05
29.2396 3.63392e-23 2.00548e-05
29.4858 4.2035e-23 1.95558e-05
29.7441 5.60009e-23 1.90499e-05
30.0173 -4.88129e-24 1.85335e-05
30.3101 -4.0839e-24 1.80008e-05
30.6297 9.91095e-24 1.74423e-05
30.9905 9.54658e-24 1.68391e-05
31.4301 1.65942e-24 1.61413e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1Quantum/iFpTwoLoop.txt <==
-31.4301 -1.76142e-22 1.61391e-05
-30.9905 8.91768e-23 1.68368e-05
-30.6297 -1.66265e-23 1.74398e-05
-30.3101 -7.47756e-23 1.79981e-05
-30.0173 -9.2388e-23 1.85307e-05
-29.7441 -9.59253e-24 1.9047e-05
-29.4858 7.76843e-23 1.95527e-05
-29.2396 1.82646e-22 2.00516e-05
-29.0035 4.47649e-24 2.05463e-05
-28.7758 -9.01758e-23 2.10387e-05
-28.5554 -1.86676e-22 2.15304e-05
-28.3415 -6.33532e-23 2.20225e-05
-28.1333 1.03908e-22 2.2516e-05
-27.9302 1.32267e-22 2.30117e-05
-27.7317 2.39476e-22 2.35103e-05
-27.5373 1.40072e-22 2.40126e-05
-27.3468 1.41538e-22 2.45189e-05
-27.1598 1.06657e-22 2.50298e-05
-26.9761 -6.4616e-23 2.55458e-05
-26.7954 -2.063e-22 2.60672e-05
-26.6174 -3.12064e-23 2.65945e-05
-26.4421 1.83916e-22 2.71281e-05
-26.2693 1.86786e-22 2.76682e-05
-26.0988 1.34378e-22 2.82153e-05
-25.9304 -1.91888e-22 2.87696e-05
-25.7641 -1.8938e-23 2.93315e-05
-25.5998 -2.22518e-22 2.99012e-05
-25.4373 7.46609e-23 3.04792e-05
-25.2766 -2.61663e-22 3.10657e-05
-25.1175 -8.12714e-23 3.1661e-05
-24.9601 1.76314e-22 3.22654e-05
-24.8041 6.61456e-23 3.28792e-05
-24.6496 1.71567e-22 3.35027e-05
-24.4966 1.6517e-22 3.41362e-05
-24.3448 -3.02778e-23 3.47801e-05
-24.1944 1.93134e-23 3.54346e-05
-24.0451 -6.19355e-22 3.61001e-05
-23.8971 -4.80925e-22 3.67768e-05
-23.7502 -7.48731e-23 3.74652e-05
-23.6044 -4.54505e-22 3.81654e-05
-23.4597 -4.89903e-22 3.8878e-05
-23.316 -4.81216e-22 3.96031e-05
-23.1733 -2.85742e-22 4.03412e-05
-23.0316 -2.96164e-23 4.10927e-05
-22.8908 -4.26601e-23 4.18578e-05
-22.7509 1.96291e-22 4.26369e-05
-22.6118 4.95023e-22 4.34305e-05
-22.4736 4.31047e-22 4.42389e-05
-22.3363 -6.3236e-22 4.50625e-05
-22.1997 -6.55537e-22 4.59018e-05
-22.0639 -3.27105e-22 4.67571e-05
-21.9288 -9.13835e-23 4.76289e-05
-21.7945 -4.46433e-22 4.85176e-05
-21.6609 -6.22069e-23 4.94237e-05
-21.528 -3.59676e-22 5.03477e-05
-21.3958 -9.00645e-22 5.129e-05
-21.2642 -1.41161e-22 5.22511e-05
-21.1332 -2.9087e-22 5.32315e-05
-21.0029 -7.22593e-22 5.42318e-05
-20.8732 -9.5316e-22 5.52525e-05
-20.7441 -9.78854e-22 5.62942e-05
-20.6156 9.42277e-22 5.73574e-05
-20.4876 1.46201e-22 5.84427e-05
-20.3602 2.92742e-22 5.95507e-05
-20.2333 3.56406e-22 6.0682e-05
-20.1069 -7.52745e-22 6.18373e-05
-19.9811 -2.01032e-22 6.30173e-05
-19.8557 -2.56698e-22 6.42227e-05
-19.7309 1.11751e-22 6.5454e-05
-19.6065 -4.55875e-22 6.67122e-05
-19.4826 3.41911e-22 6.79978e-05
-19.3592 5.31052e-22 6.93118e-05
-19.2362 7.18876e-22 7.06549e-05
-19.1137 -1.63663e-22 7.20279e-05
-18.9916 6.45948e-22 7.34317e-05
-18.8699 5.71783e-22 7.48672e-05
-18.7487 -1.27755e-22 7.63353e-05
-18.6278 4.77487e-22 7.78369e-05
-18.5074 -2.33855e-22 7.93731e-05
-18.3873 1.0513e-21 8.09448e-05
-18.2676 1.31041e-21 8.2553e-05
-18.1483 1.96167e-21 8.41989e-05
-18.0294 8.74271e-22 8.58836e-05
-17.9108 1.11942e-21 8.76083e-05
-17.7926 4.80014e-22 8.93741e-05
-17.6748 1.64997e-21 9.11822e-05
-17.5572 2.22606e-21 9.30341e-05
-17.4401 1.48524e-21 9.4931e-05
-17.3232 4.09145e-22 9.68743e-05
-17.2067 7.43914e-22 9.88653e-05
-17.0905 6.80478e-22 0.000100906
-16.9746 2.5964e-21 0.000102997
-16.859 -7.05757e-22 0.000105141
-16.7437 2.62696e-21 0.000107339
-16.6288 8.65735e-22 0.000109592
-16.5141 1.63445e-21 0.000111904
-16.3997 5.60021e-22 0.000114275
-16.2856 -7.54326e-22 0.000116707
-16.1717 1.87565e-21 0.000119203
-16.0582 5.57718e-22 0.000121764
-15.9449 -5.23148e-22 0.000124393
-15.8319 7.07844e-22 0.000127091
-15.7191 -5.00861e-22 0.000129862
-15.6066 -7.67697e-23 0.000132708
-15.4943 -3.62844e-21 0.000135631
-15.3823 -8.8741e-22 0.000138634
-15.2705 -8.99349e-22 0.000141719
-15.159 -4.27848e-21 0.00014489
-15.0477 1.02432e-21 0.000148149
-14.9367 -2.076e-22 0.0001515
-14.8258 -1.14848e-21 0.000154946
-14.7152 4.01171e-22 0.000158489
-14.6049 3.32098e-22 0.000162135
-14.4947 -8.12211e-22 0.000165885
-14.3848 -1.02985e-21 0.000169745
-14.275 -4.22324e-21 0.000173718
-14.1655 1.93416e-21 0.000177808
-14.0562 2.37899e-21 0.000182019
-13.9471 6.47266e-22 0.000186357
-13.8382 1.33722e-21 0.000190826
-13.7294 -9.92336e-22 0.00019543
-13.6209 4.3489e-21 0.000200176
-13.5126 -8.96602e-22 0.000205068
-13.4044 -2.02718e-21 0.000210112
-13.2965 -3.08921e-22 0.000215314
-13.1887 -4.828e-21 0.00022068
-13.0811 3.77687e-21 0.000226218
-12.9737 -8.8419e-22 0.000231933
-12.8664 3.01353e-21 0.000237833
-12.7593 2.77079e-21 0.000243925
-12.6524 -2.43181e-21 0.000250217
-12.5457 5.12005e-21 0.000256718
-12.4391 -4.88519e-21 0.000263436
-12.3327 1.12739e-20 0.00027038
-12.2265 6.99536e-21 0.00027756
-12.1204 4.02328e-22 0.000284986
-12.0144 -5.14461e-21 0.000292668
-11.9086 -7.99843e-21 0.000300619
-11.803 -8.83465e-21 0.000308848
-11.6975 3.16284e-21 0.00031737
-11.5922 -2.35143e-21 0.000326196
-11.487 8.2395e-22 0.000335341
-11.3819 1.28365e-21 0.000344819
-11.277 -8.1134e-21 0.000354645
-11.1722 -5.07144e-21 0.000364835
-11.0676 9.35115e-21 0.000375407
-10.9631 2.85711e-21 0.000386379
-10.8587 6.48452e-21 0.000397769
-10.7545 -3.78595e-21 0.000409597
-10.6503 5.57171e-21 0.000421886
-10.5463 -4.6367e-21 0.000434657
-10.4425 -2.42207e-21 0.000447934
-10.3387 -6.00277e-21 0.000461743
-10.2351 -4.13102e-21 0.000476111
-10.1316 -4.73716e-21 0.000491066
-10.0282 7.02343e-21 0.000506638
-9.92496 -7.65447e-21 0.000522861
-9.82181 2.15719e-20 0.000539767
-9.71877 2.0614e-20 0.000557394
-9.61583 -6.17351e-21 0.00057578
-9.51301 2.41542e-21 0.000594967
-9.4103 -1.21111e-20 0.000614999
-9.30769 -6.34664e-21 0.000635923
-9.20518 6.59692e-21 0.000657789
-9.10278 -3.43319e-21 0.000680652
-9.00048 -2.94238e-20 0.000704568
-8.89828 -1.36341e-21 0.000729601
-8.79618 -1.64184e-20 0.000755814
-8.69417 -3.82404e-20 0.00078328
-8.59226 -7.665e-21 0.000812075
-8.49044 5.38595e-20 0.000842279
-8.38872 -9.19433e-21 0.000873982
-8.28708 -7.92528e-21 0.000907277
-8.18554 5.48411e-20 0.000942267
-8.08408 -3.42761e-20 0.000979061
-7.98271 -3.20308e-20 0.00101778
-7.88143 -3.24515e-20 0.00105855
-7.78023 1.6683e-20 0.00110151
-7.67911 2.56069e-20 0.0011468
-7.57807 3.69164e-21 0.00119461
-7.47712 -3.25442e-20 0.00124509
-7.37624 4.46353e-20 0.00129845
-7.27544 5.1356e-20 0.00135489
-7.17471 -5.69331e-20 0.00141463
-7.07406 -1.57935e-19 0.00147794
-6.97348 1.04053e-19 0.00154509
-6.87298 -7.14219e-20 0.00161636
-6.77254 -1.81299e-20 0.00169209
-6.67218 9.35726e-20 0.00177264
-6.57188 -4.58502e-20 0.0018584
-6.47166 8.72554e-20 0.00194982
-6.37149 1.90153e-19 0.00204735
-6.2714 4.6272e-20 0.00215155
-6.17136 -2.75046e-20 0.002263
-6.07139 1.29389e-19 0.00238235
-5.97148 -1.16254e-19 0.00251033
-5.87163 3.17725e-19 0.00264775
-5.77184 2.07237e-19 0.00279552
-5.67211 2.71113e-19 0.00295464
-5.57243 2.74654e-19 0.00312626
-5.47281 -1.38712e-19 0.00331167
-5.37325 3.26074e-19 0.0035123
-5.27373 -2.36049e-19 0.00372979
-5.17427 5.74433e-19 0.00396601
-5.07487 -1.51731e-19 0.00422306
-4.97551 -2.24816e-19 0.00450337
-4.8762 -1.36991e-19 0.00480971
-4.77694 -1.43588e-19 0.00514525
-4.67772 -1.82267e-19 0.00551369
-4.57855 -2.50775e-19 0.00591929
-4.47943 -6.59022e-19 0.00636704
-4.38035 -8.96093e-20 0.00686273
-4.28131 1.29551e-18 0.00741323
-4.18232 -4.96459e-19 0.00802661
-4.08336 8.54363e-19 0.00871248
-3.98445 -2.13242e-18 0.00948233
-3.88557 2.79769e-19 0.01035
-3.78673 2.3986e-18 0.011332
-3.68793 3.3473e-18 0.0124488
-3.58916 -2.35539e-18 0.0137249
-3.49043 1.55048e-18 0.0151906
-3.39173 1.46285e-18 0.0168826
-3.29307 -1.31691e-18 0.018846
-3.19443 5.07357e-18 0.0211356
-3.09583 -6.67685e-18 0.0238184
-2.99725 5.13707e-18 0.0269776
-2.89871 -3.64903e-17 0.0307194
-2.80019 1.84859e-17 0.0351836
-2.7017 2.52953e-18 0.0405595
-2.60323 7.76361e-18 0.0471057
-2.50479 -6.45819e-18 0.0551797
-2.40638 -1.1871e-16 0.0652776
-2.30798 1.40892e-16 0.0781
-2.20961 6.52751e-18 0.0946539
-2.11126 1.33301e-17 0.116423
-2.01293 -6.69054e-17 0.145648
-1.91462 2.06578e-17 0.185816
-1.81632 1.50633e-16 0.242524
-1.71804 -2.15878e-15 0.325066
-1.61978 -4.37448e-16 0.449385
-1.52154 2.31091e-16 0.643596
-1.42331 -5.90472e-17 0.957374
-1.32509 -4.154e-15 1.47172
-1.22689 1.7527e-15 2.27214
-1.12869 1.00179e-14 3.24861
-1.03051 3.88147e-13 3.78191
-0.932337 -2.62827e-17 3.41878
-0.834173 -1.77041e-16 2.66219
-0.736016 -7.81336e-15 2.00736
-0.637867 4.86046e-15 1.5501
-0.539723 2.10306e-15 1.24665
-0.441585 7.25432e-16 1.04612
-0.343451 2.37726e-16 0.91372
-0.24532 1.67673e-14 0.828077
-0.147191 -1.46499e-15 0.776661
-0.0490634 -2.89755e-15 0.752472
0.0490634 2.91922e-15 0.752472
0.147191 5.29692e-16 0.776661
0.24532 -1.21698e-15 0.828077
0.343451 2.40877e-16 0.91372
0.441585 -1.20657e-15 1.04612
0.539723 3.65283e-15 1.24665
0.637867 -1.4171e-15 1.5501
0.736016 2.42713e-15 2.00736
0.834173 -1.04924e-15 2.66219
0.932337 -8.45197e-15 3.41878
1.03051 3.8964e-13 3.78191
1.12869 6.59827e-15 3.24861
1.22689 7.8454e-15 2.27214
1.32509 -4.0289e-15 1.47172
1.42331 -7.6664e-16 0.957374
1.52154 8.64198e-15 0.643596
1.61978 -2.61757e-16 0.449385
1.71804 1.59344e-16 0.325066
1.81632 2.31687e-16 0.242524
1.91462 -1.19031e-16 0.185816
2.01293 5.46645e-17 0.145648
2.11126 -5.99352e-17 0.116423
2.20961 2.40354e-17 0.0946539
2.30798 -1.55854e-16 0.0781
2.40638 -9.33505e-18 0.0652776
2.50479 -2.47929e-17 0.0551797
2.60323 1.14418e-18 0.0471057
2.7017 3.7423e-17 0.0405595
2.80019 -2.95522e-18 0.0351836
2.89871 3.36129e-18 0.0307194
2.99725 -5.98333e-19 0.0269776
3.09583 1.34891e-18 0.0238184
3.19443 4.71247e-19 0.0211356
3.29307 -3.04246e-18 0.018846
3.39173 -4.81085e-18 0.0168826
3.49043 2.30459e-18 0.0151906
3.58916 1.8541e-18 0.0137249
3.68793 -9.94554e-19 0.0124488
3.78673 -1.81778e-18 0.011332
3.88557 -1.40581e-18 0.01035
3.98445 -6.57079e-19 0.00948233
4.08336 1.68886e-18 0.00871248
4.18232 -1.04249e-18 0.00802661
4.28131 1.81094e-18 0.00741323
4.38035 -3.89527e-19 0.00686273
4.47943 5.71304e-19 0.00636704
4.57855 4.80255e-19 0.00591929
4.67772 -4.77366e-19 0.00551369
4.77694 5.97362e-19 0.00514525
4.8762 -1.16516e-18 0.00480971
4.97551 -5.23311e-19 0.00450337
5.07487 -1.42543e-19 0.00422306
5.17427 -2.99352e-19 0.00396601
5.27373 -6.77374e-20 0.00372979
5.37325 -7.96186e-20 0.0035123
5.47281 9.01053e-20 0.00331167
5.57243 -2.85022e-19 0.00312626
5.67211 -8.76481e-20 0.00295464
5.77184 1.58716e-19 0.00279552
5.87163 -7.88442e-20 0.00264775
5.97148 2.03104e-19 0.00251033
6.07139 3.64119e-20 0.00238235
6.17136 -1.0083e-19 0.002263
6.2714 1.47244e-19 0.00215155
6.37149 2.02711e-20 0.00204735
6.47166 -3.05398e-20 0.00194982
6.57188 -1.89257e-19 0.0018584
6.67218 -4.93021e-21 0.00177264
6.77254 7.84e-21 0.00169209
6.87298 -2.14309e-20 0.00161636
6.97348 -1.07406e-20 0.00154509
7.07406 2.47532e-20 0.00147794
7.17471 5.14069e-20 0.00141463
7.27544 6.31554e-20 0.00135489
7.37624 -2.05542e-20 0.00129845
7.47712 -8.13409e-20 0.00124509
7.57807 -8.77937e-21 0.00119461
7.67911 2.5584e-20 0.0011468
7.78023 -5.70372e-20 0.00110151
7.88143 3.28164e-20 0.00105855
7.98271 -3.95786e-20 0.00101778
8.08408 -5.24788e-21 0.000979061
8.18554 4.81527e-21 0.000942267
8.28708 -1.73337e-20 0.000907277
8.38872 -1.46243e-21 0.000873982
8.49044 -1.98776e-20 0.000842279
8.59226 4.23697e-20 0.000812075
8.69417 3.86121e-20 0.00078328
8.79618 -4.41009e-21 0.000755814
8.89828 3.87527e-20 0.000729601
9.00048 -7.47504e-21 0.000704568
9.10278 3.06391e-20 0.000680652
9.20518 3.23779e-20 0.000657789
9.30769 4.83142e-21 0.000635923
9.4103 1.75881e-20 0.000614999
9.51301 -1.00895e-20 0.000594967
9.61583 6.42328e-21 0.00057578
9.71877 -1.15432e-20 0.000557394
9.82181 -1.63574e-20 0.000539767
9.92496 -2.72323e-20 0.000522861
10.0282 1.37881e-20 0.000506638
10.1316 -1.55738e-21 0.000491066
10.2351 1.23012e-20 0.000476111
10.3387 1.42378e-21 0.000461743
10.4425 -2.23085e-21 0.000447934
10.5463 1.99953e-20 0.000434657
10.6503 -8.89191e-21 0.000421886
10.7545 -9.41961e-21 0.000409597
10.8587 -6.40802e-21 0.000397769
10.9631 -3.83279e-22 0.000386379
11.0676 -4.30066e-21 0.000375407
11.1722 7.90921e-21 0.000364835
11.277 -5.70603e-22 0.000354645
11.3819 7.63127e-22 0.000344819
11.487 3.90401e-21 0.000335341
11.5922 -2.22828e-21 0.000326196
11.6975 5.79139e-21 0.00031737
11.803 1.34714e-21 0.000308848
11.9086 1.2249e-20 0.000300619
12.0144 5.51995e-21 0.000292668
12.1204 2.61984e-21 0.000284986
12.2265 -3.93084e-21 0.00027756
12.3327 -8.39021e-21 0.00027038
12.4391 5.17371e-21 0.000263436
12.5457 -2.70058e-21 0.000256718
12.6524 6.56927e-21 0.000250217
12.7593 -3.94612e-21 0.000243925
12.8664 -6.67214e-21 0.000237833
12.9737 -3.74075e-21 0.000231933
13.0811 4.06825e-21 0.000226218
13.1887 3.05391e-21 0.00022068
13.2965 -6.36758e-21 0.000215314
13.4044 4.77447e-21 0.000210112
13.5126 9.29655e-22 0.000205068
13.6209 -6.63998e-21 0.000200176
13.7294 -1.04375e-22 0.00019543
13.8382 2.43909e-21 0.000190826
13.9471 -1.76887e-21 0.000186357
14.0562 -2.92622e-22 0.000182019
14.1655 -2.85726e-21 0.000177808
14.275 -6.1847e-22 0.000173718
14.3848 -8.48332e-22 0.000169745
14.4947 4.29797e-21 0.000165885
14.6049 -3.80786e-21 0.000162135
14.7152 2.06852e-21 0.000158489
14.8258 -9.34864e-22 0.000154946
14.9367 2.0985e-21 0.0001515
15.0477 -1.50605e-22 0.000148149
15.159 1.82099e-21 0.00014489
15.2705 -4.32257e-22 0.000141719
15.3823 4.61677e-22 0.000138634
15.4943 -6.47153e-22 0.000135631
15.6066 -6.81622e-22 0.000132708
15.7191 -1.11203e-21 0.000129862
15.8319 -2.00588e-21 0.000127091
15.9449 -1.1236e-21 0.000124393
16.0582 1.86527e-21 0.000121764
16.1717 -2.30918e-21 0.000119203
16.2856 9.39123e-22 0.000116707
16.3997 -3.03162e-21 0.000114275
16.5141 -3.84547e-23 0.000111904
16.6288 -1.33825e-22 0.000109592
16.7437 -5.08919e-22 0.000107339
16.859 1.52767e-21 0.000105141
16.9746 -2.01615e-21 0.000102997
17.0905 -2.49237e-21 0.000100906
17.2067 -4.78802e-22 9.88653e-05
17.3232 -1.41675e-21 9.68743e-05
17.4401 -1.36116e-21 9.4931e-05
17.5572 -3.18952e-21 9.30341e-05
17.6748 -8.45339e-22 9.11822e-05
17.7926 -3.06861e-22 8.93741e-05
17.9108 -1.82278e-21 8.76083e-05
18.0294 -1.14016e-21 8.58836e-05
18.1483 -9.74289e-22 8.41989e-05
18.2676 1.57919e-22 8.2553e-05
18.3873 -1.00534e-21 8.09448e-05
18.5074 1.27874e-22 7.93731e-05
18.6278 -2.96159e-22 7.78369e-05
18.7487 2.54556e-24 7.63353e-05
18.8699 -9.30696e-22 7.48672e-05
18.9916 9.67981e-22 7.34317e-05
19.1137 4.40458e-22 7.20279e-05
19.2362 -5.79184e-22 7.06549e-05
19.3592 3.77364e-22 6.93118e-05
19.4826 3.70955e-22 6.79978e-05
19.6065 7.28684e-23 6.67122e-05
19.7309 -5.11512e-22 6.5454e-05
19.8557 -5.23624e-23 6.42227e-05
19.9811 4.81488e-22 6.30173e-05
20.1069 4.70472e-23 6.18373e-05
20.2333 2.55816e-22 6.0682e-05
20.3602 7.22525e-22 5.95507e-05
20.4876 1.31909e-22 5.84427e-05
20.6156 2.64464e-22 5.73574e-05
20.7441 1.45489e-21 5.62942e-05
20.8732 1.07856e-21 5.52525e-05
21.0029 2.45808e-22 5.42318e-05
21.1332 4.98931e-22 5.32315e-05
21.2642 1.69291e-22 5.22511e-05
21.3958 9.64232e-22 5.129e-05
21.528 1.38484e-21 5.03477e-05
21.6609 1.77652e-22 4.94237e-05
21.7945 5.54102e-22 4.85176e-05
21.9288 -5.72839e-23 4.76289e-05
22.0639 3.23539e-22 4.67571e-05
22.1997 6.90963e-24 4.59018e-05
22.3363 -9.99338e-23 4.50625e-05
22.4736 -1.033e-22 4.42389e-05
22.6118 1.35693e-22 4.34305e-05
22.7509 -1.52568e-22 4.26369e-05
22.8908 2.68296e-22 4.18578e-05
23.0316 -2.26256e-22 4.10927e-05
23.1733 5.80853e-22 4.03412e-05
23.316 6.10848e-22 3.96031e-05
23.4597 6.08364e-22 3.8878e-05
23.6044 5.02715e-22 3.81654e-05
23.7502 4.32164e-22 3.74652e-05
23.8971 7.26429e-22 3.67768e-05
24.0451 2.71248e-22 3.61001e-05
24.1944 -4.95236e-23 3.54346e-05
24.3448 5.33628e-23 3.47801e-05
24.4966 -4.37923e-22 3.41362e-05
24.6496 3.24713e-23 3.35027e-05
24.8041 -1.72603e-22 3.28792e-05
24.9601 -1.10009e-22 3.22654e-05
25.1175 2.43127e-22 3.1661e-05
25.2766 4.17563e-22 3.10657e-05
25.4373 2.92941e-22 3.04792e-05
25.5998 1.57115e-22 2.99012e-05
25.7641 -4.33288e-23 2.93315e-05
25.9304 1.21435e-22 2.87696e-05
26.0988 -1.14518e-22 2.82153e-05
26.2693 -2.12102e-22 2.76682e-05
26.4421 -2.08833e-22 2.71281e-05
26.6174 -7.57823e-23 2.65945e-05
26.7954 2.4441e-23 2.60672e-05
26.9761 -7.02138e-23 2.55458e-05
27.1598 8.75724e-24 2.50298e-05
27.3468 -2.14044e-22 2.45189e-05
27.5373 -7.14625e-23 2.40126e-05
27.7317 -2.03257e-22 2.35103e-05
27.9302 -1.49417e-22 2.30117e-05
28.1333 1.45355e-22 2.2516e-05
28.3415 1.15545e-22 2.20225e-05
28.5554 2.14456e-22 2.15304e-05
28.7758 1.73779e-23 2.10387e-05
29.0035 2.38475e-23 2.05463e-05
29.2396 -1.97602e-22 2.00516e-05
29.4858 -8.46725e-23 1.95527e-05
29.7441 -2.19302e-23 1.9047e-05
30.0173 1.28368e-22 1.85307e-05
30.3101 8.06949e-23 1.79981e-05
30.6297 -8.5508e-24 1.74398e-05
30.9905 -9.10737e-23 1.68368e-05
31.4301 9.25873e-23 1.61391e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1Quantum/iFp_FRG.txt <==
-31.4301 1.3402e-22 1.61392e-05
-30.9905 1.09857e-22 1.68368e-05
-30.6297 1.55777e-22 1.74398e-05
-30.3101 2.44882e-22 1.79982e-05
-30.0173 2.95357e-22 1.85308e-05
-29.7441 2.86697e-22 1.90471e-05
-29.4858 4.84914e-22 1.95529e-05
-29.2396 4.28749e-22 2.00518e-05
-29.0035 4.45254e-22 2.05465e-05
-28.7758 3.77645e-22 2.1039e-05
-28.5554 4.02324e-22 2.15306e-05
-28.3415 5.79226e-22 2.20227e-05
-28.1333 5.96473e-22 2.25163e-05
-27.9302 7.46355e-22 2.3012e-05
-27.7317 6.45807e-22 2.35107e-05
-27.5373 7.86921e-22 2.4013e-05
-27.3468 7.87004e-22 2.45193e-05
-27.1598 6.58477e-22 2.50303e-05
-26.9761 7.64462e-22 2.55463e-05
-26.7954 6.99413e-22 2.60677e-05
-26.6174 6.4676e-22 2.6595e-05
-26.4421 6.74555e-22 2.71286e-05
-26.2693 8.25299e-22 2.76688e-05
-26.0988 7.17311e-22 2.82158e-05
-25.9304 7.02365e-22 2.87702e-05
-25.7641 9.75117e-22 2.93321e-05
-25.5998 1.01251e-21 2.99019e-05
-25.4373 1.30214e-21 3.04798e-05
-25.2766 1.3712e-21 3.10663e-05
-25.1175 1.43371e-21 3.16616e-05
-24.9601 1.40239e-21 3.2266e-05
-24.8041 1.17513e-21 3.28798e-05
-24.6496 1.19399e-21 3.35034e-05
-24.4966 9.8645e-22 3.41369e-05
-24.3448 1.32542e-21 3.47808e-05
-24.1944 1.0975e-21 3.54353e-05
-24.0451 1.08034e-21 3.61008e-05
-23.8971 1.18768e-21 3.67775e-05
-23.7502 1.45798e-21 3.74659e-05
-23.6044 1.09154e-21 3.81662e-05
-23.4597 1.43298e-21 3.88787e-05
-23.316 1.6427e-21 3.96039e-05
-23.1733 1.48605e-21 4.0342e-05
-23.0316 1.57166e-21 4.10934e-05
-22.8908 1.60808e-21 4.18585e-05
-22.7509 1.47637e-21 4.26376e-05
-22.6118 1.42783e-21 4.34312e-05
-22.4736 1.52109e-21 4.42396e-05
-22.3363 1.23214e-21 4.50632e-05
-22.1997 1.31383e-21 4.59025e-05
-22.0639 1.25864e-21 4.67578e-05
-21.9288 1.14395e-21 4.76296e-05
-21.7945 1.09193e-21 4.85183e-05
-21.6609 6.50572e-22 4.94244e-05
-21.528 1.21263e-21 5.03484e-05
-21.3958 1.05338e-21 5.12906e-05
-21.2642 9.31011e-22 5.22517e-05
-21.1332 1.13139e-21 5.32322e-05
-21.0029 1.27872e-21 5.42325e-05
-20.8732 1.75468e-21 5.52532e-05
-20.7441 1.43085e-21 5.62948e-05
-20.6156 2.13398e-21 5.7358e-05
-20.4876 1.89954e-21 5.84433e-05
-20.3602 1.72033e-21 5.95513e-05
-20.2333 8.49046e-22 6.06826e-05
-20.1069 1.11639e-21 6.18379e-05
-19.9811 6.13372e-22 6.30179e-05
-19.8557 -3.38593e-22 6.42232e-05
-19.7309 2.47944e-22 6.54545e-05
-19.6065 -2.29505e-22 6.67127e-05
-19.4826 -1.14373e-21 6.79983e-05
-19.3592 -9.14902e-22 6.93123e-05
-19.2362 -1.24507e-21 7.06553e-05
-19.1137 -1.21437e-21 7.20282e-05
-18.9916 -9.36502e-22 7.3432e-05
-18.8699 -1.79086e-21 7.48674e-05
-18.7487 -1.61848e-21 7.63355e-05
-18.6278 -7.84196e-22 7.7837e-05
-18.5074 -2.17793e-21 7.93731e-05
-18.3873 -2.24731e-21 8.09447e-05
-18.2676 -1.93129e-21 8.25529e-05
-18.1483 -2.76721e-21 8.41988e-05
-18.0294 -2.93954e-21 8.58834e-05
-17.9108 -3.80532e-21 8.76079e-05
-17.7926 -4.67897e-21 8.93735e-05
-17.6748 -4.20921e-21 9.11814e-05
-17.5572 -5.59556e-21 9.30331e-05
-17.4401 -4.87843e-21 9.49297e-05
-17.3232 -6.00972e-21 9.68727e-05
-17.2067 -7.90666e-21 9.88636e-05
-17.0905 -5.7285e-21 0.000100904
-16.9746 -4.40242e-21 0.000102995
-16.859 -3.64159e-21 0.000105138
-16.7437 -4.45933e-21 0.000107336
-16.6288 -5.67222e-21 0.000109589
-16.5141 -6.27794e-21 0.0001119
-16.3997 -5.25646e-21 0.00011427
-16.2856 -5.15397e-21 0.000116702
-16.1717 -7.53332e-21 0.000119197
-16.0582 -6.2623e-21 0.000121757
-15.9449 -1.08934e-20 0.000124385
-15.8319 -8.60012e-21 0.000127083
-15.7191 -1.47819e-20 0.000129854
-15.6066 -1.29534e-20 0.000132699
-15.4943 -1.53742e-20 0.000135621
-15.3823 -1.66636e-20 0.000138622
-15.2705 -1.8405e-20 0.000141707
-15.159 -2.00971e-20 0.000144877
-15.0477 -2.27189e-20 0.000148135
-14.9367 -2.19716e-20 0.000151484
-14.8258 -2.16037e-20 0.000154929
-14.7152 -2.51592e-20 0.000158472
-14.6049 -2.74978e-20 0.000162116
-14.4947 -2.96544e-20 0.000165865
-14.3848 -3.11588e-20 0.000169724
-14.275 -3.64514e-20 0.000173695
-14.1655 -3.71405e-20 0.000177784
-14.0562 -3.83894e-20 0.000181994
-13.9471 -4.21468e-20 0.000186331
-13.8382 -4.31865e-20 0.000190799
-13.7294 -4.90019e-20 0.000195402
-13.6209 -5.18505e-20 0.000200146
-13.5126 -5.305e-20 0.000205037
-13.4044 -5.7916e-20 0.00021008
-13.2965 -6.027e-20 0.000215282
-13.1887 -6.33226e-20 0.000220647
-13.0811 -6.35918e-20 0.000226184
-12.9737 -6.83846e-20 0.000231898
-12.8664 -7.19716e-20 0.000237797
-12.7593 -7.2187e-20 0.000243888
-12.6524 -7.99702e-20 0.00025018
-12.5457 -8.10417e-20 0.00025668
-12.4391 -8.0756e-20 0.000263398
-12.3327 -8.63035e-20 0.000270342
-12.2265 -9.18115e-20 0.000277522
-12.1204 -8.79655e-20 0.000284948
-12.0144 -9.21173e-20 0.000292631
-11.9086 -1.0646e-19 0.000300581
-11.803 -9.61299e-20 0.000308811
-11.6975 -1.02174e-19 0.000317333
-11.5922 -1.0661e-19 0.00032616
-11.487 -1.11952e-19 0.000335306
-11.3819 -1.09826e-19 0.000344784
-11.277 -1.05542e-19 0.000354612
-11.1722 -1.0785e-19 0.000364804
-11.0676 -1.03828e-19 0.000375378
-10.9631 -1.13343e-19 0.000386352
-10.8587 -1.15472e-19 0.000397744
-10.7545 -1.14819e-19 0.000409575
-10.6503 -9.18366e-20 0.000421866
-10.5463 -9.34912e-20 0.00043464
-10.4425 -9.64504e-20 0.000447921
-10.3387 -1.10887e-19 0.000461734
-10.2351 -9.07328e-20 0.000476107
-10.1316 -8.62183e-20 0.000491067
-10.0282 -8.22415e-20 0.000506646
-9.92496 -8.04149e-20 0.000522875
-9.82181 -6.93336e-20 0.000539788
-9.71877 -9.67742e-20 0.000557423
-9.61583 -8.87104e-20 0.000575819
-9.51301 -6.91933e-20 0.000595017
-9.4103 -4.64174e-20 0.000615061
-9.30769 -5.1876e-21 0.000635999
-9.20518 -2.67005e-20 0.000657882
-9.10278 -4.84147e-20 0.000680763
-9.00048 -1.71995e-20 0.000704698
-8.89828 -7.68483e-21 0.000729753
-8.79618 -7.41176e-20 0.000755993
-8.69417 1.29059e-20 0.000783487
-8.59226 5.74479e-20 0.000812314
-8.49044 1.51602e-19 0.000842556
-8.38872 2.43263e-19 0.000874295
-8.28708 3.07934e-19 0.000907629
-8.18554 3.96024e-19 0.000942663
-8.08408 4.88999e-19 0.000979505
-7.98271 6.04808e-19 0.00101827
-7.88143 7.70751e-19 0.00105909
-7.78023 8.21834e-19 0.0011021
-7.67911 8.67838e-19 0.00114745
-7.57807 9.51691e-19 0.0011953
-7.47712 1.10916e-18 0.00124582
-7.37624 1.05693e-18 0.00129923
-7.27544 1.28996e-18 0.00135571
-7.17471 1.16026e-18 0.0014155
-7.07406 1.31838e-18 0.00147886
-6.97348 1.20904e-18 0.00154604
-6.87298 1.61221e-18 0.00161736
-6.77254 1.82421e-18 0.00169313
-6.67218 2.11339e-18 0.00177374
-6.57188 2.49056e-18 0.00185955
-6.47166 2.87591e-18 0.00195101
-6.37149 3.23131e-18 0.00204858
-6.2714 3.60139e-18 0.00215281
-6.17136 3.93514e-18 0.00226429
-6.07139 4.43032e-18 0.00238367
-5.97148 4.47563e-18 0.00251163
-5.87163 4.48971e-18 0.00264901
-5.77184 4.71856e-18 0.00279671
-5.67211 4.97567e-18 0.00295574
-5.57243 4.85722e-18 0.00312726
-5.47281 5.2439e-18 0.0033125
-5.37325 5.21818e-18 0.00351291
-5.27373 5.43273e-18 0.00373016
-5.17427 5.17968e-18 0.00396608
-5.07487 5.37102e-18 0.00422276
-4.97551 5.45898e-18 0.00450265
-4.8762 5.34174e-18 0.00480845
-4.77694 6.52068e-18 0.00514334
-4.67772 7.99033e-18 0.00551108
-4.57855 9.06254e-18 0.00591584
-4.47943 1.08433e-17 0.00636259
-4.38035 1.18375e-17 0.00685732
-4.28131 1.57397e-17 0.00740681
-4.18232 1.33074e-17 0.00801914
-4.08336 9.83918e-18 0.00870424
-3.98445 1.32892e-18 0.00947356
-3.88557 -1.0839e-17 0.0103408
-3.78673 -2.52488e-17 0.011323
-3.68793 -4.0551e-17 0.0124396
-3.58916 -3.4936e-17 0.0137143
-3.49043 -5.49932e-18 0.015176
-3.39173 2.22401e-17 0.0168582
-3.29307 5.08965e-17 0.0188015
-3.19443 3.19134e-17 0.0210576
-3.09583 -1.58782e-17 0.0236908
-2.99725 -7.75654e-17 0.0267862
-2.89871 -1.40271e-16 0.0304574
-2.80019 -2.17623e-16 0.034855
-2.7017 -3.00687e-16 0.0401792
-2.60323 -4.24192e-16 0.0466998
-2.50479 -5.45512e-16 0.0547824
-2.40638 -7.94517e-16 0.0649335
-2.30798 -9.33026e-16 0.0778688
-2.20961 -1.29013e-15 0.0946238
-2.11126 -1.44004e-15 0.116728
-2.01293 -1.78597e-15 0.146503
-1.91462 -2.48748e-15 0.187576
-1.81632 -4.40888e-15 0.245801
-1.71804 -6.68516e-15 0.330936
-1.61978 -6.48855e-15 0.459807
-1.52154 1.85108e-15 0.662255
-1.42331 -5.41179e-16 0.991181
-1.32509 -3.11301e-14 1.5319
-1.22689 -9.1724e-14 2.36438
-1.12869 -2.17872e-13 3.3237
-1.03051 -1.49223e-13 3.72617
-0.932337 2.46574e-14 3.25085
-0.834173 -7.05262e-14 2.49153
-0.736016 -7.8775e-14 1.87423
-0.637867 -6.26563e-14 1.45124
-0.539723 -5.00473e-14 1.17178
-0.441585 -3.66747e-14 0.987043
-0.343451 -3.15523e-14 0.864828
-0.24532 -9.87536e-15 0.78562
-0.147191 -2.69444e-14 0.737992
-0.0490634 -1.76933e-14 0.715602
0.0490634 -2.61957e-14 0.715602
0.147191 -2.63905e-14 0.737992
0.24532 -4.62971e-14 0.78562
0.343451 -3.27212e-14 0.864828
0.441585 -1.22498e-14 0.987043
0.539723 -4.88118e-14 1.17178
0.637867 -6.22701e-14 1.45124
0.736016 -7.18799e-14 1.87423
0.834173 -7.41175e-14 2.49153
0.932337 2.43229e-14 3.25085
1.03051 2.21156e-13 3.72617
1.12869 4.25198e-13 3.3237
1.22689 -8.75489e-14 2.36438
1.32509 -3.32265e-14 1.5319
1.42331 -1.19668e-16 0.991181
1.52154 -5.78619e-15 0.662255
1.61978 -6.30871e-15 0.459807
1.71804 -4.35556e-15 0.330936
1.81632 -1.86096e-15 0.245801
1.91462 -2.3068e-15 0.187576
2.01293 -2.24936e-15 0.146503
2.11126 -1.34096e-15 0.116728
2.20961 -9.6575e-16 0.0946238
2.30798 -8.93699e-16 0.0778688
2.40638 -6.94501e-16 0.0649335
2.50479 -4.17098e-16 0.0547824
2.60323 -3.76766e-16 0.0466998
2.7017 -3.0232e-16 0.0401792
2.80019 -2.1274e-16 0.034855
2.89871 -1.21245e-16 0.0304574
2.99725 -6.62824e-17 0.0267862
3.09583 -1.14264e-17 0.0236908
3.19443 3.61698e-17 0.0210576
3.29307 4.44845e-17 0.0188015
3.39173 2.43297e-17 0.0168582
3.49043 -9.39329e-18 0.015176
3.58916 -3.00947e-17 0.0137143
3.68793 -3.32969e-17 0.0124396
3.78673 -3.12972e-17 0.011323
3.88557 -1.32502e-17 0.0103408
3.98445 5.64546e-19 0.00947356
4.08336 1.22861e-17 0.00870424
4.18232 1.52993e-17 0.00801914
4.28131 1.50497e-17 0.00740681
4.38035 1.29556e-17 0.00685732
4.47943 9.49566e-18 0.00636259
4.57855 8.67616e-18 0.00591584
4.67772 7.56888e-18 0.00551108
4.77694 7.57437e-18 0.00514334
4.8762 6.66976e-18 0.00480845
4.97551 6.19616e-18 0.00450265
5.07487 5.13787e-18 0.00422276
5.17427 5.68857e-18 0.00396608
5.27373 5.31336e-18 0.00373016
5.37325 5.68704e-18 0.00351291
5.47281 5.51161e-18 0.0033125
5.57243 5.37204e-18 0.00312726
5.67211 5.05116e-18 0.00295574
5.77184 4.58112e-18 0.00279671
5.87163 4.12212e-18 0.00264901
5.97148 4.19139e-18 0.00251163
6.07139 4.17199e-18 0.00238367
6.17136 3.92323e-18 0.00226429
6.2714 3.55492e-18 0.00215281
6.37149 3.15961e-18 0.00204858
6.47166 2.81462e-18 0.00195101
6.57188 2.52076e-18 0.00185955
6.67218 2.15237e-18 0.00177374
6.77254 1.82194e-18 0.00169313
6.87298 1.67691e-18 0.00161736
6.97348 1.46252e-18 0.00154604
7.07406 1.38719e-18 0.00147886
7.17471 1.31843e-18 0.0014155
7.27544 1.17518e-18 0.00135571
7.37624 1.19009e-18 0.00129923
7.47712 1.08141e-18 0.00124582
7.57807 1.00277e-18 0.0011953
7.67911 1.03374e-18 0.00114745
7.78023 9.03908e-19 0.0011021
7.88143 6.72082e-19 0.00105909
7.98271 6.32086e-19 0.00101827
8.08408 4.15765e-19 0.000979505
8.18554 3.54618e-19 0.000942663
8.28708 2.36666e-19 0.000907629
8.38872 1.48438e-19 0.000874295
8.49044 1.14313e-19 0.000842556
8.59226 5.55537e-20 0.000812314
8.69417 6.65562e-20 0.000783487
8.79618 6.35945e-20 0.000755993
8.89828 -9.03652e-21 0.000729753
9.00048 9.62591e-21 0.000704698
9.10278 -1.36291e-21 0.000680763
9.20518 -1.07288e-21 0.000657882
9.30769 1.36347e-20 0.000635999
9.4103 -8.45371e-21 0.000615061
9.51301 -4.77604e-20 0.000595017
9.61583 -2.44292e-20 0.000575819
9.71877 -7.62332e-20 0.000557423
9.82181 -7.99693e-20 0.000539788
9.92496 -8.75466e-20 0.000522875
10.0282 -1.07601e-19 0.000506646
10.1316 -1.03197e-19 0.000491067
10.2351 -1.16581e-19 0.000476107
10.3387 -1.13433e-19 0.000461734
10.4425 -8.91342e-20 0.000447921
10.5463 -9.60158e-20 0.00043464
10.6503 -9.62591e-20 0.000421866
10.7545 -8.83376e-20 0.000409575
10.8587 -1.03335e-19 0.000397744
10.9631 -8.80396e-20 0.000386352
11.0676 -9.78834e-20 0.000375378
11.1722 -1.12598e-19 0.000364804
11.277 -9.56831e-20 0.000354612
11.3819 -9.90436e-20 0.000344784
11.487 -9.12821e-20 0.000335306
11.5922 -9.43254e-20 0.00032616
11.6975 -8.97711e-20 0.000317333
11.803 -1.02539e-19 0.000308811
11.9086 -9.27503e-20 0.000300581
12.0144 -1.0053e-19 0.000292631
12.1204 -9.22427e-20 0.000284948
12.2265 -8.9886e-20 0.000277522
12.3327 -8.55149e-20 0.000270342
12.4391 -9.02983e-20 0.000263398
12.5457 -8.55735e-20 0.00025668
12.6524 -7.91943e-20 0.00025018
12.7593 -8.04265e-20 0.000243888
12.8664 -7.434e-20 0.000237797
12.9737 -6.87087e-20 0.000231898
13.0811 -6.51847e-20 0.000226184
13.1887 -6.42442e-20 0.000220647
13.2965 -5.9145e-20 0.000215282
13.4044 -5.30601e-20 0.00021008
13.5126 -5.61177e-20 0.000205037
13.6209 -4.76204e-20 0.000200146
13.7294 -4.63547e-20 0.000195402
13.8382 -4.45552e-20 0.000190799
13.9471 -4.19707e-20 0.000186331
14.0562 -4.24061e-20 0.000181994
14.1655 -3.6009e-20 0.000177784
14.275 -3.4001e-20 0.000173695
14.3848 -3.04088e-20 0.000169724
14.4947 -2.89676e-20 0.000165865
14.6049 -2.64101e-20 0.000162116
14.7152 -2.43828e-20 0.000158472
14.8258 -2.35931e-20 0.000154929
14.9367 -2.00167e-20 0.000151484
15.0477 -1.82732e-20 0.000148135
15.159 -1.60967e-20 0.000144877
15.2705 -1.26011e-20 0.000141707
15.3823 -1.31411e-20 0.000138622
15.4943 -1.21491e-20 0.000135621
15.6066 -1.0102e-20 0.000132699
15.7191 -9.50166e-21 0.000129854
15.8319 -1.18813e-20 0.000127083
15.9449 -1.02821e-20 0.000124385
16.0582 -7.55491e-21 0.000121757
16.1717 -6.82465e-21 0.000119197
16.2856 -7.62245e-21 0.000116702
16.3997 -7.88995e-21 0.00011427
16.5141 -6.34525e-21 0.0001119
16.6288 -5.37447e-21 0.000109589
16.7437 -5.95305e-21 0.000107336
16.859 -2.27428e-21 0.000105138
16.9746 -2.13257e-21 0.000102995
17.0905 -4.54384e-21 0.000100904
17.2067 -3.15085e-21 9.88636e-05
17.3232 -3.65712e-21 9.68727e-05
17.4401 -3.68483e-21 9.49297e-05
17.5572 -2.43001e-21 9.30331e-05
17.6748 -1.90066e-21 9.11814e-05
17.7926 -3.90466e-21 8.93735e-05
17.9108 -3.00602e-21 8.76079e-05
18.0294 -2.67758e-21 8.58834e-05
18.1483 -2.28278e-21 8.41988e-05
18.2676 -1.52686e-21 8.25529e-05
18.3873 -1.69305e-21 8.09447e-05
18.5074 -1.56941e-21 7.93731e-05
18.6278 -1.65368e-21 7.7837e-05
18.7487 -2.47719e-22 7.63355e-05
18.8699 -1.09104e-22 7.48674e-05
18.9916 -4.29087e-23 7.3432e-05
19.1137 8.00125e-22 7.20282e-05
19.2362 8.53023e-22 7.06553e-05
19.3592 1.14641e-21 6.93123e-05
19.4826 1.19285e-21 6.79983e-05
19.6065 2.33734e-21 6.67127e-05
19.7309 1.30763e-21 6.54545e-05
19.8557 1.97307e-21 6.42232e-05
19.9811 2.02552e-21 6.30179e-05
20.1069 1.32888e-21 6.18379e-05
20.2333 1.47876e-21 6.06826e-05
20.3602 1.26753e-21 5.95513e-05
20.4876 1.09778e-21 5.84433e-05
20.6156 1.27815e-21 5.7358e-05
20.7441 1.90057e-21 5.62948e-05
20.8732 1.67468e-21 5.52532e-05
21.0029 2.4063e-21 5.42325e-05
21.1332 2.20068e-21 5.32322e-05
21.2642 2.53604e-21 5.22517e-05
21.3958 2.4771e-21 5.12906e-05
21.528 2.32349e-21 5.03484e-05
21.6609 2.05794e-21 4.94244e-05
21.7945 1.92792e-21 4.85183e-05
21.9288 2.05324e-21 4.76296e-05
22.0639 1.91694e-21 4.67578e-05
22.1997 1.93632e-21 4.59025e-05
22.3363 1.64866e-21 4.50632e-05
22.4736 1.75601e-21 4.42396e-05
22.6118 1.7516e-21 4.34312e-05
22.7509 1.88357e-21 4.26376e-05
22.8908 1.13214e-21 4.18585e-05
23.0316 1.29849e-21 4.10934e-05
23.1733 1.62745e-21 4.0342e-05
23.316 1.42078e-21 3.96039e-05
23.4597 1.27172e-21 3.88787e-05
23.6044 1.20409e-21 3.81662e-05
23.7502 1.58603e-21 3.74659e-05
23.8971 2.22325e-21 3.67775e-05
24.0451 1.61708e-21 3.61008e-05
24.1944 1.68108e-21 3.54353e-05
24.3448 1.64485e-21 3.47808e-05
24.4966 1.32697e-21 3.41369e-05
24.6496 1.26804e-21 3.35034e-05
24.8041 1.19797e-21 3.28798e-05
24.9601 1.03986e-21 3.2266e-05
25.1175 1.02485e-21 3.16616e-05
25.2766 9.104e-22 3.10663e-05
25.4373 1.06355e-21 3.04798e-05
25.5998 9.01931e-22 2.99019e-05
25.7641 9.36336e-22 2.93321e-05
25.9304 9.44996e-22 2.87702e-05
26.0988 1.13078e-21 2.82158e-05
26.2693 1.14909e-21 2.76688e-05
26.4421 1.17562e-21 2.71286e-05
26.6174 9.70488e-22 2.6595e-05
26.7954 6.80934e-22 2.60677e-05
26.9761 5.95286e-22 2.55463e-05
27.1598 8.60752e-22 2.50303e-05
27.3468 8.11682e-22 2.45193e-05
27.5373 4.545e-22 2.4013e-05
27.7317 6.77113e-22 2.35107e-05
27.9302 6.03584e-22 2.3012e-05
28.1333 6.42307e-22 2.25163e-05
28.3415 5.62268e-22 2.20227e-05
28.5554 7.81292e-22 2.15306e-05
28.7758 5.97596e-22 2.1039e-05
29.0035 5.50109e-22 2.05465e-05
29.2396 3.59403e-22 2.00518e-05
29.4858 4.34231e-22 1.95529e-05
29.7441 2.64502e-22 1.90471e-05
30.0173 3.19851e-22 1.85308e-05
30.3101 3.4006e-22 1.79982e-05
30.6297 3.79062e-22 1.74398e-05
30.9905 2.3077e-22 1.68368e-05
31.4301 3.0359e-23 1.61392e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1Quantum/vANODiaP_FRG.txt <==
-31.4301 7.11237e-17 0.000126995
-30.9905 4.16334e-17 0.000124413
-30.6297 1.07553e-16 0.000122276
-30.3101 1.50487e-16 0.000115801
-30.0173 1.41814e-16 0.000107112
-29.7441 8.45678e-17 9.69171e-05
-29.4858 8.58688e-17 8.45067e-05
-29.2396 5.0307e-17 7.11478e-05
-29.0035 8.76035e-17 5.95585e-05
-28.7758 1.30538e-16 4.83904e-05
-28.5554 6.44016e-17 3.7863e-05
-28.3415 9.71445e-17 2.80985e-05
-28.1333 1.01915e-16 1.79684e-05
-27.9302 7.1991e-17 6.64821e-06
-27.7317 8.73867e-17 -5.62712e-06
-27.5373 1.29237e-16 -1.84597e-05
-27.3468 1.25334e-16 -3.11888e-05
-27.1598 1.24683e-16 -4.32349e-05
-26.9761 1.29237e-16 -5.4654e-05
-26.7954 1.33791e-16 -6.49506e-05
-26.6174 1.45717e-16 -7.36787e-05
-26.4421 1.59378e-16 -8.17666e-05
-26.2693 1.82363e-16 -8.97504e-05
-26.0988 1.85832e-16 -9.7556e-05
-25.9304 1.84748e-16 -0.000104725
-25.7641 2.01011e-16 -0.000113117
-25.5998 2.21611e-16 -0.000121352
-25.4373 2.2508e-16 -0.000130469
-25.2766 2.1684e-16 -0.000139049
-25.1175 2.07516e-16 -0.000145858
-24.9601 1.98843e-16 -0.000152477
-24.8041 2.02963e-16 -0.00015904
-24.6496 2.06649e-16 -0.000167697
-24.4966 2.17491e-16 -0.000176958
-24.3448 2.21828e-16 -0.000184975
-24.1944 2.21828e-16 -0.000190775
-24.0451 2.13805e-16 -0.000196891
-23.8971 1.85832e-16 -0.000203068
-23.7502 1.8323e-16 -0.000208925
-23.6044 1.61763e-16 -0.000213236
-23.4597 1.59595e-16 -0.000216797
-23.316 1.5851e-16 -0.000220127
-23.1733 1.48102e-16 -0.000224895
-23.0316 1.54824e-16 -0.00023024
-22.8908 1.37694e-16 -0.000235728
-22.7509 1.44199e-16 -0.000239996
-22.6118 1.42681e-16 -0.000243405
-22.4736 1.61546e-16 -0.000247111
-22.3363 1.69786e-16 -0.000252284
-22.1997 1.57643e-16 -0.000257729
-22.0639 1.64582e-16 -0.00026211
-21.9288 1.36176e-16 -0.000265512
-21.7945 1.21431e-16 -0.000267812
-21.6609 1.21431e-16 -0.000269592
-21.528 8.54351e-17 -0.000270979
-21.3958 1.11456e-16 -0.000272305
-21.2642 1.31405e-16 -0.000273027
-21.1332 1.02782e-16 -0.000274987
-21.0029 1.21431e-16 -0.000278112
-20.8732 1.249e-16 -0.000281497
-20.7441 1.17528e-16 -0.00028554
-20.6156 1.04083e-16 -0.000289095
-20.4876 1.20997e-16 -0.000291976
-20.3602 1.14058e-16 -0.000292773
-20.2333 1.4615e-16 -0.000293709
-20.1069 9.2374e-17 -0.000292511
-19.9811 1.0842e-16 -0.000294245
-19.8557 1.0365e-16 -0.000297707
-19.7309 9.41087e-17 -0.000303939
-19.6065 1.18829e-16 -0.000309013
-19.4826 1.05818e-16 -0.000313575
-19.3592 1.249e-16 -0.000317134
-19.2362 1.2837e-16 -0.000319094
-19.1137 9.84456e-17 -0.000322433
-18.9916 1.07119e-16 -0.000325368
-18.8699 4.55365e-17 -0.000329928
-18.7487 3.1225e-17 -0.000334155
-18.6278 -1.12757e-17 -0.000338699
-18.5074 -1.73472e-18 -0.000349145
-18.3873 1.86483e-17 -0.000358624
-18.2676 -9.54098e-18 -0.000373459
-18.1483 3.64292e-17 -0.000382797
-18.0294 5.33427e-17 -0.000391482
-17.9108 9.36751e-17 -0.000396017
-17.7926 1.29671e-16 -0.000400502
-17.6748 1.66533e-16 -0.000411111
-17.5572 2.38958e-16 -0.000422712
-17.4401 3.06612e-16 -0.000438263
-17.3232 3.85109e-16 -0.000451545
-17.2067 4.06793e-16 -0.00046516
-17.0905 4.49727e-16 -0.000483759
-16.9746 4.60569e-16 -0.000500032
-16.859 4.5363e-16 -0.000519915
-16.7437 4.68375e-16 -0.000533355
-16.6288 4.18936e-16 -0.000542473
-16.5141 4.36283e-16 -0.000552914
-16.3997 4.12864e-16 -0.000561233
-16.2856 3.7817e-16 -0.000576602
-16.1717 2.87097e-16 -0.000589647
-16.0582 1.96024e-16 -0.000604043
-15.9449 7.97973e-17 -0.000617979
-15.8319 -2.60209e-17 -0.000627342
-15.7191 -1.31839e-16 -0.000638169
-15.6066 -2.61943e-16 -0.000640721
-15.4943 -3.68629e-16 -0.000638609
-15.3823 -4.29344e-16 -0.000625533
-15.2705 -5.30826e-16 -0.000609616
-15.159 -5.55112e-16 -0.000589326
-15.0477 -6.28838e-16 -0.000563538
-14.9367 -5.84602e-16 -0.000537623
-14.8258 -5.70724e-16 -0.000500407
-14.7152 -4.64039e-16 -0.000465175
-14.6049 -4.0766e-16 -0.000417727
-14.4947 -2.97505e-16 -0.000365597
-14.3848 -2.57607e-16 -0.000306425
-14.275 -2.32453e-16 -0.000239617
-14.1655 -1.8735e-16 -0.000172687
-14.0562 -1.83881e-16 -9.89298e-05
-13.9471 -1.76942e-16 -2.99124e-05
-13.8382 -2.60209e-16 4.74647e-05
-13.7294 -2.91434e-16 0.000118076
-13.6209 -3.55619e-16 0.000196393
-13.5126 -3.98987e-16 0.000263224
-13.4044 -4.85724e-16 0.000336467
-13.2965 -5.77665e-16 0.000409015
-13.1887 -6.4532e-16 0.00048972
-13.0811 -7.06035e-16 0.000582151
-12.9737 -7.54608e-16 0.000681569
-12.8664 -9.26347e-16 0.000797243
-12.7593 -1.05125e-15 0.00089796
-12.6524 -1.09982e-15 0.000940851
-12.5457 -1.08248e-15 0.000927007
-12.4391 -1.11717e-15 0.000951232
-12.3327 -1.05646e-15 0.000982896
-12.2265 -9.88802e-16 0.00101337
-12.1204 -8.93392e-16 0.00108791
-12.0144 -7.85839e-16 0.00111666
-11.9086 -6.8349e-16 0.00121486
-11.803 -5.56855e-16 0.00123079
-11.6975 -5.11752e-16 0.00132383
-11.5922 -4.47567e-16 0.0013183
-11.487 -4.75324e-16 0.00140665
-11.3819 -3.90322e-16 0.00139676
-11.277 -3.67771e-16 0.00149127
-11.1722 -3.76446e-16 0.00148165
-11.0676 -3.79916e-16 0.00155712
-10.9631 -3.41752e-16 0.00154661
-10.8587 -3.81654e-16 0.00160235
-10.7545 -4.25025e-16 0.00159838
-10.6503 -4.73602e-16 0.00163817
-10.5463 -4.97892e-16 0.00163481
-10.4425 -5.49939e-16 0.00163795
-10.3387 -5.69026e-16 0.00164739
-10.2351 -5.53417e-16 0.00162303
-10.1316 -5.70769e-16 0.00166095
-10.0282 -5.22198e-16 0.00162577
-9.92496 -5.03119e-16 0.00166816
-9.82181 -4.58884e-16 0.00160924
-9.71877 -4.91853e-16 0.00166462
-9.61583 -4.7104e-16 0.00159637
-9.51301 -5.89893e-16 0.00168566
-9.4103 -5.04887e-16 0.0016141
-9.30769 -6.14204e-16 0.0017027
-9.20518 -5.76912e-16 0.00162351
-9.10278 -6.35918e-16 0.00171795
-9.00048 -6.09038e-16 0.0016502
-8.89828 -7.17504e-16 0.00178696
-8.79618 -6.4638e-16 0.00172277
-8.69417 -8.84138e-16 0.00184606
-8.59226 -8.10417e-16 0.00178008
-8.49044 -8.77263e-16 0.00189298
-8.38872 -1.00399e-15 0.00185717
-8.28708 -1.21665e-15 0.00200543
-8.18554 -1.30177e-15 0.00196825
-8.08408 -1.73666e-15 0.00209237
-7.98271 -1.8175e-15 0.00203866
-7.88143 -1.99904e-15 0.00211404
-7.78023 -1.95406e-15 0.00209871
-7.67911 -2.16477e-15 0.00217363
-7.57807 -1.5928e-15 0.00212493
-7.47712 -1.44058e-15 0.00211654
-7.37624 -7.31668e-16 0.00197786
-7.27544 -7.03537e-17 0.00185603
-7.17471 5.48578e-16 0.00169704
-7.07406 1.68553e-15 0.00144838
-6.97348 1.9965e-15 0.0011916
-6.87298 2.86953e-15 0.000730058
-6.77254 2.49069e-15 0.000220015
-6.67218 1.91847e-15 -0.000446564
-6.57188 1.5915e-15 -0.00103397
-6.47166 1.22633e-15 -0.00179791
-6.37149 5.26007e-16 -0.00241156
-6.2714 1.84903e-16 -0.00327837
-6.17136 1.68156e-16 -0.00384463
-6.07139 7.34024e-16 -0.00461163
-5.97148 7.61174e-16 -0.00495626
-5.87163 9.98225e-16 -0.00553795
-5.77184 9.33875e-16 -0.00563545
-5.67211 1.25146e-15 -0.00604191
-5.57243 1.2564e-15 -0.00591514
-5.47281 1.71732e-15 -0.00618209
-5.37325 1.38323e-15 -0.005905
-5.27373 1.95492e-15 -0.00611361
-5.17427 1.5838e-15 -0.00573801
-5.07487 2.04001e-15 -0.00594838
-4.97551 1.83624e-15 -0.0055135
-4.8762 2.50227e-15 -0.00576078
-4.77694 2.57009e-15 -0.00527553
-4.67772 3.2168e-15 -0.00558565
-4.57855 2.99186e-15 -0.00508119
-4.47943 3.59384e-15 -0.00549297
-4.38035 3.29262e-15 -0.00499346
-4.28131 3.89486e-15 -0.00554792
-4.18232 3.53609e-15 -0.00507598
-4.08336 4.10331e-15 -0.00579543
-3.98445 3.44838e-15 -0.00531311
-3.88557 4.27285e-15 -0.00617418
-3.78673 3.82372e-15 -0.0056163
-3.68793 4.67022e-15 -0.00655187
-3.58916 3.44198e-15 -0.00576936
-3.49043 4.73287e-15 -0.00664891
-3.39173 3.68892e-15 -0.00542877
-3.29307 5.68576e-15 -0.00604552
-3.19443 2.58632e-15 -0.00400703
-3.09583 4.52795e-15 -0.00403077
-2.99725 1.97263e-15 -0.000631086
-2.89871 4.37281e-15 0.000407178
-2.80019 1.52533e-15 0.00591757
-2.7017 3.79782e-15 0.00867299
-2.60323 5.15102e-16 0.0168262
-2.50479 1.01555e-14 0.0217535
-2.40638 1.58222e-14 0.031365
-2.30798 1.64297e-14 0.0365027
-2.20961 9.52061e-15 0.041835
-2.11126 -9.09419e-16 0.0417405
-2.01293 -6.70697e-16 0.038453
-1.91462 -1.09991e-14 0.0333969
-1.81632 -1.44848e-14 0.0273811
-1.71804 -2.01558e-14 0.0228646
-1.61978 -2.71662e-14 0.0189026
-1.52154 -3.23133e-14 0.0165524
-1.42331 -3.25683e-14 0.014644
-1.32509 -2.63593e-14 0.0138885
-1.22689 -2.66884e-14 0.0132836
-1.12869 -2.51422e-14 0.013575
-1.03051 -3.07236e-14 0.0138718
-0.932337 -3.00338e-14 0.0150511
-0.834173 -3.52399e-14 0.0161646
-0.736016 -3.26632e-14 0.0183958
-0.637867 -3.20585e-14 0.0204884
-0.539723 -1.01879e-14 0.0241897
-0.441585 -7.70462e-15 0.0274423
-0.343451 1.12821e-14 0.0330028
-0.24532 -2.34664e-14 0.0367476
-0.147191 -2.40623e-14 0.0435378
-0.0490634 -7.57493e-14 0.0424629
0.0490634 -7.57493e-14 0.0424629
0.147191 -2.40623e-14 0.0435378
0.24532 -2.34664e-14 0.0367476
0.343451 1.12821e-14 0.0330028
0.441585 -7.70462e-15 0.0274423
0.539723 -1.01879e-14 0.0241897
0.637867 -3.20585e-14 0.0204884
0.736016 -3.26632e-14 0.0183958
0.834173 -3.52399e-14 0.0161646
0.932337 -3.00338e-14 0.0150511
1.03051 -3.07236e-14 0.0138718
1.12869 -2.51422e-14 0.013575
1.22689 -2.66884e-14 0.0132836
1.32509 -2.63593e-14 0.0138885
1.42331 -3.25683e-14 0.014644
1.52154 -3.23133e-14 0.0165524
1.61978 -2.71662e-14 0.0189026
1.71804 -2.01558e-14 0.0228646
1.81632 -1.44848e-14 0.0273811
1.91462 -1.09991e-14 0.0333969
2.01293 -6.70697e-16 0.038453
2.11126 -9.09419e-16 0.0417405
2.20961 9.52061e-15 0.041835
2.30798 1.64297e-14 0.0365027
2.40638 1.58222e-14 0.031365
2.50479 1.01555e-14 0.0217535
2.60323 5.15102e-16 0.0168262
2.7017 3.79782e-15 0.00867299
2.80019 1.52533e-15 0.00591757
2.89871 4.37281e-15 0.000407178
2.99725 1.97263e-15 -0.000631086
3.09583 4.52795e-15 -0.00403077
3.19443 2.58632e-15 -0.00400703
3.29307 5.68576e-15 -0.00604552
3.39173 3.68892e-15 -0.00542877
3.49043 4.73287e-15 -0.00664891
3.58916 3.44198e-15 -0.00576936
3.68793 4.67022e-15 -0.00655187
3.78673 3.82372e-15 -0.0056163
3.88557 4.27285e-15 -0.00617418
3.98445 3.44838e-15 -0.00531311
4.08336 4.10331e-15 -0.00579543
4.18232 3.53609e-15 -0.00507598
4.28131 3.89486e-15 -0.00554792
4.38035 3.29262e-15 -0.00499346
4.47943 3.59384e-15 -0.00549297
4.57855 2.99186e-15 -0.00508119
4.67772 3.2168e-15 -0.00558565
4.77694 2.57009e-15 -0.00527553
4.8762 2.50227e-15 -0.00576078
4.97551 1.83624e-15 -0.0055135
5.07487 2.04001e-15 -0.00594838
5.17427 1.5838e-15 -0.00573801
5.27373 1.95492e-15 -0.00611361
5.37325 1.38323e-15 -0.005905
5.47281 1.71732e-15 -0.00618209
5.57243 1.2564e-15 -0.00591514
5.67211 1.25146e-15 -0.00604191
5.77184 9.33875e-16 -0.00563545
5.87163 9.98225e-16 -0.00553795
5.97148 7.61174e-16 -0.00495626
6.07139 7.34024e-16 -0.00461163
6.17136 1.68156e-16 -0.00384463
6.2714 1.84903e-16 -0.00327837
6.37149 5.26007e-16 -0.00241156
6.47166 1.22633e-15 -0.00179791
6.57188 1.5915e-15 -0.00103397
6.67218 1.91847e-15 -0.000446564
6.77254 2.49069e-15 0.000220015
6.87298 2.86953e-15 0.000730058
6.97348 1.9965e-15 0.0011916
7.07406 1.68553e-15 0.00144838
7.17471 5.48578e-16 0.00169704
7.27544 -7.03537e-17 0.00185603
7.37624 -7.31668e-16 0.00197786
7.47712 -1.44058e-15 0.00211654
7.57807 -1.5928e-15 0.00212493
7.67911 -2.16477e-15 0.00217363
7.78023 -1.95406e-15 0.00209871
7.88143 -1.99904e-15 0.00211404
7.98271 -1.8175e-15 0.00203866
8.08408 -1.73666e-15 0.00209237
8.18554 -1.30177e-15 0.00196825
8.28708 -1.21665e-15 0.00200543
8.38872 -1.00399e-15 0.00185717
8.49044 -8.77263e-16 0.00189298
8.59226 -8.10417e-16 0.00178008
8.69417 -8.84138e-16 0.00184606
8.79618 -6.4638e-16 0.00172277
8.89828 -7.17504e-16 0.00178696
9.00048 -6.09038e-16 0.0016502
9.10278 -6.35918e-16 0.00171795
9.20518 -5.76912e-16 0.00162351
9.30769 -6.14204e-16 0.0017027
9.4103 -5.04887e-16 0.0016141
9.51301 -5.89893e-16 0.00168566
9.61583 -4.7104e-16 0.00159637
9.71877 -4.91853e-16 0.00166462
9.82181 -4.58884e-16 0.00160924
9.92496 -5.03119e-16 0.00166816
10.0282 -5.22198e-16 0.00162577
10.1316 -5.70769e-16 0.00166095
10.2351 -5.53417e-16 0.00162303
10.3387 -5.69026e-16 0.00164739
10.4425 -5.49939e-16 0.00163795
10.5463 -4.97892e-16 0.00163481
10.6503 -4.73602e-16 0.00163817
10.7545 -4.25025e-16 0.00159838
10.8587 -3.81654e-16 0.00160235
10.9631 -3.41752e-16 0.00154661
11.0676 -3.79916e-16 0.00155712
11.1722 -3.76446e-16 0.00148165
11.277 -3.67771e-16 0.00149127
11.3819 -3.90322e-16 0.00139676
11.487 -4.75324e-16 0.00140665
11.5922 -4.47567e-16 0.0013183
11.6975 -5.11752e-16 0.00132383
11.803 -5.56855e-16 0.00123079
11.9086 -6.8349e-16 0.00121486
12.0144 -7.85839e-16 0.00111666
12.1204 -8.93392e-16 0.00108791
12.2265 -9.88802e-16 0.00101337
12.3327 -1.05646e-15 0.000982896
12.4391 -1.11717e-15 0.000951232
12.5457 -1.08248e-15 0.000927007
12.6524 -1.09982e-15 0.000940851
12.7593 -1.05125e-15 0.00089796
12.8664 -9.26347e-16 0.000797243
12.9737 -7.54608e-16 0.000681569
13.0811 -7.06035e-16 0.000582151
13.1887 -6.4532e-16 0.00048972
13.2965 -5.77665e-16 0.000409015
13.4044 -4.85724e-16 0.000336467
13.5126 -3.98987e-16 0.000263224
13.6209 -3.55619e-16 0.000196393
13.7294 -2.91434e-16 0.000118076
13.8382 -2.60209e-16 4.74647e-05
13.9471 -1.76942e-16 -2.99124e-05
14.0562 -1.83881e-16 -9.89298e-05
14.1655 -1.8735e-16 -0.000172687
14.275 -2.32453e-16 -0.000239617
14.3848 -2.57607e-16 -0.000306425
14.4947 -2.97505e-16 -0.000365597
14.6049 -4.0766e-16 -0.000417727
14.7152 -4.64039e-16 -0.000465175
14.8258 -5.70724e-16 -0.000500407
14.9367 -5.84602e-16 -0.000537623
15.0477 -6.28838e-16 -0.000563538
15.159 -5.55112e-16 -0.000589326
15.2705 -5.30826e-16 -0.000609616
15.3823 -4.29344e-16 -0.000625533
15.4943 -3.68629e-16 -0.000638609
15.6066 -2.61943e-16 -0.000640721
15.7191 -1.31839e-16 -0.000638169
15.8319 -2.60209e-17 -0.000627342
15.9449 7.97973e-17 -0.000617979
16.0582 1.96024e-16 -0.000604043
16.1717 2.87097e-16 -0.000589647
16.2856 3.7817e-16 -0.000576602
16.3997 4.12864e-16 -0.000561233
16.5141 4.36283e-16 -0.000552914
16.6288 4.18936e-16 -0.000542473
16.7437 4.68375e-16 -0.000533355
16.859 4.5363e-16 -0.000519915
16.9746 4.60569e-16 -0.000500032
17.0905 4.49727e-16 -0.000483759
17.2067 4.06793e-16 -0.00046516
17.3232 3.85109e-16 -0.000451545
17.4401 3.06612e-16 -0.000438263
17.5572 2.38958e-16 -0.000422712
17.6748 1.66533e-16 -0.000411111
17.7926 1.29671e-16 -0.000400502
17.9108 9.36751e-17 -0.000396017
18.0294 5.33427e-17 -0.000391482
18.1483 3.64292e-17 -0.000382797
18.2676 -9.54098e-18 -0.000373459
18.3873 1.86483e-17 -0.000358624
18.5074 -1.73472e-18 -0.000349145
18.6278 -1.12757e-17 -0.000338699
18.7487 3.1225e-17 -0.000334155
18.8699 4.55365e-17 -0.000329928
18.9916 1.07119e-16 -0.000325368
19.1137 9.84456e-17 -0.000322433
19.2362 1.2837e-16 -0.000319094
19.3592 1.249e-16 -0.000317134
19.4826 1.05818e-16 -0.000313575
19.6065 1.18829e-16 -0.000309013
19.7309 9.41087e-17 -0.000303939
19.8557 1.0365e-16 -0.000297707
19.9811 1.0842e-16 -0.000294245
20.1069 9.2374e-17 -0.000292511
20.2333 1.4615e-16 -0.000293709
20.3602 1.14058e-16 -0.000292773
20.4876 1.20997e-16 -0.000291976
20.6156 1.04083e-16 -0.000289095
20.7441 1.17528e-16 -0.00028554
20.8732 1.249e-16 -0.000281497
21.0029 1.21431e-16 -0.000278112
21.1332 1.02782e-16 -0.000274987
21.2642 1.31405e-16 -0.000273027
21.3958 1.11456e-16 -0.000272305
21.528 8.54351e-17 -0.000270979
21.6609 1.21431e-16 -0.000269592
21.7945 1.21431e-16 -0.000267812
21.9288 1.36176e-16 -0.000265512
22.0639 1.64582e-16 -0.00026211
22.1997 1.57643e-16 -0.000257729
22.3363 1.69786e-16 -0.000252284
22.4736 1.61546e-16 -0.000247111
22.6118 1.42681e-16 -0.000243405
22.7509 1.44199e-16 -0.000239996
22.8908 1.37694e-16 -0.000235728
23.0316 1.54824e-16 -0.00023024
23.1733 1.48102e-16 -0.000224895
23.316 1.5851e-16 -0.000220127
23.4597 1.59595e-16 -0.000216797
23.6044 1.61763e-16 -0.000213236
23.7502 1.8323e-16 -0.000208925
23.8971 1.85832e-16 -0.000203068
24.0451 2.13805e-16 -0.000196891
24.1944 2.21828e-16 -0.000190775
24.3448 2.21828e-16 -0.000184975
24.4966 2.17491e-16 -0.000176958
24.6496 2.06649e-16 -0.000167697
24.8041 2.02963e-16 -0.00015904
24.9601 1.98843e-16 -0.000152477
25.1175 2.07516e-16 -0.000145858
25.2766 2.1684e-16 -0.000139049
25.4373 2.2508e-16 -0.000130469
25.5998 2.21611e-16 -0.000121352
25.7641 2.01011e-16 -0.000113117
25.9304 1.84748e-16 -0.000104725
26.0988 1.85832e-16 -9.7556e-05
26.2693 1.82363e-16 -8.97504e-05
26.4421 1.59378e-16 -8.17666e-05
26.6174 1.45717e-16 -7.36787e-05
26.7954 1.33791e-16 -6.49506e-05
26.9761 1.29237e-16 -5.4654e-05
27.1598 1.24683e-16 -4.32349e-05
27.3468 1.25334e-16 -3.11888e-05
27.5373 1.29237e-16 -1.84597e-05
27.7317 8.73867e-17 -5.62712e-06
27.9302 7.1991e-17 6.64821e-06
28.1333 1.01915e-16 1.79684e-05
28.3415 9.71445e-17 2.80985e-05
28.5554 6.44016e-17 3.7863e-05
28.7758 1.30538e-16 4.83904e-05
29.0035 8.76035e-17 5.95585e-05
29.2396 5.0307e-17 7.11478e-05
29.4858 8.58688e-17 8.45067e-05
29.7441 8.45678e-17 9.69171e-05
30.0173 1.41814e-16 0.000107112
30.3101 1.50487e-16 0.000115801
30.6297 1.07553e-16 0.000122276
30.9905 4.16334e-17 0.000124413
31.4301 7.11237e-17 0.000126995


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1Quantum/vANOOffP_FRG.txt <==
-31.4301 6.80879e-17 0.000126753
-30.9905 3.98986e-17 0.000124256
-30.6297 1.05384e-16 0.000122054
-30.3101 1.48753e-16 0.000115629
-30.0173 1.39212e-16 0.000106895
-29.7441 8.23994e-17 9.67366e-05
-29.4858 8.37004e-17 8.42892e-05
-29.2396 4.85723e-17 7.09602e-05
-29.0035 8.58688e-17 5.93393e-05
-28.7758 1.28586e-16 4.81962e-05
-28.5554 6.20164e-17 3.7641e-05
-28.3415 9.54098e-17 2.78981e-05
-28.1333 9.97466e-17 1.77431e-05
-27.9302 7.02563e-17 6.44169e-06
-27.7317 8.50015e-17 -5.85603e-06
-27.5373 1.27285e-16 -1.86718e-05
-27.3468 1.23382e-16 -3.1421e-05
-27.1598 1.22949e-16 -4.34516e-05
-26.9761 1.27068e-16 -5.48878e-05
-26.7954 1.31839e-16 -6.51682e-05
-26.6174 1.43548e-16 -7.39068e-05
-26.4421 1.5786e-16 -8.19689e-05
-26.2693 1.80628e-16 -8.99383e-05
-26.0988 1.84314e-16 -9.76737e-05
-25.9304 1.8323e-16 -0.000104751
-25.7641 1.99493e-16 -0.000112976
-25.5998 2.18792e-16 -0.000121049
-25.4373 2.21611e-16 -0.00013006
-25.2766 2.1207e-16 -0.000138749
-25.1175 2.02963e-16 -0.000145872
-24.9601 1.95373e-16 -0.000152879
-24.8041 2.01878e-16 -0.00015957
-24.6496 2.05998e-16 -0.000168017
-24.4966 2.15756e-16 -0.000176992
-24.3448 2.19009e-16 -0.000185062
-24.1944 2.19226e-16 -0.000191148
-24.0451 2.1272e-16 -0.000197338
-23.8971 1.84531e-16 -0.000203269
-23.7502 1.80194e-16 -0.000209051
-23.6044 1.59378e-16 -0.000213594
-23.4597 1.57643e-16 -0.000217228
-23.316 1.57209e-16 -0.00022034
-23.1733 1.45066e-16 -0.000225114
-23.0316 1.52873e-16 -0.000230671
-22.8908 1.36176e-16 -0.000236093
-22.7509 1.41814e-16 -0.000240209
-22.6118 1.39645e-16 -0.000243779
-22.4736 1.60028e-16 -0.000247552
-22.3363 1.67618e-16 -0.000252554
-22.1997 1.55041e-16 -0.000258072
-22.0639 1.6263e-16 -0.000262583
-21.9288 1.34441e-16 -0.00026584
-21.7945 1.18395e-16 -0.00026816
-21.6609 1.2013e-16 -0.000270086
-21.528 8.32667e-17 -0.000271348
-21.3958 1.07987e-16 -0.000272682
-21.2642 1.29237e-16 -0.00027354
-21.1332 1.01048e-16 -0.000275389
-21.0029 1.18395e-16 -0.000278528
-20.8732 1.22732e-16 -0.000282039
-20.7441 1.14492e-16 -0.000285961
-20.6156 1.01048e-16 -0.000289572
-20.4876 1.18829e-16 -0.000292536
-20.3602 1.11022e-16 -0.000293225
-20.2333 1.43115e-16 -0.000294247
-20.1069 9.02056e-17 -0.000293094
-19.9811 1.04951e-16 -0.000294728
-19.8557 1.01048e-16 -0.000298325
-19.7309 9.15067e-17 -0.00030452
-19.6065 1.15793e-16 -0.000309569
-19.4826 1.0365e-16 -0.000314245
-19.3592 1.22298e-16 -0.000317736
-19.2362 1.25334e-16 -0.000319731
-19.1137 9.62772e-17 -0.000323154
-18.9916 1.04083e-16 -0.000325994
-18.8699 4.25007e-17 -0.000330682
-18.7487 2.77556e-17 -0.000334882
-18.6278 -1.43115e-17 -0.000339423
-18.5074 -4.77049e-18 -0.00034997
-18.3873 1.56125e-17 -0.000359393
-18.2676 -1.34441e-17 -0.000374293
-18.1483 3.29597e-17 -0.000383687
-18.0294 4.94396e-17 -0.000392316
-17.9108 8.97719e-17 -0.000396994
-17.7926 1.25767e-16 -0.000401416
-17.6748 1.62197e-16 -0.000412109
-17.5572 2.35055e-16 -0.000423758
-17.4401 3.02276e-16 -0.000439294
-17.3232 3.80338e-16 -0.000452688
-17.2067 4.02456e-16 -0.000466301
-17.0905 4.44957e-16 -0.00048495
-16.9746 4.54498e-16 -0.000501328
-16.859 4.50161e-16 -0.000521173
-16.7437 4.63171e-16 -0.000534787
-16.6288 4.13732e-16 -0.000543871
-16.5141 4.31079e-16 -0.000554446
-16.3997 4.06793e-16 -0.000562827
-16.2856 3.71231e-16 -0.000578254
-16.1717 2.81893e-16 -0.000591443
-16.0582 1.89085e-16 -0.000605889
-15.9449 7.37258e-17 -0.000619962
-15.8319 -3.20924e-17 -0.000629462
-15.7191 -1.39645e-16 -0.000640365
-15.6066 -2.6975e-16 -0.000643163
-15.4943 -3.76435e-16 -0.000641103
-15.3823 -4.38018e-16 -0.000628328
-15.2705 -5.40367e-16 -0.000612532
-15.159 -5.63785e-16 -0.000592537
-15.0477 -6.38379e-16 -0.000567003
-14.9367 -5.95878e-16 -0.000541384
-14.8258 -5.82e-16 -0.000504559
-14.7152 -4.76182e-16 -0.000469711
-14.6049 -4.20671e-16 -0.000422765
-14.4947 -3.09648e-16 -0.000371225
-14.3848 -2.71485e-16 -0.000312685
-14.275 -2.47198e-16 -0.000246795
-14.1655 -2.04698e-16 -0.000180754
-14.0562 -2.01228e-16 -0.000108386
-13.9471 -1.94289e-16 -4.08075e-05
-13.8382 -2.8276e-16 3.44199e-05
-13.7294 -3.17455e-16 0.000102479
-13.6209 -3.83375e-16 0.00017714
-13.5126 -4.26743e-16 0.000239062
-13.4044 -5.16949e-16 0.000305123
-13.2965 -6.12359e-16 0.000367012
-13.1887 -6.93892e-16 0.000430865
-13.0811 -7.7022e-16 0.000495896
-12.9737 -8.18793e-16 0.000549687
-12.8664 -9.02061e-16 0.000599464
-12.7593 -9.26348e-16 0.000647751
-12.6524 -9.88799e-16 0.000720316
-12.5457 -9.67983e-16 0.000777072
-12.4391 -9.97474e-16 0.000855006
-12.3327 -9.64515e-16 0.000920002
-12.2265 -9.22882e-16 0.00096983
-12.1204 -8.39615e-16 0.00105681
-12.0144 -7.42471e-16 0.00109316
-11.9086 -6.45326e-16 0.00119699
-11.803 -5.25629e-16 0.00121639
-11.6975 -4.87465e-16 0.00131247
-11.5922 -4.19811e-16 0.00130866
-11.487 -4.47568e-16 0.00139889
-11.3819 -3.643e-16 0.0013899
-11.277 -3.46953e-16 0.00148568
-11.1722 -3.53894e-16 0.00147656
-11.0676 -3.59099e-16 0.00155293
-10.9631 -3.20935e-16 0.0015427
-10.8587 -3.62571e-16 0.00159911
-10.7545 -4.07677e-16 0.00159531
-10.6503 -4.54519e-16 0.00163562
-10.5463 -4.78809e-16 0.00163233
-10.4425 -5.34326e-16 0.0016359
-10.3387 -5.53413e-16 0.00164532
-10.2351 -5.37803e-16 0.00162138
-10.1316 -5.55156e-16 0.0016592
-10.0282 -5.08319e-16 0.00162445
-9.92496 -4.88372e-16 0.00166663
-9.82181 -4.45872e-16 0.00160818
-9.71877 -4.77974e-16 0.00166328
-9.61583 -4.58028e-16 0.00159551
-9.51301 -5.76013e-16 0.00168447
-9.4103 -4.92742e-16 0.0016134
-9.30769 -6.01191e-16 0.00170164
-9.20518 -5.65634e-16 0.00162292
-9.10278 -6.23772e-16 0.00171703
-9.00048 -5.96892e-16 0.0016497
-8.89828 -7.05358e-16 0.00178615
-8.79618 -6.34233e-16 0.00172233
-8.69417 -8.71991e-16 0.00184535
-8.59226 -7.99137e-16 0.00177968
-8.49044 -8.65115e-16 0.00189236
-8.38872 -9.92713e-16 0.00185682
-8.28708 -1.20537e-15 0.00200489
-8.18554 -1.29049e-15 0.00196794
-8.08408 -1.72625e-15 0.00209188
-7.98271 -1.80708e-15 0.00203839
-7.88143 -1.98863e-15 0.0021136
-7.78023 -1.94365e-15 0.00209849
-7.67911 -2.15261e-15 0.00217321
-7.57807 -1.58152e-15 0.00212475
-7.47712 -1.43016e-15 0.00211615
-7.37624 -7.21246e-16 0.00197771
-7.27544 -5.90623e-17 0.00185567
-7.17471 5.6074e-16 0.00169692
-7.07406 1.69857e-15 0.00144805
-6.97348 2.0078e-15 0.00119148
-6.87298 2.8804e-15 0.000729766
-6.77254 2.50068e-15 0.000219899
-6.67218 1.92934e-15 -0.00044681
-6.57188 1.60281e-15 -0.0010341
-6.47166 1.23656e-15 -0.00179811
-6.37149 5.38192e-16 -0.00241171
-6.2714 1.96222e-16 -0.00327851
-6.17136 1.80404e-16 -0.0038448
-6.07139 7.44535e-16 -0.00461172
-5.97148 7.75137e-16 -0.00495646
-5.87163 1.00959e-15 -0.00553799
-5.77184 9.46094e-16 -0.00563567
-5.67211 1.26188e-15 -0.00604192
-5.57243 1.26951e-15 -0.00591537
-5.47281 1.72956e-15 -0.00618206
-5.37325 1.39549e-15 -0.00590523
-5.27373 1.96629e-15 -0.00611356
-5.17427 1.59696e-15 -0.00573824
-5.07487 2.05231e-15 -0.00594833
-4.97551 1.85075e-15 -0.00551372
-4.8762 2.51537e-15 -0.00576072
-4.77694 2.5841e-15 -0.00527573
-4.67772 3.22906e-15 -0.00558561
-4.57855 3.0058e-15 -0.00508136
-4.47943 3.60804e-15 -0.00549296
-4.38035 3.30841e-15 -0.0049936
-4.28131 3.90935e-15 -0.00554793
-4.18232 3.55151e-15 -0.00507608
-4.08336 4.11878e-15 -0.00579547
-3.98445 3.46481e-15 -0.00531318
-3.88557 4.28934e-15 -0.00617424
-3.78673 3.84073e-15 -0.00561634
-3.68793 4.68732e-15 -0.00655196
-3.58916 3.45939e-15 -0.00576936
-3.49043 4.75073e-15 -0.00664902
-3.39173 3.70794e-15 -0.00542875
-3.29307 5.7055e-15 -0.00604565
-3.19443 2.60562e-15 -0.00400699
-3.09583 4.54884e-15 -0.00403091
-2.99725 1.99276e-15 -0.000631028
-2.89871 4.39606e-15 0.000407022
-2.80019 1.54884e-15 0.00591763
-2.7017 3.82362e-15 0.00867282
-2.60323 5.37235e-16 0.0168263
-2.50479 1.01821e-14 0.0217533
-2.40638 1.58502e-14 0.031365
-2.30798 1.64604e-14 0.0365025
-2.20961 9.5498e-15 0.0418351
-2.11126 -8.77335e-16 0.0417403
-2.01293 -6.35517e-16 0.038453
-1.91462 -1.09606e-14 0.0333967
-1.81632 -1.44438e-14 0.0273811
-1.71804 -2.0111e-14 0.0228644
-1.61978 -2.71143e-14 0.0189027
-1.52154 -3.22552e-14 0.0165523
-1.42331 -3.2503e-14 0.014644
-1.32509 -2.62861e-14 0.0138883
-1.22689 -2.66074e-14 0.0132835
-1.12869 -2.50421e-14 0.0135749
-1.03051 -3.0601e-14 0.0138718
-0.932337 -2.98923e-14 0.0150509
-0.834173 -3.50684e-14 0.0161645
-0.736016 -3.24367e-14 0.0183956
-0.637867 -3.17577e-14 0.0204882
-0.539723 -9.75015e-15 0.0241893
-0.441585 -7.08985e-15 0.027442
-0.343451 1.20778e-14 0.0330021
-0.24532 -2.22866e-14 0.0367468
-0.147191 -2.24566e-14 0.0435364
-0.0490634 -7.40519e-14 0.0424615
0.0490634 -7.40519e-14 0.0424615
0.147191 -2.24566e-14 0.0435364
0.24532 -2.22866e-14 0.0367468
0.343451 1.20778e-14 0.0330021
0.441585 -7.08985e-15 0.027442
0.539723 -9.75015e-15 0.0241893
0.637867 -3.17577e-14 0.0204882
0.736016 -3.24367e-14 0.0183956
0.834173 -3.50684e-14 0.0161645
0.932337 -2.98923e-14 0.0150509
1.03051 -3.0601e-14 0.0138718
1.12869 -2.50421e-14 0.0135749
1.22689 -2.66074e-14 0.0132835
1.32509 -2.62861e-14 0.0138883
1.42331 -3.2503e-14 0.014644
1.52154 -3.22552e-14 0.0165523
1.61978 -2.71143e-14 0.0189027
1.71804 -2.0111e-14 0.0228644
1.81632 -1.44438e-14 0.0273811
1.91462 -1.09606e-14 0.0333967
2.01293 -6.35517e-16 0.038453
2.11126 -8.77335e-16 0.0417403
2.20961 9.5498e-15 0.0418351
2.30798 1.64604e-14 0.0365025
2.40638 1.58502e-14 0.031365
2.50479 1.01821e-14 0.0217533
2.60323 5.37235e-16 0.0168263
2.7017 3.82362e-15 0.00867282
2.80019 1.54884e-15 0.00591763
2.89871 4.39606e-15 0.000407022
2.99725 1.99276e-15 -0.000631028
3.09583 4.54884e-15 -0.00403091
3.19443 2.60562e-15 -0.00400699
3.29307 5.7055e-15 -0.00604565
3.39173 3.70794e-15 -0.00542875
3.49043 4.75073e-15 -0.00664902
3.58916 3.45939e-15 -0.00576936
3.68793 4.68732e-15 -0.00655196
3.78673 3.84073e-15 -0.00561634
3.88557 4.28934e-15 -0.00617424
3.98445 3.46481e-15 -0.00531318
4.08336 4.11878e-15 -0.00579547
4.18232 3.55151e-15 -0.00507608
4.28131 3.90935e-15 -0.00554793
4.38035 3.30841e-15 -0.0049936
4.47943 3.60804e-15 -0.00549296
4.57855 3.0058e-15 -0.00508136
4.67772 3.22906e-15 -0.00558561
4.77694 2.5841e-15 -0.00527573
4.8762 2.51537e-15 -0.00576072
4.97551 1.85075e-15 -0.00551372
5.07487 2.05231e-15 -0.00594833
5.17427 1.59696e-15 -0.00573824
5.27373 1.96629e-15 -0.00611356
5.37325 1.39549e-15 -0.00590523
5.47281 1.72956e-15 -0.00618206
5.57243 1.26951e-15 -0.00591537
5.67211 1.26188e-15 -0.00604192
5.77184 9.46094e-16 -0.00563567
5.87163 1.00959e-15 -0.00553799
5.97148 7.75137e-16 -0.00495646
6.07139 7.44535e-16 -0.00461172
6.17136 1.80404e-16 -0.0038448
6.2714 1.96222e-16 -0.00327851
6.37149 5.38192e-16 -0.00241171
6.47166 1.23656e-15 -0.00179811
6.57188 1.60281e-15 -0.0010341
6.67218 1.92934e-15 -0.00044681
6.77254 2.50068e-15 0.000219899
6.87298 2.8804e-15 0.000729766
6.97348 2.0078e-15 0.00119148
7.07406 1.69857e-15 0.00144805
7.17471 5.6074e-16 0.00169692
7.27544 -5.90623e-17 0.00185567
7.37624 -7.21246e-16 0.00197771
7.47712 -1.43016e-15 0.00211615
7.57807 -1.58152e-15 0.00212475
7.67911 -2.15261e-15 0.00217321
7.78023 -1.94365e-15 0.00209849
7.88143 -1.98863e-15 0.0021136
7.98271 -1.80708e-15 0.00203839
8.08408 -1.72625e-15 0.00209188
8.18554 -1.29049e-15 0.00196794
8.28708 -1.20537e-15 0.00200489
8.38872 -9.92713e-16 0.00185682
8.49044 -8.65115e-16 0.00189236
8.59226 -7.99137e-16 0.00177968
8.69417 -8.71991e-16 0.00184535
8.79618 -6.34233e-16 0.00172233
8.89828 -7.05358e-16 0.00178615
9.00048 -5.96892e-16 0.0016497
9.10278 -6.23772e-16 0.00171703
9.20518 -5.65634e-16 0.00162292
9.30769 -6.01191e-16 0.00170164
9.4103 -4.92742e-16 0.0016134
9.51301 -5.76013e-16 0.00168447
9.61583 -4.58028e-16 0.00159551
9.71877 -4.77974e-16 0.00166328
9.82181 -4.45872e-16 0.00160818
9.92496 -4.88372e-16 0.00166663
10.0282 -5.08319e-16 0.00162445
10.1316 -5.55156e-16 0.0016592
10.2351 -5.37803e-16 0.00162138
10.3387 -5.53413e-16 0.00164532
10.4425 -5.34326e-16 0.0016359
10.5463 -4.78809e-16 0.00163233
10.6503 -4.54519e-16 0.00163562
10.7545 -4.07677e-16 0.00159531
10.8587 -3.62571e-16 0.00159911
10.9631 -3.20935e-16 0.0015427
11.0676 -3.59099e-16 0.00155293
11.1722 -3.53894e-16 0.00147656
11.277 -3.46953e-16 0.00148568
11.3819 -3.643e-16 0.0013899
11.487 -4.47568e-16 0.00139889
11.5922 -4.19811e-16 0.00130866
11.6975 -4.87465e-16 0.00131247
11.803 -5.25629e-16 0.00121639
11.9086 -6.45326e-16 0.00119699
12.0144 -7.42471e-16 0.00109316
12.1204 -8.39615e-16 0.00105681
12.2265 -9.22882e-16 0.00096983
12.3327 -9.64515e-16 0.000920002
12.4391 -9.97474e-16 0.000855006
12.5457 -9.67983e-16 0.000777072
12.6524 -9.88799e-16 0.000720316
12.7593 -9.26348e-16 0.000647751
12.8664 -9.02061e-16 0.000599464
12.9737 -8.18793e-16 0.000549687
13.0811 -7.7022e-16 0.000495896
13.1887 -6.93892e-16 0.000430865
13.2965 -6.12359e-16 0.000367012
13.4044 -5.16949e-16 0.000305123
13.5126 -4.26743e-16 0.000239062
13.6209 -3.83375e-16 0.00017714
13.7294 -3.17455e-16 0.000102479
13.8382 -2.8276e-16 3.44199e-05
13.9471 -1.94289e-16 -4.08075e-05
14.0562 -2.01228e-16 -0.000108386
14.1655 -2.04698e-16 -0.000180754
14.275 -2.47198e-16 -0.000246795
14.3848 -2.71485e-16 -0.000312685
14.4947 -3.09648e-16 -0.000371225
14.6049 -4.20671e-16 -0.000422765
14.7152 -4.76182e-16 -0.000469711
14.8258 -5.82e-16 -0.000504559
14.9367 -5.95878e-16 -0.000541384
15.0477 -6.38379e-16 -0.000567003
15.159 -5.63785e-16 -0.000592537
15.2705 -5.40367e-16 -0.000612532
15.3823 -4.38018e-16 -0.000628328
15.4943 -3.76435e-16 -0.000641103
15.6066 -2.6975e-16 -0.000643163
15.7191 -1.39645e-16 -0.000640365
15.8319 -3.20924e-17 -0.000629462
15.9449 7.37258e-17 -0.000619962
16.0582 1.89085e-16 -0.000605889
16.1717 2.81893e-16 -0.000591443
16.2856 3.71231e-16 -0.000578254
16.3997 4.06793e-16 -0.000562827
16.5141 4.31079e-16 -0.000554446
16.6288 4.13732e-16 -0.000543871
16.7437 4.63171e-16 -0.000534787
16.859 4.50161e-16 -0.000521173
16.9746 4.54498e-16 -0.000501328
17.0905 4.44957e-16 -0.00048495
17.2067 4.02456e-16 -0.000466301
17.3232 3.80338e-16 -0.000452688
17.4401 3.02276e-16 -0.000439294
17.5572 2.35055e-16 -0.000423758
17.6748 1.62197e-16 -0.000412109
17.7926 1.25767e-16 -0.000401416
17.9108 8.97719e-17 -0.000396994
18.0294 4.94396e-17 -0.000392316
18.1483 3.29597e-17 -0.000383687
18.2676 -1.34441e-17 -0.000374293
18.3873 1.56125e-17 -0.000359393
18.5074 -4.77049e-18 -0.00034997
18.6278 -1.43115e-17 -0.000339423
18.7487 2.77556e-17 -0.000334882
18.8699 4.25007e-17 -0.000330682
18.9916 1.04083e-16 -0.000325994
19.1137 9.62772e-17 -0.000323154
19.2362 1.25334e-16 -0.000319731
19.3592 1.22298e-16 -0.000317736
19.4826 1.0365e-16 -0.000314245
19.6065 1.15793e-16 -0.000309569
19.7309 9.15067e-17 -0.00030452
19.8557 1.01048e-16 -0.000298325
19.9811 1.04951e-16 -0.000294728
20.1069 9.02056e-17 -0.000293094
20.2333 1.43115e-16 -0.000294247
20.3602 1.11022e-16 -0.000293225
20.4876 1.18829e-16 -0.000292536
20.6156 1.01048e-16 -0.000289572
20.7441 1.14492e-16 -0.000285961
20.8732 1.22732e-16 -0.000282039
21.0029 1.18395e-16 -0.000278528
21.1332 1.01048e-16 -0.000275389
21.2642 1.29237e-16 -0.00027354
21.3958 1.07987e-16 -0.000272682
21.528 8.32667e-17 -0.000271348
21.6609 1.2013e-16 -0.000270086
21.7945 1.18395e-16 -0.00026816
21.9288 1.34441e-16 -0.00026584
22.0639 1.6263e-16 -0.000262583
22.1997 1.55041e-16 -0.000258072
22.3363 1.67618e-16 -0.000252554
22.4736 1.60028e-16 -0.000247552
22.6118 1.39645e-16 -0.000243779
22.7509 1.41814e-16 -0.000240209
22.8908 1.36176e-16 -0.000236093
23.0316 1.52873e-16 -0.000230671
23.1733 1.45066e-16 -0.000225114
23.316 1.57209e-16 -0.00022034
23.4597 1.57643e-16 -0.000217228
23.6044 1.59378e-16 -0.000213594
23.7502 1.80194e-16 -0.000209051
23.8971 1.84531e-16 -0.000203269
24.0451 2.1272e-16 -0.000197338
24.1944 2.19226e-16 -0.000191148
24.3448 2.19009e-16 -0.000185062
24.4966 2.15756e-16 -0.000176992
24.6496 2.05998e-16 -0.000168017
24.8041 2.01878e-16 -0.00015957
24.9601 1.95373e-16 -0.000152879
25.1175 2.02963e-16 -0.000145872
25.2766 2.1207e-16 -0.000138749
25.4373 2.21611e-16 -0.00013006
25.5998 2.18792e-16 -0.000121049
25.7641 1.99493e-16 -0.000112976
25.9304 1.8323e-16 -0.000104751
26.0988 1.84314e-16 -9.76737e-05
26.2693 1.80628e-16 -8.99383e-05
26.4421 1.5786e-16 -8.19689e-05
26.6174 1.43548e-16 -7.39068e-05
26.7954 1.31839e-16 -6.51682e-05
26.9761 1.27068e-16 -5.48878e-05
27.1598 1.22949e-16 -4.34516e-05
27.3468 1.23382e-16 -3.1421e-05
27.5373 1.27285e-16 -1.86718e-05
27.7317 8.50015e-17 -5.85603e-06
27.9302 7.02563e-17 6.44169e-06
28.1333 9.97466e-17 1.77431e-05
28.3415 9.54098e-17 2.78981e-05
28.5554 6.20164e-17 3.7641e-05
28.7758 1.28586e-16 4.81962e-05
29.0035 8.58688e-17 5.93393e-05
29.2396 4.85723e-17 7.09602e-05
29.4858 8.37004e-17 8.42892e-05
29.7441 8.23994e-17 9.67366e-05
30.0173 1.39212e-16 0.000106895
30.3101 1.48753e-16 0.000115629
30.6297 1.05384e-16 0.000122054
30.9905 3.98986e-17 0.000124256
31.4301 6.80879e-17 0.000126753


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1Quantum/vCLADiaP_FRG_K.txt <==
-31.4301 0.00607074 0.000126995
-30.9905 0.00573714 0.000124413
-30.6297 0.00543049 0.000122276
-30.3101 0.00512873 0.000115801
-30.0173 0.00484004 0.000107112
-29.7441 0.00459229 9.69171e-05
-29.4858 0.00438335 8.45067e-05
-29.2396 0.00420549 7.11478e-05
-29.0035 0.00404542 5.95585e-05
-28.7758 0.00389244 4.83904e-05
-28.5554 0.00373664 3.7863e-05
-28.3415 0.00357495 2.80985e-05
-28.1333 0.00341866 1.79684e-05
-27.9302 0.00327537 6.64821e-06
-27.7317 0.00314907 -5.62712e-06
-27.5373 0.00304186 -1.84597e-05
-27.3468 0.00295949 -3.11888e-05
-27.1598 0.00289356 -4.32349e-05
-26.9761 0.00283573 -5.4654e-05
-26.7954 0.00279078 -6.49506e-05
-26.6174 0.0027525 -7.36787e-05
-26.4421 0.00271861 -8.17666e-05
-26.2693 0.00268878 -8.97504e-05
-26.0988 0.00265913 -9.7556e-05
-25.9304 0.00262827 -0.000104725
-25.7641 0.00260481 -0.000113117
-25.5998 0.0025884 -0.000121352
-25.4373 0.00258434 -0.000130469
-25.2766 0.00259254 -0.000139049
-25.1175 0.00260852 -0.000145858
-24.9601 0.00262802 -0.000152477
-24.8041 0.00265322 -0.00015904
-24.6496 0.00268197 -0.000167697
-24.4966 0.00272252 -0.000176958
-24.3448 0.0027741 -0.000184975
-24.1944 0.00283311 -0.000190775
-24.0451 0.00290516 -0.000196891
-23.8971 0.00297132 -0.000203068
-23.7502 0.00303091 -0.000208925
-23.6044 0.00308371 -0.000213236
-23.4597 0.0031359 -0.000216797
-23.316 0.00318463 -0.000220127
-23.1733 0.00323891 -0.000224895
-23.0316 0.00330336 -0.00023024
-22.8908 0.0033757 -0.000235728
-22.7509 0.00344826 -0.000239996
-22.6118 0.00353229 -0.000243405
-22.4736 0.00361888 -0.000247111
-22.3363 0.00369333 -0.000252284
-22.1997 0.00378042 -0.000257729
-22.0639 0.00387528 -0.00026211
-21.9288 0.00396434 -0.000265512
-21.7945 0.00406712 -0.000267812
-21.6609 0.00416094 -0.000269592
-21.528 0.00423281 -0.000270979
-21.3958 0.00430786 -0.000272305
-21.2642 0.00437248 -0.000273027
-21.1332 0.00443236 -0.000274987
-21.0029 0.00450906 -0.000278112
-20.8732 0.00458252 -0.000281497
-20.7441 0.00466985 -0.00028554
-20.6156 0.00476818 -0.000289095
-20.4876 0.00487098 -0.000291976
-20.3602 0.00497309 -0.000292773
-20.2333 0.00506306 -0.000293709
-20.1069 0.00513742 -0.000292511
-19.9811 0.00520574 -0.000294245
-19.8557 0.00526807 -0.000297707
-19.7309 0.00534701 -0.000303939
-19.6065 0.00542733 -0.000309013
-19.4826 0.00552327 -0.000313575
-19.3592 0.00562328 -0.000317134
-19.2362 0.00572401 -0.000319094
-19.1137 0.00582491 -0.000322433
-18.9916 0.00590244 -0.000325368
-18.8699 0.00597606 -0.000329928
-18.7487 0.00604781 -0.000334155
-18.6278 0.00612031 -0.000338699
-18.5074 0.00622554 -0.000349145
-18.3873 0.0063185 -0.000358624
-18.2676 0.0064362 -0.000373459
-18.1483 0.00655441 -0.000382797
-18.0294 0.00667492 -0.000391482
-17.9108 0.00681943 -0.000396017
-17.7926 0.0069307 -0.000400502
-17.6748 0.00705196 -0.000411111
-17.5572 0.00715359 -0.000422712
-17.4401 0.00725188 -0.000438263
-17.3232 0.00739723 -0.000451545
-17.2067 0.00753384 -0.00046516
-17.0905 0.00773655 -0.000483759
-16.9746 0.00791559 -0.000500032
-16.859 0.00811178 -0.000519915
-16.7437 0.00830008 -0.000533355
-16.6288 0.00846541 -0.000542473
-16.5141 0.00868983 -0.000552914
-16.3997 0.00888512 -0.000561232
-16.2856 0.00912526 -0.000576602
-16.1717 0.00933883 -0.000589647
-16.0582 0.00956708 -0.000604043
-15.9449 0.00981968 -0.000617979
-15.8319 0.0100936 -0.000627341
-15.7191 0.0104305 -0.000638169
-15.6066 0.0107627 -0.00064072
-15.4943 0.0111096 -0.000638608
-15.3823 0.0114239 -0.000625533
-15.2705 0.0117392 -0.000609616
-15.159 0.0120688 -0.000589326
-15.0477 0.0124032 -0.000563537
-14.9367 0.0127847 -0.000537622
-14.8258 0.0131191 -0.000500407
-14.7152 0.0135274 -0.000465175
-14.6049 0.0138815 -0.000417727
-14.4947 0.0142813 -0.000365596
-14.3848 0.0146518 -0.000306424
-14.275 0.0150051 -0.000239617
-14.1655 0.0153565 -0.000172686
-14.0562 0.0156438 -9.89297e-05
-13.9471 0.0159736 -2.99124e-05
-13.8382 0.0162308 4.74646e-05
-13.7294 0.0165423 0.000118076
-13.6209 0.0167656 0.000196392
-13.5126 0.0170466 0.000263223
-13.4044 0.0172757 0.000336466
-13.2965 0.0175227 0.000409014
-13.1887 0.0177518 0.000489718
-13.0811 0.0179015 0.000582148
-12.9737 0.01806 0.000681566
-12.8664 0.0181073 0.000797239
-12.7593 0.0182778 0.000897955
-12.6524 0.0183545 0.000940845
-12.5457 0.0185248 0.000927
-12.4391 0.018536 0.000951224
-12.3327 0.0186689 0.000982887
-12.2265 0.0186553 0.00101336
-12.1204 0.0187156 0.0010879
-12.0144 0.0186562 0.00111664
-11.9086 0.0185826 0.00121484
-11.803 0.0184641 0.00123078
-11.6975 0.0183036 0.0013238
-11.5922 0.0182097 0.00131827
-11.487 0.0180776 0.00140662
-11.3819 0.0180326 0.00139672
-11.277 0.0178328 0.00149123
-11.1722 0.0177412 0.00148161
-11.0676 0.0174625 0.00155707
-10.9631 0.0173321 0.00154655
-10.8587 0.0170441 0.00160229
-10.7545 0.0168915 0.00159831
-10.6503 0.0165634 0.0016381
-10.5463 0.0163972 0.00163473
-10.4425 0.0160513 0.00163785
-10.3387 0.0158947 0.00164728
-10.2351 0.0156085 0.00162291
-10.1316 0.015382 0.00166082
-10.0282 0.0150768 0.00162563
-9.92496 0.0148066 0.001668
-9.82181 0.0145028 0.00160907
-9.71877 0.0142353 0.00166442
-9.61583 0.0139788 0.00159616
-9.51301 0.0136476 0.00168541
-9.4103 0.0134036 0.00161384
-9.30769 0.0130187 0.00170239
-9.20518 0.0127867 0.00162318
-9.10278 0.012483 0.00171757
-9.00048 0.0122704 0.0016498
-8.89828 0.0118562 0.00178647
-8.79618 0.0116257 0.00172225
-8.69417 0.0111405 0.00184544
-8.59226 0.0109425 0.00177941
-8.49044 0.010562 0.0018922
-8.38872 0.010353 0.00185633
-8.28708 0.0099174 0.00200442
-8.18554 0.00965563 0.00196716
-8.08408 0.00906912 0.00209108
-7.98271 0.00885487 0.00203727
-7.88143 0.00841399 0.00211245
-7.78023 0.00812241 0.00209696
-7.67911 0.00763843 0.00217162
-7.57807 0.00730449 0.00212276
-7.47712 0.00671279 0.00211414
-7.37624 0.00646545 0.00197539
-7.27544 0.00595688 0.00185346
-7.17471 0.0056137 0.00169445
-7.07406 0.00517108 0.00144593
-6.97348 0.00467445 0.00118937
-6.87298 0.00409286 0.000728547
-6.77254 0.00379324 0.000219512
-6.67218 0.00327231 -0.000445435
-6.57188 0.00281305 -0.00103108
-6.47166 0.00236244 -0.00179236
-6.37149 0.00169244 -0.00240333
-6.2714 0.00122591 -0.00326601
-6.17136 0.000755791 -0.00382861
-6.07139 0.000339247 -0.00459039
-5.97148 -0.000102586 -0.00493105
-5.87163 -0.000351057 -0.00550682
-5.77184 -0.000633217 -0.00560046
-5.67211 -0.000602563 -0.00600048
-5.57243 -0.000696259 -0.00587034
-5.47281 -0.000544996 -0.00613038
-5.37325 -0.000477472 -0.00585046
-5.27373 -0.000221301 -0.00605127
-5.17427 4.89464e-06 -0.00567342
-5.07487 0.00037663 -0.00587447
-4.97551 0.000660116 -0.00543788
-4.8762 0.00107826 -0.00567358
-4.77694 0.00137058 -0.00518741
-4.67772 0.001797 -0.00548271
-4.57855 0.00209348 -0.00497788
-4.47943 0.00252559 -0.00536979
-4.38035 0.00282978 -0.00486996
-4.28131 0.00322984 -0.00539662
-4.18232 0.00343803 -0.00492336
-4.08336 0.00370202 -0.00560336
-3.98445 0.00371518 -0.00511904
-3.88557 0.00371777 -0.0059257
-3.78673 0.00343519 -0.00536731
-3.68793 0.00307306 -0.00623197
-3.58916 0.00243322 -0.00545921
-3.49043 0.00158983 -0.00625548
-3.39173 0.00043485 -0.00507531
-3.29307 -0.00101757 -0.00561254
-3.19443 -0.0027143 -0.00369147
-3.09583 -0.00484436 -0.00368187
-2.99725 -0.00698032 -0.00057107
-2.89871 -0.00964949 0.000364655
-2.80019 -0.0116137 0.00523925
-2.7017 -0.0142593 0.00758239
-2.60323 -0.0147138 0.0145065
-2.50479 -0.015838 0.0184677
-2.40638 -0.0120495 0.026178
-2.30798 -0.00948683 0.0298983
-2.20961 -0.000603647 0.0335608
-2.11126 0.00432282 0.0327239
-2.01293 0.0121348 0.0293894
-1.91462 0.0143465 0.0248164
-1.81632 0.0170839 0.0197212
-1.71804 0.0163737 0.0159081
-1.61978 0.0165904 0.0126559
-1.52154 0.0149708 0.0106189
-1.42331 0.0149023 0.00895794
-1.32509 0.0133438 0.00805607
-1.22689 0.0137239 0.00726008
-1.12869 0.0124514 0.00693949
-1.03051 0.013315 0.00657564
-0.932337 0.0123064 0.00654869
-0.834173 0.0137226 0.00637649
-0.736016 0.0129108 0.0064799
-0.637867 0.0149006 0.00632152
-0.539723 0.0142246 0.00637388
-0.441585 0.0169473 0.00596248
-0.343451 0.0163341 0.00561235
-0.24532 0.0196475 0.00448499
-0.147191 0.0184507 0.00319841
-0.0490634 0.0203231 0.00104148
0.0490634 0.0203231 -0.00104148
0.147191 0.0184507 -0.00319841
0.24532 0.0196475 -0.00448499
0.343451 0.0163341 -0.00561235
0.441585 0.0169473 -0.00596248
0.539723 0.0142246 -0.00637388
0.637867 0.0149006 -0.00632152
0.736016 0.0129108 -0.0064799
0.834173 0.0137226 -0.00637649
0.932337 0.0123064 -0.00654869
1.03051 0.013315 -0.00657564
1.12869 0.0124514 -0.00693949
1.22689 0.0137239 -0.00726008
1.32509 0.0133438 -0.00805607
1.42331 0.0149023 -0.00895794
1.52154 0.0149708 -0.0106189
1.61978 0.0165904 -0.0126559
1.71804 0.0163737 -0.0159081
1.81632 0.0170839 -0.0197212
1.91462 0.0143465 -0.0248164
2.01293 0.0121348 -0.0293894
2.11126 0.00432282 -0.0327239
2.20961 -0.000603647 -0.0335608
2.30798 -0.00948683 -0.0298983
2.40638 -0.0120495 -0.026178
2.50479 -0.015838 -0.0184677
2.60323 -0.0147138 -0.0145065
2.7017 -0.0142593 -0.00758239
2.80019 -0.0116137 -0.00523925
2.89871 -0.00964949 -0.000364655
2.99725 -0.00698032 0.00057107
3.09583 -0.00484436 0.00368187
3.19443 -0.0027143 0.00369147
3.29307 -0.00101757 0.00561254
3.39173 0.00043485 0.00507531
3.49043 0.00158983 0.00625548
3.58916 0.00243322 0.00545921
3.68793 0.00307306 0.00623197
3.78673 0.00343519 0.00536731
3.88557 0.00371777 0.0059257
3.98445 0.00371518 0.00511904
4.08336 0.00370202 0.00560336
4.18232 0.00343803 0.00492336
4.28131 0.00322984 0.00539662
4.38035 0.00282978 0.00486996
4.47943 0.00252559 0.00536979
4.57855 0.00209348 0.00497788
4.67772 0.001797 0.00548271
4.77694 0.00137058 0.00518741
4.8762 0.00107826 0.00567358
4.97551 0.000660116 0.00543788
5.07487 0.00037663 0.00587447
5.17427 4.89464e-06 0.00567342
5.27373 -0.000221301 0.00605127
5.37325 -0.000477472 0.00585046
5.47281 -0.000544996 0.00613038
5.57243 -0.000696259 0.00587034
5.67211 -0.000602563 0.00600048
5.77184 -0.000633217 0.00560046
5.87163 -0.000351057 0.00550682
5.97148 -0.000102586 0.00493105
6.07139 0.000339247 0.00459039
6.17136 0.000755791 0.00382861
6.2714 0.00122591 0.00326601
6.37149 0.00169244 0.00240333
6.47166 0.00236244 0.00179236
6.57188 0.00281305 0.00103108
6.67218 0.00327231 0.000445435
6.77254 0.00379324 -0.000219512
6.87298 0.00409286 -0.000728547
6.97348 0.00467445 -0.00118937
7.07406 0.00517108 -0.00144593
7.17471 0.0056137 -0.00169445
7.27544 0.00595688 -0.00185346
7.37624 0.00646545 -0.00197539
7.47712 0.00671279 -0.00211414
7.57807 0.00730449 -0.00212276
7.67911 0.00763843 -0.00217162
7.78023 0.00812241 -0.00209696
7.88143 0.00841399 -0.00211245
7.98271 0.00885487 -0.00203727
8.08408 0.00906912 -0.00209108
8.18554 0.00965563 -0.00196716
8.28708 0.0099174 -0.00200442
8.38872 0.010353 -0.00185633
8.49044 0.010562 -0.0018922
8.59226 0.0109425 -0.00177941
8.69417 0.0111405 -0.00184544
8.79618 0.0116257 -0.00172225
8.89828 0.0118562 -0.00178647
9.00048 0.0122704 -0.0016498
9.10278 0.012483 -0.00171757
9.20518 0.0127867 -0.00162318
9.30769 0.0130187 -0.00170239
9.4103 0.0134036 -0.00161384
9.51301 0.0136476 -0.00168541
9.61583 0.0139788 -0.00159616
9.71877 0.0142353 -0.00166442
9.82181 0.0145028 -0.00160907
9.92496 0.0148066 -0.001668
10.0282 0.0150768 -0.00162563
10.1316 0.015382 -0.00166082
10.2351 0.0156085 -0.00162291
10.3387 0.0158947 -0.00164728
10.4425 0.0160513 -0.00163785
10.5463 0.0163972 -0.00163473
10.6503 0.0165634 -0.0016381
10.7545 0.0168915 -0.00159831
10.8587 0.0170441 -0.00160229
10.9631 0.0173321 -0.00154655
11.0676 0.0174625 -0.00155707
11.1722 0.0177412 -0.00148161
11.277 0.0178328 -0.00149123
11.3819 0.0180326 -0.00139672
11.487 0.0180776 -0.00140662
11.5922 0.0182097 -0.00131827
11.6975 0.0183036 -0.0013238
11.803 0.0184641 -0.00123078
11.9086 0.0185826 -0.00121484
12.0144 0.0186562 -0.00111664
12.1204 0.0187156 -0.0010879
12.2265 0.0186553 -0.00101336
12.3327 0.0186689 -0.000982887
12.4391 0.018536 -0.000951224
12.5457 0.0185248 -0.000927
12.6524 0.0183545 -0.000940845
12.7593 0.0182778 -0.000897955
12.8664 0.0181073 -0.000797239
12.9737 0.01806 -0.000681566
13.0811 0.0179015 -0.000582148
13.1887 0.0177518 -0.000489718
13.2965 0.0175227 -0.000409014
13.4044 0.0172757 -0.000336466
13.5126 0.0170466 -0.000263223
13.6209 0.0167656 -0.000196392
13.7294 0.0165423 -0.000118076
13.8382 0.0162308 -4.74646e-05
13.9471 0.0159736 2.99124e-05
14.0562 0.0156438 9.89297e-05
14.1655 0.0153565 0.000172686
14.275 0.0150051 0.000239617
14.3848 0.0146518 0.000306424
14.4947 0.0142813 0.000365596
14.6049 0.0138815 0.000417727
14.7152 0.0135274 0.000465175
14.8258 0.0131191 0.000500407
14.9367 0.0127847 0.000537622
15.0477 0.0124032 0.000563537
15.159 0.0120688 0.000589326
15.2705 0.0117392 0.000609616
15.3823 0.0114239 0.000625533
15.4943 0.0111096 0.000638608
15.6066 0.0107627 0.00064072
15.7191 0.0104305 0.000638169
15.8319 0.0100936 0.000627341
15.9449 0.00981968 0.000617979
16.0582 0.00956708 0.000604043
16.1717 0.00933883 0.000589647
16.2856 0.00912526 0.000576602
16.3997 0.00888512 0.000561232
16.5141 0.00868983 0.000552914
16.6288 0.00846541 0.000542473
16.7437 0.00830008 0.000533355
16.859 0.00811178 0.000519915
16.9746 0.00791559 0.000500032
17.0905 0.00773655 0.000483759
17.2067 0.00753384 0.00046516
17.3232 0.00739723 0.000451545
17.4401 0.00725188 0.000438263
17.5572 0.00715359 0.000422712
17.6748 0.00705196 0.000411111
17.7926 0.0069307 0.000400502
17.9108 0.00681943 0.000396017
18.0294 0.00667492 0.000391482
18.1483 0.00655441 0.000382797
18.2676 0.0064362 0.000373459
18.3873 0.0063185 0.000358624
18.5074 0.00622554 0.000349145
18.6278 0.00612031 0.000338699
18.7487 0.00604781 0.000334155
18.8699 0.00597606 0.000329928
18.9916 0.00590244 0.000325368
19.1137 0.00582491 0.000322433
19.2362 0.00572401 0.000319094
19.3592 0.00562328 0.000317134
19.4826 0.00552327 0.000313575
19.6065 0.00542733 0.000309013
19.7309 0.00534701 0.000303939
19.8557 0.00526807 0.000297707
19.9811 0.00520574 0.000294245
20.1069 0.00513742 0.000292511
20.2333 0.00506306 0.000293709
20.3602 0.00497309 0.000292773
20.4876 0.00487098 0.000291976
20.6156 0.00476818 0.000289095
20.7441 0.00466985 0.00028554
20.8732 0.00458252 0.000281497
21.0029 0.00450906 0.000278112
21.1332 0.00443236 0.000274987
21.2642 0.00437248 0.000273027
21.3958 0.00430786 0.000272305
21.528 0.00423281 0.000270979
21.6609 0.00416094 0.000269592
21.7945 0.00406712 0.000267812
21.9288 0.00396434 0.000265512
22.0639 0.00387528 0.00026211
22.1997 0.00378042 0.000257729
22.3363 0.00369333 0.000252284
22.4736 0.00361888 0.000247111
22.6118 0.00353229 0.000243405
22.7509 0.00344826 0.000239996
22.8908 0.0033757 0.000235728
23.0316 0.00330336 0.00023024
23.1733 0.00323891 0.000224895
23.316 0.00318463 0.000220127
23.4597 0.0031359 0.000216797
23.6044 0.00308371 0.000213236
23.7502 0.00303091 0.000208925
23.8971 0.00297132 0.000203068
24.0451 0.00290516 0.000196891
24.1944 0.00283311 0.000190775
24.3448 0.0027741 0.000184975
24.4966 0.00272252 0.000176958
24.6496 0.00268197 0.000167697
24.8041 0.00265322 0.00015904
24.9601 0.00262802 0.000152477
25.1175 0.00260852 0.000145858
25.2766 0.00259254 0.000139049
25.4373 0.00258434 0.000130469
25.5998 0.0025884 0.000121352
25.7641 0.00260481 0.000113117
25.9304 0.00262827 0.000104725
26.0988 0.00265913 9.7556e-05
26.2693 0.00268878 8.97504e-05
26.4421 0.00271861 8.17666e-05
26.6174 0.0027525 7.36787e-05
26.7954 0.00279078 6.49506e-05
26.9761 0.00283573 5.4654e-05
27.1598 0.00289356 4.32349e-05
27.3468 0.00295949 3.11888e-05
27.5373 0.00304186 1.84597e-05
27.7317 0.00314907 5.62712e-06
27.9302 0.00327537 -6.64821e-06
28.1333 0.00341866 -1.79684e-05
28.3415 0.00357495 -2.80985e-05
28.5554 0.00373664 -3.7863e-05
28.7758 0.00389244 -4.83904e-05
29.0035 0.00404542 -5.95585e-05
29.2396 0.00420549 -7.11478e-05
29.4858 0.00438335 -8.45067e-05
29.7441 0.00459229 -9.69171e-05
30.0173 0.00484004 -0.000107112
30.3101 0.00512873 -0.000115801
30.6297 0.00543049 -0.000122276
30.9905 0.00573714 -0.000124413
31.4301 0.00607074 -0.000126995


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1Quantum/vCLAOffP_FRG_K.txt <==
-31.4301 0.00607095 0.000126753
-30.9905 0.00573753 0.000124256
-30.6297 0.00543101 0.000122054
-30.3101 0.00512938 0.000115629
-30.0173 0.00484081 0.000106895
-29.7441 0.00459316 9.67366e-05
-29.4858 0.00438433 8.42892e-05
-29.2396 0.00420657 7.09602e-05
-29.0035 0.00404659 5.93393e-05
-28.7758 0.0038937 4.81962e-05
-28.5554 0.003738 3.7641e-05
-28.3415 0.0035764 2.78981e-05
-28.1333 0.0034202 1.77431e-05
-27.9302 0.00327699 6.44169e-06
-27.7317 0.00315078 -5.85603e-06
-27.5373 0.00304366 -1.86718e-05
-27.3468 0.00296138 -3.1421e-05
-27.1598 0.00289555 -4.34516e-05
-26.9761 0.00283781 -5.48878e-05
-26.7954 0.00279295 -6.51682e-05
-26.6174 0.00275479 -7.39068e-05
-26.4421 0.00272103 -8.19689e-05
-26.2693 0.00269138 -8.99383e-05
-26.0988 0.00266197 -9.76737e-05
-25.9304 0.00263145 -0.000104751
-25.7641 0.00260843 -0.000112976
-25.5998 0.00259257 -0.000121049
-25.4373 0.0025891 -0.00013006
-25.2766 0.00259784 -0.000138749
-25.1175 0.00261423 -0.000145872
-24.9601 0.00263396 -0.000152879
-24.8041 0.00265927 -0.00015957
-24.6496 0.00268811 -0.000168017
-24.4966 0.00272876 -0.000176992
-24.3448 0.00278046 -0.000185062
-24.1944 0.00283958 -0.000191148
-24.0451 0.00291173 -0.000197338
-23.8971 0.00297798 -0.000203269
-23.7502 0.00303768 -0.000209051
-23.6044 0.00309059 -0.000213594
-23.4597 0.00314288 -0.000217228
-23.316 0.00319171 -0.00022034
-23.1733 0.00324611 -0.000225114
-23.0316 0.00331066 -0.000230671
-22.8908 0.0033831 -0.000236093
-22.7509 0.00345578 -0.000240209
-22.6118 0.00353992 -0.000243779
-22.4736 0.00362662 -0.000247552
-22.3363 0.00370118 -0.000252554
-22.1997 0.00378839 -0.000258072
-22.0639 0.00388336 -0.000262583
-21.9288 0.00397254 -0.00026584
-21.7945 0.00407545 -0.00026816
-21.6609 0.00416939 -0.000270086
-21.528 0.00424138 -0.000271348
-21.3958 0.00431656 -0.000272682
-21.2642 0.00438131 -0.00027354
-21.1332 0.00444132 -0.000275389
-21.0029 0.00451815 -0.000278528
-20.8732 0.00459176 -0.000282039
-20.7441 0.00467922 -0.000285961
-20.6156 0.00477769 -0.000289572
-20.4876 0.00488064 -0.000292536
-20.3602 0.0049829 -0.000293225
-20.2333 0.00507303 -0.000294247
-20.1069 0.00514754 -0.000293094
-19.9811 0.00521602 -0.000294728
-19.8557 0.00527852 -0.000298325
-19.7309 0.00535763 -0.00030452
-19.6065 0.00543813 -0.000309569
-19.4826 0.00553425 -0.000314245
-19.3592 0.00563444 -0.000317736
-19.2362 0.00573536 -0.000319731
-19.1137 0.00583646 -0.000323154
-18.9916 0.00591418 -0.000325994
-18.8699 0.00598802 -0.000330682
-18.7487 0.00605998 -0.000334882
-18.6278 0.0061327 -0.000339423
-18.5074 0.00623816 -0.00034997
-18.3873 0.00633136 -0.000359393
-18.2676 0.0064493 -0.000374293
-18.1483 0.00656777 -0.000383687
-18.0294 0.00668855 -0.000392316
-17.9108 0.00683333 -0.000396994
-17.7926 0.00694489 -0.000401416
-17.6748 0.00706644 -0.000412109
-17.5572 0.00716838 -0.000423758
-17.4401 0.007267 -0.000439294
-17.3232 0.00741268 -0.000452688
-17.2067 0.00754965 -0.000466301
-17.0905 0.00775272 -0.00048495
-16.9746 0.00793215 -0.000501328
-16.859 0.00812875 -0.000521173
-16.7437 0.00831748 -0.000534787
-16.6288 0.00848327 -0.000543871
-16.5141 0.00870817 -0.000554446
-16.3997 0.00890396 -0.000562827
-16.2856 0.00914463 -0.000578254
-16.1717 0.00935877 -0.000591443
-16.0582 0.00958763 -0.000605889
-15.9449 0.00984087 -0.000619962
-15.8319 0.0101154 -0.000629462
-15.7191 0.0104531 -0.000640365
-15.6066 0.0107861 -0.000643163
-15.4943 0.0111338 -0.000641103
-15.3823 0.0114491 -0.000628328
-15.2705 0.0117654 -0.000612532
-15.159 0.0120961 -0.000592536
-15.0477 0.0124316 -0.000567002
-14.9367 0.0128143 -0.000541384
-14.8258 0.0131502 -0.000504559
-14.7152 0.0135601 -0.000469711
-14.6049 0.0139159 -0.000422765
-14.4947 0.0143175 -0.000371225
-14.3848 0.0146902 -0.000312684
-14.275 0.0150459 -0.000246795
-14.1655 0.0154002 -0.000180754
-14.0562 0.0156906 -0.000108386
-13.9471 0.0160241 -4.08074e-05
-13.8382 0.0162856 3.44198e-05
-13.7294 0.0166023 0.000102478
-13.6209 0.0168316 0.000177139
-13.5126 0.01712 0.000239061
-13.4044 0.0173579 0.000305122
-13.2965 0.0176156 0.000367011
-13.1887 0.0178572 0.000430863
-13.0811 0.0180199 0.000495893
-12.9737 0.0181842 0.000549684
-12.8664 0.0182085 0.000599461
-12.7593 0.0182958 0.000647747
-12.6524 0.0182731 0.000720311
-12.5457 0.0184019 0.000777067
-12.4391 0.018414 0.000855
-12.3327 0.0185599 0.000919994
-12.2265 0.0185602 0.000969821
-12.1204 0.0186326 0.0010568
-12.0144 0.018583 0.00109315
-11.9086 0.0185176 0.00119698
-11.803 0.0184058 0.00121637
-11.6975 0.0182509 0.00131244
-11.5922 0.0181615 0.00130863
-11.487 0.0180335 0.00139886
-11.3819 0.0179919 0.00138987
-11.277 0.0177951 0.00148565
-11.1722 0.0177061 0.00147652
-11.0676 0.0174297 0.00155288
-10.9631 0.0173012 0.00154265
-10.8587 0.0170151 0.00159905
-10.7545 0.0168641 0.00159524
-10.6503 0.0165376 0.00163554
-10.5463 0.0163726 0.00163224
-10.4425 0.016028 0.0016358
-10.3387 0.0158725 0.00164522
-10.2351 0.0155873 0.00162127
-10.1316 0.0153617 0.00165907
-10.0282 0.0150574 0.0016243
-9.92496 0.014788 0.00166647
-9.82181 0.014485 0.00160801
-9.71877 0.0142182 0.00166308
-9.61583 0.0139624 0.0015953
-9.51301 0.0136317 0.00168422
-9.4103 0.0133884 0.00161313
-9.30769 0.0130039 0.00170134
-9.20518 0.0127725 0.00162259
-9.10278 0.0124692 0.00171665
-9.00048 0.0122571 0.00164929
-8.89828 0.0118433 0.00178566
-8.79618 0.0116133 0.00172181
-8.69417 0.0111284 0.00184473
-8.59226 0.0109308 0.00177902
-8.49044 0.0105506 0.00189159
-8.38872 0.0103419 0.00185597
-8.28708 0.00990669 0.00200388
-8.18554 0.00964521 0.00196684
-8.08408 0.009059 0.00209059
-7.98271 0.00884502 0.002037
-7.88143 0.00840442 0.002112
-7.78023 0.00811308 0.00209673
-7.67911 0.00762935 0.00217121
-7.57807 0.00729563 0.00212257
-7.47712 0.00670418 0.00211375
-7.37624 0.00645703 0.00197524
-7.27544 0.00594868 0.0018531
-7.17471 0.00560568 0.00169432
-7.07406 0.00516328 0.0014456
-6.97348 0.0046668 0.00118925
-6.87298 0.00408542 0.000728256
-6.77254 0.00378595 0.000219396
-6.67218 0.0032652 -0.00044568
-6.57188 0.00280608 -0.00103121
-6.47166 0.00235565 -0.00179256
-6.37149 0.00168576 -0.00240347
-6.2714 0.00121941 -0.00326615
-6.17136 0.000749398 -0.00382878
-6.07139 0.000333014 -0.00459048
-5.97148 -0.000108716 -0.00493124
-5.87163 -0.000357037 -0.00550686
-5.77184 -0.000639101 -0.00560068
-5.67211 -0.000608308 -0.00600048
-5.57243 -0.000701913 -0.00587057
-5.47281 -0.000550521 -0.00613035
-5.37325 -0.00048291 -0.0058507
-5.27373 -0.00022662 -0.00605123
-5.17427 -3.41566e-07 -0.00567365
-5.07487 0.000371504 -0.00587441
-4.97551 0.000655069 -0.00543809
-4.8762 0.00107331 -0.00567353
-4.77694 0.00136571 -0.00518761
-4.67772 0.00179222 -0.00548267
-4.57855 0.00208878 -0.00497805
-4.47943 0.00252097 -0.00536977
-4.38035 0.00282523 -0.0048701
-4.28131 0.00322537 -0.00539663
-4.18232 0.00343363 -0.00492346
-4.08336 0.00369769 -0.00560339
-3.98445 0.00371091 -0.00511911
-3.88557 0.00371357 -0.00592576
-3.78673 0.00343105 -0.00536734
-3.68793 0.00306898 -0.00623206
-3.58916 0.0024292 -0.00545921
-3.49043 0.00158586 -0.00625559
-3.39173 0.000430934 -0.00507529
-3.29307 -0.00102144 -0.00561266
-3.19443 -0.00271811 -0.00369143
-3.09583 -0.00484813 -0.003682
-2.99725 -0.00698404 -0.000571017
-2.89871 -0.00965317 0.000364515
-2.80019 -0.0116173 0.00523931
-2.7017 -0.0142629 0.00758225
-2.60323 -0.0147173 0.0145066
-2.50479 -0.0158416 0.0184675
-2.40638 -0.012053 0.026178
-2.30798 -0.00949028 0.0298982
-2.20961 -0.00060706 0.0335609
-2.11126 0.00431943 0.0327238
-2.01293 0.0121315 0.0293895
-1.91462 0.0143432 0.0248162
-1.81632 0.0170806 0.0197212
-1.71804 0.0163705 0.015908
-1.61978 0.0165871 0.0126559
-1.52154 0.0149675 0.0106188
-1.42331 0.0148991 0.00895795
-1.32509 0.0133406 0.00805598
-1.22689 0.0137207 0.00726007
-1.12869 0.0124483 0.0069394
-1.03051 0.0133119 0.00657562
-0.932337 0.0123033 0.00654861
-0.834173 0.0137195 0.00637645
-0.736016 0.0129077 0.00647982
-0.637867 0.0148975 0.00632146
-0.539723 0.0142214 0.00637379
-0.441585 0.0169442 0.0059624
-0.343451 0.0163309 0.00561224
-0.24532 0.0196444 0.00448489
-0.147191 0.0184474 0.00319831
-0.0490634 0.0203202 0.00104144
0.0490634 0.0203202 -0.00104144
0.147191 0.0184474 -0.00319831
0.24532 0.0196444 -0.00448489
0.343451 0.0163309 -0.00561224
0.441585 0.0169442 -0.0059624
0.539723 0.0142214 -0.00637379
0.637867 0.0148975 -0.00632146
0.736016 0.0129077 -0.00647982
0.834173 0.0137195 -0.00637645
0.932337 0.0123033 -0.00654861
1.03051 0.0133119 -0.00657562
1.12869 0.0124483 -0.0069394
1.22689 0.0137207 -0.00726007
1.32509 0.0133406 -0.00805598
1.42331 0.0148991 -0.00895795
1.52154 0.0149675 -0.0106188
1.61978 0.0165871 -0.0126559
1.71804 0.0163705 -0.015908
1.81632 0.0170806 -0.0197212
1.91462 0.0143432 -0.0248162
2.01293 0.0121315 -0.0293895
2.11126 0.00431943 -0.0327238
2.20961 -0.00060706 -0.0335609
2.30798 -0.00949028 -0.0298982
2.40638 -0.012053 -0.026178
2.50479 -0.0158416 -0.0184675
2.60323 -0.0147173 -0.0145066
2.7017 -0.0142629 -0.00758225
2.80019 -0.0116173 -0.00523931
2.89871 -0.00965317 -0.000364515
2.99725 -0.00698404 0.000571017
3.09583 -0.00484813 0.003682
3.19443 -0.00271811 0.00369143
3.29307 -0.00102144 0.00561266
3.39173 0.000430934 0.00507529
3.49043 0.00158586 0.00625559
3.58916 0.0024292 0.00545921
3.68793 0.00306898 0.00623206
3.78673 0.00343105 0.00536734
3.88557 0.00371357 0.00592576
3.98445 0.00371091 0.00511911
4.08336 0.00369769 0.00560339
4.18232 0.00343363 0.00492346
4.28131 0.00322537 0.00539663
4.38035 0.00282523 0.0048701
4.47943 0.00252097 0.00536977
4.57855 0.00208878 0.00497805
4.67772 0.00179222 0.00548267
4.77694 0.00136571 0.00518761
4.8762 0.00107331 0.00567353
4.97551 0.000655069 0.00543809
5.07487 0.000371504 0.00587441
5.17427 -3.41566e-07 0.00567365
5.27373 -0.00022662 0.00605123
5.37325 -0.00048291 0.0058507
5.47281 -0.000550521 0.00613035
5.57243 -0.000701913 0.00587057
5.67211 -0.000608308 0.00600048
5.77184 -0.000639101 0.00560068
5.87163 -0.000357037 0.00550686
5.97148 -0.000108716 0.00493124
6.07139 0.000333014 0.00459048
6.17136 0.000749398 0.00382878
6.2714 0.00121941 0.00326615
6.37149 0.00168576 0.00240347
6.47166 0.00235565 0.00179256
6.57188 0.00280608 0.00103121
6.67218 0.0032652 0.00044568
6.77254 0.00378595 -0.000219396
6.87298 0.00408542 -0.000728256
6.97348 0.0046668 -0.00118925
7.07406 0.00516328 -0.0014456
7.17471 0.00560568 -0.00169432
7.27544 0.00594868 -0.0018531
7.37624 0.00645703 -0.00197524
7.47712 0.00670418 -0.00211375
7.57807 0.00729563 -0.00212257
7.67911 0.00762935 -0.00217121
7.78023 0.00811308 -0.00209673
7.88143 0.00840442 -0.002112
7.98271 0.00884502 -0.002037
8.08408 0.009059 -0.00209059
8.18554 0.00964521 -0.00196684
8.28708 0.00990669 -0.00200388
8.38872 0.0103419 -0.00185597
8.49044 0.0105506 -0.00189159
8.59226 0.0109308 -0.00177902
8.69417 0.0111284 -0.00184473
8.79618 0.0116133 -0.00172181
8.89828 0.0118433 -0.00178566
9.00048 0.0122571 -0.00164929
9.10278 0.0124692 -0.00171665
9.20518 0.0127725 -0.00162259
9.30769 0.0130039 -0.00170134
9.4103 0.0133884 -0.00161313
9.51301 0.0136317 -0.00168422
9.61583 0.0139624 -0.0015953
9.71877 0.0142182 -0.00166308
9.82181 0.014485 -0.00160801
9.92496 0.014788 -0.00166647
10.0282 0.0150574 -0.0016243
10.1316 0.0153617 -0.00165907
10.2351 0.0155873 -0.00162127
10.3387 0.0158725 -0.00164522
10.4425 0.016028 -0.0016358
10.5463 0.0163726 -0.00163224
10.6503 0.0165376 -0.00163554
10.7545 0.0168641 -0.00159524
10.8587 0.0170151 -0.00159905
10.9631 0.0173012 -0.00154265
11.0676 0.0174297 -0.00155288
11.1722 0.0177061 -0.00147652
11.277 0.0177951 -0.00148565
11.3819 0.0179919 -0.00138987
11.487 0.0180335 -0.00139886
11.5922 0.0181615 -0.00130863
11.6975 0.0182509 -0.00131244
11.803 0.0184058 -0.00121637
11.9086 0.0185176 -0.00119698
12.0144 0.018583 -0.00109315
12.1204 0.0186326 -0.0010568
12.2265 0.0185602 -0.000969821
12.3327 0.0185599 -0.000919994
12.4391 0.018414 -0.000855
12.5457 0.0184019 -0.000777067
12.6524 0.0182731 -0.000720311
12.7593 0.0182958 -0.000647747
12.8664 0.0182085 -0.000599461
12.9737 0.0181842 -0.000549684
13.0811 0.0180199 -0.000495893
13.1887 0.0178572 -0.000430863
13.2965 0.0176156 -0.000367011
13.4044 0.0173579 -0.000305122
13.5126 0.01712 -0.000239061
13.6209 0.0168316 -0.000177139
13.7294 0.0166023 -0.000102478
13.8382 0.0162856 -3.44198e-05
13.9471 0.0160241 4.08074e-05
14.0562 0.0156906 0.000108386
14.1655 0.0154002 0.000180754
14.275 0.0150459 0.000246795
14.3848 0.0146902 0.000312684
14.4947 0.0143175 0.000371225
14.6049 0.0139159 0.000422765
14.7152 0.0135601 0.000469711
14.8258 0.0131502 0.000504559
14.9367 0.0128143 0.000541384
15.0477 0.0124316 0.000567002
15.159 0.0120961 0.000592536
15.2705 0.0117654 0.000612532
15.3823 0.0114491 0.000628328
15.4943 0.0111338 0.000641103
15.6066 0.0107861 0.000643163
15.7191 0.0104531 0.000640365
15.8319 0.0101154 0.000629462
15.9449 0.00984087 0.000619962
16.0582 0.00958763 0.000605889
16.1717 0.00935877 0.000591443
16.2856 0.00914463 0.000578254
16.3997 0.00890396 0.000562827
16.5141 0.00870817 0.000554446
16.6288 0.00848327 0.000543871
16.7437 0.00831748 0.000534787
16.859 0.00812875 0.000521173
16.9746 0.00793215 0.000501328
17.0905 0.00775272 0.00048495
17.2067 0.00754965 0.000466301
17.3232 0.00741268 0.000452688
17.4401 0.007267 0.000439294
17.5572 0.00716838 0.000423758
17.6748 0.00706644 0.000412109
17.7926 0.00694489 0.000401416
17.9108 0.00683333 0.000396994
18.0294 0.00668855 0.000392316
18.1483 0.00656777 0.000383687
18.2676 0.0064493 0.000374293
18.3873 0.00633136 0.000359393
18.5074 0.00623816 0.00034997
18.6278 0.0061327 0.000339423
18.7487 0.00605998 0.000334882
18.8699 0.00598802 0.000330682
18.9916 0.00591418 0.000325994
19.1137 0.00583646 0.000323154
19.2362 0.00573536 0.000319731
19.3592 0.00563444 0.000317736
19.4826 0.00553425 0.000314245
19.6065 0.00543813 0.000309569
19.7309 0.00535763 0.00030452
19.8557 0.00527852 0.000298325
19.9811 0.00521602 0.000294728
20.1069 0.00514754 0.000293094
20.2333 0.00507303 0.000294247
20.3602 0.0049829 0.000293225
20.4876 0.00488064 0.000292536
20.6156 0.00477769 0.000289572
20.7441 0.00467922 0.000285961
20.8732 0.00459176 0.000282039
21.0029 0.00451815 0.000278528
21.1332 0.00444132 0.000275389
21.2642 0.00438131 0.00027354
21.3958 0.00431656 0.000272682
21.528 0.00424138 0.000271348
21.6609 0.00416939 0.000270086
21.7945 0.00407545 0.00026816
21.9288 0.00397254 0.00026584
22.0639 0.00388336 0.000262583
22.1997 0.00378839 0.000258072
22.3363 0.00370118 0.000252554
22.4736 0.00362662 0.000247552
22.6118 0.00353992 0.000243779
22.7509 0.00345578 0.000240209
22.8908 0.0033831 0.000236093
23.0316 0.00331066 0.000230671
23.1733 0.00324611 0.000225114
23.316 0.00319171 0.00022034
23.4597 0.00314288 0.000217228
23.6044 0.00309059 0.000213594
23.7502 0.00303768 0.000209051
23.8971 0.00297798 0.000203269
24.0451 0.00291173 0.000197338
24.1944 0.00283958 0.000191148
24.3448 0.00278046 0.000185062
24.4966 0.00272876 0.000176992
24.6496 0.00268811 0.000168017
24.8041 0.00265927 0.00015957
24.9601 0.00263396 0.000152879
25.1175 0.00261423 0.000145872
25.2766 0.00259784 0.000138749
25.4373 0.0025891 0.00013006
25.5998 0.00259257 0.000121049
25.7641 0.00260843 0.000112976
25.9304 0.00263145 0.000104751
26.0988 0.00266197 9.76737e-05
26.2693 0.00269138 8.99383e-05
26.4421 0.00272103 8.19689e-05
26.6174 0.00275479 7.39068e-05
26.7954 0.00279295 6.51682e-05
26.9761 0.00283781 5.48878e-05
27.1598 0.00289555 4.34516e-05
27.3468 0.00296138 3.1421e-05
27.5373 0.00304366 1.86718e-05
27.7317 0.00315078 5.85603e-06
27.9302 0.00327699 -6.44169e-06
28.1333 0.0034202 -1.77431e-05
28.3415 0.0035764 -2.78981e-05
28.5554 0.003738 -3.7641e-05
28.7758 0.0038937 -4.81962e-05
29.0035 0.00404659 -5.93393e-05
29.2396 0.00420657 -7.09602e-05
29.4858 0.00438433 -8.42892e-05
29.7441 0.00459316 -9.67366e-05
30.0173 0.00484081 -0.000106895
30.3101 0.00512938 -0.000115629
30.6297 0.00543101 -0.000122054
30.9905 0.00573753 -0.000124256
31.4301 0.00607095 -0.000126753


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1Quantum/vCLRDiaP_FRG.txt <==
-31.4301 0.00607074 -0.000126995
-30.9905 0.00573714 -0.000124413
-30.6297 0.00543049 -0.000122276
-30.3101 0.00512873 -0.000115801
-30.0173 0.00484004 -0.000107112
-29.7441 0.00459229 -9.69171e-05
-29.4858 0.00438335 -8.45067e-05
-29.2396 0.00420549 -7.11478e-05
-29.0035 0.00404542 -5.95585e-05
-28.7758 0.00389244 -4.83904e-05
-28.5554 0.00373664 -3.7863e-05
-28.3415 0.00357495 -2.80985e-05
-28.1333 0.00341866 -1.79684e-05
-27.9302 0.00327537 -6.64821e-06
-27.7317 0.00314907 5.62712e-06
-27.5373 0.00304186 1.84597e-05
-27.3468 0.00295949 3.11888e-05
-27.1598 0.00289356 4.32349e-05
-26.9761 0.00283573 5.4654e-05
-26.7954 0.00279078 6.49506e-05
-26.6174 0.0027525 7.36787e-05
-26.4421 0.00271861 8.17666e-05
-26.2693 0.00268878 8.97504e-05
-26.0988 0.00265913 9.7556e-05
-25.9304 0.00262827 0.000104725
-25.7641 0.00260481 0.000113117
-25.5998 0.0025884 0.000121352
-25.4373 0.00258434 0.000130469
-25.2766 0.00259254 0.000139049
-25.1175 0.00260852 0.000145858
-24.9601 0.00262802 0.000152477
-24.8041 0.00265322 0.00015904
-24.6496 0.00268197 0.000167697
-24.4966 0.00272252 0.000176958
-24.3448 0.0027741 0.000184975
-24.1944 0.00283311 0.000190775
-24.0451 0.00290516 0.000196891
-23.8971 0.00297132 0.000203068
-23.7502 0.00303091 0.000208925
-23.6044 0.00308371 0.000213236
-23.4597 0.0031359 0.000216797
-23.316 0.00318463 0.000220127
-23.1733 0.00323891 0.000224895
-23.0316 0.00330336 0.00023024
-22.8908 0.0033757 0.000235728
-22.7509 0.00344826 0.000239996
-22.6118 0.00353229 0.000243405
-22.4736 0.00361888 0.000247111
-22.3363 0.00369333 0.000252284
-22.1997 0.00378042 0.000257729
-22.0639 0.00387528 0.00026211
-21.9288 0.00396434 0.000265512
-21.7945 0.00406712 0.000267812
-21.6609 0.00416094 0.000269592
-21.528 0.00423281 0.000270979
-21.3958 0.00430786 0.000272305
-21.2642 0.00437248 0.000273027
-21.1332 0.00443236 0.000274987
-21.0029 0.00450906 0.000278112
-20.8732 0.00458252 0.000281497
-20.7441 0.00466985 0.00028554
-20.6156 0.00476818 0.000289095
-20.4876 0.00487098 0.000291976
-20.3602 0.00497309 0.000292773
-20.2333 0.00506306 0.000293709
-20.1069 0.00513742 0.000292511
-19.9811 0.00520574 0.000294245
-19.8557 0.00526807 0.000297707
-19.7309 0.00534701 0.000303939
-19.6065 0.00542733 0.000309013
-19.4826 0.00552327 0.000313575
-19.3592 0.00562328 0.000317134
-19.2362 0.00572401 0.000319094
-19.1137 0.00582491 0.000322433
-18.9916 0.00590244 0.000325368
-18.8699 0.00597606 0.000329928
-18.7487 0.00604781 0.000334155
-18.6278 0.00612031 0.000338699
-18.5074 0.00622554 0.000349145
-18.3873 0.0063185 0.000358624
-18.2676 0.0064362 0.000373459
-18.1483 0.00655441 0.000382797
-18.0294 0.00667492 0.000391482
-17.9108 0.00681943 0.000396017
-17.7926 0.0069307 0.000400502
-17.6748 0.00705196 0.000411111
-17.5572 0.00715359 0.000422712
-17.4401 0.00725188 0.000438263
-17.3232 0.00739723 0.000451545
-17.2067 0.00753384 0.00046516
-17.0905 0.00773655 0.000483759
-16.9746 0.00791559 0.000500032
-16.859 0.00811178 0.000519915
-16.7437 0.00830008 0.000533355
-16.6288 0.00846541 0.000542473
-16.5141 0.00868983 0.000552914
-16.3997 0.00888512 0.000561232
-16.2856 0.00912526 0.000576602
-16.1717 0.00933883 0.000589647
-16.0582 0.00956708 0.000604043
-15.9449 0.00981968 0.000617979
-15.8319 0.0100936 0.000627341
-15.7191 0.0104305 0.000638169
-15.6066 0.0107627 0.00064072
-15.4943 0.0111096 0.000638608
-15.3823 0.0114239 0.000625533
-15.2705 0.0117392 0.000609616
-15.159 0.0120688 0.000589326
-15.0477 0.0124032 0.000563537
-14.9367 0.0127847 0.000537622
-14.8258 0.0131191 0.000500407
-14.7152 0.0135274 0.000465175
-14.6049 0.0138815 0.000417727
-14.4947 0.0142813 0.000365596
-14.3848 0.0146518 0.000306424
-14.275 0.0150051 0.000239617
-14.1655 0.0153565 0.000172686
-14.0562 0.0156438 9.89297e-05
-13.9471 0.0159736 2.99124e-05
-13.8382 0.0162308 -4.74646e-05
-13.7294 0.0165423 -0.000118076
-13.6209 0.0167656 -0.000196392
-13.5126 0.0170466 -0.000263223
-13.4044 0.0172757 -0.000336466
-13.2965 0.0175227 -0.000409014
-13.1887 0.0177518 -0.000489718
-13.0811 0.0179015 -0.000582148
-12.9737 0.01806 -0.000681566
-12.8664 0.0181073 -0.000797239
-12.7593 0.0182778 -0.000897955
-12.6524 0.0183545 -0.000940845
-12.5457 0.0185248 -0.000927
-12.4391 0.018536 -0.000951224
-12.3327 0.0186689 -0.000982887
-12.2265 0.0186553 -0.00101336
-12.1204 0.0187156 -0.0010879
-12.0144 0.0186562 -0.00111664
-11.9086 0.0185826 -0.00121484
-11.803 0.0184641 -0.00123078
-11.6975 0.0183036 -0.0013238
-11.5922 0.0182097 -0.00131827
-11.487 0.0180776 -0.00140662
-11.3819 0.0180326 -0.00139672
-11.277 0.0178328 -0.00149123
-11.1722 0.0177412 -0.00148161
-11.0676 0.0174625 -0.00155707
-10.9631 0.0173321 -0.00154655
-10.8587 0.0170441 -0.00160229
-10.7545 0.0168915 -0.00159831
-10.6503 0.0165634 -0.0016381
-10.5463 0.0163972 -0.00163473
-10.4425 0.0160513 -0.00163785
-10.3387 0.0158947 -0.00164728
-10.2351 0.0156085 -0.00162291
-10.1316 0.015382 -0.00166082
-10.0282 0.0150768 -0.00162563
-9.92496 0.0148066 -0.001668
-9.82181 0.0145028 -0.00160907
-9.71877 0.0142353 -0.00166442
-9.61583 0.0139788 -0.00159616
-9.51301 0.0136476 -0.00168541
-9.4103 0.0134036 -0.00161384
-9.30769 0.0130187 -0.00170239
-9.20518 0.0127867 -0.00162318
-9.10278 0.012483 -0.00171757
-9.00048 0.0122704 -0.0016498
-8.89828 0.0118562 -0.00178647
-8.79618 0.0116257 -0.00172225
-8.69417 0.0111405 -0.00184544
-8.59226 0.0109425 -0.00177941
-8.49044 0.010562 -0.0018922
-8.38872 0.010353 -0.00185633
-8.28708 0.0099174 -0.00200442
-8.18554 0.00965563 -0.00196716
-8.08408 0.00906912 -0.00209108
-7.98271 0.00885487 -0.00203727
-7.88143 0.00841399 -0.00211245
-7.78023 0.00812241 -0.00209696
-7.67911 0.00763843 -0.00217162
-7.57807 0.00730449 -0.00212276
-7.47712 0.00671279 -0.00211414
-7.37624 0.00646545 -0.00197539
-7.27544 0.00595688 -0.00185346
-7.17471 0.0056137 -0.00169445
-7.07406 0.00517108 -0.00144593
-6.97348 0.00467445 -0.00118937
-6.87298 0.00409286 -0.000728547
-6.77254 0.00379324 -0.000219512
-6.67218 0.00327231 0.000445435
-6.57188 0.00281305 0.00103108
-6.47166 0.00236244 0.00179236
-6.37149 0.00169244 0.00240333
-6.2714 0.00122591 0.00326601
-6.17136 0.000755791 0.00382861
-6.07139 0.000339247 0.00459039
-5.97148 -0.000102586 0.00493105
-5.87163 -0.000351057 0.00550682
-5.77184 -0.000633217 0.00560046
-5.67211 -0.000602563 0.00600048
-5.57243 -0.000696259 0.00587034
-5.47281 -0.000544996 0.00613038
-5.37325 -0.000477472 0.00585046
-5.27373 -0.000221301 0.00605127
-5.17427 4.89464e-06 0.00567342
-5.07487 0.00037663 0.00587447
-4.97551 0.000660116 0.00543788
-4.8762 0.00107826 0.00567358
-4.77694 0.00137058 0.00518741
-4.67772 0.001797 0.00548271
-4.57855 0.00209348 0.00497788
-4.47943 0.00252559 0.00536979
-4.38035 0.00282978 0.00486996
-4.28131 0.00322984 0.00539662
-4.18232 0.00343803 0.00492336
-4.08336 0.00370202 0.00560336
-3.98445 0.00371518 0.00511904
-3.88557 0.00371777 0.0059257
-3.78673 0.00343519 0.00536731
-3.68793 0.00307306 0.00623197
-3.58916 0.00243322 0.00545921
-3.49043 0.00158983 0.00625548
-3.39173 0.00043485 0.00507531
-3.29307 -0.00101757 0.00561254
-3.19443 -0.0027143 0.00369147
-3.09583 -0.00484436 0.00368187
-2.99725 -0.00698032 0.00057107
-2.89871 -0.00964949 -0.000364655
-2.80019 -0.0116137 -0.00523925
-2.7017 -0.0142593 -0.00758239
-2.60323 -0.0147138 -0.0145065
-2.50479 -0.015838 -0.0184677
-2.40638 -0.0120495 -0.026178
-2.30798 -0.00948683 -0.0298983
-2.20961 -0.000603647 -0.0335608
-2.11126 0.00432282 -0.0327239
-2.01293 0.0121348 -0.0293894
-1.91462 0.0143465 -0.0248164
-1.81632 0.0170839 -0.0197212
-1.71804 0.0163737 -0.0159081
-1.61978 0.0165904 -0.0126559
-1.52154 0.0149708 -0.0106189
-1.42331 0.0149023 -0.00895794
-1.32509 0.0133438 -0.00805607
-1.22689 0.0137239 -0.00726008
-1.12869 0.0124514 -0.00693949
-1.03051 0.013315 -0.00657564
-0.932337 0.0123064 -0.00654869
-0.834173 0.0137226 -0.00637649
-0.736016 0.0129108 -0.0064799
-0.637867 0.0149006 -0.00632152
-0.539723 0.0142246 -0.00637388
-0.441585 0.0169473 -0.00596248
-0.343451 0.0163341 -0.00561235
-0.24532 0.0196475 -0.00448499
-0.147191 0.0184507 -0.00319841
-0.0490634 0.0203231 -0.00104148
0.0490634 0.0203231 0.00104148
0.147191 0.0184507 0.00319841
0.24532 0.0196475 0.00448499
0.343451 0.0163341 0.00561235
0.441585 0.0169473 0.00596248
0.539723 0.0142246 0.00637388
0.637867 0.0149006 0.00632152
0.736016 0.0129108 0.0064799
0.834173 0.0137226 0.00637649
0.932337 0.0123064 0.00654869
1.03051 0.013315 0.00657564
1.12869 0.0124514 0.00693949
1.22689 0.0137239 0.00726008
1.32509 0.0133438 0.00805607
1.42331 0.0149023 0.00895794
1.52154 0.0149708 0.0106189
1.61978 0.0165904 0.0126559
1.71804 0.0163737 0.0159081
1.81632 0.0170839 0.0197212
1.91462 0.0143465 0.0248164
2.01293 0.0121348 0.0293894
2.11126 0.00432282 0.0327239
2.20961 -0.000603647 0.0335608
2.30798 -0.00948683 0.0298983
2.40638 -0.0120495 0.026178
2.50479 -0.015838 0.0184677
2.60323 -0.0147138 0.0145065
2.7017 -0.0142593 0.00758239
2.80019 -0.0116137 0.00523925
2.89871 -0.00964949 0.000364655
2.99725 -0.00698032 -0.00057107
3.09583 -0.00484436 -0.00368187
3.19443 -0.0027143 -0.00369147
3.29307 -0.00101757 -0.00561254
3.39173 0.00043485 -0.00507531
3.49043 0.00158983 -0.00625548
3.58916 0.00243322 -0.00545921
3.68793 0.00307306 -0.00623197
3.78673 0.00343519 -0.00536731
3.88557 0.00371777 -0.0059257
3.98445 0.00371518 -0.00511904
4.08336 0.00370202 -0.00560336
4.18232 0.00343803 -0.00492336
4.28131 0.00322984 -0.00539662
4.38035 0.00282978 -0.00486996
4.47943 0.00252559 -0.00536979
4.57855 0.00209348 -0.00497788
4.67772 0.001797 -0.00548271
4.77694 0.00137058 -0.00518741
4.8762 0.00107826 -0.00567358
4.97551 0.000660116 -0.00543788
5.07487 0.00037663 -0.00587447
5.17427 4.89464e-06 -0.00567342
5.27373 -0.000221301 -0.00605127
5.37325 -0.000477472 -0.00585046
5.47281 -0.000544996 -0.00613038
5.57243 -0.000696259 -0.00587034
5.67211 -0.000602563 -0.00600048
5.77184 -0.000633217 -0.00560046
5.87163 -0.000351057 -0.00550682
5.97148 -0.000102586 -0.00493105
6.07139 0.000339247 -0.00459039
6.17136 0.000755791 -0.00382861
6.2714 0.00122591 -0.00326601
6.37149 0.00169244 -0.00240333
6.47166 0.00236244 -0.00179236
6.57188 0.00281305 -0.00103108
6.67218 0.00327231 -0.000445435
6.77254 0.00379324 0.000219512
6.87298 0.00409286 0.000728547
6.97348 0.00467445 0.00118937
7.07406 0.00517108 0.00144593
7.17471 0.0056137 0.00169445
7.27544 0.00595688 0.00185346
7.37624 0.00646545 0.00197539
7.47712 0.00671279 0.00211414
7.57807 0.00730449 0.00212276
7.67911 0.00763843 0.00217162
7.78023 0.00812241 0.00209696
7.88143 0.00841399 0.00211245
7.98271 0.00885487 0.00203727
8.08408 0.00906912 0.00209108
8.18554 0.00965563 0.00196716
8.28708 0.0099174 0.00200442
8.38872 0.010353 0.00185633
8.49044 0.010562 0.0018922
8.59226 0.0109425 0.00177941
8.69417 0.0111405 0.00184544
8.79618 0.0116257 0.00172225
8.89828 0.0118562 0.00178647
9.00048 0.0122704 0.0016498
9.10278 0.012483 0.00171757
9.20518 0.0127867 0.00162318
9.30769 0.0130187 0.00170239
9.4103 0.0134036 0.00161384
9.51301 0.0136476 0.00168541
9.61583 0.0139788 0.00159616
9.71877 0.0142353 0.00166442
9.82181 0.0145028 0.00160907
9.92496 0.0148066 0.001668
10.0282 0.0150768 0.00162563
10.1316 0.015382 0.00166082
10.2351 0.0156085 0.00162291
10.3387 0.0158947 0.00164728
10.4425 0.0160513 0.00163785
10.5463 0.0163972 0.00163473
10.6503 0.0165634 0.0016381
10.7545 0.0168915 0.00159831
10.8587 0.0170441 0.00160229
10.9631 0.0173321 0.00154655
11.0676 0.0174625 0.00155707
11.1722 0.0177412 0.00148161
11.277 0.0178328 0.00149123
11.3819 0.0180326 0.00139672
11.487 0.0180776 0.00140662
11.5922 0.0182097 0.00131827
11.6975 0.0183036 0.0013238
11.803 0.0184641 0.00123078
11.9086 0.0185826 0.00121484
12.0144 0.0186562 0.00111664
12.1204 0.0187156 0.0010879
12.2265 0.0186553 0.00101336
12.3327 0.0186689 0.000982887
12.4391 0.018536 0.000951224
12.5457 0.0185248 0.000927
12.6524 0.0183545 0.000940845
12.7593 0.0182778 0.000897955
12.8664 0.0181073 0.000797239
12.9737 0.01806 0.000681566
13.0811 0.0179015 0.000582148
13.1887 0.0177518 0.000489718
13.2965 0.0175227 0.000409014
13.4044 0.0172757 0.000336466
13.5126 0.0170466 0.000263223
13.6209 0.0167656 0.000196392
13.7294 0.0165423 0.000118076
13.8382 0.0162308 4.74646e-05
13.9471 0.0159736 -2.99124e-05
14.0562 0.0156438 -9.89297e-05
14.1655 0.0153565 -0.000172686
14.275 0.0150051 -0.000239617
14.3848 0.0146518 -0.000306424
14.4947 0.0142813 -0.000365596
14.6049 0.0138815 -0.000417727
14.7152 0.0135274 -0.000465175
14.8258 0.0131191 -0.000500407
14.9367 0.0127847 -0.000537622
15.0477 0.0124032 -0.000563537
15.159 0.0120688 -0.000589326
15.2705 0.0117392 -0.000609616
15.3823 0.0114239 -0.000625533
15.4943 0.0111096 -0.000638608
15.6066 0.0107627 -0.00064072
15.7191 0.0104305 -0.000638169
15.8319 0.0100936 -0.000627341
15.9449 0.00981968 -0.000617979
16.0582 0.00956708 -0.000604043
16.1717 0.00933883 -0.000589647
16.2856 0.00912526 -0.000576602
16.3997 0.00888512 -0.000561232
16.5141 0.00868983 -0.000552914
16.6288 0.00846541 -0.000542473
16.7437 0.00830008 -0.000533355
16.859 0.00811178 -0.000519915
16.9746 0.00791559 -0.000500032
17.0905 0.00773655 -0.000483759
17.2067 0.00753384 -0.00046516
17.3232 0.00739723 -0.000451545
17.4401 0.00725188 -0.000438263
17.5572 0.00715359 -0.000422712
17.6748 0.00705196 -0.000411111
17.7926 0.0069307 -0.000400502
17.9108 0.00681943 -0.000396017
18.0294 0.00667492 -0.000391482
18.1483 0.00655441 -0.000382797
18.2676 0.0064362 -0.000373459
18.3873 0.0063185 -0.000358624
18.5074 0.00622554 -0.000349145
18.6278 0.00612031 -0.000338699
18.7487 0.00604781 -0.000334155
18.8699 0.00597606 -0.000329928
18.9916 0.00590244 -0.000325368
19.1137 0.00582491 -0.000322433
19.2362 0.00572401 -0.000319094
19.3592 0.00562328 -0.000317134
19.4826 0.00552327 -0.000313575
19.6065 0.00542733 -0.000309013
19.7309 0.00534701 -0.000303939
19.8557 0.00526807 -0.000297707
19.9811 0.00520574 -0.000294245
20.1069 0.00513742 -0.000292511
20.2333 0.00506306 -0.000293709
20.3602 0.00497309 -0.000292773
20.4876 0.00487098 -0.000291976
20.6156 0.00476818 -0.000289095
20.7441 0.00466985 -0.00028554
20.8732 0.00458252 -0.000281497
21.0029 0.00450906 -0.000278112
21.1332 0.00443236 -0.000274987
21.2642 0.00437248 -0.000273027
21.3958 0.00430786 -0.000272305
21.528 0.00423281 -0.000270979
21.6609 0.00416094 -0.000269592
21.7945 0.00406712 -0.000267812
21.9288 0.00396434 -0.000265512
22.0639 0.00387528 -0.00026211
22.1997 0.00378042 -0.000257729
22.3363 0.00369333 -0.000252284
22.4736 0.00361888 -0.000247111
22.6118 0.00353229 -0.000243405
22.7509 0.00344826 -0.000239996
22.8908 0.0033757 -0.000235728
23.0316 0.00330336 -0.00023024
23.1733 0.00323891 -0.000224895
23.316 0.00318463 -0.000220127
23.4597 0.0031359 -0.000216797
23.6044 0.00308371 -0.000213236
23.7502 0.00303091 -0.000208925
23.8971 0.00297132 -0.000203068
24.0451 0.00290516 -0.000196891
24.1944 0.00283311 -0.000190775
24.3448 0.0027741 -0.000184975
24.4966 0.00272252 -0.000176958
24.6496 0.00268197 -0.000167697
24.8041 0.00265322 -0.00015904
24.9601 0.00262802 -0.000152477
25.1175 0.00260852 -0.000145858
25.2766 0.00259254 -0.000139049
25.4373 0.00258434 -0.000130469
25.5998 0.0025884 -0.000121352
25.7641 0.00260481 -0.000113117
25.9304 0.00262827 -0.000104725
26.0988 0.00265913 -9.7556e-05
26.2693 0.00268878 -8.97504e-05
26.4421 0.00271861 -8.17666e-05
26.6174 0.0027525 -7.36787e-05
26.7954 0.00279078 -6.49506e-05
26.9761 0.00283573 -5.4654e-05
27.1598 0.00289356 -4.32349e-05
27.3468 0.00295949 -3.11888e-05
27.5373 0.00304186 -1.84597e-05
27.7317 0.00314907 -5.62712e-06
27.9302 0.00327537 6.64821e-06
28.1333 0.00341866 1.79684e-05
28.3415 0.00357495 2.80985e-05
28.5554 0.00373664 3.7863e-05
28.7758 0.00389244 4.83904e-05
29.0035 0.00404542 5.95585e-05
29.2396 0.00420549 7.11478e-05
29.4858 0.00438335 8.45067e-05
29.7441 0.00459229 9.69171e-05
30.0173 0.00484004 0.000107112
30.3101 0.00512873 0.000115801
30.6297 0.00543049 0.000122276
30.9905 0.00573714 0.000124413
31.4301 0.00607074 0.000126995


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1Quantum/vCLROffP_FRG.txt <==
-31.4301 0.00607095 -0.000126753
-30.9905 0.00573753 -0.000124256
-30.6297 0.00543101 -0.000122054
-30.3101 0.00512938 -0.000115629
-30.0173 0.00484081 -0.000106895
-29.7441 0.00459316 -9.67366e-05
-29.4858 0.00438433 -8.42892e-05
-29.2396 0.00420657 -7.09602e-05
-29.0035 0.00404659 -5.93393e-05
-28.7758 0.0038937 -4.81962e-05
-28.5554 0.003738 -3.7641e-05
-28.3415 0.0035764 -2.78981e-05
-28.1333 0.0034202 -1.77431e-05
-27.9302 0.00327699 -6.44169e-06
-27.7317 0.00315078 5.85603e-06
-27.5373 0.00304366 1.86718e-05
-27.3468 0.00296138 3.1421e-05
-27.1598 0.00289555 4.34516e-05
-26.9761 0.00283781 5.48878e-05
-26.7954 0.00279295 6.51682e-05
-26.6174 0.00275479 7.39068e-05
-26.4421 0.00272103 8.19689e-05
-26.2693 0.00269138 8.99383e-05
-26.0988 0.00266197 9.76737e-05
-25.9304 0.00263145 0.000104751
-25.7641 0.00260843 0.000112976
-25.5998 0.00259257 0.000121049
-25.4373 0.0025891 0.00013006
-25.2766 0.00259784 0.000138749
-25.1175 0.00261423 0.000145872
-24.9601 0.00263396 0.000152879
-24.8041 0.00265927 0.00015957
-24.6496 0.00268811 0.000168017
-24.4966 0.00272876 0.000176992
-24.3448 0.00278046 0.000185062
-24.1944 0.00283958 0.000191148
-24.0451 0.00291173 0.000197338
-23.8971 0.00297798 0.000203269
-23.7502 0.00303768 0.000209051
-23.6044 0.00309059 0.000213594
-23.4597 0.00314288 0.000217228
-23.316 0.00319171 0.00022034
-23.1733 0.00324611 0.000225114
-23.0316 0.00331066 0.000230671
-22.8908 0.0033831 0.000236093
-22.7509 0.00345578 0.000240209
-22.6118 0.00353992 0.000243779
-22.4736 0.00362662 0.000247552
-22.3363 0.00370118 0.000252554
-22.1997 0.00378839 0.000258072
-22.0639 0.00388336 0.000262583
-21.9288 0.00397254 0.00026584
-21.7945 0.00407545 0.00026816
-21.6609 0.00416939 0.000270086
-21.528 0.00424138 0.000271348
-21.3958 0.00431656 0.000272682
-21.2642 0.00438131 0.00027354
-21.1332 0.00444132 0.000275389
-21.0029 0.00451815 0.000278528
-20.8732 0.00459176 0.000282039
-20.7441 0.00467922 0.000285961
-20.6156 0.00477769 0.000289572
-20.4876 0.00488064 0.000292536
-20.3602 0.0049829 0.000293225
-20.2333 0.00507303 0.000294247
-20.1069 0.00514754 0.000293094
-19.9811 0.00521602 0.000294728
-19.8557 0.00527852 0.000298325
-19.7309 0.00535763 0.00030452
-19.6065 0.00543813 0.000309569
-19.4826 0.00553425 0.000314245
-19.3592 0.00563444 0.000317736
-19.2362 0.00573536 0.000319731
-19.1137 0.00583646 0.000323154
-18.9916 0.00591418 0.000325994
-18.8699 0.00598802 0.000330682
-18.7487 0.00605998 0.000334882
-18.6278 0.0061327 0.000339423
-18.5074 0.00623816 0.00034997
-18.3873 0.00633136 0.000359393
-18.2676 0.0064493 0.000374293
-18.1483 0.00656777 0.000383687
-18.0294 0.00668855 0.000392316
-17.9108 0.00683333 0.000396994
-17.7926 0.00694489 0.000401416
-17.6748 0.00706644 0.000412109
-17.5572 0.00716838 0.000423758
-17.4401 0.007267 0.000439294
-17.3232 0.00741268 0.000452688
-17.2067 0.00754965 0.000466301
-17.0905 0.00775272 0.00048495
-16.9746 0.00793215 0.000501328
-16.859 0.00812875 0.000521173
-16.7437 0.00831748 0.000534787
-16.6288 0.00848327 0.000543871
-16.5141 0.00870817 0.000554446
-16.3997 0.00890396 0.000562827
-16.2856 0.00914463 0.000578254
-16.1717 0.00935877 0.000591443
-16.0582 0.00958763 0.000605889
-15.9449 0.00984087 0.000619962
-15.8319 0.0101154 0.000629462
-15.7191 0.0104531 0.000640365
-15.6066 0.0107861 0.000643163
-15.4943 0.0111338 0.000641103
-15.3823 0.0114491 0.000628328
-15.2705 0.0117654 0.000612532
-15.159 0.0120961 0.000592536
-15.0477 0.0124316 0.000567002
-14.9367 0.0128143 0.000541384
-14.8258 0.0131502 0.000504559
-14.7152 0.0135601 0.000469711
-14.6049 0.0139159 0.000422765
-14.4947 0.0143175 0.000371225
-14.3848 0.0146902 0.000312684
-14.275 0.0150459 0.000246795
-14.1655 0.0154002 0.000180754
-14.0562 0.0156906 0.000108386
-13.9471 0.0160241 4.08074e-05
-13.8382 0.0162856 -3.44198e-05
-13.7294 0.0166023 -0.000102478
-13.6209 0.0168316 -0.000177139
-13.5126 0.01712 -0.000239061
-13.4044 0.0173579 -0.000305122
-13.2965 0.0176156 -0.000367011
-13.1887 0.0178572 -0.000430863
-13.0811 0.0180199 -0.000495893
-12.9737 0.0181842 -0.000549684
-12.8664 0.0182085 -0.000599461
-12.7593 0.0182958 -0.000647747
-12.6524 0.0182731 -0.000720311
-12.5457 0.0184019 -0.000777067
-12.4391 0.018414 -0.000855
-12.3327 0.0185599 -0.000919994
-12.2265 0.0185602 -0.000969821
-12.1204 0.0186326 -0.0010568
-12.0144 0.018583 -0.00109315
-11.9086 0.0185176 -0.00119698
-11.803 0.0184058 -0.00121637
-11.6975 0.0182509 -0.00131244
-11.5922 0.0181615 -0.00130863
-11.487 0.0180335 -0.00139886
-11.3819 0.0179919 -0.00138987
-11.277 0.0177951 -0.00148565
-11.1722 0.0177061 -0.00147652
-11.0676 0.0174297 -0.00155288
-10.9631 0.0173012 -0.00154265
-10.8587 0.0170151 -0.00159905
-10.7545 0.0168641 -0.00159524
-10.6503 0.0165376 -0.00163554
-10.5463 0.0163726 -0.00163224
-10.4425 0.016028 -0.0016358
-10.3387 0.0158725 -0.00164522
-10.2351 0.0155873 -0.00162127
-10.1316 0.0153617 -0.00165907
-10.0282 0.0150574 -0.0016243
-9.92496 0.014788 -0.00166647
-9.82181 0.014485 -0.00160801
-9.71877 0.0142182 -0.00166308
-9.61583 0.0139624 -0.0015953
-9.51301 0.0136317 -0.00168422
-9.4103 0.0133884 -0.00161313
-9.30769 0.0130039 -0.00170134
-9.20518 0.0127725 -0.00162259
-9.10278 0.0124692 -0.00171665
-9.00048 0.0122571 -0.00164929
-8.89828 0.0118433 -0.00178566
-8.79618 0.0116133 -0.00172181
-8.69417 0.0111284 -0.00184473
-8.59226 0.0109308 -0.00177902
-8.49044 0.0105506 -0.00189159
-8.38872 0.0103419 -0.00185597
-8.28708 0.00990669 -0.00200388
-8.18554 0.00964521 -0.00196684
-8.08408 0.009059 -0.00209059
-7.98271 0.00884502 -0.002037
-7.88143 0.00840442 -0.002112
-7.78023 0.00811308 -0.00209673
-7.67911 0.00762935 -0.00217121
-7.57807 0.00729563 -0.00212257
-7.47712 0.00670418 -0.00211375
-7.37624 0.00645703 -0.00197524
-7.27544 0.00594868 -0.0018531
-7.17471 0.00560568 -0.00169432
-7.07406 0.00516328 -0.0014456
-6.97348 0.0046668 -0.00118925
-6.87298 0.00408542 -0.000728256
-6.77254 0.00378595 -0.000219396
-6.67218 0.0032652 0.00044568
-6.57188 0.00280608 0.00103121
-6.47166 0.00235565 0.00179256
-6.37149 0.00168576 0.00240347
-6.2714 0.00121941 0.00326615
-6.17136 0.000749398 0.00382878
-6.07139 0.000333014 0.00459048
-5.97148 -0.000108716 0.00493124
-5.87163 -0.000357037 0.00550686
-5.77184 -0.000639101 0.00560068
-5.67211 -0.000608308 0.00600048
-5.57243 -0.000701913 0.00587057
-5.47281 -0.000550521 0.00613035
-5.37325 -0.00048291 0.0058507
-5.27373 -0.00022662 0.00605123
-5.17427 -3.41566e-07 0.00567365
-5.07487 0.000371504 0.00587441
-4.97551 0.000655069 0.00543809
-4.8762 0.00107331 0.00567353
-4.77694 0.00136571 0.00518761
-4.67772 0.00179222 0.00548267
-4.57855 0.00208878 0.00497805
-4.47943 0.00252097 0.00536977
-4.38035 0.00282523 0.0048701
-4.28131 0.00322537 0.00539663
-4.18232 0.00343363 0.00492346
-4.08336 0.00369769 0.00560339
-3.98445 0.00371091 0.00511911
-3.88557 0.00371357 0.00592576
-3.78673 0.00343105 0.00536734
-3.68793 0.00306898 0.00623206
-3.58916 0.0024292 0.00545921
-3.49043 0.00158586 0.00625559
-3.39173 0.000430934 0.00507529
-3.29307 -0.00102144 0.00561266
-3.19443 -0.00271811 0.00369143
-3.09583 -0.00484813 0.003682
-2.99725 -0.00698404 0.000571017
-2.89871 -0.00965317 -0.000364515
-2.80019 -0.0116173 -0.00523931
-2.7017 -0.0142629 -0.00758225
-2.60323 -0.0147173 -0.0145066
-2.50479 -0.0158416 -0.0184675
-2.40638 -0.012053 -0.026178
-2.30798 -0.00949028 -0.0298982
-2.20961 -0.00060706 -0.0335609
-2.11126 0.00431943 -0.0327238
-2.01293 0.0121315 -0.0293895
-1.91462 0.0143432 -0.0248162
-1.81632 0.0170806 -0.0197212
-1.71804 0.0163705 -0.015908
-1.61978 0.0165871 -0.0126559
-1.52154 0.0149675 -0.0106188
-1.42331 0.0148991 -0.00895795
-1.32509 0.0133406 -0.00805598
-1.22689 0.0137207 -0.00726007
-1.12869 0.0124483 -0.0069394
-1.03051 0.0133119 -0.00657562
-0.932337 0.0123033 -0.00654861
-0.834173 0.0137195 -0.00637645
-0.736016 0.0129077 -0.00647982
-0.637867 0.0148975 -0.00632146
-0.539723 0.0142214 -0.00637379
-0.441585 0.0169442 -0.0059624
-0.343451 0.0163309 -0.00561224
-0.24532 0.0196444 -0.00448489
-0.147191 0.0184474 -0.00319831
-0.0490634 0.0203202 -0.00104144
0.0490634 0.0203202 0.00104144
0.147191 0.0184474 0.00319831
0.24532 0.0196444 0.00448489
0.343451 0.0163309 0.00561224
0.441585 0.0169442 0.0059624
0.539723 0.0142214 0.00637379
0.637867 0.0148975 0.00632146
0.736016 0.0129077 0.00647982
0.834173 0.0137195 0.00637645
0.932337 0.0123033 0.00654861
1.03051 0.0133119 0.00657562
1.12869 0.0124483 0.0069394
1.22689 0.0137207 0.00726007
1.32509 0.0133406 0.00805598
1.42331 0.0148991 0.00895795
1.52154 0.0149675 0.0106188
1.61978 0.0165871 0.0126559
1.71804 0.0163705 0.015908
1.81632 0.0170806 0.0197212
1.91462 0.0143432 0.0248162
2.01293 0.0121315 0.0293895
2.11126 0.00431943 0.0327238
2.20961 -0.00060706 0.0335609
2.30798 -0.00949028 0.0298982
2.40638 -0.012053 0.026178
2.50479 -0.0158416 0.0184675
2.60323 -0.0147173 0.0145066
2.7017 -0.0142629 0.00758225
2.80019 -0.0116173 0.00523931
2.89871 -0.00965317 0.000364515
2.99725 -0.00698404 -0.000571017
3.09583 -0.00484813 -0.003682
3.19443 -0.00271811 -0.00369143
3.29307 -0.00102144 -0.00561266
3.39173 0.000430934 -0.00507529
3.49043 0.00158586 -0.00625559
3.58916 0.0024292 -0.00545921
3.68793 0.00306898 -0.00623206
3.78673 0.00343105 -0.00536734
3.88557 0.00371357 -0.00592576
3.98445 0.00371091 -0.00511911
4.08336 0.00369769 -0.00560339
4.18232 0.00343363 -0.00492346
4.28131 0.00322537 -0.00539663
4.38035 0.00282523 -0.0048701
4.47943 0.00252097 -0.00536977
4.57855 0.00208878 -0.00497805
4.67772 0.00179222 -0.00548267
4.77694 0.00136571 -0.00518761
4.8762 0.00107331 -0.00567353
4.97551 0.000655069 -0.00543809
5.07487 0.000371504 -0.00587441
5.17427 -3.41566e-07 -0.00567365
5.27373 -0.00022662 -0.00605123
5.37325 -0.00048291 -0.0058507
5.47281 -0.000550521 -0.00613035
5.57243 -0.000701913 -0.00587057
5.67211 -0.000608308 -0.00600048
5.77184 -0.000639101 -0.00560068
5.87163 -0.000357037 -0.00550686
5.97148 -0.000108716 -0.00493124
6.07139 0.000333014 -0.00459048
6.17136 0.000749398 -0.00382878
6.2714 0.00121941 -0.00326615
6.37149 0.00168576 -0.00240347
6.47166 0.00235565 -0.00179256
6.57188 0.00280608 -0.00103121
6.67218 0.0032652 -0.00044568
6.77254 0.00378595 0.000219396
6.87298 0.00408542 0.000728256
6.97348 0.0046668 0.00118925
7.07406 0.00516328 0.0014456
7.17471 0.00560568 0.00169432
7.27544 0.00594868 0.0018531
7.37624 0.00645703 0.00197524
7.47712 0.00670418 0.00211375
7.57807 0.00729563 0.00212257
7.67911 0.00762935 0.00217121
7.78023 0.00811308 0.00209673
7.88143 0.00840442 0.002112
7.98271 0.00884502 0.002037
8.08408 0.009059 0.00209059
8.18554 0.00964521 0.00196684
8.28708 0.00990669 0.00200388
8.38872 0.0103419 0.00185597
8.49044 0.0105506 0.00189159
8.59226 0.0109308 0.00177902
8.69417 0.0111284 0.00184473
8.79618 0.0116133 0.00172181
8.89828 0.0118433 0.00178566
9.00048 0.0122571 0.00164929
9.10278 0.0124692 0.00171665
9.20518 0.0127725 0.00162259
9.30769 0.0130039 0.00170134
9.4103 0.0133884 0.00161313
9.51301 0.0136317 0.00168422
9.61583 0.0139624 0.0015953
9.71877 0.0142182 0.00166308
9.82181 0.014485 0.00160801
9.92496 0.014788 0.00166647
10.0282 0.0150574 0.0016243
10.1316 0.0153617 0.00165907
10.2351 0.0155873 0.00162127
10.3387 0.0158725 0.00164522
10.4425 0.016028 0.0016358
10.5463 0.0163726 0.00163224
10.6503 0.0165376 0.00163554
10.7545 0.0168641 0.00159524
10.8587 0.0170151 0.00159905
10.9631 0.0173012 0.00154265
11.0676 0.0174297 0.00155288
11.1722 0.0177061 0.00147652
11.277 0.0177951 0.00148565
11.3819 0.0179919 0.00138987
11.487 0.0180335 0.00139886
11.5922 0.0181615 0.00130863
11.6975 0.0182509 0.00131244
11.803 0.0184058 0.00121637
11.9086 0.0185176 0.00119698
12.0144 0.018583 0.00109315
12.1204 0.0186326 0.0010568
12.2265 0.0185602 0.000969821
12.3327 0.0185599 0.000919994
12.4391 0.018414 0.000855
12.5457 0.0184019 0.000777067
12.6524 0.0182731 0.000720311
12.7593 0.0182958 0.000647747
12.8664 0.0182085 0.000599461
12.9737 0.0181842 0.000549684
13.0811 0.0180199 0.000495893
13.1887 0.0178572 0.000430863
13.2965 0.0176156 0.000367011
13.4044 0.0173579 0.000305122
13.5126 0.01712 0.000239061
13.6209 0.0168316 0.000177139
13.7294 0.0166023 0.000102478
13.8382 0.0162856 3.44198e-05
13.9471 0.0160241 -4.08074e-05
14.0562 0.0156906 -0.000108386
14.1655 0.0154002 -0.000180754
14.275 0.0150459 -0.000246795
14.3848 0.0146902 -0.000312684
14.4947 0.0143175 -0.000371225
14.6049 0.0139159 -0.000422765
14.7152 0.0135601 -0.000469711
14.8258 0.0131502 -0.000504559
14.9367 0.0128143 -0.000541384
15.0477 0.0124316 -0.000567002
15.159 0.0120961 -0.000592536
15.2705 0.0117654 -0.000612532
15.3823 0.0114491 -0.000628328
15.4943 0.0111338 -0.000641103
15.6066 0.0107861 -0.000643163
15.7191 0.0104531 -0.000640365
15.8319 0.0101154 -0.000629462
15.9449 0.00984087 -0.000619962
16.0582 0.00958763 -0.000605889
16.1717 0.00935877 -0.000591443
16.2856 0.00914463 -0.000578254
16.3997 0.00890396 -0.000562827
16.5141 0.00870817 -0.000554446
16.6288 0.00848327 -0.000543871
16.7437 0.00831748 -0.000534787
16.859 0.00812875 -0.000521173
16.9746 0.00793215 -0.000501328
17.0905 0.00775272 -0.00048495
17.2067 0.00754965 -0.000466301
17.3232 0.00741268 -0.000452688
17.4401 0.007267 -0.000439294
17.5572 0.00716838 -0.000423758
17.6748 0.00706644 -0.000412109
17.7926 0.00694489 -0.000401416
17.9108 0.00683333 -0.000396994
18.0294 0.00668855 -0.000392316
18.1483 0.00656777 -0.000383687
18.2676 0.0064493 -0.000374293
18.3873 0.00633136 -0.000359393
18.5074 0.00623816 -0.00034997
18.6278 0.0061327 -0.000339423
18.7487 0.00605998 -0.000334882
18.8699 0.00598802 -0.000330682
18.9916 0.00591418 -0.000325994
19.1137 0.00583646 -0.000323154
19.2362 0.00573536 -0.000319731
19.3592 0.00563444 -0.000317736
19.4826 0.00553425 -0.000314245
19.6065 0.00543813 -0.000309569
19.7309 0.00535763 -0.00030452
19.8557 0.00527852 -0.000298325
19.9811 0.00521602 -0.000294728
20.1069 0.00514754 -0.000293094
20.2333 0.00507303 -0.000294247
20.3602 0.0049829 -0.000293225
20.4876 0.00488064 -0.000292536
20.6156 0.00477769 -0.000289572
20.7441 0.00467922 -0.000285961
20.8732 0.00459176 -0.000282039
21.0029 0.00451815 -0.000278528
21.1332 0.00444132 -0.000275389
21.2642 0.00438131 -0.00027354
21.3958 0.00431656 -0.000272682
21.528 0.00424138 -0.000271348
21.6609 0.00416939 -0.000270086
21.7945 0.00407545 -0.00026816
21.9288 0.00397254 -0.00026584
22.0639 0.00388336 -0.000262583
22.1997 0.00378839 -0.000258072
22.3363 0.00370118 -0.000252554
22.4736 0.00362662 -0.000247552
22.6118 0.00353992 -0.000243779
22.7509 0.00345578 -0.000240209
22.8908 0.0033831 -0.000236093
23.0316 0.00331066 -0.000230671
23.1733 0.00324611 -0.000225114
23.316 0.00319171 -0.00022034
23.4597 0.00314288 -0.000217228
23.6044 0.00309059 -0.000213594
23.7502 0.00303768 -0.000209051
23.8971 0.00297798 -0.000203269
24.0451 0.00291173 -0.000197338
24.1944 0.00283958 -0.000191148
24.3448 0.00278046 -0.000185062
24.4966 0.00272876 -0.000176992
24.6496 0.00268811 -0.000168017
24.8041 0.00265927 -0.00015957
24.9601 0.00263396 -0.000152879
25.1175 0.00261423 -0.000145872
25.2766 0.00259784 -0.000138749
25.4373 0.0025891 -0.00013006
25.5998 0.00259257 -0.000121049
25.7641 0.00260843 -0.000112976
25.9304 0.00263145 -0.000104751
26.0988 0.00266197 -9.76737e-05
26.2693 0.00269138 -8.99383e-05
26.4421 0.00272103 -8.19689e-05
26.6174 0.00275479 -7.39068e-05
26.7954 0.00279295 -6.51682e-05
26.9761 0.00283781 -5.48878e-05
27.1598 0.00289555 -4.34516e-05
27.3468 0.00296138 -3.1421e-05
27.5373 0.00304366 -1.86718e-05
27.7317 0.00315078 -5.85603e-06
27.9302 0.00327699 6.44169e-06
28.1333 0.0034202 1.77431e-05
28.3415 0.0035764 2.78981e-05
28.5554 0.003738 3.7641e-05
28.7758 0.0038937 4.81962e-05
29.0035 0.00404659 5.93393e-05
29.2396 0.00420657 7.09602e-05
29.4858 0.00438433 8.42892e-05
29.7441 0.00459316 9.67366e-05
30.0173 0.00484081 0.000106895
30.3101 0.00512938 0.000115629
30.6297 0.00543101 0.000122054
30.9905 0.00573753 0.000124256
31.4301 0.00607095 0.000126753


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1QuantumOneLoop/DeltaGammaFX_0_FRG.txt <==
9.995 0.000929309 0.000927036
9.99 0.000858129 0.000856031
9.985 0.000791707 0.000789772
9.98 0.000732683 0.000730893
9.975 0.000683407 0.000681738
9.97 0.000645843 0.000644265
9.965 0.000621494 0.000619975
9.96 0.000611346 0.000609852
9.955 0.000615829 0.000614324
9.95 0.000634804 0.000633252
9.945 0.00066757 0.000665937
9.94 0.000712891 0.000711146
9.935 0.000769049 0.000767166
9.93 0.00083391 0.000831868
9.925 0.000905004 0.000902788
9.92 0.000979624 0.000977224
9.915 0.00105492 0.00105234
9.91 0.00112803 0.00112527
9.905 0.00119616 0.00119323
9.9 0.0012567 0.00125362
9.895 0.00130734 0.00130414
9.89 0.00134614 0.00134285
9.885 0.00137161 0.00136826
9.88 0.00138279 0.00137941
9.875 0.00137925 0.00137588
9.87 0.00136114 0.00135782
9.865 0.00132919 0.00132595
9.86 0.00128467 0.00128153
9.855 0.00122933 0.00122633
9.85 0.00116537 0.00116252
9.845 0.00109532 0.00109265
9.84 0.00102197 0.00101947
9.835 0.000948227 0.00094591
9.83 0.000877025 0.000874881
9.825 0.000811196 0.000809212
9.82 0.000753362 0.000751519
9.815 0.000705829 0.0007041
9.81 0.000670496 0.000668853
9.805 0.000648784 0.000647194
9.8 0.000641578 0.000640005
9.795 0.000649197 0.000647605
9.79 0.000671382 0.000669735
9.785 0.000707309 0.000705574
9.78 0.000755622 0.00075377
9.775 0.000814488 0.000812494
9.77 0.00088167 0.000879512
9.765 0.000954609 0.000952274
9.76 0.00103053 0.00102801
9.755 0.00110652 0.00110382
9.75 0.00117971 0.00117682
9.745 0.00124727 0.00124423
9.74 0.00130665 0.00130345
9.735 0.00135555 0.00135224
9.73 0.00139212 0.00138871
9.725 0.00141494 0.00141148
9.72 0.00142316 0.00141968
9.715 0.00141647 0.001413
9.71 0.00139514 0.00139172
9.705 0.00136003 0.0013567
9.7 0.00131253 0.00130932
9.695 0.00125453 0.00125145
9.69 0.00118833 0.00118541
9.685 0.00111655 0.00111381
9.68 0.00104205 0.00103949
9.675 0.0009678 0.000965424
9.67 0.000896751 0.000894549
9.665 0.000831735 0.000829694
9.66 0.000775348 0.000773446
9.655 0.000729842 0.000728053
9.65 0.000697041 0.000695334
9.645 0.000678269 0.00067661
9.64 0.000674302 0.000672654
9.635 0.000685333 0.000683659
9.63 0.000710973 0.000709238
9.625 0.000750268 0.000748436
9.62 0.000801732 0.000799775
9.615 0.000863414 0.000861305
9.61 0.000932965 0.000930685
9.605 0.00100774 0.00100527
9.6 0.00108488 0.00108223
9.595 0.00116146 0.00115861
9.59 0.00123453 0.00123151
9.585 0.00130132 0.00129814
9.58 0.00135927 0.00135594
9.575 0.00140616 0.00140272
9.57 0.0014402 0.00143667
9.565 0.00146008 0.00145651
9.56 0.00146506 0.00146147
9.555 0.00145495 0.00145139
9.55 0.00143017 0.00142667
9.545 0.00139171 0.00138831
9.54 0.0013411 0.00133782
9.535 0.00128035 0.00127722
9.53 0.00121187 0.00120892
9.525 0.0011384 0.00113562
9.52 0.00106285 0.00106026
9.515 0.000988245 0.000985836
9.51 0.000917551 0.000915313
9.505 0.000853593 0.000851511
9.5 0.000798929 0.00079698
9.495 0.000755748 0.000753903
9.49 0.000725788 0.000724015
9.485 0.000710264 0.000708528
9.48 0.000709828 0.000708091
9.475 0.000724539 0.000722765
9.47 0.000753869 0.000752022
9.465 0.00079672 0.000794768
9.46 0.000851473 0.000849387
9.455 0.000916049 0.000913805
9.45 0.000987991 0.000985572
9.445 0.00106456 0.00106195
9.44 0.00114283 0.00114004
9.435 0.00121983 0.00121684
9.43 0.0012926 0.00128944
9.425 0.00135837 0.00135505
9.42 0.00141462 0.00141116
9.415 0.0014592 0.00145563
9.41 0.00149041 0.00148676
9.405 0.00150705 0.00150336
9.4 0.00150849 0.0015048
9.395 0.00149471 0.00149105
9.39 0.00146626 0.00146267
9.385 0.00142428 0.00142079
9.38 0.00137044 0.00136708
9.375 0.00130689 0.00130368
9.37 0.00123615 0.00123312
9.365 0.00116105 0.0011582
9.36 0.00108458 0.00108192
9.355 0.0010098 0.00100732
9.35 0.000939689 0.000937383
9.345 0.000877059 0.000874907
9.34 0.000824416 0.000822394
9.335 0.000783875 0.000781954
9.33 0.000757073 0.00075522
9.325 0.000745108 0.000743285
9.32 0.000748493 0.000746663
9.315 0.000767143 0.000765268
9.31 0.000800379 0.000798423
9.305 0.000846954 0.000844884
9.3 0.000905108 0.000902895
9.295 0.00097263 0.000970251
9.29 0.00104695 0.00104439
9.285 0.00112524 0.00112249
9.28 0.00120452 0.00120157
9.275 0.00128175 0.00127861
9.27 0.00135398 0.00135067
9.265 0.00141847 0.00141499
9.26 0.00147273 0.00146912
9.255 0.0015147 0.00151099
9.25 0.00154276 0.00153899
9.245 0.00155586 0.00155205
9.24 0.0015535 0.0015497
9.235 0.0015358 0.00153205
9.23 0.00150349 0.00149981
9.225 0.00145784 0.00145428
9.22 0.00140068 0.00139727
9.215 0.0013343 0.00133105
9.21 0.00126134 0.00125827
9.205 0.00118472 0.00118183
9.2 0.00110749 0.00110479
9.195 0.00103274 0.00103023
9.19 0.000963477 0.000961128
9.185 0.000902466 0.000900264
9.18 0.000852158 0.000850078
9.175 0.000814582 0.000812591
9.17 0.000791263 0.000789327
9.165 0.000783164 0.000781246
9.16 0.000790652 0.000788714
9.155 0.000813485 0.000811491
9.15 0.000850825 0.000848739
9.145 0.000901268 0.000899059
9.14 0.000962906 0.000960546
9.135 0.0010334 0.00103087
9.13 0.00111006 0.00110734
9.125 0.00118997 0.00118706
9.12 0.00127008 0.00126697
9.115 0.00134733 0.00134404
9.11 0.00141878 0.00141532
9.105 0.00148169 0.00147807
9.1 0.00153366 0.00152991
9.095 0.00157269 0.00156884
9.09 0.0015973 0.0015934
9.085 0.00160656 0.00160263
9.08 0.00160013 0.00159621
9.075 0.00157829 0.00157443
9.07 0.00154193 0.00153815
9.065 0.00149249 0.00148883
9.06 0.00143197 0.00142845
9.055 0.00136277 0.00135942
9.05 0.00128766 0.00128449
9.045 0.00120964 0.00120667
9.04 0.00113185 0.00112906
9.035 0.00105739 0.00105478
9.03 0.000989248 0.000986816
9.025 0.00093017 0.000927885
9.02 0.00088253 0.000880364
9.015 0.000848256 0.000846176
9.01 0.000828746 0.000826716
9.005 0.000824818 0.000822801
9 0.000836682 0.000834638
8.995 0.000863928 0.000861818
8.99 0.000905547 0.000903337
8.985 0.000959976 0.000957632
8.98 0.00102515 0.00102265
8.975 0.0010986 0.00109592
8.97 0.00117752 0.00117464
8.965 0.00125892 0.00125584
8.96 0.00133967 0.00133639
8.955 0.00141671 0.00141324
8.95 0.00148709 0.00148345
8.945 0.00154812 0.00154432
8.94 0.00159746 0.00159355
8.935 0.00163323 0.00162923
8.93 0.00165408 0.00165003
8.925 0.00165921 0.00165515
8.92 0.00164846 0.00164442
8.915 0.00162227 0.0016183
8.91 0.00158171 0.00157784
8.905 0.0015284 0.00152467
8.9 0.00146448 0.0014609
8.895 0.0013925 0.0013891
8.89 0.00131535 0.00131214
8.885 0.00123612 0.00123311
8.88 0.00115799 0.00115517
8.875 0.00108408 0.00108144
8.87 0.00101739 0.00101491
8.865 0.000960576 0.000958235
8.86 0.000915948 0.000913715
8.855 0.000885317 0.000883156
8.85 0.000869942 0.000867816
8.845 0.000870484 0.000868355
8.84 0.000886981 0.00088481
8.835 0.000918846 0.000916596
8.83 0.000964897 0.000962533
8.825 0.0010234 0.00102089
8.82 0.00109213 0.00108946
8.815 0.00116849 0.00116563
8.81 0.00124957 0.00124651
8.805 0.00133227 0.00132901
8.8 0.00141345 0.00140999
8.795 0.00149001 0.00148636
8.79 0.00155901 0.0015552
8.785 0.00161783 0.00161388
8.78 0.00166422 0.00166015
8.775 0.00169641 0.00169226
8.77 0.00171318 0.00170899
8.765 0.0017139 0.00170971
8.76 0.00169859 0.00169443
8.755 0.00166787 0.00166378
8.75 0.00162298 0.00161901
8.745 0.00156574 0.00156191
8.74 0.00149844 0.00149476
8.735 0.00142376 0.00142027
8.73 0.00134472 0.00134142
8.725 0.00126448 0.00126138
8.72 0.00118627 0.00118336
8.715 0.00111323 0.0011105
8.71 0.0010483 0.00104573
8.705 0.000994114 0.000991674
8.7 0.000952855 0.000950518
8.695 0.000926213 0.000923943
8.69 0.000915296 0.000913054
8.685 0.000920596 0.000918342
8.68 0.000941967 0.000939662
8.675 0.000978638 0.000976245
8.67 0.00102924 0.00102673
8.665 0.00109187 0.0010892
8.66 0.00116416 0.00116131
8.655 0.00124335 0.00124031
8.65 0.00132643 0.00132319
8.645 0.00141024 0.00140679
8.64 0.00149159 0.00148794
8.635 0.00156736 0.00156353
8.63 0.00163467 0.00163067
8.625 0.00169095 0.00168681
8.62 0.00173404 0.0017298
8.615 0.00176231 0.001758
8.61 0.0017747 0.00177036
8.605 0.00177075 0.00176642
8.6 0.00175066 0.00174638
8.595 0.00171525 0.00171106
8.59 0.00166595 0.00166188
8.585 0.00160476 0.00160083
8.58 0.00153412 0.00153037
8.575 0.00145687 0.00145331
8.57 0.00137612 0.00137276
8.565 0.00129511 0.00129195
8.56 0.00121712 0.00121414
8.555 0.00114527 0.00114247
8.55 0.00108247 0.00107983
8.545 0.00103126 0.00102875
8.54 0.000993737 0.000991308
8.535 0.000971429 0.000969054
8.53 0.000965285 0.000962925
8.525 0.000975614 0.000973227
8.52 0.00100208 0.000999627
8.515 0.00104372 0.00104116
8.51 0.00109897 0.00109628
8.505 0.00116575 0.00116289
8.5 0.00124153 0.00123849
8.495 0.00132344 0.0013202
8.49 0.00140835 0.0014049
8.485 0.00149303 0.00148938
8.48 0.00157426 0.00157041
8.475 0.00164894 0.0016449
8.47 0.00171421 0.00171002
8.465 0.00176759 0.00176327
8.46 0.00180705 0.00180263
8.455 0.00183108 0.0018266
8.45 0.00183879 0.00183429
8.445 0.00182992 0.00182544
8.44 0.00180486 0.00180044
8.435 0.00176463 0.00176031
8.43 0.00171087 0.00170668
8.425 0.00164573 0.0016417
8.42 0.00157184 0.00156799
8.415 0.00149218 0.00148852
8.41 0.00140994 0.00140648
8.405 0.00132845 0.00132519
8.4 0.00125099 0.00124792
8.395 0.00118068 0.00117779
8.39 0.00112039 0.00111764
8.385 0.00107254 0.00106992
8.38 0.00103911 0.00103657
8.375 0.00102148 0.00101898
8.37 0.00102041 0.00101792
8.365 0.00103603 0.00103349
8.36 0.00106778 0.00106517
8.355 0.00111451 0.00111179
8.35 0.00117447 0.0011716
8.345 0.00124539 0.00124234
8.34 0.00132459 0.00132135
8.335 0.00140905 0.00140561
8.33 0.00149558 0.00149192
8.325 0.00158087 0.001577
8.32 0.00166168 0.00165761
8.315 0.00173492 0.00173067
8.31 0.0017978 0.0017934
8.305 0.00184793 0.0018434
8.3 0.0018834 0.00187879
8.295 0.00190287 0.00189822
8.29 0.00190564 0.00190097
8.285 0.00189162 0.00188699
8.28 0.00186143 0.00185688
8.275 0.00181629 0.00181185
8.27 0.00175803 0.00175374
8.265 0.00168901 0.00168488
8.26 0.001612 0.00160806
8.255 0.00153012 0.00152638
8.25 0.00144665 0.00144312
8.245 0.00136498 0.00136165
8.24 0.0012884 0.00128526
8.235 0.00122002 0.00121704
8.23 0.00116261 0.00115977
8.225 0.00111851 0.00111578
8.22 0.00108954 0.00108688
8.215 0.00107692 0.00107428
8.21 0.00108121 0.00107857
8.205 0.00110234 0.00109964
8.2 0.00113955 0.00113676
8.195 0.00119148 0.00118856
8.19 0.00125616 0.00125309
8.185 0.00133117 0.00132791
8.18 0.00141367 0.00141021
8.175 0.00150051 0.00149684
8.17 0.00158841 0.00158452
8.165 0.00167401 0.00166992
8.16 0.00175406 0.00174977
8.155 0.00182551 0.00182105
8.15 0.00188564 0.00188103
8.145 0.00193216 0.00192743
8.14 0.00196331 0.00195851
8.135 0.00197792 0.00197309
8.13 0.00197548 0.00197065
8.125 0.00195612 0.00195134
8.12 0.00192067 0.00191597
8.115 0.00187056 0.00186598
8.11 0.00180783 0.0018034
8.105 0.00173501 0.00173076
8.1 0.00165505 0.001651
8.095 0.00157118 0.00156733
8.09 0.00148678 0.00148313
8.085 0.00140526 0.00140182
8.08 0.00132994 0.00132669
8.075 0.00126387 0.00126078
8.07 0.00120974 0.00120678
8.065 0.00116977 0.00116691
8.06 0.00114562 0.00114281
8.055 0.00113832 0.00113553
8.05 0.00114825 0.00114544
8.045 0.0011751 0.00117222
8.04 0.00121791 0.00121493
8.035 0.00127509 0.00127197
8.03 0.00134449 0.00134121
8.025 0.00142351 0.00142003
8.02 0.00150914 0.00150545
8.015 0.00159814 0.00159424
8.01 0.00168713 0.00168301
8.005 0.00177273 0.0017684
8 0.00185168 0.00184715
7.995 0.00192097 0.00191627
7.99 0.00197797 0.00197313
7.985 0.00202053 0.00201558
7.98 0.00204703 0.00204202
7.975 0.0020565 0.00205146
7.97 0.00204862 0.0020436
7.965 0.00202375 0.00201879
7.96 0.00198294 0.00197808
7.955 0.00192784 0.00192311
7.95 0.00186069 0.00185613
7.945 0.00178422 0.00177985
7.94 0.00170151 0.00169735
7.935 0.00161592 0.00161196
7.93 0.00153091 0.00152716
7.925 0.00144992 0.00144637
7.92 0.00137625 0.00137288
7.915 0.00131289 0.00130968
7.91 0.00126244 0.00125935
7.905 0.00122698 0.00122398
7.9 0.00120799 0.00120504
7.895 0.00120632 0.00120337
7.89 0.00122212 0.00121914
7.885 0.00125487 0.00125181
7.88 0.00130338 0.00130019
7.875 0.00136585 0.0013625
7.87 0.00143992 0.0014364
7.865 0.00152282 0.0015191
7.86 0.0016114 0.00160746
7.855 0.00170231 0.00169815
7.85 0.0017921 0.00178771
7.845 0.00187735 0.00187275
7.84 0.00195483 0.00195004
7.835 0.00202159 0.00201664
7.83 0.00207511 0.00207003
7.825 0.00211335 0.00210818
7.82 0.00213489 0.00212967
7.815 0.00213895 0.00213372
7.81 0.00212543 0.00212024
7.805 0.00209492 0.0020898
7.8 0.00204869 0.00204369
7.795 0.00198862 0.00198377
7.79 0.00191716 0.00191248
7.785 0.00183721 0.00183272
7.78 0.001752 0.00174772
7.775 0.00166499 0.00166093
7.77 0.00157972 0.00157586
7.765 0.00149964 0.00149598
7.76 0.00142802 0.00142453
7.755 0.00136779 0.00136445
7.75 0.00132142 0.00131819
7.745 0.00129084 0.00128768
7.74 0.00127735 0.00127422
7.735 0.00128158 0.00127844
7.73 0.00130347 0.00130028
7.725 0.00134227 0.00133898
7.72 0.00139654 0.00139312
7.715 0.00146428 0.0014607
7.71 0.00154295 0.00153917
7.705 0.00162958 0.00162559
7.7 0.00172089 0.00171668
7.695 0.00181342 0.00180899
7.69 0.00190368 0.00189902
7.685 0.00198823 0.00198337
7.68 0.00206387 0.00205883
7.675 0.00212773 0.00212253
7.67 0.0021774 0.00217207
7.665 0.002211 0.00220559
7.66 0.0022273 0.00222185
7.655 0.00222572 0.00222027
7.65 0.00220639 0.00220099
7.645 0.00217014 0.00216483
7.64 0.00211847 0.00211328
7.635 0.0020535 0.00204847
7.63 0.00197786 0.00197302
7.625 0.00189464 0.00188999
7.62 0.00180721 0.00180277
7.615 0.00171912 0.0017149
7.61 0.00163395 0.00162995
7.605 0.00155519 0.00155138
7.6 0.00148604 0.0014824
7.595 0.00142934 0.00142584
7.59 0.00138744 0.00138405
7.585 0.0013621 0.00135877
7.58 0.00135442 0.00135111
7.575 0.00136481 0.00136147
7.57 0.00139298 0.00138957
7.565 0.00143792 0.00143441
7.56 0.001498 0.00149434
7.555 0.00157098 0.00156714
7.55 0.00165411 0.00165007
7.545 0.00174428 0.00174001
7.54 0.00183806 0.00183357
7.535 0.00193193 0.0019272
7.53 0.00202232 0.00201737
7.525 0.00210581 0.00210065
7.52 0.00217924 0.0021739
7.515 0.00223983 0.00223434
7.51 0.0022853 0.0022797
7.505 0.00231395 0.00230828
7.5 0.00232474 0.00231905
7.495 0.00231731 0.00231164
7.49 0.00229205 0.00228644
7.485 0.00225001 0.00224451
7.48 0.00219293 0.00218757
7.475 0.00212315 0.00211797
7.47 0.00204352 0.00203853
7.465 0.00195728 0.0019525
7.46 0.00186793 0.00186337
7.455 0.00177911 0.00177477
7.45 0.00169446 0.00169032
7.445 0.00161742 0.00161347
7.44 0.00155116 0.00154737
7.435 0.0014984 0.00149474
7.43 0.00146135 0.00145778
7.425 0.00144158 0.00143806
7.42 0.00143999 0.00143647
7.415 0.00145676 0.0014532
7.41 0.00149135 0.0014877
7.405 0.00154253 0.00153875
7.4 0.00160841 0.00160447
7.395 0.00168654 0.00168241
7.39 0.00177399 0.00176965
7.385 0.00186748 0.00186291
7.38 0.00196347 0.00195867
7.375 0.00205835 0.00205331
7.37 0.00214852 0.00214326
7.365 0.00223058 0.00222512
7.36 0.00230143 0.0022958
7.355 0.00235839 0.00235263
7.35 0.00239934 0.00239347
7.345 0.00242276 0.00241683
7.34 0.00242781 0.00242187
7.335 0.00241438 0.00240847
7.33 0.00238309 0.00237725
7.325 0.00233524 0.00232952
7.32 0.00227282 0.00226725
7.315 0.00219839 0.002193
7.31 0.00211498 0.00210979
7.305 0.00202599 0.00202102
7.3 0.00193506 0.00193032
7.295 0.0018459 0.00184138
7.29 0.00176216 0.00175784
7.285 0.00168727 0.00168313
7.28 0.0016243 0.00162032
7.275 0.00157588 0.00157202
7.27 0.00154404 0.00154026
7.265 0.00153017 0.00152642
7.26 0.00153492 0.00153117
7.255 0.00155826 0.00155445
7.25 0.00159939 0.00159548
7.245 0.00165683 0.00165278
7.24 0.00172847 0.00172424
7.235 0.00181164 0.00180721
7.23 0.00190323 0.00189858
7.225 0.0019998 0.00199491
7.22 0.00209771 0.00209258
7.215 0.00219327 0.0021879
7.21 0.00228287 0.00227729
7.205 0.00236314 0.00235736
7.2 0.00243106 0.00242511
7.195 0.00248407 0.00247799
7.19 0.00252019 0.00251403
7.185 0.00253813 0.00253192
7.18 0.00253725 0.00253105
7.175 0.0025177 0.00251154
7.17 0.00248032 0.00247426
7.165 0.0024267 0.00242077
7.16 0.00235905 0.00235329
7.155 0.00228014 0.00227457
7.15 0.0021932 0.00218784
7.145 0.00210178 0.00209665
7.14 0.00200964 0.00200473
7.135 0.00192052 0.00191584
7.13 0.0018381 0.00183362
7.125 0.00176577 0.00176145
7.12 0.00170651 0.00170234
7.115 0.0016628 0.00165873
7.11 0.0016365 0.0016325
7.105 0.0016288 0.00162481
7.1 0.00164013 0.00163611
7.095 0.00167018 0.00166609
7.09 0.00171792 0.00171372
7.085 0.00178164 0.00177727
7.08 0.00185897 0.00185442
7.075 0.00194704 0.00194228
7.07 0.00204257 0.00203757
7.065 0.00214196 0.00213672
7.06 0.00224148 0.002236
7.055 0.00233739 0.00233167
7.05 0.00242608 0.00242015
7.045 0.00250421 0.00249809
7.04 0.00256885 0.00256257
7.035 0.0026176 0.00261119
7.03 0.00264864 0.00264216
7.025 0.00266087 0.00265436
7.02 0.00265392 0.00264743
7.015 0.00262816 0.00262173
7.01 0.00258471 0.00257838
7.005 0.00252539 0.0025192
7 0.00245265 0.00244663
6.995 0.00236948 0.00236367
6.99 0.00227929 0.0022737
6.985 0.00218578 0.00218042
6.98 0.00209279 0.00208765
6.975 0.00200412 0.0019992
6.97 0.00192343 0.00191871
6.965 0.00185406 0.00184951
6.96 0.00179888 0.00179448
6.955 0.00176024 0.00175593
6.95 0.0017398 0.00173554
6.945 0.00173852 0.00173427
6.94 0.0017566 0.0017523
6.935 0.00179348 0.0017891
6.93 0.00184789 0.00184337
6.925 0.00191784 0.00191315
6.92 0.00200076 0.00199586
6.915 0.00209357 0.00208844
6.91 0.0021928 0.00218743
6.905 0.00229474 0.00228913
6.9 0.00239558 0.00238971
6.895 0.00249151 0.00248541
6.89 0.00257895 0.00257263
6.885 0.00265462 0.00264811
6.88 0.00271568 0.00270903
6.875 0.00275989 0.00275314
6.87 0.00278563 0.00277881
6.865 0.002792 0.00278517
6.86 0.00277887 0.00277208
6.855 0.00274688 0.00274017
6.85 0.00269739 0.0026908
6.845 0.00263248 0.00262606
6.84 0.00255484 0.00254861
6.835 0.00246767 0.00246165
6.83 0.00237454 0.00236875
6.825 0.00227928 0.00227372
6.82 0.00218582 0.00218049
6.815 0.00209799 0.00209287
6.81 0.00201943 0.0020145
6.805 0.0019534 0.00194863
6.8 0.00190268 0.00189803
6.795 0.00186942 0.00186485
6.79 0.0018551 0.00185056
6.785 0.00186045 0.00185589
6.78 0.00188543 0.00188081
6.775 0.00192922 0.00192449
6.77 0.00199029 0.00198541
6.765 0.00206642 0.00206136
6.76 0.0021548 0.00214952
6.755 0.00225216 0.00224665
6.75 0.00235487 0.00234911
6.745 0.00245909 0.00245308
6.74 0.00256094 0.00255468
6.735 0.00265659 0.00265009
6.73 0.00274247 0.00273577
6.725 0.00281537 0.00280849
6.72 0.0028726 0.00286558
6.715 0.00291204 0.00290492
6.71 0.00293229 0.00292512
6.705 0.00293269 0.00292551
6.7 0.00291333 0.0029062
6.695 0.00287512 0.00286807
6.69 0.00281968 0.00281277
6.685 0.00274935 0.0027426
6.68 0.00266703 0.00266048
6.675 0.00257612 0.00256979
6.67 0.00248037 0.00247428
6.665 0.00238372 0.00237787
6.66 0.00229017 0.00228454
6.655 0.00220357 0.00219816
6.65 0.00212752 0.0021223
6.645 0.0020652 0.00206014
6.64 0.00201925 0.0020143
6.635 0.00199165 0.00198678
6.63 0.00198369 0.00197884
6.625 0.00199584 0.00199096
6.62 0.00202782 0.00202287
6.615 0.00207857 0.00207349
6.61 0.00214627 0.00214103
6.605 0.00222848 0.00222304
6.6 0.00232218 0.0023165
6.595 0.00242389 0.00241796
6.59 0.00252984 0.00252365
6.585 0.00263608 0.00262963
6.58 0.00273866 0.00273195
6.575 0.00283374 0.00282679
6.57 0.00291778 0.00291063
6.565 0.00298767 0.00298035
6.56 0.00304084 0.00303339
6.555 0.00307534 0.00306781
6.55 0.00308999 0.00308242
6.545 0.00308434 0.00307679
6.54 0.00305876 0.00305128
6.535 0.0030144 0.00300703
6.53 0.00295315 0.00294594
6.525 0.00287758 0.00287056
6.52 0.00279083 0.00278402
6.515 0.00269648 0.00268991
6.51 0.00259844 0.00259211
6.505 0.00250076 0.00249467
6.5 0.00240748 0.00240162
6.495 0.00232247 0.00231681
6.49 0.00224929 0.0022438
6.485 0.002191 0.00218565
6.48 0.00215011 0.00214485
6.475 0.00212842 0.00212321
6.47 0.00212699 0.00212178
6.465 0.00214607 0.00214081
6.46 0.00218512 0.00217976
6.455 0.00224281 0.00223731
6.45 0.0023171 0.00231142
6.445 0.00240528 0.00239939
6.44 0.00250413 0.002498
6.435 0.00261 0.00260361
6.43 0.00271896 0.00271231
6.425 0.00282697 0.00282006
6.42 0.00293002 0.00292286
6.415 0.00302429 0.0030169
6.41 0.00310627 0.00309868
6.405 0.00317294 0.00316519
6.4 0.00322188 0.00321401
6.395 0.00325134 0.00324339
6.39 0.00326031 0.00325234
6.385 0.00324861 0.00324066
6.38 0.00321686 0.00320899
6.375 0.00316647 0.00315871
6.37 0.00309958 0.00309198
6.365 0.00301901 0.0030116
6.36 0.00292809 0.00292091
6.355 0.00283062 0.00282367
6.35 0.00273063 0.00272392
6.345 0.00263226 0.00262579
6.34 0.0025396 0.00253336
6.335 0.00245652 0.00245049
6.33 0.00238651 0.00238065
6.325 0.00233253 0.00232681
6.32 0.00229694 0.00229131
6.315 0.00228134 0.00227576
6.31 0.00228658 0.002281
6.305 0.00231267 0.00230702
6.3 0.00235881 0.00235305
6.295 0.00242343 0.00241751
6.29 0.00250421 0.0024981
6.285 0.00259824 0.0025919
6.28 0.00270209 0.00269548
6.275 0.00281192 0.00280504
6.27 0.00292368 0.00291652
6.265 0.00303325 0.00302582
6.26 0.00313656 0.00312888
6.255 0.00322981 0.00322189
6.25 0.00330955 0.00330144
6.245 0.00337287 0.00336461
6.24 0.00341749 0.00340912
6.235 0.00344184 0.00343341
6.23 0.00344515 0.00343672
6.225 0.00342747 0.00341908
6.22 0.00338967 0.00338138
6.215 0.00333341 0.00332526
6.21 0.00326109 0.00325313
6.205 0.00317577 0.00316802
6.2 0.00308099 0.00307347
6.195 0.0029807 0.00297343
6.19 0.00287907 0.00287205
6.185 0.00278034 0.00277356
6.18 0.00268862 0.00268206
6.175 0.00260776 0.0026014
6.17 0.00254118 0.00253498
6.165 0.00249174 0.00248566
6.16 0.00246163 0.00245561
6.155 0.00245227 0.00244627
6.15 0.00246426 0.00245823
6.145 0.00249739 0.00249127
6.14 0.00255061 0.00254436
6.135 0.00262208 0.00261565
6.13 0.00270926 0.00270262
6.125 0.002809 0.00280212
6.12 0.00291768 0.00291053
6.115 0.0030313 0.00302388
6.11 0.00314569 0.00313799
6.105 0.00325664 0.00324867
6.1 0.00336006 0.00335184
6.095 0.00345215 0.00344372
6.09 0.00352956 0.00352093
6.085 0.00358946 0.00358069
6.08 0.00362974 0.00362087
6.075 0.00364902 0.0036401
6.07 0.00364674 0.00363783
6.065 0.0036232 0.00361434
6.06 0.00357952 0.00357075
6.055 0.00351761 0.00350899
6.05 0.00344012 0.00343169
6.045 0.00335032 0.0033421
6.04 0.00325196 0.00324398
6.035 0.00314916 0.00314143
6.03 0.00304621 0.00303873
6.025 0.0029474 0.00294017
6.02 0.00285689 0.00284988
6.015 0.0027785 0.00277168
6.01 0.00271557 0.00270891
6.005 0.00267083 0.00266429
6 0.00264632 0.00263985
5.995 0.00264326 0.0026368
5.99 0.00266204 0.00265554
5.985 0.0027022 0.0026956
5.98 0.00276243 0.00275568
5.975 0.00284067 0.00283373
5.97 0.00293413 0.00292696
5.965 0.00303946 0.00303203
5.96 0.00315283 0.00314512
5.955 0.0032701 0.0032621
5.95 0.00338699 0.0033787
5.945 0.0034992 0.00349063
5.94 0.00360264 0.00359382
5.935 0.00369353 0.00368448
5.93 0.00376858 0.00375935
5.925 0.00382509 0.00381572
5.92 0.0038611 0.00385164
5.915 0.00387542 0.00386593
5.91 0.00386771 0.00385825
5.905 0.00383851 0.00382912
5.9 0.00378917 0.00377991
5.895 0.00372188 0.00371278
5.89 0.0036395 0.0036306
5.885 0.00354551 0.00353686
5.88 0.00344388 0.00343548
5.875 0.00333886 0.00333071
5.87 0.00323485 0.00322696
5.865 0.00313622 0.00312857
5.86 0.00304714 0.0030397
5.855 0.00297139 0.00296413
5.85 0.00291224 0.00290512
5.845 0.0028723 0.00286528
5.84 0.00285344 0.00284646
5.835 0.0028567 0.0028497
5.83 0.00288223 0.00287517
5.825 0.00292934 0.00292217
5.82 0.00299651 0.00298917
5.815 0.00308141 0.00307386
5.81 0.00318104 0.00317325
5.805 0.00329183 0.00328377
5.8 0.00340978 0.00340144
5.795 0.00353061 0.00352197
5.79 0.00364992 0.00364099
5.785 0.00376336 0.00375416
5.78 0.00386682 0.00385737
5.775 0.00395654 0.00394687
5.77 0.00402931 0.00401947
5.765 0.00408256 0.00407258
5.76 0.00411447 0.00410441
5.755 0.00412403 0.00411395
5.75 0.00411114 0.00410109
5.745 0.00407655 0.00406657
5.74 0.00402186 0.00401201
5.735 0.00394948 0.0039398
5.73 0.00386252 0.00385305
5.725 0.00376466 0.00375543
5.72 0.00366004 0.00365106
5.715 0.00355305 0.00354434
5.71 0.00344822 0.00343976
5.705 0.00334996 0.00334175
5.7 0.00326245 0.00325446
5.695 0.00318945 0.00318164
5.69 0.00313414 0.00312647
5.685 0.00309902 0.00309144
5.68 0.00308578 0.00307824
5.675 0.00309528 0.00308772
5.67 0.00312748 0.00311984
5.665 0.00318145 0.00317368
5.66 0.00325542 0.00324747
5.655 0.00334686 0.00333868
5.65 0.00345254 0.0034441
5.645 0.0035687 0.00355997
5.64 0.00369116 0.00368213
5.635 0.00381551 0.00380617
5.63 0.00393725 0.00392761
5.625 0.00405198 0.00404205
5.62 0.00415555 0.00414537
5.615 0.00424426 0.00423386
5.61 0.00431495 0.00430438
5.605 0.00436518 0.00435448
5.6 0.00439326 0.0043825
5.595 0.00439839 0.00438763
5.59 0.00438066 0.00436994
5.585 0.00434103 0.00433041
5.58 0.00428134 0.00427088
5.575 0.00420423 0.00419396
5.57 0.00411302 0.00410297
5.565 0.00401159 0.0040018
5.56 0.00390425 0.00389472
5.555 0.00379554 0.00378627
5.55 0.00369006 0.00368105
5.545 0.00359229 0.00358352
5.54 0.00350643 0.00349786
5.535 0.00343619 0.00342779
5.53 0.00338469 0.00337641
5.525 0.0033543 0.00334609
5.52 0.00334657 0.00333838
5.515 0.00336218 0.00335394
5.51 0.00340088 0.00339255
5.505 0.00346154 0.00345306
5.5 0.00354217 0.00353349
5.495 0.00364001 0.0036311
5.49 0.00375165 0.00374246
5.485 0.00387311 0.00386363
5.48 0.00400008 0.00399029
5.475 0.00412799 0.0041179
5.47 0.00425226 0.00424187
5.465 0.00436843 0.00435775
5.46 0.00447234 0.00446142
5.455 0.00456031 0.00454917
5.45 0.00462926 0.00461795
5.445 0.00467684 0.00466541
5.44 0.00470152 0.00469002
5.435 0.00470265 0.00469115
5.43 0.00468051 0.00466906
5.425 0.00463629 0.00462494
5.42 0.00457204 0.00456084
5.415 0.00449059 0.00447959
5.41 0.00439549 0.00438471
5.405 0.0042908 0.00428028
5.4 0.00418099 0.00417074
5.395 0.00407073 0.00406074
5.39 0.00396471 0.00395499
5.385 0.00386748 0.003858
5.38 0.00378324 0.00377397
5.375 0.00371568 0.00370659
5.37 0.00366785 0.00365887
5.365 0.00364201 0.00363311
5.36 0.00363958 0.00363069
5.355 0.00366107 0.00365213
5.35 0.00370605 0.00369701
5.345 0.00377319 0.00376398
5.34 0.0038603 0.00385087
5.335 0.00396441 0.00395472
5.33 0.00408191 0.00407193
5.325 0.00420866 0.00419837
5.32 0.00434018 0.00432956
5.315 0.00447179 0.00446084
5.31 0.00459881 0.00458754
5.305 0.00471671 0.00470515
5.3 0.00482133 0.00480951
5.295 0.004909 0.00489696
5.29 0.00497669 0.00496449
5.285 0.00502215 0.00500984
5.28 0.00504398 0.00503162
5.275 0.00504168 0.00502934
5.27 0.00501571 0.00500344
5.265 0.00496744 0.00495529
5.26 0.00489912 0.00488715
5.255 0.0048138 0.00480204
5.25 0.00471519 0.00470368
5.245 0.00460755 0.0045963
5.24 0.00449548 0.00448451
5.235 0.00438379 0.0043731
5.23 0.00427728 0.00426684
5.225 0.00418054 0.00417033
5.22 0.00409779 0.00408777
5.215 0.0040327 0.00402284
5.21 0.00398828 0.00397851
5.205 0.00396669 0.00395698
5.2 0.00396925 0.00395952
5.195 0.0039963 0.0039865
5.19 0.00404726 0.00403733
5.185 0.00412061 0.0041105
5.18 0.00421397 0.00420364
5.175 0.00432421 0.00431361
5.17 0.00444751 0.00443662
5.165 0.00457959 0.00456838
5.16 0.00471581 0.00470427
5.155 0.00485136 0.0048395
5.15 0.00498146 0.00496929
5.145 0.00510154 0.00508908
5.14 0.0052074 0.00519468
5.135 0.00529537 0.00528244
5.13 0.00536247 0.00534937
5.125 0.00540652 0.00539331
5.12 0.00542623 0.00541296
5.115 0.00542123 0.00540797
5.11 0.00539213 0.00537893
5.105 0.00534047 0.00532739
5.1 0.00526869 0.00525577
5.095 0.00518 0.00516729
5.09 0.0050783 0.00506583
5.085 0.004968 0.00495581
5.08 0.00485387 0.00484196
5.075 0.00474083 0.0047292
5.07 0.00463378 0.00462241
5.065 0.00453737 0.00452624
5.06 0.00445585 0.00444494
5.055 0.00439292 0.00438216
5.05 0.00435151 0.00434087
5.045 0.00433375 0.00432316
5.04 0.00434084 0.00433024
5.035 0.00437302 0.00436235
5.03 0.00442956 0.00441875
5.025 0.00450879 0.00449778
5.02 0.00460816 0.00459691
5.015 0.00472437 0.00471283
5.01 0.00485345 0.00484159
5.005 0.00499095 0.00497874
5 0.00513209 0.00511952
4.995 0.00527194 0.00525902
4.99 0.00540562 0.00539237
4.985 0.0055285 0.00551494
4.98 0.00563631 0.00562248
4.975 0.00572539 0.00571134
4.97 0.00579278 0.00577857
4.965 0.00583634 0.00582203
4.96 0.00585485 0.0058405
4.955 0.00584806 0.00583374
4.95 0.00581671 0.00580248
4.945 0.00576246 0.00574838
4.94 0.00568792 0.00567402
4.935 0.00559645 0.00558279
4.93 0.00549212 0.00547872
4.925 0.00537948 0.00536636
4.92 0.00526345 0.00525062
4.915 0.00514907 0.00513652
4.91 0.00504134 0.00502904
4.905 0.00494499 0.00493292
4.9 0.00486434 0.00485245
4.895 0.00480307 0.00479132
4.89 0.00476414 0.00475247
4.885 0.00474962 0.00473798
4.88 0.00476066 0.00474898
4.875 0.00479741 0.00478564
4.87 0.00485903 0.0048471
4.865 0.00494372 0.00493158
4.86 0.0050488 0.00503642
4.855 0.00517082 0.00515814
4.85 0.00530567 0.00529267
4.845 0.00544874 0.0054354
4.84 0.00559512 0.00558144
4.835 0.00573977 0.00572574
4.83 0.0058777 0.00586334
4.825 0.00600417 0.00598951
4.82 0.00611487 0.00609995
4.815 0.0062061 0.00619096
4.81 0.00627489 0.00625957
4.805 0.00631911 0.00630368
4.8 0.0063376 0.00632211
4.795 0.00633016 0.00631468
4.79 0.00629762 0.00628221
4.785 0.00624177 0.00622648
4.78 0.00616532 0.0061502
4.775 0.00607177 0.00605687
4.77 0.00596533 0.00595068
4.765 0.0058507 0.00583633
4.76 0.00573291 0.00571883
4.755 0.00561715 0.00560336
4.75 0.00550852 0.005495
4.745 0.00541185 0.00539858
4.74 0.00533152 0.00531846
4.735 0.00527129 0.00525839
4.73 0.00523411 0.00522132
4.725 0.00522209 0.00520934
4.72 0.00523633 0.00522355
4.715 0.00527693 0.00526406
4.71 0.00534299 0.00532996
4.705 0.00543262 0.00541937
4.7 0.00554304 0.00552952
4.695 0.00567068 0.00565683
4.69 0.00581128 0.00579708
4.685 0.00596014 0.00594556
4.68 0.00611219 0.00609722
4.675 0.00626227 0.00624692
4.67 0.00640527 0.00638956
4.665 0.00653635 0.00652031
4.66 0.00665113 0.0066348
4.655 0.00674581 0.00672925
4.65 0.00681739 0.00680066
4.645 0.00686372 0.00684689
4.64 0.00688363 0.00686675
4.635 0.00687695 0.00686011
4.63 0.00684455 0.0068278
4.625 0.00678829 0.00677169
4.62 0.00671096 0.00669457
4.615 0.00661618 0.00660004
4.61 0.00650826 0.00649239
4.605 0.00639203 0.00637645
4.6 0.00627266 0.00625737
4.595 0.00615544 0.00614044
4.59 0.00604561 0.00603086
4.585 0.00594812 0.0059336
4.58 0.00586744 0.00585311
4.575 0.00580742 0.00579322
4.57 0.0057711 0.00575697
4.565 0.00576061 0.00574649
4.56 0.00577709 0.00576291
4.555 0.00582064 0.00580635
4.55 0.00589034 0.00587587
4.545 0.00598425 0.00596956
4.54 0.00609953 0.00608456
4.535 0.00623252 0.00621723
4.53 0.00637887 0.00636323
4.525 0.00653374 0.00651774
4.52 0.00669196 0.0066756
4.515 0.00684824 0.00683151
4.51 0.00699734 0.00698025
4.505 0.00713429 0.00711688
4.5 0.00725458 0.00723688
4.495 0.00735432 0.00733638
4.49 0.00743041 0.00741228
4.485 0.00748062 0.00746236
4.48 0.00750374 0.00748541
4.475 0.00749955 0.00748122
4.47 0.00746894 0.00745066
4.465 0.00741376 0.00739559
4.46 0.00733685 0.00731886
4.455 0.00724191 0.00722413
4.45 0.00713331 0.00711579
4.445 0.00701599 0.00699875
4.44 0.00689524 0.0068783
4.435 0.00677649 0.00675984
4.43 0.00666511 0.00664874
4.425 0.00656618 0.00655007
4.42 0.00648434 0.00646844
4.415 0.00642354 0.00640781
4.41 0.00638694 0.00637133
4.405 0.0063768 0.00636122
4.4 0.00639432 0.00637872
4.395 0.00643969 0.00642398
4.39 0.006512 0.00649612
4.385 0.00660934 0.00659322
4.38 0.00672884 0.00671242
4.375 0.0068668 0.00685003
4.37 0.00701881 0.00700166
4.365 0.00717993 0.00716237
4.36 0.00734489 0.00732691
4.355 0.00750825 0.00748985
4.35 0.00766464 0.00764583
4.345 0.00780893 0.00778976
4.34 0.00793647 0.00791698
4.335 0.0080432 0.00802345
4.33 0.00812588 0.00810593
4.325 0.00818215 0.00816207
4.32 0.00821067 0.00819053
4.315 0.00821114 0.00819102
4.31 0.00818435 0.00816431
4.305 0.00813213 0.00811224
4.3 0.00805729 0.00803761
4.295 0.00796354 0.00794411
4.29 0.00785531 0.00783615
4.285 0.00773762 0.00771875
4.28 0.00761584 0.00759728
4.275 0.00749554 0.00747727
4.27 0.00738225 0.00736425
4.265 0.00728122 0.00726345
4.26 0.00719724 0.00717966
4.255 0.00713448 0.00711703
4.25 0.00709627 0.00707889
4.245 0.00708502 0.00706765
4.24 0.00710211 0.00708468
4.235 0.00714785 0.0071303
4.23 0.00722146 0.00720372
4.225 0.0073211 0.00730311
4.22 0.00744395 0.00742566
4.215 0.00758631 0.00756769
4.21 0.00774376 0.00772477
4.205 0.0079113 0.00789192
4.2 0.00808355 0.00806377
4.195 0.00825495 0.00823477
4.19 0.00841997 0.0083994
4.185 0.00857331 0.00855239
4.18 0.00871012 0.00868887
4.175 0.00882615 0.00880462
4.17 0.00891792 0.00889616
4.165 0.00898288 0.00896096
4.16 0.0090195 0.00899747
4.155 0.00902729 0.00900523
4.15 0.00900689 0.00898485
4.145 0.00896 0.00893806
4.14 0.00888936 0.00886757
4.135 0.00879862 0.00877703
4.13 0.00869219 0.00867085
4.125 0.00857514 0.00855407
4.12 0.00845293 0.00843216
4.115 0.00833124 0.00831077
4.11 0.00821576 0.00819558
4.105 0.00811194 0.00809203
4.1 0.00802479 0.00800512
4.095 0.00795872 0.00793922
4.09 0.0079173 0.00789793
4.085 0.0079032 0.00788389
4.08 0.00791805 0.00789872
4.075 0.00796238 0.00794295
4.07 0.0080356 0.00801601
4.065 0.00813604 0.00811621
4.06 0.00826102 0.00824088
4.055 0.00840692 0.00838641
4.05 0.00856935 0.00854842
4.045 0.00874328 0.0087219
4.04 0.00892327 0.00890143
4.035 0.00910366 0.00908135
4.03 0.00927874 0.00925598
4.025 0.00944301 0.00941984
4.02 0.0095914 0.00956784
4.015 0.00971937 0.00969549
4.01 0.00982319 0.00979905
4.005 0.0099 0.00987569
4 0.00994799 0.00992357
3.995 0.0099664 0.00994196
3.99 0.00995561 0.00993122
3.985 0.00991711 0.00989284
3.98 0.00985345 0.00982935
3.975 0.00976813 0.00974427
3.97 0.00966552 0.00964193
3.965 0.00955065 0.00952735
3.96 0.00942902 0.00940603
3.955 0.00930642 0.00928373
3.95 0.0091887 0.00916629
3.945 0.00908152 0.00905936
3.94 0.00899016 0.00896821
3.935 0.00891932 0.00889751
3.93 0.00887291 0.00885119
3.925 0.00885393 0.00883223
3.92 0.00886435 0.0088426
3.915 0.00890503 0.00888316
3.91 0.0089757 0.00895365
3.905 0.00907498 0.00905268
3.9 0.00920038 0.00917777
3.895 0.00934848 0.00932552
3.89 0.00951499 0.00949164
3.885 0.00969495 0.00967118
3.88 0.00988289 0.00985868
3.875 0.010073 0.0100484
3.87 0.0102596 0.0102345
3.865 0.0104367 0.0104113
3.86 0.0105992 0.0105733
3.855 0.0107421 0.0107159
3.85 0.0108614 0.0108349
3.845 0.0109538 0.0109271
3.84 0.0110171 0.0109902
3.835 0.0110502 0.0110232
3.83 0.0110531 0.011026
3.825 0.0110269 0.0109999
3.82 0.0109738 0.0109469
3.815 0.0108972 0.0108705
3.81 0.0108013 0.0107748
3.805 0.0106909 0.0106646
3.8 0.0105716 0.0105456
3.795 0.0104491 0.0104234
3.79 0.0103296 0.0103042
3.785 0.0102188 0.0101937
3.78 0.0101223 0.0100975
3.775 0.0100453 0.0100207
3.77 0.00999199 0.00996753
3.765 0.00996584 0.00994146
3.76 0.00996926 0.0099449
3.755 0.0100036 0.00997917
3.75 0.010069 0.0100444
3.745 0.0101644 0.0101397
3.74 0.0102879 0.0102628
3.735 0.0104362 0.0104107
3.73 0.0106053 0.0105794
3.725 0.0107903 0.0107639
3.72 0.0109859 0.010959
3.715 0.0111862 0.0111588
3.71 0.0113853 0.0113574
3.705 0.0115772 0.0115488
3.7 0.0117564 0.0117275
3.695 0.0119174 0.0118882
3.69 0.012056 0.0120264
3.685 0.0121683 0.0121384
3.68 0.0122516 0.0122215
3.675 0.0123043 0.0122741
3.67 0.0123258 0.0122956
3.665 0.0123169 0.0122867
3.66 0.0122793 0.0122493
3.655 0.012216 0.0121861
3.65 0.0121307 0.012101
3.645 0.0120282 0.0119989
3.64 0.0119139 0.0118849
3.635 0.0117937 0.0117649
3.63 0.0116735 0.011645
3.625 0.0115595 0.0115313
3.62 0.0114576 0.0114297
3.615 0.0113733 0.0113455
3.61 0.0113112 0.0112836
3.605 0.0112755 0.0112479
3.6 0.011269 0.0112414
3.595 0.0112938 0.011266
3.59 0.0113505 0.0113226
3.585 0.0114388 0.0114107
3.58 0.011557 0.0115286
3.575 0.0117026 0.0116738
3.57 0.0118717 0.0118426
3.565 0.01206 0.0120304
3.56 0.012262 0.012232
3.555 0.0124722 0.0124416
3.55 0.0126843 0.0126533
3.545 0.0128925 0.012861
3.54 0.0130906 0.0130586
3.535 0.0132731 0.0132407
3.53 0.0134349 0.0134021
3.525 0.0135718 0.0135387
3.52 0.0136805 0.0136472
3.515 0.0137587 0.0137251
3.51 0.0138051 0.0137714
3.505 0.0138198 0.013786
3.5 0.0138039 0.0137701
3.495 0.0137598 0.0137261
3.49 0.0136908 0.0136573
3.485 0.0136014 0.013568
3.48 0.0134965 0.0134634
3.475 0.013382 0.0133491
3.47 0.0132638 0.0132312
3.465 0.0131483 0.013116
3.46 0.0130415 0.0130095
3.455 0.0129494 0.0129176
3.45 0.0128773 0.0128457
3.445 0.0128297 0.0127983
3.44 0.0128104 0.012779
3.435 0.012822 0.0127906
3.43 0.012866 0.0128346
3.425 0.0129428 0.0129112
3.42 0.0130516 0.0130197
3.415 0.0131902 0.0131581
3.41 0.0133557 0.0133231
3.405 0.0135439 0.0135108
3.4 0.0137499 0.0137163
3.395 0.0139682 0.0139341
3.39 0.0141929 0.0141581
3.385 0.0144177 0.0143823
3.38 0.0146363 0.0146004
3.375 0.0148429 0.0148065
3.37 0.015032 0.014995
3.365 0.0151985 0.0151611
3.36 0.0153384 0.0153007
3.355 0.0154487 0.0154107
3.35 0.0155273 0.0154891
3.345 0.0155733 0.0155351
3.34 0.0155871 0.0155489
3.335 0.0155703 0.0155321
3.33 0.0155254 0.0154874
3.325 0.0154563 0.0154185
3.32 0.0153675 0.01533
3.315 0.0152645 0.0152272
3.31 0.0151531 0.0151162
3.305 0.0150397 0.015003
3.3 0.0149305 0.014894
3.295 0.0148317 0.0147955
3.29 0.0147493 0.0147133
3.285 0.0146885 0.0146526
3.28 0.0146538 0.0146179
3.275 0.0146486 0.0146127
3.27 0.0146756 0.0146395
3.265 0.0147359 0.0146997
3.26 0.0148297 0.0147932
3.255 0.0149559 0.0149191
3.25 0.0151122 0.0150751
3.245 0.0152953 0.0152577
3.24 0.0155008 0.0154628
3.235 0.0157238 0.0156852
3.23 0.0159583 0.0159192
3.225 0.0161984 0.0161587
3.22 0.0164377 0.0163975
3.215 0.0166699 0.0166292
3.21 0.016889 0.0168478
3.205 0.0170895 0.0170478
3.2 0.0172665 0.0172243
3.195 0.0174159 0.0173734
3.19 0.0175349 0.0174921
3.185 0.0176214 0.0175783
3.18 0.0176747 0.0176315
3.175 0.0176953 0.017652
3.17 0.017685 0.0176416
3.165 0.0176464 0.0176031
3.16 0.0175835 0.0175403
3.155 0.017501 0.017458
3.15 0.0174045 0.0173617
3.145 0.0172999 0.0172574
3.14 0.0171937 0.0171514
3.135 0.0170922 0.0170502
3.13 0.0170017 0.01696
3.125 0.0169282 0.0168867
3.12 0.0168769 0.0168356
3.115 0.0168524 0.0168111
3.11 0.0168581 0.0168169
3.105 0.0168967 0.0168554
3.1 0.0169693 0.0169279
3.095 0.0170761 0.0170344
3.09 0.017216 0.017174
3.085 0.0173866 0.0173442
3.08 0.0175847 0.0175418
3.075 0.0178058 0.0177623
3.07 0.0180448 0.0180007
3.065 0.018296 0.0182512
3.06 0.0185531 0.0185077
3.055 0.0188098 0.0187637
3.05 0.0190598 0.019013
3.045 0.0192969 0.0192495
3.04 0.0195155 0.0194675
3.035 0.0197106 0.0196621
3.03 0.0198781 0.0198292
3.025 0.0200149 0.0199657
3.02 0.020119 0.0200695
3.015 0.0201894 0.0201399
3.01 0.0202267 0.0201771
3.005 0.0202322 0.0201826
3 0.0202088 0.0201593
2.995 0.0201602 0.0201109
2.99 0.0200911 0.020042
2.985 0.020007 0.0199581
2.98 0.0199138 0.0198652
2.975 0.0198179 0.0197696
2.97 0.0197259 0.0196778
2.965 0.0196441 0.0195961
2.96 0.0195784 0.0195306
2.955 0.0195344 0.0194866
2.95 0.0195168 0.019469
2.945 0.0195293 0.0194815
2.94 0.0195748 0.0195267
2.935 0.0196547 0.0196064
2.93 0.0197694 0.0197208
2.925 0.019918 0.019869
2.92 0.0200986 0.0200492
2.915 0.0203081 0.0202581
2.91 0.0205422 0.0204917
2.905 0.020796 0.0207449
2.9 0.0210638 0.0210122
2.895 0.0213396 0.0212874
2.89 0.021617 0.0215641
2.885 0.0218896 0.021836
2.88 0.0221511 0.0220969
2.875 0.0223957 0.022341
2.87 0.0226182 0.022563
2.865 0.0228143 0.0227586
2.86 0.0229804 0.0229243
2.855 0.0231141 0.0230577
2.85 0.0232142 0.0231575
2.845 0.0232805 0.0232236
2.84 0.0233143 0.0232572
2.835 0.0233178 0.0232606
2.83 0.0232944 0.0232372
2.825 0.0232484 0.0231913
2.82 0.0231851 0.0231281
2.815 0.0231101 0.0230533
2.81 0.0230299 0.0229732
2.805 0.0229508 0.0228943
2.8 0.0228792 0.0228229
2.795 0.0228213 0.0227653
2.79 0.022783 0.0227271
2.785 0.0227692 0.0227133
2.78 0.0227841 0.0227283
2.775 0.0228311 0.0227752
2.77 0.0229122 0.0228562
2.765 0.0230284 0.0229721
2.76 0.0231795 0.0231229
2.755 0.023364 0.023307
2.75 0.0235795 0.0235219
2.745 0.0238222 0.0237641
2.74 0.0240878 0.0240289
2.735 0.0243708 0.0243112
2.73 0.0246656 0.0246052
2.725 0.0249658 0.0249046
2.72 0.0252651 0.0252031
2.715 0.0255572 0.0254945
2.71 0.0258361 0.0257726
2.705 0.0260962 0.026032
2.7 0.0263325 0.0262678
2.695 0.0265412 0.0264759
2.69 0.026719 0.0266533
2.685 0.026864 0.026798
2.68 0.0269754 0.0269091
2.675 0.0270534 0.026987
2.67 0.0270996 0.0270332
2.665 0.0271166 0.0270502
2.66 0.027108 0.0270417
2.655 0.0270784 0.0270122
2.65 0.0270331 0.0269671
2.645 0.0269779 0.0269121
2.64 0.0269191 0.0268534
2.635 0.0268631 0.0267975
2.63 0.0268161 0.0267506
2.625 0.0267843 0.0267188
2.62 0.026773 0.0267075
2.615 0.0267872 0.0267216
2.61 0.0268308 0.026765
2.605 0.0269069 0.0268408
2.6 0.0270173 0.0269509
2.595 0.0271629 0.0270961
2.59 0.0273431 0.0272759
2.585 0.0275566 0.0274888
2.58 0.0278006 0.0277322
2.575 0.0280715 0.0280025
2.57 0.0283648 0.0282951
2.565 0.0286753 0.0286049
2.56 0.0289972 0.0289261
2.555 0.0293244 0.0292526
2.55 0.0296507 0.0295782
2.545 0.02997 0.0298967
2.54 0.0302762 0.0302023
2.535 0.0305641 0.0304895
2.53 0.0308289 0.0307536
2.525 0.0310665 0.0309907
2.52 0.031274 0.0311976
2.515 0.0314494 0.0313726
2.51 0.0315918 0.0315146
2.505 0.0317016 0.031624
2.5 0.03178 0.0317021
2.495 0.0318295 0.0317514
2.49 0.0318536 0.0317753
2.485 0.0318566 0.0317783
2.48 0.0318435 0.0317652
2.475 0.0318201 0.0317418
2.47 0.0317923 0.031714
2.465 0.0317663 0.0316881
2.46 0.0317481 0.03167
2.455 0.0317438 0.0316658
2.45 0.0317587 0.0316807
2.445 0.0317978 0.0317198
2.44 0.031865 0.0317869
2.435 0.0319634 0.0318852
2.43 0.0320954 0.0320169
2.425 0.0322617 0.0321829
2.42 0.0324626 0.0323833
2.415 0.0326966 0.0326168
2.41 0.0329618 0.0328813
2.405 0.0332548 0.0331735
2.4 0.0335716 0.0334895
2.395 0.0339074 0.0338245
2.39 0.0342569 0.034173
2.385 0.0346143 0.0345295
2.38 0.0349738 0.0348879
2.375 0.0353292 0.0352424
2.37 0.035675 0.0355872
2.365 0.0360056 0.035917
2.36 0.0363162 0.0362268
2.355 0.0366027 0.0365126
2.35 0.0368617 0.036771
2.345 0.0370909 0.0369997
2.34 0.0372888 0.0371972
2.335 0.0374552 0.0373632
2.33 0.0375907 0.0374985
2.325 0.0376972 0.0376048
2.32 0.0377772 0.0376848
2.315 0.0378346 0.037742
2.31 0.0378735 0.037781
2.305 0.0378992 0.0378066
2.3 0.0379168 0.0378243
2.295 0.0379324 0.0378398
2.29 0.0379516 0.0378589
2.285 0.0379801 0.0378874
2.28 0.0380236 0.0379306
2.275 0.0380868 0.0379937
2.27 0.0381743 0.0380808
2.265 0.0382897 0.0381958
2.26 0.0384356 0.0383413
2.255 0.038614 0.0385191
2.25 0.0388256 0.0387302
2.245 0.0390703 0.0389742
2.24 0.0393468 0.0392499
2.235 0.0396529 0.0395553
2.23 0.0399856 0.0398873
2.225 0.0403412 0.040242
2.22 0.040715 0.040615
2.215 0.0411021 0.0410012
2.21 0.0414972 0.0413955
2.205 0.0418948 0.0417922
2.2 0.0422893 0.0421859
2.195 0.0426755 0.0425712
2.19 0.0430483 0.0429431
2.185 0.0434032 0.0432972
2.18 0.0437363 0.0436296
2.175 0.0440445 0.043937
2.17 0.0443255 0.0442173
2.165 0.0445779 0.0444689
2.16 0.0448011 0.0446915
2.155 0.0449957 0.0448855
2.15 0.0451631 0.0450524
2.145 0.0453055 0.0451944
2.14 0.0454261 0.0453146
2.135 0.0455287 0.0454168
2.13 0.0456177 0.0455055
2.125 0.0456979 0.0455854
2.12 0.0457744 0.0456617
2.115 0.0458525 0.0457396
2.11 0.0459374 0.0458243
2.105 0.0460342 0.0459209
2.1 0.0461475 0.0460341
2.095 0.0462817 0.0461681
2.09 0.0464402 0.0463263
2.085 0.046626 0.0465118
2.08 0.0468412 0.0467265
2.075 0.0470869 0.0469717
2.07 0.0473635 0.0472478
2.065 0.0476705 0.0475541
2.06 0.0480065 0.0478893
2.055 0.0483693 0.0482511
2.05 0.0487558 0.0486367
2.045 0.0491626 0.0490424
2.04 0.0495856 0.0494643
2.035 0.0500201 0.0498977
2.03 0.0504616 0.0503379
2.025 0.0509052 0.0507803
2.02 0.0513459 0.0512198
2.015 0.0517793 0.051652
2.01 0.0522009 0.0520725
2.005 0.052607 0.0524775
2 0.0529941 0.0528637
1.995 0.0533596 0.0532283
1.99 0.0537015 0.0535694
1.985 0.0540185 0.0538857
1.98 0.0543104 0.054177
1.975 0.0545774 0.0544434
1.97 0.0548207 0.0546863
1.965 0.0550423 0.0549074
1.96 0.0552446 0.0551094
1.955 0.0554308 0.0552953
1.95 0.0556047 0.0554689
1.945 0.0557702 0.0556341
1.94 0.0559317 0.0557952
1.935 0.0560936 0.0559567
1.93 0.0562604 0.056123
1.925 0.0564363 0.0562985
1.92 0.0566255 0.0564871
1.915 0.0568316 0.0566926
1.91 0.057058 0.0569183
1.905 0.0573072 0.0571668
1.9 0.0575815 0.0574402
1.895 0.0578821 0.05774
1.89 0.0582097 0.0580668
1.885 0.0585645 0.0584205
1.88 0.0589455 0.0588006
1.875 0.0593515 0.0592056
1.87 0.0597804 0.0596334
1.865 0.0602297 0.0600816
1.86 0.0606963 0.0605471
1.855 0.0611767 0.0610265
1.85 0.0616674 0.0615161
1.845 0.0621644 0.062012
1.84 0.0626639 0.0625104
1.835 0.0631619 0.0630073
1.83 0.0636548 0.0634991
1.825 0.064139 0.0639823
1.82 0.0646117 0.0644538
1.815 0.0650699 0.064911
1.81 0.0655117 0.0653517
1.805 0.0659353 0.0657742
1.8 0.0663397 0.0661776
1.795 0.0667245 0.0665614
1.79 0.0670899 0.0669257
1.785 0.0674365 0.0672714
1.78 0.0677658 0.0675997
1.775 0.0680794 0.0679125
1.77 0.0683798 0.068212
1.765 0.0686696 0.0685009
1.76 0.0689516 0.0687822
1.755 0.0692293 0.0690591
1.75 0.0695058 0.0693349
1.745 0.0697845 0.0696129
1.74 0.0700689 0.0698966
1.735 0.0703619 0.070189
1.73 0.0706668 0.0704932
1.725 0.070986 0.0708117
1.72 0.071322 0.071147
1.715 0.0716767 0.0715009
1.71 0.0720514 0.0718749
1.705 0.0724472 0.0722699
1.7 0.0728647 0.0726864
1.695 0.0733036 0.0731244
1.69 0.0737636 0.0735833
1.685 0.0742437 0.0740622
1.68 0.0747424 0.0745598
1.675 0.0752581 0.0750742
1.67 0.0757886 0.0756033
1.665 0.0763315 0.0761448
1.66 0.0768844 0.0766963
1.655 0.0774445 0.0772549
1.65 0.0780091 0.077818
1.645 0.0785756 0.0783829
1.64 0.0791412 0.0789471
1.635 0.0797035 0.0795079
1.63 0.0802603 0.0800632
1.625 0.0808095 0.080611
1.62 0.0813494 0.0811496
1.615 0.0818787 0.0816776
1.61 0.0823964 0.082194
1.605 0.0829018 0.0826982
1.6 0.0833947 0.08319
1.595 0.0838752 0.0836694
1.59 0.0843438 0.0841369
1.585 0.0848013 0.0845934
1.58 0.0852488 0.08504
1.575 0.0856879 0.0854781
1.57 0.08612 0.0859093
1.565 0.0865471 0.0863354
1.56 0.0869711 0.0867584
1.555 0.0873939 0.0871803
1.55 0.0878178 0.0876032
1.545 0.0882447 0.0880291
1.54 0.0886767 0.0884599
1.535 0.0891155 0.0888977
1.53 0.089563 0.089344
1.525 0.0900205 0.0898003
1.52 0.0904895 0.0902681
1.515 0.090971 0.0907483
1.51 0.0914658 0.0912417
1.505 0.0919744 0.091749
1.5 0.092497 0.0922702
1.495 0.0930337 0.0928055
1.49 0.0935842 0.0933545
1.485 0.0941479 0.0939168
1.48 0.0947241 0.0944915
1.475 0.0953118 0.0950778
1.47 0.09591 0.0956745
1.465 0.0965173 0.0962803
1.46 0.0971324 0.096894
1.455 0.0977539 0.097514
1.45 0.0983802 0.0981389
1.445 0.09901 0.0987672
1.44 0.0996418 0.0993974
1.435 0.100274 0.100028
1.43 0.100906 0.100658
1.425 0.101535 0.101287
1.42 0.102162 0.101912
1.415 0.102785 0.102533
1.41 0.103403 0.103149
1.405 0.104015 0.103761
1.4 0.104623 0.104366
1.395 0.105224 0.104966
1.39 0.105819 0.105559
1.385 0.106408 0.106147
1.38 0.106991 0.106729
1.375 0.107569 0.107305
1.37 0.108142 0.107876
1.365 0.10871 0.108443
1.36 0.109275 0.109006
1.355 0.109836 0.109566
1.35 0.110395 0.110124
1.345 0.110953 0.11068
1.34 0.111509 0.111235
1.335 0.112066 0.11179
1.33 0.112623 0.112346
1.325 0.113181 0.112902
1.32 0.113741 0.113461
1.315 0.114303 0.114022
1.31 0.114868 0.114585
1.305 0.115436 0.115152
1.3 0.116007 0.115722
1.295 0.116582 0.116295
1.29 0.11716 0.116871
1.285 0.117741 0.117451
1.28 0.118326 0.118034
1.275 0.118913 0.11862
1.27 0.119503 0.119209
1.265 0.120095 0.1198
1.26 0.120689 0.120392
1.255 0.121284 0.120985
1.25 0.12188 0.121579
1.245 0.122475 0.122173
1.24 0.123069 0.122766
1.235 0.123662 0.123357
1.23 0.124253 0.123947
1.225 0.124841 0.124533
1.22 0.125425 0.125116
1.215 0.126005 0.125694
1.21 0.12658 0.126267
1.205 0.127149 0.126835
1.2 0.127712 0.127396
1.195 0.128268 0.12795
1.19 0.128816 0.128497
1.185 0.129356 0.129036
1.18 0.129887 0.129566
1.175 0.13041 0.130087
1.17 0.130922 0.130598
1.165 0.131425 0.131099
1.16 0.131917 0.13159
1.155 0.132398 0.13207
1.15 0.132868 0.132538
1.145 0.133326 0.132995
1.14 0.133772 0.133439
1.135 0.134205 0.133871
1.13 0.134625 0.13429
1.125 0.135032 0.134696
1.12 0.135425 0.135088
1.115 0.135804 0.135466
1.11 0.136168 0.135829
1.105 0.136517 0.136177
1.1 0.136851 0.136509
1.095 0.137168 0.136825
1.09 0.137468 0.137124
1.085 0.137751 0.137406
1.08 0.138016 0.13767
1.075 0.138262 0.137916
1.07 0.138489 0.138142
1.065 0.138696 0.138348
1.06 0.138882 0.138533
1.055 0.139046 0.138697
1.05 0.139189 0.138838
1.045 0.139308 0.138957
1.04 0.139402 0.139051
1.035 0.139472 0.13912
1.03 0.139516 0.139164
1.025 0.139533 0.139181
1.02 0.139523 0.13917
1.015 0.139484 0.13913
1.01 0.139415 0.139061
1.005 0.139315 0.138961
1 0.139183 0.13883
0.995 0.139019 0.138666
0.99 0.138821 0.138468
0.985 0.138589 0.138235
0.98 0.13832 0.137967
0.975 0.138015 0.137662
0.97 0.137672 0.137319
0.965 0.137289 0.136938
0.96 0.136867 0.136516
0.955 0.136404 0.136054
0.95 0.1359 0.13555
0.945 0.135352 0.135003
0.94 0.13476 0.134413
0.935 0.134124 0.133778
0.93 0.133442 0.133097
0.925 0.132714 0.13237
0.92 0.131938 0.131595
0.915 0.131114 0.130773
0.91 0.130241 0.129902
0.905 0.129319 0.128981
0.9 0.128346 0.12801
0.895 0.127322 0.126988
0.89 0.126247 0.125915
0.885 0.12512 0.12479
0.88 0.12394 0.123613
0.875 0.122708 0.122383
0.87 0.121422 0.121099
0.865 0.120083 0.119763
0.86 0.11869 0.118373
0.855 0.117244 0.11693
0.85 0.115745 0.115434
0.845 0.114192 0.113884
0.84 0.112586 0.112281
0.835 0.110927 0.110626
0.83 0.109216 0.108919
0.825 0.107454 0.107159
0.82 0.10564 0.105349
0.815 0.103776 0.103489
0.81 0.101863 0.10158
0.805 0.099901 0.0996221
0.8 0.0978923 0.0976174
0.795 0.0958378 0.0955671
0.79 0.093739 0.0934724
0.785 0.0915974 0.0913351
0.78 0.0894147 0.0891568
0.775 0.0871927 0.0869392
0.77 0.0849334 0.0846845
0.765 0.0826389 0.0823945
0.76 0.0803114 0.0800716
0.755 0.0779533 0.0777181
0.75 0.0755669 0.0753365
0.745 0.073155 0.0729292
0.74 0.0707201 0.0704991
0.735 0.068265 0.0680488
0.73 0.0657927 0.0655812
0.725 0.0633062 0.0630994
0.72 0.0608084 0.0606065
0.715 0.0583027 0.0581055
0.71 0.0557922 0.0555997
0.705 0.0532802 0.0530923
0.7 0.05077 0.0505868
0.695 0.048265 0.0480865
0.69 0.0457687 0.0455947
0.685 0.0432845 0.0431151
0.68 0.0408159 0.0406509
0.675 0.0383663 0.0382056
0.67 0.0359392 0.0357828
0.665 0.0335379 0.0333857
0.66 0.0311659 0.0310179
0.655 0.0288266 0.0286826
0.65 0.0265231 0.0263831
0.645 0.0242588 0.0241226
0.64 0.0220369 0.0219044
0.635 0.0198602 0.0197314
0.63 0.0177319 0.0176065
0.625 0.0156547 0.0155328
0.62 0.0136313 0.0135127
0.615 0.0116645 0.011549
0.61 0.00975656 0.00964416
0.605 0.00790986 0.00780039
0.6 0.00612655 0.00601989
0.595 0.0044086 0.00430463
0.59 0.00275785 0.00265645
0.585 0.00117593 0.00107699
0.58 -0.00033569 -0.000432294
0.575 -0.00177574 -0.00187012
0.57 -0.00314313 -0.0032354
0.565 -0.00443697 -0.00452725
0.56 -0.00565657 -0.00574496
0.555 -0.00680143 -0.00688803
0.55 -0.00787126 -0.00795617
0.545 -0.00886594 -0.00894928
0.54 -0.0097856 -0.00986745
0.535 -0.0106305 -0.010711
0.53 -0.0114013 -0.0114804
0.525 -0.0120984 -0.0121764
0.52 -0.012723 -0.0127998
0.515 -0.013276 -0.0133517
0.51 -0.0137587 -0.0138334
0.505 -0.0141726 -0.0142464
0.5 -0.0145193 -0.0145922
0.495 -0.0148006 -0.0148727
0.49 -0.0150184 -0.0150897
0.485 -0.0151749 -0.0152455
0.48 -0.0152723 -0.0153423
0.475 -0.0153131 -0.0153825
0.47 -0.0152997 -0.0153686
0.465 -0.0152349 -0.0153032
0.46 -0.0151214 -0.0151892
0.455 -0.014962 -0.0150294
0.45 -0.0147597 -0.0148267
0.445 -0.0145176 -0.0145842
0.44 -0.0142388 -0.014305
0.435 -0.0139263 -0.0139921
0.43 -0.0135833 -0.0136489
0.425 -0.0132131 -0.0132783
0.42 -0.0128188 -0.0128838
0.415 -0.0124037 -0.0124683
0.41 -0.0119707 -0.0120351
0.405 -0.0115231 -0.0115873
0.4 -0.0110639 -0.0111278
0.395 -0.0105961 -0.0106597
0.39 -0.0101225 -0.0101858
0.385 -0.00964578 -0.0097089
0.38 -0.00916869 -0.00923156
0.375 -0.00869366 -0.00875629
0.37 -0.00822304 -0.00828541
0.365 -0.00775898 -0.00782109
0.36 -0.00730348 -0.00736531
0.355 -0.00685833 -0.00691987
0.35 -0.00642514 -0.00648637
0.345 -0.00600532 -0.00606623
0.34 -0.0056001 -0.00566066
0.335 -0.00521048 -0.00527066
0.33 -0.00483727 -0.00489705
0.325 -0.00448111 -0.00454046
0.32 -0.00414242 -0.0042013
0.315 -0.00382146 -0.00387984
0.31 -0.00351832 -0.00357615
0.305 -0.00323292 -0.00329018
0.3 -0.00296507 -0.0030217
0.295 -0.00271442 -0.00277039
0.29 -0.00248054 -0.00253579
0.285 -0.00226288 -0.00231736
0.28 -0.00206082 -0.00211449
0.275 -0.00187369 -0.0019265
0.27 -0.00170076 -0.00175266
0.265 -0.00154128 -0.00159222
0.26 -0.00139448 -0.00144442
0.255 -0.00125958 -0.00130847
0.25 -0.00113582 -0.00118361
0.245 -0.00102244 -0.00106908
0.24 -0.000918698 -0.000964169
0.235 -0.000823905 -0.00086816
0.23 -0.000737387 -0.000780393
0.225 -0.000658509 -0.000700235
0.22 -0.000586677 -0.000627096
0.215 -0.000521333 -0.000560423
0.21 -0.000461959 -0.000499699
0.205 -0.000408073 -0.000444447
0.2 -0.000359231 -0.000394228
0.195 -0.000315022 -0.000348633
0.19 -0.000275068 -0.000307289
0.185 -0.000239022 -0.000269851
0.18 -0.000206564 -0.000236004
0.175 -0.000177401 -0.000205456
0.17 -0.000151261 -0.000177941
0.165 -0.000127899 -0.000153214
0.16 -0.000107086 -0.000131052
0.155 -8.86125e-05 -0.000111247
0.15 -7.22876e-05 -9.36105e-05
0.145 -5.79346e-05 -7.7969e-05
0.14 -4.53906e-05 -6.41624e-05
0.135 -3.45053e-05 -5.20427e-05
0.13 -2.51387e-05 -4.14727e-05
0.125 -1.71605e-05 -3.23248e-05
0.12 -1.04498e-05 -2.44812e-05
0.115 -4.89582e-06 -1.78346e-05
0.11 -3.98137e-07 -1.22886e-05
0.105 3.1371e-06 -7.7545e-06
0.1 5.80921e-06 -4.13976e-06
0.095 7.74699e-06 -1.32377e-06
0.09 9.14011e-06 8.73887e-07
0.085 1.02588e-05 2.71502e-06
0.08 1.14297e-05 4.5222e-06
0.075 1.29372e-05 6.58657e-06
0.07 1.48592e-05 9.00961e-06
0.065 1.69069e-05 1.15477e-05
0.06 1.83965e-05 1.35802e-05
0.055 1.84569e-05 1.43027e-05
0.05 1.64478e-05 1.31184e-05
0.045 1.23711e-05 1.00226e-05
0.04 6.96735e-06 5.68538e-06
0.035 1.42252e-06 1.16319e-06
0.03 -2.94951e-06 -2.41514e-06
0.025 -4.82219e-06 -3.94802e-06
0.02 -3.55151e-06 -2.90731e-06
0.015 -9.51822e-07 -7.79122e-07
0.01 -2.32951e-08 -1.90682e-08
0.005 -1.30357e-13 -1.06704e-13
-1.63468e-13 -4.67267e-44 -3.82482e-44


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1QuantumOneLoop/DeltaGammaFX_0_OneLoopFRG.txt <==
9.995 0.000929292 0.000927018
9.99 0.000858097 0.000855997
9.985 0.000791662 0.000789725
9.98 0.000732629 0.000730837
9.975 0.000683347 0.000681675
9.97 0.000645779 0.000644199
9.965 0.00062143 0.000619909
9.96 0.000611285 0.000609789
9.955 0.000615774 0.000614267
9.95 0.000634757 0.000633204
9.945 0.000667533 0.0006659
9.94 0.000712868 0.000711123
9.935 0.000769041 0.000767159
9.93 0.000833918 0.000831877
9.925 0.000905029 0.000902814
9.92 0.000979666 0.000977268
9.915 0.00105498 0.0010524
9.91 0.00112811 0.00112535
9.905 0.00119625 0.00119332
9.9 0.00125679 0.00125372
9.895 0.00130744 0.00130424
9.89 0.00134623 0.00134294
9.885 0.0013717 0.00136834
9.88 0.00138286 0.00137948
9.875 0.0013793 0.00137592
9.87 0.00136116 0.00135783
9.865 0.00132919 0.00132593
9.86 0.00128463 0.00128148
9.855 0.00122926 0.00122625
9.85 0.00116527 0.00116241
9.845 0.00109519 0.00109251
9.84 0.00102182 0.00101932
9.835 0.000948062 0.000945742
9.83 0.000876852 0.000874706
9.825 0.000811023 0.000809038
9.82 0.000753197 0.000751354
9.815 0.000705679 0.000703953
9.81 0.000670369 0.000668729
9.805 0.000648685 0.000647098
9.8 0.000641512 0.000639942
9.795 0.000649167 0.000647578
9.79 0.000671389 0.000669746
9.785 0.000707354 0.000705623
9.78 0.000755704 0.000753855
9.775 0.000814606 0.000812613
9.77 0.000881819 0.000879662
9.765 0.000954785 0.000952449
9.76 0.00103072 0.0010282
9.755 0.00110674 0.00110403
9.75 0.00117993 0.00117704
9.745 0.00124749 0.00124444
9.74 0.00130686 0.00130366
9.735 0.00135574 0.00135242
9.73 0.00139228 0.00138887
9.725 0.00141506 0.0014116
9.72 0.00142323 0.00141975
9.715 0.00141649 0.00141302
9.71 0.0013951 0.00139169
9.705 0.00135994 0.00135661
9.7 0.00131238 0.00130917
9.695 0.00125433 0.00125126
9.69 0.00118808 0.00118517
9.685 0.00111626 0.00111353
9.68 0.00104174 0.00103919
9.675 0.000967477 0.00096511
9.67 0.00089643 0.000894236
9.665 0.00083143 0.000829396
9.66 0.000775072 0.000773175
9.655 0.000729607 0.000727822
9.65 0.000696857 0.000695152
9.645 0.000678146 0.000676486
9.64 0.000674243 0.000672593
9.635 0.000685342 0.000683665
9.63 0.000711052 0.000709312
9.625 0.000750413 0.000748577
9.62 0.00080194 0.000799977
9.615 0.000863676 0.000861563
9.61 0.000933275 0.000930991
9.605 0.00100808 0.00100562
9.6 0.00108525 0.0010826
9.595 0.00116184 0.00115899
9.59 0.00123491 0.00123189
9.585 0.00130168 0.0012985
9.58 0.0013596 0.00135627
9.575 0.00140644 0.001403
9.57 0.00144042 0.00143689
9.565 0.00146023 0.00145665
9.56 0.00146512 0.00146153
9.555 0.00145492 0.00145136
9.55 0.00143005 0.00142655
9.545 0.0013915 0.0013881
9.54 0.00134081 0.00133753
9.535 0.00127999 0.00127685
9.53 0.00121145 0.00120849
9.525 0.00113794 0.00113515
9.52 0.00106236 0.00105976
9.515 0.000987751 0.000985334
9.51 0.000917072 0.000914828
9.505 0.00085315 0.000851063
9.5 0.000798541 0.000796587
9.495 0.000755432 0.000753584
9.49 0.000725557 0.000723782
9.485 0.000710129 0.000708391
9.48 0.000709794 0.000708057
9.475 0.000724609 0.000722836
9.47 0.000754041 0.000752196
9.465 0.000796988 0.000795038
9.46 0.000851829 0.000849744
9.455 0.00091648 0.000914238
9.45 0.000988482 0.000986063
9.445 0.00106509 0.00106249
9.44 0.00114339 0.00114059
9.435 0.00122038 0.0012174
9.43 0.00129314 0.00128997
9.425 0.00135887 0.00135554
9.42 0.00141506 0.0014116
9.415 0.00145956 0.00145599
9.41 0.00149067 0.00148702
9.405 0.0015072 0.00150351
9.4 0.00150853 0.00150483
9.395 0.00149462 0.00149096
9.39 0.00146604 0.00146246
9.385 0.00142394 0.00142046
9.38 0.00137 0.00136664
9.375 0.00130635 0.00130315
9.37 0.00123554 0.00123252
9.365 0.00116039 0.00115755
9.36 0.0010839 0.00108125
9.355 0.00100912 0.00100666
9.35 0.00093905 0.000936752
9.345 0.00087648 0.000874335
9.34 0.000823922 0.000821906
9.335 0.000783488 0.000781571
9.33 0.000756809 0.000754957
9.325 0.000744978 0.000743155
9.32 0.000748504 0.000746672
9.315 0.000767295 0.000765418
9.31 0.000800668 0.000798709
9.305 0.000847371 0.000845297
9.3 0.000905637 0.000903421
9.295 0.000973253 0.000970872
9.29 0.00104765 0.00104508
9.285 0.00112598 0.00112323
9.28 0.00120528 0.00120233
9.275 0.0012825 0.00127936
9.27 0.0013547 0.00135138
9.265 0.00141911 0.00141564
9.26 0.00147328 0.00146968
9.255 0.00151513 0.00151142
9.25 0.00154306 0.00153928
9.245 0.001556 0.0015522
9.24 0.00155348 0.00154968
9.235 0.00153562 0.00153186
9.23 0.00150314 0.00149946
9.225 0.00145734 0.00145378
9.22 0.00140005 0.00139663
9.215 0.00133356 0.0013303
9.21 0.00126052 0.00125743
9.205 0.00118384 0.00118095
9.2 0.0011066 0.00110389
9.195 0.00103188 0.00102935
9.19 0.000962669 0.000960313
9.185 0.000901749 0.000899542
9.18 0.000851563 0.000849479
9.175 0.000814134 0.000812142
9.17 0.00079098 0.000789045
9.165 0.00078306 0.000781144
9.16 0.000790732 0.000788797
9.155 0.000813748 0.000811757
9.15 0.000851261 0.000849178
9.145 0.000901863 0.000899656
9.14 0.000963638 0.00096128
9.135 0.00103424 0.00103171
9.13 0.00111098 0.00110826
9.125 0.00119094 0.00118802
9.12 0.00127106 0.00126795
9.115 0.00134829 0.00134499
9.11 0.00141967 0.0014162
9.105 0.00148248 0.00147885
9.1 0.00153431 0.00153056
9.095 0.00157319 0.00156934
9.09 0.00159761 0.00159371
9.085 0.00160667 0.00160274
9.08 0.00160004 0.00159612
9.075 0.00157799 0.00157413
9.07 0.00154143 0.00153765
9.065 0.00149181 0.00148816
9.06 0.00143112 0.00142762
9.055 0.0013618 0.00135846
9.05 0.0012866 0.00128345
9.045 0.00120853 0.00120558
9.04 0.00113074 0.00112797
9.035 0.00105632 0.00105374
9.03 0.000988271 0.000985852
9.025 0.000929321 0.000927047
9.02 0.000881845 0.000879687
9.015 0.000847763 0.000845688
9.01 0.000828466 0.000826439
9.005 0.000824766 0.000822747
9 0.00083686 0.000834812
8.995 0.00086433 0.000862215
8.99 0.000906161 0.000903944
8.985 0.00096078 0.000958429
8.98 0.00102612 0.00102361
8.975 0.00109969 0.001097
8.97 0.0011787 0.00117581
8.965 0.00126013 0.00125705
8.96 0.00134089 0.0013376
8.955 0.00141787 0.0014144
8.95 0.00148816 0.00148452
8.945 0.00154905 0.00154526
8.94 0.00159821 0.0015943
8.935 0.00163378 0.00162978
8.93 0.00165439 0.00165034
8.925 0.00165927 0.00165521
8.92 0.00164826 0.00164423
8.915 0.00162182 0.00161785
8.91 0.00158102 0.00157715
8.905 0.00152749 0.00152375
8.9 0.00146339 0.00145981
8.895 0.00139127 0.00138787
8.89 0.00131403 0.00131081
8.885 0.00123476 0.00123174
8.88 0.00115664 0.00115381
8.875 0.00108281 0.00108016
8.87 0.00101624 0.00101375
8.865 0.000959599 0.000957251
8.86 0.000915184 0.000912945
8.855 0.000884798 0.000882633
8.85 0.00086969 0.000867562
8.845 0.000870512 0.000868382
8.84 0.000887289 0.000885118
8.835 0.000919426 0.000917176
8.83 0.000965727 0.000963364
8.825 0.00102445 0.00102194
8.82 0.00109337 0.00109069
8.815 0.00116986 0.001167
8.81 0.00125103 0.00124796
8.805 0.00133376 0.0013305
8.8 0.00141492 0.00141145
8.795 0.00149139 0.00148774
8.79 0.00156026 0.00155644
8.785 0.0016189 0.00161494
8.78 0.00166506 0.00166098
8.775 0.00169698 0.00169283
8.77 0.00171346 0.00170926
8.765 0.00171387 0.00170968
8.76 0.00169825 0.00169409
8.755 0.00166723 0.00166315
8.75 0.00162207 0.0016181
8.745 0.00156458 0.00156075
8.74 0.00149707 0.0014934
8.735 0.00142224 0.00141876
8.73 0.00134311 0.00133983
8.725 0.00126285 0.00125976
8.72 0.00118468 0.00118178
8.715 0.00111175 0.00110903
8.71 0.00104699 0.00104443
8.705 0.000993022 0.000990592
8.7 0.000952032 0.000949703
8.695 0.000925694 0.000923429
8.69 0.000915104 0.000912865
8.685 0.00092074 0.000918487
8.68 0.000942445 0.000940139
8.675 0.000979434 0.000977038
8.67 0.00103033 0.00102781
8.665 0.00109321 0.00109053
8.66 0.00116569 0.00116284
8.655 0.00124503 0.00124198
8.65 0.00132819 0.00132494
8.645 0.00141202 0.00140857
8.64 0.00149332 0.00148966
8.635 0.00156897 0.00156513
8.63 0.0016361 0.0016321
8.625 0.00169214 0.00168799
8.62 0.00173494 0.0017307
8.615 0.00176289 0.00175857
8.61 0.00177492 0.00177058
8.605 0.0017706 0.00176627
8.6 0.00175014 0.00174586
8.595 0.00171438 0.00171019
8.59 0.00166477 0.00166069
8.585 0.00160329 0.00159937
8.58 0.00153243 0.00152868
8.575 0.00145503 0.00145147
8.57 0.0013742 0.00137084
8.565 0.00129319 0.00129003
8.56 0.00121527 0.00121229
8.555 0.00114357 0.00114077
8.55 0.00108099 0.00107835
8.545 0.00103007 0.00102755
8.54 0.000992878 0.000990448
8.535 0.00097094 0.000968564
8.53 0.000965188 0.000962827
8.525 0.000975916 0.000973528
8.52 0.00100277 0.00100032
8.515 0.00104477 0.00104222
8.51 0.00110035 0.00109766
8.505 0.00116741 0.00116456
8.5 0.00124341 0.00124037
8.495 0.00132546 0.00132222
8.49 0.00141045 0.001407
8.485 0.00149512 0.00149147
8.48 0.00157627 0.00157241
8.475 0.00165078 0.00164674
8.47 0.00171581 0.00171161
8.465 0.00176889 0.00176456
8.46 0.00180799 0.00180356
8.455 0.00183162 0.00182714
8.45 0.00183891 0.00183441
8.445 0.00182961 0.00182513
8.44 0.00180412 0.00179971
8.435 0.00176349 0.00175918
8.43 0.00170937 0.00170518
8.425 0.00164392 0.0016399
8.42 0.0015698 0.00156596
8.415 0.00148998 0.00148634
8.41 0.00140768 0.00140424
8.405 0.00132622 0.00132297
8.4 0.00124887 0.00124582
8.395 0.00117878 0.00117589
8.39 0.00111876 0.00111603
8.385 0.00107127 0.00106865
8.38 0.00103825 0.00103571
8.375 0.00102106 0.00101856
8.37 0.00102045 0.00101796
8.365 0.00103653 0.001034
8.36 0.00106874 0.00106612
8.355 0.00111588 0.00111315
8.35 0.00117621 0.00117333
8.345 0.00124743 0.00124438
8.34 0.00132685 0.00132361
8.335 0.00141147 0.00140801
8.33 0.00149805 0.00149438
8.325 0.0015833 0.00157942
8.32 0.00166397 0.0016599
8.315 0.00173698 0.00173273
8.31 0.00179956 0.00179516
8.305 0.00184932 0.00184479
8.3 0.00188435 0.00187974
8.295 0.00190335 0.00189869
8.29 0.00190561 0.00190095
8.285 0.0018911 0.00188647
8.28 0.00186041 0.00185586
8.275 0.00181482 0.00181038
8.27 0.00175617 0.00175187
8.265 0.00168682 0.00168269
8.26 0.00160957 0.00160563
8.255 0.00152754 0.0015238
8.25 0.00144403 0.0014405
8.245 0.00136243 0.00135909
8.24 0.00128602 0.00128288
8.235 0.00121791 0.00121493
8.23 0.00116086 0.00115801
8.225 0.00111719 0.00111445
8.22 0.0010887 0.00108604
8.215 0.0010766 0.00107397
8.21 0.00108144 0.0010788
8.205 0.00110311 0.00110041
8.2 0.00114083 0.00113804
8.195 0.00119322 0.0011903
8.19 0.00125831 0.00125523
8.185 0.00133364 0.00133038
8.18 0.00141637 0.0014129
8.175 0.00150334 0.00149967
8.17 0.00159127 0.00158737
8.165 0.00167678 0.00167268
8.16 0.00175664 0.00175235
8.155 0.0018278 0.00182333
8.15 0.00188755 0.00188293
8.145 0.00193361 0.00192888
8.14 0.00196424 0.00195943
8.135 0.00197829 0.00197345
8.13 0.00197526 0.00197043
8.125 0.00195533 0.00195054
8.12 0.00191932 0.00191462
8.115 0.00186871 0.00186413
8.11 0.00180554 0.00180112
8.105 0.00173238 0.00172814
8.1 0.00165218 0.00164814
8.095 0.00156818 0.00156434
8.09 0.00148377 0.00148014
8.085 0.00140238 0.00139895
8.08 0.0013273 0.00132405
8.075 0.00126157 0.00125848
8.07 0.00120788 0.00120493
8.065 0.00116843 0.00116557
8.06 0.00114486 0.00114206
8.055 0.00113817 0.00113539
8.05 0.00114873 0.00114591
8.045 0.00117619 0.00117331
8.04 0.00121957 0.00121658
8.035 0.00127726 0.00127414
8.03 0.0013471 0.00134381
8.025 0.00142646 0.00142297
8.02 0.00151232 0.00150862
8.015 0.00160143 0.00159752
8.01 0.00169041 0.00168627
8.005 0.00177587 0.00177152
8 0.00185456 0.00185002
7.995 0.00192348 0.00191877
7.99 0.00198001 0.00197516
7.985 0.00202201 0.00201706
7.98 0.00204789 0.00204288
7.975 0.0020567 0.00205167
7.97 0.00204815 0.00204314
7.965 0.00202263 0.00201768
7.96 0.00198119 0.00197635
7.955 0.00192554 0.00192083
7.95 0.00185793 0.00185339
7.945 0.0017811 0.00177674
7.94 0.00169816 0.00169401
7.935 0.00161247 0.00160853
7.93 0.0015275 0.00152376
7.925 0.00144669 0.00144315
7.92 0.00137334 0.00136998
7.915 0.00131042 0.00130721
7.91 0.00126051 0.00125742
7.905 0.00122567 0.00122267
7.9 0.00120736 0.0012044
7.895 0.0012064 0.00120345
7.89 0.00122291 0.00121992
7.885 0.00125635 0.00125328
7.88 0.0013055 0.0013023
7.875 0.00136852 0.00136517
7.87 0.00144307 0.00143953
7.865 0.00152631 0.00152258
7.86 0.00161511 0.00161116
7.855 0.0017061 0.00170193
7.85 0.00179582 0.00179143
7.845 0.00188086 0.00187626
7.84 0.001958 0.00195321
7.835 0.0020243 0.00201934
7.83 0.00207724 0.00207215
7.825 0.00211482 0.00210964
7.82 0.00213564 0.00213041
7.815 0.00213894 0.00213371
7.81 0.00212465 0.00211945
7.805 0.0020934 0.00208828
7.8 0.00204649 0.00204148
7.795 0.00198582 0.00198096
7.79 0.00191387 0.00190918
7.785 0.00183355 0.00182906
7.78 0.00174813 0.00174385
7.775 0.00166106 0.00165699
7.77 0.00157589 0.00157203
7.765 0.00149607 0.00149241
7.76 0.00142486 0.00142137
7.755 0.00136517 0.00136182
7.75 0.00131945 0.00131622
7.745 0.0012896 0.00128644
7.74 0.0012769 0.00127378
7.735 0.00128195 0.00127881
7.73 0.00130465 0.00130146
7.725 0.00134421 0.00134092
7.72 0.00139919 0.00139577
7.715 0.00146754 0.00146395
7.71 0.00154669 0.00154291
7.705 0.00163367 0.00162967
7.7 0.00172517 0.00172095
7.695 0.00181775 0.0018133
7.69 0.00190787 0.00190321
7.685 0.00199214 0.00198726
7.68 0.00206733 0.00206228
7.675 0.00213062 0.0021254
7.67 0.00217959 0.00217426
7.665 0.00221241 0.002207
7.66 0.00222787 0.00222242
7.655 0.00222541 0.00221997
7.65 0.00220522 0.00219982
7.645 0.00216815 0.00216284
7.64 0.00211573 0.00211055
7.635 0.00205011 0.0020451
7.63 0.00197397 0.00196914
7.625 0.00189038 0.00188576
7.62 0.00180276 0.00179835
7.615 0.00171467 0.00171048
7.61 0.00162969 0.0016257
7.605 0.00155128 0.00154748
7.6 0.00148264 0.00147901
7.595 0.00142661 0.00142311
7.59 0.00138548 0.00138209
7.585 0.001361 0.00135767
7.58 0.00135423 0.00135092
7.575 0.00136555 0.00136221
7.57 0.00139463 0.00139121
7.565 0.00144043 0.0014369
7.56 0.00150127 0.0014976
7.555 0.00157489 0.00157104
7.55 0.00165853 0.00165447
7.545 0.00174903 0.00174475
7.54 0.00184298 0.00183847
7.535 0.00193683 0.00193209
7.53 0.00202701 0.00202205
7.525 0.00211011 0.00210494
7.52 0.00218298 0.00217764
7.515 0.00224286 0.00223738
7.51 0.00228751 0.00228191
7.505 0.00231525 0.00230958
7.5 0.00232506 0.00231937
7.495 0.00231665 0.00231098
7.49 0.00229041 0.0022848
7.485 0.00224746 0.00224196
7.48 0.00218957 0.00218421
7.475 0.00211911 0.00211392
7.47 0.00203895 0.00203396
7.465 0.00195237 0.00194759
7.46 0.00186288 0.00185832
7.455 0.00177413 0.00176979
7.45 0.00168974 0.00168561
7.445 0.00161317 0.00160922
7.44 0.00154755 0.00154376
7.435 0.00149559 0.00149193
7.43 0.00145946 0.00145589
7.425 0.00144069 0.00143717
7.42 0.00144015 0.00143663
7.415 0.00145797 0.0014544
7.41 0.00149357 0.00148992
7.405 0.00154569 0.00154191
7.4 0.00161239 0.00160845
7.395 0.0016912 0.00168707
7.39 0.00177917 0.00177481
7.385 0.00187297 0.00186839
7.38 0.00196908 0.00196426
7.375 0.00206386 0.00205881
7.37 0.00215372 0.00214845
7.365 0.00223527 0.0022298
7.36 0.00230543 0.00229979
7.355 0.00236155 0.00235577
7.35 0.00240152 0.00239565
7.345 0.00242388 0.00241795
7.34 0.00242781 0.00242187
7.335 0.00241327 0.00240736
7.33 0.00238089 0.00237506
7.325 0.00233204 0.00232634
7.32 0.00226875 0.0022632
7.315 0.0021936 0.00218823
7.31 0.00210966 0.0021045
7.305 0.00202037 0.00201542
7.3 0.00192936 0.00192464
7.295 0.00184036 0.00183585
7.29 0.00175699 0.00175269
7.285 0.0016827 0.00167858
7.28 0.00162052 0.00161656
7.275 0.00157306 0.00156921
7.27 0.00154229 0.00153852
7.265 0.00152957 0.00152583
7.26 0.00153552 0.00153176
7.255 0.00156004 0.00155622
7.25 0.00160229 0.00159837
7.245 0.00166075 0.00165669
7.24 0.00173328 0.00172904
7.235 0.00181716 0.00181271
7.23 0.00190926 0.00190458
7.225 0.00200611 0.0020012
7.22 0.00210406 0.00209891
7.215 0.00219943 0.00219405
7.21 0.00228861 0.00228301
7.205 0.00236823 0.00236243
7.2 0.0024353 0.00242934
7.195 0.00248729 0.00248121
7.19 0.00252228 0.00251611
7.185 0.00253899 0.00253277
7.18 0.00253684 0.00253064
7.175 0.00251603 0.00250987
7.17 0.00247746 0.0024714
7.165 0.00242275 0.00241683
7.16 0.00235417 0.00234841
7.155 0.00227452 0.00226895
7.15 0.00218706 0.00218171
7.145 0.00209539 0.00209026
7.14 0.00200324 0.00199834
7.135 0.00191439 0.0019097
7.13 0.00183248 0.001828
7.125 0.0017609 0.00175659
7.12 0.0017026 0.00169843
7.115 0.00166001 0.00165595
7.11 0.00163497 0.00163097
7.105 0.00162859 0.00162461
7.1 0.00164127 0.00163725
7.095 0.00167264 0.00166855
7.09 0.00172162 0.00171741
7.085 0.00178645 0.00178207
7.08 0.00186471 0.00186015
7.075 0.00195351 0.00194873
7.07 0.00204953 0.00204451
7.065 0.00214915 0.00214389
7.06 0.00224863 0.00224313
7.055 0.00234424 0.0023385
7.05 0.00243236 0.0024264
7.045 0.00250968 0.00250354
7.04 0.0025733 0.002567
7.035 0.00262085 0.00261443
7.03 0.00265056 0.00264408
7.025 0.00266139 0.00265488
7.02 0.00265301 0.00264652
7.015 0.00262584 0.00261942
7.01 0.00258108 0.00257476
7.005 0.00252058 0.00251442
7 0.00244686 0.00244087
6.995 0.00236294 0.00235716
6.99 0.00227227 0.00226671
6.985 0.00217856 0.00217323
6.98 0.00208566 0.00208055
6.975 0.00199738 0.0019925
6.97 0.00191737 0.00191268
6.965 0.00184892 0.0018444
6.96 0.0017949 0.00179051
6.955 0.00175758 0.00175328
6.95 0.00173859 0.00173433
6.945 0.00173881 0.00173456
6.94 0.00175841 0.00175411
6.935 0.00179676 0.00179237
6.93 0.00185252 0.00184799
6.925 0.00192366 0.00191896
6.92 0.00200757 0.00200265
6.915 0.00210111 0.00209597
6.91 0.0022008 0.00219542
6.905 0.00230291 0.00229727
6.9 0.00240359 0.00239771
6.895 0.00249908 0.00249297
6.89 0.00258579 0.00257946
6.885 0.00266046 0.00265395
6.88 0.0027203 0.00271364
6.875 0.0027631 0.00275634
6.87 0.00278731 0.00278049
6.865 0.00279207 0.00278524
6.86 0.00277734 0.00277054
6.855 0.00274379 0.00273707
6.85 0.00269286 0.00268627
6.845 0.0026267 0.00262027
6.84 0.00254803 0.0025418
6.835 0.0024601 0.00245408
6.83 0.00236653 0.00236074
6.825 0.00227116 0.0022656
6.82 0.00217791 0.00217258
6.815 0.00209064 0.00208552
6.81 0.00201294 0.00200801
6.805 0.00194805 0.00194328
6.8 0.00189869 0.00189404
6.795 0.00186697 0.0018624
6.79 0.00185431 0.00184978
6.785 0.00186138 0.00185682
6.78 0.00188806 0.00188344
6.775 0.00193347 0.00192874
6.77 0.00199601 0.00199113
6.765 0.00207341 0.00206834
6.76 0.00216281 0.00215752
6.755 0.0022609 0.00225537
6.75 0.00236402 0.00235824
6.745 0.00246832 0.00246228
6.74 0.00256988 0.00256359
6.735 0.00266492 0.0026584
6.73 0.00274987 0.00274314
6.725 0.00282157 0.00281466
6.72 0.00287734 0.0028703
6.715 0.00291515 0.00290801
6.71 0.00293364 0.00292646
6.705 0.00293221 0.00292503
6.7 0.00291105 0.00290393
6.695 0.00287112 0.0028641
6.69 0.00281413 0.00280724
6.685 0.00274246 0.00273575
6.68 0.00265908 0.00265257
6.675 0.00256743 0.00256115
6.67 0.0024713 0.00246525
6.665 0.00237465 0.00236884
6.66 0.00228146 0.00227588
6.655 0.0021956 0.00219022
6.65 0.00212062 0.00211543
6.645 0.00205967 0.00205463
6.64 0.00201533 0.0020104
6.635 0.00198953 0.00198466
6.63 0.00198346 0.00197861
6.625 0.00199755 0.00199266
6.62 0.00203143 0.00202645
6.615 0.00208395 0.00207885
6.61 0.00215325 0.00214798
6.605 0.00223681 0.00223134
6.6 0.00233156 0.00232585
6.595 0.00243398 0.00242802
6.59 0.00254027 0.00253405
6.585 0.00264646 0.00263999
6.58 0.0027486 0.00274188
6.575 0.00284287 0.00283592
6.57 0.00292576 0.00291861
6.565 0.0029942 0.00298687
6.56 0.00304565 0.0030382
6.555 0.00307826 0.00307073
6.55 0.00309089 0.00308333
6.545 0.00308319 0.00307564
6.54 0.0030556 0.00304812
6.535 0.00300935 0.00300199
6.53 0.00294642 0.00293921
6.525 0.00286944 0.00286242
6.52 0.00278161 0.0027748
6.515 0.00268656 0.00267998
6.51 0.00258822 0.00258189
6.505 0.00249067 0.00248458
6.5 0.00239794 0.00239207
6.495 0.00231388 0.00230822
6.49 0.00224202 0.00223653
6.485 0.00218536 0.00218002
6.48 0.00214636 0.00214111
6.475 0.00212674 0.00212153
6.47 0.00212747 0.00212226
6.465 0.00214872 0.00214347
6.46 0.00218988 0.00218452
6.455 0.00224952 0.00224401
6.45 0.00232552 0.00231983
6.445 0.00241513 0.00240922
6.44 0.00251505 0.00250889
6.435 0.00262159 0.00261517
6.43 0.0027308 0.00272411
6.425 0.00283862 0.00283167
6.42 0.00294105 0.00293385
6.415 0.00303427 0.00302685
6.41 0.00311484 0.00310722
6.405 0.00317978 0.003172
6.4 0.00322672 0.00321882
6.395 0.00325398 0.00324602
6.39 0.00326066 0.00325268
6.385 0.00324666 0.00323872
6.38 0.00321268 0.00320482
6.375 0.00316023 0.0031525
6.37 0.00309153 0.00308397
6.365 0.00300947 0.00300211
6.36 0.00291747 0.00291033
6.355 0.00281934 0.00281245
6.35 0.00271916 0.00271251
6.345 0.00262109 0.00261467
6.34 0.00252919 0.002523
6.335 0.00244732 0.00244133
6.33 0.0023789 0.00237308
6.325 0.00232687 0.00232117
6.32 0.00229347 0.00228786
6.315 0.00228025 0.00227467
6.31 0.00228794 0.00228234
6.305 0.00231647 0.0023108
6.3 0.00236493 0.00235915
6.295 0.00243167 0.00242572
6.29 0.0025143 0.00250815
6.285 0.00260982 0.00260343
6.28 0.00271473 0.00270809
6.275 0.00282518 0.00281827
6.27 0.00293707 0.00292989
6.265 0.00304628 0.00303882
6.26 0.00314875 0.00314104
6.255 0.00324069 0.00323276
6.25 0.00331872 0.0033106
6.245 0.00337999 0.00337172
6.24 0.00342228 0.00341391
6.235 0.00344412 0.00343569
6.23 0.00344483 0.00343641
6.225 0.00342457 0.00341619
6.22 0.0033843 0.00337602
6.215 0.0033258 0.00331766
6.21 0.00325155 0.00324359
6.205 0.00316468 0.00315693
6.2 0.00306881 0.0030613
6.195 0.00296794 0.00296067
6.19 0.00286626 0.00285925
6.185 0.00276801 0.00276124
6.18 0.00267731 0.00267076
6.175 0.00259795 0.00259159
6.17 0.0025333 0.0025271
6.165 0.00248614 0.00248006
6.16 0.00245857 0.00245256
6.155 0.00245192 0.00244592
6.15 0.00246668 0.00246065
6.145 0.00250254 0.00249641
6.14 0.00255832 0.00255206
6.135 0.0026321 0.00262566
6.13 0.00272125 0.00271459
6.125 0.00282255 0.00281564
6.12 0.00293229 0.00292511
6.115 0.00304644 0.00303899
6.11 0.00316082 0.00315308
6.105 0.0032712 0.00326319
6.1 0.00337351 0.00336526
6.095 0.003464 0.00345553
6.09 0.00353936 0.0035307
6.085 0.00359685 0.00358805
6.08 0.00363443 0.00362554
6.075 0.00365084 0.00364191
6.07 0.00364563 0.00363671
6.065 0.0036192 0.00361035
6.06 0.0035728 0.00356406
6.055 0.00350845 0.00349986
6.05 0.0034289 0.00342051
6.045 0.00333749 0.00332933
6.04 0.00323807 0.00323015
6.035 0.00313478 0.00312711
6.03 0.00303195 0.00302453
6.025 0.00293386 0.00292668
6.02 0.00284465 0.00283769
6.015 0.00276809 0.00276132
6.01 0.00270746 0.00270083
6.005 0.00266539 0.00265887
6 0.00264381 0.00263735
5.995 0.00264384 0.00263737
5.99 0.00266575 0.00265922
5.985 0.00270894 0.00270231
5.98 0.002772 0.00276522
5.975 0.00285275 0.00284577
5.97 0.00294831 0.0029411
5.965 0.00305524 0.00304777
5.96 0.00316965 0.0031619
5.955 0.00328736 0.00327932
5.95 0.00340406 0.00339573
5.945 0.00351546 0.00350686
5.94 0.00361749 0.00360864
5.935 0.00370643 0.00369736
5.93 0.00377904 0.00376979
5.925 0.00383273 0.00382335
5.92 0.00386563 0.00385617
5.915 0.00387668 0.00386719
5.91 0.00386566 0.0038562
5.905 0.00383324 0.00382386
5.9 0.00378092 0.00377166
5.895 0.00371097 0.00370189
5.89 0.00362639 0.00361752
5.885 0.00353076 0.00352212
5.88 0.0034281 0.00341971
5.875 0.00332271 0.00331458
5.87 0.00321901 0.00321114
5.865 0.00312138 0.00311374
5.86 0.00303393 0.00302651
5.855 0.0029604 0.00295316
5.85 0.00290397 0.00289686
5.845 0.00286713 0.00286012
5.84 0.00285165 0.00284467
5.835 0.00285841 0.00285142
5.83 0.00288746 0.00288039
5.825 0.00293796 0.00293077
5.82 0.00300823 0.00300087
5.815 0.00309586 0.00308828
5.81 0.00319772 0.0031899
5.805 0.00331017 0.00330207
5.8 0.00342912 0.00342073
5.795 0.00355026 0.00354157
5.79 0.00366917 0.00366019
5.785 0.00378152 0.00377227
5.78 0.00388322 0.00387372
5.775 0.00397059 0.00396087
5.77 0.00404049 0.0040306
5.765 0.00409045 0.00408044
5.76 0.00411879 0.00410871
5.755 0.00412464 0.00411454
5.75 0.00410802 0.00409797
5.745 0.00406985 0.00405989
5.74 0.00401186 0.00400205
5.735 0.00393661 0.00392698
5.73 0.00384731 0.0038379
5.725 0.00374776 0.00373859
5.72 0.00364216 0.00363325
5.715 0.00353496 0.00352631
5.71 0.00343068 0.00342228
5.705 0.00333373 0.00332557
5.7 0.00324824 0.0032403
5.695 0.0031779 0.00317012
5.69 0.00312578 0.00311813
5.685 0.00309425 0.00308668
5.68 0.00308488 0.00307733
5.675 0.00309837 0.00309079
5.67 0.00313452 0.00312685
5.665 0.00319225 0.00318444
5.66 0.00326965 0.00326165
5.655 0.00336404 0.00335581
5.65 0.0034721 0.00346361
5.645 0.00358996 0.00358118
5.64 0.00371337 0.00370429
5.635 0.00383789 0.00382849
5.63 0.00395898 0.0039493
5.625 0.00407229 0.00406232
5.62 0.00417371 0.00416349
5.615 0.0042596 0.00424918
5.61 0.00432692 0.00431634
5.605 0.00437335 0.00436265
5.6 0.00439734 0.00438658
5.595 0.00439825 0.00438749
5.59 0.00437633 0.00436562
5.585 0.00433271 0.00432211
5.58 0.0042694 0.00425895
5.575 0.00418917 0.00417892
5.57 0.00409548 0.00408546
5.565 0.00399232 0.00398255
5.56 0.00388407 0.00387456
5.555 0.00377531 0.00376607
5.55 0.00367065 0.00366167
5.545 0.00357456 0.00356582
5.54 0.00349116 0.00348262
5.535 0.00342408 0.0034157
5.53 0.0033763 0.00336804
5.525 0.00335007 0.00334187
5.52 0.00334677 0.00333858
5.515 0.0033669 0.00335866
5.51 0.00341004 0.0034017
5.505 0.00347489 0.00346639
5.5 0.0035593 0.00355059
5.495 0.00366036 0.0036514
5.49 0.00377452 0.00376529
5.485 0.00389773 0.0038882
5.48 0.00402559 0.00401574
5.475 0.00415349 0.00414332
5.47 0.00427684 0.00426637
5.465 0.00439121 0.00438047
5.46 0.00449252 0.00448152
5.455 0.00457716 0.00456596
5.45 0.00464217 0.00463081
5.445 0.00468536 0.00467389
5.44 0.00470535 0.00469384
5.435 0.0047017 0.00469019
5.43 0.00467485 0.00466341
5.425 0.00462619 0.00461487
5.42 0.00455793 0.00454678
5.415 0.0044731 0.00446216
5.41 0.00437536 0.00436465
5.405 0.0042689 0.00425845
5.4 0.00415825 0.00414808
5.395 0.00404814 0.00403823
5.39 0.00394326 0.00393361
5.385 0.00384812 0.00383871
5.38 0.00376684 0.00375762
5.375 0.003703 0.00369394
5.37 0.00365951 0.00365055
5.365 0.00363846 0.00362955
5.36 0.00364109 0.00363218
5.355 0.00366771 0.00365873
5.35 0.00371769 0.00370859
5.345 0.0037895 0.00378023
5.34 0.00388079 0.00387129
5.335 0.00398841 0.00397865
5.33 0.00410862 0.00409856
5.325 0.00423717 0.0042268
5.32 0.0043695 0.00435881
5.315 0.00450091 0.00448989
5.31 0.00462669 0.00461537
5.305 0.00474237 0.00473077
5.3 0.00484387 0.00483202
5.295 0.00492762 0.00491556
5.29 0.00499073 0.00497852
5.285 0.00503114 0.00501883
5.28 0.00504761 0.00503526
5.275 0.00503989 0.00502755
5.27 0.00500861 0.00499636
5.265 0.00495538 0.00494325
5.26 0.00488264 0.00487069
5.255 0.00479361 0.00478188
5.25 0.00469218 0.0046807
5.245 0.00458271 0.0045715
5.24 0.0044699 0.00445896
5.235 0.00435859 0.00434792
5.23 0.00425357 0.00424316
5.225 0.00415938 0.0041492
5.22 0.00408015 0.00407017
5.215 0.00401943 0.0040096
5.21 0.00398004 0.0039703
5.205 0.00396397 0.00395427
5.2 0.0039723 0.00396258
5.195 0.00400517 0.00399537
5.19 0.00406177 0.00405183
5.185 0.00414036 0.00413023
5.18 0.00423836 0.00422799
5.175 0.00435245 0.0043418
5.17 0.00447867 0.00446771
5.165 0.00461262 0.00460134
5.16 0.00474958 0.00473796
5.155 0.0048847 0.00487275
5.15 0.00501322 0.00500096
5.145 0.00513061 0.00511806
5.14 0.00523277 0.00521996
5.135 0.00531615 0.00530314
5.13 0.00537795 0.00536479
5.125 0.00541619 0.00540294
5.12 0.00542978 0.0054165
5.115 0.00541862 0.00540536
5.11 0.00538353 0.00537036
5.105 0.00532631 0.00531328
5.1 0.00524961 0.00523677
5.095 0.00515685 0.00514423
5.09 0.0050521 0.00503974
5.085 0.00493991 0.00492782
5.08 0.00482512 0.00481332
5.075 0.0047127 0.00470117
5.07 0.00460753 0.00459625
5.065 0.00451419 0.00450315
5.06 0.00443684 0.00442599
5.055 0.004379 0.00436828
5.05 0.00434341 0.00433279
5.045 0.00433199 0.00432139
5.04 0.00434569 0.00433505
5.035 0.00438449 0.00437376
5.03 0.0044474 0.00443652
5.025 0.00453252 0.00452143
5.02 0.00463708 0.00462573
5.015 0.00475755 0.00474591
5.01 0.00488981 0.00487785
5.005 0.00502928 0.00501697
5 0.00517109 0.00515844
4.995 0.00531029 0.0052973
4.99 0.00544202 0.0054287
4.985 0.00556167 0.00554806
4.98 0.00566513 0.00565127
4.975 0.00574888 0.00573481
4.97 0.00581014 0.00579593
4.965 0.00584702 0.00583271
4.96 0.00585855 0.00584422
4.955 0.00584475 0.00583045
4.95 0.00580661 0.00579241
4.945 0.00574611 0.00573205
4.94 0.00566606 0.0056522
4.935 0.00557008 0.00555645
4.93 0.00546242 0.00544905
4.925 0.00534778 0.0053347
4.92 0.00523117 0.00521837
4.915 0.00511766 0.00510513
4.91 0.00501222 0.00499996
4.905 0.00491953 0.00490749
4.9 0.00484375 0.0048319
4.895 0.00478839 0.00477668
4.89 0.00475619 0.00474455
4.885 0.00474895 0.00473733
4.88 0.00476755 0.00475589
4.875 0.00481185 0.00480007
4.87 0.00488071 0.00486877
4.865 0.00497207 0.0049599
4.86 0.00508298 0.00507054
4.855 0.00520977 0.00519702
4.85 0.00534813 0.00533504
4.845 0.00549333 0.00547988
4.84 0.00564035 0.00562655
4.835 0.00578413 0.00576997
4.83 0.00591968 0.0059052
4.825 0.00604237 0.00602758
4.82 0.006148 0.00613295
4.815 0.00623305 0.0062178
4.81 0.00629478 0.00627938
4.805 0.00633134 0.00631585
4.8 0.00634183 0.00632632
4.795 0.00632639 0.00631091
4.79 0.00628615 0.00627076
4.785 0.00622319 0.00620797
4.78 0.00614053 0.00612551
4.775 0.00604193 0.00602714
4.77 0.00593179 0.00591728
4.765 0.00581499 0.00580076
4.76 0.00569665 0.00568271
4.755 0.00558201 0.00556835
4.75 0.00547612 0.00546272
4.745 0.00538373 0.00537056
4.74 0.00530907 0.00529608
4.735 0.00525567 0.00524281
4.73 0.00522625 0.00521346
4.725 0.00522259 0.00520981
4.72 0.0052455 0.00523266
4.715 0.00529474 0.00528178
4.71 0.00536907 0.00535593
4.705 0.0054663 0.00545293
4.7 0.00558335 0.00556969
4.695 0.00571638 0.00570239
4.69 0.00586095 0.00584661
4.685 0.00601216 0.00599745
4.68 0.00616488 0.00614979
4.675 0.00631389 0.00629844
4.67 0.00645411 0.00643831
4.665 0.0065808 0.00656469
4.66 0.00668971 0.00667334
4.655 0.00677728 0.00676069
4.65 0.00684075 0.00682401
4.645 0.00687827 0.00686144
4.64 0.00688902 0.00687216
4.635 0.00687318 0.00685636
4.63 0.00683197 0.00681525
4.625 0.0067676 0.00675104
4.62 0.0066832 0.00666685
4.615 0.00658267 0.00656656
4.61 0.00647057 0.00645473
4.605 0.0063519 0.00633635
4.6 0.00623194 0.00621669
4.595 0.00611605 0.00610108
4.59 0.00600941 0.0059947
4.585 0.00591687 0.00590239
4.58 0.00584272 0.00582843
4.575 0.00579058 0.00577641
4.57 0.00576317 0.00574907
4.565 0.0057623 0.0057482
4.56 0.00578874 0.00577458
4.555 0.00584222 0.00582793
4.55 0.00592143 0.00590694
4.545 0.00602408 0.00600934
4.54 0.00614698 0.00613193
4.535 0.00628617 0.00627079
4.53 0.00643708 0.00642133
4.525 0.00659469 0.00657855
4.52 0.00675369 0.00673717
4.515 0.00690876 0.00689185
4.51 0.00705468 0.00703742
4.505 0.0071866 0.00716902
4.5 0.00730018 0.00728232
4.495 0.00739177 0.00737368
4.49 0.00745855 0.0074403
4.485 0.00749867 0.00748032
4.48 0.00751126 0.00749288
4.475 0.00749655 0.00747821
4.47 0.0074558 0.00743756
4.465 0.00739129 0.0073732
4.46 0.00730623 0.00728835
4.455 0.00720463 0.007187
4.45 0.00709117 0.00707382
4.445 0.006971 0.00695394
4.44 0.00684953 0.00683277
4.435 0.00673224 0.00671576
4.43 0.00662447 0.00660826
4.425 0.00653118 0.0065152
4.42 0.0064568 0.006441
4.415 0.00640502 0.00638935
4.41 0.00637866 0.00636306
4.405 0.00637959 0.00636397
4.4 0.00640859 0.00639291
4.395 0.00646542 0.00644959
4.39 0.00654873 0.00653271
4.385 0.0066562 0.00663992
4.38 0.00678458 0.00676798
4.375 0.00692981 0.00691285
4.37 0.00708721 0.00706987
4.365 0.00725163 0.00723388
4.36 0.00741764 0.00739949
4.355 0.00757977 0.00756122
4.35 0.00773265 0.00771373
4.345 0.0078713 0.00785204
4.34 0.00799123 0.00797168
4.335 0.00808868 0.00806889
4.33 0.00816073 0.00814076
4.325 0.00820542 0.00818534
4.32 0.00822183 0.00820172
4.315 0.00821015 0.00819006
4.31 0.00817163 0.00815164
4.305 0.00810856 0.00808872
4.3 0.0080242 0.00800456
4.295 0.00792262 0.00790324
4.29 0.00780861 0.0077895
4.285 0.00768741 0.0076686
4.28 0.00756458 0.00754607
4.275 0.00744575 0.00742753
4.27 0.00733641 0.00731846
4.265 0.00724168 0.00722396
4.26 0.00716615 0.00714862
4.255 0.00711365 0.00709625
4.25 0.00708716 0.00706982
4.245 0.00708864 0.00707129
4.24 0.00711899 0.00710157
4.235 0.00717803 0.00716046
4.23 0.00726446 0.00724669
4.225 0.00737598 0.00735793
4.22 0.00750931 0.00749093
4.215 0.00766035 0.00764161
4.21 0.00782434 0.00780519
4.205 0.00799602 0.00797646
4.2 0.00816985 0.00814985
4.195 0.00834018 0.00831977
4.19 0.00850151 0.00848071
4.185 0.00864866 0.00862749
4.18 0.00877697 0.0087555
4.175 0.00888251 0.00886078
4.17 0.00896218 0.00894025
4.165 0.00901388 0.00899183
4.16 0.00903656 0.00901445
4.155 0.00903027 0.00900818
4.15 0.0089962 0.00897419
4.145 0.00893658 0.00891472
4.14 0.00885466 0.008833
4.135 0.00875454 0.00873312
4.13 0.00864104 0.0086199
4.125 0.00851951 0.00849866
4.12 0.00839563 0.00837509
4.115 0.00827519 0.00825494
4.11 0.00816383 0.00814385
4.105 0.00806689 0.00804716
4.1 0.00798916 0.00796961
4.095 0.00793467 0.00791525
4.09 0.0079066 0.00788726
4.085 0.00790713 0.00788778
4.08 0.00793732 0.00791789
4.075 0.00799713 0.00797757
4.07 0.00808542 0.00806563
4.065 0.00819993 0.00817987
4.06 0.00833746 0.00831706
4.055 0.0084939 0.00847311
4.05 0.00866446 0.00864326
4.045 0.0088438 0.00882216
4.04 0.00902627 0.00900419
4.035 0.00920607 0.00918355
4.03 0.00937752 0.00935457
4.025 0.00953522 0.00951189
4.02 0.0096743 0.00965063
4.015 0.00979058 0.00976662
4.01 0.00988073 0.00985655
4.005 0.0099424 0.00991807
4 0.00997433 0.00994993
3.995 0.00997639 0.00995198
3.99 0.00994957 0.00992523
3.985 0.00989599 0.00987178
3.98 0.0098188 0.00979477
3.975 0.00972204 0.00969825
3.97 0.00961056 0.00958705
3.965 0.00948976 0.00946654
3.96 0.00936541 0.00934249
3.955 0.00924345 0.00922083
3.95 0.00912974 0.0091074
3.945 0.00902982 0.00900773
3.94 0.00894874 0.00892684
3.935 0.00889081 0.00886906
3.93 0.0088595 0.00883783
3.925 0.00885726 0.00883558
3.92 0.00888543 0.00886368
3.915 0.00894422 0.00892233
3.91 0.00903268 0.00901058
3.905 0.00914877 0.00912639
3.9 0.00928939 0.00926666
3.895 0.00945052 0.0094274
3.89 0.0096274 0.00960384
3.885 0.00981465 0.00979063
3.88 0.0100065 0.00998203
3.875 0.0101971 0.0101721
3.87 0.0103804 0.010355
3.865 0.010551 0.0105252
3.86 0.0107035 0.0106774
3.855 0.0108337 0.0108072
3.85 0.0109377 0.0109109
3.845 0.0110129 0.010986
3.84 0.0110578 0.0110307
3.835 0.0110718 0.0110447
3.83 0.0110558 0.0110288
3.825 0.0110116 0.0109847
3.82 0.0109422 0.0109154
3.815 0.0108514 0.0108249
3.81 0.0107441 0.0107178
3.805 0.0106256 0.0105996
3.8 0.0105019 0.0104762
3.795 0.0103789 0.0103535
3.79 0.0102627 0.0102376
3.785 0.0101592 0.0101343
3.78 0.0100736 0.010049
3.775 0.0100107 0.00998623
3.77 0.00997429 0.00994988
3.765 0.00996715 0.00994276
3.76 0.00999105 0.0099666
3.755 0.0100465 0.010022
3.75 0.010133 0.0101082
3.745 0.0102488 0.0102237
3.74 0.0103909 0.0103654
3.735 0.0105555 0.0105297
3.73 0.010738 0.0107118
3.725 0.0109331 0.0109063
3.72 0.0111349 0.0111076
3.715 0.0113374 0.0113096
3.71 0.0115345 0.0115062
3.705 0.0117203 0.0116916
3.7 0.0118893 0.0118603
3.695 0.0120368 0.0120074
3.69 0.0121586 0.0121289
3.685 0.0122517 0.0122217
3.68 0.012314 0.0122838
3.675 0.0123446 0.0123144
3.67 0.0123439 0.0123137
3.665 0.0123134 0.0122833
3.66 0.0122557 0.0122257
3.655 0.0121746 0.0121448
3.65 0.0120745 0.012045
3.645 0.0119609 0.0119316
3.64 0.0118396 0.0118106
3.635 0.0117167 0.011688
3.63 0.0115985 0.0115701
3.625 0.0114911 0.011463
3.62 0.0114001 0.0113722
3.615 0.0113307 0.011303
3.61 0.0112871 0.0112595
3.605 0.0112727 0.0112451
3.6 0.0112897 0.0112621
3.595 0.0113391 0.0113114
3.59 0.0114209 0.0113929
3.585 0.0115336 0.0115054
3.58 0.0116749 0.0116464
3.575 0.0118412 0.0118122
3.57 0.0120281 0.0119986
3.565 0.0122302 0.0122003
3.56 0.012442 0.0124115
3.555 0.0126572 0.0126262
3.55 0.0128696 0.0128381
3.545 0.0130731 0.0130411
3.54 0.0132618 0.0132293
3.535 0.0134305 0.0133976
3.53 0.0135745 0.0135413
3.525 0.0136904 0.0136569
3.52 0.0137754 0.0137417
3.515 0.0138282 0.0137943
3.51 0.0138485 0.0138146
3.505 0.0138373 0.0138034
3.5 0.0137967 0.013763
3.495 0.0137301 0.0136965
3.49 0.0136418 0.0136084
3.485 0.0135368 0.0135037
3.48 0.013421 0.0133881
3.475 0.0133004 0.0132679
3.47 0.0131816 0.0131493
3.465 0.0130708 0.0130388
3.46 0.012974 0.0129423
3.455 0.012897 0.0128654
3.45 0.0128444 0.0128129
3.445 0.0128202 0.0127888
3.44 0.0128272 0.0127958
3.435 0.0128673 0.0128358
3.43 0.0129409 0.0129092
3.425 0.0130472 0.0130153
3.42 0.0131845 0.0131522
3.415 0.0133496 0.0133169
3.41 0.0135384 0.0135053
3.405 0.0137461 0.0137124
3.4 0.0139669 0.0139328
3.395 0.0141949 0.0141602
3.39 0.0144237 0.0143884
3.385 0.0146468 0.014611
3.38 0.0148581 0.0148218
3.375 0.0150519 0.0150151
3.37 0.0152231 0.0151858
3.365 0.0153673 0.0153297
3.36 0.0154813 0.0154434
3.355 0.0155629 0.0155248
3.35 0.0156112 0.015573
3.345 0.0156264 0.0155882
3.34 0.0156101 0.0155719
3.335 0.0155649 0.0155268
3.33 0.0154946 0.0154566
3.325 0.0154039 0.0153662
3.32 0.0152984 0.0152609
3.315 0.0151841 0.015147
3.31 0.0150675 0.0150307
3.305 0.0149552 0.0149186
3.3 0.0148534 0.0148171
3.295 0.0147684 0.0147322
3.29 0.0147054 0.0146694
3.285 0.0146691 0.0146332
3.28 0.0146633 0.0146274
3.275 0.0146903 0.0146543
3.27 0.0147516 0.0147155
3.265 0.0148472 0.0148109
3.26 0.0149761 0.0149395
3.255 0.0151359 0.0150988
3.25 0.015323 0.0152855
3.245 0.0155331 0.0154951
3.24 0.0157609 0.0157223
3.235 0.0160004 0.0159612
3.23 0.0162453 0.0162056
3.225 0.0164892 0.0164488
3.22 0.0167254 0.0166845
3.215 0.0169479 0.0169064
3.21 0.0171508 0.0171089
3.205 0.0173293 0.0172869
3.2 0.0174792 0.0174364
3.195 0.0175974 0.0175544
3.19 0.0176822 0.0176389
3.185 0.0177327 0.0176893
3.18 0.0177496 0.0177062
3.175 0.0177348 0.0176914
3.17 0.0176913 0.017648
3.165 0.0176232 0.0175801
3.16 0.0175356 0.0174926
3.155 0.0174341 0.0173915
3.15 0.0173252 0.0172828
3.145 0.0172155 0.0171733
3.14 0.0171115 0.0170697
3.135 0.0170199 0.0169782
3.13 0.0169465 0.0169051
3.125 0.0168969 0.0168556
3.12 0.0168755 0.0168342
3.115 0.0168859 0.0168446
3.11 0.0169305 0.0168891
3.105 0.0170103 0.0169687
3.1 0.0171253 0.0170834
3.095 0.0172742 0.0172319
3.09 0.0174542 0.0174115
3.085 0.0176618 0.0176185
3.08 0.0178922 0.0178484
3.075 0.0181399 0.0180955
3.07 0.0183989 0.0183539
3.065 0.0186627 0.018617
3.06 0.0189246 0.0188783
3.055 0.019178 0.0191311
3.05 0.0194167 0.0193692
3.045 0.0196349 0.0195869
3.04 0.0198277 0.0197792
3.035 0.019991 0.019942
3.03 0.0201217 0.0200725
3.025 0.0202181 0.0201686
3.02 0.0202796 0.02023
3.015 0.0203069 0.0202573
3.01 0.0203021 0.0202524
3.005 0.0202682 0.0202186
3 0.0202095 0.02016
2.995 0.0201311 0.0200819
2.99 0.0200391 0.01999
2.985 0.0199397 0.0198909
2.98 0.0198398 0.0197912
2.975 0.019746 0.0196977
2.97 0.0196651 0.019617
2.965 0.019603 0.019555
2.96 0.0195653 0.0195174
2.955 0.0195565 0.0195087
2.95 0.0195803 0.0195324
2.945 0.019639 0.019591
2.94 0.0197339 0.0196856
2.935 0.0198648 0.0198162
2.93 0.0200304 0.0199814
2.925 0.0202281 0.0201786
2.92 0.0204542 0.0204042
2.915 0.020704 0.0206533
2.91 0.0209719 0.0209206
2.905 0.0212519 0.0211999
2.9 0.0215373 0.0214846
2.895 0.0218214 0.021768
2.89 0.0220976 0.0220435
2.885 0.0223594 0.0223047
2.88 0.022601 0.0225457
2.875 0.0228172 0.0227614
2.87 0.0230039 0.0229476
2.865 0.0231579 0.0231012
2.86 0.0232771 0.0232201
2.855 0.0233609 0.0233037
2.85 0.0234098 0.0233525
2.845 0.0234256 0.0233683
2.84 0.0234115 0.0233542
2.835 0.0233714 0.0233142
2.83 0.0233105 0.0232535
2.825 0.0232347 0.0231779
2.82 0.0231504 0.0230938
2.815 0.0230643 0.0230079
2.81 0.0229833 0.0229271
2.805 0.0229141 0.022858
2.8 0.022863 0.022807
2.795 0.0228356 0.0227797
2.79 0.0228368 0.0227809
2.785 0.0228704 0.0228145
2.78 0.0229393 0.0228832
2.775 0.0230448 0.0229884
2.77 0.0231873 0.0231305
2.765 0.0233656 0.0233084
2.76 0.0235775 0.0235198
2.755 0.0238195 0.0237612
2.75 0.0240872 0.0240283
2.745 0.0243752 0.0243156
2.74 0.0246775 0.0246171
2.735 0.0249876 0.0249265
2.73 0.0252987 0.0252368
2.725 0.0256041 0.0255415
2.72 0.0258972 0.0258339
2.715 0.026172 0.0261079
2.71 0.0264229 0.0263582
2.705 0.0266454 0.0265802
2.7 0.0268359 0.0267702
2.695 0.026992 0.026926
2.69 0.0271126 0.0270462
2.685 0.0271976 0.027131
2.68 0.0272484 0.0271817
2.675 0.0272676 0.0272009
2.67 0.0272589 0.0271922
2.665 0.027227 0.0271603
2.66 0.0271775 0.027111
2.655 0.0271166 0.0270502
2.65 0.027051 0.0269848
2.645 0.0269875 0.0269215
2.64 0.0269329 0.026867
2.635 0.0268938 0.026828
2.63 0.0268762 0.0268104
2.625 0.0268853 0.0268195
2.62 0.0269255 0.0268596
2.615 0.0270001 0.026934
2.61 0.0271113 0.0270449
2.605 0.0272599 0.0271932
2.6 0.0274457 0.0273785
2.595 0.0276669 0.0275992
2.59 0.0279207 0.0278524
2.585 0.0282033 0.0281343
2.58 0.0285098 0.0284401
2.575 0.0288346 0.028764
2.57 0.0291714 0.0291
2.565 0.0295135 0.0294413
2.56 0.0298543 0.0297813
2.555 0.0301871 0.0301132
2.55 0.0305054 0.0304308
2.545 0.0308035 0.0307281
2.54 0.0310761 0.0310001
2.535 0.0313191 0.0312425
2.53 0.0315294 0.0314522
2.525 0.0317048 0.0316272
2.52 0.0318445 0.0317666
2.515 0.0319491 0.031871
2.51 0.0320203 0.031942
2.505 0.0320609 0.0319825
2.5 0.0320749 0.0319964
2.495 0.0320673 0.0319888
2.49 0.0320437 0.0319653
2.485 0.0320104 0.0319321
2.48 0.0319742 0.0318959
2.475 0.0319417 0.0318635
2.47 0.0319197 0.0318416
2.465 0.0319146 0.0318365
2.46 0.0319322 0.031854
2.455 0.0319774 0.0318992
2.45 0.0320546 0.0319762
2.445 0.0321668 0.0320881
2.44 0.0323159 0.0322369
2.435 0.0325027 0.0324232
2.43 0.0327266 0.0326466
2.425 0.032986 0.0329052
2.42 0.0332778 0.0331964
2.415 0.0335982 0.033516
2.41 0.0339424 0.0338593
2.405 0.0343047 0.0342208
2.4 0.034679 0.0345942
2.395 0.0350588 0.034973
2.39 0.0354374 0.0353507
2.385 0.0358083 0.0357207
2.38 0.0361653 0.0360768
2.375 0.0365025 0.0364132
2.37 0.036815 0.0367249
2.365 0.0370986 0.0370078
2.36 0.0373501 0.0372587
2.355 0.0375676 0.0374757
2.35 0.0377501 0.0376578
2.345 0.0378981 0.0378054
2.34 0.0380131 0.0379201
2.335 0.0380978 0.0380046
2.33 0.038156 0.0380626
2.325 0.0381923 0.0380989
2.32 0.0382124 0.0381189
2.315 0.0382221 0.0381286
2.31 0.038228 0.0381344
2.305 0.0382366 0.0381431
2.3 0.0382546 0.038161
2.295 0.0382881 0.0381944
2.29 0.038343 0.0382491
2.285 0.0384243 0.0383303
2.28 0.0385363 0.038442
2.275 0.0386824 0.0385877
2.27 0.0388646 0.0387695
2.265 0.0390841 0.0389884
2.26 0.0393406 0.0392444
2.255 0.039633 0.039536
2.25 0.0399587 0.0398609
2.245 0.0403143 0.0402157
2.24 0.0406955 0.0405959
2.235 0.041097 0.0409964
2.23 0.0415132 0.0414116
2.225 0.0419379 0.0418352
2.22 0.0423647 0.042261
2.215 0.0427872 0.0426825
2.21 0.0431994 0.0430937
2.205 0.0435955 0.0434888
2.2 0.0439703 0.0438627
2.195 0.0443194 0.044211
2.19 0.0446393 0.0445301
2.185 0.0449276 0.0448176
2.18 0.0451827 0.0450721
2.175 0.0454044 0.0452933
2.17 0.0455936 0.0454821
2.165 0.0457523 0.0456404
2.16 0.0458834 0.0457711
2.155 0.0459909 0.0458784
2.15 0.0460796 0.0459669
2.145 0.0461549 0.046042
2.14 0.0462227 0.0461096
2.135 0.0462891 0.0461759
2.13 0.0463605 0.0462471
2.125 0.0464429 0.0463293
2.12 0.0465422 0.0464284
2.115 0.0466638 0.0465496
2.11 0.0468121 0.0466976
2.105 0.0469912 0.0468762
2.1 0.0472038 0.0470883
2.095 0.0474518 0.0473357
2.09 0.047736 0.0476192
2.085 0.0480562 0.0479386
2.08 0.0484109 0.0482924
2.075 0.0487978 0.0486783
2.07 0.0492135 0.0490931
2.065 0.0496539 0.0495324
2.06 0.0501141 0.0499915
2.055 0.0505889 0.0504651
2.05 0.0510723 0.0509474
2.045 0.0515586 0.0514325
2.04 0.0520418 0.0519145
2.035 0.0525163 0.0523878
2.03 0.0529765 0.0528469
2.025 0.0534178 0.0532871
2.02 0.0538361 0.0537043
2.015 0.0542279 0.0540952
2.01 0.0545909 0.0544573
2.005 0.0549237 0.0547893
2 0.0552258 0.0550906
1.995 0.0554978 0.055362
1.99 0.0557414 0.055605
1.985 0.0559591 0.0558222
1.98 0.0561544 0.056017
1.975 0.0563315 0.0561936
1.97 0.056495 0.0563568
1.965 0.0566504 0.0565118
1.96 0.0568032 0.0566642
1.955 0.0569591 0.0568197
1.95 0.0571237 0.0569839
1.945 0.0573024 0.0571622
1.94 0.0575003 0.0573596
1.935 0.0577218 0.0575805
1.93 0.0579707 0.0578289
1.925 0.0582502 0.0581076
1.92 0.0585622 0.058419
1.915 0.0589082 0.058764
1.91 0.0592882 0.0591431
1.905 0.0597017 0.0595556
1.9 0.060147 0.0599998
1.895 0.0606217 0.0604734
1.89 0.0611225 0.060973
1.885 0.0616456 0.0614947
1.88 0.0621864 0.0620342
1.875 0.0627401 0.0625865
1.87 0.0633015 0.0631466
1.865 0.0638655 0.0637092
1.86 0.0644268 0.0642691
1.855 0.0649804 0.0648214
1.85 0.0655218 0.0653615
1.845 0.0660469 0.0658853
1.84 0.066552 0.0663892
1.835 0.0670344 0.0668704
1.83 0.0674921 0.067327
1.825 0.0679239 0.0677577
1.82 0.0683294 0.0681622
1.815 0.0687092 0.0685411
1.81 0.0690648 0.0688958
1.805 0.0693981 0.0692283
1.8 0.0697123 0.0695417
1.795 0.0700108 0.0698395
1.79 0.0702978 0.0701257
1.785 0.0705775 0.0704048
1.78 0.0708549 0.0706816
1.775 0.0711348 0.0709607
1.77 0.0714219 0.0712472
1.765 0.071721 0.0715455
1.76 0.0720364 0.0718602
1.755 0.0723721 0.0721951
1.75 0.0727316 0.0725536
1.745 0.0731175 0.0729386
1.74 0.0735321 0.0733522
1.735 0.0739767 0.0737957
1.73 0.074452 0.0742698
1.725 0.0749578 0.0747743
1.72 0.0754931 0.0753084
1.715 0.0760564 0.0758703
1.71 0.0766453 0.0764577
1.705 0.077257 0.0770679
1.7 0.077888 0.0776974
1.695 0.0785347 0.0783425
1.69 0.079193 0.0789992
1.685 0.0798586 0.0796632
1.68 0.0805274 0.0803304
1.675 0.0811952 0.0809965
1.67 0.0818579 0.0816576
1.665 0.0825121 0.0823102
1.66 0.0831543 0.0829508
1.655 0.0837818 0.0835768
1.65 0.0843925 0.084186
1.645 0.0849847 0.0847767
1.64 0.0855574 0.0853481
1.635 0.0861104 0.0858997
1.63 0.0866441 0.0864321
1.625 0.0871594 0.0869461
1.62 0.0876579 0.0874434
1.615 0.0881419 0.0879262
1.61 0.088614 0.0883971
1.605 0.0890772 0.0888592
1.6 0.0895349 0.0893158
1.595 0.0899906 0.0897704
1.59 0.0904481 0.0902268
1.585 0.0909112 0.0906887
1.58 0.0913833 0.0911597
1.575 0.0918679 0.0916431
1.57 0.0923683 0.0921423
1.565 0.0928873 0.09266
1.56 0.0934272 0.0931986
1.555 0.09399 0.09376
1.55 0.0945771 0.0943457
1.545 0.0951894 0.0949565
1.54 0.0958273 0.0955929
1.535 0.0964906 0.0962545
1.53 0.0971785 0.0969407
1.525 0.0978898 0.0976503
1.52 0.0986228 0.0983815
1.515 0.0993756 0.0991324
1.51 0.100146 0.0999005
1.505 0.10093 0.100683
1.5 0.101727 0.101478
1.495 0.102532 0.102281
1.49 0.103343 0.10309
1.485 0.104157 0.103902
1.48 0.104972 0.104715
1.475 0.105784 0.105525
1.47 0.106591 0.10633
1.465 0.107391 0.107128
1.46 0.108183 0.107918
1.455 0.108965 0.108698
1.45 0.109737 0.109468
1.445 0.110497 0.110227
1.44 0.111246 0.110974
1.435 0.111985 0.111711
1.43 0.112713 0.112437
1.425 0.113433 0.113155
1.42 0.114145 0.113865
1.415 0.114851 0.11457
1.41 0.115554 0.115271
1.405 0.116255 0.115971
1.4 0.116957 0.116671
1.395 0.117662 0.117374
1.39 0.118372 0.118082
1.385 0.11909 0.118798
1.38 0.119817 0.119524
1.375 0.120556 0.120261
1.37 0.121308 0.121011
1.365 0.122076 0.121777
1.36 0.122859 0.122559
1.355 0.12366 0.123358
1.35 0.124479 0.124175
1.345 0.125317 0.12501
1.34 0.126173 0.125864
1.335 0.127047 0.126736
1.33 0.127938 0.127625
1.325 0.128847 0.128532
1.32 0.129772 0.129454
1.315 0.130711 0.130391
1.31 0.131664 0.131342
1.305 0.132629 0.132305
1.3 0.133605 0.133278
1.295 0.134589 0.134259
1.29 0.13558 0.135248
1.285 0.136577 0.136243
1.28 0.137578 0.137241
1.275 0.138581 0.138242
1.27 0.139586 0.139245
1.265 0.140591 0.140247
1.26 0.141595 0.141249
1.255 0.142597 0.142248
1.25 0.143597 0.143245
1.245 0.144593 0.14424
1.24 0.145587 0.14523
1.235 0.146577 0.146218
1.23 0.147563 0.147202
1.225 0.148547 0.148184
1.22 0.149528 0.149162
1.215 0.150507 0.150139
1.21 0.151484 0.151114
1.205 0.152461 0.152088
1.2 0.153437 0.153062
1.195 0.154414 0.154036
1.19 0.155393 0.155013
1.185 0.156374 0.155991
1.18 0.157358 0.156973
1.175 0.158347 0.157959
1.17 0.159339 0.158949
1.165 0.160337 0.159945
1.16 0.161341 0.160946
1.155 0.16235 0.161953
1.15 0.163366 0.162966
1.145 0.164389 0.163986
1.14 0.165418 0.165013
1.135 0.166453 0.166046
1.13 0.167495 0.167085
1.125 0.168542 0.16813
1.12 0.169595 0.16918
1.115 0.170653 0.170235
1.11 0.171715 0.171295
1.105 0.172781 0.172359
1.1 0.17385 0.173425
1.095 0.174921 0.174493
1.09 0.175993 0.175562
1.085 0.177065 0.176632
1.08 0.178137 0.177701
1.075 0.179207 0.178769
1.07 0.180275 0.179833
1.065 0.181338 0.180895
1.06 0.182398 0.181951
1.055 0.183452 0.183003
1.05 0.184499 0.184048
1.045 0.185539 0.185085
1.04 0.186571 0.186114
1.035 0.187594 0.187135
1.03 0.188606 0.188145
1.025 0.189608 0.189144
1.02 0.190599 0.190132
1.015 0.191577 0.191108
1.01 0.192541 0.19207
1.005 0.193492 0.193019
1 0.194428 0.193952
0.995 0.195348 0.19487
0.99 0.196252 0.195772
0.985 0.197138 0.196656
0.98 0.198007 0.197522
0.975 0.198856 0.198369
0.97 0.199685 0.199196
0.965 0.200493 0.200003
0.96 0.20128 0.200787
0.955 0.202043 0.201549
0.95 0.202783 0.202287
0.945 0.203497 0.202999
0.94 0.204185 0.203685
0.935 0.204845 0.204344
0.93 0.205476 0.204973
0.925 0.206077 0.205573
0.92 0.206646 0.20614
0.915 0.207182 0.206675
0.91 0.207683 0.207175
0.905 0.208147 0.207638
0.9 0.208574 0.208063
0.895 0.20896 0.208449
0.89 0.209306 0.208794
0.885 0.209608 0.209095
0.88 0.209864 0.209351
0.875 0.210074 0.20956
0.87 0.210235 0.209721
0.865 0.210345 0.20983
0.86 0.210402 0.209887
0.855 0.210404 0.20989
0.85 0.21035 0.209835
0.845 0.210236 0.209722
0.84 0.210062 0.209548
0.835 0.209825 0.209311
0.83 0.209522 0.20901
0.825 0.209153 0.208641
0.82 0.208714 0.208204
0.815 0.208205 0.207695
0.81 0.207622 0.207114
0.805 0.206964 0.206457
0.8 0.206229 0.205724
0.795 0.205415 0.204913
0.79 0.204521 0.20402
0.785 0.203544 0.203046
0.78 0.202482 0.201987
0.775 0.201335 0.200843
0.77 0.200101 0.199611
0.765 0.198778 0.198291
0.76 0.197364 0.196882
0.755 0.19586 0.195381
0.75 0.194263 0.193788
0.745 0.192573 0.192101
0.74 0.190788 0.190321
0.735 0.188909 0.188447
0.73 0.186935 0.186477
0.725 0.184865 0.184413
0.72 0.1827 0.182253
0.715 0.180439 0.179998
0.71 0.178084 0.177648
0.705 0.175634 0.175204
0.7 0.173091 0.172667
0.695 0.170455 0.170038
0.69 0.167728 0.167317
0.685 0.164912 0.164508
0.68 0.162008 0.161611
0.675 0.159018 0.158629
0.67 0.155946 0.155565
0.665 0.152794 0.15242
0.66 0.149565 0.149199
0.655 0.146262 0.145904
0.65 0.142889 0.142539
0.645 0.139449 0.139108
0.64 0.135948 0.135615
0.635 0.13239 0.132066
0.63 0.128778 0.128463
0.625 0.12512 0.124814
0.62 0.121419 0.121122
0.615 0.117682 0.117394
0.61 0.113913 0.113635
0.605 0.11012 0.109851
0.6 0.106309 0.106049
0.595 0.102485 0.102234
0.59 0.0986555 0.0984141
0.585 0.0948272 0.0945951
0.58 0.0910066 0.0907839
0.575 0.0872007 0.0869873
0.57 0.0834164 0.0832123
0.565 0.0796606 0.0794657
0.56 0.0759403 0.0757545
0.555 0.0722623 0.0720855
0.55 0.0686335 0.0684656
0.545 0.0650605 0.0649013
0.54 0.06155 0.0613994
0.535 0.0581083 0.0579661
0.53 0.0547417 0.0546077
0.525 0.0514561 0.0513302
0.52 0.0482573 0.0481392
0.515 0.0451507 0.0450403
0.51 0.0421415 0.0420384
0.505 0.0392343 0.0391383
0.5 0.0364337 0.0363445
0.495 0.0337435 0.033661
0.49 0.0311674 0.0310912
0.485 0.0287086 0.0286384
0.48 0.0263697 0.0263052
0.475 0.0241529 0.0240938
0.47 0.02206 0.022006
0.465 0.0200921 0.020043
0.46 0.0182501 0.0182054
0.455 0.0165341 0.0164936
0.45 0.0149438 0.0149072
0.445 0.0134783 0.0134453
0.44 0.0121364 0.0121068
0.435 0.0109163 0.0108896
0.43 0.00981547 0.00979145
0.425 0.00883119 0.00880959
0.42 0.00796017 0.00794069
0.415 0.00719864 0.00718102
0.41 0.00654244 0.00652643
0.405 0.005987 0.00597235
0.4 0.00552738 0.00551385
0.395 0.00515828 0.00514566
0.39 0.00487414 0.00486221
0.385 0.00466909 0.00465766
0.38 0.00453706 0.00452596
0.375 0.00447181 0.00446087
0.37 0.00446694 0.00445601
0.365 0.00451599 0.00450494
0.36 0.00461245 0.00460117
0.355 0.00474985 0.00473822
0.35 0.00492175 0.00490971
0.345 0.00512187 0.00510934
0.34 0.00534407 0.005331
0.335 0.00558246 0.0055688
0.33 0.00583138 0.00581711
0.325 0.00608551 0.00607062
0.32 0.00633985 0.00632434
0.315 0.00658982 0.0065737
0.31 0.00683122 0.00681451
0.305 0.00706031 0.00704303
0.3 0.00727378 0.00725598
0.295 0.00746881 0.00745053
0.29 0.00764302 0.00762432
0.285 0.00779453 0.00777545
0.28 0.00792186 0.00790248
0.275 0.00802401 0.00800438
0.27 0.00810038 0.00808055
0.265 0.00815072 0.00813077
0.26 0.00817516 0.00815516
0.255 0.00817414 0.00815414
0.25 0.00814835 0.00812841
0.245 0.00809873 0.00807892
0.24 0.00802641 0.00800677
0.235 0.00793266 0.00791325
0.23 0.00781888 0.00779974
0.225 0.00768653 0.00766772
0.22 0.00753714 0.00751869
0.215 0.00737224 0.0073542
0.21 0.00719339 0.00717579
0.205 0.00700211 0.00698497
0.2 0.00679987 0.00678323
0.195 0.00658811 0.00657199
0.19 0.00636821 0.00635263
0.185 0.00614149 0.00612646
0.18 0.00590919 0.00589473
0.175 0.00567249 0.00565861
0.17 0.00543249 0.0054192
0.165 0.00519024 0.00517754
0.16 0.00494671 0.00493461
0.155 0.0047028 0.00469129
0.15 0.00445934 0.00444843
0.145 0.00421713 0.00420681
0.14 0.00397689 0.00396716
0.135 0.00373933 0.00373018
0.13 0.0035051 0.00349652
0.125 0.00327487 0.00326685
0.12 0.00304932 0.00304186
0.115 0.00282919 0.00282226
0.11 0.00261535 0.00260895
0.105 0.00240897 0.00240307
0.1 0.00221165 0.00220624
0.095 0.00202576 0.0020208
0.09 0.00185445 0.00184991
0.085 0.00170147 0.0016973
0.08 0.00156999 0.00156615
0.075 0.00146054 0.00145697
0.07 0.00136818 0.00136483
0.065 0.00128032 0.00127719
0.06 0.00117727 0.00117439
0.055 0.00103719 0.00103466
0.05 0.00084523 0.000843162
0.045 0.000602718 0.000601244
0.04 0.000330813 0.000330004
0.035 6.70296e-05 6.68656e-05
0.03 -0.000138278 -0.00013794
0.025 -0.000226195 -0.000225642
0.02 -0.000166678 -0.00016627
0.015 -4.46824e-05 -4.4573e-05
0.01 -1.09361e-06 -1.09094e-06
0.005 -6.11975e-12 -6.10478e-12
-1.63468e-13 -2.19363e-42 -2.18826e-42


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1QuantumOneLoop/GApOneLoop.txt <==
-31.4301 -0.00101334 1.61413e-05
-30.9905 -0.00104233 1.68391e-05
-30.6297 -0.00106706 1.74423e-05
-30.3101 -0.0010897 1.80008e-05
-30.0173 -0.00111108 1.85335e-05
-29.7441 -0.00113162 1.90499e-05
-29.4858 -0.00115155 1.95558e-05
-29.2396 -0.00117105 2.00548e-05
-29.0035 -0.00119022 2.05496e-05
-28.7758 -0.00120915 2.10421e-05
-28.5554 -0.00122791 2.15339e-05
-28.3415 -0.00124654 2.20261e-05
-28.1333 -0.00126508 2.25198e-05
-27.9302 -0.00128357 2.30156e-05
-27.7317 -0.00130204 2.35145e-05
-27.5373 -0.0013205 2.40168e-05
-27.3468 -0.00133899 2.45233e-05
-27.1598 -0.00135752 2.50344e-05
-26.9761 -0.0013761 2.55505e-05
-26.7954 -0.00139475 2.60721e-05
-26.6174 -0.00141349 2.65996e-05
-26.4421 -0.00143232 2.71333e-05
-26.2693 -0.00145126 2.76736e-05
-26.0988 -0.00147031 2.82208e-05
-25.9304 -0.0014895 2.87753e-05
-25.7641 -0.00150882 2.93374e-05
-25.5998 -0.00152828 2.99074e-05
-25.4373 -0.0015479 3.04855e-05
-25.2766 -0.00156768 3.10722e-05
-25.1175 -0.00158763 3.16677e-05
-24.9601 -0.00160775 3.22723e-05
-24.8041 -0.00162807 3.28863e-05
-24.6496 -0.00164857 3.35101e-05
-24.4966 -0.00166928 3.41439e-05
-24.3448 -0.00169019 3.4788e-05
-24.1944 -0.00171131 3.54427e-05
-24.0451 -0.00173265 3.61085e-05
-23.8971 -0.00175422 3.67855e-05
-23.7502 -0.00177603 3.74741e-05
-23.6044 -0.00179808 3.81746e-05
-23.4597 -0.00182037 3.88875e-05
-23.316 -0.00184292 3.96129e-05
-23.1733 -0.00186573 4.03513e-05
-23.0316 -0.00188881 4.11031e-05
-22.8908 -0.00191216 4.18685e-05
-22.7509 -0.0019358 4.2648e-05
-22.6118 -0.00195972 4.34419e-05
-22.4736 -0.00198395 4.42507e-05
-22.3363 -0.00200848 4.50746e-05
-22.1997 -0.00203332 4.59143e-05
-22.0639 -0.00205847 4.677e-05
-21.9288 -0.00208396 4.76422e-05
-21.7945 -0.00210978 4.85313e-05
-21.6609 -0.00213594 4.94378e-05
-21.528 -0.00216246 5.03622e-05
-21.3958 -0.00218933 5.1305e-05
-21.2642 -0.00221657 5.22666e-05
-21.1332 -0.00224419 5.32475e-05
-21.0029 -0.00227219 5.42483e-05
-20.8732 -0.00230058 5.52695e-05
-20.7441 -0.00232938 5.63117e-05
-20.6156 -0.00235859 5.73755e-05
-20.4876 -0.00238822 5.84613e-05
-20.3602 -0.00241828 5.95699e-05
-20.2333 -0.00244878 6.07019e-05
-20.1069 -0.00247973 6.18578e-05
-19.9811 -0.00251114 6.30385e-05
-19.8557 -0.00254303 6.42445e-05
-19.7309 -0.0025754 6.54766e-05
-19.6065 -0.00260826 6.67354e-05
-19.4826 -0.00264163 6.80218e-05
-19.3592 -0.00267551 6.93366e-05
-19.2362 -0.00270992 7.06805e-05
-19.1137 -0.00274488 7.20543e-05
-18.9916 -0.00278039 7.3459e-05
-18.8699 -0.00281646 7.48954e-05
-18.7487 -0.00285312 7.63644e-05
-18.6278 -0.00289037 7.7867e-05
-18.5074 -0.00292823 7.94041e-05
-18.3873 -0.00296671 8.09768e-05
-18.2676 -0.00300583 8.25861e-05
-18.1483 -0.0030456 8.42331e-05
-18.0294 -0.00308604 8.5919e-05
-17.9108 -0.00312716 8.76448e-05
-17.7926 -0.00316898 8.94118e-05
-17.6748 -0.00321153 9.12213e-05
-17.5572 -0.0032548 9.30745e-05
-17.4401 -0.00329883 9.49727e-05
-17.3232 -0.00334364 9.69174e-05
-17.2067 -0.00338923 9.891e-05
-17.0905 -0.00343564 0.000100952
-16.9746 -0.00348288 0.000103045
-16.859 -0.00353097 0.00010519
-16.7437 -0.00357993 0.00010739
-16.6288 -0.00362979 0.000109645
-16.5141 -0.00368057 0.000111959
-16.3997 -0.0037323 0.000114331
-16.2856 -0.00378499 0.000116766
-16.1717 -0.00383867 0.000119263
-16.0582 -0.00389337 0.000121827
-15.9449 -0.00394912 0.000124458
-15.8319 -0.00400594 0.000127159
-15.7191 -0.00406386 0.000129933
-15.6066 -0.00412291 0.000132781
-15.4943 -0.00418312 0.000135706
-15.3823 -0.00424453 0.000138712
-15.2705 -0.00430716 0.0001418
-15.159 -0.00437105 0.000144974
-15.0477 -0.00443624 0.000148237
-14.9367 -0.00450275 0.000151591
-14.8258 -0.00457064 0.00015504
-14.7152 -0.00463993 0.000158587
-14.6049 -0.00471066 0.000162236
-14.4947 -0.00478289 0.00016599
-14.3848 -0.00485664 0.000169854
-14.275 -0.00493197 0.000173831
-14.1655 -0.00500892 0.000177925
-14.0562 -0.00508754 0.000182142
-13.9471 -0.00516787 0.000186484
-13.8382 -0.00524998 0.000190958
-13.7294 -0.00533391 0.000195568
-13.6209 -0.00541971 0.000200319
-13.5126 -0.00550745 0.000205216
-13.4044 -0.00559718 0.000210267
-13.2965 -0.00568897 0.000215475
-13.1887 -0.00578288 0.000220848
-13.0811 -0.00587898 0.000226392
-12.9737 -0.00597733 0.000232114
-12.8664 -0.00607801 0.000238022
-12.7593 -0.0061811 0.000244122
-12.6524 -0.00628666 0.000250422
-12.5457 -0.00639479 0.000256932
-12.4391 -0.00650556 0.000263659
-12.3327 -0.00661907 0.000270613
-12.2265 -0.00673541 0.000277803
-12.1204 -0.00685466 0.000285239
-12.0144 -0.00697694 0.000292933
-11.9086 -0.00710235 0.000300895
-11.803 -0.00723098 0.000309137
-11.6975 -0.00736297 0.000317671
-11.5922 -0.00749842 0.00032651
-11.487 -0.00763746 0.000335669
-11.3819 -0.00778022 0.000345162
-11.277 -0.00792683 0.000355003
-11.1722 -0.00807743 0.00036521
-11.0676 -0.00823217 0.000375799
-10.9631 -0.00839121 0.000386788
-10.8587 -0.00855471 0.000398197
-10.7545 -0.00872283 0.000410045
-10.6503 -0.00889576 0.000422354
-10.5463 -0.00907367 0.000435147
-10.4425 -0.00925677 0.000448447
-10.3387 -0.00944526 0.00046228
-10.2351 -0.00963936 0.000476672
-10.1316 -0.00983928 0.000491653
-10.0282 -0.0100453 0.000507253
-9.92496 -0.0102576 0.000523503
-9.82181 -0.0104765 0.000540439
-9.71877 -0.0107022 0.000558097
-9.61583 -0.0109351 0.000576515
-9.51301 -0.0111755 0.000595735
-9.4103 -0.0114236 0.000615802
-9.30769 -0.0116799 0.000636761
-9.20518 -0.0119446 0.000658665
-9.10278 -0.0122182 0.000681566
-9.00048 -0.0125011 0.000705521
-8.89828 -0.0127936 0.000730593
-8.79618 -0.0130963 0.000756847
-8.69417 -0.0134096 0.000784355
-8.59226 -0.013734 0.00081319
-8.49044 -0.0140701 0.000843436
-8.38872 -0.0144184 0.00087518
-8.28708 -0.0147795 0.000908514
-8.18554 -0.0151542 0.000943542
-8.08408 -0.0155429 0.000980371
-7.98271 -0.0159466 0.00101912
-7.88143 -0.0163659 0.00105992
-7.78023 -0.0168017 0.0011029
-7.67911 -0.0172548 0.00114821
-7.57807 -0.0177263 0.00119601
-7.47712 -0.018217 0.00124649
-7.37624 -0.0187282 0.00129982
-7.27544 -0.0192609 0.00135622
-7.17471 -0.0198163 0.0014159
-7.07406 -0.0203959 0.00147912
-6.97348 -0.021001 0.00154614
-6.87298 -0.0216332 0.00161724
-6.77254 -0.022294 0.00169276
-6.67218 -0.0229854 0.00177304
-6.57188 -0.0237091 0.00185845
-6.47166 -0.0244674 0.00194943
-6.37149 -0.0252623 0.00204644
-6.2714 -0.0260965 0.00214999
-6.17136 -0.0269724 0.00226063
-6.07139 -0.027893 0.00237901
-5.97148 -0.0288613 0.0025058
-5.87163 -0.0298809 0.00264178
-5.77184 -0.0309553 0.0027878
-5.67211 -0.0320886 0.00294482
-5.57243 -0.0332853 0.0031139
-5.47281 -0.0345503 0.00329624
-5.37325 -0.0358888 0.00349316
-5.27373 -0.0373067 0.00370618
-5.17427 -0.0388106 0.00393701
-5.07487 -0.0404076 0.00418755
-4.97551 -0.0421056 0.00445998
-4.8762 -0.0439136 0.0047568
-4.77694 -0.0458412 0.00508081
-4.67772 -0.0478994 0.00543527
-4.57855 -0.0501005 0.00582387
-4.47943 -0.0524582 0.00625091
-4.38035 -0.054988 0.00672133
-4.28131 -0.0577072 0.00724089
-4.18232 -0.0606357 0.00781628
-4.08336 -0.0637956 0.00845537
-3.98445 -0.0672126 0.00916737
-3.88557 -0.0709159 0.00996324
-3.78673 -0.0749388 0.0108559
-3.68793 -0.07932 0.011861
-3.58916 -0.0841041 0.0129971
-3.49043 -0.0893432 0.0142869
-3.39173 -0.0950981 0.0157579
-3.29307 -0.10144 0.017444
-3.19443 -0.108454 0.0193871
-3.09583 -0.11624 0.0216397
-2.99725 -0.124918 0.0242678
-2.89871 -0.134633 0.0273556
-2.80019 -0.145561 0.0310118
-2.7017 -0.157918 0.0353782
-2.60323 -0.171967 0.0406425
-2.50479 -0.18804 0.047057
-2.40638 -0.20655 0.0549667
-2.30798 -0.228019 0.0648524
-2.20961 -0.253112 0.0773984
-2.11126 -0.28268 0.0936021
-2.01293 -0.31781 0.114956
-1.91462 -0.359869 0.143762
-1.81632 -0.410511 0.183683
-1.71804 -0.471492 0.240756
-1.61978 -0.543882 0.325247
-1.52154 -0.625323 0.45494
-1.42331 -0.701283 0.659783
-1.32509 -0.720038 0.98064
-1.22689 -0.546045 1.4202
-1.12869 -0.0143096 1.77185
-1.03051 0.67237 1.67009
-0.932337 1.06018 1.23514
-0.834173 1.14044 0.829337
-0.736016 1.09435 0.553452
-0.637867 1.01994 0.377145
-0.539723 0.950078 0.262134
-0.441585 0.893044 0.183525
-0.343451 0.849587 0.126708
-0.24532 0.818565 0.0830337
-0.147191 0.798681 0.0471091
-0.0490634 0.788981 0.0152765
0.0490634 0.788981 -0.0152765
0.147191 0.798681 -0.0471091
0.24532 0.818565 -0.0830337
0.343451 0.849587 -0.126708
0.441585 0.893044 -0.183525
0.539723 0.950078 -0.262134
0.637867 1.01994 -0.377145
0.736016 1.09435 -0.553452
0.834173 1.14044 -0.829337
0.932337 1.06018 -1.23514
1.03051 0.67237 -1.67009
1.12869 -0.0143096 -1.77185
1.22689 -0.546045 -1.4202
1.32509 -0.720038 -0.98064
1.42331 -0.701283 -0.659783
1.52154 -0.625323 -0.45494
1.61978 -0.543882 -0.325247
1.71804 -0.471492 -0.240756
1.81632 -0.410511 -0.183683
1.91462 -0.359869 -0.143762
2.01293 -0.31781 -0.114956
2.11126 -0.28268 -0.0936021
2.20961 -0.253112 -0.0773984
2.30798 -0.228019 -0.0648524
2.40638 -0.20655 -0.0549667
2.50479 -0.18804 -0.047057
2.60323 -0.171967 -0.0406425
2.7017 -0.157918 -0.0353782
2.80019 -0.145561 -0.0310118
2.89871 -0.134633 -0.0273556
2.99725 -0.124918 -0.0242678
3.09583 -0.11624 -0.0216397
3.19443 -0.108454 -0.0193871
3.29307 -0.10144 -0.017444
3.39173 -0.0950981 -0.0157579
3.49043 -0.0893432 -0.0142869
3.58916 -0.0841041 -0.0129971
3.68793 -0.07932 -0.011861
3.78673 -0.0749388 -0.0108559
3.88557 -0.0709159 -0.00996324
3.98445 -0.0672126 -0.00916737
4.08336 -0.0637956 -0.00845537
4.18232 -0.0606357 -0.00781628
4.28131 -0.0577072 -0.00724089
4.38035 -0.054988 -0.00672133
4.47943 -0.0524582 -0.00625091
4.57855 -0.0501005 -0.00582387
4.67772 -0.0478994 -0.00543527
4.77694 -0.0458412 -0.00508081
4.8762 -0.0439136 -0.0047568
4.97551 -0.0421056 -0.00445998
5.07487 -0.0404076 -0.00418755
5.17427 -0.0388106 -0.00393701
5.27373 -0.0373067 -0.00370618
5.37325 -0.0358888 -0.00349316
5.47281 -0.0345503 -0.00329624
5.57243 -0.0332853 -0.0031139
5.67211 -0.0320886 -0.00294482
5.77184 -0.0309553 -0.0027878
5.87163 -0.0298809 -0.00264178
5.97148 -0.0288613 -0.0025058
6.07139 -0.027893 -0.00237901
6.17136 -0.0269724 -0.00226063
6.2714 -0.0260965 -0.00214999
6.37149 -0.0252623 -0.00204644
6.47166 -0.0244674 -0.00194943
6.57188 -0.0237091 -0.00185845
6.67218 -0.0229854 -0.00177304
6.77254 -0.022294 -0.00169276
6.87298 -0.0216332 -0.00161724
6.97348 -0.021001 -0.00154614
7.07406 -0.0203959 -0.00147912
7.17471 -0.0198163 -0.0014159
7.27544 -0.0192609 -0.00135622
7.37624 -0.0187282 -0.00129982
7.47712 -0.018217 -0.00124649
7.57807 -0.0177263 -0.00119601
7.67911 -0.0172548 -0.00114821
7.78023 -0.0168017 -0.0011029
7.88143 -0.0163659 -0.00105992
7.98271 -0.0159466 -0.00101912
8.08408 -0.0155429 -0.000980371
8.18554 -0.0151542 -0.000943542
8.28708 -0.0147795 -0.000908514
8.38872 -0.0144184 -0.00087518
8.49044 -0.0140701 -0.000843436
8.59226 -0.013734 -0.00081319
8.69417 -0.0134096 -0.000784355
8.79618 -0.0130963 -0.000756847
8.89828 -0.0127936 -0.000730593
9.00048 -0.0125011 -0.000705521
9.10278 -0.0122182 -0.000681566
9.20518 -0.0119446 -0.000658665
9.30769 -0.0116799 -0.000636761
9.4103 -0.0114236 -0.000615802
9.51301 -0.0111755 -0.000595735
9.61583 -0.0109351 -0.000576515
9.71877 -0.0107022 -0.000558097
9.82181 -0.0104765 -0.000540439
9.92496 -0.0102576 -0.000523503
10.0282 -0.0100453 -0.000507253
10.1316 -0.00983928 -0.000491653
10.2351 -0.00963936 -0.000476672
10.3387 -0.00944526 -0.00046228
10.4425 -0.00925677 -0.000448447
10.5463 -0.00907367 -0.000435147
10.6503 -0.00889576 -0.000422354
10.7545 -0.00872283 -0.000410045
10.8587 -0.00855471 -0.000398197
10.9631 -0.00839121 -0.000386788
11.0676 -0.00823217 -0.000375799
11.1722 -0.00807743 -0.00036521
11.277 -0.00792683 -0.000355003
11.3819 -0.00778022 -0.000345162
11.487 -0.00763746 -0.000335669
11.5922 -0.00749842 -0.00032651
11.6975 -0.00736297 -0.000317671
11.803 -0.00723098 -0.000309137
11.9086 -0.00710235 -0.000300895
12.0144 -0.00697694 -0.000292933
12.1204 -0.00685466 -0.000285239
12.2265 -0.00673541 -0.000277803
12.3327 -0.00661907 -0.000270613
12.4391 -0.00650556 -0.000263659
12.5457 -0.00639479 -0.000256932
12.6524 -0.00628666 -0.000250422
12.7593 -0.0061811 -0.000244122
12.8664 -0.00607801 -0.000238022
12.9737 -0.00597733 -0.000232114
13.0811 -0.00587898 -0.000226392
13.1887 -0.00578288 -0.000220848
13.2965 -0.00568897 -0.000215475
13.4044 -0.00559718 -0.000210267
13.5126 -0.00550745 -0.000205216
13.6209 -0.00541971 -0.000200319
13.7294 -0.00533391 -0.000195568
13.8382 -0.00524998 -0.000190958
13.9471 -0.00516787 -0.000186484
14.0562 -0.00508754 -0.000182142
14.1655 -0.00500892 -0.000177925
14.275 -0.00493197 -0.000173831
14.3848 -0.00485664 -0.000169854
14.4947 -0.00478289 -0.00016599
14.6049 -0.00471066 -0.000162236
14.7152 -0.00463993 -0.000158587
14.8258 -0.00457064 -0.00015504
14.9367 -0.00450275 -0.000151591
15.0477 -0.00443624 -0.000148237
15.159 -0.00437105 -0.000144974
15.2705 -0.00430716 -0.0001418
15.3823 -0.00424453 -0.000138712
15.4943 -0.00418312 -0.000135706
15.6066 -0.00412291 -0.000132781
15.7191 -0.00406386 -0.000129933
15.8319 -0.00400594 -0.000127159
15.9449 -0.00394912 -0.000124458
16.0582 -0.00389337 -0.000121827
16.1717 -0.00383867 -0.000119263
16.2856 -0.00378499 -0.000116766
16.3997 -0.0037323 -0.000114331
16.5141 -0.00368057 -0.000111959
16.6288 -0.00362979 -0.000109645
16.7437 -0.00357993 -0.00010739
16.859 -0.00353097 -0.00010519
16.9746 -0.00348288 -0.000103045
17.0905 -0.00343564 -0.000100952
17.2067 -0.00338923 -9.891e-05
17.3232 -0.00334364 -9.69174e-05
17.4401 -0.00329883 -9.49727e-05
17.5572 -0.0032548 -9.30745e-05
17.6748 -0.00321153 -9.12213e-05
17.7926 -0.00316898 -8.94118e-05
17.9108 -0.00312716 -8.76448e-05
18.0294 -0.00308604 -8.5919e-05
18.1483 -0.0030456 -8.42331e-05
18.2676 -0.00300583 -8.25861e-05
18.3873 -0.00296671 -8.09768e-05
18.5074 -0.00292823 -7.94041e-05
18.6278 -0.00289037 -7.7867e-05
18.7487 -0.00285312 -7.63644e-05
18.8699 -0.00281646 -7.48954e-05
18.9916 -0.00278039 -7.3459e-05
19.1137 -0.00274488 -7.20543e-05
19.2362 -0.00270992 -7.06805e-05
19.3592 -0.00267551 -6.93366e-05
19.4826 -0.00264163 -6.80218e-05
19.6065 -0.00260826 -6.67354e-05
19.7309 -0.0025754 -6.54766e-05
19.8557 -0.00254303 -6.42445e-05
19.9811 -0.00251114 -6.30385e-05
20.1069 -0.00247973 -6.18578e-05
20.2333 -0.00244878 -6.07019e-05
20.3602 -0.00241828 -5.95699e-05
20.4876 -0.00238822 -5.84613e-05
20.6156 -0.00235859 -5.73755e-05
20.7441 -0.00232938 -5.63117e-05
20.8732 -0.00230058 -5.52695e-05
21.0029 -0.00227219 -5.42483e-05
21.1332 -0.00224419 -5.32475e-05
21.2642 -0.00221657 -5.22666e-05
21.3958 -0.00218933 -5.1305e-05
21.528 -0.00216246 -5.03622e-05
21.6609 -0.00213594 -4.94378e-05
21.7945 -0.00210978 -4.85313e-05
21.9288 -0.00208396 -4.76422e-05
22.0639 -0.00205847 -4.677e-05
22.1997 -0.00203332 -4.59143e-05
22.3363 -0.00200848 -4.50746e-05
22.4736 -0.00198395 -4.42507e-05
22.6118 -0.00195972 -4.34419e-05
22.7509 -0.0019358 -4.2648e-05
22.8908 -0.00191216 -4.18685e-05
23.0316 -0.00188881 -4.11031e-05
23.1733 -0.00186573 -4.03513e-05
23.316 -0.00184292 -3.96129e-05
23.4597 -0.00182037 -3.88875e-05
23.6044 -0.00179808 -3.81746e-05
23.7502 -0.00177603 -3.74741e-05
23.8971 -0.00175422 -3.67855e-05
24.0451 -0.00173265 -3.61085e-05
24.1944 -0.00171131 -3.54427e-05
24.3448 -0.00169019 -3.4788e-05
24.4966 -0.00166928 -3.41439e-05
24.6496 -0.00164857 -3.35101e-05
24.8041 -0.00162807 -3.28863e-05
24.9601 -0.00160775 -3.22723e-05
25.1175 -0.00158763 -3.16677e-05
25.2766 -0.00156768 -3.10722e-05
25.4373 -0.0015479 -3.04855e-05
25.5998 -0.00152828 -2.99074e-05
25.7641 -0.00150882 -2.93374e-05
25.9304 -0.0014895 -2.87753e-05
26.0988 -0.00147031 -2.82208e-05
26.2693 -0.00145126 -2.76736e-05
26.4421 -0.00143232 -2.71333e-05
26.6174 -0.00141349 -2.65996e-05
26.7954 -0.00139475 -2.60721e-05
26.9761 -0.0013761 -2.55505e-05
27.1598 -0.00135752 -2.50344e-05
27.3468 -0.00133899 -2.45233e-05
27.5373 -0.0013205 -2.40168e-05
27.7317 -0.00130204 -2.35145e-05
27.9302 -0.00128357 -2.30156e-05
28.1333 -0.00126508 -2.25198e-05
28.3415 -0.00124654 -2.20261e-05
28.5554 -0.00122791 -2.15339e-05
28.7758 -0.00120915 -2.10421e-05
29.0035 -0.00119022 -2.05496e-05
29.2396 -0.00117105 -2.00548e-05
29.4858 -0.00115155 -1.95558e-05
29.7441 -0.00113162 -1.90499e-05
30.0173 -0.00111108 -1.85335e-05
30.3101 -0.0010897 -1.80008e-05
30.6297 -0.00106706 -1.74423e-05
30.9905 -0.00104233 -1.68391e-05
31.4301 -0.00101334 -1.61413e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1QuantumOneLoop/GApTwoLoop.txt <==
-31.4301 -0.00101327 1.61391e-05
-30.9905 -0.00104225 1.68368e-05
-30.6297 -0.00106698 1.74398e-05
-30.3101 -0.00108962 1.79981e-05
-30.0173 -0.001111 1.85307e-05
-29.7441 -0.00113153 1.9047e-05
-29.4858 -0.00115146 1.95527e-05
-29.2396 -0.00117095 2.00516e-05
-29.0035 -0.00119012 2.05463e-05
-28.7758 -0.00120905 2.10387e-05
-28.5554 -0.00122781 2.15304e-05
-28.3415 -0.00124643 2.20225e-05
-28.1333 -0.00126497 2.2516e-05
-27.9302 -0.00128346 2.30117e-05
-27.7317 -0.00130192 2.35103e-05
-27.5373 -0.00132039 2.40126e-05
-27.3468 -0.00133887 2.45189e-05
-27.1598 -0.0013574 2.50298e-05
-26.9761 -0.00137597 2.55458e-05
-26.7954 -0.00139462 2.60672e-05
-26.6174 -0.00141335 2.65945e-05
-26.4421 -0.00143218 2.71281e-05
-26.2693 -0.00145112 2.76682e-05
-26.0988 -0.00147017 2.82153e-05
-25.9304 -0.00148935 2.87696e-05
-25.7641 -0.00150866 2.93315e-05
-25.5998 -0.00152812 2.99012e-05
-25.4373 -0.00154774 3.04792e-05
-25.2766 -0.00156751 3.10657e-05
-25.1175 -0.00158746 3.1661e-05
-24.9601 -0.00160758 3.22654e-05
-24.8041 -0.00162789 3.28792e-05
-24.6496 -0.00164839 3.35027e-05
-24.4966 -0.00166909 3.41362e-05
-24.3448 -0.00168999 3.47801e-05
-24.1944 -0.00171111 3.54346e-05
-24.0451 -0.00173245 3.61001e-05
-23.8971 -0.00175402 3.67768e-05
-23.7502 -0.00177582 3.74652e-05
-23.6044 -0.00179786 3.81654e-05
-23.4597 -0.00182015 3.8878e-05
-23.316 -0.00184269 3.96031e-05
-23.1733 -0.00186549 4.03412e-05
-23.0316 -0.00188857 4.10927e-05
-22.8908 -0.00191192 4.18578e-05
-22.7509 -0.00193555 4.26369e-05
-22.6118 -0.00195947 4.34305e-05
-22.4736 -0.00198368 4.42389e-05
-22.3363 -0.0020082 4.50625e-05
-22.1997 -0.00203304 4.59018e-05
-22.0639 -0.00205819 4.67571e-05
-21.9288 -0.00208367 4.76289e-05
-21.7945 -0.00210948 4.85176e-05
-21.6609 -0.00213564 4.94237e-05
-21.528 -0.00216215 5.03477e-05
-21.3958 -0.00218901 5.129e-05
-21.2642 -0.00221624 5.22511e-05
-21.1332 -0.00224385 5.32315e-05
-21.0029 -0.00227184 5.42318e-05
-20.8732 -0.00230023 5.52525e-05
-20.7441 -0.00232902 5.62942e-05
-20.6156 -0.00235822 5.73574e-05
-20.4876 -0.00238784 5.84427e-05
-20.3602 -0.00241789 5.95507e-05
-20.2333 -0.00244838 6.0682e-05
-20.1069 -0.00247932 6.18373e-05
-19.9811 -0.00251072 6.30173e-05
-19.8557 -0.0025426 6.42227e-05
-19.7309 -0.00257495 6.5454e-05
-19.6065 -0.0026078 6.67122e-05
-19.4826 -0.00264116 6.79978e-05
-19.3592 -0.00267503 6.93118e-05
-19.2362 -0.00270943 7.06549e-05
-19.1137 -0.00274437 7.20279e-05
-18.9916 -0.00277987 7.34317e-05
-18.8699 -0.00281593 7.48672e-05
-18.7487 -0.00285257 7.63353e-05
-18.6278 -0.00288981 7.78369e-05
-18.5074 -0.00292765 7.93731e-05
-18.3873 -0.00296612 8.09448e-05
-18.2676 -0.00300522 8.2553e-05
-18.1483 -0.00304498 8.41989e-05
-18.0294 -0.0030854 8.58836e-05
-17.9108 -0.0031265 8.76083e-05
-17.7926 -0.00316831 8.93741e-05
-17.6748 -0.00321084 9.11822e-05
-17.5572 -0.00325409 9.30341e-05
-17.4401 -0.00329811 9.4931e-05
-17.3232 -0.00334289 9.68743e-05
-17.2067 -0.00338847 9.88653e-05
-17.0905 -0.00343485 0.000100906
-16.9746 -0.00348207 0.000102997
-16.859 -0.00353014 0.000105141
-16.7437 -0.00357908 0.000107339
-16.6288 -0.00362891 0.000109592
-16.5141 -0.00367967 0.000111904
-16.3997 -0.00373137 0.000114275
-16.2856 -0.00378403 0.000116707
-16.1717 -0.00383769 0.000119203
-16.0582 -0.00389236 0.000121764
-15.9449 -0.00394808 0.000124393
-15.8319 -0.00400487 0.000127091
-15.7191 -0.00406276 0.000129862
-15.6066 -0.00412177 0.000132708
-15.4943 -0.00418196 0.000135631
-15.3823 -0.00424333 0.000138634
-15.2705 -0.00430592 0.000141719
-15.159 -0.00436978 0.00014489
-15.0477 -0.00443493 0.000148149
-14.9367 -0.0045014 0.0001515
-14.8258 -0.00456925 0.000154946
-14.7152 -0.00463849 0.000158489
-14.6049 -0.00470919 0.000162135
-14.4947 -0.00478136 0.000165885
-14.3848 -0.00485507 0.000169745
-14.275 -0.00493035 0.000173718
-14.1655 -0.00500725 0.000177808
-14.0562 -0.00508582 0.000182019
-13.9471 -0.0051661 0.000186357
-13.8382 -0.00524815 0.000190825
-13.7294 -0.00533201 0.00019543
-13.6209 -0.00541776 0.000200175
-13.5126 -0.00550543 0.000205067
-13.4044 -0.0055951 0.000210111
-13.2965 -0.00568682 0.000215313
-13.1887 -0.00578066 0.00022068
-13.0811 -0.00587669 0.000226217
-12.9737 -0.00597496 0.000231932
-12.8664 -0.00607556 0.000237831
-12.7593 -0.00617856 0.000243923
-12.6524 -0.00628404 0.000250215
-12.5457 -0.00639208 0.000256716
-12.4391 -0.00650276 0.000263433
-12.3327 -0.00661617 0.000270377
-12.2265 -0.0067324 0.000277557
-12.1204 -0.00685155 0.000284983
-12.0144 -0.00697372 0.000292665
-11.9086 -0.00709901 0.000300614
-11.803 -0.00722752 0.000308844
-11.6975 -0.00735938 0.000317364
-11.5922 -0.0074947 0.00032619
-11.487 -0.0076336 0.000335334
-11.3819 -0.00777622 0.000344811
-11.277 -0.00792268 0.000354636
-11.1722 -0.00807312 0.000364825
-11.0676 -0.0082277 0.000375396
-10.9631 -0.00838657 0.000386365
-10.8587 -0.00854988 0.000397753
-10.7545 -0.00871782 0.00040958
-10.6503 -0.00889054 0.000421866
-10.5463 -0.00906825 0.000434634
-10.4425 -0.00925113 0.000447908
-10.3387 -0.0094394 0.000461713
-10.2351 -0.00963325 0.000476077
-10.1316 -0.00983292 0.000491027
-10.0282 -0.0100387 0.000506594
-9.92496 -0.0102507 0.00052281
-9.82181 -0.0104693 0.000539708
-9.71877 -0.0106947 0.000557327
-9.61583 -0.0109273 0.000575703
-9.51301 -0.0111673 0.000594879
-9.4103 -0.0114151 0.000614898
-9.30769 -0.011671 0.000635807
-9.20518 -0.0119353 0.000657657
-9.10278 -0.0122085 0.0006805
-9.00048 -0.0124909 0.000704395
-8.89828 -0.0127829 0.000729401
-8.79618 -0.0130851 0.000755585
-8.69417 -0.0133979 0.000783018
-8.59226 -0.0137218 0.000811773
-8.49044 -0.0140572 0.000841933
-8.38872 -0.0144049 0.000873584
-8.28708 -0.0147654 0.000906821
-8.18554 -0.0151393 0.000941742
-8.08408 -0.0155273 0.000978458
-7.98271 -0.0159302 0.00101708
-7.88143 -0.0163486 0.00105775
-7.78023 -0.0167835 0.00110059
-7.67911 -0.0172357 0.00114574
-7.57807 -0.0177061 0.00119339
-7.47712 -0.0181958 0.00124368
-7.37624 -0.0187057 0.00129682
-7.27544 -0.0192372 0.00135301
-7.17471 -0.0197913 0.00141247
-7.07406 -0.0203694 0.00147544
-6.97348 -0.020973 0.0015422
-6.87298 -0.0216035 0.00161302
-6.77254 -0.0222626 0.00168822
-6.67218 -0.022952 0.00176816
-6.57188 -0.0236738 0.00185321
-6.47166 -0.0244298 0.00194379
-6.37149 -0.0252224 0.00204037
-6.2714 -0.026054 0.00214344
-6.17136 -0.0269271 0.00225357
-6.07139 -0.0278447 0.00237138
-5.97148 -0.0288098 0.00249756
-5.87163 -0.0298259 0.00263287
-5.77184 -0.0308965 0.00277816
-5.67211 -0.0320257 0.00293438
-5.57243 -0.0332179 0.00310259
-5.47281 -0.0344779 0.00328397
-5.37325 -0.0358111 0.00347986
-5.27373 -0.0372233 0.00369176
-5.17427 -0.0387208 0.00392136
-5.07487 -0.0403108 0.00417059
-4.97551 -0.0420013 0.0044416
-4.8762 -0.0438008 0.0047369
-4.77694 -0.0457193 0.00505931
-4.67772 -0.0477674 0.00541208
-4.57855 -0.0499573 0.00579895
-4.47943 -0.0523027 0.00622426
-4.38035 -0.0548187 0.006693
-4.28131 -0.0575227 0.00721106
-4.18232 -0.060434 0.00778527
-4.08336 -0.0635747 0.00842373
-3.98445 -0.0669699 0.00913597
-3.88557 -0.0706481 0.00993341
-3.78673 -0.0746419 0.0108296
-3.68793 -0.0789886 0.011841
-3.58916 -0.0837311 0.0129871
-3.49043 -0.0889184 0.0142917
-3.39173 -0.0946073 0.0157834
-3.29307 -0.100863 0.0174963
-3.19443 -0.107763 0.0194711
-3.09583 -0.115399 0.0217567
-2.99725 -0.123879 0.0244121
-2.89871 -0.13334 0.0275113
-2.80019 -0.14395 0.0311506
-2.7017 -0.155915 0.0354592
-2.60323 -0.16949 0.0406117
-2.50479 -0.184988 0.046845
-2.40638 -0.202794 0.0544823
-2.30798 -0.223389 0.0639695
-2.20961 -0.247381 0.0759331
-2.11126 -0.275534 0.0912738
-2.01293 -0.308817 0.111318
-1.91462 -0.34844 0.138075
-1.81632 -0.395856 0.174678
-1.71804 -0.452633 0.226166
-1.61978 -0.519909 0.300877
-1.52154 -0.596565 0.412886
-1.42331 -0.673679 0.585638
-1.32509 -0.718838 0.853676
-1.22689 -0.641608 1.24183
-1.12869 -0.281016 1.66067
-1.03051 0.372129 1.79274
-0.932337 0.928726 1.48751
-0.834173 1.15156 1.05016
-0.736016 1.16467 0.707088
-0.637867 1.10585 0.478272
-0.539723 1.03573 0.328487
-0.441585 0.973989 0.227294
-0.343451 0.925446 0.155384
-0.24532 0.890292 0.101065
-0.147191 0.867605 0.0570557
-0.0490634 0.856506 0.0184557
0.0490634 0.856506 -0.0184557
0.147191 0.867605 -0.0570557
0.24532 0.890292 -0.101065
0.343451 0.925446 -0.155384
0.441585 0.973989 -0.227294
0.539723 1.03573 -0.328487
0.637867 1.10585 -0.478272
0.736016 1.16467 -0.707088
0.834173 1.15156 -1.05016
0.932337 0.928726 -1.48751
1.03051 0.372129 -1.79274
1.12869 -0.281016 -1.66067
1.22689 -0.641608 -1.24183
1.32509 -0.718838 -0.853676
1.42331 -0.673679 -0.585638
1.52154 -0.596565 -0.412886
1.61978 -0.519909 -0.300877
1.71804 -0.452633 -0.226166
1.81632 -0.395856 -0.174678
1.91462 -0.34844 -0.138075
2.01293 -0.308817 -0.111318
2.11126 -0.275534 -0.0912738
2.20961 -0.247381 -0.0759331
2.30798 -0.223389 -0.0639695
2.40638 -0.202794 -0.0544823
2.50479 -0.184988 -0.046845
2.60323 -0.16949 -0.0406117
2.7017 -0.155915 -0.0354592
2.80019 -0.14395 -0.0311506
2.89871 -0.13334 -0.0275113
2.99725 -0.123879 -0.0244121
3.09583 -0.115399 -0.0217567
3.19443 -0.107763 -0.0194711
3.29307 -0.100863 -0.0174963
3.39173 -0.0946073 -0.0157834
3.49043 -0.0889184 -0.0142917
3.58916 -0.0837311 -0.0129871
3.68793 -0.0789886 -0.011841
3.78673 -0.0746419 -0.0108296
3.88557 -0.0706481 -0.00993341
3.98445 -0.0669699 -0.00913597
4.08336 -0.0635747 -0.00842373
4.18232 -0.060434 -0.00778527
4.28131 -0.0575227 -0.00721106
4.38035 -0.0548187 -0.006693
4.47943 -0.0523027 -0.00622426
4.57855 -0.0499573 -0.00579895
4.67772 -0.0477674 -0.00541208
4.77694 -0.0457193 -0.00505931
4.8762 -0.0438008 -0.0047369
4.97551 -0.0420013 -0.0044416
5.07487 -0.0403108 -0.00417059
5.17427 -0.0387208 -0.00392136
5.27373 -0.0372233 -0.00369176
5.37325 -0.0358111 -0.00347986
5.47281 -0.0344779 -0.00328397
5.57243 -0.0332179 -0.00310259
5.67211 -0.0320257 -0.00293438
5.77184 -0.0308965 -0.00277816
5.87163 -0.0298259 -0.00263287
5.97148 -0.0288098 -0.00249756
6.07139 -0.0278447 -0.00237138
6.17136 -0.0269271 -0.00225357
6.2714 -0.026054 -0.00214344
6.37149 -0.0252224 -0.00204037
6.47166 -0.0244298 -0.00194379
6.57188 -0.0236738 -0.00185321
6.67218 -0.022952 -0.00176816
6.77254 -0.0222626 -0.00168822
6.87298 -0.0216035 -0.00161302
6.97348 -0.020973 -0.0015422
7.07406 -0.0203694 -0.00147544
7.17471 -0.0197913 -0.00141247
7.27544 -0.0192372 -0.00135301
7.37624 -0.0187057 -0.00129682
7.47712 -0.0181958 -0.00124368
7.57807 -0.0177061 -0.00119339
7.67911 -0.0172357 -0.00114574
7.78023 -0.0167835 -0.00110059
7.88143 -0.0163486 -0.00105775
7.98271 -0.0159302 -0.00101708
8.08408 -0.0155273 -0.000978458
8.18554 -0.0151393 -0.000941742
8.28708 -0.0147654 -0.000906821
8.38872 -0.0144049 -0.000873584
8.49044 -0.0140572 -0.000841933
8.59226 -0.0137218 -0.000811773
8.69417 -0.0133979 -0.000783018
8.79618 -0.0130851 -0.000755585
8.89828 -0.0127829 -0.000729401
9.00048 -0.0124909 -0.000704395
9.10278 -0.0122085 -0.0006805
9.20518 -0.0119353 -0.000657657
9.30769 -0.011671 -0.000635807
9.4103 -0.0114151 -0.000614898
9.51301 -0.0111673 -0.000594879
9.61583 -0.0109273 -0.000575703
9.71877 -0.0106947 -0.000557327
9.82181 -0.0104693 -0.000539708
9.92496 -0.0102507 -0.00052281
10.0282 -0.0100387 -0.000506594
10.1316 -0.00983292 -0.000491027
10.2351 -0.00963325 -0.000476077
10.3387 -0.0094394 -0.000461713
10.4425 -0.00925113 -0.000447908
10.5463 -0.00906825 -0.000434634
10.6503 -0.00889054 -0.000421866
10.7545 -0.00871782 -0.00040958
10.8587 -0.00854988 -0.000397753
10.9631 -0.00838657 -0.000386365
11.0676 -0.0082277 -0.000375396
11.1722 -0.00807312 -0.000364825
11.277 -0.00792268 -0.000354636
11.3819 -0.00777622 -0.000344811
11.487 -0.0076336 -0.000335334
11.5922 -0.0074947 -0.00032619
11.6975 -0.00735938 -0.000317364
11.803 -0.00722752 -0.000308844
11.9086 -0.00709901 -0.000300614
12.0144 -0.00697372 -0.000292665
12.1204 -0.00685155 -0.000284983
12.2265 -0.0067324 -0.000277557
12.3327 -0.00661617 -0.000270377
12.4391 -0.00650276 -0.000263433
12.5457 -0.00639208 -0.000256716
12.6524 -0.00628404 -0.000250215
12.7593 -0.00617856 -0.000243923
12.8664 -0.00607556 -0.000237831
12.9737 -0.00597496 -0.000231932
13.0811 -0.00587669 -0.000226217
13.1887 -0.00578066 -0.00022068
13.2965 -0.00568682 -0.000215313
13.4044 -0.0055951 -0.000210111
13.5126 -0.00550543 -0.000205067
13.6209 -0.00541776 -0.000200175
13.7294 -0.00533201 -0.00019543
13.8382 -0.00524815 -0.000190825
13.9471 -0.0051661 -0.000186357
14.0562 -0.00508582 -0.000182019
14.1655 -0.00500725 -0.000177808
14.275 -0.00493035 -0.000173718
14.3848 -0.00485507 -0.000169745
14.4947 -0.00478136 -0.000165885
14.6049 -0.00470919 -0.000162135
14.7152 -0.00463849 -0.000158489
14.8258 -0.00456925 -0.000154946
14.9367 -0.0045014 -0.0001515
15.0477 -0.00443493 -0.000148149
15.159 -0.00436978 -0.00014489
15.2705 -0.00430592 -0.000141719
15.3823 -0.00424333 -0.000138634
15.4943 -0.00418196 -0.000135631
15.6066 -0.00412177 -0.000132708
15.7191 -0.00406276 -0.000129862
15.8319 -0.00400487 -0.000127091
15.9449 -0.00394808 -0.000124393
16.0582 -0.00389236 -0.000121764
16.1717 -0.00383769 -0.000119203
16.2856 -0.00378403 -0.000116707
16.3997 -0.00373137 -0.000114275
16.5141 -0.00367967 -0.000111904
16.6288 -0.00362891 -0.000109592
16.7437 -0.00357908 -0.000107339
16.859 -0.00353014 -0.000105141
16.9746 -0.00348207 -0.000102997
17.0905 -0.00343485 -0.000100906
17.2067 -0.00338847 -9.88653e-05
17.3232 -0.00334289 -9.68743e-05
17.4401 -0.00329811 -9.4931e-05
17.5572 -0.00325409 -9.30341e-05
17.6748 -0.00321084 -9.11822e-05
17.7926 -0.00316831 -8.93741e-05
17.9108 -0.0031265 -8.76083e-05
18.0294 -0.0030854 -8.58836e-05
18.1483 -0.00304498 -8.41989e-05
18.2676 -0.00300522 -8.2553e-05
18.3873 -0.00296612 -8.09448e-05
18.5074 -0.00292765 -7.93731e-05
18.6278 -0.00288981 -7.78369e-05
18.7487 -0.00285257 -7.63353e-05
18.8699 -0.00281593 -7.48672e-05
18.9916 -0.00277987 -7.34317e-05
19.1137 -0.00274437 -7.20279e-05
19.2362 -0.00270943 -7.06549e-05
19.3592 -0.00267503 -6.93118e-05
19.4826 -0.00264116 -6.79978e-05
19.6065 -0.0026078 -6.67122e-05
19.7309 -0.00257495 -6.5454e-05
19.8557 -0.0025426 -6.42227e-05
19.9811 -0.00251072 -6.30173e-05
20.1069 -0.00247932 -6.18373e-05
20.2333 -0.00244838 -6.0682e-05
20.3602 -0.00241789 -5.95507e-05
20.4876 -0.00238784 -5.84427e-05
20.6156 -0.00235822 -5.73574e-05
20.7441 -0.00232902 -5.62942e-05
20.8732 -0.00230023 -5.52525e-05
21.0029 -0.00227184 -5.42318e-05
21.1332 -0.00224385 -5.32315e-05
21.2642 -0.00221624 -5.22511e-05
21.3958 -0.00218901 -5.129e-05
21.528 -0.00216215 -5.03477e-05
21.6609 -0.00213564 -4.94237e-05
21.7945 -0.00210948 -4.85176e-05
21.9288 -0.00208367 -4.76289e-05
22.0639 -0.00205819 -4.67571e-05
22.1997 -0.00203304 -4.59018e-05
22.3363 -0.0020082 -4.50625e-05
22.4736 -0.00198368 -4.42389e-05
22.6118 -0.00195947 -4.34305e-05
22.7509 -0.00193555 -4.26369e-05
22.8908 -0.00191192 -4.18578e-05
23.0316 -0.00188857 -4.10927e-05
23.1733 -0.00186549 -4.03412e-05
23.316 -0.00184269 -3.96031e-05
23.4597 -0.00182015 -3.8878e-05
23.6044 -0.00179786 -3.81654e-05
23.7502 -0.00177582 -3.74652e-05
23.8971 -0.00175402 -3.67768e-05
24.0451 -0.00173245 -3.61001e-05
24.1944 -0.00171111 -3.54346e-05
24.3448 -0.00168999 -3.47801e-05
24.4966 -0.00166909 -3.41362e-05
24.6496 -0.00164839 -3.35027e-05
24.8041 -0.00162789 -3.28792e-05
24.9601 -0.00160758 -3.22654e-05
25.1175 -0.00158746 -3.1661e-05
25.2766 -0.00156751 -3.10657e-05
25.4373 -0.00154774 -3.04792e-05
25.5998 -0.00152812 -2.99012e-05
25.7641 -0.00150866 -2.93315e-05
25.9304 -0.00148935 -2.87696e-05
26.0988 -0.00147017 -2.82153e-05
26.2693 -0.00145112 -2.76682e-05
26.4421 -0.00143218 -2.71281e-05
26.6174 -0.00141335 -2.65945e-05
26.7954 -0.00139462 -2.60672e-05
26.9761 -0.00137597 -2.55458e-05
27.1598 -0.0013574 -2.50298e-05
27.3468 -0.00133887 -2.45189e-05
27.5373 -0.00132039 -2.40126e-05
27.7317 -0.00130192 -2.35103e-05
27.9302 -0.00128346 -2.30117e-05
28.1333 -0.00126497 -2.2516e-05
28.3415 -0.00124643 -2.20225e-05
28.5554 -0.00122781 -2.15304e-05
28.7758 -0.00120905 -2.10387e-05
29.0035 -0.00119012 -2.05463e-05
29.2396 -0.00117095 -2.00516e-05
29.4858 -0.00115146 -1.95527e-05
29.7441 -0.00113153 -1.9047e-05
30.0173 -0.001111 -1.85307e-05
30.3101 -0.00108962 -1.79981e-05
30.6297 -0.00106698 -1.74398e-05
30.9905 -0.00104225 -1.68368e-05
31.4301 -0.00101327 -1.61391e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1QuantumOneLoop/GAp_FRG.txt <==
-31.4301 -0.00101329 1.61396e-05
-30.9905 -0.00104227 1.68373e-05
-30.6297 -0.001067 1.74403e-05
-30.3101 -0.00108964 1.79987e-05
-30.0173 -0.00111102 1.85313e-05
-29.7441 -0.00113155 1.90476e-05
-29.4858 -0.00115148 1.95534e-05
-29.2396 -0.00117097 2.00523e-05
-29.0035 -0.00119014 2.0547e-05
-28.7758 -0.00120907 2.10395e-05
-28.5554 -0.00122783 2.15311e-05
-28.3415 -0.00124645 2.20233e-05
-28.1333 -0.001265 2.25168e-05
-27.9302 -0.00128348 2.30125e-05
-27.7317 -0.00130195 2.35112e-05
-27.5373 -0.00132041 2.40135e-05
-27.3468 -0.0013389 2.45198e-05
-27.1598 -0.00135742 2.50308e-05
-26.9761 -0.001376 2.55468e-05
-26.7954 -0.00139465 2.60683e-05
-26.6174 -0.00141338 2.65956e-05
-26.4421 -0.00143221 2.71292e-05
-26.2693 -0.00145115 2.76694e-05
-26.0988 -0.0014702 2.82165e-05
-25.9304 -0.00148938 2.87708e-05
-25.7641 -0.0015087 2.93328e-05
-25.5998 -0.00152816 2.99026e-05
-25.4373 -0.00154777 3.04806e-05
-25.2766 -0.00156755 3.10671e-05
-25.1175 -0.00158749 3.16624e-05
-24.9601 -0.00160762 3.22669e-05
-24.8041 -0.00162793 3.28807e-05
-24.6496 -0.00164843 3.35043e-05
-24.4966 -0.00166913 3.41379e-05
-24.3448 -0.00169004 3.47818e-05
-24.1944 -0.00171116 3.54364e-05
-24.0451 -0.0017325 3.61019e-05
-23.8971 -0.00175406 3.67787e-05
-23.7502 -0.00177586 3.74671e-05
-23.6044 -0.00179791 3.81674e-05
-23.4597 -0.00182019 3.888e-05
-23.316 -0.00184274 3.96053e-05
-23.1733 -0.00186554 4.03434e-05
-23.0316 -0.00188862 4.10949e-05
-22.8908 -0.00191197 4.18601e-05
-22.7509 -0.0019356 4.26393e-05
-22.6118 -0.00195952 4.3433e-05
-22.4736 -0.00198374 4.42414e-05
-22.3363 -0.00200826 4.50652e-05
-22.1997 -0.0020331 4.59045e-05
-22.0639 -0.00205825 4.67599e-05
-21.9288 -0.00208373 4.76318e-05
-21.7945 -0.00210955 4.85206e-05
-21.6609 -0.00213571 4.94268e-05
-21.528 -0.00216221 5.03508e-05
-21.3958 -0.00218908 5.12932e-05
-21.2642 -0.00221631 5.22544e-05
-21.1332 -0.00224392 5.3235e-05
-21.0029 -0.00227192 5.42354e-05
-20.8732 -0.00230031 5.52562e-05
-20.7441 -0.0023291 5.6298e-05
-20.6156 -0.0023583 5.73613e-05
-20.4876 -0.00238792 5.84467e-05
-20.3602 -0.00241797 5.95548e-05
-20.2333 -0.00244846 6.06863e-05
-20.1069 -0.00247941 6.18418e-05
-19.9811 -0.00251081 6.30219e-05
-19.8557 -0.00254269 6.42274e-05
-19.7309 -0.00257505 6.54589e-05
-19.6065 -0.0026079 6.67172e-05
-19.4826 -0.00264126 6.8003e-05
-19.3592 -0.00267513 6.93171e-05
-19.2362 -0.00270954 7.06604e-05
-19.1137 -0.00274448 7.20336e-05
-18.9916 -0.00277998 7.34376e-05
-18.8699 -0.00281605 7.48733e-05
-18.7487 -0.00285269 7.63416e-05
-18.6278 -0.00288993 7.78434e-05
-18.5074 -0.00292778 7.93798e-05
-18.3873 -0.00296625 8.09517e-05
-18.2676 -0.00300535 8.25602e-05
-18.1483 -0.00304511 8.42063e-05
-18.0294 -0.00308554 8.58913e-05
-17.9108 -0.00312665 8.76162e-05
-17.7926 -0.00316846 8.93822e-05
-17.6748 -0.00321098 9.11907e-05
-17.5572 -0.00325425 9.30428e-05
-17.4401 -0.00329826 9.494e-05
-17.3232 -0.00334305 9.68836e-05
-17.2067 -0.00338863 9.8875e-05
-17.0905 -0.00343502 0.000100916
-16.9746 -0.00348224 0.000103007
-16.859 -0.00353032 0.000105152
-16.7437 -0.00357926 0.00010735
-16.6288 -0.00362911 0.000109604
-16.5141 -0.00367987 0.000111916
-16.3997 -0.00373157 0.000114287
-16.2856 -0.00378424 0.00011672
-16.1717 -0.0038379 0.000119216
-16.0582 -0.00389258 0.000121777
-15.9449 -0.0039483 0.000124407
-15.8319 -0.0040051 0.000127106
-15.7191 -0.00406299 0.000129878
-15.6066 -0.00412202 0.000132724
-15.4943 -0.00418221 0.000135647
-15.3823 -0.00424359 0.000138651
-15.2705 -0.00430619 0.000141737
-15.159 -0.00437005 0.000144908
-15.0477 -0.00443521 0.000148168
-14.9367 -0.0045017 0.00015152
-14.8258 -0.00456955 0.000154966
-14.7152 -0.0046388 0.00015851
-14.6049 -0.00470951 0.000162157
-14.4947 -0.00478169 0.000165908
-14.3848 -0.00485541 0.000169768
-14.275 -0.0049307 0.000173742
-14.1655 -0.00500761 0.000177833
-14.0562 -0.00508619 0.000182046
-13.9471 -0.00516648 0.000186384
-13.8382 -0.00524854 0.000190854
-13.7294 -0.00533242 0.00019546
-13.6209 -0.00541818 0.000200206
-13.5126 -0.00550587 0.000205099
-13.4044 -0.00559555 0.000210145
-13.2965 -0.00568729 0.000215348
-13.1887 -0.00578114 0.000220716
-13.0811 -0.00587718 0.000226255
-12.9737 -0.00597547 0.000231971
-12.8664 -0.00607609 0.000237872
-12.7593 -0.00617911 0.000243966
-12.6524 -0.00628461 0.00025026
-12.5457 -0.00639266 0.000256762
-12.4391 -0.00650337 0.000263482
-12.3327 -0.0066168 0.000270428
-12.2265 -0.00673305 0.00027761
-12.1204 -0.00685223 0.000285038
-12.0144 -0.00697442 0.000292723
-11.9086 -0.00709973 0.000300675
-11.803 -0.00722827 0.000308907
-11.6975 -0.00736016 0.000317431
-11.5922 -0.00749551 0.000326259
-11.487 -0.00763444 0.000335406
-11.3819 -0.00777708 0.000344886
-11.277 -0.00792357 0.000354715
-11.1722 -0.00807405 0.000364908
-11.0676 -0.00822867 0.000375483
-10.9631 -0.00838757 0.000386457
-10.8587 -0.00855093 0.000397849
-10.7545 -0.0087189 0.00040968
-10.6503 -0.00889167 0.000421971
-10.5463 -0.00906942 0.000434744
-10.4425 -0.00925235 0.000448024
-10.3387 -0.00944067 0.000461835
-10.2351 -0.00963457 0.000476205
-10.1316 -0.0098343 0.000491162
-10.0282 -0.0100401 0.000506736
-9.92496 -0.0102522 0.000522959
-9.82181 -0.0104708 0.000539866
-9.71877 -0.0106964 0.000557492
-9.61583 -0.010929 0.000575878
-9.51301 -0.0111691 0.000595063
-9.4103 -0.0114169 0.000615092
-9.30769 -0.0116729 0.000636013
-9.20518 -0.0119373 0.000657874
-9.10278 -0.0122106 0.000680729
-9.00048 -0.0124931 0.000704637
-8.89828 -0.0127852 0.000729657
-8.79618 -0.0130875 0.000755857
-8.69417 -0.0134004 0.000783305
-8.59226 -0.0137244 0.000812078
-8.49044 -0.01406 0.000842256
-8.38872 -0.0144078 0.000873927
-8.28708 -0.0147685 0.000907184
-8.18554 -0.0151425 0.000942128
-8.08408 -0.0155307 0.000978868
-7.98271 -0.0159337 0.00101752
-7.88143 -0.0163523 0.00105821
-7.78023 -0.0167874 0.00110108
-7.67911 -0.0172398 0.00114627
-7.57807 -0.0177105 0.00119395
-7.47712 -0.0182004 0.00124428
-7.37624 -0.0187106 0.00129746
-7.27544 -0.0192423 0.0013537
-7.17471 -0.0197967 0.0014132
-7.07406 -0.0203751 0.00147623
-6.97348 -0.020979 0.00154304
-6.87298 -0.0216099 0.00161392
-6.77254 -0.0222694 0.00168919
-6.67218 -0.0229592 0.0017692
-6.57188 -0.0236814 0.00185433
-6.47166 -0.0244379 0.001945
-6.37149 -0.025231 0.00204167
-6.2714 -0.0260631 0.00214484
-6.17136 -0.0269369 0.00225508
-6.07139 -0.0278551 0.00237301
-5.97148 -0.0288209 0.00249932
-5.87163 -0.0298377 0.00263478
-5.77184 -0.0309091 0.00278023
-5.67211 -0.0320392 0.00293662
-5.57243 -0.0332324 0.00310502
-5.47281 -0.0344935 0.00328662
-5.37325 -0.0358278 0.00348274
-5.27373 -0.0372412 0.0036949
-5.17427 -0.0387401 0.00392478
-5.07487 -0.0403316 0.00417431
-4.97551 -0.0420237 0.00444567
-4.8762 -0.0438251 0.00474135
-4.77694 -0.0457454 0.00506418
-4.67772 -0.0477957 0.00541741
-4.57855 -0.049988 0.00580481
-4.47943 -0.052336 0.00623069
-4.38035 -0.0548549 0.0067001
-4.28131 -0.057562 0.00721888
-4.18232 -0.0604767 0.00779391
-4.08336 -0.0636212 0.00843328
-3.98445 -0.0670203 0.00914652
-3.88557 -0.0707025 0.00994495
-3.78673 -0.0747005 0.010842
-3.68793 -0.0790511 0.0118538
-3.58916 -0.0837972 0.0129993
-3.49043 -0.0889877 0.0143011
-3.39173 -0.0946798 0.015786
-3.29307 -0.100941 0.0174859
-3.19443 -0.10785 0.019439
-3.09583 -0.115506 0.0216928
-2.99725 -0.124025 0.0243079
-2.89871 -0.13355 0.0273635
-2.80019 -0.144254 0.0309642
-2.7017 -0.156346 0.0352481
-2.60323 -0.17008 0.0403971
-2.50479 -0.18577 0.0466544
-2.40638 -0.203807 0.0543496
-2.30798 -0.224682 0.0639379
-2.20961 -0.249014 0.0760623
-2.11126 -0.27759 0.0916513
-2.01293 -0.311408 0.11208
-1.91462 -0.35171 0.139442
-1.81632 -0.399984 0.17702
-1.71804 -0.457809 0.230119
-1.61978 -0.526228 0.307561
-1.52154 -0.603679 0.424281
-1.42331 -0.679684 0.605049
-1.32509 -0.717282 0.885266
-1.22689 -0.616598 1.28409
-1.12869 -0.216203 1.6867
-1.03051 0.446385 1.76254
-0.932337 0.961162 1.4236
-0.834173 1.14718 0.99462
-0.736016 1.14562 0.669454
-0.637867 1.0836 0.454253
-0.539723 1.01416 0.313177
-0.441585 0.954025 0.217449
-0.343451 0.907026 0.149066
-0.24532 0.873068 0.0971558
-0.147191 0.851174 0.0549218
-0.0490634 0.840466 0.0177777
0.0490634 0.840466 -0.0177777
0.147191 0.851174 -0.0549218
0.24532 0.873068 -0.0971558
0.343451 0.907026 -0.149066
0.441585 0.954025 -0.217449
0.539723 1.01416 -0.313177
0.637867 1.0836 -0.454253
0.736016 1.14562 -0.669454
0.834173 1.14718 -0.99462
0.932337 0.961162 -1.4236
1.03051 0.446385 -1.76254
1.12869 -0.216203 -1.6867
1.22689 -0.616598 -1.28409
1.32509 -0.717282 -0.885266
1.42331 -0.679684 -0.605049
1.52154 -0.603679 -0.424281
1.61978 -0.526228 -0.307561
1.71804 -0.457809 -0.230119
1.81632 -0.399984 -0.17702
1.91462 -0.35171 -0.139442
2.01293 -0.311408 -0.11208
2.11126 -0.27759 -0.0916513
2.20961 -0.249014 -0.0760623
2.30798 -0.224682 -0.0639379
2.40638 -0.203807 -0.0543496
2.50479 -0.18577 -0.0466544
2.60323 -0.17008 -0.0403971
2.7017 -0.156346 -0.0352481
2.80019 -0.144254 -0.0309642
2.89871 -0.13355 -0.0273635
2.99725 -0.124025 -0.0243079
3.09583 -0.115506 -0.0216928
3.19443 -0.10785 -0.019439
3.29307 -0.100941 -0.0174859
3.39173 -0.0946798 -0.015786
3.49043 -0.0889877 -0.0143011
3.58916 -0.0837972 -0.0129993
3.68793 -0.0790511 -0.0118538
3.78673 -0.0747005 -0.010842
3.88557 -0.0707025 -0.00994495
3.98445 -0.0670203 -0.00914652
4.08336 -0.0636212 -0.00843328
4.18232 -0.0604767 -0.00779391
4.28131 -0.057562 -0.00721888
4.38035 -0.0548549 -0.0067001
4.47943 -0.052336 -0.00623069
4.57855 -0.049988 -0.00580481
4.67772 -0.0477957 -0.00541741
4.77694 -0.0457454 -0.00506418
4.8762 -0.0438251 -0.00474135
4.97551 -0.0420237 -0.00444567
5.07487 -0.0403316 -0.00417431
5.17427 -0.0387401 -0.00392478
5.27373 -0.0372412 -0.0036949
5.37325 -0.0358278 -0.00348274
5.47281 -0.0344935 -0.00328662
5.57243 -0.0332324 -0.00310502
5.67211 -0.0320392 -0.00293662
5.77184 -0.0309091 -0.00278023
5.87163 -0.0298377 -0.00263478
5.97148 -0.0288209 -0.00249932
6.07139 -0.0278551 -0.00237301
6.17136 -0.0269369 -0.00225508
6.2714 -0.0260631 -0.00214484
6.37149 -0.025231 -0.00204167
6.47166 -0.0244379 -0.001945
6.57188 -0.0236814 -0.00185433
6.67218 -0.0229592 -0.0017692
6.77254 -0.0222694 -0.00168919
6.87298 -0.0216099 -0.00161392
6.97348 -0.020979 -0.00154304
7.07406 -0.0203751 -0.00147623
7.17471 -0.0197967 -0.0014132
7.27544 -0.0192423 -0.0013537
7.37624 -0.0187106 -0.00129746
7.47712 -0.0182004 -0.00124428
7.57807 -0.0177105 -0.00119395
7.67911 -0.0172398 -0.00114627
7.78023 -0.0167874 -0.00110108
7.88143 -0.0163523 -0.00105821
7.98271 -0.0159337 -0.00101752
8.08408 -0.0155307 -0.000978868
8.18554 -0.0151425 -0.000942128
8.28708 -0.0147685 -0.000907184
8.38872 -0.0144078 -0.000873927
8.49044 -0.01406 -0.000842256
8.59226 -0.0137244 -0.000812078
8.69417 -0.0134004 -0.000783305
8.79618 -0.0130875 -0.000755857
8.89828 -0.0127852 -0.000729657
9.00048 -0.0124931 -0.000704637
9.10278 -0.0122106 -0.000680729
9.20518 -0.0119373 -0.000657874
9.30769 -0.0116729 -0.000636013
9.4103 -0.0114169 -0.000615092
9.51301 -0.0111691 -0.000595063
9.61583 -0.010929 -0.000575878
9.71877 -0.0106964 -0.000557492
9.82181 -0.0104708 -0.000539866
9.92496 -0.0102522 -0.000522959
10.0282 -0.0100401 -0.000506736
10.1316 -0.0098343 -0.000491162
10.2351 -0.00963457 -0.000476205
10.3387 -0.00944067 -0.000461835
10.4425 -0.00925235 -0.000448024
10.5463 -0.00906942 -0.000434744
10.6503 -0.00889167 -0.000421971
10.7545 -0.0087189 -0.00040968
10.8587 -0.00855093 -0.000397849
10.9631 -0.00838757 -0.000386457
11.0676 -0.00822867 -0.000375483
11.1722 -0.00807405 -0.000364908
11.277 -0.00792357 -0.000354715
11.3819 -0.00777708 -0.000344886
11.487 -0.00763444 -0.000335406
11.5922 -0.00749551 -0.000326259
11.6975 -0.00736016 -0.000317431
11.803 -0.00722827 -0.000308907
11.9086 -0.00709973 -0.000300675
12.0144 -0.00697442 -0.000292723
12.1204 -0.00685223 -0.000285038
12.2265 -0.00673305 -0.00027761
12.3327 -0.0066168 -0.000270428
12.4391 -0.00650337 -0.000263482
12.5457 -0.00639266 -0.000256762
12.6524 -0.00628461 -0.00025026
12.7593 -0.00617911 -0.000243966
12.8664 -0.00607609 -0.000237872
12.9737 -0.00597547 -0.000231971
13.0811 -0.00587718 -0.000226255
13.1887 -0.00578114 -0.000220716
13.2965 -0.00568729 -0.000215348
13.4044 -0.00559555 -0.000210145
13.5126 -0.00550587 -0.000205099
13.6209 -0.00541818 -0.000200206
13.7294 -0.00533242 -0.00019546
13.8382 -0.00524854 -0.000190854
13.9471 -0.00516648 -0.000186384
14.0562 -0.00508619 -0.000182046
14.1655 -0.00500761 -0.000177833
14.275 -0.0049307 -0.000173742
14.3848 -0.00485541 -0.000169768
14.4947 -0.00478169 -0.000165908
14.6049 -0.00470951 -0.000162157
14.7152 -0.0046388 -0.00015851
14.8258 -0.00456955 -0.000154966
14.9367 -0.0045017 -0.00015152
15.0477 -0.00443521 -0.000148168
15.159 -0.00437005 -0.000144908
15.2705 -0.00430619 -0.000141737
15.3823 -0.00424359 -0.000138651
15.4943 -0.00418221 -0.000135647
15.6066 -0.00412202 -0.000132724
15.7191 -0.00406299 -0.000129878
15.8319 -0.0040051 -0.000127106
15.9449 -0.0039483 -0.000124407
16.0582 -0.00389258 -0.000121777
16.1717 -0.0038379 -0.000119216
16.2856 -0.00378424 -0.00011672
16.3997 -0.00373157 -0.000114287
16.5141 -0.00367987 -0.000111916
16.6288 -0.00362911 -0.000109604
16.7437 -0.00357926 -0.00010735
16.859 -0.00353032 -0.000105152
16.9746 -0.00348224 -0.000103007
17.0905 -0.00343502 -0.000100916
17.2067 -0.00338863 -9.8875e-05
17.3232 -0.00334305 -9.68836e-05
17.4401 -0.00329826 -9.494e-05
17.5572 -0.00325425 -9.30428e-05
17.6748 -0.00321098 -9.11907e-05
17.7926 -0.00316846 -8.93822e-05
17.9108 -0.00312665 -8.76162e-05
18.0294 -0.00308554 -8.58913e-05
18.1483 -0.00304511 -8.42063e-05
18.2676 -0.00300535 -8.25602e-05
18.3873 -0.00296625 -8.09517e-05
18.5074 -0.00292778 -7.93798e-05
18.6278 -0.00288993 -7.78434e-05
18.7487 -0.00285269 -7.63416e-05
18.8699 -0.00281605 -7.48733e-05
18.9916 -0.00277998 -7.34376e-05
19.1137 -0.00274448 -7.20336e-05
19.2362 -0.00270954 -7.06604e-05
19.3592 -0.00267513 -6.93171e-05
19.4826 -0.00264126 -6.8003e-05
19.6065 -0.0026079 -6.67172e-05
19.7309 -0.00257505 -6.54589e-05
19.8557 -0.00254269 -6.42274e-05
19.9811 -0.00251081 -6.30219e-05
20.1069 -0.00247941 -6.18418e-05
20.2333 -0.00244846 -6.06863e-05
20.3602 -0.00241797 -5.95548e-05
20.4876 -0.00238792 -5.84467e-05
20.6156 -0.0023583 -5.73613e-05
20.7441 -0.0023291 -5.6298e-05
20.8732 -0.00230031 -5.52562e-05
21.0029 -0.00227192 -5.42354e-05
21.1332 -0.00224392 -5.3235e-05
21.2642 -0.00221631 -5.22544e-05
21.3958 -0.00218908 -5.12932e-05
21.528 -0.00216221 -5.03508e-05
21.6609 -0.00213571 -4.94268e-05
21.7945 -0.00210955 -4.85206e-05
21.9288 -0.00208373 -4.76318e-05
22.0639 -0.00205825 -4.67599e-05
22.1997 -0.0020331 -4.59045e-05
22.3363 -0.00200826 -4.50652e-05
22.4736 -0.00198374 -4.42414e-05
22.6118 -0.00195952 -4.3433e-05
22.7509 -0.0019356 -4.26393e-05
22.8908 -0.00191197 -4.18601e-05
23.0316 -0.00188862 -4.10949e-05
23.1733 -0.00186554 -4.03434e-05
23.316 -0.00184274 -3.96053e-05
23.4597 -0.00182019 -3.888e-05
23.6044 -0.00179791 -3.81674e-05
23.7502 -0.00177586 -3.74671e-05
23.8971 -0.00175406 -3.67787e-05
24.0451 -0.0017325 -3.61019e-05
24.1944 -0.00171116 -3.54364e-05
24.3448 -0.00169004 -3.47818e-05
24.4966 -0.00166913 -3.41379e-05
24.6496 -0.00164843 -3.35043e-05
24.8041 -0.00162793 -3.28807e-05
24.9601 -0.00160762 -3.22669e-05
25.1175 -0.00158749 -3.16624e-05
25.2766 -0.00156755 -3.10671e-05
25.4373 -0.00154777 -3.04806e-05
25.5998 -0.00152816 -2.99026e-05
25.7641 -0.0015087 -2.93328e-05
25.9304 -0.00148938 -2.87708e-05
26.0988 -0.0014702 -2.82165e-05
26.2693 -0.00145115 -2.76694e-05
26.4421 -0.00143221 -2.71292e-05
26.6174 -0.00141338 -2.65956e-05
26.7954 -0.00139465 -2.60683e-05
26.9761 -0.001376 -2.55468e-05
27.1598 -0.00135742 -2.50308e-05
27.3468 -0.0013389 -2.45198e-05
27.5373 -0.00132041 -2.40135e-05
27.7317 -0.00130195 -2.35112e-05
27.9302 -0.00128348 -2.30125e-05
28.1333 -0.001265 -2.25168e-05
28.3415 -0.00124645 -2.20233e-05
28.5554 -0.00122783 -2.15311e-05
28.7758 -0.00120907 -2.10395e-05
29.0035 -0.00119014 -2.0547e-05
29.2396 -0.00117097 -2.00523e-05
29.4858 -0.00115148 -1.95534e-05
29.7441 -0.00113155 -1.90476e-05
30.0173 -0.00111102 -1.85313e-05
30.3101 -0.00108964 -1.79987e-05
30.6297 -0.001067 -1.74403e-05
30.9905 -0.00104227 -1.68373e-05
31.4301 -0.00101329 -1.61396e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1QuantumOneLoop/GAp_OneLoopFRG.txt <==
-31.4301 -0.00101333 1.6141e-05
-30.9905 -0.00104232 1.68388e-05
-30.6297 -0.00106704 1.74419e-05
-30.3101 -0.00108969 1.80004e-05
-30.0173 -0.00111107 1.85331e-05
-29.7441 -0.0011316 1.90495e-05
-29.4858 -0.00115154 1.95553e-05
-29.2396 -0.00117103 2.00543e-05
-29.0035 -0.00119021 2.05491e-05
-28.7758 -0.00120914 2.10417e-05
-28.5554 -0.00122789 2.15334e-05
-28.3415 -0.00124652 2.20256e-05
-28.1333 -0.00126506 2.25192e-05
-27.9302 -0.00128355 2.30151e-05
-27.7317 -0.00130202 2.35139e-05
-27.5373 -0.00132049 2.40162e-05
-27.3468 -0.00133898 2.45227e-05
-27.1598 -0.0013575 2.50337e-05
-26.9761 -0.00137608 2.55498e-05
-26.7954 -0.00139473 2.60714e-05
-26.6174 -0.00141347 2.65989e-05
-26.4421 -0.0014323 2.71326e-05
-26.2693 -0.00145124 2.76728e-05
-26.0988 -0.00147029 2.822e-05
-25.9304 -0.00148947 2.87745e-05
-25.7641 -0.00150879 2.93366e-05
-25.5998 -0.00152826 2.99065e-05
-25.4373 -0.00154787 3.04846e-05
-25.2766 -0.00156765 3.10713e-05
-25.1175 -0.0015876 3.16667e-05
-24.9601 -0.00160773 3.22713e-05
-24.8041 -0.00162804 3.28853e-05
-24.6496 -0.00164855 3.3509e-05
-24.4966 -0.00166925 3.41428e-05
-24.3448 -0.00169016 3.47868e-05
-24.1944 -0.00171128 3.54416e-05
-24.0451 -0.00173262 3.61073e-05
-23.8971 -0.00175419 3.67842e-05
-23.7502 -0.001776 3.74728e-05
-23.6044 -0.00179804 3.81733e-05
-23.4597 -0.00182034 3.88861e-05
-23.316 -0.00184289 3.96115e-05
-23.1733 -0.00186569 4.03499e-05
-23.0316 -0.00188877 4.11016e-05
-22.8908 -0.00191213 4.1867e-05
-22.7509 -0.00193576 4.26464e-05
-22.6118 -0.00195969 4.34403e-05
-22.4736 -0.00198391 4.4249e-05
-22.3363 -0.00200844 4.50729e-05
-22.1997 -0.00203328 4.59125e-05
-22.0639 -0.00205843 4.67681e-05
-21.9288 -0.00208392 4.76403e-05
-21.7945 -0.00210974 4.85294e-05
-21.6609 -0.0021359 4.94358e-05
-21.528 -0.00216241 5.03602e-05
-21.3958 -0.00218929 5.13028e-05
-21.2642 -0.00221653 5.22644e-05
-21.1332 -0.00224414 5.32452e-05
-21.0029 -0.00227214 5.4246e-05
-20.8732 -0.00230053 5.52671e-05
-20.7441 -0.00232933 5.63092e-05
-20.6156 -0.00235854 5.73729e-05
-20.4876 -0.00238816 5.84587e-05
-20.3602 -0.00241822 5.95672e-05
-20.2333 -0.00244872 6.0699e-05
-20.1069 -0.00247967 6.18549e-05
-19.9811 -0.00251108 6.30355e-05
-19.8557 -0.00254297 6.42414e-05
-19.7309 -0.00257533 6.54733e-05
-19.6065 -0.00260819 6.67321e-05
-19.4826 -0.00264156 6.80184e-05
-19.3592 -0.00267544 6.9333e-05
-19.2362 -0.00270985 7.06768e-05
-19.1137 -0.00274481 7.20505e-05
-18.9916 -0.00278031 7.34551e-05
-18.8699 -0.00281639 7.48913e-05
-18.7487 -0.00285304 7.63602e-05
-18.6278 -0.00289029 7.78627e-05
-18.5074 -0.00292814 7.93997e-05
-18.3873 -0.00296662 8.09722e-05
-18.2676 -0.00300574 8.25814e-05
-18.1483 -0.00304551 8.42282e-05
-18.0294 -0.00308594 8.59139e-05
-17.9108 -0.00312706 8.76396e-05
-17.7926 -0.00316889 8.94064e-05
-17.6748 -0.00321143 9.12157e-05
-17.5572 -0.0032547 9.30687e-05
-17.4401 -0.00329873 9.49667e-05
-17.3232 -0.00334353 9.69112e-05
-17.2067 -0.00338912 9.89036e-05
-17.0905 -0.00343553 0.000100945
-16.9746 -0.00348276 0.000103038
-16.859 -0.00353085 0.000105183
-16.7437 -0.00357981 0.000107382
-16.6288 -0.00362967 0.000109638
-16.5141 -0.00368044 0.000111951
-16.3997 -0.00373216 0.000114323
-16.2856 -0.00378485 0.000116757
-16.1717 -0.00383853 0.000119255
-16.0582 -0.00389323 0.000121818
-15.9449 -0.00394897 0.000124449
-15.8319 -0.00400578 0.000127149
-15.7191 -0.0040637 0.000129922
-15.6066 -0.00412275 0.00013277
-15.4943 -0.00418296 0.000135696
-15.3823 -0.00424436 0.000138701
-15.2705 -0.00430698 0.000141789
-15.159 -0.00437087 0.000144962
-15.0477 -0.00443605 0.000148224
-14.9367 -0.00450256 0.000151578
-14.8258 -0.00457044 0.000155026
-14.7152 -0.00463972 0.000158573
-14.6049 -0.00471045 0.000162221
-14.4947 -0.00478267 0.000165975
-14.3848 -0.00485642 0.000169838
-14.275 -0.00493174 0.000173815
-14.1655 -0.00500868 0.000177908
-14.0562 -0.00508729 0.000182124
-13.9471 -0.00516762 0.000186466
-13.8382 -0.00524972 0.000190939
-13.7294 -0.00533364 0.000195548
-13.6209 -0.00541943 0.000200298
-13.5126 -0.00550716 0.000205195
-13.4044 -0.00559689 0.000210244
-13.2965 -0.00568867 0.000215452
-13.1887 -0.00578256 0.000220824
-13.0811 -0.00587865 0.000226367
-12.9737 -0.00597699 0.000232088
-12.8664 -0.00607766 0.000237994
-12.7593 -0.00618073 0.000244093
-12.6524 -0.00628629 0.000250392
-12.5457 -0.0063944 0.0002569
-12.4391 -0.00650516 0.000263626
-12.3327 -0.00661865 0.000270578
-12.2265 -0.00673497 0.000277767
-12.1204 -0.00685422 0.000285202
-12.0144 -0.00697648 0.000292894
-11.9086 -0.00710187 0.000300854
-11.803 -0.00723049 0.000309094
-11.6975 -0.00736245 0.000317626
-11.5922 -0.00749788 0.000326464
-11.487 -0.0076369 0.00033562
-11.3819 -0.00777964 0.00034511
-11.277 -0.00792623 0.00035495
-11.1722 -0.00807681 0.000365154
-11.0676 -0.00823153 0.00037574
-10.9631 -0.00839054 0.000386726
-10.8587 -0.00855401 0.000398132
-10.7545 -0.0087221 0.000409977
-10.6503 -0.008895 0.000422283
-10.5463 -0.00907289 0.000435071
-10.4425 -0.00925596 0.000448368
-10.3387 -0.00944441 0.000462196
-10.2351 -0.00963847 0.000476584
-10.1316 -0.00983836 0.000491561
-10.0282 -0.0100443 0.000507155
-9.92496 -0.0102566 0.000523401
-9.82181 -0.0104754 0.000540331
-9.71877 -0.0107011 0.000557982
-9.61583 -0.010934 0.000576394
-9.51301 -0.0111743 0.000595608
-9.4103 -0.0114224 0.000615667
-9.30769 -0.0116786 0.000636619
-9.20518 -0.0119432 0.000658514
-9.10278 -0.0122168 0.000681406
-9.00048 -0.0124996 0.000705353
-8.89828 -0.012792 0.000730414
-8.79618 -0.0130947 0.000756658
-8.69417 -0.0134079 0.000784154
-8.59226 -0.0137322 0.000812977
-8.49044 -0.0140682 0.000843209
-8.38872 -0.0144164 0.000874938
-8.28708 -0.0147775 0.000908258
-8.18554 -0.015152 0.000943268
-8.08408 -0.0155406 0.00098008
-7.98271 -0.0159442 0.00101881
-7.88143 -0.0163633 0.00105958
-7.78023 -0.016799 0.00110254
-7.67911 -0.017252 0.00114783
-7.57807 -0.0177233 0.00119561
-7.47712 -0.0182139 0.00124605
-7.37624 -0.0187248 0.00129935
-7.27544 -0.0192573 0.00135572
-7.17471 -0.0198126 0.00141536
-7.07406 -0.020392 0.00147854
-6.97348 -0.0209968 0.00154551
-6.87298 -0.0216287 0.00161657
-6.77254 -0.0222893 0.00169204
-6.67218 -0.0229804 0.00177226
-6.57188 -0.0237038 0.00185761
-6.47166 -0.0244617 0.00194852
-6.37149 -0.0252563 0.00204545
-6.2714 -0.02609 0.00214891
-6.17136 -0.0269655 0.00225947
-6.07139 -0.0278856 0.00237774
-5.97148 -0.0288534 0.00250442
-5.87163 -0.0298724 0.00264027
-5.77184 -0.0309462 0.00278616
-5.67211 -0.0320789 0.00294302
-5.57243 -0.0332748 0.00311192
-5.47281 -0.034539 0.00329406
-5.37325 -0.0358766 0.00349076
-5.27373 -0.0372935 0.00370354
-5.17427 -0.0387963 0.00393409
-5.07487 -0.0403921 0.00418431
-4.97551 -0.0420889 0.0044564
-4.8762 -0.0438953 0.00475281
-4.77694 -0.0458213 0.00507636
-4.67772 -0.0478778 0.00543029
-4.57855 -0.0500769 0.0058183
-4.47943 -0.0524323 0.00624465
-4.38035 -0.0549595 0.00671427
-4.28131 -0.0576759 0.00723291
-4.18232 -0.0606011 0.00780723
-4.08336 -0.0637574 0.00844506
-3.98445 -0.0671703 0.0091556
-3.88557 -0.0708688 0.00994974
-3.78673 -0.0748863 0.0108404
-3.68793 -0.0792612 0.011843
-3.58916 -0.0840382 0.0129762
-3.49043 -0.0892689 0.0142625
-3.39173 -0.0950141 0.0157293
-3.29307 -0.101345 0.0174102
-3.19443 -0.108345 0.019347
-3.09583 -0.116115 0.0215917
-2.99725 -0.124774 0.0242099
-2.89871 -0.134467 0.0272853
-2.80019 -0.145368 0.0309257
-2.7017 -0.157692 0.0352716
-2.60323 -0.171701 0.0405092
-2.50479 -0.187724 0.0468882
-2.40638 -0.206172 0.0547502
-2.30798 -0.227563 0.0645706
-2.20961 -0.252558 0.0770252
-2.11126 -0.282001 0.0930981
-2.01293 -0.316972 0.114261
-1.91462 -0.35883 0.142777
-1.81632 -0.409224 0.182249
-1.71804 -0.469922 0.238599
-1.61978 -0.542064 0.321887
-1.52154 -0.623551 0.44954
-1.42331 -0.700692 0.650998
-1.32509 -0.724121 0.967192
-1.22689 -0.56219 1.40523
-1.12869 -0.0443019 1.77085
-1.03051 0.64954 1.69134
-0.932337 1.056 1.26038
-0.834173 1.14622 0.847668
-0.736016 1.1029 0.565201
-0.637867 1.02859 0.384605
-0.539723 0.958112 0.26696
-0.441585 0.900404 0.186698
-0.343451 0.856387 0.128792
-0.24532 0.824954 0.0843487
-0.147191 0.804804 0.0478369
-0.0490634 0.794976 0.0155096
0.0490634 0.794976 -0.0155096
0.147191 0.804804 -0.0478369
0.24532 0.824954 -0.0843487
0.343451 0.856387 -0.128792
0.441585 0.900404 -0.186698
0.539723 0.958112 -0.26696
0.637867 1.02859 -0.384605
0.736016 1.1029 -0.565201
0.834173 1.14622 -0.847668
0.932337 1.056 -1.26038
1.03051 0.64954 -1.69134
1.12869 -0.0443019 -1.77085
1.22689 -0.56219 -1.40523
1.32509 -0.724121 -0.967192
1.42331 -0.700692 -0.650998
1.52154 -0.623551 -0.44954
1.61978 -0.542064 -0.321887
1.71804 -0.469922 -0.238599
1.81632 -0.409224 -0.182249
1.91462 -0.35883 -0.142777
2.01293 -0.316972 -0.114261
2.11126 -0.282001 -0.0930981
2.20961 -0.252558 -0.0770252
2.30798 -0.227563 -0.0645706
2.40638 -0.206172 -0.0547502
2.50479 -0.187724 -0.0468882
2.60323 -0.171701 -0.0405092
2.7017 -0.157692 -0.0352716
2.80019 -0.145368 -0.0309257
2.89871 -0.134467 -0.0272853
2.99725 -0.124774 -0.0242099
3.09583 -0.116115 -0.0215917
3.19443 -0.108345 -0.019347
3.29307 -0.101345 -0.0174102
3.39173 -0.0950141 -0.0157293
3.49043 -0.0892689 -0.0142625
3.58916 -0.0840382 -0.0129762
3.68793 -0.0792612 -0.011843
3.78673 -0.0748863 -0.0108404
3.88557 -0.0708688 -0.00994974
3.98445 -0.0671703 -0.0091556
4.08336 -0.0637574 -0.00844506
4.18232 -0.0606011 -0.00780723
4.28131 -0.0576759 -0.00723291
4.38035 -0.0549595 -0.00671427
4.47943 -0.0524323 -0.00624465
4.57855 -0.0500769 -0.0058183
4.67772 -0.0478778 -0.00543029
4.77694 -0.0458213 -0.00507636
4.8762 -0.0438953 -0.00475281
4.97551 -0.0420889 -0.0044564
5.07487 -0.0403921 -0.00418431
5.17427 -0.0387963 -0.00393409
5.27373 -0.0372935 -0.00370354
5.37325 -0.0358766 -0.00349076
5.47281 -0.034539 -0.00329406
5.57243 -0.0332748 -0.00311192
5.67211 -0.0320789 -0.00294302
5.77184 -0.0309462 -0.00278616
5.87163 -0.0298724 -0.00264027
5.97148 -0.0288534 -0.00250442
6.07139 -0.0278856 -0.00237774
6.17136 -0.0269655 -0.00225947
6.2714 -0.02609 -0.00214891
6.37149 -0.0252563 -0.00204545
6.47166 -0.0244617 -0.00194852
6.57188 -0.0237038 -0.00185761
6.67218 -0.0229804 -0.00177226
6.77254 -0.0222893 -0.00169204
6.87298 -0.0216287 -0.00161657
6.97348 -0.0209968 -0.00154551
7.07406 -0.020392 -0.00147854
7.17471 -0.0198126 -0.00141536
7.27544 -0.0192573 -0.00135572
7.37624 -0.0187248 -0.00129935
7.47712 -0.0182139 -0.00124605
7.57807 -0.0177233 -0.00119561
7.67911 -0.017252 -0.00114783
7.78023 -0.016799 -0.00110254
7.88143 -0.0163633 -0.00105958
7.98271 -0.0159442 -0.00101881
8.08408 -0.0155406 -0.00098008
8.18554 -0.015152 -0.000943268
8.28708 -0.0147775 -0.000908258
8.38872 -0.0144164 -0.000874938
8.49044 -0.0140682 -0.000843209
8.59226 -0.0137322 -0.000812977
8.69417 -0.0134079 -0.000784154
8.79618 -0.0130947 -0.000756658
8.89828 -0.012792 -0.000730414
9.00048 -0.0124996 -0.000705353
9.10278 -0.0122168 -0.000681406
9.20518 -0.0119432 -0.000658514
9.30769 -0.0116786 -0.000636619
9.4103 -0.0114224 -0.000615667
9.51301 -0.0111743 -0.000595608
9.61583 -0.010934 -0.000576394
9.71877 -0.0107011 -0.000557982
9.82181 -0.0104754 -0.000540331
9.92496 -0.0102566 -0.000523401
10.0282 -0.0100443 -0.000507155
10.1316 -0.00983836 -0.000491561
10.2351 -0.00963847 -0.000476584
10.3387 -0.00944441 -0.000462196
10.4425 -0.00925596 -0.000448368
10.5463 -0.00907289 -0.000435071
10.6503 -0.008895 -0.000422283
10.7545 -0.0087221 -0.000409977
10.8587 -0.00855401 -0.000398132
10.9631 -0.00839054 -0.000386726
11.0676 -0.00823153 -0.00037574
11.1722 -0.00807681 -0.000365154
11.277 -0.00792623 -0.00035495
11.3819 -0.00777964 -0.00034511
11.487 -0.0076369 -0.00033562
11.5922 -0.00749788 -0.000326464
11.6975 -0.00736245 -0.000317626
11.803 -0.00723049 -0.000309094
11.9086 -0.00710187 -0.000300854
12.0144 -0.00697648 -0.000292894
12.1204 -0.00685422 -0.000285202
12.2265 -0.00673497 -0.000277767
12.3327 -0.00661865 -0.000270578
12.4391 -0.00650516 -0.000263626
12.5457 -0.0063944 -0.0002569
12.6524 -0.00628629 -0.000250392
12.7593 -0.00618073 -0.000244093
12.8664 -0.00607766 -0.000237994
12.9737 -0.00597699 -0.000232088
13.0811 -0.00587865 -0.000226367
13.1887 -0.00578256 -0.000220824
13.2965 -0.00568867 -0.000215452
13.4044 -0.00559689 -0.000210244
13.5126 -0.00550716 -0.000205195
13.6209 -0.00541943 -0.000200298
13.7294 -0.00533364 -0.000195548
13.8382 -0.00524972 -0.000190939
13.9471 -0.00516762 -0.000186466
14.0562 -0.00508729 -0.000182124
14.1655 -0.00500868 -0.000177908
14.275 -0.00493174 -0.000173815
14.3848 -0.00485642 -0.000169838
14.4947 -0.00478267 -0.000165975
14.6049 -0.00471045 -0.000162221
14.7152 -0.00463972 -0.000158573
14.8258 -0.00457044 -0.000155026
14.9367 -0.00450256 -0.000151578
15.0477 -0.00443605 -0.000148224
15.159 -0.00437087 -0.000144962
15.2705 -0.00430698 -0.000141789
15.3823 -0.00424436 -0.000138701
15.4943 -0.00418296 -0.000135696
15.6066 -0.00412275 -0.00013277
15.7191 -0.0040637 -0.000129922
15.8319 -0.00400578 -0.000127149
15.9449 -0.00394897 -0.000124449
16.0582 -0.00389323 -0.000121818
16.1717 -0.00383853 -0.000119255
16.2856 -0.00378485 -0.000116757
16.3997 -0.00373216 -0.000114323
16.5141 -0.00368044 -0.000111951
16.6288 -0.00362967 -0.000109638
16.7437 -0.00357981 -0.000107382
16.859 -0.00353085 -0.000105183
16.9746 -0.00348276 -0.000103038
17.0905 -0.00343553 -0.000100945
17.2067 -0.00338912 -9.89036e-05
17.3232 -0.00334353 -9.69112e-05
17.4401 -0.00329873 -9.49667e-05
17.5572 -0.0032547 -9.30687e-05
17.6748 -0.00321143 -9.12157e-05
17.7926 -0.00316889 -8.94064e-05
17.9108 -0.00312706 -8.76396e-05
18.0294 -0.00308594 -8.59139e-05
18.1483 -0.00304551 -8.42282e-05
18.2676 -0.00300574 -8.25814e-05
18.3873 -0.00296662 -8.09722e-05
18.5074 -0.00292814 -7.93997e-05
18.6278 -0.00289029 -7.78627e-05
18.7487 -0.00285304 -7.63602e-05
18.8699 -0.00281639 -7.48913e-05
18.9916 -0.00278031 -7.34551e-05
19.1137 -0.00274481 -7.20505e-05
19.2362 -0.00270985 -7.06768e-05
19.3592 -0.00267544 -6.9333e-05
19.4826 -0.00264156 -6.80184e-05
19.6065 -0.00260819 -6.67321e-05
19.7309 -0.00257533 -6.54733e-05
19.8557 -0.00254297 -6.42414e-05
19.9811 -0.00251108 -6.30355e-05
20.1069 -0.00247967 -6.18549e-05
20.2333 -0.00244872 -6.0699e-05
20.3602 -0.00241822 -5.95672e-05
20.4876 -0.00238816 -5.84587e-05
20.6156 -0.00235854 -5.73729e-05
20.7441 -0.00232933 -5.63092e-05
20.8732 -0.00230053 -5.52671e-05
21.0029 -0.00227214 -5.4246e-05
21.1332 -0.00224414 -5.32452e-05
21.2642 -0.00221653 -5.22644e-05
21.3958 -0.00218929 -5.13028e-05
21.528 -0.00216241 -5.03602e-05
21.6609 -0.0021359 -4.94358e-05
21.7945 -0.00210974 -4.85294e-05
21.9288 -0.00208392 -4.76403e-05
22.0639 -0.00205843 -4.67681e-05
22.1997 -0.00203328 -4.59125e-05
22.3363 -0.00200844 -4.50729e-05
22.4736 -0.00198391 -4.4249e-05
22.6118 -0.00195969 -4.34403e-05
22.7509 -0.00193576 -4.26464e-05
22.8908 -0.00191213 -4.1867e-05
23.0316 -0.00188877 -4.11016e-05
23.1733 -0.00186569 -4.03499e-05
23.316 -0.00184289 -3.96115e-05
23.4597 -0.00182034 -3.88861e-05
23.6044 -0.00179804 -3.81733e-05
23.7502 -0.001776 -3.74728e-05
23.8971 -0.00175419 -3.67842e-05
24.0451 -0.00173262 -3.61073e-05
24.1944 -0.00171128 -3.54416e-05
24.3448 -0.00169016 -3.47868e-05
24.4966 -0.00166925 -3.41428e-05
24.6496 -0.00164855 -3.3509e-05
24.8041 -0.00162804 -3.28853e-05
24.9601 -0.00160773 -3.22713e-05
25.1175 -0.0015876 -3.16667e-05
25.2766 -0.00156765 -3.10713e-05
25.4373 -0.00154787 -3.04846e-05
25.5998 -0.00152826 -2.99065e-05
25.7641 -0.00150879 -2.93366e-05
25.9304 -0.00148947 -2.87745e-05
26.0988 -0.00147029 -2.822e-05
26.2693 -0.00145124 -2.76728e-05
26.4421 -0.0014323 -2.71326e-05
26.6174 -0.00141347 -2.65989e-05
26.7954 -0.00139473 -2.60714e-05
26.9761 -0.00137608 -2.55498e-05
27.1598 -0.0013575 -2.50337e-05
27.3468 -0.00133898 -2.45227e-05
27.5373 -0.00132049 -2.40162e-05
27.7317 -0.00130202 -2.35139e-05
27.9302 -0.00128355 -2.30151e-05
28.1333 -0.00126506 -2.25192e-05
28.3415 -0.00124652 -2.20256e-05
28.5554 -0.00122789 -2.15334e-05
28.7758 -0.00120914 -2.10417e-05
29.0035 -0.00119021 -2.05491e-05
29.2396 -0.00117103 -2.00543e-05
29.4858 -0.00115154 -1.95553e-05
29.7441 -0.0011316 -1.90495e-05
30.0173 -0.00111107 -1.85331e-05
30.3101 -0.00108969 -1.80004e-05
30.6297 -0.00106704 -1.74419e-05
30.9905 -0.00104232 -1.68388e-05
31.4301 -0.00101333 -1.6141e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1QuantumOneLoop/GRpOneLoop.txt <==
-31.4301 -0.00101334 -1.61413e-05
-30.9905 -0.00104233 -1.68391e-05
-30.6297 -0.00106706 -1.74423e-05
-30.3101 -0.0010897 -1.80008e-05
-30.0173 -0.00111108 -1.85335e-05
-29.7441 -0.00113162 -1.90499e-05
-29.4858 -0.00115155 -1.95558e-05
-29.2396 -0.00117105 -2.00548e-05
-29.0035 -0.00119022 -2.05496e-05
-28.7758 -0.00120915 -2.10421e-05
-28.5554 -0.00122791 -2.15339e-05
-28.3415 -0.00124654 -2.20261e-05
-28.1333 -0.00126508 -2.25198e-05
-27.9302 -0.00128357 -2.30156e-05
-27.7317 -0.00130204 -2.35145e-05
-27.5373 -0.0013205 -2.40168e-05
-27.3468 -0.00133899 -2.45233e-05
-27.1598 -0.00135752 -2.50344e-05
-26.9761 -0.0013761 -2.55505e-05
-26.7954 -0.00139475 -2.60721e-05
-26.6174 -0.00141349 -2.65996e-05
-26.4421 -0.00143232 -2.71333e-05
-26.2693 -0.00145126 -2.76736e-05
-26.0988 -0.00147031 -2.82208e-05
-25.9304 -0.0014895 -2.87753e-05
-25.7641 -0.00150882 -2.93374e-05
-25.5998 -0.00152828 -2.99074e-05
-25.4373 -0.0015479 -3.04855e-05
-25.2766 -0.00156768 -3.10722e-05
-25.1175 -0.00158763 -3.16677e-05
-24.9601 -0.00160775 -3.22723e-05
-24.8041 -0.00162807 -3.28863e-05
-24.6496 -0.00164857 -3.35101e-05
-24.4966 -0.00166928 -3.41439e-05
-24.3448 -0.00169019 -3.4788e-05
-24.1944 -0.00171131 -3.54427e-05
-24.0451 -0.00173265 -3.61085e-05
-23.8971 -0.00175422 -3.67855e-05
-23.7502 -0.00177603 -3.74741e-05
-23.6044 -0.00179808 -3.81746e-05
-23.4597 -0.00182037 -3.88875e-05
-23.316 -0.00184292 -3.96129e-05
-23.1733 -0.00186573 -4.03513e-05
-23.0316 -0.00188881 -4.11031e-05
-22.8908 -0.00191216 -4.18685e-05
-22.7509 -0.0019358 -4.2648e-05
-22.6118 -0.00195972 -4.34419e-05
-22.4736 -0.00198395 -4.42507e-05
-22.3363 -0.00200848 -4.50746e-05
-22.1997 -0.00203332 -4.59143e-05
-22.0639 -0.00205847 -4.677e-05
-21.9288 -0.00208396 -4.76422e-05
-21.7945 -0.00210978 -4.85313e-05
-21.6609 -0.00213594 -4.94378e-05
-21.528 -0.00216246 -5.03622e-05
-21.3958 -0.00218933 -5.1305e-05
-21.2642 -0.00221657 -5.22666e-05
-21.1332 -0.00224419 -5.32475e-05
-21.0029 -0.00227219 -5.42483e-05
-20.8732 -0.00230058 -5.52695e-05
-20.7441 -0.00232938 -5.63117e-05
-20.6156 -0.00235859 -5.73755e-05
-20.4876 -0.00238822 -5.84613e-05
-20.3602 -0.00241828 -5.95699e-05
-20.2333 -0.00244878 -6.07019e-05
-20.1069 -0.00247973 -6.18578e-05
-19.9811 -0.00251114 -6.30385e-05
-19.8557 -0.00254303 -6.42445e-05
-19.7309 -0.0025754 -6.54766e-05
-19.6065 -0.00260826 -6.67354e-05
-19.4826 -0.00264163 -6.80218e-05
-19.3592 -0.00267551 -6.93366e-05
-19.2362 -0.00270992 -7.06805e-05
-19.1137 -0.00274488 -7.20543e-05
-18.9916 -0.00278039 -7.3459e-05
-18.8699 -0.00281646 -7.48954e-05
-18.7487 -0.00285312 -7.63644e-05
-18.6278 -0.00289037 -7.7867e-05
-18.5074 -0.00292823 -7.94041e-05
-18.3873 -0.00296671 -8.09768e-05
-18.2676 -0.00300583 -8.25861e-05
-18.1483 -0.0030456 -8.42331e-05
-18.0294 -0.00308604 -8.5919e-05
-17.9108 -0.00312716 -8.76448e-05
-17.7926 -0.00316898 -8.94118e-05
-17.6748 -0.00321153 -9.12213e-05
-17.5572 -0.0032548 -9.30745e-05
-17.4401 -0.00329883 -9.49727e-05
-17.3232 -0.00334364 -9.69174e-05
-17.2067 -0.00338923 -9.891e-05
-17.0905 -0.00343564 -0.000100952
-16.9746 -0.00348288 -0.000103045
-16.859 -0.00353097 -0.00010519
-16.7437 -0.00357993 -0.00010739
-16.6288 -0.00362979 -0.000109645
-16.5141 -0.00368057 -0.000111959
-16.3997 -0.0037323 -0.000114331
-16.2856 -0.00378499 -0.000116766
-16.1717 -0.00383867 -0.000119263
-16.0582 -0.00389337 -0.000121827
-15.9449 -0.00394912 -0.000124458
-15.8319 -0.00400594 -0.000127159
-15.7191 -0.00406386 -0.000129933
-15.6066 -0.00412291 -0.000132781
-15.4943 -0.00418312 -0.000135706
-15.3823 -0.00424453 -0.000138712
-15.2705 -0.00430716 -0.0001418
-15.159 -0.00437105 -0.000144974
-15.0477 -0.00443624 -0.000148237
-14.9367 -0.00450275 -0.000151591
-14.8258 -0.00457064 -0.00015504
-14.7152 -0.00463993 -0.000158587
-14.6049 -0.00471066 -0.000162236
-14.4947 -0.00478289 -0.00016599
-14.3848 -0.00485664 -0.000169854
-14.275 -0.00493197 -0.000173831
-14.1655 -0.00500892 -0.000177925
-14.0562 -0.00508754 -0.000182142
-13.9471 -0.00516787 -0.000186484
-13.8382 -0.00524998 -0.000190958
-13.7294 -0.00533391 -0.000195568
-13.6209 -0.00541971 -0.000200319
-13.5126 -0.00550745 -0.000205216
-13.4044 -0.00559718 -0.000210267
-13.2965 -0.00568897 -0.000215475
-13.1887 -0.00578288 -0.000220848
-13.0811 -0.00587898 -0.000226392
-12.9737 -0.00597733 -0.000232114
-12.8664 -0.00607801 -0.000238022
-12.7593 -0.0061811 -0.000244122
-12.6524 -0.00628666 -0.000250422
-12.5457 -0.00639479 -0.000256932
-12.4391 -0.00650556 -0.000263659
-12.3327 -0.00661907 -0.000270613
-12.2265 -0.00673541 -0.000277803
-12.1204 -0.00685466 -0.000285239
-12.0144 -0.00697694 -0.000292933
-11.9086 -0.00710235 -0.000300895
-11.803 -0.00723098 -0.000309137
-11.6975 -0.00736297 -0.000317671
-11.5922 -0.00749842 -0.00032651
-11.487 -0.00763746 -0.000335669
-11.3819 -0.00778022 -0.000345162
-11.277 -0.00792683 -0.000355003
-11.1722 -0.00807743 -0.00036521
-11.0676 -0.00823217 -0.000375799
-10.9631 -0.00839121 -0.000386788
-10.8587 -0.00855471 -0.000398197
-10.7545 -0.00872283 -0.000410045
-10.6503 -0.00889576 -0.000422354
-10.5463 -0.00907367 -0.000435147
-10.4425 -0.00925677 -0.000448447
-10.3387 -0.00944526 -0.00046228
-10.2351 -0.00963936 -0.000476672
-10.1316 -0.00983928 -0.000491653
-10.0282 -0.0100453 -0.000507253
-9.92496 -0.0102576 -0.000523503
-9.82181 -0.0104765 -0.000540439
-9.71877 -0.0107022 -0.000558097
-9.61583 -0.0109351 -0.000576515
-9.51301 -0.0111755 -0.000595735
-9.4103 -0.0114236 -0.000615802
-9.30769 -0.0116799 -0.000636761
-9.20518 -0.0119446 -0.000658665
-9.10278 -0.0122182 -0.000681566
-9.00048 -0.0125011 -0.000705521
-8.89828 -0.0127936 -0.000730593
-8.79618 -0.0130963 -0.000756847
-8.69417 -0.0134096 -0.000784355
-8.59226 -0.013734 -0.00081319
-8.49044 -0.0140701 -0.000843436
-8.38872 -0.0144184 -0.00087518
-8.28708 -0.0147795 -0.000908514
-8.18554 -0.0151542 -0.000943542
-8.08408 -0.0155429 -0.000980371
-7.98271 -0.0159466 -0.00101912
-7.88143 -0.0163659 -0.00105992
-7.78023 -0.0168017 -0.0011029
-7.67911 -0.0172548 -0.00114821
-7.57807 -0.0177263 -0.00119601
-7.47712 -0.018217 -0.00124649
-7.37624 -0.0187282 -0.00129982
-7.27544 -0.0192609 -0.00135622
-7.17471 -0.0198163 -0.0014159
-7.07406 -0.0203959 -0.00147912
-6.97348 -0.021001 -0.00154614
-6.87298 -0.0216332 -0.00161724
-6.77254 -0.022294 -0.00169276
-6.67218 -0.0229854 -0.00177304
-6.57188 -0.0237091 -0.00185845
-6.47166 -0.0244674 -0.00194943
-6.37149 -0.0252623 -0.00204644
-6.2714 -0.0260965 -0.00214999
-6.17136 -0.0269724 -0.00226063
-6.07139 -0.027893 -0.00237901
-5.97148 -0.0288613 -0.0025058
-5.87163 -0.0298809 -0.00264178
-5.77184 -0.0309553 -0.0027878
-5.67211 -0.0320886 -0.00294482
-5.57243 -0.0332853 -0.0031139
-5.47281 -0.0345503 -0.00329624
-5.37325 -0.0358888 -0.00349316
-5.27373 -0.0373067 -0.00370618
-5.17427 -0.0388106 -0.00393701
-5.07487 -0.0404076 -0.00418755
-4.97551 -0.0421056 -0.00445998
-4.8762 -0.0439136 -0.0047568
-4.77694 -0.0458412 -0.00508081
-4.67772 -0.0478994 -0.00543527
-4.57855 -0.0501005 -0.00582387
-4.47943 -0.0524582 -0.00625091
-4.38035 -0.054988 -0.00672133
-4.28131 -0.0577072 -0.00724089
-4.18232 -0.0606357 -0.00781628
-4.08336 -0.0637956 -0.00845537
-3.98445 -0.0672126 -0.00916737
-3.88557 -0.0709159 -0.00996324
-3.78673 -0.0749388 -0.0108559
-3.68793 -0.07932 -0.011861
-3.58916 -0.0841041 -0.0129971
-3.49043 -0.0893432 -0.0142869
-3.39173 -0.0950981 -0.0157579
-3.29307 -0.10144 -0.017444
-3.19443 -0.108454 -0.0193871
-3.09583 -0.11624 -0.0216397
-2.99725 -0.124918 -0.0242678
-2.89871 -0.134633 -0.0273556
-2.80019 -0.145561 -0.0310118
-2.7017 -0.157918 -0.0353782
-2.60323 -0.171967 -0.0406425
-2.50479 -0.18804 -0.047057
-2.40638 -0.20655 -0.0549667
-2.30798 -0.228019 -0.0648524
-2.20961 -0.253112 -0.0773984
-2.11126 -0.28268 -0.0936021
-2.01293 -0.31781 -0.114956
-1.91462 -0.359869 -0.143762
-1.81632 -0.410511 -0.183683
-1.71804 -0.471492 -0.240756
-1.61978 -0.543882 -0.325247
-1.52154 -0.625323 -0.45494
-1.42331 -0.701283 -0.659783
-1.32509 -0.720038 -0.98064
-1.22689 -0.546045 -1.4202
-1.12869 -0.0143096 -1.77185
-1.03051 0.67237 -1.67009
-0.932337 1.06018 -1.23514
-0.834173 1.14044 -0.829337
-0.736016 1.09435 -0.553452
-0.637867 1.01994 -0.377145
-0.539723 0.950078 -0.262134
-0.441585 0.893044 -0.183525
-0.343451 0.849587 -0.126708
-0.24532 0.818565 -0.0830337
-0.147191 0.798681 -0.0471091
-0.0490634 0.788981 -0.0152765
0.0490634 0.788981 0.0152765
0.147191 0.798681 0.0471091
0.24532 0.818565 0.0830337
0.343451 0.849587 0.126708
0.441585 0.893044 0.183525
0.539723 0.950078 0.262134
0.637867 1.01994 0.377145
0.736016 1.09435 0.553452
0.834173 1.14044 0.829337
0.932337 1.06018 1.23514
1.03051 0.67237 1.67009
1.12869 -0.0143096 1.77185
1.22689 -0.546045 1.4202
1.32509 -0.720038 0.98064
1.42331 -0.701283 0.659783
1.52154 -0.625323 0.45494
1.61978 -0.543882 0.325247
1.71804 -0.471492 0.240756
1.81632 -0.410511 0.183683
1.91462 -0.359869 0.143762
2.01293 -0.31781 0.114956
2.11126 -0.28268 0.0936021
2.20961 -0.253112 0.0773984
2.30798 -0.228019 0.0648524
2.40638 -0.20655 0.0549667
2.50479 -0.18804 0.047057
2.60323 -0.171967 0.0406425
2.7017 -0.157918 0.0353782
2.80019 -0.145561 0.0310118
2.89871 -0.134633 0.0273556
2.99725 -0.124918 0.0242678
3.09583 -0.11624 0.0216397
3.19443 -0.108454 0.0193871
3.29307 -0.10144 0.017444
3.39173 -0.0950981 0.0157579
3.49043 -0.0893432 0.0142869
3.58916 -0.0841041 0.0129971
3.68793 -0.07932 0.011861
3.78673 -0.0749388 0.0108559
3.88557 -0.0709159 0.00996324
3.98445 -0.0672126 0.00916737
4.08336 -0.0637956 0.00845537
4.18232 -0.0606357 0.00781628
4.28131 -0.0577072 0.00724089
4.38035 -0.054988 0.00672133
4.47943 -0.0524582 0.00625091
4.57855 -0.0501005 0.00582387
4.67772 -0.0478994 0.00543527
4.77694 -0.0458412 0.00508081
4.8762 -0.0439136 0.0047568
4.97551 -0.0421056 0.00445998
5.07487 -0.0404076 0.00418755
5.17427 -0.0388106 0.00393701
5.27373 -0.0373067 0.00370618
5.37325 -0.0358888 0.00349316
5.47281 -0.0345503 0.00329624
5.57243 -0.0332853 0.0031139
5.67211 -0.0320886 0.00294482
5.77184 -0.0309553 0.0027878
5.87163 -0.0298809 0.00264178
5.97148 -0.0288613 0.0025058
6.07139 -0.027893 0.00237901
6.17136 -0.0269724 0.00226063
6.2714 -0.0260965 0.00214999
6.37149 -0.0252623 0.00204644
6.47166 -0.0244674 0.00194943
6.57188 -0.0237091 0.00185845
6.67218 -0.0229854 0.00177304
6.77254 -0.022294 0.00169276
6.87298 -0.0216332 0.00161724
6.97348 -0.021001 0.00154614
7.07406 -0.0203959 0.00147912
7.17471 -0.0198163 0.0014159
7.27544 -0.0192609 0.00135622
7.37624 -0.0187282 0.00129982
7.47712 -0.018217 0.00124649
7.57807 -0.0177263 0.00119601
7.67911 -0.0172548 0.00114821
7.78023 -0.0168017 0.0011029
7.88143 -0.0163659 0.00105992
7.98271 -0.0159466 0.00101912
8.08408 -0.0155429 0.000980371
8.18554 -0.0151542 0.000943542
8.28708 -0.0147795 0.000908514
8.38872 -0.0144184 0.00087518
8.49044 -0.0140701 0.000843436
8.59226 -0.013734 0.00081319
8.69417 -0.0134096 0.000784355
8.79618 -0.0130963 0.000756847
8.89828 -0.0127936 0.000730593
9.00048 -0.0125011 0.000705521
9.10278 -0.0122182 0.000681566
9.20518 -0.0119446 0.000658665
9.30769 -0.0116799 0.000636761
9.4103 -0.0114236 0.000615802
9.51301 -0.0111755 0.000595735
9.61583 -0.0109351 0.000576515
9.71877 -0.0107022 0.000558097
9.82181 -0.0104765 0.000540439
9.92496 -0.0102576 0.000523503
10.0282 -0.0100453 0.000507253
10.1316 -0.00983928 0.000491653
10.2351 -0.00963936 0.000476672
10.3387 -0.00944526 0.00046228
10.4425 -0.00925677 0.000448447
10.5463 -0.00907367 0.000435147
10.6503 -0.00889576 0.000422354
10.7545 -0.00872283 0.000410045
10.8587 -0.00855471 0.000398197
10.9631 -0.00839121 0.000386788
11.0676 -0.00823217 0.000375799
11.1722 -0.00807743 0.00036521
11.277 -0.00792683 0.000355003
11.3819 -0.00778022 0.000345162
11.487 -0.00763746 0.000335669
11.5922 -0.00749842 0.00032651
11.6975 -0.00736297 0.000317671
11.803 -0.00723098 0.000309137
11.9086 -0.00710235 0.000300895
12.0144 -0.00697694 0.000292933
12.1204 -0.00685466 0.000285239
12.2265 -0.00673541 0.000277803
12.3327 -0.00661907 0.000270613
12.4391 -0.00650556 0.000263659
12.5457 -0.00639479 0.000256932
12.6524 -0.00628666 0.000250422
12.7593 -0.0061811 0.000244122
12.8664 -0.00607801 0.000238022
12.9737 -0.00597733 0.000232114
13.0811 -0.00587898 0.000226392
13.1887 -0.00578288 0.000220848
13.2965 -0.00568897 0.000215475
13.4044 -0.00559718 0.000210267
13.5126 -0.00550745 0.000205216
13.6209 -0.00541971 0.000200319
13.7294 -0.00533391 0.000195568
13.8382 -0.00524998 0.000190958
13.9471 -0.00516787 0.000186484
14.0562 -0.00508754 0.000182142
14.1655 -0.00500892 0.000177925
14.275 -0.00493197 0.000173831
14.3848 -0.00485664 0.000169854
14.4947 -0.00478289 0.00016599
14.6049 -0.00471066 0.000162236
14.7152 -0.00463993 0.000158587
14.8258 -0.00457064 0.00015504
14.9367 -0.00450275 0.000151591
15.0477 -0.00443624 0.000148237
15.159 -0.00437105 0.000144974
15.2705 -0.00430716 0.0001418
15.3823 -0.00424453 0.000138712
15.4943 -0.00418312 0.000135706
15.6066 -0.00412291 0.000132781
15.7191 -0.00406386 0.000129933
15.8319 -0.00400594 0.000127159
15.9449 -0.00394912 0.000124458
16.0582 -0.00389337 0.000121827
16.1717 -0.00383867 0.000119263
16.2856 -0.00378499 0.000116766
16.3997 -0.0037323 0.000114331
16.5141 -0.00368057 0.000111959
16.6288 -0.00362979 0.000109645
16.7437 -0.00357993 0.00010739
16.859 -0.00353097 0.00010519
16.9746 -0.00348288 0.000103045
17.0905 -0.00343564 0.000100952
17.2067 -0.00338923 9.891e-05
17.3232 -0.00334364 9.69174e-05
17.4401 -0.00329883 9.49727e-05
17.5572 -0.0032548 9.30745e-05
17.6748 -0.00321153 9.12213e-05
17.7926 -0.00316898 8.94118e-05
17.9108 -0.00312716 8.76448e-05
18.0294 -0.00308604 8.5919e-05
18.1483 -0.0030456 8.42331e-05
18.2676 -0.00300583 8.25861e-05
18.3873 -0.00296671 8.09768e-05
18.5074 -0.00292823 7.94041e-05
18.6278 -0.00289037 7.7867e-05
18.7487 -0.00285312 7.63644e-05
18.8699 -0.00281646 7.48954e-05
18.9916 -0.00278039 7.3459e-05
19.1137 -0.00274488 7.20543e-05
19.2362 -0.00270992 7.06805e-05
19.3592 -0.00267551 6.93366e-05
19.4826 -0.00264163 6.80218e-05
19.6065 -0.00260826 6.67354e-05
19.7309 -0.0025754 6.54766e-05
19.8557 -0.00254303 6.42445e-05
19.9811 -0.00251114 6.30385e-05
20.1069 -0.00247973 6.18578e-05
20.2333 -0.00244878 6.07019e-05
20.3602 -0.00241828 5.95699e-05
20.4876 -0.00238822 5.84613e-05
20.6156 -0.00235859 5.73755e-05
20.7441 -0.00232938 5.63117e-05
20.8732 -0.00230058 5.52695e-05
21.0029 -0.00227219 5.42483e-05
21.1332 -0.00224419 5.32475e-05
21.2642 -0.00221657 5.22666e-05
21.3958 -0.00218933 5.1305e-05
21.528 -0.00216246 5.03622e-05
21.6609 -0.00213594 4.94378e-05
21.7945 -0.00210978 4.85313e-05
21.9288 -0.00208396 4.76422e-05
22.0639 -0.00205847 4.677e-05
22.1997 -0.00203332 4.59143e-05
22.3363 -0.00200848 4.50746e-05
22.4736 -0.00198395 4.42507e-05
22.6118 -0.00195972 4.34419e-05
22.7509 -0.0019358 4.2648e-05
22.8908 -0.00191216 4.18685e-05
23.0316 -0.00188881 4.11031e-05
23.1733 -0.00186573 4.03513e-05
23.316 -0.00184292 3.96129e-05
23.4597 -0.00182037 3.88875e-05
23.6044 -0.00179808 3.81746e-05
23.7502 -0.00177603 3.74741e-05
23.8971 -0.00175422 3.67855e-05
24.0451 -0.00173265 3.61085e-05
24.1944 -0.00171131 3.54427e-05
24.3448 -0.00169019 3.4788e-05
24.4966 -0.00166928 3.41439e-05
24.6496 -0.00164857 3.35101e-05
24.8041 -0.00162807 3.28863e-05
24.9601 -0.00160775 3.22723e-05
25.1175 -0.00158763 3.16677e-05
25.2766 -0.00156768 3.10722e-05
25.4373 -0.0015479 3.04855e-05
25.5998 -0.00152828 2.99074e-05
25.7641 -0.00150882 2.93374e-05
25.9304 -0.0014895 2.87753e-05
26.0988 -0.00147031 2.82208e-05
26.2693 -0.00145126 2.76736e-05
26.4421 -0.00143232 2.71333e-05
26.6174 -0.00141349 2.65996e-05
26.7954 -0.00139475 2.60721e-05
26.9761 -0.0013761 2.55505e-05
27.1598 -0.00135752 2.50344e-05
27.3468 -0.00133899 2.45233e-05
27.5373 -0.0013205 2.40168e-05
27.7317 -0.00130204 2.35145e-05
27.9302 -0.00128357 2.30156e-05
28.1333 -0.00126508 2.25198e-05
28.3415 -0.00124654 2.20261e-05
28.5554 -0.00122791 2.15339e-05
28.7758 -0.00120915 2.10421e-05
29.0035 -0.00119022 2.05496e-05
29.2396 -0.00117105 2.00548e-05
29.4858 -0.00115155 1.95558e-05
29.7441 -0.00113162 1.90499e-05
30.0173 -0.00111108 1.85335e-05
30.3101 -0.0010897 1.80008e-05
30.6297 -0.00106706 1.74423e-05
30.9905 -0.00104233 1.68391e-05
31.4301 -0.00101334 1.61413e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1QuantumOneLoop/GRpTwoLoop.txt <==
-31.4301 -0.00101327 -1.61391e-05
-30.9905 -0.00104225 -1.68368e-05
-30.6297 -0.00106698 -1.74398e-05
-30.3101 -0.00108962 -1.79981e-05
-30.0173 -0.001111 -1.85307e-05
-29.7441 -0.00113153 -1.9047e-05
-29.4858 -0.00115146 -1.95527e-05
-29.2396 -0.00117095 -2.00516e-05
-29.0035 -0.00119012 -2.05463e-05
-28.7758 -0.00120905 -2.10387e-05
-28.5554 -0.00122781 -2.15304e-05
-28.3415 -0.00124643 -2.20225e-05
-28.1333 -0.00126497 -2.2516e-05
-27.9302 -0.00128346 -2.30117e-05
-27.7317 -0.00130192 -2.35103e-05
-27.5373 -0.00132039 -2.40126e-05
-27.3468 -0.00133887 -2.45189e-05
-27.1598 -0.0013574 -2.50298e-05
-26.9761 -0.00137597 -2.55458e-05
-26.7954 -0.00139462 -2.60672e-05
-26.6174 -0.00141335 -2.65945e-05
-26.4421 -0.00143218 -2.71281e-05
-26.2693 -0.00145112 -2.76682e-05
-26.0988 -0.00147017 -2.82153e-05
-25.9304 -0.00148935 -2.87696e-05
-25.7641 -0.00150866 -2.93315e-05
-25.5998 -0.00152812 -2.99012e-05
-25.4373 -0.00154774 -3.04792e-05
-25.2766 -0.00156751 -3.10657e-05
-25.1175 -0.00158746 -3.1661e-05
-24.9601 -0.00160758 -3.22654e-05
-24.8041 -0.00162789 -3.28792e-05
-24.6496 -0.00164839 -3.35027e-05
-24.4966 -0.00166909 -3.41362e-05
-24.3448 -0.00168999 -3.47801e-05
-24.1944 -0.00171111 -3.54346e-05
-24.0451 -0.00173245 -3.61001e-05
-23.8971 -0.00175402 -3.67768e-05
-23.7502 -0.00177582 -3.74652e-05
-23.6044 -0.00179786 -3.81654e-05
-23.4597 -0.00182015 -3.8878e-05
-23.316 -0.00184269 -3.96031e-05
-23.1733 -0.00186549 -4.03412e-05
-23.0316 -0.00188857 -4.10927e-05
-22.8908 -0.00191192 -4.18578e-05
-22.7509 -0.00193555 -4.26369e-05
-22.6118 -0.00195947 -4.34305e-05
-22.4736 -0.00198368 -4.42389e-05
-22.3363 -0.0020082 -4.50625e-05
-22.1997 -0.00203304 -4.59018e-05
-22.0639 -0.00205819 -4.67571e-05
-21.9288 -0.00208367 -4.76289e-05
-21.7945 -0.00210948 -4.85176e-05
-21.6609 -0.00213564 -4.94237e-05
-21.528 -0.00216215 -5.03477e-05
-21.3958 -0.00218901 -5.129e-05
-21.2642 -0.00221624 -5.22511e-05
-21.1332 -0.00224385 -5.32315e-05
-21.0029 -0.00227184 -5.42318e-05
-20.8732 -0.00230023 -5.52525e-05
-20.7441 -0.00232902 -5.62942e-05
-20.6156 -0.00235822 -5.73574e-05
-20.4876 -0.00238784 -5.84427e-05
-20.3602 -0.00241789 -5.95507e-05
-20.2333 -0.00244838 -6.0682e-05
-20.1069 -0.00247932 -6.18373e-05
-19.9811 -0.00251072 -6.30173e-05
-19.8557 -0.0025426 -6.42227e-05
-19.7309 -0.00257495 -6.5454e-05
-19.6065 -0.0026078 -6.67122e-05
-19.4826 -0.00264116 -6.79978e-05
-19.3592 -0.00267503 -6.93118e-05
-19.2362 -0.00270943 -7.06549e-05
-19.1137 -0.00274437 -7.20279e-05
-18.9916 -0.00277987 -7.34317e-05
-18.8699 -0.00281593 -7.48672e-05
-18.7487 -0.00285257 -7.63353e-05
-18.6278 -0.00288981 -7.78369e-05
-18.5074 -0.00292765 -7.93731e-05
-18.3873 -0.00296612 -8.09448e-05
-18.2676 -0.00300522 -8.2553e-05
-18.1483 -0.00304498 -8.41989e-05
-18.0294 -0.0030854 -8.58836e-05
-17.9108 -0.0031265 -8.76083e-05
-17.7926 -0.00316831 -8.93741e-05
-17.6748 -0.00321084 -9.11822e-05
-17.5572 -0.00325409 -9.30341e-05
-17.4401 -0.00329811 -9.4931e-05
-17.3232 -0.00334289 -9.68743e-05
-17.2067 -0.00338847 -9.88653e-05
-17.0905 -0.00343485 -0.000100906
-16.9746 -0.00348207 -0.000102997
-16.859 -0.00353014 -0.000105141
-16.7437 -0.00357908 -0.000107339
-16.6288 -0.00362891 -0.000109592
-16.5141 -0.00367967 -0.000111904
-16.3997 -0.00373137 -0.000114275
-16.2856 -0.00378403 -0.000116707
-16.1717 -0.00383769 -0.000119203
-16.0582 -0.00389236 -0.000121764
-15.9449 -0.00394808 -0.000124393
-15.8319 -0.00400487 -0.000127091
-15.7191 -0.00406276 -0.000129862
-15.6066 -0.00412177 -0.000132708
-15.4943 -0.00418196 -0.000135631
-15.3823 -0.00424333 -0.000138634
-15.2705 -0.00430592 -0.000141719
-15.159 -0.00436978 -0.00014489
-15.0477 -0.00443493 -0.000148149
-14.9367 -0.0045014 -0.0001515
-14.8258 -0.00456925 -0.000154946
-14.7152 -0.00463849 -0.000158489
-14.6049 -0.00470919 -0.000162135
-14.4947 -0.00478136 -0.000165885
-14.3848 -0.00485507 -0.000169745
-14.275 -0.00493035 -0.000173718
-14.1655 -0.00500725 -0.000177808
-14.0562 -0.00508582 -0.000182019
-13.9471 -0.0051661 -0.000186357
-13.8382 -0.00524815 -0.000190825
-13.7294 -0.00533201 -0.00019543
-13.6209 -0.00541776 -0.000200175
-13.5126 -0.00550543 -0.000205067
-13.4044 -0.0055951 -0.000210111
-13.2965 -0.00568682 -0.000215313
-13.1887 -0.00578066 -0.00022068
-13.0811 -0.00587669 -0.000226217
-12.9737 -0.00597496 -0.000231932
-12.8664 -0.00607556 -0.000237831
-12.7593 -0.00617856 -0.000243923
-12.6524 -0.00628404 -0.000250215
-12.5457 -0.00639208 -0.000256716
-12.4391 -0.00650276 -0.000263433
-12.3327 -0.00661617 -0.000270377
-12.2265 -0.0067324 -0.000277557
-12.1204 -0.00685155 -0.000284983
-12.0144 -0.00697372 -0.000292665
-11.9086 -0.00709901 -0.000300614
-11.803 -0.00722752 -0.000308844
-11.6975 -0.00735938 -0.000317364
-11.5922 -0.0074947 -0.00032619
-11.487 -0.0076336 -0.000335334
-11.3819 -0.00777622 -0.000344811
-11.277 -0.00792268 -0.000354636
-11.1722 -0.00807312 -0.000364825
-11.0676 -0.0082277 -0.000375396
-10.9631 -0.00838657 -0.000386365
-10.8587 -0.00854988 -0.000397753
-10.7545 -0.00871782 -0.00040958
-10.6503 -0.00889054 -0.000421866
-10.5463 -0.00906825 -0.000434634
-10.4425 -0.00925113 -0.000447908
-10.3387 -0.0094394 -0.000461713
-10.2351 -0.00963325 -0.000476077
-10.1316 -0.00983292 -0.000491027
-10.0282 -0.0100387 -0.000506594
-9.92496 -0.0102507 -0.00052281
-9.82181 -0.0104693 -0.000539708
-9.71877 -0.0106947 -0.000557327
-9.61583 -0.0109273 -0.000575703
-9.51301 -0.0111673 -0.000594879
-9.4103 -0.0114151 -0.000614898
-9.30769 -0.011671 -0.000635807
-9.20518 -0.0119353 -0.000657657
-9.10278 -0.0122085 -0.0006805
-9.00048 -0.0124909 -0.000704395
-8.89828 -0.0127829 -0.000729401
-8.79618 -0.0130851 -0.000755585
-8.69417 -0.0133979 -0.000783018
-8.59226 -0.0137218 -0.000811773
-8.49044 -0.0140572 -0.000841933
-8.38872 -0.0144049 -0.000873584
-8.28708 -0.0147654 -0.000906821
-8.18554 -0.0151393 -0.000941742
-8.08408 -0.0155273 -0.000978458
-7.98271 -0.0159302 -0.00101708
-7.88143 -0.0163486 -0.00105775
-7.78023 -0.0167835 -0.00110059
-7.67911 -0.0172357 -0.00114574
-7.57807 -0.0177061 -0.00119339
-7.47712 -0.0181958 -0.00124368
-7.37624 -0.0187057 -0.00129682
-7.27544 -0.0192372 -0.00135301
-7.17471 -0.0197913 -0.00141247
-7.07406 -0.0203694 -0.00147544
-6.97348 -0.020973 -0.0015422
-6.87298 -0.0216035 -0.00161302
-6.77254 -0.0222626 -0.00168822
-6.67218 -0.022952 -0.00176816
-6.57188 -0.0236738 -0.00185321
-6.47166 -0.0244298 -0.00194379
-6.37149 -0.0252224 -0.00204037
-6.2714 -0.026054 -0.00214344
-6.17136 -0.0269271 -0.00225357
-6.07139 -0.0278447 -0.00237138
-5.97148 -0.0288098 -0.00249756
-5.87163 -0.0298259 -0.00263287
-5.77184 -0.0308965 -0.00277816
-5.67211 -0.0320257 -0.00293438
-5.57243 -0.0332179 -0.00310259
-5.47281 -0.0344779 -0.00328397
-5.37325 -0.0358111 -0.00347986
-5.27373 -0.0372233 -0.00369176
-5.17427 -0.0387208 -0.00392136
-5.07487 -0.0403108 -0.00417059
-4.97551 -0.0420013 -0.0044416
-4.8762 -0.0438008 -0.0047369
-4.77694 -0.0457193 -0.00505931
-4.67772 -0.0477674 -0.00541208
-4.57855 -0.0499573 -0.00579895
-4.47943 -0.0523027 -0.00622426
-4.38035 -0.0548187 -0.006693
-4.28131 -0.0575227 -0.00721106
-4.18232 -0.060434 -0.00778527
-4.08336 -0.0635747 -0.00842373
-3.98445 -0.0669699 -0.00913597
-3.88557 -0.0706481 -0.00993341
-3.78673 -0.0746419 -0.0108296
-3.68793 -0.0789886 -0.011841
-3.58916 -0.0837311 -0.0129871
-3.49043 -0.0889184 -0.0142917
-3.39173 -0.0946073 -0.0157834
-3.29307 -0.100863 -0.0174963
-3.19443 -0.107763 -0.0194711
-3.09583 -0.115399 -0.0217567
-2.99725 -0.123879 -0.0244121
-2.89871 -0.13334 -0.0275113
-2.80019 -0.14395 -0.0311506
-2.7017 -0.155915 -0.0354592
-2.60323 -0.16949 -0.0406117
-2.50479 -0.184988 -0.046845
-2.40638 -0.202794 -0.0544823
-2.30798 -0.223389 -0.0639695
-2.20961 -0.247381 -0.0759331
-2.11126 -0.275534 -0.0912738
-2.01293 -0.308817 -0.111318
-1.91462 -0.34844 -0.138075
-1.81632 -0.395856 -0.174678
-1.71804 -0.452633 -0.226166
-1.61978 -0.519909 -0.300877
-1.52154 -0.596565 -0.412886
-1.42331 -0.673679 -0.585638
-1.32509 -0.718838 -0.853676
-1.22689 -0.641608 -1.24183
-1.12869 -0.281016 -1.66067
-1.03051 0.372129 -1.79274
-0.932337 0.928726 -1.48751
-0.834173 1.15156 -1.05016
-0.736016 1.16467 -0.707088
-0.637867 1.10585 -0.478272
-0.539723 1.03573 -0.328487
-0.441585 0.973989 -0.227294
-0.343451 0.925446 -0.155384
-0.24532 0.890292 -0.101065
-0.147191 0.867605 -0.0570557
-0.0490634 0.856506 -0.0184557
0.0490634 0.856506 0.0184557
0.147191 0.867605 0.0570557
0.24532 0.890292 0.101065
0.343451 0.925446 0.155384
0.441585 0.973989 0.227294
0.539723 1.03573 0.328487
0.637867 1.10585 0.478272
0.736016 1.16467 0.707088
0.834173 1.15156 1.05016
0.932337 0.928726 1.48751
1.03051 0.372129 1.79274
1.12869 -0.281016 1.66067
1.22689 -0.641608 1.24183
1.32509 -0.718838 0.853676
1.42331 -0.673679 0.585638
1.52154 -0.596565 0.412886
1.61978 -0.519909 0.300877
1.71804 -0.452633 0.226166
1.81632 -0.395856 0.174678
1.91462 -0.34844 0.138075
2.01293 -0.308817 0.111318
2.11126 -0.275534 0.0912738
2.20961 -0.247381 0.0759331
2.30798 -0.223389 0.0639695
2.40638 -0.202794 0.0544823
2.50479 -0.184988 0.046845
2.60323 -0.16949 0.0406117
2.7017 -0.155915 0.0354592
2.80019 -0.14395 0.0311506
2.89871 -0.13334 0.0275113
2.99725 -0.123879 0.0244121
3.09583 -0.115399 0.0217567
3.19443 -0.107763 0.0194711
3.29307 -0.100863 0.0174963
3.39173 -0.0946073 0.0157834
3.49043 -0.0889184 0.0142917
3.58916 -0.0837311 0.0129871
3.68793 -0.0789886 0.011841
3.78673 -0.0746419 0.0108296
3.88557 -0.0706481 0.00993341
3.98445 -0.0669699 0.00913597
4.08336 -0.0635747 0.00842373
4.18232 -0.060434 0.00778527
4.28131 -0.0575227 0.00721106
4.38035 -0.0548187 0.006693
4.47943 -0.0523027 0.00622426
4.57855 -0.0499573 0.00579895
4.67772 -0.0477674 0.00541208
4.77694 -0.0457193 0.00505931
4.8762 -0.0438008 0.0047369
4.97551 -0.0420013 0.0044416
5.07487 -0.0403108 0.00417059
5.17427 -0.0387208 0.00392136
5.27373 -0.0372233 0.00369176
5.37325 -0.0358111 0.00347986
5.47281 -0.0344779 0.00328397
5.57243 -0.0332179 0.00310259
5.67211 -0.0320257 0.00293438
5.77184 -0.0308965 0.00277816
5.87163 -0.0298259 0.00263287
5.97148 -0.0288098 0.00249756
6.07139 -0.0278447 0.00237138
6.17136 -0.0269271 0.00225357
6.2714 -0.026054 0.00214344
6.37149 -0.0252224 0.00204037
6.47166 -0.0244298 0.00194379
6.57188 -0.0236738 0.00185321
6.67218 -0.022952 0.00176816
6.77254 -0.0222626 0.00168822
6.87298 -0.0216035 0.00161302
6.97348 -0.020973 0.0015422
7.07406 -0.0203694 0.00147544
7.17471 -0.0197913 0.00141247
7.27544 -0.0192372 0.00135301
7.37624 -0.0187057 0.00129682
7.47712 -0.0181958 0.00124368
7.57807 -0.0177061 0.00119339
7.67911 -0.0172357 0.00114574
7.78023 -0.0167835 0.00110059
7.88143 -0.0163486 0.00105775
7.98271 -0.0159302 0.00101708
8.08408 -0.0155273 0.000978458
8.18554 -0.0151393 0.000941742
8.28708 -0.0147654 0.000906821
8.38872 -0.0144049 0.000873584
8.49044 -0.0140572 0.000841933
8.59226 -0.0137218 0.000811773
8.69417 -0.0133979 0.000783018
8.79618 -0.0130851 0.000755585
8.89828 -0.0127829 0.000729401
9.00048 -0.0124909 0.000704395
9.10278 -0.0122085 0.0006805
9.20518 -0.0119353 0.000657657
9.30769 -0.011671 0.000635807
9.4103 -0.0114151 0.000614898
9.51301 -0.0111673 0.000594879
9.61583 -0.0109273 0.000575703
9.71877 -0.0106947 0.000557327
9.82181 -0.0104693 0.000539708
9.92496 -0.0102507 0.00052281
10.0282 -0.0100387 0.000506594
10.1316 -0.00983292 0.000491027
10.2351 -0.00963325 0.000476077
10.3387 -0.0094394 0.000461713
10.4425 -0.00925113 0.000447908
10.5463 -0.00906825 0.000434634
10.6503 -0.00889054 0.000421866
10.7545 -0.00871782 0.00040958
10.8587 -0.00854988 0.000397753
10.9631 -0.00838657 0.000386365
11.0676 -0.0082277 0.000375396
11.1722 -0.00807312 0.000364825
11.277 -0.00792268 0.000354636
11.3819 -0.00777622 0.000344811
11.487 -0.0076336 0.000335334
11.5922 -0.0074947 0.00032619
11.6975 -0.00735938 0.000317364
11.803 -0.00722752 0.000308844
11.9086 -0.00709901 0.000300614
12.0144 -0.00697372 0.000292665
12.1204 -0.00685155 0.000284983
12.2265 -0.0067324 0.000277557
12.3327 -0.00661617 0.000270377
12.4391 -0.00650276 0.000263433
12.5457 -0.00639208 0.000256716
12.6524 -0.00628404 0.000250215
12.7593 -0.00617856 0.000243923
12.8664 -0.00607556 0.000237831
12.9737 -0.00597496 0.000231932
13.0811 -0.00587669 0.000226217
13.1887 -0.00578066 0.00022068
13.2965 -0.00568682 0.000215313
13.4044 -0.0055951 0.000210111
13.5126 -0.00550543 0.000205067
13.6209 -0.00541776 0.000200175
13.7294 -0.00533201 0.00019543
13.8382 -0.00524815 0.000190825
13.9471 -0.0051661 0.000186357
14.0562 -0.00508582 0.000182019
14.1655 -0.00500725 0.000177808
14.275 -0.00493035 0.000173718
14.3848 -0.00485507 0.000169745
14.4947 -0.00478136 0.000165885
14.6049 -0.00470919 0.000162135
14.7152 -0.00463849 0.000158489
14.8258 -0.00456925 0.000154946
14.9367 -0.0045014 0.0001515
15.0477 -0.00443493 0.000148149
15.159 -0.00436978 0.00014489
15.2705 -0.00430592 0.000141719
15.3823 -0.00424333 0.000138634
15.4943 -0.00418196 0.000135631
15.6066 -0.00412177 0.000132708
15.7191 -0.00406276 0.000129862
15.8319 -0.00400487 0.000127091
15.9449 -0.00394808 0.000124393
16.0582 -0.00389236 0.000121764
16.1717 -0.00383769 0.000119203
16.2856 -0.00378403 0.000116707
16.3997 -0.00373137 0.000114275
16.5141 -0.00367967 0.000111904
16.6288 -0.00362891 0.000109592
16.7437 -0.00357908 0.000107339
16.859 -0.00353014 0.000105141
16.9746 -0.00348207 0.000102997
17.0905 -0.00343485 0.000100906
17.2067 -0.00338847 9.88653e-05
17.3232 -0.00334289 9.68743e-05
17.4401 -0.00329811 9.4931e-05
17.5572 -0.00325409 9.30341e-05
17.6748 -0.00321084 9.11822e-05
17.7926 -0.00316831 8.93741e-05
17.9108 -0.0031265 8.76083e-05
18.0294 -0.0030854 8.58836e-05
18.1483 -0.00304498 8.41989e-05
18.2676 -0.00300522 8.2553e-05
18.3873 -0.00296612 8.09448e-05
18.5074 -0.00292765 7.93731e-05
18.6278 -0.00288981 7.78369e-05
18.7487 -0.00285257 7.63353e-05
18.8699 -0.00281593 7.48672e-05
18.9916 -0.00277987 7.34317e-05
19.1137 -0.00274437 7.20279e-05
19.2362 -0.00270943 7.06549e-05
19.3592 -0.00267503 6.93118e-05
19.4826 -0.00264116 6.79978e-05
19.6065 -0.0026078 6.67122e-05
19.7309 -0.00257495 6.5454e-05
19.8557 -0.0025426 6.42227e-05
19.9811 -0.00251072 6.30173e-05
20.1069 -0.00247932 6.18373e-05
20.2333 -0.00244838 6.0682e-05
20.3602 -0.00241789 5.95507e-05
20.4876 -0.00238784 5.84427e-05
20.6156 -0.00235822 5.73574e-05
20.7441 -0.00232902 5.62942e-05
20.8732 -0.00230023 5.52525e-05
21.0029 -0.00227184 5.42318e-05
21.1332 -0.00224385 5.32315e-05
21.2642 -0.00221624 5.22511e-05
21.3958 -0.00218901 5.129e-05
21.528 -0.00216215 5.03477e-05
21.6609 -0.00213564 4.94237e-05
21.7945 -0.00210948 4.85176e-05
21.9288 -0.00208367 4.76289e-05
22.0639 -0.00205819 4.67571e-05
22.1997 -0.00203304 4.59018e-05
22.3363 -0.0020082 4.50625e-05
22.4736 -0.00198368 4.42389e-05
22.6118 -0.00195947 4.34305e-05
22.7509 -0.00193555 4.26369e-05
22.8908 -0.00191192 4.18578e-05
23.0316 -0.00188857 4.10927e-05
23.1733 -0.00186549 4.03412e-05
23.316 -0.00184269 3.96031e-05
23.4597 -0.00182015 3.8878e-05
23.6044 -0.00179786 3.81654e-05
23.7502 -0.00177582 3.74652e-05
23.8971 -0.00175402 3.67768e-05
24.0451 -0.00173245 3.61001e-05
24.1944 -0.00171111 3.54346e-05
24.3448 -0.00168999 3.47801e-05
24.4966 -0.00166909 3.41362e-05
24.6496 -0.00164839 3.35027e-05
24.8041 -0.00162789 3.28792e-05
24.9601 -0.00160758 3.22654e-05
25.1175 -0.00158746 3.1661e-05
25.2766 -0.00156751 3.10657e-05
25.4373 -0.00154774 3.04792e-05
25.5998 -0.00152812 2.99012e-05
25.7641 -0.00150866 2.93315e-05
25.9304 -0.00148935 2.87696e-05
26.0988 -0.00147017 2.82153e-05
26.2693 -0.00145112 2.76682e-05
26.4421 -0.00143218 2.71281e-05
26.6174 -0.00141335 2.65945e-05
26.7954 -0.00139462 2.60672e-05
26.9761 -0.00137597 2.55458e-05
27.1598 -0.0013574 2.50298e-05
27.3468 -0.00133887 2.45189e-05
27.5373 -0.00132039 2.40126e-05
27.7317 -0.00130192 2.35103e-05
27.9302 -0.00128346 2.30117e-05
28.1333 -0.00126497 2.2516e-05
28.3415 -0.00124643 2.20225e-05
28.5554 -0.00122781 2.15304e-05
28.7758 -0.00120905 2.10387e-05
29.0035 -0.00119012 2.05463e-05
29.2396 -0.00117095 2.00516e-05
29.4858 -0.00115146 1.95527e-05
29.7441 -0.00113153 1.9047e-05
30.0173 -0.001111 1.85307e-05
30.3101 -0.00108962 1.79981e-05
30.6297 -0.00106698 1.74398e-05
30.9905 -0.00104225 1.68368e-05
31.4301 -0.00101327 1.61391e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1QuantumOneLoop/GRp_FRG.txt <==
-31.4301 -0.00101329 -1.61396e-05
-30.9905 -0.00104227 -1.68373e-05
-30.6297 -0.001067 -1.74403e-05
-30.3101 -0.00108964 -1.79987e-05
-30.0173 -0.00111102 -1.85313e-05
-29.7441 -0.00113155 -1.90476e-05
-29.4858 -0.00115148 -1.95534e-05
-29.2396 -0.00117097 -2.00523e-05
-29.0035 -0.00119014 -2.0547e-05
-28.7758 -0.00120907 -2.10395e-05
-28.5554 -0.00122783 -2.15311e-05
-28.3415 -0.00124645 -2.20233e-05
-28.1333 -0.001265 -2.25168e-05
-27.9302 -0.00128348 -2.30125e-05
-27.7317 -0.00130195 -2.35112e-05
-27.5373 -0.00132041 -2.40135e-05
-27.3468 -0.0013389 -2.45198e-05
-27.1598 -0.00135742 -2.50308e-05
-26.9761 -0.001376 -2.55468e-05
-26.7954 -0.00139465 -2.60683e-05
-26.6174 -0.00141338 -2.65956e-05
-26.4421 -0.00143221 -2.71292e-05
-26.2693 -0.00145115 -2.76694e-05
-26.0988 -0.0014702 -2.82165e-05
-25.9304 -0.00148938 -2.87708e-05
-25.7641 -0.0015087 -2.93328e-05
-25.5998 -0.00152816 -2.99026e-05
-25.4373 -0.00154777 -3.04806e-05
-25.2766 -0.00156755 -3.10671e-05
-25.1175 -0.00158749 -3.16624e-05
-24.9601 -0.00160762 -3.22669e-05
-24.8041 -0.00162793 -3.28807e-05
-24.6496 -0.00164843 -3.35043e-05
-24.4966 -0.00166913 -3.41379e-05
-24.3448 -0.00169004 -3.47818e-05
-24.1944 -0.00171116 -3.54364e-05
-24.0451 -0.0017325 -3.61019e-05
-23.8971 -0.00175406 -3.67787e-05
-23.7502 -0.00177586 -3.74671e-05
-23.6044 -0.00179791 -3.81674e-05
-23.4597 -0.00182019 -3.888e-05
-23.316 -0.00184274 -3.96053e-05
-23.1733 -0.00186554 -4.03434e-05
-23.0316 -0.00188862 -4.10949e-05
-22.8908 -0.00191197 -4.18601e-05
-22.7509 -0.0019356 -4.26393e-05
-22.6118 -0.00195952 -4.3433e-05
-22.4736 -0.00198374 -4.42414e-05
-22.3363 -0.00200826 -4.50652e-05
-22.1997 -0.0020331 -4.59045e-05
-22.0639 -0.00205825 -4.67599e-05
-21.9288 -0.00208373 -4.76318e-05
-21.7945 -0.00210955 -4.85206e-05
-21.6609 -0.00213571 -4.94268e-05
-21.528 -0.00216221 -5.03508e-05
-21.3958 -0.00218908 -5.12932e-05
-21.2642 -0.00221631 -5.22544e-05
-21.1332 -0.00224392 -5.3235e-05
-21.0029 -0.00227192 -5.42354e-05
-20.8732 -0.00230031 -5.52562e-05
-20.7441 -0.0023291 -5.6298e-05
-20.6156 -0.0023583 -5.73613e-05
-20.4876 -0.00238792 -5.84467e-05
-20.3602 -0.00241797 -5.95548e-05
-20.2333 -0.00244846 -6.06863e-05
-20.1069 -0.00247941 -6.18418e-05
-19.9811 -0.00251081 -6.30219e-05
-19.8557 -0.00254269 -6.42274e-05
-19.7309 -0.00257505 -6.54589e-05
-19.6065 -0.0026079 -6.67172e-05
-19.4826 -0.00264126 -6.8003e-05
-19.3592 -0.00267513 -6.93171e-05
-19.2362 -0.00270954 -7.06604e-05
-19.1137 -0.00274448 -7.20336e-05
-18.9916 -0.00277998 -7.34376e-05
-18.8699 -0.00281605 -7.48733e-05
-18.7487 -0.00285269 -7.63416e-05
-18.6278 -0.00288993 -7.78434e-05
-18.5074 -0.00292778 -7.93798e-05
-18.3873 -0.00296625 -8.09517e-05
-18.2676 -0.00300535 -8.25602e-05
-18.1483 -0.00304511 -8.42063e-05
-18.0294 -0.00308554 -8.58913e-05
-17.9108 -0.00312665 -8.76162e-05
-17.7926 -0.00316846 -8.93822e-05
-17.6748 -0.00321098 -9.11907e-05
-17.5572 -0.00325425 -9.30428e-05
-17.4401 -0.00329826 -9.494e-05
-17.3232 -0.00334305 -9.68836e-05
-17.2067 -0.00338863 -9.8875e-05
-17.0905 -0.00343502 -0.000100916
-16.9746 -0.00348224 -0.000103007
-16.859 -0.00353032 -0.000105152
-16.7437 -0.00357926 -0.00010735
-16.6288 -0.00362911 -0.000109604
-16.5141 -0.00367987 -0.000111916
-16.3997 -0.00373157 -0.000114287
-16.2856 -0.00378424 -0.00011672
-16.1717 -0.0038379 -0.000119216
-16.0582 -0.00389258 -0.000121777
-15.9449 -0.0039483 -0.000124407
-15.8319 -0.0040051 -0.000127106
-15.7191 -0.00406299 -0.000129878
-15.6066 -0.00412202 -0.000132724
-15.4943 -0.00418221 -0.000135647
-15.3823 -0.00424359 -0.000138651
-15.2705 -0.00430619 -0.000141737
-15.159 -0.00437005 -0.000144908
-15.0477 -0.00443521 -0.000148168
-14.9367 -0.0045017 -0.00015152
-14.8258 -0.00456955 -0.000154966
-14.7152 -0.0046388 -0.00015851
-14.6049 -0.00470951 -0.000162157
-14.4947 -0.00478169 -0.000165908
-14.3848 -0.00485541 -0.000169768
-14.275 -0.0049307 -0.000173742
-14.1655 -0.00500761 -0.000177833
-14.0562 -0.00508619 -0.000182046
-13.9471 -0.00516648 -0.000186384
-13.8382 -0.00524854 -0.000190854
-13.7294 -0.00533242 -0.00019546
-13.6209 -0.00541818 -0.000200206
-13.5126 -0.00550587 -0.000205099
-13.4044 -0.00559555 -0.000210145
-13.2965 -0.00568729 -0.000215348
-13.1887 -0.00578114 -0.000220716
-13.0811 -0.00587718 -0.000226255
-12.9737 -0.00597547 -0.000231971
-12.8664 -0.00607609 -0.000237872
-12.7593 -0.00617911 -0.000243966
-12.6524 -0.00628461 -0.00025026
-12.5457 -0.00639266 -0.000256762
-12.4391 -0.00650337 -0.000263482
-12.3327 -0.0066168 -0.000270428
-12.2265 -0.00673305 -0.00027761
-12.1204 -0.00685223 -0.000285038
-12.0144 -0.00697442 -0.000292723
-11.9086 -0.00709973 -0.000300675
-11.803 -0.00722827 -0.000308907
-11.6975 -0.00736016 -0.000317431
-11.5922 -0.00749551 -0.000326259
-11.487 -0.00763444 -0.000335406
-11.3819 -0.00777708 -0.000344886
-11.277 -0.00792357 -0.000354715
-11.1722 -0.00807405 -0.000364908
-11.0676 -0.00822867 -0.000375483
-10.9631 -0.00838757 -0.000386457
-10.8587 -0.00855093 -0.000397849
-10.7545 -0.0087189 -0.00040968
-10.6503 -0.00889167 -0.000421971
-10.5463 -0.00906942 -0.000434744
-10.4425 -0.00925235 -0.000448024
-10.3387 -0.00944067 -0.000461835
-10.2351 -0.00963457 -0.000476205
-10.1316 -0.0098343 -0.000491162
-10.0282 -0.0100401 -0.000506736
-9.92496 -0.0102522 -0.000522959
-9.82181 -0.0104708 -0.000539866
-9.71877 -0.0106964 -0.000557492
-9.61583 -0.010929 -0.000575878
-9.51301 -0.0111691 -0.000595063
-9.4103 -0.0114169 -0.000615092
-9.30769 -0.0116729 -0.000636013
-9.20518 -0.0119373 -0.000657874
-9.10278 -0.0122106 -0.000680729
-9.00048 -0.0124931 -0.000704637
-8.89828 -0.0127852 -0.000729657
-8.79618 -0.0130875 -0.000755857
-8.69417 -0.0134004 -0.000783305
-8.59226 -0.0137244 -0.000812078
-8.49044 -0.01406 -0.000842256
-8.38872 -0.0144078 -0.000873927
-8.28708 -0.0147685 -0.000907184
-8.18554 -0.0151425 -0.000942128
-8.08408 -0.0155307 -0.000978868
-7.98271 -0.0159337 -0.00101752
-7.88143 -0.0163523 -0.00105821
-7.78023 -0.0167874 -0.00110108
-7.67911 -0.0172398 -0.00114627
-7.57807 -0.0177105 -0.00119395
-7.47712 -0.0182004 -0.00124428
-7.37624 -0.0187106 -0.00129746
-7.27544 -0.0192423 -0.0013537
-7.17471 -0.0197967 -0.0014132
-7.07406 -0.0203751 -0.00147623
-6.97348 -0.020979 -0.00154304
-6.87298 -0.0216099 -0.00161392
-6.77254 -0.0222694 -0.00168919
-6.67218 -0.0229592 -0.0017692
-6.57188 -0.0236814 -0.00185433
-6.47166 -0.0244379 -0.001945
-6.37149 -0.025231 -0.00204167
-6.2714 -0.0260631 -0.00214484
-6.17136 -0.0269369 -0.00225508
-6.07139 -0.0278551 -0.00237301
-5.97148 -0.0288209 -0.00249932
-5.87163 -0.0298377 -0.00263478
-5.77184 -0.0309091 -0.00278023
-5.67211 -0.0320392 -0.00293662
-5.57243 -0.0332324 -0.00310502
-5.47281 -0.0344935 -0.00328662
-5.37325 -0.0358278 -0.00348274
-5.27373 -0.0372412 -0.0036949
-5.17427 -0.0387401 -0.00392478
-5.07487 -0.0403316 -0.00417431
-4.97551 -0.0420237 -0.00444567
-4.8762 -0.0438251 -0.00474135
-4.77694 -0.0457454 -0.00506418
-4.67772 -0.0477957 -0.00541741
-4.57855 -0.049988 -0.00580481
-4.47943 -0.052336 -0.00623069
-4.38035 -0.0548549 -0.0067001
-4.28131 -0.057562 -0.00721888
-4.18232 -0.0604767 -0.00779391
-4.08336 -0.0636212 -0.00843328
-3.98445 -0.0670203 -0.00914652
-3.88557 -0.0707025 -0.00994495
-3.78673 -0.0747005 -0.010842
-3.68793 -0.0790511 -0.0118538
-3.58916 -0.0837972 -0.0129993
-3.49043 -0.0889877 -0.0143011
-3.39173 -0.0946798 -0.015786
-3.29307 -0.100941 -0.0174859
-3.19443 -0.10785 -0.019439
-3.09583 -0.115506 -0.0216928
-2.99725 -0.124025 -0.0243079
-2.89871 -0.13355 -0.0273635
-2.80019 -0.144254 -0.0309642
-2.7017 -0.156346 -0.0352481
-2.60323 -0.17008 -0.0403971
-2.50479 -0.18577 -0.0466544
-2.40638 -0.203807 -0.0543496
-2.30798 -0.224682 -0.0639379
-2.20961 -0.249014 -0.0760623
-2.11126 -0.27759 -0.0916513
-2.01293 -0.311408 -0.11208
-1.91462 -0.35171 -0.139442
-1.81632 -0.399984 -0.17702
-1.71804 -0.457809 -0.230119
-1.61978 -0.526228 -0.307561
-1.52154 -0.603679 -0.424281
-1.42331 -0.679684 -0.605049
-1.32509 -0.717282 -0.885266
-1.22689 -0.616598 -1.28409
-1.12869 -0.216203 -1.6867
-1.03051 0.446385 -1.76254
-0.932337 0.961162 -1.4236
-0.834173 1.14718 -0.99462
-0.736016 1.14562 -0.669454
-0.637867 1.0836 -0.454253
-0.539723 1.01416 -0.313177
-0.441585 0.954025 -0.217449
-0.343451 0.907026 -0.149066
-0.24532 0.873068 -0.0971558
-0.147191 0.851174 -0.0549218
-0.0490634 0.840466 -0.0177777
0.0490634 0.840466 0.0177777
0.147191 0.851174 0.0549218
0.24532 0.873068 0.0971558
0.343451 0.907026 0.149066
0.441585 0.954025 0.217449
0.539723 1.01416 0.313177
0.637867 1.0836 0.454253
0.736016 1.14562 0.669454
0.834173 1.14718 0.99462
0.932337 0.961162 1.4236
1.03051 0.446385 1.76254
1.12869 -0.216203 1.6867
1.22689 -0.616598 1.28409
1.32509 -0.717282 0.885266
1.42331 -0.679684 0.605049
1.52154 -0.603679 0.424281
1.61978 -0.526228 0.307561
1.71804 -0.457809 0.230119
1.81632 -0.399984 0.17702
1.91462 -0.35171 0.139442
2.01293 -0.311408 0.11208
2.11126 -0.27759 0.0916513
2.20961 -0.249014 0.0760623
2.30798 -0.224682 0.0639379
2.40638 -0.203807 0.0543496
2.50479 -0.18577 0.0466544
2.60323 -0.17008 0.0403971
2.7017 -0.156346 0.0352481
2.80019 -0.144254 0.0309642
2.89871 -0.13355 0.0273635
2.99725 -0.124025 0.0243079
3.09583 -0.115506 0.0216928
3.19443 -0.10785 0.019439
3.29307 -0.100941 0.0174859
3.39173 -0.0946798 0.015786
3.49043 -0.0889877 0.0143011
3.58916 -0.0837972 0.0129993
3.68793 -0.0790511 0.0118538
3.78673 -0.0747005 0.010842
3.88557 -0.0707025 0.00994495
3.98445 -0.0670203 0.00914652
4.08336 -0.0636212 0.00843328
4.18232 -0.0604767 0.00779391
4.28131 -0.057562 0.00721888
4.38035 -0.0548549 0.0067001
4.47943 -0.052336 0.00623069
4.57855 -0.049988 0.00580481
4.67772 -0.0477957 0.00541741
4.77694 -0.0457454 0.00506418
4.8762 -0.0438251 0.00474135
4.97551 -0.0420237 0.00444567
5.07487 -0.0403316 0.00417431
5.17427 -0.0387401 0.00392478
5.27373 -0.0372412 0.0036949
5.37325 -0.0358278 0.00348274
5.47281 -0.0344935 0.00328662
5.57243 -0.0332324 0.00310502
5.67211 -0.0320392 0.00293662
5.77184 -0.0309091 0.00278023
5.87163 -0.0298377 0.00263478
5.97148 -0.0288209 0.00249932
6.07139 -0.0278551 0.00237301
6.17136 -0.0269369 0.00225508
6.2714 -0.0260631 0.00214484
6.37149 -0.025231 0.00204167
6.47166 -0.0244379 0.001945
6.57188 -0.0236814 0.00185433
6.67218 -0.0229592 0.0017692
6.77254 -0.0222694 0.00168919
6.87298 -0.0216099 0.00161392
6.97348 -0.020979 0.00154304
7.07406 -0.0203751 0.00147623
7.17471 -0.0197967 0.0014132
7.27544 -0.0192423 0.0013537
7.37624 -0.0187106 0.00129746
7.47712 -0.0182004 0.00124428
7.57807 -0.0177105 0.00119395
7.67911 -0.0172398 0.00114627
7.78023 -0.0167874 0.00110108
7.88143 -0.0163523 0.00105821
7.98271 -0.0159337 0.00101752
8.08408 -0.0155307 0.000978868
8.18554 -0.0151425 0.000942128
8.28708 -0.0147685 0.000907184
8.38872 -0.0144078 0.000873927
8.49044 -0.01406 0.000842256
8.59226 -0.0137244 0.000812078
8.69417 -0.0134004 0.000783305
8.79618 -0.0130875 0.000755857
8.89828 -0.0127852 0.000729657
9.00048 -0.0124931 0.000704637
9.10278 -0.0122106 0.000680729
9.20518 -0.0119373 0.000657874
9.30769 -0.0116729 0.000636013
9.4103 -0.0114169 0.000615092
9.51301 -0.0111691 0.000595063
9.61583 -0.010929 0.000575878
9.71877 -0.0106964 0.000557492
9.82181 -0.0104708 0.000539866
9.92496 -0.0102522 0.000522959
10.0282 -0.0100401 0.000506736
10.1316 -0.0098343 0.000491162
10.2351 -0.00963457 0.000476205
10.3387 -0.00944067 0.000461835
10.4425 -0.00925235 0.000448024
10.5463 -0.00906942 0.000434744
10.6503 -0.00889167 0.000421971
10.7545 -0.0087189 0.00040968
10.8587 -0.00855093 0.000397849
10.9631 -0.00838757 0.000386457
11.0676 -0.00822867 0.000375483
11.1722 -0.00807405 0.000364908
11.277 -0.00792357 0.000354715
11.3819 -0.00777708 0.000344886
11.487 -0.00763444 0.000335406
11.5922 -0.00749551 0.000326259
11.6975 -0.00736016 0.000317431
11.803 -0.00722827 0.000308907
11.9086 -0.00709973 0.000300675
12.0144 -0.00697442 0.000292723
12.1204 -0.00685223 0.000285038
12.2265 -0.00673305 0.00027761
12.3327 -0.0066168 0.000270428
12.4391 -0.00650337 0.000263482
12.5457 -0.00639266 0.000256762
12.6524 -0.00628461 0.00025026
12.7593 -0.00617911 0.000243966
12.8664 -0.00607609 0.000237872
12.9737 -0.00597547 0.000231971
13.0811 -0.00587718 0.000226255
13.1887 -0.00578114 0.000220716
13.2965 -0.00568729 0.000215348
13.4044 -0.00559555 0.000210145
13.5126 -0.00550587 0.000205099
13.6209 -0.00541818 0.000200206
13.7294 -0.00533242 0.00019546
13.8382 -0.00524854 0.000190854
13.9471 -0.00516648 0.000186384
14.0562 -0.00508619 0.000182046
14.1655 -0.00500761 0.000177833
14.275 -0.0049307 0.000173742
14.3848 -0.00485541 0.000169768
14.4947 -0.00478169 0.000165908
14.6049 -0.00470951 0.000162157
14.7152 -0.0046388 0.00015851
14.8258 -0.00456955 0.000154966
14.9367 -0.0045017 0.00015152
15.0477 -0.00443521 0.000148168
15.159 -0.00437005 0.000144908
15.2705 -0.00430619 0.000141737
15.3823 -0.00424359 0.000138651
15.4943 -0.00418221 0.000135647
15.6066 -0.00412202 0.000132724
15.7191 -0.00406299 0.000129878
15.8319 -0.0040051 0.000127106
15.9449 -0.0039483 0.000124407
16.0582 -0.00389258 0.000121777
16.1717 -0.0038379 0.000119216
16.2856 -0.00378424 0.00011672
16.3997 -0.00373157 0.000114287
16.5141 -0.00367987 0.000111916
16.6288 -0.00362911 0.000109604
16.7437 -0.00357926 0.00010735
16.859 -0.00353032 0.000105152
16.9746 -0.00348224 0.000103007
17.0905 -0.00343502 0.000100916
17.2067 -0.00338863 9.8875e-05
17.3232 -0.00334305 9.68836e-05
17.4401 -0.00329826 9.494e-05
17.5572 -0.00325425 9.30428e-05
17.6748 -0.00321098 9.11907e-05
17.7926 -0.00316846 8.93822e-05
17.9108 -0.00312665 8.76162e-05
18.0294 -0.00308554 8.58913e-05
18.1483 -0.00304511 8.42063e-05
18.2676 -0.00300535 8.25602e-05
18.3873 -0.00296625 8.09517e-05
18.5074 -0.00292778 7.93798e-05
18.6278 -0.00288993 7.78434e-05
18.7487 -0.00285269 7.63416e-05
18.8699 -0.00281605 7.48733e-05
18.9916 -0.00277998 7.34376e-05
19.1137 -0.00274448 7.20336e-05
19.2362 -0.00270954 7.06604e-05
19.3592 -0.00267513 6.93171e-05
19.4826 -0.00264126 6.8003e-05
19.6065 -0.0026079 6.67172e-05
19.7309 -0.00257505 6.54589e-05
19.8557 -0.00254269 6.42274e-05
19.9811 -0.00251081 6.30219e-05
20.1069 -0.00247941 6.18418e-05
20.2333 -0.00244846 6.06863e-05
20.3602 -0.00241797 5.95548e-05
20.4876 -0.00238792 5.84467e-05
20.6156 -0.0023583 5.73613e-05
20.7441 -0.0023291 5.6298e-05
20.8732 -0.00230031 5.52562e-05
21.0029 -0.00227192 5.42354e-05
21.1332 -0.00224392 5.3235e-05
21.2642 -0.00221631 5.22544e-05
21.3958 -0.00218908 5.12932e-05
21.528 -0.00216221 5.03508e-05
21.6609 -0.00213571 4.94268e-05
21.7945 -0.00210955 4.85206e-05
21.9288 -0.00208373 4.76318e-05
22.0639 -0.00205825 4.67599e-05
22.1997 -0.0020331 4.59045e-05
22.3363 -0.00200826 4.50652e-05
22.4736 -0.00198374 4.42414e-05
22.6118 -0.00195952 4.3433e-05
22.7509 -0.0019356 4.26393e-05
22.8908 -0.00191197 4.18601e-05
23.0316 -0.00188862 4.10949e-05
23.1733 -0.00186554 4.03434e-05
23.316 -0.00184274 3.96053e-05
23.4597 -0.00182019 3.888e-05
23.6044 -0.00179791 3.81674e-05
23.7502 -0.00177586 3.74671e-05
23.8971 -0.00175406 3.67787e-05
24.0451 -0.0017325 3.61019e-05
24.1944 -0.00171116 3.54364e-05
24.3448 -0.00169004 3.47818e-05
24.4966 -0.00166913 3.41379e-05
24.6496 -0.00164843 3.35043e-05
24.8041 -0.00162793 3.28807e-05
24.9601 -0.00160762 3.22669e-05
25.1175 -0.00158749 3.16624e-05
25.2766 -0.00156755 3.10671e-05
25.4373 -0.00154777 3.04806e-05
25.5998 -0.00152816 2.99026e-05
25.7641 -0.0015087 2.93328e-05
25.9304 -0.00148938 2.87708e-05
26.0988 -0.0014702 2.82165e-05
26.2693 -0.00145115 2.76694e-05
26.4421 -0.00143221 2.71292e-05
26.6174 -0.00141338 2.65956e-05
26.7954 -0.00139465 2.60683e-05
26.9761 -0.001376 2.55468e-05
27.1598 -0.00135742 2.50308e-05
27.3468 -0.0013389 2.45198e-05
27.5373 -0.00132041 2.40135e-05
27.7317 -0.00130195 2.35112e-05
27.9302 -0.00128348 2.30125e-05
28.1333 -0.001265 2.25168e-05
28.3415 -0.00124645 2.20233e-05
28.5554 -0.00122783 2.15311e-05
28.7758 -0.00120907 2.10395e-05
29.0035 -0.00119014 2.0547e-05
29.2396 -0.00117097 2.00523e-05
29.4858 -0.00115148 1.95534e-05
29.7441 -0.00113155 1.90476e-05
30.0173 -0.00111102 1.85313e-05
30.3101 -0.00108964 1.79987e-05
30.6297 -0.001067 1.74403e-05
30.9905 -0.00104227 1.68373e-05
31.4301 -0.00101329 1.61396e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1QuantumOneLoop/GRp_OneLoopFRG.txt <==
-31.4301 -0.00101333 -1.6141e-05
-30.9905 -0.00104232 -1.68388e-05
-30.6297 -0.00106704 -1.74419e-05
-30.3101 -0.00108969 -1.80004e-05
-30.0173 -0.00111107 -1.85331e-05
-29.7441 -0.0011316 -1.90495e-05
-29.4858 -0.00115154 -1.95553e-05
-29.2396 -0.00117103 -2.00543e-05
-29.0035 -0.00119021 -2.05491e-05
-28.7758 -0.00120914 -2.10417e-05
-28.5554 -0.00122789 -2.15334e-05
-28.3415 -0.00124652 -2.20256e-05
-28.1333 -0.00126506 -2.25192e-05
-27.9302 -0.00128355 -2.30151e-05
-27.7317 -0.00130202 -2.35139e-05
-27.5373 -0.00132049 -2.40162e-05
-27.3468 -0.00133898 -2.45227e-05
-27.1598 -0.0013575 -2.50337e-05
-26.9761 -0.00137608 -2.55498e-05
-26.7954 -0.00139473 -2.60714e-05
-26.6174 -0.00141347 -2.65989e-05
-26.4421 -0.0014323 -2.71326e-05
-26.2693 -0.00145124 -2.76728e-05
-26.0988 -0.00147029 -2.822e-05
-25.9304 -0.00148947 -2.87745e-05
-25.7641 -0.00150879 -2.93366e-05
-25.5998 -0.00152826 -2.99065e-05
-25.4373 -0.00154787 -3.04846e-05
-25.2766 -0.00156765 -3.10713e-05
-25.1175 -0.0015876 -3.16667e-05
-24.9601 -0.00160773 -3.22713e-05
-24.8041 -0.00162804 -3.28853e-05
-24.6496 -0.00164855 -3.3509e-05
-24.4966 -0.00166925 -3.41428e-05
-24.3448 -0.00169016 -3.47868e-05
-24.1944 -0.00171128 -3.54416e-05
-24.0451 -0.00173262 -3.61073e-05
-23.8971 -0.00175419 -3.67842e-05
-23.7502 -0.001776 -3.74728e-05
-23.6044 -0.00179804 -3.81733e-05
-23.4597 -0.00182034 -3.88861e-05
-23.316 -0.00184289 -3.96115e-05
-23.1733 -0.00186569 -4.03499e-05
-23.0316 -0.00188877 -4.11016e-05
-22.8908 -0.00191213 -4.1867e-05
-22.7509 -0.00193576 -4.26464e-05
-22.6118 -0.00195969 -4.34403e-05
-22.4736 -0.00198391 -4.4249e-05
-22.3363 -0.00200844 -4.50729e-05
-22.1997 -0.00203328 -4.59125e-05
-22.0639 -0.00205843 -4.67681e-05
-21.9288 -0.00208392 -4.76403e-05
-21.7945 -0.00210974 -4.85294e-05
-21.6609 -0.0021359 -4.94358e-05
-21.528 -0.00216241 -5.03602e-05
-21.3958 -0.00218929 -5.13028e-05
-21.2642 -0.00221653 -5.22644e-05
-21.1332 -0.00224414 -5.32452e-05
-21.0029 -0.00227214 -5.4246e-05
-20.8732 -0.00230053 -5.52671e-05
-20.7441 -0.00232933 -5.63092e-05
-20.6156 -0.00235854 -5.73729e-05
-20.4876 -0.00238816 -5.84587e-05
-20.3602 -0.00241822 -5.95672e-05
-20.2333 -0.00244872 -6.0699e-05
-20.1069 -0.00247967 -6.18549e-05
-19.9811 -0.00251108 -6.30355e-05
-19.8557 -0.00254297 -6.42414e-05
-19.7309 -0.00257533 -6.54733e-05
-19.6065 -0.00260819 -6.67321e-05
-19.4826 -0.00264156 -6.80184e-05
-19.3592 -0.00267544 -6.9333e-05
-19.2362 -0.00270985 -7.06768e-05
-19.1137 -0.00274481 -7.20505e-05
-18.9916 -0.00278031 -7.34551e-05
-18.8699 -0.00281639 -7.48913e-05
-18.7487 -0.00285304 -7.63602e-05
-18.6278 -0.00289029 -7.78627e-05
-18.5074 -0.00292814 -7.93997e-05
-18.3873 -0.00296662 -8.09722e-05
-18.2676 -0.00300574 -8.25814e-05
-18.1483 -0.00304551 -8.42282e-05
-18.0294 -0.00308594 -8.59139e-05
-17.9108 -0.00312706 -8.76396e-05
-17.7926 -0.00316889 -8.94064e-05
-17.6748 -0.00321143 -9.12157e-05
-17.5572 -0.0032547 -9.30687e-05
-17.4401 -0.00329873 -9.49667e-05
-17.3232 -0.00334353 -9.69112e-05
-17.2067 -0.00338912 -9.89036e-05
-17.0905 -0.00343553 -0.000100945
-16.9746 -0.00348276 -0.000103038
-16.859 -0.00353085 -0.000105183
-16.7437 -0.00357981 -0.000107382
-16.6288 -0.00362967 -0.000109638
-16.5141 -0.00368044 -0.000111951
-16.3997 -0.00373216 -0.000114323
-16.2856 -0.00378485 -0.000116757
-16.1717 -0.00383853 -0.000119255
-16.0582 -0.00389323 -0.000121818
-15.9449 -0.00394897 -0.000124449
-15.8319 -0.00400578 -0.000127149
-15.7191 -0.0040637 -0.000129922
-15.6066 -0.00412275 -0.00013277
-15.4943 -0.00418296 -0.000135696
-15.3823 -0.00424436 -0.000138701
-15.2705 -0.00430698 -0.000141789
-15.159 -0.00437087 -0.000144962
-15.0477 -0.00443605 -0.000148224
-14.9367 -0.00450256 -0.000151578
-14.8258 -0.00457044 -0.000155026
-14.7152 -0.00463972 -0.000158573
-14.6049 -0.00471045 -0.000162221
-14.4947 -0.00478267 -0.000165975
-14.3848 -0.00485642 -0.000169838
-14.275 -0.00493174 -0.000173815
-14.1655 -0.00500868 -0.000177908
-14.0562 -0.00508729 -0.000182124
-13.9471 -0.00516762 -0.000186466
-13.8382 -0.00524972 -0.000190939
-13.7294 -0.00533364 -0.000195548
-13.6209 -0.00541943 -0.000200298
-13.5126 -0.00550716 -0.000205195
-13.4044 -0.00559689 -0.000210244
-13.2965 -0.00568867 -0.000215452
-13.1887 -0.00578256 -0.000220824
-13.0811 -0.00587865 -0.000226367
-12.9737 -0.00597699 -0.000232088
-12.8664 -0.00607766 -0.000237994
-12.7593 -0.00618073 -0.000244093
-12.6524 -0.00628629 -0.000250392
-12.5457 -0.0063944 -0.0002569
-12.4391 -0.00650516 -0.000263626
-12.3327 -0.00661865 -0.000270578
-12.2265 -0.00673497 -0.000277767
-12.1204 -0.00685422 -0.000285202
-12.0144 -0.00697648 -0.000292894
-11.9086 -0.00710187 -0.000300854
-11.803 -0.00723049 -0.000309094
-11.6975 -0.00736245 -0.000317626
-11.5922 -0.00749788 -0.000326464
-11.487 -0.0076369 -0.00033562
-11.3819 -0.00777964 -0.00034511
-11.277 -0.00792623 -0.00035495
-11.1722 -0.00807681 -0.000365154
-11.0676 -0.00823153 -0.00037574
-10.9631 -0.00839054 -0.000386726
-10.8587 -0.00855401 -0.000398132
-10.7545 -0.0087221 -0.000409977
-10.6503 -0.008895 -0.000422283
-10.5463 -0.00907289 -0.000435071
-10.4425 -0.00925596 -0.000448368
-10.3387 -0.00944441 -0.000462196
-10.2351 -0.00963847 -0.000476584
-10.1316 -0.00983836 -0.000491561
-10.0282 -0.0100443 -0.000507155
-9.92496 -0.0102566 -0.000523401
-9.82181 -0.0104754 -0.000540331
-9.71877 -0.0107011 -0.000557982
-9.61583 -0.010934 -0.000576394
-9.51301 -0.0111743 -0.000595608
-9.4103 -0.0114224 -0.000615667
-9.30769 -0.0116786 -0.000636619
-9.20518 -0.0119432 -0.000658514
-9.10278 -0.0122168 -0.000681406
-9.00048 -0.0124996 -0.000705353
-8.89828 -0.012792 -0.000730414
-8.79618 -0.0130947 -0.000756658
-8.69417 -0.0134079 -0.000784154
-8.59226 -0.0137322 -0.000812977
-8.49044 -0.0140682 -0.000843209
-8.38872 -0.0144164 -0.000874938
-8.28708 -0.0147775 -0.000908258
-8.18554 -0.015152 -0.000943268
-8.08408 -0.0155406 -0.00098008
-7.98271 -0.0159442 -0.00101881
-7.88143 -0.0163633 -0.00105958
-7.78023 -0.016799 -0.00110254
-7.67911 -0.017252 -0.00114783
-7.57807 -0.0177233 -0.00119561
-7.47712 -0.0182139 -0.00124605
-7.37624 -0.0187248 -0.00129935
-7.27544 -0.0192573 -0.00135572
-7.17471 -0.0198126 -0.00141536
-7.07406 -0.020392 -0.00147854
-6.97348 -0.0209968 -0.00154551
-6.87298 -0.0216287 -0.00161657
-6.77254 -0.0222893 -0.00169204
-6.67218 -0.0229804 -0.00177226
-6.57188 -0.0237038 -0.00185761
-6.47166 -0.0244617 -0.00194852
-6.37149 -0.0252563 -0.00204545
-6.2714 -0.02609 -0.00214891
-6.17136 -0.0269655 -0.00225947
-6.07139 -0.0278856 -0.00237774
-5.97148 -0.0288534 -0.00250442
-5.87163 -0.0298724 -0.00264027
-5.77184 -0.0309462 -0.00278616
-5.67211 -0.0320789 -0.00294302
-5.57243 -0.0332748 -0.00311192
-5.47281 -0.034539 -0.00329406
-5.37325 -0.0358766 -0.00349076
-5.27373 -0.0372935 -0.00370354
-5.17427 -0.0387963 -0.00393409
-5.07487 -0.0403921 -0.00418431
-4.97551 -0.0420889 -0.0044564
-4.8762 -0.0438953 -0.00475281
-4.77694 -0.0458213 -0.00507636
-4.67772 -0.0478778 -0.00543029
-4.57855 -0.0500769 -0.0058183
-4.47943 -0.0524323 -0.00624465
-4.38035 -0.0549595 -0.00671427
-4.28131 -0.0576759 -0.00723291
-4.18232 -0.0606011 -0.00780723
-4.08336 -0.0637574 -0.00844506
-3.98445 -0.0671703 -0.0091556
-3.88557 -0.0708688 -0.00994974
-3.78673 -0.0748863 -0.0108404
-3.68793 -0.0792612 -0.011843
-3.58916 -0.0840382 -0.0129762
-3.49043 -0.0892689 -0.0142625
-3.39173 -0.0950141 -0.0157293
-3.29307 -0.101345 -0.0174102
-3.19443 -0.108345 -0.019347
-3.09583 -0.116115 -0.0215917
-2.99725 -0.124774 -0.0242099
-2.89871 -0.134467 -0.0272853
-2.80019 -0.145368 -0.0309257
-2.7017 -0.157692 -0.0352716
-2.60323 -0.171701 -0.0405092
-2.50479 -0.187724 -0.0468882
-2.40638 -0.206172 -0.0547502
-2.30798 -0.227563 -0.0645706
-2.20961 -0.252558 -0.0770252
-2.11126 -0.282001 -0.0930981
-2.01293 -0.316972 -0.114261
-1.91462 -0.35883 -0.142777
-1.81632 -0.409224 -0.182249
-1.71804 -0.469922 -0.238599
-1.61978 -0.542064 -0.321887
-1.52154 -0.623551 -0.44954
-1.42331 -0.700692 -0.650998
-1.32509 -0.724121 -0.967192
-1.22689 -0.56219 -1.40523
-1.12869 -0.0443019 -1.77085
-1.03051 0.64954 -1.69134
-0.932337 1.056 -1.26038
-0.834173 1.14622 -0.847668
-0.736016 1.1029 -0.565201
-0.637867 1.02859 -0.384605
-0.539723 0.958112 -0.26696
-0.441585 0.900404 -0.186698
-0.343451 0.856387 -0.128792
-0.24532 0.824954 -0.0843487
-0.147191 0.804804 -0.0478369
-0.0490634 0.794976 -0.0155096
0.0490634 0.794976 0.0155096
0.147191 0.804804 0.0478369
0.24532 0.824954 0.0843487
0.343451 0.856387 0.128792
0.441585 0.900404 0.186698
0.539723 0.958112 0.26696
0.637867 1.02859 0.384605
0.736016 1.1029 0.565201
0.834173 1.14622 0.847668
0.932337 1.056 1.26038
1.03051 0.64954 1.69134
1.12869 -0.0443019 1.77085
1.22689 -0.56219 1.40523
1.32509 -0.724121 0.967192
1.42331 -0.700692 0.650998
1.52154 -0.623551 0.44954
1.61978 -0.542064 0.321887
1.71804 -0.469922 0.238599
1.81632 -0.409224 0.182249
1.91462 -0.35883 0.142777
2.01293 -0.316972 0.114261
2.11126 -0.282001 0.0930981
2.20961 -0.252558 0.0770252
2.30798 -0.227563 0.0645706
2.40638 -0.206172 0.0547502
2.50479 -0.187724 0.0468882
2.60323 -0.171701 0.0405092
2.7017 -0.157692 0.0352716
2.80019 -0.145368 0.0309257
2.89871 -0.134467 0.0272853
2.99725 -0.124774 0.0242099
3.09583 -0.116115 0.0215917
3.19443 -0.108345 0.019347
3.29307 -0.101345 0.0174102
3.39173 -0.0950141 0.0157293
3.49043 -0.0892689 0.0142625
3.58916 -0.0840382 0.0129762
3.68793 -0.0792612 0.011843
3.78673 -0.0748863 0.0108404
3.88557 -0.0708688 0.00994974
3.98445 -0.0671703 0.0091556
4.08336 -0.0637574 0.00844506
4.18232 -0.0606011 0.00780723
4.28131 -0.0576759 0.00723291
4.38035 -0.0549595 0.00671427
4.47943 -0.0524323 0.00624465
4.57855 -0.0500769 0.0058183
4.67772 -0.0478778 0.00543029
4.77694 -0.0458213 0.00507636
4.8762 -0.0438953 0.00475281
4.97551 -0.0420889 0.0044564
5.07487 -0.0403921 0.00418431
5.17427 -0.0387963 0.00393409
5.27373 -0.0372935 0.00370354
5.37325 -0.0358766 0.00349076
5.47281 -0.034539 0.00329406
5.57243 -0.0332748 0.00311192
5.67211 -0.0320789 0.00294302
5.77184 -0.0309462 0.00278616
5.87163 -0.0298724 0.00264027
5.97148 -0.0288534 0.00250442
6.07139 -0.0278856 0.00237774
6.17136 -0.0269655 0.00225947
6.2714 -0.02609 0.00214891
6.37149 -0.0252563 0.00204545
6.47166 -0.0244617 0.00194852
6.57188 -0.0237038 0.00185761
6.67218 -0.0229804 0.00177226
6.77254 -0.0222893 0.00169204
6.87298 -0.0216287 0.00161657
6.97348 -0.0209968 0.00154551
7.07406 -0.020392 0.00147854
7.17471 -0.0198126 0.00141536
7.27544 -0.0192573 0.00135572
7.37624 -0.0187248 0.00129935
7.47712 -0.0182139 0.00124605
7.57807 -0.0177233 0.00119561
7.67911 -0.017252 0.00114783
7.78023 -0.016799 0.00110254
7.88143 -0.0163633 0.00105958
7.98271 -0.0159442 0.00101881
8.08408 -0.0155406 0.00098008
8.18554 -0.015152 0.000943268
8.28708 -0.0147775 0.000908258
8.38872 -0.0144164 0.000874938
8.49044 -0.0140682 0.000843209
8.59226 -0.0137322 0.000812977
8.69417 -0.0134079 0.000784154
8.79618 -0.0130947 0.000756658
8.89828 -0.012792 0.000730414
9.00048 -0.0124996 0.000705353
9.10278 -0.0122168 0.000681406
9.20518 -0.0119432 0.000658514
9.30769 -0.0116786 0.000636619
9.4103 -0.0114224 0.000615667
9.51301 -0.0111743 0.000595608
9.61583 -0.010934 0.000576394
9.71877 -0.0107011 0.000557982
9.82181 -0.0104754 0.000540331
9.92496 -0.0102566 0.000523401
10.0282 -0.0100443 0.000507155
10.1316 -0.00983836 0.000491561
10.2351 -0.00963847 0.000476584
10.3387 -0.00944441 0.000462196
10.4425 -0.00925596 0.000448368
10.5463 -0.00907289 0.000435071
10.6503 -0.008895 0.000422283
10.7545 -0.0087221 0.000409977
10.8587 -0.00855401 0.000398132
10.9631 -0.00839054 0.000386726
11.0676 -0.00823153 0.00037574
11.1722 -0.00807681 0.000365154
11.277 -0.00792623 0.00035495
11.3819 -0.00777964 0.00034511
11.487 -0.0076369 0.00033562
11.5922 -0.00749788 0.000326464
11.6975 -0.00736245 0.000317626
11.803 -0.00723049 0.000309094
11.9086 -0.00710187 0.000300854
12.0144 -0.00697648 0.000292894
12.1204 -0.00685422 0.000285202
12.2265 -0.00673497 0.000277767
12.3327 -0.00661865 0.000270578
12.4391 -0.00650516 0.000263626
12.5457 -0.0063944 0.0002569
12.6524 -0.00628629 0.000250392
12.7593 -0.00618073 0.000244093
12.8664 -0.00607766 0.000237994
12.9737 -0.00597699 0.000232088
13.0811 -0.00587865 0.000226367
13.1887 -0.00578256 0.000220824
13.2965 -0.00568867 0.000215452
13.4044 -0.00559689 0.000210244
13.5126 -0.00550716 0.000205195
13.6209 -0.00541943 0.000200298
13.7294 -0.00533364 0.000195548
13.8382 -0.00524972 0.000190939
13.9471 -0.00516762 0.000186466
14.0562 -0.00508729 0.000182124
14.1655 -0.00500868 0.000177908
14.275 -0.00493174 0.000173815
14.3848 -0.00485642 0.000169838
14.4947 -0.00478267 0.000165975
14.6049 -0.00471045 0.000162221
14.7152 -0.00463972 0.000158573
14.8258 -0.00457044 0.000155026
14.9367 -0.00450256 0.000151578
15.0477 -0.00443605 0.000148224
15.159 -0.00437087 0.000144962
15.2705 -0.00430698 0.000141789
15.3823 -0.00424436 0.000138701
15.4943 -0.00418296 0.000135696
15.6066 -0.00412275 0.00013277
15.7191 -0.0040637 0.000129922
15.8319 -0.00400578 0.000127149
15.9449 -0.00394897 0.000124449
16.0582 -0.00389323 0.000121818
16.1717 -0.00383853 0.000119255
16.2856 -0.00378485 0.000116757
16.3997 -0.00373216 0.000114323
16.5141 -0.00368044 0.000111951
16.6288 -0.00362967 0.000109638
16.7437 -0.00357981 0.000107382
16.859 -0.00353085 0.000105183
16.9746 -0.00348276 0.000103038
17.0905 -0.00343553 0.000100945
17.2067 -0.00338912 9.89036e-05
17.3232 -0.00334353 9.69112e-05
17.4401 -0.00329873 9.49667e-05
17.5572 -0.0032547 9.30687e-05
17.6748 -0.00321143 9.12157e-05
17.7926 -0.00316889 8.94064e-05
17.9108 -0.00312706 8.76396e-05
18.0294 -0.00308594 8.59139e-05
18.1483 -0.00304551 8.42282e-05
18.2676 -0.00300574 8.25814e-05
18.3873 -0.00296662 8.09722e-05
18.5074 -0.00292814 7.93997e-05
18.6278 -0.00289029 7.78627e-05
18.7487 -0.00285304 7.63602e-05
18.8699 -0.00281639 7.48913e-05
18.9916 -0.00278031 7.34551e-05
19.1137 -0.00274481 7.20505e-05
19.2362 -0.00270985 7.06768e-05
19.3592 -0.00267544 6.9333e-05
19.4826 -0.00264156 6.80184e-05
19.6065 -0.00260819 6.67321e-05
19.7309 -0.00257533 6.54733e-05
19.8557 -0.00254297 6.42414e-05
19.9811 -0.00251108 6.30355e-05
20.1069 -0.00247967 6.18549e-05
20.2333 -0.00244872 6.0699e-05
20.3602 -0.00241822 5.95672e-05
20.4876 -0.00238816 5.84587e-05
20.6156 -0.00235854 5.73729e-05
20.7441 -0.00232933 5.63092e-05
20.8732 -0.00230053 5.52671e-05
21.0029 -0.00227214 5.4246e-05
21.1332 -0.00224414 5.32452e-05
21.2642 -0.00221653 5.22644e-05
21.3958 -0.00218929 5.13028e-05
21.528 -0.00216241 5.03602e-05
21.6609 -0.0021359 4.94358e-05
21.7945 -0.00210974 4.85294e-05
21.9288 -0.00208392 4.76403e-05
22.0639 -0.00205843 4.67681e-05
22.1997 -0.00203328 4.59125e-05
22.3363 -0.00200844 4.50729e-05
22.4736 -0.00198391 4.4249e-05
22.6118 -0.00195969 4.34403e-05
22.7509 -0.00193576 4.26464e-05
22.8908 -0.00191213 4.1867e-05
23.0316 -0.00188877 4.11016e-05
23.1733 -0.00186569 4.03499e-05
23.316 -0.00184289 3.96115e-05
23.4597 -0.00182034 3.88861e-05
23.6044 -0.00179804 3.81733e-05
23.7502 -0.001776 3.74728e-05
23.8971 -0.00175419 3.67842e-05
24.0451 -0.00173262 3.61073e-05
24.1944 -0.00171128 3.54416e-05
24.3448 -0.00169016 3.47868e-05
24.4966 -0.00166925 3.41428e-05
24.6496 -0.00164855 3.3509e-05
24.8041 -0.00162804 3.28853e-05
24.9601 -0.00160773 3.22713e-05
25.1175 -0.0015876 3.16667e-05
25.2766 -0.00156765 3.10713e-05
25.4373 -0.00154787 3.04846e-05
25.5998 -0.00152826 2.99065e-05
25.7641 -0.00150879 2.93366e-05
25.9304 -0.00148947 2.87745e-05
26.0988 -0.00147029 2.822e-05
26.2693 -0.00145124 2.76728e-05
26.4421 -0.0014323 2.71326e-05
26.6174 -0.00141347 2.65989e-05
26.7954 -0.00139473 2.60714e-05
26.9761 -0.00137608 2.55498e-05
27.1598 -0.0013575 2.50337e-05
27.3468 -0.00133898 2.45227e-05
27.5373 -0.00132049 2.40162e-05
27.7317 -0.00130202 2.35139e-05
27.9302 -0.00128355 2.30151e-05
28.1333 -0.00126506 2.25192e-05
28.3415 -0.00124652 2.20256e-05
28.5554 -0.00122789 2.15334e-05
28.7758 -0.00120914 2.10417e-05
29.0035 -0.00119021 2.05491e-05
29.2396 -0.00117103 2.00543e-05
29.4858 -0.00115154 1.95553e-05
29.7441 -0.0011316 1.90495e-05
30.0173 -0.00111107 1.85331e-05
30.3101 -0.00108969 1.80004e-05
30.6297 -0.00106704 1.74419e-05
30.9905 -0.00104232 1.68388e-05
31.4301 -0.00101333 1.6141e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1QuantumOneLoop/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.5
#Lambda=0.5
#Beta=1
#Nc=1
#QUANTUM=1

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=512 aX=1 aP=1

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1QuantumOneLoop/SigmaAOneLoop.txt <==
-31.4301 -0.269389 -6.4237e-19
-30.9905 -0.269389 -6.4237e-19
-30.6297 -0.269389 -6.4237e-19
-30.3101 -0.269389 -6.4237e-19
-30.0173 -0.269389 -6.4237e-19
-29.7441 -0.269389 -6.4237e-19
-29.4858 -0.269389 -6.4237e-19
-29.2396 -0.269389 -6.4237e-19
-29.0035 -0.269389 -6.4237e-19
-28.7758 -0.269389 -6.4237e-19
-28.5554 -0.269389 -6.4237e-19
-28.3415 -0.269389 -6.4237e-19
-28.1333 -0.269389 -6.4237e-19
-27.9302 -0.269389 -6.4237e-19
-27.7317 -0.269389 -6.4237e-19
-27.5373 -0.269389 -6.4237e-19
-27.3468 -0.269389 -6.4237e-19
-27.1598 -0.269389 -6.4237e-19
-26.9761 -0.269389 -6.4237e-19
-26.7954 -0.269389 -6.4237e-19
-26.6174 -0.269389 -6.4237e-19
-26.4421 -0.269389 -6.4237e-19
-26.2693 -0.269389 -6.4237e-19
-26.0988 -0.269389 -6.4237e-19
-25.9304 -0.269389 -6.4237e-19
-25.7641 -0.269389 -6.4237e-19
-25.5998 -0.269389 -6.4237e-19
-25.4373 -0.269389 -6.4237e-19
-25.2766 -0.269389 -6.4237e-19
-25.1175 -0.269389 -6.4237e-19
-24.9601 -0.269389 -6.4237e-19
-24.8041 -0.269389 -6.4237e-19
-24.6496 -0.269389 -6.4237e-19
-24.4966 -0.269389 -6.4237e-19
-24.3448 -0.269389 -6.4237e-19
-24.1944 -0.269389 -6.4237e-19
-24.0451 -0.269389 -6.4237e-19
-23.8971 -0.269389 -6.4237e-19
-23.7502 -0.269389 -6.4237e-19
-23.6044 -0.269389 -6.4237e-19
-23.4597 -0.269389 -6.4237e-19
-23.316 -0.269389 -6.4237e-19
-23.1733 -0.269389 -6.4237e-19
-23.0316 -0.269389 -6.4237e-19
-22.8908 -0.269389 -6.4237e-19
-22.7509 -0.269389 -6.4237e-19
-22.6118 -0.269389 -6.4237e-19
-22.4736 -0.269389 -6.4237e-19
-22.3363 -0.269389 -6.4237e-19
-22.1997 -0.269389 -6.4237e-19
-22.0639 -0.269389 -6.4237e-19
-21.9288 -0.269389 -6.4237e-19
-21.7945 -0.269389 -6.4237e-19
-21.6609 -0.269389 -6.4237e-19
-21.528 -0.269389 -6.4237e-19
-21.3958 -0.269389 -6.4237e-19
-21.2642 -0.269389 -6.4237e-19
-21.1332 -0.269389 -6.4237e-19
-21.0029 -0.269389 -6.4237e-19
-20.8732 -0.269389 -6.4237e-19
-20.7441 -0.269389 -6.4237e-19
-20.6156 -0.269389 -6.4237e-19
-20.4876 -0.269389 -6.4237e-19
-20.3602 -0.269389 -6.4237e-19
-20.2333 -0.269389 -6.4237e-19
-20.1069 -0.269389 -6.4237e-19
-19.9811 -0.269389 -6.4237e-19
-19.8557 -0.269389 -6.4237e-19
-19.7309 -0.269389 -6.4237e-19
-19.6065 -0.269389 -6.4237e-19
-19.4826 -0.269389 -6.4237e-19
-19.3592 -0.269389 -6.4237e-19
-19.2362 -0.269389 -6.4237e-19
-19.1137 -0.269389 -6.4237e-19
-18.9916 -0.269389 -6.4237e-19
-18.8699 -0.269389 -6.4237e-19
-18.7487 -0.269389 -6.4237e-19
-18.6278 -0.269389 -6.4237e-19
-18.5074 -0.269389 -6.4237e-19
-18.3873 -0.269389 -6.4237e-19
-18.2676 -0.269389 -6.4237e-19
-18.1483 -0.269389 -6.4237e-19
-18.0294 -0.269389 -6.4237e-19
-17.9108 -0.269389 -6.4237e-19
-17.7926 -0.269389 -6.4237e-19
-17.6748 -0.269389 -6.4237e-19
-17.5572 -0.269389 -6.4237e-19
-17.4401 -0.269389 -6.4237e-19
-17.3232 -0.269389 -6.4237e-19
-17.2067 -0.269389 -6.4237e-19
-17.0905 -0.269389 -6.4237e-19
-16.9746 -0.269389 -6.4237e-19
-16.859 -0.269389 -6.4237e-19
-16.7437 -0.269389 -6.4237e-19
-16.6288 -0.269389 -6.4237e-19
-16.5141 -0.269389 -6.4237e-19
-16.3997 -0.269389 -6.4237e-19
-16.2856 -0.269389 -6.4237e-19
-16.1717 -0.269389 -6.4237e-19
-16.0582 -0.269389 -6.4237e-19
-15.9449 -0.269389 -6.4237e-19
-15.8319 -0.269389 -6.4237e-19
-15.7191 -0.269389 -6.4237e-19
-15.6066 -0.269389 -6.4237e-19
-15.4943 -0.269389 -6.4237e-19
-15.3823 -0.269389 -6.4237e-19
-15.2705 -0.269389 -6.4237e-19
-15.159 -0.269389 -6.4237e-19
-15.0477 -0.269389 -6.4237e-19
-14.9367 -0.269389 -6.4237e-19
-14.8258 -0.269389 -6.4237e-19
-14.7152 -0.269389 -6.4237e-19
-14.6049 -0.269389 -6.4237e-19
-14.4947 -0.269389 -6.4237e-19
-14.3848 -0.269389 -6.4237e-19
-14.275 -0.269389 -6.4237e-19
-14.1655 -0.269389 -6.4237e-19
-14.0562 -0.269389 -6.4237e-19
-13.9471 -0.269389 -6.4237e-19
-13.8382 -0.269389 -6.4237e-19
-13.7294 -0.269389 -6.4237e-19
-13.6209 -0.269389 -6.4237e-19
-13.5126 -0.269389 -6.4237e-19
-13.4044 -0.269389 -6.4237e-19
-13.2965 -0.269389 -6.4237e-19
-13.1887 -0.269389 -6.4237e-19
-13.0811 -0.269389 -6.4237e-19
-12.9737 -0.269389 -6.4237e-19
-12.8664 -0.269389 -6.4237e-19
-12.7593 -0.269389 -6.4237e-19
-12.6524 -0.269389 -6.4237e-19
-12.5457 -0.269389 -6.4237e-19
-12.4391 -0.269389 -6.4237e-19
-12.3327 -0.269389 -6.4237e-19
-12.2265 -0.269389 -6.4237e-19
-12.1204 -0.269389 -6.4237e-19
-12.0144 -0.269389 -6.4237e-19
-11.9086 -0.269389 -6.4237e-19
-11.803 -0.269389 -6.4237e-19
-11.6975 -0.269389 -6.4237e-19
-11.5922 -0.269389 -6.4237e-19
-11.487 -0.269389 -6.4237e-19
-11.3819 -0.269389 -6.4237e-19
-11.277 -0.269389 -6.4237e-19
-11.1722 -0.269389 -6.4237e-19
-11.0676 -0.269389 -6.4237e-19
-10.9631 -0.269389 -6.4237e-19
-10.8587 -0.269389 -6.4237e-19
-10.7545 -0.269389 -6.4237e-19
-10.6503 -0.269389 -6.4237e-19
-10.5463 -0.269389 -6.4237e-19
-10.4425 -0.269389 -6.4237e-19
-10.3387 -0.269389 -6.4237e-19
-10.2351 -0.269389 -6.4237e-19
-10.1316 -0.269389 -6.4237e-19
-10.0282 -0.269389 -6.4237e-19
-9.92496 -0.269389 -6.4237e-19
-9.82181 -0.269389 -6.4237e-19
-9.71877 -0.269389 -6.4237e-19
-9.61583 -0.269389 -6.4237e-19
-9.51301 -0.269389 -6.4237e-19
-9.4103 -0.269389 -6.4237e-19
-9.30769 -0.269389 -6.4237e-19
-9.20518 -0.269389 -6.4237e-19
-9.10278 -0.269389 -6.4237e-19
-9.00048 -0.269389 -6.4237e-19
-8.89828 -0.269389 -6.4237e-19
-8.79618 -0.269389 -6.4237e-19
-8.69417 -0.269389 -6.4237e-19
-8.59226 -0.269389 -6.4237e-19
-8.49044 -0.269389 -6.4237e-19
-8.38872 -0.269389 -6.4237e-19
-8.28708 -0.269389 -6.4237e-19
-8.18554 -0.269389 -6.4237e-19
-8.08408 -0.269389 -6.4237e-19
-7.98271 -0.269389 -6.4237e-19
-7.88143 -0.269389 -6.4237e-19
-7.78023 -0.269389 -6.4237e-19
-7.67911 -0.269389 -6.4237e-19
-7.57807 -0.269389 -6.4237e-19
-7.47712 -0.269389 -6.4237e-19
-7.37624 -0.269389 -6.4237e-19
-7.27544 -0.269389 -6.4237e-19
-7.17471 -0.269389 -6.4237e-19
-7.07406 -0.269389 -6.4237e-19
-6.97348 -0.269389 -6.4237e-19
-6.87298 -0.269389 -6.4237e-19
-6.77254 -0.269389 -6.4237e-19
-6.67218 -0.269389 -6.4237e-19
-6.57188 -0.269389 -6.4237e-19
-6.47166 -0.269389 -6.4237e-19
-6.37149 -0.269389 -6.4237e-19
-6.2714 -0.269389 -6.4237e-19
-6.17136 -0.269389 -6.4237e-19
-6.07139 -0.269389 -6.4237e-19
-5.97148 -0.269389 -6.4237e-19
-5.87163 -0.269389 -6.4237e-19
-5.77184 -0.269389 -6.4237e-19
-5.67211 -0.269389 -6.4237e-19
-5.57243 -0.269389 -6.4237e-19
-5.47281 -0.269389 -6.4237e-19
-5.37325 -0.269389 -6.4237e-19
-5.27373 -0.269389 -6.4237e-19
-5.17427 -0.269389 -6.4237e-19
-5.07487 -0.269389 -6.4237e-19
-4.97551 -0.269389 -6.4237e-19
-4.8762 -0.269389 -6.4237e-19
-4.77694 -0.269389 -6.4237e-19
-4.67772 -0.269389 -6.4237e-19
-4.57855 -0.269389 -6.4237e-19
-4.47943 -0.269389 -6.4237e-19
-4.38035 -0.269389 -6.4237e-19
-4.28131 -0.269389 -6.4237e-19
-4.18232 -0.269389 -6.4237e-19
-4.08336 -0.269389 -6.4237e-19
-3.98445 -0.269389 -6.4237e-19
-3.88557 -0.269389 -6.4237e-19
-3.78673 -0.269389 -6.4237e-19
-3.68793 -0.269389 -6.4237e-19
-3.58916 -0.269389 -6.4237e-19
-3.49043 -0.269389 -6.4237e-19
-3.39173 -0.269389 -6.4237e-19
-3.29307 -0.269389 -6.4237e-19
-3.19443 -0.269389 -6.4237e-19
-3.09583 -0.269389 -6.4237e-19
-2.99725 -0.269389 -6.4237e-19
-2.89871 -0.269389 -6.4237e-19
-2.80019 -0.269389 -6.4237e-19
-2.7017 -0.269389 -6.4237e-19
-2.60323 -0.269389 -6.4237e-19
-2.50479 -0.269389 -6.4237e-19
-2.40638 -0.269389 -6.4237e-19
-2.30798 -0.269389 -6.4237e-19
-2.20961 -0.269389 -6.4237e-19
-2.11126 -0.269389 -6.4237e-19
-2.01293 -0.269389 -6.4237e-19
-1.91462 -0.269389 -6.4237e-19
-1.81632 -0.269389 -6.4237e-19
-1.71804 -0.269389 -6.4237e-19
-1.61978 -0.269389 -6.4237e-19
-1.52154 -0.269389 -6.4237e-19
-1.42331 -0.269389 -6.4237e-19
-1.32509 -0.269389 -6.4237e-19
-1.22689 -0.269389 -6.4237e-19
-1.12869 -0.269389 -6.4237e-19
-1.03051 -0.269389 -6.4237e-19
-0.932337 -0.269389 -6.4237e-19
-0.834173 -0.269389 -6.4237e-19
-0.736016 -0.269389 -6.4237e-19
-0.637867 -0.269389 -6.4237e-19
-0.539723 -0.269389 -6.4237e-19
-0.441585 -0.269389 -6.4237e-19
-0.343451 -0.269389 -6.4237e-19
-0.24532 -0.269389 -6.4237e-19
-0.147191 -0.269389 -6.4237e-19
-0.0490634 -0.269389 -6.4237e-19
0.0490634 -0.269389 -6.4237e-19
0.147191 -0.269389 -6.4237e-19
0.24532 -0.269389 -6.4237e-19
0.343451 -0.269389 -6.4237e-19
0.441585 -0.269389 -6.4237e-19
0.539723 -0.269389 -6.4237e-19
0.637867 -0.269389 -6.4237e-19
0.736016 -0.269389 -6.4237e-19
0.834173 -0.269389 -6.4237e-19
0.932337 -0.269389 -6.4237e-19
1.03051 -0.269389 -6.4237e-19
1.12869 -0.269389 -6.4237e-19
1.22689 -0.269389 -6.4237e-19
1.32509 -0.269389 -6.4237e-19
1.42331 -0.269389 -6.4237e-19
1.52154 -0.269389 -6.4237e-19
1.61978 -0.269389 -6.4237e-19
1.71804 -0.269389 -6.4237e-19
1.81632 -0.269389 -6.4237e-19
1.91462 -0.269389 -6.4237e-19
2.01293 -0.269389 -6.4237e-19
2.11126 -0.269389 -6.4237e-19
2.20961 -0.269389 -6.4237e-19
2.30798 -0.269389 -6.4237e-19
2.40638 -0.269389 -6.4237e-19
2.50479 -0.269389 -6.4237e-19
2.60323 -0.269389 -6.4237e-19
2.7017 -0.269389 -6.4237e-19
2.80019 -0.269389 -6.4237e-19
2.89871 -0.269389 -6.4237e-19
2.99725 -0.269389 -6.4237e-19
3.09583 -0.269389 -6.4237e-19
3.19443 -0.269389 -6.4237e-19
3.29307 -0.269389 -6.4237e-19
3.39173 -0.269389 -6.4237e-19
3.49043 -0.269389 -6.4237e-19
3.58916 -0.269389 -6.4237e-19
3.68793 -0.269389 -6.4237e-19
3.78673 -0.269389 -6.4237e-19
3.88557 -0.269389 -6.4237e-19
3.98445 -0.269389 -6.4237e-19
4.08336 -0.269389 -6.4237e-19
4.18232 -0.269389 -6.4237e-19
4.28131 -0.269389 -6.4237e-19
4.38035 -0.269389 -6.4237e-19
4.47943 -0.269389 -6.4237e-19
4.57855 -0.269389 -6.4237e-19
4.67772 -0.269389 -6.4237e-19
4.77694 -0.269389 -6.4237e-19
4.8762 -0.269389 -6.4237e-19
4.97551 -0.269389 -6.4237e-19
5.07487 -0.269389 -6.4237e-19
5.17427 -0.269389 -6.4237e-19
5.27373 -0.269389 -6.4237e-19
5.37325 -0.269389 -6.4237e-19
5.47281 -0.269389 -6.4237e-19
5.57243 -0.269389 -6.4237e-19
5.67211 -0.269389 -6.4237e-19
5.77184 -0.269389 -6.4237e-19
5.87163 -0.269389 -6.4237e-19
5.97148 -0.269389 -6.4237e-19
6.07139 -0.269389 -6.4237e-19
6.17136 -0.269389 -6.4237e-19
6.2714 -0.269389 -6.4237e-19
6.37149 -0.269389 -6.4237e-19
6.47166 -0.269389 -6.4237e-19
6.57188 -0.269389 -6.4237e-19
6.67218 -0.269389 -6.4237e-19
6.77254 -0.269389 -6.4237e-19
6.87298 -0.269389 -6.4237e-19
6.97348 -0.269389 -6.4237e-19
7.07406 -0.269389 -6.4237e-19
7.17471 -0.269389 -6.4237e-19
7.27544 -0.269389 -6.4237e-19
7.37624 -0.269389 -6.4237e-19
7.47712 -0.269389 -6.4237e-19
7.57807 -0.269389 -6.4237e-19
7.67911 -0.269389 -6.4237e-19
7.78023 -0.269389 -6.4237e-19
7.88143 -0.269389 -6.4237e-19
7.98271 -0.269389 -6.4237e-19
8.08408 -0.269389 -6.4237e-19
8.18554 -0.269389 -6.4237e-19
8.28708 -0.269389 -6.4237e-19
8.38872 -0.269389 -6.4237e-19
8.49044 -0.269389 -6.4237e-19
8.59226 -0.269389 -6.4237e-19
8.69417 -0.269389 -6.4237e-19
8.79618 -0.269389 -6.4237e-19
8.89828 -0.269389 -6.4237e-19
9.00048 -0.269389 -6.4237e-19
9.10278 -0.269389 -6.4237e-19
9.20518 -0.269389 -6.4237e-19
9.30769 -0.269389 -6.4237e-19
9.4103 -0.269389 -6.4237e-19
9.51301 -0.269389 -6.4237e-19
9.61583 -0.269389 -6.4237e-19
9.71877 -0.269389 -6.4237e-19
9.82181 -0.269389 -6.4237e-19
9.92496 -0.269389 -6.4237e-19
10.0282 -0.269389 -6.4237e-19
10.1316 -0.269389 -6.4237e-19
10.2351 -0.269389 -6.4237e-19
10.3387 -0.269389 -6.4237e-19
10.4425 -0.269389 -6.4237e-19
10.5463 -0.269389 -6.4237e-19
10.6503 -0.269389 -6.4237e-19
10.7545 -0.269389 -6.4237e-19
10.8587 -0.269389 -6.4237e-19
10.9631 -0.269389 -6.4237e-19
11.0676 -0.269389 -6.4237e-19
11.1722 -0.269389 -6.4237e-19
11.277 -0.269389 -6.4237e-19
11.3819 -0.269389 -6.4237e-19
11.487 -0.269389 -6.4237e-19
11.5922 -0.269389 -6.4237e-19
11.6975 -0.269389 -6.4237e-19
11.803 -0.269389 -6.4237e-19
11.9086 -0.269389 -6.4237e-19
12.0144 -0.269389 -6.4237e-19
12.1204 -0.269389 -6.4237e-19
12.2265 -0.269389 -6.4237e-19
12.3327 -0.269389 -6.4237e-19
12.4391 -0.269389 -6.4237e-19
12.5457 -0.269389 -6.4237e-19
12.6524 -0.269389 -6.4237e-19
12.7593 -0.269389 -6.4237e-19
12.8664 -0.269389 -6.4237e-19
12.9737 -0.269389 -6.4237e-19
13.0811 -0.269389 -6.4237e-19
13.1887 -0.269389 -6.4237e-19
13.2965 -0.269389 -6.4237e-19
13.4044 -0.269389 -6.4237e-19
13.5126 -0.269389 -6.4237e-19
13.6209 -0.269389 -6.4237e-19
13.7294 -0.269389 -6.4237e-19
13.8382 -0.269389 -6.4237e-19
13.9471 -0.269389 -6.4237e-19
14.0562 -0.269389 -6.4237e-19
14.1655 -0.269389 -6.4237e-19
14.275 -0.269389 -6.4237e-19
14.3848 -0.269389 -6.4237e-19
14.4947 -0.269389 -6.4237e-19
14.6049 -0.269389 -6.4237e-19
14.7152 -0.269389 -6.4237e-19
14.8258 -0.269389 -6.4237e-19
14.9367 -0.269389 -6.4237e-19
15.0477 -0.269389 -6.4237e-19
15.159 -0.269389 -6.4237e-19
15.2705 -0.269389 -6.4237e-19
15.3823 -0.269389 -6.4237e-19
15.4943 -0.269389 -6.4237e-19
15.6066 -0.269389 -6.4237e-19
15.7191 -0.269389 -6.4237e-19
15.8319 -0.269389 -6.4237e-19
15.9449 -0.269389 -6.4237e-19
16.0582 -0.269389 -6.4237e-19
16.1717 -0.269389 -6.4237e-19
16.2856 -0.269389 -6.4237e-19
16.3997 -0.269389 -6.4237e-19
16.5141 -0.269389 -6.4237e-19
16.6288 -0.269389 -6.4237e-19
16.7437 -0.269389 -6.4237e-19
16.859 -0.269389 -6.4237e-19
16.9746 -0.269389 -6.4237e-19
17.0905 -0.269389 -6.4237e-19
17.2067 -0.269389 -6.4237e-19
17.3232 -0.269389 -6.4237e-19
17.4401 -0.269389 -6.4237e-19
17.5572 -0.269389 -6.4237e-19
17.6748 -0.269389 -6.4237e-19
17.7926 -0.269389 -6.4237e-19
17.9108 -0.269389 -6.4237e-19
18.0294 -0.269389 -6.4237e-19
18.1483 -0.269389 -6.4237e-19
18.2676 -0.269389 -6.4237e-19
18.3873 -0.269389 -6.4237e-19
18.5074 -0.269389 -6.4237e-19
18.6278 -0.269389 -6.4237e-19
18.7487 -0.269389 -6.4237e-19
18.8699 -0.269389 -6.4237e-19
18.9916 -0.269389 -6.4237e-19
19.1137 -0.269389 -6.4237e-19
19.2362 -0.269389 -6.4237e-19
19.3592 -0.269389 -6.4237e-19
19.4826 -0.269389 -6.4237e-19
19.6065 -0.269389 -6.4237e-19
19.7309 -0.269389 -6.4237e-19
19.8557 -0.269389 -6.4237e-19
19.9811 -0.269389 -6.4237e-19
20.1069 -0.269389 -6.4237e-19
20.2333 -0.269389 -6.4237e-19
20.3602 -0.269389 -6.4237e-19
20.4876 -0.269389 -6.4237e-19
20.6156 -0.269389 -6.4237e-19
20.7441 -0.269389 -6.4237e-19
20.8732 -0.269389 -6.4237e-19
21.0029 -0.269389 -6.4237e-19
21.1332 -0.269389 -6.4237e-19
21.2642 -0.269389 -6.4237e-19
21.3958 -0.269389 -6.4237e-19
21.528 -0.269389 -6.4237e-19
21.6609 -0.269389 -6.4237e-19
21.7945 -0.269389 -6.4237e-19
21.9288 -0.269389 -6.4237e-19
22.0639 -0.269389 -6.4237e-19
22.1997 -0.269389 -6.4237e-19
22.3363 -0.269389 -6.4237e-19
22.4736 -0.269389 -6.4237e-19
22.6118 -0.269389 -6.4237e-19
22.7509 -0.269389 -6.4237e-19
22.8908 -0.269389 -6.4237e-19
23.0316 -0.269389 -6.4237e-19
23.1733 -0.269389 -6.4237e-19
23.316 -0.269389 -6.4237e-19
23.4597 -0.269389 -6.4237e-19
23.6044 -0.269389 -6.4237e-19
23.7502 -0.269389 -6.4237e-19
23.8971 -0.269389 -6.4237e-19
24.0451 -0.269389 -6.4237e-19
24.1944 -0.269389 -6.4237e-19
24.3448 -0.269389 -6.4237e-19
24.4966 -0.269389 -6.4237e-19
24.6496 -0.269389 -6.4237e-19
24.8041 -0.269389 -6.4237e-19
24.9601 -0.269389 -6.4237e-19
25.1175 -0.269389 -6.4237e-19
25.2766 -0.269389 -6.4237e-19
25.4373 -0.269389 -6.4237e-19
25.5998 -0.269389 -6.4237e-19
25.7641 -0.269389 -6.4237e-19
25.9304 -0.269389 -6.4237e-19
26.0988 -0.269389 -6.4237e-19
26.2693 -0.269389 -6.4237e-19
26.4421 -0.269389 -6.4237e-19
26.6174 -0.269389 -6.4237e-19
26.7954 -0.269389 -6.4237e-19
26.9761 -0.269389 -6.4237e-19
27.1598 -0.269389 -6.4237e-19
27.3468 -0.269389 -6.4237e-19
27.5373 -0.269389 -6.4237e-19
27.7317 -0.269389 -6.4237e-19
27.9302 -0.269389 -6.4237e-19
28.1333 -0.269389 -6.4237e-19
28.3415 -0.269389 -6.4237e-19
28.5554 -0.269389 -6.4237e-19
28.7758 -0.269389 -6.4237e-19
29.0035 -0.269389 -6.4237e-19
29.2396 -0.269389 -6.4237e-19
29.4858 -0.269389 -6.4237e-19
29.7441 -0.269389 -6.4237e-19
30.0173 -0.269389 -6.4237e-19
30.3101 -0.269389 -6.4237e-19
30.6297 -0.269389 -6.4237e-19
30.9905 -0.269389 -6.4237e-19
31.4301 -0.269389 -6.4237e-19


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1QuantumOneLoop/SigmaATwoLoop.txt <==
-31.4301 -0.202005 2.50501e-05
-30.9905 -0.202032 5.96022e-06
-30.6297 -0.202051 9.08427e-06
-30.3101 -0.202071 -2.01434e-06
-30.0173 -0.202091 1.84525e-06
-29.7441 -0.202107 -4.6243e-06
-29.4858 -0.202119 7.34795e-07
-29.2396 -0.202127 -3.32801e-06
-29.0035 -0.202132 1.92896e-06
-28.7758 -0.202136 -1.73229e-06
-28.5554 -0.20214 2.76526e-06
-28.3415 -0.202143 -6.77341e-07
-28.1333 -0.202147 3.37542e-06
-27.9302 -0.20215 9.92861e-08
-27.7317 -0.202153 3.82109e-06
-27.5373 -0.202156 7.19801e-07
-27.3468 -0.202159 4.17703e-06
-27.1598 -0.202162 1.23325e-06
-26.9761 -0.202165 4.48496e-06
-26.7954 -0.202168 1.67449e-06
-26.6174 -0.20217 4.76273e-06
-26.4421 -0.202173 2.0686e-06
-26.2693 -0.202176 5.02024e-06
-26.0988 -0.202179 2.43117e-06
-25.9304 -0.202182 5.26505e-06
-25.7641 -0.202185 2.77167e-06
-25.5998 -0.202188 5.50301e-06
-25.4373 -0.202191 3.09647e-06
-25.2766 -0.202194 5.73828e-06
-25.1175 -0.202197 3.41039e-06
-24.9601 -0.2022 5.97368e-06
-24.8041 -0.202203 3.71734e-06
-24.6496 -0.202206 6.21119e-06
-24.4966 -0.202209 4.02048e-06
-24.3448 -0.202212 6.45235e-06
-24.1944 -0.202216 4.32234e-06
-24.0451 -0.202219 6.69844e-06
-23.8971 -0.202222 4.62497e-06
-23.7502 -0.202225 6.95062e-06
-23.6044 -0.202229 4.9301e-06
-23.4597 -0.202232 7.20996e-06
-23.316 -0.202235 5.23919e-06
-23.1733 -0.202239 7.47742e-06
-23.0316 -0.202242 5.55356e-06
-22.8908 -0.202246 7.75391e-06
-22.7509 -0.202249 5.87443e-06
-22.6118 -0.202253 8.04029e-06
-22.4736 -0.202256 6.20295e-06
-22.3363 -0.20226 8.33739e-06
-22.1997 -0.202264 6.54021e-06
-22.0639 -0.202268 8.64604e-06
-21.9288 -0.202272 6.88729e-06
-21.7945 -0.202275 8.96707e-06
-21.6609 -0.202279 7.24526e-06
-21.528 -0.202283 9.30135e-06
-21.3958 -0.202287 7.61515e-06
-21.2642 -0.202291 9.64976e-06
-21.1332 -0.202296 7.99805e-06
-21.0029 -0.2023 1.00132e-05
-20.8732 -0.202304 8.39503e-06
-20.7441 -0.202308 1.03927e-05
-20.6156 -0.202313 8.80721e-06
-20.4876 -0.202317 1.07893e-05
-20.3602 -0.202322 9.23575e-06
-20.2333 -0.202326 1.12039e-05
-20.1069 -0.202331 9.68184e-06
-19.9811 -0.202336 1.16379e-05
-19.8557 -0.202341 1.01468e-05
-19.7309 -0.202346 1.20924e-05
-19.6065 -0.202351 1.06319e-05
-19.4826 -0.202356 1.25686e-05
-19.3592 -0.202361 1.11385e-05
-19.2362 -0.202366 1.30681e-05
-19.1137 -0.202371 1.16682e-05
-18.9916 -0.202377 1.35922e-05
-18.8699 -0.202382 1.22226e-05
-18.7487 -0.202388 1.41426e-05
-18.6278 -0.202393 1.28033e-05
-18.5074 -0.202399 1.4721e-05
-18.3873 -0.202405 1.34122e-05
-18.2676 -0.202411 1.53291e-05
-18.1483 -0.202417 1.40512e-05
-18.0294 -0.202423 1.59691e-05
-17.9108 -0.202429 1.47225e-05
-17.7926 -0.202436 1.66429e-05
-17.6748 -0.202442 1.54282e-05
-17.5572 -0.202449 1.7353e-05
-17.4401 -0.202456 1.61707e-05
-17.3232 -0.202462 1.81017e-05
-17.2067 -0.202469 1.69528e-05
-17.0905 -0.202477 1.88918e-05
-16.9746 -0.202484 1.77771e-05
-16.859 -0.202491 1.97262e-05
-16.7437 -0.202499 1.86468e-05
-16.6288 -0.202506 2.0608e-05
-16.5141 -0.202514 1.95652e-05
-16.3997 -0.202522 2.15407e-05
-16.2856 -0.20253 2.05359e-05
-16.1717 -0.202538 2.2528e-05
-16.0582 -0.202547 2.15627e-05
-15.9449 -0.202555 2.35739e-05
-15.8319 -0.202564 2.26499e-05
-15.7191 -0.202573 2.46828e-05
-15.6066 -0.202582 2.38022e-05
-15.4943 -0.202592 2.58596e-05
-15.3823 -0.202601 2.50246e-05
-15.2705 -0.202611 2.71096e-05
-15.159 -0.202621 2.63227e-05
-15.0477 -0.202631 2.84385e-05
-14.9367 -0.202641 2.77024e-05
-14.8258 -0.202652 2.98526e-05
-14.7152 -0.202663 2.91704e-05
-14.6049 -0.202674 3.13589e-05
-14.4947 -0.202685 3.07341e-05
-14.3848 -0.202696 3.29649e-05
-14.275 -0.202708 3.24014e-05
-14.1655 -0.20272 3.46792e-05
-14.0562 -0.202733 3.41811e-05
-13.9471 -0.202745 3.65109e-05
-13.8382 -0.202758 3.60829e-05
-13.7294 -0.202771 3.84703e-05
-13.6209 -0.202785 3.81178e-05
-13.5126 -0.202799 4.05686e-05
-13.4044 -0.202813 4.02975e-05
-13.2965 -0.202827 4.28186e-05
-13.1887 -0.202842 4.26353e-05
-13.0811 -0.202857 4.5234e-05
-12.9737 -0.202873 4.51459e-05
-12.8664 -0.202889 4.78304e-05
-12.7593 -0.202905 4.78457e-05
-12.6524 -0.202922 5.0625e-05
-12.5457 -0.202939 5.0753e-05
-12.4391 -0.202957 5.36373e-05
-12.3327 -0.202975 5.38882e-05
-12.2265 -0.202994 5.68888e-05
-12.1204 -0.203013 5.72743e-05
-12.0144 -0.203033 6.04039e-05
-11.9086 -0.203053 6.09369e-05
-11.803 -0.203074 6.42097e-05
-11.6975 -0.203095 6.49051e-05
-11.5922 -0.203117 6.83372e-05
-11.487 -0.20314 6.92116e-05
-11.3819 -0.203163 7.28211e-05
-11.277 -0.203187 7.38936e-05
-11.1722 -0.203211 7.7701e-05
-11.0676 -0.203237 7.8993e-05
-10.9631 -0.203263 8.30217e-05
-10.8587 -0.20329 8.45579e-05
-10.7545 -0.203317 8.88344e-05
-10.6503 -0.203346 9.06428e-05
-10.5463 -0.203375 9.51976e-05
-10.4425 -0.203406 9.73105e-05
-10.3387 -0.203437 0.000102178
-10.2351 -0.203469 0.000104633
-10.1316 -0.203503 0.000109854
-10.0282 -0.203537 0.000112693
-9.92496 -0.203573 0.000118314
-9.82181 -0.20361 0.000121587
-9.71877 -0.203648 0.000127662
-9.61583 -0.203688 0.000131427
-9.51301 -0.203729 0.000138018
-9.4103 -0.203771 0.000142343
-9.30769 -0.203815 0.000149524
-9.20518 -0.203861 0.000154488
-9.10278 -0.203908 0.000162344
-9.00048 -0.203957 0.000168041
-8.89828 -0.204008 0.000176675
-8.79618 -0.204061 0.000183214
-8.69417 -0.204116 0.000192748
-8.59226 -0.204173 0.000200262
-8.49044 -0.204233 0.000210839
-8.38872 -0.204294 0.000219486
-8.28708 -0.204359 0.000231279
-8.18554 -0.204426 0.000241248
-8.08408 -0.204496 0.000254467
-7.98271 -0.20457 0.00026599
-7.88143 -0.204646 0.000280888
-7.78023 -0.204726 0.000294245
-7.67911 -0.20481 0.000311135
-7.57807 -0.204897 0.000326671
-7.47712 -0.204989 0.000345936
-7.37624 -0.205085 0.000364078
-7.27544 -0.205186 0.000386195
-7.17471 -0.205292 0.000407477
-7.07406 -0.205404 0.000433044
-6.97348 -0.205521 0.000458138
-6.87298 -0.205644 0.000487913
-6.77254 -0.205774 0.000517673
-6.67218 -0.205912 0.000552624
-6.57188 -0.206057 0.000588148
-6.47166 -0.20621 0.000629523
-6.37149 -0.206372 0.000672239
-6.2714 -0.206544 0.000721673
-6.17136 -0.206727 0.000773455
-6.07139 -0.206921 0.00083311
-5.97148 -0.207127 0.000896459
-5.87163 -0.207347 0.000969236
-5.77184 -0.207581 0.00104753
-5.67211 -0.207832 0.00113738
-5.57243 -0.2081 0.00123525
-5.47281 -0.208387 0.00134763
-5.37325 -0.208694 0.00147155
-5.27373 -0.209025 0.00161416
-5.17427 -0.209381 0.0017733
-5.07487 -0.209764 0.00195713
-4.97551 -0.210177 0.00216477
-4.8762 -0.210624 0.0024059
-4.77694 -0.211106 0.00268159
-4.67772 -0.211627 0.00300392
-4.57855 -0.21219 0.00337698
-4.47943 -0.212799 0.00381667
-4.38035 -0.213455 0.00433183
-4.28131 -0.21416 0.00494426
-4.18232 -0.214914 0.00567018
-4.08336 -0.215712 0.00654033
-3.98445 -0.216545 0.00758149
-3.88557 -0.217397 0.00883633
-3.78673 -0.218236 0.0103438
-3.68793 -0.219015 0.0121563
-3.58916 -0.219657 0.014315
-3.49043 -0.220054 0.0168581
-3.39173 -0.220059 0.0197816
-3.29307 -0.219494 0.0230307
-3.19443 -0.218177 0.0264491
-3.09583 -0.215979 0.029782
-2.99725 -0.212897 0.0326823
-2.89871 -0.20911 0.0348143
-2.80019 -0.204959 0.0359504
-2.7017 -0.20085 0.0360715
-2.60323 -0.197126 0.0353386
-2.50479 -0.193984 0.0340287
-2.40638 -0.191476 0.0324187
-2.30798 -0.189546 0.0307425
-2.20961 -0.188085 0.029152
-2.11126 -0.18697 0.0277438
-2.01293 -0.186082 0.0265566
-1.91462 -0.185313 0.025606
-1.81632 -0.18457 0.0248754
-1.71804 -0.183771 0.0243406
-1.61978 -0.18284 0.0239502
-1.52154 -0.181713 0.0236419
-1.42331 -0.180342 0.0233187
-1.32509 -0.178713 0.0228682
-1.22689 -0.17686 0.0221529
-1.12869 -0.174886 0.021057
-1.03051 -0.172955 0.0195097
-0.932337 -0.171257 0.0175411
-0.834173 -0.169946 0.0152687
-0.736016 -0.16909 0.0128761
-0.637867 -0.168661 0.0105329
-0.539723 -0.168563 0.00836658
-0.441585 -0.168677 0.00642947
-0.343451 -0.168891 0.00472853
-0.24532 -0.169119 0.00322604
-0.147191 -0.1693 0.00187569
-0.0490634 -0.169399 0.000614253
0.0490634 -0.169399 -0.000614253
0.147191 -0.1693 -0.00187569
0.24532 -0.169119 -0.00322604
0.343451 -0.168891 -0.00472853
0.441585 -0.168677 -0.00642947
0.539723 -0.168563 -0.00836658
0.637867 -0.168661 -0.0105329
0.736016 -0.16909 -0.0128761
0.834173 -0.169946 -0.0152687
0.932337 -0.171257 -0.0175411
1.03051 -0.172955 -0.0195097
1.12869 -0.174886 -0.021057
1.22689 -0.17686 -0.0221529
1.32509 -0.178713 -0.0228682
1.42331 -0.180342 -0.0233187
1.52154 -0.181713 -0.0236419
1.61978 -0.18284 -0.0239502
1.71804 -0.183771 -0.0243406
1.81632 -0.18457 -0.0248754
1.91462 -0.185313 -0.025606
2.01293 -0.186082 -0.0265566
2.11126 -0.18697 -0.0277438
2.20961 -0.188085 -0.029152
2.30798 -0.189546 -0.0307425
2.40638 -0.191476 -0.0324187
2.50479 -0.193984 -0.0340287
2.60323 -0.197126 -0.0353386
2.7017 -0.20085 -0.0360715
2.80019 -0.204959 -0.0359504
2.89871 -0.20911 -0.0348143
2.99725 -0.212897 -0.0326823
3.09583 -0.215979 -0.029782
3.19443 -0.218177 -0.0264491
3.29307 -0.219494 -0.0230307
3.39173 -0.220059 -0.0197816
3.49043 -0.220054 -0.0168581
3.58916 -0.219657 -0.014315
3.68793 -0.219015 -0.0121563
3.78673 -0.218236 -0.0103438
3.88557 -0.217397 -0.00883633
3.98445 -0.216545 -0.00758149
4.08336 -0.215712 -0.00654033
4.18232 -0.214914 -0.00567018
4.28131 -0.21416 -0.00494426
4.38035 -0.213455 -0.00433183
4.47943 -0.212799 -0.00381667
4.57855 -0.21219 -0.00337698
4.67772 -0.211627 -0.00300392
4.77694 -0.211106 -0.00268159
4.8762 -0.210624 -0.0024059
4.97551 -0.210177 -0.00216477
5.07487 -0.209764 -0.00195713
5.17427 -0.209381 -0.0017733
5.27373 -0.209025 -0.00161416
5.37325 -0.208694 -0.00147155
5.47281 -0.208387 -0.00134763
5.57243 -0.2081 -0.00123525
5.67211 -0.207832 -0.00113738
5.77184 -0.207581 -0.00104753
5.87163 -0.207347 -0.000969236
5.97148 -0.207127 -0.000896459
6.07139 -0.206921 -0.00083311
6.17136 -0.206727 -0.000773455
6.2714 -0.206544 -0.000721673
6.37149 -0.206372 -0.000672239
6.47166 -0.20621 -0.000629523
6.57188 -0.206057 -0.000588148
6.67218 -0.205912 -0.000552624
6.77254 -0.205774 -0.000517673
6.87298 -0.205644 -0.000487913
6.97348 -0.205521 -0.000458138
7.07406 -0.205404 -0.000433044
7.17471 -0.205292 -0.000407477
7.27544 -0.205186 -0.000386195
7.37624 -0.205085 -0.000364078
7.47712 -0.204989 -0.000345936
7.57807 -0.204897 -0.000326671
7.67911 -0.20481 -0.000311135
7.78023 -0.204726 -0.000294245
7.88143 -0.204646 -0.000280888
7.98271 -0.20457 -0.00026599
8.08408 -0.204496 -0.000254467
8.18554 -0.204426 -0.000241248
8.28708 -0.204359 -0.000231279
8.38872 -0.204294 -0.000219486
8.49044 -0.204233 -0.000210839
8.59226 -0.204173 -0.000200262
8.69417 -0.204116 -0.000192748
8.79618 -0.204061 -0.000183214
8.89828 -0.204008 -0.000176675
9.00048 -0.203957 -0.000168041
9.10278 -0.203908 -0.000162344
9.20518 -0.203861 -0.000154488
9.30769 -0.203815 -0.000149524
9.4103 -0.203771 -0.000142343
9.51301 -0.203729 -0.000138018
9.61583 -0.203688 -0.000131427
9.71877 -0.203648 -0.000127662
9.82181 -0.20361 -0.000121587
9.92496 -0.203573 -0.000118314
10.0282 -0.203537 -0.000112693
10.1316 -0.203503 -0.000109854
10.2351 -0.203469 -0.000104633
10.3387 -0.203437 -0.000102178
10.4425 -0.203406 -9.73105e-05
10.5463 -0.203375 -9.51976e-05
10.6503 -0.203346 -9.06428e-05
10.7545 -0.203317 -8.88344e-05
10.8587 -0.20329 -8.45579e-05
10.9631 -0.203263 -8.30217e-05
11.0676 -0.203237 -7.8993e-05
11.1722 -0.203211 -7.7701e-05
11.277 -0.203187 -7.38936e-05
11.3819 -0.203163 -7.28211e-05
11.487 -0.20314 -6.92116e-05
11.5922 -0.203117 -6.83372e-05
11.6975 -0.203095 -6.49051e-05
11.803 -0.203074 -6.42097e-05
11.9086 -0.203053 -6.09369e-05
12.0144 -0.203033 -6.04039e-05
12.1204 -0.203013 -5.72743e-05
12.2265 -0.202994 -5.68888e-05
12.3327 -0.202975 -5.38882e-05
12.4391 -0.202957 -5.36373e-05
12.5457 -0.202939 -5.0753e-05
12.6524 -0.202922 -5.0625e-05
12.7593 -0.202905 -4.78457e-05
12.8664 -0.202889 -4.78304e-05
12.9737 -0.202873 -4.51459e-05
13.0811 -0.202857 -4.5234e-05
13.1887 -0.202842 -4.26353e-05
13.2965 -0.202827 -4.28186e-05
13.4044 -0.202813 -4.02975e-05
13.5126 -0.202799 -4.05686e-05
13.6209 -0.202785 -3.81178e-05
13.7294 -0.202771 -3.84703e-05
13.8382 -0.202758 -3.60829e-05
13.9471 -0.202745 -3.65109e-05
14.0562 -0.202733 -3.41811e-05
14.1655 -0.20272 -3.46792e-05
14.275 -0.202708 -3.24014e-05
14.3848 -0.202696 -3.29649e-05
14.4947 -0.202685 -3.07341e-05
14.6049 -0.202674 -3.13589e-05
14.7152 -0.202663 -2.91704e-05
14.8258 -0.202652 -2.98526e-05
14.9367 -0.202641 -2.77024e-05
15.0477 -0.202631 -2.84385e-05
15.159 -0.202621 -2.63227e-05
15.2705 -0.202611 -2.71096e-05
15.3823 -0.202601 -2.50246e-05
15.4943 -0.202592 -2.58596e-05
15.6066 -0.202582 -2.38022e-05
15.7191 -0.202573 -2.46828e-05
15.8319 -0.202564 -2.26499e-05
15.9449 -0.202555 -2.35739e-05
16.0582 -0.202547 -2.15627e-05
16.1717 -0.202538 -2.2528e-05
16.2856 -0.20253 -2.05359e-05
16.3997 -0.202522 -2.15407e-05
16.5141 -0.202514 -1.95652e-05
16.6288 -0.202506 -2.0608e-05
16.7437 -0.202499 -1.86468e-05
16.859 -0.202491 -1.97262e-05
16.9746 -0.202484 -1.77771e-05
17.0905 -0.202477 -1.88918e-05
17.2067 -0.202469 -1.69528e-05
17.3232 -0.202462 -1.81017e-05
17.4401 -0.202456 -1.61707e-05
17.5572 -0.202449 -1.7353e-05
17.6748 -0.202442 -1.54282e-05
17.7926 -0.202436 -1.66429e-05
17.9108 -0.202429 -1.47225e-05
18.0294 -0.202423 -1.59691e-05
18.1483 -0.202417 -1.40512e-05
18.2676 -0.202411 -1.53291e-05
18.3873 -0.202405 -1.34122e-05
18.5074 -0.202399 -1.4721e-05
18.6278 -0.202393 -1.28033e-05
18.7487 -0.202388 -1.41426e-05
18.8699 -0.202382 -1.22226e-05
18.9916 -0.202377 -1.35922e-05
19.1137 -0.202371 -1.16682e-05
19.2362 -0.202366 -1.30681e-05
19.3592 -0.202361 -1.11385e-05
19.4826 -0.202356 -1.25686e-05
19.6065 -0.202351 -1.06319e-05
19.7309 -0.202346 -1.20924e-05
19.8557 -0.202341 -1.01468e-05
19.9811 -0.202336 -1.16379e-05
20.1069 -0.202331 -9.68184e-06
20.2333 -0.202326 -1.12039e-05
20.3602 -0.202322 -9.23575e-06
20.4876 -0.202317 -1.07893e-05
20.6156 -0.202313 -8.80721e-06
20.7441 -0.202308 -1.03927e-05
20.8732 -0.202304 -8.39503e-06
21.0029 -0.2023 -1.00132e-05
21.1332 -0.202296 -7.99805e-06
21.2642 -0.202291 -9.64976e-06
21.3958 -0.202287 -7.61515e-06
21.528 -0.202283 -9.30135e-06
21.6609 -0.202279 -7.24526e-06
21.7945 -0.202275 -8.96707e-06
21.9288 -0.202272 -6.88729e-06
22.0639 -0.202268 -8.64604e-06
22.1997 -0.202264 -6.54021e-06
22.3363 -0.20226 -8.33739e-06
22.4736 -0.202256 -6.20295e-06
22.6118 -0.202253 -8.04029e-06
22.7509 -0.202249 -5.87443e-06
22.8908 -0.202246 -7.75391e-06
23.0316 -0.202242 -5.55356e-06
23.1733 -0.202239 -7.47742e-06
23.316 -0.202235 -5.23919e-06
23.4597 -0.202232 -7.20996e-06
23.6044 -0.202229 -4.9301e-06
23.7502 -0.202225 -6.95062e-06
23.8971 -0.202222 -4.62497e-06
24.0451 -0.202219 -6.69844e-06
24.1944 -0.202216 -4.32234e-06
24.3448 -0.202212 -6.45235e-06
24.4966 -0.202209 -4.02048e-06
24.6496 -0.202206 -6.21119e-06
24.8041 -0.202203 -3.71734e-06
24.9601 -0.2022 -5.97368e-06
25.1175 -0.202197 -3.41039e-06
25.2766 -0.202194 -5.73828e-06
25.4373 -0.202191 -3.09647e-06
25.5998 -0.202188 -5.50301e-06
25.7641 -0.202185 -2.77167e-06
25.9304 -0.202182 -5.26505e-06
26.0988 -0.202179 -2.43117e-06
26.2693 -0.202176 -5.02024e-06
26.4421 -0.202173 -2.0686e-06
26.6174 -0.20217 -4.76273e-06
26.7954 -0.202168 -1.67449e-06
26.9761 -0.202165 -4.48496e-06
27.1598 -0.202162 -1.23325e-06
27.3468 -0.202159 -4.17703e-06
27.5373 -0.202156 -7.19801e-07
27.7317 -0.202153 -3.82109e-06
27.9302 -0.20215 -9.92861e-08
28.1333 -0.202147 -3.37542e-06
28.3415 -0.202143 6.77341e-07
28.5554 -0.20214 -2.76526e-06
28.7758 -0.202136 1.73229e-06
29.0035 -0.202132 -1.92896e-06
29.2396 -0.202127 3.32801e-06
29.4858 -0.202119 -7.34795e-07
29.7441 -0.202107 4.6243e-06
30.0173 -0.202091 -1.84525e-06
30.3101 -0.202071 2.01434e-06
30.6297 -0.202051 -9.08427e-06
30.9905 -0.202032 -5.96022e-06
31.4301 -0.202005 -2.50501e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1QuantumOneLoop/SigmaROneLoop.txt <==
-31.4301 -0.269389 -6.4237e-19
-30.9905 -0.269389 -6.4237e-19
-30.6297 -0.269389 -6.4237e-19
-30.3101 -0.269389 -6.4237e-19
-30.0173 -0.269389 -6.4237e-19
-29.7441 -0.269389 -6.4237e-19
-29.4858 -0.269389 -6.4237e-19
-29.2396 -0.269389 -6.4237e-19
-29.0035 -0.269389 -6.4237e-19
-28.7758 -0.269389 -6.4237e-19
-28.5554 -0.269389 -6.4237e-19
-28.3415 -0.269389 -6.4237e-19
-28.1333 -0.269389 -6.4237e-19
-27.9302 -0.269389 -6.4237e-19
-27.7317 -0.269389 -6.4237e-19
-27.5373 -0.269389 -6.4237e-19
-27.3468 -0.269389 -6.4237e-19
-27.1598 -0.269389 -6.4237e-19
-26.9761 -0.269389 -6.4237e-19
-26.7954 -0.269389 -6.4237e-19
-26.6174 -0.269389 -6.4237e-19
-26.4421 -0.269389 -6.4237e-19
-26.2693 -0.269389 -6.4237e-19
-26.0988 -0.269389 -6.4237e-19
-25.9304 -0.269389 -6.4237e-19
-25.7641 -0.269389 -6.4237e-19
-25.5998 -0.269389 -6.4237e-19
-25.4373 -0.269389 -6.4237e-19
-25.2766 -0.269389 -6.4237e-19
-25.1175 -0.269389 -6.4237e-19
-24.9601 -0.269389 -6.4237e-19
-24.8041 -0.269389 -6.4237e-19
-24.6496 -0.269389 -6.4237e-19
-24.4966 -0.269389 -6.4237e-19
-24.3448 -0.269389 -6.4237e-19
-24.1944 -0.269389 -6.4237e-19
-24.0451 -0.269389 -6.4237e-19
-23.8971 -0.269389 -6.4237e-19
-23.7502 -0.269389 -6.4237e-19
-23.6044 -0.269389 -6.4237e-19
-23.4597 -0.269389 -6.4237e-19
-23.316 -0.269389 -6.4237e-19
-23.1733 -0.269389 -6.4237e-19
-23.0316 -0.269389 -6.4237e-19
-22.8908 -0.269389 -6.4237e-19
-22.7509 -0.269389 -6.4237e-19
-22.6118 -0.269389 -6.4237e-19
-22.4736 -0.269389 -6.4237e-19
-22.3363 -0.269389 -6.4237e-19
-22.1997 -0.269389 -6.4237e-19
-22.0639 -0.269389 -6.4237e-19
-21.9288 -0.269389 -6.4237e-19
-21.7945 -0.269389 -6.4237e-19
-21.6609 -0.269389 -6.4237e-19
-21.528 -0.269389 -6.4237e-19
-21.3958 -0.269389 -6.4237e-19
-21.2642 -0.269389 -6.4237e-19
-21.1332 -0.269389 -6.4237e-19
-21.0029 -0.269389 -6.4237e-19
-20.8732 -0.269389 -6.4237e-19
-20.7441 -0.269389 -6.4237e-19
-20.6156 -0.269389 -6.4237e-19
-20.4876 -0.269389 -6.4237e-19
-20.3602 -0.269389 -6.4237e-19
-20.2333 -0.269389 -6.4237e-19
-20.1069 -0.269389 -6.4237e-19
-19.9811 -0.269389 -6.4237e-19
-19.8557 -0.269389 -6.4237e-19
-19.7309 -0.269389 -6.4237e-19
-19.6065 -0.269389 -6.4237e-19
-19.4826 -0.269389 -6.4237e-19
-19.3592 -0.269389 -6.4237e-19
-19.2362 -0.269389 -6.4237e-19
-19.1137 -0.269389 -6.4237e-19
-18.9916 -0.269389 -6.4237e-19
-18.8699 -0.269389 -6.4237e-19
-18.7487 -0.269389 -6.4237e-19
-18.6278 -0.269389 -6.4237e-19
-18.5074 -0.269389 -6.4237e-19
-18.3873 -0.269389 -6.4237e-19
-18.2676 -0.269389 -6.4237e-19
-18.1483 -0.269389 -6.4237e-19
-18.0294 -0.269389 -6.4237e-19
-17.9108 -0.269389 -6.4237e-19
-17.7926 -0.269389 -6.4237e-19
-17.6748 -0.269389 -6.4237e-19
-17.5572 -0.269389 -6.4237e-19
-17.4401 -0.269389 -6.4237e-19
-17.3232 -0.269389 -6.4237e-19
-17.2067 -0.269389 -6.4237e-19
-17.0905 -0.269389 -6.4237e-19
-16.9746 -0.269389 -6.4237e-19
-16.859 -0.269389 -6.4237e-19
-16.7437 -0.269389 -6.4237e-19
-16.6288 -0.269389 -6.4237e-19
-16.5141 -0.269389 -6.4237e-19
-16.3997 -0.269389 -6.4237e-19
-16.2856 -0.269389 -6.4237e-19
-16.1717 -0.269389 -6.4237e-19
-16.0582 -0.269389 -6.4237e-19
-15.9449 -0.269389 -6.4237e-19
-15.8319 -0.269389 -6.4237e-19
-15.7191 -0.269389 -6.4237e-19
-15.6066 -0.269389 -6.4237e-19
-15.4943 -0.269389 -6.4237e-19
-15.3823 -0.269389 -6.4237e-19
-15.2705 -0.269389 -6.4237e-19
-15.159 -0.269389 -6.4237e-19
-15.0477 -0.269389 -6.4237e-19
-14.9367 -0.269389 -6.4237e-19
-14.8258 -0.269389 -6.4237e-19
-14.7152 -0.269389 -6.4237e-19
-14.6049 -0.269389 -6.4237e-19
-14.4947 -0.269389 -6.4237e-19
-14.3848 -0.269389 -6.4237e-19
-14.275 -0.269389 -6.4237e-19
-14.1655 -0.269389 -6.4237e-19
-14.0562 -0.269389 -6.4237e-19
-13.9471 -0.269389 -6.4237e-19
-13.8382 -0.269389 -6.4237e-19
-13.7294 -0.269389 -6.4237e-19
-13.6209 -0.269389 -6.4237e-19
-13.5126 -0.269389 -6.4237e-19
-13.4044 -0.269389 -6.4237e-19
-13.2965 -0.269389 -6.4237e-19
-13.1887 -0.269389 -6.4237e-19
-13.0811 -0.269389 -6.4237e-19
-12.9737 -0.269389 -6.4237e-19
-12.8664 -0.269389 -6.4237e-19
-12.7593 -0.269389 -6.4237e-19
-12.6524 -0.269389 -6.4237e-19
-12.5457 -0.269389 -6.4237e-19
-12.4391 -0.269389 -6.4237e-19
-12.3327 -0.269389 -6.4237e-19
-12.2265 -0.269389 -6.4237e-19
-12.1204 -0.269389 -6.4237e-19
-12.0144 -0.269389 -6.4237e-19
-11.9086 -0.269389 -6.4237e-19
-11.803 -0.269389 -6.4237e-19
-11.6975 -0.269389 -6.4237e-19
-11.5922 -0.269389 -6.4237e-19
-11.487 -0.269389 -6.4237e-19
-11.3819 -0.269389 -6.4237e-19
-11.277 -0.269389 -6.4237e-19
-11.1722 -0.269389 -6.4237e-19
-11.0676 -0.269389 -6.4237e-19
-10.9631 -0.269389 -6.4237e-19
-10.8587 -0.269389 -6.4237e-19
-10.7545 -0.269389 -6.4237e-19
-10.6503 -0.269389 -6.4237e-19
-10.5463 -0.269389 -6.4237e-19
-10.4425 -0.269389 -6.4237e-19
-10.3387 -0.269389 -6.4237e-19
-10.2351 -0.269389 -6.4237e-19
-10.1316 -0.269389 -6.4237e-19
-10.0282 -0.269389 -6.4237e-19
-9.92496 -0.269389 -6.4237e-19
-9.82181 -0.269389 -6.4237e-19
-9.71877 -0.269389 -6.4237e-19
-9.61583 -0.269389 -6.4237e-19
-9.51301 -0.269389 -6.4237e-19
-9.4103 -0.269389 -6.4237e-19
-9.30769 -0.269389 -6.4237e-19
-9.20518 -0.269389 -6.4237e-19
-9.10278 -0.269389 -6.4237e-19
-9.00048 -0.269389 -6.4237e-19
-8.89828 -0.269389 -6.4237e-19
-8.79618 -0.269389 -6.4237e-19
-8.69417 -0.269389 -6.4237e-19
-8.59226 -0.269389 -6.4237e-19
-8.49044 -0.269389 -6.4237e-19
-8.38872 -0.269389 -6.4237e-19
-8.28708 -0.269389 -6.4237e-19
-8.18554 -0.269389 -6.4237e-19
-8.08408 -0.269389 -6.4237e-19
-7.98271 -0.269389 -6.4237e-19
-7.88143 -0.269389 -6.4237e-19
-7.78023 -0.269389 -6.4237e-19
-7.67911 -0.269389 -6.4237e-19
-7.57807 -0.269389 -6.4237e-19
-7.47712 -0.269389 -6.4237e-19
-7.37624 -0.269389 -6.4237e-19
-7.27544 -0.269389 -6.4237e-19
-7.17471 -0.269389 -6.4237e-19
-7.07406 -0.269389 -6.4237e-19
-6.97348 -0.269389 -6.4237e-19
-6.87298 -0.269389 -6.4237e-19
-6.77254 -0.269389 -6.4237e-19
-6.67218 -0.269389 -6.4237e-19
-6.57188 -0.269389 -6.4237e-19
-6.47166 -0.269389 -6.4237e-19
-6.37149 -0.269389 -6.4237e-19
-6.2714 -0.269389 -6.4237e-19
-6.17136 -0.269389 -6.4237e-19
-6.07139 -0.269389 -6.4237e-19
-5.97148 -0.269389 -6.4237e-19
-5.87163 -0.269389 -6.4237e-19
-5.77184 -0.269389 -6.4237e-19
-5.67211 -0.269389 -6.4237e-19
-5.57243 -0.269389 -6.4237e-19
-5.47281 -0.269389 -6.4237e-19
-5.37325 -0.269389 -6.4237e-19
-5.27373 -0.269389 -6.4237e-19
-5.17427 -0.269389 -6.4237e-19
-5.07487 -0.269389 -6.4237e-19
-4.97551 -0.269389 -6.4237e-19
-4.8762 -0.269389 -6.4237e-19
-4.77694 -0.269389 -6.4237e-19
-4.67772 -0.269389 -6.4237e-19
-4.57855 -0.269389 -6.4237e-19
-4.47943 -0.269389 -6.4237e-19
-4.38035 -0.269389 -6.4237e-19
-4.28131 -0.269389 -6.4237e-19
-4.18232 -0.269389 -6.4237e-19
-4.08336 -0.269389 -6.4237e-19
-3.98445 -0.269389 -6.4237e-19
-3.88557 -0.269389 -6.4237e-19
-3.78673 -0.269389 -6.4237e-19
-3.68793 -0.269389 -6.4237e-19
-3.58916 -0.269389 -6.4237e-19
-3.49043 -0.269389 -6.4237e-19
-3.39173 -0.269389 -6.4237e-19
-3.29307 -0.269389 -6.4237e-19
-3.19443 -0.269389 -6.4237e-19
-3.09583 -0.269389 -6.4237e-19
-2.99725 -0.269389 -6.4237e-19
-2.89871 -0.269389 -6.4237e-19
-2.80019 -0.269389 -6.4237e-19
-2.7017 -0.269389 -6.4237e-19
-2.60323 -0.269389 -6.4237e-19
-2.50479 -0.269389 -6.4237e-19
-2.40638 -0.269389 -6.4237e-19
-2.30798 -0.269389 -6.4237e-19
-2.20961 -0.269389 -6.4237e-19
-2.11126 -0.269389 -6.4237e-19
-2.01293 -0.269389 -6.4237e-19
-1.91462 -0.269389 -6.4237e-19
-1.81632 -0.269389 -6.4237e-19
-1.71804 -0.269389 -6.4237e-19
-1.61978 -0.269389 -6.4237e-19
-1.52154 -0.269389 -6.4237e-19
-1.42331 -0.269389 -6.4237e-19
-1.32509 -0.269389 -6.4237e-19
-1.22689 -0.269389 -6.4237e-19
-1.12869 -0.269389 -6.4237e-19
-1.03051 -0.269389 -6.4237e-19
-0.932337 -0.269389 -6.4237e-19
-0.834173 -0.269389 -6.4237e-19
-0.736016 -0.269389 -6.4237e-19
-0.637867 -0.269389 -6.4237e-19
-0.539723 -0.269389 -6.4237e-19
-0.441585 -0.269389 -6.4237e-19
-0.343451 -0.269389 -6.4237e-19
-0.24532 -0.269389 -6.4237e-19
-0.147191 -0.269389 -6.4237e-19
-0.0490634 -0.269389 -6.4237e-19
0.0490634 -0.269389 -6.4237e-19
0.147191 -0.269389 -6.4237e-19
0.24532 -0.269389 -6.4237e-19
0.343451 -0.269389 -6.4237e-19
0.441585 -0.269389 -6.4237e-19
0.539723 -0.269389 -6.4237e-19
0.637867 -0.269389 -6.4237e-19
0.736016 -0.269389 -6.4237e-19
0.834173 -0.269389 -6.4237e-19
0.932337 -0.269389 -6.4237e-19
1.03051 -0.269389 -6.4237e-19
1.12869 -0.269389 -6.4237e-19
1.22689 -0.269389 -6.4237e-19
1.32509 -0.269389 -6.4237e-19
1.42331 -0.269389 -6.4237e-19
1.52154 -0.269389 -6.4237e-19
1.61978 -0.269389 -6.4237e-19
1.71804 -0.269389 -6.4237e-19
1.81632 -0.269389 -6.4237e-19
1.91462 -0.269389 -6.4237e-19
2.01293 -0.269389 -6.4237e-19
2.11126 -0.269389 -6.4237e-19
2.20961 -0.269389 -6.4237e-19
2.30798 -0.269389 -6.4237e-19
2.40638 -0.269389 -6.4237e-19
2.50479 -0.269389 -6.4237e-19
2.60323 -0.269389 -6.4237e-19
2.7017 -0.269389 -6.4237e-19
2.80019 -0.269389 -6.4237e-19
2.89871 -0.269389 -6.4237e-19
2.99725 -0.269389 -6.4237e-19
3.09583 -0.269389 -6.4237e-19
3.19443 -0.269389 -6.4237e-19
3.29307 -0.269389 -6.4237e-19
3.39173 -0.269389 -6.4237e-19
3.49043 -0.269389 -6.4237e-19
3.58916 -0.269389 -6.4237e-19
3.68793 -0.269389 -6.4237e-19
3.78673 -0.269389 -6.4237e-19
3.88557 -0.269389 -6.4237e-19
3.98445 -0.269389 -6.4237e-19
4.08336 -0.269389 -6.4237e-19
4.18232 -0.269389 -6.4237e-19
4.28131 -0.269389 -6.4237e-19
4.38035 -0.269389 -6.4237e-19
4.47943 -0.269389 -6.4237e-19
4.57855 -0.269389 -6.4237e-19
4.67772 -0.269389 -6.4237e-19
4.77694 -0.269389 -6.4237e-19
4.8762 -0.269389 -6.4237e-19
4.97551 -0.269389 -6.4237e-19
5.07487 -0.269389 -6.4237e-19
5.17427 -0.269389 -6.4237e-19
5.27373 -0.269389 -6.4237e-19
5.37325 -0.269389 -6.4237e-19
5.47281 -0.269389 -6.4237e-19
5.57243 -0.269389 -6.4237e-19
5.67211 -0.269389 -6.4237e-19
5.77184 -0.269389 -6.4237e-19
5.87163 -0.269389 -6.4237e-19
5.97148 -0.269389 -6.4237e-19
6.07139 -0.269389 -6.4237e-19
6.17136 -0.269389 -6.4237e-19
6.2714 -0.269389 -6.4237e-19
6.37149 -0.269389 -6.4237e-19
6.47166 -0.269389 -6.4237e-19
6.57188 -0.269389 -6.4237e-19
6.67218 -0.269389 -6.4237e-19
6.77254 -0.269389 -6.4237e-19
6.87298 -0.269389 -6.4237e-19
6.97348 -0.269389 -6.4237e-19
7.07406 -0.269389 -6.4237e-19
7.17471 -0.269389 -6.4237e-19
7.27544 -0.269389 -6.4237e-19
7.37624 -0.269389 -6.4237e-19
7.47712 -0.269389 -6.4237e-19
7.57807 -0.269389 -6.4237e-19
7.67911 -0.269389 -6.4237e-19
7.78023 -0.269389 -6.4237e-19
7.88143 -0.269389 -6.4237e-19
7.98271 -0.269389 -6.4237e-19
8.08408 -0.269389 -6.4237e-19
8.18554 -0.269389 -6.4237e-19
8.28708 -0.269389 -6.4237e-19
8.38872 -0.269389 -6.4237e-19
8.49044 -0.269389 -6.4237e-19
8.59226 -0.269389 -6.4237e-19
8.69417 -0.269389 -6.4237e-19
8.79618 -0.269389 -6.4237e-19
8.89828 -0.269389 -6.4237e-19
9.00048 -0.269389 -6.4237e-19
9.10278 -0.269389 -6.4237e-19
9.20518 -0.269389 -6.4237e-19
9.30769 -0.269389 -6.4237e-19
9.4103 -0.269389 -6.4237e-19
9.51301 -0.269389 -6.4237e-19
9.61583 -0.269389 -6.4237e-19
9.71877 -0.269389 -6.4237e-19
9.82181 -0.269389 -6.4237e-19
9.92496 -0.269389 -6.4237e-19
10.0282 -0.269389 -6.4237e-19
10.1316 -0.269389 -6.4237e-19
10.2351 -0.269389 -6.4237e-19
10.3387 -0.269389 -6.4237e-19
10.4425 -0.269389 -6.4237e-19
10.5463 -0.269389 -6.4237e-19
10.6503 -0.269389 -6.4237e-19
10.7545 -0.269389 -6.4237e-19
10.8587 -0.269389 -6.4237e-19
10.9631 -0.269389 -6.4237e-19
11.0676 -0.269389 -6.4237e-19
11.1722 -0.269389 -6.4237e-19
11.277 -0.269389 -6.4237e-19
11.3819 -0.269389 -6.4237e-19
11.487 -0.269389 -6.4237e-19
11.5922 -0.269389 -6.4237e-19
11.6975 -0.269389 -6.4237e-19
11.803 -0.269389 -6.4237e-19
11.9086 -0.269389 -6.4237e-19
12.0144 -0.269389 -6.4237e-19
12.1204 -0.269389 -6.4237e-19
12.2265 -0.269389 -6.4237e-19
12.3327 -0.269389 -6.4237e-19
12.4391 -0.269389 -6.4237e-19
12.5457 -0.269389 -6.4237e-19
12.6524 -0.269389 -6.4237e-19
12.7593 -0.269389 -6.4237e-19
12.8664 -0.269389 -6.4237e-19
12.9737 -0.269389 -6.4237e-19
13.0811 -0.269389 -6.4237e-19
13.1887 -0.269389 -6.4237e-19
13.2965 -0.269389 -6.4237e-19
13.4044 -0.269389 -6.4237e-19
13.5126 -0.269389 -6.4237e-19
13.6209 -0.269389 -6.4237e-19
13.7294 -0.269389 -6.4237e-19
13.8382 -0.269389 -6.4237e-19
13.9471 -0.269389 -6.4237e-19
14.0562 -0.269389 -6.4237e-19
14.1655 -0.269389 -6.4237e-19
14.275 -0.269389 -6.4237e-19
14.3848 -0.269389 -6.4237e-19
14.4947 -0.269389 -6.4237e-19
14.6049 -0.269389 -6.4237e-19
14.7152 -0.269389 -6.4237e-19
14.8258 -0.269389 -6.4237e-19
14.9367 -0.269389 -6.4237e-19
15.0477 -0.269389 -6.4237e-19
15.159 -0.269389 -6.4237e-19
15.2705 -0.269389 -6.4237e-19
15.3823 -0.269389 -6.4237e-19
15.4943 -0.269389 -6.4237e-19
15.6066 -0.269389 -6.4237e-19
15.7191 -0.269389 -6.4237e-19
15.8319 -0.269389 -6.4237e-19
15.9449 -0.269389 -6.4237e-19
16.0582 -0.269389 -6.4237e-19
16.1717 -0.269389 -6.4237e-19
16.2856 -0.269389 -6.4237e-19
16.3997 -0.269389 -6.4237e-19
16.5141 -0.269389 -6.4237e-19
16.6288 -0.269389 -6.4237e-19
16.7437 -0.269389 -6.4237e-19
16.859 -0.269389 -6.4237e-19
16.9746 -0.269389 -6.4237e-19
17.0905 -0.269389 -6.4237e-19
17.2067 -0.269389 -6.4237e-19
17.3232 -0.269389 -6.4237e-19
17.4401 -0.269389 -6.4237e-19
17.5572 -0.269389 -6.4237e-19
17.6748 -0.269389 -6.4237e-19
17.7926 -0.269389 -6.4237e-19
17.9108 -0.269389 -6.4237e-19
18.0294 -0.269389 -6.4237e-19
18.1483 -0.269389 -6.4237e-19
18.2676 -0.269389 -6.4237e-19
18.3873 -0.269389 -6.4237e-19
18.5074 -0.269389 -6.4237e-19
18.6278 -0.269389 -6.4237e-19
18.7487 -0.269389 -6.4237e-19
18.8699 -0.269389 -6.4237e-19
18.9916 -0.269389 -6.4237e-19
19.1137 -0.269389 -6.4237e-19
19.2362 -0.269389 -6.4237e-19
19.3592 -0.269389 -6.4237e-19
19.4826 -0.269389 -6.4237e-19
19.6065 -0.269389 -6.4237e-19
19.7309 -0.269389 -6.4237e-19
19.8557 -0.269389 -6.4237e-19
19.9811 -0.269389 -6.4237e-19
20.1069 -0.269389 -6.4237e-19
20.2333 -0.269389 -6.4237e-19
20.3602 -0.269389 -6.4237e-19
20.4876 -0.269389 -6.4237e-19
20.6156 -0.269389 -6.4237e-19
20.7441 -0.269389 -6.4237e-19
20.8732 -0.269389 -6.4237e-19
21.0029 -0.269389 -6.4237e-19
21.1332 -0.269389 -6.4237e-19
21.2642 -0.269389 -6.4237e-19
21.3958 -0.269389 -6.4237e-19
21.528 -0.269389 -6.4237e-19
21.6609 -0.269389 -6.4237e-19
21.7945 -0.269389 -6.4237e-19
21.9288 -0.269389 -6.4237e-19
22.0639 -0.269389 -6.4237e-19
22.1997 -0.269389 -6.4237e-19
22.3363 -0.269389 -6.4237e-19
22.4736 -0.269389 -6.4237e-19
22.6118 -0.269389 -6.4237e-19
22.7509 -0.269389 -6.4237e-19
22.8908 -0.269389 -6.4237e-19
23.0316 -0.269389 -6.4237e-19
23.1733 -0.269389 -6.4237e-19
23.316 -0.269389 -6.4237e-19
23.4597 -0.269389 -6.4237e-19
23.6044 -0.269389 -6.4237e-19
23.7502 -0.269389 -6.4237e-19
23.8971 -0.269389 -6.4237e-19
24.0451 -0.269389 -6.4237e-19
24.1944 -0.269389 -6.4237e-19
24.3448 -0.269389 -6.4237e-19
24.4966 -0.269389 -6.4237e-19
24.6496 -0.269389 -6.4237e-19
24.8041 -0.269389 -6.4237e-19
24.9601 -0.269389 -6.4237e-19
25.1175 -0.269389 -6.4237e-19
25.2766 -0.269389 -6.4237e-19
25.4373 -0.269389 -6.4237e-19
25.5998 -0.269389 -6.4237e-19
25.7641 -0.269389 -6.4237e-19
25.9304 -0.269389 -6.4237e-19
26.0988 -0.269389 -6.4237e-19
26.2693 -0.269389 -6.4237e-19
26.4421 -0.269389 -6.4237e-19
26.6174 -0.269389 -6.4237e-19
26.7954 -0.269389 -6.4237e-19
26.9761 -0.269389 -6.4237e-19
27.1598 -0.269389 -6.4237e-19
27.3468 -0.269389 -6.4237e-19
27.5373 -0.269389 -6.4237e-19
27.7317 -0.269389 -6.4237e-19
27.9302 -0.269389 -6.4237e-19
28.1333 -0.269389 -6.4237e-19
28.3415 -0.269389 -6.4237e-19
28.5554 -0.269389 -6.4237e-19
28.7758 -0.269389 -6.4237e-19
29.0035 -0.269389 -6.4237e-19
29.2396 -0.269389 -6.4237e-19
29.4858 -0.269389 -6.4237e-19
29.7441 -0.269389 -6.4237e-19
30.0173 -0.269389 -6.4237e-19
30.3101 -0.269389 -6.4237e-19
30.6297 -0.269389 -6.4237e-19
30.9905 -0.269389 -6.4237e-19
31.4301 -0.269389 -6.4237e-19


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1QuantumOneLoop/SigmaRTwoLoop.txt <==
-31.4301 -0.202005 -2.50501e-05
-30.9905 -0.202032 -5.96022e-06
-30.6297 -0.202051 -9.08427e-06
-30.3101 -0.202071 2.01434e-06
-30.0173 -0.202091 -1.84525e-06
-29.7441 -0.202107 4.6243e-06
-29.4858 -0.202119 -7.34795e-07
-29.2396 -0.202127 3.32801e-06
-29.0035 -0.202132 -1.92896e-06
-28.7758 -0.202136 1.73229e-06
-28.5554 -0.20214 -2.76526e-06
-28.3415 -0.202143 6.77341e-07
-28.1333 -0.202147 -3.37542e-06
-27.9302 -0.20215 -9.92861e-08
-27.7317 -0.202153 -3.82109e-06
-27.5373 -0.202156 -7.19801e-07
-27.3468 -0.202159 -4.17703e-06
-27.1598 -0.202162 -1.23325e-06
-26.9761 -0.202165 -4.48496e-06
-26.7954 -0.202168 -1.67449e-06
-26.6174 -0.20217 -4.76273e-06
-26.4421 -0.202173 -2.0686e-06
-26.2693 -0.202176 -5.02024e-06
-26.0988 -0.202179 -2.43117e-06
-25.9304 -0.202182 -5.26505e-06
-25.7641 -0.202185 -2.77167e-06
-25.5998 -0.202188 -5.50301e-06
-25.4373 -0.202191 -3.09647e-06
-25.2766 -0.202194 -5.73828e-06
-25.1175 -0.202197 -3.41039e-06
-24.9601 -0.2022 -5.97368e-06
-24.8041 -0.202203 -3.71734e-06
-24.6496 -0.202206 -6.21119e-06
-24.4966 -0.202209 -4.02048e-06
-24.3448 -0.202212 -6.45235e-06
-24.1944 -0.202216 -4.32234e-06
-24.0451 -0.202219 -6.69844e-06
-23.8971 -0.202222 -4.62497e-06
-23.7502 -0.202225 -6.95062e-06
-23.6044 -0.202229 -4.9301e-06
-23.4597 -0.202232 -7.20996e-06
-23.316 -0.202235 -5.23919e-06
-23.1733 -0.202239 -7.47742e-06
-23.0316 -0.202242 -5.55356e-06
-22.8908 -0.202246 -7.75391e-06
-22.7509 -0.202249 -5.87443e-06
-22.6118 -0.202253 -8.04029e-06
-22.4736 -0.202256 -6.20295e-06
-22.3363 -0.20226 -8.33739e-06
-22.1997 -0.202264 -6.54021e-06
-22.0639 -0.202268 -8.64604e-06
-21.9288 -0.202272 -6.88729e-06
-21.7945 -0.202275 -8.96707e-06
-21.6609 -0.202279 -7.24526e-06
-21.528 -0.202283 -9.30135e-06
-21.3958 -0.202287 -7.61515e-06
-21.2642 -0.202291 -9.64976e-06
-21.1332 -0.202296 -7.99805e-06
-21.0029 -0.2023 -1.00132e-05
-20.8732 -0.202304 -8.39503e-06
-20.7441 -0.202308 -1.03927e-05
-20.6156 -0.202313 -8.80721e-06
-20.4876 -0.202317 -1.07893e-05
-20.3602 -0.202322 -9.23575e-06
-20.2333 -0.202326 -1.12039e-05
-20.1069 -0.202331 -9.68184e-06
-19.9811 -0.202336 -1.16379e-05
-19.8557 -0.202341 -1.01468e-05
-19.7309 -0.202346 -1.20924e-05
-19.6065 -0.202351 -1.06319e-05
-19.4826 -0.202356 -1.25686e-05
-19.3592 -0.202361 -1.11385e-05
-19.2362 -0.202366 -1.30681e-05
-19.1137 -0.202371 -1.16682e-05
-18.9916 -0.202377 -1.35922e-05
-18.8699 -0.202382 -1.22226e-05
-18.7487 -0.202388 -1.41426e-05
-18.6278 -0.202393 -1.28033e-05
-18.5074 -0.202399 -1.4721e-05
-18.3873 -0.202405 -1.34122e-05
-18.2676 -0.202411 -1.53291e-05
-18.1483 -0.202417 -1.40512e-05
-18.0294 -0.202423 -1.59691e-05
-17.9108 -0.202429 -1.47225e-05
-17.7926 -0.202436 -1.66429e-05
-17.6748 -0.202442 -1.54282e-05
-17.5572 -0.202449 -1.7353e-05
-17.4401 -0.202456 -1.61707e-05
-17.3232 -0.202462 -1.81017e-05
-17.2067 -0.202469 -1.69528e-05
-17.0905 -0.202477 -1.88918e-05
-16.9746 -0.202484 -1.77771e-05
-16.859 -0.202491 -1.97262e-05
-16.7437 -0.202499 -1.86468e-05
-16.6288 -0.202506 -2.0608e-05
-16.5141 -0.202514 -1.95652e-05
-16.3997 -0.202522 -2.15407e-05
-16.2856 -0.20253 -2.05359e-05
-16.1717 -0.202538 -2.2528e-05
-16.0582 -0.202547 -2.15627e-05
-15.9449 -0.202555 -2.35739e-05
-15.8319 -0.202564 -2.26499e-05
-15.7191 -0.202573 -2.46828e-05
-15.6066 -0.202582 -2.38022e-05
-15.4943 -0.202592 -2.58596e-05
-15.3823 -0.202601 -2.50246e-05
-15.2705 -0.202611 -2.71096e-05
-15.159 -0.202621 -2.63227e-05
-15.0477 -0.202631 -2.84385e-05
-14.9367 -0.202641 -2.77024e-05
-14.8258 -0.202652 -2.98526e-05
-14.7152 -0.202663 -2.91704e-05
-14.6049 -0.202674 -3.13589e-05
-14.4947 -0.202685 -3.07341e-05
-14.3848 -0.202696 -3.29649e-05
-14.275 -0.202708 -3.24014e-05
-14.1655 -0.20272 -3.46792e-05
-14.0562 -0.202733 -3.41811e-05
-13.9471 -0.202745 -3.65109e-05
-13.8382 -0.202758 -3.60829e-05
-13.7294 -0.202771 -3.84703e-05
-13.6209 -0.202785 -3.81178e-05
-13.5126 -0.202799 -4.05686e-05
-13.4044 -0.202813 -4.02975e-05
-13.2965 -0.202827 -4.28186e-05
-13.1887 -0.202842 -4.26353e-05
-13.0811 -0.202857 -4.5234e-05
-12.9737 -0.202873 -4.51459e-05
-12.8664 -0.202889 -4.78304e-05
-12.7593 -0.202905 -4.78457e-05
-12.6524 -0.202922 -5.0625e-05
-12.5457 -0.202939 -5.0753e-05
-12.4391 -0.202957 -5.36373e-05
-12.3327 -0.202975 -5.38882e-05
-12.2265 -0.202994 -5.68888e-05
-12.1204 -0.203013 -5.72743e-05
-12.0144 -0.203033 -6.04039e-05
-11.9086 -0.203053 -6.09369e-05
-11.803 -0.203074 -6.42097e-05
-11.6975 -0.203095 -6.49051e-05
-11.5922 -0.203117 -6.83372e-05
-11.487 -0.20314 -6.92116e-05
-11.3819 -0.203163 -7.28211e-05
-11.277 -0.203187 -7.38936e-05
-11.1722 -0.203211 -7.7701e-05
-11.0676 -0.203237 -7.8993e-05
-10.9631 -0.203263 -8.30217e-05
-10.8587 -0.20329 -8.45579e-05
-10.7545 -0.203317 -8.88344e-05
-10.6503 -0.203346 -9.06428e-05
-10.5463 -0.203375 -9.51976e-05
-10.4425 -0.203406 -9.73105e-05
-10.3387 -0.203437 -0.000102178
-10.2351 -0.203469 -0.000104633
-10.1316 -0.203503 -0.000109854
-10.0282 -0.203537 -0.000112693
-9.92496 -0.203573 -0.000118314
-9.82181 -0.20361 -0.000121587
-9.71877 -0.203648 -0.000127662
-9.61583 -0.203688 -0.000131427
-9.51301 -0.203729 -0.000138018
-9.4103 -0.203771 -0.000142343
-9.30769 -0.203815 -0.000149524
-9.20518 -0.203861 -0.000154488
-9.10278 -0.203908 -0.000162344
-9.00048 -0.203957 -0.000168041
-8.89828 -0.204008 -0.000176675
-8.79618 -0.204061 -0.000183214
-8.69417 -0.204116 -0.000192748
-8.59226 -0.204173 -0.000200262
-8.49044 -0.204233 -0.000210839
-8.38872 -0.204294 -0.000219486
-8.28708 -0.204359 -0.000231279
-8.18554 -0.204426 -0.000241248
-8.08408 -0.204496 -0.000254467
-7.98271 -0.20457 -0.00026599
-7.88143 -0.204646 -0.000280888
-7.78023 -0.204726 -0.000294245
-7.67911 -0.20481 -0.000311135
-7.57807 -0.204897 -0.000326671
-7.47712 -0.204989 -0.000345936
-7.37624 -0.205085 -0.000364078
-7.27544 -0.205186 -0.000386195
-7.17471 -0.205292 -0.000407477
-7.07406 -0.205404 -0.000433044
-6.97348 -0.205521 -0.000458138
-6.87298 -0.205644 -0.000487913
-6.77254 -0.205774 -0.000517673
-6.67218 -0.205912 -0.000552624
-6.57188 -0.206057 -0.000588148
-6.47166 -0.20621 -0.000629523
-6.37149 -0.206372 -0.000672239
-6.2714 -0.206544 -0.000721673
-6.17136 -0.206727 -0.000773455
-6.07139 -0.206921 -0.00083311
-5.97148 -0.207127 -0.000896459
-5.87163 -0.207347 -0.000969236
-5.77184 -0.207581 -0.00104753
-5.67211 -0.207832 -0.00113738
-5.57243 -0.2081 -0.00123525
-5.47281 -0.208387 -0.00134763
-5.37325 -0.208694 -0.00147155
-5.27373 -0.209025 -0.00161416
-5.17427 -0.209381 -0.0017733
-5.07487 -0.209764 -0.00195713
-4.97551 -0.210177 -0.00216477
-4.8762 -0.210624 -0.0024059
-4.77694 -0.211106 -0.00268159
-4.67772 -0.211627 -0.00300392
-4.57855 -0.21219 -0.00337698
-4.47943 -0.212799 -0.00381667
-4.38035 -0.213455 -0.00433183
-4.28131 -0.21416 -0.00494426
-4.18232 -0.214914 -0.00567018
-4.08336 -0.215712 -0.00654033
-3.98445 -0.216545 -0.00758149
-3.88557 -0.217397 -0.00883633
-3.78673 -0.218236 -0.0103438
-3.68793 -0.219015 -0.0121563
-3.58916 -0.219657 -0.014315
-3.49043 -0.220054 -0.0168581
-3.39173 -0.220059 -0.0197816
-3.29307 -0.219494 -0.0230307
-3.19443 -0.218177 -0.0264491
-3.09583 -0.215979 -0.029782
-2.99725 -0.212897 -0.0326823
-2.89871 -0.20911 -0.0348143
-2.80019 -0.204959 -0.0359504
-2.7017 -0.20085 -0.0360715
-2.60323 -0.197126 -0.0353386
-2.50479 -0.193984 -0.0340287
-2.40638 -0.191476 -0.0324187
-2.30798 -0.189546 -0.0307425
-2.20961 -0.188085 -0.029152
-2.11126 -0.18697 -0.0277438
-2.01293 -0.186082 -0.0265566
-1.91462 -0.185313 -0.025606
-1.81632 -0.18457 -0.0248754
-1.71804 -0.183771 -0.0243406
-1.61978 -0.18284 -0.0239502
-1.52154 -0.181713 -0.0236419
-1.42331 -0.180342 -0.0233187
-1.32509 -0.178713 -0.0228682
-1.22689 -0.17686 -0.0221529
-1.12869 -0.174886 -0.021057
-1.03051 -0.172955 -0.0195097
-0.932337 -0.171257 -0.0175411
-0.834173 -0.169946 -0.0152687
-0.736016 -0.16909 -0.0128761
-0.637867 -0.168661 -0.0105329
-0.539723 -0.168563 -0.00836658
-0.441585 -0.168677 -0.00642947
-0.343451 -0.168891 -0.00472853
-0.24532 -0.169119 -0.00322604
-0.147191 -0.1693 -0.00187569
-0.0490634 -0.169399 -0.000614253
0.0490634 -0.169399 0.000614253
0.147191 -0.1693 0.00187569
0.24532 -0.169119 0.00322604
0.343451 -0.168891 0.00472853
0.441585 -0.168677 0.00642947
0.539723 -0.168563 0.00836658
0.637867 -0.168661 0.0105329
0.736016 -0.16909 0.0128761
0.834173 -0.169946 0.0152687
0.932337 -0.171257 0.0175411
1.03051 -0.172955 0.0195097
1.12869 -0.174886 0.021057
1.22689 -0.17686 0.0221529
1.32509 -0.178713 0.0228682
1.42331 -0.180342 0.0233187
1.52154 -0.181713 0.0236419
1.61978 -0.18284 0.0239502
1.71804 -0.183771 0.0243406
1.81632 -0.18457 0.0248754
1.91462 -0.185313 0.025606
2.01293 -0.186082 0.0265566
2.11126 -0.18697 0.0277438
2.20961 -0.188085 0.029152
2.30798 -0.189546 0.0307425
2.40638 -0.191476 0.0324187
2.50479 -0.193984 0.0340287
2.60323 -0.197126 0.0353386
2.7017 -0.20085 0.0360715
2.80019 -0.204959 0.0359504
2.89871 -0.20911 0.0348143
2.99725 -0.212897 0.0326823
3.09583 -0.215979 0.029782
3.19443 -0.218177 0.0264491
3.29307 -0.219494 0.0230307
3.39173 -0.220059 0.0197816
3.49043 -0.220054 0.0168581
3.58916 -0.219657 0.014315
3.68793 -0.219015 0.0121563
3.78673 -0.218236 0.0103438
3.88557 -0.217397 0.00883633
3.98445 -0.216545 0.00758149
4.08336 -0.215712 0.00654033
4.18232 -0.214914 0.00567018
4.28131 -0.21416 0.00494426
4.38035 -0.213455 0.00433183
4.47943 -0.212799 0.00381667
4.57855 -0.21219 0.00337698
4.67772 -0.211627 0.00300392
4.77694 -0.211106 0.00268159
4.8762 -0.210624 0.0024059
4.97551 -0.210177 0.00216477
5.07487 -0.209764 0.00195713
5.17427 -0.209381 0.0017733
5.27373 -0.209025 0.00161416
5.37325 -0.208694 0.00147155
5.47281 -0.208387 0.00134763
5.57243 -0.2081 0.00123525
5.67211 -0.207832 0.00113738
5.77184 -0.207581 0.00104753
5.87163 -0.207347 0.000969236
5.97148 -0.207127 0.000896459
6.07139 -0.206921 0.00083311
6.17136 -0.206727 0.000773455
6.2714 -0.206544 0.000721673
6.37149 -0.206372 0.000672239
6.47166 -0.20621 0.000629523
6.57188 -0.206057 0.000588148
6.67218 -0.205912 0.000552624
6.77254 -0.205774 0.000517673
6.87298 -0.205644 0.000487913
6.97348 -0.205521 0.000458138
7.07406 -0.205404 0.000433044
7.17471 -0.205292 0.000407477
7.27544 -0.205186 0.000386195
7.37624 -0.205085 0.000364078
7.47712 -0.204989 0.000345936
7.57807 -0.204897 0.000326671
7.67911 -0.20481 0.000311135
7.78023 -0.204726 0.000294245
7.88143 -0.204646 0.000280888
7.98271 -0.20457 0.00026599
8.08408 -0.204496 0.000254467
8.18554 -0.204426 0.000241248
8.28708 -0.204359 0.000231279
8.38872 -0.204294 0.000219486
8.49044 -0.204233 0.000210839
8.59226 -0.204173 0.000200262
8.69417 -0.204116 0.000192748
8.79618 -0.204061 0.000183214
8.89828 -0.204008 0.000176675
9.00048 -0.203957 0.000168041
9.10278 -0.203908 0.000162344
9.20518 -0.203861 0.000154488
9.30769 -0.203815 0.000149524
9.4103 -0.203771 0.000142343
9.51301 -0.203729 0.000138018
9.61583 -0.203688 0.000131427
9.71877 -0.203648 0.000127662
9.82181 -0.20361 0.000121587
9.92496 -0.203573 0.000118314
10.0282 -0.203537 0.000112693
10.1316 -0.203503 0.000109854
10.2351 -0.203469 0.000104633
10.3387 -0.203437 0.000102178
10.4425 -0.203406 9.73105e-05
10.5463 -0.203375 9.51976e-05
10.6503 -0.203346 9.06428e-05
10.7545 -0.203317 8.88344e-05
10.8587 -0.20329 8.45579e-05
10.9631 -0.203263 8.30217e-05
11.0676 -0.203237 7.8993e-05
11.1722 -0.203211 7.7701e-05
11.277 -0.203187 7.38936e-05
11.3819 -0.203163 7.28211e-05
11.487 -0.20314 6.92116e-05
11.5922 -0.203117 6.83372e-05
11.6975 -0.203095 6.49051e-05
11.803 -0.203074 6.42097e-05
11.9086 -0.203053 6.09369e-05
12.0144 -0.203033 6.04039e-05
12.1204 -0.203013 5.72743e-05
12.2265 -0.202994 5.68888e-05
12.3327 -0.202975 5.38882e-05
12.4391 -0.202957 5.36373e-05
12.5457 -0.202939 5.0753e-05
12.6524 -0.202922 5.0625e-05
12.7593 -0.202905 4.78457e-05
12.8664 -0.202889 4.78304e-05
12.9737 -0.202873 4.51459e-05
13.0811 -0.202857 4.5234e-05
13.1887 -0.202842 4.26353e-05
13.2965 -0.202827 4.28186e-05
13.4044 -0.202813 4.02975e-05
13.5126 -0.202799 4.05686e-05
13.6209 -0.202785 3.81178e-05
13.7294 -0.202771 3.84703e-05
13.8382 -0.202758 3.60829e-05
13.9471 -0.202745 3.65109e-05
14.0562 -0.202733 3.41811e-05
14.1655 -0.20272 3.46792e-05
14.275 -0.202708 3.24014e-05
14.3848 -0.202696 3.29649e-05
14.4947 -0.202685 3.07341e-05
14.6049 -0.202674 3.13589e-05
14.7152 -0.202663 2.91704e-05
14.8258 -0.202652 2.98526e-05
14.9367 -0.202641 2.77024e-05
15.0477 -0.202631 2.84385e-05
15.159 -0.202621 2.63227e-05
15.2705 -0.202611 2.71096e-05
15.3823 -0.202601 2.50246e-05
15.4943 -0.202592 2.58596e-05
15.6066 -0.202582 2.38022e-05
15.7191 -0.202573 2.46828e-05
15.8319 -0.202564 2.26499e-05
15.9449 -0.202555 2.35739e-05
16.0582 -0.202547 2.15627e-05
16.1717 -0.202538 2.2528e-05
16.2856 -0.20253 2.05359e-05
16.3997 -0.202522 2.15407e-05
16.5141 -0.202514 1.95652e-05
16.6288 -0.202506 2.0608e-05
16.7437 -0.202499 1.86468e-05
16.859 -0.202491 1.97262e-05
16.9746 -0.202484 1.77771e-05
17.0905 -0.202477 1.88918e-05
17.2067 -0.202469 1.69528e-05
17.3232 -0.202462 1.81017e-05
17.4401 -0.202456 1.61707e-05
17.5572 -0.202449 1.7353e-05
17.6748 -0.202442 1.54282e-05
17.7926 -0.202436 1.66429e-05
17.9108 -0.202429 1.47225e-05
18.0294 -0.202423 1.59691e-05
18.1483 -0.202417 1.40512e-05
18.2676 -0.202411 1.53291e-05
18.3873 -0.202405 1.34122e-05
18.5074 -0.202399 1.4721e-05
18.6278 -0.202393 1.28033e-05
18.7487 -0.202388 1.41426e-05
18.8699 -0.202382 1.22226e-05
18.9916 -0.202377 1.35922e-05
19.1137 -0.202371 1.16682e-05
19.2362 -0.202366 1.30681e-05
19.3592 -0.202361 1.11385e-05
19.4826 -0.202356 1.25686e-05
19.6065 -0.202351 1.06319e-05
19.7309 -0.202346 1.20924e-05
19.8557 -0.202341 1.01468e-05
19.9811 -0.202336 1.16379e-05
20.1069 -0.202331 9.68184e-06
20.2333 -0.202326 1.12039e-05
20.3602 -0.202322 9.23575e-06
20.4876 -0.202317 1.07893e-05
20.6156 -0.202313 8.80721e-06
20.7441 -0.202308 1.03927e-05
20.8732 -0.202304 8.39503e-06
21.0029 -0.2023 1.00132e-05
21.1332 -0.202296 7.99805e-06
21.2642 -0.202291 9.64976e-06
21.3958 -0.202287 7.61515e-06
21.528 -0.202283 9.30135e-06
21.6609 -0.202279 7.24526e-06
21.7945 -0.202275 8.96707e-06
21.9288 -0.202272 6.88729e-06
22.0639 -0.202268 8.64604e-06
22.1997 -0.202264 6.54021e-06
22.3363 -0.20226 8.33739e-06
22.4736 -0.202256 6.20295e-06
22.6118 -0.202253 8.04029e-06
22.7509 -0.202249 5.87443e-06
22.8908 -0.202246 7.75391e-06
23.0316 -0.202242 5.55356e-06
23.1733 -0.202239 7.47742e-06
23.316 -0.202235 5.23919e-06
23.4597 -0.202232 7.20996e-06
23.6044 -0.202229 4.9301e-06
23.7502 -0.202225 6.95062e-06
23.8971 -0.202222 4.62497e-06
24.0451 -0.202219 6.69844e-06
24.1944 -0.202216 4.32234e-06
24.3448 -0.202212 6.45235e-06
24.4966 -0.202209 4.02048e-06
24.6496 -0.202206 6.21119e-06
24.8041 -0.202203 3.71734e-06
24.9601 -0.2022 5.97368e-06
25.1175 -0.202197 3.41039e-06
25.2766 -0.202194 5.73828e-06
25.4373 -0.202191 3.09647e-06
25.5998 -0.202188 5.50301e-06
25.7641 -0.202185 2.77167e-06
25.9304 -0.202182 5.26505e-06
26.0988 -0.202179 2.43117e-06
26.2693 -0.202176 5.02024e-06
26.4421 -0.202173 2.0686e-06
26.6174 -0.20217 4.76273e-06
26.7954 -0.202168 1.67449e-06
26.9761 -0.202165 4.48496e-06
27.1598 -0.202162 1.23325e-06
27.3468 -0.202159 4.17703e-06
27.5373 -0.202156 7.19801e-07
27.7317 -0.202153 3.82109e-06
27.9302 -0.20215 9.92861e-08
28.1333 -0.202147 3.37542e-06
28.3415 -0.202143 -6.77341e-07
28.5554 -0.20214 2.76526e-06
28.7758 -0.202136 -1.73229e-06
29.0035 -0.202132 1.92896e-06
29.2396 -0.202127 -3.32801e-06
29.4858 -0.202119 7.34795e-07
29.7441 -0.202107 -4.6243e-06
30.0173 -0.202091 1.84525e-06
30.3101 -0.202071 -2.01434e-06
30.6297 -0.202051 9.08427e-06
30.9905 -0.202032 5.96022e-06
31.4301 -0.202005 2.50501e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1QuantumOneLoop/iFpOneLoop.txt <==
-31.4301 2.99203e-23 1.61413e-05
-30.9905 -1.52278e-23 1.68391e-05
-30.6297 2.47225e-23 1.74423e-05
-30.3101 1.18386e-23 1.80008e-05
-30.0173 2.36214e-23 1.85335e-05
-29.7441 -1.87684e-23 1.90499e-05
-29.4858 2.45567e-24 1.95558e-05
-29.2396 -6.84868e-23 2.00548e-05
-29.0035 -2.22207e-23 2.05496e-05
-28.7758 -7.17595e-23 2.10421e-05
-28.5554 3.554e-23 2.15339e-05
-28.3415 -6.55537e-24 2.20261e-05
-28.1333 2.8293e-24 2.25198e-05
-27.9302 -5.33859e-23 2.30156e-05
-27.7317 6.7526e-23 2.35145e-05
-27.5373 2.75337e-23 2.40168e-05
-27.3468 -4.50424e-23 2.45233e-05
-27.1598 3.21705e-23 2.50344e-05
-26.9761 6.74932e-23 2.55505e-05
-26.7954 -9.77106e-24 2.60721e-05
-26.6174 2.36785e-23 2.65996e-05
-26.4421 -1.01036e-22 2.71333e-05
-26.2693 4.68471e-23 2.76736e-05
-26.0988 1.36309e-23 2.82208e-05
-25.9304 -2.00571e-24 2.87753e-05
-25.7641 -1.34401e-23 2.93374e-05
-25.5998 -4.39941e-23 2.99074e-05
-25.4373 5.39465e-23 3.04855e-05
-25.2766 3.34465e-23 3.10722e-05
-25.1175 4.10576e-23 3.16677e-05
-24.9601 6.9201e-23 3.22723e-05
-24.8041 -3.52989e-23 3.28863e-05
-24.6496 7.33243e-23 3.35101e-05
-24.4966 7.22893e-23 3.41439e-05
-24.3448 1.21978e-22 3.4788e-05
-24.1944 4.69853e-23 3.54427e-05
-24.0451 1.87528e-23 3.61085e-05
-23.8971 -3.07831e-23 3.67855e-05
-23.7502 -6.30192e-23 3.74741e-05
-23.6044 -4.90093e-23 3.81746e-05
-23.4597 4.652e-23 3.88875e-05
-23.316 -5.89892e-23 3.96129e-05
-23.1733 8.13389e-23 4.03513e-05
-23.0316 -4.39326e-23 4.11031e-05
-22.8908 -4.94091e-23 4.18685e-05
-22.7509 -2.88706e-23 4.2648e-05
-22.6118 -8.51953e-23 4.34419e-05
-22.4736 -4.71334e-23 4.42507e-05
-22.3363 -1.99162e-23 4.50746e-05
-22.1997 -1.14542e-22 4.59143e-05
-22.0639 4.18942e-23 4.677e-05
-21.9288 -1.02176e-22 4.76422e-05
-21.7945 -1.15703e-22 4.85313e-05
-21.6609 -9.22714e-23 4.94378e-05
-21.528 1.66683e-23 5.03622e-05
-21.3958 -5.54783e-23 5.1305e-05
-21.2642 -1.5332e-22 5.22666e-05
-21.1332 -1.02316e-23 5.32475e-05
-21.0029 -6.77403e-24 5.42483e-05
-20.8732 1.61901e-22 5.52695e-05
-20.7441 -1.47159e-22 5.63117e-05
-20.6156 -5.23049e-23 5.73755e-05
-20.4876 5.24037e-23 5.84613e-05
-20.3602 2.11393e-22 5.95699e-05
-20.2333 4.38729e-24 6.07019e-05
-20.1069 -9.82723e-23 6.18578e-05
-19.9811 1.21986e-22 6.30385e-05
-19.8557 -1.9364e-22 6.42445e-05
-19.7309 1.50537e-22 6.54766e-05
-19.6065 -1.2768e-22 6.67354e-05
-19.4826 7.19191e-23 6.80218e-05
-19.3592 -1.26434e-22 6.93366e-05
-19.2362 1.65108e-22 7.06805e-05
-19.1137 -2.64179e-23 7.20543e-05
-18.9916 -3.57254e-23 7.3459e-05
-18.8699 -1.69621e-22 7.48954e-05
-18.7487 -1.28209e-22 7.63644e-05
-18.6278 9.19958e-23 7.7867e-05
-18.5074 -1.17537e-22 7.94041e-05
-18.3873 3.79468e-23 8.09768e-05
-18.2676 -1.74229e-22 8.25861e-05
-18.1483 -1.931e-22 8.42332e-05
-18.0294 -2.79312e-22 8.5919e-05
-17.9108 -2.78745e-23 8.76448e-05
-17.7926 2.95272e-22 8.94118e-05
-17.6748 -4.92926e-22 9.12213e-05
-17.5572 -1.80274e-22 9.30745e-05
-17.4401 8.21432e-23 9.49727e-05
-17.3232 5.41071e-23 9.69174e-05
-17.2067 -1.02077e-22 9.891e-05
-17.0905 1.07217e-22 0.000100952
-16.9746 3.2564e-22 0.000103045
-16.859 2.0597e-22 0.00010519
-16.7437 3.02722e-22 0.00010739
-16.6288 5.26143e-22 0.000109645
-16.5141 -8.32875e-23 0.000111959
-16.3997 2.58771e-22 0.000114331
-16.2856 1.36985e-22 0.000116766
-16.1717 -3.12025e-22 0.000119263
-16.0582 7.56092e-22 0.000121827
-15.9449 5.47083e-22 0.000124458
-15.8319 4.43225e-22 0.000127159
-15.7191 -2.46618e-22 0.000129933
-15.6066 -1.2617e-22 0.000132781
-15.4943 7.39059e-22 0.000135706
-15.3823 -4.7486e-22 0.000138712
-15.2705 -3.23512e-22 0.0001418
-15.159 3.06981e-22 0.000144974
-15.0477 2.18477e-22 0.000148237
-14.9367 1.11121e-22 0.000151591
-14.8258 -6.10445e-22 0.00015504
-14.7152 -1.12334e-22 0.000158587
-14.6049 -4.03356e-22 0.000162236
-14.4947 1.47894e-22 0.00016599
-14.3848 4.1032e-22 0.000169854
-14.275 6.27511e-22 0.000173831
-14.1655 -4.48973e-22 0.000177926
-14.0562 3.4424e-22 0.000182142
-13.9471 -2.71611e-22 0.000186485
-13.8382 1.4207e-22 0.000190958
-13.7294 3.55508e-22 0.000195568
-13.6209 3.40513e-23 0.000200319
-13.5126 -3.66142e-22 0.000205217
-13.4044 1.43013e-21 0.000210267
-13.2965 -3.09883e-22 0.000215476
-13.1887 1.16856e-22 0.000220849
-13.0811 6.10574e-22 0.000226393
-12.9737 -6.95851e-22 0.000232116
-12.8664 -7.49603e-22 0.000238023
-12.7593 5.60741e-22 0.000244123
-12.6524 -9.79986e-23 0.000250424
-12.5457 8.15434e-22 0.000256934
-12.4391 1.57726e-21 0.000263661
-12.3327 2.78051e-22 0.000270615
-12.2265 5.67331e-22 0.000277806
-12.1204 5.16534e-23 0.000285242
-12.0144 -1.1524e-22 0.000292936
-11.9086 9.80236e-22 0.000300899
-11.803 -2.05508e-22 0.000309141
-11.6975 -4.16268e-22 0.000317676
-11.5922 -4.16259e-22 0.000326516
-11.487 -1.17294e-21 0.000335676
-11.3819 -1.10326e-21 0.00034517
-11.277 1.43353e-21 0.000355012
-11.1722 1.54155e-21 0.00036522
-11.0676 -2.45005e-21 0.000375811
-10.9631 6.757e-22 0.000386802
-10.8587 4.21191e-21 0.000398212
-10.7545 4.47576e-22 0.000410063
-10.6503 7.02907e-22 0.000422374
-10.5463 -6.61899e-22 0.00043517
-10.4425 -2.58103e-21 0.000448473
-10.3387 -4.44579e-22 0.00046231
-10.2351 -8.25644e-22 0.000476706
-10.1316 -2.97767e-21 0.000491692
-10.0282 -4.32442e-22 0.000507298
-9.92496 -2.22126e-21 0.000523555
-9.82181 -2.03133e-21 0.000540498
-9.71877 1.13381e-21 0.000558164
-9.61583 3.81306e-22 0.000576592
-9.51301 7.06619e-21 0.000595823
-9.4103 5.69138e-22 0.000615902
-9.30769 5.22581e-21 0.000636877
-9.20518 -1.24104e-21 0.000658797
-9.10278 9.10238e-22 0.000681717
-9.00048 3.16821e-21 0.000705695
-8.89828 2.39954e-21 0.000730793
-8.79618 5.78414e-22 0.000757077
-8.69417 -1.22698e-21 0.000784618
-8.59226 9.67461e-22 0.000813492
-8.49044 -5.37737e-21 0.000843783
-8.38872 -7.12687e-22 0.000875578
-8.28708 -3.02153e-21 0.000908972
-8.18554 9.90826e-22 0.000944068
-8.08408 4.23231e-21 0.000980976
-7.98271 2.16315e-21 0.00101982
-7.88143 -3.64348e-21 0.00106072
-7.78023 2.51341e-21 0.00110382
-7.67911 1.35935e-20 0.00114927
-7.57807 9.75496e-21 0.00119724
-7.47712 3.90428e-21 0.0012479
-7.37624 5.33074e-21 0.00130145
-7.27544 -7.445e-21 0.0013581
-7.17471 6.01821e-21 0.00141807
-7.07406 -1.35281e-20 0.00148163
-6.97348 7.34366e-21 0.00154903
-6.87298 1.8539e-20 0.00162059
-6.77254 -2.26644e-20 0.00169664
-6.67218 7.19946e-21 0.00177753
-6.57188 -5.66258e-21 0.00186366
-6.47166 1.78233e-21 0.00195547
-6.37149 -2.11797e-21 0.00205345
-6.2714 9.06241e-21 0.00215813
-6.17136 -2.43582e-21 0.0022701
-6.07139 -1.29359e-20 0.00239002
-5.97148 6.30753e-21 0.00251862
-5.87163 1.53554e-20 0.00265671
-5.77184 -1.84352e-20 0.00280522
-5.67211 2.79135e-21 0.00296516
-5.57243 -1.41394e-20 0.00313767
-5.47281 -4.54808e-20 0.00332404
-5.37325 -3.27249e-20 0.00352572
-5.27373 5.58586e-20 0.00374436
-5.17427 -3.40824e-20 0.00398183
-5.07487 -9.86174e-21 0.00424024
-4.97551 -8.27883e-20 0.00452201
-4.8762 -3.5769e-20 0.00482991
-4.77694 -2.02049e-20 0.00516712
-4.67772 -2.24912e-20 0.00553731
-4.57855 2.16139e-20 0.00594473
-4.47943 -2.26012e-20 0.00639431
-4.38035 5.16982e-20 0.00689178
-4.28131 1.37599e-19 0.0074439
-4.18232 2.96572e-20 0.00805858
-4.08336 -3.02341e-20 0.00874521
-3.98445 6.98768e-20 0.00951492
-3.88557 -4.07207e-20 0.010381
-3.78673 -9.91093e-20 0.0113596
-3.68793 -1.1953e-19 0.0124699
-3.58916 8.93842e-21 0.0137355
-3.49043 6.02819e-20 0.0151854
-3.39173 1.97079e-19 0.0168554
-3.29307 -3.60224e-19 0.0187897
-3.19443 6.22235e-20 0.0210444
-3.09583 4.59414e-20 0.0236903
-2.99725 -4.96937e-21 0.0268182
-2.89871 6.97624e-19 0.0305456
-2.80019 -1.08742e-18 0.0350269
-2.7017 -5.9388e-19 0.0404668
-2.60323 -1.02852e-18 0.0471415
-2.50479 1.41973e-19 0.0554293
-2.40638 5.79064e-19 0.065858
-2.30798 2.02295e-18 0.079178
-2.20961 -1.43417e-18 0.0964805
-2.11126 -3.56489e-18 0.119393
-2.01293 6.95752e-19 0.150408
-1.91462 1.65735e-18 0.193469
-1.81632 4.14623e-18 0.255027
-1.71804 -8.5571e-18 0.346037
-1.61978 -2.65923e-17 0.485783
-1.52154 4.02908e-18 0.709148
-1.42331 -1.62815e-17 1.07858
-1.32509 3.01242e-17 1.6906
-1.22689 -4.56707e-17 2.59849
-1.12869 3.98094e-18 3.46609
-1.03051 -5.23817e-17 3.52319
-0.932337 -2.14979e-16 2.83875
-0.834173 6.38048e-17 2.10239
-0.736016 -2.77535e-17 1.5712
-0.637867 3.17353e-17 1.22235
-0.539723 1.74135e-17 0.994829
-0.441585 -1.4392e-17 0.844672
-0.343451 1.02077e-17 0.745092
-0.24532 -2.30804e-18 0.680335
-0.147191 3.42118e-18 0.641265
-0.0490634 -8.91692e-19 0.62285
0.0490634 1.28502e-19 0.62285
0.147191 -6.4204e-19 0.641265
0.24532 6.29461e-19 0.680335
0.343451 1.6199e-17 0.745092
0.441585 -2.15784e-17 0.844672
0.539723 2.04042e-17 0.994829
0.637867 -4.31821e-17 1.22235
0.736016 -1.38879e-16 1.5712
0.834173 9.15993e-17 2.10239
0.932337 2.2723e-16 2.83875
1.03051 -1.16562e-16 3.52319
1.12869 1.66645e-19 3.46609
1.22689 3.89547e-17 2.59849
1.32509 -1.09359e-17 1.6906
1.42331 9.96123e-17 1.07858
1.52154 -4.12269e-17 0.709148
1.61978 1.53659e-17 0.485783
1.71804 1.82378e-17 0.346037
1.81632 1.00771e-17 0.255027
1.91462 1.31435e-17 0.193469
2.01293 -5.08482e-18 0.150408
2.11126 -5.69983e-18 0.119393
2.20961 4.14271e-19 0.0964805
2.30798 8.45408e-19 0.079178
2.40638 -8.42473e-19 0.065858
2.50479 -1.23207e-18 0.0554293
2.60323 1.45608e-18 0.0471415
2.7017 -8.37317e-19 0.0404668
2.80019 8.1347e-19 0.0350269
2.89871 -1.22685e-19 0.0305456
2.99725 4.30331e-19 0.0268182
3.09583 3.56268e-19 0.0236903
3.19443 9.14288e-21 0.0210444
3.29307 -3.39868e-19 0.0187897
3.39173 2.01716e-19 0.0168554
3.49043 2.80714e-19 0.0151854
3.58916 3.24719e-19 0.0137355
3.68793 9.06934e-20 0.0124699
3.78673 -4.00596e-20 0.0113596
3.88557 -1.47935e-20 0.010381
3.98445 4.22097e-20 0.00951492
4.08336 -1.64623e-19 0.00874521
4.18232 -1.27891e-19 0.00805858
4.28131 2.60189e-21 0.0074439
4.38035 -9.08217e-20 0.00689178
4.47943 -9.75234e-20 0.00639431
4.57855 -5.77849e-22 0.00594473
4.67772 4.89055e-20 0.00553731
4.77694 1.2738e-20 0.00516712
4.8762 6.84793e-20 0.00482991
4.97551 1.1757e-20 0.00452201
5.07487 -3.8471e-20 0.00424024
5.17427 -3.67375e-20 0.00398183
5.27373 -1.27433e-20 0.00374436
5.37325 -2.70067e-20 0.00352572
5.47281 -2.09282e-20 0.00332404
5.57243 -3.48433e-21 0.00313767
5.67211 -2.38246e-21 0.00296516
5.77184 1.08012e-20 0.00280522
5.87163 -3.66235e-20 0.00265671
5.97148 9.05745e-22 0.00251862
6.07139 4.89427e-21 0.00239002
6.17136 2.19174e-20 0.0022701
6.2714 -1.75836e-20 0.00215813
6.37149 6.62388e-21 0.00205345
6.47166 -3.58118e-21 0.00195547
6.57188 -2.27295e-20 0.00186366
6.67218 -1.40947e-21 0.00177753
6.77254 -8.06256e-22 0.00169664
6.87298 9.59308e-21 0.00162059
6.97348 -1.2134e-20 0.00154903
7.07406 4.12343e-21 0.00148163
7.17471 1.56266e-20 0.00141807
7.27544 2.55416e-21 0.0013581
7.37624 -1.47335e-20 0.00130145
7.47712 -6.91561e-21 0.0012479
7.57807 -6.42619e-21 0.00119724
7.67911 -8.05653e-21 0.00114927
7.78023 1.76657e-20 0.00110382
7.88143 -8.9264e-21 0.00106072
7.98271 1.0044e-22 0.00101982
8.08408 -4.42219e-21 0.000980976
8.18554 8.5075e-21 0.000944068
8.28708 5.49826e-21 0.000908972
8.38872 -3.2831e-21 0.000875578
8.49044 -8.5984e-22 0.000843783
8.59226 6.65071e-21 0.000813492
8.69417 -7.16648e-22 0.000784618
8.79618 1.71529e-21 0.000757077
8.89828 -5.57076e-22 0.000730793
9.00048 1.31454e-21 0.000705695
9.10278 3.21665e-21 0.000681717
9.20518 -6.87752e-22 0.000658797
9.30769 -2.47432e-21 0.000636877
9.4103 -2.54619e-21 0.000615902
9.51301 2.61481e-21 0.000595823
9.61583 -4.55555e-22 0.000576592
9.71877 3.26925e-21 0.000558164
9.82181 -2.05017e-21 0.000540498
9.92496 7.02887e-22 0.000523555
10.0282 -2.43001e-21 0.000507298
10.1316 -6.81168e-22 0.000491692
10.2351 3.88984e-22 0.000476706
10.3387 2.0232e-22 0.00046231
10.4425 -1.45671e-21 0.000448473
10.5463 1.69166e-21 0.00043517
10.6503 -2.37542e-21 0.000422374
10.7545 5.01518e-22 0.000410063
10.8587 -2.96134e-21 0.000398212
10.9631 5.43069e-22 0.000386802
11.0676 -1.88145e-21 0.000375811
11.1722 -2.2299e-21 0.00036522
11.277 5.81029e-22 0.000355012
11.3819 2.52189e-21 0.00034517
11.487 -2.44033e-22 0.000335676
11.5922 7.8627e-22 0.000326516
11.6975 4.38055e-22 0.000317676
11.803 -9.9735e-22 0.000309141
11.9086 1.65326e-21 0.000300899
12.0144 -2.40849e-21 0.000292936
12.1204 -9.15399e-22 0.000285242
12.2265 1.03557e-21 0.000277806
12.3327 1.39671e-23 0.000270615
12.4391 -6.84985e-23 0.000263661
12.5457 2.66123e-23 0.000256934
12.6524 -9.12001e-22 0.000250424
12.7593 -2.98208e-23 0.000244123
12.8664 8.7068e-22 0.000238023
12.9737 -1.36338e-21 0.000232116
13.0811 1.83241e-21 0.000226393
13.1887 7.91273e-23 0.000220849
13.2965 -4.85056e-22 0.000215476
13.4044 9.74183e-22 0.000210267
13.5126 -3.16148e-22 0.000205217
13.6209 8.95329e-22 0.000200319
13.7294 1.11548e-21 0.000195568
13.8382 -5.11756e-22 0.000190958
13.9471 -8.81901e-22 0.000186485
14.0562 -4.87297e-22 0.000182142
14.1655 2.53074e-22 0.000177926
14.275 -5.06079e-22 0.000173831
14.3848 -3.32285e-22 0.000169854
14.4947 -3.43611e-22 0.00016599
14.6049 1.27598e-22 0.000162236
14.7152 -5.6555e-23 0.000158587
14.8258 -3.73008e-23 0.00015504
14.9367 9.43624e-23 0.000151591
15.0477 6.98532e-22 0.000148237
15.159 -8.81054e-23 0.000144974
15.2705 -1.08177e-21 0.0001418
15.3823 1.97153e-22 0.000138712
15.4943 -2.7762e-22 0.000135706
15.6066 -2.9285e-22 0.000132781
15.7191 -1.8741e-25 0.000129933
15.8319 -9.8933e-24 0.000127159
15.9449 -5.58183e-23 0.000124458
16.0582 -2.62394e-22 0.000121827
16.1717 8.72674e-23 0.000119263
16.2856 1.38393e-22 0.000116766
16.3997 3.30136e-22 0.000114331
16.5141 -2.50732e-23 0.000111959
16.6288 -7.53362e-23 0.000109645
16.7437 6.82814e-23 0.00010739
16.859 -6.38957e-23 0.00010519
16.9746 -8.74062e-23 0.000103045
17.0905 8.29132e-23 0.000100952
17.2067 2.17443e-22 9.891e-05
17.3232 2.78762e-22 9.69174e-05
17.4401 7.18349e-24 9.49727e-05
17.5572 2.63115e-22 9.30745e-05
17.6748 8.03522e-23 9.12213e-05
17.7926 3.02818e-22 8.94118e-05
17.9108 9.77586e-23 8.76448e-05
18.0294 2.4128e-22 8.5919e-05
18.1483 1.11336e-23 8.42332e-05
18.2676 -5.17086e-25 8.25861e-05
18.3873 -3.06362e-22 8.09768e-05
18.5074 -6.37621e-23 7.94041e-05
18.6278 5.15161e-23 7.7867e-05
18.7487 -1.35755e-22 7.63644e-05
18.8699 -1.46997e-22 7.48954e-05
18.9916 6.65908e-23 7.3459e-05
19.1137 -6.14592e-23 7.20543e-05
19.2362 7.36067e-24 7.06805e-05
19.3592 1.56926e-22 6.93366e-05
19.4826 1.36133e-22 6.80218e-05
19.6065 4.77396e-23 6.67354e-05
19.7309 4.15038e-23 6.54766e-05
19.8557 9.71682e-23 6.42445e-05
19.9811 4.79377e-23 6.30385e-05
20.1069 -9.23286e-23 6.18578e-05
20.2333 -1.40916e-22 6.07019e-05
20.3602 3.9238e-23 5.95699e-05
20.4876 -1.14777e-22 5.84613e-05
20.6156 1.22091e-23 5.73755e-05
20.7441 8.44671e-23 5.63117e-05
20.8732 -1.22996e-22 5.52695e-05
21.0029 4.32332e-23 5.42483e-05
21.1332 -3.00734e-23 5.32475e-05
21.2642 -9.18116e-23 5.22666e-05
21.3958 -1.41617e-22 5.1305e-05
21.528 3.69974e-23 5.03622e-05
21.6609 1.22089e-22 4.94378e-05
21.7945 -1.58227e-23 4.85313e-05
21.9288 -1.18983e-22 4.76422e-05
22.0639 -8.38175e-23 4.677e-05
22.1997 -1.12135e-23 4.59143e-05
22.3363 -6.99857e-23 4.50746e-05
22.4736 8.26619e-23 4.42507e-05
22.6118 4.60557e-23 4.34419e-05
22.7509 -7.95563e-23 4.2648e-05
22.8908 3.71584e-23 4.18685e-05
23.0316 -3.0816e-23 4.11031e-05
23.1733 -3.16776e-23 4.03513e-05
23.316 8.26151e-24 3.96129e-05
23.4597 -1.30836e-23 3.88875e-05
23.6044 1.16811e-22 3.81746e-05
23.7502 1.34351e-23 3.74741e-05
23.8971 -1.31083e-22 3.67855e-05
24.0451 -1.89494e-23 3.61085e-05
24.1944 -3.37907e-23 3.54427e-05
24.3448 -2.21202e-23 3.4788e-05
24.4966 8.71419e-23 3.41439e-05
24.6496 -4.72437e-23 3.35101e-05
24.8041 4.02139e-23 3.28863e-05
24.9601 5.8736e-24 3.22723e-05
25.1175 3.30612e-23 3.16677e-05
25.2766 -8.60221e-23 3.10722e-05
25.4373 1.83633e-23 3.04855e-05
25.5998 -2.45014e-23 2.99074e-05
25.7641 4.39596e-23 2.93374e-05
25.9304 3.41822e-23 2.87753e-05
26.0988 4.05363e-23 2.82208e-05
26.2693 2.58293e-23 2.76736e-05
26.4421 -5.10061e-24 2.71333e-05
26.6174 -7.78497e-23 2.65996e-05
26.7954 -2.27809e-24 2.60721e-05
26.9761 -1.01689e-23 2.55505e-05
27.1598 1.64255e-23 2.50344e-05
27.3468 -2.86079e-24 2.45233e-05
27.5373 2.33559e-23 2.40168e-05
27.7317 1.09453e-24 2.35145e-05
27.9302 -1.21559e-23 2.30156e-05
28.1333 4.26411e-24 2.25198e-05
28.3415 -1.34507e-23 2.20261e-05
28.5554 1.87579e-23 2.15339e-05
28.7758 -1.60484e-23 2.10421e-05
29.0035 2.04391e-24 2.05496e-05
29.2396 -1.66485e-23 2.00548e-05
29.4858 4.10511e-23 1.95558e-05
29.7441 2.75394e-23 1.90499e-05
30.0173 2.52698e-23 1.85335e-05
30.3101 -7.43828e-23 1.80008e-05
30.6297 9.44071e-24 1.74423e-05
30.9905 -1.10831e-23 1.68391e-05
31.4301 5.20084e-23 1.61413e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1QuantumOneLoop/iFpTwoLoop.txt <==
-31.4301 -6.82053e-23 1.61391e-05
-30.9905 7.79976e-23 1.68368e-05
-30.6297 5.11015e-24 1.74398e-05
-30.3101 -6.23629e-23 1.79981e-05
-30.0173 -2.05485e-23 1.85307e-05
-29.7441 4.09795e-23 1.9047e-05
-29.4858 1.09557e-22 1.95527e-05
-29.2396 1.19649e-22 2.00516e-05
-29.0035 1.57056e-22 2.05463e-05
-28.7758 4.7078e-23 2.10387e-05
-28.5554 -1.80045e-22 2.15304e-05
-28.3415 -1.3409e-22 2.20225e-05
-28.1333 -7.25347e-24 2.2516e-05
-27.9302 1.17778e-22 2.30117e-05
-27.7317 2.06509e-22 2.35103e-05
-27.5373 2.04131e-22 2.40126e-05
-27.3468 9.0073e-23 2.45189e-05
-27.1598 1.01599e-22 2.50298e-05
-26.9761 -1.83824e-23 2.55458e-05
-26.7954 -9.62838e-23 2.60672e-05
-26.6174 1.30683e-22 2.65945e-05
-26.4421 2.80045e-22 2.71281e-05
-26.2693 1.8745e-22 2.76682e-05
-26.0988 -5.39038e-23 2.82153e-05
-25.9304 7.82191e-23 2.87696e-05
-25.7641 -2.10857e-22 2.93315e-05
-25.5998 -2.94111e-22 2.99012e-05
-25.4373 -3.30571e-22 3.04792e-05
-25.2766 -1.83077e-22 3.10657e-05
-25.1175 -4.15731e-22 3.1661e-05
-24.9601 8.54373e-23 3.22654e-05
-24.8041 1.45973e-22 3.28792e-05
-24.6496 5.28505e-22 3.35027e-05
-24.4966 3.48213e-22 3.41362e-05
-24.3448 2.00453e-22 3.47801e-05
-24.1944 -1.73664e-22 3.54346e-05
-24.0451 -9.26069e-23 3.61001e-05
-23.8971 -6.14322e-22 3.67768e-05
-23.7502 -1.52477e-22 3.74652e-05
-23.6044 -7.24762e-22 3.81654e-05
-23.4597 -6.10632e-22 3.8878e-05
-23.316 -3.70691e-22 3.96031e-05
-23.1733 -1.77683e-22 4.03412e-05
-23.0316 -2.29171e-22 4.10927e-05
-22.8908 4.09711e-22 4.18578e-05
-22.7509 -8.61252e-23 4.26369e-05
-22.6118 -1.78434e-23 4.34305e-05
-22.4736 -1.93419e-22 4.42389e-05
-22.3363 -3.69877e-22 4.50625e-05
-22.1997 -5.23417e-22 4.59018e-05
-22.0639 -8.06519e-23 4.67571e-05
-21.9288 -5.2514e-22 4.76289e-05
-21.7945 -1.97447e-22 4.85176e-05
-21.6609 -2.26008e-22 4.94237e-05
-21.528 -3.16058e-22 5.03477e-05
-21.3958 -9.34507e-22 5.129e-05
-21.2642 -3.61816e-22 5.22511e-05
-21.1332 -6.56644e-22 5.32315e-05
-21.0029 -4.15718e-22 5.42318e-05
-20.8732 -1.96016e-22 5.52525e-05
-20.7441 -3.5173e-24 5.62942e-05
-20.6156 -3.17754e-22 5.73574e-05
-20.4876 -2.84633e-22 5.84427e-05
-20.3602 -7.77516e-22 5.95507e-05
-20.2333 -5.80424e-22 6.0682e-05
-20.1069 -2.04602e-22 6.18373e-05
-19.9811 1.06825e-22 6.30173e-05
-19.8557 2.61879e-22 6.42227e-05
-19.7309 1.07404e-22 6.5454e-05
-19.6065 3.85821e-23 6.67122e-05
-19.4826 2.7927e-22 6.79978e-05
-19.3592 1.5885e-23 6.93118e-05
-19.2362 7.06142e-22 7.06549e-05
-19.1137 2.72549e-23 7.20279e-05
-18.9916 -5.53386e-22 7.34317e-05
-18.8699 -7.58603e-22 7.48672e-05
-18.7487 -3.79043e-22 7.63353e-05
-18.6278 -6.08231e-22 7.78369e-05
-18.5074 3.36596e-22 7.93731e-05
-18.3873 7.98711e-22 8.09448e-05
-18.2676 6.12883e-22 8.2553e-05
-18.1483 7.84288e-22 8.41989e-05
-18.0294 1.18756e-21 8.58836e-05
-17.9108 7.66737e-22 8.76083e-05
-17.7926 8.12999e-22 8.93741e-05
-17.6748 2.11296e-21 9.11822e-05
-17.5572 1.43635e-21 9.30341e-05
-17.4401 -1.3475e-21 9.4931e-05
-17.3232 1.88327e-21 9.68743e-05
-17.2067 6.59172e-22 9.88653e-05
-17.0905 3.66332e-21 0.000100906
-16.9746 5.96685e-22 0.000102997
-16.859 -4.45547e-22 0.000105141
-16.7437 -8.67787e-22 0.000107339
-16.6288 9.43745e-22 0.000109592
-16.5141 -8.17233e-22 0.000111904
-16.3997 1.66364e-21 0.000114275
-16.2856 5.58233e-22 0.000116707
-16.1717 7.69862e-22 0.000119203
-16.0582 6.003e-22 0.000121764
-15.9449 9.29268e-22 0.000124393
-15.8319 -1.34338e-22 0.000127091
-15.7191 1.40782e-21 0.000129862
-15.6066 2.60177e-21 0.000132708
-15.4943 1.0081e-21 0.000135631
-15.3823 1.6754e-22 0.000138634
-15.2705 4.6937e-22 0.000141719
-15.159 -1.38886e-21 0.00014489
-15.0477 -3.4203e-22 0.000148149
-14.9367 1.11096e-22 0.0001515
-14.8258 1.78125e-21 0.000154946
-14.7152 -4.05178e-22 0.000158489
-14.6049 3.41261e-21 0.000162135
-14.4947 -9.6169e-22 0.000165885
-14.3848 -1.18957e-21 0.000169745
-14.275 -9.65368e-22 0.000173718
-14.1655 2.94292e-21 0.000177808
-14.0562 1.29217e-21 0.000182019
-13.9471 -5.9326e-22 0.000186357
-13.8382 1.1906e-21 0.000190826
-13.7294 3.10169e-21 0.00019543
-13.6209 -5.87564e-21 0.000200176
-13.5126 1.32244e-21 0.000205068
-13.4044 2.34438e-21 0.000210112
-13.2965 -1.50733e-21 0.000215314
-13.1887 -2.02444e-21 0.00022068
-13.0811 -5.72751e-21 0.000226218
-12.9737 1.27092e-21 0.000231933
-12.8664 1.54079e-21 0.000237833
-12.7593 2.94358e-21 0.000243925
-12.6524 3.67915e-21 0.000250217
-12.5457 2.98389e-21 0.000256718
-12.4391 -1.63185e-21 0.000263436
-12.3327 7.12728e-23 0.00027038
-12.2265 4.97557e-21 0.00027756
-12.1204 1.64735e-21 0.000284986
-12.0144 -1.31889e-22 0.000292668
-11.9086 2.2195e-22 0.000300619
-11.803 6.18231e-21 0.000308848
-11.6975 -6.76544e-21 0.00031737
-11.5922 -6.61445e-21 0.000326196
-11.487 -4.69696e-21 0.000335341
-11.3819 3.33984e-21 0.000344819
-11.277 -8.85606e-21 0.000354645
-11.1722 -2.68265e-21 0.000364835
-11.0676 -7.46953e-21 0.000375407
-10.9631 1.36179e-20 0.000386379
-10.8587 -6.06384e-21 0.000397769
-10.7545 1.41774e-20 0.000409597
-10.6503 -3.96838e-21 0.000421886
-10.5463 8.0417e-22 0.000434657
-10.4425 2.51328e-20 0.000447934
-10.3387 -3.72724e-21 0.000461743
-10.2351 7.51173e-21 0.000476111
-10.1316 3.43601e-20 0.000491066
-10.0282 1.26427e-20 0.000506638
-9.92496 -4.92829e-21 0.000522861
-9.82181 5.20561e-21 0.000539767
-9.71877 2.20945e-20 0.000557394
-9.61583 6.25909e-21 0.00057578
-9.51301 -2.49794e-20 0.000594967
-9.4103 1.1535e-20 0.000614999
-9.30769 -1.8242e-20 0.000635923
-9.20518 1.2634e-20 0.000657789
-9.10278 -4.56528e-20 0.000680652
-9.00048 -4.02926e-20 0.000704568
-8.89828 -1.57444e-20 0.000729601
-8.79618 -4.75268e-20 0.000755814
-8.69417 3.01135e-20 0.00078328
-8.59226 -2.07992e-20 0.000812075
-8.49044 -2.38783e-20 0.000842279
-8.38872 1.83561e-21 0.000873982
-8.28708 -1.79093e-20 0.000907277
-8.18554 -2.77984e-20 0.000942267
-8.08408 -4.04955e-21 0.000979061
-7.98271 -3.2894e-20 0.00101778
-7.88143 8.86655e-20 0.00105855
-7.78023 -9.59079e-21 0.00110151
-7.67911 -3.18359e-20 0.0011468
-7.57807 5.33882e-21 0.00119461
-7.47712 -3.77618e-20 0.00124509
-7.37624 -1.11796e-19 0.00129845
-7.27544 -4.12064e-20 0.00135489
-7.17471 3.73457e-20 0.00141463
-7.07406 6.64058e-20 0.00147794
-6.97348 -2.40306e-20 0.00154509
-6.87298 -1.38788e-19 0.00161636
-6.77254 -2.9231e-20 0.00169209
-6.67218 -4.39418e-21 0.00177264
-6.57188 1.58836e-19 0.0018584
-6.47166 2.47766e-20 0.00194982
-6.37149 -9.61055e-20 0.00204735
-6.2714 1.30938e-19 0.00215155
-6.17136 -2.24338e-19 0.002263
-6.07139 2.36767e-19 0.00238235
-5.97148 -1.85996e-19 0.00251033
-5.87163 2.49115e-19 0.00264775
-5.77184 1.05809e-19 0.00279552
-5.67211 6.05142e-20 0.00295464
-5.57243 1.51415e-19 0.00312626
-5.47281 1.29751e-19 0.00331167
-5.37325 -1.12888e-19 0.0035123
-5.27373 4.58492e-19 0.00372979
-5.17427 -1.66456e-19 0.00396601
-5.07487 1.08973e-21 0.00422306
-4.97551 1.55779e-19 0.00450337
-4.8762 -3.12594e-19 0.00480971
-4.77694 -3.51538e-19 0.00514525
-4.67772 5.16123e-20 0.00551369
-4.57855 9.04759e-19 0.00591929
-4.47943 5.14132e-19 0.00636704
-4.38035 -6.25195e-19 0.00686273
-4.28131 -3.36378e-19 0.00741323
-4.18232 7.28309e-19 0.00802661
-4.08336 -2.2428e-18 0.00871248
-3.98445 9.19894e-19 0.00948233
-3.88557 -1.02869e-18 0.01035
-3.78673 -1.21672e-18 0.011332
-3.68793 1.76568e-18 0.0124488
-3.58916 2.55687e-18 0.0137249
-3.49043 -7.96817e-19 0.0151906
-3.39173 -1.14037e-18 0.0168826
-3.29307 4.20761e-18 0.018846
-3.19443 -3.41655e-18 0.0211356
-3.09583 -7.58412e-19 0.0238184
-2.99725 -3.95597e-18 0.0269776
-2.89871 -6.4351e-18 0.0307194
-2.80019 -1.82761e-17 0.0351836
-2.7017 -1.0402e-17 0.0405595
-2.60323 -1.9587e-17 0.0471057
-2.50479 -1.1929e-18 0.0551797
-2.40638 1.11874e-17 0.0652776
-2.30798 -3.55061e-17 0.0781
-2.20961 2.15963e-17 0.0946539
-2.11126 -1.42121e-18 0.116423
-2.01293 -2.90858e-17 0.145648
-1.91462 4.29682e-17 0.185816
-1.81632 -1.69733e-16 0.242524
-1.71804 6.44862e-17 0.325066
-1.61978 3.8648e-15 0.449385
-1.52154 -2.58059e-16 0.643596
-1.42331 1.3783e-15 0.957374
-1.32509 -3.48951e-15 1.47172
-1.22689 -2.42183e-15 2.27214
-1.12869 1.24583e-14 3.24861
-1.03051 -8.20852e-15 3.78191
-0.932337 -1.93218e-14 3.41878
-0.834173 -1.43747e-13 2.66219
-0.736016 -2.49088e-15 2.00736
-0.637867 5.07773e-15 1.5501
-0.539723 -3.32898e-15 1.24665
-0.441585 -5.05401e-16 1.04612
-0.343451 1.87391e-15 0.91372
-0.24532 4.82114e-16 0.828077
-0.147191 -2.90098e-15 0.776661
-0.0490634 5.83154e-15 0.752472
0.0490634 1.20668e-14 0.752472
0.147191 1.04559e-15 0.776661
0.24532 2.03684e-14 0.828077
0.343451 2.53252e-16 0.91372
0.441585 6.662e-16 1.04612
0.539723 -9.20896e-16 1.24665
0.637867 -1.49577e-15 1.5501
0.736016 6.3925e-16 2.00736
0.834173 -1.13871e-15 2.66219
0.932337 -1.5189e-15 3.41878
1.03051 -8.40091e-15 3.78191
1.12869 1.29507e-14 3.24861
1.22689 -1.60579e-15 2.27214
1.32509 -7.2091e-14 1.47172
1.42331 3.21537e-14 0.957374
1.52154 -1.01663e-16 0.643596
1.61978 4.05252e-16 0.449385
1.71804 -7.38446e-17 0.325066
1.81632 7.43256e-17 0.242524
1.91462 9.96591e-17 0.185816
2.01293 -4.8691e-17 0.145648
2.11126 2.23026e-17 0.116423
2.20961 1.95105e-17 0.0946539
2.30798 3.08386e-17 0.0781
2.40638 -1.03994e-17 0.0652776
2.50479 4.89212e-18 0.0551797
2.60323 -5.87176e-18 0.0471057
2.7017 -2.64764e-18 0.0405595
2.80019 -9.26499e-18 0.0351836
2.89871 -3.74232e-18 0.0307194
2.99725 -9.06691e-18 0.0269776
3.09583 3.66697e-18 0.0238184
3.19443 5.47973e-18 0.0211356
3.29307 -8.13268e-18 0.018846
3.39173 2.64465e-21 0.0168826
3.49043 -1.01257e-18 0.0151906
3.58916 -2.8541e-18 0.0137249
3.68793 9.91699e-19 0.0124488
3.78673 -1.39481e-18 0.011332
3.88557 -2.07532e-18 0.01035
3.98445 -1.95211e-18 0.00948233
4.08336 5.54086e-19 0.00871248
4.18232 -1.83189e-19 0.00802661
4.28131 4.6975e-19 0.00741323
4.38035 1.51272e-18 0.00686273
4.47943 -4.69833e-19 0.00636704
4.57855 -7.57238e-19 0.00591929
4.67772 5.8341e-19 0.00551369
4.77694 -3.34302e-19 0.00514525
4.8762 -1.2123e-19 0.00480971
4.97551 -2.53919e-19 0.00450337
5.07487 -8.44079e-20 0.00422306
5.17427 1.88134e-19 0.00396601
5.27373 2.17095e-19 0.00372979
5.37325 9.13145e-20 0.0035123
5.47281 -1.47435e-20 0.00331167
5.57243 -3.39915e-19 0.00312626
5.67211 2.08684e-19 0.00295464
5.77184 -1.41072e-19 0.00279552
5.87163 2.47911e-19 0.00264775
5.97148 2.01049e-20 0.00251033
6.07139 -8.92968e-20 0.00238235
6.17136 -2.43573e-19 0.002263
6.2714 -1.17931e-19 0.00215155
6.37149 -9.26706e-20 0.00204735
6.47166 1.36892e-19 0.00194982
6.57188 -5.84588e-20 0.0018584
6.67218 1.1244e-19 0.00177264
6.77254 -2.75844e-21 0.00169209
6.87298 -3.70069e-21 0.00161636
6.97348 4.77584e-20 0.00154509
7.07406 -1.28985e-19 0.00147794
7.17471 -1.06198e-19 0.00141463
7.27544 9.322e-21 0.00135489
7.37624 -5.20729e-20 0.00129845
7.47712 2.71672e-20 0.00124509
7.57807 -6.25203e-20 0.00119461
7.67911 1.15668e-19 0.0011468
7.78023 2.04453e-20 0.00110151
7.88143 8.08066e-21 0.00105855
7.98271 -5.54438e-21 0.00101778
8.08408 -5.8995e-21 0.000979061
8.18554 3.98886e-21 0.000942267
8.28708 2.79186e-20 0.000907277
8.38872 1.75519e-20 0.000873982
8.49044 -3.62303e-21 0.000842279
8.59226 9.12791e-20 0.000812075
8.69417 2.38965e-20 0.00078328
8.79618 2.88319e-20 0.000755814
8.89828 3.15609e-20 0.000729601
9.00048 4.68507e-20 0.000704568
9.10278 2.43163e-20 0.000680652
9.20518 -6.98372e-21 0.000657789
9.30769 2.40267e-20 0.000635923
9.4103 -1.15222e-20 0.000614999
9.51301 5.06631e-21 0.000594967
9.61583 -4.42298e-21 0.00057578
9.71877 -1.36541e-20 0.000557394
9.82181 -1.02194e-20 0.000539767
9.92496 -1.0244e-20 0.000522861
10.0282 -8.56762e-21 0.000506638
10.1316 -1.02541e-20 0.000491066
10.2351 -1.69552e-20 0.000476111
10.3387 9.18723e-21 0.000461743
10.4425 2.06084e-20 0.000447934
10.5463 -2.55774e-21 0.000434657
10.6503 -6.18504e-22 0.000421886
10.7545 2.20597e-21 0.000409597
10.8587 7.95849e-21 0.000397769
10.9631 -9.86822e-22 0.000386379
11.0676 -8.42461e-21 0.000375407
11.1722 1.19425e-20 0.000364835
11.277 6.37847e-21 0.000354645
11.3819 -7.76913e-21 0.000344819
11.487 2.01642e-21 0.000335341
11.5922 7.40877e-21 0.000326196
11.6975 -4.68489e-22 0.00031737
11.803 1.07859e-20 0.000308848
11.9086 -1.90264e-21 0.000300619
12.0144 4.39908e-21 0.000292668
12.1204 -4.72361e-21 0.000284986
12.2265 -3.15278e-21 0.00027756
12.3327 -7.38734e-21 0.00027038
12.4391 -4.32223e-22 0.000263436
12.5457 -3.42838e-21 0.000256718
12.6524 -5.70723e-21 0.000250217
12.7593 3.46659e-22 0.000243925
12.8664 2.35911e-21 0.000237833
12.9737 -5.00247e-21 0.000231933
13.0811 3.07275e-21 0.000226218
13.1887 1.31633e-22 0.00022068
13.2965 2.58329e-21 0.000215314
13.4044 -4.60822e-22 0.000210112
13.5126 -6.97169e-22 0.000205068
13.6209 4.43754e-21 0.000200176
13.7294 -3.4103e-21 0.00019543
13.8382 -2.94258e-21 0.000190826
13.9471 -3.28348e-22 0.000186357
14.0562 1.78e-21 0.000182019
14.1655 1.74965e-21 0.000177808
14.275 1.45549e-21 0.000173718
14.3848 1.12836e-21 0.000169745
14.4947 6.29725e-22 0.000165885
14.6049 1.59252e-21 0.000162135
14.7152 8.84553e-22 0.000158489
14.8258 1.15599e-21 0.000154946
14.9367 1.57982e-23 0.0001515
15.0477 1.89266e-21 0.000148149
15.159 -9.04896e-22 0.00014489
15.2705 1.47771e-21 0.000141719
15.3823 -4.08975e-21 0.000138634
15.4943 3.04342e-21 0.000135631
15.6066 -2.51154e-21 0.000132708
15.7191 -1.85529e-21 0.000129862
15.8319 -1.26333e-21 0.000127091
15.9449 -1.88384e-21 0.000124393
16.0582 -1.49145e-21 0.000121764
16.1717 -8.27774e-22 0.000119203
16.2856 -1.39527e-21 0.000116707
16.3997 1.28482e-22 0.000114275
16.5141 -1.23176e-21 0.000111904
16.6288 3.17917e-22 0.000109592
16.7437 1.14102e-21 0.000107339
16.859 1.15571e-21 0.000105141
16.9746 -2.23198e-21 0.000102997
17.0905 1.34024e-22 0.000100906
17.2067 -1.49314e-21 9.88653e-05
17.3232 -7.4647e-22 9.68743e-05
17.4401 -1.56483e-21 9.4931e-05
17.5572 -9.02247e-22 9.30341e-05
17.6748 -1.64186e-21 9.11822e-05
17.7926 -7.39016e-22 8.93741e-05
17.9108 -1.10614e-21 8.76083e-05
18.0294 -6.04364e-22 8.58836e-05
18.1483 -9.568e-22 8.41989e-05
18.2676 -1.62955e-22 8.2553e-05
18.3873 -3.15711e-22 8.09448e-05
18.5074 -1.74366e-22 7.93731e-05
18.6278 -2.80968e-22 7.78369e-05
18.7487 1.27759e-22 7.63353e-05
18.8699 -5.38112e-22 7.48672e-05
18.9916 1.68351e-22 7.34317e-05
19.1137 1.94474e-22 7.20279e-05
19.2362 -1.06714e-21 7.06549e-05
19.3592 6.52995e-22 6.93118e-05
19.4826 1.44243e-21 6.79978e-05
19.6065 4.5614e-22 6.67122e-05
19.7309 3.69355e-22 6.5454e-05
19.8557 -6.54597e-22 6.42227e-05
19.9811 6.40597e-22 6.30173e-05
20.1069 1.30191e-22 6.18373e-05
20.2333 6.69549e-22 6.0682e-05
20.3602 1.15973e-22 5.95507e-05
20.4876 1.21761e-21 5.84427e-05
20.6156 4.22059e-22 5.73574e-05
20.7441 7.85355e-23 5.62942e-05
20.8732 -3.70715e-22 5.52525e-05
21.0029 6.90687e-22 5.42318e-05
21.1332 3.6066e-22 5.32315e-05
21.2642 5.45616e-22 5.22511e-05
21.3958 8.1082e-22 5.129e-05
21.528 8.45652e-22 5.03477e-05
21.6609 9.86994e-22 4.94237e-05
21.7945 6.31387e-22 4.85176e-05
21.9288 6.11324e-22 4.76289e-05
22.0639 2.52981e-22 4.67571e-05
22.1997 1.2344e-22 4.59018e-05
22.3363 5.36553e-22 4.50625e-05
22.4736 -1.72363e-22 4.42389e-05
22.6118 -2.58542e-23 4.34305e-05
22.7509 -3.625e-22 4.26369e-05
22.8908 4.68136e-23 4.18578e-05
23.0316 2.90581e-22 4.10927e-05
23.1733 6.37063e-22 4.03412e-05
23.316 2.82998e-22 3.96031e-05
23.4597 7.89365e-22 3.8878e-05
23.6044 5.52963e-22 3.81654e-05
23.7502 5.95965e-22 3.74652e-05
23.8971 4.94342e-22 3.67768e-05
24.0451 4.5944e-22 3.61001e-05
24.1944 4.22143e-22 3.54346e-05
24.3448 -1.62283e-22 3.47801e-05
24.4966 -2.72055e-22 3.41362e-05
24.6496 -9.03148e-23 3.35027e-05
24.8041 -5.11223e-22 3.28792e-05
24.9601 2.78913e-22 3.22654e-05
25.1175 4.1347e-22 3.1661e-05
25.2766 4.15529e-22 3.10657e-05
25.4373 1.56812e-22 3.04792e-05
25.5998 2.4293e-22 2.99012e-05
25.7641 -8.20701e-23 2.93315e-05
25.9304 -4.65509e-23 2.87696e-05
26.0988 -1.91592e-22 2.82153e-05
26.2693 -1.50737e-22 2.76682e-05
26.4421 -2.0187e-22 2.71281e-05
26.6174 -9.14415e-23 2.65945e-05
26.7954 -4.38756e-23 2.60672e-05
26.9761 7.84336e-23 2.55458e-05
27.1598 2.05981e-23 2.50298e-05
27.3468 5.47603e-23 2.45189e-05
27.5373 -2.65934e-22 2.40126e-05
27.7317 -2.01052e-22 2.35103e-05
27.9302 -1.72638e-22 2.30117e-05
28.1333 -6.54383e-23 2.2516e-05
28.3415 1.32133e-22 2.20225e-05
28.5554 1.52714e-22 2.15304e-05
28.7758 2.10964e-23 2.10387e-05
29.0035 -1.0741e-22 2.05463e-05
29.2396 -3.14142e-22 2.00516e-05
29.4858 -1.2375e-22 1.95527e-05
29.7441 -9.74759e-23 1.9047e-05
30.0173 6.0135e-23 1.85307e-05
30.3101 1.66421e-23 1.79981e-05
30.6297 6.85249e-23 1.74398e-05
30.9905 -1.15383e-22 1.68368e-05
31.4301 4.93977e-25 1.61391e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1QuantumOneLoop/iFp_FRG.txt <==
-31.4301 5.2096e-23 1.61396e-05
-30.9905 -1.66371e-23 1.68373e-05
-30.6297 -3.1345e-23 1.74403e-05
-30.3101 -2.6898e-23 1.79987e-05
-30.0173 -8.10838e-23 1.85313e-05
-29.7441 6.4397e-23 1.90477e-05
-29.4858 -3.13363e-24 1.95534e-05
-29.2396 1.0504e-22 2.00523e-05
-29.0035 -2.51273e-23 2.0547e-05
-28.7758 -2.80094e-23 2.10395e-05
-28.5554 -1.52663e-22 2.15312e-05
-28.3415 -6.65202e-23 2.20233e-05
-28.1333 -3.37494e-23 2.25168e-05
-27.9302 -3.41507e-23 2.30126e-05
-27.7317 1.15945e-22 2.35112e-05
-27.5373 1.22173e-22 2.40135e-05
-27.3468 1.10315e-22 2.45199e-05
-27.1598 1.08345e-22 2.50308e-05
-26.9761 6.33681e-23 2.55468e-05
-26.7954 2.73197e-23 2.60683e-05
-26.6174 -1.25306e-22 2.65957e-05
-26.4421 -2.09432e-22 2.71292e-05
-26.2693 -1.94204e-22 2.76694e-05
-26.0988 -5.51897e-23 2.82165e-05
-25.9304 3.96428e-23 2.87708e-05
-25.7641 1.72586e-22 2.93328e-05
-25.5998 1.79751e-22 2.99026e-05
-25.4373 2.74047e-22 3.04806e-05
-25.2766 2.11029e-22 3.10671e-05
-25.1175 3.20519e-22 3.16624e-05
-24.9601 1.67904e-22 3.22669e-05
-24.8041 -4.13051e-23 3.28807e-05
-24.6496 2.37587e-22 3.35043e-05
-24.4966 -2.2309e-22 3.41379e-05
-24.3448 -1.83232e-22 3.47818e-05
-24.1944 -3.37882e-22 3.54364e-05
-24.0451 -8.94917e-23 3.61019e-05
-23.8971 -1.28747e-22 3.67787e-05
-23.7502 1.22563e-22 3.74671e-05
-23.6044 9.19879e-23 3.81674e-05
-23.4597 7.60769e-23 3.888e-05
-23.316 -3.41836e-23 3.96053e-05
-23.1733 -1.52626e-22 4.03434e-05
-23.0316 -1.17745e-22 4.10949e-05
-22.8908 -2.76552e-23 4.18601e-05
-22.7509 2.05116e-23 4.26393e-05
-22.6118 -1.14008e-22 4.3433e-05
-22.4736 -1.4506e-23 4.42415e-05
-22.3363 -8.71038e-23 4.50652e-05
-22.1997 -1.82597e-22 4.59045e-05
-22.0639 -2.72371e-22 4.67599e-05
-21.9288 -2.31946e-22 4.76318e-05
-21.7945 -4.02432e-22 4.85206e-05
-21.6609 -8.43342e-22 4.94268e-05
-21.528 -5.7854e-22 5.03508e-05
-21.3958 -1.06407e-21 5.12932e-05
-21.2642 -9.81701e-22 5.22544e-05
-21.1332 -3.47233e-22 5.3235e-05
-21.0029 -5.4857e-22 5.42354e-05
-20.8732 -1.23426e-23 5.52562e-05
-20.7441 -3.75561e-22 5.6298e-05
-20.6156 1.18801e-22 5.73613e-05
-20.4876 3.99673e-22 5.84467e-05
-20.3602 -3.99735e-22 5.95548e-05
-20.2333 1.50181e-22 6.06863e-05
-20.1069 -8.66498e-22 6.18418e-05
-19.9811 -7.2293e-22 6.30219e-05
-19.8557 -9.75534e-22 6.42274e-05
-19.7309 -1.5596e-21 6.54589e-05
-19.6065 -7.79756e-22 6.67172e-05
-19.4826 -2.17562e-21 6.8003e-05
-19.3592 -1.17594e-21 6.93172e-05
-19.2362 -5.74086e-22 7.06604e-05
-19.1137 -1.05911e-21 7.20336e-05
-18.9916 -5.48919e-22 7.34376e-05
-18.8699 -1.31549e-21 7.48733e-05
-18.7487 -5.9771e-22 7.63416e-05
-18.6278 -1.03015e-21 7.78434e-05
-18.5074 -1.7347e-25 7.93798e-05
-18.3873 -7.4267e-22 8.09517e-05
-18.2676 -3.13413e-22 8.25602e-05
-18.1483 -8.07463e-22 8.42063e-05
-18.0294 -7.43328e-22 8.58913e-05
-17.9108 -2.66384e-22 8.76162e-05
-17.7926 -9.37168e-22 8.93823e-05
-17.6748 -1.41389e-21 9.11907e-05
-17.5572 -2.3166e-21 9.30429e-05
-17.4401 -1.3876e-21 9.494e-05
-17.3232 -1.77198e-21 9.68836e-05
-17.2067 -1.22445e-21 9.8875e-05
-17.0905 -1.38383e-21 0.000100916
-16.9746 -1.2543e-21 0.000103007
-16.859 -6.96052e-22 0.000105152
-16.7437 -6.70804e-22 0.00010735
-16.6288 -3.53252e-22 0.000109604
-16.5141 -1.00691e-21 0.000111916
-16.3997 1.3435e-21 0.000114287
-16.2856 -5.86133e-22 0.00011672
-16.1717 -8.00707e-22 0.000119216
-16.0582 -1.24456e-21 0.000121777
-15.9449 -1.59601e-21 0.000124407
-15.8319 -6.69666e-23 0.000127106
-15.7191 -2.18687e-21 0.000129878
-15.6066 -1.56211e-21 0.000132724
-15.4943 -1.68458e-21 0.000135647
-15.3823 -1.17133e-21 0.000138651
-15.2705 -2.40053e-21 0.000141737
-15.159 -2.70779e-21 0.000144908
-15.0477 -3.46011e-21 0.000148168
-14.9367 -7.22377e-22 0.00015152
-14.8258 -9.90134e-22 0.000154966
-14.7152 -1.70222e-22 0.000158511
-14.6049 -1.14203e-21 0.000162157
-14.4947 -1.6802e-21 0.000165908
-14.3848 -1.19011e-21 0.000169769
-14.275 -4.99221e-22 0.000173742
-14.1655 -1.30223e-21 0.000177833
-14.0562 -1.71188e-21 0.000182046
-13.9471 4.20514e-22 0.000186385
-13.8382 -1.10348e-21 0.000190854
-13.7294 -2.7589e-21 0.00019546
-13.6209 -1.90176e-21 0.000200207
-13.5126 -3.63466e-21 0.0002051
-13.4044 -1.64446e-21 0.000210145
-13.2965 -1.12461e-21 0.000215349
-13.1887 -3.79254e-22 0.000220717
-13.0811 1.20996e-21 0.000226256
-12.9737 6.81971e-22 0.000231972
-12.8664 -1.93969e-21 0.000237874
-12.7593 1.90333e-21 0.000243967
-12.6524 1.445e-21 0.000250262
-12.5457 -5.00171e-21 0.000256764
-12.4391 1.4066e-21 0.000263484
-12.3327 5.51667e-22 0.00027043
-12.2265 1.28652e-22 0.000277613
-12.1204 3.1611e-21 0.000285041
-12.0144 -2.11137e-21 0.000292726
-11.9086 8.82965e-21 0.000300679
-11.803 -6.59436e-21 0.000308911
-11.6975 -2.48373e-21 0.000317436
-11.5922 -4.04147e-21 0.000326265
-11.487 -6.68636e-21 0.000335413
-11.3819 -1.01637e-20 0.000344894
-11.277 -1.81424e-21 0.000354724
-11.1722 -5.57945e-21 0.000364918
-11.0676 -5.18817e-21 0.000375494
-10.9631 5.97325e-22 0.00038647
-10.8587 -1.95229e-22 0.000397864
-10.7545 3.73199e-21 0.000409697
-10.6503 1.76043e-21 0.000421991
-10.5463 -9.84166e-21 0.000434767
-10.4425 -5.82205e-21 0.00044805
-10.3387 8.60038e-21 0.000461865
-10.2351 -2.62349e-22 0.000476239
-10.1316 4.08404e-21 0.000491201
-10.0282 6.26164e-22 0.00050678
-9.92496 -6.89056e-21 0.00052301
-9.82181 8.30731e-21 0.000539924
-9.71877 -2.33035e-20 0.000557559
-9.61583 -6.39157e-21 0.000575954
-9.51301 -2.27356e-20 0.000595151
-9.4103 -2.52005e-20 0.000615193
-9.30769 -4.23834e-20 0.000636128
-9.20518 -3.67424e-20 0.000658006
-9.10278 -4.33823e-20 0.000680881
-9.00048 -1.7291e-20 0.00070481
-8.89828 -3.04248e-21 0.000729856
-8.79618 -1.25491e-21 0.000756085
-8.69417 7.7528e-21 0.000783567
-8.59226 8.41842e-21 0.000812379
-8.49044 2.04512e-20 0.000842602
-8.38872 -4.41083e-21 0.000874324
-8.28708 7.23514e-20 0.000907641
-8.18554 2.15236e-20 0.000942653
-8.08408 5.13798e-20 0.000979471
-7.98271 -3.15654e-20 0.00101821
-7.88143 1.07319e-20 0.00105901
-7.78023 -1.15999e-20 0.001102
-7.67911 -6.53052e-20 0.00114733
-7.57807 -5.79014e-20 0.00119517
-7.47712 -8.04012e-21 0.00124569
-7.37624 -9.93442e-20 0.00129909
-7.27544 -5.59766e-20 0.00135557
-7.17471 -5.37348e-20 0.00141537
-7.07406 -6.94819e-20 0.00147873
-6.97348 5.07051e-21 0.00154593
-6.87298 9.60402e-21 0.00161727
-6.77254 5.64278e-21 0.00169307
-6.67218 3.17196e-20 0.00177369
-6.57188 -9.51573e-20 0.00185953
-6.47166 -6.91915e-20 0.00195103
-6.37149 -1.17655e-20 0.00204866
-6.2714 1.06678e-19 0.00215296
-6.17136 4.19186e-20 0.00226452
-6.07139 5.92474e-20 0.00238399
-5.97148 1.27111e-19 0.00251211
-5.87163 1.43922e-19 0.00264967
-5.77184 -2.38248e-20 0.0027976
-5.67211 2.04783e-19 0.0029569
-5.57243 -1.13172e-19 0.00312872
-5.47281 -2.59289e-19 0.00331434
-5.37325 1.5706e-19 0.00351521
-5.27373 -1.87343e-19 0.00373296
-5.17427 -5.28599e-19 0.00396946
-5.07487 -2.47578e-20 0.00422684
-4.97551 -2.91609e-19 0.0045075
-4.8762 -5.16256e-19 0.00481422
-4.77694 -4.91247e-19 0.0051502
-4.67772 2.16488e-19 0.00551913
-4.57855 -2.44812e-19 0.00592527
-4.47943 -6.00745e-19 0.00637362
-4.38035 1.20165e-18 0.00687
-4.28131 1.0268e-18 0.00742127
-4.18232 5.61253e-19 0.00803551
-4.08336 1.37509e-18 0.00872234
-3.98445 4.98643e-19 0.00949324
-3.88557 -4.91806e-19 0.0103619
-3.78673 -1.36342e-19 0.0113449
-3.68793 5.50315e-19 0.0124622
-3.58916 -1.64015e-19 0.0137377
-3.49043 -1.03887e-18 0.0152003
-3.39173 1.58668e-18 0.0168851
-3.29307 -2.15815e-18 0.0188344
-3.19443 2.08546e-18 0.0211001
-3.09583 6.53937e-19 0.0237476
-2.99725 1.14977e-18 0.0268613
-2.89871 1.75131e-18 0.0305528
-2.80019 1.61394e-18 0.034971
-2.7017 9.21061e-19 0.0403149
-2.60323 -7.99785e-18 0.0468528
-2.50479 1.09741e-17 0.0549497
-2.40638 1.17577e-17 0.0651112
-2.30798 3.07412e-17 0.0780513
-2.20961 -8.54279e-18 0.0948012
-2.11126 -1.85665e-19 0.116885
-2.01293 -8.96663e-18 0.146619
-1.91462 -2.08263e-17 0.187619
-1.81632 3.96963e-17 0.245723
-1.71804 -1.28786e-17 0.330669
-1.61978 3.52003e-18 0.459251
-1.52154 -7.11767e-17 0.661173
-1.42331 3.74743e-16 0.988809
-1.32509 -1.92793e-15 1.52568
-1.22689 -9.03404e-16 2.34865
-1.12869 4.53545e-17 3.29831
-1.03051 3.21524e-16 3.71677
-0.932337 4.59606e-15 3.27058
-0.834173 2.57055e-15 2.52033
-0.736016 8.27827e-16 1.89969
-0.637867 -2.12039e-15 1.47159
-0.539723 1.00289e-15 1.188
-0.441585 -7.85411e-16 1.00034
-0.343451 2.33507e-16 0.876149
-0.24532 1.52081e-15 0.795661
-0.147191 -1.20371e-17 0.747249
-0.0490634 -1.51333e-17 0.724477
0.0490634 -1.62492e-17 0.724477
0.147191 2.24947e-15 0.747249
0.24532 -9.39009e-16 0.795661
0.343451 6.96794e-17 0.876149
0.441585 -1.29477e-16 1.00034
0.539723 -3.33046e-16 1.188
0.637867 -8.74001e-16 1.47159
0.736016 3.25056e-15 1.89969
0.834173 7.39297e-16 2.52033
0.932337 -2.46873e-15 3.27058
1.03051 -5.38022e-16 3.71677
1.12869 -6.55486e-16 3.29831
1.22689 1.29627e-15 2.34865
1.32509 6.29702e-16 1.52568
1.42331 -5.74471e-16 0.988809
1.52154 -1.12626e-18 0.661173
1.61978 -7.64914e-17 0.459251
1.71804 1.05277e-16 0.330669
1.81632 -1.01239e-17 0.245723
1.91462 -7.19342e-17 0.187619
2.01293 -4.79997e-17 0.146619
2.11126 -1.41219e-17 0.116885
2.20961 2.45202e-17 0.0948012
2.30798 -1.25438e-17 0.0780513
2.40638 -8.08634e-18 0.0651112
2.50479 4.59449e-18 0.0549497
2.60323 1.21707e-17 0.0468528
2.7017 3.51707e-18 0.0403149
2.80019 7.04075e-18 0.034971
2.89871 -3.41193e-18 0.0305528
2.99725 -1.07307e-18 0.0268613
3.09583 2.34107e-18 0.0237476
3.19443 -3.28158e-18 0.0211001
3.29307 3.15208e-18 0.0188344
3.39173 1.57667e-19 0.0168851
3.49043 -5.92184e-19 0.0152003
3.58916 -6.29916e-19 0.0137377
3.68793 1.82625e-18 0.0124622
3.78673 -1.19801e-18 0.0113449
3.88557 -6.96762e-19 0.0103619
3.98445 5.84775e-20 0.00949324
4.08336 -5.57535e-20 0.00872234
4.18232 -3.28015e-19 0.00803551
4.28131 -1.42458e-19 0.00742127
4.38035 -3.24144e-19 0.00687
4.47943 -5.46617e-19 0.00637362
4.57855 4.95823e-19 0.00592527
4.67772 -2.09575e-19 0.00551913
4.77694 5.10304e-19 0.0051502
4.8762 4.36477e-19 0.00481422
4.97551 1.59382e-19 0.0045075
5.07487 4.71254e-20 0.00422684
5.17427 3.88442e-19 0.00396946
5.27373 -1.27039e-19 0.00373296
5.37325 1.04598e-19 0.00351521
5.47281 3.40238e-19 0.00331434
5.57243 1.38522e-19 0.00312872
5.67211 -8.87805e-20 0.0029569
5.77184 1.17701e-20 0.0027976
5.87163 1.17918e-19 0.00264967
5.97148 -2.3748e-20 0.00251211
6.07139 8.86687e-20 0.00238399
6.17136 -4.19819e-20 0.00226452
6.2714 -4.91468e-20 0.00215296
6.37149 1.45104e-20 0.00204866
6.47166 6.17707e-21 0.00195103
6.57188 1.67744e-19 0.00185953
6.67218 -1.86337e-20 0.00177369
6.77254 1.78531e-20 0.00169307
6.87298 5.14256e-20 0.00161727
6.97348 3.09997e-20 0.00154593
7.07406 1.47207e-19 0.00147873
7.17471 6.15102e-20 0.00141537
7.27544 8.00466e-20 0.00135557
7.37624 7.85144e-20 0.00129909
7.47712 3.03666e-20 0.00124569
7.57807 3.31555e-21 0.00119517
7.67911 -2.07897e-21 0.00114733
7.78023 3.23935e-20 0.001102
7.88143 -7.45436e-21 0.00105901
7.98271 -1.6327e-20 0.00101821
8.08408 -5.0442e-21 0.000979471
8.18554 1.0839e-21 0.000942653
8.28708 -2.10888e-20 0.000907641
8.38872 -3.09e-20 0.000874324
8.49044 -2.42129e-20 0.000842602
8.59226 -1.5912e-20 0.000812379
8.69417 -2.51319e-20 0.000783567
8.79618 -3.44454e-21 0.000756085
8.89828 -1.10401e-20 0.000729856
9.00048 1.57243e-20 0.00070481
9.10278 3.56255e-20 0.000680881
9.20518 2.66471e-20 0.000658006
9.30769 2.26103e-20 0.000636128
9.4103 2.79882e-20 0.000615193
9.51301 3.73693e-20 0.000595151
9.61583 -2.18146e-21 0.000575954
9.71877 1.38875e-20 0.000557559
9.82181 2.0647e-23 0.000539924
9.92496 1.24326e-20 0.00052301
10.0282 -1.40946e-20 0.00050678
10.1316 -5.98064e-21 0.000491201
10.2351 -9.42049e-21 0.000476239
10.3387 -9.0122e-21 0.000461865
10.4425 6.48022e-21 0.00044805
10.5463 8.11288e-22 0.000434767
10.6503 2.77978e-21 0.000421991
10.7545 -2.06114e-21 0.000409697
10.8587 -2.17121e-21 0.000397864
10.9631 4.403e-21 0.00038647
11.0676 6.57213e-21 0.000375494
11.1722 8.44675e-21 0.000364918
11.277 7.93679e-21 0.000354724
11.3819 6.49326e-21 0.000344894
11.487 8.93958e-21 0.000335413
11.5922 5.14769e-21 0.000326265
11.6975 -1.56146e-22 0.000317436
11.803 2.53283e-21 0.000308911
11.9086 -1.01017e-21 0.000300679
12.0144 1.24111e-21 0.000292726
12.1204 -5.34041e-22 0.000285041
12.2265 1.09305e-21 0.000277613
12.3327 7.87164e-22 0.00027043
12.4391 -3.90248e-22 0.000263484
12.5457 5.99902e-21 0.000256764
12.6524 -2.97759e-21 0.000250262
12.7593 1.82095e-21 0.000243967
12.8664 -4.0709e-22 0.000237874
12.9737 1.26869e-21 0.000231972
13.0811 1.65405e-21 0.000226256
13.1887 3.13919e-21 0.000220717
13.2965 7.85102e-22 0.000215349
13.4044 2.8991e-21 0.000210145
13.5126 4.54468e-21 0.0002051
13.6209 3.18046e-22 0.000200207
13.7294 1.55285e-21 0.00019546
13.8382 -8.90094e-22 0.000190854
13.9471 -9.17462e-22 0.000186385
14.0562 2.18516e-21 0.000182046
14.1655 -7.84493e-23 0.000177833
14.275 -7.03407e-22 0.000173742
14.3848 6.82114e-22 0.000169769
14.4947 1.84426e-21 0.000165908
14.6049 1.09828e-21 0.000162157
14.7152 2.43761e-21 0.000158511
14.8258 2.72913e-21 0.000154966
14.9367 -2.12447e-22 0.00015152
15.0477 3.10212e-21 0.000148168
15.159 2.09408e-21 0.000144908
15.2705 2.0744e-21 0.000141737
15.3823 2.06628e-21 0.000138651
15.4943 2.06544e-21 0.000135647
15.6066 2.9176e-21 0.000132724
15.7191 1.25168e-21 0.000129878
15.8319 9.58212e-22 0.000127106
15.9449 1.07557e-21 0.000124407
16.0582 -1.64309e-22 0.000121777
16.1717 4.36496e-22 0.000119216
16.2856 -7.85813e-22 0.00011672
16.3997 1.19867e-21 0.000114287
16.5141 3.06712e-22 0.000111916
16.6288 1.19733e-21 0.000109604
16.7437 8.9778e-22 0.00010735
16.859 4.07961e-22 0.000105152
16.9746 2.61964e-22 0.000103007
17.0905 1.0851e-23 0.000100916
17.2067 2.55777e-21 9.8875e-05
17.3232 1.30002e-21 9.68836e-05
17.4401 2.0626e-21 9.494e-05
17.5572 1.89176e-21 9.30429e-05
17.6748 1.26548e-21 9.11907e-05
17.7926 1.15711e-21 8.93823e-05
17.9108 -7.92518e-23 8.76162e-05
18.0294 1.10239e-21 8.58913e-05
18.1483 6.54065e-22 8.42063e-05
18.2676 -5.72911e-22 8.25602e-05
18.3873 1.19626e-23 8.09517e-05
18.5074 5.75017e-22 7.93798e-05
18.6278 -1.96558e-23 7.78434e-05
18.7487 9.48348e-22 7.63416e-05
18.8699 1.10482e-21 7.48733e-05
18.9916 1.99881e-22 7.34376e-05
19.1137 1.03566e-21 7.20336e-05
19.2362 1.18843e-21 7.06604e-05
19.3592 1.82511e-21 6.93172e-05
19.4826 1.4797e-21 6.8003e-05
19.6065 7.62188e-22 6.67172e-05
19.7309 1.27811e-21 6.54589e-05
19.8557 1.04736e-21 6.42274e-05
19.9811 9.50506e-22 6.30219e-05
20.1069 5.09361e-22 6.18418e-05
20.2333 3.80256e-22 6.06863e-05
20.3602 -3.00773e-22 5.95548e-05
20.4876 -4.24696e-22 5.84467e-05
20.6156 -7.49495e-24 5.73613e-05
20.7441 -1.07199e-22 5.6298e-05
20.8732 -1.9042e-22 5.52562e-05
21.0029 5.98717e-22 5.42354e-05
21.1332 5.16931e-22 5.3235e-05
21.2642 5.51662e-22 5.22544e-05
21.3958 9.27378e-22 5.12932e-05
21.528 3.28142e-22 5.03508e-05
21.6609 4.45003e-22 4.94268e-05
21.7945 4.19737e-22 4.85206e-05
21.9288 9.85483e-22 4.76318e-05
22.0639 2.2558e-22 4.67599e-05
22.1997 -8.01307e-23 4.59045e-05
22.3363 9.27588e-23 4.50652e-05
22.4736 3.06944e-23 4.42415e-05
22.6118 1.8174e-23 4.3433e-05
22.7509 1.757e-22 4.26393e-05
22.8908 -2.14374e-22 4.18601e-05
23.0316 2.28483e-23 4.10949e-05
23.1733 -6.27879e-23 4.03434e-05
23.316 2.11912e-22 3.96053e-05
23.4597 -9.76536e-24 3.888e-05
23.6044 -2.31824e-22 3.81674e-05
23.7502 -2.29321e-22 3.74671e-05
23.8971 -2.20855e-25 3.67787e-05
24.0451 2.36036e-22 3.61019e-05
24.1944 5.33631e-22 3.54364e-05
24.3448 1.62941e-22 3.47818e-05
24.4966 1.77167e-22 3.41379e-05
24.6496 -5.16446e-23 3.35043e-05
24.8041 1.72537e-22 3.28807e-05
24.9601 2.16978e-23 3.22669e-05
25.1175 -1.70284e-22 3.16624e-05
25.2766 -8.66425e-23 3.10671e-05
25.4373 -7.74333e-23 3.04806e-05
25.5998 -2.78711e-22 2.99026e-05
25.7641 -2.23683e-22 2.93328e-05
25.9304 8.07035e-23 2.87708e-05
26.0988 1.11037e-22 2.82165e-05
26.2693 2.04161e-22 2.76694e-05
26.4421 1.66872e-22 2.71292e-05
26.6174 1.51484e-22 2.65957e-05
26.7954 -1.68147e-23 2.60683e-05
26.9761 1.87215e-23 2.55468e-05
27.1598 -6.37502e-23 2.50308e-05
27.3468 -1.73431e-22 2.45199e-05
27.5373 -1.49919e-22 2.40135e-05
27.7317 -5.93142e-23 2.35112e-05
27.9302 -1.63637e-22 2.30126e-05
28.1333 2.97704e-23 2.25168e-05
28.3415 1.15105e-22 2.20233e-05
28.5554 1.16672e-22 2.15312e-05
28.7758 6.35264e-23 2.10395e-05
29.0035 2.81063e-23 2.0547e-05
29.2396 -8.07656e-23 2.00523e-05
29.4858 -8.93557e-23 1.95534e-05
29.7441 -4.26654e-23 1.90477e-05
30.0173 2.53019e-23 1.85313e-05
30.3101 4.52639e-23 1.79987e-05
30.6297 7.65167e-23 1.74403e-05
30.9905 -1.50663e-23 1.68373e-05
31.4301 -6.12405e-23 1.61396e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1QuantumOneLoop/iFp_OneLoopFRG.txt <==
-31.4301 2.28148e-23 1.6141e-05
-30.9905 5.0745e-23 1.68388e-05
-30.6297 3.205e-23 1.74419e-05
-30.3101 3.29713e-23 1.80004e-05
-30.0173 -1.54213e-23 1.85331e-05
-29.7441 -3.09238e-23 1.90495e-05
-29.4858 1.54568e-23 1.95553e-05
-29.2396 -4.99428e-24 2.00543e-05
-29.0035 -1.14557e-24 2.05491e-05
-28.7758 -1.05181e-23 2.10417e-05
-28.5554 7.30055e-23 2.15334e-05
-28.3415 1.30399e-23 2.20256e-05
-28.1333 3.09286e-23 2.25192e-05
-27.9302 -3.15142e-23 2.30151e-05
-27.7317 7.13425e-23 2.35139e-05
-27.5373 5.96129e-23 2.40162e-05
-27.3468 -3.74406e-23 2.45227e-05
-27.1598 -5.671e-23 2.50337e-05
-26.9761 -2.06354e-23 2.55498e-05
-26.7954 -1.0018e-22 2.60714e-05
-26.6174 -2.01776e-23 2.65989e-05
-26.4421 -3.59273e-24 2.71326e-05
-26.2693 9.14038e-24 2.76728e-05
-26.0988 -3.87238e-23 2.822e-05
-25.9304 1.28658e-23 2.87745e-05
-25.7641 -2.46281e-23 2.93366e-05
-25.5998 4.00919e-23 2.99065e-05
-25.4373 4.03132e-23 3.04846e-05
-25.2766 -1.20044e-22 3.10713e-05
-25.1175 4.42054e-23 3.16667e-05
-24.9601 -2.42062e-23 3.22713e-05
-24.8041 9.03444e-23 3.28853e-05
-24.6496 2.19726e-23 3.3509e-05
-24.4966 2.91927e-24 3.41428e-05
-24.3448 9.29577e-24 3.47868e-05
-24.1944 2.46179e-24 3.54416e-05
-24.0451 7.66095e-24 3.61073e-05
-23.8971 -5.22008e-23 3.67842e-05
-23.7502 -1.11441e-23 3.74728e-05
-23.6044 3.3746e-23 3.81733e-05
-23.4597 -5.26112e-23 3.88861e-05
-23.316 -5.63409e-25 3.96115e-05
-23.1733 -3.49251e-23 4.03499e-05
-23.0316 5.87172e-23 4.11016e-05
-22.8908 4.46748e-23 4.1867e-05
-22.7509 -7.63346e-23 4.26464e-05
-22.6118 -4.98941e-23 4.34403e-05
-22.4736 -5.97177e-23 4.4249e-05
-22.3363 -4.88599e-24 4.50729e-05
-22.1997 -1.93154e-22 4.59125e-05
-22.0639 5.54624e-23 4.67681e-05
-21.9288 6.38029e-23 4.76403e-05
-21.7945 1.86133e-22 4.85294e-05
-21.6609 5.61514e-23 4.94358e-05
-21.528 1.26422e-22 5.03602e-05
-21.3958 7.14559e-23 5.13028e-05
-21.2642 -2.90366e-23 5.22644e-05
-21.1332 2.18652e-22 5.32452e-05
-21.0029 -1.65826e-22 5.4246e-05
-20.8732 3.11978e-23 5.52671e-05
-20.7441 -4.03015e-25 5.63092e-05
-20.6156 -9.7125e-23 5.73729e-05
-20.4876 2.45291e-23 5.84587e-05
-20.3602 1.13903e-22 5.95672e-05
-20.2333 -1.6334e-22 6.0699e-05
-20.1069 -8.96368e-23 6.18549e-05
-19.9811 9.99445e-23 6.30355e-05
-19.8557 4.16609e-23 6.42414e-05
-19.7309 2.96885e-23 6.54733e-05
-19.6065 8.15502e-23 6.67321e-05
-19.4826 -1.30486e-22 6.80184e-05
-19.3592 2.66617e-22 6.9333e-05
-19.2362 1.38023e-22 7.06768e-05
-19.1137 -4.25271e-23 7.20505e-05
-18.9916 -3.41883e-22 7.34551e-05
-18.8699 -9.64753e-23 7.48913e-05
-18.7487 2.54179e-22 7.63602e-05
-18.6278 -2.18186e-22 7.78627e-05
-18.5074 5.88256e-23 7.93997e-05
-18.3873 3.60148e-22 8.09722e-05
-18.2676 1.2822e-22 8.25814e-05
-18.1483 1.42372e-22 8.42282e-05
-18.0294 5.84298e-23 8.59139e-05
-17.9108 1.13548e-22 8.76396e-05
-17.7926 -3.03457e-23 8.94064e-05
-17.6748 -2.46861e-22 9.12157e-05
-17.5572 -7.16546e-23 9.30687e-05
-17.4401 3.49721e-23 9.49667e-05
-17.3232 -1.27914e-22 9.69112e-05
-17.2067 -2.43855e-22 9.89036e-05
-17.0905 2.34784e-22 0.000100945
-16.9746 1.01479e-22 0.000103038
-16.859 -1.90201e-22 0.000105183
-16.7437 -2.70955e-22 0.000107383
-16.6288 5.88116e-23 0.000109638
-16.5141 -4.50276e-22 0.000111951
-16.3997 -1.00159e-22 0.000114323
-16.2856 -1.00367e-22 0.000116757
-16.1717 -4.71569e-22 0.000119255
-16.0582 4.28875e-22 0.000121818
-15.9449 8.97412e-23 0.000124449
-15.8319 -3.4808e-22 0.000127149
-15.7191 1.7914e-23 0.000129922
-15.6066 1.90381e-22 0.00013277
-15.4943 2.21701e-22 0.000135696
-15.3823 8.39222e-22 0.000138701
-15.2705 -2.10848e-22 0.000141789
-15.159 4.89006e-23 0.000144962
-15.0477 -2.95323e-22 0.000148224
-14.9367 2.23228e-22 0.000151578
-14.8258 -1.26687e-22 0.000155026
-14.7152 1.56499e-22 0.000158573
-14.6049 1.28584e-22 0.000162221
-14.4947 1.02525e-21 0.000165975
-14.3848 -7.56913e-23 0.000169838
-14.275 6.23342e-22 0.000173815
-14.1655 -1.55882e-22 0.000177909
-14.0562 3.84483e-22 0.000182124
-13.9471 5.96917e-22 0.000186466
-13.8382 2.32782e-22 0.000190939
-13.7294 -3.22739e-22 0.000195548
-13.6209 7.89053e-22 0.000200298
-13.5126 -6.86787e-22 0.000205195
-13.4044 2.30772e-22 0.000210245
-13.2965 2.37195e-22 0.000215452
-13.1887 7.46503e-22 0.000220825
-13.0811 1.29605e-21 0.000226368
-12.9737 -7.47026e-22 0.000232089
-12.8664 -3.20443e-22 0.000237995
-12.7593 -6.22644e-22 0.000244094
-12.6524 1.54709e-22 0.000250394
-12.5457 1.82464e-21 0.000256902
-12.4391 -9.53257e-22 0.000263628
-12.3327 4.35106e-22 0.000270581
-12.2265 -7.2266e-22 0.00027777
-12.1204 -8.79782e-22 0.000285205
-12.0144 3.05427e-22 0.000292897
-11.9086 -8.30248e-22 0.000300858
-11.803 8.21917e-22 0.000309098
-11.6975 1.32201e-22 0.000317631
-11.5922 8.69337e-22 0.00032647
-11.487 3.32672e-23 0.000335627
-11.3819 -1.84548e-21 0.000345118
-11.277 3.27027e-21 0.000354959
-11.1722 1.06373e-21 0.000365164
-11.0676 -2.10896e-21 0.000375752
-10.9631 -2.40247e-21 0.00038674
-10.8587 -5.66433e-23 0.000398147
-10.7545 2.88994e-21 0.000409994
-10.6503 1.16487e-21 0.000422303
-10.5463 -8.08416e-22 0.000435094
-10.4425 2.8667e-22 0.000448394
-10.3387 -3.22664e-21 0.000462226
-10.2351 1.63325e-21 0.000476619
-10.1316 8.30748e-22 0.0004916
-10.0282 2.29251e-21 0.0005072
-9.92496 -2.52066e-21 0.000523452
-9.82181 4.60428e-22 0.000540389
-9.71877 -2.32205e-21 0.00055805
-9.61583 1.90919e-21 0.000576471
-9.51301 2.03842e-21 0.000595696
-9.4103 -2.24422e-23 0.000615768
-9.30769 1.81146e-21 0.000636735
-9.20518 1.79026e-21 0.000658647
-9.10278 5.08967e-21 0.000681558
-9.00048 1.13167e-21 0.000705527
-8.89828 3.60942e-21 0.000730614
-8.79618 4.09334e-21 0.000756887
-8.69417 -3.8203e-21 0.000784416
-8.59226 -2.13395e-21 0.000813279
-8.49044 6.93095e-21 0.000843556
-8.38872 2.06576e-21 0.000875336
-8.28708 5.93118e-21 0.000908715
-8.18554 5.53576e-21 0.000943794
-8.08408 -1.35644e-20 0.000980685
-7.98271 5.89896e-21 0.00101951
-7.88143 4.65599e-22 0.00106038
-7.78023 5.28253e-22 0.00110346
-7.67911 -4.57435e-21 0.00114889
-7.57807 1.29245e-20 0.00119683
-7.47712 -2.2753e-21 0.00124746
-7.37624 -7.17495e-21 0.00130098
-7.27544 1.18155e-20 0.0013576
-7.17471 -3.49862e-21 0.00141753
-7.07406 4.594e-21 0.00148105
-6.97348 -6.72974e-21 0.00154841
-6.87298 5.30087e-21 0.00161992
-6.77254 6.51489e-21 0.00169592
-6.67218 -1.1707e-20 0.00177675
-6.57188 -5.63155e-21 0.00186282
-6.47166 9.14598e-21 0.00195456
-6.37149 2.58906e-21 0.00205246
-6.2714 3.81136e-21 0.00215705
-6.17136 3.76514e-21 0.00226893
-6.07139 4.14091e-22 0.00238874
-5.97148 -1.57501e-20 0.00251723
-5.87163 -6.32528e-21 0.0026552
-5.77184 9.39687e-21 0.00280356
-5.67211 -2.79097e-20 0.00296334
-5.57243 -4.7911e-20 0.00313567
-5.47281 3.15864e-21 0.00332184
-5.37325 -3.02291e-20 0.0035233
-5.27373 9.94451e-21 0.0037417
-5.17427 -1.84306e-20 0.00397888
-5.07487 3.2269e-20 0.00423696
-4.97551 -5.06916e-20 0.00451837
-4.8762 1.21908e-20 0.00482585
-4.77694 -2.18156e-20 0.00516259
-4.67772 -3.20908e-21 0.00553225
-4.57855 -1.15185e-19 0.00593904
-4.47943 -3.54571e-20 0.0063879
-4.38035 -1.04139e-20 0.00688454
-4.28131 -5.47612e-20 0.00743569
-4.18232 1.94879e-20 0.00804925
-4.08336 3.81679e-20 0.00873455
-3.98445 -1.361e-19 0.0095027
-3.88557 1.26984e-19 0.010367
-3.78673 -2.77586e-21 0.0113433
-3.68793 5.27256e-20 0.012451
-3.58916 -1.31428e-19 0.0137135
-3.49043 3.61289e-19 0.0151595
-3.39173 1.46651e-19 0.0168247
-3.29307 -1.61175e-19 0.0187533
-3.19443 2.10534e-19 0.0210009
-3.09583 -9.63104e-20 0.0236378
-2.99725 -3.19357e-19 0.0267542
-2.89871 -1.27192e-19 0.0304672
-2.80019 1.89666e-19 0.0349296
-2.7017 7.64399e-19 0.0403448
-2.60323 1.9519e-19 0.0469868
-2.50479 -3.46868e-19 0.0552306
-2.40638 3.29375e-20 0.0655987
-2.30798 -1.85918e-18 0.0788338
-2.20961 -5.71053e-19 0.0960152
-2.11126 3.2044e-18 0.11875
-2.01293 6.49755e-18 0.149498
-1.91462 -9.6141e-19 0.192144
-1.81632 -5.97265e-18 0.253037
-1.71804 -9.42612e-18 0.342936
-1.61978 -4.26023e-18 0.480766
-1.52154 -3.27842e-17 0.700731
-1.42331 6.12305e-17 1.06422
-1.32509 5.79164e-17 1.66742
-1.22689 -2.33685e-17 2.57111
-1.12869 -4.46238e-18 3.46414
-1.03051 1.9904e-17 3.568
-0.932337 -6.33087e-17 2.89677
-0.834173 -6.92576e-17 2.14886
-0.736016 -8.46705e-17 1.60455
-0.637867 1.22179e-17 1.24652
-0.539723 -3.8043e-17 1.01314
-0.441585 -1.43291e-17 0.85928
-0.343451 8.837e-18 0.757344
-0.24532 2.54376e-18 0.69111
-0.147191 -1.77738e-18 0.651172
-0.0490634 -1.77203e-19 0.632354
0.0490634 -1.82212e-18 0.632354
0.147191 1.35535e-18 0.651172
0.24532 -5.60237e-18 0.69111
0.343451 4.2329e-17 0.757344
0.441585 -1.55389e-18 0.85928
0.539723 -3.15885e-17 1.01314
0.637867 -1.01593e-17 1.24652
0.736016 -1.73917e-17 1.60455
0.834173 4.67722e-17 2.14886
0.932337 -9.70819e-17 2.89677
1.03051 1.97439e-17 3.568
1.12869 -2.97741e-18 3.46414
1.22689 -4.67694e-17 2.57111
1.32509 -4.74418e-17 1.66742
1.42331 -3.3626e-17 1.06422
1.52154 3.33395e-17 0.700731
1.61978 -6.9005e-18 0.480766
1.71804 -1.03653e-17 0.342936
1.81632 6.32926e-18 0.253037
1.91462 -1.3444e-18 0.192144
2.01293 2.39418e-18 0.149498
2.11126 1.8531e-18 0.11875
2.20961 4.18068e-20 0.0960152
2.30798 -1.74643e-18 0.0788338
2.40638 -2.15097e-18 0.0655987
2.50479 1.63618e-18 0.0552306
2.60323 9.9465e-19 0.0469868
2.7017 -1.08617e-20 0.0403448
2.80019 -2.57171e-19 0.0349296
2.89871 -5.86692e-20 0.0304672
2.99725 -5.38103e-19 0.0267542
3.09583 -2.12303e-19 0.0236378
3.19443 -6.75177e-19 0.0210009
3.29307 -3.94507e-19 0.0187533
3.39173 -5.48795e-20 0.0168247
3.49043 1.61271e-19 0.0151595
3.58916 -9.00116e-20 0.0137135
3.68793 8.41298e-20 0.012451
3.78673 -4.12848e-20 0.0113433
3.88557 1.02702e-19 0.010367
3.98445 5.52465e-20 0.0095027
4.08336 2.63344e-19 0.00873455
4.18232 4.21785e-20 0.00804925
4.28131 -4.72226e-20 0.00743569
4.38035 7.5903e-20 0.00688454
4.47943 4.6803e-20 0.0063879
4.57855 -1.93666e-20 0.00593904
4.67772 3.62737e-21 0.00553225
4.77694 -5.4031e-20 0.00516259
4.8762 -2.05715e-20 0.00482585
4.97551 -3.55244e-21 0.00451837
5.07487 2.27548e-20 0.00423696
5.17427 -1.03462e-20 0.00397888
5.27373 -1.46437e-20 0.0037417
5.37325 -4.62114e-20 0.0035233
5.47281 -5.59678e-20 0.00332184
5.57243 2.6115e-20 0.00313567
5.67211 1.5806e-20 0.00296334
5.77184 7.65225e-21 0.00280356
5.87163 2.14134e-20 0.0026552
5.97148 1.9779e-20 0.00251723
6.07139 1.48984e-20 0.00238874
6.17136 -1.89464e-20 0.00226893
6.2714 -2.16602e-22 0.00215705
6.37149 6.15501e-21 0.00205246
6.47166 1.87796e-20 0.00195456
6.57188 -5.14243e-22 0.00186282
6.67218 3.8717e-22 0.00177675
6.77254 -1.11703e-20 0.00169592
6.87298 1.65418e-20 0.00161992
6.97348 -1.35401e-20 0.00154841
7.07406 1.22355e-20 0.00148105
7.17471 -5.87173e-21 0.00141753
7.27544 -2.86848e-22 0.0013576
7.37624 1.10396e-20 0.00130098
7.47712 -3.63929e-21 0.00124746
7.57807 5.69166e-21 0.00119683
7.67911 7.83397e-21 0.00114889
7.78023 2.32672e-21 0.00110346
7.88143 6.40014e-22 0.00106038
7.98271 -5.41701e-21 0.00101951
8.08408 6.1309e-21 0.000980685
8.18554 1.62296e-22 0.000943794
8.28708 4.66263e-21 0.000908715
8.38872 6.73036e-21 0.000875336
8.49044 -8.90523e-22 0.000843556
8.59226 4.3609e-21 0.000813279
8.69417 1.89634e-21 0.000784416
8.79618 -1.26708e-21 0.000756887
8.89828 1.61821e-21 0.000730614
9.00048 1.82485e-23 0.000705527
9.10278 -4.58998e-21 0.000681558
9.20518 -3.06486e-21 0.000658647
9.30769 2.65433e-21 0.000636735
9.4103 1.12336e-21 0.000615768
9.51301 -1.03877e-21 0.000595696
9.61583 -4.24045e-22 0.000576471
9.71877 9.81956e-22 0.00055805
9.82181 -2.1472e-21 0.000540389
9.92496 -3.03606e-21 0.000523452
10.0282 -2.88195e-21 0.0005072
10.1316 -2.31119e-21 0.0004916
10.2351 -8.37605e-22 0.000476619
10.3387 7.7741e-24 0.000462226
10.4425 -2.33475e-21 0.000448394
10.5463 -3.09463e-22 0.000435094
10.6503 2.08396e-22 0.000422303
10.7545 1.65739e-21 0.000409994
10.8587 -4.78964e-22 0.000398147
10.9631 -1.00243e-21 0.00038674
11.0676 -1.11728e-21 0.000375752
11.1722 -1.93148e-21 0.000365164
11.277 -5.38762e-22 0.000354959
11.3819 -4.92511e-22 0.000345118
11.487 -1.10061e-22 0.000335627
11.5922 -3.02645e-23 0.00032647
11.6975 1.60291e-21 0.000317631
11.803 8.9698e-22 0.000309098
11.9086 1.11769e-21 0.000300858
12.0144 -1.93341e-21 0.000292897
12.1204 3.30464e-22 0.000285205
12.2265 9.86639e-22 0.00027777
12.3327 -5.11481e-24 0.000270581
12.4391 -1.09975e-21 0.000263628
12.5457 -1.0076e-21 0.000256902
12.6524 -5.72905e-22 0.000250394
12.7593 -4.93705e-22 0.000244094
12.8664 6.05853e-23 0.000237995
12.9737 -3.64515e-22 0.000232089
13.0811 2.41804e-22 0.000226368
13.1887 -9.73342e-22 0.000220825
13.2965 1.25732e-22 0.000215452
13.4044 -2.02378e-22 0.000210245
13.5126 1.03886e-22 0.000205195
13.6209 7.11709e-22 0.000200298
13.7294 -4.71257e-22 0.000195548
13.8382 -1.29991e-22 0.000190939
13.9471 -3.46183e-22 0.000186466
14.0562 -3.52816e-22 0.000182124
14.1655 -8.80867e-22 0.000177909
14.275 5.28071e-22 0.000173815
14.3848 2.68794e-22 0.000169838
14.4947 -1.84614e-22 0.000165975
14.6049 1.60232e-22 0.000162221
14.7152 -2.98217e-22 0.000158573
14.8258 -7.06685e-22 0.000155026
14.9367 5.1734e-23 0.000151578
15.0477 2.38725e-22 0.000148224
15.159 9.076e-22 0.000144962
15.2705 -4.94096e-22 0.000141789
15.3823 8.02143e-22 0.000138701
15.4943 4.16141e-22 0.000135696
15.6066 -5.60392e-22 0.00013277
15.7191 1.81702e-22 0.000129922
15.8319 4.48156e-23 0.000127149
15.9449 2.92859e-22 0.000124449
16.0582 1.85946e-22 0.000121818
16.1717 1.107e-22 0.000119255
16.2856 1.76977e-22 0.000116757
16.3997 2.52829e-22 0.000114323
16.5141 -1.16628e-22 0.000111951
16.6288 -2.62358e-23 0.000109638
16.7437 1.87051e-23 0.000107383
16.859 1.286e-22 0.000105183
16.9746 -1.07393e-22 0.000103038
17.0905 -8.77721e-23 0.000100945
17.2067 1.73769e-22 9.89036e-05
17.3232 -2.31662e-22 9.69112e-05
17.4401 2.28852e-22 9.49667e-05
17.5572 -2.00393e-22 9.30687e-05
17.6748 -1.89071e-22 9.12157e-05
17.7926 -9.40278e-23 8.94064e-05
17.9108 1.12562e-22 8.76396e-05
18.0294 1.35843e-22 8.59139e-05
18.1483 2.77928e-22 8.42282e-05
18.2676 -1.99692e-22 8.25814e-05
18.3873 -2.80313e-22 8.09722e-05
18.5074 9.45086e-23 7.93997e-05
18.6278 -4.26571e-22 7.78627e-05
18.7487 -1.2294e-22 7.63602e-05
18.8699 -3.6137e-22 7.48913e-05
18.9916 1.25733e-23 7.34551e-05
19.1137 8.84486e-23 7.20505e-05
19.2362 -7.78317e-23 7.06768e-05
19.3592 9.52687e-24 6.9333e-05
19.4826 -4.5242e-23 6.80184e-05
19.6065 -2.70471e-24 6.67321e-05
19.7309 -3.45404e-23 6.54733e-05
19.8557 7.74035e-23 6.42414e-05
19.9811 3.06654e-22 6.30355e-05
20.1069 2.68239e-22 6.18549e-05
20.2333 8.82438e-23 6.0699e-05
20.3602 -1.23665e-22 5.95672e-05
20.4876 -6.30328e-23 5.84587e-05
20.6156 3.23146e-23 5.73729e-05
20.7441 -1.33597e-22 5.63092e-05
20.8732 -7.60058e-23 5.52671e-05
21.0029 5.68193e-23 5.4246e-05
21.1332 4.47662e-23 5.32452e-05
21.2642 -1.54835e-22 5.22644e-05
21.3958 9.10608e-23 5.13028e-05
21.528 -3.45474e-23 5.03602e-05
21.6609 -1.20536e-23 4.94358e-05
21.7945 -4.46764e-23 4.85294e-05
21.9288 -1.52877e-22 4.76403e-05
22.0639 3.36737e-23 4.67681e-05
22.1997 3.0649e-23 4.59125e-05
22.3363 -1.09221e-22 4.50729e-05
22.4736 -5.01141e-23 4.4249e-05
22.6118 -1.19452e-22 4.34403e-05
22.7509 4.70917e-23 4.26464e-05
22.8908 -8.36089e-23 4.1867e-05
23.0316 3.18781e-23 4.11016e-05
23.1733 5.276e-23 4.03499e-05
23.316 6.68451e-23 3.96115e-05
23.4597 -1.80001e-23 3.88861e-05
23.6044 -5.89289e-24 3.81733e-05
23.7502 -1.07331e-22 3.74728e-05
23.8971 -3.57267e-23 3.67842e-05
24.0451 -3.37487e-23 3.61073e-05
24.1944 7.57622e-23 3.54416e-05
24.3448 4.35702e-23 3.47868e-05
24.4966 -2.81248e-23 3.41428e-05
24.6496 7.86069e-23 3.3509e-05
24.8041 -5.05574e-23 3.28853e-05
24.9601 6.16903e-23 3.22713e-05
25.1175 2.45505e-23 3.16667e-05
25.2766 2.51727e-23 3.10713e-05
25.4373 -4.32158e-23 3.04846e-05
25.5998 -6.91315e-23 2.99065e-05
25.7641 1.131e-22 2.93366e-05
25.9304 1.89272e-23 2.87745e-05
26.0988 -5.1019e-23 2.822e-05
26.2693 3.49311e-23 2.76728e-05
26.4421 5.97905e-23 2.71326e-05
26.6174 5.08505e-24 2.65989e-05
26.7954 5.90634e-24 2.60714e-05
26.9761 1.59511e-24 2.55498e-05
27.1598 -5.54964e-23 2.50337e-05
27.3468 -8.71783e-23 2.45227e-05
27.5373 -2.98411e-23 2.40162e-05
27.7317 6.88966e-23 2.35139e-05
27.9302 4.67928e-23 2.30151e-05
28.1333 -7.70843e-23 2.25192e-05
28.3415 5.24943e-23 2.20256e-05
28.5554 -2.20479e-23 2.15334e-05
28.7758 2.34462e-23 2.10417e-05
29.0035 -2.09881e-23 2.05491e-05
29.2396 2.39078e-23 2.00543e-05
29.4858 -2.68661e-23 1.95553e-05
29.7441 -1.06108e-23 1.90495e-05
30.0173 2.24391e-23 1.85331e-05
30.3101 -2.58755e-23 1.80004e-05
30.6297 -1.37255e-23 1.74419e-05
30.9905 -1.04937e-23 1.68388e-05
31.4301 -4.80709e-23 1.6141e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.5Lambda0.5Nc1QuantumOneLoop/vCLAx_FRG.txt <==
-31.4301 8.31189e-10 -1.45646e-18
-30.9905 1.54749e-09 -9.67818e-19
-30.6297 2.32293e-09 -1.42228e-18
-30.3101 2.12306e-09 -5.8359e-19
-30.0173 1.88973e-09 -3.85054e-19
-29.7441 7.51475e-10 1.58387e-19
-29.4858 -1.16373e-10 2.69773e-19
-29.2396 -1.30021e-09 -8.84166e-20
-29.0035 -1.74941e-09 -4.44794e-19
-28.7758 -1.85178e-09 -1.64132e-18
-28.5554 -1.04169e-09 -2.19573e-18
-28.3415 3.99049e-10 -3.56603e-18
-28.1333 2.35986e-09 -3.73011e-18
-27.9302 4.69361e-09 -4.55182e-18
-27.7317 6.67594e-09 -3.96455e-18
-27.5373 8.45254e-09 -3.93888e-18
-27.3468 8.95184e-09 -2.74687e-18
-27.1598 8.801e-09 -2.11556e-18
-26.9761 6.91016e-09 -8.9454e-19
-26.7954 4.46758e-09 -2.09786e-19
-26.6174 6.03757e-10 3.97684e-19
-26.4421 -3.06109e-09 6.50906e-19
-26.2693 -7.11599e-09 2.74457e-19
-26.0988 -9.85179e-09 -6.35372e-20
-25.9304 -1.1683e-08 -1.36813e-18
-25.7641 -1.12713e-08 -2.08937e-18
-25.5998 -9.02852e-09 -3.87898e-18
-25.4373 -4.40298e-09 -4.51045e-18
-25.2766 2.09389e-09 -6.15808e-18
-25.1175 1.00127e-08 -6.2055e-18
-24.9601 1.88152e-08 -7.16482e-18
-24.8041 2.71272e-08 -6.37051e-18
-24.6496 3.46522e-08 -6.42282e-18
-24.4966 3.94419e-08 -4.92279e-18
-24.3448 4.18266e-08 -4.24098e-18
-24.1944 3.97875e-08 -2.49558e-18
-24.0451 3.46274e-08 -1.51077e-18
-23.8971 2.47313e-08 -1.21471e-19
-23.7502 1.25052e-08 6.8562e-19
-23.6044 -2.99275e-09 1.19563e-18
-23.4597 -1.84627e-08 1.46726e-18
-23.316 -3.42115e-08 8.35739e-19
-23.1733 -4.66144e-08 5.01576e-19
-23.0316 -5.56734e-08 -1.17693e-18
-22.8908 -5.82572e-08 -1.90612e-18
-22.7509 -5.455e-08 -4.25655e-18
-22.6118 -4.27646e-08 -4.97766e-18
-22.4736 -2.36959e-08 -7.43977e-18
-22.3363 2.47833e-09 -7.70012e-18
-22.1997 3.42052e-08 -9.72749e-18
-22.0639 6.91757e-08 -9.20494e-18
-21.9288 1.0536e-07 -1.04017e-17
-21.7945 1.38713e-07 -8.99849e-18
-21.6609 1.67445e-07 -9.21742e-18
-21.528 1.86673e-07 -7.11696e-18
-21.3958 1.95841e-07 -6.49372e-18
-21.2642 1.90401e-07 -4.13616e-18
-21.1332 1.7201e-07 -3.0212e-18
-21.0029 1.37563e-07 -9.77353e-19
-20.8732 9.15331e-08 2.20095e-19
-20.7441 3.29446e-08 1.43625e-18
-20.6156 -3.09908e-08 2.37423e-18
-20.4876 -9.91255e-08 2.38279e-18
-20.3602 -1.62424e-07 2.83946e-18
-20.2333 -2.18389e-07 1.49885e-18
-20.1069 -2.57839e-07 1.45751e-18
-19.9811 -2.78302e-07 -1.12014e-18
-19.8557 -2.72573e-07 -1.49444e-18
-19.7309 -2.39802e-07 -4.97176e-18
-19.6065 -1.76807e-07 -5.35545e-18
-19.4826 -8.56488e-08 -9.19116e-18
-19.3592 3.14287e-08 -9.2332e-18
-19.2362 1.68996e-07 -1.28758e-17
-19.1137 3.19138e-07 -1.22273e-17
-18.9916 4.73782e-07 -1.50993e-17
-18.8699 6.20505e-07 -1.35537e-17
-18.7487 7.50561e-07 -1.53082e-17
-18.6278 8.495e-07 -1.28538e-17
-18.5074 9.10805e-07 -1.32866e-17
-18.3873 9.21309e-07 -1.01556e-17
-18.2676 8.79912e-07 -9.32729e-18
-18.1483 7.78086e-07 -6.05515e-18
-18.0294 6.22725e-07 -4.33264e-18
-17.9108 4.12415e-07 -1.44174e-18
-17.7926 1.63118e-07 8.44823e-19
-17.6748 -1.18705e-07 2.68101e-18
-17.5572 -4.09124e-07 5.01894e-18
-17.4401 -6.95255e-07 5.26124e-18
-17.3232 -9.4868e-07 7.26561e-18
-17.2067 -1.15372e-06 5.59719e-18
-17.0905 -1.28295e-06 7.12394e-18
-16.9746 -1.32307e-06 3.62199e-18
-16.859 -1.2541e-06 4.72993e-18
-16.7437 -1.07062e-06 -3.3504e-19
-16.6288 -7.66151e-07 5.91418e-19
-16.5141 -3.47454e-07 -5.29854e-18
-16.3997 1.74467e-07 -4.0534e-18
-16.2856 7.79019e-07 -1.0026e-17
-16.1717 1.43722e-06 -8.00325e-18
-16.0582 2.11671e-06 -1.33205e-17
-15.9449 2.77426e-06 -1.03404e-17
-15.8319 3.37187e-06 -1.4295e-17
-15.7191 3.85984e-06 -1.02707e-17
-15.6066 4.20397e-06 -1.23797e-17
-15.4943 4.35881e-06 -7.60673e-18
-15.3823 4.30495e-06 -8.0015e-18
-15.2705 4.0126e-06 -3.29135e-18
-15.159 3.48727e-06 -2.20014e-18
-15.0477 2.72423e-06 1.95106e-18
-14.9367 1.76033e-06 4.1444e-18
-14.8258 6.20595e-07 6.72066e-18
-14.7152 -6.26617e-07 9.42011e-18
-14.6049 -1.92858e-06 9.79916e-18
-14.4947 -3.19286e-06 1.27589e-17
-14.3848 -4.3487e-06 1.04282e-17
-14.275 -5.29452e-06 1.32664e-17
-14.1655 -5.95783e-06 8.03575e-18
-14.0562 -6.2484e-06 1.07412e-17
-13.9471 -6.11214e-06 2.95564e-18
-13.8382 -5.49259e-06 5.65468e-18
-13.7294 -4.37376e-06 -4.0557e-18
-13.6209 -2.75237e-06 -9.31872e-19
-13.5126 -6.64798e-07 -1.16651e-17
-13.4044 1.82774e-06 -7.65381e-18
-13.2965 4.63244e-06 -1.83271e-17
-13.1887 7.62468e-06 -1.32054e-17
-13.0811 1.06646e-05 -2.27431e-17
-12.9737 1.35798e-05 -1.60509e-17
-12.8664 1.6207e-05 -2.34938e-17
-12.7593 1.83555e-05 -1.55985e-17
-12.6524 1.98738e-05 -2.04892e-17
-12.5457 2.05923e-05 -1.18784e-17
-12.4391 2.04124e-05 -1.39233e-17
-12.3327 1.92276e-05 -5.50658e-18
-12.2265 1.70311e-05 -4.92957e-18
-12.1204 1.38146e-05 2.18477e-18
-12.0144 9.68997e-06 5.01269e-18
-11.9086 4.76661e-06 9.64787e-18
-11.803 -7.19031e-07 1.40914e-17
-11.6975 -6.54397e-06 1.51903e-17
-11.5922 -1.23681e-05 2.08922e-17
-11.487 -1.78866e-05 1.77461e-17
-11.3819 -2.27044e-05 2.44792e-17
-11.277 -2.64925e-05 1.69828e-17
-11.1722 -2.88728e-05 2.44998e-17
-11.0676 -2.95673e-05 1.27334e-17
-10.9631 -2.82993e-05 2.13359e-17
-10.8587 -2.49213e-05 6.10238e-18
-10.7545 -1.93384e-05 1.55851e-17
-10.6503 -1.16006e-05 -2.23473e-18
-10.5463 -1.85256e-06 8.41065e-18
-10.4425 9.62237e-06 -1.06466e-17
-10.3387 2.24209e-05 1.18261e-18
-10.2351 3.6037e-05 -1.78802e-17
-10.1316 4.98414e-05 -4.8991e-18
-10.0282 6.31697e-05 -2.29588e-17
-9.92496 7.52545e-05 -9.5849e-18
-9.82181 8.53888e-05 -2.49868e-17
-9.71877 9.28019e-05 -1.10368e-17
-9.61583 9.68978e-05 -2.28614e-17
-9.51301 9.70646e-05 -9.83608e-18
-9.4103 9.2983e-05 -1.73832e-17
-9.30769 8.436e-05 -5.94741e-18
-9.20518 7.12972e-05 -7.5997e-18
-9.10278 5.39431e-05 1.74793e-18
-9.00048 3.29075e-05 5.14124e-18
-8.89828 8.83104e-06 1.03492e-17
-8.79618 -1.71697e-05 1.94544e-17
-8.69417 -4.40086e-05 2.03876e-17
-8.59226 -7.0172e-05 3.48648e-17
-8.49044 -9.42826e-05 3.05497e-17
-8.38872 -0.000114647 4.98273e-17
-8.28708 -0.000129849 3.86752e-17
-8.18554 -0.00013832 6.10473e-17
-8.08408 -0.000138916 4.14147e-17
-7.98271 -0.000130538 6.57158e-17
-7.88143 -0.000112641 3.91511e-17
-7.78023 -8.49168e-05 6.38825e-17
-7.67911 -4.76774e-05 2.8865e-17
-7.57807 -1.63993e-06 5.11763e-17
-7.47712 5.18954e-05 9.20513e-18
-7.37624 0.000111117 2.94937e-17
-7.27544 0.000173792 -1.81545e-17
-7.17471 0.000237152 -1.87554e-18
-7.07406 0.000298307 -5.23961e-17
-6.97348 0.000353886 -3.85706e-17
-6.87298 0.000400832 -8.6727e-17
-6.77254 0.000435722 -7.55192e-17
-6.67218 0.000455974 -1.1831e-16
-6.57188 0.000458777 -1.07244e-16
-6.47166 0.000442728 -1.35954e-16
-6.37149 0.000406297 -1.21708e-16
-6.2714 0.000349887 -1.35984e-16
-6.17136 0.000273778 -1.22129e-16
-6.07139 0.000180588 -1.16297e-16
-5.97148 7.26589e-05 -9.79264e-17
-5.87163 -4.5128e-05 -6.88041e-17
-5.77184 -0.000168497 -4.9184e-17
-5.67211 -0.000290699 2.38705e-20
-5.57243 -0.000406101 1.57286e-17
-5.47281 -0.000506946 8.16691e-17
-5.37325 -0.000587224 9.21412e-17
-5.27373 -0.000639423 1.73849e-16
-5.17427 -0.000658437 1.754e-16
-5.07487 -0.000638482 2.63044e-16
-4.97551 -0.000576714 2.47351e-16
-4.8762 -0.000470546 3.35297e-16
-4.77694 -0.000320568 2.99407e-16
-4.67772 -0.000128563 3.79177e-16
-4.57855 0.000100761 3.23871e-16
-4.47943 0.000360671 3.97181e-16
-4.38035 0.000642398 3.25281e-16
-4.28131 0.000934499 3.83122e-16
-4.18232 0.00122512 2.95666e-16
-4.08336 0.00149927 3.39961e-16
-3.98445 0.00174394 2.42015e-16
-3.88557 0.00194265 2.67105e-16
-3.78673 0.00208391 1.64565e-16
-3.68793 0.00215245 1.77968e-16
-3.58916 0.00214139 9.06067e-17
-3.49043 0.00203963 9.84945e-17
-3.39173 0.0018479 2.91174e-17
-3.29307 0.00156181 2.68336e-17
-3.19443 0.00119197 -1.44633e-17
-3.09583 0.000742317 -2.02378e-17
-2.99725 0.000234262 -2.52013e-17
-2.89871 -0.000319776 -3.5589e-17
-2.80019 -0.000888588 -4.84955e-18
-2.7017 -0.00145294 -2.36684e-17
-2.60323 -0.00197487 4.49604e-17
-2.50479 -0.00243184 1.53743e-17
-2.40638 -0.00278421 1.1747e-16
-2.30798 -0.00301107 7.15473e-17
-2.20961 -0.0030776 1.99481e-16
-2.11126 -0.00297018 1.32727e-16
-2.01293 -0.00266587 2.7542e-16
-1.91462 -0.00216359 1.83541e-16
-1.81632 -0.00145874 3.40327e-16
-1.71804 -0.000566274 2.25717e-16
-1.61978 0.000495342 3.75602e-16
-1.52154 0.00169463 2.3422e-16
-1.42331 0.00298824 3.76751e-16
-1.32509 0.00433178 2.15833e-16
-1.22689 0.00565867 3.40344e-16
-1.12869 0.00691993 1.66202e-16
-1.03051 0.00803084 2.73567e-16
-0.932337 0.00895106 9.5402e-17
-0.834173 0.00958502 1.77604e-16
-0.736016 0.00991876 1.73086e-17
-0.637867 0.00985278 7.81739e-17
-0.539723 0.00942173 -5.75647e-17
-0.441585 0.00852323 -2.77975e-17
-0.343451 0.00727041 -1.25193e-16
-0.24532 0.00553937 -1.28379e-16
-0.147191 0.00358228 -1.71508e-16
-0.0490634 0.00114851 -1.95969e-16
0.0490634 -7.95087e-05 -1.77883e-16
0.147191 4.26974e-05 -1.95698e-16
0.24532 -2.90148e-05 -1.69817e-16
0.343451 1.9544e-05 -1.87633e-16
0.441585 -1.55225e-05 -1.56904e-16
0.539723 1.13916e-05 -1.64111e-16
0.637867 -9.39458e-06 -1.26133e-16
0.736016 7.15501e-06 -1.22208e-16
0.834173 -5.85189e-06 -8.15879e-17
0.932337 4.50662e-06 -7.52483e-17
1.03051 -3.55847e-06 -4.4891e-17
1.12869 2.69495e-06 -3.77977e-17
1.22689 -1.99049e-06 -1.33909e-17
1.32509 1.40806e-06 -8.70444e-18
1.42331 -8.958e-07 3.12682e-18
1.52154 4.8937e-07 2.48943e-18
1.61978 -1.34533e-07 2.83952e-18
1.71804 -1.53693e-07 -4.03218e-18
1.81632 3.80266e-07 -1.80101e-17
1.91462 -5.8367e-07 -3.2235e-17
2.01293 7.08304e-07 -5.77343e-17
2.11126 -8.47235e-07 -7.70494e-17
2.20961 8.94015e-07 -1.11577e-16
2.30798 -9.8168e-07 -1.33051e-16
2.40638 9.72323e-07 -1.71779e-16
2.50479 -1.01811e-06 -1.91339e-16
2.60323 9.71479e-07 -2.28786e-16
2.7017 -9.82989e-07 -2.4296e-16
2.80019 9.14597e-07 -2.73973e-16
2.89871 -8.98868e-07 -2.78041e-16
2.99725 8.2059e-07 -3.0099e-16
3.09583 -7.84603e-07 -2.97071e-16
3.19443 7.04826e-07 -3.07785e-16
3.29307 -6.55491e-07 -2.9184e-16
3.39173 5.79606e-07 -2.91982e-16
3.49043 -5.2342e-07 -2.66191e-16
3.58916 4.54516e-07 -2.56531e-16
3.68793 -3.97126e-07 -2.26568e-16
3.78673 3.36699e-07 -2.09222e-16
3.88557 -2.82563e-07 -1.74239e-16
3.98445 2.31109e-07 -1.50585e-16
4.08336 -1.8333e-07 -1.17179e-16
4.18232 1.40764e-07 -9.45226e-17
4.28131 -1.01118e-07 -6.58665e-17
4.38035 6.70389e-08 -4.5113e-17
4.47943 -3.61413e-08 -2.28198e-17
4.57855 9.97006e-09 -6.3483e-18
4.67772 1.2471e-08 7.11194e-18
4.77694 -3.14214e-08 1.74145e-17
4.8762 4.63317e-08 2.13054e-17
4.97551 -5.88252e-08 2.4851e-17
5.07487 6.75e-08 2.01421e-17
5.17427 -7.43644e-08 1.86037e-17
5.27373 7.82394e-08 7.54379e-18
5.37325 -8.03569e-08 3.59656e-18
5.47281 8.08268e-08 -1.01386e-17
5.57243 -7.9122e-08 -1.41828e-17
5.67211 7.74121e-08 -2.73825e-17
5.77184 -7.28319e-08 -2.95363e-17
5.87163 6.99232e-08 -4.14111e-17
5.97148 -6.3407e-08 -4.22993e-17
6.07139 6.00106e-08 -5.2333e-17
6.17136 -5.24518e-08 -4.97101e-17
6.2714 4.90244e-08 -5.54064e-17
6.37149 -4.12265e-08 -4.93531e-17
6.47166 3.80151e-08 -5.15776e-17
6.57188 -3.06485e-08 -4.43802e-17
6.67218 2.77519e-08 -4.45915e-17
6.77254 -2.1318e-08 -3.625e-17
6.87298 1.87514e-08 -3.36481e-17
6.97348 -1.35599e-08 -2.4657e-17
7.07406 1.13116e-08 -2.08398e-17
7.17471 -7.47625e-09 -1.35363e-17
7.27544 5.54921e-09 -1.02581e-17
7.37624 -3.00209e-09 -5.18736e-18
7.47712 1.43576e-09 -2.54945e-18
7.57807 3.94255e-11 6.12814e-20
7.67911 -1.16766e-09 1.86515e-18
7.78023 1.88777e-09 2.04869e-18
7.88143 -2.47803e-09 2.77638e-18
7.98271 2.8041e-09 7.06612e-19
8.08408 -2.76082e-09 4.13767e-19
8.18554 3.04039e-09 -3.64518e-18
8.28708 -2.30306e-09 -4.33624e-18
8.38872 2.81928e-09 -9.23892e-18
8.49044 -1.38936e-09 -9.31376e-18
8.59226 2.32382e-09 -1.4472e-17
8.69417 -2.81046e-10 -1.46136e-17
8.79618 1.69553e-09 -1.97297e-17
8.89828 8.0079e-10 -1.92962e-17
9.00048 1.03852e-09 -2.35983e-17
9.10278 1.68766e-09 -2.22179e-17
9.20518 4.2693e-10 -2.5396e-17
9.30769 2.27066e-09 -2.35327e-17
9.4103 -8.66973e-11 -2.56542e-17
9.51301 2.50158e-09 -2.28789e-17
9.61583 -4.64357e-10 -2.35784e-17
9.71877 2.3881e-09 -2.02638e-17
9.82181 -6.78087e-10 -1.9548e-17
9.92496 1.98377e-09 -1.58942e-17
10.0282 -7.08596e-10 -1.43478e-17
10.1316 1.37392e-09 -1.06287e-17
10.2351 -5.46658e-10 -8.32427e-18
10.3387 6.59472e-10 -4.85579e-18
10.4425 -1.96226e-10 -2.30228e-18
10.5463 -5.94846e-11 4.26911e-19
10.6503 3.22189e-10 2.98918e-18
10.7545 -6.97886e-10 4.82452e-18
10.8587 9.69449e-10 7.14215e-18
10.9631 -1.19604e-09 7.90063e-18
11.0676 1.68835e-09 9.54936e-18
11.1722 -1.52472e-09 8.98051e-18
11.277 2.40751e-09 9.95318e-18
11.3819 -1.68468e-09 8.30864e-18
11.487 3.04866e-09 8.52463e-18
11.5922 -1.70098e-09 5.95592e-18
11.6975 3.53643e-09 5.45579e-18
11.803 -1.61361e-09 2.15487e-18
11.9086 3.80908e-09 1.29239e-18
12.0144 -1.46638e-09 -2.01899e-18
12.1204 3.8284e-09 -2.60055e-18
12.2265 -1.29633e-09 -5.52725e-18
12.3327 3.58669e-09 -5.94052e-18
12.4391 -1.12585e-09 -8.11473e-18
12.5457 3.10926e-09 -7.99932e-18
12.6524 -9.58919e-10 -9.10402e-18
12.7593 2.45173e-09 -8.29376e-18
12.8664 -7.8236e-10 -8.48343e-18
12.9737 1.69223e-09 -7.14474e-18
13.0811 -5.71478e-10 -6.41224e-18
13.1887 9.19601e-10 -4.63604e-18
13.2965 -2.98947e-10 -3.17923e-18
13.4044 2.19613e-10 -1.27555e-18
13.5126 5.51678e-11 5.27944e-19
13.6209 -3.38343e-10 2.26005e-18
13.7294 4.94589e-10 4.11339e-18
13.8382 -7.11671e-10 5.393e-18
13.9471 1.00135e-09 6.98924e-18
14.0562 -8.90059e-10 7.54359e-18
14.1655 1.53521e-09 8.57632e-18
14.275 -8.94923e-10 8.25415e-18
14.3848 2.03846e-09 8.58853e-18
14.4947 -7.72867e-10 7.4683e-18
14.6049 2.44544e-09 7.1069e-18
14.7152 -5.84409e-10 5.19657e-18
14.8258 2.69512e-09 4.25904e-18
14.9367 -3.9026e-10 1.92678e-18
15.0477 2.74397e-09 8.03407e-19
15.159 -2.38032e-10 -1.52298e-18
15.2705 2.57647e-09 -2.5877e-18
15.3823 -1.52249e-10 -4.49534e-18
15.4943 2.21063e-09 -5.121e-18
15.6066 -1.29908e-10 -6.2892e-18
15.7191 1.69698e-09 -6.23556e-18
15.8319 -1.4268e-10 -6.48785e-18
15.9449 1.11074e-09 -5.70788e-18
16.0582 -1.45387e-10 -5.06567e-18
16.1717 5.38504e-10 -3.69297e-18
16.2856 -8.89037e-11 -2.29799e-18
16.3997 6.19681e-11 -5.54939e-19
16.5141 6.54233e-11 1.27008e-18
16.6288 -2.57913e-10 3.05798e-18
16.7437 3.33307e-10 4.94965e-18
16.859 -3.92813e-10 6.4408e-18
16.9746 7.00168e-10 8.05435e-18
17.0905 -3.5216e-10 8.99314e-18
17.2067 1.12105e-09 1.00631e-17
17.3232 -1.80033e-10 1.02647e-17
17.4401 1.52837e-09 1.0659e-17
17.5572 5.57942e-11 1.01002e-17
17.6748 1.84615e-09 9.83998e-18
17.7926 2.8043e-10 8.67503e-18
17.9108 2.0077e-09 7.88623e-18
18.0294 4.30339e-10 6.30185e-18
18.1483 1.97266e-09 5.20616e-18
18.2676 4.69258e-10 3.50749e-18
18.3873 1.73891e-09 2.40429e-18
18.5074 3.9747e-10 9.41331e-19
18.6278 1.34604e-09 1.21733e-19
18.7487 2.51722e-10 -8.59008e-19
18.8699 8.68771e-10 -1.20362e-18
18.9916 9.53041e-11 -1.52895e-18
19.1137 4.01148e-10 -1.31242e-18
19.2362 3.75428e-13 -9.50098e-19
19.3592 3.49323e-11 -2.04506e-19
19.4826 2.67877e-11 7.44379e-19
19.6065 -1.62685e-10 1.8557e-18
19.7309 2.02984e-10 3.15618e-18
19.8557 -1.6626e-10 4.36126e-18
19.9811 5.14435e-10 5.68891e-18
20.1069 7.80879e-13 6.67015e-18
20.2333 9.03535e-10 7.703e-18
20.3602 2.71742e-10 8.18488e-18
20.4876 1.28207e-09 8.66557e-18
20.6156 5.54463e-10 8.48719e-18
20.7441 1.55389e-09 8.30682e-18
20.8732 7.57255e-10 7.47238e-18
21.0029 1.64229e-09 6.71153e-18
21.1332 8.16107e-10 5.4125e-18
21.2642 1.51421e-09 4.33506e-18
21.3958 7.15123e-10 2.93893e-18
21.528 1.19373e-09 1.89151e-18
21.6609 4.93345e-10 7.5615e-19
21.7945 7.59593e-10 6.96632e-20
21.9288 2.34767e-10 -5.24341e-19
22.0639 3.25797e-10 -6.36098e-19
22.1997 4.29823e-11 -5.36156e-19
22.3363 9.4616e-12 -2.52856e-20
22.4736 6.88492e-12 7.15761e-19
22.6118 -1.05435e-10 1.68868e-18
22.7509 1.67853e-10 2.80925e-18
22.8908 3.15279e-12 3.91141e-18
23.0316 4.99904e-10 5.02772e-18
23.1733 2.84605e-10 5.86794e-18
23.316 9.11446e-10 6.59312e-18
23.4597 6.28892e-10 6.84924e-18
23.6044 1.271e-09 6.94106e-18
23.7502 9.02249e-10 6.49808e-18
23.8971 1.45105e-09 5.94328e-18
24.0451 9.95318e-10 4.93142e-18
24.1944 1.37642e-09 3.96257e-18
24.3448 8.67436e-10 2.72699e-18
24.4966 1.05929e-09 1.74178e-18
24.6496 5.69182e-10 7.23969e-19
24.8041 6.04753e-10 1.28337e-19
24.9601 2.30483e-10 -3.27544e-19
25.1175 1.79375e-10 -3.15059e-19
25.2766 1.31177e-11 -1.04885e-19
25.4373 -5.10797e-11 4.80659e-19
25.5998 4.14665e-11 1.20533e-18
25.7641 6.46718e-12 2.08997e-18
25.9304 3.38325e-10 2.97002e-18
26.0988 3.21445e-10 3.74112e-18
26.2693 7.97116e-10 4.35381e-18
26.4421 7.38461e-10 4.62897e-18
26.6174 1.21291e-09 4.68297e-18
26.7954 1.03847e-09 4.30975e-18
26.9761 1.37164e-09 3.8057e-18
27.1598 1.04652e-09 2.96189e-18
27.3468 1.16568e-09 2.20837e-18
27.5373 7.39839e-10 1.30438e-18
27.7317 6.78263e-10 7.23681e-19
27.9302 2.92799e-10 1.62731e-19
28.1333 1.75242e-10 5.02942e-20
28.3415 8.87814e-12 7.0693e-21
28.5554 -2.47192e-11 3.53777e-19
28.7758 1.41056e-10 6.71339e-19
29.0035 2.37965e-10 1.1787e-18
29.2396 6.81272e-10 1.50187e-18
29.4858 7.8915e-10 1.8047e-18
29.7441 1.26716e-09 1.83399e-18
30.0173 1.14313e-09 1.73728e-18
30.3101 1.35091e-09 1.431e-18
30.6297 8.2263e-10 1.00962e-18
30.9905 6.5982e-10 5.94973e-19
31.4301 -4.17133e-11 -1.17812e-19


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.75Lambda0.5Nc1Classic/DeltaGammaFX_0_FRG.txt <==
9.995 0.000887354 0.000886141
9.99 0.000888672 0.000887456
9.985 0.000889992 0.000888775
9.98 0.000891314 0.000890096
9.975 0.00089264 0.000891419
9.97 0.000893967 0.000892745
9.965 0.000895297 0.000894073
9.96 0.00089663 0.000895404
9.955 0.000897965 0.000896737
9.95 0.000899303 0.000898074
9.945 0.000900644 0.000899413
9.94 0.000901988 0.000900755
9.935 0.000903335 0.000902099
9.93 0.000904684 0.000903447
9.925 0.000906036 0.000904797
9.92 0.00090739 0.000906149
9.915 0.000908747 0.000907504
9.91 0.000910106 0.000908862
9.905 0.000911469 0.000910222
9.9 0.000912833 0.000911585
9.895 0.000914201 0.000912951
9.89 0.000915571 0.000914319
9.885 0.000916945 0.000915691
9.88 0.000918321 0.000917065
9.875 0.0009197 0.000918442
9.87 0.000921082 0.000919822
9.865 0.000922466 0.000921205
9.86 0.000923853 0.00092259
9.855 0.000925243 0.000923978
9.85 0.000926635 0.000925368
9.845 0.00092803 0.000926761
9.84 0.000929428 0.000928157
9.835 0.000930829 0.000929556
9.83 0.000932233 0.000930958
9.825 0.00093364 0.000932363
9.82 0.000935049 0.000933771
9.815 0.000936462 0.000935181
9.81 0.000937877 0.000936595
9.805 0.000939295 0.000938011
9.8 0.000940716 0.00093943
9.795 0.000942139 0.000940851
9.79 0.000943566 0.000942275
9.785 0.000944995 0.000943702
9.78 0.000946427 0.000945133
9.775 0.000947862 0.000946566
9.77 0.0009493 0.000948002
9.765 0.000950741 0.000949441
9.76 0.000952185 0.000950883
9.755 0.000953632 0.000952328
9.75 0.000955082 0.000953776
9.745 0.000956535 0.000955227
9.74 0.00095799 0.00095668
9.735 0.000959448 0.000958136
9.73 0.00096091 0.000959596
9.725 0.000962374 0.000961058
9.72 0.000963841 0.000962523
9.715 0.000965311 0.000963991
9.71 0.000966785 0.000965463
9.705 0.000968262 0.000966938
9.7 0.000969741 0.000968415
9.695 0.000971224 0.000969896
9.69 0.000972709 0.000971379
9.685 0.000974197 0.000972865
9.68 0.000975689 0.000974354
9.675 0.000977183 0.000975847
9.67 0.00097868 0.000977342
9.665 0.00098018 0.00097884
9.66 0.000981684 0.000980341
9.655 0.000983191 0.000981846
9.65 0.0009847 0.000983354
9.645 0.000986214 0.000984865
9.64 0.00098773 0.000986379
9.635 0.000989249 0.000987896
9.63 0.000990771 0.000989416
9.625 0.000992296 0.000990939
9.62 0.000993824 0.000992465
9.615 0.000995355 0.000993994
9.61 0.00099689 0.000995527
9.605 0.000998427 0.000997062
9.6 0.000999968 0.000998601
9.595 0.00100151 0.00100014
9.59 0.00100306 0.00100169
9.585 0.00100461 0.00100324
9.58 0.00100616 0.00100479
9.575 0.00100772 0.00100634
9.57 0.00100928 0.0010079
9.565 0.00101084 0.00100946
9.56 0.00101241 0.00101103
9.555 0.00101398 0.00101259
9.55 0.00101555 0.00101416
9.545 0.00101713 0.00101574
9.54 0.00101871 0.00101732
9.535 0.00102029 0.0010189
9.53 0.00102188 0.00102048
9.525 0.00102347 0.00102207
9.52 0.00102506 0.00102366
9.515 0.00102666 0.00102525
9.51 0.00102825 0.00102685
9.505 0.00102986 0.00102845
9.5 0.00103146 0.00103005
9.495 0.00103307 0.00103166
9.49 0.00103468 0.00103327
9.485 0.0010363 0.00103488
9.48 0.00103792 0.0010365
9.475 0.00103954 0.00103812
9.47 0.00104117 0.00103974
9.465 0.0010428 0.00104137
9.46 0.00104443 0.001043
9.455 0.00104606 0.00104463
9.45 0.0010477 0.00104627
9.445 0.00104935 0.00104791
9.44 0.00105099 0.00104956
9.435 0.00105264 0.0010512
9.43 0.0010543 0.00105285
9.425 0.00105595 0.00105451
9.42 0.00105761 0.00105617
9.415 0.00105928 0.00105783
9.41 0.00106094 0.00105949
9.405 0.00106261 0.00106116
9.4 0.00106429 0.00106283
9.395 0.00106596 0.00106451
9.39 0.00106765 0.00106619
9.385 0.00106933 0.00106787
9.38 0.00107102 0.00106955
9.375 0.00107271 0.00107124
9.37 0.0010744 0.00107294
9.365 0.0010761 0.00107463
9.36 0.00107781 0.00107633
9.355 0.00107951 0.00107804
9.35 0.00108122 0.00107974
9.345 0.00108293 0.00108145
9.34 0.00108465 0.00108317
9.335 0.00108637 0.00108489
9.33 0.00108809 0.00108661
9.325 0.00108982 0.00108833
9.32 0.00109155 0.00109006
9.315 0.00109329 0.00109179
9.31 0.00109503 0.00109353
9.305 0.00109677 0.00109527
9.3 0.00109852 0.00109701
9.295 0.00110027 0.00109876
9.29 0.00110202 0.00110051
9.285 0.00110378 0.00110227
9.28 0.00110554 0.00110402
9.275 0.0011073 0.00110579
9.27 0.00110907 0.00110755
9.265 0.00111084 0.00110932
9.26 0.00111262 0.00111109
9.255 0.00111439 0.00111287
9.25 0.00111618 0.00111465
9.245 0.00111797 0.00111644
9.24 0.00111976 0.00111823
9.235 0.00112155 0.00112002
9.23 0.00112335 0.00112181
9.225 0.00112515 0.00112361
9.22 0.00112696 0.00112542
9.215 0.00112877 0.00112722
9.21 0.00113058 0.00112904
9.205 0.0011324 0.00113085
9.2 0.00113422 0.00113267
9.195 0.00113605 0.00113449
9.19 0.00113788 0.00113632
9.185 0.00113971 0.00113815
9.18 0.00114155 0.00113999
9.175 0.00114339 0.00114183
9.17 0.00114523 0.00114367
9.165 0.00114708 0.00114551
9.16 0.00114894 0.00114736
9.155 0.00115079 0.00114922
9.15 0.00115265 0.00115108
9.145 0.00115452 0.00115294
9.14 0.00115639 0.00115481
9.135 0.00115826 0.00115668
9.13 0.00116014 0.00115855
9.125 0.00116202 0.00116043
9.12 0.00116391 0.00116231
9.115 0.00116579 0.0011642
9.11 0.00116769 0.00116609
9.105 0.00116959 0.00116799
9.1 0.00117149 0.00116988
9.095 0.00117339 0.00117179
9.09 0.0011753 0.00117369
9.085 0.00117722 0.00117561
9.08 0.00117913 0.00117752
9.075 0.00118106 0.00117944
9.07 0.00118298 0.00118137
9.065 0.00118491 0.00118329
9.06 0.00118685 0.00118523
9.055 0.00118879 0.00118716
9.05 0.00119073 0.0011891
9.045 0.00119268 0.00119105
9.04 0.00119463 0.001193
9.035 0.00119658 0.00119495
9.03 0.00119854 0.00119691
9.025 0.00120051 0.00119887
9.02 0.00120248 0.00120083
9.015 0.00120445 0.0012028
9.01 0.00120643 0.00120478
9.005 0.00120841 0.00120676
9 0.0012104 0.00120874
8.995 0.00121239 0.00121073
8.99 0.00121438 0.00121272
8.985 0.00121638 0.00121472
8.98 0.00121838 0.00121672
8.975 0.00122039 0.00121872
8.97 0.0012224 0.00122073
8.965 0.00122442 0.00122275
8.96 0.00122644 0.00122476
8.955 0.00122847 0.00122679
8.95 0.0012305 0.00122881
8.945 0.00123253 0.00123085
8.94 0.00123457 0.00123288
8.935 0.00123661 0.00123492
8.93 0.00123866 0.00123697
8.925 0.00124071 0.00123902
8.92 0.00124277 0.00124107
8.915 0.00124483 0.00124313
8.91 0.0012469 0.00124519
8.905 0.00124897 0.00124726
8.9 0.00125104 0.00124933
8.895 0.00125312 0.00125141
8.89 0.00125521 0.00125349
8.885 0.00125729 0.00125557
8.88 0.00125939 0.00125767
8.875 0.00126149 0.00125976
8.87 0.00126359 0.00126186
8.865 0.00126569 0.00126396
8.86 0.00126781 0.00126607
8.855 0.00126992 0.00126819
8.85 0.00127204 0.00127031
8.845 0.00127417 0.00127243
8.84 0.0012763 0.00127456
8.835 0.00127844 0.00127669
8.83 0.00128058 0.00127883
8.825 0.00128272 0.00128097
8.82 0.00128487 0.00128312
8.815 0.00128703 0.00128527
8.81 0.00128919 0.00128742
8.805 0.00129135 0.00128958
8.8 0.00129352 0.00129175
8.795 0.00129569 0.00129392
8.79 0.00129787 0.0012961
8.785 0.00130006 0.00129828
8.78 0.00130225 0.00130046
8.775 0.00130444 0.00130265
8.77 0.00130664 0.00130485
8.765 0.00130884 0.00130705
8.76 0.00131105 0.00130925
8.755 0.00131326 0.00131146
8.75 0.00131548 0.00131368
8.745 0.0013177 0.0013159
8.74 0.00131993 0.00131812
8.735 0.00132216 0.00132035
8.73 0.0013244 0.00132259
8.725 0.00132664 0.00132483
8.72 0.00132889 0.00132708
8.715 0.00133115 0.00132933
8.71 0.0013334 0.00133158
8.705 0.00133567 0.00133384
8.7 0.00133794 0.00133611
8.695 0.00134021 0.00133838
8.69 0.00134249 0.00134065
8.685 0.00134477 0.00134293
8.68 0.00134706 0.00134522
8.675 0.00134936 0.00134751
8.67 0.00135165 0.00134981
8.665 0.00135396 0.00135211
8.66 0.00135627 0.00135441
8.655 0.00135858 0.00135673
8.65 0.0013609 0.00135904
8.645 0.00136323 0.00136137
8.64 0.00136556 0.00136369
8.635 0.0013679 0.00136603
8.63 0.00137024 0.00136836
8.625 0.00137259 0.00137071
8.62 0.00137494 0.00137306
8.615 0.0013773 0.00137541
8.61 0.00137966 0.00137777
8.605 0.00138203 0.00138014
8.6 0.0013844 0.00138251
8.595 0.00138678 0.00138488
8.59 0.00138916 0.00138726
8.585 0.00139155 0.00138965
8.58 0.00139395 0.00139204
8.575 0.00139635 0.00139444
8.57 0.00139876 0.00139684
8.565 0.00140117 0.00139925
8.56 0.00140359 0.00140167
8.555 0.00140601 0.00140409
8.55 0.00140844 0.00140651
8.545 0.00141087 0.00140894
8.54 0.00141331 0.00141138
8.535 0.00141576 0.00141382
8.53 0.00141821 0.00141627
8.525 0.00142066 0.00141872
8.52 0.00142313 0.00142118
8.515 0.00142559 0.00142364
8.51 0.00142807 0.00142611
8.505 0.00143055 0.00142859
8.5 0.00143303 0.00143107
8.495 0.00143552 0.00143356
8.49 0.00143802 0.00143605
8.485 0.00144052 0.00143855
8.48 0.00144303 0.00144106
8.475 0.00144554 0.00144357
8.47 0.00144806 0.00144608
8.465 0.00145059 0.0014486
8.46 0.00145312 0.00145113
8.455 0.00145566 0.00145367
8.45 0.0014582 0.00145621
8.445 0.00146075 0.00145875
8.44 0.0014633 0.0014613
8.435 0.00146587 0.00146386
8.43 0.00146843 0.00146642
8.425 0.00147101 0.00146899
8.42 0.00147358 0.00147157
8.415 0.00147617 0.00147415
8.41 0.00147876 0.00147674
8.405 0.00148136 0.00147933
8.4 0.00148396 0.00148193
8.395 0.00148657 0.00148454
8.39 0.00148918 0.00148715
8.385 0.0014918 0.00148976
8.38 0.00149443 0.00149239
8.375 0.00149707 0.00149502
8.37 0.00149971 0.00149765
8.365 0.00150235 0.0015003
8.36 0.001505 0.00150294
8.355 0.00150766 0.0015056
8.35 0.00151033 0.00150826
8.345 0.001513 0.00151093
8.34 0.00151567 0.0015136
8.335 0.00151836 0.00151628
8.33 0.00152105 0.00151897
8.325 0.00152374 0.00152166
8.32 0.00152644 0.00152436
8.315 0.00152915 0.00152706
8.31 0.00153187 0.00152977
8.305 0.00153459 0.00153249
8.3 0.00153732 0.00153521
8.295 0.00154005 0.00153795
8.29 0.00154279 0.00154068
8.285 0.00154554 0.00154343
8.28 0.00154829 0.00154618
8.275 0.00155105 0.00154893
8.27 0.00155382 0.0015517
8.265 0.00155659 0.00155447
8.26 0.00155937 0.00155724
8.255 0.00156216 0.00156002
8.25 0.00156495 0.00156281
8.245 0.00156775 0.00156561
8.24 0.00157056 0.00156841
8.235 0.00157337 0.00157122
8.23 0.00157619 0.00157404
8.225 0.00157902 0.00157686
8.22 0.00158185 0.00157969
8.215 0.00158469 0.00158253
8.21 0.00158754 0.00158537
8.205 0.00159039 0.00158822
8.2 0.00159325 0.00159107
8.195 0.00159612 0.00159394
8.19 0.00159899 0.00159681
8.185 0.00160188 0.00159968
8.18 0.00160476 0.00160257
8.175 0.00160766 0.00160546
8.17 0.00161056 0.00160836
8.165 0.00161347 0.00161126
8.16 0.00161638 0.00161417
8.155 0.00161931 0.00161709
8.15 0.00162224 0.00162002
8.145 0.00162517 0.00162295
8.14 0.00162812 0.00162589
8.135 0.00163107 0.00162884
8.13 0.00163402 0.00163179
8.125 0.00163699 0.00163475
8.12 0.00163996 0.00163772
8.115 0.00164294 0.00164069
8.11 0.00164593 0.00164368
8.105 0.00164892 0.00164667
8.1 0.00165192 0.00164966
8.095 0.00165493 0.00165267
8.09 0.00165795 0.00165568
8.085 0.00166097 0.0016587
8.08 0.001664 0.00166172
8.075 0.00166704 0.00166476
8.07 0.00167008 0.0016678
8.065 0.00167313 0.00167085
8.06 0.00167619 0.0016739
8.055 0.00167926 0.00167696
8.05 0.00168234 0.00168004
8.045 0.00168542 0.00168311
8.04 0.00168851 0.0016862
8.035 0.0016916 0.00168929
8.03 0.00169471 0.00169239
8.025 0.00169782 0.0016955
8.02 0.00170094 0.00169861
8.015 0.00170407 0.00170174
8.01 0.0017072 0.00170487
8.005 0.00171035 0.00170801
8 0.0017135 0.00171115
7.995 0.00171665 0.00171431
7.99 0.00171982 0.00171747
7.985 0.00172299 0.00172064
7.98 0.00172617 0.00172381
7.975 0.00172936 0.001727
7.97 0.00173256 0.00173019
7.965 0.00173576 0.00173339
7.96 0.00173898 0.0017366
7.955 0.0017422 0.00173982
7.95 0.00174543 0.00174304
7.945 0.00174866 0.00174627
7.94 0.00175191 0.00174951
7.935 0.00175516 0.00175276
7.93 0.00175842 0.00175602
7.925 0.00176169 0.00175928
7.92 0.00176497 0.00176255
7.915 0.00176825 0.00176583
7.91 0.00177154 0.00176912
7.905 0.00177484 0.00177242
7.9 0.00177815 0.00177572
7.895 0.00178147 0.00177903
7.89 0.00178479 0.00178235
7.885 0.00178813 0.00178568
7.88 0.00179147 0.00178902
7.875 0.00179482 0.00179237
7.87 0.00179818 0.00179572
7.865 0.00180155 0.00179908
7.86 0.00180492 0.00180245
7.855 0.0018083 0.00180583
7.85 0.0018117 0.00180922
7.845 0.0018151 0.00181261
7.84 0.00181851 0.00181602
7.835 0.00182192 0.00181943
7.83 0.00182535 0.00182285
7.825 0.00182878 0.00182628
7.82 0.00183223 0.00182972
7.815 0.00183568 0.00183317
7.81 0.00183914 0.00183662
7.805 0.00184261 0.00184009
7.8 0.00184609 0.00184356
7.795 0.00184957 0.00184704
7.79 0.00185307 0.00185053
7.785 0.00185657 0.00185403
7.78 0.00186008 0.00185754
7.775 0.00186361 0.00186106
7.77 0.00186714 0.00186458
7.765 0.00187068 0.00186812
7.76 0.00187422 0.00187166
7.755 0.00187778 0.00187521
7.75 0.00188135 0.00187877
7.745 0.00188492 0.00188234
7.74 0.00188851 0.00188592
7.735 0.0018921 0.00188951
7.73 0.0018957 0.00189311
7.725 0.00189931 0.00189671
7.72 0.00190293 0.00190033
7.715 0.00190656 0.00190395
7.71 0.0019102 0.00190759
7.705 0.00191385 0.00191123
7.7 0.00191751 0.00191488
7.695 0.00192117 0.00191855
7.69 0.00192485 0.00192222
7.685 0.00192853 0.0019259
7.68 0.00193223 0.00192959
7.675 0.00193593 0.00193328
7.67 0.00193965 0.00193699
7.665 0.00194337 0.00194071
7.66 0.0019471 0.00194444
7.655 0.00195084 0.00194817
7.65 0.00195459 0.00195192
7.645 0.00195836 0.00195568
7.64 0.00196213 0.00195944
7.635 0.00196591 0.00196322
7.63 0.0019697 0.001967
7.625 0.00197349 0.0019708
7.62 0.0019773 0.0019746
7.615 0.00198112 0.00197841
7.61 0.00198495 0.00198224
7.605 0.00198879 0.00198607
7.6 0.00199264 0.00198991
7.595 0.0019965 0.00199377
7.59 0.00200037 0.00199763
7.585 0.00200424 0.0020015
7.58 0.00200813 0.00200539
7.575 0.00201203 0.00200928
7.57 0.00201594 0.00201318
7.565 0.00201986 0.00201709
7.56 0.00202379 0.00202102
7.555 0.00202772 0.00202495
7.55 0.00203167 0.00202889
7.545 0.00203563 0.00203285
7.54 0.0020396 0.00203681
7.535 0.00204358 0.00204079
7.53 0.00204757 0.00204477
7.525 0.00205157 0.00204877
7.52 0.00205558 0.00205277
7.515 0.0020596 0.00205679
7.51 0.00206363 0.00206081
7.505 0.00206768 0.00206485
7.5 0.00207173 0.00206889
7.495 0.00207579 0.00207295
7.49 0.00207986 0.00207702
7.485 0.00208395 0.0020811
7.48 0.00208804 0.00208519
7.475 0.00209215 0.00208929
7.47 0.00209627 0.0020934
7.465 0.00210039 0.00209752
7.46 0.00210453 0.00210165
7.455 0.00210868 0.00210579
7.45 0.00211284 0.00210995
7.445 0.00211701 0.00211411
7.44 0.00212119 0.00211829
7.435 0.00212538 0.00212247
7.43 0.00212958 0.00212667
7.425 0.0021338 0.00213088
7.42 0.00213802 0.0021351
7.415 0.00214226 0.00213933
7.41 0.00214651 0.00214357
7.405 0.00215076 0.00214782
7.4 0.00215503 0.00215209
7.395 0.00215932 0.00215636
7.39 0.00216361 0.00216065
7.385 0.00216791 0.00216495
7.38 0.00217223 0.00216926
7.375 0.00217655 0.00217358
7.37 0.00218089 0.00217791
7.365 0.00218524 0.00218225
7.36 0.0021896 0.00218661
7.355 0.00219397 0.00219097
7.35 0.00219836 0.00219535
7.345 0.00220275 0.00219974
7.34 0.00220716 0.00220414
7.335 0.00221158 0.00220855
7.33 0.00221601 0.00221298
7.325 0.00222045 0.00221741
7.32 0.00222491 0.00222186
7.315 0.00222937 0.00222632
7.31 0.00223385 0.0022308
7.305 0.00223834 0.00223528
7.3 0.00224284 0.00223977
7.295 0.00224736 0.00224428
7.29 0.00225188 0.0022488
7.285 0.00225642 0.00225333
7.28 0.00226097 0.00225788
7.275 0.00226553 0.00226243
7.27 0.00227011 0.002267
7.265 0.00227469 0.00227158
7.26 0.00227929 0.00227618
7.255 0.0022839 0.00228078
7.25 0.00228853 0.0022854
7.245 0.00229316 0.00229003
7.24 0.00229781 0.00229467
7.235 0.00230247 0.00229932
7.23 0.00230715 0.00230399
7.225 0.00231183 0.00230867
7.22 0.00231653 0.00231336
7.215 0.00232124 0.00231807
7.21 0.00232597 0.00232279
7.205 0.00233071 0.00232752
7.2 0.00233546 0.00233226
7.195 0.00234022 0.00233702
7.19 0.00234499 0.00234179
7.185 0.00234978 0.00234657
7.18 0.00235458 0.00235136
7.175 0.0023594 0.00235617
7.17 0.00236423 0.00236099
7.165 0.00236907 0.00236583
7.16 0.00237392 0.00237067
7.155 0.00237879 0.00237553
7.15 0.00238367 0.00238041
7.145 0.00238856 0.0023853
7.14 0.00239347 0.0023902
7.135 0.00239839 0.00239511
7.13 0.00240332 0.00240004
7.125 0.00240827 0.00240498
7.12 0.00241323 0.00240993
7.115 0.0024182 0.0024149
7.11 0.00242319 0.00241988
7.105 0.00242819 0.00242487
7.1 0.00243321 0.00242988
7.095 0.00243824 0.0024349
7.09 0.00244328 0.00243994
7.085 0.00244834 0.00244499
7.08 0.00245341 0.00245005
7.075 0.00245849 0.00245513
7.07 0.00246359 0.00246022
7.065 0.0024687 0.00246532
7.06 0.00247383 0.00247044
7.055 0.00247897 0.00247558
7.05 0.00248412 0.00248072
7.045 0.00248929 0.00248589
7.04 0.00249447 0.00249106
7.035 0.00249967 0.00249625
7.03 0.00250488 0.00250146
7.025 0.00251011 0.00250668
7.02 0.00251535 0.00251191
7.015 0.00252061 0.00251716
7.01 0.00252587 0.00252242
7.005 0.00253116 0.0025277
7 0.00253646 0.00253299
6.995 0.00254177 0.0025383
6.99 0.0025471 0.00254362
6.985 0.00255244 0.00254895
6.98 0.0025578 0.0025543
6.975 0.00256318 0.00255967
6.97 0.00256856 0.00256505
6.965 0.00257397 0.00257045
6.96 0.00257938 0.00257586
6.955 0.00258482 0.00258128
6.95 0.00259027 0.00258672
6.945 0.00259573 0.00259218
6.94 0.00260121 0.00259765
6.935 0.0026067 0.00260314
6.93 0.00261221 0.00260864
6.925 0.00261774 0.00261416
6.92 0.00262328 0.00261969
6.915 0.00262883 0.00262524
6.91 0.00263441 0.0026308
6.905 0.00263999 0.00263638
6.9 0.0026456 0.00264198
6.895 0.00265121 0.00264759
6.89 0.00265685 0.00265321
6.885 0.0026625 0.00265886
6.88 0.00266817 0.00266452
6.875 0.00267385 0.00267019
6.87 0.00267955 0.00267588
6.865 0.00268526 0.00268159
6.86 0.00269099 0.00268731
6.855 0.00269674 0.00269305
6.85 0.0027025 0.00269881
6.845 0.00270828 0.00270458
6.84 0.00271408 0.00271036
6.835 0.00271989 0.00271617
6.83 0.00272572 0.00272199
6.825 0.00273156 0.00272783
6.82 0.00273743 0.00273368
6.815 0.0027433 0.00273955
6.81 0.0027492 0.00274544
6.805 0.00275511 0.00275134
6.8 0.00276104 0.00275727
6.795 0.00276699 0.0027632
6.79 0.00277295 0.00276916
6.785 0.00277893 0.00277513
6.78 0.00278493 0.00278112
6.775 0.00279094 0.00278712
6.77 0.00279697 0.00279315
6.765 0.00280302 0.00279919
6.76 0.00280909 0.00280525
6.755 0.00281517 0.00281132
6.75 0.00282127 0.00281741
6.745 0.00282739 0.00282352
6.74 0.00283353 0.00282965
6.735 0.00283968 0.0028358
6.73 0.00284585 0.00284196
6.725 0.00285204 0.00284814
6.72 0.00285825 0.00285434
6.715 0.00286447 0.00286055
6.71 0.00287072 0.00286679
6.705 0.00287698 0.00287304
6.7 0.00288326 0.00287931
6.695 0.00288955 0.0028856
6.69 0.00289587 0.00289191
6.685 0.0029022 0.00289823
6.68 0.00290855 0.00290458
6.675 0.00291492 0.00291094
6.67 0.00292131 0.00291732
6.665 0.00292772 0.00292372
6.66 0.00293415 0.00293013
6.655 0.00294059 0.00293657
6.65 0.00294706 0.00294303
6.645 0.00295354 0.0029495
6.64 0.00296004 0.00295599
6.635 0.00296656 0.0029625
6.63 0.0029731 0.00296903
6.625 0.00297966 0.00297558
6.62 0.00298623 0.00298215
6.615 0.00299283 0.00298874
6.61 0.00299945 0.00299534
6.605 0.00300608 0.00300197
6.6 0.00301274 0.00300862
6.595 0.00301941 0.00301528
6.59 0.00302611 0.00302197
6.585 0.00303282 0.00302867
6.58 0.00303955 0.0030354
6.575 0.00304631 0.00304214
6.57 0.00305308 0.0030489
6.565 0.00305987 0.00305569
6.56 0.00306669 0.00306249
6.555 0.00307352 0.00306931
6.55 0.00308037 0.00307616
6.545 0.00308725 0.00308302
6.54 0.00309414 0.00308991
6.535 0.00310105 0.00309681
6.53 0.00310799 0.00310374
6.525 0.00311495 0.00311068
6.52 0.00312192 0.00311765
6.515 0.00312892 0.00312464
6.51 0.00313593 0.00313165
6.505 0.00314297 0.00313867
6.5 0.00315003 0.00314572
6.495 0.00315711 0.00315279
6.49 0.00316421 0.00315988
6.485 0.00317134 0.003167
6.48 0.00317848 0.00317413
6.475 0.00318564 0.00318129
6.47 0.00319283 0.00318846
6.465 0.00320004 0.00319566
6.46 0.00320727 0.00320288
6.455 0.00321452 0.00321012
6.45 0.00322179 0.00321738
6.445 0.00322909 0.00322467
6.44 0.0032364 0.00323197
6.435 0.00324374 0.0032393
6.43 0.0032511 0.00324665
6.425 0.00325848 0.00325403
6.42 0.00326589 0.00326142
6.415 0.00327332 0.00326884
6.41 0.00328077 0.00327628
6.405 0.00328824 0.00328374
6.4 0.00329573 0.00329122
6.395 0.00330325 0.00329873
6.39 0.00331079 0.00330626
6.385 0.00331835 0.00331381
6.38 0.00332593 0.00332138
6.375 0.00333354 0.00332898
6.37 0.00334117 0.0033366
6.365 0.00334883 0.00334425
6.36 0.00335651 0.00335192
6.355 0.00336421 0.00335961
6.35 0.00337193 0.00336732
6.345 0.00337968 0.00337506
6.34 0.00338745 0.00338282
6.335 0.00339525 0.0033906
6.33 0.00340306 0.00339841
6.325 0.00341091 0.00340624
6.32 0.00341877 0.0034141
6.315 0.00342666 0.00342198
6.31 0.00343458 0.00342988
6.305 0.00344252 0.00343781
6.3 0.00345048 0.00344576
6.295 0.00345847 0.00345374
6.29 0.00346648 0.00346174
6.285 0.00347452 0.00346977
6.28 0.00348258 0.00347782
6.275 0.00349066 0.00348589
6.27 0.00349878 0.00349399
6.265 0.00350691 0.00350211
6.26 0.00351507 0.00351027
6.255 0.00352326 0.00351844
6.25 0.00353147 0.00352664
6.245 0.00353971 0.00353487
6.24 0.00354797 0.00354312
6.235 0.00355626 0.00355139
6.23 0.00356457 0.00355969
6.225 0.00357291 0.00356802
6.22 0.00358127 0.00357637
6.215 0.00358966 0.00358475
6.21 0.00359808 0.00359316
6.205 0.00360652 0.00360159
6.2 0.00361499 0.00361005
6.195 0.00362349 0.00361853
6.19 0.00363201 0.00362704
6.185 0.00364056 0.00363558
6.18 0.00364914 0.00364414
6.175 0.00365774 0.00365273
6.17 0.00366636 0.00366135
6.165 0.00367502 0.00366999
6.16 0.0036837 0.00367866
6.155 0.00369241 0.00368736
6.15 0.00370115 0.00369609
6.145 0.00370991 0.00370484
6.14 0.00371871 0.00371362
6.135 0.00372753 0.00372243
6.13 0.00373637 0.00373126
6.125 0.00374525 0.00374012
6.12 0.00375415 0.00374901
6.115 0.00376308 0.00375793
6.11 0.00377204 0.00376688
6.105 0.00378102 0.00377585
6.1 0.00379004 0.00378486
6.095 0.00379908 0.00379389
6.09 0.00380816 0.00380295
6.085 0.00381726 0.00381204
6.08 0.00382639 0.00382116
6.075 0.00383555 0.0038303
6.07 0.00384474 0.00383948
6.065 0.00385395 0.00384868
6.06 0.0038632 0.00385791
6.055 0.00387247 0.00386718
6.05 0.00388178 0.00387647
6.045 0.00389111 0.00388579
6.04 0.00390047 0.00389514
6.035 0.00390987 0.00390452
6.03 0.00391929 0.00391393
6.025 0.00392875 0.00392338
6.02 0.00393823 0.00393285
6.015 0.00394775 0.00394235
6.01 0.00395729 0.00395188
6.005 0.00396687 0.00396144
6 0.00397647 0.00397103
5.995 0.00398611 0.00398066
5.99 0.00399578 0.00399031
5.985 0.00400547 0.00399999
5.98 0.0040152 0.00400971
5.975 0.00402497 0.00401946
5.97 0.00403476 0.00402924
5.965 0.00404458 0.00403905
5.96 0.00405444 0.00404889
5.955 0.00406433 0.00405877
5.95 0.00407425 0.00406867
5.945 0.0040842 0.00407861
5.94 0.00409418 0.00408858
5.935 0.00410419 0.00409858
5.93 0.00411424 0.00410861
5.925 0.00412432 0.00411868
5.92 0.00413444 0.00412878
5.915 0.00414458 0.00413891
5.91 0.00415476 0.00414908
5.905 0.00416498 0.00415928
5.9 0.00417522 0.00416951
5.895 0.0041855 0.00417977
5.89 0.00419581 0.00419007
5.885 0.00420615 0.0042004
5.88 0.00421653 0.00421077
5.875 0.00422695 0.00422116
5.87 0.00423739 0.0042316
5.865 0.00424788 0.00424207
5.86 0.00425839 0.00425257
5.855 0.00426894 0.0042631
5.85 0.00427953 0.00427367
5.845 0.00429015 0.00428428
5.84 0.0043008 0.00429492
5.835 0.00431149 0.00430559
5.83 0.00432221 0.0043163
5.825 0.00433297 0.00432704
5.82 0.00434377 0.00433782
5.815 0.0043546 0.00434864
5.81 0.00436546 0.00435949
5.805 0.00437637 0.00437038
5.8 0.00438731 0.0043813
5.795 0.00439828 0.00439226
5.79 0.00440929 0.00440326
5.785 0.00442034 0.00441429
5.78 0.00443142 0.00442536
5.775 0.00444254 0.00443646
5.77 0.00445369 0.0044476
5.765 0.00446489 0.00445878
5.76 0.00447612 0.00447
5.755 0.00448739 0.00448125
5.75 0.0044987 0.00449254
5.745 0.00451004 0.00450387
5.74 0.00452142 0.00451524
5.735 0.00453284 0.00452664
5.73 0.0045443 0.00453808
5.725 0.0045558 0.00454956
5.72 0.00456733 0.00456108
5.715 0.0045789 0.00457264
5.71 0.00459051 0.00458423
5.705 0.00460216 0.00459587
5.7 0.00461385 0.00460754
5.695 0.00462558 0.00461925
5.69 0.00463735 0.00463101
5.685 0.00464916 0.0046428
5.68 0.00466101 0.00465463
5.675 0.0046729 0.0046665
5.67 0.00468482 0.00467841
5.665 0.00469679 0.00469036
5.66 0.0047088 0.00470235
5.655 0.00472084 0.00471438
5.65 0.00473293 0.00472646
5.645 0.00474506 0.00473857
5.64 0.00475724 0.00475073
5.635 0.00476945 0.00476293
5.63 0.0047817 0.00477516
5.625 0.004794 0.00478744
5.62 0.00480634 0.00479976
5.615 0.00481872 0.00481212
5.61 0.00483114 0.00482453
5.605 0.0048436 0.00483697
5.6 0.0048561 0.00484946
5.595 0.00486865 0.00486199
5.59 0.00488124 0.00487457
5.585 0.00489388 0.00488718
5.58 0.00490656 0.00489985
5.575 0.00491928 0.00491255
5.57 0.00493205 0.0049253
5.565 0.00494486 0.00493809
5.56 0.00495771 0.00495093
5.555 0.0049706 0.0049638
5.55 0.00498354 0.00497673
5.545 0.00499653 0.00498969
5.54 0.00500956 0.0050027
5.535 0.00502263 0.00501576
5.53 0.00503575 0.00502886
5.525 0.00504892 0.00504201
5.52 0.00506213 0.00505521
5.515 0.00507539 0.00506845
5.51 0.00508869 0.00508173
5.505 0.00510204 0.00509506
5.5 0.00511543 0.00510843
5.495 0.00512887 0.00512186
5.49 0.00514236 0.00513532
5.485 0.00515589 0.00514884
5.48 0.00516947 0.0051624
5.475 0.0051831 0.00517601
5.47 0.00519678 0.00518967
5.465 0.00521051 0.00520338
5.46 0.00522428 0.00521713
5.455 0.0052381 0.00523093
5.45 0.00525197 0.00524478
5.445 0.00526588 0.00525868
5.44 0.00527984 0.00527262
5.435 0.00529386 0.00528661
5.43 0.00530792 0.00530066
5.425 0.00532203 0.00531475
5.42 0.00533619 0.00532889
5.415 0.0053504 0.00534308
5.41 0.00536467 0.00535733
5.405 0.00537898 0.00537162
5.4 0.00539334 0.00538597
5.395 0.00540776 0.00540036
5.39 0.00542222 0.0054148
5.385 0.00543673 0.00542929
5.38 0.0054513 0.00544384
5.375 0.00546591 0.00545843
5.37 0.00548058 0.00547308
5.365 0.0054953 0.00548778
5.36 0.00551007 0.00550253
5.355 0.0055249 0.00551734
5.35 0.00553978 0.0055322
5.345 0.00555472 0.00554712
5.34 0.0055697 0.00556208
5.335 0.00558474 0.00557709
5.33 0.00559983 0.00559216
5.325 0.00561497 0.00560729
5.32 0.00563016 0.00562246
5.315 0.00564542 0.00563769
5.31 0.00566072 0.00565298
5.305 0.00567609 0.00566832
5.3 0.00569151 0.00568372
5.295 0.00570698 0.00569917
5.29 0.00572251 0.00571468
5.285 0.0057381 0.00573024
5.28 0.00575373 0.00574586
5.275 0.00576943 0.00576154
5.27 0.00578518 0.00577726
5.265 0.00580099 0.00579305
5.26 0.00581685 0.00580889
5.255 0.00583277 0.00582479
5.25 0.00584875 0.00584075
5.245 0.00586479 0.00585677
5.24 0.0058809 0.00587285
5.235 0.00589705 0.00588898
5.23 0.00591327 0.00590518
5.225 0.00592954 0.00592143
5.22 0.00594587 0.00593773
5.215 0.00596226 0.0059541
5.21 0.0059787 0.00597052
5.205 0.00599521 0.00598701
5.2 0.00601178 0.00600356
5.195 0.00602841 0.00602016
5.19 0.0060451 0.00603683
5.185 0.00606186 0.00605357
5.18 0.00607868 0.00607036
5.175 0.00609555 0.00608721
5.17 0.00611249 0.00610412
5.165 0.00612949 0.0061211
5.16 0.00614654 0.00613813
5.155 0.00616367 0.00615523
5.15 0.00618085 0.00617239
5.145 0.0061981 0.00618962
5.14 0.00621541 0.0062069
5.135 0.00623279 0.00622426
5.13 0.00625023 0.00624168
5.125 0.00626774 0.00625916
5.12 0.00628531 0.00627671
5.115 0.00630295 0.00629432
5.11 0.00632064 0.00631199
5.105 0.00633841 0.00632973
5.1 0.00635624 0.00634754
5.095 0.00637413 0.00636541
5.09 0.00639209 0.00638334
5.085 0.00641012 0.00640135
5.08 0.00642822 0.00641942
5.075 0.00644638 0.00643756
5.07 0.00646462 0.00645578
5.065 0.00648292 0.00647405
5.06 0.00650129 0.0064924
5.055 0.00651973 0.00651081
5.05 0.00653823 0.00652929
5.045 0.00655681 0.00654783
5.04 0.00657545 0.00656645
5.035 0.00659416 0.00658514
5.03 0.00661294 0.00660389
5.025 0.0066318 0.00662272
5.02 0.00665072 0.00664162
5.015 0.00666973 0.0066606
5.01 0.0066888 0.00667964
5.005 0.00670794 0.00669876
5 0.00672715 0.00671795
4.995 0.00674644 0.0067372
4.99 0.00676579 0.00675653
4.985 0.00678522 0.00677593
4.98 0.00680472 0.00679541
4.975 0.0068243 0.00681496
4.97 0.00684395 0.00683458
4.965 0.00686367 0.00685428
4.96 0.00688348 0.00687406
4.955 0.00690336 0.00689391
4.95 0.00692332 0.00691384
4.945 0.00694334 0.00693384
4.94 0.00696345 0.00695392
4.935 0.00698363 0.00697407
4.93 0.00700388 0.0069943
4.925 0.00702421 0.0070146
4.92 0.00704462 0.00703498
4.915 0.00706511 0.00705545
4.91 0.00708568 0.00707599
4.905 0.00710634 0.00709661
4.9 0.00712707 0.00711732
4.895 0.00714788 0.0071381
4.89 0.00716877 0.00715896
4.885 0.00718974 0.0071799
4.88 0.00721078 0.00720091
4.875 0.00723191 0.00722201
4.87 0.00725311 0.00724319
4.865 0.0072744 0.00726445
4.86 0.00729578 0.00728579
4.855 0.00731723 0.00730722
4.85 0.00733878 0.00732873
4.845 0.00736041 0.00735033
4.84 0.00738212 0.00737202
4.835 0.00740391 0.00739378
4.83 0.00742579 0.00741563
4.825 0.00744775 0.00743756
4.82 0.00746979 0.00745957
4.815 0.00749192 0.00748167
4.81 0.00751414 0.00750385
4.805 0.00753644 0.00752613
4.8 0.00755883 0.00754849
4.795 0.00758132 0.00757094
4.79 0.00760389 0.00759348
4.785 0.00762655 0.00761611
4.78 0.0076493 0.00763883
4.775 0.00767214 0.00766164
4.77 0.00769506 0.00768453
4.765 0.00771807 0.00770751
4.76 0.00774117 0.00773058
4.755 0.00776436 0.00775374
4.75 0.00778765 0.00777699
4.745 0.00781103 0.00780033
4.74 0.0078345 0.00782377
4.735 0.00785806 0.00784731
4.73 0.00788173 0.00787094
4.725 0.00790548 0.00789466
4.72 0.00792933 0.00791848
4.715 0.00795327 0.00794238
4.71 0.0079773 0.00796638
4.705 0.00800143 0.00799048
4.7 0.00802565 0.00801466
4.695 0.00804997 0.00803895
4.69 0.00807439 0.00806333
4.685 0.0080989 0.00808782
4.68 0.00812352 0.0081124
4.675 0.00814824 0.00813708
4.67 0.00817305 0.00816187
4.665 0.00819797 0.00818675
4.66 0.00822298 0.00821172
4.655 0.00824809 0.0082368
4.65 0.00827329 0.00826197
4.645 0.0082986 0.00828724
4.64 0.00832401 0.00831262
4.635 0.00834953 0.0083381
4.63 0.00837514 0.00836368
4.625 0.00840087 0.00838937
4.62 0.0084267 0.00841516
4.615 0.00845264 0.00844107
4.61 0.00847868 0.00846707
4.605 0.00850482 0.00849318
4.6 0.00853106 0.00851939
4.595 0.00855741 0.0085457
4.59 0.00858387 0.00857212
4.585 0.00861043 0.00859864
4.58 0.0086371 0.00862528
4.575 0.00866388 0.00865202
4.57 0.00869078 0.00867888
4.565 0.00871778 0.00870585
4.56 0.0087449 0.00873293
4.555 0.00877213 0.00876013
4.55 0.00879947 0.00878742
4.545 0.00882692 0.00881483
4.54 0.00885447 0.00884235
4.535 0.00888214 0.00886998
4.53 0.00890992 0.00889772
4.525 0.00893781 0.00892558
4.52 0.00896582 0.00895355
4.515 0.00899395 0.00898164
4.51 0.0090222 0.00900985
4.505 0.00905057 0.00903818
4.5 0.00907905 0.00906662
4.495 0.00910765 0.00909518
4.49 0.00913637 0.00912386
4.485 0.0091652 0.00915265
4.48 0.00919414 0.00918156
4.475 0.00922321 0.00921058
4.47 0.0092524 0.00923973
4.465 0.00928171 0.009269
4.46 0.00931114 0.00929839
4.455 0.0093407 0.00932791
4.45 0.00937039 0.00935756
4.445 0.0094002 0.00938733
4.44 0.00943014 0.00941723
4.435 0.00946019 0.00944724
4.43 0.00949037 0.00947738
4.425 0.00952067 0.00950764
4.42 0.0095511 0.00953802
4.415 0.00958165 0.00956854
4.41 0.00961234 0.00959918
4.405 0.00964315 0.00962995
4.4 0.0096741 0.00966085
4.395 0.00970518 0.00969189
4.39 0.0097364 0.00972307
4.385 0.00976774 0.00975437
4.38 0.00979922 0.0097858
4.375 0.00983082 0.00981736
4.37 0.00986256 0.00984906
4.365 0.00989443 0.00988088
4.36 0.00992643 0.00991283
4.355 0.00995856 0.00994493
4.35 0.00999084 0.00997716
4.345 0.0100233 0.0100095
4.34 0.0100558 0.010042
4.335 0.0100885 0.0100747
4.33 0.0101214 0.0101075
4.325 0.0101543 0.0101404
4.32 0.0101874 0.0101735
4.315 0.0102207 0.0102067
4.31 0.0102541 0.01024
4.305 0.0102876 0.0102735
4.3 0.0103213 0.0103072
4.295 0.0103551 0.0103409
4.29 0.0103891 0.0103749
4.285 0.0104232 0.0104089
4.28 0.0104575 0.0104432
4.275 0.0104919 0.0104775
4.27 0.0105265 0.0105121
4.265 0.0105612 0.0105467
4.26 0.010596 0.0105815
4.255 0.010631 0.0106165
4.25 0.0106662 0.0106516
4.245 0.0107015 0.0106869
4.24 0.010737 0.0107223
4.235 0.0107726 0.0107578
4.23 0.0108084 0.0107936
4.225 0.0108443 0.0108294
4.22 0.0108804 0.0108655
4.215 0.0109166 0.0109017
4.21 0.0109531 0.0109381
4.205 0.0109896 0.0109746
4.2 0.0110263 0.0110112
4.195 0.0110632 0.0110481
4.19 0.0111002 0.011085
4.185 0.0111374 0.0111222
4.18 0.0111748 0.0111595
4.175 0.0112123 0.011197
4.17 0.01125 0.0112346
4.165 0.0112879 0.0112724
4.16 0.0113259 0.0113104
4.155 0.0113641 0.0113486
4.15 0.0114025 0.0113869
4.145 0.011441 0.0114254
4.14 0.0114797 0.011464
4.135 0.0115186 0.0115028
4.13 0.0115576 0.0115418
4.125 0.0115969 0.011581
4.12 0.0116363 0.0116203
4.115 0.0116758 0.0116598
4.11 0.0117156 0.0116995
4.105 0.0117555 0.0117394
4.1 0.0117956 0.0117795
4.095 0.0118359 0.0118197
4.09 0.0118764 0.0118601
4.085 0.011917 0.0119007
4.08 0.0119578 0.0119414
4.075 0.0119988 0.0119824
4.07 0.01204 0.0120235
4.065 0.0120813 0.0120648
4.06 0.0121229 0.0121063
4.055 0.0121646 0.012148
4.05 0.0122066 0.0121899
4.045 0.0122487 0.0122319
4.04 0.012291 0.0122742
4.035 0.0123335 0.0123166
4.03 0.0123762 0.0123593
4.025 0.0124191 0.0124021
4.02 0.0124622 0.0124451
4.015 0.0125054 0.0124883
4.01 0.0125489 0.0125317
4.005 0.0125926 0.0125753
4 0.0126364 0.0126191
3.995 0.0126805 0.0126631
3.99 0.0127248 0.0127073
3.985 0.0127693 0.0127518
3.98 0.0128139 0.0127964
3.975 0.0128588 0.0128412
3.97 0.0129039 0.0128862
3.965 0.0129492 0.0129314
3.96 0.0129946 0.0129768
3.955 0.0130403 0.0130225
3.95 0.0130862 0.0130683
3.945 0.0131323 0.0131144
3.94 0.0131787 0.0131606
3.935 0.0132252 0.0132071
3.93 0.013272 0.0132538
3.925 0.013319 0.0133008
3.92 0.0133662 0.0133479
3.915 0.0134136 0.0133952
3.91 0.0134612 0.0134428
3.905 0.0135091 0.0134906
3.9 0.0135571 0.0135386
3.895 0.0136054 0.0135868
3.89 0.0136539 0.0136352
3.885 0.0137027 0.0136839
3.88 0.0137516 0.0137328
3.875 0.0138009 0.0137819
3.87 0.0138503 0.0138313
3.865 0.0139 0.0138809
3.86 0.0139499 0.0139307
3.855 0.014 0.0139808
3.85 0.0140503 0.0140311
3.845 0.0141009 0.0140816
3.84 0.0141517 0.0141323
3.835 0.0142028 0.0141833
3.83 0.0142541 0.0142345
3.825 0.0143056 0.014286
3.82 0.0143574 0.0143378
3.815 0.0144095 0.0143898
3.81 0.0144618 0.014442
3.805 0.0145143 0.0144944
3.8 0.0145671 0.0145471
3.795 0.0146201 0.0146001
3.79 0.0146734 0.0146533
3.785 0.0147269 0.0147067
3.78 0.0147807 0.0147604
3.775 0.0148347 0.0148144
3.77 0.014889 0.0148686
3.765 0.0149436 0.0149231
3.76 0.0149984 0.0149778
3.755 0.0150535 0.0150329
3.75 0.0151088 0.0150881
3.745 0.0151644 0.0151437
3.74 0.0152203 0.0151994
3.735 0.0152764 0.0152555
3.73 0.0153328 0.0153118
3.725 0.0153895 0.0153684
3.72 0.0154464 0.0154252
3.715 0.0155036 0.0154824
3.71 0.0155611 0.0155398
3.705 0.0156189 0.0155975
3.7 0.015677 0.0156555
3.695 0.0157353 0.0157138
3.69 0.015794 0.0157723
3.685 0.0158529 0.0158311
3.68 0.015912 0.0158902
3.675 0.0159715 0.0159496
3.67 0.0160312 0.0160092
3.665 0.0160913 0.0160692
3.66 0.0161516 0.0161294
3.655 0.0162122 0.01619
3.65 0.0162732 0.0162508
3.645 0.0163344 0.016312
3.64 0.016396 0.0163735
3.635 0.0164578 0.0164352
3.63 0.0165199 0.0164973
3.625 0.0165823 0.0165596
3.62 0.0166451 0.0166222
3.615 0.0167081 0.0166852
3.61 0.0167714 0.0167484
3.605 0.0168351 0.016812
3.6 0.0168991 0.0168759
3.595 0.0169634 0.0169401
3.59 0.017028 0.0170046
3.585 0.017093 0.0170695
3.58 0.0171582 0.0171347
3.575 0.0172238 0.0172002
3.57 0.0172897 0.017266
3.565 0.0173559 0.0173321
3.56 0.0174224 0.0173986
3.555 0.0174893 0.0174653
3.55 0.0175565 0.0175324
3.545 0.017624 0.0175999
3.54 0.0176919 0.0176677
3.535 0.0177602 0.0177358
3.53 0.0178288 0.0178043
3.525 0.0178977 0.0178732
3.52 0.017967 0.0179423
3.515 0.0180366 0.0180118
3.51 0.0181065 0.0180817
3.505 0.0181768 0.0181519
3.5 0.0182474 0.0182224
3.495 0.0183184 0.0182933
3.49 0.0183898 0.0183645
3.485 0.0184615 0.0184362
3.48 0.0185336 0.0185081
3.475 0.018606 0.0185805
3.47 0.0186789 0.0186533
3.465 0.0187521 0.0187264
3.46 0.0188257 0.0187998
3.455 0.0188996 0.0188737
3.45 0.0189739 0.0189479
3.445 0.0190485 0.0190224
3.44 0.0191236 0.0190973
3.435 0.019199 0.0191727
3.43 0.0192748 0.0192484
3.425 0.019351 0.0193245
3.42 0.0194276 0.019401
3.415 0.0195046 0.0194779
3.41 0.0195821 0.0195552
3.405 0.0196599 0.0196329
3.4 0.019738 0.019711
3.395 0.0198166 0.0197894
3.39 0.0198956 0.0198683
3.385 0.019975 0.0199475
3.38 0.0200547 0.0200272
3.375 0.0201349 0.0201073
3.37 0.0202155 0.0201878
3.365 0.0202966 0.0202687
3.36 0.020378 0.0203501
3.355 0.02046 0.0204319
3.35 0.0205423 0.0205141
3.345 0.020625 0.0205967
3.34 0.0207082 0.0206798
3.335 0.0207918 0.0207633
3.33 0.0208758 0.0208471
3.325 0.0209602 0.0209315
3.32 0.0210451 0.0210162
3.315 0.0211304 0.0211014
3.31 0.0212162 0.0211871
3.305 0.0213024 0.0212732
3.3 0.0213892 0.0213598
3.295 0.0214764 0.0214469
3.29 0.021564 0.0215344
3.285 0.0216521 0.0216224
3.28 0.0217406 0.0217108
3.275 0.0218296 0.0217996
3.27 0.021919 0.0218889
3.265 0.0220089 0.0219787
3.26 0.0220993 0.0220689
3.255 0.0221901 0.0221597
3.25 0.0222815 0.0222509
3.245 0.0223733 0.0223426
3.24 0.0224657 0.0224348
3.235 0.0225586 0.0225276
3.23 0.0226519 0.0226208
3.225 0.0227457 0.0227145
3.22 0.02284 0.0228087
3.215 0.0229348 0.0229033
3.21 0.0230301 0.0229985
3.205 0.0231259 0.0230941
3.2 0.0232222 0.0231903
3.195 0.023319 0.023287
3.19 0.0234164 0.0233842
3.185 0.0235143 0.023482
3.18 0.0236127 0.0235803
3.175 0.0237117 0.0236791
3.17 0.0238112 0.0237785
3.165 0.0239112 0.0238784
3.16 0.0240117 0.0239787
3.155 0.0241128 0.0240797
3.15 0.0242144 0.0241811
3.145 0.0243165 0.0242831
3.14 0.0244192 0.0243857
3.135 0.0245225 0.0244888
3.13 0.0246263 0.0245925
3.125 0.0247307 0.0246968
3.12 0.0248358 0.0248017
3.115 0.0249414 0.0249071
3.11 0.0250475 0.0250131
3.105 0.0251542 0.0251196
3.1 0.0252614 0.0252268
3.095 0.0253693 0.0253344
3.09 0.0254777 0.0254427
3.085 0.0255867 0.0255515
3.08 0.0256963 0.025661
3.075 0.0258065 0.0257711
3.07 0.0259173 0.0258817
3.065 0.0260288 0.0259931
3.06 0.026141 0.026105
3.055 0.0262537 0.0262176
3.05 0.026367 0.0263308
3.045 0.0264809 0.0264445
3.04 0.0265954 0.0265589
3.035 0.0267106 0.0266739
3.03 0.0268263 0.0267895
3.025 0.0269427 0.0269057
3.02 0.0270598 0.0270226
3.015 0.0271775 0.0271402
3.01 0.0272959 0.0272584
3.005 0.027415 0.0273774
3 0.0275348 0.027497
2.995 0.0276553 0.0276173
2.99 0.0277763 0.0277382
2.985 0.027898 0.0278597
2.98 0.0280204 0.0279819
2.975 0.0281435 0.0281048
2.97 0.0282672 0.0282283
2.965 0.0283916 0.0283526
2.96 0.0285167 0.0284775
2.955 0.0286426 0.0286032
2.95 0.0287692 0.0287296
2.945 0.0288965 0.0288568
2.94 0.0290246 0.0289847
2.935 0.0291534 0.0291133
2.93 0.0292828 0.0292425
2.925 0.029413 0.0293725
2.92 0.0295438 0.0295032
2.915 0.0296754 0.0296346
2.91 0.0298078 0.0297668
2.905 0.0299408 0.0298997
2.9 0.0300747 0.0300333
2.895 0.0302093 0.0301678
2.89 0.0303448 0.030303
2.885 0.030481 0.0304391
2.88 0.0306181 0.030576
2.875 0.0307558 0.0307135
2.87 0.0308944 0.0308519
2.865 0.0310337 0.030991
2.86 0.0311737 0.0311308
2.855 0.0313146 0.0312715
2.85 0.0314562 0.0314129
2.845 0.0315987 0.0315552
2.84 0.031742 0.0316983
2.835 0.0318861 0.0318423
2.83 0.0320311 0.0319871
2.825 0.032177 0.0321328
2.82 0.0323238 0.0322793
2.815 0.0324713 0.0324267
2.81 0.0326197 0.0325748
2.805 0.0327689 0.0327238
2.8 0.0329189 0.0328736
2.795 0.0330697 0.0330242
2.79 0.0332215 0.0331758
2.785 0.0333741 0.0333282
2.78 0.0335277 0.0334815
2.775 0.0336821 0.0336357
2.77 0.0338375 0.0337909
2.765 0.0339938 0.033947
2.76 0.0341511 0.0341041
2.755 0.0343092 0.034262
2.75 0.0344682 0.0344208
2.745 0.0346281 0.0345804
2.74 0.0347889 0.034741
2.735 0.0349506 0.0349025
2.73 0.0351133 0.0350649
2.725 0.0352769 0.0352283
2.72 0.0354415 0.0353927
2.715 0.0356071 0.0355581
2.71 0.0357737 0.0357245
2.705 0.0359414 0.0358919
2.7 0.0361101 0.0360603
2.695 0.0362797 0.0362297
2.69 0.0364502 0.0364
2.685 0.0366217 0.0365712
2.68 0.0367942 0.0367435
2.675 0.0369677 0.0369167
2.67 0.0371422 0.037091
2.665 0.0373177 0.0372663
2.66 0.0374944 0.0374427
2.655 0.037672 0.0376201
2.65 0.0378508 0.0377987
2.645 0.0380307 0.0379783
2.64 0.0382118 0.0381591
2.635 0.0383938 0.0383409
2.63 0.0385768 0.0385237
2.625 0.0387609 0.0387075
2.62 0.0389461 0.0388924
2.615 0.0391323 0.0390784
2.61 0.0393197 0.0392655
2.605 0.0395082 0.0394537
2.6 0.0396978 0.0396431
2.595 0.0398886 0.0398336
2.59 0.0400806 0.0400253
2.585 0.0402738 0.0402182
2.58 0.0404682 0.0404124
2.575 0.0406637 0.0406076
2.57 0.0408603 0.040804
2.565 0.0410581 0.0410014
2.56 0.041257 0.0412001
2.555 0.041457 0.0413999
2.55 0.0416583 0.0416009
2.545 0.0418608 0.0418031
2.54 0.0420646 0.0420065
2.535 0.0422696 0.0422113
2.53 0.0424758 0.0424172
2.525 0.0426834 0.0426245
2.52 0.0428924 0.0428332
2.515 0.0431025 0.0430431
2.51 0.0433139 0.0432541
2.505 0.0435264 0.0434664
2.5 0.0437403 0.0436799
2.495 0.0439553 0.0438947
2.49 0.0441717 0.0441107
2.485 0.0443894 0.0443281
2.48 0.0446085 0.0445469
2.475 0.0448289 0.044767
2.47 0.0450506 0.0449884
2.465 0.0452738 0.0452113
2.46 0.0454986 0.0454358
2.455 0.0457246 0.0456615
2.45 0.0459519 0.0458885
2.445 0.0461805 0.0461168
2.44 0.0464105 0.0463464
2.435 0.0466419 0.0465774
2.43 0.0468746 0.0468099
2.425 0.0471088 0.0470437
2.42 0.0473444 0.047279
2.415 0.0475815 0.0475158
2.41 0.0478201 0.0477541
2.405 0.0480603 0.0479938
2.4 0.048302 0.0482352
2.395 0.0485452 0.0484781
2.39 0.0487899 0.0487224
2.385 0.0490359 0.0489682
2.38 0.0492834 0.0492153
2.375 0.0495324 0.049464
2.37 0.0497829 0.0497141
2.365 0.050035 0.0499658
2.36 0.0502886 0.0502191
2.355 0.0505438 0.0504739
2.35 0.0508006 0.0507304
2.345 0.0510591 0.0509885
2.34 0.0513192 0.0512482
2.335 0.0515811 0.0515098
2.33 0.0518446 0.0517729
2.325 0.0521096 0.0520375
2.32 0.0523761 0.0523036
2.315 0.0526442 0.0525713
2.31 0.0529139 0.0528407
2.305 0.0531853 0.0531117
2.3 0.0534584 0.0533845
2.295 0.0537333 0.0536589
2.29 0.0540098 0.053935
2.285 0.0542881 0.054213
2.28 0.0545683 0.0544927
2.275 0.0548503 0.0547744
2.27 0.0551341 0.0550578
2.265 0.0554196 0.0553428
2.26 0.0557067 0.0556296
2.255 0.0559955 0.055918
2.25 0.0562861 0.0562082
2.245 0.0565785 0.0565001
2.24 0.0568727 0.0567939
2.235 0.0571688 0.0570895
2.23 0.0574667 0.057387
2.225 0.0577665 0.0576864
2.22 0.0580682 0.0579878
2.215 0.058372 0.0582911
2.21 0.0586778 0.0585965
2.205 0.0589855 0.0589037
2.2 0.0592949 0.0592127
2.195 0.0596062 0.0595236
2.19 0.0599194 0.0598363
2.185 0.0602344 0.0601509
2.18 0.0605515 0.0604675
2.175 0.0608705 0.060786
2.17 0.0611915 0.0611066
2.165 0.0615145 0.0614292
2.16 0.0618397 0.0617539
2.155 0.0621669 0.0620806
2.15 0.0624963 0.0624096
2.145 0.062828 0.0627408
2.14 0.0631616 0.0630739
2.135 0.0634971 0.063409
2.13 0.0638347 0.0637461
2.125 0.0641743 0.0640852
2.12 0.0645159 0.0644263
2.115 0.0648597 0.0647697
2.11 0.0652057 0.0651151
2.105 0.0655538 0.0654628
2.1 0.0659042 0.0658126
2.095 0.0662568 0.0661647
2.09 0.0666117 0.0665191
2.085 0.066969 0.0668759
2.08 0.0673286 0.067235
2.075 0.0676904 0.0675963
2.07 0.0680543 0.0679597
2.065 0.0684203 0.0683252
2.06 0.0687886 0.0686929
2.055 0.0691591 0.0690629
2.05 0.069532 0.0694352
2.045 0.0699071 0.0698099
2.04 0.0702846 0.0701868
2.035 0.0706645 0.0705662
2.03 0.0710469 0.070948
2.025 0.0714317 0.0713323
2.02 0.0718191 0.0717191
2.015 0.0722091 0.0721086
2.01 0.0726014 0.0725003
2.005 0.0729959 0.0728943
2 0.0733928 0.0732906
1.995 0.0737921 0.0736893
1.99 0.0741938 0.0740904
1.985 0.074598 0.074494
1.98 0.0750047 0.0749002
1.975 0.0754139 0.0753088
1.97 0.0758257 0.07572
1.965 0.0762401 0.0761338
1.96 0.0766572 0.0765503
1.955 0.077077 0.0769695
1.95 0.0774997 0.0773916
1.945 0.0779248 0.0778161
1.94 0.0783524 0.0782431
1.935 0.0787826 0.0786726
1.93 0.0792152 0.0791046
1.925 0.0796504 0.0795393
1.92 0.0800884 0.0799766
1.915 0.080529 0.0804165
1.91 0.0809723 0.0808592
1.905 0.0814182 0.0813045
1.9 0.0818671 0.0817527
1.895 0.0823187 0.0822037
1.89 0.0827733 0.0826576
1.885 0.083231 0.0831147
1.88 0.0836914 0.0835744
1.875 0.0841544 0.0840368
1.87 0.0846201 0.0845018
1.865 0.0850885 0.0849695
1.86 0.0855596 0.0854399
1.855 0.0860335 0.0859132
1.85 0.0865103 0.0863893
1.845 0.08699 0.0868682
1.84 0.0874725 0.0873501
1.835 0.0879579 0.0878348
1.83 0.0884464 0.0883225
1.825 0.0889379 0.0888133
1.82 0.0894325 0.0893072
1.815 0.0899304 0.0898044
1.81 0.0904311 0.0903044
1.805 0.0909346 0.0908072
1.8 0.0914409 0.0913127
1.795 0.0919501 0.0918212
1.79 0.0924622 0.0923325
1.785 0.0929773 0.0928468
1.78 0.0934953 0.0933642
1.775 0.0940164 0.0938845
1.77 0.0945405 0.0944078
1.765 0.0950677 0.0949343
1.76 0.0955981 0.0954639
1.755 0.0961317 0.0959967
1.75 0.0966686 0.0965328
1.745 0.0972089 0.0970723
1.74 0.0977521 0.0976147
1.735 0.0982982 0.09816
1.73 0.0988472 0.0987082
1.725 0.0993992 0.0992594
1.72 0.0999543 0.0998137
1.715 0.100512 0.100371
1.71 0.101074 0.100931
1.705 0.101638 0.101495
1.7 0.102206 0.102062
1.695 0.102776 0.102631
1.69 0.10335 0.103204
1.685 0.103927 0.103781
1.68 0.104508 0.10436
1.675 0.105092 0.104944
1.67 0.105679 0.10553
1.665 0.106269 0.106119
1.66 0.106862 0.106711
1.655 0.107458 0.107306
1.65 0.108057 0.107905
1.645 0.108659 0.108506
1.64 0.109265 0.10911
1.635 0.109873 0.109718
1.63 0.110485 0.110328
1.625 0.111099 0.110942
1.62 0.111717 0.111559
1.615 0.112338 0.112179
1.61 0.112962 0.112802
1.605 0.11359 0.113429
1.6 0.114221 0.114059
1.595 0.114855 0.114692
1.59 0.115492 0.115328
1.585 0.116131 0.115967
1.58 0.116774 0.116608
1.575 0.117419 0.117253
1.57 0.118068 0.1179
1.565 0.118719 0.118551
1.56 0.119373 0.119204
1.555 0.120031 0.11986
1.55 0.120691 0.120519
1.545 0.121354 0.121181
1.54 0.122019 0.121846
1.535 0.122688 0.122514
1.53 0.12336 0.123185
1.525 0.124036 0.123859
1.52 0.124713 0.124536
1.515 0.125393 0.125215
1.51 0.126076 0.125896
1.505 0.126761 0.126581
1.5 0.127449 0.127267
1.495 0.128139 0.127956
1.49 0.128831 0.128647
1.485 0.129526 0.129341
1.48 0.130223 0.130037
1.475 0.130923 0.130736
1.47 0.131624 0.131436
1.465 0.132328 0.132139
1.46 0.133034 0.132844
1.455 0.133743 0.133551
1.45 0.134454 0.134261
1.445 0.135166 0.134973
1.44 0.135881 0.135686
1.435 0.136597 0.136401
1.43 0.137315 0.137118
1.425 0.138034 0.137836
1.42 0.138755 0.138556
1.415 0.139477 0.139276
1.41 0.1402 0.139998
1.405 0.140924 0.140721
1.4 0.141649 0.141445
1.395 0.142375 0.14217
1.39 0.143102 0.142896
1.385 0.14383 0.143623
1.38 0.144559 0.14435
1.375 0.145288 0.145078
1.37 0.146017 0.145806
1.365 0.146747 0.146535
1.36 0.147477 0.147264
1.355 0.148207 0.147993
1.35 0.148937 0.148721
1.345 0.149665 0.149449
1.34 0.150393 0.150176
1.335 0.151121 0.150902
1.33 0.151846 0.151626
1.325 0.152571 0.15235
1.32 0.153294 0.153072
1.315 0.154015 0.153792
1.31 0.154735 0.15451
1.305 0.155452 0.155226
1.3 0.156167 0.15594
1.295 0.15688 0.156651
1.29 0.157589 0.15736
1.285 0.158296 0.158065
1.28 0.158999 0.158767
1.275 0.159699 0.159465
1.27 0.160394 0.16016
1.265 0.161086 0.16085
1.26 0.161772 0.161535
1.255 0.162453 0.162215
1.25 0.163129 0.16289
1.245 0.163799 0.163559
1.24 0.164463 0.164221
1.235 0.16512 0.164877
1.23 0.16577 0.165526
1.225 0.166413 0.166168
1.22 0.167048 0.166802
1.215 0.167675 0.167427
1.21 0.168293 0.168045
1.205 0.168902 0.168652
1.2 0.169502 0.169251
1.195 0.170091 0.169839
1.19 0.17067 0.170417
1.185 0.171237 0.170983
1.18 0.171793 0.171538
1.175 0.172337 0.172081
1.17 0.172868 0.172611
1.165 0.173385 0.173127
1.16 0.173888 0.173628
1.155 0.174376 0.174115
1.15 0.174848 0.174587
1.145 0.175304 0.175042
1.14 0.175743 0.17548
1.135 0.176165 0.1759
1.13 0.176568 0.176303
1.125 0.176952 0.176686
1.12 0.177316 0.177049
1.115 0.177659 0.177391
1.11 0.177981 0.177712
1.105 0.178281 0.178011
1.1 0.178557 0.178287
1.095 0.178809 0.178538
1.09 0.179037 0.178764
1.085 0.179238 0.178965
1.08 0.179413 0.179139
1.075 0.17956 0.179286
1.07 0.179678 0.179403
1.065 0.179767 0.179491
1.06 0.179824 0.179548
1.055 0.17985 0.179574
1.05 0.179843 0.179566
1.045 0.179802 0.179525
1.04 0.179726 0.179449
1.035 0.179614 0.179336
1.03 0.179465 0.179187
1.025 0.179278 0.179
1.02 0.179052 0.178773
1.015 0.178785 0.178506
1.01 0.178477 0.178198
1.005 0.178126 0.177847
1 0.177732 0.177453
0.995 0.177293 0.177014
0.99 0.176809 0.17653
0.985 0.176277 0.175998
0.98 0.175697 0.175419
0.975 0.175069 0.174791
0.97 0.17439 0.174113
0.965 0.173661 0.173383
0.96 0.172879 0.172602
0.955 0.172044 0.171768
0.95 0.171156 0.17088
0.945 0.170212 0.169937
0.94 0.169212 0.168938
0.935 0.168155 0.167882
0.93 0.167042 0.166769
0.925 0.165869 0.165598
0.92 0.164638 0.164368
0.915 0.163348 0.163078
0.91 0.161997 0.161729
0.905 0.160585 0.160319
0.9 0.159113 0.158848
0.895 0.157579 0.157315
0.89 0.155983 0.155721
0.885 0.154325 0.154065
0.88 0.152606 0.152347
0.875 0.150824 0.150567
0.87 0.14898 0.148725
0.865 0.147074 0.146822
0.86 0.145107 0.144856
0.855 0.143078 0.14283
0.85 0.140989 0.140743
0.845 0.138839 0.138595
0.84 0.13663 0.136389
0.835 0.134362 0.134123
0.83 0.132037 0.1318
0.825 0.129654 0.129421
0.82 0.127217 0.126986
0.815 0.124725 0.124497
0.81 0.12218 0.121956
0.805 0.119585 0.119363
0.8 0.11694 0.116722
0.795 0.114248 0.114033
0.79 0.11151 0.111298
0.785 0.108729 0.10852
0.78 0.105907 0.105702
0.775 0.103046 0.102844
0.77 0.100149 0.0999508
0.765 0.0972185 0.0970237
0.76 0.094257 0.0940659
0.755 0.0912676 0.0910803
0.75 0.0882533 0.0880697
0.745 0.0852172 0.0850374
0.74 0.0821625 0.0819866
0.735 0.0790925 0.0789205
0.73 0.0760105 0.0758425
0.725 0.0729201 0.072756
0.72 0.0698248 0.0696648
0.715 0.0667283 0.0665723
0.71 0.0636343 0.0634823
0.705 0.0605465 0.0603986
0.7 0.0574687 0.0573249
0.695 0.0544048 0.054265
0.69 0.0513586 0.051223
0.685 0.0483341 0.0482025
0.68 0.0453351 0.0452075
0.675 0.0423654 0.042242
0.67 0.0394291 0.0393096
0.665 0.0365298 0.0364144
0.66 0.0336714 0.03356
0.655 0.0308577 0.0307502
0.65 0.0280924 0.0279888
0.645 0.025379 0.0252793
0.64 0.0227211 0.0226252
0.635 0.0201221 0.0200301
0.63 0.0175854 0.0174971
0.625 0.0151142 0.0150295
0.62 0.0127115 0.0126304
0.615 0.0103803 0.0103028
0.61 0.00812334 0.00804923
0.605 0.0059432 0.00587249
0.6 0.00384236 0.00377495
0.595 0.00182307 0.00175888
0.59 -0.000112608 -0.000173666
0.585 -0.0019628 -0.00202081
0.58 -0.00372585 -0.00378091
0.575 -0.00540031 -0.00545251
0.57 -0.00698496 -0.00703441
0.565 -0.00847881 -0.00852559
0.56 -0.00988108 -0.0099253
0.555 -0.0111912 -0.011233
0.55 -0.012409 -0.0124484
0.545 -0.0135344 -0.0135715
0.54 -0.0145675 -0.0146025
0.535 -0.0155088 -0.0155418
0.53 -0.016359 -0.0163901
0.525 -0.017119 -0.0171483
0.52 -0.01779 -0.0178176
0.515 -0.0183734 -0.0183994
0.51 -0.0188708 -0.0188953
0.505 -0.0192841 -0.0193072
0.5 -0.0196154 -0.0196373
0.495 -0.019867 -0.0198877
0.49 -0.0200414 -0.020061
0.485 -0.0201414 -0.02016
0.48 -0.0201698 -0.0201876
0.475 -0.0201298 -0.0201468
0.47 -0.0200246 -0.0200409
0.465 -0.0198576 -0.0198733
0.46 -0.0196324 -0.0196476
0.455 -0.0193526 -0.0193674
0.45 -0.0190221 -0.0190365
0.445 -0.0186447 -0.0186588
0.44 -0.0182244 -0.0182383
0.435 -0.0177651 -0.0177789
0.43 -0.0172709 -0.0172846
0.425 -0.0167459 -0.0167596
0.42 -0.016194 -0.0162077
0.415 -0.0156194 -0.0156331
0.41 -0.0150258 -0.0150397
0.405 -0.0144174 -0.0144314
0.4 -0.0137977 -0.0138118
0.395 -0.0131705 -0.0131849
0.39 -0.0125393 -0.0125539
0.385 -0.0119076 -0.0119223
0.38 -0.0112784 -0.0112934
0.375 -0.0106548 -0.0106701
0.37 -0.0100396 -0.0100552
0.365 -0.00943545 -0.00945121
0.36 -0.00884459 -0.0088606
0.355 -0.00826917 -0.0082854
0.35 -0.00771104 -0.00772749
0.345 -0.00717181 -0.00718845
0.34 -0.00665283 -0.00666965
0.335 -0.0061552 -0.00617217
0.33 -0.00567978 -0.00569688
0.325 -0.0052272 -0.0052444
0.32 -0.00479784 -0.00481512
0.315 -0.00439189 -0.00440922
0.31 -0.00400933 -0.00402668
0.305 -0.00364996 -0.0036673
0.3 -0.00331342 -0.00333072
0.295 -0.0029992 -0.00301644
0.29 -0.00270668 -0.00272381
0.285 -0.0024351 -0.00245211
0.28 -0.00218366 -0.00220051
0.275 -0.00195147 -0.00196814
0.27 -0.0017376 -0.00175405
0.265 -0.00154107 -0.00155729
0.26 -0.00136092 -0.00137689
0.255 -0.00119616 -0.00121185
0.25 -0.00104583 -0.00106121
0.245 -0.000908969 -0.000924036
0.24 -0.000784666 -0.000799396
0.235 -0.000672032 -0.000686408
0.23 -0.000570219 -0.000584228
0.225 -0.000478424 -0.000492053
0.22 -0.000395885 -0.000409123
0.215 -0.000321888 -0.000334725
0.21 -0.000255762 -0.000268189
0.205 -0.00019688 -0.00020889
0.2 -0.000144658 -0.000156244
0.195 -9.85509e-05 -0.000109711
0.19 -5.80551e-05 -6.87841e-05
0.185 -2.27014e-05 -3.29975e-05
0.18 7.94497e-06 -1.91727e-06
0.175 3.42868e-05 2.48585e-05
0.17 5.66976e-05 4.77023e-05
0.165 7.55233e-05 6.6959e-05
0.16 9.10847e-05 8.29486e-05
0.155 0.000103679 9.59677e-05
0.15 0.000113584 0.000106291
0.145 0.000121053 0.000114176
0.14 0.000126328 0.000119858
0.135 0.000129628 0.000123559
0.13 0.000131162 0.000125486
0.125 0.000131122 0.000125831
0.12 0.000129689 0.000124773
0.115 0.000127031 0.000122481
0.11 0.000123308 0.000119112
0.105 0.000118667 0.000114815
0.1 0.00011325 0.000109729
0.095 0.000107187 0.000103985
0.09 0.000100604 9.7708e-05
0.085 9.36177e-05 9.10147e-05
0.08 8.63405e-05 8.40162e-05
0.075 7.88776e-05 7.68177e-05
0.07 7.13289e-05 6.95185e-05
0.065 6.3789e-05 6.22133e-05
0.06 5.63475e-05 5.49916e-05
0.055 4.90893e-05 4.79385e-05
0.05 4.20935e-05 4.11332e-05
0.045 3.5434e-05 3.46493e-05
0.04 2.91806e-05 2.85556e-05
0.035 2.34099e-05 2.29269e-05
0.03 1.82916e-05 1.79279e-05
0.025 1.4329e-05 1.40513e-05
0.02 1.18033e-05 1.15761e-05
0.015 8.3302e-06 8.16962e-06
0.01 1.74462e-06 1.71097e-06
0.005 -2.02622e-06 -1.98714e-06
-1.63468e-13 -3.16417e-09 -3.10312e-09


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.75Lambda0.5Nc1Classic/GApOneLoop.txt <==
-22.3723 -0.00200242 4.48756e-05
-22.1768 -0.00203796 4.60768e-05
-22.0165 -0.00206781 4.7094e-05
-21.8747 -0.00209478 4.80194e-05
-21.7448 -0.00211993 4.88878e-05
-21.6237 -0.0021438 4.97168e-05
-21.5093 -0.00216672 5.05172e-05
-21.4004 -0.0021889 5.12957e-05
-21.2959 -0.00221048 5.20571e-05
-21.1952 -0.00223158 5.28051e-05
-21.0979 -0.00225228 5.35423e-05
-21.0034 -0.00227263 5.42708e-05
-20.9115 -0.0022927 5.49922e-05
-20.8219 -0.00231253 5.57079e-05
-20.7344 -0.00233215 5.64191e-05
-20.6487 -0.00235158 5.71268e-05
-20.5648 -0.00237086 5.78317e-05
-20.4825 -0.00239001 5.85346e-05
-20.4016 -0.00240904 5.9236e-05
-20.3222 -0.00242797 5.99366e-05
-20.244 -0.00244682 6.06368e-05
-20.1669 -0.0024656 6.1337e-05
-20.091 -0.00248431 6.20377e-05
-20.0162 -0.00250298 6.27392e-05
-19.9423 -0.00252161 6.34418e-05
-19.8694 -0.0025402 6.41458e-05
-19.7974 -0.00255877 6.48516e-05
-19.7262 -0.00257733 6.55592e-05
-19.6558 -0.00259587 6.62691e-05
-19.5862 -0.00261442 6.69814e-05
-19.5173 -0.00263296 6.76963e-05
-19.4491 -0.00265151 6.8414e-05
-19.3816 -0.00267007 6.91347e-05
-19.3147 -0.00268865 6.98586e-05
-19.2484 -0.00270725 7.05859e-05
-19.1828 -0.00272588 7.13167e-05
-19.1177 -0.00274453 7.20512e-05
-19.0531 -0.00276322 7.27894e-05
-18.9891 -0.00278195 7.35317e-05
-18.9255 -0.00280071 7.42781e-05
-18.8625 -0.00281952 7.50287e-05
-18.8 -0.00283838 7.57837e-05
-18.7379 -0.00285728 7.65432e-05
-18.6762 -0.00287623 7.73074e-05
-18.615 -0.00289525 7.80763e-05
-18.5542 -0.00291431 7.88501e-05
-18.4938 -0.00293344 7.9629e-05
-18.4338 -0.00295263 8.04129e-05
-18.3742 -0.00297189 8.12021e-05
-18.3149 -0.00299121 8.19966e-05
-18.256 -0.00301061 8.27967e-05
-18.1975 -0.00303007 8.36023e-05
-18.1393 -0.00304961 8.44136e-05
-18.0815 -0.00306923 8.52307e-05
-18.0239 -0.00308892 8.60537e-05
-17.9667 -0.00310869 8.68827e-05
-17.9098 -0.00312855 8.77179e-05
-17.8532 -0.00314849 8.85593e-05
-17.7969 -0.00316852 8.94071e-05
-17.7408 -0.00318864 9.02614e-05
-17.6851 -0.00320884 9.11222e-05
-17.6296 -0.00322914 9.19897e-05
-17.5744 -0.00324953 9.2864e-05
-17.5195 -0.00327002 9.37452e-05
-17.4648 -0.00329061 9.46334e-05
-17.4104 -0.00331129 9.55287e-05
-17.3562 -0.00333208 9.64312e-05
-17.3022 -0.00335297 9.73411e-05
-17.2485 -0.00337396 9.82585e-05
-17.195 -0.00339506 9.91834e-05
-17.1418 -0.00341627 0.000100116
-17.0887 -0.00343759 0.000101056
-17.0359 -0.00345902 0.000102005
-16.9833 -0.00348057 0.000102961
-16.9309 -0.00350223 0.000103925
-16.8787 -0.003524 0.000104898
-16.8268 -0.0035459 0.000105879
-16.775 -0.00356791 0.000106869
-16.7234 -0.00359005 0.000107867
-16.672 -0.00361232 0.000108874
-16.6208 -0.0036347 0.000109889
-16.5697 -0.00365722 0.000110914
-16.5189 -0.00367986 0.000111948
-16.4682 -0.00370264 0.000112991
-16.4177 -0.00372555 0.000114043
-16.3674 -0.00374859 0.000115105
-16.3172 -0.00377177 0.000116176
-16.2672 -0.00379509 0.000117258
-16.2174 -0.00381855 0.000118349
-16.1677 -0.00384214 0.00011945
-16.1182 -0.00386589 0.000120561
-16.0689 -0.00388977 0.000121683
-16.0197 -0.00391381 0.000122815
-15.9706 -0.00393799 0.000123957
-15.9217 -0.00396233 0.00012511
-15.873 -0.00398681 0.000126274
-15.8243 -0.00401145 0.000127449
-15.7759 -0.00403625 0.000128635
-15.7276 -0.00406121 0.000129833
-15.6794 -0.00408632 0.000131042
-15.6313 -0.0041116 0.000132262
-15.5834 -0.00413704 0.000133495
-15.5356 -0.00416265 0.000134739
-15.488 -0.00418842 0.000135995
-15.4404 -0.00421437 0.000137264
-15.393 -0.00424049 0.000138544
-15.3458 -0.00426678 0.000139838
-15.2986 -0.00429325 0.000141144
-15.2516 -0.00431989 0.000142463
-15.2047 -0.00434672 0.000143795
-15.1579 -0.00437372 0.000145141
-15.1112 -0.00440092 0.0001465
-15.0647 -0.00442829 0.000147872
-15.0182 -0.00445586 0.000149258
-14.9719 -0.00448362 0.000150659
-14.9257 -0.00451157 0.000152073
-14.8796 -0.00453971 0.000153502
-14.8336 -0.00456806 0.000154945
-14.7877 -0.0045966 0.000156403
-14.7419 -0.00462535 0.000157877
-14.6962 -0.0046543 0.000159365
-14.6506 -0.00468345 0.000160868
-14.6052 -0.00471282 0.000162388
-14.5598 -0.0047424 0.000163923
-14.5145 -0.00477219 0.000165474
-14.4693 -0.00480219 0.000167041
-14.4243 -0.00483242 0.000168625
-14.3793 -0.00486287 0.000170225
-14.3344 -0.00489354 0.000171842
-14.2896 -0.00492444 0.000173477
-14.2449 -0.00495556 0.000175129
-14.2003 -0.00498692 0.000176798
-14.1558 -0.00501852 0.000178485
-14.1113 -0.00505035 0.000180191
-14.067 -0.00508242 0.000181915
-14.0227 -0.00511473 0.000183657
-13.9786 -0.00514729 0.000185418
-13.9345 -0.0051801 0.000187199
-13.8905 -0.00521315 0.000188999
-13.8466 -0.00524646 0.000190818
-13.8028 -0.00528003 0.000192658
-13.759 -0.00531386 0.000194518
-13.7153 -0.00534795 0.000196398
-13.6718 -0.00538231 0.000198299
-13.6283 -0.00541694 0.000200222
-13.5848 -0.00545184 0.000202165
-13.5415 -0.00548701 0.000204131
-13.4982 -0.00552246 0.000206118
-13.455 -0.0055582 0.000208128
-13.4119 -0.00559422 0.000210161
-13.3689 -0.00563053 0.000212216
-13.3259 -0.00566713 0.000214295
-13.283 -0.00570402 0.000216398
-13.2402 -0.00574122 0.000218525
-13.1974 -0.00577871 0.000220676
-13.1547 -0.00581652 0.000222851
-13.1121 -0.00585463 0.000225052
-13.0696 -0.00589306 0.000227279
-13.0271 -0.0059318 0.000229531
-12.9847 -0.00597086 0.000231809
-12.9424 -0.00601025 0.000234114
-12.9001 -0.00604997 0.000236446
-12.8579 -0.00609002 0.000238806
-12.8158 -0.0061304 0.000241193
-12.7737 -0.00617113 0.000243609
-12.7317 -0.0062122 0.000246053
-12.6898 -0.00625362 0.000248526
-12.6479 -0.00629539 0.000251029
-12.6061 -0.00633752 0.000253561
-12.5643 -0.00638001 0.000256125
-12.5226 -0.00642287 0.000258719
-12.481 -0.00646609 0.000261344
-12.4394 -0.0065097 0.000264001
-12.3979 -0.00655368 0.000266691
-12.3565 -0.00659805 0.000269413
-12.3151 -0.0066428 0.000272169
-12.2738 -0.00668795 0.000274959
-12.2325 -0.0067335 0.000277783
-12.1913 -0.00677945 0.000280642
-12.1501 -0.00682581 0.000283536
-12.109 -0.00687259 0.000286466
-12.068 -0.00691978 0.000289433
-12.027 -0.0069674 0.000292437
-11.986 -0.00701545 0.000295479
-11.9452 -0.00706393 0.000298559
-11.9043 -0.00711286 0.000301678
-11.8636 -0.00716223 0.000304836
-11.8228 -0.00721205 0.000308035
-11.7822 -0.00726233 0.000311275
-11.7415 -0.00731307 0.000314556
-11.701 -0.00736428 0.000317879
-11.6605 -0.00741597 0.000321245
-11.62 -0.00746814 0.000324655
-11.5796 -0.0075208 0.000328108
-11.5392 -0.00757395 0.000331607
-11.4989 -0.00762761 0.000335152
-11.4587 -0.00768177 0.000338743
-11.4184 -0.00773644 0.000342381
-11.3783 -0.00779164 0.000346067
-11.3381 -0.00784736 0.000349802
-11.2981 -0.00790362 0.000353586
-11.2581 -0.00796042 0.000357421
-11.2181 -0.00801777 0.000361307
-11.1781 -0.00807567 0.000365245
-11.1383 -0.00813414 0.000369237
-11.0984 -0.00819318 0.000373282
-11.0586 -0.0082528 0.000377382
-11.0189 -0.00831301 0.000381538
-10.9792 -0.00837381 0.00038575
-10.9395 -0.00843521 0.00039002
-10.8999 -0.00849722 0.000394349
-10.8603 -0.00855986 0.000398737
-10.8208 -0.00862312 0.000403186
-10.7813 -0.00868702 0.000407697
-10.7418 -0.00875156 0.000412271
-10.7024 -0.00881676 0.000416909
-10.6631 -0.00888262 0.000421611
-10.6238 -0.00894915 0.00042638
-10.5845 -0.00901637 0.000431216
-10.5452 -0.00908428 0.000436121
-10.506 -0.00915289 0.000441096
-10.4669 -0.00922221 0.000446141
-10.4278 -0.00929225 0.000451259
-10.3887 -0.00936302 0.000456451
-10.3496 -0.00943454 0.000461717
-10.3106 -0.00950681 0.00046706
-10.2717 -0.00957984 0.00047248
-10.2328 -0.00965365 0.00047798
-10.1939 -0.00972824 0.00048356
-10.155 -0.00980363 0.000489221
-10.1162 -0.00987983 0.000494967
-10.0774 -0.00995686 0.000500797
-10.0387 -0.0100347 0.000506715
-10 -0.0101134 0.00051272
-9.96134 -0.010193 0.000518815
-9.92271 -0.0102734 0.000525002
-9.88412 -0.0103547 0.000531282
-9.84557 -0.0104369 0.000537658
-9.80704 -0.01052 0.00054413
-9.76856 -0.0106041 0.000550701
-9.73011 -0.0106891 0.000557372
-9.69169 -0.010775 0.000564146
-9.65331 -0.0108619 0.000571025
-9.61496 -0.0109498 0.00057801
-9.57664 -0.0110386 0.000585104
-9.53836 -0.0111285 0.000592308
-9.50011 -0.0112194 0.000599626
-9.46189 -0.0113114 0.000607058
-9.42371 -0.0114044 0.000614608
-9.38556 -0.0114985 0.000622278
-9.34744 -0.0115937 0.00063007
-9.30935 -0.01169 0.000637986
-9.2713 -0.0117874 0.00064603
-9.23327 -0.011886 0.000654203
-9.19528 -0.0119858 0.000662508
-9.15732 -0.0120867 0.000670949
-9.11939 -0.0121888 0.000679526
-9.08149 -0.0122922 0.000688245
-9.04362 -0.0123968 0.000697107
-9.00578 -0.0125026 0.000706115
-8.96797 -0.0126097 0.000715272
-8.93019 -0.0127182 0.000724582
-8.89244 -0.0128279 0.000734048
-8.85471 -0.012939 0.000743672
-8.81702 -0.0130515 0.000753459
-8.77936 -0.0131654 0.000763412
-8.74172 -0.0132807 0.000773533
-8.70412 -0.0133974 0.000783828
-8.66654 -0.0135156 0.000794299
-8.62899 -0.0136353 0.000804951
-8.59146 -0.0137565 0.000815787
-8.55397 -0.0138792 0.000826811
-8.5165 -0.0140035 0.000838027
-8.47906 -0.0141294 0.00084944
-8.44165 -0.0142569 0.000861055
-8.40426 -0.0143861 0.000872874
-8.3669 -0.0145169 0.000884903
-8.32956 -0.0146495 0.000897147
-8.29226 -0.0147838 0.000909611
-8.25497 -0.0149199 0.000922299
-8.21772 -0.0150577 0.000935216
-8.18049 -0.0151974 0.000948368
-8.14328 -0.015339 0.00096176
-8.1061 -0.0154825 0.000975398
-8.06895 -0.0156278 0.000989287
-8.03182 -0.0157752 0.00100343
-7.99471 -0.0159246 0.00101784
-7.95763 -0.016076 0.00103252
-7.92058 -0.0162295 0.00104747
-7.88355 -0.0163851 0.00106271
-7.84654 -0.0165429 0.00107823
-7.80955 -0.0167029 0.00109405
-7.77259 -0.0168651 0.00111018
-7.73566 -0.0170296 0.00112661
-7.69874 -0.0171964 0.00114336
-7.66185 -0.0173656 0.00116043
-7.62498 -0.0175373 0.00117784
-7.58814 -0.0177113 0.00119559
-7.55132 -0.0178879 0.00121369
-7.51452 -0.0180671 0.00123215
-7.47774 -0.0182489 0.00125097
-7.44099 -0.0184333 0.00127018
-7.40425 -0.0186205 0.00128976
-7.36754 -0.0188104 0.00130975
-7.33085 -0.0190031 0.00133014
-7.29418 -0.0191987 0.00135094
-7.25754 -0.0193973 0.00137218
-7.22091 -0.0195989 0.00139385
-7.18431 -0.0198035 0.00141597
-7.14772 -0.0200113 0.00143855
-7.11116 -0.0202222 0.00146161
-7.07462 -0.0204364 0.00148515
-7.0381 -0.0206539 0.00150919
-7.00159 -0.0208749 0.00153374
-6.96511 -0.0210992 0.00155882
-6.92865 -0.0213272 0.00158444
-6.89221 -0.0215587 0.00161061
-6.85579 -0.0217939 0.00163735
-6.81938 -0.0220329 0.00166468
-6.783 -0.0222758 0.00169261
-6.74664 -0.0225226 0.00172116
-6.71029 -0.0227734 0.00175035
-6.67397 -0.0230283 0.00178019
-6.63766 -0.0232875 0.0018107
-6.60137 -0.0235509 0.0018419
-6.5651 -0.0238187 0.00187382
-6.52885 -0.024091 0.00190646
-6.49262 -0.0243679 0.00193986
-6.4564 -0.0246496 0.00197404
-6.42021 -0.024936 0.00200901
-6.38403 -0.0252273 0.0020448
-6.34786 -0.0255237 0.00208144
-6.31172 -0.0258253 0.00211895
-6.27559 -0.0261321 0.00215736
-6.23949 -0.0264443 0.00219669
-6.20339 -0.026762 0.00223698
-6.16732 -0.0270854 0.00227824
-6.13126 -0.0274146 0.00232052
-6.09522 -0.0277498 0.00236384
-6.05919 -0.028091 0.00240824
-6.02319 -0.0284385 0.00245375
-5.9872 -0.0287923 0.0025004
-5.95122 -0.0291527 0.00254824
-5.91526 -0.0295198 0.00259729
-5.87932 -0.0298938 0.0026476
-5.84339 -0.0302749 0.00269922
-5.80748 -0.0306631 0.00275217
-5.77158 -0.0310589 0.00280652
-5.7357 -0.0314622 0.00286229
-5.69984 -0.0318733 0.00291955
-5.66399 -0.0322925 0.00297834
-5.62815 -0.0327199 0.00303871
-5.59233 -0.0331557 0.00310072
-5.55653 -0.0336003 0.00316442
-5.52074 -0.0340537 0.00322987
-5.48497 -0.0345163 0.00329714
-5.4492 -0.0349883 0.00336628
-5.41346 -0.03547 0.00343737
-5.37773 -0.0359616 0.00351048
-5.34201 -0.0364635 0.00358566
-5.30631 -0.0369758 0.00366301
-5.27062 -0.0374989 0.00374261
-5.23494 -0.0380332 0.00382452
-5.19928 -0.0385789 0.00390885
-5.16363 -0.0391364 0.00399567
-5.128 -0.039706 0.00408509
-5.09237 -0.040288 0.00417721
-5.05677 -0.0408829 0.00427212
-5.02117 -0.0414911 0.00436993
-4.98559 -0.0421128 0.00447077
-4.95002 -0.0427486 0.00457474
-4.91446 -0.0433989 0.00468198
-4.87892 -0.0440641 0.0047926
-4.84339 -0.0447447 0.00490676
-4.80787 -0.0454412 0.00502459
-4.77237 -0.0461541 0.00514625
-4.73687 -0.0468839 0.00527189
-4.70139 -0.0476312 0.00540167
-4.66592 -0.0483964 0.00553579
-4.63046 -0.0491803 0.00567441
-4.59502 -0.0499835 0.00581774
-4.55958 -0.0508065 0.00596597
-4.52416 -0.0516501 0.00611933
-4.48875 -0.0525149 0.00627804
-4.45335 -0.0534017 0.00644233
-4.41797 -0.0543113 0.00661247
-4.38259 -0.0552445 0.00678871
-4.34722 -0.056202 0.00697134
-4.31187 -0.0571847 0.00716066
-4.27653 -0.0581937 0.00735697
-4.24119 -0.0592297 0.00756062
-4.20587 -0.0602939 0.00777194
-4.17056 -0.0613873 0.00799133
-4.13526 -0.0625109 0.00821916
-4.09997 -0.0636658 0.00845586
-4.06469 -0.0648534 0.00870187
-4.02942 -0.0660749 0.00895766
-3.99416 -0.0673316 0.00922374
-3.95891 -0.0686248 0.00950063
-3.92367 -0.0699561 0.00978891
-3.88844 -0.0713269 0.0100892
-3.85322 -0.0727389 0.0104021
-3.81801 -0.0741938 0.0107283
-3.7828 -0.0756934 0.0110685
-3.74761 -0.0772395 0.0114236
-3.71243 -0.0788342 0.0117943
-3.67726 -0.0804795 0.0121815
-3.64209 -0.0821777 0.0125863
-3.60694 -0.083931 0.0130096
-3.57179 -0.085742 0.0134526
-3.53665 -0.0876133 0.0139163
-3.50152 -0.0895475 0.0144021
-3.4664 -0.0915477 0.0149113
-3.43129 -0.0936169 0.0154454
-3.39619 -0.0957584 0.016006
-3.36109 -0.0979758 0.0165948
-3.32601 -0.100273 0.0172136
-3.29093 -0.102653 0.0178644
-3.25586 -0.105121 0.0185493
-3.2208 -0.10768 0.0192707
-3.18574 -0.110337 0.0200312
-3.1507 -0.113095 0.0208334
-3.11566 -0.115961 0.0216803
-3.08063 -0.11894 0.0225753
-3.0456 -0.122037 0.0235218
-3.01059 -0.125261 0.0245238
-2.97558 -0.128617 0.0255854
-2.94058 -0.132113 0.0267114
-2.90558 -0.135758 0.0279067
-2.87059 -0.13956 0.0291771
-2.83561 -0.143528 0.0305287
-2.80064 -0.147673 0.0319683
-2.76567 -0.152005 0.0335033
-2.73071 -0.156536 0.0351422
-2.69576 -0.161279 0.036894
-2.66081 -0.166246 0.0387692
-2.62587 -0.171454 0.040779
-2.59094 -0.176918 0.0429362
-2.55601 -0.182654 0.0452549
-2.52109 -0.188683 0.0477513
-2.48617 -0.195024 0.0504431
-2.45126 -0.2017 0.0533505
-2.41636 -0.208734 0.0564965
-2.38146 -0.216153 0.0599066
-2.34657 -0.223985 0.0636104
-2.31168 -0.232263 0.0676411
-2.2768 -0.241018 0.0720369
-2.24192 -0.25029 0.0768416
-2.20705 -0.260118 0.0821055
-2.17219 -0.270547 0.0878866
-2.13733 -0.281625 0.094252
-2.10247 -0.293404 0.10128
-2.06762 -0.305942 0.109062
-2.03278 -0.319299 0.117704
-1.99794 -0.333542 0.127333
-1.9631 -0.348742 0.138096
-1.92827 -0.364973 0.15017
-1.89345 -0.382311 0.163765
-1.85862 -0.400835 0.179131
-1.82381 -0.42062 0.196571
-1.78899 -0.441734 0.216449
-1.75419 -0.464227 0.239206
-1.71938 -0.488123 0.265377
-1.68458 -0.513397 0.295614
-1.64979 -0.539948 0.33071
-1.61499 -0.567552 0.37163
-1.58021 -0.595802 0.419539
-1.54542 -0.624003 0.475831
-1.51064 -0.651035 0.542139
-1.47586 -0.675146 0.620303
-1.44109 -0.693677 0.712266
-1.40632 -0.702716 0.819799
-1.37155 -0.696722 0.943968
-1.33679 -0.668298 1.08418
-1.30203 -0.608434 1.23674
-1.26727 -0.507812 1.39309
-1.23251 -0.359756 1.53858
-1.19776 -0.164651 1.65338
-1.16301 0.06613 1.71712
-1.12827 0.310383 1.7165
-1.09352 0.541291 1.65154
-1.05878 0.736672 1.53554
-1.02405 0.88518 1.38889
-0.989309 0.986447 1.23138
-0.954576 1.04715 1.07765
-0.919844 1.07662 0.936237
-0.885115 1.08384 0.810828
-0.850388 1.0762 0.70201
-0.815663 1.05926 0.608716
-0.78094 1.03692 0.529171
-0.746219 1.01183 0.461434
-0.711499 0.985765 0.403659
-0.676781 0.959839 0.354213
-0.642065 0.934755 0.311698
-0.60735 0.91093 0.274943
-0.572637 0.888592 0.24298
-0.537925 0.867854 0.215008
-0.503214 0.848748 0.190369
-0.468504 0.831262 0.16852
-0.433796 0.815357 0.149011
-0.399089 0.800976 0.131469
-0.364382 0.788057 0.115581
-0.329676 0.776538 0.101084
-0.294972 0.766356 0.0877544
-0.260267 0.757454 0.0754024
-0.225564 0.74978 0.0638627
-0.190861 0.743289 0.0529912
-0.156158 0.737939 0.0426604
-0.121456 0.733699 0.0327559
-0.0867541 0.730542 0.0231733
-0.0520524 0.728448 0.0138154
-0.0173508 0.727405 0.00459049
0.0173508 0.727405 -0.00459049
0.0520524 0.728448 -0.0138154
0.0867541 0.730542 -0.0231733
0.121456 0.733699 -0.0327559
0.156158 0.737939 -0.0426604
0.190861 0.743289 -0.0529912
0.225564 0.74978 -0.0638627
0.260267 0.757454 -0.0754024
0.294972 0.766356 -0.0877544
0.329676 0.776538 -0.101084
0.364382 0.788057 -0.115581
0.399089 0.800976 -0.131469
0.433796 0.815357 -0.149011
0.468504 0.831262 -0.16852
0.503214 0.848748 -0.190369
0.537925 0.867854 -0.215008
0.572637 0.888592 -0.24298
0.60735 0.91093 -0.274943
0.642065 0.934755 -0.311698
0.676781 0.959839 -0.354213
0.711499 0.985765 -0.403659
0.746219 1.01183 -0.461434
0.78094 1.03692 -0.529171
0.815663 1.05926 -0.608716
0.850388 1.0762 -0.70201
0.885115 1.08384 -0.810828
0.919844 1.07662 -0.936237
0.954576 1.04715 -1.07765
0.989309 0.986447 -1.23138
1.02405 0.88518 -1.38889
1.05878 0.736672 -1.53554
1.09352 0.541291 -1.65154
1.12827 0.310383 -1.7165
1.16301 0.06613 -1.71712
1.19776 -0.164651 -1.65338
1.23251 -0.359756 -1.53858
1.26727 -0.507812 -1.39309
1.30203 -0.608434 -1.23674
1.33679 -0.668298 -1.08418
1.37155 -0.696722 -0.943968
1.40632 -0.702716 -0.819799
1.44109 -0.693677 -0.712266
1.47586 -0.675146 -0.620303
1.51064 -0.651035 -0.542139
1.54542 -0.624003 -0.475831
1.58021 -0.595802 -0.419539
1.61499 -0.567552 -0.37163
1.64979 -0.539948 -0.33071
1.68458 -0.513397 -0.295614
1.71938 -0.488123 -0.265377
1.75419 -0.464227 -0.239206
1.78899 -0.441734 -0.216449
1.82381 -0.42062 -0.196571
1.85862 -0.400835 -0.179131
1.89345 -0.382311 -0.163765
1.92827 -0.364973 -0.15017
1.9631 -0.348742 -0.138096
1.99794 -0.333542 -0.127333
2.03278 -0.319299 -0.117704
2.06762 -0.305942 -0.109062
2.10247 -0.293404 -0.10128
2.13733 -0.281625 -0.094252
2.17219 -0.270547 -0.0878866
2.20705 -0.260118 -0.0821055
2.24192 -0.25029 -0.0768416
2.2768 -0.241018 -0.0720369
2.31168 -0.232263 -0.0676411
2.34657 -0.223985 -0.0636104
2.38146 -0.216153 -0.0599066
2.41636 -0.208734 -0.0564965
2.45126 -0.2017 -0.0533505
2.48617 -0.195024 -0.0504431
2.52109 -0.188683 -0.0477513
2.55601 -0.182654 -0.0452549
2.59094 -0.176918 -0.0429362
2.62587 -0.171454 -0.040779
2.66081 -0.166246 -0.0387692
2.69576 -0.161279 -0.036894
2.73071 -0.156536 -0.0351422
2.76567 -0.152005 -0.0335033
2.80064 -0.147673 -0.0319683
2.83561 -0.143528 -0.0305287
2.87059 -0.13956 -0.0291771
2.90558 -0.135758 -0.0279067
2.94058 -0.132113 -0.0267114
2.97558 -0.128617 -0.0255854
3.01059 -0.125261 -0.0245238
3.0456 -0.122037 -0.0235218
3.08063 -0.11894 -0.0225753
3.11566 -0.115961 -0.0216803
3.1507 -0.113095 -0.0208334
3.18574 -0.110337 -0.0200312
3.2208 -0.10768 -0.0192707
3.25586 -0.105121 -0.0185493
3.29093 -0.102653 -0.0178644
3.32601 -0.100273 -0.0172136
3.36109 -0.0979758 -0.0165948
3.39619 -0.0957584 -0.016006
3.43129 -0.0936169 -0.0154454
3.4664 -0.0915477 -0.0149113
3.50152 -0.0895475 -0.0144021
3.53665 -0.0876133 -0.0139163
3.57179 -0.085742 -0.0134526
3.60694 -0.083931 -0.0130096
3.64209 -0.0821777 -0.0125863
3.67726 -0.0804795 -0.0121815
3.71243 -0.0788342 -0.0117943
3.74761 -0.0772395 -0.0114236
3.7828 -0.0756934 -0.0110685
3.81801 -0.0741938 -0.0107283
3.85322 -0.0727389 -0.0104021
3.88844 -0.0713269 -0.0100892
3.92367 -0.0699561 -0.00978891
3.95891 -0.0686248 -0.00950063
3.99416 -0.0673316 -0.00922374
4.02942 -0.0660749 -0.00895766
4.06469 -0.0648534 -0.00870187
4.09997 -0.0636658 -0.00845586
4.13526 -0.0625109 -0.00821916
4.17056 -0.0613873 -0.00799133
4.20587 -0.0602939 -0.00777194
4.24119 -0.0592297 -0.00756062
4.27653 -0.0581937 -0.00735697
4.31187 -0.0571847 -0.00716066
4.34722 -0.056202 -0.00697134
4.38259 -0.0552445 -0.00678871
4.41797 -0.0543113 -0.00661247
4.45335 -0.0534017 -0.00644233
4.48875 -0.0525149 -0.00627804
4.52416 -0.0516501 -0.00611933
4.55958 -0.0508065 -0.00596597
4.59502 -0.0499835 -0.00581774
4.63046 -0.0491803 -0.00567441
4.66592 -0.0483964 -0.00553579
4.70139 -0.0476312 -0.00540167
4.73687 -0.0468839 -0.00527189
4.77237 -0.0461541 -0.00514625
4.80787 -0.0454412 -0.00502459
4.84339 -0.0447447 -0.00490676
4.87892 -0.0440641 -0.0047926
4.91446 -0.0433989 -0.00468198
4.95002 -0.0427486 -0.00457474
4.98559 -0.0421128 -0.00447077
5.02117 -0.0414911 -0.00436993
5.05677 -0.0408829 -0.00427212
5.09237 -0.040288 -0.00417721
5.128 -0.039706 -0.00408509
5.16363 -0.0391364 -0.00399567
5.19928 -0.0385789 -0.00390885
5.23494 -0.0380332 -0.00382452
5.27062 -0.0374989 -0.00374261
5.30631 -0.0369758 -0.00366301
5.34201 -0.0364635 -0.00358566
5.37773 -0.0359616 -0.00351048
5.41346 -0.03547 -0.00343737
5.4492 -0.0349883 -0.00336628
5.48497 -0.0345163 -0.00329714
5.52074 -0.0340537 -0.00322987
5.55653 -0.0336003 -0.00316442
5.59233 -0.0331557 -0.00310072
5.62815 -0.0327199 -0.00303871
5.66399 -0.0322925 -0.00297834
5.69984 -0.0318733 -0.00291955
5.7357 -0.0314622 -0.00286229
5.77158 -0.0310589 -0.00280652
5.80748 -0.0306631 -0.00275217
5.84339 -0.0302749 -0.00269922
5.87932 -0.0298938 -0.0026476
5.91526 -0.0295198 -0.00259729
5.95122 -0.0291527 -0.00254824
5.9872 -0.0287923 -0.0025004
6.02319 -0.0284385 -0.00245375
6.05919 -0.028091 -0.00240824
6.09522 -0.0277498 -0.00236384
6.13126 -0.0274146 -0.00232052
6.16732 -0.0270854 -0.00227824
6.20339 -0.026762 -0.00223698
6.23949 -0.0264443 -0.00219669
6.27559 -0.0261321 -0.00215736
6.31172 -0.0258253 -0.00211895
6.34786 -0.0255237 -0.00208144
6.38403 -0.0252273 -0.0020448
6.42021 -0.024936 -0.00200901
6.4564 -0.0246496 -0.00197404
6.49262 -0.0243679 -0.00193986
6.52885 -0.024091 -0.00190646
6.5651 -0.0238187 -0.00187382
6.60137 -0.0235509 -0.0018419
6.63766 -0.0232875 -0.0018107
6.67397 -0.0230283 -0.00178019
6.71029 -0.0227734 -0.00175035
6.74664 -0.0225226 -0.00172116
6.783 -0.0222758 -0.00169261
6.81938 -0.0220329 -0.00166468
6.85579 -0.0217939 -0.00163735
6.89221 -0.0215587 -0.00161061
6.92865 -0.0213272 -0.00158444
6.96511 -0.0210992 -0.00155882
7.00159 -0.0208749 -0.00153374
7.0381 -0.0206539 -0.00150919
7.07462 -0.0204364 -0.00148515
7.11116 -0.0202222 -0.00146161
7.14772 -0.0200113 -0.00143855
7.18431 -0.0198035 -0.00141597
7.22091 -0.0195989 -0.00139385
7.25754 -0.0193973 -0.00137218
7.29418 -0.0191987 -0.00135094
7.33085 -0.0190031 -0.00133014
7.36754 -0.0188104 -0.00130975
7.40425 -0.0186205 -0.00128976
7.44099 -0.0184333 -0.00127018
7.47774 -0.0182489 -0.00125097
7.51452 -0.0180671 -0.00123215
7.55132 -0.0178879 -0.00121369
7.58814 -0.0177113 -0.00119559
7.62498 -0.0175373 -0.00117784
7.66185 -0.0173656 -0.00116043
7.69874 -0.0171964 -0.00114336
7.73566 -0.0170296 -0.00112661
7.77259 -0.0168651 -0.00111018
7.80955 -0.0167029 -0.00109405
7.84654 -0.0165429 -0.00107823
7.88355 -0.0163851 -0.00106271
7.92058 -0.0162295 -0.00104747
7.95763 -0.016076 -0.00103252
7.99471 -0.0159246 -0.00101784
8.03182 -0.0157752 -0.00100343
8.06895 -0.0156278 -0.000989287
8.1061 -0.0154825 -0.000975398
8.14328 -0.015339 -0.00096176
8.18049 -0.0151974 -0.000948368
8.21772 -0.0150577 -0.000935216
8.25497 -0.0149199 -0.000922299
8.29226 -0.0147838 -0.000909611
8.32956 -0.0146495 -0.000897147
8.3669 -0.0145169 -0.000884903
8.40426 -0.0143861 -0.000872874
8.44165 -0.0142569 -0.000861055
8.47906 -0.0141294 -0.00084944
8.5165 -0.0140035 -0.000838027
8.55397 -0.0138792 -0.000826811
8.59146 -0.0137565 -0.000815787
8.62899 -0.0136353 -0.000804951
8.66654 -0.0135156 -0.000794299
8.70412 -0.0133974 -0.000783828
8.74172 -0.0132807 -0.000773533
8.77936 -0.0131654 -0.000763412
8.81702 -0.0130515 -0.000753459
8.85471 -0.012939 -0.000743672
8.89244 -0.0128279 -0.000734048
8.93019 -0.0127182 -0.000724582
8.96797 -0.0126097 -0.000715272
9.00578 -0.0125026 -0.000706115
9.04362 -0.0123968 -0.000697107
9.08149 -0.0122922 -0.000688245
9.11939 -0.0121888 -0.000679526
9.15732 -0.0120867 -0.000670949
9.19528 -0.0119858 -0.000662508
9.23327 -0.011886 -0.000654203
9.2713 -0.0117874 -0.00064603
9.30935 -0.01169 -0.000637986
9.34744 -0.0115937 -0.00063007
9.38556 -0.0114985 -0.000622278
9.42371 -0.0114044 -0.000614608
9.46189 -0.0113114 -0.000607058
9.50011 -0.0112194 -0.000599626
9.53836 -0.0111285 -0.000592308
9.57664 -0.0110386 -0.000585104
9.61496 -0.0109498 -0.00057801
9.65331 -0.0108619 -0.000571025
9.69169 -0.010775 -0.000564146
9.73011 -0.0106891 -0.000557372
9.76856 -0.0106041 -0.000550701
9.80704 -0.01052 -0.00054413
9.84557 -0.0104369 -0.000537658
9.88412 -0.0103547 -0.000531282
9.92271 -0.0102734 -0.000525002
9.96134 -0.010193 -0.000518815
10 -0.0101134 -0.00051272
10.0387 -0.0100347 -0.000506715
10.0774 -0.00995686 -0.000500797
10.1162 -0.00987983 -0.000494967
10.155 -0.00980363 -0.000489221
10.1939 -0.00972824 -0.00048356
10.2328 -0.00965365 -0.00047798
10.2717 -0.00957984 -0.00047248
10.3106 -0.00950681 -0.00046706
10.3496 -0.00943454 -0.000461717
10.3887 -0.00936302 -0.000456451
10.4278 -0.00929225 -0.000451259
10.4669 -0.00922221 -0.000446141
10.506 -0.00915289 -0.000441096
10.5452 -0.00908428 -0.000436121
10.5845 -0.00901637 -0.000431216
10.6238 -0.00894915 -0.00042638
10.6631 -0.00888262 -0.000421611
10.7024 -0.00881676 -0.000416909
10.7418 -0.00875156 -0.000412271
10.7813 -0.00868702 -0.000407697
10.8208 -0.00862312 -0.000403186
10.8603 -0.00855986 -0.000398737
10.8999 -0.00849722 -0.000394349
10.9395 -0.00843521 -0.00039002
10.9792 -0.00837381 -0.00038575
11.0189 -0.00831301 -0.000381538
11.0586 -0.0082528 -0.000377382
11.0984 -0.00819318 -0.000373282
11.1383 -0.00813414 -0.000369237
11.1781 -0.00807567 -0.000365245
11.2181 -0.00801777 -0.000361307
11.2581 -0.00796042 -0.000357421
11.2981 -0.00790362 -0.000353586
11.3381 -0.00784736 -0.000349802
11.3783 -0.00779164 -0.000346067
11.4184 -0.00773644 -0.000342381
11.4587 -0.00768177 -0.000338743
11.4989 -0.00762761 -0.000335152
11.5392 -0.00757395 -0.000331607
11.5796 -0.0075208 -0.000328108
11.62 -0.00746814 -0.000324655
11.6605 -0.00741597 -0.000321245
11.701 -0.00736428 -0.000317879
11.7415 -0.00731307 -0.000314556
11.7822 -0.00726233 -0.000311275
11.8228 -0.00721205 -0.000308035
11.8636 -0.00716223 -0.000304836
11.9043 -0.00711286 -0.000301678
11.9452 -0.00706393 -0.000298559
11.986 -0.00701545 -0.000295479
12.027 -0.0069674 -0.000292437
12.068 -0.00691978 -0.000289433
12.109 -0.00687259 -0.000286466
12.1501 -0.00682581 -0.000283536
12.1913 -0.00677945 -0.000280642
12.2325 -0.0067335 -0.000277783
12.2738 -0.00668795 -0.000274959
12.3151 -0.0066428 -0.000272169
12.3565 -0.00659805 -0.000269413
12.3979 -0.00655368 -0.000266691
12.4394 -0.0065097 -0.000264001
12.481 -0.00646609 -0.000261344
12.5226 -0.00642287 -0.000258719
12.5643 -0.00638001 -0.000256125
12.6061 -0.00633752 -0.000253561
12.6479 -0.00629539 -0.000251029
12.6898 -0.00625362 -0.000248526
12.7317 -0.0062122 -0.000246053
12.7737 -0.00617113 -0.000243609
12.8158 -0.0061304 -0.000241193
12.8579 -0.00609002 -0.000238806
12.9001 -0.00604997 -0.000236446
12.9424 -0.00601025 -0.000234114
12.9847 -0.00597086 -0.000231809
13.0271 -0.0059318 -0.000229531
13.0696 -0.00589306 -0.000227279
13.1121 -0.00585463 -0.000225052
13.1547 -0.00581652 -0.000222851
13.1974 -0.00577871 -0.000220676
13.2402 -0.00574122 -0.000218525
13.283 -0.00570402 -0.000216398
13.3259 -0.00566713 -0.000214295
13.3689 -0.00563053 -0.000212216
13.4119 -0.00559422 -0.000210161
13.455 -0.0055582 -0.000208128
13.4982 -0.00552246 -0.000206118
13.5415 -0.00548701 -0.000204131
13.5848 -0.00545184 -0.000202165
13.6283 -0.00541694 -0.000200222
13.6718 -0.00538231 -0.000198299
13.7153 -0.00534795 -0.000196398
13.759 -0.00531386 -0.000194518
13.8028 -0.00528003 -0.000192658
13.8466 -0.00524646 -0.000190818
13.8905 -0.00521315 -0.000188999
13.9345 -0.0051801 -0.000187199
13.9786 -0.00514729 -0.000185418
14.0227 -0.00511473 -0.000183657
14.067 -0.00508242 -0.000181915
14.1113 -0.00505035 -0.000180191
14.1558 -0.00501852 -0.000178485
14.2003 -0.00498692 -0.000176798
14.2449 -0.00495556 -0.000175129
14.2896 -0.00492444 -0.000173477
14.3344 -0.00489354 -0.000171842
14.3793 -0.00486287 -0.000170225
14.4243 -0.00483242 -0.000168625
14.4693 -0.00480219 -0.000167041
14.5145 -0.00477219 -0.000165474
14.5598 -0.0047424 -0.000163923
14.6052 -0.00471282 -0.000162388
14.6506 -0.00468345 -0.000160868
14.6962 -0.0046543 -0.000159365
14.7419 -0.00462535 -0.000157877
14.7877 -0.0045966 -0.000156403
14.8336 -0.00456806 -0.000154945
14.8796 -0.00453971 -0.000153502
14.9257 -0.00451157 -0.000152073
14.9719 -0.00448362 -0.000150659
15.0182 -0.00445586 -0.000149258
15.0647 -0.00442829 -0.000147872
15.1112 -0.00440092 -0.0001465
15.1579 -0.00437372 -0.000145141
15.2047 -0.00434672 -0.000143795
15.2516 -0.00431989 -0.000142463
15.2986 -0.00429325 -0.000141144
15.3458 -0.00426678 -0.000139838
15.393 -0.00424049 -0.000138544
15.4404 -0.00421437 -0.000137264
15.488 -0.00418842 -0.000135995
15.5356 -0.00416265 -0.000134739
15.5834 -0.00413704 -0.000133495
15.6313 -0.0041116 -0.000132262
15.6794 -0.00408632 -0.000131042
15.7276 -0.00406121 -0.000129833
15.7759 -0.00403625 -0.000128635
15.8243 -0.00401145 -0.000127449
15.873 -0.00398681 -0.000126274
15.9217 -0.00396233 -0.00012511
15.9706 -0.00393799 -0.000123957
16.0197 -0.00391381 -0.000122815
16.0689 -0.00388977 -0.000121683
16.1182 -0.00386589 -0.000120561
16.1677 -0.00384214 -0.00011945
16.2174 -0.00381855 -0.000118349
16.2672 -0.00379509 -0.000117258
16.3172 -0.00377177 -0.000116176
16.3674 -0.00374859 -0.000115105
16.4177 -0.00372555 -0.000114043
16.4682 -0.00370264 -0.000112991
16.5189 -0.00367986 -0.000111948
16.5697 -0.00365722 -0.000110914
16.6208 -0.0036347 -0.000109889
16.672 -0.00361232 -0.000108874
16.7234 -0.00359005 -0.000107867
16.775 -0.00356791 -0.000106869
16.8268 -0.0035459 -0.000105879
16.8787 -0.003524 -0.000104898
16.9309 -0.00350223 -0.000103925
16.9833 -0.00348057 -0.000102961
17.0359 -0.00345902 -0.000102005
17.0887 -0.00343759 -0.000101056
17.1418 -0.00341627 -0.000100116
17.195 -0.00339506 -9.91834e-05
17.2485 -0.00337396 -9.82585e-05
17.3022 -0.00335297 -9.73411e-05
17.3562 -0.00333208 -9.64312e-05
17.4104 -0.00331129 -9.55287e-05
17.4648 -0.00329061 -9.46334e-05
17.5195 -0.00327002 -9.37452e-05
17.5744 -0.00324953 -9.2864e-05
17.6296 -0.00322914 -9.19897e-05
17.6851 -0.00320884 -9.11222e-05
17.7408 -0.00318864 -9.02614e-05
17.7969 -0.00316852 -8.94071e-05
17.8532 -0.00314849 -8.85593e-05
17.9098 -0.00312855 -8.77179e-05
17.9667 -0.00310869 -8.68827e-05
18.0239 -0.00308892 -8.60537e-05
18.0815 -0.00306923 -8.52307e-05
18.1393 -0.00304961 -8.44136e-05
18.1975 -0.00303007 -8.36023e-05
18.256 -0.00301061 -8.27967e-05
18.3149 -0.00299121 -8.19966e-05
18.3742 -0.00297189 -8.12021e-05
18.4338 -0.00295263 -8.04129e-05
18.4938 -0.00293344 -7.9629e-05
18.5542 -0.00291431 -7.88501e-05
18.615 -0.00289525 -7.80763e-05
18.6762 -0.00287623 -7.73074e-05
18.7379 -0.00285728 -7.65432e-05
18.8 -0.00283838 -7.57837e-05
18.8625 -0.00281952 -7.50287e-05
18.9255 -0.00280071 -7.42781e-05
18.9891 -0.00278195 -7.35317e-05
19.0531 -0.00276322 -7.27894e-05
19.1177 -0.00274453 -7.20512e-05
19.1828 -0.00272588 -7.13167e-05
19.2484 -0.00270725 -7.05859e-05
19.3147 -0.00268865 -6.98586e-05
19.3816 -0.00267007 -6.91347e-05
19.4491 -0.00265151 -6.8414e-05
19.5173 -0.00263296 -6.76963e-05
19.5862 -0.00261442 -6.69814e-05
19.6558 -0.00259587 -6.62691e-05
19.7262 -0.00257733 -6.55592e-05
19.7974 -0.00255877 -6.48516e-05
19.8694 -0.0025402 -6.41458e-05
19.9423 -0.00252161 -6.34418e-05
20.0162 -0.00250298 -6.27392e-05
20.091 -0.00248431 -6.20377e-05
20.1669 -0.0024656 -6.1337e-05
20.244 -0.00244682 -6.06368e-05
20.3222 -0.00242797 -5.99366e-05
20.4016 -0.00240904 -5.9236e-05
20.4825 -0.00239001 -5.85346e-05
20.5648 -0.00237086 -5.78317e-05
20.6487 -0.00235158 -5.71268e-05
20.7344 -0.00233215 -5.64191e-05
20.8219 -0.00231253 -5.57079e-05
20.9115 -0.0022927 -5.49922e-05
21.0034 -0.00227263 -5.42708e-05
21.0979 -0.00225228 -5.35423e-05
21.1952 -0.00223158 -5.28051e-05
21.2959 -0.00221048 -5.20571e-05
21.4004 -0.0021889 -5.12957e-05
21.5093 -0.00216672 -5.05172e-05
21.6237 -0.0021438 -4.97168e-05
21.7448 -0.00211993 -4.88878e-05
21.8747 -0.00209478 -4.80194e-05
22.0165 -0.00206781 -4.7094e-05
22.1768 -0.00203796 -4.60768e-05
22.3723 -0.00200242 -4.48756e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.75Lambda0.5Nc1Classic/GApTwoLoop.txt <==
-22.3723 -0.00200186 4.48504e-05
-22.1768 -0.00203738 4.60505e-05
-22.0165 -0.00206721 4.70668e-05
-21.8747 -0.00209417 4.79913e-05
-21.7448 -0.0021193 4.88588e-05
-21.6237 -0.00214316 4.9687e-05
-21.5093 -0.00216606 5.04866e-05
-21.4004 -0.00218823 5.12643e-05
-21.2959 -0.0022098 5.2025e-05
-21.1952 -0.00223088 5.27722e-05
-21.0979 -0.00225157 5.35086e-05
-21.0034 -0.00227191 5.42363e-05
-20.9115 -0.00229197 5.49569e-05
-20.8219 -0.00231178 5.56719e-05
-20.7344 -0.00233139 5.63824e-05
-20.6487 -0.00235081 5.70893e-05
-20.5648 -0.00237008 5.77934e-05
-20.4825 -0.00238921 5.84955e-05
-20.4016 -0.00240823 5.91962e-05
-20.3222 -0.00242715 5.9896e-05
-20.244 -0.00244598 6.05954e-05
-20.1669 -0.00246475 6.12948e-05
-20.091 -0.00248345 6.19947e-05
-20.0162 -0.0025021 6.26954e-05
-19.9423 -0.00252072 6.33972e-05
-19.8694 -0.0025393 6.41004e-05
-19.7974 -0.00255786 6.48053e-05
-19.7262 -0.0025764 6.55121e-05
-19.6558 -0.00259493 6.62211e-05
-19.5862 -0.00261346 6.69325e-05
-19.5173 -0.00263199 6.76466e-05
-19.4491 -0.00265053 6.83634e-05
-19.3816 -0.00266908 6.90833e-05
-19.3147 -0.00268764 6.98063e-05
-19.2484 -0.00270623 7.05326e-05
-19.1828 -0.00272484 7.12625e-05
-19.1177 -0.00274348 7.1996e-05
-19.0531 -0.00276216 7.27334e-05
-18.9891 -0.00278087 7.34747e-05
-18.9255 -0.00279962 7.42201e-05
-18.8625 -0.00281841 7.49698e-05
-18.8 -0.00283725 7.57238e-05
-18.7379 -0.00285614 7.64823e-05
-18.6762 -0.00287508 7.72454e-05
-18.615 -0.00289408 7.80134e-05
-18.5542 -0.00291313 7.87861e-05
-18.4938 -0.00293224 7.95639e-05
-18.4338 -0.00295142 8.03468e-05
-18.3742 -0.00297066 8.11349e-05
-18.3149 -0.00298996 8.19283e-05
-18.256 -0.00300934 8.27273e-05
-18.1975 -0.00302879 8.35317e-05
-18.1393 -0.00304831 8.43419e-05
-18.0815 -0.00306791 8.51578e-05
-18.0239 -0.00308759 8.59797e-05
-17.9667 -0.00310735 8.68075e-05
-17.9098 -0.00312718 8.76415e-05
-17.8532 -0.00314711 8.84817e-05
-17.7969 -0.00316712 8.93283e-05
-17.7408 -0.00318722 9.01813e-05
-17.6851 -0.0032074 9.10408e-05
-17.6296 -0.00322768 9.1907e-05
-17.5744 -0.00324806 9.278e-05
-17.5195 -0.00326853 9.36599e-05
-17.4648 -0.00328909 9.45468e-05
-17.4104 -0.00330976 9.54407e-05
-17.3562 -0.00333053 9.63419e-05
-17.3022 -0.0033514 9.72503e-05
-17.2485 -0.00337237 9.81663e-05
-17.195 -0.00339345 9.90897e-05
-17.1418 -0.00341464 0.000100021
-17.0887 -0.00343594 0.00010096
-17.0359 -0.00345735 0.000101906
-16.9833 -0.00347888 0.000102861
-16.9309 -0.00350051 0.000103824
-16.8787 -0.00352227 0.000104795
-16.8268 -0.00354415 0.000105775
-16.775 -0.00356614 0.000106763
-16.7234 -0.00358826 0.000107759
-16.672 -0.0036105 0.000108764
-16.6208 -0.00363286 0.000109778
-16.5697 -0.00365536 0.000110801
-16.5189 -0.00367798 0.000111833
-16.4682 -0.00370073 0.000112875
-16.4177 -0.00372361 0.000113925
-16.3674 -0.00374663 0.000114985
-16.3172 -0.00376979 0.000116055
-16.2672 -0.00379308 0.000117134
-16.2174 -0.00381651 0.000118223
-16.1677 -0.00384009 0.000119322
-16.1182 -0.00386381 0.000120432
-16.0689 -0.00388767 0.000121551
-16.0197 -0.00391168 0.000122681
-15.9706 -0.00393583 0.000123822
-15.9217 -0.00396014 0.000124973
-15.873 -0.0039846 0.000126135
-15.8243 -0.00400921 0.000127307
-15.7759 -0.00403398 0.000128491
-15.7276 -0.00405891 0.000129687
-15.6794 -0.004084 0.000130893
-15.6313 -0.00410925 0.000132112
-15.5834 -0.00413466 0.000133341
-15.5356 -0.00416024 0.000134583
-15.488 -0.00418598 0.000135837
-15.4404 -0.0042119 0.000137103
-15.393 -0.00423798 0.000138382
-15.3458 -0.00426424 0.000139672
-15.2986 -0.00429068 0.000140976
-15.2516 -0.00431729 0.000142293
-15.2047 -0.00434409 0.000143622
-15.1579 -0.00437106 0.000144965
-15.1112 -0.00439822 0.000146321
-15.0647 -0.00442557 0.000147691
-15.0182 -0.0044531 0.000149074
-14.9719 -0.00448082 0.000150472
-14.9257 -0.00450874 0.000151883
-14.8796 -0.00453685 0.000153309
-14.8336 -0.00456516 0.000154749
-14.7877 -0.00459366 0.000156204
-14.7419 -0.00462237 0.000157674
-14.6962 -0.00465128 0.000159159
-14.6506 -0.0046804 0.00016066
-14.6052 -0.00470973 0.000162176
-14.5598 -0.00473927 0.000163707
-14.5145 -0.00476902 0.000165255
-14.4693 -0.00479899 0.000166819
-14.4243 -0.00482917 0.000168399
-14.3793 -0.00485958 0.000169996
-14.3344 -0.00489021 0.00017161
-14.2896 -0.00492107 0.00017324
-14.2449 -0.00495215 0.000174889
-14.2003 -0.00498347 0.000176554
-14.1558 -0.00501502 0.000178238
-14.1113 -0.0050468 0.000179939
-14.067 -0.00507883 0.000181659
-14.0227 -0.0051111 0.000183397
-13.9786 -0.00514361 0.000185155
-13.9345 -0.00517637 0.000186931
-13.8905 -0.00520938 0.000188727
-13.8466 -0.00524264 0.000190542
-13.8028 -0.00527616 0.000192377
-13.759 -0.00530994 0.000194232
-13.7153 -0.00534398 0.000196108
-13.6718 -0.00537829 0.000198004
-13.6283 -0.00541287 0.000199922
-13.5848 -0.00544771 0.000201861
-13.5415 -0.00548283 0.000203822
-13.4982 -0.00551823 0.000205804
-13.455 -0.00555391 0.000207809
-13.4119 -0.00558988 0.000209836
-13.3689 -0.00562613 0.000211887
-13.3259 -0.00566267 0.00021396
-13.283 -0.00569951 0.000216058
-13.2402 -0.00573665 0.000218179
-13.1974 -0.00577409 0.000220324
-13.1547 -0.00581183 0.000222494
-13.1121 -0.00584988 0.000224689
-13.0696 -0.00588824 0.000226909
-13.0271 -0.00592692 0.000229156
-12.9847 -0.00596592 0.000231428
-12.9424 -0.00600525 0.000233727
-12.9001 -0.0060449 0.000236052
-12.8579 -0.00608488 0.000238405
-12.8158 -0.0061252 0.000240786
-12.7737 -0.00616585 0.000243195
-12.7317 -0.00620685 0.000245632
-12.6898 -0.0062482 0.000248098
-12.6479 -0.0062899 0.000250594
-12.6061 -0.00633196 0.000253119
-12.5643 -0.00637438 0.000255675
-12.5226 -0.00641716 0.000258262
-12.481 -0.00646031 0.000260879
-12.4394 -0.00650383 0.000263529
-12.3979 -0.00654774 0.00026621
-12.3565 -0.00659202 0.000268925
-12.3151 -0.0066367 0.000271672
-12.2738 -0.00668176 0.000274453
-12.2325 -0.00672723 0.000277269
-12.1913 -0.0067731 0.000280119
-12.1501 -0.00681937 0.000283004
-12.109 -0.00686606 0.000285925
-12.068 -0.00691316 0.000288883
-12.027 -0.00696069 0.000291878
-11.986 -0.00700865 0.00029491
-11.9452 -0.00705704 0.00029798
-11.9043 -0.00710587 0.000301089
-11.8636 -0.00715514 0.000304237
-11.8228 -0.00720486 0.000307426
-11.7822 -0.00725504 0.000310655
-11.7415 -0.00730569 0.000313925
-11.701 -0.0073568 0.000317237
-11.6605 -0.00740838 0.000320592
-11.62 -0.00746044 0.00032399
-11.5796 -0.007513 0.000327432
-11.5392 -0.00756604 0.000330919
-11.4989 -0.00761958 0.000334452
-11.4587 -0.00767363 0.00033803
-11.4184 -0.00772819 0.000341656
-11.3783 -0.00778327 0.000345329
-11.3381 -0.00783887 0.000349051
-11.2981 -0.00789501 0.000352822
-11.2581 -0.00795168 0.000356643
-11.2181 -0.00800891 0.000360515
-11.1781 -0.00806669 0.000364439
-11.1383 -0.00812503 0.000368416
-11.0984 -0.00818393 0.000372446
-11.0586 -0.00824342 0.000376531
-11.0189 -0.00830349 0.000380671
-10.9792 -0.00836415 0.000384868
-10.9395 -0.00842541 0.000389122
-10.8999 -0.00848728 0.000393434
-10.8603 -0.00854977 0.000397806
-10.8208 -0.00861289 0.000402238
-10.7813 -0.00867663 0.000406731
-10.7418 -0.00874102 0.000411287
-10.7024 -0.00880607 0.000415907
-10.6631 -0.00887177 0.000420591
-10.6238 -0.00893814 0.000425341
-10.5845 -0.00900519 0.000430158
-10.5452 -0.00907293 0.000435042
-10.506 -0.00914137 0.000439997
-10.4669 -0.00921052 0.000445022
-10.4278 -0.00928039 0.000450118
-10.3887 -0.00935098 0.000455288
-10.3496 -0.00942232 0.000460533
-10.3106 -0.0094944 0.000465853
-10.2717 -0.00956724 0.00047125
-10.2328 -0.00964086 0.000476726
-10.1939 -0.00971526 0.000482282
-10.155 -0.00979045 0.000487919
-10.1162 -0.00986645 0.00049364
-10.0774 -0.00994326 0.000499444
-10.0387 -0.0100209 0.000505335
-10 -0.0100994 0.000511314
-9.96134 -0.0101787 0.000517382
-9.92271 -0.0102589 0.00052354
-9.88412 -0.01034 0.000529792
-9.84557 -0.010422 0.000536138
-9.80704 -0.0105049 0.00054258
-9.76856 -0.0105887 0.00054912
-9.73011 -0.0106734 0.00055576
-9.69169 -0.0107591 0.000562502
-9.65331 -0.0108457 0.000569348
-9.61496 -0.0109334 0.0005763
-9.57664 -0.011022 0.000583359
-9.53836 -0.0111116 0.000590528
-9.50011 -0.0112022 0.00059781
-9.46189 -0.0112939 0.000605205
-9.42371 -0.0113867 0.000612718
-9.38556 -0.0114805 0.000620349
-9.34744 -0.0115754 0.000628101
-9.30935 -0.0116714 0.000635977
-9.2713 -0.0117685 0.000643979
-9.23327 -0.0118667 0.00065211
-9.19528 -0.0119662 0.000660372
-9.15732 -0.0120668 0.000668767
-9.11939 -0.0121686 0.0006773
-9.08149 -0.0122716 0.000685971
-9.04362 -0.0123758 0.000694785
-9.00578 -0.0124813 0.000703744
-8.96797 -0.0125881 0.000712852
-8.93019 -0.0126962 0.00072211
-8.89244 -0.0128055 0.000731523
-8.85471 -0.0129163 0.000741094
-8.81702 -0.0130284 0.000750825
-8.77936 -0.0131418 0.000760721
-8.74172 -0.0132567 0.000770785
-8.70412 -0.013373 0.000781019
-8.66654 -0.0134908 0.00079143
-8.62899 -0.01361 0.000802018
-8.59146 -0.0137308 0.00081279
-8.55397 -0.0138531 0.000823748
-8.5165 -0.0139769 0.000834897
-8.47906 -0.0141023 0.000846241
-8.44165 -0.0142294 0.000857784
-8.40426 -0.0143581 0.00086953
-8.3669 -0.0144884 0.000881485
-8.32956 -0.0146204 0.000893652
-8.29226 -0.0147542 0.000906037
-8.25497 -0.0148897 0.000918644
-8.21772 -0.0150271 0.000931478
-8.18049 -0.0151662 0.000944545
-8.14328 -0.0153072 0.000957849
-8.1061 -0.0154501 0.000971397
-8.06895 -0.0155949 0.000985194
-8.03182 -0.0157416 0.000999245
-7.99471 -0.0158904 0.00101356
-7.95763 -0.0160412 0.00102813
-7.92058 -0.016194 0.00104299
-7.88355 -0.016349 0.00105812
-7.84654 -0.0165061 0.00107353
-7.80955 -0.0166653 0.00108924
-7.77259 -0.0168268 0.00110525
-7.73566 -0.0169906 0.00112156
-7.69874 -0.0171567 0.00113819
-7.66185 -0.0173251 0.00115514
-7.62498 -0.017496 0.00117242
-7.58814 -0.0176692 0.00119004
-7.55132 -0.017845 0.00120801
-7.51452 -0.0180233 0.00122632
-7.47774 -0.0182042 0.00124501
-7.44099 -0.0183878 0.00126406
-7.40425 -0.018574 0.0012835
-7.36754 -0.018763 0.00130333
-7.33085 -0.0189548 0.00132356
-7.29418 -0.0191495 0.0013442
-7.25754 -0.0193471 0.00136526
-7.22091 -0.0195476 0.00138676
-7.18431 -0.0197512 0.0014087
-7.14772 -0.0199579 0.00143109
-7.11116 -0.0201677 0.00145396
-7.07462 -0.0203808 0.0014773
-7.0381 -0.0205972 0.00150114
-7.00159 -0.0208169 0.00152548
-6.96511 -0.0210401 0.00155035
-6.92865 -0.0212668 0.00157574
-6.89221 -0.021497 0.00160169
-6.85579 -0.0217309 0.0016282
-6.81938 -0.0219686 0.00165528
-6.783 -0.0222101 0.00168296
-6.74664 -0.0224554 0.00171126
-6.71029 -0.0227048 0.00174018
-6.67397 -0.0229583 0.00176974
-6.63766 -0.0232159 0.00179997
-6.60137 -0.0234777 0.00183088
-6.5651 -0.0237439 0.0018625
-6.52885 -0.0240146 0.00189483
-6.49262 -0.0242898 0.00192791
-6.4564 -0.0245697 0.00196176
-6.42021 -0.0248543 0.00199639
-6.38403 -0.0251438 0.00203183
-6.34786 -0.0254383 0.0020681
-6.31172 -0.0257379 0.00210524
-6.27559 -0.0260427 0.00214326
-6.23949 -0.0263529 0.00218219
-6.20339 -0.0266685 0.00222206
-6.16732 -0.0269897 0.0022629
-6.13126 -0.0273167 0.00230474
-6.09522 -0.0276495 0.0023476
-6.05919 -0.0279884 0.00239153
-6.02319 -0.0283334 0.00243655
-5.9872 -0.0286848 0.0024827
-5.95122 -0.0290426 0.00253002
-5.91526 -0.029407 0.00257853
-5.87932 -0.0297783 0.00262829
-5.84339 -0.0301565 0.00267933
-5.80748 -0.0305419 0.00273169
-5.77158 -0.0309346 0.00278542
-5.7357 -0.0313349 0.00284056
-5.69984 -0.0317428 0.00289716
-5.66399 -0.0321587 0.00295527
-5.62815 -0.0325828 0.00301494
-5.59233 -0.0330151 0.00307622
-5.55653 -0.0334561 0.00313917
-5.52074 -0.0339059 0.00320385
-5.48497 -0.0343646 0.00327031
-5.4492 -0.0348327 0.00333863
-5.41346 -0.0353104 0.00340886
-5.37773 -0.0357978 0.00348107
-5.34201 -0.0362953 0.00355534
-5.30631 -0.0368032 0.00363174
-5.27062 -0.0373218 0.00371035
-5.23494 -0.0378513 0.00379125
-5.19928 -0.0383921 0.00387452
-5.16363 -0.0389445 0.00396026
-5.128 -0.0395089 0.00404856
-5.09237 -0.0400855 0.00413951
-5.05677 -0.0406749 0.00423323
-5.02117 -0.0412772 0.00432981
-4.98559 -0.041893 0.00442936
-4.95002 -0.0425227 0.00453202
-4.91446 -0.0431666 0.00463789
-4.87892 -0.0438252 0.00474711
-4.84339 -0.044499 0.00485982
-4.80787 -0.0451884 0.00497617
-4.77237 -0.045894 0.00509629
-4.73687 -0.0466162 0.00522035
-4.70139 -0.0473556 0.00534852
-4.66592 -0.0481128 0.00548097
-4.63046 -0.0488883 0.00561788
-4.59502 -0.0496827 0.00575946
-4.55958 -0.0504967 0.00590591
-4.52416 -0.0513309 0.00605744
-4.48875 -0.052186 0.00621428
-4.45335 -0.0530628 0.00637669
-4.41797 -0.0539619 0.0065449
-4.38259 -0.0548842 0.0067192
-4.34722 -0.0558304 0.00689987
-4.31187 -0.0568015 0.00708721
-4.27653 -0.0577982 0.00728155
-4.24119 -0.0588216 0.00748323
-4.20587 -0.0598726 0.00769262
-4.17056 -0.0609522 0.00791009
-4.13526 -0.0620615 0.00813606
-4.09997 -0.0632016 0.00837097
-4.06469 -0.0643737 0.00861528
-4.02942 -0.0655789 0.00886949
-3.99416 -0.0668186 0.00913412
-3.95891 -0.068094 0.00940975
-3.92367 -0.0694067 0.00969697
-3.88844 -0.070758 0.00999643
-3.85322 -0.0721496 0.0103088
-3.81801 -0.0735829 0.0106349
-3.7828 -0.0750597 0.0109754
-3.74761 -0.0765819 0.0113312
-3.71243 -0.0781511 0.0117032
-3.67726 -0.0797695 0.0120924
-3.64209 -0.081439 0.0124999
-3.60694 -0.0831617 0.0129266
-3.57179 -0.0849399 0.0133739
-3.53665 -0.086776 0.013843
-3.50152 -0.0886725 0.0143352
-3.4664 -0.0906318 0.014852
-3.43129 -0.0926567 0.0153949
-3.39619 -0.0947501 0.0159657
-3.36109 -0.0969149 0.016566
-3.32601 -0.0991542 0.0171976
-3.29093 -0.101471 0.0178626
-3.25586 -0.10387 0.018563
-3.2208 -0.106354 0.019301
-3.18574 -0.108927 0.0200788
-3.1507 -0.111593 0.0208989
-3.11566 -0.114356 0.021764
-3.08063 -0.117223 0.0226766
-3.0456 -0.120197 0.0236398
-3.01059 -0.123285 0.0246567
-2.97558 -0.126492 0.0257308
-2.94058 -0.129826 0.0268658
-2.90558 -0.133294 0.0280659
-2.87059 -0.136903 0.0293357
-2.83561 -0.140662 0.0306804
-2.80064 -0.14458 0.0321058
-2.76567 -0.148668 0.0336182
-2.73071 -0.152935 0.035225
-2.69576 -0.157394 0.0369344
-2.66081 -0.162056 0.0387553
-2.62587 -0.166935 0.0406982
-2.59094 -0.172046 0.0427743
-2.55601 -0.177402 0.0449966
-2.52109 -0.183021 0.0473792
-2.48617 -0.188921 0.0499383
-2.45126 -0.195119 0.0526917
-2.41636 -0.201637 0.0556597
-2.38146 -0.208496 0.0588648
-2.34657 -0.21572 0.0623326
-2.31168 -0.223335 0.0660919
-2.2768 -0.231368 0.0701754
-2.24192 -0.239849 0.0746201
-2.20705 -0.24881 0.0794684
-2.17219 -0.258286 0.0847683
-2.13733 -0.268314 0.0905752
-2.10247 -0.278934 0.0969526
-2.06762 -0.290188 0.103974
-2.03278 -0.302123 0.111723
-1.99794 -0.314787 0.120299
-1.9631 -0.328229 0.129815
-1.92827 -0.342502 0.140405
-1.89345 -0.357659 0.152224
-1.85862 -0.373751 0.165456
-1.82381 -0.390828 0.180315
-1.78899 -0.40893 0.197056
-1.75419 -0.428089 0.215979
-1.71938 -0.448317 0.237438
-1.68458 -0.469597 0.261854
-1.64979 -0.491869 0.289725
-1.61499 -0.515009 0.321637
-1.58021 -0.5388 0.358281
-1.54542 -0.562895 0.400462
-1.51064 -0.586755 0.449106
-1.47586 -0.609582 0.505254
-1.44109 -0.630214 0.570044
-1.40632 -0.647008 0.644639
-1.37155 -0.657685 0.730112
-1.33679 -0.659188 0.827221
-1.30203 -0.647563 0.936053
-1.26727 -0.61798 1.05551
-1.23251 -0.565012 1.18263
-1.19776 -0.483375 1.3119
-1.16301 -0.369228 1.43487
-1.12827 -0.221966 1.54052
-1.09352 -0.04589 1.6169
-1.05878 0.149182 1.65388
-1.02405 0.349251 1.64622
-0.989309 0.539277 1.5953
-0.954576 0.706774 1.50855
-0.919844 0.844205 1.39698
-0.885115 0.949345 1.27213
-0.850388 1.02412 1.14385
-0.815663 1.07284 1.01926
-0.78094 1.10067 0.902778
-0.746219 1.11262 0.796631
-0.711499 1.11301 0.701532
-0.676781 1.10535 0.617242
-0.642065 1.09235 0.542999
-0.60735 1.07603 0.477806
-0.572637 1.05789 0.420593
-0.537925 1.03899 0.370328
-0.503214 1.02007 0.326055
-0.468504 1.00167 0.286919
-0.433796 0.984129 0.25217
-0.399089 0.967687 0.221154
-0.364382 0.952494 0.193305
-0.329676 0.938641 0.168136
-0.294972 0.926176 0.145225
-0.260267 0.915124 0.124209
-0.225564 0.905488 0.104767
-0.190861 0.897264 0.0866223
-0.156158 0.890439 0.0695249
-0.121456 0.885001 0.053254
-0.0867541 0.880936 0.0376054
-0.0520524 0.878232 0.0223924
-0.0173508 0.876883 0.00743554
0.0173508 0.876883 -0.00743554
0.0520524 0.878232 -0.0223924
0.0867541 0.880936 -0.0376054
0.121456 0.885001 -0.053254
0.156158 0.890439 -0.0695249
0.190861 0.897264 -0.0866223
0.225564 0.905488 -0.104767
0.260267 0.915124 -0.124209
0.294972 0.926176 -0.145225
0.329676 0.938641 -0.168136
0.364382 0.952494 -0.193305
0.399089 0.967687 -0.221154
0.433796 0.984129 -0.25217
0.468504 1.00167 -0.286919
0.503214 1.02007 -0.326055
0.537925 1.03899 -0.370328
0.572637 1.05789 -0.420593
0.60735 1.07603 -0.477806
0.642065 1.09235 -0.542999
0.676781 1.10535 -0.617242
0.711499 1.11301 -0.701532
0.746219 1.11262 -0.796631
0.78094 1.10067 -0.902778
0.815663 1.07284 -1.01926
0.850388 1.02412 -1.14385
0.885115 0.949345 -1.27213
0.919844 0.844205 -1.39698
0.954576 0.706774 -1.50855
0.989309 0.539277 -1.5953
1.02405 0.349251 -1.64622
1.05878 0.149182 -1.65388
1.09352 -0.04589 -1.6169
1.12827 -0.221966 -1.54052
1.16301 -0.369228 -1.43487
1.19776 -0.483375 -1.3119
1.23251 -0.565012 -1.18263
1.26727 -0.61798 -1.05551
1.30203 -0.647563 -0.936053
1.33679 -0.659188 -0.827221
1.37155 -0.657685 -0.730112
1.40632 -0.647008 -0.644639
1.44109 -0.630214 -0.570044
1.47586 -0.609582 -0.505254
1.51064 -0.586755 -0.449106
1.54542 -0.562895 -0.400462
1.58021 -0.5388 -0.358281
1.61499 -0.515009 -0.321637
1.64979 -0.491869 -0.289725
1.68458 -0.469597 -0.261854
1.71938 -0.448317 -0.237438
1.75419 -0.428089 -0.215979
1.78899 -0.40893 -0.197056
1.82381 -0.390828 -0.180315
1.85862 -0.373751 -0.165456
1.89345 -0.357659 -0.152224
1.92827 -0.342502 -0.140405
1.9631 -0.328229 -0.129815
1.99794 -0.314787 -0.120299
2.03278 -0.302123 -0.111723
2.06762 -0.290188 -0.103974
2.10247 -0.278934 -0.0969526
2.13733 -0.268314 -0.0905752
2.17219 -0.258286 -0.0847683
2.20705 -0.24881 -0.0794684
2.24192 -0.239849 -0.0746201
2.2768 -0.231368 -0.0701754
2.31168 -0.223335 -0.0660919
2.34657 -0.21572 -0.0623326
2.38146 -0.208496 -0.0588648
2.41636 -0.201637 -0.0556597
2.45126 -0.195119 -0.0526917
2.48617 -0.188921 -0.0499383
2.52109 -0.183021 -0.0473792
2.55601 -0.177402 -0.0449966
2.59094 -0.172046 -0.0427743
2.62587 -0.166935 -0.0406982
2.66081 -0.162056 -0.0387553
2.69576 -0.157394 -0.0369344
2.73071 -0.152935 -0.035225
2.76567 -0.148668 -0.0336182
2.80064 -0.14458 -0.0321058
2.83561 -0.140662 -0.0306804
2.87059 -0.136903 -0.0293357
2.90558 -0.133294 -0.0280659
2.94058 -0.129826 -0.0268658
2.97558 -0.126492 -0.0257308
3.01059 -0.123285 -0.0246567
3.0456 -0.120197 -0.0236398
3.08063 -0.117223 -0.0226766
3.11566 -0.114356 -0.021764
3.1507 -0.111593 -0.0208989
3.18574 -0.108927 -0.0200788
3.2208 -0.106354 -0.019301
3.25586 -0.10387 -0.018563
3.29093 -0.101471 -0.0178626
3.32601 -0.0991542 -0.0171976
3.36109 -0.0969149 -0.016566
3.39619 -0.0947501 -0.0159657
3.43129 -0.0926567 -0.0153949
3.4664 -0.0906318 -0.014852
3.50152 -0.0886725 -0.0143352
3.53665 -0.086776 -0.013843
3.57179 -0.0849399 -0.0133739
3.60694 -0.0831617 -0.0129266
3.64209 -0.081439 -0.0124999
3.67726 -0.0797695 -0.0120924
3.71243 -0.0781511 -0.0117032
3.74761 -0.0765819 -0.0113312
3.7828 -0.0750597 -0.0109754
3.81801 -0.0735829 -0.0106349
3.85322 -0.0721496 -0.0103088
3.88844 -0.070758 -0.00999643
3.92367 -0.0694067 -0.00969697
3.95891 -0.068094 -0.00940975
3.99416 -0.0668186 -0.00913412
4.02942 -0.0655789 -0.00886949
4.06469 -0.0643737 -0.00861528
4.09997 -0.0632016 -0.00837097
4.13526 -0.0620615 -0.00813606
4.17056 -0.0609522 -0.00791009
4.20587 -0.0598726 -0.00769262
4.24119 -0.0588216 -0.00748323
4.27653 -0.0577982 -0.00728155
4.31187 -0.0568015 -0.00708721
4.34722 -0.0558304 -0.00689987
4.38259 -0.0548842 -0.0067192
4.41797 -0.0539619 -0.0065449
4.45335 -0.0530628 -0.00637669
4.48875 -0.052186 -0.00621428
4.52416 -0.0513309 -0.00605744
4.55958 -0.0504967 -0.00590591
4.59502 -0.0496827 -0.00575946
4.63046 -0.0488883 -0.00561788
4.66592 -0.0481128 -0.00548097
4.70139 -0.0473556 -0.00534852
4.73687 -0.0466162 -0.00522035
4.77237 -0.045894 -0.00509629
4.80787 -0.0451884 -0.00497617
4.84339 -0.044499 -0.00485982
4.87892 -0.0438252 -0.00474711
4.91446 -0.0431666 -0.00463789
4.95002 -0.0425227 -0.00453202
4.98559 -0.041893 -0.00442936
5.02117 -0.0412772 -0.00432981
5.05677 -0.0406749 -0.00423323
5.09237 -0.0400855 -0.00413951
5.128 -0.0395089 -0.00404856
5.16363 -0.0389445 -0.00396026
5.19928 -0.0383921 -0.00387452
5.23494 -0.0378513 -0.00379125
5.27062 -0.0373218 -0.00371035
5.30631 -0.0368032 -0.00363174
5.34201 -0.0362953 -0.00355534
5.37773 -0.0357978 -0.00348107
5.41346 -0.0353104 -0.00340886
5.4492 -0.0348327 -0.00333863
5.48497 -0.0343646 -0.00327031
5.52074 -0.0339059 -0.00320385
5.55653 -0.0334561 -0.00313917
5.59233 -0.0330151 -0.00307622
5.62815 -0.0325828 -0.00301494
5.66399 -0.0321587 -0.00295527
5.69984 -0.0317428 -0.00289716
5.7357 -0.0313349 -0.00284056
5.77158 -0.0309346 -0.00278542
5.80748 -0.0305419 -0.00273169
5.84339 -0.0301565 -0.00267933
5.87932 -0.0297783 -0.00262829
5.91526 -0.029407 -0.00257853
5.95122 -0.0290426 -0.00253002
5.9872 -0.0286848 -0.0024827
6.02319 -0.0283334 -0.00243655
6.05919 -0.0279884 -0.00239153
6.09522 -0.0276495 -0.0023476
6.13126 -0.0273167 -0.00230474
6.16732 -0.0269897 -0.0022629
6.20339 -0.0266685 -0.00222206
6.23949 -0.0263529 -0.00218219
6.27559 -0.0260427 -0.00214326
6.31172 -0.0257379 -0.00210524
6.34786 -0.0254383 -0.0020681
6.38403 -0.0251438 -0.00203183
6.42021 -0.0248543 -0.00199639
6.4564 -0.0245697 -0.00196176
6.49262 -0.0242898 -0.00192791
6.52885 -0.0240146 -0.00189483
6.5651 -0.0237439 -0.0018625
6.60137 -0.0234777 -0.00183088
6.63766 -0.0232159 -0.00179997
6.67397 -0.0229583 -0.00176974
6.71029 -0.0227048 -0.00174018
6.74664 -0.0224554 -0.00171126
6.783 -0.0222101 -0.00168296
6.81938 -0.0219686 -0.00165528
6.85579 -0.0217309 -0.0016282
6.89221 -0.021497 -0.00160169
6.92865 -0.0212668 -0.00157574
6.96511 -0.0210401 -0.00155035
7.00159 -0.0208169 -0.00152548
7.0381 -0.0205972 -0.00150114
7.07462 -0.0203808 -0.0014773
7.11116 -0.0201677 -0.00145396
7.14772 -0.0199579 -0.00143109
7.18431 -0.0197512 -0.0014087
7.22091 -0.0195476 -0.00138676
7.25754 -0.0193471 -0.00136526
7.29418 -0.0191495 -0.0013442
7.33085 -0.0189548 -0.00132356
7.36754 -0.018763 -0.00130333
7.40425 -0.018574 -0.0012835
7.44099 -0.0183878 -0.00126406
7.47774 -0.0182042 -0.00124501
7.51452 -0.0180233 -0.00122632
7.55132 -0.017845 -0.00120801
7.58814 -0.0176692 -0.00119004
7.62498 -0.017496 -0.00117242
7.66185 -0.0173251 -0.00115514
7.69874 -0.0171567 -0.00113819
7.73566 -0.0169906 -0.00112156
7.77259 -0.0168268 -0.00110525
7.80955 -0.0166653 -0.00108924
7.84654 -0.0165061 -0.00107353
7.88355 -0.016349 -0.00105812
7.92058 -0.016194 -0.00104299
7.95763 -0.0160412 -0.00102813
7.99471 -0.0158904 -0.00101356
8.03182 -0.0157416 -0.000999245
8.06895 -0.0155949 -0.000985194
8.1061 -0.0154501 -0.000971397
8.14328 -0.0153072 -0.000957849
8.18049 -0.0151662 -0.000944545
8.21772 -0.0150271 -0.000931478
8.25497 -0.0148897 -0.000918644
8.29226 -0.0147542 -0.000906037
8.32956 -0.0146204 -0.000893652
8.3669 -0.0144884 -0.000881485
8.40426 -0.0143581 -0.00086953
8.44165 -0.0142294 -0.000857784
8.47906 -0.0141023 -0.000846241
8.5165 -0.0139769 -0.000834897
8.55397 -0.0138531 -0.000823748
8.59146 -0.0137308 -0.00081279
8.62899 -0.01361 -0.000802018
8.66654 -0.0134908 -0.00079143
8.70412 -0.013373 -0.000781019
8.74172 -0.0132567 -0.000770785
8.77936 -0.0131418 -0.000760721
8.81702 -0.0130284 -0.000750825
8.85471 -0.0129163 -0.000741094
8.89244 -0.0128055 -0.000731523
8.93019 -0.0126962 -0.00072211
8.96797 -0.0125881 -0.000712852
9.00578 -0.0124813 -0.000703744
9.04362 -0.0123758 -0.000694785
9.08149 -0.0122716 -0.000685971
9.11939 -0.0121686 -0.0006773
9.15732 -0.0120668 -0.000668767
9.19528 -0.0119662 -0.000660372
9.23327 -0.0118667 -0.00065211
9.2713 -0.0117685 -0.000643979
9.30935 -0.0116714 -0.000635977
9.34744 -0.0115754 -0.000628101
9.38556 -0.0114805 -0.000620349
9.42371 -0.0113867 -0.000612718
9.46189 -0.0112939 -0.000605205
9.50011 -0.0112022 -0.00059781
9.53836 -0.0111116 -0.000590528
9.57664 -0.011022 -0.000583359
9.61496 -0.0109334 -0.0005763
9.65331 -0.0108457 -0.000569348
9.69169 -0.0107591 -0.000562502
9.73011 -0.0106734 -0.00055576
9.76856 -0.0105887 -0.00054912
9.80704 -0.0105049 -0.00054258
9.84557 -0.010422 -0.000536138
9.88412 -0.01034 -0.000529792
9.92271 -0.0102589 -0.00052354
9.96134 -0.0101787 -0.000517382
10 -0.0100994 -0.000511314
10.0387 -0.0100209 -0.000505335
10.0774 -0.00994326 -0.000499444
10.1162 -0.00986645 -0.00049364
10.155 -0.00979045 -0.000487919
10.1939 -0.00971526 -0.000482282
10.2328 -0.00964086 -0.000476726
10.2717 -0.00956724 -0.00047125
10.3106 -0.0094944 -0.000465853
10.3496 -0.00942232 -0.000460533
10.3887 -0.00935098 -0.000455288
10.4278 -0.00928039 -0.000450118
10.4669 -0.00921052 -0.000445022
10.506 -0.00914137 -0.000439997
10.5452 -0.00907293 -0.000435042
10.5845 -0.00900519 -0.000430158
10.6238 -0.00893814 -0.000425341
10.6631 -0.00887177 -0.000420591
10.7024 -0.00880607 -0.000415907
10.7418 -0.00874102 -0.000411287
10.7813 -0.00867663 -0.000406731
10.8208 -0.00861289 -0.000402238
10.8603 -0.00854977 -0.000397806
10.8999 -0.00848728 -0.000393434
10.9395 -0.00842541 -0.000389122
10.9792 -0.00836415 -0.000384868
11.0189 -0.00830349 -0.000380671
11.0586 -0.00824342 -0.000376531
11.0984 -0.00818393 -0.000372446
11.1383 -0.00812503 -0.000368416
11.1781 -0.00806669 -0.000364439
11.2181 -0.00800891 -0.000360515
11.2581 -0.00795168 -0.000356643
11.2981 -0.00789501 -0.000352822
11.3381 -0.00783887 -0.000349051
11.3783 -0.00778327 -0.000345329
11.4184 -0.00772819 -0.000341656
11.4587 -0.00767363 -0.00033803
11.4989 -0.00761958 -0.000334452
11.5392 -0.00756604 -0.000330919
11.5796 -0.007513 -0.000327432
11.62 -0.00746044 -0.00032399
11.6605 -0.00740838 -0.000320592
11.701 -0.0073568 -0.000317237
11.7415 -0.00730569 -0.000313925
11.7822 -0.00725504 -0.000310655
11.8228 -0.00720486 -0.000307426
11.8636 -0.00715514 -0.000304237
11.9043 -0.00710587 -0.000301089
11.9452 -0.00705704 -0.00029798
11.986 -0.00700865 -0.00029491
12.027 -0.00696069 -0.000291878
12.068 -0.00691316 -0.000288883
12.109 -0.00686606 -0.000285925
12.1501 -0.00681937 -0.000283004
12.1913 -0.0067731 -0.000280119
12.2325 -0.00672723 -0.000277269
12.2738 -0.00668176 -0.000274453
12.3151 -0.0066367 -0.000271672
12.3565 -0.00659202 -0.000268925
12.3979 -0.00654774 -0.00026621
12.4394 -0.00650383 -0.000263529
12.481 -0.00646031 -0.000260879
12.5226 -0.00641716 -0.000258262
12.5643 -0.00637438 -0.000255675
12.6061 -0.00633196 -0.000253119
12.6479 -0.0062899 -0.000250594
12.6898 -0.0062482 -0.000248098
12.7317 -0.00620685 -0.000245632
12.7737 -0.00616585 -0.000243195
12.8158 -0.0061252 -0.000240786
12.8579 -0.00608488 -0.000238405
12.9001 -0.0060449 -0.000236052
12.9424 -0.00600525 -0.000233727
12.9847 -0.00596592 -0.000231428
13.0271 -0.00592692 -0.000229156
13.0696 -0.00588824 -0.000226909
13.1121 -0.00584988 -0.000224689
13.1547 -0.00581183 -0.000222494
13.1974 -0.00577409 -0.000220324
13.2402 -0.00573665 -0.000218179
13.283 -0.00569951 -0.000216058
13.3259 -0.00566267 -0.00021396
13.3689 -0.00562613 -0.000211887
13.4119 -0.00558988 -0.000209836
13.455 -0.00555391 -0.000207809
13.4982 -0.00551823 -0.000205804
13.5415 -0.00548283 -0.000203822
13.5848 -0.00544771 -0.000201861
13.6283 -0.00541287 -0.000199922
13.6718 -0.00537829 -0.000198004
13.7153 -0.00534398 -0.000196108
13.759 -0.00530994 -0.000194232
13.8028 -0.00527616 -0.000192377
13.8466 -0.00524264 -0.000190542
13.8905 -0.00520938 -0.000188727
13.9345 -0.00517637 -0.000186931
13.9786 -0.00514361 -0.000185155
14.0227 -0.0051111 -0.000183397
14.067 -0.00507883 -0.000181659
14.1113 -0.0050468 -0.000179939
14.1558 -0.00501502 -0.000178238
14.2003 -0.00498347 -0.000176554
14.2449 -0.00495215 -0.000174889
14.2896 -0.00492107 -0.00017324
14.3344 -0.00489021 -0.00017161
14.3793 -0.00485958 -0.000169996
14.4243 -0.00482917 -0.000168399
14.4693 -0.00479899 -0.000166819
14.5145 -0.00476902 -0.000165255
14.5598 -0.00473927 -0.000163707
14.6052 -0.00470973 -0.000162176
14.6506 -0.0046804 -0.00016066
14.6962 -0.00465128 -0.000159159
14.7419 -0.00462237 -0.000157674
14.7877 -0.00459366 -0.000156204
14.8336 -0.00456516 -0.000154749
14.8796 -0.00453685 -0.000153309
14.9257 -0.00450874 -0.000151883
14.9719 -0.00448082 -0.000150472
15.0182 -0.0044531 -0.000149074
15.0647 -0.00442557 -0.000147691
15.1112 -0.00439822 -0.000146321
15.1579 -0.00437106 -0.000144965
15.2047 -0.00434409 -0.000143622
15.2516 -0.00431729 -0.000142293
15.2986 -0.00429068 -0.000140976
15.3458 -0.00426424 -0.000139672
15.393 -0.00423798 -0.000138382
15.4404 -0.0042119 -0.000137103
15.488 -0.00418598 -0.000135837
15.5356 -0.00416024 -0.000134583
15.5834 -0.00413466 -0.000133341
15.6313 -0.00410925 -0.000132112
15.6794 -0.004084 -0.000130893
15.7276 -0.00405891 -0.000129687
15.7759 -0.00403398 -0.000128491
15.8243 -0.00400921 -0.000127307
15.873 -0.0039846 -0.000126135
15.9217 -0.00396014 -0.000124973
15.9706 -0.00393583 -0.000123822
16.0197 -0.00391168 -0.000122681
16.0689 -0.00388767 -0.000121551
16.1182 -0.00386381 -0.000120432
16.1677 -0.00384009 -0.000119322
16.2174 -0.00381651 -0.000118223
16.2672 -0.00379308 -0.000117134
16.3172 -0.00376979 -0.000116055
16.3674 -0.00374663 -0.000114985
16.4177 -0.00372361 -0.000113925
16.4682 -0.00370073 -0.000112875
16.5189 -0.00367798 -0.000111833
16.5697 -0.00365536 -0.000110801
16.6208 -0.00363286 -0.000109778
16.672 -0.0036105 -0.000108764
16.7234 -0.00358826 -0.000107759
16.775 -0.00356614 -0.000106763
16.8268 -0.00354415 -0.000105775
16.8787 -0.00352227 -0.000104795
16.9309 -0.00350051 -0.000103824
16.9833 -0.00347888 -0.000102861
17.0359 -0.00345735 -0.000101906
17.0887 -0.00343594 -0.00010096
17.1418 -0.00341464 -0.000100021
17.195 -0.00339345 -9.90897e-05
17.2485 -0.00337237 -9.81663e-05
17.3022 -0.0033514 -9.72503e-05
17.3562 -0.00333053 -9.63419e-05
17.4104 -0.00330976 -9.54407e-05
17.4648 -0.00328909 -9.45468e-05
17.5195 -0.00326853 -9.36599e-05
17.5744 -0.00324806 -9.278e-05
17.6296 -0.00322768 -9.1907e-05
17.6851 -0.0032074 -9.10408e-05
17.7408 -0.00318722 -9.01813e-05
17.7969 -0.00316712 -8.93283e-05
17.8532 -0.00314711 -8.84817e-05
17.9098 -0.00312718 -8.76415e-05
17.9667 -0.00310735 -8.68075e-05
18.0239 -0.00308759 -8.59797e-05
18.0815 -0.00306791 -8.51578e-05
18.1393 -0.00304831 -8.43419e-05
18.1975 -0.00302879 -8.35317e-05
18.256 -0.00300934 -8.27273e-05
18.3149 -0.00298996 -8.19283e-05
18.3742 -0.00297066 -8.11349e-05
18.4338 -0.00295142 -8.03468e-05
18.4938 -0.00293224 -7.95639e-05
18.5542 -0.00291313 -7.87861e-05
18.615 -0.00289408 -7.80134e-05
18.6762 -0.00287508 -7.72454e-05
18.7379 -0.00285614 -7.64823e-05
18.8 -0.00283725 -7.57238e-05
18.8625 -0.00281841 -7.49698e-05
18.9255 -0.00279962 -7.42201e-05
18.9891 -0.00278087 -7.34747e-05
19.0531 -0.00276216 -7.27334e-05
19.1177 -0.00274348 -7.1996e-05
19.1828 -0.00272484 -7.12625e-05
19.2484 -0.00270623 -7.05326e-05
19.3147 -0.00268764 -6.98063e-05
19.3816 -0.00266908 -6.90833e-05
19.4491 -0.00265053 -6.83634e-05
19.5173 -0.00263199 -6.76466e-05
19.5862 -0.00261346 -6.69325e-05
19.6558 -0.00259493 -6.62211e-05
19.7262 -0.0025764 -6.55121e-05
19.7974 -0.00255786 -6.48053e-05
19.8694 -0.0025393 -6.41004e-05
19.9423 -0.00252072 -6.33972e-05
20.0162 -0.0025021 -6.26954e-05
20.091 -0.00248345 -6.19947e-05
20.1669 -0.00246475 -6.12948e-05
20.244 -0.00244598 -6.05954e-05
20.3222 -0.00242715 -5.9896e-05
20.4016 -0.00240823 -5.91962e-05
20.4825 -0.00238921 -5.84955e-05
20.5648 -0.00237008 -5.77934e-05
20.6487 -0.00235081 -5.70893e-05
20.7344 -0.00233139 -5.63824e-05
20.8219 -0.00231178 -5.56719e-05
20.9115 -0.00229197 -5.49569e-05
21.0034 -0.00227191 -5.42363e-05
21.0979 -0.00225157 -5.35086e-05
21.1952 -0.00223088 -5.27722e-05
21.2959 -0.0022098 -5.2025e-05
21.4004 -0.00218823 -5.12643e-05
21.5093 -0.00216606 -5.04866e-05
21.6237 -0.00214316 -4.9687e-05
21.7448 -0.0021193 -4.88588e-05
21.8747 -0.00209417 -4.79913e-05
22.0165 -0.00206721 -4.70668e-05
22.1768 -0.00203738 -4.60505e-05
22.3723 -0.00200186 -4.48504e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.75Lambda0.5Nc1Classic/GAp_FRG.txt <==
-22.3723 -0.00200209 4.48598e-05
-22.1768 -0.00203761 4.60605e-05
-22.0165 -0.00206745 4.70768e-05
-21.8747 -0.00209441 4.80016e-05
-21.7448 -0.00211955 4.88692e-05
-21.6237 -0.00214341 4.96977e-05
-21.5093 -0.00216631 5.04973e-05
-21.4004 -0.00218848 5.12754e-05
-21.2959 -0.00221006 5.20363e-05
-21.1952 -0.00223115 5.27839e-05
-21.0979 -0.00225183 5.35204e-05
-21.0034 -0.00227218 5.42484e-05
-20.9115 -0.00229225 5.49692e-05
-20.8219 -0.00231206 5.56846e-05
-20.7344 -0.00233167 5.63952e-05
-20.6487 -0.0023511 5.71024e-05
-20.5648 -0.00237037 5.78067e-05
-20.4825 -0.00238951 5.85091e-05
-20.4016 -0.00240853 5.921e-05
-20.3222 -0.00242746 5.99101e-05
-20.244 -0.0024463 6.06097e-05
-20.1669 -0.00246507 6.13095e-05
-20.091 -0.00248377 6.20095e-05
-20.0162 -0.00250243 6.27105e-05
-19.9423 -0.00252105 6.34125e-05
-19.8694 -0.00253964 6.4116e-05
-19.7974 -0.0025582 6.48211e-05
-19.7262 -0.00257675 6.55283e-05
-19.6558 -0.00259528 6.62375e-05
-19.5862 -0.00261382 6.69492e-05
-19.5173 -0.00263235 6.76634e-05
-19.4491 -0.00265089 6.83806e-05
-19.3816 -0.00266945 6.91006e-05
-19.3147 -0.00268802 6.9824e-05
-19.2484 -0.00270661 7.05505e-05
-19.1828 -0.00272522 7.12807e-05
-19.1177 -0.00274387 7.20144e-05
-19.0531 -0.00276255 7.27521e-05
-18.9891 -0.00278127 7.34936e-05
-18.9255 -0.00280002 7.42394e-05
-18.8625 -0.00281882 7.49892e-05
-18.8 -0.00283766 7.57436e-05
-18.7379 -0.00285656 7.65022e-05
-18.6762 -0.0028755 7.72657e-05
-18.615 -0.00289451 7.80338e-05
-18.5542 -0.00291356 7.88069e-05
-18.4938 -0.00293268 7.95849e-05
-18.4338 -0.00295186 8.03681e-05
-18.3742 -0.00297111 8.11564e-05
-18.3149 -0.00299042 8.19502e-05
-18.256 -0.0030098 8.27493e-05
-18.1975 -0.00302926 8.35541e-05
-18.1393 -0.00304878 8.43644e-05
-18.0815 -0.00306839 8.51807e-05
-18.0239 -0.00308807 8.60027e-05
-17.9667 -0.00310783 8.68309e-05
-17.9098 -0.00312768 8.76651e-05
-17.8532 -0.00314761 8.85056e-05
-17.7969 -0.00316762 8.93523e-05
-17.7408 -0.00318773 9.02056e-05
-17.6851 -0.00320792 9.10653e-05
-17.6296 -0.00322821 9.19319e-05
-17.5744 -0.00324859 9.2805e-05
-17.5195 -0.00326906 9.36852e-05
-17.4648 -0.00328963 9.45722e-05
-17.4104 -0.0033103 9.54665e-05
-17.3562 -0.00333108 9.63678e-05
-17.3022 -0.00335195 9.72766e-05
-17.2485 -0.00337293 9.81927e-05
-17.195 -0.00339402 9.91165e-05
-17.1418 -0.00341521 0.000100048
-17.0887 -0.00343652 0.000100987
-17.0359 -0.00345794 0.000101934
-16.9833 -0.00347947 0.000102889
-16.9309 -0.00350111 0.000103852
-16.8787 -0.00352287 0.000104823
-16.8268 -0.00354475 0.000105803
-16.775 -0.00356675 0.000106791
-16.7234 -0.00358887 0.000107788
-16.672 -0.00361112 0.000108794
-16.6208 -0.00363349 0.000109808
-16.5697 -0.00365599 0.000110831
-16.5189 -0.00367862 0.000111863
-16.4682 -0.00370138 0.000112905
-16.4177 -0.00372427 0.000113956
-16.3674 -0.00374729 0.000115016
-16.3172 -0.00377045 0.000116086
-16.2672 -0.00379375 0.000117166
-16.2174 -0.00381719 0.000118255
-16.1677 -0.00384077 0.000119355
-16.1182 -0.00386449 0.000120464
-16.0689 -0.00388836 0.000121584
-16.0197 -0.00391238 0.000122714
-15.9706 -0.00393654 0.000123855
-15.9217 -0.00396085 0.000125007
-15.873 -0.00398532 0.000126169
-15.8243 -0.00400994 0.000127342
-15.7759 -0.00403471 0.000128527
-15.7276 -0.00405965 0.000129722
-15.6794 -0.00408474 0.00013093
-15.6313 -0.00411 0.000132148
-15.5834 -0.00413542 0.000133379
-15.5356 -0.004161 0.000134621
-15.488 -0.00418675 0.000135876
-15.4404 -0.00421267 0.000137142
-15.393 -0.00423877 0.000138422
-15.3458 -0.00426503 0.000139713
-15.2986 -0.00429148 0.000141017
-15.2516 -0.0043181 0.000142334
-15.2047 -0.0043449 0.000143665
-15.1579 -0.00437188 0.000145008
-15.1112 -0.00439904 0.000146365
-15.0647 -0.0044264 0.000147736
-15.0182 -0.00445394 0.00014912
-14.9719 -0.00448167 0.000150518
-14.9257 -0.00450959 0.000151931
-14.8796 -0.00453771 0.000153358
-14.8336 -0.00456602 0.000154799
-14.7877 -0.00459454 0.000156255
-14.7419 -0.00462325 0.000157726
-14.6962 -0.00465217 0.000159212
-14.6506 -0.0046813 0.000160714
-14.6052 -0.00471064 0.000162231
-14.5598 -0.00474018 0.000163764
-14.5145 -0.00476994 0.000165313
-14.4693 -0.00479992 0.000166878
-14.4243 -0.00483012 0.000168459
-14.3793 -0.00486053 0.000170057
-14.3344 -0.00489117 0.000171672
-14.2896 -0.00492204 0.000173305
-14.2449 -0.00495313 0.000174954
-14.2003 -0.00498446 0.000176621
-14.1558 -0.00501602 0.000178306
-14.1113 -0.00504781 0.000180009
-14.067 -0.00507985 0.000181731
-14.0227 -0.00511213 0.000183471
-13.9786 -0.00514465 0.000185229
-13.9345 -0.00517742 0.000187007
-13.8905 -0.00521044 0.000188805
-13.8466 -0.00524372 0.000190622
-13.8028 -0.00527725 0.000192459
-13.759 -0.00531104 0.000194316
-13.7153 -0.0053451 0.000196193
-13.6718 -0.00537942 0.000198092
-13.6283 -0.00541401 0.000200011
-13.5848 -0.00544887 0.000201952
-13.5415 -0.005484 0.000203915
-13.4982 -0.00551942 0.0002059
-13.455 -0.00555511 0.000207906
-13.4119 -0.00559109 0.000209936
-13.3689 -0.00562736 0.000211988
-13.3259 -0.00566392 0.000214065
-13.283 -0.00570077 0.000216164
-13.2402 -0.00573792 0.000218287
-13.1974 -0.00577538 0.000220435
-13.1547 -0.00581314 0.000222608
-13.1121 -0.00585121 0.000224805
-13.0696 -0.00588959 0.000227028
-13.0271 -0.00592829 0.000229277
-12.9847 -0.00596731 0.000231552
-12.9424 -0.00600665 0.000233853
-12.9001 -0.00604632 0.000236182
-12.8579 -0.00608632 0.000238537
-12.8158 -0.00612666 0.000240921
-12.7737 -0.00616734 0.000243333
-12.7317 -0.00620836 0.000245773
-12.6898 -0.00624973 0.000248242
-12.6479 -0.00629146 0.000250741
-12.6061 -0.00633354 0.00025327
-12.5643 -0.00637598 0.000255829
-12.5226 -0.00641878 0.000258419
-12.481 -0.00646196 0.00026104
-12.4394 -0.00650551 0.000263693
-12.3979 -0.00654944 0.000266378
-12.3565 -0.00659375 0.000269096
-12.3151 -0.00663845 0.000271847
-12.2738 -0.00668355 0.000274632
-12.2325 -0.00672904 0.000277452
-12.1913 -0.00677494 0.000280306
-12.1501 -0.00682124 0.000283195
-12.109 -0.00686796 0.00028612
-12.068 -0.00691509 0.000289083
-12.027 -0.00696265 0.000292081
-11.986 -0.00701064 0.000295118
-11.9452 -0.00705906 0.000298193
-11.9043 -0.00710793 0.000301307
-11.8636 -0.00715724 0.00030446
-11.8228 -0.00720699 0.000307653
-11.7822 -0.00725721 0.000310887
-11.7415 -0.00730789 0.000314162
-11.701 -0.00735904 0.000317479
-11.6605 -0.00741066 0.00032084
-11.62 -0.00746276 0.000324243
-11.5796 -0.00751535 0.000327691
-11.5392 -0.00756843 0.000331183
-11.4989 -0.00762202 0.000334721
-11.4587 -0.00767611 0.000338305
-11.4184 -0.00773071 0.000341937
-11.3783 -0.00778583 0.000345616
-11.3381 -0.00784148 0.000349345
-11.2981 -0.00789766 0.000353122
-11.2581 -0.00795439 0.00035695
-11.2181 -0.00801166 0.000360828
-11.1781 -0.00806948 0.000364759
-11.1383 -0.00812787 0.000368743
-11.0984 -0.00818683 0.00037278
-11.0586 -0.00824636 0.000376872
-11.0189 -0.00830649 0.00038102
-10.9792 -0.0083672 0.000385224
-10.9395 -0.00842852 0.000389486
-10.8999 -0.00849044 0.000393806
-10.8603 -0.00855299 0.000398186
-10.8208 -0.00861616 0.000402626
-10.7813 -0.00867997 0.000407128
-10.7418 -0.00874442 0.000411692
-10.7024 -0.00880952 0.000416321
-10.6631 -0.00887528 0.000421013
-10.6238 -0.00894172 0.000425773
-10.5845 -0.00900884 0.000430599
-10.5452 -0.00907664 0.000435494
-10.506 -0.00914515 0.000440458
-10.4669 -0.00921437 0.000445493
-10.4278 -0.0092843 0.0004506
-10.3887 -0.00935497 0.000455781
-10.3496 -0.00942638 0.000461036
-10.3106 -0.00949853 0.000466368
-10.2717 -0.00957145 0.000471777
-10.2328 -0.00964515 0.000477265
-10.1939 -0.00971962 0.000482833
-10.155 -0.0097949 0.000488484
-10.1162 -0.00987098 0.000494217
-10.0774 -0.00994788 0.000500035
-10.0387 -0.0100256 0.00050594
-10 -0.0101042 0.000511933
-9.96134 -0.0101836 0.000518015
-9.92271 -0.0102639 0.00052419
-9.88412 -0.0103451 0.000530457
-9.84557 -0.0104272 0.00053682
-9.80704 -0.0105101 0.000543278
-9.76856 -0.010594 0.000549836
-9.73011 -0.0106789 0.000556494
-9.69169 -0.0107647 0.000563255
-9.65331 -0.0108514 0.000570119
-9.61496 -0.0109392 0.000577091
-9.57664 -0.0110279 0.000584171
-9.53836 -0.0111176 0.000591362
-9.50011 -0.0112084 0.000598664
-9.46189 -0.0113002 0.000606083
-9.42371 -0.0113931 0.000613618
-9.38556 -0.011487 0.000621274
-9.34744 -0.011582 0.000629051
-9.30935 -0.0116782 0.000636953
-9.2713 -0.0117754 0.000644981
-9.23327 -0.0118738 0.00065314
-9.19528 -0.0119734 0.00066143
-9.15732 -0.0120741 0.000669856
-9.11939 -0.0121761 0.000678418
-9.08149 -0.0122793 0.000687122
-9.04362 -0.0123837 0.000695967
-9.00578 -0.0124893 0.00070496
-8.96797 -0.0125963 0.000714101
-8.93019 -0.0127045 0.000723396
-8.89244 -0.0128141 0.000732845
-8.85471 -0.012925 0.000742454
-8.81702 -0.0130373 0.000752223
-8.77936 -0.013151 0.00076216
-8.74172 -0.013266 0.000772263
-8.70412 -0.0133826 0.000782541
-8.66654 -0.0135005 0.000792994
-8.62899 -0.01362 0.000803628
-8.59146 -0.013741 0.000814444
-8.55397 -0.0138635 0.000825449
-8.5165 -0.0139876 0.000836645
-8.47906 -0.0141132 0.000848038
-8.44165 -0.0142405 0.000859629
-8.40426 -0.0143694 0.000871427
-8.3669 -0.0145001 0.000883431
-8.32956 -0.0146324 0.000895651
-8.29226 -0.0147664 0.000908087
-8.25497 -0.0149022 0.000920748
-8.21772 -0.0150398 0.000933635
-8.18049 -0.0151793 0.000946757
-8.14328 -0.0153206 0.000960114
-8.1061 -0.0154638 0.000973718
-8.06895 -0.0156089 0.000987568
-8.03182 -0.015756 0.00100167
-7.99471 -0.0159051 0.00101604
-7.95763 -0.0160562 0.00103067
-7.92058 -0.0162094 0.00104558
-7.88355 -0.0163647 0.00106076
-7.84654 -0.0165222 0.00107623
-7.80955 -0.0166819 0.00109199
-7.77259 -0.0168438 0.00110805
-7.73566 -0.0170079 0.00112442
-7.69874 -0.0171744 0.0011411
-7.66185 -0.0173433 0.0011581
-7.62498 -0.0175146 0.00117543
-7.58814 -0.0176883 0.00119309
-7.55132 -0.0178645 0.0012111
-7.51452 -0.0180433 0.00122947
-7.47774 -0.0182247 0.0012482
-7.44099 -0.0184087 0.0012673
-7.40425 -0.0185955 0.00128678
-7.36754 -0.018785 0.00130666
-7.33085 -0.0189773 0.00132693
-7.29418 -0.0191725 0.00134762
-7.25754 -0.0193707 0.00136872
-7.22091 -0.0195718 0.00139027
-7.18431 -0.0197759 0.00141225
-7.14772 -0.0199832 0.0014347
-7.11116 -0.0201937 0.00145761
-7.07462 -0.0204074 0.001481
-7.0381 -0.0206244 0.00150489
-7.00159 -0.0208448 0.00152928
-6.96511 -0.0210686 0.0015542
-6.92865 -0.021296 0.00157965
-6.89221 -0.0215269 0.00160565
-6.85579 -0.0217616 0.00163221
-6.81938 -0.0219999 0.00165935
-6.783 -0.0222422 0.00168709
-6.74664 -0.0224883 0.00171544
-6.71029 -0.0227385 0.00174443
-6.67397 -0.0229927 0.00177405
-6.63766 -0.0232511 0.00180434
-6.60137 -0.0235138 0.00183532
-6.5651 -0.0237809 0.001867
-6.52885 -0.0240524 0.0018994
-6.49262 -0.0243285 0.00193254
-6.4564 -0.0246093 0.00196645
-6.42021 -0.0248949 0.00200115
-6.38403 -0.0251853 0.00203665
-6.34786 -0.0254808 0.002073
-6.31172 -0.0257813 0.00211019
-6.27559 -0.0260871 0.00214828
-6.23949 -0.0263983 0.00218727
-6.20339 -0.026715 0.0022272
-6.16732 -0.0270373 0.00226809
-6.13126 -0.0273653 0.00230999
-6.09522 -0.0276992 0.0023529
-6.05919 -0.0280392 0.00239689
-6.02319 -0.0283853 0.00244195
-5.9872 -0.0287378 0.00248815
-5.95122 -0.0290968 0.00253551
-5.91526 -0.0294624 0.00258407
-5.87932 -0.0298349 0.00263387
-5.84339 -0.0302144 0.00268495
-5.80748 -0.030601 0.00273734
-5.77158 -0.030995 0.00279111
-5.7357 -0.0313965 0.00284628
-5.69984 -0.0318058 0.00290292
-5.66399 -0.032223 0.00296106
-5.62815 -0.0326483 0.00302077
-5.59233 -0.0330821 0.00308208
-5.55653 -0.0335244 0.00314507
-5.52074 -0.0339756 0.00320978
-5.48497 -0.0344358 0.00327629
-5.4492 -0.0349053 0.00334463
-5.41346 -0.0353844 0.0034149
-5.37773 -0.0358734 0.00348715
-5.34201 -0.0363724 0.00356146
-5.30631 -0.0368819 0.00363789
-5.27062 -0.037402 0.00371653
-5.23494 -0.0379331 0.00379746
-5.19928 -0.0384756 0.00388077
-5.16363 -0.0390297 0.00396652
-5.128 -0.0395957 0.00405485
-5.09237 -0.0401742 0.00414581
-5.05677 -0.0407653 0.00423955
-5.02117 -0.0413695 0.00433612
-4.98559 -0.0419873 0.00443569
-4.95002 -0.0426189 0.00453833
-4.91446 -0.0432648 0.00464421
-4.87892 -0.0439256 0.00475341
-4.84339 -0.0446015 0.00486611
-4.80787 -0.0452932 0.00498243
-4.77237 -0.0460011 0.00510254
-4.73687 -0.0467258 0.00522657
-4.70139 -0.0474677 0.00535473
-4.66592 -0.0482276 0.00548716
-4.63046 -0.0490058 0.00562408
-4.59502 -0.0498031 0.00576566
-4.55958 -0.0506201 0.00591216
-4.52416 -0.0514575 0.00606373
-4.48875 -0.0523159 0.00622069
-4.45335 -0.0531962 0.00638321
-4.41797 -0.0540989 0.00655163
-4.38259 -0.055025 0.00672617
-4.34722 -0.0559753 0.00690719
-4.31187 -0.0569505 0.00709494
-4.27653 -0.0579517 0.00728983
-4.24119 -0.0589797 0.00749215
-4.20587 -0.0600355 0.00770234
-4.17056 -0.0611202 0.00792075
-4.13526 -0.0622347 0.00814788
-4.09997 -0.0633803 0.00838411
-4.06469 -0.064558 0.00862999
-4.02942 -0.0657691 0.00888597
-3.99416 -0.0670148 0.00915267
-3.95891 -0.0682964 0.00943059
-3.92367 -0.0696154 0.00972042
-3.88844 -0.0709731 0.0100227
-3.85322 -0.072371 0.0103383
-3.81801 -0.0738108 0.0106676
-3.7828 -0.075294 0.0110118
-3.74761 -0.0768223 0.0113713
-3.71243 -0.0783976 0.0117471
-3.67726 -0.0800218 0.0121401
-3.64209 -0.0816967 0.0125512
-3.60694 -0.0834246 0.0129812
-3.57179 -0.0852076 0.0134313
-3.53665 -0.087048 0.0139023
-3.50152 -0.0889484 0.0143955
-3.4664 -0.0909115 0.0149119
-3.43129 -0.09294 0.0154528
-3.39619 -0.0950371 0.0160192
-3.36109 -0.097206 0.0166128
-3.32601 -0.0994504 0.0172348
-3.29093 -0.101774 0.017887
-3.25586 -0.104181 0.018571
-3.2208 -0.106676 0.019289
-3.18574 -0.109264 0.020043
-3.1507 -0.111949 0.0208358
-3.11566 -0.114738 0.0216698
-3.08063 -0.117635 0.0225485
-3.0456 -0.120648 0.0234751
-3.01059 -0.123783 0.0244537
-2.97558 -0.127046 0.0254881
-2.94058 -0.130444 0.0265834
-2.90558 -0.133987 0.0277443
-2.87059 -0.137682 0.0289766
-2.83561 -0.141537 0.0302862
-2.80064 -0.145563 0.03168
-2.76567 -0.149769 0.0331651
-2.73071 -0.154167 0.0347498
-2.69576 -0.158768 0.0364428
-2.66081 -0.163584 0.0382543
-2.62587 -0.168631 0.0401947
-2.59094 -0.173921 0.0422768
-2.55601 -0.179472 0.0445135
-2.52109 -0.185299 0.0469206
-2.48617 -0.191423 0.0495143
-2.45126 -0.197863 0.0523143
-2.41636 -0.204641 0.0553413
-2.38146 -0.211781 0.0586203
-2.34657 -0.219308 0.0621776
-2.31168 -0.227251 0.0660452
-2.2768 -0.23564 0.0702573
-2.24192 -0.244507 0.074855
-2.20705 -0.253889 0.0798833
-2.17219 -0.263823 0.0853958
-2.13733 -0.274353 0.0914522
-2.10247 -0.285522 0.0981234
-2.06762 -0.29738 0.105489
-2.03278 -0.309977 0.113645
-1.99794 -0.32337 0.122699
-1.9631 -0.337617 0.132782
-1.92827 -0.352779 0.144041
-1.89345 -0.368917 0.156656
-1.85862 -0.386096 0.170835
-1.82381 -0.404372 0.186828
-1.78899 -0.423802 0.204929
-1.75419 -0.444423 0.225493
-1.71938 -0.466261 0.24894
-1.68458 -0.489298 0.27578
-1.64979 -0.513474 0.306616
-1.61499 -0.538641 0.342181
-1.58021 -0.564542 0.383344
-1.54542 -0.59073 0.431145
-1.51064 -0.616513 0.486796
-1.47586 -0.6408 0.551695
-1.44109 -0.661977 0.627376
-1.40632 -0.677641 0.715415
-1.37155 -0.684398 0.817191
-1.33679 -0.677536 0.933454
-1.30203 -0.650959 1.0636
-1.26727 -0.597318 1.2046
-1.23251 -0.50906 1.34977
-1.19776 -0.380362 1.48781
-1.16301 -0.21029 1.60337
-1.12827 -0.00567644 1.67965
-1.09352 0.218075 1.70367
-1.05878 0.440163 1.67109
-1.02405 0.640524 1.58815
-0.989309 0.805378 1.46878
-0.954576 0.929523 1.32946
-0.919844 1.01478 1.18463
-0.885115 1.06715 1.04457
-0.850388 1.0939 0.915276
-0.815663 1.10197 0.799419
-0.78094 1.0971 0.697526
-0.746219 1.08375 0.608879
-0.711499 1.06515 0.532201
-0.676781 1.04364 0.465997
-0.642065 1.02081 0.408817
-0.60735 0.997761 0.359303
-0.572637 0.975191 0.316287
-0.537925 0.953575 0.278732
-0.503214 0.933185 0.245787
-0.468504 0.914196 0.216706
-0.433796 0.896682 0.190889
-0.399089 0.880683 0.167805
-0.364382 0.86619 0.147033
-0.329676 0.853185 0.12819
-0.294972 0.84163 0.110979
-0.260267 0.83149 0.0951167
-0.225564 0.822719 0.0803866
-0.190861 0.815283 0.0665742
-0.156158 0.809143 0.0535144
-0.121456 0.80427 0.0410359
-0.0867541 0.800638 0.0290063
-0.0520524 0.798227 0.0172798
-0.0173508 0.797025 0.00574181
0.0173508 0.797025 -0.00574181
0.0520524 0.798227 -0.0172798
0.0867541 0.800638 -0.0290063
0.121456 0.80427 -0.0410359
0.156158 0.809143 -0.0535144
0.190861 0.815283 -0.0665742
0.225564 0.822719 -0.0803866
0.260267 0.83149 -0.0951167
0.294972 0.84163 -0.110979
0.329676 0.853185 -0.12819
0.364382 0.86619 -0.147033
0.399089 0.880683 -0.167805
0.433796 0.896682 -0.190889
0.468504 0.914196 -0.216706
0.503214 0.933185 -0.245787
0.537925 0.953575 -0.278732
0.572637 0.975191 -0.316287
0.60735 0.997761 -0.359303
0.642065 1.02081 -0.408817
0.676781 1.04364 -0.465997
0.711499 1.06515 -0.532201
0.746219 1.08375 -0.608879
0.78094 1.0971 -0.697526
0.815663 1.10197 -0.799419
0.850388 1.0939 -0.915276
0.885115 1.06715 -1.04457
0.919844 1.01478 -1.18463
0.954576 0.929523 -1.32946
0.989309 0.805378 -1.46878
1.02405 0.640524 -1.58815
1.05878 0.440163 -1.67109
1.09352 0.218075 -1.70367
1.12827 -0.00567644 -1.67965
1.16301 -0.21029 -1.60337
1.19776 -0.380362 -1.48781
1.23251 -0.50906 -1.34977
1.26727 -0.597318 -1.2046
1.30203 -0.650959 -1.0636
1.33679 -0.677536 -0.933454
1.37155 -0.684398 -0.817191
1.40632 -0.677641 -0.715415
1.44109 -0.661977 -0.627376
1.47586 -0.6408 -0.551695
1.51064 -0.616513 -0.486796
1.54542 -0.59073 -0.431145
1.58021 -0.564542 -0.383344
1.61499 -0.538641 -0.342181
1.64979 -0.513474 -0.306616
1.68458 -0.489298 -0.27578
1.71938 -0.466261 -0.24894
1.75419 -0.444423 -0.225493
1.78899 -0.423802 -0.204929
1.82381 -0.404372 -0.186828
1.85862 -0.386096 -0.170835
1.89345 -0.368917 -0.156656
1.92827 -0.352779 -0.144041
1.9631 -0.337617 -0.132782
1.99794 -0.32337 -0.122699
2.03278 -0.309977 -0.113645
2.06762 -0.29738 -0.105489
2.10247 -0.285522 -0.0981234
2.13733 -0.274353 -0.0914522
2.17219 -0.263823 -0.0853958
2.20705 -0.253889 -0.0798833
2.24192 -0.244507 -0.074855
2.2768 -0.23564 -0.0702573
2.31168 -0.227251 -0.0660452
2.34657 -0.219308 -0.0621776
2.38146 -0.211781 -0.0586203
2.41636 -0.204641 -0.0553413
2.45126 -0.197863 -0.0523143
2.48617 -0.191423 -0.0495143
2.52109 -0.185299 -0.0469206
2.55601 -0.179472 -0.0445135
2.59094 -0.173921 -0.0422768
2.62587 -0.168631 -0.0401947
2.66081 -0.163584 -0.0382543
2.69576 -0.158768 -0.0364428
2.73071 -0.154167 -0.0347498
2.76567 -0.149769 -0.0331651
2.80064 -0.145563 -0.03168
2.83561 -0.141537 -0.0302862
2.87059 -0.137682 -0.0289766
2.90558 -0.133987 -0.0277443
2.94058 -0.130444 -0.0265834
2.97558 -0.127046 -0.0254881
3.01059 -0.123783 -0.0244537
3.0456 -0.120648 -0.0234751
3.08063 -0.117635 -0.0225485
3.11566 -0.114738 -0.0216698
3.1507 -0.111949 -0.0208358
3.18574 -0.109264 -0.020043
3.2208 -0.106676 -0.019289
3.25586 -0.104181 -0.018571
3.29093 -0.101774 -0.017887
3.32601 -0.0994504 -0.0172348
3.36109 -0.097206 -0.0166128
3.39619 -0.0950371 -0.0160192
3.43129 -0.09294 -0.0154528
3.4664 -0.0909115 -0.0149119
3.50152 -0.0889484 -0.0143955
3.53665 -0.087048 -0.0139023
3.57179 -0.0852076 -0.0134313
3.60694 -0.0834246 -0.0129812
3.64209 -0.0816967 -0.0125512
3.67726 -0.0800218 -0.0121401
3.71243 -0.0783976 -0.0117471
3.74761 -0.0768223 -0.0113713
3.7828 -0.075294 -0.0110118
3.81801 -0.0738108 -0.0106676
3.85322 -0.072371 -0.0103383
3.88844 -0.0709731 -0.0100227
3.92367 -0.0696154 -0.00972042
3.95891 -0.0682964 -0.00943059
3.99416 -0.0670148 -0.00915267
4.02942 -0.0657691 -0.00888597
4.06469 -0.064558 -0.00862999
4.09997 -0.0633803 -0.00838411
4.13526 -0.0622347 -0.00814788
4.17056 -0.0611202 -0.00792075
4.20587 -0.0600355 -0.00770234
4.24119 -0.0589797 -0.00749215
4.27653 -0.0579517 -0.00728983
4.31187 -0.0569505 -0.00709494
4.34722 -0.0559753 -0.00690719
4.38259 -0.055025 -0.00672617
4.41797 -0.0540989 -0.00655163
4.45335 -0.0531962 -0.00638321
4.48875 -0.0523159 -0.00622069
4.52416 -0.0514575 -0.00606373
4.55958 -0.0506201 -0.00591216
4.59502 -0.0498031 -0.00576566
4.63046 -0.0490058 -0.00562408
4.66592 -0.0482276 -0.00548716
4.70139 -0.0474677 -0.00535473
4.73687 -0.0467258 -0.00522657
4.77237 -0.0460011 -0.00510254
4.80787 -0.0452932 -0.00498243
4.84339 -0.0446015 -0.00486611
4.87892 -0.0439256 -0.00475341
4.91446 -0.0432648 -0.00464421
4.95002 -0.0426189 -0.00453833
4.98559 -0.0419873 -0.00443569
5.02117 -0.0413695 -0.00433612
5.05677 -0.0407653 -0.00423955
5.09237 -0.0401742 -0.00414581
5.128 -0.0395957 -0.00405485
5.16363 -0.0390297 -0.00396652
5.19928 -0.0384756 -0.00388077
5.23494 -0.0379331 -0.00379746
5.27062 -0.037402 -0.00371653
5.30631 -0.0368819 -0.00363789
5.34201 -0.0363724 -0.00356146
5.37773 -0.0358734 -0.00348715
5.41346 -0.0353844 -0.0034149
5.4492 -0.0349053 -0.00334463
5.48497 -0.0344358 -0.00327629
5.52074 -0.0339756 -0.00320978
5.55653 -0.0335244 -0.00314507
5.59233 -0.0330821 -0.00308208
5.62815 -0.0326483 -0.00302077
5.66399 -0.032223 -0.00296106
5.69984 -0.0318058 -0.00290292
5.7357 -0.0313965 -0.00284628
5.77158 -0.030995 -0.00279111
5.80748 -0.030601 -0.00273734
5.84339 -0.0302144 -0.00268495
5.87932 -0.0298349 -0.00263387
5.91526 -0.0294624 -0.00258407
5.95122 -0.0290968 -0.00253551
5.9872 -0.0287378 -0.00248815
6.02319 -0.0283853 -0.00244195
6.05919 -0.0280392 -0.00239689
6.09522 -0.0276992 -0.0023529
6.13126 -0.0273653 -0.00230999
6.16732 -0.0270373 -0.00226809
6.20339 -0.026715 -0.0022272
6.23949 -0.0263983 -0.00218727
6.27559 -0.0260871 -0.00214828
6.31172 -0.0257813 -0.00211019
6.34786 -0.0254808 -0.002073
6.38403 -0.0251853 -0.00203665
6.42021 -0.0248949 -0.00200115
6.4564 -0.0246093 -0.00196645
6.49262 -0.0243285 -0.00193254
6.52885 -0.0240524 -0.0018994
6.5651 -0.0237809 -0.001867
6.60137 -0.0235138 -0.00183532
6.63766 -0.0232511 -0.00180434
6.67397 -0.0229927 -0.00177405
6.71029 -0.0227385 -0.00174443
6.74664 -0.0224883 -0.00171544
6.783 -0.0222422 -0.00168709
6.81938 -0.0219999 -0.00165935
6.85579 -0.0217616 -0.00163221
6.89221 -0.0215269 -0.00160565
6.92865 -0.021296 -0.00157965
6.96511 -0.0210686 -0.0015542
7.00159 -0.0208448 -0.00152928
7.0381 -0.0206244 -0.00150489
7.07462 -0.0204074 -0.001481
7.11116 -0.0201937 -0.00145761
7.14772 -0.0199832 -0.0014347
7.18431 -0.0197759 -0.00141225
7.22091 -0.0195718 -0.00139027
7.25754 -0.0193707 -0.00136872
7.29418 -0.0191725 -0.00134762
7.33085 -0.0189773 -0.00132693
7.36754 -0.018785 -0.00130666
7.40425 -0.0185955 -0.00128678
7.44099 -0.0184087 -0.0012673
7.47774 -0.0182247 -0.0012482
7.51452 -0.0180433 -0.00122947
7.55132 -0.0178645 -0.0012111
7.58814 -0.0176883 -0.00119309
7.62498 -0.0175146 -0.00117543
7.66185 -0.0173433 -0.0011581
7.69874 -0.0171744 -0.0011411
7.73566 -0.0170079 -0.00112442
7.77259 -0.0168438 -0.00110805
7.80955 -0.0166819 -0.00109199
7.84654 -0.0165222 -0.00107623
7.88355 -0.0163647 -0.00106076
7.92058 -0.0162094 -0.00104558
7.95763 -0.0160562 -0.00103067
7.99471 -0.0159051 -0.00101604
8.03182 -0.015756 -0.00100167
8.06895 -0.0156089 -0.000987568
8.1061 -0.0154638 -0.000973718
8.14328 -0.0153206 -0.000960114
8.18049 -0.0151793 -0.000946757
8.21772 -0.0150398 -0.000933635
8.25497 -0.0149022 -0.000920748
8.29226 -0.0147664 -0.000908087
8.32956 -0.0146324 -0.000895651
8.3669 -0.0145001 -0.000883431
8.40426 -0.0143694 -0.000871427
8.44165 -0.0142405 -0.000859629
8.47906 -0.0141132 -0.000848038
8.5165 -0.0139876 -0.000836645
8.55397 -0.0138635 -0.000825449
8.59146 -0.013741 -0.000814444
8.62899 -0.01362 -0.000803628
8.66654 -0.0135005 -0.000792994
8.70412 -0.0133826 -0.000782541
8.74172 -0.013266 -0.000772263
8.77936 -0.013151 -0.00076216
8.81702 -0.0130373 -0.000752223
8.85471 -0.012925 -0.000742454
8.89244 -0.0128141 -0.000732845
8.93019 -0.0127045 -0.000723396
8.96797 -0.0125963 -0.000714101
9.00578 -0.0124893 -0.00070496
9.04362 -0.0123837 -0.000695967
9.08149 -0.0122793 -0.000687122
9.11939 -0.0121761 -0.000678418
9.15732 -0.0120741 -0.000669856
9.19528 -0.0119734 -0.00066143
9.23327 -0.0118738 -0.00065314
9.2713 -0.0117754 -0.000644981
9.30935 -0.0116782 -0.000636953
9.34744 -0.011582 -0.000629051
9.38556 -0.011487 -0.000621274
9.42371 -0.0113931 -0.000613618
9.46189 -0.0113002 -0.000606083
9.50011 -0.0112084 -0.000598664
9.53836 -0.0111176 -0.000591362
9.57664 -0.0110279 -0.000584171
9.61496 -0.0109392 -0.000577091
9.65331 -0.0108514 -0.000570119
9.69169 -0.0107647 -0.000563255
9.73011 -0.0106789 -0.000556494
9.76856 -0.010594 -0.000549836
9.80704 -0.0105101 -0.000543278
9.84557 -0.0104272 -0.00053682
9.88412 -0.0103451 -0.000530457
9.92271 -0.0102639 -0.00052419
9.96134 -0.0101836 -0.000518015
10 -0.0101042 -0.000511933
10.0387 -0.0100256 -0.00050594
10.0774 -0.00994788 -0.000500035
10.1162 -0.00987098 -0.000494217
10.155 -0.0097949 -0.000488484
10.1939 -0.00971962 -0.000482833
10.2328 -0.00964515 -0.000477265
10.2717 -0.00957145 -0.000471777
10.3106 -0.00949853 -0.000466368
10.3496 -0.00942638 -0.000461036
10.3887 -0.00935497 -0.000455781
10.4278 -0.0092843 -0.0004506
10.4669 -0.00921437 -0.000445493
10.506 -0.00914515 -0.000440458
10.5452 -0.00907664 -0.000435494
10.5845 -0.00900884 -0.000430599
10.6238 -0.00894172 -0.000425773
10.6631 -0.00887528 -0.000421013
10.7024 -0.00880952 -0.000416321
10.7418 -0.00874442 -0.000411692
10.7813 -0.00867997 -0.000407128
10.8208 -0.00861616 -0.000402626
10.8603 -0.00855299 -0.000398186
10.8999 -0.00849044 -0.000393806
10.9395 -0.00842852 -0.000389486
10.9792 -0.0083672 -0.000385224
11.0189 -0.00830649 -0.00038102
11.0586 -0.00824636 -0.000376872
11.0984 -0.00818683 -0.00037278
11.1383 -0.00812787 -0.000368743
11.1781 -0.00806948 -0.000364759
11.2181 -0.00801166 -0.000360828
11.2581 -0.00795439 -0.00035695
11.2981 -0.00789766 -0.000353122
11.3381 -0.00784148 -0.000349345
11.3783 -0.00778583 -0.000345616
11.4184 -0.00773071 -0.000341937
11.4587 -0.00767611 -0.000338305
11.4989 -0.00762202 -0.000334721
11.5392 -0.00756843 -0.000331183
11.5796 -0.00751535 -0.000327691
11.62 -0.00746276 -0.000324243
11.6605 -0.00741066 -0.00032084
11.701 -0.00735904 -0.000317479
11.7415 -0.00730789 -0.000314162
11.7822 -0.00725721 -0.000310887
11.8228 -0.00720699 -0.000307653
11.8636 -0.00715724 -0.00030446
11.9043 -0.00710793 -0.000301307
11.9452 -0.00705906 -0.000298193
11.986 -0.00701064 -0.000295118
12.027 -0.00696265 -0.000292081
12.068 -0.00691509 -0.000289083
12.109 -0.00686796 -0.00028612
12.1501 -0.00682124 -0.000283195
12.1913 -0.00677494 -0.000280306
12.2325 -0.00672904 -0.000277452
12.2738 -0.00668355 -0.000274632
12.3151 -0.00663845 -0.000271847
12.3565 -0.00659375 -0.000269096
12.3979 -0.00654944 -0.000266378
12.4394 -0.00650551 -0.000263693
12.481 -0.00646196 -0.00026104
12.5226 -0.00641878 -0.000258419
12.5643 -0.00637598 -0.000255829
12.6061 -0.00633354 -0.00025327
12.6479 -0.00629146 -0.000250741
12.6898 -0.00624973 -0.000248242
12.7317 -0.00620836 -0.000245773
12.7737 -0.00616734 -0.000243333
12.8158 -0.00612666 -0.000240921
12.8579 -0.00608632 -0.000238537
12.9001 -0.00604632 -0.000236182
12.9424 -0.00600665 -0.000233853
12.9847 -0.00596731 -0.000231552
13.0271 -0.00592829 -0.000229277
13.0696 -0.00588959 -0.000227028
13.1121 -0.00585121 -0.000224805
13.1547 -0.00581314 -0.000222608
13.1974 -0.00577538 -0.000220435
13.2402 -0.00573792 -0.000218287
13.283 -0.00570077 -0.000216164
13.3259 -0.00566392 -0.000214065
13.3689 -0.00562736 -0.000211988
13.4119 -0.00559109 -0.000209936
13.455 -0.00555511 -0.000207906
13.4982 -0.00551942 -0.0002059
13.5415 -0.005484 -0.000203915
13.5848 -0.00544887 -0.000201952
13.6283 -0.00541401 -0.000200011
13.6718 -0.00537942 -0.000198092
13.7153 -0.0053451 -0.000196193
13.759 -0.00531104 -0.000194316
13.8028 -0.00527725 -0.000192459
13.8466 -0.00524372 -0.000190622
13.8905 -0.00521044 -0.000188805
13.9345 -0.00517742 -0.000187007
13.9786 -0.00514465 -0.000185229
14.0227 -0.00511213 -0.000183471
14.067 -0.00507985 -0.000181731
14.1113 -0.00504781 -0.000180009
14.1558 -0.00501602 -0.000178306
14.2003 -0.00498446 -0.000176621
14.2449 -0.00495313 -0.000174954
14.2896 -0.00492204 -0.000173305
14.3344 -0.00489117 -0.000171672
14.3793 -0.00486053 -0.000170057
14.4243 -0.00483012 -0.000168459
14.4693 -0.00479992 -0.000166878
14.5145 -0.00476994 -0.000165313
14.5598 -0.00474018 -0.000163764
14.6052 -0.00471064 -0.000162231
14.6506 -0.0046813 -0.000160714
14.6962 -0.00465217 -0.000159212
14.7419 -0.00462325 -0.000157726
14.7877 -0.00459454 -0.000156255
14.8336 -0.00456602 -0.000154799
14.8796 -0.00453771 -0.000153358
14.9257 -0.00450959 -0.000151931
14.9719 -0.00448167 -0.000150518
15.0182 -0.00445394 -0.00014912
15.0647 -0.0044264 -0.000147736
15.1112 -0.00439904 -0.000146365
15.1579 -0.00437188 -0.000145008
15.2047 -0.0043449 -0.000143665
15.2516 -0.0043181 -0.000142334
15.2986 -0.00429148 -0.000141017
15.3458 -0.00426503 -0.000139713
15.393 -0.00423877 -0.000138422
15.4404 -0.00421267 -0.000137142
15.488 -0.00418675 -0.000135876
15.5356 -0.004161 -0.000134621
15.5834 -0.00413542 -0.000133379
15.6313 -0.00411 -0.000132148
15.6794 -0.00408474 -0.00013093
15.7276 -0.00405965 -0.000129722
15.7759 -0.00403471 -0.000128527
15.8243 -0.00400994 -0.000127342
15.873 -0.00398532 -0.000126169
15.9217 -0.00396085 -0.000125007
15.9706 -0.00393654 -0.000123855
16.0197 -0.00391238 -0.000122714
16.0689 -0.00388836 -0.000121584
16.1182 -0.00386449 -0.000120464
16.1677 -0.00384077 -0.000119355
16.2174 -0.00381719 -0.000118255
16.2672 -0.00379375 -0.000117166
16.3172 -0.00377045 -0.000116086
16.3674 -0.00374729 -0.000115016
16.4177 -0.00372427 -0.000113956
16.4682 -0.00370138 -0.000112905
16.5189 -0.00367862 -0.000111863
16.5697 -0.00365599 -0.000110831
16.6208 -0.00363349 -0.000109808
16.672 -0.00361112 -0.000108794
16.7234 -0.00358887 -0.000107788
16.775 -0.00356675 -0.000106791
16.8268 -0.00354475 -0.000105803
16.8787 -0.00352287 -0.000104823
16.9309 -0.00350111 -0.000103852
16.9833 -0.00347947 -0.000102889
17.0359 -0.00345794 -0.000101934
17.0887 -0.00343652 -0.000100987
17.1418 -0.00341521 -0.000100048
17.195 -0.00339402 -9.91165e-05
17.2485 -0.00337293 -9.81927e-05
17.3022 -0.00335195 -9.72766e-05
17.3562 -0.00333108 -9.63678e-05
17.4104 -0.0033103 -9.54665e-05
17.4648 -0.00328963 -9.45722e-05
17.5195 -0.00326906 -9.36852e-05
17.5744 -0.00324859 -9.2805e-05
17.6296 -0.00322821 -9.19319e-05
17.6851 -0.00320792 -9.10653e-05
17.7408 -0.00318773 -9.02056e-05
17.7969 -0.00316762 -8.93523e-05
17.8532 -0.00314761 -8.85056e-05
17.9098 -0.00312768 -8.76651e-05
17.9667 -0.00310783 -8.68309e-05
18.0239 -0.00308807 -8.60027e-05
18.0815 -0.00306839 -8.51807e-05
18.1393 -0.00304878 -8.43644e-05
18.1975 -0.00302926 -8.35541e-05
18.256 -0.0030098 -8.27493e-05
18.3149 -0.00299042 -8.19502e-05
18.3742 -0.00297111 -8.11564e-05
18.4338 -0.00295186 -8.03681e-05
18.4938 -0.00293268 -7.95849e-05
18.5542 -0.00291356 -7.88069e-05
18.615 -0.00289451 -7.80338e-05
18.6762 -0.0028755 -7.72657e-05
18.7379 -0.00285656 -7.65022e-05
18.8 -0.00283766 -7.57436e-05
18.8625 -0.00281882 -7.49892e-05
18.9255 -0.00280002 -7.42394e-05
18.9891 -0.00278127 -7.34936e-05
19.0531 -0.00276255 -7.27521e-05
19.1177 -0.00274387 -7.20144e-05
19.1828 -0.00272522 -7.12807e-05
19.2484 -0.00270661 -7.05505e-05
19.3147 -0.00268802 -6.9824e-05
19.3816 -0.00266945 -6.91006e-05
19.4491 -0.00265089 -6.83806e-05
19.5173 -0.00263235 -6.76634e-05
19.5862 -0.00261382 -6.69492e-05
19.6558 -0.00259528 -6.62375e-05
19.7262 -0.00257675 -6.55283e-05
19.7974 -0.0025582 -6.48211e-05
19.8694 -0.00253964 -6.4116e-05
19.9423 -0.00252105 -6.34125e-05
20.0162 -0.00250243 -6.27105e-05
20.091 -0.00248377 -6.20095e-05
20.1669 -0.00246507 -6.13095e-05
20.244 -0.0024463 -6.06097e-05
20.3222 -0.00242746 -5.99101e-05
20.4016 -0.00240853 -5.921e-05
20.4825 -0.00238951 -5.85091e-05
20.5648 -0.00237037 -5.78067e-05
20.6487 -0.0023511 -5.71024e-05
20.7344 -0.00233167 -5.63952e-05
20.8219 -0.00231206 -5.56846e-05
20.9115 -0.00229225 -5.49692e-05
21.0034 -0.00227218 -5.42484e-05
21.0979 -0.00225183 -5.35204e-05
21.1952 -0.00223115 -5.27839e-05
21.2959 -0.00221006 -5.20363e-05
21.4004 -0.00218848 -5.12754e-05
21.5093 -0.00216631 -5.04973e-05
21.6237 -0.00214341 -4.96977e-05
21.7448 -0.00211955 -4.88692e-05
21.8747 -0.00209441 -4.80016e-05
22.0165 -0.00206745 -4.70768e-05
22.1768 -0.00203761 -4.60605e-05
22.3723 -0.00200209 -4.48598e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.75Lambda0.5Nc1Classic/GRpOneLoop.txt <==
-22.3723 -0.00200242 -4.48756e-05
-22.1768 -0.00203796 -4.60768e-05
-22.0165 -0.00206781 -4.7094e-05
-21.8747 -0.00209478 -4.80194e-05
-21.7448 -0.00211993 -4.88878e-05
-21.6237 -0.0021438 -4.97168e-05
-21.5093 -0.00216672 -5.05172e-05
-21.4004 -0.0021889 -5.12957e-05
-21.2959 -0.00221048 -5.20571e-05
-21.1952 -0.00223158 -5.28051e-05
-21.0979 -0.00225228 -5.35423e-05
-21.0034 -0.00227263 -5.42708e-05
-20.9115 -0.0022927 -5.49922e-05
-20.8219 -0.00231253 -5.57079e-05
-20.7344 -0.00233215 -5.64191e-05
-20.6487 -0.00235158 -5.71268e-05
-20.5648 -0.00237086 -5.78317e-05
-20.4825 -0.00239001 -5.85346e-05
-20.4016 -0.00240904 -5.9236e-05
-20.3222 -0.00242797 -5.99366e-05
-20.244 -0.00244682 -6.06368e-05
-20.1669 -0.0024656 -6.1337e-05
-20.091 -0.00248431 -6.20377e-05
-20.0162 -0.00250298 -6.27392e-05
-19.9423 -0.00252161 -6.34418e-05
-19.8694 -0.0025402 -6.41458e-05
-19.7974 -0.00255877 -6.48516e-05
-19.7262 -0.00257733 -6.55592e-05
-19.6558 -0.00259587 -6.62691e-05
-19.5862 -0.00261442 -6.69814e-05
-19.5173 -0.00263296 -6.76963e-05
-19.4491 -0.00265151 -6.8414e-05
-19.3816 -0.00267007 -6.91347e-05
-19.3147 -0.00268865 -6.98586e-05
-19.2484 -0.00270725 -7.05859e-05
-19.1828 -0.00272588 -7.13167e-05
-19.1177 -0.00274453 -7.20512e-05
-19.0531 -0.00276322 -7.27894e-05
-18.9891 -0.00278195 -7.35317e-05
-18.9255 -0.00280071 -7.42781e-05
-18.8625 -0.00281952 -7.50287e-05
-18.8 -0.00283838 -7.57837e-05
-18.7379 -0.00285728 -7.65432e-05
-18.6762 -0.00287623 -7.73074e-05
-18.615 -0.00289525 -7.80763e-05
-18.5542 -0.00291431 -7.88501e-05
-18.4938 -0.00293344 -7.9629e-05
-18.4338 -0.00295263 -8.04129e-05
-18.3742 -0.00297189 -8.12021e-05
-18.3149 -0.00299121 -8.19966e-05
-18.256 -0.00301061 -8.27967e-05
-18.1975 -0.00303007 -8.36023e-05
-18.1393 -0.00304961 -8.44136e-05
-18.0815 -0.00306923 -8.52307e-05
-18.0239 -0.00308892 -8.60537e-05
-17.9667 -0.00310869 -8.68827e-05
-17.9098 -0.00312855 -8.77179e-05
-17.8532 -0.00314849 -8.85593e-05
-17.7969 -0.00316852 -8.94071e-05
-17.7408 -0.00318864 -9.02614e-05
-17.6851 -0.00320884 -9.11222e-05
-17.6296 -0.00322914 -9.19897e-05
-17.5744 -0.00324953 -9.2864e-05
-17.5195 -0.00327002 -9.37452e-05
-17.4648 -0.00329061 -9.46334e-05
-17.4104 -0.00331129 -9.55287e-05
-17.3562 -0.00333208 -9.64312e-05
-17.3022 -0.00335297 -9.73411e-05
-17.2485 -0.00337396 -9.82585e-05
-17.195 -0.00339506 -9.91834e-05
-17.1418 -0.00341627 -0.000100116
-17.0887 -0.00343759 -0.000101056
-17.0359 -0.00345902 -0.000102005
-16.9833 -0.00348057 -0.000102961
-16.9309 -0.00350223 -0.000103925
-16.8787 -0.003524 -0.000104898
-16.8268 -0.0035459 -0.000105879
-16.775 -0.00356791 -0.000106869
-16.7234 -0.00359005 -0.000107867
-16.672 -0.00361232 -0.000108874
-16.6208 -0.0036347 -0.000109889
-16.5697 -0.00365722 -0.000110914
-16.5189 -0.00367986 -0.000111948
-16.4682 -0.00370264 -0.000112991
-16.4177 -0.00372555 -0.000114043
-16.3674 -0.00374859 -0.000115105
-16.3172 -0.00377177 -0.000116176
-16.2672 -0.00379509 -0.000117258
-16.2174 -0.00381855 -0.000118349
-16.1677 -0.00384214 -0.00011945
-16.1182 -0.00386589 -0.000120561
-16.0689 -0.00388977 -0.000121683
-16.0197 -0.00391381 -0.000122815
-15.9706 -0.00393799 -0.000123957
-15.9217 -0.00396233 -0.00012511
-15.873 -0.00398681 -0.000126274
-15.8243 -0.00401145 -0.000127449
-15.7759 -0.00403625 -0.000128635
-15.7276 -0.00406121 -0.000129833
-15.6794 -0.00408632 -0.000131042
-15.6313 -0.0041116 -0.000132262
-15.5834 -0.00413704 -0.000133495
-15.5356 -0.00416265 -0.000134739
-15.488 -0.00418842 -0.000135995
-15.4404 -0.00421437 -0.000137264
-15.393 -0.00424049 -0.000138544
-15.3458 -0.00426678 -0.000139838
-15.2986 -0.00429325 -0.000141144
-15.2516 -0.00431989 -0.000142463
-15.2047 -0.00434672 -0.000143795
-15.1579 -0.00437372 -0.000145141
-15.1112 -0.00440092 -0.0001465
-15.0647 -0.00442829 -0.000147872
-15.0182 -0.00445586 -0.000149258
-14.9719 -0.00448362 -0.000150659
-14.9257 -0.00451157 -0.000152073
-14.8796 -0.00453971 -0.000153502
-14.8336 -0.00456806 -0.000154945
-14.7877 -0.0045966 -0.000156403
-14.7419 -0.00462535 -0.000157877
-14.6962 -0.0046543 -0.000159365
-14.6506 -0.00468345 -0.000160868
-14.6052 -0.00471282 -0.000162388
-14.5598 -0.0047424 -0.000163923
-14.5145 -0.00477219 -0.000165474
-14.4693 -0.00480219 -0.000167041
-14.4243 -0.00483242 -0.000168625
-14.3793 -0.00486287 -0.000170225
-14.3344 -0.00489354 -0.000171842
-14.2896 -0.00492444 -0.000173477
-14.2449 -0.00495556 -0.000175129
-14.2003 -0.00498692 -0.000176798
-14.1558 -0.00501852 -0.000178485
-14.1113 -0.00505035 -0.000180191
-14.067 -0.00508242 -0.000181915
-14.0227 -0.00511473 -0.000183657
-13.9786 -0.00514729 -0.000185418
-13.9345 -0.0051801 -0.000187199
-13.8905 -0.00521315 -0.000188999
-13.8466 -0.00524646 -0.000190818
-13.8028 -0.00528003 -0.000192658
-13.759 -0.00531386 -0.000194518
-13.7153 -0.00534795 -0.000196398
-13.6718 -0.00538231 -0.000198299
-13.6283 -0.00541694 -0.000200222
-13.5848 -0.00545184 -0.000202165
-13.5415 -0.00548701 -0.000204131
-13.4982 -0.00552246 -0.000206118
-13.455 -0.0055582 -0.000208128
-13.4119 -0.00559422 -0.000210161
-13.3689 -0.00563053 -0.000212216
-13.3259 -0.00566713 -0.000214295
-13.283 -0.00570402 -0.000216398
-13.2402 -0.00574122 -0.000218525
-13.1974 -0.00577871 -0.000220676
-13.1547 -0.00581652 -0.000222851
-13.1121 -0.00585463 -0.000225052
-13.0696 -0.00589306 -0.000227279
-13.0271 -0.0059318 -0.000229531
-12.9847 -0.00597086 -0.000231809
-12.9424 -0.00601025 -0.000234114
-12.9001 -0.00604997 -0.000236446
-12.8579 -0.00609002 -0.000238806
-12.8158 -0.0061304 -0.000241193
-12.7737 -0.00617113 -0.000243609
-12.7317 -0.0062122 -0.000246053
-12.6898 -0.00625362 -0.000248526
-12.6479 -0.00629539 -0.000251029
-12.6061 -0.00633752 -0.000253561
-12.5643 -0.00638001 -0.000256125
-12.5226 -0.00642287 -0.000258719
-12.481 -0.00646609 -0.000261344
-12.4394 -0.0065097 -0.000264001
-12.3979 -0.00655368 -0.000266691
-12.3565 -0.00659805 -0.000269413
-12.3151 -0.0066428 -0.000272169
-12.2738 -0.00668795 -0.000274959
-12.2325 -0.0067335 -0.000277783
-12.1913 -0.00677945 -0.000280642
-12.1501 -0.00682581 -0.000283536
-12.109 -0.00687259 -0.000286466
-12.068 -0.00691978 -0.000289433
-12.027 -0.0069674 -0.000292437
-11.986 -0.00701545 -0.000295479
-11.9452 -0.00706393 -0.000298559
-11.9043 -0.00711286 -0.000301678
-11.8636 -0.00716223 -0.000304836
-11.8228 -0.00721205 -0.000308035
-11.7822 -0.00726233 -0.000311275
-11.7415 -0.00731307 -0.000314556
-11.701 -0.00736428 -0.000317879
-11.6605 -0.00741597 -0.000321245
-11.62 -0.00746814 -0.000324655
-11.5796 -0.0075208 -0.000328108
-11.5392 -0.00757395 -0.000331607
-11.4989 -0.00762761 -0.000335152
-11.4587 -0.00768177 -0.000338743
-11.4184 -0.00773644 -0.000342381
-11.3783 -0.00779164 -0.000346067
-11.3381 -0.00784736 -0.000349802
-11.2981 -0.00790362 -0.000353586
-11.2581 -0.00796042 -0.000357421
-11.2181 -0.00801777 -0.000361307
-11.1781 -0.00807567 -0.000365245
-11.1383 -0.00813414 -0.000369237
-11.0984 -0.00819318 -0.000373282
-11.0586 -0.0082528 -0.000377382
-11.0189 -0.00831301 -0.000381538
-10.9792 -0.00837381 -0.00038575
-10.9395 -0.00843521 -0.00039002
-10.8999 -0.00849722 -0.000394349
-10.8603 -0.00855986 -0.000398737
-10.8208 -0.00862312 -0.000403186
-10.7813 -0.00868702 -0.000407697
-10.7418 -0.00875156 -0.000412271
-10.7024 -0.00881676 -0.000416909
-10.6631 -0.00888262 -0.000421611
-10.6238 -0.00894915 -0.00042638
-10.5845 -0.00901637 -0.000431216
-10.5452 -0.00908428 -0.000436121
-10.506 -0.00915289 -0.000441096
-10.4669 -0.00922221 -0.000446141
-10.4278 -0.00929225 -0.000451259
-10.3887 -0.00936302 -0.000456451
-10.3496 -0.00943454 -0.000461717
-10.3106 -0.00950681 -0.00046706
-10.2717 -0.00957984 -0.00047248
-10.2328 -0.00965365 -0.00047798
-10.1939 -0.00972824 -0.00048356
-10.155 -0.00980363 -0.000489221
-10.1162 -0.00987983 -0.000494967
-10.0774 -0.00995686 -0.000500797
-10.0387 -0.0100347 -0.000506715
-10 -0.0101134 -0.00051272
-9.96134 -0.010193 -0.000518815
-9.92271 -0.0102734 -0.000525002
-9.88412 -0.0103547 -0.000531282
-9.84557 -0.0104369 -0.000537658
-9.80704 -0.01052 -0.00054413
-9.76856 -0.0106041 -0.000550701
-9.73011 -0.0106891 -0.000557372
-9.69169 -0.010775 -0.000564146
-9.65331 -0.0108619 -0.000571025
-9.61496 -0.0109498 -0.00057801
-9.57664 -0.0110386 -0.000585104
-9.53836 -0.0111285 -0.000592308
-9.50011 -0.0112194 -0.000599626
-9.46189 -0.0113114 -0.000607058
-9.42371 -0.0114044 -0.000614608
-9.38556 -0.0114985 -0.000622278
-9.34744 -0.0115937 -0.00063007
-9.30935 -0.01169 -0.000637986
-9.2713 -0.0117874 -0.00064603
-9.23327 -0.011886 -0.000654203
-9.19528 -0.0119858 -0.000662508
-9.15732 -0.0120867 -0.000670949
-9.11939 -0.0121888 -0.000679526
-9.08149 -0.0122922 -0.000688245
-9.04362 -0.0123968 -0.000697107
-9.00578 -0.0125026 -0.000706115
-8.96797 -0.0126097 -0.000715272
-8.93019 -0.0127182 -0.000724582
-8.89244 -0.0128279 -0.000734048
-8.85471 -0.012939 -0.000743672
-8.81702 -0.0130515 -0.000753459
-8.77936 -0.0131654 -0.000763412
-8.74172 -0.0132807 -0.000773533
-8.70412 -0.0133974 -0.000783828
-8.66654 -0.0135156 -0.000794299
-8.62899 -0.0136353 -0.000804951
-8.59146 -0.0137565 -0.000815787
-8.55397 -0.0138792 -0.000826811
-8.5165 -0.0140035 -0.000838027
-8.47906 -0.0141294 -0.00084944
-8.44165 -0.0142569 -0.000861055
-8.40426 -0.0143861 -0.000872874
-8.3669 -0.0145169 -0.000884903
-8.32956 -0.0146495 -0.000897147
-8.29226 -0.0147838 -0.000909611
-8.25497 -0.0149199 -0.000922299
-8.21772 -0.0150577 -0.000935216
-8.18049 -0.0151974 -0.000948368
-8.14328 -0.015339 -0.00096176
-8.1061 -0.0154825 -0.000975398
-8.06895 -0.0156278 -0.000989287
-8.03182 -0.0157752 -0.00100343
-7.99471 -0.0159246 -0.00101784
-7.95763 -0.016076 -0.00103252
-7.92058 -0.0162295 -0.00104747
-7.88355 -0.0163851 -0.00106271
-7.84654 -0.0165429 -0.00107823
-7.80955 -0.0167029 -0.00109405
-7.77259 -0.0168651 -0.00111018
-7.73566 -0.0170296 -0.00112661
-7.69874 -0.0171964 -0.00114336
-7.66185 -0.0173656 -0.00116043
-7.62498 -0.0175373 -0.00117784
-7.58814 -0.0177113 -0.00119559
-7.55132 -0.0178879 -0.00121369
-7.51452 -0.0180671 -0.00123215
-7.47774 -0.0182489 -0.00125097
-7.44099 -0.0184333 -0.00127018
-7.40425 -0.0186205 -0.00128976
-7.36754 -0.0188104 -0.00130975
-7.33085 -0.0190031 -0.00133014
-7.29418 -0.0191987 -0.00135094
-7.25754 -0.0193973 -0.00137218
-7.22091 -0.0195989 -0.00139385
-7.18431 -0.0198035 -0.00141597
-7.14772 -0.0200113 -0.00143855
-7.11116 -0.0202222 -0.00146161
-7.07462 -0.0204364 -0.00148515
-7.0381 -0.0206539 -0.00150919
-7.00159 -0.0208749 -0.00153374
-6.96511 -0.0210992 -0.00155882
-6.92865 -0.0213272 -0.00158444
-6.89221 -0.0215587 -0.00161061
-6.85579 -0.0217939 -0.00163735
-6.81938 -0.0220329 -0.00166468
-6.783 -0.0222758 -0.00169261
-6.74664 -0.0225226 -0.00172116
-6.71029 -0.0227734 -0.00175035
-6.67397 -0.0230283 -0.00178019
-6.63766 -0.0232875 -0.0018107
-6.60137 -0.0235509 -0.0018419
-6.5651 -0.0238187 -0.00187382
-6.52885 -0.024091 -0.00190646
-6.49262 -0.0243679 -0.00193986
-6.4564 -0.0246496 -0.00197404
-6.42021 -0.024936 -0.00200901
-6.38403 -0.0252273 -0.0020448
-6.34786 -0.0255237 -0.00208144
-6.31172 -0.0258253 -0.00211895
-6.27559 -0.0261321 -0.00215736
-6.23949 -0.0264443 -0.00219669
-6.20339 -0.026762 -0.00223698
-6.16732 -0.0270854 -0.00227824
-6.13126 -0.0274146 -0.00232052
-6.09522 -0.0277498 -0.00236384
-6.05919 -0.028091 -0.00240824
-6.02319 -0.0284385 -0.00245375
-5.9872 -0.0287923 -0.0025004
-5.95122 -0.0291527 -0.00254824
-5.91526 -0.0295198 -0.00259729
-5.87932 -0.0298938 -0.0026476
-5.84339 -0.0302749 -0.00269922
-5.80748 -0.0306631 -0.00275217
-5.77158 -0.0310589 -0.00280652
-5.7357 -0.0314622 -0.00286229
-5.69984 -0.0318733 -0.00291955
-5.66399 -0.0322925 -0.00297834
-5.62815 -0.0327199 -0.00303871
-5.59233 -0.0331557 -0.00310072
-5.55653 -0.0336003 -0.00316442
-5.52074 -0.0340537 -0.00322987
-5.48497 -0.0345163 -0.00329714
-5.4492 -0.0349883 -0.00336628
-5.41346 -0.03547 -0.00343737
-5.37773 -0.0359616 -0.00351048
-5.34201 -0.0364635 -0.00358566
-5.30631 -0.0369758 -0.00366301
-5.27062 -0.0374989 -0.00374261
-5.23494 -0.0380332 -0.00382452
-5.19928 -0.0385789 -0.00390885
-5.16363 -0.0391364 -0.00399567
-5.128 -0.039706 -0.00408509
-5.09237 -0.040288 -0.00417721
-5.05677 -0.0408829 -0.00427212
-5.02117 -0.0414911 -0.00436993
-4.98559 -0.0421128 -0.00447077
-4.95002 -0.0427486 -0.00457474
-4.91446 -0.0433989 -0.00468198
-4.87892 -0.0440641 -0.0047926
-4.84339 -0.0447447 -0.00490676
-4.80787 -0.0454412 -0.00502459
-4.77237 -0.0461541 -0.00514625
-4.73687 -0.0468839 -0.00527189
-4.70139 -0.0476312 -0.00540167
-4.66592 -0.0483964 -0.00553579
-4.63046 -0.0491803 -0.00567441
-4.59502 -0.0499835 -0.00581774
-4.55958 -0.0508065 -0.00596597
-4.52416 -0.0516501 -0.00611933
-4.48875 -0.0525149 -0.00627804
-4.45335 -0.0534017 -0.00644233
-4.41797 -0.0543113 -0.00661247
-4.38259 -0.0552445 -0.00678871
-4.34722 -0.056202 -0.00697134
-4.31187 -0.0571847 -0.00716066
-4.27653 -0.0581937 -0.00735697
-4.24119 -0.0592297 -0.00756062
-4.20587 -0.0602939 -0.00777194
-4.17056 -0.0613873 -0.00799133
-4.13526 -0.0625109 -0.00821916
-4.09997 -0.0636658 -0.00845586
-4.06469 -0.0648534 -0.00870187
-4.02942 -0.0660749 -0.00895766
-3.99416 -0.0673316 -0.00922374
-3.95891 -0.0686248 -0.00950063
-3.92367 -0.0699561 -0.00978891
-3.88844 -0.0713269 -0.0100892
-3.85322 -0.0727389 -0.0104021
-3.81801 -0.0741938 -0.0107283
-3.7828 -0.0756934 -0.0110685
-3.74761 -0.0772395 -0.0114236
-3.71243 -0.0788342 -0.0117943
-3.67726 -0.0804795 -0.0121815
-3.64209 -0.0821777 -0.0125863
-3.60694 -0.083931 -0.0130096
-3.57179 -0.085742 -0.0134526
-3.53665 -0.0876133 -0.0139163
-3.50152 -0.0895475 -0.0144021
-3.4664 -0.0915477 -0.0149113
-3.43129 -0.0936169 -0.0154454
-3.39619 -0.0957584 -0.016006
-3.36109 -0.0979758 -0.0165948
-3.32601 -0.100273 -0.0172136
-3.29093 -0.102653 -0.0178644
-3.25586 -0.105121 -0.0185493
-3.2208 -0.10768 -0.0192707
-3.18574 -0.110337 -0.0200312
-3.1507 -0.113095 -0.0208334
-3.11566 -0.115961 -0.0216803
-3.08063 -0.11894 -0.0225753
-3.0456 -0.122037 -0.0235218
-3.01059 -0.125261 -0.0245238
-2.97558 -0.128617 -0.0255854
-2.94058 -0.132113 -0.0267114
-2.90558 -0.135758 -0.0279067
-2.87059 -0.13956 -0.0291771
-2.83561 -0.143528 -0.0305287
-2.80064 -0.147673 -0.0319683
-2.76567 -0.152005 -0.0335033
-2.73071 -0.156536 -0.0351422
-2.69576 -0.161279 -0.036894
-2.66081 -0.166246 -0.0387692
-2.62587 -0.171454 -0.040779
-2.59094 -0.176918 -0.0429362
-2.55601 -0.182654 -0.0452549
-2.52109 -0.188683 -0.0477513
-2.48617 -0.195024 -0.0504431
-2.45126 -0.2017 -0.0533505
-2.41636 -0.208734 -0.0564965
-2.38146 -0.216153 -0.0599066
-2.34657 -0.223985 -0.0636104
-2.31168 -0.232263 -0.0676411
-2.2768 -0.241018 -0.0720369
-2.24192 -0.25029 -0.0768416
-2.20705 -0.260118 -0.0821055
-2.17219 -0.270547 -0.0878866
-2.13733 -0.281625 -0.094252
-2.10247 -0.293404 -0.10128
-2.06762 -0.305942 -0.109062
-2.03278 -0.319299 -0.117704
-1.99794 -0.333542 -0.127333
-1.9631 -0.348742 -0.138096
-1.92827 -0.364973 -0.15017
-1.89345 -0.382311 -0.163765
-1.85862 -0.400835 -0.179131
-1.82381 -0.42062 -0.196571
-1.78899 -0.441734 -0.216449
-1.75419 -0.464227 -0.239206
-1.71938 -0.488123 -0.265377
-1.68458 -0.513397 -0.295614
-1.64979 -0.539948 -0.33071
-1.61499 -0.567552 -0.37163
-1.58021 -0.595802 -0.419539
-1.54542 -0.624003 -0.475831
-1.51064 -0.651035 -0.542139
-1.47586 -0.675146 -0.620303
-1.44109 -0.693677 -0.712266
-1.40632 -0.702716 -0.819799
-1.37155 -0.696722 -0.943968
-1.33679 -0.668298 -1.08418
-1.30203 -0.608434 -1.23674
-1.26727 -0.507812 -1.39309
-1.23251 -0.359756 -1.53858
-1.19776 -0.164651 -1.65338
-1.16301 0.06613 -1.71712
-1.12827 0.310383 -1.7165
-1.09352 0.541291 -1.65154
-1.05878 0.736672 -1.53554
-1.02405 0.88518 -1.38889
-0.989309 0.986447 -1.23138
-0.954576 1.04715 -1.07765
-0.919844 1.07662 -0.936237
-0.885115 1.08384 -0.810828
-0.850388 1.0762 -0.70201
-0.815663 1.05926 -0.608716
-0.78094 1.03692 -0.529171
-0.746219 1.01183 -0.461434
-0.711499 0.985765 -0.403659
-0.676781 0.959839 -0.354213
-0.642065 0.934755 -0.311698
-0.60735 0.91093 -0.274943
-0.572637 0.888592 -0.24298
-0.537925 0.867854 -0.215008
-0.503214 0.848748 -0.190369
-0.468504 0.831262 -0.16852
-0.433796 0.815357 -0.149011
-0.399089 0.800976 -0.131469
-0.364382 0.788057 -0.115581
-0.329676 0.776538 -0.101084
-0.294972 0.766356 -0.0877544
-0.260267 0.757454 -0.0754024
-0.225564 0.74978 -0.0638627
-0.190861 0.743289 -0.0529912
-0.156158 0.737939 -0.0426604
-0.121456 0.733699 -0.0327559
-0.0867541 0.730542 -0.0231733
-0.0520524 0.728448 -0.0138154
-0.0173508 0.727405 -0.00459049
0.0173508 0.727405 0.00459049
0.0520524 0.728448 0.0138154
0.0867541 0.730542 0.0231733
0.121456 0.733699 0.0327559
0.156158 0.737939 0.0426604
0.190861 0.743289 0.0529912
0.225564 0.74978 0.0638627
0.260267 0.757454 0.0754024
0.294972 0.766356 0.0877544
0.329676 0.776538 0.101084
0.364382 0.788057 0.115581
0.399089 0.800976 0.131469
0.433796 0.815357 0.149011
0.468504 0.831262 0.16852
0.503214 0.848748 0.190369
0.537925 0.867854 0.215008
0.572637 0.888592 0.24298
0.60735 0.91093 0.274943
0.642065 0.934755 0.311698
0.676781 0.959839 0.354213
0.711499 0.985765 0.403659
0.746219 1.01183 0.461434
0.78094 1.03692 0.529171
0.815663 1.05926 0.608716
0.850388 1.0762 0.70201
0.885115 1.08384 0.810828
0.919844 1.07662 0.936237
0.954576 1.04715 1.07765
0.989309 0.986447 1.23138
1.02405 0.88518 1.38889
1.05878 0.736672 1.53554
1.09352 0.541291 1.65154
1.12827 0.310383 1.7165
1.16301 0.06613 1.71712
1.19776 -0.164651 1.65338
1.23251 -0.359756 1.53858
1.26727 -0.507812 1.39309
1.30203 -0.608434 1.23674
1.33679 -0.668298 1.08418
1.37155 -0.696722 0.943968
1.40632 -0.702716 0.819799
1.44109 -0.693677 0.712266
1.47586 -0.675146 0.620303
1.51064 -0.651035 0.542139
1.54542 -0.624003 0.475831
1.58021 -0.595802 0.419539
1.61499 -0.567552 0.37163
1.64979 -0.539948 0.33071
1.68458 -0.513397 0.295614
1.71938 -0.488123 0.265377
1.75419 -0.464227 0.239206
1.78899 -0.441734 0.216449
1.82381 -0.42062 0.196571
1.85862 -0.400835 0.179131
1.89345 -0.382311 0.163765
1.92827 -0.364973 0.15017
1.9631 -0.348742 0.138096
1.99794 -0.333542 0.127333
2.03278 -0.319299 0.117704
2.06762 -0.305942 0.109062
2.10247 -0.293404 0.10128
2.13733 -0.281625 0.094252
2.17219 -0.270547 0.0878866
2.20705 -0.260118 0.0821055
2.24192 -0.25029 0.0768416
2.2768 -0.241018 0.0720369
2.31168 -0.232263 0.0676411
2.34657 -0.223985 0.0636104
2.38146 -0.216153 0.0599066
2.41636 -0.208734 0.0564965
2.45126 -0.2017 0.0533505
2.48617 -0.195024 0.0504431
2.52109 -0.188683 0.0477513
2.55601 -0.182654 0.0452549
2.59094 -0.176918 0.0429362
2.62587 -0.171454 0.040779
2.66081 -0.166246 0.0387692
2.69576 -0.161279 0.036894
2.73071 -0.156536 0.0351422
2.76567 -0.152005 0.0335033
2.80064 -0.147673 0.0319683
2.83561 -0.143528 0.0305287
2.87059 -0.13956 0.0291771
2.90558 -0.135758 0.0279067
2.94058 -0.132113 0.0267114
2.97558 -0.128617 0.0255854
3.01059 -0.125261 0.0245238
3.0456 -0.122037 0.0235218
3.08063 -0.11894 0.0225753
3.11566 -0.115961 0.0216803
3.1507 -0.113095 0.0208334
3.18574 -0.110337 0.0200312
3.2208 -0.10768 0.0192707
3.25586 -0.105121 0.0185493
3.29093 -0.102653 0.0178644
3.32601 -0.100273 0.0172136
3.36109 -0.0979758 0.0165948
3.39619 -0.0957584 0.016006
3.43129 -0.0936169 0.0154454
3.4664 -0.0915477 0.0149113
3.50152 -0.0895475 0.0144021
3.53665 -0.0876133 0.0139163
3.57179 -0.085742 0.0134526
3.60694 -0.083931 0.0130096
3.64209 -0.0821777 0.0125863
3.67726 -0.0804795 0.0121815
3.71243 -0.0788342 0.0117943
3.74761 -0.0772395 0.0114236
3.7828 -0.0756934 0.0110685
3.81801 -0.0741938 0.0107283
3.85322 -0.0727389 0.0104021
3.88844 -0.0713269 0.0100892
3.92367 -0.0699561 0.00978891
3.95891 -0.0686248 0.00950063
3.99416 -0.0673316 0.00922374
4.02942 -0.0660749 0.00895766
4.06469 -0.0648534 0.00870187
4.09997 -0.0636658 0.00845586
4.13526 -0.0625109 0.00821916
4.17056 -0.0613873 0.00799133
4.20587 -0.0602939 0.00777194
4.24119 -0.0592297 0.00756062
4.27653 -0.0581937 0.00735697
4.31187 -0.0571847 0.00716066
4.34722 -0.056202 0.00697134
4.38259 -0.0552445 0.00678871
4.41797 -0.0543113 0.00661247
4.45335 -0.0534017 0.00644233
4.48875 -0.0525149 0.00627804
4.52416 -0.0516501 0.00611933
4.55958 -0.0508065 0.00596597
4.59502 -0.0499835 0.00581774
4.63046 -0.0491803 0.00567441
4.66592 -0.0483964 0.00553579
4.70139 -0.0476312 0.00540167
4.73687 -0.0468839 0.00527189
4.77237 -0.0461541 0.00514625
4.80787 -0.0454412 0.00502459
4.84339 -0.0447447 0.00490676
4.87892 -0.0440641 0.0047926
4.91446 -0.0433989 0.00468198
4.95002 -0.0427486 0.00457474
4.98559 -0.0421128 0.00447077
5.02117 -0.0414911 0.00436993
5.05677 -0.0408829 0.00427212
5.09237 -0.040288 0.00417721
5.128 -0.039706 0.00408509
5.16363 -0.0391364 0.00399567
5.19928 -0.0385789 0.00390885
5.23494 -0.0380332 0.00382452
5.27062 -0.0374989 0.00374261
5.30631 -0.0369758 0.00366301
5.34201 -0.0364635 0.00358566
5.37773 -0.0359616 0.00351048
5.41346 -0.03547 0.00343737
5.4492 -0.0349883 0.00336628
5.48497 -0.0345163 0.00329714
5.52074 -0.0340537 0.00322987
5.55653 -0.0336003 0.00316442
5.59233 -0.0331557 0.00310072
5.62815 -0.0327199 0.00303871
5.66399 -0.0322925 0.00297834
5.69984 -0.0318733 0.00291955
5.7357 -0.0314622 0.00286229
5.77158 -0.0310589 0.00280652
5.80748 -0.0306631 0.00275217
5.84339 -0.0302749 0.00269922
5.87932 -0.0298938 0.0026476
5.91526 -0.0295198 0.00259729
5.95122 -0.0291527 0.00254824
5.9872 -0.0287923 0.0025004
6.02319 -0.0284385 0.00245375
6.05919 -0.028091 0.00240824
6.09522 -0.0277498 0.00236384
6.13126 -0.0274146 0.00232052
6.16732 -0.0270854 0.00227824
6.20339 -0.026762 0.00223698
6.23949 -0.0264443 0.00219669
6.27559 -0.0261321 0.00215736
6.31172 -0.0258253 0.00211895
6.34786 -0.0255237 0.00208144
6.38403 -0.0252273 0.0020448
6.42021 -0.024936 0.00200901
6.4564 -0.0246496 0.00197404
6.49262 -0.0243679 0.00193986
6.52885 -0.024091 0.00190646
6.5651 -0.0238187 0.00187382
6.60137 -0.0235509 0.0018419
6.63766 -0.0232875 0.0018107
6.67397 -0.0230283 0.00178019
6.71029 -0.0227734 0.00175035
6.74664 -0.0225226 0.00172116
6.783 -0.0222758 0.00169261
6.81938 -0.0220329 0.00166468
6.85579 -0.0217939 0.00163735
6.89221 -0.0215587 0.00161061
6.92865 -0.0213272 0.00158444
6.96511 -0.0210992 0.00155882
7.00159 -0.0208749 0.00153374
7.0381 -0.0206539 0.00150919
7.07462 -0.0204364 0.00148515
7.11116 -0.0202222 0.00146161
7.14772 -0.0200113 0.00143855
7.18431 -0.0198035 0.00141597
7.22091 -0.0195989 0.00139385
7.25754 -0.0193973 0.00137218
7.29418 -0.0191987 0.00135094
7.33085 -0.0190031 0.00133014
7.36754 -0.0188104 0.00130975
7.40425 -0.0186205 0.00128976
7.44099 -0.0184333 0.00127018
7.47774 -0.0182489 0.00125097
7.51452 -0.0180671 0.00123215
7.55132 -0.0178879 0.00121369
7.58814 -0.0177113 0.00119559
7.62498 -0.0175373 0.00117784
7.66185 -0.0173656 0.00116043
7.69874 -0.0171964 0.00114336
7.73566 -0.0170296 0.00112661
7.77259 -0.0168651 0.00111018
7.80955 -0.0167029 0.00109405
7.84654 -0.0165429 0.00107823
7.88355 -0.0163851 0.00106271
7.92058 -0.0162295 0.00104747
7.95763 -0.016076 0.00103252
7.99471 -0.0159246 0.00101784
8.03182 -0.0157752 0.00100343
8.06895 -0.0156278 0.000989287
8.1061 -0.0154825 0.000975398
8.14328 -0.015339 0.00096176
8.18049 -0.0151974 0.000948368
8.21772 -0.0150577 0.000935216
8.25497 -0.0149199 0.000922299
8.29226 -0.0147838 0.000909611
8.32956 -0.0146495 0.000897147
8.3669 -0.0145169 0.000884903
8.40426 -0.0143861 0.000872874
8.44165 -0.0142569 0.000861055
8.47906 -0.0141294 0.00084944
8.5165 -0.0140035 0.000838027
8.55397 -0.0138792 0.000826811
8.59146 -0.0137565 0.000815787
8.62899 -0.0136353 0.000804951
8.66654 -0.0135156 0.000794299
8.70412 -0.0133974 0.000783828
8.74172 -0.0132807 0.000773533
8.77936 -0.0131654 0.000763412
8.81702 -0.0130515 0.000753459
8.85471 -0.012939 0.000743672
8.89244 -0.0128279 0.000734048
8.93019 -0.0127182 0.000724582
8.96797 -0.0126097 0.000715272
9.00578 -0.0125026 0.000706115
9.04362 -0.0123968 0.000697107
9.08149 -0.0122922 0.000688245
9.11939 -0.0121888 0.000679526
9.15732 -0.0120867 0.000670949
9.19528 -0.0119858 0.000662508
9.23327 -0.011886 0.000654203
9.2713 -0.0117874 0.00064603
9.30935 -0.01169 0.000637986
9.34744 -0.0115937 0.00063007
9.38556 -0.0114985 0.000622278
9.42371 -0.0114044 0.000614608
9.46189 -0.0113114 0.000607058
9.50011 -0.0112194 0.000599626
9.53836 -0.0111285 0.000592308
9.57664 -0.0110386 0.000585104
9.61496 -0.0109498 0.00057801
9.65331 -0.0108619 0.000571025
9.69169 -0.010775 0.000564146
9.73011 -0.0106891 0.000557372
9.76856 -0.0106041 0.000550701
9.80704 -0.01052 0.00054413
9.84557 -0.0104369 0.000537658
9.88412 -0.0103547 0.000531282
9.92271 -0.0102734 0.000525002
9.96134 -0.010193 0.000518815
10 -0.0101134 0.00051272
10.0387 -0.0100347 0.000506715
10.0774 -0.00995686 0.000500797
10.1162 -0.00987983 0.000494967
10.155 -0.00980363 0.000489221
10.1939 -0.00972824 0.00048356
10.2328 -0.00965365 0.00047798
10.2717 -0.00957984 0.00047248
10.3106 -0.00950681 0.00046706
10.3496 -0.00943454 0.000461717
10.3887 -0.00936302 0.000456451
10.4278 -0.00929225 0.000451259
10.4669 -0.00922221 0.000446141
10.506 -0.00915289 0.000441096
10.5452 -0.00908428 0.000436121
10.5845 -0.00901637 0.000431216
10.6238 -0.00894915 0.00042638
10.6631 -0.00888262 0.000421611
10.7024 -0.00881676 0.000416909
10.7418 -0.00875156 0.000412271
10.7813 -0.00868702 0.000407697
10.8208 -0.00862312 0.000403186
10.8603 -0.00855986 0.000398737
10.8999 -0.00849722 0.000394349
10.9395 -0.00843521 0.00039002
10.9792 -0.00837381 0.00038575
11.0189 -0.00831301 0.000381538
11.0586 -0.0082528 0.000377382
11.0984 -0.00819318 0.000373282
11.1383 -0.00813414 0.000369237
11.1781 -0.00807567 0.000365245
11.2181 -0.00801777 0.000361307
11.2581 -0.00796042 0.000357421
11.2981 -0.00790362 0.000353586
11.3381 -0.00784736 0.000349802
11.3783 -0.00779164 0.000346067
11.4184 -0.00773644 0.000342381
11.4587 -0.00768177 0.000338743
11.4989 -0.00762761 0.000335152
11.5392 -0.00757395 0.000331607
11.5796 -0.0075208 0.000328108
11.62 -0.00746814 0.000324655
11.6605 -0.00741597 0.000321245
11.701 -0.00736428 0.000317879
11.7415 -0.00731307 0.000314556
11.7822 -0.00726233 0.000311275
11.8228 -0.00721205 0.000308035
11.8636 -0.00716223 0.000304836
11.9043 -0.00711286 0.000301678
11.9452 -0.00706393 0.000298559
11.986 -0.00701545 0.000295479
12.027 -0.0069674 0.000292437
12.068 -0.00691978 0.000289433
12.109 -0.00687259 0.000286466
12.1501 -0.00682581 0.000283536
12.1913 -0.00677945 0.000280642
12.2325 -0.0067335 0.000277783
12.2738 -0.00668795 0.000274959
12.3151 -0.0066428 0.000272169
12.3565 -0.00659805 0.000269413
12.3979 -0.00655368 0.000266691
12.4394 -0.0065097 0.000264001
12.481 -0.00646609 0.000261344
12.5226 -0.00642287 0.000258719
12.5643 -0.00638001 0.000256125
12.6061 -0.00633752 0.000253561
12.6479 -0.00629539 0.000251029
12.6898 -0.00625362 0.000248526
12.7317 -0.0062122 0.000246053
12.7737 -0.00617113 0.000243609
12.8158 -0.0061304 0.000241193
12.8579 -0.00609002 0.000238806
12.9001 -0.00604997 0.000236446
12.9424 -0.00601025 0.000234114
12.9847 -0.00597086 0.000231809
13.0271 -0.0059318 0.000229531
13.0696 -0.00589306 0.000227279
13.1121 -0.00585463 0.000225052
13.1547 -0.00581652 0.000222851
13.1974 -0.00577871 0.000220676
13.2402 -0.00574122 0.000218525
13.283 -0.00570402 0.000216398
13.3259 -0.00566713 0.000214295
13.3689 -0.00563053 0.000212216
13.4119 -0.00559422 0.000210161
13.455 -0.0055582 0.000208128
13.4982 -0.00552246 0.000206118
13.5415 -0.00548701 0.000204131
13.5848 -0.00545184 0.000202165
13.6283 -0.00541694 0.000200222
13.6718 -0.00538231 0.000198299
13.7153 -0.00534795 0.000196398
13.759 -0.00531386 0.000194518
13.8028 -0.00528003 0.000192658
13.8466 -0.00524646 0.000190818
13.8905 -0.00521315 0.000188999
13.9345 -0.0051801 0.000187199
13.9786 -0.00514729 0.000185418
14.0227 -0.00511473 0.000183657
14.067 -0.00508242 0.000181915
14.1113 -0.00505035 0.000180191
14.1558 -0.00501852 0.000178485
14.2003 -0.00498692 0.000176798
14.2449 -0.00495556 0.000175129
14.2896 -0.00492444 0.000173477
14.3344 -0.00489354 0.000171842
14.3793 -0.00486287 0.000170225
14.4243 -0.00483242 0.000168625
14.4693 -0.00480219 0.000167041
14.5145 -0.00477219 0.000165474
14.5598 -0.0047424 0.000163923
14.6052 -0.00471282 0.000162388
14.6506 -0.00468345 0.000160868
14.6962 -0.0046543 0.000159365
14.7419 -0.00462535 0.000157877
14.7877 -0.0045966 0.000156403
14.8336 -0.00456806 0.000154945
14.8796 -0.00453971 0.000153502
14.9257 -0.00451157 0.000152073
14.9719 -0.00448362 0.000150659
15.0182 -0.00445586 0.000149258
15.0647 -0.00442829 0.000147872
15.1112 -0.00440092 0.0001465
15.1579 -0.00437372 0.000145141
15.2047 -0.00434672 0.000143795
15.2516 -0.00431989 0.000142463
15.2986 -0.00429325 0.000141144
15.3458 -0.00426678 0.000139838
15.393 -0.00424049 0.000138544
15.4404 -0.00421437 0.000137264
15.488 -0.00418842 0.000135995
15.5356 -0.00416265 0.000134739
15.5834 -0.00413704 0.000133495
15.6313 -0.0041116 0.000132262
15.6794 -0.00408632 0.000131042
15.7276 -0.00406121 0.000129833
15.7759 -0.00403625 0.000128635
15.8243 -0.00401145 0.000127449
15.873 -0.00398681 0.000126274
15.9217 -0.00396233 0.00012511
15.9706 -0.00393799 0.000123957
16.0197 -0.00391381 0.000122815
16.0689 -0.00388977 0.000121683
16.1182 -0.00386589 0.000120561
16.1677 -0.00384214 0.00011945
16.2174 -0.00381855 0.000118349
16.2672 -0.00379509 0.000117258
16.3172 -0.00377177 0.000116176
16.3674 -0.00374859 0.000115105
16.4177 -0.00372555 0.000114043
16.4682 -0.00370264 0.000112991
16.5189 -0.00367986 0.000111948
16.5697 -0.00365722 0.000110914
16.6208 -0.0036347 0.000109889
16.672 -0.00361232 0.000108874
16.7234 -0.00359005 0.000107867
16.775 -0.00356791 0.000106869
16.8268 -0.0035459 0.000105879
16.8787 -0.003524 0.000104898
16.9309 -0.00350223 0.000103925
16.9833 -0.00348057 0.000102961
17.0359 -0.00345902 0.000102005
17.0887 -0.00343759 0.000101056
17.1418 -0.00341627 0.000100116
17.195 -0.00339506 9.91834e-05
17.2485 -0.00337396 9.82585e-05
17.3022 -0.00335297 9.73411e-05
17.3562 -0.00333208 9.64312e-05
17.4104 -0.00331129 9.55287e-05
17.4648 -0.00329061 9.46334e-05
17.5195 -0.00327002 9.37452e-05
17.5744 -0.00324953 9.2864e-05
17.6296 -0.00322914 9.19897e-05
17.6851 -0.00320884 9.11222e-05
17.7408 -0.00318864 9.02614e-05
17.7969 -0.00316852 8.94071e-05
17.8532 -0.00314849 8.85593e-05
17.9098 -0.00312855 8.77179e-05
17.9667 -0.00310869 8.68827e-05
18.0239 -0.00308892 8.60537e-05
18.0815 -0.00306923 8.52307e-05
18.1393 -0.00304961 8.44136e-05
18.1975 -0.00303007 8.36023e-05
18.256 -0.00301061 8.27967e-05
18.3149 -0.00299121 8.19966e-05
18.3742 -0.00297189 8.12021e-05
18.4338 -0.00295263 8.04129e-05
18.4938 -0.00293344 7.9629e-05
18.5542 -0.00291431 7.88501e-05
18.615 -0.00289525 7.80763e-05
18.6762 -0.00287623 7.73074e-05
18.7379 -0.00285728 7.65432e-05
18.8 -0.00283838 7.57837e-05
18.8625 -0.00281952 7.50287e-05
18.9255 -0.00280071 7.42781e-05
18.9891 -0.00278195 7.35317e-05
19.0531 -0.00276322 7.27894e-05
19.1177 -0.00274453 7.20512e-05
19.1828 -0.00272588 7.13167e-05
19.2484 -0.00270725 7.05859e-05
19.3147 -0.00268865 6.98586e-05
19.3816 -0.00267007 6.91347e-05
19.4491 -0.00265151 6.8414e-05
19.5173 -0.00263296 6.76963e-05
19.5862 -0.00261442 6.69814e-05
19.6558 -0.00259587 6.62691e-05
19.7262 -0.00257733 6.55592e-05
19.7974 -0.00255877 6.48516e-05
19.8694 -0.0025402 6.41458e-05
19.9423 -0.00252161 6.34418e-05
20.0162 -0.00250298 6.27392e-05
20.091 -0.00248431 6.20377e-05
20.1669 -0.0024656 6.1337e-05
20.244 -0.00244682 6.06368e-05
20.3222 -0.00242797 5.99366e-05
20.4016 -0.00240904 5.9236e-05
20.4825 -0.00239001 5.85346e-05
20.5648 -0.00237086 5.78317e-05
20.6487 -0.00235158 5.71268e-05
20.7344 -0.00233215 5.64191e-05
20.8219 -0.00231253 5.57079e-05
20.9115 -0.0022927 5.49922e-05
21.0034 -0.00227263 5.42708e-05
21.0979 -0.00225228 5.35423e-05
21.1952 -0.00223158 5.28051e-05
21.2959 -0.00221048 5.20571e-05
21.4004 -0.0021889 5.12957e-05
21.5093 -0.00216672 5.05172e-05
21.6237 -0.0021438 4.97168e-05
21.7448 -0.00211993 4.88878e-05
21.8747 -0.00209478 4.80194e-05
22.0165 -0.00206781 4.7094e-05
22.1768 -0.00203796 4.60768e-05
22.3723 -0.00200242 4.48756e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.75Lambda0.5Nc1Classic/GRpTwoLoop.txt <==
-22.3723 -0.00200186 -4.48504e-05
-22.1768 -0.00203738 -4.60505e-05
-22.0165 -0.00206721 -4.70668e-05
-21.8747 -0.00209417 -4.79913e-05
-21.7448 -0.0021193 -4.88588e-05
-21.6237 -0.00214316 -4.9687e-05
-21.5093 -0.00216606 -5.04866e-05
-21.4004 -0.00218823 -5.12643e-05
-21.2959 -0.0022098 -5.2025e-05
-21.1952 -0.00223088 -5.27722e-05
-21.0979 -0.00225157 -5.35086e-05
-21.0034 -0.00227191 -5.42363e-05
-20.9115 -0.00229197 -5.49569e-05
-20.8219 -0.00231178 -5.56719e-05
-20.7344 -0.00233139 -5.63824e-05
-20.6487 -0.00235081 -5.70893e-05
-20.5648 -0.00237008 -5.77934e-05
-20.4825 -0.00238921 -5.84955e-05
-20.4016 -0.00240823 -5.91962e-05
-20.3222 -0.00242715 -5.9896e-05
-20.244 -0.00244598 -6.05954e-05
-20.1669 -0.00246475 -6.12948e-05
-20.091 -0.00248345 -6.19947e-05
-20.0162 -0.0025021 -6.26954e-05
-19.9423 -0.00252072 -6.33972e-05
-19.8694 -0.0025393 -6.41004e-05
-19.7974 -0.00255786 -6.48053e-05
-19.7262 -0.0025764 -6.55121e-05
-19.6558 -0.00259493 -6.62211e-05
-19.5862 -0.00261346 -6.69325e-05
-19.5173 -0.00263199 -6.76466e-05
-19.4491 -0.00265053 -6.83634e-05
-19.3816 -0.00266908 -6.90833e-05
-19.3147 -0.00268764 -6.98063e-05
-19.2484 -0.00270623 -7.05326e-05
-19.1828 -0.00272484 -7.12625e-05
-19.1177 -0.00274348 -7.1996e-05
-19.0531 -0.00276216 -7.27334e-05
-18.9891 -0.00278087 -7.34747e-05
-18.9255 -0.00279962 -7.42201e-05
-18.8625 -0.00281841 -7.49698e-05
-18.8 -0.00283725 -7.57238e-05
-18.7379 -0.00285614 -7.64823e-05
-18.6762 -0.00287508 -7.72454e-05
-18.615 -0.00289408 -7.80134e-05
-18.5542 -0.00291313 -7.87861e-05
-18.4938 -0.00293224 -7.95639e-05
-18.4338 -0.00295142 -8.03468e-05
-18.3742 -0.00297066 -8.11349e-05
-18.3149 -0.00298996 -8.19283e-05
-18.256 -0.00300934 -8.27273e-05
-18.1975 -0.00302879 -8.35317e-05
-18.1393 -0.00304831 -8.43419e-05
-18.0815 -0.00306791 -8.51578e-05
-18.0239 -0.00308759 -8.59797e-05
-17.9667 -0.00310735 -8.68075e-05
-17.9098 -0.00312718 -8.76415e-05
-17.8532 -0.00314711 -8.84817e-05
-17.7969 -0.00316712 -8.93283e-05
-17.7408 -0.00318722 -9.01813e-05
-17.6851 -0.0032074 -9.10408e-05
-17.6296 -0.00322768 -9.1907e-05
-17.5744 -0.00324806 -9.278e-05
-17.5195 -0.00326853 -9.36599e-05
-17.4648 -0.00328909 -9.45468e-05
-17.4104 -0.00330976 -9.54407e-05
-17.3562 -0.00333053 -9.63419e-05
-17.3022 -0.0033514 -9.72503e-05
-17.2485 -0.00337237 -9.81663e-05
-17.195 -0.00339345 -9.90897e-05
-17.1418 -0.00341464 -0.000100021
-17.0887 -0.00343594 -0.00010096
-17.0359 -0.00345735 -0.000101906
-16.9833 -0.00347888 -0.000102861
-16.9309 -0.00350051 -0.000103824
-16.8787 -0.00352227 -0.000104795
-16.8268 -0.00354415 -0.000105775
-16.775 -0.00356614 -0.000106763
-16.7234 -0.00358826 -0.000107759
-16.672 -0.0036105 -0.000108764
-16.6208 -0.00363286 -0.000109778
-16.5697 -0.00365536 -0.000110801
-16.5189 -0.00367798 -0.000111833
-16.4682 -0.00370073 -0.000112875
-16.4177 -0.00372361 -0.000113925
-16.3674 -0.00374663 -0.000114985
-16.3172 -0.00376979 -0.000116055
-16.2672 -0.00379308 -0.000117134
-16.2174 -0.00381651 -0.000118223
-16.1677 -0.00384009 -0.000119322
-16.1182 -0.00386381 -0.000120432
-16.0689 -0.00388767 -0.000121551
-16.0197 -0.00391168 -0.000122681
-15.9706 -0.00393583 -0.000123822
-15.9217 -0.00396014 -0.000124973
-15.873 -0.0039846 -0.000126135
-15.8243 -0.00400921 -0.000127307
-15.7759 -0.00403398 -0.000128491
-15.7276 -0.00405891 -0.000129687
-15.6794 -0.004084 -0.000130893
-15.6313 -0.00410925 -0.000132112
-15.5834 -0.00413466 -0.000133341
-15.5356 -0.00416024 -0.000134583
-15.488 -0.00418598 -0.000135837
-15.4404 -0.0042119 -0.000137103
-15.393 -0.00423798 -0.000138382
-15.3458 -0.00426424 -0.000139672
-15.2986 -0.00429068 -0.000140976
-15.2516 -0.00431729 -0.000142293
-15.2047 -0.00434409 -0.000143622
-15.1579 -0.00437106 -0.000144965
-15.1112 -0.00439822 -0.000146321
-15.0647 -0.00442557 -0.000147691
-15.0182 -0.0044531 -0.000149074
-14.9719 -0.00448082 -0.000150472
-14.9257 -0.00450874 -0.000151883
-14.8796 -0.00453685 -0.000153309
-14.8336 -0.00456516 -0.000154749
-14.7877 -0.00459366 -0.000156204
-14.7419 -0.00462237 -0.000157674
-14.6962 -0.00465128 -0.000159159
-14.6506 -0.0046804 -0.00016066
-14.6052 -0.00470973 -0.000162176
-14.5598 -0.00473927 -0.000163707
-14.5145 -0.00476902 -0.000165255
-14.4693 -0.00479899 -0.000166819
-14.4243 -0.00482917 -0.000168399
-14.3793 -0.00485958 -0.000169996
-14.3344 -0.00489021 -0.00017161
-14.2896 -0.00492107 -0.00017324
-14.2449 -0.00495215 -0.000174889
-14.2003 -0.00498347 -0.000176554
-14.1558 -0.00501502 -0.000178238
-14.1113 -0.0050468 -0.000179939
-14.067 -0.00507883 -0.000181659
-14.0227 -0.0051111 -0.000183397
-13.9786 -0.00514361 -0.000185155
-13.9345 -0.00517637 -0.000186931
-13.8905 -0.00520938 -0.000188727
-13.8466 -0.00524264 -0.000190542
-13.8028 -0.00527616 -0.000192377
-13.759 -0.00530994 -0.000194232
-13.7153 -0.00534398 -0.000196108
-13.6718 -0.00537829 -0.000198004
-13.6283 -0.00541287 -0.000199922
-13.5848 -0.00544771 -0.000201861
-13.5415 -0.00548283 -0.000203822
-13.4982 -0.00551823 -0.000205804
-13.455 -0.00555391 -0.000207809
-13.4119 -0.00558988 -0.000209836
-13.3689 -0.00562613 -0.000211887
-13.3259 -0.00566267 -0.00021396
-13.283 -0.00569951 -0.000216058
-13.2402 -0.00573665 -0.000218179
-13.1974 -0.00577409 -0.000220324
-13.1547 -0.00581183 -0.000222494
-13.1121 -0.00584988 -0.000224689
-13.0696 -0.00588824 -0.000226909
-13.0271 -0.00592692 -0.000229156
-12.9847 -0.00596592 -0.000231428
-12.9424 -0.00600525 -0.000233727
-12.9001 -0.0060449 -0.000236052
-12.8579 -0.00608488 -0.000238405
-12.8158 -0.0061252 -0.000240786
-12.7737 -0.00616585 -0.000243195
-12.7317 -0.00620685 -0.000245632
-12.6898 -0.0062482 -0.000248098
-12.6479 -0.0062899 -0.000250594
-12.6061 -0.00633196 -0.000253119
-12.5643 -0.00637438 -0.000255675
-12.5226 -0.00641716 -0.000258262
-12.481 -0.00646031 -0.000260879
-12.4394 -0.00650383 -0.000263529
-12.3979 -0.00654774 -0.00026621
-12.3565 -0.00659202 -0.000268925
-12.3151 -0.0066367 -0.000271672
-12.2738 -0.00668176 -0.000274453
-12.2325 -0.00672723 -0.000277269
-12.1913 -0.0067731 -0.000280119
-12.1501 -0.00681937 -0.000283004
-12.109 -0.00686606 -0.000285925
-12.068 -0.00691316 -0.000288883
-12.027 -0.00696069 -0.000291878
-11.986 -0.00700865 -0.00029491
-11.9452 -0.00705704 -0.00029798
-11.9043 -0.00710587 -0.000301089
-11.8636 -0.00715514 -0.000304237
-11.8228 -0.00720486 -0.000307426
-11.7822 -0.00725504 -0.000310655
-11.7415 -0.00730569 -0.000313925
-11.701 -0.0073568 -0.000317237
-11.6605 -0.00740838 -0.000320592
-11.62 -0.00746044 -0.00032399
-11.5796 -0.007513 -0.000327432
-11.5392 -0.00756604 -0.000330919
-11.4989 -0.00761958 -0.000334452
-11.4587 -0.00767363 -0.00033803
-11.4184 -0.00772819 -0.000341656
-11.3783 -0.00778327 -0.000345329
-11.3381 -0.00783887 -0.000349051
-11.2981 -0.00789501 -0.000352822
-11.2581 -0.00795168 -0.000356643
-11.2181 -0.00800891 -0.000360515
-11.1781 -0.00806669 -0.000364439
-11.1383 -0.00812503 -0.000368416
-11.0984 -0.00818393 -0.000372446
-11.0586 -0.00824342 -0.000376531
-11.0189 -0.00830349 -0.000380671
-10.9792 -0.00836415 -0.000384868
-10.9395 -0.00842541 -0.000389122
-10.8999 -0.00848728 -0.000393434
-10.8603 -0.00854977 -0.000397806
-10.8208 -0.00861289 -0.000402238
-10.7813 -0.00867663 -0.000406731
-10.7418 -0.00874102 -0.000411287
-10.7024 -0.00880607 -0.000415907
-10.6631 -0.00887177 -0.000420591
-10.6238 -0.00893814 -0.000425341
-10.5845 -0.00900519 -0.000430158
-10.5452 -0.00907293 -0.000435042
-10.506 -0.00914137 -0.000439997
-10.4669 -0.00921052 -0.000445022
-10.4278 -0.00928039 -0.000450118
-10.3887 -0.00935098 -0.000455288
-10.3496 -0.00942232 -0.000460533
-10.3106 -0.0094944 -0.000465853
-10.2717 -0.00956724 -0.00047125
-10.2328 -0.00964086 -0.000476726
-10.1939 -0.00971526 -0.000482282
-10.155 -0.00979045 -0.000487919
-10.1162 -0.00986645 -0.00049364
-10.0774 -0.00994326 -0.000499444
-10.0387 -0.0100209 -0.000505335
-10 -0.0100994 -0.000511314
-9.96134 -0.0101787 -0.000517382
-9.92271 -0.0102589 -0.00052354
-9.88412 -0.01034 -0.000529792
-9.84557 -0.010422 -0.000536138
-9.80704 -0.0105049 -0.00054258
-9.76856 -0.0105887 -0.00054912
-9.73011 -0.0106734 -0.00055576
-9.69169 -0.0107591 -0.000562502
-9.65331 -0.0108457 -0.000569348
-9.61496 -0.0109334 -0.0005763
-9.57664 -0.011022 -0.000583359
-9.53836 -0.0111116 -0.000590528
-9.50011 -0.0112022 -0.00059781
-9.46189 -0.0112939 -0.000605205
-9.42371 -0.0113867 -0.000612718
-9.38556 -0.0114805 -0.000620349
-9.34744 -0.0115754 -0.000628101
-9.30935 -0.0116714 -0.000635977
-9.2713 -0.0117685 -0.000643979
-9.23327 -0.0118667 -0.00065211
-9.19528 -0.0119662 -0.000660372
-9.15732 -0.0120668 -0.000668767
-9.11939 -0.0121686 -0.0006773
-9.08149 -0.0122716 -0.000685971
-9.04362 -0.0123758 -0.000694785
-9.00578 -0.0124813 -0.000703744
-8.96797 -0.0125881 -0.000712852
-8.93019 -0.0126962 -0.00072211
-8.89244 -0.0128055 -0.000731523
-8.85471 -0.0129163 -0.000741094
-8.81702 -0.0130284 -0.000750825
-8.77936 -0.0131418 -0.000760721
-8.74172 -0.0132567 -0.000770785
-8.70412 -0.013373 -0.000781019
-8.66654 -0.0134908 -0.00079143
-8.62899 -0.01361 -0.000802018
-8.59146 -0.0137308 -0.00081279
-8.55397 -0.0138531 -0.000823748
-8.5165 -0.0139769 -0.000834897
-8.47906 -0.0141023 -0.000846241
-8.44165 -0.0142294 -0.000857784
-8.40426 -0.0143581 -0.00086953
-8.3669 -0.0144884 -0.000881485
-8.32956 -0.0146204 -0.000893652
-8.29226 -0.0147542 -0.000906037
-8.25497 -0.0148897 -0.000918644
-8.21772 -0.0150271 -0.000931478
-8.18049 -0.0151662 -0.000944545
-8.14328 -0.0153072 -0.000957849
-8.1061 -0.0154501 -0.000971397
-8.06895 -0.0155949 -0.000985194
-8.03182 -0.0157416 -0.000999245
-7.99471 -0.0158904 -0.00101356
-7.95763 -0.0160412 -0.00102813
-7.92058 -0.016194 -0.00104299
-7.88355 -0.016349 -0.00105812
-7.84654 -0.0165061 -0.00107353
-7.80955 -0.0166653 -0.00108924
-7.77259 -0.0168268 -0.00110525
-7.73566 -0.0169906 -0.00112156
-7.69874 -0.0171567 -0.00113819
-7.66185 -0.0173251 -0.00115514
-7.62498 -0.017496 -0.00117242
-7.58814 -0.0176692 -0.00119004
-7.55132 -0.017845 -0.00120801
-7.51452 -0.0180233 -0.00122632
-7.47774 -0.0182042 -0.00124501
-7.44099 -0.0183878 -0.00126406
-7.40425 -0.018574 -0.0012835
-7.36754 -0.018763 -0.00130333
-7.33085 -0.0189548 -0.00132356
-7.29418 -0.0191495 -0.0013442
-7.25754 -0.0193471 -0.00136526
-7.22091 -0.0195476 -0.00138676
-7.18431 -0.0197512 -0.0014087
-7.14772 -0.0199579 -0.00143109
-7.11116 -0.0201677 -0.00145396
-7.07462 -0.0203808 -0.0014773
-7.0381 -0.0205972 -0.00150114
-7.00159 -0.0208169 -0.00152548
-6.96511 -0.0210401 -0.00155035
-6.92865 -0.0212668 -0.00157574
-6.89221 -0.021497 -0.00160169
-6.85579 -0.0217309 -0.0016282
-6.81938 -0.0219686 -0.00165528
-6.783 -0.0222101 -0.00168296
-6.74664 -0.0224554 -0.00171126
-6.71029 -0.0227048 -0.00174018
-6.67397 -0.0229583 -0.00176974
-6.63766 -0.0232159 -0.00179997
-6.60137 -0.0234777 -0.00183088
-6.5651 -0.0237439 -0.0018625
-6.52885 -0.0240146 -0.00189483
-6.49262 -0.0242898 -0.00192791
-6.4564 -0.0245697 -0.00196176
-6.42021 -0.0248543 -0.00199639
-6.38403 -0.0251438 -0.00203183
-6.34786 -0.0254383 -0.0020681
-6.31172 -0.0257379 -0.00210524
-6.27559 -0.0260427 -0.00214326
-6.23949 -0.0263529 -0.00218219
-6.20339 -0.0266685 -0.00222206
-6.16732 -0.0269897 -0.0022629
-6.13126 -0.0273167 -0.00230474
-6.09522 -0.0276495 -0.0023476
-6.05919 -0.0279884 -0.00239153
-6.02319 -0.0283334 -0.00243655
-5.9872 -0.0286848 -0.0024827
-5.95122 -0.0290426 -0.00253002
-5.91526 -0.029407 -0.00257853
-5.87932 -0.0297783 -0.00262829
-5.84339 -0.0301565 -0.00267933
-5.80748 -0.0305419 -0.00273169
-5.77158 -0.0309346 -0.00278542
-5.7357 -0.0313349 -0.00284056
-5.69984 -0.0317428 -0.00289716
-5.66399 -0.0321587 -0.00295527
-5.62815 -0.0325828 -0.00301494
-5.59233 -0.0330151 -0.00307622
-5.55653 -0.0334561 -0.00313917
-5.52074 -0.0339059 -0.00320385
-5.48497 -0.0343646 -0.00327031
-5.4492 -0.0348327 -0.00333863
-5.41346 -0.0353104 -0.00340886
-5.37773 -0.0357978 -0.00348107
-5.34201 -0.0362953 -0.00355534
-5.30631 -0.0368032 -0.00363174
-5.27062 -0.0373218 -0.00371035
-5.23494 -0.0378513 -0.00379125
-5.19928 -0.0383921 -0.00387452
-5.16363 -0.0389445 -0.00396026
-5.128 -0.0395089 -0.00404856
-5.09237 -0.0400855 -0.00413951
-5.05677 -0.0406749 -0.00423323
-5.02117 -0.0412772 -0.00432981
-4.98559 -0.041893 -0.00442936
-4.95002 -0.0425227 -0.00453202
-4.91446 -0.0431666 -0.00463789
-4.87892 -0.0438252 -0.00474711
-4.84339 -0.044499 -0.00485982
-4.80787 -0.0451884 -0.00497617
-4.77237 -0.045894 -0.00509629
-4.73687 -0.0466162 -0.00522035
-4.70139 -0.0473556 -0.00534852
-4.66592 -0.0481128 -0.00548097
-4.63046 -0.0488883 -0.00561788
-4.59502 -0.0496827 -0.00575946
-4.55958 -0.0504967 -0.00590591
-4.52416 -0.0513309 -0.00605744
-4.48875 -0.052186 -0.00621428
-4.45335 -0.0530628 -0.00637669
-4.41797 -0.0539619 -0.0065449
-4.38259 -0.0548842 -0.0067192
-4.34722 -0.0558304 -0.00689987
-4.31187 -0.0568015 -0.00708721
-4.27653 -0.0577982 -0.00728155
-4.24119 -0.0588216 -0.00748323
-4.20587 -0.0598726 -0.00769262
-4.17056 -0.0609522 -0.00791009
-4.13526 -0.0620615 -0.00813606
-4.09997 -0.0632016 -0.00837097
-4.06469 -0.0643737 -0.00861528
-4.02942 -0.0655789 -0.00886949
-3.99416 -0.0668186 -0.00913412
-3.95891 -0.068094 -0.00940975
-3.92367 -0.0694067 -0.00969697
-3.88844 -0.070758 -0.00999643
-3.85322 -0.0721496 -0.0103088
-3.81801 -0.0735829 -0.0106349
-3.7828 -0.0750597 -0.0109754
-3.74761 -0.0765819 -0.0113312
-3.71243 -0.0781511 -0.0117032
-3.67726 -0.0797695 -0.0120924
-3.64209 -0.081439 -0.0124999
-3.60694 -0.0831617 -0.0129266
-3.57179 -0.0849399 -0.0133739
-3.53665 -0.086776 -0.013843
-3.50152 -0.0886725 -0.0143352
-3.4664 -0.0906318 -0.014852
-3.43129 -0.0926567 -0.0153949
-3.39619 -0.0947501 -0.0159657
-3.36109 -0.0969149 -0.016566
-3.32601 -0.0991542 -0.0171976
-3.29093 -0.101471 -0.0178626
-3.25586 -0.10387 -0.018563
-3.2208 -0.106354 -0.019301
-3.18574 -0.108927 -0.0200788
-3.1507 -0.111593 -0.0208989
-3.11566 -0.114356 -0.021764
-3.08063 -0.117223 -0.0226766
-3.0456 -0.120197 -0.0236398
-3.01059 -0.123285 -0.0246567
-2.97558 -0.126492 -0.0257308
-2.94058 -0.129826 -0.0268658
-2.90558 -0.133294 -0.0280659
-2.87059 -0.136903 -0.0293357
-2.83561 -0.140662 -0.0306804
-2.80064 -0.14458 -0.0321058
-2.76567 -0.148668 -0.0336182
-2.73071 -0.152935 -0.035225
-2.69576 -0.157394 -0.0369344
-2.66081 -0.162056 -0.0387553
-2.62587 -0.166935 -0.0406982
-2.59094 -0.172046 -0.0427743
-2.55601 -0.177402 -0.0449966
-2.52109 -0.183021 -0.0473792
-2.48617 -0.188921 -0.0499383
-2.45126 -0.195119 -0.0526917
-2.41636 -0.201637 -0.0556597
-2.38146 -0.208496 -0.0588648
-2.34657 -0.21572 -0.0623326
-2.31168 -0.223335 -0.0660919
-2.2768 -0.231368 -0.0701754
-2.24192 -0.239849 -0.0746201
-2.20705 -0.24881 -0.0794684
-2.17219 -0.258286 -0.0847683
-2.13733 -0.268314 -0.0905752
-2.10247 -0.278934 -0.0969526
-2.06762 -0.290188 -0.103974
-2.03278 -0.302123 -0.111723
-1.99794 -0.314787 -0.120299
-1.9631 -0.328229 -0.129815
-1.92827 -0.342502 -0.140405
-1.89345 -0.357659 -0.152224
-1.85862 -0.373751 -0.165456
-1.82381 -0.390828 -0.180315
-1.78899 -0.40893 -0.197056
-1.75419 -0.428089 -0.215979
-1.71938 -0.448317 -0.237438
-1.68458 -0.469597 -0.261854
-1.64979 -0.491869 -0.289725
-1.61499 -0.515009 -0.321637
-1.58021 -0.5388 -0.358281
-1.54542 -0.562895 -0.400462
-1.51064 -0.586755 -0.449106
-1.47586 -0.609582 -0.505254
-1.44109 -0.630214 -0.570044
-1.40632 -0.647008 -0.644639
-1.37155 -0.657685 -0.730112
-1.33679 -0.659188 -0.827221
-1.30203 -0.647563 -0.936053
-1.26727 -0.61798 -1.05551
-1.23251 -0.565012 -1.18263
-1.19776 -0.483375 -1.3119
-1.16301 -0.369228 -1.43487
-1.12827 -0.221966 -1.54052
-1.09352 -0.04589 -1.6169
-1.05878 0.149182 -1.65388
-1.02405 0.349251 -1.64622
-0.989309 0.539277 -1.5953
-0.954576 0.706774 -1.50855
-0.919844 0.844205 -1.39698
-0.885115 0.949345 -1.27213
-0.850388 1.02412 -1.14385
-0.815663 1.07284 -1.01926
-0.78094 1.10067 -0.902778
-0.746219 1.11262 -0.796631
-0.711499 1.11301 -0.701532
-0.676781 1.10535 -0.617242
-0.642065 1.09235 -0.542999
-0.60735 1.07603 -0.477806
-0.572637 1.05789 -0.420593
-0.537925 1.03899 -0.370328
-0.503214 1.02007 -0.326055
-0.468504 1.00167 -0.286919
-0.433796 0.984129 -0.25217
-0.399089 0.967687 -0.221154
-0.364382 0.952494 -0.193305
-0.329676 0.938641 -0.168136
-0.294972 0.926176 -0.145225
-0.260267 0.915124 -0.124209
-0.225564 0.905488 -0.104767
-0.190861 0.897264 -0.0866223
-0.156158 0.890439 -0.0695249
-0.121456 0.885001 -0.053254
-0.0867541 0.880936 -0.0376054
-0.0520524 0.878232 -0.0223924
-0.0173508 0.876883 -0.00743554
0.0173508 0.876883 0.00743554
0.0520524 0.878232 0.0223924
0.0867541 0.880936 0.0376054
0.121456 0.885001 0.053254
0.156158 0.890439 0.0695249
0.190861 0.897264 0.0866223
0.225564 0.905488 0.104767
0.260267 0.915124 0.124209
0.294972 0.926176 0.145225
0.329676 0.938641 0.168136
0.364382 0.952494 0.193305
0.399089 0.967687 0.221154
0.433796 0.984129 0.25217
0.468504 1.00167 0.286919
0.503214 1.02007 0.326055
0.537925 1.03899 0.370328
0.572637 1.05789 0.420593
0.60735 1.07603 0.477806
0.642065 1.09235 0.542999
0.676781 1.10535 0.617242
0.711499 1.11301 0.701532
0.746219 1.11262 0.796631
0.78094 1.10067 0.902778
0.815663 1.07284 1.01926
0.850388 1.02412 1.14385
0.885115 0.949345 1.27213
0.919844 0.844205 1.39698
0.954576 0.706774 1.50855
0.989309 0.539277 1.5953
1.02405 0.349251 1.64622
1.05878 0.149182 1.65388
1.09352 -0.04589 1.6169
1.12827 -0.221966 1.54052
1.16301 -0.369228 1.43487
1.19776 -0.483375 1.3119
1.23251 -0.565012 1.18263
1.26727 -0.61798 1.05551
1.30203 -0.647563 0.936053
1.33679 -0.659188 0.827221
1.37155 -0.657685 0.730112
1.40632 -0.647008 0.644639
1.44109 -0.630214 0.570044
1.47586 -0.609582 0.505254
1.51064 -0.586755 0.449106
1.54542 -0.562895 0.400462
1.58021 -0.5388 0.358281
1.61499 -0.515009 0.321637
1.64979 -0.491869 0.289725
1.68458 -0.469597 0.261854
1.71938 -0.448317 0.237438
1.75419 -0.428089 0.215979
1.78899 -0.40893 0.197056
1.82381 -0.390828 0.180315
1.85862 -0.373751 0.165456
1.89345 -0.357659 0.152224
1.92827 -0.342502 0.140405
1.9631 -0.328229 0.129815
1.99794 -0.314787 0.120299
2.03278 -0.302123 0.111723
2.06762 -0.290188 0.103974
2.10247 -0.278934 0.0969526
2.13733 -0.268314 0.0905752
2.17219 -0.258286 0.0847683
2.20705 -0.24881 0.0794684
2.24192 -0.239849 0.0746201
2.2768 -0.231368 0.0701754
2.31168 -0.223335 0.0660919
2.34657 -0.21572 0.0623326
2.38146 -0.208496 0.0588648
2.41636 -0.201637 0.0556597
2.45126 -0.195119 0.0526917
2.48617 -0.188921 0.0499383
2.52109 -0.183021 0.0473792
2.55601 -0.177402 0.0449966
2.59094 -0.172046 0.0427743
2.62587 -0.166935 0.0406982
2.66081 -0.162056 0.0387553
2.69576 -0.157394 0.0369344
2.73071 -0.152935 0.035225
2.76567 -0.148668 0.0336182
2.80064 -0.14458 0.0321058
2.83561 -0.140662 0.0306804
2.87059 -0.136903 0.0293357
2.90558 -0.133294 0.0280659
2.94058 -0.129826 0.0268658
2.97558 -0.126492 0.0257308
3.01059 -0.123285 0.0246567
3.0456 -0.120197 0.0236398
3.08063 -0.117223 0.0226766
3.11566 -0.114356 0.021764
3.1507 -0.111593 0.0208989
3.18574 -0.108927 0.0200788
3.2208 -0.106354 0.019301
3.25586 -0.10387 0.018563
3.29093 -0.101471 0.0178626
3.32601 -0.0991542 0.0171976
3.36109 -0.0969149 0.016566
3.39619 -0.0947501 0.0159657
3.43129 -0.0926567 0.0153949
3.4664 -0.0906318 0.014852
3.50152 -0.0886725 0.0143352
3.53665 -0.086776 0.013843
3.57179 -0.0849399 0.0133739
3.60694 -0.0831617 0.0129266
3.64209 -0.081439 0.0124999
3.67726 -0.0797695 0.0120924
3.71243 -0.0781511 0.0117032
3.74761 -0.0765819 0.0113312
3.7828 -0.0750597 0.0109754
3.81801 -0.0735829 0.0106349
3.85322 -0.0721496 0.0103088
3.88844 -0.070758 0.00999643
3.92367 -0.0694067 0.00969697
3.95891 -0.068094 0.00940975
3.99416 -0.0668186 0.00913412
4.02942 -0.0655789 0.00886949
4.06469 -0.0643737 0.00861528
4.09997 -0.0632016 0.00837097
4.13526 -0.0620615 0.00813606
4.17056 -0.0609522 0.00791009
4.20587 -0.0598726 0.00769262
4.24119 -0.0588216 0.00748323
4.27653 -0.0577982 0.00728155
4.31187 -0.0568015 0.00708721
4.34722 -0.0558304 0.00689987
4.38259 -0.0548842 0.0067192
4.41797 -0.0539619 0.0065449
4.45335 -0.0530628 0.00637669
4.48875 -0.052186 0.00621428
4.52416 -0.0513309 0.00605744
4.55958 -0.0504967 0.00590591
4.59502 -0.0496827 0.00575946
4.63046 -0.0488883 0.00561788
4.66592 -0.0481128 0.00548097
4.70139 -0.0473556 0.00534852
4.73687 -0.0466162 0.00522035
4.77237 -0.045894 0.00509629
4.80787 -0.0451884 0.00497617
4.84339 -0.044499 0.00485982
4.87892 -0.0438252 0.00474711
4.91446 -0.0431666 0.00463789
4.95002 -0.0425227 0.00453202
4.98559 -0.041893 0.00442936
5.02117 -0.0412772 0.00432981
5.05677 -0.0406749 0.00423323
5.09237 -0.0400855 0.00413951
5.128 -0.0395089 0.00404856
5.16363 -0.0389445 0.00396026
5.19928 -0.0383921 0.00387452
5.23494 -0.0378513 0.00379125
5.27062 -0.0373218 0.00371035
5.30631 -0.0368032 0.00363174
5.34201 -0.0362953 0.00355534
5.37773 -0.0357978 0.00348107
5.41346 -0.0353104 0.00340886
5.4492 -0.0348327 0.00333863
5.48497 -0.0343646 0.00327031
5.52074 -0.0339059 0.00320385
5.55653 -0.0334561 0.00313917
5.59233 -0.0330151 0.00307622
5.62815 -0.0325828 0.00301494
5.66399 -0.0321587 0.00295527
5.69984 -0.0317428 0.00289716
5.7357 -0.0313349 0.00284056
5.77158 -0.0309346 0.00278542
5.80748 -0.0305419 0.00273169
5.84339 -0.0301565 0.00267933
5.87932 -0.0297783 0.00262829
5.91526 -0.029407 0.00257853
5.95122 -0.0290426 0.00253002
5.9872 -0.0286848 0.0024827
6.02319 -0.0283334 0.00243655
6.05919 -0.0279884 0.00239153
6.09522 -0.0276495 0.0023476
6.13126 -0.0273167 0.00230474
6.16732 -0.0269897 0.0022629
6.20339 -0.0266685 0.00222206
6.23949 -0.0263529 0.00218219
6.27559 -0.0260427 0.00214326
6.31172 -0.0257379 0.00210524
6.34786 -0.0254383 0.0020681
6.38403 -0.0251438 0.00203183
6.42021 -0.0248543 0.00199639
6.4564 -0.0245697 0.00196176
6.49262 -0.0242898 0.00192791
6.52885 -0.0240146 0.00189483
6.5651 -0.0237439 0.0018625
6.60137 -0.0234777 0.00183088
6.63766 -0.0232159 0.00179997
6.67397 -0.0229583 0.00176974
6.71029 -0.0227048 0.00174018
6.74664 -0.0224554 0.00171126
6.783 -0.0222101 0.00168296
6.81938 -0.0219686 0.00165528
6.85579 -0.0217309 0.0016282
6.89221 -0.021497 0.00160169
6.92865 -0.0212668 0.00157574
6.96511 -0.0210401 0.00155035
7.00159 -0.0208169 0.00152548
7.0381 -0.0205972 0.00150114
7.07462 -0.0203808 0.0014773
7.11116 -0.0201677 0.00145396
7.14772 -0.0199579 0.00143109
7.18431 -0.0197512 0.0014087
7.22091 -0.0195476 0.00138676
7.25754 -0.0193471 0.00136526
7.29418 -0.0191495 0.0013442
7.33085 -0.0189548 0.00132356
7.36754 -0.018763 0.00130333
7.40425 -0.018574 0.0012835
7.44099 -0.0183878 0.00126406
7.47774 -0.0182042 0.00124501
7.51452 -0.0180233 0.00122632
7.55132 -0.017845 0.00120801
7.58814 -0.0176692 0.00119004
7.62498 -0.017496 0.00117242
7.66185 -0.0173251 0.00115514
7.69874 -0.0171567 0.00113819
7.73566 -0.0169906 0.00112156
7.77259 -0.0168268 0.00110525
7.80955 -0.0166653 0.00108924
7.84654 -0.0165061 0.00107353
7.88355 -0.016349 0.00105812
7.92058 -0.016194 0.00104299
7.95763 -0.0160412 0.00102813
7.99471 -0.0158904 0.00101356
8.03182 -0.0157416 0.000999245
8.06895 -0.0155949 0.000985194
8.1061 -0.0154501 0.000971397
8.14328 -0.0153072 0.000957849
8.18049 -0.0151662 0.000944545
8.21772 -0.0150271 0.000931478
8.25497 -0.0148897 0.000918644
8.29226 -0.0147542 0.000906037
8.32956 -0.0146204 0.000893652
8.3669 -0.0144884 0.000881485
8.40426 -0.0143581 0.00086953
8.44165 -0.0142294 0.000857784
8.47906 -0.0141023 0.000846241
8.5165 -0.0139769 0.000834897
8.55397 -0.0138531 0.000823748
8.59146 -0.0137308 0.00081279
8.62899 -0.01361 0.000802018
8.66654 -0.0134908 0.00079143
8.70412 -0.013373 0.000781019
8.74172 -0.0132567 0.000770785
8.77936 -0.0131418 0.000760721
8.81702 -0.0130284 0.000750825
8.85471 -0.0129163 0.000741094
8.89244 -0.0128055 0.000731523
8.93019 -0.0126962 0.00072211
8.96797 -0.0125881 0.000712852
9.00578 -0.0124813 0.000703744
9.04362 -0.0123758 0.000694785
9.08149 -0.0122716 0.000685971
9.11939 -0.0121686 0.0006773
9.15732 -0.0120668 0.000668767
9.19528 -0.0119662 0.000660372
9.23327 -0.0118667 0.00065211
9.2713 -0.0117685 0.000643979
9.30935 -0.0116714 0.000635977
9.34744 -0.0115754 0.000628101
9.38556 -0.0114805 0.000620349
9.42371 -0.0113867 0.000612718
9.46189 -0.0112939 0.000605205
9.50011 -0.0112022 0.00059781
9.53836 -0.0111116 0.000590528
9.57664 -0.011022 0.000583359
9.61496 -0.0109334 0.0005763
9.65331 -0.0108457 0.000569348
9.69169 -0.0107591 0.000562502
9.73011 -0.0106734 0.00055576
9.76856 -0.0105887 0.00054912
9.80704 -0.0105049 0.00054258
9.84557 -0.010422 0.000536138
9.88412 -0.01034 0.000529792
9.92271 -0.0102589 0.00052354
9.96134 -0.0101787 0.000517382
10 -0.0100994 0.000511314
10.0387 -0.0100209 0.000505335
10.0774 -0.00994326 0.000499444
10.1162 -0.00986645 0.00049364
10.155 -0.00979045 0.000487919
10.1939 -0.00971526 0.000482282
10.2328 -0.00964086 0.000476726
10.2717 -0.00956724 0.00047125
10.3106 -0.0094944 0.000465853
10.3496 -0.00942232 0.000460533
10.3887 -0.00935098 0.000455288
10.4278 -0.00928039 0.000450118
10.4669 -0.00921052 0.000445022
10.506 -0.00914137 0.000439997
10.5452 -0.00907293 0.000435042
10.5845 -0.00900519 0.000430158
10.6238 -0.00893814 0.000425341
10.6631 -0.00887177 0.000420591
10.7024 -0.00880607 0.000415907
10.7418 -0.00874102 0.000411287
10.7813 -0.00867663 0.000406731
10.8208 -0.00861289 0.000402238
10.8603 -0.00854977 0.000397806
10.8999 -0.00848728 0.000393434
10.9395 -0.00842541 0.000389122
10.9792 -0.00836415 0.000384868
11.0189 -0.00830349 0.000380671
11.0586 -0.00824342 0.000376531
11.0984 -0.00818393 0.000372446
11.1383 -0.00812503 0.000368416
11.1781 -0.00806669 0.000364439
11.2181 -0.00800891 0.000360515
11.2581 -0.00795168 0.000356643
11.2981 -0.00789501 0.000352822
11.3381 -0.00783887 0.000349051
11.3783 -0.00778327 0.000345329
11.4184 -0.00772819 0.000341656
11.4587 -0.00767363 0.00033803
11.4989 -0.00761958 0.000334452
11.5392 -0.00756604 0.000330919
11.5796 -0.007513 0.000327432
11.62 -0.00746044 0.00032399
11.6605 -0.00740838 0.000320592
11.701 -0.0073568 0.000317237
11.7415 -0.00730569 0.000313925
11.7822 -0.00725504 0.000310655
11.8228 -0.00720486 0.000307426
11.8636 -0.00715514 0.000304237
11.9043 -0.00710587 0.000301089
11.9452 -0.00705704 0.00029798
11.986 -0.00700865 0.00029491
12.027 -0.00696069 0.000291878
12.068 -0.00691316 0.000288883
12.109 -0.00686606 0.000285925
12.1501 -0.00681937 0.000283004
12.1913 -0.0067731 0.000280119
12.2325 -0.00672723 0.000277269
12.2738 -0.00668176 0.000274453
12.3151 -0.0066367 0.000271672
12.3565 -0.00659202 0.000268925
12.3979 -0.00654774 0.00026621
12.4394 -0.00650383 0.000263529
12.481 -0.00646031 0.000260879
12.5226 -0.00641716 0.000258262
12.5643 -0.00637438 0.000255675
12.6061 -0.00633196 0.000253119
12.6479 -0.0062899 0.000250594
12.6898 -0.0062482 0.000248098
12.7317 -0.00620685 0.000245632
12.7737 -0.00616585 0.000243195
12.8158 -0.0061252 0.000240786
12.8579 -0.00608488 0.000238405
12.9001 -0.0060449 0.000236052
12.9424 -0.00600525 0.000233727
12.9847 -0.00596592 0.000231428
13.0271 -0.00592692 0.000229156
13.0696 -0.00588824 0.000226909
13.1121 -0.00584988 0.000224689
13.1547 -0.00581183 0.000222494
13.1974 -0.00577409 0.000220324
13.2402 -0.00573665 0.000218179
13.283 -0.00569951 0.000216058
13.3259 -0.00566267 0.00021396
13.3689 -0.00562613 0.000211887
13.4119 -0.00558988 0.000209836
13.455 -0.00555391 0.000207809
13.4982 -0.00551823 0.000205804
13.5415 -0.00548283 0.000203822
13.5848 -0.00544771 0.000201861
13.6283 -0.00541287 0.000199922
13.6718 -0.00537829 0.000198004
13.7153 -0.00534398 0.000196108
13.759 -0.00530994 0.000194232
13.8028 -0.00527616 0.000192377
13.8466 -0.00524264 0.000190542
13.8905 -0.00520938 0.000188727
13.9345 -0.00517637 0.000186931
13.9786 -0.00514361 0.000185155
14.0227 -0.0051111 0.000183397
14.067 -0.00507883 0.000181659
14.1113 -0.0050468 0.000179939
14.1558 -0.00501502 0.000178238
14.2003 -0.00498347 0.000176554
14.2449 -0.00495215 0.000174889
14.2896 -0.00492107 0.00017324
14.3344 -0.00489021 0.00017161
14.3793 -0.00485958 0.000169996
14.4243 -0.00482917 0.000168399
14.4693 -0.00479899 0.000166819
14.5145 -0.00476902 0.000165255
14.5598 -0.00473927 0.000163707
14.6052 -0.00470973 0.000162176
14.6506 -0.0046804 0.00016066
14.6962 -0.00465128 0.000159159
14.7419 -0.00462237 0.000157674
14.7877 -0.00459366 0.000156204
14.8336 -0.00456516 0.000154749
14.8796 -0.00453685 0.000153309
14.9257 -0.00450874 0.000151883
14.9719 -0.00448082 0.000150472
15.0182 -0.0044531 0.000149074
15.0647 -0.00442557 0.000147691
15.1112 -0.00439822 0.000146321
15.1579 -0.00437106 0.000144965
15.2047 -0.00434409 0.000143622
15.2516 -0.00431729 0.000142293
15.2986 -0.00429068 0.000140976
15.3458 -0.00426424 0.000139672
15.393 -0.00423798 0.000138382
15.4404 -0.0042119 0.000137103
15.488 -0.00418598 0.000135837
15.5356 -0.00416024 0.000134583
15.5834 -0.00413466 0.000133341
15.6313 -0.00410925 0.000132112
15.6794 -0.004084 0.000130893
15.7276 -0.00405891 0.000129687
15.7759 -0.00403398 0.000128491
15.8243 -0.00400921 0.000127307
15.873 -0.0039846 0.000126135
15.9217 -0.00396014 0.000124973
15.9706 -0.00393583 0.000123822
16.0197 -0.00391168 0.000122681
16.0689 -0.00388767 0.000121551
16.1182 -0.00386381 0.000120432
16.1677 -0.00384009 0.000119322
16.2174 -0.00381651 0.000118223
16.2672 -0.00379308 0.000117134
16.3172 -0.00376979 0.000116055
16.3674 -0.00374663 0.000114985
16.4177 -0.00372361 0.000113925
16.4682 -0.00370073 0.000112875
16.5189 -0.00367798 0.000111833
16.5697 -0.00365536 0.000110801
16.6208 -0.00363286 0.000109778
16.672 -0.0036105 0.000108764
16.7234 -0.00358826 0.000107759
16.775 -0.00356614 0.000106763
16.8268 -0.00354415 0.000105775
16.8787 -0.00352227 0.000104795
16.9309 -0.00350051 0.000103824
16.9833 -0.00347888 0.000102861
17.0359 -0.00345735 0.000101906
17.0887 -0.00343594 0.00010096
17.1418 -0.00341464 0.000100021
17.195 -0.00339345 9.90897e-05
17.2485 -0.00337237 9.81663e-05
17.3022 -0.0033514 9.72503e-05
17.3562 -0.00333053 9.63419e-05
17.4104 -0.00330976 9.54407e-05
17.4648 -0.00328909 9.45468e-05
17.5195 -0.00326853 9.36599e-05
17.5744 -0.00324806 9.278e-05
17.6296 -0.00322768 9.1907e-05
17.6851 -0.0032074 9.10408e-05
17.7408 -0.00318722 9.01813e-05
17.7969 -0.00316712 8.93283e-05
17.8532 -0.00314711 8.84817e-05
17.9098 -0.00312718 8.76415e-05
17.9667 -0.00310735 8.68075e-05
18.0239 -0.00308759 8.59797e-05
18.0815 -0.00306791 8.51578e-05
18.1393 -0.00304831 8.43419e-05
18.1975 -0.00302879 8.35317e-05
18.256 -0.00300934 8.27273e-05
18.3149 -0.00298996 8.19283e-05
18.3742 -0.00297066 8.11349e-05
18.4338 -0.00295142 8.03468e-05
18.4938 -0.00293224 7.95639e-05
18.5542 -0.00291313 7.87861e-05
18.615 -0.00289408 7.80134e-05
18.6762 -0.00287508 7.72454e-05
18.7379 -0.00285614 7.64823e-05
18.8 -0.00283725 7.57238e-05
18.8625 -0.00281841 7.49698e-05
18.9255 -0.00279962 7.42201e-05
18.9891 -0.00278087 7.34747e-05
19.0531 -0.00276216 7.27334e-05
19.1177 -0.00274348 7.1996e-05
19.1828 -0.00272484 7.12625e-05
19.2484 -0.00270623 7.05326e-05
19.3147 -0.00268764 6.98063e-05
19.3816 -0.00266908 6.90833e-05
19.4491 -0.00265053 6.83634e-05
19.5173 -0.00263199 6.76466e-05
19.5862 -0.00261346 6.69325e-05
19.6558 -0.00259493 6.62211e-05
19.7262 -0.0025764 6.55121e-05
19.7974 -0.00255786 6.48053e-05
19.8694 -0.0025393 6.41004e-05
19.9423 -0.00252072 6.33972e-05
20.0162 -0.0025021 6.26954e-05
20.091 -0.00248345 6.19947e-05
20.1669 -0.00246475 6.12948e-05
20.244 -0.00244598 6.05954e-05
20.3222 -0.00242715 5.9896e-05
20.4016 -0.00240823 5.91962e-05
20.4825 -0.00238921 5.84955e-05
20.5648 -0.00237008 5.77934e-05
20.6487 -0.00235081 5.70893e-05
20.7344 -0.00233139 5.63824e-05
20.8219 -0.00231178 5.56719e-05
20.9115 -0.00229197 5.49569e-05
21.0034 -0.00227191 5.42363e-05
21.0979 -0.00225157 5.35086e-05
21.1952 -0.00223088 5.27722e-05
21.2959 -0.0022098 5.2025e-05
21.4004 -0.00218823 5.12643e-05
21.5093 -0.00216606 5.04866e-05
21.6237 -0.00214316 4.9687e-05
21.7448 -0.0021193 4.88588e-05
21.8747 -0.00209417 4.79913e-05
22.0165 -0.00206721 4.70668e-05
22.1768 -0.00203738 4.60505e-05
22.3723 -0.00200186 4.48504e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.75Lambda0.5Nc1Classic/GRp_FRG.txt <==
-22.3723 -0.00200209 -4.48598e-05
-22.1768 -0.00203761 -4.60605e-05
-22.0165 -0.00206745 -4.70768e-05
-21.8747 -0.00209441 -4.80016e-05
-21.7448 -0.00211955 -4.88692e-05
-21.6237 -0.00214341 -4.96977e-05
-21.5093 -0.00216631 -5.04973e-05
-21.4004 -0.00218848 -5.12754e-05
-21.2959 -0.00221006 -5.20363e-05
-21.1952 -0.00223115 -5.27839e-05
-21.0979 -0.00225183 -5.35204e-05
-21.0034 -0.00227218 -5.42484e-05
-20.9115 -0.00229225 -5.49692e-05
-20.8219 -0.00231206 -5.56846e-05
-20.7344 -0.00233167 -5.63952e-05
-20.6487 -0.0023511 -5.71024e-05
-20.5648 -0.00237037 -5.78067e-05
-20.4825 -0.00238951 -5.85091e-05
-20.4016 -0.00240853 -5.921e-05
-20.3222 -0.00242746 -5.99101e-05
-20.244 -0.0024463 -6.06097e-05
-20.1669 -0.00246507 -6.13095e-05
-20.091 -0.00248377 -6.20095e-05
-20.0162 -0.00250243 -6.27105e-05
-19.9423 -0.00252105 -6.34125e-05
-19.8694 -0.00253964 -6.4116e-05
-19.7974 -0.0025582 -6.48211e-05
-19.7262 -0.00257675 -6.55283e-05
-19.6558 -0.00259528 -6.62375e-05
-19.5862 -0.00261382 -6.69492e-05
-19.5173 -0.00263235 -6.76634e-05
-19.4491 -0.00265089 -6.83806e-05
-19.3816 -0.00266945 -6.91006e-05
-19.3147 -0.00268802 -6.9824e-05
-19.2484 -0.00270661 -7.05505e-05
-19.1828 -0.00272522 -7.12807e-05
-19.1177 -0.00274387 -7.20144e-05
-19.0531 -0.00276255 -7.27521e-05
-18.9891 -0.00278127 -7.34936e-05
-18.9255 -0.00280002 -7.42394e-05
-18.8625 -0.00281882 -7.49892e-05
-18.8 -0.00283766 -7.57436e-05
-18.7379 -0.00285656 -7.65022e-05
-18.6762 -0.0028755 -7.72657e-05
-18.615 -0.00289451 -7.80338e-05
-18.5542 -0.00291356 -7.88069e-05
-18.4938 -0.00293268 -7.95849e-05
-18.4338 -0.00295186 -8.03681e-05
-18.3742 -0.00297111 -8.11564e-05
-18.3149 -0.00299042 -8.19502e-05
-18.256 -0.0030098 -8.27493e-05
-18.1975 -0.00302926 -8.35541e-05
-18.1393 -0.00304878 -8.43644e-05
-18.0815 -0.00306839 -8.51807e-05
-18.0239 -0.00308807 -8.60027e-05
-17.9667 -0.00310783 -8.68309e-05
-17.9098 -0.00312768 -8.76651e-05
-17.8532 -0.00314761 -8.85056e-05
-17.7969 -0.00316762 -8.93523e-05
-17.7408 -0.00318773 -9.02056e-05
-17.6851 -0.00320792 -9.10653e-05
-17.6296 -0.00322821 -9.19319e-05
-17.5744 -0.00324859 -9.2805e-05
-17.5195 -0.00326906 -9.36852e-05
-17.4648 -0.00328963 -9.45722e-05
-17.4104 -0.0033103 -9.54665e-05
-17.3562 -0.00333108 -9.63678e-05
-17.3022 -0.00335195 -9.72766e-05
-17.2485 -0.00337293 -9.81927e-05
-17.195 -0.00339402 -9.91165e-05
-17.1418 -0.00341521 -0.000100048
-17.0887 -0.00343652 -0.000100987
-17.0359 -0.00345794 -0.000101934
-16.9833 -0.00347947 -0.000102889
-16.9309 -0.00350111 -0.000103852
-16.8787 -0.00352287 -0.000104823
-16.8268 -0.00354475 -0.000105803
-16.775 -0.00356675 -0.000106791
-16.7234 -0.00358887 -0.000107788
-16.672 -0.00361112 -0.000108794
-16.6208 -0.00363349 -0.000109808
-16.5697 -0.00365599 -0.000110831
-16.5189 -0.00367862 -0.000111863
-16.4682 -0.00370138 -0.000112905
-16.4177 -0.00372427 -0.000113956
-16.3674 -0.00374729 -0.000115016
-16.3172 -0.00377045 -0.000116086
-16.2672 -0.00379375 -0.000117166
-16.2174 -0.00381719 -0.000118255
-16.1677 -0.00384077 -0.000119355
-16.1182 -0.00386449 -0.000120464
-16.0689 -0.00388836 -0.000121584
-16.0197 -0.00391238 -0.000122714
-15.9706 -0.00393654 -0.000123855
-15.9217 -0.00396085 -0.000125007
-15.873 -0.00398532 -0.000126169
-15.8243 -0.00400994 -0.000127342
-15.7759 -0.00403471 -0.000128527
-15.7276 -0.00405965 -0.000129722
-15.6794 -0.00408474 -0.00013093
-15.6313 -0.00411 -0.000132148
-15.5834 -0.00413542 -0.000133379
-15.5356 -0.004161 -0.000134621
-15.488 -0.00418675 -0.000135876
-15.4404 -0.00421267 -0.000137142
-15.393 -0.00423877 -0.000138422
-15.3458 -0.00426503 -0.000139713
-15.2986 -0.00429148 -0.000141017
-15.2516 -0.0043181 -0.000142334
-15.2047 -0.0043449 -0.000143665
-15.1579 -0.00437188 -0.000145008
-15.1112 -0.00439904 -0.000146365
-15.0647 -0.0044264 -0.000147736
-15.0182 -0.00445394 -0.00014912
-14.9719 -0.00448167 -0.000150518
-14.9257 -0.00450959 -0.000151931
-14.8796 -0.00453771 -0.000153358
-14.8336 -0.00456602 -0.000154799
-14.7877 -0.00459454 -0.000156255
-14.7419 -0.00462325 -0.000157726
-14.6962 -0.00465217 -0.000159212
-14.6506 -0.0046813 -0.000160714
-14.6052 -0.00471064 -0.000162231
-14.5598 -0.00474018 -0.000163764
-14.5145 -0.00476994 -0.000165313
-14.4693 -0.00479992 -0.000166878
-14.4243 -0.00483012 -0.000168459
-14.3793 -0.00486053 -0.000170057
-14.3344 -0.00489117 -0.000171672
-14.2896 -0.00492204 -0.000173305
-14.2449 -0.00495313 -0.000174954
-14.2003 -0.00498446 -0.000176621
-14.1558 -0.00501602 -0.000178306
-14.1113 -0.00504781 -0.000180009
-14.067 -0.00507985 -0.000181731
-14.0227 -0.00511213 -0.000183471
-13.9786 -0.00514465 -0.000185229
-13.9345 -0.00517742 -0.000187007
-13.8905 -0.00521044 -0.000188805
-13.8466 -0.00524372 -0.000190622
-13.8028 -0.00527725 -0.000192459
-13.759 -0.00531104 -0.000194316
-13.7153 -0.0053451 -0.000196193
-13.6718 -0.00537942 -0.000198092
-13.6283 -0.00541401 -0.000200011
-13.5848 -0.00544887 -0.000201952
-13.5415 -0.005484 -0.000203915
-13.4982 -0.00551942 -0.0002059
-13.455 -0.00555511 -0.000207906
-13.4119 -0.00559109 -0.000209936
-13.3689 -0.00562736 -0.000211988
-13.3259 -0.00566392 -0.000214065
-13.283 -0.00570077 -0.000216164
-13.2402 -0.00573792 -0.000218287
-13.1974 -0.00577538 -0.000220435
-13.1547 -0.00581314 -0.000222608
-13.1121 -0.00585121 -0.000224805
-13.0696 -0.00588959 -0.000227028
-13.0271 -0.00592829 -0.000229277
-12.9847 -0.00596731 -0.000231552
-12.9424 -0.00600665 -0.000233853
-12.9001 -0.00604632 -0.000236182
-12.8579 -0.00608632 -0.000238537
-12.8158 -0.00612666 -0.000240921
-12.7737 -0.00616734 -0.000243333
-12.7317 -0.00620836 -0.000245773
-12.6898 -0.00624973 -0.000248242
-12.6479 -0.00629146 -0.000250741
-12.6061 -0.00633354 -0.00025327
-12.5643 -0.00637598 -0.000255829
-12.5226 -0.00641878 -0.000258419
-12.481 -0.00646196 -0.00026104
-12.4394 -0.00650551 -0.000263693
-12.3979 -0.00654944 -0.000266378
-12.3565 -0.00659375 -0.000269096
-12.3151 -0.00663845 -0.000271847
-12.2738 -0.00668355 -0.000274632
-12.2325 -0.00672904 -0.000277452
-12.1913 -0.00677494 -0.000280306
-12.1501 -0.00682124 -0.000283195
-12.109 -0.00686796 -0.00028612
-12.068 -0.00691509 -0.000289083
-12.027 -0.00696265 -0.000292081
-11.986 -0.00701064 -0.000295118
-11.9452 -0.00705906 -0.000298193
-11.9043 -0.00710793 -0.000301307
-11.8636 -0.00715724 -0.00030446
-11.8228 -0.00720699 -0.000307653
-11.7822 -0.00725721 -0.000310887
-11.7415 -0.00730789 -0.000314162
-11.701 -0.00735904 -0.000317479
-11.6605 -0.00741066 -0.00032084
-11.62 -0.00746276 -0.000324243
-11.5796 -0.00751535 -0.000327691
-11.5392 -0.00756843 -0.000331183
-11.4989 -0.00762202 -0.000334721
-11.4587 -0.00767611 -0.000338305
-11.4184 -0.00773071 -0.000341937
-11.3783 -0.00778583 -0.000345616
-11.3381 -0.00784148 -0.000349345
-11.2981 -0.00789766 -0.000353122
-11.2581 -0.00795439 -0.00035695
-11.2181 -0.00801166 -0.000360828
-11.1781 -0.00806948 -0.000364759
-11.1383 -0.00812787 -0.000368743
-11.0984 -0.00818683 -0.00037278
-11.0586 -0.00824636 -0.000376872
-11.0189 -0.00830649 -0.00038102
-10.9792 -0.0083672 -0.000385224
-10.9395 -0.00842852 -0.000389486
-10.8999 -0.00849044 -0.000393806
-10.8603 -0.00855299 -0.000398186
-10.8208 -0.00861616 -0.000402626
-10.7813 -0.00867997 -0.000407128
-10.7418 -0.00874442 -0.000411692
-10.7024 -0.00880952 -0.000416321
-10.6631 -0.00887528 -0.000421013
-10.6238 -0.00894172 -0.000425773
-10.5845 -0.00900884 -0.000430599
-10.5452 -0.00907664 -0.000435494
-10.506 -0.00914515 -0.000440458
-10.4669 -0.00921437 -0.000445493
-10.4278 -0.0092843 -0.0004506
-10.3887 -0.00935497 -0.000455781
-10.3496 -0.00942638 -0.000461036
-10.3106 -0.00949853 -0.000466368
-10.2717 -0.00957145 -0.000471777
-10.2328 -0.00964515 -0.000477265
-10.1939 -0.00971962 -0.000482833
-10.155 -0.0097949 -0.000488484
-10.1162 -0.00987098 -0.000494217
-10.0774 -0.00994788 -0.000500035
-10.0387 -0.0100256 -0.00050594
-10 -0.0101042 -0.000511933
-9.96134 -0.0101836 -0.000518015
-9.92271 -0.0102639 -0.00052419
-9.88412 -0.0103451 -0.000530457
-9.84557 -0.0104272 -0.00053682
-9.80704 -0.0105101 -0.000543278
-9.76856 -0.010594 -0.000549836
-9.73011 -0.0106789 -0.000556494
-9.69169 -0.0107647 -0.000563255
-9.65331 -0.0108514 -0.000570119
-9.61496 -0.0109392 -0.000577091
-9.57664 -0.0110279 -0.000584171
-9.53836 -0.0111176 -0.000591362
-9.50011 -0.0112084 -0.000598664
-9.46189 -0.0113002 -0.000606083
-9.42371 -0.0113931 -0.000613618
-9.38556 -0.011487 -0.000621274
-9.34744 -0.011582 -0.000629051
-9.30935 -0.0116782 -0.000636953
-9.2713 -0.0117754 -0.000644981
-9.23327 -0.0118738 -0.00065314
-9.19528 -0.0119734 -0.00066143
-9.15732 -0.0120741 -0.000669856
-9.11939 -0.0121761 -0.000678418
-9.08149 -0.0122793 -0.000687122
-9.04362 -0.0123837 -0.000695967
-9.00578 -0.0124893 -0.00070496
-8.96797 -0.0125963 -0.000714101
-8.93019 -0.0127045 -0.000723396
-8.89244 -0.0128141 -0.000732845
-8.85471 -0.012925 -0.000742454
-8.81702 -0.0130373 -0.000752223
-8.77936 -0.013151 -0.00076216
-8.74172 -0.013266 -0.000772263
-8.70412 -0.0133826 -0.000782541
-8.66654 -0.0135005 -0.000792994
-8.62899 -0.01362 -0.000803628
-8.59146 -0.013741 -0.000814444
-8.55397 -0.0138635 -0.000825449
-8.5165 -0.0139876 -0.000836645
-8.47906 -0.0141132 -0.000848038
-8.44165 -0.0142405 -0.000859629
-8.40426 -0.0143694 -0.000871427
-8.3669 -0.0145001 -0.000883431
-8.32956 -0.0146324 -0.000895651
-8.29226 -0.0147664 -0.000908087
-8.25497 -0.0149022 -0.000920748
-8.21772 -0.0150398 -0.000933635
-8.18049 -0.0151793 -0.000946757
-8.14328 -0.0153206 -0.000960114
-8.1061 -0.0154638 -0.000973718
-8.06895 -0.0156089 -0.000987568
-8.03182 -0.015756 -0.00100167
-7.99471 -0.0159051 -0.00101604
-7.95763 -0.0160562 -0.00103067
-7.92058 -0.0162094 -0.00104558
-7.88355 -0.0163647 -0.00106076
-7.84654 -0.0165222 -0.00107623
-7.80955 -0.0166819 -0.00109199
-7.77259 -0.0168438 -0.00110805
-7.73566 -0.0170079 -0.00112442
-7.69874 -0.0171744 -0.0011411
-7.66185 -0.0173433 -0.0011581
-7.62498 -0.0175146 -0.00117543
-7.58814 -0.0176883 -0.00119309
-7.55132 -0.0178645 -0.0012111
-7.51452 -0.0180433 -0.00122947
-7.47774 -0.0182247 -0.0012482
-7.44099 -0.0184087 -0.0012673
-7.40425 -0.0185955 -0.00128678
-7.36754 -0.018785 -0.00130666
-7.33085 -0.0189773 -0.00132693
-7.29418 -0.0191725 -0.00134762
-7.25754 -0.0193707 -0.00136872
-7.22091 -0.0195718 -0.00139027
-7.18431 -0.0197759 -0.00141225
-7.14772 -0.0199832 -0.0014347
-7.11116 -0.0201937 -0.00145761
-7.07462 -0.0204074 -0.001481
-7.0381 -0.0206244 -0.00150489
-7.00159 -0.0208448 -0.00152928
-6.96511 -0.0210686 -0.0015542
-6.92865 -0.021296 -0.00157965
-6.89221 -0.0215269 -0.00160565
-6.85579 -0.0217616 -0.00163221
-6.81938 -0.0219999 -0.00165935
-6.783 -0.0222422 -0.00168709
-6.74664 -0.0224883 -0.00171544
-6.71029 -0.0227385 -0.00174443
-6.67397 -0.0229927 -0.00177405
-6.63766 -0.0232511 -0.00180434
-6.60137 -0.0235138 -0.00183532
-6.5651 -0.0237809 -0.001867
-6.52885 -0.0240524 -0.0018994
-6.49262 -0.0243285 -0.00193254
-6.4564 -0.0246093 -0.00196645
-6.42021 -0.0248949 -0.00200115
-6.38403 -0.0251853 -0.00203665
-6.34786 -0.0254808 -0.002073
-6.31172 -0.0257813 -0.00211019
-6.27559 -0.0260871 -0.00214828
-6.23949 -0.0263983 -0.00218727
-6.20339 -0.026715 -0.0022272
-6.16732 -0.0270373 -0.00226809
-6.13126 -0.0273653 -0.00230999
-6.09522 -0.0276992 -0.0023529
-6.05919 -0.0280392 -0.00239689
-6.02319 -0.0283853 -0.00244195
-5.9872 -0.0287378 -0.00248815
-5.95122 -0.0290968 -0.00253551
-5.91526 -0.0294624 -0.00258407
-5.87932 -0.0298349 -0.00263387
-5.84339 -0.0302144 -0.00268495
-5.80748 -0.030601 -0.00273734
-5.77158 -0.030995 -0.00279111
-5.7357 -0.0313965 -0.00284628
-5.69984 -0.0318058 -0.00290292
-5.66399 -0.032223 -0.00296106
-5.62815 -0.0326483 -0.00302077
-5.59233 -0.0330821 -0.00308208
-5.55653 -0.0335244 -0.00314507
-5.52074 -0.0339756 -0.00320978
-5.48497 -0.0344358 -0.00327629
-5.4492 -0.0349053 -0.00334463
-5.41346 -0.0353844 -0.0034149
-5.37773 -0.0358734 -0.00348715
-5.34201 -0.0363724 -0.00356146
-5.30631 -0.0368819 -0.00363789
-5.27062 -0.037402 -0.00371653
-5.23494 -0.0379331 -0.00379746
-5.19928 -0.0384756 -0.00388077
-5.16363 -0.0390297 -0.00396652
-5.128 -0.0395957 -0.00405485
-5.09237 -0.0401742 -0.00414581
-5.05677 -0.0407653 -0.00423955
-5.02117 -0.0413695 -0.00433612
-4.98559 -0.0419873 -0.00443569
-4.95002 -0.0426189 -0.00453833
-4.91446 -0.0432648 -0.00464421
-4.87892 -0.0439256 -0.00475341
-4.84339 -0.0446015 -0.00486611
-4.80787 -0.0452932 -0.00498243
-4.77237 -0.0460011 -0.00510254
-4.73687 -0.0467258 -0.00522657
-4.70139 -0.0474677 -0.00535473
-4.66592 -0.0482276 -0.00548716
-4.63046 -0.0490058 -0.00562408
-4.59502 -0.0498031 -0.00576566
-4.55958 -0.0506201 -0.00591216
-4.52416 -0.0514575 -0.00606373
-4.48875 -0.0523159 -0.00622069
-4.45335 -0.0531962 -0.00638321
-4.41797 -0.0540989 -0.00655163
-4.38259 -0.055025 -0.00672617
-4.34722 -0.0559753 -0.00690719
-4.31187 -0.0569505 -0.00709494
-4.27653 -0.0579517 -0.00728983
-4.24119 -0.0589797 -0.00749215
-4.20587 -0.0600355 -0.00770234
-4.17056 -0.0611202 -0.00792075
-4.13526 -0.0622347 -0.00814788
-4.09997 -0.0633803 -0.00838411
-4.06469 -0.064558 -0.00862999
-4.02942 -0.0657691 -0.00888597
-3.99416 -0.0670148 -0.00915267
-3.95891 -0.0682964 -0.00943059
-3.92367 -0.0696154 -0.00972042
-3.88844 -0.0709731 -0.0100227
-3.85322 -0.072371 -0.0103383
-3.81801 -0.0738108 -0.0106676
-3.7828 -0.075294 -0.0110118
-3.74761 -0.0768223 -0.0113713
-3.71243 -0.0783976 -0.0117471
-3.67726 -0.0800218 -0.0121401
-3.64209 -0.0816967 -0.0125512
-3.60694 -0.0834246 -0.0129812
-3.57179 -0.0852076 -0.0134313
-3.53665 -0.087048 -0.0139023
-3.50152 -0.0889484 -0.0143955
-3.4664 -0.0909115 -0.0149119
-3.43129 -0.09294 -0.0154528
-3.39619 -0.0950371 -0.0160192
-3.36109 -0.097206 -0.0166128
-3.32601 -0.0994504 -0.0172348
-3.29093 -0.101774 -0.017887
-3.25586 -0.104181 -0.018571
-3.2208 -0.106676 -0.019289
-3.18574 -0.109264 -0.020043
-3.1507 -0.111949 -0.0208358
-3.11566 -0.114738 -0.0216698
-3.08063 -0.117635 -0.0225485
-3.0456 -0.120648 -0.0234751
-3.01059 -0.123783 -0.0244537
-2.97558 -0.127046 -0.0254881
-2.94058 -0.130444 -0.0265834
-2.90558 -0.133987 -0.0277443
-2.87059 -0.137682 -0.0289766
-2.83561 -0.141537 -0.0302862
-2.80064 -0.145563 -0.03168
-2.76567 -0.149769 -0.0331651
-2.73071 -0.154167 -0.0347498
-2.69576 -0.158768 -0.0364428
-2.66081 -0.163584 -0.0382543
-2.62587 -0.168631 -0.0401947
-2.59094 -0.173921 -0.0422768
-2.55601 -0.179472 -0.0445135
-2.52109 -0.185299 -0.0469206
-2.48617 -0.191423 -0.0495143
-2.45126 -0.197863 -0.0523143
-2.41636 -0.204641 -0.0553413
-2.38146 -0.211781 -0.0586203
-2.34657 -0.219308 -0.0621776
-2.31168 -0.227251 -0.0660452
-2.2768 -0.23564 -0.0702573
-2.24192 -0.244507 -0.074855
-2.20705 -0.253889 -0.0798833
-2.17219 -0.263823 -0.0853958
-2.13733 -0.274353 -0.0914522
-2.10247 -0.285522 -0.0981234
-2.06762 -0.29738 -0.105489
-2.03278 -0.309977 -0.113645
-1.99794 -0.32337 -0.122699
-1.9631 -0.337617 -0.132782
-1.92827 -0.352779 -0.144041
-1.89345 -0.368917 -0.156656
-1.85862 -0.386096 -0.170835
-1.82381 -0.404372 -0.186828
-1.78899 -0.423802 -0.204929
-1.75419 -0.444423 -0.225493
-1.71938 -0.466261 -0.24894
-1.68458 -0.489298 -0.27578
-1.64979 -0.513474 -0.306616
-1.61499 -0.538641 -0.342181
-1.58021 -0.564542 -0.383344
-1.54542 -0.59073 -0.431145
-1.51064 -0.616513 -0.486796
-1.47586 -0.6408 -0.551695
-1.44109 -0.661977 -0.627376
-1.40632 -0.677641 -0.715415
-1.37155 -0.684398 -0.817191
-1.33679 -0.677536 -0.933454
-1.30203 -0.650959 -1.0636
-1.26727 -0.597318 -1.2046
-1.23251 -0.50906 -1.34977
-1.19776 -0.380362 -1.48781
-1.16301 -0.21029 -1.60337
-1.12827 -0.00567644 -1.67965
-1.09352 0.218075 -1.70367
-1.05878 0.440163 -1.67109
-1.02405 0.640524 -1.58815
-0.989309 0.805378 -1.46878
-0.954576 0.929523 -1.32946
-0.919844 1.01478 -1.18463
-0.885115 1.06715 -1.04457
-0.850388 1.0939 -0.915276
-0.815663 1.10197 -0.799419
-0.78094 1.0971 -0.697526
-0.746219 1.08375 -0.608879
-0.711499 1.06515 -0.532201
-0.676781 1.04364 -0.465997
-0.642065 1.02081 -0.408817
-0.60735 0.997761 -0.359303
-0.572637 0.975191 -0.316287
-0.537925 0.953575 -0.278732
-0.503214 0.933185 -0.245787
-0.468504 0.914196 -0.216706
-0.433796 0.896682 -0.190889
-0.399089 0.880683 -0.167805
-0.364382 0.86619 -0.147033
-0.329676 0.853185 -0.12819
-0.294972 0.84163 -0.110979
-0.260267 0.83149 -0.0951167
-0.225564 0.822719 -0.0803866
-0.190861 0.815283 -0.0665742
-0.156158 0.809143 -0.0535144
-0.121456 0.80427 -0.0410359
-0.0867541 0.800638 -0.0290063
-0.0520524 0.798227 -0.0172798
-0.0173508 0.797025 -0.00574181
0.0173508 0.797025 0.00574181
0.0520524 0.798227 0.0172798
0.0867541 0.800638 0.0290063
0.121456 0.80427 0.0410359
0.156158 0.809143 0.0535144
0.190861 0.815283 0.0665742
0.225564 0.822719 0.0803866
0.260267 0.83149 0.0951167
0.294972 0.84163 0.110979
0.329676 0.853185 0.12819
0.364382 0.86619 0.147033
0.399089 0.880683 0.167805
0.433796 0.896682 0.190889
0.468504 0.914196 0.216706
0.503214 0.933185 0.245787
0.537925 0.953575 0.278732
0.572637 0.975191 0.316287
0.60735 0.997761 0.359303
0.642065 1.02081 0.408817
0.676781 1.04364 0.465997
0.711499 1.06515 0.532201
0.746219 1.08375 0.608879
0.78094 1.0971 0.697526
0.815663 1.10197 0.799419
0.850388 1.0939 0.915276
0.885115 1.06715 1.04457
0.919844 1.01478 1.18463
0.954576 0.929523 1.32946
0.989309 0.805378 1.46878
1.02405 0.640524 1.58815
1.05878 0.440163 1.67109
1.09352 0.218075 1.70367
1.12827 -0.00567644 1.67965
1.16301 -0.21029 1.60337
1.19776 -0.380362 1.48781
1.23251 -0.50906 1.34977
1.26727 -0.597318 1.2046
1.30203 -0.650959 1.0636
1.33679 -0.677536 0.933454
1.37155 -0.684398 0.817191
1.40632 -0.677641 0.715415
1.44109 -0.661977 0.627376
1.47586 -0.6408 0.551695
1.51064 -0.616513 0.486796
1.54542 -0.59073 0.431145
1.58021 -0.564542 0.383344
1.61499 -0.538641 0.342181
1.64979 -0.513474 0.306616
1.68458 -0.489298 0.27578
1.71938 -0.466261 0.24894
1.75419 -0.444423 0.225493
1.78899 -0.423802 0.204929
1.82381 -0.404372 0.186828
1.85862 -0.386096 0.170835
1.89345 -0.368917 0.156656
1.92827 -0.352779 0.144041
1.9631 -0.337617 0.132782
1.99794 -0.32337 0.122699
2.03278 -0.309977 0.113645
2.06762 -0.29738 0.105489
2.10247 -0.285522 0.0981234
2.13733 -0.274353 0.0914522
2.17219 -0.263823 0.0853958
2.20705 -0.253889 0.0798833
2.24192 -0.244507 0.074855
2.2768 -0.23564 0.0702573
2.31168 -0.227251 0.0660452
2.34657 -0.219308 0.0621776
2.38146 -0.211781 0.0586203
2.41636 -0.204641 0.0553413
2.45126 -0.197863 0.0523143
2.48617 -0.191423 0.0495143
2.52109 -0.185299 0.0469206
2.55601 -0.179472 0.0445135
2.59094 -0.173921 0.0422768
2.62587 -0.168631 0.0401947
2.66081 -0.163584 0.0382543
2.69576 -0.158768 0.0364428
2.73071 -0.154167 0.0347498
2.76567 -0.149769 0.0331651
2.80064 -0.145563 0.03168
2.83561 -0.141537 0.0302862
2.87059 -0.137682 0.0289766
2.90558 -0.133987 0.0277443
2.94058 -0.130444 0.0265834
2.97558 -0.127046 0.0254881
3.01059 -0.123783 0.0244537
3.0456 -0.120648 0.0234751
3.08063 -0.117635 0.0225485
3.11566 -0.114738 0.0216698
3.1507 -0.111949 0.0208358
3.18574 -0.109264 0.020043
3.2208 -0.106676 0.019289
3.25586 -0.104181 0.018571
3.29093 -0.101774 0.017887
3.32601 -0.0994504 0.0172348
3.36109 -0.097206 0.0166128
3.39619 -0.0950371 0.0160192
3.43129 -0.09294 0.0154528
3.4664 -0.0909115 0.0149119
3.50152 -0.0889484 0.0143955
3.53665 -0.087048 0.0139023
3.57179 -0.0852076 0.0134313
3.60694 -0.0834246 0.0129812
3.64209 -0.0816967 0.0125512
3.67726 -0.0800218 0.0121401
3.71243 -0.0783976 0.0117471
3.74761 -0.0768223 0.0113713
3.7828 -0.075294 0.0110118
3.81801 -0.0738108 0.0106676
3.85322 -0.072371 0.0103383
3.88844 -0.0709731 0.0100227
3.92367 -0.0696154 0.00972042
3.95891 -0.0682964 0.00943059
3.99416 -0.0670148 0.00915267
4.02942 -0.0657691 0.00888597
4.06469 -0.064558 0.00862999
4.09997 -0.0633803 0.00838411
4.13526 -0.0622347 0.00814788
4.17056 -0.0611202 0.00792075
4.20587 -0.0600355 0.00770234
4.24119 -0.0589797 0.00749215
4.27653 -0.0579517 0.00728983
4.31187 -0.0569505 0.00709494
4.34722 -0.0559753 0.00690719
4.38259 -0.055025 0.00672617
4.41797 -0.0540989 0.00655163
4.45335 -0.0531962 0.00638321
4.48875 -0.0523159 0.00622069
4.52416 -0.0514575 0.00606373
4.55958 -0.0506201 0.00591216
4.59502 -0.0498031 0.00576566
4.63046 -0.0490058 0.00562408
4.66592 -0.0482276 0.00548716
4.70139 -0.0474677 0.00535473
4.73687 -0.0467258 0.00522657
4.77237 -0.0460011 0.00510254
4.80787 -0.0452932 0.00498243
4.84339 -0.0446015 0.00486611
4.87892 -0.0439256 0.00475341
4.91446 -0.0432648 0.00464421
4.95002 -0.0426189 0.00453833
4.98559 -0.0419873 0.00443569
5.02117 -0.0413695 0.00433612
5.05677 -0.0407653 0.00423955
5.09237 -0.0401742 0.00414581
5.128 -0.0395957 0.00405485
5.16363 -0.0390297 0.00396652
5.19928 -0.0384756 0.00388077
5.23494 -0.0379331 0.00379746
5.27062 -0.037402 0.00371653
5.30631 -0.0368819 0.00363789
5.34201 -0.0363724 0.00356146
5.37773 -0.0358734 0.00348715
5.41346 -0.0353844 0.0034149
5.4492 -0.0349053 0.00334463
5.48497 -0.0344358 0.00327629
5.52074 -0.0339756 0.00320978
5.55653 -0.0335244 0.00314507
5.59233 -0.0330821 0.00308208
5.62815 -0.0326483 0.00302077
5.66399 -0.032223 0.00296106
5.69984 -0.0318058 0.00290292
5.7357 -0.0313965 0.00284628
5.77158 -0.030995 0.00279111
5.80748 -0.030601 0.00273734
5.84339 -0.0302144 0.00268495
5.87932 -0.0298349 0.00263387
5.91526 -0.0294624 0.00258407
5.95122 -0.0290968 0.00253551
5.9872 -0.0287378 0.00248815
6.02319 -0.0283853 0.00244195
6.05919 -0.0280392 0.00239689
6.09522 -0.0276992 0.0023529
6.13126 -0.0273653 0.00230999
6.16732 -0.0270373 0.00226809
6.20339 -0.026715 0.0022272
6.23949 -0.0263983 0.00218727
6.27559 -0.0260871 0.00214828
6.31172 -0.0257813 0.00211019
6.34786 -0.0254808 0.002073
6.38403 -0.0251853 0.00203665
6.42021 -0.0248949 0.00200115
6.4564 -0.0246093 0.00196645
6.49262 -0.0243285 0.00193254
6.52885 -0.0240524 0.0018994
6.5651 -0.0237809 0.001867
6.60137 -0.0235138 0.00183532
6.63766 -0.0232511 0.00180434
6.67397 -0.0229927 0.00177405
6.71029 -0.0227385 0.00174443
6.74664 -0.0224883 0.00171544
6.783 -0.0222422 0.00168709
6.81938 -0.0219999 0.00165935
6.85579 -0.0217616 0.00163221
6.89221 -0.0215269 0.00160565
6.92865 -0.021296 0.00157965
6.96511 -0.0210686 0.0015542
7.00159 -0.0208448 0.00152928
7.0381 -0.0206244 0.00150489
7.07462 -0.0204074 0.001481
7.11116 -0.0201937 0.00145761
7.14772 -0.0199832 0.0014347
7.18431 -0.0197759 0.00141225
7.22091 -0.0195718 0.00139027
7.25754 -0.0193707 0.00136872
7.29418 -0.0191725 0.00134762
7.33085 -0.0189773 0.00132693
7.36754 -0.018785 0.00130666
7.40425 -0.0185955 0.00128678
7.44099 -0.0184087 0.0012673
7.47774 -0.0182247 0.0012482
7.51452 -0.0180433 0.00122947
7.55132 -0.0178645 0.0012111
7.58814 -0.0176883 0.00119309
7.62498 -0.0175146 0.00117543
7.66185 -0.0173433 0.0011581
7.69874 -0.0171744 0.0011411
7.73566 -0.0170079 0.00112442
7.77259 -0.0168438 0.00110805
7.80955 -0.0166819 0.00109199
7.84654 -0.0165222 0.00107623
7.88355 -0.0163647 0.00106076
7.92058 -0.0162094 0.00104558
7.95763 -0.0160562 0.00103067
7.99471 -0.0159051 0.00101604
8.03182 -0.015756 0.00100167
8.06895 -0.0156089 0.000987568
8.1061 -0.0154638 0.000973718
8.14328 -0.0153206 0.000960114
8.18049 -0.0151793 0.000946757
8.21772 -0.0150398 0.000933635
8.25497 -0.0149022 0.000920748
8.29226 -0.0147664 0.000908087
8.32956 -0.0146324 0.000895651
8.3669 -0.0145001 0.000883431
8.40426 -0.0143694 0.000871427
8.44165 -0.0142405 0.000859629
8.47906 -0.0141132 0.000848038
8.5165 -0.0139876 0.000836645
8.55397 -0.0138635 0.000825449
8.59146 -0.013741 0.000814444
8.62899 -0.01362 0.000803628
8.66654 -0.0135005 0.000792994
8.70412 -0.0133826 0.000782541
8.74172 -0.013266 0.000772263
8.77936 -0.013151 0.00076216
8.81702 -0.0130373 0.000752223
8.85471 -0.012925 0.000742454
8.89244 -0.0128141 0.000732845
8.93019 -0.0127045 0.000723396
8.96797 -0.0125963 0.000714101
9.00578 -0.0124893 0.00070496
9.04362 -0.0123837 0.000695967
9.08149 -0.0122793 0.000687122
9.11939 -0.0121761 0.000678418
9.15732 -0.0120741 0.000669856
9.19528 -0.0119734 0.00066143
9.23327 -0.0118738 0.00065314
9.2713 -0.0117754 0.000644981
9.30935 -0.0116782 0.000636953
9.34744 -0.011582 0.000629051
9.38556 -0.011487 0.000621274
9.42371 -0.0113931 0.000613618
9.46189 -0.0113002 0.000606083
9.50011 -0.0112084 0.000598664
9.53836 -0.0111176 0.000591362
9.57664 -0.0110279 0.000584171
9.61496 -0.0109392 0.000577091
9.65331 -0.0108514 0.000570119
9.69169 -0.0107647 0.000563255
9.73011 -0.0106789 0.000556494
9.76856 -0.010594 0.000549836
9.80704 -0.0105101 0.000543278
9.84557 -0.0104272 0.00053682
9.88412 -0.0103451 0.000530457
9.92271 -0.0102639 0.00052419
9.96134 -0.0101836 0.000518015
10 -0.0101042 0.000511933
10.0387 -0.0100256 0.00050594
10.0774 -0.00994788 0.000500035
10.1162 -0.00987098 0.000494217
10.155 -0.0097949 0.000488484
10.1939 -0.00971962 0.000482833
10.2328 -0.00964515 0.000477265
10.2717 -0.00957145 0.000471777
10.3106 -0.00949853 0.000466368
10.3496 -0.00942638 0.000461036
10.3887 -0.00935497 0.000455781
10.4278 -0.0092843 0.0004506
10.4669 -0.00921437 0.000445493
10.506 -0.00914515 0.000440458
10.5452 -0.00907664 0.000435494
10.5845 -0.00900884 0.000430599
10.6238 -0.00894172 0.000425773
10.6631 -0.00887528 0.000421013
10.7024 -0.00880952 0.000416321
10.7418 -0.00874442 0.000411692
10.7813 -0.00867997 0.000407128
10.8208 -0.00861616 0.000402626
10.8603 -0.00855299 0.000398186
10.8999 -0.00849044 0.000393806
10.9395 -0.00842852 0.000389486
10.9792 -0.0083672 0.000385224
11.0189 -0.00830649 0.00038102
11.0586 -0.00824636 0.000376872
11.0984 -0.00818683 0.00037278
11.1383 -0.00812787 0.000368743
11.1781 -0.00806948 0.000364759
11.2181 -0.00801166 0.000360828
11.2581 -0.00795439 0.00035695
11.2981 -0.00789766 0.000353122
11.3381 -0.00784148 0.000349345
11.3783 -0.00778583 0.000345616
11.4184 -0.00773071 0.000341937
11.4587 -0.00767611 0.000338305
11.4989 -0.00762202 0.000334721
11.5392 -0.00756843 0.000331183
11.5796 -0.00751535 0.000327691
11.62 -0.00746276 0.000324243
11.6605 -0.00741066 0.00032084
11.701 -0.00735904 0.000317479
11.7415 -0.00730789 0.000314162
11.7822 -0.00725721 0.000310887
11.8228 -0.00720699 0.000307653
11.8636 -0.00715724 0.00030446
11.9043 -0.00710793 0.000301307
11.9452 -0.00705906 0.000298193
11.986 -0.00701064 0.000295118
12.027 -0.00696265 0.000292081
12.068 -0.00691509 0.000289083
12.109 -0.00686796 0.00028612
12.1501 -0.00682124 0.000283195
12.1913 -0.00677494 0.000280306
12.2325 -0.00672904 0.000277452
12.2738 -0.00668355 0.000274632
12.3151 -0.00663845 0.000271847
12.3565 -0.00659375 0.000269096
12.3979 -0.00654944 0.000266378
12.4394 -0.00650551 0.000263693
12.481 -0.00646196 0.00026104
12.5226 -0.00641878 0.000258419
12.5643 -0.00637598 0.000255829
12.6061 -0.00633354 0.00025327
12.6479 -0.00629146 0.000250741
12.6898 -0.00624973 0.000248242
12.7317 -0.00620836 0.000245773
12.7737 -0.00616734 0.000243333
12.8158 -0.00612666 0.000240921
12.8579 -0.00608632 0.000238537
12.9001 -0.00604632 0.000236182
12.9424 -0.00600665 0.000233853
12.9847 -0.00596731 0.000231552
13.0271 -0.00592829 0.000229277
13.0696 -0.00588959 0.000227028
13.1121 -0.00585121 0.000224805
13.1547 -0.00581314 0.000222608
13.1974 -0.00577538 0.000220435
13.2402 -0.00573792 0.000218287
13.283 -0.00570077 0.000216164
13.3259 -0.00566392 0.000214065
13.3689 -0.00562736 0.000211988
13.4119 -0.00559109 0.000209936
13.455 -0.00555511 0.000207906
13.4982 -0.00551942 0.0002059
13.5415 -0.005484 0.000203915
13.5848 -0.00544887 0.000201952
13.6283 -0.00541401 0.000200011
13.6718 -0.00537942 0.000198092
13.7153 -0.0053451 0.000196193
13.759 -0.00531104 0.000194316
13.8028 -0.00527725 0.000192459
13.8466 -0.00524372 0.000190622
13.8905 -0.00521044 0.000188805
13.9345 -0.00517742 0.000187007
13.9786 -0.00514465 0.000185229
14.0227 -0.00511213 0.000183471
14.067 -0.00507985 0.000181731
14.1113 -0.00504781 0.000180009
14.1558 -0.00501602 0.000178306
14.2003 -0.00498446 0.000176621
14.2449 -0.00495313 0.000174954
14.2896 -0.00492204 0.000173305
14.3344 -0.00489117 0.000171672
14.3793 -0.00486053 0.000170057
14.4243 -0.00483012 0.000168459
14.4693 -0.00479992 0.000166878
14.5145 -0.00476994 0.000165313
14.5598 -0.00474018 0.000163764
14.6052 -0.00471064 0.000162231
14.6506 -0.0046813 0.000160714
14.6962 -0.00465217 0.000159212
14.7419 -0.00462325 0.000157726
14.7877 -0.00459454 0.000156255
14.8336 -0.00456602 0.000154799
14.8796 -0.00453771 0.000153358
14.9257 -0.00450959 0.000151931
14.9719 -0.00448167 0.000150518
15.0182 -0.00445394 0.00014912
15.0647 -0.0044264 0.000147736
15.1112 -0.00439904 0.000146365
15.1579 -0.00437188 0.000145008
15.2047 -0.0043449 0.000143665
15.2516 -0.0043181 0.000142334
15.2986 -0.00429148 0.000141017
15.3458 -0.00426503 0.000139713
15.393 -0.00423877 0.000138422
15.4404 -0.00421267 0.000137142
15.488 -0.00418675 0.000135876
15.5356 -0.004161 0.000134621
15.5834 -0.00413542 0.000133379
15.6313 -0.00411 0.000132148
15.6794 -0.00408474 0.00013093
15.7276 -0.00405965 0.000129722
15.7759 -0.00403471 0.000128527
15.8243 -0.00400994 0.000127342
15.873 -0.00398532 0.000126169
15.9217 -0.00396085 0.000125007
15.9706 -0.00393654 0.000123855
16.0197 -0.00391238 0.000122714
16.0689 -0.00388836 0.000121584
16.1182 -0.00386449 0.000120464
16.1677 -0.00384077 0.000119355
16.2174 -0.00381719 0.000118255
16.2672 -0.00379375 0.000117166
16.3172 -0.00377045 0.000116086
16.3674 -0.00374729 0.000115016
16.4177 -0.00372427 0.000113956
16.4682 -0.00370138 0.000112905
16.5189 -0.00367862 0.000111863
16.5697 -0.00365599 0.000110831
16.6208 -0.00363349 0.000109808
16.672 -0.00361112 0.000108794
16.7234 -0.00358887 0.000107788
16.775 -0.00356675 0.000106791
16.8268 -0.00354475 0.000105803
16.8787 -0.00352287 0.000104823
16.9309 -0.00350111 0.000103852
16.9833 -0.00347947 0.000102889
17.0359 -0.00345794 0.000101934
17.0887 -0.00343652 0.000100987
17.1418 -0.00341521 0.000100048
17.195 -0.00339402 9.91165e-05
17.2485 -0.00337293 9.81927e-05
17.3022 -0.00335195 9.72766e-05
17.3562 -0.00333108 9.63678e-05
17.4104 -0.0033103 9.54665e-05
17.4648 -0.00328963 9.45722e-05
17.5195 -0.00326906 9.36852e-05
17.5744 -0.00324859 9.2805e-05
17.6296 -0.00322821 9.19319e-05
17.6851 -0.00320792 9.10653e-05
17.7408 -0.00318773 9.02056e-05
17.7969 -0.00316762 8.93523e-05
17.8532 -0.00314761 8.85056e-05
17.9098 -0.00312768 8.76651e-05
17.9667 -0.00310783 8.68309e-05
18.0239 -0.00308807 8.60027e-05
18.0815 -0.00306839 8.51807e-05
18.1393 -0.00304878 8.43644e-05
18.1975 -0.00302926 8.35541e-05
18.256 -0.0030098 8.27493e-05
18.3149 -0.00299042 8.19502e-05
18.3742 -0.00297111 8.11564e-05
18.4338 -0.00295186 8.03681e-05
18.4938 -0.00293268 7.95849e-05
18.5542 -0.00291356 7.88069e-05
18.615 -0.00289451 7.80338e-05
18.6762 -0.0028755 7.72657e-05
18.7379 -0.00285656 7.65022e-05
18.8 -0.00283766 7.57436e-05
18.8625 -0.00281882 7.49892e-05
18.9255 -0.00280002 7.42394e-05
18.9891 -0.00278127 7.34936e-05
19.0531 -0.00276255 7.27521e-05
19.1177 -0.00274387 7.20144e-05
19.1828 -0.00272522 7.12807e-05
19.2484 -0.00270661 7.05505e-05
19.3147 -0.00268802 6.9824e-05
19.3816 -0.00266945 6.91006e-05
19.4491 -0.00265089 6.83806e-05
19.5173 -0.00263235 6.76634e-05
19.5862 -0.00261382 6.69492e-05
19.6558 -0.00259528 6.62375e-05
19.7262 -0.00257675 6.55283e-05
19.7974 -0.0025582 6.48211e-05
19.8694 -0.00253964 6.4116e-05
19.9423 -0.00252105 6.34125e-05
20.0162 -0.00250243 6.27105e-05
20.091 -0.00248377 6.20095e-05
20.1669 -0.00246507 6.13095e-05
20.244 -0.0024463 6.06097e-05
20.3222 -0.00242746 5.99101e-05
20.4016 -0.00240853 5.921e-05
20.4825 -0.00238951 5.85091e-05
20.5648 -0.00237037 5.78067e-05
20.6487 -0.0023511 5.71024e-05
20.7344 -0.00233167 5.63952e-05
20.8219 -0.00231206 5.56846e-05
20.9115 -0.00229225 5.49692e-05
21.0034 -0.00227218 5.42484e-05
21.0979 -0.00225183 5.35204e-05
21.1952 -0.00223115 5.27839e-05
21.2959 -0.00221006 5.20363e-05
21.4004 -0.00218848 5.12754e-05
21.5093 -0.00216631 5.04973e-05
21.6237 -0.00214341 4.96977e-05
21.7448 -0.00211955 4.88692e-05
21.8747 -0.00209441 4.80016e-05
22.0165 -0.00206745 4.70768e-05
22.1768 -0.00203761 4.60605e-05
22.3723 -0.00200209 4.48598e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.75Lambda0.5Nc1Classic/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.333333
#Lambda=0.5
#Beta=0.666667
#Nc=1
#QUANTUM=0

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=1024 aX=2 aP=0.5

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.5/LambdaOverBeta0.75Lambda0.5Nc1Classic/SigmaAOneLoop.txt <==
-22.3723 -0.374996 4.31002e-19
-22.1768 -0.374996 4.31002e-19
-22.0165 -0.374996 4.31002e-19
-21.8747 -0.374996 4.31002e-19
-21.7448 -0.374996 4.31002e-19
-21.6237 -0.374996 4.31002e-19
-21.5093 -0.374996 4.31002e-19
-21.4004 -0.374996 4.31002e-19
-21.2959 -0.374996 4.31002e-19
-21.1952 -0.374996 4.31002e-19
-21.0979 -0.374996 4.31002e-19
-21.0034 -0.374996 4.31002e-19
-20.9115 -0.374996 4.31002e-19
-20.8219 -0.374996 4.31002e-19
-20.7344 -0.374996 4.31002e-19
-20.6487 -0.374996 4.31002e-19
-20.5648 -0.374996 4.31002e-19
-20.4825 -0.374996 4.31002e-19
-20.4016 -0.374996 4.31002e-19
-20.3222 -0.374996 4.31002e-19
-20.244 -0.374996 4.31002e-19
-20.1669 -0.374996 4.31002e-19
-20.091 -0.374996 4.31002e-19
-20.0162 -0.374996 4.31002e-19
-19.9423 -0.374996 4.31002e-19
-19.8694 -0.374996 4.31002e-19
-19.7974 -0.374996 4.31002e-19
-19.7262 -0.374996 4.31002e-19
-19.6558 -0.374996 4.31002e-19
-19.5862 -0.374996 4.31002e-19
-19.5173 -0.374996 4.31002e-19
-19.4491 -0.374996 4.31002e-19
-19.3816 -0.374996 4.31002e-19
-19.3147 -0.374996 4.31002e-19
-19.2484 -0.374996 4.31002e-19
-19.1828 -0.374996 4.31002e-19
-19.1177 -0.374996 4.31002e-19
-19.0531 -0.374996 4.31002e-19
-18.9891 -0.374996 4.31002e-19
-18.9255 -0.374996 4.31002e-19
-18.8625 -0.374996 4.31002e-19
-18.8 -0.374996 4.31002e-19
-18.7379 -0.374996 4.31002e-19
-18.6762 -0.374996 4.31002e-19
-18.615 -0.374996 4.31002e-19
-18.5542 -0.374996 4.31002e-19
-18.4938 -0.374996 4.31002e-19
-18.4338 -0.374996 4.31002e-19
-18.3742 -0.374996 4.31002e-19
-18.3149 -0.374996 4.31002e-19
-18.256 -0.374996 4.31002e-19
-18.1975 -0.374996 4.31002e-19
-18.1393 -0.374996 4.31002e-19
-18.0815 -0.374996 4.31002e-19
-18.0239 -0.374996 4.31002e-19
-17.9667 -0.374996 4.31002e-19
-17.9098 -0.374996 4.31002e-19
-17.8532 -0.374996 4.31002e-19
-17.7969 -0.374996 4.31002e-19
-17.7408 -0.374996 4.31002e-19
-17.6851 -0.374996 4.31002e-19
-17.6296 -0.374996 4.31002e-19
-17.5744 -0.374996 4.31002e-19
-17.5195 -0.374996 4.31002e-19
-17.4648 -0.374996 4.31002e-19
-17.4104 -0.374996 4.31002e-19
-17.3562 -0.374996 4.31002e-19
-17.3022 -0.374996 4.31002e-19
-17.2485 -0.374996 4.31002e-19
-17.195 -0.374996 4.31002e-19
-17.1418 -0.374996 4.31002e-19
-17.0887 -0.374996 4.31002e-19
-17.0359 -0.374996 4.31002e-19
-16.9833 -0.374996 4.31002e-19
-16.9309 -0.374996 4.31002e-19
-16.8787 -0.374996 4.31002e-19
-16.8268 -0.374996 4.31002e-19
-16.775 -0.374996 4.31002e-19
-16.7234 -0.374996 4.31002e-19
-16.672 -0.374996 4.31002e-19
-16.6208 -0.374996 4.31002e-19
-16.5697 -0.374996 4.31002e-19
-16.5189 -0.374996 4.31002e-19
-16.4682 -0.374996 4.31002e-19
-16.4177 -0.374996 4.31002e-19
-16.3674 -0.374996 4.31002e-19
-16.3172 -0.374996 4.31002e-19
-16.2672 -0.374996 4.31002e-19
-16.2174 -0.374996 4.31002e-19
-16.1677 -0.374996 4.31002e-19
-16.1182 -0.374996 4.31002e-19
-16.0689 -0.374996 4.31002e-19
-16.0197 -0.374996 4.31002e-19
-15.9706 -0.374996 4.31002e-19
-15.9217 -0.374996 4.31002e-19
-15.873 -0.374996 4.31002e-19
-15.8243 -0.374996 4.31002e-19
-15.7759 -0.374996 4.31002e-19
-15.7276 -0.374996 4.31002e-19
-15.6794 -0.374996 4.31002e-19
-15.6313 -0.374996 4.31002e-19
-15.5834 -0.374996 4.31002e-19
-15.5356 -0.374996 4.31002e-19
-15.488 -0.374996 4.31002e-19
-15.4404 -0.374996 4.31002e-19
-15.393 -0.374996 4.31002e-19
-15.3458 -0.374996 4.31002e-19
-15.2986 -0.374996 4.31002e-19
-15.2516 -0.374996 4.31002e-19
-15.2047 -0.374996 4.31002e-19
-15.1579 -0.374996 4.31002e-19
-15.1112 -0.374996 4.31002e-19
-15.0647 -0.374996 4.31002e-19
-15.0182 -0.374996 4.31002e-19
-14.9719 -0.374996 4.31002e-19
-14.9257 -0.374996 4.31002e-19
-14.8796 -0.374996 4.31002e-19
-14.8336 -0.374996 4.31002e-19
-14.7877 -0.374996 4.31002e-19
-14.7419 -0.374996 4.31002e-19
-14.6962 -0.374996 4.31002e-19
-14.6506 -0.374996 4.31002e-19
-14.6052 -0.374996 4.31002e-19
-14.5598 -0.374996 4.31002e-19
-14.5145 -0.374996 4.31002e-19
-14.4693 -0.374996 4.31002e-19
-14.4243 -0.374996 4.31002e-19
-14.3793 -0.374996 4.31002e-19
-14.3344 -0.374996 4.31002e-19
-14.2896 -0.374996 4.31002e-19
-14.2449 -0.374996 4.31002e-19
-14.2003 -0.374996 4.31002e-19
-14.1558 -0.374996 4.31002e-19
-14.1113 -0.374996 4.31002e-19
-14.067 -0.374996 4.31002e-19
-14.0227 -0.374996 4.31002e-19
-13.9786 -0.374996 4.31002e-19
-13.9345 -0.374996 4.31002e-19
-13.8905 -0.374996 4.31002e-19
-13.8466 -0.374996 4.31002e-19
-13.8028 -0.374996 4.31002e-19
-13.759 -0.374996 4.31002e-19
-13.7153 -0.374996 4.31002e-19
-13.6718 -0.374996 4.31002e-19
-13.6283 -0.374996 4.31002e-19
-13.5848 -0.374996 4.31002e-19
-13.5415 -0.374996 4.31002e-19
-13.4982 -0.374996 4.31002e-19
-13.455 -0.374996 4.31002e-19
-13.4119 -0.374996 4.31002e-19
-13.3689 -0.374996 4.31002e-19
-13.3259 -0.374996 4.31002e-19
-13.283 -0.374996 4.31002e-19
-13.2402 -0.374996 4.31002e-19
-13.1974 -0.374996 4.31002e-19
-13.1547 -0.374996 4.31002e-19
-13.1121 -0.374996 4.31002e-19
-13.0696 -0.374996 4.31002e-19
-13.0271 -0.374996 4.31002e-19
-12.9847 -0.374996 4.31002e-19
-12.9424 -0.374996 4.31002e-19
-12.9001 -0.374996 4.31002e-19
-12.8579 -0.374996 4.31002e-19
-12.8158 -0.374996 4.31002e-19
-12.7737 -0.374996 4.31002e-19
-12.7317 -0.374996 4.31002e-19
-12.6898 -0.374996 4.31002e-19
-12.6479 -0.374996 4.31002e-19
-12.6061 -0.374996 4.31002e-19
-12.5643 -0.374996 4.31002e-19
-12.5226 -0.374996 4.31002e-19
-12.481 -0.374996 4.31002e-19
-12.4394 -0.374996 4.31002e-19
-12.3979 -0.374996 4.31002e-19
-12.3565 -0.374996 4.31002e-19
-12.3151 -0.374996 4.31002e-19
-12.2738 -0.374996 4.31002e-19
-12.2325 -0.374996 4.31002e-19
-12.1913 -0.374996 4.31002e-19
-12.1501 -0.374996 4.31002e-19
-12.109 -0.374996 4.31002e-19
-12.068 -0.374996 4.31002e-19
-12.027 -0.374996 4.31002e-19
-11.986 -0.374996 4.31002e-19
-11.9452 -0.374996 4.31002e-19
-11.9043 -0.374996 4.31002e-19
-11.8636 -0.374996 4.31002e-19
-11.8228 -0.374996 4.31002e-19
-11.7822 -0.374996 4.31002e-19
-11.7415 -0.374996 4.31002e-19
-11.701 -0.374996 4.31002e-19
-11.6605 -0.374996 4.31002e-19
-11.62 -0.374996 4.31002e-19
-11.5796 -0.374996 4.31002e-19
-11.5392 -0.374996 4.31002e-19
-11.4989 -0.374996 4.31002e-19
-11.4587 -0.374996 4.31002e-19
-11.4184 -0.374996 4.31002e-19
-11.3783 -0.374996 4.31002e-19
-11.3381 -0.374996 4.31002e-19
-11.2981 -0.374996 4.31002e-19
-11.2581 -0.374996 4.31002e-19
-11.2181 -0.374996 4.31002e-19
-11.1781 -0.374996 4.31002e-19
-11.1383 -0.374996 4.31002e-19
-11.0984 -0.374996 4.31002e-19
-11.0586 -0.374996 4.31002e-19
-11.0189 -0.374996 4.31002e-19
-10.9792 -0.374996 4.31002e-19
-10.9395 -0.374996 4.31002e-19
-10.8999 -0.374996 4.31002e-19
-10.8603 -0.374996 4.31002e-19
-10.8208 -0.374996 4.31002e-19
-10.7813 -0.374996 4.31002e-19
-10.7418 -0.374996 4.31002e-19
-10.7024 -0.374996 4.31002e-19
-10.6631 -0.374996 4.31002e-19
-10.6238 -0.374996 4.31002e-19
-10.5845 -0.374996 4.31002e-19
-10.5452 -0.374996 4.31002e-19
-10.506 -0.374996 4.31002e-19
-10.4669 -0.374996 4.31002e-19
-10.4278 -0.374996 4.31002e-19
-10.3887 -0.374996 4.31002e-19
-10.3496 -0.374996 4.31002e-19
-10.3106 -0.374996 4.31002e-19
-10.2717 -0.374996 4.31002e-19
-10.2328 -0.374996 4.31002e-19
-10.1939 -0.374996 4.31002e-19
-10.155 -0.374996 4.31002e-19
-10.1162 -0.374996 4.31002e-19
-10.0774 -0.374996 4.31002e-19
-10.0387 -0.374996 4.31002e-19
-10 -0.374996 4.31002e-19
-9.96134 -0.374996 4.31002e-19
-9.92271 -0.374996 4.31002e-19
-9.88412 -0.374996 4.31002e-19
-9.84557 -0.374996 4.31002e-19
-9.80704 -0.374996 4.31002e-19
-9.76856 -0.374996 4.31002e-19
-9.73011 -0.374996 4.31002e-19
-9.69169 -0.374996 4.31002e-19
-9.65331 -0.374996 4.31002e-19
-9.61496 -0.374996 4.31002e-19
-9.57664 -0.374996 4.31002e-19
-9.53836 -0.374996 4.31002e-19
-9.50011 -0.374996 4.31002e-19
-9.46189 -0.374996 4.31002e-19
-9.42371 -0.374996 4.31002e-19
-9.38556 -0.374996 4.31002e-19
-9.34744 -0.374996 4.31002e-19
-9.30935 -0.374996 4.31002e-19
-9.2713 -0.374996 4.31002e-19
-9.23327 -0.374996 4.31002e-19
-9.19528 -0.374996 4.31002e-19
-9.15732 -0.374996 4.31002e-19
-9.11939 -0.374996 4.31002e-19
-9.08149 -0.374996 4.31002e-19
-9.04362 -0.374996 4.31002e-19
-9.00578 -0.374996 4.31002e-19
-8.96797 -0.374996 4.31002e-19
-8.93019 -0.374996 4.31002e-19
-8.89244 -0.374996 4.31002e-19
-8.85471 -0.374996 4.31002e-19
-8.81702 -0.374996 4.31002e-19
-8.77936 -0.374996 4.31002e-19
-8.74172 -0.374996 4.31002e-19
-8.70412 -0.374996 4.31002e-19
-8.66654 -0.374996 4.31002e-19
-8.62899 -0.374996 4.31002e-19
-8.59146 -0.374996 4.31002e-19
-8.55397 -0.374996 4.31002e-19
-8.5165 -0.374996 4.31002e-19
-8.47906 -0.374996 4.31002e-19
-8.44165 -0.374996 4.31002e-19
-8.40426 -0.374996 4.31002e-19
-8.3669 -0.374996 4.31002e-19
-8.32956 -0.374996 4.31002e-19
-8.29226 -0.374996 4.31002e-19
-8.25497 -0.374996 4.31002e-19
-8.21772 -0.374996 4.31002e-19
-8.18049 -0.374996 4.31002e-19
-8.14328 -0.374996 4.31002e-19
-8.1061 -0.374996 4.31002e-19
-8.06895 -0.374996 4.31002e-19
-8.03182 -0.374996 4.31002e-19
-7.99471 -0.374996 4.31002e-19
-7.95763 -0.374996 4.31002e-19
-7.92058 -0.374996 4.31002e-19
-7.88355 -0.374996 4.31002e-19
-7.84654 -0.374996 4.31002e-19
-7.80955 -0.374996 4.31002e-19
-7.77259 -0.374996 4.31002e-19
-7.73566 -0.374996 4.31002e-19
-7.69874 -0.374996 4.31002e-19
-7.66185 -0.374996 4.31002e-19
-7.62498 -0.374996 4.31002e-19
-7.58814 -0.374996 4.31002e-19
-7.55132 -0.374996 4.31002e-19
-7.51452 -0.374996 4.31002e-19
-7.47774 -0.374996 4.31002e-19
-7.44099 -0.374996 4.31002e-19
-7.40425 -0.374996 4.31002e-19
-7.36754 -0.374996 4.31002e-19
-7.33085 -0.374996 4.31002e-19
-7.29418 -0.374996 4.31002e-19
-7.25754 -0.374996 4.31002e-19
-7.22091 -0.374996 4.31002e-19
-7.18431 -0.374996 4.31002e-19
-7.14772 -0.374996 4.31002e-19
-7.11116 -0.374996 4.31002e-19
-7.07462 -0.374996 4.31002e-19
-7.0381 -0.374996 4.31002e-19
-7.00159 -0.374996 4.31002e-19
-6.96511 -0.374996 4.31002e-19
-6.92865 -0.374996 4.31002e-19
-6.89221 -0.374996 4.31002e-19
-6.85579 -0.374996 4.31002e-19
-6.81938 -0.374996 4.31002e-19
-6.783 -0.374996 4.31002e-19
-6.74664 -0.374996 4.31002e-19
-6.71029 -0.374996 4.31002e-19
-6.67397 -0.374996 4.31002e-19
-6.63766 -0.374996 4.31002e-19
-6.60137 -0.374996 4.31002e-19
-6.5651 -0.374996 4.31002e-19
-6.52885 -0.374996 4.31002e-19
-6.49262 -0.374996 4.31002e-19
-6.4564 -0.374996 4.31002e-19
-6.42021 -0.374996 4.31002e-19
-6.38403 -0.374996 4.31002e-19
-6.34786 -0.374996 4.31002e-19
-6.31172 -0.374996 4.31002e-19
-6.27559 -0.374996 4.31002e-19
-6.23949 -0.374996 4.31002e-19
-6.20339 -0.374996 4.31002e-19
-6.16732 -0.374996 4.31002e-19
-6.13126 -0.374996 4.31002e-19
-6.09522 -0.374996 4.31002e-19
-6.05919 -0.374996 4.31002e-19
-6.02319 -0.374996 4.31002e-19
-5.9872 -0.374996 4.31002e-19
-5.95122 -0.374996 4.31002e-19
-5.91526 -0.374996 4.31002e-19
-5.87932 -0.374996 4.31002e-19
-5.84339 -0.374996 4.31002e-19
-5.80748 -0.374996 4.31002e-19
-5.77158 -0.374996 4.31002e-19
-5.7357 -0.374996 4.31002e-19
-5.69984 -0.374996 4.31002e-19
-5.66399 -0.374996 4.31002e-19
-5.62815 -0.374996 4.31002e-19
-5.59233 -0.374996 4.31002e-19
-5.55653 -0.374996 4.31002e-19
-5.52074 -0.374996 4.31002e-19
-5.48497 -0.374996 4.31002e-19
-5.4492 -0.374996 4.31002e-19
-5.41346 -0.374996 4.31002e-19
-5.37773 -0.374996 4.31002e-19
-5.34201 -0.374996 4.31002e-19
-5.30631 -0.374996 4.31002e-19
-5.27062 -0.374996 4.31002e-19
-5.23494 -0.374996 4.31002e-19
-5.19928 -0.374996 4.31002e-19
-5.16363 -0.374996 4.31002e-19
-5.128 -0.374996 4.31002e-19
-5.09237 -0.374996 4.31002e-19
-5.05677 -0.374996 4.31002e-19
-5.02117 -0.374996 4.31002e-19
-4.98559 -0.374996 4.31002e-19
-4.95002 -0.374996 4.31002e-19
-4.91446 -0.374996 4.31002e-19
-4.87892 -0.374996 4.31002e-19
-4.84339 -0.374996 4.31002e-19
-4.80787 -0.374996 4.31002e-19
-4.77237 -0.374996 4.31002e-19
-4.73687 -0.374996 4.31002e-19
-4.70139 -0.374996 4.31002e-19
-4.66592 -0.374996 4.31002e-19
-4.63046 -0.374996 4.31002e-19
-4.59502 -0.374996 4.31002e-19
-4.55958 -0.374996 4.31002e-19
-4.52416 -0.374996 4.31002e-19
-4.48875 -0.374996 4.31002e-19
-4.45335 -0.374996 4.31002e-19
-4.41797 -0.374996 4.31002e-19
-4.38259 -0.374996 4.31002e-19
-4.34722 -0.374996 4.31002e-19
-4.31187 -0.374996 4.31002e-19
-4.27653 -0.374996 4.31002e-19
-4.24119 -0.374996 4.31002e-19
-4.20587 -0.374996 4.31002e-19
-4.17056 -0.374996 4.31002e-19
-4.13526 -0.374996 4.31002e-19
-4.09997 -0.374996 4.31002e-19
-4.06469 -0.374996 4.31002e-19
-4.02942 -0.374996 4.31002e-19
-3.99416 -0.374996 4.31002e-19
-3.95891 -0.374996 4.31002e-19
-3.92367 -0.374996 4.31002e-19
-3.88844 -0.374996 4.31002e-19
-3.85322 -0.374996 4.31002e-19
-3.81801 -0.374996 4.31002e-19
-3.7828 -0.374996 4.31002e-19
-3.74761 -0.374996 4.31002e-19
-3.71243 -0.374996 4.31002e-19
-3.67726 -0.374996 4.31002e-19
-3.64209 -0.374996 4.31002e-19
-3.60694 -0.374996 4.31002e-19
-3.57179 -0.374996 4.31002e-19
-3.53665 -0.374996 4.31002e-19
-3.50152 -0.374996 4.31002e-19
-3.4664 -0.374996 4.31002e-19
-3.43129 -0.374996 4.31002e-19
-3.39619 -0.374996 4.31002e-19
-3.36109 -0.374996 4.31002e-19
-3.32601 -0.374996 4.31002e-19
-3.29093 -0.374996 4.31002e-19
-3.25586 -0.374996 4.31002e-19
-3.2208 -0.374996 4.31002e-19
-3.18574 -0.374996 4.31002e-19
-3.1507 -0.374996 4.31002e-19
-3.11566 -0.374996 4.31002e-19
-3.08063 -0.374996 4.31002e-19
-3.0456 -0.374996 4.31002e-19
-3.01059 -0.374996 4.31002e-19
-2.97558 -0.374996 4.31002e-19
-2.94058 -0.374996 4.31002e-19
-2.90558 -0.374996 4.31002e-19
-2.87059 -0.374996 4.31002e-19
-2.83561 -0.374996 4.31002e-19
-2.80064 -0.374996 4.31002e-19
-2.76567 -0.374996 4.31002e-19
-2.73071 -0.374996 4.31002e-19
-2.69576 -0.374996 4.31002e-19
-2.66081 -0.374996 4.31002e-19
-2.62587 -0.374996 4.31002e-19
-2.59094 -0.374996 4.31002e-19
-2.55601 -0.374996 4.31002e-19
-2.52109 -0.374996 4.31002e-19
-2.48617 -0.374996 4.31002e-19
-2.45126 -0.374996 4.31002e-19
-2.41636 -0.374996 4.31002e-19
-2.38146 -0.374996 4.31002e-19
-2.34657 -0.374996 4.31002e-19
-2.31168 -0.374996 4.31002e-19
-2.2768 -0.374996 4.31002e-19
-2.24192 -0.374996 4.31002e-19
-2.20705 -0.374996 4.31002e-19
-2.17219 -0.374996 4.31002e-19
-2.13733 -0.374996 4.31002e-19
-2.10247 -0.374996 4.31002e-19
-2.06762 -0.374996 4.31002e-19
-2.03278 -0.374996 4.31002e-19
-1.99794 -0.374996 4.31002e-19
-1.9631 -0.374996 4.31002e-19
-1.92827 -0.374996 4.31002e-19
-1.89345 -0.374996 4.31002e-19
-1.85862 -0.374996 4.31002e-19
-1.82381 -0.374996 4.31002e-19
-1.78899 -0.374996 4.31002e-19
-1.75419 -0.374996 4.31002e-19
-1.71938 -0.374996 4.31002e-19
-1.68458 -0.374996 4.31002e-19
-1.64979 -0.374996 4.31002e-19
-1.61499 -0.374996 4.31002e-19
-1.58021 -0.374996 4.31002e-19
-1.54542 -0.374996 4.31002e-19
-1.51064 -0.374996 4.31002e-19
-1.47586 -0.374996 4.31002e-19
-1.44109 -0.374996 4.31002e-19
-1.40632 -0.374996 4.31002e-19
-1.37155 -0.374996 4.31002e-19
-1.33679 -0.374996 4.31002e-19
-1.30203 -0.374996 4.31002e-19
-1.26727 -0.374996 4.31002e-19
-1.23251 -0.374996 4.31002e-19
-1.19776 -0.374996 4.31002e-19
-1.16301 -0.374996 4.31002e-19
-1.12827 -0.374996 4.31002e-19
-1.09352 -0.374996 4.31002e-19
-1.05878 -0.374996 4.31002e-19
-1.02405 -0.374996 4.31002e-19
-0.989309 -0.374996 4.31002e-19
-0.954576 -0.374996 4.31002e-19
-0.919844 -0.374996 4.31002e-19
-0.885115 -0.374996 4.31002e-19
-0.850388 -0.374996 4.31002e-19
-0.815663 -0.374996 4.31002e-19
-0.78094 -0.374996 4.31002e-19
-0.746219 -0.374996 4.31002e-19
-0.711499 -0.374996 4.31002e-19
-0.676781 -0.374996 4.31002e-19
-0.642065 -0.374996 4.31002e-19
-0.60735 -0.374996 4.31002e-19
-0.572637 -0.374996 4.31002e-19
-0.537925 -0.374996 4.31002e-19
-0.503214 -0.374996 4.31002e-19
-0.468504 -0.374996 4.31002e-19
-0.433796 -0.374996 4.31002e-19
-0.399089 -0.374996 4.31002e-19
-0.364382 -0.374996 4.31002e-19
-0.329676 -0.374996 4.31002e-19
-0.294972 -0.374996 4.31002e-19
-0.260267 -0.374996 4.31002e-19
-0.225564 -0.374996 4.31002e-19
-0.190861 -0.374996 4.31002e-19
-0.156158 -0.374996 4.31002e-19
-0.121456 -0.374996 4.31002e-19
-0.0867541 -0.374996 4.31002e-19
-0.0520524 -0.374996 4.31002e-19
-0.0173508 -0.374996 4.31002e-19
0.0173508 -0.374996 4.31002e-19
0.0520524 -0.374996 4.31002e-19
0.0867541 -0.374996 4.31002e-19
0.121456 -0.374996 4.31002e-19
0.156158 -0.374996 4.31002e-19
0.190861 -0.374996 4.31002e-19
0.225564 -0.374996 4.31002e-19
0.260267 -0.374996 4.31002e-19
0.294972 -0.374996 4.31002e-19
0.329676 -0.374996 4.31002e-19
0.364382 -0.374996 4.31002e-19
0.399089 -0.374996 4.31002e-19
0.433796 -0.374996 4.31002e-19
0.468504 -0.374996 4.31002e-19
0.503214 -0.374996 4.31002e-19
0.537925 -0.374996 4.31002e-19
0.572637 -0.374996 4.31002e-19
0.60735 -0.374996 4.31002e-19
0.642065 -0.374996 4.31002e-19
0.676781 -0.374996 4.31002e-19
0.711499 -0.374996 4.31002e-19
0.746219 -0.374996 4.31002e-19
0.78094 -0.374996 4.31002e-19
0.815663 -0.374996 4.31002e-19
0.850388 -0.374996 4.31002e-19
0.885115 -0.374996 4.31002e-19
0.919844 -0.374996 4.31002e-19
0.954576 -0.374996 4.31002e-19
0.989309 -0.374996 4.31002e-19
1.02405 -0.374996 4.31002e-19
1.05878 -0.374996 4.31002e-19
1.09352 -0.374996 4.31002e-19
1.12827 -0.374996 4.31002e-19
1.16301 -0.374996 4.31002e-19
1.19776 -0.374996 4.31002e-19
1.23251 -0.374996 4.31002e-19
1.26727 -0.374996 4.31002e-19
1.30203 -0.374996 4.31002e-19
1.33679 -0.374996 4.31002e-19
1.37155 -0.374996 4.31002e-19
1.40632 -0.374996 4.31002e-19
1.44109 -0.374996 4.31002e-19
1.47586 -0.374996 4.31002e-19
1.51064 -0.374996 4.31002e-19
1.54542 -0.374996 4.31002e-19
1.58021 -0.374996 4.31002e-19
1.61499 -0.374996 4.31002e-19
1.64979 -0.374996 4.31002e-19
1.68458 -0.374996 4.31002e-19
1.71938 -0.374996 4.31002e-19
1.75419 -0.374996 4.31002e-19
1.78899 -0.374996 4.31002e-19
1.82381 -0.374996 4.31002e-19
1.85862 -0.374996 4.31002e-19
1.89345 -0.374996 4.31002e-19
1.92827 -0.374996 4.31002e-19
1.9631 -0.374996 4.31002e-19
1.99794 -0.374996 4.31002e-19
2.03278 -0.374996 4.31002e-19
2.06762 -0.374996 4.31002e-19
2.10247 -0.374996 4.31002e-19
2.13733 -0.374996 4.31002e-19
2.17219 -0.374996 4.31002e-19
2.20705 -0.374996 4.31002e-19
2.24192 -0.374996 4.31002e-19
2.2768 -0.374996 4.31002e-19
2.31168 -0.374996 4.31002e-19
2.34657 -0.374996 4.31002e-19
2.38146 -0.374996 4.31002e-19
2.41636 -0.374996 4.31002e-19
2.45126 -0.374996 4.31002e-19
2.48617 -0.374996 4.31002e-19
2.52109 -0.374996 4.31002e-19
2.55601 -0.374996 4.31002e-19
2.59094 -0.374996 4.31002e-19
2.62587 -0.374996 4.31002e-19
2.66081 -0.374996 4.31002e-19
2.69576 -0.374996 4.31002e-19
2.73071 -0.374996 4.31002e-19
2.76567 -0.374996 4.31002e-19
2.80064 -0.374996 4.31002e-19
2.83561 -0.374996 4.31002e-19
2.87059 -0.374996 4.31002e-19
2.90558 -0.374996 4.31002e-19
2.94058 -0.374996 4.31002e-19
2.97558 -0.374996 4.31002e-19
3.01059 -0.374996 4.31002e-19
3.0456 -0.374996 4.31002e-19
3.08063 -0.374996 4.31002e-19
3.11566 -0.374996 4.31002e-19
3.1507 -0.374996 4.31002e-19
3.18574 -0.374996 4.31002e-19
3.2208 -0.374996 4.31002e-19
3.25586 -0.374996 4.31002e-19
3.29093 -0.374996 4.31002e-19
3.32601 -0.374996 4.31002e-19
3.36109 -0.374996 4.31002e-19
3.39619 -0.374996 4.31002e-19
3.43129 -0.374996 4.31002e-19
3.4664 -0.374996 4.31002e-19
3.50152 -0.374996 4.31002e-19
3.53665 -0.374996 4.31002e-19
3.57179 -0.374996 4.31002e-19
3.60694 -0.374996 4.31002e-19
3.64209 -0.374996 4.31002e-19
3.67726 -0.374996 4.31002e-19
3.71243 -0.374996 4.31002e-19
3.74761 -0.374996 4.31002e-19
3.7828 -0.374996 4.31002e-19
3.81801 -0.374996 4.31002e-19
3.85322 -0.374996 4.31002e-19
3.88844 -0.374996 4.31002e-19
3.92367 -0.374996 4.31002e-19
3.95891 -0.374996 4.31002e-19
3.99416 -0.374996 4.31002e-19
4.02942 -0.374996 4.31002e-19
4.06469 -0.374996 4.31002e-19
4.09997 -0.374996 4.31002e-19
4.13526 -0.374996 4.31002e-19
4.17056 -0.374996 4.31002e-19
4.20587 -0.374996 4.31002e-19
4.24119 -0.374996 4.31002e-19
4.27653 -0.374996 4.31002e-19
4.31187 -0.374996 4.31002e-19
4.34722 -0.374996 4.31002e-19
4.38259 -0.374996 4.31002e-19
4.41797 -0.374996 4.31002e-19
4.45335 -0.374996 4.31002e-19
4.48875 -0.374996 4.31002e-19
4.52416 -0.374996 4.31002e-19
4.55958 -0.374996 4.31002e-19
4.59502 -0.374996 4.31002e-19
4.63046 -0.374996 4.31002e-19
4.66592 -0.374996 4.31002e-19
4.70139 -0.374996 4.31002e-19
4.73687 -0.374996 4.31002e-19
4.77237 -0.374996 4.31002e-19
4.80787 -0.374996 4.31002e-19
4.84339 -0.374996 4.31002e-19
4.87892 -0.374996 4.31002e-19
4.91446 -0.374996 4.31002e-19
4.95002 -0.374996 4.31002e-19
4.98559 -0.374996 4.31002e-19
5.02117 -0.374996 4.31002e-19
5.05677 -0.374996 4.31002e-19
5.09237 -0.374996 4.31002e-19
5.128 -0.374996 4.31002e-19
5.16363 -0.374996 4.31002e-19
5.19928 -0.374996 4.31002e-19
5.23494 -0.374996 4.31002e-19
5.27062 -0.374996 4.31002e-19
5.30631 -0.374996 4.31002e-19
5.34201 -0.374996 4.31002e-19
5.37773 -0.374996 4.31002e-19
5.41346 -0.374996 4.31002e-19
5.4492 -0.374996 4.31002e-19
5.48497 -0.374996 4.31002e-19
5.52074 -0.374996 4.31002e-19
5.55653 -0.374996 4.31002e-19
5.59233 -0.374996 4.31002e-19
5.62815 -0.374996 4.31002e-19
5.66399 -0.374996 4.31002e-19
5.69984 -0.374996 4.31002e-19
5.7357 -0.374996 4.31002e-19
5.77158 -0.374996 4.31002e-19
5.80748 -0.374996 4.31002e-19
5.84339 -0.374996 4.31002e-19
5.87932 -0.374996 4.31002e-19
5.91526 -0.374996 4.31002e-19
5.95122 -0.374996 4.31002e-19
5.9872 -0.374996 4.31002e-19
6.02319 -0.374996 4.31002e-19
6.05919 -0.374996 4.31002e-19
6.09522 -0.374996 4.31002e-19
6.13126 -0.374996 4.31002e-19
6.16732 -0.374996 4.31002e-19
6.20339 -0.374996 4.31002e-19
6.23949 -0.374996 4.31002e-19
6.27559 -0.374996 4.31002e-19
6.31172 -0.374996 4.31002e-19
6.34786 -0.374996 4.31002e-19
6.38403 -0.374996 4.31002e-19
6.42021 -0.374996 4.31002e-19
6.4564 -0.374996 4.31002e-19
6.49262 -0.374996 4.31002e-19
6.52885 -0.374996 4.31002e-19
6.5651 -0.374996 4.31002e-19
6.60137 -0.374996 4.31002e-19
6.63766 -0.374996 4.31002e-19
6.67397 -0.374996 4.31002e-19
6.71029 -0.374996 4.31002e-19
6.74664 -0.374996 4.31002e-19
6.783 -0.374996 4.31002e-19
6.81938 -0.374996 4.31002e-19
6.85579 -0.374996 4.31002e-19
6.89221 -0.374996 4.31002e-19
6.92865 -0.374996 4.31002e-19
6.96511 -0.374996 4.31002e-19
7.00159 -0.374996 4.31002e-19
7.0381 -0.374996 4.31002e-19
7.07462 -0.374996 4.31002e-19
7.11116 -0.374996 4.31002e-19
7.14772 -0.374996 4.31002e-19
7.18431 -0.374996 4.31002e-19
7.22091 -0.374996 4.31002e-19
7.25754 -0.374996 4.31002e-19
7.29418 -0.374996 4.31002e-19
7.33085 -0.374996 4.31002e-19
7.36754 -0.374996 4.31002e-19
7.40425 -0.374996 4.31002e-19
7.44099 -0.374996 4.31002e-19
7.47774 -0.374996 4.31002e-19
7.51452 -0.374996 4.31002e-19
7.55132 -0.374996 4.31002e-19
7.58814 -0.374996 4.31002e-19
7.62498 -0.374996 4.31002e-19
7.66185 -0.374996 4.31002e-19
7.69874 -0.374996 4.31002e-19
7.73566 -0.374996 4.31002e-19
7.77259 -0.374996 4.31002e-19
7.80955 -0.374996 4.31002e-19
7.84654 -0.374996 4.31002e-19
7.88355 -0.374996 4.31002e-19
7.92058 -0.374996 4.31002e-19
7.95763 -0.374996 4.31002e-19
7.99471 -0.374996 4.31002e-19
8.03182 -0.374996 4.31002e-19
8.06895 -0.374996 4.31002e-19
8.1061 -0.374996 4.31002e-19
8.14328 -0.374996 4.31002e-19
8.18049 -0.374996 4.31002e-19
8.21772 -0.374996 4.31002e-19
8.25497 -0.374996 4.31002e-19
8.29226 -0.374996 4.31002e-19
8.32956 -0.374996 4.31002e-19
8.3669 -0.374996 4.31002e-19
8.40426 -0.374996 4.31002e-19
8.44165 -0.374996 4.31002e-19
8.47906 -0.374996 4.31002e-19
8.5165 -0.374996 4.31002e-19
8.55397 -0.374996 4.31002e-19
8.59146 -0.374996 4.31002e-19
8.62899 -0.374996 4.31002e-19
8.66654 -0.374996 4.31002e-19
8.70412 -0.374996 4.31002e-19
8.74172 -0.374996 4.31002e-19
8.77936 -0.374996 4.31002e-19
8.81702 -0.374996 4.31002e-19
8.85471 -0.374996 4.31002e-19
8.89244 -0.374996 4.31002e-19
8.93019 -0.374996 4.31002e-19
8.96797 -0.374996 4.31002e-19
9.00578 -0.374996 4.31002e-19
9.04362 -0.374996 4.31002e-19
9.08149 -0.374996 4.31002e-19
9.11939 -0.374996 4.31002e-19
9.15732 -0.374996 4.31002e-19
9.19528 -0.374996 4.31002e-19
9.23327 -0.374996 4.31002e-19
9.2713 -0.374996 4.31002e-19
9.30935 -0.374996 4.31002e-19
9.34744 -0.374996 4.31002e-19
9.38556 -0.374996 4.31002e-19
9.42371 -0.374996 4.31002e-19
9.46189 -0.374996 4.31002e-19
9.50011 -0.374996 4.31002e-19
9.53836 -0.374996 4.31002e-19
9.57664 -0.374996 4.31002e-19
9.61496 -0.374996 4.31002e-19
9.65331 -0.374996 4.31002e-19
9.69169 -0.374996 4.31002e-19
9.73011 -0.374996 4.31002e-19
9.76856 -0.374996 4.31002e-19
9.80704 -0.374996 4.31002e-19
9.84557 -0.374996 4.31002e-19
9.88412 -0.374996 4.31002e-19
9.92271 -0.374996 4.31002e-19
9.96134 -0.374996 4.31002e-19
10 -0.374996 4.31002e-19
10.0387 -0.374996 4.31002e-19
10.0774 -0.374996 4.31002e-19
10.1162 -0.374996 4.31002e-19
10.155 -0.374996 4.31002e-19
10.1939 -0.374996 4.31002e-19
10.2328 -0.374996 4.31002e-19
10.2717 -0.374996 4.31002e-19
10.3106 -0.374996 4.31002e-19
10.3496 -0.374996 4.31002e-19
10.3887 -0.374996 4.31002e-19
10.4278 -0.374996 4.31002e-19
10.4669 -0.374996 4.31002e-19
10.506 -0.374996 4.31002e-19
10.5452 -0.374996 4.31002e-19
10.5845 -0.374996 4.31002e-19
10.6238 -0.374996 4.31002e-19
10.6631 -0.374996 4.31002e-19
10.7024 -0.374996 4.31002e-19
10.7418 -0.374996 4.31002e-19
10.7813 -0.374996 4.31002e-19
10.8208 -0.374996 4.31002e-19
10.8603 -0.374996 4.31002e-19
10.8999 -0.374996 4.31002e-19
10.9395 -0.374996 4.31002e-19
10.9792 -0.374996 4.31002e-19
11.0189 -0.374996 4.31002e-19
11.0586 -0.374996 4.31002e-19
11.0984 -0.374996 4.31002e-19
11.1383 -0.374996 4.31002e-19
11.1781 -0.374996 4.31002e-19
11.2181 -0.374996 4.31002e-19
11.2581 -0.374996 4.31002e-19
11.2981 -0.374996 4.31002e-19
11.3381 -0.374996 4.31002e-19
11.3783 -0.374996 4.31002e-19
11.4184 -0.374996 4.31002e-19
11.4587 -0.374996 4.31002e-19
11.4989 -0.374996 4.31002e-19
11.5392 -0.374996 4.31002e-19
11.5796 -0.374996 4.31002e-19
11.62 -0.374996 4.31002e-19
11.6605 -0.374996 4.31002e-19
11.701 -0.374996 4.31002e-19
11.7415 -0.374996 4.31002e-19
11.7822 -0.374996 4.31002e-19
11.8228 -0.374996 4.31002e-19
11.8636 -0.374996 4.31002e-19
11.9043 -0.374996 4.31002e-19
11.9452 -0.374996 4.31002e-19
11.986 -0.374996 4.31002e-19
12.027 -0.374996 4.31002e-19
12.068 -0.374996 4.31002e-19
12.109 -0.374996 4.31002e-19
12.1501 -0.374996 4.31002e-19
12.1913 -0.374996 4.31002e-19
12.2325 -0.374996 4.31002e-19
12.2738 -0.374996 4.31002e-19
12.3151 -0.374996 4.31002e-19
12.3565 -0.374996 4.31002e-19
12.3979 -0.374996 4.31002e-19
12.4394 -0.374996 4.31002e-19
12.481 -0.374996 4.31002e-19
12.5226 -0.374996 4.31002e-19
12.5643 -0.374996 4.31002e-19
12.6061 -0.374996 4.31002e-19
12.6479 -0.374996 4.31002e-19
12.6898 -0.374996 4.31002e-19
12.7317 -0.374996 4.31002e-19
12.7737 -0.374996 4.31002e-19
12.8158 -0.374996 4.31002e-19
12.8579 -0.374996 4.31002e-19
12.9001 -0.374996 4.31002e-19
12.9424 -0.374996 4.31002e-19
12.9847 -0.374996 4.31002e-19
13.0271 -0.374996 4.31002e-19
13.0696 -0.374996 4.31002e-19
13.1121 -0.374996 4.31002e-19
13.1547 -0.374996 4.31002e-19
13.1974 -0.374996 4.31002e-19
13.2402 -0.374996 4.31002e-19
13.283 -0.374996 4.31002e-19
13.3259 -0.374996 4.31002e-19
13.3689 -0.374996 4.31002e-19
13.4119 -0.374996 4.31002e-19
13.455 -0.374996 4.31002e-19
13.4982 -0.374996 4.31002e-19
13.5415 -0.374996 4.31002e-19
13.5848 -0.374996 4.31002e-19
13.6283 -0.374996 4.31002e-19
13.6718 -0.374996 4.31002e-19
13.7153 -0.374996 4.31002e-19
13.759 -0.374996 4.31002e-19
13.8028 -0.374996 4.31002e-19
13.8466 -0.374996 4.31002e-19
13.8905 -0.374996 4.31002e-19
13.9345 -0.374996 4.31002e-19
13.9786 -0.374996 4.31002e-19
14.0227 -0.374996 4.31002e-19
14.067 -0.374996 4.31002e-19
14.1113 -0.374996 4.31002e-19
14.1558 -0.374996 4.31002e-19
14.2003 -0.374996 4.31002e-19
14.2449 -0.374996 4.31002e-19
14.2896 -0.374996 4.31002e-19
14.3344 -0.374996 4.31002e-19
14.3793 -0.374996 4.31002e-19
14.4243 -0.374996 4.31002e-19
14.4693 -0.374996 4.31002e-19
14.5145 -0.374996 4.31002e-19
14.5598 -0.374996 4.31002e-19
14.6052 -0.374996 4.31002e-19
14.6506 -0.374996 4.31002e-19
14.6962 -0.374996 4.31002e-19
14.7419 -0.374996 4.31002e-19
14.7877 -0.374996 4.31002e-19
14.8336 -0.374996 4.31002e-19
14.8796 -0.374996 4.31002e-19
14.9257 -0.374996 4.31002e-19
14.9719 -0.374996 4.31002e-19
15.0182 -0.374996 4.31002e-19
15.0647 -0.374996 4.31002e-19
15.1112 -0.374996 4.31002e-19
15.1579 -0.374996 4.31002e-19
15.2047 -0.374996 4.31002e-19
15.2516 -0.374996 4.31002e-19
15.2986 -0.374996 4.31002e-19
15.3458 -0.374996 4.31002e-19
15.393 -0.374996 4.31002e-19
15.4404 -0.374996 4.31002e-19
15.488 -0.374996 4.31002e-19
15.5356 -0.374996 4.31002e-19
15.5834 -0.374996 4.31002e-19
15.6313 -0.374996 4.31002e-19
15.6794 -0.374996 4.31002e-19
15.7276 -0.374996 4.31002e-19
15.7759 -0.374996 4.31002e-19
15.8243 -0.374996 4.31002e-19
15.873 -0.374996 4.31002e-19
15.9217 -0.374996 4.31002e-19
15.9706 -0.374996 4.31002e-19
16.0197 -0.374996 4.31002e-19
16.0689 -0.374996 4.31002e-19
16.1182 -0.374996 4.31002e-19
16.1677 -0.374996 4.31002e-19
16.2174 -0.374996 4.31002e-19
16.2672 -0.374996 4.31002e-19
16.3172 -0.374996 4.31002e-19
16.3674 -0.374996 4.31002e-19
16.4177 -0.374996 4.31002e-19
16.4682 -0.374996 4.31002e-19
16.5189 -0.374996 4.31002e-19
16.5697 -0.374996 4.31002e-19
16.6208 -0.374996 4.31002e-19
16.672 -0.374996 4.31002e-19
16.7234 -0.374996 4.31002e-19
16.775 -0.374996 4.31002e-19
16.8268 -0.374996 4.31002e-19
16.8787 -0.374996 4.31002e-19
16.9309 -0.374996 4.31002e-19
16.9833 -0.374996 4.31002e-19
17.0359 -0.374996 4.31002e-19
17.0887 -0.374996 4.31002e-19
17.1418 -0.374996 4.31002e-19
17.195 -0.374996 4.31002e-19
17.2485 -0.374996 4.31002e-19
17.3022 -0.374996 4.31002e-19
17.3562 -0.374996 4.31002e-19
17.4104 -0.374996 4.31002e-19
17.4648 -0.374996 4.31002e-19
17.5195 -0.374996 4.31002e-19
17.5744 -0.374996 4.31002e-19
17.6296 -0.374996 4.31002e-19
17.6851 -0.374996 4.31002e-19
17.7408 -0.374996 4.31002e-19
17.7969 -0.374996 4.31002e-19
17.8532 -0.374996 4.31002e-19
17.9098 -0.374996 4.31002e-19
17.9667 -0.374996 4.31002e-19
18.0239 -0.374996 4.31002e-19
18.0815 -0.374996 4.31002e-19
18.1393 -0.374996 4.31002e-19
18.1975 -0.374996 4.31002e-19
18.256 -0.374996 4.31002e-19
18.3149 -0.374996 4.31002e-19
18.3742 -0.374996 4.31002e-19
18.4338 -0.374996 4.31002e-19
18.4938 -0.374996 4.31002e-19
18.5542 -0.374996 4.31002e-19
18.615 -0.374996 4.31002e-19
18.6762 -0.374996 4.31002e-19
18.7379 -0.374996 4.31002e-19
18.8 -0.374996 4.31002e-19
18.8625 -0.374996 4.31002e-19
18.9255 -0.374996 4.31002e-19
18.9891 -0.374996 4.31002e-19
19.0531 -0.374996 4.31002e-19
19.1177 -0.374996 4.31002e-19
19.1828 -0.374996 4.31002e-19
19.2484 -0.374996 4.31002e-19
19.3147 -0.374996 4.31002e-19
19.3816 -0.374996 4.31002e-19
19.4491 -0.374996 4.31002e-19
19.5173 -0.374996 4.31002e-19
19.5862 -0.374996 4.31002e-19
19.6558 -0.374996 4.31002e-19
19.7262 -0.374996 4.31002e-19
19.7974 -0.374996 4.31002e-19
19.8694 -0.374996 4.31002e-19
19.9423 -0.374996 4.31002e-19
20.0162 -0.374996 4.31002e-19
20.091 -0.374996 4.31002e-19
20.1669 -0.374996 4.31002e-19
20.244 -0.374996 4.31002e-19
20.3222 -0.374996 4.31002e-19
20.4016 -0.374996 4.31002e-19
20.4825 -0.374996 4.31002e-19
20.5648 -0.374996 4.31002e-19
20.6487 -0.374996 4.31002e-19
20.7344 -0.374996 4.31002e-19
20.8219 -0.374996 4.31002e-19
20.9115 -0.374996 4.31002e-19
21.0034 -0.374996 4.31002e-19
21.0979 -0.374996 4.31002e-19
21.1952 -0.374996 4.31002e-19
21.2959 -0.374996 4.31002e-19
21.4004 -0.374996 4.31002e-19
21.5093 -0.374996 4.31002e-19
21.6237 -0.374996 4.31002e-19
21.7448 -0.374996 4.31002e-19
21.8747 -0.374996 4.31002e-19
22.0165 -0.374996 4.31002e-19
22.1768 -0.374996 4.31002e-19
22.3723 -0.374996 4.31002e-19


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.75Lambda0.5Nc1Classic/SigmaATwoLoop.txt <==
-22.3723 -0.234487 1.83075e-05
-22.1768 -0.234565 1.19261e-05
-22.0165 -0.234613 1.71047e-05
-21.8747 -0.234652 1.31485e-05
-21.7448 -0.234684 1.69293e-05
-21.6237 -0.234712 1.38077e-05
-21.5093 -0.234738 1.69404e-05
-21.4004 -0.234764 1.42807e-05
-21.2959 -0.234788 1.7021e-05
-21.1952 -0.234812 1.46659e-05
-21.0979 -0.234837 1.71404e-05
-21.0034 -0.234862 1.50138e-05
-20.9115 -0.234886 1.7307e-05
-20.8219 -0.234911 1.53771e-05
-20.7344 -0.234934 1.75541e-05
-20.6487 -0.234956 1.5803e-05
-20.5648 -0.234977 1.78985e-05
-20.4825 -0.234995 1.62924e-05
-20.4016 -0.235011 1.83058e-05
-20.3222 -0.235025 1.68003e-05
-20.244 -0.235037 1.87249e-05
-20.1669 -0.235048 1.72932e-05
-20.091 -0.235057 1.91366e-05
-20.0162 -0.235066 1.77688e-05
-19.9423 -0.235074 1.95434e-05
-19.8694 -0.235082 1.8234e-05
-19.7974 -0.235089 1.99498e-05
-19.7262 -0.235096 1.8694e-05
-19.6558 -0.235103 2.03588e-05
-19.5862 -0.235109 1.91522e-05
-19.5173 -0.235116 2.07723e-05
-19.4491 -0.235122 1.96107e-05
-19.3816 -0.235128 2.11912e-05
-19.3147 -0.235134 2.00711e-05
-19.2484 -0.23514 2.16159e-05
-19.1828 -0.235146 2.05343e-05
-19.1177 -0.235152 2.20471e-05
-19.0531 -0.235157 2.10011e-05
-18.9891 -0.235163 2.24848e-05
-18.9255 -0.235169 2.14723e-05
-18.8625 -0.235175 2.29295e-05
-18.8 -0.23518 2.19482e-05
-18.7379 -0.235186 2.33813e-05
-18.6762 -0.235192 2.24294e-05
-18.615 -0.235198 2.38405e-05
-18.5542 -0.235203 2.29163e-05
-18.4938 -0.235209 2.43072e-05
-18.4338 -0.235215 2.34094e-05
-18.3742 -0.23522 2.47818e-05
-18.3149 -0.235226 2.3909e-05
-18.256 -0.235232 2.52643e-05
-18.1975 -0.235238 2.44155e-05
-18.1393 -0.235243 2.57552e-05
-18.0815 -0.235249 2.49292e-05
-18.0239 -0.235255 2.62545e-05
-17.9667 -0.235261 2.54505e-05
-17.9098 -0.235267 2.67625e-05
-17.8532 -0.235273 2.59797e-05
-17.7969 -0.235279 2.72795e-05
-17.7408 -0.235285 2.65171e-05
-17.6851 -0.23529 2.78058e-05
-17.6296 -0.235296 2.70631e-05
-17.5744 -0.235302 2.83415e-05
-17.5195 -0.235308 2.7618e-05
-17.4648 -0.235315 2.8887e-05
-17.4104 -0.235321 2.81821e-05
-17.3562 -0.235327 2.94426e-05
-17.3022 -0.235333 2.87558e-05
-17.2485 -0.235339 3.00085e-05
-17.195 -0.235345 2.93394e-05
-17.1418 -0.235351 3.05849e-05
-17.0887 -0.235358 2.99331e-05
-17.0359 -0.235364 3.11723e-05
-16.9833 -0.23537 3.05375e-05
-16.9309 -0.235377 3.17709e-05
-16.8787 -0.235383 3.11527e-05
-16.8268 -0.23539 3.2381e-05
-16.775 -0.235396 3.17791e-05
-16.7234 -0.235403 3.30029e-05
-16.672 -0.235409 3.24172e-05
-16.6208 -0.235416 3.36371e-05
-16.5697 -0.235422 3.30672e-05
-16.5189 -0.235429 3.42837e-05
-16.4682 -0.235436 3.37296e-05
-16.4177 -0.235442 3.49432e-05
-16.3674 -0.235449 3.44047e-05
-16.3172 -0.235456 3.5616e-05
-16.2672 -0.235463 3.50928e-05
-16.2174 -0.23547 3.63023e-05
-16.1677 -0.235477 3.57944e-05
-16.1182 -0.235484 3.70027e-05
-16.0689 -0.235491 3.651e-05
-16.0197 -0.235498 3.77174e-05
-15.9706 -0.235505 3.72398e-05
-15.9217 -0.235512 3.84468e-05
-15.873 -0.235519 3.79844e-05
-15.8243 -0.235527 3.91915e-05
-15.7759 -0.235534 3.87441e-05
-15.7276 -0.235541 3.99519e-05
-15.6794 -0.235549 3.95195e-05
-15.6313 -0.235556 4.07283e-05
-15.5834 -0.235564 4.0311e-05
-15.5356 -0.235571 4.15212e-05
-15.488 -0.235579 4.1119e-05
-15.4404 -0.235587 4.23312e-05
-15.393 -0.235594 4.19441e-05
-15.3458 -0.235602 4.31586e-05
-15.2986 -0.23561 4.27867e-05
-15.2516 -0.235618 4.40041e-05
-15.2047 -0.235626 4.36474e-05
-15.1579 -0.235634 4.48681e-05
-15.1112 -0.235642 4.45268e-05
-15.0647 -0.23565 4.57511e-05
-15.0182 -0.235658 4.54253e-05
-14.9719 -0.235666 4.66538e-05
-14.9257 -0.235674 4.63436e-05
-14.8796 -0.235683 4.75768e-05
-14.8336 -0.235691 4.72823e-05
-14.7877 -0.2357 4.85205e-05
-14.7419 -0.235708 4.82419e-05
-14.6962 -0.235717 4.94856e-05
-14.6506 -0.235725 4.92231e-05
-14.6052 -0.235734 5.04728e-05
-14.5598 -0.235743 5.02266e-05
-14.5145 -0.235752 5.14827e-05
-14.4693 -0.235761 5.1253e-05
-14.4243 -0.23577 5.2516e-05
-14.3793 -0.235779 5.2303e-05
-14.3344 -0.235788 5.35734e-05
-14.2896 -0.235797 5.33774e-05
-14.2449 -0.235806 5.46557e-05
-14.2003 -0.235816 5.44769e-05
-14.1558 -0.235825 5.57636e-05
-14.1113 -0.235835 5.56023e-05
-14.067 -0.235844 5.68979e-05
-14.0227 -0.235854 5.67543e-05
-13.9786 -0.235863 5.80593e-05
-13.9345 -0.235873 5.79339e-05
-13.8905 -0.235883 5.92489e-05
-13.8466 -0.235893 5.91419e-05
-13.8028 -0.235903 6.04674e-05
-13.759 -0.235913 6.03792e-05
-13.7153 -0.235923 6.17157e-05
-13.6718 -0.235934 6.16467e-05
-13.6283 -0.235944 6.29948e-05
-13.5848 -0.235955 6.29454e-05
-13.5415 -0.235965 6.43057e-05
-13.4982 -0.235976 6.42763e-05
-13.455 -0.235986 6.56494e-05
-13.4119 -0.235997 6.56405e-05
-13.3689 -0.236008 6.70269e-05
-13.3259 -0.236019 6.70389e-05
-13.283 -0.23603 6.84394e-05
-13.2402 -0.236041 6.84728e-05
-13.1974 -0.236053 6.9888e-05
-13.1547 -0.236064 6.99433e-05
-13.1121 -0.236075 7.13738e-05
-13.0696 -0.236087 7.14516e-05
-13.0271 -0.236099 7.28982e-05
-12.9847 -0.23611 7.2999e-05
-12.9424 -0.236122 7.44624e-05
-12.9001 -0.236134 7.45868e-05
-12.8579 -0.236146 7.60677e-05
-12.8158 -0.236159 7.62163e-05
-12.7737 -0.236171 7.77155e-05
-12.7317 -0.236183 7.7889e-05
-12.6898 -0.236196 7.94073e-05
-12.6479 -0.236208 7.96064e-05
-12.6061 -0.236221 8.11446e-05
-12.5643 -0.236234 8.137e-05
-12.5226 -0.236247 8.29289e-05
-12.481 -0.23626 8.31813e-05
-12.4394 -0.236273 8.47619e-05
-12.3979 -0.236287 8.50422e-05
-12.3565 -0.2363 8.66453e-05
-12.3151 -0.236314 8.69542e-05
-12.2738 -0.236327 8.85809e-05
-12.2325 -0.236341 8.89193e-05
-12.1913 -0.236355 9.05705e-05
-12.1501 -0.236369 9.09393e-05
-12.109 -0.236383 9.2616e-05
-12.068 -0.236398 9.30161e-05
-12.027 -0.236412 9.47195e-05
-11.986 -0.236427 9.5152e-05
-11.9452 -0.236442 9.68831e-05
-11.9043 -0.236457 9.7349e-05
-11.8636 -0.236472 9.91089e-05
-11.8228 -0.236487 9.96093e-05
-11.7822 -0.236502 0.000101399
-11.7415 -0.236518 0.000101935
-11.701 -0.236534 0.000103757
-11.6605 -0.236549 0.00010433
-11.62 -0.236565 0.000106184
-11.5796 -0.236582 0.000106795
-11.5392 -0.236598 0.000108683
-11.4989 -0.236614 0.000109333
-11.4587 -0.236631 0.000111256
-11.4184 -0.236648 0.000111948
-11.3783 -0.236665 0.000113908
-11.3381 -0.236682 0.000114641
-11.2981 -0.236699 0.00011664
-11.2581 -0.236717 0.000117417
-11.2181 -0.236734 0.000119457
-11.1781 -0.236752 0.000120279
-11.1383 -0.23677 0.00012236
-11.0984 -0.236789 0.000123229
-11.0586 -0.236807 0.000125354
-11.0189 -0.236826 0.000126272
-10.9792 -0.236844 0.000128443
-10.9395 -0.236864 0.000129411
-10.8999 -0.236883 0.000131629
-10.8603 -0.236902 0.00013265
-10.8208 -0.236922 0.000134918
-10.7813 -0.236942 0.000135994
-10.7418 -0.236962 0.000138313
-10.7024 -0.236982 0.000139445
-10.6631 -0.237003 0.000141818
-10.6238 -0.237023 0.00014301
-10.5845 -0.237044 0.000145439
-10.5452 -0.237066 0.000146692
-10.506 -0.237087 0.000149181
-10.4669 -0.237109 0.000150498
-10.4278 -0.237131 0.000153047
-10.3887 -0.237153 0.000154431
-10.3496 -0.237175 0.000157045
-10.3106 -0.237198 0.000158497
-10.2717 -0.237221 0.000161179
-10.2328 -0.237244 0.000162703
-10.1939 -0.237267 0.000165455
-10.155 -0.237291 0.000167055
-10.1162 -0.237315 0.00016988
-10.0774 -0.23734 0.000171559
-10.0387 -0.237364 0.00017446
-10 -0.237389 0.000176221
-9.96134 -0.237414 0.000179203
-9.92271 -0.23744 0.00018105
-9.88412 -0.237465 0.000184116
-9.84557 -0.237492 0.000186052
-9.80704 -0.237518 0.000189206
-9.76856 -0.237545 0.000191236
-9.73011 -0.237572 0.000194483
-9.69169 -0.237599 0.00019661
-9.65331 -0.237627 0.000199954
-9.61496 -0.237655 0.000202183
-9.57664 -0.237683 0.000205629
-9.53836 -0.237712 0.000207965
-9.50011 -0.237741 0.000211517
-9.46189 -0.237771 0.000213966
-9.42371 -0.2378 0.00021763
-9.38556 -0.237831 0.000220197
-9.34744 -0.237861 0.000223978
-9.30935 -0.237892 0.000226668
-9.2713 -0.237924 0.000230573
-9.23327 -0.237956 0.000233392
-9.19528 -0.237988 0.000237427
-9.15732 -0.23802 0.000240382
-9.11939 -0.238054 0.000244553
-9.08149 -0.238087 0.000247651
-9.04362 -0.238121 0.000251966
-9.00578 -0.238155 0.000255213
-8.96797 -0.23819 0.000259679
-8.93019 -0.238226 0.000263085
-8.89244 -0.238261 0.00026771
-8.85471 -0.238298 0.000271281
-8.81702 -0.238335 0.000276074
-8.77936 -0.238372 0.000279821
-8.74172 -0.23841 0.00028479
-8.70412 -0.238448 0.000288721
-8.66654 -0.238487 0.000293877
-8.62899 -0.238526 0.000298002
-8.59146 -0.238566 0.000303356
-8.55397 -0.238607 0.000307686
-8.5165 -0.238648 0.000313247
-8.47906 -0.23869 0.000317793
-8.44165 -0.238732 0.000323575
-8.40426 -0.238775 0.00032835
-8.3669 -0.238819 0.000334364
-8.32956 -0.238863 0.00033938
-8.29226 -0.238908 0.000345641
-8.25497 -0.238953 0.000350913
-8.21772 -0.239 0.000357434
-8.18049 -0.239047 0.000362977
-8.14328 -0.239094 0.000369775
-8.1061 -0.239142 0.000375605
-8.06895 -0.239192 0.000382696
-8.03182 -0.239241 0.000388831
-7.99471 -0.239292 0.000396233
-7.95763 -0.239343 0.00040269
-7.92058 -0.239396 0.000410423
-7.88355 -0.239449 0.000417224
-7.84654 -0.239502 0.000425308
-7.80955 -0.239557 0.000432473
-7.77259 -0.239613 0.000440932
-7.73566 -0.239669 0.000448485
-7.69874 -0.239726 0.000457342
-7.66185 -0.239785 0.000465308
-7.62498 -0.239844 0.000474589
-7.58814 -0.239904 0.000482996
-7.55132 -0.239965 0.00049273
-7.51452 -0.240028 0.000501607
-7.47774 -0.240091 0.000511825
-7.44099 -0.240155 0.000521203
-7.40425 -0.240221 0.000531938
-7.36754 -0.240287 0.000541853
-7.33085 -0.240355 0.00055314
-7.29418 -0.240424 0.000563629
-7.25754 -0.240494 0.000575508
-7.22091 -0.240565 0.000586612
-7.18431 -0.240638 0.000599126
-7.14772 -0.240712 0.000610889
-7.11116 -0.240787 0.000624083
-7.07462 -0.240864 0.000636554
-7.0381 -0.240942 0.00065048
-7.00159 -0.241021 0.000663711
-6.96511 -0.241102 0.000678424
-6.92865 -0.241184 0.000692473
-6.89221 -0.241268 0.000708032
-6.85579 -0.241354 0.000722962
-6.81938 -0.241441 0.000739435
-6.783 -0.241529 0.000755315
-6.74664 -0.24162 0.000772774
-6.71029 -0.241712 0.00078968
-6.67397 -0.241806 0.000808203
-6.63766 -0.241902 0.000826218
-6.60137 -0.241999 0.000845894
-6.5651 -0.242099 0.00086511
-6.52885 -0.242201 0.000886035
-6.49262 -0.242304 0.000906553
-6.4564 -0.24241 0.000928833
-6.42021 -0.242518 0.000950764
-6.38403 -0.242628 0.000974516
-6.34786 -0.242741 0.000997985
-6.31172 -0.242856 0.00102334
-6.27559 -0.242973 0.00104848
-6.23949 -0.243093 0.00107558
-6.20339 -0.243215 0.00110255
-6.16732 -0.24334 0.00113155
-6.13126 -0.243468 0.00116052
-6.09522 -0.243599 0.0011916
-6.05919 -0.243732 0.00122275
-6.02319 -0.243868 0.00125612
-5.9872 -0.244008 0.00128966
-5.95122 -0.244151 0.00132553
-5.91526 -0.244297 0.00136169
-5.87932 -0.244446 0.00140032
-5.84339 -0.244599 0.00143937
-5.80748 -0.244755 0.00148103
-5.77158 -0.244915 0.00152326
-5.7357 -0.245079 0.00156826
-5.69984 -0.245247 0.00161401
-5.66399 -0.245419 0.00166271
-5.62815 -0.245595 0.00171235
-5.59233 -0.245775 0.00176514
-5.55653 -0.24596 0.0018191
-5.52074 -0.24615 0.00187643
-5.48497 -0.246344 0.00193518
-5.4492 -0.246543 0.00199757
-5.41346 -0.246748 0.00206166
-5.37773 -0.246958 0.00212969
-5.34201 -0.247173 0.00219973
-5.30631 -0.247394 0.00227406
-5.27062 -0.24762 0.00235077
-5.23494 -0.247853 0.00243216
-5.19928 -0.248092 0.00251635
-5.16363 -0.248338 0.00260566
-5.128 -0.24859 0.00269825
-5.09237 -0.24885 0.00279649
-5.05677 -0.249116 0.00289856
-5.02117 -0.24939 0.00300687
-4.98559 -0.249672 0.00311965
-4.95002 -0.249962 0.00323935
-4.91446 -0.25026 0.00336428
-4.87892 -0.250567 0.00349691
-4.84339 -0.250882 0.00363563
-4.80787 -0.251207 0.00378298
-4.77237 -0.251541 0.00393741
-4.73687 -0.251886 0.00410155
-4.70139 -0.25224 0.00427393
-4.66592 -0.252605 0.00445729
-4.63046 -0.25298 0.00465024
-4.59502 -0.253367 0.00485564
-4.55958 -0.253766 0.00507223
-4.52416 -0.254176 0.00530298
-4.48875 -0.254599 0.00554679
-4.45335 -0.255034 0.00580678
-4.41797 -0.255482 0.00608204
-4.38259 -0.255943 0.00637585
-4.34722 -0.256418 0.0066875
-4.31187 -0.256907 0.0070205
-4.27653 -0.257409 0.00737437
-4.24119 -0.257925 0.00775287
-4.20587 -0.258456 0.0081558
-4.17056 -0.259001 0.00858722
-4.13526 -0.25956 0.00904724
-4.09997 -0.260133 0.00954025
-4.06469 -0.260719 0.0100667
-4.02942 -0.261318 0.0106314
-3.99416 -0.26193 0.0112352
-3.95891 -0.262553 0.0118833
-3.92367 -0.263186 0.0125769
-3.88844 -0.263827 0.0133217
-3.85322 -0.264475 0.0141193
-3.81801 -0.265127 0.0149758
-3.7828 -0.26578 0.0158931
-3.74761 -0.266431 0.0168775
-3.71243 -0.267074 0.0179314
-3.67726 -0.267706 0.0190609
-3.64209 -0.268321 0.0202684
-3.60694 -0.26891 0.0215599
-3.57179 -0.269468 0.022937
-3.53665 -0.269984 0.0244049
-3.50152 -0.270448 0.0259638
-3.4664 -0.27085 0.0276174
-3.43129 -0.271176 0.0293635
-3.39619 -0.271414 0.0312026
-3.36109 -0.271548 0.0331292
-3.32601 -0.271564 0.0351395
-3.29093 -0.271447 0.0372229
-3.25586 -0.271182 0.0393699
-3.2208 -0.270754 0.0415641
-3.18574 -0.270152 0.0437897
-3.1507 -0.269364 0.0460238
-3.11566 -0.268385 0.0482449
-3.08063 -0.267211 0.0504252
-3.0456 -0.265843 0.0525397
-3.01059 -0.264289 0.0545588
-2.97558 -0.262561 0.056458
-2.94058 -0.260675 0.0582106
-2.90558 -0.258652 0.0597973
-2.87059 -0.25652 0.061199
-2.83561 -0.254306 0.0624059
-2.80064 -0.252039 0.0634095
-2.76567 -0.249751 0.0642114
-2.73071 -0.24747 0.0648143
-2.69576 -0.245223 0.06523
-2.66081 -0.243033 0.0654704
-2.62587 -0.240921 0.0655547
-2.59094 -0.238903 0.0655001
-2.55601 -0.23699 0.0653294
-2.52109 -0.235191 0.0650615
-2.48617 -0.23351 0.0647192
-2.45126 -0.231949 0.0643202
-2.41636 -0.230505 0.0638852
-2.38146 -0.229175 0.0634292
-2.34657 -0.227953 0.0629696
-2.31168 -0.226832 0.0625178
-2.2768 -0.225804 0.0620879
-2.24192 -0.224861 0.0616881
-2.20705 -0.223993 0.0613291
-2.17219 -0.223191 0.0610165
-2.13733 -0.222444 0.0607583
-2.10247 -0.221745 0.0605578
-2.06762 -0.221081 0.0604211
-2.03278 -0.220445 0.0603494
-1.99794 -0.219826 0.0603474
-1.9631 -0.219215 0.0604149
-1.92827 -0.218602 0.0605551
-1.89345 -0.217978 0.0607666
-1.85862 -0.217331 0.0610512
-1.82381 -0.216653 0.0614063
-1.78899 -0.215933 0.0618324
-1.75419 -0.21516 0.0623251
-1.71938 -0.214323 0.0628834
-1.68458 -0.213413 0.0635009
-1.64979 -0.212416 0.0641742
-1.61499 -0.211322 0.0648944
-1.58021 -0.21012 0.0656552
-1.54542 -0.208798 0.0664444
-1.51064 -0.207345 0.067252
-1.47586 -0.205751 0.0680617
-1.44109 -0.204008 0.0688592
-1.40632 -0.202109 0.0696238
-1.37155 -0.200047 0.0703368
-1.33679 -0.19782 0.0709731
-1.30203 -0.19543 0.0715102
-1.26727 -0.192882 0.0719204
-1.23251 -0.190184 0.0721796
-1.19776 -0.187351 0.0722599
-1.16301 -0.184402 0.0721391
-1.12827 -0.181361 0.0717936
-1.09352 -0.178257 0.0712076
-1.05878 -0.175122 0.0703665
-1.02405 -0.171991 0.0692653
-0.989309 -0.1689 0.0679017
-0.954576 -0.165885 0.0662842
-0.919844 -0.16298 0.0644239
-0.885115 -0.160217 0.0623419
-0.850388 -0.157621 0.0600605
-0.815663 -0.155214 0.0576096
-0.78094 -0.15301 0.0550178
-0.746219 -0.151018 0.0523184
-0.711499 -0.149241 0.0495405
-0.676781 -0.147676 0.0467155
-0.642065 -0.146316 0.0438684
-0.60735 -0.14515 0.0410251
-0.572637 -0.144165 0.0382038
-0.537925 -0.143344 0.0354232
-0.503214 -0.142671 0.0326941
-0.468504 -0.142129 0.030028
-0.433796 -0.1417 0.0274291
-0.399089 -0.141369 0.0249028
-0.364382 -0.141119 0.0224481
-0.329676 -0.140936 0.0200658
-0.294972 -0.140807 0.017751
-0.260267 -0.14072 0.0155013
-0.225564 -0.140666 0.0133092
-0.190861 -0.140636 0.0111704
-0.156158 -0.140622 0.00907582
-0.121456 -0.140617 0.0070198
-0.0867541 -0.140618 0.00499237
-0.0520524 -0.140621 0.00298725
-0.0173508 -0.140623 0.000993983
0.0173508 -0.140623 -0.000993983
0.0520524 -0.140621 -0.00298725
0.0867541 -0.140618 -0.00499237
0.121456 -0.140617 -0.0070198
0.156158 -0.140622 -0.00907582
0.190861 -0.140636 -0.0111704
0.225564 -0.140666 -0.0133092
0.260267 -0.14072 -0.0155013
0.294972 -0.140807 -0.017751
0.329676 -0.140936 -0.0200658
0.364382 -0.141119 -0.0224481
0.399089 -0.141369 -0.0249028
0.433796 -0.1417 -0.0274291
0.468504 -0.142129 -0.030028
0.503214 -0.142671 -0.0326941
0.537925 -0.143344 -0.0354232
0.572637 -0.144165 -0.0382038
0.60735 -0.14515 -0.0410251
0.642065 -0.146316 -0.0438684
0.676781 -0.147676 -0.0467155
0.711499 -0.149241 -0.0495405
0.746219 -0.151018 -0.0523184
0.78094 -0.15301 -0.0550178
0.815663 -0.155214 -0.0576096
0.850388 -0.157621 -0.0600605
0.885115 -0.160217 -0.0623419
0.919844 -0.16298 -0.0644239
0.954576 -0.165885 -0.0662842
0.989309 -0.1689 -0.0679017
1.02405 -0.171991 -0.0692653
1.05878 -0.175122 -0.0703665
1.09352 -0.178257 -0.0712076
1.12827 -0.181361 -0.0717936
1.16301 -0.184402 -0.0721391
1.19776 -0.187351 -0.0722599
1.23251 -0.190184 -0.0721796
1.26727 -0.192882 -0.0719204
1.30203 -0.19543 -0.0715102
1.33679 -0.19782 -0.0709731
1.37155 -0.200047 -0.0703368
1.40632 -0.202109 -0.0696238
1.44109 -0.204008 -0.0688592
1.47586 -0.205751 -0.0680617
1.51064 -0.207345 -0.067252
1.54542 -0.208798 -0.0664444
1.58021 -0.21012 -0.0656552
1.61499 -0.211322 -0.0648944
1.64979 -0.212416 -0.0641742
1.68458 -0.213413 -0.0635009
1.71938 -0.214323 -0.0628834
1.75419 -0.21516 -0.0623251
1.78899 -0.215933 -0.0618324
1.82381 -0.216653 -0.0614063
1.85862 -0.217331 -0.0610512
1.89345 -0.217978 -0.0607666
1.92827 -0.218602 -0.0605551
1.9631 -0.219215 -0.0604149
1.99794 -0.219826 -0.0603474
2.03278 -0.220445 -0.0603494
2.06762 -0.221081 -0.0604211
2.10247 -0.221745 -0.0605578
2.13733 -0.222444 -0.0607583
2.17219 -0.223191 -0.0610165
2.20705 -0.223993 -0.0613291
2.24192 -0.224861 -0.0616881
2.2768 -0.225804 -0.0620879
2.31168 -0.226832 -0.0625178
2.34657 -0.227953 -0.0629696
2.38146 -0.229175 -0.0634292
2.41636 -0.230505 -0.0638852
2.45126 -0.231949 -0.0643202
2.48617 -0.23351 -0.0647192
2.52109 -0.235191 -0.0650615
2.55601 -0.23699 -0.0653294
2.59094 -0.238903 -0.0655001
2.62587 -0.240921 -0.0655547
2.66081 -0.243033 -0.0654704
2.69576 -0.245223 -0.06523
2.73071 -0.24747 -0.0648143
2.76567 -0.249751 -0.0642114
2.80064 -0.252039 -0.0634095
2.83561 -0.254306 -0.0624059
2.87059 -0.25652 -0.061199
2.90558 -0.258652 -0.0597973
2.94058 -0.260675 -0.0582106
2.97558 -0.262561 -0.056458
3.01059 -0.264289 -0.0545588
3.0456 -0.265843 -0.0525397
3.08063 -0.267211 -0.0504252
3.11566 -0.268385 -0.0482449
3.1507 -0.269364 -0.0460238
3.18574 -0.270152 -0.0437897
3.2208 -0.270754 -0.0415641
3.25586 -0.271182 -0.0393699
3.29093 -0.271447 -0.0372229
3.32601 -0.271564 -0.0351395
3.36109 -0.271548 -0.0331292
3.39619 -0.271414 -0.0312026
3.43129 -0.271176 -0.0293635
3.4664 -0.27085 -0.0276174
3.50152 -0.270448 -0.0259638
3.53665 -0.269984 -0.0244049
3.57179 -0.269468 -0.022937
3.60694 -0.26891 -0.0215599
3.64209 -0.268321 -0.0202684
3.67726 -0.267706 -0.0190609
3.71243 -0.267074 -0.0179314
3.74761 -0.266431 -0.0168775
3.7828 -0.26578 -0.0158931
3.81801 -0.265127 -0.0149758
3.85322 -0.264475 -0.0141193
3.88844 -0.263827 -0.0133217
3.92367 -0.263186 -0.0125769
3.95891 -0.262553 -0.0118833
3.99416 -0.26193 -0.0112352
4.02942 -0.261318 -0.0106314
4.06469 -0.260719 -0.0100667
4.09997 -0.260133 -0.00954025
4.13526 -0.25956 -0.00904724
4.17056 -0.259001 -0.00858722
4.20587 -0.258456 -0.0081558
4.24119 -0.257925 -0.00775287
4.27653 -0.257409 -0.00737437
4.31187 -0.256907 -0.0070205
4.34722 -0.256418 -0.0066875
4.38259 -0.255943 -0.00637585
4.41797 -0.255482 -0.00608204
4.45335 -0.255034 -0.00580678
4.48875 -0.254599 -0.00554679
4.52416 -0.254176 -0.00530298
4.55958 -0.253766 -0.00507223
4.59502 -0.253367 -0.00485564
4.63046 -0.25298 -0.00465024
4.66592 -0.252605 -0.00445729
4.70139 -0.25224 -0.00427393
4.73687 -0.251886 -0.00410155
4.77237 -0.251541 -0.00393741
4.80787 -0.251207 -0.00378298
4.84339 -0.250882 -0.00363563
4.87892 -0.250567 -0.00349691
4.91446 -0.25026 -0.00336428
4.95002 -0.249962 -0.00323935
4.98559 -0.249672 -0.00311965
5.02117 -0.24939 -0.00300687
5.05677 -0.249116 -0.00289856
5.09237 -0.24885 -0.00279649
5.128 -0.24859 -0.00269825
5.16363 -0.248338 -0.00260566
5.19928 -0.248092 -0.00251635
5.23494 -0.247853 -0.00243216
5.27062 -0.24762 -0.00235077
5.30631 -0.247394 -0.00227406
5.34201 -0.247173 -0.00219973
5.37773 -0.246958 -0.00212969
5.41346 -0.246748 -0.00206166
5.4492 -0.246543 -0.00199757
5.48497 -0.246344 -0.00193518
5.52074 -0.24615 -0.00187643
5.55653 -0.24596 -0.0018191
5.59233 -0.245775 -0.00176514
5.62815 -0.245595 -0.00171235
5.66399 -0.245419 -0.00166271
5.69984 -0.245247 -0.00161401
5.7357 -0.245079 -0.00156826
5.77158 -0.244915 -0.00152326
5.80748 -0.244755 -0.00148103
5.84339 -0.244599 -0.00143937
5.87932 -0.244446 -0.00140032
5.91526 -0.244297 -0.00136169
5.95122 -0.244151 -0.00132553
5.9872 -0.244008 -0.00128966
6.02319 -0.243868 -0.00125612
6.05919 -0.243732 -0.00122275
6.09522 -0.243599 -0.0011916
6.13126 -0.243468 -0.00116052
6.16732 -0.24334 -0.00113155
6.20339 -0.243215 -0.00110255
6.23949 -0.243093 -0.00107558
6.27559 -0.242973 -0.00104848
6.31172 -0.242856 -0.00102334
6.34786 -0.242741 -0.000997985
6.38403 -0.242628 -0.000974516
6.42021 -0.242518 -0.000950764
6.4564 -0.24241 -0.000928833
6.49262 -0.242304 -0.000906553
6.52885 -0.242201 -0.000886035
6.5651 -0.242099 -0.00086511
6.60137 -0.241999 -0.000845894
6.63766 -0.241902 -0.000826218
6.67397 -0.241806 -0.000808203
6.71029 -0.241712 -0.00078968
6.74664 -0.24162 -0.000772774
6.783 -0.241529 -0.000755315
6.81938 -0.241441 -0.000739435
6.85579 -0.241354 -0.000722962
6.89221 -0.241268 -0.000708032
6.92865 -0.241184 -0.000692473
6.96511 -0.241102 -0.000678424
7.00159 -0.241021 -0.000663711
7.0381 -0.240942 -0.00065048
7.07462 -0.240864 -0.000636554
7.11116 -0.240787 -0.000624083
7.14772 -0.240712 -0.000610889
7.18431 -0.240638 -0.000599126
7.22091 -0.240565 -0.000586612
7.25754 -0.240494 -0.000575508
7.29418 -0.240424 -0.000563629
7.33085 -0.240355 -0.00055314
7.36754 -0.240287 -0.000541853
7.40425 -0.240221 -0.000531938
7.44099 -0.240155 -0.000521203
7.47774 -0.240091 -0.000511825
7.51452 -0.240028 -0.000501607
7.55132 -0.239965 -0.00049273
7.58814 -0.239904 -0.000482996
7.62498 -0.239844 -0.000474589
7.66185 -0.239785 -0.000465308
7.69874 -0.239726 -0.000457342
7.73566 -0.239669 -0.000448485
7.77259 -0.239613 -0.000440932
7.80955 -0.239557 -0.000432473
7.84654 -0.239502 -0.000425308
7.88355 -0.239449 -0.000417224
7.92058 -0.239396 -0.000410423
7.95763 -0.239343 -0.00040269
7.99471 -0.239292 -0.000396233
8.03182 -0.239241 -0.000388831
8.06895 -0.239192 -0.000382696
8.1061 -0.239142 -0.000375605
8.14328 -0.239094 -0.000369775
8.18049 -0.239047 -0.000362977
8.21772 -0.239 -0.000357434
8.25497 -0.238953 -0.000350913
8.29226 -0.238908 -0.000345641
8.32956 -0.238863 -0.00033938
8.3669 -0.238819 -0.000334364
8.40426 -0.238775 -0.00032835
8.44165 -0.238732 -0.000323575
8.47906 -0.23869 -0.000317793
8.5165 -0.238648 -0.000313247
8.55397 -0.238607 -0.000307686
8.59146 -0.238566 -0.000303356
8.62899 -0.238526 -0.000298002
8.66654 -0.238487 -0.000293877
8.70412 -0.238448 -0.000288721
8.74172 -0.23841 -0.00028479
8.77936 -0.238372 -0.000279821
8.81702 -0.238335 -0.000276074
8.85471 -0.238298 -0.000271281
8.89244 -0.238261 -0.00026771
8.93019 -0.238226 -0.000263085
8.96797 -0.23819 -0.000259679
9.00578 -0.238155 -0.000255213
9.04362 -0.238121 -0.000251966
9.08149 -0.238087 -0.000247651
9.11939 -0.238054 -0.000244553
9.15732 -0.23802 -0.000240382
9.19528 -0.237988 -0.000237427
9.23327 -0.237956 -0.000233392
9.2713 -0.237924 -0.000230573
9.30935 -0.237892 -0.000226668
9.34744 -0.237861 -0.000223978
9.38556 -0.237831 -0.000220197
9.42371 -0.2378 -0.00021763
9.46189 -0.237771 -0.000213966
9.50011 -0.237741 -0.000211517
9.53836 -0.237712 -0.000207965
9.57664 -0.237683 -0.000205629
9.61496 -0.237655 -0.000202183
9.65331 -0.237627 -0.000199954
9.69169 -0.237599 -0.00019661
9.73011 -0.237572 -0.000194483
9.76856 -0.237545 -0.000191236
9.80704 -0.237518 -0.000189206
9.84557 -0.237492 -0.000186052
9.88412 -0.237465 -0.000184116
9.92271 -0.23744 -0.00018105
9.96134 -0.237414 -0.000179203
10 -0.237389 -0.000176221
10.0387 -0.237364 -0.00017446
10.0774 -0.23734 -0.000171559
10.1162 -0.237315 -0.00016988
10.155 -0.237291 -0.000167055
10.1939 -0.237267 -0.000165455
10.2328 -0.237244 -0.000162703
10.2717 -0.237221 -0.000161179
10.3106 -0.237198 -0.000158497
10.3496 -0.237175 -0.000157045
10.3887 -0.237153 -0.000154431
10.4278 -0.237131 -0.000153047
10.4669 -0.237109 -0.000150498
10.506 -0.237087 -0.000149181
10.5452 -0.237066 -0.000146692
10.5845 -0.237044 -0.000145439
10.6238 -0.237023 -0.00014301
10.6631 -0.237003 -0.000141818
10.7024 -0.236982 -0.000139445
10.7418 -0.236962 -0.000138313
10.7813 -0.236942 -0.000135994
10.8208 -0.236922 -0.000134918
10.8603 -0.236902 -0.00013265
10.8999 -0.236883 -0.000131629
10.9395 -0.236864 -0.000129411
10.9792 -0.236844 -0.000128443
11.0189 -0.236826 -0.000126272
11.0586 -0.236807 -0.000125354
11.0984 -0.236789 -0.000123229
11.1383 -0.23677 -0.00012236
11.1781 -0.236752 -0.000120279
11.2181 -0.236734 -0.000119457
11.2581 -0.236717 -0.000117417
11.2981 -0.236699 -0.00011664
11.3381 -0.236682 -0.000114641
11.3783 -0.236665 -0.000113908
11.4184 -0.236648 -0.000111948
11.4587 -0.236631 -0.000111256
11.4989 -0.236614 -0.000109333
11.5392 -0.236598 -0.000108683
11.5796 -0.236582 -0.000106795
11.62 -0.236565 -0.000106184
11.6605 -0.236549 -0.00010433
11.701 -0.236534 -0.000103757
11.7415 -0.236518 -0.000101935
11.7822 -0.236502 -0.000101399
11.8228 -0.236487 -9.96093e-05
11.8636 -0.236472 -9.91089e-05
11.9043 -0.236457 -9.7349e-05
11.9452 -0.236442 -9.68831e-05
11.986 -0.236427 -9.5152e-05
12.027 -0.236412 -9.47195e-05
12.068 -0.236398 -9.30161e-05
12.109 -0.236383 -9.2616e-05
12.1501 -0.236369 -9.09393e-05
12.1913 -0.236355 -9.05705e-05
12.2325 -0.236341 -8.89193e-05
12.2738 -0.236327 -8.85809e-05
12.3151 -0.236314 -8.69542e-05
12.3565 -0.2363 -8.66453e-05
12.3979 -0.236287 -8.50422e-05
12.4394 -0.236273 -8.47619e-05
12.481 -0.23626 -8.31813e-05
12.5226 -0.236247 -8.29289e-05
12.5643 -0.236234 -8.137e-05
12.6061 -0.236221 -8.11446e-05
12.6479 -0.236208 -7.96064e-05
12.6898 -0.236196 -7.94073e-05
12.7317 -0.236183 -7.7889e-05
12.7737 -0.236171 -7.77155e-05
12.8158 -0.236159 -7.62163e-05
12.8579 -0.236146 -7.60677e-05
12.9001 -0.236134 -7.45868e-05
12.9424 -0.236122 -7.44624e-05
12.9847 -0.23611 -7.2999e-05
13.0271 -0.236099 -7.28982e-05
13.0696 -0.236087 -7.14516e-05
13.1121 -0.236075 -7.13738e-05
13.1547 -0.236064 -6.99433e-05
13.1974 -0.236053 -6.9888e-05
13.2402 -0.236041 -6.84728e-05
13.283 -0.23603 -6.84394e-05
13.3259 -0.236019 -6.70389e-05
13.3689 -0.236008 -6.70269e-05
13.4119 -0.235997 -6.56405e-05
13.455 -0.235986 -6.56494e-05
13.4982 -0.235976 -6.42763e-05
13.5415 -0.235965 -6.43057e-05
13.5848 -0.235955 -6.29454e-05
13.6283 -0.235944 -6.29948e-05
13.6718 -0.235934 -6.16467e-05
13.7153 -0.235923 -6.17157e-05
13.759 -0.235913 -6.03792e-05
13.8028 -0.235903 -6.04674e-05
13.8466 -0.235893 -5.91419e-05
13.8905 -0.235883 -5.92489e-05
13.9345 -0.235873 -5.79339e-05
13.9786 -0.235863 -5.80593e-05
14.0227 -0.235854 -5.67543e-05
14.067 -0.235844 -5.68979e-05
14.1113 -0.235835 -5.56023e-05
14.1558 -0.235825 -5.57636e-05
14.2003 -0.235816 -5.44769e-05
14.2449 -0.235806 -5.46557e-05
14.2896 -0.235797 -5.33774e-05
14.3344 -0.235788 -5.35734e-05
14.3793 -0.235779 -5.2303e-05
14.4243 -0.23577 -5.2516e-05
14.4693 -0.235761 -5.1253e-05
14.5145 -0.235752 -5.14827e-05
14.5598 -0.235743 -5.02266e-05
14.6052 -0.235734 -5.04728e-05
14.6506 -0.235725 -4.92231e-05
14.6962 -0.235717 -4.94856e-05
14.7419 -0.235708 -4.82419e-05
14.7877 -0.2357 -4.85205e-05
14.8336 -0.235691 -4.72823e-05
14.8796 -0.235683 -4.75768e-05
14.9257 -0.235674 -4.63436e-05
14.9719 -0.235666 -4.66538e-05
15.0182 -0.235658 -4.54253e-05
15.0647 -0.23565 -4.57511e-05
15.1112 -0.235642 -4.45268e-05
15.1579 -0.235634 -4.48681e-05
15.2047 -0.235626 -4.36474e-05
15.2516 -0.235618 -4.40041e-05
15.2986 -0.23561 -4.27867e-05
15.3458 -0.235602 -4.31586e-05
15.393 -0.235594 -4.19441e-05
15.4404 -0.235587 -4.23312e-05
15.488 -0.235579 -4.1119e-05
15.5356 -0.235571 -4.15212e-05
15.5834 -0.235564 -4.0311e-05
15.6313 -0.235556 -4.07283e-05
15.6794 -0.235549 -3.95195e-05
15.7276 -0.235541 -3.99519e-05
15.7759 -0.235534 -3.87441e-05
15.8243 -0.235527 -3.91915e-05
15.873 -0.235519 -3.79844e-05
15.9217 -0.235512 -3.84468e-05
15.9706 -0.235505 -3.72398e-05
16.0197 -0.235498 -3.77174e-05
16.0689 -0.235491 -3.651e-05
16.1182 -0.235484 -3.70027e-05
16.1677 -0.235477 -3.57944e-05
16.2174 -0.23547 -3.63023e-05
16.2672 -0.235463 -3.50928e-05
16.3172 -0.235456 -3.5616e-05
16.3674 -0.235449 -3.44047e-05
16.4177 -0.235442 -3.49432e-05
16.4682 -0.235436 -3.37296e-05
16.5189 -0.235429 -3.42837e-05
16.5697 -0.235422 -3.30672e-05
16.6208 -0.235416 -3.36371e-05
16.672 -0.235409 -3.24172e-05
16.7234 -0.235403 -3.30029e-05
16.775 -0.235396 -3.17791e-05
16.8268 -0.23539 -3.2381e-05
16.8787 -0.235383 -3.11527e-05
16.9309 -0.235377 -3.17709e-05
16.9833 -0.23537 -3.05375e-05
17.0359 -0.235364 -3.11723e-05
17.0887 -0.235358 -2.99331e-05
17.1418 -0.235351 -3.05849e-05
17.195 -0.235345 -2.93394e-05
17.2485 -0.235339 -3.00085e-05
17.3022 -0.235333 -2.87558e-05
17.3562 -0.235327 -2.94426e-05
17.4104 -0.235321 -2.81821e-05
17.4648 -0.235315 -2.8887e-05
17.5195 -0.235308 -2.7618e-05
17.5744 -0.235302 -2.83415e-05
17.6296 -0.235296 -2.70631e-05
17.6851 -0.23529 -2.78058e-05
17.7408 -0.235285 -2.65171e-05
17.7969 -0.235279 -2.72795e-05
17.8532 -0.235273 -2.59797e-05
17.9098 -0.235267 -2.67625e-05
17.9667 -0.235261 -2.54505e-05
18.0239 -0.235255 -2.62545e-05
18.0815 -0.235249 -2.49292e-05
18.1393 -0.235243 -2.57552e-05
18.1975 -0.235238 -2.44155e-05
18.256 -0.235232 -2.52643e-05
18.3149 -0.235226 -2.3909e-05
18.3742 -0.23522 -2.47818e-05
18.4338 -0.235215 -2.34094e-05
18.4938 -0.235209 -2.43072e-05
18.5542 -0.235203 -2.29163e-05
18.615 -0.235198 -2.38405e-05
18.6762 -0.235192 -2.24294e-05
18.7379 -0.235186 -2.33813e-05
18.8 -0.23518 -2.19482e-05
18.8625 -0.235175 -2.29295e-05
18.9255 -0.235169 -2.14723e-05
18.9891 -0.235163 -2.24848e-05
19.0531 -0.235157 -2.10011e-05
19.1177 -0.235152 -2.20471e-05
19.1828 -0.235146 -2.05343e-05
19.2484 -0.23514 -2.16159e-05
19.3147 -0.235134 -2.00711e-05
19.3816 -0.235128 -2.11912e-05
19.4491 -0.235122 -1.96107e-05
19.5173 -0.235116 -2.07723e-05
19.5862 -0.235109 -1.91522e-05
19.6558 -0.235103 -2.03588e-05
19.7262 -0.235096 -1.8694e-05
19.7974 -0.235089 -1.99498e-05
19.8694 -0.235082 -1.8234e-05
19.9423 -0.235074 -1.95434e-05
20.0162 -0.235066 -1.77688e-05
20.091 -0.235057 -1.91366e-05
20.1669 -0.235048 -1.72932e-05
20.244 -0.235037 -1.87249e-05
20.3222 -0.235025 -1.68003e-05
20.4016 -0.235011 -1.83058e-05
20.4825 -0.234995 -1.62924e-05
20.5648 -0.234977 -1.78985e-05
20.6487 -0.234956 -1.5803e-05
20.7344 -0.234934 -1.75541e-05
20.8219 -0.234911 -1.53771e-05
20.9115 -0.234886 -1.7307e-05
21.0034 -0.234862 -1.50138e-05
21.0979 -0.234837 -1.71404e-05
21.1952 -0.234812 -1.46659e-05
21.2959 -0.234788 -1.7021e-05
21.4004 -0.234764 -1.42807e-05
21.5093 -0.234738 -1.69404e-05
21.6237 -0.234712 -1.38077e-05
21.7448 -0.234684 -1.69293e-05
21.8747 -0.234652 -1.31485e-05
22.0165 -0.234613 -1.71047e-05
22.1768 -0.234565 -1.19261e-05
22.3723 -0.234487 -1.83075e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.75Lambda0.5Nc1Classic/SigmaROneLoop.txt <==
-22.3723 -0.374996 4.31002e-19
-22.1768 -0.374996 4.31002e-19
-22.0165 -0.374996 4.31002e-19
-21.8747 -0.374996 4.31002e-19
-21.7448 -0.374996 4.31002e-19
-21.6237 -0.374996 4.31002e-19
-21.5093 -0.374996 4.31002e-19
-21.4004 -0.374996 4.31002e-19
-21.2959 -0.374996 4.31002e-19
-21.1952 -0.374996 4.31002e-19
-21.0979 -0.374996 4.31002e-19
-21.0034 -0.374996 4.31002e-19
-20.9115 -0.374996 4.31002e-19
-20.8219 -0.374996 4.31002e-19
-20.7344 -0.374996 4.31002e-19
-20.6487 -0.374996 4.31002e-19
-20.5648 -0.374996 4.31002e-19
-20.4825 -0.374996 4.31002e-19
-20.4016 -0.374996 4.31002e-19
-20.3222 -0.374996 4.31002e-19
-20.244 -0.374996 4.31002e-19
-20.1669 -0.374996 4.31002e-19
-20.091 -0.374996 4.31002e-19
-20.0162 -0.374996 4.31002e-19
-19.9423 -0.374996 4.31002e-19
-19.8694 -0.374996 4.31002e-19
-19.7974 -0.374996 4.31002e-19
-19.7262 -0.374996 4.31002e-19
-19.6558 -0.374996 4.31002e-19
-19.5862 -0.374996 4.31002e-19
-19.5173 -0.374996 4.31002e-19
-19.4491 -0.374996 4.31002e-19
-19.3816 -0.374996 4.31002e-19
-19.3147 -0.374996 4.31002e-19
-19.2484 -0.374996 4.31002e-19
-19.1828 -0.374996 4.31002e-19
-19.1177 -0.374996 4.31002e-19
-19.0531 -0.374996 4.31002e-19
-18.9891 -0.374996 4.31002e-19
-18.9255 -0.374996 4.31002e-19
-18.8625 -0.374996 4.31002e-19
-18.8 -0.374996 4.31002e-19
-18.7379 -0.374996 4.31002e-19
-18.6762 -0.374996 4.31002e-19
-18.615 -0.374996 4.31002e-19
-18.5542 -0.374996 4.31002e-19
-18.4938 -0.374996 4.31002e-19
-18.4338 -0.374996 4.31002e-19
-18.3742 -0.374996 4.31002e-19
-18.3149 -0.374996 4.31002e-19
-18.256 -0.374996 4.31002e-19
-18.1975 -0.374996 4.31002e-19
-18.1393 -0.374996 4.31002e-19
-18.0815 -0.374996 4.31002e-19
-18.0239 -0.374996 4.31002e-19
-17.9667 -0.374996 4.31002e-19
-17.9098 -0.374996 4.31002e-19
-17.8532 -0.374996 4.31002e-19
-17.7969 -0.374996 4.31002e-19
-17.7408 -0.374996 4.31002e-19
-17.6851 -0.374996 4.31002e-19
-17.6296 -0.374996 4.31002e-19
-17.5744 -0.374996 4.31002e-19
-17.5195 -0.374996 4.31002e-19
-17.4648 -0.374996 4.31002e-19
-17.4104 -0.374996 4.31002e-19
-17.3562 -0.374996 4.31002e-19
-17.3022 -0.374996 4.31002e-19
-17.2485 -0.374996 4.31002e-19
-17.195 -0.374996 4.31002e-19
-17.1418 -0.374996 4.31002e-19
-17.0887 -0.374996 4.31002e-19
-17.0359 -0.374996 4.31002e-19
-16.9833 -0.374996 4.31002e-19
-16.9309 -0.374996 4.31002e-19
-16.8787 -0.374996 4.31002e-19
-16.8268 -0.374996 4.31002e-19
-16.775 -0.374996 4.31002e-19
-16.7234 -0.374996 4.31002e-19
-16.672 -0.374996 4.31002e-19
-16.6208 -0.374996 4.31002e-19
-16.5697 -0.374996 4.31002e-19
-16.5189 -0.374996 4.31002e-19
-16.4682 -0.374996 4.31002e-19
-16.4177 -0.374996 4.31002e-19
-16.3674 -0.374996 4.31002e-19
-16.3172 -0.374996 4.31002e-19
-16.2672 -0.374996 4.31002e-19
-16.2174 -0.374996 4.31002e-19
-16.1677 -0.374996 4.31002e-19
-16.1182 -0.374996 4.31002e-19
-16.0689 -0.374996 4.31002e-19
-16.0197 -0.374996 4.31002e-19
-15.9706 -0.374996 4.31002e-19
-15.9217 -0.374996 4.31002e-19
-15.873 -0.374996 4.31002e-19
-15.8243 -0.374996 4.31002e-19
-15.7759 -0.374996 4.31002e-19
-15.7276 -0.374996 4.31002e-19
-15.6794 -0.374996 4.31002e-19
-15.6313 -0.374996 4.31002e-19
-15.5834 -0.374996 4.31002e-19
-15.5356 -0.374996 4.31002e-19
-15.488 -0.374996 4.31002e-19
-15.4404 -0.374996 4.31002e-19
-15.393 -0.374996 4.31002e-19
-15.3458 -0.374996 4.31002e-19
-15.2986 -0.374996 4.31002e-19
-15.2516 -0.374996 4.31002e-19
-15.2047 -0.374996 4.31002e-19
-15.1579 -0.374996 4.31002e-19
-15.1112 -0.374996 4.31002e-19
-15.0647 -0.374996 4.31002e-19
-15.0182 -0.374996 4.31002e-19
-14.9719 -0.374996 4.31002e-19
-14.9257 -0.374996 4.31002e-19
-14.8796 -0.374996 4.31002e-19
-14.8336 -0.374996 4.31002e-19
-14.7877 -0.374996 4.31002e-19
-14.7419 -0.374996 4.31002e-19
-14.6962 -0.374996 4.31002e-19
-14.6506 -0.374996 4.31002e-19
-14.6052 -0.374996 4.31002e-19
-14.5598 -0.374996 4.31002e-19
-14.5145 -0.374996 4.31002e-19
-14.4693 -0.374996 4.31002e-19
-14.4243 -0.374996 4.31002e-19
-14.3793 -0.374996 4.31002e-19
-14.3344 -0.374996 4.31002e-19
-14.2896 -0.374996 4.31002e-19
-14.2449 -0.374996 4.31002e-19
-14.2003 -0.374996 4.31002e-19
-14.1558 -0.374996 4.31002e-19
-14.1113 -0.374996 4.31002e-19
-14.067 -0.374996 4.31002e-19
-14.0227 -0.374996 4.31002e-19
-13.9786 -0.374996 4.31002e-19
-13.9345 -0.374996 4.31002e-19
-13.8905 -0.374996 4.31002e-19
-13.8466 -0.374996 4.31002e-19
-13.8028 -0.374996 4.31002e-19
-13.759 -0.374996 4.31002e-19
-13.7153 -0.374996 4.31002e-19
-13.6718 -0.374996 4.31002e-19
-13.6283 -0.374996 4.31002e-19
-13.5848 -0.374996 4.31002e-19
-13.5415 -0.374996 4.31002e-19
-13.4982 -0.374996 4.31002e-19
-13.455 -0.374996 4.31002e-19
-13.4119 -0.374996 4.31002e-19
-13.3689 -0.374996 4.31002e-19
-13.3259 -0.374996 4.31002e-19
-13.283 -0.374996 4.31002e-19
-13.2402 -0.374996 4.31002e-19
-13.1974 -0.374996 4.31002e-19
-13.1547 -0.374996 4.31002e-19
-13.1121 -0.374996 4.31002e-19
-13.0696 -0.374996 4.31002e-19
-13.0271 -0.374996 4.31002e-19
-12.9847 -0.374996 4.31002e-19
-12.9424 -0.374996 4.31002e-19
-12.9001 -0.374996 4.31002e-19
-12.8579 -0.374996 4.31002e-19
-12.8158 -0.374996 4.31002e-19
-12.7737 -0.374996 4.31002e-19
-12.7317 -0.374996 4.31002e-19
-12.6898 -0.374996 4.31002e-19
-12.6479 -0.374996 4.31002e-19
-12.6061 -0.374996 4.31002e-19
-12.5643 -0.374996 4.31002e-19
-12.5226 -0.374996 4.31002e-19
-12.481 -0.374996 4.31002e-19
-12.4394 -0.374996 4.31002e-19
-12.3979 -0.374996 4.31002e-19
-12.3565 -0.374996 4.31002e-19
-12.3151 -0.374996 4.31002e-19
-12.2738 -0.374996 4.31002e-19
-12.2325 -0.374996 4.31002e-19
-12.1913 -0.374996 4.31002e-19
-12.1501 -0.374996 4.31002e-19
-12.109 -0.374996 4.31002e-19
-12.068 -0.374996 4.31002e-19
-12.027 -0.374996 4.31002e-19
-11.986 -0.374996 4.31002e-19
-11.9452 -0.374996 4.31002e-19
-11.9043 -0.374996 4.31002e-19
-11.8636 -0.374996 4.31002e-19
-11.8228 -0.374996 4.31002e-19
-11.7822 -0.374996 4.31002e-19
-11.7415 -0.374996 4.31002e-19
-11.701 -0.374996 4.31002e-19
-11.6605 -0.374996 4.31002e-19
-11.62 -0.374996 4.31002e-19
-11.5796 -0.374996 4.31002e-19
-11.5392 -0.374996 4.31002e-19
-11.4989 -0.374996 4.31002e-19
-11.4587 -0.374996 4.31002e-19
-11.4184 -0.374996 4.31002e-19
-11.3783 -0.374996 4.31002e-19
-11.3381 -0.374996 4.31002e-19
-11.2981 -0.374996 4.31002e-19
-11.2581 -0.374996 4.31002e-19
-11.2181 -0.374996 4.31002e-19
-11.1781 -0.374996 4.31002e-19
-11.1383 -0.374996 4.31002e-19
-11.0984 -0.374996 4.31002e-19
-11.0586 -0.374996 4.31002e-19
-11.0189 -0.374996 4.31002e-19
-10.9792 -0.374996 4.31002e-19
-10.9395 -0.374996 4.31002e-19
-10.8999 -0.374996 4.31002e-19
-10.8603 -0.374996 4.31002e-19
-10.8208 -0.374996 4.31002e-19
-10.7813 -0.374996 4.31002e-19
-10.7418 -0.374996 4.31002e-19
-10.7024 -0.374996 4.31002e-19
-10.6631 -0.374996 4.31002e-19
-10.6238 -0.374996 4.31002e-19
-10.5845 -0.374996 4.31002e-19
-10.5452 -0.374996 4.31002e-19
-10.506 -0.374996 4.31002e-19
-10.4669 -0.374996 4.31002e-19
-10.4278 -0.374996 4.31002e-19
-10.3887 -0.374996 4.31002e-19
-10.3496 -0.374996 4.31002e-19
-10.3106 -0.374996 4.31002e-19
-10.2717 -0.374996 4.31002e-19
-10.2328 -0.374996 4.31002e-19
-10.1939 -0.374996 4.31002e-19
-10.155 -0.374996 4.31002e-19
-10.1162 -0.374996 4.31002e-19
-10.0774 -0.374996 4.31002e-19
-10.0387 -0.374996 4.31002e-19
-10 -0.374996 4.31002e-19
-9.96134 -0.374996 4.31002e-19
-9.92271 -0.374996 4.31002e-19
-9.88412 -0.374996 4.31002e-19
-9.84557 -0.374996 4.31002e-19
-9.80704 -0.374996 4.31002e-19
-9.76856 -0.374996 4.31002e-19
-9.73011 -0.374996 4.31002e-19
-9.69169 -0.374996 4.31002e-19
-9.65331 -0.374996 4.31002e-19
-9.61496 -0.374996 4.31002e-19
-9.57664 -0.374996 4.31002e-19
-9.53836 -0.374996 4.31002e-19
-9.50011 -0.374996 4.31002e-19
-9.46189 -0.374996 4.31002e-19
-9.42371 -0.374996 4.31002e-19
-9.38556 -0.374996 4.31002e-19
-9.34744 -0.374996 4.31002e-19
-9.30935 -0.374996 4.31002e-19
-9.2713 -0.374996 4.31002e-19
-9.23327 -0.374996 4.31002e-19
-9.19528 -0.374996 4.31002e-19
-9.15732 -0.374996 4.31002e-19
-9.11939 -0.374996 4.31002e-19
-9.08149 -0.374996 4.31002e-19
-9.04362 -0.374996 4.31002e-19
-9.00578 -0.374996 4.31002e-19
-8.96797 -0.374996 4.31002e-19
-8.93019 -0.374996 4.31002e-19
-8.89244 -0.374996 4.31002e-19
-8.85471 -0.374996 4.31002e-19
-8.81702 -0.374996 4.31002e-19
-8.77936 -0.374996 4.31002e-19
-8.74172 -0.374996 4.31002e-19
-8.70412 -0.374996 4.31002e-19
-8.66654 -0.374996 4.31002e-19
-8.62899 -0.374996 4.31002e-19
-8.59146 -0.374996 4.31002e-19
-8.55397 -0.374996 4.31002e-19
-8.5165 -0.374996 4.31002e-19
-8.47906 -0.374996 4.31002e-19
-8.44165 -0.374996 4.31002e-19
-8.40426 -0.374996 4.31002e-19
-8.3669 -0.374996 4.31002e-19
-8.32956 -0.374996 4.31002e-19
-8.29226 -0.374996 4.31002e-19
-8.25497 -0.374996 4.31002e-19
-8.21772 -0.374996 4.31002e-19
-8.18049 -0.374996 4.31002e-19
-8.14328 -0.374996 4.31002e-19
-8.1061 -0.374996 4.31002e-19
-8.06895 -0.374996 4.31002e-19
-8.03182 -0.374996 4.31002e-19
-7.99471 -0.374996 4.31002e-19
-7.95763 -0.374996 4.31002e-19
-7.92058 -0.374996 4.31002e-19
-7.88355 -0.374996 4.31002e-19
-7.84654 -0.374996 4.31002e-19
-7.80955 -0.374996 4.31002e-19
-7.77259 -0.374996 4.31002e-19
-7.73566 -0.374996 4.31002e-19
-7.69874 -0.374996 4.31002e-19
-7.66185 -0.374996 4.31002e-19
-7.62498 -0.374996 4.31002e-19
-7.58814 -0.374996 4.31002e-19
-7.55132 -0.374996 4.31002e-19
-7.51452 -0.374996 4.31002e-19
-7.47774 -0.374996 4.31002e-19
-7.44099 -0.374996 4.31002e-19
-7.40425 -0.374996 4.31002e-19
-7.36754 -0.374996 4.31002e-19
-7.33085 -0.374996 4.31002e-19
-7.29418 -0.374996 4.31002e-19
-7.25754 -0.374996 4.31002e-19
-7.22091 -0.374996 4.31002e-19
-7.18431 -0.374996 4.31002e-19
-7.14772 -0.374996 4.31002e-19
-7.11116 -0.374996 4.31002e-19
-7.07462 -0.374996 4.31002e-19
-7.0381 -0.374996 4.31002e-19
-7.00159 -0.374996 4.31002e-19
-6.96511 -0.374996 4.31002e-19
-6.92865 -0.374996 4.31002e-19
-6.89221 -0.374996 4.31002e-19
-6.85579 -0.374996 4.31002e-19
-6.81938 -0.374996 4.31002e-19
-6.783 -0.374996 4.31002e-19
-6.74664 -0.374996 4.31002e-19
-6.71029 -0.374996 4.31002e-19
-6.67397 -0.374996 4.31002e-19
-6.63766 -0.374996 4.31002e-19
-6.60137 -0.374996 4.31002e-19
-6.5651 -0.374996 4.31002e-19
-6.52885 -0.374996 4.31002e-19
-6.49262 -0.374996 4.31002e-19
-6.4564 -0.374996 4.31002e-19
-6.42021 -0.374996 4.31002e-19
-6.38403 -0.374996 4.31002e-19
-6.34786 -0.374996 4.31002e-19
-6.31172 -0.374996 4.31002e-19
-6.27559 -0.374996 4.31002e-19
-6.23949 -0.374996 4.31002e-19
-6.20339 -0.374996 4.31002e-19
-6.16732 -0.374996 4.31002e-19
-6.13126 -0.374996 4.31002e-19
-6.09522 -0.374996 4.31002e-19
-6.05919 -0.374996 4.31002e-19
-6.02319 -0.374996 4.31002e-19
-5.9872 -0.374996 4.31002e-19
-5.95122 -0.374996 4.31002e-19
-5.91526 -0.374996 4.31002e-19
-5.87932 -0.374996 4.31002e-19
-5.84339 -0.374996 4.31002e-19
-5.80748 -0.374996 4.31002e-19
-5.77158 -0.374996 4.31002e-19
-5.7357 -0.374996 4.31002e-19
-5.69984 -0.374996 4.31002e-19
-5.66399 -0.374996 4.31002e-19
-5.62815 -0.374996 4.31002e-19
-5.59233 -0.374996 4.31002e-19
-5.55653 -0.374996 4.31002e-19
-5.52074 -0.374996 4.31002e-19
-5.48497 -0.374996 4.31002e-19
-5.4492 -0.374996 4.31002e-19
-5.41346 -0.374996 4.31002e-19
-5.37773 -0.374996 4.31002e-19
-5.34201 -0.374996 4.31002e-19
-5.30631 -0.374996 4.31002e-19
-5.27062 -0.374996 4.31002e-19
-5.23494 -0.374996 4.31002e-19
-5.19928 -0.374996 4.31002e-19
-5.16363 -0.374996 4.31002e-19
-5.128 -0.374996 4.31002e-19
-5.09237 -0.374996 4.31002e-19
-5.05677 -0.374996 4.31002e-19
-5.02117 -0.374996 4.31002e-19
-4.98559 -0.374996 4.31002e-19
-4.95002 -0.374996 4.31002e-19
-4.91446 -0.374996 4.31002e-19
-4.87892 -0.374996 4.31002e-19
-4.84339 -0.374996 4.31002e-19
-4.80787 -0.374996 4.31002e-19
-4.77237 -0.374996 4.31002e-19
-4.73687 -0.374996 4.31002e-19
-4.70139 -0.374996 4.31002e-19
-4.66592 -0.374996 4.31002e-19
-4.63046 -0.374996 4.31002e-19
-4.59502 -0.374996 4.31002e-19
-4.55958 -0.374996 4.31002e-19
-4.52416 -0.374996 4.31002e-19
-4.48875 -0.374996 4.31002e-19
-4.45335 -0.374996 4.31002e-19
-4.41797 -0.374996 4.31002e-19
-4.38259 -0.374996 4.31002e-19
-4.34722 -0.374996 4.31002e-19
-4.31187 -0.374996 4.31002e-19
-4.27653 -0.374996 4.31002e-19
-4.24119 -0.374996 4.31002e-19
-4.20587 -0.374996 4.31002e-19
-4.17056 -0.374996 4.31002e-19
-4.13526 -0.374996 4.31002e-19
-4.09997 -0.374996 4.31002e-19
-4.06469 -0.374996 4.31002e-19
-4.02942 -0.374996 4.31002e-19
-3.99416 -0.374996 4.31002e-19
-3.95891 -0.374996 4.31002e-19
-3.92367 -0.374996 4.31002e-19
-3.88844 -0.374996 4.31002e-19
-3.85322 -0.374996 4.31002e-19
-3.81801 -0.374996 4.31002e-19
-3.7828 -0.374996 4.31002e-19
-3.74761 -0.374996 4.31002e-19
-3.71243 -0.374996 4.31002e-19
-3.67726 -0.374996 4.31002e-19
-3.64209 -0.374996 4.31002e-19
-3.60694 -0.374996 4.31002e-19
-3.57179 -0.374996 4.31002e-19
-3.53665 -0.374996 4.31002e-19
-3.50152 -0.374996 4.31002e-19
-3.4664 -0.374996 4.31002e-19
-3.43129 -0.374996 4.31002e-19
-3.39619 -0.374996 4.31002e-19
-3.36109 -0.374996 4.31002e-19
-3.32601 -0.374996 4.31002e-19
-3.29093 -0.374996 4.31002e-19
-3.25586 -0.374996 4.31002e-19
-3.2208 -0.374996 4.31002e-19
-3.18574 -0.374996 4.31002e-19
-3.1507 -0.374996 4.31002e-19
-3.11566 -0.374996 4.31002e-19
-3.08063 -0.374996 4.31002e-19
-3.0456 -0.374996 4.31002e-19
-3.01059 -0.374996 4.31002e-19
-2.97558 -0.374996 4.31002e-19
-2.94058 -0.374996 4.31002e-19
-2.90558 -0.374996 4.31002e-19
-2.87059 -0.374996 4.31002e-19
-2.83561 -0.374996 4.31002e-19
-2.80064 -0.374996 4.31002e-19
-2.76567 -0.374996 4.31002e-19
-2.73071 -0.374996 4.31002e-19
-2.69576 -0.374996 4.31002e-19
-2.66081 -0.374996 4.31002e-19
-2.62587 -0.374996 4.31002e-19
-2.59094 -0.374996 4.31002e-19
-2.55601 -0.374996 4.31002e-19
-2.52109 -0.374996 4.31002e-19
-2.48617 -0.374996 4.31002e-19
-2.45126 -0.374996 4.31002e-19
-2.41636 -0.374996 4.31002e-19
-2.38146 -0.374996 4.31002e-19
-2.34657 -0.374996 4.31002e-19
-2.31168 -0.374996 4.31002e-19
-2.2768 -0.374996 4.31002e-19
-2.24192 -0.374996 4.31002e-19
-2.20705 -0.374996 4.31002e-19
-2.17219 -0.374996 4.31002e-19
-2.13733 -0.374996 4.31002e-19
-2.10247 -0.374996 4.31002e-19
-2.06762 -0.374996 4.31002e-19
-2.03278 -0.374996 4.31002e-19
-1.99794 -0.374996 4.31002e-19
-1.9631 -0.374996 4.31002e-19
-1.92827 -0.374996 4.31002e-19
-1.89345 -0.374996 4.31002e-19
-1.85862 -0.374996 4.31002e-19
-1.82381 -0.374996 4.31002e-19
-1.78899 -0.374996 4.31002e-19
-1.75419 -0.374996 4.31002e-19
-1.71938 -0.374996 4.31002e-19
-1.68458 -0.374996 4.31002e-19
-1.64979 -0.374996 4.31002e-19
-1.61499 -0.374996 4.31002e-19
-1.58021 -0.374996 4.31002e-19
-1.54542 -0.374996 4.31002e-19
-1.51064 -0.374996 4.31002e-19
-1.47586 -0.374996 4.31002e-19
-1.44109 -0.374996 4.31002e-19
-1.40632 -0.374996 4.31002e-19
-1.37155 -0.374996 4.31002e-19
-1.33679 -0.374996 4.31002e-19
-1.30203 -0.374996 4.31002e-19
-1.26727 -0.374996 4.31002e-19
-1.23251 -0.374996 4.31002e-19
-1.19776 -0.374996 4.31002e-19
-1.16301 -0.374996 4.31002e-19
-1.12827 -0.374996 4.31002e-19
-1.09352 -0.374996 4.31002e-19
-1.05878 -0.374996 4.31002e-19
-1.02405 -0.374996 4.31002e-19
-0.989309 -0.374996 4.31002e-19
-0.954576 -0.374996 4.31002e-19
-0.919844 -0.374996 4.31002e-19
-0.885115 -0.374996 4.31002e-19
-0.850388 -0.374996 4.31002e-19
-0.815663 -0.374996 4.31002e-19
-0.78094 -0.374996 4.31002e-19
-0.746219 -0.374996 4.31002e-19
-0.711499 -0.374996 4.31002e-19
-0.676781 -0.374996 4.31002e-19
-0.642065 -0.374996 4.31002e-19
-0.60735 -0.374996 4.31002e-19
-0.572637 -0.374996 4.31002e-19
-0.537925 -0.374996 4.31002e-19
-0.503214 -0.374996 4.31002e-19
-0.468504 -0.374996 4.31002e-19
-0.433796 -0.374996 4.31002e-19
-0.399089 -0.374996 4.31002e-19
-0.364382 -0.374996 4.31002e-19
-0.329676 -0.374996 4.31002e-19
-0.294972 -0.374996 4.31002e-19
-0.260267 -0.374996 4.31002e-19
-0.225564 -0.374996 4.31002e-19
-0.190861 -0.374996 4.31002e-19
-0.156158 -0.374996 4.31002e-19
-0.121456 -0.374996 4.31002e-19
-0.0867541 -0.374996 4.31002e-19
-0.0520524 -0.374996 4.31002e-19
-0.0173508 -0.374996 4.31002e-19
0.0173508 -0.374996 4.31002e-19
0.0520524 -0.374996 4.31002e-19
0.0867541 -0.374996 4.31002e-19
0.121456 -0.374996 4.31002e-19
0.156158 -0.374996 4.31002e-19
0.190861 -0.374996 4.31002e-19
0.225564 -0.374996 4.31002e-19
0.260267 -0.374996 4.31002e-19
0.294972 -0.374996 4.31002e-19
0.329676 -0.374996 4.31002e-19
0.364382 -0.374996 4.31002e-19
0.399089 -0.374996 4.31002e-19
0.433796 -0.374996 4.31002e-19
0.468504 -0.374996 4.31002e-19
0.503214 -0.374996 4.31002e-19
0.537925 -0.374996 4.31002e-19
0.572637 -0.374996 4.31002e-19
0.60735 -0.374996 4.31002e-19
0.642065 -0.374996 4.31002e-19
0.676781 -0.374996 4.31002e-19
0.711499 -0.374996 4.31002e-19
0.746219 -0.374996 4.31002e-19
0.78094 -0.374996 4.31002e-19
0.815663 -0.374996 4.31002e-19
0.850388 -0.374996 4.31002e-19
0.885115 -0.374996 4.31002e-19
0.919844 -0.374996 4.31002e-19
0.954576 -0.374996 4.31002e-19
0.989309 -0.374996 4.31002e-19
1.02405 -0.374996 4.31002e-19
1.05878 -0.374996 4.31002e-19
1.09352 -0.374996 4.31002e-19
1.12827 -0.374996 4.31002e-19
1.16301 -0.374996 4.31002e-19
1.19776 -0.374996 4.31002e-19
1.23251 -0.374996 4.31002e-19
1.26727 -0.374996 4.31002e-19
1.30203 -0.374996 4.31002e-19
1.33679 -0.374996 4.31002e-19
1.37155 -0.374996 4.31002e-19
1.40632 -0.374996 4.31002e-19
1.44109 -0.374996 4.31002e-19
1.47586 -0.374996 4.31002e-19
1.51064 -0.374996 4.31002e-19
1.54542 -0.374996 4.31002e-19
1.58021 -0.374996 4.31002e-19
1.61499 -0.374996 4.31002e-19
1.64979 -0.374996 4.31002e-19
1.68458 -0.374996 4.31002e-19
1.71938 -0.374996 4.31002e-19
1.75419 -0.374996 4.31002e-19
1.78899 -0.374996 4.31002e-19
1.82381 -0.374996 4.31002e-19
1.85862 -0.374996 4.31002e-19
1.89345 -0.374996 4.31002e-19
1.92827 -0.374996 4.31002e-19
1.9631 -0.374996 4.31002e-19
1.99794 -0.374996 4.31002e-19
2.03278 -0.374996 4.31002e-19
2.06762 -0.374996 4.31002e-19
2.10247 -0.374996 4.31002e-19
2.13733 -0.374996 4.31002e-19
2.17219 -0.374996 4.31002e-19
2.20705 -0.374996 4.31002e-19
2.24192 -0.374996 4.31002e-19
2.2768 -0.374996 4.31002e-19
2.31168 -0.374996 4.31002e-19
2.34657 -0.374996 4.31002e-19
2.38146 -0.374996 4.31002e-19
2.41636 -0.374996 4.31002e-19
2.45126 -0.374996 4.31002e-19
2.48617 -0.374996 4.31002e-19
2.52109 -0.374996 4.31002e-19
2.55601 -0.374996 4.31002e-19
2.59094 -0.374996 4.31002e-19
2.62587 -0.374996 4.31002e-19
2.66081 -0.374996 4.31002e-19
2.69576 -0.374996 4.31002e-19
2.73071 -0.374996 4.31002e-19
2.76567 -0.374996 4.31002e-19
2.80064 -0.374996 4.31002e-19
2.83561 -0.374996 4.31002e-19
2.87059 -0.374996 4.31002e-19
2.90558 -0.374996 4.31002e-19
2.94058 -0.374996 4.31002e-19
2.97558 -0.374996 4.31002e-19
3.01059 -0.374996 4.31002e-19
3.0456 -0.374996 4.31002e-19
3.08063 -0.374996 4.31002e-19
3.11566 -0.374996 4.31002e-19
3.1507 -0.374996 4.31002e-19
3.18574 -0.374996 4.31002e-19
3.2208 -0.374996 4.31002e-19
3.25586 -0.374996 4.31002e-19
3.29093 -0.374996 4.31002e-19
3.32601 -0.374996 4.31002e-19
3.36109 -0.374996 4.31002e-19
3.39619 -0.374996 4.31002e-19
3.43129 -0.374996 4.31002e-19
3.4664 -0.374996 4.31002e-19
3.50152 -0.374996 4.31002e-19
3.53665 -0.374996 4.31002e-19
3.57179 -0.374996 4.31002e-19
3.60694 -0.374996 4.31002e-19
3.64209 -0.374996 4.31002e-19
3.67726 -0.374996 4.31002e-19
3.71243 -0.374996 4.31002e-19
3.74761 -0.374996 4.31002e-19
3.7828 -0.374996 4.31002e-19
3.81801 -0.374996 4.31002e-19
3.85322 -0.374996 4.31002e-19
3.88844 -0.374996 4.31002e-19
3.92367 -0.374996 4.31002e-19
3.95891 -0.374996 4.31002e-19
3.99416 -0.374996 4.31002e-19
4.02942 -0.374996 4.31002e-19
4.06469 -0.374996 4.31002e-19
4.09997 -0.374996 4.31002e-19
4.13526 -0.374996 4.31002e-19
4.17056 -0.374996 4.31002e-19
4.20587 -0.374996 4.31002e-19
4.24119 -0.374996 4.31002e-19
4.27653 -0.374996 4.31002e-19
4.31187 -0.374996 4.31002e-19
4.34722 -0.374996 4.31002e-19
4.38259 -0.374996 4.31002e-19
4.41797 -0.374996 4.31002e-19
4.45335 -0.374996 4.31002e-19
4.48875 -0.374996 4.31002e-19
4.52416 -0.374996 4.31002e-19
4.55958 -0.374996 4.31002e-19
4.59502 -0.374996 4.31002e-19
4.63046 -0.374996 4.31002e-19
4.66592 -0.374996 4.31002e-19
4.70139 -0.374996 4.31002e-19
4.73687 -0.374996 4.31002e-19
4.77237 -0.374996 4.31002e-19
4.80787 -0.374996 4.31002e-19
4.84339 -0.374996 4.31002e-19
4.87892 -0.374996 4.31002e-19
4.91446 -0.374996 4.31002e-19
4.95002 -0.374996 4.31002e-19
4.98559 -0.374996 4.31002e-19
5.02117 -0.374996 4.31002e-19
5.05677 -0.374996 4.31002e-19
5.09237 -0.374996 4.31002e-19
5.128 -0.374996 4.31002e-19
5.16363 -0.374996 4.31002e-19
5.19928 -0.374996 4.31002e-19
5.23494 -0.374996 4.31002e-19
5.27062 -0.374996 4.31002e-19
5.30631 -0.374996 4.31002e-19
5.34201 -0.374996 4.31002e-19
5.37773 -0.374996 4.31002e-19
5.41346 -0.374996 4.31002e-19
5.4492 -0.374996 4.31002e-19
5.48497 -0.374996 4.31002e-19
5.52074 -0.374996 4.31002e-19
5.55653 -0.374996 4.31002e-19
5.59233 -0.374996 4.31002e-19
5.62815 -0.374996 4.31002e-19
5.66399 -0.374996 4.31002e-19
5.69984 -0.374996 4.31002e-19
5.7357 -0.374996 4.31002e-19
5.77158 -0.374996 4.31002e-19
5.80748 -0.374996 4.31002e-19
5.84339 -0.374996 4.31002e-19
5.87932 -0.374996 4.31002e-19
5.91526 -0.374996 4.31002e-19
5.95122 -0.374996 4.31002e-19
5.9872 -0.374996 4.31002e-19
6.02319 -0.374996 4.31002e-19
6.05919 -0.374996 4.31002e-19
6.09522 -0.374996 4.31002e-19
6.13126 -0.374996 4.31002e-19
6.16732 -0.374996 4.31002e-19
6.20339 -0.374996 4.31002e-19
6.23949 -0.374996 4.31002e-19
6.27559 -0.374996 4.31002e-19
6.31172 -0.374996 4.31002e-19
6.34786 -0.374996 4.31002e-19
6.38403 -0.374996 4.31002e-19
6.42021 -0.374996 4.31002e-19
6.4564 -0.374996 4.31002e-19
6.49262 -0.374996 4.31002e-19
6.52885 -0.374996 4.31002e-19
6.5651 -0.374996 4.31002e-19
6.60137 -0.374996 4.31002e-19
6.63766 -0.374996 4.31002e-19
6.67397 -0.374996 4.31002e-19
6.71029 -0.374996 4.31002e-19
6.74664 -0.374996 4.31002e-19
6.783 -0.374996 4.31002e-19
6.81938 -0.374996 4.31002e-19
6.85579 -0.374996 4.31002e-19
6.89221 -0.374996 4.31002e-19
6.92865 -0.374996 4.31002e-19
6.96511 -0.374996 4.31002e-19
7.00159 -0.374996 4.31002e-19
7.0381 -0.374996 4.31002e-19
7.07462 -0.374996 4.31002e-19
7.11116 -0.374996 4.31002e-19
7.14772 -0.374996 4.31002e-19
7.18431 -0.374996 4.31002e-19
7.22091 -0.374996 4.31002e-19
7.25754 -0.374996 4.31002e-19
7.29418 -0.374996 4.31002e-19
7.33085 -0.374996 4.31002e-19
7.36754 -0.374996 4.31002e-19
7.40425 -0.374996 4.31002e-19
7.44099 -0.374996 4.31002e-19
7.47774 -0.374996 4.31002e-19
7.51452 -0.374996 4.31002e-19
7.55132 -0.374996 4.31002e-19
7.58814 -0.374996 4.31002e-19
7.62498 -0.374996 4.31002e-19
7.66185 -0.374996 4.31002e-19
7.69874 -0.374996 4.31002e-19
7.73566 -0.374996 4.31002e-19
7.77259 -0.374996 4.31002e-19
7.80955 -0.374996 4.31002e-19
7.84654 -0.374996 4.31002e-19
7.88355 -0.374996 4.31002e-19
7.92058 -0.374996 4.31002e-19
7.95763 -0.374996 4.31002e-19
7.99471 -0.374996 4.31002e-19
8.03182 -0.374996 4.31002e-19
8.06895 -0.374996 4.31002e-19
8.1061 -0.374996 4.31002e-19
8.14328 -0.374996 4.31002e-19
8.18049 -0.374996 4.31002e-19
8.21772 -0.374996 4.31002e-19
8.25497 -0.374996 4.31002e-19
8.29226 -0.374996 4.31002e-19
8.32956 -0.374996 4.31002e-19
8.3669 -0.374996 4.31002e-19
8.40426 -0.374996 4.31002e-19
8.44165 -0.374996 4.31002e-19
8.47906 -0.374996 4.31002e-19
8.5165 -0.374996 4.31002e-19
8.55397 -0.374996 4.31002e-19
8.59146 -0.374996 4.31002e-19
8.62899 -0.374996 4.31002e-19
8.66654 -0.374996 4.31002e-19
8.70412 -0.374996 4.31002e-19
8.74172 -0.374996 4.31002e-19
8.77936 -0.374996 4.31002e-19
8.81702 -0.374996 4.31002e-19
8.85471 -0.374996 4.31002e-19
8.89244 -0.374996 4.31002e-19
8.93019 -0.374996 4.31002e-19
8.96797 -0.374996 4.31002e-19
9.00578 -0.374996 4.31002e-19
9.04362 -0.374996 4.31002e-19
9.08149 -0.374996 4.31002e-19
9.11939 -0.374996 4.31002e-19
9.15732 -0.374996 4.31002e-19
9.19528 -0.374996 4.31002e-19
9.23327 -0.374996 4.31002e-19
9.2713 -0.374996 4.31002e-19
9.30935 -0.374996 4.31002e-19
9.34744 -0.374996 4.31002e-19
9.38556 -0.374996 4.31002e-19
9.42371 -0.374996 4.31002e-19
9.46189 -0.374996 4.31002e-19
9.50011 -0.374996 4.31002e-19
9.53836 -0.374996 4.31002e-19
9.57664 -0.374996 4.31002e-19
9.61496 -0.374996 4.31002e-19
9.65331 -0.374996 4.31002e-19
9.69169 -0.374996 4.31002e-19
9.73011 -0.374996 4.31002e-19
9.76856 -0.374996 4.31002e-19
9.80704 -0.374996 4.31002e-19
9.84557 -0.374996 4.31002e-19
9.88412 -0.374996 4.31002e-19
9.92271 -0.374996 4.31002e-19
9.96134 -0.374996 4.31002e-19
10 -0.374996 4.31002e-19
10.0387 -0.374996 4.31002e-19
10.0774 -0.374996 4.31002e-19
10.1162 -0.374996 4.31002e-19
10.155 -0.374996 4.31002e-19
10.1939 -0.374996 4.31002e-19
10.2328 -0.374996 4.31002e-19
10.2717 -0.374996 4.31002e-19
10.3106 -0.374996 4.31002e-19
10.3496 -0.374996 4.31002e-19
10.3887 -0.374996 4.31002e-19
10.4278 -0.374996 4.31002e-19
10.4669 -0.374996 4.31002e-19
10.506 -0.374996 4.31002e-19
10.5452 -0.374996 4.31002e-19
10.5845 -0.374996 4.31002e-19
10.6238 -0.374996 4.31002e-19
10.6631 -0.374996 4.31002e-19
10.7024 -0.374996 4.31002e-19
10.7418 -0.374996 4.31002e-19
10.7813 -0.374996 4.31002e-19
10.8208 -0.374996 4.31002e-19
10.8603 -0.374996 4.31002e-19
10.8999 -0.374996 4.31002e-19
10.9395 -0.374996 4.31002e-19
10.9792 -0.374996 4.31002e-19
11.0189 -0.374996 4.31002e-19
11.0586 -0.374996 4.31002e-19
11.0984 -0.374996 4.31002e-19
11.1383 -0.374996 4.31002e-19
11.1781 -0.374996 4.31002e-19
11.2181 -0.374996 4.31002e-19
11.2581 -0.374996 4.31002e-19
11.2981 -0.374996 4.31002e-19
11.3381 -0.374996 4.31002e-19
11.3783 -0.374996 4.31002e-19
11.4184 -0.374996 4.31002e-19
11.4587 -0.374996 4.31002e-19
11.4989 -0.374996 4.31002e-19
11.5392 -0.374996 4.31002e-19
11.5796 -0.374996 4.31002e-19
11.62 -0.374996 4.31002e-19
11.6605 -0.374996 4.31002e-19
11.701 -0.374996 4.31002e-19
11.7415 -0.374996 4.31002e-19
11.7822 -0.374996 4.31002e-19
11.8228 -0.374996 4.31002e-19
11.8636 -0.374996 4.31002e-19
11.9043 -0.374996 4.31002e-19
11.9452 -0.374996 4.31002e-19
11.986 -0.374996 4.31002e-19
12.027 -0.374996 4.31002e-19
12.068 -0.374996 4.31002e-19
12.109 -0.374996 4.31002e-19
12.1501 -0.374996 4.31002e-19
12.1913 -0.374996 4.31002e-19
12.2325 -0.374996 4.31002e-19
12.2738 -0.374996 4.31002e-19
12.3151 -0.374996 4.31002e-19
12.3565 -0.374996 4.31002e-19
12.3979 -0.374996 4.31002e-19
12.4394 -0.374996 4.31002e-19
12.481 -0.374996 4.31002e-19
12.5226 -0.374996 4.31002e-19
12.5643 -0.374996 4.31002e-19
12.6061 -0.374996 4.31002e-19
12.6479 -0.374996 4.31002e-19
12.6898 -0.374996 4.31002e-19
12.7317 -0.374996 4.31002e-19
12.7737 -0.374996 4.31002e-19
12.8158 -0.374996 4.31002e-19
12.8579 -0.374996 4.31002e-19
12.9001 -0.374996 4.31002e-19
12.9424 -0.374996 4.31002e-19
12.9847 -0.374996 4.31002e-19
13.0271 -0.374996 4.31002e-19
13.0696 -0.374996 4.31002e-19
13.1121 -0.374996 4.31002e-19
13.1547 -0.374996 4.31002e-19
13.1974 -0.374996 4.31002e-19
13.2402 -0.374996 4.31002e-19
13.283 -0.374996 4.31002e-19
13.3259 -0.374996 4.31002e-19
13.3689 -0.374996 4.31002e-19
13.4119 -0.374996 4.31002e-19
13.455 -0.374996 4.31002e-19
13.4982 -0.374996 4.31002e-19
13.5415 -0.374996 4.31002e-19
13.5848 -0.374996 4.31002e-19
13.6283 -0.374996 4.31002e-19
13.6718 -0.374996 4.31002e-19
13.7153 -0.374996 4.31002e-19
13.759 -0.374996 4.31002e-19
13.8028 -0.374996 4.31002e-19
13.8466 -0.374996 4.31002e-19
13.8905 -0.374996 4.31002e-19
13.9345 -0.374996 4.31002e-19
13.9786 -0.374996 4.31002e-19
14.0227 -0.374996 4.31002e-19
14.067 -0.374996 4.31002e-19
14.1113 -0.374996 4.31002e-19
14.1558 -0.374996 4.31002e-19
14.2003 -0.374996 4.31002e-19
14.2449 -0.374996 4.31002e-19
14.2896 -0.374996 4.31002e-19
14.3344 -0.374996 4.31002e-19
14.3793 -0.374996 4.31002e-19
14.4243 -0.374996 4.31002e-19
14.4693 -0.374996 4.31002e-19
14.5145 -0.374996 4.31002e-19
14.5598 -0.374996 4.31002e-19
14.6052 -0.374996 4.31002e-19
14.6506 -0.374996 4.31002e-19
14.6962 -0.374996 4.31002e-19
14.7419 -0.374996 4.31002e-19
14.7877 -0.374996 4.31002e-19
14.8336 -0.374996 4.31002e-19
14.8796 -0.374996 4.31002e-19
14.9257 -0.374996 4.31002e-19
14.9719 -0.374996 4.31002e-19
15.0182 -0.374996 4.31002e-19
15.0647 -0.374996 4.31002e-19
15.1112 -0.374996 4.31002e-19
15.1579 -0.374996 4.31002e-19
15.2047 -0.374996 4.31002e-19
15.2516 -0.374996 4.31002e-19
15.2986 -0.374996 4.31002e-19
15.3458 -0.374996 4.31002e-19
15.393 -0.374996 4.31002e-19
15.4404 -0.374996 4.31002e-19
15.488 -0.374996 4.31002e-19
15.5356 -0.374996 4.31002e-19
15.5834 -0.374996 4.31002e-19
15.6313 -0.374996 4.31002e-19
15.6794 -0.374996 4.31002e-19
15.7276 -0.374996 4.31002e-19
15.7759 -0.374996 4.31002e-19
15.8243 -0.374996 4.31002e-19
15.873 -0.374996 4.31002e-19
15.9217 -0.374996 4.31002e-19
15.9706 -0.374996 4.31002e-19
16.0197 -0.374996 4.31002e-19
16.0689 -0.374996 4.31002e-19
16.1182 -0.374996 4.31002e-19
16.1677 -0.374996 4.31002e-19
16.2174 -0.374996 4.31002e-19
16.2672 -0.374996 4.31002e-19
16.3172 -0.374996 4.31002e-19
16.3674 -0.374996 4.31002e-19
16.4177 -0.374996 4.31002e-19
16.4682 -0.374996 4.31002e-19
16.5189 -0.374996 4.31002e-19
16.5697 -0.374996 4.31002e-19
16.6208 -0.374996 4.31002e-19
16.672 -0.374996 4.31002e-19
16.7234 -0.374996 4.31002e-19
16.775 -0.374996 4.31002e-19
16.8268 -0.374996 4.31002e-19
16.8787 -0.374996 4.31002e-19
16.9309 -0.374996 4.31002e-19
16.9833 -0.374996 4.31002e-19
17.0359 -0.374996 4.31002e-19
17.0887 -0.374996 4.31002e-19
17.1418 -0.374996 4.31002e-19
17.195 -0.374996 4.31002e-19
17.2485 -0.374996 4.31002e-19
17.3022 -0.374996 4.31002e-19
17.3562 -0.374996 4.31002e-19
17.4104 -0.374996 4.31002e-19
17.4648 -0.374996 4.31002e-19
17.5195 -0.374996 4.31002e-19
17.5744 -0.374996 4.31002e-19
17.6296 -0.374996 4.31002e-19
17.6851 -0.374996 4.31002e-19
17.7408 -0.374996 4.31002e-19
17.7969 -0.374996 4.31002e-19
17.8532 -0.374996 4.31002e-19
17.9098 -0.374996 4.31002e-19
17.9667 -0.374996 4.31002e-19
18.0239 -0.374996 4.31002e-19
18.0815 -0.374996 4.31002e-19
18.1393 -0.374996 4.31002e-19
18.1975 -0.374996 4.31002e-19
18.256 -0.374996 4.31002e-19
18.3149 -0.374996 4.31002e-19
18.3742 -0.374996 4.31002e-19
18.4338 -0.374996 4.31002e-19
18.4938 -0.374996 4.31002e-19
18.5542 -0.374996 4.31002e-19
18.615 -0.374996 4.31002e-19
18.6762 -0.374996 4.31002e-19
18.7379 -0.374996 4.31002e-19
18.8 -0.374996 4.31002e-19
18.8625 -0.374996 4.31002e-19
18.9255 -0.374996 4.31002e-19
18.9891 -0.374996 4.31002e-19
19.0531 -0.374996 4.31002e-19
19.1177 -0.374996 4.31002e-19
19.1828 -0.374996 4.31002e-19
19.2484 -0.374996 4.31002e-19
19.3147 -0.374996 4.31002e-19
19.3816 -0.374996 4.31002e-19
19.4491 -0.374996 4.31002e-19
19.5173 -0.374996 4.31002e-19
19.5862 -0.374996 4.31002e-19
19.6558 -0.374996 4.31002e-19
19.7262 -0.374996 4.31002e-19
19.7974 -0.374996 4.31002e-19
19.8694 -0.374996 4.31002e-19
19.9423 -0.374996 4.31002e-19
20.0162 -0.374996 4.31002e-19
20.091 -0.374996 4.31002e-19
20.1669 -0.374996 4.31002e-19
20.244 -0.374996 4.31002e-19
20.3222 -0.374996 4.31002e-19
20.4016 -0.374996 4.31002e-19
20.4825 -0.374996 4.31002e-19
20.5648 -0.374996 4.31002e-19
20.6487 -0.374996 4.31002e-19
20.7344 -0.374996 4.31002e-19
20.8219 -0.374996 4.31002e-19
20.9115 -0.374996 4.31002e-19
21.0034 -0.374996 4.31002e-19
21.0979 -0.374996 4.31002e-19
21.1952 -0.374996 4.31002e-19
21.2959 -0.374996 4.31002e-19
21.4004 -0.374996 4.31002e-19
21.5093 -0.374996 4.31002e-19
21.6237 -0.374996 4.31002e-19
21.7448 -0.374996 4.31002e-19
21.8747 -0.374996 4.31002e-19
22.0165 -0.374996 4.31002e-19
22.1768 -0.374996 4.31002e-19
22.3723 -0.374996 4.31002e-19


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.75Lambda0.5Nc1Classic/SigmaRTwoLoop.txt <==
-22.3723 -0.234487 -1.83075e-05
-22.1768 -0.234565 -1.19261e-05
-22.0165 -0.234613 -1.71047e-05
-21.8747 -0.234652 -1.31485e-05
-21.7448 -0.234684 -1.69293e-05
-21.6237 -0.234712 -1.38077e-05
-21.5093 -0.234738 -1.69404e-05
-21.4004 -0.234764 -1.42807e-05
-21.2959 -0.234788 -1.7021e-05
-21.1952 -0.234812 -1.46659e-05
-21.0979 -0.234837 -1.71404e-05
-21.0034 -0.234862 -1.50138e-05
-20.9115 -0.234886 -1.7307e-05
-20.8219 -0.234911 -1.53771e-05
-20.7344 -0.234934 -1.75541e-05
-20.6487 -0.234956 -1.5803e-05
-20.5648 -0.234977 -1.78985e-05
-20.4825 -0.234995 -1.62924e-05
-20.4016 -0.235011 -1.83058e-05
-20.3222 -0.235025 -1.68003e-05
-20.244 -0.235037 -1.87249e-05
-20.1669 -0.235048 -1.72932e-05
-20.091 -0.235057 -1.91366e-05
-20.0162 -0.235066 -1.77688e-05
-19.9423 -0.235074 -1.95434e-05
-19.8694 -0.235082 -1.8234e-05
-19.7974 -0.235089 -1.99498e-05
-19.7262 -0.235096 -1.8694e-05
-19.6558 -0.235103 -2.03588e-05
-19.5862 -0.235109 -1.91522e-05
-19.5173 -0.235116 -2.07723e-05
-19.4491 -0.235122 -1.96107e-05
-19.3816 -0.235128 -2.11912e-05
-19.3147 -0.235134 -2.00711e-05
-19.2484 -0.23514 -2.16159e-05
-19.1828 -0.235146 -2.05343e-05
-19.1177 -0.235152 -2.20471e-05
-19.0531 -0.235157 -2.10011e-05
-18.9891 -0.235163 -2.24848e-05
-18.9255 -0.235169 -2.14723e-05
-18.8625 -0.235175 -2.29295e-05
-18.8 -0.23518 -2.19482e-05
-18.7379 -0.235186 -2.33813e-05
-18.6762 -0.235192 -2.24294e-05
-18.615 -0.235198 -2.38405e-05
-18.5542 -0.235203 -2.29163e-05
-18.4938 -0.235209 -2.43072e-05
-18.4338 -0.235215 -2.34094e-05
-18.3742 -0.23522 -2.47818e-05
-18.3149 -0.235226 -2.3909e-05
-18.256 -0.235232 -2.52643e-05
-18.1975 -0.235238 -2.44155e-05
-18.1393 -0.235243 -2.57552e-05
-18.0815 -0.235249 -2.49292e-05
-18.0239 -0.235255 -2.62545e-05
-17.9667 -0.235261 -2.54505e-05
-17.9098 -0.235267 -2.67625e-05
-17.8532 -0.235273 -2.59797e-05
-17.7969 -0.235279 -2.72795e-05
-17.7408 -0.235285 -2.65171e-05
-17.6851 -0.23529 -2.78058e-05
-17.6296 -0.235296 -2.70631e-05
-17.5744 -0.235302 -2.83415e-05
-17.5195 -0.235308 -2.7618e-05
-17.4648 -0.235315 -2.8887e-05
-17.4104 -0.235321 -2.81821e-05
-17.3562 -0.235327 -2.94426e-05
-17.3022 -0.235333 -2.87558e-05
-17.2485 -0.235339 -3.00085e-05
-17.195 -0.235345 -2.93394e-05
-17.1418 -0.235351 -3.05849e-05
-17.0887 -0.235358 -2.99331e-05
-17.0359 -0.235364 -3.11723e-05
-16.9833 -0.23537 -3.05375e-05
-16.9309 -0.235377 -3.17709e-05
-16.8787 -0.235383 -3.11527e-05
-16.8268 -0.23539 -3.2381e-05
-16.775 -0.235396 -3.17791e-05
-16.7234 -0.235403 -3.30029e-05
-16.672 -0.235409 -3.24172e-05
-16.6208 -0.235416 -3.36371e-05
-16.5697 -0.235422 -3.30672e-05
-16.5189 -0.235429 -3.42837e-05
-16.4682 -0.235436 -3.37296e-05
-16.4177 -0.235442 -3.49432e-05
-16.3674 -0.235449 -3.44047e-05
-16.3172 -0.235456 -3.5616e-05
-16.2672 -0.235463 -3.50928e-05
-16.2174 -0.23547 -3.63023e-05
-16.1677 -0.235477 -3.57944e-05
-16.1182 -0.235484 -3.70027e-05
-16.0689 -0.235491 -3.651e-05
-16.0197 -0.235498 -3.77174e-05
-15.9706 -0.235505 -3.72398e-05
-15.9217 -0.235512 -3.84468e-05
-15.873 -0.235519 -3.79844e-05
-15.8243 -0.235527 -3.91915e-05
-15.7759 -0.235534 -3.87441e-05
-15.7276 -0.235541 -3.99519e-05
-15.6794 -0.235549 -3.95195e-05
-15.6313 -0.235556 -4.07283e-05
-15.5834 -0.235564 -4.0311e-05
-15.5356 -0.235571 -4.15212e-05
-15.488 -0.235579 -4.1119e-05
-15.4404 -0.235587 -4.23312e-05
-15.393 -0.235594 -4.19441e-05
-15.3458 -0.235602 -4.31586e-05
-15.2986 -0.23561 -4.27867e-05
-15.2516 -0.235618 -4.40041e-05
-15.2047 -0.235626 -4.36474e-05
-15.1579 -0.235634 -4.48681e-05
-15.1112 -0.235642 -4.45268e-05
-15.0647 -0.23565 -4.57511e-05
-15.0182 -0.235658 -4.54253e-05
-14.9719 -0.235666 -4.66538e-05
-14.9257 -0.235674 -4.63436e-05
-14.8796 -0.235683 -4.75768e-05
-14.8336 -0.235691 -4.72823e-05
-14.7877 -0.2357 -4.85205e-05
-14.7419 -0.235708 -4.82419e-05
-14.6962 -0.235717 -4.94856e-05
-14.6506 -0.235725 -4.92231e-05
-14.6052 -0.235734 -5.04728e-05
-14.5598 -0.235743 -5.02266e-05
-14.5145 -0.235752 -5.14827e-05
-14.4693 -0.235761 -5.1253e-05
-14.4243 -0.23577 -5.2516e-05
-14.3793 -0.235779 -5.2303e-05
-14.3344 -0.235788 -5.35734e-05
-14.2896 -0.235797 -5.33774e-05
-14.2449 -0.235806 -5.46557e-05
-14.2003 -0.235816 -5.44769e-05
-14.1558 -0.235825 -5.57636e-05
-14.1113 -0.235835 -5.56023e-05
-14.067 -0.235844 -5.68979e-05
-14.0227 -0.235854 -5.67543e-05
-13.9786 -0.235863 -5.80593e-05
-13.9345 -0.235873 -5.79339e-05
-13.8905 -0.235883 -5.92489e-05
-13.8466 -0.235893 -5.91419e-05
-13.8028 -0.235903 -6.04674e-05
-13.759 -0.235913 -6.03792e-05
-13.7153 -0.235923 -6.17157e-05
-13.6718 -0.235934 -6.16467e-05
-13.6283 -0.235944 -6.29948e-05
-13.5848 -0.235955 -6.29454e-05
-13.5415 -0.235965 -6.43057e-05
-13.4982 -0.235976 -6.42763e-05
-13.455 -0.235986 -6.56494e-05
-13.4119 -0.235997 -6.56405e-05
-13.3689 -0.236008 -6.70269e-05
-13.3259 -0.236019 -6.70389e-05
-13.283 -0.23603 -6.84394e-05
-13.2402 -0.236041 -6.84728e-05
-13.1974 -0.236053 -6.9888e-05
-13.1547 -0.236064 -6.99433e-05
-13.1121 -0.236075 -7.13738e-05
-13.0696 -0.236087 -7.14516e-05
-13.0271 -0.236099 -7.28982e-05
-12.9847 -0.23611 -7.2999e-05
-12.9424 -0.236122 -7.44624e-05
-12.9001 -0.236134 -7.45868e-05
-12.8579 -0.236146 -7.60677e-05
-12.8158 -0.236159 -7.62163e-05
-12.7737 -0.236171 -7.77155e-05
-12.7317 -0.236183 -7.7889e-05
-12.6898 -0.236196 -7.94073e-05
-12.6479 -0.236208 -7.96064e-05
-12.6061 -0.236221 -8.11446e-05
-12.5643 -0.236234 -8.137e-05
-12.5226 -0.236247 -8.29289e-05
-12.481 -0.23626 -8.31813e-05
-12.4394 -0.236273 -8.47619e-05
-12.3979 -0.236287 -8.50422e-05
-12.3565 -0.2363 -8.66453e-05
-12.3151 -0.236314 -8.69542e-05
-12.2738 -0.236327 -8.85809e-05
-12.2325 -0.236341 -8.89193e-05
-12.1913 -0.236355 -9.05705e-05
-12.1501 -0.236369 -9.09393e-05
-12.109 -0.236383 -9.2616e-05
-12.068 -0.236398 -9.30161e-05
-12.027 -0.236412 -9.47195e-05
-11.986 -0.236427 -9.5152e-05
-11.9452 -0.236442 -9.68831e-05
-11.9043 -0.236457 -9.7349e-05
-11.8636 -0.236472 -9.91089e-05
-11.8228 -0.236487 -9.96093e-05
-11.7822 -0.236502 -0.000101399
-11.7415 -0.236518 -0.000101935
-11.701 -0.236534 -0.000103757
-11.6605 -0.236549 -0.00010433
-11.62 -0.236565 -0.000106184
-11.5796 -0.236582 -0.000106795
-11.5392 -0.236598 -0.000108683
-11.4989 -0.236614 -0.000109333
-11.4587 -0.236631 -0.000111256
-11.4184 -0.236648 -0.000111948
-11.3783 -0.236665 -0.000113908
-11.3381 -0.236682 -0.000114641
-11.2981 -0.236699 -0.00011664
-11.2581 -0.236717 -0.000117417
-11.2181 -0.236734 -0.000119457
-11.1781 -0.236752 -0.000120279
-11.1383 -0.23677 -0.00012236
-11.0984 -0.236789 -0.000123229
-11.0586 -0.236807 -0.000125354
-11.0189 -0.236826 -0.000126272
-10.9792 -0.236844 -0.000128443
-10.9395 -0.236864 -0.000129411
-10.8999 -0.236883 -0.000131629
-10.8603 -0.236902 -0.00013265
-10.8208 -0.236922 -0.000134918
-10.7813 -0.236942 -0.000135994
-10.7418 -0.236962 -0.000138313
-10.7024 -0.236982 -0.000139445
-10.6631 -0.237003 -0.000141818
-10.6238 -0.237023 -0.00014301
-10.5845 -0.237044 -0.000145439
-10.5452 -0.237066 -0.000146692
-10.506 -0.237087 -0.000149181
-10.4669 -0.237109 -0.000150498
-10.4278 -0.237131 -0.000153047
-10.3887 -0.237153 -0.000154431
-10.3496 -0.237175 -0.000157045
-10.3106 -0.237198 -0.000158497
-10.2717 -0.237221 -0.000161179
-10.2328 -0.237244 -0.000162703
-10.1939 -0.237267 -0.000165455
-10.155 -0.237291 -0.000167055
-10.1162 -0.237315 -0.00016988
-10.0774 -0.23734 -0.000171559
-10.0387 -0.237364 -0.00017446
-10 -0.237389 -0.000176221
-9.96134 -0.237414 -0.000179203
-9.92271 -0.23744 -0.00018105
-9.88412 -0.237465 -0.000184116
-9.84557 -0.237492 -0.000186052
-9.80704 -0.237518 -0.000189206
-9.76856 -0.237545 -0.000191236
-9.73011 -0.237572 -0.000194483
-9.69169 -0.237599 -0.00019661
-9.65331 -0.237627 -0.000199954
-9.61496 -0.237655 -0.000202183
-9.57664 -0.237683 -0.000205629
-9.53836 -0.237712 -0.000207965
-9.50011 -0.237741 -0.000211517
-9.46189 -0.237771 -0.000213966
-9.42371 -0.2378 -0.00021763
-9.38556 -0.237831 -0.000220197
-9.34744 -0.237861 -0.000223978
-9.30935 -0.237892 -0.000226668
-9.2713 -0.237924 -0.000230573
-9.23327 -0.237956 -0.000233392
-9.19528 -0.237988 -0.000237427
-9.15732 -0.23802 -0.000240382
-9.11939 -0.238054 -0.000244553
-9.08149 -0.238087 -0.000247651
-9.04362 -0.238121 -0.000251966
-9.00578 -0.238155 -0.000255213
-8.96797 -0.23819 -0.000259679
-8.93019 -0.238226 -0.000263085
-8.89244 -0.238261 -0.00026771
-8.85471 -0.238298 -0.000271281
-8.81702 -0.238335 -0.000276074
-8.77936 -0.238372 -0.000279821
-8.74172 -0.23841 -0.00028479
-8.70412 -0.238448 -0.000288721
-8.66654 -0.238487 -0.000293877
-8.62899 -0.238526 -0.000298002
-8.59146 -0.238566 -0.000303356
-8.55397 -0.238607 -0.000307686
-8.5165 -0.238648 -0.000313247
-8.47906 -0.23869 -0.000317793
-8.44165 -0.238732 -0.000323575
-8.40426 -0.238775 -0.00032835
-8.3669 -0.238819 -0.000334364
-8.32956 -0.238863 -0.00033938
-8.29226 -0.238908 -0.000345641
-8.25497 -0.238953 -0.000350913
-8.21772 -0.239 -0.000357434
-8.18049 -0.239047 -0.000362977
-8.14328 -0.239094 -0.000369775
-8.1061 -0.239142 -0.000375605
-8.06895 -0.239192 -0.000382696
-8.03182 -0.239241 -0.000388831
-7.99471 -0.239292 -0.000396233
-7.95763 -0.239343 -0.00040269
-7.92058 -0.239396 -0.000410423
-7.88355 -0.239449 -0.000417224
-7.84654 -0.239502 -0.000425308
-7.80955 -0.239557 -0.000432473
-7.77259 -0.239613 -0.000440932
-7.73566 -0.239669 -0.000448485
-7.69874 -0.239726 -0.000457342
-7.66185 -0.239785 -0.000465308
-7.62498 -0.239844 -0.000474589
-7.58814 -0.239904 -0.000482996
-7.55132 -0.239965 -0.00049273
-7.51452 -0.240028 -0.000501607
-7.47774 -0.240091 -0.000511825
-7.44099 -0.240155 -0.000521203
-7.40425 -0.240221 -0.000531938
-7.36754 -0.240287 -0.000541853
-7.33085 -0.240355 -0.00055314
-7.29418 -0.240424 -0.000563629
-7.25754 -0.240494 -0.000575508
-7.22091 -0.240565 -0.000586612
-7.18431 -0.240638 -0.000599126
-7.14772 -0.240712 -0.000610889
-7.11116 -0.240787 -0.000624083
-7.07462 -0.240864 -0.000636554
-7.0381 -0.240942 -0.00065048
-7.00159 -0.241021 -0.000663711
-6.96511 -0.241102 -0.000678424
-6.92865 -0.241184 -0.000692473
-6.89221 -0.241268 -0.000708032
-6.85579 -0.241354 -0.000722962
-6.81938 -0.241441 -0.000739435
-6.783 -0.241529 -0.000755315
-6.74664 -0.24162 -0.000772774
-6.71029 -0.241712 -0.00078968
-6.67397 -0.241806 -0.000808203
-6.63766 -0.241902 -0.000826218
-6.60137 -0.241999 -0.000845894
-6.5651 -0.242099 -0.00086511
-6.52885 -0.242201 -0.000886035
-6.49262 -0.242304 -0.000906553
-6.4564 -0.24241 -0.000928833
-6.42021 -0.242518 -0.000950764
-6.38403 -0.242628 -0.000974516
-6.34786 -0.242741 -0.000997985
-6.31172 -0.242856 -0.00102334
-6.27559 -0.242973 -0.00104848
-6.23949 -0.243093 -0.00107558
-6.20339 -0.243215 -0.00110255
-6.16732 -0.24334 -0.00113155
-6.13126 -0.243468 -0.00116052
-6.09522 -0.243599 -0.0011916
-6.05919 -0.243732 -0.00122275
-6.02319 -0.243868 -0.00125612
-5.9872 -0.244008 -0.00128966
-5.95122 -0.244151 -0.00132553
-5.91526 -0.244297 -0.00136169
-5.87932 -0.244446 -0.00140032
-5.84339 -0.244599 -0.00143937
-5.80748 -0.244755 -0.00148103
-5.77158 -0.244915 -0.00152326
-5.7357 -0.245079 -0.00156826
-5.69984 -0.245247 -0.00161401
-5.66399 -0.245419 -0.00166271
-5.62815 -0.245595 -0.00171235
-5.59233 -0.245775 -0.00176514
-5.55653 -0.24596 -0.0018191
-5.52074 -0.24615 -0.00187643
-5.48497 -0.246344 -0.00193518
-5.4492 -0.246543 -0.00199757
-5.41346 -0.246748 -0.00206166
-5.37773 -0.246958 -0.00212969
-5.34201 -0.247173 -0.00219973
-5.30631 -0.247394 -0.00227406
-5.27062 -0.24762 -0.00235077
-5.23494 -0.247853 -0.00243216
-5.19928 -0.248092 -0.00251635
-5.16363 -0.248338 -0.00260566
-5.128 -0.24859 -0.00269825
-5.09237 -0.24885 -0.00279649
-5.05677 -0.249116 -0.00289856
-5.02117 -0.24939 -0.00300687
-4.98559 -0.249672 -0.00311965
-4.95002 -0.249962 -0.00323935
-4.91446 -0.25026 -0.00336428
-4.87892 -0.250567 -0.00349691
-4.84339 -0.250882 -0.00363563
-4.80787 -0.251207 -0.00378298
-4.77237 -0.251541 -0.00393741
-4.73687 -0.251886 -0.00410155
-4.70139 -0.25224 -0.00427393
-4.66592 -0.252605 -0.00445729
-4.63046 -0.25298 -0.00465024
-4.59502 -0.253367 -0.00485564
-4.55958 -0.253766 -0.00507223
-4.52416 -0.254176 -0.00530298
-4.48875 -0.254599 -0.00554679
-4.45335 -0.255034 -0.00580678
-4.41797 -0.255482 -0.00608204
-4.38259 -0.255943 -0.00637585
-4.34722 -0.256418 -0.0066875
-4.31187 -0.256907 -0.0070205
-4.27653 -0.257409 -0.00737437
-4.24119 -0.257925 -0.00775287
-4.20587 -0.258456 -0.0081558
-4.17056 -0.259001 -0.00858722
-4.13526 -0.25956 -0.00904724
-4.09997 -0.260133 -0.00954025
-4.06469 -0.260719 -0.0100667
-4.02942 -0.261318 -0.0106314
-3.99416 -0.26193 -0.0112352
-3.95891 -0.262553 -0.0118833
-3.92367 -0.263186 -0.0125769
-3.88844 -0.263827 -0.0133217
-3.85322 -0.264475 -0.0141193
-3.81801 -0.265127 -0.0149758
-3.7828 -0.26578 -0.0158931
-3.74761 -0.266431 -0.0168775
-3.71243 -0.267074 -0.0179314
-3.67726 -0.267706 -0.0190609
-3.64209 -0.268321 -0.0202684
-3.60694 -0.26891 -0.0215599
-3.57179 -0.269468 -0.022937
-3.53665 -0.269984 -0.0244049
-3.50152 -0.270448 -0.0259638
-3.4664 -0.27085 -0.0276174
-3.43129 -0.271176 -0.0293635
-3.39619 -0.271414 -0.0312026
-3.36109 -0.271548 -0.0331292
-3.32601 -0.271564 -0.0351395
-3.29093 -0.271447 -0.0372229
-3.25586 -0.271182 -0.0393699
-3.2208 -0.270754 -0.0415641
-3.18574 -0.270152 -0.0437897
-3.1507 -0.269364 -0.0460238
-3.11566 -0.268385 -0.0482449
-3.08063 -0.267211 -0.0504252
-3.0456 -0.265843 -0.0525397
-3.01059 -0.264289 -0.0545588
-2.97558 -0.262561 -0.056458
-2.94058 -0.260675 -0.0582106
-2.90558 -0.258652 -0.0597973
-2.87059 -0.25652 -0.061199
-2.83561 -0.254306 -0.0624059
-2.80064 -0.252039 -0.0634095
-2.76567 -0.249751 -0.0642114
-2.73071 -0.24747 -0.0648143
-2.69576 -0.245223 -0.06523
-2.66081 -0.243033 -0.0654704
-2.62587 -0.240921 -0.0655547
-2.59094 -0.238903 -0.0655001
-2.55601 -0.23699 -0.0653294
-2.52109 -0.235191 -0.0650615
-2.48617 -0.23351 -0.0647192
-2.45126 -0.231949 -0.0643202
-2.41636 -0.230505 -0.0638852
-2.38146 -0.229175 -0.0634292
-2.34657 -0.227953 -0.0629696
-2.31168 -0.226832 -0.0625178
-2.2768 -0.225804 -0.0620879
-2.24192 -0.224861 -0.0616881
-2.20705 -0.223993 -0.0613291
-2.17219 -0.223191 -0.0610165
-2.13733 -0.222444 -0.0607583
-2.10247 -0.221745 -0.0605578
-2.06762 -0.221081 -0.0604211
-2.03278 -0.220445 -0.0603494
-1.99794 -0.219826 -0.0603474
-1.9631 -0.219215 -0.0604149
-1.92827 -0.218602 -0.0605551
-1.89345 -0.217978 -0.0607666
-1.85862 -0.217331 -0.0610512
-1.82381 -0.216653 -0.0614063
-1.78899 -0.215933 -0.0618324
-1.75419 -0.21516 -0.0623251
-1.71938 -0.214323 -0.0628834
-1.68458 -0.213413 -0.0635009
-1.64979 -0.212416 -0.0641742
-1.61499 -0.211322 -0.0648944
-1.58021 -0.21012 -0.0656552
-1.54542 -0.208798 -0.0664444
-1.51064 -0.207345 -0.067252
-1.47586 -0.205751 -0.0680617
-1.44109 -0.204008 -0.0688592
-1.40632 -0.202109 -0.0696238
-1.37155 -0.200047 -0.0703368
-1.33679 -0.19782 -0.0709731
-1.30203 -0.19543 -0.0715102
-1.26727 -0.192882 -0.0719204
-1.23251 -0.190184 -0.0721796
-1.19776 -0.187351 -0.0722599
-1.16301 -0.184402 -0.0721391
-1.12827 -0.181361 -0.0717936
-1.09352 -0.178257 -0.0712076
-1.05878 -0.175122 -0.0703665
-1.02405 -0.171991 -0.0692653
-0.989309 -0.1689 -0.0679017
-0.954576 -0.165885 -0.0662842
-0.919844 -0.16298 -0.0644239
-0.885115 -0.160217 -0.0623419
-0.850388 -0.157621 -0.0600605
-0.815663 -0.155214 -0.0576096
-0.78094 -0.15301 -0.0550178
-0.746219 -0.151018 -0.0523184
-0.711499 -0.149241 -0.0495405
-0.676781 -0.147676 -0.0467155
-0.642065 -0.146316 -0.0438684
-0.60735 -0.14515 -0.0410251
-0.572637 -0.144165 -0.0382038
-0.537925 -0.143344 -0.0354232
-0.503214 -0.142671 -0.0326941
-0.468504 -0.142129 -0.030028
-0.433796 -0.1417 -0.0274291
-0.399089 -0.141369 -0.0249028
-0.364382 -0.141119 -0.0224481
-0.329676 -0.140936 -0.0200658
-0.294972 -0.140807 -0.017751
-0.260267 -0.14072 -0.0155013
-0.225564 -0.140666 -0.0133092
-0.190861 -0.140636 -0.0111704
-0.156158 -0.140622 -0.00907582
-0.121456 -0.140617 -0.0070198
-0.0867541 -0.140618 -0.00499237
-0.0520524 -0.140621 -0.00298725
-0.0173508 -0.140623 -0.000993983
0.0173508 -0.140623 0.000993983
0.0520524 -0.140621 0.00298725
0.0867541 -0.140618 0.00499237
0.121456 -0.140617 0.0070198
0.156158 -0.140622 0.00907582
0.190861 -0.140636 0.0111704
0.225564 -0.140666 0.0133092
0.260267 -0.14072 0.0155013
0.294972 -0.140807 0.017751
0.329676 -0.140936 0.0200658
0.364382 -0.141119 0.0224481
0.399089 -0.141369 0.0249028
0.433796 -0.1417 0.0274291
0.468504 -0.142129 0.030028
0.503214 -0.142671 0.0326941
0.537925 -0.143344 0.0354232
0.572637 -0.144165 0.0382038
0.60735 -0.14515 0.0410251
0.642065 -0.146316 0.0438684
0.676781 -0.147676 0.0467155
0.711499 -0.149241 0.0495405
0.746219 -0.151018 0.0523184
0.78094 -0.15301 0.0550178
0.815663 -0.155214 0.0576096
0.850388 -0.157621 0.0600605
0.885115 -0.160217 0.0623419
0.919844 -0.16298 0.0644239
0.954576 -0.165885 0.0662842
0.989309 -0.1689 0.0679017
1.02405 -0.171991 0.0692653
1.05878 -0.175122 0.0703665
1.09352 -0.178257 0.0712076
1.12827 -0.181361 0.0717936
1.16301 -0.184402 0.0721391
1.19776 -0.187351 0.0722599
1.23251 -0.190184 0.0721796
1.26727 -0.192882 0.0719204
1.30203 -0.19543 0.0715102
1.33679 -0.19782 0.0709731
1.37155 -0.200047 0.0703368
1.40632 -0.202109 0.0696238
1.44109 -0.204008 0.0688592
1.47586 -0.205751 0.0680617
1.51064 -0.207345 0.067252
1.54542 -0.208798 0.0664444
1.58021 -0.21012 0.0656552
1.61499 -0.211322 0.0648944
1.64979 -0.212416 0.0641742
1.68458 -0.213413 0.0635009
1.71938 -0.214323 0.0628834
1.75419 -0.21516 0.0623251
1.78899 -0.215933 0.0618324
1.82381 -0.216653 0.0614063
1.85862 -0.217331 0.0610512
1.89345 -0.217978 0.0607666
1.92827 -0.218602 0.0605551
1.9631 -0.219215 0.0604149
1.99794 -0.219826 0.0603474
2.03278 -0.220445 0.0603494
2.06762 -0.221081 0.0604211
2.10247 -0.221745 0.0605578
2.13733 -0.222444 0.0607583
2.17219 -0.223191 0.0610165
2.20705 -0.223993 0.0613291
2.24192 -0.224861 0.0616881
2.2768 -0.225804 0.0620879
2.31168 -0.226832 0.0625178
2.34657 -0.227953 0.0629696
2.38146 -0.229175 0.0634292
2.41636 -0.230505 0.0638852
2.45126 -0.231949 0.0643202
2.48617 -0.23351 0.0647192
2.52109 -0.235191 0.0650615
2.55601 -0.23699 0.0653294
2.59094 -0.238903 0.0655001
2.62587 -0.240921 0.0655547
2.66081 -0.243033 0.0654704
2.69576 -0.245223 0.06523
2.73071 -0.24747 0.0648143
2.76567 -0.249751 0.0642114
2.80064 -0.252039 0.0634095
2.83561 -0.254306 0.0624059
2.87059 -0.25652 0.061199
2.90558 -0.258652 0.0597973
2.94058 -0.260675 0.0582106
2.97558 -0.262561 0.056458
3.01059 -0.264289 0.0545588
3.0456 -0.265843 0.0525397
3.08063 -0.267211 0.0504252
3.11566 -0.268385 0.0482449
3.1507 -0.269364 0.0460238
3.18574 -0.270152 0.0437897
3.2208 -0.270754 0.0415641
3.25586 -0.271182 0.0393699
3.29093 -0.271447 0.0372229
3.32601 -0.271564 0.0351395
3.36109 -0.271548 0.0331292
3.39619 -0.271414 0.0312026
3.43129 -0.271176 0.0293635
3.4664 -0.27085 0.0276174
3.50152 -0.270448 0.0259638
3.53665 -0.269984 0.0244049
3.57179 -0.269468 0.022937
3.60694 -0.26891 0.0215599
3.64209 -0.268321 0.0202684
3.67726 -0.267706 0.0190609
3.71243 -0.267074 0.0179314
3.74761 -0.266431 0.0168775
3.7828 -0.26578 0.0158931
3.81801 -0.265127 0.0149758
3.85322 -0.264475 0.0141193
3.88844 -0.263827 0.0133217
3.92367 -0.263186 0.0125769
3.95891 -0.262553 0.0118833
3.99416 -0.26193 0.0112352
4.02942 -0.261318 0.0106314
4.06469 -0.260719 0.0100667
4.09997 -0.260133 0.00954025
4.13526 -0.25956 0.00904724
4.17056 -0.259001 0.00858722
4.20587 -0.258456 0.0081558
4.24119 -0.257925 0.00775287
4.27653 -0.257409 0.00737437
4.31187 -0.256907 0.0070205
4.34722 -0.256418 0.0066875
4.38259 -0.255943 0.00637585
4.41797 -0.255482 0.00608204
4.45335 -0.255034 0.00580678
4.48875 -0.254599 0.00554679
4.52416 -0.254176 0.00530298
4.55958 -0.253766 0.00507223
4.59502 -0.253367 0.00485564
4.63046 -0.25298 0.00465024
4.66592 -0.252605 0.00445729
4.70139 -0.25224 0.00427393
4.73687 -0.251886 0.00410155
4.77237 -0.251541 0.00393741
4.80787 -0.251207 0.00378298
4.84339 -0.250882 0.00363563
4.87892 -0.250567 0.00349691
4.91446 -0.25026 0.00336428
4.95002 -0.249962 0.00323935
4.98559 -0.249672 0.00311965
5.02117 -0.24939 0.00300687
5.05677 -0.249116 0.00289856
5.09237 -0.24885 0.00279649
5.128 -0.24859 0.00269825
5.16363 -0.248338 0.00260566
5.19928 -0.248092 0.00251635
5.23494 -0.247853 0.00243216
5.27062 -0.24762 0.00235077
5.30631 -0.247394 0.00227406
5.34201 -0.247173 0.00219973
5.37773 -0.246958 0.00212969
5.41346 -0.246748 0.00206166
5.4492 -0.246543 0.00199757
5.48497 -0.246344 0.00193518
5.52074 -0.24615 0.00187643
5.55653 -0.24596 0.0018191
5.59233 -0.245775 0.00176514
5.62815 -0.245595 0.00171235
5.66399 -0.245419 0.00166271
5.69984 -0.245247 0.00161401
5.7357 -0.245079 0.00156826
5.77158 -0.244915 0.00152326
5.80748 -0.244755 0.00148103
5.84339 -0.244599 0.00143937
5.87932 -0.244446 0.00140032
5.91526 -0.244297 0.00136169
5.95122 -0.244151 0.00132553
5.9872 -0.244008 0.00128966
6.02319 -0.243868 0.00125612
6.05919 -0.243732 0.00122275
6.09522 -0.243599 0.0011916
6.13126 -0.243468 0.00116052
6.16732 -0.24334 0.00113155
6.20339 -0.243215 0.00110255
6.23949 -0.243093 0.00107558
6.27559 -0.242973 0.00104848
6.31172 -0.242856 0.00102334
6.34786 -0.242741 0.000997985
6.38403 -0.242628 0.000974516
6.42021 -0.242518 0.000950764
6.4564 -0.24241 0.000928833
6.49262 -0.242304 0.000906553
6.52885 -0.242201 0.000886035
6.5651 -0.242099 0.00086511
6.60137 -0.241999 0.000845894
6.63766 -0.241902 0.000826218
6.67397 -0.241806 0.000808203
6.71029 -0.241712 0.00078968
6.74664 -0.24162 0.000772774
6.783 -0.241529 0.000755315
6.81938 -0.241441 0.000739435
6.85579 -0.241354 0.000722962
6.89221 -0.241268 0.000708032
6.92865 -0.241184 0.000692473
6.96511 -0.241102 0.000678424
7.00159 -0.241021 0.000663711
7.0381 -0.240942 0.00065048
7.07462 -0.240864 0.000636554
7.11116 -0.240787 0.000624083
7.14772 -0.240712 0.000610889
7.18431 -0.240638 0.000599126
7.22091 -0.240565 0.000586612
7.25754 -0.240494 0.000575508
7.29418 -0.240424 0.000563629
7.33085 -0.240355 0.00055314
7.36754 -0.240287 0.000541853
7.40425 -0.240221 0.000531938
7.44099 -0.240155 0.000521203
7.47774 -0.240091 0.000511825
7.51452 -0.240028 0.000501607
7.55132 -0.239965 0.00049273
7.58814 -0.239904 0.000482996
7.62498 -0.239844 0.000474589
7.66185 -0.239785 0.000465308
7.69874 -0.239726 0.000457342
7.73566 -0.239669 0.000448485
7.77259 -0.239613 0.000440932
7.80955 -0.239557 0.000432473
7.84654 -0.239502 0.000425308
7.88355 -0.239449 0.000417224
7.92058 -0.239396 0.000410423
7.95763 -0.239343 0.00040269
7.99471 -0.239292 0.000396233
8.03182 -0.239241 0.000388831
8.06895 -0.239192 0.000382696
8.1061 -0.239142 0.000375605
8.14328 -0.239094 0.000369775
8.18049 -0.239047 0.000362977
8.21772 -0.239 0.000357434
8.25497 -0.238953 0.000350913
8.29226 -0.238908 0.000345641
8.32956 -0.238863 0.00033938
8.3669 -0.238819 0.000334364
8.40426 -0.238775 0.00032835
8.44165 -0.238732 0.000323575
8.47906 -0.23869 0.000317793
8.5165 -0.238648 0.000313247
8.55397 -0.238607 0.000307686
8.59146 -0.238566 0.000303356
8.62899 -0.238526 0.000298002
8.66654 -0.238487 0.000293877
8.70412 -0.238448 0.000288721
8.74172 -0.23841 0.00028479
8.77936 -0.238372 0.000279821
8.81702 -0.238335 0.000276074
8.85471 -0.238298 0.000271281
8.89244 -0.238261 0.00026771
8.93019 -0.238226 0.000263085
8.96797 -0.23819 0.000259679
9.00578 -0.238155 0.000255213
9.04362 -0.238121 0.000251966
9.08149 -0.238087 0.000247651
9.11939 -0.238054 0.000244553
9.15732 -0.23802 0.000240382
9.19528 -0.237988 0.000237427
9.23327 -0.237956 0.000233392
9.2713 -0.237924 0.000230573
9.30935 -0.237892 0.000226668
9.34744 -0.237861 0.000223978
9.38556 -0.237831 0.000220197
9.42371 -0.2378 0.00021763
9.46189 -0.237771 0.000213966
9.50011 -0.237741 0.000211517
9.53836 -0.237712 0.000207965
9.57664 -0.237683 0.000205629
9.61496 -0.237655 0.000202183
9.65331 -0.237627 0.000199954
9.69169 -0.237599 0.00019661
9.73011 -0.237572 0.000194483
9.76856 -0.237545 0.000191236
9.80704 -0.237518 0.000189206
9.84557 -0.237492 0.000186052
9.88412 -0.237465 0.000184116
9.92271 -0.23744 0.00018105
9.96134 -0.237414 0.000179203
10 -0.237389 0.000176221
10.0387 -0.237364 0.00017446
10.0774 -0.23734 0.000171559
10.1162 -0.237315 0.00016988
10.155 -0.237291 0.000167055
10.1939 -0.237267 0.000165455
10.2328 -0.237244 0.000162703
10.2717 -0.237221 0.000161179
10.3106 -0.237198 0.000158497
10.3496 -0.237175 0.000157045
10.3887 -0.237153 0.000154431
10.4278 -0.237131 0.000153047
10.4669 -0.237109 0.000150498
10.506 -0.237087 0.000149181
10.5452 -0.237066 0.000146692
10.5845 -0.237044 0.000145439
10.6238 -0.237023 0.00014301
10.6631 -0.237003 0.000141818
10.7024 -0.236982 0.000139445
10.7418 -0.236962 0.000138313
10.7813 -0.236942 0.000135994
10.8208 -0.236922 0.000134918
10.8603 -0.236902 0.00013265
10.8999 -0.236883 0.000131629
10.9395 -0.236864 0.000129411
10.9792 -0.236844 0.000128443
11.0189 -0.236826 0.000126272
11.0586 -0.236807 0.000125354
11.0984 -0.236789 0.000123229
11.1383 -0.23677 0.00012236
11.1781 -0.236752 0.000120279
11.2181 -0.236734 0.000119457
11.2581 -0.236717 0.000117417
11.2981 -0.236699 0.00011664
11.3381 -0.236682 0.000114641
11.3783 -0.236665 0.000113908
11.4184 -0.236648 0.000111948
11.4587 -0.236631 0.000111256
11.4989 -0.236614 0.000109333
11.5392 -0.236598 0.000108683
11.5796 -0.236582 0.000106795
11.62 -0.236565 0.000106184
11.6605 -0.236549 0.00010433
11.701 -0.236534 0.000103757
11.7415 -0.236518 0.000101935
11.7822 -0.236502 0.000101399
11.8228 -0.236487 9.96093e-05
11.8636 -0.236472 9.91089e-05
11.9043 -0.236457 9.7349e-05
11.9452 -0.236442 9.68831e-05
11.986 -0.236427 9.5152e-05
12.027 -0.236412 9.47195e-05
12.068 -0.236398 9.30161e-05
12.109 -0.236383 9.2616e-05
12.1501 -0.236369 9.09393e-05
12.1913 -0.236355 9.05705e-05
12.2325 -0.236341 8.89193e-05
12.2738 -0.236327 8.85809e-05
12.3151 -0.236314 8.69542e-05
12.3565 -0.2363 8.66453e-05
12.3979 -0.236287 8.50422e-05
12.4394 -0.236273 8.47619e-05
12.481 -0.23626 8.31813e-05
12.5226 -0.236247 8.29289e-05
12.5643 -0.236234 8.137e-05
12.6061 -0.236221 8.11446e-05
12.6479 -0.236208 7.96064e-05
12.6898 -0.236196 7.94073e-05
12.7317 -0.236183 7.7889e-05
12.7737 -0.236171 7.77155e-05
12.8158 -0.236159 7.62163e-05
12.8579 -0.236146 7.60677e-05
12.9001 -0.236134 7.45868e-05
12.9424 -0.236122 7.44624e-05
12.9847 -0.23611 7.2999e-05
13.0271 -0.236099 7.28982e-05
13.0696 -0.236087 7.14516e-05
13.1121 -0.236075 7.13738e-05
13.1547 -0.236064 6.99433e-05
13.1974 -0.236053 6.9888e-05
13.2402 -0.236041 6.84728e-05
13.283 -0.23603 6.84394e-05
13.3259 -0.236019 6.70389e-05
13.3689 -0.236008 6.70269e-05
13.4119 -0.235997 6.56405e-05
13.455 -0.235986 6.56494e-05
13.4982 -0.235976 6.42763e-05
13.5415 -0.235965 6.43057e-05
13.5848 -0.235955 6.29454e-05
13.6283 -0.235944 6.29948e-05
13.6718 -0.235934 6.16467e-05
13.7153 -0.235923 6.17157e-05
13.759 -0.235913 6.03792e-05
13.8028 -0.235903 6.04674e-05
13.8466 -0.235893 5.91419e-05
13.8905 -0.235883 5.92489e-05
13.9345 -0.235873 5.79339e-05
13.9786 -0.235863 5.80593e-05
14.0227 -0.235854 5.67543e-05
14.067 -0.235844 5.68979e-05
14.1113 -0.235835 5.56023e-05
14.1558 -0.235825 5.57636e-05
14.2003 -0.235816 5.44769e-05
14.2449 -0.235806 5.46557e-05
14.2896 -0.235797 5.33774e-05
14.3344 -0.235788 5.35734e-05
14.3793 -0.235779 5.2303e-05
14.4243 -0.23577 5.2516e-05
14.4693 -0.235761 5.1253e-05
14.5145 -0.235752 5.14827e-05
14.5598 -0.235743 5.02266e-05
14.6052 -0.235734 5.04728e-05
14.6506 -0.235725 4.92231e-05
14.6962 -0.235717 4.94856e-05
14.7419 -0.235708 4.82419e-05
14.7877 -0.2357 4.85205e-05
14.8336 -0.235691 4.72823e-05
14.8796 -0.235683 4.75768e-05
14.9257 -0.235674 4.63436e-05
14.9719 -0.235666 4.66538e-05
15.0182 -0.235658 4.54253e-05
15.0647 -0.23565 4.57511e-05
15.1112 -0.235642 4.45268e-05
15.1579 -0.235634 4.48681e-05
15.2047 -0.235626 4.36474e-05
15.2516 -0.235618 4.40041e-05
15.2986 -0.23561 4.27867e-05
15.3458 -0.235602 4.31586e-05
15.393 -0.235594 4.19441e-05
15.4404 -0.235587 4.23312e-05
15.488 -0.235579 4.1119e-05
15.5356 -0.235571 4.15212e-05
15.5834 -0.235564 4.0311e-05
15.6313 -0.235556 4.07283e-05
15.6794 -0.235549 3.95195e-05
15.7276 -0.235541 3.99519e-05
15.7759 -0.235534 3.87441e-05
15.8243 -0.235527 3.91915e-05
15.873 -0.235519 3.79844e-05
15.9217 -0.235512 3.84468e-05
15.9706 -0.235505 3.72398e-05
16.0197 -0.235498 3.77174e-05
16.0689 -0.235491 3.651e-05
16.1182 -0.235484 3.70027e-05
16.1677 -0.235477 3.57944e-05
16.2174 -0.23547 3.63023e-05
16.2672 -0.235463 3.50928e-05
16.3172 -0.235456 3.5616e-05
16.3674 -0.235449 3.44047e-05
16.4177 -0.235442 3.49432e-05
16.4682 -0.235436 3.37296e-05
16.5189 -0.235429 3.42837e-05
16.5697 -0.235422 3.30672e-05
16.6208 -0.235416 3.36371e-05
16.672 -0.235409 3.24172e-05
16.7234 -0.235403 3.30029e-05
16.775 -0.235396 3.17791e-05
16.8268 -0.23539 3.2381e-05
16.8787 -0.235383 3.11527e-05
16.9309 -0.235377 3.17709e-05
16.9833 -0.23537 3.05375e-05
17.0359 -0.235364 3.11723e-05
17.0887 -0.235358 2.99331e-05
17.1418 -0.235351 3.05849e-05
17.195 -0.235345 2.93394e-05
17.2485 -0.235339 3.00085e-05
17.3022 -0.235333 2.87558e-05
17.3562 -0.235327 2.94426e-05
17.4104 -0.235321 2.81821e-05
17.4648 -0.235315 2.8887e-05
17.5195 -0.235308 2.7618e-05
17.5744 -0.235302 2.83415e-05
17.6296 -0.235296 2.70631e-05
17.6851 -0.23529 2.78058e-05
17.7408 -0.235285 2.65171e-05
17.7969 -0.235279 2.72795e-05
17.8532 -0.235273 2.59797e-05
17.9098 -0.235267 2.67625e-05
17.9667 -0.235261 2.54505e-05
18.0239 -0.235255 2.62545e-05
18.0815 -0.235249 2.49292e-05
18.1393 -0.235243 2.57552e-05
18.1975 -0.235238 2.44155e-05
18.256 -0.235232 2.52643e-05
18.3149 -0.235226 2.3909e-05
18.3742 -0.23522 2.47818e-05
18.4338 -0.235215 2.34094e-05
18.4938 -0.235209 2.43072e-05
18.5542 -0.235203 2.29163e-05
18.615 -0.235198 2.38405e-05
18.6762 -0.235192 2.24294e-05
18.7379 -0.235186 2.33813e-05
18.8 -0.23518 2.19482e-05
18.8625 -0.235175 2.29295e-05
18.9255 -0.235169 2.14723e-05
18.9891 -0.235163 2.24848e-05
19.0531 -0.235157 2.10011e-05
19.1177 -0.235152 2.20471e-05
19.1828 -0.235146 2.05343e-05
19.2484 -0.23514 2.16159e-05
19.3147 -0.235134 2.00711e-05
19.3816 -0.235128 2.11912e-05
19.4491 -0.235122 1.96107e-05
19.5173 -0.235116 2.07723e-05
19.5862 -0.235109 1.91522e-05
19.6558 -0.235103 2.03588e-05
19.7262 -0.235096 1.8694e-05
19.7974 -0.235089 1.99498e-05
19.8694 -0.235082 1.8234e-05
19.9423 -0.235074 1.95434e-05
20.0162 -0.235066 1.77688e-05
20.091 -0.235057 1.91366e-05
20.1669 -0.235048 1.72932e-05
20.244 -0.235037 1.87249e-05
20.3222 -0.235025 1.68003e-05
20.4016 -0.235011 1.83058e-05
20.4825 -0.234995 1.62924e-05
20.5648 -0.234977 1.78985e-05
20.6487 -0.234956 1.5803e-05
20.7344 -0.234934 1.75541e-05
20.8219 -0.234911 1.53771e-05
20.9115 -0.234886 1.7307e-05
21.0034 -0.234862 1.50138e-05
21.0979 -0.234837 1.71404e-05
21.1952 -0.234812 1.46659e-05
21.2959 -0.234788 1.7021e-05
21.4004 -0.234764 1.42807e-05
21.5093 -0.234738 1.69404e-05
21.6237 -0.234712 1.38077e-05
21.7448 -0.234684 1.69293e-05
21.8747 -0.234652 1.31485e-05
22.0165 -0.234613 1.71047e-05
22.1768 -0.234565 1.19261e-05
22.3723 -0.234487 1.83075e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.75Lambda0.5Nc1Classic/iFpOneLoop.txt <==
-22.3723 3.60511e-27 6.01757e-06
-22.1768 1.24723e-23 6.23311e-06
-22.0165 -8.51869e-24 6.41709e-06
-21.8747 8.62702e-24 6.58562e-06
-21.7448 7.17126e-24 6.74474e-06
-21.6237 3.48383e-24 6.89754e-06
-21.5093 7.80868e-24 7.04585e-06
-21.4004 -9.92632e-25 7.19086e-06
-21.2959 1.43884e-23 7.33341e-06
-21.1952 8.44412e-24 7.47411e-06
-21.0979 -8.12231e-25 7.61342e-06
-21.0034 -2.019e-23 7.75171e-06
-20.9115 1.89501e-24 7.88928e-06
-20.8219 3.359e-24 8.02635e-06
-20.7344 -5.7426e-24 8.16314e-06
-20.6487 1.30327e-23 8.2998e-06
-20.5648 4.09826e-24 8.4365e-06
-20.4825 -1.87648e-24 8.57335e-06
-20.4016 7.45099e-24 8.71047e-06
-20.3222 -3.07166e-24 8.84796e-06
-20.244 -1.55869e-23 8.98591e-06
-20.1669 -7.63653e-24 9.12439e-06
-20.091 -1.28997e-23 9.26349e-06
-20.0162 -3.34948e-24 9.40327e-06
-19.9423 2.03016e-23 9.54379e-06
-19.8694 -1.79023e-23 9.68511e-06
-19.7974 -1.4517e-24 9.8273e-06
-19.7262 -2.34583e-23 9.97038e-06
-19.6558 -2.29648e-23 1.01144e-05
-19.5862 -3.169e-23 1.02595e-05
-19.5173 -2.04906e-23 1.04056e-05
-19.4491 -3.02217e-23 1.05528e-05
-19.3816 1.56646e-23 1.07011e-05
-19.3147 2.31477e-23 1.08506e-05
-19.2484 6.81634e-24 1.10013e-05
-19.1828 -3.47984e-23 1.11532e-05
-19.1177 -1.22432e-23 1.13065e-05
-19.0531 -3.39126e-24 1.1461e-05
-18.9891 1.99547e-23 1.1617e-05
-18.9255 5.83936e-24 1.17743e-05
-18.8625 -2.12629e-24 1.1933e-05
-18.8 1.90962e-23 1.20932e-05
-18.7379 -1.56917e-23 1.22549e-05
-18.6762 4.47477e-24 1.24181e-05
-18.615 -5.72504e-24 1.25828e-05
-18.5542 6.6598e-24 1.27492e-05
-18.4938 2.34804e-23 1.29171e-05
-18.4338 -1.9032e-23 1.30868e-05
-18.3742 6.08825e-24 1.32581e-05
-18.3149 -3.37461e-23 1.34311e-05
-18.256 3.20452e-23 1.36059e-05
-18.1975 -2.08011e-23 1.37825e-05
-18.1393 -3.93569e-23 1.39609e-05
-18.0815 4.20279e-24 1.41411e-05
-18.0239 2.42975e-23 1.43232e-05
-17.9667 1.67482e-23 1.45073e-05
-17.9098 1.56383e-23 1.46933e-05
-17.8532 2.55677e-23 1.48813e-05
-17.7969 3.31155e-23 1.50713e-05
-17.7408 1.92694e-23 1.52633e-05
-17.6851 5.61818e-23 1.54575e-05
-17.6296 -3.95539e-23 1.56537e-05
-17.5744 -1.11967e-23 1.58521e-05
-17.5195 4.06487e-23 1.60527e-05
-17.4648 9.18059e-24 1.62556e-05
-17.4104 -8.55551e-24 1.64607e-05
-17.3562 6.69779e-23 1.66681e-05
-17.3022 1.19883e-23 1.68778e-05
-17.2485 4.3707e-23 1.70899e-05
-17.195 -1.81923e-23 1.73044e-05
-17.1418 1.09844e-23 1.75214e-05
-17.0887 4.36006e-23 1.77409e-05
-17.0359 7.19136e-23 1.79628e-05
-16.9833 5.60262e-24 1.81874e-05
-16.9309 1.95119e-23 1.84146e-05
-16.8787 5.60952e-24 1.86444e-05
-16.8268 5.64056e-23 1.88769e-05
-16.775 1.38248e-22 1.91121e-05
-16.7234 3.27495e-23 1.93502e-05
-16.672 -1.6733e-23 1.9591e-05
-16.6208 -8.9554e-23 1.98347e-05
-16.5697 -1.9203e-23 2.00813e-05
-16.5189 -9.21366e-23 2.03309e-05
-16.4682 -1.73786e-23 2.05835e-05
-16.4177 -5.80598e-23 2.08391e-05
-16.3674 -1.8813e-23 2.10978e-05
-16.3172 -5.07222e-23 2.13596e-05
-16.2672 -3.2337e-23 2.16247e-05
-16.2174 -5.63993e-24 2.18929e-05
-16.1677 -1.13348e-23 2.21645e-05
-16.1182 -2.84634e-23 2.24394e-05
-16.0689 3.05603e-23 2.27177e-05
-16.0197 6.65248e-23 2.29995e-05
-15.9706 -7.39224e-23 2.32847e-05
-15.9217 5.76811e-23 2.35735e-05
-15.873 7.07027e-23 2.38659e-05
-15.8243 3.59649e-23 2.4162e-05
-15.7759 2.41028e-23 2.44618e-05
-15.7276 -6.37438e-23 2.47654e-05
-15.6794 2.02485e-23 2.50728e-05
-15.6313 4.02923e-23 2.53841e-05
-15.5834 1.33781e-22 2.56994e-05
-15.5356 2.23189e-23 2.60187e-05
-15.488 1.74387e-23 2.63421e-05
-15.4404 5.90993e-23 2.66696e-05
-15.393 -1.55617e-23 2.70014e-05
-15.3458 5.22235e-24 2.73374e-05
-15.2986 4.65331e-23 2.76778e-05
-15.2516 1.13697e-23 2.80226e-05
-15.2047 -1.87415e-23 2.83719e-05
-15.1579 -3.854e-23 2.87258e-05
-15.1112 8.86333e-23 2.90843e-05
-15.0647 -9.84418e-23 2.94475e-05
-15.0182 -1.43295e-22 2.98155e-05
-14.9719 1.48856e-22 3.01883e-05
-14.9257 1.53679e-22 3.05661e-05
-14.8796 3.86911e-23 3.09489e-05
-14.8336 -4.88477e-25 3.13367e-05
-14.7877 -2.86459e-23 3.17298e-05
-14.7419 -7.05136e-24 3.21281e-05
-14.6962 -1.146e-22 3.25318e-05
-14.6506 -7.72965e-23 3.29409e-05
-14.6052 -1.30113e-22 3.33555e-05
-14.5598 -2.15208e-23 3.37758e-05
-14.5145 7.56268e-23 3.42017e-05
-14.4693 -4.54134e-23 3.46334e-05
-14.4243 4.43327e-23 3.50711e-05
-14.3793 1.32928e-23 3.55147e-05
-14.3344 -3.41584e-23 3.59644e-05
-14.2896 1.89529e-22 3.64203e-05
-14.2449 -1.12328e-23 3.68824e-05
-14.2003 -3.11914e-23 3.7351e-05
-14.1558 -8.87871e-23 3.7826e-05
-14.1113 4.14677e-24 3.83077e-05
-14.067 1.61287e-23 3.87961e-05
-14.0227 -1.15191e-22 3.92913e-05
-13.9786 -4.06262e-24 3.97934e-05
-13.9345 -1.55807e-23 4.03026e-05
-13.8905 -2.18e-22 4.0819e-05
-13.8466 -2.84921e-23 4.13427e-05
-13.8028 -2.29232e-22 4.18738e-05
-13.759 -2.77479e-23 4.24124e-05
-13.7153 -1.55876e-22 4.29588e-05
-13.6718 -4.06195e-23 4.35129e-05
-13.6283 1.4874e-22 4.4075e-05
-13.5848 1.13909e-22 4.46451e-05
-13.5415 2.47688e-22 4.52234e-05
-13.4982 -1.28668e-22 4.58101e-05
-13.455 1.40489e-22 4.64053e-05
-13.4119 -6.26185e-23 4.70092e-05
-13.3689 -1.92607e-22 4.76218e-05
-13.3259 4.86544e-24 4.82434e-05
-13.283 9.42878e-23 4.88741e-05
-13.2402 2.01543e-22 4.9514e-05
-13.1974 4.85352e-23 5.01634e-05
-13.1547 -7.66493e-23 5.08223e-05
-13.1121 -1.90746e-22 5.1491e-05
-13.0696 -1.06721e-22 5.21696e-05
-13.0271 -1.64675e-23 5.28584e-05
-12.9847 -1.49764e-23 5.35574e-05
-12.9424 8.56502e-23 5.42669e-05
-12.9001 2.47017e-22 5.4987e-05
-12.8579 -1.3012e-22 5.5718e-05
-12.8158 3.84736e-22 5.646e-05
-12.7737 -5.25284e-22 5.72132e-05
-12.7317 -4.0255e-22 5.79779e-05
-12.6898 -1.50878e-22 5.87542e-05
-12.6479 -2.74186e-23 5.95424e-05
-12.6061 -2.14467e-22 6.03427e-05
-12.5643 -7.21194e-23 6.11552e-05
-12.5226 4.11973e-22 6.19802e-05
-12.481 4.03578e-22 6.2818e-05
-12.4394 4.78237e-23 6.36688e-05
-12.3979 3.64307e-23 6.45328e-05
-12.3565 -5.2728e-23 6.54102e-05
-12.3151 1.21855e-22 6.63013e-05
-12.2738 -2.68417e-22 6.72064e-05
-12.2325 -3.20056e-22 6.81258e-05
-12.1913 -3.18253e-23 6.90596e-05
-12.1501 -3.19213e-22 7.00082e-05
-12.109 5.14792e-22 7.09718e-05
-12.068 -3.11298e-22 7.19507e-05
-12.027 -1.28905e-22 7.29453e-05
-11.986 -1.17207e-22 7.39557e-05
-11.9452 -3.90812e-22 7.49824e-05
-11.9043 1.06236e-22 7.60256e-05
-11.8636 -2.01931e-22 7.70856e-05
-11.8228 -6.19719e-23 7.81628e-05
-11.7822 -2.13509e-22 7.92574e-05
-11.7415 -1.576e-22 8.03699e-05
-11.701 2.55346e-22 8.15006e-05
-11.6605 -1.96474e-22 8.26498e-05
-11.62 3.10316e-22 8.38178e-05
-11.5796 -1.36735e-23 8.50052e-05
-11.5392 3.21273e-22 8.62121e-05
-11.4989 -1.55916e-23 8.74391e-05
-11.4587 1.05737e-21 8.86865e-05
-11.4184 3.00188e-24 8.99547e-05
-11.3783 -2.07547e-23 9.12441e-05
-11.3381 -1.75963e-22 9.25552e-05
-11.2981 -2.78061e-23 9.38884e-05
-11.2581 -3.01779e-22 9.52441e-05
-11.2181 3.10189e-22 9.66228e-05
-11.1781 -4.5675e-22 9.80249e-05
-11.1383 1.82277e-22 9.94509e-05
-11.0984 -4.00226e-22 0.000100901
-11.0586 2.84597e-22 0.000102377
-11.0189 1.74809e-22 0.000103877
-10.9792 1.96657e-22 0.000105404
-10.9395 -5.90198e-22 0.000106957
-10.8999 -5.79123e-23 0.000108537
-10.8603 1.25598e-22 0.000110145
-10.8208 -4.04756e-22 0.000111781
-10.7813 -9.58167e-23 0.000113446
-10.7418 -3.20113e-23 0.00011514
-10.7024 8.30006e-22 0.000116864
-10.6631 -6.34445e-22 0.000118618
-10.6238 3.95921e-22 0.000120404
-10.5845 -1.38346e-22 0.000122221
-10.5452 -5.13466e-22 0.000124071
-10.506 2.59357e-22 0.000125955
-10.4669 2.99359e-22 0.000127872
-10.4278 7.95896e-22 0.000129824
-10.3887 4.86899e-22 0.000131812
-10.3496 -6.81096e-22 0.000133836
-10.3106 2.23307e-22 0.000135896
-10.2717 1.59715e-22 0.000137995
-10.2328 -4.69146e-23 0.000140132
-10.1939 -5.64669e-22 0.000142309
-10.155 -3.08766e-22 0.000144526
-10.1162 -5.38435e-23 0.000146784
-10.0774 1.94022e-22 0.000149085
-10.0387 -1.70949e-22 0.000151428
-10 4.20399e-22 0.000153816
-9.96134 -6.95496e-22 0.000156249
-9.92271 7.33417e-23 0.000158727
-9.88412 4.2675e-22 0.000161253
-9.84557 -2.60443e-22 0.000163827
-9.80704 -3.83152e-23 0.000166451
-9.76856 -3.96169e-22 0.000169124
-9.73011 8.03884e-22 0.00017185
-9.69169 1.78174e-21 0.000174628
-9.65331 -1.20116e-22 0.00017746
-9.61496 3.51649e-22 0.000180347
-9.57664 1.04822e-21 0.000183291
-9.53836 8.96183e-22 0.000186293
-9.50011 -3.84437e-22 0.000189353
-9.46189 -6.25597e-22 0.000192475
-9.42371 -5.81033e-22 0.000195658
-9.38556 -4.03968e-22 0.000198905
-9.34744 -1.40061e-21 0.000202217
-9.30935 -7.75329e-22 0.000205595
-9.2713 8.82322e-22 0.000209042
-9.23327 5.7357e-22 0.000212558
-9.19528 5.62577e-22 0.000216146
-9.15732 -7.18029e-22 0.000219807
-9.11939 -1.0879e-21 0.000223543
-9.08149 -1.98114e-21 0.000227356
-9.04362 -1.21797e-21 0.000231248
-9.00578 -1.42606e-21 0.000235221
-8.96797 -5.58891e-22 0.000239276
-8.93019 1.54943e-21 0.000243416
-8.89244 -8.27307e-22 0.000247642
-8.85471 7.72638e-22 0.000251958
-8.81702 -8.8185e-24 0.000256365
-8.77936 9.94279e-22 0.000260866
-8.74172 -4.22174e-22 0.000265463
-8.70412 1.1806e-21 0.000270158
-8.66654 2.10767e-21 0.000274954
-8.62899 1.62301e-21 0.000279854
-8.59146 1.87961e-21 0.000284859
-8.55397 -2.22596e-21 0.000289974
-8.5165 3.42099e-21 0.000295201
-8.47906 1.59159e-21 0.000300543
-8.44165 1.26208e-21 0.000306002
-8.40426 5.25487e-22 0.000311583
-8.3669 1.44031e-21 0.000317287
-8.32956 1.0069e-22 0.000323119
-8.29226 -2.97049e-21 0.000329082
-8.25497 9.53628e-22 0.000335179
-8.21772 2.51123e-24 0.000341415
-8.18049 -1.16577e-21 0.000347792
-8.14328 1.49277e-22 0.000354314
-8.1061 2.28016e-21 0.000360986
-8.06895 1.42566e-21 0.000367813
-8.03182 2.2381e-21 0.000374797
-7.99471 -2.21521e-21 0.000381943
-7.95763 -1.96562e-21 0.000389256
-7.92058 1.67317e-21 0.000396741
-7.88355 -3.43136e-21 0.000404403
-7.84654 2.01333e-21 0.000412246
-7.80955 -3.69422e-22 0.000420275
-7.77259 1.36518e-21 0.000428496
-7.73566 1.45186e-21 0.000436915
-7.69874 2.35797e-21 0.000445537
-7.66185 1.3955e-21 0.000454368
-7.62498 3.6465e-21 0.000463414
-7.58814 1.38126e-21 0.000472682
-7.55132 -3.47657e-23 0.000482177
-7.51452 2.93948e-21 0.000491908
-7.47774 -4.88574e-21 0.000501879
-7.44099 3.31723e-21 0.0005121
-7.40425 -4.41576e-21 0.000522577
-7.36754 -2.58177e-21 0.000533318
-7.33085 3.26568e-21 0.000544332
-7.29418 2.53964e-21 0.000555625
-7.25754 -5.50808e-21 0.000567208
-7.22091 -1.70838e-22 0.000579088
-7.18431 2.14993e-21 0.000591276
-7.14772 -3.46674e-22 0.00060378
-7.11116 -6.41636e-21 0.000616611
-7.07462 2.4349e-21 0.000629779
-7.0381 5.41037e-21 0.000643294
-7.00159 4.62236e-22 0.000657168
-6.96511 -2.75997e-21 0.000671412
-6.92865 6.93303e-21 0.000686037
-6.89221 -9.52563e-21 0.000701057
-6.85579 -3.06801e-21 0.000716484
-6.81938 7.79985e-22 0.000732331
-6.783 7.89526e-21 0.000748613
-6.74664 -8.4494e-21 0.000765343
-6.71029 -1.5325e-21 0.000782536
-6.67397 -5.09065e-21 0.000800209
-6.63766 4.03818e-21 0.000818376
-6.60137 -4.92108e-21 0.000837055
-6.5651 -3.96535e-21 0.000856263
-6.52885 -6.59437e-21 0.000876019
-6.49262 5.56687e-21 0.00089634
-6.4564 -7.66569e-22 0.000917247
-6.42021 1.2225e-20 0.00093876
-6.38403 1.21045e-21 0.0009609
-6.34786 3.86418e-21 0.00098369
-6.31172 -1.89233e-22 0.00100715
-6.27559 -1.00715e-21 0.00103131
-6.23949 7.72449e-21 0.00105619
-6.20339 8.20492e-21 0.00108182
-6.16732 1.1139e-20 0.00110822
-6.13126 5.75766e-21 0.00113542
-6.09522 1.06364e-20 0.00116346
-6.05919 7.35302e-21 0.00119236
-6.02319 -7.87203e-22 0.00122215
-5.9872 8.354e-21 0.00125287
-5.95122 -1.12036e-20 0.00128456
-5.91526 1.52563e-20 0.00131725
-5.87932 -1.20173e-20 0.00135097
-5.84339 3.40167e-21 0.00138578
-5.80748 1.95698e-21 0.0014217
-5.77158 -7.61966e-21 0.00145879
-5.7357 6.05622e-21 0.00149709
-5.69984 -6.46035e-21 0.00153665
-5.66399 -6.17093e-21 0.00157751
-5.62815 -1.68653e-20 0.00161974
-5.59233 -8.64184e-21 0.00166337
-5.55653 -2.80993e-21 0.00170849
-5.52074 -2.13986e-21 0.00175513
-5.48497 -1.72434e-20 0.00180337
-5.4492 -1.92616e-20 0.00185327
-5.41346 5.18941e-21 0.0019049
-5.37773 -8.63175e-21 0.00195834
-5.34201 1.72275e-20 0.00201366
-5.30631 -2.5966e-20 0.00207094
-5.27062 -1.62546e-22 0.00213027
-5.23494 1.70763e-20 0.00219173
-5.19928 -1.70708e-20 0.00225542
-5.16363 -1.25437e-20 0.00232143
-5.128 1.24415e-20 0.00238988
-5.09237 4.52163e-20 0.00246086
-5.05677 -2.08578e-20 0.0025345
-5.02117 -1.43426e-20 0.00261091
-4.98559 5.45818e-20 0.00269022
-4.95002 2.79585e-20 0.00277256
-4.91446 -6.27702e-21 0.00285808
-4.87892 1.1645e-20 0.00294692
-4.84339 -2.34387e-20 0.00303925
-4.80787 -1.80229e-20 0.00313523
-4.77237 1.94762e-20 0.00323503
-4.73687 3.84534e-20 0.00333884
-4.70139 -6.9551e-20 0.00344686
-4.66592 -5.23721e-20 0.00355929
-4.63046 -1.03401e-20 0.00367636
-4.59502 6.87948e-20 0.00379829
-4.55958 6.22078e-20 0.00392534
-4.52416 1.548e-20 0.00405777
-4.48875 7.50257e-20 0.00419585
-4.45335 -7.8867e-21 0.00433987
-4.41797 1.67955e-20 0.00449017
-4.38259 5.63538e-21 0.00464706
-4.34722 -8.80065e-20 0.00481089
-4.31187 -9.09081e-21 0.00498206
-4.27653 5.60087e-20 0.00516095
-4.24119 -8.0567e-20 0.00534799
-4.20587 4.66182e-20 0.00554364
-4.17056 2.72573e-20 0.00574839
-4.13526 3.71537e-20 0.00596274
-4.09997 -2.39299e-20 0.00618726
-4.06469 -5.47257e-20 0.00642254
-4.02942 -7.62277e-20 0.0066692
-3.99416 -2.07184e-20 0.00692792
-3.95891 3.7118e-20 0.00719943
-3.92367 -1.13527e-19 0.00748451
-3.88844 4.19966e-20 0.00778397
-3.85322 -2.83757e-20 0.00809873
-3.81801 -1.2129e-20 0.00842973
-3.7828 8.78958e-21 0.008778
-3.74761 3.37203e-20 0.00914467
-3.71243 -6.45776e-20 0.00953091
-3.67726 2.06344e-19 0.00993802
-3.64209 1.61132e-19 0.0103674
-3.60694 -2.86953e-20 0.0108205
-3.57179 -4.87316e-21 0.011299
-3.53665 -1.13796e-19 0.0118046
-3.50152 -1.516e-19 0.0123393
-3.4664 2.50142e-20 0.012905
-3.43129 -2.32112e-19 0.013504
-3.39619 -9.90688e-20 0.0141388
-3.36109 -1.76898e-19 0.014812
-3.32601 1.20316e-19 0.0155263
-3.29093 -2.14833e-20 0.0162851
-3.25586 1.39598e-19 0.0170916
-3.2208 -2.93613e-19 0.0179497
-3.18574 1.92182e-20 0.0188633
-3.1507 5.23565e-20 0.0198369
-3.11566 1.07396e-19 0.0208755
-3.08063 -4.30676e-19 0.0219845
-3.0456 -7.37774e-19 0.0231696
-3.01059 2.13778e-20 0.0244375
-2.97558 -2.191e-19 0.0257954
-2.94058 -3.02095e-19 0.0272512
-2.90558 1.19969e-19 0.0288136
-2.87059 -3.19554e-19 0.0304924
-2.83561 -1.08267e-20 0.0322985
-2.80064 -7.02654e-19 0.0342439
-2.76567 -4.178e-19 0.036342
-2.73071 2.48154e-19 0.0386077
-2.69576 1.01493e-18 0.0410579
-2.66081 1.58908e-19 0.0437113
-2.62587 2.00628e-18 0.0465891
-2.59094 1.95958e-18 0.049715
-2.55601 -1.08593e-20 0.053116
-2.52109 2.64655e-19 0.0568223
-2.48617 -1.48066e-19 0.0608684
-2.45126 -4.17505e-18 0.0652936
-2.41636 1.47101e-18 0.0701425
-2.38146 -1.98681e-18 0.0754663
-2.34657 -1.75568e-18 0.0813236
-2.31168 9.16658e-19 0.0877818
-2.2768 2.1824e-18 0.0949188
-2.24192 3.1576e-18 0.102825
-2.20705 2.12e-18 0.111604
-2.17219 1.31191e-18 0.12138
-2.13733 -1.85411e-18 0.132294
-2.10247 3.85852e-19 0.144516
-2.06762 5.02581e-19 0.158242
-2.03278 -8.45308e-18 0.173709
-1.99794 5.20127e-18 0.191196
-1.9631 1.541e-18 0.211037
-1.92827 9.88403e-18 0.233634
-1.89345 -2.55722e-18 0.259471
-1.85862 -3.54048e-19 0.289135
-1.82381 1.62395e-18 0.323342
-1.78899 -1.61152e-17 0.362968
-1.75419 -4.20157e-18 0.409089
-1.71938 4.89544e-18 0.463033
-1.68458 2.57469e-17 0.526446
-1.64979 2.03988e-17 0.601369
-1.61499 -6.6046e-20 0.690337
-1.58021 2.21306e-17 0.79649
-1.54542 5.00474e-17 0.923693
-1.51064 1.75607e-17 1.07664
-1.47586 3.30711e-17 1.2609
-1.44109 -7.40056e-17 1.48277
-1.40632 -1.10018e-16 1.74882
-1.37155 -5.50056e-17 2.06474
-1.33679 4.32047e-17 2.4331
-1.30203 -1.17326e-17 2.84957
-1.26727 2.78895e-17 3.29785
-1.23251 -6.99271e-17 3.74498
-1.19776 -5.15241e-17 4.14118
-1.16301 8.03553e-18 4.42933
-1.12827 -7.87525e-17 4.56409
-1.09352 -1.34034e-16 4.53088
-1.05878 -2.24936e-17 4.35087
-1.02405 -1.57797e-16 4.06882
-0.989309 -1.57163e-16 3.73405
-0.954576 -4.42432e-17 3.38679
-0.919844 -5.25416e-17 3.05346
-0.885115 -2.16583e-17 2.74821
-0.850388 -2.61133e-18 2.47655
-0.815663 -4.79526e-17 2.23885
-0.78094 1.94254e-17 2.03282
-0.746219 -6.32405e-17 1.85509
-0.711499 5.45385e-17 1.70201
-0.676781 -2.70327e-17 1.57014
-0.642065 -2.53895e-20 1.45638
-0.60735 -3.7669e-17 1.35808
-0.572637 1.27526e-17 1.27295
-0.537925 -5.71202e-17 1.1991
-0.503214 -3.67193e-18 1.13492
-0.468504 2.58365e-17 1.07909
-0.433796 -9.81505e-18 1.03052
-0.399089 6.79236e-18 0.988269
-0.364382 1.05326e-17 0.95159
-0.329676 -1.12392e-17 0.919843
-0.294972 -1.87609e-18 0.892503
-0.260267 6.41805e-18 0.869134
-0.225564 6.79179e-18 0.849374
-0.190861 9.62583e-19 0.832929
-0.156158 3.90813e-18 0.819562
-0.121456 -5.44735e-18 0.809081
-0.0867541 -1.79543e-18 0.801344
-0.0520524 1.51453e-18 0.796242
-0.0173508 -1.02067e-18 0.793708
0.0173508 1.20519e-19 0.793708
0.0520524 5.25741e-19 0.796242
0.0867541 2.02726e-19 0.801344
0.121456 -1.04865e-18 0.809081
0.156158 -2.23837e-18 0.819562
0.190861 5.7475e-18 0.832929
0.225564 1.07188e-18 0.849374
0.260267 8.28646e-18 0.869134
0.294972 1.38983e-17 0.892503
0.329676 9.73216e-18 0.919843
0.364382 -1.58476e-18 0.95159
0.399089 1.4471e-17 0.988269
0.433796 4.91235e-18 1.03052
0.468504 8.7454e-18 1.07909
0.503214 2.65881e-18 1.13492
0.537925 1.10861e-17 1.1991
0.572637 -8.15182e-18 1.27295
0.60735 6.2089e-18 1.35808
0.642065 -4.82101e-18 1.45638
0.676781 2.2222e-17 1.57014
0.711499 -1.37709e-17 1.70201
0.746219 -1.45918e-17 1.85509
0.78094 -8.27039e-17 2.03282
0.815663 1.49881e-17 2.23885
0.850388 4.00818e-17 2.47655
0.885115 -4.13065e-18 2.74821
0.919844 8.18205e-17 3.05346
0.954576 5.79737e-17 3.38679
0.989309 -4.10396e-17 3.73405
1.02405 1.32601e-16 4.06882
1.05878 -2.05278e-16 4.35087
1.09352 2.05437e-16 4.53088
1.12827 7.60606e-17 4.56409
1.16301 -1.26532e-17 4.42933
1.19776 -2.07922e-17 4.14118
1.23251 9.03475e-17 3.74498
1.26727 7.00508e-18 3.29785
1.30203 -4.37539e-17 2.84957
1.33679 4.6045e-18 2.4331
1.37155 -6.11371e-17 2.06474
1.40632 -3.93684e-17 1.74882
1.44109 -5.50039e-17 1.48277
1.47586 9.70384e-17 1.2609
1.51064 -5.702e-17 1.07664
1.54542 1.85635e-17 0.923693
1.58021 2.86865e-17 0.79649
1.61499 -1.09244e-17 0.690337
1.64979 -5.47831e-18 0.601369
1.68458 8.29012e-18 0.526446
1.71938 -8.34007e-18 0.463033
1.75419 3.52797e-18 0.409089
1.78899 3.53356e-18 0.362968
1.82381 2.40335e-17 0.323342
1.85862 5.65118e-18 0.289135
1.89345 -1.36044e-17 0.259471
1.92827 -1.92112e-18 0.233634
1.9631 1.94606e-18 0.211037
1.99794 -9.05053e-18 0.191196
2.03278 -1.47057e-19 0.173709
2.06762 6.3677e-18 0.158242
2.10247 -1.91192e-18 0.144516
2.13733 1.71915e-18 0.132294
2.17219 4.03268e-18 0.12138
2.20705 1.78134e-18 0.111604
2.24192 -1.56547e-18 0.102825
2.2768 9.13622e-19 0.0949188
2.31168 1.95083e-18 0.0877818
2.34657 -6.41165e-19 0.0813236
2.38146 1.57667e-18 0.0754663
2.41636 2.9783e-18 0.0701425
2.45126 2.81096e-18 0.0652936
2.48617 -9.63178e-19 0.0608684
2.52109 -8.81128e-20 0.0568223
2.55601 -3.58727e-19 0.053116
2.59094 1.11104e-18 0.049715
2.62587 -5.65209e-19 0.0465891
2.66081 -2.50477e-19 0.0437113
2.69576 -8.75039e-19 0.0410579
2.73071 -2.50415e-19 0.0386077
2.76567 -2.68433e-19 0.036342
2.80064 -3.45341e-19 0.0342439
2.83561 6.17505e-19 0.0322985
2.87059 4.46273e-19 0.0304924
2.90558 -3.02777e-19 0.0288136
2.94058 1.20092e-19 0.0272512
2.97558 1.07594e-19 0.0257954
3.01059 2.37937e-19 0.0244375
3.0456 -6.31506e-19 0.0231696
3.08063 9.12595e-19 0.0219845
3.11566 -5.01731e-19 0.0208755
3.1507 -4.87094e-19 0.0198369
3.18574 2.66901e-19 0.0188633
3.2208 2.26697e-20 0.0179497
3.25586 -1.93299e-19 0.0170916
3.29093 -2.87324e-19 0.0162851
3.32601 -1.59594e-19 0.0155263
3.36109 2.12995e-19 0.014812
3.39619 -1.39927e-19 0.0141388
3.43129 -3.62353e-19 0.013504
3.4664 4.75823e-20 0.012905
3.50152 -8.46528e-20 0.0123393
3.53665 1.08753e-20 0.0118046
3.57179 -1.99102e-19 0.011299
3.60694 1.626e-19 0.0108205
3.64209 6.15013e-20 0.0103674
3.67726 -1.29426e-19 0.00993802
3.71243 4.75292e-20 0.00953091
3.74761 -5.19908e-20 0.00914467
3.7828 3.16299e-20 0.008778
3.81801 -5.25341e-20 0.00842973
3.85322 -8.49733e-20 0.00809873
3.88844 3.71587e-21 0.00778397
3.92367 5.48105e-20 0.00748451
3.95891 1.10353e-19 0.00719943
3.99416 4.46431e-20 0.00692792
4.02942 1.07444e-19 0.0066692
4.06469 8.03397e-20 0.00642254
4.09997 4.87956e-20 0.00618726
4.13526 4.81955e-20 0.00596274
4.17056 6.38945e-21 0.00574839
4.20587 6.76881e-20 0.00554364
4.24119 2.94863e-20 0.00534799
4.27653 -7.06091e-21 0.00516095
4.31187 7.05293e-21 0.00498206
4.34722 8.76235e-22 0.00481089
4.38259 -2.90959e-20 0.00464706
4.41797 -2.95112e-21 0.00449017
4.45335 6.07005e-20 0.00433987
4.48875 2.86797e-20 0.00419585
4.52416 -1.90159e-20 0.00405777
4.55958 1.01694e-20 0.00392534
4.59502 2.90577e-21 0.00379829
4.63046 4.68986e-20 0.00367636
4.66592 -8.52321e-21 0.00355929
4.70139 -7.08588e-20 0.00344686
4.73687 -5.88207e-20 0.00333884
4.77237 5.39386e-20 0.00323503
4.80787 -3.45749e-20 0.00313523
4.84339 -3.68187e-20 0.00303925
4.87892 1.36574e-20 0.00294692
4.91446 -5.52617e-21 0.00285808
4.95002 -2.68175e-20 0.00277256
4.98559 -3.22812e-20 0.00269022
5.02117 2.37417e-21 0.00261091
5.05677 -1.88368e-21 0.0025345
5.09237 7.58981e-22 0.00246086
5.128 -2.36757e-20 0.00238988
5.16363 -1.26424e-20 0.00232143
5.19928 -1.60132e-20 0.00225542
5.23494 1.66049e-20 0.00219173
5.27062 1.12736e-20 0.00213027
5.30631 -2.59457e-20 0.00207094
5.34201 -2.85976e-20 0.00201366
5.37773 1.9438e-20 0.00195834
5.41346 -1.38398e-20 0.0019049
5.4492 -5.36114e-21 0.00185327
5.48497 -1.09659e-20 0.00180337
5.52074 -6.33695e-21 0.00175513
5.55653 7.89152e-22 0.00170849
5.59233 1.58383e-20 0.00166337
5.62815 -4.00916e-22 0.00161974
5.66399 -4.75458e-21 0.00157751
5.69984 -1.90842e-20 0.00153665
5.7357 2.66266e-20 0.00149709
5.77158 -5.43603e-21 0.00145879
5.80748 -1.8044e-20 0.0014217
5.84339 1.63505e-20 0.00138578
5.87932 1.33556e-20 0.00135097
5.91526 -7.6502e-21 0.00131725
5.95122 -1.91006e-21 0.00128456
5.9872 4.50655e-21 0.00125287
6.02319 5.62372e-21 0.00122215
6.05919 1.50665e-21 0.00119236
6.09522 -1.04907e-20 0.00116346
6.13126 -8.67455e-21 0.00113542
6.16732 5.20076e-21 0.00110822
6.20339 3.78411e-21 0.00108182
6.23949 7.90052e-21 0.00105619
6.27559 6.94368e-21 0.00103131
6.31172 -5.30158e-21 0.00100715
6.34786 -1.08093e-21 0.00098369
6.38403 -2.20702e-21 0.0009609
6.42021 5.09489e-21 0.00093876
6.4564 -1.38592e-22 0.000917247
6.49262 -8.41459e-22 0.00089634
6.52885 -7.25829e-21 0.000876019
6.5651 -6.62576e-21 0.000856263
6.60137 1.27347e-21 0.000837055
6.63766 -4.80658e-21 0.000818376
6.67397 -1.0019e-21 0.000800209
6.71029 2.16796e-21 0.000782536
6.74664 3.06493e-21 0.000765343
6.783 -4.06974e-22 0.000748613
6.81938 -8.04885e-22 0.000732331
6.85579 2.41177e-21 0.000716484
6.89221 -6.2657e-22 0.000701057
6.92865 3.35136e-21 0.000686037
6.96511 -5.81166e-21 0.000671412
7.00159 3.66008e-21 0.000657168
7.0381 -1.11543e-21 0.000643294
7.07462 -1.09111e-21 0.000629779
7.11116 -1.66009e-21 0.000616611
7.14772 1.38018e-21 0.00060378
7.18431 4.33799e-21 0.000591276
7.22091 2.68194e-21 0.000579088
7.25754 3.00224e-21 0.000567208
7.29418 -1.08012e-21 0.000555625
7.33085 2.13279e-21 0.000544332
7.36754 -1.53628e-21 0.000533318
7.40425 -4.29709e-21 0.000522577
7.44099 1.1558e-21 0.0005121
7.47774 5.95936e-21 0.000501879
7.51452 2.24676e-21 0.000491908
7.55132 -5.60189e-21 0.000482177
7.58814 2.65884e-21 0.000472682
7.62498 6.67455e-22 0.000463414
7.66185 1.37601e-21 0.000454368
7.69874 -1.89628e-21 0.000445537
7.73566 -7.16269e-22 0.000436915
7.77259 6.19203e-22 0.000428496
7.80955 -3.86133e-21 0.000420275
7.84654 -2.81423e-22 0.000412246
7.88355 1.1405e-21 0.000404403
7.92058 -1.16885e-21 0.000396741
7.95763 1.72574e-21 0.000389256
7.99471 -2.27077e-21 0.000381943
8.03182 3.99868e-22 0.000374797
8.06895 1.37496e-21 0.000367813
8.1061 -1.82431e-21 0.000360986
8.14328 -1.25721e-21 0.000354314
8.18049 3.91228e-21 0.000347792
8.21772 -4.39715e-22 0.000341415
8.25497 1.31282e-21 0.000335179
8.29226 1.52186e-22 0.000329082
8.32956 -2.58619e-21 0.000323119
8.3669 1.35496e-21 0.000317287
8.40426 2.22097e-22 0.000311583
8.44165 -2.25033e-21 0.000306002
8.47906 -1.91978e-21 0.000300543
8.5165 1.18814e-21 0.000295201
8.55397 3.35539e-21 0.000289974
8.59146 1.41117e-22 0.000284859
8.62899 -1.32537e-21 0.000279854
8.66654 -4.96933e-22 0.000274954
8.70412 2.86796e-21 0.000270158
8.74172 1.60795e-21 0.000265463
8.77936 9.44945e-23 0.000260866
8.81702 9.68306e-22 0.000256365
8.85471 -1.49191e-22 0.000251958
8.89244 -2.51427e-21 0.000247642
8.93019 -2.39188e-21 0.000243416
8.96797 -1.74508e-21 0.000239276
9.00578 -2.76507e-21 0.000235221
9.04362 1.22434e-21 0.000231248
9.08149 5.02645e-22 0.000227356
9.11939 -5.14522e-22 0.000223543
9.15732 -9.72279e-22 0.000219807
9.19528 3.53728e-22 0.000216146
9.23327 -1.43611e-21 0.000212558
9.2713 -2.0893e-22 0.000209042
9.30935 -8.22909e-22 0.000205595
9.34744 -2.11851e-22 0.000202217
9.38556 -6.9214e-22 0.000198905
9.42371 6.03501e-23 0.000195658
9.46189 5.50683e-22 0.000192475
9.50011 4.01125e-22 0.000189353
9.53836 -5.87447e-22 0.000186293
9.57664 -3.21284e-22 0.000183291
9.61496 3.55357e-22 0.000180347
9.65331 1.28729e-22 0.00017746
9.69169 -1.17761e-21 0.000174628
9.73011 7.9236e-22 0.00017185
9.76856 -1.72328e-22 0.000169124
9.80704 2.63212e-23 0.000166451
9.84557 1.20363e-22 0.000163827
9.88412 6.17966e-22 0.000161253
9.92271 6.14464e-22 0.000158727
9.96134 4.52634e-22 0.000156249
10 -6.13433e-22 0.000153816
10.0387 -3.29139e-22 0.000151428
10.0774 -3.58917e-22 0.000149085
10.1162 1.99971e-22 0.000146784
10.155 -6.567e-22 0.000144526
10.1939 2.52682e-22 0.000142309
10.2328 -1.36034e-22 0.000140132
10.2717 -9.17414e-22 0.000137995
10.3106 2.02451e-22 0.000135896
10.3496 8.41096e-22 0.000133836
10.3887 -3.09865e-22 0.000131812
10.4278 6.1548e-22 0.000129824
10.4669 -2.30935e-22 0.000127872
10.506 -2.63e-22 0.000125955
10.5452 2.84077e-22 0.000124071
10.5845 -5.18114e-23 0.000122221
10.6238 -7.70752e-22 0.000120404
10.6631 -7.81051e-22 0.000118618
10.7024 -1.51019e-22 0.000116864
10.7418 -6.13145e-22 0.00011514
10.7813 -4.57019e-22 0.000113446
10.8208 -4.94183e-22 0.000111781
10.8603 -1.06868e-22 0.000110145
10.8999 8.28344e-22 0.000108537
10.9395 -6.59651e-22 0.000106957
10.9792 -3.79107e-22 0.000105404
11.0189 1.51178e-22 0.000103877
11.0586 4.96141e-22 0.000102377
11.0984 6.17904e-22 0.000100901
11.1383 -5.05973e-22 9.94509e-05
11.1781 1.17598e-22 9.80249e-05
11.2181 -4.00808e-22 9.66228e-05
11.2581 8.80525e-23 9.52441e-05
11.2981 3.08952e-23 9.38884e-05
11.3381 2.70189e-22 9.25552e-05
11.3783 8.89708e-23 9.12441e-05
11.4184 2.49819e-22 8.99547e-05
11.4587 3.96172e-22 8.86865e-05
11.4989 4.15858e-22 8.74391e-05
11.5392 -1.76572e-22 8.62121e-05
11.5796 3.31937e-22 8.50052e-05
11.62 6.68201e-23 8.38178e-05
11.6605 -1.23673e-22 8.26498e-05
11.701 -7.32413e-23 8.15006e-05
11.7415 -1.28511e-22 8.03699e-05
11.7822 -7.63987e-23 7.92574e-05
11.8228 -4.97538e-23 7.81628e-05
11.8636 -8.43645e-23 7.70856e-05
11.9043 -2.44962e-22 7.60256e-05
11.9452 3.56291e-24 7.49824e-05
11.986 -6.83775e-23 7.39557e-05
12.027 -4.97715e-24 7.29453e-05
12.068 -2.815e-22 7.19507e-05
12.109 2.58168e-24 7.09718e-05
12.1501 8.55577e-23 7.00082e-05
12.1913 2.03488e-23 6.90596e-05
12.2325 -6.19103e-23 6.81258e-05
12.2738 -4.03942e-24 6.72064e-05
12.3151 -2.79121e-24 6.63013e-05
12.3565 1.71786e-22 6.54102e-05
12.3979 6.58136e-23 6.45328e-05
12.4394 -1.2215e-22 6.36688e-05
12.481 -1.83773e-22 6.2818e-05
12.5226 -4.00776e-23 6.19802e-05
12.5643 1.07872e-22 6.11552e-05
12.6061 1.11865e-22 6.03427e-05
12.6479 8.65068e-23 5.95424e-05
12.6898 2.76982e-22 5.87542e-05
12.7317 -1.28314e-22 5.79779e-05
12.7737 3.82363e-22 5.72132e-05
12.8158 -2.24833e-24 5.646e-05
12.8579 -2.8647e-22 5.5718e-05
12.9001 -7.26513e-23 5.4987e-05
12.9424 -3.98735e-23 5.42669e-05
12.9847 -9.48924e-23 5.35574e-05
13.0271 -1.37893e-22 5.28584e-05
13.0696 2.42277e-22 5.21696e-05
13.1121 3.7064e-23 5.1491e-05
13.1547 -4.8729e-23 5.08223e-05
13.1974 1.09837e-22 5.01634e-05
13.2402 -6.23136e-23 4.9514e-05
13.283 -9.28633e-23 4.88741e-05
13.3259 9.97883e-23 4.82434e-05
13.3689 -1.62506e-22 4.76218e-05
13.4119 -1.9448e-22 4.70092e-05
13.455 -9.00885e-23 4.64053e-05
13.4982 -1.73133e-22 4.58101e-05
13.5415 -3.79591e-22 4.52234e-05
13.5848 2.31386e-22 4.46451e-05
13.6283 -2.20095e-22 4.4075e-05
13.6718 1.18184e-22 4.35129e-05
13.7153 1.06599e-22 4.29588e-05
13.759 1.55944e-22 4.24124e-05
13.8028 -4.331e-23 4.18738e-05
13.8466 -3.14773e-23 4.13427e-05
13.8905 -7.95102e-23 4.0819e-05
13.9345 1.38409e-22 4.03026e-05
13.9786 1.0388e-22 3.97934e-05
14.0227 1.81361e-22 3.92913e-05
14.067 -3.00289e-23 3.87961e-05
14.1113 -1.20366e-23 3.83077e-05
14.1558 1.3495e-23 3.7826e-05
14.2003 -2.20086e-23 3.7351e-05
14.2449 -5.92028e-23 3.68824e-05
14.2896 -1.10813e-22 3.64203e-05
14.3344 -7.06688e-24 3.59644e-05
14.3793 -2.66983e-23 3.55147e-05
14.4243 2.67799e-23 3.50711e-05
14.4693 1.62401e-22 3.46334e-05
14.5145 5.9852e-23 3.42017e-05
14.5598 -8.86817e-23 3.37758e-05
14.6052 -1.72371e-22 3.33555e-05
14.6506 -9.28273e-23 3.29409e-05
14.6962 -1.49922e-22 3.25318e-05
14.7419 4.55672e-23 3.21281e-05
14.7877 -1.31262e-22 3.17298e-05
14.8336 6.63895e-23 3.13367e-05
14.8796 7.54701e-23 3.09489e-05
14.9257 7.9465e-23 3.05661e-05
14.9719 9.79143e-23 3.01883e-05
15.0182 8.19727e-23 2.98155e-05
15.0647 -2.62706e-23 2.94475e-05
15.1112 -1.63956e-22 2.90843e-05
15.1579 1.42851e-24 2.87258e-05
15.2047 9.03805e-23 2.83719e-05
15.2516 -2.8742e-23 2.80226e-05
15.2986 1.62742e-23 2.76778e-05
15.3458 2.37474e-23 2.73374e-05
15.393 1.90265e-23 2.70014e-05
15.4404 8.53558e-24 2.66696e-05
15.488 6.89659e-23 2.63421e-05
15.5356 6.49765e-23 2.60187e-05
15.5834 4.9683e-24 2.56994e-05
15.6313 7.77485e-23 2.53841e-05
15.6794 -5.68023e-23 2.50728e-05
15.7276 1.16877e-23 2.47654e-05
15.7759 -4.09055e-23 2.44618e-05
15.8243 1.72303e-23 2.4162e-05
15.873 -3.46369e-23 2.38659e-05
15.9217 -6.42581e-23 2.35735e-05
15.9706 2.7947e-23 2.32847e-05
16.0197 6.52496e-24 2.29995e-05
16.0689 6.89446e-23 2.27177e-05
16.1182 1.80857e-23 2.24394e-05
16.1677 7.05917e-23 2.21645e-05
16.2174 5.48444e-23 2.18929e-05
16.2672 -1.06053e-22 2.16247e-05
16.3172 8.15378e-23 2.13596e-05
16.3674 2.67985e-23 2.10978e-05
16.4177 -2.54273e-23 2.08391e-05
16.4682 1.72454e-23 2.05835e-05
16.5189 -1.7866e-23 2.03309e-05
16.5697 -1.65291e-23 2.00813e-05
16.6208 -1.78996e-23 1.98347e-05
16.672 -4.21171e-23 1.9591e-05
16.7234 4.83659e-23 1.93502e-05
16.775 5.37268e-23 1.91121e-05
16.8268 2.70333e-23 1.88769e-05
16.8787 -4.51411e-23 1.86444e-05
16.9309 -4.01409e-23 1.84146e-05
16.9833 6.60438e-24 1.81874e-05
17.0359 3.83381e-23 1.79628e-05
17.0887 2.41263e-23 1.77409e-05
17.1418 -4.85026e-23 1.75214e-05
17.195 2.80935e-23 1.73044e-05
17.2485 1.89553e-25 1.70899e-05
17.3022 -3.76637e-23 1.68778e-05
17.3562 1.7981e-23 1.66681e-05
17.4104 -3.20323e-23 1.64607e-05
17.4648 1.52976e-23 1.62556e-05
17.5195 -6.68022e-23 1.60527e-05
17.5744 5.78191e-23 1.58521e-05
17.6296 1.37558e-23 1.56537e-05
17.6851 7.20762e-24 1.54575e-05
17.7408 -5.12326e-23 1.52633e-05
17.7969 5.84983e-23 1.50713e-05
17.8532 1.11287e-23 1.48813e-05
17.9098 -7.38375e-24 1.46933e-05
17.9667 -1.08097e-23 1.45073e-05
18.0239 -2.19808e-23 1.43232e-05
18.0815 7.87008e-23 1.41411e-05
18.1393 -7.82233e-24 1.39609e-05
18.1975 -2.20393e-23 1.37825e-05
18.256 3.91519e-23 1.36059e-05
18.3149 1.56234e-23 1.34311e-05
18.3742 8.61837e-24 1.32581e-05
18.4338 1.13589e-23 1.30868e-05
18.4938 9.73981e-24 1.29171e-05
18.5542 -3.46125e-23 1.27492e-05
18.615 -3.98075e-23 1.25828e-05
18.6762 1.76511e-23 1.24181e-05
18.7379 1.51905e-23 1.22549e-05
18.8 3.21391e-23 1.20932e-05
18.8625 -2.49644e-25 1.1933e-05
18.9255 5.17181e-23 1.17743e-05
18.9891 5.83661e-23 1.1617e-05
19.0531 9.38108e-24 1.1461e-05
19.1177 2.01648e-23 1.13065e-05
19.1828 2.23735e-23 1.11532e-05
19.2484 6.73976e-24 1.10013e-05
19.3147 2.92354e-23 1.08506e-05
19.3816 6.84207e-24 1.07011e-05
19.4491 -4.6196e-23 1.05528e-05
19.5173 3.95437e-23 1.04056e-05
19.5862 1.6547e-23 1.02595e-05
19.6558 -1.53087e-23 1.01144e-05
19.7262 2.66241e-23 9.97038e-06
19.7974 1.08643e-23 9.8273e-06
19.8694 1.25963e-25 9.68511e-06
19.9423 1.27358e-23 9.54379e-06
20.0162 -5.56536e-24 9.40327e-06
20.091 1.71965e-23 9.26349e-06
20.1669 2.04727e-23 9.12439e-06
20.244 -5.57989e-24 8.98591e-06
20.3222 5.02322e-24 8.84796e-06
20.4016 1.62049e-23 8.71047e-06
20.4825 -7.05877e-26 8.57335e-06
20.5648 -3.0403e-23 8.4365e-06
20.6487 -9.97805e-24 8.2998e-06
20.7344 -1.08088e-23 8.16314e-06
20.8219 1.37343e-23 8.02635e-06
20.9115 -6.1696e-24 7.88928e-06
21.0034 6.8124e-24 7.75171e-06
21.0979 1.39616e-23 7.61342e-06
21.1952 1.04805e-24 7.47411e-06
21.2959 -2.94135e-25 7.33341e-06
21.4004 -1.62151e-23 7.19086e-06
21.5093 -9.26772e-24 7.04585e-06
21.6237 -8.64007e-24 6.89754e-06
21.7448 -9.42055e-24 6.74474e-06
21.8747 -7.63623e-24 6.58562e-06
22.0165 -9.45997e-24 6.41709e-06
22.1768 5.55388e-24 6.23311e-06
22.3723 -9.19443e-24 6.01757e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.75Lambda0.5Nc1Classic/iFpTwoLoop.txt <==
-22.3723 1.03642e-22 6.0142e-06
-22.1768 1.10722e-22 6.22955e-06
-22.0165 9.46626e-23 6.41338e-06
-21.8747 1.77624e-22 6.58176e-06
-21.7448 1.69902e-22 6.74074e-06
-21.6237 1.45173e-22 6.89341e-06
-21.5093 1.6628e-22 7.04158e-06
-21.4004 1.05481e-22 7.18646e-06
-21.2959 9.86713e-23 7.32888e-06
-21.1952 2.09926e-22 7.46945e-06
-21.0979 1.03155e-22 7.60863e-06
-21.0034 4.0501e-23 7.74679e-06
-20.9115 1.6388e-22 7.88422e-06
-20.8219 2.53514e-22 8.02116e-06
-20.7344 3.04426e-22 8.15782e-06
-20.6487 2.39978e-22 8.29435e-06
-20.5648 2.16996e-22 8.43092e-06
-20.4825 4.00393e-22 8.56763e-06
-20.4016 3.431e-22 8.70462e-06
-20.3222 3.57285e-22 8.84197e-06
-20.244 4.2149e-22 8.97977e-06
-20.1669 6.08161e-22 9.11812e-06
-20.091 4.33246e-22 9.25707e-06
-20.0162 5.00519e-22 9.3967e-06
-19.9423 7.29126e-22 9.53708e-06
-19.8694 6.10119e-22 9.67825e-06
-19.7974 4.76332e-22 9.82028e-06
-19.7262 6.01615e-22 9.96322e-06
-19.6558 5.47617e-22 1.01071e-05
-19.5862 3.21164e-22 1.0252e-05
-19.5173 5.98931e-22 1.03979e-05
-19.4491 2.0428e-22 1.0545e-05
-19.3816 3.9458e-22 1.06931e-05
-19.3147 6.17678e-22 1.08425e-05
-19.2484 3.79356e-22 1.0993e-05
-19.1828 5.8453e-22 1.11448e-05
-19.1177 5.51594e-22 1.12978e-05
-19.0531 5.15009e-22 1.14522e-05
-18.9891 5.59335e-22 1.1608e-05
-18.9255 3.34289e-22 1.17651e-05
-18.8625 7.16985e-22 1.19236e-05
-18.8 3.48812e-22 1.20836e-05
-18.7379 7.31867e-22 1.22451e-05
-18.6762 7.93064e-22 1.24081e-05
-18.615 5.84742e-22 1.25727e-05
-18.5542 3.55397e-22 1.27388e-05
-18.4938 5.01473e-22 1.29066e-05
-18.4338 4.28162e-22 1.3076e-05
-18.3742 4.1677e-22 1.32471e-05
-18.3149 1.11869e-22 1.34199e-05
-18.256 2.82134e-22 1.35945e-05
-18.1975 2.72667e-22 1.37709e-05
-18.1393 4.20398e-22 1.3949e-05
-18.0815 7.481e-23 1.4129e-05
-18.0239 -9.76906e-23 1.43109e-05
-17.9667 -2.37757e-23 1.44947e-05
-17.9098 -2.38218e-22 1.46805e-05
-17.8532 6.87275e-23 1.48682e-05
-17.7969 -1.6027e-23 1.5058e-05
-17.7408 1.03133e-22 1.52498e-05
-17.6851 9.86594e-23 1.54436e-05
-17.6296 1.35458e-22 1.56396e-05
-17.5744 1.70581e-22 1.58378e-05
-17.5195 2.9538e-22 1.60381e-05
-17.4648 2.76324e-22 1.62407e-05
-17.4104 4.42022e-22 1.64455e-05
-17.3562 -7.95083e-24 1.66526e-05
-17.3022 4.50855e-22 1.6862e-05
-17.2485 3.19835e-22 1.70739e-05
-17.195 1.35166e-22 1.72881e-05
-17.1418 -6.81847e-23 1.75047e-05
-17.0887 -1.09864e-22 1.77239e-05
-17.0359 1.78985e-22 1.79456e-05
-16.9833 -2.77341e-22 1.81698e-05
-16.9309 5.95895e-22 1.83966e-05
-16.8787 -3.61514e-22 1.86261e-05
-16.8268 -3.24346e-22 1.88583e-05
-16.775 -3.60273e-23 1.90932e-05
-16.7234 -9.02388e-22 1.93309e-05
-16.672 -6.32293e-22 1.95713e-05
-16.6208 -9.87917e-22 1.98147e-05
-16.5697 -8.48724e-22 2.00609e-05
-16.5189 -1.62896e-21 2.03101e-05
-16.4682 -1.25745e-21 2.05623e-05
-16.4177 -1.24663e-21 2.08175e-05
-16.3674 -1.62298e-21 2.10758e-05
-16.3172 -1.22969e-21 2.13373e-05
-16.2672 -1.87935e-21 2.16019e-05
-16.2174 -2.5011e-21 2.18697e-05
-16.1677 -1.44635e-21 2.21409e-05
-16.1182 -1.31803e-21 2.24153e-05
-16.0689 -2.01313e-21 2.26932e-05
-16.0197 -1.20537e-21 2.29745e-05
-15.9706 -1.60671e-21 2.32593e-05
-15.9217 -1.42109e-21 2.35476e-05
-15.873 -1.34341e-21 2.38395e-05
-15.8243 -5.27671e-22 2.41351e-05
-15.7759 2.4799e-22 2.44344e-05
-15.7276 -1.35161e-21 2.47375e-05
-15.6794 -7.2243e-22 2.50444e-05
-15.6313 -5.65691e-22 2.53552e-05
-15.5834 -8.22317e-22 2.56699e-05
-15.5356 -1.40769e-21 2.59887e-05
-15.488 -9.76414e-22 2.63115e-05
-15.4404 5.04344e-22 2.66385e-05
-15.393 -5.75244e-22 2.69696e-05
-15.3458 7.02288e-22 2.73051e-05
-15.2986 1.13124e-22 2.76449e-05
-15.2516 -5.8139e-22 2.79891e-05
-15.2047 -6.4655e-22 2.83377e-05
-15.1579 8.95173e-22 2.8691e-05
-15.1112 4.65228e-23 2.90488e-05
-15.0647 -8.04142e-22 2.94113e-05
-15.0182 2.94161e-22 2.97786e-05
-14.9719 -3.74186e-22 3.01508e-05
-14.9257 6.68118e-22 3.05279e-05
-14.8796 -2.17204e-22 3.09099e-05
-14.8336 -9.7878e-22 3.12971e-05
-14.7877 1.57099e-22 3.16894e-05
-14.7419 5.96992e-22 3.2087e-05
-14.6962 6.25535e-22 3.24899e-05
-14.6506 1.51671e-22 3.28982e-05
-14.6052 3.40138e-22 3.3312e-05
-14.5598 -2.48075e-22 3.37314e-05
-14.5145 1.16302e-21 3.41565e-05
-14.4693 1.83341e-21 3.45874e-05
-14.4243 -4.19657e-22 3.50242e-05
-14.3793 5.16197e-22 3.54669e-05
-14.3344 2.74309e-22 3.59157e-05
-14.2896 1.58636e-21 3.63707e-05
-14.2449 8.00435e-22 3.68319e-05
-14.2003 9.49606e-22 3.72995e-05
-14.1558 2.50369e-21 3.77736e-05
-14.1113 2.11296e-21 3.82542e-05
-14.067 7.1701e-22 3.87416e-05
-14.0227 2.27888e-21 3.92357e-05
-13.9786 7.37581e-22 3.97368e-05
-13.9345 3.94996e-21 4.0245e-05
-13.8905 1.84932e-21 4.07602e-05
-13.8466 3.34303e-22 4.12828e-05
-13.8028 3.21593e-21 4.18127e-05
-13.759 1.87509e-21 4.23502e-05
-13.7153 1.66099e-21 4.28953e-05
-13.6718 9.46915e-22 4.34482e-05
-13.6283 3.8273e-22 4.4009e-05
-13.5848 1.63388e-21 4.45779e-05
-13.5415 1.42358e-21 4.51549e-05
-13.4982 3.59964e-22 4.57403e-05
-13.455 1.18541e-21 4.63342e-05
-13.4119 2.66795e-21 4.69366e-05
-13.3689 1.34266e-21 4.75478e-05
-13.3259 9.84994e-23 4.8168e-05
-13.283 2.08474e-22 4.87972e-05
-13.2402 1.01851e-21 4.94356e-05
-13.1974 1.11632e-21 5.00834e-05
-13.1547 -2.9431e-22 5.07408e-05
-13.1121 -1.43394e-21 5.14079e-05
-13.0696 1.71948e-21 5.20849e-05
-13.0271 -2.22558e-21 5.2772e-05
-12.9847 -3.81174e-22 5.34693e-05
-12.9424 6.76394e-22 5.4177e-05
-12.9001 1.59767e-21 5.48954e-05
-12.8579 -9.96905e-22 5.56245e-05
-12.8158 8.63374e-22 5.63647e-05
-12.7737 3.78785e-21 5.7116e-05
-12.7317 3.01768e-21 5.78788e-05
-12.6898 1.62304e-21 5.86531e-05
-12.6479 1.73701e-21 5.94392e-05
-12.6061 2.26883e-21 6.02374e-05
-12.5643 3.60353e-21 6.10478e-05
-12.5226 1.272e-21 6.18707e-05
-12.481 3.2973e-21 6.27063e-05
-12.4394 2.96307e-21 6.35548e-05
-12.3979 1.69821e-21 6.44165e-05
-12.3565 1.37607e-21 6.52915e-05
-12.3151 7.98304e-22 6.61803e-05
-12.2738 8.4264e-22 6.70829e-05
-12.2325 2.05023e-21 6.79997e-05
-12.1913 3.95736e-21 6.8931e-05
-12.1501 1.10547e-21 6.98769e-05
-12.109 -1.55872e-21 7.08378e-05
-12.068 1.88946e-21 7.1814e-05
-12.027 2.84928e-21 7.28058e-05
-11.986 5.18662e-21 7.38133e-05
-11.9452 -2.68671e-21 7.4837e-05
-11.9043 -3.96234e-21 7.58772e-05
-11.8636 1.60172e-21 7.69341e-05
-11.8228 -1.92057e-21 7.80082e-05
-11.7822 -3.05747e-21 7.90996e-05
-11.7415 1.31982e-21 8.02088e-05
-11.701 -3.96888e-21 8.13361e-05
-11.6605 -5.10769e-21 8.24818e-05
-11.62 -3.18801e-21 8.36463e-05
-11.5796 -4.75345e-22 8.483e-05
-11.5392 -3.97447e-21 8.60333e-05
-11.4989 -1.07769e-20 8.72565e-05
-11.4587 -5.26564e-21 8.85e-05
-11.4184 -8.95414e-21 8.97642e-05
-11.3783 -9.25829e-21 9.10496e-05
-11.3381 -8.5273e-21 9.23565e-05
-11.2981 -5.15283e-21 9.36854e-05
-11.2581 -5.31941e-21 9.50367e-05
-11.2181 -8.98201e-21 9.64109e-05
-11.1781 -6.85262e-21 9.78085e-05
-11.1383 -4.22052e-21 9.92298e-05
-11.0984 -8.35787e-21 0.000100675
-11.0586 -9.70601e-21 0.000102146
-11.0189 -2.04227e-21 0.000103642
-10.9792 -6.01983e-21 0.000105163
-10.9395 -8.0895e-21 0.000106711
-10.8999 -8.61682e-21 0.000108286
-10.8603 -6.34517e-21 0.000109888
-10.8208 -1.30206e-20 0.000111518
-10.7813 -8.73209e-21 0.000113177
-10.7418 -4.88238e-21 0.000114865
-10.7024 -8.21159e-21 0.000116583
-10.6631 -3.75801e-21 0.000118331
-10.6238 -1.17775e-20 0.00012011
-10.5845 -3.77229e-21 0.000121921
-10.5452 -3.44597e-21 0.000123765
-10.506 -1.04521e-20 0.000125641
-10.4669 -1.28511e-20 0.000127551
-10.4278 -3.45938e-21 0.000129496
-10.3887 -1.71274e-20 0.000131476
-10.3496 -1.70259e-20 0.000133492
-10.3106 -1.18592e-20 0.000135545
-10.2717 -1.24162e-20 0.000137636
-10.2328 -9.36426e-21 0.000139765
-10.1939 -1.4306e-20 0.000141933
-10.155 -1.26153e-20 0.000144141
-10.1162 -1.42541e-20 0.000146391
-10.0774 -1.18254e-20 0.000148682
-10.0387 -6.29561e-21 0.000151016
-10 -9.99201e-21 0.000153394
-9.96134 -1.07255e-20 0.000155817
-9.92271 -1.49882e-20 0.000158285
-9.88412 -1.36992e-20 0.000160801
-9.84557 -5.01349e-21 0.000163364
-9.80704 -2.58563e-20 0.000165977
-9.76856 -9.12252e-21 0.000168639
-9.73011 -6.85265e-22 0.000171353
-9.69169 -2.24192e-20 0.000174119
-9.65331 3.69388e-21 0.000176939
-9.61496 -1.12448e-20 0.000179813
-9.57664 -2.03665e-20 0.000182744
-9.53836 -2.21245e-20 0.000185733
-9.50011 -1.1556e-20 0.00018878
-9.46189 -1.45797e-20 0.000191887
-9.42371 -2.12141e-20 0.000195056
-9.38556 -8.47641e-21 0.000198288
-9.34744 -2.64367e-21 0.000201585
-9.30935 -6.58176e-21 0.000204948
-9.2713 -2.3228e-20 0.000208378
-9.23327 1.50026e-21 0.000211878
-9.19528 -4.00631e-21 0.000215449
-9.15732 -1.61444e-20 0.000219093
-9.11939 -1.69891e-20 0.000222811
-9.08149 -8.38264e-21 0.000226605
-9.04362 -1.327e-20 0.000230478
-9.00578 -3.43423e-20 0.000234431
-8.96797 -2.51956e-20 0.000238466
-8.93019 -2.18925e-20 0.000242585
-8.89244 -1.74272e-20 0.000246791
-8.85471 -1.7424e-20 0.000251084
-8.81702 -3.83606e-20 0.000255469
-8.77936 -2.24132e-21 0.000259946
-8.74172 -2.64034e-20 0.000264519
-8.70412 -7.31155e-20 0.00026919
-8.66654 -2.78399e-20 0.000273961
-8.62899 -2.80797e-20 0.000278834
-8.59146 -1.39534e-20 0.000283813
-8.55397 -4.23573e-20 0.0002889
-8.5165 -2.5194e-20 0.000294099
-8.47906 -5.14564e-20 0.000299411
-8.44165 -4.25561e-20 0.00030484
-8.40426 -2.60101e-20 0.000310389
-8.3669 -5.01039e-20 0.000316062
-8.32956 -3.26546e-20 0.00032186
-8.29226 -5.86685e-20 0.000327789
-8.25497 -4.95654e-20 0.000333851
-8.21772 -2.43625e-20 0.00034005
-8.18049 -1.59882e-20 0.000346389
-8.14328 -3.72445e-20 0.000352873
-8.1061 -4.8439e-22 0.000359506
-8.06895 -5.21421e-20 0.000366291
-8.03182 -1.31578e-20 0.000373232
-7.99471 -2.72936e-20 0.000380335
-7.95763 -3.84917e-20 0.000387603
-7.92058 -7.45918e-21 0.000395041
-7.88355 -4.0775e-20 0.000402655
-7.84654 1.53205e-20 0.000410448
-7.80955 -6.15011e-20 0.000418426
-7.77259 -1.72516e-20 0.000426594
-7.73566 -8.02057e-21 0.000434958
-7.69874 -4.78084e-20 0.000443524
-7.66185 -5.32168e-20 0.000452296
-7.62498 -6.70287e-20 0.000461282
-7.58814 1.10467e-20 0.000470487
-7.55132 -9.95623e-20 0.000479918
-7.51452 8.23389e-21 0.000489582
-7.47774 -1.16388e-20 0.000499485
-7.44099 1.78995e-20 0.000509635
-7.40425 -5.17259e-20 0.000520038
-7.36754 -5.92805e-20 0.000530703
-7.33085 -4.33985e-20 0.000541638
-7.29418 -5.30039e-20 0.00055285
-7.25754 1.44626e-20 0.000564348
-7.22091 -9.50203e-20 0.000576142
-7.18431 -1.20017e-20 0.000588239
-7.14772 -1.58046e-20 0.00060065
-7.11116 -6.19804e-20 0.000613384
-7.07462 -1.055e-19 0.000626452
-7.0381 -1.44953e-20 0.000639863
-7.00159 -7.45116e-20 0.00065363
-6.96511 -9.92889e-20 0.000667763
-6.92865 -3.88843e-20 0.000682273
-6.89221 -1.09143e-19 0.000697174
-6.85579 -2.62995e-20 0.000712477
-6.81938 -9.48738e-20 0.000728196
-6.783 2.87397e-20 0.000744345
-6.74664 -4.44533e-20 0.000760938
-6.71029 -6.62447e-21 0.000777988
-6.67397 -1.19958e-19 0.000795513
-6.63766 8.03646e-20 0.000813526
-6.60137 9.82079e-21 0.000832046
-6.5651 -2.85426e-20 0.000851089
-6.52885 -7.49696e-20 0.000870674
-6.49262 8.23556e-21 0.000890817
-6.4564 -7.03859e-20 0.00091154
-6.42021 -4.8287e-20 0.000932861
-6.38403 8.80303e-20 0.000954803
-6.34786 9.57269e-20 0.000977385
-6.31172 -4.91231e-20 0.00100063
-6.27559 9.44163e-20 0.00102457
-6.23949 -2.14613e-19 0.00104922
-6.20339 -6.75957e-20 0.0010746
-6.16732 1.48879e-19 0.00110075
-6.13126 -3.26884e-19 0.0011277
-6.09522 1.00788e-20 0.00115546
-6.05919 2.15144e-19 0.00118408
-6.02319 3.7702e-20 0.00121359
-5.9872 -1.42757e-19 0.00124401
-5.95122 5.14824e-20 0.00127538
-5.91526 9.46725e-20 0.00130774
-5.87932 1.18293e-19 0.00134112
-5.84339 -4.19926e-20 0.00137557
-5.80748 1.1504e-19 0.00141112
-5.77158 3.19492e-20 0.00144783
-5.7357 2.67846e-20 0.00148573
-5.69984 1.01847e-19 0.00152487
-5.66399 1.3266e-19 0.0015653
-5.62815 1.22038e-19 0.00160707
-5.59233 1.65429e-19 0.00165024
-5.55653 -1.84594e-20 0.00169486
-5.52074 5.74905e-20 0.00174099
-5.48497 -7.16773e-21 0.0017887
-5.4492 -3.62347e-20 0.00183805
-5.41346 4.79544e-19 0.0018891
-5.37773 3.53079e-19 0.00194194
-5.34201 -1.45188e-19 0.00199663
-5.30631 -3.28674e-19 0.00205326
-5.27062 -6.82493e-20 0.00211191
-5.23494 2.64384e-19 0.00217266
-5.19928 5.78149e-20 0.00223561
-5.16363 1.45022e-19 0.00230086
-5.128 3.17138e-19 0.0023685
-5.09237 3.28873e-19 0.00243865
-5.05677 4.50207e-19 0.00251142
-5.02117 5.40975e-19 0.00258693
-4.98559 2.74528e-19 0.0026653
-4.95002 -1.84428e-19 0.00274667
-4.91446 8.81496e-19 0.00283117
-4.87892 4.24677e-19 0.00291895
-4.84339 6.11133e-19 0.00301018
-4.80787 1.7864e-19 0.00310501
-4.77237 7.17036e-19 0.00320362
-4.73687 5.10629e-19 0.0033062
-4.70139 3.90718e-19 0.00341294
-4.66592 -1.10162e-19 0.00352404
-4.63046 7.80368e-19 0.00363973
-4.59502 3.0533e-19 0.00376024
-4.55958 1.02262e-18 0.00388582
-4.52416 1.62101e-18 0.00401673
-4.48875 8.76094e-19 0.00415324
-4.45335 5.38046e-19 0.00429565
-4.41797 8.10206e-19 0.00444429
-4.38259 2.05155e-18 0.00459947
-4.34722 -1.46777e-19 0.00476157
-4.31187 1.34067e-18 0.00493096
-4.27653 2.03717e-18 0.00510804
-4.24119 1.73416e-18 0.00529325
-4.20587 7.70034e-19 0.00548706
-4.17056 1.41898e-20 0.00568995
-4.13526 -3.13626e-19 0.00590246
-4.09997 4.88649e-19 0.00612515
-4.06469 3.45638e-18 0.00635863
-4.02942 -1.94707e-19 0.00660355
-3.99416 1.00206e-18 0.00686061
-3.95891 8.61428e-19 0.00713056
-3.92367 1.62701e-18 0.00741421
-3.88844 2.02288e-18 0.00771243
-3.85322 2.3174e-18 0.00802614
-3.81801 -1.08879e-18 0.00835636
-3.7828 3.55642e-18 0.00870417
-3.74761 -1.42484e-18 0.00907074
-3.71243 1.14931e-18 0.00945733
-3.67726 2.96578e-18 0.00986532
-3.64209 -2.23486e-18 0.0102962
-3.60694 2.33484e-18 0.0107515
-3.57179 7.16627e-18 0.0112329
-3.53665 -5.07403e-18 0.0117424
-3.50152 1.11872e-17 0.0122819
-3.4664 -4.47422e-18 0.0128537
-3.43129 9.72546e-18 0.0134599
-3.39619 -9.77275e-18 0.0141032
-3.36109 -4.97915e-18 0.0147862
-3.32601 8.65064e-18 0.015512
-3.29093 -3.2517e-18 0.0162835
-3.25586 6.41013e-18 0.0171043
-3.2208 3.65646e-18 0.0179778
-3.18574 8.46642e-18 0.0189081
-3.1507 1.8921e-17 0.0198994
-3.11566 -1.16504e-17 0.020956
-3.08063 -2.09283e-18 0.0220831
-3.0456 -2.44449e-17 0.0232858
-3.01059 3.9243e-18 0.02457
-2.97558 -3.24403e-18 0.025942
-2.94058 1.86366e-17 0.0274087
-2.90558 -4.19027e-17 0.0289779
-2.87059 1.58135e-17 0.0306582
-2.83561 -1.95082e-17 0.0324591
-2.80064 2.55965e-17 0.0343912
-2.76567 3.49044e-17 0.0364666
-2.73071 1.76059e-17 0.0386987
-2.69576 2.12673e-17 0.0411028
-2.66081 6.77524e-18 0.0436957
-2.62587 3.03855e-17 0.0464968
-2.59094 -6.46189e-17 0.0495277
-2.55601 -4.71967e-18 0.0528127
-2.52109 4.38246e-17 0.0563795
-2.48617 -2.34647e-17 0.0602593
-2.45126 -6.81504e-17 0.0644873
-2.41636 2.32187e-17 0.0691036
-2.38146 1.07457e-16 0.0741538
-2.34657 -1.99486e-16 0.07969
-2.31168 8.46998e-17 0.0857713
-2.2768 -2.09217e-16 0.0924659
-2.24192 7.77711e-17 0.099852
-2.20705 -2.41247e-16 0.10802
-2.17219 4.67968e-17 0.117073
-2.13733 3.48129e-16 0.127133
-2.10247 -3.07161e-16 0.138341
-2.06762 2.4064e-17 0.15086
-2.03278 3.07922e-16 0.164882
-1.99794 -6.80608e-16 0.180634
-1.9631 6.01861e-16 0.198382
-1.92827 8.44009e-16 0.218441
-1.89345 -2.30373e-15 0.241185
-1.85862 1.33655e-15 0.267062
-1.82381 -9.54082e-16 0.296602
-1.78899 1.55307e-15 0.330448
-1.75419 -2.19174e-16 0.369366
-1.71938 -1.37829e-15 0.414285
-1.68458 7.74339e-16 0.466325
-1.64979 -3.97837e-15 0.526841
-1.61499 9.19038e-16 0.597471
-1.58021 -3.27598e-16 0.680193
-1.54542 -3.09316e-17 0.777385
-1.51064 3.81281e-15 0.891885
-1.47586 -8.86634e-15 1.02704
-1.44109 -1.47865e-14 1.18669
-1.40632 5.79864e-15 1.37516
-1.37155 -2.00984e-14 1.59698
-1.33679 4.22779e-14 1.85644
-1.30203 -1.28895e-14 2.15676
-1.26727 -1.14499e-13 2.4987
-1.23251 1.41011e-13 2.87857
-1.19776 -4.49029e-15 3.28587
-1.16301 -2.32898e-13 3.70125
-1.12827 -1.81521e-13 4.09617
-1.09352 -2.24155e-15 4.43584
-1.05878 3.26353e-13 4.68618
-1.02405 -2.26165e-13 4.82271
-0.989309 1.711e-15 4.83763
-0.954576 3.00137e-13 4.74101
-0.919844 4.31653e-15 4.55613
-0.885115 8.0435e-14 4.31175
-0.850388 -3.32317e-13 4.03528
-0.815663 -1.59412e-13 3.74884
-0.78094 1.26792e-13 3.46804
-0.746219 3.83805e-15 3.20267
-0.711499 -1.34329e-14 2.95797
-0.676781 9.70767e-14 2.73608
-0.642065 -5.2645e-14 2.53712
-0.60735 7.18465e-14 2.36012
-0.572637 4.80493e-14 2.20346
-0.537925 1.71432e-14 2.06532
-0.503214 -6.90332e-15 1.94383
-0.468504 -7.60379e-16 1.83725
-0.433796 1.99689e-14 1.74393
-0.399089 -1.55841e-14 1.66244
-0.364382 -6.57372e-15 1.5915
-0.329676 4.1534e-15 1.53001
-0.294972 1.1063e-14 1.47701
-0.260267 -2.93139e-14 1.43171
-0.225564 2.10951e-15 1.3934
-0.190861 -7.62944e-15 1.36155
-0.156158 -9.97358e-15 1.33566
-0.121456 -1.63876e-14 1.31539
-0.0867541 1.22843e-14 1.30041
-0.0520524 -7.92345e-15 1.29057
-0.0173508 -4.98177e-14 1.28563
0.0173508 1.09825e-14 1.28563
0.0520524 2.42978e-14 1.29057
0.0867541 1.64824e-14 1.30041
0.121456 3.6133e-15 1.31539
0.156158 1.3024e-14 1.33566
0.190861 -4.8113e-15 1.36155
0.225564 8.41556e-16 1.3934
0.260267 -3.23858e-14 1.43171
0.294972 -8.33649e-15 1.47701
0.329676 -1.39928e-14 1.53001
0.364382 -6.95257e-15 1.5915
0.399089 1.05616e-14 1.66244
0.433796 1.52874e-14 1.74393
0.468504 1.7259e-14 1.83725
0.503214 4.22291e-14 1.94383
0.537925 5.27131e-14 2.06532
0.572637 3.13865e-14 2.20346
0.60735 3.45255e-14 2.36012
0.642065 -2.82925e-14 2.53712
0.676781 -3.93191e-14 2.73608
0.711499 6.77469e-14 2.95797
0.746219 5.06428e-14 3.20267
0.78094 -1.32675e-13 3.46804
0.815663 1.58605e-13 3.74884
0.850388 6.72292e-14 4.03528
0.885115 8.3721e-14 4.31175
0.919844 7.44417e-15 4.55613
0.954576 -1.03525e-13 4.74101
0.989309 1.03318e-14 4.83763
1.02405 -2.19906e-13 4.82271
1.05878 3.28122e-15 4.68618
1.09352 3.05914e-15 4.43584
1.12827 -3.58187e-13 4.09617
1.16301 8.13142e-14 3.70125
1.19776 -5.49619e-14 3.28587
1.23251 -9.59681e-14 2.87857
1.26727 1.54271e-13 2.4987
1.30203 2.73663e-14 2.15676
1.33679 2.12132e-14 1.85644
1.37155 -3.93049e-14 1.59698
1.40632 1.19718e-14 1.37516
1.44109 -1.63045e-14 1.18669
1.47586 9.02861e-15 1.02704
1.51064 -1.92297e-14 0.891885
1.54542 2.68926e-15 0.777385
1.58021 1.56947e-14 0.680193
1.61499 3.49927e-15 0.597471
1.64979 4.94981e-16 0.526841
1.68458 4.68037e-16 0.466325
1.71938 -4.11357e-16 0.414285
1.75419 -2.17617e-15 0.369366
1.78899 -1.50401e-15 0.330448
1.82381 1.52071e-15 0.296602
1.85862 1.09573e-16 0.267062
1.89345 1.96178e-15 0.241185
1.92827 -1.88201e-15 0.218441
1.9631 1.69773e-15 0.198382
1.99794 -9.91761e-16 0.180634
2.03278 -2.12499e-16 0.164882
2.06762 -1.5497e-16 0.15086
2.10247 -1.81212e-16 0.138341
2.13733 5.14541e-16 0.127133
2.17219 -3.79084e-16 0.117073
2.20705 1.15603e-16 0.10802
2.24192 1.48758e-16 0.099852
2.2768 -4.84671e-17 0.0924659
2.31168 -5.90532e-17 0.0857713
2.34657 -1.4095e-17 0.07969
2.38146 3.15808e-17 0.0741538
2.41636 -6.84807e-17 0.0691036
2.45126 3.0174e-17 0.0644873
2.48617 -1.01526e-16 0.0602593
2.52109 9.13775e-17 0.0563795
2.55601 -7.78153e-17 0.0528127
2.59094 3.15523e-17 0.0495277
2.62587 1.49004e-17 0.0464968
2.66081 -2.24349e-17 0.0436957
2.69576 -3.54112e-17 0.0411028
2.73071 -4.60539e-17 0.0386987
2.76567 6.64587e-18 0.0364666
2.80064 -4.90972e-17 0.0343912
2.83561 4.89621e-18 0.0324591
2.87059 -3.77269e-17 0.0306582
2.90558 3.43523e-17 0.0289779
2.94058 -7.2478e-18 0.0274087
2.97558 -1.72792e-17 0.025942
3.01059 3.69966e-18 0.02457
3.0456 -6.07361e-18 0.0232858
3.08063 -5.46745e-19 0.0220831
3.11566 -1.54355e-17 0.020956
3.1507 -1.08929e-17 0.0198994
3.18574 -6.57228e-18 0.0189081
3.2208 -6.68555e-18 0.0179778
3.25586 -1.71228e-18 0.0171043
3.29093 -7.12917e-18 0.0162835
3.32601 4.49997e-18 0.015512
3.36109 -4.19943e-18 0.0147862
3.39619 -1.62796e-18 0.0141032
3.43129 -7.66021e-18 0.0134599
3.4664 3.28777e-18 0.0128537
3.50152 -1.50552e-17 0.0122819
3.53665 6.39365e-18 0.0117424
3.57179 -9.05193e-18 0.0112329
3.60694 -9.81152e-19 0.0107515
3.64209 5.75528e-19 0.0102962
3.67726 4.38775e-19 0.00986532
3.71243 -3.23539e-18 0.00945733
3.74761 -5.29557e-18 0.00907074
3.7828 6.07809e-19 0.00870417
3.81801 -4.58043e-19 0.00835636
3.85322 -1.46462e-18 0.00802614
3.88844 2.27003e-18 0.00771243
3.92367 -5.82526e-18 0.00741421
3.95891 1.4564e-18 0.00713056
3.99416 -3.03325e-18 0.00686061
4.02942 1.45977e-19 0.00660355
4.06469 -3.21764e-18 0.00635863
4.09997 -2.90485e-18 0.00612515
4.13526 4.17232e-19 0.00590246
4.17056 -2.38928e-18 0.00568995
4.20587 -2.15167e-19 0.00548706
4.24119 1.29709e-19 0.00529325
4.27653 -1.87083e-18 0.00510804
4.31187 -1.167e-19 0.00493096
4.34722 -7.01614e-19 0.00476157
4.38259 -2.50856e-18 0.00459947
4.41797 -6.05242e-19 0.00444429
4.45335 -1.37177e-18 0.00429565
4.48875 -8.11459e-19 0.00415324
4.52416 -4.10719e-19 0.00401673
4.55958 -5.68339e-19 0.00388582
4.59502 -3.21067e-20 0.00376024
4.63046 -1.54996e-18 0.00363973
4.66592 6.08166e-19 0.00352404
4.70139 -9.17098e-19 0.00341294
4.73687 -1.59098e-19 0.0033062
4.77237 -3.15554e-19 0.00320362
4.80787 -3.37907e-19 0.00310501
4.84339 -6.63844e-19 0.00301018
4.87892 -5.42202e-19 0.00291895
4.91446 7.76505e-20 0.00283117
4.95002 -9.29653e-19 0.00274667
4.98559 -3.23565e-20 0.0026653
5.02117 -6.97614e-19 0.00258693
5.05677 4.52961e-20 0.00251142
5.09237 -2.94673e-19 0.00243865
5.128 -1.63443e-19 0.0023685
5.16363 -1.46534e-19 0.00230086
5.19928 -2.09128e-19 0.00223561
5.23494 1.79842e-19 0.00217266
5.27062 -3.90147e-19 0.00211191
5.30631 -1.56988e-19 0.00205326
5.34201 5.79723e-19 0.00199663
5.37773 -4.54475e-19 0.00194194
5.41346 5.02632e-23 0.0018891
5.4492 5.8487e-20 0.00183805
5.48497 1.59145e-19 0.0017887
5.52074 -2.05722e-19 0.00174099
5.55653 1.03801e-19 0.00169486
5.59233 -1.78696e-20 0.00165024
5.62815 -3.69113e-20 0.00160707
5.66399 -7.76999e-20 0.0015653
5.69984 2.60865e-20 0.00152487
5.7357 -1.37829e-19 0.00148573
5.77158 1.22178e-19 0.00144783
5.80748 3.34342e-20 0.00141112
5.84339 -8.38266e-20 0.00137557
5.87932 -1.03151e-19 0.00134112
5.91526 -6.84742e-20 0.00130774
5.95122 -4.2617e-20 0.00127538
5.9872 6.78199e-20 0.00124401
6.02319 -2.56007e-20 0.00121359
6.05919 -1.83681e-19 0.00118408
6.09522 1.22689e-20 0.00115546
6.13126 -6.3781e-20 0.0011277
6.16732 -2.02531e-19 0.00110075
6.20339 -2.81153e-20 0.0010746
6.23949 7.29672e-20 0.00104922
6.27559 -5.48956e-20 0.00102457
6.31172 -6.15072e-20 0.00100063
6.34786 7.56352e-21 0.000977385
6.38403 1.82472e-20 0.000954803
6.42021 -3.68165e-20 0.000932861
6.4564 -2.80063e-21 0.00091154
6.49262 7.4804e-20 0.000890817
6.52885 1.67202e-20 0.000870674
6.5651 1.0694e-19 0.000851089
6.60137 1.14063e-20 0.000832046
6.63766 4.22897e-20 0.000813526
6.67397 2.31488e-19 0.000795513
6.71029 -1.74243e-20 0.000777988
6.74664 4.48529e-20 0.000760938
6.783 -1.11389e-20 0.000744345
6.81938 9.77815e-20 0.000728196
6.85579 1.17312e-20 0.000712477
6.89221 6.28239e-20 0.000697174
6.92865 4.01465e-20 0.000682273
6.96511 7.88159e-20 0.000667763
7.00159 1.01126e-19 0.00065363
7.0381 4.96198e-20 0.000639863
7.07462 1.01471e-19 0.000626452
7.11116 1.27184e-19 0.000613384
7.14772 5.17267e-20 0.00060065
7.18431 1.03738e-20 0.000588239
7.22091 3.28027e-20 0.000576142
7.25754 1.14547e-21 0.000564348
7.29418 1.28545e-19 0.00055285
7.33085 2.18157e-20 0.000541638
7.36754 9.04682e-20 0.000530703
7.40425 7.84954e-20 0.000520038
7.44099 5.94807e-20 0.000509635
7.47774 3.05679e-20 0.000499485
7.51452 2.814e-21 0.000489582
7.55132 3.58721e-20 0.000479918
7.58814 -5.87154e-21 0.000470487
7.62498 3.83418e-20 0.000461282
7.66185 4.06027e-20 0.000452296
7.69874 8.11357e-20 0.000443524
7.73566 2.05563e-21 0.000434958
7.77259 3.76973e-20 0.000426594
7.80955 4.65817e-20 0.000418426
7.84654 3.66462e-20 0.000410448
7.88355 7.9898e-20 0.000402655
7.92058 2.7082e-20 0.000395041
7.95763 -1.64781e-20 0.000387603
7.99471 3.23763e-20 0.000380335
8.03182 3.71406e-20 0.000373232
8.06895 5.91226e-20 0.000366291
8.1061 3.90113e-20 0.000359506
8.14328 3.21128e-20 0.000352873
8.18049 5.47121e-20 0.000346389
8.21772 2.91837e-20 0.00034005
8.25497 4.36775e-20 0.000333851
8.29226 5.04337e-20 0.000327789
8.32956 5.41327e-20 0.00032186
8.3669 3.44373e-20 0.000316062
8.40426 2.78722e-20 0.000310389
8.44165 3.16091e-20 0.00030484
8.47906 2.20135e-20 0.000299411
8.5165 3.07875e-20 0.000294099
8.55397 2.43501e-20 0.0002889
8.59146 1.99096e-20 0.000283813
8.62899 7.80175e-23 0.000278834
8.66654 4.21922e-20 0.000273961
8.70412 1.66995e-20 0.00026919
8.74172 2.34879e-20 0.000264519
8.77936 3.76277e-20 0.000259946
8.81702 1.05685e-20 0.000255469
8.85471 2.59372e-20 0.000251084
8.89244 2.09911e-20 0.000246791
8.93019 1.33091e-20 0.000242585
8.96797 1.75812e-20 0.000238466
9.00578 4.19919e-20 0.000234431
9.04362 -1.97566e-21 0.000230478
9.08149 1.0238e-21 0.000226605
9.11939 2.36184e-20 0.000222811
9.15732 1.77455e-20 0.000219093
9.19528 8.88456e-21 0.000215449
9.23327 -2.23471e-21 0.000211878
9.2713 1.05296e-20 0.000208378
9.30935 2.10425e-20 0.000204948
9.34744 -8.83269e-21 0.000201585
9.38556 2.67546e-20 0.000198288
9.42371 1.56138e-20 0.000195056
9.46189 2.35037e-20 0.000191887
9.50011 9.06529e-21 0.00018878
9.53836 1.17752e-20 0.000185733
9.57664 2.5259e-20 0.000182744
9.61496 8.07287e-21 0.000179813
9.65331 1.93629e-20 0.000176939
9.69169 1.38455e-20 0.000174119
9.73011 1.32483e-20 0.000171353
9.76856 1.79491e-22 0.000168639
9.80704 2.52225e-20 0.000165977
9.84557 1.08398e-20 0.000163364
9.88412 1.80925e-20 0.000160801
9.92271 1.23367e-20 0.000158285
9.96134 1.35345e-20 0.000155817
10 1.68812e-21 0.000153394
10.0387 6.96634e-21 0.000151016
10.0774 2.20367e-20 0.000148682
10.1162 2.39398e-20 0.000146391
10.155 1.21251e-20 0.000144141
10.1939 9.00537e-21 0.000141933
10.2328 1.27966e-20 0.000139765
10.2717 -7.11587e-22 0.000137636
10.3106 1.1808e-20 0.000135545
10.3496 7.72118e-21 0.000133492
10.3887 8.00876e-21 0.000131476
10.4278 3.99192e-21 0.000129496
10.4669 7.22151e-21 0.000127551
10.506 6.33505e-21 0.000125641
10.5452 7.04916e-21 0.000123765
10.5845 5.29196e-21 0.000121921
10.6238 1.02423e-20 0.00012011
10.6631 9.1315e-21 0.000118331
10.7024 5.16773e-21 0.000116583
10.7418 1.1302e-20 0.000114865
10.7813 5.35811e-21 0.000113177
10.8208 1.14496e-20 0.000111518
10.8603 1.42031e-20 0.000109888
10.8999 1.02766e-20 0.000108286
10.9395 1.4682e-21 0.000106711
10.9792 1.02632e-20 0.000105163
11.0189 3.64829e-22 0.000103642
11.0586 3.65706e-21 0.000102146
11.0984 7.53893e-21 0.000100675
11.1383 4.26166e-21 9.92298e-05
11.1781 5.1801e-21 9.78085e-05
11.2181 8.72286e-21 9.64109e-05
11.2581 8.45076e-21 9.50367e-05
11.2981 5.7419e-21 9.36854e-05
11.3381 8.54869e-21 9.23565e-05
11.3783 9.85416e-21 9.10496e-05
11.4184 9.10574e-21 8.97642e-05
11.4587 2.24697e-21 8.85e-05
11.4989 6.43731e-21 8.72565e-05
11.5392 3.69861e-21 8.60333e-05
11.5796 3.48314e-21 8.483e-05
11.62 1.84007e-21 8.36463e-05
11.6605 3.6477e-21 8.24818e-05
11.701 2.39279e-21 8.13361e-05
11.7415 5.31013e-21 8.02088e-05
11.7822 2.72116e-21 7.90996e-05
11.8228 1.40694e-21 7.80082e-05
11.8636 4.59017e-22 7.69341e-05
11.9043 1.03597e-22 7.58772e-05
11.9452 4.07019e-21 7.4837e-05
11.986 -1.58129e-21 7.38133e-05
12.027 -2.68462e-21 7.28058e-05
12.068 1.4904e-21 7.1814e-05
12.109 3.73416e-21 7.08378e-05
12.1501 -4.96111e-21 6.98769e-05
12.1913 2.24594e-21 6.8931e-05
12.2325 -1.28203e-21 6.79997e-05
12.2738 -2.15909e-21 6.70829e-05
12.3151 1.83673e-22 6.61803e-05
12.3565 -5.28695e-21 6.52915e-05
12.3979 -2.42704e-21 6.44165e-05
12.4394 -3.2485e-21 6.35548e-05
12.481 -1.34597e-21 6.27063e-05
12.5226 -2.67185e-21 6.18707e-05
12.5643 -3.24409e-21 6.10478e-05
12.6061 -2.14223e-21 6.02374e-05
12.6479 -1.33387e-21 5.94392e-05
12.6898 2.99883e-22 5.86531e-05
12.7317 -2.1637e-21 5.78788e-05
12.7737 -4.93176e-24 5.7116e-05
12.8158 5.8445e-22 5.63647e-05
12.8579 -1.03982e-21 5.56245e-05
12.9001 3.09122e-22 5.48954e-05
12.9424 -6.30548e-22 5.4177e-05
12.9847 -9.15644e-22 5.34693e-05
13.0271 -6.12428e-22 5.2772e-05
13.0696 -1.43383e-21 5.20849e-05
13.1121 -1.26554e-21 5.14079e-05
13.1547 8.01609e-22 5.07408e-05
13.1974 1.59759e-21 5.00834e-05
13.2402 -1.41086e-21 4.94356e-05
13.283 9.14022e-22 4.87972e-05
13.3259 5.28702e-22 4.8168e-05
13.3689 -2.31129e-22 4.75478e-05
13.4119 -2.13332e-21 4.69366e-05
13.455 -8.71432e-22 4.63342e-05
13.4982 -2.7221e-21 4.57403e-05
13.5415 -4.63491e-22 4.51549e-05
13.5848 -1.49517e-21 4.45779e-05
13.6283 -1.36044e-21 4.4009e-05
13.6718 -1.63845e-21 4.34482e-05
13.7153 -3.18366e-22 4.28953e-05
13.759 -2.10679e-21 4.23502e-05
13.8028 -2.97181e-21 4.18127e-05
13.8466 -3.04699e-21 4.12828e-05
13.8905 -2.80257e-21 4.07602e-05
13.9345 -1.23229e-21 4.0245e-05
13.9786 -2.55151e-21 3.97368e-05
14.0227 -1.89688e-21 3.92357e-05
14.067 -2.45656e-21 3.87416e-05
14.1113 -1.18285e-21 3.82542e-05
14.1558 -1.28292e-21 3.77736e-05
14.2003 -1.6151e-21 3.72995e-05
14.2449 -1.51542e-21 3.68319e-05
14.2896 -3.76529e-22 3.63707e-05
14.3344 -2.48329e-21 3.59157e-05
14.3793 -7.44548e-22 3.54669e-05
14.4243 -1.08298e-21 3.50242e-05
14.4693 -7.28927e-22 3.45874e-05
14.5145 -2.47863e-22 3.41565e-05
14.5598 8.38265e-22 3.37314e-05
14.6052 -6.34708e-22 3.3312e-05
14.6506 -1.02195e-22 3.28982e-05
14.6962 -1.08658e-21 3.24899e-05
14.7419 -7.48013e-22 3.2087e-05
14.7877 -8.93932e-22 3.16894e-05
14.8336 -5.21987e-22 3.12971e-05
14.8796 -4.47741e-22 3.09099e-05
14.9257 4.36009e-22 3.05279e-05
14.9719 2.52411e-22 3.01508e-05
15.0182 7.15644e-22 2.97786e-05
15.0647 9.2746e-22 2.94113e-05
15.1112 2.95164e-23 2.90488e-05
15.1579 -6.00941e-22 2.8691e-05
15.2047 -1.32931e-22 2.83377e-05
15.2516 1.37743e-22 2.79891e-05
15.2986 8.33409e-23 2.76449e-05
15.3458 -2.14371e-22 2.73051e-05
15.393 9.75623e-22 2.69696e-05
15.4404 -3.17745e-22 2.66385e-05
15.488 -2.17312e-22 2.63115e-05
15.5356 4.41703e-22 2.59887e-05
15.5834 1.74651e-22 2.56699e-05
15.6313 4.8861e-22 2.53552e-05
15.6794 1.12288e-21 2.50444e-05
15.7276 1.39553e-21 2.47375e-05
15.7759 7.37613e-22 2.44344e-05
15.8243 1.70532e-21 2.41351e-05
15.873 1.64201e-21 2.38395e-05
15.9217 1.34077e-21 2.35476e-05
15.9706 1.23729e-21 2.32593e-05
16.0197 2.04085e-21 2.29745e-05
16.0689 1.93651e-21 2.26932e-05
16.1182 1.34001e-21 2.24153e-05
16.1677 1.72431e-21 2.21409e-05
16.2174 1.76643e-21 2.18697e-05
16.2672 1.51898e-21 2.16019e-05
16.3172 1.16974e-21 2.13373e-05
16.3674 1.96147e-21 2.10758e-05
16.4177 7.50766e-22 2.08175e-05
16.4682 1.42306e-21 2.05623e-05
16.5189 8.23685e-22 2.03101e-05
16.5697 6.87899e-22 2.00609e-05
16.6208 3.343e-22 1.98147e-05
16.672 1.04306e-21 1.95713e-05
16.7234 2.0593e-22 1.93309e-05
16.775 3.45279e-22 1.90932e-05
16.8268 1.76893e-22 1.88583e-05
16.8787 7.35447e-22 1.86261e-05
16.9309 -1.49018e-22 1.83966e-05
16.9833 3.29366e-22 1.81698e-05
17.0359 3.79063e-22 1.79456e-05
17.0887 -4.24767e-23 1.77239e-05
17.1418 1.17843e-22 1.75047e-05
17.195 -2.26756e-22 1.72881e-05
17.2485 -2.26421e-22 1.70739e-05
17.3022 -3.67163e-22 1.6862e-05
17.3562 -2.15622e-22 1.66526e-05
17.4104 -7.43072e-23 1.64455e-05
17.4648 -1.28635e-22 1.62407e-05
17.5195 2.02394e-22 1.60381e-05
17.5744 1.35952e-22 1.58378e-05
17.6296 -1.49914e-23 1.56396e-05
17.6851 -1.50528e-22 1.54436e-05
17.7408 5.48318e-22 1.52498e-05
17.7969 2.80618e-23 1.5058e-05
17.8532 -4.43419e-24 1.48682e-05
17.9098 1.77181e-22 1.46805e-05
17.9667 2.5476e-22 1.44947e-05
18.0239 -1.01966e-22 1.43109e-05
18.0815 -4.66423e-22 1.4129e-05
18.1393 7.36735e-23 1.3949e-05
18.1975 -3.19636e-23 1.37709e-05
18.256 -2.21144e-22 1.35945e-05
18.3149 -1.61575e-22 1.34199e-05
18.3742 -2.98108e-22 1.32471e-05
18.4338 -5.54308e-22 1.3076e-05
18.4938 -4.58495e-22 1.29066e-05
18.5542 -6.16119e-22 1.27388e-05
18.615 -6.57152e-22 1.25727e-05
18.6762 -4.43703e-22 1.24081e-05
18.7379 -5.36804e-22 1.22451e-05
18.8 -5.10326e-22 1.20836e-05
18.8625 -4.96558e-22 1.19236e-05
18.9255 -5.48804e-22 1.17651e-05
18.9891 -7.21144e-22 1.1608e-05
19.0531 -3.37978e-22 1.14522e-05
19.1177 -4.18961e-22 1.12978e-05
19.1828 -6.17043e-22 1.11448e-05
19.2484 -4.21517e-22 1.0993e-05
19.3147 -4.62528e-22 1.08425e-05
19.3816 -6.22044e-22 1.06931e-05
19.4491 -3.3746e-22 1.0545e-05
19.5173 -3.93862e-22 1.03979e-05
19.5862 -2.75615e-22 1.0252e-05
19.6558 -4.10822e-22 1.01071e-05
19.7262 -5.69527e-22 9.96322e-06
19.7974 -6.6647e-22 9.82028e-06
19.8694 -4.15678e-22 9.67825e-06
19.9423 -5.91259e-22 9.53708e-06
20.0162 -5.49109e-22 9.3967e-06
20.091 -5.20021e-22 9.25707e-06
20.1669 -4.58966e-22 9.11812e-06
20.244 -5.83169e-22 8.97977e-06
20.3222 -4.94349e-22 8.84197e-06
20.4016 -5.29923e-22 8.70462e-06
20.4825 -2.91117e-22 8.56763e-06
20.5648 -3.44398e-22 8.43092e-06
20.6487 -2.2562e-22 8.29435e-06
20.7344 -2.57544e-22 8.15782e-06
20.8219 -1.47999e-22 8.02116e-06
20.9115 -2.17239e-22 7.88422e-06
21.0034 -8.63604e-23 7.74679e-06
21.0979 -1.63971e-22 7.60863e-06
21.1952 -1.6766e-22 7.46945e-06
21.2959 -1.01849e-22 7.32888e-06
21.4004 3.673e-24 7.18646e-06
21.5093 -2.25115e-22 7.04158e-06
21.6237 -2.08218e-22 6.89341e-06
21.7448 -1.87034e-22 6.74074e-06
21.8747 -1.45649e-22 6.58176e-06
22.0165 -1.7241e-22 6.41338e-06
22.1768 -6.54838e-23 6.22955e-06
22.3723 -1.12941e-22 6.0142e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.75Lambda0.5Nc1Classic/iFp_FRG.txt <==
-22.3723 5.21258e-22 6.01551e-06
-22.1768 3.41608e-22 6.2309e-06
-22.0165 5.46452e-22 6.41476e-06
-21.8747 8.33619e-22 6.58317e-06
-21.7448 5.19461e-22 6.74219e-06
-21.6237 8.57113e-23 6.89489e-06
-21.5093 -5.2401e-22 7.04311e-06
-21.4004 -4.1713e-22 7.18803e-06
-21.2959 -5.75474e-22 7.33048e-06
-21.1952 -5.21398e-22 7.47109e-06
-21.0979 -4.12841e-22 7.61032e-06
-21.0034 -3.95762e-22 7.74852e-06
-20.9115 2.86829e-22 7.88599e-06
-20.8219 1.13464e-21 8.02298e-06
-20.7344 1.63273e-21 8.15968e-06
-20.6487 2.20389e-21 8.29625e-06
-20.5648 2.64512e-21 8.43286e-06
-20.4825 3.03391e-21 8.56962e-06
-20.4016 2.88925e-21 8.70665e-06
-20.3222 2.87244e-21 8.84405e-06
-20.244 2.81058e-21 8.9819e-06
-20.1669 3.20631e-21 9.12029e-06
-20.091 3.47914e-21 9.25929e-06
-20.0162 3.51241e-21 9.39897e-06
-19.9423 3.36842e-21 9.53939e-06
-19.8694 3.24681e-21 9.68061e-06
-19.7974 2.77659e-21 9.82268e-06
-19.7262 2.37159e-21 9.96567e-06
-19.6558 2.00083e-21 1.01096e-05
-19.5862 1.39656e-21 1.02545e-05
-19.5173 1.50048e-21 1.04005e-05
-19.4491 8.46717e-22 1.05476e-05
-19.3816 1.42351e-21 1.06958e-05
-19.3147 1.19054e-21 1.08452e-05
-19.2484 1.68227e-21 1.09958e-05
-19.1828 2.15026e-21 1.11476e-05
-19.1177 2.08588e-21 1.13007e-05
-19.0531 2.47961e-21 1.14552e-05
-18.9891 2.64831e-21 1.16109e-05
-18.9255 3.44014e-21 1.17681e-05
-18.8625 3.42324e-21 1.19267e-05
-18.8 3.69359e-21 1.20868e-05
-18.7379 3.87016e-21 1.22483e-05
-18.6762 4.0496e-21 1.24114e-05
-18.615 4.08553e-21 1.2576e-05
-18.5542 4.5409e-21 1.27422e-05
-18.4938 4.94468e-21 1.291e-05
-18.4338 5.53842e-21 1.30795e-05
-18.3742 5.72398e-21 1.32506e-05
-18.3149 6.77638e-21 1.34235e-05
-18.256 6.64662e-21 1.35981e-05
-18.1975 7.38731e-21 1.37745e-05
-18.1393 7.38268e-21 1.39528e-05
-18.0815 7.44162e-21 1.41328e-05
-18.0239 7.06686e-21 1.43148e-05
-17.9667 7.44582e-21 1.44986e-05
-17.9098 7.22381e-21 1.46844e-05
-17.8532 7.06275e-21 1.48722e-05
-17.7969 6.82819e-21 1.5062e-05
-17.7408 7.05423e-21 1.52539e-05
-17.6851 6.84847e-21 1.54478e-05
-17.6296 6.6419e-21 1.56439e-05
-17.5744 6.25303e-21 1.58421e-05
-17.5195 6.10946e-21 1.60425e-05
-17.4648 5.70125e-21 1.62451e-05
-17.4104 5.33599e-21 1.64499e-05
-17.3562 5.46467e-21 1.66571e-05
-17.3022 5.20227e-21 1.68666e-05
-17.2485 4.76406e-21 1.70785e-05
-17.195 4.80914e-21 1.72927e-05
-17.1418 4.22503e-21 1.75095e-05
-17.0887 4.69427e-21 1.77287e-05
-17.0359 4.34628e-21 1.79504e-05
-16.9833 4.13111e-21 1.81747e-05
-16.9309 4.32208e-21 1.84016e-05
-16.8787 4.00061e-21 1.86311e-05
-16.8268 4.60046e-21 1.88634e-05
-16.775 4.96278e-21 1.90983e-05
-16.7234 5.04194e-21 1.93361e-05
-16.672 4.93563e-21 1.95766e-05
-16.6208 6.22028e-21 1.982e-05
-16.5697 4.96731e-21 2.00663e-05
-16.5189 5.30436e-21 2.03156e-05
-16.4682 4.57153e-21 2.05678e-05
-16.4177 4.17095e-21 2.08231e-05
-16.3674 4.27827e-21 2.10815e-05
-16.3172 4.43102e-21 2.1343e-05
-16.2672 4.25713e-21 2.16077e-05
-16.2174 4.48443e-21 2.18756e-05
-16.1677 3.95533e-21 2.21468e-05
-16.1182 4.39742e-21 2.24214e-05
-16.0689 4.8281e-21 2.26993e-05
-16.0197 4.71931e-21 2.29807e-05
-15.9706 5.35196e-21 2.32656e-05
-15.9217 3.903e-21 2.3554e-05
-15.873 6.01409e-21 2.3846e-05
-15.8243 5.20892e-21 2.41417e-05
-15.7759 6.40715e-21 2.44411e-05
-15.7276 4.72901e-21 2.47443e-05
-15.6794 5.28212e-21 2.50513e-05
-15.6313 4.68557e-21 2.53623e-05
-15.5834 6.09441e-21 2.56771e-05
-15.5356 5.00984e-21 2.5996e-05
-15.488 5.4706e-21 2.6319e-05
-15.4404 6.16199e-21 2.66461e-05
-15.393 7.08232e-21 2.69774e-05
-15.3458 7.07566e-21 2.7313e-05
-15.2986 6.49051e-21 2.7653e-05
-15.2516 7.20021e-21 2.79973e-05
-15.2047 6.9324e-21 2.83462e-05
-15.1579 6.98235e-21 2.86996e-05
-15.1112 6.78621e-21 2.90576e-05
-15.0647 6.97927e-21 2.94203e-05
-15.0182 7.46708e-21 2.97878e-05
-14.9719 7.7118e-21 3.01602e-05
-14.9257 7.23069e-21 3.05375e-05
-14.8796 7.73318e-21 3.09198e-05
-14.8336 7.49986e-21 3.13072e-05
-14.7877 7.86463e-21 3.16997e-05
-14.7419 7.64099e-21 3.20975e-05
-14.6962 8.44729e-21 3.25007e-05
-14.6506 6.84465e-21 3.29092e-05
-14.6052 7.53531e-21 3.33233e-05
-14.5598 6.12487e-21 3.3743e-05
-14.5145 6.96134e-21 3.41684e-05
-14.4693 6.92467e-21 3.45996e-05
-14.4243 5.35038e-21 3.50367e-05
-14.3793 6.32261e-21 3.54797e-05
-14.3344 5.22421e-21 3.59288e-05
-14.2896 5.85991e-21 3.63841e-05
-14.2449 6.26002e-21 3.68457e-05
-14.2003 6.8929e-21 3.73136e-05
-14.1558 6.52191e-21 3.77881e-05
-14.1113 6.83344e-21 3.82691e-05
-14.067 6.47971e-21 3.87568e-05
-14.0227 6.77721e-21 3.92514e-05
-13.9786 6.87123e-21 3.97529e-05
-13.9345 6.95942e-21 4.02614e-05
-13.8905 5.83982e-21 4.07771e-05
-13.8466 5.88681e-21 4.13001e-05
-13.8028 3.77659e-21 4.18305e-05
-13.759 5.89213e-21 4.23684e-05
-13.7153 4.34007e-21 4.2914e-05
-13.6718 6.69052e-21 4.34674e-05
-13.6283 6.09481e-21 4.40287e-05
-13.5848 6.24063e-21 4.45981e-05
-13.5415 7.66256e-21 4.51756e-05
-13.4982 8.43758e-21 4.57615e-05
-13.455 9.76767e-21 4.63559e-05
-13.4119 9.47429e-21 4.69589e-05
-13.3689 9.92908e-21 4.75707e-05
-13.3259 1.27571e-20 4.81914e-05
-13.283 1.32547e-20 4.88212e-05
-13.2402 1.32761e-20 4.94603e-05
-13.1974 1.46831e-20 5.01087e-05
-13.1547 1.89872e-20 5.07667e-05
-13.1121 1.77662e-20 5.14345e-05
-13.0696 1.70582e-20 5.21121e-05
-13.0271 1.73581e-20 5.27999e-05
-12.9847 2.1071e-20 5.34979e-05
-12.9424 2.22659e-20 5.42064e-05
-12.9001 2.38077e-20 5.49255e-05
-12.8579 2.53934e-20 5.56554e-05
-12.8158 2.63318e-20 5.63963e-05
-12.7737 2.55756e-20 5.71484e-05
-12.7317 2.75573e-20 5.7912e-05
-12.6898 2.43209e-20 5.86872e-05
-12.6479 2.91762e-20 5.94742e-05
-12.6061 2.80921e-20 6.02732e-05
-12.5643 2.63522e-20 6.10846e-05
-12.5226 2.83516e-20 6.19084e-05
-12.481 2.56041e-20 6.27449e-05
-12.4394 2.81465e-20 6.35944e-05
-12.3979 2.45879e-20 6.44571e-05
-12.3565 2.75585e-20 6.53332e-05
-12.3151 2.55266e-20 6.62229e-05
-12.2738 2.33299e-20 6.71267e-05
-12.2325 2.25479e-20 6.80446e-05
-12.1913 2.64595e-20 6.8977e-05
-12.1501 2.35142e-20 6.99241e-05
-12.109 2.45165e-20 7.08862e-05
-12.068 2.51455e-20 7.18636e-05
-12.027 2.27004e-20 7.28566e-05
-11.986 2.12639e-20 7.38654e-05
-11.9452 2.56456e-20 7.48905e-05
-11.9043 2.12801e-20 7.5932e-05
-11.8636 2.07185e-20 7.69903e-05
-11.8228 2.24475e-20 7.80658e-05
-11.7822 2.24855e-20 7.91587e-05
-11.7415 2.27737e-20 8.02694e-05
-11.701 2.39807e-20 8.13982e-05
-11.6605 2.48361e-20 8.25455e-05
-11.62 2.47076e-20 8.37116e-05
-11.5796 2.32483e-20 8.4897e-05
-11.5392 1.97598e-20 8.61019e-05
-11.4989 2.57677e-20 8.73268e-05
-11.4587 2.78872e-20 8.85721e-05
-11.4184 2.59051e-20 8.98382e-05
-11.3783 2.80912e-20 9.11254e-05
-11.3381 2.51141e-20 9.24342e-05
-11.2981 2.72323e-20 9.37651e-05
-11.2581 3.19828e-20 9.51184e-05
-11.2181 3.20487e-20 9.64947e-05
-11.1781 3.28137e-20 9.78944e-05
-11.1383 3.41865e-20 9.93179e-05
-11.0984 4.17383e-20 0.000100766
-11.0586 4.35466e-20 0.000102238
-11.0189 4.35062e-20 0.000103737
-10.9792 4.29792e-20 0.00010526
-10.9395 4.55931e-20 0.000106811
-10.8999 4.21515e-20 0.000108388
-10.8603 4.29409e-20 0.000109993
-10.8208 4.83007e-20 0.000111626
-10.7813 4.93892e-20 0.000113287
-10.7418 5.79765e-20 0.000114978
-10.7024 5.57643e-20 0.000116699
-10.6631 5.7034e-20 0.00011845
-10.6238 5.45154e-20 0.000120232
-10.5845 4.79464e-20 0.000122046
-10.5452 4.96631e-20 0.000123893
-10.506 5.26744e-20 0.000125773
-10.4669 4.96294e-20 0.000127686
-10.4278 5.85804e-20 0.000129635
-10.3887 5.27384e-20 0.000131618
-10.3496 5.11644e-20 0.000133638
-10.3106 5.07901e-20 0.000135695
-10.2717 6.41841e-20 0.00013779
-10.2328 6.19368e-20 0.000139923
-10.1939 6.06166e-20 0.000142095
-10.155 7.23366e-20 0.000144308
-10.1162 8.28157e-20 0.000146562
-10.0774 7.33221e-20 0.000148858
-10.0387 8.29524e-20 0.000151197
-10 7.98893e-20 0.00015358
-9.96134 7.10415e-20 0.000156008
-9.92271 9.03554e-20 0.000158482
-9.88412 8.87067e-20 0.000161003
-9.84557 8.17516e-20 0.000163572
-9.80704 8.456e-20 0.00016619
-9.76856 9.40043e-20 0.000168859
-9.73011 9.62863e-20 0.000171579
-9.69169 9.64064e-20 0.000174352
-9.65331 1.10412e-19 0.000177179
-9.61496 1.14734e-19 0.00018006
-9.57664 1.02088e-19 0.000182999
-9.53836 1.10812e-19 0.000185995
-9.50011 1.11267e-19 0.00018905
-9.46189 1.07556e-19 0.000192165
-9.42371 1.03453e-19 0.000195343
-9.38556 1.15546e-19 0.000198584
-9.34744 1.15681e-19 0.00020189
-9.30935 1.13867e-19 0.000205262
-9.2713 1.0017e-19 0.000208703
-9.23327 1.16725e-19 0.000212213
-9.19528 1.05235e-19 0.000215795
-9.15732 1.26461e-19 0.000219449
-9.11939 1.20147e-19 0.000223179
-9.08149 1.25418e-19 0.000226985
-9.04362 1.30503e-19 0.00023087
-9.00578 1.23365e-19 0.000234836
-8.96797 1.1725e-19 0.000238884
-8.93019 1.43408e-19 0.000243017
-8.89244 1.69624e-19 0.000247237
-8.85471 1.46737e-19 0.000251545
-8.81702 1.6251e-19 0.000255945
-8.77936 1.40038e-19 0.000260438
-8.74172 1.66609e-19 0.000265027
-8.70412 1.75335e-19 0.000269714
-8.66654 1.8762e-19 0.000274502
-8.62899 1.86514e-19 0.000279393
-8.59146 2.18165e-19 0.000284391
-8.55397 2.08628e-19 0.000289497
-8.5165 2.27416e-19 0.000294714
-8.47906 2.57474e-19 0.000300046
-8.44165 2.59988e-19 0.000305496
-8.40426 2.86292e-19 0.000311066
-8.3669 2.9798e-19 0.00031676
-8.32956 3.21058e-19 0.00032258
-8.29226 3.87415e-19 0.000328531
-8.25497 3.68314e-19 0.000334616
-8.21772 4.12897e-19 0.000340837
-8.18049 4.12455e-19 0.0003472
-8.14328 4.57247e-19 0.000353708
-8.1061 4.34222e-19 0.000360364
-8.06895 4.98905e-19 0.000367174
-8.03182 4.77806e-19 0.00037414
-7.99471 4.98617e-19 0.000381267
-7.95763 5.0117e-19 0.00038856
-7.92058 5.09772e-19 0.000396023
-7.88355 5.35776e-19 0.000403662
-7.84654 5.70929e-19 0.00041148
-7.80955 5.44143e-19 0.000419483
-7.77259 5.68234e-19 0.000427676
-7.73566 5.66604e-19 0.000436066
-7.69874 5.74677e-19 0.000444656
-7.66185 5.51214e-19 0.000453454
-7.62498 5.54929e-19 0.000462464
-7.58814 5.46873e-19 0.000471694
-7.55132 5.13257e-19 0.00048115
-7.51452 5.3234e-19 0.000490838
-7.47774 5.70148e-19 0.000500766
-7.44099 5.08177e-19 0.000510941
-7.40425 5.55505e-19 0.000521369
-7.36754 5.03646e-19 0.000532059
-7.33085 5.09162e-19 0.000543019
-7.29418 5.18215e-19 0.000554257
-7.25754 5.88307e-19 0.000565781
-7.22091 5.56474e-19 0.0005776
-7.18431 5.2504e-19 0.000589725
-7.14772 5.30089e-19 0.000602163
-7.11116 5.73656e-19 0.000614925
-7.07462 5.35256e-19 0.000628021
-7.0381 6.07928e-19 0.000641461
-7.00159 5.97038e-19 0.000655258
-6.96511 5.91196e-19 0.000669421
-6.92865 6.3383e-19 0.000683963
-6.89221 5.71815e-19 0.000698896
-6.85579 6.53482e-19 0.000714233
-6.81938 6.36391e-19 0.000729987
-6.783 6.10112e-19 0.000746171
-6.74664 6.08711e-19 0.000762799
-6.71029 5.77245e-19 0.000779887
-6.67397 6.67827e-19 0.00079745
-6.63766 6.16596e-19 0.000815503
-6.60137 7.46061e-19 0.000834062
-6.5651 7.76012e-19 0.000853146
-6.52885 6.66323e-19 0.000872771
-6.49262 7.05914e-19 0.000892957
-6.4564 7.26733e-19 0.000913722
-6.42021 7.60828e-19 0.000935086
-6.38403 8.23998e-19 0.000957071
-6.34786 8.15917e-19 0.000979697
-6.31172 8.11296e-19 0.00100299
-6.27559 7.10216e-19 0.00102697
-6.23949 7.71248e-19 0.00105166
-6.20339 7.5256e-19 0.00107709
-6.16732 7.4879e-19 0.00110328
-6.13126 6.85091e-19 0.00113027
-6.09522 7.2542e-19 0.00115807
-6.05919 6.16881e-19 0.00118673
-6.02319 6.09277e-19 0.00121628
-5.9872 6.80824e-19 0.00124674
-5.95122 4.76289e-19 0.00127815
-5.91526 4.06382e-19 0.00131054
-5.87932 3.53709e-19 0.00134397
-5.84339 4.20746e-19 0.00137845
-5.80748 3.29764e-19 0.00141404
-5.77158 3.68431e-19 0.00145079
-5.7357 2.46933e-19 0.00148872
-5.69984 1.02767e-22 0.0015279
-5.66399 -1.9569e-20 0.00156836
-5.62815 1.29134e-19 0.00161017
-5.59233 -2.22945e-19 0.00165338
-5.55653 -7.72952e-20 0.00169804
-5.52074 -2.35744e-19 0.00174421
-5.48497 -2.19408e-19 0.00179196
-5.4492 -3.83164e-19 0.00184135
-5.41346 -5.16895e-19 0.00189245
-5.37773 -8.55468e-19 0.00194533
-5.34201 -9.58392e-19 0.00200006
-5.30631 -1.15738e-18 0.00205674
-5.27062 -1.1975e-18 0.00211542
-5.23494 -1.52196e-18 0.00217622
-5.19928 -1.56916e-18 0.00223921
-5.16363 -2.16174e-18 0.0023045
-5.128 -2.30142e-18 0.00237218
-5.09237 -2.68283e-18 0.00244237
-5.05677 -3.51607e-18 0.00251517
-5.02117 -4.02984e-18 0.00259071
-4.98559 -4.50537e-18 0.00266911
-4.95002 -5.21709e-18 0.0027505
-4.91446 -5.57273e-18 0.00283502
-4.87892 -6.5937e-18 0.00292283
-4.84339 -7.69994e-18 0.00301407
-4.80787 -8.58019e-18 0.00310892
-4.77237 -9.41891e-18 0.00320755
-4.73687 -9.78697e-18 0.00331014
-4.70139 -1.11646e-17 0.0034169
-4.66592 -1.13089e-17 0.00352802
-4.63046 -1.28812e-17 0.00364374
-4.59502 -1.31709e-17 0.0037643
-4.55958 -1.38959e-17 0.00388993
-4.52416 -1.41594e-17 0.0040209
-4.48875 -1.39169e-17 0.00415751
-4.45335 -1.36171e-17 0.00430006
-4.41797 -1.31209e-17 0.00444885
-4.38259 -1.26917e-17 0.00460425
-4.34722 -1.11549e-17 0.00476662
-4.31187 -1.07874e-17 0.00493634
-4.27653 -8.76331e-18 0.00511384
-4.24119 -8.19193e-18 0.00529956
-4.20587 -5.46199e-18 0.00549399
-4.17056 -5.11469e-18 0.00569763
-4.13526 -4.87767e-18 0.00591102
-4.09997 -1.743e-18 0.00613477
-4.06469 -2.29149e-18 0.00636948
-4.02942 -2.43062e-20 0.00661583
-3.99416 -5.7319e-19 0.00687454
-3.95891 7.47775e-19 0.00714637
-3.92367 1.33311e-18 0.00743213
-3.88844 1.8065e-18 0.00773272
-3.85322 2.93746e-18 0.00804904
-3.81801 6.18763e-18 0.00838212
-3.7828 7.97874e-18 0.008733
-3.74761 9.27309e-18 0.00910283
-3.71243 1.32182e-17 0.00949281
-3.67726 1.12297e-17 0.00990421
-3.64209 1.84346e-17 0.0103384
-3.60694 2.3165e-17 0.0107969
-3.57179 2.48961e-17 0.0112811
-3.53665 3.20672e-17 0.0117928
-3.50152 3.49724e-17 0.0123336
-3.4664 3.88264e-17 0.0129055
-3.43129 4.52904e-17 0.0135104
-3.39619 4.11776e-17 0.0141505
-3.36109 5.02345e-17 0.014828
-3.32601 4.39127e-17 0.0155455
-3.29093 5.40771e-17 0.0163057
-3.25586 5.54287e-17 0.0171116
-3.2208 5.20462e-17 0.0179667
-3.18574 4.69731e-17 0.0188745
-3.1507 4.56993e-17 0.0198392
-3.11566 5.11964e-17 0.0208654
-3.08063 4.95704e-17 0.0219584
-3.0456 6.55767e-17 0.0231237
-3.01059 6.50107e-17 0.0243677
-2.97558 7.38564e-17 0.0256974
-2.94058 8.74428e-17 0.0271206
-2.90558 8.69319e-17 0.0286459
-2.87059 7.23494e-17 0.0302829
-2.83561 8.25059e-17 0.032042
-2.80064 6.53714e-17 0.0339351
-2.76567 7.0379e-17 0.0359751
-2.73071 8.90744e-17 0.0381766
-2.69576 9.88959e-17 0.0405558
-2.66081 7.81321e-17 0.0431307
-2.62587 9.90932e-17 0.0459217
-2.59094 1.35601e-16 0.0489515
-2.55601 1.98578e-16 0.0522459
-2.52109 2.18843e-16 0.0558336
-2.48617 2.06668e-16 0.0597478
-2.45126 2.08693e-16 0.0640253
-2.41636 2.9506e-16 0.0687086
-2.38146 3.01104e-16 0.0738457
-2.34657 2.95749e-16 0.079492
-2.31168 3.32434e-16 0.0857105
-2.2768 4.94909e-16 0.092574
-2.24192 6.2297e-16 0.100166
-2.20705 8.25793e-16 0.108584
-2.17219 8.92419e-16 0.11794
-2.13733 1.31682e-15 0.128365
-2.10247 1.44527e-15 0.140011
-2.06762 1.54212e-15 0.153059
-2.03278 2.17336e-15 0.167719
-1.99794 2.36334e-15 0.18424
-1.9631 2.0726e-15 0.202916
-1.92827 2.62966e-15 0.224099
-1.89345 2.97575e-15 0.248207
-1.85862 3.38773e-15 0.275745
-1.82381 3.87693e-15 0.307315
-1.78899 4.22197e-15 0.343651
-1.75419 4.953e-15 0.385637
-1.71938 4.65774e-15 0.434356
-1.68458 8.46323e-15 0.491123
-1.64979 1.18814e-14 0.557557
-1.61499 1.6134e-14 0.635631
-1.58021 1.9093e-14 0.727777
-1.54542 3.77426e-14 0.836945
-1.51064 4.55244e-14 0.966738
-1.47586 5.5946e-14 1.12143
-1.44109 5.30354e-14 1.30605
-1.40632 5.42768e-14 1.52614
-1.37155 8.95311e-14 1.78745
-1.33679 9.31394e-14 2.09484
-1.30203 7.78258e-14 2.45065
-1.26727 2.00228e-13 2.85162
-1.23251 6.20229e-14 3.28541
-1.19776 1.4857e-13 3.72647
-1.16301 -3.19728e-13 4.13592
-1.12827 -3.89684e-13 4.46607
-1.09352 -3.09239e-13 4.6739
-1.05878 -5.05465e-13 4.7349
-1.02405 -4.08437e-13 4.65261
-0.989309 -1.97336e-13 4.45393
-0.954576 -1.96568e-14 4.1782
-0.919844 1.28962e-13 3.86357
-0.885115 1.48382e-13 3.54049
-0.850388 1.24119e-13 3.2289
-0.815663 1.65668e-13 2.94027
-0.78094 2.09993e-13 2.67955
-0.746219 2.15564e-13 2.44787
-0.711499 1.64682e-13 2.24399
-0.676781 2.09521e-13 2.06566
-0.642065 1.42071e-13 1.91016
-0.60735 1.64763e-13 1.77479
-0.572637 1.38559e-13 1.65699
-0.537925 1.26165e-13 1.5545
-0.503214 1.2658e-13 1.46529
-0.468504 1.06254e-13 1.38766
-0.433796 1.04936e-13 1.32012
-0.399089 9.02652e-14 1.26143
-0.364382 8.19192e-14 1.21052
-0.329676 7.18964e-14 1.16653
-0.294972 7.73974e-14 1.12869
-0.260267 8.30836e-14 1.09639
-0.225564 8.17026e-14 1.06912
-0.190861 7.66668e-14 1.04646
-0.156158 7.0752e-14 1.02805
-0.121456 7.59823e-14 1.01364
-0.0867541 6.91638e-14 1.003
-0.0520524 6.80179e-14 0.995994
-0.0173508 9.1609e-14 0.992515
0.0173508 8.02865e-14 0.992515
0.0520524 7.22914e-14 0.995994
0.0867541 7.21651e-14 1.003
0.121456 7.61899e-14 1.01364
0.156158 7.36534e-14 1.02805
0.190861 7.18503e-14 1.04646
0.225564 8.15488e-14 1.06912
0.260267 8.1347e-14 1.09639
0.294972 7.51992e-14 1.12869
0.329676 7.70139e-14 1.16653
0.364382 8.18667e-14 1.21052
0.399089 1.06906e-13 1.26143
0.433796 9.28688e-14 1.32012
0.468504 9.25214e-14 1.38766
0.503214 1.15558e-13 1.46529
0.537925 1.22573e-13 1.5545
0.572637 1.35616e-13 1.65699
0.60735 1.54269e-13 1.77479
0.642065 1.40583e-13 1.91016
0.676781 1.76488e-13 2.06566
0.711499 1.98901e-13 2.24399
0.746219 1.76947e-13 2.44787
0.78094 1.84224e-13 2.67955
0.815663 2.26569e-13 2.94027
0.850388 2.00245e-13 3.2289
0.885115 1.5131e-13 3.54049
0.919844 5.32371e-14 3.86357
0.954576 -5.14687e-15 4.1782
0.989309 -9.61604e-14 4.45393
1.02405 -4.13769e-13 4.65261
1.05878 -5.05625e-13 4.7349
1.09352 -5.3536e-13 4.6739
1.12827 -2.84159e-13 4.46607
1.16301 -1.31368e-13 4.13592
1.19776 6.74142e-14 3.72647
1.23251 -3.73759e-16 3.28541
1.26727 1.97887e-13 2.85162
1.30203 1.20215e-13 2.45065
1.33679 9.40152e-14 2.09484
1.37155 7.08398e-14 1.78745
1.40632 8.47361e-14 1.52614
1.44109 5.38257e-14 1.30605
1.47586 4.58737e-14 1.12143
1.51064 3.48461e-14 0.966738
1.54542 2.4749e-14 0.836945
1.58021 2.36391e-14 0.727777
1.61499 2.08917e-14 0.635631
1.64979 1.01898e-14 0.557557
1.68458 7.90646e-15 0.491123
1.71938 3.75363e-15 0.434356
1.75419 4.19178e-15 0.385637
1.78899 3.89873e-15 0.343651
1.82381 3.39097e-15 0.307315
1.85862 2.84872e-15 0.275745
1.89345 3.1663e-15 0.248207
1.92827 2.03659e-15 0.224099
1.9631 2.68241e-15 0.202916
1.99794 2.18739e-15 0.18424
2.03278 2.05342e-15 0.167719
2.06762 1.76621e-15 0.153059
2.10247 1.45205e-15 0.140011
2.13733 1.03532e-15 0.128365
2.17219 1.1094e-15 0.11794
2.20705 8.08383e-16 0.108584
2.24192 4.95005e-16 0.100166
2.2768 4.74851e-16 0.092574
2.31168 3.84969e-16 0.0857105
2.34657 2.36424e-16 0.079492
2.38146 2.72344e-16 0.0738457
2.41636 1.5676e-16 0.0687086
2.45126 2.21583e-16 0.0640253
2.48617 1.74799e-16 0.0597478
2.52109 2.2312e-16 0.0558336
2.55601 1.72752e-16 0.0522459
2.59094 1.25176e-16 0.0489515
2.62587 1.35457e-16 0.0459217
2.66081 8.68697e-17 0.0431307
2.69576 4.94311e-17 0.0405558
2.73071 5.49784e-17 0.0381766
2.76567 6.07651e-17 0.0359751
2.80064 7.21026e-17 0.0339351
2.83561 5.1752e-17 0.032042
2.87059 8.42938e-17 0.0302829
2.90558 7.22389e-17 0.0286459
2.94058 7.02939e-17 0.0271206
2.97558 7.41231e-17 0.0256974
3.01059 5.83682e-17 0.0243677
3.0456 5.74144e-17 0.0231237
3.08063 4.57568e-17 0.0219584
3.11566 4.21165e-17 0.0208654
3.1507 3.93082e-17 0.0198392
3.18574 4.07329e-17 0.0188745
3.2208 3.79401e-17 0.0179667
3.25586 4.37579e-17 0.0171116
3.29093 4.10005e-17 0.0163057
3.32601 4.6214e-17 0.0155455
3.36109 4.50189e-17 0.014828
3.39619 4.54497e-17 0.0141505
3.43129 3.85161e-17 0.0135104
3.4664 3.62527e-17 0.0129055
3.50152 3.31697e-17 0.0123336
3.53665 2.43733e-17 0.0117928
3.57179 2.416e-17 0.0112811
3.60694 1.57035e-17 0.0107969
3.64209 1.41844e-17 0.0103384
3.67726 1.4514e-17 0.00990421
3.71243 6.90351e-18 0.00949281
3.74761 7.87767e-18 0.00910283
3.7828 5.64535e-18 0.008733
3.81801 2.14729e-18 0.00838212
3.85322 3.21853e-18 0.00804904
3.88844 3.94132e-18 0.00773272
3.92367 1.246e-18 0.00743213
3.95891 -4.20828e-20 0.00714637
3.99416 -2.47086e-18 0.00687454
4.02942 -1.99702e-18 0.00661583
4.06469 -1.74459e-18 0.00636948
4.09997 -4.30585e-18 0.00613477
4.13526 -4.78118e-18 0.00591102
4.17056 -5.26791e-18 0.00569763
4.20587 -8.02648e-18 0.00549399
4.24119 -7.63938e-18 0.00529956
4.27653 -8.88397e-18 0.00511384
4.31187 -9.71577e-18 0.00493634
4.34722 -1.22473e-17 0.00476662
4.38259 -1.26368e-17 0.00460425
4.41797 -1.39566e-17 0.00444885
4.45335 -1.39784e-17 0.00430006
4.48875 -1.4138e-17 0.00415751
4.52416 -1.39109e-17 0.0040209
4.55958 -1.42921e-17 0.00388993
4.59502 -1.36167e-17 0.0037643
4.63046 -1.25698e-17 0.00364374
4.66592 -1.25128e-17 0.00352802
4.70139 -1.07577e-17 0.0034169
4.73687 -1.01846e-17 0.00331014
4.77237 -8.98295e-18 0.00320755
4.80787 -8.37006e-18 0.00310892
4.84339 -7.27407e-18 0.00301407
4.87892 -6.90252e-18 0.00292283
4.91446 -6.17442e-18 0.00283502
4.95002 -5.20032e-18 0.0027505
4.98559 -4.80142e-18 0.00266911
5.02117 -4.30172e-18 0.00259071
5.05677 -3.64391e-18 0.00251517
5.09237 -3.28629e-18 0.00244237
5.128 -2.44218e-18 0.00237218
5.16363 -2.25544e-18 0.0023045
5.19928 -1.7452e-18 0.00223921
5.23494 -1.69652e-18 0.00217622
5.27062 -1.39757e-18 0.00211542
5.30631 -8.49011e-19 0.00205674
5.34201 -9.48279e-19 0.00200006
5.37773 -5.9865e-19 0.00194533
5.41346 -6.65054e-19 0.00189245
5.4492 -2.72685e-19 0.00184135
5.48497 -2.78512e-19 0.00179196
5.52074 -2.01481e-19 0.00174421
5.55653 -4.25505e-20 0.00169804
5.59233 6.41731e-20 0.00165338
5.62815 9.54296e-20 0.00161017
5.66399 2.96517e-19 0.00156836
5.69984 5.66396e-19 0.0015279
5.7357 3.95669e-19 0.00148872
5.77158 4.54528e-19 0.00145079
5.80748 7.23202e-19 0.00141404
5.84339 6.19465e-19 0.00137845
5.87932 7.79317e-19 0.00134397
5.91526 7.94412e-19 0.00131054
5.95122 8.60834e-19 0.00127815
5.9872 7.47492e-19 0.00124674
6.02319 9.40577e-19 0.00121628
6.05919 8.93272e-19 0.00118673
6.09522 7.86958e-19 0.00115807
6.13126 8.0229e-19 0.00113027
6.16732 9.50854e-19 0.00110328
6.20339 8.5089e-19 0.00107709
6.23949 8.86156e-19 0.00105166
6.27559 9.01067e-19 0.00102697
6.31172 8.81598e-19 0.00100299
6.34786 7.79337e-19 0.000979697
6.38403 8.01239e-19 0.000957071
6.42021 8.88158e-19 0.000935086
6.4564 8.46797e-19 0.000913722
6.49262 8.47283e-19 0.000892957
6.52885 7.41764e-19 0.000872771
6.5651 7.26861e-19 0.000853146
6.60137 7.38818e-19 0.000834062
6.63766 8.10304e-19 0.000815503
6.67397 6.96056e-19 0.00079745
6.71029 7.16353e-19 0.000779887
6.74664 6.86835e-19 0.000762799
6.783 6.93068e-19 0.000746171
6.81938 6.19045e-19 0.000729987
6.85579 6.096e-19 0.000714233
6.89221 6.14176e-19 0.000698896
6.92865 5.94739e-19 0.000683963
6.96511 5.68442e-19 0.000669421
7.00159 5.87284e-19 0.000655258
7.0381 6.03602e-19 0.000641461
7.07462 5.87434e-19 0.000628021
7.11116 5.76169e-19 0.000614925
7.14772 5.45087e-19 0.000602163
7.18431 6.03983e-19 0.000589725
7.22091 5.5356e-19 0.0005776
7.25754 4.7963e-19 0.000565781
7.29418 5.05829e-19 0.000554257
7.33085 5.26433e-19 0.000543019
7.36754 5.30353e-19 0.000532059
7.40425 5.85477e-19 0.000521369
7.44099 5.61701e-19 0.000510941
7.47774 5.10696e-19 0.000500766
7.51452 5.28993e-19 0.000490838
7.55132 5.51967e-19 0.00048115
7.58814 5.65701e-19 0.000471694
7.62498 5.29594e-19 0.000462464
7.66185 5.43879e-19 0.000453454
7.69874 5.17996e-19 0.000444656
7.73566 5.75157e-19 0.000436066
7.77259 5.43293e-19 0.000427676
7.80955 5.23714e-19 0.000419483
7.84654 5.15681e-19 0.00041148
7.88355 4.70373e-19 0.000403662
7.92058 4.97145e-19 0.000396023
7.95763 5.02563e-19 0.00038856
7.99471 4.52747e-19 0.000381267
8.03182 4.71023e-19 0.00037414
8.06895 4.40513e-19 0.000367174
8.1061 4.01716e-19 0.000360364
8.14328 3.95133e-19 0.000353708
8.18049 3.60874e-19 0.0003472
8.21772 3.25488e-19 0.000340837
8.25497 3.16223e-19 0.000334616
8.29226 2.79193e-19 0.000328531
8.32956 2.45412e-19 0.00032258
8.3669 2.48162e-19 0.00031676
8.40426 2.34345e-19 0.000311066
8.44165 2.05574e-19 0.000305496
8.47906 1.7663e-19 0.000300046
8.5165 1.32473e-19 0.000294714
8.55397 1.63607e-19 0.000289497
8.59146 1.20666e-19 0.000284391
8.62899 1.34335e-19 0.000279393
8.66654 9.09609e-20 0.000274502
8.70412 9.87562e-20 0.000269714
8.74172 9.32532e-20 0.000265027
8.77936 8.82998e-20 0.000260438
8.81702 7.9522e-20 0.000255945
8.85471 8.67542e-20 0.000251545
8.89244 6.11915e-20 0.000247237
8.93019 7.11313e-20 0.000243017
8.96797 6.736e-20 0.000238884
9.00578 4.4798e-20 0.000234836
9.04362 6.0284e-20 0.00023087
9.08149 5.94643e-20 0.000226985
9.11939 3.94612e-20 0.000223179
9.15732 4.68578e-20 0.000219449
9.19528 6.56832e-20 0.000215795
9.23327 4.16044e-20 0.000212213
9.2713 5.73875e-20 0.000208703
9.30935 4.37355e-20 0.000205262
9.34744 3.00012e-20 0.00020189
9.38556 4.14828e-20 0.000198584
9.42371 3.193e-20 0.000195343
9.46189 3.09377e-20 0.000192165
9.50011 3.119e-20 0.00018905
9.53836 2.57712e-20 0.000185995
9.57664 2.81762e-20 0.000182999
9.61496 8.09847e-21 0.00018006
9.65331 1.36458e-20 0.000177179
9.69169 1.69518e-20 0.000174352
9.73011 7.79181e-21 0.000171579
9.76856 9.72738e-21 0.000168859
9.80704 7.40947e-21 0.00016619
9.84557 3.83231e-21 0.000163572
9.88412 -1.34588e-20 0.000161003
9.92271 -8.8303e-21 0.000158482
9.96134 -1.10233e-20 0.000156008
10 -1.95444e-20 0.00015358
10.0387 -2.63018e-20 0.000151197
10.0774 -2.47541e-20 0.000148858
10.1162 -3.19912e-20 0.000146562
10.155 -3.10541e-20 0.000144308
10.1939 -3.2134e-20 0.000142095
10.2328 -3.51727e-20 0.000139923
10.2717 -4.3244e-20 0.00013779
10.3106 -3.31616e-20 0.000135695
10.3496 -3.43113e-20 0.000133638
10.3887 -3.96231e-20 0.000131618
10.4278 -4.44249e-20 0.000129635
10.4669 -4.33934e-20 0.000127686
10.506 -4.52536e-20 0.000125773
10.5452 -5.12634e-20 0.000123893
10.5845 -4.56876e-20 0.000122046
10.6238 -4.97547e-20 0.000120232
10.6631 -4.70064e-20 0.00011845
10.7024 -5.22516e-20 0.000116699
10.7418 -5.5e-20 0.000114978
10.7813 -4.39612e-20 0.000113287
10.8208 -4.68209e-20 0.000111626
10.8603 -4.22544e-20 0.000109993
10.8999 -4.40266e-20 0.000108388
10.9395 -4.15861e-20 0.000106811
10.9792 -4.17244e-20 0.00010526
11.0189 -4.08668e-20 0.000103737
11.0586 -3.96569e-20 0.000102238
11.0984 -3.96149e-20 0.000100766
11.1383 -2.85429e-20 9.93179e-05
11.1781 -3.5274e-20 9.78944e-05
11.2181 -2.97036e-20 9.64947e-05
11.2581 -2.8525e-20 9.51184e-05
11.2981 -2.59876e-20 9.37651e-05
11.3381 -2.42275e-20 9.24342e-05
11.3783 -2.46955e-20 9.11254e-05
11.4184 -2.04213e-20 8.98382e-05
11.4587 -2.64102e-20 8.85721e-05
11.4989 -2.56615e-20 8.73268e-05
11.5392 -1.92521e-20 8.61019e-05
11.5796 -2.09359e-20 8.4897e-05
11.62 -2.36759e-20 8.37116e-05
11.6605 -2.4375e-20 8.25455e-05
11.701 -2.22918e-20 8.13982e-05
11.7415 -2.1573e-20 8.02694e-05
11.7822 -2.03944e-20 7.91587e-05
11.8228 -2.55934e-20 7.80658e-05
11.8636 -2.3247e-20 7.69903e-05
11.9043 -2.21125e-20 7.5932e-05
11.9452 -2.56842e-20 7.48905e-05
11.986 -2.45258e-20 7.38654e-05
12.027 -2.5612e-20 7.28566e-05
12.068 -2.64085e-20 7.18636e-05
12.109 -2.54672e-20 7.08862e-05
12.1501 -2.67378e-20 6.99241e-05
12.1913 -2.78514e-20 6.8977e-05
12.2325 -2.64863e-20 6.80446e-05
12.2738 -2.67067e-20 6.71267e-05
12.3151 -3.22499e-20 6.62229e-05
12.3565 -3.35982e-20 6.53332e-05
12.3979 -2.92058e-20 6.44571e-05
12.4394 -3.31053e-20 6.35944e-05
12.481 -3.26889e-20 6.27449e-05
12.5226 -3.2883e-20 6.19084e-05
12.5643 -3.21596e-20 6.10846e-05
12.6061 -3.36395e-20 6.02732e-05
12.6479 -3.64507e-20 5.94742e-05
12.6898 -3.00377e-20 5.86872e-05
12.7317 -3.38485e-20 5.7912e-05
12.7737 -3.1235e-20 5.71484e-05
12.8158 -3.33714e-20 5.63963e-05
12.8579 -3.05908e-20 5.56554e-05
12.9001 -3.02427e-20 5.49255e-05
12.9424 -2.9575e-20 5.42064e-05
12.9847 -2.82983e-20 5.34979e-05
13.0271 -2.56925e-20 5.27999e-05
13.0696 -2.64917e-20 5.21121e-05
13.1121 -2.55398e-20 5.14345e-05
13.1547 -2.61112e-20 5.07667e-05
13.1974 -2.24548e-20 5.01087e-05
13.2402 -2.2027e-20 4.94603e-05
13.283 -2.05784e-20 4.88212e-05
13.3259 -2.11248e-20 4.81914e-05
13.3689 -1.71643e-20 4.75707e-05
13.4119 -1.49732e-20 4.69589e-05
13.455 -1.55065e-20 4.63559e-05
13.4982 -1.52158e-20 4.57615e-05
13.5415 -1.5042e-20 4.51756e-05
13.5848 -1.29715e-20 4.45981e-05
13.6283 -1.30019e-20 4.40287e-05
13.6718 -1.54231e-20 4.34674e-05
13.7153 -1.22882e-20 4.2914e-05
13.759 -1.3596e-20 4.23684e-05
13.8028 -1.11683e-20 4.18305e-05
13.8466 -1.29874e-20 4.13001e-05
13.8905 -1.30266e-20 4.07771e-05
13.9345 -1.32492e-20 4.02614e-05
13.9786 -1.36907e-20 3.97529e-05
14.0227 -1.28876e-20 3.92514e-05
14.067 -1.4159e-20 3.87568e-05
14.1113 -1.53931e-20 3.82691e-05
14.1558 -1.44765e-20 3.77881e-05
14.2003 -1.44818e-20 3.73136e-05
14.2449 -1.39991e-20 3.68457e-05
14.2896 -1.41278e-20 3.63841e-05
14.3344 -1.50913e-20 3.59288e-05
14.3793 -1.42461e-20 3.54797e-05
14.4243 -1.35489e-20 3.50367e-05
14.4693 -1.57096e-20 3.45996e-05
14.5145 -1.58022e-20 3.41684e-05
14.5598 -1.62411e-20 3.3743e-05
14.6052 -1.71312e-20 3.33233e-05
14.6506 -1.57333e-20 3.29092e-05
14.6962 -1.80375e-20 3.25007e-05
14.7419 -1.69197e-20 3.20975e-05
14.7877 -1.66954e-20 3.16997e-05
14.8336 -1.70167e-20 3.13072e-05
14.8796 -1.75266e-20 3.09198e-05
14.9257 -1.741e-20 3.05375e-05
14.9719 -1.78659e-20 3.01602e-05
15.0182 -1.6228e-20 2.97878e-05
15.0647 -1.59509e-20 2.94203e-05
15.1112 -1.71684e-20 2.90576e-05
15.1579 -1.56982e-20 2.86996e-05
15.2047 -1.6377e-20 2.83462e-05
15.2516 -1.54412e-20 2.79973e-05
15.2986 -1.54137e-20 2.7653e-05
15.3458 -1.42395e-20 2.7313e-05
15.393 -1.4991e-20 2.69774e-05
15.4404 -1.44761e-20 2.66461e-05
15.488 -1.37667e-20 2.6319e-05
15.5356 -1.31499e-20 2.5996e-05
15.5834 -1.41336e-20 2.56771e-05
15.6313 -1.20491e-20 2.53623e-05
15.6794 -1.36521e-20 2.50513e-05
15.7276 -1.23683e-20 2.47443e-05
15.7759 -1.30135e-20 2.44411e-05
15.8243 -1.2514e-20 2.41417e-05
15.873 -1.29361e-20 2.3846e-05
15.9217 -1.14605e-20 2.3554e-05
15.9706 -1.16736e-20 2.32656e-05
16.0197 -1.11981e-20 2.29807e-05
16.0689 -1.07889e-20 2.26993e-05
16.1182 -1.03024e-20 2.24214e-05
16.1677 -1.00334e-20 2.21468e-05
16.2174 -1.01737e-20 2.18756e-05
16.2672 -1.04609e-20 2.16077e-05
16.3172 -9.69491e-21 2.1343e-05
16.3674 -8.88001e-21 2.10815e-05
16.4177 -9.22509e-21 2.08231e-05
16.4682 -9.12176e-21 2.05678e-05
16.5189 -9.40935e-21 2.03156e-05
16.5697 -8.82238e-21 2.00663e-05
16.6208 -1.00001e-20 1.982e-05
16.672 -8.47131e-21 1.95766e-05
16.7234 -8.67624e-21 1.93361e-05
16.775 -8.48172e-21 1.90983e-05
16.8268 -7.7728e-21 1.88634e-05
16.8787 -7.31965e-21 1.86311e-05
16.9309 -7.42066e-21 1.84016e-05
16.9833 -6.8873e-21 1.81747e-05
17.0359 -6.83619e-21 1.79504e-05
17.0887 -7.21185e-21 1.77287e-05
17.1418 -6.98654e-21 1.75095e-05
17.195 -6.86171e-21 1.72927e-05
17.2485 -6.85943e-21 1.70785e-05
17.3022 -6.64061e-21 1.68666e-05
17.3562 -7.08383e-21 1.66571e-05
17.4104 -7.22833e-21 1.64499e-05
17.4648 -6.87389e-21 1.62451e-05
17.5195 -7.33292e-21 1.60425e-05
17.5744 -7.19594e-21 1.58421e-05
17.6296 -7.83736e-21 1.56439e-05
17.6851 -7.52367e-21 1.54478e-05
17.7408 -8.01421e-21 1.52539e-05
17.7969 -7.37558e-21 1.5062e-05
17.8532 -7.50723e-21 1.48722e-05
17.9098 -7.82423e-21 1.46844e-05
17.9667 -7.78168e-21 1.44986e-05
18.0239 -7.53638e-21 1.43148e-05
18.0815 -7.78537e-21 1.41328e-05
18.1393 -7.27642e-21 1.39528e-05
18.1975 -7.57432e-21 1.37745e-05
18.256 -6.53578e-21 1.35981e-05
18.3149 -6.74618e-21 1.34235e-05
18.3742 -5.41071e-21 1.32506e-05
18.4338 -5.33073e-21 1.30795e-05
18.4938 -4.47733e-21 1.291e-05
18.5542 -4.01494e-21 1.27422e-05
18.615 -3.54587e-21 1.2576e-05
18.6762 -3.52121e-21 1.24114e-05
18.7379 -3.17821e-21 1.22483e-05
18.8 -3.26076e-21 1.20868e-05
18.8625 -2.94926e-21 1.19267e-05
18.9255 -2.9996e-21 1.17681e-05
18.9891 -2.2275e-21 1.16109e-05
19.0531 -2.0069e-21 1.14552e-05
19.1177 -1.83381e-21 1.13007e-05
19.1828 -1.95589e-21 1.11476e-05
19.2484 -1.67421e-21 1.09958e-05
19.3147 -1.15352e-21 1.08452e-05
19.3816 -1.39669e-21 1.06958e-05
19.4491 -9.847e-22 1.05476e-05
19.5173 -1.57659e-21 1.04005e-05
19.5862 -1.48893e-21 1.02545e-05
19.6558 -2.23435e-21 1.01096e-05
19.7262 -2.61673e-21 9.96567e-06
19.7974 -2.97736e-21 9.82268e-06
19.8694 -3.18297e-21 9.68061e-06
19.9423 -3.423e-21 9.53939e-06
20.0162 -3.38106e-21 9.39897e-06
20.091 -3.18332e-21 9.25929e-06
20.1669 -2.92618e-21 9.12029e-06
20.244 -2.52158e-21 8.9819e-06
20.3222 -2.41835e-21 8.84405e-06
20.4016 -2.4156e-21 8.70665e-06
20.4825 -2.31385e-21 8.56962e-06
20.5648 -1.89053e-21 8.43286e-06
20.6487 -1.55369e-21 8.29625e-06
20.7344 -1.06696e-21 8.15968e-06
20.8219 -4.60924e-22 8.02298e-06
20.9115 2.44651e-22 7.88599e-06
21.0034 8.76987e-22 7.74852e-06
21.0979 9.50131e-22 7.61032e-06
21.1952 8.42896e-22 7.47109e-06
21.2959 7.35818e-22 7.33048e-06
21.4004 3.67259e-22 7.18803e-06
21.5093 4.3995e-22 7.04311e-06
21.6237 -9.60419e-23 6.89489e-06
21.7448 -4.98262e-22 6.74219e-06
21.8747 -8.32477e-22 6.58317e-06
22.0165 -4.34718e-22 6.41476e-06
22.1768 -2.84765e-22 6.2309e-06
22.3723 -3.92491e-22 6.01551e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.75Lambda0.5Nc1Classic/vANODiaP_FRG.txt <==
-22.3723 -2.30872e-17 -7.82058e-05
-22.1768 -6.10135e-18 -8.07537e-05
-22.0165 -1.26166e-17 -8.28964e-05
-21.8747 3.0036e-18 -8.4806e-05
-21.7448 -7.03029e-18 -8.65136e-05
-21.6237 1.29059e-17 -8.81291e-05
-21.5093 -1.11902e-17 -8.96276e-05
-21.4004 8.54175e-18 -9.10541e-05
-21.2959 -6.35374e-18 -9.24175e-05
-21.1952 -1.44866e-17 -9.37662e-05
-21.0979 -2.65785e-17 -9.50717e-05
-21.0034 -4.28036e-17 -9.63947e-05
-20.9115 -3.13572e-17 -9.76927e-05
-20.8219 -3.63034e-17 -9.90042e-05
-20.7344 -4.35472e-17 -0.000100302
-20.6487 -2.41952e-17 -0.000101622
-20.5648 -4.39062e-17 -0.000102938
-20.4825 -4.23041e-17 -0.000104284
-20.4016 -3.1248e-17 -0.000105635
-20.3222 -7.6825e-18 -0.000107021
-20.244 7.39084e-18 -0.00010842
-20.1669 1.58704e-17 -0.00010986
-20.091 1.98158e-17 -0.00011132
-20.0162 1.13099e-17 -0.000112827
-19.9423 -1.76149e-18 -0.000114361
-19.8694 2.02987e-18 -0.000115947
-19.7974 2.04383e-17 -0.000117564
-19.7262 -5.60618e-18 -0.000119239
-19.6558 7.47961e-18 -0.000120951
-19.5862 -9.83113e-18 -0.000122725
-19.5173 -2.39313e-17 -0.000124541
-19.4491 -4.54884e-17 -0.000126422
-19.3816 -6.34357e-17 -0.000128347
-19.3147 -8.00913e-17 -0.000130338
-19.2484 -7.50273e-17 -0.000132377
-19.1828 -8.15239e-17 -0.000134487
-19.1177 -9.32347e-17 -0.000136648
-19.0531 -9.62137e-17 -0.000138881
-18.9891 -1.08528e-16 -0.000141167
-18.9255 -1.30616e-16 -0.000143528
-18.8625 -1.24569e-16 -0.000145946
-18.8 -1.33842e-16 -0.000148443
-18.7379 -1.42617e-16 -0.000150998
-18.6762 -1.40023e-16 -0.000153631
-18.615 -1.41881e-16 -0.000156324
-18.5542 -1.39541e-16 -0.000159097
-18.4938 -1.4661e-16 -0.000161934
-18.4338 -1.40594e-16 -0.000164852
-18.3742 -1.34819e-16 -0.000167834
-18.3149 -1.45769e-16 -0.000170896
-18.256 -1.29135e-16 -0.000174021
-18.1975 -1.17682e-16 -0.000177231
-18.1393 -1.14043e-16 -0.000180505
-18.0815 -1.02175e-16 -0.000183863
-18.0239 -1.10153e-16 -0.000187283
-17.9667 -1.15138e-16 -0.000190785
-17.9098 -9.42922e-17 -0.000194352
-17.8532 -1.11498e-16 -0.000198002
-17.7969 -1.0995e-16 -0.000201714
-17.7408 -9.43101e-17 -0.000205506
-17.6851 -9.91685e-17 -0.000209361
-17.6296 -9.81522e-17 -0.000213295
-17.5744 -1.0157e-16 -0.000217288
-17.5195 -1.17929e-16 -0.00022136
-17.4648 -9.66947e-17 -0.000225488
-17.4104 -1.20611e-16 -0.000229687
-17.3562 -1.10193e-16 -0.000233943
-17.3022 -1.15349e-16 -0.000238268
-17.2485 -1.48445e-16 -0.00024264
-17.195 -1.33622e-16 -0.000247078
-17.1418 -1.63638e-16 -0.00025156
-17.0887 -1.71759e-16 -0.000256094
-17.0359 -1.82373e-16 -0.000260662
-16.9833 -1.91977e-16 -0.000265274
-16.9309 -2.18698e-16 -0.000269908
-16.8787 -2.15829e-16 -0.000274573
-16.8268 -2.28558e-16 -0.000279238
-16.775 -2.37795e-16 -0.00028392
-16.7234 -2.43818e-16 -0.000288591
-16.672 -2.82965e-16 -0.000293251
-16.6208 -2.73817e-16 -0.000297875
-16.5697 -3.12193e-16 -0.00030247
-16.5189 -3.22605e-16 -0.000306999
-16.4682 -3.02109e-16 -0.000311471
-16.4177 -3.72775e-16 -0.000315849
-16.3674 -3.65654e-16 -0.000320125
-16.3172 -3.88466e-16 -0.000324278
-16.2672 -3.97978e-16 -0.000328299
-16.2174 -4.13962e-16 -0.000332142
-16.1677 -4.01393e-16 -0.000335812
-16.1182 -4.28456e-16 -0.000339272
-16.0689 -4.45317e-16 -0.000342507
-16.0197 -4.51233e-16 -0.000345478
-15.9706 -4.70867e-16 -0.000348185
-15.9217 -4.38646e-16 -0.000350578
-15.873 -4.836e-16 -0.000352651
-15.8243 -4.78179e-16 -0.000354368
-15.7759 -4.51278e-16 -0.000355716
-15.7276 -4.434e-16 -0.000356651
-15.6794 -4.57375e-16 -0.000357177
-15.6313 -4.31147e-16 -0.000357251
-15.5834 -4.53512e-16 -0.00035686
-15.5356 -4.16719e-16 -0.000355982
-15.488 -4.17665e-16 -0.000354613
-15.4404 -4.18614e-16 -0.000352713
-15.393 -3.96575e-16 -0.000350293
-15.3458 -3.95423e-16 -0.000347327
-15.2986 -3.84395e-16 -0.000343819
-15.2516 -3.97523e-16 -0.000339747
-15.2047 -3.66576e-16 -0.000335132
-15.1579 -3.55691e-16 -0.000329948
-15.1112 -3.63333e-16 -0.000324216
-15.0647 -3.23001e-16 -0.000317936
-15.0182 -3.14297e-16 -0.000311116
-14.9719 -3.20136e-16 -0.000303762
-14.9257 -3.01602e-16 -0.000295906
-14.8796 -2.85048e-16 -0.000287538
-14.8336 -2.81372e-16 -0.0002787
-14.7877 -2.56906e-16 -0.000269395
-14.7419 -2.57704e-16 -0.000259659
-14.6962 -2.25572e-16 -0.000249496
-14.6506 -2.2805e-16 -0.000238959
-14.6052 -2.19139e-16 -0.000228048
-14.5598 -2.10529e-16 -0.0002168
-14.5145 -2.01863e-16 -0.000205241
-14.4693 -1.94581e-16 -0.000193409
-14.4243 -1.8653e-16 -0.000181303
-14.3793 -1.97971e-16 -0.000168985
-14.3344 -1.87336e-16 -0.000156462
-14.2896 -1.72992e-16 -0.000143759
-14.2449 -2.02031e-16 -0.000130909
-14.2003 -1.82142e-16 -0.000117943
-14.1558 -1.94847e-16 -0.000104853
-14.1113 -1.88454e-16 -9.17088e-05
-14.067 -1.7351e-16 -7.84819e-05
-14.0227 -1.92242e-16 -6.52209e-05
-13.9786 -1.77213e-16 -5.19384e-05
-13.9345 -1.7628e-16 -3.86401e-05
-13.8905 -1.83582e-16 -2.53383e-05
-13.8466 -1.69882e-16 -1.20711e-05
-13.8028 -1.78716e-16 1.20017e-06
-13.759 -1.76259e-16 1.44221e-05
-13.7153 -1.77579e-16 2.76074e-05
-13.6718 -1.85758e-16 4.07719e-05
-13.6283 -1.61911e-16 5.3873e-05
-13.5848 -1.70091e-16 6.69489e-05
-13.5415 -1.78321e-16 7.99937e-05
-13.4982 -1.53447e-16 9.29835e-05
-13.455 -1.70184e-16 0.000105982
-13.4119 -1.41242e-16 0.000118935
-13.3689 -1.48703e-16 0.000131902
-13.3259 -1.43715e-16 0.000144877
-13.283 -1.16754e-16 0.000157875
-13.2402 -1.35212e-16 0.000170927
-13.1974 -1.07258e-16 0.00018406
-13.1547 -1.11563e-16 0.000197289
-13.1121 -1.19069e-16 0.000210683
-13.0696 -9.31763e-17 0.000224244
-13.0271 -1.03867e-16 0.000238071
-12.9847 -7.85552e-17 0.000252156
-12.9424 -9.16795e-17 0.000266593
-12.9001 -8.06841e-17 0.000281311
-12.8579 -7.77109e-17 0.000296236
-12.8158 -7.79664e-17 0.000311135
-12.7737 -7.25194e-17 0.000325548
-12.7317 -7.92988e-17 0.00033916
-12.6898 -6.88981e-17 0.000351784
-12.6479 -5.59593e-17 0.00036352
-12.6061 -5.94475e-17 0.000375013
-12.5643 -5.05326e-17 0.000386265
-12.5226 -5.1532e-17 0.00039798
-12.481 -3.00216e-17 0.000409824
-12.4394 -2.84485e-17 0.000422113
-12.3979 -2.60252e-17 0.00043476
-12.3565 1.09504e-17 0.000447541
-12.3151 -5.07102e-18 0.000460795
-12.2738 3.22246e-17 0.000473977
-12.2325 1.44649e-17 0.000487551
-12.1913 4.26877e-17 0.000501071
-12.1501 4.54022e-17 0.000514732
-12.109 6.5326e-17 0.000528525
-12.068 8.71101e-17 0.000542178
-12.027 8.65416e-17 0.000556091
-11.986 1.20704e-16 0.000569694
-11.9452 1.21117e-16 0.000583523
-11.9043 1.48637e-16 0.000597063
-11.8636 1.56166e-16 0.000610614
-11.8228 1.55824e-16 0.000624073
-11.7822 1.57245e-16 0.000637245
-11.7415 1.74631e-16 0.000650503
-11.701 1.52999e-16 0.00066326
-11.6605 1.7406e-16 0.000676135
-11.62 1.31672e-16 0.000688483
-11.5796 1.85164e-16 0.000700778
-11.5392 1.55594e-16 0.000712742
-11.4989 1.83295e-16 0.000724327
-11.4587 1.78034e-16 0.000735867
-11.4184 1.49948e-16 0.000746733
-11.3783 1.84781e-16 0.00075771
-11.3381 1.51469e-16 0.000767908
-11.2981 1.78722e-16 0.000778163
-11.2581 1.60867e-16 0.000787773
-11.2181 1.82316e-16 0.000797182
-11.1781 1.81571e-16 0.000806267
-11.1383 1.58392e-16 0.000814832
-11.0984 1.76779e-16 0.000823367
-11.0586 1.72239e-16 0.000831178
-11.0189 1.9742e-16 0.000839088
-10.9792 1.64005e-16 0.000846271
-10.9395 2.05036e-16 0.000853468
-10.8999 1.46578e-16 0.000860169
-10.8603 1.80176e-16 0.000866606
-10.8208 1.50535e-16 0.000872958
-10.7813 1.64119e-16 0.000878723
-10.7418 1.73927e-16 0.000884743
-10.7024 1.75054e-16 0.000889998
-10.6631 1.83997e-16 0.000895649
-10.6238 1.72431e-16 0.000900575
-10.5845 2.09455e-16 0.000905828
-10.5452 1.76676e-16 0.000910605
-10.506 2.13001e-16 0.000915451
-10.4669 1.95401e-16 0.000920238
-10.4278 2.27575e-16 0.000924757
-10.3887 2.26428e-16 0.000929641
-10.3496 2.34824e-16 0.000933998
-10.3106 2.38741e-16 0.000938977
-10.2717 2.60419e-16 0.000943352
-10.2328 2.46152e-16 0.000948412
-10.1939 2.27181e-16 0.000952995
-10.155 2.55211e-16 0.000958124
-10.1162 2.57734e-16 0.00096309
-10.0774 2.58209e-16 0.000968299
-10.0387 2.48319e-16 0.000973798
-10 2.90913e-16 0.000979182
-9.96134 2.76891e-16 0.00098528
-9.92271 2.93179e-16 0.000990996
-9.88412 3.1749e-16 0.000997687
-9.84557 2.95476e-16 0.00100391
-9.80704 3.02474e-16 0.00101117
-9.76856 2.94609e-16 0.00101808
-9.73011 3.12354e-16 0.0010259
-9.69169 3.07685e-16 0.00103364
-9.65331 3.15378e-16 0.00104202
-9.61496 2.98774e-16 0.00105073
-9.57664 3.05947e-16 0.0010597
-9.53836 3.07721e-16 0.00106946
-9.50011 2.89787e-16 0.00107915
-9.46189 3.08558e-16 0.00108997
-9.42371 3.16987e-16 0.00110052
-9.38556 3.0275e-16 0.00111236
-9.34744 3.59103e-16 0.0011239
-9.30935 3.50509e-16 0.00113674
-9.2713 4.18745e-16 0.00114939
-9.23327 4.37379e-16 0.00116322
-9.19528 5.05403e-16 0.00117706
-9.15732 5.26253e-16 0.00119185
-9.11939 6.04911e-16 0.001207
-9.08149 6.84798e-16 0.00122268
-9.04362 7.56144e-16 0.00123923
-9.00578 8.15664e-16 0.00125586
-8.96797 8.84968e-16 0.00127378
-8.93019 9.34167e-16 0.00129143
-8.89244 1.02065e-15 0.00131064
-8.85471 1.07172e-15 0.00132938
-8.81702 1.11821e-15 0.0013498
-8.77936 1.1814e-15 0.00136966
-8.74172 1.20494e-15 0.00139118
-8.70412 1.28578e-15 0.00141217
-8.66654 1.31417e-15 0.00143465
-8.62899 1.33527e-15 0.00145677
-8.59146 1.3308e-15 0.00148008
-8.55397 1.35002e-15 0.00150328
-8.5165 1.34313e-15 0.00152726
-8.47906 1.30303e-15 0.00155147
-8.44165 1.29586e-15 0.00157592
-8.40426 1.26509e-15 0.00160104
-8.3669 1.27727e-15 0.00162578
-8.32956 1.19833e-15 0.00165159
-8.29226 1.24169e-15 0.00167644
-8.25497 1.1893e-15 0.00170255
-8.21772 1.17823e-15 0.00172729
-8.18049 1.17532e-15 0.00175327
-8.14328 1.19315e-15 0.00177761
-8.1061 1.12993e-15 0.00180305
-8.06895 1.1777e-15 0.00182655
-8.03182 1.12807e-15 0.0018509
-7.99471 1.20003e-15 0.00187301
-7.95763 1.13859e-15 0.00189561
-7.92058 1.14474e-15 0.00191582
-7.88355 1.15358e-15 0.00193585
-7.84654 1.19682e-15 0.00195356
-7.80955 1.19516e-15 0.00197005
-7.77259 1.237e-15 0.00198442
-7.73566 1.27873e-15 0.00199631
-7.69874 1.3332e-15 0.00200627
-7.66185 1.31329e-15 0.00201241
-7.62498 1.35667e-15 0.00201671
-7.58814 1.47316e-15 0.00201583
-7.55132 1.51928e-15 0.00201292
-7.51452 1.49504e-15 0.00200363
-7.47774 1.61862e-15 0.00199175
-7.44099 1.76369e-15 0.00197248
-7.40425 1.77754e-15 0.00194987
-7.36754 1.78799e-15 0.00191889
-7.33085 1.90581e-15 0.00188371
-7.29418 2.00877e-15 0.00183919
-7.25754 1.97168e-15 0.00178954
-7.22091 1.93285e-15 0.00172969
-7.18431 2.00246e-15 0.00166368
-7.14772 2.0523e-15 0.00158693
-7.11116 1.95486e-15 0.00150284
-7.07462 1.88528e-15 0.00140797
-7.0381 1.9483e-15 0.00130441
-7.00159 1.93175e-15 0.00119058
-6.96511 1.70127e-15 0.00106679
-6.92865 1.62984e-15 0.000933637
-6.89221 1.58523e-15 0.000789681
-6.85579 1.45819e-15 0.000637557
-6.81938 1.20521e-15 0.000474395
-6.783 1.10987e-15 0.000304605
-6.74664 9.9413e-16 0.00012417
-6.71029 8.10111e-16 -6.09109e-05
-6.67397 5.64457e-16 -0.00025568
-6.63766 3.69428e-16 -0.000452616
-6.60137 3.05829e-16 -0.000657822
-6.5651 1.49325e-16 -0.000862265
-6.52885 -1.48162e-16 -0.00107321
-6.49262 -1.85459e-16 -0.00128021
-6.4564 -3.49019e-16 -0.00149167
-6.42021 -3.15422e-16 -0.00169607
-6.38403 -5.77865e-16 -0.00190271
-6.34786 -4.67713e-16 -0.00209958
-6.31172 -5.93864e-16 -0.00229643
-6.27559 -4.97459e-16 -0.00248144
-6.23949 -6.25761e-16 -0.00266429
-6.20339 -4.75774e-16 -0.00283404
-6.16732 -5.32141e-16 -0.00299976
-6.13126 -4.16545e-16 -0.00315201
-6.09522 -4.73972e-16 -0.00329869
-6.05919 -3.83064e-16 -0.0034324
-6.02319 -4.41624e-16 -0.00355936
-5.9872 -3.62789e-16 -0.00367462
-5.95122 -5.22606e-16 -0.00378225
-5.91526 -4.70246e-16 -0.00388012
-5.87932 -5.93946e-16 -0.0039697
-5.84339 -5.67206e-16 -0.00405187
-5.80748 -6.54724e-16 -0.00412531
-5.77158 -7.18984e-16 -0.0041939
-5.7357 -6.21974e-16 -0.00425348
-5.69984 -7.15366e-16 -0.0043108
-5.66399 -5.07072e-16 -0.00435887
-5.62815 -6.58016e-16 -0.00440721
-5.59233 -3.506e-16 -0.00444602
-5.55653 -5.16762e-16 -0.00448748
-5.52074 -2.90221e-16 -0.00451901
-5.48497 -3.97194e-16 -0.00455539
-5.4492 -2.32073e-16 -0.00458134
-5.41346 -2.84887e-16 -0.00461409
-5.37773 -2.20294e-16 -0.00463579
-5.34201 -2.36311e-16 -0.004666
-5.30631 -8.7149e-17 -0.00468448
-5.27062 -1.87759e-16 -0.00471296
-5.23494 -9.63367e-17 -0.004729
-5.19928 -2.21521e-16 -0.00475632
-5.16363 -6.45025e-17 -0.00477057
-5.128 -4.02961e-16 -0.00479721
-5.09237 -2.68391e-16 -0.00481032
-5.05677 -5.9755e-16 -0.0048368
-5.02117 -3.71566e-16 -0.00484956
-4.98559 -8.18373e-16 -0.00487663
-4.95002 -5.40259e-16 -0.00489012
-4.91446 -1.07563e-15 -0.00491888
-4.87892 -7.27732e-16 -0.00493461
-4.84339 -1.30336e-15 -0.00496671
-4.80787 -9.44147e-16 -0.00498671
-4.77237 -1.58638e-15 -0.00502436
-4.73687 -1.22143e-15 -0.00505131
-4.70139 -1.86963e-15 -0.00509725
-4.66592 -1.69088e-15 -0.00513434
-4.63046 -2.1385e-15 -0.00519174
-4.59502 -1.96784e-15 -0.00524251
-4.55958 -2.48162e-15 -0.00531471
-4.52416 -2.31787e-15 -0.00538272
-4.48875 -2.72396e-15 -0.00547287
-4.45335 -2.70588e-15 -0.00556134
-4.41797 -2.94548e-15 -0.00567202
-4.38259 -3.02804e-15 -0.00578341
-4.34722 -3.30107e-15 -0.00591629
-4.31187 -3.32392e-15 -0.00605202
-4.27653 -3.47369e-15 -0.00620756
-4.24119 -3.51612e-15 -0.00636784
-4.20587 -3.65701e-15 -0.00654523
-4.17056 -3.66988e-15 -0.00672898
-4.13526 -3.92019e-15 -0.0069261
-4.09997 -4.04088e-15 -0.00713101
-4.06469 -4.38131e-15 -0.00734456
-4.02942 -4.55269e-15 -0.00756707
-3.99416 -4.7766e-15 -0.00779271
-3.95891 -4.89932e-15 -0.00802816
-3.92367 -5.06932e-15 -0.0082605
-3.88844 -5.10923e-15 -0.00850309
-3.85322 -5.24034e-15 -0.0087356
-3.81801 -5.33297e-15 -0.00897829
-3.7828 -5.5525e-15 -0.00920308
-3.74761 -5.77475e-15 -0.00943736
-3.71243 -6.11896e-15 -0.00964483
-3.67726 -6.53271e-15 -0.00986044
-3.64209 -7.42383e-15 -0.0100388
-3.60694 -7.86483e-15 -0.0102233
-3.57179 -8.91769e-15 -0.010358
-3.53665 -9.60151e-15 -0.0104963
-3.50152 -1.03696e-14 -0.0105697
-3.4664 -1.09078e-14 -0.0106428
-3.43129 -1.10422e-14 -0.0106334
-3.39619 -1.05219e-14 -0.0106179
-3.36109 -1.00492e-14 -0.0104998
-3.32601 -8.96528e-15 -0.0103667
-3.29093 -8.08751e-15 -0.0101088
-3.25586 -6.53347e-15 -0.00982366
-3.2208 -5.88233e-15 -0.00938862
-3.18574 -4.70032e-15 -0.00891205
-3.1507 -5.08504e-15 -0.00825574
-3.11566 -3.14512e-15 -0.00754295
-3.08063 -4.63107e-15 -0.00661544
-3.0456 -2.07656e-15 -0.005616
-3.01059 -5.35571e-15 -0.00436342
-2.97558 -9.88601e-16 -0.00302193
-2.94058 -3.88201e-15 -0.00138906
-2.90558 -2.3732e-16 0.000351556
-2.87059 -2.97048e-15 0.00241757
-2.83561 -3.07411e-16 0.00460998
-2.80064 -6.78246e-17 0.00715327
-2.76567 -4.70426e-18 0.00983584
-2.73071 9.39556e-16 0.0128802
-2.69576 3.18726e-15 0.0160615
-2.66081 6.74967e-15 0.0195903
-2.62587 5.61071e-15 0.0232246
-2.59094 9.95465e-15 0.0271494
-2.55601 9.6794e-15 0.0311022
-2.52109 1.87104e-14 0.0352231
-2.48617 1.35475e-14 0.0392323
-2.45126 2.15268e-14 0.0432069
-2.41636 1.79125e-14 0.0468671
-2.38146 2.62486e-14 0.0502235
-2.34657 1.56952e-14 0.0530351
-2.31168 2.29647e-14 0.0552703
-2.2768 1.40031e-14 0.056779
-2.24192 1.57666e-14 0.0575355
-2.20705 1.71513e-14 0.057519
-2.17219 9.70907e-15 0.0567525
-2.13733 2.13443e-14 0.0553378
-2.10247 4.16587e-15 0.0533513
-2.06762 2.14963e-14 0.0509636
-2.03278 1.91498e-15 0.0482675
-1.99794 2.16352e-14 0.0454388
-1.9631 -2.85247e-15 0.0425418
-1.92827 1.82498e-14 0.03972
-1.89345 -2.02291e-15 0.0369895
-1.85862 1.45349e-14 0.0344554
-1.82381 -1.51804e-15 0.0320911
-1.78899 6.68195e-15 0.0299722
-1.75419 1.08878e-15 0.0280454
-1.71938 2.94807e-15 0.026368
-1.68458 6.67288e-16 0.0248748
-1.64979 -4.06924e-16 0.0236121
-1.61499 6.05813e-16 0.0225133
-1.58021 2.43708e-16 0.0216177
-1.54542 -8.70493e-16 0.0208629
-1.51064 -3.13496e-16 0.0202837
-1.47586 -1.62028e-15 0.0198241
-1.44109 1.16103e-15 0.019516
-1.40632 -2.29435e-15 0.0193098
-1.37155 1.67521e-15 0.0192359
-1.33679 -1.69347e-15 0.0192505
-1.30203 3.85309e-15 0.0193832
-1.26727 -3.20315e-16 0.0195948
-1.23251 5.10277e-15 0.0199158
-1.19776 1.54244e-15 0.0203095
-1.16301 6.98281e-15 0.0208085
-1.12827 3.76844e-15 0.0213774
-1.09352 8.00001e-15 0.0220521
-1.05878 5.82455e-15 0.0227966
-1.02405 9.99878e-15 0.0236517
-0.989309 8.19835e-15 0.0245793
-0.954576 1.16723e-14 0.025626
-0.919844 1.00452e-14 0.0267508
-0.885115 1.43375e-14 0.0280068
-0.850388 1.24843e-14 0.0293486
-0.815663 1.70545e-14 0.0308378
-0.78094 1.43742e-14 0.0324219
-0.746219 2.10895e-14 0.0341731
-0.711499 1.62013e-14 0.0360286
-0.676781 2.47105e-14 0.0380742
-0.642065 1.4922e-14 0.0402319
-0.60735 2.93391e-14 0.0426041
-0.572637 9.55158e-15 0.0450921
-0.537925 3.44897e-14 0.0478178
-0.503214 -2.5441e-15 0.0506534
-0.468504 4.63095e-14 0.053744
-0.433796 -1.98427e-14 0.0569226
-0.399089 6.51485e-14 0.0603592
-0.364382 -4.15326e-14 0.0638362
-0.329676 9.81554e-14 0.0675473
-0.294972 -6.24737e-14 0.0712125
-0.260267 1.42788e-13 0.0750417
-0.225564 -6.37475e-14 0.078681
-0.190861 1.89096e-13 0.0823528
-0.156158 -1.17308e-14 0.0856074
-0.121456 1.80262e-13 0.0886531
-0.0867541 1.20695e-13 0.0910024
-0.0520524 4.09916e-14 0.092791
-0.0173508 6.52367e-13 0.0935513
0.0173508 6.52367e-13 0.0935513
0.0520524 4.09916e-14 0.092791
0.0867541 1.20695e-13 0.0910024
0.121456 1.80262e-13 0.0886531
0.156158 -1.17308e-14 0.0856074
0.190861 1.89096e-13 0.0823528
0.225564 -6.37475e-14 0.078681
0.260267 1.42788e-13 0.0750417
0.294972 -6.24737e-14 0.0712125
0.329676 9.81554e-14 0.0675473
0.364382 -4.15326e-14 0.0638362
0.399089 6.51485e-14 0.0603592
0.433796 -1.98427e-14 0.0569226
0.468504 4.63095e-14 0.053744
0.503214 -2.5441e-15 0.0506534
0.537925 3.44897e-14 0.0478178
0.572637 9.55158e-15 0.0450921
0.60735 2.93391e-14 0.0426041
0.642065 1.4922e-14 0.0402319
0.676781 2.47105e-14 0.0380742
0.711499 1.62013e-14 0.0360286
0.746219 2.10895e-14 0.0341731
0.78094 1.43742e-14 0.0324219
0.815663 1.70545e-14 0.0308378
0.850388 1.24843e-14 0.0293486
0.885115 1.43375e-14 0.0280068
0.919844 1.00452e-14 0.0267508
0.954576 1.16723e-14 0.025626
0.989309 8.19835e-15 0.0245793
1.02405 9.99878e-15 0.0236517
1.05878 5.82455e-15 0.0227966
1.09352 8.00001e-15 0.0220521
1.12827 3.76844e-15 0.0213774
1.16301 6.98281e-15 0.0208085
1.19776 1.54244e-15 0.0203095
1.23251 5.10277e-15 0.0199158
1.26727 -3.20315e-16 0.0195948
1.30203 3.85309e-15 0.0193832
1.33679 -1.69347e-15 0.0192505
1.37155 1.67521e-15 0.0192359
1.40632 -2.29435e-15 0.0193098
1.44109 1.16103e-15 0.019516
1.47586 -1.62028e-15 0.0198241
1.51064 -3.13496e-16 0.0202837
1.54542 -8.70493e-16 0.0208629
1.58021 2.43708e-16 0.0216177
1.61499 6.05813e-16 0.0225133
1.64979 -4.06924e-16 0.0236121
1.68458 6.67288e-16 0.0248748
1.71938 2.94807e-15 0.026368
1.75419 1.08878e-15 0.0280454
1.78899 6.68195e-15 0.0299722
1.82381 -1.51804e-15 0.0320911
1.85862 1.45349e-14 0.0344554
1.89345 -2.02291e-15 0.0369895
1.92827 1.82498e-14 0.03972
1.9631 -2.85247e-15 0.0425418
1.99794 2.16352e-14 0.0454388
2.03278 1.91498e-15 0.0482675
2.06762 2.14963e-14 0.0509636
2.10247 4.16587e-15 0.0533513
2.13733 2.13443e-14 0.0553378
2.17219 9.70907e-15 0.0567525
2.20705 1.71513e-14 0.057519
2.24192 1.57666e-14 0.0575355
2.2768 1.40031e-14 0.056779
2.31168 2.29647e-14 0.0552703
2.34657 1.56952e-14 0.0530351
2.38146 2.62486e-14 0.0502235
2.41636 1.79125e-14 0.0468671
2.45126 2.15268e-14 0.0432069
2.48617 1.35475e-14 0.0392323
2.52109 1.87104e-14 0.0352231
2.55601 9.6794e-15 0.0311022
2.59094 9.95465e-15 0.0271494
2.62587 5.61071e-15 0.0232246
2.66081 6.74967e-15 0.0195903
2.69576 3.18726e-15 0.0160615
2.73071 9.39556e-16 0.0128802
2.76567 -4.70426e-18 0.00983584
2.80064 -6.78246e-17 0.00715327
2.83561 -3.07411e-16 0.00460998
2.87059 -2.97048e-15 0.00241757
2.90558 -2.3732e-16 0.000351556
2.94058 -3.88201e-15 -0.00138906
2.97558 -9.88601e-16 -0.00302193
3.01059 -5.35571e-15 -0.00436342
3.0456 -2.07656e-15 -0.005616
3.08063 -4.63107e-15 -0.00661544
3.11566 -3.14512e-15 -0.00754295
3.1507 -5.08504e-15 -0.00825574
3.18574 -4.70032e-15 -0.00891205
3.2208 -5.88233e-15 -0.00938862
3.25586 -6.53347e-15 -0.00982366
3.29093 -8.08751e-15 -0.0101088
3.32601 -8.96528e-15 -0.0103667
3.36109 -1.00492e-14 -0.0104998
3.39619 -1.05219e-14 -0.0106179
3.43129 -1.10422e-14 -0.0106334
3.4664 -1.09078e-14 -0.0106428
3.50152 -1.03696e-14 -0.0105697
3.53665 -9.60151e-15 -0.0104963
3.57179 -8.91769e-15 -0.010358
3.60694 -7.86483e-15 -0.0102233
3.64209 -7.42383e-15 -0.0100388
3.67726 -6.53271e-15 -0.00986044
3.71243 -6.11896e-15 -0.00964483
3.74761 -5.77475e-15 -0.00943736
3.7828 -5.5525e-15 -0.00920308
3.81801 -5.33297e-15 -0.00897829
3.85322 -5.24034e-15 -0.0087356
3.88844 -5.10923e-15 -0.00850309
3.92367 -5.06932e-15 -0.0082605
3.95891 -4.89932e-15 -0.00802816
3.99416 -4.7766e-15 -0.00779271
4.02942 -4.55269e-15 -0.00756707
4.06469 -4.38131e-15 -0.00734456
4.09997 -4.04088e-15 -0.00713101
4.13526 -3.92019e-15 -0.0069261
4.17056 -3.66988e-15 -0.00672898
4.20587 -3.65701e-15 -0.00654523
4.24119 -3.51612e-15 -0.00636784
4.27653 -3.47369e-15 -0.00620756
4.31187 -3.32392e-15 -0.00605202
4.34722 -3.30107e-15 -0.00591629
4.38259 -3.02804e-15 -0.00578341
4.41797 -2.94548e-15 -0.00567202
4.45335 -2.70588e-15 -0.00556134
4.48875 -2.72396e-15 -0.00547287
4.52416 -2.31787e-15 -0.00538272
4.55958 -2.48162e-15 -0.00531471
4.59502 -1.96784e-15 -0.00524251
4.63046 -2.1385e-15 -0.00519174
4.66592 -1.69088e-15 -0.00513434
4.70139 -1.86963e-15 -0.00509725
4.73687 -1.22143e-15 -0.00505131
4.77237 -1.58638e-15 -0.00502436
4.80787 -9.44147e-16 -0.00498671
4.84339 -1.30336e-15 -0.00496671
4.87892 -7.27732e-16 -0.00493461
4.91446 -1.07563e-15 -0.00491888
4.95002 -5.40259e-16 -0.00489012
4.98559 -8.18373e-16 -0.00487663
5.02117 -3.71566e-16 -0.00484956
5.05677 -5.9755e-16 -0.0048368
5.09237 -2.68391e-16 -0.00481032
5.128 -4.02961e-16 -0.00479721
5.16363 -6.45025e-17 -0.00477057
5.19928 -2.21521e-16 -0.00475632
5.23494 -9.63367e-17 -0.004729
5.27062 -1.87759e-16 -0.00471296
5.30631 -8.7149e-17 -0.00468448
5.34201 -2.36311e-16 -0.004666
5.37773 -2.20294e-16 -0.00463579
5.41346 -2.84887e-16 -0.00461409
5.4492 -2.32073e-16 -0.00458134
5.48497 -3.97194e-16 -0.00455539
5.52074 -2.90221e-16 -0.00451901
5.55653 -5.16762e-16 -0.00448748
5.59233 -3.506e-16 -0.00444602
5.62815 -6.58016e-16 -0.00440721
5.66399 -5.07072e-16 -0.00435887
5.69984 -7.15366e-16 -0.0043108
5.7357 -6.21974e-16 -0.00425348
5.77158 -7.18984e-16 -0.0041939
5.80748 -6.54724e-16 -0.00412531
5.84339 -5.67206e-16 -0.00405187
5.87932 -5.93946e-16 -0.0039697
5.91526 -4.70246e-16 -0.00388012
5.95122 -5.22606e-16 -0.00378225
5.9872 -3.62789e-16 -0.00367462
6.02319 -4.41624e-16 -0.00355936
6.05919 -3.83064e-16 -0.0034324
6.09522 -4.73972e-16 -0.00329869
6.13126 -4.16545e-16 -0.00315201
6.16732 -5.32141e-16 -0.00299976
6.20339 -4.75774e-16 -0.00283404
6.23949 -6.25761e-16 -0.00266429
6.27559 -4.97459e-16 -0.00248144
6.31172 -5.93864e-16 -0.00229643
6.34786 -4.67713e-16 -0.00209958
6.38403 -5.77865e-16 -0.00190271
6.42021 -3.15422e-16 -0.00169607
6.4564 -3.49019e-16 -0.00149167
6.49262 -1.85459e-16 -0.00128021
6.52885 -1.48162e-16 -0.00107321
6.5651 1.49325e-16 -0.000862265
6.60137 3.05829e-16 -0.000657822
6.63766 3.69428e-16 -0.000452616
6.67397 5.64457e-16 -0.00025568
6.71029 8.10111e-16 -6.09109e-05
6.74664 9.9413e-16 0.00012417
6.783 1.10987e-15 0.000304605
6.81938 1.20521e-15 0.000474395
6.85579 1.45819e-15 0.000637557
6.89221 1.58523e-15 0.000789681
6.92865 1.62984e-15 0.000933637
6.96511 1.70127e-15 0.00106679
7.00159 1.93175e-15 0.00119058
7.0381 1.9483e-15 0.00130441
7.07462 1.88528e-15 0.00140797
7.11116 1.95486e-15 0.00150284
7.14772 2.0523e-15 0.00158693
7.18431 2.00246e-15 0.00166368
7.22091 1.93285e-15 0.00172969
7.25754 1.97168e-15 0.00178954
7.29418 2.00877e-15 0.00183919
7.33085 1.90581e-15 0.00188371
7.36754 1.78799e-15 0.00191889
7.40425 1.77754e-15 0.00194987
7.44099 1.76369e-15 0.00197248
7.47774 1.61862e-15 0.00199175
7.51452 1.49504e-15 0.00200363
7.55132 1.51928e-15 0.00201292
7.58814 1.47316e-15 0.00201583
7.62498 1.35667e-15 0.00201671
7.66185 1.31329e-15 0.00201241
7.69874 1.3332e-15 0.00200627
7.73566 1.27873e-15 0.00199631
7.77259 1.237e-15 0.00198442
7.80955 1.19516e-15 0.00197005
7.84654 1.19682e-15 0.00195356
7.88355 1.15358e-15 0.00193585
7.92058 1.14474e-15 0.00191582
7.95763 1.13859e-15 0.00189561
7.99471 1.20003e-15 0.00187301
8.03182 1.12807e-15 0.0018509
8.06895 1.1777e-15 0.00182655
8.1061 1.12993e-15 0.00180305
8.14328 1.19315e-15 0.00177761
8.18049 1.17532e-15 0.00175327
8.21772 1.17823e-15 0.00172729
8.25497 1.1893e-15 0.00170255
8.29226 1.24169e-15 0.00167644
8.32956 1.19833e-15 0.00165159
8.3669 1.27727e-15 0.00162578
8.40426 1.26509e-15 0.00160104
8.44165 1.29586e-15 0.00157592
8.47906 1.30303e-15 0.00155147
8.5165 1.34313e-15 0.00152726
8.55397 1.35002e-15 0.00150328
8.59146 1.3308e-15 0.00148008
8.62899 1.33527e-15 0.00145677
8.66654 1.31417e-15 0.00143465
8.70412 1.28578e-15 0.00141217
8.74172 1.20494e-15 0.00139118
8.77936 1.1814e-15 0.00136966
8.81702 1.11821e-15 0.0013498
8.85471 1.07172e-15 0.00132938
8.89244 1.02065e-15 0.00131064
8.93019 9.34167e-16 0.00129143
8.96797 8.84968e-16 0.00127378
9.00578 8.15664e-16 0.00125586
9.04362 7.56144e-16 0.00123923
9.08149 6.84798e-16 0.00122268
9.11939 6.04911e-16 0.001207
9.15732 5.26253e-16 0.00119185
9.19528 5.05403e-16 0.00117706
9.23327 4.37379e-16 0.00116322
9.2713 4.18745e-16 0.00114939
9.30935 3.50509e-16 0.00113674
9.34744 3.59103e-16 0.0011239
9.38556 3.0275e-16 0.00111236
9.42371 3.16987e-16 0.00110052
9.46189 3.08558e-16 0.00108997
9.50011 2.89787e-16 0.00107915
9.53836 3.07721e-16 0.00106946
9.57664 3.05947e-16 0.0010597
9.61496 2.98774e-16 0.00105073
9.65331 3.15378e-16 0.00104202
9.69169 3.07685e-16 0.00103364
9.73011 3.12354e-16 0.0010259
9.76856 2.94609e-16 0.00101808
9.80704 3.02474e-16 0.00101117
9.84557 2.95476e-16 0.00100391
9.88412 3.1749e-16 0.000997687
9.92271 2.93179e-16 0.000990996
9.96134 2.76891e-16 0.00098528
10 2.90913e-16 0.000979182
10.0387 2.48319e-16 0.000973798
10.0774 2.58209e-16 0.000968299
10.1162 2.57734e-16 0.00096309
10.155 2.55211e-16 0.000958124
10.1939 2.27181e-16 0.000952995
10.2328 2.46152e-16 0.000948412
10.2717 2.60419e-16 0.000943352
10.3106 2.38741e-16 0.000938977
10.3496 2.34824e-16 0.000933998
10.3887 2.26428e-16 0.000929641
10.4278 2.27575e-16 0.000924757
10.4669 1.95401e-16 0.000920238
10.506 2.13001e-16 0.000915451
10.5452 1.76676e-16 0.000910605
10.5845 2.09455e-16 0.000905828
10.6238 1.72431e-16 0.000900575
10.6631 1.83997e-16 0.000895649
10.7024 1.75054e-16 0.000889998
10.7418 1.73927e-16 0.000884743
10.7813 1.64119e-16 0.000878723
10.8208 1.50535e-16 0.000872958
10.8603 1.80176e-16 0.000866606
10.8999 1.46578e-16 0.000860169
10.9395 2.05036e-16 0.000853468
10.9792 1.64005e-16 0.000846271
11.0189 1.9742e-16 0.000839088
11.0586 1.72239e-16 0.000831178
11.0984 1.76779e-16 0.000823367
11.1383 1.58392e-16 0.000814832
11.1781 1.81571e-16 0.000806267
11.2181 1.82316e-16 0.000797182
11.2581 1.60867e-16 0.000787773
11.2981 1.78722e-16 0.000778163
11.3381 1.51469e-16 0.000767908
11.3783 1.84781e-16 0.00075771
11.4184 1.49948e-16 0.000746733
11.4587 1.78034e-16 0.000735867
11.4989 1.83295e-16 0.000724327
11.5392 1.55594e-16 0.000712742
11.5796 1.85164e-16 0.000700778
11.62 1.31672e-16 0.000688483
11.6605 1.7406e-16 0.000676135
11.701 1.52999e-16 0.00066326
11.7415 1.74631e-16 0.000650503
11.7822 1.57245e-16 0.000637245
11.8228 1.55824e-16 0.000624073
11.8636 1.56166e-16 0.000610614
11.9043 1.48637e-16 0.000597063
11.9452 1.21117e-16 0.000583523
11.986 1.20704e-16 0.000569694
12.027 8.65416e-17 0.000556091
12.068 8.71101e-17 0.000542178
12.109 6.5326e-17 0.000528525
12.1501 4.54022e-17 0.000514732
12.1913 4.26877e-17 0.000501071
12.2325 1.44649e-17 0.000487551
12.2738 3.22246e-17 0.000473977
12.3151 -5.07102e-18 0.000460795
12.3565 1.09504e-17 0.000447541
12.3979 -2.60252e-17 0.00043476
12.4394 -2.84485e-17 0.000422113
12.481 -3.00216e-17 0.000409824
12.5226 -5.1532e-17 0.00039798
12.5643 -5.05326e-17 0.000386265
12.6061 -5.94475e-17 0.000375013
12.6479 -5.59593e-17 0.00036352
12.6898 -6.88981e-17 0.000351784
12.7317 -7.92988e-17 0.00033916
12.7737 -7.25194e-17 0.000325548
12.8158 -7.79664e-17 0.000311135
12.8579 -7.77109e-17 0.000296236
12.9001 -8.06841e-17 0.000281311
12.9424 -9.16795e-17 0.000266593
12.9847 -7.85552e-17 0.000252156
13.0271 -1.03867e-16 0.000238071
13.0696 -9.31763e-17 0.000224244
13.1121 -1.19069e-16 0.000210683
13.1547 -1.11563e-16 0.000197289
13.1974 -1.07258e-16 0.00018406
13.2402 -1.35212e-16 0.000170927
13.283 -1.16754e-16 0.000157875
13.3259 -1.43715e-16 0.000144877
13.3689 -1.48703e-16 0.000131902
13.4119 -1.41242e-16 0.000118935
13.455 -1.70184e-16 0.000105982
13.4982 -1.53447e-16 9.29835e-05
13.5415 -1.78321e-16 7.99937e-05
13.5848 -1.70091e-16 6.69489e-05
13.6283 -1.61911e-16 5.3873e-05
13.6718 -1.85758e-16 4.07719e-05
13.7153 -1.77579e-16 2.76074e-05
13.759 -1.76259e-16 1.44221e-05
13.8028 -1.78716e-16 1.20017e-06
13.8466 -1.69882e-16 -1.20711e-05
13.8905 -1.83582e-16 -2.53383e-05
13.9345 -1.7628e-16 -3.86401e-05
13.9786 -1.77213e-16 -5.19384e-05
14.0227 -1.92242e-16 -6.52209e-05
14.067 -1.7351e-16 -7.84819e-05
14.1113 -1.88454e-16 -9.17088e-05
14.1558 -1.94847e-16 -0.000104853
14.2003 -1.82142e-16 -0.000117943
14.2449 -2.02031e-16 -0.000130909
14.2896 -1.72992e-16 -0.000143759
14.3344 -1.87336e-16 -0.000156462
14.3793 -1.97971e-16 -0.000168985
14.4243 -1.8653e-16 -0.000181303
14.4693 -1.94581e-16 -0.000193409
14.5145 -2.01863e-16 -0.000205241
14.5598 -2.10529e-16 -0.0002168
14.6052 -2.19139e-16 -0.000228048
14.6506 -2.2805e-16 -0.000238959
14.6962 -2.25572e-16 -0.000249496
14.7419 -2.57704e-16 -0.000259659
14.7877 -2.56906e-16 -0.000269395
14.8336 -2.81372e-16 -0.0002787
14.8796 -2.85048e-16 -0.000287538
14.9257 -3.01602e-16 -0.000295906
14.9719 -3.20136e-16 -0.000303762
15.0182 -3.14297e-16 -0.000311116
15.0647 -3.23001e-16 -0.000317936
15.1112 -3.63333e-16 -0.000324216
15.1579 -3.55691e-16 -0.000329948
15.2047 -3.66576e-16 -0.000335132
15.2516 -3.97523e-16 -0.000339747
15.2986 -3.84395e-16 -0.000343819
15.3458 -3.95423e-16 -0.000347327
15.393 -3.96575e-16 -0.000350293
15.4404 -4.18614e-16 -0.000352713
15.488 -4.17665e-16 -0.000354613
15.5356 -4.16719e-16 -0.000355982
15.5834 -4.53512e-16 -0.00035686
15.6313 -4.31147e-16 -0.000357251
15.6794 -4.57375e-16 -0.000357177
15.7276 -4.434e-16 -0.000356651
15.7759 -4.51278e-16 -0.000355716
15.8243 -4.78179e-16 -0.000354368
15.873 -4.836e-16 -0.000352651
15.9217 -4.38646e-16 -0.000350578
15.9706 -4.70867e-16 -0.000348185
16.0197 -4.51233e-16 -0.000345478
16.0689 -4.45317e-16 -0.000342507
16.1182 -4.28456e-16 -0.000339272
16.1677 -4.01393e-16 -0.000335812
16.2174 -4.13962e-16 -0.000332142
16.2672 -3.97978e-16 -0.000328299
16.3172 -3.88466e-16 -0.000324278
16.3674 -3.65654e-16 -0.000320125
16.4177 -3.72775e-16 -0.000315849
16.4682 -3.02109e-16 -0.000311471
16.5189 -3.22605e-16 -0.000306999
16.5697 -3.12193e-16 -0.00030247
16.6208 -2.73817e-16 -0.000297875
16.672 -2.82965e-16 -0.000293251
16.7234 -2.43818e-16 -0.000288591
16.775 -2.37795e-16 -0.00028392
16.8268 -2.28558e-16 -0.000279238
16.8787 -2.15829e-16 -0.000274573
16.9309 -2.18698e-16 -0.000269908
16.9833 -1.91977e-16 -0.000265274
17.0359 -1.82373e-16 -0.000260662
17.0887 -1.71759e-16 -0.000256094
17.1418 -1.63638e-16 -0.00025156
17.195 -1.33622e-16 -0.000247078
17.2485 -1.48445e-16 -0.00024264
17.3022 -1.15349e-16 -0.000238268
17.3562 -1.10193e-16 -0.000233943
17.4104 -1.20611e-16 -0.000229687
17.4648 -9.66947e-17 -0.000225488
17.5195 -1.17929e-16 -0.00022136
17.5744 -1.0157e-16 -0.000217288
17.6296 -9.81522e-17 -0.000213295
17.6851 -9.91685e-17 -0.000209361
17.7408 -9.43101e-17 -0.000205506
17.7969 -1.0995e-16 -0.000201714
17.8532 -1.11498e-16 -0.000198002
17.9098 -9.42922e-17 -0.000194352
17.9667 -1.15138e-16 -0.000190785
18.0239 -1.10153e-16 -0.000187283
18.0815 -1.02175e-16 -0.000183863
18.1393 -1.14043e-16 -0.000180505
18.1975 -1.17682e-16 -0.000177231
18.256 -1.29135e-16 -0.000174021
18.3149 -1.45769e-16 -0.000170896
18.3742 -1.34819e-16 -0.000167834
18.4338 -1.40594e-16 -0.000164852
18.4938 -1.4661e-16 -0.000161934
18.5542 -1.39541e-16 -0.000159097
18.615 -1.41881e-16 -0.000156324
18.6762 -1.40023e-16 -0.000153631
18.7379 -1.42617e-16 -0.000150998
18.8 -1.33842e-16 -0.000148443
18.8625 -1.24569e-16 -0.000145946
18.9255 -1.30616e-16 -0.000143528
18.9891 -1.08528e-16 -0.000141167
19.0531 -9.62137e-17 -0.000138881
19.1177 -9.32347e-17 -0.000136648
19.1828 -8.15239e-17 -0.000134487
19.2484 -7.50273e-17 -0.000132377
19.3147 -8.00913e-17 -0.000130338
19.3816 -6.34357e-17 -0.000128347
19.4491 -4.54884e-17 -0.000126422
19.5173 -2.39313e-17 -0.000124541
19.5862 -9.83113e-18 -0.000122725
19.6558 7.47961e-18 -0.000120951
19.7262 -5.60618e-18 -0.000119239
19.7974 2.04383e-17 -0.000117564
19.8694 2.02987e-18 -0.000115947
19.9423 -1.76149e-18 -0.000114361
20.0162 1.13099e-17 -0.000112827
20.091 1.98158e-17 -0.00011132
20.1669 1.58704e-17 -0.00010986
20.244 7.39084e-18 -0.00010842
20.3222 -7.6825e-18 -0.000107021
20.4016 -3.1248e-17 -0.000105635
20.4825 -4.23041e-17 -0.000104284
20.5648 -4.39062e-17 -0.000102938
20.6487 -2.41952e-17 -0.000101622
20.7344 -4.35472e-17 -0.000100302
20.8219 -3.63034e-17 -9.90042e-05
20.9115 -3.13572e-17 -9.76927e-05
21.0034 -4.28036e-17 -9.63947e-05
21.0979 -2.65785e-17 -9.50717e-05
21.1952 -1.44866e-17 -9.37662e-05
21.2959 -6.35374e-18 -9.24175e-05
21.4004 8.54175e-18 -9.10541e-05
21.5093 -1.11902e-17 -8.96276e-05
21.6237 1.29059e-17 -8.81291e-05
21.7448 -7.03029e-18 -8.65136e-05
21.8747 3.0036e-18 -8.4806e-05
22.0165 -1.26166e-17 -8.28964e-05
22.1768 -6.10135e-18 -8.07537e-05
22.3723 -2.30872e-17 -7.82058e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.75Lambda0.5Nc1Classic/vANOOffP_FRG.txt <==
-22.3723 -2.27092e-17 -7.82439e-05
-22.1768 -5.83735e-18 -8.07782e-05
-22.0165 -1.2262e-17 -8.29318e-05
-21.8747 3.27124e-18 -8.48328e-05
-21.7448 -6.70121e-18 -8.65486e-05
-21.6237 1.32067e-17 -8.81573e-05
-21.5093 -1.08272e-17 -8.96628e-05
-21.4004 8.84573e-18 -9.10835e-05
-21.2959 -5.98718e-18 -9.2453e-05
-21.1952 -1.41183e-17 -9.37966e-05
-21.0979 -2.62085e-17 -9.51077e-05
-21.0034 -4.24939e-17 -9.64261e-05
-20.9115 -3.09839e-17 -9.77293e-05
-20.8219 -3.5991e-17 -9.90365e-05
-20.7344 -4.31707e-17 -0.00010034
-20.6487 -2.38802e-17 -0.000101656
-20.5648 -4.35266e-17 -0.000102976
-20.4825 -4.1923e-17 -0.000104318
-20.4016 -3.08016e-17 -0.000105674
-20.3222 -7.29838e-18 -0.000107057
-20.244 7.90499e-18 -0.000108459
-20.1669 1.62574e-17 -0.000109897
-20.091 2.02043e-17 -0.000111361
-20.0162 1.16999e-17 -0.000112865
-19.9423 -1.3048e-18 -0.000114402
-19.8694 2.42275e-18 -0.000115985
-19.7974 2.08326e-17 -0.000117606
-19.7262 -5.21045e-18 -0.000119278
-19.6558 7.87676e-18 -0.000120994
-19.5862 -9.49899e-18 -0.000122766
-19.5173 -2.35313e-17 -0.000124586
-19.4491 -4.50201e-17 -0.000126464
-19.3816 -6.3033e-17 -0.000128392
-19.3147 -7.96871e-17 -0.000130381
-19.2484 -7.45541e-17 -0.000132424
-19.1828 -8.11169e-17 -0.000134532
-19.1177 -9.27583e-17 -0.000136697
-19.0531 -9.5804e-17 -0.000138927
-18.9891 -1.0798e-16 -0.000141217
-18.9255 -1.30066e-16 -0.000143575
-18.8625 -1.24155e-16 -0.000145997
-18.8 -1.33288e-16 -0.000148492
-18.7379 -1.42201e-16 -0.00015105
-18.6762 -1.39605e-16 -0.000153681
-18.615 -1.41322e-16 -0.000156378
-18.5542 -1.39121e-16 -0.00015915
-18.4938 -1.46047e-16 -0.00016199
-18.4338 -1.4017e-16 -0.000164906
-18.3742 -1.34252e-16 -0.000167891
-18.3149 -1.452e-16 -0.000170952
-18.256 -1.28707e-16 -0.000174081
-18.1975 -1.1711e-16 -0.000177289
-18.1393 -1.13469e-16 -0.000180567
-18.0815 -1.016e-16 -0.000183923
-18.0239 -1.09431e-16 -0.000187347
-17.9667 -1.14559e-16 -0.000190847
-17.9098 -9.38563e-17 -0.000194418
-17.8532 -1.10915e-16 -0.000198067
-17.7969 -1.09511e-16 -0.000201783
-17.7408 -9.38701e-17 -0.000205574
-17.6851 -9.858e-17 -0.000209433
-17.6296 -9.75618e-17 -0.000213365
-17.5744 -1.00978e-16 -0.000217362
-17.5195 -1.17483e-16 -0.000221432
-17.4648 -9.62477e-17 -0.000225565
-17.4104 -1.20013e-16 -0.000229763
-17.3562 -1.09593e-16 -0.000234023
-17.3022 -1.14748e-16 -0.000238347
-17.2485 -1.47841e-16 -0.000242724
-17.195 -1.33017e-16 -0.00024716
-17.1418 -1.63031e-16 -0.000251646
-17.0887 -1.71303e-16 -0.00025618
-17.0359 -1.81762e-16 -0.000260752
-16.9833 -1.91364e-16 -0.000265363
-16.9309 -2.18237e-16 -0.000270003
-16.8787 -2.15058e-16 -0.000274667
-16.8268 -2.27939e-16 -0.000279337
-16.775 -2.37174e-16 -0.000284019
-16.7234 -2.43041e-16 -0.000288694
-16.672 -2.82184e-16 -0.000293354
-16.6208 -2.73191e-16 -0.000297982
-16.5697 -3.11565e-16 -0.000302578
-16.5189 -3.22133e-16 -0.000307111
-16.4682 -3.01477e-16 -0.000311584
-16.4177 -3.72458e-16 -0.000315967
-16.3674 -3.65654e-16 -0.000320242
-16.3172 -3.88466e-16 -0.000324401
-16.2672 -3.97978e-16 -0.000328422
-16.2174 -4.13962e-16 -0.000332271
-16.1677 -4.01714e-16 -0.000335942
-16.1182 -4.28778e-16 -0.000339408
-16.0689 -4.45317e-16 -0.000342645
-16.0197 -4.50908e-16 -0.000345622
-15.9706 -4.70215e-16 -0.000348331
-15.9217 -4.37993e-16 -0.000350732
-15.873 -4.82944e-16 -0.000352807
-15.8243 -4.77192e-16 -0.000354531
-15.7759 -4.50618e-16 -0.000355882
-15.7276 -4.42738e-16 -0.000356825
-15.6794 -4.56711e-16 -0.000357354
-15.6313 -4.30482e-16 -0.000357436
-15.5834 -4.52845e-16 -0.000357049
-15.5356 -4.15714e-16 -0.00035618
-15.488 -4.16993e-16 -0.000354815
-15.4404 -4.1794e-16 -0.000352924
-15.393 -3.95899e-16 -0.000350509
-15.3458 -3.94405e-16 -0.000347554
-15.2986 -3.83715e-16 -0.000344052
-15.2516 -3.965e-16 -0.000339991
-15.2047 -3.65891e-16 -0.000335383
-15.1579 -3.54661e-16 -0.000330211
-15.1112 -3.62644e-16 -0.000324486
-15.0647 -3.2231e-16 -0.00031822
-15.0182 -3.13257e-16 -0.000311409
-14.9719 -3.19093e-16 -0.00030407
-14.9257 -3.00556e-16 -0.000296224
-14.8796 -2.83999e-16 -0.000287872
-14.8336 -2.80319e-16 -0.000279047
-14.7877 -2.5585e-16 -0.000269759
-14.7419 -2.56292e-16 -0.000260037
-14.6962 -2.24156e-16 -0.000249895
-14.6506 -2.26629e-16 -0.000239374
-14.6052 -2.1807e-16 -0.000228486
-14.5598 -2.09099e-16 -0.000217257
-14.5145 -2.00429e-16 -0.000205724
-14.4693 -1.93142e-16 -0.000193915
-14.4243 -1.84726e-16 -0.000181838
-14.3793 -1.96524e-16 -0.000169547
-14.3344 -1.85521e-16 -0.000157058
-14.2896 -1.71535e-16 -0.000144387
-14.2449 -2.0057e-16 -0.000131576
-14.2003 -1.8031e-16 -0.000118649
-14.1558 -1.93009e-16 -0.000105605
-14.1113 -1.86241e-16 -9.25074e-05
-14.067 -1.7129e-16 -7.9336e-05
-14.0227 -1.90387e-16 -6.61309e-05
-13.9786 -1.74979e-16 -5.29152e-05
-13.9345 -1.73292e-16 -3.96856e-05
-13.8905 -1.80585e-16 -2.64652e-05
-13.8466 -1.66875e-16 -1.32834e-05
-13.8028 -1.757e-16 -1.12692e-07
-13.759 -1.73233e-16 1.30017e-05
-13.7153 -1.75302e-16 2.60606e-05
-13.6718 -1.82713e-16 3.90875e-05
-13.6283 -1.58856e-16 5.2027e-05
-13.5848 -1.6626e-16 6.49238e-05
-13.5415 -1.74478e-16 7.77576e-05
-13.4982 -1.49592e-16 9.05094e-05
-13.455 -1.63996e-16 0.000103226
-13.4119 -1.34257e-16 0.000115856
-13.3689 -1.40918e-16 0.000128436
-13.3259 -1.35905e-16 0.00014096
-13.283 -1.08135e-16 0.000153414
-13.2402 -1.24993e-16 0.000165817
-13.1974 -9.62171e-17 0.00017816
-13.1547 -1.00485e-16 0.000190431
-13.1121 -1.06369e-16 0.000202646
-13.0696 -8.04342e-17 0.000214764
-13.0271 -8.94852e-17 0.000226813
-12.9847 -6.49283e-17 0.000238738
-12.9424 -8.04206e-17 0.000250594
-12.9001 -7.26157e-17 0.000262366
-12.8579 -7.2854e-17 0.000274163
-12.8158 -7.30935e-17 0.000286181
-12.7737 -6.43712e-17 0.000298556
-12.7317 -7.27587e-17 0.00031155
-12.6898 -6.39768e-17 0.000325153
-12.6479 -5.26676e-17 0.000339149
-12.6061 -6.02732e-17 0.000353564
-12.5643 -5.46747e-17 0.000367856
-12.5226 -5.6519e-17 0.000382372
-12.481 -3.50252e-17 0.000396646
-12.4394 -3.17954e-17 0.000410962
-12.3979 -2.85438e-17 0.000425282
-12.3565 9.26572e-18 0.000439428
-12.3151 -7.60652e-18 0.000453802
-12.2738 2.96805e-17 0.0004679
-12.2325 1.19123e-17 0.000482236
-12.1913 4.18339e-17 0.000496384
-12.1501 4.28323e-17 0.000510577
-12.109 6.44665e-17 0.000524814
-12.068 8.53852e-17 0.000538849
-12.027 8.39454e-17 0.000553084
-11.986 1.18099e-16 0.00056697
-11.9452 1.17631e-16 0.000581039
-11.9043 1.46014e-16 0.000594793
-11.8636 1.52657e-16 0.000608526
-11.8228 1.54063e-16 0.000622151
-11.7822 1.55478e-16 0.000635465
-11.7415 1.71972e-16 0.000648853
-11.701 1.5033e-16 0.000661723
-11.6605 1.71383e-16 0.000674703
-11.62 1.30776e-16 0.000687141
-11.5796 1.82916e-16 0.000699521
-11.5392 1.5379e-16 0.000711559
-11.4989 1.81032e-16 0.000723214
-11.4587 1.76218e-16 0.000734814
-11.4184 1.48125e-16 0.00074574
-11.3783 1.82951e-16 0.000756767
-11.3381 1.49174e-16 0.000767015
-11.2981 1.7734e-16 0.000777312
-11.2581 1.58556e-16 0.000786965
-11.2181 1.80461e-16 0.000796409
-11.1781 1.79243e-16 0.000805532
-11.1383 1.56523e-16 0.000814126
-11.0984 1.74904e-16 0.000822694
-11.0586 1.70827e-16 0.00083053
-11.0189 1.95531e-16 0.000838469
-10.9792 1.61635e-16 0.000845673
-10.9395 2.02182e-16 0.000852896
-10.8999 1.4419e-16 0.000859615
-10.8603 1.7778e-16 0.000866075
-10.8208 1.4813e-16 0.000872443
-10.7813 1.61706e-16 0.000878228
-10.7418 1.71989e-16 0.000884263
-10.7024 1.73595e-16 0.000889536
-10.6631 1.81556e-16 0.000895199
-10.6238 1.70472e-16 0.000900142
-10.5845 2.07489e-16 0.000905405
-10.5452 1.74702e-16 0.000910197
-10.506 2.11019e-16 0.000915052
-10.4669 1.93909e-16 0.000919854
-10.4278 2.26078e-16 0.00092438
-10.3887 2.24424e-16 0.000929278
-10.3496 2.32813e-16 0.000933641
-10.3106 2.36722e-16 0.000938632
-10.2717 2.58393e-16 0.000943013
-10.2328 2.44118e-16 0.000948084
-10.1939 2.25139e-16 0.000952672
-10.155 2.53161e-16 0.000957811
-10.1162 2.5619e-16 0.000962782
-10.0774 2.5666e-16 0.000968001
-10.0387 2.46763e-16 0.000973503
-10 2.89352e-16 0.000978896
-9.96134 2.75324e-16 0.000984998
-9.92271 2.91606e-16 0.000990722
-9.88412 3.15911e-16 0.000997416
-9.84557 2.93891e-16 0.00100365
-9.80704 3.00882e-16 0.00101091
-9.76856 2.92478e-16 0.00101782
-9.73011 3.10214e-16 0.00102565
-9.69169 3.06074e-16 0.00103339
-9.65331 3.13761e-16 0.00104178
-9.61496 2.97692e-16 0.00105049
-9.57664 3.04317e-16 0.00105947
-9.53836 3.0663e-16 0.00106924
-9.50011 2.88143e-16 0.00107893
-9.46189 3.06908e-16 0.00108974
-9.42371 3.1533e-16 0.0011003
-9.38556 3.00532e-16 0.00111214
-9.34744 3.57432e-16 0.00112369
-9.30935 3.48273e-16 0.00113654
-9.2713 4.17061e-16 0.00114918
-9.23327 4.36251e-16 0.00116302
-9.19528 5.03705e-16 0.00117686
-9.15732 5.25116e-16 0.00119165
-9.11939 6.03199e-16 0.0012068
-9.08149 6.83652e-16 0.00122249
-9.04362 7.54418e-16 0.00123904
-9.00578 8.1393e-16 0.00125568
-8.96797 8.83227e-16 0.00127359
-8.93019 9.3271e-16 0.00129125
-8.89244 1.01919e-15 0.00131045
-8.85471 1.06996e-15 0.0013292
-8.81702 1.11644e-15 0.00134961
-8.77936 1.17992e-15 0.00136948
-8.74172 1.20345e-15 0.001391
-8.70412 1.28399e-15 0.001412
-8.66654 1.31267e-15 0.00143448
-8.62899 1.33316e-15 0.0014566
-8.59146 1.32929e-15 0.00147991
-8.55397 1.3482e-15 0.00150312
-8.5165 1.3416e-15 0.00152709
-8.47906 1.30119e-15 0.00155131
-8.44165 1.29401e-15 0.00157575
-8.40426 1.26354e-15 0.00160088
-8.3669 1.2754e-15 0.00162561
-8.32956 1.19677e-15 0.00165143
-8.29226 1.24013e-15 0.00167627
-8.25497 1.18773e-15 0.00170239
-8.21772 1.17633e-15 0.00172713
-8.18049 1.17341e-15 0.00175312
-8.14328 1.19156e-15 0.00177746
-8.1061 1.12833e-15 0.0018029
-8.06895 1.17609e-15 0.00182639
-8.03182 1.12645e-15 0.00185075
-7.99471 1.1984e-15 0.00187286
-7.95763 1.1363e-15 0.00189546
-7.92058 1.14293e-15 0.00191567
-7.88355 1.15193e-15 0.0019357
-7.84654 1.195e-15 0.00195341
-7.80955 1.19333e-15 0.0019699
-7.77259 1.23533e-15 0.00198427
-7.73566 1.27705e-15 0.00199616
-7.69874 1.33151e-15 0.00200612
-7.66185 1.3116e-15 0.00201226
-7.62498 1.35479e-15 0.00201656
-7.58814 1.47145e-15 0.00201569
-7.55132 1.51739e-15 0.00201277
-7.51452 1.49348e-15 0.00200348
-7.47774 1.61688e-15 0.00199161
-7.44099 1.76194e-15 0.00197234
-7.40425 1.77578e-15 0.00194972
-7.36754 1.78657e-15 0.00191875
-7.33085 1.90404e-15 0.00188356
-7.29418 2.00663e-15 0.00183905
-7.25754 1.96944e-15 0.0017894
-7.22091 1.93141e-15 0.00172954
-7.18431 2.00101e-15 0.00166354
-7.14772 2.05002e-15 0.00158679
-7.11116 1.95303e-15 0.00150269
-7.07462 1.88344e-15 0.00140783
-7.0381 1.94682e-15 0.00130426
-7.00159 1.92952e-15 0.00119044
-6.96511 1.69941e-15 0.00106664
-6.92865 1.62758e-15 0.000933495
-6.89221 1.58337e-15 0.000789536
-6.85579 1.45629e-15 0.000637416
-6.81938 1.20331e-15 0.00047425
-6.783 1.10795e-15 0.000304464
-6.74664 9.92202e-16 0.000124024
-6.71029 8.08172e-16 -6.10528e-05
-6.67397 5.62508e-16 -0.000255826
-6.63766 3.67468e-16 -0.000452758
-6.60137 3.03858e-16 -0.000657969
-6.5651 1.47344e-16 -0.000862408
-6.52885 -1.50154e-16 -0.00107336
-6.49262 -1.87864e-16 -0.00128035
-6.4564 -3.50631e-16 -0.00149181
-6.42021 -3.17448e-16 -0.00169621
-6.38403 -5.79903e-16 -0.00190286
-6.34786 -4.69763e-16 -0.00209972
-6.31172 -5.95925e-16 -0.00229658
-6.27559 -4.99947e-16 -0.00248158
-6.23949 -6.28264e-16 -0.00266444
-6.20339 -4.77452e-16 -0.00283419
-6.16732 -5.34672e-16 -0.00299992
-6.13126 -4.19516e-16 -0.00315216
-6.09522 -4.76534e-16 -0.00329885
-6.05919 -3.85748e-16 -0.00343255
-6.02319 -4.4508e-16 -0.00355951
-5.9872 -3.64636e-16 -0.00367477
-5.95122 -5.25229e-16 -0.00378241
-5.91526 -4.72776e-16 -0.00388027
-5.87932 -5.96159e-16 -0.00396985
-5.84339 -5.69432e-16 -0.00405202
-5.80748 -6.57413e-16 -0.00412547
-5.77158 -7.21238e-16 -0.00419406
-5.7357 -6.24242e-16 -0.00425364
-5.69984 -7.17648e-16 -0.00431096
-5.66399 -5.10288e-16 -0.00435903
-5.62815 -6.60328e-16 -0.00440737
-5.59233 -3.53392e-16 -0.00444618
-5.55653 -5.19103e-16 -0.00448764
-5.52074 -2.93049e-16 -0.00451918
-5.48497 -4.00041e-16 -0.00455556
-5.4492 -2.34938e-16 -0.00458151
-5.41346 -2.87771e-16 -0.00461425
-5.37773 -2.22713e-16 -0.00463596
-5.34201 -2.38754e-16 -0.00466617
-5.30631 -9.00913e-17 -0.00468465
-5.27062 -1.90721e-16 -0.00471313
-5.23494 -9.9319e-17 -0.00472918
-5.19928 -2.24649e-16 -0.00475649
-5.16363 -6.70221e-17 -0.00477075
-5.128 -4.06005e-16 -0.00479739
-5.09237 -2.71456e-16 -0.0048105
-5.05677 -6.01152e-16 -0.00483698
-5.02117 -3.74675e-16 -0.00484974
-4.98559 -8.21765e-16 -0.00487681
-4.95002 -5.43413e-16 -0.0048903
-4.91446 -1.07907e-15 -0.00491907
-4.87892 -7.31198e-16 -0.0049348
-4.84339 -1.30658e-15 -0.0049669
-4.80787 -9.47665e-16 -0.00498691
-4.77237 -1.58992e-15 -0.00502455
-4.73687 -1.22472e-15 -0.00505151
-4.70139 -1.87322e-15 -0.00509744
-4.66592 -1.69451e-15 -0.00513454
-4.63046 -2.14215e-15 -0.00519194
-4.59502 -1.97152e-15 -0.00524272
-4.55958 -2.48562e-15 -0.00531491
-4.52416 -2.32132e-15 -0.00538293
-4.48875 -2.72802e-15 -0.00547308
-4.45335 -2.70939e-15 -0.00556155
-4.41797 -2.9496e-15 -0.00567224
-4.38259 -3.03219e-15 -0.00578363
-4.34722 -3.30466e-15 -0.00591651
-4.31187 -3.32874e-15 -0.00605225
-4.27653 -3.47734e-15 -0.00620779
-4.24119 -3.52042e-15 -0.00636807
-4.20587 -3.66134e-15 -0.00654545
-4.17056 -3.67425e-15 -0.00672922
-4.13526 -3.92459e-15 -0.00692633
-4.09997 -4.04469e-15 -0.00713125
-4.06469 -4.3858e-15 -0.0073448
-4.02942 -4.55721e-15 -0.00756732
-3.99416 -4.78181e-15 -0.00779296
-3.95891 -4.90392e-15 -0.00802842
-3.92367 -5.0733e-15 -0.00826075
-3.88844 -5.11391e-15 -0.00850336
-3.85322 -5.24575e-15 -0.00873586
-3.81801 -5.33842e-15 -0.00897857
-3.7828 -5.55732e-15 -0.00920335
-3.74761 -5.78031e-15 -0.00943764
-3.71243 -6.12457e-15 -0.00964511
-3.67726 -6.53837e-15 -0.00986072
-3.64209 -7.42883e-15 -0.0100391
-3.60694 -7.8706e-15 -0.0102236
-3.57179 -8.92425e-15 -0.0103583
-3.53665 -9.6074e-15 -0.0104966
-3.50152 -1.03756e-14 -0.01057
-3.4664 -1.09138e-14 -0.0106432
-3.43129 -1.10482e-14 -0.0106337
-3.39619 -1.0528e-14 -0.0106182
-3.36109 -1.00558e-14 -0.0105001
-3.32601 -8.97154e-15 -0.010367
-3.29093 -8.09423e-15 -0.0101091
-3.25586 -6.54066e-15 -0.00982401
-3.2208 -5.88919e-15 -0.00938897
-3.18574 -4.70768e-15 -0.00891241
-3.1507 -5.09247e-15 -0.0082561
-3.11566 -3.15264e-15 -0.00754333
-3.08063 -4.63867e-15 -0.00661582
-3.0456 -2.08425e-15 -0.0056164
-3.01059 -5.36435e-15 -0.00436381
-2.97558 -9.97346e-16 -0.00302235
-2.94058 -3.89175e-15 -0.00138947
-2.90558 -2.4538e-16 0.000351126
-2.87059 -2.98136e-15 0.00241714
-2.83561 -3.16588e-16 0.00460953
-2.80064 -7.71157e-17 0.00715282
-2.76567 -1.41128e-17 0.00983537
-2.73071 9.30027e-16 0.0128798
-2.69576 3.17761e-15 0.016061
-2.66081 6.73989e-15 0.0195898
-2.62587 5.60081e-15 0.0232241
-2.59094 9.94461e-15 0.0271489
-2.55601 9.66719e-15 0.0311017
-2.52109 1.8698e-14 0.0352226
-2.48617 1.35349e-14 0.0392318
-2.45126 2.15161e-14 0.0432063
-2.41636 1.79007e-14 0.0468665
-2.38146 2.62366e-14 0.0502229
-2.34657 1.56819e-14 0.0530344
-2.31168 2.29524e-14 0.0552696
-2.2768 1.399e-14 0.0567784
-2.24192 1.57526e-14 0.0575349
-2.20705 1.71372e-14 0.0575183
-2.17219 9.69589e-15 0.0567518
-2.13733 2.13285e-14 0.0553371
-2.10247 4.15102e-15 0.0533505
-2.06762 2.14799e-14 0.0509628
-2.03278 1.89962e-15 0.0482667
-1.99794 2.16196e-14 0.0454379
-1.9631 -2.87103e-15 0.0425409
-1.92827 1.82336e-14 0.0397191
-1.89345 -2.0394e-15 0.0369886
-1.85862 1.45181e-14 0.0344544
-1.82381 -1.53802e-15 0.0320901
-1.78899 6.66159e-15 0.0299712
-1.75419 1.06802e-15 0.0280443
-1.71938 2.92386e-15 0.0263669
-1.68458 6.42573e-16 0.0248737
-1.64979 -4.3216e-16 0.0236109
-1.61499 5.80034e-16 0.022512
-1.58021 2.15714e-16 0.0216164
-1.54542 -8.99117e-16 0.0208615
-1.51064 -3.44501e-16 0.0202823
-1.47586 -1.65026e-15 0.0198226
-1.44109 1.12672e-15 0.0195144
-1.40632 -2.3295e-15 0.0193082
-1.37155 1.63917e-15 0.0192342
-1.33679 -1.73435e-15 0.0192487
-1.30203 3.80712e-15 0.0193813
-1.26727 -3.67541e-16 0.0195928
-1.23251 5.05421e-15 0.0199137
-1.19776 1.48813e-15 0.0203073
-1.16301 6.92688e-15 0.0208062
-1.12827 3.70847e-15 0.0213749
-1.09352 7.93577e-15 0.0220495
-1.05878 5.75574e-15 0.0227938
-1.02405 9.92509e-15 0.0236487
-0.989309 8.12207e-15 0.0245762
-0.954576 1.15851e-14 0.0256226
-0.919844 9.95466e-15 0.0267472
-0.885115 1.42405e-14 0.0280029
-0.850388 1.23772e-14 0.0293444
-0.815663 1.69365e-14 0.0308333
-0.78094 1.42476e-14 0.032417
-0.746219 2.0957e-14 0.0341678
-0.711499 1.60587e-14 0.0360229
-0.676781 2.45567e-14 0.0380678
-0.642065 1.4768e-14 0.040225
-0.60735 2.91591e-14 0.0425965
-0.572637 9.36073e-15 0.0450837
-0.537925 3.42865e-14 0.0478084
-0.503214 -2.77162e-15 0.050643
-0.468504 4.6054e-14 0.0537323
-0.433796 -2.01427e-14 0.0569095
-0.399089 6.48095e-14 0.0603443
-0.364382 -4.19468e-14 0.0638193
-0.329676 9.76503e-14 0.0675278
-0.294972 -6.30912e-14 0.0711902
-0.260267 1.42108e-13 0.075016
-0.225564 -6.43935e-14 0.0786514
-0.190861 1.88441e-13 0.0823186
-0.156158 -1.2564e-14 0.0855685
-0.121456 1.78934e-13 0.0886088
-0.0867541 1.18296e-13 0.0909535
-0.0520524 3.73923e-14 0.092738
-0.0173508 6.47868e-13 0.093497
0.0173508 6.47868e-13 0.093497
0.0520524 3.73923e-14 0.092738
0.0867541 1.18296e-13 0.0909535
0.121456 1.78934e-13 0.0886088
0.156158 -1.2564e-14 0.0855685
0.190861 1.88441e-13 0.0823186
0.225564 -6.43935e-14 0.0786514
0.260267 1.42108e-13 0.075016
0.294972 -6.30912e-14 0.0711902
0.329676 9.76503e-14 0.0675278
0.364382 -4.19468e-14 0.0638193
0.399089 6.48095e-14 0.0603443
0.433796 -2.01427e-14 0.0569095
0.468504 4.6054e-14 0.0537323
0.503214 -2.77162e-15 0.050643
0.537925 3.42865e-14 0.0478084
0.572637 9.36073e-15 0.0450837
0.60735 2.91591e-14 0.0425965
0.642065 1.4768e-14 0.040225
0.676781 2.45567e-14 0.0380678
0.711499 1.60587e-14 0.0360229
0.746219 2.0957e-14 0.0341678
0.78094 1.42476e-14 0.032417
0.815663 1.69365e-14 0.0308333
0.850388 1.23772e-14 0.0293444
0.885115 1.42405e-14 0.0280029
0.919844 9.95466e-15 0.0267472
0.954576 1.15851e-14 0.0256226
0.989309 8.12207e-15 0.0245762
1.02405 9.92509e-15 0.0236487
1.05878 5.75574e-15 0.0227938
1.09352 7.93577e-15 0.0220495
1.12827 3.70847e-15 0.0213749
1.16301 6.92688e-15 0.0208062
1.19776 1.48813e-15 0.0203073
1.23251 5.05421e-15 0.0199137
1.26727 -3.67541e-16 0.0195928
1.30203 3.80712e-15 0.0193813
1.33679 -1.73435e-15 0.0192487
1.37155 1.63917e-15 0.0192342
1.40632 -2.3295e-15 0.0193082
1.44109 1.12672e-15 0.0195144
1.47586 -1.65026e-15 0.0198226
1.51064 -3.44501e-16 0.0202823
1.54542 -8.99117e-16 0.0208615
1.58021 2.15714e-16 0.0216164
1.61499 5.80034e-16 0.022512
1.64979 -4.3216e-16 0.0236109
1.68458 6.42573e-16 0.0248737
1.71938 2.92386e-15 0.0263669
1.75419 1.06802e-15 0.0280443
1.78899 6.66159e-15 0.0299712
1.82381 -1.53802e-15 0.0320901
1.85862 1.45181e-14 0.0344544
1.89345 -2.0394e-15 0.0369886
1.92827 1.82336e-14 0.0397191
1.9631 -2.87103e-15 0.0425409
1.99794 2.16196e-14 0.0454379
2.03278 1.89962e-15 0.0482667
2.06762 2.14799e-14 0.0509628
2.10247 4.15102e-15 0.0533505
2.13733 2.13285e-14 0.0553371
2.17219 9.69589e-15 0.0567518
2.20705 1.71372e-14 0.0575183
2.24192 1.57526e-14 0.0575349
2.2768 1.399e-14 0.0567784
2.31168 2.29524e-14 0.0552696
2.34657 1.56819e-14 0.0530344
2.38146 2.62366e-14 0.0502229
2.41636 1.79007e-14 0.0468665
2.45126 2.15161e-14 0.0432063
2.48617 1.35349e-14 0.0392318
2.52109 1.8698e-14 0.0352226
2.55601 9.66719e-15 0.0311017
2.59094 9.94461e-15 0.0271489
2.62587 5.60081e-15 0.0232241
2.66081 6.73989e-15 0.0195898
2.69576 3.17761e-15 0.016061
2.73071 9.30027e-16 0.0128798
2.76567 -1.41128e-17 0.00983537
2.80064 -7.71157e-17 0.00715282
2.83561 -3.16588e-16 0.00460953
2.87059 -2.98136e-15 0.00241714
2.90558 -2.4538e-16 0.000351126
2.94058 -3.89175e-15 -0.00138947
2.97558 -9.97346e-16 -0.00302235
3.01059 -5.36435e-15 -0.00436381
3.0456 -2.08425e-15 -0.0056164
3.08063 -4.63867e-15 -0.00661582
3.11566 -3.15264e-15 -0.00754333
3.1507 -5.09247e-15 -0.0082561
3.18574 -4.70768e-15 -0.00891241
3.2208 -5.88919e-15 -0.00938897
3.25586 -6.54066e-15 -0.00982401
3.29093 -8.09423e-15 -0.0101091
3.32601 -8.97154e-15 -0.010367
3.36109 -1.00558e-14 -0.0105001
3.39619 -1.0528e-14 -0.0106182
3.43129 -1.10482e-14 -0.0106337
3.4664 -1.09138e-14 -0.0106432
3.50152 -1.03756e-14 -0.01057
3.53665 -9.6074e-15 -0.0104966
3.57179 -8.92425e-15 -0.0103583
3.60694 -7.8706e-15 -0.0102236
3.64209 -7.42883e-15 -0.0100391
3.67726 -6.53837e-15 -0.00986072
3.71243 -6.12457e-15 -0.00964511
3.74761 -5.78031e-15 -0.00943764
3.7828 -5.55732e-15 -0.00920335
3.81801 -5.33842e-15 -0.00897857
3.85322 -5.24575e-15 -0.00873586
3.88844 -5.11391e-15 -0.00850336
3.92367 -5.0733e-15 -0.00826075
3.95891 -4.90392e-15 -0.00802842
3.99416 -4.78181e-15 -0.00779296
4.02942 -4.55721e-15 -0.00756732
4.06469 -4.3858e-15 -0.0073448
4.09997 -4.04469e-15 -0.00713125
4.13526 -3.92459e-15 -0.00692633
4.17056 -3.67425e-15 -0.00672922
4.20587 -3.66134e-15 -0.00654545
4.24119 -3.52042e-15 -0.00636807
4.27653 -3.47734e-15 -0.00620779
4.31187 -3.32874e-15 -0.00605225
4.34722 -3.30466e-15 -0.00591651
4.38259 -3.03219e-15 -0.00578363
4.41797 -2.9496e-15 -0.00567224
4.45335 -2.70939e-15 -0.00556155
4.48875 -2.72802e-15 -0.00547308
4.52416 -2.32132e-15 -0.00538293
4.55958 -2.48562e-15 -0.00531491
4.59502 -1.97152e-15 -0.00524272
4.63046 -2.14215e-15 -0.00519194
4.66592 -1.69451e-15 -0.00513454
4.70139 -1.87322e-15 -0.00509744
4.73687 -1.22472e-15 -0.00505151
4.77237 -1.58992e-15 -0.00502455
4.80787 -9.47665e-16 -0.00498691
4.84339 -1.30658e-15 -0.0049669
4.87892 -7.31198e-16 -0.0049348
4.91446 -1.07907e-15 -0.00491907
4.95002 -5.43413e-16 -0.0048903
4.98559 -8.21765e-16 -0.00487681
5.02117 -3.74675e-16 -0.00484974
5.05677 -6.01152e-16 -0.00483698
5.09237 -2.71456e-16 -0.0048105
5.128 -4.06005e-16 -0.00479739
5.16363 -6.70221e-17 -0.00477075
5.19928 -2.24649e-16 -0.00475649
5.23494 -9.9319e-17 -0.00472918
5.27062 -1.90721e-16 -0.00471313
5.30631 -9.00913e-17 -0.00468465
5.34201 -2.38754e-16 -0.00466617
5.37773 -2.22713e-16 -0.00463596
5.41346 -2.87771e-16 -0.00461425
5.4492 -2.34938e-16 -0.00458151
5.48497 -4.00041e-16 -0.00455556
5.52074 -2.93049e-16 -0.00451918
5.55653 -5.19103e-16 -0.00448764
5.59233 -3.53392e-16 -0.00444618
5.62815 -6.60328e-16 -0.00440737
5.66399 -5.10288e-16 -0.00435903
5.69984 -7.17648e-16 -0.00431096
5.7357 -6.24242e-16 -0.00425364
5.77158 -7.21238e-16 -0.00419406
5.80748 -6.57413e-16 -0.00412547
5.84339 -5.69432e-16 -0.00405202
5.87932 -5.96159e-16 -0.00396985
5.91526 -4.72776e-16 -0.00388027
5.95122 -5.25229e-16 -0.00378241
5.9872 -3.64636e-16 -0.00367477
6.02319 -4.4508e-16 -0.00355951
6.05919 -3.85748e-16 -0.00343255
6.09522 -4.76534e-16 -0.00329885
6.13126 -4.19516e-16 -0.00315216
6.16732 -5.34672e-16 -0.00299992
6.20339 -4.77452e-16 -0.00283419
6.23949 -6.28264e-16 -0.00266444
6.27559 -4.99947e-16 -0.00248158
6.31172 -5.95925e-16 -0.00229658
6.34786 -4.69763e-16 -0.00209972
6.38403 -5.79903e-16 -0.00190286
6.42021 -3.17448e-16 -0.00169621
6.4564 -3.50631e-16 -0.00149181
6.49262 -1.87864e-16 -0.00128035
6.52885 -1.50154e-16 -0.00107336
6.5651 1.47344e-16 -0.000862408
6.60137 3.03858e-16 -0.000657969
6.63766 3.67468e-16 -0.000452758
6.67397 5.62508e-16 -0.000255826
6.71029 8.08172e-16 -6.10528e-05
6.74664 9.92202e-16 0.000124024
6.783 1.10795e-15 0.000304464
6.81938 1.20331e-15 0.00047425
6.85579 1.45629e-15 0.000637416
6.89221 1.58337e-15 0.000789536
6.92865 1.62758e-15 0.000933495
6.96511 1.69941e-15 0.00106664
7.00159 1.92952e-15 0.00119044
7.0381 1.94682e-15 0.00130426
7.07462 1.88344e-15 0.00140783
7.11116 1.95303e-15 0.00150269
7.14772 2.05002e-15 0.00158679
7.18431 2.00101e-15 0.00166354
7.22091 1.93141e-15 0.00172954
7.25754 1.96944e-15 0.0017894
7.29418 2.00663e-15 0.00183905
7.33085 1.90404e-15 0.00188356
7.36754 1.78657e-15 0.00191875
7.40425 1.77578e-15 0.00194972
7.44099 1.76194e-15 0.00197234
7.47774 1.61688e-15 0.00199161
7.51452 1.49348e-15 0.00200348
7.55132 1.51739e-15 0.00201277
7.58814 1.47145e-15 0.00201569
7.62498 1.35479e-15 0.00201656
7.66185 1.3116e-15 0.00201226
7.69874 1.33151e-15 0.00200612
7.73566 1.27705e-15 0.00199616
7.77259 1.23533e-15 0.00198427
7.80955 1.19333e-15 0.0019699
7.84654 1.195e-15 0.00195341
7.88355 1.15193e-15 0.0019357
7.92058 1.14293e-15 0.00191567
7.95763 1.1363e-15 0.00189546
7.99471 1.1984e-15 0.00187286
8.03182 1.12645e-15 0.00185075
8.06895 1.17609e-15 0.00182639
8.1061 1.12833e-15 0.0018029
8.14328 1.19156e-15 0.00177746
8.18049 1.17341e-15 0.00175312
8.21772 1.17633e-15 0.00172713
8.25497 1.18773e-15 0.00170239
8.29226 1.24013e-15 0.00167627
8.32956 1.19677e-15 0.00165143
8.3669 1.2754e-15 0.00162561
8.40426 1.26354e-15 0.00160088
8.44165 1.29401e-15 0.00157575
8.47906 1.30119e-15 0.00155131
8.5165 1.3416e-15 0.00152709
8.55397 1.3482e-15 0.00150312
8.59146 1.32929e-15 0.00147991
8.62899 1.33316e-15 0.0014566
8.66654 1.31267e-15 0.00143448
8.70412 1.28399e-15 0.001412
8.74172 1.20345e-15 0.001391
8.77936 1.17992e-15 0.00136948
8.81702 1.11644e-15 0.00134961
8.85471 1.06996e-15 0.0013292
8.89244 1.01919e-15 0.00131045
8.93019 9.3271e-16 0.00129125
8.96797 8.83227e-16 0.00127359
9.00578 8.1393e-16 0.00125568
9.04362 7.54418e-16 0.00123904
9.08149 6.83652e-16 0.00122249
9.11939 6.03199e-16 0.0012068
9.15732 5.25116e-16 0.00119165
9.19528 5.03705e-16 0.00117686
9.23327 4.36251e-16 0.00116302
9.2713 4.17061e-16 0.00114918
9.30935 3.48273e-16 0.00113654
9.34744 3.57432e-16 0.00112369
9.38556 3.00532e-16 0.00111214
9.42371 3.1533e-16 0.0011003
9.46189 3.06908e-16 0.00108974
9.50011 2.88143e-16 0.00107893
9.53836 3.0663e-16 0.00106924
9.57664 3.04317e-16 0.00105947
9.61496 2.97692e-16 0.00105049
9.65331 3.13761e-16 0.00104178
9.69169 3.06074e-16 0.00103339
9.73011 3.10214e-16 0.00102565
9.76856 2.92478e-16 0.00101782
9.80704 3.00882e-16 0.00101091
9.84557 2.93891e-16 0.00100365
9.88412 3.15911e-16 0.000997416
9.92271 2.91606e-16 0.000990722
9.96134 2.75324e-16 0.000984998
10 2.89352e-16 0.000978896
10.0387 2.46763e-16 0.000973503
10.0774 2.5666e-16 0.000968001
10.1162 2.5619e-16 0.000962782
10.155 2.53161e-16 0.000957811
10.1939 2.25139e-16 0.000952672
10.2328 2.44118e-16 0.000948084
10.2717 2.58393e-16 0.000943013
10.3106 2.36722e-16 0.000938632
10.3496 2.32813e-16 0.000933641
10.3887 2.24424e-16 0.000929278
10.4278 2.26078e-16 0.00092438
10.4669 1.93909e-16 0.000919854
10.506 2.11019e-16 0.000915052
10.5452 1.74702e-16 0.000910197
10.5845 2.07489e-16 0.000905405
10.6238 1.70472e-16 0.000900142
10.6631 1.81556e-16 0.000895199
10.7024 1.73595e-16 0.000889536
10.7418 1.71989e-16 0.000884263
10.7813 1.61706e-16 0.000878228
10.8208 1.4813e-16 0.000872443
10.8603 1.7778e-16 0.000866075
10.8999 1.4419e-16 0.000859615
10.9395 2.02182e-16 0.000852896
10.9792 1.61635e-16 0.000845673
11.0189 1.95531e-16 0.000838469
11.0586 1.70827e-16 0.00083053
11.0984 1.74904e-16 0.000822694
11.1383 1.56523e-16 0.000814126
11.1781 1.79243e-16 0.000805532
11.2181 1.80461e-16 0.000796409
11.2581 1.58556e-16 0.000786965
11.2981 1.7734e-16 0.000777312
11.3381 1.49174e-16 0.000767015
11.3783 1.82951e-16 0.000756767
11.4184 1.48125e-16 0.00074574
11.4587 1.76218e-16 0.000734814
11.4989 1.81032e-16 0.000723214
11.5392 1.5379e-16 0.000711559
11.5796 1.82916e-16 0.000699521
11.62 1.30776e-16 0.000687141
11.6605 1.71383e-16 0.000674703
11.701 1.5033e-16 0.000661723
11.7415 1.71972e-16 0.000648853
11.7822 1.55478e-16 0.000635465
11.8228 1.54063e-16 0.000622151
11.8636 1.52657e-16 0.000608526
11.9043 1.46014e-16 0.000594793
11.9452 1.17631e-16 0.000581039
11.986 1.18099e-16 0.00056697
12.027 8.39454e-17 0.000553084
12.068 8.53852e-17 0.000538849
12.109 6.44665e-17 0.000524814
12.1501 4.28323e-17 0.000510577
12.1913 4.18339e-17 0.000496384
12.2325 1.19123e-17 0.000482236
12.2738 2.96805e-17 0.0004679
12.3151 -7.60652e-18 0.000453802
12.3565 9.26572e-18 0.000439428
12.3979 -2.85438e-17 0.000425282
12.4394 -3.17954e-17 0.000410962
12.481 -3.50252e-17 0.000396646
12.5226 -5.6519e-17 0.000382372
12.5643 -5.46747e-17 0.000367856
12.6061 -6.02732e-17 0.000353564
12.6479 -5.26676e-17 0.000339149
12.6898 -6.39768e-17 0.000325153
12.7317 -7.27587e-17 0.00031155
12.7737 -6.43712e-17 0.000298556
12.8158 -7.30935e-17 0.000286181
12.8579 -7.2854e-17 0.000274163
12.9001 -7.26157e-17 0.000262366
12.9424 -8.04206e-17 0.000250594
12.9847 -6.49283e-17 0.000238738
13.0271 -8.94852e-17 0.000226813
13.0696 -8.04342e-17 0.000214764
13.1121 -1.06369e-16 0.000202646
13.1547 -1.00485e-16 0.000190431
13.1974 -9.62171e-17 0.00017816
13.2402 -1.24993e-16 0.000165817
13.283 -1.08135e-16 0.000153414
13.3259 -1.35905e-16 0.00014096
13.3689 -1.40918e-16 0.000128436
13.4119 -1.34257e-16 0.000115856
13.455 -1.63996e-16 0.000103226
13.4982 -1.49592e-16 9.05094e-05
13.5415 -1.74478e-16 7.77576e-05
13.5848 -1.6626e-16 6.49238e-05
13.6283 -1.58856e-16 5.2027e-05
13.6718 -1.82713e-16 3.90875e-05
13.7153 -1.75302e-16 2.60606e-05
13.759 -1.73233e-16 1.30017e-05
13.8028 -1.757e-16 -1.12692e-07
13.8466 -1.66875e-16 -1.32834e-05
13.8905 -1.80585e-16 -2.64652e-05
13.9345 -1.73292e-16 -3.96856e-05
13.9786 -1.74979e-16 -5.29152e-05
14.0227 -1.90387e-16 -6.61309e-05
14.067 -1.7129e-16 -7.9336e-05
14.1113 -1.86241e-16 -9.25074e-05
14.1558 -1.93009e-16 -0.000105605
14.2003 -1.8031e-16 -0.000118649
14.2449 -2.0057e-16 -0.000131576
14.2896 -1.71535e-16 -0.000144387
14.3344 -1.85521e-16 -0.000157058
14.3793 -1.96524e-16 -0.000169547
14.4243 -1.84726e-16 -0.000181838
14.4693 -1.93142e-16 -0.000193915
14.5145 -2.00429e-16 -0.000205724
14.5598 -2.09099e-16 -0.000217257
14.6052 -2.1807e-16 -0.000228486
14.6506 -2.26629e-16 -0.000239374
14.6962 -2.24156e-16 -0.000249895
14.7419 -2.56292e-16 -0.000260037
14.7877 -2.5585e-16 -0.000269759
14.8336 -2.80319e-16 -0.000279047
14.8796 -2.83999e-16 -0.000287872
14.9257 -3.00556e-16 -0.000296224
14.9719 -3.19093e-16 -0.00030407
15.0182 -3.13257e-16 -0.000311409
15.0647 -3.2231e-16 -0.00031822
15.1112 -3.62644e-16 -0.000324486
15.1579 -3.54661e-16 -0.000330211
15.2047 -3.65891e-16 -0.000335383
15.2516 -3.965e-16 -0.000339991
15.2986 -3.83715e-16 -0.000344052
15.3458 -3.94405e-16 -0.000347554
15.393 -3.95899e-16 -0.000350509
15.4404 -4.1794e-16 -0.000352924
15.488 -4.16993e-16 -0.000354815
15.5356 -4.15714e-16 -0.00035618
15.5834 -4.52845e-16 -0.000357049
15.6313 -4.30482e-16 -0.000357436
15.6794 -4.56711e-16 -0.000357354
15.7276 -4.42738e-16 -0.000356825
15.7759 -4.50618e-16 -0.000355882
15.8243 -4.77192e-16 -0.000354531
15.873 -4.82944e-16 -0.000352807
15.9217 -4.37993e-16 -0.000350732
15.9706 -4.70215e-16 -0.000348331
16.0197 -4.50908e-16 -0.000345622
16.0689 -4.45317e-16 -0.000342645
16.1182 -4.28778e-16 -0.000339408
16.1677 -4.01714e-16 -0.000335942
16.2174 -4.13962e-16 -0.000332271
16.2672 -3.97978e-16 -0.000328422
16.3172 -3.88466e-16 -0.000324401
16.3674 -3.65654e-16 -0.000320242
16.4177 -3.72458e-16 -0.000315967
16.4682 -3.01477e-16 -0.000311584
16.5189 -3.22133e-16 -0.000307111
16.5697 -3.11565e-16 -0.000302578
16.6208 -2.73191e-16 -0.000297982
16.672 -2.82184e-16 -0.000293354
16.7234 -2.43041e-16 -0.000288694
16.775 -2.37174e-16 -0.000284019
16.8268 -2.27939e-16 -0.000279337
16.8787 -2.15058e-16 -0.000274667
16.9309 -2.18237e-16 -0.000270003
16.9833 -1.91364e-16 -0.000265363
17.0359 -1.81762e-16 -0.000260752
17.0887 -1.71303e-16 -0.00025618
17.1418 -1.63031e-16 -0.000251646
17.195 -1.33017e-16 -0.00024716
17.2485 -1.47841e-16 -0.000242724
17.3022 -1.14748e-16 -0.000238347
17.3562 -1.09593e-16 -0.000234023
17.4104 -1.20013e-16 -0.000229763
17.4648 -9.62477e-17 -0.000225565
17.5195 -1.17483e-16 -0.000221432
17.5744 -1.00978e-16 -0.000217362
17.6296 -9.75618e-17 -0.000213365
17.6851 -9.858e-17 -0.000209433
17.7408 -9.38701e-17 -0.000205574
17.7969 -1.09511e-16 -0.000201783
17.8532 -1.10915e-16 -0.000198067
17.9098 -9.38563e-17 -0.000194418
17.9667 -1.14559e-16 -0.000190847
18.0239 -1.09431e-16 -0.000187347
18.0815 -1.016e-16 -0.000183923
18.1393 -1.13469e-16 -0.000180567
18.1975 -1.1711e-16 -0.000177289
18.256 -1.28707e-16 -0.000174081
18.3149 -1.452e-16 -0.000170952
18.3742 -1.34252e-16 -0.000167891
18.4338 -1.4017e-16 -0.000164906
18.4938 -1.46047e-16 -0.00016199
18.5542 -1.39121e-16 -0.00015915
18.615 -1.41322e-16 -0.000156378
18.6762 -1.39605e-16 -0.000153681
18.7379 -1.42201e-16 -0.00015105
18.8 -1.33288e-16 -0.000148492
18.8625 -1.24155e-16 -0.000145997
18.9255 -1.30066e-16 -0.000143575
18.9891 -1.0798e-16 -0.000141217
19.0531 -9.5804e-17 -0.000138927
19.1177 -9.27583e-17 -0.000136697
19.1828 -8.11169e-17 -0.000134532
19.2484 -7.45541e-17 -0.000132424
19.3147 -7.96871e-17 -0.000130381
19.3816 -6.3033e-17 -0.000128392
19.4491 -4.50201e-17 -0.000126464
19.5173 -2.35313e-17 -0.000124586
19.5862 -9.49899e-18 -0.000122766
19.6558 7.87676e-18 -0.000120994
19.7262 -5.21045e-18 -0.000119278
19.7974 2.08326e-17 -0.000117606
19.8694 2.42275e-18 -0.000115985
19.9423 -1.3048e-18 -0.000114402
20.0162 1.16999e-17 -0.000112865
20.091 2.02043e-17 -0.000111361
20.1669 1.62574e-17 -0.000109897
20.244 7.90499e-18 -0.000108459
20.3222 -7.29838e-18 -0.000107057
20.4016 -3.08016e-17 -0.000105674
20.4825 -4.1923e-17 -0.000104318
20.5648 -4.35266e-17 -0.000102976
20.6487 -2.38802e-17 -0.000101656
20.7344 -4.31707e-17 -0.00010034
20.8219 -3.5991e-17 -9.90365e-05
20.9115 -3.09839e-17 -9.77293e-05
21.0034 -4.24939e-17 -9.64261e-05
21.0979 -2.62085e-17 -9.51077e-05
21.1952 -1.41183e-17 -9.37966e-05
21.2959 -5.98718e-18 -9.2453e-05
21.4004 8.84573e-18 -9.10835e-05
21.5093 -1.08272e-17 -8.96628e-05
21.6237 1.32067e-17 -8.81573e-05
21.7448 -6.70121e-18 -8.65486e-05
21.8747 3.27124e-18 -8.48328e-05
22.0165 -1.2262e-17 -8.29318e-05
22.1768 -5.83735e-18 -8.07782e-05
22.3723 -2.27092e-17 -7.82439e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.75Lambda0.5Nc1Classic/vCLADiaP_FRG_K.txt <==
-22.3723 0.00227633 -0.000583214
-22.1768 0.00255819 -0.000596953
-22.0165 0.00282412 -0.000608364
-21.8747 0.00305897 -0.000618367
-21.7448 0.00327229 -0.000627075
-21.6237 0.00347092 -0.000635226
-21.5093 0.00365604 -0.00064261
-21.4004 0.00382332 -0.00064953
-21.2959 0.00398516 -0.000656037
-21.1952 0.00414221 -0.000662465
-21.0979 0.00429464 -0.000668603
-21.0034 0.00444843 -0.000674872
-20.9115 0.00459905 -0.000680967
-20.8219 0.00474653 -0.000687151
-20.7344 0.00489096 -0.000693235
-20.6487 0.00503255 -0.000699457
-20.5648 0.0051715 -0.000705636
-20.4825 0.00530802 -0.000711999
-20.4016 0.00544233 -0.000718375
-20.3222 0.00557468 -0.000724969
-20.244 0.00570523 -0.000731616
-20.1669 0.00583417 -0.000738516
-20.091 0.00596164 -0.000745513
-20.0162 0.00608781 -0.000752792
-19.9423 0.00621282 -0.000760205
-19.8694 0.00633691 -0.00076793
-19.7974 0.0064601 -0.000775818
-19.7262 0.00658261 -0.000784042
-19.6558 0.00670458 -0.000792463
-19.5862 0.00682615 -0.000801241
-19.5173 0.00694744 -0.000810235
-19.4491 0.0070686 -0.0008196
-19.3816 0.00718967 -0.000829188
-19.3147 0.00731081 -0.000839148
-19.2484 0.00743212 -0.000849352
-19.1828 0.0075537 -0.000859946
-19.1177 0.00767568 -0.000870798
-19.0531 0.00779814 -0.00088204
-18.9891 0.00792122 -0.000893542
-18.9255 0.00804502 -0.000905447
-18.8625 0.00816966 -0.000917636
-18.8 0.00829516 -0.00093024
-18.7379 0.00842164 -0.000943125
-18.6762 0.00854924 -0.000956413
-18.615 0.00867813 -0.000969987
-18.5542 0.00880837 -0.000983975
-18.4938 0.00894004 -0.000998255
-18.4338 0.00907325 -0.00101295
-18.3742 0.00920809 -0.00102793
-18.3149 0.00934457 -0.00104332
-18.256 0.00948285 -0.00105898
-18.1975 0.00962311 -0.00107505
-18.1393 0.00976544 -0.00109141
-18.0815 0.00990991 -0.00110817
-18.0239 0.0100565 -0.00112519
-17.9667 0.0102053 -0.00114259
-17.9098 0.0103567 -0.00116027
-17.8532 0.0105106 -0.00117832
-17.7969 0.0106672 -0.00119663
-17.7408 0.0108264 -0.00121529
-17.6851 0.0109884 -0.00123419
-17.6296 0.0111535 -0.00125344
-17.5744 0.0113216 -0.0012729
-17.5195 0.0114929 -0.0012927
-17.4648 0.0116674 -0.0013127
-17.4104 0.0118451 -0.00133298
-17.3562 0.0120263 -0.00135345
-17.3022 0.0122112 -0.00137419
-17.2485 0.0123998 -0.00139506
-17.195 0.0125919 -0.00141617
-17.1418 0.0127879 -0.00143739
-17.0887 0.012988 -0.00145877
-17.0359 0.0131921 -0.0014802
-16.9833 0.0134001 -0.00150174
-16.9309 0.0136125 -0.00152327
-16.8787 0.0138293 -0.00154481
-16.8268 0.0140504 -0.00156623
-16.775 0.0142757 -0.00158759
-16.7234 0.0145058 -0.00160874
-16.672 0.0147403 -0.00162969
-16.6208 0.0149792 -0.0016503
-16.5697 0.0152229 -0.00167062
-16.5189 0.0154713 -0.00169042
-16.4682 0.0157242 -0.00170979
-16.4177 0.0159816 -0.00172851
-16.3674 0.0162439 -0.00174653
-16.3172 0.0165108 -0.00176377
-16.2672 0.016782 -0.00178017
-16.2174 0.0170579 -0.00179549
-16.1677 0.0173385 -0.00180977
-16.1182 0.0176234 -0.00182282
-16.0689 0.0179127 -0.00183456
-16.0197 0.0182063 -0.00184481
-15.9706 0.0185043 -0.00185357
-15.9217 0.0188059 -0.0018606
-15.873 0.0191114 -0.00186587
-15.8243 0.0194206 -0.00186921
-15.7759 0.0197329 -0.00187058
-15.7276 0.0200484 -0.00186975
-15.6794 0.020367 -0.00186677
-15.6313 0.0206879 -0.00186143
-15.5834 0.0210114 -0.0018537
-15.5356 0.021337 -0.00184347
-15.488 0.0216642 -0.00183074
-15.4404 0.0219929 -0.00181535
-15.393 0.0223229 -0.00179736
-15.3458 0.0226536 -0.00177667
-15.2986 0.0229846 -0.00175332
-15.2516 0.023316 -0.00172723
-15.2047 0.023647 -0.00169852
-15.1579 0.0239773 -0.00166711
-15.1112 0.0243071 -0.0016331
-15.0647 0.0246353 -0.00159653
-15.0182 0.0249617 -0.00155747
-14.9719 0.0252865 -0.00151597
-14.9257 0.0256086 -0.0014722
-14.8796 0.0259279 -0.00142615
-14.8336 0.0262447 -0.00137804
-14.7877 0.0265578 -0.00132791
-14.7419 0.026867 -0.00127595
-14.6962 0.0271729 -0.00122222
-14.6506 0.0274739 -0.00116697
-14.6052 0.0277705 -0.00111023
-14.5598 0.0280626 -0.00105219
-14.5145 0.028349 -0.000992992
-14.4693 0.0286305 -0.000932832
-14.4243 0.0289065 -0.00087172
-14.3793 0.0291762 -0.000809962
-14.3344 0.0294404 -0.000747596
-14.2896 0.0296984 -0.000684751
-14.2449 0.0299496 -0.000621592
-14.2003 0.0301949 -0.000558275
-14.1558 0.0304331 -0.000494756
-14.1113 0.0306646 -0.000431377
-14.067 0.0308896 -0.000368001
-14.0227 0.031107 -0.000304858
-13.9786 0.0313177 -0.000242008
-13.9345 0.0315213 -0.000179476
-13.8905 0.0317173 -0.000117321
-13.8466 0.0319064 -5.57144e-05
-13.8028 0.032088 5.52187e-06
-13.759 0.032262 6.61447e-05
-13.7153 0.032429 0.000126215
-13.6718 0.0325881 0.000185808
-13.6283 0.0327399 0.000244732
-13.5848 0.0328843 0.000303163
-13.5415 0.0330208 0.000361078
-13.4982 0.0331502 0.00041837
-13.455 0.0332716 0.000475329
-13.4119 0.0333857 0.000531716
-13.3689 0.0334922 0.000587791
-13.3259 0.0335908 0.000643537
-13.283 0.0336821 0.00069902
-13.2402 0.0337656 0.000754368
-13.1974 0.0338415 0.000809705
-13.1547 0.03391 0.000865094
-13.1121 0.0339707 0.000920833
-13.0696 0.0340243 0.000976928
-13.0271 0.0340705 0.00103379
-12.9847 0.0341098 0.00109139
-12.9424 0.0341428 0.00115011
-12.9001 0.0341699 0.00120965
-12.8579 0.0341922 0.00126966
-12.8158 0.0342103 0.00132915
-12.7737 0.0342238 0.00138615
-12.7317 0.0342322 0.00143936
-12.6898 0.0342327 0.00148802
-12.6479 0.0342237 0.00153259
-12.6061 0.0342041 0.00157581
-12.5643 0.0341735 0.00161772
-12.5226 0.0341335 0.00166125
-12.481 0.034084 0.00170501
-12.4394 0.0340263 0.00175028
-12.3979 0.0339611 0.00179671
-12.3565 0.0338876 0.00184335
-12.3151 0.0338078 0.00189158
-12.2738 0.0337199 0.00193916
-12.2325 0.0336255 0.00198799
-12.1913 0.0335244 0.00203623
-12.1501 0.0334159 0.00208468
-12.109 0.0333018 0.00213331
-12.068 0.03318 0.002181
-12.027 0.0330525 0.00222936
-11.986 0.0329185 0.00227613
-11.9452 0.0327779 0.00232343
-11.9043 0.0326324 0.00236921
-11.8636 0.0324795 0.00241468
-11.8228 0.0323224 0.00245944
-11.7822 0.0321585 0.00250271
-11.7415 0.0319898 0.00254597
-11.701 0.0318161 0.00258693
-11.6605 0.0316364 0.00262802
-11.62 0.0314537 0.00266673
-11.5796 0.0312641 0.00270491
-11.5392 0.0310721 0.0027415
-11.4989 0.0308743 0.00277632
-11.4587 0.0306733 0.00281068
-11.4184 0.0304686 0.00284217
-11.3783 0.0302591 0.00287381
-11.3381 0.0300481 0.00290222
-11.2981 0.0298313 0.00293058
-11.2581 0.0296139 0.00295626
-11.2181 0.0293915 0.00298095
-11.1781 0.0291678 0.00300419
-11.1383 0.0289411 0.00302527
-11.0984 0.0287114 0.00304602
-11.0586 0.0284809 0.00306389
-11.0189 0.0282463 0.00308193
-10.9792 0.028012 0.00309712
-10.9395 0.0277737 0.00311217
-10.8999 0.0275356 0.00312525
-10.8603 0.0272949 0.0031372
-10.8208 0.027053 0.0031487
-10.7813 0.0268105 0.00315792
-10.7418 0.0265652 0.00316793
-10.7024 0.0263209 0.00317505
-10.6631 0.0260733 0.00318346
-10.6238 0.025827 0.00318916
-10.5845 0.025578 0.00319591
-10.5452 0.0253296 0.00320085
-10.506 0.02508 0.00320592
-10.4669 0.0248294 0.00321068
-10.4278 0.0245794 0.00321438
-10.3887 0.0243272 0.00321925
-10.3496 0.0240765 0.00322218
-10.3106 0.0238239 0.00322715
-10.2717 0.023572 0.00322994
-10.2328 0.0233195 0.00323496
-10.1939 0.0230663 0.00323824
-10.155 0.0228142 0.00324326
-10.1162 0.02256 0.00324761
-10.0774 0.022308 0.00325266
-10.0387 0.0220536 0.00325856
-10 0.0218012 0.00326394
-9.96134 0.0215471 0.00327157
-9.92271 0.0212943 0.00327779
-9.88412 0.0210409 0.00328709
-9.84557 0.0207875 0.00329469
-9.80704 0.020535 0.00330554
-9.76856 0.0202811 0.00331504
-9.73011 0.0200293 0.00332737
-9.69169 0.0197752 0.00333923
-9.65331 0.0195237 0.00335297
-9.61496 0.0192699 0.00336757
-9.57664 0.0190184 0.00338279
-9.53836 0.0187655 0.00340031
-9.50011 0.0185137 0.00341736
-9.46189 0.0182619 0.00343771
-9.42371 0.0180094 0.00345701
-9.38556 0.0177589 0.00348002
-9.34744 0.0175056 0.00350187
-9.30935 0.0172558 0.00352745
-9.2713 0.0170022 0.0035521
-9.23327 0.0167527 0.00358012
-9.19528 0.0164993 0.00360781
-9.15732 0.0162493 0.00363804
-9.11939 0.0159968 0.00366903
-9.08149 0.0157458 0.00370125
-9.04362 0.0154943 0.00373571
-9.00578 0.015242 0.00377001
-8.96797 0.0149913 0.00380773
-8.93019 0.0147376 0.00384425
-8.89244 0.0144871 0.00388491
-8.85471 0.0142323 0.00392375
-8.81702 0.0139814 0.00396706
-8.77936 0.0137258 0.00400824
-8.74172 0.0134737 0.00405376
-8.70412 0.0132175 0.00409724
-8.66654 0.0129639 0.00414449
-8.62899 0.0127073 0.00419015
-8.59146 0.0124519 0.00423869
-8.55397 0.0121949 0.00428635
-8.5165 0.011937 0.00433563
-8.47906 0.0116798 0.00438502
-8.44165 0.0114191 0.00443445
-8.40426 0.0111616 0.0044852
-8.3669 0.0108985 0.00453424
-8.32956 0.0106397 0.00458568
-8.29226 0.0103748 0.00463381
-8.25497 0.0101141 0.00468483
-8.21772 0.00984792 0.00473146
-8.18049 0.00958526 0.00478088
-8.14328 0.0093182 0.0048252
-8.1061 0.00905328 0.0048719
-8.06895 0.00878592 0.00491277
-8.03182 0.00851847 0.00495536
-7.99471 0.00825149 0.00499139
-7.95763 0.00798161 0.0050282
-7.92058 0.00771548 0.00505814
-7.88355 0.0074435 0.00508712
-7.84654 0.00717824 0.00510957
-7.80955 0.00690502 0.0051284
-7.77259 0.00664067 0.00514136
-7.73566 0.0063674 0.00514758
-7.69874 0.00610386 0.00514858
-7.66185 0.0058318 0.00513959
-7.62498 0.00556891 0.00512578
-7.58814 0.00529916 0.0050988
-7.55132 0.00503705 0.00506673
-7.51452 0.00477052 0.00501876
-7.47774 0.00450939 0.00496461
-7.44099 0.00424678 0.00489241
-7.40425 0.00398671 0.00481244
-7.36754 0.00372854 0.0047125
-7.33085 0.00346945 0.00460306
-7.29418 0.00321574 0.00447179
-7.25754 0.0029574 0.00432922
-7.22091 0.00270774 0.0041633
-7.18431 0.00245003 0.00398414
-7.14772 0.00220389 0.00378098
-7.11116 0.00194679 0.00356231
-7.07462 0.00170306 0.00332028
-7.0381 0.00144666 0.00306018
-7.00159 0.00120377 0.00277865
-6.96511 0.000948227 0.00247676
-6.92865 0.000705119 0.00215628
-6.89221 0.000450635 0.00181422
-6.85579 0.000206849 0.00145698
-6.81938 -4.60873e-05 0.00107836
-6.783 -0.00029057 0.000688712
-6.74664 -0.000540851 0.000279242
-6.71029 -0.000785035 -0.000136243
-6.67397 -0.00103078 -0.000568799
-6.63766 -0.00127239 -0.00100144
-6.60137 -0.00151083 -0.00144751
-6.5651 -0.00174635 -0.00188695
-6.52885 -0.00197338 -0.00233562
-6.49262 -0.00219818 -0.00277063
-6.4564 -0.00240863 -0.00321027
-6.42021 -0.00261691 -0.0036297
-6.38403 -0.00280498 -0.00404898
-6.34786 -0.00299026 -0.00444262
-6.31172 -0.00314984 -0.00483147
-6.27559 -0.00330551 -0.00519083
-6.23949 -0.00343063 -0.00554127
-6.20339 -0.00355042 -0.00586022
-6.16732 -0.00363594 -0.00616683
-6.13126 -0.00371459 -0.00644193
-6.09522 -0.00375654 -0.00670209
-6.05919 -0.00379027 -0.00693252
-6.02319 -0.00378622 -0.00714623
-5.9872 -0.00377296 -0.00733356
-5.95122 -0.00372231 -0.00750301
-5.91526 -0.00366178 -0.00765064
-5.87932 -0.00356572 -0.0077797
-5.84339 -0.00345929 -0.00789221
-5.80748 -0.00332054 -0.00798588
-5.77158 -0.00317099 -0.00806849
-5.7357 -0.00299355 -0.00813223
-5.69984 -0.00280478 -0.0081903
-5.66399 -0.00259346 -0.00822953
-5.62815 -0.00237014 -0.00826816
-5.59233 -0.00213014 -0.00828787
-5.55653 -0.00187734 -0.0083116
-5.52074 -0.00161388 -0.0083161
-5.48497 -0.00133681 -0.00832873
-5.4492 -0.0010547 -0.00832156
-5.41346 -0.000758257 -0.00832606
-5.37773 -0.000461657 -0.00831
-5.34201 -0.000150097 -0.0083086
-5.30631 0.00015749 -0.00828576
-5.27062 0.000480749 -0.00828006
-5.23494 0.00079662 -0.00825202
-5.19928 0.00112909 -0.00824314
-5.16363 0.00145144 -0.00821116
-5.128 0.00179157 -0.00820003
-5.09237 0.0021195 -0.00816531
-5.05677 0.00246654 -0.00815286
-5.02117 0.00280003 -0.00811682
-4.98559 0.00315392 -0.00810428
-4.95002 0.00349358 -0.00806873
-4.91446 0.00385471 -0.00805789
-4.87892 0.0042014 -0.00802518
-4.84339 0.00457037 -0.00801857
-4.80787 0.00492477 -0.00799183
-4.77237 0.00530192 -0.00799269
-4.73687 0.00566415 -0.0079758
-4.70139 0.00604905 -0.00798805
-4.66592 0.00641825 -0.00798548
-4.63046 0.00680922 -0.00801339
-4.59502 0.00718312 -0.00802982
-4.55958 0.0075769 -0.00807762
-4.52416 0.0079515 -0.00811744
-4.48875 0.00834309 -0.00818879
-4.45335 0.00871266 -0.00825553
-4.41797 0.0090954 -0.00835293
-4.38259 0.00945263 -0.00844877
-4.34722 0.00981851 -0.00857315
-4.31187 0.010155 -0.00869851
-4.27653 0.010495 -0.00884893
-4.24119 0.0108016 -0.00900242
-4.20587 0.0111063 -0.00917612
-4.17056 0.0113739 -0.00935454
-4.13526 0.0116335 -0.00954707
-4.09997 0.011853 -0.00974563
-4.06469 0.0120577 -0.00995111
-4.02942 0.0122205 -0.0101636
-3.99416 0.0123609 -0.0103751
-3.95891 0.012458 -0.0105943
-3.92367 0.0125249 -0.0108038
-3.88844 0.0125472 -0.0110212
-3.85322 0.0125318 -0.0112201
-3.81801 0.0124697 -0.0114264
-3.7828 0.0123631 -0.0116045
-3.74761 0.0122064 -0.0117892
-3.71243 0.0119998 -0.0119353
-3.67726 0.0117384 -0.0120865
-3.64209 0.0114227 -0.0121874
-3.60694 0.0110463 -0.0122916
-3.57179 0.0106125 -0.0123322
-3.53665 0.0101109 -0.0123739
-3.50152 0.00955005 -0.0123366
-3.4664 0.00891468 -0.0122975
-3.43129 0.00821862 -0.0121621
-3.39619 0.00744296 -0.0120201
-3.36109 0.0066056 -0.0117636
-3.32601 0.0056853 -0.0114932
-3.29093 0.00470466 -0.0110891
-3.25586 0.00363871 -0.0106615
-3.2208 0.00251844 -0.0100796
-3.18574 0.00131205 -0.00946383
-3.1507 6.30114e-05 -0.00867044
-3.11566 -0.0012688 -0.00783375
-3.08063 -0.00262621 -0.00679324
-3.0456 -0.00405553 -0.00570137
-3.01059 -0.00548773 -0.00437881
-2.97558 -0.00697155 -0.00299733
-2.94058 -0.00842731 -0.00136155
-2.90558 -0.00990476 0.000340491
-2.87059 -0.0113107 0.00231329
-2.83561 -0.0126991 0.00435737
-2.80064 -0.0139561 0.00667791
-2.76567 -0.0151466 0.00906757
-2.73071 -0.0161271 0.0117241
-2.69576 -0.0169819 0.0144326
-2.66081 -0.0175306 0.0173754
-2.62587 -0.0178868 0.0203283
-2.59094 -0.0178303 0.0234475
-2.55601 -0.017516 0.0264991
-2.52109 -0.0166909 0.0296002
-2.48617 -0.0155638 0.0325127
-2.45126 -0.0138713 0.0353038
-2.41636 -0.0118846 0.0377492
-2.38146 -0.00936614 0.0398684
-2.34657 -0.00664442 0.0414834
-2.31168 -0.00353965 0.042589
-2.2768 -0.000411655 0.0430914
-2.24192 0.00285779 0.0429967
-2.20705 0.00592466 0.0423158
-2.17219 0.00887683 0.0410924
-2.13733 0.0114353 0.039425
-2.10247 0.0137018 0.0373898
-2.06762 0.0154854 0.0351245
-2.03278 0.0169253 0.0327057
-1.99794 0.0179048 0.0302613
-1.9631 0.0185912 0.0278379
-1.92827 0.0189101 0.0255303
-1.89345 0.0190316 0.0233459
-1.85862 0.0188973 0.0213466
-1.82381 0.0186604 0.0195093
-1.78899 0.0182646 0.0178734
-1.75419 0.0178398 0.016399
-1.71938 0.0173269 0.0151122
-1.68458 0.0168346 0.0139679
-1.64979 0.0162999 0.012985
-1.61499 0.0158159 0.0121196
-1.58021 0.0153163 0.0113868
-1.54542 0.0148836 0.0107473
-1.51064 0.0144492 0.0102138
-1.47586 0.0140892 0.00975254
-1.44109 0.013733 0.00937476
-1.40632 0.013454 0.00905192
-1.37155 0.0131791 0.00879436
-1.33679 0.0129819 0.00857792
-1.30203 0.012786 0.0084125
-1.26727 0.0126677 0.0082773
-1.23251 0.012546 0.00818216
-1.19776 0.0125021 0.00810864
-1.16301 0.0124494 0.00806686
-1.12827 0.0124752 0.00803979
-1.09352 0.0124869 0.00803817
-1.05878 0.0125781 0.00804555
-1.02405 0.0126505 0.00807346
-0.989309 0.012804 0.00810551
-0.954576 0.0129346 0.00815399
-0.919844 0.0131485 0.00820218
-0.885115 0.0133358 0.0082631
-0.850388 0.0136097 0.00831924
-0.815663 0.0138535 0.00838443
-0.78094 0.0141883 0.00843984
-0.746219 0.0144895 0.0085002
-0.711499 0.0148872 0.00854477
-0.676781 0.0152472 0.00858929
-0.642065 0.0157102 0.0086105
-0.60735 0.0161309 0.00862521
-0.572637 0.0166609 0.00860713
-0.537925 0.0171427 0.00857412
-0.503214 0.0177394 0.0084965
-0.468504 0.0182797 0.00839309
-0.433796 0.0189376 0.00823093
-0.399089 0.0195278 0.00802956
-0.364382 0.0202328 0.00775359
-0.329676 0.0208552 0.00742291
-0.294972 0.0215797 0.00700189
-0.260267 0.0222031 0.0065103
-0.225564 0.0229041 0.00591586
-0.190861 0.0234721 0.00523931
-0.156158 0.0240809 0.0044561
-0.121456 0.0245337 0.00358915
-0.0867541 0.0249536 0.00263161
-0.0520524 0.0252198 0.00161
-0.0173508 0.0253715 0.000541063
0.0173508 0.0253715 -0.000541063
0.0520524 0.0252198 -0.00161
0.0867541 0.0249536 -0.00263161
0.121456 0.0245337 -0.00358915
0.156158 0.0240809 -0.0044561
0.190861 0.0234721 -0.00523931
0.225564 0.0229041 -0.00591586
0.260267 0.0222031 -0.0065103
0.294972 0.0215797 -0.00700189
0.329676 0.0208552 -0.00742291
0.364382 0.0202328 -0.00775359
0.399089 0.0195278 -0.00802956
0.433796 0.0189376 -0.00823093
0.468504 0.0182797 -0.00839309
0.503214 0.0177394 -0.0084965
0.537925 0.0171427 -0.00857412
0.572637 0.0166609 -0.00860713
0.60735 0.0161309 -0.00862521
0.642065 0.0157102 -0.0086105
0.676781 0.0152472 -0.00858929
0.711499 0.0148872 -0.00854477
0.746219 0.0144895 -0.0085002
0.78094 0.0141883 -0.00843984
0.815663 0.0138535 -0.00838443
0.850388 0.0136097 -0.00831924
0.885115 0.0133358 -0.0082631
0.919844 0.0131485 -0.00820218
0.954576 0.0129346 -0.00815399
0.989309 0.012804 -0.00810551
1.02405 0.0126505 -0.00807346
1.05878 0.0125781 -0.00804555
1.09352 0.0124869 -0.00803817
1.12827 0.0124752 -0.00803979
1.16301 0.0124494 -0.00806686
1.19776 0.0125021 -0.00810864
1.23251 0.012546 -0.00818216
1.26727 0.0126677 -0.0082773
1.30203 0.012786 -0.0084125
1.33679 0.0129819 -0.00857792
1.37155 0.0131791 -0.00879436
1.40632 0.013454 -0.00905192
1.44109 0.013733 -0.00937476
1.47586 0.0140892 -0.00975254
1.51064 0.0144492 -0.0102138
1.54542 0.0148836 -0.0107473
1.58021 0.0153163 -0.0113868
1.61499 0.0158159 -0.0121196
1.64979 0.0162999 -0.012985
1.68458 0.0168346 -0.0139679
1.71938 0.0173269 -0.0151122
1.75419 0.0178398 -0.016399
1.78899 0.0182646 -0.0178734
1.82381 0.0186604 -0.0195093
1.85862 0.0188973 -0.0213466
1.89345 0.0190316 -0.0233459
1.92827 0.0189101 -0.0255303
1.9631 0.0185912 -0.0278379
1.99794 0.0179048 -0.0302613
2.03278 0.0169253 -0.0327057
2.06762 0.0154854 -0.0351245
2.10247 0.0137018 -0.0373898
2.13733 0.0114353 -0.039425
2.17219 0.00887683 -0.0410924
2.20705 0.00592466 -0.0423158
2.24192 0.00285779 -0.0429967
2.2768 -0.000411655 -0.0430914
2.31168 -0.00353965 -0.042589
2.34657 -0.00664442 -0.0414834
2.38146 -0.00936614 -0.0398684
2.41636 -0.0118846 -0.0377492
2.45126 -0.0138713 -0.0353038
2.48617 -0.0155638 -0.0325127
2.52109 -0.0166909 -0.0296002
2.55601 -0.017516 -0.0264991
2.59094 -0.0178303 -0.0234475
2.62587 -0.0178868 -0.0203283
2.66081 -0.0175306 -0.0173754
2.69576 -0.0169819 -0.0144326
2.73071 -0.0161271 -0.0117241
2.76567 -0.0151466 -0.00906757
2.80064 -0.0139561 -0.00667791
2.83561 -0.0126991 -0.00435737
2.87059 -0.0113107 -0.00231329
2.90558 -0.00990476 -0.000340491
2.94058 -0.00842731 0.00136155
2.97558 -0.00697155 0.00299733
3.01059 -0.00548773 0.00437881
3.0456 -0.00405553 0.00570137
3.08063 -0.00262621 0.00679324
3.11566 -0.0012688 0.00783375
3.1507 6.30114e-05 0.00867044
3.18574 0.00131205 0.00946383
3.2208 0.00251844 0.0100796
3.25586 0.00363871 0.0106615
3.29093 0.00470466 0.0110891
3.32601 0.0056853 0.0114932
3.36109 0.0066056 0.0117636
3.39619 0.00744296 0.0120201
3.43129 0.00821862 0.0121621
3.4664 0.00891468 0.0122975
3.50152 0.00955005 0.0123366
3.53665 0.0101109 0.0123739
3.57179 0.0106125 0.0123322
3.60694 0.0110463 0.0122916
3.64209 0.0114227 0.0121874
3.67726 0.0117384 0.0120865
3.71243 0.0119998 0.0119353
3.74761 0.0122064 0.0117892
3.7828 0.0123631 0.0116045
3.81801 0.0124697 0.0114264
3.85322 0.0125318 0.0112201
3.88844 0.0125472 0.0110212
3.92367 0.0125249 0.0108038
3.95891 0.012458 0.0105943
3.99416 0.0123609 0.0103751
4.02942 0.0122205 0.0101636
4.06469 0.0120577 0.00995111
4.09997 0.011853 0.00974563
4.13526 0.0116335 0.00954707
4.17056 0.0113739 0.00935454
4.20587 0.0111063 0.00917612
4.24119 0.0108016 0.00900242
4.27653 0.010495 0.00884893
4.31187 0.010155 0.00869851
4.34722 0.00981851 0.00857315
4.38259 0.00945263 0.00844877
4.41797 0.0090954 0.00835293
4.45335 0.00871266 0.00825553
4.48875 0.00834309 0.00818879
4.52416 0.0079515 0.00811744
4.55958 0.0075769 0.00807762
4.59502 0.00718312 0.00802982
4.63046 0.00680922 0.00801339
4.66592 0.00641825 0.00798548
4.70139 0.00604905 0.00798805
4.73687 0.00566415 0.0079758
4.77237 0.00530192 0.00799269
4.80787 0.00492477 0.00799183
4.84339 0.00457037 0.00801857
4.87892 0.0042014 0.00802518
4.91446 0.00385471 0.00805789
4.95002 0.00349358 0.00806873
4.98559 0.00315392 0.00810428
5.02117 0.00280003 0.00811682
5.05677 0.00246654 0.00815286
5.09237 0.0021195 0.00816531
5.128 0.00179157 0.00820003
5.16363 0.00145144 0.00821116
5.19928 0.00112909 0.00824314
5.23494 0.00079662 0.00825202
5.27062 0.000480749 0.00828006
5.30631 0.00015749 0.00828576
5.34201 -0.000150097 0.0083086
5.37773 -0.000461657 0.00831
5.41346 -0.000758257 0.00832606
5.4492 -0.0010547 0.00832156
5.48497 -0.00133681 0.00832873
5.52074 -0.00161388 0.0083161
5.55653 -0.00187734 0.0083116
5.59233 -0.00213014 0.00828787
5.62815 -0.00237014 0.00826816
5.66399 -0.00259346 0.00822953
5.69984 -0.00280478 0.0081903
5.7357 -0.00299355 0.00813223
5.77158 -0.00317099 0.00806849
5.80748 -0.00332054 0.00798588
5.84339 -0.00345929 0.00789221
5.87932 -0.00356572 0.0077797
5.91526 -0.00366178 0.00765064
5.95122 -0.00372231 0.00750301
5.9872 -0.00377296 0.00733356
6.02319 -0.00378622 0.00714623
6.05919 -0.00379027 0.00693252
6.09522 -0.00375654 0.00670209
6.13126 -0.00371459 0.00644193
6.16732 -0.00363594 0.00616683
6.20339 -0.00355042 0.00586022
6.23949 -0.00343063 0.00554127
6.27559 -0.00330551 0.00519083
6.31172 -0.00314984 0.00483147
6.34786 -0.00299026 0.00444262
6.38403 -0.00280498 0.00404898
6.42021 -0.00261691 0.0036297
6.4564 -0.00240863 0.00321027
6.49262 -0.00219818 0.00277063
6.52885 -0.00197338 0.00233562
6.5651 -0.00174635 0.00188695
6.60137 -0.00151083 0.00144751
6.63766 -0.00127239 0.00100144
6.67397 -0.00103078 0.000568799
6.71029 -0.000785035 0.000136243
6.74664 -0.000540851 -0.000279242
6.783 -0.00029057 -0.000688712
6.81938 -4.60873e-05 -0.00107836
6.85579 0.000206849 -0.00145698
6.89221 0.000450635 -0.00181422
6.92865 0.000705119 -0.00215628
6.96511 0.000948227 -0.00247676
7.00159 0.00120377 -0.00277865
7.0381 0.00144666 -0.00306018
7.07462 0.00170306 -0.00332028
7.11116 0.00194679 -0.00356231
7.14772 0.00220389 -0.00378098
7.18431 0.00245003 -0.00398414
7.22091 0.00270774 -0.0041633
7.25754 0.0029574 -0.00432922
7.29418 0.00321574 -0.00447179
7.33085 0.00346945 -0.00460306
7.36754 0.00372854 -0.0047125
7.40425 0.00398671 -0.00481244
7.44099 0.00424678 -0.00489241
7.47774 0.00450939 -0.00496461
7.51452 0.00477052 -0.00501876
7.55132 0.00503705 -0.00506673
7.58814 0.00529916 -0.0050988
7.62498 0.00556891 -0.00512578
7.66185 0.0058318 -0.00513959
7.69874 0.00610386 -0.00514858
7.73566 0.0063674 -0.00514758
7.77259 0.00664067 -0.00514136
7.80955 0.00690502 -0.0051284
7.84654 0.00717824 -0.00510957
7.88355 0.0074435 -0.00508712
7.92058 0.00771548 -0.00505814
7.95763 0.00798161 -0.0050282
7.99471 0.00825149 -0.00499139
8.03182 0.00851847 -0.00495536
8.06895 0.00878592 -0.00491277
8.1061 0.00905328 -0.0048719
8.14328 0.0093182 -0.0048252
8.18049 0.00958526 -0.00478088
8.21772 0.00984792 -0.00473146
8.25497 0.0101141 -0.00468483
8.29226 0.0103748 -0.00463381
8.32956 0.0106397 -0.00458568
8.3669 0.0108985 -0.00453424
8.40426 0.0111616 -0.0044852
8.44165 0.0114191 -0.00443445
8.47906 0.0116798 -0.00438502
8.5165 0.011937 -0.00433563
8.55397 0.0121949 -0.00428635
8.59146 0.0124519 -0.00423869
8.62899 0.0127073 -0.00419015
8.66654 0.0129639 -0.00414449
8.70412 0.0132175 -0.00409724
8.74172 0.0134737 -0.00405376
8.77936 0.0137258 -0.00400824
8.81702 0.0139814 -0.00396706
8.85471 0.0142323 -0.00392375
8.89244 0.0144871 -0.00388491
8.93019 0.0147376 -0.00384425
8.96797 0.0149913 -0.00380773
9.00578 0.015242 -0.00377001
9.04362 0.0154943 -0.00373571
9.08149 0.0157458 -0.00370125
9.11939 0.0159968 -0.00366903
9.15732 0.0162493 -0.00363804
9.19528 0.0164993 -0.00360781
9.23327 0.0167527 -0.00358012
9.2713 0.0170022 -0.0035521
9.30935 0.0172558 -0.00352745
9.34744 0.0175056 -0.00350187
9.38556 0.0177589 -0.00348002
9.42371 0.0180094 -0.00345701
9.46189 0.0182619 -0.00343771
9.50011 0.0185137 -0.00341736
9.53836 0.0187655 -0.00340031
9.57664 0.0190184 -0.00338279
9.61496 0.0192699 -0.00336757
9.65331 0.0195237 -0.00335297
9.69169 0.0197752 -0.00333923
9.73011 0.0200293 -0.00332737
9.76856 0.0202811 -0.00331504
9.80704 0.020535 -0.00330554
9.84557 0.0207875 -0.00329469
9.88412 0.0210409 -0.00328709
9.92271 0.0212943 -0.00327779
9.96134 0.0215471 -0.00327157
10 0.0218012 -0.00326394
10.0387 0.0220536 -0.00325856
10.0774 0.022308 -0.00325266
10.1162 0.02256 -0.00324761
10.155 0.0228142 -0.00324326
10.1939 0.0230663 -0.00323824
10.2328 0.0233195 -0.00323496
10.2717 0.023572 -0.00322994
10.3106 0.0238239 -0.00322715
10.3496 0.0240765 -0.00322218
10.3887 0.0243272 -0.00321925
10.4278 0.0245794 -0.00321438
10.4669 0.0248294 -0.00321068
10.506 0.02508 -0.00320592
10.5452 0.0253296 -0.00320085
10.5845 0.025578 -0.00319591
10.6238 0.025827 -0.00318916
10.6631 0.0260733 -0.00318346
10.7024 0.0263209 -0.00317505
10.7418 0.0265652 -0.00316793
10.7813 0.0268105 -0.00315792
10.8208 0.027053 -0.0031487
10.8603 0.0272949 -0.0031372
10.8999 0.0275356 -0.00312525
10.9395 0.0277737 -0.00311217
10.9792 0.028012 -0.00309712
11.0189 0.0282463 -0.00308193
11.0586 0.0284809 -0.00306389
11.0984 0.0287114 -0.00304602
11.1383 0.0289411 -0.00302527
11.1781 0.0291678 -0.00300419
11.2181 0.0293915 -0.00298095
11.2581 0.0296139 -0.00295626
11.2981 0.0298313 -0.00293058
11.3381 0.0300481 -0.00290222
11.3783 0.0302591 -0.00287381
11.4184 0.0304686 -0.00284217
11.4587 0.0306733 -0.00281068
11.4989 0.0308743 -0.00277632
11.5392 0.0310721 -0.0027415
11.5796 0.0312641 -0.00270491
11.62 0.0314537 -0.00266673
11.6605 0.0316364 -0.00262802
11.701 0.0318161 -0.00258693
11.7415 0.0319898 -0.00254597
11.7822 0.0321585 -0.00250271
11.8228 0.0323224 -0.00245944
11.8636 0.0324795 -0.00241468
11.9043 0.0326324 -0.00236921
11.9452 0.0327779 -0.00232343
11.986 0.0329185 -0.00227613
12.027 0.0330525 -0.00222936
12.068 0.03318 -0.002181
12.109 0.0333018 -0.00213331
12.1501 0.0334159 -0.00208468
12.1913 0.0335244 -0.00203623
12.2325 0.0336255 -0.00198799
12.2738 0.0337199 -0.00193916
12.3151 0.0338078 -0.00189158
12.3565 0.0338876 -0.00184335
12.3979 0.0339611 -0.00179671
12.4394 0.0340263 -0.00175028
12.481 0.034084 -0.00170501
12.5226 0.0341335 -0.00166125
12.5643 0.0341735 -0.00161772
12.6061 0.0342041 -0.00157581
12.6479 0.0342237 -0.00153259
12.6898 0.0342327 -0.00148802
12.7317 0.0342322 -0.00143936
12.7737 0.0342238 -0.00138615
12.8158 0.0342103 -0.00132915
12.8579 0.0341922 -0.00126966
12.9001 0.0341699 -0.00120965
12.9424 0.0341428 -0.00115011
12.9847 0.0341098 -0.00109139
13.0271 0.0340705 -0.00103379
13.0696 0.0340243 -0.000976928
13.1121 0.0339707 -0.000920833
13.1547 0.03391 -0.000865094
13.1974 0.0338415 -0.000809705
13.2402 0.0337656 -0.000754368
13.283 0.0336821 -0.00069902
13.3259 0.0335908 -0.000643537
13.3689 0.0334922 -0.000587791
13.4119 0.0333857 -0.000531716
13.455 0.0332716 -0.000475329
13.4982 0.0331502 -0.00041837
13.5415 0.0330208 -0.000361078
13.5848 0.0328843 -0.000303163
13.6283 0.0327399 -0.000244732
13.6718 0.0325881 -0.000185808
13.7153 0.032429 -0.000126215
13.759 0.032262 -6.61447e-05
13.8028 0.032088 -5.52187e-06
13.8466 0.0319064 5.57144e-05
13.8905 0.0317173 0.000117321
13.9345 0.0315213 0.000179476
13.9786 0.0313177 0.000242008
14.0227 0.031107 0.000304858
14.067 0.0308896 0.000368001
14.1113 0.0306646 0.000431377
14.1558 0.0304331 0.000494756
14.2003 0.0301949 0.000558275
14.2449 0.0299496 0.000621592
14.2896 0.0296984 0.000684751
14.3344 0.0294404 0.000747596
14.3793 0.0291762 0.000809962
14.4243 0.0289065 0.00087172
14.4693 0.0286305 0.000932832
14.5145 0.028349 0.000992992
14.5598 0.0280626 0.00105219
14.6052 0.0277705 0.00111023
14.6506 0.0274739 0.00116697
14.6962 0.0271729 0.00122222
14.7419 0.026867 0.00127595
14.7877 0.0265578 0.00132791
14.8336 0.0262447 0.00137804
14.8796 0.0259279 0.00142615
14.9257 0.0256086 0.0014722
14.9719 0.0252865 0.00151597
15.0182 0.0249617 0.00155747
15.0647 0.0246353 0.00159653
15.1112 0.0243071 0.0016331
15.1579 0.0239773 0.00166711
15.2047 0.023647 0.00169852
15.2516 0.023316 0.00172723
15.2986 0.0229846 0.00175332
15.3458 0.0226536 0.00177667
15.393 0.0223229 0.00179736
15.4404 0.0219929 0.00181535
15.488 0.0216642 0.00183074
15.5356 0.021337 0.00184347
15.5834 0.0210114 0.0018537
15.6313 0.0206879 0.00186143
15.6794 0.020367 0.00186677
15.7276 0.0200484 0.00186975
15.7759 0.0197329 0.00187058
15.8243 0.0194206 0.00186921
15.873 0.0191114 0.00186587
15.9217 0.0188059 0.0018606
15.9706 0.0185043 0.00185357
16.0197 0.0182063 0.00184481
16.0689 0.0179127 0.00183456
16.1182 0.0176234 0.00182282
16.1677 0.0173385 0.00180977
16.2174 0.0170579 0.00179549
16.2672 0.016782 0.00178017
16.3172 0.0165108 0.00176377
16.3674 0.0162439 0.00174653
16.4177 0.0159816 0.00172851
16.4682 0.0157242 0.00170979
16.5189 0.0154713 0.00169042
16.5697 0.0152229 0.00167062
16.6208 0.0149792 0.0016503
16.672 0.0147403 0.00162969
16.7234 0.0145058 0.00160874
16.775 0.0142757 0.00158759
16.8268 0.0140504 0.00156623
16.8787 0.0138293 0.00154481
16.9309 0.0136125 0.00152327
16.9833 0.0134001 0.00150174
17.0359 0.0131921 0.0014802
17.0887 0.012988 0.00145877
17.1418 0.0127879 0.00143739
17.195 0.0125919 0.00141617
17.2485 0.0123998 0.00139506
17.3022 0.0122112 0.00137419
17.3562 0.0120263 0.00135345
17.4104 0.0118451 0.00133298
17.4648 0.0116674 0.0013127
17.5195 0.0114929 0.0012927
17.5744 0.0113216 0.0012729
17.6296 0.0111535 0.00125344
17.6851 0.0109884 0.00123419
17.7408 0.0108264 0.00121529
17.7969 0.0106672 0.00119663
17.8532 0.0105106 0.00117832
17.9098 0.0103567 0.00116027
17.9667 0.0102053 0.00114259
18.0239 0.0100565 0.00112519
18.0815 0.00990991 0.00110817
18.1393 0.00976544 0.00109141
18.1975 0.00962311 0.00107505
18.256 0.00948285 0.00105898
18.3149 0.00934457 0.00104332
18.3742 0.00920809 0.00102793
18.4338 0.00907325 0.00101295
18.4938 0.00894004 0.000998255
18.5542 0.00880837 0.000983975
18.615 0.00867813 0.000969987
18.6762 0.00854924 0.000956413
18.7379 0.00842164 0.000943125
18.8 0.00829516 0.00093024
18.8625 0.00816966 0.000917636
18.9255 0.00804502 0.000905447
18.9891 0.00792122 0.000893542
19.0531 0.00779814 0.00088204
19.1177 0.00767568 0.000870798
19.1828 0.0075537 0.000859946
19.2484 0.00743212 0.000849352
19.3147 0.00731081 0.000839148
19.3816 0.00718967 0.000829188
19.4491 0.0070686 0.0008196
19.5173 0.00694744 0.000810235
19.5862 0.00682615 0.000801241
19.6558 0.00670458 0.000792463
19.7262 0.00658261 0.000784042
19.7974 0.0064601 0.000775818
19.8694 0.00633691 0.00076793
19.9423 0.00621282 0.000760205
20.0162 0.00608781 0.000752792
20.091 0.00596164 0.000745513
20.1669 0.00583417 0.000738516
20.244 0.00570523 0.000731616
20.3222 0.00557468 0.000724969
20.4016 0.00544233 0.000718375
20.4825 0.00530802 0.000711999
20.5648 0.0051715 0.000705636
20.6487 0.00503255 0.000699457
20.7344 0.00489096 0.000693235
20.8219 0.00474653 0.000687151
20.9115 0.00459905 0.000680967
21.0034 0.00444843 0.000674872
21.0979 0.00429464 0.000668603
21.1952 0.00414221 0.000662465
21.2959 0.00398516 0.000656037
21.4004 0.00382332 0.00064953
21.5093 0.00365604 0.00064261
21.6237 0.00347092 0.000635226
21.7448 0.00327229 0.000627075
21.8747 0.00305897 0.000618367
22.0165 0.00282412 0.000608364
22.1768 0.00255819 0.000596953
22.3723 0.00227633 0.000583214


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.75Lambda0.5Nc1Classic/vCLAOffP_FRG_K.txt <==
-22.3723 0.00227649 -0.000583498
-22.1768 0.00255848 -0.000597134
-22.0165 0.0028245 -0.000608623
-21.8747 0.00305944 -0.000618563
-21.7448 0.00327284 -0.000627328
-21.6237 0.00347155 -0.00063543
-21.5093 0.00365674 -0.000642862
-21.4004 0.00382409 -0.000649739
-21.2959 0.003986 -0.000656289
-21.1952 0.00414311 -0.000662679
-21.0979 0.0042956 -0.000668856
-21.0034 0.00444945 -0.000675091
-20.9115 0.00460014 -0.000681221
-20.8219 0.00474767 -0.000687375
-20.7344 0.00489217 -0.000693493
-20.6487 0.00503382 -0.000699686
-20.5648 0.00517283 -0.000705896
-20.4825 0.00530939 -0.000712232
-20.4016 0.00544377 -0.000718639
-20.3222 0.00557617 -0.000725207
-20.244 0.00570678 -0.000731883
-20.1669 0.00583577 -0.000738759
-20.091 0.0059633 -0.000745784
-20.0162 0.00608952 -0.00075304
-19.9423 0.00621459 -0.00076048
-19.8694 0.00633873 -0.000768184
-19.7974 0.00646198 -0.000776098
-19.7262 0.00658454 -0.000784301
-19.6558 0.00670657 -0.000792747
-19.5862 0.00682819 -0.000801506
-19.5173 0.00694954 -0.000810525
-19.4491 0.00707075 -0.000819871
-19.3816 0.00719187 -0.000829483
-19.3147 0.00731307 -0.000839425
-19.2484 0.00743443 -0.000849654
-19.1828 0.00755607 -0.000860231
-19.1177 0.00767811 -0.000871106
-19.0531 0.00780063 -0.000882331
-18.9891 0.00792376 -0.000893857
-18.9255 0.00804762 -0.000905746
-18.8625 0.00817231 -0.000917958
-18.8 0.00829788 -0.000930546
-18.7379 0.00842441 -0.000943454
-18.6762 0.00855207 -0.000956728
-18.615 0.00868102 -0.000970324
-18.5542 0.00881132 -0.000984298
-18.4938 0.00894305 -0.0009986
-18.4338 0.00907632 -0.00101328
-18.3742 0.00921122 -0.00102829
-18.3149 0.00934777 -0.00104366
-18.256 0.00948611 -0.00105934
-18.1975 0.00962643 -0.0010754
-18.1393 0.00976883 -0.00109179
-18.0815 0.00991336 -0.00110853
-18.0239 0.01006 -0.00112558
-17.9667 0.0102089 -0.00114297
-17.9098 0.0103604 -0.00116066
-17.8532 0.0105144 -0.00117871
-17.7969 0.010671 -0.00119704
-17.7408 0.0108302 -0.00121568
-17.6851 0.0109924 -0.00123461
-17.6296 0.0111575 -0.00125385
-17.5744 0.0113257 -0.00127334
-17.5195 0.011497 -0.00129313
-17.4648 0.0116716 -0.00131315
-17.4104 0.0118494 -0.00133342
-17.3562 0.0120307 -0.00135392
-17.3022 0.0122157 -0.00137465
-17.2485 0.0124043 -0.00139554
-17.195 0.0125965 -0.00141664
-17.1418 0.0127926 -0.00143789
-17.0887 0.0129928 -0.00145926
-17.0359 0.013197 -0.00148072
-16.9833 0.0134051 -0.00150225
-16.9309 0.0136177 -0.0015238
-16.8787 0.0138346 -0.00154534
-16.8268 0.0140557 -0.00156678
-16.775 0.0142812 -0.00158814
-16.7234 0.0145113 -0.00160931
-16.672 0.014746 -0.00163026
-16.6208 0.0149851 -0.0016509
-16.5697 0.0152289 -0.00167121
-16.5189 0.0154775 -0.00169104
-16.4682 0.0157306 -0.00171041
-16.4177 0.0159883 -0.00172915
-16.3674 0.0162509 -0.00174717
-16.3172 0.0165181 -0.00176444
-16.2672 0.0167896 -0.00178084
-16.2174 0.0170659 -0.00179619
-16.1677 0.0173468 -0.00181047
-16.1182 0.0176321 -0.00182355
-16.0689 0.0179217 -0.0018353
-16.0197 0.0182156 -0.00184558
-15.9706 0.0185138 -0.00185435
-15.9217 0.0188156 -0.00186142
-15.873 0.0191213 -0.0018667
-15.8243 0.0194306 -0.00187007
-15.7759 0.0197431 -0.00187145
-15.7276 0.0200588 -0.00187066
-15.6794 0.0203775 -0.00186769
-15.6313 0.0206987 -0.0018624
-15.5834 0.0210223 -0.00185468
-15.5356 0.0213481 -0.00184449
-15.488 0.0216755 -0.00183179
-15.4404 0.0220044 -0.00181643
-15.393 0.0223346 -0.00179847
-15.3458 0.0226654 -0.00177783
-15.2986 0.0229966 -0.00175451
-15.2516 0.0233283 -0.00172847
-15.2047 0.0236595 -0.00169979
-15.1579 0.02399 -0.00166843
-15.1112 0.02432 -0.00163446
-15.0647 0.0246485 -0.00159796
-15.0182 0.0249751 -0.00155894
-14.9719 0.0253001 -0.0015175
-14.9257 0.0256226 -0.00147378
-14.8796 0.0259422 -0.0014278
-14.8336 0.0262592 -0.00137975
-14.7877 0.0265726 -0.0013297
-14.7419 0.0268822 -0.00127781
-14.6962 0.0271883 -0.00122417
-14.6506 0.0274896 -0.00116899
-14.6052 0.0277866 -0.00111236
-14.5598 0.0280791 -0.0010544
-14.5145 0.0283659 -0.000995329
-14.4693 0.0286477 -0.000935271
-14.4243 0.0289242 -0.000874294
-14.3793 0.0291943 -0.000812656
-14.3344 0.029459 -0.000750445
-14.2896 0.0297174 -0.000687742
-14.2449 0.0299691 -0.000624763
-14.2003 0.030215 -0.000561617
-14.1558 0.0304537 -0.000498308
-14.1113 0.0306858 -0.000435134
-14.067 0.0309115 -0.000372006
-14.0227 0.0311296 -0.000309112
-13.9786 0.0313409 -0.00024656
-13.9345 0.0315453 -0.000184333
-13.8905 0.0317421 -0.000122538
-13.8466 0.031932 -6.13098e-05
-13.8028 0.0321145 -5.18486e-07
-13.759 0.0322895 5.963e-05
-13.7153 0.0324575 0.000119143
-13.6718 0.0326177 0.000178131
-13.6283 0.0327708 0.000236346
-13.5848 0.0329165 0.000293993
-13.5415 0.0330544 0.000350984
-13.4982 0.0331853 0.000407238
-13.455 0.0333083 0.000462969
-13.4119 0.0334242 0.000517949
-13.3689 0.0335325 0.000572348
-13.3259 0.0336332 0.000626137
-13.283 0.0337267 0.000679267
-13.2402 0.0338125 0.000731816
-13.1974 0.033891 0.000783749
-13.1547 0.033962 0.000835023
-13.1121 0.0340252 0.000885708
-13.0696 0.0340811 0.000935627
-13.0271 0.0341292 0.000984906
-12.9847 0.0341693 0.00103331
-12.9424 0.0342013 0.00108109
-12.9001 0.0342248 0.00112818
-12.8579 0.0342393 0.00117505
-12.8158 0.0342448 0.00122254
-12.7737 0.0342411 0.00127122
-12.7317 0.0342295 0.00132219
-12.6898 0.0342107 0.00137537
-12.6479 0.0341859 0.00142984
-12.6061 0.0341555 0.00148569
-12.5643 0.0341188 0.00154062
-12.5226 0.0340762 0.0015961
-12.481 0.0340264 0.00165018
-12.4394 0.0339699 0.00170405
-12.3979 0.0339067 0.00175754
-12.3565 0.0338356 0.00180993
-12.3151 0.0337583 0.00186287
-12.2738 0.0336729 0.0019143
-12.2325 0.033581 0.00196631
-12.1913 0.0334821 0.00201718
-12.1501 0.0333758 0.00206786
-12.109 0.0332637 0.00211833
-12.068 0.0331437 0.0021676
-12.027 0.033018 0.00221731
-11.986 0.0328855 0.00226524
-11.9452 0.0327464 0.00231353
-11.9043 0.0326023 0.0023602
-11.8636 0.0324505 0.00240643
-11.8228 0.0322947 0.00245186
-11.7822 0.0321318 0.00249572
-11.7415 0.0319642 0.00253951
-11.701 0.0317914 0.00258094
-11.6605 0.0316126 0.00262245
-11.62 0.0314307 0.00266153
-11.5796 0.0312418 0.00270006
-11.5392 0.0310507 0.00273695
-11.4989 0.0308535 0.00277206
-11.4587 0.0306532 0.00280666
-11.4184 0.0304491 0.00283839
-11.3783 0.0302401 0.00287023
-11.3381 0.0300297 0.00289884
-11.2981 0.0298134 0.00292738
-11.2581 0.0295965 0.00295323
-11.2181 0.0293746 0.00297806
-11.1781 0.0291513 0.00300145
-11.1383 0.028925 0.00302265
-11.0984 0.0286958 0.00304353
-11.0586 0.0284657 0.00306151
-11.0189 0.0282314 0.00307966
-10.9792 0.0279975 0.00309493
-10.9395 0.0277595 0.00311009
-10.8999 0.0275218 0.00312324
-10.8603 0.0272813 0.00313528
-10.8208 0.0270397 0.00314684
-10.7813 0.0267975 0.00315615
-10.7418 0.0265525 0.00316621
-10.7024 0.0263085 0.0031734
-10.6631 0.0260611 0.00318186
-10.6238 0.0258151 0.00318763
-10.5845 0.0255663 0.00319442
-10.5452 0.0253181 0.00319942
-10.506 0.0250688 0.00320453
-10.4669 0.0248183 0.00320934
-10.4278 0.0245686 0.00321307
-10.3887 0.0243166 0.00321799
-10.3496 0.0240661 0.00322095
-10.3106 0.0238136 0.00322597
-10.2717 0.0235619 0.00322878
-10.2328 0.0233096 0.00323384
-10.1939 0.0230565 0.00323714
-10.155 0.0228047 0.0032422
-10.1162 0.0225506 0.00324657
-10.0774 0.0222988 0.00325166
-10.0387 0.0220445 0.00325757
-10 0.0217923 0.00326299
-9.96134 0.0215383 0.00327063
-9.92271 0.0212856 0.00327688
-9.88412 0.0210323 0.00328619
-9.84557 0.0207791 0.00329382
-9.80704 0.0205267 0.00330468
-9.76856 0.0202729 0.00331422
-9.73011 0.0200212 0.00332655
-9.69169 0.0197672 0.00333844
-9.65331 0.0195159 0.00335219
-9.61496 0.0192622 0.00336681
-9.57664 0.0190109 0.00338204
-9.53836 0.018758 0.00339958
-9.50011 0.0185063 0.00341664
-9.46189 0.0182546 0.00343702
-9.42371 0.0180022 0.00345631
-9.38556 0.0177518 0.00347935
-9.34744 0.0174986 0.00350121
-9.30935 0.0172489 0.00352681
-9.2713 0.0169954 0.00355146
-9.23327 0.016746 0.0035795
-9.19528 0.0164927 0.00360719
-9.15732 0.0162428 0.00363744
-9.11939 0.0159903 0.00366843
-9.08149 0.0157394 0.00370067
-9.04362 0.015488 0.00373513
-9.00578 0.0152358 0.00376945
-8.96797 0.0149852 0.00380717
-8.93019 0.0147315 0.00384371
-8.89244 0.0144811 0.00388437
-8.85471 0.0142263 0.00392322
-8.81702 0.0139755 0.00396653
-8.77936 0.01372 0.00400773
-8.74172 0.013468 0.00405324
-8.70412 0.0132118 0.00409674
-8.66654 0.0129583 0.00414398
-8.62899 0.0127017 0.00418966
-8.59146 0.0124464 0.0042382
-8.55397 0.0121895 0.00428588
-8.5165 0.0119316 0.00433516
-8.47906 0.0116746 0.00438455
-8.44165 0.0114139 0.00443399
-8.40426 0.0111564 0.00448475
-8.3669 0.0108934 0.00453378
-8.32956 0.0106346 0.00458524
-8.29226 0.0103698 0.00463337
-8.25497 0.0101092 0.0046844
-8.21772 0.00984302 0.00473102
-8.18049 0.0095804 0.00478045
-8.14328 0.0093134 0.00482477
-8.1061 0.00904852 0.00487149
-8.06895 0.00878121 0.00491235
-8.03182 0.00851381 0.00495496
-7.99471 0.00824687 0.00499098
-7.95763 0.00797704 0.0050278
-7.92058 0.00771095 0.00505774
-7.88355 0.00743902 0.00508673
-7.84654 0.00717381 0.00510918
-7.80955 0.00690063 0.00512802
-7.77259 0.00663632 0.00514097
-7.73566 0.0063631 0.0051472
-7.69874 0.00609959 0.0051482
-7.66185 0.00582757 0.00513921
-7.62498 0.00556472 0.00512541
-7.58814 0.00529502 0.00509844
-7.55132 0.00503294 0.00506636
-7.51452 0.00476645 0.0050184
-7.47774 0.00450536 0.00496424
-7.44099 0.00424279 0.00489205
-7.40425 0.00398275 0.00481207
-7.36754 0.00372462 0.00471215
-7.33085 0.00346556 0.0046027
-7.29418 0.00321189 0.00447145
-7.25754 0.00295358 0.00432887
-7.22091 0.00270396 0.00416296
-7.18431 0.00244627 0.00398379
-7.14772 0.00220017 0.00378065
-7.11116 0.0019431 0.00356196
-7.07462 0.0016994 0.00331995
-7.0381 0.00144304 0.00305984
-7.00159 0.00120017 0.00277832
-6.96511 0.000944664 0.00247643
-6.92865 0.000701587 0.00215595
-6.89221 0.000447132 0.00181388
-6.85579 0.000203376 0.00145666
-6.81938 -4.95317e-05 0.00107803
-6.783 -0.000293986 0.000688392
-6.74664 -0.000544238 0.000278915
-6.71029 -0.000788395 -0.000136561
-6.67397 -0.00103411 -0.000569124
-6.63766 -0.00127569 -0.00100175
-6.60137 -0.00151411 -0.00144783
-6.5651 -0.00174961 -0.00188727
-6.52885 -0.0019766 -0.00233594
-6.49262 -0.00220139 -0.00277094
-6.4564 -0.00241181 -0.00321058
-6.42021 -0.00262006 -0.00363001
-6.38403 -0.00280811 -0.0040493
-6.34786 -0.00299336 -0.00444292
-6.31172 -0.00315292 -0.00483179
-6.27559 -0.00330856 -0.00519113
-6.23949 -0.00343366 -0.00554158
-6.20339 -0.00355343 -0.00586052
-6.16732 -0.00363892 -0.00616715
-6.13126 -0.00371755 -0.00644223
-6.09522 -0.00375948 -0.0067024
-6.05919 -0.00379319 -0.00693282
-6.02319 -0.00378911 -0.00714654
-5.9872 -0.00377583 -0.00733386
-5.95122 -0.00372517 -0.00750332
-5.91526 -0.00366462 -0.00765094
-5.87932 -0.00356853 -0.00778001
-5.84339 -0.00346208 -0.00789251
-5.80748 -0.00332331 -0.00798619
-5.77158 -0.00317374 -0.00806878
-5.7357 -0.00299628 -0.00813253
-5.69984 -0.0028075 -0.00819059
-5.66399 -0.00259616 -0.00822984
-5.62815 -0.00237282 -0.00826846
-5.59233 -0.0021328 -0.00828818
-5.55653 -0.00187998 -0.0083119
-5.52074 -0.00161651 -0.00831641
-5.48497 -0.00133941 -0.00832902
-5.4492 -0.00105728 -0.00832186
-5.41346 -0.000760825 -0.00832635
-5.37773 -0.000464207 -0.00831031
-5.34201 -0.00015263 -0.0083089
-5.30631 0.000154974 -0.00828607
-5.27062 0.000478249 -0.00828036
-5.23494 0.000794137 -0.00825232
-5.19928 0.00112663 -0.00824344
-5.16363 0.00144899 -0.00821147
-5.128 0.00178913 -0.00820033
-5.09237 0.00211708 -0.00816562
-5.05677 0.00246414 -0.00815316
-5.02117 0.00279765 -0.00811713
-4.98559 0.00315155 -0.00810459
-4.95002 0.00349122 -0.00806904
-4.91446 0.00385237 -0.00805819
-4.87892 0.00419907 -0.0080255
-4.84339 0.00456805 -0.00801887
-4.80787 0.00492247 -0.00799214
-4.77237 0.00529963 -0.007993
-4.73687 0.00566188 -0.00797611
-4.70139 0.00604679 -0.00798835
-4.66592 0.006416 -0.00798579
-4.63046 0.00680699 -0.00801369
-4.59502 0.0071809 -0.00803013
-4.55958 0.00757469 -0.00807793
-4.52416 0.00794931 -0.00811776
-4.48875 0.00834091 -0.0081891
-4.45335 0.00871049 -0.00825585
-4.41797 0.00909324 -0.00835325
-4.38259 0.00945049 -0.00844909
-4.34722 0.00981638 -0.00857346
-4.31187 0.0101528 -0.00869883
-4.27653 0.0104929 -0.00884925
-4.24119 0.0107995 -0.00900274
-4.20587 0.0111042 -0.00917644
-4.17056 0.0113718 -0.00935487
-4.13526 0.0116314 -0.00954739
-4.09997 0.0118509 -0.00974596
-4.06469 0.0120557 -0.00995144
-4.02942 0.0122184 -0.010164
-3.99416 0.0123588 -0.0103754
-3.95891 0.012456 -0.0105946
-3.92367 0.0125229 -0.0108041
-3.88844 0.0125453 -0.0110216
-3.85322 0.0125298 -0.0112204
-3.81801 0.0124677 -0.0114267
-3.7828 0.0123611 -0.0116048
-3.74761 0.0122045 -0.0117895
-3.71243 0.0119978 -0.0119356
-3.67726 0.0117365 -0.0120868
-3.64209 0.0114208 -0.0121877
-3.60694 0.0110444 -0.012292
-3.57179 0.0106106 -0.0123326
-3.53665 0.010109 -0.0123743
-3.50152 0.00954817 -0.012337
-3.4664 0.00891281 -0.0122978
-3.43129 0.00821675 -0.0121625
-3.39619 0.0074411 -0.0120205
-3.36109 0.00660374 -0.011764
-3.32601 0.00568346 -0.0114936
-3.29093 0.00470282 -0.0110895
-3.25586 0.00363688 -0.0106619
-3.2208 0.00251662 -0.01008
-3.18574 0.00131023 -0.00946422
-3.1507 6.12036e-05 -0.00867083
-3.11566 -0.0012706 -0.00783415
-3.08063 -0.002628 -0.00679363
-3.0456 -0.00405732 -0.00570177
-3.01059 -0.00548951 -0.00437921
-2.97558 -0.00697333 -0.00299774
-2.94058 -0.00842908 -0.00136195
-2.90558 -0.00990652 0.000340075
-2.87059 -0.0113125 0.00231287
-2.83561 -0.0127009 0.00435695
-2.80064 -0.0139579 0.00667749
-2.76567 -0.0151483 0.00906714
-2.73071 -0.0161288 0.0117236
-2.69576 -0.0169836 0.0144322
-2.66081 -0.0175323 0.0173749
-2.62587 -0.0178885 0.0203278
-2.59094 -0.017832 0.023447
-2.55601 -0.0175177 0.0264987
-2.52109 -0.0166926 0.0295997
-2.48617 -0.0155654 0.0325123
-2.45126 -0.013873 0.0353033
-2.41636 -0.0118863 0.0377487
-2.38146 -0.00936782 0.0398679
-2.34657 -0.00664609 0.0414829
-2.31168 -0.00354133 0.0425886
-2.2768 -0.000413322 0.0430909
-2.24192 0.00285613 0.0429962
-2.20705 0.005923 0.0423153
-2.17219 0.00887517 0.0410918
-2.13733 0.0114337 0.0394245
-2.10247 0.0137001 0.0373893
-2.06762 0.0154838 0.035124
-2.03278 0.0169236 0.0327052
-1.99794 0.0179032 0.0302607
-1.9631 0.0185895 0.0278374
-1.92827 0.0189085 0.0255297
-1.89345 0.01903 0.0233453
-1.85862 0.0188956 0.021346
-1.82381 0.0186587 0.0195087
-1.78899 0.0182629 0.0178727
-1.75419 0.0178382 0.0163983
-1.71938 0.0173252 0.0151116
-1.68458 0.016833 0.0139672
-1.64979 0.0162983 0.0129843
-1.61499 0.0158143 0.0121189
-1.58021 0.0153147 0.0113861
-1.54542 0.014882 0.0107466
-1.51064 0.0144476 0.0102131
-1.47586 0.0140876 0.00975181
-1.44109 0.0137314 0.00937401
-1.40632 0.0134524 0.00905116
-1.37155 0.0131775 0.00879357
-1.33679 0.0129803 0.00857712
-1.30203 0.0127844 0.00841167
-1.26727 0.012666 0.00827647
-1.23251 0.0125444 0.0081813
-1.19776 0.0125004 0.00810776
-1.16301 0.0124478 0.00806595
-1.12827 0.0124735 0.00803887
-1.09352 0.0124852 0.00803721
-1.05878 0.0125764 0.00804457
-1.02405 0.0126488 0.00807244
-0.989309 0.0128023 0.00810447
-0.954576 0.0129328 0.00815291
-0.919844 0.0131468 0.00820107
-0.885115 0.013334 0.00826194
-0.850388 0.0136079 0.00831806
-0.815663 0.0138517 0.0083832
-0.78094 0.0141865 0.00843857
-0.746219 0.0144876 0.00849888
-0.711499 0.0148852 0.00854341
-0.676781 0.0152453 0.00858786
-0.642065 0.0157082 0.00860902
-0.60735 0.0161288 0.00862366
-0.572637 0.0166588 0.00860553
-0.537925 0.0171405 0.00857244
-0.503214 0.0177371 0.00849476
-0.468504 0.0182773 0.00839126
-0.433796 0.0189351 0.00822903
-0.399089 0.0195252 0.00802757
-0.364382 0.02023 0.00775153
-0.329676 0.0208522 0.00742078
-0.294972 0.0215764 0.0069997
-0.260267 0.0221996 0.00650807
-0.225564 0.0229003 0.00591364
-0.190861 0.0234679 0.00523713
-0.156158 0.0240763 0.00445407
-0.121456 0.0245287 0.00358736
-0.0867541 0.0249482 0.0026302
-0.0520524 0.025214 0.00160908
-0.0173508 0.0253656 0.000540749
0.0173508 0.0253656 -0.000540749
0.0520524 0.025214 -0.00160908
0.0867541 0.0249482 -0.0026302
0.121456 0.0245287 -0.00358736
0.156158 0.0240763 -0.00445407
0.190861 0.0234679 -0.00523713
0.225564 0.0229003 -0.00591364
0.260267 0.0221996 -0.00650807
0.294972 0.0215764 -0.0069997
0.329676 0.0208522 -0.00742078
0.364382 0.02023 -0.00775153
0.399089 0.0195252 -0.00802757
0.433796 0.0189351 -0.00822903
0.468504 0.0182773 -0.00839126
0.503214 0.0177371 -0.00849476
0.537925 0.0171405 -0.00857244
0.572637 0.0166588 -0.00860553
0.60735 0.0161288 -0.00862366
0.642065 0.0157082 -0.00860902
0.676781 0.0152453 -0.00858786
0.711499 0.0148852 -0.00854341
0.746219 0.0144876 -0.00849888
0.78094 0.0141865 -0.00843857
0.815663 0.0138517 -0.0083832
0.850388 0.0136079 -0.00831806
0.885115 0.013334 -0.00826194
0.919844 0.0131468 -0.00820107
0.954576 0.0129328 -0.00815291
0.989309 0.0128023 -0.00810447
1.02405 0.0126488 -0.00807244
1.05878 0.0125764 -0.00804457
1.09352 0.0124852 -0.00803721
1.12827 0.0124735 -0.00803887
1.16301 0.0124478 -0.00806595
1.19776 0.0125004 -0.00810776
1.23251 0.0125444 -0.0081813
1.26727 0.012666 -0.00827647
1.30203 0.0127844 -0.00841167
1.33679 0.0129803 -0.00857712
1.37155 0.0131775 -0.00879357
1.40632 0.0134524 -0.00905116
1.44109 0.0137314 -0.00937401
1.47586 0.0140876 -0.00975181
1.51064 0.0144476 -0.0102131
1.54542 0.014882 -0.0107466
1.58021 0.0153147 -0.0113861
1.61499 0.0158143 -0.0121189
1.64979 0.0162983 -0.0129843
1.68458 0.016833 -0.0139672
1.71938 0.0173252 -0.0151116
1.75419 0.0178382 -0.0163983
1.78899 0.0182629 -0.0178727
1.82381 0.0186587 -0.0195087
1.85862 0.0188956 -0.021346
1.89345 0.01903 -0.0233453
1.92827 0.0189085 -0.0255297
1.9631 0.0185895 -0.0278374
1.99794 0.0179032 -0.0302607
2.03278 0.0169236 -0.0327052
2.06762 0.0154838 -0.035124
2.10247 0.0137001 -0.0373893
2.13733 0.0114337 -0.0394245
2.17219 0.00887517 -0.0410918
2.20705 0.005923 -0.0423153
2.24192 0.00285613 -0.0429962
2.2768 -0.000413322 -0.0430909
2.31168 -0.00354133 -0.0425886
2.34657 -0.00664609 -0.0414829
2.38146 -0.00936782 -0.0398679
2.41636 -0.0118863 -0.0377487
2.45126 -0.013873 -0.0353033
2.48617 -0.0155654 -0.0325123
2.52109 -0.0166926 -0.0295997
2.55601 -0.0175177 -0.0264987
2.59094 -0.017832 -0.023447
2.62587 -0.0178885 -0.0203278
2.66081 -0.0175323 -0.0173749
2.69576 -0.0169836 -0.0144322
2.73071 -0.0161288 -0.0117236
2.76567 -0.0151483 -0.00906714
2.80064 -0.0139579 -0.00667749
2.83561 -0.0127009 -0.00435695
2.87059 -0.0113125 -0.00231287
2.90558 -0.00990652 -0.000340075
2.94058 -0.00842908 0.00136195
2.97558 -0.00697333 0.00299774
3.01059 -0.00548951 0.00437921
3.0456 -0.00405732 0.00570177
3.08063 -0.002628 0.00679363
3.11566 -0.0012706 0.00783415
3.1507 6.12036e-05 0.00867083
3.18574 0.00131023 0.00946422
3.2208 0.00251662 0.01008
3.25586 0.00363688 0.0106619
3.29093 0.00470282 0.0110895
3.32601 0.00568346 0.0114936
3.36109 0.00660374 0.011764
3.39619 0.0074411 0.0120205
3.43129 0.00821675 0.0121625
3.4664 0.00891281 0.0122978
3.50152 0.00954817 0.012337
3.53665 0.010109 0.0123743
3.57179 0.0106106 0.0123326
3.60694 0.0110444 0.012292
3.64209 0.0114208 0.0121877
3.67726 0.0117365 0.0120868
3.71243 0.0119978 0.0119356
3.74761 0.0122045 0.0117895
3.7828 0.0123611 0.0116048
3.81801 0.0124677 0.0114267
3.85322 0.0125298 0.0112204
3.88844 0.0125453 0.0110216
3.92367 0.0125229 0.0108041
3.95891 0.012456 0.0105946
3.99416 0.0123588 0.0103754
4.02942 0.0122184 0.010164
4.06469 0.0120557 0.00995144
4.09997 0.0118509 0.00974596
4.13526 0.0116314 0.00954739
4.17056 0.0113718 0.00935487
4.20587 0.0111042 0.00917644
4.24119 0.0107995 0.00900274
4.27653 0.0104929 0.00884925
4.31187 0.0101528 0.00869883
4.34722 0.00981638 0.00857346
4.38259 0.00945049 0.00844909
4.41797 0.00909324 0.00835325
4.45335 0.00871049 0.00825585
4.48875 0.00834091 0.0081891
4.52416 0.00794931 0.00811776
4.55958 0.00757469 0.00807793
4.59502 0.0071809 0.00803013
4.63046 0.00680699 0.00801369
4.66592 0.006416 0.00798579
4.70139 0.00604679 0.00798835
4.73687 0.00566188 0.00797611
4.77237 0.00529963 0.007993
4.80787 0.00492247 0.00799214
4.84339 0.00456805 0.00801887
4.87892 0.00419907 0.0080255
4.91446 0.00385237 0.00805819
4.95002 0.00349122 0.00806904
4.98559 0.00315155 0.00810459
5.02117 0.00279765 0.00811713
5.05677 0.00246414 0.00815316
5.09237 0.00211708 0.00816562
5.128 0.00178913 0.00820033
5.16363 0.00144899 0.00821147
5.19928 0.00112663 0.00824344
5.23494 0.000794137 0.00825232
5.27062 0.000478249 0.00828036
5.30631 0.000154974 0.00828607
5.34201 -0.00015263 0.0083089
5.37773 -0.000464207 0.00831031
5.41346 -0.000760825 0.00832635
5.4492 -0.00105728 0.00832186
5.48497 -0.00133941 0.00832902
5.52074 -0.00161651 0.00831641
5.55653 -0.00187998 0.0083119
5.59233 -0.0021328 0.00828818
5.62815 -0.00237282 0.00826846
5.66399 -0.00259616 0.00822984
5.69984 -0.0028075 0.00819059
5.7357 -0.00299628 0.00813253
5.77158 -0.00317374 0.00806878
5.80748 -0.00332331 0.00798619
5.84339 -0.00346208 0.00789251
5.87932 -0.00356853 0.00778001
5.91526 -0.00366462 0.00765094
5.95122 -0.00372517 0.00750332
5.9872 -0.00377583 0.00733386
6.02319 -0.00378911 0.00714654
6.05919 -0.00379319 0.00693282
6.09522 -0.00375948 0.0067024
6.13126 -0.00371755 0.00644223
6.16732 -0.00363892 0.00616715
6.20339 -0.00355343 0.00586052
6.23949 -0.00343366 0.00554158
6.27559 -0.00330856 0.00519113
6.31172 -0.00315292 0.00483179
6.34786 -0.00299336 0.00444292
6.38403 -0.00280811 0.0040493
6.42021 -0.00262006 0.00363001
6.4564 -0.00241181 0.00321058
6.49262 -0.00220139 0.00277094
6.52885 -0.0019766 0.00233594
6.5651 -0.00174961 0.00188727
6.60137 -0.00151411 0.00144783
6.63766 -0.00127569 0.00100175
6.67397 -0.00103411 0.000569124
6.71029 -0.000788395 0.000136561
6.74664 -0.000544238 -0.000278915
6.783 -0.000293986 -0.000688392
6.81938 -4.95317e-05 -0.00107803
6.85579 0.000203376 -0.00145666
6.89221 0.000447132 -0.00181388
6.92865 0.000701587 -0.00215595
6.96511 0.000944664 -0.00247643
7.00159 0.00120017 -0.00277832
7.0381 0.00144304 -0.00305984
7.07462 0.0016994 -0.00331995
7.11116 0.0019431 -0.00356196
7.14772 0.00220017 -0.00378065
7.18431 0.00244627 -0.00398379
7.22091 0.00270396 -0.00416296
7.25754 0.00295358 -0.00432887
7.29418 0.00321189 -0.00447145
7.33085 0.00346556 -0.0046027
7.36754 0.00372462 -0.00471215
7.40425 0.00398275 -0.00481207
7.44099 0.00424279 -0.00489205
7.47774 0.00450536 -0.00496424
7.51452 0.00476645 -0.0050184
7.55132 0.00503294 -0.00506636
7.58814 0.00529502 -0.00509844
7.62498 0.00556472 -0.00512541
7.66185 0.00582757 -0.00513921
7.69874 0.00609959 -0.0051482
7.73566 0.0063631 -0.0051472
7.77259 0.00663632 -0.00514097
7.80955 0.00690063 -0.00512802
7.84654 0.00717381 -0.00510918
7.88355 0.00743902 -0.00508673
7.92058 0.00771095 -0.00505774
7.95763 0.00797704 -0.0050278
7.99471 0.00824687 -0.00499098
8.03182 0.00851381 -0.00495496
8.06895 0.00878121 -0.00491235
8.1061 0.00904852 -0.00487149
8.14328 0.0093134 -0.00482477
8.18049 0.0095804 -0.00478045
8.21772 0.00984302 -0.00473102
8.25497 0.0101092 -0.0046844
8.29226 0.0103698 -0.00463337
8.32956 0.0106346 -0.00458524
8.3669 0.0108934 -0.00453378
8.40426 0.0111564 -0.00448475
8.44165 0.0114139 -0.00443399
8.47906 0.0116746 -0.00438455
8.5165 0.0119316 -0.00433516
8.55397 0.0121895 -0.00428588
8.59146 0.0124464 -0.0042382
8.62899 0.0127017 -0.00418966
8.66654 0.0129583 -0.00414398
8.70412 0.0132118 -0.00409674
8.74172 0.013468 -0.00405324
8.77936 0.01372 -0.00400773
8.81702 0.0139755 -0.00396653
8.85471 0.0142263 -0.00392322
8.89244 0.0144811 -0.00388437
8.93019 0.0147315 -0.00384371
8.96797 0.0149852 -0.00380717
9.00578 0.0152358 -0.00376945
9.04362 0.015488 -0.00373513
9.08149 0.0157394 -0.00370067
9.11939 0.0159903 -0.00366843
9.15732 0.0162428 -0.00363744
9.19528 0.0164927 -0.00360719
9.23327 0.016746 -0.0035795
9.2713 0.0169954 -0.00355146
9.30935 0.0172489 -0.00352681
9.34744 0.0174986 -0.00350121
9.38556 0.0177518 -0.00347935
9.42371 0.0180022 -0.00345631
9.46189 0.0182546 -0.00343702
9.50011 0.0185063 -0.00341664
9.53836 0.018758 -0.00339958
9.57664 0.0190109 -0.00338204
9.61496 0.0192622 -0.00336681
9.65331 0.0195159 -0.00335219
9.69169 0.0197672 -0.00333844
9.73011 0.0200212 -0.00332655
9.76856 0.0202729 -0.00331422
9.80704 0.0205267 -0.00330468
9.84557 0.0207791 -0.00329382
9.88412 0.0210323 -0.00328619
9.92271 0.0212856 -0.00327688
9.96134 0.0215383 -0.00327063
10 0.0217923 -0.00326299
10.0387 0.0220445 -0.00325757
10.0774 0.0222988 -0.00325166
10.1162 0.0225506 -0.00324657
10.155 0.0228047 -0.0032422
10.1939 0.0230565 -0.00323714
10.2328 0.0233096 -0.00323384
10.2717 0.0235619 -0.00322878
10.3106 0.0238136 -0.00322597
10.3496 0.0240661 -0.00322095
10.3887 0.0243166 -0.00321799
10.4278 0.0245686 -0.00321307
10.4669 0.0248183 -0.00320934
10.506 0.0250688 -0.00320453
10.5452 0.0253181 -0.00319942
10.5845 0.0255663 -0.00319442
10.6238 0.0258151 -0.00318763
10.6631 0.0260611 -0.00318186
10.7024 0.0263085 -0.0031734
10.7418 0.0265525 -0.00316621
10.7813 0.0267975 -0.00315615
10.8208 0.0270397 -0.00314684
10.8603 0.0272813 -0.00313528
10.8999 0.0275218 -0.00312324
10.9395 0.0277595 -0.00311009
10.9792 0.0279975 -0.00309493
11.0189 0.0282314 -0.00307966
11.0586 0.0284657 -0.00306151
11.0984 0.0286958 -0.00304353
11.1383 0.028925 -0.00302265
11.1781 0.0291513 -0.00300145
11.2181 0.0293746 -0.00297806
11.2581 0.0295965 -0.00295323
11.2981 0.0298134 -0.00292738
11.3381 0.0300297 -0.00289884
11.3783 0.0302401 -0.00287023
11.4184 0.0304491 -0.00283839
11.4587 0.0306532 -0.00280666
11.4989 0.0308535 -0.00277206
11.5392 0.0310507 -0.00273695
11.5796 0.0312418 -0.00270006
11.62 0.0314307 -0.00266153
11.6605 0.0316126 -0.00262245
11.701 0.0317914 -0.00258094
11.7415 0.0319642 -0.00253951
11.7822 0.0321318 -0.00249572
11.8228 0.0322947 -0.00245186
11.8636 0.0324505 -0.00240643
11.9043 0.0326023 -0.0023602
11.9452 0.0327464 -0.00231353
11.986 0.0328855 -0.00226524
12.027 0.033018 -0.00221731
12.068 0.0331437 -0.0021676
12.109 0.0332637 -0.00211833
12.1501 0.0333758 -0.00206786
12.1913 0.0334821 -0.00201718
12.2325 0.033581 -0.00196631
12.2738 0.0336729 -0.0019143
12.3151 0.0337583 -0.00186287
12.3565 0.0338356 -0.00180993
12.3979 0.0339067 -0.00175754
12.4394 0.0339699 -0.00170405
12.481 0.0340264 -0.00165018
12.5226 0.0340762 -0.0015961
12.5643 0.0341188 -0.00154062
12.6061 0.0341555 -0.00148569
12.6479 0.0341859 -0.00142984
12.6898 0.0342107 -0.00137537
12.7317 0.0342295 -0.00132219
12.7737 0.0342411 -0.00127122
12.8158 0.0342448 -0.00122254
12.8579 0.0342393 -0.00117505
12.9001 0.0342248 -0.00112818
12.9424 0.0342013 -0.00108109
12.9847 0.0341693 -0.00103331
13.0271 0.0341292 -0.000984906
13.0696 0.0340811 -0.000935627
13.1121 0.0340252 -0.000885708
13.1547 0.033962 -0.000835023
13.1974 0.033891 -0.000783749
13.2402 0.0338125 -0.000731816
13.283 0.0337267 -0.000679267
13.3259 0.0336332 -0.000626137
13.3689 0.0335325 -0.000572348
13.4119 0.0334242 -0.000517949
13.455 0.0333083 -0.000462969
13.4982 0.0331853 -0.000407238
13.5415 0.0330544 -0.000350984
13.5848 0.0329165 -0.000293993
13.6283 0.0327708 -0.000236346
13.6718 0.0326177 -0.000178131
13.7153 0.0324575 -0.000119143
13.759 0.0322895 -5.963e-05
13.8028 0.0321145 5.18486e-07
13.8466 0.031932 6.13098e-05
13.8905 0.0317421 0.000122538
13.9345 0.0315453 0.000184333
13.9786 0.0313409 0.00024656
14.0227 0.0311296 0.000309112
14.067 0.0309115 0.000372006
14.1113 0.0306858 0.000435134
14.1558 0.0304537 0.000498308
14.2003 0.030215 0.000561617
14.2449 0.0299691 0.000624763
14.2896 0.0297174 0.000687742
14.3344 0.029459 0.000750445
14.3793 0.0291943 0.000812656
14.4243 0.0289242 0.000874294
14.4693 0.0286477 0.000935271
14.5145 0.0283659 0.000995329
14.5598 0.0280791 0.0010544
14.6052 0.0277866 0.00111236
14.6506 0.0274896 0.00116899
14.6962 0.0271883 0.00122417
14.7419 0.0268822 0.00127781
14.7877 0.0265726 0.0013297
14.8336 0.0262592 0.00137975
14.8796 0.0259422 0.0014278
14.9257 0.0256226 0.00147378
14.9719 0.0253001 0.0015175
15.0182 0.0249751 0.00155894
15.0647 0.0246485 0.00159796
15.1112 0.02432 0.00163446
15.1579 0.02399 0.00166843
15.2047 0.0236595 0.00169979
15.2516 0.0233283 0.00172847
15.2986 0.0229966 0.00175451
15.3458 0.0226654 0.00177783
15.393 0.0223346 0.00179847
15.4404 0.0220044 0.00181643
15.488 0.0216755 0.00183179
15.5356 0.0213481 0.00184449
15.5834 0.0210223 0.00185468
15.6313 0.0206987 0.0018624
15.6794 0.0203775 0.00186769
15.7276 0.0200588 0.00187066
15.7759 0.0197431 0.00187145
15.8243 0.0194306 0.00187007
15.873 0.0191213 0.0018667
15.9217 0.0188156 0.00186142
15.9706 0.0185138 0.00185435
16.0197 0.0182156 0.00184558
16.0689 0.0179217 0.0018353
16.1182 0.0176321 0.00182355
16.1677 0.0173468 0.00181047
16.2174 0.0170659 0.00179619
16.2672 0.0167896 0.00178084
16.3172 0.0165181 0.00176444
16.3674 0.0162509 0.00174717
16.4177 0.0159883 0.00172915
16.4682 0.0157306 0.00171041
16.5189 0.0154775 0.00169104
16.5697 0.0152289 0.00167121
16.6208 0.0149851 0.0016509
16.672 0.014746 0.00163026
16.7234 0.0145113 0.00160931
16.775 0.0142812 0.00158814
16.8268 0.0140557 0.00156678
16.8787 0.0138346 0.00154534
16.9309 0.0136177 0.0015238
16.9833 0.0134051 0.00150225
17.0359 0.013197 0.00148072
17.0887 0.0129928 0.00145926
17.1418 0.0127926 0.00143789
17.195 0.0125965 0.00141664
17.2485 0.0124043 0.00139554
17.3022 0.0122157 0.00137465
17.3562 0.0120307 0.00135392
17.4104 0.0118494 0.00133342
17.4648 0.0116716 0.00131315
17.5195 0.011497 0.00129313
17.5744 0.0113257 0.00127334
17.6296 0.0111575 0.00125385
17.6851 0.0109924 0.00123461
17.7408 0.0108302 0.00121568
17.7969 0.010671 0.00119704
17.8532 0.0105144 0.00117871
17.9098 0.0103604 0.00116066
17.9667 0.0102089 0.00114297
18.0239 0.01006 0.00112558
18.0815 0.00991336 0.00110853
18.1393 0.00976883 0.00109179
18.1975 0.00962643 0.0010754
18.256 0.00948611 0.00105934
18.3149 0.00934777 0.00104366
18.3742 0.00921122 0.00102829
18.4338 0.00907632 0.00101328
18.4938 0.00894305 0.0009986
18.5542 0.00881132 0.000984298
18.615 0.00868102 0.000970324
18.6762 0.00855207 0.000956728
18.7379 0.00842441 0.000943454
18.8 0.00829788 0.000930546
18.8625 0.00817231 0.000917958
18.9255 0.00804762 0.000905746
18.9891 0.00792376 0.000893857
19.0531 0.00780063 0.000882331
19.1177 0.00767811 0.000871106
19.1828 0.00755607 0.000860231
19.2484 0.00743443 0.000849654
19.3147 0.00731307 0.000839425
19.3816 0.00719187 0.000829483
19.4491 0.00707075 0.000819871
19.5173 0.00694954 0.000810525
19.5862 0.00682819 0.000801506
19.6558 0.00670657 0.000792747
19.7262 0.00658454 0.000784301
19.7974 0.00646198 0.000776098
19.8694 0.00633873 0.000768184
19.9423 0.00621459 0.00076048
20.0162 0.00608952 0.00075304
20.091 0.0059633 0.000745784
20.1669 0.00583577 0.000738759
20.244 0.00570678 0.000731883
20.3222 0.00557617 0.000725207
20.4016 0.00544377 0.000718639
20.4825 0.00530939 0.000712232
20.5648 0.00517283 0.000705896
20.6487 0.00503382 0.000699686
20.7344 0.00489217 0.000693493
20.8219 0.00474767 0.000687375
20.9115 0.00460014 0.000681221
21.0034 0.00444945 0.000675091
21.0979 0.0042956 0.000668856
21.1952 0.00414311 0.000662679
21.2959 0.003986 0.000656289
21.4004 0.00382409 0.000649739
21.5093 0.00365674 0.000642862
21.6237 0.00347155 0.00063543
21.7448 0.00327284 0.000627328
21.8747 0.00305944 0.000618563
22.0165 0.0028245 0.000608623
22.1768 0.00255848 0.000597134
22.3723 0.00227649 0.000583498


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.75Lambda0.5Nc1Classic/vCLRDiaP_FRG.txt <==
-22.3723 0.00227633 0.000583214
-22.1768 0.00255819 0.000596953
-22.0165 0.00282412 0.000608364
-21.8747 0.00305897 0.000618367
-21.7448 0.00327229 0.000627075
-21.6237 0.00347092 0.000635226
-21.5093 0.00365604 0.00064261
-21.4004 0.00382332 0.00064953
-21.2959 0.00398516 0.000656037
-21.1952 0.00414221 0.000662465
-21.0979 0.00429464 0.000668603
-21.0034 0.00444843 0.000674872
-20.9115 0.00459905 0.000680967
-20.8219 0.00474653 0.000687151
-20.7344 0.00489096 0.000693235
-20.6487 0.00503255 0.000699457
-20.5648 0.0051715 0.000705636
-20.4825 0.00530802 0.000711999
-20.4016 0.00544233 0.000718375
-20.3222 0.00557468 0.000724969
-20.244 0.00570523 0.000731616
-20.1669 0.00583417 0.000738516
-20.091 0.00596164 0.000745513
-20.0162 0.00608781 0.000752792
-19.9423 0.00621282 0.000760205
-19.8694 0.00633691 0.00076793
-19.7974 0.0064601 0.000775818
-19.7262 0.00658261 0.000784042
-19.6558 0.00670458 0.000792463
-19.5862 0.00682615 0.000801241
-19.5173 0.00694744 0.000810235
-19.4491 0.0070686 0.0008196
-19.3816 0.00718967 0.000829188
-19.3147 0.00731081 0.000839148
-19.2484 0.00743212 0.000849352
-19.1828 0.0075537 0.000859946
-19.1177 0.00767568 0.000870798
-19.0531 0.00779814 0.00088204
-18.9891 0.00792122 0.000893542
-18.9255 0.00804502 0.000905447
-18.8625 0.00816966 0.000917636
-18.8 0.00829516 0.00093024
-18.7379 0.00842164 0.000943125
-18.6762 0.00854924 0.000956413
-18.615 0.00867813 0.000969987
-18.5542 0.00880837 0.000983975
-18.4938 0.00894004 0.000998255
-18.4338 0.00907325 0.00101295
-18.3742 0.00920809 0.00102793
-18.3149 0.00934457 0.00104332
-18.256 0.00948285 0.00105898
-18.1975 0.00962311 0.00107505
-18.1393 0.00976544 0.00109141
-18.0815 0.00990991 0.00110817
-18.0239 0.0100565 0.00112519
-17.9667 0.0102053 0.00114259
-17.9098 0.0103567 0.00116027
-17.8532 0.0105106 0.00117832
-17.7969 0.0106672 0.00119663
-17.7408 0.0108264 0.00121529
-17.6851 0.0109884 0.00123419
-17.6296 0.0111535 0.00125344
-17.5744 0.0113216 0.0012729
-17.5195 0.0114929 0.0012927
-17.4648 0.0116674 0.0013127
-17.4104 0.0118451 0.00133298
-17.3562 0.0120263 0.00135345
-17.3022 0.0122112 0.00137419
-17.2485 0.0123998 0.00139506
-17.195 0.0125919 0.00141617
-17.1418 0.0127879 0.00143739
-17.0887 0.012988 0.00145877
-17.0359 0.0131921 0.0014802
-16.9833 0.0134001 0.00150174
-16.9309 0.0136125 0.00152327
-16.8787 0.0138293 0.00154481
-16.8268 0.0140504 0.00156623
-16.775 0.0142757 0.00158759
-16.7234 0.0145058 0.00160874
-16.672 0.0147403 0.00162969
-16.6208 0.0149792 0.0016503
-16.5697 0.0152229 0.00167062
-16.5189 0.0154713 0.00169042
-16.4682 0.0157242 0.00170979
-16.4177 0.0159816 0.00172851
-16.3674 0.0162439 0.00174653
-16.3172 0.0165108 0.00176377
-16.2672 0.016782 0.00178017
-16.2174 0.0170579 0.00179549
-16.1677 0.0173385 0.00180977
-16.1182 0.0176234 0.00182282
-16.0689 0.0179127 0.00183456
-16.0197 0.0182063 0.00184481
-15.9706 0.0185043 0.00185357
-15.9217 0.0188059 0.0018606
-15.873 0.0191114 0.00186587
-15.8243 0.0194206 0.00186921
-15.7759 0.0197329 0.00187058
-15.7276 0.0200484 0.00186975
-15.6794 0.020367 0.00186677
-15.6313 0.0206879 0.00186143
-15.5834 0.0210114 0.0018537
-15.5356 0.021337 0.00184347
-15.488 0.0216642 0.00183074
-15.4404 0.0219929 0.00181535
-15.393 0.0223229 0.00179736
-15.3458 0.0226536 0.00177667
-15.2986 0.0229846 0.00175332
-15.2516 0.023316 0.00172723
-15.2047 0.023647 0.00169852
-15.1579 0.0239773 0.00166711
-15.1112 0.0243071 0.0016331
-15.0647 0.0246353 0.00159653
-15.0182 0.0249617 0.00155747
-14.9719 0.0252865 0.00151597
-14.9257 0.0256086 0.0014722
-14.8796 0.0259279 0.00142615
-14.8336 0.0262447 0.00137804
-14.7877 0.0265578 0.00132791
-14.7419 0.026867 0.00127595
-14.6962 0.0271729 0.00122222
-14.6506 0.0274739 0.00116697
-14.6052 0.0277705 0.00111023
-14.5598 0.0280626 0.00105219
-14.5145 0.028349 0.000992992
-14.4693 0.0286305 0.000932832
-14.4243 0.0289065 0.00087172
-14.3793 0.0291762 0.000809962
-14.3344 0.0294404 0.000747596
-14.2896 0.0296984 0.000684751
-14.2449 0.0299496 0.000621592
-14.2003 0.0301949 0.000558275
-14.1558 0.0304331 0.000494756
-14.1113 0.0306646 0.000431377
-14.067 0.0308896 0.000368001
-14.0227 0.031107 0.000304858
-13.9786 0.0313177 0.000242008
-13.9345 0.0315213 0.000179476
-13.8905 0.0317173 0.000117321
-13.8466 0.0319064 5.57144e-05
-13.8028 0.032088 -5.52187e-06
-13.759 0.032262 -6.61447e-05
-13.7153 0.032429 -0.000126215
-13.6718 0.0325881 -0.000185808
-13.6283 0.0327399 -0.000244732
-13.5848 0.0328843 -0.000303163
-13.5415 0.0330208 -0.000361078
-13.4982 0.0331502 -0.00041837
-13.455 0.0332716 -0.000475329
-13.4119 0.0333857 -0.000531716
-13.3689 0.0334922 -0.000587791
-13.3259 0.0335908 -0.000643537
-13.283 0.0336821 -0.00069902
-13.2402 0.0337656 -0.000754368
-13.1974 0.0338415 -0.000809705
-13.1547 0.03391 -0.000865094
-13.1121 0.0339707 -0.000920833
-13.0696 0.0340243 -0.000976928
-13.0271 0.0340705 -0.00103379
-12.9847 0.0341098 -0.00109139
-12.9424 0.0341428 -0.00115011
-12.9001 0.0341699 -0.00120965
-12.8579 0.0341922 -0.00126966
-12.8158 0.0342103 -0.00132915
-12.7737 0.0342238 -0.00138615
-12.7317 0.0342322 -0.00143936
-12.6898 0.0342327 -0.00148802
-12.6479 0.0342237 -0.00153259
-12.6061 0.0342041 -0.00157581
-12.5643 0.0341735 -0.00161772
-12.5226 0.0341335 -0.00166125
-12.481 0.034084 -0.00170501
-12.4394 0.0340263 -0.00175028
-12.3979 0.0339611 -0.00179671
-12.3565 0.0338876 -0.00184335
-12.3151 0.0338078 -0.00189158
-12.2738 0.0337199 -0.00193916
-12.2325 0.0336255 -0.00198799
-12.1913 0.0335244 -0.00203623
-12.1501 0.0334159 -0.00208468
-12.109 0.0333018 -0.00213331
-12.068 0.03318 -0.002181
-12.027 0.0330525 -0.00222936
-11.986 0.0329185 -0.00227613
-11.9452 0.0327779 -0.00232343
-11.9043 0.0326324 -0.00236921
-11.8636 0.0324795 -0.00241468
-11.8228 0.0323224 -0.00245944
-11.7822 0.0321585 -0.00250271
-11.7415 0.0319898 -0.00254597
-11.701 0.0318161 -0.00258693
-11.6605 0.0316364 -0.00262802
-11.62 0.0314537 -0.00266673
-11.5796 0.0312641 -0.00270491
-11.5392 0.0310721 -0.0027415
-11.4989 0.0308743 -0.00277632
-11.4587 0.0306733 -0.00281068
-11.4184 0.0304686 -0.00284217
-11.3783 0.0302591 -0.00287381
-11.3381 0.0300481 -0.00290222
-11.2981 0.0298313 -0.00293058
-11.2581 0.0296139 -0.00295626
-11.2181 0.0293915 -0.00298095
-11.1781 0.0291678 -0.00300419
-11.1383 0.0289411 -0.00302527
-11.0984 0.0287114 -0.00304602
-11.0586 0.0284809 -0.00306389
-11.0189 0.0282463 -0.00308193
-10.9792 0.028012 -0.00309712
-10.9395 0.0277737 -0.00311217
-10.8999 0.0275356 -0.00312525
-10.8603 0.0272949 -0.0031372
-10.8208 0.027053 -0.0031487
-10.7813 0.0268105 -0.00315792
-10.7418 0.0265652 -0.00316793
-10.7024 0.0263209 -0.00317505
-10.6631 0.0260733 -0.00318346
-10.6238 0.025827 -0.00318916
-10.5845 0.025578 -0.00319591
-10.5452 0.0253296 -0.00320085
-10.506 0.02508 -0.00320592
-10.4669 0.0248294 -0.00321068
-10.4278 0.0245794 -0.00321438
-10.3887 0.0243272 -0.00321925
-10.3496 0.0240765 -0.00322218
-10.3106 0.0238239 -0.00322715
-10.2717 0.023572 -0.00322994
-10.2328 0.0233195 -0.00323496
-10.1939 0.0230663 -0.00323824
-10.155 0.0228142 -0.00324326
-10.1162 0.02256 -0.00324761
-10.0774 0.022308 -0.00325266
-10.0387 0.0220536 -0.00325856
-10 0.0218012 -0.00326394
-9.96134 0.0215471 -0.00327157
-9.92271 0.0212943 -0.00327779
-9.88412 0.0210409 -0.00328709
-9.84557 0.0207875 -0.00329469
-9.80704 0.020535 -0.00330554
-9.76856 0.0202811 -0.00331504
-9.73011 0.0200293 -0.00332737
-9.69169 0.0197752 -0.00333923
-9.65331 0.0195237 -0.00335297
-9.61496 0.0192699 -0.00336757
-9.57664 0.0190184 -0.00338279
-9.53836 0.0187655 -0.00340031
-9.50011 0.0185137 -0.00341736
-9.46189 0.0182619 -0.00343771
-9.42371 0.0180094 -0.00345701
-9.38556 0.0177589 -0.00348002
-9.34744 0.0175056 -0.00350187
-9.30935 0.0172558 -0.00352745
-9.2713 0.0170022 -0.0035521
-9.23327 0.0167527 -0.00358012
-9.19528 0.0164993 -0.00360781
-9.15732 0.0162493 -0.00363804
-9.11939 0.0159968 -0.00366903
-9.08149 0.0157458 -0.00370125
-9.04362 0.0154943 -0.00373571
-9.00578 0.015242 -0.00377001
-8.96797 0.0149913 -0.00380773
-8.93019 0.0147376 -0.00384425
-8.89244 0.0144871 -0.00388491
-8.85471 0.0142323 -0.00392375
-8.81702 0.0139814 -0.00396706
-8.77936 0.0137258 -0.00400824
-8.74172 0.0134737 -0.00405376
-8.70412 0.0132175 -0.00409724
-8.66654 0.0129639 -0.00414449
-8.62899 0.0127073 -0.00419015
-8.59146 0.0124519 -0.00423869
-8.55397 0.0121949 -0.00428635
-8.5165 0.011937 -0.00433563
-8.47906 0.0116798 -0.00438502
-8.44165 0.0114191 -0.00443445
-8.40426 0.0111616 -0.0044852
-8.3669 0.0108985 -0.00453424
-8.32956 0.0106397 -0.00458568
-8.29226 0.0103748 -0.00463381
-8.25497 0.0101141 -0.00468483
-8.21772 0.00984792 -0.00473146
-8.18049 0.00958526 -0.00478088
-8.14328 0.0093182 -0.0048252
-8.1061 0.00905328 -0.0048719
-8.06895 0.00878592 -0.00491277
-8.03182 0.00851847 -0.00495536
-7.99471 0.00825149 -0.00499139
-7.95763 0.00798161 -0.0050282
-7.92058 0.00771548 -0.00505814
-7.88355 0.0074435 -0.00508712
-7.84654 0.00717824 -0.00510957
-7.80955 0.00690502 -0.0051284
-7.77259 0.00664067 -0.00514136
-7.73566 0.0063674 -0.00514758
-7.69874 0.00610386 -0.00514858
-7.66185 0.0058318 -0.00513959
-7.62498 0.00556891 -0.00512578
-7.58814 0.00529916 -0.0050988
-7.55132 0.00503705 -0.00506673
-7.51452 0.00477052 -0.00501876
-7.47774 0.00450939 -0.00496461
-7.44099 0.00424678 -0.00489241
-7.40425 0.00398671 -0.00481244
-7.36754 0.00372854 -0.0047125
-7.33085 0.00346945 -0.00460306
-7.29418 0.00321574 -0.00447179
-7.25754 0.0029574 -0.00432922
-7.22091 0.00270774 -0.0041633
-7.18431 0.00245003 -0.00398414
-7.14772 0.00220389 -0.00378098
-7.11116 0.00194679 -0.00356231
-7.07462 0.00170306 -0.00332028
-7.0381 0.00144666 -0.00306018
-7.00159 0.00120377 -0.00277865
-6.96511 0.000948227 -0.00247676
-6.92865 0.000705119 -0.00215628
-6.89221 0.000450635 -0.00181422
-6.85579 0.000206849 -0.00145698
-6.81938 -4.60873e-05 -0.00107836
-6.783 -0.00029057 -0.000688712
-6.74664 -0.000540851 -0.000279242
-6.71029 -0.000785035 0.000136243
-6.67397 -0.00103078 0.000568799
-6.63766 -0.00127239 0.00100144
-6.60137 -0.00151083 0.00144751
-6.5651 -0.00174635 0.00188695
-6.52885 -0.00197338 0.00233562
-6.49262 -0.00219818 0.00277063
-6.4564 -0.00240863 0.00321027
-6.42021 -0.00261691 0.0036297
-6.38403 -0.00280498 0.00404898
-6.34786 -0.00299026 0.00444262
-6.31172 -0.00314984 0.00483147
-6.27559 -0.00330551 0.00519083
-6.23949 -0.00343063 0.00554127
-6.20339 -0.00355042 0.00586022
-6.16732 -0.00363594 0.00616683
-6.13126 -0.00371459 0.00644193
-6.09522 -0.00375654 0.00670209
-6.05919 -0.00379027 0.00693252
-6.02319 -0.00378622 0.00714623
-5.9872 -0.00377296 0.00733356
-5.95122 -0.00372231 0.00750301
-5.91526 -0.00366178 0.00765064
-5.87932 -0.00356572 0.0077797
-5.84339 -0.00345929 0.00789221
-5.80748 -0.00332054 0.00798588
-5.77158 -0.00317099 0.00806849
-5.7357 -0.00299355 0.00813223
-5.69984 -0.00280478 0.0081903
-5.66399 -0.00259346 0.00822953
-5.62815 -0.00237014 0.00826816
-5.59233 -0.00213014 0.00828787
-5.55653 -0.00187734 0.0083116
-5.52074 -0.00161388 0.0083161
-5.48497 -0.00133681 0.00832873
-5.4492 -0.0010547 0.00832156
-5.41346 -0.000758257 0.00832606
-5.37773 -0.000461657 0.00831
-5.34201 -0.000150097 0.0083086
-5.30631 0.00015749 0.00828576
-5.27062 0.000480749 0.00828006
-5.23494 0.00079662 0.00825202
-5.19928 0.00112909 0.00824314
-5.16363 0.00145144 0.00821116
-5.128 0.00179157 0.00820003
-5.09237 0.0021195 0.00816531
-5.05677 0.00246654 0.00815286
-5.02117 0.00280003 0.00811682
-4.98559 0.00315392 0.00810428
-4.95002 0.00349358 0.00806873
-4.91446 0.00385471 0.00805789
-4.87892 0.0042014 0.00802518
-4.84339 0.00457037 0.00801857
-4.80787 0.00492477 0.00799183
-4.77237 0.00530192 0.00799269
-4.73687 0.00566415 0.0079758
-4.70139 0.00604905 0.00798805
-4.66592 0.00641825 0.00798548
-4.63046 0.00680922 0.00801339
-4.59502 0.00718312 0.00802982
-4.55958 0.0075769 0.00807762
-4.52416 0.0079515 0.00811744
-4.48875 0.00834309 0.00818879
-4.45335 0.00871266 0.00825553
-4.41797 0.0090954 0.00835293
-4.38259 0.00945263 0.00844877
-4.34722 0.00981851 0.00857315
-4.31187 0.010155 0.00869851
-4.27653 0.010495 0.00884893
-4.24119 0.0108016 0.00900242
-4.20587 0.0111063 0.00917612
-4.17056 0.0113739 0.00935454
-4.13526 0.0116335 0.00954707
-4.09997 0.011853 0.00974563
-4.06469 0.0120577 0.00995111
-4.02942 0.0122205 0.0101636
-3.99416 0.0123609 0.0103751
-3.95891 0.012458 0.0105943
-3.92367 0.0125249 0.0108038
-3.88844 0.0125472 0.0110212
-3.85322 0.0125318 0.0112201
-3.81801 0.0124697 0.0114264
-3.7828 0.0123631 0.0116045
-3.74761 0.0122064 0.0117892
-3.71243 0.0119998 0.0119353
-3.67726 0.0117384 0.0120865
-3.64209 0.0114227 0.0121874
-3.60694 0.0110463 0.0122916
-3.57179 0.0106125 0.0123322
-3.53665 0.0101109 0.0123739
-3.50152 0.00955005 0.0123366
-3.4664 0.00891468 0.0122975
-3.43129 0.00821862 0.0121621
-3.39619 0.00744296 0.0120201
-3.36109 0.0066056 0.0117636
-3.32601 0.0056853 0.0114932
-3.29093 0.00470466 0.0110891
-3.25586 0.00363871 0.0106615
-3.2208 0.00251844 0.0100796
-3.18574 0.00131205 0.00946383
-3.1507 6.30114e-05 0.00867044
-3.11566 -0.0012688 0.00783375
-3.08063 -0.00262621 0.00679324
-3.0456 -0.00405553 0.00570137
-3.01059 -0.00548773 0.00437881
-2.97558 -0.00697155 0.00299733
-2.94058 -0.00842731 0.00136155
-2.90558 -0.00990476 -0.000340491
-2.87059 -0.0113107 -0.00231329
-2.83561 -0.0126991 -0.00435737
-2.80064 -0.0139561 -0.00667791
-2.76567 -0.0151466 -0.00906757
-2.73071 -0.0161271 -0.0117241
-2.69576 -0.0169819 -0.0144326
-2.66081 -0.0175306 -0.0173754
-2.62587 -0.0178868 -0.0203283
-2.59094 -0.0178303 -0.0234475
-2.55601 -0.017516 -0.0264991
-2.52109 -0.0166909 -0.0296002
-2.48617 -0.0155638 -0.0325127
-2.45126 -0.0138713 -0.0353038
-2.41636 -0.0118846 -0.0377492
-2.38146 -0.00936614 -0.0398684
-2.34657 -0.00664442 -0.0414834
-2.31168 -0.00353965 -0.042589
-2.2768 -0.000411655 -0.0430914
-2.24192 0.00285779 -0.0429967
-2.20705 0.00592466 -0.0423158
-2.17219 0.00887683 -0.0410924
-2.13733 0.0114353 -0.039425
-2.10247 0.0137018 -0.0373898
-2.06762 0.0154854 -0.0351245
-2.03278 0.0169253 -0.0327057
-1.99794 0.0179048 -0.0302613
-1.9631 0.0185912 -0.0278379
-1.92827 0.0189101 -0.0255303
-1.89345 0.0190316 -0.0233459
-1.85862 0.0188973 -0.0213466
-1.82381 0.0186604 -0.0195093
-1.78899 0.0182646 -0.0178734
-1.75419 0.0178398 -0.016399
-1.71938 0.0173269 -0.0151122
-1.68458 0.0168346 -0.0139679
-1.64979 0.0162999 -0.012985
-1.61499 0.0158159 -0.0121196
-1.58021 0.0153163 -0.0113868
-1.54542 0.0148836 -0.0107473
-1.51064 0.0144492 -0.0102138
-1.47586 0.0140892 -0.00975254
-1.44109 0.013733 -0.00937476
-1.40632 0.013454 -0.00905192
-1.37155 0.0131791 -0.00879436
-1.33679 0.0129819 -0.00857792
-1.30203 0.012786 -0.0084125
-1.26727 0.0126677 -0.0082773
-1.23251 0.012546 -0.00818216
-1.19776 0.0125021 -0.00810864
-1.16301 0.0124494 -0.00806686
-1.12827 0.0124752 -0.00803979
-1.09352 0.0124869 -0.00803817
-1.05878 0.0125781 -0.00804555
-1.02405 0.0126505 -0.00807346
-0.989309 0.012804 -0.00810551
-0.954576 0.0129346 -0.00815399
-0.919844 0.0131485 -0.00820218
-0.885115 0.0133358 -0.0082631
-0.850388 0.0136097 -0.00831924
-0.815663 0.0138535 -0.00838443
-0.78094 0.0141883 -0.00843984
-0.746219 0.0144895 -0.0085002
-0.711499 0.0148872 -0.00854477
-0.676781 0.0152472 -0.00858929
-0.642065 0.0157102 -0.0086105
-0.60735 0.0161309 -0.00862521
-0.572637 0.0166609 -0.00860713
-0.537925 0.0171427 -0.00857412
-0.503214 0.0177394 -0.0084965
-0.468504 0.0182797 -0.00839309
-0.433796 0.0189376 -0.00823093
-0.399089 0.0195278 -0.00802956
-0.364382 0.0202328 -0.00775359
-0.329676 0.0208552 -0.00742291
-0.294972 0.0215797 -0.00700189
-0.260267 0.0222031 -0.0065103
-0.225564 0.0229041 -0.00591586
-0.190861 0.0234721 -0.00523931
-0.156158 0.0240809 -0.0044561
-0.121456 0.0245337 -0.00358915
-0.0867541 0.0249536 -0.00263161
-0.0520524 0.0252198 -0.00161
-0.0173508 0.0253715 -0.000541063
0.0173508 0.0253715 0.000541063
0.0520524 0.0252198 0.00161
0.0867541 0.0249536 0.00263161
0.121456 0.0245337 0.00358915
0.156158 0.0240809 0.0044561
0.190861 0.0234721 0.00523931
0.225564 0.0229041 0.00591586
0.260267 0.0222031 0.0065103
0.294972 0.0215797 0.00700189
0.329676 0.0208552 0.00742291
0.364382 0.0202328 0.00775359
0.399089 0.0195278 0.00802956
0.433796 0.0189376 0.00823093
0.468504 0.0182797 0.00839309
0.503214 0.0177394 0.0084965
0.537925 0.0171427 0.00857412
0.572637 0.0166609 0.00860713
0.60735 0.0161309 0.00862521
0.642065 0.0157102 0.0086105
0.676781 0.0152472 0.00858929
0.711499 0.0148872 0.00854477
0.746219 0.0144895 0.0085002
0.78094 0.0141883 0.00843984
0.815663 0.0138535 0.00838443
0.850388 0.0136097 0.00831924
0.885115 0.0133358 0.0082631
0.919844 0.0131485 0.00820218
0.954576 0.0129346 0.00815399
0.989309 0.012804 0.00810551
1.02405 0.0126505 0.00807346
1.05878 0.0125781 0.00804555
1.09352 0.0124869 0.00803817
1.12827 0.0124752 0.00803979
1.16301 0.0124494 0.00806686
1.19776 0.0125021 0.00810864
1.23251 0.012546 0.00818216
1.26727 0.0126677 0.0082773
1.30203 0.012786 0.0084125
1.33679 0.0129819 0.00857792
1.37155 0.0131791 0.00879436
1.40632 0.013454 0.00905192
1.44109 0.013733 0.00937476
1.47586 0.0140892 0.00975254
1.51064 0.0144492 0.0102138
1.54542 0.0148836 0.0107473
1.58021 0.0153163 0.0113868
1.61499 0.0158159 0.0121196
1.64979 0.0162999 0.012985
1.68458 0.0168346 0.0139679
1.71938 0.0173269 0.0151122
1.75419 0.0178398 0.016399
1.78899 0.0182646 0.0178734
1.82381 0.0186604 0.0195093
1.85862 0.0188973 0.0213466
1.89345 0.0190316 0.0233459
1.92827 0.0189101 0.0255303
1.9631 0.0185912 0.0278379
1.99794 0.0179048 0.0302613
2.03278 0.0169253 0.0327057
2.06762 0.0154854 0.0351245
2.10247 0.0137018 0.0373898
2.13733 0.0114353 0.039425
2.17219 0.00887683 0.0410924
2.20705 0.00592466 0.0423158
2.24192 0.00285779 0.0429967
2.2768 -0.000411655 0.0430914
2.31168 -0.00353965 0.042589
2.34657 -0.00664442 0.0414834
2.38146 -0.00936614 0.0398684
2.41636 -0.0118846 0.0377492
2.45126 -0.0138713 0.0353038
2.48617 -0.0155638 0.0325127
2.52109 -0.0166909 0.0296002
2.55601 -0.017516 0.0264991
2.59094 -0.0178303 0.0234475
2.62587 -0.0178868 0.0203283
2.66081 -0.0175306 0.0173754
2.69576 -0.0169819 0.0144326
2.73071 -0.0161271 0.0117241
2.76567 -0.0151466 0.00906757
2.80064 -0.0139561 0.00667791
2.83561 -0.0126991 0.00435737
2.87059 -0.0113107 0.00231329
2.90558 -0.00990476 0.000340491
2.94058 -0.00842731 -0.00136155
2.97558 -0.00697155 -0.00299733
3.01059 -0.00548773 -0.00437881
3.0456 -0.00405553 -0.00570137
3.08063 -0.00262621 -0.00679324
3.11566 -0.0012688 -0.00783375
3.1507 6.30114e-05 -0.00867044
3.18574 0.00131205 -0.00946383
3.2208 0.00251844 -0.0100796
3.25586 0.00363871 -0.0106615
3.29093 0.00470466 -0.0110891
3.32601 0.0056853 -0.0114932
3.36109 0.0066056 -0.0117636
3.39619 0.00744296 -0.0120201
3.43129 0.00821862 -0.0121621
3.4664 0.00891468 -0.0122975
3.50152 0.00955005 -0.0123366
3.53665 0.0101109 -0.0123739
3.57179 0.0106125 -0.0123322
3.60694 0.0110463 -0.0122916
3.64209 0.0114227 -0.0121874
3.67726 0.0117384 -0.0120865
3.71243 0.0119998 -0.0119353
3.74761 0.0122064 -0.0117892
3.7828 0.0123631 -0.0116045
3.81801 0.0124697 -0.0114264
3.85322 0.0125318 -0.0112201
3.88844 0.0125472 -0.0110212
3.92367 0.0125249 -0.0108038
3.95891 0.012458 -0.0105943
3.99416 0.0123609 -0.0103751
4.02942 0.0122205 -0.0101636
4.06469 0.0120577 -0.00995111
4.09997 0.011853 -0.00974563
4.13526 0.0116335 -0.00954707
4.17056 0.0113739 -0.00935454
4.20587 0.0111063 -0.00917612
4.24119 0.0108016 -0.00900242
4.27653 0.010495 -0.00884893
4.31187 0.010155 -0.00869851
4.34722 0.00981851 -0.00857315
4.38259 0.00945263 -0.00844877
4.41797 0.0090954 -0.00835293
4.45335 0.00871266 -0.00825553
4.48875 0.00834309 -0.00818879
4.52416 0.0079515 -0.00811744
4.55958 0.0075769 -0.00807762
4.59502 0.00718312 -0.00802982
4.63046 0.00680922 -0.00801339
4.66592 0.00641825 -0.00798548
4.70139 0.00604905 -0.00798805
4.73687 0.00566415 -0.0079758
4.77237 0.00530192 -0.00799269
4.80787 0.00492477 -0.00799183
4.84339 0.00457037 -0.00801857
4.87892 0.0042014 -0.00802518
4.91446 0.00385471 -0.00805789
4.95002 0.00349358 -0.00806873
4.98559 0.00315392 -0.00810428
5.02117 0.00280003 -0.00811682
5.05677 0.00246654 -0.00815286
5.09237 0.0021195 -0.00816531
5.128 0.00179157 -0.00820003
5.16363 0.00145144 -0.00821116
5.19928 0.00112909 -0.00824314
5.23494 0.00079662 -0.00825202
5.27062 0.000480749 -0.00828006
5.30631 0.00015749 -0.00828576
5.34201 -0.000150097 -0.0083086
5.37773 -0.000461657 -0.00831
5.41346 -0.000758257 -0.00832606
5.4492 -0.0010547 -0.00832156
5.48497 -0.00133681 -0.00832873
5.52074 -0.00161388 -0.0083161
5.55653 -0.00187734 -0.0083116
5.59233 -0.00213014 -0.00828787
5.62815 -0.00237014 -0.00826816
5.66399 -0.00259346 -0.00822953
5.69984 -0.00280478 -0.0081903
5.7357 -0.00299355 -0.00813223
5.77158 -0.00317099 -0.00806849
5.80748 -0.00332054 -0.00798588
5.84339 -0.00345929 -0.00789221
5.87932 -0.00356572 -0.0077797
5.91526 -0.00366178 -0.00765064
5.95122 -0.00372231 -0.00750301
5.9872 -0.00377296 -0.00733356
6.02319 -0.00378622 -0.00714623
6.05919 -0.00379027 -0.00693252
6.09522 -0.00375654 -0.00670209
6.13126 -0.00371459 -0.00644193
6.16732 -0.00363594 -0.00616683
6.20339 -0.00355042 -0.00586022
6.23949 -0.00343063 -0.00554127
6.27559 -0.00330551 -0.00519083
6.31172 -0.00314984 -0.00483147
6.34786 -0.00299026 -0.00444262
6.38403 -0.00280498 -0.00404898
6.42021 -0.00261691 -0.0036297
6.4564 -0.00240863 -0.00321027
6.49262 -0.00219818 -0.00277063
6.52885 -0.00197338 -0.00233562
6.5651 -0.00174635 -0.00188695
6.60137 -0.00151083 -0.00144751
6.63766 -0.00127239 -0.00100144
6.67397 -0.00103078 -0.000568799
6.71029 -0.000785035 -0.000136243
6.74664 -0.000540851 0.000279242
6.783 -0.00029057 0.000688712
6.81938 -4.60873e-05 0.00107836
6.85579 0.000206849 0.00145698
6.89221 0.000450635 0.00181422
6.92865 0.000705119 0.00215628
6.96511 0.000948227 0.00247676
7.00159 0.00120377 0.00277865
7.0381 0.00144666 0.00306018
7.07462 0.00170306 0.00332028
7.11116 0.00194679 0.00356231
7.14772 0.00220389 0.00378098
7.18431 0.00245003 0.00398414
7.22091 0.00270774 0.0041633
7.25754 0.0029574 0.00432922
7.29418 0.00321574 0.00447179
7.33085 0.00346945 0.00460306
7.36754 0.00372854 0.0047125
7.40425 0.00398671 0.00481244
7.44099 0.00424678 0.00489241
7.47774 0.00450939 0.00496461
7.51452 0.00477052 0.00501876
7.55132 0.00503705 0.00506673
7.58814 0.00529916 0.0050988
7.62498 0.00556891 0.00512578
7.66185 0.0058318 0.00513959
7.69874 0.00610386 0.00514858
7.73566 0.0063674 0.00514758
7.77259 0.00664067 0.00514136
7.80955 0.00690502 0.0051284
7.84654 0.00717824 0.00510957
7.88355 0.0074435 0.00508712
7.92058 0.00771548 0.00505814
7.95763 0.00798161 0.0050282
7.99471 0.00825149 0.00499139
8.03182 0.00851847 0.00495536
8.06895 0.00878592 0.00491277
8.1061 0.00905328 0.0048719
8.14328 0.0093182 0.0048252
8.18049 0.00958526 0.00478088
8.21772 0.00984792 0.00473146
8.25497 0.0101141 0.00468483
8.29226 0.0103748 0.00463381
8.32956 0.0106397 0.00458568
8.3669 0.0108985 0.00453424
8.40426 0.0111616 0.0044852
8.44165 0.0114191 0.00443445
8.47906 0.0116798 0.00438502
8.5165 0.011937 0.00433563
8.55397 0.0121949 0.00428635
8.59146 0.0124519 0.00423869
8.62899 0.0127073 0.00419015
8.66654 0.0129639 0.00414449
8.70412 0.0132175 0.00409724
8.74172 0.0134737 0.00405376
8.77936 0.0137258 0.00400824
8.81702 0.0139814 0.00396706
8.85471 0.0142323 0.00392375
8.89244 0.0144871 0.00388491
8.93019 0.0147376 0.00384425
8.96797 0.0149913 0.00380773
9.00578 0.015242 0.00377001
9.04362 0.0154943 0.00373571
9.08149 0.0157458 0.00370125
9.11939 0.0159968 0.00366903
9.15732 0.0162493 0.00363804
9.19528 0.0164993 0.00360781
9.23327 0.0167527 0.00358012
9.2713 0.0170022 0.0035521
9.30935 0.0172558 0.00352745
9.34744 0.0175056 0.00350187
9.38556 0.0177589 0.00348002
9.42371 0.0180094 0.00345701
9.46189 0.0182619 0.00343771
9.50011 0.0185137 0.00341736
9.53836 0.0187655 0.00340031
9.57664 0.0190184 0.00338279
9.61496 0.0192699 0.00336757
9.65331 0.0195237 0.00335297
9.69169 0.0197752 0.00333923
9.73011 0.0200293 0.00332737
9.76856 0.0202811 0.00331504
9.80704 0.020535 0.00330554
9.84557 0.0207875 0.00329469
9.88412 0.0210409 0.00328709
9.92271 0.0212943 0.00327779
9.96134 0.0215471 0.00327157
10 0.0218012 0.00326394
10.0387 0.0220536 0.00325856
10.0774 0.022308 0.00325266
10.1162 0.02256 0.00324761
10.155 0.0228142 0.00324326
10.1939 0.0230663 0.00323824
10.2328 0.0233195 0.00323496
10.2717 0.023572 0.00322994
10.3106 0.0238239 0.00322715
10.3496 0.0240765 0.00322218
10.3887 0.0243272 0.00321925
10.4278 0.0245794 0.00321438
10.4669 0.0248294 0.00321068
10.506 0.02508 0.00320592
10.5452 0.0253296 0.00320085
10.5845 0.025578 0.00319591
10.6238 0.025827 0.00318916
10.6631 0.0260733 0.00318346
10.7024 0.0263209 0.00317505
10.7418 0.0265652 0.00316793
10.7813 0.0268105 0.00315792
10.8208 0.027053 0.0031487
10.8603 0.0272949 0.0031372
10.8999 0.0275356 0.00312525
10.9395 0.0277737 0.00311217
10.9792 0.028012 0.00309712
11.0189 0.0282463 0.00308193
11.0586 0.0284809 0.00306389
11.0984 0.0287114 0.00304602
11.1383 0.0289411 0.00302527
11.1781 0.0291678 0.00300419
11.2181 0.0293915 0.00298095
11.2581 0.0296139 0.00295626
11.2981 0.0298313 0.00293058
11.3381 0.0300481 0.00290222
11.3783 0.0302591 0.00287381
11.4184 0.0304686 0.00284217
11.4587 0.0306733 0.00281068
11.4989 0.0308743 0.00277632
11.5392 0.0310721 0.0027415
11.5796 0.0312641 0.00270491
11.62 0.0314537 0.00266673
11.6605 0.0316364 0.00262802
11.701 0.0318161 0.00258693
11.7415 0.0319898 0.00254597
11.7822 0.0321585 0.00250271
11.8228 0.0323224 0.00245944
11.8636 0.0324795 0.00241468
11.9043 0.0326324 0.00236921
11.9452 0.0327779 0.00232343
11.986 0.0329185 0.00227613
12.027 0.0330525 0.00222936
12.068 0.03318 0.002181
12.109 0.0333018 0.00213331
12.1501 0.0334159 0.00208468
12.1913 0.0335244 0.00203623
12.2325 0.0336255 0.00198799
12.2738 0.0337199 0.00193916
12.3151 0.0338078 0.00189158
12.3565 0.0338876 0.00184335
12.3979 0.0339611 0.00179671
12.4394 0.0340263 0.00175028
12.481 0.034084 0.00170501
12.5226 0.0341335 0.00166125
12.5643 0.0341735 0.00161772
12.6061 0.0342041 0.00157581
12.6479 0.0342237 0.00153259
12.6898 0.0342327 0.00148802
12.7317 0.0342322 0.00143936
12.7737 0.0342238 0.00138615
12.8158 0.0342103 0.00132915
12.8579 0.0341922 0.00126966
12.9001 0.0341699 0.00120965
12.9424 0.0341428 0.00115011
12.9847 0.0341098 0.00109139
13.0271 0.0340705 0.00103379
13.0696 0.0340243 0.000976928
13.1121 0.0339707 0.000920833
13.1547 0.03391 0.000865094
13.1974 0.0338415 0.000809705
13.2402 0.0337656 0.000754368
13.283 0.0336821 0.00069902
13.3259 0.0335908 0.000643537
13.3689 0.0334922 0.000587791
13.4119 0.0333857 0.000531716
13.455 0.0332716 0.000475329
13.4982 0.0331502 0.00041837
13.5415 0.0330208 0.000361078
13.5848 0.0328843 0.000303163
13.6283 0.0327399 0.000244732
13.6718 0.0325881 0.000185808
13.7153 0.032429 0.000126215
13.759 0.032262 6.61447e-05
13.8028 0.032088 5.52187e-06
13.8466 0.0319064 -5.57144e-05
13.8905 0.0317173 -0.000117321
13.9345 0.0315213 -0.000179476
13.9786 0.0313177 -0.000242008
14.0227 0.031107 -0.000304858
14.067 0.0308896 -0.000368001
14.1113 0.0306646 -0.000431377
14.1558 0.0304331 -0.000494756
14.2003 0.0301949 -0.000558275
14.2449 0.0299496 -0.000621592
14.2896 0.0296984 -0.000684751
14.3344 0.0294404 -0.000747596
14.3793 0.0291762 -0.000809962
14.4243 0.0289065 -0.00087172
14.4693 0.0286305 -0.000932832
14.5145 0.028349 -0.000992992
14.5598 0.0280626 -0.00105219
14.6052 0.0277705 -0.00111023
14.6506 0.0274739 -0.00116697
14.6962 0.0271729 -0.00122222
14.7419 0.026867 -0.00127595
14.7877 0.0265578 -0.00132791
14.8336 0.0262447 -0.00137804
14.8796 0.0259279 -0.00142615
14.9257 0.0256086 -0.0014722
14.9719 0.0252865 -0.00151597
15.0182 0.0249617 -0.00155747
15.0647 0.0246353 -0.00159653
15.1112 0.0243071 -0.0016331
15.1579 0.0239773 -0.00166711
15.2047 0.023647 -0.00169852
15.2516 0.023316 -0.00172723
15.2986 0.0229846 -0.00175332
15.3458 0.0226536 -0.00177667
15.393 0.0223229 -0.00179736
15.4404 0.0219929 -0.00181535
15.488 0.0216642 -0.00183074
15.5356 0.021337 -0.00184347
15.5834 0.0210114 -0.0018537
15.6313 0.0206879 -0.00186143
15.6794 0.020367 -0.00186677
15.7276 0.0200484 -0.00186975
15.7759 0.0197329 -0.00187058
15.8243 0.0194206 -0.00186921
15.873 0.0191114 -0.00186587
15.9217 0.0188059 -0.0018606
15.9706 0.0185043 -0.00185357
16.0197 0.0182063 -0.00184481
16.0689 0.0179127 -0.00183456
16.1182 0.0176234 -0.00182282
16.1677 0.0173385 -0.00180977
16.2174 0.0170579 -0.00179549
16.2672 0.016782 -0.00178017
16.3172 0.0165108 -0.00176377
16.3674 0.0162439 -0.00174653
16.4177 0.0159816 -0.00172851
16.4682 0.0157242 -0.00170979
16.5189 0.0154713 -0.00169042
16.5697 0.0152229 -0.00167062
16.6208 0.0149792 -0.0016503
16.672 0.0147403 -0.00162969
16.7234 0.0145058 -0.00160874
16.775 0.0142757 -0.00158759
16.8268 0.0140504 -0.00156623
16.8787 0.0138293 -0.00154481
16.9309 0.0136125 -0.00152327
16.9833 0.0134001 -0.00150174
17.0359 0.0131921 -0.0014802
17.0887 0.012988 -0.00145877
17.1418 0.0127879 -0.00143739
17.195 0.0125919 -0.00141617
17.2485 0.0123998 -0.00139506
17.3022 0.0122112 -0.00137419
17.3562 0.0120263 -0.00135345
17.4104 0.0118451 -0.00133298
17.4648 0.0116674 -0.0013127
17.5195 0.0114929 -0.0012927
17.5744 0.0113216 -0.0012729
17.6296 0.0111535 -0.00125344
17.6851 0.0109884 -0.00123419
17.7408 0.0108264 -0.00121529
17.7969 0.0106672 -0.00119663
17.8532 0.0105106 -0.00117832
17.9098 0.0103567 -0.00116027
17.9667 0.0102053 -0.00114259
18.0239 0.0100565 -0.00112519
18.0815 0.00990991 -0.00110817
18.1393 0.00976544 -0.00109141
18.1975 0.00962311 -0.00107505
18.256 0.00948285 -0.00105898
18.3149 0.00934457 -0.00104332
18.3742 0.00920809 -0.00102793
18.4338 0.00907325 -0.00101295
18.4938 0.00894004 -0.000998255
18.5542 0.00880837 -0.000983975
18.615 0.00867813 -0.000969987
18.6762 0.00854924 -0.000956413
18.7379 0.00842164 -0.000943125
18.8 0.00829516 -0.00093024
18.8625 0.00816966 -0.000917636
18.9255 0.00804502 -0.000905447
18.9891 0.00792122 -0.000893542
19.0531 0.00779814 -0.00088204
19.1177 0.00767568 -0.000870798
19.1828 0.0075537 -0.000859946
19.2484 0.00743212 -0.000849352
19.3147 0.00731081 -0.000839148
19.3816 0.00718967 -0.000829188
19.4491 0.0070686 -0.0008196
19.5173 0.00694744 -0.000810235
19.5862 0.00682615 -0.000801241
19.6558 0.00670458 -0.000792463
19.7262 0.00658261 -0.000784042
19.7974 0.0064601 -0.000775818
19.8694 0.00633691 -0.00076793
19.9423 0.00621282 -0.000760205
20.0162 0.00608781 -0.000752792
20.091 0.00596164 -0.000745513
20.1669 0.00583417 -0.000738516
20.244 0.00570523 -0.000731616
20.3222 0.00557468 -0.000724969
20.4016 0.00544233 -0.000718375
20.4825 0.00530802 -0.000711999
20.5648 0.0051715 -0.000705636
20.6487 0.00503255 -0.000699457
20.7344 0.00489096 -0.000693235
20.8219 0.00474653 -0.000687151
20.9115 0.00459905 -0.000680967
21.0034 0.00444843 -0.000674872
21.0979 0.00429464 -0.000668603
21.1952 0.00414221 -0.000662465
21.2959 0.00398516 -0.000656037
21.4004 0.00382332 -0.00064953
21.5093 0.00365604 -0.00064261
21.6237 0.00347092 -0.000635226
21.7448 0.00327229 -0.000627075
21.8747 0.00305897 -0.000618367
22.0165 0.00282412 -0.000608364
22.1768 0.00255819 -0.000596953
22.3723 0.00227633 -0.000583214


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.75Lambda0.5Nc1Classic/vCLROffP_FRG.txt <==
-22.3723 0.00227649 0.000583498
-22.1768 0.00255848 0.000597134
-22.0165 0.0028245 0.000608623
-21.8747 0.00305944 0.000618563
-21.7448 0.00327284 0.000627328
-21.6237 0.00347155 0.00063543
-21.5093 0.00365674 0.000642862
-21.4004 0.00382409 0.000649739
-21.2959 0.003986 0.000656289
-21.1952 0.00414311 0.000662679
-21.0979 0.0042956 0.000668856
-21.0034 0.00444945 0.000675091
-20.9115 0.00460014 0.000681221
-20.8219 0.00474767 0.000687375
-20.7344 0.00489217 0.000693493
-20.6487 0.00503382 0.000699686
-20.5648 0.00517283 0.000705896
-20.4825 0.00530939 0.000712232
-20.4016 0.00544377 0.000718639
-20.3222 0.00557617 0.000725207
-20.244 0.00570678 0.000731883
-20.1669 0.00583577 0.000738759
-20.091 0.0059633 0.000745784
-20.0162 0.00608952 0.00075304
-19.9423 0.00621459 0.00076048
-19.8694 0.00633873 0.000768184
-19.7974 0.00646198 0.000776098
-19.7262 0.00658454 0.000784301
-19.6558 0.00670657 0.000792747
-19.5862 0.00682819 0.000801506
-19.5173 0.00694954 0.000810525
-19.4491 0.00707075 0.000819871
-19.3816 0.00719187 0.000829483
-19.3147 0.00731307 0.000839425
-19.2484 0.00743443 0.000849654
-19.1828 0.00755607 0.000860231
-19.1177 0.00767811 0.000871106
-19.0531 0.00780063 0.000882331
-18.9891 0.00792376 0.000893857
-18.9255 0.00804762 0.000905746
-18.8625 0.00817231 0.000917958
-18.8 0.00829788 0.000930546
-18.7379 0.00842441 0.000943454
-18.6762 0.00855207 0.000956728
-18.615 0.00868102 0.000970324
-18.5542 0.00881132 0.000984298
-18.4938 0.00894305 0.0009986
-18.4338 0.00907632 0.00101328
-18.3742 0.00921122 0.00102829
-18.3149 0.00934777 0.00104366
-18.256 0.00948611 0.00105934
-18.1975 0.00962643 0.0010754
-18.1393 0.00976883 0.00109179
-18.0815 0.00991336 0.00110853
-18.0239 0.01006 0.00112558
-17.9667 0.0102089 0.00114297
-17.9098 0.0103604 0.00116066
-17.8532 0.0105144 0.00117871
-17.7969 0.010671 0.00119704
-17.7408 0.0108302 0.00121568
-17.6851 0.0109924 0.00123461
-17.6296 0.0111575 0.00125385
-17.5744 0.0113257 0.00127334
-17.5195 0.011497 0.00129313
-17.4648 0.0116716 0.00131315
-17.4104 0.0118494 0.00133342
-17.3562 0.0120307 0.00135392
-17.3022 0.0122157 0.00137465
-17.2485 0.0124043 0.00139554
-17.195 0.0125965 0.00141664
-17.1418 0.0127926 0.00143789
-17.0887 0.0129928 0.00145926
-17.0359 0.013197 0.00148072
-16.9833 0.0134051 0.00150225
-16.9309 0.0136177 0.0015238
-16.8787 0.0138346 0.00154534
-16.8268 0.0140557 0.00156678
-16.775 0.0142812 0.00158814
-16.7234 0.0145113 0.00160931
-16.672 0.014746 0.00163026
-16.6208 0.0149851 0.0016509
-16.5697 0.0152289 0.00167121
-16.5189 0.0154775 0.00169104
-16.4682 0.0157306 0.00171041
-16.4177 0.0159883 0.00172915
-16.3674 0.0162509 0.00174717
-16.3172 0.0165181 0.00176444
-16.2672 0.0167896 0.00178084
-16.2174 0.0170659 0.00179619
-16.1677 0.0173468 0.00181047
-16.1182 0.0176321 0.00182355
-16.0689 0.0179217 0.0018353
-16.0197 0.0182156 0.00184558
-15.9706 0.0185138 0.00185435
-15.9217 0.0188156 0.00186142
-15.873 0.0191213 0.0018667
-15.8243 0.0194306 0.00187007
-15.7759 0.0197431 0.00187145
-15.7276 0.0200588 0.00187066
-15.6794 0.0203775 0.00186769
-15.6313 0.0206987 0.0018624
-15.5834 0.0210223 0.00185468
-15.5356 0.0213481 0.00184449
-15.488 0.0216755 0.00183179
-15.4404 0.0220044 0.00181643
-15.393 0.0223346 0.00179847
-15.3458 0.0226654 0.00177783
-15.2986 0.0229966 0.00175451
-15.2516 0.0233283 0.00172847
-15.2047 0.0236595 0.00169979
-15.1579 0.02399 0.00166843
-15.1112 0.02432 0.00163446
-15.0647 0.0246485 0.00159796
-15.0182 0.0249751 0.00155894
-14.9719 0.0253001 0.0015175
-14.9257 0.0256226 0.00147378
-14.8796 0.0259422 0.0014278
-14.8336 0.0262592 0.00137975
-14.7877 0.0265726 0.0013297
-14.7419 0.0268822 0.00127781
-14.6962 0.0271883 0.00122417
-14.6506 0.0274896 0.00116899
-14.6052 0.0277866 0.00111236
-14.5598 0.0280791 0.0010544
-14.5145 0.0283659 0.000995329
-14.4693 0.0286477 0.000935271
-14.4243 0.0289242 0.000874294
-14.3793 0.0291943 0.000812656
-14.3344 0.029459 0.000750445
-14.2896 0.0297174 0.000687742
-14.2449 0.0299691 0.000624763
-14.2003 0.030215 0.000561617
-14.1558 0.0304537 0.000498308
-14.1113 0.0306858 0.000435134
-14.067 0.0309115 0.000372006
-14.0227 0.0311296 0.000309112
-13.9786 0.0313409 0.00024656
-13.9345 0.0315453 0.000184333
-13.8905 0.0317421 0.000122538
-13.8466 0.031932 6.13098e-05
-13.8028 0.0321145 5.18486e-07
-13.759 0.0322895 -5.963e-05
-13.7153 0.0324575 -0.000119143
-13.6718 0.0326177 -0.000178131
-13.6283 0.0327708 -0.000236346
-13.5848 0.0329165 -0.000293993
-13.5415 0.0330544 -0.000350984
-13.4982 0.0331853 -0.000407238
-13.455 0.0333083 -0.000462969
-13.4119 0.0334242 -0.000517949
-13.3689 0.0335325 -0.000572348
-13.3259 0.0336332 -0.000626137
-13.283 0.0337267 -0.000679267
-13.2402 0.0338125 -0.000731816
-13.1974 0.033891 -0.000783749
-13.1547 0.033962 -0.000835023
-13.1121 0.0340252 -0.000885708
-13.0696 0.0340811 -0.000935627
-13.0271 0.0341292 -0.000984906
-12.9847 0.0341693 -0.00103331
-12.9424 0.0342013 -0.00108109
-12.9001 0.0342248 -0.00112818
-12.8579 0.0342393 -0.00117505
-12.8158 0.0342448 -0.00122254
-12.7737 0.0342411 -0.00127122
-12.7317 0.0342295 -0.00132219
-12.6898 0.0342107 -0.00137537
-12.6479 0.0341859 -0.00142984
-12.6061 0.0341555 -0.00148569
-12.5643 0.0341188 -0.00154062
-12.5226 0.0340762 -0.0015961
-12.481 0.0340264 -0.00165018
-12.4394 0.0339699 -0.00170405
-12.3979 0.0339067 -0.00175754
-12.3565 0.0338356 -0.00180993
-12.3151 0.0337583 -0.00186287
-12.2738 0.0336729 -0.0019143
-12.2325 0.033581 -0.00196631
-12.1913 0.0334821 -0.00201718
-12.1501 0.0333758 -0.00206786
-12.109 0.0332637 -0.00211833
-12.068 0.0331437 -0.0021676
-12.027 0.033018 -0.00221731
-11.986 0.0328855 -0.00226524
-11.9452 0.0327464 -0.00231353
-11.9043 0.0326023 -0.0023602
-11.8636 0.0324505 -0.00240643
-11.8228 0.0322947 -0.00245186
-11.7822 0.0321318 -0.00249572
-11.7415 0.0319642 -0.00253951
-11.701 0.0317914 -0.00258094
-11.6605 0.0316126 -0.00262245
-11.62 0.0314307 -0.00266153
-11.5796 0.0312418 -0.00270006
-11.5392 0.0310507 -0.00273695
-11.4989 0.0308535 -0.00277206
-11.4587 0.0306532 -0.00280666
-11.4184 0.0304491 -0.00283839
-11.3783 0.0302401 -0.00287023
-11.3381 0.0300297 -0.00289884
-11.2981 0.0298134 -0.00292738
-11.2581 0.0295965 -0.00295323
-11.2181 0.0293746 -0.00297806
-11.1781 0.0291513 -0.00300145
-11.1383 0.028925 -0.00302265
-11.0984 0.0286958 -0.00304353
-11.0586 0.0284657 -0.00306151
-11.0189 0.0282314 -0.00307966
-10.9792 0.0279975 -0.00309493
-10.9395 0.0277595 -0.00311009
-10.8999 0.0275218 -0.00312324
-10.8603 0.0272813 -0.00313528
-10.8208 0.0270397 -0.00314684
-10.7813 0.0267975 -0.00315615
-10.7418 0.0265525 -0.00316621
-10.7024 0.0263085 -0.0031734
-10.6631 0.0260611 -0.00318186
-10.6238 0.0258151 -0.00318763
-10.5845 0.0255663 -0.00319442
-10.5452 0.0253181 -0.00319942
-10.506 0.0250688 -0.00320453
-10.4669 0.0248183 -0.00320934
-10.4278 0.0245686 -0.00321307
-10.3887 0.0243166 -0.00321799
-10.3496 0.0240661 -0.00322095
-10.3106 0.0238136 -0.00322597
-10.2717 0.0235619 -0.00322878
-10.2328 0.0233096 -0.00323384
-10.1939 0.0230565 -0.00323714
-10.155 0.0228047 -0.0032422
-10.1162 0.0225506 -0.00324657
-10.0774 0.0222988 -0.00325166
-10.0387 0.0220445 -0.00325757
-10 0.0217923 -0.00326299
-9.96134 0.0215383 -0.00327063
-9.92271 0.0212856 -0.00327688
-9.88412 0.0210323 -0.00328619
-9.84557 0.0207791 -0.00329382
-9.80704 0.0205267 -0.00330468
-9.76856 0.0202729 -0.00331422
-9.73011 0.0200212 -0.00332655
-9.69169 0.0197672 -0.00333844
-9.65331 0.0195159 -0.00335219
-9.61496 0.0192622 -0.00336681
-9.57664 0.0190109 -0.00338204
-9.53836 0.018758 -0.00339958
-9.50011 0.0185063 -0.00341664
-9.46189 0.0182546 -0.00343702
-9.42371 0.0180022 -0.00345631
-9.38556 0.0177518 -0.00347935
-9.34744 0.0174986 -0.00350121
-9.30935 0.0172489 -0.00352681
-9.2713 0.0169954 -0.00355146
-9.23327 0.016746 -0.0035795
-9.19528 0.0164927 -0.00360719
-9.15732 0.0162428 -0.00363744
-9.11939 0.0159903 -0.00366843
-9.08149 0.0157394 -0.00370067
-9.04362 0.015488 -0.00373513
-9.00578 0.0152358 -0.00376945
-8.96797 0.0149852 -0.00380717
-8.93019 0.0147315 -0.00384371
-8.89244 0.0144811 -0.00388437
-8.85471 0.0142263 -0.00392322
-8.81702 0.0139755 -0.00396653
-8.77936 0.01372 -0.00400773
-8.74172 0.013468 -0.00405324
-8.70412 0.0132118 -0.00409674
-8.66654 0.0129583 -0.00414398
-8.62899 0.0127017 -0.00418966
-8.59146 0.0124464 -0.0042382
-8.55397 0.0121895 -0.00428588
-8.5165 0.0119316 -0.00433516
-8.47906 0.0116746 -0.00438455
-8.44165 0.0114139 -0.00443399
-8.40426 0.0111564 -0.00448475
-8.3669 0.0108934 -0.00453378
-8.32956 0.0106346 -0.00458524
-8.29226 0.0103698 -0.00463337
-8.25497 0.0101092 -0.0046844
-8.21772 0.00984302 -0.00473102
-8.18049 0.0095804 -0.00478045
-8.14328 0.0093134 -0.00482477
-8.1061 0.00904852 -0.00487149
-8.06895 0.00878121 -0.00491235
-8.03182 0.00851381 -0.00495496
-7.99471 0.00824687 -0.00499098
-7.95763 0.00797704 -0.0050278
-7.92058 0.00771095 -0.00505774
-7.88355 0.00743902 -0.00508673
-7.84654 0.00717381 -0.00510918
-7.80955 0.00690063 -0.00512802
-7.77259 0.00663632 -0.00514097
-7.73566 0.0063631 -0.0051472
-7.69874 0.00609959 -0.0051482
-7.66185 0.00582757 -0.00513921
-7.62498 0.00556472 -0.00512541
-7.58814 0.00529502 -0.00509844
-7.55132 0.00503294 -0.00506636
-7.51452 0.00476645 -0.0050184
-7.47774 0.00450536 -0.00496424
-7.44099 0.00424279 -0.00489205
-7.40425 0.00398275 -0.00481207
-7.36754 0.00372462 -0.00471215
-7.33085 0.00346556 -0.0046027
-7.29418 0.00321189 -0.00447145
-7.25754 0.00295358 -0.00432887
-7.22091 0.00270396 -0.00416296
-7.18431 0.00244627 -0.00398379
-7.14772 0.00220017 -0.00378065
-7.11116 0.0019431 -0.00356196
-7.07462 0.0016994 -0.00331995
-7.0381 0.00144304 -0.00305984
-7.00159 0.00120017 -0.00277832
-6.96511 0.000944664 -0.00247643
-6.92865 0.000701587 -0.00215595
-6.89221 0.000447132 -0.00181388
-6.85579 0.000203376 -0.00145666
-6.81938 -4.95317e-05 -0.00107803
-6.783 -0.000293986 -0.000688392
-6.74664 -0.000544238 -0.000278915
-6.71029 -0.000788395 0.000136561
-6.67397 -0.00103411 0.000569124
-6.63766 -0.00127569 0.00100175
-6.60137 -0.00151411 0.00144783
-6.5651 -0.00174961 0.00188727
-6.52885 -0.0019766 0.00233594
-6.49262 -0.00220139 0.00277094
-6.4564 -0.00241181 0.00321058
-6.42021 -0.00262006 0.00363001
-6.38403 -0.00280811 0.0040493
-6.34786 -0.00299336 0.00444292
-6.31172 -0.00315292 0.00483179
-6.27559 -0.00330856 0.00519113
-6.23949 -0.00343366 0.00554158
-6.20339 -0.00355343 0.00586052
-6.16732 -0.00363892 0.00616715
-6.13126 -0.00371755 0.00644223
-6.09522 -0.00375948 0.0067024
-6.05919 -0.00379319 0.00693282
-6.02319 -0.00378911 0.00714654
-5.9872 -0.00377583 0.00733386
-5.95122 -0.00372517 0.00750332
-5.91526 -0.00366462 0.00765094
-5.87932 -0.00356853 0.00778001
-5.84339 -0.00346208 0.00789251
-5.80748 -0.00332331 0.00798619
-5.77158 -0.00317374 0.00806878
-5.7357 -0.00299628 0.00813253
-5.69984 -0.0028075 0.00819059
-5.66399 -0.00259616 0.00822984
-5.62815 -0.00237282 0.00826846
-5.59233 -0.0021328 0.00828818
-5.55653 -0.00187998 0.0083119
-5.52074 -0.00161651 0.00831641
-5.48497 -0.00133941 0.00832902
-5.4492 -0.00105728 0.00832186
-5.41346 -0.000760825 0.00832635
-5.37773 -0.000464207 0.00831031
-5.34201 -0.00015263 0.0083089
-5.30631 0.000154974 0.00828607
-5.27062 0.000478249 0.00828036
-5.23494 0.000794137 0.00825232
-5.19928 0.00112663 0.00824344
-5.16363 0.00144899 0.00821147
-5.128 0.00178913 0.00820033
-5.09237 0.00211708 0.00816562
-5.05677 0.00246414 0.00815316
-5.02117 0.00279765 0.00811713
-4.98559 0.00315155 0.00810459
-4.95002 0.00349122 0.00806904
-4.91446 0.00385237 0.00805819
-4.87892 0.00419907 0.0080255
-4.84339 0.00456805 0.00801887
-4.80787 0.00492247 0.00799214
-4.77237 0.00529963 0.007993
-4.73687 0.00566188 0.00797611
-4.70139 0.00604679 0.00798835
-4.66592 0.006416 0.00798579
-4.63046 0.00680699 0.00801369
-4.59502 0.0071809 0.00803013
-4.55958 0.00757469 0.00807793
-4.52416 0.00794931 0.00811776
-4.48875 0.00834091 0.0081891
-4.45335 0.00871049 0.00825585
-4.41797 0.00909324 0.00835325
-4.38259 0.00945049 0.00844909
-4.34722 0.00981638 0.00857346
-4.31187 0.0101528 0.00869883
-4.27653 0.0104929 0.00884925
-4.24119 0.0107995 0.00900274
-4.20587 0.0111042 0.00917644
-4.17056 0.0113718 0.00935487
-4.13526 0.0116314 0.00954739
-4.09997 0.0118509 0.00974596
-4.06469 0.0120557 0.00995144
-4.02942 0.0122184 0.010164
-3.99416 0.0123588 0.0103754
-3.95891 0.012456 0.0105946
-3.92367 0.0125229 0.0108041
-3.88844 0.0125453 0.0110216
-3.85322 0.0125298 0.0112204
-3.81801 0.0124677 0.0114267
-3.7828 0.0123611 0.0116048
-3.74761 0.0122045 0.0117895
-3.71243 0.0119978 0.0119356
-3.67726 0.0117365 0.0120868
-3.64209 0.0114208 0.0121877
-3.60694 0.0110444 0.012292
-3.57179 0.0106106 0.0123326
-3.53665 0.010109 0.0123743
-3.50152 0.00954817 0.012337
-3.4664 0.00891281 0.0122978
-3.43129 0.00821675 0.0121625
-3.39619 0.0074411 0.0120205
-3.36109 0.00660374 0.011764
-3.32601 0.00568346 0.0114936
-3.29093 0.00470282 0.0110895
-3.25586 0.00363688 0.0106619
-3.2208 0.00251662 0.01008
-3.18574 0.00131023 0.00946422
-3.1507 6.12036e-05 0.00867083
-3.11566 -0.0012706 0.00783415
-3.08063 -0.002628 0.00679363
-3.0456 -0.00405732 0.00570177
-3.01059 -0.00548951 0.00437921
-2.97558 -0.00697333 0.00299774
-2.94058 -0.00842908 0.00136195
-2.90558 -0.00990652 -0.000340075
-2.87059 -0.0113125 -0.00231287
-2.83561 -0.0127009 -0.00435695
-2.80064 -0.0139579 -0.00667749
-2.76567 -0.0151483 -0.00906714
-2.73071 -0.0161288 -0.0117236
-2.69576 -0.0169836 -0.0144322
-2.66081 -0.0175323 -0.0173749
-2.62587 -0.0178885 -0.0203278
-2.59094 -0.017832 -0.023447
-2.55601 -0.0175177 -0.0264987
-2.52109 -0.0166926 -0.0295997
-2.48617 -0.0155654 -0.0325123
-2.45126 -0.013873 -0.0353033
-2.41636 -0.0118863 -0.0377487
-2.38146 -0.00936782 -0.0398679
-2.34657 -0.00664609 -0.0414829
-2.31168 -0.00354133 -0.0425886
-2.2768 -0.000413322 -0.0430909
-2.24192 0.00285613 -0.0429962
-2.20705 0.005923 -0.0423153
-2.17219 0.00887517 -0.0410918
-2.13733 0.0114337 -0.0394245
-2.10247 0.0137001 -0.0373893
-2.06762 0.0154838 -0.035124
-2.03278 0.0169236 -0.0327052
-1.99794 0.0179032 -0.0302607
-1.9631 0.0185895 -0.0278374
-1.92827 0.0189085 -0.0255297
-1.89345 0.01903 -0.0233453
-1.85862 0.0188956 -0.021346
-1.82381 0.0186587 -0.0195087
-1.78899 0.0182629 -0.0178727
-1.75419 0.0178382 -0.0163983
-1.71938 0.0173252 -0.0151116
-1.68458 0.016833 -0.0139672
-1.64979 0.0162983 -0.0129843
-1.61499 0.0158143 -0.0121189
-1.58021 0.0153147 -0.0113861
-1.54542 0.014882 -0.0107466
-1.51064 0.0144476 -0.0102131
-1.47586 0.0140876 -0.00975181
-1.44109 0.0137314 -0.00937401
-1.40632 0.0134524 -0.00905116
-1.37155 0.0131775 -0.00879357
-1.33679 0.0129803 -0.00857712
-1.30203 0.0127844 -0.00841167
-1.26727 0.012666 -0.00827647
-1.23251 0.0125444 -0.0081813
-1.19776 0.0125004 -0.00810776
-1.16301 0.0124478 -0.00806595
-1.12827 0.0124735 -0.00803887
-1.09352 0.0124852 -0.00803721
-1.05878 0.0125764 -0.00804457
-1.02405 0.0126488 -0.00807244
-0.989309 0.0128023 -0.00810447
-0.954576 0.0129328 -0.00815291
-0.919844 0.0131468 -0.00820107
-0.885115 0.013334 -0.00826194
-0.850388 0.0136079 -0.00831806
-0.815663 0.0138517 -0.0083832
-0.78094 0.0141865 -0.00843857
-0.746219 0.0144876 -0.00849888
-0.711499 0.0148852 -0.00854341
-0.676781 0.0152453 -0.00858786
-0.642065 0.0157082 -0.00860902
-0.60735 0.0161288 -0.00862366
-0.572637 0.0166588 -0.00860553
-0.537925 0.0171405 -0.00857244
-0.503214 0.0177371 -0.00849476
-0.468504 0.0182773 -0.00839126
-0.433796 0.0189351 -0.00822903
-0.399089 0.0195252 -0.00802757
-0.364382 0.02023 -0.00775153
-0.329676 0.0208522 -0.00742078
-0.294972 0.0215764 -0.0069997
-0.260267 0.0221996 -0.00650807
-0.225564 0.0229003 -0.00591364
-0.190861 0.0234679 -0.00523713
-0.156158 0.0240763 -0.00445407
-0.121456 0.0245287 -0.00358736
-0.0867541 0.0249482 -0.0026302
-0.0520524 0.025214 -0.00160908
-0.0173508 0.0253656 -0.000540749
0.0173508 0.0253656 0.000540749
0.0520524 0.025214 0.00160908
0.0867541 0.0249482 0.0026302
0.121456 0.0245287 0.00358736
0.156158 0.0240763 0.00445407
0.190861 0.0234679 0.00523713
0.225564 0.0229003 0.00591364
0.260267 0.0221996 0.00650807
0.294972 0.0215764 0.0069997
0.329676 0.0208522 0.00742078
0.364382 0.02023 0.00775153
0.399089 0.0195252 0.00802757
0.433796 0.0189351 0.00822903
0.468504 0.0182773 0.00839126
0.503214 0.0177371 0.00849476
0.537925 0.0171405 0.00857244
0.572637 0.0166588 0.00860553
0.60735 0.0161288 0.00862366
0.642065 0.0157082 0.00860902
0.676781 0.0152453 0.00858786
0.711499 0.0148852 0.00854341
0.746219 0.0144876 0.00849888
0.78094 0.0141865 0.00843857
0.815663 0.0138517 0.0083832
0.850388 0.0136079 0.00831806
0.885115 0.013334 0.00826194
0.919844 0.0131468 0.00820107
0.954576 0.0129328 0.00815291
0.989309 0.0128023 0.00810447
1.02405 0.0126488 0.00807244
1.05878 0.0125764 0.00804457
1.09352 0.0124852 0.00803721
1.12827 0.0124735 0.00803887
1.16301 0.0124478 0.00806595
1.19776 0.0125004 0.00810776
1.23251 0.0125444 0.0081813
1.26727 0.012666 0.00827647
1.30203 0.0127844 0.00841167
1.33679 0.0129803 0.00857712
1.37155 0.0131775 0.00879357
1.40632 0.0134524 0.00905116
1.44109 0.0137314 0.00937401
1.47586 0.0140876 0.00975181
1.51064 0.0144476 0.0102131
1.54542 0.014882 0.0107466
1.58021 0.0153147 0.0113861
1.61499 0.0158143 0.0121189
1.64979 0.0162983 0.0129843
1.68458 0.016833 0.0139672
1.71938 0.0173252 0.0151116
1.75419 0.0178382 0.0163983
1.78899 0.0182629 0.0178727
1.82381 0.0186587 0.0195087
1.85862 0.0188956 0.021346
1.89345 0.01903 0.0233453
1.92827 0.0189085 0.0255297
1.9631 0.0185895 0.0278374
1.99794 0.0179032 0.0302607
2.03278 0.0169236 0.0327052
2.06762 0.0154838 0.035124
2.10247 0.0137001 0.0373893
2.13733 0.0114337 0.0394245
2.17219 0.00887517 0.0410918
2.20705 0.005923 0.0423153
2.24192 0.00285613 0.0429962
2.2768 -0.000413322 0.0430909
2.31168 -0.00354133 0.0425886
2.34657 -0.00664609 0.0414829
2.38146 -0.00936782 0.0398679
2.41636 -0.0118863 0.0377487
2.45126 -0.013873 0.0353033
2.48617 -0.0155654 0.0325123
2.52109 -0.0166926 0.0295997
2.55601 -0.0175177 0.0264987
2.59094 -0.017832 0.023447
2.62587 -0.0178885 0.0203278
2.66081 -0.0175323 0.0173749
2.69576 -0.0169836 0.0144322
2.73071 -0.0161288 0.0117236
2.76567 -0.0151483 0.00906714
2.80064 -0.0139579 0.00667749
2.83561 -0.0127009 0.00435695
2.87059 -0.0113125 0.00231287
2.90558 -0.00990652 0.000340075
2.94058 -0.00842908 -0.00136195
2.97558 -0.00697333 -0.00299774
3.01059 -0.00548951 -0.00437921
3.0456 -0.00405732 -0.00570177
3.08063 -0.002628 -0.00679363
3.11566 -0.0012706 -0.00783415
3.1507 6.12036e-05 -0.00867083
3.18574 0.00131023 -0.00946422
3.2208 0.00251662 -0.01008
3.25586 0.00363688 -0.0106619
3.29093 0.00470282 -0.0110895
3.32601 0.00568346 -0.0114936
3.36109 0.00660374 -0.011764
3.39619 0.0074411 -0.0120205
3.43129 0.00821675 -0.0121625
3.4664 0.00891281 -0.0122978
3.50152 0.00954817 -0.012337
3.53665 0.010109 -0.0123743
3.57179 0.0106106 -0.0123326
3.60694 0.0110444 -0.012292
3.64209 0.0114208 -0.0121877
3.67726 0.0117365 -0.0120868
3.71243 0.0119978 -0.0119356
3.74761 0.0122045 -0.0117895
3.7828 0.0123611 -0.0116048
3.81801 0.0124677 -0.0114267
3.85322 0.0125298 -0.0112204
3.88844 0.0125453 -0.0110216
3.92367 0.0125229 -0.0108041
3.95891 0.012456 -0.0105946
3.99416 0.0123588 -0.0103754
4.02942 0.0122184 -0.010164
4.06469 0.0120557 -0.00995144
4.09997 0.0118509 -0.00974596
4.13526 0.0116314 -0.00954739
4.17056 0.0113718 -0.00935487
4.20587 0.0111042 -0.00917644
4.24119 0.0107995 -0.00900274
4.27653 0.0104929 -0.00884925
4.31187 0.0101528 -0.00869883
4.34722 0.00981638 -0.00857346
4.38259 0.00945049 -0.00844909
4.41797 0.00909324 -0.00835325
4.45335 0.00871049 -0.00825585
4.48875 0.00834091 -0.0081891
4.52416 0.00794931 -0.00811776
4.55958 0.00757469 -0.00807793
4.59502 0.0071809 -0.00803013
4.63046 0.00680699 -0.00801369
4.66592 0.006416 -0.00798579
4.70139 0.00604679 -0.00798835
4.73687 0.00566188 -0.00797611
4.77237 0.00529963 -0.007993
4.80787 0.00492247 -0.00799214
4.84339 0.00456805 -0.00801887
4.87892 0.00419907 -0.0080255
4.91446 0.00385237 -0.00805819
4.95002 0.00349122 -0.00806904
4.98559 0.00315155 -0.00810459
5.02117 0.00279765 -0.00811713
5.05677 0.00246414 -0.00815316
5.09237 0.00211708 -0.00816562
5.128 0.00178913 -0.00820033
5.16363 0.00144899 -0.00821147
5.19928 0.00112663 -0.00824344
5.23494 0.000794137 -0.00825232
5.27062 0.000478249 -0.00828036
5.30631 0.000154974 -0.00828607
5.34201 -0.00015263 -0.0083089
5.37773 -0.000464207 -0.00831031
5.41346 -0.000760825 -0.00832635
5.4492 -0.00105728 -0.00832186
5.48497 -0.00133941 -0.00832902
5.52074 -0.00161651 -0.00831641
5.55653 -0.00187998 -0.0083119
5.59233 -0.0021328 -0.00828818
5.62815 -0.00237282 -0.00826846
5.66399 -0.00259616 -0.00822984
5.69984 -0.0028075 -0.00819059
5.7357 -0.00299628 -0.00813253
5.77158 -0.00317374 -0.00806878
5.80748 -0.00332331 -0.00798619
5.84339 -0.00346208 -0.00789251
5.87932 -0.00356853 -0.00778001
5.91526 -0.00366462 -0.00765094
5.95122 -0.00372517 -0.00750332
5.9872 -0.00377583 -0.00733386
6.02319 -0.00378911 -0.00714654
6.05919 -0.00379319 -0.00693282
6.09522 -0.00375948 -0.0067024
6.13126 -0.00371755 -0.00644223
6.16732 -0.00363892 -0.00616715
6.20339 -0.00355343 -0.00586052
6.23949 -0.00343366 -0.00554158
6.27559 -0.00330856 -0.00519113
6.31172 -0.00315292 -0.00483179
6.34786 -0.00299336 -0.00444292
6.38403 -0.00280811 -0.0040493
6.42021 -0.00262006 -0.00363001
6.4564 -0.00241181 -0.00321058
6.49262 -0.00220139 -0.00277094
6.52885 -0.0019766 -0.00233594
6.5651 -0.00174961 -0.00188727
6.60137 -0.00151411 -0.00144783
6.63766 -0.00127569 -0.00100175
6.67397 -0.00103411 -0.000569124
6.71029 -0.000788395 -0.000136561
6.74664 -0.000544238 0.000278915
6.783 -0.000293986 0.000688392
6.81938 -4.95317e-05 0.00107803
6.85579 0.000203376 0.00145666
6.89221 0.000447132 0.00181388
6.92865 0.000701587 0.00215595
6.96511 0.000944664 0.00247643
7.00159 0.00120017 0.00277832
7.0381 0.00144304 0.00305984
7.07462 0.0016994 0.00331995
7.11116 0.0019431 0.00356196
7.14772 0.00220017 0.00378065
7.18431 0.00244627 0.00398379
7.22091 0.00270396 0.00416296
7.25754 0.00295358 0.00432887
7.29418 0.00321189 0.00447145
7.33085 0.00346556 0.0046027
7.36754 0.00372462 0.00471215
7.40425 0.00398275 0.00481207
7.44099 0.00424279 0.00489205
7.47774 0.00450536 0.00496424
7.51452 0.00476645 0.0050184
7.55132 0.00503294 0.00506636
7.58814 0.00529502 0.00509844
7.62498 0.00556472 0.00512541
7.66185 0.00582757 0.00513921
7.69874 0.00609959 0.0051482
7.73566 0.0063631 0.0051472
7.77259 0.00663632 0.00514097
7.80955 0.00690063 0.00512802
7.84654 0.00717381 0.00510918
7.88355 0.00743902 0.00508673
7.92058 0.00771095 0.00505774
7.95763 0.00797704 0.0050278
7.99471 0.00824687 0.00499098
8.03182 0.00851381 0.00495496
8.06895 0.00878121 0.00491235
8.1061 0.00904852 0.00487149
8.14328 0.0093134 0.00482477
8.18049 0.0095804 0.00478045
8.21772 0.00984302 0.00473102
8.25497 0.0101092 0.0046844
8.29226 0.0103698 0.00463337
8.32956 0.0106346 0.00458524
8.3669 0.0108934 0.00453378
8.40426 0.0111564 0.00448475
8.44165 0.0114139 0.00443399
8.47906 0.0116746 0.00438455
8.5165 0.0119316 0.00433516
8.55397 0.0121895 0.00428588
8.59146 0.0124464 0.0042382
8.62899 0.0127017 0.00418966
8.66654 0.0129583 0.00414398
8.70412 0.0132118 0.00409674
8.74172 0.013468 0.00405324
8.77936 0.01372 0.00400773
8.81702 0.0139755 0.00396653
8.85471 0.0142263 0.00392322
8.89244 0.0144811 0.00388437
8.93019 0.0147315 0.00384371
8.96797 0.0149852 0.00380717
9.00578 0.0152358 0.00376945
9.04362 0.015488 0.00373513
9.08149 0.0157394 0.00370067
9.11939 0.0159903 0.00366843
9.15732 0.0162428 0.00363744
9.19528 0.0164927 0.00360719
9.23327 0.016746 0.0035795
9.2713 0.0169954 0.00355146
9.30935 0.0172489 0.00352681
9.34744 0.0174986 0.00350121
9.38556 0.0177518 0.00347935
9.42371 0.0180022 0.00345631
9.46189 0.0182546 0.00343702
9.50011 0.0185063 0.00341664
9.53836 0.018758 0.00339958
9.57664 0.0190109 0.00338204
9.61496 0.0192622 0.00336681
9.65331 0.0195159 0.00335219
9.69169 0.0197672 0.00333844
9.73011 0.0200212 0.00332655
9.76856 0.0202729 0.00331422
9.80704 0.0205267 0.00330468
9.84557 0.0207791 0.00329382
9.88412 0.0210323 0.00328619
9.92271 0.0212856 0.00327688
9.96134 0.0215383 0.00327063
10 0.0217923 0.00326299
10.0387 0.0220445 0.00325757
10.0774 0.0222988 0.00325166
10.1162 0.0225506 0.00324657
10.155 0.0228047 0.0032422
10.1939 0.0230565 0.00323714
10.2328 0.0233096 0.00323384
10.2717 0.0235619 0.00322878
10.3106 0.0238136 0.00322597
10.3496 0.0240661 0.00322095
10.3887 0.0243166 0.00321799
10.4278 0.0245686 0.00321307
10.4669 0.0248183 0.00320934
10.506 0.0250688 0.00320453
10.5452 0.0253181 0.00319942
10.5845 0.0255663 0.00319442
10.6238 0.0258151 0.00318763
10.6631 0.0260611 0.00318186
10.7024 0.0263085 0.0031734
10.7418 0.0265525 0.00316621
10.7813 0.0267975 0.00315615
10.8208 0.0270397 0.00314684
10.8603 0.0272813 0.00313528
10.8999 0.0275218 0.00312324
10.9395 0.0277595 0.00311009
10.9792 0.0279975 0.00309493
11.0189 0.0282314 0.00307966
11.0586 0.0284657 0.00306151
11.0984 0.0286958 0.00304353
11.1383 0.028925 0.00302265
11.1781 0.0291513 0.00300145
11.2181 0.0293746 0.00297806
11.2581 0.0295965 0.00295323
11.2981 0.0298134 0.00292738
11.3381 0.0300297 0.00289884
11.3783 0.0302401 0.00287023
11.4184 0.0304491 0.00283839
11.4587 0.0306532 0.00280666
11.4989 0.0308535 0.00277206
11.5392 0.0310507 0.00273695
11.5796 0.0312418 0.00270006
11.62 0.0314307 0.00266153
11.6605 0.0316126 0.00262245
11.701 0.0317914 0.00258094
11.7415 0.0319642 0.00253951
11.7822 0.0321318 0.00249572
11.8228 0.0322947 0.00245186
11.8636 0.0324505 0.00240643
11.9043 0.0326023 0.0023602
11.9452 0.0327464 0.00231353
11.986 0.0328855 0.00226524
12.027 0.033018 0.00221731
12.068 0.0331437 0.0021676
12.109 0.0332637 0.00211833
12.1501 0.0333758 0.00206786
12.1913 0.0334821 0.00201718
12.2325 0.033581 0.00196631
12.2738 0.0336729 0.0019143
12.3151 0.0337583 0.00186287
12.3565 0.0338356 0.00180993
12.3979 0.0339067 0.00175754
12.4394 0.0339699 0.00170405
12.481 0.0340264 0.00165018
12.5226 0.0340762 0.0015961
12.5643 0.0341188 0.00154062
12.6061 0.0341555 0.00148569
12.6479 0.0341859 0.00142984
12.6898 0.0342107 0.00137537
12.7317 0.0342295 0.00132219
12.7737 0.0342411 0.00127122
12.8158 0.0342448 0.00122254
12.8579 0.0342393 0.00117505
12.9001 0.0342248 0.00112818
12.9424 0.0342013 0.00108109
12.9847 0.0341693 0.00103331
13.0271 0.0341292 0.000984906
13.0696 0.0340811 0.000935627
13.1121 0.0340252 0.000885708
13.1547 0.033962 0.000835023
13.1974 0.033891 0.000783749
13.2402 0.0338125 0.000731816
13.283 0.0337267 0.000679267
13.3259 0.0336332 0.000626137
13.3689 0.0335325 0.000572348
13.4119 0.0334242 0.000517949
13.455 0.0333083 0.000462969
13.4982 0.0331853 0.000407238
13.5415 0.0330544 0.000350984
13.5848 0.0329165 0.000293993
13.6283 0.0327708 0.000236346
13.6718 0.0326177 0.000178131
13.7153 0.0324575 0.000119143
13.759 0.0322895 5.963e-05
13.8028 0.0321145 -5.18486e-07
13.8466 0.031932 -6.13098e-05
13.8905 0.0317421 -0.000122538
13.9345 0.0315453 -0.000184333
13.9786 0.0313409 -0.00024656
14.0227 0.0311296 -0.000309112
14.067 0.0309115 -0.000372006
14.1113 0.0306858 -0.000435134
14.1558 0.0304537 -0.000498308
14.2003 0.030215 -0.000561617
14.2449 0.0299691 -0.000624763
14.2896 0.0297174 -0.000687742
14.3344 0.029459 -0.000750445
14.3793 0.0291943 -0.000812656
14.4243 0.0289242 -0.000874294
14.4693 0.0286477 -0.000935271
14.5145 0.0283659 -0.000995329
14.5598 0.0280791 -0.0010544
14.6052 0.0277866 -0.00111236
14.6506 0.0274896 -0.00116899
14.6962 0.0271883 -0.00122417
14.7419 0.0268822 -0.00127781
14.7877 0.0265726 -0.0013297
14.8336 0.0262592 -0.00137975
14.8796 0.0259422 -0.0014278
14.9257 0.0256226 -0.00147378
14.9719 0.0253001 -0.0015175
15.0182 0.0249751 -0.00155894
15.0647 0.0246485 -0.00159796
15.1112 0.02432 -0.00163446
15.1579 0.02399 -0.00166843
15.2047 0.0236595 -0.00169979
15.2516 0.0233283 -0.00172847
15.2986 0.0229966 -0.00175451
15.3458 0.0226654 -0.00177783
15.393 0.0223346 -0.00179847
15.4404 0.0220044 -0.00181643
15.488 0.0216755 -0.00183179
15.5356 0.0213481 -0.00184449
15.5834 0.0210223 -0.00185468
15.6313 0.0206987 -0.0018624
15.6794 0.0203775 -0.00186769
15.7276 0.0200588 -0.00187066
15.7759 0.0197431 -0.00187145
15.8243 0.0194306 -0.00187007
15.873 0.0191213 -0.0018667
15.9217 0.0188156 -0.00186142
15.9706 0.0185138 -0.00185435
16.0197 0.0182156 -0.00184558
16.0689 0.0179217 -0.0018353
16.1182 0.0176321 -0.00182355
16.1677 0.0173468 -0.00181047
16.2174 0.0170659 -0.00179619
16.2672 0.0167896 -0.00178084
16.3172 0.0165181 -0.00176444
16.3674 0.0162509 -0.00174717
16.4177 0.0159883 -0.00172915
16.4682 0.0157306 -0.00171041
16.5189 0.0154775 -0.00169104
16.5697 0.0152289 -0.00167121
16.6208 0.0149851 -0.0016509
16.672 0.014746 -0.00163026
16.7234 0.0145113 -0.00160931
16.775 0.0142812 -0.00158814
16.8268 0.0140557 -0.00156678
16.8787 0.0138346 -0.00154534
16.9309 0.0136177 -0.0015238
16.9833 0.0134051 -0.00150225
17.0359 0.013197 -0.00148072
17.0887 0.0129928 -0.00145926
17.1418 0.0127926 -0.00143789
17.195 0.0125965 -0.00141664
17.2485 0.0124043 -0.00139554
17.3022 0.0122157 -0.00137465
17.3562 0.0120307 -0.00135392
17.4104 0.0118494 -0.00133342
17.4648 0.0116716 -0.00131315
17.5195 0.011497 -0.00129313
17.5744 0.0113257 -0.00127334
17.6296 0.0111575 -0.00125385
17.6851 0.0109924 -0.00123461
17.7408 0.0108302 -0.00121568
17.7969 0.010671 -0.00119704
17.8532 0.0105144 -0.00117871
17.9098 0.0103604 -0.00116066
17.9667 0.0102089 -0.00114297
18.0239 0.01006 -0.00112558
18.0815 0.00991336 -0.00110853
18.1393 0.00976883 -0.00109179
18.1975 0.00962643 -0.0010754
18.256 0.00948611 -0.00105934
18.3149 0.00934777 -0.00104366
18.3742 0.00921122 -0.00102829
18.4338 0.00907632 -0.00101328
18.4938 0.00894305 -0.0009986
18.5542 0.00881132 -0.000984298
18.615 0.00868102 -0.000970324
18.6762 0.00855207 -0.000956728
18.7379 0.00842441 -0.000943454
18.8 0.00829788 -0.000930546
18.8625 0.00817231 -0.000917958
18.9255 0.00804762 -0.000905746
18.9891 0.00792376 -0.000893857
19.0531 0.00780063 -0.000882331
19.1177 0.00767811 -0.000871106
19.1828 0.00755607 -0.000860231
19.2484 0.00743443 -0.000849654
19.3147 0.00731307 -0.000839425
19.3816 0.00719187 -0.000829483
19.4491 0.00707075 -0.000819871
19.5173 0.00694954 -0.000810525
19.5862 0.00682819 -0.000801506
19.6558 0.00670657 -0.000792747
19.7262 0.00658454 -0.000784301
19.7974 0.00646198 -0.000776098
19.8694 0.00633873 -0.000768184
19.9423 0.00621459 -0.00076048
20.0162 0.00608952 -0.00075304
20.091 0.0059633 -0.000745784
20.1669 0.00583577 -0.000738759
20.244 0.00570678 -0.000731883
20.3222 0.00557617 -0.000725207
20.4016 0.00544377 -0.000718639
20.4825 0.00530939 -0.000712232
20.5648 0.00517283 -0.000705896
20.6487 0.00503382 -0.000699686
20.7344 0.00489217 -0.000693493
20.8219 0.00474767 -0.000687375
20.9115 0.00460014 -0.000681221
21.0034 0.00444945 -0.000675091
21.0979 0.0042956 -0.000668856
21.1952 0.00414311 -0.000662679
21.2959 0.003986 -0.000656289
21.4004 0.00382409 -0.000649739
21.5093 0.00365674 -0.000642862
21.6237 0.00347155 -0.00063543
21.7448 0.00327284 -0.000627328
21.8747 0.00305944 -0.000618563
22.0165 0.0028245 -0.000608623
22.1768 0.00255848 -0.000597134
22.3723 0.00227649 -0.000583498


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.75Lambda0.5Nc1ClassicOneLoop/DeltaGammaFX_0_FRG.txt <==
9.995 0.000887354 0.000886141
9.99 0.000888672 0.000887456
9.985 0.000889992 0.000888775
9.98 0.000891315 0.000890096
9.975 0.00089264 0.000891419
9.97 0.000893967 0.000892745
9.965 0.000895297 0.000894073
9.96 0.00089663 0.000895404
9.955 0.000897965 0.000896737
9.95 0.000899303 0.000898074
9.945 0.000900644 0.000899413
9.94 0.000901988 0.000900755
9.935 0.000903335 0.000902099
9.93 0.000904684 0.000903447
9.925 0.000906036 0.000904797
9.92 0.00090739 0.000906149
9.915 0.000908747 0.000907505
9.91 0.000910107 0.000908862
9.905 0.000911469 0.000910222
9.9 0.000912833 0.000911585
9.895 0.000914201 0.000912951
9.89 0.000915571 0.000914319
9.885 0.000916945 0.000915691
9.88 0.000918321 0.000917065
9.875 0.0009197 0.000918442
9.87 0.000921082 0.000919822
9.865 0.000922467 0.000921205
9.86 0.000923854 0.00092259
9.855 0.000925243 0.000923978
9.85 0.000926636 0.000925368
9.845 0.000928031 0.000926762
9.84 0.000929428 0.000928158
9.835 0.000930829 0.000929556
9.83 0.000932233 0.000930958
9.825 0.00093364 0.000932363
9.82 0.00093505 0.000933771
9.815 0.000936462 0.000935182
9.81 0.000937878 0.000936595
9.805 0.000939296 0.000938011
9.8 0.000940716 0.00093943
9.795 0.00094214 0.000940851
9.79 0.000943566 0.000942276
9.785 0.000944995 0.000943703
9.78 0.000946427 0.000945133
9.775 0.000947862 0.000946566
9.77 0.0009493 0.000948002
9.765 0.000950741 0.000949441
9.76 0.000952186 0.000950883
9.755 0.000953633 0.000952329
9.75 0.000955083 0.000953777
9.745 0.000956535 0.000955227
9.74 0.000957991 0.000956681
9.735 0.000959449 0.000958137
9.73 0.00096091 0.000959596
9.725 0.000962374 0.000961058
9.72 0.000963841 0.000962523
9.715 0.000965312 0.000963992
9.71 0.000966785 0.000965463
9.705 0.000968262 0.000966938
9.7 0.000969742 0.000968415
9.695 0.000971224 0.000969896
9.69 0.00097271 0.00097138
9.685 0.000974198 0.000972866
9.68 0.000975689 0.000974355
9.675 0.000977183 0.000975847
9.67 0.00097868 0.000977342
9.665 0.000980181 0.00097884
9.66 0.000981684 0.000980342
9.655 0.000983191 0.000981846
9.65 0.000984701 0.000983354
9.645 0.000986214 0.000984865
9.64 0.00098773 0.00098638
9.635 0.00098925 0.000987897
9.63 0.000990772 0.000989417
9.625 0.000992297 0.00099094
9.62 0.000993825 0.000992466
9.615 0.000995356 0.000993995
9.61 0.00099689 0.000995527
9.605 0.000998428 0.000997062
9.6 0.000999969 0.000998601
9.595 0.00100151 0.00100014
9.59 0.00100306 0.00100169
9.585 0.00100461 0.00100324
9.58 0.00100617 0.00100479
9.575 0.00100772 0.00100634
9.57 0.00100928 0.0010079
9.565 0.00101085 0.00100946
9.56 0.00101241 0.00101103
9.555 0.00101398 0.00101259
9.55 0.00101555 0.00101416
9.545 0.00101713 0.00101574
9.54 0.00101871 0.00101732
9.535 0.00102029 0.0010189
9.53 0.00102188 0.00102048
9.525 0.00102347 0.00102207
9.52 0.00102506 0.00102366
9.515 0.00102666 0.00102525
9.51 0.00102826 0.00102685
9.505 0.00102986 0.00102845
9.5 0.00103146 0.00103005
9.495 0.00103307 0.00103166
9.49 0.00103468 0.00103327
9.485 0.0010363 0.00103488
9.48 0.00103792 0.0010365
9.475 0.00103954 0.00103812
9.47 0.00104117 0.00103974
9.465 0.0010428 0.00104137
9.46 0.00104443 0.001043
9.455 0.00104607 0.00104464
9.45 0.00104771 0.00104627
9.445 0.00104935 0.00104791
9.44 0.00105099 0.00104956
9.435 0.00105264 0.0010512
9.43 0.0010543 0.00105285
9.425 0.00105595 0.00105451
9.42 0.00105761 0.00105617
9.415 0.00105928 0.00105783
9.41 0.00106094 0.00105949
9.405 0.00106261 0.00106116
9.4 0.00106429 0.00106283
9.395 0.00106597 0.00106451
9.39 0.00106765 0.00106619
9.385 0.00106933 0.00106787
9.38 0.00107102 0.00106955
9.375 0.00107271 0.00107124
9.37 0.00107441 0.00107294
9.365 0.0010761 0.00107463
9.36 0.00107781 0.00107633
9.355 0.00107951 0.00107804
9.35 0.00108122 0.00107974
9.345 0.00108294 0.00108146
9.34 0.00108465 0.00108317
9.335 0.00108637 0.00108489
9.33 0.0010881 0.00108661
9.325 0.00108982 0.00108833
9.32 0.00109155 0.00109006
9.315 0.00109329 0.00109179
9.31 0.00109503 0.00109353
9.305 0.00109677 0.00109527
9.3 0.00109852 0.00109701
9.295 0.00110027 0.00109876
9.29 0.00110202 0.00110051
9.285 0.00110378 0.00110227
9.28 0.00110554 0.00110403
9.275 0.0011073 0.00110579
9.27 0.00110907 0.00110755
9.265 0.00111084 0.00110932
9.26 0.00111262 0.0011111
9.255 0.0011144 0.00111287
9.25 0.00111618 0.00111465
9.245 0.00111797 0.00111644
9.24 0.00111976 0.00111823
9.235 0.00112155 0.00112002
9.23 0.00112335 0.00112182
9.225 0.00112515 0.00112362
9.22 0.00112696 0.00112542
9.215 0.00112877 0.00112723
9.21 0.00113058 0.00112904
9.205 0.0011324 0.00113085
9.2 0.00113422 0.00113267
9.195 0.00113605 0.00113449
9.19 0.00113788 0.00113632
9.185 0.00113971 0.00113815
9.18 0.00114155 0.00113999
9.175 0.00114339 0.00114183
9.17 0.00114524 0.00114367
9.165 0.00114708 0.00114552
9.16 0.00114894 0.00114737
9.155 0.00115079 0.00114922
9.15 0.00115265 0.00115108
9.145 0.00115452 0.00115294
9.14 0.00115639 0.00115481
9.135 0.00115826 0.00115668
9.13 0.00116014 0.00115855
9.125 0.00116202 0.00116043
9.12 0.00116391 0.00116232
9.115 0.0011658 0.0011642
9.11 0.00116769 0.00116609
9.105 0.00116959 0.00116799
9.1 0.00117149 0.00116989
9.095 0.00117339 0.00117179
9.09 0.0011753 0.0011737
9.085 0.00117722 0.00117561
9.08 0.00117914 0.00117752
9.075 0.00118106 0.00117944
9.07 0.00118298 0.00118137
9.065 0.00118492 0.0011833
9.06 0.00118685 0.00118523
9.055 0.00118879 0.00118716
9.05 0.00119073 0.0011891
9.045 0.00119268 0.00119105
9.04 0.00119463 0.001193
9.035 0.00119659 0.00119495
9.03 0.00119855 0.00119691
9.025 0.00120051 0.00119887
9.02 0.00120248 0.00120084
9.015 0.00120445 0.00120281
9.01 0.00120643 0.00120478
9.005 0.00120841 0.00120676
9 0.0012104 0.00120874
8.995 0.00121239 0.00121073
8.99 0.00121438 0.00121272
8.985 0.00121638 0.00121472
8.98 0.00121838 0.00121672
8.975 0.00122039 0.00121872
8.97 0.0012224 0.00122073
8.965 0.00122442 0.00122275
8.96 0.00122644 0.00122477
8.955 0.00122847 0.00122679
8.95 0.0012305 0.00122882
8.945 0.00123253 0.00123085
8.94 0.00123457 0.00123288
8.935 0.00123661 0.00123492
8.93 0.00123866 0.00123697
8.925 0.00124071 0.00123902
8.92 0.00124277 0.00124107
8.915 0.00124483 0.00124313
8.91 0.0012469 0.00124519
8.905 0.00124897 0.00124726
8.9 0.00125104 0.00124933
8.895 0.00125312 0.00125141
8.89 0.00125521 0.00125349
8.885 0.0012573 0.00125558
8.88 0.00125939 0.00125767
8.875 0.00126149 0.00125976
8.87 0.00126359 0.00126186
8.865 0.0012657 0.00126397
8.86 0.00126781 0.00126607
8.855 0.00126993 0.00126819
8.85 0.00127205 0.00127031
8.845 0.00127417 0.00127243
8.84 0.0012763 0.00127456
8.835 0.00127844 0.00127669
8.83 0.00128058 0.00127883
8.825 0.00128273 0.00128097
8.82 0.00128488 0.00128312
8.815 0.00128703 0.00128527
8.81 0.00128919 0.00128743
8.805 0.00129135 0.00128959
8.8 0.00129352 0.00129175
8.795 0.0012957 0.00129392
8.79 0.00129788 0.0012961
8.785 0.00130006 0.00129828
8.78 0.00130225 0.00130047
8.775 0.00130444 0.00130266
8.77 0.00130664 0.00130485
8.765 0.00130884 0.00130705
8.76 0.00131105 0.00130926
8.755 0.00131326 0.00131147
8.75 0.00131548 0.00131368
8.745 0.0013177 0.0013159
8.74 0.00131993 0.00131813
8.735 0.00132217 0.00132036
8.73 0.0013244 0.00132259
8.725 0.00132665 0.00132483
8.72 0.0013289 0.00132708
8.715 0.00133115 0.00132933
8.71 0.00133341 0.00133158
8.705 0.00133567 0.00133384
8.7 0.00133794 0.00133611
8.695 0.00134021 0.00133838
8.69 0.00134249 0.00134065
8.685 0.00134477 0.00134294
8.68 0.00134706 0.00134522
8.675 0.00134936 0.00134751
8.67 0.00135166 0.00134981
8.665 0.00135396 0.00135211
8.66 0.00135627 0.00135442
8.655 0.00135859 0.00135673
8.65 0.00136091 0.00135905
8.645 0.00136323 0.00136137
8.64 0.00136556 0.0013637
8.635 0.0013679 0.00136603
8.63 0.00137024 0.00136837
8.625 0.00137259 0.00137071
8.62 0.00137494 0.00137306
8.615 0.0013773 0.00137542
8.61 0.00137966 0.00137778
8.605 0.00138203 0.00138014
8.6 0.0013844 0.00138251
8.595 0.00138678 0.00138489
8.59 0.00138917 0.00138727
8.585 0.00139156 0.00138965
8.58 0.00139395 0.00139205
8.575 0.00139635 0.00139444
8.57 0.00139876 0.00139685
8.565 0.00140117 0.00139926
8.56 0.00140359 0.00140167
8.555 0.00140601 0.00140409
8.55 0.00140844 0.00140652
8.545 0.00141088 0.00140895
8.54 0.00141332 0.00141138
8.535 0.00141576 0.00141382
8.53 0.00141821 0.00141627
8.525 0.00142067 0.00141872
8.52 0.00142313 0.00142118
8.515 0.0014256 0.00142365
8.51 0.00142807 0.00142612
8.505 0.00143055 0.00142859
8.5 0.00143304 0.00143108
8.495 0.00143553 0.00143356
8.49 0.00143802 0.00143606
8.485 0.00144053 0.00143856
8.48 0.00144303 0.00144106
8.475 0.00144555 0.00144357
8.47 0.00144807 0.00144609
8.465 0.00145059 0.00144861
8.46 0.00145312 0.00145114
8.455 0.00145566 0.00145367
8.45 0.0014582 0.00145621
8.445 0.00146075 0.00145876
8.44 0.00146331 0.00146131
8.435 0.00146587 0.00146387
8.43 0.00146844 0.00146643
8.425 0.00147101 0.001469
8.42 0.00147359 0.00147157
8.415 0.00147617 0.00147415
8.41 0.00147876 0.00147674
8.405 0.00148136 0.00147933
8.4 0.00148396 0.00148193
8.395 0.00148657 0.00148454
8.39 0.00148919 0.00148715
8.385 0.00149181 0.00148977
8.38 0.00149444 0.00149239
8.375 0.00149707 0.00149502
8.37 0.00149971 0.00149766
8.365 0.00150236 0.0015003
8.36 0.00150501 0.00150295
8.355 0.00150767 0.0015056
8.35 0.00151033 0.00150826
8.345 0.001513 0.00151093
8.34 0.00151568 0.0015136
8.335 0.00151836 0.00151628
8.33 0.00152105 0.00151897
8.325 0.00152375 0.00152166
8.32 0.00152645 0.00152436
8.315 0.00152916 0.00152707
8.31 0.00153187 0.00152978
8.305 0.00153459 0.0015325
8.3 0.00153732 0.00153522
8.295 0.00154006 0.00153795
8.29 0.0015428 0.00154069
8.285 0.00154554 0.00154343
8.28 0.0015483 0.00154618
8.275 0.00155106 0.00154894
8.27 0.00155383 0.0015517
8.265 0.0015566 0.00155447
8.26 0.00155938 0.00155725
8.255 0.00156217 0.00156003
8.25 0.00156496 0.00156282
8.245 0.00156776 0.00156561
8.24 0.00157056 0.00156842
8.235 0.00157338 0.00157123
8.23 0.0015762 0.00157404
8.225 0.00157902 0.00157687
8.22 0.00158186 0.00157969
8.215 0.0015847 0.00158253
8.21 0.00158755 0.00158537
8.205 0.0015904 0.00158822
8.2 0.00159326 0.00159108
8.195 0.00159613 0.00159394
8.19 0.001599 0.00159681
8.185 0.00160188 0.00159969
8.18 0.00160477 0.00160257
8.175 0.00160766 0.00160546
8.17 0.00161057 0.00160836
8.165 0.00161347 0.00161127
8.16 0.00161639 0.00161418
8.155 0.00161931 0.0016171
8.15 0.00162224 0.00162002
8.145 0.00162518 0.00162296
8.14 0.00162812 0.0016259
8.135 0.00163107 0.00162884
8.13 0.00163403 0.0016318
8.125 0.001637 0.00163476
8.12 0.00163997 0.00163773
8.115 0.00164295 0.0016407
8.11 0.00164593 0.00164368
8.105 0.00164893 0.00164667
8.1 0.00165193 0.00164967
8.095 0.00165494 0.00165268
8.09 0.00165795 0.00165569
8.085 0.00166098 0.00165871
8.08 0.00166401 0.00166173
8.075 0.00166704 0.00166476
8.07 0.00167009 0.0016678
8.065 0.00167314 0.00167085
8.06 0.0016762 0.00167391
8.055 0.00167927 0.00167697
8.05 0.00168234 0.00168004
8.045 0.00168543 0.00168312
8.04 0.00168851 0.00168621
8.035 0.00169161 0.0016893
8.03 0.00169472 0.0016924
8.025 0.00169783 0.00169551
8.02 0.00170095 0.00169862
8.015 0.00170407 0.00170174
8.01 0.00170721 0.00170487
8.005 0.00171035 0.00170801
8 0.0017135 0.00171116
7.995 0.00171666 0.00171431
7.99 0.00171983 0.00171748
7.985 0.001723 0.00172064
7.98 0.00172618 0.00172382
7.975 0.00172937 0.00172701
7.97 0.00173257 0.0017302
7.965 0.00173577 0.0017334
7.96 0.00173899 0.00173661
7.955 0.00174221 0.00173982
7.95 0.00174543 0.00174305
7.945 0.00174867 0.00174628
7.94 0.00175191 0.00174952
7.935 0.00175517 0.00175277
7.93 0.00175843 0.00175602
7.925 0.0017617 0.00175929
7.92 0.00176497 0.00176256
7.915 0.00176826 0.00176584
7.91 0.00177155 0.00176913
7.905 0.00177485 0.00177242
7.9 0.00177816 0.00177573
7.895 0.00178148 0.00177904
7.89 0.0017848 0.00178236
7.885 0.00178814 0.00178569
7.88 0.00179148 0.00178903
7.875 0.00179483 0.00179237
7.87 0.00179819 0.00179573
7.865 0.00180155 0.00179909
7.86 0.00180493 0.00180246
7.855 0.00180831 0.00180584
7.85 0.0018117 0.00180923
7.845 0.00181511 0.00181262
7.84 0.00181851 0.00181603
7.835 0.00182193 0.00181944
7.83 0.00182536 0.00182286
7.825 0.00182879 0.00182629
7.82 0.00183224 0.00182973
7.815 0.00183569 0.00183318
7.81 0.00183915 0.00183663
7.805 0.00184262 0.0018401
7.8 0.0018461 0.00184357
7.795 0.00184958 0.00184705
7.79 0.00185308 0.00185054
7.785 0.00185658 0.00185404
7.78 0.00186009 0.00185755
7.775 0.00186361 0.00186107
7.77 0.00186714 0.00186459
7.765 0.00187068 0.00186813
7.76 0.00187423 0.00187167
7.755 0.00187779 0.00187522
7.75 0.00188136 0.00187878
7.745 0.00188493 0.00188235
7.74 0.00188852 0.00188593
7.735 0.00189211 0.00188952
7.73 0.00189571 0.00189312
7.725 0.00189932 0.00189672
7.72 0.00190294 0.00190034
7.715 0.00190657 0.00190396
7.71 0.00191021 0.0019076
7.705 0.00191386 0.00191124
7.7 0.00191752 0.00191489
7.695 0.00192118 0.00191856
7.69 0.00192486 0.00192223
7.685 0.00192854 0.00192591
7.68 0.00193224 0.0019296
7.675 0.00193594 0.00193329
7.67 0.00193966 0.001937
7.665 0.00194338 0.00194072
7.66 0.00194711 0.00194445
7.655 0.00195085 0.00194819
7.65 0.00195461 0.00195193
7.645 0.00195837 0.00195569
7.64 0.00196214 0.00195945
7.635 0.00196592 0.00196323
7.63 0.00196971 0.00196701
7.625 0.00197351 0.00197081
7.62 0.00197732 0.00197461
7.615 0.00198113 0.00197842
7.61 0.00198496 0.00198225
7.605 0.0019888 0.00198608
7.6 0.00199265 0.00198993
7.595 0.00199651 0.00199378
7.59 0.00200038 0.00199764
7.585 0.00200426 0.00200152
7.58 0.00200815 0.0020054
7.575 0.00201204 0.00200929
7.57 0.00201595 0.00201319
7.565 0.00201987 0.00201711
7.56 0.0020238 0.00202103
7.555 0.00202774 0.00202496
7.55 0.00203169 0.00202891
7.545 0.00203564 0.00203286
7.54 0.00203961 0.00203682
7.535 0.00204359 0.0020408
7.53 0.00204758 0.00204478
7.525 0.00205158 0.00204878
7.52 0.0020556 0.00205278
7.515 0.00205962 0.0020568
7.51 0.00206365 0.00206082
7.505 0.00206769 0.00206486
7.5 0.00207174 0.00206891
7.495 0.0020758 0.00207296
7.49 0.00207988 0.00207703
7.485 0.00208396 0.00208111
7.48 0.00208806 0.0020852
7.475 0.00209216 0.0020893
7.47 0.00209628 0.00209341
7.465 0.00210041 0.00209753
7.46 0.00210454 0.00210167
7.455 0.00210869 0.00210581
7.45 0.00211285 0.00210996
7.445 0.00211702 0.00211412
7.44 0.0021212 0.0021183
7.435 0.00212539 0.00212249
7.43 0.0021296 0.00212668
7.425 0.00213381 0.00213089
7.42 0.00213804 0.00213511
7.415 0.00214227 0.00213934
7.41 0.00214652 0.00214359
7.405 0.00215078 0.00214784
7.4 0.00215505 0.0021521
7.395 0.00215933 0.00215638
7.39 0.00216362 0.00216066
7.385 0.00216793 0.00216496
7.38 0.00217224 0.00216927
7.375 0.00217657 0.00217359
7.37 0.00218091 0.00217792
7.365 0.00218526 0.00218227
7.36 0.00218962 0.00218662
7.355 0.00219399 0.00219099
7.35 0.00219837 0.00219537
7.345 0.00220277 0.00219976
7.34 0.00220718 0.00220416
7.335 0.00221159 0.00220857
7.33 0.00221602 0.00221299
7.325 0.00222047 0.00221743
7.32 0.00222492 0.00222188
7.315 0.00222939 0.00222634
7.31 0.00223387 0.00223081
7.305 0.00223836 0.0022353
7.3 0.00224286 0.00223979
7.295 0.00224737 0.0022443
7.29 0.0022519 0.00224882
7.285 0.00225644 0.00225335
7.28 0.00226099 0.00225789
7.275 0.00226555 0.00226245
7.27 0.00227012 0.00226702
7.265 0.00227471 0.0022716
7.26 0.00227931 0.00227619
7.255 0.00228392 0.0022808
7.25 0.00228855 0.00228542
7.245 0.00229318 0.00229005
7.24 0.00229783 0.00229469
7.235 0.00230249 0.00229934
7.23 0.00230717 0.00230401
7.225 0.00231185 0.00230869
7.22 0.00231655 0.00231338
7.215 0.00232126 0.00231809
7.21 0.00232599 0.0023228
7.205 0.00233072 0.00232754
7.2 0.00233547 0.00233228
7.195 0.00234024 0.00233704
7.19 0.00234501 0.00234181
7.185 0.0023498 0.00234659
7.18 0.0023546 0.00235138
7.175 0.00235942 0.00235619
7.17 0.00236424 0.00236101
7.165 0.00236909 0.00236585
7.16 0.00237394 0.00237069
7.155 0.00237881 0.00237555
7.15 0.00238369 0.00238043
7.145 0.00238858 0.00238531
7.14 0.00239349 0.00239021
7.135 0.00239841 0.00239513
7.13 0.00240334 0.00240006
7.125 0.00240829 0.002405
7.12 0.00241325 0.00240995
7.115 0.00241822 0.00241492
7.11 0.00242321 0.0024199
7.105 0.00242821 0.00242489
7.1 0.00243323 0.0024299
7.095 0.00243826 0.00243492
7.09 0.0024433 0.00243996
7.085 0.00244836 0.00244501
7.08 0.00245343 0.00245007
7.075 0.00245851 0.00245515
7.07 0.00246361 0.00246024
7.065 0.00246872 0.00246535
7.06 0.00247385 0.00247047
7.055 0.00247899 0.0024756
7.05 0.00248414 0.00248075
7.045 0.00248931 0.00248591
7.04 0.0024945 0.00249108
7.035 0.00249969 0.00249627
7.03 0.00250491 0.00250148
7.025 0.00251013 0.0025067
7.02 0.00251537 0.00251193
7.015 0.00252063 0.00251718
7.01 0.0025259 0.00252244
7.005 0.00253118 0.00252772
7 0.00253648 0.00253301
6.995 0.00254179 0.00253832
6.99 0.00254712 0.00254364
6.985 0.00255247 0.00254897
6.98 0.00255782 0.00255433
6.975 0.0025632 0.00255969
6.97 0.00256859 0.00256507
6.965 0.00257399 0.00257047
6.96 0.00257941 0.00257588
6.955 0.00258484 0.00258131
6.95 0.00259029 0.00258675
6.945 0.00259575 0.0025922
6.94 0.00260123 0.00259767
6.935 0.00260673 0.00260316
6.93 0.00261223 0.00260866
6.925 0.00261776 0.00261418
6.92 0.0026233 0.00261971
6.915 0.00262886 0.00262526
6.91 0.00263443 0.00263083
6.905 0.00264002 0.00263641
6.9 0.00264562 0.002642
6.895 0.00265124 0.00264761
6.89 0.00265687 0.00265324
6.885 0.00266252 0.00265888
6.88 0.00266819 0.00266454
6.875 0.00267387 0.00267022
6.87 0.00267957 0.00267591
6.865 0.00268529 0.00268161
6.86 0.00269102 0.00268734
6.855 0.00269677 0.00269308
6.85 0.00270253 0.00269883
6.845 0.00270831 0.0027046
6.84 0.0027141 0.00271039
6.835 0.00271992 0.0027162
6.83 0.00272574 0.00272202
6.825 0.00273159 0.00272785
6.82 0.00273745 0.00273371
6.815 0.00274333 0.00273958
6.81 0.00274923 0.00274547
6.805 0.00275514 0.00275137
6.8 0.00276107 0.00275729
6.795 0.00276702 0.00276323
6.79 0.00277298 0.00276919
6.785 0.00277896 0.00277516
6.78 0.00278496 0.00278115
6.775 0.00279097 0.00278715
6.77 0.002797 0.00279318
6.765 0.00280305 0.00279922
6.76 0.00280912 0.00280527
6.755 0.0028152 0.00281135
6.75 0.0028213 0.00281744
6.745 0.00282742 0.00282355
6.74 0.00283356 0.00282968
6.735 0.00283971 0.00283583
6.73 0.00284588 0.00284199
6.725 0.00285207 0.00284817
6.72 0.00285828 0.00285437
6.715 0.0028645 0.00286058
6.71 0.00287074 0.00286682
6.705 0.00287701 0.00287307
6.7 0.00288329 0.00287934
6.695 0.00288958 0.00288563
6.69 0.0028959 0.00289194
6.685 0.00290223 0.00289826
6.68 0.00290859 0.00290461
6.675 0.00291496 0.00291097
6.67 0.00292135 0.00291735
6.665 0.00292775 0.00292375
6.66 0.00293418 0.00293016
6.655 0.00294062 0.0029366
6.65 0.00294709 0.00294306
6.645 0.00295357 0.00294953
6.64 0.00296007 0.00295602
6.635 0.00296659 0.00296253
6.63 0.00297313 0.00296906
6.625 0.00297969 0.00297561
6.62 0.00298627 0.00298218
6.615 0.00299287 0.00298877
6.61 0.00299948 0.00299538
6.605 0.00300612 0.003002
6.6 0.00301277 0.00300865
6.595 0.00301945 0.00301531
6.59 0.00302614 0.003022
6.585 0.00303285 0.0030287
6.58 0.00303959 0.00303543
6.575 0.00304634 0.00304217
6.57 0.00305311 0.00304894
6.565 0.00305991 0.00305572
6.56 0.00306672 0.00306253
6.555 0.00307355 0.00306935
6.55 0.00308041 0.00307619
6.545 0.00308728 0.00308306
6.54 0.00309417 0.00308994
6.535 0.00310109 0.00309685
6.53 0.00310802 0.00310377
6.525 0.00311498 0.00311072
6.52 0.00312196 0.00311769
6.515 0.00312895 0.00312467
6.51 0.00313597 0.00313168
6.505 0.00314301 0.00313871
6.5 0.00315007 0.00314576
6.495 0.00315715 0.00315283
6.49 0.00316425 0.00315992
6.485 0.00317137 0.00316703
6.48 0.00317852 0.00317417
6.475 0.00318568 0.00318132
6.47 0.00319287 0.0031885
6.465 0.00320008 0.0031957
6.46 0.00320731 0.00320292
6.455 0.00321456 0.00321016
6.45 0.00322183 0.00321742
6.445 0.00322913 0.00322471
6.44 0.00323644 0.00323202
6.435 0.00324378 0.00323934
6.43 0.00325114 0.00324669
6.425 0.00325852 0.00325407
6.42 0.00326593 0.00326146
6.415 0.00327336 0.00326888
6.41 0.00328081 0.00327632
6.405 0.00328828 0.00328378
6.4 0.00329577 0.00329126
6.395 0.00330329 0.00329877
6.39 0.00331083 0.0033063
6.385 0.00331839 0.00331385
6.38 0.00332598 0.00332143
6.375 0.00333359 0.00332903
6.37 0.00334122 0.00333665
6.365 0.00334887 0.00334429
6.36 0.00335655 0.00335196
6.355 0.00336425 0.00335965
6.35 0.00337198 0.00336736
6.345 0.00337972 0.0033751
6.34 0.0033875 0.00338286
6.335 0.00339529 0.00339065
6.33 0.00340311 0.00339846
6.325 0.00341095 0.00340629
6.32 0.00341882 0.00341414
6.315 0.00342671 0.00342202
6.31 0.00343462 0.00342993
6.305 0.00344256 0.00343785
6.3 0.00345053 0.00344581
6.295 0.00345852 0.00345379
6.29 0.00346653 0.00346179
6.285 0.00347457 0.00346981
6.28 0.00348263 0.00347786
6.275 0.00349071 0.00348594
6.27 0.00349883 0.00349404
6.265 0.00350696 0.00350216
6.26 0.00351512 0.00351031
6.255 0.00352331 0.00351849
6.25 0.00353152 0.00352669
6.245 0.00353976 0.00353491
6.24 0.00354802 0.00354317
6.235 0.00355631 0.00355144
6.23 0.00356462 0.00355975
6.225 0.00357296 0.00356807
6.22 0.00358133 0.00357643
6.215 0.00358972 0.00358481
6.21 0.00359813 0.00359321
6.205 0.00360658 0.00360164
6.2 0.00361504 0.0036101
6.195 0.00362354 0.00361858
6.19 0.00363206 0.00362709
6.185 0.00364061 0.00363563
6.18 0.00364919 0.0036442
6.175 0.00365779 0.00365279
6.17 0.00366642 0.0036614
6.165 0.00367508 0.00367005
6.16 0.00368376 0.00367872
6.155 0.00369247 0.00368742
6.15 0.0037012 0.00369614
6.145 0.00370997 0.00370489
6.14 0.00371876 0.00371367
6.135 0.00372758 0.00372248
6.13 0.00373643 0.00373132
6.125 0.0037453 0.00374018
6.12 0.00375421 0.00374907
6.115 0.00376314 0.00375799
6.11 0.0037721 0.00376694
6.105 0.00378108 0.00377591
6.1 0.0037901 0.00378491
6.095 0.00379914 0.00379395
6.09 0.00380822 0.00380301
6.085 0.00381732 0.00381209
6.08 0.00382645 0.00382121
6.075 0.00383561 0.00383036
6.07 0.00384479 0.00383953
6.065 0.00385401 0.00384874
6.06 0.00386326 0.00385797
6.055 0.00387253 0.00386724
6.05 0.00388184 0.00387653
6.045 0.00389117 0.00388585
6.04 0.00390054 0.0038952
6.035 0.00390993 0.00390458
6.03 0.00391936 0.00391399
6.025 0.00392881 0.00392343
6.02 0.00393829 0.00393291
6.015 0.00394781 0.00394241
6.01 0.00395735 0.00395194
6.005 0.00396693 0.0039615
6 0.00397654 0.0039711
5.995 0.00398617 0.00398072
5.99 0.00399584 0.00399038
5.985 0.00400554 0.00400006
5.98 0.00401527 0.00400978
5.975 0.00402503 0.00401953
5.97 0.00403482 0.0040293
5.965 0.00404465 0.00403912
5.96 0.0040545 0.00404896
5.955 0.00406439 0.00405883
5.95 0.00407431 0.00406874
5.945 0.00408426 0.00407868
5.94 0.00409425 0.00408865
5.935 0.00410426 0.00409865
5.93 0.00411431 0.00410868
5.925 0.00412439 0.00411875
5.92 0.00413451 0.00412885
5.915 0.00414465 0.00413898
5.91 0.00415483 0.00414915
5.905 0.00416504 0.00415935
5.9 0.00417529 0.00416958
5.895 0.00418557 0.00417984
5.89 0.00419588 0.00419014
5.885 0.00420623 0.00420047
5.88 0.00421661 0.00421084
5.875 0.00422702 0.00422124
5.87 0.00423747 0.00423167
5.865 0.00424795 0.00424214
5.86 0.00425847 0.00425264
5.855 0.00426902 0.00426318
5.85 0.0042796 0.00427375
5.845 0.00429022 0.00428435
5.84 0.00430088 0.00429499
5.835 0.00431157 0.00430567
5.83 0.00432229 0.00431638
5.825 0.00433305 0.00432712
5.82 0.00434385 0.0043379
5.815 0.00435468 0.00434872
5.81 0.00436554 0.00435957
5.805 0.00437644 0.00437046
5.8 0.00438738 0.00438138
5.795 0.00439836 0.00439234
5.79 0.00440937 0.00440334
5.785 0.00442042 0.00441437
5.78 0.0044315 0.00442544
5.775 0.00444262 0.00443654
5.77 0.00445378 0.00444769
5.765 0.00446497 0.00445886
5.76 0.0044762 0.00447008
5.755 0.00448747 0.00448133
5.75 0.00449878 0.00449262
5.745 0.00451012 0.00450395
5.74 0.0045215 0.00451532
5.735 0.00453293 0.00452672
5.73 0.00454438 0.00453817
5.725 0.00455588 0.00454965
5.72 0.00456742 0.00456117
5.715 0.00457899 0.00457272
5.71 0.0045906 0.00458432
5.705 0.00460225 0.00459596
5.7 0.00461394 0.00460763
5.695 0.00462567 0.00461934
5.69 0.00463744 0.00463109
5.685 0.00464925 0.00464289
5.68 0.0046611 0.00465472
5.675 0.00467298 0.00466659
5.67 0.00468491 0.0046785
5.665 0.00469688 0.00469045
5.66 0.00470889 0.00470245
5.655 0.00472094 0.00471448
5.65 0.00473303 0.00472655
5.645 0.00474516 0.00473867
5.64 0.00475733 0.00475082
5.635 0.00476954 0.00476302
5.63 0.0047818 0.00477525
5.625 0.00479409 0.00478753
5.62 0.00480643 0.00479986
5.615 0.00481881 0.00481222
5.61 0.00483123 0.00482462
5.605 0.0048437 0.00483707
5.6 0.00485621 0.00484956
5.595 0.00486876 0.00486209
5.59 0.00488135 0.00487467
5.585 0.00489398 0.00488729
5.58 0.00490666 0.00489995
5.575 0.00491938 0.00491265
5.57 0.00493215 0.0049254
5.565 0.00494496 0.00493819
5.56 0.00495781 0.00495103
5.555 0.00497071 0.00496391
5.55 0.00498365 0.00497683
5.545 0.00499664 0.0049898
5.54 0.00500967 0.00500281
5.535 0.00502274 0.00501587
5.53 0.00503586 0.00502897
5.525 0.00504903 0.00504212
5.52 0.00506224 0.00505531
5.515 0.00507549 0.00506855
5.51 0.0050888 0.00508184
5.505 0.00510215 0.00509517
5.5 0.00511554 0.00510854
5.495 0.00512898 0.00512197
5.49 0.00514247 0.00513544
5.485 0.00515601 0.00514895
5.48 0.00516959 0.00516252
5.475 0.00518322 0.00517613
5.47 0.00519689 0.00518978
5.465 0.00521062 0.00520349
5.46 0.00522439 0.00521724
5.455 0.00523821 0.00523104
5.45 0.00525208 0.00524489
5.445 0.005266 0.00525879
5.44 0.00527996 0.00527274
5.435 0.00529398 0.00528674
5.43 0.00530804 0.00530078
5.425 0.00532216 0.00531487
5.42 0.00533632 0.00532902
5.415 0.00535053 0.00534321
5.41 0.00536479 0.00535745
5.405 0.0053791 0.00537174
5.4 0.00539347 0.00538609
5.395 0.00540788 0.00540048
5.39 0.00542234 0.00541492
5.385 0.00543686 0.00542942
5.38 0.00545143 0.00544397
5.375 0.00546604 0.00545857
5.37 0.00548071 0.00547321
5.365 0.00549544 0.00548792
5.36 0.00551021 0.00550267
5.355 0.00552503 0.00551747
5.35 0.00553991 0.00553233
5.345 0.00555484 0.00554724
5.34 0.00556983 0.00556221
5.335 0.00558487 0.00557723
5.33 0.00559996 0.0055923
5.325 0.00561511 0.00560742
5.32 0.00563031 0.0056226
5.315 0.00564556 0.00563784
5.31 0.00566087 0.00565312
5.305 0.00567623 0.00566846
5.3 0.00569165 0.00568386
5.295 0.00570712 0.00569931
5.29 0.00572265 0.00571482
5.285 0.00573824 0.00573038
5.28 0.00575388 0.005746
5.275 0.00576957 0.00576168
5.27 0.00578533 0.00577741
5.265 0.00580114 0.0057932
5.26 0.00581701 0.00580905
5.255 0.00583293 0.00582495
5.25 0.00584891 0.00584091
5.245 0.00586495 0.00585692
5.24 0.00588105 0.005873
5.235 0.0058972 0.00588913
5.23 0.00591342 0.00590532
5.225 0.00592969 0.00592158
5.22 0.00594602 0.00593789
5.215 0.00596241 0.00595426
5.21 0.00597887 0.00597068
5.205 0.00599538 0.00598717
5.2 0.00601195 0.00600372
5.195 0.00602858 0.00602033
5.19 0.00604527 0.006037
5.185 0.00606202 0.00605373
5.18 0.00607884 0.00607052
5.175 0.00609571 0.00608737
5.17 0.00611265 0.00610428
5.165 0.00612965 0.00612126
5.16 0.00614671 0.0061383
5.155 0.00616384 0.0061554
5.15 0.00618102 0.00617257
5.145 0.00619827 0.00618979
5.14 0.00621559 0.00620708
5.135 0.00623296 0.00622444
5.13 0.00625041 0.00624185
5.125 0.00626791 0.00625933
5.12 0.00628548 0.00627688
5.115 0.00630312 0.00629449
5.11 0.00632082 0.00631217
5.105 0.00633859 0.00632991
5.1 0.00635642 0.00634772
5.095 0.00637432 0.00636559
5.09 0.00639228 0.00638353
5.085 0.00641031 0.00640154
5.08 0.00642841 0.00641961
5.075 0.00644657 0.00643775
5.07 0.00646481 0.00645596
5.065 0.00648311 0.00647424
5.06 0.00650148 0.00649258
5.055 0.00651992 0.00651099
5.05 0.00653842 0.00652948
5.045 0.006557 0.00654803
5.04 0.00657565 0.00656665
5.035 0.00659436 0.00658534
5.03 0.00661315 0.0066041
5.025 0.006632 0.00662293
5.02 0.00665093 0.00664183
5.015 0.00666993 0.0066608
5.01 0.006689 0.00667984
5.005 0.00670814 0.00669896
5 0.00672735 0.00671814
4.995 0.00674664 0.0067374
4.99 0.006766 0.00675674
4.985 0.00678543 0.00677614
4.98 0.00680493 0.00679562
4.975 0.00682451 0.00681517
4.97 0.00684417 0.0068348
4.965 0.00686389 0.0068545
4.96 0.00688369 0.00687427
4.955 0.00690357 0.00689412
4.95 0.00692353 0.00691405
4.945 0.00694356 0.00693405
4.94 0.00696366 0.00695413
4.935 0.00698384 0.00697429
4.93 0.0070041 0.00699452
4.925 0.00702444 0.00701483
4.92 0.00704486 0.00703521
4.915 0.00706535 0.00705568
4.91 0.00708592 0.00707622
4.905 0.00710657 0.00709684
4.9 0.0071273 0.00711754
4.895 0.0071481 0.00713832
4.89 0.00716899 0.00715918
4.885 0.00718996 0.00718012
4.88 0.00721101 0.00720114
4.875 0.00723214 0.00722225
4.87 0.00725336 0.00724343
4.865 0.00727465 0.00726469
4.86 0.00729603 0.00728604
4.855 0.00731749 0.00730747
4.85 0.00733903 0.00732898
4.845 0.00736065 0.00735058
4.84 0.00738236 0.00737226
4.835 0.00740415 0.00739402
4.83 0.00742603 0.00741587
4.825 0.007448 0.0074378
4.82 0.00747005 0.00745982
4.815 0.00749218 0.00748193
4.81 0.0075144 0.00750412
4.805 0.00753671 0.00752639
4.8 0.0075591 0.00754876
4.795 0.00758158 0.00757121
4.79 0.00760415 0.00759374
4.785 0.00762681 0.00761637
4.78 0.00764956 0.00763909
4.775 0.00767239 0.00766189
4.77 0.00769532 0.00768479
4.765 0.00771834 0.00770777
4.76 0.00774144 0.00773085
4.755 0.00776464 0.00775401
4.75 0.00778793 0.00777727
4.745 0.00781131 0.00780062
4.74 0.00783478 0.00782406
4.735 0.00785835 0.00784759
4.73 0.00788201 0.00787122
4.725 0.00790576 0.00789494
4.72 0.00792961 0.00791875
4.715 0.00795355 0.00794266
4.71 0.00797759 0.00796667
4.705 0.00800172 0.00799076
4.7 0.00802595 0.00801496
4.695 0.00805027 0.00803925
4.69 0.00807469 0.00806364
4.685 0.00809921 0.00808812
4.68 0.00812382 0.0081127
4.675 0.00814854 0.00813738
4.67 0.00817335 0.00816216
4.665 0.00819826 0.00818704
4.66 0.00822327 0.00821202
4.655 0.00824839 0.0082371
4.65 0.0082736 0.00826228
4.645 0.00829892 0.00828756
4.64 0.00832433 0.00831294
4.635 0.00834985 0.00833842
4.63 0.00837547 0.00836401
4.625 0.0084012 0.0083897
4.62 0.00842702 0.00841549
4.615 0.00845296 0.00844138
4.61 0.00847899 0.00846739
4.605 0.00850514 0.00849349
4.6 0.00853139 0.00851971
4.595 0.00855774 0.00854603
4.59 0.0085842 0.00857245
4.585 0.00861077 0.00859898
4.58 0.00863745 0.00862563
4.575 0.00866424 0.00865237
4.57 0.00869113 0.00867923
4.565 0.00871813 0.0087062
4.56 0.00874525 0.00873328
4.555 0.00877247 0.00876046
4.55 0.00879981 0.00878776
4.545 0.00882726 0.00881517
4.54 0.00885482 0.0088427
4.535 0.00888249 0.00887033
4.53 0.00891028 0.00889808
4.525 0.00893818 0.00892595
4.52 0.0089662 0.00895392
4.515 0.00899433 0.00898202
4.51 0.00902258 0.00901022
4.505 0.00905094 0.00903855
4.5 0.00907942 0.00906699
4.495 0.00910802 0.00909555
4.49 0.00913673 0.00912422
4.485 0.00916557 0.00915302
4.48 0.00919452 0.00918193
4.475 0.0092236 0.00921097
4.47 0.00925279 0.00924012
4.465 0.00928211 0.0092694
4.46 0.00931155 0.0092988
4.455 0.00934111 0.00932832
4.45 0.00937079 0.00935796
4.445 0.0094006 0.00938772
4.44 0.00943053 0.00941761
4.435 0.00946058 0.00944763
4.43 0.00949077 0.00947777
4.425 0.00952108 0.00950804
4.42 0.00955151 0.00953843
4.415 0.00958207 0.00956895
4.41 0.00961277 0.0095996
4.405 0.00964359 0.00963038
4.4 0.00967453 0.00966129
4.395 0.00970561 0.00969232
4.39 0.00973682 0.00972349
4.385 0.00976816 0.00975479
4.38 0.00979964 0.00978622
4.375 0.00983125 0.00981778
4.37 0.00986299 0.00984948
4.365 0.00989486 0.00988131
4.36 0.00992687 0.00991328
4.355 0.00995902 0.00994538
4.35 0.0099913 0.00997762
4.345 0.0100237 0.01001
4.34 0.0100563 0.0100425
4.335 0.010089 0.0100752
4.33 0.0101218 0.0101079
4.325 0.0101548 0.0101409
4.32 0.0101879 0.0101739
4.315 0.0102212 0.0102072
4.31 0.0102546 0.0102405
4.305 0.0102881 0.010274
4.3 0.0103218 0.0103076
4.295 0.0103556 0.0103414
4.29 0.0103896 0.0103754
4.285 0.0104237 0.0104094
4.28 0.010458 0.0104437
4.275 0.0104924 0.010478
4.27 0.010527 0.0105125
4.265 0.0105617 0.0105472
4.26 0.0105965 0.010582
4.255 0.0106315 0.010617
4.25 0.0106667 0.0106521
4.245 0.010702 0.0106874
4.24 0.0107375 0.0107228
4.235 0.0107731 0.0107584
4.23 0.0108089 0.0107941
4.225 0.0108448 0.01083
4.22 0.0108809 0.010866
4.215 0.0109172 0.0109022
4.21 0.0109536 0.0109386
4.205 0.0109901 0.0109751
4.2 0.0110269 0.0110118
4.195 0.0110637 0.0110486
4.19 0.0111008 0.0110856
4.185 0.011138 0.0111227
4.18 0.0111754 0.0111601
4.175 0.0112129 0.0111976
4.17 0.0112506 0.0112352
4.165 0.0112885 0.011273
4.16 0.0113265 0.011311
4.155 0.0113647 0.0113491
4.15 0.0114031 0.0113875
4.145 0.0114416 0.0114259
4.14 0.0114803 0.0114646
4.135 0.0115192 0.0115034
4.13 0.0115583 0.0115424
4.125 0.0115975 0.0115816
4.12 0.0116369 0.0116209
4.115 0.0116764 0.0116605
4.11 0.0117162 0.0117001
4.105 0.0117561 0.01174
4.1 0.0117962 0.0117801
4.095 0.0118365 0.0118203
4.09 0.011877 0.0118607
4.085 0.0119176 0.0119013
4.08 0.0119584 0.0119421
4.075 0.0119994 0.011983
4.07 0.0120406 0.0120241
4.065 0.012082 0.0120655
4.06 0.0121236 0.012107
4.055 0.0121653 0.0121487
4.05 0.0122073 0.0121905
4.045 0.0122494 0.0122326
4.04 0.0122917 0.0122748
4.035 0.0123342 0.0123173
4.03 0.0123769 0.0123599
4.025 0.0124198 0.0124028
4.02 0.0124629 0.0124458
4.015 0.0125061 0.012489
4.01 0.0125496 0.0125324
4.005 0.0125933 0.012576
4 0.0126372 0.0126198
3.995 0.0126812 0.0126639
3.99 0.0127255 0.0127081
3.985 0.01277 0.0127525
3.98 0.0128146 0.0127971
3.975 0.0128595 0.0128419
3.97 0.0129046 0.0128869
3.965 0.0129499 0.0129322
3.96 0.0129954 0.0129776
3.955 0.0130411 0.0130232
3.95 0.013087 0.0130691
3.945 0.0131331 0.0131151
3.94 0.0131795 0.0131614
3.935 0.013226 0.0132079
3.93 0.0132728 0.0132546
3.925 0.0133198 0.0133015
3.92 0.013367 0.0133486
3.915 0.0134144 0.013396
3.91 0.013462 0.0134436
3.905 0.0135099 0.0134914
3.9 0.0135579 0.0135394
3.895 0.0136062 0.0135876
3.89 0.0136548 0.0136361
3.885 0.0137035 0.0136847
3.88 0.0137525 0.0137336
3.875 0.0138017 0.0137828
3.87 0.0138511 0.0138321
3.865 0.0139008 0.0138817
3.86 0.0139507 0.0139316
3.855 0.0140008 0.0139816
3.85 0.0140512 0.0140319
3.845 0.0141018 0.0140824
3.84 0.0141526 0.0141332
3.835 0.0142037 0.0141842
3.83 0.014255 0.0142355
3.825 0.0143066 0.0142869
3.82 0.0143584 0.0143387
3.815 0.0144104 0.0143906
3.81 0.0144627 0.0144429
3.805 0.0145152 0.0144953
3.8 0.014568 0.014548
3.795 0.014621 0.014601
3.79 0.0146743 0.0146542
3.785 0.0147279 0.0147077
3.78 0.0147816 0.0147614
3.775 0.0148357 0.0148154
3.77 0.01489 0.0148696
3.765 0.0149445 0.0149241
3.76 0.0149994 0.0149788
3.755 0.0150544 0.0150338
3.75 0.0151098 0.0150891
3.745 0.0151654 0.0151446
3.74 0.0152213 0.0152004
3.735 0.0152774 0.0152565
3.73 0.0153338 0.0153128
3.725 0.0153905 0.0153694
3.72 0.0154475 0.0154263
3.715 0.0155047 0.0154834
3.71 0.0155622 0.0155409
3.705 0.01562 0.0155986
3.7 0.015678 0.0156566
3.695 0.0157364 0.0157148
3.69 0.015795 0.0157734
3.685 0.0158539 0.0158322
3.68 0.0159131 0.0158913
3.675 0.0159726 0.0159507
3.67 0.0160323 0.0160104
3.665 0.0160924 0.0160703
3.66 0.0161527 0.0161306
3.655 0.0162134 0.0161912
3.65 0.0162743 0.016252
3.645 0.0163356 0.0163132
3.64 0.0163971 0.0163746
3.635 0.0164589 0.0164364
3.63 0.0165211 0.0164984
3.625 0.0165835 0.0165608
3.62 0.0166462 0.0166234
3.615 0.0167093 0.0166864
3.61 0.0167727 0.0167497
3.605 0.0168363 0.0168132
3.6 0.0169003 0.0168771
3.595 0.0169646 0.0169414
3.59 0.0170292 0.0170059
3.585 0.0170942 0.0170707
3.58 0.0171594 0.0171359
3.575 0.017225 0.0172014
3.57 0.0172909 0.0172672
3.565 0.0173572 0.0173334
3.56 0.0174237 0.0173998
3.555 0.0174906 0.0174666
3.55 0.0175578 0.0175338
3.545 0.0176254 0.0176012
3.54 0.0176933 0.017669
3.535 0.0177615 0.0177372
3.53 0.0178301 0.0178057
3.525 0.017899 0.0178745
3.52 0.0179683 0.0179436
3.515 0.0180379 0.0180132
3.51 0.0181079 0.018083
3.505 0.0181782 0.0181532
3.5 0.0182488 0.0182238
3.495 0.0183198 0.0182947
3.49 0.0183912 0.018366
3.485 0.018463 0.0184376
3.48 0.018535 0.0185096
3.475 0.0186075 0.018582
3.47 0.0186803 0.0186547
3.465 0.0187535 0.0187278
3.46 0.0188271 0.0188013
3.455 0.018901 0.0188751
3.45 0.0189753 0.0189493
3.445 0.01905 0.0190239
3.44 0.0191251 0.0190989
3.435 0.0192005 0.0191742
3.43 0.0192764 0.0192499
3.425 0.0193526 0.0193261
3.42 0.0194292 0.0194026
3.415 0.0195062 0.0194795
3.41 0.0195836 0.0195567
3.405 0.0196614 0.0196344
3.4 0.0197396 0.0197125
3.395 0.0198182 0.019791
3.39 0.0198972 0.0198699
3.385 0.0199766 0.0199492
3.38 0.0200564 0.0200289
3.375 0.0201366 0.020109
3.37 0.0202173 0.0201895
3.365 0.0202983 0.0202705
3.36 0.0203798 0.0203518
3.355 0.0204617 0.0204336
3.35 0.020544 0.0205158
3.345 0.0206267 0.0205984
3.34 0.0207099 0.0206815
3.335 0.0207935 0.020765
3.33 0.0208775 0.0208489
3.325 0.020962 0.0209332
3.32 0.0210469 0.021018
3.315 0.0211323 0.0211033
3.31 0.0212181 0.021189
3.305 0.0213043 0.0212751
3.3 0.021391 0.0213617
3.295 0.0214782 0.0214487
3.29 0.0215658 0.0215362
3.285 0.0216539 0.0216242
3.28 0.0217424 0.0217126
3.275 0.0218314 0.0218015
3.27 0.0219209 0.0218908
3.265 0.0220108 0.0219806
3.26 0.0221013 0.0220709
3.255 0.0221921 0.0221617
3.25 0.0222835 0.0222529
3.245 0.0223754 0.0223447
3.24 0.0224677 0.0224369
3.235 0.0225605 0.0225296
3.23 0.0226539 0.0226228
3.225 0.0227477 0.0227165
3.22 0.022842 0.0228106
3.215 0.0229368 0.0229053
3.21 0.0230321 0.0230005
3.205 0.023128 0.0230962
3.2 0.0232243 0.0231924
3.195 0.0233212 0.0232892
3.19 0.0234186 0.0233864
3.185 0.0235165 0.0234842
3.18 0.0236149 0.0235824
3.175 0.0237138 0.0236813
3.17 0.0238133 0.0237806
3.165 0.0239133 0.0238805
3.16 0.0240139 0.0239809
3.155 0.024115 0.0240819
3.15 0.0242166 0.0241834
3.145 0.0243188 0.0242854
3.14 0.0244215 0.024388
3.135 0.0245248 0.0244912
3.13 0.0246287 0.0245949
3.125 0.0247331 0.0246991
3.12 0.0248381 0.024804
3.115 0.0249437 0.0249094
3.11 0.0250498 0.0250154
3.105 0.0251565 0.0251219
3.1 0.0252638 0.0252291
3.095 0.0253717 0.0253368
3.09 0.0254801 0.0254451
3.085 0.0255892 0.025554
3.08 0.0256988 0.0256635
3.075 0.0258091 0.0257736
3.07 0.0259199 0.0258843
3.065 0.0260314 0.0259956
3.06 0.0261434 0.0261075
3.055 0.0262561 0.0262201
3.05 0.0263694 0.0263332
3.045 0.0264834 0.026447
3.04 0.0265979 0.0265614
3.035 0.0267131 0.0266764
3.03 0.0268289 0.0267921
3.025 0.0269454 0.0269084
3.02 0.0270625 0.0270253
3.015 0.0271803 0.0271429
3.01 0.0272987 0.0272612
3.005 0.0274178 0.0273801
3 0.0275375 0.0274996
2.995 0.0276579 0.0276199
2.99 0.027779 0.0277408
2.985 0.0279007 0.0278623
2.98 0.0280231 0.0279846
2.975 0.0281462 0.0281075
2.97 0.02827 0.0282311
2.965 0.0283945 0.0283554
2.96 0.0285197 0.0284805
2.955 0.0286455 0.0286062
2.95 0.0287721 0.0287326
2.945 0.0288994 0.0288597
2.94 0.0290274 0.0289875
2.935 0.0291562 0.0291161
2.93 0.0292856 0.0292453
2.925 0.0294158 0.0293753
2.92 0.0295467 0.0295061
2.915 0.0296784 0.0296376
2.91 0.0298108 0.0297698
2.905 0.0299439 0.0299027
2.9 0.0300778 0.0300365
2.895 0.0302125 0.0301709
2.89 0.0303479 0.0303062
2.885 0.0304841 0.0304422
2.88 0.0306211 0.030579
2.875 0.0307588 0.0307165
2.87 0.0308974 0.0308549
2.865 0.0310367 0.030994
2.86 0.0311768 0.0311339
2.855 0.0313177 0.0312746
2.85 0.0314594 0.0314162
2.845 0.031602 0.0315585
2.84 0.0317453 0.0317016
2.835 0.0318895 0.0318456
2.83 0.0320345 0.0319904
2.825 0.0321803 0.032136
2.82 0.032327 0.0322825
2.815 0.0324745 0.0324298
2.81 0.0326228 0.0325779
2.805 0.0327721 0.032727
2.8 0.0329221 0.0328768
2.795 0.0330731 0.0330276
2.79 0.0332249 0.0331792
2.785 0.0333776 0.0333316
2.78 0.0335312 0.033485
2.775 0.0336856 0.0336392
2.77 0.033841 0.0337944
2.765 0.0339972 0.0339504
2.76 0.0341544 0.0341074
2.755 0.0343125 0.0342652
2.75 0.0344715 0.034424
2.745 0.0346314 0.0345837
2.74 0.0347923 0.0347444
2.735 0.0349541 0.0349059
2.73 0.0351168 0.0350685
2.725 0.0352805 0.0352319
2.72 0.0354452 0.0353964
2.715 0.0356108 0.0355617
2.71 0.0357774 0.0357281
2.705 0.0359449 0.0358954
2.7 0.0361135 0.0360637
2.695 0.036283 0.036233
2.69 0.0364536 0.0364033
2.685 0.0366251 0.0365746
2.68 0.0367976 0.0367469
2.675 0.0369712 0.0369203
2.67 0.0371458 0.0370946
2.665 0.0373214 0.03727
2.66 0.0374981 0.0374464
2.655 0.0376758 0.0376239
2.65 0.0378545 0.0378024
2.645 0.0380343 0.0379819
2.64 0.0382152 0.0381625
2.635 0.0383972 0.0383442
2.63 0.0385802 0.038527
2.625 0.0387643 0.0387109
2.62 0.0389495 0.0388958
2.615 0.0391359 0.0390819
2.61 0.0393233 0.0392691
2.605 0.0395118 0.0394574
2.6 0.0397015 0.0396468
2.595 0.0398923 0.0398373
2.59 0.0400842 0.040029
2.585 0.0402773 0.0402218
2.58 0.0404716 0.0404158
2.575 0.040667 0.0406109
2.57 0.0408636 0.0408072
2.565 0.0410613 0.0410047
2.56 0.0412603 0.0412034
2.555 0.0414604 0.0414032
2.55 0.0416618 0.0416043
2.545 0.0418643 0.0418066
2.54 0.0420681 0.0420101
2.535 0.0422731 0.0422148
2.53 0.0424793 0.0424207
2.525 0.0426868 0.0426279
2.52 0.0428956 0.0428364
2.515 0.0431056 0.0430461
2.51 0.0433168 0.0432571
2.505 0.0435294 0.0434693
2.5 0.0437432 0.0436828
2.495 0.0439583 0.0438977
2.49 0.0441748 0.0441138
2.485 0.0443925 0.0443312
2.48 0.0446116 0.04455
2.475 0.044832 0.0447701
2.47 0.0450537 0.0449915
2.465 0.0452768 0.0452143
2.46 0.0455013 0.0454384
2.455 0.0457271 0.0456639
2.45 0.0459543 0.0458908
2.445 0.0461829 0.0461191
2.44 0.0464128 0.0463487
2.435 0.0466442 0.0465798
2.43 0.046877 0.0468122
2.425 0.0471112 0.0470461
2.42 0.0473468 0.0472814
2.415 0.0475839 0.0475182
2.41 0.0478225 0.0477564
2.405 0.0480625 0.047996
2.4 0.0483039 0.0482372
2.395 0.0485469 0.0484798
2.39 0.0487913 0.0487239
2.385 0.0490373 0.0489695
2.38 0.0492847 0.0492166
2.375 0.0495337 0.0494652
2.37 0.0497842 0.0497154
2.365 0.0500363 0.0499671
2.36 0.0502899 0.0502203
2.355 0.050545 0.0504751
2.35 0.0508018 0.0507315
2.345 0.0510601 0.0509895
2.34 0.05132 0.051249
2.335 0.0515815 0.0515101
2.33 0.0518446 0.0517729
2.325 0.0521094 0.0520373
2.32 0.0523758 0.0523033
2.315 0.0526438 0.052571
2.31 0.0529135 0.0528403
2.305 0.0531849 0.0531113
2.3 0.0534579 0.0533839
2.295 0.0537327 0.0536583
2.29 0.0540091 0.0539343
2.285 0.0542872 0.0542121
2.28 0.0545671 0.0544916
2.275 0.0548487 0.0547728
2.27 0.0551321 0.0550557
2.265 0.0554172 0.0553404
2.26 0.0557041 0.0556269
2.255 0.0559927 0.0559152
2.25 0.0562832 0.0562052
2.245 0.0565754 0.056497
2.24 0.0568695 0.0567907
2.235 0.0571654 0.0570862
2.23 0.0574631 0.0573835
2.225 0.0577627 0.0576827
2.22 0.0580642 0.0579837
2.215 0.0583675 0.0582866
2.21 0.0586727 0.0585914
2.205 0.0589798 0.058898
2.2 0.0592888 0.0592066
2.195 0.0595998 0.0595171
2.19 0.0599126 0.0598296
2.185 0.0602275 0.0601439
2.18 0.0605442 0.0604603
2.175 0.060863 0.0607786
2.17 0.0611837 0.0610989
2.165 0.0615065 0.0614211
2.16 0.0618312 0.0617454
2.155 0.062158 0.0620717
2.15 0.0624868 0.0624
2.145 0.0628176 0.0627304
2.14 0.0631505 0.0630629
2.135 0.0634855 0.0633974
2.13 0.0638226 0.0637339
2.125 0.0641617 0.0640726
2.12 0.064503 0.0644134
2.115 0.0648464 0.0647563
2.11 0.0651919 0.0651013
2.105 0.0655396 0.0654485
2.1 0.0658894 0.0657978
2.095 0.0662414 0.0661493
2.09 0.0665956 0.066503
2.085 0.066952 0.0668589
2.08 0.0673106 0.067217
2.075 0.0676714 0.0675773
2.07 0.0680345 0.0679399
2.065 0.0683998 0.0683047
2.06 0.0687674 0.0686718
2.055 0.0691373 0.0690411
2.05 0.0695094 0.0694127
2.045 0.0698839 0.0697867
2.04 0.0702607 0.0701629
2.035 0.0706398 0.0705415
2.03 0.0710212 0.0709224
2.025 0.071405 0.0713056
2.02 0.0717912 0.0716913
2.015 0.0721798 0.0720793
2.01 0.0725707 0.0724697
2.005 0.0729641 0.0728625
2 0.0733599 0.0732577
1.995 0.0737581 0.0736554
1.99 0.0741588 0.0740555
1.985 0.0745619 0.074458
1.98 0.0749675 0.0748631
1.975 0.0753756 0.0752706
1.97 0.0757862 0.0756806
1.965 0.0761993 0.0760931
1.96 0.076615 0.0765081
1.955 0.0770331 0.0769257
1.95 0.0774539 0.0773458
1.945 0.0778772 0.0777685
1.94 0.078303 0.0781937
1.935 0.0787315 0.0786216
1.93 0.0791625 0.079052
1.925 0.0795962 0.0794851
1.92 0.0800325 0.0799207
1.915 0.0804714 0.080359
1.91 0.080913 0.0808
1.905 0.0813572 0.0812436
1.9 0.0818041 0.0816898
1.895 0.0822537 0.0821388
1.89 0.082706 0.0825904
1.885 0.083161 0.0830448
1.88 0.0836188 0.0835019
1.875 0.0840792 0.0839616
1.87 0.0845424 0.0844242
1.865 0.0850084 0.0848895
1.86 0.0854771 0.0853575
1.855 0.0859486 0.0858283
1.85 0.0864229 0.0863019
1.845 0.0868999 0.0867783
1.84 0.0873798 0.0872575
1.835 0.0878625 0.0877394
1.83 0.088348 0.0882243
1.825 0.0888364 0.0887119
1.82 0.0893276 0.0892024
1.815 0.0898216 0.0896957
1.81 0.0903185 0.0901919
1.805 0.0908183 0.0906909
1.8 0.0913209 0.0911929
1.795 0.0918265 0.0916977
1.79 0.0923349 0.0922053
1.785 0.0928462 0.0927159
1.78 0.0933605 0.0932294
1.775 0.0938776 0.0937458
1.77 0.0943977 0.0942651
1.765 0.0949206 0.0947873
1.76 0.0954465 0.0953124
1.755 0.0959754 0.0958405
1.75 0.0965072 0.0963715
1.745 0.0970419 0.0969055
1.74 0.0975796 0.0974424
1.735 0.0981202 0.0979822
1.73 0.0986638 0.0985249
1.725 0.0992103 0.0990707
1.72 0.0997598 0.0996193
1.715 0.100312 0.100171
1.71 0.100868 0.100726
1.705 0.101426 0.101283
1.7 0.101987 0.101844
1.695 0.102551 0.102407
1.69 0.103119 0.102973
1.685 0.103689 0.103543
1.68 0.104262 0.104115
1.675 0.104838 0.10469
1.67 0.105417 0.105268
1.665 0.105999 0.105849
1.66 0.106584 0.106433
1.655 0.107171 0.10702
1.65 0.107762 0.10761
1.645 0.108355 0.108202
1.64 0.108952 0.108798
1.635 0.109551 0.109396
1.63 0.110153 0.109997
1.625 0.110758 0.110601
1.62 0.111366 0.111208
1.615 0.111977 0.111818
1.61 0.11259 0.112431
1.605 0.113206 0.113046
1.6 0.113825 0.113664
1.595 0.114447 0.114285
1.59 0.115071 0.114908
1.585 0.115698 0.115534
1.58 0.116328 0.116163
1.575 0.11696 0.116794
1.57 0.117595 0.117428
1.565 0.118233 0.118065
1.56 0.118873 0.118704
1.555 0.119516 0.119346
1.55 0.120161 0.11999
1.545 0.120808 0.120636
1.54 0.121458 0.121285
1.535 0.12211 0.121936
1.53 0.122765 0.12259
1.525 0.123422 0.123246
1.52 0.124081 0.123904
1.515 0.124742 0.124564
1.51 0.125405 0.125226
1.505 0.12607 0.12589
1.5 0.126738 0.126557
1.495 0.127407 0.127225
1.49 0.128078 0.127895
1.485 0.128751 0.128567
1.48 0.129425 0.12924
1.475 0.130102 0.129915
1.47 0.13078 0.130592
1.465 0.131459 0.131271
1.46 0.13214 0.13195
1.455 0.132822 0.132631
1.45 0.133505 0.133313
1.445 0.13419 0.133997
1.44 0.134875 0.134681
1.435 0.135561 0.135366
1.43 0.136249 0.136053
1.425 0.136937 0.136739
1.42 0.137625 0.137427
1.415 0.138314 0.138115
1.41 0.139003 0.138803
1.405 0.139693 0.139491
1.4 0.140383 0.14018
1.395 0.141072 0.140868
1.39 0.141762 0.141557
1.385 0.142451 0.142245
1.38 0.143139 0.142932
1.375 0.143827 0.143619
1.37 0.144514 0.144304
1.365 0.1452 0.144989
1.36 0.145884 0.145673
1.355 0.146568 0.146355
1.35 0.147249 0.147035
1.345 0.147929 0.147714
1.34 0.148607 0.14839
1.335 0.149282 0.149065
1.33 0.149955 0.149736
1.325 0.150625 0.150406
1.32 0.151292 0.151072
1.315 0.151956 0.151734
1.31 0.152617 0.152394
1.305 0.153274 0.153049
1.3 0.153926 0.153701
1.295 0.154574 0.154348
1.29 0.155218 0.15499
1.285 0.155856 0.155627
1.28 0.15649 0.156259
1.275 0.157117 0.156886
1.27 0.157738 0.157506
1.265 0.158354 0.15812
1.26 0.158962 0.158727
1.255 0.159563 0.159327
1.25 0.160156 0.159919
1.245 0.160742 0.160504
1.24 0.161319 0.16108
1.235 0.161887 0.161647
1.23 0.162446 0.162205
1.225 0.162995 0.162753
1.22 0.163534 0.163291
1.215 0.164062 0.163817
1.21 0.164579 0.164333
1.205 0.165084 0.164837
1.2 0.165576 0.165328
1.195 0.166056 0.165807
1.19 0.166521 0.166271
1.185 0.166973 0.166722
1.18 0.16741 0.167158
1.175 0.167831 0.167578
1.17 0.168237 0.167983
1.165 0.168625 0.16837
1.16 0.168996 0.16874
1.155 0.169349 0.169092
1.15 0.169683 0.169425
1.145 0.169997 0.169738
1.14 0.170291 0.170031
1.135 0.170563 0.170302
1.13 0.170813 0.170552
1.125 0.171041 0.170778
1.12 0.171244 0.170981
1.115 0.171423 0.171159
1.11 0.171577 0.171312
1.105 0.171704 0.171438
1.1 0.171803 0.171537
1.095 0.171875 0.171608
1.09 0.171917 0.171649
1.085 0.171928 0.17166
1.08 0.171909 0.17164
1.075 0.171857 0.171587
1.07 0.171772 0.171502
1.065 0.171652 0.171382
1.06 0.171497 0.171226
1.055 0.171306 0.171034
1.05 0.171076 0.170805
1.045 0.170809 0.170537
1.04 0.170501 0.170229
1.035 0.170153 0.16988
1.03 0.169762 0.169489
1.025 0.169329 0.169055
1.02 0.168851 0.168577
1.015 0.168327 0.168054
1.01 0.167758 0.167484
1.005 0.16714 0.166867
1 0.166474 0.166201
0.995 0.165759 0.165486
0.99 0.164992 0.164719
0.985 0.164174 0.163901
0.98 0.163302 0.16303
0.975 0.162377 0.162105
0.97 0.161396 0.161125
0.965 0.16036 0.160089
0.96 0.159267 0.158996
0.955 0.158116 0.157846
0.95 0.156906 0.156637
0.945 0.155638 0.155369
0.94 0.154309 0.154041
0.935 0.152919 0.152653
0.93 0.151468 0.151203
0.925 0.149955 0.149691
0.92 0.14838 0.148117
0.915 0.146742 0.14648
0.91 0.145041 0.14478
0.905 0.143276 0.143017
0.9 0.141448 0.141191
0.895 0.139557 0.139301
0.89 0.137602 0.137347
0.885 0.135583 0.135331
0.88 0.133502 0.133251
0.875 0.131358 0.131109
0.87 0.129152 0.128905
0.865 0.126885 0.12664
0.86 0.124557 0.124314
0.855 0.122169 0.121928
0.85 0.119722 0.119484
0.845 0.117218 0.116982
0.84 0.114657 0.114424
0.835 0.112042 0.111811
0.83 0.109373 0.109146
0.825 0.106654 0.106429
0.82 0.103884 0.103662
0.815 0.101067 0.100848
0.81 0.0982052 0.097989
0.805 0.0953002 0.0950871
0.8 0.0923547 0.0921448
0.795 0.0893715 0.0891648
0.79 0.0863533 0.0861499
0.785 0.083303 0.0831029
0.78 0.0802237 0.080027
0.775 0.0771185 0.0769252
0.77 0.0739907 0.073801
0.765 0.0708438 0.0706576
0.76 0.0676812 0.0674986
0.755 0.0645066 0.0643277
0.75 0.0613237 0.0611485
0.745 0.0581363 0.0579648
0.74 0.0549483 0.0547806
0.735 0.0517636 0.0515997
0.73 0.0485863 0.0484262
0.725 0.0454203 0.0452641
0.72 0.0422698 0.0421174
0.715 0.0391388 0.0389903
0.71 0.0360315 0.0358869
0.705 0.032952 0.0328112
0.7 0.0299043 0.0297675
0.695 0.0268926 0.0267596
0.69 0.0239208 0.0237917
0.685 0.020993 0.0208677
0.68 0.018113 0.0179914
0.675 0.0152846 0.0151669
0.67 0.0125116 0.0123977
0.665 0.00979769 0.00968745
0.66 0.00714628 0.00703973
0.655 0.0045608 0.0044579
0.65 0.0020445 0.00194519
0.645 -0.000399542 -0.000495306
0.64 -0.00276838 -0.00286065
0.635 -0.00505924 -0.00514808
0.63 -0.00726955 -0.00735503
0.625 -0.00939692 -0.00947909
0.62 -0.0114391 -0.0115181
0.615 -0.0133942 -0.01347
0.61 -0.0152604 -0.0153331
0.605 -0.0170361 -0.0171058
0.6 -0.0187199 -0.0187867
0.595 -0.0203108 -0.0203748
0.59 -0.0218079 -0.0218691
0.585 -0.0232106 -0.023269
0.58 -0.0245183 -0.0245742
0.575 -0.0257309 -0.0257843
0.57 -0.0268485 -0.0268995
0.565 -0.0278714 -0.0279201
0.56 -0.0288 -0.0288465
0.555 -0.0296352 -0.0296795
0.55 -0.0303778 -0.0304202
0.545 -0.0310291 -0.0310696
0.54 -0.0315906 -0.0316291
0.535 -0.0320637 -0.0321006
0.53 -0.0324504 -0.0324856
0.525 -0.0327527 -0.0327863
0.52 -0.0329728 -0.033005
0.515 -0.0331131 -0.0331439
0.51 -0.0331762 -0.0332057
0.505 -0.0331648 -0.0331931
0.5 -0.0330818 -0.0331091
0.495 -0.0329304 -0.0329566
0.49 -0.0327135 -0.0327388
0.485 -0.0324346 -0.032459
0.48 -0.032097 -0.0321206
0.475 -0.0317042 -0.0317272
0.47 -0.0312599 -0.0312822
0.465 -0.0307676 -0.0307893
0.46 -0.030231 -0.0302523
0.455 -0.029654 -0.0296748
0.45 -0.0290402 -0.0290607
0.445 -0.0283934 -0.0284136
0.44 -0.0277174 -0.0277374
0.435 -0.027016 -0.0270357
0.43 -0.0262928 -0.0263124
0.425 -0.0255515 -0.025571
0.42 -0.0247956 -0.024815
0.415 -0.0240287 -0.024048
0.41 -0.023254 -0.0232734
0.405 -0.0224749 -0.0224943
0.4 -0.0216945 -0.0217139
0.395 -0.0209157 -0.0209352
0.39 -0.0201413 -0.0201609
0.385 -0.019374 -0.0193937
0.38 -0.0186162 -0.018636
0.375 -0.0178701 -0.01789
0.37 -0.0171378 -0.0171578
0.365 -0.0164211 -0.0164412
0.36 -0.0157215 -0.0157417
0.355 -0.0150405 -0.0150608
0.35 -0.0143793 -0.0143996
0.345 -0.0137387 -0.0137591
0.34 -0.0131195 -0.0131399
0.335 -0.0125222 -0.0125427
0.33 -0.0119473 -0.0119677
0.325 -0.0113947 -0.0114152
0.32 -0.0108645 -0.010885
0.315 -0.0103566 -0.010377
0.31 -0.00987051 -0.0098908
0.305 -0.00940587 -0.00942605
0.3 -0.00896209 -0.00898213
0.295 -0.00853851 -0.00855839
0.29 -0.00813442 -0.0081541
0.285 -0.00774901 -0.00776847
0.28 -0.00738146 -0.00740069
0.275 -0.00703093 -0.00704988
0.27 -0.00669654 -0.0067152
0.265 -0.00637743 -0.00639578
0.26 -0.00607277 -0.00609077
0.255 -0.00578172 -0.00579936
0.25 -0.00550348 -0.00552075
0.245 -0.00523732 -0.00525418
0.24 -0.0049825 -0.00499895
0.235 -0.00473836 -0.00475438
0.23 -0.00450428 -0.00451985
0.225 -0.00427968 -0.0042948
0.22 -0.00406403 -0.00407868
0.215 -0.00385685 -0.00387101
0.21 -0.00365768 -0.00367136
0.205 -0.00346614 -0.00347933
0.2 -0.00328185 -0.00329454
0.195 -0.00310449 -0.00311668
0.19 -0.00293376 -0.00294545
0.185 -0.00276939 -0.00278058
0.18 -0.00261115 -0.00262184
0.175 -0.00245881 -0.002469
0.17 -0.00231218 -0.00232188
0.165 -0.00217109 -0.0021803
0.16 -0.00203538 -0.0020441
0.155 -0.00190489 -0.00191314
0.15 -0.00177951 -0.00178729
0.145 -0.00165911 -0.00166642
0.14 -0.00154359 -0.00155044
0.135 -0.00143284 -0.00143925
0.13 -0.00132677 -0.00133275
0.125 -0.00122529 -0.00123085
0.12 -0.00112834 -0.00113349
0.115 -0.00103582 -0.00104058
0.11 -0.00094768 -0.000952051
0.105 -0.00086384 -0.000867844
0.1 -0.000784241 -0.000787891
0.095 -0.000708819 -0.000712131
0.09 -0.000637516 -0.000640505
0.085 -0.000570275 -0.000572956
0.08 -0.000507038 -0.000509429
0.075 -0.000447753 -0.000449869
0.07 -0.000392366 -0.000394225
0.065 -0.000340827 -0.000342444
0.06 -0.000293087 -0.00029448
0.055 -0.000249097 -0.000250283
0.05 -0.000208813 -0.000209808
0.045 -0.00017219 -0.000173011
0.04 -0.000139194 -0.000139858
0.035 -0.000109862 -0.000110387
0.03 -8.4715e-05 -8.51195e-05
0.025 -6.56031e-05 -6.59165e-05
0.02 -5.30218e-05 -5.32751e-05
0.015 -3.66232e-05 -3.67982e-05
0.01 -7.61073e-06 -7.6471e-06
0.005 8.83518e-06 8.8774e-06
-1.63468e-13 1.37978e-08 1.38637e-08


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.75Lambda0.5Nc1ClassicOneLoop/DeltaGammaFX_0_OneLoopFRG.txt <==
9.995 0.000887435 0.000886222
9.99 0.000888753 0.000887538
9.985 0.000890074 0.000888857
9.98 0.000891397 0.000890178
9.975 0.000892723 0.000891502
9.97 0.000894051 0.000892828
9.965 0.000895381 0.000894157
9.96 0.000896714 0.000895488
9.955 0.00089805 0.000896822
9.95 0.000899388 0.000898158
9.945 0.000900729 0.000899498
9.94 0.000902073 0.00090084
9.935 0.00090342 0.000902185
9.93 0.00090477 0.000903533
9.925 0.000906122 0.000904883
9.92 0.000907477 0.000906236
9.915 0.000908834 0.000907592
9.91 0.000910194 0.00090895
9.905 0.000911557 0.00091031
9.9 0.000912922 0.000911673
9.895 0.00091429 0.000913039
9.89 0.00091566 0.000914408
9.885 0.000917034 0.00091578
9.88 0.000918411 0.000917155
9.875 0.00091979 0.000918533
9.87 0.000921173 0.000919913
9.865 0.000922557 0.000921296
9.86 0.000923945 0.000922682
9.855 0.000925335 0.00092407
9.85 0.000926728 0.00092546
9.845 0.000928123 0.000926854
9.84 0.000929521 0.00092825
9.835 0.000930922 0.00092965
9.83 0.000932327 0.000931052
9.825 0.000933734 0.000932457
9.82 0.000935144 0.000933865
9.815 0.000936557 0.000935276
9.81 0.000937973 0.00093669
9.805 0.000939391 0.000938107
9.8 0.000940813 0.000939526
9.795 0.000942236 0.000940948
9.79 0.000943663 0.000942373
9.785 0.000945092 0.0009438
9.78 0.000946525 0.00094523
9.775 0.00094796 0.000946664
9.77 0.000949399 0.0009481
9.765 0.00095084 0.00094954
9.76 0.000952285 0.000950983
9.755 0.000953733 0.000952428
9.75 0.000955183 0.000953877
9.745 0.000956636 0.000955328
9.74 0.000958092 0.000956782
9.735 0.00095955 0.000958238
9.73 0.000961012 0.000959698
9.725 0.000962477 0.00096116
9.72 0.000963944 0.000962626
9.715 0.000965415 0.000964095
9.71 0.000966889 0.000965567
9.705 0.000968366 0.000967042
9.7 0.000969846 0.00096852
9.695 0.000971329 0.000970001
9.69 0.000972815 0.000971485
9.685 0.000974304 0.000972972
9.68 0.000975796 0.000974461
9.675 0.00097729 0.000975954
9.67 0.000978788 0.000977449
9.665 0.000980288 0.000978948
9.66 0.000981792 0.00098045
9.655 0.0009833 0.000981955
9.65 0.00098481 0.000983463
9.645 0.000986324 0.000984975
9.64 0.000987841 0.00098649
9.635 0.00098936 0.000988007
9.63 0.000990883 0.000989528
9.625 0.000992408 0.000991051
9.62 0.000993937 0.000992578
9.615 0.000995469 0.000994107
9.61 0.000997003 0.00099564
9.605 0.000998541 0.000997176
9.6 0.00100008 0.000998715
9.595 0.00100163 0.00100026
9.59 0.00100318 0.0010018
9.585 0.00100473 0.00100335
9.58 0.00100628 0.00100491
9.575 0.00100784 0.00100646
9.57 0.0010094 0.00100802
9.565 0.00101096 0.00100958
9.56 0.00101253 0.00101114
9.555 0.0010141 0.00101271
9.55 0.00101567 0.00101428
9.545 0.00101725 0.00101586
9.54 0.00101883 0.00101744
9.535 0.00102041 0.00101902
9.53 0.001022 0.0010206
9.525 0.00102359 0.00102219
9.52 0.00102518 0.00102378
9.515 0.00102678 0.00102537
9.51 0.00102838 0.00102697
9.505 0.00102998 0.00102857
9.5 0.00103159 0.00103018
9.495 0.0010332 0.00103178
9.49 0.00103481 0.00103339
9.485 0.00103643 0.00103501
9.48 0.00103805 0.00103663
9.475 0.00103967 0.00103825
9.47 0.0010413 0.00103987
9.465 0.00104293 0.0010415
9.46 0.00104456 0.00104313
9.455 0.0010462 0.00104476
9.45 0.00104783 0.0010464
9.445 0.00104948 0.00104804
9.44 0.00105112 0.00104969
9.435 0.00105277 0.00105133
9.43 0.00105443 0.00105299
9.425 0.00105609 0.00105464
9.42 0.00105775 0.0010563
9.415 0.00105941 0.00105796
9.41 0.00106108 0.00105963
9.405 0.00106275 0.0010613
9.4 0.00106442 0.00106297
9.395 0.0010661 0.00106464
9.39 0.00106778 0.00106632
9.385 0.00106947 0.00106801
9.38 0.00107116 0.00106969
9.375 0.00107285 0.00107138
9.37 0.00107454 0.00107308
9.365 0.00107624 0.00107477
9.36 0.00107795 0.00107647
9.355 0.00107965 0.00107818
9.35 0.00108136 0.00107989
9.345 0.00108308 0.0010816
9.34 0.0010848 0.00108331
9.335 0.00108652 0.00108503
9.33 0.00108824 0.00108675
9.325 0.00108997 0.00108848
9.32 0.0010917 0.00109021
9.315 0.00109343 0.00109194
9.31 0.00109517 0.00109368
9.305 0.00109692 0.00109542
9.3 0.00109866 0.00109716
9.295 0.00110041 0.00109891
9.29 0.00110217 0.00110066
9.285 0.00110393 0.00110242
9.28 0.00110569 0.00110418
9.275 0.00110745 0.00110594
9.27 0.00110922 0.0011077
9.265 0.00111099 0.00110947
9.26 0.00111277 0.00111125
9.255 0.00111455 0.00111303
9.25 0.00111633 0.00111481
9.245 0.00111812 0.00111659
9.24 0.00111991 0.00111838
9.235 0.00112171 0.00112018
9.23 0.00112351 0.00112197
9.225 0.00112531 0.00112377
9.22 0.00112712 0.00112558
9.215 0.00112893 0.00112738
9.21 0.00113074 0.0011292
9.205 0.00113256 0.00113101
9.2 0.00113438 0.00113283
9.195 0.00113621 0.00113466
9.19 0.00113804 0.00113648
9.185 0.00113988 0.00113832
9.18 0.00114171 0.00114015
9.175 0.00114356 0.00114199
9.17 0.0011454 0.00114384
9.165 0.00114725 0.00114568
9.16 0.0011491 0.00114753
9.155 0.00115096 0.00114939
9.15 0.00115282 0.00115125
9.145 0.00115469 0.00115311
9.14 0.00115656 0.00115498
9.135 0.00115843 0.00115685
9.13 0.00116031 0.00115873
9.125 0.00116219 0.0011606
9.12 0.00116408 0.00116249
9.115 0.00116597 0.00116438
9.11 0.00116786 0.00116627
9.105 0.00116976 0.00116816
9.1 0.00117166 0.00117006
9.095 0.00117357 0.00117197
9.09 0.00117548 0.00117387
9.085 0.0011774 0.00117579
9.08 0.00117931 0.0011777
9.075 0.00118124 0.00117962
9.07 0.00118317 0.00118155
9.065 0.0011851 0.00118348
9.06 0.00118703 0.00118541
9.055 0.00118897 0.00118735
9.05 0.00119092 0.00118929
9.045 0.00119286 0.00119123
9.04 0.00119482 0.00119318
9.035 0.00119677 0.00119514
9.03 0.00119873 0.00119709
9.025 0.0012007 0.00119906
9.02 0.00120267 0.00120102
9.015 0.00120464 0.001203
9.01 0.00120662 0.00120497
9.005 0.0012086 0.00120695
9 0.00121059 0.00120894
8.995 0.00121258 0.00121092
8.99 0.00121458 0.00121292
8.985 0.00121658 0.00121491
8.98 0.00121858 0.00121691
8.975 0.00122059 0.00121892
8.97 0.0012226 0.00122093
8.965 0.00122462 0.00122295
8.96 0.00122664 0.00122496
8.955 0.00122867 0.00122699
8.95 0.0012307 0.00122902
8.945 0.00123274 0.00123105
8.94 0.00123477 0.00123309
8.935 0.00123682 0.00123513
8.93 0.00123887 0.00123717
8.925 0.00124092 0.00123922
8.92 0.00124298 0.00124128
8.915 0.00124504 0.00124334
8.91 0.00124711 0.0012454
8.905 0.00124918 0.00124747
8.9 0.00125125 0.00124954
8.895 0.00125334 0.00125162
8.89 0.00125542 0.0012537
8.885 0.00125751 0.00125579
8.88 0.0012596 0.00125788
8.875 0.0012617 0.00125998
8.87 0.00126381 0.00126208
8.865 0.00126591 0.00126418
8.86 0.00126803 0.00126629
8.855 0.00127014 0.00126841
8.85 0.00127227 0.00127053
8.845 0.00127439 0.00127265
8.84 0.00127653 0.00127478
8.835 0.00127866 0.00127692
8.83 0.0012808 0.00127905
8.825 0.00128295 0.0012812
8.82 0.0012851 0.00128334
8.815 0.00128726 0.0012855
8.81 0.00128942 0.00128765
8.805 0.00129158 0.00128982
8.8 0.00129375 0.00129198
8.795 0.00129593 0.00129415
8.79 0.00129811 0.00129633
8.785 0.00130029 0.00129851
8.78 0.00130248 0.0013007
8.775 0.00130468 0.00130289
8.77 0.00130688 0.00130509
8.765 0.00130908 0.00130729
8.76 0.00131129 0.0013095
8.755 0.0013135 0.00131171
8.75 0.00131572 0.00131392
8.745 0.00131795 0.00131614
8.74 0.00132018 0.00131837
8.735 0.00132241 0.0013206
8.73 0.00132465 0.00132284
8.725 0.00132689 0.00132508
8.72 0.00132914 0.00132733
8.715 0.0013314 0.00132958
8.71 0.00133366 0.00133183
8.705 0.00133592 0.00133409
8.7 0.00133819 0.00133636
8.695 0.00134046 0.00133863
8.69 0.00134274 0.00134091
8.685 0.00134503 0.00134319
8.68 0.00134732 0.00134548
8.675 0.00134962 0.00134777
8.67 0.00135192 0.00135007
8.665 0.00135422 0.00135237
8.66 0.00135653 0.00135468
8.655 0.00135885 0.00135699
8.65 0.00136117 0.00135931
8.645 0.0013635 0.00136163
8.64 0.00136583 0.00136396
8.635 0.00136817 0.0013663
8.63 0.00137051 0.00136864
8.625 0.00137286 0.00137098
8.62 0.00137521 0.00137333
8.615 0.00137757 0.00137569
8.61 0.00137994 0.00137805
8.605 0.00138231 0.00138041
8.6 0.00138468 0.00138279
8.595 0.00138706 0.00138516
8.59 0.00138945 0.00138755
8.585 0.00139184 0.00138993
8.58 0.00139423 0.00139233
8.575 0.00139664 0.00139473
8.57 0.00139904 0.00139713
8.565 0.00140146 0.00139954
8.56 0.00140388 0.00140196
8.555 0.0014063 0.00140438
8.55 0.00140873 0.0014068
8.545 0.00141117 0.00140924
8.54 0.00141361 0.00141167
8.535 0.00141605 0.00141412
8.53 0.00141851 0.00141657
8.525 0.00142096 0.00141902
8.52 0.00142343 0.00142148
8.515 0.0014259 0.00142395
8.51 0.00142837 0.00142642
8.505 0.00143085 0.0014289
8.5 0.00143334 0.00143138
8.495 0.00143583 0.00143387
8.49 0.00143833 0.00143636
8.485 0.00144083 0.00143886
8.48 0.00144334 0.00144137
8.475 0.00144586 0.00144388
8.47 0.00144838 0.0014464
8.465 0.0014509 0.00144892
8.46 0.00145344 0.00145145
8.455 0.00145598 0.00145399
8.45 0.00145852 0.00145653
8.445 0.00146107 0.00145907
8.44 0.00146363 0.00146163
8.435 0.00146619 0.00146419
8.43 0.00146876 0.00146675
8.425 0.00147133 0.00146932
8.42 0.00147391 0.0014719
8.415 0.0014765 0.00147448
8.41 0.00147909 0.00147707
8.405 0.00148169 0.00147966
8.4 0.00148429 0.00148226
8.395 0.00148691 0.00148487
8.39 0.00148952 0.00148749
8.385 0.00149215 0.00149011
8.38 0.00149477 0.00149273
8.375 0.00149741 0.00149536
8.37 0.00150005 0.001498
8.365 0.0015027 0.00150064
8.36 0.00150535 0.00150329
8.355 0.00150801 0.00150595
8.35 0.00151068 0.00150861
8.345 0.00151335 0.00151128
8.34 0.00151603 0.00151395
8.335 0.00151871 0.00151664
8.33 0.00152141 0.00151932
8.325 0.0015241 0.00152202
8.32 0.00152681 0.00152472
8.315 0.00152952 0.00152743
8.31 0.00153223 0.00153014
8.305 0.00153496 0.00153286
8.3 0.00153769 0.00153558
8.295 0.00154042 0.00153832
8.29 0.00154316 0.00154105
8.285 0.00154591 0.0015438
8.28 0.00154867 0.00154655
8.275 0.00155143 0.00154931
8.27 0.0015542 0.00155208
8.265 0.00155698 0.00155485
8.26 0.00155976 0.00155762
8.255 0.00156255 0.00156041
8.25 0.00156534 0.0015632
8.245 0.00156814 0.001566
8.24 0.00157095 0.0015688
8.235 0.00157376 0.00157161
8.23 0.00157659 0.00157443
8.225 0.00157941 0.00157725
8.22 0.00158225 0.00158009
8.215 0.00158509 0.00158292
8.21 0.00158794 0.00158577
8.205 0.0015908 0.00158862
8.2 0.00159366 0.00159148
8.195 0.00159653 0.00159434
8.19 0.0015994 0.00159722
8.185 0.00160229 0.00160009
8.18 0.00160518 0.00160298
8.175 0.00160807 0.00160587
8.17 0.00161098 0.00160877
8.165 0.00161389 0.00161168
8.16 0.00161681 0.00161459
8.155 0.00161973 0.00161752
8.15 0.00162266 0.00162044
8.145 0.0016256 0.00162338
8.14 0.00162855 0.00162632
8.135 0.0016315 0.00162927
8.13 0.00163446 0.00163222
8.125 0.00163742 0.00163519
8.12 0.0016404 0.00163816
8.115 0.00164338 0.00164113
8.11 0.00164637 0.00164412
8.105 0.00164937 0.00164711
8.1 0.00165237 0.00165011
8.095 0.00165538 0.00165312
8.09 0.0016584 0.00165613
8.085 0.00166142 0.00165915
8.08 0.00166445 0.00166218
8.075 0.00166749 0.00166521
8.07 0.00167054 0.00166826
8.065 0.00167359 0.00167131
8.06 0.00167666 0.00167436
8.055 0.00167973 0.00167743
8.05 0.0016828 0.0016805
8.045 0.00168589 0.00168358
8.04 0.00168898 0.00168667
8.035 0.00169208 0.00168977
8.03 0.00169519 0.00169287
8.025 0.0016983 0.00169598
8.02 0.00170142 0.00169909
8.015 0.00170455 0.00170222
8.01 0.00170769 0.00170535
8.005 0.00171083 0.00170849
8 0.00171399 0.00171164
7.995 0.00171715 0.0017148
7.99 0.00172031 0.00171796
7.985 0.00172349 0.00172113
7.98 0.00172667 0.00172431
7.975 0.00172987 0.0017275
7.97 0.00173307 0.0017307
7.965 0.00173627 0.0017339
7.96 0.00173949 0.00173711
7.955 0.00174271 0.00174033
7.95 0.00174594 0.00174355
7.945 0.00174918 0.00174679
7.94 0.00175243 0.00175003
7.935 0.00175568 0.00175328
7.93 0.00175894 0.00175654
7.925 0.00176222 0.00175981
7.92 0.00176549 0.00176308
7.915 0.00176878 0.00176636
7.91 0.00177208 0.00176965
7.905 0.00177538 0.00177295
7.9 0.00177869 0.00177626
7.895 0.00178201 0.00177957
7.89 0.00178534 0.0017829
7.885 0.00178868 0.00178623
7.88 0.00179202 0.00178957
7.875 0.00179537 0.00179292
7.87 0.00179873 0.00179628
7.865 0.0018021 0.00179964
7.86 0.00180548 0.00180301
7.855 0.00180887 0.00180639
7.85 0.00181226 0.00180978
7.845 0.00181567 0.00181318
7.84 0.00181908 0.00181659
7.835 0.0018225 0.00182
7.83 0.00182593 0.00182343
7.825 0.00182936 0.00182686
7.82 0.00183281 0.0018303
7.815 0.00183627 0.00183375
7.81 0.00183973 0.00183721
7.805 0.0018432 0.00184068
7.8 0.00184668 0.00184416
7.795 0.00185017 0.00184764
7.79 0.00185367 0.00185113
7.785 0.00185717 0.00185463
7.78 0.00186069 0.00185815
7.775 0.00186421 0.00186166
7.77 0.00186775 0.00186519
7.765 0.00187129 0.00186873
7.76 0.00187484 0.00187228
7.755 0.0018784 0.00187583
7.75 0.00188197 0.0018794
7.745 0.00188555 0.00188297
7.74 0.00188914 0.00188655
7.735 0.00189273 0.00189014
7.73 0.00189634 0.00189374
7.725 0.00189995 0.00189735
7.72 0.00190358 0.00190097
7.715 0.00190721 0.0019046
7.71 0.00191085 0.00190824
7.705 0.0019145 0.00191188
7.7 0.00191816 0.00191554
7.695 0.00192183 0.0019192
7.69 0.00192551 0.00192288
7.685 0.0019292 0.00192656
7.68 0.0019329 0.00193025
7.675 0.0019366 0.00193396
7.67 0.00194032 0.00193767
7.665 0.00194405 0.00194139
7.66 0.00194778 0.00194512
7.655 0.00195153 0.00194886
7.65 0.00195528 0.00195261
7.645 0.00195905 0.00195637
7.64 0.00196282 0.00196014
7.635 0.00196661 0.00196392
7.63 0.0019704 0.0019677
7.625 0.0019742 0.0019715
7.62 0.00197801 0.00197531
7.615 0.00198184 0.00197913
7.61 0.00198567 0.00198295
7.605 0.00198951 0.00198679
7.6 0.00199336 0.00199064
7.595 0.00199723 0.00199449
7.59 0.0020011 0.00199836
7.585 0.00200498 0.00200224
7.58 0.00200887 0.00200613
7.575 0.00201277 0.00201002
7.57 0.00201669 0.00201393
7.565 0.00202061 0.00201784
7.56 0.00202454 0.00202177
7.555 0.00202848 0.00202571
7.55 0.00203243 0.00202965
7.545 0.0020364 0.00203361
7.54 0.00204037 0.00203758
7.535 0.00204435 0.00204156
7.53 0.00204835 0.00204555
7.525 0.00205235 0.00204955
7.52 0.00205637 0.00205355
7.515 0.00206039 0.00205757
7.51 0.00206443 0.0020616
7.505 0.00206847 0.00206564
7.5 0.00207253 0.00206969
7.495 0.00207659 0.00207375
7.49 0.00208067 0.00207783
7.485 0.00208476 0.00208191
7.48 0.00208886 0.002086
7.475 0.00209297 0.00209011
7.47 0.00209709 0.00209422
7.465 0.00210122 0.00209835
7.46 0.00210536 0.00210248
7.455 0.00210951 0.00210663
7.45 0.00211368 0.00211079
7.445 0.00211785 0.00211496
7.44 0.00212204 0.00211914
7.435 0.00212623 0.00212333
7.43 0.00213044 0.00212753
7.425 0.00213466 0.00213174
7.42 0.00213889 0.00213597
7.415 0.00214313 0.0021402
7.41 0.00214738 0.00214445
7.405 0.00215165 0.0021487
7.4 0.00215592 0.00215297
7.395 0.0021602 0.00215725
7.39 0.0021645 0.00216154
7.385 0.00216881 0.00216584
7.38 0.00217313 0.00217016
7.375 0.00217746 0.00217448
7.37 0.0021818 0.00217882
7.365 0.00218616 0.00218317
7.36 0.00219052 0.00218753
7.355 0.0021949 0.0021919
7.35 0.00219929 0.00219628
7.345 0.00220369 0.00220068
7.34 0.0022081 0.00220508
7.335 0.00221252 0.0022095
7.33 0.00221696 0.00221393
7.325 0.00222141 0.00221837
7.32 0.00222587 0.00222282
7.315 0.00223034 0.00222729
7.31 0.00223482 0.00223176
7.305 0.00223932 0.00223625
7.3 0.00224382 0.00224075
7.295 0.00224834 0.00224527
7.29 0.00225287 0.00224979
7.285 0.00225741 0.00225433
7.28 0.00226197 0.00225888
7.275 0.00226654 0.00226344
7.27 0.00227112 0.00226801
7.265 0.00227571 0.0022726
7.26 0.00228031 0.00227719
7.255 0.00228493 0.00228181
7.25 0.00228956 0.00228643
7.245 0.0022942 0.00229106
7.24 0.00229886 0.00229571
7.235 0.00230352 0.00230037
7.23 0.0023082 0.00230504
7.225 0.00231289 0.00230973
7.22 0.0023176 0.00231443
7.215 0.00232231 0.00231914
7.21 0.00232704 0.00232386
7.205 0.00233179 0.0023286
7.2 0.00233654 0.00233335
7.195 0.00234131 0.00233811
7.19 0.00234609 0.00234288
7.185 0.00235089 0.00234767
7.18 0.00235569 0.00235247
7.175 0.00236051 0.00235729
7.17 0.00236535 0.00236211
7.165 0.00237019 0.00236695
7.16 0.00237505 0.0023718
7.155 0.00237992 0.00237667
7.15 0.00238481 0.00238155
7.145 0.00238971 0.00238644
7.14 0.00239462 0.00239135
7.135 0.00239955 0.00239627
7.13 0.00240449 0.0024012
7.125 0.00240944 0.00240615
7.12 0.00241441 0.00241111
7.115 0.00241939 0.00241608
7.11 0.00242438 0.00242107
7.105 0.00242939 0.00242607
7.1 0.00243441 0.00243108
7.095 0.00243945 0.00243611
7.09 0.0024445 0.00244115
7.085 0.00244956 0.00244621
7.08 0.00245464 0.00245128
7.075 0.00245973 0.00245636
7.07 0.00246483 0.00246146
7.065 0.00246995 0.00246657
7.06 0.00247508 0.0024717
7.055 0.00248023 0.00247684
7.05 0.00248539 0.00248199
7.045 0.00249057 0.00248716
7.04 0.00249576 0.00249234
7.035 0.00250096 0.00249754
7.03 0.00250618 0.00250275
7.025 0.00251141 0.00250798
7.02 0.00251666 0.00251322
7.015 0.00252192 0.00251847
7.01 0.0025272 0.00252374
7.005 0.00253249 0.00252903
7 0.0025378 0.00253433
6.995 0.00254312 0.00253964
6.99 0.00254845 0.00254497
6.985 0.0025538 0.00255031
6.98 0.00255917 0.00255567
6.975 0.00256455 0.00256104
6.97 0.00256994 0.00256643
6.965 0.00257536 0.00257183
6.96 0.00258078 0.00257725
6.955 0.00258622 0.00258268
6.95 0.00259168 0.00258813
6.945 0.00259715 0.0025936
6.94 0.00260263 0.00259907
6.935 0.00260813 0.00260457
6.93 0.00261365 0.00261008
6.925 0.00261918 0.0026156
6.92 0.00262473 0.00262114
6.915 0.0026303 0.0026267
6.91 0.00263588 0.00263227
6.905 0.00264147 0.00263786
6.9 0.00264708 0.00264346
6.895 0.00265271 0.00264908
6.89 0.00265835 0.00265472
6.885 0.00266401 0.00266037
6.88 0.00266968 0.00266603
6.875 0.00267538 0.00267172
6.87 0.00268108 0.00267742
6.865 0.0026868 0.00268313
6.86 0.00269254 0.00268886
6.855 0.0026983 0.00269461
6.85 0.00270407 0.00270037
6.845 0.00270986 0.00270615
6.84 0.00271566 0.00271195
6.835 0.00272148 0.00271776
6.83 0.00272732 0.00272359
6.825 0.00273318 0.00272944
6.82 0.00273905 0.0027353
6.815 0.00274493 0.00274118
6.81 0.00275084 0.00274708
6.805 0.00275676 0.00275299
6.8 0.0027627 0.00275892
6.795 0.00276865 0.00276487
6.79 0.00277462 0.00277083
6.785 0.00278061 0.00277681
6.78 0.00278662 0.00278281
6.775 0.00279264 0.00278882
6.77 0.00279868 0.00279486
6.765 0.00280474 0.00280091
6.76 0.00281082 0.00280697
6.755 0.00281691 0.00281306
6.75 0.00282302 0.00281916
6.745 0.00282915 0.00282528
6.74 0.00283529 0.00283142
6.735 0.00284146 0.00283757
6.73 0.00284764 0.00284374
6.725 0.00285384 0.00284994
6.72 0.00286005 0.00285614
6.715 0.00286629 0.00286237
6.71 0.00287254 0.00286861
6.705 0.00287881 0.00287487
6.7 0.0028851 0.00288116
6.695 0.00289141 0.00288745
6.69 0.00289773 0.00289377
6.685 0.00290408 0.00290011
6.68 0.00291044 0.00290646
6.675 0.00291682 0.00291283
6.67 0.00292322 0.00291922
6.665 0.00292964 0.00292563
6.66 0.00293607 0.00293206
6.655 0.00294253 0.00293851
6.65 0.002949 0.00294497
6.645 0.0029555 0.00295146
6.64 0.00296201 0.00295796
6.635 0.00296854 0.00296448
6.63 0.00297509 0.00297102
6.625 0.00298166 0.00297758
6.62 0.00298825 0.00298416
6.615 0.00299486 0.00299076
6.61 0.00300148 0.00299738
6.605 0.00300813 0.00300402
6.6 0.0030148 0.00301067
6.595 0.00302148 0.00301735
6.59 0.00302819 0.00302405
6.585 0.00303491 0.00303076
6.58 0.00304166 0.0030375
6.575 0.00304842 0.00304426
6.57 0.00305521 0.00305103
6.565 0.00306201 0.00305783
6.56 0.00306884 0.00306464
6.555 0.00307568 0.00307148
6.55 0.00308255 0.00307833
6.545 0.00308943 0.00308521
6.54 0.00309634 0.00309211
6.535 0.00310327 0.00309902
6.53 0.00311021 0.00310596
6.525 0.00311718 0.00311292
6.52 0.00312417 0.0031199
6.515 0.00313118 0.0031269
6.51 0.00313821 0.00313392
6.505 0.00314526 0.00314096
6.5 0.00315233 0.00314802
6.495 0.00315943 0.00315511
6.49 0.00316654 0.00316221
6.485 0.00317368 0.00316934
6.48 0.00318083 0.00317648
6.475 0.00318801 0.00318365
6.47 0.00319521 0.00319084
6.465 0.00320243 0.00319805
6.46 0.00320967 0.00320529
6.455 0.00321694 0.00321254
6.45 0.00322423 0.00321982
6.445 0.00323153 0.00322712
6.44 0.00323886 0.00323444
6.435 0.00324622 0.00324178
6.43 0.00325359 0.00324914
6.425 0.00326099 0.00325653
6.42 0.0032684 0.00326394
6.415 0.00327585 0.00327137
6.41 0.00328331 0.00327882
6.405 0.0032908 0.0032863
6.4 0.00329831 0.0032938
6.395 0.00330584 0.00330132
6.39 0.00331339 0.00330886
6.385 0.00332097 0.00331643
6.38 0.00332857 0.00332402
6.375 0.00333619 0.00333163
6.37 0.00334384 0.00333927
6.365 0.00335151 0.00334692
6.36 0.0033592 0.00335461
6.355 0.00336692 0.00336231
6.35 0.00337466 0.00337004
6.345 0.00338242 0.0033778
6.34 0.00339021 0.00338557
6.335 0.00339802 0.00339337
6.33 0.00340585 0.0034012
6.325 0.00341371 0.00340904
6.32 0.00342159 0.00341692
6.315 0.0034295 0.00342481
6.31 0.00343743 0.00343273
6.305 0.00344539 0.00344068
6.3 0.00345337 0.00344865
6.295 0.00346137 0.00345664
6.29 0.0034694 0.00346466
6.285 0.00347746 0.0034727
6.28 0.00348553 0.00348077
6.275 0.00349364 0.00348886
6.27 0.00350176 0.00349698
6.265 0.00350992 0.00350512
6.26 0.00351809 0.00351328
6.255 0.0035263 0.00352148
6.25 0.00353453 0.00352969
6.245 0.00354278 0.00353794
6.24 0.00355106 0.00354621
6.235 0.00355937 0.0035545
6.23 0.0035677 0.00356282
6.225 0.00357606 0.00357117
6.22 0.00358444 0.00357954
6.215 0.00359285 0.00358794
6.21 0.00360128 0.00359636
6.205 0.00360974 0.00360481
6.2 0.00361823 0.00361328
6.195 0.00362675 0.00362179
6.19 0.00363529 0.00363032
6.185 0.00364386 0.00363887
6.18 0.00365245 0.00364746
6.175 0.00366107 0.00365607
6.17 0.00366972 0.0036647
6.165 0.00367839 0.00367336
6.16 0.0036871 0.00368205
6.155 0.00369583 0.00369077
6.15 0.00370458 0.00369952
6.145 0.00371337 0.00370829
6.14 0.00372218 0.00371709
6.135 0.00373102 0.00372592
6.13 0.00373989 0.00373477
6.125 0.00374878 0.00374366
6.12 0.00375771 0.00375257
6.115 0.00376666 0.00376151
6.11 0.00377564 0.00377047
6.105 0.00378465 0.00377947
6.1 0.00379368 0.00378849
6.095 0.00380275 0.00379755
6.09 0.00381184 0.00380663
6.085 0.00382096 0.00381574
6.08 0.00383011 0.00382488
6.075 0.0038393 0.00383405
6.07 0.00384851 0.00384324
6.065 0.00385775 0.00385247
6.06 0.00386701 0.00386173
6.055 0.00387631 0.00387101
6.05 0.00388564 0.00388033
6.045 0.003895 0.00388967
6.04 0.00390438 0.00389904
6.035 0.0039138 0.00390845
6.03 0.00392325 0.00391788
6.025 0.00393272 0.00392735
6.02 0.00394223 0.00393684
6.015 0.00395177 0.00394637
6.01 0.00396134 0.00395592
6.005 0.00397094 0.00396551
6 0.00398057 0.00397513
5.995 0.00399023 0.00398478
5.99 0.00399992 0.00399445
5.985 0.00400965 0.00400416
5.98 0.0040194 0.0040139
5.975 0.00402919 0.00402368
5.97 0.004039 0.00403348
5.965 0.00404885 0.00404332
5.96 0.00405874 0.00405319
5.955 0.00406865 0.00406309
5.95 0.0040786 0.00407302
5.945 0.00408857 0.00408298
5.94 0.00409858 0.00409298
5.935 0.00410862 0.00410301
5.93 0.0041187 0.00411307
5.925 0.00412881 0.00412316
5.92 0.00413895 0.00413329
5.915 0.00414912 0.00414344
5.91 0.00415933 0.00415364
5.905 0.00416956 0.00416386
5.9 0.00417984 0.00417412
5.895 0.00419015 0.00418442
5.89 0.00420049 0.00419474
5.885 0.00421086 0.0042051
5.88 0.00422127 0.0042155
5.875 0.00423171 0.00422592
5.87 0.00424219 0.00423638
5.865 0.0042527 0.00424688
5.86 0.00426324 0.00425741
5.855 0.00427382 0.00426798
5.85 0.00428443 0.00427858
5.845 0.00429508 0.00428921
5.84 0.00430577 0.00429988
5.835 0.00431649 0.00431059
5.83 0.00432724 0.00432133
5.825 0.00433803 0.0043321
5.82 0.00434886 0.00434291
5.815 0.00435972 0.00435376
5.81 0.00437062 0.00436464
5.805 0.00438155 0.00437556
5.8 0.00439252 0.00438651
5.795 0.00440353 0.0043975
5.79 0.00441457 0.00440853
5.785 0.00442565 0.0044196
5.78 0.00443677 0.0044307
5.775 0.00444792 0.00444184
5.77 0.00445911 0.00445301
5.765 0.00447034 0.00446422
5.76 0.0044816 0.00447547
5.755 0.0044929 0.00448676
5.75 0.00450424 0.00449808
5.745 0.00451562 0.00450945
5.74 0.00452704 0.00452085
5.735 0.00453849 0.00453229
5.73 0.00454998 0.00454376
5.725 0.00456152 0.00455528
5.72 0.00457309 0.00456683
5.715 0.0045847 0.00457843
5.71 0.00459634 0.00459006
5.705 0.00460803 0.00460173
5.7 0.00461975 0.00461344
5.695 0.00463152 0.00462519
5.69 0.00464332 0.00463698
5.685 0.00465517 0.0046488
5.68 0.00466706 0.00466067
5.675 0.00467898 0.00467258
5.67 0.00469095 0.00468453
5.665 0.00470295 0.00469652
5.66 0.004715 0.00470855
5.655 0.00472709 0.00472062
5.65 0.00473922 0.00473274
5.645 0.00475139 0.00474489
5.64 0.0047636 0.00475708
5.635 0.00477585 0.00476932
5.63 0.00478814 0.0047816
5.625 0.00480048 0.00479391
5.62 0.00481286 0.00480628
5.615 0.00482528 0.00481868
5.61 0.00483774 0.00483113
5.605 0.00485025 0.00484362
5.6 0.0048628 0.00485615
5.595 0.00487539 0.00486872
5.59 0.00488802 0.00488134
5.585 0.0049007 0.004894
5.58 0.00491342 0.0049067
5.575 0.00492618 0.00491945
5.57 0.00493899 0.00493224
5.565 0.00495184 0.00494507
5.56 0.00496474 0.00495795
5.555 0.00497768 0.00497088
5.55 0.00499067 0.00498385
5.545 0.0050037 0.00499686
5.54 0.00501678 0.00500992
5.535 0.0050299 0.00502302
5.53 0.00504306 0.00503617
5.525 0.00505628 0.00504936
5.52 0.00506953 0.0050626
5.515 0.00508284 0.00507589
5.51 0.00509619 0.00508922
5.505 0.00510958 0.0051026
5.5 0.00512303 0.00511602
5.495 0.00513652 0.00512949
5.49 0.00515005 0.00514301
5.485 0.00516364 0.00515658
5.48 0.00517727 0.00517019
5.475 0.00519095 0.00518385
5.47 0.00520467 0.00519756
5.465 0.00521845 0.00521131
5.46 0.00523227 0.00522512
5.455 0.00524614 0.00523897
5.45 0.00526006 0.00525287
5.445 0.00527403 0.00526682
5.44 0.00528805 0.00528082
5.435 0.00530212 0.00529487
5.43 0.00531623 0.00530896
5.425 0.0053304 0.00532311
5.42 0.00534461 0.00533731
5.415 0.00535888 0.00535155
5.41 0.0053732 0.00536585
5.405 0.00538756 0.0053802
5.4 0.00540198 0.00539459
5.395 0.00541645 0.00540904
5.39 0.00543097 0.00542355
5.385 0.00544554 0.0054381
5.38 0.00546017 0.0054527
5.375 0.00547484 0.00546736
5.37 0.00548957 0.00548206
5.365 0.00550435 0.00549682
5.36 0.00551918 0.00551163
5.355 0.00553407 0.0055265
5.35 0.005549 0.00554142
5.345 0.005564 0.00555639
5.34 0.00557904 0.00557141
5.335 0.00559414 0.00558649
5.33 0.00560929 0.00560162
5.325 0.0056245 0.00561681
5.32 0.00563976 0.00563205
5.315 0.00565508 0.00564735
5.31 0.00567045 0.0056627
5.305 0.00568588 0.0056781
5.3 0.00570136 0.00569356
5.295 0.0057169 0.00570908
5.29 0.00573249 0.00572465
5.285 0.00574814 0.00574028
5.28 0.00576385 0.00575597
5.275 0.00577961 0.00577171
5.27 0.00579543 0.00578751
5.265 0.00581131 0.00580336
5.26 0.00582724 0.00581928
5.255 0.00584324 0.00583525
5.25 0.00585929 0.00585128
5.245 0.0058754 0.00586736
5.24 0.00589156 0.00588351
5.235 0.00590779 0.00589971
5.23 0.00592407 0.00591597
5.225 0.00594042 0.0059323
5.22 0.00595682 0.00594868
5.215 0.00597329 0.00596512
5.21 0.00598981 0.00598162
5.205 0.0060064 0.00599818
5.2 0.00602304 0.00601481
5.195 0.00603975 0.00603149
5.19 0.00605651 0.00604823
5.185 0.00607334 0.00606504
5.18 0.00609023 0.00608191
5.175 0.00610719 0.00609884
5.17 0.0061242 0.00611583
5.165 0.00614128 0.00613288
5.16 0.00615842 0.00615
5.155 0.00617563 0.00616718
5.15 0.00619289 0.00618443
5.145 0.00621022 0.00620173
5.14 0.00622762 0.0062191
5.135 0.00624508 0.00623654
5.13 0.0062626 0.00625404
5.125 0.00628019 0.0062716
5.12 0.00629784 0.00628923
5.115 0.00631556 0.00630693
5.11 0.00633335 0.00632469
5.105 0.0063512 0.00634252
5.1 0.00636912 0.00636041
5.095 0.00638711 0.00637837
5.09 0.00640516 0.0063964
5.085 0.00642328 0.0064145
5.08 0.00644147 0.00643266
5.075 0.00645972 0.00645089
5.07 0.00647804 0.00646919
5.065 0.00649644 0.00648755
5.06 0.0065149 0.00650599
5.055 0.00653343 0.00652449
5.05 0.00655203 0.00654307
5.045 0.0065707 0.00656172
5.04 0.00658944 0.00658043
5.035 0.00660825 0.00659922
5.03 0.00662713 0.00661807
5.025 0.00664609 0.006637
5.02 0.00666511 0.006656
5.015 0.00668421 0.00667507
5.01 0.00670337 0.00669421
5.005 0.00672262 0.00671342
5 0.00674193 0.00673271
4.995 0.00676132 0.00675207
4.99 0.00678078 0.00677151
4.985 0.00680032 0.00679102
4.98 0.00681992 0.0068106
4.975 0.00683961 0.00683026
4.97 0.00685937 0.00684999
4.965 0.0068792 0.00686979
4.96 0.00689911 0.00688968
4.955 0.0069191 0.00690963
4.95 0.00693916 0.00692967
4.945 0.0069593 0.00694978
4.94 0.00697951 0.00696997
4.935 0.00699981 0.00699024
4.93 0.00702018 0.00701058
4.925 0.00704063 0.007031
4.92 0.00706116 0.00705151
4.915 0.00708177 0.00707208
4.91 0.00710245 0.00709274
4.905 0.00712322 0.00711348
4.9 0.00714407 0.0071343
4.895 0.00716499 0.0071552
4.89 0.007186 0.00717618
4.885 0.00720709 0.00719724
4.88 0.00722827 0.00721838
4.875 0.00724952 0.00723961
4.87 0.00727086 0.00726091
4.865 0.00729227 0.0072823
4.86 0.00731378 0.00730377
4.855 0.00733536 0.00732533
4.85 0.00735703 0.00734697
4.845 0.00737878 0.00736869
4.84 0.00740062 0.0073905
4.835 0.00742255 0.0074124
4.83 0.00744456 0.00743438
4.825 0.00746665 0.00745644
4.82 0.00748884 0.0074786
4.815 0.00751111 0.00750084
4.81 0.00753346 0.00752316
4.805 0.00755591 0.00754558
4.8 0.00757844 0.00756808
4.795 0.00760106 0.00759067
4.79 0.00762377 0.00761335
4.785 0.00764657 0.00763611
4.78 0.00766946 0.00765897
4.775 0.00769244 0.00768192
4.77 0.00771551 0.00770496
4.765 0.00773868 0.00772809
4.76 0.00776193 0.00775132
4.755 0.00778528 0.00777463
4.75 0.00780872 0.00779804
4.745 0.00783225 0.00782154
4.74 0.00785587 0.00784513
4.735 0.00787959 0.00786882
4.73 0.0079034 0.0078926
4.725 0.00792731 0.00791647
4.72 0.00795132 0.00794044
4.715 0.00797542 0.00796451
4.71 0.00799961 0.00798868
4.705 0.00802391 0.00801294
4.7 0.0080483 0.00803729
4.695 0.00807279 0.00806175
4.69 0.00809737 0.0080863
4.685 0.00812206 0.00811095
4.68 0.00814684 0.0081357
4.675 0.00817172 0.00816055
4.67 0.00819671 0.0081855
4.665 0.00822179 0.00821055
4.66 0.00824698 0.0082357
4.655 0.00827227 0.00826096
4.65 0.00829766 0.00828631
4.645 0.00832315 0.00831177
4.64 0.00834875 0.00833733
4.635 0.00837445 0.008363
4.63 0.00840025 0.00838876
4.625 0.00842616 0.00841464
4.62 0.00845217 0.00844061
4.615 0.00847829 0.0084667
4.61 0.00850452 0.00849289
4.605 0.00853085 0.00851919
4.6 0.00855729 0.00854559
4.595 0.00858384 0.0085721
4.59 0.0086105 0.00859873
4.585 0.00863727 0.00862545
4.58 0.00866414 0.00865229
4.575 0.00869113 0.00867924
4.57 0.00871822 0.0087063
4.565 0.00874543 0.00873347
4.56 0.00877275 0.00876075
4.555 0.00880018 0.00878815
4.55 0.00882773 0.00881566
4.545 0.00885539 0.00884328
4.54 0.00888316 0.00887101
4.535 0.00891105 0.00889886
4.53 0.00893905 0.00892683
4.525 0.00896717 0.00895491
4.52 0.00899541 0.00898311
4.515 0.00902376 0.00901142
4.51 0.00905223 0.00903985
4.505 0.00908082 0.0090684
4.5 0.00910952 0.00909707
4.495 0.00913835 0.00912586
4.49 0.0091673 0.00915476
4.485 0.00919637 0.00918379
4.48 0.00922556 0.00921294
4.475 0.00925487 0.00924221
4.47 0.0092843 0.00927161
4.465 0.00931386 0.00930113
4.46 0.00934354 0.00933077
4.455 0.00937335 0.00936053
4.45 0.00940328 0.00939042
4.445 0.00943333 0.00942043
4.44 0.00946352 0.00945058
4.435 0.00949383 0.00948085
4.43 0.00952427 0.00951124
4.425 0.00955483 0.00954177
4.42 0.00958553 0.00957242
4.415 0.00961636 0.00960321
4.41 0.00964731 0.00963412
4.405 0.0096784 0.00966516
4.4 0.00970962 0.00969634
4.395 0.00974097 0.00972765
4.39 0.00977245 0.00975909
4.385 0.00980407 0.00979067
4.38 0.00983583 0.00982238
4.375 0.00986772 0.00985422
4.37 0.00989974 0.0098862
4.365 0.0099319 0.00991832
4.36 0.0099642 0.00995058
4.355 0.00999664 0.00998297
4.35 0.0100292 0.0100155
4.345 0.0100619 0.0100482
4.34 0.0100948 0.010081
4.335 0.0101278 0.0101139
4.33 0.0101609 0.010147
4.325 0.0101942 0.0101803
4.32 0.0102276 0.0102136
4.315 0.0102612 0.0102472
4.31 0.0102949 0.0102808
4.305 0.0103288 0.0103147
4.3 0.0103628 0.0103486
4.295 0.0103969 0.0103827
4.29 0.0104312 0.010417
4.285 0.0104657 0.0104514
4.28 0.0105003 0.0104859
4.275 0.010535 0.0105206
4.27 0.0105699 0.0105555
4.265 0.010605 0.0105905
4.26 0.0106402 0.0106257
4.255 0.0106756 0.010661
4.25 0.0107111 0.0106964
4.245 0.0107468 0.0107321
4.24 0.0107826 0.0107678
4.235 0.0108186 0.0108038
4.23 0.0108547 0.0108399
4.225 0.010891 0.0108761
4.22 0.0109275 0.0109125
4.215 0.0109641 0.0109491
4.21 0.0110009 0.0109858
4.205 0.0110378 0.0110227
4.2 0.0110749 0.0110598
4.195 0.0111122 0.011097
4.19 0.0111496 0.0111344
4.185 0.0111872 0.0111719
4.18 0.011225 0.0112097
4.175 0.011263 0.0112476
4.17 0.0113011 0.0112856
4.165 0.0113393 0.0113238
4.16 0.0113778 0.0113622
4.155 0.0114164 0.0114008
4.15 0.0114552 0.0114395
4.145 0.0114941 0.0114784
4.14 0.0115333 0.0115175
4.135 0.0115726 0.0115568
4.13 0.0116121 0.0115962
4.125 0.0116517 0.0116358
4.12 0.0116916 0.0116756
4.115 0.0117316 0.0117156
4.11 0.0117718 0.0117557
4.105 0.0118122 0.011796
4.1 0.0118528 0.0118365
4.095 0.0118935 0.0118772
4.09 0.0119344 0.0119181
4.085 0.0119755 0.0119592
4.08 0.0120169 0.0120004
4.075 0.0120583 0.0120419
4.07 0.0121 0.0120835
4.065 0.0121419 0.0121253
4.06 0.0121839 0.0121673
4.055 0.0122262 0.0122095
4.05 0.0122686 0.0122519
4.045 0.0123113 0.0122944
4.04 0.0123541 0.0123372
4.035 0.0123971 0.0123802
4.03 0.0124403 0.0124233
4.025 0.0124838 0.0124667
4.02 0.0125274 0.0125102
4.015 0.0125712 0.012554
4.01 0.0126152 0.012598
4.005 0.0126594 0.0126421
4 0.0127039 0.0126865
3.995 0.0127485 0.0127311
3.99 0.0127933 0.0127758
3.985 0.0128384 0.0128208
3.98 0.0128836 0.012866
3.975 0.0129291 0.0129114
3.97 0.0129747 0.012957
3.965 0.0130206 0.0130028
3.96 0.0130667 0.0130489
3.955 0.013113 0.0130951
3.95 0.0131596 0.0131416
3.945 0.0132063 0.0131882
3.94 0.0132533 0.0132351
3.935 0.0133004 0.0132822
3.93 0.0133478 0.0133296
3.925 0.0133954 0.0133771
3.92 0.0134433 0.0134249
3.915 0.0134914 0.0134729
3.91 0.0135396 0.0135211
3.905 0.0135882 0.0135696
3.9 0.0136369 0.0136183
3.895 0.0136859 0.0136672
3.89 0.0137351 0.0137163
3.885 0.0137845 0.0137657
3.88 0.0138342 0.0138153
3.875 0.0138841 0.0138651
3.87 0.0139343 0.0139152
3.865 0.0139846 0.0139655
3.86 0.0140353 0.0140161
3.855 0.0140861 0.0140668
3.85 0.0141372 0.0141179
3.845 0.0141886 0.0141692
3.84 0.0142401 0.0142207
3.835 0.014292 0.0142724
3.83 0.0143441 0.0143244
3.825 0.0143964 0.0143767
3.82 0.014449 0.0144292
3.815 0.0145018 0.014482
3.81 0.0145549 0.014535
3.805 0.0146082 0.0145882
3.8 0.0146618 0.0146418
3.795 0.0147157 0.0146956
3.79 0.0147698 0.0147496
3.785 0.0148242 0.0148039
3.78 0.0148788 0.0148585
3.775 0.0149337 0.0149133
3.77 0.0149889 0.0149684
3.765 0.0150443 0.0150237
3.76 0.0151 0.0150793
3.755 0.015156 0.0151352
3.75 0.0152122 0.0151914
3.745 0.0152687 0.0152478
3.74 0.0153255 0.0153046
3.735 0.0153826 0.0153615
3.73 0.0154399 0.0154188
3.725 0.0154975 0.0154764
3.72 0.0155555 0.0155342
3.715 0.0156136 0.0155923
3.71 0.0156721 0.0156507
3.705 0.0157309 0.0157094
3.7 0.0157899 0.0157683
3.695 0.0158493 0.0158276
3.69 0.0159089 0.0158871
3.685 0.0159688 0.015947
3.68 0.0160291 0.0160071
3.675 0.0160896 0.0160676
3.67 0.0161504 0.0161283
3.665 0.0162115 0.0161893
3.66 0.0162729 0.0162507
3.655 0.0163347 0.0163123
3.65 0.0163967 0.0163743
3.645 0.016459 0.0164365
3.64 0.0165217 0.0164991
3.635 0.0165846 0.016562
3.63 0.0166479 0.0166251
3.625 0.0167115 0.0166887
3.62 0.0167754 0.0167525
3.615 0.0168396 0.0168166
3.61 0.0169042 0.0168811
3.605 0.0169691 0.0169459
3.6 0.0170343 0.017011
3.595 0.0170998 0.0170764
3.59 0.0171657 0.0171422
3.585 0.0172318 0.0172083
3.58 0.0172984 0.0172747
3.575 0.0173652 0.0173415
3.57 0.0174324 0.0174086
3.565 0.0175 0.017476
3.56 0.0175678 0.0175438
3.555 0.0176361 0.0176119
3.55 0.0177046 0.0176804
3.545 0.0177735 0.0177492
3.54 0.0178428 0.0178184
3.535 0.0179124 0.0178879
3.53 0.0179824 0.0179578
3.525 0.0180527 0.018028
3.52 0.0181234 0.0180986
3.515 0.0181945 0.0181696
3.51 0.0182659 0.0182409
3.505 0.0183377 0.0183126
3.5 0.0184098 0.0183847
3.495 0.0184824 0.0184571
3.49 0.0185552 0.0185299
3.485 0.0186285 0.018603
3.48 0.0187022 0.0186766
3.475 0.0187762 0.0187505
3.47 0.0188506 0.0188248
3.465 0.0189254 0.0188995
3.46 0.0190006 0.0189746
3.455 0.0190762 0.0190501
3.45 0.0191521 0.0191259
3.445 0.0192285 0.0192022
3.44 0.0193053 0.0192789
3.435 0.0193824 0.0193559
3.43 0.01946 0.0194334
3.425 0.0195379 0.0195112
3.42 0.0196163 0.0195895
3.415 0.0196951 0.0196682
3.41 0.0197743 0.0197473
3.405 0.0198539 0.0198268
3.4 0.0199339 0.0199067
3.395 0.0200144 0.019987
3.39 0.0200953 0.0200678
3.385 0.0201766 0.020149
3.38 0.0202583 0.0202306
3.375 0.0203405 0.0203126
3.37 0.0204231 0.0203951
3.365 0.0205061 0.020478
3.36 0.0205896 0.0205614
3.355 0.0206735 0.0206452
3.35 0.0207578 0.0207295
3.345 0.0208427 0.0208142
3.34 0.0209279 0.0208993
3.335 0.0210136 0.0209849
3.33 0.0210998 0.021071
3.325 0.0211865 0.0211575
3.32 0.0212736 0.0212445
3.315 0.0213611 0.0213319
3.31 0.0214492 0.0214198
3.305 0.0215377 0.0215082
3.3 0.0216266 0.0215971
3.295 0.0217161 0.0216864
3.29 0.0218061 0.0217762
3.285 0.0218965 0.0218665
3.28 0.0219874 0.0219573
3.275 0.0220788 0.0220486
3.27 0.0221707 0.0221404
3.265 0.0222631 0.0222327
3.26 0.022356 0.0223255
3.255 0.0224494 0.0224187
3.25 0.0225434 0.0225125
3.245 0.0226378 0.0226068
3.24 0.0227327 0.0227017
3.235 0.0228282 0.022797
3.23 0.0229242 0.0228928
3.225 0.0230207 0.0229892
3.22 0.0231177 0.0230861
3.215 0.0232153 0.0231836
3.21 0.0233134 0.0232815
3.205 0.0234121 0.02338
3.2 0.0235113 0.0234791
3.195 0.023611 0.0235787
3.19 0.0237113 0.0236788
3.185 0.0238121 0.0237796
3.18 0.0239135 0.0238808
3.175 0.0240155 0.0239826
3.17 0.024118 0.024085
3.165 0.0242211 0.024188
3.16 0.0243248 0.0242915
3.155 0.024429 0.0243956
3.15 0.0245338 0.0245003
3.145 0.0246392 0.0246055
3.14 0.0247452 0.0247114
3.135 0.0248518 0.0248178
3.13 0.024959 0.0249249
3.125 0.0250668 0.0250325
3.12 0.0251752 0.0251408
3.115 0.0252842 0.0252496
3.11 0.0253938 0.0253591
3.105 0.025504 0.0254692
3.1 0.0256149 0.0255799
3.095 0.0257264 0.0256912
3.09 0.0258385 0.0258031
3.085 0.0259512 0.0259157
3.08 0.0260646 0.026029
3.075 0.0261786 0.0261428
3.07 0.0262933 0.0262573
3.065 0.0264086 0.0263725
3.06 0.0265246 0.0264883
3.055 0.0266412 0.0266048
3.05 0.0267585 0.026722
3.045 0.0268765 0.0268398
3.04 0.0269952 0.0269583
3.035 0.0271145 0.0270774
3.03 0.0272345 0.0271973
3.025 0.0273552 0.0273178
3.02 0.0274766 0.0274391
3.015 0.0275987 0.027561
3.01 0.0277215 0.0276836
3.005 0.027845 0.027807
3 0.0279693 0.027931
2.995 0.0280942 0.0280558
2.99 0.0282199 0.0281813
2.985 0.0283462 0.0283075
2.98 0.0284734 0.0284344
2.975 0.0286012 0.0285621
2.97 0.0287299 0.0286906
2.965 0.0288592 0.0288197
2.96 0.0289893 0.0289497
2.955 0.0291202 0.0290804
2.95 0.0292518 0.0292118
2.945 0.0293842 0.0293441
2.94 0.0295174 0.0294771
2.935 0.0296514 0.0296108
2.93 0.0297861 0.0297454
2.925 0.0299217 0.0298808
2.92 0.030058 0.0300169
2.915 0.0301952 0.0301539
2.91 0.0303331 0.0302917
2.905 0.0304719 0.0304302
2.9 0.0306115 0.0305697
2.895 0.0307519 0.0307099
2.89 0.0308932 0.0308509
2.885 0.0310353 0.0309928
2.88 0.0311782 0.0311356
2.875 0.031322 0.0312792
2.87 0.0314667 0.0314236
2.865 0.0316122 0.031569
2.86 0.0317586 0.0317151
2.855 0.0319058 0.0318622
2.85 0.032054 0.0320101
2.845 0.032203 0.032159
2.84 0.0323529 0.0323087
2.835 0.0325037 0.0324593
2.83 0.0326555 0.0326108
2.825 0.0328081 0.0327633
2.82 0.0329617 0.0329166
2.815 0.0331162 0.0330709
2.81 0.0332716 0.0332261
2.805 0.033428 0.0333823
2.8 0.0335854 0.0335394
2.795 0.0337436 0.0336975
2.79 0.0339029 0.0338565
2.785 0.0340631 0.0340165
2.78 0.0342243 0.0341775
2.775 0.0343865 0.0343394
2.77 0.0345496 0.0345024
2.765 0.0347138 0.0346663
2.76 0.034879 0.0348313
2.755 0.0350452 0.0349972
2.75 0.0352124 0.0351642
2.745 0.0353806 0.0353322
2.74 0.0355499 0.0355013
2.735 0.0357202 0.0356713
2.73 0.0358916 0.0358425
2.725 0.036064 0.0360147
2.72 0.0362375 0.0361879
2.715 0.036412 0.0363623
2.71 0.0365877 0.0365377
2.705 0.0367644 0.0367142
2.7 0.0369423 0.0368918
2.695 0.0371212 0.0370705
2.69 0.0373013 0.0372503
2.685 0.0374825 0.0374312
2.68 0.0376648 0.0376133
2.675 0.0378483 0.0377965
2.67 0.0380329 0.0379809
2.665 0.0382187 0.0381664
2.66 0.0384056 0.0383531
2.655 0.0385937 0.038541
2.65 0.038783 0.03873
2.645 0.0389735 0.0389202
2.64 0.0391652 0.0391117
2.635 0.0393581 0.0393043
2.63 0.0395523 0.0394982
2.625 0.0397476 0.0396933
2.62 0.0399442 0.0398896
2.615 0.0401421 0.0400872
2.61 0.0403412 0.040286
2.605 0.0405416 0.0404862
2.6 0.0407433 0.0406875
2.595 0.0409462 0.0408902
2.59 0.0411504 0.0410942
2.585 0.041356 0.0412994
2.58 0.0415629 0.041506
2.575 0.0417711 0.0417139
2.57 0.0419806 0.0419232
2.565 0.0421915 0.0421338
2.56 0.0424037 0.0423457
2.555 0.0426173 0.0425591
2.55 0.0428323 0.0427738
2.545 0.0430487 0.0429898
2.54 0.0432665 0.0432073
2.535 0.0434857 0.0434262
2.53 0.0437063 0.0436465
2.525 0.0439284 0.0438683
2.52 0.0441519 0.0440915
2.515 0.0443768 0.0443161
2.51 0.0446032 0.0445423
2.505 0.0448311 0.0447698
2.5 0.0450605 0.0449989
2.495 0.0452914 0.0452295
2.49 0.0455238 0.0454616
2.485 0.0457578 0.0456952
2.48 0.0459933 0.0459304
2.475 0.0462303 0.0461671
2.47 0.0464689 0.0464053
2.465 0.046709 0.0466451
2.46 0.0469508 0.0468866
2.455 0.0471941 0.0471296
2.45 0.0474391 0.0473742
2.445 0.0476857 0.0476204
2.44 0.0479339 0.0478683
2.435 0.0481837 0.0481179
2.43 0.0484353 0.048369
2.425 0.0486885 0.0486219
2.42 0.0489434 0.0488765
2.415 0.0492 0.0491327
2.41 0.0494583 0.0493907
2.405 0.0497184 0.0496504
2.4 0.0499801 0.0499118
2.395 0.0502437 0.050175
2.39 0.050509 0.05044
2.385 0.0507761 0.0507067
2.38 0.051045 0.0509752
2.375 0.0513158 0.0512456
2.37 0.0515883 0.0515178
2.365 0.0518627 0.0517918
2.36 0.052139 0.0520677
2.355 0.0524171 0.0523454
2.35 0.0526971 0.0526251
2.345 0.0529791 0.0529066
2.34 0.0532629 0.0531901
2.335 0.0535487 0.0534755
2.33 0.0538364 0.0537628
2.325 0.0541261 0.0540521
2.32 0.0544178 0.0543434
2.315 0.0547115 0.0546366
2.31 0.0550071 0.0549319
2.305 0.0553049 0.0552292
2.3 0.0556046 0.0555286
2.295 0.0559065 0.05583
2.29 0.0562104 0.0561335
2.285 0.0565164 0.0564391
2.28 0.0568245 0.0567468
2.275 0.0571347 0.0570566
2.27 0.0574471 0.0573686
2.265 0.0577617 0.0576827
2.26 0.0580785 0.0579991
2.255 0.0583974 0.0583176
2.25 0.0587186 0.0586383
2.245 0.059042 0.0589613
2.24 0.0593677 0.0592865
2.235 0.0596956 0.059614
2.23 0.0600259 0.0599438
2.225 0.0603584 0.0602759
2.22 0.0606933 0.0606103
2.215 0.0610305 0.0609471
2.21 0.0613701 0.0612862
2.205 0.0617121 0.0616277
2.2 0.0620565 0.0619716
2.195 0.0624033 0.062318
2.19 0.0627526 0.0626668
2.185 0.0631044 0.0630181
2.18 0.0634586 0.0633718
2.175 0.0638153 0.0637281
2.17 0.0641746 0.0640869
2.165 0.0645364 0.0644482
2.16 0.0649009 0.0648121
2.155 0.0652679 0.0651786
2.15 0.0656375 0.0655477
2.145 0.0660097 0.0659195
2.14 0.0663846 0.0662939
2.135 0.0667622 0.0666709
2.13 0.0671425 0.0670507
2.125 0.0675255 0.0674332
2.12 0.0679113 0.0678185
2.115 0.0682999 0.0682065
2.11 0.0686912 0.0685973
2.105 0.0690854 0.0689909
2.1 0.0694824 0.0693874
2.095 0.0698822 0.0697867
2.09 0.070285 0.0701889
2.085 0.0706907 0.070594
2.08 0.0710993 0.0710021
2.075 0.0715109 0.0714131
2.07 0.0719254 0.0718271
2.065 0.072343 0.0722441
2.06 0.0727636 0.0726641
2.055 0.0731873 0.0730873
2.05 0.0736141 0.0735134
2.045 0.074044 0.0739427
2.04 0.074477 0.0743752
2.035 0.0749132 0.0748108
2.03 0.0753526 0.0752496
2.025 0.0757952 0.0756916
2.02 0.0762411 0.0761369
2.015 0.0766903 0.0765854
2.01 0.0771427 0.0770372
2.005 0.0775985 0.0774924
2 0.0780576 0.0779509
1.995 0.0785202 0.0784128
1.99 0.0789861 0.0788781
1.985 0.0794555 0.0793468
1.98 0.0799284 0.0798191
1.975 0.0804047 0.0802948
1.97 0.0808846 0.080774
1.965 0.0813681 0.0812569
1.96 0.0818552 0.0817433
1.955 0.0823459 0.0822333
1.95 0.0828402 0.0827269
1.945 0.0833383 0.0832243
1.94 0.08384 0.0837254
1.935 0.0843455 0.0842302
1.93 0.0848548 0.0847387
1.925 0.0853679 0.0852511
1.92 0.0858848 0.0857674
1.915 0.0864056 0.0862875
1.91 0.0869303 0.0868115
1.905 0.087459 0.0873394
1.9 0.0879916 0.0878713
1.895 0.0885283 0.0884072
1.89 0.089069 0.0889472
1.885 0.0896138 0.0894912
1.88 0.0901626 0.0900394
1.875 0.0907157 0.0905916
1.87 0.0912729 0.0911481
1.865 0.0918343 0.0917087
1.86 0.0924 0.0922737
1.855 0.09297 0.0928428
1.85 0.0935443 0.0934164
1.845 0.0941229 0.0939942
1.84 0.094706 0.0945765
1.835 0.0952935 0.0951632
1.83 0.0958854 0.0957543
1.825 0.0964819 0.09635
1.82 0.0970829 0.0969502
1.815 0.0976885 0.0975549
1.81 0.0982987 0.0981643
1.805 0.0989136 0.0987784
1.8 0.0995332 0.0993971
1.795 0.100158 0.100021
1.79 0.100787 0.100649
1.785 0.101421 0.101282
1.78 0.102059 0.10192
1.775 0.102703 0.102563
1.77 0.103352 0.10321
1.765 0.104005 0.103863
1.76 0.104664 0.104521
1.755 0.105328 0.105184
1.75 0.105996 0.105851
1.745 0.10667 0.106524
1.74 0.107349 0.107203
1.735 0.108034 0.107886
1.73 0.108723 0.108575
1.725 0.109418 0.109269
1.72 0.110119 0.109968
1.715 0.110824 0.110673
1.71 0.111536 0.111383
1.705 0.112252 0.112099
1.7 0.112975 0.11282
1.695 0.113702 0.113547
1.69 0.114436 0.114279
1.685 0.115175 0.115017
1.68 0.11592 0.115761
1.675 0.11667 0.116511
1.67 0.117426 0.117266
1.665 0.118189 0.118027
1.66 0.118957 0.118794
1.655 0.119731 0.119567
1.65 0.120511 0.120346
1.645 0.121297 0.121131
1.64 0.122089 0.121922
1.635 0.122888 0.122719
1.63 0.123692 0.123523
1.625 0.124503 0.124332
1.62 0.12532 0.125148
1.615 0.126143 0.12597
1.61 0.126973 0.126799
1.605 0.127809 0.127634
1.6 0.128651 0.128475
1.595 0.1295 0.129323
1.59 0.130356 0.130178
1.585 0.131218 0.131039
1.58 0.132087 0.131906
1.575 0.132963 0.132781
1.57 0.133845 0.133662
1.565 0.134734 0.13455
1.56 0.13563 0.135444
1.555 0.136533 0.136346
1.55 0.137442 0.137255
1.545 0.138359 0.13817
1.54 0.139283 0.139093
1.535 0.140214 0.140022
1.53 0.141152 0.140959
1.525 0.142097 0.141903
1.52 0.143049 0.142854
1.515 0.144009 0.143812
1.51 0.144976 0.144778
1.505 0.14595 0.14575
1.5 0.146932 0.146731
1.495 0.147921 0.147719
1.49 0.148917 0.148714
1.485 0.149921 0.149716
1.48 0.150933 0.150727
1.475 0.151952 0.151745
1.47 0.152979 0.15277
1.465 0.154014 0.153803
1.46 0.155056 0.154844
1.455 0.156106 0.155893
1.45 0.157164 0.156949
1.445 0.15823 0.158014
1.44 0.159304 0.159086
1.435 0.160385 0.160166
1.43 0.161475 0.161254
1.425 0.162572 0.16235
1.42 0.163677 0.163454
1.415 0.164791 0.164566
1.41 0.165912 0.165686
1.405 0.167042 0.166814
1.4 0.16818 0.16795
1.395 0.169326 0.169094
1.39 0.17048 0.170246
1.385 0.171642 0.171407
1.38 0.172812 0.172576
1.375 0.173991 0.173753
1.37 0.175177 0.174938
1.365 0.176372 0.176131
1.36 0.177576 0.177333
1.355 0.178787 0.178543
1.35 0.180007 0.179761
1.345 0.181235 0.180987
1.34 0.182471 0.182222
1.335 0.183715 0.183464
1.33 0.184968 0.184715
1.325 0.186229 0.185974
1.32 0.187498 0.187242
1.315 0.188775 0.188517
1.31 0.19006 0.189801
1.305 0.191354 0.191092
1.3 0.192655 0.192392
1.295 0.193965 0.1937
1.29 0.195282 0.195015
1.285 0.196608 0.196339
1.28 0.197941 0.19767
1.275 0.199282 0.19901
1.27 0.200631 0.200357
1.265 0.201988 0.201711
1.26 0.203352 0.203074
1.255 0.204723 0.204443
1.25 0.206102 0.20582
1.245 0.207489 0.207205
1.24 0.208882 0.208597
1.235 0.210283 0.209995
1.23 0.21169 0.211401
1.225 0.213105 0.212813
1.22 0.214526 0.214233
1.215 0.215953 0.215658
1.21 0.217387 0.21709
1.205 0.218827 0.218528
1.2 0.220274 0.219972
1.195 0.221725 0.221422
1.19 0.223183 0.222878
1.185 0.224646 0.224339
1.18 0.226114 0.225804
1.175 0.227586 0.227275
1.17 0.229064 0.228751
1.165 0.230546 0.23023
1.16 0.232031 0.231714
1.155 0.233521 0.233202
1.15 0.235014 0.234692
1.145 0.23651 0.236186
1.14 0.238008 0.237683
1.135 0.239509 0.239182
1.13 0.241012 0.240682
1.125 0.242516 0.242185
1.12 0.244022 0.243688
1.115 0.245528 0.245192
1.11 0.247034 0.246696
1.105 0.248539 0.248199
1.1 0.250044 0.249702
1.095 0.251547 0.251203
1.09 0.253048 0.252702
1.085 0.254546 0.254198
1.08 0.256041 0.255691
1.075 0.257531 0.257179
1.07 0.259017 0.258663
1.065 0.260498 0.260142
1.06 0.261972 0.261614
1.055 0.263439 0.263079
1.05 0.264899 0.264536
1.045 0.266349 0.265985
1.04 0.26779 0.267424
1.035 0.26922 0.268852
1.03 0.270639 0.270269
1.025 0.272045 0.271673
1.02 0.273437 0.273063
1.015 0.274814 0.274438
1.01 0.276175 0.275798
1.005 0.277519 0.27714
1 0.278845 0.278464
0.995 0.280151 0.279768
0.99 0.281436 0.281051
0.985 0.282698 0.282312
0.98 0.283936 0.283548
0.975 0.285149 0.284759
0.97 0.286335 0.285944
0.965 0.287492 0.287099
0.96 0.288619 0.288225
0.955 0.289714 0.289318
0.95 0.290776 0.290378
0.945 0.291801 0.291402
0.94 0.29279 0.292389
0.935 0.293738 0.293337
0.93 0.294646 0.294243
0.925 0.295509 0.295105
0.92 0.296328 0.295922
0.915 0.297098 0.296692
0.91 0.297818 0.297411
0.905 0.298486 0.298078
0.9 0.2991 0.298691
0.895 0.299656 0.299246
0.89 0.300153 0.299743
0.885 0.300588 0.300177
0.88 0.300958 0.300547
0.875 0.301261 0.300849
0.87 0.301494 0.301082
0.865 0.301655 0.301243
0.86 0.301741 0.301328
0.855 0.301749 0.301336
0.85 0.301675 0.301263
0.845 0.301519 0.301107
0.84 0.301276 0.300864
0.835 0.300944 0.300532
0.83 0.30052 0.300109
0.825 0.300001 0.299591
0.82 0.299384 0.298975
0.815 0.298667 0.298259
0.81 0.297847 0.297439
0.805 0.29692 0.296514
0.8 0.295885 0.295481
0.795 0.294739 0.294336
0.79 0.293479 0.293077
0.785 0.292102 0.291703
0.78 0.290607 0.290209
0.775 0.28899 0.288595
0.77 0.287251 0.286858
0.765 0.285386 0.284996
0.76 0.283394 0.283006
0.755 0.281273 0.280888
0.75 0.279022 0.27864
0.745 0.276639 0.276261
0.74 0.274123 0.273748
0.735 0.271473 0.271102
0.73 0.268689 0.268322
0.725 0.265771 0.265407
0.72 0.262717 0.262357
0.715 0.259528 0.259173
0.71 0.256205 0.255855
0.705 0.252749 0.252403
0.7 0.24916 0.248819
0.695 0.245441 0.245105
0.69 0.241592 0.241262
0.685 0.237617 0.237292
0.68 0.233517 0.233198
0.675 0.229297 0.228983
0.67 0.224959 0.224651
0.665 0.220506 0.220205
0.66 0.215945 0.21565
0.655 0.211278 0.210989
0.65 0.206512 0.206229
0.645 0.201651 0.201375
0.64 0.196702 0.196433
0.635 0.19167 0.191408
0.63 0.186563 0.186308
0.625 0.181388 0.18114
0.62 0.176152 0.175911
0.615 0.170862 0.170629
0.61 0.165528 0.165302
0.605 0.160157 0.159938
0.6 0.154758 0.154547
0.595 0.14934 0.149136
0.59 0.143913 0.143716
0.585 0.138485 0.138296
0.58 0.133066 0.132884
0.575 0.127666 0.127492
0.57 0.122295 0.122127
0.565 0.116961 0.116801
0.56 0.111676 0.111523
0.555 0.106448 0.106302
0.55 0.101287 0.101149
0.545 0.0962036 0.0960721
0.54 0.0912057 0.091081
0.535 0.0863028 0.0861848
0.53 0.0815038 0.0813923
0.525 0.076817 0.0767119
0.52 0.0722505 0.0721517
0.515 0.0678121 0.0677194
0.51 0.0635091 0.0634223
0.505 0.0593482 0.0592671
0.5 0.0553357 0.0552601
0.495 0.0514774 0.051407
0.49 0.0477783 0.0477129
0.485 0.044243 0.0441825
0.48 0.0408754 0.0408195
0.475 0.0376787 0.0376272
0.47 0.0346555 0.0346081
0.465 0.0318076 0.0317641
0.46 0.0291362 0.0290964
0.455 0.0266418 0.0266053
0.45 0.0243239 0.0242907
0.445 0.0221817 0.0221514
0.44 0.0202133 0.0201857
0.435 0.0184164 0.0183912
0.43 0.0167878 0.0167648
0.425 0.0153236 0.0153026
0.42 0.0140193 0.0140002
0.415 0.0128699 0.0128523
0.41 0.0118696 0.0118534
0.405 0.0110122 0.0109971
0.4 0.0102907 0.0102766
0.395 0.00969784 0.00968457
0.39 0.00922593 0.00921331
0.385 0.00886681 0.00885469
0.38 0.00861204 0.00860026
0.375 0.00845289 0.00844133
0.37 0.00838045 0.00836899
0.365 0.00838568 0.00837421
0.36 0.00845947 0.0084479
0.355 0.00859272 0.00858097
0.35 0.00877643 0.00876443
0.345 0.00900174 0.00898943
0.34 0.00926001 0.00924735
0.335 0.00954292 0.00952987
0.33 0.00984248 0.00982902
0.325 0.0101512 0.0101373
0.32 0.0104619 0.0104475
0.315 0.0107681 0.0107533
0.31 0.0110638 0.0110486
0.305 0.0113437 0.0113281
0.3 0.011603 0.0115871
0.295 0.0118376 0.0118214
0.29 0.0120442 0.0120277
0.285 0.0122199 0.0122032
0.28 0.0123627 0.0123458
0.275 0.0124709 0.0124538
0.27 0.0125436 0.0125265
0.265 0.0125804 0.0125632
0.26 0.0125815 0.0125643
0.255 0.0125473 0.0125301
0.25 0.0124787 0.0124616
0.245 0.012377 0.0123601
0.24 0.0122438 0.012227
0.235 0.0120807 0.0120642
0.23 0.0118898 0.0118735
0.225 0.011673 0.011657
0.22 0.0114325 0.0114168
0.215 0.0111704 0.0111551
0.21 0.0108889 0.010874
0.205 0.0105902 0.0105757
0.2 0.0102763 0.0102623
0.195 0.0099493 0.0099357
0.19 0.00961111 0.00959796
0.185 0.0092636 0.00925093
0.18 0.00890856 0.00889638
0.175 0.00854768 0.00853599
0.17 0.00818255 0.00817136
0.165 0.00781466 0.00780398
0.16 0.00744543 0.00743525
0.155 0.00707618 0.00706651
0.15 0.00670815 0.00669898
0.145 0.0063425 0.00633383
0.14 0.00598032 0.00597214
0.135 0.00562262 0.00561493
0.13 0.00527035 0.00526314
0.125 0.00492441 0.00491768
0.12 0.00458562 0.00457935
0.115 0.00425476 0.00424894
0.11 0.00393256 0.00392718
0.105 0.00361968 0.00361473
0.1 0.00331677 0.00331224
0.095 0.00302441 0.00302028
0.09 0.00274315 0.0027394
0.085 0.0024735 0.00247012
0.08 0.00221594 0.00221291
0.075 0.0019709 0.0019682
0.07 0.00173878 0.00173641
0.065 0.00151998 0.0015179
0.06 0.00131483 0.00131303
0.055 0.00112365 0.00112212
0.05 0.000946728 0.000945434
0.045 0.000784318 0.000783245
0.04 0.000636678 0.000635807
0.035 0.000504365 0.000503675
0.03 0.000390096 0.000389563
0.025 0.000302927 0.000302513
0.02 0.000245955 0.000245619
0.015 0.000170761 0.000170527
0.01 3.55525e-05 3.55039e-05
0.005 -4.12765e-05 -4.122e-05
-1.63468e-13 -6.44598e-08 -6.43716e-08


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.75Lambda0.5Nc1ClassicOneLoop/GApOneLoop.txt <==
-22.3723 -0.00200242 4.48756e-05
-22.1768 -0.00203796 4.60768e-05
-22.0165 -0.00206781 4.7094e-05
-21.8747 -0.00209478 4.80194e-05
-21.7448 -0.00211993 4.88878e-05
-21.6237 -0.0021438 4.97168e-05
-21.5093 -0.00216672 5.05172e-05
-21.4004 -0.0021889 5.12957e-05
-21.2959 -0.00221048 5.20571e-05
-21.1952 -0.00223158 5.28051e-05
-21.0979 -0.00225228 5.35423e-05
-21.0034 -0.00227263 5.42708e-05
-20.9115 -0.0022927 5.49922e-05
-20.8219 -0.00231253 5.57079e-05
-20.7344 -0.00233215 5.64191e-05
-20.6487 -0.00235158 5.71268e-05
-20.5648 -0.00237086 5.78317e-05
-20.4825 -0.00239001 5.85346e-05
-20.4016 -0.00240904 5.9236e-05
-20.3222 -0.00242797 5.99366e-05
-20.244 -0.00244682 6.06368e-05
-20.1669 -0.0024656 6.1337e-05
-20.091 -0.00248431 6.20377e-05
-20.0162 -0.00250298 6.27392e-05
-19.9423 -0.00252161 6.34418e-05
-19.8694 -0.0025402 6.41458e-05
-19.7974 -0.00255877 6.48516e-05
-19.7262 -0.00257733 6.55592e-05
-19.6558 -0.00259587 6.62691e-05
-19.5862 -0.00261442 6.69814e-05
-19.5173 -0.00263296 6.76963e-05
-19.4491 -0.00265151 6.8414e-05
-19.3816 -0.00267007 6.91347e-05
-19.3147 -0.00268865 6.98586e-05
-19.2484 -0.00270725 7.05859e-05
-19.1828 -0.00272588 7.13167e-05
-19.1177 -0.00274453 7.20512e-05
-19.0531 -0.00276322 7.27894e-05
-18.9891 -0.00278195 7.35317e-05
-18.9255 -0.00280071 7.42781e-05
-18.8625 -0.00281952 7.50287e-05
-18.8 -0.00283838 7.57837e-05
-18.7379 -0.00285728 7.65432e-05
-18.6762 -0.00287623 7.73074e-05
-18.615 -0.00289525 7.80763e-05
-18.5542 -0.00291431 7.88501e-05
-18.4938 -0.00293344 7.9629e-05
-18.4338 -0.00295263 8.04129e-05
-18.3742 -0.00297189 8.12021e-05
-18.3149 -0.00299121 8.19966e-05
-18.256 -0.00301061 8.27967e-05
-18.1975 -0.00303007 8.36023e-05
-18.1393 -0.00304961 8.44136e-05
-18.0815 -0.00306923 8.52307e-05
-18.0239 -0.00308892 8.60537e-05
-17.9667 -0.00310869 8.68827e-05
-17.9098 -0.00312855 8.77179e-05
-17.8532 -0.00314849 8.85593e-05
-17.7969 -0.00316852 8.94071e-05
-17.7408 -0.00318864 9.02614e-05
-17.6851 -0.00320884 9.11222e-05
-17.6296 -0.00322914 9.19897e-05
-17.5744 -0.00324953 9.2864e-05
-17.5195 -0.00327002 9.37452e-05
-17.4648 -0.00329061 9.46334e-05
-17.4104 -0.00331129 9.55287e-05
-17.3562 -0.00333208 9.64312e-05
-17.3022 -0.00335297 9.73411e-05
-17.2485 -0.00337396 9.82585e-05
-17.195 -0.00339506 9.91834e-05
-17.1418 -0.00341627 0.000100116
-17.0887 -0.00343759 0.000101056
-17.0359 -0.00345902 0.000102005
-16.9833 -0.00348057 0.000102961
-16.9309 -0.00350223 0.000103925
-16.8787 -0.003524 0.000104898
-16.8268 -0.0035459 0.000105879
-16.775 -0.00356791 0.000106869
-16.7234 -0.00359005 0.000107867
-16.672 -0.00361232 0.000108874
-16.6208 -0.0036347 0.000109889
-16.5697 -0.00365722 0.000110914
-16.5189 -0.00367986 0.000111948
-16.4682 -0.00370264 0.000112991
-16.4177 -0.00372555 0.000114043
-16.3674 -0.00374859 0.000115105
-16.3172 -0.00377177 0.000116176
-16.2672 -0.00379509 0.000117258
-16.2174 -0.00381855 0.000118349
-16.1677 -0.00384214 0.00011945
-16.1182 -0.00386589 0.000120561
-16.0689 -0.00388977 0.000121683
-16.0197 -0.00391381 0.000122815
-15.9706 -0.00393799 0.000123957
-15.9217 -0.00396233 0.00012511
-15.873 -0.00398681 0.000126274
-15.8243 -0.00401145 0.000127449
-15.7759 -0.00403625 0.000128635
-15.7276 -0.00406121 0.000129833
-15.6794 -0.00408632 0.000131042
-15.6313 -0.0041116 0.000132262
-15.5834 -0.00413704 0.000133495
-15.5356 -0.00416265 0.000134739
-15.488 -0.00418842 0.000135995
-15.4404 -0.00421437 0.000137264
-15.393 -0.00424049 0.000138544
-15.3458 -0.00426678 0.000139838
-15.2986 -0.00429325 0.000141144
-15.2516 -0.00431989 0.000142463
-15.2047 -0.00434672 0.000143795
-15.1579 -0.00437372 0.000145141
-15.1112 -0.00440092 0.0001465
-15.0647 -0.00442829 0.000147872
-15.0182 -0.00445586 0.000149258
-14.9719 -0.00448362 0.000150659
-14.9257 -0.00451157 0.000152073
-14.8796 -0.00453971 0.000153502
-14.8336 -0.00456806 0.000154945
-14.7877 -0.0045966 0.000156403
-14.7419 -0.00462535 0.000157877
-14.6962 -0.0046543 0.000159365
-14.6506 -0.00468345 0.000160868
-14.6052 -0.00471282 0.000162388
-14.5598 -0.0047424 0.000163923
-14.5145 -0.00477219 0.000165474
-14.4693 -0.00480219 0.000167041
-14.4243 -0.00483242 0.000168625
-14.3793 -0.00486287 0.000170225
-14.3344 -0.00489354 0.000171842
-14.2896 -0.00492444 0.000173477
-14.2449 -0.00495556 0.000175129
-14.2003 -0.00498692 0.000176798
-14.1558 -0.00501852 0.000178485
-14.1113 -0.00505035 0.000180191
-14.067 -0.00508242 0.000181915
-14.0227 -0.00511473 0.000183657
-13.9786 -0.00514729 0.000185418
-13.9345 -0.0051801 0.000187199
-13.8905 -0.00521315 0.000188999
-13.8466 -0.00524646 0.000190818
-13.8028 -0.00528003 0.000192658
-13.759 -0.00531386 0.000194518
-13.7153 -0.00534795 0.000196398
-13.6718 -0.00538231 0.000198299
-13.6283 -0.00541694 0.000200222
-13.5848 -0.00545184 0.000202165
-13.5415 -0.00548701 0.000204131
-13.4982 -0.00552246 0.000206118
-13.455 -0.0055582 0.000208128
-13.4119 -0.00559422 0.000210161
-13.3689 -0.00563053 0.000212216
-13.3259 -0.00566713 0.000214295
-13.283 -0.00570402 0.000216398
-13.2402 -0.00574122 0.000218525
-13.1974 -0.00577871 0.000220676
-13.1547 -0.00581652 0.000222851
-13.1121 -0.00585463 0.000225052
-13.0696 -0.00589306 0.000227279
-13.0271 -0.0059318 0.000229531
-12.9847 -0.00597086 0.000231809
-12.9424 -0.00601025 0.000234114
-12.9001 -0.00604997 0.000236446
-12.8579 -0.00609002 0.000238806
-12.8158 -0.0061304 0.000241193
-12.7737 -0.00617113 0.000243609
-12.7317 -0.0062122 0.000246053
-12.6898 -0.00625362 0.000248526
-12.6479 -0.00629539 0.000251029
-12.6061 -0.00633752 0.000253561
-12.5643 -0.00638001 0.000256125
-12.5226 -0.00642287 0.000258719
-12.481 -0.00646609 0.000261344
-12.4394 -0.0065097 0.000264001
-12.3979 -0.00655368 0.000266691
-12.3565 -0.00659805 0.000269413
-12.3151 -0.0066428 0.000272169
-12.2738 -0.00668795 0.000274959
-12.2325 -0.0067335 0.000277783
-12.1913 -0.00677945 0.000280642
-12.1501 -0.00682581 0.000283536
-12.109 -0.00687259 0.000286466
-12.068 -0.00691978 0.000289433
-12.027 -0.0069674 0.000292437
-11.986 -0.00701545 0.000295479
-11.9452 -0.00706393 0.000298559
-11.9043 -0.00711286 0.000301678
-11.8636 -0.00716223 0.000304836
-11.8228 -0.00721205 0.000308035
-11.7822 -0.00726233 0.000311275
-11.7415 -0.00731307 0.000314556
-11.701 -0.00736428 0.000317879
-11.6605 -0.00741597 0.000321245
-11.62 -0.00746814 0.000324655
-11.5796 -0.0075208 0.000328108
-11.5392 -0.00757395 0.000331607
-11.4989 -0.00762761 0.000335152
-11.4587 -0.00768177 0.000338743
-11.4184 -0.00773644 0.000342381
-11.3783 -0.00779164 0.000346067
-11.3381 -0.00784736 0.000349802
-11.2981 -0.00790362 0.000353586
-11.2581 -0.00796042 0.000357421
-11.2181 -0.00801777 0.000361307
-11.1781 -0.00807567 0.000365245
-11.1383 -0.00813414 0.000369237
-11.0984 -0.00819318 0.000373282
-11.0586 -0.0082528 0.000377382
-11.0189 -0.00831301 0.000381538
-10.9792 -0.00837381 0.00038575
-10.9395 -0.00843521 0.00039002
-10.8999 -0.00849722 0.000394349
-10.8603 -0.00855986 0.000398737
-10.8208 -0.00862312 0.000403186
-10.7813 -0.00868702 0.000407697
-10.7418 -0.00875156 0.000412271
-10.7024 -0.00881676 0.000416909
-10.6631 -0.00888262 0.000421611
-10.6238 -0.00894915 0.00042638
-10.5845 -0.00901637 0.000431216
-10.5452 -0.00908428 0.000436121
-10.506 -0.00915289 0.000441096
-10.4669 -0.00922221 0.000446141
-10.4278 -0.00929225 0.000451259
-10.3887 -0.00936302 0.000456451
-10.3496 -0.00943454 0.000461717
-10.3106 -0.00950681 0.00046706
-10.2717 -0.00957984 0.00047248
-10.2328 -0.00965365 0.00047798
-10.1939 -0.00972824 0.00048356
-10.155 -0.00980363 0.000489221
-10.1162 -0.00987983 0.000494967
-10.0774 -0.00995686 0.000500797
-10.0387 -0.0100347 0.000506715
-10 -0.0101134 0.00051272
-9.96134 -0.010193 0.000518815
-9.92271 -0.0102734 0.000525002
-9.88412 -0.0103547 0.000531282
-9.84557 -0.0104369 0.000537658
-9.80704 -0.01052 0.00054413
-9.76856 -0.0106041 0.000550701
-9.73011 -0.0106891 0.000557372
-9.69169 -0.010775 0.000564146
-9.65331 -0.0108619 0.000571025
-9.61496 -0.0109498 0.00057801
-9.57664 -0.0110386 0.000585104
-9.53836 -0.0111285 0.000592308
-9.50011 -0.0112194 0.000599626
-9.46189 -0.0113114 0.000607058
-9.42371 -0.0114044 0.000614608
-9.38556 -0.0114985 0.000622278
-9.34744 -0.0115937 0.00063007
-9.30935 -0.01169 0.000637986
-9.2713 -0.0117874 0.00064603
-9.23327 -0.011886 0.000654203
-9.19528 -0.0119858 0.000662508
-9.15732 -0.0120867 0.000670949
-9.11939 -0.0121888 0.000679526
-9.08149 -0.0122922 0.000688245
-9.04362 -0.0123968 0.000697107
-9.00578 -0.0125026 0.000706115
-8.96797 -0.0126097 0.000715272
-8.93019 -0.0127182 0.000724582
-8.89244 -0.0128279 0.000734048
-8.85471 -0.012939 0.000743672
-8.81702 -0.0130515 0.000753459
-8.77936 -0.0131654 0.000763412
-8.74172 -0.0132807 0.000773533
-8.70412 -0.0133974 0.000783828
-8.66654 -0.0135156 0.000794299
-8.62899 -0.0136353 0.000804951
-8.59146 -0.0137565 0.000815787
-8.55397 -0.0138792 0.000826811
-8.5165 -0.0140035 0.000838027
-8.47906 -0.0141294 0.00084944
-8.44165 -0.0142569 0.000861055
-8.40426 -0.0143861 0.000872874
-8.3669 -0.0145169 0.000884903
-8.32956 -0.0146495 0.000897147
-8.29226 -0.0147838 0.000909611
-8.25497 -0.0149199 0.000922299
-8.21772 -0.0150577 0.000935216
-8.18049 -0.0151974 0.000948368
-8.14328 -0.015339 0.00096176
-8.1061 -0.0154825 0.000975398
-8.06895 -0.0156278 0.000989287
-8.03182 -0.0157752 0.00100343
-7.99471 -0.0159246 0.00101784
-7.95763 -0.016076 0.00103252
-7.92058 -0.0162295 0.00104747
-7.88355 -0.0163851 0.00106271
-7.84654 -0.0165429 0.00107823
-7.80955 -0.0167029 0.00109405
-7.77259 -0.0168651 0.00111018
-7.73566 -0.0170296 0.00112661
-7.69874 -0.0171964 0.00114336
-7.66185 -0.0173656 0.00116043
-7.62498 -0.0175373 0.00117784
-7.58814 -0.0177113 0.00119559
-7.55132 -0.0178879 0.00121369
-7.51452 -0.0180671 0.00123215
-7.47774 -0.0182489 0.00125097
-7.44099 -0.0184333 0.00127018
-7.40425 -0.0186205 0.00128976
-7.36754 -0.0188104 0.00130975
-7.33085 -0.0190031 0.00133014
-7.29418 -0.0191987 0.00135094
-7.25754 -0.0193973 0.00137218
-7.22091 -0.0195989 0.00139385
-7.18431 -0.0198035 0.00141597
-7.14772 -0.0200113 0.00143855
-7.11116 -0.0202222 0.00146161
-7.07462 -0.0204364 0.00148515
-7.0381 -0.0206539 0.00150919
-7.00159 -0.0208749 0.00153374
-6.96511 -0.0210992 0.00155882
-6.92865 -0.0213272 0.00158444
-6.89221 -0.0215587 0.00161061
-6.85579 -0.0217939 0.00163735
-6.81938 -0.0220329 0.00166468
-6.783 -0.0222758 0.00169261
-6.74664 -0.0225226 0.00172116
-6.71029 -0.0227734 0.00175035
-6.67397 -0.0230283 0.00178019
-6.63766 -0.0232875 0.0018107
-6.60137 -0.0235509 0.0018419
-6.5651 -0.0238187 0.00187382
-6.52885 -0.024091 0.00190646
-6.49262 -0.0243679 0.00193986
-6.4564 -0.0246496 0.00197404
-6.42021 -0.024936 0.00200901
-6.38403 -0.0252273 0.0020448
-6.34786 -0.0255237 0.00208144
-6.31172 -0.0258253 0.00211895
-6.27559 -0.0261321 0.00215736
-6.23949 -0.0264443 0.00219669
-6.20339 -0.026762 0.00223698
-6.16732 -0.0270854 0.00227824
-6.13126 -0.0274146 0.00232052
-6.09522 -0.0277498 0.00236384
-6.05919 -0.028091 0.00240824
-6.02319 -0.0284385 0.00245375
-5.9872 -0.0287923 0.0025004
-5.95122 -0.0291527 0.00254824
-5.91526 -0.0295198 0.00259729
-5.87932 -0.0298938 0.0026476
-5.84339 -0.0302749 0.00269922
-5.80748 -0.0306631 0.00275217
-5.77158 -0.0310589 0.00280652
-5.7357 -0.0314622 0.00286229
-5.69984 -0.0318733 0.00291955
-5.66399 -0.0322925 0.00297834
-5.62815 -0.0327199 0.00303871
-5.59233 -0.0331557 0.00310072
-5.55653 -0.0336003 0.00316442
-5.52074 -0.0340537 0.00322987
-5.48497 -0.0345163 0.00329714
-5.4492 -0.0349883 0.00336628
-5.41346 -0.03547 0.00343737
-5.37773 -0.0359616 0.00351048
-5.34201 -0.0364635 0.00358566
-5.30631 -0.0369758 0.00366301
-5.27062 -0.0374989 0.00374261
-5.23494 -0.0380332 0.00382452
-5.19928 -0.0385789 0.00390885
-5.16363 -0.0391364 0.00399567
-5.128 -0.039706 0.00408509
-5.09237 -0.040288 0.00417721
-5.05677 -0.0408829 0.00427212
-5.02117 -0.0414911 0.00436993
-4.98559 -0.0421128 0.00447077
-4.95002 -0.0427486 0.00457474
-4.91446 -0.0433989 0.00468198
-4.87892 -0.0440641 0.0047926
-4.84339 -0.0447447 0.00490676
-4.80787 -0.0454412 0.00502459
-4.77237 -0.0461541 0.00514625
-4.73687 -0.0468839 0.00527189
-4.70139 -0.0476312 0.00540167
-4.66592 -0.0483964 0.00553579
-4.63046 -0.0491803 0.00567441
-4.59502 -0.0499835 0.00581774
-4.55958 -0.0508065 0.00596597
-4.52416 -0.0516501 0.00611933
-4.48875 -0.0525149 0.00627804
-4.45335 -0.0534017 0.00644233
-4.41797 -0.0543113 0.00661247
-4.38259 -0.0552445 0.00678871
-4.34722 -0.056202 0.00697134
-4.31187 -0.0571847 0.00716066
-4.27653 -0.0581937 0.00735697
-4.24119 -0.0592297 0.00756062
-4.20587 -0.0602939 0.00777194
-4.17056 -0.0613873 0.00799133
-4.13526 -0.0625109 0.00821916
-4.09997 -0.0636658 0.00845586
-4.06469 -0.0648534 0.00870187
-4.02942 -0.0660749 0.00895766
-3.99416 -0.0673316 0.00922374
-3.95891 -0.0686248 0.00950063
-3.92367 -0.0699561 0.00978891
-3.88844 -0.0713269 0.0100892
-3.85322 -0.0727389 0.0104021
-3.81801 -0.0741938 0.0107283
-3.7828 -0.0756934 0.0110685
-3.74761 -0.0772395 0.0114236
-3.71243 -0.0788342 0.0117943
-3.67726 -0.0804795 0.0121815
-3.64209 -0.0821777 0.0125863
-3.60694 -0.083931 0.0130096
-3.57179 -0.085742 0.0134526
-3.53665 -0.0876133 0.0139163
-3.50152 -0.0895475 0.0144021
-3.4664 -0.0915477 0.0149113
-3.43129 -0.0936169 0.0154454
-3.39619 -0.0957584 0.016006
-3.36109 -0.0979758 0.0165948
-3.32601 -0.100273 0.0172136
-3.29093 -0.102653 0.0178644
-3.25586 -0.105121 0.0185493
-3.2208 -0.10768 0.0192707
-3.18574 -0.110337 0.0200312
-3.1507 -0.113095 0.0208334
-3.11566 -0.115961 0.0216803
-3.08063 -0.11894 0.0225753
-3.0456 -0.122037 0.0235218
-3.01059 -0.125261 0.0245238
-2.97558 -0.128617 0.0255854
-2.94058 -0.132113 0.0267114
-2.90558 -0.135758 0.0279067
-2.87059 -0.13956 0.0291771
-2.83561 -0.143528 0.0305287
-2.80064 -0.147673 0.0319683
-2.76567 -0.152005 0.0335033
-2.73071 -0.156536 0.0351422
-2.69576 -0.161279 0.036894
-2.66081 -0.166246 0.0387692
-2.62587 -0.171454 0.040779
-2.59094 -0.176918 0.0429362
-2.55601 -0.182654 0.0452549
-2.52109 -0.188683 0.0477513
-2.48617 -0.195024 0.0504431
-2.45126 -0.2017 0.0533505
-2.41636 -0.208734 0.0564965
-2.38146 -0.216153 0.0599066
-2.34657 -0.223985 0.0636104
-2.31168 -0.232263 0.0676411
-2.2768 -0.241018 0.0720369
-2.24192 -0.25029 0.0768416
-2.20705 -0.260118 0.0821055
-2.17219 -0.270547 0.0878866
-2.13733 -0.281625 0.094252
-2.10247 -0.293404 0.10128
-2.06762 -0.305942 0.109062
-2.03278 -0.319299 0.117704
-1.99794 -0.333542 0.127333
-1.9631 -0.348742 0.138096
-1.92827 -0.364973 0.15017
-1.89345 -0.382311 0.163765
-1.85862 -0.400835 0.179131
-1.82381 -0.42062 0.196571
-1.78899 -0.441734 0.216449
-1.75419 -0.464227 0.239206
-1.71938 -0.488123 0.265377
-1.68458 -0.513397 0.295614
-1.64979 -0.539948 0.33071
-1.61499 -0.567552 0.37163
-1.58021 -0.595802 0.419539
-1.54542 -0.624003 0.475831
-1.51064 -0.651035 0.542139
-1.47586 -0.675146 0.620303
-1.44109 -0.693677 0.712266
-1.40632 -0.702716 0.819799
-1.37155 -0.696722 0.943968
-1.33679 -0.668298 1.08418
-1.30203 -0.608434 1.23674
-1.26727 -0.507812 1.39309
-1.23251 -0.359756 1.53858
-1.19776 -0.164651 1.65338
-1.16301 0.06613 1.71712
-1.12827 0.310383 1.7165
-1.09352 0.541291 1.65154
-1.05878 0.736672 1.53554
-1.02405 0.88518 1.38889
-0.989309 0.986447 1.23138
-0.954576 1.04715 1.07765
-0.919844 1.07662 0.936237
-0.885115 1.08384 0.810828
-0.850388 1.0762 0.70201
-0.815663 1.05926 0.608716
-0.78094 1.03692 0.529171
-0.746219 1.01183 0.461434
-0.711499 0.985765 0.403659
-0.676781 0.959839 0.354213
-0.642065 0.934755 0.311698
-0.60735 0.91093 0.274943
-0.572637 0.888592 0.24298
-0.537925 0.867854 0.215008
-0.503214 0.848748 0.190369
-0.468504 0.831262 0.16852
-0.433796 0.815357 0.149011
-0.399089 0.800976 0.131469
-0.364382 0.788057 0.115581
-0.329676 0.776538 0.101084
-0.294972 0.766356 0.0877544
-0.260267 0.757454 0.0754024
-0.225564 0.74978 0.0638627
-0.190861 0.743289 0.0529912
-0.156158 0.737939 0.0426604
-0.121456 0.733699 0.0327559
-0.0867541 0.730542 0.0231733
-0.0520524 0.728448 0.0138154
-0.0173508 0.727405 0.00459049
0.0173508 0.727405 -0.00459049
0.0520524 0.728448 -0.0138154
0.0867541 0.730542 -0.0231733
0.121456 0.733699 -0.0327559
0.156158 0.737939 -0.0426604
0.190861 0.743289 -0.0529912
0.225564 0.74978 -0.0638627
0.260267 0.757454 -0.0754024
0.294972 0.766356 -0.0877544
0.329676 0.776538 -0.101084
0.364382 0.788057 -0.115581
0.399089 0.800976 -0.131469
0.433796 0.815357 -0.149011
0.468504 0.831262 -0.16852
0.503214 0.848748 -0.190369
0.537925 0.867854 -0.215008
0.572637 0.888592 -0.24298
0.60735 0.91093 -0.274943
0.642065 0.934755 -0.311698
0.676781 0.959839 -0.354213
0.711499 0.985765 -0.403659
0.746219 1.01183 -0.461434
0.78094 1.03692 -0.529171
0.815663 1.05926 -0.608716
0.850388 1.0762 -0.70201
0.885115 1.08384 -0.810828
0.919844 1.07662 -0.936237
0.954576 1.04715 -1.07765
0.989309 0.986447 -1.23138
1.02405 0.88518 -1.38889
1.05878 0.736672 -1.53554
1.09352 0.541291 -1.65154
1.12827 0.310383 -1.7165
1.16301 0.06613 -1.71712
1.19776 -0.164651 -1.65338
1.23251 -0.359756 -1.53858
1.26727 -0.507812 -1.39309
1.30203 -0.608434 -1.23674
1.33679 -0.668298 -1.08418
1.37155 -0.696722 -0.943968
1.40632 -0.702716 -0.819799
1.44109 -0.693677 -0.712266
1.47586 -0.675146 -0.620303
1.51064 -0.651035 -0.542139
1.54542 -0.624003 -0.475831
1.58021 -0.595802 -0.419539
1.61499 -0.567552 -0.37163
1.64979 -0.539948 -0.33071
1.68458 -0.513397 -0.295614
1.71938 -0.488123 -0.265377
1.75419 -0.464227 -0.239206
1.78899 -0.441734 -0.216449
1.82381 -0.42062 -0.196571
1.85862 -0.400835 -0.179131
1.89345 -0.382311 -0.163765
1.92827 -0.364973 -0.15017
1.9631 -0.348742 -0.138096
1.99794 -0.333542 -0.127333
2.03278 -0.319299 -0.117704
2.06762 -0.305942 -0.109062
2.10247 -0.293404 -0.10128
2.13733 -0.281625 -0.094252
2.17219 -0.270547 -0.0878866
2.20705 -0.260118 -0.0821055
2.24192 -0.25029 -0.0768416
2.2768 -0.241018 -0.0720369
2.31168 -0.232263 -0.0676411
2.34657 -0.223985 -0.0636104
2.38146 -0.216153 -0.0599066
2.41636 -0.208734 -0.0564965
2.45126 -0.2017 -0.0533505
2.48617 -0.195024 -0.0504431
2.52109 -0.188683 -0.0477513
2.55601 -0.182654 -0.0452549
2.59094 -0.176918 -0.0429362
2.62587 -0.171454 -0.040779
2.66081 -0.166246 -0.0387692
2.69576 -0.161279 -0.036894
2.73071 -0.156536 -0.0351422
2.76567 -0.152005 -0.0335033
2.80064 -0.147673 -0.0319683
2.83561 -0.143528 -0.0305287
2.87059 -0.13956 -0.0291771
2.90558 -0.135758 -0.0279067
2.94058 -0.132113 -0.0267114
2.97558 -0.128617 -0.0255854
3.01059 -0.125261 -0.0245238
3.0456 -0.122037 -0.0235218
3.08063 -0.11894 -0.0225753
3.11566 -0.115961 -0.0216803
3.1507 -0.113095 -0.0208334
3.18574 -0.110337 -0.0200312
3.2208 -0.10768 -0.0192707
3.25586 -0.105121 -0.0185493
3.29093 -0.102653 -0.0178644
3.32601 -0.100273 -0.0172136
3.36109 -0.0979758 -0.0165948
3.39619 -0.0957584 -0.016006
3.43129 -0.0936169 -0.0154454
3.4664 -0.0915477 -0.0149113
3.50152 -0.0895475 -0.0144021
3.53665 -0.0876133 -0.0139163
3.57179 -0.085742 -0.0134526
3.60694 -0.083931 -0.0130096
3.64209 -0.0821777 -0.0125863
3.67726 -0.0804795 -0.0121815
3.71243 -0.0788342 -0.0117943
3.74761 -0.0772395 -0.0114236
3.7828 -0.0756934 -0.0110685
3.81801 -0.0741938 -0.0107283
3.85322 -0.0727389 -0.0104021
3.88844 -0.0713269 -0.0100892
3.92367 -0.0699561 -0.00978891
3.95891 -0.0686248 -0.00950063
3.99416 -0.0673316 -0.00922374
4.02942 -0.0660749 -0.00895766
4.06469 -0.0648534 -0.00870187
4.09997 -0.0636658 -0.00845586
4.13526 -0.0625109 -0.00821916
4.17056 -0.0613873 -0.00799133
4.20587 -0.0602939 -0.00777194
4.24119 -0.0592297 -0.00756062
4.27653 -0.0581937 -0.00735697
4.31187 -0.0571847 -0.00716066
4.34722 -0.056202 -0.00697134
4.38259 -0.0552445 -0.00678871
4.41797 -0.0543113 -0.00661247
4.45335 -0.0534017 -0.00644233
4.48875 -0.0525149 -0.00627804
4.52416 -0.0516501 -0.00611933
4.55958 -0.0508065 -0.00596597
4.59502 -0.0499835 -0.00581774
4.63046 -0.0491803 -0.00567441
4.66592 -0.0483964 -0.00553579
4.70139 -0.0476312 -0.00540167
4.73687 -0.0468839 -0.00527189
4.77237 -0.0461541 -0.00514625
4.80787 -0.0454412 -0.00502459
4.84339 -0.0447447 -0.00490676
4.87892 -0.0440641 -0.0047926
4.91446 -0.0433989 -0.00468198
4.95002 -0.0427486 -0.00457474
4.98559 -0.0421128 -0.00447077
5.02117 -0.0414911 -0.00436993
5.05677 -0.0408829 -0.00427212
5.09237 -0.040288 -0.00417721
5.128 -0.039706 -0.00408509
5.16363 -0.0391364 -0.00399567
5.19928 -0.0385789 -0.00390885
5.23494 -0.0380332 -0.00382452
5.27062 -0.0374989 -0.00374261
5.30631 -0.0369758 -0.00366301
5.34201 -0.0364635 -0.00358566
5.37773 -0.0359616 -0.00351048
5.41346 -0.03547 -0.00343737
5.4492 -0.0349883 -0.00336628
5.48497 -0.0345163 -0.00329714
5.52074 -0.0340537 -0.00322987
5.55653 -0.0336003 -0.00316442
5.59233 -0.0331557 -0.00310072
5.62815 -0.0327199 -0.00303871
5.66399 -0.0322925 -0.00297834
5.69984 -0.0318733 -0.00291955
5.7357 -0.0314622 -0.00286229
5.77158 -0.0310589 -0.00280652
5.80748 -0.0306631 -0.00275217
5.84339 -0.0302749 -0.00269922
5.87932 -0.0298938 -0.0026476
5.91526 -0.0295198 -0.00259729
5.95122 -0.0291527 -0.00254824
5.9872 -0.0287923 -0.0025004
6.02319 -0.0284385 -0.00245375
6.05919 -0.028091 -0.00240824
6.09522 -0.0277498 -0.00236384
6.13126 -0.0274146 -0.00232052
6.16732 -0.0270854 -0.00227824
6.20339 -0.026762 -0.00223698
6.23949 -0.0264443 -0.00219669
6.27559 -0.0261321 -0.00215736
6.31172 -0.0258253 -0.00211895
6.34786 -0.0255237 -0.00208144
6.38403 -0.0252273 -0.0020448
6.42021 -0.024936 -0.00200901
6.4564 -0.0246496 -0.00197404
6.49262 -0.0243679 -0.00193986
6.52885 -0.024091 -0.00190646
6.5651 -0.0238187 -0.00187382
6.60137 -0.0235509 -0.0018419
6.63766 -0.0232875 -0.0018107
6.67397 -0.0230283 -0.00178019
6.71029 -0.0227734 -0.00175035
6.74664 -0.0225226 -0.00172116
6.783 -0.0222758 -0.00169261
6.81938 -0.0220329 -0.00166468
6.85579 -0.0217939 -0.00163735
6.89221 -0.0215587 -0.00161061
6.92865 -0.0213272 -0.00158444
6.96511 -0.0210992 -0.00155882
7.00159 -0.0208749 -0.00153374
7.0381 -0.0206539 -0.00150919
7.07462 -0.0204364 -0.00148515
7.11116 -0.0202222 -0.00146161
7.14772 -0.0200113 -0.00143855
7.18431 -0.0198035 -0.00141597
7.22091 -0.0195989 -0.00139385
7.25754 -0.0193973 -0.00137218
7.29418 -0.0191987 -0.00135094
7.33085 -0.0190031 -0.00133014
7.36754 -0.0188104 -0.00130975
7.40425 -0.0186205 -0.00128976
7.44099 -0.0184333 -0.00127018
7.47774 -0.0182489 -0.00125097
7.51452 -0.0180671 -0.00123215
7.55132 -0.0178879 -0.00121369
7.58814 -0.0177113 -0.00119559
7.62498 -0.0175373 -0.00117784
7.66185 -0.0173656 -0.00116043
7.69874 -0.0171964 -0.00114336
7.73566 -0.0170296 -0.00112661
7.77259 -0.0168651 -0.00111018
7.80955 -0.0167029 -0.00109405
7.84654 -0.0165429 -0.00107823
7.88355 -0.0163851 -0.00106271
7.92058 -0.0162295 -0.00104747
7.95763 -0.016076 -0.00103252
7.99471 -0.0159246 -0.00101784
8.03182 -0.0157752 -0.00100343
8.06895 -0.0156278 -0.000989287
8.1061 -0.0154825 -0.000975398
8.14328 -0.015339 -0.00096176
8.18049 -0.0151974 -0.000948368
8.21772 -0.0150577 -0.000935216
8.25497 -0.0149199 -0.000922299
8.29226 -0.0147838 -0.000909611
8.32956 -0.0146495 -0.000897147
8.3669 -0.0145169 -0.000884903
8.40426 -0.0143861 -0.000872874
8.44165 -0.0142569 -0.000861055
8.47906 -0.0141294 -0.00084944
8.5165 -0.0140035 -0.000838027
8.55397 -0.0138792 -0.000826811
8.59146 -0.0137565 -0.000815787
8.62899 -0.0136353 -0.000804951
8.66654 -0.0135156 -0.000794299
8.70412 -0.0133974 -0.000783828
8.74172 -0.0132807 -0.000773533
8.77936 -0.0131654 -0.000763412
8.81702 -0.0130515 -0.000753459
8.85471 -0.012939 -0.000743672
8.89244 -0.0128279 -0.000734048
8.93019 -0.0127182 -0.000724582
8.96797 -0.0126097 -0.000715272
9.00578 -0.0125026 -0.000706115
9.04362 -0.0123968 -0.000697107
9.08149 -0.0122922 -0.000688245
9.11939 -0.0121888 -0.000679526
9.15732 -0.0120867 -0.000670949
9.19528 -0.0119858 -0.000662508
9.23327 -0.011886 -0.000654203
9.2713 -0.0117874 -0.00064603
9.30935 -0.01169 -0.000637986
9.34744 -0.0115937 -0.00063007
9.38556 -0.0114985 -0.000622278
9.42371 -0.0114044 -0.000614608
9.46189 -0.0113114 -0.000607058
9.50011 -0.0112194 -0.000599626
9.53836 -0.0111285 -0.000592308
9.57664 -0.0110386 -0.000585104
9.61496 -0.0109498 -0.00057801
9.65331 -0.0108619 -0.000571025
9.69169 -0.010775 -0.000564146
9.73011 -0.0106891 -0.000557372
9.76856 -0.0106041 -0.000550701
9.80704 -0.01052 -0.00054413
9.84557 -0.0104369 -0.000537658
9.88412 -0.0103547 -0.000531282
9.92271 -0.0102734 -0.000525002
9.96134 -0.010193 -0.000518815
10 -0.0101134 -0.00051272
10.0387 -0.0100347 -0.000506715
10.0774 -0.00995686 -0.000500797
10.1162 -0.00987983 -0.000494967
10.155 -0.00980363 -0.000489221
10.1939 -0.00972824 -0.00048356
10.2328 -0.00965365 -0.00047798
10.2717 -0.00957984 -0.00047248
10.3106 -0.00950681 -0.00046706
10.3496 -0.00943454 -0.000461717
10.3887 -0.00936302 -0.000456451
10.4278 -0.00929225 -0.000451259
10.4669 -0.00922221 -0.000446141
10.506 -0.00915289 -0.000441096
10.5452 -0.00908428 -0.000436121
10.5845 -0.00901637 -0.000431216
10.6238 -0.00894915 -0.00042638
10.6631 -0.00888262 -0.000421611
10.7024 -0.00881676 -0.000416909
10.7418 -0.00875156 -0.000412271
10.7813 -0.00868702 -0.000407697
10.8208 -0.00862312 -0.000403186
10.8603 -0.00855986 -0.000398737
10.8999 -0.00849722 -0.000394349
10.9395 -0.00843521 -0.00039002
10.9792 -0.00837381 -0.00038575
11.0189 -0.00831301 -0.000381538
11.0586 -0.0082528 -0.000377382
11.0984 -0.00819318 -0.000373282
11.1383 -0.00813414 -0.000369237
11.1781 -0.00807567 -0.000365245
11.2181 -0.00801777 -0.000361307
11.2581 -0.00796042 -0.000357421
11.2981 -0.00790362 -0.000353586
11.3381 -0.00784736 -0.000349802
11.3783 -0.00779164 -0.000346067
11.4184 -0.00773644 -0.000342381
11.4587 -0.00768177 -0.000338743
11.4989 -0.00762761 -0.000335152
11.5392 -0.00757395 -0.000331607
11.5796 -0.0075208 -0.000328108
11.62 -0.00746814 -0.000324655
11.6605 -0.00741597 -0.000321245
11.701 -0.00736428 -0.000317879
11.7415 -0.00731307 -0.000314556
11.7822 -0.00726233 -0.000311275
11.8228 -0.00721205 -0.000308035
11.8636 -0.00716223 -0.000304836
11.9043 -0.00711286 -0.000301678
11.9452 -0.00706393 -0.000298559
11.986 -0.00701545 -0.000295479
12.027 -0.0069674 -0.000292437
12.068 -0.00691978 -0.000289433
12.109 -0.00687259 -0.000286466
12.1501 -0.00682581 -0.000283536
12.1913 -0.00677945 -0.000280642
12.2325 -0.0067335 -0.000277783
12.2738 -0.00668795 -0.000274959
12.3151 -0.0066428 -0.000272169
12.3565 -0.00659805 -0.000269413
12.3979 -0.00655368 -0.000266691
12.4394 -0.0065097 -0.000264001
12.481 -0.00646609 -0.000261344
12.5226 -0.00642287 -0.000258719
12.5643 -0.00638001 -0.000256125
12.6061 -0.00633752 -0.000253561
12.6479 -0.00629539 -0.000251029
12.6898 -0.00625362 -0.000248526
12.7317 -0.0062122 -0.000246053
12.7737 -0.00617113 -0.000243609
12.8158 -0.0061304 -0.000241193
12.8579 -0.00609002 -0.000238806
12.9001 -0.00604997 -0.000236446
12.9424 -0.00601025 -0.000234114
12.9847 -0.00597086 -0.000231809
13.0271 -0.0059318 -0.000229531
13.0696 -0.00589306 -0.000227279
13.1121 -0.00585463 -0.000225052
13.1547 -0.00581652 -0.000222851
13.1974 -0.00577871 -0.000220676
13.2402 -0.00574122 -0.000218525
13.283 -0.00570402 -0.000216398
13.3259 -0.00566713 -0.000214295
13.3689 -0.00563053 -0.000212216
13.4119 -0.00559422 -0.000210161
13.455 -0.0055582 -0.000208128
13.4982 -0.00552246 -0.000206118
13.5415 -0.00548701 -0.000204131
13.5848 -0.00545184 -0.000202165
13.6283 -0.00541694 -0.000200222
13.6718 -0.00538231 -0.000198299
13.7153 -0.00534795 -0.000196398
13.759 -0.00531386 -0.000194518
13.8028 -0.00528003 -0.000192658
13.8466 -0.00524646 -0.000190818
13.8905 -0.00521315 -0.000188999
13.9345 -0.0051801 -0.000187199
13.9786 -0.00514729 -0.000185418
14.0227 -0.00511473 -0.000183657
14.067 -0.00508242 -0.000181915
14.1113 -0.00505035 -0.000180191
14.1558 -0.00501852 -0.000178485
14.2003 -0.00498692 -0.000176798
14.2449 -0.00495556 -0.000175129
14.2896 -0.00492444 -0.000173477
14.3344 -0.00489354 -0.000171842
14.3793 -0.00486287 -0.000170225
14.4243 -0.00483242 -0.000168625
14.4693 -0.00480219 -0.000167041
14.5145 -0.00477219 -0.000165474
14.5598 -0.0047424 -0.000163923
14.6052 -0.00471282 -0.000162388
14.6506 -0.00468345 -0.000160868
14.6962 -0.0046543 -0.000159365
14.7419 -0.00462535 -0.000157877
14.7877 -0.0045966 -0.000156403
14.8336 -0.00456806 -0.000154945
14.8796 -0.00453971 -0.000153502
14.9257 -0.00451157 -0.000152073
14.9719 -0.00448362 -0.000150659
15.0182 -0.00445586 -0.000149258
15.0647 -0.00442829 -0.000147872
15.1112 -0.00440092 -0.0001465
15.1579 -0.00437372 -0.000145141
15.2047 -0.00434672 -0.000143795
15.2516 -0.00431989 -0.000142463
15.2986 -0.00429325 -0.000141144
15.3458 -0.00426678 -0.000139838
15.393 -0.00424049 -0.000138544
15.4404 -0.00421437 -0.000137264
15.488 -0.00418842 -0.000135995
15.5356 -0.00416265 -0.000134739
15.5834 -0.00413704 -0.000133495
15.6313 -0.0041116 -0.000132262
15.6794 -0.00408632 -0.000131042
15.7276 -0.00406121 -0.000129833
15.7759 -0.00403625 -0.000128635
15.8243 -0.00401145 -0.000127449
15.873 -0.00398681 -0.000126274
15.9217 -0.00396233 -0.00012511
15.9706 -0.00393799 -0.000123957
16.0197 -0.00391381 -0.000122815
16.0689 -0.00388977 -0.000121683
16.1182 -0.00386589 -0.000120561
16.1677 -0.00384214 -0.00011945
16.2174 -0.00381855 -0.000118349
16.2672 -0.00379509 -0.000117258
16.3172 -0.00377177 -0.000116176
16.3674 -0.00374859 -0.000115105
16.4177 -0.00372555 -0.000114043
16.4682 -0.00370264 -0.000112991
16.5189 -0.00367986 -0.000111948
16.5697 -0.00365722 -0.000110914
16.6208 -0.0036347 -0.000109889
16.672 -0.00361232 -0.000108874
16.7234 -0.00359005 -0.000107867
16.775 -0.00356791 -0.000106869
16.8268 -0.0035459 -0.000105879
16.8787 -0.003524 -0.000104898
16.9309 -0.00350223 -0.000103925
16.9833 -0.00348057 -0.000102961
17.0359 -0.00345902 -0.000102005
17.0887 -0.00343759 -0.000101056
17.1418 -0.00341627 -0.000100116
17.195 -0.00339506 -9.91834e-05
17.2485 -0.00337396 -9.82585e-05
17.3022 -0.00335297 -9.73411e-05
17.3562 -0.00333208 -9.64312e-05
17.4104 -0.00331129 -9.55287e-05
17.4648 -0.00329061 -9.46334e-05
17.5195 -0.00327002 -9.37452e-05
17.5744 -0.00324953 -9.2864e-05
17.6296 -0.00322914 -9.19897e-05
17.6851 -0.00320884 -9.11222e-05
17.7408 -0.00318864 -9.02614e-05
17.7969 -0.00316852 -8.94071e-05
17.8532 -0.00314849 -8.85593e-05
17.9098 -0.00312855 -8.77179e-05
17.9667 -0.00310869 -8.68827e-05
18.0239 -0.00308892 -8.60537e-05
18.0815 -0.00306923 -8.52307e-05
18.1393 -0.00304961 -8.44136e-05
18.1975 -0.00303007 -8.36023e-05
18.256 -0.00301061 -8.27967e-05
18.3149 -0.00299121 -8.19966e-05
18.3742 -0.00297189 -8.12021e-05
18.4338 -0.00295263 -8.04129e-05
18.4938 -0.00293344 -7.9629e-05
18.5542 -0.00291431 -7.88501e-05
18.615 -0.00289525 -7.80763e-05
18.6762 -0.00287623 -7.73074e-05
18.7379 -0.00285728 -7.65432e-05
18.8 -0.00283838 -7.57837e-05
18.8625 -0.00281952 -7.50287e-05
18.9255 -0.00280071 -7.42781e-05
18.9891 -0.00278195 -7.35317e-05
19.0531 -0.00276322 -7.27894e-05
19.1177 -0.00274453 -7.20512e-05
19.1828 -0.00272588 -7.13167e-05
19.2484 -0.00270725 -7.05859e-05
19.3147 -0.00268865 -6.98586e-05
19.3816 -0.00267007 -6.91347e-05
19.4491 -0.00265151 -6.8414e-05
19.5173 -0.00263296 -6.76963e-05
19.5862 -0.00261442 -6.69814e-05
19.6558 -0.00259587 -6.62691e-05
19.7262 -0.00257733 -6.55592e-05
19.7974 -0.00255877 -6.48516e-05
19.8694 -0.0025402 -6.41458e-05
19.9423 -0.00252161 -6.34418e-05
20.0162 -0.00250298 -6.27392e-05
20.091 -0.00248431 -6.20377e-05
20.1669 -0.0024656 -6.1337e-05
20.244 -0.00244682 -6.06368e-05
20.3222 -0.00242797 -5.99366e-05
20.4016 -0.00240904 -5.9236e-05
20.4825 -0.00239001 -5.85346e-05
20.5648 -0.00237086 -5.78317e-05
20.6487 -0.00235158 -5.71268e-05
20.7344 -0.00233215 -5.64191e-05
20.8219 -0.00231253 -5.57079e-05
20.9115 -0.0022927 -5.49922e-05
21.0034 -0.00227263 -5.42708e-05
21.0979 -0.00225228 -5.35423e-05
21.1952 -0.00223158 -5.28051e-05
21.2959 -0.00221048 -5.20571e-05
21.4004 -0.0021889 -5.12957e-05
21.5093 -0.00216672 -5.05172e-05
21.6237 -0.0021438 -4.97168e-05
21.7448 -0.00211993 -4.88878e-05
21.8747 -0.00209478 -4.80194e-05
22.0165 -0.00206781 -4.7094e-05
22.1768 -0.00203796 -4.60768e-05
22.3723 -0.00200242 -4.48756e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.75Lambda0.5Nc1ClassicOneLoop/GApTwoLoop.txt <==
-22.3723 -0.00200186 4.48504e-05
-22.1768 -0.00203738 4.60505e-05
-22.0165 -0.00206721 4.70668e-05
-21.8747 -0.00209417 4.79913e-05
-21.7448 -0.0021193 4.88588e-05
-21.6237 -0.00214316 4.9687e-05
-21.5093 -0.00216606 5.04866e-05
-21.4004 -0.00218823 5.12643e-05
-21.2959 -0.0022098 5.2025e-05
-21.1952 -0.00223088 5.27722e-05
-21.0979 -0.00225157 5.35086e-05
-21.0034 -0.00227191 5.42363e-05
-20.9115 -0.00229197 5.49569e-05
-20.8219 -0.00231178 5.56719e-05
-20.7344 -0.00233139 5.63824e-05
-20.6487 -0.00235081 5.70893e-05
-20.5648 -0.00237008 5.77934e-05
-20.4825 -0.00238921 5.84955e-05
-20.4016 -0.00240823 5.91962e-05
-20.3222 -0.00242715 5.9896e-05
-20.244 -0.00244598 6.05954e-05
-20.1669 -0.00246475 6.12948e-05
-20.091 -0.00248345 6.19947e-05
-20.0162 -0.0025021 6.26954e-05
-19.9423 -0.00252072 6.33972e-05
-19.8694 -0.0025393 6.41004e-05
-19.7974 -0.00255786 6.48053e-05
-19.7262 -0.0025764 6.55121e-05
-19.6558 -0.00259493 6.62211e-05
-19.5862 -0.00261346 6.69325e-05
-19.5173 -0.00263199 6.76466e-05
-19.4491 -0.00265053 6.83634e-05
-19.3816 -0.00266908 6.90833e-05
-19.3147 -0.00268764 6.98063e-05
-19.2484 -0.00270623 7.05326e-05
-19.1828 -0.00272484 7.12625e-05
-19.1177 -0.00274348 7.1996e-05
-19.0531 -0.00276216 7.27334e-05
-18.9891 -0.00278087 7.34747e-05
-18.9255 -0.00279962 7.42201e-05
-18.8625 -0.00281841 7.49698e-05
-18.8 -0.00283725 7.57238e-05
-18.7379 -0.00285614 7.64823e-05
-18.6762 -0.00287508 7.72454e-05
-18.615 -0.00289408 7.80134e-05
-18.5542 -0.00291313 7.87861e-05
-18.4938 -0.00293224 7.95639e-05
-18.4338 -0.00295142 8.03468e-05
-18.3742 -0.00297066 8.11349e-05
-18.3149 -0.00298996 8.19283e-05
-18.256 -0.00300934 8.27273e-05
-18.1975 -0.00302879 8.35317e-05
-18.1393 -0.00304831 8.43419e-05
-18.0815 -0.00306791 8.51578e-05
-18.0239 -0.00308759 8.59797e-05
-17.9667 -0.00310735 8.68075e-05
-17.9098 -0.00312718 8.76415e-05
-17.8532 -0.00314711 8.84817e-05
-17.7969 -0.00316712 8.93283e-05
-17.7408 -0.00318722 9.01813e-05
-17.6851 -0.0032074 9.10408e-05
-17.6296 -0.00322768 9.1907e-05
-17.5744 -0.00324806 9.278e-05
-17.5195 -0.00326853 9.36599e-05
-17.4648 -0.00328909 9.45468e-05
-17.4104 -0.00330976 9.54407e-05
-17.3562 -0.00333053 9.63419e-05
-17.3022 -0.0033514 9.72503e-05
-17.2485 -0.00337237 9.81663e-05
-17.195 -0.00339345 9.90897e-05
-17.1418 -0.00341464 0.000100021
-17.0887 -0.00343594 0.00010096
-17.0359 -0.00345735 0.000101906
-16.9833 -0.00347888 0.000102861
-16.9309 -0.00350051 0.000103824
-16.8787 -0.00352227 0.000104795
-16.8268 -0.00354415 0.000105775
-16.775 -0.00356614 0.000106763
-16.7234 -0.00358826 0.000107759
-16.672 -0.0036105 0.000108764
-16.6208 -0.00363286 0.000109778
-16.5697 -0.00365536 0.000110801
-16.5189 -0.00367798 0.000111833
-16.4682 -0.00370073 0.000112875
-16.4177 -0.00372361 0.000113925
-16.3674 -0.00374663 0.000114985
-16.3172 -0.00376979 0.000116055
-16.2672 -0.00379308 0.000117134
-16.2174 -0.00381651 0.000118223
-16.1677 -0.00384009 0.000119322
-16.1182 -0.00386381 0.000120432
-16.0689 -0.00388767 0.000121551
-16.0197 -0.00391168 0.000122681
-15.9706 -0.00393583 0.000123822
-15.9217 -0.00396014 0.000124973
-15.873 -0.0039846 0.000126135
-15.8243 -0.00400921 0.000127307
-15.7759 -0.00403398 0.000128491
-15.7276 -0.00405891 0.000129687
-15.6794 -0.004084 0.000130893
-15.6313 -0.00410925 0.000132112
-15.5834 -0.00413466 0.000133341
-15.5356 -0.00416024 0.000134583
-15.488 -0.00418598 0.000135837
-15.4404 -0.0042119 0.000137103
-15.393 -0.00423798 0.000138382
-15.3458 -0.00426424 0.000139672
-15.2986 -0.00429068 0.000140976
-15.2516 -0.00431729 0.000142293
-15.2047 -0.00434409 0.000143622
-15.1579 -0.00437106 0.000144965
-15.1112 -0.00439822 0.000146321
-15.0647 -0.00442557 0.000147691
-15.0182 -0.0044531 0.000149074
-14.9719 -0.00448082 0.000150472
-14.9257 -0.00450874 0.000151883
-14.8796 -0.00453685 0.000153309
-14.8336 -0.00456516 0.000154749
-14.7877 -0.00459366 0.000156204
-14.7419 -0.00462237 0.000157674
-14.6962 -0.00465128 0.000159159
-14.6506 -0.0046804 0.00016066
-14.6052 -0.00470973 0.000162176
-14.5598 -0.00473927 0.000163707
-14.5145 -0.00476902 0.000165255
-14.4693 -0.00479899 0.000166819
-14.4243 -0.00482917 0.000168399
-14.3793 -0.00485958 0.000169996
-14.3344 -0.00489021 0.00017161
-14.2896 -0.00492107 0.00017324
-14.2449 -0.00495215 0.000174889
-14.2003 -0.00498347 0.000176554
-14.1558 -0.00501502 0.000178238
-14.1113 -0.0050468 0.000179939
-14.067 -0.00507883 0.000181659
-14.0227 -0.0051111 0.000183397
-13.9786 -0.00514361 0.000185155
-13.9345 -0.00517637 0.000186931
-13.8905 -0.00520938 0.000188727
-13.8466 -0.00524264 0.000190542
-13.8028 -0.00527616 0.000192377
-13.759 -0.00530994 0.000194232
-13.7153 -0.00534398 0.000196108
-13.6718 -0.00537829 0.000198004
-13.6283 -0.00541287 0.000199922
-13.5848 -0.00544771 0.000201861
-13.5415 -0.00548283 0.000203822
-13.4982 -0.00551823 0.000205804
-13.455 -0.00555391 0.000207809
-13.4119 -0.00558988 0.000209836
-13.3689 -0.00562613 0.000211887
-13.3259 -0.00566267 0.00021396
-13.283 -0.00569951 0.000216058
-13.2402 -0.00573665 0.000218179
-13.1974 -0.00577409 0.000220324
-13.1547 -0.00581183 0.000222494
-13.1121 -0.00584988 0.000224689
-13.0696 -0.00588824 0.000226909
-13.0271 -0.00592692 0.000229156
-12.9847 -0.00596592 0.000231428
-12.9424 -0.00600525 0.000233727
-12.9001 -0.0060449 0.000236052
-12.8579 -0.00608488 0.000238405
-12.8158 -0.0061252 0.000240786
-12.7737 -0.00616585 0.000243195
-12.7317 -0.00620685 0.000245632
-12.6898 -0.0062482 0.000248098
-12.6479 -0.0062899 0.000250594
-12.6061 -0.00633196 0.000253119
-12.5643 -0.00637438 0.000255675
-12.5226 -0.00641716 0.000258262
-12.481 -0.00646031 0.000260879
-12.4394 -0.00650383 0.000263529
-12.3979 -0.00654774 0.00026621
-12.3565 -0.00659202 0.000268925
-12.3151 -0.0066367 0.000271672
-12.2738 -0.00668176 0.000274453
-12.2325 -0.00672723 0.000277269
-12.1913 -0.0067731 0.000280119
-12.1501 -0.00681937 0.000283004
-12.109 -0.00686606 0.000285925
-12.068 -0.00691316 0.000288883
-12.027 -0.00696069 0.000291878
-11.986 -0.00700865 0.00029491
-11.9452 -0.00705704 0.00029798
-11.9043 -0.00710587 0.000301089
-11.8636 -0.00715514 0.000304237
-11.8228 -0.00720486 0.000307426
-11.7822 -0.00725504 0.000310655
-11.7415 -0.00730569 0.000313925
-11.701 -0.0073568 0.000317237
-11.6605 -0.00740838 0.000320592
-11.62 -0.00746044 0.00032399
-11.5796 -0.007513 0.000327432
-11.5392 -0.00756604 0.000330919
-11.4989 -0.00761958 0.000334452
-11.4587 -0.00767363 0.00033803
-11.4184 -0.00772819 0.000341656
-11.3783 -0.00778327 0.000345329
-11.3381 -0.00783887 0.000349051
-11.2981 -0.00789501 0.000352822
-11.2581 -0.00795168 0.000356643
-11.2181 -0.00800891 0.000360515
-11.1781 -0.00806669 0.000364439
-11.1383 -0.00812503 0.000368416
-11.0984 -0.00818393 0.000372446
-11.0586 -0.00824342 0.000376531
-11.0189 -0.00830349 0.000380671
-10.9792 -0.00836415 0.000384868
-10.9395 -0.00842541 0.000389122
-10.8999 -0.00848728 0.000393434
-10.8603 -0.00854977 0.000397806
-10.8208 -0.00861289 0.000402238
-10.7813 -0.00867663 0.000406731
-10.7418 -0.00874102 0.000411287
-10.7024 -0.00880607 0.000415907
-10.6631 -0.00887177 0.000420591
-10.6238 -0.00893814 0.000425341
-10.5845 -0.00900519 0.000430158
-10.5452 -0.00907293 0.000435042
-10.506 -0.00914137 0.000439997
-10.4669 -0.00921052 0.000445022
-10.4278 -0.00928039 0.000450118
-10.3887 -0.00935098 0.000455288
-10.3496 -0.00942232 0.000460533
-10.3106 -0.0094944 0.000465853
-10.2717 -0.00956724 0.00047125
-10.2328 -0.00964086 0.000476726
-10.1939 -0.00971526 0.000482282
-10.155 -0.00979045 0.000487919
-10.1162 -0.00986645 0.00049364
-10.0774 -0.00994326 0.000499444
-10.0387 -0.0100209 0.000505335
-10 -0.0100994 0.000511314
-9.96134 -0.0101787 0.000517382
-9.92271 -0.0102589 0.00052354
-9.88412 -0.01034 0.000529792
-9.84557 -0.010422 0.000536138
-9.80704 -0.0105049 0.00054258
-9.76856 -0.0105887 0.00054912
-9.73011 -0.0106734 0.00055576
-9.69169 -0.0107591 0.000562502
-9.65331 -0.0108457 0.000569348
-9.61496 -0.0109334 0.0005763
-9.57664 -0.011022 0.000583359
-9.53836 -0.0111116 0.000590528
-9.50011 -0.0112022 0.00059781
-9.46189 -0.0112939 0.000605205
-9.42371 -0.0113867 0.000612718
-9.38556 -0.0114805 0.000620349
-9.34744 -0.0115754 0.000628101
-9.30935 -0.0116714 0.000635977
-9.2713 -0.0117685 0.000643979
-9.23327 -0.0118667 0.00065211
-9.19528 -0.0119662 0.000660372
-9.15732 -0.0120668 0.000668767
-9.11939 -0.0121686 0.0006773
-9.08149 -0.0122716 0.000685971
-9.04362 -0.0123758 0.000694785
-9.00578 -0.0124813 0.000703744
-8.96797 -0.0125881 0.000712852
-8.93019 -0.0126962 0.00072211
-8.89244 -0.0128055 0.000731523
-8.85471 -0.0129163 0.000741094
-8.81702 -0.0130284 0.000750825
-8.77936 -0.0131418 0.000760721
-8.74172 -0.0132567 0.000770785
-8.70412 -0.013373 0.000781019
-8.66654 -0.0134908 0.00079143
-8.62899 -0.01361 0.000802018
-8.59146 -0.0137308 0.00081279
-8.55397 -0.0138531 0.000823748
-8.5165 -0.0139769 0.000834897
-8.47906 -0.0141023 0.000846241
-8.44165 -0.0142294 0.000857784
-8.40426 -0.0143581 0.00086953
-8.3669 -0.0144884 0.000881485
-8.32956 -0.0146204 0.000893652
-8.29226 -0.0147542 0.000906037
-8.25497 -0.0148897 0.000918644
-8.21772 -0.0150271 0.000931478
-8.18049 -0.0151662 0.000944545
-8.14328 -0.0153072 0.000957849
-8.1061 -0.0154501 0.000971397
-8.06895 -0.0155949 0.000985194
-8.03182 -0.0157416 0.000999245
-7.99471 -0.0158904 0.00101356
-7.95763 -0.0160412 0.00102813
-7.92058 -0.016194 0.00104299
-7.88355 -0.016349 0.00105812
-7.84654 -0.0165061 0.00107353
-7.80955 -0.0166653 0.00108924
-7.77259 -0.0168268 0.00110525
-7.73566 -0.0169906 0.00112156
-7.69874 -0.0171567 0.00113819
-7.66185 -0.0173251 0.00115514
-7.62498 -0.017496 0.00117242
-7.58814 -0.0176692 0.00119004
-7.55132 -0.017845 0.00120801
-7.51452 -0.0180233 0.00122632
-7.47774 -0.0182042 0.00124501
-7.44099 -0.0183878 0.00126406
-7.40425 -0.018574 0.0012835
-7.36754 -0.018763 0.00130333
-7.33085 -0.0189548 0.00132356
-7.29418 -0.0191495 0.0013442
-7.25754 -0.0193471 0.00136526
-7.22091 -0.0195476 0.00138676
-7.18431 -0.0197512 0.0014087
-7.14772 -0.0199579 0.00143109
-7.11116 -0.0201677 0.00145396
-7.07462 -0.0203808 0.0014773
-7.0381 -0.0205972 0.00150114
-7.00159 -0.0208169 0.00152548
-6.96511 -0.0210401 0.00155035
-6.92865 -0.0212668 0.00157574
-6.89221 -0.021497 0.00160169
-6.85579 -0.0217309 0.0016282
-6.81938 -0.0219686 0.00165528
-6.783 -0.0222101 0.00168296
-6.74664 -0.0224554 0.00171126
-6.71029 -0.0227048 0.00174018
-6.67397 -0.0229583 0.00176974
-6.63766 -0.0232159 0.00179997
-6.60137 -0.0234777 0.00183088
-6.5651 -0.0237439 0.0018625
-6.52885 -0.0240146 0.00189483
-6.49262 -0.0242898 0.00192791
-6.4564 -0.0245697 0.00196176
-6.42021 -0.0248543 0.00199639
-6.38403 -0.0251438 0.00203183
-6.34786 -0.0254383 0.0020681
-6.31172 -0.0257379 0.00210524
-6.27559 -0.0260427 0.00214326
-6.23949 -0.0263529 0.00218219
-6.20339 -0.0266685 0.00222206
-6.16732 -0.0269897 0.0022629
-6.13126 -0.0273167 0.00230474
-6.09522 -0.0276495 0.0023476
-6.05919 -0.0279884 0.00239153
-6.02319 -0.0283334 0.00243655
-5.9872 -0.0286848 0.0024827
-5.95122 -0.0290426 0.00253002
-5.91526 -0.029407 0.00257853
-5.87932 -0.0297783 0.00262829
-5.84339 -0.0301565 0.00267933
-5.80748 -0.0305419 0.00273169
-5.77158 -0.0309346 0.00278542
-5.7357 -0.0313349 0.00284056
-5.69984 -0.0317428 0.00289716
-5.66399 -0.0321587 0.00295527
-5.62815 -0.0325828 0.00301494
-5.59233 -0.0330151 0.00307622
-5.55653 -0.0334561 0.00313917
-5.52074 -0.0339059 0.00320385
-5.48497 -0.0343646 0.00327031
-5.4492 -0.0348327 0.00333863
-5.41346 -0.0353104 0.00340886
-5.37773 -0.0357978 0.00348107
-5.34201 -0.0362953 0.00355534
-5.30631 -0.0368032 0.00363174
-5.27062 -0.0373218 0.00371035
-5.23494 -0.0378513 0.00379125
-5.19928 -0.0383921 0.00387452
-5.16363 -0.0389445 0.00396026
-5.128 -0.0395089 0.00404856
-5.09237 -0.0400855 0.00413951
-5.05677 -0.0406749 0.00423323
-5.02117 -0.0412772 0.00432981
-4.98559 -0.041893 0.00442936
-4.95002 -0.0425227 0.00453202
-4.91446 -0.0431666 0.00463789
-4.87892 -0.0438252 0.00474711
-4.84339 -0.044499 0.00485982
-4.80787 -0.0451884 0.00497617
-4.77237 -0.045894 0.00509629
-4.73687 -0.0466162 0.00522035
-4.70139 -0.0473556 0.00534852
-4.66592 -0.0481128 0.00548097
-4.63046 -0.0488883 0.00561788
-4.59502 -0.0496827 0.00575946
-4.55958 -0.0504967 0.00590591
-4.52416 -0.0513309 0.00605744
-4.48875 -0.052186 0.00621428
-4.45335 -0.0530628 0.00637669
-4.41797 -0.0539619 0.0065449
-4.38259 -0.0548842 0.0067192
-4.34722 -0.0558304 0.00689987
-4.31187 -0.0568015 0.00708721
-4.27653 -0.0577982 0.00728155
-4.24119 -0.0588216 0.00748323
-4.20587 -0.0598726 0.00769262
-4.17056 -0.0609522 0.00791009
-4.13526 -0.0620615 0.00813606
-4.09997 -0.0632016 0.00837097
-4.06469 -0.0643737 0.00861528
-4.02942 -0.0655789 0.00886949
-3.99416 -0.0668186 0.00913412
-3.95891 -0.068094 0.00940975
-3.92367 -0.0694067 0.00969697
-3.88844 -0.070758 0.00999643
-3.85322 -0.0721496 0.0103088
-3.81801 -0.0735829 0.0106349
-3.7828 -0.0750597 0.0109754
-3.74761 -0.0765819 0.0113312
-3.71243 -0.0781511 0.0117032
-3.67726 -0.0797695 0.0120924
-3.64209 -0.081439 0.0124999
-3.60694 -0.0831617 0.0129266
-3.57179 -0.0849399 0.0133739
-3.53665 -0.086776 0.013843
-3.50152 -0.0886725 0.0143352
-3.4664 -0.0906318 0.014852
-3.43129 -0.0926567 0.0153949
-3.39619 -0.0947501 0.0159657
-3.36109 -0.0969149 0.016566
-3.32601 -0.0991542 0.0171976
-3.29093 -0.101471 0.0178626
-3.25586 -0.10387 0.018563
-3.2208 -0.106354 0.019301
-3.18574 -0.108927 0.0200788
-3.1507 -0.111593 0.0208989
-3.11566 -0.114356 0.021764
-3.08063 -0.117223 0.0226766
-3.0456 -0.120197 0.0236398
-3.01059 -0.123285 0.0246567
-2.97558 -0.126492 0.0257308
-2.94058 -0.129826 0.0268658
-2.90558 -0.133294 0.0280659
-2.87059 -0.136903 0.0293357
-2.83561 -0.140662 0.0306804
-2.80064 -0.14458 0.0321058
-2.76567 -0.148668 0.0336182
-2.73071 -0.152935 0.035225
-2.69576 -0.157394 0.0369344
-2.66081 -0.162056 0.0387553
-2.62587 -0.166935 0.0406982
-2.59094 -0.172046 0.0427743
-2.55601 -0.177402 0.0449966
-2.52109 -0.183021 0.0473792
-2.48617 -0.188921 0.0499383
-2.45126 -0.195119 0.0526917
-2.41636 -0.201637 0.0556597
-2.38146 -0.208496 0.0588648
-2.34657 -0.21572 0.0623326
-2.31168 -0.223335 0.0660919
-2.2768 -0.231368 0.0701754
-2.24192 -0.239849 0.0746201
-2.20705 -0.24881 0.0794684
-2.17219 -0.258286 0.0847683
-2.13733 -0.268314 0.0905752
-2.10247 -0.278934 0.0969526
-2.06762 -0.290188 0.103974
-2.03278 -0.302123 0.111723
-1.99794 -0.314787 0.120299
-1.9631 -0.328229 0.129815
-1.92827 -0.342502 0.140405
-1.89345 -0.357659 0.152224
-1.85862 -0.373751 0.165456
-1.82381 -0.390828 0.180315
-1.78899 -0.40893 0.197056
-1.75419 -0.428089 0.215979
-1.71938 -0.448317 0.237438
-1.68458 -0.469597 0.261854
-1.64979 -0.491869 0.289725
-1.61499 -0.515009 0.321637
-1.58021 -0.5388 0.358281
-1.54542 -0.562895 0.400462
-1.51064 -0.586755 0.449106
-1.47586 -0.609582 0.505254
-1.44109 -0.630214 0.570044
-1.40632 -0.647008 0.644639
-1.37155 -0.657685 0.730112
-1.33679 -0.659188 0.827221
-1.30203 -0.647563 0.936053
-1.26727 -0.61798 1.05551
-1.23251 -0.565012 1.18263
-1.19776 -0.483375 1.3119
-1.16301 -0.369228 1.43487
-1.12827 -0.221966 1.54052
-1.09352 -0.04589 1.6169
-1.05878 0.149182 1.65388
-1.02405 0.349251 1.64622
-0.989309 0.539277 1.5953
-0.954576 0.706774 1.50855
-0.919844 0.844205 1.39698
-0.885115 0.949345 1.27213
-0.850388 1.02412 1.14385
-0.815663 1.07284 1.01926
-0.78094 1.10067 0.902778
-0.746219 1.11262 0.796631
-0.711499 1.11301 0.701532
-0.676781 1.10535 0.617242
-0.642065 1.09235 0.542999
-0.60735 1.07603 0.477806
-0.572637 1.05789 0.420593
-0.537925 1.03899 0.370328
-0.503214 1.02007 0.326055
-0.468504 1.00167 0.286919
-0.433796 0.984129 0.25217
-0.399089 0.967687 0.221154
-0.364382 0.952494 0.193305
-0.329676 0.938641 0.168136
-0.294972 0.926176 0.145225
-0.260267 0.915124 0.124209
-0.225564 0.905488 0.104767
-0.190861 0.897264 0.0866223
-0.156158 0.890439 0.0695249
-0.121456 0.885001 0.053254
-0.0867541 0.880936 0.0376054
-0.0520524 0.878232 0.0223924
-0.0173508 0.876883 0.00743554
0.0173508 0.876883 -0.00743554
0.0520524 0.878232 -0.0223924
0.0867541 0.880936 -0.0376054
0.121456 0.885001 -0.053254
0.156158 0.890439 -0.0695249
0.190861 0.897264 -0.0866223
0.225564 0.905488 -0.104767
0.260267 0.915124 -0.124209
0.294972 0.926176 -0.145225
0.329676 0.938641 -0.168136
0.364382 0.952494 -0.193305
0.399089 0.967687 -0.221154
0.433796 0.984129 -0.25217
0.468504 1.00167 -0.286919
0.503214 1.02007 -0.326055
0.537925 1.03899 -0.370328
0.572637 1.05789 -0.420593
0.60735 1.07603 -0.477806
0.642065 1.09235 -0.542999
0.676781 1.10535 -0.617242
0.711499 1.11301 -0.701532
0.746219 1.11262 -0.796631
0.78094 1.10067 -0.902778
0.815663 1.07284 -1.01926
0.850388 1.02412 -1.14385
0.885115 0.949345 -1.27213
0.919844 0.844205 -1.39698
0.954576 0.706774 -1.50855
0.989309 0.539277 -1.5953
1.02405 0.349251 -1.64622
1.05878 0.149182 -1.65388
1.09352 -0.04589 -1.6169
1.12827 -0.221966 -1.54052
1.16301 -0.369228 -1.43487
1.19776 -0.483375 -1.3119
1.23251 -0.565012 -1.18263
1.26727 -0.61798 -1.05551
1.30203 -0.647563 -0.936053
1.33679 -0.659188 -0.827221
1.37155 -0.657685 -0.730112
1.40632 -0.647008 -0.644639
1.44109 -0.630214 -0.570044
1.47586 -0.609582 -0.505254
1.51064 -0.586755 -0.449106
1.54542 -0.562895 -0.400462
1.58021 -0.5388 -0.358281
1.61499 -0.515009 -0.321637
1.64979 -0.491869 -0.289725
1.68458 -0.469597 -0.261854
1.71938 -0.448317 -0.237438
1.75419 -0.428089 -0.215979
1.78899 -0.40893 -0.197056
1.82381 -0.390828 -0.180315
1.85862 -0.373751 -0.165456
1.89345 -0.357659 -0.152224
1.92827 -0.342502 -0.140405
1.9631 -0.328229 -0.129815
1.99794 -0.314787 -0.120299
2.03278 -0.302123 -0.111723
2.06762 -0.290188 -0.103974
2.10247 -0.278934 -0.0969526
2.13733 -0.268314 -0.0905752
2.17219 -0.258286 -0.0847683
2.20705 -0.24881 -0.0794684
2.24192 -0.239849 -0.0746201
2.2768 -0.231368 -0.0701754
2.31168 -0.223335 -0.0660919
2.34657 -0.21572 -0.0623326
2.38146 -0.208496 -0.0588648
2.41636 -0.201637 -0.0556597
2.45126 -0.195119 -0.0526917
2.48617 -0.188921 -0.0499383
2.52109 -0.183021 -0.0473792
2.55601 -0.177402 -0.0449966
2.59094 -0.172046 -0.0427743
2.62587 -0.166935 -0.0406982
2.66081 -0.162056 -0.0387553
2.69576 -0.157394 -0.0369344
2.73071 -0.152935 -0.035225
2.76567 -0.148668 -0.0336182
2.80064 -0.14458 -0.0321058
2.83561 -0.140662 -0.0306804
2.87059 -0.136903 -0.0293357
2.90558 -0.133294 -0.0280659
2.94058 -0.129826 -0.0268658
2.97558 -0.126492 -0.0257308
3.01059 -0.123285 -0.0246567
3.0456 -0.120197 -0.0236398
3.08063 -0.117223 -0.0226766
3.11566 -0.114356 -0.021764
3.1507 -0.111593 -0.0208989
3.18574 -0.108927 -0.0200788
3.2208 -0.106354 -0.019301
3.25586 -0.10387 -0.018563
3.29093 -0.101471 -0.0178626
3.32601 -0.0991542 -0.0171976
3.36109 -0.0969149 -0.016566
3.39619 -0.0947501 -0.0159657
3.43129 -0.0926567 -0.0153949
3.4664 -0.0906318 -0.014852
3.50152 -0.0886725 -0.0143352
3.53665 -0.086776 -0.013843
3.57179 -0.0849399 -0.0133739
3.60694 -0.0831617 -0.0129266
3.64209 -0.081439 -0.0124999
3.67726 -0.0797695 -0.0120924
3.71243 -0.0781511 -0.0117032
3.74761 -0.0765819 -0.0113312
3.7828 -0.0750597 -0.0109754
3.81801 -0.0735829 -0.0106349
3.85322 -0.0721496 -0.0103088
3.88844 -0.070758 -0.00999643
3.92367 -0.0694067 -0.00969697
3.95891 -0.068094 -0.00940975
3.99416 -0.0668186 -0.00913412
4.02942 -0.0655789 -0.00886949
4.06469 -0.0643737 -0.00861528
4.09997 -0.0632016 -0.00837097
4.13526 -0.0620615 -0.00813606
4.17056 -0.0609522 -0.00791009
4.20587 -0.0598726 -0.00769262
4.24119 -0.0588216 -0.00748323
4.27653 -0.0577982 -0.00728155
4.31187 -0.0568015 -0.00708721
4.34722 -0.0558304 -0.00689987
4.38259 -0.0548842 -0.0067192
4.41797 -0.0539619 -0.0065449
4.45335 -0.0530628 -0.00637669
4.48875 -0.052186 -0.00621428
4.52416 -0.0513309 -0.00605744
4.55958 -0.0504967 -0.00590591
4.59502 -0.0496827 -0.00575946
4.63046 -0.0488883 -0.00561788
4.66592 -0.0481128 -0.00548097
4.70139 -0.0473556 -0.00534852
4.73687 -0.0466162 -0.00522035
4.77237 -0.045894 -0.00509629
4.80787 -0.0451884 -0.00497617
4.84339 -0.044499 -0.00485982
4.87892 -0.0438252 -0.00474711
4.91446 -0.0431666 -0.00463789
4.95002 -0.0425227 -0.00453202
4.98559 -0.041893 -0.00442936
5.02117 -0.0412772 -0.00432981
5.05677 -0.0406749 -0.00423323
5.09237 -0.0400855 -0.00413951
5.128 -0.0395089 -0.00404856
5.16363 -0.0389445 -0.00396026
5.19928 -0.0383921 -0.00387452
5.23494 -0.0378513 -0.00379125
5.27062 -0.0373218 -0.00371035
5.30631 -0.0368032 -0.00363174
5.34201 -0.0362953 -0.00355534
5.37773 -0.0357978 -0.00348107
5.41346 -0.0353104 -0.00340886
5.4492 -0.0348327 -0.00333863
5.48497 -0.0343646 -0.00327031
5.52074 -0.0339059 -0.00320385
5.55653 -0.0334561 -0.00313917
5.59233 -0.0330151 -0.00307622
5.62815 -0.0325828 -0.00301494
5.66399 -0.0321587 -0.00295527
5.69984 -0.0317428 -0.00289716
5.7357 -0.0313349 -0.00284056
5.77158 -0.0309346 -0.00278542
5.80748 -0.0305419 -0.00273169
5.84339 -0.0301565 -0.00267933
5.87932 -0.0297783 -0.00262829
5.91526 -0.029407 -0.00257853
5.95122 -0.0290426 -0.00253002
5.9872 -0.0286848 -0.0024827
6.02319 -0.0283334 -0.00243655
6.05919 -0.0279884 -0.00239153
6.09522 -0.0276495 -0.0023476
6.13126 -0.0273167 -0.00230474
6.16732 -0.0269897 -0.0022629
6.20339 -0.0266685 -0.00222206
6.23949 -0.0263529 -0.00218219
6.27559 -0.0260427 -0.00214326
6.31172 -0.0257379 -0.00210524
6.34786 -0.0254383 -0.0020681
6.38403 -0.0251438 -0.00203183
6.42021 -0.0248543 -0.00199639
6.4564 -0.0245697 -0.00196176
6.49262 -0.0242898 -0.00192791
6.52885 -0.0240146 -0.00189483
6.5651 -0.0237439 -0.0018625
6.60137 -0.0234777 -0.00183088
6.63766 -0.0232159 -0.00179997
6.67397 -0.0229583 -0.00176974
6.71029 -0.0227048 -0.00174018
6.74664 -0.0224554 -0.00171126
6.783 -0.0222101 -0.00168296
6.81938 -0.0219686 -0.00165528
6.85579 -0.0217309 -0.0016282
6.89221 -0.021497 -0.00160169
6.92865 -0.0212668 -0.00157574
6.96511 -0.0210401 -0.00155035
7.00159 -0.0208169 -0.00152548
7.0381 -0.0205972 -0.00150114
7.07462 -0.0203808 -0.0014773
7.11116 -0.0201677 -0.00145396
7.14772 -0.0199579 -0.00143109
7.18431 -0.0197512 -0.0014087
7.22091 -0.0195476 -0.00138676
7.25754 -0.0193471 -0.00136526
7.29418 -0.0191495 -0.0013442
7.33085 -0.0189548 -0.00132356
7.36754 -0.018763 -0.00130333
7.40425 -0.018574 -0.0012835
7.44099 -0.0183878 -0.00126406
7.47774 -0.0182042 -0.00124501
7.51452 -0.0180233 -0.00122632
7.55132 -0.017845 -0.00120801
7.58814 -0.0176692 -0.00119004
7.62498 -0.017496 -0.00117242
7.66185 -0.0173251 -0.00115514
7.69874 -0.0171567 -0.00113819
7.73566 -0.0169906 -0.00112156
7.77259 -0.0168268 -0.00110525
7.80955 -0.0166653 -0.00108924
7.84654 -0.0165061 -0.00107353
7.88355 -0.016349 -0.00105812
7.92058 -0.016194 -0.00104299
7.95763 -0.0160412 -0.00102813
7.99471 -0.0158904 -0.00101356
8.03182 -0.0157416 -0.000999245
8.06895 -0.0155949 -0.000985194
8.1061 -0.0154501 -0.000971397
8.14328 -0.0153072 -0.000957849
8.18049 -0.0151662 -0.000944545
8.21772 -0.0150271 -0.000931478
8.25497 -0.0148897 -0.000918644
8.29226 -0.0147542 -0.000906037
8.32956 -0.0146204 -0.000893652
8.3669 -0.0144884 -0.000881485
8.40426 -0.0143581 -0.00086953
8.44165 -0.0142294 -0.000857784
8.47906 -0.0141023 -0.000846241
8.5165 -0.0139769 -0.000834897
8.55397 -0.0138531 -0.000823748
8.59146 -0.0137308 -0.00081279
8.62899 -0.01361 -0.000802018
8.66654 -0.0134908 -0.00079143
8.70412 -0.013373 -0.000781019
8.74172 -0.0132567 -0.000770785
8.77936 -0.0131418 -0.000760721
8.81702 -0.0130284 -0.000750825
8.85471 -0.0129163 -0.000741094
8.89244 -0.0128055 -0.000731523
8.93019 -0.0126962 -0.00072211
8.96797 -0.0125881 -0.000712852
9.00578 -0.0124813 -0.000703744
9.04362 -0.0123758 -0.000694785
9.08149 -0.0122716 -0.000685971
9.11939 -0.0121686 -0.0006773
9.15732 -0.0120668 -0.000668767
9.19528 -0.0119662 -0.000660372
9.23327 -0.0118667 -0.00065211
9.2713 -0.0117685 -0.000643979
9.30935 -0.0116714 -0.000635977
9.34744 -0.0115754 -0.000628101
9.38556 -0.0114805 -0.000620349
9.42371 -0.0113867 -0.000612718
9.46189 -0.0112939 -0.000605205
9.50011 -0.0112022 -0.00059781
9.53836 -0.0111116 -0.000590528
9.57664 -0.011022 -0.000583359
9.61496 -0.0109334 -0.0005763
9.65331 -0.0108457 -0.000569348
9.69169 -0.0107591 -0.000562502
9.73011 -0.0106734 -0.00055576
9.76856 -0.0105887 -0.00054912
9.80704 -0.0105049 -0.00054258
9.84557 -0.010422 -0.000536138
9.88412 -0.01034 -0.000529792
9.92271 -0.0102589 -0.00052354
9.96134 -0.0101787 -0.000517382
10 -0.0100994 -0.000511314
10.0387 -0.0100209 -0.000505335
10.0774 -0.00994326 -0.000499444
10.1162 -0.00986645 -0.00049364
10.155 -0.00979045 -0.000487919
10.1939 -0.00971526 -0.000482282
10.2328 -0.00964086 -0.000476726
10.2717 -0.00956724 -0.00047125
10.3106 -0.0094944 -0.000465853
10.3496 -0.00942232 -0.000460533
10.3887 -0.00935098 -0.000455288
10.4278 -0.00928039 -0.000450118
10.4669 -0.00921052 -0.000445022
10.506 -0.00914137 -0.000439997
10.5452 -0.00907293 -0.000435042
10.5845 -0.00900519 -0.000430158
10.6238 -0.00893814 -0.000425341
10.6631 -0.00887177 -0.000420591
10.7024 -0.00880607 -0.000415907
10.7418 -0.00874102 -0.000411287
10.7813 -0.00867663 -0.000406731
10.8208 -0.00861289 -0.000402238
10.8603 -0.00854977 -0.000397806
10.8999 -0.00848728 -0.000393434
10.9395 -0.00842541 -0.000389122
10.9792 -0.00836415 -0.000384868
11.0189 -0.00830349 -0.000380671
11.0586 -0.00824342 -0.000376531
11.0984 -0.00818393 -0.000372446
11.1383 -0.00812503 -0.000368416
11.1781 -0.00806669 -0.000364439
11.2181 -0.00800891 -0.000360515
11.2581 -0.00795168 -0.000356643
11.2981 -0.00789501 -0.000352822
11.3381 -0.00783887 -0.000349051
11.3783 -0.00778327 -0.000345329
11.4184 -0.00772819 -0.000341656
11.4587 -0.00767363 -0.00033803
11.4989 -0.00761958 -0.000334452
11.5392 -0.00756604 -0.000330919
11.5796 -0.007513 -0.000327432
11.62 -0.00746044 -0.00032399
11.6605 -0.00740838 -0.000320592
11.701 -0.0073568 -0.000317237
11.7415 -0.00730569 -0.000313925
11.7822 -0.00725504 -0.000310655
11.8228 -0.00720486 -0.000307426
11.8636 -0.00715514 -0.000304237
11.9043 -0.00710587 -0.000301089
11.9452 -0.00705704 -0.00029798
11.986 -0.00700865 -0.00029491
12.027 -0.00696069 -0.000291878
12.068 -0.00691316 -0.000288883
12.109 -0.00686606 -0.000285925
12.1501 -0.00681937 -0.000283004
12.1913 -0.0067731 -0.000280119
12.2325 -0.00672723 -0.000277269
12.2738 -0.00668176 -0.000274453
12.3151 -0.0066367 -0.000271672
12.3565 -0.00659202 -0.000268925
12.3979 -0.00654774 -0.00026621
12.4394 -0.00650383 -0.000263529
12.481 -0.00646031 -0.000260879
12.5226 -0.00641716 -0.000258262
12.5643 -0.00637438 -0.000255675
12.6061 -0.00633196 -0.000253119
12.6479 -0.0062899 -0.000250594
12.6898 -0.0062482 -0.000248098
12.7317 -0.00620685 -0.000245632
12.7737 -0.00616585 -0.000243195
12.8158 -0.0061252 -0.000240786
12.8579 -0.00608488 -0.000238405
12.9001 -0.0060449 -0.000236052
12.9424 -0.00600525 -0.000233727
12.9847 -0.00596592 -0.000231428
13.0271 -0.00592692 -0.000229156
13.0696 -0.00588824 -0.000226909
13.1121 -0.00584988 -0.000224689
13.1547 -0.00581183 -0.000222494
13.1974 -0.00577409 -0.000220324
13.2402 -0.00573665 -0.000218179
13.283 -0.00569951 -0.000216058
13.3259 -0.00566267 -0.00021396
13.3689 -0.00562613 -0.000211887
13.4119 -0.00558988 -0.000209836
13.455 -0.00555391 -0.000207809
13.4982 -0.00551823 -0.000205804
13.5415 -0.00548283 -0.000203822
13.5848 -0.00544771 -0.000201861
13.6283 -0.00541287 -0.000199922
13.6718 -0.00537829 -0.000198004
13.7153 -0.00534398 -0.000196108
13.759 -0.00530994 -0.000194232
13.8028 -0.00527616 -0.000192377
13.8466 -0.00524264 -0.000190542
13.8905 -0.00520938 -0.000188727
13.9345 -0.00517637 -0.000186931
13.9786 -0.00514361 -0.000185155
14.0227 -0.0051111 -0.000183397
14.067 -0.00507883 -0.000181659
14.1113 -0.0050468 -0.000179939
14.1558 -0.00501502 -0.000178238
14.2003 -0.00498347 -0.000176554
14.2449 -0.00495215 -0.000174889
14.2896 -0.00492107 -0.00017324
14.3344 -0.00489021 -0.00017161
14.3793 -0.00485958 -0.000169996
14.4243 -0.00482917 -0.000168399
14.4693 -0.00479899 -0.000166819
14.5145 -0.00476902 -0.000165255
14.5598 -0.00473927 -0.000163707
14.6052 -0.00470973 -0.000162176
14.6506 -0.0046804 -0.00016066
14.6962 -0.00465128 -0.000159159
14.7419 -0.00462237 -0.000157674
14.7877 -0.00459366 -0.000156204
14.8336 -0.00456516 -0.000154749
14.8796 -0.00453685 -0.000153309
14.9257 -0.00450874 -0.000151883
14.9719 -0.00448082 -0.000150472
15.0182 -0.0044531 -0.000149074
15.0647 -0.00442557 -0.000147691
15.1112 -0.00439822 -0.000146321
15.1579 -0.00437106 -0.000144965
15.2047 -0.00434409 -0.000143622
15.2516 -0.00431729 -0.000142293
15.2986 -0.00429068 -0.000140976
15.3458 -0.00426424 -0.000139672
15.393 -0.00423798 -0.000138382
15.4404 -0.0042119 -0.000137103
15.488 -0.00418598 -0.000135837
15.5356 -0.00416024 -0.000134583
15.5834 -0.00413466 -0.000133341
15.6313 -0.00410925 -0.000132112
15.6794 -0.004084 -0.000130893
15.7276 -0.00405891 -0.000129687
15.7759 -0.00403398 -0.000128491
15.8243 -0.00400921 -0.000127307
15.873 -0.0039846 -0.000126135
15.9217 -0.00396014 -0.000124973
15.9706 -0.00393583 -0.000123822
16.0197 -0.00391168 -0.000122681
16.0689 -0.00388767 -0.000121551
16.1182 -0.00386381 -0.000120432
16.1677 -0.00384009 -0.000119322
16.2174 -0.00381651 -0.000118223
16.2672 -0.00379308 -0.000117134
16.3172 -0.00376979 -0.000116055
16.3674 -0.00374663 -0.000114985
16.4177 -0.00372361 -0.000113925
16.4682 -0.00370073 -0.000112875
16.5189 -0.00367798 -0.000111833
16.5697 -0.00365536 -0.000110801
16.6208 -0.00363286 -0.000109778
16.672 -0.0036105 -0.000108764
16.7234 -0.00358826 -0.000107759
16.775 -0.00356614 -0.000106763
16.8268 -0.00354415 -0.000105775
16.8787 -0.00352227 -0.000104795
16.9309 -0.00350051 -0.000103824
16.9833 -0.00347888 -0.000102861
17.0359 -0.00345735 -0.000101906
17.0887 -0.00343594 -0.00010096
17.1418 -0.00341464 -0.000100021
17.195 -0.00339345 -9.90897e-05
17.2485 -0.00337237 -9.81663e-05
17.3022 -0.0033514 -9.72503e-05
17.3562 -0.00333053 -9.63419e-05
17.4104 -0.00330976 -9.54407e-05
17.4648 -0.00328909 -9.45468e-05
17.5195 -0.00326853 -9.36599e-05
17.5744 -0.00324806 -9.278e-05
17.6296 -0.00322768 -9.1907e-05
17.6851 -0.0032074 -9.10408e-05
17.7408 -0.00318722 -9.01813e-05
17.7969 -0.00316712 -8.93283e-05
17.8532 -0.00314711 -8.84817e-05
17.9098 -0.00312718 -8.76415e-05
17.9667 -0.00310735 -8.68075e-05
18.0239 -0.00308759 -8.59797e-05
18.0815 -0.00306791 -8.51578e-05
18.1393 -0.00304831 -8.43419e-05
18.1975 -0.00302879 -8.35317e-05
18.256 -0.00300934 -8.27273e-05
18.3149 -0.00298996 -8.19283e-05
18.3742 -0.00297066 -8.11349e-05
18.4338 -0.00295142 -8.03468e-05
18.4938 -0.00293224 -7.95639e-05
18.5542 -0.00291313 -7.87861e-05
18.615 -0.00289408 -7.80134e-05
18.6762 -0.00287508 -7.72454e-05
18.7379 -0.00285614 -7.64823e-05
18.8 -0.00283725 -7.57238e-05
18.8625 -0.00281841 -7.49698e-05
18.9255 -0.00279962 -7.42201e-05
18.9891 -0.00278087 -7.34747e-05
19.0531 -0.00276216 -7.27334e-05
19.1177 -0.00274348 -7.1996e-05
19.1828 -0.00272484 -7.12625e-05
19.2484 -0.00270623 -7.05326e-05
19.3147 -0.00268764 -6.98063e-05
19.3816 -0.00266908 -6.90833e-05
19.4491 -0.00265053 -6.83634e-05
19.5173 -0.00263199 -6.76466e-05
19.5862 -0.00261346 -6.69325e-05
19.6558 -0.00259493 -6.62211e-05
19.7262 -0.0025764 -6.55121e-05
19.7974 -0.00255786 -6.48053e-05
19.8694 -0.0025393 -6.41004e-05
19.9423 -0.00252072 -6.33972e-05
20.0162 -0.0025021 -6.26954e-05
20.091 -0.00248345 -6.19947e-05
20.1669 -0.00246475 -6.12948e-05
20.244 -0.00244598 -6.05954e-05
20.3222 -0.00242715 -5.9896e-05
20.4016 -0.00240823 -5.91962e-05
20.4825 -0.00238921 -5.84955e-05
20.5648 -0.00237008 -5.77934e-05
20.6487 -0.00235081 -5.70893e-05
20.7344 -0.00233139 -5.63824e-05
20.8219 -0.00231178 -5.56719e-05
20.9115 -0.00229197 -5.49569e-05
21.0034 -0.00227191 -5.42363e-05
21.0979 -0.00225157 -5.35086e-05
21.1952 -0.00223088 -5.27722e-05
21.2959 -0.0022098 -5.2025e-05
21.4004 -0.00218823 -5.12643e-05
21.5093 -0.00216606 -5.04866e-05
21.6237 -0.00214316 -4.9687e-05
21.7448 -0.0021193 -4.88588e-05
21.8747 -0.00209417 -4.79913e-05
22.0165 -0.00206721 -4.70668e-05
22.1768 -0.00203738 -4.60505e-05
22.3723 -0.00200186 -4.48504e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.75Lambda0.5Nc1ClassicOneLoop/GAp_FRG.txt <==
-22.3723 -0.00200208 4.48603e-05
-22.1768 -0.00203761 4.60608e-05
-22.0165 -0.00206745 4.70775e-05
-21.8747 -0.00209441 4.80023e-05
-21.7448 -0.00211955 4.88702e-05
-21.6237 -0.00214341 4.96987e-05
-21.5093 -0.00216632 5.04986e-05
-21.4004 -0.00218849 5.12766e-05
-21.2959 -0.00221007 5.20376e-05
-21.1952 -0.00223116 5.27851e-05
-21.0979 -0.00225185 5.35218e-05
-21.0034 -0.00227219 5.42498e-05
-20.9115 -0.00229226 5.49708e-05
-20.8219 -0.00231208 5.56861e-05
-20.7344 -0.00233168 5.63968e-05
-20.6487 -0.00235111 5.7104e-05
-20.5648 -0.00237039 5.78085e-05
-20.4825 -0.00238952 5.85108e-05
-20.4016 -0.00240855 5.92118e-05
-20.3222 -0.00242747 5.99119e-05
-20.244 -0.00244631 6.06117e-05
-20.1669 -0.00246508 6.13114e-05
-20.091 -0.00248379 6.20116e-05
-20.0162 -0.00250245 6.27126e-05
-19.9423 -0.00252107 6.34147e-05
-19.8694 -0.00253966 6.41183e-05
-19.7974 -0.00255822 6.48235e-05
-19.7262 -0.00257677 6.55307e-05
-19.6558 -0.0025953 6.624e-05
-19.5862 -0.00261384 6.69518e-05
-19.5173 -0.00263237 6.76661e-05
-19.4491 -0.00265091 6.83833e-05
-19.3816 -0.00266947 6.91035e-05
-19.3147 -0.00268804 6.98269e-05
-19.2484 -0.00270663 7.05536e-05
-19.1828 -0.00272525 7.12838e-05
-19.1177 -0.0027439 7.20177e-05
-19.0531 -0.00276257 7.27554e-05
-18.9891 -0.00278129 7.34971e-05
-18.9255 -0.00280005 7.42429e-05
-18.8625 -0.00281885 7.49929e-05
-18.8 -0.00283769 7.57473e-05
-18.7379 -0.00285659 7.65063e-05
-18.6762 -0.00287553 7.72698e-05
-18.615 -0.00289454 7.80381e-05
-18.5542 -0.00291359 7.88113e-05
-18.4938 -0.00293271 7.95895e-05
-18.4338 -0.00295189 8.03728e-05
-18.3742 -0.00297114 8.11613e-05
-18.3149 -0.00299046 8.19552e-05
-18.256 -0.00300984 8.27546e-05
-18.1975 -0.00302929 8.35595e-05
-18.1393 -0.00304882 8.43701e-05
-18.0815 -0.00306843 8.51865e-05
-18.0239 -0.00308811 8.60088e-05
-17.9667 -0.00310788 8.68371e-05
-17.9098 -0.00312772 8.76716e-05
-17.8532 -0.00314765 8.85123e-05
-17.7969 -0.00316767 8.93593e-05
-17.7408 -0.00318777 9.02128e-05
-17.6851 -0.00320797 9.10729e-05
-17.6296 -0.00322826 9.19396e-05
-17.5744 -0.00324864 9.28131e-05
-17.5195 -0.00326911 9.36935e-05
-17.4648 -0.00328969 9.45808e-05
-17.4104 -0.00331036 9.54753e-05
-17.3562 -0.00333114 9.6377e-05
-17.3022 -0.00335201 9.72861e-05
-17.2485 -0.003373 9.82026e-05
-17.195 -0.00339409 9.91266e-05
-17.1418 -0.00341528 0.000100058
-17.0887 -0.00343659 0.000100998
-17.0359 -0.00345801 0.000101945
-16.9833 -0.00347954 0.0001029
-16.9309 -0.00350119 0.000103864
-16.8787 -0.00352295 0.000104836
-16.8268 -0.00354483 0.000105816
-16.775 -0.00356684 0.000106804
-16.7234 -0.00358896 0.000107801
-16.672 -0.00361121 0.000108807
-16.6208 -0.00363359 0.000109822
-16.5697 -0.00365609 0.000110846
-16.5189 -0.00367872 0.000111878
-16.4682 -0.00370148 0.00011292
-16.4177 -0.00372438 0.000113972
-16.3674 -0.0037474 0.000115032
-16.3172 -0.00377057 0.000116103
-16.2672 -0.00379387 0.000117183
-16.2174 -0.00381731 0.000118273
-16.1677 -0.0038409 0.000119373
-16.1182 -0.00386462 0.000120483
-16.0689 -0.0038885 0.000121603
-16.0197 -0.00391251 0.000122734
-15.9706 -0.00393668 0.000123875
-15.9217 -0.003961 0.000125027
-15.873 -0.00398547 0.00012619
-15.8243 -0.00401009 0.000127363
-15.7759 -0.00403487 0.000128548
-15.7276 -0.00405981 0.000129744
-15.6794 -0.00408491 0.000130952
-15.6313 -0.00411017 0.000132171
-15.5834 -0.0041356 0.000133402
-15.5356 -0.00416119 0.000134645
-15.488 -0.00418694 0.000135899
-15.4404 -0.00421287 0.000137166
-15.393 -0.00423897 0.000138446
-15.3458 -0.00426524 0.000139738
-15.2986 -0.00429169 0.000141042
-15.2516 -0.00431832 0.00014236
-15.2047 -0.00434512 0.00014369
-15.1579 -0.00437211 0.000145034
-15.1112 -0.00439928 0.000146391
-15.0647 -0.00442664 0.000147762
-15.0182 -0.00445419 0.000149147
-14.9719 -0.00448192 0.000150545
-14.9257 -0.00450985 0.000151958
-14.8796 -0.00453798 0.000153385
-14.8336 -0.0045663 0.000154826
-14.7877 -0.00459482 0.000156283
-14.7419 -0.00462354 0.000157754
-14.6962 -0.00465247 0.00015924
-14.6506 -0.0046816 0.000160742
-14.6052 -0.00471095 0.000162259
-14.5598 -0.0047405 0.000163792
-14.5145 -0.00477027 0.000165341
-14.4693 -0.00480025 0.000166906
-14.4243 -0.00483045 0.000168488
-14.3793 -0.00486087 0.000170086
-14.3344 -0.00489152 0.000171701
-14.2896 -0.00492239 0.000173334
-14.2449 -0.0049535 0.000174983
-14.2003 -0.00498483 0.00017665
-14.1558 -0.00501639 0.000178335
-14.1113 -0.0050482 0.000180038
-14.067 -0.00508024 0.00018176
-14.0227 -0.00511253 0.0001835
-13.9786 -0.00514506 0.000185259
-13.9345 -0.00517784 0.000187036
-13.8905 -0.00521086 0.000188834
-13.8466 -0.00524415 0.000190651
-13.8028 -0.00527769 0.000192488
-13.759 -0.00531149 0.000194345
-13.7153 -0.00534555 0.000196222
-13.6718 -0.00537987 0.000198121
-13.6283 -0.00541447 0.00020004
-13.5848 -0.00544934 0.000201981
-13.5415 -0.00548448 0.000203943
-13.4982 -0.0055199 0.000205928
-13.455 -0.0055556 0.000207935
-13.4119 -0.00559159 0.000209964
-13.3689 -0.00562786 0.000212017
-13.3259 -0.00566443 0.000214092
-13.283 -0.00570129 0.000216192
-13.2402 -0.00573845 0.000218315
-13.1974 -0.00577591 0.000220463
-13.1547 -0.00581367 0.000222635
-13.1121 -0.00585175 0.000224832
-13.0696 -0.00589014 0.000227055
-13.0271 -0.00592884 0.000229304
-12.9847 -0.00596787 0.000231578
-12.9424 -0.00600722 0.000233879
-12.9001 -0.00604689 0.000236208
-12.8579 -0.0060869 0.000238563
-12.8158 -0.00612725 0.000240946
-12.7737 -0.00616793 0.000243358
-12.7317 -0.00620896 0.000245798
-12.6898 -0.00625033 0.000248267
-12.6479 -0.00629206 0.000250765
-12.6061 -0.00633415 0.000253294
-12.5643 -0.00637659 0.000255852
-12.5226 -0.00641941 0.000258442
-12.481 -0.00646259 0.000261063
-12.4394 -0.00650614 0.000263715
-12.3979 -0.00655008 0.0002664
-12.3565 -0.00659439 0.000269117
-12.3151 -0.0066391 0.000271868
-12.2738 -0.0066842 0.000274653
-12.2325 -0.0067297 0.000277471
-12.1913 -0.0067756 0.000280325
-12.1501 -0.00682191 0.000283214
-12.109 -0.00686863 0.000286139
-12.068 -0.00691577 0.0002891
-12.027 -0.00696333 0.000292098
-11.986 -0.00701133 0.000295134
-11.9452 -0.00705975 0.000298208
-11.9043 -0.00710862 0.000301321
-11.8636 -0.00715793 0.000304474
-11.8228 -0.00720769 0.000307666
-11.7822 -0.00725791 0.000310899
-11.7415 -0.00730859 0.000314174
-11.701 -0.00735975 0.000317491
-11.6605 -0.00741137 0.00032085
-11.62 -0.00746348 0.000324252
-11.5796 -0.00751607 0.000327699
-11.5392 -0.00756916 0.000331191
-11.4989 -0.00762274 0.000334728
-11.4587 -0.00767684 0.000338311
-11.4184 -0.00773144 0.000341942
-11.3783 -0.00778657 0.00034562
-11.3381 -0.00784222 0.000349347
-11.2981 -0.0078984 0.000353123
-11.2581 -0.00795513 0.00035695
-11.2181 -0.0080124 0.000360828
-11.1781 -0.00807023 0.000364757
-11.1383 -0.00812862 0.00036874
-11.0984 -0.00818758 0.000372776
-11.0586 -0.00824712 0.000376867
-11.0189 -0.00830724 0.000381013
-10.9792 -0.00836796 0.000385216
-10.9395 -0.00842927 0.000389477
-10.8999 -0.0084912 0.000393796
-10.8603 -0.00855375 0.000398174
-10.8208 -0.00861692 0.000402613
-10.7813 -0.00868073 0.000407113
-10.7418 -0.00874518 0.000411676
-10.7024 -0.00881028 0.000416302
-10.6631 -0.00887605 0.000420994
-10.6238 -0.00894248 0.000425751
-10.5845 -0.0090096 0.000430576
-10.5452 -0.00907741 0.000435469
-10.506 -0.00914591 0.000440431
-10.4669 -0.00921513 0.000445464
-10.4278 -0.00928506 0.000450569
-10.3887 -0.00935573 0.000455748
-10.3496 -0.00942714 0.000461001
-10.3106 -0.00949929 0.00046633
-10.2717 -0.00957221 0.000471736
-10.2328 -0.0096459 0.000477222
-10.1939 -0.00972038 0.000482787
-10.155 -0.00979565 0.000488434
-10.1162 -0.00987172 0.000494164
-10.0774 -0.00994862 0.000499979
-10.0387 -0.0100263 0.000505881
-10 -0.0101049 0.00051187
-9.96134 -0.0101843 0.000517949
-9.92271 -0.0102646 0.000524119
-9.88412 -0.0103458 0.000530382
-9.84557 -0.0104279 0.000536739
-9.80704 -0.0105109 0.000543193
-9.76856 -0.0105948 0.000549746
-9.73011 -0.0106796 0.000556398
-9.69169 -0.0107654 0.000563153
-9.65331 -0.0108521 0.000570012
-9.61496 -0.0109398 0.000576977
-9.57664 -0.0110286 0.00058405
-9.53836 -0.0111183 0.000591233
-9.50011 -0.011209 0.000598529
-9.46189 -0.0113008 0.000605939
-9.42371 -0.0113937 0.000613467
-9.38556 -0.0114876 0.000621113
-9.34744 -0.0115826 0.000628881
-9.30935 -0.0116787 0.000636773
-9.2713 -0.011776 0.000644792
-9.23327 -0.0118744 0.000652939
-9.19528 -0.0119739 0.000661218
-9.15732 -0.0120746 0.000669632
-9.11939 -0.0121766 0.000678182
-9.08149 -0.0122797 0.000686873
-9.04362 -0.0123841 0.000695706
-9.00578 -0.0124897 0.000704684
-8.96797 -0.0125966 0.000713811
-8.93019 -0.0127049 0.00072309
-8.89244 -0.0128144 0.000732524
-8.85471 -0.0129253 0.000742116
-8.81702 -0.0130375 0.00075187
-8.77936 -0.0131511 0.000761789
-8.74172 -0.0132662 0.000771875
-8.70412 -0.0133827 0.000782134
-8.66654 -0.0135006 0.000792569
-8.62899 -0.01362 0.000803183
-8.59146 -0.0137409 0.00081398
-8.55397 -0.0138634 0.000824965
-8.5165 -0.0139874 0.000836141
-8.47906 -0.014113 0.000847512
-8.44165 -0.0142403 0.000859084
-8.40426 -0.0143691 0.000870859
-8.3669 -0.0144997 0.000882844
-8.32956 -0.0146319 0.000895042
-8.29226 -0.0147659 0.000907458
-8.25497 -0.0149016 0.000920097
-8.21772 -0.0150392 0.000932965
-8.18049 -0.0151785 0.000946066
-8.14328 -0.0153198 0.000959406
-8.1061 -0.0154629 0.000972989
-8.06895 -0.0156079 0.000986823
-8.03182 -0.0157549 0.00100091
-7.99471 -0.0159039 0.00101526
-7.95763 -0.0160549 0.00102988
-7.92058 -0.0162081 0.00104477
-7.88355 -0.0163633 0.00105995
-7.84654 -0.0165206 0.00107541
-7.80955 -0.0166802 0.00109116
-7.77259 -0.016842 0.00110721
-7.73566 -0.017006 0.00112358
-7.69874 -0.0171724 0.00114025
-7.66185 -0.0173412 0.00115725
-7.62498 -0.0175123 0.00117459
-7.58814 -0.0176859 0.00119226
-7.55132 -0.017862 0.00121028
-7.51452 -0.0180407 0.00122865
-7.47774 -0.0182219 0.00124739
-7.44099 -0.0184058 0.00126651
-7.40425 -0.0185924 0.001286
-7.36754 -0.0187818 0.0013059
-7.33085 -0.018974 0.00132619
-7.29418 -0.019169 0.0013469
-7.25754 -0.019367 0.00136803
-7.22091 -0.0195679 0.0013896
-7.18431 -0.0197719 0.00141161
-7.14772 -0.019979 0.00143408
-7.11116 -0.0201893 0.00145703
-7.07462 -0.0204029 0.00148045
-7.0381 -0.0206197 0.00150437
-7.00159 -0.0208399 0.0015288
-6.96511 -0.0210636 0.00155375
-6.92865 -0.0212907 0.00157924
-6.89221 -0.0215215 0.00160528
-6.85579 -0.0217559 0.00163188
-6.81938 -0.0219941 0.00165907
-6.783 -0.0222362 0.00168685
-6.74664 -0.0224821 0.00171525
-6.71029 -0.0227321 0.00174428
-6.67397 -0.0229861 0.00177396
-6.63766 -0.0232443 0.0018043
-6.60137 -0.0235068 0.00183534
-6.5651 -0.0237737 0.00186708
-6.52885 -0.024045 0.00189954
-6.49262 -0.0243209 0.00193275
-6.4564 -0.0246015 0.00196673
-6.42021 -0.0248868 0.00200151
-6.38403 -0.0251771 0.0020371
-6.34786 -0.0254723 0.00207352
-6.31172 -0.0257727 0.00211082
-6.27559 -0.0260783 0.002149
-6.23949 -0.0263893 0.0021881
-6.20339 -0.0267058 0.00222814
-6.16732 -0.0270279 0.00226916
-6.13126 -0.0273558 0.00231119
-6.09522 -0.0276895 0.00235425
-6.05919 -0.0280294 0.00239837
-6.02319 -0.0283754 0.0024436
-5.9872 -0.0287277 0.00248997
-5.95122 -0.0290866 0.00253751
-5.91526 -0.0294521 0.00258625
-5.87932 -0.0298245 0.00263625
-5.84339 -0.0302038 0.00268754
-5.80748 -0.0305904 0.00274016
-5.77158 -0.0309843 0.00279415
-5.7357 -0.0313858 0.00284957
-5.69984 -0.0317951 0.00290646
-5.66399 -0.0322123 0.00296487
-5.62815 -0.0326377 0.00302485
-5.59233 -0.0330715 0.00308646
-5.55653 -0.0335139 0.00314974
-5.52074 -0.0339652 0.00321477
-5.48497 -0.0344256 0.0032816
-5.4492 -0.0348952 0.00335029
-5.41346 -0.0353745 0.00342091
-5.37773 -0.0358637 0.00349353
-5.34201 -0.036363 0.00356823
-5.30631 -0.0368727 0.00364507
-5.27062 -0.0373932 0.00372414
-5.23494 -0.0379246 0.00380552
-5.19928 -0.0384675 0.00388929
-5.16363 -0.039022 0.00397556
-5.128 -0.0395885 0.0040644
-5.09237 -0.0401674 0.00415592
-5.05677 -0.040759 0.00425023
-5.02117 -0.0413638 0.00434743
-4.98559 -0.0419821 0.00444763
-4.95002 -0.0426143 0.00455096
-4.91446 -0.0432608 0.00465754
-4.87892 -0.0439222 0.00476751
-4.84339 -0.0445988 0.004881
-4.80787 -0.0452912 0.00499815
-4.77237 -0.0459999 0.00511913
-4.73687 -0.0467253 0.00524408
-4.70139 -0.047468 0.00537319
-4.66592 -0.0482285 0.00550662
-4.63046 -0.0490076 0.00564457
-4.59502 -0.0498056 0.00578724
-4.55958 -0.0506234 0.00593483
-4.52416 -0.0514616 0.00608756
-4.48875 -0.0523208 0.00624568
-4.45335 -0.0532018 0.00640942
-4.41797 -0.0541053 0.00657904
-4.38259 -0.0550321 0.00675483
-4.34722 -0.0559831 0.00693706
-4.31187 -0.056959 0.00712607
-4.27653 -0.0579609 0.00732216
-4.24119 -0.0589895 0.0075257
-4.20587 -0.0600459 0.00773705
-4.17056 -0.0611312 0.0079566
-4.13526 -0.0622463 0.00818477
-4.09997 -0.0633924 0.008422
-4.06469 -0.0645706 0.00866877
-4.02942 -0.0657822 0.00892557
-3.99416 -0.0670284 0.00919294
-3.95891 -0.0683107 0.00947145
-3.92367 -0.0696302 0.0097617
-3.88844 -0.0709886 0.0100643
-3.85322 -0.0723873 0.01038
-3.81801 -0.073828 0.0107095
-3.7828 -0.0753122 0.0110535
-3.74761 -0.0768419 0.011413
-3.71243 -0.0784187 0.0117886
-3.67726 -0.0800446 0.0121814
-3.64209 -0.0817217 0.0125923
-3.60694 -0.083452 0.0130224
-3.57179 -0.0852378 0.0134726
-3.53665 -0.0870814 0.0139443
-3.50152 -0.0889854 0.0144384
-3.4664 -0.0909524 0.0149564
-3.43129 -0.0929851 0.0154995
-3.39619 -0.0950865 0.0160692
-3.36109 -0.0972599 0.0166668
-3.32601 -0.0995086 0.0172941
-3.29093 -0.101836 0.0179526
-3.25586 -0.104247 0.0186443
-3.2208 -0.106745 0.0193711
-3.18574 -0.109334 0.0201351
-3.1507 -0.11202 0.0209389
-3.11566 -0.114808 0.0217849
-3.08063 -0.117704 0.0226762
-3.0456 -0.120713 0.023616
-3.01059 -0.123842 0.0246079
-2.97558 -0.127097 0.025656
-2.94058 -0.130487 0.0267647
-2.90558 -0.134019 0.0279389
-2.87059 -0.137701 0.029184
-2.83561 -0.141543 0.0305059
-2.80064 -0.145553 0.0319113
-2.76567 -0.149742 0.0334075
-2.73071 -0.154121 0.0350023
-2.69576 -0.158701 0.0367046
-2.66081 -0.163496 0.0385243
-2.62587 -0.168517 0.040472
-2.59094 -0.173782 0.0425598
-2.55601 -0.179304 0.0448012
-2.52109 -0.185101 0.047211
-2.48617 -0.191192 0.0498059
-2.45126 -0.197596 0.0526046
-2.41636 -0.204335 0.0556283
-2.38146 -0.211433 0.0589007
-2.34657 -0.218915 0.0624487
-2.31168 -0.226809 0.0663026
-2.2768 -0.235144 0.0704972
-2.24192 -0.243954 0.0750719
-2.20705 -0.253273 0.0800718
-2.17219 -0.26314 0.0855489
-2.13733 -0.273597 0.0915626
-2.10247 -0.284687 0.0981819
-2.06762 -0.296459 0.105486
-2.03278 -0.308965 0.113569
-1.99794 -0.322259 0.122537
-1.9631 -0.336399 0.132518
-1.92827 -0.351445 0.14366
-1.89345 -0.367459 0.156138
-1.85862 -0.384503 0.170159
-1.82381 -0.402635 0.185969
-1.78899 -0.421906 0.203858
-1.75419 -0.442357 0.224177
-1.71938 -0.464004 0.247341
-1.68458 -0.486831 0.27385
-1.64979 -0.510768 0.304299
-1.61499 -0.535665 0.339401
-1.58021 -0.561251 0.380006
-1.54542 -0.587081 0.427112
-1.51064 -0.612452 0.481882
-1.47586 -0.636295 0.545632
-1.44109 -0.657028 0.619793
-1.40632 -0.672362 0.705803
-1.37155 -0.679084 0.804891
-1.33679 -0.67284 0.917691
-1.30203 -0.648032 1.04362
-1.26727 -0.598006 1.17995
-1.23251 -0.515832 1.32082
-1.19776 -0.395972 1.45633
-1.16301 -0.236812 1.5728
-1.12827 -0.0433282 1.65483
-1.09352 0.171783 1.68938
-1.05878 0.390074 1.67039
-1.02405 0.592261 1.60118
-0.989309 0.763589 1.49309
-0.954576 0.896769 1.36123
-0.919844 0.991649 1.22003
-0.885115 1.0528 1.08054
-0.850388 1.08687 0.949771
-0.815663 1.10063 0.831308
-0.78094 1.1 0.726308
-0.746219 1.08967 0.634472
-0.711499 1.07318 0.554743
-0.676781 1.05307 0.485748
-0.642065 1.03115 0.426063
-0.60735 1.00864 0.374347
-0.572637 0.986367 0.329392
-0.537925 0.964865 0.290153
-0.503214 0.944476 0.255731
-0.468504 0.925405 0.225366
-0.433796 0.907765 0.198417
-0.399089 0.891608 0.174343
-0.364382 0.876946 0.152689
-0.329676 0.863768 0.133068
-0.294972 0.852048 0.115153
-0.260267 0.84175 0.0986623
-0.225564 0.832838 0.0833533
-0.190861 0.825276 0.0690152
-0.156158 0.81903 0.0554606
-0.121456 0.81407 0.0425232
-0.0867541 0.810372 0.0300505
-0.0520524 0.807918 0.0179028
-0.0173508 0.806694 0.00594631
0.0173508 0.806694 -0.00594631
0.0520524 0.807918 -0.0179028
0.0867541 0.810372 -0.0300505
0.121456 0.81407 -0.0425232
0.156158 0.81903 -0.0554606
0.190861 0.825276 -0.0690152
0.225564 0.832838 -0.0833533
0.260267 0.84175 -0.0986623
0.294972 0.852048 -0.115153
0.329676 0.863768 -0.133068
0.364382 0.876946 -0.152689
0.399089 0.891608 -0.174343
0.433796 0.907765 -0.198417
0.468504 0.925405 -0.225366
0.503214 0.944476 -0.255731
0.537925 0.964865 -0.290153
0.572637 0.986367 -0.329392
0.60735 1.00864 -0.374347
0.642065 1.03115 -0.426063
0.676781 1.05307 -0.485748
0.711499 1.07318 -0.554743
0.746219 1.08967 -0.634472
0.78094 1.1 -0.726308
0.815663 1.10063 -0.831308
0.850388 1.08687 -0.949771
0.885115 1.0528 -1.08054
0.919844 0.991649 -1.22003
0.954576 0.896769 -1.36123
0.989309 0.763589 -1.49309
1.02405 0.592261 -1.60118
1.05878 0.390074 -1.67039
1.09352 0.171783 -1.68938
1.12827 -0.0433282 -1.65483
1.16301 -0.236812 -1.5728
1.19776 -0.395972 -1.45633
1.23251 -0.515832 -1.32082
1.26727 -0.598006 -1.17995
1.30203 -0.648032 -1.04362
1.33679 -0.67284 -0.917691
1.37155 -0.679084 -0.804891
1.40632 -0.672362 -0.705803
1.44109 -0.657028 -0.619793
1.47586 -0.636295 -0.545632
1.51064 -0.612452 -0.481882
1.54542 -0.587081 -0.427112
1.58021 -0.561251 -0.380006
1.61499 -0.535665 -0.339401
1.64979 -0.510768 -0.304299
1.68458 -0.486831 -0.27385
1.71938 -0.464004 -0.247341
1.75419 -0.442357 -0.224177
1.78899 -0.421906 -0.203858
1.82381 -0.402635 -0.185969
1.85862 -0.384503 -0.170159
1.89345 -0.367459 -0.156138
1.92827 -0.351445 -0.14366
1.9631 -0.336399 -0.132518
1.99794 -0.322259 -0.122537
2.03278 -0.308965 -0.113569
2.06762 -0.296459 -0.105486
2.10247 -0.284687 -0.0981819
2.13733 -0.273597 -0.0915626
2.17219 -0.26314 -0.0855489
2.20705 -0.253273 -0.0800718
2.24192 -0.243954 -0.0750719
2.2768 -0.235144 -0.0704972
2.31168 -0.226809 -0.0663026
2.34657 -0.218915 -0.0624487
2.38146 -0.211433 -0.0589007
2.41636 -0.204335 -0.0556283
2.45126 -0.197596 -0.0526046
2.48617 -0.191192 -0.0498059
2.52109 -0.185101 -0.047211
2.55601 -0.179304 -0.0448012
2.59094 -0.173782 -0.0425598
2.62587 -0.168517 -0.040472
2.66081 -0.163496 -0.0385243
2.69576 -0.158701 -0.0367046
2.73071 -0.154121 -0.0350023
2.76567 -0.149742 -0.0334075
2.80064 -0.145553 -0.0319113
2.83561 -0.141543 -0.0305059
2.87059 -0.137701 -0.029184
2.90558 -0.134019 -0.0279389
2.94058 -0.130487 -0.0267647
2.97558 -0.127097 -0.025656
3.01059 -0.123842 -0.0246079
3.0456 -0.120713 -0.023616
3.08063 -0.117704 -0.0226762
3.11566 -0.114808 -0.0217849
3.1507 -0.11202 -0.0209389
3.18574 -0.109334 -0.0201351
3.2208 -0.106745 -0.0193711
3.25586 -0.104247 -0.0186443
3.29093 -0.101836 -0.0179526
3.32601 -0.0995086 -0.0172941
3.36109 -0.0972599 -0.0166668
3.39619 -0.0950865 -0.0160692
3.43129 -0.0929851 -0.0154995
3.4664 -0.0909524 -0.0149564
3.50152 -0.0889854 -0.0144384
3.53665 -0.0870814 -0.0139443
3.57179 -0.0852378 -0.0134726
3.60694 -0.083452 -0.0130224
3.64209 -0.0817217 -0.0125923
3.67726 -0.0800446 -0.0121814
3.71243 -0.0784187 -0.0117886
3.74761 -0.0768419 -0.011413
3.7828 -0.0753122 -0.0110535
3.81801 -0.073828 -0.0107095
3.85322 -0.0723873 -0.01038
3.88844 -0.0709886 -0.0100643
3.92367 -0.0696302 -0.0097617
3.95891 -0.0683107 -0.00947145
3.99416 -0.0670284 -0.00919294
4.02942 -0.0657822 -0.00892557
4.06469 -0.0645706 -0.00866877
4.09997 -0.0633924 -0.008422
4.13526 -0.0622463 -0.00818477
4.17056 -0.0611312 -0.0079566
4.20587 -0.0600459 -0.00773705
4.24119 -0.0589895 -0.0075257
4.27653 -0.0579609 -0.00732216
4.31187 -0.056959 -0.00712607
4.34722 -0.0559831 -0.00693706
4.38259 -0.0550321 -0.00675483
4.41797 -0.0541053 -0.00657904
4.45335 -0.0532018 -0.00640942
4.48875 -0.0523208 -0.00624568
4.52416 -0.0514616 -0.00608756
4.55958 -0.0506234 -0.00593483
4.59502 -0.0498056 -0.00578724
4.63046 -0.0490076 -0.00564457
4.66592 -0.0482285 -0.00550662
4.70139 -0.047468 -0.00537319
4.73687 -0.0467253 -0.00524408
4.77237 -0.0459999 -0.00511913
4.80787 -0.0452912 -0.00499815
4.84339 -0.0445988 -0.004881
4.87892 -0.0439222 -0.00476751
4.91446 -0.0432608 -0.00465754
4.95002 -0.0426143 -0.00455096
4.98559 -0.0419821 -0.00444763
5.02117 -0.0413638 -0.00434743
5.05677 -0.040759 -0.00425023
5.09237 -0.0401674 -0.00415592
5.128 -0.0395885 -0.0040644
5.16363 -0.039022 -0.00397556
5.19928 -0.0384675 -0.00388929
5.23494 -0.0379246 -0.00380552
5.27062 -0.0373932 -0.00372414
5.30631 -0.0368727 -0.00364507
5.34201 -0.036363 -0.00356823
5.37773 -0.0358637 -0.00349353
5.41346 -0.0353745 -0.00342091
5.4492 -0.0348952 -0.00335029
5.48497 -0.0344256 -0.0032816
5.52074 -0.0339652 -0.00321477
5.55653 -0.0335139 -0.00314974
5.59233 -0.0330715 -0.00308646
5.62815 -0.0326377 -0.00302485
5.66399 -0.0322123 -0.00296487
5.69984 -0.0317951 -0.00290646
5.7357 -0.0313858 -0.00284957
5.77158 -0.0309843 -0.00279415
5.80748 -0.0305904 -0.00274016
5.84339 -0.0302038 -0.00268754
5.87932 -0.0298245 -0.00263625
5.91526 -0.0294521 -0.00258625
5.95122 -0.0290866 -0.00253751
5.9872 -0.0287277 -0.00248997
6.02319 -0.0283754 -0.0024436
6.05919 -0.0280294 -0.00239837
6.09522 -0.0276895 -0.00235425
6.13126 -0.0273558 -0.00231119
6.16732 -0.0270279 -0.00226916
6.20339 -0.0267058 -0.00222814
6.23949 -0.0263893 -0.0021881
6.27559 -0.0260783 -0.002149
6.31172 -0.0257727 -0.00211082
6.34786 -0.0254723 -0.00207352
6.38403 -0.0251771 -0.0020371
6.42021 -0.0248868 -0.00200151
6.4564 -0.0246015 -0.00196673
6.49262 -0.0243209 -0.00193275
6.52885 -0.024045 -0.00189954
6.5651 -0.0237737 -0.00186708
6.60137 -0.0235068 -0.00183534
6.63766 -0.0232443 -0.0018043
6.67397 -0.0229861 -0.00177396
6.71029 -0.0227321 -0.00174428
6.74664 -0.0224821 -0.00171525
6.783 -0.0222362 -0.00168685
6.81938 -0.0219941 -0.00165907
6.85579 -0.0217559 -0.00163188
6.89221 -0.0215215 -0.00160528
6.92865 -0.0212907 -0.00157924
6.96511 -0.0210636 -0.00155375
7.00159 -0.0208399 -0.0015288
7.0381 -0.0206197 -0.00150437
7.07462 -0.0204029 -0.00148045
7.11116 -0.0201893 -0.00145703
7.14772 -0.019979 -0.00143408
7.18431 -0.0197719 -0.00141161
7.22091 -0.0195679 -0.0013896
7.25754 -0.019367 -0.00136803
7.29418 -0.019169 -0.0013469
7.33085 -0.018974 -0.00132619
7.36754 -0.0187818 -0.0013059
7.40425 -0.0185924 -0.001286
7.44099 -0.0184058 -0.00126651
7.47774 -0.0182219 -0.00124739
7.51452 -0.0180407 -0.00122865
7.55132 -0.017862 -0.00121028
7.58814 -0.0176859 -0.00119226
7.62498 -0.0175123 -0.00117459
7.66185 -0.0173412 -0.00115725
7.69874 -0.0171724 -0.00114025
7.73566 -0.017006 -0.00112358
7.77259 -0.016842 -0.00110721
7.80955 -0.0166802 -0.00109116
7.84654 -0.0165206 -0.00107541
7.88355 -0.0163633 -0.00105995
7.92058 -0.0162081 -0.00104477
7.95763 -0.0160549 -0.00102988
7.99471 -0.0159039 -0.00101526
8.03182 -0.0157549 -0.00100091
8.06895 -0.0156079 -0.000986823
8.1061 -0.0154629 -0.000972989
8.14328 -0.0153198 -0.000959406
8.18049 -0.0151785 -0.000946066
8.21772 -0.0150392 -0.000932965
8.25497 -0.0149016 -0.000920097
8.29226 -0.0147659 -0.000907458
8.32956 -0.0146319 -0.000895042
8.3669 -0.0144997 -0.000882844
8.40426 -0.0143691 -0.000870859
8.44165 -0.0142403 -0.000859084
8.47906 -0.014113 -0.000847512
8.5165 -0.0139874 -0.000836141
8.55397 -0.0138634 -0.000824965
8.59146 -0.0137409 -0.00081398
8.62899 -0.01362 -0.000803183
8.66654 -0.0135006 -0.000792569
8.70412 -0.0133827 -0.000782134
8.74172 -0.0132662 -0.000771875
8.77936 -0.0131511 -0.000761789
8.81702 -0.0130375 -0.00075187
8.85471 -0.0129253 -0.000742116
8.89244 -0.0128144 -0.000732524
8.93019 -0.0127049 -0.00072309
8.96797 -0.0125966 -0.000713811
9.00578 -0.0124897 -0.000704684
9.04362 -0.0123841 -0.000695706
9.08149 -0.0122797 -0.000686873
9.11939 -0.0121766 -0.000678182
9.15732 -0.0120746 -0.000669632
9.19528 -0.0119739 -0.000661218
9.23327 -0.0118744 -0.000652939
9.2713 -0.011776 -0.000644792
9.30935 -0.0116787 -0.000636773
9.34744 -0.0115826 -0.000628881
9.38556 -0.0114876 -0.000621113
9.42371 -0.0113937 -0.000613467
9.46189 -0.0113008 -0.000605939
9.50011 -0.011209 -0.000598529
9.53836 -0.0111183 -0.000591233
9.57664 -0.0110286 -0.00058405
9.61496 -0.0109398 -0.000576977
9.65331 -0.0108521 -0.000570012
9.69169 -0.0107654 -0.000563153
9.73011 -0.0106796 -0.000556398
9.76856 -0.0105948 -0.000549746
9.80704 -0.0105109 -0.000543193
9.84557 -0.0104279 -0.000536739
9.88412 -0.0103458 -0.000530382
9.92271 -0.0102646 -0.000524119
9.96134 -0.0101843 -0.000517949
10 -0.0101049 -0.00051187
10.0387 -0.0100263 -0.000505881
10.0774 -0.00994862 -0.000499979
10.1162 -0.00987172 -0.000494164
10.155 -0.00979565 -0.000488434
10.1939 -0.00972038 -0.000482787
10.2328 -0.0096459 -0.000477222
10.2717 -0.00957221 -0.000471736
10.3106 -0.00949929 -0.00046633
10.3496 -0.00942714 -0.000461001
10.3887 -0.00935573 -0.000455748
10.4278 -0.00928506 -0.000450569
10.4669 -0.00921513 -0.000445464
10.506 -0.00914591 -0.000440431
10.5452 -0.00907741 -0.000435469
10.5845 -0.0090096 -0.000430576
10.6238 -0.00894248 -0.000425751
10.6631 -0.00887605 -0.000420994
10.7024 -0.00881028 -0.000416302
10.7418 -0.00874518 -0.000411676
10.7813 -0.00868073 -0.000407113
10.8208 -0.00861692 -0.000402613
10.8603 -0.00855375 -0.000398174
10.8999 -0.0084912 -0.000393796
10.9395 -0.00842927 -0.000389477
10.9792 -0.00836796 -0.000385216
11.0189 -0.00830724 -0.000381013
11.0586 -0.00824712 -0.000376867
11.0984 -0.00818758 -0.000372776
11.1383 -0.00812862 -0.00036874
11.1781 -0.00807023 -0.000364757
11.2181 -0.0080124 -0.000360828
11.2581 -0.00795513 -0.00035695
11.2981 -0.0078984 -0.000353123
11.3381 -0.00784222 -0.000349347
11.3783 -0.00778657 -0.00034562
11.4184 -0.00773144 -0.000341942
11.4587 -0.00767684 -0.000338311
11.4989 -0.00762274 -0.000334728
11.5392 -0.00756916 -0.000331191
11.5796 -0.00751607 -0.000327699
11.62 -0.00746348 -0.000324252
11.6605 -0.00741137 -0.00032085
11.701 -0.00735975 -0.000317491
11.7415 -0.00730859 -0.000314174
11.7822 -0.00725791 -0.000310899
11.8228 -0.00720769 -0.000307666
11.8636 -0.00715793 -0.000304474
11.9043 -0.00710862 -0.000301321
11.9452 -0.00705975 -0.000298208
11.986 -0.00701133 -0.000295134
12.027 -0.00696333 -0.000292098
12.068 -0.00691577 -0.0002891
12.109 -0.00686863 -0.000286139
12.1501 -0.00682191 -0.000283214
12.1913 -0.0067756 -0.000280325
12.2325 -0.0067297 -0.000277471
12.2738 -0.0066842 -0.000274653
12.3151 -0.0066391 -0.000271868
12.3565 -0.00659439 -0.000269117
12.3979 -0.00655008 -0.0002664
12.4394 -0.00650614 -0.000263715
12.481 -0.00646259 -0.000261063
12.5226 -0.00641941 -0.000258442
12.5643 -0.00637659 -0.000255852
12.6061 -0.00633415 -0.000253294
12.6479 -0.00629206 -0.000250765
12.6898 -0.00625033 -0.000248267
12.7317 -0.00620896 -0.000245798
12.7737 -0.00616793 -0.000243358
12.8158 -0.00612725 -0.000240946
12.8579 -0.0060869 -0.000238563
12.9001 -0.00604689 -0.000236208
12.9424 -0.00600722 -0.000233879
12.9847 -0.00596787 -0.000231578
13.0271 -0.00592884 -0.000229304
13.0696 -0.00589014 -0.000227055
13.1121 -0.00585175 -0.000224832
13.1547 -0.00581367 -0.000222635
13.1974 -0.00577591 -0.000220463
13.2402 -0.00573845 -0.000218315
13.283 -0.00570129 -0.000216192
13.3259 -0.00566443 -0.000214092
13.3689 -0.00562786 -0.000212017
13.4119 -0.00559159 -0.000209964
13.455 -0.0055556 -0.000207935
13.4982 -0.0055199 -0.000205928
13.5415 -0.00548448 -0.000203943
13.5848 -0.00544934 -0.000201981
13.6283 -0.00541447 -0.00020004
13.6718 -0.00537987 -0.000198121
13.7153 -0.00534555 -0.000196222
13.759 -0.00531149 -0.000194345
13.8028 -0.00527769 -0.000192488
13.8466 -0.00524415 -0.000190651
13.8905 -0.00521086 -0.000188834
13.9345 -0.00517784 -0.000187036
13.9786 -0.00514506 -0.000185259
14.0227 -0.00511253 -0.0001835
14.067 -0.00508024 -0.00018176
14.1113 -0.0050482 -0.000180038
14.1558 -0.00501639 -0.000178335
14.2003 -0.00498483 -0.00017665
14.2449 -0.0049535 -0.000174983
14.2896 -0.00492239 -0.000173334
14.3344 -0.00489152 -0.000171701
14.3793 -0.00486087 -0.000170086
14.4243 -0.00483045 -0.000168488
14.4693 -0.00480025 -0.000166906
14.5145 -0.00477027 -0.000165341
14.5598 -0.0047405 -0.000163792
14.6052 -0.00471095 -0.000162259
14.6506 -0.0046816 -0.000160742
14.6962 -0.00465247 -0.00015924
14.7419 -0.00462354 -0.000157754
14.7877 -0.00459482 -0.000156283
14.8336 -0.0045663 -0.000154826
14.8796 -0.00453798 -0.000153385
14.9257 -0.00450985 -0.000151958
14.9719 -0.00448192 -0.000150545
15.0182 -0.00445419 -0.000149147
15.0647 -0.00442664 -0.000147762
15.1112 -0.00439928 -0.000146391
15.1579 -0.00437211 -0.000145034
15.2047 -0.00434512 -0.00014369
15.2516 -0.00431832 -0.00014236
15.2986 -0.00429169 -0.000141042
15.3458 -0.00426524 -0.000139738
15.393 -0.00423897 -0.000138446
15.4404 -0.00421287 -0.000137166
15.488 -0.00418694 -0.000135899
15.5356 -0.00416119 -0.000134645
15.5834 -0.0041356 -0.000133402
15.6313 -0.00411017 -0.000132171
15.6794 -0.00408491 -0.000130952
15.7276 -0.00405981 -0.000129744
15.7759 -0.00403487 -0.000128548
15.8243 -0.00401009 -0.000127363
15.873 -0.00398547 -0.00012619
15.9217 -0.003961 -0.000125027
15.9706 -0.00393668 -0.000123875
16.0197 -0.00391251 -0.000122734
16.0689 -0.0038885 -0.000121603
16.1182 -0.00386462 -0.000120483
16.1677 -0.0038409 -0.000119373
16.2174 -0.00381731 -0.000118273
16.2672 -0.00379387 -0.000117183
16.3172 -0.00377057 -0.000116103
16.3674 -0.0037474 -0.000115032
16.4177 -0.00372438 -0.000113972
16.4682 -0.00370148 -0.00011292
16.5189 -0.00367872 -0.000111878
16.5697 -0.00365609 -0.000110846
16.6208 -0.00363359 -0.000109822
16.672 -0.00361121 -0.000108807
16.7234 -0.00358896 -0.000107801
16.775 -0.00356684 -0.000106804
16.8268 -0.00354483 -0.000105816
16.8787 -0.00352295 -0.000104836
16.9309 -0.00350119 -0.000103864
16.9833 -0.00347954 -0.0001029
17.0359 -0.00345801 -0.000101945
17.0887 -0.00343659 -0.000100998
17.1418 -0.00341528 -0.000100058
17.195 -0.00339409 -9.91266e-05
17.2485 -0.003373 -9.82026e-05
17.3022 -0.00335201 -9.72861e-05
17.3562 -0.00333114 -9.6377e-05
17.4104 -0.00331036 -9.54753e-05
17.4648 -0.00328969 -9.45808e-05
17.5195 -0.00326911 -9.36935e-05
17.5744 -0.00324864 -9.28131e-05
17.6296 -0.00322826 -9.19396e-05
17.6851 -0.00320797 -9.10729e-05
17.7408 -0.00318777 -9.02128e-05
17.7969 -0.00316767 -8.93593e-05
17.8532 -0.00314765 -8.85123e-05
17.9098 -0.00312772 -8.76716e-05
17.9667 -0.00310788 -8.68371e-05
18.0239 -0.00308811 -8.60088e-05
18.0815 -0.00306843 -8.51865e-05
18.1393 -0.00304882 -8.43701e-05
18.1975 -0.00302929 -8.35595e-05
18.256 -0.00300984 -8.27546e-05
18.3149 -0.00299046 -8.19552e-05
18.3742 -0.00297114 -8.11613e-05
18.4338 -0.00295189 -8.03728e-05
18.4938 -0.00293271 -7.95895e-05
18.5542 -0.00291359 -7.88113e-05
18.615 -0.00289454 -7.80381e-05
18.6762 -0.00287553 -7.72698e-05
18.7379 -0.00285659 -7.65063e-05
18.8 -0.00283769 -7.57473e-05
18.8625 -0.00281885 -7.49929e-05
18.9255 -0.00280005 -7.42429e-05
18.9891 -0.00278129 -7.34971e-05
19.0531 -0.00276257 -7.27554e-05
19.1177 -0.0027439 -7.20177e-05
19.1828 -0.00272525 -7.12838e-05
19.2484 -0.00270663 -7.05536e-05
19.3147 -0.00268804 -6.98269e-05
19.3816 -0.00266947 -6.91035e-05
19.4491 -0.00265091 -6.83833e-05
19.5173 -0.00263237 -6.76661e-05
19.5862 -0.00261384 -6.69518e-05
19.6558 -0.0025953 -6.624e-05
19.7262 -0.00257677 -6.55307e-05
19.7974 -0.00255822 -6.48235e-05
19.8694 -0.00253966 -6.41183e-05
19.9423 -0.00252107 -6.34147e-05
20.0162 -0.00250245 -6.27126e-05
20.091 -0.00248379 -6.20116e-05
20.1669 -0.00246508 -6.13114e-05
20.244 -0.00244631 -6.06117e-05
20.3222 -0.00242747 -5.99119e-05
20.4016 -0.00240855 -5.92118e-05
20.4825 -0.00238952 -5.85108e-05
20.5648 -0.00237039 -5.78085e-05
20.6487 -0.00235111 -5.7104e-05
20.7344 -0.00233168 -5.63968e-05
20.8219 -0.00231208 -5.56861e-05
20.9115 -0.00229226 -5.49708e-05
21.0034 -0.00227219 -5.42498e-05
21.0979 -0.00225185 -5.35218e-05
21.1952 -0.00223116 -5.27851e-05
21.2959 -0.00221007 -5.20376e-05
21.4004 -0.00218849 -5.12766e-05
21.5093 -0.00216632 -5.04986e-05
21.6237 -0.00214341 -4.96987e-05
21.7448 -0.00211955 -4.88702e-05
21.8747 -0.00209441 -4.80023e-05
22.0165 -0.00206745 -4.70775e-05
22.1768 -0.00203761 -4.60608e-05
22.3723 -0.00200208 -4.48603e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.75Lambda0.5Nc1ClassicOneLoop/GAp_OneLoopFRG.txt <==
-22.3723 -0.00200241 4.48748e-05
-22.1768 -0.00203794 4.6076e-05
-22.0165 -0.00206779 4.70932e-05
-21.8747 -0.00209476 4.80185e-05
-21.7448 -0.00211991 4.88868e-05
-21.6237 -0.00214378 4.97159e-05
-21.5093 -0.0021667 5.05162e-05
-21.4004 -0.00218888 5.12947e-05
-21.2959 -0.00221046 5.20561e-05
-21.1952 -0.00223156 5.28041e-05
-21.0979 -0.00225225 5.35412e-05
-21.0034 -0.00227261 5.42696e-05
-20.9115 -0.00229268 5.4991e-05
-20.8219 -0.00231251 5.57068e-05
-20.7344 -0.00233212 5.6418e-05
-20.6487 -0.00235156 5.71256e-05
-20.5648 -0.00237084 5.78305e-05
-20.4825 -0.00238998 5.85333e-05
-20.4016 -0.00240901 5.92347e-05
-20.3222 -0.00242795 5.99353e-05
-20.244 -0.00244679 6.06355e-05
-20.1669 -0.00246557 6.13357e-05
-20.091 -0.00248429 6.20363e-05
-20.0162 -0.00250295 6.27378e-05
-19.9423 -0.00252158 6.34404e-05
-19.8694 -0.00254017 6.41444e-05
-19.7974 -0.00255874 6.48501e-05
-19.7262 -0.0025773 6.55577e-05
-19.6558 -0.00259584 6.62676e-05
-19.5862 -0.00261438 6.69798e-05
-19.5173 -0.00263293 6.76947e-05
-19.4491 -0.00265148 6.84124e-05
-19.3816 -0.00267004 6.91331e-05
-19.3147 -0.00268862 6.9857e-05
-19.2484 -0.00270722 7.05842e-05
-19.1828 -0.00272584 7.1315e-05
-19.1177 -0.0027445 7.20494e-05
-19.0531 -0.00276319 7.27876e-05
-18.9891 -0.00278191 7.35299e-05
-18.9255 -0.00280068 7.42762e-05
-18.8625 -0.00281949 7.50268e-05
-18.8 -0.00283834 7.57818e-05
-18.7379 -0.00285724 7.65413e-05
-18.6762 -0.0028762 7.73054e-05
-18.615 -0.00289521 7.80743e-05
-18.5542 -0.00291428 7.88481e-05
-18.4938 -0.0029334 7.96269e-05
-18.4338 -0.00295259 8.04108e-05
-18.3742 -0.00297185 8.11999e-05
-18.3149 -0.00299117 8.19945e-05
-18.256 -0.00301057 8.27944e-05
-18.1975 -0.00303003 8.36e-05
-18.1393 -0.00304957 8.44113e-05
-18.0815 -0.00306918 8.52283e-05
-18.0239 -0.00308888 8.60513e-05
-17.9667 -0.00310865 8.68803e-05
-17.9098 -0.00312851 8.77155e-05
-17.8532 -0.00314845 8.85569e-05
-17.7969 -0.00316847 8.94046e-05
-17.7408 -0.00318859 9.02588e-05
-17.6851 -0.0032088 9.11196e-05
-17.6296 -0.00322909 9.1987e-05
-17.5744 -0.00324948 9.28613e-05
-17.5195 -0.00326997 9.37424e-05
-17.4648 -0.00329056 9.46306e-05
-17.4104 -0.00331124 9.55259e-05
-17.3562 -0.00333203 9.64284e-05
-17.3022 -0.00335292 9.73382e-05
-17.2485 -0.00337391 9.82555e-05
-17.195 -0.00339501 9.91804e-05
-17.1418 -0.00341622 0.000100113
-17.0887 -0.00343754 0.000101053
-17.0359 -0.00345897 0.000102001
-16.9833 -0.00348051 0.000102958
-16.9309 -0.00350217 0.000103922
-16.8787 -0.00352395 0.000104895
-16.8268 -0.00354584 0.000105876
-16.775 -0.00356786 0.000106865
-16.7234 -0.00359 0.000107863
-16.672 -0.00361226 0.00010887
-16.6208 -0.00363464 0.000109886
-16.5697 -0.00365716 0.00011091
-16.5189 -0.0036798 0.000111944
-16.4682 -0.00370258 0.000112987
-16.4177 -0.00372549 0.000114039
-16.3674 -0.00374853 0.000115101
-16.3172 -0.00377171 0.000116173
-16.2672 -0.00379502 0.000117254
-16.2174 -0.00381848 0.000118345
-16.1677 -0.00384208 0.000119446
-16.1182 -0.00386582 0.000120557
-16.0689 -0.00388971 0.000121678
-16.0197 -0.00391374 0.00012281
-15.9706 -0.00393792 0.000123953
-15.9217 -0.00396226 0.000125106
-15.873 -0.00398674 0.00012627
-15.8243 -0.00401138 0.000127445
-15.7759 -0.00403618 0.000128631
-15.7276 -0.00406113 0.000129828
-15.6794 -0.00408625 0.000131037
-15.6313 -0.00411152 0.000132258
-15.5834 -0.00413697 0.00013349
-15.5356 -0.00416257 0.000134734
-15.488 -0.00418835 0.00013599
-15.4404 -0.00421429 0.000137258
-15.393 -0.00424041 0.000138539
-15.3458 -0.0042667 0.000139833
-15.2986 -0.00429316 0.000141139
-15.2516 -0.00431981 0.000142458
-15.2047 -0.00434663 0.00014379
-15.1579 -0.00437364 0.000145135
-15.1112 -0.00440083 0.000146494
-15.0647 -0.00442821 0.000147866
-15.0182 -0.00445577 0.000149252
-14.9719 -0.00448353 0.000150653
-14.9257 -0.00451148 0.000152067
-14.8796 -0.00453962 0.000153496
-14.8336 -0.00456797 0.000154939
-14.7877 -0.00459651 0.000156397
-14.7419 -0.00462525 0.00015787
-14.6962 -0.0046542 0.000159358
-14.6506 -0.00468335 0.000160862
-14.6052 -0.00471272 0.000162381
-14.5598 -0.00474229 0.000163916
-14.5145 -0.00477208 0.000165467
-14.4693 -0.00480209 0.000167034
-14.4243 -0.00483232 0.000168617
-14.3793 -0.00486276 0.000170218
-14.3344 -0.00489343 0.000171835
-14.2896 -0.00492433 0.000173469
-14.2449 -0.00495545 0.000175121
-14.2003 -0.00498681 0.00017679
-14.1558 -0.0050184 0.000178477
-14.1113 -0.00505023 0.000180183
-14.067 -0.0050823 0.000181906
-14.0227 -0.00511461 0.000183649
-13.9786 -0.00514717 0.00018541
-13.9345 -0.00517998 0.00018719
-13.8905 -0.00521303 0.00018899
-13.8466 -0.00524634 0.000190809
-13.8028 -0.00527991 0.000192649
-13.759 -0.00531374 0.000194508
-13.7153 -0.00534783 0.000196389
-13.6718 -0.00538218 0.00019829
-13.6283 -0.00541681 0.000200212
-13.5848 -0.0054517 0.000202155
-13.5415 -0.00548688 0.000204121
-13.4982 -0.00552233 0.000206108
-13.455 -0.00555806 0.000208118
-13.4119 -0.00559408 0.00021015
-13.3689 -0.00563039 0.000212206
-13.3259 -0.00566698 0.000214284
-13.283 -0.00570388 0.000216387
-13.2402 -0.00574107 0.000218513
-13.1974 -0.00577857 0.000220664
-13.1547 -0.00581637 0.00022284
-13.1121 -0.00585448 0.000225041
-13.0696 -0.0058929 0.000227267
-13.0271 -0.00593164 0.000229519
-12.9847 -0.0059707 0.000231797
-12.9424 -0.00601009 0.000234102
-12.9001 -0.0060498 0.000236434
-12.8579 -0.00608985 0.000238793
-12.8158 -0.00613023 0.00024118
-12.7737 -0.00617096 0.000243595
-12.7317 -0.00621203 0.000246039
-12.6898 -0.00625344 0.000248512
-12.6479 -0.00629521 0.000251015
-12.6061 -0.00633734 0.000253547
-12.5643 -0.00637983 0.00025611
-12.5226 -0.00642268 0.000258704
-12.481 -0.00646591 0.000261329
-12.4394 -0.00650951 0.000263986
-12.3979 -0.00655349 0.000266675
-12.3565 -0.00659785 0.000269397
-12.3151 -0.0066426 0.000272153
-12.2738 -0.00668775 0.000274942
-12.2325 -0.0067333 0.000277766
-12.1913 -0.00677925 0.000280625
-12.1501 -0.0068256 0.000283519
-12.109 -0.00687238 0.000286449
-12.068 -0.00691957 0.000289415
-12.027 -0.00696718 0.000292419
-11.986 -0.00701523 0.00029546
-11.9452 -0.00706371 0.00029854
-11.9043 -0.00711263 0.000301659
-11.8636 -0.007162 0.000304817
-11.8228 -0.00721182 0.000308015
-11.7822 -0.00726209 0.000311255
-11.7415 -0.00731283 0.000314535
-11.701 -0.00736404 0.000317858
-11.6605 -0.00741573 0.000321224
-11.62 -0.00746789 0.000324633
-11.5796 -0.00752055 0.000328086
-11.5392 -0.0075737 0.000331585
-11.4989 -0.00762735 0.000335129
-11.4587 -0.00768151 0.000338719
-11.4184 -0.00773618 0.000342357
-11.3783 -0.00779137 0.000346043
-11.3381 -0.00784709 0.000349777
-11.2981 -0.00790334 0.000353561
-11.2581 -0.00796014 0.000357396
-11.2181 -0.00801748 0.000361281
-11.1781 -0.00807538 0.000365219
-11.1383 -0.00813385 0.00036921
-11.0984 -0.00819288 0.000373254
-11.0586 -0.0082525 0.000377354
-11.0189 -0.0083127 0.000381509
-10.9792 -0.00837349 0.000385721
-10.9395 -0.00843489 0.000389991
-10.8999 -0.0084969 0.000394319
-10.8603 -0.00855953 0.000398707
-10.8208 -0.00862279 0.000403155
-10.7813 -0.00868668 0.000407666
-10.7418 -0.00875122 0.000412239
-10.7024 -0.00881641 0.000416876
-10.6631 -0.00888227 0.000421578
-10.6238 -0.0089488 0.000426346
-10.5845 -0.00901601 0.000431182
-10.5452 -0.00908391 0.000436086
-10.506 -0.00915251 0.00044106
-10.4669 -0.00922183 0.000446105
-10.4278 -0.00929187 0.000451222
-10.3887 -0.00936263 0.000456413
-10.3496 -0.00943414 0.000461678
-10.3106 -0.00950641 0.00046702
-10.2717 -0.00957943 0.00047244
-10.2328 -0.00965323 0.000477938
-10.1939 -0.00972782 0.000483518
-10.155 -0.00980321 0.000489179
-10.1162 -0.0098794 0.000494923
-10.0774 -0.00995641 0.000500753
-10.0387 -0.0100343 0.000506669
-10 -0.010113 0.000512674
-9.96134 -0.0101925 0.000518768
-9.92271 -0.0102729 0.000524954
-9.88412 -0.0103542 0.000531233
-9.84557 -0.0104364 0.000537607
-9.80704 -0.0105195 0.000544079
-9.76856 -0.0106036 0.000550649
-9.73011 -0.0106885 0.000557319
-9.69169 -0.0107745 0.000564092
-9.65331 -0.0108614 0.000570969
-9.61496 -0.0109492 0.000577954
-9.57664 -0.0110381 0.000585046
-9.53836 -0.011128 0.00059225
-9.50011 -0.0112189 0.000599566
-9.46189 -0.0113108 0.000606997
-9.42371 -0.0114039 0.000614546
-9.38556 -0.0114979 0.000622214
-9.34744 -0.0115931 0.000630005
-9.30935 -0.0116894 0.00063792
-9.2713 -0.0117868 0.000645962
-9.23327 -0.0118854 0.000654133
-9.19528 -0.0119851 0.000662437
-9.15732 -0.012086 0.000670876
-9.11939 -0.0121882 0.000679452
-9.08149 -0.0122915 0.000688169
-9.04362 -0.0123961 0.000697029
-9.00578 -0.0125019 0.000706036
-8.96797 -0.012609 0.000715191
-8.93019 -0.0127175 0.0007245
-8.89244 -0.0128272 0.000733963
-8.85471 -0.0129383 0.000743586
-8.81702 -0.0130508 0.000753371
-8.77936 -0.0131646 0.000763322
-8.74172 -0.0132799 0.000773442
-8.70412 -0.0133966 0.000783734
-8.66654 -0.0135148 0.000794203
-8.62899 -0.0136345 0.000804853
-8.59146 -0.0137556 0.000815686
-8.55397 -0.0138784 0.000826708
-8.5165 -0.0140026 0.000837922
-8.47906 -0.0141285 0.000849333
-8.44165 -0.014256 0.000860945
-8.40426 -0.0143852 0.000872762
-8.3669 -0.014516 0.000884789
-8.32956 -0.0146485 0.00089703
-8.29226 -0.0147828 0.000909491
-8.25497 -0.0149189 0.000922176
-8.21772 -0.0150567 0.00093509
-8.18049 -0.0151964 0.000948239
-8.14328 -0.0153379 0.000961628
-8.1061 -0.0154814 0.000975263
-8.06895 -0.0156268 0.000989149
-8.03182 -0.0157741 0.00100329
-7.99471 -0.0159235 0.0010177
-7.95763 -0.0160749 0.00103237
-7.92058 -0.0162283 0.00104732
-7.88355 -0.0163839 0.00106255
-7.84654 -0.0165417 0.00107807
-7.80955 -0.0167016 0.00109389
-7.77259 -0.0168638 0.00111001
-7.73566 -0.0170283 0.00112644
-7.69874 -0.0171951 0.00114318
-7.66185 -0.0173643 0.00116025
-7.62498 -0.0175359 0.00117766
-7.58814 -0.01771 0.0011954
-7.55132 -0.0178865 0.0012135
-7.51452 -0.0180656 0.00123195
-7.47774 -0.0182474 0.00125077
-7.44099 -0.0184318 0.00126997
-7.40425 -0.0186189 0.00128955
-7.36754 -0.0188088 0.00130953
-7.33085 -0.0190015 0.00132991
-7.29418 -0.0191971 0.00135071
-7.25754 -0.0193956 0.00137194
-7.22091 -0.0195972 0.0013936
-7.18431 -0.0198018 0.00141572
-7.14772 -0.0200095 0.00143829
-7.11116 -0.0202204 0.00146134
-7.07462 -0.0204346 0.00148488
-7.0381 -0.020652 0.00150891
-7.00159 -0.0208729 0.00153345
-6.96511 -0.0210973 0.00155852
-6.92865 -0.0213251 0.00158414
-6.89221 -0.0215566 0.0016103
-6.85579 -0.0217918 0.00163704
-6.81938 -0.0220308 0.00166436
-6.783 -0.0222736 0.00169228
-6.74664 -0.0225203 0.00172082
-6.71029 -0.0227711 0.00174999
-6.67397 -0.023026 0.00177982
-6.63766 -0.023285 0.00181032
-6.60137 -0.0235484 0.00184152
-6.5651 -0.0238162 0.00187342
-6.52885 -0.0240885 0.00190605
-6.49262 -0.0243653 0.00193944
-6.4564 -0.0246469 0.0019736
-6.42021 -0.0249332 0.00200856
-6.38403 -0.0252245 0.00204434
-6.34786 -0.0255208 0.00208097
-6.31172 -0.0258223 0.00211846
-6.27559 -0.0261291 0.00215686
-6.23949 -0.0264412 0.00219617
-6.20339 -0.0267589 0.00223644
-6.16732 -0.0270822 0.00227769
-6.13126 -0.0274113 0.00231995
-6.09522 -0.0277464 0.00236326
-6.05919 -0.0280875 0.00240764
-6.02319 -0.0284349 0.00245313
-5.9872 -0.0287886 0.00249976
-5.95122 -0.0291489 0.00254757
-5.91526 -0.029516 0.0025966
-5.87932 -0.0298899 0.0026469
-5.84339 -0.0302708 0.00269849
-5.80748 -0.030659 0.00275142
-5.77158 -0.0310546 0.00280574
-5.7357 -0.0314578 0.00286149
-5.69984 -0.0318688 0.00291872
-5.66399 -0.0322879 0.00297748
-5.62815 -0.0327151 0.00303782
-5.59233 -0.0331509 0.0030998
-5.55653 -0.0335953 0.00316347
-5.52074 -0.0340486 0.00322889
-5.48497 -0.034511 0.00329612
-5.4492 -0.0349829 0.00336523
-5.41346 -0.0354644 0.00343628
-5.37773 -0.0359559 0.00350935
-5.34201 -0.0364576 0.0035845
-5.30631 -0.0369697 0.0036618
-5.27062 -0.0374927 0.00374135
-5.23494 -0.0380268 0.00382322
-5.19928 -0.0385723 0.0039075
-5.16363 -0.0391296 0.00399428
-5.128 -0.039699 0.00408364
-5.09237 -0.0402808 0.0041757
-5.05677 -0.0408755 0.00427056
-5.02117 -0.0414834 0.00436831
-4.98559 -0.042105 0.00446909
-4.95002 -0.0427406 0.00457299
-4.91446 -0.0433906 0.00468016
-4.87892 -0.0440556 0.00479072
-4.84339 -0.0447359 0.0049048
-4.80787 -0.0454321 0.00502255
-4.77237 -0.0461447 0.00514412
-4.73687 -0.0468742 0.00526968
-4.70139 -0.0476211 0.00539938
-4.66592 -0.0483861 0.00553339
-4.63046 -0.0491697 0.00567192
-4.59502 -0.0499725 0.00581514
-4.55958 -0.0507951 0.00596326
-4.52416 -0.0516383 0.00611651
-4.48875 -0.0525028 0.00627509
-4.45335 -0.0533892 0.00643926
-4.41797 -0.0542983 0.00660926
-4.38259 -0.055231 0.00678536
-4.34722 -0.0561881 0.00696784
-4.31187 -0.0571704 0.007157
-4.27653 -0.0581788 0.00735315
-4.24119 -0.0592143 0.00755662
-4.20587 -0.0602779 0.00776776
-4.17056 -0.0613707 0.00798694
-4.13526 -0.0624937 0.00821457
-4.09997 -0.0636481 0.00845105
-4.06469 -0.064835 0.00869683
-4.02942 -0.0660558 0.00895237
-3.99416 -0.0673117 0.00921819
-3.95891 -0.0686041 0.00949481
-3.92367 -0.0699346 0.00978279
-3.88844 -0.0713046 0.0100827
-3.85322 -0.0727158 0.0103953
-3.81801 -0.0741697 0.0107211
-3.7828 -0.0756684 0.011061
-3.74761 -0.0772135 0.0114157
-3.71243 -0.0788071 0.011786
-3.67726 -0.0804513 0.0121728
-3.64209 -0.0821482 0.0125771
-3.60694 -0.0839003 0.0129999
-3.57179 -0.08571 0.0134422
-3.53665 -0.0875798 0.0139054
-3.50152 -0.0895126 0.0143906
-3.4664 -0.0915113 0.0148991
-3.43129 -0.0935788 0.0154325
-3.39619 -0.0957186 0.0159923
-3.36109 -0.0979341 0.0165803
-3.32601 -0.100229 0.0171982
-3.29093 -0.102607 0.017848
-3.25586 -0.105073 0.0185319
-3.2208 -0.10763 0.0192522
-3.18574 -0.110284 0.0200114
-3.1507 -0.11304 0.0208123
-3.11566 -0.115903 0.0216579
-3.08063 -0.118879 0.0225513
-3.0456 -0.121973 0.0234962
-3.01059 -0.125193 0.0244963
-2.97558 -0.128546 0.025556
-2.94058 -0.132039 0.0266799
-2.90558 -0.135679 0.0278729
-2.87059 -0.139477 0.0291408
-2.83561 -0.14344 0.0304896
-2.80064 -0.14758 0.0319261
-2.76567 -0.151907 0.0334578
-2.73071 -0.156432 0.0350931
-2.69576 -0.161168 0.0368409
-2.66081 -0.16613 0.0387116
-2.62587 -0.17133 0.0407166
-2.59094 -0.176786 0.0428683
-2.55601 -0.182515 0.0451811
-2.52109 -0.188534 0.0476708
-2.48617 -0.194866 0.0503553
-2.45126 -0.201531 0.0532545
-2.41636 -0.208554 0.0563912
-2.38146 -0.21596 0.059791
-2.34657 -0.223779 0.0634832
-2.31168 -0.232042 0.0675009
-2.2768 -0.240782 0.071882
-2.24192 -0.250037 0.07667
-2.20705 -0.259846 0.0819149
-2.17219 -0.270255 0.0876744
-2.13733 -0.281311 0.0940152
-2.10247 -0.293066 0.101015
-2.06762 -0.305577 0.108764
-2.03278 -0.318906 0.117369
-1.99794 -0.333118 0.126954
-1.9631 -0.348284 0.137666
-1.92827 -0.364478 0.149681
-1.89345 -0.381778 0.163206
-1.85862 -0.400261 0.178491
-1.82381 -0.420003 0.195834
-1.78899 -0.441071 0.215597
-1.75419 -0.46352 0.238216
-1.71938 -0.487373 0.264222
-1.68458 -0.51261 0.294261
-1.64979 -0.539133 0.329119
-1.61499 -0.566729 0.36975
-1.58021 -0.595 0.417312
-1.54542 -0.623271 0.473186
-1.51064 -0.650448 0.538994
-1.47586 -0.674819 0.616572
-1.44109 -0.69378 0.707862
-1.40632 -0.703491 0.814662
-1.37155 -0.698505 0.938099
-1.33679 -0.671514 1.07771
-1.30203 -0.613564 1.23
-1.26727 -0.515277 1.38673
-1.23251 -0.369708 1.53357
-1.19776 -0.176721 1.65086
-1.16301 0.0529602 1.71804
-1.12827 0.297591 1.72118
-1.09352 0.530325 1.65947
-1.05878 0.728463 1.54563
-1.02405 0.879972 1.39989
-0.989309 0.983948 1.24227
-0.954576 1.04681 1.08778
-0.919844 1.07785 0.945296
-0.885115 1.08613 0.81873
-0.850388 1.07917 0.708806
-0.815663 1.06262 0.614516
-0.78094 1.04047 0.534107
-0.746219 1.01546 0.465634
-0.711499 0.989389 0.407238
-0.676781 0.963406 0.357271
-0.642065 0.938237 0.314318
-0.60735 0.914311 0.277195
-0.572637 0.891868 0.244921
-0.537925 0.871024 0.216686
-0.503214 0.851816 0.191822
-0.468504 0.834234 0.169779
-0.433796 0.818239 0.150103
-0.399089 0.803775 0.132415
-0.364382 0.790782 0.116399
-0.329676 0.779196 0.101789
-0.294972 0.768955 0.0883586
-0.260267 0.760002 0.0759155
-0.225564 0.752283 0.0642929
-0.190861 0.745754 0.053345
-0.156158 0.740373 0.0429432
-0.121456 0.736108 0.0329718
-0.0867541 0.732933 0.0233253
-0.0520524 0.730827 0.0139058
-0.0173508 0.729777 0.00462048
0.0173508 0.729777 -0.00462048
0.0520524 0.730827 -0.0139058
0.0867541 0.732933 -0.0233253
0.121456 0.736108 -0.0329718
0.156158 0.740373 -0.0429432
0.190861 0.745754 -0.053345
0.225564 0.752283 -0.0642929
0.260267 0.760002 -0.0759155
0.294972 0.768955 -0.0883586
0.329676 0.779196 -0.101789
0.364382 0.790782 -0.116399
0.399089 0.803775 -0.132415
0.433796 0.818239 -0.150103
0.468504 0.834234 -0.169779
0.503214 0.851816 -0.191822
0.537925 0.871024 -0.216686
0.572637 0.891868 -0.244921
0.60735 0.914311 -0.277195
0.642065 0.938237 -0.314318
0.676781 0.963406 -0.357271
0.711499 0.989389 -0.407238
0.746219 1.01546 -0.465634
0.78094 1.04047 -0.534107
0.815663 1.06262 -0.614516
0.850388 1.07917 -0.708806
0.885115 1.08613 -0.81873
0.919844 1.07785 -0.945296
0.954576 1.04681 -1.08778
0.989309 0.983948 -1.24227
1.02405 0.879972 -1.39989
1.05878 0.728463 -1.54563
1.09352 0.530325 -1.65947
1.12827 0.297591 -1.72118
1.16301 0.0529602 -1.71804
1.19776 -0.176721 -1.65086
1.23251 -0.369708 -1.53357
1.26727 -0.515277 -1.38673
1.30203 -0.613564 -1.23
1.33679 -0.671514 -1.07771
1.37155 -0.698505 -0.938099
1.40632 -0.703491 -0.814662
1.44109 -0.69378 -0.707862
1.47586 -0.674819 -0.616572
1.51064 -0.650448 -0.538994
1.54542 -0.623271 -0.473186
1.58021 -0.595 -0.417312
1.61499 -0.566729 -0.36975
1.64979 -0.539133 -0.329119
1.68458 -0.51261 -0.294261
1.71938 -0.487373 -0.264222
1.75419 -0.46352 -0.238216
1.78899 -0.441071 -0.215597
1.82381 -0.420003 -0.195834
1.85862 -0.400261 -0.178491
1.89345 -0.381778 -0.163206
1.92827 -0.364478 -0.149681
1.9631 -0.348284 -0.137666
1.99794 -0.333118 -0.126954
2.03278 -0.318906 -0.117369
2.06762 -0.305577 -0.108764
2.10247 -0.293066 -0.101015
2.13733 -0.281311 -0.0940152
2.17219 -0.270255 -0.0876744
2.20705 -0.259846 -0.0819149
2.24192 -0.250037 -0.07667
2.2768 -0.240782 -0.071882
2.31168 -0.232042 -0.0675009
2.34657 -0.223779 -0.0634832
2.38146 -0.21596 -0.059791
2.41636 -0.208554 -0.0563912
2.45126 -0.201531 -0.0532545
2.48617 -0.194866 -0.0503553
2.52109 -0.188534 -0.0476708
2.55601 -0.182515 -0.0451811
2.59094 -0.176786 -0.0428683
2.62587 -0.17133 -0.0407166
2.66081 -0.16613 -0.0387116
2.69576 -0.161168 -0.0368409
2.73071 -0.156432 -0.0350931
2.76567 -0.151907 -0.0334578
2.80064 -0.14758 -0.0319261
2.83561 -0.14344 -0.0304896
2.87059 -0.139477 -0.0291408
2.90558 -0.135679 -0.0278729
2.94058 -0.132039 -0.0266799
2.97558 -0.128546 -0.025556
3.01059 -0.125193 -0.0244963
3.0456 -0.121973 -0.0234962
3.08063 -0.118879 -0.0225513
3.11566 -0.115903 -0.0216579
3.1507 -0.11304 -0.0208123
3.18574 -0.110284 -0.0200114
3.2208 -0.10763 -0.0192522
3.25586 -0.105073 -0.0185319
3.29093 -0.102607 -0.017848
3.32601 -0.100229 -0.0171982
3.36109 -0.0979341 -0.0165803
3.39619 -0.0957186 -0.0159923
3.43129 -0.0935788 -0.0154325
3.4664 -0.0915113 -0.0148991
3.50152 -0.0895126 -0.0143906
3.53665 -0.0875798 -0.0139054
3.57179 -0.08571 -0.0134422
3.60694 -0.0839003 -0.0129999
3.64209 -0.0821482 -0.0125771
3.67726 -0.0804513 -0.0121728
3.71243 -0.0788071 -0.011786
3.74761 -0.0772135 -0.0114157
3.7828 -0.0756684 -0.011061
3.81801 -0.0741697 -0.0107211
3.85322 -0.0727158 -0.0103953
3.88844 -0.0713046 -0.0100827
3.92367 -0.0699346 -0.00978279
3.95891 -0.0686041 -0.00949481
3.99416 -0.0673117 -0.00921819
4.02942 -0.0660558 -0.00895237
4.06469 -0.064835 -0.00869683
4.09997 -0.0636481 -0.00845105
4.13526 -0.0624937 -0.00821457
4.17056 -0.0613707 -0.00798694
4.20587 -0.0602779 -0.00776776
4.24119 -0.0592143 -0.00755662
4.27653 -0.0581788 -0.00735315
4.31187 -0.0571704 -0.007157
4.34722 -0.0561881 -0.00696784
4.38259 -0.055231 -0.00678536
4.41797 -0.0542983 -0.00660926
4.45335 -0.0533892 -0.00643926
4.48875 -0.0525028 -0.00627509
4.52416 -0.0516383 -0.00611651
4.55958 -0.0507951 -0.00596326
4.59502 -0.0499725 -0.00581514
4.63046 -0.0491697 -0.00567192
4.66592 -0.0483861 -0.00553339
4.70139 -0.0476211 -0.00539938
4.73687 -0.0468742 -0.00526968
4.77237 -0.0461447 -0.00514412
4.80787 -0.0454321 -0.00502255
4.84339 -0.0447359 -0.0049048
4.87892 -0.0440556 -0.00479072
4.91446 -0.0433906 -0.00468016
4.95002 -0.0427406 -0.00457299
4.98559 -0.042105 -0.00446909
5.02117 -0.0414834 -0.00436831
5.05677 -0.0408755 -0.00427056
5.09237 -0.0402808 -0.0041757
5.128 -0.039699 -0.00408364
5.16363 -0.0391296 -0.00399428
5.19928 -0.0385723 -0.0039075
5.23494 -0.0380268 -0.00382322
5.27062 -0.0374927 -0.00374135
5.30631 -0.0369697 -0.0036618
5.34201 -0.0364576 -0.0035845
5.37773 -0.0359559 -0.00350935
5.41346 -0.0354644 -0.00343628
5.4492 -0.0349829 -0.00336523
5.48497 -0.034511 -0.00329612
5.52074 -0.0340486 -0.00322889
5.55653 -0.0335953 -0.00316347
5.59233 -0.0331509 -0.0030998
5.62815 -0.0327151 -0.00303782
5.66399 -0.0322879 -0.00297748
5.69984 -0.0318688 -0.00291872
5.7357 -0.0314578 -0.00286149
5.77158 -0.0310546 -0.00280574
5.80748 -0.030659 -0.00275142
5.84339 -0.0302708 -0.00269849
5.87932 -0.0298899 -0.0026469
5.91526 -0.029516 -0.0025966
5.95122 -0.0291489 -0.00254757
5.9872 -0.0287886 -0.00249976
6.02319 -0.0284349 -0.00245313
6.05919 -0.0280875 -0.00240764
6.09522 -0.0277464 -0.00236326
6.13126 -0.0274113 -0.00231995
6.16732 -0.0270822 -0.00227769
6.20339 -0.0267589 -0.00223644
6.23949 -0.0264412 -0.00219617
6.27559 -0.0261291 -0.00215686
6.31172 -0.0258223 -0.00211846
6.34786 -0.0255208 -0.00208097
6.38403 -0.0252245 -0.00204434
6.42021 -0.0249332 -0.00200856
6.4564 -0.0246469 -0.0019736
6.49262 -0.0243653 -0.00193944
6.52885 -0.0240885 -0.00190605
6.5651 -0.0238162 -0.00187342
6.60137 -0.0235484 -0.00184152
6.63766 -0.023285 -0.00181032
6.67397 -0.023026 -0.00177982
6.71029 -0.0227711 -0.00174999
6.74664 -0.0225203 -0.00172082
6.783 -0.0222736 -0.00169228
6.81938 -0.0220308 -0.00166436
6.85579 -0.0217918 -0.00163704
6.89221 -0.0215566 -0.0016103
6.92865 -0.0213251 -0.00158414
6.96511 -0.0210973 -0.00155852
7.00159 -0.0208729 -0.00153345
7.0381 -0.020652 -0.00150891
7.07462 -0.0204346 -0.00148488
7.11116 -0.0202204 -0.00146134
7.14772 -0.0200095 -0.00143829
7.18431 -0.0198018 -0.00141572
7.22091 -0.0195972 -0.0013936
7.25754 -0.0193956 -0.00137194
7.29418 -0.0191971 -0.00135071
7.33085 -0.0190015 -0.00132991
7.36754 -0.0188088 -0.00130953
7.40425 -0.0186189 -0.00128955
7.44099 -0.0184318 -0.00126997
7.47774 -0.0182474 -0.00125077
7.51452 -0.0180656 -0.00123195
7.55132 -0.0178865 -0.0012135
7.58814 -0.01771 -0.0011954
7.62498 -0.0175359 -0.00117766
7.66185 -0.0173643 -0.00116025
7.69874 -0.0171951 -0.00114318
7.73566 -0.0170283 -0.00112644
7.77259 -0.0168638 -0.00111001
7.80955 -0.0167016 -0.00109389
7.84654 -0.0165417 -0.00107807
7.88355 -0.0163839 -0.00106255
7.92058 -0.0162283 -0.00104732
7.95763 -0.0160749 -0.00103237
7.99471 -0.0159235 -0.0010177
8.03182 -0.0157741 -0.00100329
8.06895 -0.0156268 -0.000989149
8.1061 -0.0154814 -0.000975263
8.14328 -0.0153379 -0.000961628
8.18049 -0.0151964 -0.000948239
8.21772 -0.0150567 -0.00093509
8.25497 -0.0149189 -0.000922176
8.29226 -0.0147828 -0.000909491
8.32956 -0.0146485 -0.00089703
8.3669 -0.014516 -0.000884789
8.40426 -0.0143852 -0.000872762
8.44165 -0.014256 -0.000860945
8.47906 -0.0141285 -0.000849333
8.5165 -0.0140026 -0.000837922
8.55397 -0.0138784 -0.000826708
8.59146 -0.0137556 -0.000815686
8.62899 -0.0136345 -0.000804853
8.66654 -0.0135148 -0.000794203
8.70412 -0.0133966 -0.000783734
8.74172 -0.0132799 -0.000773442
8.77936 -0.0131646 -0.000763322
8.81702 -0.0130508 -0.000753371
8.85471 -0.0129383 -0.000743586
8.89244 -0.0128272 -0.000733963
8.93019 -0.0127175 -0.0007245
8.96797 -0.012609 -0.000715191
9.00578 -0.0125019 -0.000706036
9.04362 -0.0123961 -0.000697029
9.08149 -0.0122915 -0.000688169
9.11939 -0.0121882 -0.000679452
9.15732 -0.012086 -0.000670876
9.19528 -0.0119851 -0.000662437
9.23327 -0.0118854 -0.000654133
9.2713 -0.0117868 -0.000645962
9.30935 -0.0116894 -0.00063792
9.34744 -0.0115931 -0.000630005
9.38556 -0.0114979 -0.000622214
9.42371 -0.0114039 -0.000614546
9.46189 -0.0113108 -0.000606997
9.50011 -0.0112189 -0.000599566
9.53836 -0.011128 -0.00059225
9.57664 -0.0110381 -0.000585046
9.61496 -0.0109492 -0.000577954
9.65331 -0.0108614 -0.000570969
9.69169 -0.0107745 -0.000564092
9.73011 -0.0106885 -0.000557319
9.76856 -0.0106036 -0.000550649
9.80704 -0.0105195 -0.000544079
9.84557 -0.0104364 -0.000537607
9.88412 -0.0103542 -0.000531233
9.92271 -0.0102729 -0.000524954
9.96134 -0.0101925 -0.000518768
10 -0.010113 -0.000512674
10.0387 -0.0100343 -0.000506669
10.0774 -0.00995641 -0.000500753
10.1162 -0.0098794 -0.000494923
10.155 -0.00980321 -0.000489179
10.1939 -0.00972782 -0.000483518
10.2328 -0.00965323 -0.000477938
10.2717 -0.00957943 -0.00047244
10.3106 -0.00950641 -0.00046702
10.3496 -0.00943414 -0.000461678
10.3887 -0.00936263 -0.000456413
10.4278 -0.00929187 -0.000451222
10.4669 -0.00922183 -0.000446105
10.506 -0.00915251 -0.00044106
10.5452 -0.00908391 -0.000436086
10.5845 -0.00901601 -0.000431182
10.6238 -0.0089488 -0.000426346
10.6631 -0.00888227 -0.000421578
10.7024 -0.00881641 -0.000416876
10.7418 -0.00875122 -0.000412239
10.7813 -0.00868668 -0.000407666
10.8208 -0.00862279 -0.000403155
10.8603 -0.00855953 -0.000398707
10.8999 -0.0084969 -0.000394319
10.9395 -0.00843489 -0.000389991
10.9792 -0.00837349 -0.000385721
11.0189 -0.0083127 -0.000381509
11.0586 -0.0082525 -0.000377354
11.0984 -0.00819288 -0.000373254
11.1383 -0.00813385 -0.00036921
11.1781 -0.00807538 -0.000365219
11.2181 -0.00801748 -0.000361281
11.2581 -0.00796014 -0.000357396
11.2981 -0.00790334 -0.000353561
11.3381 -0.00784709 -0.000349777
11.3783 -0.00779137 -0.000346043
11.4184 -0.00773618 -0.000342357
11.4587 -0.00768151 -0.000338719
11.4989 -0.00762735 -0.000335129
11.5392 -0.0075737 -0.000331585
11.5796 -0.00752055 -0.000328086
11.62 -0.00746789 -0.000324633
11.6605 -0.00741573 -0.000321224
11.701 -0.00736404 -0.000317858
11.7415 -0.00731283 -0.000314535
11.7822 -0.00726209 -0.000311255
11.8228 -0.00721182 -0.000308015
11.8636 -0.007162 -0.000304817
11.9043 -0.00711263 -0.000301659
11.9452 -0.00706371 -0.00029854
11.986 -0.00701523 -0.00029546
12.027 -0.00696718 -0.000292419
12.068 -0.00691957 -0.000289415
12.109 -0.00687238 -0.000286449
12.1501 -0.0068256 -0.000283519
12.1913 -0.00677925 -0.000280625
12.2325 -0.0067333 -0.000277766
12.2738 -0.00668775 -0.000274942
12.3151 -0.0066426 -0.000272153
12.3565 -0.00659785 -0.000269397
12.3979 -0.00655349 -0.000266675
12.4394 -0.00650951 -0.000263986
12.481 -0.00646591 -0.000261329
12.5226 -0.00642268 -0.000258704
12.5643 -0.00637983 -0.00025611
12.6061 -0.00633734 -0.000253547
12.6479 -0.00629521 -0.000251015
12.6898 -0.00625344 -0.000248512
12.7317 -0.00621203 -0.000246039
12.7737 -0.00617096 -0.000243595
12.8158 -0.00613023 -0.00024118
12.8579 -0.00608985 -0.000238793
12.9001 -0.0060498 -0.000236434
12.9424 -0.00601009 -0.000234102
12.9847 -0.0059707 -0.000231797
13.0271 -0.00593164 -0.000229519
13.0696 -0.0058929 -0.000227267
13.1121 -0.00585448 -0.000225041
13.1547 -0.00581637 -0.00022284
13.1974 -0.00577857 -0.000220664
13.2402 -0.00574107 -0.000218513
13.283 -0.00570388 -0.000216387
13.3259 -0.00566698 -0.000214284
13.3689 -0.00563039 -0.000212206
13.4119 -0.00559408 -0.00021015
13.455 -0.00555806 -0.000208118
13.4982 -0.00552233 -0.000206108
13.5415 -0.00548688 -0.000204121
13.5848 -0.0054517 -0.000202155
13.6283 -0.00541681 -0.000200212
13.6718 -0.00538218 -0.00019829
13.7153 -0.00534783 -0.000196389
13.759 -0.00531374 -0.000194508
13.8028 -0.00527991 -0.000192649
13.8466 -0.00524634 -0.000190809
13.8905 -0.00521303 -0.00018899
13.9345 -0.00517998 -0.00018719
13.9786 -0.00514717 -0.00018541
14.0227 -0.00511461 -0.000183649
14.067 -0.0050823 -0.000181906
14.1113 -0.00505023 -0.000180183
14.1558 -0.0050184 -0.000178477
14.2003 -0.00498681 -0.00017679
14.2449 -0.00495545 -0.000175121
14.2896 -0.00492433 -0.000173469
14.3344 -0.00489343 -0.000171835
14.3793 -0.00486276 -0.000170218
14.4243 -0.00483232 -0.000168617
14.4693 -0.00480209 -0.000167034
14.5145 -0.00477208 -0.000165467
14.5598 -0.00474229 -0.000163916
14.6052 -0.00471272 -0.000162381
14.6506 -0.00468335 -0.000160862
14.6962 -0.0046542 -0.000159358
14.7419 -0.00462525 -0.00015787
14.7877 -0.00459651 -0.000156397
14.8336 -0.00456797 -0.000154939
14.8796 -0.00453962 -0.000153496
14.9257 -0.00451148 -0.000152067
14.9719 -0.00448353 -0.000150653
15.0182 -0.00445577 -0.000149252
15.0647 -0.00442821 -0.000147866
15.1112 -0.00440083 -0.000146494
15.1579 -0.00437364 -0.000145135
15.2047 -0.00434663 -0.00014379
15.2516 -0.00431981 -0.000142458
15.2986 -0.00429316 -0.000141139
15.3458 -0.0042667 -0.000139833
15.393 -0.00424041 -0.000138539
15.4404 -0.00421429 -0.000137258
15.488 -0.00418835 -0.00013599
15.5356 -0.00416257 -0.000134734
15.5834 -0.00413697 -0.00013349
15.6313 -0.00411152 -0.000132258
15.6794 -0.00408625 -0.000131037
15.7276 -0.00406113 -0.000129828
15.7759 -0.00403618 -0.000128631
15.8243 -0.00401138 -0.000127445
15.873 -0.00398674 -0.00012627
15.9217 -0.00396226 -0.000125106
15.9706 -0.00393792 -0.000123953
16.0197 -0.00391374 -0.00012281
16.0689 -0.00388971 -0.000121678
16.1182 -0.00386582 -0.000120557
16.1677 -0.00384208 -0.000119446
16.2174 -0.00381848 -0.000118345
16.2672 -0.00379502 -0.000117254
16.3172 -0.00377171 -0.000116173
16.3674 -0.00374853 -0.000115101
16.4177 -0.00372549 -0.000114039
16.4682 -0.00370258 -0.000112987
16.5189 -0.0036798 -0.000111944
16.5697 -0.00365716 -0.00011091
16.6208 -0.00363464 -0.000109886
16.672 -0.00361226 -0.00010887
16.7234 -0.00359 -0.000107863
16.775 -0.00356786 -0.000106865
16.8268 -0.00354584 -0.000105876
16.8787 -0.00352395 -0.000104895
16.9309 -0.00350217 -0.000103922
16.9833 -0.00348051 -0.000102958
17.0359 -0.00345897 -0.000102001
17.0887 -0.00343754 -0.000101053
17.1418 -0.00341622 -0.000100113
17.195 -0.00339501 -9.91804e-05
17.2485 -0.00337391 -9.82555e-05
17.3022 -0.00335292 -9.73382e-05
17.3562 -0.00333203 -9.64284e-05
17.4104 -0.00331124 -9.55259e-05
17.4648 -0.00329056 -9.46306e-05
17.5195 -0.00326997 -9.37424e-05
17.5744 -0.00324948 -9.28613e-05
17.6296 -0.00322909 -9.1987e-05
17.6851 -0.0032088 -9.11196e-05
17.7408 -0.00318859 -9.02588e-05
17.7969 -0.00316847 -8.94046e-05
17.8532 -0.00314845 -8.85569e-05
17.9098 -0.00312851 -8.77155e-05
17.9667 -0.00310865 -8.68803e-05
18.0239 -0.00308888 -8.60513e-05
18.0815 -0.00306918 -8.52283e-05
18.1393 -0.00304957 -8.44113e-05
18.1975 -0.00303003 -8.36e-05
18.256 -0.00301057 -8.27944e-05
18.3149 -0.00299117 -8.19945e-05
18.3742 -0.00297185 -8.11999e-05
18.4338 -0.00295259 -8.04108e-05
18.4938 -0.0029334 -7.96269e-05
18.5542 -0.00291428 -7.88481e-05
18.615 -0.00289521 -7.80743e-05
18.6762 -0.0028762 -7.73054e-05
18.7379 -0.00285724 -7.65413e-05
18.8 -0.00283834 -7.57818e-05
18.8625 -0.00281949 -7.50268e-05
18.9255 -0.00280068 -7.42762e-05
18.9891 -0.00278191 -7.35299e-05
19.0531 -0.00276319 -7.27876e-05
19.1177 -0.0027445 -7.20494e-05
19.1828 -0.00272584 -7.1315e-05
19.2484 -0.00270722 -7.05842e-05
19.3147 -0.00268862 -6.9857e-05
19.3816 -0.00267004 -6.91331e-05
19.4491 -0.00265148 -6.84124e-05
19.5173 -0.00263293 -6.76947e-05
19.5862 -0.00261438 -6.69798e-05
19.6558 -0.00259584 -6.62676e-05
19.7262 -0.0025773 -6.55577e-05
19.7974 -0.00255874 -6.48501e-05
19.8694 -0.00254017 -6.41444e-05
19.9423 -0.00252158 -6.34404e-05
20.0162 -0.00250295 -6.27378e-05
20.091 -0.00248429 -6.20363e-05
20.1669 -0.00246557 -6.13357e-05
20.244 -0.00244679 -6.06355e-05
20.3222 -0.00242795 -5.99353e-05
20.4016 -0.00240901 -5.92347e-05
20.4825 -0.00238998 -5.85333e-05
20.5648 -0.00237084 -5.78305e-05
20.6487 -0.00235156 -5.71256e-05
20.7344 -0.00233212 -5.6418e-05
20.8219 -0.00231251 -5.57068e-05
20.9115 -0.00229268 -5.4991e-05
21.0034 -0.00227261 -5.42696e-05
21.0979 -0.00225225 -5.35412e-05
21.1952 -0.00223156 -5.28041e-05
21.2959 -0.00221046 -5.20561e-05
21.4004 -0.00218888 -5.12947e-05
21.5093 -0.0021667 -5.05162e-05
21.6237 -0.00214378 -4.97159e-05
21.7448 -0.00211991 -4.88868e-05
21.8747 -0.00209476 -4.80185e-05
22.0165 -0.00206779 -4.70932e-05
22.1768 -0.00203794 -4.6076e-05
22.3723 -0.00200241 -4.48748e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.75Lambda0.5Nc1ClassicOneLoop/GRpOneLoop.txt <==
-22.3723 -0.00200242 -4.48756e-05
-22.1768 -0.00203796 -4.60768e-05
-22.0165 -0.00206781 -4.7094e-05
-21.8747 -0.00209478 -4.80194e-05
-21.7448 -0.00211993 -4.88878e-05
-21.6237 -0.0021438 -4.97168e-05
-21.5093 -0.00216672 -5.05172e-05
-21.4004 -0.0021889 -5.12957e-05
-21.2959 -0.00221048 -5.20571e-05
-21.1952 -0.00223158 -5.28051e-05
-21.0979 -0.00225228 -5.35423e-05
-21.0034 -0.00227263 -5.42708e-05
-20.9115 -0.0022927 -5.49922e-05
-20.8219 -0.00231253 -5.57079e-05
-20.7344 -0.00233215 -5.64191e-05
-20.6487 -0.00235158 -5.71268e-05
-20.5648 -0.00237086 -5.78317e-05
-20.4825 -0.00239001 -5.85346e-05
-20.4016 -0.00240904 -5.9236e-05
-20.3222 -0.00242797 -5.99366e-05
-20.244 -0.00244682 -6.06368e-05
-20.1669 -0.0024656 -6.1337e-05
-20.091 -0.00248431 -6.20377e-05
-20.0162 -0.00250298 -6.27392e-05
-19.9423 -0.00252161 -6.34418e-05
-19.8694 -0.0025402 -6.41458e-05
-19.7974 -0.00255877 -6.48516e-05
-19.7262 -0.00257733 -6.55592e-05
-19.6558 -0.00259587 -6.62691e-05
-19.5862 -0.00261442 -6.69814e-05
-19.5173 -0.00263296 -6.76963e-05
-19.4491 -0.00265151 -6.8414e-05
-19.3816 -0.00267007 -6.91347e-05
-19.3147 -0.00268865 -6.98586e-05
-19.2484 -0.00270725 -7.05859e-05
-19.1828 -0.00272588 -7.13167e-05
-19.1177 -0.00274453 -7.20512e-05
-19.0531 -0.00276322 -7.27894e-05
-18.9891 -0.00278195 -7.35317e-05
-18.9255 -0.00280071 -7.42781e-05
-18.8625 -0.00281952 -7.50287e-05
-18.8 -0.00283838 -7.57837e-05
-18.7379 -0.00285728 -7.65432e-05
-18.6762 -0.00287623 -7.73074e-05
-18.615 -0.00289525 -7.80763e-05
-18.5542 -0.00291431 -7.88501e-05
-18.4938 -0.00293344 -7.9629e-05
-18.4338 -0.00295263 -8.04129e-05
-18.3742 -0.00297189 -8.12021e-05
-18.3149 -0.00299121 -8.19966e-05
-18.256 -0.00301061 -8.27967e-05
-18.1975 -0.00303007 -8.36023e-05
-18.1393 -0.00304961 -8.44136e-05
-18.0815 -0.00306923 -8.52307e-05
-18.0239 -0.00308892 -8.60537e-05
-17.9667 -0.00310869 -8.68827e-05
-17.9098 -0.00312855 -8.77179e-05
-17.8532 -0.00314849 -8.85593e-05
-17.7969 -0.00316852 -8.94071e-05
-17.7408 -0.00318864 -9.02614e-05
-17.6851 -0.00320884 -9.11222e-05
-17.6296 -0.00322914 -9.19897e-05
-17.5744 -0.00324953 -9.2864e-05
-17.5195 -0.00327002 -9.37452e-05
-17.4648 -0.00329061 -9.46334e-05
-17.4104 -0.00331129 -9.55287e-05
-17.3562 -0.00333208 -9.64312e-05
-17.3022 -0.00335297 -9.73411e-05
-17.2485 -0.00337396 -9.82585e-05
-17.195 -0.00339506 -9.91834e-05
-17.1418 -0.00341627 -0.000100116
-17.0887 -0.00343759 -0.000101056
-17.0359 -0.00345902 -0.000102005
-16.9833 -0.00348057 -0.000102961
-16.9309 -0.00350223 -0.000103925
-16.8787 -0.003524 -0.000104898
-16.8268 -0.0035459 -0.000105879
-16.775 -0.00356791 -0.000106869
-16.7234 -0.00359005 -0.000107867
-16.672 -0.00361232 -0.000108874
-16.6208 -0.0036347 -0.000109889
-16.5697 -0.00365722 -0.000110914
-16.5189 -0.00367986 -0.000111948
-16.4682 -0.00370264 -0.000112991
-16.4177 -0.00372555 -0.000114043
-16.3674 -0.00374859 -0.000115105
-16.3172 -0.00377177 -0.000116176
-16.2672 -0.00379509 -0.000117258
-16.2174 -0.00381855 -0.000118349
-16.1677 -0.00384214 -0.00011945
-16.1182 -0.00386589 -0.000120561
-16.0689 -0.00388977 -0.000121683
-16.0197 -0.00391381 -0.000122815
-15.9706 -0.00393799 -0.000123957
-15.9217 -0.00396233 -0.00012511
-15.873 -0.00398681 -0.000126274
-15.8243 -0.00401145 -0.000127449
-15.7759 -0.00403625 -0.000128635
-15.7276 -0.00406121 -0.000129833
-15.6794 -0.00408632 -0.000131042
-15.6313 -0.0041116 -0.000132262
-15.5834 -0.00413704 -0.000133495
-15.5356 -0.00416265 -0.000134739
-15.488 -0.00418842 -0.000135995
-15.4404 -0.00421437 -0.000137264
-15.393 -0.00424049 -0.000138544
-15.3458 -0.00426678 -0.000139838
-15.2986 -0.00429325 -0.000141144
-15.2516 -0.00431989 -0.000142463
-15.2047 -0.00434672 -0.000143795
-15.1579 -0.00437372 -0.000145141
-15.1112 -0.00440092 -0.0001465
-15.0647 -0.00442829 -0.000147872
-15.0182 -0.00445586 -0.000149258
-14.9719 -0.00448362 -0.000150659
-14.9257 -0.00451157 -0.000152073
-14.8796 -0.00453971 -0.000153502
-14.8336 -0.00456806 -0.000154945
-14.7877 -0.0045966 -0.000156403
-14.7419 -0.00462535 -0.000157877
-14.6962 -0.0046543 -0.000159365
-14.6506 -0.00468345 -0.000160868
-14.6052 -0.00471282 -0.000162388
-14.5598 -0.0047424 -0.000163923
-14.5145 -0.00477219 -0.000165474
-14.4693 -0.00480219 -0.000167041
-14.4243 -0.00483242 -0.000168625
-14.3793 -0.00486287 -0.000170225
-14.3344 -0.00489354 -0.000171842
-14.2896 -0.00492444 -0.000173477
-14.2449 -0.00495556 -0.000175129
-14.2003 -0.00498692 -0.000176798
-14.1558 -0.00501852 -0.000178485
-14.1113 -0.00505035 -0.000180191
-14.067 -0.00508242 -0.000181915
-14.0227 -0.00511473 -0.000183657
-13.9786 -0.00514729 -0.000185418
-13.9345 -0.0051801 -0.000187199
-13.8905 -0.00521315 -0.000188999
-13.8466 -0.00524646 -0.000190818
-13.8028 -0.00528003 -0.000192658
-13.759 -0.00531386 -0.000194518
-13.7153 -0.00534795 -0.000196398
-13.6718 -0.00538231 -0.000198299
-13.6283 -0.00541694 -0.000200222
-13.5848 -0.00545184 -0.000202165
-13.5415 -0.00548701 -0.000204131
-13.4982 -0.00552246 -0.000206118
-13.455 -0.0055582 -0.000208128
-13.4119 -0.00559422 -0.000210161
-13.3689 -0.00563053 -0.000212216
-13.3259 -0.00566713 -0.000214295
-13.283 -0.00570402 -0.000216398
-13.2402 -0.00574122 -0.000218525
-13.1974 -0.00577871 -0.000220676
-13.1547 -0.00581652 -0.000222851
-13.1121 -0.00585463 -0.000225052
-13.0696 -0.00589306 -0.000227279
-13.0271 -0.0059318 -0.000229531
-12.9847 -0.00597086 -0.000231809
-12.9424 -0.00601025 -0.000234114
-12.9001 -0.00604997 -0.000236446
-12.8579 -0.00609002 -0.000238806
-12.8158 -0.0061304 -0.000241193
-12.7737 -0.00617113 -0.000243609
-12.7317 -0.0062122 -0.000246053
-12.6898 -0.00625362 -0.000248526
-12.6479 -0.00629539 -0.000251029
-12.6061 -0.00633752 -0.000253561
-12.5643 -0.00638001 -0.000256125
-12.5226 -0.00642287 -0.000258719
-12.481 -0.00646609 -0.000261344
-12.4394 -0.0065097 -0.000264001
-12.3979 -0.00655368 -0.000266691
-12.3565 -0.00659805 -0.000269413
-12.3151 -0.0066428 -0.000272169
-12.2738 -0.00668795 -0.000274959
-12.2325 -0.0067335 -0.000277783
-12.1913 -0.00677945 -0.000280642
-12.1501 -0.00682581 -0.000283536
-12.109 -0.00687259 -0.000286466
-12.068 -0.00691978 -0.000289433
-12.027 -0.0069674 -0.000292437
-11.986 -0.00701545 -0.000295479
-11.9452 -0.00706393 -0.000298559
-11.9043 -0.00711286 -0.000301678
-11.8636 -0.00716223 -0.000304836
-11.8228 -0.00721205 -0.000308035
-11.7822 -0.00726233 -0.000311275
-11.7415 -0.00731307 -0.000314556
-11.701 -0.00736428 -0.000317879
-11.6605 -0.00741597 -0.000321245
-11.62 -0.00746814 -0.000324655
-11.5796 -0.0075208 -0.000328108
-11.5392 -0.00757395 -0.000331607
-11.4989 -0.00762761 -0.000335152
-11.4587 -0.00768177 -0.000338743
-11.4184 -0.00773644 -0.000342381
-11.3783 -0.00779164 -0.000346067
-11.3381 -0.00784736 -0.000349802
-11.2981 -0.00790362 -0.000353586
-11.2581 -0.00796042 -0.000357421
-11.2181 -0.00801777 -0.000361307
-11.1781 -0.00807567 -0.000365245
-11.1383 -0.00813414 -0.000369237
-11.0984 -0.00819318 -0.000373282
-11.0586 -0.0082528 -0.000377382
-11.0189 -0.00831301 -0.000381538
-10.9792 -0.00837381 -0.00038575
-10.9395 -0.00843521 -0.00039002
-10.8999 -0.00849722 -0.000394349
-10.8603 -0.00855986 -0.000398737
-10.8208 -0.00862312 -0.000403186
-10.7813 -0.00868702 -0.000407697
-10.7418 -0.00875156 -0.000412271
-10.7024 -0.00881676 -0.000416909
-10.6631 -0.00888262 -0.000421611
-10.6238 -0.00894915 -0.00042638
-10.5845 -0.00901637 -0.000431216
-10.5452 -0.00908428 -0.000436121
-10.506 -0.00915289 -0.000441096
-10.4669 -0.00922221 -0.000446141
-10.4278 -0.00929225 -0.000451259
-10.3887 -0.00936302 -0.000456451
-10.3496 -0.00943454 -0.000461717
-10.3106 -0.00950681 -0.00046706
-10.2717 -0.00957984 -0.00047248
-10.2328 -0.00965365 -0.00047798
-10.1939 -0.00972824 -0.00048356
-10.155 -0.00980363 -0.000489221
-10.1162 -0.00987983 -0.000494967
-10.0774 -0.00995686 -0.000500797
-10.0387 -0.0100347 -0.000506715
-10 -0.0101134 -0.00051272
-9.96134 -0.010193 -0.000518815
-9.92271 -0.0102734 -0.000525002
-9.88412 -0.0103547 -0.000531282
-9.84557 -0.0104369 -0.000537658
-9.80704 -0.01052 -0.00054413
-9.76856 -0.0106041 -0.000550701
-9.73011 -0.0106891 -0.000557372
-9.69169 -0.010775 -0.000564146
-9.65331 -0.0108619 -0.000571025
-9.61496 -0.0109498 -0.00057801
-9.57664 -0.0110386 -0.000585104
-9.53836 -0.0111285 -0.000592308
-9.50011 -0.0112194 -0.000599626
-9.46189 -0.0113114 -0.000607058
-9.42371 -0.0114044 -0.000614608
-9.38556 -0.0114985 -0.000622278
-9.34744 -0.0115937 -0.00063007
-9.30935 -0.01169 -0.000637986
-9.2713 -0.0117874 -0.00064603
-9.23327 -0.011886 -0.000654203
-9.19528 -0.0119858 -0.000662508
-9.15732 -0.0120867 -0.000670949
-9.11939 -0.0121888 -0.000679526
-9.08149 -0.0122922 -0.000688245
-9.04362 -0.0123968 -0.000697107
-9.00578 -0.0125026 -0.000706115
-8.96797 -0.0126097 -0.000715272
-8.93019 -0.0127182 -0.000724582
-8.89244 -0.0128279 -0.000734048
-8.85471 -0.012939 -0.000743672
-8.81702 -0.0130515 -0.000753459
-8.77936 -0.0131654 -0.000763412
-8.74172 -0.0132807 -0.000773533
-8.70412 -0.0133974 -0.000783828
-8.66654 -0.0135156 -0.000794299
-8.62899 -0.0136353 -0.000804951
-8.59146 -0.0137565 -0.000815787
-8.55397 -0.0138792 -0.000826811
-8.5165 -0.0140035 -0.000838027
-8.47906 -0.0141294 -0.00084944
-8.44165 -0.0142569 -0.000861055
-8.40426 -0.0143861 -0.000872874
-8.3669 -0.0145169 -0.000884903
-8.32956 -0.0146495 -0.000897147
-8.29226 -0.0147838 -0.000909611
-8.25497 -0.0149199 -0.000922299
-8.21772 -0.0150577 -0.000935216
-8.18049 -0.0151974 -0.000948368
-8.14328 -0.015339 -0.00096176
-8.1061 -0.0154825 -0.000975398
-8.06895 -0.0156278 -0.000989287
-8.03182 -0.0157752 -0.00100343
-7.99471 -0.0159246 -0.00101784
-7.95763 -0.016076 -0.00103252
-7.92058 -0.0162295 -0.00104747
-7.88355 -0.0163851 -0.00106271
-7.84654 -0.0165429 -0.00107823
-7.80955 -0.0167029 -0.00109405
-7.77259 -0.0168651 -0.00111018
-7.73566 -0.0170296 -0.00112661
-7.69874 -0.0171964 -0.00114336
-7.66185 -0.0173656 -0.00116043
-7.62498 -0.0175373 -0.00117784
-7.58814 -0.0177113 -0.00119559
-7.55132 -0.0178879 -0.00121369
-7.51452 -0.0180671 -0.00123215
-7.47774 -0.0182489 -0.00125097
-7.44099 -0.0184333 -0.00127018
-7.40425 -0.0186205 -0.00128976
-7.36754 -0.0188104 -0.00130975
-7.33085 -0.0190031 -0.00133014
-7.29418 -0.0191987 -0.00135094
-7.25754 -0.0193973 -0.00137218
-7.22091 -0.0195989 -0.00139385
-7.18431 -0.0198035 -0.00141597
-7.14772 -0.0200113 -0.00143855
-7.11116 -0.0202222 -0.00146161
-7.07462 -0.0204364 -0.00148515
-7.0381 -0.0206539 -0.00150919
-7.00159 -0.0208749 -0.00153374
-6.96511 -0.0210992 -0.00155882
-6.92865 -0.0213272 -0.00158444
-6.89221 -0.0215587 -0.00161061
-6.85579 -0.0217939 -0.00163735
-6.81938 -0.0220329 -0.00166468
-6.783 -0.0222758 -0.00169261
-6.74664 -0.0225226 -0.00172116
-6.71029 -0.0227734 -0.00175035
-6.67397 -0.0230283 -0.00178019
-6.63766 -0.0232875 -0.0018107
-6.60137 -0.0235509 -0.0018419
-6.5651 -0.0238187 -0.00187382
-6.52885 -0.024091 -0.00190646
-6.49262 -0.0243679 -0.00193986
-6.4564 -0.0246496 -0.00197404
-6.42021 -0.024936 -0.00200901
-6.38403 -0.0252273 -0.0020448
-6.34786 -0.0255237 -0.00208144
-6.31172 -0.0258253 -0.00211895
-6.27559 -0.0261321 -0.00215736
-6.23949 -0.0264443 -0.00219669
-6.20339 -0.026762 -0.00223698
-6.16732 -0.0270854 -0.00227824
-6.13126 -0.0274146 -0.00232052
-6.09522 -0.0277498 -0.00236384
-6.05919 -0.028091 -0.00240824
-6.02319 -0.0284385 -0.00245375
-5.9872 -0.0287923 -0.0025004
-5.95122 -0.0291527 -0.00254824
-5.91526 -0.0295198 -0.00259729
-5.87932 -0.0298938 -0.0026476
-5.84339 -0.0302749 -0.00269922
-5.80748 -0.0306631 -0.00275217
-5.77158 -0.0310589 -0.00280652
-5.7357 -0.0314622 -0.00286229
-5.69984 -0.0318733 -0.00291955
-5.66399 -0.0322925 -0.00297834
-5.62815 -0.0327199 -0.00303871
-5.59233 -0.0331557 -0.00310072
-5.55653 -0.0336003 -0.00316442
-5.52074 -0.0340537 -0.00322987
-5.48497 -0.0345163 -0.00329714
-5.4492 -0.0349883 -0.00336628
-5.41346 -0.03547 -0.00343737
-5.37773 -0.0359616 -0.00351048
-5.34201 -0.0364635 -0.00358566
-5.30631 -0.0369758 -0.00366301
-5.27062 -0.0374989 -0.00374261
-5.23494 -0.0380332 -0.00382452
-5.19928 -0.0385789 -0.00390885
-5.16363 -0.0391364 -0.00399567
-5.128 -0.039706 -0.00408509
-5.09237 -0.040288 -0.00417721
-5.05677 -0.0408829 -0.00427212
-5.02117 -0.0414911 -0.00436993
-4.98559 -0.0421128 -0.00447077
-4.95002 -0.0427486 -0.00457474
-4.91446 -0.0433989 -0.00468198
-4.87892 -0.0440641 -0.0047926
-4.84339 -0.0447447 -0.00490676
-4.80787 -0.0454412 -0.00502459
-4.77237 -0.0461541 -0.00514625
-4.73687 -0.0468839 -0.00527189
-4.70139 -0.0476312 -0.00540167
-4.66592 -0.0483964 -0.00553579
-4.63046 -0.0491803 -0.00567441
-4.59502 -0.0499835 -0.00581774
-4.55958 -0.0508065 -0.00596597
-4.52416 -0.0516501 -0.00611933
-4.48875 -0.0525149 -0.00627804
-4.45335 -0.0534017 -0.00644233
-4.41797 -0.0543113 -0.00661247
-4.38259 -0.0552445 -0.00678871
-4.34722 -0.056202 -0.00697134
-4.31187 -0.0571847 -0.00716066
-4.27653 -0.0581937 -0.00735697
-4.24119 -0.0592297 -0.00756062
-4.20587 -0.0602939 -0.00777194
-4.17056 -0.0613873 -0.00799133
-4.13526 -0.0625109 -0.00821916
-4.09997 -0.0636658 -0.00845586
-4.06469 -0.0648534 -0.00870187
-4.02942 -0.0660749 -0.00895766
-3.99416 -0.0673316 -0.00922374
-3.95891 -0.0686248 -0.00950063
-3.92367 -0.0699561 -0.00978891
-3.88844 -0.0713269 -0.0100892
-3.85322 -0.0727389 -0.0104021
-3.81801 -0.0741938 -0.0107283
-3.7828 -0.0756934 -0.0110685
-3.74761 -0.0772395 -0.0114236
-3.71243 -0.0788342 -0.0117943
-3.67726 -0.0804795 -0.0121815
-3.64209 -0.0821777 -0.0125863
-3.60694 -0.083931 -0.0130096
-3.57179 -0.085742 -0.0134526
-3.53665 -0.0876133 -0.0139163
-3.50152 -0.0895475 -0.0144021
-3.4664 -0.0915477 -0.0149113
-3.43129 -0.0936169 -0.0154454
-3.39619 -0.0957584 -0.016006
-3.36109 -0.0979758 -0.0165948
-3.32601 -0.100273 -0.0172136
-3.29093 -0.102653 -0.0178644
-3.25586 -0.105121 -0.0185493
-3.2208 -0.10768 -0.0192707
-3.18574 -0.110337 -0.0200312
-3.1507 -0.113095 -0.0208334
-3.11566 -0.115961 -0.0216803
-3.08063 -0.11894 -0.0225753
-3.0456 -0.122037 -0.0235218
-3.01059 -0.125261 -0.0245238
-2.97558 -0.128617 -0.0255854
-2.94058 -0.132113 -0.0267114
-2.90558 -0.135758 -0.0279067
-2.87059 -0.13956 -0.0291771
-2.83561 -0.143528 -0.0305287
-2.80064 -0.147673 -0.0319683
-2.76567 -0.152005 -0.0335033
-2.73071 -0.156536 -0.0351422
-2.69576 -0.161279 -0.036894
-2.66081 -0.166246 -0.0387692
-2.62587 -0.171454 -0.040779
-2.59094 -0.176918 -0.0429362
-2.55601 -0.182654 -0.0452549
-2.52109 -0.188683 -0.0477513
-2.48617 -0.195024 -0.0504431
-2.45126 -0.2017 -0.0533505
-2.41636 -0.208734 -0.0564965
-2.38146 -0.216153 -0.0599066
-2.34657 -0.223985 -0.0636104
-2.31168 -0.232263 -0.0676411
-2.2768 -0.241018 -0.0720369
-2.24192 -0.25029 -0.0768416
-2.20705 -0.260118 -0.0821055
-2.17219 -0.270547 -0.0878866
-2.13733 -0.281625 -0.094252
-2.10247 -0.293404 -0.10128
-2.06762 -0.305942 -0.109062
-2.03278 -0.319299 -0.117704
-1.99794 -0.333542 -0.127333
-1.9631 -0.348742 -0.138096
-1.92827 -0.364973 -0.15017
-1.89345 -0.382311 -0.163765
-1.85862 -0.400835 -0.179131
-1.82381 -0.42062 -0.196571
-1.78899 -0.441734 -0.216449
-1.75419 -0.464227 -0.239206
-1.71938 -0.488123 -0.265377
-1.68458 -0.513397 -0.295614
-1.64979 -0.539948 -0.33071
-1.61499 -0.567552 -0.37163
-1.58021 -0.595802 -0.419539
-1.54542 -0.624003 -0.475831
-1.51064 -0.651035 -0.542139
-1.47586 -0.675146 -0.620303
-1.44109 -0.693677 -0.712266
-1.40632 -0.702716 -0.819799
-1.37155 -0.696722 -0.943968
-1.33679 -0.668298 -1.08418
-1.30203 -0.608434 -1.23674
-1.26727 -0.507812 -1.39309
-1.23251 -0.359756 -1.53858
-1.19776 -0.164651 -1.65338
-1.16301 0.06613 -1.71712
-1.12827 0.310383 -1.7165
-1.09352 0.541291 -1.65154
-1.05878 0.736672 -1.53554
-1.02405 0.88518 -1.38889
-0.989309 0.986447 -1.23138
-0.954576 1.04715 -1.07765
-0.919844 1.07662 -0.936237
-0.885115 1.08384 -0.810828
-0.850388 1.0762 -0.70201
-0.815663 1.05926 -0.608716
-0.78094 1.03692 -0.529171
-0.746219 1.01183 -0.461434
-0.711499 0.985765 -0.403659
-0.676781 0.959839 -0.354213
-0.642065 0.934755 -0.311698
-0.60735 0.91093 -0.274943
-0.572637 0.888592 -0.24298
-0.537925 0.867854 -0.215008
-0.503214 0.848748 -0.190369
-0.468504 0.831262 -0.16852
-0.433796 0.815357 -0.149011
-0.399089 0.800976 -0.131469
-0.364382 0.788057 -0.115581
-0.329676 0.776538 -0.101084
-0.294972 0.766356 -0.0877544
-0.260267 0.757454 -0.0754024
-0.225564 0.74978 -0.0638627
-0.190861 0.743289 -0.0529912
-0.156158 0.737939 -0.0426604
-0.121456 0.733699 -0.0327559
-0.0867541 0.730542 -0.0231733
-0.0520524 0.728448 -0.0138154
-0.0173508 0.727405 -0.00459049
0.0173508 0.727405 0.00459049
0.0520524 0.728448 0.0138154
0.0867541 0.730542 0.0231733
0.121456 0.733699 0.0327559
0.156158 0.737939 0.0426604
0.190861 0.743289 0.0529912
0.225564 0.74978 0.0638627
0.260267 0.757454 0.0754024
0.294972 0.766356 0.0877544
0.329676 0.776538 0.101084
0.364382 0.788057 0.115581
0.399089 0.800976 0.131469
0.433796 0.815357 0.149011
0.468504 0.831262 0.16852
0.503214 0.848748 0.190369
0.537925 0.867854 0.215008
0.572637 0.888592 0.24298
0.60735 0.91093 0.274943
0.642065 0.934755 0.311698
0.676781 0.959839 0.354213
0.711499 0.985765 0.403659
0.746219 1.01183 0.461434
0.78094 1.03692 0.529171
0.815663 1.05926 0.608716
0.850388 1.0762 0.70201
0.885115 1.08384 0.810828
0.919844 1.07662 0.936237
0.954576 1.04715 1.07765
0.989309 0.986447 1.23138
1.02405 0.88518 1.38889
1.05878 0.736672 1.53554
1.09352 0.541291 1.65154
1.12827 0.310383 1.7165
1.16301 0.06613 1.71712
1.19776 -0.164651 1.65338
1.23251 -0.359756 1.53858
1.26727 -0.507812 1.39309
1.30203 -0.608434 1.23674
1.33679 -0.668298 1.08418
1.37155 -0.696722 0.943968
1.40632 -0.702716 0.819799
1.44109 -0.693677 0.712266
1.47586 -0.675146 0.620303
1.51064 -0.651035 0.542139
1.54542 -0.624003 0.475831
1.58021 -0.595802 0.419539
1.61499 -0.567552 0.37163
1.64979 -0.539948 0.33071
1.68458 -0.513397 0.295614
1.71938 -0.488123 0.265377
1.75419 -0.464227 0.239206
1.78899 -0.441734 0.216449
1.82381 -0.42062 0.196571
1.85862 -0.400835 0.179131
1.89345 -0.382311 0.163765
1.92827 -0.364973 0.15017
1.9631 -0.348742 0.138096
1.99794 -0.333542 0.127333
2.03278 -0.319299 0.117704
2.06762 -0.305942 0.109062
2.10247 -0.293404 0.10128
2.13733 -0.281625 0.094252
2.17219 -0.270547 0.0878866
2.20705 -0.260118 0.0821055
2.24192 -0.25029 0.0768416
2.2768 -0.241018 0.0720369
2.31168 -0.232263 0.0676411
2.34657 -0.223985 0.0636104
2.38146 -0.216153 0.0599066
2.41636 -0.208734 0.0564965
2.45126 -0.2017 0.0533505
2.48617 -0.195024 0.0504431
2.52109 -0.188683 0.0477513
2.55601 -0.182654 0.0452549
2.59094 -0.176918 0.0429362
2.62587 -0.171454 0.040779
2.66081 -0.166246 0.0387692
2.69576 -0.161279 0.036894
2.73071 -0.156536 0.0351422
2.76567 -0.152005 0.0335033
2.80064 -0.147673 0.0319683
2.83561 -0.143528 0.0305287
2.87059 -0.13956 0.0291771
2.90558 -0.135758 0.0279067
2.94058 -0.132113 0.0267114
2.97558 -0.128617 0.0255854
3.01059 -0.125261 0.0245238
3.0456 -0.122037 0.0235218
3.08063 -0.11894 0.0225753
3.11566 -0.115961 0.0216803
3.1507 -0.113095 0.0208334
3.18574 -0.110337 0.0200312
3.2208 -0.10768 0.0192707
3.25586 -0.105121 0.0185493
3.29093 -0.102653 0.0178644
3.32601 -0.100273 0.0172136
3.36109 -0.0979758 0.0165948
3.39619 -0.0957584 0.016006
3.43129 -0.0936169 0.0154454
3.4664 -0.0915477 0.0149113
3.50152 -0.0895475 0.0144021
3.53665 -0.0876133 0.0139163
3.57179 -0.085742 0.0134526
3.60694 -0.083931 0.0130096
3.64209 -0.0821777 0.0125863
3.67726 -0.0804795 0.0121815
3.71243 -0.0788342 0.0117943
3.74761 -0.0772395 0.0114236
3.7828 -0.0756934 0.0110685
3.81801 -0.0741938 0.0107283
3.85322 -0.0727389 0.0104021
3.88844 -0.0713269 0.0100892
3.92367 -0.0699561 0.00978891
3.95891 -0.0686248 0.00950063
3.99416 -0.0673316 0.00922374
4.02942 -0.0660749 0.00895766
4.06469 -0.0648534 0.00870187
4.09997 -0.0636658 0.00845586
4.13526 -0.0625109 0.00821916
4.17056 -0.0613873 0.00799133
4.20587 -0.0602939 0.00777194
4.24119 -0.0592297 0.00756062
4.27653 -0.0581937 0.00735697
4.31187 -0.0571847 0.00716066
4.34722 -0.056202 0.00697134
4.38259 -0.0552445 0.00678871
4.41797 -0.0543113 0.00661247
4.45335 -0.0534017 0.00644233
4.48875 -0.0525149 0.00627804
4.52416 -0.0516501 0.00611933
4.55958 -0.0508065 0.00596597
4.59502 -0.0499835 0.00581774
4.63046 -0.0491803 0.00567441
4.66592 -0.0483964 0.00553579
4.70139 -0.0476312 0.00540167
4.73687 -0.0468839 0.00527189
4.77237 -0.0461541 0.00514625
4.80787 -0.0454412 0.00502459
4.84339 -0.0447447 0.00490676
4.87892 -0.0440641 0.0047926
4.91446 -0.0433989 0.00468198
4.95002 -0.0427486 0.00457474
4.98559 -0.0421128 0.00447077
5.02117 -0.0414911 0.00436993
5.05677 -0.0408829 0.00427212
5.09237 -0.040288 0.00417721
5.128 -0.039706 0.00408509
5.16363 -0.0391364 0.00399567
5.19928 -0.0385789 0.00390885
5.23494 -0.0380332 0.00382452
5.27062 -0.0374989 0.00374261
5.30631 -0.0369758 0.00366301
5.34201 -0.0364635 0.00358566
5.37773 -0.0359616 0.00351048
5.41346 -0.03547 0.00343737
5.4492 -0.0349883 0.00336628
5.48497 -0.0345163 0.00329714
5.52074 -0.0340537 0.00322987
5.55653 -0.0336003 0.00316442
5.59233 -0.0331557 0.00310072
5.62815 -0.0327199 0.00303871
5.66399 -0.0322925 0.00297834
5.69984 -0.0318733 0.00291955
5.7357 -0.0314622 0.00286229
5.77158 -0.0310589 0.00280652
5.80748 -0.0306631 0.00275217
5.84339 -0.0302749 0.00269922
5.87932 -0.0298938 0.0026476
5.91526 -0.0295198 0.00259729
5.95122 -0.0291527 0.00254824
5.9872 -0.0287923 0.0025004
6.02319 -0.0284385 0.00245375
6.05919 -0.028091 0.00240824
6.09522 -0.0277498 0.00236384
6.13126 -0.0274146 0.00232052
6.16732 -0.0270854 0.00227824
6.20339 -0.026762 0.00223698
6.23949 -0.0264443 0.00219669
6.27559 -0.0261321 0.00215736
6.31172 -0.0258253 0.00211895
6.34786 -0.0255237 0.00208144
6.38403 -0.0252273 0.0020448
6.42021 -0.024936 0.00200901
6.4564 -0.0246496 0.00197404
6.49262 -0.0243679 0.00193986
6.52885 -0.024091 0.00190646
6.5651 -0.0238187 0.00187382
6.60137 -0.0235509 0.0018419
6.63766 -0.0232875 0.0018107
6.67397 -0.0230283 0.00178019
6.71029 -0.0227734 0.00175035
6.74664 -0.0225226 0.00172116
6.783 -0.0222758 0.00169261
6.81938 -0.0220329 0.00166468
6.85579 -0.0217939 0.00163735
6.89221 -0.0215587 0.00161061
6.92865 -0.0213272 0.00158444
6.96511 -0.0210992 0.00155882
7.00159 -0.0208749 0.00153374
7.0381 -0.0206539 0.00150919
7.07462 -0.0204364 0.00148515
7.11116 -0.0202222 0.00146161
7.14772 -0.0200113 0.00143855
7.18431 -0.0198035 0.00141597
7.22091 -0.0195989 0.00139385
7.25754 -0.0193973 0.00137218
7.29418 -0.0191987 0.00135094
7.33085 -0.0190031 0.00133014
7.36754 -0.0188104 0.00130975
7.40425 -0.0186205 0.00128976
7.44099 -0.0184333 0.00127018
7.47774 -0.0182489 0.00125097
7.51452 -0.0180671 0.00123215
7.55132 -0.0178879 0.00121369
7.58814 -0.0177113 0.00119559
7.62498 -0.0175373 0.00117784
7.66185 -0.0173656 0.00116043
7.69874 -0.0171964 0.00114336
7.73566 -0.0170296 0.00112661
7.77259 -0.0168651 0.00111018
7.80955 -0.0167029 0.00109405
7.84654 -0.0165429 0.00107823
7.88355 -0.0163851 0.00106271
7.92058 -0.0162295 0.00104747
7.95763 -0.016076 0.00103252
7.99471 -0.0159246 0.00101784
8.03182 -0.0157752 0.00100343
8.06895 -0.0156278 0.000989287
8.1061 -0.0154825 0.000975398
8.14328 -0.015339 0.00096176
8.18049 -0.0151974 0.000948368
8.21772 -0.0150577 0.000935216
8.25497 -0.0149199 0.000922299
8.29226 -0.0147838 0.000909611
8.32956 -0.0146495 0.000897147
8.3669 -0.0145169 0.000884903
8.40426 -0.0143861 0.000872874
8.44165 -0.0142569 0.000861055
8.47906 -0.0141294 0.00084944
8.5165 -0.0140035 0.000838027
8.55397 -0.0138792 0.000826811
8.59146 -0.0137565 0.000815787
8.62899 -0.0136353 0.000804951
8.66654 -0.0135156 0.000794299
8.70412 -0.0133974 0.000783828
8.74172 -0.0132807 0.000773533
8.77936 -0.0131654 0.000763412
8.81702 -0.0130515 0.000753459
8.85471 -0.012939 0.000743672
8.89244 -0.0128279 0.000734048
8.93019 -0.0127182 0.000724582
8.96797 -0.0126097 0.000715272
9.00578 -0.0125026 0.000706115
9.04362 -0.0123968 0.000697107
9.08149 -0.0122922 0.000688245
9.11939 -0.0121888 0.000679526
9.15732 -0.0120867 0.000670949
9.19528 -0.0119858 0.000662508
9.23327 -0.011886 0.000654203
9.2713 -0.0117874 0.00064603
9.30935 -0.01169 0.000637986
9.34744 -0.0115937 0.00063007
9.38556 -0.0114985 0.000622278
9.42371 -0.0114044 0.000614608
9.46189 -0.0113114 0.000607058
9.50011 -0.0112194 0.000599626
9.53836 -0.0111285 0.000592308
9.57664 -0.0110386 0.000585104
9.61496 -0.0109498 0.00057801
9.65331 -0.0108619 0.000571025
9.69169 -0.010775 0.000564146
9.73011 -0.0106891 0.000557372
9.76856 -0.0106041 0.000550701
9.80704 -0.01052 0.00054413
9.84557 -0.0104369 0.000537658
9.88412 -0.0103547 0.000531282
9.92271 -0.0102734 0.000525002
9.96134 -0.010193 0.000518815
10 -0.0101134 0.00051272
10.0387 -0.0100347 0.000506715
10.0774 -0.00995686 0.000500797
10.1162 -0.00987983 0.000494967
10.155 -0.00980363 0.000489221
10.1939 -0.00972824 0.00048356
10.2328 -0.00965365 0.00047798
10.2717 -0.00957984 0.00047248
10.3106 -0.00950681 0.00046706
10.3496 -0.00943454 0.000461717
10.3887 -0.00936302 0.000456451
10.4278 -0.00929225 0.000451259
10.4669 -0.00922221 0.000446141
10.506 -0.00915289 0.000441096
10.5452 -0.00908428 0.000436121
10.5845 -0.00901637 0.000431216
10.6238 -0.00894915 0.00042638
10.6631 -0.00888262 0.000421611
10.7024 -0.00881676 0.000416909
10.7418 -0.00875156 0.000412271
10.7813 -0.00868702 0.000407697
10.8208 -0.00862312 0.000403186
10.8603 -0.00855986 0.000398737
10.8999 -0.00849722 0.000394349
10.9395 -0.00843521 0.00039002
10.9792 -0.00837381 0.00038575
11.0189 -0.00831301 0.000381538
11.0586 -0.0082528 0.000377382
11.0984 -0.00819318 0.000373282
11.1383 -0.00813414 0.000369237
11.1781 -0.00807567 0.000365245
11.2181 -0.00801777 0.000361307
11.2581 -0.00796042 0.000357421
11.2981 -0.00790362 0.000353586
11.3381 -0.00784736 0.000349802
11.3783 -0.00779164 0.000346067
11.4184 -0.00773644 0.000342381
11.4587 -0.00768177 0.000338743
11.4989 -0.00762761 0.000335152
11.5392 -0.00757395 0.000331607
11.5796 -0.0075208 0.000328108
11.62 -0.00746814 0.000324655
11.6605 -0.00741597 0.000321245
11.701 -0.00736428 0.000317879
11.7415 -0.00731307 0.000314556
11.7822 -0.00726233 0.000311275
11.8228 -0.00721205 0.000308035
11.8636 -0.00716223 0.000304836
11.9043 -0.00711286 0.000301678
11.9452 -0.00706393 0.000298559
11.986 -0.00701545 0.000295479
12.027 -0.0069674 0.000292437
12.068 -0.00691978 0.000289433
12.109 -0.00687259 0.000286466
12.1501 -0.00682581 0.000283536
12.1913 -0.00677945 0.000280642
12.2325 -0.0067335 0.000277783
12.2738 -0.00668795 0.000274959
12.3151 -0.0066428 0.000272169
12.3565 -0.00659805 0.000269413
12.3979 -0.00655368 0.000266691
12.4394 -0.0065097 0.000264001
12.481 -0.00646609 0.000261344
12.5226 -0.00642287 0.000258719
12.5643 -0.00638001 0.000256125
12.6061 -0.00633752 0.000253561
12.6479 -0.00629539 0.000251029
12.6898 -0.00625362 0.000248526
12.7317 -0.0062122 0.000246053
12.7737 -0.00617113 0.000243609
12.8158 -0.0061304 0.000241193
12.8579 -0.00609002 0.000238806
12.9001 -0.00604997 0.000236446
12.9424 -0.00601025 0.000234114
12.9847 -0.00597086 0.000231809
13.0271 -0.0059318 0.000229531
13.0696 -0.00589306 0.000227279
13.1121 -0.00585463 0.000225052
13.1547 -0.00581652 0.000222851
13.1974 -0.00577871 0.000220676
13.2402 -0.00574122 0.000218525
13.283 -0.00570402 0.000216398
13.3259 -0.00566713 0.000214295
13.3689 -0.00563053 0.000212216
13.4119 -0.00559422 0.000210161
13.455 -0.0055582 0.000208128
13.4982 -0.00552246 0.000206118
13.5415 -0.00548701 0.000204131
13.5848 -0.00545184 0.000202165
13.6283 -0.00541694 0.000200222
13.6718 -0.00538231 0.000198299
13.7153 -0.00534795 0.000196398
13.759 -0.00531386 0.000194518
13.8028 -0.00528003 0.000192658
13.8466 -0.00524646 0.000190818
13.8905 -0.00521315 0.000188999
13.9345 -0.0051801 0.000187199
13.9786 -0.00514729 0.000185418
14.0227 -0.00511473 0.000183657
14.067 -0.00508242 0.000181915
14.1113 -0.00505035 0.000180191
14.1558 -0.00501852 0.000178485
14.2003 -0.00498692 0.000176798
14.2449 -0.00495556 0.000175129
14.2896 -0.00492444 0.000173477
14.3344 -0.00489354 0.000171842
14.3793 -0.00486287 0.000170225
14.4243 -0.00483242 0.000168625
14.4693 -0.00480219 0.000167041
14.5145 -0.00477219 0.000165474
14.5598 -0.0047424 0.000163923
14.6052 -0.00471282 0.000162388
14.6506 -0.00468345 0.000160868
14.6962 -0.0046543 0.000159365
14.7419 -0.00462535 0.000157877
14.7877 -0.0045966 0.000156403
14.8336 -0.00456806 0.000154945
14.8796 -0.00453971 0.000153502
14.9257 -0.00451157 0.000152073
14.9719 -0.00448362 0.000150659
15.0182 -0.00445586 0.000149258
15.0647 -0.00442829 0.000147872
15.1112 -0.00440092 0.0001465
15.1579 -0.00437372 0.000145141
15.2047 -0.00434672 0.000143795
15.2516 -0.00431989 0.000142463
15.2986 -0.00429325 0.000141144
15.3458 -0.00426678 0.000139838
15.393 -0.00424049 0.000138544
15.4404 -0.00421437 0.000137264
15.488 -0.00418842 0.000135995
15.5356 -0.00416265 0.000134739
15.5834 -0.00413704 0.000133495
15.6313 -0.0041116 0.000132262
15.6794 -0.00408632 0.000131042
15.7276 -0.00406121 0.000129833
15.7759 -0.00403625 0.000128635
15.8243 -0.00401145 0.000127449
15.873 -0.00398681 0.000126274
15.9217 -0.00396233 0.00012511
15.9706 -0.00393799 0.000123957
16.0197 -0.00391381 0.000122815
16.0689 -0.00388977 0.000121683
16.1182 -0.00386589 0.000120561
16.1677 -0.00384214 0.00011945
16.2174 -0.00381855 0.000118349
16.2672 -0.00379509 0.000117258
16.3172 -0.00377177 0.000116176
16.3674 -0.00374859 0.000115105
16.4177 -0.00372555 0.000114043
16.4682 -0.00370264 0.000112991
16.5189 -0.00367986 0.000111948
16.5697 -0.00365722 0.000110914
16.6208 -0.0036347 0.000109889
16.672 -0.00361232 0.000108874
16.7234 -0.00359005 0.000107867
16.775 -0.00356791 0.000106869
16.8268 -0.0035459 0.000105879
16.8787 -0.003524 0.000104898
16.9309 -0.00350223 0.000103925
16.9833 -0.00348057 0.000102961
17.0359 -0.00345902 0.000102005
17.0887 -0.00343759 0.000101056
17.1418 -0.00341627 0.000100116
17.195 -0.00339506 9.91834e-05
17.2485 -0.00337396 9.82585e-05
17.3022 -0.00335297 9.73411e-05
17.3562 -0.00333208 9.64312e-05
17.4104 -0.00331129 9.55287e-05
17.4648 -0.00329061 9.46334e-05
17.5195 -0.00327002 9.37452e-05
17.5744 -0.00324953 9.2864e-05
17.6296 -0.00322914 9.19897e-05
17.6851 -0.00320884 9.11222e-05
17.7408 -0.00318864 9.02614e-05
17.7969 -0.00316852 8.94071e-05
17.8532 -0.00314849 8.85593e-05
17.9098 -0.00312855 8.77179e-05
17.9667 -0.00310869 8.68827e-05
18.0239 -0.00308892 8.60537e-05
18.0815 -0.00306923 8.52307e-05
18.1393 -0.00304961 8.44136e-05
18.1975 -0.00303007 8.36023e-05
18.256 -0.00301061 8.27967e-05
18.3149 -0.00299121 8.19966e-05
18.3742 -0.00297189 8.12021e-05
18.4338 -0.00295263 8.04129e-05
18.4938 -0.00293344 7.9629e-05
18.5542 -0.00291431 7.88501e-05
18.615 -0.00289525 7.80763e-05
18.6762 -0.00287623 7.73074e-05
18.7379 -0.00285728 7.65432e-05
18.8 -0.00283838 7.57837e-05
18.8625 -0.00281952 7.50287e-05
18.9255 -0.00280071 7.42781e-05
18.9891 -0.00278195 7.35317e-05
19.0531 -0.00276322 7.27894e-05
19.1177 -0.00274453 7.20512e-05
19.1828 -0.00272588 7.13167e-05
19.2484 -0.00270725 7.05859e-05
19.3147 -0.00268865 6.98586e-05
19.3816 -0.00267007 6.91347e-05
19.4491 -0.00265151 6.8414e-05
19.5173 -0.00263296 6.76963e-05
19.5862 -0.00261442 6.69814e-05
19.6558 -0.00259587 6.62691e-05
19.7262 -0.00257733 6.55592e-05
19.7974 -0.00255877 6.48516e-05
19.8694 -0.0025402 6.41458e-05
19.9423 -0.00252161 6.34418e-05
20.0162 -0.00250298 6.27392e-05
20.091 -0.00248431 6.20377e-05
20.1669 -0.0024656 6.1337e-05
20.244 -0.00244682 6.06368e-05
20.3222 -0.00242797 5.99366e-05
20.4016 -0.00240904 5.9236e-05
20.4825 -0.00239001 5.85346e-05
20.5648 -0.00237086 5.78317e-05
20.6487 -0.00235158 5.71268e-05
20.7344 -0.00233215 5.64191e-05
20.8219 -0.00231253 5.57079e-05
20.9115 -0.0022927 5.49922e-05
21.0034 -0.00227263 5.42708e-05
21.0979 -0.00225228 5.35423e-05
21.1952 -0.00223158 5.28051e-05
21.2959 -0.00221048 5.20571e-05
21.4004 -0.0021889 5.12957e-05
21.5093 -0.00216672 5.05172e-05
21.6237 -0.0021438 4.97168e-05
21.7448 -0.00211993 4.88878e-05
21.8747 -0.00209478 4.80194e-05
22.0165 -0.00206781 4.7094e-05
22.1768 -0.00203796 4.60768e-05
22.3723 -0.00200242 4.48756e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.75Lambda0.5Nc1ClassicOneLoop/GRpTwoLoop.txt <==
-22.3723 -0.00200186 -4.48504e-05
-22.1768 -0.00203738 -4.60505e-05
-22.0165 -0.00206721 -4.70668e-05
-21.8747 -0.00209417 -4.79913e-05
-21.7448 -0.0021193 -4.88588e-05
-21.6237 -0.00214316 -4.9687e-05
-21.5093 -0.00216606 -5.04866e-05
-21.4004 -0.00218823 -5.12643e-05
-21.2959 -0.0022098 -5.2025e-05
-21.1952 -0.00223088 -5.27722e-05
-21.0979 -0.00225157 -5.35086e-05
-21.0034 -0.00227191 -5.42363e-05
-20.9115 -0.00229197 -5.49569e-05
-20.8219 -0.00231178 -5.56719e-05
-20.7344 -0.00233139 -5.63824e-05
-20.6487 -0.00235081 -5.70893e-05
-20.5648 -0.00237008 -5.77934e-05
-20.4825 -0.00238921 -5.84955e-05
-20.4016 -0.00240823 -5.91962e-05
-20.3222 -0.00242715 -5.9896e-05
-20.244 -0.00244598 -6.05954e-05
-20.1669 -0.00246475 -6.12948e-05
-20.091 -0.00248345 -6.19947e-05
-20.0162 -0.0025021 -6.26954e-05
-19.9423 -0.00252072 -6.33972e-05
-19.8694 -0.0025393 -6.41004e-05
-19.7974 -0.00255786 -6.48053e-05
-19.7262 -0.0025764 -6.55121e-05
-19.6558 -0.00259493 -6.62211e-05
-19.5862 -0.00261346 -6.69325e-05
-19.5173 -0.00263199 -6.76466e-05
-19.4491 -0.00265053 -6.83634e-05
-19.3816 -0.00266908 -6.90833e-05
-19.3147 -0.00268764 -6.98063e-05
-19.2484 -0.00270623 -7.05326e-05
-19.1828 -0.00272484 -7.12625e-05
-19.1177 -0.00274348 -7.1996e-05
-19.0531 -0.00276216 -7.27334e-05
-18.9891 -0.00278087 -7.34747e-05
-18.9255 -0.00279962 -7.42201e-05
-18.8625 -0.00281841 -7.49698e-05
-18.8 -0.00283725 -7.57238e-05
-18.7379 -0.00285614 -7.64823e-05
-18.6762 -0.00287508 -7.72454e-05
-18.615 -0.00289408 -7.80134e-05
-18.5542 -0.00291313 -7.87861e-05
-18.4938 -0.00293224 -7.95639e-05
-18.4338 -0.00295142 -8.03468e-05
-18.3742 -0.00297066 -8.11349e-05
-18.3149 -0.00298996 -8.19283e-05
-18.256 -0.00300934 -8.27273e-05
-18.1975 -0.00302879 -8.35317e-05
-18.1393 -0.00304831 -8.43419e-05
-18.0815 -0.00306791 -8.51578e-05
-18.0239 -0.00308759 -8.59797e-05
-17.9667 -0.00310735 -8.68075e-05
-17.9098 -0.00312718 -8.76415e-05
-17.8532 -0.00314711 -8.84817e-05
-17.7969 -0.00316712 -8.93283e-05
-17.7408 -0.00318722 -9.01813e-05
-17.6851 -0.0032074 -9.10408e-05
-17.6296 -0.00322768 -9.1907e-05
-17.5744 -0.00324806 -9.278e-05
-17.5195 -0.00326853 -9.36599e-05
-17.4648 -0.00328909 -9.45468e-05
-17.4104 -0.00330976 -9.54407e-05
-17.3562 -0.00333053 -9.63419e-05
-17.3022 -0.0033514 -9.72503e-05
-17.2485 -0.00337237 -9.81663e-05
-17.195 -0.00339345 -9.90897e-05
-17.1418 -0.00341464 -0.000100021
-17.0887 -0.00343594 -0.00010096
-17.0359 -0.00345735 -0.000101906
-16.9833 -0.00347888 -0.000102861
-16.9309 -0.00350051 -0.000103824
-16.8787 -0.00352227 -0.000104795
-16.8268 -0.00354415 -0.000105775
-16.775 -0.00356614 -0.000106763
-16.7234 -0.00358826 -0.000107759
-16.672 -0.0036105 -0.000108764
-16.6208 -0.00363286 -0.000109778
-16.5697 -0.00365536 -0.000110801
-16.5189 -0.00367798 -0.000111833
-16.4682 -0.00370073 -0.000112875
-16.4177 -0.00372361 -0.000113925
-16.3674 -0.00374663 -0.000114985
-16.3172 -0.00376979 -0.000116055
-16.2672 -0.00379308 -0.000117134
-16.2174 -0.00381651 -0.000118223
-16.1677 -0.00384009 -0.000119322
-16.1182 -0.00386381 -0.000120432
-16.0689 -0.00388767 -0.000121551
-16.0197 -0.00391168 -0.000122681
-15.9706 -0.00393583 -0.000123822
-15.9217 -0.00396014 -0.000124973
-15.873 -0.0039846 -0.000126135
-15.8243 -0.00400921 -0.000127307
-15.7759 -0.00403398 -0.000128491
-15.7276 -0.00405891 -0.000129687
-15.6794 -0.004084 -0.000130893
-15.6313 -0.00410925 -0.000132112
-15.5834 -0.00413466 -0.000133341
-15.5356 -0.00416024 -0.000134583
-15.488 -0.00418598 -0.000135837
-15.4404 -0.0042119 -0.000137103
-15.393 -0.00423798 -0.000138382
-15.3458 -0.00426424 -0.000139672
-15.2986 -0.00429068 -0.000140976
-15.2516 -0.00431729 -0.000142293
-15.2047 -0.00434409 -0.000143622
-15.1579 -0.00437106 -0.000144965
-15.1112 -0.00439822 -0.000146321
-15.0647 -0.00442557 -0.000147691
-15.0182 -0.0044531 -0.000149074
-14.9719 -0.00448082 -0.000150472
-14.9257 -0.00450874 -0.000151883
-14.8796 -0.00453685 -0.000153309
-14.8336 -0.00456516 -0.000154749
-14.7877 -0.00459366 -0.000156204
-14.7419 -0.00462237 -0.000157674
-14.6962 -0.00465128 -0.000159159
-14.6506 -0.0046804 -0.00016066
-14.6052 -0.00470973 -0.000162176
-14.5598 -0.00473927 -0.000163707
-14.5145 -0.00476902 -0.000165255
-14.4693 -0.00479899 -0.000166819
-14.4243 -0.00482917 -0.000168399
-14.3793 -0.00485958 -0.000169996
-14.3344 -0.00489021 -0.00017161
-14.2896 -0.00492107 -0.00017324
-14.2449 -0.00495215 -0.000174889
-14.2003 -0.00498347 -0.000176554
-14.1558 -0.00501502 -0.000178238
-14.1113 -0.0050468 -0.000179939
-14.067 -0.00507883 -0.000181659
-14.0227 -0.0051111 -0.000183397
-13.9786 -0.00514361 -0.000185155
-13.9345 -0.00517637 -0.000186931
-13.8905 -0.00520938 -0.000188727
-13.8466 -0.00524264 -0.000190542
-13.8028 -0.00527616 -0.000192377
-13.759 -0.00530994 -0.000194232
-13.7153 -0.00534398 -0.000196108
-13.6718 -0.00537829 -0.000198004
-13.6283 -0.00541287 -0.000199922
-13.5848 -0.00544771 -0.000201861
-13.5415 -0.00548283 -0.000203822
-13.4982 -0.00551823 -0.000205804
-13.455 -0.00555391 -0.000207809
-13.4119 -0.00558988 -0.000209836
-13.3689 -0.00562613 -0.000211887
-13.3259 -0.00566267 -0.00021396
-13.283 -0.00569951 -0.000216058
-13.2402 -0.00573665 -0.000218179
-13.1974 -0.00577409 -0.000220324
-13.1547 -0.00581183 -0.000222494
-13.1121 -0.00584988 -0.000224689
-13.0696 -0.00588824 -0.000226909
-13.0271 -0.00592692 -0.000229156
-12.9847 -0.00596592 -0.000231428
-12.9424 -0.00600525 -0.000233727
-12.9001 -0.0060449 -0.000236052
-12.8579 -0.00608488 -0.000238405
-12.8158 -0.0061252 -0.000240786
-12.7737 -0.00616585 -0.000243195
-12.7317 -0.00620685 -0.000245632
-12.6898 -0.0062482 -0.000248098
-12.6479 -0.0062899 -0.000250594
-12.6061 -0.00633196 -0.000253119
-12.5643 -0.00637438 -0.000255675
-12.5226 -0.00641716 -0.000258262
-12.481 -0.00646031 -0.000260879
-12.4394 -0.00650383 -0.000263529
-12.3979 -0.00654774 -0.00026621
-12.3565 -0.00659202 -0.000268925
-12.3151 -0.0066367 -0.000271672
-12.2738 -0.00668176 -0.000274453
-12.2325 -0.00672723 -0.000277269
-12.1913 -0.0067731 -0.000280119
-12.1501 -0.00681937 -0.000283004
-12.109 -0.00686606 -0.000285925
-12.068 -0.00691316 -0.000288883
-12.027 -0.00696069 -0.000291878
-11.986 -0.00700865 -0.00029491
-11.9452 -0.00705704 -0.00029798
-11.9043 -0.00710587 -0.000301089
-11.8636 -0.00715514 -0.000304237
-11.8228 -0.00720486 -0.000307426
-11.7822 -0.00725504 -0.000310655
-11.7415 -0.00730569 -0.000313925
-11.701 -0.0073568 -0.000317237
-11.6605 -0.00740838 -0.000320592
-11.62 -0.00746044 -0.00032399
-11.5796 -0.007513 -0.000327432
-11.5392 -0.00756604 -0.000330919
-11.4989 -0.00761958 -0.000334452
-11.4587 -0.00767363 -0.00033803
-11.4184 -0.00772819 -0.000341656
-11.3783 -0.00778327 -0.000345329
-11.3381 -0.00783887 -0.000349051
-11.2981 -0.00789501 -0.000352822
-11.2581 -0.00795168 -0.000356643
-11.2181 -0.00800891 -0.000360515
-11.1781 -0.00806669 -0.000364439
-11.1383 -0.00812503 -0.000368416
-11.0984 -0.00818393 -0.000372446
-11.0586 -0.00824342 -0.000376531
-11.0189 -0.00830349 -0.000380671
-10.9792 -0.00836415 -0.000384868
-10.9395 -0.00842541 -0.000389122
-10.8999 -0.00848728 -0.000393434
-10.8603 -0.00854977 -0.000397806
-10.8208 -0.00861289 -0.000402238
-10.7813 -0.00867663 -0.000406731
-10.7418 -0.00874102 -0.000411287
-10.7024 -0.00880607 -0.000415907
-10.6631 -0.00887177 -0.000420591
-10.6238 -0.00893814 -0.000425341
-10.5845 -0.00900519 -0.000430158
-10.5452 -0.00907293 -0.000435042
-10.506 -0.00914137 -0.000439997
-10.4669 -0.00921052 -0.000445022
-10.4278 -0.00928039 -0.000450118
-10.3887 -0.00935098 -0.000455288
-10.3496 -0.00942232 -0.000460533
-10.3106 -0.0094944 -0.000465853
-10.2717 -0.00956724 -0.00047125
-10.2328 -0.00964086 -0.000476726
-10.1939 -0.00971526 -0.000482282
-10.155 -0.00979045 -0.000487919
-10.1162 -0.00986645 -0.00049364
-10.0774 -0.00994326 -0.000499444
-10.0387 -0.0100209 -0.000505335
-10 -0.0100994 -0.000511314
-9.96134 -0.0101787 -0.000517382
-9.92271 -0.0102589 -0.00052354
-9.88412 -0.01034 -0.000529792
-9.84557 -0.010422 -0.000536138
-9.80704 -0.0105049 -0.00054258
-9.76856 -0.0105887 -0.00054912
-9.73011 -0.0106734 -0.00055576
-9.69169 -0.0107591 -0.000562502
-9.65331 -0.0108457 -0.000569348
-9.61496 -0.0109334 -0.0005763
-9.57664 -0.011022 -0.000583359
-9.53836 -0.0111116 -0.000590528
-9.50011 -0.0112022 -0.00059781
-9.46189 -0.0112939 -0.000605205
-9.42371 -0.0113867 -0.000612718
-9.38556 -0.0114805 -0.000620349
-9.34744 -0.0115754 -0.000628101
-9.30935 -0.0116714 -0.000635977
-9.2713 -0.0117685 -0.000643979
-9.23327 -0.0118667 -0.00065211
-9.19528 -0.0119662 -0.000660372
-9.15732 -0.0120668 -0.000668767
-9.11939 -0.0121686 -0.0006773
-9.08149 -0.0122716 -0.000685971
-9.04362 -0.0123758 -0.000694785
-9.00578 -0.0124813 -0.000703744
-8.96797 -0.0125881 -0.000712852
-8.93019 -0.0126962 -0.00072211
-8.89244 -0.0128055 -0.000731523
-8.85471 -0.0129163 -0.000741094
-8.81702 -0.0130284 -0.000750825
-8.77936 -0.0131418 -0.000760721
-8.74172 -0.0132567 -0.000770785
-8.70412 -0.013373 -0.000781019
-8.66654 -0.0134908 -0.00079143
-8.62899 -0.01361 -0.000802018
-8.59146 -0.0137308 -0.00081279
-8.55397 -0.0138531 -0.000823748
-8.5165 -0.0139769 -0.000834897
-8.47906 -0.0141023 -0.000846241
-8.44165 -0.0142294 -0.000857784
-8.40426 -0.0143581 -0.00086953
-8.3669 -0.0144884 -0.000881485
-8.32956 -0.0146204 -0.000893652
-8.29226 -0.0147542 -0.000906037
-8.25497 -0.0148897 -0.000918644
-8.21772 -0.0150271 -0.000931478
-8.18049 -0.0151662 -0.000944545
-8.14328 -0.0153072 -0.000957849
-8.1061 -0.0154501 -0.000971397
-8.06895 -0.0155949 -0.000985194
-8.03182 -0.0157416 -0.000999245
-7.99471 -0.0158904 -0.00101356
-7.95763 -0.0160412 -0.00102813
-7.92058 -0.016194 -0.00104299
-7.88355 -0.016349 -0.00105812
-7.84654 -0.0165061 -0.00107353
-7.80955 -0.0166653 -0.00108924
-7.77259 -0.0168268 -0.00110525
-7.73566 -0.0169906 -0.00112156
-7.69874 -0.0171567 -0.00113819
-7.66185 -0.0173251 -0.00115514
-7.62498 -0.017496 -0.00117242
-7.58814 -0.0176692 -0.00119004
-7.55132 -0.017845 -0.00120801
-7.51452 -0.0180233 -0.00122632
-7.47774 -0.0182042 -0.00124501
-7.44099 -0.0183878 -0.00126406
-7.40425 -0.018574 -0.0012835
-7.36754 -0.018763 -0.00130333
-7.33085 -0.0189548 -0.00132356
-7.29418 -0.0191495 -0.0013442
-7.25754 -0.0193471 -0.00136526
-7.22091 -0.0195476 -0.00138676
-7.18431 -0.0197512 -0.0014087
-7.14772 -0.0199579 -0.00143109
-7.11116 -0.0201677 -0.00145396
-7.07462 -0.0203808 -0.0014773
-7.0381 -0.0205972 -0.00150114
-7.00159 -0.0208169 -0.00152548
-6.96511 -0.0210401 -0.00155035
-6.92865 -0.0212668 -0.00157574
-6.89221 -0.021497 -0.00160169
-6.85579 -0.0217309 -0.0016282
-6.81938 -0.0219686 -0.00165528
-6.783 -0.0222101 -0.00168296
-6.74664 -0.0224554 -0.00171126
-6.71029 -0.0227048 -0.00174018
-6.67397 -0.0229583 -0.00176974
-6.63766 -0.0232159 -0.00179997
-6.60137 -0.0234777 -0.00183088
-6.5651 -0.0237439 -0.0018625
-6.52885 -0.0240146 -0.00189483
-6.49262 -0.0242898 -0.00192791
-6.4564 -0.0245697 -0.00196176
-6.42021 -0.0248543 -0.00199639
-6.38403 -0.0251438 -0.00203183
-6.34786 -0.0254383 -0.0020681
-6.31172 -0.0257379 -0.00210524
-6.27559 -0.0260427 -0.00214326
-6.23949 -0.0263529 -0.00218219
-6.20339 -0.0266685 -0.00222206
-6.16732 -0.0269897 -0.0022629
-6.13126 -0.0273167 -0.00230474
-6.09522 -0.0276495 -0.0023476
-6.05919 -0.0279884 -0.00239153
-6.02319 -0.0283334 -0.00243655
-5.9872 -0.0286848 -0.0024827
-5.95122 -0.0290426 -0.00253002
-5.91526 -0.029407 -0.00257853
-5.87932 -0.0297783 -0.00262829
-5.84339 -0.0301565 -0.00267933
-5.80748 -0.0305419 -0.00273169
-5.77158 -0.0309346 -0.00278542
-5.7357 -0.0313349 -0.00284056
-5.69984 -0.0317428 -0.00289716
-5.66399 -0.0321587 -0.00295527
-5.62815 -0.0325828 -0.00301494
-5.59233 -0.0330151 -0.00307622
-5.55653 -0.0334561 -0.00313917
-5.52074 -0.0339059 -0.00320385
-5.48497 -0.0343646 -0.00327031
-5.4492 -0.0348327 -0.00333863
-5.41346 -0.0353104 -0.00340886
-5.37773 -0.0357978 -0.00348107
-5.34201 -0.0362953 -0.00355534
-5.30631 -0.0368032 -0.00363174
-5.27062 -0.0373218 -0.00371035
-5.23494 -0.0378513 -0.00379125
-5.19928 -0.0383921 -0.00387452
-5.16363 -0.0389445 -0.00396026
-5.128 -0.0395089 -0.00404856
-5.09237 -0.0400855 -0.00413951
-5.05677 -0.0406749 -0.00423323
-5.02117 -0.0412772 -0.00432981
-4.98559 -0.041893 -0.00442936
-4.95002 -0.0425227 -0.00453202
-4.91446 -0.0431666 -0.00463789
-4.87892 -0.0438252 -0.00474711
-4.84339 -0.044499 -0.00485982
-4.80787 -0.0451884 -0.00497617
-4.77237 -0.045894 -0.00509629
-4.73687 -0.0466162 -0.00522035
-4.70139 -0.0473556 -0.00534852
-4.66592 -0.0481128 -0.00548097
-4.63046 -0.0488883 -0.00561788
-4.59502 -0.0496827 -0.00575946
-4.55958 -0.0504967 -0.00590591
-4.52416 -0.0513309 -0.00605744
-4.48875 -0.052186 -0.00621428
-4.45335 -0.0530628 -0.00637669
-4.41797 -0.0539619 -0.0065449
-4.38259 -0.0548842 -0.0067192
-4.34722 -0.0558304 -0.00689987
-4.31187 -0.0568015 -0.00708721
-4.27653 -0.0577982 -0.00728155
-4.24119 -0.0588216 -0.00748323
-4.20587 -0.0598726 -0.00769262
-4.17056 -0.0609522 -0.00791009
-4.13526 -0.0620615 -0.00813606
-4.09997 -0.0632016 -0.00837097
-4.06469 -0.0643737 -0.00861528
-4.02942 -0.0655789 -0.00886949
-3.99416 -0.0668186 -0.00913412
-3.95891 -0.068094 -0.00940975
-3.92367 -0.0694067 -0.00969697
-3.88844 -0.070758 -0.00999643
-3.85322 -0.0721496 -0.0103088
-3.81801 -0.0735829 -0.0106349
-3.7828 -0.0750597 -0.0109754
-3.74761 -0.0765819 -0.0113312
-3.71243 -0.0781511 -0.0117032
-3.67726 -0.0797695 -0.0120924
-3.64209 -0.081439 -0.0124999
-3.60694 -0.0831617 -0.0129266
-3.57179 -0.0849399 -0.0133739
-3.53665 -0.086776 -0.013843
-3.50152 -0.0886725 -0.0143352
-3.4664 -0.0906318 -0.014852
-3.43129 -0.0926567 -0.0153949
-3.39619 -0.0947501 -0.0159657
-3.36109 -0.0969149 -0.016566
-3.32601 -0.0991542 -0.0171976
-3.29093 -0.101471 -0.0178626
-3.25586 -0.10387 -0.018563
-3.2208 -0.106354 -0.019301
-3.18574 -0.108927 -0.0200788
-3.1507 -0.111593 -0.0208989
-3.11566 -0.114356 -0.021764
-3.08063 -0.117223 -0.0226766
-3.0456 -0.120197 -0.0236398
-3.01059 -0.123285 -0.0246567
-2.97558 -0.126492 -0.0257308
-2.94058 -0.129826 -0.0268658
-2.90558 -0.133294 -0.0280659
-2.87059 -0.136903 -0.0293357
-2.83561 -0.140662 -0.0306804
-2.80064 -0.14458 -0.0321058
-2.76567 -0.148668 -0.0336182
-2.73071 -0.152935 -0.035225
-2.69576 -0.157394 -0.0369344
-2.66081 -0.162056 -0.0387553
-2.62587 -0.166935 -0.0406982
-2.59094 -0.172046 -0.0427743
-2.55601 -0.177402 -0.0449966
-2.52109 -0.183021 -0.0473792
-2.48617 -0.188921 -0.0499383
-2.45126 -0.195119 -0.0526917
-2.41636 -0.201637 -0.0556597
-2.38146 -0.208496 -0.0588648
-2.34657 -0.21572 -0.0623326
-2.31168 -0.223335 -0.0660919
-2.2768 -0.231368 -0.0701754
-2.24192 -0.239849 -0.0746201
-2.20705 -0.24881 -0.0794684
-2.17219 -0.258286 -0.0847683
-2.13733 -0.268314 -0.0905752
-2.10247 -0.278934 -0.0969526
-2.06762 -0.290188 -0.103974
-2.03278 -0.302123 -0.111723
-1.99794 -0.314787 -0.120299
-1.9631 -0.328229 -0.129815
-1.92827 -0.342502 -0.140405
-1.89345 -0.357659 -0.152224
-1.85862 -0.373751 -0.165456
-1.82381 -0.390828 -0.180315
-1.78899 -0.40893 -0.197056
-1.75419 -0.428089 -0.215979
-1.71938 -0.448317 -0.237438
-1.68458 -0.469597 -0.261854
-1.64979 -0.491869 -0.289725
-1.61499 -0.515009 -0.321637
-1.58021 -0.5388 -0.358281
-1.54542 -0.562895 -0.400462
-1.51064 -0.586755 -0.449106
-1.47586 -0.609582 -0.505254
-1.44109 -0.630214 -0.570044
-1.40632 -0.647008 -0.644639
-1.37155 -0.657685 -0.730112
-1.33679 -0.659188 -0.827221
-1.30203 -0.647563 -0.936053
-1.26727 -0.61798 -1.05551
-1.23251 -0.565012 -1.18263
-1.19776 -0.483375 -1.3119
-1.16301 -0.369228 -1.43487
-1.12827 -0.221966 -1.54052
-1.09352 -0.04589 -1.6169
-1.05878 0.149182 -1.65388
-1.02405 0.349251 -1.64622
-0.989309 0.539277 -1.5953
-0.954576 0.706774 -1.50855
-0.919844 0.844205 -1.39698
-0.885115 0.949345 -1.27213
-0.850388 1.02412 -1.14385
-0.815663 1.07284 -1.01926
-0.78094 1.10067 -0.902778
-0.746219 1.11262 -0.796631
-0.711499 1.11301 -0.701532
-0.676781 1.10535 -0.617242
-0.642065 1.09235 -0.542999
-0.60735 1.07603 -0.477806
-0.572637 1.05789 -0.420593
-0.537925 1.03899 -0.370328
-0.503214 1.02007 -0.326055
-0.468504 1.00167 -0.286919
-0.433796 0.984129 -0.25217
-0.399089 0.967687 -0.221154
-0.364382 0.952494 -0.193305
-0.329676 0.938641 -0.168136
-0.294972 0.926176 -0.145225
-0.260267 0.915124 -0.124209
-0.225564 0.905488 -0.104767
-0.190861 0.897264 -0.0866223
-0.156158 0.890439 -0.0695249
-0.121456 0.885001 -0.053254
-0.0867541 0.880936 -0.0376054
-0.0520524 0.878232 -0.0223924
-0.0173508 0.876883 -0.00743554
0.0173508 0.876883 0.00743554
0.0520524 0.878232 0.0223924
0.0867541 0.880936 0.0376054
0.121456 0.885001 0.053254
0.156158 0.890439 0.0695249
0.190861 0.897264 0.0866223
0.225564 0.905488 0.104767
0.260267 0.915124 0.124209
0.294972 0.926176 0.145225
0.329676 0.938641 0.168136
0.364382 0.952494 0.193305
0.399089 0.967687 0.221154
0.433796 0.984129 0.25217
0.468504 1.00167 0.286919
0.503214 1.02007 0.326055
0.537925 1.03899 0.370328
0.572637 1.05789 0.420593
0.60735 1.07603 0.477806
0.642065 1.09235 0.542999
0.676781 1.10535 0.617242
0.711499 1.11301 0.701532
0.746219 1.11262 0.796631
0.78094 1.10067 0.902778
0.815663 1.07284 1.01926
0.850388 1.02412 1.14385
0.885115 0.949345 1.27213
0.919844 0.844205 1.39698
0.954576 0.706774 1.50855
0.989309 0.539277 1.5953
1.02405 0.349251 1.64622
1.05878 0.149182 1.65388
1.09352 -0.04589 1.6169
1.12827 -0.221966 1.54052
1.16301 -0.369228 1.43487
1.19776 -0.483375 1.3119
1.23251 -0.565012 1.18263
1.26727 -0.61798 1.05551
1.30203 -0.647563 0.936053
1.33679 -0.659188 0.827221
1.37155 -0.657685 0.730112
1.40632 -0.647008 0.644639
1.44109 -0.630214 0.570044
1.47586 -0.609582 0.505254
1.51064 -0.586755 0.449106
1.54542 -0.562895 0.400462
1.58021 -0.5388 0.358281
1.61499 -0.515009 0.321637
1.64979 -0.491869 0.289725
1.68458 -0.469597 0.261854
1.71938 -0.448317 0.237438
1.75419 -0.428089 0.215979
1.78899 -0.40893 0.197056
1.82381 -0.390828 0.180315
1.85862 -0.373751 0.165456
1.89345 -0.357659 0.152224
1.92827 -0.342502 0.140405
1.9631 -0.328229 0.129815
1.99794 -0.314787 0.120299
2.03278 -0.302123 0.111723
2.06762 -0.290188 0.103974
2.10247 -0.278934 0.0969526
2.13733 -0.268314 0.0905752
2.17219 -0.258286 0.0847683
2.20705 -0.24881 0.0794684
2.24192 -0.239849 0.0746201
2.2768 -0.231368 0.0701754
2.31168 -0.223335 0.0660919
2.34657 -0.21572 0.0623326
2.38146 -0.208496 0.0588648
2.41636 -0.201637 0.0556597
2.45126 -0.195119 0.0526917
2.48617 -0.188921 0.0499383
2.52109 -0.183021 0.0473792
2.55601 -0.177402 0.0449966
2.59094 -0.172046 0.0427743
2.62587 -0.166935 0.0406982
2.66081 -0.162056 0.0387553
2.69576 -0.157394 0.0369344
2.73071 -0.152935 0.035225
2.76567 -0.148668 0.0336182
2.80064 -0.14458 0.0321058
2.83561 -0.140662 0.0306804
2.87059 -0.136903 0.0293357
2.90558 -0.133294 0.0280659
2.94058 -0.129826 0.0268658
2.97558 -0.126492 0.0257308
3.01059 -0.123285 0.0246567
3.0456 -0.120197 0.0236398
3.08063 -0.117223 0.0226766
3.11566 -0.114356 0.021764
3.1507 -0.111593 0.0208989
3.18574 -0.108927 0.0200788
3.2208 -0.106354 0.019301
3.25586 -0.10387 0.018563
3.29093 -0.101471 0.0178626
3.32601 -0.0991542 0.0171976
3.36109 -0.0969149 0.016566
3.39619 -0.0947501 0.0159657
3.43129 -0.0926567 0.0153949
3.4664 -0.0906318 0.014852
3.50152 -0.0886725 0.0143352
3.53665 -0.086776 0.013843
3.57179 -0.0849399 0.0133739
3.60694 -0.0831617 0.0129266
3.64209 -0.081439 0.0124999
3.67726 -0.0797695 0.0120924
3.71243 -0.0781511 0.0117032
3.74761 -0.0765819 0.0113312
3.7828 -0.0750597 0.0109754
3.81801 -0.0735829 0.0106349
3.85322 -0.0721496 0.0103088
3.88844 -0.070758 0.00999643
3.92367 -0.0694067 0.00969697
3.95891 -0.068094 0.00940975
3.99416 -0.0668186 0.00913412
4.02942 -0.0655789 0.00886949
4.06469 -0.0643737 0.00861528
4.09997 -0.0632016 0.00837097
4.13526 -0.0620615 0.00813606
4.17056 -0.0609522 0.00791009
4.20587 -0.0598726 0.00769262
4.24119 -0.0588216 0.00748323
4.27653 -0.0577982 0.00728155
4.31187 -0.0568015 0.00708721
4.34722 -0.0558304 0.00689987
4.38259 -0.0548842 0.0067192
4.41797 -0.0539619 0.0065449
4.45335 -0.0530628 0.00637669
4.48875 -0.052186 0.00621428
4.52416 -0.0513309 0.00605744
4.55958 -0.0504967 0.00590591
4.59502 -0.0496827 0.00575946
4.63046 -0.0488883 0.00561788
4.66592 -0.0481128 0.00548097
4.70139 -0.0473556 0.00534852
4.73687 -0.0466162 0.00522035
4.77237 -0.045894 0.00509629
4.80787 -0.0451884 0.00497617
4.84339 -0.044499 0.00485982
4.87892 -0.0438252 0.00474711
4.91446 -0.0431666 0.00463789
4.95002 -0.0425227 0.00453202
4.98559 -0.041893 0.00442936
5.02117 -0.0412772 0.00432981
5.05677 -0.0406749 0.00423323
5.09237 -0.0400855 0.00413951
5.128 -0.0395089 0.00404856
5.16363 -0.0389445 0.00396026
5.19928 -0.0383921 0.00387452
5.23494 -0.0378513 0.00379125
5.27062 -0.0373218 0.00371035
5.30631 -0.0368032 0.00363174
5.34201 -0.0362953 0.00355534
5.37773 -0.0357978 0.00348107
5.41346 -0.0353104 0.00340886
5.4492 -0.0348327 0.00333863
5.48497 -0.0343646 0.00327031
5.52074 -0.0339059 0.00320385
5.55653 -0.0334561 0.00313917
5.59233 -0.0330151 0.00307622
5.62815 -0.0325828 0.00301494
5.66399 -0.0321587 0.00295527
5.69984 -0.0317428 0.00289716
5.7357 -0.0313349 0.00284056
5.77158 -0.0309346 0.00278542
5.80748 -0.0305419 0.00273169
5.84339 -0.0301565 0.00267933
5.87932 -0.0297783 0.00262829
5.91526 -0.029407 0.00257853
5.95122 -0.0290426 0.00253002
5.9872 -0.0286848 0.0024827
6.02319 -0.0283334 0.00243655
6.05919 -0.0279884 0.00239153
6.09522 -0.0276495 0.0023476
6.13126 -0.0273167 0.00230474
6.16732 -0.0269897 0.0022629
6.20339 -0.0266685 0.00222206
6.23949 -0.0263529 0.00218219
6.27559 -0.0260427 0.00214326
6.31172 -0.0257379 0.00210524
6.34786 -0.0254383 0.0020681
6.38403 -0.0251438 0.00203183
6.42021 -0.0248543 0.00199639
6.4564 -0.0245697 0.00196176
6.49262 -0.0242898 0.00192791
6.52885 -0.0240146 0.00189483
6.5651 -0.0237439 0.0018625
6.60137 -0.0234777 0.00183088
6.63766 -0.0232159 0.00179997
6.67397 -0.0229583 0.00176974
6.71029 -0.0227048 0.00174018
6.74664 -0.0224554 0.00171126
6.783 -0.0222101 0.00168296
6.81938 -0.0219686 0.00165528
6.85579 -0.0217309 0.0016282
6.89221 -0.021497 0.00160169
6.92865 -0.0212668 0.00157574
6.96511 -0.0210401 0.00155035
7.00159 -0.0208169 0.00152548
7.0381 -0.0205972 0.00150114
7.07462 -0.0203808 0.0014773
7.11116 -0.0201677 0.00145396
7.14772 -0.0199579 0.00143109
7.18431 -0.0197512 0.0014087
7.22091 -0.0195476 0.00138676
7.25754 -0.0193471 0.00136526
7.29418 -0.0191495 0.0013442
7.33085 -0.0189548 0.00132356
7.36754 -0.018763 0.00130333
7.40425 -0.018574 0.0012835
7.44099 -0.0183878 0.00126406
7.47774 -0.0182042 0.00124501
7.51452 -0.0180233 0.00122632
7.55132 -0.017845 0.00120801
7.58814 -0.0176692 0.00119004
7.62498 -0.017496 0.00117242
7.66185 -0.0173251 0.00115514
7.69874 -0.0171567 0.00113819
7.73566 -0.0169906 0.00112156
7.77259 -0.0168268 0.00110525
7.80955 -0.0166653 0.00108924
7.84654 -0.0165061 0.00107353
7.88355 -0.016349 0.00105812
7.92058 -0.016194 0.00104299
7.95763 -0.0160412 0.00102813
7.99471 -0.0158904 0.00101356
8.03182 -0.0157416 0.000999245
8.06895 -0.0155949 0.000985194
8.1061 -0.0154501 0.000971397
8.14328 -0.0153072 0.000957849
8.18049 -0.0151662 0.000944545
8.21772 -0.0150271 0.000931478
8.25497 -0.0148897 0.000918644
8.29226 -0.0147542 0.000906037
8.32956 -0.0146204 0.000893652
8.3669 -0.0144884 0.000881485
8.40426 -0.0143581 0.00086953
8.44165 -0.0142294 0.000857784
8.47906 -0.0141023 0.000846241
8.5165 -0.0139769 0.000834897
8.55397 -0.0138531 0.000823748
8.59146 -0.0137308 0.00081279
8.62899 -0.01361 0.000802018
8.66654 -0.0134908 0.00079143
8.70412 -0.013373 0.000781019
8.74172 -0.0132567 0.000770785
8.77936 -0.0131418 0.000760721
8.81702 -0.0130284 0.000750825
8.85471 -0.0129163 0.000741094
8.89244 -0.0128055 0.000731523
8.93019 -0.0126962 0.00072211
8.96797 -0.0125881 0.000712852
9.00578 -0.0124813 0.000703744
9.04362 -0.0123758 0.000694785
9.08149 -0.0122716 0.000685971
9.11939 -0.0121686 0.0006773
9.15732 -0.0120668 0.000668767
9.19528 -0.0119662 0.000660372
9.23327 -0.0118667 0.00065211
9.2713 -0.0117685 0.000643979
9.30935 -0.0116714 0.000635977
9.34744 -0.0115754 0.000628101
9.38556 -0.0114805 0.000620349
9.42371 -0.0113867 0.000612718
9.46189 -0.0112939 0.000605205
9.50011 -0.0112022 0.00059781
9.53836 -0.0111116 0.000590528
9.57664 -0.011022 0.000583359
9.61496 -0.0109334 0.0005763
9.65331 -0.0108457 0.000569348
9.69169 -0.0107591 0.000562502
9.73011 -0.0106734 0.00055576
9.76856 -0.0105887 0.00054912
9.80704 -0.0105049 0.00054258
9.84557 -0.010422 0.000536138
9.88412 -0.01034 0.000529792
9.92271 -0.0102589 0.00052354
9.96134 -0.0101787 0.000517382
10 -0.0100994 0.000511314
10.0387 -0.0100209 0.000505335
10.0774 -0.00994326 0.000499444
10.1162 -0.00986645 0.00049364
10.155 -0.00979045 0.000487919
10.1939 -0.00971526 0.000482282
10.2328 -0.00964086 0.000476726
10.2717 -0.00956724 0.00047125
10.3106 -0.0094944 0.000465853
10.3496 -0.00942232 0.000460533
10.3887 -0.00935098 0.000455288
10.4278 -0.00928039 0.000450118
10.4669 -0.00921052 0.000445022
10.506 -0.00914137 0.000439997
10.5452 -0.00907293 0.000435042
10.5845 -0.00900519 0.000430158
10.6238 -0.00893814 0.000425341
10.6631 -0.00887177 0.000420591
10.7024 -0.00880607 0.000415907
10.7418 -0.00874102 0.000411287
10.7813 -0.00867663 0.000406731
10.8208 -0.00861289 0.000402238
10.8603 -0.00854977 0.000397806
10.8999 -0.00848728 0.000393434
10.9395 -0.00842541 0.000389122
10.9792 -0.00836415 0.000384868
11.0189 -0.00830349 0.000380671
11.0586 -0.00824342 0.000376531
11.0984 -0.00818393 0.000372446
11.1383 -0.00812503 0.000368416
11.1781 -0.00806669 0.000364439
11.2181 -0.00800891 0.000360515
11.2581 -0.00795168 0.000356643
11.2981 -0.00789501 0.000352822
11.3381 -0.00783887 0.000349051
11.3783 -0.00778327 0.000345329
11.4184 -0.00772819 0.000341656
11.4587 -0.00767363 0.00033803
11.4989 -0.00761958 0.000334452
11.5392 -0.00756604 0.000330919
11.5796 -0.007513 0.000327432
11.62 -0.00746044 0.00032399
11.6605 -0.00740838 0.000320592
11.701 -0.0073568 0.000317237
11.7415 -0.00730569 0.000313925
11.7822 -0.00725504 0.000310655
11.8228 -0.00720486 0.000307426
11.8636 -0.00715514 0.000304237
11.9043 -0.00710587 0.000301089
11.9452 -0.00705704 0.00029798
11.986 -0.00700865 0.00029491
12.027 -0.00696069 0.000291878
12.068 -0.00691316 0.000288883
12.109 -0.00686606 0.000285925
12.1501 -0.00681937 0.000283004
12.1913 -0.0067731 0.000280119
12.2325 -0.00672723 0.000277269
12.2738 -0.00668176 0.000274453
12.3151 -0.0066367 0.000271672
12.3565 -0.00659202 0.000268925
12.3979 -0.00654774 0.00026621
12.4394 -0.00650383 0.000263529
12.481 -0.00646031 0.000260879
12.5226 -0.00641716 0.000258262
12.5643 -0.00637438 0.000255675
12.6061 -0.00633196 0.000253119
12.6479 -0.0062899 0.000250594
12.6898 -0.0062482 0.000248098
12.7317 -0.00620685 0.000245632
12.7737 -0.00616585 0.000243195
12.8158 -0.0061252 0.000240786
12.8579 -0.00608488 0.000238405
12.9001 -0.0060449 0.000236052
12.9424 -0.00600525 0.000233727
12.9847 -0.00596592 0.000231428
13.0271 -0.00592692 0.000229156
13.0696 -0.00588824 0.000226909
13.1121 -0.00584988 0.000224689
13.1547 -0.00581183 0.000222494
13.1974 -0.00577409 0.000220324
13.2402 -0.00573665 0.000218179
13.283 -0.00569951 0.000216058
13.3259 -0.00566267 0.00021396
13.3689 -0.00562613 0.000211887
13.4119 -0.00558988 0.000209836
13.455 -0.00555391 0.000207809
13.4982 -0.00551823 0.000205804
13.5415 -0.00548283 0.000203822
13.5848 -0.00544771 0.000201861
13.6283 -0.00541287 0.000199922
13.6718 -0.00537829 0.000198004
13.7153 -0.00534398 0.000196108
13.759 -0.00530994 0.000194232
13.8028 -0.00527616 0.000192377
13.8466 -0.00524264 0.000190542
13.8905 -0.00520938 0.000188727
13.9345 -0.00517637 0.000186931
13.9786 -0.00514361 0.000185155
14.0227 -0.0051111 0.000183397
14.067 -0.00507883 0.000181659
14.1113 -0.0050468 0.000179939
14.1558 -0.00501502 0.000178238
14.2003 -0.00498347 0.000176554
14.2449 -0.00495215 0.000174889
14.2896 -0.00492107 0.00017324
14.3344 -0.00489021 0.00017161
14.3793 -0.00485958 0.000169996
14.4243 -0.00482917 0.000168399
14.4693 -0.00479899 0.000166819
14.5145 -0.00476902 0.000165255
14.5598 -0.00473927 0.000163707
14.6052 -0.00470973 0.000162176
14.6506 -0.0046804 0.00016066
14.6962 -0.00465128 0.000159159
14.7419 -0.00462237 0.000157674
14.7877 -0.00459366 0.000156204
14.8336 -0.00456516 0.000154749
14.8796 -0.00453685 0.000153309
14.9257 -0.00450874 0.000151883
14.9719 -0.00448082 0.000150472
15.0182 -0.0044531 0.000149074
15.0647 -0.00442557 0.000147691
15.1112 -0.00439822 0.000146321
15.1579 -0.00437106 0.000144965
15.2047 -0.00434409 0.000143622
15.2516 -0.00431729 0.000142293
15.2986 -0.00429068 0.000140976
15.3458 -0.00426424 0.000139672
15.393 -0.00423798 0.000138382
15.4404 -0.0042119 0.000137103
15.488 -0.00418598 0.000135837
15.5356 -0.00416024 0.000134583
15.5834 -0.00413466 0.000133341
15.6313 -0.00410925 0.000132112
15.6794 -0.004084 0.000130893
15.7276 -0.00405891 0.000129687
15.7759 -0.00403398 0.000128491
15.8243 -0.00400921 0.000127307
15.873 -0.0039846 0.000126135
15.9217 -0.00396014 0.000124973
15.9706 -0.00393583 0.000123822
16.0197 -0.00391168 0.000122681
16.0689 -0.00388767 0.000121551
16.1182 -0.00386381 0.000120432
16.1677 -0.00384009 0.000119322
16.2174 -0.00381651 0.000118223
16.2672 -0.00379308 0.000117134
16.3172 -0.00376979 0.000116055
16.3674 -0.00374663 0.000114985
16.4177 -0.00372361 0.000113925
16.4682 -0.00370073 0.000112875
16.5189 -0.00367798 0.000111833
16.5697 -0.00365536 0.000110801
16.6208 -0.00363286 0.000109778
16.672 -0.0036105 0.000108764
16.7234 -0.00358826 0.000107759
16.775 -0.00356614 0.000106763
16.8268 -0.00354415 0.000105775
16.8787 -0.00352227 0.000104795
16.9309 -0.00350051 0.000103824
16.9833 -0.00347888 0.000102861
17.0359 -0.00345735 0.000101906
17.0887 -0.00343594 0.00010096
17.1418 -0.00341464 0.000100021
17.195 -0.00339345 9.90897e-05
17.2485 -0.00337237 9.81663e-05
17.3022 -0.0033514 9.72503e-05
17.3562 -0.00333053 9.63419e-05
17.4104 -0.00330976 9.54407e-05
17.4648 -0.00328909 9.45468e-05
17.5195 -0.00326853 9.36599e-05
17.5744 -0.00324806 9.278e-05
17.6296 -0.00322768 9.1907e-05
17.6851 -0.0032074 9.10408e-05
17.7408 -0.00318722 9.01813e-05
17.7969 -0.00316712 8.93283e-05
17.8532 -0.00314711 8.84817e-05
17.9098 -0.00312718 8.76415e-05
17.9667 -0.00310735 8.68075e-05
18.0239 -0.00308759 8.59797e-05
18.0815 -0.00306791 8.51578e-05
18.1393 -0.00304831 8.43419e-05
18.1975 -0.00302879 8.35317e-05
18.256 -0.00300934 8.27273e-05
18.3149 -0.00298996 8.19283e-05
18.3742 -0.00297066 8.11349e-05
18.4338 -0.00295142 8.03468e-05
18.4938 -0.00293224 7.95639e-05
18.5542 -0.00291313 7.87861e-05
18.615 -0.00289408 7.80134e-05
18.6762 -0.00287508 7.72454e-05
18.7379 -0.00285614 7.64823e-05
18.8 -0.00283725 7.57238e-05
18.8625 -0.00281841 7.49698e-05
18.9255 -0.00279962 7.42201e-05
18.9891 -0.00278087 7.34747e-05
19.0531 -0.00276216 7.27334e-05
19.1177 -0.00274348 7.1996e-05
19.1828 -0.00272484 7.12625e-05
19.2484 -0.00270623 7.05326e-05
19.3147 -0.00268764 6.98063e-05
19.3816 -0.00266908 6.90833e-05
19.4491 -0.00265053 6.83634e-05
19.5173 -0.00263199 6.76466e-05
19.5862 -0.00261346 6.69325e-05
19.6558 -0.00259493 6.62211e-05
19.7262 -0.0025764 6.55121e-05
19.7974 -0.00255786 6.48053e-05
19.8694 -0.0025393 6.41004e-05
19.9423 -0.00252072 6.33972e-05
20.0162 -0.0025021 6.26954e-05
20.091 -0.00248345 6.19947e-05
20.1669 -0.00246475 6.12948e-05
20.244 -0.00244598 6.05954e-05
20.3222 -0.00242715 5.9896e-05
20.4016 -0.00240823 5.91962e-05
20.4825 -0.00238921 5.84955e-05
20.5648 -0.00237008 5.77934e-05
20.6487 -0.00235081 5.70893e-05
20.7344 -0.00233139 5.63824e-05
20.8219 -0.00231178 5.56719e-05
20.9115 -0.00229197 5.49569e-05
21.0034 -0.00227191 5.42363e-05
21.0979 -0.00225157 5.35086e-05
21.1952 -0.00223088 5.27722e-05
21.2959 -0.0022098 5.2025e-05
21.4004 -0.00218823 5.12643e-05
21.5093 -0.00216606 5.04866e-05
21.6237 -0.00214316 4.9687e-05
21.7448 -0.0021193 4.88588e-05
21.8747 -0.00209417 4.79913e-05
22.0165 -0.00206721 4.70668e-05
22.1768 -0.00203738 4.60505e-05
22.3723 -0.00200186 4.48504e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.75Lambda0.5Nc1ClassicOneLoop/GRp_FRG.txt <==
-22.3723 -0.00200208 -4.48603e-05
-22.1768 -0.00203761 -4.60608e-05
-22.0165 -0.00206745 -4.70775e-05
-21.8747 -0.00209441 -4.80023e-05
-21.7448 -0.00211955 -4.88702e-05
-21.6237 -0.00214341 -4.96987e-05
-21.5093 -0.00216632 -5.04986e-05
-21.4004 -0.00218849 -5.12766e-05
-21.2959 -0.00221007 -5.20376e-05
-21.1952 -0.00223116 -5.27851e-05
-21.0979 -0.00225185 -5.35218e-05
-21.0034 -0.00227219 -5.42498e-05
-20.9115 -0.00229226 -5.49708e-05
-20.8219 -0.00231208 -5.56861e-05
-20.7344 -0.00233168 -5.63968e-05
-20.6487 -0.00235111 -5.7104e-05
-20.5648 -0.00237039 -5.78085e-05
-20.4825 -0.00238952 -5.85108e-05
-20.4016 -0.00240855 -5.92118e-05
-20.3222 -0.00242747 -5.99119e-05
-20.244 -0.00244631 -6.06117e-05
-20.1669 -0.00246508 -6.13114e-05
-20.091 -0.00248379 -6.20116e-05
-20.0162 -0.00250245 -6.27126e-05
-19.9423 -0.00252107 -6.34147e-05
-19.8694 -0.00253966 -6.41183e-05
-19.7974 -0.00255822 -6.48235e-05
-19.7262 -0.00257677 -6.55307e-05
-19.6558 -0.0025953 -6.624e-05
-19.5862 -0.00261384 -6.69518e-05
-19.5173 -0.00263237 -6.76661e-05
-19.4491 -0.00265091 -6.83833e-05
-19.3816 -0.00266947 -6.91035e-05
-19.3147 -0.00268804 -6.98269e-05
-19.2484 -0.00270663 -7.05536e-05
-19.1828 -0.00272525 -7.12838e-05
-19.1177 -0.0027439 -7.20177e-05
-19.0531 -0.00276257 -7.27554e-05
-18.9891 -0.00278129 -7.34971e-05
-18.9255 -0.00280005 -7.42429e-05
-18.8625 -0.00281885 -7.49929e-05
-18.8 -0.00283769 -7.57473e-05
-18.7379 -0.00285659 -7.65063e-05
-18.6762 -0.00287553 -7.72698e-05
-18.615 -0.00289454 -7.80381e-05
-18.5542 -0.00291359 -7.88113e-05
-18.4938 -0.00293271 -7.95895e-05
-18.4338 -0.00295189 -8.03728e-05
-18.3742 -0.00297114 -8.11613e-05
-18.3149 -0.00299046 -8.19552e-05
-18.256 -0.00300984 -8.27546e-05
-18.1975 -0.00302929 -8.35595e-05
-18.1393 -0.00304882 -8.43701e-05
-18.0815 -0.00306843 -8.51865e-05
-18.0239 -0.00308811 -8.60088e-05
-17.9667 -0.00310788 -8.68371e-05
-17.9098 -0.00312772 -8.76716e-05
-17.8532 -0.00314765 -8.85123e-05
-17.7969 -0.00316767 -8.93593e-05
-17.7408 -0.00318777 -9.02128e-05
-17.6851 -0.00320797 -9.10729e-05
-17.6296 -0.00322826 -9.19396e-05
-17.5744 -0.00324864 -9.28131e-05
-17.5195 -0.00326911 -9.36935e-05
-17.4648 -0.00328969 -9.45808e-05
-17.4104 -0.00331036 -9.54753e-05
-17.3562 -0.00333114 -9.6377e-05
-17.3022 -0.00335201 -9.72861e-05
-17.2485 -0.003373 -9.82026e-05
-17.195 -0.00339409 -9.91266e-05
-17.1418 -0.00341528 -0.000100058
-17.0887 -0.00343659 -0.000100998
-17.0359 -0.00345801 -0.000101945
-16.9833 -0.00347954 -0.0001029
-16.9309 -0.00350119 -0.000103864
-16.8787 -0.00352295 -0.000104836
-16.8268 -0.00354483 -0.000105816
-16.775 -0.00356684 -0.000106804
-16.7234 -0.00358896 -0.000107801
-16.672 -0.00361121 -0.000108807
-16.6208 -0.00363359 -0.000109822
-16.5697 -0.00365609 -0.000110846
-16.5189 -0.00367872 -0.000111878
-16.4682 -0.00370148 -0.00011292
-16.4177 -0.00372438 -0.000113972
-16.3674 -0.0037474 -0.000115032
-16.3172 -0.00377057 -0.000116103
-16.2672 -0.00379387 -0.000117183
-16.2174 -0.00381731 -0.000118273
-16.1677 -0.0038409 -0.000119373
-16.1182 -0.00386462 -0.000120483
-16.0689 -0.0038885 -0.000121603
-16.0197 -0.00391251 -0.000122734
-15.9706 -0.00393668 -0.000123875
-15.9217 -0.003961 -0.000125027
-15.873 -0.00398547 -0.00012619
-15.8243 -0.00401009 -0.000127363
-15.7759 -0.00403487 -0.000128548
-15.7276 -0.00405981 -0.000129744
-15.6794 -0.00408491 -0.000130952
-15.6313 -0.00411017 -0.000132171
-15.5834 -0.0041356 -0.000133402
-15.5356 -0.00416119 -0.000134645
-15.488 -0.00418694 -0.000135899
-15.4404 -0.00421287 -0.000137166
-15.393 -0.00423897 -0.000138446
-15.3458 -0.00426524 -0.000139738
-15.2986 -0.00429169 -0.000141042
-15.2516 -0.00431832 -0.00014236
-15.2047 -0.00434512 -0.00014369
-15.1579 -0.00437211 -0.000145034
-15.1112 -0.00439928 -0.000146391
-15.0647 -0.00442664 -0.000147762
-15.0182 -0.00445419 -0.000149147
-14.9719 -0.00448192 -0.000150545
-14.9257 -0.00450985 -0.000151958
-14.8796 -0.00453798 -0.000153385
-14.8336 -0.0045663 -0.000154826
-14.7877 -0.00459482 -0.000156283
-14.7419 -0.00462354 -0.000157754
-14.6962 -0.00465247 -0.00015924
-14.6506 -0.0046816 -0.000160742
-14.6052 -0.00471095 -0.000162259
-14.5598 -0.0047405 -0.000163792
-14.5145 -0.00477027 -0.000165341
-14.4693 -0.00480025 -0.000166906
-14.4243 -0.00483045 -0.000168488
-14.3793 -0.00486087 -0.000170086
-14.3344 -0.00489152 -0.000171701
-14.2896 -0.00492239 -0.000173334
-14.2449 -0.0049535 -0.000174983
-14.2003 -0.00498483 -0.00017665
-14.1558 -0.00501639 -0.000178335
-14.1113 -0.0050482 -0.000180038
-14.067 -0.00508024 -0.00018176
-14.0227 -0.00511253 -0.0001835
-13.9786 -0.00514506 -0.000185259
-13.9345 -0.00517784 -0.000187036
-13.8905 -0.00521086 -0.000188834
-13.8466 -0.00524415 -0.000190651
-13.8028 -0.00527769 -0.000192488
-13.759 -0.00531149 -0.000194345
-13.7153 -0.00534555 -0.000196222
-13.6718 -0.00537987 -0.000198121
-13.6283 -0.00541447 -0.00020004
-13.5848 -0.00544934 -0.000201981
-13.5415 -0.00548448 -0.000203943
-13.4982 -0.0055199 -0.000205928
-13.455 -0.0055556 -0.000207935
-13.4119 -0.00559159 -0.000209964
-13.3689 -0.00562786 -0.000212017
-13.3259 -0.00566443 -0.000214092
-13.283 -0.00570129 -0.000216192
-13.2402 -0.00573845 -0.000218315
-13.1974 -0.00577591 -0.000220463
-13.1547 -0.00581367 -0.000222635
-13.1121 -0.00585175 -0.000224832
-13.0696 -0.00589014 -0.000227055
-13.0271 -0.00592884 -0.000229304
-12.9847 -0.00596787 -0.000231578
-12.9424 -0.00600722 -0.000233879
-12.9001 -0.00604689 -0.000236208
-12.8579 -0.0060869 -0.000238563
-12.8158 -0.00612725 -0.000240946
-12.7737 -0.00616793 -0.000243358
-12.7317 -0.00620896 -0.000245798
-12.6898 -0.00625033 -0.000248267
-12.6479 -0.00629206 -0.000250765
-12.6061 -0.00633415 -0.000253294
-12.5643 -0.00637659 -0.000255852
-12.5226 -0.00641941 -0.000258442
-12.481 -0.00646259 -0.000261063
-12.4394 -0.00650614 -0.000263715
-12.3979 -0.00655008 -0.0002664
-12.3565 -0.00659439 -0.000269117
-12.3151 -0.0066391 -0.000271868
-12.2738 -0.0066842 -0.000274653
-12.2325 -0.0067297 -0.000277471
-12.1913 -0.0067756 -0.000280325
-12.1501 -0.00682191 -0.000283214
-12.109 -0.00686863 -0.000286139
-12.068 -0.00691577 -0.0002891
-12.027 -0.00696333 -0.000292098
-11.986 -0.00701133 -0.000295134
-11.9452 -0.00705975 -0.000298208
-11.9043 -0.00710862 -0.000301321
-11.8636 -0.00715793 -0.000304474
-11.8228 -0.00720769 -0.000307666
-11.7822 -0.00725791 -0.000310899
-11.7415 -0.00730859 -0.000314174
-11.701 -0.00735975 -0.000317491
-11.6605 -0.00741137 -0.00032085
-11.62 -0.00746348 -0.000324252
-11.5796 -0.00751607 -0.000327699
-11.5392 -0.00756916 -0.000331191
-11.4989 -0.00762274 -0.000334728
-11.4587 -0.00767684 -0.000338311
-11.4184 -0.00773144 -0.000341942
-11.3783 -0.00778657 -0.00034562
-11.3381 -0.00784222 -0.000349347
-11.2981 -0.0078984 -0.000353123
-11.2581 -0.00795513 -0.00035695
-11.2181 -0.0080124 -0.000360828
-11.1781 -0.00807023 -0.000364757
-11.1383 -0.00812862 -0.00036874
-11.0984 -0.00818758 -0.000372776
-11.0586 -0.00824712 -0.000376867
-11.0189 -0.00830724 -0.000381013
-10.9792 -0.00836796 -0.000385216
-10.9395 -0.00842927 -0.000389477
-10.8999 -0.0084912 -0.000393796
-10.8603 -0.00855375 -0.000398174
-10.8208 -0.00861692 -0.000402613
-10.7813 -0.00868073 -0.000407113
-10.7418 -0.00874518 -0.000411676
-10.7024 -0.00881028 -0.000416302
-10.6631 -0.00887605 -0.000420994
-10.6238 -0.00894248 -0.000425751
-10.5845 -0.0090096 -0.000430576
-10.5452 -0.00907741 -0.000435469
-10.506 -0.00914591 -0.000440431
-10.4669 -0.00921513 -0.000445464
-10.4278 -0.00928506 -0.000450569
-10.3887 -0.00935573 -0.000455748
-10.3496 -0.00942714 -0.000461001
-10.3106 -0.00949929 -0.00046633
-10.2717 -0.00957221 -0.000471736
-10.2328 -0.0096459 -0.000477222
-10.1939 -0.00972038 -0.000482787
-10.155 -0.00979565 -0.000488434
-10.1162 -0.00987172 -0.000494164
-10.0774 -0.00994862 -0.000499979
-10.0387 -0.0100263 -0.000505881
-10 -0.0101049 -0.00051187
-9.96134 -0.0101843 -0.000517949
-9.92271 -0.0102646 -0.000524119
-9.88412 -0.0103458 -0.000530382
-9.84557 -0.0104279 -0.000536739
-9.80704 -0.0105109 -0.000543193
-9.76856 -0.0105948 -0.000549746
-9.73011 -0.0106796 -0.000556398
-9.69169 -0.0107654 -0.000563153
-9.65331 -0.0108521 -0.000570012
-9.61496 -0.0109398 -0.000576977
-9.57664 -0.0110286 -0.00058405
-9.53836 -0.0111183 -0.000591233
-9.50011 -0.011209 -0.000598529
-9.46189 -0.0113008 -0.000605939
-9.42371 -0.0113937 -0.000613467
-9.38556 -0.0114876 -0.000621113
-9.34744 -0.0115826 -0.000628881
-9.30935 -0.0116787 -0.000636773
-9.2713 -0.011776 -0.000644792
-9.23327 -0.0118744 -0.000652939
-9.19528 -0.0119739 -0.000661218
-9.15732 -0.0120746 -0.000669632
-9.11939 -0.0121766 -0.000678182
-9.08149 -0.0122797 -0.000686873
-9.04362 -0.0123841 -0.000695706
-9.00578 -0.0124897 -0.000704684
-8.96797 -0.0125966 -0.000713811
-8.93019 -0.0127049 -0.00072309
-8.89244 -0.0128144 -0.000732524
-8.85471 -0.0129253 -0.000742116
-8.81702 -0.0130375 -0.00075187
-8.77936 -0.0131511 -0.000761789
-8.74172 -0.0132662 -0.000771875
-8.70412 -0.0133827 -0.000782134
-8.66654 -0.0135006 -0.000792569
-8.62899 -0.01362 -0.000803183
-8.59146 -0.0137409 -0.00081398
-8.55397 -0.0138634 -0.000824965
-8.5165 -0.0139874 -0.000836141
-8.47906 -0.014113 -0.000847512
-8.44165 -0.0142403 -0.000859084
-8.40426 -0.0143691 -0.000870859
-8.3669 -0.0144997 -0.000882844
-8.32956 -0.0146319 -0.000895042
-8.29226 -0.0147659 -0.000907458
-8.25497 -0.0149016 -0.000920097
-8.21772 -0.0150392 -0.000932965
-8.18049 -0.0151785 -0.000946066
-8.14328 -0.0153198 -0.000959406
-8.1061 -0.0154629 -0.000972989
-8.06895 -0.0156079 -0.000986823
-8.03182 -0.0157549 -0.00100091
-7.99471 -0.0159039 -0.00101526
-7.95763 -0.0160549 -0.00102988
-7.92058 -0.0162081 -0.00104477
-7.88355 -0.0163633 -0.00105995
-7.84654 -0.0165206 -0.00107541
-7.80955 -0.0166802 -0.00109116
-7.77259 -0.016842 -0.00110721
-7.73566 -0.017006 -0.00112358
-7.69874 -0.0171724 -0.00114025
-7.66185 -0.0173412 -0.00115725
-7.62498 -0.0175123 -0.00117459
-7.58814 -0.0176859 -0.00119226
-7.55132 -0.017862 -0.00121028
-7.51452 -0.0180407 -0.00122865
-7.47774 -0.0182219 -0.00124739
-7.44099 -0.0184058 -0.00126651
-7.40425 -0.0185924 -0.001286
-7.36754 -0.0187818 -0.0013059
-7.33085 -0.018974 -0.00132619
-7.29418 -0.019169 -0.0013469
-7.25754 -0.019367 -0.00136803
-7.22091 -0.0195679 -0.0013896
-7.18431 -0.0197719 -0.00141161
-7.14772 -0.019979 -0.00143408
-7.11116 -0.0201893 -0.00145703
-7.07462 -0.0204029 -0.00148045
-7.0381 -0.0206197 -0.00150437
-7.00159 -0.0208399 -0.0015288
-6.96511 -0.0210636 -0.00155375
-6.92865 -0.0212907 -0.00157924
-6.89221 -0.0215215 -0.00160528
-6.85579 -0.0217559 -0.00163188
-6.81938 -0.0219941 -0.00165907
-6.783 -0.0222362 -0.00168685
-6.74664 -0.0224821 -0.00171525
-6.71029 -0.0227321 -0.00174428
-6.67397 -0.0229861 -0.00177396
-6.63766 -0.0232443 -0.0018043
-6.60137 -0.0235068 -0.00183534
-6.5651 -0.0237737 -0.00186708
-6.52885 -0.024045 -0.00189954
-6.49262 -0.0243209 -0.00193275
-6.4564 -0.0246015 -0.00196673
-6.42021 -0.0248868 -0.00200151
-6.38403 -0.0251771 -0.0020371
-6.34786 -0.0254723 -0.00207352
-6.31172 -0.0257727 -0.00211082
-6.27559 -0.0260783 -0.002149
-6.23949 -0.0263893 -0.0021881
-6.20339 -0.0267058 -0.00222814
-6.16732 -0.0270279 -0.00226916
-6.13126 -0.0273558 -0.00231119
-6.09522 -0.0276895 -0.00235425
-6.05919 -0.0280294 -0.00239837
-6.02319 -0.0283754 -0.0024436
-5.9872 -0.0287277 -0.00248997
-5.95122 -0.0290866 -0.00253751
-5.91526 -0.0294521 -0.00258625
-5.87932 -0.0298245 -0.00263625
-5.84339 -0.0302038 -0.00268754
-5.80748 -0.0305904 -0.00274016
-5.77158 -0.0309843 -0.00279415
-5.7357 -0.0313858 -0.00284957
-5.69984 -0.0317951 -0.00290646
-5.66399 -0.0322123 -0.00296487
-5.62815 -0.0326377 -0.00302485
-5.59233 -0.0330715 -0.00308646
-5.55653 -0.0335139 -0.00314974
-5.52074 -0.0339652 -0.00321477
-5.48497 -0.0344256 -0.0032816
-5.4492 -0.0348952 -0.00335029
-5.41346 -0.0353745 -0.00342091
-5.37773 -0.0358637 -0.00349353
-5.34201 -0.036363 -0.00356823
-5.30631 -0.0368727 -0.00364507
-5.27062 -0.0373932 -0.00372414
-5.23494 -0.0379246 -0.00380552
-5.19928 -0.0384675 -0.00388929
-5.16363 -0.039022 -0.00397556
-5.128 -0.0395885 -0.0040644
-5.09237 -0.0401674 -0.00415592
-5.05677 -0.040759 -0.00425023
-5.02117 -0.0413638 -0.00434743
-4.98559 -0.0419821 -0.00444763
-4.95002 -0.0426143 -0.00455096
-4.91446 -0.0432608 -0.00465754
-4.87892 -0.0439222 -0.00476751
-4.84339 -0.0445988 -0.004881
-4.80787 -0.0452912 -0.00499815
-4.77237 -0.0459999 -0.00511913
-4.73687 -0.0467253 -0.00524408
-4.70139 -0.047468 -0.00537319
-4.66592 -0.0482285 -0.00550662
-4.63046 -0.0490076 -0.00564457
-4.59502 -0.0498056 -0.00578724
-4.55958 -0.0506234 -0.00593483
-4.52416 -0.0514616 -0.00608756
-4.48875 -0.0523208 -0.00624568
-4.45335 -0.0532018 -0.00640942
-4.41797 -0.0541053 -0.00657904
-4.38259 -0.0550321 -0.00675483
-4.34722 -0.0559831 -0.00693706
-4.31187 -0.056959 -0.00712607
-4.27653 -0.0579609 -0.00732216
-4.24119 -0.0589895 -0.0075257
-4.20587 -0.0600459 -0.00773705
-4.17056 -0.0611312 -0.0079566
-4.13526 -0.0622463 -0.00818477
-4.09997 -0.0633924 -0.008422
-4.06469 -0.0645706 -0.00866877
-4.02942 -0.0657822 -0.00892557
-3.99416 -0.0670284 -0.00919294
-3.95891 -0.0683107 -0.00947145
-3.92367 -0.0696302 -0.0097617
-3.88844 -0.0709886 -0.0100643
-3.85322 -0.0723873 -0.01038
-3.81801 -0.073828 -0.0107095
-3.7828 -0.0753122 -0.0110535
-3.74761 -0.0768419 -0.011413
-3.71243 -0.0784187 -0.0117886
-3.67726 -0.0800446 -0.0121814
-3.64209 -0.0817217 -0.0125923
-3.60694 -0.083452 -0.0130224
-3.57179 -0.0852378 -0.0134726
-3.53665 -0.0870814 -0.0139443
-3.50152 -0.0889854 -0.0144384
-3.4664 -0.0909524 -0.0149564
-3.43129 -0.0929851 -0.0154995
-3.39619 -0.0950865 -0.0160692
-3.36109 -0.0972599 -0.0166668
-3.32601 -0.0995086 -0.0172941
-3.29093 -0.101836 -0.0179526
-3.25586 -0.104247 -0.0186443
-3.2208 -0.106745 -0.0193711
-3.18574 -0.109334 -0.0201351
-3.1507 -0.11202 -0.0209389
-3.11566 -0.114808 -0.0217849
-3.08063 -0.117704 -0.0226762
-3.0456 -0.120713 -0.023616
-3.01059 -0.123842 -0.0246079
-2.97558 -0.127097 -0.025656
-2.94058 -0.130487 -0.0267647
-2.90558 -0.134019 -0.0279389
-2.87059 -0.137701 -0.029184
-2.83561 -0.141543 -0.0305059
-2.80064 -0.145553 -0.0319113
-2.76567 -0.149742 -0.0334075
-2.73071 -0.154121 -0.0350023
-2.69576 -0.158701 -0.0367046
-2.66081 -0.163496 -0.0385243
-2.62587 -0.168517 -0.040472
-2.59094 -0.173782 -0.0425598
-2.55601 -0.179304 -0.0448012
-2.52109 -0.185101 -0.047211
-2.48617 -0.191192 -0.0498059
-2.45126 -0.197596 -0.0526046
-2.41636 -0.204335 -0.0556283
-2.38146 -0.211433 -0.0589007
-2.34657 -0.218915 -0.0624487
-2.31168 -0.226809 -0.0663026
-2.2768 -0.235144 -0.0704972
-2.24192 -0.243954 -0.0750719
-2.20705 -0.253273 -0.0800718
-2.17219 -0.26314 -0.0855489
-2.13733 -0.273597 -0.0915626
-2.10247 -0.284687 -0.0981819
-2.06762 -0.296459 -0.105486
-2.03278 -0.308965 -0.113569
-1.99794 -0.322259 -0.122537
-1.9631 -0.336399 -0.132518
-1.92827 -0.351445 -0.14366
-1.89345 -0.367459 -0.156138
-1.85862 -0.384503 -0.170159
-1.82381 -0.402635 -0.185969
-1.78899 -0.421906 -0.203858
-1.75419 -0.442357 -0.224177
-1.71938 -0.464004 -0.247341
-1.68458 -0.486831 -0.27385
-1.64979 -0.510768 -0.304299
-1.61499 -0.535665 -0.339401
-1.58021 -0.561251 -0.380006
-1.54542 -0.587081 -0.427112
-1.51064 -0.612452 -0.481882
-1.47586 -0.636295 -0.545632
-1.44109 -0.657028 -0.619793
-1.40632 -0.672362 -0.705803
-1.37155 -0.679084 -0.804891
-1.33679 -0.67284 -0.917691
-1.30203 -0.648032 -1.04362
-1.26727 -0.598006 -1.17995
-1.23251 -0.515832 -1.32082
-1.19776 -0.395972 -1.45633
-1.16301 -0.236812 -1.5728
-1.12827 -0.0433282 -1.65483
-1.09352 0.171783 -1.68938
-1.05878 0.390074 -1.67039
-1.02405 0.592261 -1.60118
-0.989309 0.763589 -1.49309
-0.954576 0.896769 -1.36123
-0.919844 0.991649 -1.22003
-0.885115 1.0528 -1.08054
-0.850388 1.08687 -0.949771
-0.815663 1.10063 -0.831308
-0.78094 1.1 -0.726308
-0.746219 1.08967 -0.634472
-0.711499 1.07318 -0.554743
-0.676781 1.05307 -0.485748
-0.642065 1.03115 -0.426063
-0.60735 1.00864 -0.374347
-0.572637 0.986367 -0.329392
-0.537925 0.964865 -0.290153
-0.503214 0.944476 -0.255731
-0.468504 0.925405 -0.225366
-0.433796 0.907765 -0.198417
-0.399089 0.891608 -0.174343
-0.364382 0.876946 -0.152689
-0.329676 0.863768 -0.133068
-0.294972 0.852048 -0.115153
-0.260267 0.84175 -0.0986623
-0.225564 0.832838 -0.0833533
-0.190861 0.825276 -0.0690152
-0.156158 0.81903 -0.0554606
-0.121456 0.81407 -0.0425232
-0.0867541 0.810372 -0.0300505
-0.0520524 0.807918 -0.0179028
-0.0173508 0.806694 -0.00594631
0.0173508 0.806694 0.00594631
0.0520524 0.807918 0.0179028
0.0867541 0.810372 0.0300505
0.121456 0.81407 0.0425232
0.156158 0.81903 0.0554606
0.190861 0.825276 0.0690152
0.225564 0.832838 0.0833533
0.260267 0.84175 0.0986623
0.294972 0.852048 0.115153
0.329676 0.863768 0.133068
0.364382 0.876946 0.152689
0.399089 0.891608 0.174343
0.433796 0.907765 0.198417
0.468504 0.925405 0.225366
0.503214 0.944476 0.255731
0.537925 0.964865 0.290153
0.572637 0.986367 0.329392
0.60735 1.00864 0.374347
0.642065 1.03115 0.426063
0.676781 1.05307 0.485748
0.711499 1.07318 0.554743
0.746219 1.08967 0.634472
0.78094 1.1 0.726308
0.815663 1.10063 0.831308
0.850388 1.08687 0.949771
0.885115 1.0528 1.08054
0.919844 0.991649 1.22003
0.954576 0.896769 1.36123
0.989309 0.763589 1.49309
1.02405 0.592261 1.60118
1.05878 0.390074 1.67039
1.09352 0.171783 1.68938
1.12827 -0.0433282 1.65483
1.16301 -0.236812 1.5728
1.19776 -0.395972 1.45633
1.23251 -0.515832 1.32082
1.26727 -0.598006 1.17995
1.30203 -0.648032 1.04362
1.33679 -0.67284 0.917691
1.37155 -0.679084 0.804891
1.40632 -0.672362 0.705803
1.44109 -0.657028 0.619793
1.47586 -0.636295 0.545632
1.51064 -0.612452 0.481882
1.54542 -0.587081 0.427112
1.58021 -0.561251 0.380006
1.61499 -0.535665 0.339401
1.64979 -0.510768 0.304299
1.68458 -0.486831 0.27385
1.71938 -0.464004 0.247341
1.75419 -0.442357 0.224177
1.78899 -0.421906 0.203858
1.82381 -0.402635 0.185969
1.85862 -0.384503 0.170159
1.89345 -0.367459 0.156138
1.92827 -0.351445 0.14366
1.9631 -0.336399 0.132518
1.99794 -0.322259 0.122537
2.03278 -0.308965 0.113569
2.06762 -0.296459 0.105486
2.10247 -0.284687 0.0981819
2.13733 -0.273597 0.0915626
2.17219 -0.26314 0.0855489
2.20705 -0.253273 0.0800718
2.24192 -0.243954 0.0750719
2.2768 -0.235144 0.0704972
2.31168 -0.226809 0.0663026
2.34657 -0.218915 0.0624487
2.38146 -0.211433 0.0589007
2.41636 -0.204335 0.0556283
2.45126 -0.197596 0.0526046
2.48617 -0.191192 0.0498059
2.52109 -0.185101 0.047211
2.55601 -0.179304 0.0448012
2.59094 -0.173782 0.0425598
2.62587 -0.168517 0.040472
2.66081 -0.163496 0.0385243
2.69576 -0.158701 0.0367046
2.73071 -0.154121 0.0350023
2.76567 -0.149742 0.0334075
2.80064 -0.145553 0.0319113
2.83561 -0.141543 0.0305059
2.87059 -0.137701 0.029184
2.90558 -0.134019 0.0279389
2.94058 -0.130487 0.0267647
2.97558 -0.127097 0.025656
3.01059 -0.123842 0.0246079
3.0456 -0.120713 0.023616
3.08063 -0.117704 0.0226762
3.11566 -0.114808 0.0217849
3.1507 -0.11202 0.0209389
3.18574 -0.109334 0.0201351
3.2208 -0.106745 0.0193711
3.25586 -0.104247 0.0186443
3.29093 -0.101836 0.0179526
3.32601 -0.0995086 0.0172941
3.36109 -0.0972599 0.0166668
3.39619 -0.0950865 0.0160692
3.43129 -0.0929851 0.0154995
3.4664 -0.0909524 0.0149564
3.50152 -0.0889854 0.0144384
3.53665 -0.0870814 0.0139443
3.57179 -0.0852378 0.0134726
3.60694 -0.083452 0.0130224
3.64209 -0.0817217 0.0125923
3.67726 -0.0800446 0.0121814
3.71243 -0.0784187 0.0117886
3.74761 -0.0768419 0.011413
3.7828 -0.0753122 0.0110535
3.81801 -0.073828 0.0107095
3.85322 -0.0723873 0.01038
3.88844 -0.0709886 0.0100643
3.92367 -0.0696302 0.0097617
3.95891 -0.0683107 0.00947145
3.99416 -0.0670284 0.00919294
4.02942 -0.0657822 0.00892557
4.06469 -0.0645706 0.00866877
4.09997 -0.0633924 0.008422
4.13526 -0.0622463 0.00818477
4.17056 -0.0611312 0.0079566
4.20587 -0.0600459 0.00773705
4.24119 -0.0589895 0.0075257
4.27653 -0.0579609 0.00732216
4.31187 -0.056959 0.00712607
4.34722 -0.0559831 0.00693706
4.38259 -0.0550321 0.00675483
4.41797 -0.0541053 0.00657904
4.45335 -0.0532018 0.00640942
4.48875 -0.0523208 0.00624568
4.52416 -0.0514616 0.00608756
4.55958 -0.0506234 0.00593483
4.59502 -0.0498056 0.00578724
4.63046 -0.0490076 0.00564457
4.66592 -0.0482285 0.00550662
4.70139 -0.047468 0.00537319
4.73687 -0.0467253 0.00524408
4.77237 -0.0459999 0.00511913
4.80787 -0.0452912 0.00499815
4.84339 -0.0445988 0.004881
4.87892 -0.0439222 0.00476751
4.91446 -0.0432608 0.00465754
4.95002 -0.0426143 0.00455096
4.98559 -0.0419821 0.00444763
5.02117 -0.0413638 0.00434743
5.05677 -0.040759 0.00425023
5.09237 -0.0401674 0.00415592
5.128 -0.0395885 0.0040644
5.16363 -0.039022 0.00397556
5.19928 -0.0384675 0.00388929
5.23494 -0.0379246 0.00380552
5.27062 -0.0373932 0.00372414
5.30631 -0.0368727 0.00364507
5.34201 -0.036363 0.00356823
5.37773 -0.0358637 0.00349353
5.41346 -0.0353745 0.00342091
5.4492 -0.0348952 0.00335029
5.48497 -0.0344256 0.0032816
5.52074 -0.0339652 0.00321477
5.55653 -0.0335139 0.00314974
5.59233 -0.0330715 0.00308646
5.62815 -0.0326377 0.00302485
5.66399 -0.0322123 0.00296487
5.69984 -0.0317951 0.00290646
5.7357 -0.0313858 0.00284957
5.77158 -0.0309843 0.00279415
5.80748 -0.0305904 0.00274016
5.84339 -0.0302038 0.00268754
5.87932 -0.0298245 0.00263625
5.91526 -0.0294521 0.00258625
5.95122 -0.0290866 0.00253751
5.9872 -0.0287277 0.00248997
6.02319 -0.0283754 0.0024436
6.05919 -0.0280294 0.00239837
6.09522 -0.0276895 0.00235425
6.13126 -0.0273558 0.00231119
6.16732 -0.0270279 0.00226916
6.20339 -0.0267058 0.00222814
6.23949 -0.0263893 0.0021881
6.27559 -0.0260783 0.002149
6.31172 -0.0257727 0.00211082
6.34786 -0.0254723 0.00207352
6.38403 -0.0251771 0.0020371
6.42021 -0.0248868 0.00200151
6.4564 -0.0246015 0.00196673
6.49262 -0.0243209 0.00193275
6.52885 -0.024045 0.00189954
6.5651 -0.0237737 0.00186708
6.60137 -0.0235068 0.00183534
6.63766 -0.0232443 0.0018043
6.67397 -0.0229861 0.00177396
6.71029 -0.0227321 0.00174428
6.74664 -0.0224821 0.00171525
6.783 -0.0222362 0.00168685
6.81938 -0.0219941 0.00165907
6.85579 -0.0217559 0.00163188
6.89221 -0.0215215 0.00160528
6.92865 -0.0212907 0.00157924
6.96511 -0.0210636 0.00155375
7.00159 -0.0208399 0.0015288
7.0381 -0.0206197 0.00150437
7.07462 -0.0204029 0.00148045
7.11116 -0.0201893 0.00145703
7.14772 -0.019979 0.00143408
7.18431 -0.0197719 0.00141161
7.22091 -0.0195679 0.0013896
7.25754 -0.019367 0.00136803
7.29418 -0.019169 0.0013469
7.33085 -0.018974 0.00132619
7.36754 -0.0187818 0.0013059
7.40425 -0.0185924 0.001286
7.44099 -0.0184058 0.00126651
7.47774 -0.0182219 0.00124739
7.51452 -0.0180407 0.00122865
7.55132 -0.017862 0.00121028
7.58814 -0.0176859 0.00119226
7.62498 -0.0175123 0.00117459
7.66185 -0.0173412 0.00115725
7.69874 -0.0171724 0.00114025
7.73566 -0.017006 0.00112358
7.77259 -0.016842 0.00110721
7.80955 -0.0166802 0.00109116
7.84654 -0.0165206 0.00107541
7.88355 -0.0163633 0.00105995
7.92058 -0.0162081 0.00104477
7.95763 -0.0160549 0.00102988
7.99471 -0.0159039 0.00101526
8.03182 -0.0157549 0.00100091
8.06895 -0.0156079 0.000986823
8.1061 -0.0154629 0.000972989
8.14328 -0.0153198 0.000959406
8.18049 -0.0151785 0.000946066
8.21772 -0.0150392 0.000932965
8.25497 -0.0149016 0.000920097
8.29226 -0.0147659 0.000907458
8.32956 -0.0146319 0.000895042
8.3669 -0.0144997 0.000882844
8.40426 -0.0143691 0.000870859
8.44165 -0.0142403 0.000859084
8.47906 -0.014113 0.000847512
8.5165 -0.0139874 0.000836141
8.55397 -0.0138634 0.000824965
8.59146 -0.0137409 0.00081398
8.62899 -0.01362 0.000803183
8.66654 -0.0135006 0.000792569
8.70412 -0.0133827 0.000782134
8.74172 -0.0132662 0.000771875
8.77936 -0.0131511 0.000761789
8.81702 -0.0130375 0.00075187
8.85471 -0.0129253 0.000742116
8.89244 -0.0128144 0.000732524
8.93019 -0.0127049 0.00072309
8.96797 -0.0125966 0.000713811
9.00578 -0.0124897 0.000704684
9.04362 -0.0123841 0.000695706
9.08149 -0.0122797 0.000686873
9.11939 -0.0121766 0.000678182
9.15732 -0.0120746 0.000669632
9.19528 -0.0119739 0.000661218
9.23327 -0.0118744 0.000652939
9.2713 -0.011776 0.000644792
9.30935 -0.0116787 0.000636773
9.34744 -0.0115826 0.000628881
9.38556 -0.0114876 0.000621113
9.42371 -0.0113937 0.000613467
9.46189 -0.0113008 0.000605939
9.50011 -0.011209 0.000598529
9.53836 -0.0111183 0.000591233
9.57664 -0.0110286 0.00058405
9.61496 -0.0109398 0.000576977
9.65331 -0.0108521 0.000570012
9.69169 -0.0107654 0.000563153
9.73011 -0.0106796 0.000556398
9.76856 -0.0105948 0.000549746
9.80704 -0.0105109 0.000543193
9.84557 -0.0104279 0.000536739
9.88412 -0.0103458 0.000530382
9.92271 -0.0102646 0.000524119
9.96134 -0.0101843 0.000517949
10 -0.0101049 0.00051187
10.0387 -0.0100263 0.000505881
10.0774 -0.00994862 0.000499979
10.1162 -0.00987172 0.000494164
10.155 -0.00979565 0.000488434
10.1939 -0.00972038 0.000482787
10.2328 -0.0096459 0.000477222
10.2717 -0.00957221 0.000471736
10.3106 -0.00949929 0.00046633
10.3496 -0.00942714 0.000461001
10.3887 -0.00935573 0.000455748
10.4278 -0.00928506 0.000450569
10.4669 -0.00921513 0.000445464
10.506 -0.00914591 0.000440431
10.5452 -0.00907741 0.000435469
10.5845 -0.0090096 0.000430576
10.6238 -0.00894248 0.000425751
10.6631 -0.00887605 0.000420994
10.7024 -0.00881028 0.000416302
10.7418 -0.00874518 0.000411676
10.7813 -0.00868073 0.000407113
10.8208 -0.00861692 0.000402613
10.8603 -0.00855375 0.000398174
10.8999 -0.0084912 0.000393796
10.9395 -0.00842927 0.000389477
10.9792 -0.00836796 0.000385216
11.0189 -0.00830724 0.000381013
11.0586 -0.00824712 0.000376867
11.0984 -0.00818758 0.000372776
11.1383 -0.00812862 0.00036874
11.1781 -0.00807023 0.000364757
11.2181 -0.0080124 0.000360828
11.2581 -0.00795513 0.00035695
11.2981 -0.0078984 0.000353123
11.3381 -0.00784222 0.000349347
11.3783 -0.00778657 0.00034562
11.4184 -0.00773144 0.000341942
11.4587 -0.00767684 0.000338311
11.4989 -0.00762274 0.000334728
11.5392 -0.00756916 0.000331191
11.5796 -0.00751607 0.000327699
11.62 -0.00746348 0.000324252
11.6605 -0.00741137 0.00032085
11.701 -0.00735975 0.000317491
11.7415 -0.00730859 0.000314174
11.7822 -0.00725791 0.000310899
11.8228 -0.00720769 0.000307666
11.8636 -0.00715793 0.000304474
11.9043 -0.00710862 0.000301321
11.9452 -0.00705975 0.000298208
11.986 -0.00701133 0.000295134
12.027 -0.00696333 0.000292098
12.068 -0.00691577 0.0002891
12.109 -0.00686863 0.000286139
12.1501 -0.00682191 0.000283214
12.1913 -0.0067756 0.000280325
12.2325 -0.0067297 0.000277471
12.2738 -0.0066842 0.000274653
12.3151 -0.0066391 0.000271868
12.3565 -0.00659439 0.000269117
12.3979 -0.00655008 0.0002664
12.4394 -0.00650614 0.000263715
12.481 -0.00646259 0.000261063
12.5226 -0.00641941 0.000258442
12.5643 -0.00637659 0.000255852
12.6061 -0.00633415 0.000253294
12.6479 -0.00629206 0.000250765
12.6898 -0.00625033 0.000248267
12.7317 -0.00620896 0.000245798
12.7737 -0.00616793 0.000243358
12.8158 -0.00612725 0.000240946
12.8579 -0.0060869 0.000238563
12.9001 -0.00604689 0.000236208
12.9424 -0.00600722 0.000233879
12.9847 -0.00596787 0.000231578
13.0271 -0.00592884 0.000229304
13.0696 -0.00589014 0.000227055
13.1121 -0.00585175 0.000224832
13.1547 -0.00581367 0.000222635
13.1974 -0.00577591 0.000220463
13.2402 -0.00573845 0.000218315
13.283 -0.00570129 0.000216192
13.3259 -0.00566443 0.000214092
13.3689 -0.00562786 0.000212017
13.4119 -0.00559159 0.000209964
13.455 -0.0055556 0.000207935
13.4982 -0.0055199 0.000205928
13.5415 -0.00548448 0.000203943
13.5848 -0.00544934 0.000201981
13.6283 -0.00541447 0.00020004
13.6718 -0.00537987 0.000198121
13.7153 -0.00534555 0.000196222
13.759 -0.00531149 0.000194345
13.8028 -0.00527769 0.000192488
13.8466 -0.00524415 0.000190651
13.8905 -0.00521086 0.000188834
13.9345 -0.00517784 0.000187036
13.9786 -0.00514506 0.000185259
14.0227 -0.00511253 0.0001835
14.067 -0.00508024 0.00018176
14.1113 -0.0050482 0.000180038
14.1558 -0.00501639 0.000178335
14.2003 -0.00498483 0.00017665
14.2449 -0.0049535 0.000174983
14.2896 -0.00492239 0.000173334
14.3344 -0.00489152 0.000171701
14.3793 -0.00486087 0.000170086
14.4243 -0.00483045 0.000168488
14.4693 -0.00480025 0.000166906
14.5145 -0.00477027 0.000165341
14.5598 -0.0047405 0.000163792
14.6052 -0.00471095 0.000162259
14.6506 -0.0046816 0.000160742
14.6962 -0.00465247 0.00015924
14.7419 -0.00462354 0.000157754
14.7877 -0.00459482 0.000156283
14.8336 -0.0045663 0.000154826
14.8796 -0.00453798 0.000153385
14.9257 -0.00450985 0.000151958
14.9719 -0.00448192 0.000150545
15.0182 -0.00445419 0.000149147
15.0647 -0.00442664 0.000147762
15.1112 -0.00439928 0.000146391
15.1579 -0.00437211 0.000145034
15.2047 -0.00434512 0.00014369
15.2516 -0.00431832 0.00014236
15.2986 -0.00429169 0.000141042
15.3458 -0.00426524 0.000139738
15.393 -0.00423897 0.000138446
15.4404 -0.00421287 0.000137166
15.488 -0.00418694 0.000135899
15.5356 -0.00416119 0.000134645
15.5834 -0.0041356 0.000133402
15.6313 -0.00411017 0.000132171
15.6794 -0.00408491 0.000130952
15.7276 -0.00405981 0.000129744
15.7759 -0.00403487 0.000128548
15.8243 -0.00401009 0.000127363
15.873 -0.00398547 0.00012619
15.9217 -0.003961 0.000125027
15.9706 -0.00393668 0.000123875
16.0197 -0.00391251 0.000122734
16.0689 -0.0038885 0.000121603
16.1182 -0.00386462 0.000120483
16.1677 -0.0038409 0.000119373
16.2174 -0.00381731 0.000118273
16.2672 -0.00379387 0.000117183
16.3172 -0.00377057 0.000116103
16.3674 -0.0037474 0.000115032
16.4177 -0.00372438 0.000113972
16.4682 -0.00370148 0.00011292
16.5189 -0.00367872 0.000111878
16.5697 -0.00365609 0.000110846
16.6208 -0.00363359 0.000109822
16.672 -0.00361121 0.000108807
16.7234 -0.00358896 0.000107801
16.775 -0.00356684 0.000106804
16.8268 -0.00354483 0.000105816
16.8787 -0.00352295 0.000104836
16.9309 -0.00350119 0.000103864
16.9833 -0.00347954 0.0001029
17.0359 -0.00345801 0.000101945
17.0887 -0.00343659 0.000100998
17.1418 -0.00341528 0.000100058
17.195 -0.00339409 9.91266e-05
17.2485 -0.003373 9.82026e-05
17.3022 -0.00335201 9.72861e-05
17.3562 -0.00333114 9.6377e-05
17.4104 -0.00331036 9.54753e-05
17.4648 -0.00328969 9.45808e-05
17.5195 -0.00326911 9.36935e-05
17.5744 -0.00324864 9.28131e-05
17.6296 -0.00322826 9.19396e-05
17.6851 -0.00320797 9.10729e-05
17.7408 -0.00318777 9.02128e-05
17.7969 -0.00316767 8.93593e-05
17.8532 -0.00314765 8.85123e-05
17.9098 -0.00312772 8.76716e-05
17.9667 -0.00310788 8.68371e-05
18.0239 -0.00308811 8.60088e-05
18.0815 -0.00306843 8.51865e-05
18.1393 -0.00304882 8.43701e-05
18.1975 -0.00302929 8.35595e-05
18.256 -0.00300984 8.27546e-05
18.3149 -0.00299046 8.19552e-05
18.3742 -0.00297114 8.11613e-05
18.4338 -0.00295189 8.03728e-05
18.4938 -0.00293271 7.95895e-05
18.5542 -0.00291359 7.88113e-05
18.615 -0.00289454 7.80381e-05
18.6762 -0.00287553 7.72698e-05
18.7379 -0.00285659 7.65063e-05
18.8 -0.00283769 7.57473e-05
18.8625 -0.00281885 7.49929e-05
18.9255 -0.00280005 7.42429e-05
18.9891 -0.00278129 7.34971e-05
19.0531 -0.00276257 7.27554e-05
19.1177 -0.0027439 7.20177e-05
19.1828 -0.00272525 7.12838e-05
19.2484 -0.00270663 7.05536e-05
19.3147 -0.00268804 6.98269e-05
19.3816 -0.00266947 6.91035e-05
19.4491 -0.00265091 6.83833e-05
19.5173 -0.00263237 6.76661e-05
19.5862 -0.00261384 6.69518e-05
19.6558 -0.0025953 6.624e-05
19.7262 -0.00257677 6.55307e-05
19.7974 -0.00255822 6.48235e-05
19.8694 -0.00253966 6.41183e-05
19.9423 -0.00252107 6.34147e-05
20.0162 -0.00250245 6.27126e-05
20.091 -0.00248379 6.20116e-05
20.1669 -0.00246508 6.13114e-05
20.244 -0.00244631 6.06117e-05
20.3222 -0.00242747 5.99119e-05
20.4016 -0.00240855 5.92118e-05
20.4825 -0.00238952 5.85108e-05
20.5648 -0.00237039 5.78085e-05
20.6487 -0.00235111 5.7104e-05
20.7344 -0.00233168 5.63968e-05
20.8219 -0.00231208 5.56861e-05
20.9115 -0.00229226 5.49708e-05
21.0034 -0.00227219 5.42498e-05
21.0979 -0.00225185 5.35218e-05
21.1952 -0.00223116 5.27851e-05
21.2959 -0.00221007 5.20376e-05
21.4004 -0.00218849 5.12766e-05
21.5093 -0.00216632 5.04986e-05
21.6237 -0.00214341 4.96987e-05
21.7448 -0.00211955 4.88702e-05
21.8747 -0.00209441 4.80023e-05
22.0165 -0.00206745 4.70775e-05
22.1768 -0.00203761 4.60608e-05
22.3723 -0.00200208 4.48603e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.75Lambda0.5Nc1ClassicOneLoop/GRp_OneLoopFRG.txt <==
-22.3723 -0.00200241 -4.48748e-05
-22.1768 -0.00203794 -4.6076e-05
-22.0165 -0.00206779 -4.70932e-05
-21.8747 -0.00209476 -4.80185e-05
-21.7448 -0.00211991 -4.88868e-05
-21.6237 -0.00214378 -4.97159e-05
-21.5093 -0.0021667 -5.05162e-05
-21.4004 -0.00218888 -5.12947e-05
-21.2959 -0.00221046 -5.20561e-05
-21.1952 -0.00223156 -5.28041e-05
-21.0979 -0.00225225 -5.35412e-05
-21.0034 -0.00227261 -5.42696e-05
-20.9115 -0.00229268 -5.4991e-05
-20.8219 -0.00231251 -5.57068e-05
-20.7344 -0.00233212 -5.6418e-05
-20.6487 -0.00235156 -5.71256e-05
-20.5648 -0.00237084 -5.78305e-05
-20.4825 -0.00238998 -5.85333e-05
-20.4016 -0.00240901 -5.92347e-05
-20.3222 -0.00242795 -5.99353e-05
-20.244 -0.00244679 -6.06355e-05
-20.1669 -0.00246557 -6.13357e-05
-20.091 -0.00248429 -6.20363e-05
-20.0162 -0.00250295 -6.27378e-05
-19.9423 -0.00252158 -6.34404e-05
-19.8694 -0.00254017 -6.41444e-05
-19.7974 -0.00255874 -6.48501e-05
-19.7262 -0.0025773 -6.55577e-05
-19.6558 -0.00259584 -6.62676e-05
-19.5862 -0.00261438 -6.69798e-05
-19.5173 -0.00263293 -6.76947e-05
-19.4491 -0.00265148 -6.84124e-05
-19.3816 -0.00267004 -6.91331e-05
-19.3147 -0.00268862 -6.9857e-05
-19.2484 -0.00270722 -7.05842e-05
-19.1828 -0.00272584 -7.1315e-05
-19.1177 -0.0027445 -7.20494e-05
-19.0531 -0.00276319 -7.27876e-05
-18.9891 -0.00278191 -7.35299e-05
-18.9255 -0.00280068 -7.42762e-05
-18.8625 -0.00281949 -7.50268e-05
-18.8 -0.00283834 -7.57818e-05
-18.7379 -0.00285724 -7.65413e-05
-18.6762 -0.0028762 -7.73054e-05
-18.615 -0.00289521 -7.80743e-05
-18.5542 -0.00291428 -7.88481e-05
-18.4938 -0.0029334 -7.96269e-05
-18.4338 -0.00295259 -8.04108e-05
-18.3742 -0.00297185 -8.11999e-05
-18.3149 -0.00299117 -8.19945e-05
-18.256 -0.00301057 -8.27944e-05
-18.1975 -0.00303003 -8.36e-05
-18.1393 -0.00304957 -8.44113e-05
-18.0815 -0.00306918 -8.52283e-05
-18.0239 -0.00308888 -8.60513e-05
-17.9667 -0.00310865 -8.68803e-05
-17.9098 -0.00312851 -8.77155e-05
-17.8532 -0.00314845 -8.85569e-05
-17.7969 -0.00316847 -8.94046e-05
-17.7408 -0.00318859 -9.02588e-05
-17.6851 -0.0032088 -9.11196e-05
-17.6296 -0.00322909 -9.1987e-05
-17.5744 -0.00324948 -9.28613e-05
-17.5195 -0.00326997 -9.37424e-05
-17.4648 -0.00329056 -9.46306e-05
-17.4104 -0.00331124 -9.55259e-05
-17.3562 -0.00333203 -9.64284e-05
-17.3022 -0.00335292 -9.73382e-05
-17.2485 -0.00337391 -9.82555e-05
-17.195 -0.00339501 -9.91804e-05
-17.1418 -0.00341622 -0.000100113
-17.0887 -0.00343754 -0.000101053
-17.0359 -0.00345897 -0.000102001
-16.9833 -0.00348051 -0.000102958
-16.9309 -0.00350217 -0.000103922
-16.8787 -0.00352395 -0.000104895
-16.8268 -0.00354584 -0.000105876
-16.775 -0.00356786 -0.000106865
-16.7234 -0.00359 -0.000107863
-16.672 -0.00361226 -0.00010887
-16.6208 -0.00363464 -0.000109886
-16.5697 -0.00365716 -0.00011091
-16.5189 -0.0036798 -0.000111944
-16.4682 -0.00370258 -0.000112987
-16.4177 -0.00372549 -0.000114039
-16.3674 -0.00374853 -0.000115101
-16.3172 -0.00377171 -0.000116173
-16.2672 -0.00379502 -0.000117254
-16.2174 -0.00381848 -0.000118345
-16.1677 -0.00384208 -0.000119446
-16.1182 -0.00386582 -0.000120557
-16.0689 -0.00388971 -0.000121678
-16.0197 -0.00391374 -0.00012281
-15.9706 -0.00393792 -0.000123953
-15.9217 -0.00396226 -0.000125106
-15.873 -0.00398674 -0.00012627
-15.8243 -0.00401138 -0.000127445
-15.7759 -0.00403618 -0.000128631
-15.7276 -0.00406113 -0.000129828
-15.6794 -0.00408625 -0.000131037
-15.6313 -0.00411152 -0.000132258
-15.5834 -0.00413697 -0.00013349
-15.5356 -0.00416257 -0.000134734
-15.488 -0.00418835 -0.00013599
-15.4404 -0.00421429 -0.000137258
-15.393 -0.00424041 -0.000138539
-15.3458 -0.0042667 -0.000139833
-15.2986 -0.00429316 -0.000141139
-15.2516 -0.00431981 -0.000142458
-15.2047 -0.00434663 -0.00014379
-15.1579 -0.00437364 -0.000145135
-15.1112 -0.00440083 -0.000146494
-15.0647 -0.00442821 -0.000147866
-15.0182 -0.00445577 -0.000149252
-14.9719 -0.00448353 -0.000150653
-14.9257 -0.00451148 -0.000152067
-14.8796 -0.00453962 -0.000153496
-14.8336 -0.00456797 -0.000154939
-14.7877 -0.00459651 -0.000156397
-14.7419 -0.00462525 -0.00015787
-14.6962 -0.0046542 -0.000159358
-14.6506 -0.00468335 -0.000160862
-14.6052 -0.00471272 -0.000162381
-14.5598 -0.00474229 -0.000163916
-14.5145 -0.00477208 -0.000165467
-14.4693 -0.00480209 -0.000167034
-14.4243 -0.00483232 -0.000168617
-14.3793 -0.00486276 -0.000170218
-14.3344 -0.00489343 -0.000171835
-14.2896 -0.00492433 -0.000173469
-14.2449 -0.00495545 -0.000175121
-14.2003 -0.00498681 -0.00017679
-14.1558 -0.0050184 -0.000178477
-14.1113 -0.00505023 -0.000180183
-14.067 -0.0050823 -0.000181906
-14.0227 -0.00511461 -0.000183649
-13.9786 -0.00514717 -0.00018541
-13.9345 -0.00517998 -0.00018719
-13.8905 -0.00521303 -0.00018899
-13.8466 -0.00524634 -0.000190809
-13.8028 -0.00527991 -0.000192649
-13.759 -0.00531374 -0.000194508
-13.7153 -0.00534783 -0.000196389
-13.6718 -0.00538218 -0.00019829
-13.6283 -0.00541681 -0.000200212
-13.5848 -0.0054517 -0.000202155
-13.5415 -0.00548688 -0.000204121
-13.4982 -0.00552233 -0.000206108
-13.455 -0.00555806 -0.000208118
-13.4119 -0.00559408 -0.00021015
-13.3689 -0.00563039 -0.000212206
-13.3259 -0.00566698 -0.000214284
-13.283 -0.00570388 -0.000216387
-13.2402 -0.00574107 -0.000218513
-13.1974 -0.00577857 -0.000220664
-13.1547 -0.00581637 -0.00022284
-13.1121 -0.00585448 -0.000225041
-13.0696 -0.0058929 -0.000227267
-13.0271 -0.00593164 -0.000229519
-12.9847 -0.0059707 -0.000231797
-12.9424 -0.00601009 -0.000234102
-12.9001 -0.0060498 -0.000236434
-12.8579 -0.00608985 -0.000238793
-12.8158 -0.00613023 -0.00024118
-12.7737 -0.00617096 -0.000243595
-12.7317 -0.00621203 -0.000246039
-12.6898 -0.00625344 -0.000248512
-12.6479 -0.00629521 -0.000251015
-12.6061 -0.00633734 -0.000253547
-12.5643 -0.00637983 -0.00025611
-12.5226 -0.00642268 -0.000258704
-12.481 -0.00646591 -0.000261329
-12.4394 -0.00650951 -0.000263986
-12.3979 -0.00655349 -0.000266675
-12.3565 -0.00659785 -0.000269397
-12.3151 -0.0066426 -0.000272153
-12.2738 -0.00668775 -0.000274942
-12.2325 -0.0067333 -0.000277766
-12.1913 -0.00677925 -0.000280625
-12.1501 -0.0068256 -0.000283519
-12.109 -0.00687238 -0.000286449
-12.068 -0.00691957 -0.000289415
-12.027 -0.00696718 -0.000292419
-11.986 -0.00701523 -0.00029546
-11.9452 -0.00706371 -0.00029854
-11.9043 -0.00711263 -0.000301659
-11.8636 -0.007162 -0.000304817
-11.8228 -0.00721182 -0.000308015
-11.7822 -0.00726209 -0.000311255
-11.7415 -0.00731283 -0.000314535
-11.701 -0.00736404 -0.000317858
-11.6605 -0.00741573 -0.000321224
-11.62 -0.00746789 -0.000324633
-11.5796 -0.00752055 -0.000328086
-11.5392 -0.0075737 -0.000331585
-11.4989 -0.00762735 -0.000335129
-11.4587 -0.00768151 -0.000338719
-11.4184 -0.00773618 -0.000342357
-11.3783 -0.00779137 -0.000346043
-11.3381 -0.00784709 -0.000349777
-11.2981 -0.00790334 -0.000353561
-11.2581 -0.00796014 -0.000357396
-11.2181 -0.00801748 -0.000361281
-11.1781 -0.00807538 -0.000365219
-11.1383 -0.00813385 -0.00036921
-11.0984 -0.00819288 -0.000373254
-11.0586 -0.0082525 -0.000377354
-11.0189 -0.0083127 -0.000381509
-10.9792 -0.00837349 -0.000385721
-10.9395 -0.00843489 -0.000389991
-10.8999 -0.0084969 -0.000394319
-10.8603 -0.00855953 -0.000398707
-10.8208 -0.00862279 -0.000403155
-10.7813 -0.00868668 -0.000407666
-10.7418 -0.00875122 -0.000412239
-10.7024 -0.00881641 -0.000416876
-10.6631 -0.00888227 -0.000421578
-10.6238 -0.0089488 -0.000426346
-10.5845 -0.00901601 -0.000431182
-10.5452 -0.00908391 -0.000436086
-10.506 -0.00915251 -0.00044106
-10.4669 -0.00922183 -0.000446105
-10.4278 -0.00929187 -0.000451222
-10.3887 -0.00936263 -0.000456413
-10.3496 -0.00943414 -0.000461678
-10.3106 -0.00950641 -0.00046702
-10.2717 -0.00957943 -0.00047244
-10.2328 -0.00965323 -0.000477938
-10.1939 -0.00972782 -0.000483518
-10.155 -0.00980321 -0.000489179
-10.1162 -0.0098794 -0.000494923
-10.0774 -0.00995641 -0.000500753
-10.0387 -0.0100343 -0.000506669
-10 -0.010113 -0.000512674
-9.96134 -0.0101925 -0.000518768
-9.92271 -0.0102729 -0.000524954
-9.88412 -0.0103542 -0.000531233
-9.84557 -0.0104364 -0.000537607
-9.80704 -0.0105195 -0.000544079
-9.76856 -0.0106036 -0.000550649
-9.73011 -0.0106885 -0.000557319
-9.69169 -0.0107745 -0.000564092
-9.65331 -0.0108614 -0.000570969
-9.61496 -0.0109492 -0.000577954
-9.57664 -0.0110381 -0.000585046
-9.53836 -0.011128 -0.00059225
-9.50011 -0.0112189 -0.000599566
-9.46189 -0.0113108 -0.000606997
-9.42371 -0.0114039 -0.000614546
-9.38556 -0.0114979 -0.000622214
-9.34744 -0.0115931 -0.000630005
-9.30935 -0.0116894 -0.00063792
-9.2713 -0.0117868 -0.000645962
-9.23327 -0.0118854 -0.000654133
-9.19528 -0.0119851 -0.000662437
-9.15732 -0.012086 -0.000670876
-9.11939 -0.0121882 -0.000679452
-9.08149 -0.0122915 -0.000688169
-9.04362 -0.0123961 -0.000697029
-9.00578 -0.0125019 -0.000706036
-8.96797 -0.012609 -0.000715191
-8.93019 -0.0127175 -0.0007245
-8.89244 -0.0128272 -0.000733963
-8.85471 -0.0129383 -0.000743586
-8.81702 -0.0130508 -0.000753371
-8.77936 -0.0131646 -0.000763322
-8.74172 -0.0132799 -0.000773442
-8.70412 -0.0133966 -0.000783734
-8.66654 -0.0135148 -0.000794203
-8.62899 -0.0136345 -0.000804853
-8.59146 -0.0137556 -0.000815686
-8.55397 -0.0138784 -0.000826708
-8.5165 -0.0140026 -0.000837922
-8.47906 -0.0141285 -0.000849333
-8.44165 -0.014256 -0.000860945
-8.40426 -0.0143852 -0.000872762
-8.3669 -0.014516 -0.000884789
-8.32956 -0.0146485 -0.00089703
-8.29226 -0.0147828 -0.000909491
-8.25497 -0.0149189 -0.000922176
-8.21772 -0.0150567 -0.00093509
-8.18049 -0.0151964 -0.000948239
-8.14328 -0.0153379 -0.000961628
-8.1061 -0.0154814 -0.000975263
-8.06895 -0.0156268 -0.000989149
-8.03182 -0.0157741 -0.00100329
-7.99471 -0.0159235 -0.0010177
-7.95763 -0.0160749 -0.00103237
-7.92058 -0.0162283 -0.00104732
-7.88355 -0.0163839 -0.00106255
-7.84654 -0.0165417 -0.00107807
-7.80955 -0.0167016 -0.00109389
-7.77259 -0.0168638 -0.00111001
-7.73566 -0.0170283 -0.00112644
-7.69874 -0.0171951 -0.00114318
-7.66185 -0.0173643 -0.00116025
-7.62498 -0.0175359 -0.00117766
-7.58814 -0.01771 -0.0011954
-7.55132 -0.0178865 -0.0012135
-7.51452 -0.0180656 -0.00123195
-7.47774 -0.0182474 -0.00125077
-7.44099 -0.0184318 -0.00126997
-7.40425 -0.0186189 -0.00128955
-7.36754 -0.0188088 -0.00130953
-7.33085 -0.0190015 -0.00132991
-7.29418 -0.0191971 -0.00135071
-7.25754 -0.0193956 -0.00137194
-7.22091 -0.0195972 -0.0013936
-7.18431 -0.0198018 -0.00141572
-7.14772 -0.0200095 -0.00143829
-7.11116 -0.0202204 -0.00146134
-7.07462 -0.0204346 -0.00148488
-7.0381 -0.020652 -0.00150891
-7.00159 -0.0208729 -0.00153345
-6.96511 -0.0210973 -0.00155852
-6.92865 -0.0213251 -0.00158414
-6.89221 -0.0215566 -0.0016103
-6.85579 -0.0217918 -0.00163704
-6.81938 -0.0220308 -0.00166436
-6.783 -0.0222736 -0.00169228
-6.74664 -0.0225203 -0.00172082
-6.71029 -0.0227711 -0.00174999
-6.67397 -0.023026 -0.00177982
-6.63766 -0.023285 -0.00181032
-6.60137 -0.0235484 -0.00184152
-6.5651 -0.0238162 -0.00187342
-6.52885 -0.0240885 -0.00190605
-6.49262 -0.0243653 -0.00193944
-6.4564 -0.0246469 -0.0019736
-6.42021 -0.0249332 -0.00200856
-6.38403 -0.0252245 -0.00204434
-6.34786 -0.0255208 -0.00208097
-6.31172 -0.0258223 -0.00211846
-6.27559 -0.0261291 -0.00215686
-6.23949 -0.0264412 -0.00219617
-6.20339 -0.0267589 -0.00223644
-6.16732 -0.0270822 -0.00227769
-6.13126 -0.0274113 -0.00231995
-6.09522 -0.0277464 -0.00236326
-6.05919 -0.0280875 -0.00240764
-6.02319 -0.0284349 -0.00245313
-5.9872 -0.0287886 -0.00249976
-5.95122 -0.0291489 -0.00254757
-5.91526 -0.029516 -0.0025966
-5.87932 -0.0298899 -0.0026469
-5.84339 -0.0302708 -0.00269849
-5.80748 -0.030659 -0.00275142
-5.77158 -0.0310546 -0.00280574
-5.7357 -0.0314578 -0.00286149
-5.69984 -0.0318688 -0.00291872
-5.66399 -0.0322879 -0.00297748
-5.62815 -0.0327151 -0.00303782
-5.59233 -0.0331509 -0.0030998
-5.55653 -0.0335953 -0.00316347
-5.52074 -0.0340486 -0.00322889
-5.48497 -0.034511 -0.00329612
-5.4492 -0.0349829 -0.00336523
-5.41346 -0.0354644 -0.00343628
-5.37773 -0.0359559 -0.00350935
-5.34201 -0.0364576 -0.0035845
-5.30631 -0.0369697 -0.0036618
-5.27062 -0.0374927 -0.00374135
-5.23494 -0.0380268 -0.00382322
-5.19928 -0.0385723 -0.0039075
-5.16363 -0.0391296 -0.00399428
-5.128 -0.039699 -0.00408364
-5.09237 -0.0402808 -0.0041757
-5.05677 -0.0408755 -0.00427056
-5.02117 -0.0414834 -0.00436831
-4.98559 -0.042105 -0.00446909
-4.95002 -0.0427406 -0.00457299
-4.91446 -0.0433906 -0.00468016
-4.87892 -0.0440556 -0.00479072
-4.84339 -0.0447359 -0.0049048
-4.80787 -0.0454321 -0.00502255
-4.77237 -0.0461447 -0.00514412
-4.73687 -0.0468742 -0.00526968
-4.70139 -0.0476211 -0.00539938
-4.66592 -0.0483861 -0.00553339
-4.63046 -0.0491697 -0.00567192
-4.59502 -0.0499725 -0.00581514
-4.55958 -0.0507951 -0.00596326
-4.52416 -0.0516383 -0.00611651
-4.48875 -0.0525028 -0.00627509
-4.45335 -0.0533892 -0.00643926
-4.41797 -0.0542983 -0.00660926
-4.38259 -0.055231 -0.00678536
-4.34722 -0.0561881 -0.00696784
-4.31187 -0.0571704 -0.007157
-4.27653 -0.0581788 -0.00735315
-4.24119 -0.0592143 -0.00755662
-4.20587 -0.0602779 -0.00776776
-4.17056 -0.0613707 -0.00798694
-4.13526 -0.0624937 -0.00821457
-4.09997 -0.0636481 -0.00845105
-4.06469 -0.064835 -0.00869683
-4.02942 -0.0660558 -0.00895237
-3.99416 -0.0673117 -0.00921819
-3.95891 -0.0686041 -0.00949481
-3.92367 -0.0699346 -0.00978279
-3.88844 -0.0713046 -0.0100827
-3.85322 -0.0727158 -0.0103953
-3.81801 -0.0741697 -0.0107211
-3.7828 -0.0756684 -0.011061
-3.74761 -0.0772135 -0.0114157
-3.71243 -0.0788071 -0.011786
-3.67726 -0.0804513 -0.0121728
-3.64209 -0.0821482 -0.0125771
-3.60694 -0.0839003 -0.0129999
-3.57179 -0.08571 -0.0134422
-3.53665 -0.0875798 -0.0139054
-3.50152 -0.0895126 -0.0143906
-3.4664 -0.0915113 -0.0148991
-3.43129 -0.0935788 -0.0154325
-3.39619 -0.0957186 -0.0159923
-3.36109 -0.0979341 -0.0165803
-3.32601 -0.100229 -0.0171982
-3.29093 -0.102607 -0.017848
-3.25586 -0.105073 -0.0185319
-3.2208 -0.10763 -0.0192522
-3.18574 -0.110284 -0.0200114
-3.1507 -0.11304 -0.0208123
-3.11566 -0.115903 -0.0216579
-3.08063 -0.118879 -0.0225513
-3.0456 -0.121973 -0.0234962
-3.01059 -0.125193 -0.0244963
-2.97558 -0.128546 -0.025556
-2.94058 -0.132039 -0.0266799
-2.90558 -0.135679 -0.0278729
-2.87059 -0.139477 -0.0291408
-2.83561 -0.14344 -0.0304896
-2.80064 -0.14758 -0.0319261
-2.76567 -0.151907 -0.0334578
-2.73071 -0.156432 -0.0350931
-2.69576 -0.161168 -0.0368409
-2.66081 -0.16613 -0.0387116
-2.62587 -0.17133 -0.0407166
-2.59094 -0.176786 -0.0428683
-2.55601 -0.182515 -0.0451811
-2.52109 -0.188534 -0.0476708
-2.48617 -0.194866 -0.0503553
-2.45126 -0.201531 -0.0532545
-2.41636 -0.208554 -0.0563912
-2.38146 -0.21596 -0.059791
-2.34657 -0.223779 -0.0634832
-2.31168 -0.232042 -0.0675009
-2.2768 -0.240782 -0.071882
-2.24192 -0.250037 -0.07667
-2.20705 -0.259846 -0.0819149
-2.17219 -0.270255 -0.0876744
-2.13733 -0.281311 -0.0940152
-2.10247 -0.293066 -0.101015
-2.06762 -0.305577 -0.108764
-2.03278 -0.318906 -0.117369
-1.99794 -0.333118 -0.126954
-1.9631 -0.348284 -0.137666
-1.92827 -0.364478 -0.149681
-1.89345 -0.381778 -0.163206
-1.85862 -0.400261 -0.178491
-1.82381 -0.420003 -0.195834
-1.78899 -0.441071 -0.215597
-1.75419 -0.46352 -0.238216
-1.71938 -0.487373 -0.264222
-1.68458 -0.51261 -0.294261
-1.64979 -0.539133 -0.329119
-1.61499 -0.566729 -0.36975
-1.58021 -0.595 -0.417312
-1.54542 -0.623271 -0.473186
-1.51064 -0.650448 -0.538994
-1.47586 -0.674819 -0.616572
-1.44109 -0.69378 -0.707862
-1.40632 -0.703491 -0.814662
-1.37155 -0.698505 -0.938099
-1.33679 -0.671514 -1.07771
-1.30203 -0.613564 -1.23
-1.26727 -0.515277 -1.38673
-1.23251 -0.369708 -1.53357
-1.19776 -0.176721 -1.65086
-1.16301 0.0529602 -1.71804
-1.12827 0.297591 -1.72118
-1.09352 0.530325 -1.65947
-1.05878 0.728463 -1.54563
-1.02405 0.879972 -1.39989
-0.989309 0.983948 -1.24227
-0.954576 1.04681 -1.08778
-0.919844 1.07785 -0.945296
-0.885115 1.08613 -0.81873
-0.850388 1.07917 -0.708806
-0.815663 1.06262 -0.614516
-0.78094 1.04047 -0.534107
-0.746219 1.01546 -0.465634
-0.711499 0.989389 -0.407238
-0.676781 0.963406 -0.357271
-0.642065 0.938237 -0.314318
-0.60735 0.914311 -0.277195
-0.572637 0.891868 -0.244921
-0.537925 0.871024 -0.216686
-0.503214 0.851816 -0.191822
-0.468504 0.834234 -0.169779
-0.433796 0.818239 -0.150103
-0.399089 0.803775 -0.132415
-0.364382 0.790782 -0.116399
-0.329676 0.779196 -0.101789
-0.294972 0.768955 -0.0883586
-0.260267 0.760002 -0.0759155
-0.225564 0.752283 -0.0642929
-0.190861 0.745754 -0.053345
-0.156158 0.740373 -0.0429432
-0.121456 0.736108 -0.0329718
-0.0867541 0.732933 -0.0233253
-0.0520524 0.730827 -0.0139058
-0.0173508 0.729777 -0.00462048
0.0173508 0.729777 0.00462048
0.0520524 0.730827 0.0139058
0.0867541 0.732933 0.0233253
0.121456 0.736108 0.0329718
0.156158 0.740373 0.0429432
0.190861 0.745754 0.053345
0.225564 0.752283 0.0642929
0.260267 0.760002 0.0759155
0.294972 0.768955 0.0883586
0.329676 0.779196 0.101789
0.364382 0.790782 0.116399
0.399089 0.803775 0.132415
0.433796 0.818239 0.150103
0.468504 0.834234 0.169779
0.503214 0.851816 0.191822
0.537925 0.871024 0.216686
0.572637 0.891868 0.244921
0.60735 0.914311 0.277195
0.642065 0.938237 0.314318
0.676781 0.963406 0.357271
0.711499 0.989389 0.407238
0.746219 1.01546 0.465634
0.78094 1.04047 0.534107
0.815663 1.06262 0.614516
0.850388 1.07917 0.708806
0.885115 1.08613 0.81873
0.919844 1.07785 0.945296
0.954576 1.04681 1.08778
0.989309 0.983948 1.24227
1.02405 0.879972 1.39989
1.05878 0.728463 1.54563
1.09352 0.530325 1.65947
1.12827 0.297591 1.72118
1.16301 0.0529602 1.71804
1.19776 -0.176721 1.65086
1.23251 -0.369708 1.53357
1.26727 -0.515277 1.38673
1.30203 -0.613564 1.23
1.33679 -0.671514 1.07771
1.37155 -0.698505 0.938099
1.40632 -0.703491 0.814662
1.44109 -0.69378 0.707862
1.47586 -0.674819 0.616572
1.51064 -0.650448 0.538994
1.54542 -0.623271 0.473186
1.58021 -0.595 0.417312
1.61499 -0.566729 0.36975
1.64979 -0.539133 0.329119
1.68458 -0.51261 0.294261
1.71938 -0.487373 0.264222
1.75419 -0.46352 0.238216
1.78899 -0.441071 0.215597
1.82381 -0.420003 0.195834
1.85862 -0.400261 0.178491
1.89345 -0.381778 0.163206
1.92827 -0.364478 0.149681
1.9631 -0.348284 0.137666
1.99794 -0.333118 0.126954
2.03278 -0.318906 0.117369
2.06762 -0.305577 0.108764
2.10247 -0.293066 0.101015
2.13733 -0.281311 0.0940152
2.17219 -0.270255 0.0876744
2.20705 -0.259846 0.0819149
2.24192 -0.250037 0.07667
2.2768 -0.240782 0.071882
2.31168 -0.232042 0.0675009
2.34657 -0.223779 0.0634832
2.38146 -0.21596 0.059791
2.41636 -0.208554 0.0563912
2.45126 -0.201531 0.0532545
2.48617 -0.194866 0.0503553
2.52109 -0.188534 0.0476708
2.55601 -0.182515 0.0451811
2.59094 -0.176786 0.0428683
2.62587 -0.17133 0.0407166
2.66081 -0.16613 0.0387116
2.69576 -0.161168 0.0368409
2.73071 -0.156432 0.0350931
2.76567 -0.151907 0.0334578
2.80064 -0.14758 0.0319261
2.83561 -0.14344 0.0304896
2.87059 -0.139477 0.0291408
2.90558 -0.135679 0.0278729
2.94058 -0.132039 0.0266799
2.97558 -0.128546 0.025556
3.01059 -0.125193 0.0244963
3.0456 -0.121973 0.0234962
3.08063 -0.118879 0.0225513
3.11566 -0.115903 0.0216579
3.1507 -0.11304 0.0208123
3.18574 -0.110284 0.0200114
3.2208 -0.10763 0.0192522
3.25586 -0.105073 0.0185319
3.29093 -0.102607 0.017848
3.32601 -0.100229 0.0171982
3.36109 -0.0979341 0.0165803
3.39619 -0.0957186 0.0159923
3.43129 -0.0935788 0.0154325
3.4664 -0.0915113 0.0148991
3.50152 -0.0895126 0.0143906
3.53665 -0.0875798 0.0139054
3.57179 -0.08571 0.0134422
3.60694 -0.0839003 0.0129999
3.64209 -0.0821482 0.0125771
3.67726 -0.0804513 0.0121728
3.71243 -0.0788071 0.011786
3.74761 -0.0772135 0.0114157
3.7828 -0.0756684 0.011061
3.81801 -0.0741697 0.0107211
3.85322 -0.0727158 0.0103953
3.88844 -0.0713046 0.0100827
3.92367 -0.0699346 0.00978279
3.95891 -0.0686041 0.00949481
3.99416 -0.0673117 0.00921819
4.02942 -0.0660558 0.00895237
4.06469 -0.064835 0.00869683
4.09997 -0.0636481 0.00845105
4.13526 -0.0624937 0.00821457
4.17056 -0.0613707 0.00798694
4.20587 -0.0602779 0.00776776
4.24119 -0.0592143 0.00755662
4.27653 -0.0581788 0.00735315
4.31187 -0.0571704 0.007157
4.34722 -0.0561881 0.00696784
4.38259 -0.055231 0.00678536
4.41797 -0.0542983 0.00660926
4.45335 -0.0533892 0.00643926
4.48875 -0.0525028 0.00627509
4.52416 -0.0516383 0.00611651
4.55958 -0.0507951 0.00596326
4.59502 -0.0499725 0.00581514
4.63046 -0.0491697 0.00567192
4.66592 -0.0483861 0.00553339
4.70139 -0.0476211 0.00539938
4.73687 -0.0468742 0.00526968
4.77237 -0.0461447 0.00514412
4.80787 -0.0454321 0.00502255
4.84339 -0.0447359 0.0049048
4.87892 -0.0440556 0.00479072
4.91446 -0.0433906 0.00468016
4.95002 -0.0427406 0.00457299
4.98559 -0.042105 0.00446909
5.02117 -0.0414834 0.00436831
5.05677 -0.0408755 0.00427056
5.09237 -0.0402808 0.0041757
5.128 -0.039699 0.00408364
5.16363 -0.0391296 0.00399428
5.19928 -0.0385723 0.0039075
5.23494 -0.0380268 0.00382322
5.27062 -0.0374927 0.00374135
5.30631 -0.0369697 0.0036618
5.34201 -0.0364576 0.0035845
5.37773 -0.0359559 0.00350935
5.41346 -0.0354644 0.00343628
5.4492 -0.0349829 0.00336523
5.48497 -0.034511 0.00329612
5.52074 -0.0340486 0.00322889
5.55653 -0.0335953 0.00316347
5.59233 -0.0331509 0.0030998
5.62815 -0.0327151 0.00303782
5.66399 -0.0322879 0.00297748
5.69984 -0.0318688 0.00291872
5.7357 -0.0314578 0.00286149
5.77158 -0.0310546 0.00280574
5.80748 -0.030659 0.00275142
5.84339 -0.0302708 0.00269849
5.87932 -0.0298899 0.0026469
5.91526 -0.029516 0.0025966
5.95122 -0.0291489 0.00254757
5.9872 -0.0287886 0.00249976
6.02319 -0.0284349 0.00245313
6.05919 -0.0280875 0.00240764
6.09522 -0.0277464 0.00236326
6.13126 -0.0274113 0.00231995
6.16732 -0.0270822 0.00227769
6.20339 -0.0267589 0.00223644
6.23949 -0.0264412 0.00219617
6.27559 -0.0261291 0.00215686
6.31172 -0.0258223 0.00211846
6.34786 -0.0255208 0.00208097
6.38403 -0.0252245 0.00204434
6.42021 -0.0249332 0.00200856
6.4564 -0.0246469 0.0019736
6.49262 -0.0243653 0.00193944
6.52885 -0.0240885 0.00190605
6.5651 -0.0238162 0.00187342
6.60137 -0.0235484 0.00184152
6.63766 -0.023285 0.00181032
6.67397 -0.023026 0.00177982
6.71029 -0.0227711 0.00174999
6.74664 -0.0225203 0.00172082
6.783 -0.0222736 0.00169228
6.81938 -0.0220308 0.00166436
6.85579 -0.0217918 0.00163704
6.89221 -0.0215566 0.0016103
6.92865 -0.0213251 0.00158414
6.96511 -0.0210973 0.00155852
7.00159 -0.0208729 0.00153345
7.0381 -0.020652 0.00150891
7.07462 -0.0204346 0.00148488
7.11116 -0.0202204 0.00146134
7.14772 -0.0200095 0.00143829
7.18431 -0.0198018 0.00141572
7.22091 -0.0195972 0.0013936
7.25754 -0.0193956 0.00137194
7.29418 -0.0191971 0.00135071
7.33085 -0.0190015 0.00132991
7.36754 -0.0188088 0.00130953
7.40425 -0.0186189 0.00128955
7.44099 -0.0184318 0.00126997
7.47774 -0.0182474 0.00125077
7.51452 -0.0180656 0.00123195
7.55132 -0.0178865 0.0012135
7.58814 -0.01771 0.0011954
7.62498 -0.0175359 0.00117766
7.66185 -0.0173643 0.00116025
7.69874 -0.0171951 0.00114318
7.73566 -0.0170283 0.00112644
7.77259 -0.0168638 0.00111001
7.80955 -0.0167016 0.00109389
7.84654 -0.0165417 0.00107807
7.88355 -0.0163839 0.00106255
7.92058 -0.0162283 0.00104732
7.95763 -0.0160749 0.00103237
7.99471 -0.0159235 0.0010177
8.03182 -0.0157741 0.00100329
8.06895 -0.0156268 0.000989149
8.1061 -0.0154814 0.000975263
8.14328 -0.0153379 0.000961628
8.18049 -0.0151964 0.000948239
8.21772 -0.0150567 0.00093509
8.25497 -0.0149189 0.000922176
8.29226 -0.0147828 0.000909491
8.32956 -0.0146485 0.00089703
8.3669 -0.014516 0.000884789
8.40426 -0.0143852 0.000872762
8.44165 -0.014256 0.000860945
8.47906 -0.0141285 0.000849333
8.5165 -0.0140026 0.000837922
8.55397 -0.0138784 0.000826708
8.59146 -0.0137556 0.000815686
8.62899 -0.0136345 0.000804853
8.66654 -0.0135148 0.000794203
8.70412 -0.0133966 0.000783734
8.74172 -0.0132799 0.000773442
8.77936 -0.0131646 0.000763322
8.81702 -0.0130508 0.000753371
8.85471 -0.0129383 0.000743586
8.89244 -0.0128272 0.000733963
8.93019 -0.0127175 0.0007245
8.96797 -0.012609 0.000715191
9.00578 -0.0125019 0.000706036
9.04362 -0.0123961 0.000697029
9.08149 -0.0122915 0.000688169
9.11939 -0.0121882 0.000679452
9.15732 -0.012086 0.000670876
9.19528 -0.0119851 0.000662437
9.23327 -0.0118854 0.000654133
9.2713 -0.0117868 0.000645962
9.30935 -0.0116894 0.00063792
9.34744 -0.0115931 0.000630005
9.38556 -0.0114979 0.000622214
9.42371 -0.0114039 0.000614546
9.46189 -0.0113108 0.000606997
9.50011 -0.0112189 0.000599566
9.53836 -0.011128 0.00059225
9.57664 -0.0110381 0.000585046
9.61496 -0.0109492 0.000577954
9.65331 -0.0108614 0.000570969
9.69169 -0.0107745 0.000564092
9.73011 -0.0106885 0.000557319
9.76856 -0.0106036 0.000550649
9.80704 -0.0105195 0.000544079
9.84557 -0.0104364 0.000537607
9.88412 -0.0103542 0.000531233
9.92271 -0.0102729 0.000524954
9.96134 -0.0101925 0.000518768
10 -0.010113 0.000512674
10.0387 -0.0100343 0.000506669
10.0774 -0.00995641 0.000500753
10.1162 -0.0098794 0.000494923
10.155 -0.00980321 0.000489179
10.1939 -0.00972782 0.000483518
10.2328 -0.00965323 0.000477938
10.2717 -0.00957943 0.00047244
10.3106 -0.00950641 0.00046702
10.3496 -0.00943414 0.000461678
10.3887 -0.00936263 0.000456413
10.4278 -0.00929187 0.000451222
10.4669 -0.00922183 0.000446105
10.506 -0.00915251 0.00044106
10.5452 -0.00908391 0.000436086
10.5845 -0.00901601 0.000431182
10.6238 -0.0089488 0.000426346
10.6631 -0.00888227 0.000421578
10.7024 -0.00881641 0.000416876
10.7418 -0.00875122 0.000412239
10.7813 -0.00868668 0.000407666
10.8208 -0.00862279 0.000403155
10.8603 -0.00855953 0.000398707
10.8999 -0.0084969 0.000394319
10.9395 -0.00843489 0.000389991
10.9792 -0.00837349 0.000385721
11.0189 -0.0083127 0.000381509
11.0586 -0.0082525 0.000377354
11.0984 -0.00819288 0.000373254
11.1383 -0.00813385 0.00036921
11.1781 -0.00807538 0.000365219
11.2181 -0.00801748 0.000361281
11.2581 -0.00796014 0.000357396
11.2981 -0.00790334 0.000353561
11.3381 -0.00784709 0.000349777
11.3783 -0.00779137 0.000346043
11.4184 -0.00773618 0.000342357
11.4587 -0.00768151 0.000338719
11.4989 -0.00762735 0.000335129
11.5392 -0.0075737 0.000331585
11.5796 -0.00752055 0.000328086
11.62 -0.00746789 0.000324633
11.6605 -0.00741573 0.000321224
11.701 -0.00736404 0.000317858
11.7415 -0.00731283 0.000314535
11.7822 -0.00726209 0.000311255
11.8228 -0.00721182 0.000308015
11.8636 -0.007162 0.000304817
11.9043 -0.00711263 0.000301659
11.9452 -0.00706371 0.00029854
11.986 -0.00701523 0.00029546
12.027 -0.00696718 0.000292419
12.068 -0.00691957 0.000289415
12.109 -0.00687238 0.000286449
12.1501 -0.0068256 0.000283519
12.1913 -0.00677925 0.000280625
12.2325 -0.0067333 0.000277766
12.2738 -0.00668775 0.000274942
12.3151 -0.0066426 0.000272153
12.3565 -0.00659785 0.000269397
12.3979 -0.00655349 0.000266675
12.4394 -0.00650951 0.000263986
12.481 -0.00646591 0.000261329
12.5226 -0.00642268 0.000258704
12.5643 -0.00637983 0.00025611
12.6061 -0.00633734 0.000253547
12.6479 -0.00629521 0.000251015
12.6898 -0.00625344 0.000248512
12.7317 -0.00621203 0.000246039
12.7737 -0.00617096 0.000243595
12.8158 -0.00613023 0.00024118
12.8579 -0.00608985 0.000238793
12.9001 -0.0060498 0.000236434
12.9424 -0.00601009 0.000234102
12.9847 -0.0059707 0.000231797
13.0271 -0.00593164 0.000229519
13.0696 -0.0058929 0.000227267
13.1121 -0.00585448 0.000225041
13.1547 -0.00581637 0.00022284
13.1974 -0.00577857 0.000220664
13.2402 -0.00574107 0.000218513
13.283 -0.00570388 0.000216387
13.3259 -0.00566698 0.000214284
13.3689 -0.00563039 0.000212206
13.4119 -0.00559408 0.00021015
13.455 -0.00555806 0.000208118
13.4982 -0.00552233 0.000206108
13.5415 -0.00548688 0.000204121
13.5848 -0.0054517 0.000202155
13.6283 -0.00541681 0.000200212
13.6718 -0.00538218 0.00019829
13.7153 -0.00534783 0.000196389
13.759 -0.00531374 0.000194508
13.8028 -0.00527991 0.000192649
13.8466 -0.00524634 0.000190809
13.8905 -0.00521303 0.00018899
13.9345 -0.00517998 0.00018719
13.9786 -0.00514717 0.00018541
14.0227 -0.00511461 0.000183649
14.067 -0.0050823 0.000181906
14.1113 -0.00505023 0.000180183
14.1558 -0.0050184 0.000178477
14.2003 -0.00498681 0.00017679
14.2449 -0.00495545 0.000175121
14.2896 -0.00492433 0.000173469
14.3344 -0.00489343 0.000171835
14.3793 -0.00486276 0.000170218
14.4243 -0.00483232 0.000168617
14.4693 -0.00480209 0.000167034
14.5145 -0.00477208 0.000165467
14.5598 -0.00474229 0.000163916
14.6052 -0.00471272 0.000162381
14.6506 -0.00468335 0.000160862
14.6962 -0.0046542 0.000159358
14.7419 -0.00462525 0.00015787
14.7877 -0.00459651 0.000156397
14.8336 -0.00456797 0.000154939
14.8796 -0.00453962 0.000153496
14.9257 -0.00451148 0.000152067
14.9719 -0.00448353 0.000150653
15.0182 -0.00445577 0.000149252
15.0647 -0.00442821 0.000147866
15.1112 -0.00440083 0.000146494
15.1579 -0.00437364 0.000145135
15.2047 -0.00434663 0.00014379
15.2516 -0.00431981 0.000142458
15.2986 -0.00429316 0.000141139
15.3458 -0.0042667 0.000139833
15.393 -0.00424041 0.000138539
15.4404 -0.00421429 0.000137258
15.488 -0.00418835 0.00013599
15.5356 -0.00416257 0.000134734
15.5834 -0.00413697 0.00013349
15.6313 -0.00411152 0.000132258
15.6794 -0.00408625 0.000131037
15.7276 -0.00406113 0.000129828
15.7759 -0.00403618 0.000128631
15.8243 -0.00401138 0.000127445
15.873 -0.00398674 0.00012627
15.9217 -0.00396226 0.000125106
15.9706 -0.00393792 0.000123953
16.0197 -0.00391374 0.00012281
16.0689 -0.00388971 0.000121678
16.1182 -0.00386582 0.000120557
16.1677 -0.00384208 0.000119446
16.2174 -0.00381848 0.000118345
16.2672 -0.00379502 0.000117254
16.3172 -0.00377171 0.000116173
16.3674 -0.00374853 0.000115101
16.4177 -0.00372549 0.000114039
16.4682 -0.00370258 0.000112987
16.5189 -0.0036798 0.000111944
16.5697 -0.00365716 0.00011091
16.6208 -0.00363464 0.000109886
16.672 -0.00361226 0.00010887
16.7234 -0.00359 0.000107863
16.775 -0.00356786 0.000106865
16.8268 -0.00354584 0.000105876
16.8787 -0.00352395 0.000104895
16.9309 -0.00350217 0.000103922
16.9833 -0.00348051 0.000102958
17.0359 -0.00345897 0.000102001
17.0887 -0.00343754 0.000101053
17.1418 -0.00341622 0.000100113
17.195 -0.00339501 9.91804e-05
17.2485 -0.00337391 9.82555e-05
17.3022 -0.00335292 9.73382e-05
17.3562 -0.00333203 9.64284e-05
17.4104 -0.00331124 9.55259e-05
17.4648 -0.00329056 9.46306e-05
17.5195 -0.00326997 9.37424e-05
17.5744 -0.00324948 9.28613e-05
17.6296 -0.00322909 9.1987e-05
17.6851 -0.0032088 9.11196e-05
17.7408 -0.00318859 9.02588e-05
17.7969 -0.00316847 8.94046e-05
17.8532 -0.00314845 8.85569e-05
17.9098 -0.00312851 8.77155e-05
17.9667 -0.00310865 8.68803e-05
18.0239 -0.00308888 8.60513e-05
18.0815 -0.00306918 8.52283e-05
18.1393 -0.00304957 8.44113e-05
18.1975 -0.00303003 8.36e-05
18.256 -0.00301057 8.27944e-05
18.3149 -0.00299117 8.19945e-05
18.3742 -0.00297185 8.11999e-05
18.4338 -0.00295259 8.04108e-05
18.4938 -0.0029334 7.96269e-05
18.5542 -0.00291428 7.88481e-05
18.615 -0.00289521 7.80743e-05
18.6762 -0.0028762 7.73054e-05
18.7379 -0.00285724 7.65413e-05
18.8 -0.00283834 7.57818e-05
18.8625 -0.00281949 7.50268e-05
18.9255 -0.00280068 7.42762e-05
18.9891 -0.00278191 7.35299e-05
19.0531 -0.00276319 7.27876e-05
19.1177 -0.0027445 7.20494e-05
19.1828 -0.00272584 7.1315e-05
19.2484 -0.00270722 7.05842e-05
19.3147 -0.00268862 6.9857e-05
19.3816 -0.00267004 6.91331e-05
19.4491 -0.00265148 6.84124e-05
19.5173 -0.00263293 6.76947e-05
19.5862 -0.00261438 6.69798e-05
19.6558 -0.00259584 6.62676e-05
19.7262 -0.0025773 6.55577e-05
19.7974 -0.00255874 6.48501e-05
19.8694 -0.00254017 6.41444e-05
19.9423 -0.00252158 6.34404e-05
20.0162 -0.00250295 6.27378e-05
20.091 -0.00248429 6.20363e-05
20.1669 -0.00246557 6.13357e-05
20.244 -0.00244679 6.06355e-05
20.3222 -0.00242795 5.99353e-05
20.4016 -0.00240901 5.92347e-05
20.4825 -0.00238998 5.85333e-05
20.5648 -0.00237084 5.78305e-05
20.6487 -0.00235156 5.71256e-05
20.7344 -0.00233212 5.6418e-05
20.8219 -0.00231251 5.57068e-05
20.9115 -0.00229268 5.4991e-05
21.0034 -0.00227261 5.42696e-05
21.0979 -0.00225225 5.35412e-05
21.1952 -0.00223156 5.28041e-05
21.2959 -0.00221046 5.20561e-05
21.4004 -0.00218888 5.12947e-05
21.5093 -0.0021667 5.05162e-05
21.6237 -0.00214378 4.97159e-05
21.7448 -0.00211991 4.88868e-05
21.8747 -0.00209476 4.80185e-05
22.0165 -0.00206779 4.70932e-05
22.1768 -0.00203794 4.6076e-05
22.3723 -0.00200241 4.48748e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.75Lambda0.5Nc1ClassicOneLoop/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.333333
#Lambda=0.5
#Beta=0.666667
#Nc=1
#QUANTUM=0

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=1024 aX=2 aP=0.5

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.5/LambdaOverBeta0.75Lambda0.5Nc1ClassicOneLoop/SigmaAOneLoop.txt <==
-22.3723 -0.374996 -4.82136e-19
-22.1768 -0.374996 -4.82136e-19
-22.0165 -0.374996 -4.82136e-19
-21.8747 -0.374996 -4.82136e-19
-21.7448 -0.374996 -4.82136e-19
-21.6237 -0.374996 -4.82136e-19
-21.5093 -0.374996 -4.82136e-19
-21.4004 -0.374996 -4.82136e-19
-21.2959 -0.374996 -4.82136e-19
-21.1952 -0.374996 -4.82136e-19
-21.0979 -0.374996 -4.82136e-19
-21.0034 -0.374996 -4.82136e-19
-20.9115 -0.374996 -4.82136e-19
-20.8219 -0.374996 -4.82136e-19
-20.7344 -0.374996 -4.82136e-19
-20.6487 -0.374996 -4.82136e-19
-20.5648 -0.374996 -4.82136e-19
-20.4825 -0.374996 -4.82136e-19
-20.4016 -0.374996 -4.82136e-19
-20.3222 -0.374996 -4.82136e-19
-20.244 -0.374996 -4.82136e-19
-20.1669 -0.374996 -4.82136e-19
-20.091 -0.374996 -4.82136e-19
-20.0162 -0.374996 -4.82136e-19
-19.9423 -0.374996 -4.82136e-19
-19.8694 -0.374996 -4.82136e-19
-19.7974 -0.374996 -4.82136e-19
-19.7262 -0.374996 -4.82136e-19
-19.6558 -0.374996 -4.82136e-19
-19.5862 -0.374996 -4.82136e-19
-19.5173 -0.374996 -4.82136e-19
-19.4491 -0.374996 -4.82136e-19
-19.3816 -0.374996 -4.82136e-19
-19.3147 -0.374996 -4.82136e-19
-19.2484 -0.374996 -4.82136e-19
-19.1828 -0.374996 -4.82136e-19
-19.1177 -0.374996 -4.82136e-19
-19.0531 -0.374996 -4.82136e-19
-18.9891 -0.374996 -4.82136e-19
-18.9255 -0.374996 -4.82136e-19
-18.8625 -0.374996 -4.82136e-19
-18.8 -0.374996 -4.82136e-19
-18.7379 -0.374996 -4.82136e-19
-18.6762 -0.374996 -4.82136e-19
-18.615 -0.374996 -4.82136e-19
-18.5542 -0.374996 -4.82136e-19
-18.4938 -0.374996 -4.82136e-19
-18.4338 -0.374996 -4.82136e-19
-18.3742 -0.374996 -4.82136e-19
-18.3149 -0.374996 -4.82136e-19
-18.256 -0.374996 -4.82136e-19
-18.1975 -0.374996 -4.82136e-19
-18.1393 -0.374996 -4.82136e-19
-18.0815 -0.374996 -4.82136e-19
-18.0239 -0.374996 -4.82136e-19
-17.9667 -0.374996 -4.82136e-19
-17.9098 -0.374996 -4.82136e-19
-17.8532 -0.374996 -4.82136e-19
-17.7969 -0.374996 -4.82136e-19
-17.7408 -0.374996 -4.82136e-19
-17.6851 -0.374996 -4.82136e-19
-17.6296 -0.374996 -4.82136e-19
-17.5744 -0.374996 -4.82136e-19
-17.5195 -0.374996 -4.82136e-19
-17.4648 -0.374996 -4.82136e-19
-17.4104 -0.374996 -4.82136e-19
-17.3562 -0.374996 -4.82136e-19
-17.3022 -0.374996 -4.82136e-19
-17.2485 -0.374996 -4.82136e-19
-17.195 -0.374996 -4.82136e-19
-17.1418 -0.374996 -4.82136e-19
-17.0887 -0.374996 -4.82136e-19
-17.0359 -0.374996 -4.82136e-19
-16.9833 -0.374996 -4.82136e-19
-16.9309 -0.374996 -4.82136e-19
-16.8787 -0.374996 -4.82136e-19
-16.8268 -0.374996 -4.82136e-19
-16.775 -0.374996 -4.82136e-19
-16.7234 -0.374996 -4.82136e-19
-16.672 -0.374996 -4.82136e-19
-16.6208 -0.374996 -4.82136e-19
-16.5697 -0.374996 -4.82136e-19
-16.5189 -0.374996 -4.82136e-19
-16.4682 -0.374996 -4.82136e-19
-16.4177 -0.374996 -4.82136e-19
-16.3674 -0.374996 -4.82136e-19
-16.3172 -0.374996 -4.82136e-19
-16.2672 -0.374996 -4.82136e-19
-16.2174 -0.374996 -4.82136e-19
-16.1677 -0.374996 -4.82136e-19
-16.1182 -0.374996 -4.82136e-19
-16.0689 -0.374996 -4.82136e-19
-16.0197 -0.374996 -4.82136e-19
-15.9706 -0.374996 -4.82136e-19
-15.9217 -0.374996 -4.82136e-19
-15.873 -0.374996 -4.82136e-19
-15.8243 -0.374996 -4.82136e-19
-15.7759 -0.374996 -4.82136e-19
-15.7276 -0.374996 -4.82136e-19
-15.6794 -0.374996 -4.82136e-19
-15.6313 -0.374996 -4.82136e-19
-15.5834 -0.374996 -4.82136e-19
-15.5356 -0.374996 -4.82136e-19
-15.488 -0.374996 -4.82136e-19
-15.4404 -0.374996 -4.82136e-19
-15.393 -0.374996 -4.82136e-19
-15.3458 -0.374996 -4.82136e-19
-15.2986 -0.374996 -4.82136e-19
-15.2516 -0.374996 -4.82136e-19
-15.2047 -0.374996 -4.82136e-19
-15.1579 -0.374996 -4.82136e-19
-15.1112 -0.374996 -4.82136e-19
-15.0647 -0.374996 -4.82136e-19
-15.0182 -0.374996 -4.82136e-19
-14.9719 -0.374996 -4.82136e-19
-14.9257 -0.374996 -4.82136e-19
-14.8796 -0.374996 -4.82136e-19
-14.8336 -0.374996 -4.82136e-19
-14.7877 -0.374996 -4.82136e-19
-14.7419 -0.374996 -4.82136e-19
-14.6962 -0.374996 -4.82136e-19
-14.6506 -0.374996 -4.82136e-19
-14.6052 -0.374996 -4.82136e-19
-14.5598 -0.374996 -4.82136e-19
-14.5145 -0.374996 -4.82136e-19
-14.4693 -0.374996 -4.82136e-19
-14.4243 -0.374996 -4.82136e-19
-14.3793 -0.374996 -4.82136e-19
-14.3344 -0.374996 -4.82136e-19
-14.2896 -0.374996 -4.82136e-19
-14.2449 -0.374996 -4.82136e-19
-14.2003 -0.374996 -4.82136e-19
-14.1558 -0.374996 -4.82136e-19
-14.1113 -0.374996 -4.82136e-19
-14.067 -0.374996 -4.82136e-19
-14.0227 -0.374996 -4.82136e-19
-13.9786 -0.374996 -4.82136e-19
-13.9345 -0.374996 -4.82136e-19
-13.8905 -0.374996 -4.82136e-19
-13.8466 -0.374996 -4.82136e-19
-13.8028 -0.374996 -4.82136e-19
-13.759 -0.374996 -4.82136e-19
-13.7153 -0.374996 -4.82136e-19
-13.6718 -0.374996 -4.82136e-19
-13.6283 -0.374996 -4.82136e-19
-13.5848 -0.374996 -4.82136e-19
-13.5415 -0.374996 -4.82136e-19
-13.4982 -0.374996 -4.82136e-19
-13.455 -0.374996 -4.82136e-19
-13.4119 -0.374996 -4.82136e-19
-13.3689 -0.374996 -4.82136e-19
-13.3259 -0.374996 -4.82136e-19
-13.283 -0.374996 -4.82136e-19
-13.2402 -0.374996 -4.82136e-19
-13.1974 -0.374996 -4.82136e-19
-13.1547 -0.374996 -4.82136e-19
-13.1121 -0.374996 -4.82136e-19
-13.0696 -0.374996 -4.82136e-19
-13.0271 -0.374996 -4.82136e-19
-12.9847 -0.374996 -4.82136e-19
-12.9424 -0.374996 -4.82136e-19
-12.9001 -0.374996 -4.82136e-19
-12.8579 -0.374996 -4.82136e-19
-12.8158 -0.374996 -4.82136e-19
-12.7737 -0.374996 -4.82136e-19
-12.7317 -0.374996 -4.82136e-19
-12.6898 -0.374996 -4.82136e-19
-12.6479 -0.374996 -4.82136e-19
-12.6061 -0.374996 -4.82136e-19
-12.5643 -0.374996 -4.82136e-19
-12.5226 -0.374996 -4.82136e-19
-12.481 -0.374996 -4.82136e-19
-12.4394 -0.374996 -4.82136e-19
-12.3979 -0.374996 -4.82136e-19
-12.3565 -0.374996 -4.82136e-19
-12.3151 -0.374996 -4.82136e-19
-12.2738 -0.374996 -4.82136e-19
-12.2325 -0.374996 -4.82136e-19
-12.1913 -0.374996 -4.82136e-19
-12.1501 -0.374996 -4.82136e-19
-12.109 -0.374996 -4.82136e-19
-12.068 -0.374996 -4.82136e-19
-12.027 -0.374996 -4.82136e-19
-11.986 -0.374996 -4.82136e-19
-11.9452 -0.374996 -4.82136e-19
-11.9043 -0.374996 -4.82136e-19
-11.8636 -0.374996 -4.82136e-19
-11.8228 -0.374996 -4.82136e-19
-11.7822 -0.374996 -4.82136e-19
-11.7415 -0.374996 -4.82136e-19
-11.701 -0.374996 -4.82136e-19
-11.6605 -0.374996 -4.82136e-19
-11.62 -0.374996 -4.82136e-19
-11.5796 -0.374996 -4.82136e-19
-11.5392 -0.374996 -4.82136e-19
-11.4989 -0.374996 -4.82136e-19
-11.4587 -0.374996 -4.82136e-19
-11.4184 -0.374996 -4.82136e-19
-11.3783 -0.374996 -4.82136e-19
-11.3381 -0.374996 -4.82136e-19
-11.2981 -0.374996 -4.82136e-19
-11.2581 -0.374996 -4.82136e-19
-11.2181 -0.374996 -4.82136e-19
-11.1781 -0.374996 -4.82136e-19
-11.1383 -0.374996 -4.82136e-19
-11.0984 -0.374996 -4.82136e-19
-11.0586 -0.374996 -4.82136e-19
-11.0189 -0.374996 -4.82136e-19
-10.9792 -0.374996 -4.82136e-19
-10.9395 -0.374996 -4.82136e-19
-10.8999 -0.374996 -4.82136e-19
-10.8603 -0.374996 -4.82136e-19
-10.8208 -0.374996 -4.82136e-19
-10.7813 -0.374996 -4.82136e-19
-10.7418 -0.374996 -4.82136e-19
-10.7024 -0.374996 -4.82136e-19
-10.6631 -0.374996 -4.82136e-19
-10.6238 -0.374996 -4.82136e-19
-10.5845 -0.374996 -4.82136e-19
-10.5452 -0.374996 -4.82136e-19
-10.506 -0.374996 -4.82136e-19
-10.4669 -0.374996 -4.82136e-19
-10.4278 -0.374996 -4.82136e-19
-10.3887 -0.374996 -4.82136e-19
-10.3496 -0.374996 -4.82136e-19
-10.3106 -0.374996 -4.82136e-19
-10.2717 -0.374996 -4.82136e-19
-10.2328 -0.374996 -4.82136e-19
-10.1939 -0.374996 -4.82136e-19
-10.155 -0.374996 -4.82136e-19
-10.1162 -0.374996 -4.82136e-19
-10.0774 -0.374996 -4.82136e-19
-10.0387 -0.374996 -4.82136e-19
-10 -0.374996 -4.82136e-19
-9.96134 -0.374996 -4.82136e-19
-9.92271 -0.374996 -4.82136e-19
-9.88412 -0.374996 -4.82136e-19
-9.84557 -0.374996 -4.82136e-19
-9.80704 -0.374996 -4.82136e-19
-9.76856 -0.374996 -4.82136e-19
-9.73011 -0.374996 -4.82136e-19
-9.69169 -0.374996 -4.82136e-19
-9.65331 -0.374996 -4.82136e-19
-9.61496 -0.374996 -4.82136e-19
-9.57664 -0.374996 -4.82136e-19
-9.53836 -0.374996 -4.82136e-19
-9.50011 -0.374996 -4.82136e-19
-9.46189 -0.374996 -4.82136e-19
-9.42371 -0.374996 -4.82136e-19
-9.38556 -0.374996 -4.82136e-19
-9.34744 -0.374996 -4.82136e-19
-9.30935 -0.374996 -4.82136e-19
-9.2713 -0.374996 -4.82136e-19
-9.23327 -0.374996 -4.82136e-19
-9.19528 -0.374996 -4.82136e-19
-9.15732 -0.374996 -4.82136e-19
-9.11939 -0.374996 -4.82136e-19
-9.08149 -0.374996 -4.82136e-19
-9.04362 -0.374996 -4.82136e-19
-9.00578 -0.374996 -4.82136e-19
-8.96797 -0.374996 -4.82136e-19
-8.93019 -0.374996 -4.82136e-19
-8.89244 -0.374996 -4.82136e-19
-8.85471 -0.374996 -4.82136e-19
-8.81702 -0.374996 -4.82136e-19
-8.77936 -0.374996 -4.82136e-19
-8.74172 -0.374996 -4.82136e-19
-8.70412 -0.374996 -4.82136e-19
-8.66654 -0.374996 -4.82136e-19
-8.62899 -0.374996 -4.82136e-19
-8.59146 -0.374996 -4.82136e-19
-8.55397 -0.374996 -4.82136e-19
-8.5165 -0.374996 -4.82136e-19
-8.47906 -0.374996 -4.82136e-19
-8.44165 -0.374996 -4.82136e-19
-8.40426 -0.374996 -4.82136e-19
-8.3669 -0.374996 -4.82136e-19
-8.32956 -0.374996 -4.82136e-19
-8.29226 -0.374996 -4.82136e-19
-8.25497 -0.374996 -4.82136e-19
-8.21772 -0.374996 -4.82136e-19
-8.18049 -0.374996 -4.82136e-19
-8.14328 -0.374996 -4.82136e-19
-8.1061 -0.374996 -4.82136e-19
-8.06895 -0.374996 -4.82136e-19
-8.03182 -0.374996 -4.82136e-19
-7.99471 -0.374996 -4.82136e-19
-7.95763 -0.374996 -4.82136e-19
-7.92058 -0.374996 -4.82136e-19
-7.88355 -0.374996 -4.82136e-19
-7.84654 -0.374996 -4.82136e-19
-7.80955 -0.374996 -4.82136e-19
-7.77259 -0.374996 -4.82136e-19
-7.73566 -0.374996 -4.82136e-19
-7.69874 -0.374996 -4.82136e-19
-7.66185 -0.374996 -4.82136e-19
-7.62498 -0.374996 -4.82136e-19
-7.58814 -0.374996 -4.82136e-19
-7.55132 -0.374996 -4.82136e-19
-7.51452 -0.374996 -4.82136e-19
-7.47774 -0.374996 -4.82136e-19
-7.44099 -0.374996 -4.82136e-19
-7.40425 -0.374996 -4.82136e-19
-7.36754 -0.374996 -4.82136e-19
-7.33085 -0.374996 -4.82136e-19
-7.29418 -0.374996 -4.82136e-19
-7.25754 -0.374996 -4.82136e-19
-7.22091 -0.374996 -4.82136e-19
-7.18431 -0.374996 -4.82136e-19
-7.14772 -0.374996 -4.82136e-19
-7.11116 -0.374996 -4.82136e-19
-7.07462 -0.374996 -4.82136e-19
-7.0381 -0.374996 -4.82136e-19
-7.00159 -0.374996 -4.82136e-19
-6.96511 -0.374996 -4.82136e-19
-6.92865 -0.374996 -4.82136e-19
-6.89221 -0.374996 -4.82136e-19
-6.85579 -0.374996 -4.82136e-19
-6.81938 -0.374996 -4.82136e-19
-6.783 -0.374996 -4.82136e-19
-6.74664 -0.374996 -4.82136e-19
-6.71029 -0.374996 -4.82136e-19
-6.67397 -0.374996 -4.82136e-19
-6.63766 -0.374996 -4.82136e-19
-6.60137 -0.374996 -4.82136e-19
-6.5651 -0.374996 -4.82136e-19
-6.52885 -0.374996 -4.82136e-19
-6.49262 -0.374996 -4.82136e-19
-6.4564 -0.374996 -4.82136e-19
-6.42021 -0.374996 -4.82136e-19
-6.38403 -0.374996 -4.82136e-19
-6.34786 -0.374996 -4.82136e-19
-6.31172 -0.374996 -4.82136e-19
-6.27559 -0.374996 -4.82136e-19
-6.23949 -0.374996 -4.82136e-19
-6.20339 -0.374996 -4.82136e-19
-6.16732 -0.374996 -4.82136e-19
-6.13126 -0.374996 -4.82136e-19
-6.09522 -0.374996 -4.82136e-19
-6.05919 -0.374996 -4.82136e-19
-6.02319 -0.374996 -4.82136e-19
-5.9872 -0.374996 -4.82136e-19
-5.95122 -0.374996 -4.82136e-19
-5.91526 -0.374996 -4.82136e-19
-5.87932 -0.374996 -4.82136e-19
-5.84339 -0.374996 -4.82136e-19
-5.80748 -0.374996 -4.82136e-19
-5.77158 -0.374996 -4.82136e-19
-5.7357 -0.374996 -4.82136e-19
-5.69984 -0.374996 -4.82136e-19
-5.66399 -0.374996 -4.82136e-19
-5.62815 -0.374996 -4.82136e-19
-5.59233 -0.374996 -4.82136e-19
-5.55653 -0.374996 -4.82136e-19
-5.52074 -0.374996 -4.82136e-19
-5.48497 -0.374996 -4.82136e-19
-5.4492 -0.374996 -4.82136e-19
-5.41346 -0.374996 -4.82136e-19
-5.37773 -0.374996 -4.82136e-19
-5.34201 -0.374996 -4.82136e-19
-5.30631 -0.374996 -4.82136e-19
-5.27062 -0.374996 -4.82136e-19
-5.23494 -0.374996 -4.82136e-19
-5.19928 -0.374996 -4.82136e-19
-5.16363 -0.374996 -4.82136e-19
-5.128 -0.374996 -4.82136e-19
-5.09237 -0.374996 -4.82136e-19
-5.05677 -0.374996 -4.82136e-19
-5.02117 -0.374996 -4.82136e-19
-4.98559 -0.374996 -4.82136e-19
-4.95002 -0.374996 -4.82136e-19
-4.91446 -0.374996 -4.82136e-19
-4.87892 -0.374996 -4.82136e-19
-4.84339 -0.374996 -4.82136e-19
-4.80787 -0.374996 -4.82136e-19
-4.77237 -0.374996 -4.82136e-19
-4.73687 -0.374996 -4.82136e-19
-4.70139 -0.374996 -4.82136e-19
-4.66592 -0.374996 -4.82136e-19
-4.63046 -0.374996 -4.82136e-19
-4.59502 -0.374996 -4.82136e-19
-4.55958 -0.374996 -4.82136e-19
-4.52416 -0.374996 -4.82136e-19
-4.48875 -0.374996 -4.82136e-19
-4.45335 -0.374996 -4.82136e-19
-4.41797 -0.374996 -4.82136e-19
-4.38259 -0.374996 -4.82136e-19
-4.34722 -0.374996 -4.82136e-19
-4.31187 -0.374996 -4.82136e-19
-4.27653 -0.374996 -4.82136e-19
-4.24119 -0.374996 -4.82136e-19
-4.20587 -0.374996 -4.82136e-19
-4.17056 -0.374996 -4.82136e-19
-4.13526 -0.374996 -4.82136e-19
-4.09997 -0.374996 -4.82136e-19
-4.06469 -0.374996 -4.82136e-19
-4.02942 -0.374996 -4.82136e-19
-3.99416 -0.374996 -4.82136e-19
-3.95891 -0.374996 -4.82136e-19
-3.92367 -0.374996 -4.82136e-19
-3.88844 -0.374996 -4.82136e-19
-3.85322 -0.374996 -4.82136e-19
-3.81801 -0.374996 -4.82136e-19
-3.7828 -0.374996 -4.82136e-19
-3.74761 -0.374996 -4.82136e-19
-3.71243 -0.374996 -4.82136e-19
-3.67726 -0.374996 -4.82136e-19
-3.64209 -0.374996 -4.82136e-19
-3.60694 -0.374996 -4.82136e-19
-3.57179 -0.374996 -4.82136e-19
-3.53665 -0.374996 -4.82136e-19
-3.50152 -0.374996 -4.82136e-19
-3.4664 -0.374996 -4.82136e-19
-3.43129 -0.374996 -4.82136e-19
-3.39619 -0.374996 -4.82136e-19
-3.36109 -0.374996 -4.82136e-19
-3.32601 -0.374996 -4.82136e-19
-3.29093 -0.374996 -4.82136e-19
-3.25586 -0.374996 -4.82136e-19
-3.2208 -0.374996 -4.82136e-19
-3.18574 -0.374996 -4.82136e-19
-3.1507 -0.374996 -4.82136e-19
-3.11566 -0.374996 -4.82136e-19
-3.08063 -0.374996 -4.82136e-19
-3.0456 -0.374996 -4.82136e-19
-3.01059 -0.374996 -4.82136e-19
-2.97558 -0.374996 -4.82136e-19
-2.94058 -0.374996 -4.82136e-19
-2.90558 -0.374996 -4.82136e-19
-2.87059 -0.374996 -4.82136e-19
-2.83561 -0.374996 -4.82136e-19
-2.80064 -0.374996 -4.82136e-19
-2.76567 -0.374996 -4.82136e-19
-2.73071 -0.374996 -4.82136e-19
-2.69576 -0.374996 -4.82136e-19
-2.66081 -0.374996 -4.82136e-19
-2.62587 -0.374996 -4.82136e-19
-2.59094 -0.374996 -4.82136e-19
-2.55601 -0.374996 -4.82136e-19
-2.52109 -0.374996 -4.82136e-19
-2.48617 -0.374996 -4.82136e-19
-2.45126 -0.374996 -4.82136e-19
-2.41636 -0.374996 -4.82136e-19
-2.38146 -0.374996 -4.82136e-19
-2.34657 -0.374996 -4.82136e-19
-2.31168 -0.374996 -4.82136e-19
-2.2768 -0.374996 -4.82136e-19
-2.24192 -0.374996 -4.82136e-19
-2.20705 -0.374996 -4.82136e-19
-2.17219 -0.374996 -4.82136e-19
-2.13733 -0.374996 -4.82136e-19
-2.10247 -0.374996 -4.82136e-19
-2.06762 -0.374996 -4.82136e-19
-2.03278 -0.374996 -4.82136e-19
-1.99794 -0.374996 -4.82136e-19
-1.9631 -0.374996 -4.82136e-19
-1.92827 -0.374996 -4.82136e-19
-1.89345 -0.374996 -4.82136e-19
-1.85862 -0.374996 -4.82136e-19
-1.82381 -0.374996 -4.82136e-19
-1.78899 -0.374996 -4.82136e-19
-1.75419 -0.374996 -4.82136e-19
-1.71938 -0.374996 -4.82136e-19
-1.68458 -0.374996 -4.82136e-19
-1.64979 -0.374996 -4.82136e-19
-1.61499 -0.374996 -4.82136e-19
-1.58021 -0.374996 -4.82136e-19
-1.54542 -0.374996 -4.82136e-19
-1.51064 -0.374996 -4.82136e-19
-1.47586 -0.374996 -4.82136e-19
-1.44109 -0.374996 -4.82136e-19
-1.40632 -0.374996 -4.82136e-19
-1.37155 -0.374996 -4.82136e-19
-1.33679 -0.374996 -4.82136e-19
-1.30203 -0.374996 -4.82136e-19
-1.26727 -0.374996 -4.82136e-19
-1.23251 -0.374996 -4.82136e-19
-1.19776 -0.374996 -4.82136e-19
-1.16301 -0.374996 -4.82136e-19
-1.12827 -0.374996 -4.82136e-19
-1.09352 -0.374996 -4.82136e-19
-1.05878 -0.374996 -4.82136e-19
-1.02405 -0.374996 -4.82136e-19
-0.989309 -0.374996 -4.82136e-19
-0.954576 -0.374996 -4.82136e-19
-0.919844 -0.374996 -4.82136e-19
-0.885115 -0.374996 -4.82136e-19
-0.850388 -0.374996 -4.82136e-19
-0.815663 -0.374996 -4.82136e-19
-0.78094 -0.374996 -4.82136e-19
-0.746219 -0.374996 -4.82136e-19
-0.711499 -0.374996 -4.82136e-19
-0.676781 -0.374996 -4.82136e-19
-0.642065 -0.374996 -4.82136e-19
-0.60735 -0.374996 -4.82136e-19
-0.572637 -0.374996 -4.82136e-19
-0.537925 -0.374996 -4.82136e-19
-0.503214 -0.374996 -4.82136e-19
-0.468504 -0.374996 -4.82136e-19
-0.433796 -0.374996 -4.82136e-19
-0.399089 -0.374996 -4.82136e-19
-0.364382 -0.374996 -4.82136e-19
-0.329676 -0.374996 -4.82136e-19
-0.294972 -0.374996 -4.82136e-19
-0.260267 -0.374996 -4.82136e-19
-0.225564 -0.374996 -4.82136e-19
-0.190861 -0.374996 -4.82136e-19
-0.156158 -0.374996 -4.82136e-19
-0.121456 -0.374996 -4.82136e-19
-0.0867541 -0.374996 -4.82136e-19
-0.0520524 -0.374996 -4.82136e-19
-0.0173508 -0.374996 -4.82136e-19
0.0173508 -0.374996 -4.82136e-19
0.0520524 -0.374996 -4.82136e-19
0.0867541 -0.374996 -4.82136e-19
0.121456 -0.374996 -4.82136e-19
0.156158 -0.374996 -4.82136e-19
0.190861 -0.374996 -4.82136e-19
0.225564 -0.374996 -4.82136e-19
0.260267 -0.374996 -4.82136e-19
0.294972 -0.374996 -4.82136e-19
0.329676 -0.374996 -4.82136e-19
0.364382 -0.374996 -4.82136e-19
0.399089 -0.374996 -4.82136e-19
0.433796 -0.374996 -4.82136e-19
0.468504 -0.374996 -4.82136e-19
0.503214 -0.374996 -4.82136e-19
0.537925 -0.374996 -4.82136e-19
0.572637 -0.374996 -4.82136e-19
0.60735 -0.374996 -4.82136e-19
0.642065 -0.374996 -4.82136e-19
0.676781 -0.374996 -4.82136e-19
0.711499 -0.374996 -4.82136e-19
0.746219 -0.374996 -4.82136e-19
0.78094 -0.374996 -4.82136e-19
0.815663 -0.374996 -4.82136e-19
0.850388 -0.374996 -4.82136e-19
0.885115 -0.374996 -4.82136e-19
0.919844 -0.374996 -4.82136e-19
0.954576 -0.374996 -4.82136e-19
0.989309 -0.374996 -4.82136e-19
1.02405 -0.374996 -4.82136e-19
1.05878 -0.374996 -4.82136e-19
1.09352 -0.374996 -4.82136e-19
1.12827 -0.374996 -4.82136e-19
1.16301 -0.374996 -4.82136e-19
1.19776 -0.374996 -4.82136e-19
1.23251 -0.374996 -4.82136e-19
1.26727 -0.374996 -4.82136e-19
1.30203 -0.374996 -4.82136e-19
1.33679 -0.374996 -4.82136e-19
1.37155 -0.374996 -4.82136e-19
1.40632 -0.374996 -4.82136e-19
1.44109 -0.374996 -4.82136e-19
1.47586 -0.374996 -4.82136e-19
1.51064 -0.374996 -4.82136e-19
1.54542 -0.374996 -4.82136e-19
1.58021 -0.374996 -4.82136e-19
1.61499 -0.374996 -4.82136e-19
1.64979 -0.374996 -4.82136e-19
1.68458 -0.374996 -4.82136e-19
1.71938 -0.374996 -4.82136e-19
1.75419 -0.374996 -4.82136e-19
1.78899 -0.374996 -4.82136e-19
1.82381 -0.374996 -4.82136e-19
1.85862 -0.374996 -4.82136e-19
1.89345 -0.374996 -4.82136e-19
1.92827 -0.374996 -4.82136e-19
1.9631 -0.374996 -4.82136e-19
1.99794 -0.374996 -4.82136e-19
2.03278 -0.374996 -4.82136e-19
2.06762 -0.374996 -4.82136e-19
2.10247 -0.374996 -4.82136e-19
2.13733 -0.374996 -4.82136e-19
2.17219 -0.374996 -4.82136e-19
2.20705 -0.374996 -4.82136e-19
2.24192 -0.374996 -4.82136e-19
2.2768 -0.374996 -4.82136e-19
2.31168 -0.374996 -4.82136e-19
2.34657 -0.374996 -4.82136e-19
2.38146 -0.374996 -4.82136e-19
2.41636 -0.374996 -4.82136e-19
2.45126 -0.374996 -4.82136e-19
2.48617 -0.374996 -4.82136e-19
2.52109 -0.374996 -4.82136e-19
2.55601 -0.374996 -4.82136e-19
2.59094 -0.374996 -4.82136e-19
2.62587 -0.374996 -4.82136e-19
2.66081 -0.374996 -4.82136e-19
2.69576 -0.374996 -4.82136e-19
2.73071 -0.374996 -4.82136e-19
2.76567 -0.374996 -4.82136e-19
2.80064 -0.374996 -4.82136e-19
2.83561 -0.374996 -4.82136e-19
2.87059 -0.374996 -4.82136e-19
2.90558 -0.374996 -4.82136e-19
2.94058 -0.374996 -4.82136e-19
2.97558 -0.374996 -4.82136e-19
3.01059 -0.374996 -4.82136e-19
3.0456 -0.374996 -4.82136e-19
3.08063 -0.374996 -4.82136e-19
3.11566 -0.374996 -4.82136e-19
3.1507 -0.374996 -4.82136e-19
3.18574 -0.374996 -4.82136e-19
3.2208 -0.374996 -4.82136e-19
3.25586 -0.374996 -4.82136e-19
3.29093 -0.374996 -4.82136e-19
3.32601 -0.374996 -4.82136e-19
3.36109 -0.374996 -4.82136e-19
3.39619 -0.374996 -4.82136e-19
3.43129 -0.374996 -4.82136e-19
3.4664 -0.374996 -4.82136e-19
3.50152 -0.374996 -4.82136e-19
3.53665 -0.374996 -4.82136e-19
3.57179 -0.374996 -4.82136e-19
3.60694 -0.374996 -4.82136e-19
3.64209 -0.374996 -4.82136e-19
3.67726 -0.374996 -4.82136e-19
3.71243 -0.374996 -4.82136e-19
3.74761 -0.374996 -4.82136e-19
3.7828 -0.374996 -4.82136e-19
3.81801 -0.374996 -4.82136e-19
3.85322 -0.374996 -4.82136e-19
3.88844 -0.374996 -4.82136e-19
3.92367 -0.374996 -4.82136e-19
3.95891 -0.374996 -4.82136e-19
3.99416 -0.374996 -4.82136e-19
4.02942 -0.374996 -4.82136e-19
4.06469 -0.374996 -4.82136e-19
4.09997 -0.374996 -4.82136e-19
4.13526 -0.374996 -4.82136e-19
4.17056 -0.374996 -4.82136e-19
4.20587 -0.374996 -4.82136e-19
4.24119 -0.374996 -4.82136e-19
4.27653 -0.374996 -4.82136e-19
4.31187 -0.374996 -4.82136e-19
4.34722 -0.374996 -4.82136e-19
4.38259 -0.374996 -4.82136e-19
4.41797 -0.374996 -4.82136e-19
4.45335 -0.374996 -4.82136e-19
4.48875 -0.374996 -4.82136e-19
4.52416 -0.374996 -4.82136e-19
4.55958 -0.374996 -4.82136e-19
4.59502 -0.374996 -4.82136e-19
4.63046 -0.374996 -4.82136e-19
4.66592 -0.374996 -4.82136e-19
4.70139 -0.374996 -4.82136e-19
4.73687 -0.374996 -4.82136e-19
4.77237 -0.374996 -4.82136e-19
4.80787 -0.374996 -4.82136e-19
4.84339 -0.374996 -4.82136e-19
4.87892 -0.374996 -4.82136e-19
4.91446 -0.374996 -4.82136e-19
4.95002 -0.374996 -4.82136e-19
4.98559 -0.374996 -4.82136e-19
5.02117 -0.374996 -4.82136e-19
5.05677 -0.374996 -4.82136e-19
5.09237 -0.374996 -4.82136e-19
5.128 -0.374996 -4.82136e-19
5.16363 -0.374996 -4.82136e-19
5.19928 -0.374996 -4.82136e-19
5.23494 -0.374996 -4.82136e-19
5.27062 -0.374996 -4.82136e-19
5.30631 -0.374996 -4.82136e-19
5.34201 -0.374996 -4.82136e-19
5.37773 -0.374996 -4.82136e-19
5.41346 -0.374996 -4.82136e-19
5.4492 -0.374996 -4.82136e-19
5.48497 -0.374996 -4.82136e-19
5.52074 -0.374996 -4.82136e-19
5.55653 -0.374996 -4.82136e-19
5.59233 -0.374996 -4.82136e-19
5.62815 -0.374996 -4.82136e-19
5.66399 -0.374996 -4.82136e-19
5.69984 -0.374996 -4.82136e-19
5.7357 -0.374996 -4.82136e-19
5.77158 -0.374996 -4.82136e-19
5.80748 -0.374996 -4.82136e-19
5.84339 -0.374996 -4.82136e-19
5.87932 -0.374996 -4.82136e-19
5.91526 -0.374996 -4.82136e-19
5.95122 -0.374996 -4.82136e-19
5.9872 -0.374996 -4.82136e-19
6.02319 -0.374996 -4.82136e-19
6.05919 -0.374996 -4.82136e-19
6.09522 -0.374996 -4.82136e-19
6.13126 -0.374996 -4.82136e-19
6.16732 -0.374996 -4.82136e-19
6.20339 -0.374996 -4.82136e-19
6.23949 -0.374996 -4.82136e-19
6.27559 -0.374996 -4.82136e-19
6.31172 -0.374996 -4.82136e-19
6.34786 -0.374996 -4.82136e-19
6.38403 -0.374996 -4.82136e-19
6.42021 -0.374996 -4.82136e-19
6.4564 -0.374996 -4.82136e-19
6.49262 -0.374996 -4.82136e-19
6.52885 -0.374996 -4.82136e-19
6.5651 -0.374996 -4.82136e-19
6.60137 -0.374996 -4.82136e-19
6.63766 -0.374996 -4.82136e-19
6.67397 -0.374996 -4.82136e-19
6.71029 -0.374996 -4.82136e-19
6.74664 -0.374996 -4.82136e-19
6.783 -0.374996 -4.82136e-19
6.81938 -0.374996 -4.82136e-19
6.85579 -0.374996 -4.82136e-19
6.89221 -0.374996 -4.82136e-19
6.92865 -0.374996 -4.82136e-19
6.96511 -0.374996 -4.82136e-19
7.00159 -0.374996 -4.82136e-19
7.0381 -0.374996 -4.82136e-19
7.07462 -0.374996 -4.82136e-19
7.11116 -0.374996 -4.82136e-19
7.14772 -0.374996 -4.82136e-19
7.18431 -0.374996 -4.82136e-19
7.22091 -0.374996 -4.82136e-19
7.25754 -0.374996 -4.82136e-19
7.29418 -0.374996 -4.82136e-19
7.33085 -0.374996 -4.82136e-19
7.36754 -0.374996 -4.82136e-19
7.40425 -0.374996 -4.82136e-19
7.44099 -0.374996 -4.82136e-19
7.47774 -0.374996 -4.82136e-19
7.51452 -0.374996 -4.82136e-19
7.55132 -0.374996 -4.82136e-19
7.58814 -0.374996 -4.82136e-19
7.62498 -0.374996 -4.82136e-19
7.66185 -0.374996 -4.82136e-19
7.69874 -0.374996 -4.82136e-19
7.73566 -0.374996 -4.82136e-19
7.77259 -0.374996 -4.82136e-19
7.80955 -0.374996 -4.82136e-19
7.84654 -0.374996 -4.82136e-19
7.88355 -0.374996 -4.82136e-19
7.92058 -0.374996 -4.82136e-19
7.95763 -0.374996 -4.82136e-19
7.99471 -0.374996 -4.82136e-19
8.03182 -0.374996 -4.82136e-19
8.06895 -0.374996 -4.82136e-19
8.1061 -0.374996 -4.82136e-19
8.14328 -0.374996 -4.82136e-19
8.18049 -0.374996 -4.82136e-19
8.21772 -0.374996 -4.82136e-19
8.25497 -0.374996 -4.82136e-19
8.29226 -0.374996 -4.82136e-19
8.32956 -0.374996 -4.82136e-19
8.3669 -0.374996 -4.82136e-19
8.40426 -0.374996 -4.82136e-19
8.44165 -0.374996 -4.82136e-19
8.47906 -0.374996 -4.82136e-19
8.5165 -0.374996 -4.82136e-19
8.55397 -0.374996 -4.82136e-19
8.59146 -0.374996 -4.82136e-19
8.62899 -0.374996 -4.82136e-19
8.66654 -0.374996 -4.82136e-19
8.70412 -0.374996 -4.82136e-19
8.74172 -0.374996 -4.82136e-19
8.77936 -0.374996 -4.82136e-19
8.81702 -0.374996 -4.82136e-19
8.85471 -0.374996 -4.82136e-19
8.89244 -0.374996 -4.82136e-19
8.93019 -0.374996 -4.82136e-19
8.96797 -0.374996 -4.82136e-19
9.00578 -0.374996 -4.82136e-19
9.04362 -0.374996 -4.82136e-19
9.08149 -0.374996 -4.82136e-19
9.11939 -0.374996 -4.82136e-19
9.15732 -0.374996 -4.82136e-19
9.19528 -0.374996 -4.82136e-19
9.23327 -0.374996 -4.82136e-19
9.2713 -0.374996 -4.82136e-19
9.30935 -0.374996 -4.82136e-19
9.34744 -0.374996 -4.82136e-19
9.38556 -0.374996 -4.82136e-19
9.42371 -0.374996 -4.82136e-19
9.46189 -0.374996 -4.82136e-19
9.50011 -0.374996 -4.82136e-19
9.53836 -0.374996 -4.82136e-19
9.57664 -0.374996 -4.82136e-19
9.61496 -0.374996 -4.82136e-19
9.65331 -0.374996 -4.82136e-19
9.69169 -0.374996 -4.82136e-19
9.73011 -0.374996 -4.82136e-19
9.76856 -0.374996 -4.82136e-19
9.80704 -0.374996 -4.82136e-19
9.84557 -0.374996 -4.82136e-19
9.88412 -0.374996 -4.82136e-19
9.92271 -0.374996 -4.82136e-19
9.96134 -0.374996 -4.82136e-19
10 -0.374996 -4.82136e-19
10.0387 -0.374996 -4.82136e-19
10.0774 -0.374996 -4.82136e-19
10.1162 -0.374996 -4.82136e-19
10.155 -0.374996 -4.82136e-19
10.1939 -0.374996 -4.82136e-19
10.2328 -0.374996 -4.82136e-19
10.2717 -0.374996 -4.82136e-19
10.3106 -0.374996 -4.82136e-19
10.3496 -0.374996 -4.82136e-19
10.3887 -0.374996 -4.82136e-19
10.4278 -0.374996 -4.82136e-19
10.4669 -0.374996 -4.82136e-19
10.506 -0.374996 -4.82136e-19
10.5452 -0.374996 -4.82136e-19
10.5845 -0.374996 -4.82136e-19
10.6238 -0.374996 -4.82136e-19
10.6631 -0.374996 -4.82136e-19
10.7024 -0.374996 -4.82136e-19
10.7418 -0.374996 -4.82136e-19
10.7813 -0.374996 -4.82136e-19
10.8208 -0.374996 -4.82136e-19
10.8603 -0.374996 -4.82136e-19
10.8999 -0.374996 -4.82136e-19
10.9395 -0.374996 -4.82136e-19
10.9792 -0.374996 -4.82136e-19
11.0189 -0.374996 -4.82136e-19
11.0586 -0.374996 -4.82136e-19
11.0984 -0.374996 -4.82136e-19
11.1383 -0.374996 -4.82136e-19
11.1781 -0.374996 -4.82136e-19
11.2181 -0.374996 -4.82136e-19
11.2581 -0.374996 -4.82136e-19
11.2981 -0.374996 -4.82136e-19
11.3381 -0.374996 -4.82136e-19
11.3783 -0.374996 -4.82136e-19
11.4184 -0.374996 -4.82136e-19
11.4587 -0.374996 -4.82136e-19
11.4989 -0.374996 -4.82136e-19
11.5392 -0.374996 -4.82136e-19
11.5796 -0.374996 -4.82136e-19
11.62 -0.374996 -4.82136e-19
11.6605 -0.374996 -4.82136e-19
11.701 -0.374996 -4.82136e-19
11.7415 -0.374996 -4.82136e-19
11.7822 -0.374996 -4.82136e-19
11.8228 -0.374996 -4.82136e-19
11.8636 -0.374996 -4.82136e-19
11.9043 -0.374996 -4.82136e-19
11.9452 -0.374996 -4.82136e-19
11.986 -0.374996 -4.82136e-19
12.027 -0.374996 -4.82136e-19
12.068 -0.374996 -4.82136e-19
12.109 -0.374996 -4.82136e-19
12.1501 -0.374996 -4.82136e-19
12.1913 -0.374996 -4.82136e-19
12.2325 -0.374996 -4.82136e-19
12.2738 -0.374996 -4.82136e-19
12.3151 -0.374996 -4.82136e-19
12.3565 -0.374996 -4.82136e-19
12.3979 -0.374996 -4.82136e-19
12.4394 -0.374996 -4.82136e-19
12.481 -0.374996 -4.82136e-19
12.5226 -0.374996 -4.82136e-19
12.5643 -0.374996 -4.82136e-19
12.6061 -0.374996 -4.82136e-19
12.6479 -0.374996 -4.82136e-19
12.6898 -0.374996 -4.82136e-19
12.7317 -0.374996 -4.82136e-19
12.7737 -0.374996 -4.82136e-19
12.8158 -0.374996 -4.82136e-19
12.8579 -0.374996 -4.82136e-19
12.9001 -0.374996 -4.82136e-19
12.9424 -0.374996 -4.82136e-19
12.9847 -0.374996 -4.82136e-19
13.0271 -0.374996 -4.82136e-19
13.0696 -0.374996 -4.82136e-19
13.1121 -0.374996 -4.82136e-19
13.1547 -0.374996 -4.82136e-19
13.1974 -0.374996 -4.82136e-19
13.2402 -0.374996 -4.82136e-19
13.283 -0.374996 -4.82136e-19
13.3259 -0.374996 -4.82136e-19
13.3689 -0.374996 -4.82136e-19
13.4119 -0.374996 -4.82136e-19
13.455 -0.374996 -4.82136e-19
13.4982 -0.374996 -4.82136e-19
13.5415 -0.374996 -4.82136e-19
13.5848 -0.374996 -4.82136e-19
13.6283 -0.374996 -4.82136e-19
13.6718 -0.374996 -4.82136e-19
13.7153 -0.374996 -4.82136e-19
13.759 -0.374996 -4.82136e-19
13.8028 -0.374996 -4.82136e-19
13.8466 -0.374996 -4.82136e-19
13.8905 -0.374996 -4.82136e-19
13.9345 -0.374996 -4.82136e-19
13.9786 -0.374996 -4.82136e-19
14.0227 -0.374996 -4.82136e-19
14.067 -0.374996 -4.82136e-19
14.1113 -0.374996 -4.82136e-19
14.1558 -0.374996 -4.82136e-19
14.2003 -0.374996 -4.82136e-19
14.2449 -0.374996 -4.82136e-19
14.2896 -0.374996 -4.82136e-19
14.3344 -0.374996 -4.82136e-19
14.3793 -0.374996 -4.82136e-19
14.4243 -0.374996 -4.82136e-19
14.4693 -0.374996 -4.82136e-19
14.5145 -0.374996 -4.82136e-19
14.5598 -0.374996 -4.82136e-19
14.6052 -0.374996 -4.82136e-19
14.6506 -0.374996 -4.82136e-19
14.6962 -0.374996 -4.82136e-19
14.7419 -0.374996 -4.82136e-19
14.7877 -0.374996 -4.82136e-19
14.8336 -0.374996 -4.82136e-19
14.8796 -0.374996 -4.82136e-19
14.9257 -0.374996 -4.82136e-19
14.9719 -0.374996 -4.82136e-19
15.0182 -0.374996 -4.82136e-19
15.0647 -0.374996 -4.82136e-19
15.1112 -0.374996 -4.82136e-19
15.1579 -0.374996 -4.82136e-19
15.2047 -0.374996 -4.82136e-19
15.2516 -0.374996 -4.82136e-19
15.2986 -0.374996 -4.82136e-19
15.3458 -0.374996 -4.82136e-19
15.393 -0.374996 -4.82136e-19
15.4404 -0.374996 -4.82136e-19
15.488 -0.374996 -4.82136e-19
15.5356 -0.374996 -4.82136e-19
15.5834 -0.374996 -4.82136e-19
15.6313 -0.374996 -4.82136e-19
15.6794 -0.374996 -4.82136e-19
15.7276 -0.374996 -4.82136e-19
15.7759 -0.374996 -4.82136e-19
15.8243 -0.374996 -4.82136e-19
15.873 -0.374996 -4.82136e-19
15.9217 -0.374996 -4.82136e-19
15.9706 -0.374996 -4.82136e-19
16.0197 -0.374996 -4.82136e-19
16.0689 -0.374996 -4.82136e-19
16.1182 -0.374996 -4.82136e-19
16.1677 -0.374996 -4.82136e-19
16.2174 -0.374996 -4.82136e-19
16.2672 -0.374996 -4.82136e-19
16.3172 -0.374996 -4.82136e-19
16.3674 -0.374996 -4.82136e-19
16.4177 -0.374996 -4.82136e-19
16.4682 -0.374996 -4.82136e-19
16.5189 -0.374996 -4.82136e-19
16.5697 -0.374996 -4.82136e-19
16.6208 -0.374996 -4.82136e-19
16.672 -0.374996 -4.82136e-19
16.7234 -0.374996 -4.82136e-19
16.775 -0.374996 -4.82136e-19
16.8268 -0.374996 -4.82136e-19
16.8787 -0.374996 -4.82136e-19
16.9309 -0.374996 -4.82136e-19
16.9833 -0.374996 -4.82136e-19
17.0359 -0.374996 -4.82136e-19
17.0887 -0.374996 -4.82136e-19
17.1418 -0.374996 -4.82136e-19
17.195 -0.374996 -4.82136e-19
17.2485 -0.374996 -4.82136e-19
17.3022 -0.374996 -4.82136e-19
17.3562 -0.374996 -4.82136e-19
17.4104 -0.374996 -4.82136e-19
17.4648 -0.374996 -4.82136e-19
17.5195 -0.374996 -4.82136e-19
17.5744 -0.374996 -4.82136e-19
17.6296 -0.374996 -4.82136e-19
17.6851 -0.374996 -4.82136e-19
17.7408 -0.374996 -4.82136e-19
17.7969 -0.374996 -4.82136e-19
17.8532 -0.374996 -4.82136e-19
17.9098 -0.374996 -4.82136e-19
17.9667 -0.374996 -4.82136e-19
18.0239 -0.374996 -4.82136e-19
18.0815 -0.374996 -4.82136e-19
18.1393 -0.374996 -4.82136e-19
18.1975 -0.374996 -4.82136e-19
18.256 -0.374996 -4.82136e-19
18.3149 -0.374996 -4.82136e-19
18.3742 -0.374996 -4.82136e-19
18.4338 -0.374996 -4.82136e-19
18.4938 -0.374996 -4.82136e-19
18.5542 -0.374996 -4.82136e-19
18.615 -0.374996 -4.82136e-19
18.6762 -0.374996 -4.82136e-19
18.7379 -0.374996 -4.82136e-19
18.8 -0.374996 -4.82136e-19
18.8625 -0.374996 -4.82136e-19
18.9255 -0.374996 -4.82136e-19
18.9891 -0.374996 -4.82136e-19
19.0531 -0.374996 -4.82136e-19
19.1177 -0.374996 -4.82136e-19
19.1828 -0.374996 -4.82136e-19
19.2484 -0.374996 -4.82136e-19
19.3147 -0.374996 -4.82136e-19
19.3816 -0.374996 -4.82136e-19
19.4491 -0.374996 -4.82136e-19
19.5173 -0.374996 -4.82136e-19
19.5862 -0.374996 -4.82136e-19
19.6558 -0.374996 -4.82136e-19
19.7262 -0.374996 -4.82136e-19
19.7974 -0.374996 -4.82136e-19
19.8694 -0.374996 -4.82136e-19
19.9423 -0.374996 -4.82136e-19
20.0162 -0.374996 -4.82136e-19
20.091 -0.374996 -4.82136e-19
20.1669 -0.374996 -4.82136e-19
20.244 -0.374996 -4.82136e-19
20.3222 -0.374996 -4.82136e-19
20.4016 -0.374996 -4.82136e-19
20.4825 -0.374996 -4.82136e-19
20.5648 -0.374996 -4.82136e-19
20.6487 -0.374996 -4.82136e-19
20.7344 -0.374996 -4.82136e-19
20.8219 -0.374996 -4.82136e-19
20.9115 -0.374996 -4.82136e-19
21.0034 -0.374996 -4.82136e-19
21.0979 -0.374996 -4.82136e-19
21.1952 -0.374996 -4.82136e-19
21.2959 -0.374996 -4.82136e-19
21.4004 -0.374996 -4.82136e-19
21.5093 -0.374996 -4.82136e-19
21.6237 -0.374996 -4.82136e-19
21.7448 -0.374996 -4.82136e-19
21.8747 -0.374996 -4.82136e-19
22.0165 -0.374996 -4.82136e-19
22.1768 -0.374996 -4.82136e-19
22.3723 -0.374996 -4.82136e-19


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.75Lambda0.5Nc1ClassicOneLoop/SigmaATwoLoop.txt <==
-22.3723 -0.234487 1.83075e-05
-22.1768 -0.234565 1.19261e-05
-22.0165 -0.234613 1.71047e-05
-21.8747 -0.234652 1.31485e-05
-21.7448 -0.234684 1.69293e-05
-21.6237 -0.234712 1.38077e-05
-21.5093 -0.234738 1.69404e-05
-21.4004 -0.234764 1.42807e-05
-21.2959 -0.234788 1.7021e-05
-21.1952 -0.234812 1.46659e-05
-21.0979 -0.234837 1.71404e-05
-21.0034 -0.234862 1.50138e-05
-20.9115 -0.234886 1.7307e-05
-20.8219 -0.234911 1.53771e-05
-20.7344 -0.234934 1.75541e-05
-20.6487 -0.234956 1.5803e-05
-20.5648 -0.234977 1.78985e-05
-20.4825 -0.234995 1.62924e-05
-20.4016 -0.235011 1.83058e-05
-20.3222 -0.235025 1.68003e-05
-20.244 -0.235037 1.87249e-05
-20.1669 -0.235048 1.72932e-05
-20.091 -0.235057 1.91366e-05
-20.0162 -0.235066 1.77688e-05
-19.9423 -0.235074 1.95434e-05
-19.8694 -0.235082 1.8234e-05
-19.7974 -0.235089 1.99498e-05
-19.7262 -0.235096 1.8694e-05
-19.6558 -0.235103 2.03588e-05
-19.5862 -0.235109 1.91522e-05
-19.5173 -0.235116 2.07723e-05
-19.4491 -0.235122 1.96107e-05
-19.3816 -0.235128 2.11912e-05
-19.3147 -0.235134 2.00711e-05
-19.2484 -0.23514 2.16159e-05
-19.1828 -0.235146 2.05343e-05
-19.1177 -0.235152 2.20471e-05
-19.0531 -0.235157 2.10011e-05
-18.9891 -0.235163 2.24848e-05
-18.9255 -0.235169 2.14723e-05
-18.8625 -0.235175 2.29295e-05
-18.8 -0.23518 2.19482e-05
-18.7379 -0.235186 2.33813e-05
-18.6762 -0.235192 2.24294e-05
-18.615 -0.235198 2.38405e-05
-18.5542 -0.235203 2.29163e-05
-18.4938 -0.235209 2.43072e-05
-18.4338 -0.235215 2.34094e-05
-18.3742 -0.23522 2.47818e-05
-18.3149 -0.235226 2.3909e-05
-18.256 -0.235232 2.52643e-05
-18.1975 -0.235238 2.44155e-05
-18.1393 -0.235243 2.57552e-05
-18.0815 -0.235249 2.49292e-05
-18.0239 -0.235255 2.62545e-05
-17.9667 -0.235261 2.54505e-05
-17.9098 -0.235267 2.67625e-05
-17.8532 -0.235273 2.59797e-05
-17.7969 -0.235279 2.72795e-05
-17.7408 -0.235285 2.65171e-05
-17.6851 -0.23529 2.78058e-05
-17.6296 -0.235296 2.70631e-05
-17.5744 -0.235302 2.83415e-05
-17.5195 -0.235308 2.7618e-05
-17.4648 -0.235315 2.8887e-05
-17.4104 -0.235321 2.81821e-05
-17.3562 -0.235327 2.94426e-05
-17.3022 -0.235333 2.87558e-05
-17.2485 -0.235339 3.00085e-05
-17.195 -0.235345 2.93394e-05
-17.1418 -0.235351 3.05849e-05
-17.0887 -0.235358 2.99331e-05
-17.0359 -0.235364 3.11723e-05
-16.9833 -0.23537 3.05375e-05
-16.9309 -0.235377 3.17709e-05
-16.8787 -0.235383 3.11527e-05
-16.8268 -0.23539 3.2381e-05
-16.775 -0.235396 3.17791e-05
-16.7234 -0.235403 3.30029e-05
-16.672 -0.235409 3.24172e-05
-16.6208 -0.235416 3.36371e-05
-16.5697 -0.235422 3.30672e-05
-16.5189 -0.235429 3.42837e-05
-16.4682 -0.235436 3.37296e-05
-16.4177 -0.235442 3.49432e-05
-16.3674 -0.235449 3.44047e-05
-16.3172 -0.235456 3.5616e-05
-16.2672 -0.235463 3.50928e-05
-16.2174 -0.23547 3.63023e-05
-16.1677 -0.235477 3.57944e-05
-16.1182 -0.235484 3.70027e-05
-16.0689 -0.235491 3.651e-05
-16.0197 -0.235498 3.77174e-05
-15.9706 -0.235505 3.72398e-05
-15.9217 -0.235512 3.84468e-05
-15.873 -0.235519 3.79844e-05
-15.8243 -0.235527 3.91915e-05
-15.7759 -0.235534 3.87441e-05
-15.7276 -0.235541 3.99519e-05
-15.6794 -0.235549 3.95195e-05
-15.6313 -0.235556 4.07283e-05
-15.5834 -0.235564 4.0311e-05
-15.5356 -0.235571 4.15212e-05
-15.488 -0.235579 4.1119e-05
-15.4404 -0.235587 4.23312e-05
-15.393 -0.235594 4.19441e-05
-15.3458 -0.235602 4.31586e-05
-15.2986 -0.23561 4.27867e-05
-15.2516 -0.235618 4.40041e-05
-15.2047 -0.235626 4.36474e-05
-15.1579 -0.235634 4.48681e-05
-15.1112 -0.235642 4.45268e-05
-15.0647 -0.23565 4.57511e-05
-15.0182 -0.235658 4.54253e-05
-14.9719 -0.235666 4.66538e-05
-14.9257 -0.235674 4.63436e-05
-14.8796 -0.235683 4.75768e-05
-14.8336 -0.235691 4.72823e-05
-14.7877 -0.2357 4.85205e-05
-14.7419 -0.235708 4.82419e-05
-14.6962 -0.235717 4.94856e-05
-14.6506 -0.235725 4.92231e-05
-14.6052 -0.235734 5.04728e-05
-14.5598 -0.235743 5.02266e-05
-14.5145 -0.235752 5.14827e-05
-14.4693 -0.235761 5.1253e-05
-14.4243 -0.23577 5.2516e-05
-14.3793 -0.235779 5.2303e-05
-14.3344 -0.235788 5.35734e-05
-14.2896 -0.235797 5.33774e-05
-14.2449 -0.235806 5.46557e-05
-14.2003 -0.235816 5.44769e-05
-14.1558 -0.235825 5.57636e-05
-14.1113 -0.235835 5.56023e-05
-14.067 -0.235844 5.68979e-05
-14.0227 -0.235854 5.67543e-05
-13.9786 -0.235863 5.80593e-05
-13.9345 -0.235873 5.79339e-05
-13.8905 -0.235883 5.92489e-05
-13.8466 -0.235893 5.91419e-05
-13.8028 -0.235903 6.04674e-05
-13.759 -0.235913 6.03792e-05
-13.7153 -0.235923 6.17157e-05
-13.6718 -0.235934 6.16467e-05
-13.6283 -0.235944 6.29948e-05
-13.5848 -0.235955 6.29454e-05
-13.5415 -0.235965 6.43057e-05
-13.4982 -0.235976 6.42763e-05
-13.455 -0.235986 6.56494e-05
-13.4119 -0.235997 6.56405e-05
-13.3689 -0.236008 6.70269e-05
-13.3259 -0.236019 6.70389e-05
-13.283 -0.23603 6.84394e-05
-13.2402 -0.236041 6.84728e-05
-13.1974 -0.236053 6.9888e-05
-13.1547 -0.236064 6.99433e-05
-13.1121 -0.236075 7.13738e-05
-13.0696 -0.236087 7.14516e-05
-13.0271 -0.236099 7.28982e-05
-12.9847 -0.23611 7.2999e-05
-12.9424 -0.236122 7.44624e-05
-12.9001 -0.236134 7.45868e-05
-12.8579 -0.236146 7.60677e-05
-12.8158 -0.236159 7.62163e-05
-12.7737 -0.236171 7.77155e-05
-12.7317 -0.236183 7.7889e-05
-12.6898 -0.236196 7.94073e-05
-12.6479 -0.236208 7.96064e-05
-12.6061 -0.236221 8.11446e-05
-12.5643 -0.236234 8.137e-05
-12.5226 -0.236247 8.29289e-05
-12.481 -0.23626 8.31813e-05
-12.4394 -0.236273 8.47619e-05
-12.3979 -0.236287 8.50422e-05
-12.3565 -0.2363 8.66453e-05
-12.3151 -0.236314 8.69542e-05
-12.2738 -0.236327 8.85809e-05
-12.2325 -0.236341 8.89193e-05
-12.1913 -0.236355 9.05705e-05
-12.1501 -0.236369 9.09393e-05
-12.109 -0.236383 9.2616e-05
-12.068 -0.236398 9.30161e-05
-12.027 -0.236412 9.47195e-05
-11.986 -0.236427 9.5152e-05
-11.9452 -0.236442 9.68831e-05
-11.9043 -0.236457 9.7349e-05
-11.8636 -0.236472 9.91089e-05
-11.8228 -0.236487 9.96093e-05
-11.7822 -0.236502 0.000101399
-11.7415 -0.236518 0.000101935
-11.701 -0.236534 0.000103757
-11.6605 -0.236549 0.00010433
-11.62 -0.236565 0.000106184
-11.5796 -0.236582 0.000106795
-11.5392 -0.236598 0.000108683
-11.4989 -0.236614 0.000109333
-11.4587 -0.236631 0.000111256
-11.4184 -0.236648 0.000111948
-11.3783 -0.236665 0.000113908
-11.3381 -0.236682 0.000114641
-11.2981 -0.236699 0.00011664
-11.2581 -0.236717 0.000117417
-11.2181 -0.236734 0.000119457
-11.1781 -0.236752 0.000120279
-11.1383 -0.23677 0.00012236
-11.0984 -0.236789 0.000123229
-11.0586 -0.236807 0.000125354
-11.0189 -0.236826 0.000126272
-10.9792 -0.236844 0.000128443
-10.9395 -0.236864 0.000129411
-10.8999 -0.236883 0.000131629
-10.8603 -0.236902 0.00013265
-10.8208 -0.236922 0.000134918
-10.7813 -0.236942 0.000135994
-10.7418 -0.236962 0.000138313
-10.7024 -0.236982 0.000139445
-10.6631 -0.237003 0.000141818
-10.6238 -0.237023 0.00014301
-10.5845 -0.237044 0.000145439
-10.5452 -0.237066 0.000146692
-10.506 -0.237087 0.000149181
-10.4669 -0.237109 0.000150498
-10.4278 -0.237131 0.000153047
-10.3887 -0.237153 0.000154431
-10.3496 -0.237175 0.000157045
-10.3106 -0.237198 0.000158497
-10.2717 -0.237221 0.000161179
-10.2328 -0.237244 0.000162703
-10.1939 -0.237267 0.000165455
-10.155 -0.237291 0.000167055
-10.1162 -0.237315 0.00016988
-10.0774 -0.23734 0.000171559
-10.0387 -0.237364 0.00017446
-10 -0.237389 0.000176221
-9.96134 -0.237414 0.000179203
-9.92271 -0.23744 0.00018105
-9.88412 -0.237465 0.000184116
-9.84557 -0.237492 0.000186052
-9.80704 -0.237518 0.000189206
-9.76856 -0.237545 0.000191236
-9.73011 -0.237572 0.000194483
-9.69169 -0.237599 0.00019661
-9.65331 -0.237627 0.000199954
-9.61496 -0.237655 0.000202183
-9.57664 -0.237683 0.000205629
-9.53836 -0.237712 0.000207965
-9.50011 -0.237741 0.000211517
-9.46189 -0.237771 0.000213966
-9.42371 -0.2378 0.00021763
-9.38556 -0.237831 0.000220197
-9.34744 -0.237861 0.000223978
-9.30935 -0.237892 0.000226668
-9.2713 -0.237924 0.000230573
-9.23327 -0.237956 0.000233392
-9.19528 -0.237988 0.000237427
-9.15732 -0.23802 0.000240382
-9.11939 -0.238054 0.000244553
-9.08149 -0.238087 0.000247651
-9.04362 -0.238121 0.000251966
-9.00578 -0.238155 0.000255213
-8.96797 -0.23819 0.000259679
-8.93019 -0.238226 0.000263085
-8.89244 -0.238261 0.00026771
-8.85471 -0.238298 0.000271281
-8.81702 -0.238335 0.000276074
-8.77936 -0.238372 0.000279821
-8.74172 -0.23841 0.00028479
-8.70412 -0.238448 0.000288721
-8.66654 -0.238487 0.000293877
-8.62899 -0.238526 0.000298002
-8.59146 -0.238566 0.000303356
-8.55397 -0.238607 0.000307686
-8.5165 -0.238648 0.000313247
-8.47906 -0.23869 0.000317793
-8.44165 -0.238732 0.000323575
-8.40426 -0.238775 0.00032835
-8.3669 -0.238819 0.000334364
-8.32956 -0.238863 0.00033938
-8.29226 -0.238908 0.000345641
-8.25497 -0.238953 0.000350913
-8.21772 -0.239 0.000357434
-8.18049 -0.239047 0.000362977
-8.14328 -0.239094 0.000369775
-8.1061 -0.239142 0.000375605
-8.06895 -0.239192 0.000382696
-8.03182 -0.239241 0.000388831
-7.99471 -0.239292 0.000396233
-7.95763 -0.239343 0.00040269
-7.92058 -0.239396 0.000410423
-7.88355 -0.239449 0.000417224
-7.84654 -0.239502 0.000425308
-7.80955 -0.239557 0.000432473
-7.77259 -0.239613 0.000440932
-7.73566 -0.239669 0.000448485
-7.69874 -0.239726 0.000457342
-7.66185 -0.239785 0.000465308
-7.62498 -0.239844 0.000474589
-7.58814 -0.239904 0.000482996
-7.55132 -0.239965 0.00049273
-7.51452 -0.240028 0.000501607
-7.47774 -0.240091 0.000511825
-7.44099 -0.240155 0.000521203
-7.40425 -0.240221 0.000531938
-7.36754 -0.240287 0.000541853
-7.33085 -0.240355 0.00055314
-7.29418 -0.240424 0.000563629
-7.25754 -0.240494 0.000575508
-7.22091 -0.240565 0.000586612
-7.18431 -0.240638 0.000599126
-7.14772 -0.240712 0.000610889
-7.11116 -0.240787 0.000624083
-7.07462 -0.240864 0.000636554
-7.0381 -0.240942 0.00065048
-7.00159 -0.241021 0.000663711
-6.96511 -0.241102 0.000678424
-6.92865 -0.241184 0.000692473
-6.89221 -0.241268 0.000708032
-6.85579 -0.241354 0.000722962
-6.81938 -0.241441 0.000739435
-6.783 -0.241529 0.000755315
-6.74664 -0.24162 0.000772774
-6.71029 -0.241712 0.00078968
-6.67397 -0.241806 0.000808203
-6.63766 -0.241902 0.000826218
-6.60137 -0.241999 0.000845894
-6.5651 -0.242099 0.00086511
-6.52885 -0.242201 0.000886035
-6.49262 -0.242304 0.000906553
-6.4564 -0.24241 0.000928833
-6.42021 -0.242518 0.000950764
-6.38403 -0.242628 0.000974516
-6.34786 -0.242741 0.000997985
-6.31172 -0.242856 0.00102334
-6.27559 -0.242973 0.00104848
-6.23949 -0.243093 0.00107558
-6.20339 -0.243215 0.00110255
-6.16732 -0.24334 0.00113155
-6.13126 -0.243468 0.00116052
-6.09522 -0.243599 0.0011916
-6.05919 -0.243732 0.00122275
-6.02319 -0.243868 0.00125612
-5.9872 -0.244008 0.00128966
-5.95122 -0.244151 0.00132553
-5.91526 -0.244297 0.00136169
-5.87932 -0.244446 0.00140032
-5.84339 -0.244599 0.00143937
-5.80748 -0.244755 0.00148103
-5.77158 -0.244915 0.00152326
-5.7357 -0.245079 0.00156826
-5.69984 -0.245247 0.00161401
-5.66399 -0.245419 0.00166271
-5.62815 -0.245595 0.00171235
-5.59233 -0.245775 0.00176514
-5.55653 -0.24596 0.0018191
-5.52074 -0.24615 0.00187643
-5.48497 -0.246344 0.00193518
-5.4492 -0.246543 0.00199757
-5.41346 -0.246748 0.00206166
-5.37773 -0.246958 0.00212969
-5.34201 -0.247173 0.00219973
-5.30631 -0.247394 0.00227406
-5.27062 -0.24762 0.00235077
-5.23494 -0.247853 0.00243216
-5.19928 -0.248092 0.00251635
-5.16363 -0.248338 0.00260566
-5.128 -0.24859 0.00269825
-5.09237 -0.24885 0.00279649
-5.05677 -0.249116 0.00289856
-5.02117 -0.24939 0.00300687
-4.98559 -0.249672 0.00311965
-4.95002 -0.249962 0.00323935
-4.91446 -0.25026 0.00336428
-4.87892 -0.250567 0.00349691
-4.84339 -0.250882 0.00363563
-4.80787 -0.251207 0.00378298
-4.77237 -0.251541 0.00393741
-4.73687 -0.251886 0.00410155
-4.70139 -0.25224 0.00427393
-4.66592 -0.252605 0.00445729
-4.63046 -0.25298 0.00465024
-4.59502 -0.253367 0.00485564
-4.55958 -0.253766 0.00507223
-4.52416 -0.254176 0.00530298
-4.48875 -0.254599 0.00554679
-4.45335 -0.255034 0.00580678
-4.41797 -0.255482 0.00608204
-4.38259 -0.255943 0.00637585
-4.34722 -0.256418 0.0066875
-4.31187 -0.256907 0.0070205
-4.27653 -0.257409 0.00737437
-4.24119 -0.257925 0.00775287
-4.20587 -0.258456 0.0081558
-4.17056 -0.259001 0.00858722
-4.13526 -0.25956 0.00904724
-4.09997 -0.260133 0.00954025
-4.06469 -0.260719 0.0100667
-4.02942 -0.261318 0.0106314
-3.99416 -0.26193 0.0112352
-3.95891 -0.262553 0.0118833
-3.92367 -0.263186 0.0125769
-3.88844 -0.263827 0.0133217
-3.85322 -0.264475 0.0141193
-3.81801 -0.265127 0.0149758
-3.7828 -0.26578 0.0158931
-3.74761 -0.266431 0.0168775
-3.71243 -0.267074 0.0179314
-3.67726 -0.267706 0.0190609
-3.64209 -0.268321 0.0202684
-3.60694 -0.26891 0.0215599
-3.57179 -0.269468 0.022937
-3.53665 -0.269984 0.0244049
-3.50152 -0.270448 0.0259638
-3.4664 -0.27085 0.0276174
-3.43129 -0.271176 0.0293635
-3.39619 -0.271414 0.0312026
-3.36109 -0.271548 0.0331292
-3.32601 -0.271564 0.0351395
-3.29093 -0.271447 0.0372229
-3.25586 -0.271182 0.0393699
-3.2208 -0.270754 0.0415641
-3.18574 -0.270152 0.0437897
-3.1507 -0.269364 0.0460238
-3.11566 -0.268385 0.0482449
-3.08063 -0.267211 0.0504252
-3.0456 -0.265843 0.0525397
-3.01059 -0.264289 0.0545588
-2.97558 -0.262561 0.056458
-2.94058 -0.260675 0.0582106
-2.90558 -0.258652 0.0597973
-2.87059 -0.25652 0.061199
-2.83561 -0.254306 0.0624059
-2.80064 -0.252039 0.0634095
-2.76567 -0.249751 0.0642114
-2.73071 -0.24747 0.0648143
-2.69576 -0.245223 0.06523
-2.66081 -0.243033 0.0654704
-2.62587 -0.240921 0.0655547
-2.59094 -0.238903 0.0655001
-2.55601 -0.23699 0.0653294
-2.52109 -0.235191 0.0650615
-2.48617 -0.23351 0.0647192
-2.45126 -0.231949 0.0643202
-2.41636 -0.230505 0.0638852
-2.38146 -0.229175 0.0634292
-2.34657 -0.227953 0.0629696
-2.31168 -0.226832 0.0625178
-2.2768 -0.225804 0.0620879
-2.24192 -0.224861 0.0616881
-2.20705 -0.223993 0.0613291
-2.17219 -0.223191 0.0610165
-2.13733 -0.222444 0.0607583
-2.10247 -0.221745 0.0605578
-2.06762 -0.221081 0.0604211
-2.03278 -0.220445 0.0603494
-1.99794 -0.219826 0.0603474
-1.9631 -0.219215 0.0604149
-1.92827 -0.218602 0.0605551
-1.89345 -0.217978 0.0607666
-1.85862 -0.217331 0.0610512
-1.82381 -0.216653 0.0614063
-1.78899 -0.215933 0.0618324
-1.75419 -0.21516 0.0623251
-1.71938 -0.214323 0.0628834
-1.68458 -0.213413 0.0635009
-1.64979 -0.212416 0.0641742
-1.61499 -0.211322 0.0648944
-1.58021 -0.21012 0.0656552
-1.54542 -0.208798 0.0664444
-1.51064 -0.207345 0.067252
-1.47586 -0.205751 0.0680617
-1.44109 -0.204008 0.0688592
-1.40632 -0.202109 0.0696238
-1.37155 -0.200047 0.0703368
-1.33679 -0.19782 0.0709731
-1.30203 -0.19543 0.0715102
-1.26727 -0.192882 0.0719204
-1.23251 -0.190184 0.0721796
-1.19776 -0.187351 0.0722599
-1.16301 -0.184402 0.0721391
-1.12827 -0.181361 0.0717936
-1.09352 -0.178257 0.0712076
-1.05878 -0.175122 0.0703665
-1.02405 -0.171991 0.0692653
-0.989309 -0.1689 0.0679017
-0.954576 -0.165885 0.0662842
-0.919844 -0.16298 0.0644239
-0.885115 -0.160217 0.0623419
-0.850388 -0.157621 0.0600605
-0.815663 -0.155214 0.0576096
-0.78094 -0.15301 0.0550178
-0.746219 -0.151018 0.0523184
-0.711499 -0.149241 0.0495405
-0.676781 -0.147676 0.0467155
-0.642065 -0.146316 0.0438684
-0.60735 -0.14515 0.0410251
-0.572637 -0.144165 0.0382038
-0.537925 -0.143344 0.0354232
-0.503214 -0.142671 0.0326941
-0.468504 -0.142129 0.030028
-0.433796 -0.1417 0.0274291
-0.399089 -0.141369 0.0249028
-0.364382 -0.141119 0.0224481
-0.329676 -0.140936 0.0200658
-0.294972 -0.140807 0.017751
-0.260267 -0.14072 0.0155013
-0.225564 -0.140666 0.0133092
-0.190861 -0.140636 0.0111704
-0.156158 -0.140622 0.00907582
-0.121456 -0.140617 0.0070198
-0.0867541 -0.140618 0.00499237
-0.0520524 -0.140621 0.00298725
-0.0173508 -0.140623 0.000993983
0.0173508 -0.140623 -0.000993983
0.0520524 -0.140621 -0.00298725
0.0867541 -0.140618 -0.00499237
0.121456 -0.140617 -0.0070198
0.156158 -0.140622 -0.00907582
0.190861 -0.140636 -0.0111704
0.225564 -0.140666 -0.0133092
0.260267 -0.14072 -0.0155013
0.294972 -0.140807 -0.017751
0.329676 -0.140936 -0.0200658
0.364382 -0.141119 -0.0224481
0.399089 -0.141369 -0.0249028
0.433796 -0.1417 -0.0274291
0.468504 -0.142129 -0.030028
0.503214 -0.142671 -0.0326941
0.537925 -0.143344 -0.0354232
0.572637 -0.144165 -0.0382038
0.60735 -0.14515 -0.0410251
0.642065 -0.146316 -0.0438684
0.676781 -0.147676 -0.0467155
0.711499 -0.149241 -0.0495405
0.746219 -0.151018 -0.0523184
0.78094 -0.15301 -0.0550178
0.815663 -0.155214 -0.0576096
0.850388 -0.157621 -0.0600605
0.885115 -0.160217 -0.0623419
0.919844 -0.16298 -0.0644239
0.954576 -0.165885 -0.0662842
0.989309 -0.1689 -0.0679017
1.02405 -0.171991 -0.0692653
1.05878 -0.175122 -0.0703665
1.09352 -0.178257 -0.0712076
1.12827 -0.181361 -0.0717936
1.16301 -0.184402 -0.0721391
1.19776 -0.187351 -0.0722599
1.23251 -0.190184 -0.0721796
1.26727 -0.192882 -0.0719204
1.30203 -0.19543 -0.0715102
1.33679 -0.19782 -0.0709731
1.37155 -0.200047 -0.0703368
1.40632 -0.202109 -0.0696238
1.44109 -0.204008 -0.0688592
1.47586 -0.205751 -0.0680617
1.51064 -0.207345 -0.067252
1.54542 -0.208798 -0.0664444
1.58021 -0.21012 -0.0656552
1.61499 -0.211322 -0.0648944
1.64979 -0.212416 -0.0641742
1.68458 -0.213413 -0.0635009
1.71938 -0.214323 -0.0628834
1.75419 -0.21516 -0.0623251
1.78899 -0.215933 -0.0618324
1.82381 -0.216653 -0.0614063
1.85862 -0.217331 -0.0610512
1.89345 -0.217978 -0.0607666
1.92827 -0.218602 -0.0605551
1.9631 -0.219215 -0.0604149
1.99794 -0.219826 -0.0603474
2.03278 -0.220445 -0.0603494
2.06762 -0.221081 -0.0604211
2.10247 -0.221745 -0.0605578
2.13733 -0.222444 -0.0607583
2.17219 -0.223191 -0.0610165
2.20705 -0.223993 -0.0613291
2.24192 -0.224861 -0.0616881
2.2768 -0.225804 -0.0620879
2.31168 -0.226832 -0.0625178
2.34657 -0.227953 -0.0629696
2.38146 -0.229175 -0.0634292
2.41636 -0.230505 -0.0638852
2.45126 -0.231949 -0.0643202
2.48617 -0.23351 -0.0647192
2.52109 -0.235191 -0.0650615
2.55601 -0.23699 -0.0653294
2.59094 -0.238903 -0.0655001
2.62587 -0.240921 -0.0655547
2.66081 -0.243033 -0.0654704
2.69576 -0.245223 -0.06523
2.73071 -0.24747 -0.0648143
2.76567 -0.249751 -0.0642114
2.80064 -0.252039 -0.0634095
2.83561 -0.254306 -0.0624059
2.87059 -0.25652 -0.061199
2.90558 -0.258652 -0.0597973
2.94058 -0.260675 -0.0582106
2.97558 -0.262561 -0.056458
3.01059 -0.264289 -0.0545588
3.0456 -0.265843 -0.0525397
3.08063 -0.267211 -0.0504252
3.11566 -0.268385 -0.0482449
3.1507 -0.269364 -0.0460238
3.18574 -0.270152 -0.0437897
3.2208 -0.270754 -0.0415641
3.25586 -0.271182 -0.0393699
3.29093 -0.271447 -0.0372229
3.32601 -0.271564 -0.0351395
3.36109 -0.271548 -0.0331292
3.39619 -0.271414 -0.0312026
3.43129 -0.271176 -0.0293635
3.4664 -0.27085 -0.0276174
3.50152 -0.270448 -0.0259638
3.53665 -0.269984 -0.0244049
3.57179 -0.269468 -0.022937
3.60694 -0.26891 -0.0215599
3.64209 -0.268321 -0.0202684
3.67726 -0.267706 -0.0190609
3.71243 -0.267074 -0.0179314
3.74761 -0.266431 -0.0168775
3.7828 -0.26578 -0.0158931
3.81801 -0.265127 -0.0149758
3.85322 -0.264475 -0.0141193
3.88844 -0.263827 -0.0133217
3.92367 -0.263186 -0.0125769
3.95891 -0.262553 -0.0118833
3.99416 -0.26193 -0.0112352
4.02942 -0.261318 -0.0106314
4.06469 -0.260719 -0.0100667
4.09997 -0.260133 -0.00954025
4.13526 -0.25956 -0.00904724
4.17056 -0.259001 -0.00858722
4.20587 -0.258456 -0.0081558
4.24119 -0.257925 -0.00775287
4.27653 -0.257409 -0.00737437
4.31187 -0.256907 -0.0070205
4.34722 -0.256418 -0.0066875
4.38259 -0.255943 -0.00637585
4.41797 -0.255482 -0.00608204
4.45335 -0.255034 -0.00580678
4.48875 -0.254599 -0.00554679
4.52416 -0.254176 -0.00530298
4.55958 -0.253766 -0.00507223
4.59502 -0.253367 -0.00485564
4.63046 -0.25298 -0.00465024
4.66592 -0.252605 -0.00445729
4.70139 -0.25224 -0.00427393
4.73687 -0.251886 -0.00410155
4.77237 -0.251541 -0.00393741
4.80787 -0.251207 -0.00378298
4.84339 -0.250882 -0.00363563
4.87892 -0.250567 -0.00349691
4.91446 -0.25026 -0.00336428
4.95002 -0.249962 -0.00323935
4.98559 -0.249672 -0.00311965
5.02117 -0.24939 -0.00300687
5.05677 -0.249116 -0.00289856
5.09237 -0.24885 -0.00279649
5.128 -0.24859 -0.00269825
5.16363 -0.248338 -0.00260566
5.19928 -0.248092 -0.00251635
5.23494 -0.247853 -0.00243216
5.27062 -0.24762 -0.00235077
5.30631 -0.247394 -0.00227406
5.34201 -0.247173 -0.00219973
5.37773 -0.246958 -0.00212969
5.41346 -0.246748 -0.00206166
5.4492 -0.246543 -0.00199757
5.48497 -0.246344 -0.00193518
5.52074 -0.24615 -0.00187643
5.55653 -0.24596 -0.0018191
5.59233 -0.245775 -0.00176514
5.62815 -0.245595 -0.00171235
5.66399 -0.245419 -0.00166271
5.69984 -0.245247 -0.00161401
5.7357 -0.245079 -0.00156826
5.77158 -0.244915 -0.00152326
5.80748 -0.244755 -0.00148103
5.84339 -0.244599 -0.00143937
5.87932 -0.244446 -0.00140032
5.91526 -0.244297 -0.00136169
5.95122 -0.244151 -0.00132553
5.9872 -0.244008 -0.00128966
6.02319 -0.243868 -0.00125612
6.05919 -0.243732 -0.00122275
6.09522 -0.243599 -0.0011916
6.13126 -0.243468 -0.00116052
6.16732 -0.24334 -0.00113155
6.20339 -0.243215 -0.00110255
6.23949 -0.243093 -0.00107558
6.27559 -0.242973 -0.00104848
6.31172 -0.242856 -0.00102334
6.34786 -0.242741 -0.000997985
6.38403 -0.242628 -0.000974516
6.42021 -0.242518 -0.000950764
6.4564 -0.24241 -0.000928833
6.49262 -0.242304 -0.000906553
6.52885 -0.242201 -0.000886035
6.5651 -0.242099 -0.00086511
6.60137 -0.241999 -0.000845894
6.63766 -0.241902 -0.000826218
6.67397 -0.241806 -0.000808203
6.71029 -0.241712 -0.00078968
6.74664 -0.24162 -0.000772774
6.783 -0.241529 -0.000755315
6.81938 -0.241441 -0.000739435
6.85579 -0.241354 -0.000722962
6.89221 -0.241268 -0.000708032
6.92865 -0.241184 -0.000692473
6.96511 -0.241102 -0.000678424
7.00159 -0.241021 -0.000663711
7.0381 -0.240942 -0.00065048
7.07462 -0.240864 -0.000636554
7.11116 -0.240787 -0.000624083
7.14772 -0.240712 -0.000610889
7.18431 -0.240638 -0.000599126
7.22091 -0.240565 -0.000586612
7.25754 -0.240494 -0.000575508
7.29418 -0.240424 -0.000563629
7.33085 -0.240355 -0.00055314
7.36754 -0.240287 -0.000541853
7.40425 -0.240221 -0.000531938
7.44099 -0.240155 -0.000521203
7.47774 -0.240091 -0.000511825
7.51452 -0.240028 -0.000501607
7.55132 -0.239965 -0.00049273
7.58814 -0.239904 -0.000482996
7.62498 -0.239844 -0.000474589
7.66185 -0.239785 -0.000465308
7.69874 -0.239726 -0.000457342
7.73566 -0.239669 -0.000448485
7.77259 -0.239613 -0.000440932
7.80955 -0.239557 -0.000432473
7.84654 -0.239502 -0.000425308
7.88355 -0.239449 -0.000417224
7.92058 -0.239396 -0.000410423
7.95763 -0.239343 -0.00040269
7.99471 -0.239292 -0.000396233
8.03182 -0.239241 -0.000388831
8.06895 -0.239192 -0.000382696
8.1061 -0.239142 -0.000375605
8.14328 -0.239094 -0.000369775
8.18049 -0.239047 -0.000362977
8.21772 -0.239 -0.000357434
8.25497 -0.238953 -0.000350913
8.29226 -0.238908 -0.000345641
8.32956 -0.238863 -0.00033938
8.3669 -0.238819 -0.000334364
8.40426 -0.238775 -0.00032835
8.44165 -0.238732 -0.000323575
8.47906 -0.23869 -0.000317793
8.5165 -0.238648 -0.000313247
8.55397 -0.238607 -0.000307686
8.59146 -0.238566 -0.000303356
8.62899 -0.238526 -0.000298002
8.66654 -0.238487 -0.000293877
8.70412 -0.238448 -0.000288721
8.74172 -0.23841 -0.00028479
8.77936 -0.238372 -0.000279821
8.81702 -0.238335 -0.000276074
8.85471 -0.238298 -0.000271281
8.89244 -0.238261 -0.00026771
8.93019 -0.238226 -0.000263085
8.96797 -0.23819 -0.000259679
9.00578 -0.238155 -0.000255213
9.04362 -0.238121 -0.000251966
9.08149 -0.238087 -0.000247651
9.11939 -0.238054 -0.000244553
9.15732 -0.23802 -0.000240382
9.19528 -0.237988 -0.000237427
9.23327 -0.237956 -0.000233392
9.2713 -0.237924 -0.000230573
9.30935 -0.237892 -0.000226668
9.34744 -0.237861 -0.000223978
9.38556 -0.237831 -0.000220197
9.42371 -0.2378 -0.00021763
9.46189 -0.237771 -0.000213966
9.50011 -0.237741 -0.000211517
9.53836 -0.237712 -0.000207965
9.57664 -0.237683 -0.000205629
9.61496 -0.237655 -0.000202183
9.65331 -0.237627 -0.000199954
9.69169 -0.237599 -0.00019661
9.73011 -0.237572 -0.000194483
9.76856 -0.237545 -0.000191236
9.80704 -0.237518 -0.000189206
9.84557 -0.237492 -0.000186052
9.88412 -0.237465 -0.000184116
9.92271 -0.23744 -0.00018105
9.96134 -0.237414 -0.000179203
10 -0.237389 -0.000176221
10.0387 -0.237364 -0.00017446
10.0774 -0.23734 -0.000171559
10.1162 -0.237315 -0.00016988
10.155 -0.237291 -0.000167055
10.1939 -0.237267 -0.000165455
10.2328 -0.237244 -0.000162703
10.2717 -0.237221 -0.000161179
10.3106 -0.237198 -0.000158497
10.3496 -0.237175 -0.000157045
10.3887 -0.237153 -0.000154431
10.4278 -0.237131 -0.000153047
10.4669 -0.237109 -0.000150498
10.506 -0.237087 -0.000149181
10.5452 -0.237066 -0.000146692
10.5845 -0.237044 -0.000145439
10.6238 -0.237023 -0.00014301
10.6631 -0.237003 -0.000141818
10.7024 -0.236982 -0.000139445
10.7418 -0.236962 -0.000138313
10.7813 -0.236942 -0.000135994
10.8208 -0.236922 -0.000134918
10.8603 -0.236902 -0.00013265
10.8999 -0.236883 -0.000131629
10.9395 -0.236864 -0.000129411
10.9792 -0.236844 -0.000128443
11.0189 -0.236826 -0.000126272
11.0586 -0.236807 -0.000125354
11.0984 -0.236789 -0.000123229
11.1383 -0.23677 -0.00012236
11.1781 -0.236752 -0.000120279
11.2181 -0.236734 -0.000119457
11.2581 -0.236717 -0.000117417
11.2981 -0.236699 -0.00011664
11.3381 -0.236682 -0.000114641
11.3783 -0.236665 -0.000113908
11.4184 -0.236648 -0.000111948
11.4587 -0.236631 -0.000111256
11.4989 -0.236614 -0.000109333
11.5392 -0.236598 -0.000108683
11.5796 -0.236582 -0.000106795
11.62 -0.236565 -0.000106184
11.6605 -0.236549 -0.00010433
11.701 -0.236534 -0.000103757
11.7415 -0.236518 -0.000101935
11.7822 -0.236502 -0.000101399
11.8228 -0.236487 -9.96093e-05
11.8636 -0.236472 -9.91089e-05
11.9043 -0.236457 -9.7349e-05
11.9452 -0.236442 -9.68831e-05
11.986 -0.236427 -9.5152e-05
12.027 -0.236412 -9.47195e-05
12.068 -0.236398 -9.30161e-05
12.109 -0.236383 -9.2616e-05
12.1501 -0.236369 -9.09393e-05
12.1913 -0.236355 -9.05705e-05
12.2325 -0.236341 -8.89193e-05
12.2738 -0.236327 -8.85809e-05
12.3151 -0.236314 -8.69542e-05
12.3565 -0.2363 -8.66453e-05
12.3979 -0.236287 -8.50422e-05
12.4394 -0.236273 -8.47619e-05
12.481 -0.23626 -8.31813e-05
12.5226 -0.236247 -8.29289e-05
12.5643 -0.236234 -8.137e-05
12.6061 -0.236221 -8.11446e-05
12.6479 -0.236208 -7.96064e-05
12.6898 -0.236196 -7.94073e-05
12.7317 -0.236183 -7.7889e-05
12.7737 -0.236171 -7.77155e-05
12.8158 -0.236159 -7.62163e-05
12.8579 -0.236146 -7.60677e-05
12.9001 -0.236134 -7.45868e-05
12.9424 -0.236122 -7.44624e-05
12.9847 -0.23611 -7.2999e-05
13.0271 -0.236099 -7.28982e-05
13.0696 -0.236087 -7.14516e-05
13.1121 -0.236075 -7.13738e-05
13.1547 -0.236064 -6.99433e-05
13.1974 -0.236053 -6.9888e-05
13.2402 -0.236041 -6.84728e-05
13.283 -0.23603 -6.84394e-05
13.3259 -0.236019 -6.70389e-05
13.3689 -0.236008 -6.70269e-05
13.4119 -0.235997 -6.56405e-05
13.455 -0.235986 -6.56494e-05
13.4982 -0.235976 -6.42763e-05
13.5415 -0.235965 -6.43057e-05
13.5848 -0.235955 -6.29454e-05
13.6283 -0.235944 -6.29948e-05
13.6718 -0.235934 -6.16467e-05
13.7153 -0.235923 -6.17157e-05
13.759 -0.235913 -6.03792e-05
13.8028 -0.235903 -6.04674e-05
13.8466 -0.235893 -5.91419e-05
13.8905 -0.235883 -5.92489e-05
13.9345 -0.235873 -5.79339e-05
13.9786 -0.235863 -5.80593e-05
14.0227 -0.235854 -5.67543e-05
14.067 -0.235844 -5.68979e-05
14.1113 -0.235835 -5.56023e-05
14.1558 -0.235825 -5.57636e-05
14.2003 -0.235816 -5.44769e-05
14.2449 -0.235806 -5.46557e-05
14.2896 -0.235797 -5.33774e-05
14.3344 -0.235788 -5.35734e-05
14.3793 -0.235779 -5.2303e-05
14.4243 -0.23577 -5.2516e-05
14.4693 -0.235761 -5.1253e-05
14.5145 -0.235752 -5.14827e-05
14.5598 -0.235743 -5.02266e-05
14.6052 -0.235734 -5.04728e-05
14.6506 -0.235725 -4.92231e-05
14.6962 -0.235717 -4.94856e-05
14.7419 -0.235708 -4.82419e-05
14.7877 -0.2357 -4.85205e-05
14.8336 -0.235691 -4.72823e-05
14.8796 -0.235683 -4.75768e-05
14.9257 -0.235674 -4.63436e-05
14.9719 -0.235666 -4.66538e-05
15.0182 -0.235658 -4.54253e-05
15.0647 -0.23565 -4.57511e-05
15.1112 -0.235642 -4.45268e-05
15.1579 -0.235634 -4.48681e-05
15.2047 -0.235626 -4.36474e-05
15.2516 -0.235618 -4.40041e-05
15.2986 -0.23561 -4.27867e-05
15.3458 -0.235602 -4.31586e-05
15.393 -0.235594 -4.19441e-05
15.4404 -0.235587 -4.23312e-05
15.488 -0.235579 -4.1119e-05
15.5356 -0.235571 -4.15212e-05
15.5834 -0.235564 -4.0311e-05
15.6313 -0.235556 -4.07283e-05
15.6794 -0.235549 -3.95195e-05
15.7276 -0.235541 -3.99519e-05
15.7759 -0.235534 -3.87441e-05
15.8243 -0.235527 -3.91915e-05
15.873 -0.235519 -3.79844e-05
15.9217 -0.235512 -3.84468e-05
15.9706 -0.235505 -3.72398e-05
16.0197 -0.235498 -3.77174e-05
16.0689 -0.235491 -3.651e-05
16.1182 -0.235484 -3.70027e-05
16.1677 -0.235477 -3.57944e-05
16.2174 -0.23547 -3.63023e-05
16.2672 -0.235463 -3.50928e-05
16.3172 -0.235456 -3.5616e-05
16.3674 -0.235449 -3.44047e-05
16.4177 -0.235442 -3.49432e-05
16.4682 -0.235436 -3.37296e-05
16.5189 -0.235429 -3.42837e-05
16.5697 -0.235422 -3.30672e-05
16.6208 -0.235416 -3.36371e-05
16.672 -0.235409 -3.24172e-05
16.7234 -0.235403 -3.30029e-05
16.775 -0.235396 -3.17791e-05
16.8268 -0.23539 -3.2381e-05
16.8787 -0.235383 -3.11527e-05
16.9309 -0.235377 -3.17709e-05
16.9833 -0.23537 -3.05375e-05
17.0359 -0.235364 -3.11723e-05
17.0887 -0.235358 -2.99331e-05
17.1418 -0.235351 -3.05849e-05
17.195 -0.235345 -2.93394e-05
17.2485 -0.235339 -3.00085e-05
17.3022 -0.235333 -2.87558e-05
17.3562 -0.235327 -2.94426e-05
17.4104 -0.235321 -2.81821e-05
17.4648 -0.235315 -2.8887e-05
17.5195 -0.235308 -2.7618e-05
17.5744 -0.235302 -2.83415e-05
17.6296 -0.235296 -2.70631e-05
17.6851 -0.23529 -2.78058e-05
17.7408 -0.235285 -2.65171e-05
17.7969 -0.235279 -2.72795e-05
17.8532 -0.235273 -2.59797e-05
17.9098 -0.235267 -2.67625e-05
17.9667 -0.235261 -2.54505e-05
18.0239 -0.235255 -2.62545e-05
18.0815 -0.235249 -2.49292e-05
18.1393 -0.235243 -2.57552e-05
18.1975 -0.235238 -2.44155e-05
18.256 -0.235232 -2.52643e-05
18.3149 -0.235226 -2.3909e-05
18.3742 -0.23522 -2.47818e-05
18.4338 -0.235215 -2.34094e-05
18.4938 -0.235209 -2.43072e-05
18.5542 -0.235203 -2.29163e-05
18.615 -0.235198 -2.38405e-05
18.6762 -0.235192 -2.24294e-05
18.7379 -0.235186 -2.33813e-05
18.8 -0.23518 -2.19482e-05
18.8625 -0.235175 -2.29295e-05
18.9255 -0.235169 -2.14723e-05
18.9891 -0.235163 -2.24848e-05
19.0531 -0.235157 -2.10011e-05
19.1177 -0.235152 -2.20471e-05
19.1828 -0.235146 -2.05343e-05
19.2484 -0.23514 -2.16159e-05
19.3147 -0.235134 -2.00711e-05
19.3816 -0.235128 -2.11912e-05
19.4491 -0.235122 -1.96107e-05
19.5173 -0.235116 -2.07723e-05
19.5862 -0.235109 -1.91522e-05
19.6558 -0.235103 -2.03588e-05
19.7262 -0.235096 -1.8694e-05
19.7974 -0.235089 -1.99498e-05
19.8694 -0.235082 -1.8234e-05
19.9423 -0.235074 -1.95434e-05
20.0162 -0.235066 -1.77688e-05
20.091 -0.235057 -1.91366e-05
20.1669 -0.235048 -1.72932e-05
20.244 -0.235037 -1.87249e-05
20.3222 -0.235025 -1.68003e-05
20.4016 -0.235011 -1.83058e-05
20.4825 -0.234995 -1.62924e-05
20.5648 -0.234977 -1.78985e-05
20.6487 -0.234956 -1.5803e-05
20.7344 -0.234934 -1.75541e-05
20.8219 -0.234911 -1.53771e-05
20.9115 -0.234886 -1.7307e-05
21.0034 -0.234862 -1.50138e-05
21.0979 -0.234837 -1.71404e-05
21.1952 -0.234812 -1.46659e-05
21.2959 -0.234788 -1.7021e-05
21.4004 -0.234764 -1.42807e-05
21.5093 -0.234738 -1.69404e-05
21.6237 -0.234712 -1.38077e-05
21.7448 -0.234684 -1.69293e-05
21.8747 -0.234652 -1.31485e-05
22.0165 -0.234613 -1.71047e-05
22.1768 -0.234565 -1.19261e-05
22.3723 -0.234487 -1.83075e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.75Lambda0.5Nc1ClassicOneLoop/SigmaROneLoop.txt <==
-22.3723 -0.374996 -4.82136e-19
-22.1768 -0.374996 -4.82136e-19
-22.0165 -0.374996 -4.82136e-19
-21.8747 -0.374996 -4.82136e-19
-21.7448 -0.374996 -4.82136e-19
-21.6237 -0.374996 -4.82136e-19
-21.5093 -0.374996 -4.82136e-19
-21.4004 -0.374996 -4.82136e-19
-21.2959 -0.374996 -4.82136e-19
-21.1952 -0.374996 -4.82136e-19
-21.0979 -0.374996 -4.82136e-19
-21.0034 -0.374996 -4.82136e-19
-20.9115 -0.374996 -4.82136e-19
-20.8219 -0.374996 -4.82136e-19
-20.7344 -0.374996 -4.82136e-19
-20.6487 -0.374996 -4.82136e-19
-20.5648 -0.374996 -4.82136e-19
-20.4825 -0.374996 -4.82136e-19
-20.4016 -0.374996 -4.82136e-19
-20.3222 -0.374996 -4.82136e-19
-20.244 -0.374996 -4.82136e-19
-20.1669 -0.374996 -4.82136e-19
-20.091 -0.374996 -4.82136e-19
-20.0162 -0.374996 -4.82136e-19
-19.9423 -0.374996 -4.82136e-19
-19.8694 -0.374996 -4.82136e-19
-19.7974 -0.374996 -4.82136e-19
-19.7262 -0.374996 -4.82136e-19
-19.6558 -0.374996 -4.82136e-19
-19.5862 -0.374996 -4.82136e-19
-19.5173 -0.374996 -4.82136e-19
-19.4491 -0.374996 -4.82136e-19
-19.3816 -0.374996 -4.82136e-19
-19.3147 -0.374996 -4.82136e-19
-19.2484 -0.374996 -4.82136e-19
-19.1828 -0.374996 -4.82136e-19
-19.1177 -0.374996 -4.82136e-19
-19.0531 -0.374996 -4.82136e-19
-18.9891 -0.374996 -4.82136e-19
-18.9255 -0.374996 -4.82136e-19
-18.8625 -0.374996 -4.82136e-19
-18.8 -0.374996 -4.82136e-19
-18.7379 -0.374996 -4.82136e-19
-18.6762 -0.374996 -4.82136e-19
-18.615 -0.374996 -4.82136e-19
-18.5542 -0.374996 -4.82136e-19
-18.4938 -0.374996 -4.82136e-19
-18.4338 -0.374996 -4.82136e-19
-18.3742 -0.374996 -4.82136e-19
-18.3149 -0.374996 -4.82136e-19
-18.256 -0.374996 -4.82136e-19
-18.1975 -0.374996 -4.82136e-19
-18.1393 -0.374996 -4.82136e-19
-18.0815 -0.374996 -4.82136e-19
-18.0239 -0.374996 -4.82136e-19
-17.9667 -0.374996 -4.82136e-19
-17.9098 -0.374996 -4.82136e-19
-17.8532 -0.374996 -4.82136e-19
-17.7969 -0.374996 -4.82136e-19
-17.7408 -0.374996 -4.82136e-19
-17.6851 -0.374996 -4.82136e-19
-17.6296 -0.374996 -4.82136e-19
-17.5744 -0.374996 -4.82136e-19
-17.5195 -0.374996 -4.82136e-19
-17.4648 -0.374996 -4.82136e-19
-17.4104 -0.374996 -4.82136e-19
-17.3562 -0.374996 -4.82136e-19
-17.3022 -0.374996 -4.82136e-19
-17.2485 -0.374996 -4.82136e-19
-17.195 -0.374996 -4.82136e-19
-17.1418 -0.374996 -4.82136e-19
-17.0887 -0.374996 -4.82136e-19
-17.0359 -0.374996 -4.82136e-19
-16.9833 -0.374996 -4.82136e-19
-16.9309 -0.374996 -4.82136e-19
-16.8787 -0.374996 -4.82136e-19
-16.8268 -0.374996 -4.82136e-19
-16.775 -0.374996 -4.82136e-19
-16.7234 -0.374996 -4.82136e-19
-16.672 -0.374996 -4.82136e-19
-16.6208 -0.374996 -4.82136e-19
-16.5697 -0.374996 -4.82136e-19
-16.5189 -0.374996 -4.82136e-19
-16.4682 -0.374996 -4.82136e-19
-16.4177 -0.374996 -4.82136e-19
-16.3674 -0.374996 -4.82136e-19
-16.3172 -0.374996 -4.82136e-19
-16.2672 -0.374996 -4.82136e-19
-16.2174 -0.374996 -4.82136e-19
-16.1677 -0.374996 -4.82136e-19
-16.1182 -0.374996 -4.82136e-19
-16.0689 -0.374996 -4.82136e-19
-16.0197 -0.374996 -4.82136e-19
-15.9706 -0.374996 -4.82136e-19
-15.9217 -0.374996 -4.82136e-19
-15.873 -0.374996 -4.82136e-19
-15.8243 -0.374996 -4.82136e-19
-15.7759 -0.374996 -4.82136e-19
-15.7276 -0.374996 -4.82136e-19
-15.6794 -0.374996 -4.82136e-19
-15.6313 -0.374996 -4.82136e-19
-15.5834 -0.374996 -4.82136e-19
-15.5356 -0.374996 -4.82136e-19
-15.488 -0.374996 -4.82136e-19
-15.4404 -0.374996 -4.82136e-19
-15.393 -0.374996 -4.82136e-19
-15.3458 -0.374996 -4.82136e-19
-15.2986 -0.374996 -4.82136e-19
-15.2516 -0.374996 -4.82136e-19
-15.2047 -0.374996 -4.82136e-19
-15.1579 -0.374996 -4.82136e-19
-15.1112 -0.374996 -4.82136e-19
-15.0647 -0.374996 -4.82136e-19
-15.0182 -0.374996 -4.82136e-19
-14.9719 -0.374996 -4.82136e-19
-14.9257 -0.374996 -4.82136e-19
-14.8796 -0.374996 -4.82136e-19
-14.8336 -0.374996 -4.82136e-19
-14.7877 -0.374996 -4.82136e-19
-14.7419 -0.374996 -4.82136e-19
-14.6962 -0.374996 -4.82136e-19
-14.6506 -0.374996 -4.82136e-19
-14.6052 -0.374996 -4.82136e-19
-14.5598 -0.374996 -4.82136e-19
-14.5145 -0.374996 -4.82136e-19
-14.4693 -0.374996 -4.82136e-19
-14.4243 -0.374996 -4.82136e-19
-14.3793 -0.374996 -4.82136e-19
-14.3344 -0.374996 -4.82136e-19
-14.2896 -0.374996 -4.82136e-19
-14.2449 -0.374996 -4.82136e-19
-14.2003 -0.374996 -4.82136e-19
-14.1558 -0.374996 -4.82136e-19
-14.1113 -0.374996 -4.82136e-19
-14.067 -0.374996 -4.82136e-19
-14.0227 -0.374996 -4.82136e-19
-13.9786 -0.374996 -4.82136e-19
-13.9345 -0.374996 -4.82136e-19
-13.8905 -0.374996 -4.82136e-19
-13.8466 -0.374996 -4.82136e-19
-13.8028 -0.374996 -4.82136e-19
-13.759 -0.374996 -4.82136e-19
-13.7153 -0.374996 -4.82136e-19
-13.6718 -0.374996 -4.82136e-19
-13.6283 -0.374996 -4.82136e-19
-13.5848 -0.374996 -4.82136e-19
-13.5415 -0.374996 -4.82136e-19
-13.4982 -0.374996 -4.82136e-19
-13.455 -0.374996 -4.82136e-19
-13.4119 -0.374996 -4.82136e-19
-13.3689 -0.374996 -4.82136e-19
-13.3259 -0.374996 -4.82136e-19
-13.283 -0.374996 -4.82136e-19
-13.2402 -0.374996 -4.82136e-19
-13.1974 -0.374996 -4.82136e-19
-13.1547 -0.374996 -4.82136e-19
-13.1121 -0.374996 -4.82136e-19
-13.0696 -0.374996 -4.82136e-19
-13.0271 -0.374996 -4.82136e-19
-12.9847 -0.374996 -4.82136e-19
-12.9424 -0.374996 -4.82136e-19
-12.9001 -0.374996 -4.82136e-19
-12.8579 -0.374996 -4.82136e-19
-12.8158 -0.374996 -4.82136e-19
-12.7737 -0.374996 -4.82136e-19
-12.7317 -0.374996 -4.82136e-19
-12.6898 -0.374996 -4.82136e-19
-12.6479 -0.374996 -4.82136e-19
-12.6061 -0.374996 -4.82136e-19
-12.5643 -0.374996 -4.82136e-19
-12.5226 -0.374996 -4.82136e-19
-12.481 -0.374996 -4.82136e-19
-12.4394 -0.374996 -4.82136e-19
-12.3979 -0.374996 -4.82136e-19
-12.3565 -0.374996 -4.82136e-19
-12.3151 -0.374996 -4.82136e-19
-12.2738 -0.374996 -4.82136e-19
-12.2325 -0.374996 -4.82136e-19
-12.1913 -0.374996 -4.82136e-19
-12.1501 -0.374996 -4.82136e-19
-12.109 -0.374996 -4.82136e-19
-12.068 -0.374996 -4.82136e-19
-12.027 -0.374996 -4.82136e-19
-11.986 -0.374996 -4.82136e-19
-11.9452 -0.374996 -4.82136e-19
-11.9043 -0.374996 -4.82136e-19
-11.8636 -0.374996 -4.82136e-19
-11.8228 -0.374996 -4.82136e-19
-11.7822 -0.374996 -4.82136e-19
-11.7415 -0.374996 -4.82136e-19
-11.701 -0.374996 -4.82136e-19
-11.6605 -0.374996 -4.82136e-19
-11.62 -0.374996 -4.82136e-19
-11.5796 -0.374996 -4.82136e-19
-11.5392 -0.374996 -4.82136e-19
-11.4989 -0.374996 -4.82136e-19
-11.4587 -0.374996 -4.82136e-19
-11.4184 -0.374996 -4.82136e-19
-11.3783 -0.374996 -4.82136e-19
-11.3381 -0.374996 -4.82136e-19
-11.2981 -0.374996 -4.82136e-19
-11.2581 -0.374996 -4.82136e-19
-11.2181 -0.374996 -4.82136e-19
-11.1781 -0.374996 -4.82136e-19
-11.1383 -0.374996 -4.82136e-19
-11.0984 -0.374996 -4.82136e-19
-11.0586 -0.374996 -4.82136e-19
-11.0189 -0.374996 -4.82136e-19
-10.9792 -0.374996 -4.82136e-19
-10.9395 -0.374996 -4.82136e-19
-10.8999 -0.374996 -4.82136e-19
-10.8603 -0.374996 -4.82136e-19
-10.8208 -0.374996 -4.82136e-19
-10.7813 -0.374996 -4.82136e-19
-10.7418 -0.374996 -4.82136e-19
-10.7024 -0.374996 -4.82136e-19
-10.6631 -0.374996 -4.82136e-19
-10.6238 -0.374996 -4.82136e-19
-10.5845 -0.374996 -4.82136e-19
-10.5452 -0.374996 -4.82136e-19
-10.506 -0.374996 -4.82136e-19
-10.4669 -0.374996 -4.82136e-19
-10.4278 -0.374996 -4.82136e-19
-10.3887 -0.374996 -4.82136e-19
-10.3496 -0.374996 -4.82136e-19
-10.3106 -0.374996 -4.82136e-19
-10.2717 -0.374996 -4.82136e-19
-10.2328 -0.374996 -4.82136e-19
-10.1939 -0.374996 -4.82136e-19
-10.155 -0.374996 -4.82136e-19
-10.1162 -0.374996 -4.82136e-19
-10.0774 -0.374996 -4.82136e-19
-10.0387 -0.374996 -4.82136e-19
-10 -0.374996 -4.82136e-19
-9.96134 -0.374996 -4.82136e-19
-9.92271 -0.374996 -4.82136e-19
-9.88412 -0.374996 -4.82136e-19
-9.84557 -0.374996 -4.82136e-19
-9.80704 -0.374996 -4.82136e-19
-9.76856 -0.374996 -4.82136e-19
-9.73011 -0.374996 -4.82136e-19
-9.69169 -0.374996 -4.82136e-19
-9.65331 -0.374996 -4.82136e-19
-9.61496 -0.374996 -4.82136e-19
-9.57664 -0.374996 -4.82136e-19
-9.53836 -0.374996 -4.82136e-19
-9.50011 -0.374996 -4.82136e-19
-9.46189 -0.374996 -4.82136e-19
-9.42371 -0.374996 -4.82136e-19
-9.38556 -0.374996 -4.82136e-19
-9.34744 -0.374996 -4.82136e-19
-9.30935 -0.374996 -4.82136e-19
-9.2713 -0.374996 -4.82136e-19
-9.23327 -0.374996 -4.82136e-19
-9.19528 -0.374996 -4.82136e-19
-9.15732 -0.374996 -4.82136e-19
-9.11939 -0.374996 -4.82136e-19
-9.08149 -0.374996 -4.82136e-19
-9.04362 -0.374996 -4.82136e-19
-9.00578 -0.374996 -4.82136e-19
-8.96797 -0.374996 -4.82136e-19
-8.93019 -0.374996 -4.82136e-19
-8.89244 -0.374996 -4.82136e-19
-8.85471 -0.374996 -4.82136e-19
-8.81702 -0.374996 -4.82136e-19
-8.77936 -0.374996 -4.82136e-19
-8.74172 -0.374996 -4.82136e-19
-8.70412 -0.374996 -4.82136e-19
-8.66654 -0.374996 -4.82136e-19
-8.62899 -0.374996 -4.82136e-19
-8.59146 -0.374996 -4.82136e-19
-8.55397 -0.374996 -4.82136e-19
-8.5165 -0.374996 -4.82136e-19
-8.47906 -0.374996 -4.82136e-19
-8.44165 -0.374996 -4.82136e-19
-8.40426 -0.374996 -4.82136e-19
-8.3669 -0.374996 -4.82136e-19
-8.32956 -0.374996 -4.82136e-19
-8.29226 -0.374996 -4.82136e-19
-8.25497 -0.374996 -4.82136e-19
-8.21772 -0.374996 -4.82136e-19
-8.18049 -0.374996 -4.82136e-19
-8.14328 -0.374996 -4.82136e-19
-8.1061 -0.374996 -4.82136e-19
-8.06895 -0.374996 -4.82136e-19
-8.03182 -0.374996 -4.82136e-19
-7.99471 -0.374996 -4.82136e-19
-7.95763 -0.374996 -4.82136e-19
-7.92058 -0.374996 -4.82136e-19
-7.88355 -0.374996 -4.82136e-19
-7.84654 -0.374996 -4.82136e-19
-7.80955 -0.374996 -4.82136e-19
-7.77259 -0.374996 -4.82136e-19
-7.73566 -0.374996 -4.82136e-19
-7.69874 -0.374996 -4.82136e-19
-7.66185 -0.374996 -4.82136e-19
-7.62498 -0.374996 -4.82136e-19
-7.58814 -0.374996 -4.82136e-19
-7.55132 -0.374996 -4.82136e-19
-7.51452 -0.374996 -4.82136e-19
-7.47774 -0.374996 -4.82136e-19
-7.44099 -0.374996 -4.82136e-19
-7.40425 -0.374996 -4.82136e-19
-7.36754 -0.374996 -4.82136e-19
-7.33085 -0.374996 -4.82136e-19
-7.29418 -0.374996 -4.82136e-19
-7.25754 -0.374996 -4.82136e-19
-7.22091 -0.374996 -4.82136e-19
-7.18431 -0.374996 -4.82136e-19
-7.14772 -0.374996 -4.82136e-19
-7.11116 -0.374996 -4.82136e-19
-7.07462 -0.374996 -4.82136e-19
-7.0381 -0.374996 -4.82136e-19
-7.00159 -0.374996 -4.82136e-19
-6.96511 -0.374996 -4.82136e-19
-6.92865 -0.374996 -4.82136e-19
-6.89221 -0.374996 -4.82136e-19
-6.85579 -0.374996 -4.82136e-19
-6.81938 -0.374996 -4.82136e-19
-6.783 -0.374996 -4.82136e-19
-6.74664 -0.374996 -4.82136e-19
-6.71029 -0.374996 -4.82136e-19
-6.67397 -0.374996 -4.82136e-19
-6.63766 -0.374996 -4.82136e-19
-6.60137 -0.374996 -4.82136e-19
-6.5651 -0.374996 -4.82136e-19
-6.52885 -0.374996 -4.82136e-19
-6.49262 -0.374996 -4.82136e-19
-6.4564 -0.374996 -4.82136e-19
-6.42021 -0.374996 -4.82136e-19
-6.38403 -0.374996 -4.82136e-19
-6.34786 -0.374996 -4.82136e-19
-6.31172 -0.374996 -4.82136e-19
-6.27559 -0.374996 -4.82136e-19
-6.23949 -0.374996 -4.82136e-19
-6.20339 -0.374996 -4.82136e-19
-6.16732 -0.374996 -4.82136e-19
-6.13126 -0.374996 -4.82136e-19
-6.09522 -0.374996 -4.82136e-19
-6.05919 -0.374996 -4.82136e-19
-6.02319 -0.374996 -4.82136e-19
-5.9872 -0.374996 -4.82136e-19
-5.95122 -0.374996 -4.82136e-19
-5.91526 -0.374996 -4.82136e-19
-5.87932 -0.374996 -4.82136e-19
-5.84339 -0.374996 -4.82136e-19
-5.80748 -0.374996 -4.82136e-19
-5.77158 -0.374996 -4.82136e-19
-5.7357 -0.374996 -4.82136e-19
-5.69984 -0.374996 -4.82136e-19
-5.66399 -0.374996 -4.82136e-19
-5.62815 -0.374996 -4.82136e-19
-5.59233 -0.374996 -4.82136e-19
-5.55653 -0.374996 -4.82136e-19
-5.52074 -0.374996 -4.82136e-19
-5.48497 -0.374996 -4.82136e-19
-5.4492 -0.374996 -4.82136e-19
-5.41346 -0.374996 -4.82136e-19
-5.37773 -0.374996 -4.82136e-19
-5.34201 -0.374996 -4.82136e-19
-5.30631 -0.374996 -4.82136e-19
-5.27062 -0.374996 -4.82136e-19
-5.23494 -0.374996 -4.82136e-19
-5.19928 -0.374996 -4.82136e-19
-5.16363 -0.374996 -4.82136e-19
-5.128 -0.374996 -4.82136e-19
-5.09237 -0.374996 -4.82136e-19
-5.05677 -0.374996 -4.82136e-19
-5.02117 -0.374996 -4.82136e-19
-4.98559 -0.374996 -4.82136e-19
-4.95002 -0.374996 -4.82136e-19
-4.91446 -0.374996 -4.82136e-19
-4.87892 -0.374996 -4.82136e-19
-4.84339 -0.374996 -4.82136e-19
-4.80787 -0.374996 -4.82136e-19
-4.77237 -0.374996 -4.82136e-19
-4.73687 -0.374996 -4.82136e-19
-4.70139 -0.374996 -4.82136e-19
-4.66592 -0.374996 -4.82136e-19
-4.63046 -0.374996 -4.82136e-19
-4.59502 -0.374996 -4.82136e-19
-4.55958 -0.374996 -4.82136e-19
-4.52416 -0.374996 -4.82136e-19
-4.48875 -0.374996 -4.82136e-19
-4.45335 -0.374996 -4.82136e-19
-4.41797 -0.374996 -4.82136e-19
-4.38259 -0.374996 -4.82136e-19
-4.34722 -0.374996 -4.82136e-19
-4.31187 -0.374996 -4.82136e-19
-4.27653 -0.374996 -4.82136e-19
-4.24119 -0.374996 -4.82136e-19
-4.20587 -0.374996 -4.82136e-19
-4.17056 -0.374996 -4.82136e-19
-4.13526 -0.374996 -4.82136e-19
-4.09997 -0.374996 -4.82136e-19
-4.06469 -0.374996 -4.82136e-19
-4.02942 -0.374996 -4.82136e-19
-3.99416 -0.374996 -4.82136e-19
-3.95891 -0.374996 -4.82136e-19
-3.92367 -0.374996 -4.82136e-19
-3.88844 -0.374996 -4.82136e-19
-3.85322 -0.374996 -4.82136e-19
-3.81801 -0.374996 -4.82136e-19
-3.7828 -0.374996 -4.82136e-19
-3.74761 -0.374996 -4.82136e-19
-3.71243 -0.374996 -4.82136e-19
-3.67726 -0.374996 -4.82136e-19
-3.64209 -0.374996 -4.82136e-19
-3.60694 -0.374996 -4.82136e-19
-3.57179 -0.374996 -4.82136e-19
-3.53665 -0.374996 -4.82136e-19
-3.50152 -0.374996 -4.82136e-19
-3.4664 -0.374996 -4.82136e-19
-3.43129 -0.374996 -4.82136e-19
-3.39619 -0.374996 -4.82136e-19
-3.36109 -0.374996 -4.82136e-19
-3.32601 -0.374996 -4.82136e-19
-3.29093 -0.374996 -4.82136e-19
-3.25586 -0.374996 -4.82136e-19
-3.2208 -0.374996 -4.82136e-19
-3.18574 -0.374996 -4.82136e-19
-3.1507 -0.374996 -4.82136e-19
-3.11566 -0.374996 -4.82136e-19
-3.08063 -0.374996 -4.82136e-19
-3.0456 -0.374996 -4.82136e-19
-3.01059 -0.374996 -4.82136e-19
-2.97558 -0.374996 -4.82136e-19
-2.94058 -0.374996 -4.82136e-19
-2.90558 -0.374996 -4.82136e-19
-2.87059 -0.374996 -4.82136e-19
-2.83561 -0.374996 -4.82136e-19
-2.80064 -0.374996 -4.82136e-19
-2.76567 -0.374996 -4.82136e-19
-2.73071 -0.374996 -4.82136e-19
-2.69576 -0.374996 -4.82136e-19
-2.66081 -0.374996 -4.82136e-19
-2.62587 -0.374996 -4.82136e-19
-2.59094 -0.374996 -4.82136e-19
-2.55601 -0.374996 -4.82136e-19
-2.52109 -0.374996 -4.82136e-19
-2.48617 -0.374996 -4.82136e-19
-2.45126 -0.374996 -4.82136e-19
-2.41636 -0.374996 -4.82136e-19
-2.38146 -0.374996 -4.82136e-19
-2.34657 -0.374996 -4.82136e-19
-2.31168 -0.374996 -4.82136e-19
-2.2768 -0.374996 -4.82136e-19
-2.24192 -0.374996 -4.82136e-19
-2.20705 -0.374996 -4.82136e-19
-2.17219 -0.374996 -4.82136e-19
-2.13733 -0.374996 -4.82136e-19
-2.10247 -0.374996 -4.82136e-19
-2.06762 -0.374996 -4.82136e-19
-2.03278 -0.374996 -4.82136e-19
-1.99794 -0.374996 -4.82136e-19
-1.9631 -0.374996 -4.82136e-19
-1.92827 -0.374996 -4.82136e-19
-1.89345 -0.374996 -4.82136e-19
-1.85862 -0.374996 -4.82136e-19
-1.82381 -0.374996 -4.82136e-19
-1.78899 -0.374996 -4.82136e-19
-1.75419 -0.374996 -4.82136e-19
-1.71938 -0.374996 -4.82136e-19
-1.68458 -0.374996 -4.82136e-19
-1.64979 -0.374996 -4.82136e-19
-1.61499 -0.374996 -4.82136e-19
-1.58021 -0.374996 -4.82136e-19
-1.54542 -0.374996 -4.82136e-19
-1.51064 -0.374996 -4.82136e-19
-1.47586 -0.374996 -4.82136e-19
-1.44109 -0.374996 -4.82136e-19
-1.40632 -0.374996 -4.82136e-19
-1.37155 -0.374996 -4.82136e-19
-1.33679 -0.374996 -4.82136e-19
-1.30203 -0.374996 -4.82136e-19
-1.26727 -0.374996 -4.82136e-19
-1.23251 -0.374996 -4.82136e-19
-1.19776 -0.374996 -4.82136e-19
-1.16301 -0.374996 -4.82136e-19
-1.12827 -0.374996 -4.82136e-19
-1.09352 -0.374996 -4.82136e-19
-1.05878 -0.374996 -4.82136e-19
-1.02405 -0.374996 -4.82136e-19
-0.989309 -0.374996 -4.82136e-19
-0.954576 -0.374996 -4.82136e-19
-0.919844 -0.374996 -4.82136e-19
-0.885115 -0.374996 -4.82136e-19
-0.850388 -0.374996 -4.82136e-19
-0.815663 -0.374996 -4.82136e-19
-0.78094 -0.374996 -4.82136e-19
-0.746219 -0.374996 -4.82136e-19
-0.711499 -0.374996 -4.82136e-19
-0.676781 -0.374996 -4.82136e-19
-0.642065 -0.374996 -4.82136e-19
-0.60735 -0.374996 -4.82136e-19
-0.572637 -0.374996 -4.82136e-19
-0.537925 -0.374996 -4.82136e-19
-0.503214 -0.374996 -4.82136e-19
-0.468504 -0.374996 -4.82136e-19
-0.433796 -0.374996 -4.82136e-19
-0.399089 -0.374996 -4.82136e-19
-0.364382 -0.374996 -4.82136e-19
-0.329676 -0.374996 -4.82136e-19
-0.294972 -0.374996 -4.82136e-19
-0.260267 -0.374996 -4.82136e-19
-0.225564 -0.374996 -4.82136e-19
-0.190861 -0.374996 -4.82136e-19
-0.156158 -0.374996 -4.82136e-19
-0.121456 -0.374996 -4.82136e-19
-0.0867541 -0.374996 -4.82136e-19
-0.0520524 -0.374996 -4.82136e-19
-0.0173508 -0.374996 -4.82136e-19
0.0173508 -0.374996 -4.82136e-19
0.0520524 -0.374996 -4.82136e-19
0.0867541 -0.374996 -4.82136e-19
0.121456 -0.374996 -4.82136e-19
0.156158 -0.374996 -4.82136e-19
0.190861 -0.374996 -4.82136e-19
0.225564 -0.374996 -4.82136e-19
0.260267 -0.374996 -4.82136e-19
0.294972 -0.374996 -4.82136e-19
0.329676 -0.374996 -4.82136e-19
0.364382 -0.374996 -4.82136e-19
0.399089 -0.374996 -4.82136e-19
0.433796 -0.374996 -4.82136e-19
0.468504 -0.374996 -4.82136e-19
0.503214 -0.374996 -4.82136e-19
0.537925 -0.374996 -4.82136e-19
0.572637 -0.374996 -4.82136e-19
0.60735 -0.374996 -4.82136e-19
0.642065 -0.374996 -4.82136e-19
0.676781 -0.374996 -4.82136e-19
0.711499 -0.374996 -4.82136e-19
0.746219 -0.374996 -4.82136e-19
0.78094 -0.374996 -4.82136e-19
0.815663 -0.374996 -4.82136e-19
0.850388 -0.374996 -4.82136e-19
0.885115 -0.374996 -4.82136e-19
0.919844 -0.374996 -4.82136e-19
0.954576 -0.374996 -4.82136e-19
0.989309 -0.374996 -4.82136e-19
1.02405 -0.374996 -4.82136e-19
1.05878 -0.374996 -4.82136e-19
1.09352 -0.374996 -4.82136e-19
1.12827 -0.374996 -4.82136e-19
1.16301 -0.374996 -4.82136e-19
1.19776 -0.374996 -4.82136e-19
1.23251 -0.374996 -4.82136e-19
1.26727 -0.374996 -4.82136e-19
1.30203 -0.374996 -4.82136e-19
1.33679 -0.374996 -4.82136e-19
1.37155 -0.374996 -4.82136e-19
1.40632 -0.374996 -4.82136e-19
1.44109 -0.374996 -4.82136e-19
1.47586 -0.374996 -4.82136e-19
1.51064 -0.374996 -4.82136e-19
1.54542 -0.374996 -4.82136e-19
1.58021 -0.374996 -4.82136e-19
1.61499 -0.374996 -4.82136e-19
1.64979 -0.374996 -4.82136e-19
1.68458 -0.374996 -4.82136e-19
1.71938 -0.374996 -4.82136e-19
1.75419 -0.374996 -4.82136e-19
1.78899 -0.374996 -4.82136e-19
1.82381 -0.374996 -4.82136e-19
1.85862 -0.374996 -4.82136e-19
1.89345 -0.374996 -4.82136e-19
1.92827 -0.374996 -4.82136e-19
1.9631 -0.374996 -4.82136e-19
1.99794 -0.374996 -4.82136e-19
2.03278 -0.374996 -4.82136e-19
2.06762 -0.374996 -4.82136e-19
2.10247 -0.374996 -4.82136e-19
2.13733 -0.374996 -4.82136e-19
2.17219 -0.374996 -4.82136e-19
2.20705 -0.374996 -4.82136e-19
2.24192 -0.374996 -4.82136e-19
2.2768 -0.374996 -4.82136e-19
2.31168 -0.374996 -4.82136e-19
2.34657 -0.374996 -4.82136e-19
2.38146 -0.374996 -4.82136e-19
2.41636 -0.374996 -4.82136e-19
2.45126 -0.374996 -4.82136e-19
2.48617 -0.374996 -4.82136e-19
2.52109 -0.374996 -4.82136e-19
2.55601 -0.374996 -4.82136e-19
2.59094 -0.374996 -4.82136e-19
2.62587 -0.374996 -4.82136e-19
2.66081 -0.374996 -4.82136e-19
2.69576 -0.374996 -4.82136e-19
2.73071 -0.374996 -4.82136e-19
2.76567 -0.374996 -4.82136e-19
2.80064 -0.374996 -4.82136e-19
2.83561 -0.374996 -4.82136e-19
2.87059 -0.374996 -4.82136e-19
2.90558 -0.374996 -4.82136e-19
2.94058 -0.374996 -4.82136e-19
2.97558 -0.374996 -4.82136e-19
3.01059 -0.374996 -4.82136e-19
3.0456 -0.374996 -4.82136e-19
3.08063 -0.374996 -4.82136e-19
3.11566 -0.374996 -4.82136e-19
3.1507 -0.374996 -4.82136e-19
3.18574 -0.374996 -4.82136e-19
3.2208 -0.374996 -4.82136e-19
3.25586 -0.374996 -4.82136e-19
3.29093 -0.374996 -4.82136e-19
3.32601 -0.374996 -4.82136e-19
3.36109 -0.374996 -4.82136e-19
3.39619 -0.374996 -4.82136e-19
3.43129 -0.374996 -4.82136e-19
3.4664 -0.374996 -4.82136e-19
3.50152 -0.374996 -4.82136e-19
3.53665 -0.374996 -4.82136e-19
3.57179 -0.374996 -4.82136e-19
3.60694 -0.374996 -4.82136e-19
3.64209 -0.374996 -4.82136e-19
3.67726 -0.374996 -4.82136e-19
3.71243 -0.374996 -4.82136e-19
3.74761 -0.374996 -4.82136e-19
3.7828 -0.374996 -4.82136e-19
3.81801 -0.374996 -4.82136e-19
3.85322 -0.374996 -4.82136e-19
3.88844 -0.374996 -4.82136e-19
3.92367 -0.374996 -4.82136e-19
3.95891 -0.374996 -4.82136e-19
3.99416 -0.374996 -4.82136e-19
4.02942 -0.374996 -4.82136e-19
4.06469 -0.374996 -4.82136e-19
4.09997 -0.374996 -4.82136e-19
4.13526 -0.374996 -4.82136e-19
4.17056 -0.374996 -4.82136e-19
4.20587 -0.374996 -4.82136e-19
4.24119 -0.374996 -4.82136e-19
4.27653 -0.374996 -4.82136e-19
4.31187 -0.374996 -4.82136e-19
4.34722 -0.374996 -4.82136e-19
4.38259 -0.374996 -4.82136e-19
4.41797 -0.374996 -4.82136e-19
4.45335 -0.374996 -4.82136e-19
4.48875 -0.374996 -4.82136e-19
4.52416 -0.374996 -4.82136e-19
4.55958 -0.374996 -4.82136e-19
4.59502 -0.374996 -4.82136e-19
4.63046 -0.374996 -4.82136e-19
4.66592 -0.374996 -4.82136e-19
4.70139 -0.374996 -4.82136e-19
4.73687 -0.374996 -4.82136e-19
4.77237 -0.374996 -4.82136e-19
4.80787 -0.374996 -4.82136e-19
4.84339 -0.374996 -4.82136e-19
4.87892 -0.374996 -4.82136e-19
4.91446 -0.374996 -4.82136e-19
4.95002 -0.374996 -4.82136e-19
4.98559 -0.374996 -4.82136e-19
5.02117 -0.374996 -4.82136e-19
5.05677 -0.374996 -4.82136e-19
5.09237 -0.374996 -4.82136e-19
5.128 -0.374996 -4.82136e-19
5.16363 -0.374996 -4.82136e-19
5.19928 -0.374996 -4.82136e-19
5.23494 -0.374996 -4.82136e-19
5.27062 -0.374996 -4.82136e-19
5.30631 -0.374996 -4.82136e-19
5.34201 -0.374996 -4.82136e-19
5.37773 -0.374996 -4.82136e-19
5.41346 -0.374996 -4.82136e-19
5.4492 -0.374996 -4.82136e-19
5.48497 -0.374996 -4.82136e-19
5.52074 -0.374996 -4.82136e-19
5.55653 -0.374996 -4.82136e-19
5.59233 -0.374996 -4.82136e-19
5.62815 -0.374996 -4.82136e-19
5.66399 -0.374996 -4.82136e-19
5.69984 -0.374996 -4.82136e-19
5.7357 -0.374996 -4.82136e-19
5.77158 -0.374996 -4.82136e-19
5.80748 -0.374996 -4.82136e-19
5.84339 -0.374996 -4.82136e-19
5.87932 -0.374996 -4.82136e-19
5.91526 -0.374996 -4.82136e-19
5.95122 -0.374996 -4.82136e-19
5.9872 -0.374996 -4.82136e-19
6.02319 -0.374996 -4.82136e-19
6.05919 -0.374996 -4.82136e-19
6.09522 -0.374996 -4.82136e-19
6.13126 -0.374996 -4.82136e-19
6.16732 -0.374996 -4.82136e-19
6.20339 -0.374996 -4.82136e-19
6.23949 -0.374996 -4.82136e-19
6.27559 -0.374996 -4.82136e-19
6.31172 -0.374996 -4.82136e-19
6.34786 -0.374996 -4.82136e-19
6.38403 -0.374996 -4.82136e-19
6.42021 -0.374996 -4.82136e-19
6.4564 -0.374996 -4.82136e-19
6.49262 -0.374996 -4.82136e-19
6.52885 -0.374996 -4.82136e-19
6.5651 -0.374996 -4.82136e-19
6.60137 -0.374996 -4.82136e-19
6.63766 -0.374996 -4.82136e-19
6.67397 -0.374996 -4.82136e-19
6.71029 -0.374996 -4.82136e-19
6.74664 -0.374996 -4.82136e-19
6.783 -0.374996 -4.82136e-19
6.81938 -0.374996 -4.82136e-19
6.85579 -0.374996 -4.82136e-19
6.89221 -0.374996 -4.82136e-19
6.92865 -0.374996 -4.82136e-19
6.96511 -0.374996 -4.82136e-19
7.00159 -0.374996 -4.82136e-19
7.0381 -0.374996 -4.82136e-19
7.07462 -0.374996 -4.82136e-19
7.11116 -0.374996 -4.82136e-19
7.14772 -0.374996 -4.82136e-19
7.18431 -0.374996 -4.82136e-19
7.22091 -0.374996 -4.82136e-19
7.25754 -0.374996 -4.82136e-19
7.29418 -0.374996 -4.82136e-19
7.33085 -0.374996 -4.82136e-19
7.36754 -0.374996 -4.82136e-19
7.40425 -0.374996 -4.82136e-19
7.44099 -0.374996 -4.82136e-19
7.47774 -0.374996 -4.82136e-19
7.51452 -0.374996 -4.82136e-19
7.55132 -0.374996 -4.82136e-19
7.58814 -0.374996 -4.82136e-19
7.62498 -0.374996 -4.82136e-19
7.66185 -0.374996 -4.82136e-19
7.69874 -0.374996 -4.82136e-19
7.73566 -0.374996 -4.82136e-19
7.77259 -0.374996 -4.82136e-19
7.80955 -0.374996 -4.82136e-19
7.84654 -0.374996 -4.82136e-19
7.88355 -0.374996 -4.82136e-19
7.92058 -0.374996 -4.82136e-19
7.95763 -0.374996 -4.82136e-19
7.99471 -0.374996 -4.82136e-19
8.03182 -0.374996 -4.82136e-19
8.06895 -0.374996 -4.82136e-19
8.1061 -0.374996 -4.82136e-19
8.14328 -0.374996 -4.82136e-19
8.18049 -0.374996 -4.82136e-19
8.21772 -0.374996 -4.82136e-19
8.25497 -0.374996 -4.82136e-19
8.29226 -0.374996 -4.82136e-19
8.32956 -0.374996 -4.82136e-19
8.3669 -0.374996 -4.82136e-19
8.40426 -0.374996 -4.82136e-19
8.44165 -0.374996 -4.82136e-19
8.47906 -0.374996 -4.82136e-19
8.5165 -0.374996 -4.82136e-19
8.55397 -0.374996 -4.82136e-19
8.59146 -0.374996 -4.82136e-19
8.62899 -0.374996 -4.82136e-19
8.66654 -0.374996 -4.82136e-19
8.70412 -0.374996 -4.82136e-19
8.74172 -0.374996 -4.82136e-19
8.77936 -0.374996 -4.82136e-19
8.81702 -0.374996 -4.82136e-19
8.85471 -0.374996 -4.82136e-19
8.89244 -0.374996 -4.82136e-19
8.93019 -0.374996 -4.82136e-19
8.96797 -0.374996 -4.82136e-19
9.00578 -0.374996 -4.82136e-19
9.04362 -0.374996 -4.82136e-19
9.08149 -0.374996 -4.82136e-19
9.11939 -0.374996 -4.82136e-19
9.15732 -0.374996 -4.82136e-19
9.19528 -0.374996 -4.82136e-19
9.23327 -0.374996 -4.82136e-19
9.2713 -0.374996 -4.82136e-19
9.30935 -0.374996 -4.82136e-19
9.34744 -0.374996 -4.82136e-19
9.38556 -0.374996 -4.82136e-19
9.42371 -0.374996 -4.82136e-19
9.46189 -0.374996 -4.82136e-19
9.50011 -0.374996 -4.82136e-19
9.53836 -0.374996 -4.82136e-19
9.57664 -0.374996 -4.82136e-19
9.61496 -0.374996 -4.82136e-19
9.65331 -0.374996 -4.82136e-19
9.69169 -0.374996 -4.82136e-19
9.73011 -0.374996 -4.82136e-19
9.76856 -0.374996 -4.82136e-19
9.80704 -0.374996 -4.82136e-19
9.84557 -0.374996 -4.82136e-19
9.88412 -0.374996 -4.82136e-19
9.92271 -0.374996 -4.82136e-19
9.96134 -0.374996 -4.82136e-19
10 -0.374996 -4.82136e-19
10.0387 -0.374996 -4.82136e-19
10.0774 -0.374996 -4.82136e-19
10.1162 -0.374996 -4.82136e-19
10.155 -0.374996 -4.82136e-19
10.1939 -0.374996 -4.82136e-19
10.2328 -0.374996 -4.82136e-19
10.2717 -0.374996 -4.82136e-19
10.3106 -0.374996 -4.82136e-19
10.3496 -0.374996 -4.82136e-19
10.3887 -0.374996 -4.82136e-19
10.4278 -0.374996 -4.82136e-19
10.4669 -0.374996 -4.82136e-19
10.506 -0.374996 -4.82136e-19
10.5452 -0.374996 -4.82136e-19
10.5845 -0.374996 -4.82136e-19
10.6238 -0.374996 -4.82136e-19
10.6631 -0.374996 -4.82136e-19
10.7024 -0.374996 -4.82136e-19
10.7418 -0.374996 -4.82136e-19
10.7813 -0.374996 -4.82136e-19
10.8208 -0.374996 -4.82136e-19
10.8603 -0.374996 -4.82136e-19
10.8999 -0.374996 -4.82136e-19
10.9395 -0.374996 -4.82136e-19
10.9792 -0.374996 -4.82136e-19
11.0189 -0.374996 -4.82136e-19
11.0586 -0.374996 -4.82136e-19
11.0984 -0.374996 -4.82136e-19
11.1383 -0.374996 -4.82136e-19
11.1781 -0.374996 -4.82136e-19
11.2181 -0.374996 -4.82136e-19
11.2581 -0.374996 -4.82136e-19
11.2981 -0.374996 -4.82136e-19
11.3381 -0.374996 -4.82136e-19
11.3783 -0.374996 -4.82136e-19
11.4184 -0.374996 -4.82136e-19
11.4587 -0.374996 -4.82136e-19
11.4989 -0.374996 -4.82136e-19
11.5392 -0.374996 -4.82136e-19
11.5796 -0.374996 -4.82136e-19
11.62 -0.374996 -4.82136e-19
11.6605 -0.374996 -4.82136e-19
11.701 -0.374996 -4.82136e-19
11.7415 -0.374996 -4.82136e-19
11.7822 -0.374996 -4.82136e-19
11.8228 -0.374996 -4.82136e-19
11.8636 -0.374996 -4.82136e-19
11.9043 -0.374996 -4.82136e-19
11.9452 -0.374996 -4.82136e-19
11.986 -0.374996 -4.82136e-19
12.027 -0.374996 -4.82136e-19
12.068 -0.374996 -4.82136e-19
12.109 -0.374996 -4.82136e-19
12.1501 -0.374996 -4.82136e-19
12.1913 -0.374996 -4.82136e-19
12.2325 -0.374996 -4.82136e-19
12.2738 -0.374996 -4.82136e-19
12.3151 -0.374996 -4.82136e-19
12.3565 -0.374996 -4.82136e-19
12.3979 -0.374996 -4.82136e-19
12.4394 -0.374996 -4.82136e-19
12.481 -0.374996 -4.82136e-19
12.5226 -0.374996 -4.82136e-19
12.5643 -0.374996 -4.82136e-19
12.6061 -0.374996 -4.82136e-19
12.6479 -0.374996 -4.82136e-19
12.6898 -0.374996 -4.82136e-19
12.7317 -0.374996 -4.82136e-19
12.7737 -0.374996 -4.82136e-19
12.8158 -0.374996 -4.82136e-19
12.8579 -0.374996 -4.82136e-19
12.9001 -0.374996 -4.82136e-19
12.9424 -0.374996 -4.82136e-19
12.9847 -0.374996 -4.82136e-19
13.0271 -0.374996 -4.82136e-19
13.0696 -0.374996 -4.82136e-19
13.1121 -0.374996 -4.82136e-19
13.1547 -0.374996 -4.82136e-19
13.1974 -0.374996 -4.82136e-19
13.2402 -0.374996 -4.82136e-19
13.283 -0.374996 -4.82136e-19
13.3259 -0.374996 -4.82136e-19
13.3689 -0.374996 -4.82136e-19
13.4119 -0.374996 -4.82136e-19
13.455 -0.374996 -4.82136e-19
13.4982 -0.374996 -4.82136e-19
13.5415 -0.374996 -4.82136e-19
13.5848 -0.374996 -4.82136e-19
13.6283 -0.374996 -4.82136e-19
13.6718 -0.374996 -4.82136e-19
13.7153 -0.374996 -4.82136e-19
13.759 -0.374996 -4.82136e-19
13.8028 -0.374996 -4.82136e-19
13.8466 -0.374996 -4.82136e-19
13.8905 -0.374996 -4.82136e-19
13.9345 -0.374996 -4.82136e-19
13.9786 -0.374996 -4.82136e-19
14.0227 -0.374996 -4.82136e-19
14.067 -0.374996 -4.82136e-19
14.1113 -0.374996 -4.82136e-19
14.1558 -0.374996 -4.82136e-19
14.2003 -0.374996 -4.82136e-19
14.2449 -0.374996 -4.82136e-19
14.2896 -0.374996 -4.82136e-19
14.3344 -0.374996 -4.82136e-19
14.3793 -0.374996 -4.82136e-19
14.4243 -0.374996 -4.82136e-19
14.4693 -0.374996 -4.82136e-19
14.5145 -0.374996 -4.82136e-19
14.5598 -0.374996 -4.82136e-19
14.6052 -0.374996 -4.82136e-19
14.6506 -0.374996 -4.82136e-19
14.6962 -0.374996 -4.82136e-19
14.7419 -0.374996 -4.82136e-19
14.7877 -0.374996 -4.82136e-19
14.8336 -0.374996 -4.82136e-19
14.8796 -0.374996 -4.82136e-19
14.9257 -0.374996 -4.82136e-19
14.9719 -0.374996 -4.82136e-19
15.0182 -0.374996 -4.82136e-19
15.0647 -0.374996 -4.82136e-19
15.1112 -0.374996 -4.82136e-19
15.1579 -0.374996 -4.82136e-19
15.2047 -0.374996 -4.82136e-19
15.2516 -0.374996 -4.82136e-19
15.2986 -0.374996 -4.82136e-19
15.3458 -0.374996 -4.82136e-19
15.393 -0.374996 -4.82136e-19
15.4404 -0.374996 -4.82136e-19
15.488 -0.374996 -4.82136e-19
15.5356 -0.374996 -4.82136e-19
15.5834 -0.374996 -4.82136e-19
15.6313 -0.374996 -4.82136e-19
15.6794 -0.374996 -4.82136e-19
15.7276 -0.374996 -4.82136e-19
15.7759 -0.374996 -4.82136e-19
15.8243 -0.374996 -4.82136e-19
15.873 -0.374996 -4.82136e-19
15.9217 -0.374996 -4.82136e-19
15.9706 -0.374996 -4.82136e-19
16.0197 -0.374996 -4.82136e-19
16.0689 -0.374996 -4.82136e-19
16.1182 -0.374996 -4.82136e-19
16.1677 -0.374996 -4.82136e-19
16.2174 -0.374996 -4.82136e-19
16.2672 -0.374996 -4.82136e-19
16.3172 -0.374996 -4.82136e-19
16.3674 -0.374996 -4.82136e-19
16.4177 -0.374996 -4.82136e-19
16.4682 -0.374996 -4.82136e-19
16.5189 -0.374996 -4.82136e-19
16.5697 -0.374996 -4.82136e-19
16.6208 -0.374996 -4.82136e-19
16.672 -0.374996 -4.82136e-19
16.7234 -0.374996 -4.82136e-19
16.775 -0.374996 -4.82136e-19
16.8268 -0.374996 -4.82136e-19
16.8787 -0.374996 -4.82136e-19
16.9309 -0.374996 -4.82136e-19
16.9833 -0.374996 -4.82136e-19
17.0359 -0.374996 -4.82136e-19
17.0887 -0.374996 -4.82136e-19
17.1418 -0.374996 -4.82136e-19
17.195 -0.374996 -4.82136e-19
17.2485 -0.374996 -4.82136e-19
17.3022 -0.374996 -4.82136e-19
17.3562 -0.374996 -4.82136e-19
17.4104 -0.374996 -4.82136e-19
17.4648 -0.374996 -4.82136e-19
17.5195 -0.374996 -4.82136e-19
17.5744 -0.374996 -4.82136e-19
17.6296 -0.374996 -4.82136e-19
17.6851 -0.374996 -4.82136e-19
17.7408 -0.374996 -4.82136e-19
17.7969 -0.374996 -4.82136e-19
17.8532 -0.374996 -4.82136e-19
17.9098 -0.374996 -4.82136e-19
17.9667 -0.374996 -4.82136e-19
18.0239 -0.374996 -4.82136e-19
18.0815 -0.374996 -4.82136e-19
18.1393 -0.374996 -4.82136e-19
18.1975 -0.374996 -4.82136e-19
18.256 -0.374996 -4.82136e-19
18.3149 -0.374996 -4.82136e-19
18.3742 -0.374996 -4.82136e-19
18.4338 -0.374996 -4.82136e-19
18.4938 -0.374996 -4.82136e-19
18.5542 -0.374996 -4.82136e-19
18.615 -0.374996 -4.82136e-19
18.6762 -0.374996 -4.82136e-19
18.7379 -0.374996 -4.82136e-19
18.8 -0.374996 -4.82136e-19
18.8625 -0.374996 -4.82136e-19
18.9255 -0.374996 -4.82136e-19
18.9891 -0.374996 -4.82136e-19
19.0531 -0.374996 -4.82136e-19
19.1177 -0.374996 -4.82136e-19
19.1828 -0.374996 -4.82136e-19
19.2484 -0.374996 -4.82136e-19
19.3147 -0.374996 -4.82136e-19
19.3816 -0.374996 -4.82136e-19
19.4491 -0.374996 -4.82136e-19
19.5173 -0.374996 -4.82136e-19
19.5862 -0.374996 -4.82136e-19
19.6558 -0.374996 -4.82136e-19
19.7262 -0.374996 -4.82136e-19
19.7974 -0.374996 -4.82136e-19
19.8694 -0.374996 -4.82136e-19
19.9423 -0.374996 -4.82136e-19
20.0162 -0.374996 -4.82136e-19
20.091 -0.374996 -4.82136e-19
20.1669 -0.374996 -4.82136e-19
20.244 -0.374996 -4.82136e-19
20.3222 -0.374996 -4.82136e-19
20.4016 -0.374996 -4.82136e-19
20.4825 -0.374996 -4.82136e-19
20.5648 -0.374996 -4.82136e-19
20.6487 -0.374996 -4.82136e-19
20.7344 -0.374996 -4.82136e-19
20.8219 -0.374996 -4.82136e-19
20.9115 -0.374996 -4.82136e-19
21.0034 -0.374996 -4.82136e-19
21.0979 -0.374996 -4.82136e-19
21.1952 -0.374996 -4.82136e-19
21.2959 -0.374996 -4.82136e-19
21.4004 -0.374996 -4.82136e-19
21.5093 -0.374996 -4.82136e-19
21.6237 -0.374996 -4.82136e-19
21.7448 -0.374996 -4.82136e-19
21.8747 -0.374996 -4.82136e-19
22.0165 -0.374996 -4.82136e-19
22.1768 -0.374996 -4.82136e-19
22.3723 -0.374996 -4.82136e-19


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.75Lambda0.5Nc1ClassicOneLoop/SigmaRTwoLoop.txt <==
-22.3723 -0.234487 -1.83075e-05
-22.1768 -0.234565 -1.19261e-05
-22.0165 -0.234613 -1.71047e-05
-21.8747 -0.234652 -1.31485e-05
-21.7448 -0.234684 -1.69293e-05
-21.6237 -0.234712 -1.38077e-05
-21.5093 -0.234738 -1.69404e-05
-21.4004 -0.234764 -1.42807e-05
-21.2959 -0.234788 -1.7021e-05
-21.1952 -0.234812 -1.46659e-05
-21.0979 -0.234837 -1.71404e-05
-21.0034 -0.234862 -1.50138e-05
-20.9115 -0.234886 -1.7307e-05
-20.8219 -0.234911 -1.53771e-05
-20.7344 -0.234934 -1.75541e-05
-20.6487 -0.234956 -1.5803e-05
-20.5648 -0.234977 -1.78985e-05
-20.4825 -0.234995 -1.62924e-05
-20.4016 -0.235011 -1.83058e-05
-20.3222 -0.235025 -1.68003e-05
-20.244 -0.235037 -1.87249e-05
-20.1669 -0.235048 -1.72932e-05
-20.091 -0.235057 -1.91366e-05
-20.0162 -0.235066 -1.77688e-05
-19.9423 -0.235074 -1.95434e-05
-19.8694 -0.235082 -1.8234e-05
-19.7974 -0.235089 -1.99498e-05
-19.7262 -0.235096 -1.8694e-05
-19.6558 -0.235103 -2.03588e-05
-19.5862 -0.235109 -1.91522e-05
-19.5173 -0.235116 -2.07723e-05
-19.4491 -0.235122 -1.96107e-05
-19.3816 -0.235128 -2.11912e-05
-19.3147 -0.235134 -2.00711e-05
-19.2484 -0.23514 -2.16159e-05
-19.1828 -0.235146 -2.05343e-05
-19.1177 -0.235152 -2.20471e-05
-19.0531 -0.235157 -2.10011e-05
-18.9891 -0.235163 -2.24848e-05
-18.9255 -0.235169 -2.14723e-05
-18.8625 -0.235175 -2.29295e-05
-18.8 -0.23518 -2.19482e-05
-18.7379 -0.235186 -2.33813e-05
-18.6762 -0.235192 -2.24294e-05
-18.615 -0.235198 -2.38405e-05
-18.5542 -0.235203 -2.29163e-05
-18.4938 -0.235209 -2.43072e-05
-18.4338 -0.235215 -2.34094e-05
-18.3742 -0.23522 -2.47818e-05
-18.3149 -0.235226 -2.3909e-05
-18.256 -0.235232 -2.52643e-05
-18.1975 -0.235238 -2.44155e-05
-18.1393 -0.235243 -2.57552e-05
-18.0815 -0.235249 -2.49292e-05
-18.0239 -0.235255 -2.62545e-05
-17.9667 -0.235261 -2.54505e-05
-17.9098 -0.235267 -2.67625e-05
-17.8532 -0.235273 -2.59797e-05
-17.7969 -0.235279 -2.72795e-05
-17.7408 -0.235285 -2.65171e-05
-17.6851 -0.23529 -2.78058e-05
-17.6296 -0.235296 -2.70631e-05
-17.5744 -0.235302 -2.83415e-05
-17.5195 -0.235308 -2.7618e-05
-17.4648 -0.235315 -2.8887e-05
-17.4104 -0.235321 -2.81821e-05
-17.3562 -0.235327 -2.94426e-05
-17.3022 -0.235333 -2.87558e-05
-17.2485 -0.235339 -3.00085e-05
-17.195 -0.235345 -2.93394e-05
-17.1418 -0.235351 -3.05849e-05
-17.0887 -0.235358 -2.99331e-05
-17.0359 -0.235364 -3.11723e-05
-16.9833 -0.23537 -3.05375e-05
-16.9309 -0.235377 -3.17709e-05
-16.8787 -0.235383 -3.11527e-05
-16.8268 -0.23539 -3.2381e-05
-16.775 -0.235396 -3.17791e-05
-16.7234 -0.235403 -3.30029e-05
-16.672 -0.235409 -3.24172e-05
-16.6208 -0.235416 -3.36371e-05
-16.5697 -0.235422 -3.30672e-05
-16.5189 -0.235429 -3.42837e-05
-16.4682 -0.235436 -3.37296e-05
-16.4177 -0.235442 -3.49432e-05
-16.3674 -0.235449 -3.44047e-05
-16.3172 -0.235456 -3.5616e-05
-16.2672 -0.235463 -3.50928e-05
-16.2174 -0.23547 -3.63023e-05
-16.1677 -0.235477 -3.57944e-05
-16.1182 -0.235484 -3.70027e-05
-16.0689 -0.235491 -3.651e-05
-16.0197 -0.235498 -3.77174e-05
-15.9706 -0.235505 -3.72398e-05
-15.9217 -0.235512 -3.84468e-05
-15.873 -0.235519 -3.79844e-05
-15.8243 -0.235527 -3.91915e-05
-15.7759 -0.235534 -3.87441e-05
-15.7276 -0.235541 -3.99519e-05
-15.6794 -0.235549 -3.95195e-05
-15.6313 -0.235556 -4.07283e-05
-15.5834 -0.235564 -4.0311e-05
-15.5356 -0.235571 -4.15212e-05
-15.488 -0.235579 -4.1119e-05
-15.4404 -0.235587 -4.23312e-05
-15.393 -0.235594 -4.19441e-05
-15.3458 -0.235602 -4.31586e-05
-15.2986 -0.23561 -4.27867e-05
-15.2516 -0.235618 -4.40041e-05
-15.2047 -0.235626 -4.36474e-05
-15.1579 -0.235634 -4.48681e-05
-15.1112 -0.235642 -4.45268e-05
-15.0647 -0.23565 -4.57511e-05
-15.0182 -0.235658 -4.54253e-05
-14.9719 -0.235666 -4.66538e-05
-14.9257 -0.235674 -4.63436e-05
-14.8796 -0.235683 -4.75768e-05
-14.8336 -0.235691 -4.72823e-05
-14.7877 -0.2357 -4.85205e-05
-14.7419 -0.235708 -4.82419e-05
-14.6962 -0.235717 -4.94856e-05
-14.6506 -0.235725 -4.92231e-05
-14.6052 -0.235734 -5.04728e-05
-14.5598 -0.235743 -5.02266e-05
-14.5145 -0.235752 -5.14827e-05
-14.4693 -0.235761 -5.1253e-05
-14.4243 -0.23577 -5.2516e-05
-14.3793 -0.235779 -5.2303e-05
-14.3344 -0.235788 -5.35734e-05
-14.2896 -0.235797 -5.33774e-05
-14.2449 -0.235806 -5.46557e-05
-14.2003 -0.235816 -5.44769e-05
-14.1558 -0.235825 -5.57636e-05
-14.1113 -0.235835 -5.56023e-05
-14.067 -0.235844 -5.68979e-05
-14.0227 -0.235854 -5.67543e-05
-13.9786 -0.235863 -5.80593e-05
-13.9345 -0.235873 -5.79339e-05
-13.8905 -0.235883 -5.92489e-05
-13.8466 -0.235893 -5.91419e-05
-13.8028 -0.235903 -6.04674e-05
-13.759 -0.235913 -6.03792e-05
-13.7153 -0.235923 -6.17157e-05
-13.6718 -0.235934 -6.16467e-05
-13.6283 -0.235944 -6.29948e-05
-13.5848 -0.235955 -6.29454e-05
-13.5415 -0.235965 -6.43057e-05
-13.4982 -0.235976 -6.42763e-05
-13.455 -0.235986 -6.56494e-05
-13.4119 -0.235997 -6.56405e-05
-13.3689 -0.236008 -6.70269e-05
-13.3259 -0.236019 -6.70389e-05
-13.283 -0.23603 -6.84394e-05
-13.2402 -0.236041 -6.84728e-05
-13.1974 -0.236053 -6.9888e-05
-13.1547 -0.236064 -6.99433e-05
-13.1121 -0.236075 -7.13738e-05
-13.0696 -0.236087 -7.14516e-05
-13.0271 -0.236099 -7.28982e-05
-12.9847 -0.23611 -7.2999e-05
-12.9424 -0.236122 -7.44624e-05
-12.9001 -0.236134 -7.45868e-05
-12.8579 -0.236146 -7.60677e-05
-12.8158 -0.236159 -7.62163e-05
-12.7737 -0.236171 -7.77155e-05
-12.7317 -0.236183 -7.7889e-05
-12.6898 -0.236196 -7.94073e-05
-12.6479 -0.236208 -7.96064e-05
-12.6061 -0.236221 -8.11446e-05
-12.5643 -0.236234 -8.137e-05
-12.5226 -0.236247 -8.29289e-05
-12.481 -0.23626 -8.31813e-05
-12.4394 -0.236273 -8.47619e-05
-12.3979 -0.236287 -8.50422e-05
-12.3565 -0.2363 -8.66453e-05
-12.3151 -0.236314 -8.69542e-05
-12.2738 -0.236327 -8.85809e-05
-12.2325 -0.236341 -8.89193e-05
-12.1913 -0.236355 -9.05705e-05
-12.1501 -0.236369 -9.09393e-05
-12.109 -0.236383 -9.2616e-05
-12.068 -0.236398 -9.30161e-05
-12.027 -0.236412 -9.47195e-05
-11.986 -0.236427 -9.5152e-05
-11.9452 -0.236442 -9.68831e-05
-11.9043 -0.236457 -9.7349e-05
-11.8636 -0.236472 -9.91089e-05
-11.8228 -0.236487 -9.96093e-05
-11.7822 -0.236502 -0.000101399
-11.7415 -0.236518 -0.000101935
-11.701 -0.236534 -0.000103757
-11.6605 -0.236549 -0.00010433
-11.62 -0.236565 -0.000106184
-11.5796 -0.236582 -0.000106795
-11.5392 -0.236598 -0.000108683
-11.4989 -0.236614 -0.000109333
-11.4587 -0.236631 -0.000111256
-11.4184 -0.236648 -0.000111948
-11.3783 -0.236665 -0.000113908
-11.3381 -0.236682 -0.000114641
-11.2981 -0.236699 -0.00011664
-11.2581 -0.236717 -0.000117417
-11.2181 -0.236734 -0.000119457
-11.1781 -0.236752 -0.000120279
-11.1383 -0.23677 -0.00012236
-11.0984 -0.236789 -0.000123229
-11.0586 -0.236807 -0.000125354
-11.0189 -0.236826 -0.000126272
-10.9792 -0.236844 -0.000128443
-10.9395 -0.236864 -0.000129411
-10.8999 -0.236883 -0.000131629
-10.8603 -0.236902 -0.00013265
-10.8208 -0.236922 -0.000134918
-10.7813 -0.236942 -0.000135994
-10.7418 -0.236962 -0.000138313
-10.7024 -0.236982 -0.000139445
-10.6631 -0.237003 -0.000141818
-10.6238 -0.237023 -0.00014301
-10.5845 -0.237044 -0.000145439
-10.5452 -0.237066 -0.000146692
-10.506 -0.237087 -0.000149181
-10.4669 -0.237109 -0.000150498
-10.4278 -0.237131 -0.000153047
-10.3887 -0.237153 -0.000154431
-10.3496 -0.237175 -0.000157045
-10.3106 -0.237198 -0.000158497
-10.2717 -0.237221 -0.000161179
-10.2328 -0.237244 -0.000162703
-10.1939 -0.237267 -0.000165455
-10.155 -0.237291 -0.000167055
-10.1162 -0.237315 -0.00016988
-10.0774 -0.23734 -0.000171559
-10.0387 -0.237364 -0.00017446
-10 -0.237389 -0.000176221
-9.96134 -0.237414 -0.000179203
-9.92271 -0.23744 -0.00018105
-9.88412 -0.237465 -0.000184116
-9.84557 -0.237492 -0.000186052
-9.80704 -0.237518 -0.000189206
-9.76856 -0.237545 -0.000191236
-9.73011 -0.237572 -0.000194483
-9.69169 -0.237599 -0.00019661
-9.65331 -0.237627 -0.000199954
-9.61496 -0.237655 -0.000202183
-9.57664 -0.237683 -0.000205629
-9.53836 -0.237712 -0.000207965
-9.50011 -0.237741 -0.000211517
-9.46189 -0.237771 -0.000213966
-9.42371 -0.2378 -0.00021763
-9.38556 -0.237831 -0.000220197
-9.34744 -0.237861 -0.000223978
-9.30935 -0.237892 -0.000226668
-9.2713 -0.237924 -0.000230573
-9.23327 -0.237956 -0.000233392
-9.19528 -0.237988 -0.000237427
-9.15732 -0.23802 -0.000240382
-9.11939 -0.238054 -0.000244553
-9.08149 -0.238087 -0.000247651
-9.04362 -0.238121 -0.000251966
-9.00578 -0.238155 -0.000255213
-8.96797 -0.23819 -0.000259679
-8.93019 -0.238226 -0.000263085
-8.89244 -0.238261 -0.00026771
-8.85471 -0.238298 -0.000271281
-8.81702 -0.238335 -0.000276074
-8.77936 -0.238372 -0.000279821
-8.74172 -0.23841 -0.00028479
-8.70412 -0.238448 -0.000288721
-8.66654 -0.238487 -0.000293877
-8.62899 -0.238526 -0.000298002
-8.59146 -0.238566 -0.000303356
-8.55397 -0.238607 -0.000307686
-8.5165 -0.238648 -0.000313247
-8.47906 -0.23869 -0.000317793
-8.44165 -0.238732 -0.000323575
-8.40426 -0.238775 -0.00032835
-8.3669 -0.238819 -0.000334364
-8.32956 -0.238863 -0.00033938
-8.29226 -0.238908 -0.000345641
-8.25497 -0.238953 -0.000350913
-8.21772 -0.239 -0.000357434
-8.18049 -0.239047 -0.000362977
-8.14328 -0.239094 -0.000369775
-8.1061 -0.239142 -0.000375605
-8.06895 -0.239192 -0.000382696
-8.03182 -0.239241 -0.000388831
-7.99471 -0.239292 -0.000396233
-7.95763 -0.239343 -0.00040269
-7.92058 -0.239396 -0.000410423
-7.88355 -0.239449 -0.000417224
-7.84654 -0.239502 -0.000425308
-7.80955 -0.239557 -0.000432473
-7.77259 -0.239613 -0.000440932
-7.73566 -0.239669 -0.000448485
-7.69874 -0.239726 -0.000457342
-7.66185 -0.239785 -0.000465308
-7.62498 -0.239844 -0.000474589
-7.58814 -0.239904 -0.000482996
-7.55132 -0.239965 -0.00049273
-7.51452 -0.240028 -0.000501607
-7.47774 -0.240091 -0.000511825
-7.44099 -0.240155 -0.000521203
-7.40425 -0.240221 -0.000531938
-7.36754 -0.240287 -0.000541853
-7.33085 -0.240355 -0.00055314
-7.29418 -0.240424 -0.000563629
-7.25754 -0.240494 -0.000575508
-7.22091 -0.240565 -0.000586612
-7.18431 -0.240638 -0.000599126
-7.14772 -0.240712 -0.000610889
-7.11116 -0.240787 -0.000624083
-7.07462 -0.240864 -0.000636554
-7.0381 -0.240942 -0.00065048
-7.00159 -0.241021 -0.000663711
-6.96511 -0.241102 -0.000678424
-6.92865 -0.241184 -0.000692473
-6.89221 -0.241268 -0.000708032
-6.85579 -0.241354 -0.000722962
-6.81938 -0.241441 -0.000739435
-6.783 -0.241529 -0.000755315
-6.74664 -0.24162 -0.000772774
-6.71029 -0.241712 -0.00078968
-6.67397 -0.241806 -0.000808203
-6.63766 -0.241902 -0.000826218
-6.60137 -0.241999 -0.000845894
-6.5651 -0.242099 -0.00086511
-6.52885 -0.242201 -0.000886035
-6.49262 -0.242304 -0.000906553
-6.4564 -0.24241 -0.000928833
-6.42021 -0.242518 -0.000950764
-6.38403 -0.242628 -0.000974516
-6.34786 -0.242741 -0.000997985
-6.31172 -0.242856 -0.00102334
-6.27559 -0.242973 -0.00104848
-6.23949 -0.243093 -0.00107558
-6.20339 -0.243215 -0.00110255
-6.16732 -0.24334 -0.00113155
-6.13126 -0.243468 -0.00116052
-6.09522 -0.243599 -0.0011916
-6.05919 -0.243732 -0.00122275
-6.02319 -0.243868 -0.00125612
-5.9872 -0.244008 -0.00128966
-5.95122 -0.244151 -0.00132553
-5.91526 -0.244297 -0.00136169
-5.87932 -0.244446 -0.00140032
-5.84339 -0.244599 -0.00143937
-5.80748 -0.244755 -0.00148103
-5.77158 -0.244915 -0.00152326
-5.7357 -0.245079 -0.00156826
-5.69984 -0.245247 -0.00161401
-5.66399 -0.245419 -0.00166271
-5.62815 -0.245595 -0.00171235
-5.59233 -0.245775 -0.00176514
-5.55653 -0.24596 -0.0018191
-5.52074 -0.24615 -0.00187643
-5.48497 -0.246344 -0.00193518
-5.4492 -0.246543 -0.00199757
-5.41346 -0.246748 -0.00206166
-5.37773 -0.246958 -0.00212969
-5.34201 -0.247173 -0.00219973
-5.30631 -0.247394 -0.00227406
-5.27062 -0.24762 -0.00235077
-5.23494 -0.247853 -0.00243216
-5.19928 -0.248092 -0.00251635
-5.16363 -0.248338 -0.00260566
-5.128 -0.24859 -0.00269825
-5.09237 -0.24885 -0.00279649
-5.05677 -0.249116 -0.00289856
-5.02117 -0.24939 -0.00300687
-4.98559 -0.249672 -0.00311965
-4.95002 -0.249962 -0.00323935
-4.91446 -0.25026 -0.00336428
-4.87892 -0.250567 -0.00349691
-4.84339 -0.250882 -0.00363563
-4.80787 -0.251207 -0.00378298
-4.77237 -0.251541 -0.00393741
-4.73687 -0.251886 -0.00410155
-4.70139 -0.25224 -0.00427393
-4.66592 -0.252605 -0.00445729
-4.63046 -0.25298 -0.00465024
-4.59502 -0.253367 -0.00485564
-4.55958 -0.253766 -0.00507223
-4.52416 -0.254176 -0.00530298
-4.48875 -0.254599 -0.00554679
-4.45335 -0.255034 -0.00580678
-4.41797 -0.255482 -0.00608204
-4.38259 -0.255943 -0.00637585
-4.34722 -0.256418 -0.0066875
-4.31187 -0.256907 -0.0070205
-4.27653 -0.257409 -0.00737437
-4.24119 -0.257925 -0.00775287
-4.20587 -0.258456 -0.0081558
-4.17056 -0.259001 -0.00858722
-4.13526 -0.25956 -0.00904724
-4.09997 -0.260133 -0.00954025
-4.06469 -0.260719 -0.0100667
-4.02942 -0.261318 -0.0106314
-3.99416 -0.26193 -0.0112352
-3.95891 -0.262553 -0.0118833
-3.92367 -0.263186 -0.0125769
-3.88844 -0.263827 -0.0133217
-3.85322 -0.264475 -0.0141193
-3.81801 -0.265127 -0.0149758
-3.7828 -0.26578 -0.0158931
-3.74761 -0.266431 -0.0168775
-3.71243 -0.267074 -0.0179314
-3.67726 -0.267706 -0.0190609
-3.64209 -0.268321 -0.0202684
-3.60694 -0.26891 -0.0215599
-3.57179 -0.269468 -0.022937
-3.53665 -0.269984 -0.0244049
-3.50152 -0.270448 -0.0259638
-3.4664 -0.27085 -0.0276174
-3.43129 -0.271176 -0.0293635
-3.39619 -0.271414 -0.0312026
-3.36109 -0.271548 -0.0331292
-3.32601 -0.271564 -0.0351395
-3.29093 -0.271447 -0.0372229
-3.25586 -0.271182 -0.0393699
-3.2208 -0.270754 -0.0415641
-3.18574 -0.270152 -0.0437897
-3.1507 -0.269364 -0.0460238
-3.11566 -0.268385 -0.0482449
-3.08063 -0.267211 -0.0504252
-3.0456 -0.265843 -0.0525397
-3.01059 -0.264289 -0.0545588
-2.97558 -0.262561 -0.056458
-2.94058 -0.260675 -0.0582106
-2.90558 -0.258652 -0.0597973
-2.87059 -0.25652 -0.061199
-2.83561 -0.254306 -0.0624059
-2.80064 -0.252039 -0.0634095
-2.76567 -0.249751 -0.0642114
-2.73071 -0.24747 -0.0648143
-2.69576 -0.245223 -0.06523
-2.66081 -0.243033 -0.0654704
-2.62587 -0.240921 -0.0655547
-2.59094 -0.238903 -0.0655001
-2.55601 -0.23699 -0.0653294
-2.52109 -0.235191 -0.0650615
-2.48617 -0.23351 -0.0647192
-2.45126 -0.231949 -0.0643202
-2.41636 -0.230505 -0.0638852
-2.38146 -0.229175 -0.0634292
-2.34657 -0.227953 -0.0629696
-2.31168 -0.226832 -0.0625178
-2.2768 -0.225804 -0.0620879
-2.24192 -0.224861 -0.0616881
-2.20705 -0.223993 -0.0613291
-2.17219 -0.223191 -0.0610165
-2.13733 -0.222444 -0.0607583
-2.10247 -0.221745 -0.0605578
-2.06762 -0.221081 -0.0604211
-2.03278 -0.220445 -0.0603494
-1.99794 -0.219826 -0.0603474
-1.9631 -0.219215 -0.0604149
-1.92827 -0.218602 -0.0605551
-1.89345 -0.217978 -0.0607666
-1.85862 -0.217331 -0.0610512
-1.82381 -0.216653 -0.0614063
-1.78899 -0.215933 -0.0618324
-1.75419 -0.21516 -0.0623251
-1.71938 -0.214323 -0.0628834
-1.68458 -0.213413 -0.0635009
-1.64979 -0.212416 -0.0641742
-1.61499 -0.211322 -0.0648944
-1.58021 -0.21012 -0.0656552
-1.54542 -0.208798 -0.0664444
-1.51064 -0.207345 -0.067252
-1.47586 -0.205751 -0.0680617
-1.44109 -0.204008 -0.0688592
-1.40632 -0.202109 -0.0696238
-1.37155 -0.200047 -0.0703368
-1.33679 -0.19782 -0.0709731
-1.30203 -0.19543 -0.0715102
-1.26727 -0.192882 -0.0719204
-1.23251 -0.190184 -0.0721796
-1.19776 -0.187351 -0.0722599
-1.16301 -0.184402 -0.0721391
-1.12827 -0.181361 -0.0717936
-1.09352 -0.178257 -0.0712076
-1.05878 -0.175122 -0.0703665
-1.02405 -0.171991 -0.0692653
-0.989309 -0.1689 -0.0679017
-0.954576 -0.165885 -0.0662842
-0.919844 -0.16298 -0.0644239
-0.885115 -0.160217 -0.0623419
-0.850388 -0.157621 -0.0600605
-0.815663 -0.155214 -0.0576096
-0.78094 -0.15301 -0.0550178
-0.746219 -0.151018 -0.0523184
-0.711499 -0.149241 -0.0495405
-0.676781 -0.147676 -0.0467155
-0.642065 -0.146316 -0.0438684
-0.60735 -0.14515 -0.0410251
-0.572637 -0.144165 -0.0382038
-0.537925 -0.143344 -0.0354232
-0.503214 -0.142671 -0.0326941
-0.468504 -0.142129 -0.030028
-0.433796 -0.1417 -0.0274291
-0.399089 -0.141369 -0.0249028
-0.364382 -0.141119 -0.0224481
-0.329676 -0.140936 -0.0200658
-0.294972 -0.140807 -0.017751
-0.260267 -0.14072 -0.0155013
-0.225564 -0.140666 -0.0133092
-0.190861 -0.140636 -0.0111704
-0.156158 -0.140622 -0.00907582
-0.121456 -0.140617 -0.0070198
-0.0867541 -0.140618 -0.00499237
-0.0520524 -0.140621 -0.00298725
-0.0173508 -0.140623 -0.000993983
0.0173508 -0.140623 0.000993983
0.0520524 -0.140621 0.00298725
0.0867541 -0.140618 0.00499237
0.121456 -0.140617 0.0070198
0.156158 -0.140622 0.00907582
0.190861 -0.140636 0.0111704
0.225564 -0.140666 0.0133092
0.260267 -0.14072 0.0155013
0.294972 -0.140807 0.017751
0.329676 -0.140936 0.0200658
0.364382 -0.141119 0.0224481
0.399089 -0.141369 0.0249028
0.433796 -0.1417 0.0274291
0.468504 -0.142129 0.030028
0.503214 -0.142671 0.0326941
0.537925 -0.143344 0.0354232
0.572637 -0.144165 0.0382038
0.60735 -0.14515 0.0410251
0.642065 -0.146316 0.0438684
0.676781 -0.147676 0.0467155
0.711499 -0.149241 0.0495405
0.746219 -0.151018 0.0523184
0.78094 -0.15301 0.0550178
0.815663 -0.155214 0.0576096
0.850388 -0.157621 0.0600605
0.885115 -0.160217 0.0623419
0.919844 -0.16298 0.0644239
0.954576 -0.165885 0.0662842
0.989309 -0.1689 0.0679017
1.02405 -0.171991 0.0692653
1.05878 -0.175122 0.0703665
1.09352 -0.178257 0.0712076
1.12827 -0.181361 0.0717936
1.16301 -0.184402 0.0721391
1.19776 -0.187351 0.0722599
1.23251 -0.190184 0.0721796
1.26727 -0.192882 0.0719204
1.30203 -0.19543 0.0715102
1.33679 -0.19782 0.0709731
1.37155 -0.200047 0.0703368
1.40632 -0.202109 0.0696238
1.44109 -0.204008 0.0688592
1.47586 -0.205751 0.0680617
1.51064 -0.207345 0.067252
1.54542 -0.208798 0.0664444
1.58021 -0.21012 0.0656552
1.61499 -0.211322 0.0648944
1.64979 -0.212416 0.0641742
1.68458 -0.213413 0.0635009
1.71938 -0.214323 0.0628834
1.75419 -0.21516 0.0623251
1.78899 -0.215933 0.0618324
1.82381 -0.216653 0.0614063
1.85862 -0.217331 0.0610512
1.89345 -0.217978 0.0607666
1.92827 -0.218602 0.0605551
1.9631 -0.219215 0.0604149
1.99794 -0.219826 0.0603474
2.03278 -0.220445 0.0603494
2.06762 -0.221081 0.0604211
2.10247 -0.221745 0.0605578
2.13733 -0.222444 0.0607583
2.17219 -0.223191 0.0610165
2.20705 -0.223993 0.0613291
2.24192 -0.224861 0.0616881
2.2768 -0.225804 0.0620879
2.31168 -0.226832 0.0625178
2.34657 -0.227953 0.0629696
2.38146 -0.229175 0.0634292
2.41636 -0.230505 0.0638852
2.45126 -0.231949 0.0643202
2.48617 -0.23351 0.0647192
2.52109 -0.235191 0.0650615
2.55601 -0.23699 0.0653294
2.59094 -0.238903 0.0655001
2.62587 -0.240921 0.0655547
2.66081 -0.243033 0.0654704
2.69576 -0.245223 0.06523
2.73071 -0.24747 0.0648143
2.76567 -0.249751 0.0642114
2.80064 -0.252039 0.0634095
2.83561 -0.254306 0.0624059
2.87059 -0.25652 0.061199
2.90558 -0.258652 0.0597973
2.94058 -0.260675 0.0582106
2.97558 -0.262561 0.056458
3.01059 -0.264289 0.0545588
3.0456 -0.265843 0.0525397
3.08063 -0.267211 0.0504252
3.11566 -0.268385 0.0482449
3.1507 -0.269364 0.0460238
3.18574 -0.270152 0.0437897
3.2208 -0.270754 0.0415641
3.25586 -0.271182 0.0393699
3.29093 -0.271447 0.0372229
3.32601 -0.271564 0.0351395
3.36109 -0.271548 0.0331292
3.39619 -0.271414 0.0312026
3.43129 -0.271176 0.0293635
3.4664 -0.27085 0.0276174
3.50152 -0.270448 0.0259638
3.53665 -0.269984 0.0244049
3.57179 -0.269468 0.022937
3.60694 -0.26891 0.0215599
3.64209 -0.268321 0.0202684
3.67726 -0.267706 0.0190609
3.71243 -0.267074 0.0179314
3.74761 -0.266431 0.0168775
3.7828 -0.26578 0.0158931
3.81801 -0.265127 0.0149758
3.85322 -0.264475 0.0141193
3.88844 -0.263827 0.0133217
3.92367 -0.263186 0.0125769
3.95891 -0.262553 0.0118833
3.99416 -0.26193 0.0112352
4.02942 -0.261318 0.0106314
4.06469 -0.260719 0.0100667
4.09997 -0.260133 0.00954025
4.13526 -0.25956 0.00904724
4.17056 -0.259001 0.00858722
4.20587 -0.258456 0.0081558
4.24119 -0.257925 0.00775287
4.27653 -0.257409 0.00737437
4.31187 -0.256907 0.0070205
4.34722 -0.256418 0.0066875
4.38259 -0.255943 0.00637585
4.41797 -0.255482 0.00608204
4.45335 -0.255034 0.00580678
4.48875 -0.254599 0.00554679
4.52416 -0.254176 0.00530298
4.55958 -0.253766 0.00507223
4.59502 -0.253367 0.00485564
4.63046 -0.25298 0.00465024
4.66592 -0.252605 0.00445729
4.70139 -0.25224 0.00427393
4.73687 -0.251886 0.00410155
4.77237 -0.251541 0.00393741
4.80787 -0.251207 0.00378298
4.84339 -0.250882 0.00363563
4.87892 -0.250567 0.00349691
4.91446 -0.25026 0.00336428
4.95002 -0.249962 0.00323935
4.98559 -0.249672 0.00311965
5.02117 -0.24939 0.00300687
5.05677 -0.249116 0.00289856
5.09237 -0.24885 0.00279649
5.128 -0.24859 0.00269825
5.16363 -0.248338 0.00260566
5.19928 -0.248092 0.00251635
5.23494 -0.247853 0.00243216
5.27062 -0.24762 0.00235077
5.30631 -0.247394 0.00227406
5.34201 -0.247173 0.00219973
5.37773 -0.246958 0.00212969
5.41346 -0.246748 0.00206166
5.4492 -0.246543 0.00199757
5.48497 -0.246344 0.00193518
5.52074 -0.24615 0.00187643
5.55653 -0.24596 0.0018191
5.59233 -0.245775 0.00176514
5.62815 -0.245595 0.00171235
5.66399 -0.245419 0.00166271
5.69984 -0.245247 0.00161401
5.7357 -0.245079 0.00156826
5.77158 -0.244915 0.00152326
5.80748 -0.244755 0.00148103
5.84339 -0.244599 0.00143937
5.87932 -0.244446 0.00140032
5.91526 -0.244297 0.00136169
5.95122 -0.244151 0.00132553
5.9872 -0.244008 0.00128966
6.02319 -0.243868 0.00125612
6.05919 -0.243732 0.00122275
6.09522 -0.243599 0.0011916
6.13126 -0.243468 0.00116052
6.16732 -0.24334 0.00113155
6.20339 -0.243215 0.00110255
6.23949 -0.243093 0.00107558
6.27559 -0.242973 0.00104848
6.31172 -0.242856 0.00102334
6.34786 -0.242741 0.000997985
6.38403 -0.242628 0.000974516
6.42021 -0.242518 0.000950764
6.4564 -0.24241 0.000928833
6.49262 -0.242304 0.000906553
6.52885 -0.242201 0.000886035
6.5651 -0.242099 0.00086511
6.60137 -0.241999 0.000845894
6.63766 -0.241902 0.000826218
6.67397 -0.241806 0.000808203
6.71029 -0.241712 0.00078968
6.74664 -0.24162 0.000772774
6.783 -0.241529 0.000755315
6.81938 -0.241441 0.000739435
6.85579 -0.241354 0.000722962
6.89221 -0.241268 0.000708032
6.92865 -0.241184 0.000692473
6.96511 -0.241102 0.000678424
7.00159 -0.241021 0.000663711
7.0381 -0.240942 0.00065048
7.07462 -0.240864 0.000636554
7.11116 -0.240787 0.000624083
7.14772 -0.240712 0.000610889
7.18431 -0.240638 0.000599126
7.22091 -0.240565 0.000586612
7.25754 -0.240494 0.000575508
7.29418 -0.240424 0.000563629
7.33085 -0.240355 0.00055314
7.36754 -0.240287 0.000541853
7.40425 -0.240221 0.000531938
7.44099 -0.240155 0.000521203
7.47774 -0.240091 0.000511825
7.51452 -0.240028 0.000501607
7.55132 -0.239965 0.00049273
7.58814 -0.239904 0.000482996
7.62498 -0.239844 0.000474589
7.66185 -0.239785 0.000465308
7.69874 -0.239726 0.000457342
7.73566 -0.239669 0.000448485
7.77259 -0.239613 0.000440932
7.80955 -0.239557 0.000432473
7.84654 -0.239502 0.000425308
7.88355 -0.239449 0.000417224
7.92058 -0.239396 0.000410423
7.95763 -0.239343 0.00040269
7.99471 -0.239292 0.000396233
8.03182 -0.239241 0.000388831
8.06895 -0.239192 0.000382696
8.1061 -0.239142 0.000375605
8.14328 -0.239094 0.000369775
8.18049 -0.239047 0.000362977
8.21772 -0.239 0.000357434
8.25497 -0.238953 0.000350913
8.29226 -0.238908 0.000345641
8.32956 -0.238863 0.00033938
8.3669 -0.238819 0.000334364
8.40426 -0.238775 0.00032835
8.44165 -0.238732 0.000323575
8.47906 -0.23869 0.000317793
8.5165 -0.238648 0.000313247
8.55397 -0.238607 0.000307686
8.59146 -0.238566 0.000303356
8.62899 -0.238526 0.000298002
8.66654 -0.238487 0.000293877
8.70412 -0.238448 0.000288721
8.74172 -0.23841 0.00028479
8.77936 -0.238372 0.000279821
8.81702 -0.238335 0.000276074
8.85471 -0.238298 0.000271281
8.89244 -0.238261 0.00026771
8.93019 -0.238226 0.000263085
8.96797 -0.23819 0.000259679
9.00578 -0.238155 0.000255213
9.04362 -0.238121 0.000251966
9.08149 -0.238087 0.000247651
9.11939 -0.238054 0.000244553
9.15732 -0.23802 0.000240382
9.19528 -0.237988 0.000237427
9.23327 -0.237956 0.000233392
9.2713 -0.237924 0.000230573
9.30935 -0.237892 0.000226668
9.34744 -0.237861 0.000223978
9.38556 -0.237831 0.000220197
9.42371 -0.2378 0.00021763
9.46189 -0.237771 0.000213966
9.50011 -0.237741 0.000211517
9.53836 -0.237712 0.000207965
9.57664 -0.237683 0.000205629
9.61496 -0.237655 0.000202183
9.65331 -0.237627 0.000199954
9.69169 -0.237599 0.00019661
9.73011 -0.237572 0.000194483
9.76856 -0.237545 0.000191236
9.80704 -0.237518 0.000189206
9.84557 -0.237492 0.000186052
9.88412 -0.237465 0.000184116
9.92271 -0.23744 0.00018105
9.96134 -0.237414 0.000179203
10 -0.237389 0.000176221
10.0387 -0.237364 0.00017446
10.0774 -0.23734 0.000171559
10.1162 -0.237315 0.00016988
10.155 -0.237291 0.000167055
10.1939 -0.237267 0.000165455
10.2328 -0.237244 0.000162703
10.2717 -0.237221 0.000161179
10.3106 -0.237198 0.000158497
10.3496 -0.237175 0.000157045
10.3887 -0.237153 0.000154431
10.4278 -0.237131 0.000153047
10.4669 -0.237109 0.000150498
10.506 -0.237087 0.000149181
10.5452 -0.237066 0.000146692
10.5845 -0.237044 0.000145439
10.6238 -0.237023 0.00014301
10.6631 -0.237003 0.000141818
10.7024 -0.236982 0.000139445
10.7418 -0.236962 0.000138313
10.7813 -0.236942 0.000135994
10.8208 -0.236922 0.000134918
10.8603 -0.236902 0.00013265
10.8999 -0.236883 0.000131629
10.9395 -0.236864 0.000129411
10.9792 -0.236844 0.000128443
11.0189 -0.236826 0.000126272
11.0586 -0.236807 0.000125354
11.0984 -0.236789 0.000123229
11.1383 -0.23677 0.00012236
11.1781 -0.236752 0.000120279
11.2181 -0.236734 0.000119457
11.2581 -0.236717 0.000117417
11.2981 -0.236699 0.00011664
11.3381 -0.236682 0.000114641
11.3783 -0.236665 0.000113908
11.4184 -0.236648 0.000111948
11.4587 -0.236631 0.000111256
11.4989 -0.236614 0.000109333
11.5392 -0.236598 0.000108683
11.5796 -0.236582 0.000106795
11.62 -0.236565 0.000106184
11.6605 -0.236549 0.00010433
11.701 -0.236534 0.000103757
11.7415 -0.236518 0.000101935
11.7822 -0.236502 0.000101399
11.8228 -0.236487 9.96093e-05
11.8636 -0.236472 9.91089e-05
11.9043 -0.236457 9.7349e-05
11.9452 -0.236442 9.68831e-05
11.986 -0.236427 9.5152e-05
12.027 -0.236412 9.47195e-05
12.068 -0.236398 9.30161e-05
12.109 -0.236383 9.2616e-05
12.1501 -0.236369 9.09393e-05
12.1913 -0.236355 9.05705e-05
12.2325 -0.236341 8.89193e-05
12.2738 -0.236327 8.85809e-05
12.3151 -0.236314 8.69542e-05
12.3565 -0.2363 8.66453e-05
12.3979 -0.236287 8.50422e-05
12.4394 -0.236273 8.47619e-05
12.481 -0.23626 8.31813e-05
12.5226 -0.236247 8.29289e-05
12.5643 -0.236234 8.137e-05
12.6061 -0.236221 8.11446e-05
12.6479 -0.236208 7.96064e-05
12.6898 -0.236196 7.94073e-05
12.7317 -0.236183 7.7889e-05
12.7737 -0.236171 7.77155e-05
12.8158 -0.236159 7.62163e-05
12.8579 -0.236146 7.60677e-05
12.9001 -0.236134 7.45868e-05
12.9424 -0.236122 7.44624e-05
12.9847 -0.23611 7.2999e-05
13.0271 -0.236099 7.28982e-05
13.0696 -0.236087 7.14516e-05
13.1121 -0.236075 7.13738e-05
13.1547 -0.236064 6.99433e-05
13.1974 -0.236053 6.9888e-05
13.2402 -0.236041 6.84728e-05
13.283 -0.23603 6.84394e-05
13.3259 -0.236019 6.70389e-05
13.3689 -0.236008 6.70269e-05
13.4119 -0.235997 6.56405e-05
13.455 -0.235986 6.56494e-05
13.4982 -0.235976 6.42763e-05
13.5415 -0.235965 6.43057e-05
13.5848 -0.235955 6.29454e-05
13.6283 -0.235944 6.29948e-05
13.6718 -0.235934 6.16467e-05
13.7153 -0.235923 6.17157e-05
13.759 -0.235913 6.03792e-05
13.8028 -0.235903 6.04674e-05
13.8466 -0.235893 5.91419e-05
13.8905 -0.235883 5.92489e-05
13.9345 -0.235873 5.79339e-05
13.9786 -0.235863 5.80593e-05
14.0227 -0.235854 5.67543e-05
14.067 -0.235844 5.68979e-05
14.1113 -0.235835 5.56023e-05
14.1558 -0.235825 5.57636e-05
14.2003 -0.235816 5.44769e-05
14.2449 -0.235806 5.46557e-05
14.2896 -0.235797 5.33774e-05
14.3344 -0.235788 5.35734e-05
14.3793 -0.235779 5.2303e-05
14.4243 -0.23577 5.2516e-05
14.4693 -0.235761 5.1253e-05
14.5145 -0.235752 5.14827e-05
14.5598 -0.235743 5.02266e-05
14.6052 -0.235734 5.04728e-05
14.6506 -0.235725 4.92231e-05
14.6962 -0.235717 4.94856e-05
14.7419 -0.235708 4.82419e-05
14.7877 -0.2357 4.85205e-05
14.8336 -0.235691 4.72823e-05
14.8796 -0.235683 4.75768e-05
14.9257 -0.235674 4.63436e-05
14.9719 -0.235666 4.66538e-05
15.0182 -0.235658 4.54253e-05
15.0647 -0.23565 4.57511e-05
15.1112 -0.235642 4.45268e-05
15.1579 -0.235634 4.48681e-05
15.2047 -0.235626 4.36474e-05
15.2516 -0.235618 4.40041e-05
15.2986 -0.23561 4.27867e-05
15.3458 -0.235602 4.31586e-05
15.393 -0.235594 4.19441e-05
15.4404 -0.235587 4.23312e-05
15.488 -0.235579 4.1119e-05
15.5356 -0.235571 4.15212e-05
15.5834 -0.235564 4.0311e-05
15.6313 -0.235556 4.07283e-05
15.6794 -0.235549 3.95195e-05
15.7276 -0.235541 3.99519e-05
15.7759 -0.235534 3.87441e-05
15.8243 -0.235527 3.91915e-05
15.873 -0.235519 3.79844e-05
15.9217 -0.235512 3.84468e-05
15.9706 -0.235505 3.72398e-05
16.0197 -0.235498 3.77174e-05
16.0689 -0.235491 3.651e-05
16.1182 -0.235484 3.70027e-05
16.1677 -0.235477 3.57944e-05
16.2174 -0.23547 3.63023e-05
16.2672 -0.235463 3.50928e-05
16.3172 -0.235456 3.5616e-05
16.3674 -0.235449 3.44047e-05
16.4177 -0.235442 3.49432e-05
16.4682 -0.235436 3.37296e-05
16.5189 -0.235429 3.42837e-05
16.5697 -0.235422 3.30672e-05
16.6208 -0.235416 3.36371e-05
16.672 -0.235409 3.24172e-05
16.7234 -0.235403 3.30029e-05
16.775 -0.235396 3.17791e-05
16.8268 -0.23539 3.2381e-05
16.8787 -0.235383 3.11527e-05
16.9309 -0.235377 3.17709e-05
16.9833 -0.23537 3.05375e-05
17.0359 -0.235364 3.11723e-05
17.0887 -0.235358 2.99331e-05
17.1418 -0.235351 3.05849e-05
17.195 -0.235345 2.93394e-05
17.2485 -0.235339 3.00085e-05
17.3022 -0.235333 2.87558e-05
17.3562 -0.235327 2.94426e-05
17.4104 -0.235321 2.81821e-05
17.4648 -0.235315 2.8887e-05
17.5195 -0.235308 2.7618e-05
17.5744 -0.235302 2.83415e-05
17.6296 -0.235296 2.70631e-05
17.6851 -0.23529 2.78058e-05
17.7408 -0.235285 2.65171e-05
17.7969 -0.235279 2.72795e-05
17.8532 -0.235273 2.59797e-05
17.9098 -0.235267 2.67625e-05
17.9667 -0.235261 2.54505e-05
18.0239 -0.235255 2.62545e-05
18.0815 -0.235249 2.49292e-05
18.1393 -0.235243 2.57552e-05
18.1975 -0.235238 2.44155e-05
18.256 -0.235232 2.52643e-05
18.3149 -0.235226 2.3909e-05
18.3742 -0.23522 2.47818e-05
18.4338 -0.235215 2.34094e-05
18.4938 -0.235209 2.43072e-05
18.5542 -0.235203 2.29163e-05
18.615 -0.235198 2.38405e-05
18.6762 -0.235192 2.24294e-05
18.7379 -0.235186 2.33813e-05
18.8 -0.23518 2.19482e-05
18.8625 -0.235175 2.29295e-05
18.9255 -0.235169 2.14723e-05
18.9891 -0.235163 2.24848e-05
19.0531 -0.235157 2.10011e-05
19.1177 -0.235152 2.20471e-05
19.1828 -0.235146 2.05343e-05
19.2484 -0.23514 2.16159e-05
19.3147 -0.235134 2.00711e-05
19.3816 -0.235128 2.11912e-05
19.4491 -0.235122 1.96107e-05
19.5173 -0.235116 2.07723e-05
19.5862 -0.235109 1.91522e-05
19.6558 -0.235103 2.03588e-05
19.7262 -0.235096 1.8694e-05
19.7974 -0.235089 1.99498e-05
19.8694 -0.235082 1.8234e-05
19.9423 -0.235074 1.95434e-05
20.0162 -0.235066 1.77688e-05
20.091 -0.235057 1.91366e-05
20.1669 -0.235048 1.72932e-05
20.244 -0.235037 1.87249e-05
20.3222 -0.235025 1.68003e-05
20.4016 -0.235011 1.83058e-05
20.4825 -0.234995 1.62924e-05
20.5648 -0.234977 1.78985e-05
20.6487 -0.234956 1.5803e-05
20.7344 -0.234934 1.75541e-05
20.8219 -0.234911 1.53771e-05
20.9115 -0.234886 1.7307e-05
21.0034 -0.234862 1.50138e-05
21.0979 -0.234837 1.71404e-05
21.1952 -0.234812 1.46659e-05
21.2959 -0.234788 1.7021e-05
21.4004 -0.234764 1.42807e-05
21.5093 -0.234738 1.69404e-05
21.6237 -0.234712 1.38077e-05
21.7448 -0.234684 1.69293e-05
21.8747 -0.234652 1.31485e-05
22.0165 -0.234613 1.71047e-05
22.1768 -0.234565 1.19261e-05
22.3723 -0.234487 1.83075e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.75Lambda0.5Nc1ClassicOneLoop/iFpOneLoop.txt <==
-22.3723 -2.35926e-23 6.01757e-06
-22.1768 2.85685e-23 6.23311e-06
-22.0165 1.16375e-23 6.41709e-06
-21.8747 -8.67342e-24 6.58562e-06
-21.7448 8.00294e-24 6.74474e-06
-21.6237 -5.98651e-25 6.89754e-06
-21.5093 -1.00746e-23 7.04585e-06
-21.4004 -1.65152e-24 7.19086e-06
-21.2959 1.94857e-23 7.33341e-06
-21.1952 -5.31689e-24 7.47411e-06
-21.0979 1.20737e-23 7.61342e-06
-21.0034 -1.87515e-23 7.75171e-06
-20.9115 -1.03087e-23 7.88928e-06
-20.8219 -2.54654e-24 8.02635e-06
-20.7344 -1.71148e-24 8.16314e-06
-20.6487 7.39819e-25 8.2998e-06
-20.5648 -1.11764e-23 8.4365e-06
-20.4825 5.57445e-25 8.57335e-06
-20.4016 6.31835e-24 8.71047e-06
-20.3222 1.05818e-23 8.84796e-06
-20.244 -1.93147e-23 8.98591e-06
-20.1669 -6.454e-24 9.12439e-06
-20.091 1.80719e-24 9.26349e-06
-20.0162 2.82193e-23 9.40327e-06
-19.9423 9.12994e-24 9.54379e-06
-19.8694 2.48421e-23 9.68511e-06
-19.7974 2.34457e-23 9.8273e-06
-19.7262 1.79875e-24 9.97038e-06
-19.6558 -1.02355e-23 1.01144e-05
-19.5862 -4.71141e-23 1.02595e-05
-19.5173 -4.83044e-23 1.04056e-05
-19.4491 -3.10881e-23 1.05528e-05
-19.3816 -1.6375e-23 1.07011e-05
-19.3147 1.20045e-23 1.08506e-05
-19.2484 -8.58753e-24 1.10013e-05
-19.1828 -3.51408e-23 1.11532e-05
-19.1177 5.88174e-24 1.13065e-05
-19.0531 3.22979e-24 1.1461e-05
-18.9891 -2.0593e-23 1.1617e-05
-18.9255 -1.88769e-23 1.17743e-05
-18.8625 8.2131e-24 1.1933e-05
-18.8 2.19372e-24 1.20932e-05
-18.7379 3.89128e-23 1.22549e-05
-18.6762 1.68596e-23 1.24181e-05
-18.615 -9.55433e-24 1.25828e-05
-18.5542 -2.39201e-23 1.27492e-05
-18.4938 -2.60288e-24 1.29171e-05
-18.4338 2.20686e-23 1.30868e-05
-18.3742 2.42007e-23 1.32581e-05
-18.3149 -2.91267e-23 1.34311e-05
-18.256 6.59772e-23 1.36059e-05
-18.1975 -4.29602e-23 1.37825e-05
-18.1393 1.96001e-23 1.39609e-05
-18.0815 3.7142e-23 1.41411e-05
-18.0239 2.68117e-23 1.43232e-05
-17.9667 -3.86291e-23 1.45073e-05
-17.9098 4.75445e-23 1.46933e-05
-17.8532 3.27277e-23 1.48813e-05
-17.7969 -2.84011e-24 1.50713e-05
-17.7408 2.66508e-23 1.52633e-05
-17.6851 -7.82088e-23 1.54575e-05
-17.6296 -6.51612e-25 1.56537e-05
-17.5744 3.39927e-23 1.58521e-05
-17.5195 4.95834e-23 1.60527e-05
-17.4648 -4.47059e-24 1.62556e-05
-17.4104 -1.2795e-23 1.64607e-05
-17.3562 2.28093e-24 1.66681e-05
-17.3022 -5.19861e-23 1.68778e-05
-17.2485 -7.21258e-24 1.70899e-05
-17.195 2.23295e-23 1.73044e-05
-17.1418 -4.72842e-23 1.75214e-05
-17.0887 -1.07676e-22 1.77409e-05
-17.0359 -7.31189e-24 1.79628e-05
-16.9833 7.96565e-23 1.81874e-05
-16.9309 3.98469e-23 1.84146e-05
-16.8787 8.68876e-23 1.86444e-05
-16.8268 7.1792e-23 1.88769e-05
-16.775 -1.00906e-23 1.91121e-05
-16.7234 -3.97347e-23 1.93502e-05
-16.672 4.74552e-23 1.9591e-05
-16.6208 1.5867e-23 1.98347e-05
-16.5697 -4.4196e-23 2.00813e-05
-16.5189 2.94902e-23 2.03309e-05
-16.4682 -5.20592e-23 2.05835e-05
-16.4177 -4.78303e-23 2.08391e-05
-16.3674 -7.60318e-23 2.10978e-05
-16.3172 6.50194e-23 2.13596e-05
-16.2672 -2.6086e-23 2.16247e-05
-16.2174 -6.51429e-24 2.18929e-05
-16.1677 -5.037e-23 2.21645e-05
-16.1182 1.56233e-23 2.24394e-05
-16.0689 -1.04954e-23 2.27177e-05
-16.0197 -5.49981e-23 2.29995e-05
-15.9706 -3.94805e-23 2.32847e-05
-15.9217 3.15274e-23 2.35735e-05
-15.873 3.50074e-23 2.38659e-05
-15.8243 3.74736e-23 2.4162e-05
-15.7759 2.58612e-23 2.44618e-05
-15.7276 -8.85057e-23 2.47654e-05
-15.6794 4.99101e-24 2.50728e-05
-15.6313 -9.31963e-23 2.53841e-05
-15.5834 7.11051e-23 2.56994e-05
-15.5356 -5.20069e-23 2.60187e-05
-15.488 1.92204e-23 2.63421e-05
-15.4404 -3.3392e-23 2.66696e-05
-15.393 2.11446e-24 2.70014e-05
-15.3458 2.20941e-23 2.73374e-05
-15.2986 -3.08286e-23 2.76778e-05
-15.2516 -3.32014e-23 2.80226e-05
-15.2047 -7.72883e-23 2.83719e-05
-15.1579 6.21613e-23 2.87258e-05
-15.1112 -1.55818e-22 2.90843e-05
-15.0647 1.37301e-23 2.94475e-05
-15.0182 -6.47463e-23 2.98155e-05
-14.9719 1.11631e-22 3.01883e-05
-14.9257 2.01165e-24 3.05661e-05
-14.8796 -5.5368e-23 3.09489e-05
-14.8336 -1.42943e-22 3.13367e-05
-14.7877 1.684e-23 3.17298e-05
-14.7419 -7.68319e-23 3.21281e-05
-14.6962 2.20574e-23 3.25318e-05
-14.6506 7.0346e-24 3.29409e-05
-14.6052 -1.60366e-22 3.33555e-05
-14.5598 -8.87429e-23 3.37758e-05
-14.5145 1.316e-22 3.42017e-05
-14.4693 -2.69522e-24 3.46334e-05
-14.4243 1.40513e-22 3.50711e-05
-14.3793 8.66302e-23 3.55147e-05
-14.3344 -2.01653e-23 3.59644e-05
-14.2896 -9.80059e-23 3.64203e-05
-14.2449 5.5737e-23 3.68824e-05
-14.2003 9.93643e-23 3.7351e-05
-14.1558 -1.22929e-22 3.7826e-05
-14.1113 -6.916e-23 3.83077e-05
-14.067 -6.28682e-23 3.87961e-05
-14.0227 -8.22813e-23 3.92913e-05
-13.9786 7.91437e-24 3.97934e-05
-13.9345 1.27519e-22 4.03026e-05
-13.8905 3.70703e-23 4.0819e-05
-13.8466 -1.91278e-22 4.13427e-05
-13.8028 3.06232e-22 4.18738e-05
-13.759 2.80945e-23 4.24124e-05
-13.7153 1.67948e-22 4.29588e-05
-13.6718 -5.57726e-23 4.35129e-05
-13.6283 -2.25134e-22 4.4075e-05
-13.5848 3.11999e-22 4.46451e-05
-13.5415 -1.23408e-22 4.52234e-05
-13.4982 -5.08368e-23 4.58101e-05
-13.455 -1.93012e-22 4.64053e-05
-13.4119 2.97197e-22 4.70092e-05
-13.3689 -5.80624e-23 4.76218e-05
-13.3259 -1.12258e-22 4.82434e-05
-13.283 -9.46566e-23 4.88741e-05
-13.2402 -3.41035e-23 4.9514e-05
-13.1974 -1.41641e-23 5.01634e-05
-13.1547 1.10637e-22 5.08223e-05
-13.1121 8.95911e-24 5.1491e-05
-13.0696 3.78675e-22 5.21696e-05
-13.0271 -7.90699e-23 5.28584e-05
-12.9847 3.09909e-24 5.35574e-05
-12.9424 -6.69806e-23 5.42669e-05
-12.9001 -2.81164e-22 5.4987e-05
-12.8579 4.68151e-22 5.5718e-05
-12.8158 1.76849e-22 5.646e-05
-12.7737 -2.61084e-23 5.72132e-05
-12.7317 -1.83095e-22 5.79779e-05
-12.6898 7.01435e-23 5.87542e-05
-12.6479 -8.1346e-23 5.95424e-05
-12.6061 -5.08251e-23 6.03427e-05
-12.5643 -5.79173e-23 6.11552e-05
-12.5226 -6.02441e-23 6.19802e-05
-12.481 5.63733e-24 6.2818e-05
-12.4394 -6.20031e-23 6.36688e-05
-12.3979 -3.5317e-22 6.45328e-05
-12.3565 2.99975e-22 6.54102e-05
-12.3151 -2.95212e-23 6.63013e-05
-12.2738 -7.0032e-23 6.72064e-05
-12.2325 -5.64468e-22 6.81258e-05
-12.1913 -1.7786e-22 6.90596e-05
-12.1501 -2.28423e-22 7.00082e-05
-12.109 -1.42108e-23 7.09718e-05
-12.068 -1.45461e-22 7.19507e-05
-12.027 2.27059e-22 7.29453e-05
-11.986 3.45806e-24 7.39557e-05
-11.9452 7.33802e-23 7.49824e-05
-11.9043 -4.95513e-23 7.60256e-05
-11.8636 -7.61185e-23 7.70856e-05
-11.8228 -3.91543e-22 7.81628e-05
-11.7822 1.77212e-22 7.92574e-05
-11.7415 1.08098e-22 8.03699e-05
-11.701 -2.66998e-22 8.15006e-05
-11.6605 1.11033e-22 8.26498e-05
-11.62 3.32507e-23 8.38178e-05
-11.5796 -2.67552e-22 8.50052e-05
-11.5392 9.59128e-23 8.62121e-05
-11.4989 1.29855e-22 8.74391e-05
-11.4587 5.97977e-22 8.86865e-05
-11.4184 6.55275e-22 8.99547e-05
-11.3783 3.51736e-22 9.12441e-05
-11.3381 -2.61443e-22 9.25552e-05
-11.2981 3.89476e-22 9.38884e-05
-11.2581 8.88467e-22 9.52441e-05
-11.2181 -1.34711e-22 9.66228e-05
-11.1781 -6.01024e-22 9.80249e-05
-11.1383 1.33541e-22 9.94509e-05
-11.0984 1.00357e-22 0.000100901
-11.0586 -5.32477e-22 0.000102377
-11.0189 6.6156e-23 0.000103877
-10.9792 -8.33063e-23 0.000105404
-10.9395 -5.34474e-22 0.000106957
-10.8999 2.33343e-22 0.000108537
-10.8603 -2.67439e-23 0.000110145
-10.8208 -2.90405e-22 0.000111781
-10.7813 5.19859e-22 0.000113446
-10.7418 -3.1653e-23 0.00011514
-10.7024 -7.25969e-22 0.000116864
-10.6631 1.52177e-22 0.000118618
-10.6238 3.30966e-22 0.000120404
-10.5845 -5.57005e-22 0.000122221
-10.5452 4.54791e-22 0.000124071
-10.506 1.99099e-22 0.000125955
-10.4669 4.10502e-22 0.000127872
-10.4278 3.0119e-22 0.000129824
-10.3887 -4.42837e-22 0.000131812
-10.3496 4.71136e-22 0.000133836
-10.3106 -1.68325e-22 0.000135896
-10.2717 -3.48533e-23 0.000137995
-10.2328 3.24859e-22 0.000140132
-10.1939 3.60933e-22 0.000142309
-10.155 7.79409e-22 0.000144526
-10.1162 -9.33394e-23 0.000146784
-10.0774 -6.05073e-23 0.000149085
-10.0387 -4.63846e-22 0.000151428
-10 1.0551e-22 0.000153816
-9.96134 4.87378e-22 0.000156249
-9.92271 3.31648e-22 0.000158727
-9.88412 -4.97133e-22 0.000161253
-9.84557 4.75057e-22 0.000163827
-9.80704 5.29013e-22 0.000166451
-9.76856 1.20669e-22 0.000169124
-9.73011 -3.75724e-22 0.00017185
-9.69169 1.75264e-21 0.000174628
-9.65331 1.81156e-21 0.00017746
-9.61496 4.90166e-22 0.000180347
-9.57664 2.23041e-22 0.000183291
-9.53836 -1.33801e-21 0.000186293
-9.50011 8.51548e-22 0.000189353
-9.46189 -9.64893e-22 0.000192475
-9.42371 -2.1588e-22 0.000195658
-9.38556 -1.23601e-21 0.000198905
-9.34744 1.16881e-21 0.000202217
-9.30935 2.84789e-23 0.000205595
-9.2713 -5.31173e-22 0.000209042
-9.23327 -1.12979e-21 0.000212558
-9.19528 1.01502e-21 0.000216146
-9.15732 -1.62712e-21 0.000219807
-9.11939 -5.51257e-22 0.000223543
-9.08149 6.01258e-22 0.000227356
-9.04362 2.04891e-24 0.000231248
-9.00578 -3.02514e-22 0.000235221
-8.96797 -1.82205e-21 0.000239276
-8.93019 -8.92188e-23 0.000243416
-8.89244 1.29679e-22 0.000247642
-8.85471 5.90386e-22 0.000251958
-8.81702 -7.39808e-22 0.000256365
-8.77936 3.50105e-22 0.000260866
-8.74172 -1.33494e-22 0.000265463
-8.70412 -6.17856e-22 0.000270158
-8.66654 -8.6148e-22 0.000274954
-8.62899 1.17294e-21 0.000279854
-8.59146 -1.81868e-22 0.000284859
-8.55397 -1.82308e-21 0.000289974
-8.5165 1.679e-22 0.000295201
-8.47906 2.20973e-21 0.000300543
-8.44165 1.65266e-21 0.000306002
-8.40426 5.19832e-22 0.000311583
-8.3669 -1.32837e-21 0.000317287
-8.32956 -3.91552e-22 0.000323119
-8.29226 -4.41795e-22 0.000329082
-8.25497 1.23396e-21 0.000335179
-8.21772 2.2897e-21 0.000341415
-8.18049 -1.97383e-21 0.000347792
-8.14328 -3.60134e-22 0.000354314
-8.1061 2.38882e-21 0.000360986
-8.06895 -1.04676e-21 0.000367813
-8.03182 -3.6552e-22 0.000374797
-7.99471 2.67364e-21 0.000381943
-7.95763 -2.05773e-21 0.000389256
-7.92058 9.46102e-22 0.000396741
-7.88355 -3.17013e-21 0.000404403
-7.84654 7.09389e-22 0.000412246
-7.80955 -1.59134e-21 0.000420275
-7.77259 3.45749e-21 0.000428496
-7.73566 1.7822e-21 0.000436915
-7.69874 -3.27084e-21 0.000445537
-7.66185 -7.27494e-22 0.000454368
-7.62498 3.9425e-21 0.000463414
-7.58814 -3.08053e-23 0.000472682
-7.55132 -1.87572e-23 0.000482177
-7.51452 1.51607e-21 0.000491908
-7.47774 2.5491e-21 0.000501879
-7.44099 2.80609e-22 0.0005121
-7.40425 -1.67269e-21 0.000522577
-7.36754 -2.62424e-21 0.000533318
-7.33085 9.81921e-22 0.000544332
-7.29418 -6.56864e-22 0.000555625
-7.25754 3.33332e-21 0.000567208
-7.22091 -9.73302e-22 0.000579088
-7.18431 -1.08206e-21 0.000591276
-7.14772 2.54999e-21 0.00060378
-7.11116 7.66032e-21 0.000616611
-7.07462 -1.80544e-21 0.000629779
-7.0381 5.98139e-21 0.000643294
-7.00159 3.68148e-21 0.000657168
-6.96511 3.76706e-21 0.000671412
-6.92865 9.52474e-22 0.000686037
-6.89221 -6.19307e-21 0.000701057
-6.85579 -3.8213e-21 0.000716484
-6.81938 4.28075e-21 0.000732331
-6.783 -2.61237e-22 0.000748613
-6.74664 7.02341e-21 0.000765343
-6.71029 -4.07166e-21 0.000782536
-6.67397 4.88663e-21 0.000800209
-6.63766 6.51243e-21 0.000818376
-6.60137 -3.23014e-21 0.000837055
-6.5651 1.67333e-21 0.000856263
-6.52885 1.17816e-20 0.000876019
-6.49262 -6.2003e-22 0.00089634
-6.4564 -1.5758e-21 0.000917247
-6.42021 1.58121e-21 0.00093876
-6.38403 9.58799e-22 0.0009609
-6.34786 4.12776e-21 0.00098369
-6.31172 1.54945e-21 0.00100715
-6.27559 8.25245e-21 0.00103131
-6.23949 4.67696e-21 0.00105619
-6.20339 -1.19915e-20 0.00108182
-6.16732 5.37218e-21 0.00110822
-6.13126 -1.28965e-20 0.00113542
-6.09522 -9.02441e-21 0.00116346
-6.05919 1.29585e-20 0.00119236
-6.02319 2.60431e-21 0.00122215
-5.9872 -1.98789e-20 0.00125287
-5.95122 -3.98003e-22 0.00128456
-5.91526 3.26457e-21 0.00131725
-5.87932 -2.54937e-21 0.00135097
-5.84339 8.95581e-21 0.00138578
-5.80748 1.10335e-20 0.0014217
-5.77158 9.63249e-21 0.00145879
-5.7357 1.65628e-20 0.00149709
-5.69984 -6.94162e-21 0.00153665
-5.66399 -3.21554e-21 0.00157751
-5.62815 -7.95219e-21 0.00161974
-5.59233 2.45322e-20 0.00166337
-5.55653 1.84164e-20 0.00170849
-5.52074 -9.50835e-21 0.00175513
-5.48497 -1.319e-20 0.00180337
-5.4492 2.542e-20 0.00185327
-5.41346 -3.40768e-21 0.0019049
-5.37773 2.2099e-21 0.00195834
-5.34201 -5.25474e-21 0.00201366
-5.30631 -1.90901e-21 0.00207094
-5.27062 -7.2205e-21 0.00213027
-5.23494 3.94544e-21 0.00219173
-5.19928 -3.54862e-21 0.00225542
-5.16363 3.70502e-21 0.00232143
-5.128 -7.33906e-21 0.00238988
-5.09237 2.16611e-22 0.00246086
-5.05677 1.60256e-20 0.0025345
-5.02117 -2.6285e-20 0.00261091
-4.98559 -1.30884e-20 0.00269022
-4.95002 -2.32606e-20 0.00277256
-4.91446 2.38072e-20 0.00285808
-4.87892 -1.65994e-20 0.00294692
-4.84339 -5.10655e-20 0.00303925
-4.80787 -1.43233e-20 0.00313523
-4.77237 -5.54081e-20 0.00323503
-4.73687 5.9671e-20 0.00333884
-4.70139 2.60753e-20 0.00344686
-4.66592 -5.00779e-20 0.00355929
-4.63046 -2.07018e-20 0.00367636
-4.59502 3.65338e-20 0.00379829
-4.55958 -4.05607e-20 0.00392534
-4.52416 -8.53028e-21 0.00405777
-4.48875 3.79244e-20 0.00419585
-4.45335 -2.93834e-20 0.00433987
-4.41797 -7.05295e-20 0.00449017
-4.38259 -3.96681e-20 0.00464706
-4.34722 -2.51617e-20 0.00481089
-4.31187 -8.31041e-22 0.00498206
-4.27653 -7.96849e-20 0.00516095
-4.24119 2.69219e-20 0.00534799
-4.20587 -9.91172e-20 0.00554364
-4.17056 -1.55324e-20 0.00574839
-4.13526 -2.32942e-20 0.00596274
-4.09997 -1.69751e-20 0.00618726
-4.06469 4.48439e-20 0.00642254
-4.02942 8.50722e-22 0.0066692
-3.99416 -5.76127e-20 0.00692792
-3.95891 -6.86079e-20 0.00719943
-3.92367 -3.05628e-20 0.00748451
-3.88844 -1.27051e-19 0.00778397
-3.85322 4.47511e-20 0.00809873
-3.81801 4.69255e-20 0.00842973
-3.7828 -2.57818e-21 0.008778
-3.74761 -1.73253e-19 0.00914467
-3.71243 -1.01045e-19 0.00953091
-3.67726 -1.74796e-20 0.00993802
-3.64209 -5.45225e-20 0.0103674
-3.60694 -4.799e-20 0.0108205
-3.57179 -2.71181e-19 0.011299
-3.53665 2.08152e-20 0.0118046
-3.50152 -2.85262e-19 0.0123393
-3.4664 -2.06861e-19 0.012905
-3.43129 -2.91053e-20 0.013504
-3.39619 1.17702e-19 0.0141388
-3.36109 1.37045e-20 0.014812
-3.32601 -2.8776e-19 0.0155263
-3.29093 1.17229e-19 0.0162851
-3.25586 1.04672e-19 0.0170916
-3.2208 7.49548e-20 0.0179497
-3.18574 2.04806e-19 0.0188633
-3.1507 5.11482e-20 0.0198369
-3.11566 2.18934e-19 0.0208755
-3.08063 9.55948e-19 0.0219845
-3.0456 3.56678e-19 0.0231696
-3.01059 9.06302e-21 0.0244375
-2.97558 -4.97611e-19 0.0257954
-2.94058 -2.39002e-19 0.0272512
-2.90558 -2.33757e-19 0.0288136
-2.87059 4.97703e-19 0.0304924
-2.83561 5.27021e-20 0.0322985
-2.80064 1.37548e-19 0.0342439
-2.76567 8.10104e-19 0.036342
-2.73071 -5.5762e-19 0.0386077
-2.69576 3.41546e-19 0.0410579
-2.66081 1.34222e-18 0.0437113
-2.62587 -8.13657e-19 0.0465891
-2.59094 5.54652e-19 0.049715
-2.55601 -1.15547e-18 0.053116
-2.52109 3.42837e-19 0.0568223
-2.48617 -6.73453e-19 0.0608684
-2.45126 2.34734e-18 0.0652936
-2.41636 2.80064e-18 0.0701425
-2.38146 -2.89793e-18 0.0754663
-2.34657 4.11035e-19 0.0813236
-2.31168 2.31917e-18 0.0877818
-2.2768 -9.5538e-19 0.0949188
-2.24192 -1.41591e-18 0.102825
-2.20705 -3.28339e-18 0.111604
-2.17219 -3.66833e-18 0.12138
-2.13733 -7.40139e-18 0.132294
-2.10247 -5.67375e-18 0.144516
-2.06762 -4.58304e-18 0.158242
-2.03278 -6.05928e-18 0.173709
-1.99794 -1.49224e-18 0.191196
-1.9631 -8.55703e-18 0.211037
-1.92827 -3.4266e-18 0.233634
-1.89345 4.65836e-18 0.259471
-1.85862 4.13298e-18 0.289135
-1.82381 6.0628e-19 0.323342
-1.78899 7.07947e-18 0.362968
-1.75419 2.58613e-17 0.409089
-1.71938 2.22594e-18 0.463033
-1.68458 2.44655e-17 0.526446
-1.64979 -1.20272e-17 0.601369
-1.61499 6.24795e-18 0.690337
-1.58021 3.15376e-17 0.79649
-1.54542 6.31521e-18 0.923693
-1.51064 7.01185e-18 1.07664
-1.47586 -7.05445e-18 1.2609
-1.44109 -6.5898e-17 1.48277
-1.40632 3.86848e-17 1.74882
-1.37155 -3.75331e-19 2.06474
-1.33679 3.28448e-17 2.4331
-1.30203 -3.76404e-17 2.84957
-1.26727 4.33332e-17 3.29785
-1.23251 -1.02373e-16 3.74498
-1.19776 -2.6516e-17 4.14118
-1.16301 -7.13491e-18 4.42933
-1.12827 9.6532e-17 4.56409
-1.09352 -4.40577e-17 4.53088
-1.05878 6.14652e-17 4.35087
-1.02405 -8.86783e-17 4.06882
-0.989309 -1.41978e-16 3.73405
-0.954576 2.28625e-17 3.38679
-0.919844 -1.38781e-16 3.05346
-0.885115 7.90635e-18 2.74821
-0.850388 7.41714e-17 2.47655
-0.815663 -8.12991e-18 2.23885
-0.78094 3.16009e-17 2.03282
-0.746219 -9.69186e-17 1.85509
-0.711499 1.60927e-17 1.70201
-0.676781 -9.17027e-18 1.57014
-0.642065 2.45807e-17 1.45638
-0.60735 -1.10263e-17 1.35808
-0.572637 2.13889e-17 1.27295
-0.537925 -2.5172e-17 1.1991
-0.503214 3.00033e-17 1.13492
-0.468504 3.19314e-17 1.07909
-0.433796 -2.00629e-17 1.03052
-0.399089 -1.85795e-18 0.988269
-0.364382 5.30911e-18 0.95159
-0.329676 1.00902e-17 0.919843
-0.294972 -1.70643e-17 0.892503
-0.260267 4.24219e-18 0.869134
-0.225564 6.1655e-18 0.849374
-0.190861 -2.13624e-18 0.832929
-0.156158 3.19581e-18 0.819562
-0.121456 3.69676e-18 0.809081
-0.0867541 -2.04932e-18 0.801344
-0.0520524 -1.01105e-18 0.796242
-0.0173508 -7.96644e-20 0.793708
0.0173508 -2.07111e-19 0.793708
0.0520524 9.31457e-19 0.796242
0.0867541 1.649e-18 0.801344
0.121456 -4.50907e-18 0.809081
0.156158 -5.96811e-18 0.819562
0.190861 9.31833e-18 0.832929
0.225564 2.50141e-18 0.849374
0.260267 5.14057e-18 0.869134
0.294972 -8.14508e-18 0.892503
0.329676 -1.2433e-17 0.919843
0.364382 1.10454e-17 0.95159
0.399089 -4.2952e-18 0.988269
0.433796 8.383e-19 1.03052
0.468504 -7.12567e-18 1.07909
0.503214 -1.33641e-17 1.13492
0.537925 -1.94641e-17 1.1991
0.572637 4.83281e-18 1.27295
0.60735 -2.04621e-17 1.35808
0.642065 2.58677e-17 1.45638
0.676781 -2.82701e-17 1.57014
0.711499 -4.61166e-17 1.70201
0.746219 -3.21443e-17 1.85509
0.78094 1.33692e-17 2.03282
0.815663 -1.12524e-16 2.23885
0.850388 -5.31343e-17 2.47655
0.885115 -3.36883e-17 2.74821
0.919844 -7.08542e-17 3.05346
0.954576 -1.81388e-16 3.38679
0.989309 -1.44224e-16 3.73405
1.02405 6.38251e-17 4.06882
1.05878 8.97963e-17 4.35087
1.09352 -5.83924e-17 4.53088
1.12827 2.33821e-17 4.56409
1.16301 -4.12072e-19 4.42933
1.19776 -1.31067e-17 4.14118
1.23251 4.38266e-17 3.74498
1.26727 9.89752e-17 3.29785
1.30203 -1.08018e-16 2.84957
1.33679 -6.49745e-17 2.4331
1.37155 -6.40411e-17 2.06474
1.40632 -2.86921e-17 1.74882
1.44109 1.04609e-16 1.48277
1.47586 2.51508e-17 1.2609
1.51064 -3.5319e-17 1.07664
1.54542 3.38872e-18 0.923693
1.58021 -1.62992e-17 0.79649
1.61499 -2.39519e-17 0.690337
1.64979 -3.12353e-17 0.601369
1.68458 -2.27257e-17 0.526446
1.71938 1.78757e-17 0.463033
1.75419 -6.75658e-18 0.409089
1.78899 1.31282e-18 0.362968
1.82381 1.16613e-17 0.323342
1.85862 -5.0864e-18 0.289135
1.89345 -4.43615e-18 0.259471
1.92827 3.56213e-18 0.233634
1.9631 -9.0302e-18 0.211037
1.99794 -7.02562e-18 0.191196
2.03278 5.95051e-18 0.173709
2.06762 -5.28902e-18 0.158242
2.10247 1.05521e-18 0.144516
2.13733 1.43431e-18 0.132294
2.17219 -7.89616e-19 0.12138
2.20705 1.20756e-19 0.111604
2.24192 4.27376e-19 0.102825
2.2768 1.59965e-19 0.0949188
2.31168 2.25471e-18 0.0877818
2.34657 -6.4e-20 0.0813236
2.38146 9.04165e-19 0.0754663
2.41636 7.84815e-19 0.0701425
2.45126 1.82995e-18 0.0652936
2.48617 4.3514e-19 0.0608684
2.52109 1.54059e-18 0.0568223
2.55601 1.30966e-18 0.053116
2.59094 6.62016e-19 0.049715
2.62587 1.76902e-19 0.0465891
2.66081 -1.40966e-19 0.0437113
2.69576 -8.55338e-19 0.0410579
2.73071 4.50876e-19 0.0386077
2.76567 -1.64563e-19 0.036342
2.80064 5.94002e-19 0.0342439
2.83561 -6.01088e-19 0.0322985
2.87059 3.31375e-19 0.0304924
2.90558 7.11269e-19 0.0288136
2.94058 -3.81188e-19 0.0272512
2.97558 1.66765e-19 0.0257954
3.01059 8.42043e-20 0.0244375
3.0456 -4.42166e-19 0.0231696
3.08063 -1.50023e-20 0.0219845
3.11566 -5.73136e-19 0.0208755
3.1507 -3.21742e-20 0.0198369
3.18574 -2.20298e-19 0.0188633
3.2208 -8.39956e-21 0.0179497
3.25586 1.53787e-19 0.0170916
3.29093 -1.55297e-19 0.0162851
3.32601 3.99361e-19 0.0155263
3.36109 5.18756e-20 0.014812
3.39619 2.85804e-19 0.0141388
3.43129 -1.95663e-19 0.013504
3.4664 -2.96125e-19 0.012905
3.50152 -2.80432e-19 0.0123393
3.53665 -1.85645e-20 0.0118046
3.57179 -1.53844e-20 0.011299
3.60694 -1.2636e-19 0.0108205
3.64209 4.32825e-20 0.0103674
3.67726 6.17217e-20 0.00993802
3.71243 -2.79575e-20 0.00953091
3.74761 3.58044e-20 0.00914467
3.7828 1.11257e-19 0.008778
3.81801 5.59939e-20 0.00842973
3.85322 1.15526e-20 0.00809873
3.88844 -1.23432e-19 0.00778397
3.92367 2.08796e-20 0.00748451
3.95891 5.26422e-20 0.00719943
3.99416 -7.77117e-21 0.00692792
4.02942 2.61383e-20 0.0066692
4.06469 1.10771e-19 0.00642254
4.09997 -4.74365e-22 0.00618726
4.13526 -1.01406e-19 0.00596274
4.17056 1.18106e-20 0.00574839
4.20587 -4.01175e-20 0.00554364
4.24119 2.77846e-20 0.00534799
4.27653 -3.31511e-20 0.00516095
4.31187 4.23863e-20 0.00498206
4.34722 1.43768e-20 0.00481089
4.38259 5.00139e-20 0.00464706
4.41797 6.15128e-20 0.00449017
4.45335 -3.81472e-20 0.00433987
4.48875 -2.65453e-20 0.00419585
4.52416 -1.33061e-21 0.00405777
4.55958 -3.12963e-20 0.00392534
4.59502 -1.22877e-20 0.00379829
4.63046 3.89873e-21 0.00367636
4.66592 3.30182e-20 0.00355929
4.70139 -1.95276e-21 0.00344686
4.73687 -4.21239e-20 0.00333884
4.77237 3.34609e-20 0.00323503
4.80787 -2.71207e-21 0.00313523
4.84339 -8.56524e-21 0.00303925
4.87892 -1.07675e-20 0.00294692
4.91446 -1.6989e-20 0.00285808
4.95002 5.8049e-20 0.00277256
4.98559 -1.86097e-20 0.00269022
5.02117 2.71572e-20 0.00261091
5.05677 1.35587e-20 0.0025345
5.09237 -2.85506e-20 0.00246086
5.128 -1.47106e-21 0.00238988
5.16363 5.63356e-22 0.00232143
5.19928 -9.32659e-21 0.00225542
5.23494 2.63308e-21 0.00219173
5.27062 1.78653e-20 0.00213027
5.30631 -8.45822e-21 0.00207094
5.34201 9.06782e-21 0.00201366
5.37773 1.15187e-21 0.00195834
5.41346 2.78494e-21 0.0019049
5.4492 1.20178e-20 0.00185327
5.48497 2.13042e-21 0.00180337
5.52074 -4.9909e-21 0.00175513
5.55653 1.91246e-20 0.00170849
5.59233 -5.0289e-21 0.00166337
5.62815 1.34469e-20 0.00161974
5.66399 1.3509e-20 0.00157751
5.69984 2.21232e-22 0.00153665
5.7357 8.20895e-21 0.00149709
5.77158 -9.0615e-21 0.00145879
5.80748 1.60612e-20 0.0014217
5.84339 5.73046e-21 0.00138578
5.87932 -1.76033e-20 0.00135097
5.91526 -8.89357e-21 0.00131725
5.95122 -1.0167e-21 0.00128456
5.9872 3.06968e-21 0.00125287
6.02319 8.59056e-21 0.00122215
6.05919 4.14268e-21 0.00119236
6.09522 4.92958e-21 0.00116346
6.13126 6.27312e-21 0.00113542
6.16732 1.20223e-21 0.00110822
6.20339 6.45674e-21 0.00108182
6.23949 5.04037e-21 0.00105619
6.27559 1.55698e-21 0.00103131
6.31172 -2.49449e-21 0.00100715
6.34786 6.74793e-21 0.00098369
6.38403 -9.10873e-21 0.0009609
6.42021 9.98781e-21 0.00093876
6.4564 -3.61773e-21 0.000917247
6.49262 1.16752e-21 0.00089634
6.52885 -1.52428e-20 0.000876019
6.5651 -8.3051e-21 0.000856263
6.60137 -7.59778e-22 0.000837055
6.63766 5.30451e-21 0.000818376
6.67397 -3.00264e-21 0.000800209
6.71029 -2.72068e-21 0.000782536
6.74664 -4.00627e-21 0.000765343
6.783 -4.57516e-21 0.000748613
6.81938 -8.3304e-22 0.000732331
6.85579 1.5226e-21 0.000716484
6.89221 7.24174e-21 0.000701057
6.92865 1.96261e-21 0.000686037
6.96511 -2.85223e-21 0.000671412
7.00159 5.02927e-21 0.000657168
7.0381 3.0688e-21 0.000643294
7.07462 -3.61091e-21 0.000629779
7.11116 5.83256e-22 0.000616611
7.14772 2.31204e-21 0.00060378
7.18431 -2.05828e-21 0.000591276
7.22091 2.8325e-21 0.000579088
7.25754 -6.91685e-21 0.000567208
7.29418 1.88666e-22 0.000555625
7.33085 9.30455e-22 0.000544332
7.36754 -3.09489e-21 0.000533318
7.40425 3.93953e-22 0.000522577
7.44099 2.96012e-22 0.0005121
7.47774 1.93382e-21 0.000501879
7.51452 1.82123e-21 0.000491908
7.55132 2.42702e-21 0.000482177
7.58814 4.65279e-21 0.000472682
7.62498 2.35669e-21 0.000463414
7.66185 -5.37026e-22 0.000454368
7.69874 -1.78303e-21 0.000445537
7.73566 1.88295e-21 0.000436915
7.77259 -7.60473e-22 0.000428496
7.80955 -9.9178e-22 0.000420275
7.84654 3.06194e-22 0.000412246
7.88355 1.65167e-21 0.000404403
7.92058 2.52838e-22 0.000396741
7.95763 -9.66277e-22 0.000389256
7.99471 -1.39624e-21 0.000381943
8.03182 -8.06492e-22 0.000374797
8.06895 -6.65994e-22 0.000367813
8.1061 2.45049e-21 0.000360986
8.14328 -2.67003e-21 0.000354314
8.18049 -6.85896e-22 0.000347792
8.21772 1.20329e-21 0.000341415
8.25497 3.4975e-22 0.000335179
8.29226 -6.17161e-22 0.000329082
8.32956 -8.25929e-22 0.000323119
8.3669 -1.09378e-21 0.000317287
8.40426 6.72292e-22 0.000311583
8.44165 -2.07048e-21 0.000306002
8.47906 -3.99437e-22 0.000300543
8.5165 -2.31555e-21 0.000295201
8.55397 -6.53544e-22 0.000289974
8.59146 -6.19102e-22 0.000284859
8.62899 4.3339e-22 0.000279854
8.66654 -3.054e-21 0.000274954
8.70412 6.27969e-22 0.000270158
8.74172 1.0591e-21 0.000265463
8.77936 1.60235e-21 0.000260866
8.81702 -2.34099e-21 0.000256365
8.85471 -2.84848e-22 0.000251958
8.89244 5.35277e-22 0.000247642
8.93019 8.49806e-22 0.000243416
8.96797 -1.80129e-21 0.000239276
9.00578 1.31093e-21 0.000235221
9.04362 -4.26081e-22 0.000231248
9.08149 -4.53502e-22 0.000227356
9.11939 -1.65644e-22 0.000223543
9.15732 -2.20291e-22 0.000219807
9.19528 1.43676e-21 0.000216146
9.23327 -1.78945e-21 0.000212558
9.2713 -2.92814e-22 0.000209042
9.30935 1.01596e-21 0.000205595
9.34744 1.35895e-22 0.000202217
9.38556 9.403e-22 0.000198905
9.42371 2.31043e-23 0.000195658
9.46189 -6.94971e-22 0.000192475
9.50011 -4.44379e-22 0.000189353
9.53836 1.64105e-22 0.000186293
9.57664 1.23265e-21 0.000183291
9.61496 2.13413e-22 0.000180347
9.65331 1.04772e-21 0.00017746
9.69169 1.66081e-21 0.000174628
9.73011 -2.64788e-22 0.00017185
9.76856 1.30163e-21 0.000169124
9.80704 2.65239e-22 0.000166451
9.84557 1.03997e-21 0.000163827
9.88412 -8.18444e-22 0.000161253
9.92271 7.45908e-23 0.000158727
9.96134 -5.47657e-22 0.000156249
10 -6.30792e-22 0.000153816
10.0387 -5.36398e-22 0.000151428
10.0774 -1.14767e-22 0.000149085
10.1162 4.28628e-22 0.000146784
10.155 -4.35786e-22 0.000144526
10.1939 -2.46948e-22 0.000142309
10.2328 -9.49799e-23 0.000140132
10.2717 -3.18777e-22 0.000137995
10.3106 -7.54151e-22 0.000135896
10.3496 4.72523e-22 0.000133836
10.3887 7.03476e-23 0.000131812
10.4278 -1.86991e-22 0.000129824
10.4669 -3.33202e-22 0.000127872
10.506 1.30198e-22 0.000125955
10.5452 7.6695e-23 0.000124071
10.5845 2.12958e-22 0.000122221
10.6238 -4.87697e-22 0.000120404
10.6631 9.31651e-24 0.000118618
10.7024 5.46001e-22 0.000116864
10.7418 -2.97392e-22 0.00011514
10.7813 9.8599e-23 0.000113446
10.8208 5.81737e-22 0.000111781
10.8603 6.00566e-22 0.000110145
10.8999 -5.05864e-22 0.000108537
10.9395 -7.06785e-22 0.000106957
10.9792 1.03634e-22 0.000105404
11.0189 -3.29552e-22 0.000103877
11.0586 -8.01222e-23 0.000102377
11.0984 -7.12543e-22 0.000100901
11.1383 -3.2096e-22 9.94509e-05
11.1781 4.70668e-23 9.80249e-05
11.2181 3.31578e-22 9.66228e-05
11.2581 -3.02846e-22 9.52441e-05
11.2981 4.52775e-22 9.38884e-05
11.3381 7.54862e-23 9.25552e-05
11.3783 4.0522e-22 9.12441e-05
11.4184 -3.38462e-23 8.99547e-05
11.4587 -6.83801e-22 8.86865e-05
11.4989 -2.50659e-22 8.74391e-05
11.5392 -4.76647e-22 8.62121e-05
11.5796 4.0723e-22 8.50052e-05
11.62 -1.70588e-22 8.38178e-05
11.6605 -2.61859e-22 8.26498e-05
11.701 1.22276e-22 8.15006e-05
11.7415 8.15803e-23 8.03699e-05
11.7822 3.61036e-22 7.92574e-05
11.8228 -1.24422e-22 7.81628e-05
11.8636 3.82836e-22 7.70856e-05
11.9043 -1.77568e-24 7.60256e-05
11.9452 4.09583e-22 7.49824e-05
11.986 1.4449e-22 7.39557e-05
12.027 1.29722e-23 7.29453e-05
12.068 6.82516e-23 7.19507e-05
12.109 -1.25446e-22 7.09718e-05
12.1501 9.4157e-23 7.00082e-05
12.1913 1.018e-22 6.90596e-05
12.2325 -8.14095e-23 6.81258e-05
12.2738 -1.87054e-22 6.72064e-05
12.3151 -1.26355e-22 6.63013e-05
12.3565 -9.97461e-24 6.54102e-05
12.3979 -2.35858e-22 6.45328e-05
12.4394 -1.91276e-22 6.36688e-05
12.481 -1.63999e-22 6.2818e-05
12.5226 1.07734e-22 6.19802e-05
12.5643 4.92468e-22 6.11552e-05
12.6061 -2.0748e-22 6.03427e-05
12.6479 -1.14952e-22 5.95424e-05
12.6898 -3.77062e-22 5.87542e-05
12.7317 1.49788e-22 5.79779e-05
12.7737 1.32204e-23 5.72132e-05
12.8158 -5.56144e-23 5.646e-05
12.8579 1.97716e-22 5.5718e-05
12.9001 -1.39415e-22 5.4987e-05
12.9424 1.97851e-22 5.42669e-05
12.9847 -3.65499e-22 5.35574e-05
13.0271 7.37592e-23 5.28584e-05
13.0696 -1.09947e-22 5.21696e-05
13.1121 -2.70276e-23 5.1491e-05
13.1547 -2.20533e-22 5.08223e-05
13.1974 2.0098e-22 5.01634e-05
13.2402 7.75342e-23 4.9514e-05
13.283 2.88592e-22 4.88741e-05
13.3259 2.07831e-22 4.82434e-05
13.3689 -1.56648e-22 4.76218e-05
13.4119 1.41604e-22 4.70092e-05
13.455 1.60955e-22 4.64053e-05
13.4982 -8.46013e-23 4.58101e-05
13.5415 -7.3754e-23 4.52234e-05
13.5848 -2.99285e-23 4.46451e-05
13.6283 3.31425e-23 4.4075e-05
13.6718 -1.72748e-22 4.35129e-05
13.7153 -1.80826e-22 4.29588e-05
13.759 -1.34839e-22 4.24124e-05
13.8028 2.59126e-22 4.18738e-05
13.8466 -9.44469e-23 4.13427e-05
13.8905 4.52434e-23 4.0819e-05
13.9345 -1.60837e-22 4.03026e-05
13.9786 2.24906e-22 3.97934e-05
14.0227 -9.11353e-23 3.92913e-05
14.067 -1.1239e-22 3.87961e-05
14.1113 1.47359e-22 3.83077e-05
14.1558 -1.12136e-22 3.7826e-05
14.2003 -6.83674e-24 3.7351e-05
14.2449 -5.94678e-23 3.68824e-05
14.2896 1.54032e-22 3.64203e-05
14.3344 -4.1459e-23 3.59644e-05
14.3793 -3.22473e-24 3.55147e-05
14.4243 -5.12358e-23 3.50711e-05
14.4693 -3.18944e-23 3.46334e-05
14.5145 -2.97905e-23 3.42017e-05
14.5598 -2.52738e-24 3.37758e-05
14.6052 -4.2452e-23 3.33555e-05
14.6506 3.10682e-23 3.29409e-05
14.6962 5.48056e-23 3.25318e-05
14.7419 -3.81322e-23 3.21281e-05
14.7877 1.65479e-22 3.17298e-05
14.8336 -1.56363e-22 3.13367e-05
14.8796 5.47483e-23 3.09489e-05
14.9257 2.39439e-23 3.05661e-05
14.9719 -1.16607e-22 3.01883e-05
15.0182 -1.77682e-22 2.98155e-05
15.0647 3.67357e-23 2.94475e-05
15.1112 1.63374e-23 2.90843e-05
15.1579 -1.23871e-23 2.87258e-05
15.2047 -5.26853e-24 2.83719e-05
15.2516 5.23545e-23 2.80226e-05
15.2986 1.9619e-23 2.76778e-05
15.3458 -3.94462e-23 2.73374e-05
15.393 3.34129e-23 2.70014e-05
15.4404 -6.55287e-23 2.66696e-05
15.488 1.64245e-23 2.63421e-05
15.5356 -5.12626e-23 2.60187e-05
15.5834 4.32854e-23 2.56994e-05
15.6313 -3.78631e-23 2.53841e-05
15.6794 -8.78674e-23 2.50728e-05
15.7276 -9.34861e-23 2.47654e-05
15.7759 -5.20487e-23 2.44618e-05
15.8243 -3.86419e-23 2.4162e-05
15.873 7.46723e-23 2.38659e-05
15.9217 -6.50035e-23 2.35735e-05
15.9706 -1.55543e-23 2.32847e-05
16.0197 7.69856e-23 2.29995e-05
16.0689 6.43701e-24 2.27177e-05
16.1182 -1.5099e-23 2.24394e-05
16.1677 1.49011e-23 2.21645e-05
16.2174 -6.60119e-23 2.18929e-05
16.2672 -3.14572e-23 2.16247e-05
16.3172 -6.9263e-23 2.13596e-05
16.3674 -2.39153e-23 2.10978e-05
16.4177 1.85022e-23 2.08391e-05
16.4682 1.32939e-23 2.05835e-05
16.5189 1.22362e-23 2.03309e-05
16.5697 -7.79643e-23 2.00813e-05
16.6208 -9.957e-23 1.98347e-05
16.672 -4.99241e-23 1.9591e-05
16.7234 -8.00082e-23 1.93502e-05
16.775 3.69947e-23 1.91121e-05
16.8268 -6.19443e-23 1.88769e-05
16.8787 -5.06297e-23 1.86444e-05
16.9309 2.39043e-23 1.84146e-05
16.9833 1.91446e-23 1.81874e-05
17.0359 2.28087e-23 1.79628e-05
17.0887 -1.99789e-23 1.77409e-05
17.1418 5.42516e-23 1.75214e-05
17.195 5.85233e-23 1.73044e-05
17.2485 1.55039e-23 1.70899e-05
17.3022 -5.26361e-23 1.68778e-05
17.3562 -4.44786e-23 1.66681e-05
17.4104 9.59564e-24 1.64607e-05
17.4648 1.08372e-23 1.62556e-05
17.5195 6.90161e-23 1.60527e-05
17.5744 -2.20357e-23 1.58521e-05
17.6296 -4.5233e-23 1.56537e-05
17.6851 -7.22338e-23 1.54575e-05
17.7408 5.78573e-23 1.52633e-05
17.7969 -1.25942e-23 1.50713e-05
17.8532 1.56205e-23 1.48813e-05
17.9098 3.33946e-23 1.46933e-05
17.9667 2.43396e-23 1.45073e-05
18.0239 1.11862e-23 1.43232e-05
18.0815 -1.88595e-24 1.41411e-05
18.1393 -8.62312e-25 1.39609e-05
18.1975 4.78135e-23 1.37825e-05
18.256 1.29665e-24 1.36059e-05
18.3149 -2.87241e-23 1.34311e-05
18.3742 -5.10832e-24 1.32581e-05
18.4338 -3.35171e-23 1.30868e-05
18.4938 1.84893e-23 1.29171e-05
18.5542 -3.06637e-23 1.27492e-05
18.615 3.29202e-23 1.25828e-05
18.6762 1.8069e-24 1.24181e-05
18.7379 -2.73131e-23 1.22549e-05
18.8 -1.3429e-23 1.20932e-05
18.8625 -5.21263e-24 1.1933e-05
18.9255 -2.83718e-24 1.17743e-05
18.9891 -4.60066e-23 1.1617e-05
19.0531 3.16573e-23 1.1461e-05
19.1177 2.41874e-23 1.13065e-05
19.1828 4.94981e-24 1.11532e-05
19.2484 -3.41411e-23 1.10013e-05
19.3147 2.20016e-23 1.08506e-05
19.3816 2.79877e-23 1.07011e-05
19.4491 -1.02328e-23 1.05528e-05
19.5173 2.35344e-24 1.04056e-05
19.5862 -2.47599e-25 1.02595e-05
19.6558 -2.34542e-23 1.01144e-05
19.7262 -7.13377e-24 9.97038e-06
19.7974 1.04304e-23 9.8273e-06
19.8694 -1.863e-23 9.68511e-06
19.9423 -4.87788e-24 9.54379e-06
20.0162 -1.13674e-23 9.40327e-06
20.091 8.92825e-24 9.26349e-06
20.1669 4.93601e-24 9.12439e-06
20.244 -2.18182e-23 8.98591e-06
20.3222 -1.37962e-23 8.84796e-06
20.4016 -4.74374e-24 8.71047e-06
20.4825 1.316e-23 8.57335e-06
20.5648 -1.68025e-23 8.4365e-06
20.6487 1.6613e-24 8.2998e-06
20.7344 6.22654e-24 8.16314e-06
20.8219 9.3924e-24 8.02635e-06
20.9115 -2.57425e-23 7.88928e-06
21.0034 -1.19074e-23 7.75171e-06
21.0979 8.10675e-24 7.61342e-06
21.1952 1.73857e-23 7.47411e-06
21.2959 -7.71529e-24 7.33341e-06
21.4004 2.73728e-24 7.19086e-06
21.5093 1.76633e-23 7.04585e-06
21.6237 -3.84259e-24 6.89754e-06
21.7448 -5.63496e-24 6.74474e-06
21.8747 3.10301e-24 6.58562e-06
22.0165 -3.00167e-23 6.41709e-06
22.1768 -6.43039e-24 6.23311e-06
22.3723 -3.29965e-24 6.01757e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.75Lambda0.5Nc1ClassicOneLoop/iFpTwoLoop.txt <==
-22.3723 1.02514e-22 6.0142e-06
-22.1768 1.04805e-22 6.22955e-06
-22.0165 1.49858e-22 6.41338e-06
-21.8747 1.10265e-22 6.58176e-06
-21.7448 1.14155e-22 6.74074e-06
-21.6237 1.70662e-22 6.89341e-06
-21.5093 1.05563e-22 7.04158e-06
-21.4004 1.45072e-22 7.18646e-06
-21.2959 1.53495e-22 7.32888e-06
-21.1952 9.04057e-23 7.46945e-06
-21.0979 5.53607e-23 7.60863e-06
-21.0034 2.66688e-22 7.74679e-06
-20.9115 1.46249e-22 7.88422e-06
-20.8219 3.22077e-22 8.02116e-06
-20.7344 3.36738e-22 8.15782e-06
-20.6487 3.08163e-22 8.29435e-06
-20.5648 3.3327e-22 8.43092e-06
-20.4825 3.05162e-22 8.56763e-06
-20.4016 4.91857e-22 8.70462e-06
-20.3222 3.81982e-22 8.84197e-06
-20.244 4.83247e-22 8.97977e-06
-20.1669 5.51168e-22 9.11812e-06
-20.091 6.00456e-22 9.25707e-06
-20.0162 3.56062e-22 9.3967e-06
-19.9423 5.41507e-22 9.53708e-06
-19.8694 5.82926e-22 9.67825e-06
-19.7974 5.32122e-22 9.82028e-06
-19.7262 4.23287e-22 9.96322e-06
-19.6558 4.6307e-22 1.01071e-05
-19.5862 4.2931e-22 1.0252e-05
-19.5173 5.80434e-22 1.03979e-05
-19.4491 4.68686e-22 1.0545e-05
-19.3816 6.49748e-22 1.06931e-05
-19.3147 3.84292e-22 1.08425e-05
-19.2484 3.0864e-22 1.0993e-05
-19.1828 4.72835e-22 1.11448e-05
-19.1177 4.97801e-22 1.12978e-05
-19.0531 2.73519e-22 1.14522e-05
-18.9891 6.32901e-22 1.1608e-05
-18.9255 3.2598e-22 1.17651e-05
-18.8625 4.29659e-22 1.19236e-05
-18.8 5.22474e-22 1.20836e-05
-18.7379 5.20744e-22 1.22451e-05
-18.6762 2.93012e-22 1.24081e-05
-18.615 3.4263e-22 1.25727e-05
-18.5542 3.13388e-22 1.27388e-05
-18.4938 3.71909e-22 1.29066e-05
-18.4338 4.23444e-22 1.3076e-05
-18.3742 4.20423e-22 1.32471e-05
-18.3149 1.7883e-22 1.34199e-05
-18.256 -5.19618e-25 1.35945e-05
-18.1975 -2.12402e-22 1.37709e-05
-18.1393 3.05113e-22 1.3949e-05
-18.0815 -2.76765e-22 1.4129e-05
-18.0239 2.57903e-23 1.43109e-05
-17.9667 -4.90554e-23 1.44947e-05
-17.9098 -1.88529e-22 1.46805e-05
-17.8532 -3.73369e-22 1.48682e-05
-17.7969 -3.06563e-22 1.5058e-05
-17.7408 6.47592e-23 1.52498e-05
-17.6851 -3.38234e-22 1.54436e-05
-17.6296 2.44769e-22 1.56396e-05
-17.5744 -4.50092e-22 1.58378e-05
-17.5195 -2.20026e-22 1.60381e-05
-17.4648 2.93317e-22 1.62407e-05
-17.4104 3.29307e-22 1.64455e-05
-17.3562 2.72871e-22 1.66526e-05
-17.3022 -3.41076e-22 1.6862e-05
-17.2485 5.18459e-22 1.70739e-05
-17.195 1.37031e-22 1.72881e-05
-17.1418 1.6103e-22 1.75047e-05
-17.0887 2.19317e-22 1.77239e-05
-17.0359 -1.87135e-22 1.79456e-05
-16.9833 -4.57437e-22 1.81698e-05
-16.9309 -2.39266e-22 1.83966e-05
-16.8787 -2.46178e-22 1.86261e-05
-16.8268 -4.44409e-22 1.88583e-05
-16.775 -7.40016e-22 1.90932e-05
-16.7234 -1.5504e-22 1.93309e-05
-16.672 -7.74115e-22 1.95713e-05
-16.6208 -7.83641e-22 1.98147e-05
-16.5697 -7.93746e-22 2.00609e-05
-16.5189 -1.32922e-21 2.03101e-05
-16.4682 -1.2723e-21 2.05623e-05
-16.4177 -1.90495e-21 2.08175e-05
-16.3674 -1.66993e-21 2.10758e-05
-16.3172 -1.50211e-21 2.13373e-05
-16.2672 -1.53876e-21 2.16019e-05
-16.2174 -1.16023e-21 2.18697e-05
-16.1677 -1.78715e-21 2.21409e-05
-16.1182 -1.09826e-21 2.24153e-05
-16.0689 -1.11166e-21 2.26932e-05
-16.0197 -1.80513e-21 2.29745e-05
-15.9706 -1.92568e-21 2.32593e-05
-15.9217 -1.99184e-21 2.35476e-05
-15.873 -1.39206e-21 2.38395e-05
-15.8243 -1.03683e-21 2.41351e-05
-15.7759 -1.05168e-21 2.44344e-05
-15.7276 -5.67905e-22 2.47375e-05
-15.6794 -1.5768e-21 2.50444e-05
-15.6313 -1.3784e-21 2.53552e-05
-15.5834 -9.76114e-22 2.56699e-05
-15.5356 -2.42082e-22 2.59887e-05
-15.488 -1.65723e-21 2.63115e-05
-15.4404 -1.77926e-22 2.66385e-05
-15.393 -1.4603e-22 2.69696e-05
-15.3458 3.46117e-22 2.73051e-05
-15.2986 -8.19977e-23 2.76449e-05
-15.2516 6.09837e-22 2.79891e-05
-15.2047 4.03594e-22 2.83377e-05
-15.1579 -1.29219e-22 2.8691e-05
-15.1112 1.80433e-22 2.90488e-05
-15.0647 -3.12225e-22 2.94113e-05
-15.0182 4.25948e-23 2.97786e-05
-14.9719 5.93941e-22 3.01508e-05
-14.9257 -3.38644e-22 3.05279e-05
-14.8796 -1.24907e-22 3.09099e-05
-14.8336 8.49416e-22 3.12971e-05
-14.7877 2.88443e-22 3.16894e-05
-14.7419 1.42265e-22 3.2087e-05
-14.6962 4.82915e-23 3.24899e-05
-14.6506 -8.68468e-22 3.28982e-05
-14.6052 8.39903e-22 3.3312e-05
-14.5598 6.87377e-22 3.37314e-05
-14.5145 1.01706e-22 3.41565e-05
-14.4693 1.00477e-21 3.45874e-05
-14.4243 1.14641e-21 3.50242e-05
-14.3793 6.35552e-22 3.54669e-05
-14.3344 2.923e-21 3.59157e-05
-14.2896 1.96871e-21 3.63707e-05
-14.2449 2.26491e-21 3.68319e-05
-14.2003 1.78305e-21 3.72995e-05
-14.1558 2.67002e-21 3.77736e-05
-14.1113 1.55633e-21 3.82542e-05
-14.067 1.93452e-21 3.87416e-05
-14.0227 1.73151e-21 3.92357e-05
-13.9786 3.0416e-21 3.97368e-05
-13.9345 2.76887e-21 4.0245e-05
-13.8905 3.78177e-21 4.07602e-05
-13.8466 3.14531e-21 4.12828e-05
-13.8028 3.30205e-21 4.18127e-05
-13.759 1.76003e-21 4.23502e-05
-13.7153 3.14049e-21 4.28953e-05
-13.6718 3.55833e-21 4.34482e-05
-13.6283 2.52496e-21 4.4009e-05
-13.5848 2.74745e-21 4.45779e-05
-13.5415 4.13371e-21 4.51549e-05
-13.4982 3.12744e-21 4.57403e-05
-13.455 1.67934e-21 4.63342e-05
-13.4119 1.92511e-21 4.69366e-05
-13.3689 2.15639e-21 4.75478e-05
-13.3259 3.32366e-21 4.8168e-05
-13.283 1.14422e-21 4.87972e-05
-13.2402 1.16705e-21 4.94356e-05
-13.1974 4.60533e-22 5.00834e-05
-13.1547 9.25846e-22 5.07408e-05
-13.1121 8.1642e-22 5.14079e-05
-13.0696 1.19408e-21 5.20849e-05
-13.0271 2.54374e-21 5.2772e-05
-12.9847 1.53402e-21 5.34693e-05
-12.9424 5.78026e-21 5.4177e-05
-12.9001 2.12834e-21 5.48954e-05
-12.8579 3.81906e-21 5.56245e-05
-12.8158 5.49953e-22 5.63647e-05
-12.7737 4.64968e-21 5.7116e-05
-12.7317 4.67666e-21 5.78788e-05
-12.6898 3.09738e-21 5.86531e-05
-12.6479 4.75548e-21 5.94392e-05
-12.6061 3.25884e-21 6.02374e-05
-12.5643 5.85385e-21 6.10478e-05
-12.5226 4.46915e-21 6.18707e-05
-12.481 3.03412e-21 6.27063e-05
-12.4394 4.17183e-21 6.35548e-05
-12.3979 1.06113e-21 6.44165e-05
-12.3565 3.78171e-21 6.52915e-05
-12.3151 4.77802e-21 6.61803e-05
-12.2738 1.38766e-21 6.70829e-05
-12.2325 5.53398e-21 6.79997e-05
-12.1913 3.45606e-21 6.8931e-05
-12.1501 4.29464e-21 6.98769e-05
-12.109 3.50438e-21 7.08378e-05
-12.068 4.32701e-21 7.1814e-05
-12.027 4.64945e-21 7.28058e-05
-11.986 1.13952e-21 7.38133e-05
-11.9452 6.12929e-21 7.4837e-05
-11.9043 8.54989e-22 7.58772e-05
-11.8636 4.17769e-21 7.69341e-05
-11.8228 1.78241e-21 7.80082e-05
-11.7822 1.56414e-22 7.90996e-05
-11.7415 3.63764e-22 8.02088e-05
-11.701 -1.57289e-21 8.13361e-05
-11.6605 -5.0194e-21 8.24818e-05
-11.62 -5.00238e-21 8.36463e-05
-11.5796 -2.6565e-21 8.483e-05
-11.5392 -4.95712e-22 8.60333e-05
-11.4989 -6.9015e-21 8.72565e-05
-11.4587 -6.48597e-21 8.85e-05
-11.4184 -4.94446e-21 8.97642e-05
-11.3783 -3.83634e-21 9.10496e-05
-11.3381 -5.12852e-21 9.23565e-05
-11.2981 3.57913e-23 9.36854e-05
-11.2581 -3.9461e-21 9.50367e-05
-11.2181 -5.26468e-21 9.64109e-05
-11.1781 -9.46249e-21 9.78085e-05
-11.1383 -4.76513e-21 9.92298e-05
-11.0984 -2.82052e-21 0.000100675
-11.0586 -3.07952e-21 0.000102146
-11.0189 -4.28761e-21 0.000103642
-10.9792 -1.19964e-21 0.000105163
-10.9395 -1.17977e-20 0.000106711
-10.8999 -7.51835e-21 0.000108286
-10.8603 -5.47295e-21 0.000109888
-10.8208 -3.15317e-21 0.000111518
-10.7813 -6.44709e-21 0.000113177
-10.7418 -4.06729e-21 0.000114865
-10.7024 -8.70969e-21 0.000116583
-10.6631 -1.33076e-20 0.000118331
-10.6238 -4.80819e-21 0.00012011
-10.5845 -7.60627e-21 0.000121921
-10.5452 -7.74578e-21 0.000123765
-10.506 -1.09843e-20 0.000125641
-10.4669 -1.82527e-20 0.000127551
-10.4278 -1.01493e-20 0.000129496
-10.3887 -7.89347e-21 0.000131476
-10.3496 -1.14843e-20 0.000133492
-10.3106 -6.35455e-21 0.000135545
-10.2717 -6.78965e-21 0.000137636
-10.2328 -1.90332e-20 0.000139765
-10.1939 -9.73991e-21 0.000141933
-10.155 -1.11938e-20 0.000144141
-10.1162 -1.94976e-20 0.000146391
-10.0774 -1.92151e-20 0.000148682
-10.0387 -7.59489e-21 0.000151016
-10 -9.79538e-21 0.000153394
-9.96134 -1.63484e-20 0.000155817
-9.92271 -2.10146e-20 0.000158285
-9.88412 -1.98917e-20 0.000160801
-9.84557 -1.26922e-20 0.000163364
-9.80704 -2.40377e-20 0.000165977
-9.76856 -2.16064e-20 0.000168639
-9.73011 -1.75768e-20 0.000171353
-9.69169 -3.00098e-20 0.000174119
-9.65331 -1.93007e-20 0.000176939
-9.61496 -2.4238e-20 0.000179813
-9.57664 -1.98653e-20 0.000182744
-9.53836 -2.10953e-20 0.000185733
-9.50011 -1.32028e-20 0.00018878
-9.46189 -2.79133e-20 0.000191887
-9.42371 -1.67054e-20 0.000195056
-9.38556 -1.75127e-20 0.000198288
-9.34744 -3.43696e-20 0.000201585
-9.30935 -1.37737e-20 0.000204948
-9.2713 -2.83129e-20 0.000208378
-9.23327 -1.48264e-20 0.000211878
-9.19528 -1.18138e-20 0.000215449
-9.15732 -2.60061e-20 0.000219093
-9.11939 -3.73338e-20 0.000222811
-9.08149 -2.73001e-21 0.000226605
-9.04362 -2.84676e-20 0.000230478
-9.00578 -2.52687e-20 0.000234431
-8.96797 -1.67625e-20 0.000238466
-8.93019 -3.48617e-20 0.000242585
-8.89244 -2.62784e-20 0.000246791
-8.85471 -3.90833e-20 0.000251084
-8.81702 -4.15741e-20 0.000255469
-8.77936 -3.17756e-20 0.000259946
-8.74172 -1.96836e-20 0.000264519
-8.70412 -2.60449e-20 0.00026919
-8.66654 -3.89475e-20 0.000273961
-8.62899 -3.6266e-20 0.000278834
-8.59146 -5.40607e-20 0.000283813
-8.55397 -3.89975e-20 0.0002889
-8.5165 -5.64519e-20 0.000294099
-8.47906 -6.01646e-20 0.000299411
-8.44165 -7.3298e-20 0.00030484
-8.40426 -3.79063e-20 0.000310389
-8.3669 -4.1476e-20 0.000316062
-8.32956 -4.23393e-20 0.00032186
-8.29226 -5.93086e-20 0.000327789
-8.25497 -4.2097e-20 0.000333851
-8.21772 -1.52144e-20 0.00034005
-8.18049 -2.76056e-20 0.000346389
-8.14328 -5.34553e-20 0.000352873
-8.1061 -3.98619e-20 0.000359506
-8.06895 -3.77347e-20 0.000366291
-8.03182 -3.66346e-20 0.000373232
-7.99471 -3.1971e-20 0.000380335
-7.95763 -7.42806e-20 0.000387603
-7.92058 -2.23154e-20 0.000395041
-7.88355 -2.04662e-20 0.000402655
-7.84654 -1.05413e-19 0.000410448
-7.80955 -5.35877e-20 0.000418426
-7.77259 -6.42359e-20 0.000426594
-7.73566 -4.94616e-21 0.000434958
-7.69874 -5.75888e-20 0.000443524
-7.66185 -6.9761e-20 0.000452296
-7.62498 -5.58507e-20 0.000461282
-7.58814 9.76182e-21 0.000470487
-7.55132 -4.91388e-20 0.000479918
-7.51452 -3.65948e-20 0.000489582
-7.47774 -6.45439e-20 0.000499485
-7.44099 1.0791e-20 0.000509635
-7.40425 -2.32878e-20 0.000520038
-7.36754 -3.78323e-20 0.000530703
-7.33085 -6.72841e-20 0.000541638
-7.29418 -7.98868e-20 0.00055285
-7.25754 1.18315e-20 0.000564348
-7.22091 4.06112e-20 0.000576142
-7.18431 -5.65934e-20 0.000588239
-7.14772 -8.22871e-20 0.00060065
-7.11116 -1.06875e-19 0.000613384
-7.07462 1.96366e-21 0.000626452
-7.0381 -1.42904e-21 0.000639863
-7.00159 -3.01824e-20 0.00065363
-6.96511 -3.72175e-20 0.000667763
-6.92865 -9.51163e-20 0.000682273
-6.89221 -9.64861e-20 0.000697174
-6.85579 -2.67505e-21 0.000712477
-6.81938 3.84289e-20 0.000728196
-6.783 -1.66956e-19 0.000744345
-6.74664 -7.19627e-20 0.000760938
-6.71029 -1.60321e-20 0.000777988
-6.67397 -1.1612e-20 0.000795513
-6.63766 -4.67956e-20 0.000813526
-6.60137 2.37096e-20 0.000832046
-6.5651 -6.14393e-20 0.000851089
-6.52885 9.9201e-21 0.000870674
-6.49262 -1.48538e-19 0.000890817
-6.4564 1.23837e-19 0.00091154
-6.42021 -3.09683e-20 0.000932861
-6.38403 -9.57885e-20 0.000954803
-6.34786 3.47194e-20 0.000977385
-6.31172 1.67043e-19 0.00100063
-6.27559 8.72322e-20 0.00102457
-6.23949 -3.09852e-20 0.00104922
-6.20339 6.15147e-21 0.0010746
-6.16732 1.67647e-19 0.00110075
-6.13126 1.80899e-19 0.0011277
-6.09522 -9.42678e-20 0.00115546
-6.05919 5.18904e-20 0.00118408
-6.02319 2.30533e-19 0.00121359
-5.9872 8.79371e-20 0.00124401
-5.95122 5.06453e-20 0.00127538
-5.91526 8.78329e-20 0.00130774
-5.87932 1.0346e-19 0.00134112
-5.84339 1.68822e-19 0.00137557
-5.80748 -6.66686e-21 0.00141112
-5.77158 8.78581e-20 0.00144783
-5.7357 2.40628e-19 0.00148573
-5.69984 -1.02173e-20 0.00152487
-5.66399 2.29464e-19 0.0015653
-5.62815 -1.09192e-19 0.00160707
-5.59233 1.16036e-19 0.00165024
-5.55653 3.28388e-20 0.00169486
-5.52074 1.36308e-19 0.00174099
-5.48497 -8.03588e-20 0.0017887
-5.4492 4.9199e-20 0.00183805
-5.41346 -8.75807e-21 0.0018891
-5.37773 4.6618e-19 0.00194194
-5.34201 2.63312e-19 0.00199663
-5.30631 8.22085e-20 0.00205326
-5.27062 4.45535e-19 0.00211191
-5.23494 1.57266e-20 0.00217266
-5.19928 -1.13717e-19 0.00223561
-5.16363 2.37681e-19 0.00230086
-5.128 2.97098e-19 0.0023685
-5.09237 -3.50356e-19 0.00243865
-5.05677 -1.40339e-19 0.00251142
-5.02117 2.67721e-19 0.00258693
-4.98559 4.10157e-19 0.0026653
-4.95002 1.26553e-19 0.00274667
-4.91446 3.07707e-19 0.00283117
-4.87892 1.96217e-19 0.00291895
-4.84339 4.77689e-19 0.00301018
-4.80787 8.7266e-19 0.00310501
-4.77237 3.3191e-20 0.00320362
-4.73687 5.05844e-19 0.0033062
-4.70139 -3.03058e-19 0.00341294
-4.66592 5.5963e-19 0.00352404
-4.63046 9.5434e-19 0.00363973
-4.59502 3.13719e-19 0.00376024
-4.55958 5.2461e-19 0.00388582
-4.52416 8.7684e-19 0.00401673
-4.48875 4.33237e-19 0.00415324
-4.45335 1.80742e-18 0.00429565
-4.41797 -1.07413e-18 0.00444429
-4.38259 2.92534e-19 0.00459947
-4.34722 1.88686e-18 0.00476157
-4.31187 -1.58312e-19 0.00493096
-4.27653 2.40881e-18 0.00510804
-4.24119 -7.09875e-19 0.00529325
-4.20587 6.31821e-19 0.00548706
-4.17056 1.31997e-18 0.00568995
-4.13526 1.13704e-18 0.00590246
-4.09997 1.58205e-19 0.00612515
-4.06469 3.24388e-18 0.00635863
-4.02942 -4.64697e-19 0.00660355
-3.99416 2.84534e-19 0.00686061
-3.95891 1.6745e-19 0.00713056
-3.92367 5.15066e-18 0.00741421
-3.88844 2.38777e-19 0.00771243
-3.85322 1.33639e-18 0.00802614
-3.81801 1.30768e-18 0.00835636
-3.7828 1.37762e-18 0.00870417
-3.74761 2.00372e-18 0.00907074
-3.71243 2.86277e-18 0.00945733
-3.67726 -6.81728e-20 0.00986532
-3.64209 6.14597e-19 0.0102962
-3.60694 -1.9311e-18 0.0107515
-3.57179 2.88609e-18 0.0112329
-3.53665 4.93164e-18 0.0117424
-3.50152 -6.77375e-19 0.0122819
-3.4664 9.96113e-19 0.0128537
-3.43129 4.32747e-18 0.0134599
-3.39619 1.21468e-17 0.0141032
-3.36109 -1.10781e-17 0.0147862
-3.32601 6.83181e-18 0.015512
-3.29093 -3.68751e-18 0.0162835
-3.25586 -3.87966e-18 0.0171043
-3.2208 8.9272e-18 0.0179778
-3.18574 1.07263e-17 0.0189081
-3.1507 -1.44029e-17 0.0198994
-3.11566 1.71995e-17 0.020956
-3.08063 7.42696e-18 0.0220831
-3.0456 -1.08404e-17 0.0232858
-3.01059 3.58257e-17 0.02457
-2.97558 -2.29344e-17 0.025942
-2.94058 1.50434e-17 0.0274087
-2.90558 -5.74496e-18 0.0289779
-2.87059 1.07331e-17 0.0306582
-2.83561 3.91424e-17 0.0324591
-2.80064 -3.4436e-17 0.0343912
-2.76567 5.06134e-17 0.0364666
-2.73071 -2.8616e-17 0.0386987
-2.69576 1.78598e-17 0.0411028
-2.66081 3.03851e-17 0.0436957
-2.62587 -3.9494e-17 0.0464968
-2.59094 -2.18217e-17 0.0495277
-2.55601 8.55107e-17 0.0528127
-2.52109 -2.21962e-17 0.0563795
-2.48617 -5.49007e-17 0.0602593
-2.45126 -3.86015e-18 0.0644873
-2.41636 1.37723e-18 0.0691036
-2.38146 2.99867e-18 0.0741538
-2.34657 7.39831e-17 0.07969
-2.31168 -2.82181e-17 0.0857713
-2.2768 7.16586e-17 0.0924659
-2.24192 -5.20135e-16 0.099852
-2.20705 4.11003e-16 0.10802
-2.17219 -1.51224e-16 0.117073
-2.13733 -3.10881e-16 0.127133
-2.10247 4.82143e-16 0.138341
-2.06762 -5.49509e-16 0.15086
-2.03278 1.69318e-16 0.164882
-1.99794 6.14456e-17 0.180634
-1.9631 -1.21445e-16 0.198382
-1.92827 -2.20019e-16 0.218441
-1.89345 -8.33169e-16 0.241185
-1.85862 9.25774e-17 0.267062
-1.82381 -1.17551e-15 0.296602
-1.78899 -9.37731e-16 0.330448
-1.75419 5.54499e-16 0.369366
-1.71938 -1.94707e-15 0.414285
-1.68458 -5.17242e-16 0.466325
-1.64979 5.93785e-16 0.526841
-1.61499 -9.33865e-16 0.597471
-1.58021 -9.56899e-16 0.680193
-1.54542 6.94661e-15 0.777385
-1.51064 9.27677e-15 0.891885
-1.47586 -1.77012e-16 1.02704
-1.44109 -3.17908e-14 1.18669
-1.40632 -4.41548e-15 1.37516
-1.37155 6.00352e-15 1.59698
-1.33679 -5.54777e-14 1.85644
-1.30203 5.5633e-14 2.15676
-1.26727 -5.19012e-15 2.4987
-1.23251 -2.42962e-13 2.87857
-1.19776 -6.45611e-14 3.28587
-1.16301 -2.37459e-15 3.70125
-1.12827 -8.97521e-14 4.09617
-1.09352 -2.04876e-15 4.43584
-1.05878 -2.23347e-13 4.68618
-1.02405 -3.14058e-15 4.82271
-0.989309 6.61445e-13 4.83763
-0.954576 -1.93558e-13 4.74101
-0.919844 -2.91202e-13 4.55613
-0.885115 8.79711e-14 4.31175
-0.850388 1.02578e-14 4.03528
-0.815663 -6.37746e-14 3.74884
-0.78094 8.73169e-14 3.46804
-0.746219 -9.97768e-14 3.20267
-0.711499 -5.60223e-15 2.95797
-0.676781 -4.41206e-14 2.73608
-0.642065 -5.48872e-15 2.53712
-0.60735 2.77888e-14 2.36012
-0.572637 -3.10121e-14 2.20346
-0.537925 -2.70398e-15 2.06532
-0.503214 3.75975e-14 1.94383
-0.468504 -8.52176e-15 1.83725
-0.433796 7.80619e-15 1.74393
-0.399089 -1.49419e-14 1.66244
-0.364382 3.60647e-15 1.5915
-0.329676 -6.53083e-15 1.53001
-0.294972 4.37282e-15 1.47701
-0.260267 3.04995e-15 1.43171
-0.225564 -5.48493e-15 1.3934
-0.190861 -2.4884e-15 1.36155
-0.156158 -1.27238e-14 1.33566
-0.121456 1.27035e-15 1.31539
-0.0867541 -1.06436e-14 1.30041
-0.0520524 -5.40661e-15 1.29057
-0.0173508 -2.02979e-14 1.28563
0.0173508 2.02959e-14 1.28563
0.0520524 -8.86948e-15 1.29057
0.0867541 2.95532e-15 1.30041
0.121456 2.52841e-14 1.31539
0.156158 3.30259e-15 1.33566
0.190861 1.33251e-14 1.36155
0.225564 9.32119e-15 1.3934
0.260267 -1.7702e-14 1.43171
0.294972 1.6877e-15 1.47701
0.329676 -1.81262e-15 1.53001
0.364382 1.57762e-14 1.5915
0.399089 1.0784e-14 1.66244
0.433796 2.79008e-14 1.74393
0.468504 -4.89089e-17 1.83725
0.503214 1.09144e-14 1.94383
0.537925 2.90044e-15 2.06532
0.572637 -2.74994e-14 2.20346
0.60735 4.74124e-15 2.36012
0.642065 4.50368e-14 2.53712
0.676781 -9.50222e-14 2.73608
0.711499 5.61323e-14 2.95797
0.746219 -3.58225e-14 3.20267
0.78094 9.25347e-14 3.46804
0.815663 -3.16834e-16 3.74884
0.850388 -5.5966e-14 4.03528
0.885115 -2.38907e-13 4.31175
0.919844 8.60106e-15 4.55613
0.954576 -2.47863e-15 4.74101
0.989309 2.21272e-13 4.83763
1.02405 2.64537e-18 4.82271
1.05878 1.57619e-15 4.68618
1.09352 1.03263e-13 4.43584
1.12827 -8.64151e-14 4.09617
1.16301 7.2964e-14 3.70125
1.19776 -1.21191e-13 3.28587
1.23251 -1.45783e-13 2.87857
1.26727 -1.14169e-13 2.4987
1.30203 -3.95842e-14 2.15676
1.33679 -4.23296e-14 1.85644
1.37155 1.4479e-14 1.59698
1.40632 9.37379e-15 1.37516
1.44109 1.30856e-14 1.18669
1.47586 -3.70694e-14 1.02704
1.51064 -2.29223e-14 0.891885
1.54542 5.18503e-15 0.777385
1.58021 -2.72231e-15 0.680193
1.61499 3.86464e-16 0.597471
1.64979 -5.07517e-15 0.526841
1.68458 2.16315e-15 0.466325
1.71938 -1.09643e-15 0.414285
1.75419 -1.65298e-15 0.369366
1.78899 -1.53652e-16 0.330448
1.82381 1.50588e-15 0.296602
1.85862 -1.73512e-15 0.267062
1.89345 1.02913e-15 0.241185
1.92827 -2.06482e-16 0.218441
1.9631 2.18823e-16 0.198382
1.99794 -2.79851e-16 0.180634
2.03278 5.76886e-16 0.164882
2.06762 4.16322e-16 0.15086
2.10247 -2.70156e-16 0.138341
2.13733 3.00096e-17 0.127133
2.17219 -2.14836e-16 0.117073
2.20705 -3.1449e-16 0.10802
2.24192 1.96724e-16 0.099852
2.2768 -9.6345e-17 0.0924659
2.31168 -2.01465e-16 0.0857713
2.34657 4.7159e-17 0.07969
2.38146 2.06408e-17 0.0741538
2.41636 5.70131e-17 0.0691036
2.45126 -1.72984e-16 0.0644873
2.48617 1.0791e-16 0.0602593
2.52109 -3.91701e-17 0.0563795
2.55601 -2.3491e-17 0.0528127
2.59094 3.51119e-17 0.0495277
2.62587 4.14168e-17 0.0464968
2.66081 -2.51563e-17 0.0436957
2.69576 -1.44827e-17 0.0411028
2.73071 -2.50322e-17 0.0386987
2.76567 1.27076e-17 0.0364666
2.80064 -2.32424e-17 0.0343912
2.83561 3.08346e-17 0.0324591
2.87059 -1.3652e-17 0.0306582
2.90558 -3.18222e-18 0.0289779
2.94058 7.41744e-18 0.0274087
2.97558 2.78917e-18 0.025942
3.01059 -1.06658e-17 0.02457
3.0456 1.87309e-17 0.0232858
3.08063 6.2559e-18 0.0220831
3.11566 7.41503e-18 0.020956
3.1507 -5.83058e-19 0.0198994
3.18574 2.78953e-19 0.0189081
3.2208 -2.13604e-17 0.0179778
3.25586 -2.40105e-18 0.0171043
3.29093 3.91848e-18 0.0162835
3.32601 -3.60805e-18 0.015512
3.36109 8.16861e-19 0.0147862
3.39619 -3.50192e-18 0.0141032
3.43129 -2.3972e-18 0.0134599
3.4664 -7.65675e-19 0.0128537
3.50152 -6.2201e-18 0.0122819
3.53665 -6.66209e-19 0.0117424
3.57179 3.56434e-19 0.0112329
3.60694 -3.61533e-18 0.0107515
3.64209 -5.81611e-19 0.0102962
3.67726 -2.45012e-18 0.00986532
3.71243 -5.15708e-19 0.00945733
3.74761 -1.71302e-18 0.00907074
3.7828 -1.56852e-18 0.00870417
3.81801 -4.06747e-19 0.00835636
3.85322 1.81234e-18 0.00802614
3.88844 2.3069e-18 0.00771243
3.92367 -2.22407e-18 0.00741421
3.95891 -1.53859e-18 0.00713056
3.99416 -7.67136e-19 0.00686061
4.02942 -2.4544e-18 0.00660355
4.06469 -1.91613e-18 0.00635863
4.09997 -1.30622e-18 0.00612515
4.13526 6.55548e-19 0.00590246
4.17056 -1.7085e-19 0.00568995
4.20587 -9.13918e-19 0.00548706
4.24119 -1.13936e-18 0.00529325
4.27653 -1.36045e-18 0.00510804
4.31187 3.30099e-19 0.00493096
4.34722 -1.00824e-18 0.00476157
4.38259 6.13758e-19 0.00459947
4.41797 -1.75719e-18 0.00444429
4.45335 -8.95005e-19 0.00429565
4.48875 -2.02379e-18 0.00415324
4.52416 -2.04249e-19 0.00401673
4.55958 -1.42633e-18 0.00388582
4.59502 3.9364e-19 0.00376024
4.63046 -7.41447e-19 0.00363973
4.66592 -2.66278e-19 0.00352404
4.70139 -8.32432e-19 0.00341294
4.73687 -3.15142e-19 0.0033062
4.77237 8.84002e-20 0.00320362
4.80787 -8.54858e-19 0.00310501
4.84339 -9.91414e-20 0.00301018
4.87892 2.42652e-21 0.00291895
4.91446 -1.74123e-19 0.00283117
4.95002 -4.67814e-20 0.00274667
4.98559 -2.60209e-19 0.0026653
5.02117 -5.65926e-19 0.00258693
5.05677 -6.98011e-20 0.00251142
5.09237 -1.81403e-20 0.00243865
5.128 -5.03489e-19 0.0023685
5.16363 -1.79255e-21 0.00230086
5.19928 1.97335e-20 0.00223561
5.23494 -4.2877e-20 0.00217266
5.27062 -6.16484e-19 0.00211191
5.30631 2.54122e-19 0.00205326
5.34201 -5.72732e-19 0.00199663
5.37773 -4.8716e-19 0.00194194
5.41346 -1.76389e-19 0.0018891
5.4492 1.40733e-20 0.00183805
5.48497 1.31049e-20 0.0017887
5.52074 -2.40798e-19 0.00174099
5.55653 -2.57086e-19 0.00169486
5.59233 -3.24848e-20 0.00165024
5.62815 -1.47221e-19 0.00160707
5.66399 4.02358e-20 0.0015653
5.69984 -1.33698e-19 0.00152487
5.7357 8.40459e-20 0.00148573
5.77158 -2.3786e-19 0.00144783
5.80748 4.6726e-21 0.00141112
5.84339 -3.22024e-19 0.00137557
5.87932 -8.58093e-20 0.00134112
5.91526 -6.45418e-20 0.00130774
5.95122 7.76503e-20 0.00127538
5.9872 -2.4289e-19 0.00124401
6.02319 2.34492e-23 0.00121359
6.05919 -1.00399e-19 0.00118408
6.09522 3.14449e-20 0.00115546
6.13126 1.13622e-19 0.0011277
6.16732 -5.08176e-20 0.00110075
6.20339 1.95961e-20 0.0010746
6.23949 4.78358e-20 0.00104922
6.27559 -1.69885e-20 0.00102457
6.31172 6.2606e-21 0.00100063
6.34786 -4.05559e-20 0.000977385
6.38403 2.45295e-20 0.000954803
6.42021 -4.316e-20 0.000932861
6.4564 1.00874e-19 0.00091154
6.49262 8.31077e-20 0.000890817
6.52885 5.29729e-20 0.000870674
6.5651 3.98278e-20 0.000851089
6.60137 4.98314e-20 0.000832046
6.63766 -5.46047e-20 0.000813526
6.67397 -4.02117e-20 0.000795513
6.71029 8.67598e-21 0.000777988
6.74664 -9.30176e-21 0.000760938
6.783 4.75083e-20 0.000744345
6.81938 3.01218e-20 0.000728196
6.85579 7.49179e-20 0.000712477
6.89221 3.36918e-20 0.000697174
6.92865 3.61957e-20 0.000682273
6.96511 3.24946e-20 0.000667763
7.00159 5.90078e-20 0.00065363
7.0381 4.98206e-20 0.000639863
7.07462 -1.48266e-20 0.000626452
7.11116 2.5699e-20 0.000613384
7.14772 5.38548e-20 0.00060065
7.18431 5.91147e-21 0.000588239
7.22091 2.30877e-20 0.000576142
7.25754 -2.63597e-20 0.000564348
7.29418 7.46984e-20 0.00055285
7.33085 6.97836e-21 0.000541638
7.36754 1.34825e-20 0.000530703
7.40425 -1.35431e-21 0.000520038
7.44099 1.12983e-20 0.000509635
7.47774 3.0977e-21 0.000499485
7.51452 2.49733e-20 0.000489582
7.55132 9.99364e-21 0.000479918
7.58814 -2.25983e-20 0.000470487
7.62498 8.51379e-20 0.000461282
7.66185 8.60161e-21 0.000452296
7.69874 7.49824e-20 0.000443524
7.73566 3.23778e-21 0.000434958
7.77259 2.0336e-20 0.000426594
7.80955 2.57118e-20 0.000418426
7.84654 3.59381e-20 0.000410448
7.88355 5.84739e-20 0.000402655
7.92058 2.4266e-20 0.000395041
7.95763 4.27459e-20 0.000387603
7.99471 6.33423e-20 0.000380335
8.03182 3.27015e-20 0.000373232
8.06895 4.70167e-20 0.000366291
8.1061 2.8049e-20 0.000359506
8.14328 2.16811e-20 0.000352873
8.18049 2.69586e-20 0.000346389
8.21772 2.6653e-20 0.00034005
8.25497 6.78691e-20 0.000333851
8.29226 1.12797e-20 0.000327789
8.32956 6.66245e-20 0.00032186
8.3669 5.38128e-20 0.000316062
8.40426 2.37859e-20 0.000310389
8.44165 4.83081e-20 0.00030484
8.47906 4.53027e-20 0.000299411
8.5165 5.10375e-20 0.000294099
8.55397 5.7224e-20 0.0002889
8.59146 2.61132e-20 0.000283813
8.62899 1.37749e-20 0.000278834
8.66654 6.60777e-20 0.000273961
8.70412 5.12285e-20 0.00026919
8.74172 4.0067e-20 0.000264519
8.77936 3.00287e-20 0.000259946
8.81702 4.50103e-20 0.000255469
8.85471 3.48801e-20 0.000251084
8.89244 2.86559e-20 0.000246791
8.93019 4.12561e-20 0.000242585
8.96797 3.411e-20 0.000238466
9.00578 1.88487e-20 0.000234431
9.04362 3.84102e-20 0.000230478
9.08149 2.74848e-20 0.000226605
9.11939 1.9724e-20 0.000222811
9.15732 3.71849e-20 0.000219093
9.19528 2.90465e-20 0.000215449
9.23327 1.32237e-20 0.000211878
9.2713 3.94874e-20 0.000208378
9.30935 2.73465e-20 0.000204948
9.34744 2.71357e-20 0.000201585
9.38556 2.32622e-20 0.000198288
9.42371 2.91811e-20 0.000195056
9.46189 1.1845e-20 0.000191887
9.50011 1.17665e-20 0.00018878
9.53836 2.34774e-20 0.000185733
9.57664 1.4516e-20 0.000182744
9.61496 1.85995e-20 0.000179813
9.65331 2.52236e-20 0.000176939
9.69169 6.37975e-21 0.000174119
9.73011 2.51969e-20 0.000171353
9.76856 2.12872e-20 0.000168639
9.80704 2.9622e-20 0.000165977
9.84557 2.08232e-20 0.000163364
9.88412 2.40686e-20 0.000160801
9.92271 2.16827e-20 0.000158285
9.96134 1.27875e-20 0.000155817
10 1.90444e-20 0.000153394
10.0387 2.00194e-20 0.000151016
10.0774 2.17889e-20 0.000148682
10.1162 1.2323e-20 0.000146391
10.155 1.70819e-20 0.000144141
10.1939 1.0794e-20 0.000141933
10.2328 1.56222e-20 0.000139765
10.2717 1.915e-20 0.000137636
10.3106 1.28703e-20 0.000135545
10.3496 1.10839e-20 0.000133492
10.3887 8.17357e-21 0.000131476
10.4278 7.74072e-21 0.000129496
10.4669 7.72868e-21 0.000127551
10.506 8.87197e-21 0.000125641
10.5452 1.45905e-20 0.000123765
10.5845 5.42091e-21 0.000121921
10.6238 1.02677e-20 0.00012011
10.6631 7.41349e-21 0.000118331
10.7024 7.76969e-21 0.000116583
10.7418 3.4844e-21 0.000114865
10.7813 1.01512e-20 0.000113177
10.8208 9.98668e-21 0.000111518
10.8603 8.01075e-22 0.000109888
10.8999 1.08208e-20 0.000108286
10.9395 5.33371e-21 0.000106711
10.9792 2.84216e-21 0.000105163
11.0189 9.13782e-21 0.000103642
11.0586 3.71348e-21 0.000102146
11.0984 7.74841e-21 0.000100675
11.1383 6.03088e-21 9.92298e-05
11.1781 3.51966e-21 9.78085e-05
11.2181 7.42023e-21 9.64109e-05
11.2581 6.26754e-21 9.50367e-05
11.2981 1.48358e-21 9.36854e-05
11.3381 3.14041e-21 9.23565e-05
11.3783 1.01206e-20 9.10496e-05
11.4184 3.41631e-21 8.97642e-05
11.4587 1.05463e-20 8.85e-05
11.4989 4.89733e-21 8.72565e-05
11.5392 8.75319e-23 8.60333e-05
11.5796 -1.35262e-21 8.483e-05
11.62 8.03543e-21 8.36463e-05
11.6605 -1.36255e-21 8.24818e-05
11.701 -1.01209e-21 8.13361e-05
11.7415 1.04179e-21 8.02088e-05
11.7822 1.03627e-21 7.90996e-05
11.8228 -3.42805e-23 7.80082e-05
11.8636 -2.1109e-21 7.69341e-05
11.9043 3.92992e-22 7.58772e-05
11.9452 -3.00487e-21 7.4837e-05
11.986 -4.07079e-21 7.38133e-05
12.027 -6.60267e-21 7.28058e-05
12.068 -4.72748e-21 7.1814e-05
12.109 -2.17211e-21 7.08378e-05
12.1501 -4.40751e-21 6.98769e-05
12.1913 -2.76701e-21 6.8931e-05
12.2325 -5.85665e-21 6.79997e-05
12.2738 -4.55397e-21 6.70829e-05
12.3151 -3.70385e-21 6.61803e-05
12.3565 -2.84089e-21 6.52915e-05
12.3979 -3.00337e-21 6.44165e-05
12.4394 -5.82583e-21 6.35548e-05
12.481 -4.58167e-21 6.27063e-05
12.5226 -4.20965e-21 6.18707e-05
12.5643 -2.67682e-21 6.10478e-05
12.6061 -5.23597e-21 6.02374e-05
12.6479 -1.51487e-21 5.94392e-05
12.6898 -4.33405e-21 5.86531e-05
12.7317 -4.01938e-21 5.78788e-05
12.7737 -4.08248e-21 5.7116e-05
12.8158 -3.40456e-21 5.63647e-05
12.8579 -8.61219e-22 5.56245e-05
12.9001 -3.95007e-21 5.48954e-05
12.9424 -2.05609e-21 5.4177e-05
12.9847 -2.06374e-21 5.34693e-05
13.0271 -1.52413e-21 5.2772e-05
13.0696 -1.11877e-21 5.20849e-05
13.1121 -2.82295e-21 5.14079e-05
13.1547 -8.97716e-22 5.07408e-05
13.1974 4.5972e-22 5.00834e-05
13.2402 -2.48296e-21 4.94356e-05
13.283 -1.67684e-21 4.87972e-05
13.3259 -2.29281e-21 4.8168e-05
13.3689 -2.10673e-21 4.75478e-05
13.4119 -2.25253e-21 4.69366e-05
13.455 -2.50779e-21 4.63342e-05
13.4982 -1.38459e-21 4.57403e-05
13.5415 -1.14544e-21 4.51549e-05
13.5848 -2.87578e-21 4.45779e-05
13.6283 -1.59962e-21 4.4009e-05
13.6718 -2.64614e-21 4.34482e-05
13.7153 -1.88347e-21 4.28953e-05
13.759 -3.15195e-21 4.23502e-05
13.8028 -3.55846e-21 4.18127e-05
13.8466 -3.59393e-21 4.12828e-05
13.8905 -2.35966e-21 4.07602e-05
13.9345 -3.39612e-21 4.0245e-05
13.9786 -2.24737e-21 3.97368e-05
14.0227 -2.19378e-21 3.92357e-05
14.067 -1.45942e-21 3.87416e-05
14.1113 -2.23808e-21 3.82542e-05
14.1558 -1.6561e-21 3.77736e-05
14.2003 -1.30354e-21 3.72995e-05
14.2449 -1.74661e-21 3.68319e-05
14.2896 -1.12153e-21 3.63707e-05
14.3344 -7.67682e-22 3.59157e-05
14.3793 -9.29528e-22 3.54669e-05
14.4243 -5.3463e-22 3.50242e-05
14.4693 -1.31423e-21 3.45874e-05
14.5145 -6.88868e-22 3.41565e-05
14.5598 4.12812e-22 3.37314e-05
14.6052 -3.24094e-22 3.3312e-05
14.6506 4.39265e-22 3.28982e-05
14.6962 -3.81213e-22 3.24899e-05
14.7419 2.29027e-22 3.2087e-05
14.7877 -4.70589e-22 3.16894e-05
14.8336 6.38334e-22 3.12971e-05
14.8796 8.67979e-22 3.09099e-05
14.9257 -1.06489e-22 3.05279e-05
14.9719 1.79296e-22 3.01508e-05
15.0182 8.23637e-22 2.97786e-05
15.0647 3.76386e-22 2.94113e-05
15.1112 5.40842e-22 2.90488e-05
15.1579 -6.24216e-22 2.8691e-05
15.2047 7.53644e-22 2.83377e-05
15.2516 -2.80512e-22 2.79891e-05
15.2986 6.55247e-22 2.76449e-05
15.3458 1.91167e-22 2.73051e-05
15.393 5.28516e-22 2.69696e-05
15.4404 -1.28888e-23 2.66385e-05
15.488 9.50858e-23 2.63115e-05
15.5356 1.27383e-21 2.59887e-05
15.5834 9.25015e-22 2.56699e-05
15.6313 8.23919e-22 2.53552e-05
15.6794 3.29184e-22 2.50444e-05
15.7276 5.08932e-22 2.47375e-05
15.7759 1.57921e-21 2.44344e-05
15.8243 1.27942e-21 2.41351e-05
15.873 1.50523e-21 2.38395e-05
15.9217 1.23201e-21 2.35476e-05
15.9706 1.55426e-21 2.32593e-05
16.0197 1.47044e-21 2.29745e-05
16.0689 1.64356e-21 2.26932e-05
16.1182 1.47016e-21 2.24153e-05
16.1677 2.28805e-21 2.21409e-05
16.2174 1.56311e-21 2.18697e-05
16.2672 2.01022e-21 2.16019e-05
16.3172 1.62858e-21 2.13373e-05
16.3674 1.13466e-21 2.10758e-05
16.4177 1.4032e-21 2.08175e-05
16.4682 1.21766e-21 2.05623e-05
16.5189 8.16831e-22 2.03101e-05
16.5697 7.70186e-22 2.00609e-05
16.6208 1.03627e-21 1.98147e-05
16.672 5.46159e-22 1.95713e-05
16.7234 9.2045e-22 1.93309e-05
16.775 -2.98163e-22 1.90932e-05
16.8268 2.50759e-22 1.88583e-05
16.8787 3.42228e-22 1.86261e-05
16.9309 3.2314e-22 1.83966e-05
16.9833 3.93943e-22 1.81698e-05
17.0359 -1.34447e-22 1.79456e-05
17.0887 -2.12519e-22 1.77239e-05
17.1418 -1.17447e-22 1.75047e-05
17.195 -5.02589e-23 1.72881e-05
17.2485 -1.66481e-22 1.70739e-05
17.3022 2.70394e-23 1.6862e-05
17.3562 1.7354e-22 1.66526e-05
17.4104 -1.399e-22 1.64455e-05
17.4648 -1.50235e-22 1.62407e-05
17.5195 2.59893e-22 1.60381e-05
17.5744 1.01845e-22 1.58378e-05
17.6296 6.39484e-24 1.56396e-05
17.6851 6.00212e-23 1.54436e-05
17.7408 1.61745e-22 1.52498e-05
17.7969 4.04578e-23 1.5058e-05
17.8532 5.759e-22 1.48682e-05
17.9098 3.93184e-22 1.46805e-05
17.9667 3.31713e-22 1.44947e-05
18.0239 -2.40117e-24 1.43109e-05
18.0815 -7.11563e-23 1.4129e-05
18.1393 6.93392e-23 1.3949e-05
18.1975 4.2012e-23 1.37709e-05
18.256 -2.47197e-22 1.35945e-05
18.3149 -8.84903e-23 1.34199e-05
18.3742 -2.20464e-22 1.32471e-05
18.4338 -2.61862e-22 1.3076e-05
18.4938 -5.09766e-22 1.29066e-05
18.5542 -1.4831e-22 1.27388e-05
18.615 -6.72541e-22 1.25727e-05
18.6762 -2.64368e-22 1.24081e-05
18.7379 -3.94944e-22 1.22451e-05
18.8 -5.11417e-22 1.20836e-05
18.8625 -7.2116e-22 1.19236e-05
18.9255 -4.83304e-22 1.17651e-05
18.9891 -2.74635e-22 1.1608e-05
19.0531 -4.50508e-22 1.14522e-05
19.1177 -4.36849e-22 1.12978e-05
19.1828 -4.1433e-22 1.11448e-05
19.2484 -6.38094e-22 1.0993e-05
19.3147 -4.04333e-22 1.08425e-05
19.3816 -7.24352e-22 1.06931e-05
19.4491 -6.23322e-22 1.0545e-05
19.5173 -2.83229e-22 1.03979e-05
19.5862 -4.79022e-22 1.0252e-05
19.6558 -5.59953e-22 1.01071e-05
19.7262 -4.59738e-22 9.96322e-06
19.7974 -4.17017e-22 9.82028e-06
19.8694 -3.38182e-22 9.67825e-06
19.9423 -5.23442e-22 9.53708e-06
20.0162 -5.02973e-22 9.3967e-06
20.091 -4.73576e-22 9.25707e-06
20.1669 -3.50681e-22 9.11812e-06
20.244 -4.72896e-22 8.97977e-06
20.3222 -3.57979e-22 8.84197e-06
20.4016 -5.05727e-22 8.70462e-06
20.4825 -3.24683e-22 8.56763e-06
20.5648 -3.12299e-22 8.43092e-06
20.6487 -2.7446e-22 8.29435e-06
20.7344 -2.83789e-22 8.15782e-06
20.8219 -2.48059e-22 8.02116e-06
20.9115 -2.34307e-22 7.88422e-06
21.0034 -1.90553e-22 7.74679e-06
21.0979 -1.4126e-22 7.60863e-06
21.1952 -3.44316e-23 7.46945e-06
21.2959 -6.7586e-23 7.32888e-06
21.4004 -9.68136e-23 7.18646e-06
21.5093 -1.72601e-22 7.04158e-06
21.6237 -1.14754e-22 6.89341e-06
21.7448 -1.30622e-22 6.74074e-06
21.8747 -8.40792e-23 6.58176e-06
22.0165 -9.41596e-23 6.41338e-06
22.1768 -5.59637e-23 6.22955e-06
22.3723 -1.48395e-22 6.0142e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.75Lambda0.5Nc1ClassicOneLoop/iFp_FRG.txt <==
-22.3723 2.75753e-22 6.01552e-06
-22.1768 8.35546e-22 6.23094e-06
-22.0165 9.24106e-22 6.41484e-06
-21.8747 1.1165e-21 6.58327e-06
-21.7448 7.66626e-22 6.74231e-06
-21.6237 3.48376e-22 6.89503e-06
-21.5093 -3.90807e-22 7.04326e-06
-21.4004 -7.28678e-22 7.18819e-06
-21.2959 -9.27688e-22 7.33066e-06
-21.1952 -6.18877e-22 7.47128e-06
-21.0979 -2.78872e-22 7.61051e-06
-21.0034 2.44e-22 7.74872e-06
-20.9115 6.7874e-22 7.88621e-06
-20.8219 1.14476e-21 8.0232e-06
-20.7344 1.39743e-21 8.15991e-06
-20.6487 1.6855e-21 8.29649e-06
-20.5648 2.01455e-21 8.43311e-06
-20.4825 2.47796e-21 8.56988e-06
-20.4016 2.86021e-21 8.70692e-06
-20.3222 3.36642e-21 8.84432e-06
-20.244 3.6779e-21 8.98218e-06
-20.1669 3.96093e-21 9.12058e-06
-20.091 4.14972e-21 9.25959e-06
-20.0162 4.32406e-21 9.39929e-06
-19.9423 4.21154e-21 9.53972e-06
-19.8694 4.2421e-21 9.68095e-06
-19.7974 3.89322e-21 9.82304e-06
-19.7262 3.37604e-21 9.96604e-06
-19.6558 2.80942e-21 1.011e-05
-19.5862 2.34655e-21 1.02549e-05
-19.5173 1.87451e-21 1.04009e-05
-19.4491 1.39619e-21 1.0548e-05
-19.3816 1.026e-21 1.06963e-05
-19.3147 1.05836e-21 1.08457e-05
-19.2484 1.07519e-21 1.09963e-05
-19.1828 1.45726e-21 1.11481e-05
-19.1177 1.72573e-21 1.13012e-05
-19.0531 2.29891e-21 1.14557e-05
-18.9891 2.90326e-21 1.16115e-05
-18.9255 3.5703e-21 1.17687e-05
-18.8625 4.19125e-21 1.19273e-05
-18.8 4.89977e-21 1.20874e-05
-18.7379 5.14627e-21 1.22489e-05
-18.6762 5.52762e-21 1.2412e-05
-18.615 5.99162e-21 1.25767e-05
-18.5542 6.25312e-21 1.27429e-05
-18.4938 6.53533e-21 1.29107e-05
-18.4338 7.04891e-21 1.30802e-05
-18.3742 7.09473e-21 1.32514e-05
-18.3149 7.46167e-21 1.34243e-05
-18.256 7.92363e-21 1.3599e-05
-18.1975 8.15252e-21 1.37754e-05
-18.1393 8.59983e-21 1.39537e-05
-18.0815 8.84482e-21 1.41338e-05
-18.0239 8.85082e-21 1.43158e-05
-17.9667 9.12279e-21 1.44997e-05
-17.9098 8.75785e-21 1.46855e-05
-17.8532 8.97402e-21 1.48734e-05
-17.7969 8.33303e-21 1.50632e-05
-17.7408 8.1292e-21 1.52551e-05
-17.6851 7.64378e-21 1.54491e-05
-17.6296 7.35063e-21 1.56452e-05
-17.5744 6.71637e-21 1.58434e-05
-17.5195 6.44849e-21 1.60439e-05
-17.4648 6.208e-21 1.62465e-05
-17.4104 6.08778e-21 1.64515e-05
-17.3562 5.83439e-21 1.66587e-05
-17.3022 5.8045e-21 1.68682e-05
-17.2485 6.02885e-21 1.70802e-05
-17.195 6.33555e-21 1.72945e-05
-17.1418 6.40418e-21 1.75113e-05
-17.0887 6.77153e-21 1.77306e-05
-17.0359 6.83363e-21 1.79524e-05
-16.9833 7.1952e-21 1.81767e-05
-16.9309 7.52344e-21 1.84037e-05
-16.8787 7.80535e-21 1.86333e-05
-16.8268 8.03831e-21 1.88656e-05
-16.775 8.22715e-21 1.91007e-05
-16.7234 8.41105e-21 1.93385e-05
-16.672 8.55417e-21 1.95791e-05
-16.6208 8.95751e-21 1.98226e-05
-16.5697 8.80541e-21 2.0069e-05
-16.5189 8.78283e-21 2.03183e-05
-16.4682 8.65404e-21 2.05706e-05
-16.4177 8.63202e-21 2.0826e-05
-16.3674 8.66608e-21 2.10845e-05
-16.3172 8.64322e-21 2.13461e-05
-16.2672 8.83424e-21 2.16109e-05
-16.2174 8.52055e-21 2.18789e-05
-16.1677 8.81516e-21 2.21502e-05
-16.1182 8.94146e-21 2.24248e-05
-16.0689 8.90879e-21 2.27029e-05
-16.0197 8.91144e-21 2.29843e-05
-15.9706 8.25606e-21 2.32693e-05
-15.9217 8.53288e-21 2.35578e-05
-15.873 8.84817e-21 2.38499e-05
-15.8243 8.75989e-21 2.41457e-05
-15.7759 8.52535e-21 2.44452e-05
-15.7276 8.83494e-21 2.47485e-05
-15.6794 8.75527e-21 2.50556e-05
-15.6313 8.84089e-21 2.53666e-05
-15.5834 8.94654e-21 2.56815e-05
-15.5356 9.1154e-21 2.60005e-05
-15.488 9.67491e-21 2.63235e-05
-15.4404 1.0114e-20 2.66507e-05
-15.393 1.10917e-20 2.69821e-05
-15.3458 1.09483e-20 2.73178e-05
-15.2986 1.14034e-20 2.76578e-05
-15.2516 1.14769e-20 2.80023e-05
-15.2047 1.23997e-20 2.83512e-05
-15.1579 1.30229e-20 2.87047e-05
-15.1112 1.38009e-20 2.90628e-05
-15.0647 1.41769e-20 2.94256e-05
-15.0182 1.44081e-20 2.97931e-05
-14.9719 1.43965e-20 3.01656e-05
-14.9257 1.52482e-20 3.05429e-05
-14.8796 1.47715e-20 3.09253e-05
-14.8336 1.51603e-20 3.13127e-05
-14.7877 1.56276e-20 3.17053e-05
-14.7419 1.49597e-20 3.21032e-05
-14.6962 1.44061e-20 3.25064e-05
-14.6506 1.38244e-20 3.2915e-05
-14.6052 1.37362e-20 3.33292e-05
-14.5598 1.32011e-20 3.37489e-05
-14.5145 1.26479e-20 3.41743e-05
-14.4693 1.19576e-20 3.46056e-05
-14.4243 1.09062e-20 3.50426e-05
-14.3793 1.15105e-20 3.54857e-05
-14.3344 1.10341e-20 3.59349e-05
-14.2896 1.14067e-20 3.63902e-05
-14.2449 1.08392e-20 3.68518e-05
-14.2003 1.10262e-20 3.73198e-05
-14.1558 1.12182e-20 3.77942e-05
-14.1113 1.17356e-20 3.82753e-05
-14.067 1.16735e-20 3.87631e-05
-14.0227 1.14515e-20 3.92576e-05
-13.9786 1.201e-20 3.97591e-05
-13.9345 1.14485e-20 4.02677e-05
-13.8905 1.23988e-20 4.07834e-05
-13.8466 1.20254e-20 4.13064e-05
-13.8028 1.29399e-20 4.18368e-05
-13.759 1.39134e-20 4.23747e-05
-13.7153 1.29935e-20 4.29203e-05
-13.6718 1.39297e-20 4.34737e-05
-13.6283 1.5198e-20 4.4035e-05
-13.5848 1.65704e-20 4.46044e-05
-13.5415 1.66535e-20 4.51819e-05
-13.4982 1.75218e-20 4.57678e-05
-13.455 1.86448e-20 4.63622e-05
-13.4119 1.98372e-20 4.69652e-05
-13.3689 2.15554e-20 4.7577e-05
-13.3259 2.11473e-20 4.81977e-05
-13.283 2.31732e-20 4.88275e-05
-13.2402 2.35816e-20 4.94665e-05
-13.1974 2.50653e-20 5.01149e-05
-13.1547 2.62298e-20 5.07729e-05
-13.1121 2.61339e-20 5.14407e-05
-13.0696 2.94658e-20 5.21183e-05
-13.0271 2.96629e-20 5.2806e-05
-12.9847 3.28809e-20 5.3504e-05
-12.9424 3.2666e-20 5.42124e-05
-12.9001 3.42545e-20 5.49315e-05
-12.8579 3.59862e-20 5.56614e-05
-12.8158 3.75173e-20 5.64023e-05
-12.7737 3.928e-20 5.71543e-05
-12.7317 3.96739e-20 5.79179e-05
-12.6898 3.98111e-20 5.8693e-05
-12.6479 4.05593e-20 5.94799e-05
-12.6061 3.93767e-20 6.02789e-05
-12.5643 3.92806e-20 6.10902e-05
-12.5226 3.82586e-20 6.19139e-05
-12.481 3.81332e-20 6.27503e-05
-12.4394 3.9779e-20 6.35997e-05
-12.3979 3.82659e-20 6.44623e-05
-12.3565 3.6536e-20 6.53383e-05
-12.3151 3.6579e-20 6.6228e-05
-12.2738 3.57963e-20 6.71316e-05
-12.2325 3.77e-20 6.80494e-05
-12.1913 3.759e-20 6.89817e-05
-12.1501 3.66389e-20 6.99287e-05
-12.109 3.69786e-20 7.08907e-05
-12.068 3.78597e-20 7.18679e-05
-12.027 3.7482e-20 7.28608e-05
-11.986 3.68723e-20 7.38695e-05
-11.9452 3.79158e-20 7.48944e-05
-11.9043 3.94232e-20 7.59357e-05
-11.8636 3.92841e-20 7.69939e-05
-11.8228 3.94582e-20 7.80692e-05
-11.7822 3.85347e-20 7.91619e-05
-11.7415 3.89994e-20 8.02724e-05
-11.701 3.87671e-20 8.1401e-05
-11.6605 4.08568e-20 8.25481e-05
-11.62 4.06955e-20 8.3714e-05
-11.5796 4.174e-20 8.48991e-05
-11.5392 4.29948e-20 8.61039e-05
-11.4989 4.07636e-20 8.73285e-05
-11.4587 4.30474e-20 8.85736e-05
-11.4184 4.43326e-20 8.98394e-05
-11.3783 4.76194e-20 9.11264e-05
-11.3381 4.4373e-20 9.24349e-05
-11.2981 4.59508e-20 9.37655e-05
-11.2581 4.74635e-20 9.51186e-05
-11.2181 4.73871e-20 9.64946e-05
-11.1781 5.07105e-20 9.78939e-05
-11.1383 4.89429e-20 9.93171e-05
-11.0984 5.32875e-20 0.000100765
-11.0586 5.16002e-20 0.000102237
-11.0189 5.49881e-20 0.000103735
-10.9792 5.8099e-20 0.000105258
-10.9395 5.75304e-20 0.000106808
-10.8999 6.50711e-20 0.000108385
-10.8603 6.64801e-20 0.00010999
-10.8208 6.5122e-20 0.000111622
-10.7813 7.00839e-20 0.000113283
-10.7418 7.1756e-20 0.000114973
-10.7024 7.2385e-20 0.000116694
-10.6631 7.62141e-20 0.000118444
-10.6238 7.48745e-20 0.000120226
-10.5845 7.62161e-20 0.00012204
-10.5452 8.05534e-20 0.000123886
-10.506 7.94935e-20 0.000125765
-10.4669 8.16626e-20 0.000127678
-10.4278 7.67179e-20 0.000129626
-10.3887 7.9512e-20 0.000131609
-10.3496 7.55202e-20 0.000133628
-10.3106 7.6761e-20 0.000135684
-10.2717 7.91787e-20 0.000137778
-10.2328 7.37443e-20 0.00013991
-10.1939 6.91577e-20 0.000142081
-10.155 7.01264e-20 0.000144293
-10.1162 7.15248e-20 0.000146546
-10.0774 6.39507e-20 0.000148841
-10.0387 6.54209e-20 0.000151179
-10 6.42725e-20 0.000153561
-9.96134 6.72148e-20 0.000155988
-9.92271 6.19877e-20 0.00015846
-9.88412 6.19865e-20 0.00016098
-9.84557 6.30651e-20 0.000163547
-9.80704 6.1177e-20 0.000166164
-9.76856 6.84638e-20 0.000168831
-9.73011 5.5361e-20 0.000171549
-9.69169 6.10912e-20 0.00017432
-9.65331 6.0379e-20 0.000177145
-9.61496 5.65259e-20 0.000180025
-9.57664 5.66778e-20 0.000182961
-9.53836 6.45886e-20 0.000185954
-9.50011 6.78218e-20 0.000189007
-9.46189 6.23767e-20 0.00019212
-9.42371 6.64642e-20 0.000195295
-9.38556 6.19741e-20 0.000198533
-9.34744 6.04878e-20 0.000201835
-9.30935 6.29786e-20 0.000205204
-9.2713 6.91883e-20 0.000208641
-9.23327 7.17151e-20 0.000212148
-9.19528 7.12604e-20 0.000215725
-9.15732 5.61729e-20 0.000219376
-9.11939 6.72948e-20 0.000223101
-9.08149 6.41387e-20 0.000226903
-9.04362 7.02028e-20 0.000230783
-9.00578 7.00164e-20 0.000234744
-8.96797 6.53354e-20 0.000238787
-8.93019 6.63088e-20 0.000242914
-8.89244 7.03884e-20 0.000247128
-8.85471 7.10209e-20 0.000251431
-8.81702 6.75388e-20 0.000255825
-8.77936 6.65907e-20 0.000260311
-8.74172 7.34413e-20 0.000264894
-8.70412 6.64117e-20 0.000269574
-8.66654 8.01451e-20 0.000274355
-8.62899 6.50945e-20 0.000279239
-8.59146 5.72089e-20 0.000284229
-8.55397 6.54339e-20 0.000289327
-8.5165 7.79296e-20 0.000294537
-8.47906 6.6597e-20 0.000299861
-8.44165 6.5041e-20 0.000305302
-8.40426 6.11071e-20 0.000310864
-8.3669 6.01921e-20 0.000316549
-8.32956 6.61981e-20 0.000322361
-8.29226 4.59069e-20 0.000328303
-8.25497 4.07371e-20 0.000334379
-8.21772 5.21572e-20 0.000340593
-8.18049 4.79577e-20 0.000346947
-8.14328 2.98517e-20 0.000353447
-8.1061 8.04334e-21 0.000360095
-8.06895 3.02638e-20 0.000366897
-8.03182 2.61874e-20 0.000373855
-7.99471 2.82753e-20 0.000380975
-7.95763 2.05215e-20 0.000388262
-7.92058 1.53597e-20 0.000395719
-7.88355 1.4359e-21 0.000403351
-7.84654 1.24594e-20 0.000411164
-7.80955 1.49939e-20 0.000419163
-7.77259 -7.57665e-21 0.000427353
-7.73566 3.27114e-21 0.000435739
-7.69874 4.30896e-21 0.000444327
-7.66185 -1.28679e-21 0.000453123
-7.62498 -1.13435e-20 0.000462133
-7.58814 -5.79599e-21 0.000471364
-7.55132 -7.62818e-21 0.000480821
-7.51452 -6.67866e-21 0.000490511
-7.47774 6.8721e-21 0.000500442
-7.44099 3.95479e-20 0.00051062
-7.40425 1.858e-20 0.000521054
-7.36754 -5.21263e-21 0.00053175
-7.33085 -2.71746e-20 0.000542716
-7.29418 -1.40244e-20 0.000553961
-7.25754 4.44791e-20 0.000565494
-7.22091 2.32266e-20 0.000577322
-7.18431 2.99503e-20 0.000589456
-7.14772 3.16682e-20 0.000601905
-7.11116 2.45767e-20 0.000614679
-7.07462 1.14217e-20 0.000627787
-7.0381 1.1737e-20 0.000641241
-7.00159 2.67785e-20 0.000655051
-6.96511 -5.79243e-22 0.000669229
-6.92865 1.76188e-21 0.000683787
-6.89221 8.32551e-21 0.000698736
-6.85579 -1.0756e-20 0.00071409
-6.81938 -3.63686e-20 0.000729862
-6.783 -2.3788e-20 0.000746065
-6.74664 -1.52323e-20 0.000762714
-6.71029 -3.38396e-20 0.000779823
-6.67397 -3.40181e-20 0.000797408
-6.63766 -4.90761e-20 0.000815485
-6.60137 -8.75909e-20 0.000834071
-6.5651 -4.79485e-20 0.000853182
-6.52885 -2.58364e-20 0.000872837
-6.49262 -7.34376e-20 0.000893054
-6.4564 -4.0585e-20 0.000913853
-6.42021 -4.84949e-20 0.000935254
-6.38403 -8.87591e-20 0.000957278
-6.34786 -1.0362e-19 0.000979947
-6.31172 -1.42228e-19 0.00100328
-6.27559 -5.96071e-20 0.00102731
-6.23949 -8.84139e-20 0.00105206
-6.20339 -1.36083e-19 0.00107754
-6.16732 -1.60602e-19 0.0011038
-6.13126 -1.23233e-19 0.00113085
-6.09522 -8.76561e-20 0.00115873
-6.05919 -6.68055e-20 0.00118747
-6.02319 -1.19144e-19 0.0012171
-5.9872 -1.83147e-19 0.00124765
-5.95122 -8.96837e-20 0.00127915
-5.91526 -7.0123e-20 0.00131165
-5.87932 -1.09734e-19 0.00134518
-5.84339 -1.15519e-19 0.00137978
-5.80748 -2.22899e-19 0.0014155
-5.77158 -8.15242e-20 0.00145237
-5.7357 -1.08396e-19 0.00149044
-5.69984 -1.42437e-19 0.00152976
-5.66399 -7.6914e-20 0.00157038
-5.62815 -5.15089e-20 0.00161235
-5.59233 -9.60901e-20 0.00165573
-5.55653 -1.52905e-19 0.00170056
-5.52074 -1.35017e-19 0.00174692
-5.48497 -1.63958e-19 0.00179487
-5.4492 -1.46023e-19 0.00184446
-5.41346 -1.691e-20 0.00189578
-5.37773 1.0144e-20 0.00194889
-5.34201 -2.23364e-19 0.00200387
-5.30631 -2.29876e-19 0.00206079
-5.27062 9.0596e-20 0.00211976
-5.23494 -5.54713e-20 0.00218084
-5.19928 -1.68789e-19 0.00224413
-5.16363 -1.24477e-19 0.00230974
-5.128 -4.86582e-20 0.00237777
-5.09237 -7.50595e-20 0.00244832
-5.05677 -3.11506e-20 0.00252151
-5.02117 1.36635e-19 0.00259746
-4.98559 1.02259e-19 0.00267629
-4.95002 6.84224e-20 0.00275815
-4.91446 8.19302e-20 0.00284317
-4.87892 -1.26558e-19 0.00293149
-4.84339 -2.719e-19 0.00302329
-4.80787 -2.18877e-19 0.00311873
-4.77237 -2.02597e-19 0.00321798
-4.73687 -5.25992e-19 0.00332123
-4.70139 -4.78995e-19 0.00342868
-4.66592 -2.48108e-19 0.00354054
-4.63046 -3.07926e-19 0.00365702
-4.59502 3.13045e-20 0.00377838
-4.55958 -1.78982e-19 0.00390485
-4.52416 -1.87632e-19 0.0040367
-4.48875 1.34864e-19 0.00417422
-4.45335 -5.02423e-19 0.0043177
-4.41797 -8.55121e-19 0.00446747
-4.38259 5.77175e-19 0.00462386
-4.34722 -4.30979e-19 0.00478724
-4.31187 -6.48545e-19 0.00495799
-4.27653 -3.17171e-19 0.00513653
-4.24119 6.20825e-19 0.00532329
-4.20587 1.18302e-19 0.00551875
-4.17056 1.60733e-19 0.0057234
-4.13526 5.75625e-20 0.00593779
-4.09997 8.74261e-19 0.00616249
-4.06469 4.37358e-19 0.00639811
-4.02942 -3.89954e-20 0.00664531
-3.99416 -1.20175e-19 0.00690479
-3.95891 -3.76394e-19 0.00717732
-3.92367 6.70241e-19 0.00746371
-3.88844 5.69269e-19 0.00776481
-3.85322 -3.41969e-20 0.00808158
-3.81801 -1.44748e-18 0.008415
-3.7828 2.02372e-18 0.00876615
-3.74761 1.106e-18 0.00913618
-3.71243 -9.38261e-19 0.00952632
-3.67726 -9.14883e-19 0.00993789
-3.64209 -2.55237e-18 0.0103723
-3.60694 -3.7951e-19 0.0108311
-3.57179 1.1698e-18 0.0113159
-3.53665 -1.84443e-18 0.0118284
-3.50152 1.4941e-18 0.0123704
-3.4664 -1.33507e-19 0.012944
-3.43129 3.98958e-18 0.0135513
-3.39619 1.83706e-18 0.0141946
-3.36109 3.93908e-19 0.0148763
-3.32601 -5.02125e-19 0.015599
-3.29093 3.79493e-18 0.0163656
-3.25586 4.01743e-18 0.0171792
-3.2208 6.43791e-18 0.0180431
-3.18574 -5.56356e-18 0.0189612
-3.1507 3.54893e-18 0.0199374
-3.11566 6.48312e-19 0.0209762
-3.08063 3.99097e-18 0.0220827
-3.0456 -3.79336e-18 0.0232624
-3.01059 9.88058e-18 0.0245214
-2.97558 1.10653e-17 0.0258666
-2.94058 4.7178e-18 0.0273056
-2.90558 3.57911e-18 0.0288468
-2.87059 8.70973e-18 0.0304996
-2.83561 -2.53792e-17 0.0322744
-2.80064 3.51062e-18 0.0341829
-2.76567 1.254e-17 0.036238
-2.73071 2.10993e-17 0.038454
-2.69576 -1.36661e-17 0.0408471
-2.66081 2.43794e-18 0.0434352
-2.62587 -8.16959e-19 0.0462384
-2.59094 -1.51755e-17 0.0492793
-2.55601 4.2236e-17 0.0525834
-2.52109 -1.076e-17 0.0561793
-2.48617 -3.68882e-17 0.0600995
-2.45126 6.02169e-17 0.0643807
-2.41636 -3.86299e-18 0.0690648
-2.38146 2.80003e-17 0.0741992
-2.34657 5.84122e-18 0.0798384
-2.31168 2.76959e-17 0.0860448
-2.2768 -2.0528e-17 0.0928899
-2.24192 -1.83497e-17 0.100457
-2.20705 7.5467e-17 0.10884
-2.17219 -1.30216e-17 0.118151
-2.13733 -1.28276e-17 0.128519
-2.10247 7.5079e-17 0.140095
-2.06762 -3.92798e-16 0.153055
-2.03278 8.11791e-17 0.167607
-1.99794 2.13618e-17 0.183996
-1.9631 1.33449e-16 0.202514
-1.92827 3.30231e-17 0.223507
-1.89345 -1.85034e-17 0.247388
-1.85862 4.33289e-17 0.274654
-1.82381 -1.20128e-16 0.305902
-1.78899 -3.69988e-16 0.341854
-1.75419 -1.21157e-15 0.383387
-1.71938 2.46668e-16 0.431564
-1.68458 1.90591e-15 0.487687
-1.64979 1.03407e-15 0.553342
-1.61499 -3.22949e-16 0.630469
-1.58021 -1.15945e-15 0.721436
-1.54542 -3.73968e-16 0.829118
-1.51064 -6.83199e-15 0.956975
-1.47586 1.92378e-16 1.10911
-1.44109 -2.87018e-16 1.29026
-1.40632 1.54307e-14 1.50564
-1.37155 7.23909e-15 1.76054
-1.33679 -3.809e-16 2.05947
-1.30203 -3.41301e-14 2.40459
-1.26727 -3.86061e-15 2.7933
-1.23251 -2.56312e-15 3.21493
-1.19776 -2.83365e-15 3.64762
-1.16301 -8.91913e-14 4.05704
-1.12827 -2.06581e-13 4.4001
-1.09352 -1.10636e-13 4.63469
-1.05878 -7.27921e-16 4.73295
-1.02405 -4.99301e-15 4.69074
-0.989309 -9.87528e-14 4.52767
-0.954576 8.66418e-14 4.27801
-0.919844 7.44687e-14 3.97902
-0.885115 -5.33949e-14 3.66235
-0.850388 -4.22453e-14 3.35061
-0.815663 3.61735e-14 3.05754
-0.78094 -3.11537e-15 2.79013
-0.746219 -2.30518e-14 2.55075
-0.711499 -1.98804e-15 2.33905
-0.676781 -3.14251e-14 2.1532
-0.642065 -1.93302e-14 1.99075
-0.60735 1.76253e-16 1.84908
-0.572637 -9.64111e-16 1.72566
-0.537925 -1.28852e-14 1.61818
-0.503214 1.97124e-15 1.52458
-0.468504 -6.33079e-16 1.4431
-0.433796 1.94961e-15 1.37219
-0.399089 6.01015e-15 1.31056
-0.364382 2.74473e-15 1.2571
-0.329676 5.08541e-16 1.2109
-0.294972 -1.47268e-15 1.17116
-0.260267 -4.55751e-15 1.13724
-0.225564 -9.25471e-16 1.1086
-0.190861 -8.42348e-16 1.0848
-0.156158 1.47113e-16 1.06547
-0.121456 -1.96616e-15 1.05033
-0.0867541 3.02415e-15 1.03917
-0.0520524 5.9535e-15 1.03181
-0.0173508 3.07467e-17 1.02815
0.0173508 3.01456e-17 1.02815
0.0520524 1.26762e-15 1.03181
0.0867541 1.53459e-15 1.03917
0.121456 -4.04197e-15 1.05033
0.156158 4.99819e-15 1.06547
0.190861 -2.18625e-15 1.0848
0.225564 1.68098e-15 1.1086
0.260267 -4.75023e-16 1.13724
0.294972 -8.07865e-16 1.17116
0.329676 -6.21784e-16 1.2109
0.364382 7.4842e-15 1.2571
0.399089 -6.43361e-15 1.31056
0.433796 5.83704e-16 1.37219
0.468504 9.68095e-16 1.4431
0.503214 3.58171e-16 1.52458
0.537925 -1.27585e-15 1.61818
0.572637 1.56368e-14 1.72566
0.60735 -4.08937e-16 1.84908
0.642065 -6.04504e-16 1.99075
0.676781 -2.86811e-14 2.1532
0.711499 5.54655e-15 2.33905
0.746219 1.52756e-15 2.55075
0.78094 5.61746e-14 2.79013
0.815663 -3.83249e-14 3.05754
0.850388 -8.73603e-14 3.35061
0.885115 -4.28851e-15 3.66235
0.919844 -9.12508e-15 3.97902
0.954576 1.39026e-15 4.27801
0.989309 3.34553e-15 4.52767
1.02405 3.58078e-15 4.69074
1.05878 1.71051e-16 4.73295
1.09352 -1.27886e-15 4.63469
1.12827 8.47745e-17 4.4001
1.16301 8.96047e-14 4.05704
1.19776 -8.5158e-16 3.64762
1.23251 -5.81669e-14 3.21493
1.26727 -6.46861e-16 2.7933
1.30203 -2.11629e-15 2.40459
1.33679 1.5953e-15 2.05947
1.37155 1.20111e-14 1.76054
1.40632 -7.58223e-16 1.50564
1.44109 1.20769e-14 1.29026
1.47586 -4.97866e-15 1.10911
1.51064 -2.9192e-15 0.956975
1.54542 -6.71984e-17 0.829118
1.58021 2.06219e-15 0.721436
1.61499 2.79111e-15 0.630469
1.64979 1.24317e-15 0.553342
1.68458 -2.20698e-15 0.487687
1.71938 1.94483e-16 0.431564
1.75419 -1.03105e-17 0.383387
1.78899 -5.51185e-16 0.341854
1.82381 -1.22235e-16 0.305902
1.85862 -1.54479e-16 0.274654
1.89345 -5.05566e-16 0.247388
1.92827 -4.1331e-16 0.223507
1.9631 2.54828e-17 0.202514
1.99794 -2.1011e-17 0.183996
2.03278 -2.63417e-18 0.167607
2.06762 3.93086e-16 0.153055
2.10247 -5.65868e-17 0.140095
2.13733 -1.75486e-17 0.128519
2.17219 1.22348e-16 0.118151
2.20705 8.17506e-19 0.10884
2.24192 -3.97877e-17 0.100457
2.2768 9.7521e-18 0.0928899
2.31168 4.04027e-17 0.0860448
2.34657 1.68145e-17 0.0798384
2.38146 6.16978e-18 0.0741992
2.41636 -3.70957e-18 0.0690648
2.45126 -2.38959e-17 0.0643807
2.48617 1.04678e-18 0.0600995
2.52109 -1.56641e-17 0.0561793
2.55601 -2.11045e-17 0.0525834
2.59094 3.75326e-17 0.0492793
2.62587 9.60332e-20 0.0462384
2.66081 -9.11951e-18 0.0434352
2.69576 1.0483e-17 0.0408471
2.73071 -2.31874e-17 0.038454
2.76567 -6.29257e-18 0.036238
2.80064 -1.01134e-17 0.0341829
2.83561 3.41099e-18 0.0322744
2.87059 -6.05341e-18 0.0304996
2.90558 -6.10312e-18 0.0288468
2.94058 -2.97767e-18 0.0273056
2.97558 -5.05292e-18 0.0258666
3.01059 2.94413e-18 0.0245214
3.0456 -2.51236e-19 0.0232624
3.08063 -8.09974e-18 0.0220827
3.11566 -1.42657e-18 0.0209762
3.1507 -3.14163e-18 0.0199374
3.18574 3.69417e-18 0.0189612
3.2208 -4.36261e-18 0.0180431
3.25586 -5.58773e-18 0.0171792
3.29093 -3.45113e-18 0.0163656
3.32601 -4.54942e-18 0.015599
3.36109 1.37948e-18 0.0148763
3.39619 -3.3805e-18 0.0141946
3.43129 -2.90101e-18 0.0135513
3.4664 4.54626e-19 0.012944
3.50152 -1.83391e-18 0.0123704
3.53665 -6.14046e-20 0.0118284
3.57179 -1.81488e-18 0.0113159
3.60694 2.75285e-19 0.0108311
3.64209 -7.46135e-19 0.0103723
3.67726 -8.57843e-19 0.00993789
3.71243 1.89882e-18 0.00952632
3.74761 -1.53936e-18 0.00913618
3.7828 -1.52799e-18 0.00876615
3.81801 1.14084e-18 0.008415
3.85322 -1.51764e-18 0.00808158
3.88844 1.08918e-18 0.00776481
3.92367 -7.46868e-19 0.00746371
3.95891 -4.63289e-19 0.00717732
3.99416 -6.69882e-19 0.00690479
4.02942 -4.38675e-20 0.00664531
4.06469 -7.77844e-19 0.00639811
4.09997 3.26023e-19 0.00616249
4.13526 7.72417e-19 0.00593779
4.17056 7.14968e-19 0.0057234
4.20587 -5.51957e-19 0.00551875
4.24119 -5.50913e-19 0.00532329
4.27653 2.11456e-19 0.00513653
4.31187 5.15805e-19 0.00495799
4.34722 -3.05552e-20 0.00478724
4.38259 4.80524e-19 0.00462386
4.41797 1.67605e-19 0.00446747
4.45335 -3.96584e-19 0.0043177
4.48875 7.56112e-20 0.00417422
4.52416 2.15074e-19 0.0040367
4.55958 5.91369e-19 0.00390485
4.59502 1.54317e-19 0.00377838
4.63046 2.40483e-20 0.00365702
4.66592 4.44615e-19 0.00354054
4.70139 2.52566e-19 0.00342868
4.73687 1.44467e-19 0.00332123
4.77237 3.97553e-19 0.00321798
4.80787 1.11948e-19 0.00311873
4.84339 1.12042e-19 0.00302329
4.87892 6.28745e-20 0.00293149
4.91446 5.13665e-19 0.00284317
4.95002 1.09111e-19 0.00275815
4.98559 8.71724e-20 0.00267629
5.02117 -2.11782e-20 0.00259746
5.05677 4.10564e-20 0.00252151
5.09237 8.60316e-20 0.00244832
5.128 2.16606e-19 0.00237777
5.16363 -2.11641e-19 0.00230974
5.19928 2.05935e-19 0.00224413
5.23494 6.4547e-20 0.00218084
5.27062 -3.08903e-19 0.00211976
5.30631 9.36361e-20 0.00206079
5.34201 1.2572e-19 0.00200387
5.37773 -8.57902e-20 0.00194889
5.41346 1.36822e-21 0.00189578
5.4492 -4.17392e-20 0.00184446
5.48497 -4.90521e-22 0.00179487
5.52074 1.83409e-19 0.00174692
5.55653 -1.91828e-20 0.00170056
5.59233 9.18964e-20 0.00165573
5.62815 -9.25159e-21 0.00161235
5.66399 6.76539e-20 0.00157038
5.69984 8.64181e-20 0.00152976
5.7357 5.68366e-20 0.00149044
5.77158 1.44844e-19 0.00145237
5.80748 9.3237e-20 0.0014155
5.84339 6.40989e-20 0.00137978
5.87932 1.59254e-19 0.00134518
5.91526 6.48596e-20 0.00131165
5.95122 1.38996e-19 0.00127915
5.9872 1.15032e-19 0.00124765
6.02319 1.62811e-19 0.0012171
6.05919 7.26612e-20 0.00118747
6.09522 4.06667e-20 0.00115873
6.13126 1.17435e-19 0.00113085
6.16732 8.51282e-20 0.0011038
6.20339 8.84845e-20 0.00107754
6.23949 6.3655e-21 0.00105206
6.27559 6.75539e-20 0.00102731
6.31172 9.7957e-20 0.00100328
6.34786 5.2052e-20 0.000979947
6.38403 1.43504e-19 0.000957278
6.42021 1.58968e-19 0.000935254
6.4564 5.45654e-20 0.000913853
6.49262 5.69702e-20 0.000893054
6.52885 4.95978e-20 0.000872837
6.5651 2.16002e-20 0.000853182
6.60137 9.15857e-20 0.000834071
6.63766 2.62062e-20 0.000815485
6.67397 7.75803e-20 0.000797408
6.71029 2.15289e-20 0.000779823
6.74664 4.50535e-20 0.000762714
6.783 1.5467e-20 0.000746065
6.81938 4.41487e-20 0.000729862
6.85579 1.06323e-20 0.00071409
6.89221 1.13126e-21 0.000698736
6.92865 -5.22917e-20 0.000683787
6.96511 -7.95958e-21 0.000669229
7.00159 4.42315e-22 0.000655051
7.0381 -2.25283e-20 0.000641241
7.07462 -3.15334e-20 0.000627787
7.11116 -4.73647e-20 0.000614679
7.14772 -6.37626e-20 0.000601905
7.18431 -4.23743e-20 0.000589456
7.22091 -1.94623e-20 0.000577322
7.25754 -4.52221e-20 0.000565494
7.29418 5.72338e-21 0.000553961
7.33085 5.25168e-22 0.000542716
7.36754 -1.65654e-20 0.00053175
7.40425 3.26822e-21 0.000521054
7.44099 2.47339e-22 0.00051062
7.47774 -7.76672e-21 0.000500442
7.51452 2.67613e-20 0.000490511
7.55132 9.00329e-21 0.000480821
7.58814 -8.19291e-21 0.000471364
7.62498 -3.00512e-20 0.000462133
7.66185 -4.5324e-21 0.000453123
7.69874 -1.43177e-20 0.000444327
7.73566 -3.1422e-20 0.000435739
7.77259 -1.05527e-20 0.000427353
7.80955 1.11069e-20 0.000419163
7.84654 -6.6414e-21 0.000411164
7.88355 1.40939e-20 0.000403351
7.92058 -3.07483e-20 0.000395719
7.95763 -1.26602e-20 0.000388262
7.99471 -2.10526e-20 0.000380975
8.03182 -1.51917e-20 0.000373855
8.06895 -2.34047e-20 0.000366897
8.1061 -5.17878e-20 0.000360095
8.14328 -3.89793e-20 0.000353447
8.18049 -3.93358e-20 0.000346947
8.21772 -4.38347e-20 0.000340593
8.25497 -4.83888e-20 0.000334379
8.29226 -7.53065e-20 0.000328303
8.32956 -4.44915e-20 0.000322361
8.3669 -6.15856e-20 0.000316549
8.40426 -6.4572e-20 0.000310864
8.44165 -6.48855e-20 0.000305302
8.47906 -6.90426e-20 0.000299861
8.5165 -7.75763e-20 0.000294537
8.55397 -6.71114e-20 0.000289327
8.59146 -7.48377e-20 0.000284229
8.62899 -7.25624e-20 0.000279239
8.66654 -7.80411e-20 0.000274355
8.70412 -7.59604e-20 0.000269574
8.74172 -8.17258e-20 0.000264894
8.77936 -6.83826e-20 0.000260311
8.81702 -6.27978e-20 0.000255825
8.85471 -6.81191e-20 0.000251431
8.89244 -5.79179e-20 0.000247128
8.93019 -6.30565e-20 0.000242914
8.96797 -7.47074e-20 0.000238787
9.00578 -5.95906e-20 0.000234744
9.04362 -7.06538e-20 0.000230783
9.08149 -6.39272e-20 0.000226903
9.11939 -7.30309e-20 0.000223101
9.15732 -7.15687e-20 0.000219376
9.19528 -6.98419e-20 0.000215725
9.23327 -7.45257e-20 0.000212148
9.2713 -6.57058e-20 0.000208641
9.30935 -6.11834e-20 0.000205204
9.34744 -5.88918e-20 0.000201835
9.38556 -6.18075e-20 0.000198533
9.42371 -6.64049e-20 0.000195295
9.46189 -6.37009e-20 0.00019212
9.50011 -5.66235e-20 0.000189007
9.53836 -5.47423e-20 0.000185954
9.57664 -6.1957e-20 0.000182961
9.61496 -5.68384e-20 0.000180025
9.65331 -6.10696e-20 0.000177145
9.69169 -6.33327e-20 0.00017432
9.73011 -5.9066e-20 0.000171549
9.76856 -5.83921e-20 0.000168831
9.80704 -6.22858e-20 0.000166164
9.84557 -6.99679e-20 0.000163547
9.88412 -6.27792e-20 0.00016098
9.92271 -6.30251e-20 0.00015846
9.96134 -6.6229e-20 0.000155988
10 -6.57725e-20 0.000153561
10.0387 -6.38432e-20 0.000151179
10.0774 -6.91025e-20 0.000148841
10.1162 -7.18344e-20 0.000146546
10.155 -7.33056e-20 0.000144293
10.1939 -7.3692e-20 0.000142081
10.2328 -7.46819e-20 0.00013991
10.2717 -7.70632e-20 0.000137778
10.3106 -7.95412e-20 0.000135684
10.3496 -7.93552e-20 0.000133628
10.3887 -7.77851e-20 0.000131609
10.4278 -8.11444e-20 0.000129626
10.4669 -7.60773e-20 0.000127678
10.506 -7.48916e-20 0.000125765
10.5452 -7.71328e-20 0.000123886
10.5845 -8.03659e-20 0.00012204
10.6238 -7.64029e-20 0.000120226
10.6631 -7.75918e-20 0.000118444
10.7024 -7.59241e-20 0.000116694
10.7418 -6.96292e-20 0.000114973
10.7813 -7.17472e-20 0.000113283
10.8208 -6.79581e-20 0.000111622
10.8603 -6.46691e-20 0.00010999
10.8999 -6.42888e-20 0.000108385
10.9395 -6.07071e-20 0.000106808
10.9792 -5.89961e-20 0.000105258
11.0189 -5.63416e-20 0.000103735
11.0586 -5.56848e-20 0.000102237
11.0984 -5.10184e-20 0.000100765
11.1383 -5.06218e-20 9.93171e-05
11.1781 -4.70418e-20 9.78939e-05
11.2181 -4.73619e-20 9.64946e-05
11.2581 -4.46519e-20 9.51186e-05
11.2981 -4.59296e-20 9.37655e-05
11.3381 -4.25168e-20 9.24349e-05
11.3783 -4.72856e-20 9.11264e-05
11.4184 -4.43974e-20 8.98394e-05
11.4587 -4.28197e-20 8.85736e-05
11.4989 -4.6216e-20 8.73285e-05
11.5392 -4.13668e-20 8.61039e-05
11.5796 -3.98422e-20 8.48991e-05
11.62 -3.91767e-20 8.3714e-05
11.6605 -4.1421e-20 8.25481e-05
11.701 -3.7146e-20 8.1401e-05
11.7415 -3.90805e-20 8.02724e-05
11.7822 -3.77549e-20 7.91619e-05
11.8228 -3.93886e-20 7.80692e-05
11.8636 -3.81208e-20 7.69939e-05
11.9043 -3.81549e-20 7.59357e-05
11.9452 -3.704e-20 7.48944e-05
11.986 -3.82761e-20 7.38695e-05
12.027 -3.77043e-20 7.28608e-05
12.068 -3.70571e-20 7.18679e-05
12.109 -3.67338e-20 7.08907e-05
12.1501 -3.64195e-20 6.99287e-05
12.1913 -3.65173e-20 6.89817e-05
12.2325 -3.75643e-20 6.80494e-05
12.2738 -3.71095e-20 6.71316e-05
12.3151 -3.78843e-20 6.6228e-05
12.3565 -3.6587e-20 6.53383e-05
12.3979 -4.06036e-20 6.44623e-05
12.4394 -3.88005e-20 6.35997e-05
12.481 -3.89961e-20 6.27503e-05
12.5226 -4.03294e-20 6.19139e-05
12.5643 -4.06923e-20 6.10902e-05
12.6061 -4.01187e-20 6.02789e-05
12.6479 -4.08259e-20 5.94799e-05
12.6898 -4.07601e-20 5.8693e-05
12.7317 -4.02603e-20 5.79179e-05
12.7737 -3.91875e-20 5.71543e-05
12.8158 -3.71602e-20 5.64023e-05
12.8579 -3.6831e-20 5.56614e-05
12.9001 -3.52814e-20 5.49315e-05
12.9424 -3.32197e-20 5.42124e-05
12.9847 -3.23019e-20 5.3504e-05
13.0271 -3.00786e-20 5.2806e-05
13.0696 -3.00808e-20 5.21183e-05
13.1121 -2.77951e-20 5.14407e-05
13.1547 -2.5261e-20 5.07729e-05
13.1974 -2.43532e-20 5.01149e-05
13.2402 -2.37767e-20 4.94665e-05
13.283 -2.345e-20 4.88275e-05
13.3259 -2.22566e-20 4.81977e-05
13.3689 -2.07797e-20 4.7577e-05
13.4119 -2.02176e-20 4.69652e-05
13.455 -1.85881e-20 4.63622e-05
13.4982 -1.69973e-20 4.57678e-05
13.5415 -1.59624e-20 4.51819e-05
13.5848 -1.60979e-20 4.46044e-05
13.6283 -1.54702e-20 4.4035e-05
13.6718 -1.47135e-20 4.34737e-05
13.7153 -1.4272e-20 4.29203e-05
13.759 -1.37945e-20 4.23747e-05
13.8028 -1.25962e-20 4.18368e-05
13.8466 -1.21528e-20 4.13064e-05
13.8905 -1.20885e-20 4.07834e-05
13.9345 -1.10689e-20 4.02677e-05
13.9786 -1.14005e-20 3.97591e-05
14.0227 -1.11899e-20 3.92576e-05
14.067 -1.10327e-20 3.87631e-05
14.1113 -1.13103e-20 3.82753e-05
14.1558 -1.10865e-20 3.77942e-05
14.2003 -1.11263e-20 3.73198e-05
14.2449 -1.11344e-20 3.68518e-05
14.2896 -1.11191e-20 3.63902e-05
14.3344 -1.15743e-20 3.59349e-05
14.3793 -1.12833e-20 3.54857e-05
14.4243 -1.17552e-20 3.50426e-05
14.4693 -1.2061e-20 3.46056e-05
14.5145 -1.29639e-20 3.41743e-05
14.5598 -1.35998e-20 3.37489e-05
14.6052 -1.38014e-20 3.33292e-05
14.6506 -1.40786e-20 3.2915e-05
14.6962 -1.38911e-20 3.25064e-05
14.7419 -1.50155e-20 3.21032e-05
14.7877 -1.43142e-20 3.17053e-05
14.8336 -1.51194e-20 3.13127e-05
14.8796 -1.4472e-20 3.09253e-05
14.9257 -1.50561e-20 3.05429e-05
14.9719 -1.49137e-20 3.01656e-05
15.0182 -1.41937e-20 2.97931e-05
15.0647 -1.39882e-20 2.94256e-05
15.1112 -1.373e-20 2.90628e-05
15.1579 -1.25418e-20 2.87047e-05
15.2047 -1.23026e-20 2.83512e-05
15.2516 -1.18404e-20 2.80023e-05
15.2986 -1.10115e-20 2.76578e-05
15.3458 -1.0817e-20 2.73178e-05
15.393 -1.09641e-20 2.69821e-05
15.4404 -1.03742e-20 2.66507e-05
15.488 -9.81786e-21 2.63235e-05
15.5356 -9.15049e-21 2.60005e-05
15.5834 -9.31669e-21 2.56815e-05
15.6313 -8.61996e-21 2.53666e-05
15.6794 -8.56135e-21 2.50556e-05
15.7276 -8.96945e-21 2.47485e-05
15.7759 -8.57575e-21 2.44452e-05
15.8243 -8.28197e-21 2.41457e-05
15.873 -8.78501e-21 2.38499e-05
15.9217 -8.50446e-21 2.35578e-05
15.9706 -8.8225e-21 2.32693e-05
16.0197 -8.5449e-21 2.29843e-05
16.0689 -9.02329e-21 2.27029e-05
16.1182 -8.70858e-21 2.24248e-05
16.1677 -9.23956e-21 2.21502e-05
16.2174 -8.95371e-21 2.18789e-05
16.2672 -8.53343e-21 2.16109e-05
16.3172 -8.4862e-21 2.13461e-05
16.3674 -8.41906e-21 2.10845e-05
16.4177 -8.82583e-21 2.0826e-05
16.4682 -9.01608e-21 2.05706e-05
16.5189 -9.09078e-21 2.03183e-05
16.5697 -9.09516e-21 2.0069e-05
16.6208 -8.66418e-21 1.98226e-05
16.672 -8.74867e-21 1.95791e-05
16.7234 -8.4268e-21 1.93385e-05
16.775 -8.19414e-21 1.91007e-05
16.8268 -8.29184e-21 1.88656e-05
16.8787 -8.05723e-21 1.86333e-05
16.9309 -7.53999e-21 1.84037e-05
16.9833 -6.96017e-21 1.81767e-05
17.0359 -7.00112e-21 1.79524e-05
17.0887 -6.8158e-21 1.77306e-05
17.1418 -6.53214e-21 1.75113e-05
17.195 -6.33495e-21 1.72945e-05
17.2485 -5.93768e-21 1.70802e-05
17.3022 -6.11904e-21 1.68682e-05
17.3562 -5.91512e-21 1.66587e-05
17.4104 -5.9781e-21 1.64515e-05
17.4648 -6.14008e-21 1.62465e-05
17.5195 -6.64838e-21 1.60439e-05
17.5744 -6.86331e-21 1.58434e-05
17.6296 -7.56975e-21 1.56452e-05
17.6851 -7.70935e-21 1.54491e-05
17.7408 -8.0874e-21 1.52551e-05
17.7969 -8.48223e-21 1.50632e-05
17.8532 -8.7909e-21 1.48734e-05
17.9098 -8.79643e-21 1.46855e-05
17.9667 -9.04875e-21 1.44997e-05
18.0239 -8.83677e-21 1.43158e-05
18.0815 -8.88981e-21 1.41338e-05
18.1393 -8.57847e-21 1.39537e-05
18.1975 -8.50763e-21 1.37754e-05
18.256 -7.85953e-21 1.3599e-05
18.3149 -7.60228e-21 1.34243e-05
18.3742 -7.11079e-21 1.32514e-05
18.4338 -6.91445e-21 1.30802e-05
18.4938 -6.62583e-21 1.29107e-05
18.5542 -6.29892e-21 1.27429e-05
18.615 -6.03408e-21 1.25767e-05
18.6762 -5.75271e-21 1.2412e-05
18.7379 -5.17799e-21 1.22489e-05
18.8 -4.7623e-21 1.20874e-05
18.8625 -4.10889e-21 1.19273e-05
18.9255 -3.53938e-21 1.17687e-05
18.9891 -2.76105e-21 1.16115e-05
19.0531 -2.29332e-21 1.14557e-05
19.1177 -1.84057e-21 1.13012e-05
19.1828 -1.43084e-21 1.11481e-05
19.2484 -1.13802e-21 1.09963e-05
19.3147 -1.16558e-21 1.08457e-05
19.3816 -1.15977e-21 1.06963e-05
19.4491 -1.45706e-21 1.0548e-05
19.5173 -1.80408e-21 1.04009e-05
19.5862 -2.32084e-21 1.02549e-05
19.6558 -2.88965e-21 1.011e-05
19.7262 -3.49064e-21 9.96604e-06
19.7974 -3.88874e-21 9.82304e-06
19.8694 -4.15974e-21 9.68095e-06
19.9423 -4.23205e-21 9.53972e-06
20.0162 -4.33319e-21 9.39929e-06
20.091 -4.12414e-21 9.25959e-06
20.1669 -4.01805e-21 9.12058e-06
20.244 -3.64908e-21 8.98218e-06
20.3222 -3.31432e-21 8.84432e-06
20.4016 -2.84637e-21 8.70692e-06
20.4825 -2.40115e-21 8.56988e-06
20.5648 -2.02647e-21 8.43311e-06
20.6487 -1.71339e-21 8.29649e-06
20.7344 -1.35811e-21 8.15991e-06
20.8219 -1.20572e-21 8.0232e-06
20.9115 -6.84548e-22 7.88621e-06
21.0034 -2.6031e-22 7.74872e-06
21.0979 3.24658e-22 7.61051e-06
21.1952 6.82311e-22 7.47128e-06
21.2959 9.28167e-22 7.33066e-06
21.4004 7.41605e-22 7.18819e-06
21.5093 3.79672e-22 7.04326e-06
21.6237 -2.65988e-22 6.89503e-06
21.7448 -7.51753e-22 6.74231e-06
21.8747 -1.14032e-21 6.58327e-06
22.0165 -9.08213e-22 6.41484e-06
22.1768 -8.03055e-22 6.23094e-06
22.3723 -2.98118e-22 6.01552e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.75Lambda0.5Nc1ClassicOneLoop/iFp_OneLoopFRG.txt <==
-22.3723 -7.0522e-25 6.01746e-06
-22.1768 6.91903e-24 6.23299e-06
-22.0165 4.34249e-24 6.41698e-06
-21.8747 -2.16732e-23 6.5855e-06
-21.7448 -1.47231e-23 6.74462e-06
-21.6237 -1.04459e-23 6.89741e-06
-21.5093 -6.33666e-24 7.04571e-06
-21.4004 3.0334e-24 7.19072e-06
-21.2959 -5.18654e-24 7.33327e-06
-21.1952 1.19759e-23 7.47396e-06
-21.0979 1.09387e-23 7.61327e-06
-21.0034 -2.4202e-24 7.75156e-06
-20.9115 -1.63944e-23 7.88911e-06
-20.8219 -1.20181e-24 8.02618e-06
-20.7344 9.26701e-24 8.16296e-06
-20.6487 1.03648e-23 8.29963e-06
-20.5648 1.71438e-23 8.43632e-06
-20.4825 -1.12612e-23 8.57317e-06
-20.4016 4.85801e-24 8.71029e-06
-20.3222 1.73451e-23 8.84777e-06
-20.244 1.01948e-23 8.98571e-06
-20.1669 1.70475e-23 9.12419e-06
-20.091 8.30625e-24 9.26329e-06
-20.0162 -1.59681e-23 9.40306e-06
-19.9423 -7.36085e-24 9.54358e-06
-19.8694 -2.67264e-23 9.68489e-06
-19.7974 1.24717e-23 9.82707e-06
-19.7262 -3.35629e-23 9.97016e-06
-19.6558 -1.16812e-23 1.01142e-05
-19.5862 9.389e-24 1.02592e-05
-19.5173 -2.9519e-23 1.04053e-05
-19.4491 2.34951e-24 1.05525e-05
-19.3816 1.99243e-23 1.07008e-05
-19.3147 3.65446e-24 1.08503e-05
-19.2484 -2.73242e-23 1.1001e-05
-19.1828 4.94316e-23 1.1153e-05
-19.1177 7.2473e-24 1.13062e-05
-19.0531 5.34063e-24 1.14608e-05
-18.9891 -6.09558e-24 1.16167e-05
-18.9255 2.90138e-23 1.1774e-05
-18.8625 -1.44543e-24 1.19327e-05
-18.8 5.83465e-24 1.20929e-05
-18.7379 -9.71489e-25 1.22545e-05
-18.6762 2.23086e-23 1.24177e-05
-18.615 4.37434e-23 1.25825e-05
-18.5542 -1.14178e-23 1.27488e-05
-18.4938 3.50637e-23 1.29168e-05
-18.4338 5.5169e-24 1.30864e-05
-18.3742 2.68739e-23 1.32577e-05
-18.3149 -2.09165e-23 1.34308e-05
-18.256 1.16714e-23 1.36055e-05
-18.1975 2.06161e-23 1.37821e-05
-18.1393 6.19993e-23 1.39605e-05
-18.0815 3.03777e-23 1.41407e-05
-18.0239 -1.04226e-23 1.43229e-05
-17.9667 -7.06103e-23 1.45069e-05
-17.9098 -2.83005e-23 1.46929e-05
-17.8532 -1.31323e-23 1.48808e-05
-17.7969 -2.63697e-23 1.50708e-05
-17.7408 6.64296e-23 1.52629e-05
-17.6851 4.56655e-24 1.5457e-05
-17.6296 5.46727e-23 1.56533e-05
-17.5744 -2.90999e-23 1.58517e-05
-17.5195 -3.89771e-23 1.60523e-05
-17.4648 -6.72955e-23 1.62551e-05
-17.4104 -3.79547e-23 1.64602e-05
-17.3562 -2.905e-23 1.66676e-05
-17.3022 -2.38052e-23 1.68773e-05
-17.2485 3.29435e-23 1.70894e-05
-17.195 4.42569e-23 1.73039e-05
-17.1418 1.12617e-23 1.75209e-05
-17.0887 4.25186e-23 1.77403e-05
-17.0359 3.81534e-23 1.79623e-05
-16.9833 -2.65484e-23 1.81868e-05
-16.9309 -8.75559e-23 1.8414e-05
-16.8787 4.52178e-23 1.86438e-05
-16.8268 -1.47525e-23 1.88763e-05
-16.775 -3.13478e-24 1.91115e-05
-16.7234 1.20129e-22 1.93496e-05
-16.672 4.45125e-23 1.95904e-05
-16.6208 2.77097e-23 1.98341e-05
-16.5697 -4.91762e-23 2.00807e-05
-16.5189 3.40538e-23 2.03302e-05
-16.4682 1.18895e-23 2.05828e-05
-16.4177 -1.65904e-23 2.08384e-05
-16.3674 1.59374e-23 2.10971e-05
-16.3172 1.59434e-23 2.13589e-05
-16.2672 1.29664e-23 2.16239e-05
-16.2174 -1.25488e-23 2.18922e-05
-16.1677 -7.46299e-23 2.21638e-05
-16.1182 -8.34799e-23 2.24386e-05
-16.0689 6.43232e-23 2.27169e-05
-16.0197 3.14558e-23 2.29987e-05
-15.9706 5.21583e-23 2.32839e-05
-15.9217 -7.90145e-23 2.35727e-05
-15.873 1.17228e-22 2.38651e-05
-15.8243 -3.34553e-23 2.41611e-05
-15.7759 -1.26575e-23 2.44609e-05
-15.7276 -3.20708e-23 2.47645e-05
-15.6794 -2.53141e-23 2.50719e-05
-15.6313 1.72067e-23 2.53832e-05
-15.5834 -6.54249e-23 2.56984e-05
-15.5356 -1.84878e-23 2.60177e-05
-15.488 -9.3799e-23 2.63411e-05
-15.4404 -9.71749e-23 2.66686e-05
-15.393 6.37562e-23 2.70004e-05
-15.3458 1.83373e-23 2.73364e-05
-15.2986 -6.32289e-23 2.76768e-05
-15.2516 -2.02853e-23 2.80215e-05
-15.2047 -5.34007e-23 2.83708e-05
-15.1579 -3.06159e-23 2.87247e-05
-15.1112 -8.44327e-23 2.90831e-05
-15.0647 3.97015e-23 2.94463e-05
-15.0182 -1.71455e-22 2.98143e-05
-14.9719 -1.08691e-22 3.01871e-05
-14.9257 -7.27937e-24 3.05648e-05
-14.8796 1.00554e-23 3.09476e-05
-14.8336 1.83732e-23 3.13355e-05
-14.7877 -4.26949e-23 3.17285e-05
-14.7419 1.44028e-23 3.21268e-05
-14.6962 4.98557e-23 3.25305e-05
-14.6506 3.09968e-23 3.29395e-05
-14.6052 -5.91377e-23 3.33541e-05
-14.5598 -1.9575e-22 3.37743e-05
-14.5145 5.35948e-23 3.42003e-05
-14.4693 2.54342e-23 3.4632e-05
-14.4243 6.59411e-23 3.50696e-05
-14.3793 -4.04656e-23 3.55131e-05
-14.3344 9.9321e-23 3.59628e-05
-14.2896 1.67525e-22 3.64187e-05
-14.2449 6.02323e-23 3.68808e-05
-14.2003 1.2825e-22 3.73493e-05
-14.1558 8.04431e-24 3.78243e-05
-14.1113 -2.99584e-23 3.8306e-05
-14.067 1.61341e-22 3.87943e-05
-14.0227 1.32429e-23 3.92895e-05
-13.9786 -1.04538e-22 3.97916e-05
-13.9345 2.58659e-22 4.03008e-05
-13.8905 6.52339e-23 4.08171e-05
-13.8466 -3.28573e-22 4.13408e-05
-13.8028 1.1026e-23 4.18718e-05
-13.759 2.27784e-22 4.24104e-05
-13.7153 -2.48008e-24 4.29567e-05
-13.6718 -4.00651e-23 4.35108e-05
-13.6283 -9.70188e-23 4.40728e-05
-13.5848 -2.55072e-23 4.46429e-05
-13.5415 6.44033e-23 4.52212e-05
-13.4982 1.11709e-22 4.58079e-05
-13.455 -9.59626e-24 4.6403e-05
-13.4119 -1.10582e-22 4.70068e-05
-13.3689 -5.89755e-23 4.76194e-05
-13.3259 -3.81971e-23 4.82409e-05
-13.283 -1.12264e-22 4.88716e-05
-13.2402 3.62767e-22 4.95115e-05
-13.1974 -3.69291e-22 5.01608e-05
-13.1547 4.73556e-22 5.08197e-05
-13.1121 2.37897e-22 5.14883e-05
-13.0696 1.35064e-23 5.21669e-05
-13.0271 1.56544e-22 5.28556e-05
-12.9847 1.12858e-22 5.35545e-05
-12.9424 -4.80891e-23 5.4264e-05
-12.9001 -1.28827e-22 5.4984e-05
-12.8579 2.27708e-22 5.5715e-05
-12.8158 4.59762e-22 5.64569e-05
-12.7737 1.87934e-22 5.72101e-05
-12.7317 3.069e-22 5.79747e-05
-12.6898 -4.2831e-22 5.8751e-05
-12.6479 -4.89839e-23 5.95391e-05
-12.6061 -1.33396e-22 6.03392e-05
-12.5643 -1.4299e-23 6.11517e-05
-12.5226 2.72629e-23 6.19767e-05
-12.481 -2.09535e-22 6.28144e-05
-12.4394 1.00055e-22 6.36651e-05
-12.3979 -3.07379e-22 6.4529e-05
-12.3565 -3.41768e-22 6.54063e-05
-12.3151 -4.00088e-22 6.62974e-05
-12.2738 -2.46136e-22 6.72024e-05
-12.2325 2.81303e-22 6.81217e-05
-12.1913 4.29605e-23 6.90554e-05
-12.1501 -1.93234e-22 7.00039e-05
-12.109 3.12196e-22 7.09674e-05
-12.068 -7.79554e-24 7.19463e-05
-12.027 1.57631e-23 7.29407e-05
-11.986 -2.69317e-22 7.39511e-05
-11.9452 3.55283e-22 7.49777e-05
-11.9043 3.12087e-22 7.60207e-05
-11.8636 3.03514e-22 7.70807e-05
-11.8228 1.66582e-22 7.81577e-05
-11.7822 1.32176e-22 7.92523e-05
-11.7415 -4.03214e-23 8.03647e-05
-11.701 2.13743e-22 8.14952e-05
-11.6605 3.51e-22 8.26443e-05
-11.62 3.9751e-22 8.38123e-05
-11.5796 6.82748e-23 8.49995e-05
-11.5392 2.20007e-22 8.62063e-05
-11.4989 -3.52239e-22 8.74331e-05
-11.4587 4.99085e-22 8.86804e-05
-11.4184 -8.38523e-24 8.99485e-05
-11.3783 -5.93815e-23 9.12378e-05
-11.3381 2.57745e-22 9.25487e-05
-11.2981 1.31835e-22 9.38817e-05
-11.2581 -3.65534e-22 9.52373e-05
-11.2181 -1.10286e-22 9.66158e-05
-11.1781 -7.93991e-22 9.80178e-05
-11.1383 -1.96488e-22 9.94437e-05
-11.0984 2.40975e-22 0.000100894
-11.0586 -1.31365e-22 0.000102369
-11.0189 -4.26758e-22 0.00010387
-10.9792 9.02276e-23 0.000105396
-10.9395 3.7802e-24 0.000106949
-10.8999 -1.41556e-22 0.000108529
-10.8603 3.56967e-22 0.000110137
-10.8208 -8.70811e-23 0.000111773
-10.7813 -2.56579e-22 0.000113437
-10.7418 -5.48628e-22 0.000115131
-10.7024 -5.57964e-22 0.000116854
-10.6631 7.70493e-22 0.000118609
-10.6238 2.26973e-22 0.000120394
-10.5845 2.83628e-22 0.000122211
-10.5452 3.44919e-22 0.000124061
-10.506 -6.34173e-22 0.000125945
-10.4669 -4.34214e-22 0.000127862
-10.4278 -1.07046e-22 0.000129814
-10.3887 8.88835e-22 0.000131801
-10.3496 -3.96344e-22 0.000133824
-10.3106 -7.81357e-22 0.000135885
-10.2717 6.60007e-24 0.000137983
-10.2328 -2.14736e-22 0.00014012
-10.1939 3.58531e-22 0.000142296
-10.155 7.41779e-22 0.000144513
-10.1162 -8.14181e-22 0.000146771
-10.0774 1.85355e-22 0.000149071
-10.0387 -9.01534e-22 0.000151415
-10 7.76139e-22 0.000153802
-9.96134 -4.88042e-22 0.000156234
-9.92271 -3.75153e-22 0.000158713
-9.88412 -4.10887e-22 0.000161238
-9.84557 -5.05158e-22 0.000163812
-9.80704 -1.18873e-21 0.000166435
-9.76856 7.30654e-22 0.000169108
-9.73011 -3.70102e-22 0.000171833
-9.69169 1.24087e-21 0.000174611
-9.65331 -1.24262e-21 0.000177443
-9.61496 1.47917e-22 0.00018033
-9.57664 8.77871e-22 0.000183273
-9.53836 2.96834e-22 0.000186274
-9.50011 6.62885e-22 0.000189334
-9.46189 -6.5679e-22 0.000192455
-9.42371 2.43755e-22 0.000195638
-9.38556 9.83479e-22 0.000198885
-9.34744 -4.49118e-22 0.000202196
-9.30935 2.86652e-22 0.000205574
-9.2713 -1.05173e-21 0.00020902
-9.23327 6.50924e-22 0.000212536
-9.19528 -4.87929e-22 0.000216123
-9.15732 -1.33882e-21 0.000219784
-9.11939 1.43265e-21 0.000223519
-9.08149 -1.62063e-21 0.000227331
-9.04362 -7.67665e-22 0.000231223
-9.00578 7.15567e-22 0.000235194
-8.96797 3.65672e-23 0.000239249
-8.93019 -9.95831e-22 0.000243388
-8.89244 -2.95752e-21 0.000247614
-8.85471 -3.74345e-22 0.000251929
-8.81702 -2.40803e-22 0.000256335
-8.77936 2.65726e-21 0.000260835
-8.74172 -1.86289e-21 0.000265431
-8.70412 -6.81086e-22 0.000270125
-8.66654 -1.03022e-21 0.000274921
-8.62899 -7.17027e-22 0.000279819
-8.59146 -8.1201e-22 0.000284824
-8.55397 5.00019e-22 0.000289938
-8.5165 -8.71901e-22 0.000295164
-8.47906 6.59595e-22 0.000300505
-8.44165 -1.53587e-21 0.000305963
-8.40426 -3.05585e-21 0.000311543
-8.3669 -1.67152e-21 0.000317246
-8.32956 1.08143e-21 0.000323077
-8.29226 1.25679e-21 0.000329039
-8.25497 3.60629e-21 0.000335135
-8.21772 -2.48783e-21 0.000341369
-8.18049 1.67302e-21 0.000347744
-8.14328 -2.83298e-21 0.000354266
-8.1061 6.12481e-22 0.000360937
-8.06895 -9.35666e-22 0.000367761
-8.03182 1.10984e-21 0.000374744
-7.99471 -7.13561e-22 0.000381889
-7.95763 -7.2803e-22 0.0003892
-7.92058 1.81654e-21 0.000396684
-7.88355 3.8893e-21 0.000404343
-7.84654 -1.07076e-21 0.000412185
-7.80955 1.23591e-21 0.000420212
-7.77259 -4.53622e-22 0.000428432
-7.73566 4.18732e-22 0.000436849
-7.69874 1.09889e-21 0.000445469
-7.66185 2.89536e-22 0.000454298
-7.62498 -1.18437e-21 0.000463342
-7.58814 -3.11332e-21 0.000472607
-7.55132 2.3347e-21 0.0004821
-7.51452 -2.70336e-21 0.000491828
-7.47774 4.89252e-21 0.000501797
-7.44099 3.35881e-22 0.000512016
-7.40425 1.35315e-21 0.00052249
-7.36754 2.39611e-21 0.000533229
-7.33085 -5.00694e-21 0.000544239
-7.29418 4.40561e-21 0.00055553
-7.25754 5.81826e-21 0.000567109
-7.22091 5.9973e-22 0.000578987
-7.18431 2.96985e-22 0.000591171
-7.14772 -2.42478e-21 0.000603672
-7.11116 -2.80723e-22 0.0006165
-7.07462 4.39076e-21 0.000629664
-7.0381 2.56721e-22 0.000643175
-7.00159 -5.01354e-21 0.000657045
-6.96511 -1.33636e-21 0.000671285
-6.92865 -2.50312e-21 0.000685906
-6.89221 -3.8003e-21 0.000700922
-6.85579 -1.13652e-21 0.000716345
-6.81938 -1.91281e-21 0.000732187
-6.783 7.57939e-21 0.000748464
-6.74664 4.04844e-23 0.000765189
-6.71029 -6.28786e-21 0.000782377
-6.67397 1.26903e-20 0.000800044
-6.63766 6.27772e-21 0.000818206
-6.60137 -1.88786e-21 0.000836879
-6.5651 4.02898e-21 0.000856081
-6.52885 -1.15015e-21 0.00087583
-6.49262 1.23997e-21 0.000896145
-6.4564 -1.63709e-21 0.000917045
-6.42021 -1.21218e-20 0.000938551
-6.38403 -8.77867e-21 0.000960684
-6.34786 7.04827e-21 0.000983466
-6.31172 -7.14486e-21 0.00100692
-6.27559 6.38953e-21 0.00103107
-6.23949 -2.62159e-22 0.00105594
-6.20339 9.94594e-21 0.00108156
-6.16732 1.34292e-20 0.00110795
-6.13126 4.4675e-21 0.00113514
-6.09522 -9.12669e-21 0.00116317
-6.05919 4.98387e-21 0.00119206
-6.02319 7.88932e-21 0.00122184
-5.9872 9.21947e-21 0.00125255
-5.95122 -8.13774e-21 0.00128423
-5.91526 -7.87846e-21 0.0013169
-5.87932 7.50305e-21 0.00135061
-5.84339 4.55726e-21 0.0013854
-5.80748 -9.20173e-21 0.00142131
-5.77158 7.64509e-21 0.00145839
-5.7357 1.76522e-20 0.00149667
-5.69984 -2.29379e-21 0.00153621
-5.66399 -1.00834e-20 0.00157706
-5.62815 -1.76212e-20 0.00161926
-5.59233 5.1291e-21 0.00166288
-5.55653 2.11495e-20 0.00170797
-5.52074 5.71268e-21 0.0017546
-5.48497 -9.48806e-21 0.00180281
-5.4492 2.87279e-22 0.00185269
-5.41346 -2.18197e-21 0.0019043
-5.37773 1.436e-20 0.00195771
-5.34201 -1.66213e-20 0.002013
-5.30631 -1.68201e-20 0.00207026
-5.27062 1.01691e-20 0.00212955
-5.23494 -1.06641e-20 0.00219098
-5.19928 -8.31276e-21 0.00225464
-5.16363 7.59655e-21 0.00232062
-5.128 -1.52169e-20 0.00238903
-5.09237 6.13623e-21 0.00245997
-5.05677 -1.52991e-20 0.00253357
-5.02117 -2.17208e-21 0.00260994
-4.98559 -4.41166e-20 0.0026892
-4.95002 -2.94062e-21 0.0027715
-4.91446 2.431e-20 0.00285697
-4.87892 -4.63719e-20 0.00294576
-4.84339 8.28563e-21 0.00303804
-4.80787 6.79378e-21 0.00313396
-4.77237 8.08069e-22 0.00323369
-4.73687 -3.18771e-21 0.00333744
-4.70139 -1.55201e-20 0.00344539
-4.66592 -2.13737e-20 0.00355775
-4.63046 2.25453e-20 0.00367474
-4.59502 -2.20514e-20 0.00379659
-4.55958 -4.19369e-20 0.00392356
-4.52416 -7.16345e-21 0.00405589
-4.48875 -2.54803e-20 0.00419388
-4.45335 8.58276e-22 0.0043378
-4.41797 -2.61966e-20 0.00448799
-4.38259 1.14777e-21 0.00464476
-4.34722 3.44868e-20 0.00480848
-4.31187 2.01578e-20 0.00497951
-4.27653 -3.69616e-20 0.00515826
-4.24119 2.13431e-21 0.00534516
-4.20587 -4.18061e-20 0.00554065
-4.17056 -4.52367e-20 0.00574523
-4.13526 -2.56733e-20 0.00595941
-4.09997 -1.13268e-19 0.00618374
-4.06469 1.55116e-20 0.00641882
-4.02942 6.91053e-20 0.00666526
-3.99416 3.60073e-20 0.00692376
-3.95891 -1.33949e-19 0.00719502
-3.92367 -1.24376e-19 0.00747983
-3.88844 -6.2826e-20 0.00777901
-3.85322 6.69797e-20 0.00809347
-3.81801 -3.98513e-20 0.00842414
-3.7828 -1.24759e-19 0.00877207
-3.74761 3.58081e-20 0.00913836
-3.71243 1.04672e-19 0.0095242
-3.67726 -8.62184e-20 0.00993087
-3.64209 4.79801e-20 0.0103598
-3.60694 1.33616e-19 0.0108124
-3.57179 1.73356e-19 0.0112903
-3.53665 -2.52884e-20 0.0117954
-3.50152 -1.5182e-20 0.0123294
-3.4664 1.80863e-19 0.0128944
-3.43129 -2.30155e-19 0.0134927
-3.39619 -9.03578e-20 0.0141267
-3.36109 8.60481e-20 0.014799
-3.32601 2.82412e-20 0.0155124
-3.29093 -3.33095e-19 0.0162702
-3.25586 4.95206e-19 0.0170756
-3.2208 -7.28028e-20 0.0179324
-3.18574 -2.77465e-19 0.0188447
-3.1507 1.96484e-19 0.0198169
-3.11566 -3.63679e-19 0.0208539
-3.08063 -7.10115e-20 0.0219611
-3.0456 1.14519e-19 0.0231444
-3.01059 -6.67489e-21 0.0244102
-2.97558 6.17751e-19 0.0257658
-2.94058 -1.30704e-19 0.027219
-2.90558 1.57217e-19 0.0287787
-2.87059 8.75103e-19 0.0304544
-2.83561 2.3361e-19 0.0322571
-2.80064 -5.52913e-19 0.0341987
-2.76567 4.93644e-19 0.0362926
-2.73071 -5.2811e-21 0.0385537
-2.69576 -2.31184e-19 0.0409988
-2.66081 -7.324e-21 0.0436464
-2.62587 8.189e-19 0.0465178
-2.59094 1.35656e-18 0.0496365
-2.55601 1.84784e-18 0.0530294
-2.52109 6.76722e-19 0.0567266
-2.48617 2.10739e-20 0.0607625
-2.45126 7.75305e-19 0.0651761
-2.41636 1.6849e-18 0.0700118
-2.38146 -1.69457e-18 0.0753207
-2.34657 2.60258e-18 0.081161
-2.31168 3.64023e-20 0.0875998
-2.2768 4.58607e-19 0.0947146
-2.24192 1.5955e-18 0.102595
-2.20705 -3.60769e-18 0.111345
-2.17219 2.20595e-18 0.121087
-2.13733 2.6569e-18 0.131962
-2.10247 -3.70571e-19 0.144137
-2.06762 2.11911e-18 0.15781
-2.03278 2.06678e-18 0.173214
-1.99794 6.49729e-19 0.190627
-1.9631 6.57546e-18 0.210381
-1.92827 8.1892e-18 0.232873
-1.89345 1.01245e-17 0.258586
-1.85862 -1.12292e-19 0.288102
-1.82381 5.63671e-19 0.32213
-1.78899 -1.49352e-18 0.361539
-1.75419 -2.71349e-18 0.407396
-1.71938 1.21584e-17 0.461019
-1.68458 -1.08037e-17 0.524037
-1.64979 4.87284e-20 0.598475
-1.61499 2.74941e-17 0.686846
-1.58021 -8.91639e-18 0.792262
-1.54542 3.65486e-17 0.918558
-1.51064 -4.45765e-17 1.0704
-1.47586 3.50142e-17 1.25331
-1.44109 -3.9068e-17 1.4736
-1.40632 3.89996e-18 1.73786
-1.37155 -4.97132e-17 2.05191
-1.33679 -7.7704e-17 2.41857
-1.30203 1.50013e-16 2.83405
-1.26727 -9.27928e-17 3.2828
-1.23251 8.16267e-17 3.73279
-1.19776 1.72919e-17 4.13486
-1.16301 3.31129e-18 4.43169
-1.12827 -6.48735e-17 4.57651
-1.09352 -1.44688e-16 4.55263
-1.05878 3.08302e-16 4.37946
-1.02405 -2.19481e-16 4.10105
-0.989309 1.83139e-16 3.76709
-0.954576 1.34385e-17 3.41864
-0.919844 2.10064e-16 3.08301
-0.885115 4.84861e-17 2.775
-0.850388 7.15699e-17 2.50052
-0.815663 8.65015e-17 2.26018
-0.78094 1.90375e-17 2.05179
-0.746219 -7.39037e-17 1.87197
-0.711499 4.23035e-17 1.7171
-0.676781 -8.31321e-17 1.58369
-0.642065 -1.48177e-18 1.46863
-0.60735 -1.55292e-17 1.3692
-0.572637 -5.83676e-18 1.28312
-0.537925 1.61354e-18 1.20845
-0.503214 1.05025e-17 1.14358
-0.468504 4.29356e-18 1.08716
-0.433796 7.26547e-18 1.03807
-0.399089 6.57512e-18 0.995383
-0.364382 1.04513e-17 0.958328
-0.329676 7.14876e-18 0.926262
-0.294972 -1.55596e-17 0.898649
-0.260267 2.89407e-18 0.875048
-0.225564 7.70251e-18 0.855095
-0.190861 4.90572e-19 0.838491
-0.156158 -3.25081e-18 0.824995
-0.121456 5.7568e-18 0.814414
-0.0867541 -6.60811e-19 0.806602
-0.0520524 8.54572e-19 0.801452
-0.0173508 -4.52314e-19 0.798895
0.0173508 2.33473e-19 0.798895
0.0520524 -8.82101e-19 0.801452
0.0867541 2.00379e-18 0.806602
0.121456 3.04341e-18 0.814414
0.156158 1.58772e-18 0.824995
0.190861 7.7536e-18 0.838491
0.225564 3.78891e-18 0.855095
0.260267 -4.90475e-18 0.875048
0.294972 -3.23591e-18 0.898649
0.329676 -3.1939e-18 0.926262
0.364382 1.26762e-17 0.958328
0.399089 1.56873e-17 0.995383
0.433796 1.77349e-17 1.03807
0.468504 8.80174e-20 1.08716
0.503214 9.56844e-18 1.14358
0.537925 -1.86702e-17 1.20845
0.572637 -1.39033e-17 1.28312
0.60735 -1.86301e-17 1.3692
0.642065 -2.32067e-17 1.46863
0.676781 5.97091e-18 1.58369
0.711499 -6.13128e-17 1.7171
0.746219 -1.67567e-17 1.87197
0.78094 -9.60844e-17 2.05179
0.815663 -5.25661e-18 2.26018
0.850388 3.78308e-17 2.50052
0.885115 9.95637e-17 2.775
0.919844 -1.34475e-16 3.08301
0.954576 -4.60759e-17 3.41864
0.989309 -3.14594e-17 3.76709
1.02405 1.23328e-16 4.10105
1.05878 -2.27008e-16 4.37946
1.09352 1.61843e-16 4.55263
1.12827 -6.21006e-17 4.57651
1.16301 6.8261e-18 4.43169
1.19776 -2.84678e-17 4.13486
1.23251 1.79182e-16 3.73279
1.26727 -9.75241e-17 3.2828
1.30203 -6.15168e-17 2.83405
1.33679 1.2557e-16 2.41857
1.37155 4.40436e-17 2.05191
1.40632 -5.50008e-17 1.73786
1.44109 1.92936e-17 1.4736
1.47586 -1.22277e-16 1.25331
1.51064 8.8379e-17 1.0704
1.54542 1.48109e-17 0.918558
1.58021 -6.36721e-18 0.792262
1.61499 4.64749e-17 0.686846
1.64979 -2.22396e-19 0.598475
1.68458 -2.58725e-17 0.524037
1.71938 -4.55764e-18 0.461019
1.75419 3.03962e-18 0.407396
1.78899 2.76355e-19 0.361539
1.82381 -7.9824e-18 0.32213
1.85862 -3.60346e-18 0.288102
1.89345 7.23222e-18 0.258586
1.92827 8.27773e-18 0.232873
1.9631 1.20032e-18 0.210381
1.99794 5.68487e-18 0.190627
2.03278 1.2262e-18 0.173214
2.06762 2.58434e-18 0.15781
2.10247 5.51382e-18 0.144137
2.13733 1.06506e-18 0.131962
2.17219 6.63156e-18 0.121087
2.20705 4.7906e-18 0.111345
2.24192 2.59909e-19 0.102595
2.2768 2.14118e-18 0.0947146
2.31168 9.47405e-19 0.0875998
2.34657 6.39261e-19 0.081161
2.38146 1.80183e-18 0.0753207
2.41636 1.27525e-19 0.0700118
2.45126 -5.27723e-19 0.0651761
2.48617 -2.50458e-18 0.0607625
2.52109 -3.60039e-19 0.0567266
2.55601 -1.01413e-18 0.0530294
2.59094 -5.10843e-19 0.0496365
2.62587 -1.33011e-18 0.0465178
2.66081 5.36416e-19 0.0436464
2.69576 1.36148e-19 0.0409988
2.73071 -6.15821e-19 0.0385537
2.76567 -1.05979e-19 0.0362926
2.80064 2.58981e-19 0.0341987
2.83561 7.82865e-19 0.0322571
2.87059 -2.20577e-19 0.0304544
2.90558 -8.18913e-19 0.0287787
2.94058 3.84341e-19 0.027219
2.97558 4.68171e-20 0.0257658
3.01059 -3.0584e-19 0.0244102
3.0456 2.13796e-19 0.0231444
3.08063 8.29818e-19 0.0219611
3.11566 4.55747e-19 0.0208539
3.1507 9.01555e-21 0.0198169
3.18574 2.55321e-19 0.0188447
3.2208 -2.816e-19 0.0179324
3.25586 -1.68946e-19 0.0170756
3.29093 2.90567e-19 0.0162702
3.32601 -2.17317e-19 0.0155124
3.36109 2.32303e-19 0.014799
3.39619 -3.82255e-20 0.0141267
3.43129 -3.44313e-20 0.0134927
3.4664 8.81613e-20 0.0128944
3.50152 -3.61597e-20 0.0123294
3.53665 3.89602e-20 0.0117954
3.57179 -1.12727e-20 0.0112903
3.60694 7.38304e-20 0.0108124
3.64209 -5.2265e-20 0.0103598
3.67726 -2.96243e-21 0.00993087
3.71243 1.21045e-19 0.0095242
3.74761 1.41269e-20 0.00913836
3.7828 -1.23283e-19 0.00877207
3.81801 1.12726e-19 0.00842414
3.85322 -1.19761e-19 0.00809347
3.88844 -1.44941e-19 0.00777901
3.92367 3.83577e-20 0.00747983
3.95891 -6.86092e-20 0.00719502
3.99416 -8.08972e-20 0.00692376
4.02942 4.64858e-21 0.00666526
4.06469 -7.17813e-20 0.00641882
4.09997 6.96658e-20 0.00618374
4.13526 6.09511e-20 0.00595941
4.17056 2.37485e-20 0.00574523
4.20587 -3.27082e-20 0.00554065
4.24119 -9.39417e-20 0.00534516
4.27653 8.59286e-20 0.00515826
4.31187 8.42259e-20 0.00497951
4.34722 -7.55045e-21 0.00480848
4.38259 -8.6946e-20 0.00464476
4.41797 -1.95262e-20 0.00448799
4.45335 5.51705e-20 0.0043378
4.48875 -6.1482e-20 0.00419388
4.52416 5.55714e-20 0.00405589
4.55958 -5.05393e-20 0.00392356
4.59502 2.32307e-20 0.00379659
4.63046 -6.49251e-21 0.00367474
4.66592 5.54109e-20 0.00355775
4.70139 5.38692e-21 0.00344539
4.73687 -8.4104e-22 0.00333744
4.77237 3.01529e-20 0.00323369
4.80787 -8.06601e-21 0.00313396
4.84339 -3.86877e-21 0.00303804
4.87892 2.40399e-21 0.00294576
4.91446 -5.16996e-21 0.00285697
4.95002 4.80887e-21 0.0027715
4.98559 8.69464e-21 0.0026892
5.02117 4.16168e-20 0.00260994
5.05677 2.06565e-20 0.00253357
5.09237 2.63606e-20 0.00245997
5.128 2.30092e-20 0.00238903
5.16363 -1.92448e-21 0.00232062
5.19928 8.98079e-21 0.00225464
5.23494 -6.58971e-21 0.00219098
5.27062 6.91374e-21 0.00212955
5.30631 -1.93765e-20 0.00207026
5.34201 4.99018e-21 0.002013
5.37773 -2.90949e-20 0.00195771
5.41346 1.45825e-20 0.0019043
5.4492 -4.48275e-21 0.00185269
5.48497 5.15061e-21 0.00180281
5.52074 2.63269e-20 0.0017546
5.55653 -1.10979e-20 0.00170797
5.59233 -5.66115e-21 0.00166288
5.62815 1.12289e-20 0.00161926
5.66399 -2.36383e-20 0.00157706
5.69984 1.29907e-20 0.00153621
5.7357 1.88208e-20 0.00149667
5.77158 -2.66182e-21 0.00145839
5.80748 1.27316e-20 0.00142131
5.84339 2.63928e-21 0.0013854
5.87932 9.24987e-22 0.00135061
5.91526 4.84055e-21 0.0013169
5.95122 -6.21336e-21 0.00128423
5.9872 3.36112e-21 0.00125255
6.02319 -1.33684e-20 0.00122184
6.05919 -7.02347e-21 0.00119206
6.09522 6.09669e-21 0.00116317
6.13126 -2.98935e-21 0.00113514
6.16732 -1.45444e-20 0.00110795
6.20339 1.35473e-21 0.00108156
6.23949 1.83274e-22 0.00105594
6.27559 2.22475e-22 0.00103107
6.31172 -1.89745e-21 0.00100692
6.34786 6.41748e-21 0.000983466
6.38403 4.20615e-21 0.000960684
6.42021 -5.73412e-22 0.000938551
6.4564 -1.88195e-22 0.000917045
6.49262 -1.32966e-20 0.000896145
6.52885 1.30291e-20 0.00087583
6.5651 -2.48491e-21 0.000856081
6.60137 7.73017e-21 0.000836879
6.63766 8.60212e-21 0.000818206
6.67397 6.57622e-21 0.000800044
6.71029 -4.50449e-21 0.000782377
6.74664 1.56539e-21 0.000765189
6.783 -3.46308e-21 0.000748464
6.81938 2.66048e-21 0.000732187
6.85579 -8.52845e-21 0.000716345
6.89221 5.06712e-21 0.000700922
6.92865 -7.52467e-21 0.000685906
6.96511 5.33908e-22 0.000671285
7.00159 1.44275e-21 0.000657045
7.0381 6.28739e-21 0.000643175
7.07462 6.57353e-21 0.000629664
7.11116 -5.62869e-21 0.0006165
7.14772 1.1414e-21 0.000603672
7.18431 -7.07421e-21 0.000591171
7.22091 -2.13586e-21 0.000578987
7.25754 -1.25912e-21 0.000567109
7.29418 -1.32331e-21 0.00055553
7.33085 -3.30204e-22 0.000544239
7.36754 2.33761e-21 0.000533229
7.40425 -1.2693e-21 0.00052249
7.44099 2.24974e-21 0.000512016
7.47774 -3.72557e-21 0.000501797
7.51452 -1.94222e-22 0.000491828
7.55132 -2.85715e-22 0.0004821
7.58814 2.49853e-21 0.000472607
7.62498 -2.69774e-21 0.000463342
7.66185 3.42293e-22 0.000454298
7.69874 7.74327e-22 0.000445469
7.73566 1.10354e-21 0.000436849
7.77259 -3.14948e-21 0.000428432
7.80955 1.89243e-21 0.000420212
7.84654 -8.42657e-22 0.000412185
7.88355 -1.06259e-21 0.000404343
7.92058 2.28045e-21 0.000396684
7.95763 2.68217e-23 0.0003892
7.99471 -1.01378e-21 0.000381889
8.03182 3.48393e-21 0.000374744
8.06895 2.39466e-22 0.000367761
8.1061 -9.63033e-22 0.000360937
8.14328 -1.29248e-21 0.000354266
8.18049 -1.35272e-21 0.000347744
8.21772 1.26559e-21 0.000341369
8.25497 -4.61539e-22 0.000335135
8.29226 -1.94449e-21 0.000329039
8.32956 4.28244e-22 0.000323077
8.3669 1.77739e-21 0.000317246
8.40426 -1.41467e-21 0.000311543
8.44165 2.97587e-22 0.000305963
8.47906 -2.65007e-22 0.000300505
8.5165 -4.07092e-21 0.000295164
8.55397 1.17072e-21 0.000289938
8.59146 2.96759e-21 0.000284824
8.62899 -3.79764e-21 0.000279819
8.66654 -1.94888e-21 0.000274921
8.70412 -2.6097e-21 0.000270125
8.74172 1.26861e-21 0.000265431
8.77936 1.34113e-21 0.000260835
8.81702 -4.68784e-22 0.000256335
8.85471 2.68949e-22 0.000251929
8.89244 2.11671e-22 0.000247614
8.93019 -1.31304e-22 0.000243388
8.96797 1.5127e-21 0.000239249
9.00578 -2.39359e-21 0.000235194
9.04362 -8.50565e-22 0.000231223
9.08149 -9.99823e-22 0.000227331
9.11939 4.85019e-22 0.000223519
9.15732 -9.05366e-22 0.000219784
9.19528 -1.14571e-21 0.000216123
9.23327 5.76139e-22 0.000212536
9.2713 -2.27238e-21 0.00020902
9.30935 -1.07099e-21 0.000205574
9.34744 -8.93321e-22 0.000202196
9.38556 1.77846e-22 0.000198885
9.42371 7.11257e-22 0.000195638
9.46189 -8.77646e-22 0.000192455
9.50011 9.46212e-22 0.000189334
9.53836 -1.35098e-22 0.000186274
9.57664 -1.67142e-21 0.000183273
9.61496 5.60231e-22 0.00018033
9.65331 -3.50923e-22 0.000177443
9.69169 7.75008e-22 0.000174611
9.73011 -9.33672e-22 0.000171833
9.76856 -9.77327e-22 0.000169108
9.80704 -2.70391e-22 0.000166435
9.84557 1.29134e-21 0.000163812
9.88412 -4.92798e-22 0.000161238
9.92271 1.75563e-22 0.000158713
9.96134 1.39173e-21 0.000156234
10 -4.05888e-22 0.000153802
10.0387 -1.02166e-21 0.000151415
10.0774 -3.83024e-22 0.000149071
10.1162 -1.83214e-22 0.000146771
10.155 -1.72734e-22 0.000144513
10.1939 -8.68795e-22 0.000142296
10.2328 2.71395e-23 0.00014012
10.2717 2.37427e-22 0.000137983
10.3106 4.83213e-22 0.000135885
10.3496 2.94159e-22 0.000133824
10.3887 -4.41347e-23 0.000131801
10.4278 5.44621e-22 0.000129814
10.4669 -3.62692e-22 0.000127862
10.506 -2.17117e-22 0.000125945
10.5452 -5.3865e-22 0.000124061
10.5845 6.34441e-22 0.000122211
10.6238 6.32144e-22 0.000120394
10.6631 -8.72333e-22 0.000118609
10.7024 -5.87745e-22 0.000116854
10.7418 5.51988e-22 0.000115131
10.7813 2.69307e-22 0.000113437
10.8208 -2.4319e-22 0.000111773
10.8603 6.82228e-23 0.000110137
10.8999 5.42679e-22 0.000108529
10.9395 7.44991e-22 0.000106949
10.9792 -4.95304e-22 0.000105396
11.0189 -6.24496e-22 0.00010387
11.0586 1.72236e-22 0.000102369
11.0984 4.70014e-22 0.000100894
11.1383 6.14506e-23 9.94437e-05
11.1781 1.14701e-22 9.80178e-05
11.2181 -4.56069e-22 9.66158e-05
11.2581 -9.21729e-24 9.52373e-05
11.2981 9.0147e-22 9.38817e-05
11.3381 7.37376e-22 9.25487e-05
11.3783 2.02048e-22 9.12378e-05
11.4184 -1.93697e-22 8.99485e-05
11.4587 -4.78676e-22 8.86804e-05
11.4989 -2.34334e-22 8.74331e-05
11.5392 -2.0455e-22 8.62063e-05
11.5796 -4.84979e-22 8.49995e-05
11.62 2.04623e-22 8.38123e-05
11.6605 2.58378e-23 8.26443e-05
11.701 -1.76902e-22 8.14952e-05
11.7415 2.29807e-23 8.03647e-05
11.7822 2.62274e-22 7.92523e-05
11.8228 5.1429e-24 7.81577e-05
11.8636 8.95307e-24 7.70807e-05
11.9043 -2.97381e-22 7.60207e-05
11.9452 1.70651e-22 7.49777e-05
11.986 -3.20646e-22 7.39511e-05
12.027 3.47771e-22 7.29407e-05
12.068 2.10604e-22 7.19463e-05
12.109 -1.59491e-22 7.09674e-05
12.1501 -2.09252e-22 7.00039e-05
12.1913 -5.18454e-23 6.90554e-05
12.2325 9.20243e-23 6.81217e-05
12.2738 3.18099e-23 6.72024e-05
12.3151 8.3358e-23 6.62974e-05
12.3565 1.64018e-22 6.54063e-05
12.3979 3.27942e-22 6.4529e-05
12.4394 -2.10532e-22 6.36651e-05
12.481 3.08037e-23 6.28144e-05
12.5226 2.22235e-22 6.19767e-05
12.5643 -4.07123e-23 6.11517e-05
12.6061 -6.33368e-23 6.03392e-05
12.6479 4.4144e-23 5.95391e-05
12.6898 2.91349e-22 5.8751e-05
12.7317 1.29244e-23 5.79747e-05
12.7737 -4.26821e-23 5.72101e-05
12.8158 -2.57819e-22 5.64569e-05
12.8579 -1.8484e-23 5.5715e-05
12.9001 -2.6758e-22 5.4984e-05
12.9424 -6.34012e-23 5.4264e-05
12.9847 1.93502e-22 5.35545e-05
13.0271 -7.79601e-23 5.28556e-05
13.0696 -1.96599e-22 5.21669e-05
13.1121 -2.20467e-23 5.14883e-05
13.1547 1.44291e-22 5.08197e-05
13.1974 9.33941e-23 5.01608e-05
13.2402 1.58313e-22 4.95115e-05
13.283 -1.45783e-22 4.88716e-05
13.3259 5.23541e-23 4.82409e-05
13.3689 -2.10923e-23 4.76194e-05
13.4119 -1.74264e-22 4.70068e-05
13.455 -4.87629e-23 4.6403e-05
13.4982 -9.02089e-23 4.58079e-05
13.5415 -9.99485e-23 4.52212e-05
13.5848 -1.03692e-22 4.46429e-05
13.6283 -5.13794e-23 4.40728e-05
13.6718 -1.6684e-22 4.35108e-05
13.7153 -2.1627e-23 4.29567e-05
13.759 -7.82723e-23 4.24104e-05
13.8028 -2.00374e-22 4.18718e-05
13.8466 -7.8938e-23 4.13408e-05
13.8905 -1.5901e-22 4.08171e-05
13.9345 -1.84767e-22 4.03008e-05
13.9786 9.30484e-23 3.97916e-05
14.0227 1.63289e-23 3.92895e-05
14.067 1.5569e-22 3.87943e-05
14.1113 3.88406e-23 3.8306e-05
14.1558 6.43081e-23 3.78243e-05
14.2003 8.01884e-23 3.73493e-05
14.2449 -6.73326e-23 3.68808e-05
14.2896 -2.03643e-23 3.64187e-05
14.3344 2.00089e-23 3.59628e-05
14.3793 -2.22483e-22 3.55131e-05
14.4243 -1.85491e-23 3.50696e-05
14.4693 -1.2903e-22 3.4632e-05
14.5145 -9.10688e-23 3.42003e-05
14.5598 7.44449e-23 3.37743e-05
14.6052 -8.80473e-23 3.33541e-05
14.6506 -5.8964e-24 3.29395e-05
14.6962 -6.30291e-23 3.25305e-05
14.7419 -1.05864e-22 3.21268e-05
14.7877 1.40839e-22 3.17285e-05
14.8336 -8.65119e-23 3.13355e-05
14.8796 -3.39592e-23 3.09476e-05
14.9257 1.39778e-22 3.05648e-05
14.9719 -6.17333e-23 3.01871e-05
15.0182 -1.41595e-22 2.98143e-05
15.0647 -1.48144e-22 2.94463e-05
15.1112 1.40792e-22 2.90831e-05
15.1579 3.88064e-23 2.87247e-05
15.2047 -3.13048e-23 2.83708e-05
15.2516 2.03461e-23 2.80215e-05
15.2986 -3.54131e-23 2.76768e-05
15.3458 -1.63701e-23 2.73364e-05
15.393 -5.82207e-23 2.70004e-05
15.4404 1.46752e-23 2.66686e-05
15.488 -1.12279e-23 2.63411e-05
15.5356 1.58422e-23 2.60177e-05
15.5834 -4.25571e-23 2.56984e-05
15.6313 -7.16038e-23 2.53832e-05
15.6794 8.65709e-24 2.50719e-05
15.7276 -5.56118e-23 2.47645e-05
15.7759 2.32041e-23 2.44609e-05
15.8243 7.32992e-23 2.41611e-05
15.873 5.99948e-24 2.38651e-05
15.9217 -2.05485e-23 2.35727e-05
15.9706 1.63076e-23 2.32839e-05
16.0197 -5.35427e-23 2.29987e-05
16.0689 9.53267e-23 2.27169e-05
16.1182 4.45394e-23 2.24386e-05
16.1677 -8.54029e-23 2.21638e-05
16.2174 2.00523e-23 2.18922e-05
16.2672 3.13136e-23 2.16239e-05
16.3172 -3.17868e-23 2.13589e-05
16.3674 -1.97939e-24 2.10971e-05
16.4177 4.70791e-23 2.08384e-05
16.4682 6.74186e-23 2.05828e-05
16.5189 4.10613e-24 2.03302e-05
16.5697 -5.87661e-23 2.00807e-05
16.6208 4.67581e-23 1.98341e-05
16.672 -2.18792e-23 1.95904e-05
16.7234 5.79397e-23 1.93496e-05
16.775 -6.13548e-23 1.91115e-05
16.8268 1.43295e-23 1.88763e-05
16.8787 2.74472e-26 1.86438e-05
16.9309 4.73399e-23 1.8414e-05
16.9833 2.42231e-23 1.81868e-05
17.0359 3.56423e-23 1.79623e-05
17.0887 2.39163e-23 1.77403e-05
17.1418 7.22957e-24 1.75209e-05
17.195 3.48613e-23 1.73039e-05
17.2485 5.89957e-23 1.70894e-05
17.3022 -7.73413e-23 1.68773e-05
17.3562 -2.30692e-23 1.66676e-05
17.4104 5.01368e-23 1.64602e-05
17.4648 5.96101e-24 1.62551e-05
17.5195 -9.11765e-24 1.60523e-05
17.5744 8.11438e-24 1.58517e-05
17.6296 -2.08529e-23 1.56533e-05
17.6851 1.56581e-23 1.5457e-05
17.7408 2.78511e-23 1.52629e-05
17.7969 4.62974e-23 1.50708e-05
17.8532 2.49361e-23 1.48808e-05
17.9098 -9.25512e-23 1.46929e-05
17.9667 4.3626e-23 1.45069e-05
18.0239 -1.5809e-23 1.43229e-05
18.0815 5.03349e-25 1.41407e-05
18.1393 -4.18689e-23 1.39605e-05
18.1975 2.0905e-23 1.37821e-05
18.256 -7.91285e-24 1.36055e-05
18.3149 -3.22443e-23 1.34308e-05
18.3742 -2.33323e-23 1.32577e-05
18.4338 4.25387e-24 1.30864e-05
18.4938 2.02735e-23 1.29168e-05
18.5542 4.61923e-23 1.27488e-05
18.615 6.27755e-23 1.25825e-05
18.6762 -3.62736e-23 1.24177e-05
18.7379 -4.93791e-24 1.22545e-05
18.8 5.79446e-25 1.20929e-05
18.8625 1.99726e-23 1.19327e-05
18.9255 -4.36916e-23 1.1774e-05
18.9891 7.80956e-27 1.16167e-05
19.0531 -5.18961e-24 1.14608e-05
19.1177 -4.82718e-23 1.13062e-05
19.1828 2.90509e-23 1.1153e-05
19.2484 -3.48231e-23 1.1001e-05
19.3147 1.97285e-23 1.08503e-05
19.3816 -4.91535e-23 1.07008e-05
19.4491 -1.76558e-23 1.05525e-05
19.5173 2.24696e-23 1.04053e-05
19.5862 1.49588e-23 1.02592e-05
19.6558 -2.06964e-23 1.01142e-05
19.7262 -1.89257e-23 9.97016e-06
19.7974 -7.07939e-24 9.82707e-06
19.8694 -5.48856e-25 9.68489e-06
19.9423 3.92757e-23 9.54358e-06
20.0162 -4.92417e-24 9.40306e-06
20.091 -1.17081e-23 9.26329e-06
20.1669 -1.37308e-23 9.12419e-06
20.244 7.70152e-24 8.98571e-06
20.3222 5.67101e-24 8.84777e-06
20.4016 -2.80407e-23 8.71029e-06
20.4825 2.07971e-23 8.57317e-06
20.5648 6.10111e-24 8.43632e-06
20.6487 1.04781e-23 8.29963e-06
20.7344 -1.91757e-24 8.16296e-06
20.8219 -2.19691e-23 8.02618e-06
20.9115 4.84801e-24 7.88911e-06
21.0034 -2.11774e-23 7.75156e-06
21.0979 6.1008e-24 7.61327e-06
21.1952 2.41546e-23 7.47396e-06
21.2959 5.51779e-24 7.33327e-06
21.4004 -9.6199e-24 7.19072e-06
21.5093 -9.85405e-24 7.04571e-06
21.6237 -9.81211e-24 6.89741e-06
21.7448 -1.78637e-23 6.74462e-06
21.8747 -1.38708e-23 6.5855e-06
22.0165 1.33555e-23 6.41698e-06
22.1768 5.67335e-24 6.23299e-06
22.3723 -8.13238e-24 6.01746e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta0.75Lambda0.5Nc1ClassicOneLoop/vCLAx_FRG.txt <==
-89.4891 4.56378e-17 -2.81444e-21
-88.7073 -5.8313e-17 1.18923e-21
-88.0661 3.44509e-17 -1.00502e-21
-87.4987 4.71061e-19 -1.74386e-21
-86.9793 -3.30087e-17 2.31431e-21
-86.4949 5.27488e-17 -3.94449e-21
-86.0373 -5.80251e-17 3.00087e-21
-85.6014 5.01477e-17 -3.24899e-21
-85.1835 -3.25956e-17 1.05513e-21
-84.7809 1.10869e-17 -4.79661e-22
-84.3914 1.018e-17 -1.6198e-21
-84.0136 -2.78399e-17 2.04675e-21
-83.646 3.91111e-17 -3.31077e-21
-83.2875 -4.34757e-17 2.84982e-21
-82.9374 4.17322e-17 -3.23277e-21
-82.5949 -3.37594e-17 1.91919e-21
-82.2593 2.316e-17 -1.73089e-21
-81.93 -1.00548e-17 8.88215e-23
-81.6066 -2.62614e-18 1.94397e-22
-81.2887 1.36162e-17 -1.64794e-21
-80.9758 -2.22841e-17 1.58931e-21
-80.6678 2.74509e-17 -2.59149e-21
-80.3642 -2.90336e-17 1.98291e-21
-80.0648 2.81325e-17 -2.51476e-21
-79.7693 -2.34335e-17 1.44569e-21
-79.4776 1.81439e-17 -1.632e-21
-79.1895 -1.05565e-17 3.73402e-22
-78.9048 3.42505e-18 -4.22414e-22
-78.6232 3.52588e-18 -7.58261e-22
-78.3448 -9.67697e-18 6.19643e-22
-78.0692 1.40431e-17 -1.56999e-21
-77.7964 -1.69726e-17 1.17056e-21
-77.5263 1.84293e-17 -1.86683e-21
-77.2588 -1.74548e-17 1.15385e-21
-76.9937 1.64378e-17 -1.64336e-21
-76.731 -1.26648e-17 7.01975e-22
-76.4706 9.80857e-18 -1.0495e-21
-76.2124 -5.2513e-18 4.27581e-23
-75.9562 1.4631e-18 -3.28141e-22
-75.7022 2.24757e-18 -6.06505e-22
-75.45 -5.66958e-18 2.74827e-22
-75.1998 7.96168e-18 -1.08859e-21
-74.9514 -9.72057e-18 6.01535e-22
-74.7048 1.08003e-17 -1.3115e-21
-74.46 -1.03133e-17 6.22024e-22
-74.2168 1.04799e-17 -1.25103e-21
-73.9752 -8.2379e-18 4.06472e-22
-73.7352 7.55094e-18 -9.56111e-22
-73.4967 -4.73861e-18 6.45605e-23
-73.2597 3.24743e-18 -5.38402e-22
-73.0242 -9.28781e-19 -3.04633e-22
-72.79 -9.55173e-19 -1.35538e-22
-72.5573 2.41358e-18 -6.29217e-22
-72.3258 -3.91222e-18 1.41897e-22
-72.0957 4.78597e-18 -8.56741e-22
-71.8668 -5.18712e-18 2.48245e-22
-71.6392 5.89521e-18 -9.48849e-22
-71.4127 -5.02843e-18 2.03557e-22
-71.1875 5.70416e-18 -8.90903e-22
-70.9634 -4.03018e-18 6.28724e-23
-70.7404 4.49596e-18 -7.06391e-22
-70.5185 -2.75142e-18 -1.20807e-22
-70.2977 2.80267e-18 -4.57291e-22
-70.0779 -1.52144e-18 -3.14384e-22
-69.8592 1.17756e-18 -2.21816e-22
-69.6415 -4.52183e-19 -4.98631e-22
-69.4247 -4.43231e-20 -6.11465e-23
-69.2089 4.74856e-19 -6.52421e-22
-68.9941 -8.30338e-19 3.66532e-24
-68.7802 1.35965e-18 -7.47053e-22
-68.5671 -1.35011e-18 -1.00308e-23
-68.355 2.35611e-18 -7.57067e-22
-68.1437 -1.81572e-18 -6.8821e-23
-67.9333 3.57845e-18 -6.78337e-22
-67.7237 -2.39902e-18 -1.48413e-22
-67.515 4.93371e-18 -5.36834e-22
-67.307 -3.22677e-18 -2.43468e-22
-67.0999 6.02068e-18 -3.79051e-22
-66.8935 -4.3238e-18 -3.5849e-22
-66.6879 6.26831e-18 -2.49324e-22
-66.483 -5.41804e-18 -4.89944e-22
-66.2789 5.31005e-18 -1.69408e-22
-66.0755 -5.73809e-18 -6.15638e-22
-65.8728 3.32246e-18 -1.33913e-22
-65.6708 -4.11727e-18 -7.00774e-22
-65.4694 9.63306e-19 -1.23732e-22
-65.2688 3.81396e-19 -7.1669e-22
-65.0688 -1.19584e-18 -1.26514e-22
-64.8695 7.52921e-18 -6.57743e-22
-64.6709 -3.35361e-18 -1.48641e-22
-64.4728 1.53566e-17 -5.44773e-22
-64.2754 -6.56799e-18 -2.10849e-22
-64.0786 2.06607e-17 -4.13224e-22
-63.8824 -1.17889e-17 -3.30792e-22
-63.6868 2.07072e-17 -2.93869e-22
-63.4918 -1.82095e-17 -5.04021e-22
-63.2974 1.52366e-17 -1.98368e-22
-63.1035 -2.22053e-17 -6.97565e-22
-62.9102 7.22628e-18 -1.20683e-22
-62.7175 -1.82782e-17 -8.61572e-22
-62.5252 1.27616e-18 -5.17906e-23
-62.3336 -2.34801e-18 -9.50725e-22
-62.1424 6.23843e-20 3.61785e-24
-61.9518 2.41573e-17 -9.42816e-22
-61.7617 1.16367e-18 2.02852e-23
-61.5721 5.24072e-17 -8.44601e-22
-61.383 -2.75221e-18 -3.81395e-23
-61.1944 6.90507e-17 -6.82146e-22
-61.0063 -1.89559e-17 -1.97714e-22
-60.8187 6.37403e-17 -4.83516e-22
-60.6316 -4.69108e-17 -4.54712e-22
-60.4449 3.74004e-17 -2.6826e-22
-60.2587 -7.30472e-17 -7.69852e-22
-60.0729 5.11779e-18 -4.76044e-23
-59.8876 -7.37418e-17 -1.07798e-21
-59.7027 -1.0761e-17 1.64045e-22
-59.5183 -2.81824e-17 -1.30976e-21
-59.3343 4.13402e-18 3.37844e-22
-59.1507 6.42833e-17 -1.41237e-21
-58.9676 4.12326e-17 4.2692e-22
-58.7848 1.73635e-16 -1.36167e-21
-58.6025 6.63358e-17 3.77275e-22
-58.4206 2.46546e-16 -1.16068e-21
-58.2391 3.67531e-17 1.49966e-22
-58.058 2.33913e-16 -8.29911e-22
-57.8773 -6.62758e-17 -2.58138e-22
-57.697 1.2673e-16 -4.01531e-22
-57.5171 -2.08118e-16 -8.07792e-22
-57.3375 -2.25794e-17 8.10076e-23
-57.1583 -2.9821e-16 -1.41756e-21
-56.9795 -1.14985e-16 5.65474e-22
-56.8011 -2.28743e-16 -1.97694e-21
-56.623 -5.97269e-17 9.85414e-22
-56.4453 5.53952e-17 -2.37533e-21
-56.2679 1.54447e-16 1.25617e-21
-56.0909 4.92416e-16 -2.52665e-21
-55.9143 4.17115e-16 1.28768e-21
-55.7379 8.93745e-16 -2.37961e-21
-55.562 5.26262e-16 1.01028e-21
-55.3863 1.01872e-15 -1.91875e-21
-55.211 2.9988e-16 3.99635e-22
-55.036 7.17014e-16 -1.1656e-21
-54.8614 -2.76062e-16 -5.04109e-22
-54.687 6.75428e-17 -1.80265e-22
-54.513 -9.53099e-16 -1.59317e-21
-54.3393 -5.83961e-16 9.41903e-22
-54.1659 -1.26934e-15 -2.70436e-21
-53.9928 -7.56243e-16 2.06285e-21
-53.8201 -7.70208e-16 -3.65111e-21
-53.6476 -1.11339e-16 3.00385e-21
-53.4754 6.77618e-16 -4.26178e-21
-53.3036 1.25017e-15 3.55915e-21
-53.132 2.65346e-15 -4.40612e-21
-52.9607 2.67315e-15 3.53367e-21
-52.7897 4.22269e-15 -4.01007e-21
-52.619 3.16525e-15 2.79314e-21
-52.4485 4.33627e-15 -3.05432e-21
-52.2784 1.93993e-15 1.31886e-21
-52.1085 2.47272e-15 -1.56595e-21
-51.9389 -9.43372e-16 -7.57952e-22
-51.7695 -8.02714e-16 3.76459e-22
-51.6005 -4.22895e-15 -3.16241e-21
-51.4317 -3.76295e-15 2.62038e-21
-51.2631 -5.75818e-15 -5.537e-21
-51.0949 -4.17417e-15 4.90662e-21
-50.9268 -3.48352e-15 -7.50031e-21
-50.7591 -5.50355e-16 6.89038e-21
-50.5916 3.15711e-15 -8.70177e-21
-50.4243 6.56384e-15 8.16503e-21
-50.2573 1.22441e-14 -8.89582e-21
-50.0906 1.41009e-14 8.30586e-21
-49.924 1.9552e-14 -7.9781e-21
-49.7578 1.74091e-14 6.98459e-21
-49.5917 2.02646e-14 -5.95212e-21
-49.4259 1.26089e-14 4.08851e-21
-49.2604 1.17693e-14 -2.9193e-21
-49.0951 -5.52528e-16 -1.91401e-22
-48.93 -3.79163e-15 9.55579e-22
-48.7651 -1.69468e-14 -5.36516e-21
-48.6005 -1.89071e-14 5.37718e-21
-48.4361 -2.69633e-14 -1.07202e-20
-48.2719 -2.31815e-14 9.90426e-21
-48.1079 -2.05823e-14 -1.54151e-20
-47.9442 -8.61961e-15 1.39677e-20
-47.7806 6.61005e-15 -1.86316e-20
-47.6173 2.44327e-14 1.685e-20
-47.4542 4.83806e-14 -1.97517e-20
-47.2913 6.40833e-14 1.77502e-20
-47.1287 8.72591e-14 -1.84421e-20
-46.9662 8.94886e-14 1.59688e-20
-46.8039 1.00545e-13 -1.46355e-20
-46.6419 7.99978e-14 1.11254e-20
-46.48 7.19176e-14 -8.5273e-21
-46.3184 2.79361e-14 3.30305e-21
-46.1569 3.89395e-15 -5.47142e-22
-45.9957 -5.12184e-14 -6.82963e-21
-45.8346 -7.59844e-14 8.73641e-21
-45.6737 -1.18409e-13 -1.7951e-20
-45.5131 -1.21415e-13 1.86204e-20
-45.3526 -1.24476e-13 -2.83409e-20
-45.1923 -8.72561e-14 2.81375e-20
-45.0322 -3.50889e-14 -3.62263e-20
-44.8723 4.32801e-14 3.59329e-20
-44.7126 1.43015e-13 -4.02115e-20
-44.553 2.37295e-13 4.03391e-20
-44.3937 3.49358e-13 -3.94619e-20
-44.2345 4.11573e-13 3.96645e-20
-44.0755 4.83381e-13 -3.37152e-20
-43.9167 4.61195e-13 3.26651e-20
-43.758 4.46877e-13 -2.32033e-20
-43.5996 3.12322e-13 1.89659e-20
-43.4413 2.01987e-13 -8.52111e-21
-43.2831 -2.18384e-14 -5.99689e-22
-43.1252 -1.82529e-13 9.46174e-21
-42.9674 -4.12851e-13 -2.39443e-20
-42.8098 -5.2784e-13 2.93706e-20
-42.6523 -6.43712e-13 -4.82413e-20
-42.495 -6.03129e-13 4.9146e-20
-42.3379 -4.96655e-13 -7.02642e-20
-42.181 -2.36161e-13 6.61475e-20
-42.0242 1.23792e-13 -8.68356e-20
-41.8675 5.65846e-13 7.73252e-20
-41.7111 1.08828e-12 -9.51554e-20
-41.5548 1.54927e-12 7.97944e-20
-41.3986 2.0263e-12 -9.30293e-20
-41.2426 2.25971e-12 7.13544e-20
-41.0867 2.4388e-12 -7.91491e-20
-40.9311 2.21842e-12 5.1099e-20
-40.7755 1.9269e-12 -5.31777e-20
-40.6201 1.18207e-12 1.98921e-20
-40.4649 4.54669e-13 -1.5987e-20
-40.3098 -6.26098e-13 -1.9712e-20
-40.1548 -1.48621e-12 3.00423e-20
-40 -2.45256e-12 -6.36057e-20
-39.8454 -2.93869e-12 8.09061e-20
-39.6909 -3.21714e-12 -1.06405e-19
-39.5365 -2.82265e-12 1.31179e-19
-39.3823 -1.97547e-12 -1.42475e-19
-39.2282 -4.77567e-13 1.74026e-19
-39.0742 1.51266e-12 -1.66351e-19
-38.9204 3.8133e-12 2.02192e-19
-38.7668 6.37759e-12 -1.73443e-19
-38.6132 8.60957e-12 2.08848e-19
-38.4598 1.06794e-11 -1.60643e-19
-38.3066 1.1646e-11 1.88613e-19
-38.1534 1.20423e-11 -1.26818e-19
-38.0004 1.07409e-11 1.39002e-19
-37.8476 8.77016e-12 -7.23402e-20
-37.6948 5.01219e-12 6.16924e-20
-37.5422 1.02884e-12 -1.72541e-22
-37.3898 -4.13188e-12 -3.79603e-20
-37.2374 -8.51086e-12 8.46642e-20
-37.0852 -1.28425e-11 -1.50262e-19
-36.9331 -1.51179e-11 1.74488e-19
-36.7811 -1.59216e-11 -2.62885e-19
-36.6293 -1.3711e-11 2.59145e-19
-36.4775 -9.04903e-12 -3.62021e-19
-36.3259 -1.41039e-12 3.26992e-19
-36.1745 8.60018e-12 -4.33148e-19
-36.0231 2.00967e-11 3.66276e-19
-35.8719 3.25769e-11 -4.63314e-19
-35.7207 4.3691e-11 3.66624e-19
-35.5697 5.34716e-11 -4.42001e-19
-35.4189 5.84801e-11 3.21086e-19
-35.2681 5.99482e-11 -3.63436e-19
-35.1174 5.40721e-11 2.26648e-19
-34.9669 4.39479e-11 -2.28073e-19
-34.8165 2.62265e-11 8.57641e-20
-34.6661 6.17609e-12 -4.36318e-20
-34.5159 -1.85301e-11 -9.4124e-20
-34.3659 -4.08631e-11 1.73927e-19
-34.2159 -6.21046e-11 -2.98678e-19
-34.066 -7.4777e-11 4.04404e-19
-33.9162 -7.9705e-11 -5.05734e-19
-33.7666 -7.10178e-11 6.23714e-19
-33.617 -5.0006e-11 -6.89417e-19
-33.4676 -1.46549e-11 8.05083e-19
-33.3183 3.26095e-11 -8.20974e-19
-33.169 8.83285e-11 9.23002e-19
-33.0199 1.49218e-10 -8.73592e-19
-32.8709 2.06166e-10 9.53337e-19
-32.722 2.56714e-10 -8.27147e-19
-32.5731 2.87765e-10 8.76566e-19
-32.4244 3.00634e-10 -6.72571e-19
-32.2758 2.81449e-10 6.80737e-19
-32.1273 2.3861e-10 -4.12808e-19
-31.9789 1.61115e-10 3.65042e-19
-31.8305 6.65632e-11 -6.55683e-20
-31.6823 -5.06611e-11 -5.84846e-20
-31.5342 -1.64531e-10 3.38991e-19
-31.3862 -2.75322e-10 -5.60011e-19
-31.2382 -3.53276e-10 7.62115e-19
-31.0904 -3.96424e-10 -1.09271e-18
-30.9426 -3.79535e-10 1.16074e-18
-30.795 -3.03521e-10 -1.5911e-18
-30.6474 -1.5738e-10 1.4942e-18
-30.4999 5.04878e-11 -1.97977e-18
-30.3526 3.09209e-10 1.72229e-18
-30.2053 6.02119e-10 -2.18853e-18
-30.0581 8.94623e-10 1.80188e-18
-29.911 1.16746e-09 -2.16088e-18
-29.7639 1.36856e-09 1.699e-18
-29.617 1.48847e-09 -1.86685e-18
-29.4702 1.47135e-09 1.3776e-18
-29.3234 1.33346e-09 -1.31601e-18
-29.1767 1.03205e-09 8.2213e-19
-29.0301 6.22114e-10 -5.4085e-19
-28.8836 8.70465e-11 4.44827e-20
-28.7372 -4.77207e-10 3.96295e-19
-28.5909 -1.05903e-09 -9.05901e-19
-28.4446 -1.53616e-09 1.41884e-18
-28.2985 -1.88141e-09 -1.93794e-18
-28.1524 -1.9783e-09 2.43713e-18
-28.0064 -1.8089e-09 -2.92966e-18
-27.8604 -1.30504e-09 3.35414e-18
-27.7146 -4.85e-10 -3.73739e-18
-27.5688 6.32473e-10 4.06879e-18
-27.4231 1.97883e-09 -4.21694e-18
-27.2775 3.43107e-09 4.47889e-18
-27.132 4.88365e-09 -4.25798e-18
-26.9865 6.12683e-09 4.47418e-18
-26.8412 7.06488e-09 -3.79792e-18
-26.6959 7.4556e-09 3.9631e-18
-26.5506 7.28524e-09 -2.83807e-18
-26.4055 6.35611e-09 2.87803e-18
-26.2604 4.80913e-09 -1.43985e-18
-26.1154 2.56189e-09 1.2214e-18
-25.9705 -5.20436e-11 2.98102e-19
-25.8256 -2.97009e-09 -9.2611e-19
-25.6808 -5.69639e-09 2.2328e-18
-25.5361 -8.06043e-09 -3.38606e-18
-25.3915 -9.51788e-09 4.21489e-18
-25.2469 -9.89521e-09 -5.8876e-18
-25.1024 -8.77975e-09 6.08051e-18
-24.9579 -6.13466e-09 -8.10017e-18
-24.8136 -1.87235e-09 7.64582e-18
-24.6693 3.7961e-09 -9.69162e-18
-24.525 1.05041e-08 8.71042e-18
-24.3809 1.77835e-08 -1.03699e-17
-24.2368 2.48233e-08 9.05209e-18
-24.0927 3.10436e-08 -9.94068e-18
-23.9488 3.53738e-08 8.47272e-18
-23.8049 3.74178e-08 -8.3186e-18
-23.661 3.61754e-08 6.80115e-18
-23.5173 3.18007e-08 -5.57237e-18
-23.3736 2.37316e-08 3.97766e-18
-23.2299 1.29637e-08 -1.86006e-18
-23.0863 -3.78995e-10 8.72774e-20
-22.9428 -1.44144e-08 2.53477e-18
-22.7994 -2.83551e-08 -4.61431e-18
-22.656 -3.97575e-08 7.28102e-18
-22.5126 -4.75358e-08 -9.68024e-18
-22.3693 -4.9383e-08 1.19659e-17
-22.2261 -4.45502e-08 -1.45408e-17
-22.083 -3.17762e-08 1.61712e-17
-21.9399 -1.13215e-08 -1.85005e-17
-21.7968 1.62232e-08 1.94189e-17
-21.6538 4.92169e-08 -2.0942e-17
-21.5109 8.48888e-08 2.12379e-17
-21.368 1.20473e-07 -2.13022e-17
-21.2252 1.51455e-07 2.11559e-17
-21.0825 1.74972e-07 -1.9276e-17
-20.9398 1.8601e-07 1.87845e-17
-20.7971 1.83243e-07 -1.47764e-17
-20.6545 1.62896e-07 1.3863e-17
-20.512 1.26892e-07 -8.04692e-18
-20.3695 7.42975e-08 6.3827e-18
-20.2271 1.13099e-08 4.65028e-19
-20.0847 -5.94787e-08 -3.3213e-18
-19.9424 -1.28023e-07 1.01114e-17
-19.8001 -1.89031e-07 -1.45111e-17
-19.6579 -2.30883e-07 2.01027e-17
-19.5157 -2.48015e-07 -2.6124e-17
-19.3736 -2.31061e-07 2.95245e-17
-19.2315 -1.77559e-07 -3.68323e-17
-19.0895 -8.47139e-08 3.73448e-17
-18.9475 4.38715e-08 -4.52374e-17
-18.8056 2.01288e-07 4.2545e-17
-18.6637 3.76994e-07 -4.99695e-17
-18.5219 5.54126e-07 4.41355e-17
-18.3801 7.17741e-07 -4.98938e-17
-18.2383 8.44663e-07 4.13528e-17
-18.0967 9.21719e-07 -4.42623e-17
-17.955 9.26552e-07 3.36679e-17
-17.8134 8.56158e-07 -3.27941e-17
-17.6719 6.97539e-07 2.11318e-17
-17.5304 4.65477e-07 -1.5804e-17
-17.3889 1.62886e-07 4.15454e-18
-17.2475 -1.74659e-07 5.66852e-18
-17.1061 -5.27374e-07 -1.62123e-17
-16.9648 -8.4371e-07 2.99996e-17
-16.8235 -1.09387e-06 -3.84732e-17
-16.6822 -1.22392e-06 5.48809e-17
-16.541 -1.20802e-06 -6.05994e-17
-16.3999 -1.00963e-06 7.77111e-17
-16.2587 -6.23688e-07 -8.02235e-17
-16.1177 -5.07717e-08 9.56327e-17
-15.9766 6.81068e-07 -9.49211e-17
-15.8356 1.5227e-06 1.05806e-16
-15.6947 2.41301e-06 -1.02296e-16
-15.5537 3.25877e-06 1.05839e-16
-15.4129 3.98337e-06 -1.00378e-16
-15.272 4.47283e-06 9.42479e-17
-15.1312 4.66909e-06 -8.72687e-17
-14.9905 4.47543e-06 7.09434e-17
-14.8497 3.89379e-06 -6.20442e-17
-14.709 2.88514e-06 3.70188e-17
-14.5684 1.54419e-06 -2.46425e-17
-14.4277 -8.47691e-08 -4.97596e-18
-14.2872 -1.80844e-06 2.3268e-17
-14.1466 -3.50476e-06 -5.18717e-17
-14.0061 -4.91625e-06 7.82412e-17
-13.8656 -5.88733e-06 -9.96565e-17
-13.7252 -6.17138e-06 1.35041e-16
-13.5848 -5.65444e-06 -1.4453e-16
-13.4444 -4.19938e-06 1.86397e-16
-13.304 -1.81477e-06 -1.82798e-16
-13.1637 1.43833e-06 2.24427e-16
-13.0234 5.37926e-06 -2.10563e-16
-12.8832 9.71046e-06 2.41997e-16
-12.743 1.40977e-05 -2.23441e-16
-12.6028 1.80516e-05 2.3409e-16
-12.4626 2.11899e-05 -2.16669e-16
-12.3225 2.29661e-05 1.99067e-16
-12.1824 2.31291e-05 -1.85353e-16
-12.0423 2.12695e-05 1.38736e-16
-11.9023 1.74679e-05 -1.26014e-16
-11.7623 1.16403e-05 5.81034e-17
-11.6223 4.33712e-06 -3.81388e-17
-11.4824 -4.10417e-06 -3.66137e-17
-11.3424 -1.26719e-05 7.37804e-17
-11.2026 -2.06764e-05 -1.38469e-16
-11.0627 -2.68551e-05 2.00309e-16
-10.9228 -3.04231e-05 -2.4029e-16
-10.783 -3.02629e-05 3.27569e-16
-10.6432 -2.58841e-05 -3.34624e-16
-10.5035 -1.67963e-05 4.38977e-16
-10.3637 -3.18732e-06 -4.12264e-16
-10.224 1.44111e-05 5.19e-16
-10.0843 3.49391e-05 -4.63217e-16
-9.94468 5.6731e-05 5.54155e-16
-9.80504 7.80197e-05 -4.76044e-16
-9.66542 9.63148e-05 5.35226e-16
-9.52583 0.000109734 -4.41316e-16
-9.38626 0.000115694 4.57335e-16
-9.24671 0.000113114 -3.52693e-16
-9.10719 0.000100295 3.20664e-16
-8.96769 7.79149e-05 -2.08796e-16
-8.82821 4.60223e-05 1.31575e-16
-8.68874 7.63661e-06 -1.55499e-17
-8.54931 -3.51042e-05 -9.97192e-17
-8.40989 -7.70361e-05 2.15115e-16
-8.27049 -0.000114443 -3.55413e-16
-8.13111 -0.000141202 4.63755e-16
-7.99175 -0.000153432 -6.14509e-16
-7.85241 -0.00014609 7.0766e-16
-7.71309 -0.000117099 -8.49287e-16
-7.57378 -6.48259e-05 9.19784e-16
-7.4345 9.18899e-06 -1.03037e-15
-7.29523 0.000101427 1.07594e-15
-7.15598 0.000205995 -1.12874e-15
-7.01674 0.000313987 1.1482e-15
-6.87753 0.000416275 -1.12155e-15
-6.73833 0.000500429 1.1151e-15
-6.59914 0.000557268 -9.95858e-16
-6.45997 0.000574691 9.55974e-16
-6.32082 0.000548088 -7.50947e-16
-6.18168 0.000470487 6.62643e-16
-6.04256 0.000346404 -3.96899e-16
-5.90345 0.00017795 2.40913e-16
-5.76435 -1.88163e-05 4.77881e-17
-5.62527 -0.000231614 -2.84494e-16
-5.4862 -0.000434436 5.5296e-16
-5.34715 -0.000608047 -8.71205e-16
-5.20811 -0.000722919 1.08192e-15
-5.06908 -0.000760345 -1.46429e-15
-4.93006 -0.000697556 1.58683e-15
-4.79105 -0.00052615 -1.99616e-15
-4.65206 -0.00024128 2.01691e-15
-4.51307 0.000146788 -2.39966e-15
-4.3741 0.000617281 2.31593e-15
-4.23513 0.00113876 -2.60799e-15
-4.09618 0.00166496 2.43494e-15
-3.95724 0.00215011 -2.56958e-15
-3.8183 0.00253282 2.32449e-15
-3.67938 0.0027698 -2.25511e-15
-3.54046 0.00280404 1.95166e-15
-3.40155 0.00261783 -1.66283e-15
-3.26265 0.00218162 1.30045e-15
-3.12376 0.00152478 -8.20621e-16
-2.98487 0.000662701 3.82832e-16
-2.846 -0.00031839 2.14655e-16
-2.70712 -0.0013559 -7.52498e-16
-2.56826 -0.00231747 1.36633e-15
-2.4294 -0.00311211 -2.01696e-15
-2.29055 -0.00359543 2.54498e-15
-2.1517 -0.00368603 -3.27988e-15
-2.01286 -0.0032787 3.65094e-15
-1.87402 -0.00234755 -4.39701e-15
-1.73518 -0.000879782 4.56992e-15
-1.59635 0.0010604 -5.21771e-15
-1.45753 0.00335833 5.1831e-15
-1.31871 0.00585782 -5.60756e-15
-1.17989 0.00831809 5.37596e-15
-1.04107 0.0105383 -5.46669e-15
-0.902255 0.0121962 5.04841e-15
-0.763443 0.0131469 -4.73577e-15
-0.624633 0.0130599 4.14237e-15
-0.485824 0.011991 -3.4134e-15
-0.347016 0.00965177 2.64569e-15
-0.208209 0.00649474 -1.56717e-15
-0.0694031 0.00213169 6.02913e-16
0.0694031 -0.000145884 1.61262e-16
0.208209 8.05225e-05 8.36273e-17
0.347016 -5.13911e-05 1.25825e-16
0.485824 3.54435e-05 5.77157e-17
0.624633 -2.54973e-05 9.20433e-17
0.763443 1.86533e-05 3.16828e-17
0.902255 -1.35094e-05 5.30003e-17
1.04107 9.68164e-06 7.11633e-18
1.17989 -6.56503e-06 1.96492e-17
1.31871 4.17816e-06 -6.71502e-18
1.45753 -2.20443e-06 2.54155e-18
1.59635 6.73024e-07 -1.22624e-18
1.73518 5.45767e-07 5.28944e-18
1.87402 -1.4999e-06 2.08549e-17
2.01286 2.18463e-06 2.38962e-17
2.1517 -2.7197e-06 5.3005e-17
2.29055 3.02379e-06 4.84617e-17
2.4294 -3.24602e-06 8.13542e-17
2.56826 3.28592e-06 6.64211e-17
2.70712 -3.27937e-06 9.68409e-17
2.846 3.14439e-06 7.23242e-17
2.98487 -2.98228e-06 9.60423e-17
3.12376 2.7407e-06 6.67494e-17
3.26265 -2.48667e-06 8.4576e-17
3.40155 2.19126e-06 5.35971e-17
3.54046 -1.89731e-06 6.42669e-17
3.67938 1.58916e-06 3.60097e-17
3.8183 -1.29456e-06 4.17588e-17
3.95724 1.00463e-06 1.90958e-17
4.09618 -7.36735e-07 2.09908e-17
4.23513 4.86212e-07 7.14624e-18
4.3741 -2.62186e-07 6.78349e-18
4.51307 6.31215e-08 1.26925e-18
4.65206 1.08285e-07 -4.71886e-19
4.79105 -2.51703e-07 2.89315e-18
4.93006 3.68592e-07 2.58106e-19
5.06908 -4.58231e-07 1.06939e-17
5.20811 5.24055e-07 6.94343e-18
5.34715 -5.65998e-07 2.07744e-17
5.4862 5.87983e-07 1.43075e-17
5.62527 -5.90899e-07 2.81208e-17
5.76435 5.78449e-07 1.78475e-17
5.90345 -5.52233e-07 2.87652e-17
6.04256 5.15509e-07 1.5413e-17
6.18168 -4.70163e-07 2.26989e-17
6.32082 4.18949e-07 8.43234e-18
6.45997 -3.63693e-07 1.30941e-17
6.59914 3.06604e-07 9.30625e-19
6.73833 -2.49239e-07 5.20376e-18
6.87753 1.93239e-07 -2.34005e-18
7.01674 -1.39787e-07 1.11737e-18
7.15598 8.99707e-08 -2.11629e-18
7.29523 -4.4561e-08 2.91769e-19
7.4345 4.14957e-09 3.22943e-19
7.57378 3.08931e-08 4.89296e-19
7.71309 -6.03834e-08 2.09191e-18
7.85241 8.43034e-08 -9.164e-19
7.99175 -1.02781e-07 7.65329e-19
8.13111 1.16072e-07 -5.16955e-18
8.27049 -1.24523e-07 -3.90206e-18
8.40989 1.28573e-07 -1.18004e-17
8.54931 -1.28699e-07 -1.07587e-17
8.68874 1.25435e-07 -1.93299e-17
8.82821 -1.19313e-07 -1.76429e-17
8.96769 1.10887e-07 -2.4823e-17
9.10719 -1.00679e-07 -2.16103e-17
9.24671 8.92029e-08 -2.62433e-17
9.38626 -7.6925e-08 -2.13004e-17
9.52583 6.428e-08 -2.24916e-17
9.66542 -5.16459e-08 -1.6342e-17
9.80504 3.93566e-08 -1.48891e-17
9.94468 -2.76868e-08 -8.84591e-18
10.0843 1.68623e-08 -6.02172e-18
10.224 -7.0537e-09 -1.76344e-18
10.3637 -1.61667e-09 7.16731e-19
10.5035 9.07292e-09 2.0846e-18
10.6432 -1.52823e-08 3.42665e-18
10.783 2.02477e-08 1.78505e-18
10.9228 -2.40065e-08 2.1226e-18
11.0627 2.66209e-08 -1.58247e-18
11.2026 -2.8177e-08 -1.9305e-18
11.3424 2.87754e-08 -6.37632e-18
11.4824 -2.85304e-08 -6.19558e-18
11.6223 2.75616e-08 -1.02592e-17
11.7623 -2.59933e-08 -9.19274e-18
11.9023 2.39476e-08 -1.1979e-17
12.0423 -2.15438e-08 -9.77865e-18
12.1824 1.88941e-08 -1.11028e-17
12.3225 -1.61024e-08 -8.33605e-18
12.4626 1.32621e-08 -8.47292e-18
12.6028 -1.04556e-08 -5.64112e-18
12.743 7.75293e-09 -4.91909e-18
12.8832 -5.21221e-09 -2.55277e-18
13.0234 2.87904e-09 -1.6042e-18
13.1637 -7.87617e-10 -2.11703e-19
13.304 -1.03922e-09 6.10516e-19
13.4444 2.58855e-09 8.479e-19
13.5848 -3.85688e-09 1.37382e-18
13.7252 4.84847e-09 6.20519e-19
13.8656 -5.5746e-09 8.62163e-19
14.0061 6.05198e-09 -6.51609e-19
14.1466 -6.30185e-09 -5.4867e-19
14.2872 6.34851e-09 -2.44291e-18
14.4277 -6.21856e-09 -2.2645e-18
14.5684 5.93955e-09 -4.01269e-18
14.709 -5.53944e-09 -3.53299e-18
14.8497 5.04547e-09 -4.82819e-18
14.9905 -4.48385e-09 -4.04917e-18
15.1312 3.87887e-09 -4.71084e-18
15.272 -3.2528e-09 -3.66052e-18
15.4129 2.62533e-09 -3.77304e-18
15.5537 -2.01359e-09 -2.64664e-18
15.6947 1.43186e-09 -2.3058e-18
15.8356 -8.9172e-10 -1.26325e-18
15.9766 4.01989e-10 -6.58202e-19
16.1177 3.10192e-11 1.06554e-19
16.2587 -4.03449e-10 7.74837e-19
16.3999 7.13555e-10 1.11583e-18
16.541 -9.61553e-10 1.66786e-18
16.6822 1.14928e-09 1.53759e-18
16.8235 -1.27996e-09 1.91254e-18
16.9648 1.35792e-09 1.41516e-18
17.1061 -1.3883e-09 1.68922e-18
17.2475 1.37685e-09 1.00753e-18
17.3889 -1.32964e-09 1.19339e-18
17.5304 1.25287e-09 4.77024e-19
17.6719 -1.1527e-09 6.84774e-19
17.8134 1.03509e-09 6.98302e-20
17.955 -9.05611e-10 2.70817e-19
18.0967 7.69432e-10 -1.90217e-19
18.2383 -6.31169e-10 2.51351e-20
18.3801 4.9487e-10 -2.43323e-19
18.5219 -3.63965e-10 -5.45312e-20
18.6637 2.41272e-10 -1.5956e-19
18.8056 -1.28995e-10 -1.71782e-20
18.9475 2.87494e-11 4.88896e-21
19.0895 5.83905e-11 4.7105e-20
19.2315 -1.31867e-10 1.46422e-19
19.3736 1.91556e-10 8.13126e-20
19.5157 -2.37743e-10 2.10837e-19
19.6579 2.7102e-10 4.53759e-20
19.8001 -2.92275e-10 1.89524e-19
19.9424 3.02574e-10 -6.25829e-20
20.0847 -3.03161e-10 5.29577e-20
20.2271 2.95348e-10 -2.44095e-19
20.3695 -2.80522e-10 -1.17922e-19
20.512 2.60043e-10 -4.01949e-19
20.6545 -2.35264e-10 -2.7433e-19
20.7971 2.07447e-10 -4.95736e-19
20.9398 -1.77784e-10 -3.41421e-19
21.0825 1.47332e-10 -4.68384e-19
21.2252 -1.17046e-10 -3.09457e-19
21.368 8.77249e-11 -3.43212e-19
21.5109 -6.00487e-11 -1.95396e-19
21.6538 3.45453e-11 -1.52759e-19
21.7968 -1.16205e-11 -3.43876e-20
21.9399 -8.4537e-12 6.11417e-20
22.083 2.55158e-11 1.35431e-19
22.2261 -3.95119e-11 2.59804e-19
22.3693 5.0479e-11 2.75064e-19
22.5126 -5.85311e-11 4.00515e-19
22.656 6.38494e-11 3.62758e-19
22.7994 -6.66612e-11 4.75736e-19
22.9428 6.7237e-11 3.8754e-19
23.0863 -6.58656e-11 4.7657e-19
23.2299 6.28563e-11 3.57988e-19
23.3736 -5.85146e-11 4.15243e-19
23.5173 5.31475e-11 2.81865e-19
23.661 -4.70415e-11 3.12757e-19
23.8049 4.04708e-11 1.87887e-19
23.9488 -3.36789e-11 2.01039e-19
24.0927 2.68873e-11 9.96968e-20
24.2368 -2.02828e-11 1.03049e-19
24.3809 1.40248e-11 3.80802e-20
24.525 -8.2389e-12 3.59048e-20
24.6693 3.02194e-12 9.89193e-21
24.8136 1.5589e-12 2.88833e-21
24.9579 -5.46362e-12 1.10207e-20
25.1024 8.67529e-12 -3.50294e-21
25.2469 -1.12006e-11 2.82785e-20
25.3915 1.30616e-11 1.94463e-21
25.5361 -1.42994e-11 3.99988e-20
25.6808 1.49628e-11 -3.02602e-21
25.8256 -1.51144e-11 3.34274e-20
25.9705 1.4818e-11 -1.94775e-20
26.1154 -1.41456e-11 1.05458e-20
26.2604 1.31657e-11 -4.85459e-20
26.4055 -1.19502e-11 -2.51874e-20
26.5506 1.05637e-11 -7.84782e-20
26.6959 -9.07073e-12 -5.7139e-20
26.8412 7.52637e-12 -9.47529e-20
26.9865 -5.9828e-12 -7.05019e-20
27.132 4.48235e-12 -8.28923e-20
27.2775 -3.06261e-12 -5.33663e-20
27.4231 1.75195e-12 -4.20442e-20
27.5688 -5.73145e-13 -1.09423e-20
27.7146 -4.58791e-13 1.86826e-20
27.8604 1.33457e-12 4.56925e-20
28.0064 -2.05067e-12 8.44366e-20
28.1524 2.6089e-12 1.01076e-19
28.2985 -3.01467e-12 1.3855e-19
28.4446 3.27791e-12 1.40302e-19
28.5909 -3.4101e-12 1.6934e-19
28.7372 3.42623e-12 1.53564e-19
28.8836 -3.3411e-12 1.68099e-19
29.0301 3.17192e-12 1.3704e-19
29.1767 -2.93439e-12 1.38119e-19
29.3234 2.64556e-12 1.00792e-19
29.4702 -2.32015e-12 9.46028e-20
29.617 1.97329e-12 5.86835e-20
29.7639 -1.61741e-12 5.14346e-20
29.911 1.26459e-12 2.54489e-20
30.0581 -9.24224e-13 2.08783e-20
30.2053 6.04812e-13 6.68624e-21
30.3526 -3.12531e-13 4.88016e-21
30.4999 5.22553e-14 1.90071e-21
30.6474 1.72888e-13 1.39637e-21
30.795 -3.61265e-13 5.88423e-21
30.9426 5.12341e-13 3.3583e-21
31.0904 -6.27097e-13 1.04107e-20
31.2382 7.0697e-13 3.28581e-21
31.3862 -7.54804e-13 9.53748e-21
31.5342 7.73334e-13 -1.68694e-21
31.6823 -7.665e-13 3.08854e-21
31.8305 7.37694e-13 -1.05321e-20
31.9789 -6.91252e-13 -7.38881e-21
32.1273 6.30679e-13 -2.14659e-20
32.2758 -5.60136e-13 -1.86446e-20
32.4244 4.82823e-13 -2.91385e-20
32.5731 -4.02317e-13 -2.45403e-20
32.722 3.21237e-13 -2.93915e-20
32.8709 -2.42329e-13 -2.24306e-20
33.0199 1.67492e-13 -2.07934e-20
33.169 -9.85471e-14 -1.19811e-20
33.3183 3.66495e-14 -5.12382e-21
33.4676 1.72734e-14 3.76755e-21
33.617 -6.27415e-14 1.31321e-20
33.7666 9.96029e-14 1.96891e-20
33.9162 -1.27923e-13 2.88714e-20
34.066 1.48151e-13 3.1293e-20
34.2159 -1.6074e-13 3.79098e-20
34.3659 1.66541e-13 3.5429e-20
34.5159 -1.66235e-13 3.8861e-20
34.6661 1.60879e-13 3.28797e-20
34.8165 -1.51237e-13 3.37967e-20
34.9669 1.38406e-13 2.61309e-20
35.1174 -1.23114e-13 2.55678e-20
35.2681 1.06362e-13 1.78641e-20
35.4189 -8.8771e-14 1.6643e-20
35.5697 7.11501e-14 1.01494e-20
35.7207 -5.39695e-14 8.88338e-21
35.8719 3.78006e-14 4.56418e-21
36.0231 -2.29513e-14 3.4987e-21
36.1745 9.74517e-15 1.31372e-21
36.3259 1.66076e-15 1.91924e-22
36.4775 -1.11678e-14 -2.99258e-22
36.6293 1.87438e-14 -1.73911e-21
36.7811 -2.44705e-14 -1.23974e-21
36.9331 2.84073e-14 -3.2655e-21
37.0852 -3.07599e-14 -2.29281e-21
37.2374 3.16451e-14 -4.85494e-21
37.3898 -3.1335e-14 -3.75357e-21
37.5422 2.9972e-14 -6.54615e-21
37.6948 -2.78427e-14 -5.47953e-21
37.8476 2.50896e-14 -8.11292e-21
38.0004 -2.19738e-14 -6.83262e-21
38.1534 1.86185e-14 -8.62995e-21
38.3066 -1.52337e-14 -7.00702e-21
38.4598 1.19112e-14 -7.5497e-21
38.6132 -8.79756e-15 -5.51862e-21
38.7668 5.94881e-15 -4.88809e-21
38.9204 -3.44717e-15 -2.73372e-21
39.0742 1.3147e-15 -1.25844e-21
39.2282 4.23798e-16 6.03285e-22
39.3823 -1.77279e-15 2.43628e-21
39.5365 2.75365e-15 3.61353e-21
39.6909 -3.38672e-15 5.31091e-21
39.8454 3.72645e-15 5.59628e-21
40 -3.7977e-15 6.86659e-21
40.1548 3.6748e-15 6.26169e-21
40.3098 -3.37746e-15 7.0009e-21
40.4649 2.98753e-15 5.78116e-21
40.6201 -2.51362e-15 6.046e-21
40.7755 2.03404e-15 4.51797e-21
40.9311 -1.54478e-15 4.51915e-21
41.0867 1.11151e-15 3.0204e-21
41.2426 -7.20016e-16 2.86087e-21
41.3986 4.16901e-16 1.64043e-21
41.5548 -1.82624e-16 1.41844e-21
41.7111 4.16669e-17 6.05331e-22
41.8675 2.5458e-17 3.93504e-22
42.0242 -1.55933e-17 3.28302e-23
42.181 -5.5895e-17 -1.42557e-22
42.3379 1.75274e-16 -9.10255e-23
42.495 -3.33096e-16 -2.34654e-22
42.6523 5.05727e-16 1.34839e-22
42.8098 -6.89218e-16 6.52177e-24
42.9674 8.57843e-16 5.73917e-22
43.1252 -1.01139e-15 4.06443e-22
43.2831 1.12875e-15 9.62821e-22
43.4413 -1.21156e-15 6.62473e-22
43.5996 1.24738e-15 1.05022e-21
43.758 -1.2387e-15 6.40553e-22
43.9167 1.18254e-15 8.49958e-22
44.0755 -1.0823e-15 4.06217e-22
44.2345 9.42574e-16 4.73821e-22
44.3937 -7.6832e-16 9.8051e-23
44.553 5.68375e-16 9.79713e-23
44.7126 -3.49658e-16 -1.06543e-22
44.8723 1.22001e-16 -9.44789e-23
45.0322 1.06382e-16 -7.88411e-23
45.1923 -3.26563e-16 -3.53312e-23
45.3526 5.31059e-16 1.65138e-22
45.5131 -7.12033e-16 2.0424e-22
45.6737 8.65573e-16 4.85607e-22
45.8346 -9.83934e-16 4.65872e-22
45.9957 1.06934e-15 7.40616e-22
46.1569 -1.11299e-15 6.33207e-22
46.3184 1.12434e-15 8.41713e-22
46.48 -1.09331e-15 6.60612e-22
46.6419 1.03555e-15 7.83129e-22
46.8039 -9.40755e-16 5.48541e-22
46.9662 8.27749e-16 5.74411e-22
47.1287 -6.88115e-16 3.2306e-22
47.2913 5.39863e-16 2.7746e-22
47.4542 -3.78519e-16 6.28278e-23
47.6173 2.17808e-16 -6.55784e-24
47.7806 -5.81258e-17 -1.39605e-22
47.9442 -9.28163e-17 -1.95975e-22
48.1079 2.3064e-16 -2.31934e-22
48.2719 -3.53132e-16 -2.64602e-22
48.4361 4.54468e-16 -2.16525e-22
48.6005 -5.35636e-16 -2.27275e-22
48.7651 5.92589e-16 -1.21241e-22
48.93 -6.26634e-16 -1.17161e-22
49.0951 6.38062e-16 1.02702e-24
49.2604 -6.26383e-16 -9.09219e-24
49.4259 5.97024e-16 7.5373e-23
49.5917 -5.47227e-16 2.86495e-23
49.7578 4.86263e-16 6.36142e-23
49.924 -4.10276e-16 -4.65107e-24
50.0906 3.29642e-16 -1.38278e-23
50.2573 -2.41348e-16 -8.53489e-23
50.4243 1.53976e-16 -1.14013e-22
50.5916 -6.68408e-17 -1.6371e-22
50.7591 -1.49997e-17 -1.93935e-22
50.9268 8.98517e-17 -2.13391e-22
51.0949 -1.56024e-16 -2.33161e-22
51.2631 2.11e-16 -2.18867e-22
51.4317 -2.54641e-16 -2.20811e-22
51.6005 2.86064e-16 -1.7956e-22
51.7695 -3.04257e-16 -1.69664e-22
51.9389 3.1207e-16 -1.24902e-22
52.1085 -3.05909e-16 -1.21926e-22
52.2784 2.92964e-16 -9.41301e-23
52.4485 -2.66973e-16 -1.05766e-22
52.619 2.3815e-16 -1.02372e-22
52.7897 -1.99146e-16 -1.26161e-22
52.9607 1.60502e-16 -1.40912e-22
53.132 -1.16145e-16 -1.65426e-22
53.3036 7.41399e-17 -1.85188e-22
53.4754 -3.15156e-17 -1.9644e-22
53.6476 -7.71142e-18 -2.0852e-22
53.8201 4.31578e-17 -1.97795e-22
53.9928 -7.44757e-17 -1.95307e-22
54.1659 9.94617e-17 -1.63591e-22
54.3393 -1.19377e-16 -1.50684e-22
54.513 1.32754e-16 -1.08532e-22
54.687 -1.39859e-16 -9.66802e-23
54.8614 1.422e-16 -5.80647e-23
55.036 -1.37286e-16 -6.06183e-23
55.211 1.30332e-16 -3.63949e-23
55.3863 -1.16076e-16 -6.09722e-23
55.562 1.02258e-16 -5.52582e-23
55.7379 -8.25032e-17 -1.01833e-22
55.9143 6.46181e-17 -1.07144e-22
56.0909 -4.34453e-17 -1.65748e-22
56.2679 2.44452e-17 -1.67429e-22
56.4453 -5.29976e-18 -2.22702e-22
56.623 -1.19373e-17 -2.06501e-22
56.8011 2.67959e-17 -2.4693e-22
56.9795 -3.97954e-17 -2.0835e-22
57.1583 4.94064e-17 -2.3161e-22
57.3375 -5.65078e-17 -1.77614e-22
57.5171 6.09441e-17 -1.88752e-22
57.697 -6.16534e-17 -1.33537e-22
57.8773 6.15877e-17 -1.40958e-22
58.058 -5.66878e-17 -1.02211e-22
58.2391 5.30248e-17 -1.13614e-22
58.4206 -4.43322e-17 -1.05901e-22
58.6025 3.80525e-17 -1.20969e-22
58.7848 -2.78605e-17 -1.4679e-22
58.9676 2.00542e-17 -1.54464e-22
59.1507 -1.04629e-17 -2.05201e-22
59.3343 2.40543e-18 -1.90088e-22
59.5183 5.19685e-18 -2.51754e-22
59.7027 -1.21015e-17 -2.03423e-22
59.8876 1.72098e-17 -2.63833e-22
60.0729 -2.169e-17 -1.8412e-22
60.2587 2.44878e-17 -2.37526e-22
60.4449 -2.57823e-17 -1.42698e-22
60.6316 2.67432e-17 -1.89511e-22
60.8187 -2.48927e-17 -1.05914e-22
61.0063 2.44285e-17 -1.46688e-22
61.1944 -2.0287e-17 -1.00365e-22
61.383 1.86324e-17 -1.29765e-22
61.5721 -1.35425e-17 -1.36738e-22
61.7617 1.08923e-17 -1.40516e-22
61.9518 -6.16254e-18 -2.02335e-22
62.1424 2.90606e-18 -1.62169e-22
62.3336 6.5292e-19 -2.68589e-22
62.5252 -3.82191e-18 -1.72016e-22
62.7175 6.06989e-18 -3.07592e-22
62.9102 -8.29915e-18 -1.57179e-22
63.1035 9.58588e-18 -3.06849e-22
63.2974 -1.02121e-17 -1.24034e-22
63.4918 1.09905e-17 -2.74611e-22
63.6868 -9.87587e-18 -9.51087e-23
63.8824 1.03693e-17 -2.31783e-22
64.0786 -7.99629e-18 -9.44607e-23
64.2754 8.12456e-18 -1.96942e-22
64.4728 -5.36292e-18 -1.3217e-22
64.6709 4.94099e-18 -1.75533e-22
64.8695 -2.61219e-18 -1.98455e-22
65.0688 1.64202e-18 -1.60054e-22
65.2688 -1.4385e-19 -2.6917e-22
65.4694 -1.04006e-18 -1.39342e-22
65.6708 1.82843e-18 -3.19118e-22
65.8728 -2.68172e-18 -1.10586e-22
66.0755 3.18571e-18 -3.34049e-22
66.2789 -3.25911e-18 -8.37969e-23
66.483 3.86378e-18 -3.13062e-22
66.6879 -3.06399e-18 -7.51989e-23
66.8935 3.88364e-18 -2.62705e-22
67.0999 -2.50281e-18 -9.64571e-23
67.307 3.39166e-18 -1.91467e-22
67.515 -1.90289e-18 -1.49554e-22
67.7237 2.63246e-18 -1.10695e-22
67.9333 -1.4241e-18 -2.29103e-22
68.1437 1.84405e-18 -3.86487e-23
68.355 -1.07759e-18 -3.25931e-22
68.5671 1.15206e-18 2.10217e-24
68.7802 -7.75068e-19 -4.22569e-22
68.9941 5.5737e-19 -5.16206e-25
69.2089 -3.48904e-19 -4.8257e-22
69.4247 2.25276e-20 -3.23472e-23
69.6415 4.20023e-19 -4.52106e-22
69.8592 -4.52903e-19 -5.91483e-23
70.0779 1.67229e-18 -2.92058e-22
70.2977 -8.81452e-19 -6.44841e-23
70.5185 3.23807e-18 -3.08175e-23
70.7404 -1.41072e-18 -9.12904e-23
70.9634 4.50769e-18 2.11642e-22
71.1875 -2.28367e-18 -2.29562e-22
71.4127 4.68857e-18 2.83983e-22
71.6392 -3.46064e-18 -5.19043e-22
71.8668 3.45873e-18 1.39123e-22
72.0957 -4.14115e-18 -8.28922e-22
72.3258 1.4978e-18 -6.82147e-23
72.5573 -2.8603e-18 -8.60258e-22
72.79 1.35386e-19 -7.12041e-23
73.0242 1.34568e-18 -3.72564e-22
73.2597 -1.4466e-20 2.18703e-22
73.4967 7.29901e-18 4.86103e-22
73.7352 -2.42958e-19 4.69135e-22
73.9752 1.1375e-17 1.10158e-21
74.2168 -2.88834e-18 1.06276e-22
74.46 1.00214e-17 8.59761e-22
74.7048 -8.06488e-18 -1.01304e-21
74.9514 3.85351e-18 -8.39793e-23
75.1998 -1.09687e-17 -2.0241e-21
75.45 -1.14626e-18 -5.89628e-22
75.7022 -4.48041e-18 -1.4957e-21
75.9562 9.43833e-19 4.16806e-22
76.2124 1.22871e-17 9.52716e-22
76.4706 7.26404e-18 2.25827e-21
76.731 2.76331e-17 3.37902e-21
76.9937 5.37896e-18 2.33573e-21
77.2588 2.48923e-17 2.8446e-21
77.5263 -1.19027e-17 -1.02916e-21
77.7964 3.33014e-18 -7.39846e-22
78.0692 -2.82817e-17 -5.00338e-21
78.3448 -1.12623e-17 -2.6295e-21
78.6232 -1.17538e-17 -3.46783e-21
78.9048 7.34639e-18 1.93036e-21
79.1895 4.18352e-17 4.97427e-21
79.4776 3.96702e-17 9.08988e-21
79.7693 7.7951e-17 1.10373e-20
80.0648 2.48056e-17 7.02009e-21
80.3642 3.67178e-17 4.04023e-21
80.6678 -4.70617e-17 -7.06747e-21
80.9758 -3.80866e-17 -8.41222e-21
81.2887 -6.52405e-17 -1.35019e-20
81.6066 -1.15071e-17 -2.25238e-21
81.93 6.82508e-17 6.80197e-21
82.2593 1.18766e-16 2.30314e-20
82.5949 2.02184e-16 2.95118e-20
82.9374 1.09156e-16 2.31344e-20
83.2875 7.25271e-17 8.60779e-21
83.646 -1.19811e-16 -1.9499e-20
84.0136 -1.32643e-16 -2.55505e-20
84.3914 -9.47974e-17 -2.42415e-20
84.7809 1.04753e-16 1.6033e-20
85.1835 3.67896e-16 4.81016e-20
85.6014 3.78337e-16 6.70057e-20
86.0373 2.86572e-16 3.99446e-20
86.4949 -1.40795e-16 -2.07668e-20
86.9793 -2.46561e-16 -4.54256e-20
87.4987 -6.66965e-18 -2.53546e-20
88.0661 4.76288e-16 6.52446e-20
88.7073 6.91704e-16 8.12999e-20
89.4891 1.40234e-16 2.70227e-20


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.0Lambda0.5Nc1Classic/DeltaGammaFX_0_FRG.txt <==
9.995 0.0011831 0.00118148
9.99 0.00118486 0.00118324
9.985 0.00118662 0.001185
9.98 0.00118838 0.00118676
9.975 0.00119015 0.00118852
9.97 0.00119192 0.00119029
9.965 0.00119369 0.00119206
9.96 0.00119547 0.00119383
9.955 0.00119725 0.00119561
9.95 0.00119903 0.00119739
9.945 0.00120082 0.00119918
9.94 0.00120261 0.00120097
9.935 0.00120441 0.00120276
9.93 0.00120621 0.00120456
9.925 0.00120801 0.00120636
9.92 0.00120981 0.00120816
9.915 0.00121162 0.00120997
9.91 0.00121344 0.00121178
9.905 0.00121525 0.00121359
9.9 0.00121707 0.00121541
9.895 0.0012189 0.00121723
9.89 0.00122072 0.00121905
9.885 0.00122255 0.00122088
9.88 0.00122439 0.00122271
9.875 0.00122623 0.00122455
9.87 0.00122807 0.00122639
9.865 0.00122991 0.00122823
9.86 0.00123176 0.00123008
9.855 0.00123362 0.00123193
9.85 0.00123547 0.00123378
9.845 0.00123733 0.00123564
9.84 0.0012392 0.0012375
9.835 0.00124106 0.00123937
9.83 0.00124294 0.00124124
9.825 0.00124481 0.00124311
9.82 0.00124669 0.00124499
9.815 0.00124857 0.00124687
9.81 0.00125046 0.00124875
9.805 0.00125235 0.00125064
9.8 0.00125425 0.00125253
9.795 0.00125614 0.00125443
9.79 0.00125804 0.00125632
9.785 0.00125995 0.00125823
9.78 0.00126186 0.00126013
9.775 0.00126377 0.00126204
9.77 0.00126569 0.00126396
9.765 0.00126761 0.00126588
9.76 0.00126954 0.0012678
9.755 0.00127147 0.00126973
9.75 0.0012734 0.00127166
9.745 0.00127533 0.00127359
9.74 0.00127728 0.00127553
9.735 0.00127922 0.00127747
9.73 0.00128117 0.00127942
9.725 0.00128312 0.00128136
9.72 0.00128508 0.00128332
9.715 0.00128704 0.00128528
9.71 0.001289 0.00128724
9.705 0.00129097 0.0012892
9.7 0.00129294 0.00129117
9.695 0.00129492 0.00129315
9.69 0.0012969 0.00129513
9.685 0.00129888 0.00129711
9.68 0.00130087 0.00129909
9.675 0.00130286 0.00130108
9.67 0.00130486 0.00130307
9.665 0.00130686 0.00130507
9.66 0.00130886 0.00130707
9.655 0.00131087 0.00130908
9.65 0.00131289 0.00131109
9.645 0.0013149 0.0013131
9.64 0.00131692 0.00131512
9.635 0.00131895 0.00131715
9.63 0.00132098 0.00131917
9.625 0.00132301 0.0013212
9.62 0.00132505 0.00132324
9.615 0.00132709 0.00132528
9.61 0.00132914 0.00132732
9.605 0.00133119 0.00132937
9.6 0.00133324 0.00133142
9.595 0.0013353 0.00133347
9.59 0.00133736 0.00133553
9.585 0.00133943 0.0013376
9.58 0.0013415 0.00133967
9.575 0.00134358 0.00134174
9.57 0.00134566 0.00134382
9.565 0.00134774 0.0013459
9.56 0.00134983 0.00134798
9.555 0.00135192 0.00135007
9.55 0.00135402 0.00135217
9.545 0.00135612 0.00135426
9.54 0.00135822 0.00135637
9.535 0.00136033 0.00135847
9.53 0.00136245 0.00136059
9.525 0.00136457 0.0013627
9.52 0.00136669 0.00136482
9.515 0.00136882 0.00136695
9.51 0.00137095 0.00136908
9.505 0.00137309 0.00137121
9.5 0.00137523 0.00137335
9.495 0.00137737 0.00137549
9.49 0.00137952 0.00137763
9.485 0.00138168 0.00137979
9.48 0.00138383 0.00138194
9.475 0.001386 0.0013841
9.47 0.00138817 0.00138627
9.465 0.00139034 0.00138844
9.46 0.00139251 0.00139061
9.455 0.0013947 0.00139279
9.45 0.00139688 0.00139497
9.445 0.00139907 0.00139716
9.44 0.00140126 0.00139935
9.435 0.00140346 0.00140154
9.43 0.00140567 0.00140375
9.425 0.00140788 0.00140595
9.42 0.00141009 0.00140816
9.415 0.00141231 0.00141038
9.41 0.00141453 0.0014126
9.405 0.00141676 0.00141482
9.4 0.00141899 0.00141705
9.395 0.00142123 0.00141928
9.39 0.00142347 0.00142152
9.385 0.00142571 0.00142376
9.38 0.00142796 0.00142601
9.375 0.00143022 0.00142826
9.37 0.00143248 0.00143052
9.365 0.00143474 0.00143278
9.36 0.00143701 0.00143505
9.355 0.00143929 0.00143732
9.35 0.00144157 0.00143959
9.345 0.00144385 0.00144187
9.34 0.00144614 0.00144416
9.335 0.00144843 0.00144645
9.33 0.00145073 0.00144874
9.325 0.00145303 0.00145104
9.32 0.00145534 0.00145335
9.315 0.00145765 0.00145566
9.31 0.00145997 0.00145797
9.305 0.00146229 0.00146029
9.3 0.00146462 0.00146262
9.295 0.00146695 0.00146495
9.29 0.00146929 0.00146728
9.285 0.00147163 0.00146962
9.28 0.00147398 0.00147196
9.275 0.00147633 0.00147431
9.27 0.00147869 0.00147667
9.265 0.00148105 0.00147903
9.26 0.00148342 0.00148139
9.255 0.00148579 0.00148376
9.25 0.00148817 0.00148613
9.245 0.00149055 0.00148851
9.24 0.00149294 0.0014909
9.235 0.00149533 0.00149329
9.23 0.00149773 0.00149568
9.225 0.00150013 0.00149808
9.22 0.00150254 0.00150049
9.215 0.00150495 0.00150289
9.21 0.00150737 0.00150531
9.205 0.00150979 0.00150773
9.2 0.00151222 0.00151015
9.195 0.00151466 0.00151259
9.19 0.0015171 0.00151502
9.185 0.00151954 0.00151746
9.18 0.00152199 0.00151991
9.175 0.00152444 0.00152236
9.17 0.0015269 0.00152482
9.165 0.00152937 0.00152728
9.16 0.00153184 0.00152974
9.155 0.00153431 0.00153222
9.15 0.0015368 0.00153469
9.145 0.00153928 0.00153718
9.14 0.00154177 0.00153967
9.135 0.00154427 0.00154216
9.13 0.00154677 0.00154466
9.125 0.00154928 0.00154716
9.12 0.0015518 0.00154967
9.115 0.00155431 0.00155219
9.11 0.00155684 0.00155471
9.105 0.00155937 0.00155724
9.1 0.0015619 0.00155977
9.095 0.00156444 0.0015623
9.09 0.00156699 0.00156485
9.085 0.00156954 0.00156739
9.08 0.0015721 0.00156995
9.075 0.00157466 0.00157251
9.07 0.00157723 0.00157507
9.065 0.0015798 0.00157764
9.06 0.00158238 0.00158022
9.055 0.00158497 0.0015828
9.05 0.00158756 0.00158539
9.045 0.00159015 0.00158798
9.04 0.00159276 0.00159058
9.035 0.00159536 0.00159318
9.03 0.00159798 0.00159579
9.025 0.00160059 0.00159841
9.02 0.00160322 0.00160103
9.015 0.00160585 0.00160365
9.01 0.00160849 0.00160629
9.005 0.00161113 0.00160893
9 0.00161378 0.00161157
8.995 0.00161643 0.00161422
8.99 0.00161909 0.00161687
8.985 0.00162175 0.00161953
8.98 0.00162442 0.0016222
8.975 0.0016271 0.00162487
8.97 0.00162978 0.00162755
8.965 0.00163247 0.00163024
8.96 0.00163516 0.00163293
8.955 0.00163787 0.00163563
8.95 0.00164057 0.00163833
8.945 0.00164328 0.00164104
8.94 0.001646 0.00164375
8.935 0.00164872 0.00164647
8.93 0.00165145 0.0016492
8.925 0.00165419 0.00165193
8.92 0.00165693 0.00165467
8.915 0.00165968 0.00165741
8.91 0.00166243 0.00166016
8.905 0.00166519 0.00166292
8.9 0.00166796 0.00166568
8.895 0.00167073 0.00166845
8.89 0.00167351 0.00167122
8.885 0.0016763 0.001674
8.88 0.00167909 0.00167679
8.875 0.00168188 0.00167958
8.87 0.00168469 0.00168238
8.865 0.0016875 0.00168519
8.86 0.00169031 0.001688
8.855 0.00169313 0.00169082
8.85 0.00169596 0.00169364
8.845 0.0016988 0.00169647
8.84 0.00170164 0.00169931
8.835 0.00170448 0.00170215
8.83 0.00170734 0.001705
8.825 0.0017102 0.00170786
8.82 0.00171306 0.00171072
8.815 0.00171593 0.00171359
8.81 0.00171881 0.00171646
8.805 0.0017217 0.00171934
8.8 0.00172459 0.00172223
8.795 0.00172749 0.00172513
8.79 0.00173039 0.00172803
8.785 0.0017333 0.00173093
8.78 0.00173622 0.00173385
8.775 0.00173915 0.00173677
8.77 0.00174208 0.00173969
8.765 0.00174501 0.00174263
8.76 0.00174796 0.00174557
8.755 0.00175091 0.00174851
8.75 0.00175386 0.00175146
8.745 0.00175683 0.00175442
8.74 0.0017598 0.00175739
8.735 0.00176277 0.00176036
8.73 0.00176576 0.00176334
8.725 0.00176875 0.00176633
8.72 0.00177175 0.00176932
8.715 0.00177475 0.00177232
8.71 0.00177776 0.00177533
8.705 0.00178078 0.00177834
8.7 0.0017838 0.00178136
8.695 0.00178683 0.00178439
8.69 0.00178987 0.00178742
8.685 0.00179291 0.00179046
8.68 0.00179597 0.00179351
8.675 0.00179902 0.00179656
8.67 0.00180209 0.00179963
8.665 0.00180516 0.00180269
8.66 0.00180824 0.00180577
8.655 0.00181133 0.00180885
8.65 0.00181442 0.00181194
8.645 0.00181752 0.00181504
8.64 0.00182063 0.00181814
8.635 0.00182374 0.00182125
8.63 0.00182686 0.00182437
8.625 0.00182999 0.00182749
8.62 0.00183313 0.00183062
8.615 0.00183627 0.00183376
8.61 0.00183942 0.00183691
8.605 0.00184258 0.00184006
8.6 0.00184574 0.00184322
8.595 0.00184891 0.00184639
8.59 0.00185209 0.00184956
8.585 0.00185528 0.00185274
8.58 0.00185847 0.00185593
8.575 0.00186167 0.00185913
8.57 0.00186488 0.00186233
8.565 0.0018681 0.00186554
8.56 0.00187132 0.00186876
8.555 0.00187455 0.00187199
8.55 0.00187779 0.00187522
8.545 0.00188103 0.00187846
8.54 0.00188428 0.00188171
8.535 0.00188754 0.00188496
8.53 0.00189081 0.00188822
8.525 0.00189409 0.0018915
8.52 0.00189737 0.00189477
8.515 0.00190066 0.00189806
8.51 0.00190396 0.00190135
8.505 0.00190726 0.00190465
8.5 0.00191057 0.00190796
8.495 0.00191389 0.00191128
8.49 0.00191722 0.0019146
8.485 0.00192056 0.00191793
8.48 0.0019239 0.00192127
8.475 0.00192725 0.00192462
8.47 0.00193061 0.00192797
8.465 0.00193398 0.00193133
8.46 0.00193735 0.0019347
8.455 0.00194073 0.00193808
8.45 0.00194413 0.00194147
8.445 0.00194752 0.00194486
8.44 0.00195093 0.00194826
8.435 0.00195434 0.00195167
8.43 0.00195776 0.00195509
8.425 0.00196119 0.00195851
8.42 0.00196463 0.00196194
8.415 0.00196808 0.00196539
8.41 0.00197153 0.00196883
8.405 0.00197499 0.00197229
8.4 0.00197846 0.00197576
8.395 0.00198194 0.00197923
8.39 0.00198543 0.00198271
8.385 0.00198892 0.0019862
8.38 0.00199242 0.0019897
8.375 0.00199593 0.00199321
8.37 0.00199945 0.00199672
8.365 0.00200298 0.00200024
8.36 0.00200651 0.00200377
8.355 0.00201006 0.00200731
8.35 0.00201361 0.00201086
8.345 0.00201717 0.00201441
8.34 0.00202074 0.00201798
8.335 0.00202432 0.00202155
8.33 0.0020279 0.00202513
8.325 0.0020315 0.00202872
8.32 0.0020351 0.00203232
8.315 0.00203871 0.00203592
8.31 0.00204233 0.00203954
8.305 0.00204596 0.00204316
8.3 0.00204959 0.00204679
8.295 0.00205324 0.00205043
8.29 0.00205689 0.00205408
8.285 0.00206055 0.00205774
8.28 0.00206422 0.0020614
8.275 0.0020679 0.00206508
8.27 0.00207159 0.00206876
8.265 0.00207529 0.00207245
8.26 0.002079 0.00207615
8.255 0.00208271 0.00207986
8.25 0.00208643 0.00208358
8.245 0.00209016 0.00208731
8.24 0.00209391 0.00209104
8.235 0.00209766 0.00209479
8.23 0.00210141 0.00209854
8.225 0.00210518 0.0021023
8.22 0.00210896 0.00210608
8.215 0.00211275 0.00210986
8.21 0.00211654 0.00211365
8.205 0.00212034 0.00211745
8.2 0.00212416 0.00212125
8.195 0.00212798 0.00212507
8.19 0.00213181 0.00212889
8.185 0.00213565 0.00213273
8.18 0.0021395 0.00213657
8.175 0.00214336 0.00214043
8.17 0.00214723 0.00214429
8.165 0.00215111 0.00214816
8.16 0.00215499 0.00215204
8.155 0.00215889 0.00215594
8.15 0.00216279 0.00215984
8.145 0.00216671 0.00216374
8.14 0.00217063 0.00216766
8.135 0.00217456 0.00217159
8.13 0.00217851 0.00217553
8.125 0.00218246 0.00217948
8.12 0.00218642 0.00218343
8.115 0.00219039 0.0021874
8.11 0.00219438 0.00219137
8.105 0.00219837 0.00219536
8.1 0.00220237 0.00219935
8.095 0.00220638 0.00220336
8.09 0.0022104 0.00220737
8.085 0.00221443 0.0022114
8.08 0.00221846 0.00221543
8.075 0.00222251 0.00221947
8.07 0.00222657 0.00222353
8.065 0.00223064 0.00222759
8.06 0.00223472 0.00223166
8.055 0.00223881 0.00223575
8.05 0.00224291 0.00223984
8.045 0.00224702 0.00224394
8.04 0.00225113 0.00224806
8.035 0.00225526 0.00225218
8.03 0.0022594 0.00225631
8.025 0.00226355 0.00226045
8.02 0.00226771 0.00226461
8.015 0.00227188 0.00226877
8.01 0.00227605 0.00227294
8.005 0.00228024 0.00227713
8 0.00228444 0.00228132
7.995 0.00228865 0.00228552
7.99 0.00229287 0.00228974
7.985 0.0022971 0.00229396
7.98 0.00230134 0.0022982
7.975 0.0023056 0.00230244
7.97 0.00230986 0.0023067
7.965 0.00231413 0.00231096
7.96 0.00231841 0.00231524
7.955 0.0023227 0.00231953
7.95 0.00232701 0.00232382
7.945 0.00233132 0.00232813
7.94 0.00233565 0.00233245
7.935 0.00233998 0.00233678
7.93 0.00234433 0.00234112
7.925 0.00234868 0.00234547
7.92 0.00235305 0.00234983
7.915 0.00235743 0.00235421
7.91 0.00236182 0.00235859
7.905 0.00236622 0.00236298
7.9 0.00237063 0.00236739
7.895 0.00237505 0.0023718
7.89 0.00237948 0.00237623
7.885 0.00238393 0.00238067
7.88 0.00238838 0.00238512
7.875 0.00239285 0.00238958
7.87 0.00239733 0.00239405
7.865 0.00240181 0.00239853
7.86 0.00240631 0.00240302
7.855 0.00241082 0.00240752
7.85 0.00241534 0.00241204
7.845 0.00241988 0.00241657
7.84 0.00242442 0.0024211
7.835 0.00242898 0.00242565
7.83 0.00243354 0.00243021
7.825 0.00243812 0.00243479
7.82 0.00244271 0.00243937
7.815 0.00244731 0.00244396
7.81 0.00245192 0.00244857
7.805 0.00245655 0.00245319
7.8 0.00246118 0.00245782
7.795 0.00246583 0.00246246
7.79 0.00247049 0.00246711
7.785 0.00247516 0.00247177
7.78 0.00247984 0.00247645
7.775 0.00248454 0.00248114
7.77 0.00248924 0.00248584
7.765 0.00249396 0.00249055
7.76 0.00249869 0.00249527
7.755 0.00250343 0.00250001
7.75 0.00250818 0.00250475
7.745 0.00251295 0.00250951
7.74 0.00251773 0.00251428
7.735 0.00252252 0.00251907
7.73 0.00252732 0.00252386
7.725 0.00253213 0.00252867
7.72 0.00253696 0.00253349
7.715 0.0025418 0.00253832
7.71 0.00254665 0.00254316
7.705 0.00255151 0.00254802
7.7 0.00255638 0.00255289
7.695 0.00256127 0.00255777
7.69 0.00256617 0.00256266
7.685 0.00257108 0.00256757
7.68 0.00257601 0.00257248
7.675 0.00258094 0.00257741
7.67 0.00258589 0.00258236
7.665 0.00259086 0.00258731
7.66 0.00259583 0.00259228
7.655 0.00260082 0.00259726
7.65 0.00260582 0.00260226
7.645 0.00261083 0.00260726
7.64 0.00261586 0.00261228
7.635 0.0026209 0.00261731
7.63 0.00262595 0.00262236
7.625 0.00263101 0.00262741
7.62 0.00263609 0.00263248
7.615 0.00264118 0.00263757
7.61 0.00264628 0.00264266
7.605 0.0026514 0.00264777
7.6 0.00265653 0.0026529
7.595 0.00266167 0.00265803
7.59 0.00266683 0.00266318
7.585 0.002672 0.00266835
7.58 0.00267718 0.00267352
7.575 0.00268238 0.00267871
7.57 0.00268759 0.00268391
7.565 0.00269281 0.00268913
7.56 0.00269805 0.00269436
7.555 0.0027033 0.0026996
7.55 0.00270856 0.00270486
7.545 0.00271384 0.00271013
7.54 0.00271913 0.00271541
7.535 0.00272443 0.00272071
7.53 0.00272975 0.00272602
7.525 0.00273508 0.00273134
7.52 0.00274043 0.00273668
7.515 0.00274579 0.00274203
7.51 0.00275116 0.0027474
7.505 0.00275655 0.00275278
7.5 0.00276195 0.00275817
7.495 0.00276736 0.00276358
7.49 0.00277279 0.002769
7.485 0.00277824 0.00277444
7.48 0.0027837 0.00277989
7.475 0.00278917 0.00278535
7.47 0.00279465 0.00279083
7.465 0.00280015 0.00279632
7.46 0.00280567 0.00280183
7.455 0.0028112 0.00280735
7.45 0.00281674 0.00281289
7.445 0.0028223 0.00281844
7.44 0.00282787 0.00282401
7.435 0.00283346 0.00282959
7.43 0.00283906 0.00283518
7.425 0.00284468 0.00284079
7.42 0.00285031 0.00284641
7.415 0.00285596 0.00285205
7.41 0.00286162 0.00285771
7.405 0.00286729 0.00286337
7.4 0.00287299 0.00286906
7.395 0.00287869 0.00287475
7.39 0.00288441 0.00288047
7.385 0.00289015 0.0028862
7.38 0.0028959 0.00289194
7.375 0.00290167 0.0028977
7.37 0.00290745 0.00290347
7.365 0.00291325 0.00290926
7.36 0.00291906 0.00291507
7.355 0.00292489 0.00292089
7.35 0.00293073 0.00292672
7.345 0.00293659 0.00293257
7.34 0.00294246 0.00293844
7.335 0.00294835 0.00294432
7.33 0.00295426 0.00295022
7.325 0.00296018 0.00295613
7.32 0.00296612 0.00296206
7.315 0.00297207 0.002968
7.31 0.00297804 0.00297396
7.305 0.00298402 0.00297994
7.3 0.00299002 0.00298593
7.295 0.00299604 0.00299194
7.29 0.00300207 0.00299796
7.285 0.00300812 0.003004
7.28 0.00301418 0.00301006
7.275 0.00302026 0.00301613
7.27 0.00302636 0.00302222
7.265 0.00303247 0.00302833
7.26 0.0030386 0.00303445
7.255 0.00304475 0.00304059
7.25 0.00305091 0.00304674
7.245 0.00305709 0.00305291
7.24 0.00306329 0.0030591
7.235 0.0030695 0.0030653
7.23 0.00307573 0.00307152
7.225 0.00308197 0.00307776
7.22 0.00308824 0.00308401
7.215 0.00309452 0.00309029
7.21 0.00310081 0.00309657
7.205 0.00310713 0.00310288
7.2 0.00311346 0.0031092
7.195 0.00311981 0.00311554
7.19 0.00312617 0.0031219
7.185 0.00313255 0.00312827
7.18 0.00313895 0.00313466
7.175 0.00314537 0.00314107
7.17 0.0031518 0.00314749
7.165 0.00315826 0.00315394
7.16 0.00316472 0.0031604
7.155 0.00317121 0.00316687
7.15 0.00317772 0.00317337
7.145 0.00318424 0.00317988
7.14 0.00319078 0.00318641
7.135 0.00319734 0.00319296
7.13 0.00320391 0.00319953
7.125 0.0032105 0.00320611
7.12 0.00321711 0.00321271
7.115 0.00322374 0.00321933
7.11 0.00323039 0.00322597
7.105 0.00323706 0.00323263
7.1 0.00324374 0.00323931
7.095 0.00325045 0.003246
7.09 0.00325717 0.00325271
7.085 0.00326391 0.00325944
7.08 0.00327066 0.00326619
7.075 0.00327744 0.00327296
7.07 0.00328423 0.00327974
7.065 0.00329105 0.00328654
7.06 0.00329788 0.00329337
7.055 0.00330473 0.00330021
7.05 0.0033116 0.00330707
7.045 0.00331849 0.00331395
7.04 0.0033254 0.00332085
7.035 0.00333232 0.00332777
7.03 0.00333927 0.0033347
7.025 0.00334623 0.00334166
7.02 0.00335322 0.00334863
7.015 0.00336022 0.00335563
7.01 0.00336724 0.00336264
7.005 0.00337429 0.00336967
7 0.00338135 0.00337672
6.995 0.00338843 0.0033838
6.99 0.00339553 0.00339089
6.985 0.00340265 0.003398
6.98 0.0034098 0.00340513
6.975 0.00341696 0.00341228
6.97 0.00342414 0.00341945
6.965 0.00343134 0.00342664
6.96 0.00343856 0.00343385
6.955 0.0034458 0.00344109
6.95 0.00345306 0.00344834
6.945 0.00346034 0.00345561
6.94 0.00346764 0.0034629
6.935 0.00347497 0.00347021
6.93 0.00348231 0.00347755
6.925 0.00348967 0.0034849
6.92 0.00349706 0.00349227
6.915 0.00350446 0.00349967
6.91 0.00351189 0.00350708
6.905 0.00351933 0.00351452
6.9 0.0035268 0.00352197
6.895 0.00353429 0.00352945
6.89 0.0035418 0.00353695
6.885 0.00354933 0.00354447
6.88 0.00355688 0.00355201
6.875 0.00356445 0.00355958
6.87 0.00357205 0.00356716
6.865 0.00357966 0.00357477
6.86 0.0035873 0.00358239
6.855 0.00359496 0.00359004
6.85 0.00360264 0.00359771
6.845 0.00361034 0.0036054
6.84 0.00361806 0.00361312
6.835 0.00362581 0.00362085
6.83 0.00363358 0.00362861
6.825 0.00364137 0.00363639
6.82 0.00364918 0.00364419
6.815 0.00365702 0.00365201
6.81 0.00366487 0.00365986
6.805 0.00367275 0.00366773
6.8 0.00368065 0.00367562
6.795 0.00368858 0.00368353
6.79 0.00369652 0.00369147
6.785 0.00370449 0.00369943
6.78 0.00371248 0.00370741
6.775 0.0037205 0.00371541
6.77 0.00372854 0.00372344
6.765 0.0037366 0.00373149
6.76 0.00374468 0.00373956
6.755 0.00375279 0.00374766
6.75 0.00376092 0.00375578
6.745 0.00376907 0.00376392
6.74 0.00377725 0.00377208
6.735 0.00378545 0.00378027
6.73 0.00379367 0.00378849
6.725 0.00380192 0.00379672
6.72 0.00381019 0.00380498
6.715 0.00381849 0.00381327
6.71 0.00382681 0.00382158
6.705 0.00383515 0.00382991
6.7 0.00384352 0.00383827
6.695 0.00385191 0.00384665
6.69 0.00386033 0.00385505
6.685 0.00386877 0.00386348
6.68 0.00387723 0.00387193
6.675 0.00388572 0.00388041
6.67 0.00389424 0.00388891
6.665 0.00390277 0.00389744
6.66 0.00391134 0.00390599
6.655 0.00391993 0.00391457
6.65 0.00392854 0.00392317
6.645 0.00393718 0.0039318
6.64 0.00394585 0.00394045
6.635 0.00395453 0.00394912
6.63 0.00396325 0.00395783
6.625 0.00397199 0.00396655
6.62 0.00398075 0.00397531
6.615 0.00398954 0.00398408
6.61 0.00399836 0.00399289
6.605 0.0040072 0.00400172
6.6 0.00401607 0.00401058
6.595 0.00402496 0.00401946
6.59 0.00403388 0.00402837
6.585 0.00404283 0.0040373
6.58 0.0040518 0.00404626
6.575 0.0040608 0.00405525
6.57 0.00406983 0.00406426
6.565 0.00407888 0.0040733
6.56 0.00408796 0.00408237
6.555 0.00409706 0.00409146
6.55 0.00410619 0.00410058
6.545 0.00411535 0.00410973
6.54 0.00412454 0.0041189
6.535 0.00413376 0.0041281
6.53 0.004143 0.00413733
6.525 0.00415227 0.00414659
6.52 0.00416156 0.00415587
6.515 0.00417088 0.00416518
6.51 0.00418023 0.00417452
6.505 0.00418961 0.00418388
6.5 0.00419902 0.00419327
6.495 0.00420845 0.0042027
6.49 0.00421792 0.00421215
6.485 0.00422741 0.00422163
6.48 0.00423693 0.00423113
6.475 0.00424648 0.00424067
6.47 0.00425605 0.00425023
6.465 0.00426566 0.00425982
6.46 0.00427529 0.00426944
6.455 0.00428495 0.00427909
6.45 0.00429464 0.00428877
6.445 0.00430436 0.00429847
6.44 0.00431411 0.00430821
6.435 0.00432389 0.00431797
6.43 0.00433369 0.00432777
6.425 0.00434353 0.00433759
6.42 0.0043534 0.00434745
6.415 0.0043633 0.00435733
6.41 0.00437322 0.00436724
6.405 0.00438318 0.00437718
6.4 0.00439316 0.00438715
6.395 0.00440318 0.00439716
6.39 0.00441322 0.00440719
6.385 0.0044233 0.00441725
6.38 0.00443341 0.00442734
6.375 0.00444355 0.00443747
6.37 0.00445372 0.00444762
6.365 0.00446392 0.00445781
6.36 0.00447415 0.00446803
6.355 0.00448441 0.00447827
6.35 0.0044947 0.00448855
6.345 0.00450502 0.00449886
6.34 0.00451538 0.0045092
6.335 0.00452576 0.00451957
6.33 0.00453618 0.00452997
6.325 0.00454663 0.00454041
6.32 0.00455711 0.00455088
6.315 0.00456763 0.00456138
6.31 0.00457817 0.00457191
6.305 0.00458875 0.00458247
6.3 0.00459936 0.00459307
6.295 0.00461 0.0046037
6.29 0.00462068 0.00461436
6.285 0.00463139 0.00462505
6.28 0.00464213 0.00463578
6.275 0.0046529 0.00464653
6.27 0.00466371 0.00465733
6.265 0.00467455 0.00466815
6.26 0.00468542 0.00467901
6.255 0.00469633 0.00468991
6.25 0.00470727 0.00470083
6.245 0.00471825 0.00471179
6.24 0.00472925 0.00472279
6.235 0.0047403 0.00473381
6.23 0.00475137 0.00474487
6.225 0.00476248 0.00475597
6.22 0.00477362 0.00476709
6.215 0.0047848 0.00477826
6.21 0.00479602 0.00478946
6.205 0.00480727 0.00480069
6.2 0.00481855 0.00481196
6.195 0.00482987 0.00482327
6.19 0.00484123 0.00483461
6.185 0.00485262 0.00484598
6.18 0.00486404 0.00485739
6.175 0.0048755 0.00486883
6.17 0.004887 0.00488031
6.165 0.00489853 0.00489182
6.16 0.00491009 0.00490338
6.155 0.0049217 0.00491496
6.15 0.00493334 0.00492659
6.145 0.00494502 0.00493825
6.14 0.00495673 0.00494995
6.135 0.00496848 0.00496169
6.13 0.00498027 0.00497346
6.125 0.00499209 0.00498526
6.12 0.00500395 0.00499711
6.115 0.00501585 0.00500899
6.11 0.00502779 0.00502091
6.105 0.00503976 0.00503286
6.1 0.00505177 0.00504486
6.095 0.00506382 0.00505689
6.09 0.00507591 0.00506896
6.085 0.00508803 0.00508107
6.08 0.0051002 0.00509322
6.075 0.0051124 0.00510541
6.07 0.00512464 0.00511763
6.065 0.00513692 0.00512989
6.06 0.00514923 0.00514219
6.055 0.00516159 0.00515453
6.05 0.00517399 0.00516691
6.045 0.00518642 0.00517933
6.04 0.0051989 0.00519178
6.035 0.00521141 0.00520428
6.03 0.00522397 0.00521682
6.025 0.00523657 0.0052294
6.02 0.0052492 0.00524202
6.015 0.00526188 0.00525468
6.01 0.00527459 0.00526738
6.005 0.00528735 0.00528011
6 0.00530014 0.00529289
5.995 0.00531298 0.00530571
5.99 0.00532586 0.00531857
5.985 0.00533878 0.00533147
5.98 0.00535174 0.00534442
5.975 0.00536475 0.00535741
5.97 0.00537779 0.00537044
5.965 0.00539088 0.00538351
5.96 0.00540401 0.00539662
5.955 0.00541718 0.00540977
5.95 0.0054304 0.00542297
5.945 0.00544365 0.0054362
5.94 0.00545695 0.00544948
5.935 0.00547029 0.00546281
5.93 0.00548368 0.00547617
5.925 0.00549711 0.00548958
5.92 0.00551058 0.00550304
5.915 0.0055241 0.00551654
5.91 0.00553766 0.00553008
5.905 0.00555126 0.00554367
5.9 0.00556491 0.0055573
5.895 0.0055786 0.00557097
5.89 0.00559234 0.00558469
5.885 0.00560612 0.00559845
5.88 0.00561994 0.00561225
5.875 0.00563381 0.00562611
5.87 0.00564773 0.00564
5.865 0.00566169 0.00565395
5.86 0.00567571 0.00566794
5.855 0.00568976 0.00568198
5.85 0.00570386 0.00569606
5.845 0.00571801 0.00571018
5.84 0.0057322 0.00572435
5.835 0.00574643 0.00573857
5.83 0.00576072 0.00575283
5.825 0.00577505 0.00576715
5.82 0.00578943 0.00578151
5.815 0.00580385 0.00579591
5.81 0.00581833 0.00581037
5.805 0.00583285 0.00582487
5.8 0.00584743 0.00583943
5.795 0.00586204 0.00585402
5.79 0.00587671 0.00586867
5.785 0.00589142 0.00588336
5.78 0.00590619 0.0058981
5.775 0.005921 0.00591289
5.77 0.00593586 0.00592773
5.765 0.00595077 0.00594262
5.76 0.00596573 0.00595756
5.755 0.00598074 0.00597255
5.75 0.0059958 0.0059876
5.745 0.00601091 0.00600269
5.74 0.00602607 0.00601783
5.735 0.00604128 0.00603302
5.73 0.00605654 0.00604826
5.725 0.00607185 0.00606355
5.72 0.00608722 0.00607889
5.715 0.00610263 0.00609428
5.71 0.00611809 0.00610972
5.705 0.00613361 0.00612522
5.7 0.00614918 0.00614077
5.695 0.00616481 0.00615637
5.69 0.00618048 0.00617203
5.685 0.00619621 0.00618774
5.68 0.00621199 0.00620349
5.675 0.00622783 0.0062193
5.67 0.00624371 0.00623517
5.665 0.00625965 0.00625108
5.66 0.00627564 0.00626705
5.655 0.00629169 0.00628308
5.65 0.00630779 0.00629916
5.645 0.00632394 0.00631529
5.64 0.00634016 0.00633148
5.635 0.00635643 0.00634773
5.63 0.00637275 0.00636403
5.625 0.00638913 0.00638038
5.62 0.00640556 0.00639679
5.615 0.00642204 0.00641326
5.61 0.00643858 0.00642977
5.605 0.00645518 0.00644635
5.6 0.00647184 0.00646298
5.595 0.00648855 0.00647967
5.59 0.00650532 0.00649642
5.585 0.00652215 0.00651322
5.58 0.00653904 0.00653009
5.575 0.00655598 0.00654701
5.57 0.00657298 0.00656399
5.565 0.00659004 0.00658102
5.56 0.00660716 0.00659812
5.555 0.00662433 0.00661527
5.55 0.00664156 0.00663247
5.545 0.00665885 0.00664974
5.54 0.0066762 0.00666707
5.535 0.00669362 0.00668446
5.53 0.00671109 0.00670191
5.525 0.00672863 0.00671942
5.52 0.00674622 0.00673699
5.515 0.00676388 0.00675463
5.51 0.0067816 0.00677232
5.505 0.00679937 0.00679007
5.5 0.00681721 0.00680788
5.495 0.0068351 0.00682575
5.49 0.00685306 0.00684368
5.485 0.00687108 0.00686168
5.48 0.00688917 0.00687974
5.475 0.00690732 0.00689787
5.47 0.00692553 0.00691606
5.465 0.00694382 0.00693431
5.46 0.00696216 0.00695263
5.455 0.00698056 0.00697101
5.45 0.00699903 0.00698945
5.445 0.00701756 0.00700795
5.44 0.00703615 0.00702652
5.435 0.00705481 0.00704515
5.43 0.00707353 0.00706385
5.425 0.00709232 0.00708262
5.42 0.00711118 0.00710145
5.415 0.00713011 0.00712035
5.41 0.00714911 0.00713932
5.405 0.00716817 0.00715836
5.4 0.00718729 0.00717746
5.395 0.00720648 0.00719662
5.39 0.00722574 0.00721585
5.385 0.00724507 0.00723515
5.38 0.00726446 0.00725452
5.375 0.00728392 0.00727395
5.37 0.00730345 0.00729345
5.365 0.00732305 0.00731303
5.36 0.00734272 0.00733268
5.355 0.00736247 0.00735239
5.35 0.00738228 0.00737218
5.345 0.00740217 0.00739204
5.34 0.00742212 0.00741196
5.335 0.00744214 0.00743196
5.33 0.00746223 0.00745202
5.325 0.00748239 0.00747215
5.32 0.00750263 0.00749236
5.315 0.00752293 0.00751264
5.31 0.00754331 0.00753299
5.305 0.00756377 0.00755342
5.3 0.0075843 0.00757392
5.295 0.00760491 0.0075945
5.29 0.00762559 0.00761515
5.285 0.00764634 0.00763587
5.28 0.00766716 0.00765667
5.275 0.00768805 0.00767753
5.27 0.00770902 0.00769847
5.265 0.00773007 0.00771949
5.26 0.00775119 0.00774058
5.255 0.00777239 0.00776175
5.25 0.00779367 0.007783
5.245 0.00781502 0.00780433
5.24 0.00783646 0.00782574
5.235 0.00785797 0.00784722
5.23 0.00787956 0.00786878
5.225 0.00790122 0.00789041
5.22 0.00792296 0.00791212
5.215 0.00794478 0.00793391
5.21 0.00796668 0.00795577
5.205 0.00798865 0.00797772
5.2 0.00801071 0.00799975
5.195 0.00803285 0.00802186
5.19 0.00805508 0.00804405
5.185 0.00807738 0.00806633
5.18 0.00809977 0.00808869
5.175 0.00812224 0.00811112
5.17 0.00814479 0.00813364
5.165 0.00816741 0.00815624
5.16 0.00819012 0.00817891
5.155 0.00821291 0.00820167
5.15 0.00823579 0.00822452
5.145 0.00825875 0.00824745
5.14 0.0082818 0.00827046
5.135 0.00830493 0.00829356
5.13 0.00832815 0.00831675
5.125 0.00835146 0.00834003
5.12 0.00837485 0.00836339
5.115 0.00839833 0.00838683
5.11 0.00842189 0.00841036
5.105 0.00844553 0.00843397
5.1 0.00846926 0.00845767
5.095 0.00849308 0.00848146
5.09 0.00851699 0.00850533
5.085 0.00854099 0.0085293
5.08 0.00856508 0.00855336
5.075 0.00858926 0.00857751
5.07 0.00861354 0.00860175
5.065 0.00863791 0.00862608
5.06 0.00866236 0.0086505
5.055 0.0086869 0.00867501
5.05 0.00871153 0.0086996
5.045 0.00873625 0.00872429
5.04 0.00876106 0.00874907
5.035 0.00878596 0.00877394
5.03 0.00881096 0.0087989
5.025 0.00883606 0.00882396
5.02 0.00886125 0.00884912
5.015 0.00888654 0.00887438
5.01 0.00891193 0.00889973
5.005 0.00893741 0.00892518
5 0.00896298 0.00895071
4.995 0.00898865 0.00897634
4.99 0.00901441 0.00900207
4.985 0.00904026 0.00902789
4.98 0.00906621 0.0090538
4.975 0.00909227 0.00907982
4.97 0.00911842 0.00910594
4.965 0.00914468 0.00913216
4.96 0.00917104 0.00915848
4.955 0.0091975 0.00918491
4.95 0.00922406 0.00921143
4.945 0.00925072 0.00923805
4.94 0.00927747 0.00926477
4.935 0.00930433 0.00929159
4.93 0.00933128 0.00931851
4.925 0.00935834 0.00934553
4.92 0.0093855 0.00937265
4.915 0.00941277 0.00939988
4.91 0.00944014 0.00942722
4.905 0.00946762 0.00945466
4.9 0.00949522 0.00948222
4.895 0.00952292 0.00950988
4.89 0.00955072 0.00953764
4.885 0.00957862 0.0095655
4.88 0.00960662 0.00959347
4.875 0.00963474 0.00962155
4.87 0.00966295 0.00964973
4.865 0.00969128 0.00967802
4.86 0.00971972 0.00970642
4.855 0.00974828 0.00973493
4.85 0.00977694 0.00976356
4.845 0.00980573 0.0097923
4.84 0.00983462 0.00982116
4.835 0.00986362 0.00985012
4.83 0.00989273 0.00987919
4.825 0.00992195 0.00990837
4.82 0.00995128 0.00993766
4.815 0.00998073 0.00996706
4.81 0.0100103 0.00999658
4.805 0.01004 0.0100262
4.8 0.0100698 0.010056
4.795 0.0100997 0.0100858
4.79 0.0101297 0.0101158
4.785 0.0101599 0.0101459
4.78 0.0101901 0.0101762
4.775 0.0102205 0.0102065
4.77 0.010251 0.010237
4.765 0.0102816 0.0102676
4.76 0.0103124 0.0102982
4.755 0.0103432 0.0103291
4.75 0.0103742 0.01036
4.745 0.0104053 0.010391
4.74 0.0104365 0.0104222
4.735 0.0104679 0.0104535
4.73 0.0104994 0.010485
4.725 0.010531 0.0105166
4.72 0.0105627 0.0105482
4.715 0.0105945 0.01058
4.71 0.0106265 0.010612
4.705 0.0106586 0.010644
4.7 0.0106908 0.0106762
4.695 0.0107232 0.0107085
4.69 0.0107557 0.0107409
4.685 0.0107883 0.0107735
4.68 0.010821 0.0108062
4.675 0.0108539 0.010839
4.67 0.0108869 0.010872
4.665 0.0109201 0.0109051
4.66 0.0109533 0.0109383
4.655 0.0109867 0.0109717
4.65 0.0110203 0.0110052
4.645 0.0110539 0.0110388
4.64 0.0110877 0.0110725
4.635 0.0111217 0.0111064
4.63 0.0111557 0.0111405
4.625 0.0111899 0.0111746
4.62 0.0112243 0.0112089
4.615 0.0112588 0.0112434
4.61 0.0112935 0.011278
4.605 0.0113282 0.0113127
4.6 0.0113631 0.0113476
4.595 0.0113982 0.0113826
4.59 0.0114334 0.0114177
4.585 0.0114687 0.011453
4.58 0.0115042 0.0114884
4.575 0.0115398 0.011524
4.57 0.0115755 0.0115597
4.565 0.0116115 0.0115956
4.56 0.0116475 0.0116316
4.555 0.0116838 0.0116678
4.55 0.0117201 0.0117041
4.545 0.0117566 0.0117405
4.54 0.0117933 0.0117771
4.535 0.01183 0.0118138
4.53 0.011867 0.0118507
4.525 0.0119041 0.0118878
4.52 0.0119413 0.011925
4.515 0.0119787 0.0119623
4.51 0.0120163 0.0119998
4.505 0.012054 0.0120375
4.5 0.0120919 0.0120753
4.495 0.0121299 0.0121133
4.49 0.0121681 0.0121515
4.485 0.0122065 0.0121897
4.48 0.0122449 0.0122282
4.475 0.0122836 0.0122668
4.47 0.0123224 0.0123055
4.465 0.0123614 0.0123444
4.46 0.0124005 0.0123835
4.455 0.0124398 0.0124228
4.45 0.0124793 0.0124622
4.445 0.0125189 0.0125018
4.44 0.0125587 0.0125415
4.435 0.0125987 0.0125814
4.43 0.0126388 0.0126215
4.425 0.0126791 0.0126617
4.42 0.0127196 0.0127021
4.415 0.0127602 0.0127427
4.41 0.012801 0.0127834
4.405 0.0128419 0.0128243
4.4 0.0128831 0.0128654
4.395 0.0129244 0.0129067
4.39 0.0129659 0.0129481
4.385 0.0130076 0.0129898
4.38 0.0130494 0.0130315
4.375 0.0130914 0.0130735
4.37 0.0131336 0.0131156
4.365 0.013176 0.0131579
4.36 0.0132185 0.0132004
4.355 0.0132612 0.0132431
4.35 0.0133041 0.0132859
4.345 0.0133472 0.0133289
4.34 0.0133905 0.0133721
4.335 0.013434 0.0134156
4.33 0.0134776 0.0134592
4.325 0.0135215 0.0135029
4.32 0.0135655 0.0135469
4.315 0.0136097 0.013591
4.31 0.013654 0.0136353
4.305 0.0136986 0.0136798
4.3 0.0137434 0.0137245
4.295 0.0137883 0.0137694
4.29 0.0138335 0.0138145
4.285 0.0138788 0.0138598
4.28 0.0139243 0.0139053
4.275 0.0139701 0.013951
4.27 0.014016 0.0139968
4.265 0.0140622 0.0140429
4.26 0.0141085 0.0140892
4.255 0.014155 0.0141356
4.25 0.0142017 0.0141823
4.245 0.0142487 0.0142291
4.24 0.0142958 0.0142762
4.235 0.0143431 0.0143234
4.23 0.0143906 0.0143709
4.225 0.0144384 0.0144186
4.22 0.0144863 0.0144665
4.215 0.0145345 0.0145146
4.21 0.0145829 0.0145629
4.205 0.0146315 0.0146114
4.2 0.0146803 0.0146602
4.195 0.0147293 0.0147091
4.19 0.0147785 0.0147582
4.185 0.0148279 0.0148076
4.18 0.0148775 0.0148571
4.175 0.0149274 0.0149069
4.17 0.0149775 0.0149569
4.165 0.0150278 0.0150072
4.16 0.0150783 0.0150577
4.155 0.0151291 0.0151084
4.15 0.0151801 0.0151593
4.145 0.0152312 0.0152104
4.14 0.0152827 0.0152617
4.135 0.0153343 0.0153133
4.13 0.0153861 0.015365
4.125 0.0154382 0.0154171
4.12 0.0154905 0.0154693
4.115 0.0155431 0.0155218
4.11 0.0155959 0.0155745
4.105 0.0156489 0.0156275
4.1 0.0157022 0.0156807
4.095 0.0157557 0.0157341
4.09 0.0158095 0.0157878
4.085 0.0158634 0.0158417
4.08 0.0159176 0.0158958
4.075 0.0159721 0.0159502
4.07 0.0160268 0.0160048
4.065 0.0160817 0.0160597
4.06 0.0161369 0.0161148
4.055 0.0161923 0.0161701
4.05 0.016248 0.0162257
4.045 0.016304 0.0162816
4.04 0.0163602 0.0163378
4.035 0.0164166 0.0163941
4.03 0.0164733 0.0164507
4.025 0.0165303 0.0165076
4.02 0.0165874 0.0165647
4.015 0.0166449 0.0166221
4.01 0.0167026 0.0166797
4.005 0.0167605 0.0167376
4 0.0168188 0.0167957
3.995 0.0168773 0.0168542
3.99 0.0169361 0.0169129
3.985 0.0169952 0.0169719
3.98 0.0170545 0.0170311
3.975 0.017114 0.0170906
3.97 0.0171739 0.0171503
3.965 0.017234 0.0172104
3.96 0.0172944 0.0172706
3.955 0.017355 0.0173312
3.95 0.0174159 0.0173921
3.945 0.0174771 0.0174532
3.94 0.0175386 0.0175146
3.935 0.0176004 0.0175763
3.93 0.0176626 0.0176383
3.925 0.0177249 0.0177006
3.92 0.0177876 0.0177632
3.915 0.0178505 0.017826
3.91 0.0179137 0.0178891
3.905 0.0179772 0.0179525
3.9 0.018041 0.0180162
3.895 0.018105 0.0180802
3.89 0.0181694 0.0181445
3.885 0.0182341 0.0182091
3.88 0.0182991 0.018274
3.875 0.0183644 0.0183392
3.87 0.01843 0.0184047
3.865 0.0184959 0.0184706
3.86 0.0185621 0.0185367
3.855 0.0186286 0.0186031
3.85 0.0186954 0.0186698
3.845 0.0187625 0.0187368
3.84 0.0188299 0.0188041
3.835 0.0188977 0.0188718
3.83 0.0189657 0.0189397
3.825 0.0190341 0.019008
3.82 0.0191029 0.0190767
3.815 0.0191719 0.0191457
3.81 0.0192413 0.0192149
3.805 0.019311 0.0192845
3.8 0.019381 0.0193545
3.795 0.0194514 0.0194247
3.79 0.019522 0.0194952
3.785 0.019593 0.0195661
3.78 0.0196643 0.0196373
3.775 0.0197359 0.0197089
3.77 0.019808 0.0197808
3.765 0.0198803 0.0198531
3.76 0.019953 0.0199257
3.755 0.0200261 0.0199987
3.75 0.0200995 0.020072
3.745 0.0201733 0.0201456
3.74 0.0202474 0.0202196
3.735 0.0203218 0.0202939
3.73 0.0203965 0.0203686
3.725 0.0204717 0.0204436
3.72 0.0205472 0.020519
3.715 0.020623 0.0205947
3.71 0.0206992 0.0206709
3.705 0.0207759 0.0207474
3.7 0.0208529 0.0208243
3.695 0.0209303 0.0209015
3.69 0.021008 0.0209792
3.685 0.0210861 0.0210571
3.68 0.0211645 0.0211355
3.675 0.0212433 0.0212142
3.67 0.0213225 0.0212932
3.665 0.021402 0.0213727
3.66 0.021482 0.0214525
3.655 0.0215624 0.0215328
3.65 0.0216431 0.0216134
3.645 0.0217243 0.0216945
3.64 0.0218059 0.021776
3.635 0.0218879 0.0218578
3.63 0.0219702 0.0219401
3.625 0.0220529 0.0220227
3.62 0.022136 0.0221057
3.615 0.0222196 0.0221891
3.61 0.0223035 0.0222729
3.605 0.0223878 0.0223571
3.6 0.0224726 0.0224417
3.595 0.0225578 0.0225268
3.59 0.0226434 0.0226123
3.585 0.0227294 0.0226983
3.58 0.0228159 0.0227846
3.575 0.0229028 0.0228714
3.57 0.0229901 0.0229586
3.565 0.0230778 0.0230462
3.56 0.023166 0.0231342
3.555 0.0232545 0.0232226
3.55 0.0233435 0.0233115
3.545 0.023433 0.0234008
3.54 0.0235229 0.0234906
3.535 0.0236132 0.0235808
3.53 0.0237041 0.0236715
3.525 0.0237954 0.0237627
3.52 0.0238871 0.0238544
3.515 0.0239793 0.0239464
3.51 0.0240719 0.0240389
3.505 0.024165 0.0241318
3.5 0.0242585 0.0242252
3.495 0.0243525 0.024319
3.49 0.0244469 0.0244134
3.485 0.0245419 0.0245082
3.48 0.0246373 0.0246035
3.475 0.0247332 0.0246993
3.47 0.0248297 0.0247956
3.465 0.0249266 0.0248924
3.46 0.025024 0.0249896
3.455 0.0251218 0.0250874
3.45 0.0252202 0.0251855
3.445 0.025319 0.0252842
3.44 0.0254183 0.0253834
3.435 0.0255181 0.025483
3.43 0.0256184 0.0255832
3.425 0.0257192 0.0256839
3.42 0.0258206 0.0257851
3.415 0.0259225 0.0258869
3.41 0.0260249 0.0259892
3.405 0.0261279 0.026092
3.4 0.0262314 0.0261953
3.395 0.0263353 0.0262992
3.39 0.0264398 0.0264035
3.385 0.0265448 0.0265083
3.38 0.0266503 0.0266137
3.375 0.0267563 0.0267196
3.37 0.026863 0.0268261
3.365 0.0269701 0.0269331
3.36 0.0270779 0.0270407
3.355 0.0271862 0.0271489
3.35 0.0272951 0.0272576
3.345 0.0274046 0.0273669
3.34 0.0275146 0.0274768
3.335 0.0276251 0.0275871
3.33 0.0277361 0.027698
3.325 0.0278478 0.0278095
3.32 0.02796 0.0279215
3.315 0.0280727 0.0280342
3.31 0.0281861 0.0281474
3.305 0.0283001 0.0282612
3.3 0.0284147 0.0283757
3.295 0.02853 0.0284908
3.29 0.0286458 0.0286065
3.285 0.0287623 0.0287227
3.28 0.0288793 0.0288396
3.275 0.0289968 0.028957
3.27 0.029115 0.029075
3.265 0.0292338 0.0291936
3.26 0.0293532 0.0293128
3.255 0.0294732 0.0294327
3.25 0.0295939 0.0295532
3.245 0.0297152 0.0296744
3.24 0.0298372 0.0297962
3.235 0.0299599 0.0299188
3.23 0.0300833 0.0300419
3.225 0.0302072 0.0301657
3.22 0.0303318 0.0302901
3.215 0.0304569 0.0304151
3.21 0.0305827 0.0305407
3.205 0.0307092 0.030667
3.2 0.0308364 0.030794
3.195 0.0309642 0.0309216
3.19 0.0310927 0.03105
3.185 0.031222 0.031179
3.18 0.0313519 0.0313088
3.175 0.0314827 0.0314394
3.17 0.031614 0.0315706
3.165 0.0317461 0.0317024
3.16 0.0318787 0.0318349
3.155 0.0320121 0.0319681
3.15 0.0321462 0.032102
3.145 0.0322809 0.0322365
3.14 0.0324164 0.0323719
3.135 0.0325527 0.0325079
3.13 0.0326897 0.0326447
3.125 0.0328274 0.0327823
3.12 0.032966 0.0329206
3.115 0.0331053 0.0330598
3.11 0.0332454 0.0331996
3.105 0.0333861 0.0333402
3.1 0.0335276 0.0334814
3.095 0.0336698 0.0336234
3.09 0.0338127 0.0337662
3.085 0.0339564 0.0339097
3.08 0.0341009 0.034054
3.075 0.0342462 0.0341991
3.07 0.0343923 0.034345
3.065 0.0345393 0.0344918
3.06 0.0346871 0.0346393
3.055 0.0348357 0.0347878
3.05 0.0349851 0.034937
3.045 0.0351353 0.0350869
3.04 0.0352862 0.0352376
3.035 0.0354379 0.0353891
3.03 0.0355904 0.0355414
3.025 0.0357438 0.0356946
3.02 0.035898 0.0358486
3.015 0.0360531 0.0360034
3.01 0.036209 0.0361592
3.005 0.0363659 0.0363158
3 0.0365237 0.0364734
2.995 0.0366824 0.0366319
2.99 0.0368418 0.0367911
2.985 0.0370021 0.0369512
2.98 0.0371633 0.0371121
2.975 0.0373252 0.0372739
2.97 0.0374881 0.0374365
2.965 0.0376519 0.0376
2.96 0.0378166 0.0377645
2.955 0.0379822 0.0379299
2.95 0.0381488 0.0380962
2.945 0.0383163 0.0382636
2.94 0.0384849 0.0384319
2.935 0.0386544 0.0386012
2.93 0.0388248 0.0387713
2.925 0.038996 0.0389423
2.92 0.0391682 0.0391142
2.915 0.0393413 0.0392871
2.91 0.0395153 0.0394609
2.905 0.0396903 0.0396356
2.9 0.0398663 0.0398114
2.895 0.0400433 0.0399882
2.89 0.0402214 0.040166
2.885 0.0404005 0.0403448
2.88 0.0405807 0.0405248
2.875 0.0407619 0.0407057
2.87 0.040944 0.0408876
2.865 0.0411271 0.0410704
2.86 0.0413112 0.0412542
2.855 0.0414962 0.041439
2.85 0.0416823 0.0416249
2.845 0.0418695 0.0418118
2.84 0.0420577 0.0419997
2.835 0.042247 0.0421888
2.83 0.0424375 0.0423789
2.825 0.042629 0.0425702
2.82 0.0428218 0.0427628
2.815 0.0430156 0.0429563
2.81 0.0432105 0.0431509
2.805 0.0434064 0.0433465
2.8 0.0436033 0.0435431
2.795 0.0438013 0.0437409
2.79 0.0440004 0.0439397
2.785 0.0442007 0.0441397
2.78 0.0444021 0.0443408
2.775 0.0446047 0.0445432
2.77 0.0448085 0.0447467
2.765 0.0450135 0.0449514
2.76 0.0452199 0.0451575
2.755 0.0454274 0.0453647
2.75 0.045636 0.045573
2.745 0.0458456 0.0457824
2.74 0.0460565 0.0459929
2.735 0.0462685 0.0462046
2.73 0.0464817 0.0464175
2.725 0.0466961 0.0466317
2.72 0.0469118 0.046847
2.715 0.0471288 0.0470637
2.71 0.047347 0.0472816
2.705 0.0475666 0.0475009
2.7 0.0477876 0.0477216
2.695 0.0480099 0.0479436
2.69 0.0482333 0.0481667
2.685 0.0484579 0.048391
2.68 0.0486838 0.0486165
2.675 0.0489109 0.0488433
2.67 0.0491393 0.0490714
2.665 0.049369 0.0493009
2.66 0.0496001 0.0495316
2.655 0.0498326 0.0497638
2.65 0.0500665 0.0499973
2.645 0.0503018 0.0502323
2.64 0.0505386 0.0504688
2.635 0.0507768 0.0507067
2.63 0.0510163 0.0509458
2.625 0.0512571 0.0511863
2.62 0.0514992 0.051428
2.615 0.0517427 0.0516712
2.61 0.0519875 0.0519157
2.605 0.0522338 0.0521616
2.6 0.0524816 0.052409
2.595 0.0527308 0.0526579
2.59 0.0529816 0.0529083
2.585 0.0532339 0.0531603
2.58 0.0534877 0.0534138
2.575 0.0537432 0.0536689
2.57 0.0540001 0.0539254
2.565 0.0542583 0.0541833
2.56 0.054518 0.0544426
2.555 0.0547791 0.0547034
2.55 0.0550418 0.0549656
2.545 0.055306 0.0552294
2.54 0.0555717 0.0554948
2.535 0.055839 0.0557618
2.53 0.056108 0.0560304
2.525 0.0563787 0.0563006
2.52 0.056651 0.0565726
2.515 0.0569252 0.0568464
2.51 0.0572008 0.0571216
2.505 0.0574779 0.0573984
2.5 0.0577566 0.0576766
2.495 0.0580368 0.0579565
2.49 0.0583186 0.0582379
2.485 0.0586022 0.058521
2.48 0.0588873 0.0588058
2.475 0.0591743 0.0590923
2.47 0.0594629 0.0593806
2.465 0.0597534 0.0596706
2.46 0.0600457 0.0599625
2.455 0.06034 0.0602564
2.45 0.0606359 0.0605519
2.445 0.0609334 0.060849
2.44 0.0612326 0.0611478
2.435 0.0615335 0.0614482
2.43 0.0618361 0.0617503
2.425 0.0621404 0.0620543
2.42 0.0624466 0.0623601
2.415 0.0627547 0.0626677
2.41 0.0630646 0.0629771
2.405 0.0633764 0.0632885
2.4 0.0636902 0.0636019
2.395 0.064006 0.0639173
2.39 0.0643239 0.0642347
2.385 0.0646435 0.0645538
2.38 0.0649648 0.0648747
2.375 0.065288 0.0651974
2.37 0.065613 0.065522
2.365 0.0659399 0.0658484
2.36 0.0662687 0.0661768
2.355 0.0665996 0.0665071
2.35 0.0669324 0.0668395
2.345 0.0672673 0.0671739
2.34 0.0676043 0.0675105
2.335 0.0679434 0.0678491
2.33 0.068285 0.0681902
2.325 0.0686284 0.0685331
2.32 0.0689737 0.0688779
2.315 0.0693209 0.0692246
2.31 0.0696701 0.0695733
2.305 0.0700212 0.069924
2.3 0.0703745 0.0702768
2.295 0.0707299 0.0706317
2.29 0.0710875 0.0709887
2.285 0.0714472 0.0713479
2.28 0.0718092 0.0717094
2.275 0.0721735 0.0720732
2.27 0.0725401 0.0724393
2.265 0.0729092 0.0728078
2.26 0.0732803 0.0731784
2.255 0.0736535 0.073551
2.25 0.0740287 0.0739257
2.245 0.0744061 0.0743026
2.24 0.0747857 0.0746816
2.235 0.0751675 0.0750629
2.23 0.0755517 0.0754466
2.225 0.0759382 0.0758325
2.22 0.076327 0.0762208
2.215 0.0767183 0.0766115
2.21 0.0771121 0.0770048
2.205 0.0775086 0.0774006
2.2 0.0779075 0.077799
2.195 0.0783086 0.0781995
2.19 0.0787119 0.0786022
2.185 0.0791174 0.0790072
2.18 0.0795253 0.0794145
2.175 0.0799356 0.0798242
2.17 0.0803484 0.0802364
2.165 0.0807636 0.080651
2.16 0.0811813 0.0810682
2.155 0.0816016 0.0814879
2.15 0.0820246 0.0819102
2.145 0.0824503 0.0823353
2.14 0.0828788 0.0827632
2.135 0.08331 0.0831937
2.13 0.0837434 0.0836266
2.125 0.0841793 0.0840618
2.12 0.0846176 0.0844995
2.115 0.0850584 0.0849397
2.11 0.0855018 0.0853824
2.105 0.0859478 0.0858278
2.1 0.0863966 0.0862759
2.095 0.0868479 0.0867267
2.09 0.0873021 0.0871802
2.085 0.0877591 0.0876365
2.08 0.088219 0.0880958
2.075 0.0886821 0.0885582
2.07 0.0891479 0.0890233
2.065 0.0896162 0.0894909
2.06 0.0900871 0.0899611
2.055 0.0905606 0.090434
2.05 0.0910368 0.0909095
2.045 0.0915158 0.0913877
2.04 0.0919976 0.0918689
2.035 0.0924822 0.0923528
2.03 0.0929697 0.0928396
2.025 0.0934602 0.0933293
2.02 0.0939537 0.0938221
2.015 0.0944503 0.094318
2.01 0.0949502 0.0948172
2.005 0.0954532 0.0953195
2 0.0959588 0.0958244
1.995 0.0964673 0.0963321
1.99 0.0969785 0.0968426
1.985 0.0974925 0.0973559
1.98 0.0980095 0.0978721
1.975 0.0985295 0.0983914
1.97 0.0990525 0.0989136
1.965 0.0995786 0.0994389
1.96 0.100108 0.0999673
1.955 0.10064 0.100499
1.95 0.101176 0.101034
1.945 0.101715 0.101572
1.94 0.102257 0.102114
1.935 0.102803 0.102659
1.93 0.103351 0.103206
1.925 0.103903 0.103757
1.92 0.104457 0.10431
1.915 0.105014 0.104867
1.91 0.105575 0.105427
1.905 0.106139 0.105989
1.9 0.106706 0.106556
1.895 0.107276 0.107125
1.89 0.107849 0.107698
1.885 0.108426 0.108274
1.88 0.109007 0.108853
1.875 0.109591 0.109436
1.87 0.110178 0.110023
1.865 0.110769 0.110613
1.86 0.111363 0.111206
1.855 0.11196 0.111802
1.85 0.11256 0.112401
1.845 0.113163 0.113003
1.84 0.113769 0.113609
1.835 0.114379 0.114218
1.83 0.114992 0.11483
1.825 0.115609 0.115446
1.82 0.116229 0.116065
1.815 0.116853 0.116688
1.81 0.11748 0.117314
1.805 0.118111 0.117944
1.8 0.118746 0.118578
1.795 0.119384 0.119215
1.79 0.120025 0.119855
1.785 0.120669 0.120499
1.78 0.121317 0.121145
1.775 0.121968 0.121795
1.77 0.122622 0.122449
1.765 0.12328 0.123106
1.76 0.123941 0.123766
1.755 0.124606 0.124429
1.75 0.125274 0.125097
1.745 0.125946 0.125767
1.74 0.126622 0.126442
1.735 0.127301 0.12712
1.73 0.127984 0.127803
1.725 0.128671 0.128488
1.72 0.129361 0.129177
1.715 0.130054 0.129869
1.71 0.13075 0.130564
1.705 0.131449 0.131263
1.7 0.132152 0.131964
1.695 0.132859 0.13267
1.69 0.133568 0.133378
1.685 0.134281 0.13409
1.68 0.134998 0.134806
1.675 0.135718 0.135525
1.67 0.136442 0.136247
1.665 0.137169 0.136974
1.66 0.137901 0.137704
1.655 0.138636 0.138438
1.65 0.139373 0.139175
1.645 0.140114 0.139915
1.64 0.140859 0.140658
1.635 0.141606 0.141404
1.63 0.142356 0.142153
1.625 0.14311 0.142906
1.62 0.143867 0.143661
1.615 0.144627 0.14442
1.61 0.14539 0.145182
1.605 0.146156 0.145947
1.6 0.146926 0.146716
1.595 0.147699 0.147487
1.59 0.148475 0.148262
1.585 0.149255 0.149041
1.58 0.150038 0.149823
1.575 0.150824 0.150608
1.57 0.151612 0.151395
1.565 0.152404 0.152185
1.56 0.153198 0.152978
1.555 0.153994 0.153773
1.55 0.154793 0.154571
1.545 0.155595 0.155371
1.54 0.156399 0.156174
1.535 0.157206 0.15698
1.53 0.158016 0.157788
1.525 0.158828 0.158599
1.52 0.159642 0.159412
1.515 0.160459 0.160228
1.51 0.161279 0.161046
1.505 0.162102 0.161868
1.5 0.162926 0.162691
1.495 0.163753 0.163516
1.49 0.164581 0.164343
1.485 0.165411 0.165171
1.48 0.166242 0.166002
1.475 0.167075 0.166833
1.47 0.16791 0.167666
1.465 0.168745 0.168501
1.46 0.169583 0.169337
1.455 0.170421 0.170173
1.45 0.17126 0.171011
1.445 0.172101 0.171851
1.44 0.172942 0.172691
1.435 0.173784 0.173531
1.43 0.174627 0.174373
1.425 0.175471 0.175216
1.42 0.176316 0.176059
1.415 0.177161 0.176902
1.41 0.178005 0.177746
1.405 0.178849 0.178588
1.4 0.179693 0.17943
1.395 0.180536 0.180272
1.39 0.181378 0.181112
1.385 0.182219 0.181952
1.38 0.183058 0.18279
1.375 0.183896 0.183627
1.37 0.184733 0.184462
1.365 0.185567 0.185295
1.36 0.1864 0.186126
1.355 0.187231 0.186955
1.35 0.188058 0.187782
1.345 0.188884 0.188605
1.34 0.189706 0.189426
1.335 0.190525 0.190244
1.33 0.191341 0.191058
1.325 0.192152 0.191868
1.32 0.192959 0.192674
1.315 0.193761 0.193475
1.31 0.194558 0.19427
1.305 0.195349 0.19506
1.3 0.196135 0.195844
1.295 0.196914 0.196621
1.29 0.197686 0.197392
1.285 0.198452 0.198156
1.28 0.19921 0.198913
1.275 0.19996 0.199662
1.27 0.200702 0.200402
1.265 0.201435 0.201134
1.26 0.202158 0.201856
1.255 0.202873 0.202569
1.25 0.203576 0.203271
1.245 0.204269 0.203963
1.24 0.204951 0.204644
1.235 0.205621 0.205313
1.23 0.206279 0.205969
1.225 0.206923 0.206612
1.22 0.207553 0.207241
1.215 0.208169 0.207855
1.21 0.208769 0.208454
1.205 0.209353 0.209037
1.2 0.209921 0.209603
1.195 0.210472 0.210153
1.19 0.211004 0.210684
1.185 0.211517 0.211196
1.18 0.212011 0.211689
1.175 0.212485 0.212161
1.17 0.212937 0.212612
1.165 0.213367 0.213041
1.16 0.213774 0.213447
1.155 0.214157 0.213829
1.15 0.214515 0.214186
1.145 0.214848 0.214518
1.14 0.215154 0.214823
1.135 0.215433 0.215101
1.13 0.215683 0.21535
1.125 0.215904 0.21557
1.12 0.216093 0.215759
1.115 0.216251 0.215915
1.11 0.216375 0.216039
1.105 0.216466 0.216129
1.1 0.216521 0.216184
1.095 0.21654 0.216202
1.09 0.216522 0.216183
1.085 0.216465 0.216125
1.08 0.216368 0.216028
1.075 0.21623 0.215889
1.07 0.21605 0.215709
1.065 0.215827 0.215485
1.06 0.215559 0.215217
1.055 0.215245 0.214903
1.05 0.214884 0.214542
1.045 0.214475 0.214133
1.04 0.214017 0.213675
1.035 0.213508 0.213166
1.03 0.212947 0.212605
1.025 0.212334 0.211992
1.02 0.211666 0.211324
1.015 0.210942 0.210601
1.01 0.210162 0.209821
1.005 0.209325 0.208984
1 0.208428 0.208087
0.995 0.207471 0.207131
0.99 0.206453 0.206113
0.985 0.205372 0.205034
0.98 0.204229 0.203891
0.975 0.203021 0.202684
0.97 0.201748 0.201412
0.965 0.20041 0.200075
0.96 0.199004 0.198671
0.955 0.197532 0.197199
0.95 0.195991 0.19566
0.945 0.194381 0.194052
0.94 0.192703 0.192374
0.935 0.190954 0.190627
0.93 0.189135 0.18881
0.925 0.187246 0.186923
0.92 0.185286 0.184965
0.915 0.183255 0.182936
0.91 0.181153 0.180836
0.905 0.17898 0.178665
0.9 0.176737 0.176424
0.895 0.174422 0.174112
0.89 0.172038 0.17173
0.885 0.169583 0.169278
0.88 0.16706 0.166757
0.875 0.164468 0.164168
0.87 0.161809 0.161512
0.865 0.159083 0.158789
0.86 0.156292 0.156001
0.855 0.153437 0.153148
0.85 0.150518 0.150233
0.845 0.147538 0.147257
0.84 0.144499 0.144221
0.835 0.141401 0.141127
0.83 0.138248 0.137977
0.825 0.13504 0.134773
0.82 0.13178 0.131517
0.815 0.128471 0.128211
0.81 0.125115 0.124859
0.805 0.121714 0.121462
0.8 0.118271 0.118024
0.795 0.11479 0.114546
0.79 0.111272 0.111033
0.785 0.107722 0.107487
0.78 0.104142 0.103911
0.775 0.100535 0.100309
0.77 0.0969062 0.0966845
0.765 0.0932578 0.0930406
0.76 0.0895938 0.0893811
0.755 0.085918 0.0857099
0.75 0.0822342 0.0820307
0.745 0.0785463 0.0783475
0.74 0.0748584 0.0746643
0.735 0.0711746 0.0709852
0.73 0.067499 0.0673143
0.725 0.0638358 0.0636558
0.72 0.0601893 0.060014
0.715 0.0565636 0.0563931
0.71 0.0529632 0.0527974
0.705 0.0493922 0.0492311
0.7 0.0458551 0.0456987
0.695 0.042356 0.0422044
0.69 0.0388994 0.0387523
0.685 0.0354893 0.0353469
0.68 0.03213 0.0319923
0.675 0.0288257 0.0286925
0.67 0.0255804 0.0254517
0.665 0.022398 0.0222739
0.66 0.0192826 0.0191629
0.655 0.0162378 0.0161225
0.65 0.0132673 0.0131564
0.645 0.0103747 0.010268
0.64 0.0075634 0.00746085
0.635 0.00483654 0.00473811
0.63 0.00219726 0.00210286
0.625 -0.000351547 -0.000441989
0.62 -0.00280716 -0.00289374
0.615 -0.00516707 -0.00524987
0.61 -0.00742895 -0.00750807
0.605 -0.00959072 -0.00966625
0.6 -0.0116505 -0.0117225
0.595 -0.0136066 -0.0136753
0.59 -0.0154578 -0.0155231
0.585 -0.0172027 -0.0172649
0.58 -0.0188405 -0.0188997
0.575 -0.0203706 -0.0204268
0.57 -0.0217926 -0.021846
0.565 -0.0231063 -0.023157
0.56 -0.0243119 -0.02436
0.555 -0.0254098 -0.0254553
0.55 -0.0264006 -0.0264438
0.545 -0.0272853 -0.0273263
0.54 -0.0280651 -0.0281039
0.535 -0.0287414 -0.0287783
0.53 -0.029316 -0.029351
0.525 -0.0297909 -0.0298241
0.52 -0.0301682 -0.0301998
0.515 -0.0304505 -0.0304805
0.51 -0.0306405 -0.0306691
0.505 -0.030741 -0.0307683
0.5 -0.0307553 -0.0307814
0.495 -0.0306867 -0.0307117
0.49 -0.0305387 -0.0305628
0.485 -0.0303151 -0.0303383
0.48 -0.0300198 -0.0300423
0.475 -0.0296568 -0.0296786
0.47 -0.0292304 -0.0292516
0.465 -0.0287447 -0.0287655
0.46 -0.0282043 -0.0282247
0.455 -0.0276136 -0.0276336
0.45 -0.0269771 -0.0269969
0.445 -0.0262994 -0.026319
0.44 -0.025585 -0.0256046
0.435 -0.0248387 -0.0248582
0.43 -0.0240649 -0.0240844
0.425 -0.0232682 -0.0232878
0.42 -0.022453 -0.0224727
0.415 -0.0216237 -0.0216435
0.41 -0.0207844 -0.0208044
0.405 -0.0199392 -0.0199594
0.4 -0.0190922 -0.0191126
0.395 -0.0182469 -0.0182676
0.39 -0.0174069 -0.0174279
0.385 -0.0165756 -0.0165968
0.38 -0.0157561 -0.0157775
0.375 -0.014951 -0.0149728
0.37 -0.0141632 -0.0141851
0.365 -0.0133947 -0.013417
0.36 -0.0126477 -0.0126702
0.355 -0.011924 -0.0119467
0.35 -0.011225 -0.0112479
0.345 -0.0105519 -0.0105749
0.34 -0.00990564 -0.00992882
0.335 -0.00928694 -0.00931023
0.33 -0.00869622 -0.00871958
0.325 -0.00813367 -0.00815708
0.32 -0.00759927 -0.0076227
0.315 -0.00709282 -0.00711622
0.31 -0.00661391 -0.00663726
0.305 -0.00616199 -0.00618524
0.3 -0.00573634 -0.00575947
0.295 -0.00533617 -0.00535913
0.29 -0.00496056 -0.00498333
0.285 -0.00460852 -0.00463105
0.28 -0.004279 -0.00430128
0.275 -0.00397093 -0.00399292
0.27 -0.00368321 -0.00370487
0.265 -0.00341472 -0.00343603
0.26 -0.00316436 -0.0031853
0.255 -0.00293105 -0.0029516
0.25 -0.00271375 -0.00273387
0.245 -0.00251142 -0.0025311
0.24 -0.00232311 -0.00234233
0.235 -0.00214787 -0.00216661
0.23 -0.00198482 -0.00200307
0.225 -0.00183315 -0.00185089
0.22 -0.00169205 -0.00170928
0.215 -0.00156082 -0.00157751
0.21 -0.00143875 -0.00145491
0.205 -0.00132522 -0.00134083
0.2 -0.00121964 -0.0012347
0.195 -0.00112146 -0.00113597
0.19 -0.00103017 -0.00104412
0.185 -0.000945305 -0.000958688
0.18 -0.000866424 -0.000879245
0.175 -0.000793128 -0.000805388
0.17 -0.000725045 -0.000736744
0.165 -0.000661829 -0.000672971
0.16 -0.000603162 -0.00061375
0.155 -0.000548748 -0.000558788
0.15 -0.000498315 -0.000507811
0.145 -0.000451608 -0.000460569
0.14 -0.000408392 -0.000416824
0.135 -0.000368447 -0.00037636
0.13 -0.00033157 -0.000338973
0.125 -0.00029757 -0.000304475
0.12 -0.000266269 -0.000272687
0.115 -0.0002375 -0.000243444
0.11 -0.000211108 -0.00021659
0.105 -0.000186944 -0.000191978
0.1 -0.00016487 -0.000169472
0.095 -0.000144754 -0.00014894
0.09 -0.000126472 -0.000130258
0.085 -0.000109905 -0.000113309
0.08 -9.49413e-05 -9.79803e-05
0.075 -8.14727e-05 -8.41658e-05
0.07 -6.93972e-05 -7.17634e-05
0.065 -5.8617e-05 -6.06757e-05
0.06 -4.90387e-05 -5.0809e-05
0.055 -4.05727e-05 -4.20732e-05
0.05 -3.31349e-05 -3.43836e-05
0.045 -2.66455e-05 -2.76605e-05
0.04 -2.10312e-05 -2.18317e-05
0.035 -1.62372e-05 -1.68463e-05
0.03 -1.22886e-05 -1.27385e-05
0.025 -9.36103e-06 -9.70029e-06
0.02 -7.36358e-06 -7.6434e-06
0.015 -4.92569e-06 -5.12656e-06
0.01 -1.01139e-06 -1.05373e-06
0.005 1.17327e-06 1.22246e-06
-1.63468e-13 1.83242e-09 1.90925e-09


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.0Lambda0.5Nc1Classic/GApOneLoop.txt <==
-22.3723 -0.00200292 4.48981e-05
-22.1768 -0.00203848 4.61003e-05
-22.0165 -0.00206835 4.71184e-05
-21.8747 -0.00209533 4.80446e-05
-21.7448 -0.00212049 4.89137e-05
-21.6237 -0.00214438 4.97435e-05
-21.5093 -0.00216731 5.05445e-05
-21.4004 -0.0021895 5.13237e-05
-21.2959 -0.00221109 5.20859e-05
-21.1952 -0.0022322 5.28346e-05
-21.0979 -0.00225291 5.35725e-05
-21.0034 -0.00227328 5.43016e-05
-20.9115 -0.00229336 5.50237e-05
-20.8219 -0.0023132 5.57401e-05
-20.7344 -0.00233283 5.6452e-05
-20.6487 -0.00235227 5.71604e-05
-20.5648 -0.00237156 5.7866e-05
-20.4825 -0.00239072 5.85695e-05
-20.4016 -0.00240977 5.92717e-05
-20.3222 -0.00242871 5.9973e-05
-20.244 -0.00244757 6.06739e-05
-20.1669 -0.00246636 6.13749e-05
-20.091 -0.00248508 6.20763e-05
-20.0162 -0.00250376 6.27785e-05
-19.9423 -0.0025224 6.34818e-05
-19.8694 -0.00254101 6.41866e-05
-19.7974 -0.00255959 6.48931e-05
-19.7262 -0.00257816 6.56015e-05
-19.6558 -0.00259672 6.63121e-05
-19.5862 -0.00261527 6.70252e-05
-19.5173 -0.00263382 6.77409e-05
-19.4491 -0.00265239 6.84594e-05
-19.3816 -0.00267096 6.91809e-05
-19.3147 -0.00268955 6.99056e-05
-19.2484 -0.00270817 7.06337e-05
-19.1828 -0.00272681 7.13653e-05
-19.1177 -0.00274547 7.21006e-05
-19.0531 -0.00276418 7.28397e-05
-18.9891 -0.00278291 7.35829e-05
-18.9255 -0.00280169 7.43301e-05
-18.8625 -0.00282051 7.50816e-05
-18.8 -0.00283938 7.58375e-05
-18.7379 -0.0028583 7.65979e-05
-18.6762 -0.00287727 7.7363e-05
-18.615 -0.00289629 7.81329e-05
-18.5542 -0.00291538 7.89076e-05
-18.4938 -0.00293452 7.96874e-05
-18.4338 -0.00295372 8.04723e-05
-18.3742 -0.00297299 8.12625e-05
-18.3149 -0.00299233 8.2058e-05
-18.256 -0.00301174 8.2859e-05
-18.1975 -0.00303122 8.36656e-05
-18.1393 -0.00305077 8.4478e-05
-18.0815 -0.0030704 8.52961e-05
-18.0239 -0.00309011 8.61202e-05
-17.9667 -0.0031099 8.69503e-05
-17.9098 -0.00312977 8.77866e-05
-17.8532 -0.00314973 8.86291e-05
-17.7969 -0.00316977 8.9478e-05
-17.7408 -0.00318991 9.03334e-05
-17.6851 -0.00321013 9.11953e-05
-17.6296 -0.00323044 9.2064e-05
-17.5744 -0.00325085 9.29395e-05
-17.5195 -0.00327136 9.38219e-05
-17.4648 -0.00329196 9.47113e-05
-17.4104 -0.00331266 9.56078e-05
-17.3562 -0.00333346 9.65116e-05
-17.3022 -0.00335437 9.74228e-05
-17.2485 -0.00337538 9.83414e-05
-17.195 -0.0033965 9.92676e-05
-17.1418 -0.00341773 0.000100202
-17.0887 -0.00343907 0.000101143
-17.0359 -0.00346052 0.000102093
-16.9833 -0.00348208 0.000103051
-16.9309 -0.00350376 0.000104016
-16.8787 -0.00352555 0.00010499
-16.8268 -0.00354747 0.000105973
-16.775 -0.0035695 0.000106964
-16.7234 -0.00359166 0.000107964
-16.672 -0.00361395 0.000108972
-16.6208 -0.00363635 0.000109989
-16.5697 -0.00365889 0.000111015
-16.5189 -0.00368156 0.000112051
-16.4682 -0.00370435 0.000113095
-16.4177 -0.00372728 0.000114149
-16.3674 -0.00375035 0.000115213
-16.3172 -0.00377355 0.000116286
-16.2672 -0.00379689 0.000117369
-16.2174 -0.00382037 0.000118462
-16.1677 -0.00384399 0.000119565
-16.1182 -0.00386775 0.000120678
-16.0689 -0.00389166 0.000121801
-16.0197 -0.00391572 0.000122935
-15.9706 -0.00393993 0.000124079
-15.9217 -0.00396429 0.000125234
-15.873 -0.0039888 0.0001264
-15.8243 -0.00401346 0.000127577
-15.7759 -0.00403829 0.000128765
-15.7276 -0.00406327 0.000129965
-15.6794 -0.00408841 0.000131176
-15.6313 -0.00411371 0.000132398
-15.5834 -0.00413918 0.000133633
-15.5356 -0.00416481 0.000134879
-15.488 -0.00419062 0.000136138
-15.4404 -0.00421659 0.000137408
-15.393 -0.00424273 0.000138691
-15.3458 -0.00426905 0.000139987
-15.2986 -0.00429555 0.000141296
-15.2516 -0.00432222 0.000142617
-15.2047 -0.00434908 0.000143952
-15.1579 -0.00437611 0.0001453
-15.1112 -0.00440334 0.000146661
-15.0647 -0.00443074 0.000148036
-15.0182 -0.00445834 0.000149425
-14.9719 -0.00448613 0.000150828
-14.9257 -0.00451411 0.000152245
-14.8796 -0.00454229 0.000153676
-14.8336 -0.00457067 0.000155122
-14.7877 -0.00459924 0.000156583
-14.7419 -0.00462802 0.000158059
-14.6962 -0.004657 0.00015955
-14.6506 -0.00468619 0.000161057
-14.6052 -0.00471559 0.000162579
-14.5598 -0.0047452 0.000164117
-14.5145 -0.00477503 0.000165671
-14.4693 -0.00480507 0.000167242
-14.4243 -0.00483534 0.000168829
-14.3793 -0.00486582 0.000170432
-14.3344 -0.00489653 0.000172053
-14.2896 -0.00492747 0.000173691
-14.2449 -0.00495863 0.000175346
-14.2003 -0.00499003 0.000177019
-14.1558 -0.00502166 0.00017871
-14.1113 -0.00505353 0.000180419
-14.067 -0.00508564 0.000182146
-14.0227 -0.005118 0.000183892
-13.9786 -0.0051506 0.000185657
-13.9345 -0.00518345 0.000187442
-13.8905 -0.00521655 0.000189245
-13.8466 -0.0052499 0.000191069
-13.8028 -0.00528352 0.000192912
-13.759 -0.00531739 0.000194776
-13.7153 -0.00535153 0.000196661
-13.6718 -0.00538593 0.000198566
-13.6283 -0.0054206 0.000200493
-13.5848 -0.00545555 0.000202441
-13.5415 -0.00549077 0.000204411
-13.4982 -0.00552627 0.000206403
-13.455 -0.00556206 0.000208418
-13.4119 -0.00559813 0.000210455
-13.3689 -0.00563449 0.000212515
-13.3259 -0.00567114 0.000214599
-13.283 -0.00570809 0.000216707
-13.2402 -0.00574534 0.000218839
-13.1974 -0.00578289 0.000220995
-13.1547 -0.00582074 0.000223176
-13.1121 -0.00585891 0.000225382
-13.0696 -0.00589739 0.000227614
-13.0271 -0.00593619 0.000229872
-12.9847 -0.00597532 0.000232156
-12.9424 -0.00601476 0.000234466
-12.9001 -0.00605454 0.000236804
-12.8579 -0.00609465 0.00023917
-12.8158 -0.0061351 0.000241563
-12.7737 -0.00617588 0.000243985
-12.7317 -0.00621702 0.000246435
-12.6898 -0.0062585 0.000248915
-12.6479 -0.00630034 0.000251424
-12.6061 -0.00634254 0.000253964
-12.5643 -0.00638509 0.000256534
-12.5226 -0.00642802 0.000259135
-12.481 -0.00647132 0.000261767
-12.4394 -0.00651499 0.000264432
-12.3979 -0.00655904 0.000267128
-12.3565 -0.00660348 0.000269858
-12.3151 -0.00664831 0.000272622
-12.2738 -0.00669354 0.000275419
-12.2325 -0.00673916 0.000278251
-12.1913 -0.00678519 0.000281118
-12.1501 -0.00683163 0.00028402
-12.109 -0.00687849 0.000286959
-12.068 -0.00692576 0.000289934
-12.027 -0.00697346 0.000292947
-11.986 -0.00702159 0.000295998
-11.9452 -0.00707016 0.000299087
-11.9043 -0.00711917 0.000302215
-11.8636 -0.00716863 0.000305383
-11.8228 -0.00721854 0.000308591
-11.7822 -0.00726891 0.000311841
-11.7415 -0.00731975 0.000315132
-11.701 -0.00737106 0.000318465
-11.6605 -0.00742284 0.000321841
-11.62 -0.00747511 0.000325262
-11.5796 -0.00752787 0.000328726
-11.5392 -0.00758112 0.000332236
-11.4989 -0.00763487 0.000335792
-11.4587 -0.00768914 0.000339394
-11.4184 -0.00774392 0.000343044
-11.3783 -0.00779922 0.000346742
-11.3381 -0.00785505 0.000350489
-11.2981 -0.00791142 0.000354286
-11.2581 -0.00796833 0.000358133
-11.2181 -0.0080258 0.000362032
-11.1781 -0.00808382 0.000365984
-11.1383 -0.0081424 0.000369989
-11.0984 -0.00820156 0.000374048
-11.0586 -0.00826131 0.000378162
-11.0189 -0.00832164 0.000382332
-10.9792 -0.00838256 0.000386559
-10.9395 -0.00844409 0.000390844
-10.8999 -0.00850624 0.000395188
-10.8603 -0.00856901 0.000399592
-10.8208 -0.0086324 0.000404057
-10.7813 -0.00869644 0.000408584
-10.7418 -0.00876112 0.000413174
-10.7024 -0.00882646 0.000417829
-10.6631 -0.00889247 0.000422549
-10.6238 -0.00895915 0.000427336
-10.5845 -0.00902652 0.00043219
-10.5452 -0.00909458 0.000437113
-10.506 -0.00916335 0.000442107
-10.4669 -0.00923283 0.000447172
-10.4278 -0.00930303 0.000452309
-10.3887 -0.00937397 0.000457521
-10.3496 -0.00944565 0.000462808
-10.3106 -0.00951809 0.000468172
-10.2717 -0.0095913 0.000473614
-10.2328 -0.00966528 0.000479135
-10.1939 -0.00974006 0.000484738
-10.155 -0.00981563 0.000490423
-10.1162 -0.00989202 0.000496192
-10.0774 -0.00996923 0.000502046
-10.0387 -0.0100473 0.000507988
-10 -0.0101262 0.000514019
-9.96134 -0.0102059 0.00052014
-9.92271 -0.0102866 0.000526353
-9.88412 -0.0103681 0.00053266
-9.84557 -0.0104505 0.000539063
-9.80704 -0.0105338 0.000545564
-9.76856 -0.0106181 0.000552164
-9.73011 -0.0107033 0.000558865
-9.69169 -0.0107895 0.000565669
-9.65331 -0.0108766 0.000572579
-9.61496 -0.0109647 0.000579596
-9.57664 -0.0110539 0.000586722
-9.53836 -0.011144 0.00059396
-9.50011 -0.0112352 0.000601311
-9.46189 -0.0113274 0.000608779
-9.42371 -0.0114207 0.000616365
-9.38556 -0.011515 0.000624071
-9.34744 -0.0116105 0.0006319
-9.30935 -0.0117071 0.000639855
-9.2713 -0.0118048 0.000647938
-9.23327 -0.0119037 0.000656151
-9.19528 -0.0120037 0.000664498
-9.15732 -0.0121049 0.00067298
-9.11939 -0.0122074 0.000681602
-9.08149 -0.012311 0.000690365
-9.04362 -0.0124159 0.000699272
-9.00578 -0.0125221 0.000708327
-8.96797 -0.0126296 0.000717532
-8.93019 -0.0127384 0.000726891
-8.89244 -0.0128485 0.000736407
-8.85471 -0.0129599 0.000746084
-8.81702 -0.0130728 0.000755923
-8.77936 -0.013187 0.00076593
-8.74172 -0.0133027 0.000776108
-8.70412 -0.0134198 0.00078646
-8.66654 -0.0135384 0.00079699
-8.62899 -0.0136585 0.000807702
-8.59146 -0.0137801 0.000818599
-8.55397 -0.0139033 0.000829687
-8.5165 -0.014028 0.000840969
-8.47906 -0.0141543 0.000852449
-8.44165 -0.0142823 0.000864132
-8.40426 -0.0144119 0.000876022
-8.3669 -0.0145432 0.000888124
-8.32956 -0.0146763 0.000900442
-8.29226 -0.0148111 0.000912982
-8.25497 -0.0149476 0.000925749
-8.21772 -0.015086 0.000938747
-8.18049 -0.0152262 0.000951982
-8.14328 -0.0153683 0.000965459
-8.1061 -0.0155124 0.000979184
-8.06895 -0.0156583 0.000993163
-8.03182 -0.0158063 0.0010074
-7.99471 -0.0159562 0.00102191
-7.95763 -0.0161082 0.00103668
-7.92058 -0.0162624 0.00105174
-7.88355 -0.0164186 0.00106708
-7.84654 -0.016577 0.00108271
-7.80955 -0.0167377 0.00109864
-7.77259 -0.0169006 0.00111487
-7.73566 -0.0170658 0.00113142
-7.69874 -0.0172333 0.00114829
-7.66185 -0.0174032 0.00116549
-7.62498 -0.0175756 0.00118302
-7.58814 -0.0177505 0.0012009
-7.55132 -0.0179278 0.00121914
-7.51452 -0.0181078 0.00123773
-7.47774 -0.0182904 0.0012567
-7.44099 -0.0184757 0.00127605
-7.40425 -0.0186637 0.00129579
-7.36754 -0.0188545 0.00131593
-7.33085 -0.0190481 0.00133648
-7.29418 -0.0192447 0.00135745
-7.25754 -0.0194442 0.00137886
-7.22091 -0.0196468 0.0014007
-7.18431 -0.0198524 0.00142301
-7.14772 -0.0200612 0.00144577
-7.11116 -0.0202732 0.00146902
-7.07462 -0.0204885 0.00149276
-7.0381 -0.0207071 0.00151701
-7.00159 -0.0209292 0.00154178
-6.96511 -0.0211547 0.00156707
-6.92865 -0.0213838 0.00159292
-6.89221 -0.0216166 0.00161933
-6.85579 -0.0218531 0.00164631
-6.81938 -0.0220934 0.00167389
-6.783 -0.0223376 0.00170208
-6.74664 -0.0225858 0.0017309
-6.71029 -0.022838 0.00176036
-6.67397 -0.0230944 0.00179048
-6.63766 -0.023355 0.00182129
-6.60137 -0.02362 0.0018528
-6.5651 -0.0238894 0.00188503
-6.52885 -0.0241633 0.001918
-6.49262 -0.0244419 0.00195174
-6.4564 -0.0247253 0.00198626
-6.42021 -0.0250135 0.00202159
-6.38403 -0.0253066 0.00205776
-6.34786 -0.0256049 0.00209479
-6.31172 -0.0259083 0.0021327
-6.27559 -0.0262171 0.00217152
-6.23949 -0.0265314 0.00221129
-6.20339 -0.0268512 0.00225202
-6.16732 -0.0271768 0.00229375
-6.13126 -0.0275082 0.00233651
-6.09522 -0.0278457 0.00238033
-6.05919 -0.0281893 0.00242524
-6.02319 -0.0285392 0.00247129
-5.9872 -0.0288955 0.0025185
-5.95122 -0.0292585 0.00256691
-5.91526 -0.0296283 0.00261656
-5.87932 -0.0300051 0.0026675
-5.84339 -0.0303889 0.00271976
-5.80748 -0.0307802 0.00277339
-5.77158 -0.0311789 0.00282843
-5.7357 -0.0315854 0.00288494
-5.69984 -0.0319997 0.00294295
-5.66399 -0.0324222 0.00300253
-5.62815 -0.0328531 0.00306372
-5.59233 -0.0332925 0.00312658
-5.55653 -0.0337407 0.00319117
-5.52074 -0.034198 0.00325754
-5.48497 -0.0346645 0.00332577
-5.4492 -0.0351406 0.00339592
-5.41346 -0.0356265 0.00346806
-5.37773 -0.0361224 0.00354225
-5.34201 -0.0366288 0.00361857
-5.30631 -0.0371458 0.00369711
-5.27062 -0.0376738 0.00377794
-5.23494 -0.038213 0.00386115
-5.19928 -0.0387639 0.00394682
-5.16363 -0.0393267 0.00403505
-5.128 -0.0399019 0.00412595
-5.09237 -0.0404897 0.0042196
-5.05677 -0.0410906 0.00431612
-5.02117 -0.0417049 0.00441562
-4.98559 -0.0423331 0.00451821
-4.95002 -0.0429756 0.00462403
-4.91446 -0.0436328 0.00473319
-4.87892 -0.0443053 0.00484584
-4.84339 -0.0449933 0.00496211
-4.80787 -0.0456976 0.00508216
-4.77237 -0.0464186 0.00520614
-4.73687 -0.0471567 0.00533422
-4.70139 -0.0479127 0.00546657
-4.66592 -0.0486871 0.00560338
-4.63046 -0.0494804 0.00574482
-4.59502 -0.0502934 0.00589112
-4.55958 -0.0511267 0.00604247
-4.52416 -0.0519809 0.00619911
-4.48875 -0.0528569 0.00636127
-4.45335 -0.0537553 0.0065292
-4.41797 -0.054677 0.00670317
-4.38259 -0.0556227 0.00688344
-4.34722 -0.0565934 0.00707033
-4.31187 -0.0575899 0.00726413
-4.27653 -0.0586132 0.00746518
-4.24119 -0.0596642 0.00767382
-4.20587 -0.0607441 0.00789042
-4.17056 -0.0618538 0.00811539
-4.13526 -0.0629945 0.00834912
-4.09997 -0.0641674 0.00859206
-4.06469 -0.0653738 0.00884468
-4.02942 -0.0666149 0.00910747
-3.99416 -0.0678921 0.00938097
-3.95891 -0.069207 0.00966573
-3.92367 -0.0705609 0.00996236
-3.88844 -0.0719555 0.0102715
-3.85322 -0.0733924 0.0105938
-3.81801 -0.0748736 0.01093
-3.7828 -0.0764007 0.0112809
-3.74761 -0.0779758 0.0116474
-3.71243 -0.0796009 0.0120302
-3.67726 -0.0812783 0.0124304
-3.64209 -0.0830102 0.0128489
-3.60694 -0.0847991 0.0132869
-3.57179 -0.0866476 0.0137456
-3.53665 -0.0885584 0.0142261
-3.50152 -0.0905344 0.0147299
-3.4664 -0.0925787 0.0152585
-3.43129 -0.0946945 0.0158133
-3.39619 -0.0968853 0.0163961
-3.36109 -0.0991548 0.0170088
-3.32601 -0.101507 0.0176533
-3.29093 -0.103946 0.0183317
-3.25586 -0.106475 0.0190465
-3.2208 -0.109101 0.0198
-3.18574 -0.111828 0.0205952
-3.1507 -0.114661 0.021435
-3.11566 -0.117605 0.0223226
-3.08063 -0.120668 0.0232617
-3.0456 -0.123856 0.024256
-3.01059 -0.127175 0.0253099
-2.97558 -0.130633 0.0264281
-2.94058 -0.134238 0.0276156
-2.90558 -0.137999 0.0288782
-2.87059 -0.141926 0.030222
-2.83561 -0.146027 0.0316539
-2.80064 -0.150315 0.0331814
-2.76567 -0.1548 0.0348131
-2.73071 -0.159496 0.0365581
-2.69576 -0.164416 0.038427
-2.66081 -0.169574 0.0404311
-2.62587 -0.174987 0.0425836
-2.59094 -0.180672 0.0448987
-2.55601 -0.186648 0.0473928
-2.52109 -0.192935 0.0500841
-2.48617 -0.199555 0.0529932
-2.45126 -0.206533 0.0561434
-2.41636 -0.213894 0.059561
-2.38146 -0.221668 0.0632762
-2.34657 -0.229886 0.0673232
-2.31168 -0.238583 0.0717411
-2.2768 -0.247794 0.0765752
-2.24192 -0.257562 0.0818772
-2.20705 -0.26793 0.087707
-2.17219 -0.278947 0.0941344
-2.13733 -0.290665 0.10124
-2.10247 -0.303141 0.10912
-2.06762 -0.316436 0.117884
-2.03278 -0.330616 0.127664
-1.99794 -0.345751 0.138615
-1.9631 -0.361913 0.150922
-1.92827 -0.379177 0.164806
-1.89345 -0.397617 0.180531
-1.85862 -0.417301 0.198416
-1.82381 -0.438287 0.218847
-1.78899 -0.460611 0.24229
-1.75419 -0.484276 0.269314
-1.71938 -0.509221 0.30061
-1.68458 -0.535296 0.337022
-1.64979 -0.562202 0.379569
-1.61499 -0.589417 0.429479
-1.58021 -0.616082 0.488207
-1.54542 -0.640833 0.557426
-1.51064 -0.661571 0.63897
-1.47586 -0.675161 0.734652
-1.44109 -0.677074 0.845893
-1.40632 -0.661076 0.97301
-1.37155 -0.619195 1.11405
-1.33679 -0.542417 1.26321
-1.30203 -0.422724 1.40927
-1.26727 -0.256771 1.53525
-1.23251 -0.050236 1.62114
-1.19776 0.180088 1.65013
-1.16301 0.409569 1.61586
-1.12827 0.613899 1.5256
-1.09352 0.777038 1.39663
-1.05878 0.894065 1.24893
-1.02405 0.968797 1.09908
-0.989309 1.00942 0.957895
-0.954576 1.02492 0.830837
-0.919844 1.02315 0.719652
-0.885115 1.01021 0.623914
-0.850388 0.990529 0.542157
-0.815663 0.967158 0.472556
-0.78094 0.942139 0.413285
-0.746219 0.916797 0.362683
-0.711499 0.891968 0.319308
-0.676781 0.868162 0.281946
-0.642065 0.845669 0.249586
-0.60735 0.82464 0.221393
-0.572637 0.805137 0.19668
-0.537925 0.787162 0.174881
-0.503214 0.770685 0.15553
-0.468504 0.755656 0.138238
-0.433796 0.742017 0.122686
-0.399089 0.729702 0.108604
-0.364382 0.718649 0.0957647
-0.329676 0.708798 0.0839764
-0.294972 0.700093 0.0730748
-0.260267 0.692482 0.0629184
-0.225564 0.685921 0.0533839
-0.190861 0.680369 0.0443628
-0.156158 0.675794 0.0357583
-0.121456 0.672166 0.0274832
-0.0867541 0.669465 0.0194573
-0.0520524 0.667673 0.0116057
-0.0173508 0.66678 0.00385717
0.0173508 0.66678 -0.00385717
0.0520524 0.667673 -0.0116057
0.0867541 0.669465 -0.0194573
0.121456 0.672166 -0.0274832
0.156158 0.675794 -0.0357583
0.190861 0.680369 -0.0443628
0.225564 0.685921 -0.0533839
0.260267 0.692482 -0.0629184
0.294972 0.700093 -0.0730748
0.329676 0.708798 -0.0839764
0.364382 0.718649 -0.0957647
0.399089 0.729702 -0.108604
0.433796 0.742017 -0.122686
0.468504 0.755656 -0.138238
0.503214 0.770685 -0.15553
0.537925 0.787162 -0.174881
0.572637 0.805137 -0.19668
0.60735 0.82464 -0.221393
0.642065 0.845669 -0.249586
0.676781 0.868162 -0.281946
0.711499 0.891968 -0.319308
0.746219 0.916797 -0.362683
0.78094 0.942139 -0.413285
0.815663 0.967158 -0.472556
0.850388 0.990529 -0.542157
0.885115 1.01021 -0.623914
0.919844 1.02315 -0.719652
0.954576 1.02492 -0.830837
0.989309 1.00942 -0.957895
1.02405 0.968797 -1.09908
1.05878 0.894065 -1.24893
1.09352 0.777038 -1.39663
1.12827 0.613899 -1.5256
1.16301 0.409569 -1.61586
1.19776 0.180088 -1.65013
1.23251 -0.050236 -1.62114
1.26727 -0.256771 -1.53525
1.30203 -0.422724 -1.40927
1.33679 -0.542417 -1.26321
1.37155 -0.619195 -1.11405
1.40632 -0.661076 -0.97301
1.44109 -0.677074 -0.845893
1.47586 -0.675161 -0.734652
1.51064 -0.661571 -0.63897
1.54542 -0.640833 -0.557426
1.58021 -0.616082 -0.488207
1.61499 -0.589417 -0.429479
1.64979 -0.562202 -0.379569
1.68458 -0.535296 -0.337022
1.71938 -0.509221 -0.30061
1.75419 -0.484276 -0.269314
1.78899 -0.460611 -0.24229
1.82381 -0.438287 -0.218847
1.85862 -0.417301 -0.198416
1.89345 -0.397617 -0.180531
1.92827 -0.379177 -0.164806
1.9631 -0.361913 -0.150922
1.99794 -0.345751 -0.138615
2.03278 -0.330616 -0.127664
2.06762 -0.316436 -0.117884
2.10247 -0.303141 -0.10912
2.13733 -0.290665 -0.10124
2.17219 -0.278947 -0.0941344
2.20705 -0.26793 -0.087707
2.24192 -0.257562 -0.0818772
2.2768 -0.247794 -0.0765752
2.31168 -0.238583 -0.0717411
2.34657 -0.229886 -0.0673232
2.38146 -0.221668 -0.0632762
2.41636 -0.213894 -0.059561
2.45126 -0.206533 -0.0561434
2.48617 -0.199555 -0.0529932
2.52109 -0.192935 -0.0500841
2.55601 -0.186648 -0.0473928
2.59094 -0.180672 -0.0448987
2.62587 -0.174987 -0.0425836
2.66081 -0.169574 -0.0404311
2.69576 -0.164416 -0.038427
2.73071 -0.159496 -0.0365581
2.76567 -0.1548 -0.0348131
2.80064 -0.150315 -0.0331814
2.83561 -0.146027 -0.0316539
2.87059 -0.141926 -0.030222
2.90558 -0.137999 -0.0288782
2.94058 -0.134238 -0.0276156
2.97558 -0.130633 -0.0264281
3.01059 -0.127175 -0.0253099
3.0456 -0.123856 -0.024256
3.08063 -0.120668 -0.0232617
3.11566 -0.117605 -0.0223226
3.1507 -0.114661 -0.021435
3.18574 -0.111828 -0.0205952
3.2208 -0.109101 -0.0198
3.25586 -0.106475 -0.0190465
3.29093 -0.103946 -0.0183317
3.32601 -0.101507 -0.0176533
3.36109 -0.0991548 -0.0170088
3.39619 -0.0968853 -0.0163961
3.43129 -0.0946945 -0.0158133
3.4664 -0.0925787 -0.0152585
3.50152 -0.0905344 -0.0147299
3.53665 -0.0885584 -0.0142261
3.57179 -0.0866476 -0.0137456
3.60694 -0.0847991 -0.0132869
3.64209 -0.0830102 -0.0128489
3.67726 -0.0812783 -0.0124304
3.71243 -0.0796009 -0.0120302
3.74761 -0.0779758 -0.0116474
3.7828 -0.0764007 -0.0112809
3.81801 -0.0748736 -0.01093
3.85322 -0.0733924 -0.0105938
3.88844 -0.0719555 -0.0102715
3.92367 -0.0705609 -0.00996236
3.95891 -0.069207 -0.00966573
3.99416 -0.0678921 -0.00938097
4.02942 -0.0666149 -0.00910747
4.06469 -0.0653738 -0.00884468
4.09997 -0.0641674 -0.00859206
4.13526 -0.0629945 -0.00834912
4.17056 -0.0618538 -0.00811539
4.20587 -0.0607441 -0.00789042
4.24119 -0.0596642 -0.00767382
4.27653 -0.0586132 -0.00746518
4.31187 -0.0575899 -0.00726413
4.34722 -0.0565934 -0.00707033
4.38259 -0.0556227 -0.00688344
4.41797 -0.054677 -0.00670317
4.45335 -0.0537553 -0.0065292
4.48875 -0.0528569 -0.00636127
4.52416 -0.0519809 -0.00619911
4.55958 -0.0511267 -0.00604247
4.59502 -0.0502934 -0.00589112
4.63046 -0.0494804 -0.00574482
4.66592 -0.0486871 -0.00560338
4.70139 -0.0479127 -0.00546657
4.73687 -0.0471567 -0.00533422
4.77237 -0.0464186 -0.00520614
4.80787 -0.0456976 -0.00508216
4.84339 -0.0449933 -0.00496211
4.87892 -0.0443053 -0.00484584
4.91446 -0.0436328 -0.00473319
4.95002 -0.0429756 -0.00462403
4.98559 -0.0423331 -0.00451821
5.02117 -0.0417049 -0.00441562
5.05677 -0.0410906 -0.00431612
5.09237 -0.0404897 -0.0042196
5.128 -0.0399019 -0.00412595
5.16363 -0.0393267 -0.00403505
5.19928 -0.0387639 -0.00394682
5.23494 -0.038213 -0.00386115
5.27062 -0.0376738 -0.00377794
5.30631 -0.0371458 -0.00369711
5.34201 -0.0366288 -0.00361857
5.37773 -0.0361224 -0.00354225
5.41346 -0.0356265 -0.00346806
5.4492 -0.0351406 -0.00339592
5.48497 -0.0346645 -0.00332577
5.52074 -0.034198 -0.00325754
5.55653 -0.0337407 -0.00319117
5.59233 -0.0332925 -0.00312658
5.62815 -0.0328531 -0.00306372
5.66399 -0.0324222 -0.00300253
5.69984 -0.0319997 -0.00294295
5.7357 -0.0315854 -0.00288494
5.77158 -0.0311789 -0.00282843
5.80748 -0.0307802 -0.00277339
5.84339 -0.0303889 -0.00271976
5.87932 -0.0300051 -0.0026675
5.91526 -0.0296283 -0.00261656
5.95122 -0.0292585 -0.00256691
5.9872 -0.0288955 -0.0025185
6.02319 -0.0285392 -0.00247129
6.05919 -0.0281893 -0.00242524
6.09522 -0.0278457 -0.00238033
6.13126 -0.0275082 -0.00233651
6.16732 -0.0271768 -0.00229375
6.20339 -0.0268512 -0.00225202
6.23949 -0.0265314 -0.00221129
6.27559 -0.0262171 -0.00217152
6.31172 -0.0259083 -0.0021327
6.34786 -0.0256049 -0.00209479
6.38403 -0.0253066 -0.00205776
6.42021 -0.0250135 -0.00202159
6.4564 -0.0247253 -0.00198626
6.49262 -0.0244419 -0.00195174
6.52885 -0.0241633 -0.001918
6.5651 -0.0238894 -0.00188503
6.60137 -0.02362 -0.0018528
6.63766 -0.023355 -0.00182129
6.67397 -0.0230944 -0.00179048
6.71029 -0.022838 -0.00176036
6.74664 -0.0225858 -0.0017309
6.783 -0.0223376 -0.00170208
6.81938 -0.0220934 -0.00167389
6.85579 -0.0218531 -0.00164631
6.89221 -0.0216166 -0.00161933
6.92865 -0.0213838 -0.00159292
6.96511 -0.0211547 -0.00156707
7.00159 -0.0209292 -0.00154178
7.0381 -0.0207071 -0.00151701
7.07462 -0.0204885 -0.00149276
7.11116 -0.0202732 -0.00146902
7.14772 -0.0200612 -0.00144577
7.18431 -0.0198524 -0.00142301
7.22091 -0.0196468 -0.0014007
7.25754 -0.0194442 -0.00137886
7.29418 -0.0192447 -0.00135745
7.33085 -0.0190481 -0.00133648
7.36754 -0.0188545 -0.00131593
7.40425 -0.0186637 -0.00129579
7.44099 -0.0184757 -0.00127605
7.47774 -0.0182904 -0.0012567
7.51452 -0.0181078 -0.00123773
7.55132 -0.0179278 -0.00121914
7.58814 -0.0177505 -0.0012009
7.62498 -0.0175756 -0.00118302
7.66185 -0.0174032 -0.00116549
7.69874 -0.0172333 -0.00114829
7.73566 -0.0170658 -0.00113142
7.77259 -0.0169006 -0.00111487
7.80955 -0.0167377 -0.00109864
7.84654 -0.016577 -0.00108271
7.88355 -0.0164186 -0.00106708
7.92058 -0.0162624 -0.00105174
7.95763 -0.0161082 -0.00103668
7.99471 -0.0159562 -0.00102191
8.03182 -0.0158063 -0.0010074
8.06895 -0.0156583 -0.000993163
8.1061 -0.0155124 -0.000979184
8.14328 -0.0153683 -0.000965459
8.18049 -0.0152262 -0.000951982
8.21772 -0.015086 -0.000938747
8.25497 -0.0149476 -0.000925749
8.29226 -0.0148111 -0.000912982
8.32956 -0.0146763 -0.000900442
8.3669 -0.0145432 -0.000888124
8.40426 -0.0144119 -0.000876022
8.44165 -0.0142823 -0.000864132
8.47906 -0.0141543 -0.000852449
8.5165 -0.014028 -0.000840969
8.55397 -0.0139033 -0.000829687
8.59146 -0.0137801 -0.000818599
8.62899 -0.0136585 -0.000807702
8.66654 -0.0135384 -0.00079699
8.70412 -0.0134198 -0.00078646
8.74172 -0.0133027 -0.000776108
8.77936 -0.013187 -0.00076593
8.81702 -0.0130728 -0.000755923
8.85471 -0.0129599 -0.000746084
8.89244 -0.0128485 -0.000736407
8.93019 -0.0127384 -0.000726891
8.96797 -0.0126296 -0.000717532
9.00578 -0.0125221 -0.000708327
9.04362 -0.0124159 -0.000699272
9.08149 -0.012311 -0.000690365
9.11939 -0.0122074 -0.000681602
9.15732 -0.0121049 -0.00067298
9.19528 -0.0120037 -0.000664498
9.23327 -0.0119037 -0.000656151
9.2713 -0.0118048 -0.000647938
9.30935 -0.0117071 -0.000639855
9.34744 -0.0116105 -0.0006319
9.38556 -0.011515 -0.000624071
9.42371 -0.0114207 -0.000616365
9.46189 -0.0113274 -0.000608779
9.50011 -0.0112352 -0.000601311
9.53836 -0.011144 -0.00059396
9.57664 -0.0110539 -0.000586722
9.61496 -0.0109647 -0.000579596
9.65331 -0.0108766 -0.000572579
9.69169 -0.0107895 -0.000565669
9.73011 -0.0107033 -0.000558865
9.76856 -0.0106181 -0.000552164
9.80704 -0.0105338 -0.000545564
9.84557 -0.0104505 -0.000539063
9.88412 -0.0103681 -0.00053266
9.92271 -0.0102866 -0.000526353
9.96134 -0.0102059 -0.00052014
10 -0.0101262 -0.000514019
10.0387 -0.0100473 -0.000507988
10.0774 -0.00996923 -0.000502046
10.1162 -0.00989202 -0.000496192
10.155 -0.00981563 -0.000490423
10.1939 -0.00974006 -0.000484738
10.2328 -0.00966528 -0.000479135
10.2717 -0.0095913 -0.000473614
10.3106 -0.00951809 -0.000468172
10.3496 -0.00944565 -0.000462808
10.3887 -0.00937397 -0.000457521
10.4278 -0.00930303 -0.000452309
10.4669 -0.00923283 -0.000447172
10.506 -0.00916335 -0.000442107
10.5452 -0.00909458 -0.000437113
10.5845 -0.00902652 -0.00043219
10.6238 -0.00895915 -0.000427336
10.6631 -0.00889247 -0.000422549
10.7024 -0.00882646 -0.000417829
10.7418 -0.00876112 -0.000413174
10.7813 -0.00869644 -0.000408584
10.8208 -0.0086324 -0.000404057
10.8603 -0.00856901 -0.000399592
10.8999 -0.00850624 -0.000395188
10.9395 -0.00844409 -0.000390844
10.9792 -0.00838256 -0.000386559
11.0189 -0.00832164 -0.000382332
11.0586 -0.00826131 -0.000378162
11.0984 -0.00820156 -0.000374048
11.1383 -0.0081424 -0.000369989
11.1781 -0.00808382 -0.000365984
11.2181 -0.0080258 -0.000362032
11.2581 -0.00796833 -0.000358133
11.2981 -0.00791142 -0.000354286
11.3381 -0.00785505 -0.000350489
11.3783 -0.00779922 -0.000346742
11.4184 -0.00774392 -0.000343044
11.4587 -0.00768914 -0.000339394
11.4989 -0.00763487 -0.000335792
11.5392 -0.00758112 -0.000332236
11.5796 -0.00752787 -0.000328726
11.62 -0.00747511 -0.000325262
11.6605 -0.00742284 -0.000321841
11.701 -0.00737106 -0.000318465
11.7415 -0.00731975 -0.000315132
11.7822 -0.00726891 -0.000311841
11.8228 -0.00721854 -0.000308591
11.8636 -0.00716863 -0.000305383
11.9043 -0.00711917 -0.000302215
11.9452 -0.00707016 -0.000299087
11.986 -0.00702159 -0.000295998
12.027 -0.00697346 -0.000292947
12.068 -0.00692576 -0.000289934
12.109 -0.00687849 -0.000286959
12.1501 -0.00683163 -0.00028402
12.1913 -0.00678519 -0.000281118
12.2325 -0.00673916 -0.000278251
12.2738 -0.00669354 -0.000275419
12.3151 -0.00664831 -0.000272622
12.3565 -0.00660348 -0.000269858
12.3979 -0.00655904 -0.000267128
12.4394 -0.00651499 -0.000264432
12.481 -0.00647132 -0.000261767
12.5226 -0.00642802 -0.000259135
12.5643 -0.00638509 -0.000256534
12.6061 -0.00634254 -0.000253964
12.6479 -0.00630034 -0.000251424
12.6898 -0.0062585 -0.000248915
12.7317 -0.00621702 -0.000246435
12.7737 -0.00617588 -0.000243985
12.8158 -0.0061351 -0.000241563
12.8579 -0.00609465 -0.00023917
12.9001 -0.00605454 -0.000236804
12.9424 -0.00601476 -0.000234466
12.9847 -0.00597532 -0.000232156
13.0271 -0.00593619 -0.000229872
13.0696 -0.00589739 -0.000227614
13.1121 -0.00585891 -0.000225382
13.1547 -0.00582074 -0.000223176
13.1974 -0.00578289 -0.000220995
13.2402 -0.00574534 -0.000218839
13.283 -0.00570809 -0.000216707
13.3259 -0.00567114 -0.000214599
13.3689 -0.00563449 -0.000212515
13.4119 -0.00559813 -0.000210455
13.455 -0.00556206 -0.000208418
13.4982 -0.00552627 -0.000206403
13.5415 -0.00549077 -0.000204411
13.5848 -0.00545555 -0.000202441
13.6283 -0.0054206 -0.000200493
13.6718 -0.00538593 -0.000198566
13.7153 -0.00535153 -0.000196661
13.759 -0.00531739 -0.000194776
13.8028 -0.00528352 -0.000192912
13.8466 -0.0052499 -0.000191069
13.8905 -0.00521655 -0.000189245
13.9345 -0.00518345 -0.000187442
13.9786 -0.0051506 -0.000185657
14.0227 -0.005118 -0.000183892
14.067 -0.00508564 -0.000182146
14.1113 -0.00505353 -0.000180419
14.1558 -0.00502166 -0.00017871
14.2003 -0.00499003 -0.000177019
14.2449 -0.00495863 -0.000175346
14.2896 -0.00492747 -0.000173691
14.3344 -0.00489653 -0.000172053
14.3793 -0.00486582 -0.000170432
14.4243 -0.00483534 -0.000168829
14.4693 -0.00480507 -0.000167242
14.5145 -0.00477503 -0.000165671
14.5598 -0.0047452 -0.000164117
14.6052 -0.00471559 -0.000162579
14.6506 -0.00468619 -0.000161057
14.6962 -0.004657 -0.00015955
14.7419 -0.00462802 -0.000158059
14.7877 -0.00459924 -0.000156583
14.8336 -0.00457067 -0.000155122
14.8796 -0.00454229 -0.000153676
14.9257 -0.00451411 -0.000152245
14.9719 -0.00448613 -0.000150828
15.0182 -0.00445834 -0.000149425
15.0647 -0.00443074 -0.000148036
15.1112 -0.00440334 -0.000146661
15.1579 -0.00437611 -0.0001453
15.2047 -0.00434908 -0.000143952
15.2516 -0.00432222 -0.000142617
15.2986 -0.00429555 -0.000141296
15.3458 -0.00426905 -0.000139987
15.393 -0.00424273 -0.000138691
15.4404 -0.00421659 -0.000137408
15.488 -0.00419062 -0.000136138
15.5356 -0.00416481 -0.000134879
15.5834 -0.00413918 -0.000133633
15.6313 -0.00411371 -0.000132398
15.6794 -0.00408841 -0.000131176
15.7276 -0.00406327 -0.000129965
15.7759 -0.00403829 -0.000128765
15.8243 -0.00401346 -0.000127577
15.873 -0.0039888 -0.0001264
15.9217 -0.00396429 -0.000125234
15.9706 -0.00393993 -0.000124079
16.0197 -0.00391572 -0.000122935
16.0689 -0.00389166 -0.000121801
16.1182 -0.00386775 -0.000120678
16.1677 -0.00384399 -0.000119565
16.2174 -0.00382037 -0.000118462
16.2672 -0.00379689 -0.000117369
16.3172 -0.00377355 -0.000116286
16.3674 -0.00375035 -0.000115213
16.4177 -0.00372728 -0.000114149
16.4682 -0.00370435 -0.000113095
16.5189 -0.00368156 -0.000112051
16.5697 -0.00365889 -0.000111015
16.6208 -0.00363635 -0.000109989
16.672 -0.00361395 -0.000108972
16.7234 -0.00359166 -0.000107964
16.775 -0.0035695 -0.000106964
16.8268 -0.00354747 -0.000105973
16.8787 -0.00352555 -0.00010499
16.9309 -0.00350376 -0.000104016
16.9833 -0.00348208 -0.000103051
17.0359 -0.00346052 -0.000102093
17.0887 -0.00343907 -0.000101143
17.1418 -0.00341773 -0.000100202
17.195 -0.0033965 -9.92676e-05
17.2485 -0.00337538 -9.83414e-05
17.3022 -0.00335437 -9.74228e-05
17.3562 -0.00333346 -9.65116e-05
17.4104 -0.00331266 -9.56078e-05
17.4648 -0.00329196 -9.47113e-05
17.5195 -0.00327136 -9.38219e-05
17.5744 -0.00325085 -9.29395e-05
17.6296 -0.00323044 -9.2064e-05
17.6851 -0.00321013 -9.11953e-05
17.7408 -0.00318991 -9.03334e-05
17.7969 -0.00316977 -8.9478e-05
17.8532 -0.00314973 -8.86291e-05
17.9098 -0.00312977 -8.77866e-05
17.9667 -0.0031099 -8.69503e-05
18.0239 -0.00309011 -8.61202e-05
18.0815 -0.0030704 -8.52961e-05
18.1393 -0.00305077 -8.4478e-05
18.1975 -0.00303122 -8.36656e-05
18.256 -0.00301174 -8.2859e-05
18.3149 -0.00299233 -8.2058e-05
18.3742 -0.00297299 -8.12625e-05
18.4338 -0.00295372 -8.04723e-05
18.4938 -0.00293452 -7.96874e-05
18.5542 -0.00291538 -7.89076e-05
18.615 -0.00289629 -7.81329e-05
18.6762 -0.00287727 -7.7363e-05
18.7379 -0.0028583 -7.65979e-05
18.8 -0.00283938 -7.58375e-05
18.8625 -0.00282051 -7.50816e-05
18.9255 -0.00280169 -7.43301e-05
18.9891 -0.00278291 -7.35829e-05
19.0531 -0.00276418 -7.28397e-05
19.1177 -0.00274547 -7.21006e-05
19.1828 -0.00272681 -7.13653e-05
19.2484 -0.00270817 -7.06337e-05
19.3147 -0.00268955 -6.99056e-05
19.3816 -0.00267096 -6.91809e-05
19.4491 -0.00265239 -6.84594e-05
19.5173 -0.00263382 -6.77409e-05
19.5862 -0.00261527 -6.70252e-05
19.6558 -0.00259672 -6.63121e-05
19.7262 -0.00257816 -6.56015e-05
19.7974 -0.00255959 -6.48931e-05
19.8694 -0.00254101 -6.41866e-05
19.9423 -0.0025224 -6.34818e-05
20.0162 -0.00250376 -6.27785e-05
20.091 -0.00248508 -6.20763e-05
20.1669 -0.00246636 -6.13749e-05
20.244 -0.00244757 -6.06739e-05
20.3222 -0.00242871 -5.9973e-05
20.4016 -0.00240977 -5.92717e-05
20.4825 -0.00239072 -5.85695e-05
20.5648 -0.00237156 -5.7866e-05
20.6487 -0.00235227 -5.71604e-05
20.7344 -0.00233283 -5.6452e-05
20.8219 -0.0023132 -5.57401e-05
20.9115 -0.00229336 -5.50237e-05
21.0034 -0.00227328 -5.43016e-05
21.0979 -0.00225291 -5.35725e-05
21.1952 -0.0022322 -5.28346e-05
21.2959 -0.00221109 -5.20859e-05
21.4004 -0.0021895 -5.13237e-05
21.5093 -0.00216731 -5.05445e-05
21.6237 -0.00214438 -4.97435e-05
21.7448 -0.00212049 -4.89137e-05
21.8747 -0.00209533 -4.80446e-05
22.0165 -0.00206835 -4.71184e-05
22.1768 -0.00203848 -4.61003e-05
22.3723 -0.00200292 -4.48981e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.0Lambda0.5Nc1Classic/GApTwoLoop.txt <==
-22.3723 -0.00200192 4.48533e-05
-22.1768 -0.00203744 4.60535e-05
-22.0165 -0.00206728 4.70699e-05
-21.8747 -0.00209424 4.79945e-05
-21.7448 -0.00211937 4.88621e-05
-21.6237 -0.00214323 4.96904e-05
-21.5093 -0.00216614 5.04901e-05
-21.4004 -0.0021883 5.12679e-05
-21.2959 -0.00220988 5.20287e-05
-21.1952 -0.00223096 5.2776e-05
-21.0979 -0.00225165 5.35125e-05
-21.0034 -0.00227199 5.42403e-05
-20.9115 -0.00229205 5.49611e-05
-20.8219 -0.00231187 5.56761e-05
-20.7344 -0.00233147 5.63867e-05
-20.6487 -0.0023509 5.70936e-05
-20.5648 -0.00237017 5.77979e-05
-20.4825 -0.0023893 5.85001e-05
-20.4016 -0.00240832 5.92009e-05
-20.3222 -0.00242724 5.99007e-05
-20.244 -0.00244608 6.06003e-05
-20.1669 -0.00246484 6.12998e-05
-20.091 -0.00248355 6.19998e-05
-20.0162 -0.00250221 6.27006e-05
-19.9423 -0.00252082 6.34025e-05
-19.8694 -0.0025394 6.41057e-05
-19.7974 -0.00255796 6.48108e-05
-19.7262 -0.00257651 6.55177e-05
-19.6558 -0.00259504 6.62268e-05
-19.5862 -0.00261357 6.69383e-05
-19.5173 -0.0026321 6.76525e-05
-19.4491 -0.00265064 6.83694e-05
-19.3816 -0.00266919 6.90894e-05
-19.3147 -0.00268776 6.98125e-05
-19.2484 -0.00270635 7.0539e-05
-19.1828 -0.00272496 7.12689e-05
-19.1177 -0.0027436 7.20026e-05
-19.0531 -0.00276228 7.274e-05
-18.9891 -0.00278099 7.34815e-05
-18.9255 -0.00279974 7.4227e-05
-18.8625 -0.00281854 7.49768e-05
-18.8 -0.00283738 7.57309e-05
-18.7379 -0.00285627 7.64896e-05
-18.6762 -0.00287521 7.72528e-05
-18.615 -0.00289421 7.80209e-05
-18.5542 -0.00291327 7.87937e-05
-18.4938 -0.00293238 7.95717e-05
-18.4338 -0.00295156 8.03547e-05
-18.3742 -0.0029708 8.11429e-05
-18.3149 -0.00299011 8.19365e-05
-18.256 -0.00300949 8.27356e-05
-18.1975 -0.00302894 8.35401e-05
-18.1393 -0.00304846 8.43505e-05
-18.0815 -0.00306806 8.51665e-05
-18.0239 -0.00308774 8.59886e-05
-17.9667 -0.0031075 8.68165e-05
-17.9098 -0.00312734 8.76507e-05
-17.8532 -0.00314727 8.8491e-05
-17.7969 -0.00316728 8.93377e-05
-17.7408 -0.00318738 9.01909e-05
-17.6851 -0.00320757 9.10506e-05
-17.6296 -0.00322785 9.1917e-05
-17.5744 -0.00324823 9.27901e-05
-17.5195 -0.0032687 9.36701e-05
-17.4648 -0.00328927 9.45572e-05
-17.4104 -0.00330994 9.54513e-05
-17.3562 -0.00333071 9.63526e-05
-17.3022 -0.00335158 9.72613e-05
-17.2485 -0.00337256 9.81774e-05
-17.195 -0.00339364 9.9101e-05
-17.1418 -0.00341483 0.000100032
-17.0887 -0.00343614 0.000100971
-17.0359 -0.00345755 0.000101918
-16.9833 -0.00347907 0.000102873
-16.9309 -0.00350072 0.000103836
-16.8787 -0.00352247 0.000104808
-16.8268 -0.00354435 0.000105787
-16.775 -0.00356635 0.000106775
-16.7234 -0.00358847 0.000107772
-16.672 -0.00361071 0.000108778
-16.6208 -0.00363308 0.000109792
-16.5697 -0.00365557 0.000110815
-16.5189 -0.0036782 0.000111847
-16.4682 -0.00370095 0.000112889
-16.4177 -0.00372384 0.00011394
-16.3674 -0.00374686 0.000115
-16.3172 -0.00377002 0.00011607
-16.2672 -0.00379332 0.000117149
-16.2174 -0.00381675 0.000118239
-16.1677 -0.00384033 0.000119338
-16.1182 -0.00386405 0.000120447
-16.0689 -0.00388792 0.000121567
-16.0197 -0.00391193 0.000122697
-15.9706 -0.00393609 0.000123838
-15.9217 -0.0039604 0.000124989
-15.873 -0.00398486 0.000126152
-15.8243 -0.00400948 0.000127325
-15.7759 -0.00403425 0.000128509
-15.7276 -0.00405918 0.000129705
-15.6794 -0.00408427 0.000130911
-15.6313 -0.00410953 0.00013213
-15.5834 -0.00413494 0.00013336
-15.5356 -0.00416052 0.000134602
-15.488 -0.00418627 0.000135856
-15.4404 -0.00421219 0.000137123
-15.393 -0.00423828 0.000138402
-15.3458 -0.00426455 0.000139693
-15.2986 -0.00429099 0.000140997
-15.2516 -0.0043176 0.000142314
-15.2047 -0.0043444 0.000143643
-15.1579 -0.00437138 0.000144987
-15.1112 -0.00439854 0.000146343
-15.0647 -0.00442589 0.000147713
-15.0182 -0.00445343 0.000149097
-14.9719 -0.00448116 0.000150495
-14.9257 -0.00450908 0.000151907
-14.8796 -0.00453719 0.000153333
-14.8336 -0.0045655 0.000154774
-14.7877 -0.00459401 0.000156229
-14.7419 -0.00462273 0.000157699
-14.6962 -0.00465164 0.000159185
-14.6506 -0.00468077 0.000160686
-14.6052 -0.0047101 0.000162202
-14.5598 -0.00473964 0.000163734
-14.5145 -0.0047694 0.000165282
-14.4693 -0.00479937 0.000166847
-14.4243 -0.00482956 0.000168427
-14.3793 -0.00485998 0.000170025
-14.3344 -0.00489061 0.000171639
-14.2896 -0.00492147 0.00017327
-14.2449 -0.00495256 0.000174919
-14.2003 -0.00498388 0.000176585
-14.1558 -0.00501544 0.000178269
-14.1113 -0.00504723 0.000179971
-14.067 -0.00507926 0.000181691
-14.0227 -0.00511153 0.00018343
-13.9786 -0.00514405 0.000185188
-13.9345 -0.00517682 0.000186965
-13.8905 -0.00520984 0.000188761
-13.8466 -0.0052431 0.000190577
-13.8028 -0.00527663 0.000192412
-13.759 -0.00531042 0.000194268
-13.7153 -0.00534446 0.000196145
-13.6718 -0.00537878 0.000198042
-13.6283 -0.00541336 0.00019996
-13.5848 -0.00544821 0.0002019
-13.5415 -0.00548334 0.000203861
-13.4982 -0.00551875 0.000205844
-13.455 -0.00555443 0.00020785
-13.4119 -0.0055904 0.000209878
-13.3689 -0.00562666 0.000211929
-13.3259 -0.00566321 0.000214003
-13.283 -0.00570006 0.000216101
-13.2402 -0.0057372 0.000218223
-13.1974 -0.00577465 0.000220369
-13.1547 -0.0058124 0.00022254
-13.1121 -0.00585046 0.000224736
-13.0696 -0.00588883 0.000226957
-13.0271 -0.00592752 0.000229204
-12.9847 -0.00596653 0.000231477
-12.9424 -0.00600586 0.000233776
-12.9001 -0.00604552 0.000236103
-12.8579 -0.00608551 0.000238457
-12.8158 -0.00612583 0.000240838
-12.7737 -0.0061665 0.000243248
-12.7317 -0.00620751 0.000245686
-12.6898 -0.00624887 0.000248153
-12.6479 -0.00629058 0.00025065
-12.6061 -0.00633264 0.000253177
-12.5643 -0.00637507 0.000255733
-12.5226 -0.00641786 0.000258321
-12.481 -0.00646102 0.00026094
-12.4394 -0.00650456 0.00026359
-12.3979 -0.00654847 0.000266273
-12.3565 -0.00659277 0.000268988
-12.3151 -0.00663745 0.000271737
-12.2738 -0.00668253 0.000274519
-12.2325 -0.006728 0.000277336
-12.1913 -0.00677388 0.000280187
-12.1501 -0.00682017 0.000283074
-12.109 -0.00686687 0.000285996
-12.068 -0.00691398 0.000288955
-12.027 -0.00696152 0.000291951
-11.986 -0.00700949 0.000294985
-11.9452 -0.00705789 0.000298056
-11.9043 -0.00710673 0.000301167
-11.8636 -0.00715602 0.000304317
-11.8228 -0.00720576 0.000307506
-11.7822 -0.00725595 0.000310737
-11.7415 -0.00730661 0.000314009
-11.701 -0.00735773 0.000317322
-11.6605 -0.00740933 0.000320679
-11.62 -0.00746141 0.000324079
-11.5796 -0.00751397 0.000327522
-11.5392 -0.00756703 0.000331011
-11.4989 -0.00762059 0.000334545
-11.4587 -0.00767465 0.000338125
-11.4184 -0.00772922 0.000341753
-11.3783 -0.00778432 0.000345428
-11.3381 -0.00783994 0.000349151
-11.2981 -0.00789609 0.000352924
-11.2581 -0.00795279 0.000356748
-11.2181 -0.00801003 0.000360622
-11.1781 -0.00806782 0.000364548
-11.1383 -0.00812618 0.000368527
-11.0984 -0.0081851 0.000372559
-11.0586 -0.00824461 0.000376646
-11.0189 -0.00830469 0.000380789
-10.9792 -0.00836538 0.000384988
-10.9395 -0.00842666 0.000389244
-10.8999 -0.00848855 0.000393559
-10.8603 -0.00855106 0.000397933
-10.8208 -0.00861419 0.000402368
-10.7813 -0.00867796 0.000406864
-10.7418 -0.00874237 0.000411422
-10.7024 -0.00880743 0.000416044
-10.6631 -0.00887316 0.000420731
-10.6238 -0.00893955 0.000425484
-10.5845 -0.00900663 0.000430304
-10.5452 -0.00907439 0.000435192
-10.506 -0.00914285 0.000440149
-10.4669 -0.00921202 0.000445177
-10.4278 -0.00928191 0.000450277
-10.3887 -0.00935253 0.00045545
-10.3496 -0.00942389 0.000460698
-10.3106 -0.009496 0.000466022
-10.2717 -0.00956887 0.000471423
-10.2328 -0.00964251 0.000476902
-10.1939 -0.00971694 0.000482462
-10.155 -0.00979216 0.000488103
-10.1162 -0.00986818 0.000493827
-10.0774 -0.00994503 0.000499636
-10.0387 -0.0100227 0.000505531
-10 -0.0101012 0.000511513
-9.96134 -0.0101806 0.000517586
-9.92271 -0.0102608 0.000523749
-9.88412 -0.0103419 0.000530005
-9.84557 -0.0104239 0.000536355
-9.80704 -0.0105069 0.000542802
-9.76856 -0.0105907 0.000549347
-9.73011 -0.0106755 0.000555993
-9.69169 -0.0107612 0.00056274
-9.65331 -0.0108479 0.000569591
-9.61496 -0.0109355 0.000576547
-9.57664 -0.0110242 0.000583613
-9.53836 -0.0111138 0.000590787
-9.50011 -0.0112045 0.000598075
-9.46189 -0.0112962 0.000605476
-9.42371 -0.011389 0.000612995
-9.38556 -0.0114829 0.000620632
-9.34744 -0.0115778 0.000628391
-9.30935 -0.0116739 0.000636274
-9.2713 -0.011771 0.000644283
-9.23327 -0.0118693 0.00065242
-9.19528 -0.0119688 0.000660689
-9.15732 -0.0120694 0.000669092
-9.11939 -0.0121713 0.000677633
-9.08149 -0.0122743 0.000686312
-9.04362 -0.0123786 0.000695134
-9.00578 -0.0124842 0.000704101
-8.96797 -0.012591 0.000713217
-8.93019 -0.0126991 0.000722485
-8.89244 -0.0128086 0.000731907
-8.85471 -0.0129194 0.000741486
-8.81702 -0.0130315 0.000751228
-8.77936 -0.0131451 0.000761133
-8.74172 -0.01326 0.000771207
-8.70412 -0.0133764 0.000781452
-8.66654 -0.0134942 0.000791873
-8.62899 -0.0136135 0.000802473
-8.59146 -0.0137343 0.000813256
-8.55397 -0.0138567 0.000824226
-8.5165 -0.0139806 0.000835387
-8.47906 -0.0141061 0.000846743
-8.44165 -0.0142332 0.000858299
-8.40426 -0.014362 0.000870059
-8.3669 -0.0144924 0.000882027
-8.32956 -0.0146245 0.000894208
-8.29226 -0.0147584 0.000906607
-8.25497 -0.014894 0.000919229
-8.21772 -0.0150314 0.000932079
-8.18049 -0.0151706 0.000945161
-8.14328 -0.0153117 0.000958483
-8.1061 -0.0154547 0.000972047
-8.06895 -0.0155996 0.000985861
-8.03182 -0.0157464 0.00099993
-7.99471 -0.0158953 0.00101426
-7.95763 -0.0160461 0.00102886
-7.92058 -0.0161991 0.00104373
-7.88355 -0.0163542 0.00105888
-7.84654 -0.0165114 0.00107432
-7.80955 -0.0166708 0.00109005
-7.77259 -0.0168324 0.00110608
-7.73566 -0.0169963 0.00112242
-7.69874 -0.0171625 0.00113907
-7.66185 -0.017331 0.00115605
-7.62498 -0.017502 0.00117335
-7.58814 -0.0176754 0.001191
-7.55132 -0.0178513 0.00120899
-7.51452 -0.0180298 0.00122734
-7.47774 -0.0182108 0.00124605
-7.44099 -0.0183945 0.00126513
-7.40425 -0.0185809 0.0012846
-7.36754 -0.0187701 0.00130446
-7.33085 -0.0189621 0.00132473
-7.29418 -0.0191569 0.0013454
-7.25754 -0.0193546 0.0013665
-7.22091 -0.0195554 0.00138804
-7.18431 -0.0197591 0.00141002
-7.14772 -0.019966 0.00143246
-7.11116 -0.020176 0.00145536
-7.07462 -0.0203893 0.00147875
-7.0381 -0.0206059 0.00150264
-7.00159 -0.0208258 0.00152703
-6.96511 -0.0210492 0.00155194
-6.92865 -0.0212761 0.00157739
-6.89221 -0.0215066 0.00160339
-6.85579 -0.0217408 0.00162995
-6.81938 -0.0219787 0.0016571
-6.783 -0.0222204 0.00168484
-6.74664 -0.0224661 0.00171319
-6.71029 -0.0227157 0.00174218
-6.67397 -0.0229694 0.00177181
-6.63766 -0.0232273 0.00180211
-6.60137 -0.0234895 0.0018331
-6.5651 -0.023756 0.00186479
-6.52885 -0.024027 0.00189721
-6.49262 -0.0243025 0.00193037
-6.4564 -0.0245828 0.0019643
-6.42021 -0.0248677 0.00199902
-6.38403 -0.0251576 0.00203456
-6.34786 -0.0254525 0.00207093
-6.31172 -0.0257525 0.00210817
-6.27559 -0.0260577 0.0021463
-6.23949 -0.0263683 0.00218535
-6.20339 -0.0266843 0.00222534
-6.16732 -0.027006 0.0022663
-6.13126 -0.0273334 0.00230827
-6.09522 -0.0276667 0.00235127
-6.05919 -0.0280061 0.00239534
-6.02319 -0.0283516 0.00244051
-5.9872 -0.0287035 0.00248682
-5.95122 -0.0290619 0.0025343
-5.91526 -0.0294269 0.00258299
-5.87932 -0.0297988 0.00263293
-5.84339 -0.0301776 0.00268415
-5.80748 -0.0305637 0.00273672
-5.77158 -0.030957 0.00279066
-5.7357 -0.031358 0.00284602
-5.69984 -0.0317667 0.00290285
-5.66399 -0.0321833 0.00296121
-5.62815 -0.0326082 0.00302113
-5.59233 -0.0330414 0.00308269
-5.55653 -0.0334832 0.00314593
-5.52074 -0.0339338 0.00321091
-5.48497 -0.0343935 0.00327769
-5.4492 -0.0348626 0.00334634
-5.41346 -0.0353412 0.00341693
-5.37773 -0.0358297 0.00348952
-5.34201 -0.0363283 0.00356419
-5.30631 -0.0368373 0.00364101
-5.27062 -0.0373571 0.00372007
-5.23494 -0.0378878 0.00380144
-5.19928 -0.0384299 0.00388522
-5.16363 -0.0389837 0.00397149
-5.128 -0.0395495 0.00406036
-5.09237 -0.0401276 0.00415192
-5.05677 -0.0407185 0.00424627
-5.02117 -0.0413225 0.00434353
-4.98559 -0.0419399 0.00444381
-4.95002 -0.0425714 0.00454724
-4.91446 -0.0432171 0.00465394
-4.87892 -0.0438777 0.00476405
-4.84339 -0.0445535 0.00487771
-4.80787 -0.0452451 0.00499506
-4.77237 -0.0459529 0.00511626
-4.73687 -0.0466775 0.00524148
-4.70139 -0.0474194 0.00537088
-4.66592 -0.0481791 0.00550466
-4.63046 -0.0489574 0.00564301
-4.59502 -0.0497547 0.00578612
-4.55958 -0.0505717 0.00593422
-4.52416 -0.0514091 0.00608753
-4.48875 -0.0522675 0.00624629
-4.45335 -0.0531478 0.00641076
-4.41797 -0.0540506 0.00658121
-4.38259 -0.0549768 0.00675793
-4.34722 -0.0559271 0.00694121
-4.31187 -0.0569025 0.00713138
-4.27653 -0.0579038 0.00732879
-4.24119 -0.058932 0.00753381
-4.20587 -0.0599881 0.00774681
-4.17056 -0.061073 0.00796823
-4.13526 -0.0621879 0.00819848
-4.09997 -0.0633339 0.00843807
-4.06469 -0.0645122 0.00868748
-4.02942 -0.065724 0.00894726
-3.99416 -0.0669705 0.00921798
-3.95891 -0.0682532 0.00950027
-3.92367 -0.0695735 0.00979479
-3.88844 -0.0709328 0.0101023
-3.85322 -0.0723326 0.0104234
-3.81801 -0.0737747 0.0107591
-3.7828 -0.0752606 0.0111102
-3.74761 -0.0767922 0.0114776
-3.71243 -0.0783712 0.0118624
-3.67726 -0.0799996 0.0122657
-3.64209 -0.0816795 0.0126886
-3.60694 -0.0834128 0.0131323
-3.57179 -0.0852018 0.0135982
-3.53665 -0.0870488 0.0140878
-3.50152 -0.088956 0.0146025
-3.4664 -0.090926 0.015144
-3.43129 -0.0929612 0.0157139
-3.39619 -0.0950644 0.0163141
-3.36109 -0.0972383 0.0169465
-3.32601 -0.0994857 0.017613
-3.29093 -0.10181 0.0183157
-3.25586 -0.104214 0.0190569
-3.2208 -0.106701 0.0198386
-3.18574 -0.109274 0.0206632
-3.1507 -0.111939 0.0215331
-3.11566 -0.114698 0.0224509
-3.08063 -0.117556 0.023419
-3.0456 -0.120518 0.0244402
-3.01059 -0.12359 0.0255174
-2.97558 -0.126777 0.0266539
-2.94058 -0.130087 0.0278531
-2.90558 -0.133525 0.0291189
-2.87059 -0.1371 0.0304557
-2.83561 -0.140821 0.0318684
-2.80064 -0.144696 0.0333627
-2.76567 -0.148736 0.0349451
-2.73071 -0.152952 0.0366228
-2.69576 -0.157354 0.0384042
-2.66081 -0.161956 0.0402987
-2.62587 -0.16677 0.0423168
-2.59094 -0.171811 0.0444705
-2.55601 -0.177093 0.0467733
-2.52109 -0.182633 0.0492399
-2.48617 -0.188447 0.0518873
-2.45126 -0.194554 0.0547341
-2.41636 -0.200973 0.0578015
-2.38146 -0.207724 0.0611131
-2.34657 -0.214831 0.0646955
-2.31168 -0.222316 0.0685786
-2.2768 -0.230206 0.0727964
-2.24192 -0.238528 0.0773871
-2.20705 -0.24731 0.0823944
-2.17219 -0.256584 0.0878678
-2.13733 -0.266383 0.0938641
-2.10247 -0.276742 0.100448
-2.06762 -0.287696 0.107694
-2.03278 -0.299285 0.115688
-1.99794 -0.311546 0.124529
-1.9631 -0.32452 0.134331
-1.92827 -0.338244 0.145227
-1.89345 -0.352755 0.157371
-1.85862 -0.368085 0.170941
-1.82381 -0.384259 0.186146
-1.78899 -0.401289 0.20323
-1.75419 -0.419173 0.222475
-1.71938 -0.437881 0.24421
-1.68458 -0.457349 0.268818
-1.64979 -0.477462 0.296743
-1.61499 -0.498037 0.328492
-1.58021 -0.518794 0.364646
-1.54542 -0.539325 0.405855
-1.51064 -0.559051 0.452837
-1.47586 -0.577168 0.506352
-1.44109 -0.592578 0.567173
-1.40632 -0.603828 0.63601
-1.37155 -0.609024 0.71341
-1.33679 -0.605787 0.799586
-1.30203 -0.591236 0.894187
-1.26727 -0.56208 0.996009
-1.23251 -0.514845 1.10266
-1.19776 -0.446328 1.21027
-1.16301 -0.354258 1.31338
-1.12827 -0.238143 1.40522
-1.09352 -0.100026 1.47834
-1.05878 0.0551153 1.52592
-1.02405 0.219694 1.54313
-0.989309 0.38461 1.52825
-0.954576 0.540841 1.48309
-0.919844 0.680993 1.41245
-0.885115 0.800257 1.32299
-0.850388 0.896635 1.22181
-0.815663 0.970503 1.1154
-0.78094 1.02389 1.009
-0.746219 1.05972 0.906391
-0.711499 1.08118 0.809982
-0.676781 1.09135 0.721091
-0.642065 1.09297 0.640218
-0.60735 1.08836 0.567311
-0.572637 1.07939 0.501969
-0.537925 1.06753 0.443604
-0.503214 1.05395 0.391533
-0.468504 1.03951 0.345061
-0.433796 1.02486 0.303506
-0.399089 1.01048 0.266237
-0.364382 0.996727 0.232671
-0.329676 0.983838 0.202287
-0.294972 0.971993 0.174614
-0.260267 0.961311 0.149238
-0.225564 0.951874 0.125784
-0.190861 0.943732 0.103925
-0.156158 0.936921 0.0833576
-0.121456 0.931459 0.0638142
-0.0867541 0.927356 0.0450425
-0.0520524 0.924619 0.026813
-0.0173508 0.92325 0.00890189
0.0173508 0.92325 -0.00890189
0.0520524 0.924619 -0.026813
0.0867541 0.927356 -0.0450425
0.121456 0.931459 -0.0638142
0.156158 0.936921 -0.0833576
0.190861 0.943732 -0.103925
0.225564 0.951874 -0.125784
0.260267 0.961311 -0.149238
0.294972 0.971993 -0.174614
0.329676 0.983838 -0.202287
0.364382 0.996727 -0.232671
0.399089 1.01048 -0.266237
0.433796 1.02486 -0.303506
0.468504 1.03951 -0.345061
0.503214 1.05395 -0.391533
0.537925 1.06753 -0.443604
0.572637 1.07939 -0.501969
0.60735 1.08836 -0.567311
0.642065 1.09297 -0.640218
0.676781 1.09135 -0.721091
0.711499 1.08118 -0.809982
0.746219 1.05972 -0.906391
0.78094 1.02389 -1.009
0.815663 0.970503 -1.1154
0.850388 0.896635 -1.22181
0.885115 0.800257 -1.32299
0.919844 0.680993 -1.41245
0.954576 0.540841 -1.48309
0.989309 0.38461 -1.52825
1.02405 0.219694 -1.54313
1.05878 0.0551153 -1.52592
1.09352 -0.100026 -1.47834
1.12827 -0.238143 -1.40522
1.16301 -0.354258 -1.31338
1.19776 -0.446328 -1.21027
1.23251 -0.514845 -1.10266
1.26727 -0.56208 -0.996009
1.30203 -0.591236 -0.894187
1.33679 -0.605787 -0.799586
1.37155 -0.609024 -0.71341
1.40632 -0.603828 -0.63601
1.44109 -0.592578 -0.567173
1.47586 -0.577168 -0.506352
1.51064 -0.559051 -0.452837
1.54542 -0.539325 -0.405855
1.58021 -0.518794 -0.364646
1.61499 -0.498037 -0.328492
1.64979 -0.477462 -0.296743
1.68458 -0.457349 -0.268818
1.71938 -0.437881 -0.24421
1.75419 -0.419173 -0.222475
1.78899 -0.401289 -0.20323
1.82381 -0.384259 -0.186146
1.85862 -0.368085 -0.170941
1.89345 -0.352755 -0.157371
1.92827 -0.338244 -0.145227
1.9631 -0.32452 -0.134331
1.99794 -0.311546 -0.124529
2.03278 -0.299285 -0.115688
2.06762 -0.287696 -0.107694
2.10247 -0.276742 -0.100448
2.13733 -0.266383 -0.0938641
2.17219 -0.256584 -0.0878678
2.20705 -0.24731 -0.0823944
2.24192 -0.238528 -0.0773871
2.2768 -0.230206 -0.0727964
2.31168 -0.222316 -0.0685786
2.34657 -0.214831 -0.0646955
2.38146 -0.207724 -0.0611131
2.41636 -0.200973 -0.0578015
2.45126 -0.194554 -0.0547341
2.48617 -0.188447 -0.0518873
2.52109 -0.182633 -0.0492399
2.55601 -0.177093 -0.0467733
2.59094 -0.171811 -0.0444705
2.62587 -0.16677 -0.0423168
2.66081 -0.161956 -0.0402987
2.69576 -0.157354 -0.0384042
2.73071 -0.152952 -0.0366228
2.76567 -0.148736 -0.0349451
2.80064 -0.144696 -0.0333627
2.83561 -0.140821 -0.0318684
2.87059 -0.1371 -0.0304557
2.90558 -0.133525 -0.0291189
2.94058 -0.130087 -0.0278531
2.97558 -0.126777 -0.0266539
3.01059 -0.12359 -0.0255174
3.0456 -0.120518 -0.0244402
3.08063 -0.117556 -0.023419
3.11566 -0.114698 -0.0224509
3.1507 -0.111939 -0.0215331
3.18574 -0.109274 -0.0206632
3.2208 -0.106701 -0.0198386
3.25586 -0.104214 -0.0190569
3.29093 -0.10181 -0.0183157
3.32601 -0.0994857 -0.017613
3.36109 -0.0972383 -0.0169465
3.39619 -0.0950644 -0.0163141
3.43129 -0.0929612 -0.0157139
3.4664 -0.090926 -0.015144
3.50152 -0.088956 -0.0146025
3.53665 -0.0870488 -0.0140878
3.57179 -0.0852018 -0.0135982
3.60694 -0.0834128 -0.0131323
3.64209 -0.0816795 -0.0126886
3.67726 -0.0799996 -0.0122657
3.71243 -0.0783712 -0.0118624
3.74761 -0.0767922 -0.0114776
3.7828 -0.0752606 -0.0111102
3.81801 -0.0737747 -0.0107591
3.85322 -0.0723326 -0.0104234
3.88844 -0.0709328 -0.0101023
3.92367 -0.0695735 -0.00979479
3.95891 -0.0682532 -0.00950027
3.99416 -0.0669705 -0.00921798
4.02942 -0.065724 -0.00894726
4.06469 -0.0645122 -0.00868748
4.09997 -0.0633339 -0.00843807
4.13526 -0.0621879 -0.00819848
4.17056 -0.061073 -0.00796823
4.20587 -0.0599881 -0.00774681
4.24119 -0.058932 -0.00753381
4.27653 -0.0579038 -0.00732879
4.31187 -0.0569025 -0.00713138
4.34722 -0.0559271 -0.00694121
4.38259 -0.0549768 -0.00675793
4.41797 -0.0540506 -0.00658121
4.45335 -0.0531478 -0.00641076
4.48875 -0.0522675 -0.00624629
4.52416 -0.0514091 -0.00608753
4.55958 -0.0505717 -0.00593422
4.59502 -0.0497547 -0.00578612
4.63046 -0.0489574 -0.00564301
4.66592 -0.0481791 -0.00550466
4.70139 -0.0474194 -0.00537088
4.73687 -0.0466775 -0.00524148
4.77237 -0.0459529 -0.00511626
4.80787 -0.0452451 -0.00499506
4.84339 -0.0445535 -0.00487771
4.87892 -0.0438777 -0.00476405
4.91446 -0.0432171 -0.00465394
4.95002 -0.0425714 -0.00454724
4.98559 -0.0419399 -0.00444381
5.02117 -0.0413225 -0.00434353
5.05677 -0.0407185 -0.00424627
5.09237 -0.0401276 -0.00415192
5.128 -0.0395495 -0.00406036
5.16363 -0.0389837 -0.00397149
5.19928 -0.0384299 -0.00388522
5.23494 -0.0378878 -0.00380144
5.27062 -0.0373571 -0.00372007
5.30631 -0.0368373 -0.00364101
5.34201 -0.0363283 -0.00356419
5.37773 -0.0358297 -0.00348952
5.41346 -0.0353412 -0.00341693
5.4492 -0.0348626 -0.00334634
5.48497 -0.0343935 -0.00327769
5.52074 -0.0339338 -0.00321091
5.55653 -0.0334832 -0.00314593
5.59233 -0.0330414 -0.00308269
5.62815 -0.0326082 -0.00302113
5.66399 -0.0321833 -0.00296121
5.69984 -0.0317667 -0.00290285
5.7357 -0.031358 -0.00284602
5.77158 -0.030957 -0.00279066
5.80748 -0.0305637 -0.00273672
5.84339 -0.0301776 -0.00268415
5.87932 -0.0297988 -0.00263293
5.91526 -0.0294269 -0.00258299
5.95122 -0.0290619 -0.0025343
5.9872 -0.0287035 -0.00248682
6.02319 -0.0283516 -0.00244051
6.05919 -0.0280061 -0.00239534
6.09522 -0.0276667 -0.00235127
6.13126 -0.0273334 -0.00230827
6.16732 -0.027006 -0.0022663
6.20339 -0.0266843 -0.00222534
6.23949 -0.0263683 -0.00218535
6.27559 -0.0260577 -0.0021463
6.31172 -0.0257525 -0.00210817
6.34786 -0.0254525 -0.00207093
6.38403 -0.0251576 -0.00203456
6.42021 -0.0248677 -0.00199902
6.4564 -0.0245828 -0.0019643
6.49262 -0.0243025 -0.00193037
6.52885 -0.024027 -0.00189721
6.5651 -0.023756 -0.00186479
6.60137 -0.0234895 -0.0018331
6.63766 -0.0232273 -0.00180211
6.67397 -0.0229694 -0.00177181
6.71029 -0.0227157 -0.00174218
6.74664 -0.0224661 -0.00171319
6.783 -0.0222204 -0.00168484
6.81938 -0.0219787 -0.0016571
6.85579 -0.0217408 -0.00162995
6.89221 -0.0215066 -0.00160339
6.92865 -0.0212761 -0.00157739
6.96511 -0.0210492 -0.00155194
7.00159 -0.0208258 -0.00152703
7.0381 -0.0206059 -0.00150264
7.07462 -0.0203893 -0.00147875
7.11116 -0.020176 -0.00145536
7.14772 -0.019966 -0.00143246
7.18431 -0.0197591 -0.00141002
7.22091 -0.0195554 -0.00138804
7.25754 -0.0193546 -0.0013665
7.29418 -0.0191569 -0.0013454
7.33085 -0.0189621 -0.00132473
7.36754 -0.0187701 -0.00130446
7.40425 -0.0185809 -0.0012846
7.44099 -0.0183945 -0.00126513
7.47774 -0.0182108 -0.00124605
7.51452 -0.0180298 -0.00122734
7.55132 -0.0178513 -0.00120899
7.58814 -0.0176754 -0.001191
7.62498 -0.017502 -0.00117335
7.66185 -0.017331 -0.00115605
7.69874 -0.0171625 -0.00113907
7.73566 -0.0169963 -0.00112242
7.77259 -0.0168324 -0.00110608
7.80955 -0.0166708 -0.00109005
7.84654 -0.0165114 -0.00107432
7.88355 -0.0163542 -0.00105888
7.92058 -0.0161991 -0.00104373
7.95763 -0.0160461 -0.00102886
7.99471 -0.0158953 -0.00101426
8.03182 -0.0157464 -0.00099993
8.06895 -0.0155996 -0.000985861
8.1061 -0.0154547 -0.000972047
8.14328 -0.0153117 -0.000958483
8.18049 -0.0151706 -0.000945161
8.21772 -0.0150314 -0.000932079
8.25497 -0.014894 -0.000919229
8.29226 -0.0147584 -0.000906607
8.32956 -0.0146245 -0.000894208
8.3669 -0.0144924 -0.000882027
8.40426 -0.014362 -0.000870059
8.44165 -0.0142332 -0.000858299
8.47906 -0.0141061 -0.000846743
8.5165 -0.0139806 -0.000835387
8.55397 -0.0138567 -0.000824226
8.59146 -0.0137343 -0.000813256
8.62899 -0.0136135 -0.000802473
8.66654 -0.0134942 -0.000791873
8.70412 -0.0133764 -0.000781452
8.74172 -0.01326 -0.000771207
8.77936 -0.0131451 -0.000761133
8.81702 -0.0130315 -0.000751228
8.85471 -0.0129194 -0.000741486
8.89244 -0.0128086 -0.000731907
8.93019 -0.0126991 -0.000722485
8.96797 -0.012591 -0.000713217
9.00578 -0.0124842 -0.000704101
9.04362 -0.0123786 -0.000695134
9.08149 -0.0122743 -0.000686312
9.11939 -0.0121713 -0.000677633
9.15732 -0.0120694 -0.000669092
9.19528 -0.0119688 -0.000660689
9.23327 -0.0118693 -0.00065242
9.2713 -0.011771 -0.000644283
9.30935 -0.0116739 -0.000636274
9.34744 -0.0115778 -0.000628391
9.38556 -0.0114829 -0.000620632
9.42371 -0.011389 -0.000612995
9.46189 -0.0112962 -0.000605476
9.50011 -0.0112045 -0.000598075
9.53836 -0.0111138 -0.000590787
9.57664 -0.0110242 -0.000583613
9.61496 -0.0109355 -0.000576547
9.65331 -0.0108479 -0.000569591
9.69169 -0.0107612 -0.00056274
9.73011 -0.0106755 -0.000555993
9.76856 -0.0105907 -0.000549347
9.80704 -0.0105069 -0.000542802
9.84557 -0.0104239 -0.000536355
9.88412 -0.0103419 -0.000530005
9.92271 -0.0102608 -0.000523749
9.96134 -0.0101806 -0.000517586
10 -0.0101012 -0.000511513
10.0387 -0.0100227 -0.000505531
10.0774 -0.00994503 -0.000499636
10.1162 -0.00986818 -0.000493827
10.155 -0.00979216 -0.000488103
10.1939 -0.00971694 -0.000482462
10.2328 -0.00964251 -0.000476902
10.2717 -0.00956887 -0.000471423
10.3106 -0.009496 -0.000466022
10.3496 -0.00942389 -0.000460698
10.3887 -0.00935253 -0.00045545
10.4278 -0.00928191 -0.000450277
10.4669 -0.00921202 -0.000445177
10.506 -0.00914285 -0.000440149
10.5452 -0.00907439 -0.000435192
10.5845 -0.00900663 -0.000430304
10.6238 -0.00893955 -0.000425484
10.6631 -0.00887316 -0.000420731
10.7024 -0.00880743 -0.000416044
10.7418 -0.00874237 -0.000411422
10.7813 -0.00867796 -0.000406864
10.8208 -0.00861419 -0.000402368
10.8603 -0.00855106 -0.000397933
10.8999 -0.00848855 -0.000393559
10.9395 -0.00842666 -0.000389244
10.9792 -0.00836538 -0.000384988
11.0189 -0.00830469 -0.000380789
11.0586 -0.00824461 -0.000376646
11.0984 -0.0081851 -0.000372559
11.1383 -0.00812618 -0.000368527
11.1781 -0.00806782 -0.000364548
11.2181 -0.00801003 -0.000360622
11.2581 -0.00795279 -0.000356748
11.2981 -0.00789609 -0.000352924
11.3381 -0.00783994 -0.000349151
11.3783 -0.00778432 -0.000345428
11.4184 -0.00772922 -0.000341753
11.4587 -0.00767465 -0.000338125
11.4989 -0.00762059 -0.000334545
11.5392 -0.00756703 -0.000331011
11.5796 -0.00751397 -0.000327522
11.62 -0.00746141 -0.000324079
11.6605 -0.00740933 -0.000320679
11.701 -0.00735773 -0.000317322
11.7415 -0.00730661 -0.000314009
11.7822 -0.00725595 -0.000310737
11.8228 -0.00720576 -0.000307506
11.8636 -0.00715602 -0.000304317
11.9043 -0.00710673 -0.000301167
11.9452 -0.00705789 -0.000298056
11.986 -0.00700949 -0.000294985
12.027 -0.00696152 -0.000291951
12.068 -0.00691398 -0.000288955
12.109 -0.00686687 -0.000285996
12.1501 -0.00682017 -0.000283074
12.1913 -0.00677388 -0.000280187
12.2325 -0.006728 -0.000277336
12.2738 -0.00668253 -0.000274519
12.3151 -0.00663745 -0.000271737
12.3565 -0.00659277 -0.000268988
12.3979 -0.00654847 -0.000266273
12.4394 -0.00650456 -0.00026359
12.481 -0.00646102 -0.00026094
12.5226 -0.00641786 -0.000258321
12.5643 -0.00637507 -0.000255733
12.6061 -0.00633264 -0.000253177
12.6479 -0.00629058 -0.00025065
12.6898 -0.00624887 -0.000248153
12.7317 -0.00620751 -0.000245686
12.7737 -0.0061665 -0.000243248
12.8158 -0.00612583 -0.000240838
12.8579 -0.00608551 -0.000238457
12.9001 -0.00604552 -0.000236103
12.9424 -0.00600586 -0.000233776
12.9847 -0.00596653 -0.000231477
13.0271 -0.00592752 -0.000229204
13.0696 -0.00588883 -0.000226957
13.1121 -0.00585046 -0.000224736
13.1547 -0.0058124 -0.00022254
13.1974 -0.00577465 -0.000220369
13.2402 -0.0057372 -0.000218223
13.283 -0.00570006 -0.000216101
13.3259 -0.00566321 -0.000214003
13.3689 -0.00562666 -0.000211929
13.4119 -0.0055904 -0.000209878
13.455 -0.00555443 -0.00020785
13.4982 -0.00551875 -0.000205844
13.5415 -0.00548334 -0.000203861
13.5848 -0.00544821 -0.0002019
13.6283 -0.00541336 -0.00019996
13.6718 -0.00537878 -0.000198042
13.7153 -0.00534446 -0.000196145
13.759 -0.00531042 -0.000194268
13.8028 -0.00527663 -0.000192412
13.8466 -0.0052431 -0.000190577
13.8905 -0.00520984 -0.000188761
13.9345 -0.00517682 -0.000186965
13.9786 -0.00514405 -0.000185188
14.0227 -0.00511153 -0.00018343
14.067 -0.00507926 -0.000181691
14.1113 -0.00504723 -0.000179971
14.1558 -0.00501544 -0.000178269
14.2003 -0.00498388 -0.000176585
14.2449 -0.00495256 -0.000174919
14.2896 -0.00492147 -0.00017327
14.3344 -0.00489061 -0.000171639
14.3793 -0.00485998 -0.000170025
14.4243 -0.00482956 -0.000168427
14.4693 -0.00479937 -0.000166847
14.5145 -0.0047694 -0.000165282
14.5598 -0.00473964 -0.000163734
14.6052 -0.0047101 -0.000162202
14.6506 -0.00468077 -0.000160686
14.6962 -0.00465164 -0.000159185
14.7419 -0.00462273 -0.000157699
14.7877 -0.00459401 -0.000156229
14.8336 -0.0045655 -0.000154774
14.8796 -0.00453719 -0.000153333
14.9257 -0.00450908 -0.000151907
14.9719 -0.00448116 -0.000150495
15.0182 -0.00445343 -0.000149097
15.0647 -0.00442589 -0.000147713
15.1112 -0.00439854 -0.000146343
15.1579 -0.00437138 -0.000144987
15.2047 -0.0043444 -0.000143643
15.2516 -0.0043176 -0.000142314
15.2986 -0.00429099 -0.000140997
15.3458 -0.00426455 -0.000139693
15.393 -0.00423828 -0.000138402
15.4404 -0.00421219 -0.000137123
15.488 -0.00418627 -0.000135856
15.5356 -0.00416052 -0.000134602
15.5834 -0.00413494 -0.00013336
15.6313 -0.00410953 -0.00013213
15.6794 -0.00408427 -0.000130911
15.7276 -0.00405918 -0.000129705
15.7759 -0.00403425 -0.000128509
15.8243 -0.00400948 -0.000127325
15.873 -0.00398486 -0.000126152
15.9217 -0.0039604 -0.000124989
15.9706 -0.00393609 -0.000123838
16.0197 -0.00391193 -0.000122697
16.0689 -0.00388792 -0.000121567
16.1182 -0.00386405 -0.000120447
16.1677 -0.00384033 -0.000119338
16.2174 -0.00381675 -0.000118239
16.2672 -0.00379332 -0.000117149
16.3172 -0.00377002 -0.00011607
16.3674 -0.00374686 -0.000115
16.4177 -0.00372384 -0.00011394
16.4682 -0.00370095 -0.000112889
16.5189 -0.0036782 -0.000111847
16.5697 -0.00365557 -0.000110815
16.6208 -0.00363308 -0.000109792
16.672 -0.00361071 -0.000108778
16.7234 -0.00358847 -0.000107772
16.775 -0.00356635 -0.000106775
16.8268 -0.00354435 -0.000105787
16.8787 -0.00352247 -0.000104808
16.9309 -0.00350072 -0.000103836
16.9833 -0.00347907 -0.000102873
17.0359 -0.00345755 -0.000101918
17.0887 -0.00343614 -0.000100971
17.1418 -0.00341483 -0.000100032
17.195 -0.00339364 -9.9101e-05
17.2485 -0.00337256 -9.81774e-05
17.3022 -0.00335158 -9.72613e-05
17.3562 -0.00333071 -9.63526e-05
17.4104 -0.00330994 -9.54513e-05
17.4648 -0.00328927 -9.45572e-05
17.5195 -0.0032687 -9.36701e-05
17.5744 -0.00324823 -9.27901e-05
17.6296 -0.00322785 -9.1917e-05
17.6851 -0.00320757 -9.10506e-05
17.7408 -0.00318738 -9.01909e-05
17.7969 -0.00316728 -8.93377e-05
17.8532 -0.00314727 -8.8491e-05
17.9098 -0.00312734 -8.76507e-05
17.9667 -0.0031075 -8.68165e-05
18.0239 -0.00308774 -8.59886e-05
18.0815 -0.00306806 -8.51665e-05
18.1393 -0.00304846 -8.43505e-05
18.1975 -0.00302894 -8.35401e-05
18.256 -0.00300949 -8.27356e-05
18.3149 -0.00299011 -8.19365e-05
18.3742 -0.0029708 -8.11429e-05
18.4338 -0.00295156 -8.03547e-05
18.4938 -0.00293238 -7.95717e-05
18.5542 -0.00291327 -7.87937e-05
18.615 -0.00289421 -7.80209e-05
18.6762 -0.00287521 -7.72528e-05
18.7379 -0.00285627 -7.64896e-05
18.8 -0.00283738 -7.57309e-05
18.8625 -0.00281854 -7.49768e-05
18.9255 -0.00279974 -7.4227e-05
18.9891 -0.00278099 -7.34815e-05
19.0531 -0.00276228 -7.274e-05
19.1177 -0.0027436 -7.20026e-05
19.1828 -0.00272496 -7.12689e-05
19.2484 -0.00270635 -7.0539e-05
19.3147 -0.00268776 -6.98125e-05
19.3816 -0.00266919 -6.90894e-05
19.4491 -0.00265064 -6.83694e-05
19.5173 -0.0026321 -6.76525e-05
19.5862 -0.00261357 -6.69383e-05
19.6558 -0.00259504 -6.62268e-05
19.7262 -0.00257651 -6.55177e-05
19.7974 -0.00255796 -6.48108e-05
19.8694 -0.0025394 -6.41057e-05
19.9423 -0.00252082 -6.34025e-05
20.0162 -0.00250221 -6.27006e-05
20.091 -0.00248355 -6.19998e-05
20.1669 -0.00246484 -6.12998e-05
20.244 -0.00244608 -6.06003e-05
20.3222 -0.00242724 -5.99007e-05
20.4016 -0.00240832 -5.92009e-05
20.4825 -0.0023893 -5.85001e-05
20.5648 -0.00237017 -5.77979e-05
20.6487 -0.0023509 -5.70936e-05
20.7344 -0.00233147 -5.63867e-05
20.8219 -0.00231187 -5.56761e-05
20.9115 -0.00229205 -5.49611e-05
21.0034 -0.00227199 -5.42403e-05
21.0979 -0.00225165 -5.35125e-05
21.1952 -0.00223096 -5.2776e-05
21.2959 -0.00220988 -5.20287e-05
21.4004 -0.0021883 -5.12679e-05
21.5093 -0.00216614 -5.04901e-05
21.6237 -0.00214323 -4.96904e-05
21.7448 -0.00211937 -4.88621e-05
21.8747 -0.00209424 -4.79945e-05
22.0165 -0.00206728 -4.70699e-05
22.1768 -0.00203744 -4.60535e-05
22.3723 -0.00200192 -4.48533e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.0Lambda0.5Nc1Classic/GAp_FRG.txt <==
-22.3723 -0.0020024 4.48729e-05
-22.1768 -0.00203793 4.60745e-05
-22.0165 -0.00206778 4.70911e-05
-21.8747 -0.00209475 4.80166e-05
-21.7448 -0.00211989 4.88842e-05
-21.6237 -0.00214376 4.97131e-05
-21.5093 -0.00216667 5.05129e-05
-21.4004 -0.00218885 5.12915e-05
-21.2959 -0.00221043 5.20526e-05
-21.1952 -0.00223153 5.28007e-05
-21.0979 -0.00225222 5.35374e-05
-21.0034 -0.00227258 5.4266e-05
-20.9115 -0.00229265 5.4987e-05
-20.8219 -0.00231247 5.57028e-05
-20.7344 -0.00233209 5.64136e-05
-20.6487 -0.00235152 5.71213e-05
-20.5648 -0.0023708 5.78258e-05
-20.4825 -0.00238994 5.85287e-05
-20.4016 -0.00240897 5.92298e-05
-20.3222 -0.0024279 5.99304e-05
-20.244 -0.00244675 6.06301e-05
-20.1669 -0.00246553 6.13304e-05
-20.091 -0.00248424 6.20306e-05
-20.0162 -0.00250291 6.27321e-05
-19.9423 -0.00252153 6.34343e-05
-19.8694 -0.00254012 6.41383e-05
-19.7974 -0.00255869 6.48435e-05
-19.7262 -0.00257725 6.55511e-05
-19.6558 -0.00259579 6.62605e-05
-19.5862 -0.00261433 6.69727e-05
-19.5173 -0.00263287 6.76871e-05
-19.4491 -0.00265142 6.84047e-05
-19.3816 -0.00266998 6.91249e-05
-19.3147 -0.00268856 6.98487e-05
-19.2484 -0.00270716 7.05754e-05
-19.1828 -0.00272578 7.13061e-05
-19.1177 -0.00274443 7.20399e-05
-19.0531 -0.00276312 7.27781e-05
-18.9891 -0.00278184 7.35197e-05
-18.9255 -0.0028006 7.42659e-05
-18.8625 -0.00281941 7.50159e-05
-18.8 -0.00283826 7.57706e-05
-18.7379 -0.00285716 7.65295e-05
-18.6762 -0.00287611 7.72934e-05
-18.615 -0.00289512 7.80616e-05
-18.5542 -0.00291419 7.88351e-05
-18.4938 -0.00293331 7.96132e-05
-18.4338 -0.0029525 8.03968e-05
-18.3742 -0.00297175 8.11852e-05
-18.3149 -0.00299107 8.19793e-05
-18.256 -0.00301046 8.27785e-05
-18.1975 -0.00302992 8.35837e-05
-18.1393 -0.00304946 8.43941e-05
-18.0815 -0.00306907 8.52107e-05
-18.0239 -0.00308876 8.60328e-05
-17.9667 -0.00310853 8.68613e-05
-17.9098 -0.00312838 8.76955e-05
-17.8532 -0.00314832 8.85363e-05
-17.7969 -0.00316834 8.93831e-05
-17.7408 -0.00318845 9.02367e-05
-17.6851 -0.00320865 9.10964e-05
-17.6296 -0.00322895 9.19632e-05
-17.5744 -0.00324933 9.28364e-05
-17.5195 -0.00326981 9.37168e-05
-17.4648 -0.00329039 9.46038e-05
-17.4104 -0.00331107 9.54984e-05
-17.3562 -0.00333185 9.63997e-05
-17.3022 -0.00335274 9.73087e-05
-17.2485 -0.00337372 9.82248e-05
-17.195 -0.00339482 9.91488e-05
-17.1418 -0.00341602 0.00010008
-17.0887 -0.00343733 0.00010102
-17.0359 -0.00345875 0.000101966
-16.9833 -0.00348029 0.000102922
-16.9309 -0.00350194 0.000103885
-16.8787 -0.00352371 0.000104856
-16.8268 -0.0035456 0.000105836
-16.775 -0.0035676 0.000106825
-16.7234 -0.00358973 0.000107821
-16.672 -0.00361199 0.000108827
-16.6208 -0.00363437 0.000109841
-16.5697 -0.00365687 0.000110865
-16.5189 -0.00367951 0.000111897
-16.4682 -0.00370227 0.000112939
-16.4177 -0.00372517 0.00011399
-16.3674 -0.0037482 0.000115051
-16.3172 -0.00377137 0.000116121
-16.2672 -0.00379468 0.000117201
-16.2174 -0.00381812 0.000118291
-16.1677 -0.00384171 0.000119391
-16.1182 -0.00386544 0.0001205
-16.0689 -0.00388931 0.000121621
-16.0197 -0.00391333 0.000122751
-15.9706 -0.0039375 0.000123893
-15.9217 -0.00396183 0.000125044
-15.873 -0.0039863 0.000126208
-15.8243 -0.00401093 0.000127381
-15.7759 -0.00403571 0.000128566
-15.7276 -0.00406065 0.000129762
-15.6794 -0.00408575 0.00013097
-15.6313 -0.00411102 0.00013219
-15.5834 -0.00413644 0.000133421
-15.5356 -0.00416203 0.000134664
-15.488 -0.0041878 0.000135919
-15.4404 -0.00421373 0.000137186
-15.393 -0.00423983 0.000138467
-15.3458 -0.0042661 0.000139759
-15.2986 -0.00429255 0.000141064
-15.2516 -0.00431918 0.000142382
-15.2047 -0.00434599 0.000143714
-15.1579 -0.00437298 0.000145058
-15.1112 -0.00440016 0.000146416
-15.0647 -0.00442752 0.000147788
-15.0182 -0.00445507 0.000149173
-14.9719 -0.00448281 0.000150573
-14.9257 -0.00451074 0.000151987
-14.8796 -0.00453887 0.000153414
-14.8336 -0.0045672 0.000154858
-14.7877 -0.00459573 0.000156315
-14.7419 -0.00462445 0.000157788
-14.6962 -0.00465339 0.000159275
-14.6506 -0.00468252 0.000160778
-14.6052 -0.00471187 0.000162297
-14.5598 -0.00474143 0.000163831
-14.5145 -0.0047712 0.000165382
-14.4693 -0.00480119 0.000166949
-14.4243 -0.0048314 0.000168532
-14.3793 -0.00486183 0.000170132
-14.3344 -0.00489249 0.000171749
-14.2896 -0.00492337 0.000173383
-14.2449 -0.00495448 0.000175034
-14.2003 -0.00498582 0.000176704
-14.1558 -0.00501739 0.00017839
-14.1113 -0.00504921 0.000180096
-14.067 -0.00508126 0.000181819
-14.0227 -0.00511356 0.000183562
-13.9786 -0.0051461 0.000185322
-13.9345 -0.00517889 0.000187103
-13.8905 -0.00521193 0.000188902
-13.8466 -0.00524522 0.000190722
-13.8028 -0.00527877 0.000192561
-13.759 -0.00531259 0.000194421
-13.7153 -0.00534666 0.000196301
-13.6718 -0.005381 0.000198203
-13.6283 -0.00541561 0.000200125
-13.5848 -0.00545049 0.000202069
-13.5415 -0.00548565 0.000204034
-13.4982 -0.00552109 0.000206022
-13.455 -0.00555681 0.000208031
-13.4119 -0.00559281 0.000210064
-13.3689 -0.00562911 0.00021212
-13.3259 -0.00566569 0.000214199
-13.283 -0.00570257 0.000216302
-13.2402 -0.00573975 0.000218429
-13.1974 -0.00577723 0.00022058
-13.1547 -0.00581502 0.000222756
-13.1121 -0.00585312 0.000224957
-13.0696 -0.00589153 0.000227184
-13.0271 -0.00593026 0.000229436
-12.9847 -0.00596931 0.000231716
-12.9424 -0.00600869 0.000234021
-12.9001 -0.00604839 0.000236354
-12.8579 -0.00608842 0.000238713
-12.8158 -0.0061288 0.000241102
-12.7737 -0.00616951 0.000243518
-12.7317 -0.00621057 0.000245963
-12.6898 -0.00625198 0.000248437
-12.6479 -0.00629374 0.000250941
-12.6061 -0.00633585 0.000253474
-12.5643 -0.00637833 0.000256039
-12.5226 -0.00642118 0.000258633
-12.481 -0.00646439 0.00026126
-12.4394 -0.00650799 0.000263918
-12.3979 -0.00655196 0.000266609
-12.3565 -0.00659631 0.000269332
-12.3151 -0.00664106 0.00027209
-12.2738 -0.0066862 0.000274881
-12.2325 -0.00673174 0.000277707
-12.1913 -0.00677768 0.000280566
-12.1501 -0.00682403 0.000283463
-12.109 -0.0068708 0.000286394
-12.068 -0.00691798 0.000289364
-12.027 -0.00696559 0.000292369
-11.986 -0.00701363 0.000295413
-11.9452 -0.00706211 0.000298494
-11.9043 -0.00711102 0.000301616
-11.8636 -0.00716039 0.000304776
-11.8228 -0.0072102 0.000307977
-11.7822 -0.00726048 0.000311219
-11.7415 -0.00731121 0.000314503
-11.701 -0.00736242 0.000317827
-11.6605 -0.0074141 0.000321197
-11.62 -0.00746627 0.000324608
-11.5796 -0.00751892 0.000328065
-11.5392 -0.00757207 0.000331565
-11.4989 -0.00762571 0.000335113
-11.4587 -0.00767987 0.000338706
-11.4184 -0.00773454 0.000342348
-11.3783 -0.00778973 0.000346036
-11.3381 -0.00784545 0.000349775
-11.2981 -0.0079017 0.000353561
-11.2581 -0.0079585 0.0003574
-11.2181 -0.00801585 0.000361289
-11.1781 -0.00807375 0.000365231
-11.1383 -0.00813221 0.000369225
-11.0984 -0.00819125 0.000373274
-11.0586 -0.00825087 0.000377377
-11.0189 -0.00831107 0.000381537
-10.9792 -0.00837187 0.000385753
-10.9395 -0.00843327 0.000390028
-10.8999 -0.00849528 0.000394359
-10.8603 -0.00855791 0.000398753
-10.8208 -0.00862117 0.000403206
-10.7813 -0.00868507 0.000407722
-10.7418 -0.00874962 0.0004123
-10.7024 -0.00881481 0.000416943
-10.6631 -0.00888068 0.00042165
-10.6238 -0.00894721 0.000426425
-10.5845 -0.00901443 0.000431266
-10.5452 -0.00908234 0.000436178
-10.506 -0.00915095 0.000441158
-10.4669 -0.00922028 0.000446211
-10.4278 -0.00929032 0.000451335
-10.3887 -0.0093611 0.000456535
-10.3496 -0.00943262 0.000461808
-10.3106 -0.0095049 0.00046716
-10.2717 -0.00957793 0.000472587
-10.2328 -0.00965175 0.000478097
-10.1939 -0.00972635 0.000483685
-10.155 -0.00980175 0.000489358
-10.1162 -0.00987796 0.000495113
-10.0774 -0.00995499 0.000500956
-10.0387 -0.0100329 0.000506884
-10 -0.0101116 0.000512903
-9.96134 -0.0101911 0.00051901
-9.92271 -0.0102716 0.000525212
-9.88412 -0.0103529 0.000531505
-9.84557 -0.0104351 0.000537897
-9.80704 -0.0105183 0.000544384
-9.76856 -0.0106023 0.000550973
-9.73011 -0.0106873 0.000557661
-9.69169 -0.0107733 0.000564455
-9.65331 -0.0108602 0.000571352
-9.61496 -0.0109481 0.000578359
-9.57664 -0.011037 0.000585473
-9.53836 -0.011127 0.000592702
-9.50011 -0.0112179 0.000600042
-9.46189 -0.0113099 0.000607501
-9.42371 -0.011403 0.000615076
-9.38556 -0.0114971 0.000622775
-9.34744 -0.0115923 0.000630594
-9.30935 -0.0116887 0.000638542
-9.2713 -0.0117862 0.000646615
-9.23327 -0.0118848 0.000654823
-9.19528 -0.0119846 0.000663161
-9.15732 -0.0120856 0.000671638
-9.11939 -0.0121878 0.000680252
-9.08149 -0.0122912 0.00068901
-9.04362 -0.0123959 0.00069791
-9.00578 -0.0125018 0.000706962
-8.96797 -0.012609 0.000716161
-8.93019 -0.0127175 0.000725517
-8.89244 -0.0128274 0.000735027
-8.85471 -0.0129386 0.000744701
-8.81702 -0.0130512 0.000754535
-8.77936 -0.0131651 0.00076454
-8.74172 -0.0132805 0.000774711
-8.70412 -0.0133974 0.000785061
-8.66654 -0.0135157 0.000795584
-8.62899 -0.0136355 0.000806293
-8.59146 -0.0137568 0.000817183
-8.55397 -0.0138797 0.000828267
-8.5165 -0.0140041 0.000839538
-8.47906 -0.0141302 0.000851012
-8.44165 -0.0142579 0.000862682
-8.40426 -0.0143872 0.000874562
-8.3669 -0.0145182 0.000886647
-8.32956 -0.0146509 0.000898951
-8.29226 -0.0147854 0.000911468
-8.25497 -0.0149216 0.000924214
-8.21772 -0.0150597 0.000937183
-8.18049 -0.0151996 0.000950391
-8.14328 -0.0153413 0.000963831
-8.1061 -0.015485 0.00097752
-8.06895 -0.0156306 0.000991452
-8.03182 -0.0157782 0.00100564
-7.99471 -0.0159278 0.00102009
-7.95763 -0.0160794 0.00103481
-7.92058 -0.0162331 0.00104979
-7.88355 -0.016389 0.00106506
-7.84654 -0.016547 0.00108061
-7.80955 -0.0167072 0.00109646
-7.77259 -0.0168697 0.0011126
-7.73566 -0.0170345 0.00112905
-7.69874 -0.0172016 0.00114581
-7.66185 -0.0173711 0.0011629
-7.62498 -0.017543 0.00118031
-7.58814 -0.0177173 0.00119807
-7.55132 -0.0178942 0.00121616
-7.51452 -0.0180737 0.00123462
-7.47774 -0.0182558 0.00125344
-7.44099 -0.0184405 0.00127264
-7.40425 -0.018628 0.00129222
-7.36754 -0.0188182 0.0013122
-7.33085 -0.0190113 0.00133257
-7.29418 -0.0192073 0.00135337
-7.25754 -0.0194062 0.00137458
-7.22091 -0.0196081 0.00139625
-7.18431 -0.0198131 0.00141835
-7.14772 -0.0200213 0.00144092
-7.11116 -0.0202326 0.00146396
-7.07462 -0.0204472 0.00148749
-7.0381 -0.0206651 0.00151151
-7.00159 -0.0208864 0.00153605
-6.96511 -0.0211112 0.0015611
-6.92865 -0.0213396 0.00158671
-6.89221 -0.0215715 0.00161286
-6.85579 -0.0218072 0.00163959
-6.81938 -0.0220466 0.00166689
-6.783 -0.0222899 0.0016948
-6.74664 -0.0225371 0.00172332
-6.71029 -0.0227884 0.00175248
-6.67397 -0.0230437 0.00178228
-6.63766 -0.0233033 0.00181275
-6.60137 -0.0235672 0.00184391
-6.5651 -0.0238355 0.00187578
-6.52885 -0.0241082 0.00190836
-6.49262 -0.0243856 0.0019417
-6.4564 -0.0246676 0.00197579
-6.42021 -0.0249545 0.00201068
-6.38403 -0.0252462 0.00204637
-6.34786 -0.025543 0.00208291
-6.31172 -0.025845 0.00212029
-6.27559 -0.0261522 0.00215857
-6.23949 -0.0264648 0.00219775
-6.20339 -0.0267829 0.00223788
-6.16732 -0.0271066 0.00227896
-6.13126 -0.0274362 0.00232106
-6.09522 -0.0277716 0.00236416
-6.05919 -0.0281132 0.00240835
-6.02319 -0.0284609 0.00245361
-5.9872 -0.028815 0.00250002
-5.95122 -0.0291757 0.00254759
-5.91526 -0.029543 0.00259637
-5.87932 -0.0299172 0.00264639
-5.84339 -0.0302984 0.00269771
-5.80748 -0.0306868 0.00275034
-5.77158 -0.0310826 0.00280437
-5.7357 -0.0314861 0.0028598
-5.69984 -0.0318973 0.00291672
-5.66399 -0.0323165 0.00297514
-5.62815 -0.0327439 0.00303515
-5.59233 -0.0331797 0.00309677
-5.55653 -0.0336242 0.0031601
-5.52074 -0.0340775 0.00322514
-5.48497 -0.03454 0.00329201
-5.4492 -0.0350119 0.00336071
-5.41346 -0.0354934 0.00343138
-5.37773 -0.0359848 0.00350401
-5.34201 -0.0364864 0.00357875
-5.30631 -0.0369985 0.00365561
-5.27062 -0.0375214 0.00373471
-5.23494 -0.0380553 0.0038161
-5.19928 -0.0386007 0.00389991
-5.16363 -0.0391579 0.00398617
-5.128 -0.0397271 0.00407505
-5.09237 -0.0403088 0.00416656
-5.05677 -0.0409034 0.0042609
-5.02117 -0.0415112 0.00435809
-4.98559 -0.0421326 0.00445833
-4.95002 -0.0427681 0.00456167
-4.91446 -0.0434181 0.0046683
-4.87892 -0.0440831 0.0047783
-4.84339 -0.0447634 0.00489188
-4.80787 -0.0454598 0.00500911
-4.77237 -0.0461725 0.00513024
-4.73687 -0.0469023 0.00525536
-4.70139 -0.0476496 0.00538473
-4.66592 -0.048415 0.00551846
-4.63046 -0.0491992 0.00565685
-4.59502 -0.0500027 0.00580001
-4.55958 -0.0508262 0.00594828
-4.52416 -0.0516705 0.0061018
-4.48875 -0.0525361 0.00626094
-4.45335 -0.0534239 0.00642586
-4.41797 -0.0543347 0.00659699
-4.38259 -0.0552691 0.00677451
-4.34722 -0.0562282 0.00695889
-4.31187 -0.0572127 0.00715035
-4.27653 -0.0582236 0.00734941
-4.24119 -0.0592617 0.00755633
-4.20587 -0.0603282 0.0077717
-4.17056 -0.0614239 0.0079958
-4.13526 -0.0625501 0.00822929
-4.09997 -0.0637076 0.0084725
-4.06469 -0.0648978 0.00872615
-4.02942 -0.0661218 0.00899062
-3.99416 -0.0673808 0.0092667
-3.95891 -0.0686762 0.00955481
-3.92367 -0.0700091 0.00985582
-3.88844 -0.0713811 0.0101702
-3.85322 -0.0727936 0.0104988
-3.81801 -0.074248 0.0108423
-3.7828 -0.0757459 0.0112015
-3.74761 -0.0772891 0.011577
-3.71243 -0.0788791 0.0119698
-3.67726 -0.0805178 0.0123805
-3.64209 -0.0822071 0.0128102
-3.60694 -0.0839492 0.0132593
-3.57179 -0.0857461 0.0137291
-3.53665 -0.0876003 0.01422
-3.50152 -0.0895143 0.0147332
-3.4664 -0.091491 0.0152693
-3.43129 -0.0935334 0.0158296
-3.39619 -0.0956451 0.016415
-3.36109 -0.0978296 0.0170269
-3.32601 -0.100091 0.0176666
-3.29093 -0.102433 0.0183361
-3.25586 -0.104862 0.0190369
-3.2208 -0.107381 0.0197719
-3.18574 -0.109996 0.0205431
-3.1507 -0.112712 0.021354
-3.11566 -0.115535 0.0222073
-3.08063 -0.118472 0.0231072
-3.0456 -0.121527 0.024057
-3.01059 -0.124709 0.0250617
-2.97558 -0.128024 0.0261253
-2.94058 -0.131479 0.0272537
-2.90558 -0.135084 0.0284517
-2.87059 -0.138845 0.0297262
-2.83561 -0.142772 0.031083
-2.80064 -0.146875 0.0325303
-2.76567 -0.151165 0.0340752
-2.73071 -0.155653 0.0357275
-2.69576 -0.16035 0.037496
-2.66081 -0.165271 0.0393926
-2.62587 -0.170428 0.0414283
-2.59094 -0.175838 0.0436177
-2.55601 -0.181517 0.0459745
-2.52109 -0.187482 0.0485168
-2.48617 -0.193754 0.0512622
-2.45126 -0.200352 0.0542333
-2.41636 -0.207299 0.0574524
-2.38146 -0.21462 0.0609483
-2.34657 -0.222342 0.0647499
-2.31168 -0.230492 0.0688938
-2.2768 -0.239102 0.0734177
-2.24192 -0.248205 0.0783691
-2.20705 -0.257837 0.0837974
-2.17219 -0.268035 0.0897648
-2.13733 -0.278844 0.096337
-2.10247 -0.290304 0.103596
-2.06762 -0.302466 0.111631
-2.03278 -0.315376 0.120551
-1.99794 -0.329088 0.130477
-1.9631 -0.343653 0.141559
-1.92827 -0.359129 0.153961
-1.89345 -0.375561 0.16789
-1.85862 -0.393004 0.183576
-1.82381 -0.411493 0.201304
-1.78899 -0.43106 0.221402
-1.75419 -0.451704 0.24427
-1.71938 -0.473406 0.270372
-1.68458 -0.496077 0.300277
-1.64979 -0.519575 0.334648
-1.61499 -0.543621 0.374286
-1.58021 -0.5678 0.420126
-1.54542 -0.591421 0.473269
-1.51064 -0.613491 0.53496
-1.47586 -0.632468 0.606568
-1.44109 -0.646185 0.689474
-1.40632 -0.651496 0.784862
-1.37155 -0.644202 0.893334
-1.33679 -0.618784 1.01424
-1.30203 -0.568814 1.14481
-1.26727 -0.487602 1.27902
-1.23251 -0.370162 1.40705
-1.19776 -0.215546 1.5154
-1.16301 -0.029463 1.58963
-1.12827 0.175212 1.61799
-1.09352 0.380808 1.59608
-1.05878 0.569666 1.52802
-1.02405 0.728996 1.42503
-0.989309 0.852802 1.301
-0.954576 0.941501 1.16889
-0.919844 0.999308 1.03846
-0.885115 1.0323 0.915907
-0.850388 1.04644 0.804446
-0.815663 1.04708 0.705174
-0.78094 1.03842 0.617935
-0.746219 1.02374 0.54183
-0.711499 1.00537 0.475717
-0.676781 0.985037 0.418313
-0.642065 0.963904 0.368452
-0.60735 0.942812 0.32501
-0.572637 0.922273 0.287058
-0.537925 0.902668 0.253731
-0.503214 0.884193 0.224351
-0.468504 0.866996 0.198281
-0.433796 0.851126 0.175039
-0.399089 0.836623 0.154162
-0.364382 0.82347 0.13531
-0.329676 0.811661 0.118141
-0.294972 0.801156 0.102414
-0.260267 0.791931 0.0878707
-0.225564 0.783945 0.0743368
-0.190861 0.77717 0.0616096
-0.156158 0.771571 0.0495593
-0.121456 0.767126 0.0380194
-0.0867541 0.763811 0.0268874
-0.0520524 0.761611 0.0160187
-0.0173508 0.760514 0.00532576
0.0173508 0.760514 -0.00532576
0.0520524 0.761611 -0.0160187
0.0867541 0.763811 -0.0268874
0.121456 0.767126 -0.0380194
0.156158 0.771571 -0.0495593
0.190861 0.77717 -0.0616096
0.225564 0.783945 -0.0743368
0.260267 0.791931 -0.0878707
0.294972 0.801156 -0.102414
0.329676 0.811661 -0.118141
0.364382 0.82347 -0.13531
0.399089 0.836623 -0.154162
0.433796 0.851126 -0.175039
0.468504 0.866996 -0.198281
0.503214 0.884193 -0.224351
0.537925 0.902668 -0.253731
0.572637 0.922273 -0.287058
0.60735 0.942812 -0.32501
0.642065 0.963904 -0.368452
0.676781 0.985037 -0.418313
0.711499 1.00537 -0.475717
0.746219 1.02374 -0.54183
0.78094 1.03842 -0.617935
0.815663 1.04708 -0.705174
0.850388 1.04644 -0.804446
0.885115 1.0323 -0.915907
0.919844 0.999308 -1.03846
0.954576 0.941501 -1.16889
0.989309 0.852802 -1.301
1.02405 0.728996 -1.42503
1.05878 0.569666 -1.52802
1.09352 0.380808 -1.59608
1.12827 0.175212 -1.61799
1.16301 -0.029463 -1.58963
1.19776 -0.215546 -1.5154
1.23251 -0.370162 -1.40705
1.26727 -0.487602 -1.27902
1.30203 -0.568814 -1.14481
1.33679 -0.618784 -1.01424
1.37155 -0.644202 -0.893334
1.40632 -0.651496 -0.784862
1.44109 -0.646185 -0.689474
1.47586 -0.632468 -0.606568
1.51064 -0.613491 -0.53496
1.54542 -0.591421 -0.473269
1.58021 -0.5678 -0.420126
1.61499 -0.543621 -0.374286
1.64979 -0.519575 -0.334648
1.68458 -0.496077 -0.300277
1.71938 -0.473406 -0.270372
1.75419 -0.451704 -0.24427
1.78899 -0.43106 -0.221402
1.82381 -0.411493 -0.201304
1.85862 -0.393004 -0.183576
1.89345 -0.375561 -0.16789
1.92827 -0.359129 -0.153961
1.9631 -0.343653 -0.141559
1.99794 -0.329088 -0.130477
2.03278 -0.315376 -0.120551
2.06762 -0.302466 -0.111631
2.10247 -0.290304 -0.103596
2.13733 -0.278844 -0.096337
2.17219 -0.268035 -0.0897648
2.20705 -0.257837 -0.0837974
2.24192 -0.248205 -0.0783691
2.2768 -0.239102 -0.0734177
2.31168 -0.230492 -0.0688938
2.34657 -0.222342 -0.0647499
2.38146 -0.21462 -0.0609483
2.41636 -0.207299 -0.0574524
2.45126 -0.200352 -0.0542333
2.48617 -0.193754 -0.0512622
2.52109 -0.187482 -0.0485168
2.55601 -0.181517 -0.0459745
2.59094 -0.175838 -0.0436177
2.62587 -0.170428 -0.0414283
2.66081 -0.165271 -0.0393926
2.69576 -0.16035 -0.037496
2.73071 -0.155653 -0.0357275
2.76567 -0.151165 -0.0340752
2.80064 -0.146875 -0.0325303
2.83561 -0.142772 -0.031083
2.87059 -0.138845 -0.0297262
2.90558 -0.135084 -0.0284517
2.94058 -0.131479 -0.0272537
2.97558 -0.128024 -0.0261253
3.01059 -0.124709 -0.0250617
3.0456 -0.121527 -0.024057
3.08063 -0.118472 -0.0231072
3.11566 -0.115535 -0.0222073
3.1507 -0.112712 -0.021354
3.18574 -0.109996 -0.0205431
3.2208 -0.107381 -0.0197719
3.25586 -0.104862 -0.0190369
3.29093 -0.102433 -0.0183361
3.32601 -0.100091 -0.0176666
3.36109 -0.0978296 -0.0170269
3.39619 -0.0956451 -0.016415
3.43129 -0.0935334 -0.0158296
3.4664 -0.091491 -0.0152693
3.50152 -0.0895143 -0.0147332
3.53665 -0.0876003 -0.01422
3.57179 -0.0857461 -0.0137291
3.60694 -0.0839492 -0.0132593
3.64209 -0.0822071 -0.0128102
3.67726 -0.0805178 -0.0123805
3.71243 -0.0788791 -0.0119698
3.74761 -0.0772891 -0.011577
3.7828 -0.0757459 -0.0112015
3.81801 -0.074248 -0.0108423
3.85322 -0.0727936 -0.0104988
3.88844 -0.0713811 -0.0101702
3.92367 -0.0700091 -0.00985582
3.95891 -0.0686762 -0.00955481
3.99416 -0.0673808 -0.0092667
4.02942 -0.0661218 -0.00899062
4.06469 -0.0648978 -0.00872615
4.09997 -0.0637076 -0.0084725
4.13526 -0.0625501 -0.00822929
4.17056 -0.0614239 -0.0079958
4.20587 -0.0603282 -0.0077717
4.24119 -0.0592617 -0.00755633
4.27653 -0.0582236 -0.00734941
4.31187 -0.0572127 -0.00715035
4.34722 -0.0562282 -0.00695889
4.38259 -0.0552691 -0.00677451
4.41797 -0.0543347 -0.00659699
4.45335 -0.0534239 -0.00642586
4.48875 -0.0525361 -0.00626094
4.52416 -0.0516705 -0.0061018
4.55958 -0.0508262 -0.00594828
4.59502 -0.0500027 -0.00580001
4.63046 -0.0491992 -0.00565685
4.66592 -0.048415 -0.00551846
4.70139 -0.0476496 -0.00538473
4.73687 -0.0469023 -0.00525536
4.77237 -0.0461725 -0.00513024
4.80787 -0.0454598 -0.00500911
4.84339 -0.0447634 -0.00489188
4.87892 -0.0440831 -0.0047783
4.91446 -0.0434181 -0.0046683
4.95002 -0.0427681 -0.00456167
4.98559 -0.0421326 -0.00445833
5.02117 -0.0415112 -0.00435809
5.05677 -0.0409034 -0.0042609
5.09237 -0.0403088 -0.00416656
5.128 -0.0397271 -0.00407505
5.16363 -0.0391579 -0.00398617
5.19928 -0.0386007 -0.00389991
5.23494 -0.0380553 -0.0038161
5.27062 -0.0375214 -0.00373471
5.30631 -0.0369985 -0.00365561
5.34201 -0.0364864 -0.00357875
5.37773 -0.0359848 -0.00350401
5.41346 -0.0354934 -0.00343138
5.4492 -0.0350119 -0.00336071
5.48497 -0.03454 -0.00329201
5.52074 -0.0340775 -0.00322514
5.55653 -0.0336242 -0.0031601
5.59233 -0.0331797 -0.00309677
5.62815 -0.0327439 -0.00303515
5.66399 -0.0323165 -0.00297514
5.69984 -0.0318973 -0.00291672
5.7357 -0.0314861 -0.0028598
5.77158 -0.0310826 -0.00280437
5.80748 -0.0306868 -0.00275034
5.84339 -0.0302984 -0.00269771
5.87932 -0.0299172 -0.00264639
5.91526 -0.029543 -0.00259637
5.95122 -0.0291757 -0.00254759
5.9872 -0.028815 -0.00250002
6.02319 -0.0284609 -0.00245361
6.05919 -0.0281132 -0.00240835
6.09522 -0.0277716 -0.00236416
6.13126 -0.0274362 -0.00232106
6.16732 -0.0271066 -0.00227896
6.20339 -0.0267829 -0.00223788
6.23949 -0.0264648 -0.00219775
6.27559 -0.0261522 -0.00215857
6.31172 -0.025845 -0.00212029
6.34786 -0.025543 -0.00208291
6.38403 -0.0252462 -0.00204637
6.42021 -0.0249545 -0.00201068
6.4564 -0.0246676 -0.00197579
6.49262 -0.0243856 -0.0019417
6.52885 -0.0241082 -0.00190836
6.5651 -0.0238355 -0.00187578
6.60137 -0.0235672 -0.00184391
6.63766 -0.0233033 -0.00181275
6.67397 -0.0230437 -0.00178228
6.71029 -0.0227884 -0.00175248
6.74664 -0.0225371 -0.00172332
6.783 -0.0222899 -0.0016948
6.81938 -0.0220466 -0.00166689
6.85579 -0.0218072 -0.00163959
6.89221 -0.0215715 -0.00161286
6.92865 -0.0213396 -0.00158671
6.96511 -0.0211112 -0.0015611
7.00159 -0.0208864 -0.00153605
7.0381 -0.0206651 -0.00151151
7.07462 -0.0204472 -0.00148749
7.11116 -0.0202326 -0.00146396
7.14772 -0.0200213 -0.00144092
7.18431 -0.0198131 -0.00141835
7.22091 -0.0196081 -0.00139625
7.25754 -0.0194062 -0.00137458
7.29418 -0.0192073 -0.00135337
7.33085 -0.0190113 -0.00133257
7.36754 -0.0188182 -0.0013122
7.40425 -0.018628 -0.00129222
7.44099 -0.0184405 -0.00127264
7.47774 -0.0182558 -0.00125344
7.51452 -0.0180737 -0.00123462
7.55132 -0.0178942 -0.00121616
7.58814 -0.0177173 -0.00119807
7.62498 -0.017543 -0.00118031
7.66185 -0.0173711 -0.0011629
7.69874 -0.0172016 -0.00114581
7.73566 -0.0170345 -0.00112905
7.77259 -0.0168697 -0.0011126
7.80955 -0.0167072 -0.00109646
7.84654 -0.016547 -0.00108061
7.88355 -0.016389 -0.00106506
7.92058 -0.0162331 -0.00104979
7.95763 -0.0160794 -0.00103481
7.99471 -0.0159278 -0.00102009
8.03182 -0.0157782 -0.00100564
8.06895 -0.0156306 -0.000991452
8.1061 -0.015485 -0.00097752
8.14328 -0.0153413 -0.000963831
8.18049 -0.0151996 -0.000950391
8.21772 -0.0150597 -0.000937183
8.25497 -0.0149216 -0.000924214
8.29226 -0.0147854 -0.000911468
8.32956 -0.0146509 -0.000898951
8.3669 -0.0145182 -0.000886647
8.40426 -0.0143872 -0.000874562
8.44165 -0.0142579 -0.000862682
8.47906 -0.0141302 -0.000851012
8.5165 -0.0140041 -0.000839538
8.55397 -0.0138797 -0.000828267
8.59146 -0.0137568 -0.000817183
8.62899 -0.0136355 -0.000806293
8.66654 -0.0135157 -0.000795584
8.70412 -0.0133974 -0.000785061
8.74172 -0.0132805 -0.000774711
8.77936 -0.0131651 -0.00076454
8.81702 -0.0130512 -0.000754535
8.85471 -0.0129386 -0.000744701
8.89244 -0.0128274 -0.000735027
8.93019 -0.0127175 -0.000725517
8.96797 -0.012609 -0.000716161
9.00578 -0.0125018 -0.000706962
9.04362 -0.0123959 -0.00069791
9.08149 -0.0122912 -0.00068901
9.11939 -0.0121878 -0.000680252
9.15732 -0.0120856 -0.000671638
9.19528 -0.0119846 -0.000663161
9.23327 -0.0118848 -0.000654823
9.2713 -0.0117862 -0.000646615
9.30935 -0.0116887 -0.000638542
9.34744 -0.0115923 -0.000630594
9.38556 -0.0114971 -0.000622775
9.42371 -0.011403 -0.000615076
9.46189 -0.0113099 -0.000607501
9.50011 -0.0112179 -0.000600042
9.53836 -0.011127 -0.000592702
9.57664 -0.011037 -0.000585473
9.61496 -0.0109481 -0.000578359
9.65331 -0.0108602 -0.000571352
9.69169 -0.0107733 -0.000564455
9.73011 -0.0106873 -0.000557661
9.76856 -0.0106023 -0.000550973
9.80704 -0.0105183 -0.000544384
9.84557 -0.0104351 -0.000537897
9.88412 -0.0103529 -0.000531505
9.92271 -0.0102716 -0.000525212
9.96134 -0.0101911 -0.00051901
10 -0.0101116 -0.000512903
10.0387 -0.0100329 -0.000506884
10.0774 -0.00995499 -0.000500956
10.1162 -0.00987796 -0.000495113
10.155 -0.00980175 -0.000489358
10.1939 -0.00972635 -0.000483685
10.2328 -0.00965175 -0.000478097
10.2717 -0.00957793 -0.000472587
10.3106 -0.0095049 -0.00046716
10.3496 -0.00943262 -0.000461808
10.3887 -0.0093611 -0.000456535
10.4278 -0.00929032 -0.000451335
10.4669 -0.00922028 -0.000446211
10.506 -0.00915095 -0.000441158
10.5452 -0.00908234 -0.000436178
10.5845 -0.00901443 -0.000431266
10.6238 -0.00894721 -0.000426425
10.6631 -0.00888068 -0.00042165
10.7024 -0.00881481 -0.000416943
10.7418 -0.00874962 -0.0004123
10.7813 -0.00868507 -0.000407722
10.8208 -0.00862117 -0.000403206
10.8603 -0.00855791 -0.000398753
10.8999 -0.00849528 -0.000394359
10.9395 -0.00843327 -0.000390028
10.9792 -0.00837187 -0.000385753
11.0189 -0.00831107 -0.000381537
11.0586 -0.00825087 -0.000377377
11.0984 -0.00819125 -0.000373274
11.1383 -0.00813221 -0.000369225
11.1781 -0.00807375 -0.000365231
11.2181 -0.00801585 -0.000361289
11.2581 -0.0079585 -0.0003574
11.2981 -0.0079017 -0.000353561
11.3381 -0.00784545 -0.000349775
11.3783 -0.00778973 -0.000346036
11.4184 -0.00773454 -0.000342348
11.4587 -0.00767987 -0.000338706
11.4989 -0.00762571 -0.000335113
11.5392 -0.00757207 -0.000331565
11.5796 -0.00751892 -0.000328065
11.62 -0.00746627 -0.000324608
11.6605 -0.0074141 -0.000321197
11.701 -0.00736242 -0.000317827
11.7415 -0.00731121 -0.000314503
11.7822 -0.00726048 -0.000311219
11.8228 -0.0072102 -0.000307977
11.8636 -0.00716039 -0.000304776
11.9043 -0.00711102 -0.000301616
11.9452 -0.00706211 -0.000298494
11.986 -0.00701363 -0.000295413
12.027 -0.00696559 -0.000292369
12.068 -0.00691798 -0.000289364
12.109 -0.0068708 -0.000286394
12.1501 -0.00682403 -0.000283463
12.1913 -0.00677768 -0.000280566
12.2325 -0.00673174 -0.000277707
12.2738 -0.0066862 -0.000274881
12.3151 -0.00664106 -0.00027209
12.3565 -0.00659631 -0.000269332
12.3979 -0.00655196 -0.000266609
12.4394 -0.00650799 -0.000263918
12.481 -0.00646439 -0.00026126
12.5226 -0.00642118 -0.000258633
12.5643 -0.00637833 -0.000256039
12.6061 -0.00633585 -0.000253474
12.6479 -0.00629374 -0.000250941
12.6898 -0.00625198 -0.000248437
12.7317 -0.00621057 -0.000245963
12.7737 -0.00616951 -0.000243518
12.8158 -0.0061288 -0.000241102
12.8579 -0.00608842 -0.000238713
12.9001 -0.00604839 -0.000236354
12.9424 -0.00600869 -0.000234021
12.9847 -0.00596931 -0.000231716
13.0271 -0.00593026 -0.000229436
13.0696 -0.00589153 -0.000227184
13.1121 -0.00585312 -0.000224957
13.1547 -0.00581502 -0.000222756
13.1974 -0.00577723 -0.00022058
13.2402 -0.00573975 -0.000218429
13.283 -0.00570257 -0.000216302
13.3259 -0.00566569 -0.000214199
13.3689 -0.00562911 -0.00021212
13.4119 -0.00559281 -0.000210064
13.455 -0.00555681 -0.000208031
13.4982 -0.00552109 -0.000206022
13.5415 -0.00548565 -0.000204034
13.5848 -0.00545049 -0.000202069
13.6283 -0.00541561 -0.000200125
13.6718 -0.005381 -0.000198203
13.7153 -0.00534666 -0.000196301
13.759 -0.00531259 -0.000194421
13.8028 -0.00527877 -0.000192561
13.8466 -0.00524522 -0.000190722
13.8905 -0.00521193 -0.000188902
13.9345 -0.00517889 -0.000187103
13.9786 -0.0051461 -0.000185322
14.0227 -0.00511356 -0.000183562
14.067 -0.00508126 -0.000181819
14.1113 -0.00504921 -0.000180096
14.1558 -0.00501739 -0.00017839
14.2003 -0.00498582 -0.000176704
14.2449 -0.00495448 -0.000175034
14.2896 -0.00492337 -0.000173383
14.3344 -0.00489249 -0.000171749
14.3793 -0.00486183 -0.000170132
14.4243 -0.0048314 -0.000168532
14.4693 -0.00480119 -0.000166949
14.5145 -0.0047712 -0.000165382
14.5598 -0.00474143 -0.000163831
14.6052 -0.00471187 -0.000162297
14.6506 -0.00468252 -0.000160778
14.6962 -0.00465339 -0.000159275
14.7419 -0.00462445 -0.000157788
14.7877 -0.00459573 -0.000156315
14.8336 -0.0045672 -0.000154858
14.8796 -0.00453887 -0.000153414
14.9257 -0.00451074 -0.000151987
14.9719 -0.00448281 -0.000150573
15.0182 -0.00445507 -0.000149173
15.0647 -0.00442752 -0.000147788
15.1112 -0.00440016 -0.000146416
15.1579 -0.00437298 -0.000145058
15.2047 -0.00434599 -0.000143714
15.2516 -0.00431918 -0.000142382
15.2986 -0.00429255 -0.000141064
15.3458 -0.0042661 -0.000139759
15.393 -0.00423983 -0.000138467
15.4404 -0.00421373 -0.000137186
15.488 -0.0041878 -0.000135919
15.5356 -0.00416203 -0.000134664
15.5834 -0.00413644 -0.000133421
15.6313 -0.00411102 -0.00013219
15.6794 -0.00408575 -0.00013097
15.7276 -0.00406065 -0.000129762
15.7759 -0.00403571 -0.000128566
15.8243 -0.00401093 -0.000127381
15.873 -0.0039863 -0.000126208
15.9217 -0.00396183 -0.000125044
15.9706 -0.0039375 -0.000123893
16.0197 -0.00391333 -0.000122751
16.0689 -0.00388931 -0.000121621
16.1182 -0.00386544 -0.0001205
16.1677 -0.00384171 -0.000119391
16.2174 -0.00381812 -0.000118291
16.2672 -0.00379468 -0.000117201
16.3172 -0.00377137 -0.000116121
16.3674 -0.0037482 -0.000115051
16.4177 -0.00372517 -0.00011399
16.4682 -0.00370227 -0.000112939
16.5189 -0.00367951 -0.000111897
16.5697 -0.00365687 -0.000110865
16.6208 -0.00363437 -0.000109841
16.672 -0.00361199 -0.000108827
16.7234 -0.00358973 -0.000107821
16.775 -0.0035676 -0.000106825
16.8268 -0.0035456 -0.000105836
16.8787 -0.00352371 -0.000104856
16.9309 -0.00350194 -0.000103885
16.9833 -0.00348029 -0.000102922
17.0359 -0.00345875 -0.000101966
17.0887 -0.00343733 -0.00010102
17.1418 -0.00341602 -0.00010008
17.195 -0.00339482 -9.91488e-05
17.2485 -0.00337372 -9.82248e-05
17.3022 -0.00335274 -9.73087e-05
17.3562 -0.00333185 -9.63997e-05
17.4104 -0.00331107 -9.54984e-05
17.4648 -0.00329039 -9.46038e-05
17.5195 -0.00326981 -9.37168e-05
17.5744 -0.00324933 -9.28364e-05
17.6296 -0.00322895 -9.19632e-05
17.6851 -0.00320865 -9.10964e-05
17.7408 -0.00318845 -9.02367e-05
17.7969 -0.00316834 -8.93831e-05
17.8532 -0.00314832 -8.85363e-05
17.9098 -0.00312838 -8.76955e-05
17.9667 -0.00310853 -8.68613e-05
18.0239 -0.00308876 -8.60328e-05
18.0815 -0.00306907 -8.52107e-05
18.1393 -0.00304946 -8.43941e-05
18.1975 -0.00302992 -8.35837e-05
18.256 -0.00301046 -8.27785e-05
18.3149 -0.00299107 -8.19793e-05
18.3742 -0.00297175 -8.11852e-05
18.4338 -0.0029525 -8.03968e-05
18.4938 -0.00293331 -7.96132e-05
18.5542 -0.00291419 -7.88351e-05
18.615 -0.00289512 -7.80616e-05
18.6762 -0.00287611 -7.72934e-05
18.7379 -0.00285716 -7.65295e-05
18.8 -0.00283826 -7.57706e-05
18.8625 -0.00281941 -7.50159e-05
18.9255 -0.0028006 -7.42659e-05
18.9891 -0.00278184 -7.35197e-05
19.0531 -0.00276312 -7.27781e-05
19.1177 -0.00274443 -7.20399e-05
19.1828 -0.00272578 -7.13061e-05
19.2484 -0.00270716 -7.05754e-05
19.3147 -0.00268856 -6.98487e-05
19.3816 -0.00266998 -6.91249e-05
19.4491 -0.00265142 -6.84047e-05
19.5173 -0.00263287 -6.76871e-05
19.5862 -0.00261433 -6.69727e-05
19.6558 -0.00259579 -6.62605e-05
19.7262 -0.00257725 -6.55511e-05
19.7974 -0.00255869 -6.48435e-05
19.8694 -0.00254012 -6.41383e-05
19.9423 -0.00252153 -6.34343e-05
20.0162 -0.00250291 -6.27321e-05
20.091 -0.00248424 -6.20306e-05
20.1669 -0.00246553 -6.13304e-05
20.244 -0.00244675 -6.06301e-05
20.3222 -0.0024279 -5.99304e-05
20.4016 -0.00240897 -5.92298e-05
20.4825 -0.00238994 -5.85287e-05
20.5648 -0.0023708 -5.78258e-05
20.6487 -0.00235152 -5.71213e-05
20.7344 -0.00233209 -5.64136e-05
20.8219 -0.00231247 -5.57028e-05
20.9115 -0.00229265 -5.4987e-05
21.0034 -0.00227258 -5.4266e-05
21.0979 -0.00225222 -5.35374e-05
21.1952 -0.00223153 -5.28007e-05
21.2959 -0.00221043 -5.20526e-05
21.4004 -0.00218885 -5.12915e-05
21.5093 -0.00216667 -5.05129e-05
21.6237 -0.00214376 -4.97131e-05
21.7448 -0.00211989 -4.88842e-05
21.8747 -0.00209475 -4.80166e-05
22.0165 -0.00206778 -4.70911e-05
22.1768 -0.00203793 -4.60745e-05
22.3723 -0.0020024 -4.48729e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.0Lambda0.5Nc1Classic/GRpOneLoop.txt <==
-22.3723 -0.00200292 -4.48981e-05
-22.1768 -0.00203848 -4.61003e-05
-22.0165 -0.00206835 -4.71184e-05
-21.8747 -0.00209533 -4.80446e-05
-21.7448 -0.00212049 -4.89137e-05
-21.6237 -0.00214438 -4.97435e-05
-21.5093 -0.00216731 -5.05445e-05
-21.4004 -0.0021895 -5.13237e-05
-21.2959 -0.00221109 -5.20859e-05
-21.1952 -0.0022322 -5.28346e-05
-21.0979 -0.00225291 -5.35725e-05
-21.0034 -0.00227328 -5.43016e-05
-20.9115 -0.00229336 -5.50237e-05
-20.8219 -0.0023132 -5.57401e-05
-20.7344 -0.00233283 -5.6452e-05
-20.6487 -0.00235227 -5.71604e-05
-20.5648 -0.00237156 -5.7866e-05
-20.4825 -0.00239072 -5.85695e-05
-20.4016 -0.00240977 -5.92717e-05
-20.3222 -0.00242871 -5.9973e-05
-20.244 -0.00244757 -6.06739e-05
-20.1669 -0.00246636 -6.13749e-05
-20.091 -0.00248508 -6.20763e-05
-20.0162 -0.00250376 -6.27785e-05
-19.9423 -0.0025224 -6.34818e-05
-19.8694 -0.00254101 -6.41866e-05
-19.7974 -0.00255959 -6.48931e-05
-19.7262 -0.00257816 -6.56015e-05
-19.6558 -0.00259672 -6.63121e-05
-19.5862 -0.00261527 -6.70252e-05
-19.5173 -0.00263382 -6.77409e-05
-19.4491 -0.00265239 -6.84594e-05
-19.3816 -0.00267096 -6.91809e-05
-19.3147 -0.00268955 -6.99056e-05
-19.2484 -0.00270817 -7.06337e-05
-19.1828 -0.00272681 -7.13653e-05
-19.1177 -0.00274547 -7.21006e-05
-19.0531 -0.00276418 -7.28397e-05
-18.9891 -0.00278291 -7.35829e-05
-18.9255 -0.00280169 -7.43301e-05
-18.8625 -0.00282051 -7.50816e-05
-18.8 -0.00283938 -7.58375e-05
-18.7379 -0.0028583 -7.65979e-05
-18.6762 -0.00287727 -7.7363e-05
-18.615 -0.00289629 -7.81329e-05
-18.5542 -0.00291538 -7.89076e-05
-18.4938 -0.00293452 -7.96874e-05
-18.4338 -0.00295372 -8.04723e-05
-18.3742 -0.00297299 -8.12625e-05
-18.3149 -0.00299233 -8.2058e-05
-18.256 -0.00301174 -8.2859e-05
-18.1975 -0.00303122 -8.36656e-05
-18.1393 -0.00305077 -8.4478e-05
-18.0815 -0.0030704 -8.52961e-05
-18.0239 -0.00309011 -8.61202e-05
-17.9667 -0.0031099 -8.69503e-05
-17.9098 -0.00312977 -8.77866e-05
-17.8532 -0.00314973 -8.86291e-05
-17.7969 -0.00316977 -8.9478e-05
-17.7408 -0.00318991 -9.03334e-05
-17.6851 -0.00321013 -9.11953e-05
-17.6296 -0.00323044 -9.2064e-05
-17.5744 -0.00325085 -9.29395e-05
-17.5195 -0.00327136 -9.38219e-05
-17.4648 -0.00329196 -9.47113e-05
-17.4104 -0.00331266 -9.56078e-05
-17.3562 -0.00333346 -9.65116e-05
-17.3022 -0.00335437 -9.74228e-05
-17.2485 -0.00337538 -9.83414e-05
-17.195 -0.0033965 -9.92676e-05
-17.1418 -0.00341773 -0.000100202
-17.0887 -0.00343907 -0.000101143
-17.0359 -0.00346052 -0.000102093
-16.9833 -0.00348208 -0.000103051
-16.9309 -0.00350376 -0.000104016
-16.8787 -0.00352555 -0.00010499
-16.8268 -0.00354747 -0.000105973
-16.775 -0.0035695 -0.000106964
-16.7234 -0.00359166 -0.000107964
-16.672 -0.00361395 -0.000108972
-16.6208 -0.00363635 -0.000109989
-16.5697 -0.00365889 -0.000111015
-16.5189 -0.00368156 -0.000112051
-16.4682 -0.00370435 -0.000113095
-16.4177 -0.00372728 -0.000114149
-16.3674 -0.00375035 -0.000115213
-16.3172 -0.00377355 -0.000116286
-16.2672 -0.00379689 -0.000117369
-16.2174 -0.00382037 -0.000118462
-16.1677 -0.00384399 -0.000119565
-16.1182 -0.00386775 -0.000120678
-16.0689 -0.00389166 -0.000121801
-16.0197 -0.00391572 -0.000122935
-15.9706 -0.00393993 -0.000124079
-15.9217 -0.00396429 -0.000125234
-15.873 -0.0039888 -0.0001264
-15.8243 -0.00401346 -0.000127577
-15.7759 -0.00403829 -0.000128765
-15.7276 -0.00406327 -0.000129965
-15.6794 -0.00408841 -0.000131176
-15.6313 -0.00411371 -0.000132398
-15.5834 -0.00413918 -0.000133633
-15.5356 -0.00416481 -0.000134879
-15.488 -0.00419062 -0.000136138
-15.4404 -0.00421659 -0.000137408
-15.393 -0.00424273 -0.000138691
-15.3458 -0.00426905 -0.000139987
-15.2986 -0.00429555 -0.000141296
-15.2516 -0.00432222 -0.000142617
-15.2047 -0.00434908 -0.000143952
-15.1579 -0.00437611 -0.0001453
-15.1112 -0.00440334 -0.000146661
-15.0647 -0.00443074 -0.000148036
-15.0182 -0.00445834 -0.000149425
-14.9719 -0.00448613 -0.000150828
-14.9257 -0.00451411 -0.000152245
-14.8796 -0.00454229 -0.000153676
-14.8336 -0.00457067 -0.000155122
-14.7877 -0.00459924 -0.000156583
-14.7419 -0.00462802 -0.000158059
-14.6962 -0.004657 -0.00015955
-14.6506 -0.00468619 -0.000161057
-14.6052 -0.00471559 -0.000162579
-14.5598 -0.0047452 -0.000164117
-14.5145 -0.00477503 -0.000165671
-14.4693 -0.00480507 -0.000167242
-14.4243 -0.00483534 -0.000168829
-14.3793 -0.00486582 -0.000170432
-14.3344 -0.00489653 -0.000172053
-14.2896 -0.00492747 -0.000173691
-14.2449 -0.00495863 -0.000175346
-14.2003 -0.00499003 -0.000177019
-14.1558 -0.00502166 -0.00017871
-14.1113 -0.00505353 -0.000180419
-14.067 -0.00508564 -0.000182146
-14.0227 -0.005118 -0.000183892
-13.9786 -0.0051506 -0.000185657
-13.9345 -0.00518345 -0.000187442
-13.8905 -0.00521655 -0.000189245
-13.8466 -0.0052499 -0.000191069
-13.8028 -0.00528352 -0.000192912
-13.759 -0.00531739 -0.000194776
-13.7153 -0.00535153 -0.000196661
-13.6718 -0.00538593 -0.000198566
-13.6283 -0.0054206 -0.000200493
-13.5848 -0.00545555 -0.000202441
-13.5415 -0.00549077 -0.000204411
-13.4982 -0.00552627 -0.000206403
-13.455 -0.00556206 -0.000208418
-13.4119 -0.00559813 -0.000210455
-13.3689 -0.00563449 -0.000212515
-13.3259 -0.00567114 -0.000214599
-13.283 -0.00570809 -0.000216707
-13.2402 -0.00574534 -0.000218839
-13.1974 -0.00578289 -0.000220995
-13.1547 -0.00582074 -0.000223176
-13.1121 -0.00585891 -0.000225382
-13.0696 -0.00589739 -0.000227614
-13.0271 -0.00593619 -0.000229872
-12.9847 -0.00597532 -0.000232156
-12.9424 -0.00601476 -0.000234466
-12.9001 -0.00605454 -0.000236804
-12.8579 -0.00609465 -0.00023917
-12.8158 -0.0061351 -0.000241563
-12.7737 -0.00617588 -0.000243985
-12.7317 -0.00621702 -0.000246435
-12.6898 -0.0062585 -0.000248915
-12.6479 -0.00630034 -0.000251424
-12.6061 -0.00634254 -0.000253964
-12.5643 -0.00638509 -0.000256534
-12.5226 -0.00642802 -0.000259135
-12.481 -0.00647132 -0.000261767
-12.4394 -0.00651499 -0.000264432
-12.3979 -0.00655904 -0.000267128
-12.3565 -0.00660348 -0.000269858
-12.3151 -0.00664831 -0.000272622
-12.2738 -0.00669354 -0.000275419
-12.2325 -0.00673916 -0.000278251
-12.1913 -0.00678519 -0.000281118
-12.1501 -0.00683163 -0.00028402
-12.109 -0.00687849 -0.000286959
-12.068 -0.00692576 -0.000289934
-12.027 -0.00697346 -0.000292947
-11.986 -0.00702159 -0.000295998
-11.9452 -0.00707016 -0.000299087
-11.9043 -0.00711917 -0.000302215
-11.8636 -0.00716863 -0.000305383
-11.8228 -0.00721854 -0.000308591
-11.7822 -0.00726891 -0.000311841
-11.7415 -0.00731975 -0.000315132
-11.701 -0.00737106 -0.000318465
-11.6605 -0.00742284 -0.000321841
-11.62 -0.00747511 -0.000325262
-11.5796 -0.00752787 -0.000328726
-11.5392 -0.00758112 -0.000332236
-11.4989 -0.00763487 -0.000335792
-11.4587 -0.00768914 -0.000339394
-11.4184 -0.00774392 -0.000343044
-11.3783 -0.00779922 -0.000346742
-11.3381 -0.00785505 -0.000350489
-11.2981 -0.00791142 -0.000354286
-11.2581 -0.00796833 -0.000358133
-11.2181 -0.0080258 -0.000362032
-11.1781 -0.00808382 -0.000365984
-11.1383 -0.0081424 -0.000369989
-11.0984 -0.00820156 -0.000374048
-11.0586 -0.00826131 -0.000378162
-11.0189 -0.00832164 -0.000382332
-10.9792 -0.00838256 -0.000386559
-10.9395 -0.00844409 -0.000390844
-10.8999 -0.00850624 -0.000395188
-10.8603 -0.00856901 -0.000399592
-10.8208 -0.0086324 -0.000404057
-10.7813 -0.00869644 -0.000408584
-10.7418 -0.00876112 -0.000413174
-10.7024 -0.00882646 -0.000417829
-10.6631 -0.00889247 -0.000422549
-10.6238 -0.00895915 -0.000427336
-10.5845 -0.00902652 -0.00043219
-10.5452 -0.00909458 -0.000437113
-10.506 -0.00916335 -0.000442107
-10.4669 -0.00923283 -0.000447172
-10.4278 -0.00930303 -0.000452309
-10.3887 -0.00937397 -0.000457521
-10.3496 -0.00944565 -0.000462808
-10.3106 -0.00951809 -0.000468172
-10.2717 -0.0095913 -0.000473614
-10.2328 -0.00966528 -0.000479135
-10.1939 -0.00974006 -0.000484738
-10.155 -0.00981563 -0.000490423
-10.1162 -0.00989202 -0.000496192
-10.0774 -0.00996923 -0.000502046
-10.0387 -0.0100473 -0.000507988
-10 -0.0101262 -0.000514019
-9.96134 -0.0102059 -0.00052014
-9.92271 -0.0102866 -0.000526353
-9.88412 -0.0103681 -0.00053266
-9.84557 -0.0104505 -0.000539063
-9.80704 -0.0105338 -0.000545564
-9.76856 -0.0106181 -0.000552164
-9.73011 -0.0107033 -0.000558865
-9.69169 -0.0107895 -0.000565669
-9.65331 -0.0108766 -0.000572579
-9.61496 -0.0109647 -0.000579596
-9.57664 -0.0110539 -0.000586722
-9.53836 -0.011144 -0.00059396
-9.50011 -0.0112352 -0.000601311
-9.46189 -0.0113274 -0.000608779
-9.42371 -0.0114207 -0.000616365
-9.38556 -0.011515 -0.000624071
-9.34744 -0.0116105 -0.0006319
-9.30935 -0.0117071 -0.000639855
-9.2713 -0.0118048 -0.000647938
-9.23327 -0.0119037 -0.000656151
-9.19528 -0.0120037 -0.000664498
-9.15732 -0.0121049 -0.00067298
-9.11939 -0.0122074 -0.000681602
-9.08149 -0.012311 -0.000690365
-9.04362 -0.0124159 -0.000699272
-9.00578 -0.0125221 -0.000708327
-8.96797 -0.0126296 -0.000717532
-8.93019 -0.0127384 -0.000726891
-8.89244 -0.0128485 -0.000736407
-8.85471 -0.0129599 -0.000746084
-8.81702 -0.0130728 -0.000755923
-8.77936 -0.013187 -0.00076593
-8.74172 -0.0133027 -0.000776108
-8.70412 -0.0134198 -0.00078646
-8.66654 -0.0135384 -0.00079699
-8.62899 -0.0136585 -0.000807702
-8.59146 -0.0137801 -0.000818599
-8.55397 -0.0139033 -0.000829687
-8.5165 -0.014028 -0.000840969
-8.47906 -0.0141543 -0.000852449
-8.44165 -0.0142823 -0.000864132
-8.40426 -0.0144119 -0.000876022
-8.3669 -0.0145432 -0.000888124
-8.32956 -0.0146763 -0.000900442
-8.29226 -0.0148111 -0.000912982
-8.25497 -0.0149476 -0.000925749
-8.21772 -0.015086 -0.000938747
-8.18049 -0.0152262 -0.000951982
-8.14328 -0.0153683 -0.000965459
-8.1061 -0.0155124 -0.000979184
-8.06895 -0.0156583 -0.000993163
-8.03182 -0.0158063 -0.0010074
-7.99471 -0.0159562 -0.00102191
-7.95763 -0.0161082 -0.00103668
-7.92058 -0.0162624 -0.00105174
-7.88355 -0.0164186 -0.00106708
-7.84654 -0.016577 -0.00108271
-7.80955 -0.0167377 -0.00109864
-7.77259 -0.0169006 -0.00111487
-7.73566 -0.0170658 -0.00113142
-7.69874 -0.0172333 -0.00114829
-7.66185 -0.0174032 -0.00116549
-7.62498 -0.0175756 -0.00118302
-7.58814 -0.0177505 -0.0012009
-7.55132 -0.0179278 -0.00121914
-7.51452 -0.0181078 -0.00123773
-7.47774 -0.0182904 -0.0012567
-7.44099 -0.0184757 -0.00127605
-7.40425 -0.0186637 -0.00129579
-7.36754 -0.0188545 -0.00131593
-7.33085 -0.0190481 -0.00133648
-7.29418 -0.0192447 -0.00135745
-7.25754 -0.0194442 -0.00137886
-7.22091 -0.0196468 -0.0014007
-7.18431 -0.0198524 -0.00142301
-7.14772 -0.0200612 -0.00144577
-7.11116 -0.0202732 -0.00146902
-7.07462 -0.0204885 -0.00149276
-7.0381 -0.0207071 -0.00151701
-7.00159 -0.0209292 -0.00154178
-6.96511 -0.0211547 -0.00156707
-6.92865 -0.0213838 -0.00159292
-6.89221 -0.0216166 -0.00161933
-6.85579 -0.0218531 -0.00164631
-6.81938 -0.0220934 -0.00167389
-6.783 -0.0223376 -0.00170208
-6.74664 -0.0225858 -0.0017309
-6.71029 -0.022838 -0.00176036
-6.67397 -0.0230944 -0.00179048
-6.63766 -0.023355 -0.00182129
-6.60137 -0.02362 -0.0018528
-6.5651 -0.0238894 -0.00188503
-6.52885 -0.0241633 -0.001918
-6.49262 -0.0244419 -0.00195174
-6.4564 -0.0247253 -0.00198626
-6.42021 -0.0250135 -0.00202159
-6.38403 -0.0253066 -0.00205776
-6.34786 -0.0256049 -0.00209479
-6.31172 -0.0259083 -0.0021327
-6.27559 -0.0262171 -0.00217152
-6.23949 -0.0265314 -0.00221129
-6.20339 -0.0268512 -0.00225202
-6.16732 -0.0271768 -0.00229375
-6.13126 -0.0275082 -0.00233651
-6.09522 -0.0278457 -0.00238033
-6.05919 -0.0281893 -0.00242524
-6.02319 -0.0285392 -0.00247129
-5.9872 -0.0288955 -0.0025185
-5.95122 -0.0292585 -0.00256691
-5.91526 -0.0296283 -0.00261656
-5.87932 -0.0300051 -0.0026675
-5.84339 -0.0303889 -0.00271976
-5.80748 -0.0307802 -0.00277339
-5.77158 -0.0311789 -0.00282843
-5.7357 -0.0315854 -0.00288494
-5.69984 -0.0319997 -0.00294295
-5.66399 -0.0324222 -0.00300253
-5.62815 -0.0328531 -0.00306372
-5.59233 -0.0332925 -0.00312658
-5.55653 -0.0337407 -0.00319117
-5.52074 -0.034198 -0.00325754
-5.48497 -0.0346645 -0.00332577
-5.4492 -0.0351406 -0.00339592
-5.41346 -0.0356265 -0.00346806
-5.37773 -0.0361224 -0.00354225
-5.34201 -0.0366288 -0.00361857
-5.30631 -0.0371458 -0.00369711
-5.27062 -0.0376738 -0.00377794
-5.23494 -0.038213 -0.00386115
-5.19928 -0.0387639 -0.00394682
-5.16363 -0.0393267 -0.00403505
-5.128 -0.0399019 -0.00412595
-5.09237 -0.0404897 -0.0042196
-5.05677 -0.0410906 -0.00431612
-5.02117 -0.0417049 -0.00441562
-4.98559 -0.0423331 -0.00451821
-4.95002 -0.0429756 -0.00462403
-4.91446 -0.0436328 -0.00473319
-4.87892 -0.0443053 -0.00484584
-4.84339 -0.0449933 -0.00496211
-4.80787 -0.0456976 -0.00508216
-4.77237 -0.0464186 -0.00520614
-4.73687 -0.0471567 -0.00533422
-4.70139 -0.0479127 -0.00546657
-4.66592 -0.0486871 -0.00560338
-4.63046 -0.0494804 -0.00574482
-4.59502 -0.0502934 -0.00589112
-4.55958 -0.0511267 -0.00604247
-4.52416 -0.0519809 -0.00619911
-4.48875 -0.0528569 -0.00636127
-4.45335 -0.0537553 -0.0065292
-4.41797 -0.054677 -0.00670317
-4.38259 -0.0556227 -0.00688344
-4.34722 -0.0565934 -0.00707033
-4.31187 -0.0575899 -0.00726413
-4.27653 -0.0586132 -0.00746518
-4.24119 -0.0596642 -0.00767382
-4.20587 -0.0607441 -0.00789042
-4.17056 -0.0618538 -0.00811539
-4.13526 -0.0629945 -0.00834912
-4.09997 -0.0641674 -0.00859206
-4.06469 -0.0653738 -0.00884468
-4.02942 -0.0666149 -0.00910747
-3.99416 -0.0678921 -0.00938097
-3.95891 -0.069207 -0.00966573
-3.92367 -0.0705609 -0.00996236
-3.88844 -0.0719555 -0.0102715
-3.85322 -0.0733924 -0.0105938
-3.81801 -0.0748736 -0.01093
-3.7828 -0.0764007 -0.0112809
-3.74761 -0.0779758 -0.0116474
-3.71243 -0.0796009 -0.0120302
-3.67726 -0.0812783 -0.0124304
-3.64209 -0.0830102 -0.0128489
-3.60694 -0.0847991 -0.0132869
-3.57179 -0.0866476 -0.0137456
-3.53665 -0.0885584 -0.0142261
-3.50152 -0.0905344 -0.0147299
-3.4664 -0.0925787 -0.0152585
-3.43129 -0.0946945 -0.0158133
-3.39619 -0.0968853 -0.0163961
-3.36109 -0.0991548 -0.0170088
-3.32601 -0.101507 -0.0176533
-3.29093 -0.103946 -0.0183317
-3.25586 -0.106475 -0.0190465
-3.2208 -0.109101 -0.0198
-3.18574 -0.111828 -0.0205952
-3.1507 -0.114661 -0.021435
-3.11566 -0.117605 -0.0223226
-3.08063 -0.120668 -0.0232617
-3.0456 -0.123856 -0.024256
-3.01059 -0.127175 -0.0253099
-2.97558 -0.130633 -0.0264281
-2.94058 -0.134238 -0.0276156
-2.90558 -0.137999 -0.0288782
-2.87059 -0.141926 -0.030222
-2.83561 -0.146027 -0.0316539
-2.80064 -0.150315 -0.0331814
-2.76567 -0.1548 -0.0348131
-2.73071 -0.159496 -0.0365581
-2.69576 -0.164416 -0.038427
-2.66081 -0.169574 -0.0404311
-2.62587 -0.174987 -0.0425836
-2.59094 -0.180672 -0.0448987
-2.55601 -0.186648 -0.0473928
-2.52109 -0.192935 -0.0500841
-2.48617 -0.199555 -0.0529932
-2.45126 -0.206533 -0.0561434
-2.41636 -0.213894 -0.059561
-2.38146 -0.221668 -0.0632762
-2.34657 -0.229886 -0.0673232
-2.31168 -0.238583 -0.0717411
-2.2768 -0.247794 -0.0765752
-2.24192 -0.257562 -0.0818772
-2.20705 -0.26793 -0.087707
-2.17219 -0.278947 -0.0941344
-2.13733 -0.290665 -0.10124
-2.10247 -0.303141 -0.10912
-2.06762 -0.316436 -0.117884
-2.03278 -0.330616 -0.127664
-1.99794 -0.345751 -0.138615
-1.9631 -0.361913 -0.150922
-1.92827 -0.379177 -0.164806
-1.89345 -0.397617 -0.180531
-1.85862 -0.417301 -0.198416
-1.82381 -0.438287 -0.218847
-1.78899 -0.460611 -0.24229
-1.75419 -0.484276 -0.269314
-1.71938 -0.509221 -0.30061
-1.68458 -0.535296 -0.337022
-1.64979 -0.562202 -0.379569
-1.61499 -0.589417 -0.429479
-1.58021 -0.616082 -0.488207
-1.54542 -0.640833 -0.557426
-1.51064 -0.661571 -0.63897
-1.47586 -0.675161 -0.734652
-1.44109 -0.677074 -0.845893
-1.40632 -0.661076 -0.97301
-1.37155 -0.619195 -1.11405
-1.33679 -0.542417 -1.26321
-1.30203 -0.422724 -1.40927
-1.26727 -0.256771 -1.53525
-1.23251 -0.050236 -1.62114
-1.19776 0.180088 -1.65013
-1.16301 0.409569 -1.61586
-1.12827 0.613899 -1.5256
-1.09352 0.777038 -1.39663
-1.05878 0.894065 -1.24893
-1.02405 0.968797 -1.09908
-0.989309 1.00942 -0.957895
-0.954576 1.02492 -0.830837
-0.919844 1.02315 -0.719652
-0.885115 1.01021 -0.623914
-0.850388 0.990529 -0.542157
-0.815663 0.967158 -0.472556
-0.78094 0.942139 -0.413285
-0.746219 0.916797 -0.362683
-0.711499 0.891968 -0.319308
-0.676781 0.868162 -0.281946
-0.642065 0.845669 -0.249586
-0.60735 0.82464 -0.221393
-0.572637 0.805137 -0.19668
-0.537925 0.787162 -0.174881
-0.503214 0.770685 -0.15553
-0.468504 0.755656 -0.138238
-0.433796 0.742017 -0.122686
-0.399089 0.729702 -0.108604
-0.364382 0.718649 -0.0957647
-0.329676 0.708798 -0.0839764
-0.294972 0.700093 -0.0730748
-0.260267 0.692482 -0.0629184
-0.225564 0.685921 -0.0533839
-0.190861 0.680369 -0.0443628
-0.156158 0.675794 -0.0357583
-0.121456 0.672166 -0.0274832
-0.0867541 0.669465 -0.0194573
-0.0520524 0.667673 -0.0116057
-0.0173508 0.66678 -0.00385717
0.0173508 0.66678 0.00385717
0.0520524 0.667673 0.0116057
0.0867541 0.669465 0.0194573
0.121456 0.672166 0.0274832
0.156158 0.675794 0.0357583
0.190861 0.680369 0.0443628
0.225564 0.685921 0.0533839
0.260267 0.692482 0.0629184
0.294972 0.700093 0.0730748
0.329676 0.708798 0.0839764
0.364382 0.718649 0.0957647
0.399089 0.729702 0.108604
0.433796 0.742017 0.122686
0.468504 0.755656 0.138238
0.503214 0.770685 0.15553
0.537925 0.787162 0.174881
0.572637 0.805137 0.19668
0.60735 0.82464 0.221393
0.642065 0.845669 0.249586
0.676781 0.868162 0.281946
0.711499 0.891968 0.319308
0.746219 0.916797 0.362683
0.78094 0.942139 0.413285
0.815663 0.967158 0.472556
0.850388 0.990529 0.542157
0.885115 1.01021 0.623914
0.919844 1.02315 0.719652
0.954576 1.02492 0.830837
0.989309 1.00942 0.957895
1.02405 0.968797 1.09908
1.05878 0.894065 1.24893
1.09352 0.777038 1.39663
1.12827 0.613899 1.5256
1.16301 0.409569 1.61586
1.19776 0.180088 1.65013
1.23251 -0.050236 1.62114
1.26727 -0.256771 1.53525
1.30203 -0.422724 1.40927
1.33679 -0.542417 1.26321
1.37155 -0.619195 1.11405
1.40632 -0.661076 0.97301
1.44109 -0.677074 0.845893
1.47586 -0.675161 0.734652
1.51064 -0.661571 0.63897
1.54542 -0.640833 0.557426
1.58021 -0.616082 0.488207
1.61499 -0.589417 0.429479
1.64979 -0.562202 0.379569
1.68458 -0.535296 0.337022
1.71938 -0.509221 0.30061
1.75419 -0.484276 0.269314
1.78899 -0.460611 0.24229
1.82381 -0.438287 0.218847
1.85862 -0.417301 0.198416
1.89345 -0.397617 0.180531
1.92827 -0.379177 0.164806
1.9631 -0.361913 0.150922
1.99794 -0.345751 0.138615
2.03278 -0.330616 0.127664
2.06762 -0.316436 0.117884
2.10247 -0.303141 0.10912
2.13733 -0.290665 0.10124
2.17219 -0.278947 0.0941344
2.20705 -0.26793 0.087707
2.24192 -0.257562 0.0818772
2.2768 -0.247794 0.0765752
2.31168 -0.238583 0.0717411
2.34657 -0.229886 0.0673232
2.38146 -0.221668 0.0632762
2.41636 -0.213894 0.059561
2.45126 -0.206533 0.0561434
2.48617 -0.199555 0.0529932
2.52109 -0.192935 0.0500841
2.55601 -0.186648 0.0473928
2.59094 -0.180672 0.0448987
2.62587 -0.174987 0.0425836
2.66081 -0.169574 0.0404311
2.69576 -0.164416 0.038427
2.73071 -0.159496 0.0365581
2.76567 -0.1548 0.0348131
2.80064 -0.150315 0.0331814
2.83561 -0.146027 0.0316539
2.87059 -0.141926 0.030222
2.90558 -0.137999 0.0288782
2.94058 -0.134238 0.0276156
2.97558 -0.130633 0.0264281
3.01059 -0.127175 0.0253099
3.0456 -0.123856 0.024256
3.08063 -0.120668 0.0232617
3.11566 -0.117605 0.0223226
3.1507 -0.114661 0.021435
3.18574 -0.111828 0.0205952
3.2208 -0.109101 0.0198
3.25586 -0.106475 0.0190465
3.29093 -0.103946 0.0183317
3.32601 -0.101507 0.0176533
3.36109 -0.0991548 0.0170088
3.39619 -0.0968853 0.0163961
3.43129 -0.0946945 0.0158133
3.4664 -0.0925787 0.0152585
3.50152 -0.0905344 0.0147299
3.53665 -0.0885584 0.0142261
3.57179 -0.0866476 0.0137456
3.60694 -0.0847991 0.0132869
3.64209 -0.0830102 0.0128489
3.67726 -0.0812783 0.0124304
3.71243 -0.0796009 0.0120302
3.74761 -0.0779758 0.0116474
3.7828 -0.0764007 0.0112809
3.81801 -0.0748736 0.01093
3.85322 -0.0733924 0.0105938
3.88844 -0.0719555 0.0102715
3.92367 -0.0705609 0.00996236
3.95891 -0.069207 0.00966573
3.99416 -0.0678921 0.00938097
4.02942 -0.0666149 0.00910747
4.06469 -0.0653738 0.00884468
4.09997 -0.0641674 0.00859206
4.13526 -0.0629945 0.00834912
4.17056 -0.0618538 0.00811539
4.20587 -0.0607441 0.00789042
4.24119 -0.0596642 0.00767382
4.27653 -0.0586132 0.00746518
4.31187 -0.0575899 0.00726413
4.34722 -0.0565934 0.00707033
4.38259 -0.0556227 0.00688344
4.41797 -0.054677 0.00670317
4.45335 -0.0537553 0.0065292
4.48875 -0.0528569 0.00636127
4.52416 -0.0519809 0.00619911
4.55958 -0.0511267 0.00604247
4.59502 -0.0502934 0.00589112
4.63046 -0.0494804 0.00574482
4.66592 -0.0486871 0.00560338
4.70139 -0.0479127 0.00546657
4.73687 -0.0471567 0.00533422
4.77237 -0.0464186 0.00520614
4.80787 -0.0456976 0.00508216
4.84339 -0.0449933 0.00496211
4.87892 -0.0443053 0.00484584
4.91446 -0.0436328 0.00473319
4.95002 -0.0429756 0.00462403
4.98559 -0.0423331 0.00451821
5.02117 -0.0417049 0.00441562
5.05677 -0.0410906 0.00431612
5.09237 -0.0404897 0.0042196
5.128 -0.0399019 0.00412595
5.16363 -0.0393267 0.00403505
5.19928 -0.0387639 0.00394682
5.23494 -0.038213 0.00386115
5.27062 -0.0376738 0.00377794
5.30631 -0.0371458 0.00369711
5.34201 -0.0366288 0.00361857
5.37773 -0.0361224 0.00354225
5.41346 -0.0356265 0.00346806
5.4492 -0.0351406 0.00339592
5.48497 -0.0346645 0.00332577
5.52074 -0.034198 0.00325754
5.55653 -0.0337407 0.00319117
5.59233 -0.0332925 0.00312658
5.62815 -0.0328531 0.00306372
5.66399 -0.0324222 0.00300253
5.69984 -0.0319997 0.00294295
5.7357 -0.0315854 0.00288494
5.77158 -0.0311789 0.00282843
5.80748 -0.0307802 0.00277339
5.84339 -0.0303889 0.00271976
5.87932 -0.0300051 0.0026675
5.91526 -0.0296283 0.00261656
5.95122 -0.0292585 0.00256691
5.9872 -0.0288955 0.0025185
6.02319 -0.0285392 0.00247129
6.05919 -0.0281893 0.00242524
6.09522 -0.0278457 0.00238033
6.13126 -0.0275082 0.00233651
6.16732 -0.0271768 0.00229375
6.20339 -0.0268512 0.00225202
6.23949 -0.0265314 0.00221129
6.27559 -0.0262171 0.00217152
6.31172 -0.0259083 0.0021327
6.34786 -0.0256049 0.00209479
6.38403 -0.0253066 0.00205776
6.42021 -0.0250135 0.00202159
6.4564 -0.0247253 0.00198626
6.49262 -0.0244419 0.00195174
6.52885 -0.0241633 0.001918
6.5651 -0.0238894 0.00188503
6.60137 -0.02362 0.0018528
6.63766 -0.023355 0.00182129
6.67397 -0.0230944 0.00179048
6.71029 -0.022838 0.00176036
6.74664 -0.0225858 0.0017309
6.783 -0.0223376 0.00170208
6.81938 -0.0220934 0.00167389
6.85579 -0.0218531 0.00164631
6.89221 -0.0216166 0.00161933
6.92865 -0.0213838 0.00159292
6.96511 -0.0211547 0.00156707
7.00159 -0.0209292 0.00154178
7.0381 -0.0207071 0.00151701
7.07462 -0.0204885 0.00149276
7.11116 -0.0202732 0.00146902
7.14772 -0.0200612 0.00144577
7.18431 -0.0198524 0.00142301
7.22091 -0.0196468 0.0014007
7.25754 -0.0194442 0.00137886
7.29418 -0.0192447 0.00135745
7.33085 -0.0190481 0.00133648
7.36754 -0.0188545 0.00131593
7.40425 -0.0186637 0.00129579
7.44099 -0.0184757 0.00127605
7.47774 -0.0182904 0.0012567
7.51452 -0.0181078 0.00123773
7.55132 -0.0179278 0.00121914
7.58814 -0.0177505 0.0012009
7.62498 -0.0175756 0.00118302
7.66185 -0.0174032 0.00116549
7.69874 -0.0172333 0.00114829
7.73566 -0.0170658 0.00113142
7.77259 -0.0169006 0.00111487
7.80955 -0.0167377 0.00109864
7.84654 -0.016577 0.00108271
7.88355 -0.0164186 0.00106708
7.92058 -0.0162624 0.00105174
7.95763 -0.0161082 0.00103668
7.99471 -0.0159562 0.00102191
8.03182 -0.0158063 0.0010074
8.06895 -0.0156583 0.000993163
8.1061 -0.0155124 0.000979184
8.14328 -0.0153683 0.000965459
8.18049 -0.0152262 0.000951982
8.21772 -0.015086 0.000938747
8.25497 -0.0149476 0.000925749
8.29226 -0.0148111 0.000912982
8.32956 -0.0146763 0.000900442
8.3669 -0.0145432 0.000888124
8.40426 -0.0144119 0.000876022
8.44165 -0.0142823 0.000864132
8.47906 -0.0141543 0.000852449
8.5165 -0.014028 0.000840969
8.55397 -0.0139033 0.000829687
8.59146 -0.0137801 0.000818599
8.62899 -0.0136585 0.000807702
8.66654 -0.0135384 0.00079699
8.70412 -0.0134198 0.00078646
8.74172 -0.0133027 0.000776108
8.77936 -0.013187 0.00076593
8.81702 -0.0130728 0.000755923
8.85471 -0.0129599 0.000746084
8.89244 -0.0128485 0.000736407
8.93019 -0.0127384 0.000726891
8.96797 -0.0126296 0.000717532
9.00578 -0.0125221 0.000708327
9.04362 -0.0124159 0.000699272
9.08149 -0.012311 0.000690365
9.11939 -0.0122074 0.000681602
9.15732 -0.0121049 0.00067298
9.19528 -0.0120037 0.000664498
9.23327 -0.0119037 0.000656151
9.2713 -0.0118048 0.000647938
9.30935 -0.0117071 0.000639855
9.34744 -0.0116105 0.0006319
9.38556 -0.011515 0.000624071
9.42371 -0.0114207 0.000616365
9.46189 -0.0113274 0.000608779
9.50011 -0.0112352 0.000601311
9.53836 -0.011144 0.00059396
9.57664 -0.0110539 0.000586722
9.61496 -0.0109647 0.000579596
9.65331 -0.0108766 0.000572579
9.69169 -0.0107895 0.000565669
9.73011 -0.0107033 0.000558865
9.76856 -0.0106181 0.000552164
9.80704 -0.0105338 0.000545564
9.84557 -0.0104505 0.000539063
9.88412 -0.0103681 0.00053266
9.92271 -0.0102866 0.000526353
9.96134 -0.0102059 0.00052014
10 -0.0101262 0.000514019
10.0387 -0.0100473 0.000507988
10.0774 -0.00996923 0.000502046
10.1162 -0.00989202 0.000496192
10.155 -0.00981563 0.000490423
10.1939 -0.00974006 0.000484738
10.2328 -0.00966528 0.000479135
10.2717 -0.0095913 0.000473614
10.3106 -0.00951809 0.000468172
10.3496 -0.00944565 0.000462808
10.3887 -0.00937397 0.000457521
10.4278 -0.00930303 0.000452309
10.4669 -0.00923283 0.000447172
10.506 -0.00916335 0.000442107
10.5452 -0.00909458 0.000437113
10.5845 -0.00902652 0.00043219
10.6238 -0.00895915 0.000427336
10.6631 -0.00889247 0.000422549
10.7024 -0.00882646 0.000417829
10.7418 -0.00876112 0.000413174
10.7813 -0.00869644 0.000408584
10.8208 -0.0086324 0.000404057
10.8603 -0.00856901 0.000399592
10.8999 -0.00850624 0.000395188
10.9395 -0.00844409 0.000390844
10.9792 -0.00838256 0.000386559
11.0189 -0.00832164 0.000382332
11.0586 -0.00826131 0.000378162
11.0984 -0.00820156 0.000374048
11.1383 -0.0081424 0.000369989
11.1781 -0.00808382 0.000365984
11.2181 -0.0080258 0.000362032
11.2581 -0.00796833 0.000358133
11.2981 -0.00791142 0.000354286
11.3381 -0.00785505 0.000350489
11.3783 -0.00779922 0.000346742
11.4184 -0.00774392 0.000343044
11.4587 -0.00768914 0.000339394
11.4989 -0.00763487 0.000335792
11.5392 -0.00758112 0.000332236
11.5796 -0.00752787 0.000328726
11.62 -0.00747511 0.000325262
11.6605 -0.00742284 0.000321841
11.701 -0.00737106 0.000318465
11.7415 -0.00731975 0.000315132
11.7822 -0.00726891 0.000311841
11.8228 -0.00721854 0.000308591
11.8636 -0.00716863 0.000305383
11.9043 -0.00711917 0.000302215
11.9452 -0.00707016 0.000299087
11.986 -0.00702159 0.000295998
12.027 -0.00697346 0.000292947
12.068 -0.00692576 0.000289934
12.109 -0.00687849 0.000286959
12.1501 -0.00683163 0.00028402
12.1913 -0.00678519 0.000281118
12.2325 -0.00673916 0.000278251
12.2738 -0.00669354 0.000275419
12.3151 -0.00664831 0.000272622
12.3565 -0.00660348 0.000269858
12.3979 -0.00655904 0.000267128
12.4394 -0.00651499 0.000264432
12.481 -0.00647132 0.000261767
12.5226 -0.00642802 0.000259135
12.5643 -0.00638509 0.000256534
12.6061 -0.00634254 0.000253964
12.6479 -0.00630034 0.000251424
12.6898 -0.0062585 0.000248915
12.7317 -0.00621702 0.000246435
12.7737 -0.00617588 0.000243985
12.8158 -0.0061351 0.000241563
12.8579 -0.00609465 0.00023917
12.9001 -0.00605454 0.000236804
12.9424 -0.00601476 0.000234466
12.9847 -0.00597532 0.000232156
13.0271 -0.00593619 0.000229872
13.0696 -0.00589739 0.000227614
13.1121 -0.00585891 0.000225382
13.1547 -0.00582074 0.000223176
13.1974 -0.00578289 0.000220995
13.2402 -0.00574534 0.000218839
13.283 -0.00570809 0.000216707
13.3259 -0.00567114 0.000214599
13.3689 -0.00563449 0.000212515
13.4119 -0.00559813 0.000210455
13.455 -0.00556206 0.000208418
13.4982 -0.00552627 0.000206403
13.5415 -0.00549077 0.000204411
13.5848 -0.00545555 0.000202441
13.6283 -0.0054206 0.000200493
13.6718 -0.00538593 0.000198566
13.7153 -0.00535153 0.000196661
13.759 -0.00531739 0.000194776
13.8028 -0.00528352 0.000192912
13.8466 -0.0052499 0.000191069
13.8905 -0.00521655 0.000189245
13.9345 -0.00518345 0.000187442
13.9786 -0.0051506 0.000185657
14.0227 -0.005118 0.000183892
14.067 -0.00508564 0.000182146
14.1113 -0.00505353 0.000180419
14.1558 -0.00502166 0.00017871
14.2003 -0.00499003 0.000177019
14.2449 -0.00495863 0.000175346
14.2896 -0.00492747 0.000173691
14.3344 -0.00489653 0.000172053
14.3793 -0.00486582 0.000170432
14.4243 -0.00483534 0.000168829
14.4693 -0.00480507 0.000167242
14.5145 -0.00477503 0.000165671
14.5598 -0.0047452 0.000164117
14.6052 -0.00471559 0.000162579
14.6506 -0.00468619 0.000161057
14.6962 -0.004657 0.00015955
14.7419 -0.00462802 0.000158059
14.7877 -0.00459924 0.000156583
14.8336 -0.00457067 0.000155122
14.8796 -0.00454229 0.000153676
14.9257 -0.00451411 0.000152245
14.9719 -0.00448613 0.000150828
15.0182 -0.00445834 0.000149425
15.0647 -0.00443074 0.000148036
15.1112 -0.00440334 0.000146661
15.1579 -0.00437611 0.0001453
15.2047 -0.00434908 0.000143952
15.2516 -0.00432222 0.000142617
15.2986 -0.00429555 0.000141296
15.3458 -0.00426905 0.000139987
15.393 -0.00424273 0.000138691
15.4404 -0.00421659 0.000137408
15.488 -0.00419062 0.000136138
15.5356 -0.00416481 0.000134879
15.5834 -0.00413918 0.000133633
15.6313 -0.00411371 0.000132398
15.6794 -0.00408841 0.000131176
15.7276 -0.00406327 0.000129965
15.7759 -0.00403829 0.000128765
15.8243 -0.00401346 0.000127577
15.873 -0.0039888 0.0001264
15.9217 -0.00396429 0.000125234
15.9706 -0.00393993 0.000124079
16.0197 -0.00391572 0.000122935
16.0689 -0.00389166 0.000121801
16.1182 -0.00386775 0.000120678
16.1677 -0.00384399 0.000119565
16.2174 -0.00382037 0.000118462
16.2672 -0.00379689 0.000117369
16.3172 -0.00377355 0.000116286
16.3674 -0.00375035 0.000115213
16.4177 -0.00372728 0.000114149
16.4682 -0.00370435 0.000113095
16.5189 -0.00368156 0.000112051
16.5697 -0.00365889 0.000111015
16.6208 -0.00363635 0.000109989
16.672 -0.00361395 0.000108972
16.7234 -0.00359166 0.000107964
16.775 -0.0035695 0.000106964
16.8268 -0.00354747 0.000105973
16.8787 -0.00352555 0.00010499
16.9309 -0.00350376 0.000104016
16.9833 -0.00348208 0.000103051
17.0359 -0.00346052 0.000102093
17.0887 -0.00343907 0.000101143
17.1418 -0.00341773 0.000100202
17.195 -0.0033965 9.92676e-05
17.2485 -0.00337538 9.83414e-05
17.3022 -0.00335437 9.74228e-05
17.3562 -0.00333346 9.65116e-05
17.4104 -0.00331266 9.56078e-05
17.4648 -0.00329196 9.47113e-05
17.5195 -0.00327136 9.38219e-05
17.5744 -0.00325085 9.29395e-05
17.6296 -0.00323044 9.2064e-05
17.6851 -0.00321013 9.11953e-05
17.7408 -0.00318991 9.03334e-05
17.7969 -0.00316977 8.9478e-05
17.8532 -0.00314973 8.86291e-05
17.9098 -0.00312977 8.77866e-05
17.9667 -0.0031099 8.69503e-05
18.0239 -0.00309011 8.61202e-05
18.0815 -0.0030704 8.52961e-05
18.1393 -0.00305077 8.4478e-05
18.1975 -0.00303122 8.36656e-05
18.256 -0.00301174 8.2859e-05
18.3149 -0.00299233 8.2058e-05
18.3742 -0.00297299 8.12625e-05
18.4338 -0.00295372 8.04723e-05
18.4938 -0.00293452 7.96874e-05
18.5542 -0.00291538 7.89076e-05
18.615 -0.00289629 7.81329e-05
18.6762 -0.00287727 7.7363e-05
18.7379 -0.0028583 7.65979e-05
18.8 -0.00283938 7.58375e-05
18.8625 -0.00282051 7.50816e-05
18.9255 -0.00280169 7.43301e-05
18.9891 -0.00278291 7.35829e-05
19.0531 -0.00276418 7.28397e-05
19.1177 -0.00274547 7.21006e-05
19.1828 -0.00272681 7.13653e-05
19.2484 -0.00270817 7.06337e-05
19.3147 -0.00268955 6.99056e-05
19.3816 -0.00267096 6.91809e-05
19.4491 -0.00265239 6.84594e-05
19.5173 -0.00263382 6.77409e-05
19.5862 -0.00261527 6.70252e-05
19.6558 -0.00259672 6.63121e-05
19.7262 -0.00257816 6.56015e-05
19.7974 -0.00255959 6.48931e-05
19.8694 -0.00254101 6.41866e-05
19.9423 -0.0025224 6.34818e-05
20.0162 -0.00250376 6.27785e-05
20.091 -0.00248508 6.20763e-05
20.1669 -0.00246636 6.13749e-05
20.244 -0.00244757 6.06739e-05
20.3222 -0.00242871 5.9973e-05
20.4016 -0.00240977 5.92717e-05
20.4825 -0.00239072 5.85695e-05
20.5648 -0.00237156 5.7866e-05
20.6487 -0.00235227 5.71604e-05
20.7344 -0.00233283 5.6452e-05
20.8219 -0.0023132 5.57401e-05
20.9115 -0.00229336 5.50237e-05
21.0034 -0.00227328 5.43016e-05
21.0979 -0.00225291 5.35725e-05
21.1952 -0.0022322 5.28346e-05
21.2959 -0.00221109 5.20859e-05
21.4004 -0.0021895 5.13237e-05
21.5093 -0.00216731 5.05445e-05
21.6237 -0.00214438 4.97435e-05
21.7448 -0.00212049 4.89137e-05
21.8747 -0.00209533 4.80446e-05
22.0165 -0.00206835 4.71184e-05
22.1768 -0.00203848 4.61003e-05
22.3723 -0.00200292 4.48981e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.0Lambda0.5Nc1Classic/GRpTwoLoop.txt <==
-22.3723 -0.00200192 -4.48533e-05
-22.1768 -0.00203744 -4.60535e-05
-22.0165 -0.00206728 -4.70699e-05
-21.8747 -0.00209424 -4.79945e-05
-21.7448 -0.00211937 -4.88621e-05
-21.6237 -0.00214323 -4.96904e-05
-21.5093 -0.00216614 -5.04901e-05
-21.4004 -0.0021883 -5.12679e-05
-21.2959 -0.00220988 -5.20287e-05
-21.1952 -0.00223096 -5.2776e-05
-21.0979 -0.00225165 -5.35125e-05
-21.0034 -0.00227199 -5.42403e-05
-20.9115 -0.00229205 -5.49611e-05
-20.8219 -0.00231187 -5.56761e-05
-20.7344 -0.00233147 -5.63867e-05
-20.6487 -0.0023509 -5.70936e-05
-20.5648 -0.00237017 -5.77979e-05
-20.4825 -0.0023893 -5.85001e-05
-20.4016 -0.00240832 -5.92009e-05
-20.3222 -0.00242724 -5.99007e-05
-20.244 -0.00244608 -6.06003e-05
-20.1669 -0.00246484 -6.12998e-05
-20.091 -0.00248355 -6.19998e-05
-20.0162 -0.00250221 -6.27006e-05
-19.9423 -0.00252082 -6.34025e-05
-19.8694 -0.0025394 -6.41057e-05
-19.7974 -0.00255796 -6.48108e-05
-19.7262 -0.00257651 -6.55177e-05
-19.6558 -0.00259504 -6.62268e-05
-19.5862 -0.00261357 -6.69383e-05
-19.5173 -0.0026321 -6.76525e-05
-19.4491 -0.00265064 -6.83694e-05
-19.3816 -0.00266919 -6.90894e-05
-19.3147 -0.00268776 -6.98125e-05
-19.2484 -0.00270635 -7.0539e-05
-19.1828 -0.00272496 -7.12689e-05
-19.1177 -0.0027436 -7.20026e-05
-19.0531 -0.00276228 -7.274e-05
-18.9891 -0.00278099 -7.34815e-05
-18.9255 -0.00279974 -7.4227e-05
-18.8625 -0.00281854 -7.49768e-05
-18.8 -0.00283738 -7.57309e-05
-18.7379 -0.00285627 -7.64896e-05
-18.6762 -0.00287521 -7.72528e-05
-18.615 -0.00289421 -7.80209e-05
-18.5542 -0.00291327 -7.87937e-05
-18.4938 -0.00293238 -7.95717e-05
-18.4338 -0.00295156 -8.03547e-05
-18.3742 -0.0029708 -8.11429e-05
-18.3149 -0.00299011 -8.19365e-05
-18.256 -0.00300949 -8.27356e-05
-18.1975 -0.00302894 -8.35401e-05
-18.1393 -0.00304846 -8.43505e-05
-18.0815 -0.00306806 -8.51665e-05
-18.0239 -0.00308774 -8.59886e-05
-17.9667 -0.0031075 -8.68165e-05
-17.9098 -0.00312734 -8.76507e-05
-17.8532 -0.00314727 -8.8491e-05
-17.7969 -0.00316728 -8.93377e-05
-17.7408 -0.00318738 -9.01909e-05
-17.6851 -0.00320757 -9.10506e-05
-17.6296 -0.00322785 -9.1917e-05
-17.5744 -0.00324823 -9.27901e-05
-17.5195 -0.0032687 -9.36701e-05
-17.4648 -0.00328927 -9.45572e-05
-17.4104 -0.00330994 -9.54513e-05
-17.3562 -0.00333071 -9.63526e-05
-17.3022 -0.00335158 -9.72613e-05
-17.2485 -0.00337256 -9.81774e-05
-17.195 -0.00339364 -9.9101e-05
-17.1418 -0.00341483 -0.000100032
-17.0887 -0.00343614 -0.000100971
-17.0359 -0.00345755 -0.000101918
-16.9833 -0.00347907 -0.000102873
-16.9309 -0.00350072 -0.000103836
-16.8787 -0.00352247 -0.000104808
-16.8268 -0.00354435 -0.000105787
-16.775 -0.00356635 -0.000106775
-16.7234 -0.00358847 -0.000107772
-16.672 -0.00361071 -0.000108778
-16.6208 -0.00363308 -0.000109792
-16.5697 -0.00365557 -0.000110815
-16.5189 -0.0036782 -0.000111847
-16.4682 -0.00370095 -0.000112889
-16.4177 -0.00372384 -0.00011394
-16.3674 -0.00374686 -0.000115
-16.3172 -0.00377002 -0.00011607
-16.2672 -0.00379332 -0.000117149
-16.2174 -0.00381675 -0.000118239
-16.1677 -0.00384033 -0.000119338
-16.1182 -0.00386405 -0.000120447
-16.0689 -0.00388792 -0.000121567
-16.0197 -0.00391193 -0.000122697
-15.9706 -0.00393609 -0.000123838
-15.9217 -0.0039604 -0.000124989
-15.873 -0.00398486 -0.000126152
-15.8243 -0.00400948 -0.000127325
-15.7759 -0.00403425 -0.000128509
-15.7276 -0.00405918 -0.000129705
-15.6794 -0.00408427 -0.000130911
-15.6313 -0.00410953 -0.00013213
-15.5834 -0.00413494 -0.00013336
-15.5356 -0.00416052 -0.000134602
-15.488 -0.00418627 -0.000135856
-15.4404 -0.00421219 -0.000137123
-15.393 -0.00423828 -0.000138402
-15.3458 -0.00426455 -0.000139693
-15.2986 -0.00429099 -0.000140997
-15.2516 -0.0043176 -0.000142314
-15.2047 -0.0043444 -0.000143643
-15.1579 -0.00437138 -0.000144987
-15.1112 -0.00439854 -0.000146343
-15.0647 -0.00442589 -0.000147713
-15.0182 -0.00445343 -0.000149097
-14.9719 -0.00448116 -0.000150495
-14.9257 -0.00450908 -0.000151907
-14.8796 -0.00453719 -0.000153333
-14.8336 -0.0045655 -0.000154774
-14.7877 -0.00459401 -0.000156229
-14.7419 -0.00462273 -0.000157699
-14.6962 -0.00465164 -0.000159185
-14.6506 -0.00468077 -0.000160686
-14.6052 -0.0047101 -0.000162202
-14.5598 -0.00473964 -0.000163734
-14.5145 -0.0047694 -0.000165282
-14.4693 -0.00479937 -0.000166847
-14.4243 -0.00482956 -0.000168427
-14.3793 -0.00485998 -0.000170025
-14.3344 -0.00489061 -0.000171639
-14.2896 -0.00492147 -0.00017327
-14.2449 -0.00495256 -0.000174919
-14.2003 -0.00498388 -0.000176585
-14.1558 -0.00501544 -0.000178269
-14.1113 -0.00504723 -0.000179971
-14.067 -0.00507926 -0.000181691
-14.0227 -0.00511153 -0.00018343
-13.9786 -0.00514405 -0.000185188
-13.9345 -0.00517682 -0.000186965
-13.8905 -0.00520984 -0.000188761
-13.8466 -0.0052431 -0.000190577
-13.8028 -0.00527663 -0.000192412
-13.759 -0.00531042 -0.000194268
-13.7153 -0.00534446 -0.000196145
-13.6718 -0.00537878 -0.000198042
-13.6283 -0.00541336 -0.00019996
-13.5848 -0.00544821 -0.0002019
-13.5415 -0.00548334 -0.000203861
-13.4982 -0.00551875 -0.000205844
-13.455 -0.00555443 -0.00020785
-13.4119 -0.0055904 -0.000209878
-13.3689 -0.00562666 -0.000211929
-13.3259 -0.00566321 -0.000214003
-13.283 -0.00570006 -0.000216101
-13.2402 -0.0057372 -0.000218223
-13.1974 -0.00577465 -0.000220369
-13.1547 -0.0058124 -0.00022254
-13.1121 -0.00585046 -0.000224736
-13.0696 -0.00588883 -0.000226957
-13.0271 -0.00592752 -0.000229204
-12.9847 -0.00596653 -0.000231477
-12.9424 -0.00600586 -0.000233776
-12.9001 -0.00604552 -0.000236103
-12.8579 -0.00608551 -0.000238457
-12.8158 -0.00612583 -0.000240838
-12.7737 -0.0061665 -0.000243248
-12.7317 -0.00620751 -0.000245686
-12.6898 -0.00624887 -0.000248153
-12.6479 -0.00629058 -0.00025065
-12.6061 -0.00633264 -0.000253177
-12.5643 -0.00637507 -0.000255733
-12.5226 -0.00641786 -0.000258321
-12.481 -0.00646102 -0.00026094
-12.4394 -0.00650456 -0.00026359
-12.3979 -0.00654847 -0.000266273
-12.3565 -0.00659277 -0.000268988
-12.3151 -0.00663745 -0.000271737
-12.2738 -0.00668253 -0.000274519
-12.2325 -0.006728 -0.000277336
-12.1913 -0.00677388 -0.000280187
-12.1501 -0.00682017 -0.000283074
-12.109 -0.00686687 -0.000285996
-12.068 -0.00691398 -0.000288955
-12.027 -0.00696152 -0.000291951
-11.986 -0.00700949 -0.000294985
-11.9452 -0.00705789 -0.000298056
-11.9043 -0.00710673 -0.000301167
-11.8636 -0.00715602 -0.000304317
-11.8228 -0.00720576 -0.000307506
-11.7822 -0.00725595 -0.000310737
-11.7415 -0.00730661 -0.000314009
-11.701 -0.00735773 -0.000317322
-11.6605 -0.00740933 -0.000320679
-11.62 -0.00746141 -0.000324079
-11.5796 -0.00751397 -0.000327522
-11.5392 -0.00756703 -0.000331011
-11.4989 -0.00762059 -0.000334545
-11.4587 -0.00767465 -0.000338125
-11.4184 -0.00772922 -0.000341753
-11.3783 -0.00778432 -0.000345428
-11.3381 -0.00783994 -0.000349151
-11.2981 -0.00789609 -0.000352924
-11.2581 -0.00795279 -0.000356748
-11.2181 -0.00801003 -0.000360622
-11.1781 -0.00806782 -0.000364548
-11.1383 -0.00812618 -0.000368527
-11.0984 -0.0081851 -0.000372559
-11.0586 -0.00824461 -0.000376646
-11.0189 -0.00830469 -0.000380789
-10.9792 -0.00836538 -0.000384988
-10.9395 -0.00842666 -0.000389244
-10.8999 -0.00848855 -0.000393559
-10.8603 -0.00855106 -0.000397933
-10.8208 -0.00861419 -0.000402368
-10.7813 -0.00867796 -0.000406864
-10.7418 -0.00874237 -0.000411422
-10.7024 -0.00880743 -0.000416044
-10.6631 -0.00887316 -0.000420731
-10.6238 -0.00893955 -0.000425484
-10.5845 -0.00900663 -0.000430304
-10.5452 -0.00907439 -0.000435192
-10.506 -0.00914285 -0.000440149
-10.4669 -0.00921202 -0.000445177
-10.4278 -0.00928191 -0.000450277
-10.3887 -0.00935253 -0.00045545
-10.3496 -0.00942389 -0.000460698
-10.3106 -0.009496 -0.000466022
-10.2717 -0.00956887 -0.000471423
-10.2328 -0.00964251 -0.000476902
-10.1939 -0.00971694 -0.000482462
-10.155 -0.00979216 -0.000488103
-10.1162 -0.00986818 -0.000493827
-10.0774 -0.00994503 -0.000499636
-10.0387 -0.0100227 -0.000505531
-10 -0.0101012 -0.000511513
-9.96134 -0.0101806 -0.000517586
-9.92271 -0.0102608 -0.000523749
-9.88412 -0.0103419 -0.000530005
-9.84557 -0.0104239 -0.000536355
-9.80704 -0.0105069 -0.000542802
-9.76856 -0.0105907 -0.000549347
-9.73011 -0.0106755 -0.000555993
-9.69169 -0.0107612 -0.00056274
-9.65331 -0.0108479 -0.000569591
-9.61496 -0.0109355 -0.000576547
-9.57664 -0.0110242 -0.000583613
-9.53836 -0.0111138 -0.000590787
-9.50011 -0.0112045 -0.000598075
-9.46189 -0.0112962 -0.000605476
-9.42371 -0.011389 -0.000612995
-9.38556 -0.0114829 -0.000620632
-9.34744 -0.0115778 -0.000628391
-9.30935 -0.0116739 -0.000636274
-9.2713 -0.011771 -0.000644283
-9.23327 -0.0118693 -0.00065242
-9.19528 -0.0119688 -0.000660689
-9.15732 -0.0120694 -0.000669092
-9.11939 -0.0121713 -0.000677633
-9.08149 -0.0122743 -0.000686312
-9.04362 -0.0123786 -0.000695134
-9.00578 -0.0124842 -0.000704101
-8.96797 -0.012591 -0.000713217
-8.93019 -0.0126991 -0.000722485
-8.89244 -0.0128086 -0.000731907
-8.85471 -0.0129194 -0.000741486
-8.81702 -0.0130315 -0.000751228
-8.77936 -0.0131451 -0.000761133
-8.74172 -0.01326 -0.000771207
-8.70412 -0.0133764 -0.000781452
-8.66654 -0.0134942 -0.000791873
-8.62899 -0.0136135 -0.000802473
-8.59146 -0.0137343 -0.000813256
-8.55397 -0.0138567 -0.000824226
-8.5165 -0.0139806 -0.000835387
-8.47906 -0.0141061 -0.000846743
-8.44165 -0.0142332 -0.000858299
-8.40426 -0.014362 -0.000870059
-8.3669 -0.0144924 -0.000882027
-8.32956 -0.0146245 -0.000894208
-8.29226 -0.0147584 -0.000906607
-8.25497 -0.014894 -0.000919229
-8.21772 -0.0150314 -0.000932079
-8.18049 -0.0151706 -0.000945161
-8.14328 -0.0153117 -0.000958483
-8.1061 -0.0154547 -0.000972047
-8.06895 -0.0155996 -0.000985861
-8.03182 -0.0157464 -0.00099993
-7.99471 -0.0158953 -0.00101426
-7.95763 -0.0160461 -0.00102886
-7.92058 -0.0161991 -0.00104373
-7.88355 -0.0163542 -0.00105888
-7.84654 -0.0165114 -0.00107432
-7.80955 -0.0166708 -0.00109005
-7.77259 -0.0168324 -0.00110608
-7.73566 -0.0169963 -0.00112242
-7.69874 -0.0171625 -0.00113907
-7.66185 -0.017331 -0.00115605
-7.62498 -0.017502 -0.00117335
-7.58814 -0.0176754 -0.001191
-7.55132 -0.0178513 -0.00120899
-7.51452 -0.0180298 -0.00122734
-7.47774 -0.0182108 -0.00124605
-7.44099 -0.0183945 -0.00126513
-7.40425 -0.0185809 -0.0012846
-7.36754 -0.0187701 -0.00130446
-7.33085 -0.0189621 -0.00132473
-7.29418 -0.0191569 -0.0013454
-7.25754 -0.0193546 -0.0013665
-7.22091 -0.0195554 -0.00138804
-7.18431 -0.0197591 -0.00141002
-7.14772 -0.019966 -0.00143246
-7.11116 -0.020176 -0.00145536
-7.07462 -0.0203893 -0.00147875
-7.0381 -0.0206059 -0.00150264
-7.00159 -0.0208258 -0.00152703
-6.96511 -0.0210492 -0.00155194
-6.92865 -0.0212761 -0.00157739
-6.89221 -0.0215066 -0.00160339
-6.85579 -0.0217408 -0.00162995
-6.81938 -0.0219787 -0.0016571
-6.783 -0.0222204 -0.00168484
-6.74664 -0.0224661 -0.00171319
-6.71029 -0.0227157 -0.00174218
-6.67397 -0.0229694 -0.00177181
-6.63766 -0.0232273 -0.00180211
-6.60137 -0.0234895 -0.0018331
-6.5651 -0.023756 -0.00186479
-6.52885 -0.024027 -0.00189721
-6.49262 -0.0243025 -0.00193037
-6.4564 -0.0245828 -0.0019643
-6.42021 -0.0248677 -0.00199902
-6.38403 -0.0251576 -0.00203456
-6.34786 -0.0254525 -0.00207093
-6.31172 -0.0257525 -0.00210817
-6.27559 -0.0260577 -0.0021463
-6.23949 -0.0263683 -0.00218535
-6.20339 -0.0266843 -0.00222534
-6.16732 -0.027006 -0.0022663
-6.13126 -0.0273334 -0.00230827
-6.09522 -0.0276667 -0.00235127
-6.05919 -0.0280061 -0.00239534
-6.02319 -0.0283516 -0.00244051
-5.9872 -0.0287035 -0.00248682
-5.95122 -0.0290619 -0.0025343
-5.91526 -0.0294269 -0.00258299
-5.87932 -0.0297988 -0.00263293
-5.84339 -0.0301776 -0.00268415
-5.80748 -0.0305637 -0.00273672
-5.77158 -0.030957 -0.00279066
-5.7357 -0.031358 -0.00284602
-5.69984 -0.0317667 -0.00290285
-5.66399 -0.0321833 -0.00296121
-5.62815 -0.0326082 -0.00302113
-5.59233 -0.0330414 -0.00308269
-5.55653 -0.0334832 -0.00314593
-5.52074 -0.0339338 -0.00321091
-5.48497 -0.0343935 -0.00327769
-5.4492 -0.0348626 -0.00334634
-5.41346 -0.0353412 -0.00341693
-5.37773 -0.0358297 -0.00348952
-5.34201 -0.0363283 -0.00356419
-5.30631 -0.0368373 -0.00364101
-5.27062 -0.0373571 -0.00372007
-5.23494 -0.0378878 -0.00380144
-5.19928 -0.0384299 -0.00388522
-5.16363 -0.0389837 -0.00397149
-5.128 -0.0395495 -0.00406036
-5.09237 -0.0401276 -0.00415192
-5.05677 -0.0407185 -0.00424627
-5.02117 -0.0413225 -0.00434353
-4.98559 -0.0419399 -0.00444381
-4.95002 -0.0425714 -0.00454724
-4.91446 -0.0432171 -0.00465394
-4.87892 -0.0438777 -0.00476405
-4.84339 -0.0445535 -0.00487771
-4.80787 -0.0452451 -0.00499506
-4.77237 -0.0459529 -0.00511626
-4.73687 -0.0466775 -0.00524148
-4.70139 -0.0474194 -0.00537088
-4.66592 -0.0481791 -0.00550466
-4.63046 -0.0489574 -0.00564301
-4.59502 -0.0497547 -0.00578612
-4.55958 -0.0505717 -0.00593422
-4.52416 -0.0514091 -0.00608753
-4.48875 -0.0522675 -0.00624629
-4.45335 -0.0531478 -0.00641076
-4.41797 -0.0540506 -0.00658121
-4.38259 -0.0549768 -0.00675793
-4.34722 -0.0559271 -0.00694121
-4.31187 -0.0569025 -0.00713138
-4.27653 -0.0579038 -0.00732879
-4.24119 -0.058932 -0.00753381
-4.20587 -0.0599881 -0.00774681
-4.17056 -0.061073 -0.00796823
-4.13526 -0.0621879 -0.00819848
-4.09997 -0.0633339 -0.00843807
-4.06469 -0.0645122 -0.00868748
-4.02942 -0.065724 -0.00894726
-3.99416 -0.0669705 -0.00921798
-3.95891 -0.0682532 -0.00950027
-3.92367 -0.0695735 -0.00979479
-3.88844 -0.0709328 -0.0101023
-3.85322 -0.0723326 -0.0104234
-3.81801 -0.0737747 -0.0107591
-3.7828 -0.0752606 -0.0111102
-3.74761 -0.0767922 -0.0114776
-3.71243 -0.0783712 -0.0118624
-3.67726 -0.0799996 -0.0122657
-3.64209 -0.0816795 -0.0126886
-3.60694 -0.0834128 -0.0131323
-3.57179 -0.0852018 -0.0135982
-3.53665 -0.0870488 -0.0140878
-3.50152 -0.088956 -0.0146025
-3.4664 -0.090926 -0.015144
-3.43129 -0.0929612 -0.0157139
-3.39619 -0.0950644 -0.0163141
-3.36109 -0.0972383 -0.0169465
-3.32601 -0.0994857 -0.017613
-3.29093 -0.10181 -0.0183157
-3.25586 -0.104214 -0.0190569
-3.2208 -0.106701 -0.0198386
-3.18574 -0.109274 -0.0206632
-3.1507 -0.111939 -0.0215331
-3.11566 -0.114698 -0.0224509
-3.08063 -0.117556 -0.023419
-3.0456 -0.120518 -0.0244402
-3.01059 -0.12359 -0.0255174
-2.97558 -0.126777 -0.0266539
-2.94058 -0.130087 -0.0278531
-2.90558 -0.133525 -0.0291189
-2.87059 -0.1371 -0.0304557
-2.83561 -0.140821 -0.0318684
-2.80064 -0.144696 -0.0333627
-2.76567 -0.148736 -0.0349451
-2.73071 -0.152952 -0.0366228
-2.69576 -0.157354 -0.0384042
-2.66081 -0.161956 -0.0402987
-2.62587 -0.16677 -0.0423168
-2.59094 -0.171811 -0.0444705
-2.55601 -0.177093 -0.0467733
-2.52109 -0.182633 -0.0492399
-2.48617 -0.188447 -0.0518873
-2.45126 -0.194554 -0.0547341
-2.41636 -0.200973 -0.0578015
-2.38146 -0.207724 -0.0611131
-2.34657 -0.214831 -0.0646955
-2.31168 -0.222316 -0.0685786
-2.2768 -0.230206 -0.0727964
-2.24192 -0.238528 -0.0773871
-2.20705 -0.24731 -0.0823944
-2.17219 -0.256584 -0.0878678
-2.13733 -0.266383 -0.0938641
-2.10247 -0.276742 -0.100448
-2.06762 -0.287696 -0.107694
-2.03278 -0.299285 -0.115688
-1.99794 -0.311546 -0.124529
-1.9631 -0.32452 -0.134331
-1.92827 -0.338244 -0.145227
-1.89345 -0.352755 -0.157371
-1.85862 -0.368085 -0.170941
-1.82381 -0.384259 -0.186146
-1.78899 -0.401289 -0.20323
-1.75419 -0.419173 -0.222475
-1.71938 -0.437881 -0.24421
-1.68458 -0.457349 -0.268818
-1.64979 -0.477462 -0.296743
-1.61499 -0.498037 -0.328492
-1.58021 -0.518794 -0.364646
-1.54542 -0.539325 -0.405855
-1.51064 -0.559051 -0.452837
-1.47586 -0.577168 -0.506352
-1.44109 -0.592578 -0.567173
-1.40632 -0.603828 -0.63601
-1.37155 -0.609024 -0.71341
-1.33679 -0.605787 -0.799586
-1.30203 -0.591236 -0.894187
-1.26727 -0.56208 -0.996009
-1.23251 -0.514845 -1.10266
-1.19776 -0.446328 -1.21027
-1.16301 -0.354258 -1.31338
-1.12827 -0.238143 -1.40522
-1.09352 -0.100026 -1.47834
-1.05878 0.0551153 -1.52592
-1.02405 0.219694 -1.54313
-0.989309 0.38461 -1.52825
-0.954576 0.540841 -1.48309
-0.919844 0.680993 -1.41245
-0.885115 0.800257 -1.32299
-0.850388 0.896635 -1.22181
-0.815663 0.970503 -1.1154
-0.78094 1.02389 -1.009
-0.746219 1.05972 -0.906391
-0.711499 1.08118 -0.809982
-0.676781 1.09135 -0.721091
-0.642065 1.09297 -0.640218
-0.60735 1.08836 -0.567311
-0.572637 1.07939 -0.501969
-0.537925 1.06753 -0.443604
-0.503214 1.05395 -0.391533
-0.468504 1.03951 -0.345061
-0.433796 1.02486 -0.303506
-0.399089 1.01048 -0.266237
-0.364382 0.996727 -0.232671
-0.329676 0.983838 -0.202287
-0.294972 0.971993 -0.174614
-0.260267 0.961311 -0.149238
-0.225564 0.951874 -0.125784
-0.190861 0.943732 -0.103925
-0.156158 0.936921 -0.0833576
-0.121456 0.931459 -0.0638142
-0.0867541 0.927356 -0.0450425
-0.0520524 0.924619 -0.026813
-0.0173508 0.92325 -0.00890189
0.0173508 0.92325 0.00890189
0.0520524 0.924619 0.026813
0.0867541 0.927356 0.0450425
0.121456 0.931459 0.0638142
0.156158 0.936921 0.0833576
0.190861 0.943732 0.103925
0.225564 0.951874 0.125784
0.260267 0.961311 0.149238
0.294972 0.971993 0.174614
0.329676 0.983838 0.202287
0.364382 0.996727 0.232671
0.399089 1.01048 0.266237
0.433796 1.02486 0.303506
0.468504 1.03951 0.345061
0.503214 1.05395 0.391533
0.537925 1.06753 0.443604
0.572637 1.07939 0.501969
0.60735 1.08836 0.567311
0.642065 1.09297 0.640218
0.676781 1.09135 0.721091
0.711499 1.08118 0.809982
0.746219 1.05972 0.906391
0.78094 1.02389 1.009
0.815663 0.970503 1.1154
0.850388 0.896635 1.22181
0.885115 0.800257 1.32299
0.919844 0.680993 1.41245
0.954576 0.540841 1.48309
0.989309 0.38461 1.52825
1.02405 0.219694 1.54313
1.05878 0.0551153 1.52592
1.09352 -0.100026 1.47834
1.12827 -0.238143 1.40522
1.16301 -0.354258 1.31338
1.19776 -0.446328 1.21027
1.23251 -0.514845 1.10266
1.26727 -0.56208 0.996009
1.30203 -0.591236 0.894187
1.33679 -0.605787 0.799586
1.37155 -0.609024 0.71341
1.40632 -0.603828 0.63601
1.44109 -0.592578 0.567173
1.47586 -0.577168 0.506352
1.51064 -0.559051 0.452837
1.54542 -0.539325 0.405855
1.58021 -0.518794 0.364646
1.61499 -0.498037 0.328492
1.64979 -0.477462 0.296743
1.68458 -0.457349 0.268818
1.71938 -0.437881 0.24421
1.75419 -0.419173 0.222475
1.78899 -0.401289 0.20323
1.82381 -0.384259 0.186146
1.85862 -0.368085 0.170941
1.89345 -0.352755 0.157371
1.92827 -0.338244 0.145227
1.9631 -0.32452 0.134331
1.99794 -0.311546 0.124529
2.03278 -0.299285 0.115688
2.06762 -0.287696 0.107694
2.10247 -0.276742 0.100448
2.13733 -0.266383 0.0938641
2.17219 -0.256584 0.0878678
2.20705 -0.24731 0.0823944
2.24192 -0.238528 0.0773871
2.2768 -0.230206 0.0727964
2.31168 -0.222316 0.0685786
2.34657 -0.214831 0.0646955
2.38146 -0.207724 0.0611131
2.41636 -0.200973 0.0578015
2.45126 -0.194554 0.0547341
2.48617 -0.188447 0.0518873
2.52109 -0.182633 0.0492399
2.55601 -0.177093 0.0467733
2.59094 -0.171811 0.0444705
2.62587 -0.16677 0.0423168
2.66081 -0.161956 0.0402987
2.69576 -0.157354 0.0384042
2.73071 -0.152952 0.0366228
2.76567 -0.148736 0.0349451
2.80064 -0.144696 0.0333627
2.83561 -0.140821 0.0318684
2.87059 -0.1371 0.0304557
2.90558 -0.133525 0.0291189
2.94058 -0.130087 0.0278531
2.97558 -0.126777 0.0266539
3.01059 -0.12359 0.0255174
3.0456 -0.120518 0.0244402
3.08063 -0.117556 0.023419
3.11566 -0.114698 0.0224509
3.1507 -0.111939 0.0215331
3.18574 -0.109274 0.0206632
3.2208 -0.106701 0.0198386
3.25586 -0.104214 0.0190569
3.29093 -0.10181 0.0183157
3.32601 -0.0994857 0.017613
3.36109 -0.0972383 0.0169465
3.39619 -0.0950644 0.0163141
3.43129 -0.0929612 0.0157139
3.4664 -0.090926 0.015144
3.50152 -0.088956 0.0146025
3.53665 -0.0870488 0.0140878
3.57179 -0.0852018 0.0135982
3.60694 -0.0834128 0.0131323
3.64209 -0.0816795 0.0126886
3.67726 -0.0799996 0.0122657
3.71243 -0.0783712 0.0118624
3.74761 -0.0767922 0.0114776
3.7828 -0.0752606 0.0111102
3.81801 -0.0737747 0.0107591
3.85322 -0.0723326 0.0104234
3.88844 -0.0709328 0.0101023
3.92367 -0.0695735 0.00979479
3.95891 -0.0682532 0.00950027
3.99416 -0.0669705 0.00921798
4.02942 -0.065724 0.00894726
4.06469 -0.0645122 0.00868748
4.09997 -0.0633339 0.00843807
4.13526 -0.0621879 0.00819848
4.17056 -0.061073 0.00796823
4.20587 -0.0599881 0.00774681
4.24119 -0.058932 0.00753381
4.27653 -0.0579038 0.00732879
4.31187 -0.0569025 0.00713138
4.34722 -0.0559271 0.00694121
4.38259 -0.0549768 0.00675793
4.41797 -0.0540506 0.00658121
4.45335 -0.0531478 0.00641076
4.48875 -0.0522675 0.00624629
4.52416 -0.0514091 0.00608753
4.55958 -0.0505717 0.00593422
4.59502 -0.0497547 0.00578612
4.63046 -0.0489574 0.00564301
4.66592 -0.0481791 0.00550466
4.70139 -0.0474194 0.00537088
4.73687 -0.0466775 0.00524148
4.77237 -0.0459529 0.00511626
4.80787 -0.0452451 0.00499506
4.84339 -0.0445535 0.00487771
4.87892 -0.0438777 0.00476405
4.91446 -0.0432171 0.00465394
4.95002 -0.0425714 0.00454724
4.98559 -0.0419399 0.00444381
5.02117 -0.0413225 0.00434353
5.05677 -0.0407185 0.00424627
5.09237 -0.0401276 0.00415192
5.128 -0.0395495 0.00406036
5.16363 -0.0389837 0.00397149
5.19928 -0.0384299 0.00388522
5.23494 -0.0378878 0.00380144
5.27062 -0.0373571 0.00372007
5.30631 -0.0368373 0.00364101
5.34201 -0.0363283 0.00356419
5.37773 -0.0358297 0.00348952
5.41346 -0.0353412 0.00341693
5.4492 -0.0348626 0.00334634
5.48497 -0.0343935 0.00327769
5.52074 -0.0339338 0.00321091
5.55653 -0.0334832 0.00314593
5.59233 -0.0330414 0.00308269
5.62815 -0.0326082 0.00302113
5.66399 -0.0321833 0.00296121
5.69984 -0.0317667 0.00290285
5.7357 -0.031358 0.00284602
5.77158 -0.030957 0.00279066
5.80748 -0.0305637 0.00273672
5.84339 -0.0301776 0.00268415
5.87932 -0.0297988 0.00263293
5.91526 -0.0294269 0.00258299
5.95122 -0.0290619 0.0025343
5.9872 -0.0287035 0.00248682
6.02319 -0.0283516 0.00244051
6.05919 -0.0280061 0.00239534
6.09522 -0.0276667 0.00235127
6.13126 -0.0273334 0.00230827
6.16732 -0.027006 0.0022663
6.20339 -0.0266843 0.00222534
6.23949 -0.0263683 0.00218535
6.27559 -0.0260577 0.0021463
6.31172 -0.0257525 0.00210817
6.34786 -0.0254525 0.00207093
6.38403 -0.0251576 0.00203456
6.42021 -0.0248677 0.00199902
6.4564 -0.0245828 0.0019643
6.49262 -0.0243025 0.00193037
6.52885 -0.024027 0.00189721
6.5651 -0.023756 0.00186479
6.60137 -0.0234895 0.0018331
6.63766 -0.0232273 0.00180211
6.67397 -0.0229694 0.00177181
6.71029 -0.0227157 0.00174218
6.74664 -0.0224661 0.00171319
6.783 -0.0222204 0.00168484
6.81938 -0.0219787 0.0016571
6.85579 -0.0217408 0.00162995
6.89221 -0.0215066 0.00160339
6.92865 -0.0212761 0.00157739
6.96511 -0.0210492 0.00155194
7.00159 -0.0208258 0.00152703
7.0381 -0.0206059 0.00150264
7.07462 -0.0203893 0.00147875
7.11116 -0.020176 0.00145536
7.14772 -0.019966 0.00143246
7.18431 -0.0197591 0.00141002
7.22091 -0.0195554 0.00138804
7.25754 -0.0193546 0.0013665
7.29418 -0.0191569 0.0013454
7.33085 -0.0189621 0.00132473
7.36754 -0.0187701 0.00130446
7.40425 -0.0185809 0.0012846
7.44099 -0.0183945 0.00126513
7.47774 -0.0182108 0.00124605
7.51452 -0.0180298 0.00122734
7.55132 -0.0178513 0.00120899
7.58814 -0.0176754 0.001191
7.62498 -0.017502 0.00117335
7.66185 -0.017331 0.00115605
7.69874 -0.0171625 0.00113907
7.73566 -0.0169963 0.00112242
7.77259 -0.0168324 0.00110608
7.80955 -0.0166708 0.00109005
7.84654 -0.0165114 0.00107432
7.88355 -0.0163542 0.00105888
7.92058 -0.0161991 0.00104373
7.95763 -0.0160461 0.00102886
7.99471 -0.0158953 0.00101426
8.03182 -0.0157464 0.00099993
8.06895 -0.0155996 0.000985861
8.1061 -0.0154547 0.000972047
8.14328 -0.0153117 0.000958483
8.18049 -0.0151706 0.000945161
8.21772 -0.0150314 0.000932079
8.25497 -0.014894 0.000919229
8.29226 -0.0147584 0.000906607
8.32956 -0.0146245 0.000894208
8.3669 -0.0144924 0.000882027
8.40426 -0.014362 0.000870059
8.44165 -0.0142332 0.000858299
8.47906 -0.0141061 0.000846743
8.5165 -0.0139806 0.000835387
8.55397 -0.0138567 0.000824226
8.59146 -0.0137343 0.000813256
8.62899 -0.0136135 0.000802473
8.66654 -0.0134942 0.000791873
8.70412 -0.0133764 0.000781452
8.74172 -0.01326 0.000771207
8.77936 -0.0131451 0.000761133
8.81702 -0.0130315 0.000751228
8.85471 -0.0129194 0.000741486
8.89244 -0.0128086 0.000731907
8.93019 -0.0126991 0.000722485
8.96797 -0.012591 0.000713217
9.00578 -0.0124842 0.000704101
9.04362 -0.0123786 0.000695134
9.08149 -0.0122743 0.000686312
9.11939 -0.0121713 0.000677633
9.15732 -0.0120694 0.000669092
9.19528 -0.0119688 0.000660689
9.23327 -0.0118693 0.00065242
9.2713 -0.011771 0.000644283
9.30935 -0.0116739 0.000636274
9.34744 -0.0115778 0.000628391
9.38556 -0.0114829 0.000620632
9.42371 -0.011389 0.000612995
9.46189 -0.0112962 0.000605476
9.50011 -0.0112045 0.000598075
9.53836 -0.0111138 0.000590787
9.57664 -0.0110242 0.000583613
9.61496 -0.0109355 0.000576547
9.65331 -0.0108479 0.000569591
9.69169 -0.0107612 0.00056274
9.73011 -0.0106755 0.000555993
9.76856 -0.0105907 0.000549347
9.80704 -0.0105069 0.000542802
9.84557 -0.0104239 0.000536355
9.88412 -0.0103419 0.000530005
9.92271 -0.0102608 0.000523749
9.96134 -0.0101806 0.000517586
10 -0.0101012 0.000511513
10.0387 -0.0100227 0.000505531
10.0774 -0.00994503 0.000499636
10.1162 -0.00986818 0.000493827
10.155 -0.00979216 0.000488103
10.1939 -0.00971694 0.000482462
10.2328 -0.00964251 0.000476902
10.2717 -0.00956887 0.000471423
10.3106 -0.009496 0.000466022
10.3496 -0.00942389 0.000460698
10.3887 -0.00935253 0.00045545
10.4278 -0.00928191 0.000450277
10.4669 -0.00921202 0.000445177
10.506 -0.00914285 0.000440149
10.5452 -0.00907439 0.000435192
10.5845 -0.00900663 0.000430304
10.6238 -0.00893955 0.000425484
10.6631 -0.00887316 0.000420731
10.7024 -0.00880743 0.000416044
10.7418 -0.00874237 0.000411422
10.7813 -0.00867796 0.000406864
10.8208 -0.00861419 0.000402368
10.8603 -0.00855106 0.000397933
10.8999 -0.00848855 0.000393559
10.9395 -0.00842666 0.000389244
10.9792 -0.00836538 0.000384988
11.0189 -0.00830469 0.000380789
11.0586 -0.00824461 0.000376646
11.0984 -0.0081851 0.000372559
11.1383 -0.00812618 0.000368527
11.1781 -0.00806782 0.000364548
11.2181 -0.00801003 0.000360622
11.2581 -0.00795279 0.000356748
11.2981 -0.00789609 0.000352924
11.3381 -0.00783994 0.000349151
11.3783 -0.00778432 0.000345428
11.4184 -0.00772922 0.000341753
11.4587 -0.00767465 0.000338125
11.4989 -0.00762059 0.000334545
11.5392 -0.00756703 0.000331011
11.5796 -0.00751397 0.000327522
11.62 -0.00746141 0.000324079
11.6605 -0.00740933 0.000320679
11.701 -0.00735773 0.000317322
11.7415 -0.00730661 0.000314009
11.7822 -0.00725595 0.000310737
11.8228 -0.00720576 0.000307506
11.8636 -0.00715602 0.000304317
11.9043 -0.00710673 0.000301167
11.9452 -0.00705789 0.000298056
11.986 -0.00700949 0.000294985
12.027 -0.00696152 0.000291951
12.068 -0.00691398 0.000288955
12.109 -0.00686687 0.000285996
12.1501 -0.00682017 0.000283074
12.1913 -0.00677388 0.000280187
12.2325 -0.006728 0.000277336
12.2738 -0.00668253 0.000274519
12.3151 -0.00663745 0.000271737
12.3565 -0.00659277 0.000268988
12.3979 -0.00654847 0.000266273
12.4394 -0.00650456 0.00026359
12.481 -0.00646102 0.00026094
12.5226 -0.00641786 0.000258321
12.5643 -0.00637507 0.000255733
12.6061 -0.00633264 0.000253177
12.6479 -0.00629058 0.00025065
12.6898 -0.00624887 0.000248153
12.7317 -0.00620751 0.000245686
12.7737 -0.0061665 0.000243248
12.8158 -0.00612583 0.000240838
12.8579 -0.00608551 0.000238457
12.9001 -0.00604552 0.000236103
12.9424 -0.00600586 0.000233776
12.9847 -0.00596653 0.000231477
13.0271 -0.00592752 0.000229204
13.0696 -0.00588883 0.000226957
13.1121 -0.00585046 0.000224736
13.1547 -0.0058124 0.00022254
13.1974 -0.00577465 0.000220369
13.2402 -0.0057372 0.000218223
13.283 -0.00570006 0.000216101
13.3259 -0.00566321 0.000214003
13.3689 -0.00562666 0.000211929
13.4119 -0.0055904 0.000209878
13.455 -0.00555443 0.00020785
13.4982 -0.00551875 0.000205844
13.5415 -0.00548334 0.000203861
13.5848 -0.00544821 0.0002019
13.6283 -0.00541336 0.00019996
13.6718 -0.00537878 0.000198042
13.7153 -0.00534446 0.000196145
13.759 -0.00531042 0.000194268
13.8028 -0.00527663 0.000192412
13.8466 -0.0052431 0.000190577
13.8905 -0.00520984 0.000188761
13.9345 -0.00517682 0.000186965
13.9786 -0.00514405 0.000185188
14.0227 -0.00511153 0.00018343
14.067 -0.00507926 0.000181691
14.1113 -0.00504723 0.000179971
14.1558 -0.00501544 0.000178269
14.2003 -0.00498388 0.000176585
14.2449 -0.00495256 0.000174919
14.2896 -0.00492147 0.00017327
14.3344 -0.00489061 0.000171639
14.3793 -0.00485998 0.000170025
14.4243 -0.00482956 0.000168427
14.4693 -0.00479937 0.000166847
14.5145 -0.0047694 0.000165282
14.5598 -0.00473964 0.000163734
14.6052 -0.0047101 0.000162202
14.6506 -0.00468077 0.000160686
14.6962 -0.00465164 0.000159185
14.7419 -0.00462273 0.000157699
14.7877 -0.00459401 0.000156229
14.8336 -0.0045655 0.000154774
14.8796 -0.00453719 0.000153333
14.9257 -0.00450908 0.000151907
14.9719 -0.00448116 0.000150495
15.0182 -0.00445343 0.000149097
15.0647 -0.00442589 0.000147713
15.1112 -0.00439854 0.000146343
15.1579 -0.00437138 0.000144987
15.2047 -0.0043444 0.000143643
15.2516 -0.0043176 0.000142314
15.2986 -0.00429099 0.000140997
15.3458 -0.00426455 0.000139693
15.393 -0.00423828 0.000138402
15.4404 -0.00421219 0.000137123
15.488 -0.00418627 0.000135856
15.5356 -0.00416052 0.000134602
15.5834 -0.00413494 0.00013336
15.6313 -0.00410953 0.00013213
15.6794 -0.00408427 0.000130911
15.7276 -0.00405918 0.000129705
15.7759 -0.00403425 0.000128509
15.8243 -0.00400948 0.000127325
15.873 -0.00398486 0.000126152
15.9217 -0.0039604 0.000124989
15.9706 -0.00393609 0.000123838
16.0197 -0.00391193 0.000122697
16.0689 -0.00388792 0.000121567
16.1182 -0.00386405 0.000120447
16.1677 -0.00384033 0.000119338
16.2174 -0.00381675 0.000118239
16.2672 -0.00379332 0.000117149
16.3172 -0.00377002 0.00011607
16.3674 -0.00374686 0.000115
16.4177 -0.00372384 0.00011394
16.4682 -0.00370095 0.000112889
16.5189 -0.0036782 0.000111847
16.5697 -0.00365557 0.000110815
16.6208 -0.00363308 0.000109792
16.672 -0.00361071 0.000108778
16.7234 -0.00358847 0.000107772
16.775 -0.00356635 0.000106775
16.8268 -0.00354435 0.000105787
16.8787 -0.00352247 0.000104808
16.9309 -0.00350072 0.000103836
16.9833 -0.00347907 0.000102873
17.0359 -0.00345755 0.000101918
17.0887 -0.00343614 0.000100971
17.1418 -0.00341483 0.000100032
17.195 -0.00339364 9.9101e-05
17.2485 -0.00337256 9.81774e-05
17.3022 -0.00335158 9.72613e-05
17.3562 -0.00333071 9.63526e-05
17.4104 -0.00330994 9.54513e-05
17.4648 -0.00328927 9.45572e-05
17.5195 -0.0032687 9.36701e-05
17.5744 -0.00324823 9.27901e-05
17.6296 -0.00322785 9.1917e-05
17.6851 -0.00320757 9.10506e-05
17.7408 -0.00318738 9.01909e-05
17.7969 -0.00316728 8.93377e-05
17.8532 -0.00314727 8.8491e-05
17.9098 -0.00312734 8.76507e-05
17.9667 -0.0031075 8.68165e-05
18.0239 -0.00308774 8.59886e-05
18.0815 -0.00306806 8.51665e-05
18.1393 -0.00304846 8.43505e-05
18.1975 -0.00302894 8.35401e-05
18.256 -0.00300949 8.27356e-05
18.3149 -0.00299011 8.19365e-05
18.3742 -0.0029708 8.11429e-05
18.4338 -0.00295156 8.03547e-05
18.4938 -0.00293238 7.95717e-05
18.5542 -0.00291327 7.87937e-05
18.615 -0.00289421 7.80209e-05
18.6762 -0.00287521 7.72528e-05
18.7379 -0.00285627 7.64896e-05
18.8 -0.00283738 7.57309e-05
18.8625 -0.00281854 7.49768e-05
18.9255 -0.00279974 7.4227e-05
18.9891 -0.00278099 7.34815e-05
19.0531 -0.00276228 7.274e-05
19.1177 -0.0027436 7.20026e-05
19.1828 -0.00272496 7.12689e-05
19.2484 -0.00270635 7.0539e-05
19.3147 -0.00268776 6.98125e-05
19.3816 -0.00266919 6.90894e-05
19.4491 -0.00265064 6.83694e-05
19.5173 -0.0026321 6.76525e-05
19.5862 -0.00261357 6.69383e-05
19.6558 -0.00259504 6.62268e-05
19.7262 -0.00257651 6.55177e-05
19.7974 -0.00255796 6.48108e-05
19.8694 -0.0025394 6.41057e-05
19.9423 -0.00252082 6.34025e-05
20.0162 -0.00250221 6.27006e-05
20.091 -0.00248355 6.19998e-05
20.1669 -0.00246484 6.12998e-05
20.244 -0.00244608 6.06003e-05
20.3222 -0.00242724 5.99007e-05
20.4016 -0.00240832 5.92009e-05
20.4825 -0.0023893 5.85001e-05
20.5648 -0.00237017 5.77979e-05
20.6487 -0.0023509 5.70936e-05
20.7344 -0.00233147 5.63867e-05
20.8219 -0.00231187 5.56761e-05
20.9115 -0.00229205 5.49611e-05
21.0034 -0.00227199 5.42403e-05
21.0979 -0.00225165 5.35125e-05
21.1952 -0.00223096 5.2776e-05
21.2959 -0.00220988 5.20287e-05
21.4004 -0.0021883 5.12679e-05
21.5093 -0.00216614 5.04901e-05
21.6237 -0.00214323 4.96904e-05
21.7448 -0.00211937 4.88621e-05
21.8747 -0.00209424 4.79945e-05
22.0165 -0.00206728 4.70699e-05
22.1768 -0.00203744 4.60535e-05
22.3723 -0.00200192 4.48533e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.0Lambda0.5Nc1Classic/GRp_FRG.txt <==
-22.3723 -0.0020024 -4.48729e-05
-22.1768 -0.00203793 -4.60745e-05
-22.0165 -0.00206778 -4.70911e-05
-21.8747 -0.00209475 -4.80166e-05
-21.7448 -0.00211989 -4.88842e-05
-21.6237 -0.00214376 -4.97131e-05
-21.5093 -0.00216667 -5.05129e-05
-21.4004 -0.00218885 -5.12915e-05
-21.2959 -0.00221043 -5.20526e-05
-21.1952 -0.00223153 -5.28007e-05
-21.0979 -0.00225222 -5.35374e-05
-21.0034 -0.00227258 -5.4266e-05
-20.9115 -0.00229265 -5.4987e-05
-20.8219 -0.00231247 -5.57028e-05
-20.7344 -0.00233209 -5.64136e-05
-20.6487 -0.00235152 -5.71213e-05
-20.5648 -0.0023708 -5.78258e-05
-20.4825 -0.00238994 -5.85287e-05
-20.4016 -0.00240897 -5.92298e-05
-20.3222 -0.0024279 -5.99304e-05
-20.244 -0.00244675 -6.06301e-05
-20.1669 -0.00246553 -6.13304e-05
-20.091 -0.00248424 -6.20306e-05
-20.0162 -0.00250291 -6.27321e-05
-19.9423 -0.00252153 -6.34343e-05
-19.8694 -0.00254012 -6.41383e-05
-19.7974 -0.00255869 -6.48435e-05
-19.7262 -0.00257725 -6.55511e-05
-19.6558 -0.00259579 -6.62605e-05
-19.5862 -0.00261433 -6.69727e-05
-19.5173 -0.00263287 -6.76871e-05
-19.4491 -0.00265142 -6.84047e-05
-19.3816 -0.00266998 -6.91249e-05
-19.3147 -0.00268856 -6.98487e-05
-19.2484 -0.00270716 -7.05754e-05
-19.1828 -0.00272578 -7.13061e-05
-19.1177 -0.00274443 -7.20399e-05
-19.0531 -0.00276312 -7.27781e-05
-18.9891 -0.00278184 -7.35197e-05
-18.9255 -0.0028006 -7.42659e-05
-18.8625 -0.00281941 -7.50159e-05
-18.8 -0.00283826 -7.57706e-05
-18.7379 -0.00285716 -7.65295e-05
-18.6762 -0.00287611 -7.72934e-05
-18.615 -0.00289512 -7.80616e-05
-18.5542 -0.00291419 -7.88351e-05
-18.4938 -0.00293331 -7.96132e-05
-18.4338 -0.0029525 -8.03968e-05
-18.3742 -0.00297175 -8.11852e-05
-18.3149 -0.00299107 -8.19793e-05
-18.256 -0.00301046 -8.27785e-05
-18.1975 -0.00302992 -8.35837e-05
-18.1393 -0.00304946 -8.43941e-05
-18.0815 -0.00306907 -8.52107e-05
-18.0239 -0.00308876 -8.60328e-05
-17.9667 -0.00310853 -8.68613e-05
-17.9098 -0.00312838 -8.76955e-05
-17.8532 -0.00314832 -8.85363e-05
-17.7969 -0.00316834 -8.93831e-05
-17.7408 -0.00318845 -9.02367e-05
-17.6851 -0.00320865 -9.10964e-05
-17.6296 -0.00322895 -9.19632e-05
-17.5744 -0.00324933 -9.28364e-05
-17.5195 -0.00326981 -9.37168e-05
-17.4648 -0.00329039 -9.46038e-05
-17.4104 -0.00331107 -9.54984e-05
-17.3562 -0.00333185 -9.63997e-05
-17.3022 -0.00335274 -9.73087e-05
-17.2485 -0.00337372 -9.82248e-05
-17.195 -0.00339482 -9.91488e-05
-17.1418 -0.00341602 -0.00010008
-17.0887 -0.00343733 -0.00010102
-17.0359 -0.00345875 -0.000101966
-16.9833 -0.00348029 -0.000102922
-16.9309 -0.00350194 -0.000103885
-16.8787 -0.00352371 -0.000104856
-16.8268 -0.0035456 -0.000105836
-16.775 -0.0035676 -0.000106825
-16.7234 -0.00358973 -0.000107821
-16.672 -0.00361199 -0.000108827
-16.6208 -0.00363437 -0.000109841
-16.5697 -0.00365687 -0.000110865
-16.5189 -0.00367951 -0.000111897
-16.4682 -0.00370227 -0.000112939
-16.4177 -0.00372517 -0.00011399
-16.3674 -0.0037482 -0.000115051
-16.3172 -0.00377137 -0.000116121
-16.2672 -0.00379468 -0.000117201
-16.2174 -0.00381812 -0.000118291
-16.1677 -0.00384171 -0.000119391
-16.1182 -0.00386544 -0.0001205
-16.0689 -0.00388931 -0.000121621
-16.0197 -0.00391333 -0.000122751
-15.9706 -0.0039375 -0.000123893
-15.9217 -0.00396183 -0.000125044
-15.873 -0.0039863 -0.000126208
-15.8243 -0.00401093 -0.000127381
-15.7759 -0.00403571 -0.000128566
-15.7276 -0.00406065 -0.000129762
-15.6794 -0.00408575 -0.00013097
-15.6313 -0.00411102 -0.00013219
-15.5834 -0.00413644 -0.000133421
-15.5356 -0.00416203 -0.000134664
-15.488 -0.0041878 -0.000135919
-15.4404 -0.00421373 -0.000137186
-15.393 -0.00423983 -0.000138467
-15.3458 -0.0042661 -0.000139759
-15.2986 -0.00429255 -0.000141064
-15.2516 -0.00431918 -0.000142382
-15.2047 -0.00434599 -0.000143714
-15.1579 -0.00437298 -0.000145058
-15.1112 -0.00440016 -0.000146416
-15.0647 -0.00442752 -0.000147788
-15.0182 -0.00445507 -0.000149173
-14.9719 -0.00448281 -0.000150573
-14.9257 -0.00451074 -0.000151987
-14.8796 -0.00453887 -0.000153414
-14.8336 -0.0045672 -0.000154858
-14.7877 -0.00459573 -0.000156315
-14.7419 -0.00462445 -0.000157788
-14.6962 -0.00465339 -0.000159275
-14.6506 -0.00468252 -0.000160778
-14.6052 -0.00471187 -0.000162297
-14.5598 -0.00474143 -0.000163831
-14.5145 -0.0047712 -0.000165382
-14.4693 -0.00480119 -0.000166949
-14.4243 -0.0048314 -0.000168532
-14.3793 -0.00486183 -0.000170132
-14.3344 -0.00489249 -0.000171749
-14.2896 -0.00492337 -0.000173383
-14.2449 -0.00495448 -0.000175034
-14.2003 -0.00498582 -0.000176704
-14.1558 -0.00501739 -0.00017839
-14.1113 -0.00504921 -0.000180096
-14.067 -0.00508126 -0.000181819
-14.0227 -0.00511356 -0.000183562
-13.9786 -0.0051461 -0.000185322
-13.9345 -0.00517889 -0.000187103
-13.8905 -0.00521193 -0.000188902
-13.8466 -0.00524522 -0.000190722
-13.8028 -0.00527877 -0.000192561
-13.759 -0.00531259 -0.000194421
-13.7153 -0.00534666 -0.000196301
-13.6718 -0.005381 -0.000198203
-13.6283 -0.00541561 -0.000200125
-13.5848 -0.00545049 -0.000202069
-13.5415 -0.00548565 -0.000204034
-13.4982 -0.00552109 -0.000206022
-13.455 -0.00555681 -0.000208031
-13.4119 -0.00559281 -0.000210064
-13.3689 -0.00562911 -0.00021212
-13.3259 -0.00566569 -0.000214199
-13.283 -0.00570257 -0.000216302
-13.2402 -0.00573975 -0.000218429
-13.1974 -0.00577723 -0.00022058
-13.1547 -0.00581502 -0.000222756
-13.1121 -0.00585312 -0.000224957
-13.0696 -0.00589153 -0.000227184
-13.0271 -0.00593026 -0.000229436
-12.9847 -0.00596931 -0.000231716
-12.9424 -0.00600869 -0.000234021
-12.9001 -0.00604839 -0.000236354
-12.8579 -0.00608842 -0.000238713
-12.8158 -0.0061288 -0.000241102
-12.7737 -0.00616951 -0.000243518
-12.7317 -0.00621057 -0.000245963
-12.6898 -0.00625198 -0.000248437
-12.6479 -0.00629374 -0.000250941
-12.6061 -0.00633585 -0.000253474
-12.5643 -0.00637833 -0.000256039
-12.5226 -0.00642118 -0.000258633
-12.481 -0.00646439 -0.00026126
-12.4394 -0.00650799 -0.000263918
-12.3979 -0.00655196 -0.000266609
-12.3565 -0.00659631 -0.000269332
-12.3151 -0.00664106 -0.00027209
-12.2738 -0.0066862 -0.000274881
-12.2325 -0.00673174 -0.000277707
-12.1913 -0.00677768 -0.000280566
-12.1501 -0.00682403 -0.000283463
-12.109 -0.0068708 -0.000286394
-12.068 -0.00691798 -0.000289364
-12.027 -0.00696559 -0.000292369
-11.986 -0.00701363 -0.000295413
-11.9452 -0.00706211 -0.000298494
-11.9043 -0.00711102 -0.000301616
-11.8636 -0.00716039 -0.000304776
-11.8228 -0.0072102 -0.000307977
-11.7822 -0.00726048 -0.000311219
-11.7415 -0.00731121 -0.000314503
-11.701 -0.00736242 -0.000317827
-11.6605 -0.0074141 -0.000321197
-11.62 -0.00746627 -0.000324608
-11.5796 -0.00751892 -0.000328065
-11.5392 -0.00757207 -0.000331565
-11.4989 -0.00762571 -0.000335113
-11.4587 -0.00767987 -0.000338706
-11.4184 -0.00773454 -0.000342348
-11.3783 -0.00778973 -0.000346036
-11.3381 -0.00784545 -0.000349775
-11.2981 -0.0079017 -0.000353561
-11.2581 -0.0079585 -0.0003574
-11.2181 -0.00801585 -0.000361289
-11.1781 -0.00807375 -0.000365231
-11.1383 -0.00813221 -0.000369225
-11.0984 -0.00819125 -0.000373274
-11.0586 -0.00825087 -0.000377377
-11.0189 -0.00831107 -0.000381537
-10.9792 -0.00837187 -0.000385753
-10.9395 -0.00843327 -0.000390028
-10.8999 -0.00849528 -0.000394359
-10.8603 -0.00855791 -0.000398753
-10.8208 -0.00862117 -0.000403206
-10.7813 -0.00868507 -0.000407722
-10.7418 -0.00874962 -0.0004123
-10.7024 -0.00881481 -0.000416943
-10.6631 -0.00888068 -0.00042165
-10.6238 -0.00894721 -0.000426425
-10.5845 -0.00901443 -0.000431266
-10.5452 -0.00908234 -0.000436178
-10.506 -0.00915095 -0.000441158
-10.4669 -0.00922028 -0.000446211
-10.4278 -0.00929032 -0.000451335
-10.3887 -0.0093611 -0.000456535
-10.3496 -0.00943262 -0.000461808
-10.3106 -0.0095049 -0.00046716
-10.2717 -0.00957793 -0.000472587
-10.2328 -0.00965175 -0.000478097
-10.1939 -0.00972635 -0.000483685
-10.155 -0.00980175 -0.000489358
-10.1162 -0.00987796 -0.000495113
-10.0774 -0.00995499 -0.000500956
-10.0387 -0.0100329 -0.000506884
-10 -0.0101116 -0.000512903
-9.96134 -0.0101911 -0.00051901
-9.92271 -0.0102716 -0.000525212
-9.88412 -0.0103529 -0.000531505
-9.84557 -0.0104351 -0.000537897
-9.80704 -0.0105183 -0.000544384
-9.76856 -0.0106023 -0.000550973
-9.73011 -0.0106873 -0.000557661
-9.69169 -0.0107733 -0.000564455
-9.65331 -0.0108602 -0.000571352
-9.61496 -0.0109481 -0.000578359
-9.57664 -0.011037 -0.000585473
-9.53836 -0.011127 -0.000592702
-9.50011 -0.0112179 -0.000600042
-9.46189 -0.0113099 -0.000607501
-9.42371 -0.011403 -0.000615076
-9.38556 -0.0114971 -0.000622775
-9.34744 -0.0115923 -0.000630594
-9.30935 -0.0116887 -0.000638542
-9.2713 -0.0117862 -0.000646615
-9.23327 -0.0118848 -0.000654823
-9.19528 -0.0119846 -0.000663161
-9.15732 -0.0120856 -0.000671638
-9.11939 -0.0121878 -0.000680252
-9.08149 -0.0122912 -0.00068901
-9.04362 -0.0123959 -0.00069791
-9.00578 -0.0125018 -0.000706962
-8.96797 -0.012609 -0.000716161
-8.93019 -0.0127175 -0.000725517
-8.89244 -0.0128274 -0.000735027
-8.85471 -0.0129386 -0.000744701
-8.81702 -0.0130512 -0.000754535
-8.77936 -0.0131651 -0.00076454
-8.74172 -0.0132805 -0.000774711
-8.70412 -0.0133974 -0.000785061
-8.66654 -0.0135157 -0.000795584
-8.62899 -0.0136355 -0.000806293
-8.59146 -0.0137568 -0.000817183
-8.55397 -0.0138797 -0.000828267
-8.5165 -0.0140041 -0.000839538
-8.47906 -0.0141302 -0.000851012
-8.44165 -0.0142579 -0.000862682
-8.40426 -0.0143872 -0.000874562
-8.3669 -0.0145182 -0.000886647
-8.32956 -0.0146509 -0.000898951
-8.29226 -0.0147854 -0.000911468
-8.25497 -0.0149216 -0.000924214
-8.21772 -0.0150597 -0.000937183
-8.18049 -0.0151996 -0.000950391
-8.14328 -0.0153413 -0.000963831
-8.1061 -0.015485 -0.00097752
-8.06895 -0.0156306 -0.000991452
-8.03182 -0.0157782 -0.00100564
-7.99471 -0.0159278 -0.00102009
-7.95763 -0.0160794 -0.00103481
-7.92058 -0.0162331 -0.00104979
-7.88355 -0.016389 -0.00106506
-7.84654 -0.016547 -0.00108061
-7.80955 -0.0167072 -0.00109646
-7.77259 -0.0168697 -0.0011126
-7.73566 -0.0170345 -0.00112905
-7.69874 -0.0172016 -0.00114581
-7.66185 -0.0173711 -0.0011629
-7.62498 -0.017543 -0.00118031
-7.58814 -0.0177173 -0.00119807
-7.55132 -0.0178942 -0.00121616
-7.51452 -0.0180737 -0.00123462
-7.47774 -0.0182558 -0.00125344
-7.44099 -0.0184405 -0.00127264
-7.40425 -0.018628 -0.00129222
-7.36754 -0.0188182 -0.0013122
-7.33085 -0.0190113 -0.00133257
-7.29418 -0.0192073 -0.00135337
-7.25754 -0.0194062 -0.00137458
-7.22091 -0.0196081 -0.00139625
-7.18431 -0.0198131 -0.00141835
-7.14772 -0.0200213 -0.00144092
-7.11116 -0.0202326 -0.00146396
-7.07462 -0.0204472 -0.00148749
-7.0381 -0.0206651 -0.00151151
-7.00159 -0.0208864 -0.00153605
-6.96511 -0.0211112 -0.0015611
-6.92865 -0.0213396 -0.00158671
-6.89221 -0.0215715 -0.00161286
-6.85579 -0.0218072 -0.00163959
-6.81938 -0.0220466 -0.00166689
-6.783 -0.0222899 -0.0016948
-6.74664 -0.0225371 -0.00172332
-6.71029 -0.0227884 -0.00175248
-6.67397 -0.0230437 -0.00178228
-6.63766 -0.0233033 -0.00181275
-6.60137 -0.0235672 -0.00184391
-6.5651 -0.0238355 -0.00187578
-6.52885 -0.0241082 -0.00190836
-6.49262 -0.0243856 -0.0019417
-6.4564 -0.0246676 -0.00197579
-6.42021 -0.0249545 -0.00201068
-6.38403 -0.0252462 -0.00204637
-6.34786 -0.025543 -0.00208291
-6.31172 -0.025845 -0.00212029
-6.27559 -0.0261522 -0.00215857
-6.23949 -0.0264648 -0.00219775
-6.20339 -0.0267829 -0.00223788
-6.16732 -0.0271066 -0.00227896
-6.13126 -0.0274362 -0.00232106
-6.09522 -0.0277716 -0.00236416
-6.05919 -0.0281132 -0.00240835
-6.02319 -0.0284609 -0.00245361
-5.9872 -0.028815 -0.00250002
-5.95122 -0.0291757 -0.00254759
-5.91526 -0.029543 -0.00259637
-5.87932 -0.0299172 -0.00264639
-5.84339 -0.0302984 -0.00269771
-5.80748 -0.0306868 -0.00275034
-5.77158 -0.0310826 -0.00280437
-5.7357 -0.0314861 -0.0028598
-5.69984 -0.0318973 -0.00291672
-5.66399 -0.0323165 -0.00297514
-5.62815 -0.0327439 -0.00303515
-5.59233 -0.0331797 -0.00309677
-5.55653 -0.0336242 -0.0031601
-5.52074 -0.0340775 -0.00322514
-5.48497 -0.03454 -0.00329201
-5.4492 -0.0350119 -0.00336071
-5.41346 -0.0354934 -0.00343138
-5.37773 -0.0359848 -0.00350401
-5.34201 -0.0364864 -0.00357875
-5.30631 -0.0369985 -0.00365561
-5.27062 -0.0375214 -0.00373471
-5.23494 -0.0380553 -0.0038161
-5.19928 -0.0386007 -0.00389991
-5.16363 -0.0391579 -0.00398617
-5.128 -0.0397271 -0.00407505
-5.09237 -0.0403088 -0.00416656
-5.05677 -0.0409034 -0.0042609
-5.02117 -0.0415112 -0.00435809
-4.98559 -0.0421326 -0.00445833
-4.95002 -0.0427681 -0.00456167
-4.91446 -0.0434181 -0.0046683
-4.87892 -0.0440831 -0.0047783
-4.84339 -0.0447634 -0.00489188
-4.80787 -0.0454598 -0.00500911
-4.77237 -0.0461725 -0.00513024
-4.73687 -0.0469023 -0.00525536
-4.70139 -0.0476496 -0.00538473
-4.66592 -0.048415 -0.00551846
-4.63046 -0.0491992 -0.00565685
-4.59502 -0.0500027 -0.00580001
-4.55958 -0.0508262 -0.00594828
-4.52416 -0.0516705 -0.0061018
-4.48875 -0.0525361 -0.00626094
-4.45335 -0.0534239 -0.00642586
-4.41797 -0.0543347 -0.00659699
-4.38259 -0.0552691 -0.00677451
-4.34722 -0.0562282 -0.00695889
-4.31187 -0.0572127 -0.00715035
-4.27653 -0.0582236 -0.00734941
-4.24119 -0.0592617 -0.00755633
-4.20587 -0.0603282 -0.0077717
-4.17056 -0.0614239 -0.0079958
-4.13526 -0.0625501 -0.00822929
-4.09997 -0.0637076 -0.0084725
-4.06469 -0.0648978 -0.00872615
-4.02942 -0.0661218 -0.00899062
-3.99416 -0.0673808 -0.0092667
-3.95891 -0.0686762 -0.00955481
-3.92367 -0.0700091 -0.00985582
-3.88844 -0.0713811 -0.0101702
-3.85322 -0.0727936 -0.0104988
-3.81801 -0.074248 -0.0108423
-3.7828 -0.0757459 -0.0112015
-3.74761 -0.0772891 -0.011577
-3.71243 -0.0788791 -0.0119698
-3.67726 -0.0805178 -0.0123805
-3.64209 -0.0822071 -0.0128102
-3.60694 -0.0839492 -0.0132593
-3.57179 -0.0857461 -0.0137291
-3.53665 -0.0876003 -0.01422
-3.50152 -0.0895143 -0.0147332
-3.4664 -0.091491 -0.0152693
-3.43129 -0.0935334 -0.0158296
-3.39619 -0.0956451 -0.016415
-3.36109 -0.0978296 -0.0170269
-3.32601 -0.100091 -0.0176666
-3.29093 -0.102433 -0.0183361
-3.25586 -0.104862 -0.0190369
-3.2208 -0.107381 -0.0197719
-3.18574 -0.109996 -0.0205431
-3.1507 -0.112712 -0.021354
-3.11566 -0.115535 -0.0222073
-3.08063 -0.118472 -0.0231072
-3.0456 -0.121527 -0.024057
-3.01059 -0.124709 -0.0250617
-2.97558 -0.128024 -0.0261253
-2.94058 -0.131479 -0.0272537
-2.90558 -0.135084 -0.0284517
-2.87059 -0.138845 -0.0297262
-2.83561 -0.142772 -0.031083
-2.80064 -0.146875 -0.0325303
-2.76567 -0.151165 -0.0340752
-2.73071 -0.155653 -0.0357275
-2.69576 -0.16035 -0.037496
-2.66081 -0.165271 -0.0393926
-2.62587 -0.170428 -0.0414283
-2.59094 -0.175838 -0.0436177
-2.55601 -0.181517 -0.0459745
-2.52109 -0.187482 -0.0485168
-2.48617 -0.193754 -0.0512622
-2.45126 -0.200352 -0.0542333
-2.41636 -0.207299 -0.0574524
-2.38146 -0.21462 -0.0609483
-2.34657 -0.222342 -0.0647499
-2.31168 -0.230492 -0.0688938
-2.2768 -0.239102 -0.0734177
-2.24192 -0.248205 -0.0783691
-2.20705 -0.257837 -0.0837974
-2.17219 -0.268035 -0.0897648
-2.13733 -0.278844 -0.096337
-2.10247 -0.290304 -0.103596
-2.06762 -0.302466 -0.111631
-2.03278 -0.315376 -0.120551
-1.99794 -0.329088 -0.130477
-1.9631 -0.343653 -0.141559
-1.92827 -0.359129 -0.153961
-1.89345 -0.375561 -0.16789
-1.85862 -0.393004 -0.183576
-1.82381 -0.411493 -0.201304
-1.78899 -0.43106 -0.221402
-1.75419 -0.451704 -0.24427
-1.71938 -0.473406 -0.270372
-1.68458 -0.496077 -0.300277
-1.64979 -0.519575 -0.334648
-1.61499 -0.543621 -0.374286
-1.58021 -0.5678 -0.420126
-1.54542 -0.591421 -0.473269
-1.51064 -0.613491 -0.53496
-1.47586 -0.632468 -0.606568
-1.44109 -0.646185 -0.689474
-1.40632 -0.651496 -0.784862
-1.37155 -0.644202 -0.893334
-1.33679 -0.618784 -1.01424
-1.30203 -0.568814 -1.14481
-1.26727 -0.487602 -1.27902
-1.23251 -0.370162 -1.40705
-1.19776 -0.215546 -1.5154
-1.16301 -0.029463 -1.58963
-1.12827 0.175212 -1.61799
-1.09352 0.380808 -1.59608
-1.05878 0.569666 -1.52802
-1.02405 0.728996 -1.42503
-0.989309 0.852802 -1.301
-0.954576 0.941501 -1.16889
-0.919844 0.999308 -1.03846
-0.885115 1.0323 -0.915907
-0.850388 1.04644 -0.804446
-0.815663 1.04708 -0.705174
-0.78094 1.03842 -0.617935
-0.746219 1.02374 -0.54183
-0.711499 1.00537 -0.475717
-0.676781 0.985037 -0.418313
-0.642065 0.963904 -0.368452
-0.60735 0.942812 -0.32501
-0.572637 0.922273 -0.287058
-0.537925 0.902668 -0.253731
-0.503214 0.884193 -0.224351
-0.468504 0.866996 -0.198281
-0.433796 0.851126 -0.175039
-0.399089 0.836623 -0.154162
-0.364382 0.82347 -0.13531
-0.329676 0.811661 -0.118141
-0.294972 0.801156 -0.102414
-0.260267 0.791931 -0.0878707
-0.225564 0.783945 -0.0743368
-0.190861 0.77717 -0.0616096
-0.156158 0.771571 -0.0495593
-0.121456 0.767126 -0.0380194
-0.0867541 0.763811 -0.0268874
-0.0520524 0.761611 -0.0160187
-0.0173508 0.760514 -0.00532576
0.0173508 0.760514 0.00532576
0.0520524 0.761611 0.0160187
0.0867541 0.763811 0.0268874
0.121456 0.767126 0.0380194
0.156158 0.771571 0.0495593
0.190861 0.77717 0.0616096
0.225564 0.783945 0.0743368
0.260267 0.791931 0.0878707
0.294972 0.801156 0.102414
0.329676 0.811661 0.118141
0.364382 0.82347 0.13531
0.399089 0.836623 0.154162
0.433796 0.851126 0.175039
0.468504 0.866996 0.198281
0.503214 0.884193 0.224351
0.537925 0.902668 0.253731
0.572637 0.922273 0.287058
0.60735 0.942812 0.32501
0.642065 0.963904 0.368452
0.676781 0.985037 0.418313
0.711499 1.00537 0.475717
0.746219 1.02374 0.54183
0.78094 1.03842 0.617935
0.815663 1.04708 0.705174
0.850388 1.04644 0.804446
0.885115 1.0323 0.915907
0.919844 0.999308 1.03846
0.954576 0.941501 1.16889
0.989309 0.852802 1.301
1.02405 0.728996 1.42503
1.05878 0.569666 1.52802
1.09352 0.380808 1.59608
1.12827 0.175212 1.61799
1.16301 -0.029463 1.58963
1.19776 -0.215546 1.5154
1.23251 -0.370162 1.40705
1.26727 -0.487602 1.27902
1.30203 -0.568814 1.14481
1.33679 -0.618784 1.01424
1.37155 -0.644202 0.893334
1.40632 -0.651496 0.784862
1.44109 -0.646185 0.689474
1.47586 -0.632468 0.606568
1.51064 -0.613491 0.53496
1.54542 -0.591421 0.473269
1.58021 -0.5678 0.420126
1.61499 -0.543621 0.374286
1.64979 -0.519575 0.334648
1.68458 -0.496077 0.300277
1.71938 -0.473406 0.270372
1.75419 -0.451704 0.24427
1.78899 -0.43106 0.221402
1.82381 -0.411493 0.201304
1.85862 -0.393004 0.183576
1.89345 -0.375561 0.16789
1.92827 -0.359129 0.153961
1.9631 -0.343653 0.141559
1.99794 -0.329088 0.130477
2.03278 -0.315376 0.120551
2.06762 -0.302466 0.111631
2.10247 -0.290304 0.103596
2.13733 -0.278844 0.096337
2.17219 -0.268035 0.0897648
2.20705 -0.257837 0.0837974
2.24192 -0.248205 0.0783691
2.2768 -0.239102 0.0734177
2.31168 -0.230492 0.0688938
2.34657 -0.222342 0.0647499
2.38146 -0.21462 0.0609483
2.41636 -0.207299 0.0574524
2.45126 -0.200352 0.0542333
2.48617 -0.193754 0.0512622
2.52109 -0.187482 0.0485168
2.55601 -0.181517 0.0459745
2.59094 -0.175838 0.0436177
2.62587 -0.170428 0.0414283
2.66081 -0.165271 0.0393926
2.69576 -0.16035 0.037496
2.73071 -0.155653 0.0357275
2.76567 -0.151165 0.0340752
2.80064 -0.146875 0.0325303
2.83561 -0.142772 0.031083
2.87059 -0.138845 0.0297262
2.90558 -0.135084 0.0284517
2.94058 -0.131479 0.0272537
2.97558 -0.128024 0.0261253
3.01059 -0.124709 0.0250617
3.0456 -0.121527 0.024057
3.08063 -0.118472 0.0231072
3.11566 -0.115535 0.0222073
3.1507 -0.112712 0.021354
3.18574 -0.109996 0.0205431
3.2208 -0.107381 0.0197719
3.25586 -0.104862 0.0190369
3.29093 -0.102433 0.0183361
3.32601 -0.100091 0.0176666
3.36109 -0.0978296 0.0170269
3.39619 -0.0956451 0.016415
3.43129 -0.0935334 0.0158296
3.4664 -0.091491 0.0152693
3.50152 -0.0895143 0.0147332
3.53665 -0.0876003 0.01422
3.57179 -0.0857461 0.0137291
3.60694 -0.0839492 0.0132593
3.64209 -0.0822071 0.0128102
3.67726 -0.0805178 0.0123805
3.71243 -0.0788791 0.0119698
3.74761 -0.0772891 0.011577
3.7828 -0.0757459 0.0112015
3.81801 -0.074248 0.0108423
3.85322 -0.0727936 0.0104988
3.88844 -0.0713811 0.0101702
3.92367 -0.0700091 0.00985582
3.95891 -0.0686762 0.00955481
3.99416 -0.0673808 0.0092667
4.02942 -0.0661218 0.00899062
4.06469 -0.0648978 0.00872615
4.09997 -0.0637076 0.0084725
4.13526 -0.0625501 0.00822929
4.17056 -0.0614239 0.0079958
4.20587 -0.0603282 0.0077717
4.24119 -0.0592617 0.00755633
4.27653 -0.0582236 0.00734941
4.31187 -0.0572127 0.00715035
4.34722 -0.0562282 0.00695889
4.38259 -0.0552691 0.00677451
4.41797 -0.0543347 0.00659699
4.45335 -0.0534239 0.00642586
4.48875 -0.0525361 0.00626094
4.52416 -0.0516705 0.0061018
4.55958 -0.0508262 0.00594828
4.59502 -0.0500027 0.00580001
4.63046 -0.0491992 0.00565685
4.66592 -0.048415 0.00551846
4.70139 -0.0476496 0.00538473
4.73687 -0.0469023 0.00525536
4.77237 -0.0461725 0.00513024
4.80787 -0.0454598 0.00500911
4.84339 -0.0447634 0.00489188
4.87892 -0.0440831 0.0047783
4.91446 -0.0434181 0.0046683
4.95002 -0.0427681 0.00456167
4.98559 -0.0421326 0.00445833
5.02117 -0.0415112 0.00435809
5.05677 -0.0409034 0.0042609
5.09237 -0.0403088 0.00416656
5.128 -0.0397271 0.00407505
5.16363 -0.0391579 0.00398617
5.19928 -0.0386007 0.00389991
5.23494 -0.0380553 0.0038161
5.27062 -0.0375214 0.00373471
5.30631 -0.0369985 0.00365561
5.34201 -0.0364864 0.00357875
5.37773 -0.0359848 0.00350401
5.41346 -0.0354934 0.00343138
5.4492 -0.0350119 0.00336071
5.48497 -0.03454 0.00329201
5.52074 -0.0340775 0.00322514
5.55653 -0.0336242 0.0031601
5.59233 -0.0331797 0.00309677
5.62815 -0.0327439 0.00303515
5.66399 -0.0323165 0.00297514
5.69984 -0.0318973 0.00291672
5.7357 -0.0314861 0.0028598
5.77158 -0.0310826 0.00280437
5.80748 -0.0306868 0.00275034
5.84339 -0.0302984 0.00269771
5.87932 -0.0299172 0.00264639
5.91526 -0.029543 0.00259637
5.95122 -0.0291757 0.00254759
5.9872 -0.028815 0.00250002
6.02319 -0.0284609 0.00245361
6.05919 -0.0281132 0.00240835
6.09522 -0.0277716 0.00236416
6.13126 -0.0274362 0.00232106
6.16732 -0.0271066 0.00227896
6.20339 -0.0267829 0.00223788
6.23949 -0.0264648 0.00219775
6.27559 -0.0261522 0.00215857
6.31172 -0.025845 0.00212029
6.34786 -0.025543 0.00208291
6.38403 -0.0252462 0.00204637
6.42021 -0.0249545 0.00201068
6.4564 -0.0246676 0.00197579
6.49262 -0.0243856 0.0019417
6.52885 -0.0241082 0.00190836
6.5651 -0.0238355 0.00187578
6.60137 -0.0235672 0.00184391
6.63766 -0.0233033 0.00181275
6.67397 -0.0230437 0.00178228
6.71029 -0.0227884 0.00175248
6.74664 -0.0225371 0.00172332
6.783 -0.0222899 0.0016948
6.81938 -0.0220466 0.00166689
6.85579 -0.0218072 0.00163959
6.89221 -0.0215715 0.00161286
6.92865 -0.0213396 0.00158671
6.96511 -0.0211112 0.0015611
7.00159 -0.0208864 0.00153605
7.0381 -0.0206651 0.00151151
7.07462 -0.0204472 0.00148749
7.11116 -0.0202326 0.00146396
7.14772 -0.0200213 0.00144092
7.18431 -0.0198131 0.00141835
7.22091 -0.0196081 0.00139625
7.25754 -0.0194062 0.00137458
7.29418 -0.0192073 0.00135337
7.33085 -0.0190113 0.00133257
7.36754 -0.0188182 0.0013122
7.40425 -0.018628 0.00129222
7.44099 -0.0184405 0.00127264
7.47774 -0.0182558 0.00125344
7.51452 -0.0180737 0.00123462
7.55132 -0.0178942 0.00121616
7.58814 -0.0177173 0.00119807
7.62498 -0.017543 0.00118031
7.66185 -0.0173711 0.0011629
7.69874 -0.0172016 0.00114581
7.73566 -0.0170345 0.00112905
7.77259 -0.0168697 0.0011126
7.80955 -0.0167072 0.00109646
7.84654 -0.016547 0.00108061
7.88355 -0.016389 0.00106506
7.92058 -0.0162331 0.00104979
7.95763 -0.0160794 0.00103481
7.99471 -0.0159278 0.00102009
8.03182 -0.0157782 0.00100564
8.06895 -0.0156306 0.000991452
8.1061 -0.015485 0.00097752
8.14328 -0.0153413 0.000963831
8.18049 -0.0151996 0.000950391
8.21772 -0.0150597 0.000937183
8.25497 -0.0149216 0.000924214
8.29226 -0.0147854 0.000911468
8.32956 -0.0146509 0.000898951
8.3669 -0.0145182 0.000886647
8.40426 -0.0143872 0.000874562
8.44165 -0.0142579 0.000862682
8.47906 -0.0141302 0.000851012
8.5165 -0.0140041 0.000839538
8.55397 -0.0138797 0.000828267
8.59146 -0.0137568 0.000817183
8.62899 -0.0136355 0.000806293
8.66654 -0.0135157 0.000795584
8.70412 -0.0133974 0.000785061
8.74172 -0.0132805 0.000774711
8.77936 -0.0131651 0.00076454
8.81702 -0.0130512 0.000754535
8.85471 -0.0129386 0.000744701
8.89244 -0.0128274 0.000735027
8.93019 -0.0127175 0.000725517
8.96797 -0.012609 0.000716161
9.00578 -0.0125018 0.000706962
9.04362 -0.0123959 0.00069791
9.08149 -0.0122912 0.00068901
9.11939 -0.0121878 0.000680252
9.15732 -0.0120856 0.000671638
9.19528 -0.0119846 0.000663161
9.23327 -0.0118848 0.000654823
9.2713 -0.0117862 0.000646615
9.30935 -0.0116887 0.000638542
9.34744 -0.0115923 0.000630594
9.38556 -0.0114971 0.000622775
9.42371 -0.011403 0.000615076
9.46189 -0.0113099 0.000607501
9.50011 -0.0112179 0.000600042
9.53836 -0.011127 0.000592702
9.57664 -0.011037 0.000585473
9.61496 -0.0109481 0.000578359
9.65331 -0.0108602 0.000571352
9.69169 -0.0107733 0.000564455
9.73011 -0.0106873 0.000557661
9.76856 -0.0106023 0.000550973
9.80704 -0.0105183 0.000544384
9.84557 -0.0104351 0.000537897
9.88412 -0.0103529 0.000531505
9.92271 -0.0102716 0.000525212
9.96134 -0.0101911 0.00051901
10 -0.0101116 0.000512903
10.0387 -0.0100329 0.000506884
10.0774 -0.00995499 0.000500956
10.1162 -0.00987796 0.000495113
10.155 -0.00980175 0.000489358
10.1939 -0.00972635 0.000483685
10.2328 -0.00965175 0.000478097
10.2717 -0.00957793 0.000472587
10.3106 -0.0095049 0.00046716
10.3496 -0.00943262 0.000461808
10.3887 -0.0093611 0.000456535
10.4278 -0.00929032 0.000451335
10.4669 -0.00922028 0.000446211
10.506 -0.00915095 0.000441158
10.5452 -0.00908234 0.000436178
10.5845 -0.00901443 0.000431266
10.6238 -0.00894721 0.000426425
10.6631 -0.00888068 0.00042165
10.7024 -0.00881481 0.000416943
10.7418 -0.00874962 0.0004123
10.7813 -0.00868507 0.000407722
10.8208 -0.00862117 0.000403206
10.8603 -0.00855791 0.000398753
10.8999 -0.00849528 0.000394359
10.9395 -0.00843327 0.000390028
10.9792 -0.00837187 0.000385753
11.0189 -0.00831107 0.000381537
11.0586 -0.00825087 0.000377377
11.0984 -0.00819125 0.000373274
11.1383 -0.00813221 0.000369225
11.1781 -0.00807375 0.000365231
11.2181 -0.00801585 0.000361289
11.2581 -0.0079585 0.0003574
11.2981 -0.0079017 0.000353561
11.3381 -0.00784545 0.000349775
11.3783 -0.00778973 0.000346036
11.4184 -0.00773454 0.000342348
11.4587 -0.00767987 0.000338706
11.4989 -0.00762571 0.000335113
11.5392 -0.00757207 0.000331565
11.5796 -0.00751892 0.000328065
11.62 -0.00746627 0.000324608
11.6605 -0.0074141 0.000321197
11.701 -0.00736242 0.000317827
11.7415 -0.00731121 0.000314503
11.7822 -0.00726048 0.000311219
11.8228 -0.0072102 0.000307977
11.8636 -0.00716039 0.000304776
11.9043 -0.00711102 0.000301616
11.9452 -0.00706211 0.000298494
11.986 -0.00701363 0.000295413
12.027 -0.00696559 0.000292369
12.068 -0.00691798 0.000289364
12.109 -0.0068708 0.000286394
12.1501 -0.00682403 0.000283463
12.1913 -0.00677768 0.000280566
12.2325 -0.00673174 0.000277707
12.2738 -0.0066862 0.000274881
12.3151 -0.00664106 0.00027209
12.3565 -0.00659631 0.000269332
12.3979 -0.00655196 0.000266609
12.4394 -0.00650799 0.000263918
12.481 -0.00646439 0.00026126
12.5226 -0.00642118 0.000258633
12.5643 -0.00637833 0.000256039
12.6061 -0.00633585 0.000253474
12.6479 -0.00629374 0.000250941
12.6898 -0.00625198 0.000248437
12.7317 -0.00621057 0.000245963
12.7737 -0.00616951 0.000243518
12.8158 -0.0061288 0.000241102
12.8579 -0.00608842 0.000238713
12.9001 -0.00604839 0.000236354
12.9424 -0.00600869 0.000234021
12.9847 -0.00596931 0.000231716
13.0271 -0.00593026 0.000229436
13.0696 -0.00589153 0.000227184
13.1121 -0.00585312 0.000224957
13.1547 -0.00581502 0.000222756
13.1974 -0.00577723 0.00022058
13.2402 -0.00573975 0.000218429
13.283 -0.00570257 0.000216302
13.3259 -0.00566569 0.000214199
13.3689 -0.00562911 0.00021212
13.4119 -0.00559281 0.000210064
13.455 -0.00555681 0.000208031
13.4982 -0.00552109 0.000206022
13.5415 -0.00548565 0.000204034
13.5848 -0.00545049 0.000202069
13.6283 -0.00541561 0.000200125
13.6718 -0.005381 0.000198203
13.7153 -0.00534666 0.000196301
13.759 -0.00531259 0.000194421
13.8028 -0.00527877 0.000192561
13.8466 -0.00524522 0.000190722
13.8905 -0.00521193 0.000188902
13.9345 -0.00517889 0.000187103
13.9786 -0.0051461 0.000185322
14.0227 -0.00511356 0.000183562
14.067 -0.00508126 0.000181819
14.1113 -0.00504921 0.000180096
14.1558 -0.00501739 0.00017839
14.2003 -0.00498582 0.000176704
14.2449 -0.00495448 0.000175034
14.2896 -0.00492337 0.000173383
14.3344 -0.00489249 0.000171749
14.3793 -0.00486183 0.000170132
14.4243 -0.0048314 0.000168532
14.4693 -0.00480119 0.000166949
14.5145 -0.0047712 0.000165382
14.5598 -0.00474143 0.000163831
14.6052 -0.00471187 0.000162297
14.6506 -0.00468252 0.000160778
14.6962 -0.00465339 0.000159275
14.7419 -0.00462445 0.000157788
14.7877 -0.00459573 0.000156315
14.8336 -0.0045672 0.000154858
14.8796 -0.00453887 0.000153414
14.9257 -0.00451074 0.000151987
14.9719 -0.00448281 0.000150573
15.0182 -0.00445507 0.000149173
15.0647 -0.00442752 0.000147788
15.1112 -0.00440016 0.000146416
15.1579 -0.00437298 0.000145058
15.2047 -0.00434599 0.000143714
15.2516 -0.00431918 0.000142382
15.2986 -0.00429255 0.000141064
15.3458 -0.0042661 0.000139759
15.393 -0.00423983 0.000138467
15.4404 -0.00421373 0.000137186
15.488 -0.0041878 0.000135919
15.5356 -0.00416203 0.000134664
15.5834 -0.00413644 0.000133421
15.6313 -0.00411102 0.00013219
15.6794 -0.00408575 0.00013097
15.7276 -0.00406065 0.000129762
15.7759 -0.00403571 0.000128566
15.8243 -0.00401093 0.000127381
15.873 -0.0039863 0.000126208
15.9217 -0.00396183 0.000125044
15.9706 -0.0039375 0.000123893
16.0197 -0.00391333 0.000122751
16.0689 -0.00388931 0.000121621
16.1182 -0.00386544 0.0001205
16.1677 -0.00384171 0.000119391
16.2174 -0.00381812 0.000118291
16.2672 -0.00379468 0.000117201
16.3172 -0.00377137 0.000116121
16.3674 -0.0037482 0.000115051
16.4177 -0.00372517 0.00011399
16.4682 -0.00370227 0.000112939
16.5189 -0.00367951 0.000111897
16.5697 -0.00365687 0.000110865
16.6208 -0.00363437 0.000109841
16.672 -0.00361199 0.000108827
16.7234 -0.00358973 0.000107821
16.775 -0.0035676 0.000106825
16.8268 -0.0035456 0.000105836
16.8787 -0.00352371 0.000104856
16.9309 -0.00350194 0.000103885
16.9833 -0.00348029 0.000102922
17.0359 -0.00345875 0.000101966
17.0887 -0.00343733 0.00010102
17.1418 -0.00341602 0.00010008
17.195 -0.00339482 9.91488e-05
17.2485 -0.00337372 9.82248e-05
17.3022 -0.00335274 9.73087e-05
17.3562 -0.00333185 9.63997e-05
17.4104 -0.00331107 9.54984e-05
17.4648 -0.00329039 9.46038e-05
17.5195 -0.00326981 9.37168e-05
17.5744 -0.00324933 9.28364e-05
17.6296 -0.00322895 9.19632e-05
17.6851 -0.00320865 9.10964e-05
17.7408 -0.00318845 9.02367e-05
17.7969 -0.00316834 8.93831e-05
17.8532 -0.00314832 8.85363e-05
17.9098 -0.00312838 8.76955e-05
17.9667 -0.00310853 8.68613e-05
18.0239 -0.00308876 8.60328e-05
18.0815 -0.00306907 8.52107e-05
18.1393 -0.00304946 8.43941e-05
18.1975 -0.00302992 8.35837e-05
18.256 -0.00301046 8.27785e-05
18.3149 -0.00299107 8.19793e-05
18.3742 -0.00297175 8.11852e-05
18.4338 -0.0029525 8.03968e-05
18.4938 -0.00293331 7.96132e-05
18.5542 -0.00291419 7.88351e-05
18.615 -0.00289512 7.80616e-05
18.6762 -0.00287611 7.72934e-05
18.7379 -0.00285716 7.65295e-05
18.8 -0.00283826 7.57706e-05
18.8625 -0.00281941 7.50159e-05
18.9255 -0.0028006 7.42659e-05
18.9891 -0.00278184 7.35197e-05
19.0531 -0.00276312 7.27781e-05
19.1177 -0.00274443 7.20399e-05
19.1828 -0.00272578 7.13061e-05
19.2484 -0.00270716 7.05754e-05
19.3147 -0.00268856 6.98487e-05
19.3816 -0.00266998 6.91249e-05
19.4491 -0.00265142 6.84047e-05
19.5173 -0.00263287 6.76871e-05
19.5862 -0.00261433 6.69727e-05
19.6558 -0.00259579 6.62605e-05
19.7262 -0.00257725 6.55511e-05
19.7974 -0.00255869 6.48435e-05
19.8694 -0.00254012 6.41383e-05
19.9423 -0.00252153 6.34343e-05
20.0162 -0.00250291 6.27321e-05
20.091 -0.00248424 6.20306e-05
20.1669 -0.00246553 6.13304e-05
20.244 -0.00244675 6.06301e-05
20.3222 -0.0024279 5.99304e-05
20.4016 -0.00240897 5.92298e-05
20.4825 -0.00238994 5.85287e-05
20.5648 -0.0023708 5.78258e-05
20.6487 -0.00235152 5.71213e-05
20.7344 -0.00233209 5.64136e-05
20.8219 -0.00231247 5.57028e-05
20.9115 -0.00229265 5.4987e-05
21.0034 -0.00227258 5.4266e-05
21.0979 -0.00225222 5.35374e-05
21.1952 -0.00223153 5.28007e-05
21.2959 -0.00221043 5.20526e-05
21.4004 -0.00218885 5.12915e-05
21.5093 -0.00216667 5.05129e-05
21.6237 -0.00214376 4.97131e-05
21.7448 -0.00211989 4.88842e-05
21.8747 -0.00209475 4.80166e-05
22.0165 -0.00206778 4.70911e-05
22.1768 -0.00203793 4.60745e-05
22.3723 -0.0020024 4.48729e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.0Lambda0.5Nc1Classic/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.25
#Lambda=0.5
#Beta=0.5
#Nc=1
#QUANTUM=0

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=1024 aX=2 aP=0.5

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.5/LambdaOverBeta1.0Lambda0.5Nc1Classic/SigmaAOneLoop.txt <==
-22.3723 -0.499995 -1.1483e-18
-22.1768 -0.499995 -1.1483e-18
-22.0165 -0.499995 -1.1483e-18
-21.8747 -0.499995 -1.1483e-18
-21.7448 -0.499995 -1.1483e-18
-21.6237 -0.499995 -1.1483e-18
-21.5093 -0.499995 -1.1483e-18
-21.4004 -0.499995 -1.1483e-18
-21.2959 -0.499995 -1.1483e-18
-21.1952 -0.499995 -1.1483e-18
-21.0979 -0.499995 -1.1483e-18
-21.0034 -0.499995 -1.1483e-18
-20.9115 -0.499995 -1.1483e-18
-20.8219 -0.499995 -1.1483e-18
-20.7344 -0.499995 -1.1483e-18
-20.6487 -0.499995 -1.1483e-18
-20.5648 -0.499995 -1.1483e-18
-20.4825 -0.499995 -1.1483e-18
-20.4016 -0.499995 -1.1483e-18
-20.3222 -0.499995 -1.1483e-18
-20.244 -0.499995 -1.1483e-18
-20.1669 -0.499995 -1.1483e-18
-20.091 -0.499995 -1.1483e-18
-20.0162 -0.499995 -1.1483e-18
-19.9423 -0.499995 -1.1483e-18
-19.8694 -0.499995 -1.1483e-18
-19.7974 -0.499995 -1.1483e-18
-19.7262 -0.499995 -1.1483e-18
-19.6558 -0.499995 -1.1483e-18
-19.5862 -0.499995 -1.1483e-18
-19.5173 -0.499995 -1.1483e-18
-19.4491 -0.499995 -1.1483e-18
-19.3816 -0.499995 -1.1483e-18
-19.3147 -0.499995 -1.1483e-18
-19.2484 -0.499995 -1.1483e-18
-19.1828 -0.499995 -1.1483e-18
-19.1177 -0.499995 -1.1483e-18
-19.0531 -0.499995 -1.1483e-18
-18.9891 -0.499995 -1.1483e-18
-18.9255 -0.499995 -1.1483e-18
-18.8625 -0.499995 -1.1483e-18
-18.8 -0.499995 -1.1483e-18
-18.7379 -0.499995 -1.1483e-18
-18.6762 -0.499995 -1.1483e-18
-18.615 -0.499995 -1.1483e-18
-18.5542 -0.499995 -1.1483e-18
-18.4938 -0.499995 -1.1483e-18
-18.4338 -0.499995 -1.1483e-18
-18.3742 -0.499995 -1.1483e-18
-18.3149 -0.499995 -1.1483e-18
-18.256 -0.499995 -1.1483e-18
-18.1975 -0.499995 -1.1483e-18
-18.1393 -0.499995 -1.1483e-18
-18.0815 -0.499995 -1.1483e-18
-18.0239 -0.499995 -1.1483e-18
-17.9667 -0.499995 -1.1483e-18
-17.9098 -0.499995 -1.1483e-18
-17.8532 -0.499995 -1.1483e-18
-17.7969 -0.499995 -1.1483e-18
-17.7408 -0.499995 -1.1483e-18
-17.6851 -0.499995 -1.1483e-18
-17.6296 -0.499995 -1.1483e-18
-17.5744 -0.499995 -1.1483e-18
-17.5195 -0.499995 -1.1483e-18
-17.4648 -0.499995 -1.1483e-18
-17.4104 -0.499995 -1.1483e-18
-17.3562 -0.499995 -1.1483e-18
-17.3022 -0.499995 -1.1483e-18
-17.2485 -0.499995 -1.1483e-18
-17.195 -0.499995 -1.1483e-18
-17.1418 -0.499995 -1.1483e-18
-17.0887 -0.499995 -1.1483e-18
-17.0359 -0.499995 -1.1483e-18
-16.9833 -0.499995 -1.1483e-18
-16.9309 -0.499995 -1.1483e-18
-16.8787 -0.499995 -1.1483e-18
-16.8268 -0.499995 -1.1483e-18
-16.775 -0.499995 -1.1483e-18
-16.7234 -0.499995 -1.1483e-18
-16.672 -0.499995 -1.1483e-18
-16.6208 -0.499995 -1.1483e-18
-16.5697 -0.499995 -1.1483e-18
-16.5189 -0.499995 -1.1483e-18
-16.4682 -0.499995 -1.1483e-18
-16.4177 -0.499995 -1.1483e-18
-16.3674 -0.499995 -1.1483e-18
-16.3172 -0.499995 -1.1483e-18
-16.2672 -0.499995 -1.1483e-18
-16.2174 -0.499995 -1.1483e-18
-16.1677 -0.499995 -1.1483e-18
-16.1182 -0.499995 -1.1483e-18
-16.0689 -0.499995 -1.1483e-18
-16.0197 -0.499995 -1.1483e-18
-15.9706 -0.499995 -1.1483e-18
-15.9217 -0.499995 -1.1483e-18
-15.873 -0.499995 -1.1483e-18
-15.8243 -0.499995 -1.1483e-18
-15.7759 -0.499995 -1.1483e-18
-15.7276 -0.499995 -1.1483e-18
-15.6794 -0.499995 -1.1483e-18
-15.6313 -0.499995 -1.1483e-18
-15.5834 -0.499995 -1.1483e-18
-15.5356 -0.499995 -1.1483e-18
-15.488 -0.499995 -1.1483e-18
-15.4404 -0.499995 -1.1483e-18
-15.393 -0.499995 -1.1483e-18
-15.3458 -0.499995 -1.1483e-18
-15.2986 -0.499995 -1.1483e-18
-15.2516 -0.499995 -1.1483e-18
-15.2047 -0.499995 -1.1483e-18
-15.1579 -0.499995 -1.1483e-18
-15.1112 -0.499995 -1.1483e-18
-15.0647 -0.499995 -1.1483e-18
-15.0182 -0.499995 -1.1483e-18
-14.9719 -0.499995 -1.1483e-18
-14.9257 -0.499995 -1.1483e-18
-14.8796 -0.499995 -1.1483e-18
-14.8336 -0.499995 -1.1483e-18
-14.7877 -0.499995 -1.1483e-18
-14.7419 -0.499995 -1.1483e-18
-14.6962 -0.499995 -1.1483e-18
-14.6506 -0.499995 -1.1483e-18
-14.6052 -0.499995 -1.1483e-18
-14.5598 -0.499995 -1.1483e-18
-14.5145 -0.499995 -1.1483e-18
-14.4693 -0.499995 -1.1483e-18
-14.4243 -0.499995 -1.1483e-18
-14.3793 -0.499995 -1.1483e-18
-14.3344 -0.499995 -1.1483e-18
-14.2896 -0.499995 -1.1483e-18
-14.2449 -0.499995 -1.1483e-18
-14.2003 -0.499995 -1.1483e-18
-14.1558 -0.499995 -1.1483e-18
-14.1113 -0.499995 -1.1483e-18
-14.067 -0.499995 -1.1483e-18
-14.0227 -0.499995 -1.1483e-18
-13.9786 -0.499995 -1.1483e-18
-13.9345 -0.499995 -1.1483e-18
-13.8905 -0.499995 -1.1483e-18
-13.8466 -0.499995 -1.1483e-18
-13.8028 -0.499995 -1.1483e-18
-13.759 -0.499995 -1.1483e-18
-13.7153 -0.499995 -1.1483e-18
-13.6718 -0.499995 -1.1483e-18
-13.6283 -0.499995 -1.1483e-18
-13.5848 -0.499995 -1.1483e-18
-13.5415 -0.499995 -1.1483e-18
-13.4982 -0.499995 -1.1483e-18
-13.455 -0.499995 -1.1483e-18
-13.4119 -0.499995 -1.1483e-18
-13.3689 -0.499995 -1.1483e-18
-13.3259 -0.499995 -1.1483e-18
-13.283 -0.499995 -1.1483e-18
-13.2402 -0.499995 -1.1483e-18
-13.1974 -0.499995 -1.1483e-18
-13.1547 -0.499995 -1.1483e-18
-13.1121 -0.499995 -1.1483e-18
-13.0696 -0.499995 -1.1483e-18
-13.0271 -0.499995 -1.1483e-18
-12.9847 -0.499995 -1.1483e-18
-12.9424 -0.499995 -1.1483e-18
-12.9001 -0.499995 -1.1483e-18
-12.8579 -0.499995 -1.1483e-18
-12.8158 -0.499995 -1.1483e-18
-12.7737 -0.499995 -1.1483e-18
-12.7317 -0.499995 -1.1483e-18
-12.6898 -0.499995 -1.1483e-18
-12.6479 -0.499995 -1.1483e-18
-12.6061 -0.499995 -1.1483e-18
-12.5643 -0.499995 -1.1483e-18
-12.5226 -0.499995 -1.1483e-18
-12.481 -0.499995 -1.1483e-18
-12.4394 -0.499995 -1.1483e-18
-12.3979 -0.499995 -1.1483e-18
-12.3565 -0.499995 -1.1483e-18
-12.3151 -0.499995 -1.1483e-18
-12.2738 -0.499995 -1.1483e-18
-12.2325 -0.499995 -1.1483e-18
-12.1913 -0.499995 -1.1483e-18
-12.1501 -0.499995 -1.1483e-18
-12.109 -0.499995 -1.1483e-18
-12.068 -0.499995 -1.1483e-18
-12.027 -0.499995 -1.1483e-18
-11.986 -0.499995 -1.1483e-18
-11.9452 -0.499995 -1.1483e-18
-11.9043 -0.499995 -1.1483e-18
-11.8636 -0.499995 -1.1483e-18
-11.8228 -0.499995 -1.1483e-18
-11.7822 -0.499995 -1.1483e-18
-11.7415 -0.499995 -1.1483e-18
-11.701 -0.499995 -1.1483e-18
-11.6605 -0.499995 -1.1483e-18
-11.62 -0.499995 -1.1483e-18
-11.5796 -0.499995 -1.1483e-18
-11.5392 -0.499995 -1.1483e-18
-11.4989 -0.499995 -1.1483e-18
-11.4587 -0.499995 -1.1483e-18
-11.4184 -0.499995 -1.1483e-18
-11.3783 -0.499995 -1.1483e-18
-11.3381 -0.499995 -1.1483e-18
-11.2981 -0.499995 -1.1483e-18
-11.2581 -0.499995 -1.1483e-18
-11.2181 -0.499995 -1.1483e-18
-11.1781 -0.499995 -1.1483e-18
-11.1383 -0.499995 -1.1483e-18
-11.0984 -0.499995 -1.1483e-18
-11.0586 -0.499995 -1.1483e-18
-11.0189 -0.499995 -1.1483e-18
-10.9792 -0.499995 -1.1483e-18
-10.9395 -0.499995 -1.1483e-18
-10.8999 -0.499995 -1.1483e-18
-10.8603 -0.499995 -1.1483e-18
-10.8208 -0.499995 -1.1483e-18
-10.7813 -0.499995 -1.1483e-18
-10.7418 -0.499995 -1.1483e-18
-10.7024 -0.499995 -1.1483e-18
-10.6631 -0.499995 -1.1483e-18
-10.6238 -0.499995 -1.1483e-18
-10.5845 -0.499995 -1.1483e-18
-10.5452 -0.499995 -1.1483e-18
-10.506 -0.499995 -1.1483e-18
-10.4669 -0.499995 -1.1483e-18
-10.4278 -0.499995 -1.1483e-18
-10.3887 -0.499995 -1.1483e-18
-10.3496 -0.499995 -1.1483e-18
-10.3106 -0.499995 -1.1483e-18
-10.2717 -0.499995 -1.1483e-18
-10.2328 -0.499995 -1.1483e-18
-10.1939 -0.499995 -1.1483e-18
-10.155 -0.499995 -1.1483e-18
-10.1162 -0.499995 -1.1483e-18
-10.0774 -0.499995 -1.1483e-18
-10.0387 -0.499995 -1.1483e-18
-10 -0.499995 -1.1483e-18
-9.96134 -0.499995 -1.1483e-18
-9.92271 -0.499995 -1.1483e-18
-9.88412 -0.499995 -1.1483e-18
-9.84557 -0.499995 -1.1483e-18
-9.80704 -0.499995 -1.1483e-18
-9.76856 -0.499995 -1.1483e-18
-9.73011 -0.499995 -1.1483e-18
-9.69169 -0.499995 -1.1483e-18
-9.65331 -0.499995 -1.1483e-18
-9.61496 -0.499995 -1.1483e-18
-9.57664 -0.499995 -1.1483e-18
-9.53836 -0.499995 -1.1483e-18
-9.50011 -0.499995 -1.1483e-18
-9.46189 -0.499995 -1.1483e-18
-9.42371 -0.499995 -1.1483e-18
-9.38556 -0.499995 -1.1483e-18
-9.34744 -0.499995 -1.1483e-18
-9.30935 -0.499995 -1.1483e-18
-9.2713 -0.499995 -1.1483e-18
-9.23327 -0.499995 -1.1483e-18
-9.19528 -0.499995 -1.1483e-18
-9.15732 -0.499995 -1.1483e-18
-9.11939 -0.499995 -1.1483e-18
-9.08149 -0.499995 -1.1483e-18
-9.04362 -0.499995 -1.1483e-18
-9.00578 -0.499995 -1.1483e-18
-8.96797 -0.499995 -1.1483e-18
-8.93019 -0.499995 -1.1483e-18
-8.89244 -0.499995 -1.1483e-18
-8.85471 -0.499995 -1.1483e-18
-8.81702 -0.499995 -1.1483e-18
-8.77936 -0.499995 -1.1483e-18
-8.74172 -0.499995 -1.1483e-18
-8.70412 -0.499995 -1.1483e-18
-8.66654 -0.499995 -1.1483e-18
-8.62899 -0.499995 -1.1483e-18
-8.59146 -0.499995 -1.1483e-18
-8.55397 -0.499995 -1.1483e-18
-8.5165 -0.499995 -1.1483e-18
-8.47906 -0.499995 -1.1483e-18
-8.44165 -0.499995 -1.1483e-18
-8.40426 -0.499995 -1.1483e-18
-8.3669 -0.499995 -1.1483e-18
-8.32956 -0.499995 -1.1483e-18
-8.29226 -0.499995 -1.1483e-18
-8.25497 -0.499995 -1.1483e-18
-8.21772 -0.499995 -1.1483e-18
-8.18049 -0.499995 -1.1483e-18
-8.14328 -0.499995 -1.1483e-18
-8.1061 -0.499995 -1.1483e-18
-8.06895 -0.499995 -1.1483e-18
-8.03182 -0.499995 -1.1483e-18
-7.99471 -0.499995 -1.1483e-18
-7.95763 -0.499995 -1.1483e-18
-7.92058 -0.499995 -1.1483e-18
-7.88355 -0.499995 -1.1483e-18
-7.84654 -0.499995 -1.1483e-18
-7.80955 -0.499995 -1.1483e-18
-7.77259 -0.499995 -1.1483e-18
-7.73566 -0.499995 -1.1483e-18
-7.69874 -0.499995 -1.1483e-18
-7.66185 -0.499995 -1.1483e-18
-7.62498 -0.499995 -1.1483e-18
-7.58814 -0.499995 -1.1483e-18
-7.55132 -0.499995 -1.1483e-18
-7.51452 -0.499995 -1.1483e-18
-7.47774 -0.499995 -1.1483e-18
-7.44099 -0.499995 -1.1483e-18
-7.40425 -0.499995 -1.1483e-18
-7.36754 -0.499995 -1.1483e-18
-7.33085 -0.499995 -1.1483e-18
-7.29418 -0.499995 -1.1483e-18
-7.25754 -0.499995 -1.1483e-18
-7.22091 -0.499995 -1.1483e-18
-7.18431 -0.499995 -1.1483e-18
-7.14772 -0.499995 -1.1483e-18
-7.11116 -0.499995 -1.1483e-18
-7.07462 -0.499995 -1.1483e-18
-7.0381 -0.499995 -1.1483e-18
-7.00159 -0.499995 -1.1483e-18
-6.96511 -0.499995 -1.1483e-18
-6.92865 -0.499995 -1.1483e-18
-6.89221 -0.499995 -1.1483e-18
-6.85579 -0.499995 -1.1483e-18
-6.81938 -0.499995 -1.1483e-18
-6.783 -0.499995 -1.1483e-18
-6.74664 -0.499995 -1.1483e-18
-6.71029 -0.499995 -1.1483e-18
-6.67397 -0.499995 -1.1483e-18
-6.63766 -0.499995 -1.1483e-18
-6.60137 -0.499995 -1.1483e-18
-6.5651 -0.499995 -1.1483e-18
-6.52885 -0.499995 -1.1483e-18
-6.49262 -0.499995 -1.1483e-18
-6.4564 -0.499995 -1.1483e-18
-6.42021 -0.499995 -1.1483e-18
-6.38403 -0.499995 -1.1483e-18
-6.34786 -0.499995 -1.1483e-18
-6.31172 -0.499995 -1.1483e-18
-6.27559 -0.499995 -1.1483e-18
-6.23949 -0.499995 -1.1483e-18
-6.20339 -0.499995 -1.1483e-18
-6.16732 -0.499995 -1.1483e-18
-6.13126 -0.499995 -1.1483e-18
-6.09522 -0.499995 -1.1483e-18
-6.05919 -0.499995 -1.1483e-18
-6.02319 -0.499995 -1.1483e-18
-5.9872 -0.499995 -1.1483e-18
-5.95122 -0.499995 -1.1483e-18
-5.91526 -0.499995 -1.1483e-18
-5.87932 -0.499995 -1.1483e-18
-5.84339 -0.499995 -1.1483e-18
-5.80748 -0.499995 -1.1483e-18
-5.77158 -0.499995 -1.1483e-18
-5.7357 -0.499995 -1.1483e-18
-5.69984 -0.499995 -1.1483e-18
-5.66399 -0.499995 -1.1483e-18
-5.62815 -0.499995 -1.1483e-18
-5.59233 -0.499995 -1.1483e-18
-5.55653 -0.499995 -1.1483e-18
-5.52074 -0.499995 -1.1483e-18
-5.48497 -0.499995 -1.1483e-18
-5.4492 -0.499995 -1.1483e-18
-5.41346 -0.499995 -1.1483e-18
-5.37773 -0.499995 -1.1483e-18
-5.34201 -0.499995 -1.1483e-18
-5.30631 -0.499995 -1.1483e-18
-5.27062 -0.499995 -1.1483e-18
-5.23494 -0.499995 -1.1483e-18
-5.19928 -0.499995 -1.1483e-18
-5.16363 -0.499995 -1.1483e-18
-5.128 -0.499995 -1.1483e-18
-5.09237 -0.499995 -1.1483e-18
-5.05677 -0.499995 -1.1483e-18
-5.02117 -0.499995 -1.1483e-18
-4.98559 -0.499995 -1.1483e-18
-4.95002 -0.499995 -1.1483e-18
-4.91446 -0.499995 -1.1483e-18
-4.87892 -0.499995 -1.1483e-18
-4.84339 -0.499995 -1.1483e-18
-4.80787 -0.499995 -1.1483e-18
-4.77237 -0.499995 -1.1483e-18
-4.73687 -0.499995 -1.1483e-18
-4.70139 -0.499995 -1.1483e-18
-4.66592 -0.499995 -1.1483e-18
-4.63046 -0.499995 -1.1483e-18
-4.59502 -0.499995 -1.1483e-18
-4.55958 -0.499995 -1.1483e-18
-4.52416 -0.499995 -1.1483e-18
-4.48875 -0.499995 -1.1483e-18
-4.45335 -0.499995 -1.1483e-18
-4.41797 -0.499995 -1.1483e-18
-4.38259 -0.499995 -1.1483e-18
-4.34722 -0.499995 -1.1483e-18
-4.31187 -0.499995 -1.1483e-18
-4.27653 -0.499995 -1.1483e-18
-4.24119 -0.499995 -1.1483e-18
-4.20587 -0.499995 -1.1483e-18
-4.17056 -0.499995 -1.1483e-18
-4.13526 -0.499995 -1.1483e-18
-4.09997 -0.499995 -1.1483e-18
-4.06469 -0.499995 -1.1483e-18
-4.02942 -0.499995 -1.1483e-18
-3.99416 -0.499995 -1.1483e-18
-3.95891 -0.499995 -1.1483e-18
-3.92367 -0.499995 -1.1483e-18
-3.88844 -0.499995 -1.1483e-18
-3.85322 -0.499995 -1.1483e-18
-3.81801 -0.499995 -1.1483e-18
-3.7828 -0.499995 -1.1483e-18
-3.74761 -0.499995 -1.1483e-18
-3.71243 -0.499995 -1.1483e-18
-3.67726 -0.499995 -1.1483e-18
-3.64209 -0.499995 -1.1483e-18
-3.60694 -0.499995 -1.1483e-18
-3.57179 -0.499995 -1.1483e-18
-3.53665 -0.499995 -1.1483e-18
-3.50152 -0.499995 -1.1483e-18
-3.4664 -0.499995 -1.1483e-18
-3.43129 -0.499995 -1.1483e-18
-3.39619 -0.499995 -1.1483e-18
-3.36109 -0.499995 -1.1483e-18
-3.32601 -0.499995 -1.1483e-18
-3.29093 -0.499995 -1.1483e-18
-3.25586 -0.499995 -1.1483e-18
-3.2208 -0.499995 -1.1483e-18
-3.18574 -0.499995 -1.1483e-18
-3.1507 -0.499995 -1.1483e-18
-3.11566 -0.499995 -1.1483e-18
-3.08063 -0.499995 -1.1483e-18
-3.0456 -0.499995 -1.1483e-18
-3.01059 -0.499995 -1.1483e-18
-2.97558 -0.499995 -1.1483e-18
-2.94058 -0.499995 -1.1483e-18
-2.90558 -0.499995 -1.1483e-18
-2.87059 -0.499995 -1.1483e-18
-2.83561 -0.499995 -1.1483e-18
-2.80064 -0.499995 -1.1483e-18
-2.76567 -0.499995 -1.1483e-18
-2.73071 -0.499995 -1.1483e-18
-2.69576 -0.499995 -1.1483e-18
-2.66081 -0.499995 -1.1483e-18
-2.62587 -0.499995 -1.1483e-18
-2.59094 -0.499995 -1.1483e-18
-2.55601 -0.499995 -1.1483e-18
-2.52109 -0.499995 -1.1483e-18
-2.48617 -0.499995 -1.1483e-18
-2.45126 -0.499995 -1.1483e-18
-2.41636 -0.499995 -1.1483e-18
-2.38146 -0.499995 -1.1483e-18
-2.34657 -0.499995 -1.1483e-18
-2.31168 -0.499995 -1.1483e-18
-2.2768 -0.499995 -1.1483e-18
-2.24192 -0.499995 -1.1483e-18
-2.20705 -0.499995 -1.1483e-18
-2.17219 -0.499995 -1.1483e-18
-2.13733 -0.499995 -1.1483e-18
-2.10247 -0.499995 -1.1483e-18
-2.06762 -0.499995 -1.1483e-18
-2.03278 -0.499995 -1.1483e-18
-1.99794 -0.499995 -1.1483e-18
-1.9631 -0.499995 -1.1483e-18
-1.92827 -0.499995 -1.1483e-18
-1.89345 -0.499995 -1.1483e-18
-1.85862 -0.499995 -1.1483e-18
-1.82381 -0.499995 -1.1483e-18
-1.78899 -0.499995 -1.1483e-18
-1.75419 -0.499995 -1.1483e-18
-1.71938 -0.499995 -1.1483e-18
-1.68458 -0.499995 -1.1483e-18
-1.64979 -0.499995 -1.1483e-18
-1.61499 -0.499995 -1.1483e-18
-1.58021 -0.499995 -1.1483e-18
-1.54542 -0.499995 -1.1483e-18
-1.51064 -0.499995 -1.1483e-18
-1.47586 -0.499995 -1.1483e-18
-1.44109 -0.499995 -1.1483e-18
-1.40632 -0.499995 -1.1483e-18
-1.37155 -0.499995 -1.1483e-18
-1.33679 -0.499995 -1.1483e-18
-1.30203 -0.499995 -1.1483e-18
-1.26727 -0.499995 -1.1483e-18
-1.23251 -0.499995 -1.1483e-18
-1.19776 -0.499995 -1.1483e-18
-1.16301 -0.499995 -1.1483e-18
-1.12827 -0.499995 -1.1483e-18
-1.09352 -0.499995 -1.1483e-18
-1.05878 -0.499995 -1.1483e-18
-1.02405 -0.499995 -1.1483e-18
-0.989309 -0.499995 -1.1483e-18
-0.954576 -0.499995 -1.1483e-18
-0.919844 -0.499995 -1.1483e-18
-0.885115 -0.499995 -1.1483e-18
-0.850388 -0.499995 -1.1483e-18
-0.815663 -0.499995 -1.1483e-18
-0.78094 -0.499995 -1.1483e-18
-0.746219 -0.499995 -1.1483e-18
-0.711499 -0.499995 -1.1483e-18
-0.676781 -0.499995 -1.1483e-18
-0.642065 -0.499995 -1.1483e-18
-0.60735 -0.499995 -1.1483e-18
-0.572637 -0.499995 -1.1483e-18
-0.537925 -0.499995 -1.1483e-18
-0.503214 -0.499995 -1.1483e-18
-0.468504 -0.499995 -1.1483e-18
-0.433796 -0.499995 -1.1483e-18
-0.399089 -0.499995 -1.1483e-18
-0.364382 -0.499995 -1.1483e-18
-0.329676 -0.499995 -1.1483e-18
-0.294972 -0.499995 -1.1483e-18
-0.260267 -0.499995 -1.1483e-18
-0.225564 -0.499995 -1.1483e-18
-0.190861 -0.499995 -1.1483e-18
-0.156158 -0.499995 -1.1483e-18
-0.121456 -0.499995 -1.1483e-18
-0.0867541 -0.499995 -1.1483e-18
-0.0520524 -0.499995 -1.1483e-18
-0.0173508 -0.499995 -1.1483e-18
0.0173508 -0.499995 -1.1483e-18
0.0520524 -0.499995 -1.1483e-18
0.0867541 -0.499995 -1.1483e-18
0.121456 -0.499995 -1.1483e-18
0.156158 -0.499995 -1.1483e-18
0.190861 -0.499995 -1.1483e-18
0.225564 -0.499995 -1.1483e-18
0.260267 -0.499995 -1.1483e-18
0.294972 -0.499995 -1.1483e-18
0.329676 -0.499995 -1.1483e-18
0.364382 -0.499995 -1.1483e-18
0.399089 -0.499995 -1.1483e-18
0.433796 -0.499995 -1.1483e-18
0.468504 -0.499995 -1.1483e-18
0.503214 -0.499995 -1.1483e-18
0.537925 -0.499995 -1.1483e-18
0.572637 -0.499995 -1.1483e-18
0.60735 -0.499995 -1.1483e-18
0.642065 -0.499995 -1.1483e-18
0.676781 -0.499995 -1.1483e-18
0.711499 -0.499995 -1.1483e-18
0.746219 -0.499995 -1.1483e-18
0.78094 -0.499995 -1.1483e-18
0.815663 -0.499995 -1.1483e-18
0.850388 -0.499995 -1.1483e-18
0.885115 -0.499995 -1.1483e-18
0.919844 -0.499995 -1.1483e-18
0.954576 -0.499995 -1.1483e-18
0.989309 -0.499995 -1.1483e-18
1.02405 -0.499995 -1.1483e-18
1.05878 -0.499995 -1.1483e-18
1.09352 -0.499995 -1.1483e-18
1.12827 -0.499995 -1.1483e-18
1.16301 -0.499995 -1.1483e-18
1.19776 -0.499995 -1.1483e-18
1.23251 -0.499995 -1.1483e-18
1.26727 -0.499995 -1.1483e-18
1.30203 -0.499995 -1.1483e-18
1.33679 -0.499995 -1.1483e-18
1.37155 -0.499995 -1.1483e-18
1.40632 -0.499995 -1.1483e-18
1.44109 -0.499995 -1.1483e-18
1.47586 -0.499995 -1.1483e-18
1.51064 -0.499995 -1.1483e-18
1.54542 -0.499995 -1.1483e-18
1.58021 -0.499995 -1.1483e-18
1.61499 -0.499995 -1.1483e-18
1.64979 -0.499995 -1.1483e-18
1.68458 -0.499995 -1.1483e-18
1.71938 -0.499995 -1.1483e-18
1.75419 -0.499995 -1.1483e-18
1.78899 -0.499995 -1.1483e-18
1.82381 -0.499995 -1.1483e-18
1.85862 -0.499995 -1.1483e-18
1.89345 -0.499995 -1.1483e-18
1.92827 -0.499995 -1.1483e-18
1.9631 -0.499995 -1.1483e-18
1.99794 -0.499995 -1.1483e-18
2.03278 -0.499995 -1.1483e-18
2.06762 -0.499995 -1.1483e-18
2.10247 -0.499995 -1.1483e-18
2.13733 -0.499995 -1.1483e-18
2.17219 -0.499995 -1.1483e-18
2.20705 -0.499995 -1.1483e-18
2.24192 -0.499995 -1.1483e-18
2.2768 -0.499995 -1.1483e-18
2.31168 -0.499995 -1.1483e-18
2.34657 -0.499995 -1.1483e-18
2.38146 -0.499995 -1.1483e-18
2.41636 -0.499995 -1.1483e-18
2.45126 -0.499995 -1.1483e-18
2.48617 -0.499995 -1.1483e-18
2.52109 -0.499995 -1.1483e-18
2.55601 -0.499995 -1.1483e-18
2.59094 -0.499995 -1.1483e-18
2.62587 -0.499995 -1.1483e-18
2.66081 -0.499995 -1.1483e-18
2.69576 -0.499995 -1.1483e-18
2.73071 -0.499995 -1.1483e-18
2.76567 -0.499995 -1.1483e-18
2.80064 -0.499995 -1.1483e-18
2.83561 -0.499995 -1.1483e-18
2.87059 -0.499995 -1.1483e-18
2.90558 -0.499995 -1.1483e-18
2.94058 -0.499995 -1.1483e-18
2.97558 -0.499995 -1.1483e-18
3.01059 -0.499995 -1.1483e-18
3.0456 -0.499995 -1.1483e-18
3.08063 -0.499995 -1.1483e-18
3.11566 -0.499995 -1.1483e-18
3.1507 -0.499995 -1.1483e-18
3.18574 -0.499995 -1.1483e-18
3.2208 -0.499995 -1.1483e-18
3.25586 -0.499995 -1.1483e-18
3.29093 -0.499995 -1.1483e-18
3.32601 -0.499995 -1.1483e-18
3.36109 -0.499995 -1.1483e-18
3.39619 -0.499995 -1.1483e-18
3.43129 -0.499995 -1.1483e-18
3.4664 -0.499995 -1.1483e-18
3.50152 -0.499995 -1.1483e-18
3.53665 -0.499995 -1.1483e-18
3.57179 -0.499995 -1.1483e-18
3.60694 -0.499995 -1.1483e-18
3.64209 -0.499995 -1.1483e-18
3.67726 -0.499995 -1.1483e-18
3.71243 -0.499995 -1.1483e-18
3.74761 -0.499995 -1.1483e-18
3.7828 -0.499995 -1.1483e-18
3.81801 -0.499995 -1.1483e-18
3.85322 -0.499995 -1.1483e-18
3.88844 -0.499995 -1.1483e-18
3.92367 -0.499995 -1.1483e-18
3.95891 -0.499995 -1.1483e-18
3.99416 -0.499995 -1.1483e-18
4.02942 -0.499995 -1.1483e-18
4.06469 -0.499995 -1.1483e-18
4.09997 -0.499995 -1.1483e-18
4.13526 -0.499995 -1.1483e-18
4.17056 -0.499995 -1.1483e-18
4.20587 -0.499995 -1.1483e-18
4.24119 -0.499995 -1.1483e-18
4.27653 -0.499995 -1.1483e-18
4.31187 -0.499995 -1.1483e-18
4.34722 -0.499995 -1.1483e-18
4.38259 -0.499995 -1.1483e-18
4.41797 -0.499995 -1.1483e-18
4.45335 -0.499995 -1.1483e-18
4.48875 -0.499995 -1.1483e-18
4.52416 -0.499995 -1.1483e-18
4.55958 -0.499995 -1.1483e-18
4.59502 -0.499995 -1.1483e-18
4.63046 -0.499995 -1.1483e-18
4.66592 -0.499995 -1.1483e-18
4.70139 -0.499995 -1.1483e-18
4.73687 -0.499995 -1.1483e-18
4.77237 -0.499995 -1.1483e-18
4.80787 -0.499995 -1.1483e-18
4.84339 -0.499995 -1.1483e-18
4.87892 -0.499995 -1.1483e-18
4.91446 -0.499995 -1.1483e-18
4.95002 -0.499995 -1.1483e-18
4.98559 -0.499995 -1.1483e-18
5.02117 -0.499995 -1.1483e-18
5.05677 -0.499995 -1.1483e-18
5.09237 -0.499995 -1.1483e-18
5.128 -0.499995 -1.1483e-18
5.16363 -0.499995 -1.1483e-18
5.19928 -0.499995 -1.1483e-18
5.23494 -0.499995 -1.1483e-18
5.27062 -0.499995 -1.1483e-18
5.30631 -0.499995 -1.1483e-18
5.34201 -0.499995 -1.1483e-18
5.37773 -0.499995 -1.1483e-18
5.41346 -0.499995 -1.1483e-18
5.4492 -0.499995 -1.1483e-18
5.48497 -0.499995 -1.1483e-18
5.52074 -0.499995 -1.1483e-18
5.55653 -0.499995 -1.1483e-18
5.59233 -0.499995 -1.1483e-18
5.62815 -0.499995 -1.1483e-18
5.66399 -0.499995 -1.1483e-18
5.69984 -0.499995 -1.1483e-18
5.7357 -0.499995 -1.1483e-18
5.77158 -0.499995 -1.1483e-18
5.80748 -0.499995 -1.1483e-18
5.84339 -0.499995 -1.1483e-18
5.87932 -0.499995 -1.1483e-18
5.91526 -0.499995 -1.1483e-18
5.95122 -0.499995 -1.1483e-18
5.9872 -0.499995 -1.1483e-18
6.02319 -0.499995 -1.1483e-18
6.05919 -0.499995 -1.1483e-18
6.09522 -0.499995 -1.1483e-18
6.13126 -0.499995 -1.1483e-18
6.16732 -0.499995 -1.1483e-18
6.20339 -0.499995 -1.1483e-18
6.23949 -0.499995 -1.1483e-18
6.27559 -0.499995 -1.1483e-18
6.31172 -0.499995 -1.1483e-18
6.34786 -0.499995 -1.1483e-18
6.38403 -0.499995 -1.1483e-18
6.42021 -0.499995 -1.1483e-18
6.4564 -0.499995 -1.1483e-18
6.49262 -0.499995 -1.1483e-18
6.52885 -0.499995 -1.1483e-18
6.5651 -0.499995 -1.1483e-18
6.60137 -0.499995 -1.1483e-18
6.63766 -0.499995 -1.1483e-18
6.67397 -0.499995 -1.1483e-18
6.71029 -0.499995 -1.1483e-18
6.74664 -0.499995 -1.1483e-18
6.783 -0.499995 -1.1483e-18
6.81938 -0.499995 -1.1483e-18
6.85579 -0.499995 -1.1483e-18
6.89221 -0.499995 -1.1483e-18
6.92865 -0.499995 -1.1483e-18
6.96511 -0.499995 -1.1483e-18
7.00159 -0.499995 -1.1483e-18
7.0381 -0.499995 -1.1483e-18
7.07462 -0.499995 -1.1483e-18
7.11116 -0.499995 -1.1483e-18
7.14772 -0.499995 -1.1483e-18
7.18431 -0.499995 -1.1483e-18
7.22091 -0.499995 -1.1483e-18
7.25754 -0.499995 -1.1483e-18
7.29418 -0.499995 -1.1483e-18
7.33085 -0.499995 -1.1483e-18
7.36754 -0.499995 -1.1483e-18
7.40425 -0.499995 -1.1483e-18
7.44099 -0.499995 -1.1483e-18
7.47774 -0.499995 -1.1483e-18
7.51452 -0.499995 -1.1483e-18
7.55132 -0.499995 -1.1483e-18
7.58814 -0.499995 -1.1483e-18
7.62498 -0.499995 -1.1483e-18
7.66185 -0.499995 -1.1483e-18
7.69874 -0.499995 -1.1483e-18
7.73566 -0.499995 -1.1483e-18
7.77259 -0.499995 -1.1483e-18
7.80955 -0.499995 -1.1483e-18
7.84654 -0.499995 -1.1483e-18
7.88355 -0.499995 -1.1483e-18
7.92058 -0.499995 -1.1483e-18
7.95763 -0.499995 -1.1483e-18
7.99471 -0.499995 -1.1483e-18
8.03182 -0.499995 -1.1483e-18
8.06895 -0.499995 -1.1483e-18
8.1061 -0.499995 -1.1483e-18
8.14328 -0.499995 -1.1483e-18
8.18049 -0.499995 -1.1483e-18
8.21772 -0.499995 -1.1483e-18
8.25497 -0.499995 -1.1483e-18
8.29226 -0.499995 -1.1483e-18
8.32956 -0.499995 -1.1483e-18
8.3669 -0.499995 -1.1483e-18
8.40426 -0.499995 -1.1483e-18
8.44165 -0.499995 -1.1483e-18
8.47906 -0.499995 -1.1483e-18
8.5165 -0.499995 -1.1483e-18
8.55397 -0.499995 -1.1483e-18
8.59146 -0.499995 -1.1483e-18
8.62899 -0.499995 -1.1483e-18
8.66654 -0.499995 -1.1483e-18
8.70412 -0.499995 -1.1483e-18
8.74172 -0.499995 -1.1483e-18
8.77936 -0.499995 -1.1483e-18
8.81702 -0.499995 -1.1483e-18
8.85471 -0.499995 -1.1483e-18
8.89244 -0.499995 -1.1483e-18
8.93019 -0.499995 -1.1483e-18
8.96797 -0.499995 -1.1483e-18
9.00578 -0.499995 -1.1483e-18
9.04362 -0.499995 -1.1483e-18
9.08149 -0.499995 -1.1483e-18
9.11939 -0.499995 -1.1483e-18
9.15732 -0.499995 -1.1483e-18
9.19528 -0.499995 -1.1483e-18
9.23327 -0.499995 -1.1483e-18
9.2713 -0.499995 -1.1483e-18
9.30935 -0.499995 -1.1483e-18
9.34744 -0.499995 -1.1483e-18
9.38556 -0.499995 -1.1483e-18
9.42371 -0.499995 -1.1483e-18
9.46189 -0.499995 -1.1483e-18
9.50011 -0.499995 -1.1483e-18
9.53836 -0.499995 -1.1483e-18
9.57664 -0.499995 -1.1483e-18
9.61496 -0.499995 -1.1483e-18
9.65331 -0.499995 -1.1483e-18
9.69169 -0.499995 -1.1483e-18
9.73011 -0.499995 -1.1483e-18
9.76856 -0.499995 -1.1483e-18
9.80704 -0.499995 -1.1483e-18
9.84557 -0.499995 -1.1483e-18
9.88412 -0.499995 -1.1483e-18
9.92271 -0.499995 -1.1483e-18
9.96134 -0.499995 -1.1483e-18
10 -0.499995 -1.1483e-18
10.0387 -0.499995 -1.1483e-18
10.0774 -0.499995 -1.1483e-18
10.1162 -0.499995 -1.1483e-18
10.155 -0.499995 -1.1483e-18
10.1939 -0.499995 -1.1483e-18
10.2328 -0.499995 -1.1483e-18
10.2717 -0.499995 -1.1483e-18
10.3106 -0.499995 -1.1483e-18
10.3496 -0.499995 -1.1483e-18
10.3887 -0.499995 -1.1483e-18
10.4278 -0.499995 -1.1483e-18
10.4669 -0.499995 -1.1483e-18
10.506 -0.499995 -1.1483e-18
10.5452 -0.499995 -1.1483e-18
10.5845 -0.499995 -1.1483e-18
10.6238 -0.499995 -1.1483e-18
10.6631 -0.499995 -1.1483e-18
10.7024 -0.499995 -1.1483e-18
10.7418 -0.499995 -1.1483e-18
10.7813 -0.499995 -1.1483e-18
10.8208 -0.499995 -1.1483e-18
10.8603 -0.499995 -1.1483e-18
10.8999 -0.499995 -1.1483e-18
10.9395 -0.499995 -1.1483e-18
10.9792 -0.499995 -1.1483e-18
11.0189 -0.499995 -1.1483e-18
11.0586 -0.499995 -1.1483e-18
11.0984 -0.499995 -1.1483e-18
11.1383 -0.499995 -1.1483e-18
11.1781 -0.499995 -1.1483e-18
11.2181 -0.499995 -1.1483e-18
11.2581 -0.499995 -1.1483e-18
11.2981 -0.499995 -1.1483e-18
11.3381 -0.499995 -1.1483e-18
11.3783 -0.499995 -1.1483e-18
11.4184 -0.499995 -1.1483e-18
11.4587 -0.499995 -1.1483e-18
11.4989 -0.499995 -1.1483e-18
11.5392 -0.499995 -1.1483e-18
11.5796 -0.499995 -1.1483e-18
11.62 -0.499995 -1.1483e-18
11.6605 -0.499995 -1.1483e-18
11.701 -0.499995 -1.1483e-18
11.7415 -0.499995 -1.1483e-18
11.7822 -0.499995 -1.1483e-18
11.8228 -0.499995 -1.1483e-18
11.8636 -0.499995 -1.1483e-18
11.9043 -0.499995 -1.1483e-18
11.9452 -0.499995 -1.1483e-18
11.986 -0.499995 -1.1483e-18
12.027 -0.499995 -1.1483e-18
12.068 -0.499995 -1.1483e-18
12.109 -0.499995 -1.1483e-18
12.1501 -0.499995 -1.1483e-18
12.1913 -0.499995 -1.1483e-18
12.2325 -0.499995 -1.1483e-18
12.2738 -0.499995 -1.1483e-18
12.3151 -0.499995 -1.1483e-18
12.3565 -0.499995 -1.1483e-18
12.3979 -0.499995 -1.1483e-18
12.4394 -0.499995 -1.1483e-18
12.481 -0.499995 -1.1483e-18
12.5226 -0.499995 -1.1483e-18
12.5643 -0.499995 -1.1483e-18
12.6061 -0.499995 -1.1483e-18
12.6479 -0.499995 -1.1483e-18
12.6898 -0.499995 -1.1483e-18
12.7317 -0.499995 -1.1483e-18
12.7737 -0.499995 -1.1483e-18
12.8158 -0.499995 -1.1483e-18
12.8579 -0.499995 -1.1483e-18
12.9001 -0.499995 -1.1483e-18
12.9424 -0.499995 -1.1483e-18
12.9847 -0.499995 -1.1483e-18
13.0271 -0.499995 -1.1483e-18
13.0696 -0.499995 -1.1483e-18
13.1121 -0.499995 -1.1483e-18
13.1547 -0.499995 -1.1483e-18
13.1974 -0.499995 -1.1483e-18
13.2402 -0.499995 -1.1483e-18
13.283 -0.499995 -1.1483e-18
13.3259 -0.499995 -1.1483e-18
13.3689 -0.499995 -1.1483e-18
13.4119 -0.499995 -1.1483e-18
13.455 -0.499995 -1.1483e-18
13.4982 -0.499995 -1.1483e-18
13.5415 -0.499995 -1.1483e-18
13.5848 -0.499995 -1.1483e-18
13.6283 -0.499995 -1.1483e-18
13.6718 -0.499995 -1.1483e-18
13.7153 -0.499995 -1.1483e-18
13.759 -0.499995 -1.1483e-18
13.8028 -0.499995 -1.1483e-18
13.8466 -0.499995 -1.1483e-18
13.8905 -0.499995 -1.1483e-18
13.9345 -0.499995 -1.1483e-18
13.9786 -0.499995 -1.1483e-18
14.0227 -0.499995 -1.1483e-18
14.067 -0.499995 -1.1483e-18
14.1113 -0.499995 -1.1483e-18
14.1558 -0.499995 -1.1483e-18
14.2003 -0.499995 -1.1483e-18
14.2449 -0.499995 -1.1483e-18
14.2896 -0.499995 -1.1483e-18
14.3344 -0.499995 -1.1483e-18
14.3793 -0.499995 -1.1483e-18
14.4243 -0.499995 -1.1483e-18
14.4693 -0.499995 -1.1483e-18
14.5145 -0.499995 -1.1483e-18
14.5598 -0.499995 -1.1483e-18
14.6052 -0.499995 -1.1483e-18
14.6506 -0.499995 -1.1483e-18
14.6962 -0.499995 -1.1483e-18
14.7419 -0.499995 -1.1483e-18
14.7877 -0.499995 -1.1483e-18
14.8336 -0.499995 -1.1483e-18
14.8796 -0.499995 -1.1483e-18
14.9257 -0.499995 -1.1483e-18
14.9719 -0.499995 -1.1483e-18
15.0182 -0.499995 -1.1483e-18
15.0647 -0.499995 -1.1483e-18
15.1112 -0.499995 -1.1483e-18
15.1579 -0.499995 -1.1483e-18
15.2047 -0.499995 -1.1483e-18
15.2516 -0.499995 -1.1483e-18
15.2986 -0.499995 -1.1483e-18
15.3458 -0.499995 -1.1483e-18
15.393 -0.499995 -1.1483e-18
15.4404 -0.499995 -1.1483e-18
15.488 -0.499995 -1.1483e-18
15.5356 -0.499995 -1.1483e-18
15.5834 -0.499995 -1.1483e-18
15.6313 -0.499995 -1.1483e-18
15.6794 -0.499995 -1.1483e-18
15.7276 -0.499995 -1.1483e-18
15.7759 -0.499995 -1.1483e-18
15.8243 -0.499995 -1.1483e-18
15.873 -0.499995 -1.1483e-18
15.9217 -0.499995 -1.1483e-18
15.9706 -0.499995 -1.1483e-18
16.0197 -0.499995 -1.1483e-18
16.0689 -0.499995 -1.1483e-18
16.1182 -0.499995 -1.1483e-18
16.1677 -0.499995 -1.1483e-18
16.2174 -0.499995 -1.1483e-18
16.2672 -0.499995 -1.1483e-18
16.3172 -0.499995 -1.1483e-18
16.3674 -0.499995 -1.1483e-18
16.4177 -0.499995 -1.1483e-18
16.4682 -0.499995 -1.1483e-18
16.5189 -0.499995 -1.1483e-18
16.5697 -0.499995 -1.1483e-18
16.6208 -0.499995 -1.1483e-18
16.672 -0.499995 -1.1483e-18
16.7234 -0.499995 -1.1483e-18
16.775 -0.499995 -1.1483e-18
16.8268 -0.499995 -1.1483e-18
16.8787 -0.499995 -1.1483e-18
16.9309 -0.499995 -1.1483e-18
16.9833 -0.499995 -1.1483e-18
17.0359 -0.499995 -1.1483e-18
17.0887 -0.499995 -1.1483e-18
17.1418 -0.499995 -1.1483e-18
17.195 -0.499995 -1.1483e-18
17.2485 -0.499995 -1.1483e-18
17.3022 -0.499995 -1.1483e-18
17.3562 -0.499995 -1.1483e-18
17.4104 -0.499995 -1.1483e-18
17.4648 -0.499995 -1.1483e-18
17.5195 -0.499995 -1.1483e-18
17.5744 -0.499995 -1.1483e-18
17.6296 -0.499995 -1.1483e-18
17.6851 -0.499995 -1.1483e-18
17.7408 -0.499995 -1.1483e-18
17.7969 -0.499995 -1.1483e-18
17.8532 -0.499995 -1.1483e-18
17.9098 -0.499995 -1.1483e-18
17.9667 -0.499995 -1.1483e-18
18.0239 -0.499995 -1.1483e-18
18.0815 -0.499995 -1.1483e-18
18.1393 -0.499995 -1.1483e-18
18.1975 -0.499995 -1.1483e-18
18.256 -0.499995 -1.1483e-18
18.3149 -0.499995 -1.1483e-18
18.3742 -0.499995 -1.1483e-18
18.4338 -0.499995 -1.1483e-18
18.4938 -0.499995 -1.1483e-18
18.5542 -0.499995 -1.1483e-18
18.615 -0.499995 -1.1483e-18
18.6762 -0.499995 -1.1483e-18
18.7379 -0.499995 -1.1483e-18
18.8 -0.499995 -1.1483e-18
18.8625 -0.499995 -1.1483e-18
18.9255 -0.499995 -1.1483e-18
18.9891 -0.499995 -1.1483e-18
19.0531 -0.499995 -1.1483e-18
19.1177 -0.499995 -1.1483e-18
19.1828 -0.499995 -1.1483e-18
19.2484 -0.499995 -1.1483e-18
19.3147 -0.499995 -1.1483e-18
19.3816 -0.499995 -1.1483e-18
19.4491 -0.499995 -1.1483e-18
19.5173 -0.499995 -1.1483e-18
19.5862 -0.499995 -1.1483e-18
19.6558 -0.499995 -1.1483e-18
19.7262 -0.499995 -1.1483e-18
19.7974 -0.499995 -1.1483e-18
19.8694 -0.499995 -1.1483e-18
19.9423 -0.499995 -1.1483e-18
20.0162 -0.499995 -1.1483e-18
20.091 -0.499995 -1.1483e-18
20.1669 -0.499995 -1.1483e-18
20.244 -0.499995 -1.1483e-18
20.3222 -0.499995 -1.1483e-18
20.4016 -0.499995 -1.1483e-18
20.4825 -0.499995 -1.1483e-18
20.5648 -0.499995 -1.1483e-18
20.6487 -0.499995 -1.1483e-18
20.7344 -0.499995 -1.1483e-18
20.8219 -0.499995 -1.1483e-18
20.9115 -0.499995 -1.1483e-18
21.0034 -0.499995 -1.1483e-18
21.0979 -0.499995 -1.1483e-18
21.1952 -0.499995 -1.1483e-18
21.2959 -0.499995 -1.1483e-18
21.4004 -0.499995 -1.1483e-18
21.5093 -0.499995 -1.1483e-18
21.6237 -0.499995 -1.1483e-18
21.7448 -0.499995 -1.1483e-18
21.8747 -0.499995 -1.1483e-18
22.0165 -0.499995 -1.1483e-18
22.1768 -0.499995 -1.1483e-18
22.3723 -0.499995 -1.1483e-18


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.0Lambda0.5Nc1Classic/SigmaATwoLoop.txt <==
-22.3723 -0.250201 3.25466e-05
-22.1768 -0.25034 2.1202e-05
-22.0165 -0.250425 3.04083e-05
-21.8747 -0.250495 2.3375e-05
-21.7448 -0.25055 3.00965e-05
-21.6237 -0.250601 2.45471e-05
-21.5093 -0.250647 3.01163e-05
-21.4004 -0.250692 2.5388e-05
-21.2959 -0.250736 3.02596e-05
-21.1952 -0.250779 2.60726e-05
-21.0979 -0.250823 3.04719e-05
-21.0034 -0.250867 2.66912e-05
-20.9115 -0.25091 3.0768e-05
-20.8219 -0.250954 2.73371e-05
-20.7344 -0.250996 3.12073e-05
-20.6487 -0.251035 2.80943e-05
-20.5648 -0.251071 3.18196e-05
-20.4825 -0.251103 2.89642e-05
-20.4016 -0.251132 3.25436e-05
-20.3222 -0.251156 2.98672e-05
-20.244 -0.251178 3.32888e-05
-20.1669 -0.251197 3.07434e-05
-20.091 -0.251214 3.40207e-05
-20.0162 -0.25123 3.1589e-05
-19.9423 -0.251245 3.47438e-05
-19.8694 -0.251258 3.2416e-05
-19.7974 -0.251271 3.54662e-05
-19.7262 -0.251284 3.32337e-05
-19.6558 -0.251295 3.61935e-05
-19.5862 -0.251307 3.40483e-05
-19.5173 -0.251318 3.69286e-05
-19.4491 -0.251329 3.48635e-05
-19.3816 -0.25134 3.76732e-05
-19.3147 -0.251351 3.56819e-05
-19.2484 -0.251361 3.84283e-05
-19.1828 -0.251372 3.65054e-05
-19.1177 -0.251382 3.91948e-05
-19.0531 -0.251393 3.73354e-05
-18.9891 -0.251403 3.99731e-05
-18.9255 -0.251413 3.81729e-05
-18.8625 -0.251423 4.07636e-05
-18.8 -0.251433 3.9019e-05
-18.7379 -0.251444 4.15668e-05
-18.6762 -0.251454 3.98745e-05
-18.615 -0.251464 4.23831e-05
-18.5542 -0.251474 4.07402e-05
-18.4938 -0.251484 4.32129e-05
-18.4338 -0.251494 4.16167e-05
-18.3742 -0.251505 4.40565e-05
-18.3149 -0.251515 4.25049e-05
-18.256 -0.251525 4.49144e-05
-18.1975 -0.251535 4.34053e-05
-18.1393 -0.251545 4.5787e-05
-18.0815 -0.251556 4.43186e-05
-18.0239 -0.251566 4.66746e-05
-17.9667 -0.251577 4.52453e-05
-17.9098 -0.251587 4.75778e-05
-17.8532 -0.251597 4.61861e-05
-17.7969 -0.251608 4.84969e-05
-17.7408 -0.251618 4.71415e-05
-17.6851 -0.251629 4.94325e-05
-17.6296 -0.25164 4.81122e-05
-17.5744 -0.25165 5.0385e-05
-17.5195 -0.251661 4.90987e-05
-17.4648 -0.251672 5.13547e-05
-17.4104 -0.251683 5.01016e-05
-17.3562 -0.251693 5.23424e-05
-17.3022 -0.251704 5.11214e-05
-17.2485 -0.251715 5.33484e-05
-17.195 -0.251726 5.21589e-05
-17.1418 -0.251738 5.43732e-05
-17.0887 -0.251749 5.32145e-05
-17.0359 -0.25176 5.54174e-05
-16.9833 -0.251771 5.42888e-05
-16.9309 -0.251782 5.64816e-05
-16.8787 -0.251794 5.53825e-05
-16.8268 -0.251805 5.75662e-05
-16.775 -0.251817 5.64963e-05
-16.7234 -0.251828 5.86719e-05
-16.672 -0.25184 5.76306e-05
-16.6208 -0.251852 5.97993e-05
-16.5697 -0.251863 5.87862e-05
-16.5189 -0.251875 6.09488e-05
-16.4682 -0.251887 5.99637e-05
-16.4177 -0.251899 6.21213e-05
-16.3674 -0.251911 6.11638e-05
-16.3172 -0.251923 6.33173e-05
-16.2672 -0.251936 6.23872e-05
-16.2174 -0.251948 6.45375e-05
-16.1677 -0.25196 6.36346e-05
-16.1182 -0.251973 6.57825e-05
-16.0689 -0.251985 6.49066e-05
-16.0197 -0.251998 6.70531e-05
-15.9706 -0.25201 6.62041e-05
-15.9217 -0.252023 6.83499e-05
-15.873 -0.252036 6.75278e-05
-15.8243 -0.252049 6.96738e-05
-15.7759 -0.252062 6.88785e-05
-15.7276 -0.252075 7.10255e-05
-15.6794 -0.252088 7.02569e-05
-15.6313 -0.252101 7.24058e-05
-15.5834 -0.252115 7.16639e-05
-15.5356 -0.252128 7.38155e-05
-15.488 -0.252142 7.31004e-05
-15.4404 -0.252155 7.52554e-05
-15.393 -0.252169 7.45672e-05
-15.3458 -0.252183 7.67264e-05
-15.2986 -0.252197 7.60653e-05
-15.2516 -0.252211 7.82295e-05
-15.2047 -0.252225 7.75955e-05
-15.1579 -0.252239 7.97655e-05
-15.1112 -0.252253 7.91588e-05
-15.0647 -0.252268 8.13354e-05
-15.0182 -0.252282 8.07562e-05
-14.9719 -0.252297 8.29402e-05
-14.9257 -0.252312 8.23887e-05
-14.8796 -0.252327 8.45809e-05
-14.8336 -0.252341 8.40574e-05
-14.7877 -0.252356 8.62586e-05
-14.7419 -0.252372 8.57634e-05
-14.6962 -0.252387 8.79744e-05
-14.6506 -0.252402 8.75078e-05
-14.6052 -0.252418 8.97294e-05
-14.5598 -0.252433 8.92917e-05
-14.5145 -0.252449 9.15248e-05
-14.4693 -0.252465 9.11164e-05
-14.4243 -0.252481 9.33618e-05
-14.3793 -0.252497 9.29831e-05
-14.3344 -0.252513 9.52417e-05
-14.2896 -0.25253 9.48931e-05
-14.2449 -0.252546 9.71657e-05
-14.2003 -0.252563 9.68478e-05
-14.1558 -0.252579 9.91353e-05
-14.1113 -0.252596 9.88485e-05
-14.067 -0.252613 0.000101152
-14.0227 -0.25263 0.000100897
-13.9786 -0.252648 0.000103217
-13.9345 -0.252665 0.000102994
-13.8905 -0.252683 0.000105331
-13.8466 -0.2527 0.000105141
-13.8028 -0.252718 0.000107498
-13.759 -0.252736 0.000107341
-13.7153 -0.252754 0.000109717
-13.6718 -0.252773 0.000109594
-13.6283 -0.252791 0.000111991
-13.5848 -0.25281 0.000111903
-13.5415 -0.252828 0.000114321
-13.4982 -0.252847 0.000114269
-13.455 -0.252866 0.00011671
-13.4119 -0.252885 0.000116694
-13.3689 -0.252905 0.000119159
-13.3259 -0.252924 0.00011918
-13.283 -0.252944 0.00012167
-13.2402 -0.252964 0.000121729
-13.1974 -0.252984 0.000124245
-13.1547 -0.253004 0.000124344
-13.1121 -0.253025 0.000126887
-13.0696 -0.253045 0.000127025
-13.0271 -0.253066 0.000129597
-12.9847 -0.253087 0.000129776
-12.9424 -0.253108 0.000132378
-12.9001 -0.253129 0.000132599
-12.8579 -0.253151 0.000135231
-12.8158 -0.253172 0.000135496
-12.7737 -0.253194 0.000138161
-12.7317 -0.253216 0.000138469
-12.6898 -0.253238 0.000141169
-12.6479 -0.253261 0.000141522
-12.6061 -0.253284 0.000144257
-12.5643 -0.253306 0.000144658
-12.5226 -0.253329 0.000147429
-12.481 -0.253353 0.000147878
-12.4394 -0.253376 0.000150688
-12.3979 -0.2534 0.000151186
-12.3565 -0.253424 0.000154036
-12.3151 -0.253448 0.000154585
-12.2738 -0.253472 0.000157477
-12.2325 -0.253497 0.000158079
-12.1913 -0.253522 0.000161014
-12.1501 -0.253547 0.00016167
-12.109 -0.253572 0.000164651
-12.068 -0.253598 0.000165362
-12.027 -0.253624 0.00016839
-11.986 -0.25365 0.000169159
-11.9452 -0.253676 0.000172237
-11.9043 -0.253702 0.000173065
-11.8636 -0.253729 0.000176194
-11.8228 -0.253756 0.000177083
-11.7822 -0.253784 0.000180265
-11.7415 -0.253811 0.000181218
-11.701 -0.253839 0.000184456
-11.6605 -0.253867 0.000185475
-11.62 -0.253896 0.000188771
-11.5796 -0.253924 0.000189857
-11.5392 -0.253953 0.000193214
-11.4989 -0.253983 0.00019437
-11.4587 -0.254012 0.000197789
-11.4184 -0.254042 0.000199018
-11.3783 -0.254072 0.000202503
-11.3381 -0.254103 0.000203807
-11.2981 -0.254134 0.000207361
-11.2581 -0.254165 0.000208742
-11.2181 -0.254196 0.000212367
-11.1781 -0.254228 0.000213829
-11.1383 -0.25426 0.000217529
-11.0984 -0.254292 0.000219075
-11.0586 -0.254325 0.000222852
-11.0189 -0.254358 0.000224484
-10.9792 -0.254392 0.000228342
-10.9395 -0.254426 0.000230065
-10.8999 -0.25446 0.000234007
-10.8603 -0.254494 0.000235823
-10.8208 -0.254529 0.000239854
-10.7813 -0.254565 0.000241766
-10.7418 -0.2546 0.000245889
-10.7024 -0.254636 0.000247903
-10.6631 -0.254673 0.000252122
-10.6238 -0.25471 0.00025424
-10.5845 -0.254747 0.000258559
-10.5452 -0.254785 0.000260787
-10.506 -0.254823 0.00026521
-10.4669 -0.254861 0.000267551
-10.4278 -0.2549 0.000272084
-10.3887 -0.25494 0.000274544
-10.3496 -0.25498 0.000279191
-10.3106 -0.25502 0.000281773
-10.2717 -0.255061 0.00028654
-10.2328 -0.255102 0.000289251
-10.1939 -0.255144 0.000294142
-10.155 -0.255186 0.000296987
-10.1162 -0.255229 0.000302009
-10.0774 -0.255272 0.000304993
-10.0387 -0.255316 0.000310152
-10 -0.25536 0.000313282
-9.96134 -0.255405 0.000318584
-9.92271 -0.25545 0.000321866
-9.88412 -0.255496 0.000327317
-9.84557 -0.255542 0.000330759
-9.80704 -0.255589 0.000336367
-9.76856 -0.255636 0.000339975
-9.73011 -0.255685 0.000345747
-9.69169 -0.255733 0.000349529
-9.65331 -0.255782 0.000355473
-9.61496 -0.255832 0.000359437
-9.57664 -0.255883 0.000365562
-9.53836 -0.255934 0.000369716
-9.50011 -0.255986 0.000376031
-9.46189 -0.256038 0.000380384
-9.42371 -0.256091 0.000386898
-9.38556 -0.256145 0.000391461
-9.34744 -0.256199 0.000398183
-9.30935 -0.256255 0.000402965
-9.2713 -0.25631 0.000409907
-9.23327 -0.256367 0.000414919
-9.19528 -0.256424 0.000422092
-9.15732 -0.256482 0.000427346
-9.11939 -0.256541 0.000434761
-9.08149 -0.256601 0.000440268
-9.04362 -0.256661 0.000447939
-9.00578 -0.256722 0.000453713
-8.96797 -0.256784 0.000461652
-8.93019 -0.256847 0.000467706
-8.89244 -0.256911 0.000475929
-8.85471 -0.256975 0.000482278
-8.81702 -0.257041 0.000490799
-8.77936 -0.257107 0.000497459
-8.74172 -0.257174 0.000506294
-8.70412 -0.257243 0.000513282
-8.66654 -0.257312 0.000522449
-8.62899 -0.257382 0.000529782
-8.59146 -0.257453 0.000539299
-8.55397 -0.257525 0.000546996
-8.5165 -0.257598 0.000556883
-8.47906 -0.257673 0.000564966
-8.44165 -0.257748 0.000575244
-8.40426 -0.257824 0.000583733
-8.3669 -0.257902 0.000594424
-8.32956 -0.25798 0.000603343
-8.29226 -0.25806 0.000614472
-8.25497 -0.258141 0.000623845
-8.21772 -0.258223 0.000635439
-8.18049 -0.258306 0.000645293
-8.14328 -0.258391 0.000657378
-8.1061 -0.258477 0.000667743
-8.06895 -0.258564 0.000680349
-8.03182 -0.258653 0.000691254
-7.99471 -0.258743 0.000704414
-7.95763 -0.258834 0.000715894
-7.92058 -0.258927 0.000729641
-7.88355 -0.259021 0.000741731
-7.84654 -0.259117 0.000756103
-7.80955 -0.259214 0.000768841
-7.77259 -0.259313 0.000783878
-7.73566 -0.259413 0.000797306
-7.69874 -0.259515 0.000813052
-7.66185 -0.259619 0.000827214
-7.62498 -0.259724 0.000843714
-7.58814 -0.259831 0.00085866
-7.55132 -0.25994 0.000875965
-7.51452 -0.260051 0.000891746
-7.47774 -0.260163 0.000909911
-7.44099 -0.260278 0.000926584
-7.40425 -0.260394 0.000945667
-7.36754 -0.260513 0.000963294
-7.33085 -0.260633 0.00098336
-7.29418 -0.260755 0.00100201
-7.25754 -0.26088 0.00102313
-7.22091 -0.261007 0.00104287
-7.18431 -0.261136 0.00106511
-7.14772 -0.261267 0.00108602
-7.11116 -0.261401 0.00110948
-7.07462 -0.261537 0.00113165
-7.0381 -0.261676 0.00115641
-7.00159 -0.261817 0.00117993
-6.96511 -0.26196 0.00120609
-6.92865 -0.262107 0.00123106
-6.89221 -0.262256 0.00125872
-6.85579 -0.262408 0.00128527
-6.81938 -0.262563 0.00131455
-6.783 -0.26272 0.00134278
-6.74664 -0.262881 0.00137382
-6.71029 -0.263045 0.00140387
-6.67397 -0.263212 0.00143681
-6.63766 -0.263382 0.00146883
-6.60137 -0.263556 0.00150381
-6.5651 -0.263733 0.00153797
-6.52885 -0.263914 0.00157517
-6.49262 -0.264098 0.00161165
-6.4564 -0.264286 0.00165126
-6.42021 -0.264478 0.00169025
-6.38403 -0.264674 0.00173247
-6.34786 -0.264874 0.0017742
-6.31172 -0.265079 0.00181927
-6.27559 -0.265287 0.00186397
-6.23949 -0.2655 0.00191214
-6.20339 -0.265718 0.00196009
-6.16732 -0.26594 0.00201165
-6.13126 -0.266167 0.00206314
-6.09522 -0.266399 0.00211841
-6.05919 -0.266636 0.00217377
-6.02319 -0.266879 0.0022331
-5.9872 -0.267127 0.00229272
-5.95122 -0.26738 0.0023565
-5.91526 -0.26764 0.00242079
-5.87932 -0.267905 0.00248946
-5.84339 -0.268177 0.00255888
-5.80748 -0.268455 0.00263294
-5.77158 -0.268739 0.00270802
-5.7357 -0.269031 0.00278802
-5.69984 -0.269329 0.00286936
-5.66399 -0.269635 0.00295593
-5.62815 -0.269948 0.00304418
-5.59233 -0.270269 0.00313803
-5.55653 -0.270597 0.00323395
-5.52074 -0.270934 0.00333588
-5.48497 -0.27128 0.00344032
-5.4492 -0.271634 0.00355124
-5.41346 -0.271998 0.00366517
-5.37773 -0.27237 0.00378611
-5.34201 -0.272753 0.00391063
-5.30631 -0.273146 0.00404277
-5.27062 -0.273549 0.00417915
-5.23494 -0.273963 0.00432383
-5.19928 -0.274388 0.0044735
-5.16363 -0.274825 0.00463228
-5.128 -0.275273 0.0047969
-5.09237 -0.275734 0.00497153
-5.05677 -0.276208 0.005153
-5.02117 -0.276695 0.00534554
-4.98559 -0.277196 0.00554605
-4.95002 -0.277712 0.00575885
-4.91446 -0.278242 0.00598094
-4.87892 -0.278787 0.00621673
-4.84339 -0.279348 0.00646334
-4.80787 -0.279925 0.00672529
-4.77237 -0.28052 0.00699984
-4.73687 -0.281131 0.00729164
-4.70139 -0.281761 0.0075981
-4.66592 -0.28241 0.00792407
-4.63046 -0.283078 0.0082671
-4.59502 -0.283766 0.00863224
-4.55958 -0.284474 0.00901729
-4.52416 -0.285204 0.00942751
-4.48875 -0.285955 0.00986096
-4.45335 -0.286729 0.0103232
-4.41797 -0.287525 0.0108125
-4.38259 -0.288345 0.0113348
-4.34722 -0.289189 0.0118889
-4.31187 -0.290058 0.0124809
-4.27653 -0.290951 0.01311
-4.24119 -0.291869 0.0137829
-4.20587 -0.292812 0.0144992
-4.17056 -0.293781 0.0152662
-4.13526 -0.294775 0.016084
-4.09997 -0.295793 0.0169604
-4.06469 -0.296835 0.0178964
-4.02942 -0.297901 0.0189003
-3.99416 -0.298988 0.0199737
-3.95891 -0.300095 0.0211259
-3.92367 -0.301221 0.022359
-3.88844 -0.302361 0.023683
-3.85322 -0.303513 0.025101
-3.81801 -0.304672 0.0266236
-3.7828 -0.305833 0.0282544
-3.74761 -0.306989 0.0300045
-3.71243 -0.308134 0.031878
-3.67726 -0.309257 0.0338861
-3.64209 -0.310349 0.0360328
-3.60694 -0.311398 0.0383287
-3.57179 -0.312389 0.0407769
-3.53665 -0.313306 0.0433864
-3.50152 -0.314132 0.0461579
-3.4664 -0.314846 0.0490975
-3.43129 -0.315426 0.0522017
-3.39619 -0.315848 0.0554713
-3.36109 -0.316087 0.0588964
-3.32601 -0.316116 0.0624702
-3.29093 -0.315908 0.066174
-3.25586 -0.315436 0.069991
-3.2208 -0.314676 0.0738918
-3.18574 -0.313605 0.0778483
-3.1507 -0.312205 0.08182
-3.11566 -0.310464 0.0857686
-3.08063 -0.308376 0.0896447
-3.0456 -0.305946 0.0934038
-3.01059 -0.303183 0.0969934
-2.97558 -0.30011 0.10037
-2.94058 -0.296756 0.103485
-2.90558 -0.293161 0.106306
-2.87059 -0.289371 0.108798
-2.83561 -0.285434 0.110944
-2.80064 -0.281405 0.112728
-2.76567 -0.277337 0.114154
-2.73071 -0.273282 0.115225
-2.69576 -0.269286 0.115964
-2.66081 -0.265394 0.116392
-2.62587 -0.261639 0.116542
-2.59094 -0.258051 0.116445
-2.55601 -0.254651 0.116141
-2.52109 -0.251453 0.115665
-2.48617 -0.248465 0.115056
-2.45126 -0.245688 0.114347
-2.41636 -0.243121 0.113574
-2.38146 -0.240757 0.112763
-2.34657 -0.238584 0.111946
-2.31168 -0.236592 0.111143
-2.2768 -0.234765 0.110379
-2.24192 -0.233088 0.109668
-2.20705 -0.231545 0.10903
-2.17219 -0.230118 0.108474
-2.13733 -0.228792 0.108015
-2.10247 -0.227547 0.107658
-2.06762 -0.226368 0.107415
-2.03278 -0.225238 0.107288
-1.99794 -0.224137 0.107284
-1.9631 -0.223051 0.107404
-1.92827 -0.221961 0.107653
-1.89345 -0.220851 0.108029
-1.85862 -0.219701 0.108535
-1.82381 -0.218496 0.109167
-1.78899 -0.217215 0.109924
-1.75419 -0.215841 0.1108
-1.71938 -0.214354 0.111793
-1.68458 -0.212735 0.11289
-1.64979 -0.210963 0.114087
-1.61499 -0.209019 0.115368
-1.58021 -0.206881 0.11672
-1.54542 -0.204531 0.118123
-1.51064 -0.201948 0.119559
-1.47586 -0.199115 0.120999
-1.44109 -0.196017 0.122416
-1.40632 -0.192639 0.123776
-1.37155 -0.188973 0.125043
-1.33679 -0.185015 0.126174
-1.30203 -0.180766 0.127129
-1.26727 -0.176236 0.127859
-1.23251 -0.171439 0.128319
-1.19776 -0.166403 0.128462
-1.16301 -0.16116 0.128247
-1.12827 -0.155754 0.127633
-1.09352 -0.150236 0.126591
-1.05878 -0.144662 0.125096
-1.02405 -0.139096 0.123138
-0.989309 -0.133601 0.120714
-0.954576 -0.128241 0.117839
-0.919844 -0.123078 0.114531
-0.885115 -0.118165 0.11083
-0.850388 -0.113551 0.106774
-0.815663 -0.109271 0.102417
-0.78094 -0.105352 0.0978094
-0.746219 -0.101811 0.0930105
-0.711499 -0.0986517 0.0880719
-0.676781 -0.0958696 0.0830497
-0.642065 -0.0934521 0.0779883
-0.60735 -0.0913798 0.0729335
-0.572637 -0.0896281 0.0679179
-0.537925 -0.0881691 0.0629745
-0.503214 -0.0869729 0.0581228
-0.468504 -0.0860089 0.0533831
-0.433796 -0.0852467 0.0487628
-0.399089 -0.084657 0.0442717
-0.364382 -0.0842123 0.0399078
-0.329676 -0.083887 0.0356725
-0.294972 -0.083658 0.0315573
-0.260267 -0.0835046 0.0275578
-0.225564 -0.0834086 0.0236608
-0.190861 -0.0833545 0.0198585
-0.156158 -0.0833289 0.0161348
-0.121456 -0.0833212 0.0124796
-0.0867541 -0.0833227 0.00887532
-0.0520524 -0.0833272 0.00531067
-0.0173508 -0.0833305 0.00176708
0.0173508 -0.0833305 -0.00176708
0.0520524 -0.0833272 -0.00531067
0.0867541 -0.0833227 -0.00887532
0.121456 -0.0833212 -0.0124796
0.156158 -0.0833289 -0.0161348
0.190861 -0.0833545 -0.0198585
0.225564 -0.0834086 -0.0236608
0.260267 -0.0835046 -0.0275578
0.294972 -0.083658 -0.0315573
0.329676 -0.083887 -0.0356725
0.364382 -0.0842123 -0.0399078
0.399089 -0.084657 -0.0442717
0.433796 -0.0852467 -0.0487628
0.468504 -0.0860089 -0.0533831
0.503214 -0.0869729 -0.0581228
0.537925 -0.0881691 -0.0629745
0.572637 -0.0896281 -0.0679179
0.60735 -0.0913798 -0.0729335
0.642065 -0.0934521 -0.0779883
0.676781 -0.0958696 -0.0830497
0.711499 -0.0986517 -0.0880719
0.746219 -0.101811 -0.0930105
0.78094 -0.105352 -0.0978094
0.815663 -0.109271 -0.102417
0.850388 -0.113551 -0.106774
0.885115 -0.118165 -0.11083
0.919844 -0.123078 -0.114531
0.954576 -0.128241 -0.117839
0.989309 -0.133601 -0.120714
1.02405 -0.139096 -0.123138
1.05878 -0.144662 -0.125096
1.09352 -0.150236 -0.126591
1.12827 -0.155754 -0.127633
1.16301 -0.16116 -0.128247
1.19776 -0.166403 -0.128462
1.23251 -0.171439 -0.128319
1.26727 -0.176236 -0.127859
1.30203 -0.180766 -0.127129
1.33679 -0.185015 -0.126174
1.37155 -0.188973 -0.125043
1.40632 -0.192639 -0.123776
1.44109 -0.196017 -0.122416
1.47586 -0.199115 -0.120999
1.51064 -0.201948 -0.119559
1.54542 -0.204531 -0.118123
1.58021 -0.206881 -0.11672
1.61499 -0.209019 -0.115368
1.64979 -0.210963 -0.114087
1.68458 -0.212735 -0.11289
1.71938 -0.214354 -0.111793
1.75419 -0.215841 -0.1108
1.78899 -0.217215 -0.109924
1.82381 -0.218496 -0.109167
1.85862 -0.219701 -0.108535
1.89345 -0.220851 -0.108029
1.92827 -0.221961 -0.107653
1.9631 -0.223051 -0.107404
1.99794 -0.224137 -0.107284
2.03278 -0.225238 -0.107288
2.06762 -0.226368 -0.107415
2.10247 -0.227547 -0.107658
2.13733 -0.228792 -0.108015
2.17219 -0.230118 -0.108474
2.20705 -0.231545 -0.10903
2.24192 -0.233088 -0.109668
2.2768 -0.234765 -0.110379
2.31168 -0.236592 -0.111143
2.34657 -0.238584 -0.111946
2.38146 -0.240757 -0.112763
2.41636 -0.243121 -0.113574
2.45126 -0.245688 -0.114347
2.48617 -0.248465 -0.115056
2.52109 -0.251453 -0.115665
2.55601 -0.254651 -0.116141
2.59094 -0.258051 -0.116445
2.62587 -0.261639 -0.116542
2.66081 -0.265394 -0.116392
2.69576 -0.269286 -0.115964
2.73071 -0.273282 -0.115225
2.76567 -0.277337 -0.114154
2.80064 -0.281405 -0.112728
2.83561 -0.285434 -0.110944
2.87059 -0.289371 -0.108798
2.90558 -0.293161 -0.106306
2.94058 -0.296756 -0.103485
2.97558 -0.30011 -0.10037
3.01059 -0.303183 -0.0969934
3.0456 -0.305946 -0.0934038
3.08063 -0.308376 -0.0896447
3.11566 -0.310464 -0.0857686
3.1507 -0.312205 -0.08182
3.18574 -0.313605 -0.0778483
3.2208 -0.314676 -0.0738918
3.25586 -0.315436 -0.069991
3.29093 -0.315908 -0.066174
3.32601 -0.316116 -0.0624702
3.36109 -0.316087 -0.0588964
3.39619 -0.315848 -0.0554713
3.43129 -0.315426 -0.0522017
3.4664 -0.314846 -0.0490975
3.50152 -0.314132 -0.0461579
3.53665 -0.313306 -0.0433864
3.57179 -0.312389 -0.0407769
3.60694 -0.311398 -0.0383287
3.64209 -0.310349 -0.0360328
3.67726 -0.309257 -0.0338861
3.71243 -0.308134 -0.031878
3.74761 -0.306989 -0.0300045
3.7828 -0.305833 -0.0282544
3.81801 -0.304672 -0.0266236
3.85322 -0.303513 -0.025101
3.88844 -0.302361 -0.023683
3.92367 -0.301221 -0.022359
3.95891 -0.300095 -0.0211259
3.99416 -0.298988 -0.0199737
4.02942 -0.297901 -0.0189003
4.06469 -0.296835 -0.0178964
4.09997 -0.295793 -0.0169604
4.13526 -0.294775 -0.016084
4.17056 -0.293781 -0.0152662
4.20587 -0.292812 -0.0144992
4.24119 -0.291869 -0.0137829
4.27653 -0.290951 -0.01311
4.31187 -0.290058 -0.0124809
4.34722 -0.289189 -0.0118889
4.38259 -0.288345 -0.0113348
4.41797 -0.287525 -0.0108125
4.45335 -0.286729 -0.0103232
4.48875 -0.285955 -0.00986096
4.52416 -0.285204 -0.00942751
4.55958 -0.284474 -0.00901729
4.59502 -0.283766 -0.00863224
4.63046 -0.283078 -0.0082671
4.66592 -0.28241 -0.00792407
4.70139 -0.281761 -0.0075981
4.73687 -0.281131 -0.00729164
4.77237 -0.28052 -0.00699984
4.80787 -0.279925 -0.00672529
4.84339 -0.279348 -0.00646334
4.87892 -0.278787 -0.00621673
4.91446 -0.278242 -0.00598094
4.95002 -0.277712 -0.00575885
4.98559 -0.277196 -0.00554605
5.02117 -0.276695 -0.00534554
5.05677 -0.276208 -0.005153
5.09237 -0.275734 -0.00497153
5.128 -0.275273 -0.0047969
5.16363 -0.274825 -0.00463228
5.19928 -0.274388 -0.0044735
5.23494 -0.273963 -0.00432383
5.27062 -0.273549 -0.00417915
5.30631 -0.273146 -0.00404277
5.34201 -0.272753 -0.00391063
5.37773 -0.27237 -0.00378611
5.41346 -0.271998 -0.00366517
5.4492 -0.271634 -0.00355124
5.48497 -0.27128 -0.00344032
5.52074 -0.270934 -0.00333588
5.55653 -0.270597 -0.00323395
5.59233 -0.270269 -0.00313803
5.62815 -0.269948 -0.00304418
5.66399 -0.269635 -0.00295593
5.69984 -0.269329 -0.00286936
5.7357 -0.269031 -0.00278802
5.77158 -0.268739 -0.00270802
5.80748 -0.268455 -0.00263294
5.84339 -0.268177 -0.00255888
5.87932 -0.267905 -0.00248946
5.91526 -0.26764 -0.00242079
5.95122 -0.26738 -0.0023565
5.9872 -0.267127 -0.00229272
6.02319 -0.266879 -0.0022331
6.05919 -0.266636 -0.00217377
6.09522 -0.266399 -0.00211841
6.13126 -0.266167 -0.00206314
6.16732 -0.26594 -0.00201165
6.20339 -0.265718 -0.00196009
6.23949 -0.2655 -0.00191214
6.27559 -0.265287 -0.00186397
6.31172 -0.265079 -0.00181927
6.34786 -0.264874 -0.0017742
6.38403 -0.264674 -0.00173247
6.42021 -0.264478 -0.00169025
6.4564 -0.264286 -0.00165126
6.49262 -0.264098 -0.00161165
6.52885 -0.263914 -0.00157517
6.5651 -0.263733 -0.00153797
6.60137 -0.263556 -0.00150381
6.63766 -0.263382 -0.00146883
6.67397 -0.263212 -0.00143681
6.71029 -0.263045 -0.00140387
6.74664 -0.262881 -0.00137382
6.783 -0.26272 -0.00134278
6.81938 -0.262563 -0.00131455
6.85579 -0.262408 -0.00128527
6.89221 -0.262256 -0.00125872
6.92865 -0.262107 -0.00123106
6.96511 -0.26196 -0.00120609
7.00159 -0.261817 -0.00117993
7.0381 -0.261676 -0.00115641
7.07462 -0.261537 -0.00113165
7.11116 -0.261401 -0.00110948
7.14772 -0.261267 -0.00108602
7.18431 -0.261136 -0.00106511
7.22091 -0.261007 -0.00104287
7.25754 -0.26088 -0.00102313
7.29418 -0.260755 -0.00100201
7.33085 -0.260633 -0.00098336
7.36754 -0.260513 -0.000963294
7.40425 -0.260394 -0.000945667
7.44099 -0.260278 -0.000926584
7.47774 -0.260163 -0.000909911
7.51452 -0.260051 -0.000891746
7.55132 -0.25994 -0.000875965
7.58814 -0.259831 -0.00085866
7.62498 -0.259724 -0.000843714
7.66185 -0.259619 -0.000827214
7.69874 -0.259515 -0.000813052
7.73566 -0.259413 -0.000797306
7.77259 -0.259313 -0.000783878
7.80955 -0.259214 -0.000768841
7.84654 -0.259117 -0.000756103
7.88355 -0.259021 -0.000741731
7.92058 -0.258927 -0.000729641
7.95763 -0.258834 -0.000715894
7.99471 -0.258743 -0.000704414
8.03182 -0.258653 -0.000691254
8.06895 -0.258564 -0.000680349
8.1061 -0.258477 -0.000667743
8.14328 -0.258391 -0.000657378
8.18049 -0.258306 -0.000645293
8.21772 -0.258223 -0.000635439
8.25497 -0.258141 -0.000623845
8.29226 -0.25806 -0.000614472
8.32956 -0.25798 -0.000603343
8.3669 -0.257902 -0.000594424
8.40426 -0.257824 -0.000583733
8.44165 -0.257748 -0.000575244
8.47906 -0.257673 -0.000564966
8.5165 -0.257598 -0.000556883
8.55397 -0.257525 -0.000546996
8.59146 -0.257453 -0.000539299
8.62899 -0.257382 -0.000529782
8.66654 -0.257312 -0.000522449
8.70412 -0.257243 -0.000513282
8.74172 -0.257174 -0.000506294
8.77936 -0.257107 -0.000497459
8.81702 -0.257041 -0.000490799
8.85471 -0.256975 -0.000482278
8.89244 -0.256911 -0.000475929
8.93019 -0.256847 -0.000467706
8.96797 -0.256784 -0.000461652
9.00578 -0.256722 -0.000453713
9.04362 -0.256661 -0.000447939
9.08149 -0.256601 -0.000440268
9.11939 -0.256541 -0.000434761
9.15732 -0.256482 -0.000427346
9.19528 -0.256424 -0.000422092
9.23327 -0.256367 -0.000414919
9.2713 -0.25631 -0.000409907
9.30935 -0.256255 -0.000402965
9.34744 -0.256199 -0.000398183
9.38556 -0.256145 -0.000391461
9.42371 -0.256091 -0.000386898
9.46189 -0.256038 -0.000380384
9.50011 -0.255986 -0.000376031
9.53836 -0.255934 -0.000369716
9.57664 -0.255883 -0.000365562
9.61496 -0.255832 -0.000359437
9.65331 -0.255782 -0.000355473
9.69169 -0.255733 -0.000349529
9.73011 -0.255685 -0.000345747
9.76856 -0.255636 -0.000339975
9.80704 -0.255589 -0.000336367
9.84557 -0.255542 -0.000330759
9.88412 -0.255496 -0.000327317
9.92271 -0.25545 -0.000321866
9.96134 -0.255405 -0.000318584
10 -0.25536 -0.000313282
10.0387 -0.255316 -0.000310152
10.0774 -0.255272 -0.000304993
10.1162 -0.255229 -0.000302009
10.155 -0.255186 -0.000296987
10.1939 -0.255144 -0.000294142
10.2328 -0.255102 -0.000289251
10.2717 -0.255061 -0.00028654
10.3106 -0.25502 -0.000281773
10.3496 -0.25498 -0.000279191
10.3887 -0.25494 -0.000274544
10.4278 -0.2549 -0.000272084
10.4669 -0.254861 -0.000267551
10.506 -0.254823 -0.00026521
10.5452 -0.254785 -0.000260787
10.5845 -0.254747 -0.000258559
10.6238 -0.25471 -0.00025424
10.6631 -0.254673 -0.000252122
10.7024 -0.254636 -0.000247903
10.7418 -0.2546 -0.000245889
10.7813 -0.254565 -0.000241766
10.8208 -0.254529 -0.000239854
10.8603 -0.254494 -0.000235823
10.8999 -0.25446 -0.000234007
10.9395 -0.254426 -0.000230065
10.9792 -0.254392 -0.000228342
11.0189 -0.254358 -0.000224484
11.0586 -0.254325 -0.000222852
11.0984 -0.254292 -0.000219075
11.1383 -0.25426 -0.000217529
11.1781 -0.254228 -0.000213829
11.2181 -0.254196 -0.000212367
11.2581 -0.254165 -0.000208742
11.2981 -0.254134 -0.000207361
11.3381 -0.254103 -0.000203807
11.3783 -0.254072 -0.000202503
11.4184 -0.254042 -0.000199018
11.4587 -0.254012 -0.000197789
11.4989 -0.253983 -0.00019437
11.5392 -0.253953 -0.000193214
11.5796 -0.253924 -0.000189857
11.62 -0.253896 -0.000188771
11.6605 -0.253867 -0.000185475
11.701 -0.253839 -0.000184456
11.7415 -0.253811 -0.000181218
11.7822 -0.253784 -0.000180265
11.8228 -0.253756 -0.000177083
11.8636 -0.253729 -0.000176194
11.9043 -0.253702 -0.000173065
11.9452 -0.253676 -0.000172237
11.986 -0.25365 -0.000169159
12.027 -0.253624 -0.00016839
12.068 -0.253598 -0.000165362
12.109 -0.253572 -0.000164651
12.1501 -0.253547 -0.00016167
12.1913 -0.253522 -0.000161014
12.2325 -0.253497 -0.000158079
12.2738 -0.253472 -0.000157477
12.3151 -0.253448 -0.000154585
12.3565 -0.253424 -0.000154036
12.3979 -0.2534 -0.000151186
12.4394 -0.253376 -0.000150688
12.481 -0.253353 -0.000147878
12.5226 -0.253329 -0.000147429
12.5643 -0.253306 -0.000144658
12.6061 -0.253284 -0.000144257
12.6479 -0.253261 -0.000141522
12.6898 -0.253238 -0.000141169
12.7317 -0.253216 -0.000138469
12.7737 -0.253194 -0.000138161
12.8158 -0.253172 -0.000135496
12.8579 -0.253151 -0.000135231
12.9001 -0.253129 -0.000132599
12.9424 -0.253108 -0.000132378
12.9847 -0.253087 -0.000129776
13.0271 -0.253066 -0.000129597
13.0696 -0.253045 -0.000127025
13.1121 -0.253025 -0.000126887
13.1547 -0.253004 -0.000124344
13.1974 -0.252984 -0.000124245
13.2402 -0.252964 -0.000121729
13.283 -0.252944 -0.00012167
13.3259 -0.252924 -0.00011918
13.3689 -0.252905 -0.000119159
13.4119 -0.252885 -0.000116694
13.455 -0.252866 -0.00011671
13.4982 -0.252847 -0.000114269
13.5415 -0.252828 -0.000114321
13.5848 -0.25281 -0.000111903
13.6283 -0.252791 -0.000111991
13.6718 -0.252773 -0.000109594
13.7153 -0.252754 -0.000109717
13.759 -0.252736 -0.000107341
13.8028 -0.252718 -0.000107498
13.8466 -0.2527 -0.000105141
13.8905 -0.252683 -0.000105331
13.9345 -0.252665 -0.000102994
13.9786 -0.252648 -0.000103217
14.0227 -0.25263 -0.000100897
14.067 -0.252613 -0.000101152
14.1113 -0.252596 -9.88485e-05
14.1558 -0.252579 -9.91353e-05
14.2003 -0.252563 -9.68478e-05
14.2449 -0.252546 -9.71657e-05
14.2896 -0.25253 -9.48931e-05
14.3344 -0.252513 -9.52417e-05
14.3793 -0.252497 -9.29831e-05
14.4243 -0.252481 -9.33618e-05
14.4693 -0.252465 -9.11164e-05
14.5145 -0.252449 -9.15248e-05
14.5598 -0.252433 -8.92917e-05
14.6052 -0.252418 -8.97294e-05
14.6506 -0.252402 -8.75078e-05
14.6962 -0.252387 -8.79744e-05
14.7419 -0.252372 -8.57634e-05
14.7877 -0.252356 -8.62586e-05
14.8336 -0.252341 -8.40574e-05
14.8796 -0.252327 -8.45809e-05
14.9257 -0.252312 -8.23887e-05
14.9719 -0.252297 -8.29402e-05
15.0182 -0.252282 -8.07562e-05
15.0647 -0.252268 -8.13354e-05
15.1112 -0.252253 -7.91588e-05
15.1579 -0.252239 -7.97655e-05
15.2047 -0.252225 -7.75955e-05
15.2516 -0.252211 -7.82295e-05
15.2986 -0.252197 -7.60653e-05
15.3458 -0.252183 -7.67264e-05
15.393 -0.252169 -7.45672e-05
15.4404 -0.252155 -7.52554e-05
15.488 -0.252142 -7.31004e-05
15.5356 -0.252128 -7.38155e-05
15.5834 -0.252115 -7.16639e-05
15.6313 -0.252101 -7.24058e-05
15.6794 -0.252088 -7.02569e-05
15.7276 -0.252075 -7.10255e-05
15.7759 -0.252062 -6.88785e-05
15.8243 -0.252049 -6.96738e-05
15.873 -0.252036 -6.75278e-05
15.9217 -0.252023 -6.83499e-05
15.9706 -0.25201 -6.62041e-05
16.0197 -0.251998 -6.70531e-05
16.0689 -0.251985 -6.49066e-05
16.1182 -0.251973 -6.57825e-05
16.1677 -0.25196 -6.36346e-05
16.2174 -0.251948 -6.45375e-05
16.2672 -0.251936 -6.23872e-05
16.3172 -0.251923 -6.33173e-05
16.3674 -0.251911 -6.11638e-05
16.4177 -0.251899 -6.21213e-05
16.4682 -0.251887 -5.99637e-05
16.5189 -0.251875 -6.09488e-05
16.5697 -0.251863 -5.87862e-05
16.6208 -0.251852 -5.97993e-05
16.672 -0.25184 -5.76306e-05
16.7234 -0.251828 -5.86719e-05
16.775 -0.251817 -5.64963e-05
16.8268 -0.251805 -5.75662e-05
16.8787 -0.251794 -5.53825e-05
16.9309 -0.251782 -5.64816e-05
16.9833 -0.251771 -5.42888e-05
17.0359 -0.25176 -5.54174e-05
17.0887 -0.251749 -5.32145e-05
17.1418 -0.251738 -5.43732e-05
17.195 -0.251726 -5.21589e-05
17.2485 -0.251715 -5.33484e-05
17.3022 -0.251704 -5.11214e-05
17.3562 -0.251693 -5.23424e-05
17.4104 -0.251683 -5.01016e-05
17.4648 -0.251672 -5.13547e-05
17.5195 -0.251661 -4.90987e-05
17.5744 -0.25165 -5.0385e-05
17.6296 -0.25164 -4.81122e-05
17.6851 -0.251629 -4.94325e-05
17.7408 -0.251618 -4.71415e-05
17.7969 -0.251608 -4.84969e-05
17.8532 -0.251597 -4.61861e-05
17.9098 -0.251587 -4.75778e-05
17.9667 -0.251577 -4.52453e-05
18.0239 -0.251566 -4.66746e-05
18.0815 -0.251556 -4.43186e-05
18.1393 -0.251545 -4.5787e-05
18.1975 -0.251535 -4.34053e-05
18.256 -0.251525 -4.49144e-05
18.3149 -0.251515 -4.25049e-05
18.3742 -0.251505 -4.40565e-05
18.4338 -0.251494 -4.16167e-05
18.4938 -0.251484 -4.32129e-05
18.5542 -0.251474 -4.07402e-05
18.615 -0.251464 -4.23831e-05
18.6762 -0.251454 -3.98745e-05
18.7379 -0.251444 -4.15668e-05
18.8 -0.251433 -3.9019e-05
18.8625 -0.251423 -4.07636e-05
18.9255 -0.251413 -3.81729e-05
18.9891 -0.251403 -3.99731e-05
19.0531 -0.251393 -3.73354e-05
19.1177 -0.251382 -3.91948e-05
19.1828 -0.251372 -3.65054e-05
19.2484 -0.251361 -3.84283e-05
19.3147 -0.251351 -3.56819e-05
19.3816 -0.25134 -3.76732e-05
19.4491 -0.251329 -3.48635e-05
19.5173 -0.251318 -3.69286e-05
19.5862 -0.251307 -3.40483e-05
19.6558 -0.251295 -3.61935e-05
19.7262 -0.251284 -3.32337e-05
19.7974 -0.251271 -3.54662e-05
19.8694 -0.251258 -3.2416e-05
19.9423 -0.251245 -3.47438e-05
20.0162 -0.25123 -3.1589e-05
20.091 -0.251214 -3.40207e-05
20.1669 -0.251197 -3.07434e-05
20.244 -0.251178 -3.32888e-05
20.3222 -0.251156 -2.98672e-05
20.4016 -0.251132 -3.25436e-05
20.4825 -0.251103 -2.89642e-05
20.5648 -0.251071 -3.18196e-05
20.6487 -0.251035 -2.80943e-05
20.7344 -0.250996 -3.12073e-05
20.8219 -0.250954 -2.73371e-05
20.9115 -0.25091 -3.0768e-05
21.0034 -0.250867 -2.66912e-05
21.0979 -0.250823 -3.04719e-05
21.1952 -0.250779 -2.60726e-05
21.2959 -0.250736 -3.02596e-05
21.4004 -0.250692 -2.5388e-05
21.5093 -0.250647 -3.01163e-05
21.6237 -0.250601 -2.45471e-05
21.7448 -0.25055 -3.00965e-05
21.8747 -0.250495 -2.3375e-05
22.0165 -0.250425 -3.04083e-05
22.1768 -0.25034 -2.1202e-05
22.3723 -0.250201 -3.25466e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.0Lambda0.5Nc1Classic/SigmaROneLoop.txt <==
-22.3723 -0.499995 -1.1483e-18
-22.1768 -0.499995 -1.1483e-18
-22.0165 -0.499995 -1.1483e-18
-21.8747 -0.499995 -1.1483e-18
-21.7448 -0.499995 -1.1483e-18
-21.6237 -0.499995 -1.1483e-18
-21.5093 -0.499995 -1.1483e-18
-21.4004 -0.499995 -1.1483e-18
-21.2959 -0.499995 -1.1483e-18
-21.1952 -0.499995 -1.1483e-18
-21.0979 -0.499995 -1.1483e-18
-21.0034 -0.499995 -1.1483e-18
-20.9115 -0.499995 -1.1483e-18
-20.8219 -0.499995 -1.1483e-18
-20.7344 -0.499995 -1.1483e-18
-20.6487 -0.499995 -1.1483e-18
-20.5648 -0.499995 -1.1483e-18
-20.4825 -0.499995 -1.1483e-18
-20.4016 -0.499995 -1.1483e-18
-20.3222 -0.499995 -1.1483e-18
-20.244 -0.499995 -1.1483e-18
-20.1669 -0.499995 -1.1483e-18
-20.091 -0.499995 -1.1483e-18
-20.0162 -0.499995 -1.1483e-18
-19.9423 -0.499995 -1.1483e-18
-19.8694 -0.499995 -1.1483e-18
-19.7974 -0.499995 -1.1483e-18
-19.7262 -0.499995 -1.1483e-18
-19.6558 -0.499995 -1.1483e-18
-19.5862 -0.499995 -1.1483e-18
-19.5173 -0.499995 -1.1483e-18
-19.4491 -0.499995 -1.1483e-18
-19.3816 -0.499995 -1.1483e-18
-19.3147 -0.499995 -1.1483e-18
-19.2484 -0.499995 -1.1483e-18
-19.1828 -0.499995 -1.1483e-18
-19.1177 -0.499995 -1.1483e-18
-19.0531 -0.499995 -1.1483e-18
-18.9891 -0.499995 -1.1483e-18
-18.9255 -0.499995 -1.1483e-18
-18.8625 -0.499995 -1.1483e-18
-18.8 -0.499995 -1.1483e-18
-18.7379 -0.499995 -1.1483e-18
-18.6762 -0.499995 -1.1483e-18
-18.615 -0.499995 -1.1483e-18
-18.5542 -0.499995 -1.1483e-18
-18.4938 -0.499995 -1.1483e-18
-18.4338 -0.499995 -1.1483e-18
-18.3742 -0.499995 -1.1483e-18
-18.3149 -0.499995 -1.1483e-18
-18.256 -0.499995 -1.1483e-18
-18.1975 -0.499995 -1.1483e-18
-18.1393 -0.499995 -1.1483e-18
-18.0815 -0.499995 -1.1483e-18
-18.0239 -0.499995 -1.1483e-18
-17.9667 -0.499995 -1.1483e-18
-17.9098 -0.499995 -1.1483e-18
-17.8532 -0.499995 -1.1483e-18
-17.7969 -0.499995 -1.1483e-18
-17.7408 -0.499995 -1.1483e-18
-17.6851 -0.499995 -1.1483e-18
-17.6296 -0.499995 -1.1483e-18
-17.5744 -0.499995 -1.1483e-18
-17.5195 -0.499995 -1.1483e-18
-17.4648 -0.499995 -1.1483e-18
-17.4104 -0.499995 -1.1483e-18
-17.3562 -0.499995 -1.1483e-18
-17.3022 -0.499995 -1.1483e-18
-17.2485 -0.499995 -1.1483e-18
-17.195 -0.499995 -1.1483e-18
-17.1418 -0.499995 -1.1483e-18
-17.0887 -0.499995 -1.1483e-18
-17.0359 -0.499995 -1.1483e-18
-16.9833 -0.499995 -1.1483e-18
-16.9309 -0.499995 -1.1483e-18
-16.8787 -0.499995 -1.1483e-18
-16.8268 -0.499995 -1.1483e-18
-16.775 -0.499995 -1.1483e-18
-16.7234 -0.499995 -1.1483e-18
-16.672 -0.499995 -1.1483e-18
-16.6208 -0.499995 -1.1483e-18
-16.5697 -0.499995 -1.1483e-18
-16.5189 -0.499995 -1.1483e-18
-16.4682 -0.499995 -1.1483e-18
-16.4177 -0.499995 -1.1483e-18
-16.3674 -0.499995 -1.1483e-18
-16.3172 -0.499995 -1.1483e-18
-16.2672 -0.499995 -1.1483e-18
-16.2174 -0.499995 -1.1483e-18
-16.1677 -0.499995 -1.1483e-18
-16.1182 -0.499995 -1.1483e-18
-16.0689 -0.499995 -1.1483e-18
-16.0197 -0.499995 -1.1483e-18
-15.9706 -0.499995 -1.1483e-18
-15.9217 -0.499995 -1.1483e-18
-15.873 -0.499995 -1.1483e-18
-15.8243 -0.499995 -1.1483e-18
-15.7759 -0.499995 -1.1483e-18
-15.7276 -0.499995 -1.1483e-18
-15.6794 -0.499995 -1.1483e-18
-15.6313 -0.499995 -1.1483e-18
-15.5834 -0.499995 -1.1483e-18
-15.5356 -0.499995 -1.1483e-18
-15.488 -0.499995 -1.1483e-18
-15.4404 -0.499995 -1.1483e-18
-15.393 -0.499995 -1.1483e-18
-15.3458 -0.499995 -1.1483e-18
-15.2986 -0.499995 -1.1483e-18
-15.2516 -0.499995 -1.1483e-18
-15.2047 -0.499995 -1.1483e-18
-15.1579 -0.499995 -1.1483e-18
-15.1112 -0.499995 -1.1483e-18
-15.0647 -0.499995 -1.1483e-18
-15.0182 -0.499995 -1.1483e-18
-14.9719 -0.499995 -1.1483e-18
-14.9257 -0.499995 -1.1483e-18
-14.8796 -0.499995 -1.1483e-18
-14.8336 -0.499995 -1.1483e-18
-14.7877 -0.499995 -1.1483e-18
-14.7419 -0.499995 -1.1483e-18
-14.6962 -0.499995 -1.1483e-18
-14.6506 -0.499995 -1.1483e-18
-14.6052 -0.499995 -1.1483e-18
-14.5598 -0.499995 -1.1483e-18
-14.5145 -0.499995 -1.1483e-18
-14.4693 -0.499995 -1.1483e-18
-14.4243 -0.499995 -1.1483e-18
-14.3793 -0.499995 -1.1483e-18
-14.3344 -0.499995 -1.1483e-18
-14.2896 -0.499995 -1.1483e-18
-14.2449 -0.499995 -1.1483e-18
-14.2003 -0.499995 -1.1483e-18
-14.1558 -0.499995 -1.1483e-18
-14.1113 -0.499995 -1.1483e-18
-14.067 -0.499995 -1.1483e-18
-14.0227 -0.499995 -1.1483e-18
-13.9786 -0.499995 -1.1483e-18
-13.9345 -0.499995 -1.1483e-18
-13.8905 -0.499995 -1.1483e-18
-13.8466 -0.499995 -1.1483e-18
-13.8028 -0.499995 -1.1483e-18
-13.759 -0.499995 -1.1483e-18
-13.7153 -0.499995 -1.1483e-18
-13.6718 -0.499995 -1.1483e-18
-13.6283 -0.499995 -1.1483e-18
-13.5848 -0.499995 -1.1483e-18
-13.5415 -0.499995 -1.1483e-18
-13.4982 -0.499995 -1.1483e-18
-13.455 -0.499995 -1.1483e-18
-13.4119 -0.499995 -1.1483e-18
-13.3689 -0.499995 -1.1483e-18
-13.3259 -0.499995 -1.1483e-18
-13.283 -0.499995 -1.1483e-18
-13.2402 -0.499995 -1.1483e-18
-13.1974 -0.499995 -1.1483e-18
-13.1547 -0.499995 -1.1483e-18
-13.1121 -0.499995 -1.1483e-18
-13.0696 -0.499995 -1.1483e-18
-13.0271 -0.499995 -1.1483e-18
-12.9847 -0.499995 -1.1483e-18
-12.9424 -0.499995 -1.1483e-18
-12.9001 -0.499995 -1.1483e-18
-12.8579 -0.499995 -1.1483e-18
-12.8158 -0.499995 -1.1483e-18
-12.7737 -0.499995 -1.1483e-18
-12.7317 -0.499995 -1.1483e-18
-12.6898 -0.499995 -1.1483e-18
-12.6479 -0.499995 -1.1483e-18
-12.6061 -0.499995 -1.1483e-18
-12.5643 -0.499995 -1.1483e-18
-12.5226 -0.499995 -1.1483e-18
-12.481 -0.499995 -1.1483e-18
-12.4394 -0.499995 -1.1483e-18
-12.3979 -0.499995 -1.1483e-18
-12.3565 -0.499995 -1.1483e-18
-12.3151 -0.499995 -1.1483e-18
-12.2738 -0.499995 -1.1483e-18
-12.2325 -0.499995 -1.1483e-18
-12.1913 -0.499995 -1.1483e-18
-12.1501 -0.499995 -1.1483e-18
-12.109 -0.499995 -1.1483e-18
-12.068 -0.499995 -1.1483e-18
-12.027 -0.499995 -1.1483e-18
-11.986 -0.499995 -1.1483e-18
-11.9452 -0.499995 -1.1483e-18
-11.9043 -0.499995 -1.1483e-18
-11.8636 -0.499995 -1.1483e-18
-11.8228 -0.499995 -1.1483e-18
-11.7822 -0.499995 -1.1483e-18
-11.7415 -0.499995 -1.1483e-18
-11.701 -0.499995 -1.1483e-18
-11.6605 -0.499995 -1.1483e-18
-11.62 -0.499995 -1.1483e-18
-11.5796 -0.499995 -1.1483e-18
-11.5392 -0.499995 -1.1483e-18
-11.4989 -0.499995 -1.1483e-18
-11.4587 -0.499995 -1.1483e-18
-11.4184 -0.499995 -1.1483e-18
-11.3783 -0.499995 -1.1483e-18
-11.3381 -0.499995 -1.1483e-18
-11.2981 -0.499995 -1.1483e-18
-11.2581 -0.499995 -1.1483e-18
-11.2181 -0.499995 -1.1483e-18
-11.1781 -0.499995 -1.1483e-18
-11.1383 -0.499995 -1.1483e-18
-11.0984 -0.499995 -1.1483e-18
-11.0586 -0.499995 -1.1483e-18
-11.0189 -0.499995 -1.1483e-18
-10.9792 -0.499995 -1.1483e-18
-10.9395 -0.499995 -1.1483e-18
-10.8999 -0.499995 -1.1483e-18
-10.8603 -0.499995 -1.1483e-18
-10.8208 -0.499995 -1.1483e-18
-10.7813 -0.499995 -1.1483e-18
-10.7418 -0.499995 -1.1483e-18
-10.7024 -0.499995 -1.1483e-18
-10.6631 -0.499995 -1.1483e-18
-10.6238 -0.499995 -1.1483e-18
-10.5845 -0.499995 -1.1483e-18
-10.5452 -0.499995 -1.1483e-18
-10.506 -0.499995 -1.1483e-18
-10.4669 -0.499995 -1.1483e-18
-10.4278 -0.499995 -1.1483e-18
-10.3887 -0.499995 -1.1483e-18
-10.3496 -0.499995 -1.1483e-18
-10.3106 -0.499995 -1.1483e-18
-10.2717 -0.499995 -1.1483e-18
-10.2328 -0.499995 -1.1483e-18
-10.1939 -0.499995 -1.1483e-18
-10.155 -0.499995 -1.1483e-18
-10.1162 -0.499995 -1.1483e-18
-10.0774 -0.499995 -1.1483e-18
-10.0387 -0.499995 -1.1483e-18
-10 -0.499995 -1.1483e-18
-9.96134 -0.499995 -1.1483e-18
-9.92271 -0.499995 -1.1483e-18
-9.88412 -0.499995 -1.1483e-18
-9.84557 -0.499995 -1.1483e-18
-9.80704 -0.499995 -1.1483e-18
-9.76856 -0.499995 -1.1483e-18
-9.73011 -0.499995 -1.1483e-18
-9.69169 -0.499995 -1.1483e-18
-9.65331 -0.499995 -1.1483e-18
-9.61496 -0.499995 -1.1483e-18
-9.57664 -0.499995 -1.1483e-18
-9.53836 -0.499995 -1.1483e-18
-9.50011 -0.499995 -1.1483e-18
-9.46189 -0.499995 -1.1483e-18
-9.42371 -0.499995 -1.1483e-18
-9.38556 -0.499995 -1.1483e-18
-9.34744 -0.499995 -1.1483e-18
-9.30935 -0.499995 -1.1483e-18
-9.2713 -0.499995 -1.1483e-18
-9.23327 -0.499995 -1.1483e-18
-9.19528 -0.499995 -1.1483e-18
-9.15732 -0.499995 -1.1483e-18
-9.11939 -0.499995 -1.1483e-18
-9.08149 -0.499995 -1.1483e-18
-9.04362 -0.499995 -1.1483e-18
-9.00578 -0.499995 -1.1483e-18
-8.96797 -0.499995 -1.1483e-18
-8.93019 -0.499995 -1.1483e-18
-8.89244 -0.499995 -1.1483e-18
-8.85471 -0.499995 -1.1483e-18
-8.81702 -0.499995 -1.1483e-18
-8.77936 -0.499995 -1.1483e-18
-8.74172 -0.499995 -1.1483e-18
-8.70412 -0.499995 -1.1483e-18
-8.66654 -0.499995 -1.1483e-18
-8.62899 -0.499995 -1.1483e-18
-8.59146 -0.499995 -1.1483e-18
-8.55397 -0.499995 -1.1483e-18
-8.5165 -0.499995 -1.1483e-18
-8.47906 -0.499995 -1.1483e-18
-8.44165 -0.499995 -1.1483e-18
-8.40426 -0.499995 -1.1483e-18
-8.3669 -0.499995 -1.1483e-18
-8.32956 -0.499995 -1.1483e-18
-8.29226 -0.499995 -1.1483e-18
-8.25497 -0.499995 -1.1483e-18
-8.21772 -0.499995 -1.1483e-18
-8.18049 -0.499995 -1.1483e-18
-8.14328 -0.499995 -1.1483e-18
-8.1061 -0.499995 -1.1483e-18
-8.06895 -0.499995 -1.1483e-18
-8.03182 -0.499995 -1.1483e-18
-7.99471 -0.499995 -1.1483e-18
-7.95763 -0.499995 -1.1483e-18
-7.92058 -0.499995 -1.1483e-18
-7.88355 -0.499995 -1.1483e-18
-7.84654 -0.499995 -1.1483e-18
-7.80955 -0.499995 -1.1483e-18
-7.77259 -0.499995 -1.1483e-18
-7.73566 -0.499995 -1.1483e-18
-7.69874 -0.499995 -1.1483e-18
-7.66185 -0.499995 -1.1483e-18
-7.62498 -0.499995 -1.1483e-18
-7.58814 -0.499995 -1.1483e-18
-7.55132 -0.499995 -1.1483e-18
-7.51452 -0.499995 -1.1483e-18
-7.47774 -0.499995 -1.1483e-18
-7.44099 -0.499995 -1.1483e-18
-7.40425 -0.499995 -1.1483e-18
-7.36754 -0.499995 -1.1483e-18
-7.33085 -0.499995 -1.1483e-18
-7.29418 -0.499995 -1.1483e-18
-7.25754 -0.499995 -1.1483e-18
-7.22091 -0.499995 -1.1483e-18
-7.18431 -0.499995 -1.1483e-18
-7.14772 -0.499995 -1.1483e-18
-7.11116 -0.499995 -1.1483e-18
-7.07462 -0.499995 -1.1483e-18
-7.0381 -0.499995 -1.1483e-18
-7.00159 -0.499995 -1.1483e-18
-6.96511 -0.499995 -1.1483e-18
-6.92865 -0.499995 -1.1483e-18
-6.89221 -0.499995 -1.1483e-18
-6.85579 -0.499995 -1.1483e-18
-6.81938 -0.499995 -1.1483e-18
-6.783 -0.499995 -1.1483e-18
-6.74664 -0.499995 -1.1483e-18
-6.71029 -0.499995 -1.1483e-18
-6.67397 -0.499995 -1.1483e-18
-6.63766 -0.499995 -1.1483e-18
-6.60137 -0.499995 -1.1483e-18
-6.5651 -0.499995 -1.1483e-18
-6.52885 -0.499995 -1.1483e-18
-6.49262 -0.499995 -1.1483e-18
-6.4564 -0.499995 -1.1483e-18
-6.42021 -0.499995 -1.1483e-18
-6.38403 -0.499995 -1.1483e-18
-6.34786 -0.499995 -1.1483e-18
-6.31172 -0.499995 -1.1483e-18
-6.27559 -0.499995 -1.1483e-18
-6.23949 -0.499995 -1.1483e-18
-6.20339 -0.499995 -1.1483e-18
-6.16732 -0.499995 -1.1483e-18
-6.13126 -0.499995 -1.1483e-18
-6.09522 -0.499995 -1.1483e-18
-6.05919 -0.499995 -1.1483e-18
-6.02319 -0.499995 -1.1483e-18
-5.9872 -0.499995 -1.1483e-18
-5.95122 -0.499995 -1.1483e-18
-5.91526 -0.499995 -1.1483e-18
-5.87932 -0.499995 -1.1483e-18
-5.84339 -0.499995 -1.1483e-18
-5.80748 -0.499995 -1.1483e-18
-5.77158 -0.499995 -1.1483e-18
-5.7357 -0.499995 -1.1483e-18
-5.69984 -0.499995 -1.1483e-18
-5.66399 -0.499995 -1.1483e-18
-5.62815 -0.499995 -1.1483e-18
-5.59233 -0.499995 -1.1483e-18
-5.55653 -0.499995 -1.1483e-18
-5.52074 -0.499995 -1.1483e-18
-5.48497 -0.499995 -1.1483e-18
-5.4492 -0.499995 -1.1483e-18
-5.41346 -0.499995 -1.1483e-18
-5.37773 -0.499995 -1.1483e-18
-5.34201 -0.499995 -1.1483e-18
-5.30631 -0.499995 -1.1483e-18
-5.27062 -0.499995 -1.1483e-18
-5.23494 -0.499995 -1.1483e-18
-5.19928 -0.499995 -1.1483e-18
-5.16363 -0.499995 -1.1483e-18
-5.128 -0.499995 -1.1483e-18
-5.09237 -0.499995 -1.1483e-18
-5.05677 -0.499995 -1.1483e-18
-5.02117 -0.499995 -1.1483e-18
-4.98559 -0.499995 -1.1483e-18
-4.95002 -0.499995 -1.1483e-18
-4.91446 -0.499995 -1.1483e-18
-4.87892 -0.499995 -1.1483e-18
-4.84339 -0.499995 -1.1483e-18
-4.80787 -0.499995 -1.1483e-18
-4.77237 -0.499995 -1.1483e-18
-4.73687 -0.499995 -1.1483e-18
-4.70139 -0.499995 -1.1483e-18
-4.66592 -0.499995 -1.1483e-18
-4.63046 -0.499995 -1.1483e-18
-4.59502 -0.499995 -1.1483e-18
-4.55958 -0.499995 -1.1483e-18
-4.52416 -0.499995 -1.1483e-18
-4.48875 -0.499995 -1.1483e-18
-4.45335 -0.499995 -1.1483e-18
-4.41797 -0.499995 -1.1483e-18
-4.38259 -0.499995 -1.1483e-18
-4.34722 -0.499995 -1.1483e-18
-4.31187 -0.499995 -1.1483e-18
-4.27653 -0.499995 -1.1483e-18
-4.24119 -0.499995 -1.1483e-18
-4.20587 -0.499995 -1.1483e-18
-4.17056 -0.499995 -1.1483e-18
-4.13526 -0.499995 -1.1483e-18
-4.09997 -0.499995 -1.1483e-18
-4.06469 -0.499995 -1.1483e-18
-4.02942 -0.499995 -1.1483e-18
-3.99416 -0.499995 -1.1483e-18
-3.95891 -0.499995 -1.1483e-18
-3.92367 -0.499995 -1.1483e-18
-3.88844 -0.499995 -1.1483e-18
-3.85322 -0.499995 -1.1483e-18
-3.81801 -0.499995 -1.1483e-18
-3.7828 -0.499995 -1.1483e-18
-3.74761 -0.499995 -1.1483e-18
-3.71243 -0.499995 -1.1483e-18
-3.67726 -0.499995 -1.1483e-18
-3.64209 -0.499995 -1.1483e-18
-3.60694 -0.499995 -1.1483e-18
-3.57179 -0.499995 -1.1483e-18
-3.53665 -0.499995 -1.1483e-18
-3.50152 -0.499995 -1.1483e-18
-3.4664 -0.499995 -1.1483e-18
-3.43129 -0.499995 -1.1483e-18
-3.39619 -0.499995 -1.1483e-18
-3.36109 -0.499995 -1.1483e-18
-3.32601 -0.499995 -1.1483e-18
-3.29093 -0.499995 -1.1483e-18
-3.25586 -0.499995 -1.1483e-18
-3.2208 -0.499995 -1.1483e-18
-3.18574 -0.499995 -1.1483e-18
-3.1507 -0.499995 -1.1483e-18
-3.11566 -0.499995 -1.1483e-18
-3.08063 -0.499995 -1.1483e-18
-3.0456 -0.499995 -1.1483e-18
-3.01059 -0.499995 -1.1483e-18
-2.97558 -0.499995 -1.1483e-18
-2.94058 -0.499995 -1.1483e-18
-2.90558 -0.499995 -1.1483e-18
-2.87059 -0.499995 -1.1483e-18
-2.83561 -0.499995 -1.1483e-18
-2.80064 -0.499995 -1.1483e-18
-2.76567 -0.499995 -1.1483e-18
-2.73071 -0.499995 -1.1483e-18
-2.69576 -0.499995 -1.1483e-18
-2.66081 -0.499995 -1.1483e-18
-2.62587 -0.499995 -1.1483e-18
-2.59094 -0.499995 -1.1483e-18
-2.55601 -0.499995 -1.1483e-18
-2.52109 -0.499995 -1.1483e-18
-2.48617 -0.499995 -1.1483e-18
-2.45126 -0.499995 -1.1483e-18
-2.41636 -0.499995 -1.1483e-18
-2.38146 -0.499995 -1.1483e-18
-2.34657 -0.499995 -1.1483e-18
-2.31168 -0.499995 -1.1483e-18
-2.2768 -0.499995 -1.1483e-18
-2.24192 -0.499995 -1.1483e-18
-2.20705 -0.499995 -1.1483e-18
-2.17219 -0.499995 -1.1483e-18
-2.13733 -0.499995 -1.1483e-18
-2.10247 -0.499995 -1.1483e-18
-2.06762 -0.499995 -1.1483e-18
-2.03278 -0.499995 -1.1483e-18
-1.99794 -0.499995 -1.1483e-18
-1.9631 -0.499995 -1.1483e-18
-1.92827 -0.499995 -1.1483e-18
-1.89345 -0.499995 -1.1483e-18
-1.85862 -0.499995 -1.1483e-18
-1.82381 -0.499995 -1.1483e-18
-1.78899 -0.499995 -1.1483e-18
-1.75419 -0.499995 -1.1483e-18
-1.71938 -0.499995 -1.1483e-18
-1.68458 -0.499995 -1.1483e-18
-1.64979 -0.499995 -1.1483e-18
-1.61499 -0.499995 -1.1483e-18
-1.58021 -0.499995 -1.1483e-18
-1.54542 -0.499995 -1.1483e-18
-1.51064 -0.499995 -1.1483e-18
-1.47586 -0.499995 -1.1483e-18
-1.44109 -0.499995 -1.1483e-18
-1.40632 -0.499995 -1.1483e-18
-1.37155 -0.499995 -1.1483e-18
-1.33679 -0.499995 -1.1483e-18
-1.30203 -0.499995 -1.1483e-18
-1.26727 -0.499995 -1.1483e-18
-1.23251 -0.499995 -1.1483e-18
-1.19776 -0.499995 -1.1483e-18
-1.16301 -0.499995 -1.1483e-18
-1.12827 -0.499995 -1.1483e-18
-1.09352 -0.499995 -1.1483e-18
-1.05878 -0.499995 -1.1483e-18
-1.02405 -0.499995 -1.1483e-18
-0.989309 -0.499995 -1.1483e-18
-0.954576 -0.499995 -1.1483e-18
-0.919844 -0.499995 -1.1483e-18
-0.885115 -0.499995 -1.1483e-18
-0.850388 -0.499995 -1.1483e-18
-0.815663 -0.499995 -1.1483e-18
-0.78094 -0.499995 -1.1483e-18
-0.746219 -0.499995 -1.1483e-18
-0.711499 -0.499995 -1.1483e-18
-0.676781 -0.499995 -1.1483e-18
-0.642065 -0.499995 -1.1483e-18
-0.60735 -0.499995 -1.1483e-18
-0.572637 -0.499995 -1.1483e-18
-0.537925 -0.499995 -1.1483e-18
-0.503214 -0.499995 -1.1483e-18
-0.468504 -0.499995 -1.1483e-18
-0.433796 -0.499995 -1.1483e-18
-0.399089 -0.499995 -1.1483e-18
-0.364382 -0.499995 -1.1483e-18
-0.329676 -0.499995 -1.1483e-18
-0.294972 -0.499995 -1.1483e-18
-0.260267 -0.499995 -1.1483e-18
-0.225564 -0.499995 -1.1483e-18
-0.190861 -0.499995 -1.1483e-18
-0.156158 -0.499995 -1.1483e-18
-0.121456 -0.499995 -1.1483e-18
-0.0867541 -0.499995 -1.1483e-18
-0.0520524 -0.499995 -1.1483e-18
-0.0173508 -0.499995 -1.1483e-18
0.0173508 -0.499995 -1.1483e-18
0.0520524 -0.499995 -1.1483e-18
0.0867541 -0.499995 -1.1483e-18
0.121456 -0.499995 -1.1483e-18
0.156158 -0.499995 -1.1483e-18
0.190861 -0.499995 -1.1483e-18
0.225564 -0.499995 -1.1483e-18
0.260267 -0.499995 -1.1483e-18
0.294972 -0.499995 -1.1483e-18
0.329676 -0.499995 -1.1483e-18
0.364382 -0.499995 -1.1483e-18
0.399089 -0.499995 -1.1483e-18
0.433796 -0.499995 -1.1483e-18
0.468504 -0.499995 -1.1483e-18
0.503214 -0.499995 -1.1483e-18
0.537925 -0.499995 -1.1483e-18
0.572637 -0.499995 -1.1483e-18
0.60735 -0.499995 -1.1483e-18
0.642065 -0.499995 -1.1483e-18
0.676781 -0.499995 -1.1483e-18
0.711499 -0.499995 -1.1483e-18
0.746219 -0.499995 -1.1483e-18
0.78094 -0.499995 -1.1483e-18
0.815663 -0.499995 -1.1483e-18
0.850388 -0.499995 -1.1483e-18
0.885115 -0.499995 -1.1483e-18
0.919844 -0.499995 -1.1483e-18
0.954576 -0.499995 -1.1483e-18
0.989309 -0.499995 -1.1483e-18
1.02405 -0.499995 -1.1483e-18
1.05878 -0.499995 -1.1483e-18
1.09352 -0.499995 -1.1483e-18
1.12827 -0.499995 -1.1483e-18
1.16301 -0.499995 -1.1483e-18
1.19776 -0.499995 -1.1483e-18
1.23251 -0.499995 -1.1483e-18
1.26727 -0.499995 -1.1483e-18
1.30203 -0.499995 -1.1483e-18
1.33679 -0.499995 -1.1483e-18
1.37155 -0.499995 -1.1483e-18
1.40632 -0.499995 -1.1483e-18
1.44109 -0.499995 -1.1483e-18
1.47586 -0.499995 -1.1483e-18
1.51064 -0.499995 -1.1483e-18
1.54542 -0.499995 -1.1483e-18
1.58021 -0.499995 -1.1483e-18
1.61499 -0.499995 -1.1483e-18
1.64979 -0.499995 -1.1483e-18
1.68458 -0.499995 -1.1483e-18
1.71938 -0.499995 -1.1483e-18
1.75419 -0.499995 -1.1483e-18
1.78899 -0.499995 -1.1483e-18
1.82381 -0.499995 -1.1483e-18
1.85862 -0.499995 -1.1483e-18
1.89345 -0.499995 -1.1483e-18
1.92827 -0.499995 -1.1483e-18
1.9631 -0.499995 -1.1483e-18
1.99794 -0.499995 -1.1483e-18
2.03278 -0.499995 -1.1483e-18
2.06762 -0.499995 -1.1483e-18
2.10247 -0.499995 -1.1483e-18
2.13733 -0.499995 -1.1483e-18
2.17219 -0.499995 -1.1483e-18
2.20705 -0.499995 -1.1483e-18
2.24192 -0.499995 -1.1483e-18
2.2768 -0.499995 -1.1483e-18
2.31168 -0.499995 -1.1483e-18
2.34657 -0.499995 -1.1483e-18
2.38146 -0.499995 -1.1483e-18
2.41636 -0.499995 -1.1483e-18
2.45126 -0.499995 -1.1483e-18
2.48617 -0.499995 -1.1483e-18
2.52109 -0.499995 -1.1483e-18
2.55601 -0.499995 -1.1483e-18
2.59094 -0.499995 -1.1483e-18
2.62587 -0.499995 -1.1483e-18
2.66081 -0.499995 -1.1483e-18
2.69576 -0.499995 -1.1483e-18
2.73071 -0.499995 -1.1483e-18
2.76567 -0.499995 -1.1483e-18
2.80064 -0.499995 -1.1483e-18
2.83561 -0.499995 -1.1483e-18
2.87059 -0.499995 -1.1483e-18
2.90558 -0.499995 -1.1483e-18
2.94058 -0.499995 -1.1483e-18
2.97558 -0.499995 -1.1483e-18
3.01059 -0.499995 -1.1483e-18
3.0456 -0.499995 -1.1483e-18
3.08063 -0.499995 -1.1483e-18
3.11566 -0.499995 -1.1483e-18
3.1507 -0.499995 -1.1483e-18
3.18574 -0.499995 -1.1483e-18
3.2208 -0.499995 -1.1483e-18
3.25586 -0.499995 -1.1483e-18
3.29093 -0.499995 -1.1483e-18
3.32601 -0.499995 -1.1483e-18
3.36109 -0.499995 -1.1483e-18
3.39619 -0.499995 -1.1483e-18
3.43129 -0.499995 -1.1483e-18
3.4664 -0.499995 -1.1483e-18
3.50152 -0.499995 -1.1483e-18
3.53665 -0.499995 -1.1483e-18
3.57179 -0.499995 -1.1483e-18
3.60694 -0.499995 -1.1483e-18
3.64209 -0.499995 -1.1483e-18
3.67726 -0.499995 -1.1483e-18
3.71243 -0.499995 -1.1483e-18
3.74761 -0.499995 -1.1483e-18
3.7828 -0.499995 -1.1483e-18
3.81801 -0.499995 -1.1483e-18
3.85322 -0.499995 -1.1483e-18
3.88844 -0.499995 -1.1483e-18
3.92367 -0.499995 -1.1483e-18
3.95891 -0.499995 -1.1483e-18
3.99416 -0.499995 -1.1483e-18
4.02942 -0.499995 -1.1483e-18
4.06469 -0.499995 -1.1483e-18
4.09997 -0.499995 -1.1483e-18
4.13526 -0.499995 -1.1483e-18
4.17056 -0.499995 -1.1483e-18
4.20587 -0.499995 -1.1483e-18
4.24119 -0.499995 -1.1483e-18
4.27653 -0.499995 -1.1483e-18
4.31187 -0.499995 -1.1483e-18
4.34722 -0.499995 -1.1483e-18
4.38259 -0.499995 -1.1483e-18
4.41797 -0.499995 -1.1483e-18
4.45335 -0.499995 -1.1483e-18
4.48875 -0.499995 -1.1483e-18
4.52416 -0.499995 -1.1483e-18
4.55958 -0.499995 -1.1483e-18
4.59502 -0.499995 -1.1483e-18
4.63046 -0.499995 -1.1483e-18
4.66592 -0.499995 -1.1483e-18
4.70139 -0.499995 -1.1483e-18
4.73687 -0.499995 -1.1483e-18
4.77237 -0.499995 -1.1483e-18
4.80787 -0.499995 -1.1483e-18
4.84339 -0.499995 -1.1483e-18
4.87892 -0.499995 -1.1483e-18
4.91446 -0.499995 -1.1483e-18
4.95002 -0.499995 -1.1483e-18
4.98559 -0.499995 -1.1483e-18
5.02117 -0.499995 -1.1483e-18
5.05677 -0.499995 -1.1483e-18
5.09237 -0.499995 -1.1483e-18
5.128 -0.499995 -1.1483e-18
5.16363 -0.499995 -1.1483e-18
5.19928 -0.499995 -1.1483e-18
5.23494 -0.499995 -1.1483e-18
5.27062 -0.499995 -1.1483e-18
5.30631 -0.499995 -1.1483e-18
5.34201 -0.499995 -1.1483e-18
5.37773 -0.499995 -1.1483e-18
5.41346 -0.499995 -1.1483e-18
5.4492 -0.499995 -1.1483e-18
5.48497 -0.499995 -1.1483e-18
5.52074 -0.499995 -1.1483e-18
5.55653 -0.499995 -1.1483e-18
5.59233 -0.499995 -1.1483e-18
5.62815 -0.499995 -1.1483e-18
5.66399 -0.499995 -1.1483e-18
5.69984 -0.499995 -1.1483e-18
5.7357 -0.499995 -1.1483e-18
5.77158 -0.499995 -1.1483e-18
5.80748 -0.499995 -1.1483e-18
5.84339 -0.499995 -1.1483e-18
5.87932 -0.499995 -1.1483e-18
5.91526 -0.499995 -1.1483e-18
5.95122 -0.499995 -1.1483e-18
5.9872 -0.499995 -1.1483e-18
6.02319 -0.499995 -1.1483e-18
6.05919 -0.499995 -1.1483e-18
6.09522 -0.499995 -1.1483e-18
6.13126 -0.499995 -1.1483e-18
6.16732 -0.499995 -1.1483e-18
6.20339 -0.499995 -1.1483e-18
6.23949 -0.499995 -1.1483e-18
6.27559 -0.499995 -1.1483e-18
6.31172 -0.499995 -1.1483e-18
6.34786 -0.499995 -1.1483e-18
6.38403 -0.499995 -1.1483e-18
6.42021 -0.499995 -1.1483e-18
6.4564 -0.499995 -1.1483e-18
6.49262 -0.499995 -1.1483e-18
6.52885 -0.499995 -1.1483e-18
6.5651 -0.499995 -1.1483e-18
6.60137 -0.499995 -1.1483e-18
6.63766 -0.499995 -1.1483e-18
6.67397 -0.499995 -1.1483e-18
6.71029 -0.499995 -1.1483e-18
6.74664 -0.499995 -1.1483e-18
6.783 -0.499995 -1.1483e-18
6.81938 -0.499995 -1.1483e-18
6.85579 -0.499995 -1.1483e-18
6.89221 -0.499995 -1.1483e-18
6.92865 -0.499995 -1.1483e-18
6.96511 -0.499995 -1.1483e-18
7.00159 -0.499995 -1.1483e-18
7.0381 -0.499995 -1.1483e-18
7.07462 -0.499995 -1.1483e-18
7.11116 -0.499995 -1.1483e-18
7.14772 -0.499995 -1.1483e-18
7.18431 -0.499995 -1.1483e-18
7.22091 -0.499995 -1.1483e-18
7.25754 -0.499995 -1.1483e-18
7.29418 -0.499995 -1.1483e-18
7.33085 -0.499995 -1.1483e-18
7.36754 -0.499995 -1.1483e-18
7.40425 -0.499995 -1.1483e-18
7.44099 -0.499995 -1.1483e-18
7.47774 -0.499995 -1.1483e-18
7.51452 -0.499995 -1.1483e-18
7.55132 -0.499995 -1.1483e-18
7.58814 -0.499995 -1.1483e-18
7.62498 -0.499995 -1.1483e-18
7.66185 -0.499995 -1.1483e-18
7.69874 -0.499995 -1.1483e-18
7.73566 -0.499995 -1.1483e-18
7.77259 -0.499995 -1.1483e-18
7.80955 -0.499995 -1.1483e-18
7.84654 -0.499995 -1.1483e-18
7.88355 -0.499995 -1.1483e-18
7.92058 -0.499995 -1.1483e-18
7.95763 -0.499995 -1.1483e-18
7.99471 -0.499995 -1.1483e-18
8.03182 -0.499995 -1.1483e-18
8.06895 -0.499995 -1.1483e-18
8.1061 -0.499995 -1.1483e-18
8.14328 -0.499995 -1.1483e-18
8.18049 -0.499995 -1.1483e-18
8.21772 -0.499995 -1.1483e-18
8.25497 -0.499995 -1.1483e-18
8.29226 -0.499995 -1.1483e-18
8.32956 -0.499995 -1.1483e-18
8.3669 -0.499995 -1.1483e-18
8.40426 -0.499995 -1.1483e-18
8.44165 -0.499995 -1.1483e-18
8.47906 -0.499995 -1.1483e-18
8.5165 -0.499995 -1.1483e-18
8.55397 -0.499995 -1.1483e-18
8.59146 -0.499995 -1.1483e-18
8.62899 -0.499995 -1.1483e-18
8.66654 -0.499995 -1.1483e-18
8.70412 -0.499995 -1.1483e-18
8.74172 -0.499995 -1.1483e-18
8.77936 -0.499995 -1.1483e-18
8.81702 -0.499995 -1.1483e-18
8.85471 -0.499995 -1.1483e-18
8.89244 -0.499995 -1.1483e-18
8.93019 -0.499995 -1.1483e-18
8.96797 -0.499995 -1.1483e-18
9.00578 -0.499995 -1.1483e-18
9.04362 -0.499995 -1.1483e-18
9.08149 -0.499995 -1.1483e-18
9.11939 -0.499995 -1.1483e-18
9.15732 -0.499995 -1.1483e-18
9.19528 -0.499995 -1.1483e-18
9.23327 -0.499995 -1.1483e-18
9.2713 -0.499995 -1.1483e-18
9.30935 -0.499995 -1.1483e-18
9.34744 -0.499995 -1.1483e-18
9.38556 -0.499995 -1.1483e-18
9.42371 -0.499995 -1.1483e-18
9.46189 -0.499995 -1.1483e-18
9.50011 -0.499995 -1.1483e-18
9.53836 -0.499995 -1.1483e-18
9.57664 -0.499995 -1.1483e-18
9.61496 -0.499995 -1.1483e-18
9.65331 -0.499995 -1.1483e-18
9.69169 -0.499995 -1.1483e-18
9.73011 -0.499995 -1.1483e-18
9.76856 -0.499995 -1.1483e-18
9.80704 -0.499995 -1.1483e-18
9.84557 -0.499995 -1.1483e-18
9.88412 -0.499995 -1.1483e-18
9.92271 -0.499995 -1.1483e-18
9.96134 -0.499995 -1.1483e-18
10 -0.499995 -1.1483e-18
10.0387 -0.499995 -1.1483e-18
10.0774 -0.499995 -1.1483e-18
10.1162 -0.499995 -1.1483e-18
10.155 -0.499995 -1.1483e-18
10.1939 -0.499995 -1.1483e-18
10.2328 -0.499995 -1.1483e-18
10.2717 -0.499995 -1.1483e-18
10.3106 -0.499995 -1.1483e-18
10.3496 -0.499995 -1.1483e-18
10.3887 -0.499995 -1.1483e-18
10.4278 -0.499995 -1.1483e-18
10.4669 -0.499995 -1.1483e-18
10.506 -0.499995 -1.1483e-18
10.5452 -0.499995 -1.1483e-18
10.5845 -0.499995 -1.1483e-18
10.6238 -0.499995 -1.1483e-18
10.6631 -0.499995 -1.1483e-18
10.7024 -0.499995 -1.1483e-18
10.7418 -0.499995 -1.1483e-18
10.7813 -0.499995 -1.1483e-18
10.8208 -0.499995 -1.1483e-18
10.8603 -0.499995 -1.1483e-18
10.8999 -0.499995 -1.1483e-18
10.9395 -0.499995 -1.1483e-18
10.9792 -0.499995 -1.1483e-18
11.0189 -0.499995 -1.1483e-18
11.0586 -0.499995 -1.1483e-18
11.0984 -0.499995 -1.1483e-18
11.1383 -0.499995 -1.1483e-18
11.1781 -0.499995 -1.1483e-18
11.2181 -0.499995 -1.1483e-18
11.2581 -0.499995 -1.1483e-18
11.2981 -0.499995 -1.1483e-18
11.3381 -0.499995 -1.1483e-18
11.3783 -0.499995 -1.1483e-18
11.4184 -0.499995 -1.1483e-18
11.4587 -0.499995 -1.1483e-18
11.4989 -0.499995 -1.1483e-18
11.5392 -0.499995 -1.1483e-18
11.5796 -0.499995 -1.1483e-18
11.62 -0.499995 -1.1483e-18
11.6605 -0.499995 -1.1483e-18
11.701 -0.499995 -1.1483e-18
11.7415 -0.499995 -1.1483e-18
11.7822 -0.499995 -1.1483e-18
11.8228 -0.499995 -1.1483e-18
11.8636 -0.499995 -1.1483e-18
11.9043 -0.499995 -1.1483e-18
11.9452 -0.499995 -1.1483e-18
11.986 -0.499995 -1.1483e-18
12.027 -0.499995 -1.1483e-18
12.068 -0.499995 -1.1483e-18
12.109 -0.499995 -1.1483e-18
12.1501 -0.499995 -1.1483e-18
12.1913 -0.499995 -1.1483e-18
12.2325 -0.499995 -1.1483e-18
12.2738 -0.499995 -1.1483e-18
12.3151 -0.499995 -1.1483e-18
12.3565 -0.499995 -1.1483e-18
12.3979 -0.499995 -1.1483e-18
12.4394 -0.499995 -1.1483e-18
12.481 -0.499995 -1.1483e-18
12.5226 -0.499995 -1.1483e-18
12.5643 -0.499995 -1.1483e-18
12.6061 -0.499995 -1.1483e-18
12.6479 -0.499995 -1.1483e-18
12.6898 -0.499995 -1.1483e-18
12.7317 -0.499995 -1.1483e-18
12.7737 -0.499995 -1.1483e-18
12.8158 -0.499995 -1.1483e-18
12.8579 -0.499995 -1.1483e-18
12.9001 -0.499995 -1.1483e-18
12.9424 -0.499995 -1.1483e-18
12.9847 -0.499995 -1.1483e-18
13.0271 -0.499995 -1.1483e-18
13.0696 -0.499995 -1.1483e-18
13.1121 -0.499995 -1.1483e-18
13.1547 -0.499995 -1.1483e-18
13.1974 -0.499995 -1.1483e-18
13.2402 -0.499995 -1.1483e-18
13.283 -0.499995 -1.1483e-18
13.3259 -0.499995 -1.1483e-18
13.3689 -0.499995 -1.1483e-18
13.4119 -0.499995 -1.1483e-18
13.455 -0.499995 -1.1483e-18
13.4982 -0.499995 -1.1483e-18
13.5415 -0.499995 -1.1483e-18
13.5848 -0.499995 -1.1483e-18
13.6283 -0.499995 -1.1483e-18
13.6718 -0.499995 -1.1483e-18
13.7153 -0.499995 -1.1483e-18
13.759 -0.499995 -1.1483e-18
13.8028 -0.499995 -1.1483e-18
13.8466 -0.499995 -1.1483e-18
13.8905 -0.499995 -1.1483e-18
13.9345 -0.499995 -1.1483e-18
13.9786 -0.499995 -1.1483e-18
14.0227 -0.499995 -1.1483e-18
14.067 -0.499995 -1.1483e-18
14.1113 -0.499995 -1.1483e-18
14.1558 -0.499995 -1.1483e-18
14.2003 -0.499995 -1.1483e-18
14.2449 -0.499995 -1.1483e-18
14.2896 -0.499995 -1.1483e-18
14.3344 -0.499995 -1.1483e-18
14.3793 -0.499995 -1.1483e-18
14.4243 -0.499995 -1.1483e-18
14.4693 -0.499995 -1.1483e-18
14.5145 -0.499995 -1.1483e-18
14.5598 -0.499995 -1.1483e-18
14.6052 -0.499995 -1.1483e-18
14.6506 -0.499995 -1.1483e-18
14.6962 -0.499995 -1.1483e-18
14.7419 -0.499995 -1.1483e-18
14.7877 -0.499995 -1.1483e-18
14.8336 -0.499995 -1.1483e-18
14.8796 -0.499995 -1.1483e-18
14.9257 -0.499995 -1.1483e-18
14.9719 -0.499995 -1.1483e-18
15.0182 -0.499995 -1.1483e-18
15.0647 -0.499995 -1.1483e-18
15.1112 -0.499995 -1.1483e-18
15.1579 -0.499995 -1.1483e-18
15.2047 -0.499995 -1.1483e-18
15.2516 -0.499995 -1.1483e-18
15.2986 -0.499995 -1.1483e-18
15.3458 -0.499995 -1.1483e-18
15.393 -0.499995 -1.1483e-18
15.4404 -0.499995 -1.1483e-18
15.488 -0.499995 -1.1483e-18
15.5356 -0.499995 -1.1483e-18
15.5834 -0.499995 -1.1483e-18
15.6313 -0.499995 -1.1483e-18
15.6794 -0.499995 -1.1483e-18
15.7276 -0.499995 -1.1483e-18
15.7759 -0.499995 -1.1483e-18
15.8243 -0.499995 -1.1483e-18
15.873 -0.499995 -1.1483e-18
15.9217 -0.499995 -1.1483e-18
15.9706 -0.499995 -1.1483e-18
16.0197 -0.499995 -1.1483e-18
16.0689 -0.499995 -1.1483e-18
16.1182 -0.499995 -1.1483e-18
16.1677 -0.499995 -1.1483e-18
16.2174 -0.499995 -1.1483e-18
16.2672 -0.499995 -1.1483e-18
16.3172 -0.499995 -1.1483e-18
16.3674 -0.499995 -1.1483e-18
16.4177 -0.499995 -1.1483e-18
16.4682 -0.499995 -1.1483e-18
16.5189 -0.499995 -1.1483e-18
16.5697 -0.499995 -1.1483e-18
16.6208 -0.499995 -1.1483e-18
16.672 -0.499995 -1.1483e-18
16.7234 -0.499995 -1.1483e-18
16.775 -0.499995 -1.1483e-18
16.8268 -0.499995 -1.1483e-18
16.8787 -0.499995 -1.1483e-18
16.9309 -0.499995 -1.1483e-18
16.9833 -0.499995 -1.1483e-18
17.0359 -0.499995 -1.1483e-18
17.0887 -0.499995 -1.1483e-18
17.1418 -0.499995 -1.1483e-18
17.195 -0.499995 -1.1483e-18
17.2485 -0.499995 -1.1483e-18
17.3022 -0.499995 -1.1483e-18
17.3562 -0.499995 -1.1483e-18
17.4104 -0.499995 -1.1483e-18
17.4648 -0.499995 -1.1483e-18
17.5195 -0.499995 -1.1483e-18
17.5744 -0.499995 -1.1483e-18
17.6296 -0.499995 -1.1483e-18
17.6851 -0.499995 -1.1483e-18
17.7408 -0.499995 -1.1483e-18
17.7969 -0.499995 -1.1483e-18
17.8532 -0.499995 -1.1483e-18
17.9098 -0.499995 -1.1483e-18
17.9667 -0.499995 -1.1483e-18
18.0239 -0.499995 -1.1483e-18
18.0815 -0.499995 -1.1483e-18
18.1393 -0.499995 -1.1483e-18
18.1975 -0.499995 -1.1483e-18
18.256 -0.499995 -1.1483e-18
18.3149 -0.499995 -1.1483e-18
18.3742 -0.499995 -1.1483e-18
18.4338 -0.499995 -1.1483e-18
18.4938 -0.499995 -1.1483e-18
18.5542 -0.499995 -1.1483e-18
18.615 -0.499995 -1.1483e-18
18.6762 -0.499995 -1.1483e-18
18.7379 -0.499995 -1.1483e-18
18.8 -0.499995 -1.1483e-18
18.8625 -0.499995 -1.1483e-18
18.9255 -0.499995 -1.1483e-18
18.9891 -0.499995 -1.1483e-18
19.0531 -0.499995 -1.1483e-18
19.1177 -0.499995 -1.1483e-18
19.1828 -0.499995 -1.1483e-18
19.2484 -0.499995 -1.1483e-18
19.3147 -0.499995 -1.1483e-18
19.3816 -0.499995 -1.1483e-18
19.4491 -0.499995 -1.1483e-18
19.5173 -0.499995 -1.1483e-18
19.5862 -0.499995 -1.1483e-18
19.6558 -0.499995 -1.1483e-18
19.7262 -0.499995 -1.1483e-18
19.7974 -0.499995 -1.1483e-18
19.8694 -0.499995 -1.1483e-18
19.9423 -0.499995 -1.1483e-18
20.0162 -0.499995 -1.1483e-18
20.091 -0.499995 -1.1483e-18
20.1669 -0.499995 -1.1483e-18
20.244 -0.499995 -1.1483e-18
20.3222 -0.499995 -1.1483e-18
20.4016 -0.499995 -1.1483e-18
20.4825 -0.499995 -1.1483e-18
20.5648 -0.499995 -1.1483e-18
20.6487 -0.499995 -1.1483e-18
20.7344 -0.499995 -1.1483e-18
20.8219 -0.499995 -1.1483e-18
20.9115 -0.499995 -1.1483e-18
21.0034 -0.499995 -1.1483e-18
21.0979 -0.499995 -1.1483e-18
21.1952 -0.499995 -1.1483e-18
21.2959 -0.499995 -1.1483e-18
21.4004 -0.499995 -1.1483e-18
21.5093 -0.499995 -1.1483e-18
21.6237 -0.499995 -1.1483e-18
21.7448 -0.499995 -1.1483e-18
21.8747 -0.499995 -1.1483e-18
22.0165 -0.499995 -1.1483e-18
22.1768 -0.499995 -1.1483e-18
22.3723 -0.499995 -1.1483e-18


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.0Lambda0.5Nc1Classic/SigmaRTwoLoop.txt <==
-22.3723 -0.250201 -3.25466e-05
-22.1768 -0.25034 -2.1202e-05
-22.0165 -0.250425 -3.04083e-05
-21.8747 -0.250495 -2.3375e-05
-21.7448 -0.25055 -3.00965e-05
-21.6237 -0.250601 -2.45471e-05
-21.5093 -0.250647 -3.01163e-05
-21.4004 -0.250692 -2.5388e-05
-21.2959 -0.250736 -3.02596e-05
-21.1952 -0.250779 -2.60726e-05
-21.0979 -0.250823 -3.04719e-05
-21.0034 -0.250867 -2.66912e-05
-20.9115 -0.25091 -3.0768e-05
-20.8219 -0.250954 -2.73371e-05
-20.7344 -0.250996 -3.12073e-05
-20.6487 -0.251035 -2.80943e-05
-20.5648 -0.251071 -3.18196e-05
-20.4825 -0.251103 -2.89642e-05
-20.4016 -0.251132 -3.25436e-05
-20.3222 -0.251156 -2.98672e-05
-20.244 -0.251178 -3.32888e-05
-20.1669 -0.251197 -3.07434e-05
-20.091 -0.251214 -3.40207e-05
-20.0162 -0.25123 -3.1589e-05
-19.9423 -0.251245 -3.47438e-05
-19.8694 -0.251258 -3.2416e-05
-19.7974 -0.251271 -3.54662e-05
-19.7262 -0.251284 -3.32337e-05
-19.6558 -0.251295 -3.61935e-05
-19.5862 -0.251307 -3.40483e-05
-19.5173 -0.251318 -3.69286e-05
-19.4491 -0.251329 -3.48635e-05
-19.3816 -0.25134 -3.76732e-05
-19.3147 -0.251351 -3.56819e-05
-19.2484 -0.251361 -3.84283e-05
-19.1828 -0.251372 -3.65054e-05
-19.1177 -0.251382 -3.91948e-05
-19.0531 -0.251393 -3.73354e-05
-18.9891 -0.251403 -3.99731e-05
-18.9255 -0.251413 -3.81729e-05
-18.8625 -0.251423 -4.07636e-05
-18.8 -0.251433 -3.9019e-05
-18.7379 -0.251444 -4.15668e-05
-18.6762 -0.251454 -3.98745e-05
-18.615 -0.251464 -4.23831e-05
-18.5542 -0.251474 -4.07402e-05
-18.4938 -0.251484 -4.32129e-05
-18.4338 -0.251494 -4.16167e-05
-18.3742 -0.251505 -4.40565e-05
-18.3149 -0.251515 -4.25049e-05
-18.256 -0.251525 -4.49144e-05
-18.1975 -0.251535 -4.34053e-05
-18.1393 -0.251545 -4.5787e-05
-18.0815 -0.251556 -4.43186e-05
-18.0239 -0.251566 -4.66746e-05
-17.9667 -0.251577 -4.52453e-05
-17.9098 -0.251587 -4.75778e-05
-17.8532 -0.251597 -4.61861e-05
-17.7969 -0.251608 -4.84969e-05
-17.7408 -0.251618 -4.71415e-05
-17.6851 -0.251629 -4.94325e-05
-17.6296 -0.25164 -4.81122e-05
-17.5744 -0.25165 -5.0385e-05
-17.5195 -0.251661 -4.90987e-05
-17.4648 -0.251672 -5.13547e-05
-17.4104 -0.251683 -5.01016e-05
-17.3562 -0.251693 -5.23424e-05
-17.3022 -0.251704 -5.11214e-05
-17.2485 -0.251715 -5.33484e-05
-17.195 -0.251726 -5.21589e-05
-17.1418 -0.251738 -5.43732e-05
-17.0887 -0.251749 -5.32145e-05
-17.0359 -0.25176 -5.54174e-05
-16.9833 -0.251771 -5.42888e-05
-16.9309 -0.251782 -5.64816e-05
-16.8787 -0.251794 -5.53825e-05
-16.8268 -0.251805 -5.75662e-05
-16.775 -0.251817 -5.64963e-05
-16.7234 -0.251828 -5.86719e-05
-16.672 -0.25184 -5.76306e-05
-16.6208 -0.251852 -5.97993e-05
-16.5697 -0.251863 -5.87862e-05
-16.5189 -0.251875 -6.09488e-05
-16.4682 -0.251887 -5.99637e-05
-16.4177 -0.251899 -6.21213e-05
-16.3674 -0.251911 -6.11638e-05
-16.3172 -0.251923 -6.33173e-05
-16.2672 -0.251936 -6.23872e-05
-16.2174 -0.251948 -6.45375e-05
-16.1677 -0.25196 -6.36346e-05
-16.1182 -0.251973 -6.57825e-05
-16.0689 -0.251985 -6.49066e-05
-16.0197 -0.251998 -6.70531e-05
-15.9706 -0.25201 -6.62041e-05
-15.9217 -0.252023 -6.83499e-05
-15.873 -0.252036 -6.75278e-05
-15.8243 -0.252049 -6.96738e-05
-15.7759 -0.252062 -6.88785e-05
-15.7276 -0.252075 -7.10255e-05
-15.6794 -0.252088 -7.02569e-05
-15.6313 -0.252101 -7.24058e-05
-15.5834 -0.252115 -7.16639e-05
-15.5356 -0.252128 -7.38155e-05
-15.488 -0.252142 -7.31004e-05
-15.4404 -0.252155 -7.52554e-05
-15.393 -0.252169 -7.45672e-05
-15.3458 -0.252183 -7.67264e-05
-15.2986 -0.252197 -7.60653e-05
-15.2516 -0.252211 -7.82295e-05
-15.2047 -0.252225 -7.75955e-05
-15.1579 -0.252239 -7.97655e-05
-15.1112 -0.252253 -7.91588e-05
-15.0647 -0.252268 -8.13354e-05
-15.0182 -0.252282 -8.07562e-05
-14.9719 -0.252297 -8.29402e-05
-14.9257 -0.252312 -8.23887e-05
-14.8796 -0.252327 -8.45809e-05
-14.8336 -0.252341 -8.40574e-05
-14.7877 -0.252356 -8.62586e-05
-14.7419 -0.252372 -8.57634e-05
-14.6962 -0.252387 -8.79744e-05
-14.6506 -0.252402 -8.75078e-05
-14.6052 -0.252418 -8.97294e-05
-14.5598 -0.252433 -8.92917e-05
-14.5145 -0.252449 -9.15248e-05
-14.4693 -0.252465 -9.11164e-05
-14.4243 -0.252481 -9.33618e-05
-14.3793 -0.252497 -9.29831e-05
-14.3344 -0.252513 -9.52417e-05
-14.2896 -0.25253 -9.48931e-05
-14.2449 -0.252546 -9.71657e-05
-14.2003 -0.252563 -9.68478e-05
-14.1558 -0.252579 -9.91353e-05
-14.1113 -0.252596 -9.88485e-05
-14.067 -0.252613 -0.000101152
-14.0227 -0.25263 -0.000100897
-13.9786 -0.252648 -0.000103217
-13.9345 -0.252665 -0.000102994
-13.8905 -0.252683 -0.000105331
-13.8466 -0.2527 -0.000105141
-13.8028 -0.252718 -0.000107498
-13.759 -0.252736 -0.000107341
-13.7153 -0.252754 -0.000109717
-13.6718 -0.252773 -0.000109594
-13.6283 -0.252791 -0.000111991
-13.5848 -0.25281 -0.000111903
-13.5415 -0.252828 -0.000114321
-13.4982 -0.252847 -0.000114269
-13.455 -0.252866 -0.00011671
-13.4119 -0.252885 -0.000116694
-13.3689 -0.252905 -0.000119159
-13.3259 -0.252924 -0.00011918
-13.283 -0.252944 -0.00012167
-13.2402 -0.252964 -0.000121729
-13.1974 -0.252984 -0.000124245
-13.1547 -0.253004 -0.000124344
-13.1121 -0.253025 -0.000126887
-13.0696 -0.253045 -0.000127025
-13.0271 -0.253066 -0.000129597
-12.9847 -0.253087 -0.000129776
-12.9424 -0.253108 -0.000132378
-12.9001 -0.253129 -0.000132599
-12.8579 -0.253151 -0.000135231
-12.8158 -0.253172 -0.000135496
-12.7737 -0.253194 -0.000138161
-12.7317 -0.253216 -0.000138469
-12.6898 -0.253238 -0.000141169
-12.6479 -0.253261 -0.000141522
-12.6061 -0.253284 -0.000144257
-12.5643 -0.253306 -0.000144658
-12.5226 -0.253329 -0.000147429
-12.481 -0.253353 -0.000147878
-12.4394 -0.253376 -0.000150688
-12.3979 -0.2534 -0.000151186
-12.3565 -0.253424 -0.000154036
-12.3151 -0.253448 -0.000154585
-12.2738 -0.253472 -0.000157477
-12.2325 -0.253497 -0.000158079
-12.1913 -0.253522 -0.000161014
-12.1501 -0.253547 -0.00016167
-12.109 -0.253572 -0.000164651
-12.068 -0.253598 -0.000165362
-12.027 -0.253624 -0.00016839
-11.986 -0.25365 -0.000169159
-11.9452 -0.253676 -0.000172237
-11.9043 -0.253702 -0.000173065
-11.8636 -0.253729 -0.000176194
-11.8228 -0.253756 -0.000177083
-11.7822 -0.253784 -0.000180265
-11.7415 -0.253811 -0.000181218
-11.701 -0.253839 -0.000184456
-11.6605 -0.253867 -0.000185475
-11.62 -0.253896 -0.000188771
-11.5796 -0.253924 -0.000189857
-11.5392 -0.253953 -0.000193214
-11.4989 -0.253983 -0.00019437
-11.4587 -0.254012 -0.000197789
-11.4184 -0.254042 -0.000199018
-11.3783 -0.254072 -0.000202503
-11.3381 -0.254103 -0.000203807
-11.2981 -0.254134 -0.000207361
-11.2581 -0.254165 -0.000208742
-11.2181 -0.254196 -0.000212367
-11.1781 -0.254228 -0.000213829
-11.1383 -0.25426 -0.000217529
-11.0984 -0.254292 -0.000219075
-11.0586 -0.254325 -0.000222852
-11.0189 -0.254358 -0.000224484
-10.9792 -0.254392 -0.000228342
-10.9395 -0.254426 -0.000230065
-10.8999 -0.25446 -0.000234007
-10.8603 -0.254494 -0.000235823
-10.8208 -0.254529 -0.000239854
-10.7813 -0.254565 -0.000241766
-10.7418 -0.2546 -0.000245889
-10.7024 -0.254636 -0.000247903
-10.6631 -0.254673 -0.000252122
-10.6238 -0.25471 -0.00025424
-10.5845 -0.254747 -0.000258559
-10.5452 -0.254785 -0.000260787
-10.506 -0.254823 -0.00026521
-10.4669 -0.254861 -0.000267551
-10.4278 -0.2549 -0.000272084
-10.3887 -0.25494 -0.000274544
-10.3496 -0.25498 -0.000279191
-10.3106 -0.25502 -0.000281773
-10.2717 -0.255061 -0.00028654
-10.2328 -0.255102 -0.000289251
-10.1939 -0.255144 -0.000294142
-10.155 -0.255186 -0.000296987
-10.1162 -0.255229 -0.000302009
-10.0774 -0.255272 -0.000304993
-10.0387 -0.255316 -0.000310152
-10 -0.25536 -0.000313282
-9.96134 -0.255405 -0.000318584
-9.92271 -0.25545 -0.000321866
-9.88412 -0.255496 -0.000327317
-9.84557 -0.255542 -0.000330759
-9.80704 -0.255589 -0.000336367
-9.76856 -0.255636 -0.000339975
-9.73011 -0.255685 -0.000345747
-9.69169 -0.255733 -0.000349529
-9.65331 -0.255782 -0.000355473
-9.61496 -0.255832 -0.000359437
-9.57664 -0.255883 -0.000365562
-9.53836 -0.255934 -0.000369716
-9.50011 -0.255986 -0.000376031
-9.46189 -0.256038 -0.000380384
-9.42371 -0.256091 -0.000386898
-9.38556 -0.256145 -0.000391461
-9.34744 -0.256199 -0.000398183
-9.30935 -0.256255 -0.000402965
-9.2713 -0.25631 -0.000409907
-9.23327 -0.256367 -0.000414919
-9.19528 -0.256424 -0.000422092
-9.15732 -0.256482 -0.000427346
-9.11939 -0.256541 -0.000434761
-9.08149 -0.256601 -0.000440268
-9.04362 -0.256661 -0.000447939
-9.00578 -0.256722 -0.000453713
-8.96797 -0.256784 -0.000461652
-8.93019 -0.256847 -0.000467706
-8.89244 -0.256911 -0.000475929
-8.85471 -0.256975 -0.000482278
-8.81702 -0.257041 -0.000490799
-8.77936 -0.257107 -0.000497459
-8.74172 -0.257174 -0.000506294
-8.70412 -0.257243 -0.000513282
-8.66654 -0.257312 -0.000522449
-8.62899 -0.257382 -0.000529782
-8.59146 -0.257453 -0.000539299
-8.55397 -0.257525 -0.000546996
-8.5165 -0.257598 -0.000556883
-8.47906 -0.257673 -0.000564966
-8.44165 -0.257748 -0.000575244
-8.40426 -0.257824 -0.000583733
-8.3669 -0.257902 -0.000594424
-8.32956 -0.25798 -0.000603343
-8.29226 -0.25806 -0.000614472
-8.25497 -0.258141 -0.000623845
-8.21772 -0.258223 -0.000635439
-8.18049 -0.258306 -0.000645293
-8.14328 -0.258391 -0.000657378
-8.1061 -0.258477 -0.000667743
-8.06895 -0.258564 -0.000680349
-8.03182 -0.258653 -0.000691254
-7.99471 -0.258743 -0.000704414
-7.95763 -0.258834 -0.000715894
-7.92058 -0.258927 -0.000729641
-7.88355 -0.259021 -0.000741731
-7.84654 -0.259117 -0.000756103
-7.80955 -0.259214 -0.000768841
-7.77259 -0.259313 -0.000783878
-7.73566 -0.259413 -0.000797306
-7.69874 -0.259515 -0.000813052
-7.66185 -0.259619 -0.000827214
-7.62498 -0.259724 -0.000843714
-7.58814 -0.259831 -0.00085866
-7.55132 -0.25994 -0.000875965
-7.51452 -0.260051 -0.000891746
-7.47774 -0.260163 -0.000909911
-7.44099 -0.260278 -0.000926584
-7.40425 -0.260394 -0.000945667
-7.36754 -0.260513 -0.000963294
-7.33085 -0.260633 -0.00098336
-7.29418 -0.260755 -0.00100201
-7.25754 -0.26088 -0.00102313
-7.22091 -0.261007 -0.00104287
-7.18431 -0.261136 -0.00106511
-7.14772 -0.261267 -0.00108602
-7.11116 -0.261401 -0.00110948
-7.07462 -0.261537 -0.00113165
-7.0381 -0.261676 -0.00115641
-7.00159 -0.261817 -0.00117993
-6.96511 -0.26196 -0.00120609
-6.92865 -0.262107 -0.00123106
-6.89221 -0.262256 -0.00125872
-6.85579 -0.262408 -0.00128527
-6.81938 -0.262563 -0.00131455
-6.783 -0.26272 -0.00134278
-6.74664 -0.262881 -0.00137382
-6.71029 -0.263045 -0.00140387
-6.67397 -0.263212 -0.00143681
-6.63766 -0.263382 -0.00146883
-6.60137 -0.263556 -0.00150381
-6.5651 -0.263733 -0.00153797
-6.52885 -0.263914 -0.00157517
-6.49262 -0.264098 -0.00161165
-6.4564 -0.264286 -0.00165126
-6.42021 -0.264478 -0.00169025
-6.38403 -0.264674 -0.00173247
-6.34786 -0.264874 -0.0017742
-6.31172 -0.265079 -0.00181927
-6.27559 -0.265287 -0.00186397
-6.23949 -0.2655 -0.00191214
-6.20339 -0.265718 -0.00196009
-6.16732 -0.26594 -0.00201165
-6.13126 -0.266167 -0.00206314
-6.09522 -0.266399 -0.00211841
-6.05919 -0.266636 -0.00217377
-6.02319 -0.266879 -0.0022331
-5.9872 -0.267127 -0.00229272
-5.95122 -0.26738 -0.0023565
-5.91526 -0.26764 -0.00242079
-5.87932 -0.267905 -0.00248946
-5.84339 -0.268177 -0.00255888
-5.80748 -0.268455 -0.00263294
-5.77158 -0.268739 -0.00270802
-5.7357 -0.269031 -0.00278802
-5.69984 -0.269329 -0.00286936
-5.66399 -0.269635 -0.00295593
-5.62815 -0.269948 -0.00304418
-5.59233 -0.270269 -0.00313803
-5.55653 -0.270597 -0.00323395
-5.52074 -0.270934 -0.00333588
-5.48497 -0.27128 -0.00344032
-5.4492 -0.271634 -0.00355124
-5.41346 -0.271998 -0.00366517
-5.37773 -0.27237 -0.00378611
-5.34201 -0.272753 -0.00391063
-5.30631 -0.273146 -0.00404277
-5.27062 -0.273549 -0.00417915
-5.23494 -0.273963 -0.00432383
-5.19928 -0.274388 -0.0044735
-5.16363 -0.274825 -0.00463228
-5.128 -0.275273 -0.0047969
-5.09237 -0.275734 -0.00497153
-5.05677 -0.276208 -0.005153
-5.02117 -0.276695 -0.00534554
-4.98559 -0.277196 -0.00554605
-4.95002 -0.277712 -0.00575885
-4.91446 -0.278242 -0.00598094
-4.87892 -0.278787 -0.00621673
-4.84339 -0.279348 -0.00646334
-4.80787 -0.279925 -0.00672529
-4.77237 -0.28052 -0.00699984
-4.73687 -0.281131 -0.00729164
-4.70139 -0.281761 -0.0075981
-4.66592 -0.28241 -0.00792407
-4.63046 -0.283078 -0.0082671
-4.59502 -0.283766 -0.00863224
-4.55958 -0.284474 -0.00901729
-4.52416 -0.285204 -0.00942751
-4.48875 -0.285955 -0.00986096
-4.45335 -0.286729 -0.0103232
-4.41797 -0.287525 -0.0108125
-4.38259 -0.288345 -0.0113348
-4.34722 -0.289189 -0.0118889
-4.31187 -0.290058 -0.0124809
-4.27653 -0.290951 -0.01311
-4.24119 -0.291869 -0.0137829
-4.20587 -0.292812 -0.0144992
-4.17056 -0.293781 -0.0152662
-4.13526 -0.294775 -0.016084
-4.09997 -0.295793 -0.0169604
-4.06469 -0.296835 -0.0178964
-4.02942 -0.297901 -0.0189003
-3.99416 -0.298988 -0.0199737
-3.95891 -0.300095 -0.0211259
-3.92367 -0.301221 -0.022359
-3.88844 -0.302361 -0.023683
-3.85322 -0.303513 -0.025101
-3.81801 -0.304672 -0.0266236
-3.7828 -0.305833 -0.0282544
-3.74761 -0.306989 -0.0300045
-3.71243 -0.308134 -0.031878
-3.67726 -0.309257 -0.0338861
-3.64209 -0.310349 -0.0360328
-3.60694 -0.311398 -0.0383287
-3.57179 -0.312389 -0.0407769
-3.53665 -0.313306 -0.0433864
-3.50152 -0.314132 -0.0461579
-3.4664 -0.314846 -0.0490975
-3.43129 -0.315426 -0.0522017
-3.39619 -0.315848 -0.0554713
-3.36109 -0.316087 -0.0588964
-3.32601 -0.316116 -0.0624702
-3.29093 -0.315908 -0.066174
-3.25586 -0.315436 -0.069991
-3.2208 -0.314676 -0.0738918
-3.18574 -0.313605 -0.0778483
-3.1507 -0.312205 -0.08182
-3.11566 -0.310464 -0.0857686
-3.08063 -0.308376 -0.0896447
-3.0456 -0.305946 -0.0934038
-3.01059 -0.303183 -0.0969934
-2.97558 -0.30011 -0.10037
-2.94058 -0.296756 -0.103485
-2.90558 -0.293161 -0.106306
-2.87059 -0.289371 -0.108798
-2.83561 -0.285434 -0.110944
-2.80064 -0.281405 -0.112728
-2.76567 -0.277337 -0.114154
-2.73071 -0.273282 -0.115225
-2.69576 -0.269286 -0.115964
-2.66081 -0.265394 -0.116392
-2.62587 -0.261639 -0.116542
-2.59094 -0.258051 -0.116445
-2.55601 -0.254651 -0.116141
-2.52109 -0.251453 -0.115665
-2.48617 -0.248465 -0.115056
-2.45126 -0.245688 -0.114347
-2.41636 -0.243121 -0.113574
-2.38146 -0.240757 -0.112763
-2.34657 -0.238584 -0.111946
-2.31168 -0.236592 -0.111143
-2.2768 -0.234765 -0.110379
-2.24192 -0.233088 -0.109668
-2.20705 -0.231545 -0.10903
-2.17219 -0.230118 -0.108474
-2.13733 -0.228792 -0.108015
-2.10247 -0.227547 -0.107658
-2.06762 -0.226368 -0.107415
-2.03278 -0.225238 -0.107288
-1.99794 -0.224137 -0.107284
-1.9631 -0.223051 -0.107404
-1.92827 -0.221961 -0.107653
-1.89345 -0.220851 -0.108029
-1.85862 -0.219701 -0.108535
-1.82381 -0.218496 -0.109167
-1.78899 -0.217215 -0.109924
-1.75419 -0.215841 -0.1108
-1.71938 -0.214354 -0.111793
-1.68458 -0.212735 -0.11289
-1.64979 -0.210963 -0.114087
-1.61499 -0.209019 -0.115368
-1.58021 -0.206881 -0.11672
-1.54542 -0.204531 -0.118123
-1.51064 -0.201948 -0.119559
-1.47586 -0.199115 -0.120999
-1.44109 -0.196017 -0.122416
-1.40632 -0.192639 -0.123776
-1.37155 -0.188973 -0.125043
-1.33679 -0.185015 -0.126174
-1.30203 -0.180766 -0.127129
-1.26727 -0.176236 -0.127859
-1.23251 -0.171439 -0.128319
-1.19776 -0.166403 -0.128462
-1.16301 -0.16116 -0.128247
-1.12827 -0.155754 -0.127633
-1.09352 -0.150236 -0.126591
-1.05878 -0.144662 -0.125096
-1.02405 -0.139096 -0.123138
-0.989309 -0.133601 -0.120714
-0.954576 -0.128241 -0.117839
-0.919844 -0.123078 -0.114531
-0.885115 -0.118165 -0.11083
-0.850388 -0.113551 -0.106774
-0.815663 -0.109271 -0.102417
-0.78094 -0.105352 -0.0978094
-0.746219 -0.101811 -0.0930105
-0.711499 -0.0986517 -0.0880719
-0.676781 -0.0958696 -0.0830497
-0.642065 -0.0934521 -0.0779883
-0.60735 -0.0913798 -0.0729335
-0.572637 -0.0896281 -0.0679179
-0.537925 -0.0881691 -0.0629745
-0.503214 -0.0869729 -0.0581228
-0.468504 -0.0860089 -0.0533831
-0.433796 -0.0852467 -0.0487628
-0.399089 -0.084657 -0.0442717
-0.364382 -0.0842123 -0.0399078
-0.329676 -0.083887 -0.0356725
-0.294972 -0.083658 -0.0315573
-0.260267 -0.0835046 -0.0275578
-0.225564 -0.0834086 -0.0236608
-0.190861 -0.0833545 -0.0198585
-0.156158 -0.0833289 -0.0161348
-0.121456 -0.0833212 -0.0124796
-0.0867541 -0.0833227 -0.00887532
-0.0520524 -0.0833272 -0.00531067
-0.0173508 -0.0833305 -0.00176708
0.0173508 -0.0833305 0.00176708
0.0520524 -0.0833272 0.00531067
0.0867541 -0.0833227 0.00887532
0.121456 -0.0833212 0.0124796
0.156158 -0.0833289 0.0161348
0.190861 -0.0833545 0.0198585
0.225564 -0.0834086 0.0236608
0.260267 -0.0835046 0.0275578
0.294972 -0.083658 0.0315573
0.329676 -0.083887 0.0356725
0.364382 -0.0842123 0.0399078
0.399089 -0.084657 0.0442717
0.433796 -0.0852467 0.0487628
0.468504 -0.0860089 0.0533831
0.503214 -0.0869729 0.0581228
0.537925 -0.0881691 0.0629745
0.572637 -0.0896281 0.0679179
0.60735 -0.0913798 0.0729335
0.642065 -0.0934521 0.0779883
0.676781 -0.0958696 0.0830497
0.711499 -0.0986517 0.0880719
0.746219 -0.101811 0.0930105
0.78094 -0.105352 0.0978094
0.815663 -0.109271 0.102417
0.850388 -0.113551 0.106774
0.885115 -0.118165 0.11083
0.919844 -0.123078 0.114531
0.954576 -0.128241 0.117839
0.989309 -0.133601 0.120714
1.02405 -0.139096 0.123138
1.05878 -0.144662 0.125096
1.09352 -0.150236 0.126591
1.12827 -0.155754 0.127633
1.16301 -0.16116 0.128247
1.19776 -0.166403 0.128462
1.23251 -0.171439 0.128319
1.26727 -0.176236 0.127859
1.30203 -0.180766 0.127129
1.33679 -0.185015 0.126174
1.37155 -0.188973 0.125043
1.40632 -0.192639 0.123776
1.44109 -0.196017 0.122416
1.47586 -0.199115 0.120999
1.51064 -0.201948 0.119559
1.54542 -0.204531 0.118123
1.58021 -0.206881 0.11672
1.61499 -0.209019 0.115368
1.64979 -0.210963 0.114087
1.68458 -0.212735 0.11289
1.71938 -0.214354 0.111793
1.75419 -0.215841 0.1108
1.78899 -0.217215 0.109924
1.82381 -0.218496 0.109167
1.85862 -0.219701 0.108535
1.89345 -0.220851 0.108029
1.92827 -0.221961 0.107653
1.9631 -0.223051 0.107404
1.99794 -0.224137 0.107284
2.03278 -0.225238 0.107288
2.06762 -0.226368 0.107415
2.10247 -0.227547 0.107658
2.13733 -0.228792 0.108015
2.17219 -0.230118 0.108474
2.20705 -0.231545 0.10903
2.24192 -0.233088 0.109668
2.2768 -0.234765 0.110379
2.31168 -0.236592 0.111143
2.34657 -0.238584 0.111946
2.38146 -0.240757 0.112763
2.41636 -0.243121 0.113574
2.45126 -0.245688 0.114347
2.48617 -0.248465 0.115056
2.52109 -0.251453 0.115665
2.55601 -0.254651 0.116141
2.59094 -0.258051 0.116445
2.62587 -0.261639 0.116542
2.66081 -0.265394 0.116392
2.69576 -0.269286 0.115964
2.73071 -0.273282 0.115225
2.76567 -0.277337 0.114154
2.80064 -0.281405 0.112728
2.83561 -0.285434 0.110944
2.87059 -0.289371 0.108798
2.90558 -0.293161 0.106306
2.94058 -0.296756 0.103485
2.97558 -0.30011 0.10037
3.01059 -0.303183 0.0969934
3.0456 -0.305946 0.0934038
3.08063 -0.308376 0.0896447
3.11566 -0.310464 0.0857686
3.1507 -0.312205 0.08182
3.18574 -0.313605 0.0778483
3.2208 -0.314676 0.0738918
3.25586 -0.315436 0.069991
3.29093 -0.315908 0.066174
3.32601 -0.316116 0.0624702
3.36109 -0.316087 0.0588964
3.39619 -0.315848 0.0554713
3.43129 -0.315426 0.0522017
3.4664 -0.314846 0.0490975
3.50152 -0.314132 0.0461579
3.53665 -0.313306 0.0433864
3.57179 -0.312389 0.0407769
3.60694 -0.311398 0.0383287
3.64209 -0.310349 0.0360328
3.67726 -0.309257 0.0338861
3.71243 -0.308134 0.031878
3.74761 -0.306989 0.0300045
3.7828 -0.305833 0.0282544
3.81801 -0.304672 0.0266236
3.85322 -0.303513 0.025101
3.88844 -0.302361 0.023683
3.92367 -0.301221 0.022359
3.95891 -0.300095 0.0211259
3.99416 -0.298988 0.0199737
4.02942 -0.297901 0.0189003
4.06469 -0.296835 0.0178964
4.09997 -0.295793 0.0169604
4.13526 -0.294775 0.016084
4.17056 -0.293781 0.0152662
4.20587 -0.292812 0.0144992
4.24119 -0.291869 0.0137829
4.27653 -0.290951 0.01311
4.31187 -0.290058 0.0124809
4.34722 -0.289189 0.0118889
4.38259 -0.288345 0.0113348
4.41797 -0.287525 0.0108125
4.45335 -0.286729 0.0103232
4.48875 -0.285955 0.00986096
4.52416 -0.285204 0.00942751
4.55958 -0.284474 0.00901729
4.59502 -0.283766 0.00863224
4.63046 -0.283078 0.0082671
4.66592 -0.28241 0.00792407
4.70139 -0.281761 0.0075981
4.73687 -0.281131 0.00729164
4.77237 -0.28052 0.00699984
4.80787 -0.279925 0.00672529
4.84339 -0.279348 0.00646334
4.87892 -0.278787 0.00621673
4.91446 -0.278242 0.00598094
4.95002 -0.277712 0.00575885
4.98559 -0.277196 0.00554605
5.02117 -0.276695 0.00534554
5.05677 -0.276208 0.005153
5.09237 -0.275734 0.00497153
5.128 -0.275273 0.0047969
5.16363 -0.274825 0.00463228
5.19928 -0.274388 0.0044735
5.23494 -0.273963 0.00432383
5.27062 -0.273549 0.00417915
5.30631 -0.273146 0.00404277
5.34201 -0.272753 0.00391063
5.37773 -0.27237 0.00378611
5.41346 -0.271998 0.00366517
5.4492 -0.271634 0.00355124
5.48497 -0.27128 0.00344032
5.52074 -0.270934 0.00333588
5.55653 -0.270597 0.00323395
5.59233 -0.270269 0.00313803
5.62815 -0.269948 0.00304418
5.66399 -0.269635 0.00295593
5.69984 -0.269329 0.00286936
5.7357 -0.269031 0.00278802
5.77158 -0.268739 0.00270802
5.80748 -0.268455 0.00263294
5.84339 -0.268177 0.00255888
5.87932 -0.267905 0.00248946
5.91526 -0.26764 0.00242079
5.95122 -0.26738 0.0023565
5.9872 -0.267127 0.00229272
6.02319 -0.266879 0.0022331
6.05919 -0.266636 0.00217377
6.09522 -0.266399 0.00211841
6.13126 -0.266167 0.00206314
6.16732 -0.26594 0.00201165
6.20339 -0.265718 0.00196009
6.23949 -0.2655 0.00191214
6.27559 -0.265287 0.00186397
6.31172 -0.265079 0.00181927
6.34786 -0.264874 0.0017742
6.38403 -0.264674 0.00173247
6.42021 -0.264478 0.00169025
6.4564 -0.264286 0.00165126
6.49262 -0.264098 0.00161165
6.52885 -0.263914 0.00157517
6.5651 -0.263733 0.00153797
6.60137 -0.263556 0.00150381
6.63766 -0.263382 0.00146883
6.67397 -0.263212 0.00143681
6.71029 -0.263045 0.00140387
6.74664 -0.262881 0.00137382
6.783 -0.26272 0.00134278
6.81938 -0.262563 0.00131455
6.85579 -0.262408 0.00128527
6.89221 -0.262256 0.00125872
6.92865 -0.262107 0.00123106
6.96511 -0.26196 0.00120609
7.00159 -0.261817 0.00117993
7.0381 -0.261676 0.00115641
7.07462 -0.261537 0.00113165
7.11116 -0.261401 0.00110948
7.14772 -0.261267 0.00108602
7.18431 -0.261136 0.00106511
7.22091 -0.261007 0.00104287
7.25754 -0.26088 0.00102313
7.29418 -0.260755 0.00100201
7.33085 -0.260633 0.00098336
7.36754 -0.260513 0.000963294
7.40425 -0.260394 0.000945667
7.44099 -0.260278 0.000926584
7.47774 -0.260163 0.000909911
7.51452 -0.260051 0.000891746
7.55132 -0.25994 0.000875965
7.58814 -0.259831 0.00085866
7.62498 -0.259724 0.000843714
7.66185 -0.259619 0.000827214
7.69874 -0.259515 0.000813052
7.73566 -0.259413 0.000797306
7.77259 -0.259313 0.000783878
7.80955 -0.259214 0.000768841
7.84654 -0.259117 0.000756103
7.88355 -0.259021 0.000741731
7.92058 -0.258927 0.000729641
7.95763 -0.258834 0.000715894
7.99471 -0.258743 0.000704414
8.03182 -0.258653 0.000691254
8.06895 -0.258564 0.000680349
8.1061 -0.258477 0.000667743
8.14328 -0.258391 0.000657378
8.18049 -0.258306 0.000645293
8.21772 -0.258223 0.000635439
8.25497 -0.258141 0.000623845
8.29226 -0.25806 0.000614472
8.32956 -0.25798 0.000603343
8.3669 -0.257902 0.000594424
8.40426 -0.257824 0.000583733
8.44165 -0.257748 0.000575244
8.47906 -0.257673 0.000564966
8.5165 -0.257598 0.000556883
8.55397 -0.257525 0.000546996
8.59146 -0.257453 0.000539299
8.62899 -0.257382 0.000529782
8.66654 -0.257312 0.000522449
8.70412 -0.257243 0.000513282
8.74172 -0.257174 0.000506294
8.77936 -0.257107 0.000497459
8.81702 -0.257041 0.000490799
8.85471 -0.256975 0.000482278
8.89244 -0.256911 0.000475929
8.93019 -0.256847 0.000467706
8.96797 -0.256784 0.000461652
9.00578 -0.256722 0.000453713
9.04362 -0.256661 0.000447939
9.08149 -0.256601 0.000440268
9.11939 -0.256541 0.000434761
9.15732 -0.256482 0.000427346
9.19528 -0.256424 0.000422092
9.23327 -0.256367 0.000414919
9.2713 -0.25631 0.000409907
9.30935 -0.256255 0.000402965
9.34744 -0.256199 0.000398183
9.38556 -0.256145 0.000391461
9.42371 -0.256091 0.000386898
9.46189 -0.256038 0.000380384
9.50011 -0.255986 0.000376031
9.53836 -0.255934 0.000369716
9.57664 -0.255883 0.000365562
9.61496 -0.255832 0.000359437
9.65331 -0.255782 0.000355473
9.69169 -0.255733 0.000349529
9.73011 -0.255685 0.000345747
9.76856 -0.255636 0.000339975
9.80704 -0.255589 0.000336367
9.84557 -0.255542 0.000330759
9.88412 -0.255496 0.000327317
9.92271 -0.25545 0.000321866
9.96134 -0.255405 0.000318584
10 -0.25536 0.000313282
10.0387 -0.255316 0.000310152
10.0774 -0.255272 0.000304993
10.1162 -0.255229 0.000302009
10.155 -0.255186 0.000296987
10.1939 -0.255144 0.000294142
10.2328 -0.255102 0.000289251
10.2717 -0.255061 0.00028654
10.3106 -0.25502 0.000281773
10.3496 -0.25498 0.000279191
10.3887 -0.25494 0.000274544
10.4278 -0.2549 0.000272084
10.4669 -0.254861 0.000267551
10.506 -0.254823 0.00026521
10.5452 -0.254785 0.000260787
10.5845 -0.254747 0.000258559
10.6238 -0.25471 0.00025424
10.6631 -0.254673 0.000252122
10.7024 -0.254636 0.000247903
10.7418 -0.2546 0.000245889
10.7813 -0.254565 0.000241766
10.8208 -0.254529 0.000239854
10.8603 -0.254494 0.000235823
10.8999 -0.25446 0.000234007
10.9395 -0.254426 0.000230065
10.9792 -0.254392 0.000228342
11.0189 -0.254358 0.000224484
11.0586 -0.254325 0.000222852
11.0984 -0.254292 0.000219075
11.1383 -0.25426 0.000217529
11.1781 -0.254228 0.000213829
11.2181 -0.254196 0.000212367
11.2581 -0.254165 0.000208742
11.2981 -0.254134 0.000207361
11.3381 -0.254103 0.000203807
11.3783 -0.254072 0.000202503
11.4184 -0.254042 0.000199018
11.4587 -0.254012 0.000197789
11.4989 -0.253983 0.00019437
11.5392 -0.253953 0.000193214
11.5796 -0.253924 0.000189857
11.62 -0.253896 0.000188771
11.6605 -0.253867 0.000185475
11.701 -0.253839 0.000184456
11.7415 -0.253811 0.000181218
11.7822 -0.253784 0.000180265
11.8228 -0.253756 0.000177083
11.8636 -0.253729 0.000176194
11.9043 -0.253702 0.000173065
11.9452 -0.253676 0.000172237
11.986 -0.25365 0.000169159
12.027 -0.253624 0.00016839
12.068 -0.253598 0.000165362
12.109 -0.253572 0.000164651
12.1501 -0.253547 0.00016167
12.1913 -0.253522 0.000161014
12.2325 -0.253497 0.000158079
12.2738 -0.253472 0.000157477
12.3151 -0.253448 0.000154585
12.3565 -0.253424 0.000154036
12.3979 -0.2534 0.000151186
12.4394 -0.253376 0.000150688
12.481 -0.253353 0.000147878
12.5226 -0.253329 0.000147429
12.5643 -0.253306 0.000144658
12.6061 -0.253284 0.000144257
12.6479 -0.253261 0.000141522
12.6898 -0.253238 0.000141169
12.7317 -0.253216 0.000138469
12.7737 -0.253194 0.000138161
12.8158 -0.253172 0.000135496
12.8579 -0.253151 0.000135231
12.9001 -0.253129 0.000132599
12.9424 -0.253108 0.000132378
12.9847 -0.253087 0.000129776
13.0271 -0.253066 0.000129597
13.0696 -0.253045 0.000127025
13.1121 -0.253025 0.000126887
13.1547 -0.253004 0.000124344
13.1974 -0.252984 0.000124245
13.2402 -0.252964 0.000121729
13.283 -0.252944 0.00012167
13.3259 -0.252924 0.00011918
13.3689 -0.252905 0.000119159
13.4119 -0.252885 0.000116694
13.455 -0.252866 0.00011671
13.4982 -0.252847 0.000114269
13.5415 -0.252828 0.000114321
13.5848 -0.25281 0.000111903
13.6283 -0.252791 0.000111991
13.6718 -0.252773 0.000109594
13.7153 -0.252754 0.000109717
13.759 -0.252736 0.000107341
13.8028 -0.252718 0.000107498
13.8466 -0.2527 0.000105141
13.8905 -0.252683 0.000105331
13.9345 -0.252665 0.000102994
13.9786 -0.252648 0.000103217
14.0227 -0.25263 0.000100897
14.067 -0.252613 0.000101152
14.1113 -0.252596 9.88485e-05
14.1558 -0.252579 9.91353e-05
14.2003 -0.252563 9.68478e-05
14.2449 -0.252546 9.71657e-05
14.2896 -0.25253 9.48931e-05
14.3344 -0.252513 9.52417e-05
14.3793 -0.252497 9.29831e-05
14.4243 -0.252481 9.33618e-05
14.4693 -0.252465 9.11164e-05
14.5145 -0.252449 9.15248e-05
14.5598 -0.252433 8.92917e-05
14.6052 -0.252418 8.97294e-05
14.6506 -0.252402 8.75078e-05
14.6962 -0.252387 8.79744e-05
14.7419 -0.252372 8.57634e-05
14.7877 -0.252356 8.62586e-05
14.8336 -0.252341 8.40574e-05
14.8796 -0.252327 8.45809e-05
14.9257 -0.252312 8.23887e-05
14.9719 -0.252297 8.29402e-05
15.0182 -0.252282 8.07562e-05
15.0647 -0.252268 8.13354e-05
15.1112 -0.252253 7.91588e-05
15.1579 -0.252239 7.97655e-05
15.2047 -0.252225 7.75955e-05
15.2516 -0.252211 7.82295e-05
15.2986 -0.252197 7.60653e-05
15.3458 -0.252183 7.67264e-05
15.393 -0.252169 7.45672e-05
15.4404 -0.252155 7.52554e-05
15.488 -0.252142 7.31004e-05
15.5356 -0.252128 7.38155e-05
15.5834 -0.252115 7.16639e-05
15.6313 -0.252101 7.24058e-05
15.6794 -0.252088 7.02569e-05
15.7276 -0.252075 7.10255e-05
15.7759 -0.252062 6.88785e-05
15.8243 -0.252049 6.96738e-05
15.873 -0.252036 6.75278e-05
15.9217 -0.252023 6.83499e-05
15.9706 -0.25201 6.62041e-05
16.0197 -0.251998 6.70531e-05
16.0689 -0.251985 6.49066e-05
16.1182 -0.251973 6.57825e-05
16.1677 -0.25196 6.36346e-05
16.2174 -0.251948 6.45375e-05
16.2672 -0.251936 6.23872e-05
16.3172 -0.251923 6.33173e-05
16.3674 -0.251911 6.11638e-05
16.4177 -0.251899 6.21213e-05
16.4682 -0.251887 5.99637e-05
16.5189 -0.251875 6.09488e-05
16.5697 -0.251863 5.87862e-05
16.6208 -0.251852 5.97993e-05
16.672 -0.25184 5.76306e-05
16.7234 -0.251828 5.86719e-05
16.775 -0.251817 5.64963e-05
16.8268 -0.251805 5.75662e-05
16.8787 -0.251794 5.53825e-05
16.9309 -0.251782 5.64816e-05
16.9833 -0.251771 5.42888e-05
17.0359 -0.25176 5.54174e-05
17.0887 -0.251749 5.32145e-05
17.1418 -0.251738 5.43732e-05
17.195 -0.251726 5.21589e-05
17.2485 -0.251715 5.33484e-05
17.3022 -0.251704 5.11214e-05
17.3562 -0.251693 5.23424e-05
17.4104 -0.251683 5.01016e-05
17.4648 -0.251672 5.13547e-05
17.5195 -0.251661 4.90987e-05
17.5744 -0.25165 5.0385e-05
17.6296 -0.25164 4.81122e-05
17.6851 -0.251629 4.94325e-05
17.7408 -0.251618 4.71415e-05
17.7969 -0.251608 4.84969e-05
17.8532 -0.251597 4.61861e-05
17.9098 -0.251587 4.75778e-05
17.9667 -0.251577 4.52453e-05
18.0239 -0.251566 4.66746e-05
18.0815 -0.251556 4.43186e-05
18.1393 -0.251545 4.5787e-05
18.1975 -0.251535 4.34053e-05
18.256 -0.251525 4.49144e-05
18.3149 -0.251515 4.25049e-05
18.3742 -0.251505 4.40565e-05
18.4338 -0.251494 4.16167e-05
18.4938 -0.251484 4.32129e-05
18.5542 -0.251474 4.07402e-05
18.615 -0.251464 4.23831e-05
18.6762 -0.251454 3.98745e-05
18.7379 -0.251444 4.15668e-05
18.8 -0.251433 3.9019e-05
18.8625 -0.251423 4.07636e-05
18.9255 -0.251413 3.81729e-05
18.9891 -0.251403 3.99731e-05
19.0531 -0.251393 3.73354e-05
19.1177 -0.251382 3.91948e-05
19.1828 -0.251372 3.65054e-05
19.2484 -0.251361 3.84283e-05
19.3147 -0.251351 3.56819e-05
19.3816 -0.25134 3.76732e-05
19.4491 -0.251329 3.48635e-05
19.5173 -0.251318 3.69286e-05
19.5862 -0.251307 3.40483e-05
19.6558 -0.251295 3.61935e-05
19.7262 -0.251284 3.32337e-05
19.7974 -0.251271 3.54662e-05
19.8694 -0.251258 3.2416e-05
19.9423 -0.251245 3.47438e-05
20.0162 -0.25123 3.1589e-05
20.091 -0.251214 3.40207e-05
20.1669 -0.251197 3.07434e-05
20.244 -0.251178 3.32888e-05
20.3222 -0.251156 2.98672e-05
20.4016 -0.251132 3.25436e-05
20.4825 -0.251103 2.89642e-05
20.5648 -0.251071 3.18196e-05
20.6487 -0.251035 2.80943e-05
20.7344 -0.250996 3.12073e-05
20.8219 -0.250954 2.73371e-05
20.9115 -0.25091 3.0768e-05
21.0034 -0.250867 2.66912e-05
21.0979 -0.250823 3.04719e-05
21.1952 -0.250779 2.60726e-05
21.2959 -0.250736 3.02596e-05
21.4004 -0.250692 2.5388e-05
21.5093 -0.250647 3.01163e-05
21.6237 -0.250601 2.45471e-05
21.7448 -0.25055 3.00965e-05
21.8747 -0.250495 2.3375e-05
22.0165 -0.250425 3.04083e-05
22.1768 -0.25034 2.1202e-05
22.3723 -0.250201 3.25466e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.0Lambda0.5Nc1Classic/iFpOneLoop.txt <==
-22.3723 3.01041e-23 8.02745e-06
-22.1768 -2.31119e-26 8.31505e-06
-22.0165 -2.45497e-23 8.56055e-06
-21.8747 -2.58088e-24 8.78543e-06
-21.7448 1.46734e-23 8.99776e-06
-21.6237 7.08052e-24 9.20166e-06
-21.5093 -2.88881e-24 9.39956e-06
-21.4004 -1.416e-23 9.59307e-06
-21.2959 6.46527e-24 9.78329e-06
-21.1952 -3.15795e-23 9.97104e-06
-21.0979 -3.62063e-23 1.01569e-05
-21.0034 -1.00898e-23 1.03415e-05
-20.9115 2.36237e-23 1.05251e-05
-20.8219 1.60166e-23 1.0708e-05
-20.7344 9.462e-24 1.08905e-05
-20.6487 -2.2622e-23 1.10729e-05
-20.5648 7.3494e-24 1.12553e-05
-20.4825 -1.19524e-23 1.1438e-05
-20.4016 -3.73898e-24 1.1621e-05
-20.3222 1.81136e-23 1.18044e-05
-20.244 -1.07066e-23 1.19885e-05
-20.1669 6.93003e-24 1.21734e-05
-20.091 1.91996e-23 1.2359e-05
-20.0162 2.27952e-23 1.25455e-05
-19.9423 -2.60525e-23 1.27331e-05
-19.8694 -7.94673e-25 1.29217e-05
-19.7974 5.17456e-23 1.31114e-05
-19.7262 -2.77205e-23 1.33024e-05
-19.6558 -2.82895e-23 1.34947e-05
-19.5862 2.00681e-23 1.36883e-05
-19.5173 -2.99819e-23 1.38832e-05
-19.4491 7.83754e-23 1.40797e-05
-19.3816 7.02914e-23 1.42777e-05
-19.3147 -1.25058e-23 1.44772e-05
-19.2484 -3.9244e-24 1.46783e-05
-19.1828 -1.03762e-23 1.48811e-05
-19.1177 -2.40141e-23 1.50857e-05
-19.0531 -2.18472e-23 1.5292e-05
-18.9891 -3.6614e-23 1.55001e-05
-18.9255 2.83761e-23 1.571e-05
-18.8625 -1.92999e-23 1.59219e-05
-18.8 -6.12332e-24 1.61357e-05
-18.7379 3.48783e-23 1.63515e-05
-18.6762 -9.18716e-25 1.65693e-05
-18.615 3.17342e-23 1.67892e-05
-18.5542 3.18595e-23 1.70113e-05
-18.4938 -3.61973e-23 1.72355e-05
-18.4338 -2.39166e-23 1.74619e-05
-18.3742 3.25847e-23 1.76906e-05
-18.3149 -1.34766e-23 1.79216e-05
-18.256 7.58032e-24 1.81549e-05
-18.1975 -4.27814e-23 1.83906e-05
-18.1393 1.58163e-23 1.86287e-05
-18.0815 -3.8614e-23 1.88693e-05
-18.0239 -6.68389e-23 1.91124e-05
-17.9667 -2.04822e-23 1.93581e-05
-17.9098 -3.3018e-23 1.96064e-05
-17.8532 -2.06816e-23 1.98573e-05
-17.7969 -2.90523e-23 2.01109e-05
-17.7408 2.45224e-23 2.03673e-05
-17.6851 5.99659e-23 2.06265e-05
-17.6296 -1.88401e-23 2.08885e-05
-17.5744 -6.05471e-23 2.11533e-05
-17.5195 -9.90041e-24 2.14211e-05
-17.4648 -4.45572e-23 2.16919e-05
-17.4104 -6.04385e-23 2.19657e-05
-17.3562 1.22456e-22 2.22426e-05
-17.3022 -6.43126e-23 2.25226e-05
-17.2485 7.00963e-23 2.28058e-05
-17.195 4.75148e-23 2.30922e-05
-17.1418 -2.57864e-23 2.33818e-05
-17.0887 5.78672e-23 2.36748e-05
-17.0359 -2.70234e-24 2.39712e-05
-16.9833 6.18559e-24 2.4271e-05
-16.9309 4.4372e-23 2.45743e-05
-16.8787 5.28148e-23 2.48811e-05
-16.8268 9.21236e-23 2.51915e-05
-16.775 -2.04586e-23 2.55056e-05
-16.7234 5.59045e-23 2.58234e-05
-16.672 -7.63187e-24 2.6145e-05
-16.6208 2.20547e-23 2.64703e-05
-16.5697 -4.79442e-23 2.67996e-05
-16.5189 -1.09014e-22 2.71328e-05
-16.4682 -4.41681e-23 2.747e-05
-16.4177 1.22928e-23 2.78113e-05
-16.3674 -1.57269e-23 2.81568e-05
-16.3172 -3.7556e-23 2.85064e-05
-16.2672 5.12776e-23 2.88603e-05
-16.2174 -3.99924e-23 2.92185e-05
-16.1677 6.38282e-23 2.95811e-05
-16.1182 -4.63992e-23 2.99482e-05
-16.0689 4.95269e-24 3.03198e-05
-16.0197 -1.70337e-25 3.0696e-05
-15.9706 -5.86298e-23 3.10769e-05
-15.9217 3.65952e-23 3.14625e-05
-15.873 -2.36601e-23 3.1853e-05
-15.8243 -5.47037e-23 3.22483e-05
-15.7759 1.71953e-22 3.26487e-05
-15.7276 -1.67901e-23 3.30541e-05
-15.6794 1.44485e-22 3.34646e-05
-15.6313 1.64137e-22 3.38803e-05
-15.5834 1.57134e-22 3.43013e-05
-15.5356 -2.517e-22 3.47277e-05
-15.488 -1.01075e-22 3.51596e-05
-15.4404 -1.338e-22 3.5597e-05
-15.393 -4.18005e-23 3.604e-05
-15.3458 1.47493e-22 3.64888e-05
-15.2986 -1.34755e-22 3.69434e-05
-15.2516 -7.51796e-23 3.74039e-05
-15.2047 -6.19895e-23 3.78704e-05
-15.1579 8.04839e-24 3.8343e-05
-15.1112 5.64048e-23 3.88217e-05
-15.0647 -1.28382e-22 3.93068e-05
-15.0182 1.0002e-22 3.97983e-05
-14.9719 -1.09608e-22 4.02962e-05
-14.9257 -6.1789e-23 4.08008e-05
-14.8796 6.58867e-23 4.1312e-05
-14.8336 8.87753e-23 4.18301e-05
-14.7877 1.79728e-22 4.23551e-05
-14.7419 -1.25936e-22 4.28871e-05
-14.6962 -1.24214e-22 4.34263e-05
-14.6506 1.12595e-22 4.39727e-05
-14.6052 9.55311e-23 4.45265e-05
-14.5598 2.83769e-23 4.50878e-05
-14.5145 -2.73903e-23 4.56567e-05
-14.4693 -2.51156e-24 4.62334e-05
-14.4243 6.21453e-23 4.6818e-05
-14.3793 8.66561e-24 4.74105e-05
-14.3344 2.1594e-22 4.80112e-05
-14.2896 7.44706e-23 4.86202e-05
-14.2449 1.05485e-22 4.92376e-05
-14.2003 -2.7572e-23 4.98635e-05
-14.1558 2.96526e-22 5.04981e-05
-14.1113 1.55931e-22 5.11415e-05
-14.067 5.78812e-23 5.17939e-05
-14.0227 6.2751e-23 5.24554e-05
-13.9786 -3.39491e-22 5.31263e-05
-13.9345 -9.5512e-23 5.38065e-05
-13.8905 1.81151e-22 5.44964e-05
-13.8466 3.09875e-22 5.5196e-05
-13.8028 1.31659e-23 5.59055e-05
-13.759 -4.18882e-22 5.66251e-05
-13.7153 -1.48335e-22 5.7355e-05
-13.6718 1.90207e-22 5.80953e-05
-13.6283 -2.29222e-22 5.88463e-05
-13.5848 -1.16347e-22 5.9608e-05
-13.5415 -2.63822e-22 6.03807e-05
-13.4982 1.99709e-22 6.11646e-05
-13.455 1.47711e-22 6.19598e-05
-13.4119 2.04355e-22 6.27666e-05
-13.3689 5.05128e-23 6.35852e-05
-13.3259 -1.04853e-22 6.44157e-05
-13.283 -1.30195e-22 6.52584e-05
-13.2402 -7.93057e-23 6.61135e-05
-13.1974 -2.69784e-22 6.69812e-05
-13.1547 1.15919e-23 6.78617e-05
-13.1121 1.13245e-22 6.87553e-05
-13.0696 2.72527e-22 6.96621e-05
-13.0271 1.13951e-22 7.05825e-05
-12.9847 1.05706e-22 7.15166e-05
-12.9424 -2.61957e-22 7.24647e-05
-12.9001 5.74142e-23 7.3427e-05
-12.8579 -2.9414e-23 7.44039e-05
-12.8158 -3.80299e-23 7.53955e-05
-12.7737 -1.18394e-22 7.64021e-05
-12.7317 3.02534e-23 7.74241e-05
-12.6898 7.03836e-23 7.84616e-05
-12.6479 -5.37645e-23 7.9515e-05
-12.6061 1.67412e-22 8.05845e-05
-12.5643 -7.05246e-23 8.16705e-05
-12.5226 -4.49618e-22 8.27732e-05
-12.481 3.62349e-22 8.38929e-05
-12.4394 2.64133e-22 8.503e-05
-12.3979 -1.1014e-22 8.61848e-05
-12.3565 1.0552e-22 8.73576e-05
-12.3151 -8.3338e-23 8.85488e-05
-12.2738 -2.83505e-22 8.97586e-05
-12.2325 4.9997e-22 9.09875e-05
-12.1913 2.16829e-22 9.22357e-05
-12.1501 -8.64655e-23 9.35037e-05
-12.109 -5.00453e-22 9.47918e-05
-12.068 -6.38593e-23 9.61005e-05
-12.027 -3.06975e-22 9.743e-05
-11.986 1.58991e-22 9.87808e-05
-11.9452 -6.81214e-23 0.000100153
-11.9043 -4.33431e-22 0.000101548
-11.8636 4.99402e-22 0.000102965
-11.8228 -4.65371e-22 0.000104405
-11.7822 -7.96256e-23 0.000105869
-11.7415 -4.22942e-22 0.000107356
-11.701 3.41286e-22 0.000108868
-11.6605 4.87148e-22 0.000110404
-11.62 2.30919e-22 0.000111966
-11.5796 2.64491e-22 0.000113554
-11.5392 1.19449e-22 0.000115167
-11.4989 6.23261e-22 0.000116808
-11.4587 4.73553e-22 0.000118476
-11.4184 4.06298e-22 0.000120172
-11.3783 -1.69358e-22 0.000121896
-11.3381 7.2568e-22 0.000123649
-11.2981 7.77408e-23 0.000125432
-11.2581 4.05326e-22 0.000127245
-11.2181 -3.85654e-22 0.000129089
-11.1781 8.77749e-22 0.000130964
-11.1383 7.6111e-22 0.000132871
-11.0984 -2.0055e-22 0.000134811
-11.0586 1.83412e-22 0.000136784
-11.0189 -7.7857e-23 0.000138792
-10.9792 -1.05849e-21 0.000140834
-10.9395 -4.1543e-22 0.000142911
-10.8999 -3.26547e-22 0.000145025
-10.8603 -6.72296e-22 0.000147175
-10.8208 -4.60469e-22 0.000149363
-10.7813 3.12776e-22 0.00015159
-10.7418 -6.55169e-22 0.000153856
-10.7024 -7.69791e-22 0.000156162
-10.6631 5.58574e-22 0.000158509
-10.6238 5.02242e-23 0.000160898
-10.5845 -3.36467e-22 0.00016333
-10.5452 4.71863e-22 0.000165805
-10.506 1.27992e-21 0.000168325
-10.4669 8.14126e-22 0.00017089
-10.4278 -8.21356e-22 0.000173502
-10.3887 7.41063e-22 0.000176161
-10.3496 -2.31029e-22 0.000178869
-10.3106 9.92874e-22 0.000181627
-10.2717 6.01665e-23 0.000184435
-10.2328 -1.99668e-22 0.000187295
-10.1939 1.8454e-22 0.000190207
-10.155 5.83946e-22 0.000193174
-10.1162 2.80083e-22 0.000196197
-10.0774 5.004e-22 0.000199275
-10.0387 -1.5299e-21 0.000202412
-10 -1.03988e-21 0.000205607
-9.96134 2.79477e-22 0.000208863
-9.92271 2.07649e-22 0.000212181
-9.88412 -6.02793e-22 0.000215562
-9.84557 -4.56362e-22 0.000219008
-9.80704 1.23265e-21 0.000222519
-9.76856 -1.57687e-21 0.000226098
-9.73011 5.21307e-22 0.000229747
-9.69169 1.38524e-21 0.000233466
-9.65331 3.12045e-22 0.000237257
-9.61496 5.98537e-22 0.000241123
-9.57664 5.41783e-22 0.000245064
-9.53836 1.15561e-22 0.000249083
-9.50011 1.23408e-21 0.000253181
-9.46189 1.72924e-22 0.00025736
-9.42371 -1.18207e-21 0.000261623
-9.38556 7.53766e-22 0.000265971
-9.34744 -1.13281e-21 0.000270406
-9.30935 1.72315e-22 0.00027493
-9.2713 -2.5259e-21 0.000279546
-9.23327 -2.82441e-22 0.000284255
-9.19528 -6.75475e-22 0.00028906
-9.15732 1.69872e-21 0.000293964
-9.11939 -1.53714e-21 0.000298968
-9.08149 1.73966e-21 0.000304076
-9.04362 1.03477e-21 0.000309289
-9.00578 1.7108e-22 0.00031461
-8.96797 -7.82237e-22 0.000320042
-8.93019 4.31116e-22 0.000325588
-8.89244 -2.7164e-21 0.000331251
-8.85471 1.33131e-21 0.000337033
-8.81702 2.52997e-21 0.000342938
-8.77936 1.33699e-21 0.000348969
-8.74172 1.69091e-21 0.000355128
-8.70412 -1.69829e-21 0.00036142
-8.66654 1.46533e-22 0.000367847
-8.62899 9.59288e-23 0.000374413
-8.59146 -1.72907e-21 0.000381122
-8.55397 5.94397e-23 0.000387978
-8.5165 5.87239e-24 0.000394983
-8.47906 -1.02173e-21 0.000402143
-8.44165 1.3604e-21 0.000409461
-8.40426 -6.82167e-23 0.000416942
-8.3669 1.24649e-21 0.000424589
-8.32956 2.26024e-21 0.000432408
-8.29226 6.41191e-22 0.000440402
-8.25497 -9.54738e-22 0.000448577
-8.21772 2.18293e-21 0.000456938
-8.18049 2.21939e-21 0.000465489
-8.14328 5.56084e-22 0.000474236
-8.1061 -1.8374e-21 0.000483184
-8.06895 1.57548e-21 0.000492338
-8.03182 3.44668e-21 0.000501705
-7.99471 -3.35934e-22 0.000511291
-7.95763 2.69441e-21 0.000521101
-7.92058 -7.12149e-22 0.000531141
-7.88355 2.07143e-21 0.000541419
-7.84654 3.78448e-21 0.000551941
-7.80955 3.16201e-21 0.000562714
-7.77259 4.74223e-21 0.000573745
-7.73566 3.8005e-21 0.000585042
-7.69874 4.12699e-21 0.000596612
-7.66185 2.64859e-21 0.000608463
-7.62498 -2.83909e-21 0.000620604
-7.58814 3.86733e-21 0.000633042
-7.55132 -4.65209e-21 0.000645788
-7.51452 -4.36858e-22 0.000658849
-7.47774 -3.62052e-21 0.000672236
-7.44099 2.29967e-21 0.000685958
-7.40425 -5.99277e-21 0.000700024
-7.36754 1.7962e-21 0.000714447
-7.33085 5.64256e-21 0.000729236
-7.29418 -1.07388e-20 0.000744402
-7.25754 2.62694e-21 0.000759958
-7.22091 -1.66043e-21 0.000775915
-7.18431 1.24049e-21 0.000792285
-7.14772 -1.33238e-21 0.000809083
-7.11116 -6.73994e-21 0.00082632
-7.07462 3.52837e-21 0.000844012
-7.0381 4.27608e-21 0.000862171
-7.00159 5.41992e-21 0.000880814
-6.96511 5.10754e-21 0.000899956
-6.92865 -3.80763e-21 0.000919613
-6.89221 3.49218e-21 0.000939801
-6.85579 1.02549e-20 0.000960538
-6.81938 3.92992e-21 0.000981843
-6.783 -3.14726e-21 0.00100373
-6.74664 -2.12634e-21 0.00102623
-6.71029 -7.51373e-21 0.00104935
-6.67397 2.11351e-21 0.00107311
-6.63766 2.44277e-22 0.00109755
-6.60137 -1.30035e-20 0.00112267
-6.5651 4.03509e-21 0.00114851
-6.52885 -2.84831e-21 0.00117509
-6.49262 -5.67985e-21 0.00120243
-6.4564 -5.92967e-21 0.00123057
-6.42021 -1.63215e-20 0.00125952
-6.38403 1.35649e-20 0.00128932
-6.34786 -1.63422e-20 0.00132
-6.31172 -8.75277e-21 0.00135158
-6.27559 6.29949e-21 0.00138411
-6.23949 1.39506e-21 0.00141761
-6.20339 -2.54722e-21 0.00145212
-6.16732 -4.60152e-22 0.00148768
-6.13126 -4.01911e-21 0.00152432
-6.09522 -1.09254e-21 0.00156209
-6.05919 3.89851e-21 0.00160103
-6.02319 -1.34068e-20 0.00164118
-5.9872 2.47899e-20 0.00168259
-5.95122 -2.25975e-20 0.0017253
-5.91526 -6.71667e-21 0.00176937
-5.87932 -1.20328e-20 0.00181484
-5.84339 -7.31264e-21 0.00186177
-5.80748 -9.86461e-21 0.00191022
-5.77158 -4.4802e-21 0.00196025
-5.7357 -7.40023e-21 0.00201192
-5.69984 1.30796e-20 0.00206529
-5.66399 1.48652e-20 0.00212043
-5.62815 -1.41125e-20 0.00217742
-5.59233 -9.69897e-21 0.00223633
-5.55653 8.50528e-21 0.00229724
-5.52074 -6.67365e-21 0.00236022
-5.48497 7.36818e-21 0.00242538
-5.4492 1.73942e-20 0.00249278
-5.41346 3.37578e-20 0.00256254
-5.37773 -4.88763e-21 0.00263476
-5.34201 1.24096e-20 0.00270952
-5.30631 3.63463e-20 0.00278696
-5.27062 -1.8194e-21 0.00286717
-5.23494 -2.15123e-20 0.00295029
-5.19928 6.48504e-20 0.00303644
-5.16363 5.03935e-20 0.00312575
-5.128 -3.16005e-20 0.00321837
-5.09237 3.98861e-20 0.00331444
-5.05677 3.70632e-20 0.00341413
-5.02117 -3.80384e-20 0.0035176
-4.98559 6.83323e-20 0.00362502
-4.95002 -6.16525e-21 0.00373657
-4.91446 2.70293e-20 0.00385246
-4.87892 -1.55088e-20 0.00397288
-4.84339 1.48639e-20 0.00409805
-4.80787 1.61545e-21 0.0042282
-4.77237 -3.91354e-20 0.00436357
-4.73687 3.60964e-20 0.00450443
-4.70139 -2.2614e-20 0.00465103
-4.66592 -4.36922e-20 0.00480366
-4.63046 5.57975e-20 0.00496263
-4.59502 2.0327e-21 0.00512827
-4.55958 -1.12352e-20 0.0053009
-4.52416 -2.15659e-20 0.00548089
-4.48875 3.98542e-20 0.00566863
-4.45335 -4.95138e-21 0.00586453
-4.41797 4.24941e-20 0.00606901
-4.38259 2.97156e-20 0.00628254
-4.34722 -1.17196e-20 0.0065056
-4.31187 7.38401e-20 0.00673873
-4.27653 -6.37482e-20 0.00698247
-4.24119 1.00892e-19 0.00723742
-4.20587 -1.1682e-20 0.0075042
-4.17056 4.09398e-20 0.0077835
-4.13526 -3.65975e-20 0.00807603
-4.09997 -6.67019e-20 0.00838256
-4.06469 1.20235e-19 0.00870392
-4.02942 -1.17252e-19 0.00904098
-3.99416 5.37213e-20 0.00939469
-3.95891 -1.19555e-19 0.00976606
-3.92367 -2.50659e-20 0.0101562
-3.88844 -1.68328e-19 0.0105662
-3.85322 9.07116e-20 0.0109974
-3.81801 -2.2062e-19 0.011451
-3.7828 1.69345e-19 0.0119286
-3.74761 6.62724e-20 0.0124318
-3.71243 -2.52169e-19 0.0129621
-3.67726 -1.85863e-19 0.0135213
-3.64209 -2.17211e-19 0.0141116
-3.60694 -9.56885e-20 0.0147349
-3.57179 1.56229e-19 0.0153935
-3.53665 -1.11221e-19 0.0160899
-3.50152 7.99832e-20 0.0168269
-3.4664 5.29464e-20 0.0176073
-3.43129 1.76197e-19 0.0184342
-3.39619 -5.54671e-20 0.0193112
-3.36109 6.07849e-19 0.0202419
-3.32601 7.41326e-20 0.0212306
-3.29093 -6.07388e-20 0.0222815
-3.25586 -2.73469e-19 0.0233996
-3.2208 1.9203e-19 0.0245902
-3.18574 -1.46417e-19 0.0258592
-3.1507 -3.35198e-21 0.027213
-3.11566 -2.40238e-19 0.0286586
-3.08063 3.26778e-19 0.0302038
-3.0456 5.70544e-19 0.0318571
-3.01059 5.28967e-20 0.0336279
-2.97558 -1.15741e-18 0.0355267
-2.94058 5.55788e-19 0.0375649
-2.90558 1.20934e-19 0.0397555
-2.87059 4.97099e-19 0.0421125
-2.83561 2.13705e-19 0.0446519
-2.80064 7.97303e-19 0.0473912
-2.76567 -9.38135e-19 0.0503503
-2.73071 -7.12245e-19 0.0535511
-2.69576 -4.2132e-19 0.0570184
-2.66081 -6.14157e-19 0.0607802
-2.62587 1.24108e-18 0.0648678
-2.59094 3.01112e-18 0.0693166
-2.55601 -1.08518e-18 0.074167
-2.52109 7.42804e-19 0.0794644
-2.48617 5.17353e-19 0.0852608
-2.45126 1.74374e-18 0.0916155
-2.41636 -7.46002e-19 0.0985964
-2.38146 -8.11004e-20 0.106281
-2.34657 -9.81176e-20 0.11476
-2.31168 6.0694e-19 0.124137
-2.2768 6.13434e-21 0.134531
-2.24192 -2.94607e-19 0.146084
-2.20705 -6.75149e-18 0.158958
-2.17219 4.82969e-18 0.173345
-2.13733 -1.49927e-18 0.189471
-2.10247 5.55409e-18 0.207603
-2.06762 -9.3477e-18 0.228057
-2.03278 5.51889e-18 0.25121
-1.99794 5.69265e-18 0.277516
-1.9631 -8.89434e-18 0.307518
-1.92827 2.29016e-18 0.341873
-1.89345 -2.28663e-18 0.381381
-1.85862 -4.45235e-18 0.427018
-1.82381 1.78643e-17 0.479978
-1.78899 1.5621e-18 0.541734
-1.75419 1.32936e-18 0.614106
-1.71938 -8.44144e-18 0.699345
-1.68458 4.68666e-17 0.80025
-1.64979 -3.36274e-17 0.920286
-1.61499 -4.8106e-17 1.06373
-1.58021 7.08036e-17 1.23581
-1.54542 1.21278e-16 1.44278
-1.51064 -1.25195e-17 1.69192
-1.47586 1.62668e-16 1.99111
-1.44109 6.83455e-17 2.34793
-1.40632 1.83711e-17 2.76754
-1.37155 1.54662e-16 3.24903
-1.33679 -1.19382e-16 3.77985
-1.30203 5.31312e-17 4.32946
-1.26727 4.46161e-17 4.84586
-1.23251 -8.72475e-18 5.26125
-1.19776 3.18921e-17 5.51069
-1.16301 5.15747e-18 5.55748
-1.12827 5.59671e-17 5.40863
-1.09352 -2.4461e-16 5.10873
-1.05878 2.84332e-17 4.71836
-1.02405 -2.93165e-16 4.29311
-0.989309 1.28301e-16 3.87298
-0.954576 7.77603e-17 3.48149
-0.919844 -2.35315e-17 3.12945
-0.885115 -3.3658e-17 2.81958
-0.850388 -1.54499e-16 2.55016
-0.815663 2.48979e-17 2.31741
-0.78094 -2.11361e-17 2.11686
-0.746219 -2.36186e-17 1.94411
-0.711499 1.69598e-17 1.79513
-0.676781 -3.37664e-17 1.6664
-0.642065 2.23328e-18 1.5549
-0.60735 -1.2324e-17 1.45809
-0.572637 -7.31397e-18 1.37386
-0.537925 3.25904e-17 1.30041
-0.503214 1.35313e-17 1.23629
-0.468504 2.81055e-18 1.18025
-0.433796 -1.059e-17 1.13128
-0.399089 5.94789e-18 1.08852
-0.364382 -4.0804e-18 1.05126
-0.329676 -6.12725e-18 1.01889
-0.294972 -4.76125e-18 0.99094
-0.260267 1.21438e-17 0.966981
-0.225564 5.26603e-18 0.946675
-0.190861 -8.06035e-19 0.929741
-0.156158 4.09363e-18 0.915952
-0.121456 1.56993e-18 0.905126
-0.0867541 -1.80356e-20 0.897124
-0.0520524 1.01378e-18 0.891845
-0.0173508 -1.4078e-20 0.889222
0.0173508 -3.68061e-19 0.889222
0.0520524 3.71043e-19 0.891845
0.0867541 4.31919e-18 0.897124
0.121456 -7.99252e-19 0.905126
0.156158 6.04708e-18 0.915952
0.190861 7.96441e-19 0.929741
0.225564 -1.3232e-18 0.946675
0.260267 2.99517e-18 0.966981
0.294972 5.32159e-18 0.99094
0.329676 -4.87728e-18 1.01889
0.364382 7.99471e-18 1.05126
0.399089 -7.82712e-18 1.08852
0.433796 -4.30235e-19 1.13128
0.468504 1.70426e-17 1.18025
0.503214 1.71123e-17 1.23629
0.537925 2.70079e-17 1.30041
0.572637 -8.75881e-19 1.37386
0.60735 1.10693e-17 1.45809
0.642065 -7.94179e-19 1.5549
0.676781 -5.34645e-17 1.6664
0.711499 2.5808e-17 1.79513
0.746219 2.23873e-18 1.94411
0.78094 9.5535e-18 2.11686
0.815663 3.08041e-17 2.31741
0.850388 8.60761e-17 2.55016
0.885115 1.27396e-16 2.81958
0.919844 -8.72799e-17 3.12945
0.954576 -7.14178e-17 3.48149
0.989309 -2.69449e-16 3.87298
1.02405 -4.43776e-17 4.29311
1.05878 -2.44898e-16 4.71836
1.09352 -1.57489e-16 5.10873
1.12827 -1.38394e-16 5.40863
1.16301 -8.33296e-17 5.55748
1.19776 -3.37917e-17 5.51069
1.23251 1.0619e-17 5.26125
1.26727 -5.13957e-17 4.84586
1.30203 -1.75788e-16 4.32946
1.33679 1.3669e-16 3.77985
1.37155 2.03866e-17 3.24903
1.40632 -1.19148e-16 2.76754
1.44109 -2.00038e-16 2.34793
1.47586 4.25552e-17 1.99111
1.51064 -1.05155e-16 1.69192
1.54542 -1.95293e-17 1.44278
1.58021 5.78498e-17 1.23581
1.61499 -3.56318e-18 1.06373
1.64979 -6.89281e-17 0.920286
1.68458 1.75944e-17 0.80025
1.71938 2.62383e-19 0.699345
1.75419 2.92309e-17 0.614106
1.78899 -3.32502e-18 0.541734
1.82381 1.50826e-17 0.479978
1.85862 1.61167e-18 0.427018
1.89345 2.80511e-18 0.381381
1.92827 -1.56229e-18 0.341873
1.9631 1.0852e-17 0.307518
1.99794 4.09881e-18 0.277516
2.03278 9.627e-18 0.25121
2.06762 -5.00067e-18 0.228057
2.10247 5.3751e-18 0.207603
2.13733 -4.3375e-18 0.189471
2.17219 -3.09372e-18 0.173345
2.20705 -2.20333e-18 0.158958
2.24192 -4.13667e-18 0.146084
2.2768 1.82003e-18 0.134531
2.31168 3.20717e-18 0.124137
2.34657 -4.48751e-18 0.11476
2.38146 -1.90113e-18 0.106281
2.41636 6.19954e-19 0.0985964
2.45126 -7.1443e-19 0.0916155
2.48617 -1.04969e-18 0.0852608
2.52109 5.73502e-19 0.0794644
2.55601 1.24222e-18 0.074167
2.59094 -2.39353e-18 0.0693166
2.62587 -5.99826e-19 0.0648678
2.66081 -1.40101e-18 0.0607802
2.69576 1.12399e-18 0.0570184
2.73071 -1.67774e-19 0.0535511
2.76567 -1.4796e-18 0.0503503
2.80064 7.85011e-19 0.0473912
2.83561 -3.96152e-19 0.0446519
2.87059 -3.51314e-19 0.0421125
2.90558 -2.99282e-20 0.0397555
2.94058 -1.47322e-19 0.0375649
2.97558 1.79751e-19 0.0355267
3.01059 1.03053e-18 0.0336279
3.0456 2.86967e-19 0.0318571
3.08063 -7.29745e-19 0.0302038
3.11566 2.1301e-19 0.0286586
3.1507 -2.31829e-19 0.027213
3.18574 -7.84543e-20 0.0258592
3.2208 -2.75786e-19 0.0245902
3.25586 1.87562e-19 0.0233996
3.29093 3.96772e-19 0.0222815
3.32601 -4.4845e-21 0.0212306
3.36109 -2.15479e-19 0.0202419
3.39619 4.38414e-19 0.0193112
3.43129 -1.41023e-19 0.0184342
3.4664 1.42087e-19 0.0176073
3.50152 -9.0854e-20 0.0168269
3.53665 1.19597e-20 0.0160899
3.57179 -1.70286e-19 0.0153935
3.60694 -3.52586e-20 0.0147349
3.64209 -1.99781e-19 0.0141116
3.67726 -5.13767e-20 0.0135213
3.71243 7.39433e-20 0.0129621
3.74761 -2.56794e-19 0.0124318
3.7828 1.07308e-20 0.0119286
3.81801 3.29084e-20 0.011451
3.85322 3.36171e-20 0.0109974
3.88844 9.37763e-20 0.0105662
3.92367 -2.49588e-19 0.0101562
3.95891 3.00608e-20 0.00976606
3.99416 2.2666e-19 0.00939469
4.02942 2.71506e-20 0.00904098
4.06469 2.16639e-19 0.00870392
4.09997 -1.2944e-19 0.00838256
4.13526 7.22387e-20 0.00807603
4.17056 6.50598e-20 0.0077835
4.20587 -8.22063e-20 0.0075042
4.24119 -6.50626e-20 0.00723742
4.27653 -1.71144e-20 0.00698247
4.31187 7.96154e-20 0.00673873
4.34722 6.9713e-20 0.0065056
4.38259 -2.21142e-20 0.00628254
4.41797 -2.81834e-20 0.00606901
4.45335 6.92394e-20 0.00586453
4.48875 3.93097e-20 0.00566863
4.52416 -2.43042e-20 0.00548089
4.55958 4.9446e-22 0.0053009
4.59502 -4.45961e-20 0.00512827
4.63046 9.27232e-21 0.00496263
4.66592 1.38561e-20 0.00480366
4.70139 7.84841e-21 0.00465103
4.73687 -3.06691e-20 0.00450443
4.77237 7.03345e-20 0.00436357
4.80787 2.13342e-20 0.0042282
4.84339 -4.38281e-20 0.00409805
4.87892 -9.39234e-21 0.00397288
4.91446 2.10365e-20 0.00385246
4.95002 4.81782e-21 0.00373657
4.98559 -3.51542e-20 0.00362502
5.02117 6.16245e-20 0.0035176
5.05677 -1.64707e-20 0.00341413
5.09237 5.27179e-22 0.00331444
5.128 -3.77161e-21 0.00321837
5.16363 -8.65687e-21 0.00312575
5.19928 -3.03112e-20 0.00303644
5.23494 -2.33679e-20 0.00295029
5.27062 -6.09745e-22 0.00286717
5.30631 -2.82335e-20 0.00278696
5.34201 -6.65278e-21 0.00270952
5.37773 6.26382e-21 0.00263476
5.41346 -1.3323e-20 0.00256254
5.4492 -3.86893e-20 0.00249278
5.48497 -9.74148e-22 0.00242538
5.52074 2.92619e-20 0.00236022
5.55653 -1.52822e-21 0.00229724
5.59233 3.29154e-21 0.00223633
5.62815 2.16351e-20 0.00217742
5.66399 -3.15075e-21 0.00212043
5.69984 1.61737e-21 0.00206529
5.7357 -1.86369e-20 0.00201192
5.77158 -1.33581e-20 0.00196025
5.80748 1.37662e-20 0.00191022
5.84339 1.52861e-21 0.00186177
5.87932 6.47456e-21 0.00181484
5.91526 1.16618e-20 0.00176937
5.95122 2.66304e-21 0.0017253
5.9872 7.17204e-21 0.00168259
6.02319 3.05772e-21 0.00164118
6.05919 5.18729e-21 0.00160103
6.09522 -2.36391e-20 0.00156209
6.13126 -1.12622e-20 0.00152432
6.16732 -8.85197e-21 0.00148768
6.20339 -1.25844e-20 0.00145212
6.23949 -8.14346e-21 0.00141761
6.27559 -9.81353e-21 0.00138411
6.31172 -5.19372e-21 0.00135158
6.34786 1.11581e-20 0.00132
6.38403 -7.41577e-21 0.00128932
6.42021 5.0293e-21 0.00125952
6.4564 2.04915e-21 0.00123057
6.49262 5.34966e-21 0.00120243
6.52885 -4.61456e-21 0.00117509
6.5651 -6.91288e-22 0.00114851
6.60137 7.36399e-21 0.00112267
6.63766 3.58705e-21 0.00109755
6.67397 2.60004e-21 0.00107311
6.71029 7.54018e-21 0.00104935
6.74664 1.22443e-20 0.00102623
6.783 8.05573e-23 0.00100373
6.81938 -1.25323e-21 0.000981843
6.85579 -4.59802e-21 0.000960538
6.89221 1.68168e-21 0.000939801
6.92865 -3.44152e-21 0.000919613
6.96511 7.0139e-21 0.000899956
7.00159 1.02642e-21 0.000880814
7.0381 -1.12951e-20 0.000862171
7.07462 3.3949e-21 0.000844012
7.11116 6.28105e-21 0.00082632
7.14772 2.32003e-21 0.000809083
7.18431 3.45596e-21 0.000792285
7.22091 4.6539e-21 0.000775915
7.25754 1.90802e-21 0.000759958
7.29418 1.03596e-21 0.000744402
7.33085 -3.49965e-21 0.000729236
7.36754 -5.65046e-21 0.000714447
7.40425 1.82441e-21 0.000700024
7.44099 -1.89022e-21 0.000685958
7.47774 -1.10812e-21 0.000672236
7.51452 -4.99289e-21 0.000658849
7.55132 -6.47622e-21 0.000645788
7.58814 -6.35925e-21 0.000633042
7.62498 3.84044e-22 0.000620604
7.66185 -5.32648e-21 0.000608463
7.69874 -5.97663e-22 0.000596612
7.73566 -3.54079e-22 0.000585042
7.77259 -1.12105e-21 0.000573745
7.80955 -5.95665e-21 0.000562714
7.84654 4.4196e-21 0.000551941
7.88355 2.75808e-21 0.000541419
7.92058 -4.56236e-21 0.000531141
7.95763 -1.08553e-22 0.000521101
7.99471 1.92146e-21 0.000511291
8.03182 -2.74449e-21 0.000501705
8.06895 -2.24716e-22 0.000492338
8.1061 2.8614e-21 0.000483184
8.14328 1.42773e-21 0.000474236
8.18049 6.60487e-22 0.000465489
8.21772 -2.41276e-21 0.000456938
8.25497 -4.42418e-21 0.000448577
8.29226 1.42325e-21 0.000440402
8.32956 1.23147e-22 0.000432408
8.3669 5.91317e-22 0.000424589
8.40426 -2.20151e-22 0.000416942
8.44165 -1.75979e-21 0.000409461
8.47906 -2.47705e-21 0.000402143
8.5165 1.62134e-21 0.000394983
8.55397 3.3295e-21 0.000387978
8.59146 6.93028e-22 0.000381122
8.62899 1.14857e-21 0.000374413
8.66654 -4.19239e-22 0.000367847
8.70412 -9.90182e-22 0.00036142
8.74172 3.04873e-22 0.000355128
8.77936 2.40248e-21 0.000348969
8.81702 -5.45404e-22 0.000342938
8.85471 8.24732e-22 0.000337033
8.89244 -6.31024e-23 0.000331251
8.93019 -9.51759e-22 0.000325588
8.96797 -8.95598e-22 0.000320042
9.00578 4.84421e-22 0.00031461
9.04362 1.37649e-22 0.000309289
9.08149 -8.9255e-22 0.000304076
9.11939 -1.25917e-21 0.000298968
9.15732 5.68071e-22 0.000293964
9.19528 -8.79042e-22 0.00028906
9.23327 1.56271e-21 0.000284255
9.2713 1.186e-21 0.000279546
9.30935 9.44101e-22 0.00027493
9.34744 1.41337e-21 0.000270406
9.38556 2.14206e-22 0.000265971
9.42371 -3.21552e-22 0.000261623
9.46189 1.33904e-21 0.00025736
9.50011 4.14958e-22 0.000253181
9.53836 -3.22809e-22 0.000249083
9.57664 -9.13582e-22 0.000245064
9.61496 -1.05145e-21 0.000241123
9.65331 -7.41919e-22 0.000237257
9.69169 1.02981e-21 0.000233466
9.73011 1.74219e-21 0.000229747
9.76856 -3.58769e-22 0.000226098
9.80704 1.87213e-21 0.000222519
9.84557 4.876e-22 0.000219008
9.88412 1.32097e-21 0.000215562
9.92271 4.99839e-23 0.000212181
9.96134 -4.72383e-22 0.000208863
10 4.89909e-22 0.000205607
10.0387 -3.95109e-22 0.000202412
10.0774 -1.25147e-21 0.000199275
10.1162 -2.75277e-22 0.000196197
10.155 -1.80327e-21 0.000193174
10.1939 -1.02798e-21 0.000190207
10.2328 9.92576e-23 0.000187295
10.2717 -1.56426e-22 0.000184435
10.3106 1.38467e-22 0.000181627
10.3496 -8.48927e-22 0.000178869
10.3887 3.58825e-22 0.000176161
10.4278 -3.7542e-22 0.000173502
10.4669 7.29842e-22 0.00017089
10.506 4.21647e-22 0.000168325
10.5452 -4.1629e-22 0.000165805
10.5845 1.83432e-22 0.00016333
10.6238 5.02071e-22 0.000160898
10.6631 8.40787e-22 0.000158509
10.7024 1.09683e-21 0.000156162
10.7418 -3.51693e-22 0.000153856
10.7813 8.08054e-22 0.00015159
10.8208 6.0253e-22 0.000149363
10.8603 -9.24447e-22 0.000147175
10.8999 -2.64421e-22 0.000145025
10.9395 -6.87375e-22 0.000142911
10.9792 -1.04932e-21 0.000140834
11.0189 4.44797e-22 0.000138792
11.0586 9.03716e-22 0.000136784
11.0984 -4.08556e-22 0.000134811
11.1383 -1.03457e-22 0.000132871
11.1781 3.61528e-22 0.000130964
11.2181 -1.69338e-22 0.000129089
11.2581 1.99934e-22 0.000127245
11.2981 1.02879e-21 0.000125432
11.3381 -1.99122e-22 0.000123649
11.3783 1.86369e-22 0.000121896
11.4184 -1.74523e-22 0.000120172
11.4587 -6.16604e-22 0.000118476
11.4989 -1.83615e-22 0.000116808
11.5392 1.1455e-22 0.000115167
11.5796 3.66643e-22 0.000113554
11.62 2.2223e-22 0.000111966
11.6605 -6.34833e-23 0.000110404
11.701 -2.22844e-22 0.000108868
11.7415 7.62586e-22 0.000107356
11.7822 1.04258e-22 0.000105869
11.8228 -3.46399e-22 0.000104405
11.8636 -5.48902e-22 0.000102965
11.9043 2.30239e-22 0.000101548
11.9452 7.19134e-22 0.000100153
11.986 -7.73239e-22 9.87808e-05
12.027 4.07167e-22 9.743e-05
12.068 -3.8539e-23 9.61005e-05
12.109 4.20934e-22 9.47918e-05
12.1501 7.20505e-23 9.35037e-05
12.1913 2.26872e-22 9.22357e-05
12.2325 -4.18419e-22 9.09875e-05
12.2738 4.37888e-23 8.97586e-05
12.3151 -5.31461e-24 8.85488e-05
12.3565 -1.36119e-22 8.73576e-05
12.3979 -1.76573e-23 8.61848e-05
12.4394 3.23718e-23 8.503e-05
12.481 5.36112e-22 8.38929e-05
12.5226 -2.74002e-22 8.27732e-05
12.5643 -3.19383e-22 8.16705e-05
12.6061 -4.32459e-22 8.05845e-05
12.6479 -4.23525e-23 7.9515e-05
12.6898 -3.76604e-23 7.84616e-05
12.7317 1.78709e-22 7.74241e-05
12.7737 -2.44576e-22 7.64021e-05
12.8158 -1.45709e-22 7.53955e-05
12.8579 -1.48825e-22 7.44039e-05
12.9001 9.59855e-23 7.3427e-05
12.9424 -5.50416e-23 7.24647e-05
12.9847 2.21749e-23 7.15166e-05
13.0271 -1.88225e-22 7.05825e-05
13.0696 -1.27894e-23 6.96621e-05
13.1121 -3.16358e-22 6.87553e-05
13.1547 -2.03822e-22 6.78617e-05
13.1974 -2.74792e-23 6.69812e-05
13.2402 1.64318e-22 6.61135e-05
13.283 -2.88507e-22 6.52584e-05
13.3259 -1.72986e-22 6.44157e-05
13.3689 -1.61104e-22 6.35852e-05
13.4119 2.24381e-23 6.27666e-05
13.455 -5.61428e-23 6.19598e-05
13.4982 -8.82741e-23 6.11646e-05
13.5415 -1.82557e-23 6.03807e-05
13.5848 -1.02068e-23 5.9608e-05
13.6283 7.73792e-23 5.88463e-05
13.6718 1.78698e-23 5.80953e-05
13.7153 3.20369e-24 5.7355e-05
13.759 1.12011e-22 5.66251e-05
13.8028 -1.41802e-22 5.59055e-05
13.8466 7.01997e-23 5.5196e-05
13.8905 -6.69532e-23 5.44964e-05
13.9345 -6.91947e-24 5.38065e-05
13.9786 -2.37301e-22 5.31263e-05
14.0227 7.14494e-23 5.24554e-05
14.067 -1.06837e-22 5.17939e-05
14.1113 -4.25189e-23 5.11415e-05
14.1558 -6.89532e-24 5.04981e-05
14.2003 8.75103e-23 4.98635e-05
14.2449 2.17212e-22 4.92376e-05
14.2896 -3.59419e-23 4.86202e-05
14.3344 1.66512e-24 4.80112e-05
14.3793 4.44381e-23 4.74105e-05
14.4243 -5.84492e-23 4.6818e-05
14.4693 -1.90981e-22 4.62334e-05
14.5145 6.5088e-23 4.56567e-05
14.5598 7.01162e-23 4.50878e-05
14.6052 -3.46624e-22 4.45265e-05
14.6506 6.3373e-23 4.39727e-05
14.6962 2.00559e-22 4.34263e-05
14.7419 1.56114e-22 4.28871e-05
14.7877 -2.77387e-23 4.23551e-05
14.8336 2.42332e-22 4.18301e-05
14.8796 5.98699e-25 4.1312e-05
14.9257 4.94558e-23 4.08008e-05
14.9719 -9.0312e-23 4.02962e-05
15.0182 3.67467e-23 3.97983e-05
15.0647 -1.66452e-24 3.93068e-05
15.1112 2.16881e-22 3.88217e-05
15.1579 1.77401e-22 3.8343e-05
15.2047 -4.30855e-23 3.78704e-05
15.2516 1.01392e-22 3.74039e-05
15.2986 1.25216e-22 3.69434e-05
15.3458 -6.04097e-23 3.64888e-05
15.393 -2.75448e-22 3.604e-05
15.4404 -3.75879e-23 3.5597e-05
15.488 4.22181e-23 3.51596e-05
15.5356 1.39517e-22 3.47277e-05
15.5834 -2.88167e-22 3.43013e-05
15.6313 1.91266e-23 3.38803e-05
15.6794 2.41761e-22 3.34646e-05
15.7276 9.75427e-23 3.30541e-05
15.7759 5.35811e-23 3.26487e-05
15.8243 -8.88515e-23 3.22483e-05
15.873 -1.4346e-22 3.1853e-05
15.9217 1.20126e-22 3.14625e-05
15.9706 -2.80886e-23 3.10769e-05
16.0197 7.06289e-23 3.0696e-05
16.0689 -1.09189e-22 3.03198e-05
16.1182 -3.77664e-23 2.99482e-05
16.1677 -4.85323e-23 2.95811e-05
16.2174 -2.03379e-23 2.92185e-05
16.2672 9.30447e-23 2.88603e-05
16.3172 -3.16362e-23 2.85064e-05
16.3674 6.48912e-23 2.81568e-05
16.4177 -4.50542e-23 2.78113e-05
16.4682 1.16641e-22 2.747e-05
16.5189 4.84311e-23 2.71328e-05
16.5697 1.15862e-22 2.67996e-05
16.6208 -3.51131e-23 2.64703e-05
16.672 5.39042e-23 2.6145e-05
16.7234 -7.42074e-24 2.58234e-05
16.775 3.12331e-23 2.55056e-05
16.8268 -5.1798e-24 2.51915e-05
16.8787 -3.04361e-23 2.48811e-05
16.9309 -7.41614e-24 2.45743e-05
16.9833 6.23657e-24 2.4271e-05
17.0359 7.88887e-24 2.39712e-05
17.0887 5.8306e-23 2.36748e-05
17.1418 5.91801e-24 2.33818e-05
17.195 6.48087e-23 2.30922e-05
17.2485 3.63774e-23 2.28058e-05
17.3022 -1.29423e-23 2.25226e-05
17.3562 -1.06445e-23 2.22426e-05
17.4104 3.36697e-23 2.19657e-05
17.4648 3.40358e-24 2.16919e-05
17.5195 -1.38936e-23 2.14211e-05
17.5744 2.98156e-23 2.11533e-05
17.6296 -6.41075e-23 2.08885e-05
17.6851 1.80333e-23 2.06265e-05
17.7408 5.7693e-23 2.03673e-05
17.7969 -7.25484e-24 2.01109e-05
17.8532 4.16291e-23 1.98573e-05
17.9098 -2.08336e-23 1.96064e-05
17.9667 -5.72115e-23 1.93581e-05
18.0239 2.90828e-23 1.91124e-05
18.0815 -8.02625e-23 1.88693e-05
18.1393 2.8395e-23 1.86287e-05
18.1975 5.65445e-24 1.83906e-05
18.256 8.41898e-24 1.81549e-05
18.3149 -5.89979e-23 1.79216e-05
18.3742 1.04187e-23 1.76906e-05
18.4338 3.43192e-23 1.74619e-05
18.4938 3.60098e-24 1.72355e-05
18.5542 1.1631e-23 1.70113e-05
18.615 -9.69973e-24 1.67892e-05
18.6762 4.07923e-23 1.65693e-05
18.7379 -1.98225e-23 1.63515e-05
18.8 2.35884e-23 1.61357e-05
18.8625 -2.4075e-23 1.59219e-05
18.9255 8.71863e-26 1.571e-05
18.9891 -3.42089e-23 1.55001e-05
19.0531 2.497e-23 1.5292e-05
19.1177 -2.39501e-23 1.50857e-05
19.1828 4.17269e-24 1.48811e-05
19.2484 -2.52725e-23 1.46783e-05
19.3147 8.31977e-25 1.44772e-05
19.3816 1.69277e-24 1.42777e-05
19.4491 2.6373e-23 1.40797e-05
19.5173 2.08803e-24 1.38832e-05
19.5862 -3.69222e-23 1.36883e-05
19.6558 -1.71082e-23 1.34947e-05
19.7262 4.6869e-23 1.33024e-05
19.7974 -5.47621e-23 1.31114e-05
19.8694 -8.32634e-24 1.29217e-05
19.9423 4.63231e-24 1.27331e-05
20.0162 -2.34862e-23 1.25455e-05
20.091 -3.44575e-23 1.2359e-05
20.1669 1.36395e-23 1.21734e-05
20.244 -8.8553e-24 1.19885e-05
20.3222 -9.43541e-24 1.18044e-05
20.4016 1.93623e-24 1.1621e-05
20.4825 3.47183e-23 1.1438e-05
20.5648 6.23442e-25 1.12553e-05
20.6487 -3.93082e-24 1.10729e-05
20.7344 5.19818e-23 1.08905e-05
20.8219 -3.26638e-23 1.0708e-05
20.9115 8.95001e-24 1.05251e-05
21.0034 -2.46694e-23 1.03415e-05
21.0979 -1.92927e-23 1.01569e-05
21.1952 -2.34507e-23 9.97104e-06
21.2959 3.87277e-23 9.78329e-06
21.4004 1.9521e-23 9.59307e-06
21.5093 -7.1497e-24 9.39956e-06
21.6237 -7.37704e-24 9.20166e-06
21.7448 2.1079e-23 8.99776e-06
21.8747 1.86489e-23 8.78543e-06
22.0165 -1.69571e-23 8.56055e-06
22.1768 -1.3824e-23 8.31505e-06
22.3723 1.72012e-23 8.02745e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.0Lambda0.5Nc1Classic/iFpTwoLoop.txt <==
-22.3723 3.22796e-22 8.01944e-06
-22.1768 2.25969e-22 8.3066e-06
-22.0165 3.91226e-22 8.55174e-06
-21.8747 3.97829e-22 8.77627e-06
-21.7448 4.44498e-22 8.98827e-06
-21.6237 3.01445e-22 9.19184e-06
-21.5093 2.96469e-22 9.38943e-06
-21.4004 1.25481e-22 9.58262e-06
-21.2959 2.48369e-22 9.77254e-06
-21.1952 1.64127e-22 9.95998e-06
-21.0979 4.11193e-22 1.01456e-05
-21.0034 2.66356e-22 1.03298e-05
-20.9115 4.31304e-22 1.05131e-05
-20.8219 6.14094e-22 1.06957e-05
-20.7344 6.80743e-22 1.08779e-05
-20.6487 7.7931e-22 1.106e-05
-20.5648 6.97207e-22 1.12421e-05
-20.4825 8.52056e-22 1.14244e-05
-20.4016 1.03553e-21 1.16071e-05
-20.3222 1.03101e-21 1.17902e-05
-20.244 1.25667e-21 1.1974e-05
-20.1669 1.24111e-21 1.21585e-05
-20.091 1.40828e-21 1.23438e-05
-20.0162 1.18623e-21 1.253e-05
-19.9423 1.12108e-21 1.27172e-05
-19.8694 1.43673e-21 1.29054e-05
-19.7974 1.09121e-21 1.30948e-05
-19.7262 1.43939e-21 1.32854e-05
-19.6558 1.38767e-21 1.34773e-05
-19.5862 9.89625e-22 1.36705e-05
-19.5173 1.09057e-21 1.38651e-05
-19.4491 1.18026e-21 1.40612e-05
-19.3816 1.17289e-21 1.42588e-05
-19.3147 9.52522e-22 1.44579e-05
-19.2484 1.26616e-21 1.46586e-05
-19.1828 1.25928e-21 1.4861e-05
-19.1177 1.03169e-21 1.50652e-05
-19.0531 1.12307e-21 1.5271e-05
-18.9891 1.28715e-21 1.54787e-05
-18.9255 1.27559e-21 1.56882e-05
-18.8625 1.69308e-21 1.58996e-05
-18.8 1.14331e-21 1.6113e-05
-18.7379 1.60785e-21 1.63283e-05
-18.6762 1.18724e-21 1.65457e-05
-18.615 7.74885e-22 1.67652e-05
-18.5542 9.28518e-22 1.69867e-05
-18.4938 1.02602e-21 1.72105e-05
-18.4338 4.7302e-22 1.74364e-05
-18.3742 9.59589e-22 1.76646e-05
-18.3149 5.54112e-22 1.7895e-05
-18.256 3.01103e-22 1.81278e-05
-18.1975 -4.26131e-23 1.8363e-05
-18.1393 4.11017e-22 1.86006e-05
-18.0815 4.69501e-22 1.88406e-05
-18.0239 -2.18538e-22 1.90832e-05
-17.9667 -4.15347e-23 1.93283e-05
-17.9098 -2.83019e-22 1.9576e-05
-17.8532 -6.77429e-23 1.98264e-05
-17.7969 8.05817e-23 2.00794e-05
-17.7408 -3.79185e-22 2.03352e-05
-17.6851 1.76851e-22 2.05937e-05
-17.6296 3.6179e-22 2.08551e-05
-17.5744 -4.80756e-22 2.11193e-05
-17.5195 1.55698e-22 2.13865e-05
-17.4648 7.76264e-22 2.16566e-05
-17.4104 6.57443e-22 2.19298e-05
-17.3562 4.25013e-22 2.2206e-05
-17.3022 6.69156e-22 2.24853e-05
-17.2485 7.72314e-22 2.27677e-05
-17.195 8.43142e-22 2.30534e-05
-17.1418 3.70829e-22 2.33423e-05
-17.0887 3.79832e-22 2.36346e-05
-17.0359 -1.94487e-22 2.39302e-05
-16.9833 9.98347e-22 2.42292e-05
-16.9309 -2.63101e-22 2.45318e-05
-16.8787 -5.02999e-23 2.48378e-05
-16.8268 -5.00968e-22 2.51474e-05
-16.775 -1.47563e-21 2.54607e-05
-16.7234 -1.51038e-21 2.57776e-05
-16.672 -1.54885e-21 2.60983e-05
-16.6208 -1.43685e-21 2.64228e-05
-16.5697 -1.05702e-21 2.67512e-05
-16.5189 -1.7807e-21 2.70835e-05
-16.4682 -2.68741e-21 2.74198e-05
-16.4177 -3.26993e-21 2.77602e-05
-16.3674 -3.97335e-21 2.81047e-05
-16.3172 -3.78909e-21 2.84533e-05
-16.2672 -3.13782e-21 2.88062e-05
-16.2174 -3.67566e-21 2.91634e-05
-16.1677 -3.41557e-21 2.9525e-05
-16.1182 -2.04746e-21 2.9891e-05
-16.0689 -2.52332e-21 3.02616e-05
-16.0197 -4.44067e-21 3.06367e-05
-15.9706 -2.90687e-21 3.10165e-05
-15.9217 -3.82731e-21 3.1401e-05
-15.873 -4.35019e-21 3.17903e-05
-15.8243 -2.00946e-21 3.21845e-05
-15.7759 -3.35047e-21 3.25837e-05
-15.7276 -2.0203e-21 3.29879e-05
-15.6794 -2.20566e-21 3.33971e-05
-15.6313 -1.82308e-21 3.38116e-05
-15.5834 2.56808e-22 3.42314e-05
-15.5356 -2.48584e-21 3.46565e-05
-15.488 -4.52267e-22 3.5087e-05
-15.4404 -1.45806e-21 3.55231e-05
-15.393 -2.90844e-22 3.59647e-05
-15.3458 8.04121e-22 3.64121e-05
-15.2986 -6.51994e-22 3.68652e-05
-15.2516 5.54553e-22 3.73243e-05
-15.2047 -1.24832e-21 3.77893e-05
-15.1579 4.32337e-22 3.82604e-05
-15.1112 -6.09644e-22 3.87376e-05
-15.0647 -1.77874e-21 3.92211e-05
-15.0182 1.03584e-21 3.97109e-05
-14.9719 -1.28389e-21 4.02073e-05
-14.9257 -8.97622e-23 4.07101e-05
-14.8796 -1.24694e-21 4.12197e-05
-14.8336 -1.62554e-22 4.1736e-05
-14.7877 -9.69364e-22 4.22592e-05
-14.7419 5.59785e-22 4.27895e-05
-14.6962 3.39583e-22 4.33268e-05
-14.6506 1.84657e-22 4.38713e-05
-14.6052 -5.06506e-22 4.44233e-05
-14.5598 1.47062e-21 4.49826e-05
-14.5145 1.2386e-21 4.55496e-05
-14.4693 2.0545e-21 4.61242e-05
-14.4243 2.03205e-21 4.67067e-05
-14.3793 5.69891e-22 4.72972e-05
-14.3344 1.9838e-21 4.78957e-05
-14.2896 1.4236e-21 4.85025e-05
-14.2449 1.25818e-21 4.91176e-05
-14.2003 3.67717e-21 4.97412e-05
-14.1558 2.73551e-21 5.03735e-05
-14.1113 5.06239e-21 5.10146e-05
-14.067 4.11303e-21 5.16646e-05
-14.0227 2.78567e-21 5.23236e-05
-13.9786 3.85819e-21 5.29919e-05
-13.9345 2.71929e-21 5.36696e-05
-13.8905 4.2715e-21 5.43568e-05
-13.8466 5.01551e-21 5.50538e-05
-13.8028 4.39735e-21 5.57606e-05
-13.759 4.48676e-21 5.64774e-05
-13.7153 2.94312e-21 5.72045e-05
-13.6718 4.48222e-21 5.79419e-05
-13.6283 4.18499e-21 5.86898e-05
-13.5848 4.85734e-21 5.94485e-05
-13.5415 1.14962e-21 6.02182e-05
-13.4982 3.23356e-21 6.09989e-05
-13.455 1.79576e-21 6.17909e-05
-13.4119 2.40855e-21 6.25944e-05
-13.3689 2.67457e-21 6.34097e-05
-13.3259 1.73418e-22 6.42368e-05
-13.283 7.42469e-22 6.5076e-05
-13.2402 1.15987e-21 6.59275e-05
-13.1974 3.66304e-21 6.67915e-05
-13.1547 1.48313e-21 6.76683e-05
-13.1121 1.13111e-21 6.85581e-05
-13.0696 2.77786e-21 6.9461e-05
-13.0271 9.39688e-22 7.03774e-05
-12.9847 9.07703e-23 7.13074e-05
-12.9424 -1.78427e-21 7.22514e-05
-12.9001 4.39473e-22 7.32095e-05
-12.8579 6.72208e-21 7.41821e-05
-12.8158 6.29274e-21 7.51693e-05
-12.7737 1.27007e-21 7.61714e-05
-12.7317 5.63896e-21 7.71887e-05
-12.6898 2.89728e-21 7.82216e-05
-12.6479 2.80287e-21 7.92701e-05
-12.6061 5.85292e-21 8.03347e-05
-12.5643 -2.2668e-21 8.14156e-05
-12.5226 9.19452e-21 8.25132e-05
-12.481 7.38174e-21 8.36277e-05
-12.4394 7.59442e-21 8.47595e-05
-12.3979 3.61743e-21 8.59088e-05
-12.3565 5.20206e-21 8.7076e-05
-12.3151 7.34465e-21 8.82614e-05
-12.2738 4.98691e-21 8.94654e-05
-12.2325 7.39237e-21 9.06883e-05
-12.1913 6.28875e-21 9.19304e-05
-12.1501 3.5384e-21 9.31921e-05
-12.109 7.35631e-21 9.44739e-05
-12.068 7.00789e-21 9.57759e-05
-12.027 1.19109e-21 9.70988e-05
-11.986 1.69444e-22 9.84427e-05
-11.9452 -2.04719e-21 9.98083e-05
-11.9043 -8.03541e-22 0.000101196
-11.8636 4.43779e-21 0.000102606
-11.8228 -5.24032e-21 0.000104038
-11.7822 -4.10614e-21 0.000105494
-11.7415 -2.32546e-21 0.000106974
-11.701 -5.80092e-21 0.000108477
-11.6605 -8.62091e-21 0.000110005
-11.62 -4.77475e-21 0.000111559
-11.5796 -6.97169e-21 0.000113138
-11.5392 -1.20318e-20 0.000114743
-11.4989 -7.35171e-21 0.000116374
-11.4587 -1.6373e-20 0.000118033
-11.4184 -1.28808e-20 0.00011972
-11.3783 -1.65092e-20 0.000121434
-11.3381 -2.03584e-21 0.000123178
-11.2981 -1.82319e-20 0.00012495
-11.2581 -5.08685e-21 0.000126753
-11.2181 -1.62311e-20 0.000128586
-11.1781 -1.71511e-20 0.00013045
-11.1383 -1.11234e-20 0.000132346
-11.0984 -1.65559e-20 0.000134275
-11.0586 -1.35113e-20 0.000136236
-11.0189 -1.50534e-20 0.000138232
-10.9792 -1.52334e-20 0.000140261
-10.9395 -2.40134e-20 0.000142326
-10.8999 -1.46572e-20 0.000144427
-10.8603 -1.58379e-20 0.000146564
-10.8208 -1.37524e-20 0.000148739
-10.7813 -2.52351e-20 0.000150952
-10.7418 -1.37431e-20 0.000153204
-10.7024 -3.11116e-20 0.000155495
-10.6631 -1.35486e-20 0.000157827
-10.6238 -2.05277e-20 0.000160201
-10.5845 -1.63175e-20 0.000162617
-10.5452 -4.60056e-21 0.000165076
-10.506 -3.09321e-20 0.000167579
-10.4669 -2.6611e-20 0.000170128
-10.4278 -2.37324e-20 0.000172722
-10.3887 -3.55588e-20 0.000175364
-10.3496 -2.23642e-20 0.000178054
-10.3106 -2.34558e-20 0.000180792
-10.2717 -3.77363e-20 0.000183581
-10.2328 -2.048e-20 0.000186422
-10.1939 -9.3583e-21 0.000189314
-10.155 -2.58148e-20 0.00019226
-10.1162 -2.86604e-20 0.000195262
-10.0774 -2.53399e-20 0.000198318
-10.0387 -3.51052e-20 0.000201433
-10 -3.04438e-20 0.000204605
-9.96134 -4.14987e-20 0.000207838
-9.92271 -5.45699e-20 0.000211131
-9.88412 -4.01267e-20 0.000214487
-9.84557 -3.31928e-20 0.000217907
-9.80704 -3.38001e-20 0.000221393
-9.76856 -3.629e-20 0.000224945
-9.73011 -3.06572e-20 0.000228566
-9.69169 -2.64156e-20 0.000232257
-9.65331 -2.7727e-20 0.000236019
-9.61496 -3.01461e-20 0.000239854
-9.57664 -4.33522e-20 0.000243765
-9.53836 -3.33436e-20 0.000247752
-9.50011 -3.80838e-20 0.000251818
-9.46189 -2.749e-20 0.000255964
-9.42371 -2.835e-20 0.000260193
-9.38556 -5.24146e-20 0.000264505
-9.34744 -4.17829e-20 0.000268904
-9.30935 -2.12803e-20 0.000273391
-9.2713 -2.27586e-20 0.000277969
-9.23327 -2.17328e-20 0.000282639
-9.19528 -4.24633e-20 0.000287404
-9.15732 -3.93139e-20 0.000292266
-9.11939 -8.59908e-21 0.000297227
-9.08149 -3.04382e-20 0.000302291
-9.04362 -6.23175e-20 0.000307458
-9.00578 -1.21302e-20 0.000312733
-8.96797 3.38692e-21 0.000318118
-8.93019 -6.00907e-20 0.000323615
-8.89244 -7.85512e-20 0.000329227
-8.85471 -2.31329e-20 0.000334957
-8.81702 -3.81433e-20 0.000340808
-8.77936 -8.31539e-20 0.000346783
-8.74172 -5.63331e-20 0.000352886
-8.70412 -8.72682e-20 0.000359118
-8.66654 -8.38877e-20 0.000365485
-8.62899 -7.3742e-20 0.000371989
-8.59146 -2.41839e-20 0.000378635
-8.55397 -7.87906e-20 0.000385424
-8.5165 -9.47263e-20 0.000392362
-8.47906 -5.41292e-20 0.000399451
-8.44165 -3.22676e-20 0.000406698
-8.40426 -1.13207e-19 0.000414104
-8.3669 -7.48333e-20 0.000421675
-8.32956 -8.08663e-20 0.000429414
-8.29226 -8.46624e-20 0.000437327
-8.25497 -7.92531e-20 0.000445418
-8.21772 -8.03779e-20 0.000453692
-8.18049 -4.8751e-20 0.000462154
-8.14328 -1.24936e-19 0.000470809
-8.1061 -7.67242e-20 0.000479662
-8.06895 -1.22534e-19 0.000488719
-8.03182 -9.26694e-21 0.000497984
-7.99471 -6.06402e-20 0.000507466
-7.95763 -6.09809e-20 0.000517168
-7.92058 -7.42197e-20 0.000527097
-7.88355 -4.89955e-20 0.00053726
-7.84654 -8.89725e-20 0.000547664
-7.80955 -5.43524e-20 0.000558315
-7.77259 -5.73586e-20 0.000569219
-7.73566 -8.66082e-20 0.000580386
-7.69874 -1.45889e-19 0.000591821
-7.66185 -1.29468e-20 0.000603533
-7.62498 -1.40076e-19 0.00061553
-7.58814 -7.81387e-20 0.00062782
-7.55132 -3.23135e-20 0.000640412
-7.51452 -8.89167e-20 0.000653315
-7.47774 -2.90292e-20 0.000666537
-7.44099 -1.65002e-19 0.000680089
-7.40425 -1.49999e-19 0.000693981
-7.36754 -2.35911e-20 0.000708222
-7.33085 -8.00928e-20 0.000722823
-7.29418 -8.12315e-20 0.000737795
-7.25754 -1.51262e-19 0.00075315
-7.22091 -2.23334e-20 0.000768899
-7.18431 8.78135e-21 0.000785055
-7.14772 -1.18638e-19 0.000801629
-7.11116 -1.60135e-19 0.000818637
-7.07462 -4.67876e-20 0.000836089
-7.0381 -1.10609e-19 0.000854002
-7.00159 -1.44817e-19 0.000872389
-6.96511 -1.39583e-21 0.000891266
-6.92865 -4.97151e-21 0.000910647
-6.89221 -2.38545e-19 0.000930551
-6.85579 -1.15891e-19 0.000950994
-6.81938 -1.30534e-19 0.000971992
-6.783 -5.17492e-20 0.000993565
-6.74664 -1.71064e-19 0.00101573
-6.71029 -2.61222e-20 0.00103851
-6.67397 -8.74064e-20 0.00106192
-6.63766 -9.6279e-20 0.00108599
-6.60137 -1.4502e-19 0.00111074
-6.5651 5.96828e-20 0.00113618
-6.52885 8.26333e-21 0.00116235
-6.49262 -1.41595e-19 0.00118927
-6.4564 6.13973e-20 0.00121696
-6.42021 2.84597e-20 0.00124546
-6.38403 -8.20044e-20 0.00127478
-6.34786 -1.64703e-19 0.00130496
-6.31172 2.67221e-21 0.00133604
-6.27559 -1.08645e-19 0.00136803
-6.23949 -2.51797e-19 0.00140098
-6.20339 6.75058e-20 0.00143492
-6.16732 -2.38961e-19 0.00146988
-6.13126 2.06531e-19 0.0015059
-6.09522 -2.9135e-20 0.00154303
-6.05919 1.56364e-19 0.00158129
-6.02319 -7.20199e-20 0.00162074
-5.9872 -2.44281e-19 0.00166142
-5.95122 1.09313e-19 0.00170338
-5.91526 3.93816e-19 0.00174666
-5.87932 3.02805e-19 0.00179131
-5.84339 -5.72504e-20 0.0018374
-5.80748 1.92958e-19 0.00188496
-5.77158 4.07668e-19 0.00193407
-5.7357 -5.52453e-21 0.00198478
-5.69984 4.18618e-19 0.00203715
-5.66399 3.12395e-19 0.00209125
-5.62815 3.11766e-19 0.00214716
-5.59233 2.05616e-19 0.00220494
-5.55653 3.90073e-19 0.00226467
-5.52074 -1.11216e-19 0.00232643
-5.48497 -1.43193e-19 0.00239031
-5.4492 2.4613e-19 0.00245639
-5.41346 4.60346e-19 0.00252477
-5.37773 -1.12577e-19 0.00259554
-5.34201 7.94825e-19 0.0026688
-5.30631 1.83227e-19 0.00274467
-5.27062 2.14091e-19 0.00282325
-5.23494 1.47646e-19 0.00290467
-5.19928 7.55945e-19 0.00298904
-5.16363 -2.90631e-19 0.00307651
-5.128 5.10633e-19 0.00316721
-5.09237 8.31136e-19 0.00326128
-5.05677 -5.38313e-19 0.00335888
-5.02117 1.12559e-18 0.00346017
-4.98559 7.9955e-19 0.00356533
-4.95002 -3.33385e-19 0.00367453
-4.91446 5.82959e-19 0.00378796
-4.87892 7.91643e-19 0.00390583
-4.84339 8.9032e-19 0.00402834
-4.80787 1.21726e-18 0.00415573
-4.77237 3.80199e-19 0.00428824
-4.73687 6.84681e-19 0.00442611
-4.70139 1.50931e-18 0.00456961
-4.66592 1.13679e-18 0.00471904
-4.63046 1.0359e-18 0.00487468
-4.59502 1.21932e-18 0.00503687
-4.55958 1.11206e-18 0.00520593
-4.52416 -4.92806e-19 0.00538224
-4.48875 1.94064e-18 0.00556617
-4.45335 1.16708e-18 0.00575815
-4.41797 2.59181e-18 0.00595859
-4.38259 3.38499e-18 0.00616798
-4.34722 2.13924e-18 0.0063868
-4.31187 -8.48272e-19 0.00661559
-4.27653 1.29604e-18 0.0068549
-4.24119 3.43975e-18 0.00710537
-4.20587 2.71646e-18 0.00736762
-4.17056 2.6552e-18 0.00764236
-4.13526 2.84324e-18 0.00793032
-4.09997 1.13021e-18 0.00823233
-4.06469 6.79481e-18 0.00854922
-4.02942 2.51846e-18 0.00888194
-3.99416 9.02394e-19 0.00923146
-3.95891 2.79923e-18 0.00959888
-3.92367 5.69766e-18 0.00998534
-3.88844 2.84268e-18 0.0103921
-3.85322 5.67031e-18 0.0108205
-3.81801 1.43612e-18 0.011272
-3.7828 2.56763e-18 0.0117481
-3.74761 7.56366e-18 0.0122506
-3.71243 3.48615e-18 0.0127813
-3.67726 1.90554e-18 0.0133422
-3.64209 9.80376e-18 0.0139355
-3.60694 6.11698e-18 0.0145634
-3.57179 -4.97504e-18 0.0152285
-3.53665 7.12817e-18 0.0159335
-3.50152 1.05446e-17 0.0166813
-3.4664 -1.73876e-18 0.0174751
-3.43129 4.70157e-18 0.0183183
-3.39619 -1.71887e-18 0.0192146
-3.36109 3.19982e-19 0.0201678
-3.32601 -1.71353e-19 0.0211821
-3.29093 1.065e-17 0.0222621
-3.25586 3.90067e-18 0.0234124
-3.2208 1.50729e-18 0.0246381
-3.18574 1.71523e-17 0.0259446
-3.1507 1.85658e-17 0.0273376
-3.11566 -2.42034e-17 0.0288233
-3.08063 1.83145e-17 0.0304081
-3.0456 6.04257e-18 0.032099
-3.01059 1.35975e-17 0.0339036
-2.97558 3.36833e-17 0.0358303
-2.94058 -1.9073e-17 0.037888
-2.90558 1.29653e-17 0.0400869
-2.87059 1.44618e-17 0.0424382
-2.83561 2.63055e-17 0.0449546
-2.80064 9.15154e-18 0.0476502
-2.76567 -6.03807e-18 0.0505412
-2.73071 1.69647e-17 0.0536458
-2.69576 9.47784e-17 0.0569847
-2.66081 6.25518e-17 0.060581
-2.62587 -1.18239e-16 0.0644614
-2.59094 4.69886e-17 0.0686556
-2.55601 -2.54625e-17 0.0731974
-2.52109 1.85451e-17 0.0781249
-2.48617 2.59497e-17 0.0834814
-2.45126 -2.11679e-17 0.0893158
-2.41636 2.88145e-16 0.0956838
-2.38146 -1.0795e-16 0.102648
-2.34657 4.34167e-17 0.110281
-2.31168 -9.43582e-17 0.118665
-2.2768 -3.33097e-16 0.127893
-2.24192 -3.20838e-16 0.138073
-2.20705 3.93365e-16 0.149329
-2.17219 -3.47465e-16 0.161805
-2.13733 -9.67306e-17 0.175666
-2.10247 3.65652e-16 0.191105
-2.06762 -3.36962e-16 0.208344
-2.03278 3.87708e-16 0.227646
-1.99794 2.00075e-15 0.249315
-1.9631 -1.3427e-15 0.273712
-1.92827 -6.13118e-16 0.301259
-1.89345 4.59032e-16 0.332453
-1.85862 1.05435e-16 0.367887
-1.82381 2.0585e-15 0.408259
-1.78899 1.36463e-15 0.454401
-1.75419 -5.61621e-15 0.5073
-1.71938 3.81889e-15 0.568135
-1.68458 -6.98552e-15 0.638303
-1.64979 -3.89917e-15 0.71947
-1.61499 5.69063e-15 0.813605
-1.58021 -1.43026e-14 0.923034
-1.54542 4.7731e-15 1.05047
-1.51064 1.39172e-14 1.19906
-1.47586 -2.57558e-14 1.37236
-1.44109 9.55333e-15 1.57429
-1.40632 -7.22168e-15 1.80901
-1.37155 1.56298e-14 2.08059
-1.33679 -5.90499e-14 2.39256
-1.30203 2.51624e-14 2.74706
-1.26727 -4.43593e-14 3.1438
-1.23251 9.71681e-14 3.57856
-1.19776 1.36504e-13 4.04176
-1.16301 -9.02744e-14 4.51718
-1.12827 9.06213e-14 4.98185
-1.09352 -1.19288e-13 5.4076
-1.05878 -1.32161e-13 5.76481
-1.02405 -1.38804e-13 6.02757
-0.989309 2.66792e-13 6.17905
-0.954576 5.24096e-13 6.21464
-0.919844 -1.50878e-13 6.14214
-0.885115 2.39718e-13 5.97883
-0.850388 -1.22996e-13 5.74705
-0.815663 2.64047e-13 5.4699
-0.78094 1.98965e-13 5.16815
-0.746219 2.03995e-13 4.85858
-0.711499 3.02902e-13 4.55366
-0.676781 -8.98265e-15 4.26189
-0.642065 2.11388e-13 3.98849
-0.60735 -1.30056e-14 3.7363
-0.572637 -5.80094e-14 3.50637
-0.537925 -8.31527e-15 3.29863
-0.503214 -4.46258e-15 3.11226
-0.468504 -5.31846e-14 2.94606
-0.433796 8.75431e-14 2.79861
-0.399089 1.02186e-15 2.66845
-0.364382 -9.23118e-15 2.55414
-0.329676 -1.44798e-14 2.45437
-0.294972 -4.16296e-14 2.36787
-0.260267 1.69968e-14 2.29361
-0.225564 -1.31672e-14 2.23058
-0.190861 6.76788e-15 2.17803
-0.156158 -3.26977e-14 2.13521
-0.121456 5.76324e-15 2.10164
-0.0867541 -3.0219e-14 2.07679
-0.0520524 -7.69826e-15 2.06047
-0.0173508 -2.01824e-13 2.05222
0.0173508 1.22001e-13 2.05222
0.0520524 4.39455e-14 2.06047
0.0867541 3.24697e-14 2.07679
0.121456 9.20897e-15 2.10164
0.156158 3.20534e-15 2.13521
0.190861 8.96208e-15 2.17803
0.225564 2.3848e-14 2.23058
0.260267 7.33761e-14 2.29361
0.294972 2.25558e-15 2.36787
0.329676 1.99413e-14 2.45437
0.364382 -5.47784e-14 2.55414
0.399089 1.84772e-14 2.66845
0.433796 6.70826e-17 2.79861
0.468504 7.50766e-14 2.94606
0.503214 1.00243e-14 3.11226
0.537925 -1.16953e-13 3.29863
0.572637 1.51228e-14 3.50637
0.60735 -8.46749e-14 3.7363
0.642065 1.74103e-13 3.98849
0.676781 -9.07296e-14 4.26189
0.711499 -1.98922e-13 4.55366
0.746219 5.61734e-14 4.85858
0.78094 7.85116e-14 5.16815
0.815663 1.44302e-15 5.4699
0.850388 3.20179e-14 5.74705
0.885115 -1.10517e-13 5.97883
0.919844 6.29492e-13 6.14214
0.954576 -3.91306e-13 6.21464
0.989309 5.42177e-13 6.17905
1.02405 3.55742e-15 6.02757
1.05878 3.82548e-13 5.76481
1.09352 -1.06894e-13 5.4076
1.12827 1.01439e-13 4.98185
1.16301 -8.0162e-14 4.51718
1.19776 2.19346e-13 4.04176
1.23251 -1.09787e-13 3.57856
1.26727 4.80844e-14 3.1438
1.30203 -1.03146e-13 2.74706
1.33679 4.42407e-14 2.39256
1.37155 2.71828e-14 2.08059
1.40632 -1.46099e-14 1.80901
1.44109 2.29058e-15 1.57429
1.47586 2.99343e-15 1.37236
1.51064 -2.2922e-14 1.19906
1.54542 -1.08485e-15 1.05047
1.58021 3.01576e-15 0.923034
1.61499 -7.23417e-15 0.813605
1.64979 1.39214e-14 0.71947
1.68458 6.84343e-15 0.638303
1.71938 -2.90678e-15 0.568135
1.75419 6.69834e-15 0.5073
1.78899 -1.62635e-15 0.454401
1.82381 1.80542e-15 0.408259
1.85862 1.38379e-15 0.367887
1.89345 -6.55589e-16 0.332453
1.92827 9.72241e-16 0.301259
1.9631 -1.60003e-15 0.273712
1.99794 5.93436e-16 0.249315
2.03278 1.71796e-16 0.227646
2.06762 2.58838e-17 0.208344
2.10247 -3.12635e-17 0.191105
2.13733 -5.31397e-16 0.175666
2.17219 -2.20437e-16 0.161805
2.20705 -2.7133e-16 0.149329
2.24192 2.37123e-16 0.138073
2.2768 4.70119e-16 0.127893
2.31168 -1.47071e-16 0.118665
2.34657 3.71539e-16 0.110281
2.38146 -2.21248e-16 0.102648
2.41636 6.99275e-17 0.0956838
2.45126 -5.35077e-17 0.0893158
2.48617 -1.42228e-16 0.0834814
2.52109 -5.16255e-17 0.0781249
2.55601 2.96642e-17 0.0731974
2.59094 -4.86284e-17 0.0686556
2.62587 -3.7689e-18 0.0644614
2.66081 3.44656e-17 0.060581
2.69576 -8.53596e-18 0.0569847
2.73071 -2.20622e-17 0.0536458
2.76567 4.44069e-17 0.0505412
2.80064 -5.23458e-17 0.0476502
2.83561 4.6891e-18 0.0449546
2.87059 5.63603e-18 0.0424382
2.90558 2.92965e-17 0.0400869
2.94058 -4.95322e-17 0.037888
2.97558 -2.16474e-17 0.0358303
3.01059 -1.94198e-17 0.0339036
3.0456 3.83612e-18 0.032099
3.08063 -6.04096e-18 0.0304081
3.11566 4.49394e-18 0.0288233
3.1507 -1.77786e-17 0.0273376
3.18574 -3.7652e-17 0.0259446
3.2208 5.86133e-19 0.0246381
3.25586 -1.8444e-17 0.0234124
3.29093 -1.80989e-18 0.0222621
3.32601 -6.55345e-18 0.0211821
3.36109 4.1613e-18 0.0201678
3.39619 -3.45636e-18 0.0192146
3.43129 -1.36867e-17 0.0183183
3.4664 -1.86552e-17 0.0174751
3.50152 3.51675e-18 0.0166813
3.53665 -8.10677e-18 0.0159335
3.57179 4.83854e-19 0.0152285
3.60694 -6.31811e-18 0.0145634
3.64209 -1.10062e-17 0.0139355
3.67726 5.31007e-18 0.0133422
3.71243 -1.11248e-17 0.0127813
3.74761 -5.15357e-18 0.0122506
3.7828 -4.87193e-18 0.0117481
3.81801 -3.98591e-18 0.011272
3.85322 -4.391e-18 0.0108205
3.88844 2.12954e-18 0.0103921
3.92367 -1.51306e-18 0.00998534
3.95891 -3.6426e-18 0.00959888
3.99416 -3.98819e-18 0.00923146
4.02942 -6.0418e-19 0.00888194
4.06469 -5.63378e-18 0.00854922
4.09997 -1.48788e-18 0.00823233
4.13526 -3.9928e-18 0.00793032
4.17056 -1.32677e-18 0.00764236
4.20587 -1.72739e-18 0.00736762
4.24119 -3.28036e-18 0.00710537
4.27653 -5.44182e-19 0.0068549
4.31187 2.31828e-18 0.00661559
4.34722 -4.1873e-18 0.0063868
4.38259 6.27059e-19 0.00616798
4.41797 -4.18427e-18 0.00595859
4.45335 -1.8374e-18 0.00575815
4.48875 -8.71561e-19 0.00556617
4.52416 -1.81589e-18 0.00538224
4.55958 -1.72802e-18 0.00520593
4.59502 -1.34647e-18 0.00503687
4.63046 -2.46993e-18 0.00487468
4.66592 -6.45685e-20 0.00471904
4.70139 -6.82532e-19 0.00456961
4.73687 -3.19559e-19 0.00442611
4.77237 -1.2024e-18 0.00428824
4.80787 -2.01142e-18 0.00415573
4.84339 -7.93594e-20 0.00402834
4.87892 -4.18803e-19 0.00390583
4.91446 -1.59433e-18 0.00378796
4.95002 -1.6614e-18 0.00367453
4.98559 -4.79603e-19 0.00356533
5.02117 -1.07243e-18 0.00346017
5.05677 -4.3354e-19 0.00335888
5.09237 -2.35295e-19 0.00326128
5.128 -3.49073e-19 0.00316721
5.16363 -6.54918e-19 0.00307651
5.19928 -2.24312e-19 0.00298904
5.23494 -6.72352e-19 0.00290467
5.27062 -7.94467e-19 0.00282325
5.30631 -2.62599e-19 0.00274467
5.34201 -1.68733e-19 0.0026688
5.37773 -3.54723e-19 0.00259554
5.41346 -6.60763e-20 0.00252477
5.4492 -5.05211e-19 0.00245639
5.48497 -2.42087e-19 0.00239031
5.52074 -5.09466e-19 0.00232643
5.55653 -5.06972e-19 0.00226467
5.59233 -2.30926e-19 0.00220494
5.62815 -3.23117e-19 0.00214716
5.66399 -5.59223e-19 0.00209125
5.69984 -2.29871e-19 0.00203715
5.7357 -2.26336e-19 0.00198478
5.77158 -1.1137e-19 0.00193407
5.80748 -4.05292e-20 0.00188496
5.84339 3.36365e-20 0.0018374
5.87932 -3.96224e-19 0.00179131
5.91526 -5.1491e-19 0.00174666
5.95122 -1.2898e-20 0.00170338
5.9872 -1.2673e-19 0.00166142
6.02319 1.1947e-19 0.00162074
6.05919 -2.68531e-19 0.00158129
6.09522 1.13301e-19 0.00154303
6.13126 -1.52959e-19 0.0015059
6.16732 -1.40686e-19 0.00146988
6.20339 1.50878e-19 0.00143492
6.23949 -1.74691e-19 0.00140098
6.27559 1.93496e-21 0.00136803
6.31172 -8.68762e-20 0.00133604
6.34786 6.86797e-20 0.00130496
6.38403 4.62924e-20 0.00127478
6.42021 -3.47344e-20 0.00124546
6.4564 7.4957e-20 0.00121696
6.49262 -4.44301e-20 0.00118927
6.52885 8.90445e-21 0.00116235
6.5651 2.75126e-19 0.00113618
6.60137 1.65088e-19 0.00111074
6.63766 -1.51904e-19 0.00108599
6.67397 4.16143e-19 0.00106192
6.71029 -9.19814e-20 0.00103851
6.74664 1.81451e-19 0.00101573
6.783 4.12169e-20 0.000993565
6.81938 1.02458e-19 0.000971992
6.85579 4.28017e-20 0.000950994
6.89221 2.00214e-19 0.000930551
6.92865 4.80559e-20 0.000910647
6.96511 6.99857e-20 0.000891266
7.00159 1.15547e-19 0.000872389
7.0381 1.24627e-19 0.000854002
7.07462 9.38349e-20 0.000836089
7.11116 4.91391e-20 0.000818637
7.14772 1.35198e-19 0.000801629
7.18431 1.24368e-20 0.000785055
7.22091 1.35914e-19 0.000768899
7.25754 5.78268e-20 0.00075315
7.29418 1.41824e-19 0.000737795
7.33085 3.35538e-20 0.000722823
7.36754 1.14548e-19 0.000708222
7.40425 1.09761e-19 0.000693981
7.44099 8.46718e-20 0.000680089
7.47774 4.73468e-20 0.000666537
7.51452 5.92003e-20 0.000653315
7.55132 3.83252e-20 0.000640412
7.58814 -7.53523e-21 0.00062782
7.62498 1.76798e-19 0.00061553
7.66185 8.30391e-20 0.000603533
7.69874 -3.65883e-20 0.000591821
7.73566 1.95116e-20 0.000580386
7.77259 6.95066e-20 0.000569219
7.80955 9.80314e-21 0.000558315
7.84654 7.21854e-20 0.000547664
7.88355 9.05796e-20 0.00053726
7.92058 1.40555e-19 0.000527097
7.95763 1.26159e-19 0.000517168
7.99471 8.38668e-20 0.000507466
8.03182 5.78376e-20 0.000497984
8.06895 8.30124e-20 0.000488719
8.1061 9.35095e-20 0.000479662
8.14328 3.72526e-20 0.000470809
8.18049 9.61109e-20 0.000462154
8.21772 8.0433e-20 0.000453692
8.25497 4.37364e-20 0.000445418
8.29226 1.14658e-19 0.000437327
8.32956 1.00458e-19 0.000429414
8.3669 7.29315e-20 0.000421675
8.40426 1.12046e-19 0.000414104
8.44165 6.09214e-20 0.000406698
8.47906 6.93648e-20 0.000399451
8.5165 1.33496e-19 0.000392362
8.55397 8.50286e-20 0.000385424
8.59146 3.71205e-20 0.000378635
8.62899 8.28597e-20 0.000371989
8.66654 9.59971e-20 0.000365485
8.70412 7.91936e-20 0.000359118
8.74172 6.85688e-20 0.000352886
8.77936 6.81039e-20 0.000346783
8.81702 4.7471e-20 0.000340808
8.85471 4.44756e-20 0.000334957
8.89244 5.74524e-20 0.000329227
8.93019 5.97786e-20 0.000323615
8.96797 5.26966e-20 0.000318118
9.00578 5.76963e-20 0.000312733
9.04362 5.41385e-20 0.000307458
9.08149 3.16079e-20 0.000302291
9.11939 6.29647e-21 0.000297227
9.15732 3.86116e-20 0.000292266
9.19528 3.69113e-20 0.000287404
9.23327 2.16219e-20 0.000282639
9.2713 1.62639e-20 0.000277969
9.30935 3.10952e-20 0.000273391
9.34744 4.60769e-20 0.000268904
9.38556 4.15054e-20 0.000264505
9.42371 2.51711e-20 0.000260193
9.46189 1.84792e-20 0.000255964
9.50011 2.73472e-20 0.000251818
9.53836 3.40801e-20 0.000247752
9.57664 4.01245e-20 0.000243765
9.61496 3.36166e-21 0.000239854
9.65331 4.31021e-20 0.000236019
9.69169 2.71527e-20 0.000232257
9.73011 9.80832e-21 0.000228566
9.76856 2.91027e-20 0.000224945
9.80704 4.08495e-20 0.000221393
9.84557 3.65432e-20 0.000217907
9.88412 1.97591e-20 0.000214487
9.92271 3.04871e-20 0.000211131
9.96134 2.42632e-20 0.000207838
10 3.8236e-20 0.000204605
10.0387 2.63531e-20 0.000201433
10.0774 3.74313e-20 0.000198318
10.1162 3.53308e-20 0.000195262
10.155 1.29516e-20 0.00019226
10.1939 2.68352e-20 0.000189314
10.2328 5.14842e-21 0.000186422
10.2717 3.02737e-20 0.000183581
10.3106 1.8825e-20 0.000180792
10.3496 2.6477e-20 0.000178054
10.3887 2.39321e-20 0.000175364
10.4278 2.24134e-20 0.000172722
10.4669 2.87943e-20 0.000170128
10.506 1.6493e-20 0.000167579
10.5452 2.56655e-20 0.000165076
10.5845 1.70867e-20 0.000162617
10.6238 2.06907e-20 0.000160201
10.6631 9.01925e-21 0.000157827
10.7024 3.06281e-20 0.000155495
10.7418 2.83708e-20 0.000153204
10.7813 1.29826e-20 0.000150952
10.8208 1.65929e-20 0.000148739
10.8603 1.40386e-20 0.000146564
10.8999 1.80289e-20 0.000144427
10.9395 2.56015e-20 0.000142326
10.9792 1.25601e-20 0.000140261
11.0189 1.71681e-20 0.000138232
11.0586 1.09085e-20 0.000136236
11.0984 1.60129e-20 0.000134275
11.1383 1.45478e-20 0.000132346
11.1781 2.09262e-20 0.00013045
11.2181 1.22882e-20 0.000128586
11.2581 1.90114e-20 0.000126753
11.2981 1.62721e-20 0.00012495
11.3381 8.62947e-21 0.000123178
11.3783 1.76181e-20 0.000121434
11.4184 1.62581e-20 0.00011972
11.4587 1.37811e-20 0.000118033
11.4989 6.57135e-21 0.000116374
11.5392 7.70573e-21 0.000114743
11.5796 4.40436e-21 0.000113138
11.62 7.6989e-21 0.000111559
11.6605 2.92611e-21 0.000110005
11.701 6.80008e-21 0.000108477
11.7415 6.40698e-21 0.000106974
11.7822 2.91035e-21 0.000105494
11.8228 1.49199e-21 0.000104038
11.8636 -1.11203e-21 0.000102606
11.9043 2.93808e-21 0.000101196
11.9452 -5.82376e-21 9.98083e-05
11.986 -3.71715e-21 9.84427e-05
12.027 -9.7092e-22 9.70988e-05
12.068 -6.3688e-22 9.57759e-05
12.109 1.36162e-21 9.44739e-05
12.1501 -2.52354e-21 9.31921e-05
12.1913 -2.67642e-21 9.19304e-05
12.2325 -5.31877e-21 9.06883e-05
12.2738 -9.84199e-21 8.94654e-05
12.3151 -8.15498e-22 8.82614e-05
12.3565 -3.81837e-21 8.7076e-05
12.3979 -4.35905e-21 8.59088e-05
12.4394 -6.95329e-21 8.47595e-05
12.481 -2.11468e-21 8.36277e-05
12.5226 -2.55655e-21 8.25132e-05
12.5643 -3.94209e-21 8.14156e-05
12.6061 -1.80276e-21 8.03347e-05
12.6479 -7.11101e-21 7.92701e-05
12.6898 -4.32172e-21 7.82216e-05
12.7317 -1.43691e-21 7.71887e-05
12.7737 -2.45489e-21 7.61714e-05
12.8158 -5.8174e-21 7.51693e-05
12.8579 -1.32299e-21 7.41821e-05
12.9001 2.48546e-21 7.32095e-05
12.9424 1.41897e-22 7.22514e-05
12.9847 -5.40002e-22 7.13074e-05
13.0271 -3.42932e-21 7.03774e-05
13.0696 1.80589e-21 6.9461e-05
13.1121 -8.14099e-22 6.85581e-05
13.1547 1.77199e-21 6.76683e-05
13.1974 -3.89045e-21 6.67915e-05
13.2402 2.83639e-21 6.59275e-05
13.283 -1.66857e-23 6.5076e-05
13.3259 -2.09417e-21 6.42368e-05
13.3689 -2.29929e-21 6.34097e-05
13.4119 -9.81259e-22 6.25944e-05
13.455 -3.27197e-21 6.17909e-05
13.4982 -2.4574e-21 6.09989e-05
13.5415 -1.89557e-21 6.02182e-05
13.5848 -4.24997e-21 5.94485e-05
13.6283 -4.86376e-21 5.86898e-05
13.6718 -1.80864e-21 5.79419e-05
13.7153 -3.88314e-21 5.72045e-05
13.759 -4.14278e-21 5.64774e-05
13.8028 -2.79685e-21 5.57606e-05
13.8466 -4.99083e-21 5.50538e-05
13.8905 -7.65039e-21 5.43568e-05
13.9345 -4.04119e-21 5.36696e-05
13.9786 -5.6148e-21 5.29919e-05
14.0227 -3.17614e-21 5.23236e-05
14.067 -4.95438e-21 5.16646e-05
14.1113 -4.21503e-21 5.10146e-05
14.1558 -4.61434e-21 5.03735e-05
14.2003 -2.24724e-21 4.97412e-05
14.2449 -3.46422e-21 4.91176e-05
14.2896 -3.1276e-21 4.85025e-05
14.3344 -2.30177e-21 4.78957e-05
14.3793 -1.94151e-21 4.72972e-05
14.4243 4.81687e-22 4.67067e-05
14.4693 -1.97745e-21 4.61242e-05
14.5145 -1.75777e-21 4.55496e-05
14.5598 6.72552e-22 4.49826e-05
14.6052 -5.08345e-22 4.44233e-05
14.6506 2.0286e-21 4.38713e-05
14.6962 1.43012e-21 4.33268e-05
14.7419 -8.95518e-23 4.27895e-05
14.7877 6.73197e-22 4.22592e-05
14.8336 4.89844e-22 4.1736e-05
14.8796 5.10831e-22 4.12197e-05
14.9257 5.60077e-22 4.07101e-05
14.9719 -1.06048e-22 4.02073e-05
15.0182 -4.33588e-22 3.97109e-05
15.0647 8.07802e-22 3.92211e-05
15.1112 7.02755e-22 3.87376e-05
15.1579 5.83378e-22 3.82604e-05
15.2047 -7.94679e-23 3.77893e-05
15.2516 1.2839e-22 3.73243e-05
15.2986 7.88201e-22 3.68652e-05
15.3458 -4.4664e-22 3.64121e-05
15.393 -1.65366e-22 3.59647e-05
15.4404 -2.40651e-22 3.55231e-05
15.488 1.24697e-21 3.5087e-05
15.5356 3.43103e-22 3.46565e-05
15.5834 2.29566e-21 3.42314e-05
15.6313 7.89389e-22 3.38116e-05
15.6794 2.48091e-21 3.33971e-05
15.7276 2.18568e-21 3.29879e-05
15.7759 1.81111e-21 3.25837e-05
15.8243 3.09725e-21 3.21845e-05
15.873 2.24077e-21 3.17903e-05
15.9217 3.04332e-21 3.1401e-05
15.9706 4.47739e-21 3.10165e-05
16.0197 3.09868e-21 3.06367e-05
16.0689 3.74243e-21 3.02616e-05
16.1182 3.09363e-21 2.9891e-05
16.1677 4.63296e-21 2.9525e-05
16.2174 3.54698e-21 2.91634e-05
16.2672 4.05523e-21 2.88062e-05
16.3172 3.69254e-21 2.84533e-05
16.3674 4.02224e-21 2.81047e-05
16.4177 2.76398e-21 2.77602e-05
16.4682 2.83183e-21 2.74198e-05
16.5189 1.43003e-21 2.70835e-05
16.5697 1.0645e-21 2.67512e-05
16.6208 2.16137e-21 2.64228e-05
16.672 1.07422e-21 2.60983e-05
16.7234 1.40761e-21 2.57776e-05
16.775 1.54386e-21 2.54607e-05
16.8268 1.04333e-21 2.51474e-05
16.8787 8.60642e-22 2.48378e-05
16.9309 -3.03554e-23 2.45318e-05
16.9833 -5.7824e-22 2.42292e-05
17.0359 -2.136e-22 2.39302e-05
17.0887 2.88482e-22 2.36346e-05
17.1418 -1.99378e-22 2.33423e-05
17.195 -6.27515e-22 2.30534e-05
17.2485 -3.90165e-22 2.27677e-05
17.3022 -9.61932e-22 2.24853e-05
17.3562 -8.8049e-22 2.2206e-05
17.4104 -4.20651e-22 2.19298e-05
17.4648 -2.00544e-22 2.16566e-05
17.5195 -3.15907e-22 2.13865e-05
17.5744 1.06274e-22 2.11193e-05
17.6296 -2.4948e-22 2.08551e-05
17.6851 6.28688e-22 2.05937e-05
17.7408 6.30011e-22 2.03352e-05
17.7969 2.62922e-22 2.00794e-05
17.8532 -8.33147e-23 1.98264e-05
17.9098 5.37992e-22 1.9576e-05
17.9667 4.77961e-22 1.93283e-05
18.0239 -3.95388e-22 1.90832e-05
18.0815 -2.5873e-22 1.88406e-05
18.1393 -7.83208e-23 1.86006e-05
18.1975 1.9781e-22 1.8363e-05
18.256 -5.3046e-22 1.81278e-05
18.3149 -3.48336e-22 1.7895e-05
18.3742 -7.17313e-22 1.76646e-05
18.4338 -7.13264e-22 1.74364e-05
18.4938 -7.47434e-22 1.72105e-05
18.5542 -9.49805e-22 1.69867e-05
18.615 -1.04461e-21 1.67652e-05
18.6762 -1.2244e-21 1.65457e-05
18.7379 -9.42324e-22 1.63283e-05
18.8 -8.40399e-22 1.6113e-05
18.8625 -1.33997e-21 1.58996e-05
18.9255 -1.49853e-21 1.56882e-05
18.9891 -1.04586e-21 1.54787e-05
19.0531 -9.36839e-22 1.5271e-05
19.1177 -1.44389e-21 1.50652e-05
19.1828 -1.20944e-21 1.4861e-05
19.2484 -1.51573e-21 1.46586e-05
19.3147 -1.23553e-21 1.44579e-05
19.3816 -1.29532e-21 1.42588e-05
19.4491 -1.07185e-21 1.40612e-05
19.5173 -1.20631e-21 1.38651e-05
19.5862 -1.2862e-21 1.36705e-05
19.6558 -1.27734e-21 1.34773e-05
19.7262 -1.09627e-21 1.32854e-05
19.7974 -1.23823e-21 1.30948e-05
19.8694 -1.16405e-21 1.29054e-05
19.9423 -1.49216e-21 1.27172e-05
20.0162 -1.23034e-21 1.253e-05
20.091 -1.48909e-21 1.23438e-05
20.1669 -1.21552e-21 1.21585e-05
20.244 -1.25408e-21 1.1974e-05
20.3222 -8.99969e-22 1.17902e-05
20.4016 -1.06593e-21 1.16071e-05
20.4825 -7.65976e-22 1.14244e-05
20.5648 -7.90031e-22 1.12421e-05
20.6487 -6.20057e-22 1.106e-05
20.7344 -7.07198e-22 1.08779e-05
20.8219 -4.1074e-22 1.06957e-05
20.9115 -4.1824e-22 1.05131e-05
21.0034 -2.25738e-22 1.03298e-05
21.0979 -3.3542e-22 1.01456e-05
21.1952 -1.57328e-22 9.95998e-06
21.2959 -2.99724e-22 9.77254e-06
21.4004 -9.00544e-23 9.58262e-06
21.5093 -3.52258e-22 9.38943e-06
21.6237 -3.40696e-22 9.19184e-06
21.7448 -4.99574e-22 8.98827e-06
21.8747 -4.21511e-22 8.77627e-06
22.0165 -4.02281e-22 8.55174e-06
22.1768 -2.26511e-22 8.3066e-06
22.3723 -3.03832e-22 8.01944e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.0Lambda0.5Nc1Classic/iFp_FRG.txt <==
-22.3723 1.4125e-21 8.02313e-06
-22.1768 5.5275e-22 8.31042e-06
-22.0165 3.92431e-22 8.55566e-06
-21.8747 1.40906e-21 8.78029e-06
-21.7448 1.06864e-21 8.99238e-06
-21.6237 4.91115e-22 9.19605e-06
-21.5093 -5.29837e-22 9.39374e-06
-21.4004 -1.43228e-22 9.58704e-06
-21.2959 -3.07957e-22 9.77707e-06
-21.1952 9.60952e-24 9.96463e-06
-21.0979 6.2444e-23 1.01503e-05
-21.0034 2.11215e-22 1.03347e-05
-20.9115 1.52459e-21 1.05181e-05
-20.8219 3.01729e-21 1.07008e-05
-20.7344 4.10313e-21 1.08831e-05
-20.6487 5.037e-21 1.10653e-05
-20.5648 5.79721e-21 1.12475e-05
-20.4825 6.31858e-21 1.143e-05
-20.4016 5.98398e-21 1.16128e-05
-20.3222 5.71642e-21 1.1796e-05
-20.244 5.11543e-21 1.19799e-05
-20.1669 5.7924e-21 1.21645e-05
-20.091 6.06612e-21 1.23499e-05
-20.0162 6.23261e-21 1.25363e-05
-19.9423 6.2131e-21 1.27236e-05
-19.8694 6.20074e-21 1.29119e-05
-19.7974 5.0227e-21 1.31015e-05
-19.7262 4.12443e-21 1.32922e-05
-19.6558 3.15723e-21 1.34842e-05
-19.5862 1.73602e-21 1.36775e-05
-19.5173 1.4019e-21 1.38723e-05
-19.4491 5.44374e-22 1.40684e-05
-19.3816 1.87904e-21 1.42661e-05
-19.3147 1.52108e-21 1.44654e-05
-19.2484 2.79166e-21 1.46662e-05
-19.1828 3.30841e-21 1.48688e-05
-19.1177 2.90813e-21 1.5073e-05
-19.0531 3.51258e-21 1.5279e-05
-18.9891 3.66546e-21 1.54868e-05
-18.9255 5.10884e-21 1.56964e-05
-18.8625 5.08749e-21 1.5908e-05
-18.8 5.60327e-21 1.61214e-05
-18.7379 5.8812e-21 1.63369e-05
-18.6762 5.43312e-21 1.65544e-05
-18.615 5.99934e-21 1.67739e-05
-18.5542 6.59569e-21 1.69956e-05
-18.4938 7.4943e-21 1.72195e-05
-18.4338 8.47926e-21 1.74455e-05
-18.3742 8.22486e-21 1.76738e-05
-18.3149 1.07997e-20 1.79043e-05
-18.256 1.07718e-20 1.81373e-05
-18.1975 1.31424e-20 1.83725e-05
-18.1393 1.28647e-20 1.86102e-05
-18.0815 1.39414e-20 1.88504e-05
-18.0239 1.29913e-20 1.9093e-05
-17.9667 1.37756e-20 1.93383e-05
-17.9098 1.3604e-20 1.95861e-05
-17.8532 1.34534e-20 1.98365e-05
-17.7969 1.23255e-20 2.00896e-05
-17.7408 1.32616e-20 2.03455e-05
-17.6851 1.2514e-20 2.06041e-05
-17.6296 1.2252e-20 2.08656e-05
-17.5744 1.18897e-20 2.11299e-05
-17.5195 1.21359e-20 2.13971e-05
-17.4648 1.06741e-20 2.16673e-05
-17.4104 1.09689e-20 2.19405e-05
-17.3562 1.10004e-20 2.22168e-05
-17.3022 1.01601e-20 2.24962e-05
-17.2485 9.44296e-21 2.27787e-05
-17.195 9.46884e-21 2.30645e-05
-17.1418 8.73621e-21 2.33535e-05
-17.0887 8.7653e-21 2.36458e-05
-17.0359 7.03784e-21 2.39415e-05
-16.9833 6.3281e-21 2.42406e-05
-16.9309 6.29531e-21 2.45432e-05
-16.8787 6.24641e-21 2.48493e-05
-16.8268 6.46646e-21 2.5159e-05
-16.775 6.92698e-21 2.54724e-05
-16.7234 7.31882e-21 2.57894e-05
-16.672 7.60751e-21 2.61102e-05
-16.6208 9.77798e-21 2.64348e-05
-16.5697 7.94458e-21 2.67633e-05
-16.5189 9.04548e-21 2.70957e-05
-16.4682 8.28443e-21 2.74321e-05
-16.4177 7.69682e-21 2.77725e-05
-16.3674 7.27394e-21 2.81171e-05
-16.3172 8.63508e-21 2.84659e-05
-16.2672 8.16924e-21 2.88189e-05
-16.2174 9.50896e-21 2.91763e-05
-16.1677 8.36539e-21 2.9538e-05
-16.1182 8.94307e-21 2.99042e-05
-16.0689 1.01214e-20 3.02749e-05
-16.0197 1.11589e-20 3.06502e-05
-15.9706 1.1713e-20 3.10302e-05
-15.9217 1.09937e-20 3.14149e-05
-15.873 1.4124e-20 3.18044e-05
-15.8243 1.33239e-20 3.21988e-05
-15.7759 1.42405e-20 3.25982e-05
-15.7276 1.22418e-20 3.30026e-05
-15.6794 1.46117e-20 3.34121e-05
-15.6313 1.43514e-20 3.38269e-05
-15.5834 1.79655e-20 3.42469e-05
-15.5356 1.70542e-20 3.46723e-05
-15.488 1.71594e-20 3.51032e-05
-15.4404 1.90189e-20 3.55396e-05
-15.393 2.10456e-20 3.59816e-05
-15.3458 1.99997e-20 3.64293e-05
-15.2986 2.0205e-20 3.68829e-05
-15.2516 2.13994e-20 3.73423e-05
-15.2047 2.11949e-20 3.78077e-05
-15.1579 2.16436e-20 3.82792e-05
-15.1112 2.16503e-20 3.87569e-05
-15.0647 2.20532e-20 3.92409e-05
-15.0182 2.24539e-20 3.97313e-05
-14.9719 2.36407e-20 4.02281e-05
-14.9257 2.30489e-20 4.07316e-05
-14.8796 2.33339e-20 4.12417e-05
-14.8336 2.29648e-20 4.17586e-05
-14.7877 2.25228e-20 4.22825e-05
-14.7419 2.41729e-20 4.28133e-05
-14.6962 2.35163e-20 4.33513e-05
-14.6506 2.21341e-20 4.38966e-05
-14.6052 2.29051e-20 4.44492e-05
-14.5598 2.02733e-20 4.50093e-05
-14.5145 2.13468e-20 4.5577e-05
-14.4693 2.22348e-20 4.61524e-05
-14.4243 1.9974e-20 4.67357e-05
-14.3793 2.12247e-20 4.7327e-05
-14.3344 2.11614e-20 4.79264e-05
-14.2896 2.16441e-20 4.85341e-05
-14.2449 2.13049e-20 4.91501e-05
-14.2003 2.58949e-20 4.97747e-05
-14.1558 2.52071e-20 5.04079e-05
-14.1113 2.63354e-20 5.105e-05
-14.067 2.59137e-20 5.1701e-05
-14.0227 2.55703e-20 5.23611e-05
-13.9786 2.59724e-20 5.30305e-05
-13.9345 2.52115e-20 5.37093e-05
-13.8905 2.52221e-20 5.43977e-05
-13.8466 2.58162e-20 5.50958e-05
-13.8028 2.32084e-20 5.58038e-05
-13.759 2.53348e-20 5.65218e-05
-13.7153 2.49781e-20 5.72502e-05
-13.6718 2.95921e-20 5.79889e-05
-13.6283 2.79032e-20 5.87382e-05
-13.5848 3.04516e-20 5.94983e-05
-13.5415 3.3453e-20 6.02693e-05
-13.4982 3.06143e-20 6.10515e-05
-13.455 3.44416e-20 6.1845e-05
-13.4119 3.43464e-20 6.26501e-05
-13.3689 3.72018e-20 6.34669e-05
-13.3259 4.07912e-20 6.42956e-05
-13.283 4.23683e-20 6.51365e-05
-13.2402 4.2397e-20 6.59897e-05
-13.1974 4.48338e-20 6.68555e-05
-13.1547 5.01338e-20 6.77341e-05
-13.1121 5.07999e-20 6.86257e-05
-13.0696 5.01024e-20 6.95306e-05
-13.0271 5.05622e-20 7.04489e-05
-12.9847 5.3708e-20 7.1381e-05
-12.9424 5.71337e-20 7.2327e-05
-12.9001 6.14877e-20 7.32873e-05
-12.8579 6.31842e-20 7.4262e-05
-12.8158 6.46634e-20 7.52515e-05
-12.7737 6.42806e-20 7.62559e-05
-12.7317 6.95478e-20 7.72756e-05
-12.6898 6.41492e-20 7.83109e-05
-12.6479 6.77253e-20 7.9362e-05
-12.6061 6.94681e-20 8.04292e-05
-12.5643 6.48051e-20 8.15128e-05
-12.5226 6.84867e-20 8.26131e-05
-12.481 6.65321e-20 8.37304e-05
-12.4394 6.62816e-20 8.4865e-05
-12.3979 5.94116e-20 8.60173e-05
-12.3565 6.42729e-20 8.71875e-05
-12.3151 6.21868e-20 8.8376e-05
-12.2738 5.31776e-20 8.95832e-05
-12.2325 5.19864e-20 9.08094e-05
-12.1913 6.36641e-20 9.20549e-05
-12.1501 6.02588e-20 9.33201e-05
-12.109 5.83636e-20 9.46054e-05
-12.068 6.31079e-20 9.59112e-05
-12.027 5.78109e-20 9.72377e-05
-11.986 5.35235e-20 9.85856e-05
-11.9452 6.27311e-20 9.9955e-05
-11.9043 5.12246e-20 0.000101347
-11.8636 5.4894e-20 0.000102761
-11.8228 5.80465e-20 0.000104197
-11.7822 5.43442e-20 0.000105658
-11.7415 6.49253e-20 0.000107142
-11.701 5.92156e-20 0.00010865
-11.6605 6.79242e-20 0.000110183
-11.62 7.04458e-20 0.000111741
-11.5796 6.49563e-20 0.000113325
-11.5392 5.66984e-20 0.000114935
-11.4989 7.28501e-20 0.000116572
-11.4587 7.69434e-20 0.000118236
-11.4184 6.56678e-20 0.000119928
-11.3783 7.26655e-20 0.000121648
-11.3381 6.90409e-20 0.000123397
-11.2981 7.73882e-20 0.000125176
-11.2581 7.88903e-20 0.000126985
-11.2181 8.62354e-20 0.000128824
-11.1781 9.01876e-20 0.000130695
-11.1383 8.51932e-20 0.000132597
-11.0984 1.0571e-19 0.000134532
-11.0586 1.05089e-19 0.000136501
-11.0189 1.0643e-19 0.000138503
-10.9792 1.09601e-19 0.00014054
-10.9395 1.11604e-19 0.000142612
-10.8999 1.10554e-19 0.000144721
-10.8603 1.12e-19 0.000146866
-10.8208 1.30879e-19 0.000149049
-10.7813 1.29762e-19 0.00015127
-10.7418 1.51937e-19 0.00015353
-10.7024 1.43053e-19 0.000155831
-10.6631 1.45272e-19 0.000158172
-10.6238 1.5207e-19 0.000160555
-10.5845 1.50407e-19 0.000162981
-10.5452 1.56326e-19 0.00016545
-10.506 1.48081e-19 0.000167964
-10.4669 1.53236e-19 0.000170523
-10.4278 1.71017e-19 0.000173128
-10.3887 1.61966e-19 0.000175781
-10.3496 1.73045e-19 0.000178483
-10.3106 1.90691e-19 0.000181234
-10.2717 2.12391e-19 0.000184035
-10.2328 2.18867e-19 0.000186888
-10.1939 2.17636e-19 0.000189795
-10.155 2.44034e-19 0.000192755
-10.1162 2.67864e-19 0.00019577
-10.0774 2.6832e-19 0.000198842
-10.0387 3.02684e-19 0.000201972
-10 3.051e-19 0.000205161
-9.96134 3.29807e-19 0.00020841
-9.92271 3.42247e-19 0.000211721
-9.88412 3.70579e-19 0.000215095
-9.84557 3.85898e-19 0.000218533
-9.80704 3.97466e-19 0.000222038
-9.76856 3.97432e-19 0.00022561
-9.73011 4.23326e-19 0.000229252
-9.69169 4.43185e-19 0.000232964
-9.65331 4.30732e-19 0.000236749
-9.61496 4.66653e-19 0.000240608
-9.57664 4.3613e-19 0.000244543
-9.53836 4.39884e-19 0.000248555
-9.50011 4.54765e-19 0.000252647
-9.46189 4.54023e-19 0.00025682
-9.42371 4.23957e-19 0.000261076
-9.38556 4.49992e-19 0.000265418
-9.34744 4.45267e-19 0.000269847
-9.30935 4.3046e-19 0.000274366
-9.2713 3.86304e-19 0.000278976
-9.23327 3.88421e-19 0.000283679
-9.19528 3.47752e-19 0.000288479
-9.15732 3.74712e-19 0.000293377
-9.11939 3.35349e-19 0.000298376
-9.08149 3.05381e-19 0.000303479
-9.04362 2.84405e-19 0.000308687
-9.00578 2.96393e-19 0.000314003
-8.96797 2.35155e-19 0.000319431
-8.93019 2.27832e-19 0.000324972
-8.89244 2.25328e-19 0.000330631
-8.85471 1.98475e-19 0.000336408
-8.81702 2.16086e-19 0.000342309
-8.77936 1.80988e-19 0.000348335
-8.74172 2.30888e-19 0.00035449
-8.70412 2.31349e-19 0.000360776
-8.66654 2.15224e-19 0.000367199
-8.62899 2.10674e-19 0.00037376
-8.59146 2.60576e-19 0.000380463
-8.55397 2.44989e-19 0.000387313
-8.5165 3.18688e-19 0.000394312
-8.47906 3.21612e-19 0.000401465
-8.44165 4.01443e-19 0.000408775
-8.40426 4.29941e-19 0.000416246
-8.3669 4.62349e-19 0.000423884
-8.32956 5.52548e-19 0.000431691
-8.29226 6.00706e-19 0.000439673
-8.25497 7.02254e-19 0.000447833
-8.21772 6.82223e-19 0.000456177
-8.18049 7.50602e-19 0.00046471
-8.14328 7.88671e-19 0.000473437
-8.1061 8.65116e-19 0.000482362
-8.06895 9.68967e-19 0.000491491
-8.03182 9.43642e-19 0.000500829
-7.99471 9.88015e-19 0.000510383
-7.95763 9.45979e-19 0.000520158
-7.92058 1.01534e-18 0.000530161
-7.88355 1.08653e-18 0.000540397
-7.84654 1.0731e-18 0.000550874
-7.80955 1.04422e-18 0.000561597
-7.77259 1.02785e-18 0.000572575
-7.73566 1.0148e-18 0.000583815
-7.69874 1.01871e-18 0.000595324
-7.66185 9.28929e-19 0.00060711
-7.62498 9.68335e-19 0.000619181
-7.58814 9.27468e-19 0.000631546
-7.55132 8.84253e-19 0.000644214
-7.51452 8.65972e-19 0.000657193
-7.47774 8.44819e-19 0.000670493
-7.44099 7.14834e-19 0.000684124
-7.40425 6.28452e-19 0.000698095
-7.36754 5.72201e-19 0.000712418
-7.33085 5.47377e-19 0.000727104
-7.29418 4.85651e-19 0.000742162
-7.25754 4.51127e-19 0.000757605
-7.22091 3.08336e-19 0.000773445
-7.18431 2.43977e-19 0.000789694
-7.14772 1.77519e-19 0.000806365
-7.11116 1.36119e-19 0.000823471
-7.07462 1.81772e-19 0.000841026
-7.0381 3.44692e-20 0.000859044
-7.00159 8.21933e-20 0.00087754
-6.96511 6.2278e-20 0.000896529
-6.92865 9.00415e-20 0.000916026
-6.89221 5.61046e-20 0.000936049
-6.85579 7.43928e-20 0.000956613
-6.81938 7.55352e-20 0.000977737
-6.783 4.74244e-20 0.000999438
-6.74664 1.38043e-19 0.00102174
-6.71029 1.17495e-19 0.00104465
-6.67397 1.26755e-19 0.0010682
-6.63766 1.23897e-19 0.0010924
-6.60137 2.3237e-19 0.00111729
-6.5651 9.7982e-20 0.00114287
-6.52885 1.6545e-19 0.00116919
-6.49262 1.77285e-19 0.00119625
-6.4564 1.74917e-19 0.00122408
-6.42021 1.12156e-19 0.00125272
-6.38403 9.66468e-20 0.00128218
-6.34786 4.20598e-20 0.00131251
-6.31172 1.13728e-19 0.00134372
-6.27559 1.2943e-20 0.00137585
-6.23949 8.10721e-20 0.00140893
-6.20339 9.26194e-20 0.001443
-6.16732 1.52122e-19 0.00147809
-6.13126 -8.76976e-21 0.00151424
-6.09522 1.03464e-19 0.00155149
-6.05919 -1.76424e-19 0.00158988
-6.02319 6.71109e-20 0.00162945
-5.9872 -9.61888e-20 0.00167024
-5.95122 -1.22154e-19 0.00171232
-5.91526 -1.74508e-21 0.00175571
-5.87932 -4.82148e-20 0.00180048
-5.84339 -2.80633e-19 0.00184667
-5.80748 -4.5293e-19 0.00189435
-5.77158 -2.93829e-19 0.00194357
-5.7357 -5.69462e-19 0.00199439
-5.69984 -8.03524e-19 0.00204687
-5.66399 -1.11064e-18 0.00210109
-5.62815 -9.63061e-19 0.00215712
-5.59233 -1.30134e-18 0.00221502
-5.55653 -1.58613e-18 0.00227487
-5.52074 -1.80651e-18 0.00233675
-5.48497 -2.34927e-18 0.00240074
-5.4492 -2.98954e-18 0.00246694
-5.41346 -3.14874e-18 0.00253544
-5.37773 -3.92581e-18 0.00260632
-5.34201 -4.14753e-18 0.0026797
-5.30631 -4.66371e-18 0.00275567
-5.27062 -5.5636e-18 0.00283436
-5.23494 -5.91432e-18 0.00291587
-5.19928 -7.22117e-18 0.00300034
-5.16363 -7.77347e-18 0.00308789
-5.128 -9.06357e-18 0.00317866
-5.09237 -1.05797e-17 0.00327279
-5.05677 -1.15957e-17 0.00337045
-5.02117 -1.22935e-17 0.00347178
-4.98559 -1.44576e-17 0.00357697
-4.95002 -1.61242e-17 0.00368619
-4.91446 -1.68085e-17 0.00379964
-4.87892 -1.78362e-17 0.00391751
-4.84339 -1.97112e-17 0.00404003
-4.80787 -2.05679e-17 0.00416743
-4.77237 -2.20388e-17 0.00429995
-4.73687 -2.26575e-17 0.00443784
-4.70139 -2.37992e-17 0.00458138
-4.66592 -2.36829e-17 0.00473087
-4.63046 -2.46747e-17 0.00488662
-4.59502 -2.3414e-17 0.00504896
-4.55958 -2.19492e-17 0.00521825
-4.52416 -2.05275e-17 0.00539486
-4.48875 -1.59669e-17 0.00557921
-4.45335 -1.14644e-17 0.00577172
-4.41797 -4.31186e-18 0.00597286
-4.38259 2.23103e-18 0.00618313
-4.34722 9.17419e-18 0.00640305
-4.31187 1.87205e-17 0.00663319
-4.27653 2.73086e-17 0.00687417
-4.24119 3.56914e-17 0.00712663
-4.20587 4.52719e-17 0.00739126
-4.17056 4.93655e-17 0.00766882
-4.13526 5.70698e-17 0.0079601
-4.09997 6.21352e-17 0.00826594
-4.06469 6.38208e-17 0.00858725
-4.02942 6.66403e-17 0.00892501
-3.99416 6.1382e-17 0.00928023
-3.95891 5.89012e-17 0.00965402
-3.92367 5.46225e-17 0.0100475
-3.88844 4.8067e-17 0.010462
-3.85322 3.91384e-17 0.0108987
-3.81801 3.64791e-17 0.0113591
-3.7828 2.94473e-17 0.0118446
-3.74761 2.75784e-17 0.0123567
-3.71243 2.39291e-17 0.012897
-3.67726 1.82114e-17 0.0134672
-3.64209 2.35602e-17 0.014069
-3.60694 2.51887e-17 0.0147043
-3.57179 2.55863e-17 0.015375
-3.53665 2.82024e-17 0.016083
-3.50152 3.05414e-17 0.0168305
-3.4664 2.9545e-17 0.0176198
-3.43129 3.49025e-17 0.0184532
-3.39619 3.2168e-17 0.0193334
-3.36109 2.02851e-17 0.0202635
-3.32601 2.47117e-17 0.0212467
-3.29093 2.20907e-17 0.0222867
-3.25586 2.92631e-17 0.023388
-3.2208 3.75466e-17 0.0245552
-3.18574 3.01977e-17 0.0257939
-3.1507 4.62126e-17 0.0271101
-3.11566 5.34067e-17 0.0285107
-3.08063 7.21361e-17 0.0300031
-3.0456 8.57805e-17 0.0315958
-3.01059 1.11954e-16 0.033298
-2.97558 1.53495e-16 0.0351198
-2.94058 2.15768e-16 0.0370725
-2.90558 2.30499e-16 0.0391685
-2.87059 2.66775e-16 0.0414215
-2.83561 2.68147e-16 0.0438468
-2.80064 2.73854e-16 0.046461
-2.76567 2.3954e-16 0.0492832
-2.73071 2.93536e-16 0.0523341
-2.69576 2.61498e-16 0.0556373
-2.66081 3.08752e-16 0.0592188
-2.62587 3.64934e-16 0.0631082
-2.59094 3.74466e-16 0.0673386
-2.55601 4.90729e-16 0.0719476
-2.52109 6.22228e-16 0.0769773
-2.48617 7.3165e-16 0.0824761
-2.45126 9.10287e-16 0.0884982
-2.41636 1.1245e-15 0.0951062
-2.38146 1.29738e-15 0.102371
-2.34657 1.71515e-15 0.110374
-2.31168 1.97416e-15 0.119209
-2.2768 2.38633e-15 0.128985
-2.24192 2.68606e-15 0.139824
-2.20705 3.56167e-15 0.151873
-2.17219 3.71604e-15 0.165298
-2.13733 4.34091e-15 0.180295
-2.10247 5.12952e-15 0.197093
-2.06762 5.76044e-15 0.215961
-2.03278 6.42118e-15 0.237213
-1.99794 6.82102e-15 0.261226
-1.9631 7.54231e-15 0.288437
-1.92827 8.79061e-15 0.319378
-1.89345 8.96358e-15 0.354673
-1.85862 1.02137e-14 0.395081
-1.82381 1.17995e-14 0.441501
-1.78899 1.40428e-14 0.495034
-1.75419 1.08285e-14 0.556996
-1.71938 1.43622e-14 0.629003
-1.68458 1.79663e-14 0.712997
-1.64979 2.49828e-14 0.811377
-1.61499 4.11005e-14 0.927022
-1.58021 5.44745e-14 1.06348
-1.54542 6.077e-14 1.22495
-1.51064 5.5316e-14 1.41652
-1.47586 6.31187e-14 1.64396
-1.44109 1.56342e-15 1.91377
-1.40632 -9.68289e-15 2.23237
-1.37155 -6.21916e-14 2.60534
-1.33679 -5.65654e-14 3.03483
-1.30203 4.25212e-14 3.51703
-1.26727 -1.85821e-15 4.03707
-1.23251 1.26371e-13 4.56646
-1.19776 -2.41327e-14 5.06074
-1.16301 -1.18602e-13 5.46731
-1.12827 -2.30065e-13 5.73614
-1.09352 -3.25583e-13 5.83834
-1.05878 -2.98288e-14 5.77267
-1.02405 -7.85529e-15 5.56634
-0.989309 1.13161e-13 5.26017
-0.954576 8.27358e-14 4.89811
-0.919844 -1.36323e-13 4.51575
-0.885115 9.65543e-14 4.1392
-0.850388 7.64469e-14 3.78386
-0.815663 8.14039e-14 3.45821
-0.78094 -1.54098e-14 3.16504
-0.746219 7.04934e-14 2.90445
-0.711499 3.84624e-15 2.67441
-0.676781 1.48896e-14 2.4724
-0.642065 3.69827e-14 2.29538
-0.60735 8.80453e-15 2.14054
-0.572637 3.83344e-14 2.00513
-0.537925 2.77589e-14 1.88678
-0.503214 3.34787e-15 1.78331
-0.468504 2.33891e-14 1.69292
-0.433796 1.7974e-14 1.61399
-0.399089 1.7384e-14 1.54518
-0.364382 3.86845e-14 1.48532
-0.329676 3.50731e-14 1.43346
-0.294972 2.72183e-14 1.38875
-0.260267 3.43521e-14 1.35052
-0.225564 3.2534e-14 1.31818
-0.190861 3.38561e-14 1.29126
-0.156158 2.43948e-14 1.26938
-0.121456 3.43905e-14 1.25223
-0.0867541 2.72611e-14 1.23956
-0.0520524 2.54464e-14 1.23121
-0.0173508 2.21983e-14 1.22706
0.0173508 2.20452e-14 1.22706
0.0520524 3.54939e-14 1.23121
0.0867541 2.88675e-14 1.23956
0.121456 4.24019e-14 1.25223
0.156158 2.32635e-14 1.26938
0.190861 2.92313e-14 1.29126
0.225564 3.0668e-14 1.31818
0.260267 3.30914e-14 1.35052
0.294972 3.00556e-14 1.38875
0.329676 2.71971e-14 1.43346
0.364382 2.81664e-14 1.48532
0.399089 3.9174e-14 1.54518
0.433796 3.03061e-14 1.61399
0.468504 3.26473e-14 1.69292
0.503214 7.30621e-15 1.78331
0.537925 4.5639e-14 1.88678
0.572637 5.31015e-14 2.00513
0.60735 7.00646e-14 2.14054
0.642065 1.60804e-14 2.29538
0.676781 3.12206e-14 2.4724
0.711499 2.23433e-15 2.67441
0.746219 5.5149e-14 2.90445
0.78094 -1.19535e-14 3.16504
0.815663 8.74925e-14 3.45821
0.850388 6.99494e-14 3.78386
0.885115 4.20653e-14 4.1392
0.919844 -2.06861e-14 4.51575
0.954576 9.12411e-14 4.89811
0.989309 -1.96155e-13 5.26017
1.02405 -1.11362e-13 5.56634
1.05878 9.28779e-14 5.77267
1.09352 -3.34594e-13 5.83834
1.12827 -2.28226e-13 5.73614
1.16301 -1.20951e-13 5.46731
1.19776 -2.85133e-14 5.06074
1.23251 -5.7602e-14 4.56646
1.26727 7.25606e-14 4.03707
1.30203 -9.49916e-14 3.51703
1.33679 -9.59884e-14 3.03483
1.37155 -3.39492e-14 2.60534
1.40632 -3.32129e-14 2.23237
1.44109 2.08557e-14 1.91377
1.47586 6.47437e-14 1.64396
1.51064 5.98305e-14 1.41652
1.54542 6.52412e-14 1.22495
1.58021 4.88132e-14 1.06348
1.61499 3.99489e-14 0.927022
1.64979 3.3119e-14 0.811377
1.68458 2.18967e-14 0.712997
1.71938 1.44013e-14 0.629003
1.75419 1.09806e-14 0.556996
1.78899 1.12737e-14 0.495034
1.82381 1.13063e-14 0.441501
1.85862 1.01547e-14 0.395081
1.89345 7.68929e-15 0.354673
1.92827 8.4827e-15 0.319378
1.9631 7.45364e-15 0.288437
1.99794 6.86957e-15 0.261226
2.03278 6.14768e-15 0.237213
2.06762 5.17882e-15 0.215961
2.10247 4.64274e-15 0.197093
2.13733 4.37373e-15 0.180295
2.17219 3.70227e-15 0.165298
2.20705 3.25902e-15 0.151873
2.24192 2.7241e-15 0.139824
2.2768 2.35805e-15 0.128985
2.31168 1.98022e-15 0.119209
2.34657 1.41338e-15 0.110374
2.38146 1.34526e-15 0.102371
2.41636 1.12069e-15 0.0951062
2.45126 8.80045e-16 0.0884982
2.48617 7.28965e-16 0.0824761
2.52109 5.81259e-16 0.0769773
2.55601 4.72244e-16 0.0719476
2.59094 4.11064e-16 0.0673386
2.62587 2.90488e-16 0.0631082
2.66081 2.95859e-16 0.0592188
2.69576 2.39563e-16 0.0556373
2.73071 2.53374e-16 0.0523341
2.76567 2.39762e-16 0.0492832
2.80064 2.39145e-16 0.046461
2.83561 2.67442e-16 0.0438468
2.87059 2.34732e-16 0.0414215
2.90558 2.36992e-16 0.0391685
2.94058 1.81889e-16 0.0370725
2.97558 1.50265e-16 0.0351198
3.01059 1.22946e-16 0.033298
3.0456 8.6985e-17 0.0315958
3.08063 6.34279e-17 0.0300031
3.11566 5.75474e-17 0.0285107
3.1507 2.58463e-17 0.0271101
3.18574 3.54334e-17 0.0257939
3.2208 1.29367e-17 0.0245552
3.25586 2.47621e-17 0.023388
3.29093 1.78744e-17 0.0222867
3.32601 1.38074e-17 0.0212467
3.36109 2.2595e-17 0.0202635
3.39619 2.0847e-17 0.0193334
3.43129 1.65603e-17 0.0184532
3.4664 2.67425e-17 0.0176198
3.50152 1.98673e-17 0.0168305
3.53665 2.39733e-17 0.016083
3.57179 1.89895e-17 0.015375
3.60694 1.75871e-17 0.0147043
3.64209 2.14633e-17 0.014069
3.67726 1.98728e-17 0.0134672
3.71243 1.95913e-17 0.012897
3.74761 2.32315e-17 0.0123567
3.7828 2.834e-17 0.0118446
3.81801 3.11853e-17 0.0113591
3.85322 3.86688e-17 0.0108987
3.88844 4.45145e-17 0.010462
3.92367 5.19647e-17 0.0100475
3.95891 5.82197e-17 0.00965402
3.99416 6.18719e-17 0.00928023
4.02942 5.95647e-17 0.00892501
4.06469 6.40932e-17 0.00858725
4.09997 5.9365e-17 0.00826594
4.13526 5.46379e-17 0.0079601
4.17056 5.03231e-17 0.00766882
4.20587 4.14464e-17 0.00739126
4.24119 3.55906e-17 0.00712663
4.27653 2.57051e-17 0.00687417
4.31187 1.90641e-17 0.00663319
4.34722 9.90354e-18 0.00640305
4.38259 3.05567e-19 0.00618313
4.41797 -6.55547e-18 0.00597286
4.45335 -1.1121e-17 0.00577172
4.48875 -1.6145e-17 0.00557921
4.52416 -1.94332e-17 0.00539486
4.55958 -2.36055e-17 0.00521825
4.59502 -2.49844e-17 0.00504896
4.63046 -2.37563e-17 0.00488662
4.66592 -2.52905e-17 0.00473087
4.70139 -2.38411e-17 0.00458138
4.73687 -2.29274e-17 0.00443784
4.77237 -2.16764e-17 0.00429995
4.80787 -2.07115e-17 0.00416743
4.84339 -1.95311e-17 0.00404003
4.87892 -1.88189e-17 0.00391751
4.91446 -1.74702e-17 0.00379964
4.95002 -1.56077e-17 0.00368619
4.98559 -1.47747e-17 0.00357697
5.02117 -1.36992e-17 0.00347178
5.05677 -1.16322e-17 0.00337045
5.09237 -9.33506e-18 0.00327279
5.128 -8.85726e-18 0.00317866
5.16363 -8.34354e-18 0.00308789
5.19928 -6.89138e-18 0.00300034
5.23494 -6.38343e-18 0.00291587
5.27062 -5.24321e-18 0.00283436
5.30631 -4.34445e-18 0.00275567
5.34201 -4.01404e-18 0.0026797
5.37773 -3.44897e-18 0.00260632
5.41346 -2.90795e-18 0.00253544
5.4492 -2.31687e-18 0.00246694
5.48497 -2.24794e-18 0.00240074
5.52074 -1.70596e-18 0.00233675
5.55653 -1.47951e-18 0.00227487
5.59233 -1.16082e-18 0.00221502
5.62815 -6.42716e-19 0.00215712
5.66399 -1.90558e-19 0.00210109
5.69984 -3.46464e-19 0.00204687
5.7357 -1.39327e-19 0.00199439
5.77158 1.03541e-19 0.00194357
5.80748 2.34778e-19 0.00189435
5.84339 4.74108e-19 0.00184667
5.87932 1.98365e-19 0.00180048
5.91526 3.0785e-19 0.00175571
5.95122 2.35902e-19 0.00171232
5.9872 3.84563e-19 0.00167024
6.02319 3.92892e-19 0.00162945
6.05919 3.90699e-19 0.00158988
6.09522 2.47097e-19 0.00155149
6.13126 4.80312e-19 0.00151424
6.16732 4.14027e-19 0.00147809
6.20339 2.50547e-19 0.001443
6.23949 3.04988e-19 0.00140893
6.27559 3.11898e-19 0.00137585
6.31172 2.71226e-19 0.00134372
6.34786 3.53189e-19 0.00131251
6.38403 2.64696e-19 0.00128218
6.42021 3.27659e-19 0.00125272
6.4564 3.83088e-19 0.00122408
6.49262 3.63233e-19 0.00119625
6.52885 3.31752e-19 0.00116919
6.5651 3.48702e-19 0.00114287
6.60137 3.68624e-19 0.00111729
6.63766 2.82966e-19 0.0010924
6.67397 3.8639e-19 0.0010682
6.71029 1.98462e-19 0.00104465
6.74664 2.18193e-19 0.00102174
6.783 1.869e-19 0.000999438
6.81938 1.47433e-19 0.000977737
6.85579 7.23467e-20 0.000956613
6.89221 1.59425e-19 0.000936049
6.92865 7.74307e-20 0.000916026
6.96511 1.10103e-19 0.000896529
7.00159 8.10978e-20 0.00087754
7.0381 2.50229e-19 0.000859044
7.07462 1.82286e-19 0.000841026
7.11116 1.89262e-19 0.000823471
7.14772 2.49971e-19 0.000806365
7.18431 3.52705e-19 0.000789694
7.22091 3.78924e-19 0.000773445
7.25754 4.42575e-19 0.000757605
7.29418 5.37945e-19 0.000742162
7.33085 5.86305e-19 0.000727104
7.36754 6.30532e-19 0.000712418
7.40425 6.96555e-19 0.000698095
7.44099 7.67135e-19 0.000684124
7.47774 7.03829e-19 0.000670493
7.51452 8.34479e-19 0.000657193
7.55132 8.94009e-19 0.000644214
7.58814 8.75515e-19 0.000631546
7.62498 9.14654e-19 0.000619181
7.66185 1.01452e-18 0.00060711
7.69874 9.48108e-19 0.000595324
7.73566 1.0043e-18 0.000583815
7.77259 9.78346e-19 0.000572575
7.80955 9.7593e-19 0.000561597
7.84654 9.27657e-19 0.000550874
7.88355 9.71421e-19 0.000540397
7.92058 9.46987e-19 0.000530161
7.95763 9.83492e-19 0.000520158
7.99471 8.55462e-19 0.000510383
8.03182 8.33657e-19 0.000500829
8.06895 7.93184e-19 0.000491491
8.1061 7.59166e-19 0.000482362
8.14328 7.04123e-19 0.000473437
8.18049 6.21921e-19 0.00046471
8.21772 6.12583e-19 0.000456177
8.25497 4.85631e-19 0.000447833
8.29226 4.40773e-19 0.000439673
8.32956 3.98696e-19 0.000431691
8.3669 3.5308e-19 0.000423884
8.40426 3.22126e-19 0.000416246
8.44165 2.82758e-19 0.000408775
8.47906 2.26341e-19 0.000401465
8.5165 1.76908e-19 0.000394312
8.55397 1.54794e-19 0.000387313
8.59146 1.02293e-19 0.000380463
8.62899 1.13121e-19 0.00037376
8.66654 5.14247e-20 0.000367199
8.70412 4.73197e-20 0.000360776
8.74172 4.95881e-20 0.00035449
8.77936 7.78929e-20 0.000348335
8.81702 5.63969e-20 0.000342309
8.85471 8.77947e-20 0.000336408
8.89244 5.40646e-20 0.000330631
8.93019 1.15757e-19 0.000324972
8.96797 1.22611e-19 0.000319431
9.00578 1.37415e-19 0.000314003
9.04362 1.56522e-19 0.000308687
9.08149 1.50235e-19 0.000303479
9.11939 1.88093e-19 0.000298376
9.15732 1.80813e-19 0.000293377
9.19528 2.33786e-19 0.000288479
9.23327 2.55551e-19 0.000283679
9.2713 2.77686e-19 0.000278976
9.30935 2.73329e-19 0.000274366
9.34744 2.75855e-19 0.000269847
9.38556 2.75883e-19 0.000265418
9.42371 2.92051e-19 0.000261076
9.46189 2.81455e-19 0.00025682
9.50011 2.94689e-19 0.000252647
9.53836 2.84069e-19 0.000248555
9.57664 2.78168e-19 0.000244543
9.61496 2.50189e-19 0.000240608
9.65331 2.52381e-19 0.000236749
9.69169 2.43638e-19 0.000232964
9.73011 2.31716e-19 0.000229252
9.76856 2.26456e-19 0.00022561
9.80704 1.89703e-19 0.000222038
9.84557 1.6885e-19 0.000218533
9.88412 1.41272e-19 0.000215095
9.92271 1.37219e-19 0.000211721
9.96134 1.29537e-19 0.00020841
10 1.15976e-19 0.000205161
10.0387 8.00682e-20 0.000201972
10.0774 6.95284e-20 0.000198842
10.1162 4.28271e-20 0.00019577
10.155 3.10698e-20 0.000192755
10.1939 1.98311e-20 0.000189795
10.2328 8.44713e-21 0.000186888
10.2717 -5.01352e-21 0.000184035
10.3106 -1.15548e-20 0.000181234
10.3496 -5.61979e-21 0.000178483
10.3887 -2.32843e-20 0.000175781
10.4278 -3.79042e-20 0.000173128
10.4669 -3.34468e-20 0.000170523
10.506 -4.44607e-20 0.000167964
10.5452 -5.50814e-20 0.00016545
10.5845 -6.15681e-20 0.000162981
10.6238 -6.78557e-20 0.000160555
10.6631 -5.86727e-20 0.000158172
10.7024 -6.55605e-20 0.000155831
10.7418 -7.85441e-20 0.00015353
10.7813 -6.33524e-20 0.00015127
10.8208 -6.27654e-20 0.000149049
10.8603 -5.73427e-20 0.000146866
10.8999 -6.01983e-20 0.000144721
10.9395 -6.00252e-20 0.000142612
10.9792 -5.44276e-20 0.00014054
11.0189 -5.63566e-20 0.000138503
11.0586 -5.85909e-20 0.000136501
11.0984 -5.13066e-20 0.000134532
11.1383 -3.9376e-20 0.000132597
11.1781 -4.31157e-20 0.000130695
11.2181 -3.74061e-20 0.000128824
11.2581 -3.60427e-20 0.000126985
11.2981 -2.90632e-20 0.000125176
11.3381 -2.27397e-20 0.000123397
11.3783 -2.54035e-20 0.000121648
11.4184 -1.98267e-20 0.000119928
11.4587 -2.97845e-20 0.000118236
11.4989 -2.88575e-20 0.000116572
11.5392 -1.49151e-20 0.000114935
11.5796 -2.40266e-20 0.000113325
11.62 -2.95549e-20 0.000111741
11.6605 -3.1632e-20 0.000110183
11.701 -2.13481e-20 0.00010865
11.7415 -3.18734e-20 0.000107142
11.7822 -2.9622e-20 0.000105658
11.8228 -3.47775e-20 0.000104197
11.8636 -3.34837e-20 0.000102761
11.9043 -3.31835e-20 0.000101347
11.9452 -4.21176e-20 9.9955e-05
11.986 -3.80541e-20 9.85856e-05
12.027 -3.62485e-20 9.72377e-05
12.068 -4.72157e-20 9.59112e-05
12.109 -4.60486e-20 9.46054e-05
12.1501 -4.68622e-20 9.33201e-05
12.1913 -5.44491e-20 9.20549e-05
12.2325 -4.64549e-20 9.08094e-05
12.2738 -4.77528e-20 8.95832e-05
12.3151 -5.70975e-20 8.8376e-05
12.3565 -5.94282e-20 8.71875e-05
12.3979 -5.23032e-20 8.60173e-05
12.4394 -6.09187e-20 8.4865e-05
12.481 -5.56152e-20 8.37304e-05
12.5226 -5.83494e-20 8.26131e-05
12.5643 -5.9228e-20 8.15128e-05
12.6061 -5.86492e-20 8.04292e-05
12.6479 -5.9786e-20 7.9362e-05
12.6898 -5.55831e-20 7.83109e-05
12.7317 -5.71284e-20 7.72756e-05
12.7737 -5.09989e-20 7.62559e-05
12.8158 -5.35079e-20 7.52515e-05
12.8579 -5.18012e-20 7.4262e-05
12.9001 -4.85805e-20 7.32873e-05
12.9424 -4.47245e-20 7.2327e-05
12.9847 -4.29678e-20 7.1381e-05
13.0271 -3.81942e-20 7.04489e-05
13.0696 -3.57402e-20 6.95306e-05
13.1121 -3.61768e-20 6.86257e-05
13.1547 -3.57735e-20 6.77341e-05
13.1974 -3.16554e-20 6.68555e-05
13.2402 -2.48765e-20 6.59897e-05
13.283 -2.60733e-20 6.51365e-05
13.3259 -2.40975e-20 6.42956e-05
13.3689 -1.76818e-20 6.34669e-05
13.4119 -1.60164e-20 6.26501e-05
13.455 -1.46613e-20 6.1845e-05
13.4982 -1.3362e-20 6.10515e-05
13.5415 -1.36673e-20 6.02693e-05
13.5848 -1.08669e-20 5.94983e-05
13.6283 -1.07901e-20 5.87382e-05
13.6718 -1.03241e-20 5.79889e-05
13.7153 -7.31839e-21 5.72502e-05
13.759 -9.79644e-21 5.65218e-05
13.8028 -7.61431e-21 5.58038e-05
13.8466 -1.08875e-20 5.50958e-05
13.8905 -8.95538e-21 5.43977e-05
13.9345 -1.23921e-20 5.37093e-05
13.9786 -1.34569e-20 5.30305e-05
14.0227 -1.34722e-20 5.23611e-05
14.067 -1.35724e-20 5.1701e-05
14.1113 -1.63079e-20 5.105e-05
14.1558 -1.58616e-20 5.04079e-05
14.2003 -1.68868e-20 4.97747e-05
14.2449 -1.49389e-20 4.91501e-05
14.2896 -1.61387e-20 4.85341e-05
14.3344 -1.79746e-20 4.79264e-05
14.3793 -1.76097e-20 4.7327e-05
14.4243 -1.82441e-20 4.67357e-05
14.4693 -2.22597e-20 4.61524e-05
14.5145 -2.1679e-20 4.5577e-05
14.5598 -2.05114e-20 4.50093e-05
14.6052 -2.42501e-20 4.44492e-05
14.6506 -2.51095e-20 4.38966e-05
14.6962 -2.5689e-20 4.33513e-05
14.7419 -2.71277e-20 4.28133e-05
14.7877 -2.64744e-20 4.22825e-05
14.8336 -2.65568e-20 4.17586e-05
14.8796 -2.81206e-20 4.12417e-05
14.9257 -2.75492e-20 4.07316e-05
14.9719 -2.96709e-20 4.02281e-05
15.0182 -2.85552e-20 3.97313e-05
15.0647 -2.82149e-20 3.92409e-05
15.1112 -2.74916e-20 3.87569e-05
15.1579 -2.8242e-20 3.82792e-05
15.2047 -2.90303e-20 3.78077e-05
15.2516 -2.81715e-20 3.73423e-05
15.2986 -2.7068e-20 3.68829e-05
15.3458 -2.81539e-20 3.64293e-05
15.393 -2.92789e-20 3.59816e-05
15.4404 -2.77629e-20 3.55396e-05
15.488 -2.62707e-20 3.51032e-05
15.5356 -2.63784e-20 3.46723e-05
15.5834 -2.79467e-20 3.42469e-05
15.6313 -2.36169e-20 3.38269e-05
15.6794 -2.50108e-20 3.34121e-05
15.7276 -2.3489e-20 3.30026e-05
15.7759 -2.59702e-20 3.25982e-05
15.8243 -2.36265e-20 3.21988e-05
15.873 -2.46714e-20 3.18044e-05
15.9217 -2.17121e-20 3.14149e-05
15.9706 -2.32023e-20 3.10302e-05
16.0197 -2.25796e-20 3.06502e-05
16.0689 -2.02039e-20 3.02749e-05
16.1182 -1.97815e-20 2.99042e-05
16.1677 -1.86375e-20 2.9538e-05
16.2174 -1.97753e-20 2.91763e-05
16.2672 -1.85858e-20 2.88189e-05
16.3172 -1.8671e-20 2.84659e-05
16.3674 -1.68275e-20 2.81171e-05
16.4177 -1.72711e-20 2.77725e-05
16.4682 -1.71777e-20 2.74321e-05
16.5189 -1.82441e-20 2.70957e-05
16.5697 -1.70505e-20 2.67633e-05
16.6208 -1.83974e-20 2.64348e-05
16.672 -1.54955e-20 2.61102e-05
16.7234 -1.52662e-20 2.57894e-05
16.775 -1.47097e-20 2.54724e-05
16.8268 -1.40521e-20 2.5159e-05
16.8787 -1.29274e-20 2.48493e-05
16.9309 -1.31379e-20 2.45432e-05
16.9833 -1.27049e-20 2.42406e-05
17.0359 -1.31318e-20 2.39415e-05
17.0887 -1.44263e-20 2.36458e-05
17.1418 -1.4851e-20 2.33535e-05
17.195 -1.5384e-20 2.30645e-05
17.2485 -1.55624e-20 2.27787e-05
17.3022 -1.62253e-20 2.24962e-05
17.3562 -1.71416e-20 2.22168e-05
17.4104 -1.66706e-20 2.19405e-05
17.4648 -1.64688e-20 2.16673e-05
17.5195 -1.73703e-20 2.13971e-05
17.5744 -1.68914e-20 2.11299e-05
17.6296 -1.74226e-20 2.08656e-05
17.6851 -1.76491e-20 2.06041e-05
17.7408 -1.84721e-20 2.03455e-05
17.7969 -1.70547e-20 2.00896e-05
17.8532 -1.82144e-20 1.98365e-05
17.9098 -1.78152e-20 1.95861e-05
17.9667 -1.79944e-20 1.93383e-05
18.0239 -1.6816e-20 1.9093e-05
18.0815 -1.75377e-20 1.88504e-05
18.1393 -1.65003e-20 1.86102e-05
18.1975 -1.6572e-20 1.83725e-05
18.256 -1.43877e-20 1.81373e-05
18.3149 -1.41912e-20 1.79043e-05
18.3742 -1.16448e-20 1.76738e-05
18.4338 -1.09494e-20 1.74455e-05
18.4938 -9.5076e-21 1.72195e-05
18.5542 -9.22754e-21 1.69956e-05
18.615 -8.32752e-21 1.67739e-05
18.6762 -8.12169e-21 1.65544e-05
18.7379 -7.92574e-21 1.63369e-05
18.8 -7.46941e-21 1.61214e-05
18.8625 -7.01681e-21 1.5908e-05
18.9255 -7.3047e-21 1.56964e-05
18.9891 -5.88011e-21 1.54868e-05
19.0531 -5.68523e-21 1.5279e-05
19.1177 -5.48135e-21 1.5073e-05
19.1828 -5.76004e-21 1.48688e-05
19.2484 -5.30253e-21 1.46662e-05
19.3147 -4.2118e-21 1.44654e-05
19.3816 -4.55244e-21 1.42661e-05
19.4491 -3.02263e-21 1.40684e-05
19.5173 -4.16207e-21 1.38723e-05
19.5862 -3.967e-21 1.36775e-05
19.6558 -5.45673e-21 1.34842e-05
19.7262 -6.14871e-21 1.32922e-05
19.7974 -6.94315e-21 1.31015e-05
19.8694 -7.59233e-21 1.29119e-05
19.9423 -7.15854e-21 1.27236e-05
20.0162 -6.84775e-21 1.25363e-05
20.091 -6.28997e-21 1.23499e-05
20.1669 -5.5386e-21 1.21645e-05
20.244 -4.58276e-21 1.19799e-05
20.3222 -4.9925e-21 1.1796e-05
20.4016 -4.91055e-21 1.16128e-05
20.4825 -4.71702e-21 1.143e-05
20.5648 -4.01292e-21 1.12475e-05
20.6487 -3.21701e-21 1.10653e-05
20.7344 -2.03479e-21 1.08831e-05
20.8219 -9.53903e-22 1.07008e-05
20.9115 4.48762e-22 1.05181e-05
21.0034 1.73652e-21 1.03347e-05
21.0979 1.75572e-21 1.01503e-05
21.1952 1.65117e-21 9.96463e-06
21.2959 1.52039e-21 9.77707e-06
21.4004 7.62214e-22 9.58704e-06
21.5093 9.29389e-22 9.39374e-06
21.6237 -1.63352e-22 9.19605e-06
21.7448 -6.45173e-22 8.99238e-06
21.8747 -9.20169e-22 8.78029e-06
22.0165 -3.04508e-23 8.55566e-06
22.1768 -1.03063e-22 8.31042e-06
22.3723 -9.7397e-22 8.02313e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.0Lambda0.5Nc1Classic/vANODiaP_FRG.txt <==
-22.3723 -8.21913e-17 -0.000160924
-22.1768 -4.3961e-17 -0.000169709
-22.0165 -6.20486e-17 -0.000177184
-21.8747 -2.70819e-17 -0.000183967
-21.7448 -5.66811e-17 -0.000190235
-21.6237 -9.9577e-18 -0.00019625
-21.5093 -7.25244e-17 -0.000202012
-21.4004 -5.81293e-18 -0.000207623
-21.2959 -3.27869e-17 -0.000213119
-21.1952 -4.63243e-17 -0.000218598
-21.0979 -7.21093e-17 -0.000224029
-21.0034 -1.05615e-16 -0.00022953
-20.9115 -6.69658e-17 -0.000235037
-20.8219 -8.11464e-17 -0.000240627
-20.7344 -9.97695e-17 -0.000246254
-20.6487 -5.46493e-17 -0.000251985
-20.5648 -1.11853e-16 -0.000257781
-20.4825 -1.18189e-16 -0.000263708
-20.4016 -1.04118e-16 -0.000269725
-20.3222 -6.61122e-17 -0.000275891
-20.244 -4.96579e-17 -0.000282165
-20.1669 -4.58477e-17 -0.000288603
-20.091 -5.04244e-17 -0.000295169
-20.0162 -9.22126e-17 -0.000301914
-19.9423 -1.44224e-16 -0.000308802
-19.8694 -1.51913e-16 -0.000315883
-19.7974 -1.14174e-16 -0.00032312
-19.7262 -2.07275e-16 -0.000330562
-19.6558 -1.90807e-16 -0.000338172
-19.5862 -2.58178e-16 -0.000345995
-19.5173 -3.08507e-16 -0.000353995
-19.4491 -3.73273e-16 -0.000362215
-19.3816 -4.22368e-16 -0.000370619
-19.3147 -4.69815e-16 -0.00037925
-19.2484 -4.55751e-16 -0.000388073
-19.1828 -4.77478e-16 -0.00039713
-19.1177 -5.10681e-16 -0.000406387
-19.0531 -5.06584e-16 -0.000415884
-18.9891 -5.30218e-16 -0.000425585
-18.9255 -5.87543e-16 -0.000435533
-18.8625 -5.70378e-16 -0.000445696
-18.8 -5.98297e-16 -0.000456112
-18.7379 -6.075e-16 -0.000466749
-18.6762 -5.79225e-16 -0.000477644
-18.615 -5.7088e-16 -0.000488762
-18.5542 -5.58726e-16 -0.000500142
-18.4938 -5.74996e-16 -0.000511755
-18.4338 -5.40543e-16 -0.000523638
-18.3742 -4.89993e-16 -0.000535755
-18.3149 -5.109e-16 -0.000548139
-18.256 -4.55535e-16 -0.000560761
-18.1975 -4.1048e-16 -0.000573664
-18.1393 -3.70292e-16 -0.000586821
-18.0815 -2.88778e-16 -0.000600261
-18.0239 -2.87197e-16 -0.000613952
-17.9667 -2.77684e-16 -0.000627927
-17.9098 -1.78802e-16 -0.000642164
-17.8532 -1.87142e-16 -0.000656695
-17.7969 -1.51864e-16 -0.000671486
-17.7408 -8.38964e-17 -0.000686569
-17.6851 -7.84716e-17 -0.000701915
-17.6296 -3.73913e-17 -0.000717554
-17.5744 -2.48742e-17 -0.000733458
-17.5195 -6.29747e-17 -0.000749657
-17.4648 3.13873e-17 -0.000766107
-17.4104 -1.07608e-17 -0.000782834
-17.3562 6.55662e-17 -0.000799811
-17.3022 5.25363e-17 -0.000817057
-17.2485 -4.70678e-17 -0.000834517
-17.195 3.87399e-17 -0.000852211
-17.1418 -4.08842e-17 -0.000870105
-17.0887 -8.0804e-17 -0.000888195
-17.0359 -9.93835e-17 -0.00090642
-16.9833 -9.35627e-17 -0.000924793
-16.9309 -1.93032e-16 -0.000943259
-16.8787 -1.84174e-16 -0.000961789
-16.8268 -2.033e-16 -0.000980317
-16.775 -2.30814e-16 -0.000998843
-16.7234 -2.6638e-16 -0.00101727
-16.672 -3.71668e-16 -0.00103556
-16.6208 -3.19375e-16 -0.00105364
-16.5697 -4.72791e-16 -0.00107148
-16.5189 -4.63325e-16 -0.00108895
-16.4682 -3.63626e-16 -0.00110604
-16.4177 -6.05654e-16 -0.00112263
-16.3674 -5.64697e-16 -0.00113866
-16.3172 -6.2937e-16 -0.00115402
-16.2672 -6.12963e-16 -0.00116867
-16.2174 -6.90578e-16 -0.00118248
-16.1677 -6.47207e-16 -0.00119539
-16.1182 -6.86218e-16 -0.00120731
-16.0689 -7.63462e-16 -0.00121817
-16.0197 -7.31155e-16 -0.00122786
-15.9706 -7.52518e-16 -0.00123633
-15.9217 -6.83356e-16 -0.00124349
-15.873 -7.73759e-16 -0.00124931
-15.8243 -7.03346e-16 -0.00125367
-15.7759 -6.73838e-16 -0.00125658
-15.7276 -6.0267e-16 -0.00125795
-15.6794 -6.03637e-16 -0.00125777
-15.6313 -5.56663e-16 -0.00125599
-15.5834 -5.70842e-16 -0.00125262
-15.5356 -4.41285e-16 -0.0012476
-15.488 -4.57875e-16 -0.00124099
-15.4404 -4.12547e-16 -0.00123274
-15.393 -3.45299e-16 -0.00122291
-15.3458 -3.36415e-16 -0.00121151
-15.2986 -2.69417e-16 -0.00119858
-15.2516 -2.87536e-16 -0.00118415
-15.2047 -2.00801e-16 -0.00116829
-15.1579 -1.3367e-16 -0.00115103
-15.1112 -1.23981e-16 -0.00113246
-15.0647 -1.65819e-17 -0.00111262
-15.0182 4.98994e-17 -0.00109162
-14.9719 4.44923e-17 -0.00106948
-14.9257 9.8558e-17 -0.00104632
-14.8796 1.7441e-16 -0.0010222
-14.8336 2.03953e-16 -0.000997223
-14.7877 2.57141e-16 -0.000971426
-14.7419 2.92771e-16 -0.000944928
-14.6962 3.53172e-16 -0.000917795
-14.6506 3.59007e-16 -0.000890082
-14.6052 3.96232e-16 -0.000861892
-14.5598 3.88889e-16 -0.000833291
-14.5145 4.45558e-16 -0.000804302
-14.4693 4.44071e-16 -0.000775063
-14.4243 4.19482e-16 -0.000745569
-14.3793 4.2176e-16 -0.000715891
-14.3344 4.11463e-16 -0.000686094
-14.2896 4.17608e-16 -0.000656205
-14.2449 3.40006e-16 -0.000626242
-14.2003 3.2837e-16 -0.000596302
-14.1558 3.03913e-16 -0.000566331
-14.1113 2.65532e-16 -0.000536416
-14.067 2.62422e-16 -0.000506543
-14.0227 2.22674e-16 -0.000476739
-13.9786 1.7771e-16 -0.000446981
-13.9345 1.63333e-16 -0.000417342
-13.8905 1.05903e-16 -0.000387718
-13.8466 5.9133e-17 -0.000358202
-13.8028 3.2174e-17 -0.000328723
-13.759 -2.01727e-18 -0.000299275
-13.7153 -5.66633e-17 -0.000269883
-13.6718 -9.94768e-17 -0.000240454
-13.6283 -9.87761e-17 -0.000211021
-13.5848 -1.43019e-16 -0.000181545
-13.5415 -1.92669e-16 -0.000151956
-13.4982 -1.75809e-16 -0.000122266
-13.455 -2.33101e-16 -9.24263e-05
-13.4119 -2.23503e-16 -6.23589e-05
-13.3689 -2.44984e-16 -3.20829e-05
-13.3259 -2.72851e-16 -1.50017e-06
-13.283 -2.50747e-16 2.94396e-05
-13.2402 -2.83003e-16 6.07206e-05
-13.1974 -2.69198e-16 9.25368e-05
-13.1547 -2.70071e-16 0.000124815
-13.1121 -2.64598e-16 0.000157748
-13.0696 -2.50594e-16 0.000191351
-13.0271 -2.76978e-16 0.000225758
-12.9847 -2.39406e-16 0.000261024
-12.9424 -2.42334e-16 0.000297262
-12.9001 -2.15158e-16 0.000334375
-12.8579 -2.00753e-16 0.00037221
-12.8158 -1.90585e-16 0.000410366
-12.7737 -1.34718e-16 0.00044797
-12.7317 -1.46062e-16 0.000484507
-12.6898 -1.07175e-16 0.000519544
-12.6479 -7.46124e-17 0.000553309
-12.6061 -2.97238e-17 0.000586858
-12.5643 -3.75543e-17 0.00062021
-12.5226 -5.54108e-18 0.000654559
-12.481 1.44549e-17 0.000689278
-12.4394 3.68157e-17 0.000724904
-12.3979 8.9549e-17 0.000761216
-12.3565 1.16804e-16 0.000797812
-12.3151 1.35227e-16 0.000835205
-12.2738 1.66211e-16 0.000872417
-12.2325 1.75848e-16 0.000910207
-12.1913 1.90102e-16 0.000947746
-12.1501 2.30723e-16 0.000985343
-12.109 1.97124e-16 0.00102293
-12.068 2.78292e-16 0.00105998
-12.027 2.31932e-16 0.00109717
-11.986 2.90615e-16 0.00113346
-11.9452 3.18331e-16 0.00116976
-11.9043 3.27583e-16 0.00120514
-11.8636 4.07085e-16 0.0012401
-11.8228 3.02844e-16 0.00127445
-11.7822 3.40403e-16 0.00130781
-11.7415 3.34489e-16 0.00134085
-11.701 2.89393e-16 0.00137255
-11.6605 3.09441e-16 0.00140395
-11.62 2.12586e-16 0.00143399
-11.5796 3.24785e-16 0.00146343
-11.5392 2.46546e-16 0.0014919
-11.4989 3.62063e-16 0.00151924
-11.4587 2.78557e-16 0.00154613
-11.4184 2.55231e-16 0.00157147
-11.3783 3.02479e-16 0.00159665
-11.3381 2.26438e-16 0.0016202
-11.2981 2.96028e-16 0.00164351
-11.2581 2.42842e-16 0.00166556
-11.2181 2.93191e-16 0.00168697
-11.1781 2.85548e-16 0.00170773
-11.1383 2.41716e-16 0.00172742
-11.0984 2.68842e-16 0.00174701
-11.0586 3.43851e-16 0.00176527
-11.0189 3.43832e-16 0.00178373
-10.9792 3.52659e-16 0.00180093
-10.9395 4.41471e-16 0.00181827
-10.8999 3.43765e-16 0.0018348
-10.8603 4.21689e-16 0.00185105
-10.8208 3.84754e-16 0.00186728
-10.7813 4.51811e-16 0.00188268
-10.7418 4.8706e-16 0.00189881
-10.7024 5.51095e-16 0.00191376
-10.6631 5.51827e-16 0.00192978
-10.6238 5.94365e-16 0.00194474
-10.5845 6.42461e-16 0.00196065
-10.5452 6.488e-16 0.00197604
-10.506 6.9349e-16 0.0019919
-10.4669 7.46468e-16 0.00200806
-10.4278 7.71893e-16 0.00202409
-10.3887 8.36246e-16 0.00204122
-10.3496 8.15264e-16 0.0020578
-10.3106 8.1431e-16 0.00207593
-10.2717 9.09271e-16 0.00209344
-10.2328 8.51701e-16 0.00211259
-10.1939 8.53588e-16 0.00213141
-10.155 8.34988e-16 0.0021516
-10.1162 9.24617e-16 0.00217206
-10.0774 8.40039e-16 0.00219339
-10.0387 8.85445e-16 0.00221577
-10 9.17321e-16 0.00223843
-9.96134 9.26454e-16 0.00226289
-9.92271 9.09781e-16 0.00228717
-9.88412 9.57561e-16 0.00231372
-9.84557 9.07043e-16 0.00233994
-9.80704 8.44805e-16 0.00236858
-9.76856 8.66602e-16 0.00239705
-9.73011 8.12262e-16 0.00242776
-9.69169 8.5844e-16 0.00245877
-9.65331 7.58345e-16 0.00249154
-9.61496 7.9168e-16 0.00252535
-9.57664 6.83264e-16 0.00256023
-9.53836 7.21653e-16 0.002597
-9.50011 5.8213e-16 0.00263416
-9.46189 6.5635e-16 0.00267389
-9.42371 6.31765e-16 0.0027136
-9.38556 5.67055e-16 0.00275622
-9.34744 6.77006e-16 0.00279871
-9.30935 5.85859e-16 0.00284415
-9.2713 7.61899e-16 0.00288959
-9.23327 7.13934e-16 0.0029378
-9.19528 9.18366e-16 0.00298636
-9.15732 8.48672e-16 0.00303724
-9.11939 1.06221e-15 0.00308906
-9.08149 1.16521e-15 0.00314247
-9.04362 1.35346e-15 0.00319764
-9.00578 1.38689e-15 0.00325366
-8.96797 1.54516e-15 0.00331205
-8.93019 1.58317e-15 0.00337075
-8.89244 1.74673e-15 0.00343216
-8.85471 1.78003e-15 0.00349349
-8.81702 1.84234e-15 0.00355777
-8.77936 1.88779e-15 0.00362163
-8.74172 1.87647e-15 0.00368854
-8.70412 1.95234e-15 0.00375486
-8.66654 1.91476e-15 0.00382387
-8.62899 1.83906e-15 0.00389258
-8.59146 1.69001e-15 0.0039632
-8.55397 1.59804e-15 0.00403413
-8.5165 1.39772e-15 0.0041059
-8.47906 1.17311e-15 0.00417855
-8.44165 9.37883e-16 0.00425106
-8.40426 7.62066e-16 0.00432462
-8.3669 5.33257e-16 0.00439738
-8.32956 1.78896e-16 0.00447106
-8.29226 6.06674e-17 0.00454336
-8.25497 -3.04707e-16 0.00461628
-8.21772 -5.96345e-16 0.00468709
-8.18049 -8.94029e-16 0.00475812
-8.14328 -1.09878e-15 0.0048262
-8.1061 -1.49994e-15 0.00489408
-8.06895 -1.66497e-15 0.00495805
-8.03182 -1.97915e-15 0.00502123
-7.99471 -1.9764e-15 0.00507954
-7.95763 -2.32971e-15 0.00513595
-7.92058 -2.41321e-15 0.00518679
-7.88355 -2.5601e-15 0.005234
-7.84654 -2.34117e-15 0.00527545
-7.80955 -2.58816e-15 0.00531087
-7.77259 -2.29437e-15 0.00534054
-7.73566 -2.31597e-15 0.00536153
-7.69874 -1.92411e-15 0.00537634
-7.66185 -2.06107e-15 0.00538009
-7.62498 -1.6559e-15 0.00537666
-7.58814 -1.33131e-15 0.00536004
-7.55132 -9.2625e-16 0.00533503
-7.51452 -9.9981e-16 0.00529462
-7.47774 -3.74424e-16 0.00524463
-7.44099 2.96076e-17 0.00517692
-7.40425 3.847e-16 0.00509841
-7.36754 4.04982e-16 0.00500002
-7.33085 1.02368e-15 0.00488955
-7.29418 1.33942e-15 0.00475758
-7.25754 1.56632e-15 0.00461198
-7.22091 1.43061e-15 0.00444409
-7.18431 1.90367e-15 0.00426081
-7.14772 1.95613e-15 0.00405533
-7.11116 2.05645e-15 0.00383286
-7.07462 1.71005e-15 0.00358915
-7.0381 2.11477e-15 0.00332741
-7.00159 2.02817e-15 0.00304635
-6.96511 1.78625e-15 0.00274711
-6.92865 1.60387e-15 0.00243143
-6.89221 1.71e-15 0.00209847
-6.85579 1.55563e-15 0.00175298
-6.81938 1.30701e-15 0.00139218
-6.783 1.18359e-15 0.00102378
-6.74664 1.15552e-15 0.000642934
-6.71029 9.40484e-16 0.000260308
-6.67397 7.96927e-16 -0.000131324
-6.63766 4.95511e-16 -0.000518364
-6.60137 5.98092e-16 -0.00091078
-6.5651 3.76269e-16 -0.00129216
-6.52885 2.47634e-16 -0.00167542
-6.49262 4.70244e-17 -0.00204184
-6.4564 2.90177e-17 -0.00240695
-6.42021 -2.37774e-17 -0.00275076
-6.38403 -1.90754e-16 -0.00309054
-6.34786 -1.95666e-16 -0.00340622
-6.31172 -3.89725e-16 -0.00371578
-6.27559 -1.31025e-16 -0.00400015
-6.23949 -5.05447e-16 -0.00427704
-6.20339 -2.07494e-16 -0.00452924
-6.16732 -5.75492e-16 -0.00477323
-6.13126 -6.11131e-17 -0.00499435
-6.09522 -7.75261e-16 -0.005207
-6.05919 -4.12266e-16 -0.00539967
-6.02319 -9.37177e-16 -0.00558378
-5.9872 -6.14826e-16 -0.00575159
-5.95122 -1.29363e-15 -0.00591064
-5.91526 -1.16073e-15 -0.00605757
-5.87932 -1.65231e-15 -0.00619521
-5.84339 -1.61616e-15 -0.00632508
-5.80748 -1.99535e-15 -0.00644481
-5.77158 -2.2452e-15 -0.00656095
-5.7357 -2.30159e-15 -0.00666579
-5.69984 -2.54799e-15 -0.00677087
-5.66399 -2.45324e-15 -0.00686314
-5.62815 -2.94414e-15 -0.00695907
-5.59233 -2.47258e-15 -0.00704034
-5.55653 -3.19407e-15 -0.00712829
-5.52074 -2.59325e-15 -0.00719945
-5.48497 -3.39198e-15 -0.00727999
-5.4492 -2.53625e-15 -0.00734147
-5.41346 -3.43487e-15 -0.00741477
-5.37773 -2.61544e-15 -0.00746681
-5.34201 -3.54007e-15 -0.00753296
-5.30631 -2.43831e-15 -0.00757595
-5.27062 -3.43967e-15 -0.00763538
-5.23494 -2.59864e-15 -0.00767024
-5.19928 -3.33142e-15 -0.00772406
-5.16363 -2.41774e-15 -0.00775269
-5.128 -3.43215e-15 -0.00780312
-5.09237 -2.80313e-15 -0.00782876
-5.05677 -3.43796e-15 -0.00787949
-5.02117 -2.97736e-15 -0.00790703
-4.98559 -3.39057e-15 -0.00796344
-4.95002 -3.34152e-15 -0.00799941
-4.91446 -3.48253e-15 -0.00806864
-4.87892 -3.74008e-15 -0.00812115
-4.84339 -3.72024e-15 -0.00821179
-4.80787 -4.20775e-15 -0.00829021
-4.77237 -4.19072e-15 -0.00841171
-4.73687 -4.60335e-15 -0.00852596
-4.70139 -4.75616e-15 -0.00868776
-4.66592 -5.22062e-15 -0.00884733
-4.63046 -5.3033e-15 -0.0090579
-4.59502 -5.27928e-15 -0.00927083
-4.55958 -5.93056e-15 -0.0095367
-4.52416 -5.68328e-15 -0.00980876
-4.48875 -6.27147e-15 -0.0101338
-4.45335 -6.36807e-15 -0.0104679
-4.41797 -6.48033e-15 -0.010853
-4.38259 -6.69255e-15 -0.0112491
-4.34722 -6.63686e-15 -0.0116922
-4.31187 -6.5561e-15 -0.0121475
-4.27653 -6.60704e-15 -0.0126438
-4.24119 -5.98311e-15 -0.013153
-4.20587 -6.42602e-15 -0.0136956
-4.17056 -5.20098e-15 -0.0142516
-4.13526 -5.59104e-15 -0.0148315
-4.09997 -4.37662e-15 -0.0154252
-4.06469 -4.65872e-15 -0.0160321
-4.02942 -3.55089e-15 -0.0166527
-3.99416 -3.54922e-15 -0.0172745
-3.95891 -2.31711e-15 -0.0179093
-3.92367 -2.33792e-15 -0.018532
-3.88844 -6.78108e-16 -0.019166
-3.85322 -5.24034e-16 -0.0197731
-3.81801 1.10135e-15 -0.0203883
-3.7828 1.06574e-15 -0.0209598
-3.74761 2.29777e-15 -0.0215351
-3.71243 2.01676e-15 -0.0220465
-3.67726 2.68328e-15 -0.022556
-3.64209 1.81375e-15 -0.0229775
-3.60694 1.0927e-15 -0.0233899
-3.57179 5.4784e-16 -0.0236852
-3.53665 -1.26549e-15 -0.023961
-3.50152 -1.35547e-15 -0.0240864
-3.4664 -2.6253e-15 -0.024177
-3.43129 -1.74519e-15 -0.0240799
-3.39619 -4.38254e-16 -0.0239266
-3.36109 1.23456e-15 -0.0235433
-3.32601 3.02402e-15 -0.0230782
-3.29093 5.10624e-15 -0.0223333
-3.25586 8.04316e-15 -0.0214796
-3.2208 9.44867e-15 -0.0202863
-3.18574 1.20057e-14 -0.0189576
-3.1507 1.13253e-14 -0.0172219
-3.11566 1.57041e-14 -0.0153227
-3.08063 1.36396e-14 -0.0129479
-3.0456 1.71826e-14 -0.0103788
-3.01059 1.07613e-14 -0.00727185
-2.97558 1.58631e-14 -0.00393891
-2.94058 6.75584e-15 -1.97438e-05
-2.90558 1.06236e-14 0.00415121
-2.87059 -7.21303e-15 0.00893476
-2.83561 3.65345e-15 0.0139774
-2.80064 -1.36046e-14 0.0196257
-2.76567 -4.21e-15 0.0255041
-2.73071 -2.09942e-14 0.0319276
-2.69576 -6.64608e-15 0.0384936
-2.66081 -1.1224e-14 0.0454602
-2.62587 -7.32504e-15 0.0523967
-2.59094 -7.30062e-15 0.0594725
-2.55601 -3.32556e-15 0.0662415
-2.52109 5.98222e-15 0.072761
-2.48617 -3.4427e-15 0.0786087
-2.45126 2.81942e-15 0.0837383
-2.41636 -4.7382e-17 0.0878253
-2.38146 7.70259e-15 0.0907738
-2.34657 -5.90595e-15 0.0924437
-2.31168 1.42107e-14 0.0927714
-2.2768 -1.37282e-14 0.091845
-2.24192 2.08236e-14 0.0896904
-2.20705 -1.93731e-14 0.0865802
-2.17219 2.53382e-14 0.0826175
-2.13733 -1.27946e-14 0.0781476
-2.10247 2.50827e-14 0.0732834
-2.06762 -7.61807e-15 0.0683397
-2.03278 3.07557e-14 0.0633758
-1.99794 1.38921e-17 0.0586325
-1.9631 2.7125e-14 0.0540958
-1.92827 8.74437e-16 0.0499376
-1.89345 2.54586e-14 0.0460853
-1.85862 6.58563e-15 0.0426634
-1.82381 1.92514e-14 0.0395657
-1.78899 5.90331e-15 0.0368879
-1.75419 1.77647e-14 0.0345116
-1.71938 8.69691e-15 0.0325152
-1.68458 1.37865e-14 0.030782
-1.64979 6.55705e-15 0.0293791
-1.61499 1.15792e-14 0.0281991
-1.58021 7.95893e-15 0.027301
-1.54542 7.86418e-15 0.0265892
-1.51064 5.95987e-15 0.0261177
-1.47586 5.68187e-15 0.0258017
-1.44109 6.79642e-15 0.0256929
-1.40632 3.92753e-15 0.0257151
-1.37155 5.77503e-15 0.0259199
-1.33679 2.89902e-15 0.0262374
-1.30203 7.49833e-15 0.0267209
-1.26727 1.62074e-15 0.0273044
-1.23251 8.60244e-15 0.0280442
-1.19776 1.709e-16 0.028877
-1.16301 1.19505e-14 0.0298628
-1.12827 -1.41451e-16 0.030939
-1.09352 1.45786e-14 0.0321711
-1.05878 9.83047e-17 0.033495
-1.02405 1.81189e-14 0.0349837
-0.989309 1.57812e-15 0.0365691
-0.954576 2.04116e-14 0.0383337
-0.919844 2.80997e-15 0.0402031
-0.885115 2.34324e-14 0.0422716
-0.850388 6.26663e-15 0.0444551
-0.815663 2.54276e-14 0.0468633
-0.78094 1.05113e-14 0.0493976
-0.746219 2.72546e-14 0.0521873
-0.711499 1.7652e-14 0.0551134
-0.676781 2.45657e-14 0.0583296
-0.642065 2.52023e-14 0.061689
-0.60735 1.76971e-14 0.0653753
-0.572637 3.63645e-14 0.0692035
-0.537925 1.72852e-15 0.0733936
-0.503214 5.09785e-14 0.0777101
-0.468504 -1.93873e-14 0.0824154
-0.433796 7.26527e-14 0.087208
-0.399089 -4.82659e-14 0.0923985
-0.364382 1.04012e-13 0.0976011
-0.329676 -8.02966e-14 0.103175
-0.294972 1.62104e-13 0.108634
-0.260267 -1.42661e-13 0.114375
-0.225564 2.45177e-13 0.11979
-0.190861 -2.44456e-13 0.125314
-0.156158 3.158e-13 0.130171
-0.121456 -3.90204e-13 0.134786
-0.0867541 3.3945e-13 0.138306
-0.0520524 -5.89746e-13 0.141057
-0.0173508 1.09938e-12 0.142125
0.0173508 1.09938e-12 0.142125
0.0520524 -5.89746e-13 0.141057
0.0867541 3.3945e-13 0.138306
0.121456 -3.90204e-13 0.134786
0.156158 3.158e-13 0.130171
0.190861 -2.44456e-13 0.125314
0.225564 2.45177e-13 0.11979
0.260267 -1.42661e-13 0.114375
0.294972 1.62104e-13 0.108634
0.329676 -8.02966e-14 0.103175
0.364382 1.04012e-13 0.0976011
0.399089 -4.82659e-14 0.0923985
0.433796 7.26527e-14 0.087208
0.468504 -1.93873e-14 0.0824154
0.503214 5.09785e-14 0.0777101
0.537925 1.72852e-15 0.0733936
0.572637 3.63645e-14 0.0692035
0.60735 1.76971e-14 0.0653753
0.642065 2.52023e-14 0.061689
0.676781 2.45657e-14 0.0583296
0.711499 1.7652e-14 0.0551134
0.746219 2.72546e-14 0.0521873
0.78094 1.05113e-14 0.0493976
0.815663 2.54276e-14 0.0468633
0.850388 6.26663e-15 0.0444551
0.885115 2.34324e-14 0.0422716
0.919844 2.80997e-15 0.0402031
0.954576 2.04116e-14 0.0383337
0.989309 1.57812e-15 0.0365691
1.02405 1.81189e-14 0.0349837
1.05878 9.83047e-17 0.033495
1.09352 1.45786e-14 0.0321711
1.12827 -1.41451e-16 0.030939
1.16301 1.19505e-14 0.0298628
1.19776 1.709e-16 0.028877
1.23251 8.60244e-15 0.0280442
1.26727 1.62074e-15 0.0273044
1.30203 7.49833e-15 0.0267209
1.33679 2.89902e-15 0.0262374
1.37155 5.77503e-15 0.0259199
1.40632 3.92753e-15 0.0257151
1.44109 6.79642e-15 0.0256929
1.47586 5.68187e-15 0.0258017
1.51064 5.95987e-15 0.0261177
1.54542 7.86418e-15 0.0265892
1.58021 7.95893e-15 0.027301
1.61499 1.15792e-14 0.0281991
1.64979 6.55705e-15 0.0293791
1.68458 1.37865e-14 0.030782
1.71938 8.69691e-15 0.0325152
1.75419 1.77647e-14 0.0345116
1.78899 5.90331e-15 0.0368879
1.82381 1.92514e-14 0.0395657
1.85862 6.58563e-15 0.0426634
1.89345 2.54586e-14 0.0460853
1.92827 8.74437e-16 0.0499376
1.9631 2.7125e-14 0.0540958
1.99794 1.38921e-17 0.0586325
2.03278 3.07557e-14 0.0633758
2.06762 -7.61807e-15 0.0683397
2.10247 2.50827e-14 0.0732834
2.13733 -1.27946e-14 0.0781476
2.17219 2.53382e-14 0.0826175
2.20705 -1.93731e-14 0.0865802
2.24192 2.08236e-14 0.0896904
2.2768 -1.37282e-14 0.091845
2.31168 1.42107e-14 0.0927714
2.34657 -5.90595e-15 0.0924437
2.38146 7.70259e-15 0.0907738
2.41636 -4.7382e-17 0.0878253
2.45126 2.81942e-15 0.0837383
2.48617 -3.4427e-15 0.0786087
2.52109 5.98222e-15 0.072761
2.55601 -3.32556e-15 0.0662415
2.59094 -7.30062e-15 0.0594725
2.62587 -7.32504e-15 0.0523967
2.66081 -1.1224e-14 0.0454602
2.69576 -6.64608e-15 0.0384936
2.73071 -2.09942e-14 0.0319276
2.76567 -4.21e-15 0.0255041
2.80064 -1.36046e-14 0.0196257
2.83561 3.65345e-15 0.0139774
2.87059 -7.21303e-15 0.00893476
2.90558 1.06236e-14 0.00415121
2.94058 6.75584e-15 -1.97438e-05
2.97558 1.58631e-14 -0.00393891
3.01059 1.07613e-14 -0.00727185
3.0456 1.71826e-14 -0.0103788
3.08063 1.36396e-14 -0.0129479
3.11566 1.57041e-14 -0.0153227
3.1507 1.13253e-14 -0.0172219
3.18574 1.20057e-14 -0.0189576
3.2208 9.44867e-15 -0.0202863
3.25586 8.04316e-15 -0.0214796
3.29093 5.10624e-15 -0.0223333
3.32601 3.02402e-15 -0.0230782
3.36109 1.23456e-15 -0.0235433
3.39619 -4.38254e-16 -0.0239266
3.43129 -1.74519e-15 -0.0240799
3.4664 -2.6253e-15 -0.024177
3.50152 -1.35547e-15 -0.0240864
3.53665 -1.26549e-15 -0.023961
3.57179 5.4784e-16 -0.0236852
3.60694 1.0927e-15 -0.0233899
3.64209 1.81375e-15 -0.0229775
3.67726 2.68328e-15 -0.022556
3.71243 2.01676e-15 -0.0220465
3.74761 2.29777e-15 -0.0215351
3.7828 1.06574e-15 -0.0209598
3.81801 1.10135e-15 -0.0203883
3.85322 -5.24034e-16 -0.0197731
3.88844 -6.78108e-16 -0.019166
3.92367 -2.33792e-15 -0.018532
3.95891 -2.31711e-15 -0.0179093
3.99416 -3.54922e-15 -0.0172745
4.02942 -3.55089e-15 -0.0166527
4.06469 -4.65872e-15 -0.0160321
4.09997 -4.37662e-15 -0.0154252
4.13526 -5.59104e-15 -0.0148315
4.17056 -5.20098e-15 -0.0142516
4.20587 -6.42602e-15 -0.0136956
4.24119 -5.98311e-15 -0.013153
4.27653 -6.60704e-15 -0.0126438
4.31187 -6.5561e-15 -0.0121475
4.34722 -6.63686e-15 -0.0116922
4.38259 -6.69255e-15 -0.0112491
4.41797 -6.48033e-15 -0.010853
4.45335 -6.36807e-15 -0.0104679
4.48875 -6.27147e-15 -0.0101338
4.52416 -5.68328e-15 -0.00980876
4.55958 -5.93056e-15 -0.0095367
4.59502 -5.27928e-15 -0.00927083
4.63046 -5.3033e-15 -0.0090579
4.66592 -5.22062e-15 -0.00884733
4.70139 -4.75616e-15 -0.00868776
4.73687 -4.60335e-15 -0.00852596
4.77237 -4.19072e-15 -0.00841171
4.80787 -4.20775e-15 -0.00829021
4.84339 -3.72024e-15 -0.00821179
4.87892 -3.74008e-15 -0.00812115
4.91446 -3.48253e-15 -0.00806864
4.95002 -3.34152e-15 -0.00799941
4.98559 -3.39057e-15 -0.00796344
5.02117 -2.97736e-15 -0.00790703
5.05677 -3.43796e-15 -0.00787949
5.09237 -2.80313e-15 -0.00782876
5.128 -3.43215e-15 -0.00780312
5.16363 -2.41774e-15 -0.00775269
5.19928 -3.33142e-15 -0.00772406
5.23494 -2.59864e-15 -0.00767024
5.27062 -3.43967e-15 -0.00763538
5.30631 -2.43831e-15 -0.00757595
5.34201 -3.54007e-15 -0.00753296
5.37773 -2.61544e-15 -0.00746681
5.41346 -3.43487e-15 -0.00741477
5.4492 -2.53625e-15 -0.00734147
5.48497 -3.39198e-15 -0.00727999
5.52074 -2.59325e-15 -0.00719945
5.55653 -3.19407e-15 -0.00712829
5.59233 -2.47258e-15 -0.00704034
5.62815 -2.94414e-15 -0.00695907
5.66399 -2.45324e-15 -0.00686314
5.69984 -2.54799e-15 -0.00677087
5.7357 -2.30159e-15 -0.00666579
5.77158 -2.2452e-15 -0.00656095
5.80748 -1.99535e-15 -0.00644481
5.84339 -1.61616e-15 -0.00632508
5.87932 -1.65231e-15 -0.00619521
5.91526 -1.16073e-15 -0.00605757
5.95122 -1.29363e-15 -0.00591064
5.9872 -6.14826e-16 -0.00575159
6.02319 -9.37177e-16 -0.00558378
6.05919 -4.12266e-16 -0.00539967
6.09522 -7.75261e-16 -0.005207
6.13126 -6.11131e-17 -0.00499435
6.16732 -5.75492e-16 -0.00477323
6.20339 -2.07494e-16 -0.00452924
6.23949 -5.05447e-16 -0.00427704
6.27559 -1.31025e-16 -0.00400015
6.31172 -3.89725e-16 -0.00371578
6.34786 -1.95666e-16 -0.00340622
6.38403 -1.90754e-16 -0.00309054
6.42021 -2.37774e-17 -0.00275076
6.4564 2.90177e-17 -0.00240695
6.49262 4.70244e-17 -0.00204184
6.52885 2.47634e-16 -0.00167542
6.5651 3.76269e-16 -0.00129216
6.60137 5.98092e-16 -0.00091078
6.63766 4.95511e-16 -0.000518364
6.67397 7.96927e-16 -0.000131324
6.71029 9.40484e-16 0.000260308
6.74664 1.15552e-15 0.000642934
6.783 1.18359e-15 0.00102378
6.81938 1.30701e-15 0.00139218
6.85579 1.55563e-15 0.00175298
6.89221 1.71e-15 0.00209847
6.92865 1.60387e-15 0.00243143
6.96511 1.78625e-15 0.00274711
7.00159 2.02817e-15 0.00304635
7.0381 2.11477e-15 0.00332741
7.07462 1.71005e-15 0.00358915
7.11116 2.05645e-15 0.00383286
7.14772 1.95613e-15 0.00405533
7.18431 1.90367e-15 0.00426081
7.22091 1.43061e-15 0.00444409
7.25754 1.56632e-15 0.00461198
7.29418 1.33942e-15 0.00475758
7.33085 1.02368e-15 0.00488955
7.36754 4.04982e-16 0.00500002
7.40425 3.847e-16 0.00509841
7.44099 2.96076e-17 0.00517692
7.47774 -3.74424e-16 0.00524463
7.51452 -9.9981e-16 0.00529462
7.55132 -9.2625e-16 0.00533503
7.58814 -1.33131e-15 0.00536004
7.62498 -1.6559e-15 0.00537666
7.66185 -2.06107e-15 0.00538009
7.69874 -1.92411e-15 0.00537634
7.73566 -2.31597e-15 0.00536153
7.77259 -2.29437e-15 0.00534054
7.80955 -2.58816e-15 0.00531087
7.84654 -2.34117e-15 0.00527545
7.88355 -2.5601e-15 0.005234
7.92058 -2.41321e-15 0.00518679
7.95763 -2.32971e-15 0.00513595
7.99471 -1.9764e-15 0.00507954
8.03182 -1.97915e-15 0.00502123
8.06895 -1.66497e-15 0.00495805
8.1061 -1.49994e-15 0.00489408
8.14328 -1.09878e-15 0.0048262
8.18049 -8.94029e-16 0.00475812
8.21772 -5.96345e-16 0.00468709
8.25497 -3.04707e-16 0.00461628
8.29226 6.06674e-17 0.00454336
8.32956 1.78896e-16 0.00447106
8.3669 5.33257e-16 0.00439738
8.40426 7.62066e-16 0.00432462
8.44165 9.37883e-16 0.00425106
8.47906 1.17311e-15 0.00417855
8.5165 1.39772e-15 0.0041059
8.55397 1.59804e-15 0.00403413
8.59146 1.69001e-15 0.0039632
8.62899 1.83906e-15 0.00389258
8.66654 1.91476e-15 0.00382387
8.70412 1.95234e-15 0.00375486
8.74172 1.87647e-15 0.00368854
8.77936 1.88779e-15 0.00362163
8.81702 1.84234e-15 0.00355777
8.85471 1.78003e-15 0.00349349
8.89244 1.74673e-15 0.00343216
8.93019 1.58317e-15 0.00337075
8.96797 1.54516e-15 0.00331205
9.00578 1.38689e-15 0.00325366
9.04362 1.35346e-15 0.00319764
9.08149 1.16521e-15 0.00314247
9.11939 1.06221e-15 0.00308906
9.15732 8.48672e-16 0.00303724
9.19528 9.18366e-16 0.00298636
9.23327 7.13934e-16 0.0029378
9.2713 7.61899e-16 0.00288959
9.30935 5.85859e-16 0.00284415
9.34744 6.77006e-16 0.00279871
9.38556 5.67055e-16 0.00275622
9.42371 6.31765e-16 0.0027136
9.46189 6.5635e-16 0.00267389
9.50011 5.8213e-16 0.00263416
9.53836 7.21653e-16 0.002597
9.57664 6.83264e-16 0.00256023
9.61496 7.9168e-16 0.00252535
9.65331 7.58345e-16 0.00249154
9.69169 8.5844e-16 0.00245877
9.73011 8.12262e-16 0.00242776
9.76856 8.66602e-16 0.00239705
9.80704 8.44805e-16 0.00236858
9.84557 9.07043e-16 0.00233994
9.88412 9.57561e-16 0.00231372
9.92271 9.09781e-16 0.00228717
9.96134 9.26454e-16 0.00226289
10 9.17321e-16 0.00223843
10.0387 8.85445e-16 0.00221577
10.0774 8.40039e-16 0.00219339
10.1162 9.24617e-16 0.00217206
10.155 8.34988e-16 0.0021516
10.1939 8.53588e-16 0.00213141
10.2328 8.51701e-16 0.00211259
10.2717 9.09271e-16 0.00209344
10.3106 8.1431e-16 0.00207593
10.3496 8.15264e-16 0.0020578
10.3887 8.36246e-16 0.00204122
10.4278 7.71893e-16 0.00202409
10.4669 7.46468e-16 0.00200806
10.506 6.9349e-16 0.0019919
10.5452 6.488e-16 0.00197604
10.5845 6.42461e-16 0.00196065
10.6238 5.94365e-16 0.00194474
10.6631 5.51827e-16 0.00192978
10.7024 5.51095e-16 0.00191376
10.7418 4.8706e-16 0.00189881
10.7813 4.51811e-16 0.00188268
10.8208 3.84754e-16 0.00186728
10.8603 4.21689e-16 0.00185105
10.8999 3.43765e-16 0.0018348
10.9395 4.41471e-16 0.00181827
10.9792 3.52659e-16 0.00180093
11.0189 3.43832e-16 0.00178373
11.0586 3.43851e-16 0.00176527
11.0984 2.68842e-16 0.00174701
11.1383 2.41716e-16 0.00172742
11.1781 2.85548e-16 0.00170773
11.2181 2.93191e-16 0.00168697
11.2581 2.42842e-16 0.00166556
11.2981 2.96028e-16 0.00164351
11.3381 2.26438e-16 0.0016202
11.3783 3.02479e-16 0.00159665
11.4184 2.55231e-16 0.00157147
11.4587 2.78557e-16 0.00154613
11.4989 3.62063e-16 0.00151924
11.5392 2.46546e-16 0.0014919
11.5796 3.24785e-16 0.00146343
11.62 2.12586e-16 0.00143399
11.6605 3.09441e-16 0.00140395
11.701 2.89393e-16 0.00137255
11.7415 3.34489e-16 0.00134085
11.7822 3.40403e-16 0.00130781
11.8228 3.02844e-16 0.00127445
11.8636 4.07085e-16 0.0012401
11.9043 3.27583e-16 0.00120514
11.9452 3.18331e-16 0.00116976
11.986 2.90615e-16 0.00113346
12.027 2.31932e-16 0.00109717
12.068 2.78292e-16 0.00105998
12.109 1.97124e-16 0.00102293
12.1501 2.30723e-16 0.000985343
12.1913 1.90102e-16 0.000947746
12.2325 1.75848e-16 0.000910207
12.2738 1.66211e-16 0.000872417
12.3151 1.35227e-16 0.000835205
12.3565 1.16804e-16 0.000797812
12.3979 8.9549e-17 0.000761216
12.4394 3.68157e-17 0.000724904
12.481 1.44549e-17 0.000689278
12.5226 -5.54108e-18 0.000654559
12.5643 -3.75543e-17 0.00062021
12.6061 -2.97238e-17 0.000586858
12.6479 -7.46124e-17 0.000553309
12.6898 -1.07175e-16 0.000519544
12.7317 -1.46062e-16 0.000484507
12.7737 -1.34718e-16 0.00044797
12.8158 -1.90585e-16 0.000410366
12.8579 -2.00753e-16 0.00037221
12.9001 -2.15158e-16 0.000334375
12.9424 -2.42334e-16 0.000297262
12.9847 -2.39406e-16 0.000261024
13.0271 -2.76978e-16 0.000225758
13.0696 -2.50594e-16 0.000191351
13.1121 -2.64598e-16 0.000157748
13.1547 -2.70071e-16 0.000124815
13.1974 -2.69198e-16 9.25368e-05
13.2402 -2.83003e-16 6.07206e-05
13.283 -2.50747e-16 2.94396e-05
13.3259 -2.72851e-16 -1.50017e-06
13.3689 -2.44984e-16 -3.20829e-05
13.4119 -2.23503e-16 -6.23589e-05
13.455 -2.33101e-16 -9.24263e-05
13.4982 -1.75809e-16 -0.000122266
13.5415 -1.92669e-16 -0.000151956
13.5848 -1.43019e-16 -0.000181545
13.6283 -9.87761e-17 -0.000211021
13.6718 -9.94768e-17 -0.000240454
13.7153 -5.66633e-17 -0.000269883
13.759 -2.01727e-18 -0.000299275
13.8028 3.2174e-17 -0.000328723
13.8466 5.9133e-17 -0.000358202
13.8905 1.05903e-16 -0.000387718
13.9345 1.63333e-16 -0.000417342
13.9786 1.7771e-16 -0.000446981
14.0227 2.22674e-16 -0.000476739
14.067 2.62422e-16 -0.000506543
14.1113 2.65532e-16 -0.000536416
14.1558 3.03913e-16 -0.000566331
14.2003 3.2837e-16 -0.000596302
14.2449 3.40006e-16 -0.000626242
14.2896 4.17608e-16 -0.000656205
14.3344 4.11463e-16 -0.000686094
14.3793 4.2176e-16 -0.000715891
14.4243 4.19482e-16 -0.000745569
14.4693 4.44071e-16 -0.000775063
14.5145 4.45558e-16 -0.000804302
14.5598 3.88889e-16 -0.000833291
14.6052 3.96232e-16 -0.000861892
14.6506 3.59007e-16 -0.000890082
14.6962 3.53172e-16 -0.000917795
14.7419 2.92771e-16 -0.000944928
14.7877 2.57141e-16 -0.000971426
14.8336 2.03953e-16 -0.000997223
14.8796 1.7441e-16 -0.0010222
14.9257 9.8558e-17 -0.00104632
14.9719 4.44923e-17 -0.00106948
15.0182 4.98994e-17 -0.00109162
15.0647 -1.65819e-17 -0.00111262
15.1112 -1.23981e-16 -0.00113246
15.1579 -1.3367e-16 -0.00115103
15.2047 -2.00801e-16 -0.00116829
15.2516 -2.87536e-16 -0.00118415
15.2986 -2.69417e-16 -0.00119858
15.3458 -3.36415e-16 -0.00121151
15.393 -3.45299e-16 -0.00122291
15.4404 -4.12547e-16 -0.00123274
15.488 -4.57875e-16 -0.00124099
15.5356 -4.41285e-16 -0.0012476
15.5834 -5.70842e-16 -0.00125262
15.6313 -5.56663e-16 -0.00125599
15.6794 -6.03637e-16 -0.00125777
15.7276 -6.0267e-16 -0.00125795
15.7759 -6.73838e-16 -0.00125658
15.8243 -7.03346e-16 -0.00125367
15.873 -7.73759e-16 -0.00124931
15.9217 -6.83356e-16 -0.00124349
15.9706 -7.52518e-16 -0.00123633
16.0197 -7.31155e-16 -0.00122786
16.0689 -7.63462e-16 -0.00121817
16.1182 -6.86218e-16 -0.00120731
16.1677 -6.47207e-16 -0.00119539
16.2174 -6.90578e-16 -0.00118248
16.2672 -6.12963e-16 -0.00116867
16.3172 -6.2937e-16 -0.00115402
16.3674 -5.64697e-16 -0.00113866
16.4177 -6.05654e-16 -0.00112263
16.4682 -3.63626e-16 -0.00110604
16.5189 -4.63325e-16 -0.00108895
16.5697 -4.72791e-16 -0.00107148
16.6208 -3.19375e-16 -0.00105364
16.672 -3.71668e-16 -0.00103556
16.7234 -2.6638e-16 -0.00101727
16.775 -2.30814e-16 -0.000998843
16.8268 -2.033e-16 -0.000980317
16.8787 -1.84174e-16 -0.000961789
16.9309 -1.93032e-16 -0.000943259
16.9833 -9.35627e-17 -0.000924793
17.0359 -9.93835e-17 -0.00090642
17.0887 -8.0804e-17 -0.000888195
17.1418 -4.08842e-17 -0.000870105
17.195 3.87399e-17 -0.000852211
17.2485 -4.70678e-17 -0.000834517
17.3022 5.25363e-17 -0.000817057
17.3562 6.55662e-17 -0.000799811
17.4104 -1.07608e-17 -0.000782834
17.4648 3.13873e-17 -0.000766107
17.5195 -6.29747e-17 -0.000749657
17.5744 -2.48742e-17 -0.000733458
17.6296 -3.73913e-17 -0.000717554
17.6851 -7.84716e-17 -0.000701915
17.7408 -8.38964e-17 -0.000686569
17.7969 -1.51864e-16 -0.000671486
17.8532 -1.87142e-16 -0.000656695
17.9098 -1.78802e-16 -0.000642164
17.9667 -2.77684e-16 -0.000627927
18.0239 -2.87197e-16 -0.000613952
18.0815 -2.88778e-16 -0.000600261
18.1393 -3.70292e-16 -0.000586821
18.1975 -4.1048e-16 -0.000573664
18.256 -4.55535e-16 -0.000560761
18.3149 -5.109e-16 -0.000548139
18.3742 -4.89993e-16 -0.000535755
18.4338 -5.40543e-16 -0.000523638
18.4938 -5.74996e-16 -0.000511755
18.5542 -5.58726e-16 -0.000500142
18.615 -5.7088e-16 -0.000488762
18.6762 -5.79225e-16 -0.000477644
18.7379 -6.075e-16 -0.000466749
18.8 -5.98297e-16 -0.000456112
18.8625 -5.70378e-16 -0.000445696
18.9255 -5.87543e-16 -0.000435533
18.9891 -5.30218e-16 -0.000425585
19.0531 -5.06584e-16 -0.000415884
19.1177 -5.10681e-16 -0.000406387
19.1828 -4.77478e-16 -0.00039713
19.2484 -4.55751e-16 -0.000388073
19.3147 -4.69815e-16 -0.00037925
19.3816 -4.22368e-16 -0.000370619
19.4491 -3.73273e-16 -0.000362215
19.5173 -3.08507e-16 -0.000353995
19.5862 -2.58178e-16 -0.000345995
19.6558 -1.90807e-16 -0.000338172
19.7262 -2.07275e-16 -0.000330562
19.7974 -1.14174e-16 -0.00032312
19.8694 -1.51913e-16 -0.000315883
19.9423 -1.44224e-16 -0.000308802
20.0162 -9.22126e-17 -0.000301914
20.091 -5.04244e-17 -0.000295169
20.1669 -4.58477e-17 -0.000288603
20.244 -4.96579e-17 -0.000282165
20.3222 -6.61122e-17 -0.000275891
20.4016 -1.04118e-16 -0.000269725
20.4825 -1.18189e-16 -0.000263708
20.5648 -1.11853e-16 -0.000257781
20.6487 -5.46493e-17 -0.000251985
20.7344 -9.97695e-17 -0.000246254
20.8219 -8.11464e-17 -0.000240627
20.9115 -6.69658e-17 -0.000235037
21.0034 -1.05615e-16 -0.00022953
21.0979 -7.21093e-17 -0.000224029
21.1952 -4.63243e-17 -0.000218598
21.2959 -3.27869e-17 -0.000213119
21.4004 -5.81293e-18 -0.000207623
21.5093 -7.25244e-17 -0.000202012
21.6237 -9.9577e-18 -0.00019625
21.7448 -5.66811e-17 -0.000190235
21.8747 -2.70819e-17 -0.000183967
22.0165 -6.20486e-17 -0.000177184
22.1768 -4.3961e-17 -0.000169709
22.3723 -8.21913e-17 -0.000160924


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.0Lambda0.5Nc1Classic/vANOOffP_FRG.txt <==
-22.3723 -8.14934e-17 -0.000160992
-22.1768 -4.34917e-17 -0.000169753
-22.0165 -6.14183e-17 -0.000177247
-21.8747 -2.66061e-17 -0.000184015
-21.7448 -5.6003e-17 -0.000190297
-21.6237 -9.47636e-18 -0.000196301
-21.5093 -7.18993e-17 -0.000202074
-21.4004 -5.28603e-18 -0.000207675
-21.2959 -3.21607e-17 -0.000213182
-21.1952 -4.57923e-17 -0.000218652
-21.0979 -7.14516e-17 -0.000224093
-21.0034 -1.05037e-16 -0.000229586
-20.9115 -6.63022e-17 -0.000235102
-20.8219 -8.06048e-17 -0.000240684
-20.7344 -9.91002e-17 -0.00024632
-20.6487 -5.40612e-17 -0.000252044
-20.5648 -1.11221e-16 -0.000257849
-20.4825 -1.17554e-16 -0.000263768
-20.4016 -1.03395e-16 -0.000269793
-20.3222 -6.54293e-17 -0.000275953
-20.244 -4.89295e-17 -0.000282235
-20.1669 -4.51595e-17 -0.000288668
-20.091 -4.97336e-17 -0.000295241
-20.0162 -9.1606e-17 -0.00030198
-19.9423 -1.43529e-16 -0.000308875
-19.8694 -1.51214e-16 -0.000315951
-19.7974 -1.13385e-16 -0.000323196
-19.7262 -2.06571e-16 -0.000330632
-19.6558 -1.90101e-16 -0.000338249
-19.5862 -2.57469e-16 -0.000346067
-19.5173 -3.07796e-16 -0.000354074
-19.4491 -3.72559e-16 -0.000362289
-19.3816 -4.21562e-16 -0.0003707
-19.3147 -4.69097e-16 -0.000379326
-19.2484 -4.5485e-16 -0.000388157
-19.1828 -4.76754e-16 -0.000397209
-19.1177 -5.09955e-16 -0.000406473
-19.0531 -5.05856e-16 -0.000415965
-18.9891 -5.29487e-16 -0.000425674
-18.9255 -5.8681e-16 -0.000435617
-18.8625 -5.69458e-16 -0.000445786
-18.8 -5.97374e-16 -0.000456199
-18.7379 -6.0676e-16 -0.000466842
-18.6762 -5.78297e-16 -0.000477733
-18.615 -5.69948e-16 -0.000488858
-18.5542 -5.57791e-16 -0.000500235
-18.4938 -5.74058e-16 -0.000511855
-18.4338 -5.39978e-16 -0.000523734
-18.3742 -4.89238e-16 -0.000535857
-18.3149 -5.10142e-16 -0.000548239
-18.256 -4.54585e-16 -0.000560867
-18.1975 -4.09718e-16 -0.000573767
-18.1393 -3.69527e-16 -0.000586931
-18.0815 -2.8801e-16 -0.000600368
-18.0239 -2.86234e-16 -0.000614066
-17.9667 -2.76718e-16 -0.000628038
-17.9098 -1.77833e-16 -0.000642282
-17.8532 -1.86364e-16 -0.00065681
-17.7969 -1.51084e-16 -0.000671608
-17.7408 -8.31141e-17 -0.000686688
-17.6851 -7.69022e-17 -0.000702042
-17.6296 -3.66041e-17 -0.000717678
-17.5744 -2.36897e-17 -0.000733589
-17.5195 -6.21825e-17 -0.000749786
-17.4648 3.29765e-17 -0.000766243
-17.4104 -9.56519e-18 -0.000782969
-17.3562 6.67656e-17 -0.000799953
-17.3022 5.33384e-17 -0.000817197
-17.2485 -4.5861e-17 -0.000834665
-17.195 3.9547e-17 -0.000852358
-17.1418 -4.00746e-17 -0.000870259
-17.0887 -7.99919e-17 -0.000888348
-17.0359 -9.81615e-17 -0.000906581
-16.9833 -9.2337e-17 -0.000924952
-16.9309 -1.92213e-16 -0.000943427
-16.8787 -1.82941e-16 -0.000961956
-16.8268 -2.02475e-16 -0.000980493
-16.775 -2.29987e-16 -0.000999018
-16.7234 -2.65135e-16 -0.00101745
-16.672 -3.70419e-16 -0.00103574
-16.6208 -3.17705e-16 -0.00105383
-16.5697 -4.71953e-16 -0.00107167
-16.5189 -4.62485e-16 -0.00108915
-16.4682 -3.62784e-16 -0.00110624
-16.4177 -6.04386e-16 -0.00112284
-16.3674 -5.64697e-16 -0.00113886
-16.3172 -6.2937e-16 -0.00115424
-16.2672 -6.12963e-16 -0.00116889
-16.2174 -6.90578e-16 -0.0011827
-16.1677 -6.48065e-16 -0.00119563
-16.1182 -6.87079e-16 -0.00120755
-16.0689 -7.63462e-16 -0.00121841
-16.0197 -7.31155e-16 -0.00122811
-15.9706 -7.51649e-16 -0.00123659
-15.9217 -6.81612e-16 -0.00124377
-15.873 -7.72885e-16 -0.00124958
-15.8243 -7.02469e-16 -0.00125396
-15.7759 -6.72958e-16 -0.00125688
-15.7276 -6.01788e-16 -0.00125826
-15.6794 -6.02752e-16 -0.00125809
-15.6313 -5.54887e-16 -0.00125632
-15.5834 -5.69952e-16 -0.00125295
-15.5356 -4.41285e-16 -0.00124795
-15.488 -4.56083e-16 -0.00124135
-15.4404 -4.11648e-16 -0.00123312
-15.393 -3.45299e-16 -0.0012233
-15.3458 -3.3551e-16 -0.00121191
-15.2986 -2.67603e-16 -0.00119899
-15.2516 -2.85716e-16 -0.00118458
-15.2047 -1.98975e-16 -0.00116874
-15.1579 -1.32755e-16 -0.00115149
-15.1112 -1.22144e-16 -0.00113294
-15.0647 -1.38182e-17 -0.00111312
-15.0182 5.17475e-17 -0.00109214
-14.9719 4.54192e-17 -0.00107002
-14.9257 9.94878e-17 -0.00104689
-14.8796 1.76275e-16 -0.00102279
-14.8336 2.05825e-16 -0.000997838
-14.7877 2.59018e-16 -0.000972074
-14.7419 2.93712e-16 -0.000945601
-14.6962 3.55061e-16 -0.000918504
-14.6506 3.61849e-16 -0.00089082
-14.6052 3.98133e-16 -0.00086267
-14.5598 3.91748e-16 -0.000834103
-14.5145 4.48426e-16 -0.00080516
-14.4693 4.46949e-16 -0.000775962
-14.4243 4.22368e-16 -0.000746521
-14.3793 4.2369e-16 -0.00071689
-14.3344 4.15335e-16 -0.000687153
-14.2896 4.20522e-16 -0.000657321
-14.2449 3.42929e-16 -0.00062743
-14.2003 3.32279e-16 -0.000597557
-14.1558 3.07834e-16 -0.000567669
-14.1113 2.68482e-16 -0.000537836
-14.067 2.66369e-16 -0.000508061
-14.0227 2.26633e-16 -0.000478356
-13.9786 1.81681e-16 -0.000448717
-13.9345 1.66321e-16 -0.0004192
-13.8905 1.09899e-16 -0.000389722
-13.8466 6.3142e-17 -0.000360357
-13.8028 3.72011e-17 -0.000331057
-13.759 2.01727e-18 -0.0003018
-13.7153 -5.05922e-17 -0.000272633
-13.6718 -9.44015e-17 -0.000243448
-13.6283 -9.26662e-17 -0.000214303
-13.5848 -1.35868e-16 -0.000185145
-13.5415 -1.8447e-16 -0.000155931
-13.4982 -1.66556e-16 -0.000126664
-13.455 -2.22787e-16 -9.73255e-05
-13.4119 -2.11086e-16 -6.78335e-05
-13.3689 -2.32527e-16 -3.82436e-05
-13.3259 -2.60354e-16 -8.46398e-06
-13.283 -2.3612e-16 2.15084e-05
-13.2402 -2.66232e-16 5.16365e-05
-13.1974 -2.48167e-16 8.20477e-05
-13.1547 -2.48972e-16 0.000112624
-13.1121 -2.39197e-16 0.000143461
-13.0696 -2.27233e-16 0.000174497
-13.0271 -2.55672e-16 0.000205743
-12.9847 -2.15893e-16 0.00023717
-12.9424 -2.23033e-16 0.00026882
-12.9001 -2.02248e-16 0.000300694
-12.8579 -1.8996e-16 0.000332969
-12.8158 -1.81922e-16 0.000366003
-12.7737 -1.20594e-16 0.000399984
-12.7317 -1.32982e-16 0.000435423
-12.6898 -9.73322e-17 0.0004722
-12.6479 -7.02234e-17 0.000509983
-12.6061 -3.30264e-17 0.000548728
-12.5643 -4.52861e-17 0.000587482
-12.5226 -1.32986e-17 0.000626811
-12.481 5.55956e-18 0.000665849
-12.4394 2.90063e-17 0.000705081
-12.3979 8.50716e-17 0.000744367
-12.3565 1.14558e-16 0.000783388
-12.3151 1.31846e-16 0.000822773
-12.2738 1.61688e-16 0.000861614
-12.2325 1.7131e-16 0.000900757
-12.1913 1.86687e-16 0.000939414
-12.1501 2.26154e-16 0.000977956
-12.109 1.9254e-16 0.00101633
-12.068 2.74843e-16 0.00105406
-12.027 2.2847e-16 0.00109182
-11.986 2.87142e-16 0.00112861
-11.9452 3.13684e-16 0.00116534
-11.9043 3.24086e-16 0.00120111
-11.8636 4.01236e-16 0.00123639
-11.8228 2.98148e-16 0.00127103
-11.7822 3.35691e-16 0.00130464
-11.7415 3.29761e-16 0.00133792
-11.701 2.85835e-16 0.00136981
-11.6605 3.0587e-16 0.0014014
-11.62 2.10197e-16 0.0014316
-11.5796 3.2119e-16 0.0014612
-11.5392 2.42938e-16 0.0014898
-11.4989 3.58443e-16 0.00151726
-11.4587 2.73713e-16 0.00154426
-11.4184 2.51585e-16 0.00156971
-11.3783 2.9882e-16 0.00159497
-11.3381 2.22766e-16 0.00161862
-11.2981 2.92343e-16 0.001642
-11.2581 2.40376e-16 0.00166412
-11.2181 2.89479e-16 0.00168559
-11.1781 2.83065e-16 0.00170642
-11.1383 2.37978e-16 0.00172616
-11.0984 2.65091e-16 0.00174581
-11.0586 3.38831e-16 0.00176412
-11.0189 3.41313e-16 0.00178263
-10.9792 3.48867e-16 0.00179987
-10.9395 4.37665e-16 0.00181726
-10.8999 3.39946e-16 0.00183381
-10.8603 4.19133e-16 0.0018501
-10.8208 3.80906e-16 0.00186637
-10.7813 4.47949e-16 0.00188181
-10.7418 4.81892e-16 0.00189795
-10.7024 5.47205e-16 0.00191294
-10.6631 5.47923e-16 0.00192898
-10.6238 5.90446e-16 0.00194397
-10.5845 6.38527e-16 0.0019599
-10.5452 6.46168e-16 0.00197531
-10.506 6.88206e-16 0.00199119
-10.4669 7.4249e-16 0.00200738
-10.4278 7.69231e-16 0.00202342
-10.3887 8.33574e-16 0.00204058
-10.3496 8.12582e-16 0.00205717
-10.3106 8.11618e-16 0.00207532
-10.2717 9.0792e-16 0.00209284
-10.2328 8.48988e-16 0.002112
-10.1939 8.49504e-16 0.00213083
-10.155 8.32255e-16 0.00215105
-10.1162 9.21874e-16 0.00217152
-10.0774 8.37285e-16 0.00219286
-10.0387 8.81989e-16 0.00221525
-10 9.14546e-16 0.00223792
-9.96134 9.23668e-16 0.00226239
-9.92271 9.06285e-16 0.00228668
-9.88412 9.54753e-16 0.00231324
-9.84557 9.0352e-16 0.00233948
-9.80704 8.41975e-16 0.00236811
-9.76856 8.6305e-16 0.0023966
-9.73011 8.0941e-16 0.00242731
-9.69169 8.5486e-16 0.00245834
-9.65331 7.55469e-16 0.00249111
-9.61496 7.88793e-16 0.00252493
-9.57664 6.81091e-16 0.00255981
-9.53836 7.18743e-16 0.0025966
-9.50011 5.79939e-16 0.00263376
-9.46189 6.53416e-16 0.0026735
-9.42371 6.2882e-16 0.00271321
-9.38556 5.64098e-16 0.00275584
-9.34744 6.74037e-16 0.00279833
-9.30935 5.82878e-16 0.00284378
-9.2713 7.58906e-16 0.00288922
-9.23327 7.10177e-16 0.00293744
-9.19528 9.15348e-16 0.002986
-9.15732 8.45641e-16 0.00303689
-9.11939 1.05917e-15 0.00308871
-9.08149 1.16139e-15 0.00314213
-9.04362 1.35116e-15 0.0031973
-9.00578 1.38381e-15 0.00325333
-8.96797 1.54284e-15 0.00331172
-8.93019 1.58006e-15 0.00337043
-8.89244 1.744e-15 0.00343184
-8.85471 1.7769e-15 0.00349317
-8.81702 1.83998e-15 0.00355745
-8.77936 1.88502e-15 0.00362132
-8.74172 1.87369e-15 0.00368822
-8.70412 1.94954e-15 0.00375455
-8.66654 1.91156e-15 0.00382357
-8.62899 1.83625e-15 0.00389228
-8.59146 1.68718e-15 0.0039629
-8.55397 1.59521e-15 0.00403383
-8.5165 1.39487e-15 0.0041056
-8.47906 1.17025e-15 0.00417826
-8.44165 9.35006e-16 0.00425076
-8.40426 7.59176e-16 0.00432433
-8.3669 5.30355e-16 0.00439709
-8.32956 1.75772e-16 0.00447078
-8.29226 5.75295e-17 0.00454307
-8.25497 -3.07649e-16 0.004616
-8.21772 -5.99511e-16 0.00468681
-8.18049 -8.9721e-16 0.00475784
-8.14328 -1.10177e-15 0.00482592
-8.1061 -1.50315e-15 0.0048938
-8.06895 -1.6682e-15 0.00495777
-8.03182 -1.98174e-15 0.00502096
-7.99471 -1.979e-15 0.00507926
-7.95763 -2.33276e-15 0.00513568
-7.92058 -2.41584e-15 0.00518652
-7.88355 -2.56362e-15 0.00523374
-7.84654 -2.34468e-15 0.00527518
-7.80955 -2.59172e-15 0.00531061
-7.77259 -2.29749e-15 0.00534027
-7.73566 -2.31906e-15 0.00536127
-7.69874 -1.92682e-15 0.00537608
-7.66185 -2.06464e-15 0.00537983
-7.62498 -1.65908e-15 0.0053764
-7.58814 -1.33497e-15 0.00535978
-7.55132 -9.29466e-16 0.00533477
-7.51452 -1.0035e-15 0.00529437
-7.47774 -3.77208e-16 0.00524437
-7.44099 2.58775e-17 0.00517666
-7.40425 3.81889e-16 0.00509815
-7.36754 4.01686e-16 0.00499977
-7.33085 1.02084e-15 0.00488929
-7.29418 1.33656e-15 0.00475733
-7.25754 1.5625e-15 0.00461172
-7.22091 1.42748e-15 0.00444384
-7.18431 1.90077e-15 0.00426056
-7.14772 1.95322e-15 0.00405508
-7.11116 2.05254e-15 0.0038326
-7.07462 1.70613e-15 0.0035889
-7.0381 2.11181e-15 0.00332716
-7.00159 2.02421e-15 0.0030461
-6.96511 1.78127e-15 0.00274685
-6.92865 1.59986e-15 0.00243118
-6.89221 1.70598e-15 0.00209821
-6.85579 1.55158e-15 0.00175273
-6.81938 1.30294e-15 0.00139192
-6.783 1.1795e-15 0.00102353
-6.74664 1.1514e-15 0.000642676
-6.71029 9.36348e-16 0.000260056
-6.67397 7.93808e-16 -0.000131583
-6.63766 4.92375e-16 -0.000518617
-6.60137 5.94939e-16 -0.00091104
-6.5651 3.74155e-16 -0.00129241
-6.52885 2.44445e-16 -0.00167568
-6.49262 4.38182e-17 -0.00204209
-6.4564 2.47188e-17 -0.00240721
-6.42021 -2.70198e-17 -0.00275101
-6.38403 -1.95101e-16 -0.0030908
-6.34786 -2.00039e-16 -0.00340647
-6.31172 -3.93573e-16 -0.00371604
-6.27559 -1.35448e-16 -0.00400041
-6.23949 -5.08783e-16 -0.00427731
-6.20339 -2.13086e-16 -0.0045295
-6.16732 -5.78868e-16 -0.0047735
-6.13126 -6.564e-17 -0.00499461
-6.09522 -7.80953e-16 -0.00520727
-6.05919 -4.16847e-16 -0.00539993
-6.02319 -9.40633e-16 -0.00558406
-5.9872 -6.18303e-16 -0.00575186
-5.95122 -1.2983e-15 -0.00591092
-5.91526 -1.16542e-15 -0.00605784
-5.87932 -1.65703e-15 -0.00619549
-5.84339 -1.62091e-15 -0.00632535
-5.80748 -2.00013e-15 -0.00644509
-5.77158 -2.25001e-15 -0.00656122
-5.7357 -2.30522e-15 -0.00666608
-5.69984 -2.55286e-15 -0.00677115
-5.66399 -2.45814e-15 -0.00686343
-5.62815 -2.94938e-15 -0.00695935
-5.59233 -2.4763e-15 -0.00704063
-5.55653 -3.19907e-15 -0.00712857
-5.52074 -2.59702e-15 -0.00719974
-5.48497 -3.39704e-15 -0.00728028
-5.4492 -2.54007e-15 -0.00734177
-5.41346 -3.44127e-15 -0.00741506
-5.37773 -2.6206e-15 -0.00746711
-5.34201 -3.54462e-15 -0.00753326
-5.30631 -2.44354e-15 -0.00757626
-5.27062 -3.44493e-15 -0.00763568
-5.23494 -2.6046e-15 -0.00767055
-5.19928 -3.33676e-15 -0.00772436
-5.16363 -2.4231e-15 -0.007753
-5.128 -3.43757e-15 -0.00780343
-5.09237 -2.80867e-15 -0.00782908
-5.05677 -3.44405e-15 -0.00787981
-5.02117 -2.98358e-15 -0.00790735
-4.98559 -3.39649e-15 -0.00796376
-4.95002 -3.34748e-15 -0.00799974
-4.91446 -3.48818e-15 -0.00806896
-4.87892 -3.74648e-15 -0.00812149
-4.84339 -3.72633e-15 -0.00821212
-4.80787 -4.21353e-15 -0.00829056
-4.77237 -4.19689e-15 -0.00841205
-4.73687 -4.60994e-15 -0.00852631
-4.70139 -4.76281e-15 -0.0086881
-4.66592 -5.22657e-15 -0.00884769
-4.63046 -5.31004e-15 -0.00905825
-4.59502 -5.28607e-15 -0.0092712
-4.55958 -5.93816e-15 -0.00953707
-4.52416 -5.68865e-15 -0.00980913
-4.48875 -6.27843e-15 -0.0101342
-4.45335 -6.37586e-15 -0.0104683
-4.41797 -6.48818e-15 -0.0108534
-4.38259 -6.69889e-15 -0.0112495
-4.34722 -6.64325e-15 -0.0116926
-4.31187 -6.56415e-15 -0.0121479
-4.27653 -6.61515e-15 -0.0126442
-4.24119 -5.98966e-15 -0.0131535
-4.20587 -6.43427e-15 -0.013696
-4.17056 -5.2093e-15 -0.014252
-4.13526 -5.59943e-15 -0.0148319
-4.09997 -4.38338e-15 -0.0154256
-4.06469 -4.66726e-15 -0.0160325
-4.02942 -3.5595e-15 -0.0166531
-3.99416 -3.55617e-15 -0.0172749
-3.95891 -2.32762e-15 -0.0179098
-3.92367 -2.34676e-15 -0.0185325
-3.88844 -6.8703e-16 -0.0191665
-3.85322 -5.33038e-16 -0.0197736
-3.81801 1.09227e-15 -0.0203888
-3.7828 1.05474e-15 -0.0209603
-3.74761 2.28852e-15 -0.0215356
-3.71243 2.00554e-15 -0.022047
-3.67726 2.67384e-15 -0.0225566
-3.64209 1.80422e-15 -0.0229781
-3.60694 1.08308e-15 -0.0233904
-3.57179 5.36183e-16 -0.0236857
-3.53665 -1.2753e-15 -0.0239615
-3.50152 -1.36538e-15 -0.0240869
-3.4664 -2.63631e-15 -0.0241776
-3.43129 -1.75631e-15 -0.0240804
-3.39619 -4.49491e-16 -0.0239271
-3.36109 1.2232e-15 -0.0235439
-3.32601 3.01151e-15 -0.0230788
-3.29093 5.09464e-15 -0.0223339
-3.25586 8.03143e-15 -0.0214802
-3.2208 9.4379e-15 -0.020287
-3.18574 1.19938e-14 -0.0189582
-3.1507 1.13107e-14 -0.0172226
-3.11566 1.56908e-14 -0.0153234
-3.08063 1.36261e-14 -0.0129486
-3.0456 1.71689e-14 -0.0103795
-3.01059 1.07451e-14 -0.00727255
-2.97558 1.58468e-14 -0.00393964
-2.94058 6.73932e-15 -2.04767e-05
-2.90558 1.06093e-14 0.00415045
-2.87059 -7.22753e-15 0.00893399
-2.83561 3.63387e-15 0.0139766
-2.80064 -1.36219e-14 0.0196249
-2.76567 -4.22756e-15 0.0255032
-2.73071 -2.10095e-14 0.0319267
-2.69576 -6.66153e-15 0.0384927
-2.66081 -1.12423e-14 0.0454593
-2.62587 -7.34354e-15 0.0523958
-2.59094 -7.31936e-15 0.0594716
-2.55601 -3.34456e-15 0.0662406
-2.52109 5.9602e-15 0.07276
-2.48617 -3.46223e-15 0.0786077
-2.45126 2.79961e-15 0.0837373
-2.41636 -6.74834e-17 0.0878242
-2.38146 7.68074e-15 0.0907727
-2.34657 -5.92887e-15 0.0924426
-2.31168 1.41866e-14 0.0927702
-2.2768 -1.3751e-14 0.0918438
-2.24192 2.07988e-14 0.0896892
-2.20705 -1.93951e-14 0.0865789
-2.17219 2.53127e-14 0.0826162
-2.13733 -1.28205e-14 0.0781463
-2.10247 2.50563e-14 0.073282
-2.06762 -7.64492e-15 0.0683383
-2.03278 3.07284e-14 0.0633744
-1.99794 -1.38921e-17 0.058631
-1.9631 2.70932e-14 0.0540943
-1.92827 8.49247e-16 0.049936
-1.89345 2.5422e-14 0.0460837
-1.85862 6.55203e-15 0.0426616
-1.82381 1.92133e-14 0.0395639
-1.78899 5.86841e-15 0.036886
-1.75419 1.77251e-14 0.0345097
-1.71938 8.65252e-15 0.0325132
-1.68458 1.37412e-14 0.03078
-1.64979 6.51079e-15 0.0293769
-1.61499 1.15319e-14 0.0281968
-1.58021 7.91063e-15 0.0272986
-1.54542 7.81255e-15 0.0265868
-1.51064 5.90705e-15 0.0261151
-1.47586 5.6231e-15 0.0257991
-1.44109 6.73624e-15 0.0256901
-1.40632 3.86586e-15 0.0257122
-1.37155 5.70926e-15 0.0259169
-1.33679 2.82894e-15 0.0262342
-1.30203 7.42105e-15 0.0267175
-1.26727 1.53587e-15 0.0273009
-1.23251 8.51518e-15 0.0280405
-1.19776 8.1105e-17 0.0288731
-1.16301 1.18521e-14 0.0298586
-1.12827 -2.52152e-16 0.0309346
-1.09352 1.44644e-14 0.0321664
-1.05878 -2.29378e-17 0.0334901
-1.02405 1.79868e-14 0.0349784
-0.989309 1.43083e-15 0.0365635
-0.954576 2.02589e-14 0.0383277
-0.919844 2.64779e-15 0.0401967
-0.885115 2.3256e-14 0.0422647
-0.850388 6.07896e-15 0.0444477
-0.815663 2.52234e-14 0.0468552
-0.78094 1.02892e-14 0.0493889
-0.746219 2.70128e-14 0.0521778
-0.711499 1.73985e-14 0.0551031
-0.676781 2.43094e-14 0.0583184
-0.642065 2.48997e-14 0.0616767
-0.60735 1.73886e-14 0.0653617
-0.572637 3.60252e-14 0.0691886
-0.537925 1.36733e-15 0.0733769
-0.503214 5.0551e-14 0.0776916
-0.468504 -1.98464e-14 0.0823946
-0.433796 7.21409e-14 0.0871847
-0.399089 -4.88918e-14 0.0923719
-0.364382 1.0327e-13 0.0975709
-0.329676 -8.12016e-14 0.103141
-0.294972 1.60998e-13 0.108594
-0.260267 -1.43861e-13 0.114329
-0.225564 2.44008e-13 0.119738
-0.190861 -2.4562e-13 0.125253
-0.156158 3.14333e-13 0.130102
-0.121456 -3.92604e-13 0.134708
-0.0867541 3.35291e-13 0.13822
-0.0520524 -5.96411e-13 0.140963
-0.0173508 1.09138e-12 0.142029
0.0173508 1.09138e-12 0.142029
0.0520524 -5.96411e-13 0.140963
0.0867541 3.35291e-13 0.13822
0.121456 -3.92604e-13 0.134708
0.156158 3.14333e-13 0.130102
0.190861 -2.4562e-13 0.125253
0.225564 2.44008e-13 0.119738
0.260267 -1.43861e-13 0.114329
0.294972 1.60998e-13 0.108594
0.329676 -8.12016e-14 0.103141
0.364382 1.0327e-13 0.0975709
0.399089 -4.88918e-14 0.0923719
0.433796 7.21409e-14 0.0871847
0.468504 -1.98464e-14 0.0823946
0.503214 5.0551e-14 0.0776916
0.537925 1.36733e-15 0.0733769
0.572637 3.60252e-14 0.0691886
0.60735 1.73886e-14 0.0653617
0.642065 2.48997e-14 0.0616767
0.676781 2.43094e-14 0.0583184
0.711499 1.73985e-14 0.0551031
0.746219 2.70128e-14 0.0521778
0.78094 1.02892e-14 0.0493889
0.815663 2.52234e-14 0.0468552
0.850388 6.07896e-15 0.0444477
0.885115 2.3256e-14 0.0422647
0.919844 2.64779e-15 0.0401967
0.954576 2.02589e-14 0.0383277
0.989309 1.43083e-15 0.0365635
1.02405 1.79868e-14 0.0349784
1.05878 -2.29378e-17 0.0334901
1.09352 1.44644e-14 0.0321664
1.12827 -2.52152e-16 0.0309346
1.16301 1.18521e-14 0.0298586
1.19776 8.1105e-17 0.0288731
1.23251 8.51518e-15 0.0280405
1.26727 1.53587e-15 0.0273009
1.30203 7.42105e-15 0.0267175
1.33679 2.82894e-15 0.0262342
1.37155 5.70926e-15 0.0259169
1.40632 3.86586e-15 0.0257122
1.44109 6.73624e-15 0.0256901
1.47586 5.6231e-15 0.0257991
1.51064 5.90705e-15 0.0261151
1.54542 7.81255e-15 0.0265868
1.58021 7.91063e-15 0.0272986
1.61499 1.15319e-14 0.0281968
1.64979 6.51079e-15 0.0293769
1.68458 1.37412e-14 0.03078
1.71938 8.65252e-15 0.0325132
1.75419 1.77251e-14 0.0345097
1.78899 5.86841e-15 0.036886
1.82381 1.92133e-14 0.0395639
1.85862 6.55203e-15 0.0426616
1.89345 2.5422e-14 0.0460837
1.92827 8.49247e-16 0.049936
1.9631 2.70932e-14 0.0540943
1.99794 -1.38921e-17 0.058631
2.03278 3.07284e-14 0.0633744
2.06762 -7.64492e-15 0.0683383
2.10247 2.50563e-14 0.073282
2.13733 -1.28205e-14 0.0781463
2.17219 2.53127e-14 0.0826162
2.20705 -1.93951e-14 0.0865789
2.24192 2.07988e-14 0.0896892
2.2768 -1.3751e-14 0.0918438
2.31168 1.41866e-14 0.0927702
2.34657 -5.92887e-15 0.0924426
2.38146 7.68074e-15 0.0907727
2.41636 -6.74834e-17 0.0878242
2.45126 2.79961e-15 0.0837373
2.48617 -3.46223e-15 0.0786077
2.52109 5.9602e-15 0.07276
2.55601 -3.34456e-15 0.0662406
2.59094 -7.31936e-15 0.0594716
2.62587 -7.34354e-15 0.0523958
2.66081 -1.12423e-14 0.0454593
2.69576 -6.66153e-15 0.0384927
2.73071 -2.10095e-14 0.0319267
2.76567 -4.22756e-15 0.0255032
2.80064 -1.36219e-14 0.0196249
2.83561 3.63387e-15 0.0139766
2.87059 -7.22753e-15 0.00893399
2.90558 1.06093e-14 0.00415045
2.94058 6.73932e-15 -2.04767e-05
2.97558 1.58468e-14 -0.00393964
3.01059 1.07451e-14 -0.00727255
3.0456 1.71689e-14 -0.0103795
3.08063 1.36261e-14 -0.0129486
3.11566 1.56908e-14 -0.0153234
3.1507 1.13107e-14 -0.0172226
3.18574 1.19938e-14 -0.0189582
3.2208 9.4379e-15 -0.020287
3.25586 8.03143e-15 -0.0214802
3.29093 5.09464e-15 -0.0223339
3.32601 3.01151e-15 -0.0230788
3.36109 1.2232e-15 -0.0235439
3.39619 -4.49491e-16 -0.0239271
3.43129 -1.75631e-15 -0.0240804
3.4664 -2.63631e-15 -0.0241776
3.50152 -1.36538e-15 -0.0240869
3.53665 -1.2753e-15 -0.0239615
3.57179 5.36183e-16 -0.0236857
3.60694 1.08308e-15 -0.0233904
3.64209 1.80422e-15 -0.0229781
3.67726 2.67384e-15 -0.0225566
3.71243 2.00554e-15 -0.022047
3.74761 2.28852e-15 -0.0215356
3.7828 1.05474e-15 -0.0209603
3.81801 1.09227e-15 -0.0203888
3.85322 -5.33038e-16 -0.0197736
3.88844 -6.8703e-16 -0.0191665
3.92367 -2.34676e-15 -0.0185325
3.95891 -2.32762e-15 -0.0179098
3.99416 -3.55617e-15 -0.0172749
4.02942 -3.5595e-15 -0.0166531
4.06469 -4.66726e-15 -0.0160325
4.09997 -4.38338e-15 -0.0154256
4.13526 -5.59943e-15 -0.0148319
4.17056 -5.2093e-15 -0.014252
4.20587 -6.43427e-15 -0.013696
4.24119 -5.98966e-15 -0.0131535
4.27653 -6.61515e-15 -0.0126442
4.31187 -6.56415e-15 -0.0121479
4.34722 -6.64325e-15 -0.0116926
4.38259 -6.69889e-15 -0.0112495
4.41797 -6.48818e-15 -0.0108534
4.45335 -6.37586e-15 -0.0104683
4.48875 -6.27843e-15 -0.0101342
4.52416 -5.68865e-15 -0.00980913
4.55958 -5.93816e-15 -0.00953707
4.59502 -5.28607e-15 -0.0092712
4.63046 -5.31004e-15 -0.00905825
4.66592 -5.22657e-15 -0.00884769
4.70139 -4.76281e-15 -0.0086881
4.73687 -4.60994e-15 -0.00852631
4.77237 -4.19689e-15 -0.00841205
4.80787 -4.21353e-15 -0.00829056
4.84339 -3.72633e-15 -0.00821212
4.87892 -3.74648e-15 -0.00812149
4.91446 -3.48818e-15 -0.00806896
4.95002 -3.34748e-15 -0.00799974
4.98559 -3.39649e-15 -0.00796376
5.02117 -2.98358e-15 -0.00790735
5.05677 -3.44405e-15 -0.00787981
5.09237 -2.80867e-15 -0.00782908
5.128 -3.43757e-15 -0.00780343
5.16363 -2.4231e-15 -0.007753
5.19928 -3.33676e-15 -0.00772436
5.23494 -2.6046e-15 -0.00767055
5.27062 -3.44493e-15 -0.00763568
5.30631 -2.44354e-15 -0.00757626
5.34201 -3.54462e-15 -0.00753326
5.37773 -2.6206e-15 -0.00746711
5.41346 -3.44127e-15 -0.00741506
5.4492 -2.54007e-15 -0.00734177
5.48497 -3.39704e-15 -0.00728028
5.52074 -2.59702e-15 -0.00719974
5.55653 -3.19907e-15 -0.00712857
5.59233 -2.4763e-15 -0.00704063
5.62815 -2.94938e-15 -0.00695935
5.66399 -2.45814e-15 -0.00686343
5.69984 -2.55286e-15 -0.00677115
5.7357 -2.30522e-15 -0.00666608
5.77158 -2.25001e-15 -0.00656122
5.80748 -2.00013e-15 -0.00644509
5.84339 -1.62091e-15 -0.00632535
5.87932 -1.65703e-15 -0.00619549
5.91526 -1.16542e-15 -0.00605784
5.95122 -1.2983e-15 -0.00591092
5.9872 -6.18303e-16 -0.00575186
6.02319 -9.40633e-16 -0.00558406
6.05919 -4.16847e-16 -0.00539993
6.09522 -7.80953e-16 -0.00520727
6.13126 -6.564e-17 -0.00499461
6.16732 -5.78868e-16 -0.0047735
6.20339 -2.13086e-16 -0.0045295
6.23949 -5.08783e-16 -0.00427731
6.27559 -1.35448e-16 -0.00400041
6.31172 -3.93573e-16 -0.00371604
6.34786 -2.00039e-16 -0.00340647
6.38403 -1.95101e-16 -0.0030908
6.42021 -2.70198e-17 -0.00275101
6.4564 2.47188e-17 -0.00240721
6.49262 4.38182e-17 -0.00204209
6.52885 2.44445e-16 -0.00167568
6.5651 3.74155e-16 -0.00129241
6.60137 5.94939e-16 -0.00091104
6.63766 4.92375e-16 -0.000518617
6.67397 7.93808e-16 -0.000131583
6.71029 9.36348e-16 0.000260056
6.74664 1.1514e-15 0.000642676
6.783 1.1795e-15 0.00102353
6.81938 1.30294e-15 0.00139192
6.85579 1.55158e-15 0.00175273
6.89221 1.70598e-15 0.00209821
6.92865 1.59986e-15 0.00243118
6.96511 1.78127e-15 0.00274685
7.00159 2.02421e-15 0.0030461
7.0381 2.11181e-15 0.00332716
7.07462 1.70613e-15 0.0035889
7.11116 2.05254e-15 0.0038326
7.14772 1.95322e-15 0.00405508
7.18431 1.90077e-15 0.00426056
7.22091 1.42748e-15 0.00444384
7.25754 1.5625e-15 0.00461172
7.29418 1.33656e-15 0.00475733
7.33085 1.02084e-15 0.00488929
7.36754 4.01686e-16 0.00499977
7.40425 3.81889e-16 0.00509815
7.44099 2.58775e-17 0.00517666
7.47774 -3.77208e-16 0.00524437
7.51452 -1.0035e-15 0.00529437
7.55132 -9.29466e-16 0.00533477
7.58814 -1.33497e-15 0.00535978
7.62498 -1.65908e-15 0.0053764
7.66185 -2.06464e-15 0.00537983
7.69874 -1.92682e-15 0.00537608
7.73566 -2.31906e-15 0.00536127
7.77259 -2.29749e-15 0.00534027
7.80955 -2.59172e-15 0.00531061
7.84654 -2.34468e-15 0.00527518
7.88355 -2.56362e-15 0.00523374
7.92058 -2.41584e-15 0.00518652
7.95763 -2.33276e-15 0.00513568
7.99471 -1.979e-15 0.00507926
8.03182 -1.98174e-15 0.00502096
8.06895 -1.6682e-15 0.00495777
8.1061 -1.50315e-15 0.0048938
8.14328 -1.10177e-15 0.00482592
8.18049 -8.9721e-16 0.00475784
8.21772 -5.99511e-16 0.00468681
8.25497 -3.07649e-16 0.004616
8.29226 5.75295e-17 0.00454307
8.32956 1.75772e-16 0.00447078
8.3669 5.30355e-16 0.00439709
8.40426 7.59176e-16 0.00432433
8.44165 9.35006e-16 0.00425076
8.47906 1.17025e-15 0.00417826
8.5165 1.39487e-15 0.0041056
8.55397 1.59521e-15 0.00403383
8.59146 1.68718e-15 0.0039629
8.62899 1.83625e-15 0.00389228
8.66654 1.91156e-15 0.00382357
8.70412 1.94954e-15 0.00375455
8.74172 1.87369e-15 0.00368822
8.77936 1.88502e-15 0.00362132
8.81702 1.83998e-15 0.00355745
8.85471 1.7769e-15 0.00349317
8.89244 1.744e-15 0.00343184
8.93019 1.58006e-15 0.00337043
8.96797 1.54284e-15 0.00331172
9.00578 1.38381e-15 0.00325333
9.04362 1.35116e-15 0.0031973
9.08149 1.16139e-15 0.00314213
9.11939 1.05917e-15 0.00308871
9.15732 8.45641e-16 0.00303689
9.19528 9.15348e-16 0.002986
9.23327 7.10177e-16 0.00293744
9.2713 7.58906e-16 0.00288922
9.30935 5.82878e-16 0.00284378
9.34744 6.74037e-16 0.00279833
9.38556 5.64098e-16 0.00275584
9.42371 6.2882e-16 0.00271321
9.46189 6.53416e-16 0.0026735
9.50011 5.79939e-16 0.00263376
9.53836 7.18743e-16 0.0025966
9.57664 6.81091e-16 0.00255981
9.61496 7.88793e-16 0.00252493
9.65331 7.55469e-16 0.00249111
9.69169 8.5486e-16 0.00245834
9.73011 8.0941e-16 0.00242731
9.76856 8.6305e-16 0.0023966
9.80704 8.41975e-16 0.00236811
9.84557 9.0352e-16 0.00233948
9.88412 9.54753e-16 0.00231324
9.92271 9.06285e-16 0.00228668
9.96134 9.23668e-16 0.00226239
10 9.14546e-16 0.00223792
10.0387 8.81989e-16 0.00221525
10.0774 8.37285e-16 0.00219286
10.1162 9.21874e-16 0.00217152
10.155 8.32255e-16 0.00215105
10.1939 8.49504e-16 0.00213083
10.2328 8.48988e-16 0.002112
10.2717 9.0792e-16 0.00209284
10.3106 8.11618e-16 0.00207532
10.3496 8.12582e-16 0.00205717
10.3887 8.33574e-16 0.00204058
10.4278 7.69231e-16 0.00202342
10.4669 7.4249e-16 0.00200738
10.506 6.88206e-16 0.00199119
10.5452 6.46168e-16 0.00197531
10.5845 6.38527e-16 0.0019599
10.6238 5.90446e-16 0.00194397
10.6631 5.47923e-16 0.00192898
10.7024 5.47205e-16 0.00191294
10.7418 4.81892e-16 0.00189795
10.7813 4.47949e-16 0.00188181
10.8208 3.80906e-16 0.00186637
10.8603 4.19133e-16 0.0018501
10.8999 3.39946e-16 0.00183381
10.9395 4.37665e-16 0.00181726
10.9792 3.48867e-16 0.00179987
11.0189 3.41313e-16 0.00178263
11.0586 3.38831e-16 0.00176412
11.0984 2.65091e-16 0.00174581
11.1383 2.37978e-16 0.00172616
11.1781 2.83065e-16 0.00170642
11.2181 2.89479e-16 0.00168559
11.2581 2.40376e-16 0.00166412
11.2981 2.92343e-16 0.001642
11.3381 2.22766e-16 0.00161862
11.3783 2.9882e-16 0.00159497
11.4184 2.51585e-16 0.00156971
11.4587 2.73713e-16 0.00154426
11.4989 3.58443e-16 0.00151726
11.5392 2.42938e-16 0.0014898
11.5796 3.2119e-16 0.0014612
11.62 2.10197e-16 0.0014316
11.6605 3.0587e-16 0.0014014
11.701 2.85835e-16 0.00136981
11.7415 3.29761e-16 0.00133792
11.7822 3.35691e-16 0.00130464
11.8228 2.98148e-16 0.00127103
11.8636 4.01236e-16 0.00123639
11.9043 3.24086e-16 0.00120111
11.9452 3.13684e-16 0.00116534
11.986 2.87142e-16 0.00112861
12.027 2.2847e-16 0.00109182
12.068 2.74843e-16 0.00105406
12.109 1.9254e-16 0.00101633
12.1501 2.26154e-16 0.000977956
12.1913 1.86687e-16 0.000939414
12.2325 1.7131e-16 0.000900757
12.2738 1.61688e-16 0.000861614
12.3151 1.31846e-16 0.000822773
12.3565 1.14558e-16 0.000783388
12.3979 8.50716e-17 0.000744367
12.4394 2.90063e-17 0.000705081
12.481 5.55956e-18 0.000665849
12.5226 -1.32986e-17 0.000626811
12.5643 -4.52861e-17 0.000587482
12.6061 -3.30264e-17 0.000548728
12.6479 -7.02234e-17 0.000509983
12.6898 -9.73322e-17 0.0004722
12.7317 -1.32982e-16 0.000435423
12.7737 -1.20594e-16 0.000399984
12.8158 -1.81922e-16 0.000366003
12.8579 -1.8996e-16 0.000332969
12.9001 -2.02248e-16 0.000300694
12.9424 -2.23033e-16 0.00026882
12.9847 -2.15893e-16 0.00023717
13.0271 -2.55672e-16 0.000205743
13.0696 -2.27233e-16 0.000174497
13.1121 -2.39197e-16 0.000143461
13.1547 -2.48972e-16 0.000112624
13.1974 -2.48167e-16 8.20477e-05
13.2402 -2.66232e-16 5.16365e-05
13.283 -2.3612e-16 2.15084e-05
13.3259 -2.60354e-16 -8.46398e-06
13.3689 -2.32527e-16 -3.82436e-05
13.4119 -2.11086e-16 -6.78335e-05
13.455 -2.22787e-16 -9.73255e-05
13.4982 -1.66556e-16 -0.000126664
13.5415 -1.8447e-16 -0.000155931
13.5848 -1.35868e-16 -0.000185145
13.6283 -9.26662e-17 -0.000214303
13.6718 -9.44015e-17 -0.000243448
13.7153 -5.05922e-17 -0.000272633
13.759 2.01727e-18 -0.0003018
13.8028 3.72011e-17 -0.000331057
13.8466 6.3142e-17 -0.000360357
13.8905 1.09899e-16 -0.000389722
13.9345 1.66321e-16 -0.0004192
13.9786 1.81681e-16 -0.000448717
14.0227 2.26633e-16 -0.000478356
14.067 2.66369e-16 -0.000508061
14.1113 2.68482e-16 -0.000537836
14.1558 3.07834e-16 -0.000567669
14.2003 3.32279e-16 -0.000597557
14.2449 3.42929e-16 -0.00062743
14.2896 4.20522e-16 -0.000657321
14.3344 4.15335e-16 -0.000687153
14.3793 4.2369e-16 -0.00071689
14.4243 4.22368e-16 -0.000746521
14.4693 4.46949e-16 -0.000775962
14.5145 4.48426e-16 -0.00080516
14.5598 3.91748e-16 -0.000834103
14.6052 3.98133e-16 -0.00086267
14.6506 3.61849e-16 -0.00089082
14.6962 3.55061e-16 -0.000918504
14.7419 2.93712e-16 -0.000945601
14.7877 2.59018e-16 -0.000972074
14.8336 2.05825e-16 -0.000997838
14.8796 1.76275e-16 -0.00102279
14.9257 9.94878e-17 -0.00104689
14.9719 4.54192e-17 -0.00107002
15.0182 5.17475e-17 -0.00109214
15.0647 -1.38182e-17 -0.00111312
15.1112 -1.22144e-16 -0.00113294
15.1579 -1.32755e-16 -0.00115149
15.2047 -1.98975e-16 -0.00116874
15.2516 -2.85716e-16 -0.00118458
15.2986 -2.67603e-16 -0.00119899
15.3458 -3.3551e-16 -0.00121191
15.393 -3.45299e-16 -0.0012233
15.4404 -4.11648e-16 -0.00123312
15.488 -4.56083e-16 -0.00124135
15.5356 -4.41285e-16 -0.00124795
15.5834 -5.69952e-16 -0.00125295
15.6313 -5.54887e-16 -0.00125632
15.6794 -6.02752e-16 -0.00125809
15.7276 -6.01788e-16 -0.00125826
15.7759 -6.72958e-16 -0.00125688
15.8243 -7.02469e-16 -0.00125396
15.873 -7.72885e-16 -0.00124958
15.9217 -6.81612e-16 -0.00124377
15.9706 -7.51649e-16 -0.00123659
16.0197 -7.31155e-16 -0.00122811
16.0689 -7.63462e-16 -0.00121841
16.1182 -6.87079e-16 -0.00120755
16.1677 -6.48065e-16 -0.00119563
16.2174 -6.90578e-16 -0.0011827
16.2672 -6.12963e-16 -0.00116889
16.3172 -6.2937e-16 -0.00115424
16.3674 -5.64697e-16 -0.00113886
16.4177 -6.04386e-16 -0.00112284
16.4682 -3.62784e-16 -0.00110624
16.5189 -4.62485e-16 -0.00108915
16.5697 -4.71953e-16 -0.00107167
16.6208 -3.17705e-16 -0.00105383
16.672 -3.70419e-16 -0.00103574
16.7234 -2.65135e-16 -0.00101745
16.775 -2.29987e-16 -0.000999018
16.8268 -2.02475e-16 -0.000980493
16.8787 -1.82941e-16 -0.000961956
16.9309 -1.92213e-16 -0.000943427
16.9833 -9.2337e-17 -0.000924952
17.0359 -9.81615e-17 -0.000906581
17.0887 -7.99919e-17 -0.000888348
17.1418 -4.00746e-17 -0.000870259
17.195 3.9547e-17 -0.000852358
17.2485 -4.5861e-17 -0.000834665
17.3022 5.33384e-17 -0.000817197
17.3562 6.67656e-17 -0.000799953
17.4104 -9.56519e-18 -0.000782969
17.4648 3.29765e-17 -0.000766243
17.5195 -6.21825e-17 -0.000749786
17.5744 -2.36897e-17 -0.000733589
17.6296 -3.66041e-17 -0.000717678
17.6851 -7.69022e-17 -0.000702042
17.7408 -8.31141e-17 -0.000686688
17.7969 -1.51084e-16 -0.000671608
17.8532 -1.86364e-16 -0.00065681
17.9098 -1.77833e-16 -0.000642282
17.9667 -2.76718e-16 -0.000628038
18.0239 -2.86234e-16 -0.000614066
18.0815 -2.8801e-16 -0.000600368
18.1393 -3.69527e-16 -0.000586931
18.1975 -4.09718e-16 -0.000573767
18.256 -4.54585e-16 -0.000560867
18.3149 -5.10142e-16 -0.000548239
18.3742 -4.89238e-16 -0.000535857
18.4338 -5.39978e-16 -0.000523734
18.4938 -5.74058e-16 -0.000511855
18.5542 -5.57791e-16 -0.000500235
18.615 -5.69948e-16 -0.000488858
18.6762 -5.78297e-16 -0.000477733
18.7379 -6.0676e-16 -0.000466842
18.8 -5.97374e-16 -0.000456199
18.8625 -5.69458e-16 -0.000445786
18.9255 -5.8681e-16 -0.000435617
18.9891 -5.29487e-16 -0.000425674
19.0531 -5.05856e-16 -0.000415965
19.1177 -5.09955e-16 -0.000406473
19.1828 -4.76754e-16 -0.000397209
19.2484 -4.5485e-16 -0.000388157
19.3147 -4.69097e-16 -0.000379326
19.3816 -4.21562e-16 -0.0003707
19.4491 -3.72559e-16 -0.000362289
19.5173 -3.07796e-16 -0.000354074
19.5862 -2.57469e-16 -0.000346067
19.6558 -1.90101e-16 -0.000338249
19.7262 -2.06571e-16 -0.000330632
19.7974 -1.13385e-16 -0.000323196
19.8694 -1.51214e-16 -0.000315951
19.9423 -1.43529e-16 -0.000308875
20.0162 -9.1606e-17 -0.00030198
20.091 -4.97336e-17 -0.000295241
20.1669 -4.51595e-17 -0.000288668
20.244 -4.89295e-17 -0.000282235
20.3222 -6.54293e-17 -0.000275953
20.4016 -1.03395e-16 -0.000269793
20.4825 -1.17554e-16 -0.000263768
20.5648 -1.11221e-16 -0.000257849
20.6487 -5.40612e-17 -0.000252044
20.7344 -9.91002e-17 -0.00024632
20.8219 -8.06048e-17 -0.000240684
20.9115 -6.63022e-17 -0.000235102
21.0034 -1.05037e-16 -0.000229586
21.0979 -7.14516e-17 -0.000224093
21.1952 -4.57923e-17 -0.000218652
21.2959 -3.21607e-17 -0.000213182
21.4004 -5.28603e-18 -0.000207675
21.5093 -7.18993e-17 -0.000202074
21.6237 -9.47636e-18 -0.000196301
21.7448 -5.6003e-17 -0.000190297
21.8747 -2.66061e-17 -0.000184015
22.0165 -6.14183e-17 -0.000177247
22.1768 -4.34917e-17 -0.000169753
22.3723 -8.14934e-17 -0.000160992


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.0Lambda0.5Nc1Classic/vCLADiaP_FRG_K.txt <==
-22.3723 -0.00308845 -0.00090006
-22.1768 -0.00248964 -0.000940901
-22.0165 -0.00195587 -0.000975246
-21.8747 -0.00148492 -0.00100606
-21.7448 -0.0010564 -0.00103416
-21.6237 -0.000657777 -0.00106092
-21.5093 -0.000284543 -0.00108628
-21.4004 5.99797e-05 -0.0011108
-21.2959 0.00039033 -0.00113464
-21.1952 0.000708758 -0.00115831
-21.0979 0.00101712 -0.00118163
-21.0034 0.00132508 -0.00120523
-20.9115 0.00162659 -0.00122875
-20.8219 0.00192202 -0.00125258
-20.7344 0.00221179 -0.00127648
-20.6487 0.00249649 -0.00130079
-20.5648 0.00277656 -0.00132531
-20.4825 0.00305253 -0.00135035
-20.4016 0.00332499 -0.00137571
-20.3222 0.00359441 -0.00140167
-20.244 0.00386118 -0.00142803
-20.1669 0.00412571 -0.00145506
-20.091 0.00438841 -0.00148256
-20.0162 0.00464964 -0.00151079
-19.9423 0.00490976 -0.00153956
-19.8694 0.00516923 -0.0015691
-19.7974 0.00542826 -0.00159923
-19.7262 0.00568722 -0.00163018
-19.6558 0.0059464 -0.00166176
-19.5862 0.00620607 -0.00169418
-19.5173 0.00646656 -0.00172725
-19.4491 0.00672821 -0.00176119
-19.3816 0.0069912 -0.0017958
-19.3147 0.00725581 -0.00183127
-19.2484 0.00752227 -0.00186745
-19.1828 0.00779086 -0.00190451
-19.1177 0.00806187 -0.00194229
-19.0531 0.00833553 -0.00198097
-18.9891 0.00861213 -0.00202037
-18.9255 0.00889191 -0.00206068
-18.8625 0.00917509 -0.00210173
-18.8 0.0094619 -0.00214372
-18.7379 0.00975263 -0.00218647
-18.6762 0.0100476 -0.00223014
-18.615 0.010347 -0.00227457
-18.5542 0.0106512 -0.00231993
-18.4938 0.0109603 -0.00236607
-18.4338 0.0112747 -0.00241316
-18.3742 0.0115944 -0.00246101
-18.3149 0.0119198 -0.00250978
-18.256 0.0122511 -0.00255932
-18.1975 0.0125886 -0.00260981
-18.1393 0.0129326 -0.00266113
-18.0815 0.0132834 -0.0027134
-18.0239 0.0136411 -0.00276646
-17.9667 0.0140059 -0.00282045
-17.9098 0.0143783 -0.00287526
-17.8532 0.0147586 -0.00293103
-17.7969 0.0151468 -0.00298759
-17.7408 0.0155433 -0.00304508
-17.6851 0.0159482 -0.00310336
-17.6296 0.0163619 -0.00316255
-17.5744 0.0167848 -0.00322253
-17.5195 0.0172168 -0.0032834
-17.4648 0.0176583 -0.00334498
-17.4104 0.0181093 -0.00340736
-17.3562 0.0185704 -0.00347041
-17.3022 0.0190416 -0.00353423
-17.2485 0.0195232 -0.00359855
-17.195 0.0200149 -0.00366345
-17.1418 0.0205171 -0.00372879
-17.0887 0.0210304 -0.00379454
-17.0359 0.0215544 -0.00386043
-16.9833 0.0220889 -0.00392651
-16.9309 0.0226345 -0.00399257
-16.8787 0.0231912 -0.00405845
-16.8268 0.0237587 -0.00412389
-16.775 0.0243369 -0.00418889
-16.7234 0.0249261 -0.00425304
-16.672 0.025526 -0.0043162
-16.6208 0.0261361 -0.00437808
-16.5697 0.0267566 -0.00443853
-16.5189 0.0273872 -0.00449707
-16.4682 0.0280274 -0.00455363
-16.4177 0.0286769 -0.00460774
-16.3674 0.0293355 -0.0046592
-16.3172 0.0300027 -0.0047076
-16.2672 0.0306778 -0.00475274
-16.2174 0.0313606 -0.00479416
-16.1677 0.0320506 -0.0048317
-16.1182 0.0327471 -0.00486491
-16.0689 0.0334494 -0.00489363
-16.0197 0.0341573 -0.00491745
-15.9706 0.03487 -0.00493624
-15.9217 0.0355859 -0.00494964
-15.873 0.0363054 -0.00495754
-15.8243 0.0370272 -0.00495964
-15.7759 0.0377501 -0.00495593
-15.7276 0.0384739 -0.00494614
-15.6794 0.0391978 -0.00493027
-15.6313 0.0399205 -0.00490821
-15.5834 0.0406415 -0.00488001
-15.5356 0.0413602 -0.00484556
-15.488 0.0420755 -0.00480509
-15.4404 0.0427866 -0.00475851
-15.393 0.043493 -0.00470609
-15.3458 0.0441937 -0.00464789
-15.2986 0.0448878 -0.00458415
-15.2516 0.0455751 -0.00451503
-15.2047 0.0462546 -0.00444087
-15.1579 0.0469253 -0.00436179
-15.1112 0.0475876 -0.00427822
-15.0647 0.0482399 -0.00419031
-15.0182 0.0488817 -0.00409853
-14.9719 0.0495135 -0.00400302
-14.9257 0.0501336 -0.00390427
-14.8796 0.0507418 -0.00380247
-14.8336 0.0513384 -0.00369809
-14.7877 0.0519221 -0.00359129
-14.7419 0.0524928 -0.00348251
-14.6962 0.0530507 -0.00337203
-14.6506 0.0535945 -0.00326007
-14.6052 0.0541247 -0.00314702
-14.5598 0.0546412 -0.00303313
-14.5145 0.0551426 -0.00291851
-14.4693 0.0556302 -0.00280366
-14.4243 0.056103 -0.00268857
-14.3793 0.0565604 -0.0025735
-14.3344 0.0570037 -0.00245868
-14.2896 0.0574313 -0.00234422
-14.2449 0.0578436 -0.00223019
-14.2003 0.0582411 -0.00211691
-14.1558 0.0586225 -0.00200421
-14.1113 0.0589887 -0.00189239
-14.067 0.0593395 -0.00178138
-14.0227 0.0596741 -0.00167129
-13.9786 0.0599934 -0.00156204
-13.9345 0.0602969 -0.00145386
-13.8905 0.060584 -0.0013464
-13.8466 0.0608557 -0.00123997
-13.8028 0.0611111 -0.00113432
-13.759 0.0613501 -0.00102943
-13.7153 0.0615736 -0.000925384
-13.6718 0.0617799 -0.000821857
-13.6283 0.0619705 -0.000718961
-13.5848 0.0621445 -0.000616564
-13.5415 0.0623013 -0.000514427
-13.4982 0.0624424 -0.000412592
-13.455 0.0625657 -0.000310899
-13.4119 0.0626727 -0.000209088
-13.3689 0.0627626 -0.000107228
-13.3259 0.0628348 -4.99778e-06
-13.283 0.0628903 9.77615e-05
-13.2402 0.0629281 0.000200988
-13.1974 0.0629485 0.000305312
-13.1547 0.0629514 0.000410478
-13.1121 0.0629368 0.000517103
-13.0696 0.0629045 0.000625219
-13.0271 0.0628555 0.000735243
-12.9847 0.062789 0.000847332
-12.9424 0.0627067 0.000961821
-12.9001 0.0626086 0.00107837
-12.8579 0.0624964 0.00119646
-12.8158 0.0623709 0.00131479
-12.7737 0.0622316 0.00143056
-12.7317 0.062078 0.00154215
-12.6898 0.0619062 0.00164822
-12.6479 0.0617146 0.00174955
-12.6061 0.0615014 0.0018495
-12.5643 0.0612666 0.00194813
-12.5226 0.0610122 0.0020492
-12.481 0.0607387 0.00215072
-12.4394 0.0604476 0.00225435
-12.3979 0.0601404 0.00235938
-12.3565 0.0598164 0.00246454
-12.3151 0.0594782 0.00257141
-12.2738 0.0591242 0.00267696
-12.2325 0.0587564 0.00278353
-12.1913 0.0583753 0.00288856
-12.1501 0.0579797 0.00299301
-12.109 0.0575734 0.00309665
-12.068 0.0571527 0.00319795
-12.027 0.056722 0.0032989
-11.986 0.0562794 0.00339641
-11.9452 0.0558259 0.00349323
-11.9043 0.0553638 0.0035866
-11.8636 0.0548901 0.00367799
-11.8228 0.0544098 0.00376689
-11.7822 0.0539192 0.0038522
-11.7415 0.0534219 0.00393592
-11.701 0.0529174 0.00401503
-11.6605 0.0524051 0.00409268
-11.62 0.0518888 0.00416574
-11.5796 0.051364 0.00423649
-11.5392 0.0508369 0.00430385
-11.4989 0.050303 0.00436739
-11.4587 0.0497659 0.00442915
-11.4184 0.0492254 0.00448594
-11.3783 0.04868 0.00454176
-11.3381 0.0481342 0.00459253
-11.2981 0.0475828 0.00464214
-11.2581 0.0470323 0.00468773
-11.2181 0.0464774 0.00473113
-11.1781 0.0459227 0.00477232
-11.1383 0.0453663 0.0048101
-11.0984 0.0448084 0.00484725
-11.0586 0.0442515 0.00488037
-11.0189 0.0436916 0.00491366
-10.9792 0.0431344 0.00494319
-10.9395 0.0425743 0.00497275
-10.8999 0.0420172 0.00499977
-10.8603 0.0414585 0.00502573
-10.8208 0.0409014 0.00505137
-10.7813 0.0403453 0.00507445
-10.7418 0.0397885 0.00509917
-10.7024 0.0392351 0.00512049
-10.6631 0.03868 0.00514434
-10.6238 0.0381289 0.00516511
-10.5845 0.0375772 0.00518812
-10.5452 0.0370278 0.00520944
-10.506 0.0364804 0.00523176
-10.4669 0.035933 0.00525453
-10.4278 0.0353897 0.00527669
-10.3887 0.0348453 0.00530141
-10.3496 0.0343052 0.00532438
-10.3106 0.0337649 0.00535105
-10.2717 0.0332279 0.00537579
-10.2328 0.0326921 0.0054044
-10.1939 0.0321581 0.00543182
-10.155 0.031627 0.00546239
-10.1162 0.0310961 0.00549327
-10.0774 0.0305695 0.00552593
-10.0387 0.0300422 0.00556088
-10 0.0295196 0.00559607
-9.96134 0.0289964 0.00563536
-9.92271 0.0284773 0.00567373
-9.88412 0.0279589 0.00571728
-9.84557 0.0274427 0.00575952
-9.80704 0.0269292 0.00580718
-9.76856 0.0264156 0.00585394
-9.73011 0.0259066 0.00590558
-9.69169 0.0253957 0.00595742
-9.65331 0.0248905 0.00601291
-9.61496 0.024383 0.00607029
-9.57664 0.0238807 0.0061296
-9.53836 0.0233771 0.00619278
-9.50011 0.0228769 0.00625621
-9.46189 0.0223775 0.00632502
-9.42371 0.0218787 0.00639305
-9.38556 0.021383 0.00646717
-9.34744 0.0208852 0.00654019
-9.30935 0.0203924 0.0066193
-9.2713 0.019896 0.00669756
-9.23327 0.0194051 0.00678138
-9.19528 0.0189103 0.0068651
-9.15732 0.01842 0.00695324
-9.11939 0.017927 0.00704258
-9.08149 0.0174365 0.00713459
-9.04362 0.0169452 0.00722955
-9.00578 0.0164538 0.00732544
-8.96797 0.0159636 0.00742559
-8.93019 0.0154704 0.00752536
-8.89244 0.0149806 0.00763007
-8.85471 0.0144853 0.00773346
-8.81702 0.0139952 0.00784224
-8.77936 0.0134981 0.0079489
-8.74172 0.0130059 0.00806104
-8.70412 0.0125075 0.00817067
-8.66654 0.0120121 0.00828494
-8.62899 0.0115128 0.00839725
-8.59146 0.0110136 0.00851243
-8.55397 0.0105131 0.00862695
-8.5165 0.0100095 0.00874197
-8.47906 0.00950723 0.00885754
-8.44165 0.00899907 0.00897148
-8.40426 0.00849472 0.0090863
-8.3669 0.00798246 0.00919811
-8.32956 0.00747577 0.0093105
-8.29226 0.00695985 0.00941867
-8.25497 0.0064505 0.00952682
-8.21772 0.00593172 0.0096293
-8.18049 0.00541948 0.00973093
-8.14328 0.00489924 0.00982528
-8.1061 0.00438358 0.00991797
-8.06895 0.00386336 0.0100016
-8.03182 0.00334392 0.0100824
-7.99471 0.00282477 0.0101524
-7.95763 0.00230237 0.0102175
-7.92058 0.00178507 0.0102706
-7.88355 0.00126114 0.0103156
-7.84654 0.00074612 0.0103485
-7.80955 0.000222441 0.0103689
-7.77259 -0.000289865 0.0103775
-7.73566 -0.000811418 0.0103687
-7.69874 -0.00132063 0.0103478
-7.66185 -0.00183832 0.0103054
-7.62498 -0.00234373 0.0102492
-7.58814 -0.00285598 0.0101682
-7.55132 -0.00335658 0.0100716
-7.51452 -0.00386167 0.00994663
-7.47774 -0.00435705 0.0098045
-7.44099 -0.00485293 0.00963034
-7.40425 -0.00534306 0.00943747
-7.36754 -0.0058275 0.00920947
-7.33085 -0.00631152 0.00896114
-7.29418 -0.00678296 0.00867566
-7.25754 -0.00725895 0.00836791
-7.22091 -0.0077167 0.00802259
-7.18431 -0.00818193 0.00765275
-7.14772 -0.00862487 0.0072466
-7.11116 -0.00907604 0.00681402
-7.07462 -0.00950213 0.00634796
-7.0381 -0.00993546 0.00585466
-7.00159 -0.0103424 0.00533233
-6.96511 -0.0107536 0.00478347
-6.92865 -0.0111383 0.00421164
-6.89221 -0.0115228 0.00361578
-6.85579 -0.0118812 0.00300451
-6.81938 -0.0122337 0.00237346
-6.783 -0.0125608 0.00173607
-6.74664 -0.0128754 0.00108441
-6.71029 -0.0131649 0.000436686
-6.67397 -0.013435 -0.000219113
-6.63766 -0.0136799 -0.00086018
-6.60137 -0.0138981 -0.0015031
-6.5651 -0.0140911 -0.00212079
-6.52885 -0.0142498 -0.00273464
-6.49262 -0.0143839 -0.00331422
-6.4564 -0.0144763 -0.00388505
-6.42021 -0.0145449 -0.00441511
-6.38403 -0.0145655 -0.00493252
-6.34786 -0.0145634 -0.00540555
-6.31172 -0.0145086 -0.00586324
-6.27559 -0.0144326 -0.00627584
-6.23949 -0.0143011 -0.00667164
-6.20339 -0.0141504 -0.00702416
-6.16732 -0.0139436 -0.0073595
-6.13126 -0.0137199 -0.00765541
-6.09522 -0.013442 -0.00793445
-6.05919 -0.0131495 -0.00817941
-6.02319 -0.0128063 -0.00840804
-5.9872 -0.0124512 -0.00860898
-5.95122 -0.0120504 -0.00879388
-5.91526 -0.0116404 -0.00895803
-5.87932 -0.0111909 -0.0091059
-5.84339 -0.0107343 -0.00923998
-5.80748 -0.0102455 -0.00935702
-5.77158 -0.00975086 -0.00946677
-5.7357 -0.00923154 -0.00955825
-5.69984 -0.00870709 -0.00964822
-5.66399 -0.00816539 -0.00971819
-5.62815 -0.00761832 -0.00979168
-5.59233 -0.00706114 -0.00984298
-5.55653 -0.00649727 -0.00990214
-5.52074 -0.00592979 -0.00993657
-5.48497 -0.0053534 -0.00998262
-5.4492 -0.00477881 -0.0100013
-5.41346 -0.00419241 -0.0100349
-5.37773 -0.00361182 -0.0100386
-5.34201 -0.003016 -0.0100603
-5.30631 -0.00242867 -0.0100501
-5.27062 -0.00182219 -0.0100608
-5.23494 -0.00122568 -0.0100383
-5.19928 -0.000605801 -0.0100399
-5.16363 3.60872e-06 -0.010008
-5.128 0.000640683 -0.0100036
-5.09237 0.00126747 -0.00996674
-5.05677 0.00192589 -0.00996119
-5.02117 0.00257458 -0.00992563
-4.98559 0.00325808 -0.00992561
-4.95002 0.00393236 -0.00989931
-4.91446 0.00464334 -0.00991326
-4.87892 0.00534494 -0.00990562
-4.84339 0.00608366 -0.00994323
-4.80787 0.00681152 -0.00996457
-4.77237 0.00757531 -0.0100359
-4.73687 0.00832508 -0.0100966
-4.70139 0.00910781 -0.0102111
-4.66592 0.00987179 -0.0103202
-4.63046 0.0106639 -0.0104856
-4.59502 0.0114312 -0.0106499
-4.55958 0.0122202 -0.0108709
-4.52416 0.0129774 -0.0110941
-4.48875 0.013749 -0.011372
-4.45335 0.0144811 -0.0116543
-4.41797 0.0152198 -0.0119871
-4.38259 0.0159114 -0.0123251
-4.34722 0.0166018 -0.0127071
-4.31187 0.0172379 -0.0130946
-4.27653 0.0178645 -0.0135179
-4.24119 0.0184311 -0.0139461
-4.20587 0.0189789 -0.0144005
-4.17056 0.0194629 -0.0148592
-4.13526 0.0199178 -0.015333
-4.09997 0.0203065 -0.0158107
-4.06469 0.0206546 -0.0162913
-4.02942 0.0209349 -0.0167752
-3.99416 0.0211631 -0.0172492
-3.95891 0.0213211 -0.0177253
-3.92367 0.0214161 -0.0181784
-3.88844 0.0214373 -0.0186314
-3.85322 0.0213857 -0.0190475
-3.81801 0.0212545 -0.0194607
-3.7828 0.0210427 -0.0198217
-3.74761 0.020743 -0.0201763
-3.71243 0.020357 -0.0204615
-3.67726 0.0198723 -0.0207361
-3.64209 0.019298 -0.0209216
-3.60694 0.0186132 -0.0210914
-3.57179 0.0178367 -0.0211496
-3.53665 0.0169392 -0.0211854
-3.50152 0.0159483 -0.0210848
-3.4664 0.0148286 -0.0209518
-3.43129 0.0136153 -0.0206563
-3.39619 0.0122674 -0.0203148
-3.36109 0.0108308 -0.0197828
-3.32601 0.00925574 -0.0191896
-3.29093 0.00760403 -0.0183743
-3.25586 0.00581471 -0.0174836
-3.2208 0.00396796 -0.0163345
-3.18574 0.00199417 -0.0150985
-3.1507 -1.13177e-05 -0.0135652
-3.11566 -0.00212016 -0.0119351
-3.08063 -0.00422602 -0.00997191
-3.0456 -0.00639802 -0.00790243
-3.01059 -0.00851816 -0.00547313
-2.97558 -0.0106547 -0.00293013
-2.94058 -0.012671 -1.45145e-05
-2.90558 -0.0146423 0.00301542
-2.87059 -0.0164023 0.00641201
-2.83561 -0.0180443 0.00990865
-2.80064 -0.0193607 0.0137411
-2.76567 -0.0204769 0.017634
-2.73071 -0.0211338 0.0217963
-2.69576 -0.0215054 0.0259423
-2.66081 -0.0212786 0.0302402
-2.62587 -0.0206938 0.0343967
-2.59094 -0.0193974 0.0385223
-2.55601 -0.0177099 0.0423285
-2.52109 -0.0152747 0.0458592
-2.48617 -0.0124944 0.0488586
-2.45126 -0.00906155 0.0513161
-2.41636 -0.00544143 0.0530543
-2.38146 -0.00141322 0.0540435
-2.34657 0.00254255 0.0542313
-2.31168 0.0065675 0.0536144
-2.2768 0.0102329 0.0522781
-2.24192 0.0136508 0.0502697
-2.20705 0.0165011 0.0477717
-2.17219 0.0189211 0.0448651
-2.13733 0.0207113 0.0417568
-2.10247 0.0220541 0.0385191
-2.06762 0.0228373 0.0353252
-2.03278 0.0232696 0.0322072
-1.99794 0.0232806 0.029286
-1.9631 0.0230734 0.0265489
-1.92827 0.0225898 0.0240733
-1.89345 0.0220067 0.021815
-1.85862 0.0212655 0.0198238
-1.82381 0.0205114 0.0180401
-1.78899 0.0196822 0.016498
-1.75419 0.0188962 0.015135
-1.71938 0.018087 0.0139765
-1.68458 0.0173532 0.0129637
-1.64979 0.0166252 0.0121173
-1.61499 0.0159889 0.0113853
-1.58021 0.0153718 0.0107853
-1.54542 0.0148528 0.0102729
-1.51064 0.0143562 0.0098636
-1.47586 0.0139592 0.00951994
-1.44109 0.0135809 0.00925643
-1.40632 0.0133023 0.00904089
-1.37155 0.0130347 0.00888763
-1.33679 0.0128662 0.00876845
-1.30203 0.0126999 0.00869782
-1.26727 0.0126317 0.0086505
-1.23251 0.0125572 0.00864124
-1.19776 0.0125794 0.00864694
-1.16301 0.0125883 0.00868271
-1.12827 0.0126922 0.00872686
-1.09352 0.0127771 0.00879496
-1.05878 0.0129561 0.008866
-1.02405 0.013111 0.00895621
-0.989309 0.0133603 0.00904455
-0.954576 0.0135807 0.00914811
-0.919844 0.0138976 0.00924515
-0.885115 0.0141807 0.00935381
-0.850388 0.0145641 0.00945103
-0.815663 0.0149088 0.00955616
-0.78094 0.0153591 0.00964414
-0.746219 0.0157657 0.00973578
-0.711499 0.0162844 0.00980328
-0.676781 0.0167538 0.00986909
-0.642065 0.0173427 0.00990209
-0.60735 0.0178756 0.00992642
-0.572637 0.0185355 0.00990712
-0.537925 0.0191312 0.00987006
-0.503214 0.0198599 0.0097762
-0.468504 0.0205139 0.009653
-0.433796 0.0213036 0.00945762
-0.399089 0.0220047 0.00921879
-0.364382 0.0228381 0.00889102
-0.329676 0.0235657 0.00850361
-0.294972 0.0244115 0.00801099
-0.260267 0.0251312 0.00744202
-0.225564 0.0259421 0.00675509
-0.190861 0.0265924 0.00597936
-0.156158 0.0272931 0.00508182
-0.121456 0.0278097 0.00409265
-0.0867541 0.0282922 0.00299966
-0.0520524 0.0285964 0.00183559
-0.0173508 0.0287708 0.000616496
0.0173508 0.0287708 -0.000616496
0.0520524 0.0285964 -0.00183559
0.0867541 0.0282922 -0.00299966
0.121456 0.0278097 -0.00409265
0.156158 0.0272931 -0.00508182
0.190861 0.0265924 -0.00597936
0.225564 0.0259421 -0.00675509
0.260267 0.0251312 -0.00744202
0.294972 0.0244115 -0.00801099
0.329676 0.0235657 -0.00850361
0.364382 0.0228381 -0.00889102
0.399089 0.0220047 -0.00921879
0.433796 0.0213036 -0.00945762
0.468504 0.0205139 -0.009653
0.503214 0.0198599 -0.0097762
0.537925 0.0191312 -0.00987006
0.572637 0.0185355 -0.00990712
0.60735 0.0178756 -0.00992642
0.642065 0.0173427 -0.00990209
0.676781 0.0167538 -0.00986909
0.711499 0.0162844 -0.00980328
0.746219 0.0157657 -0.00973578
0.78094 0.0153591 -0.00964414
0.815663 0.0149088 -0.00955616
0.850388 0.0145641 -0.00945103
0.885115 0.0141807 -0.00935381
0.919844 0.0138976 -0.00924515
0.954576 0.0135807 -0.00914811
0.989309 0.0133603 -0.00904455
1.02405 0.013111 -0.00895621
1.05878 0.0129561 -0.008866
1.09352 0.0127771 -0.00879496
1.12827 0.0126922 -0.00872686
1.16301 0.0125883 -0.00868271
1.19776 0.0125794 -0.00864694
1.23251 0.0125572 -0.00864124
1.26727 0.0126317 -0.0086505
1.30203 0.0126999 -0.00869782
1.33679 0.0128662 -0.00876845
1.37155 0.0130347 -0.00888763
1.40632 0.0133023 -0.00904089
1.44109 0.0135809 -0.00925643
1.47586 0.0139592 -0.00951994
1.51064 0.0143562 -0.0098636
1.54542 0.0148528 -0.0102729
1.58021 0.0153718 -0.0107853
1.61499 0.0159889 -0.0113853
1.64979 0.0166252 -0.0121173
1.68458 0.0173532 -0.0129637
1.71938 0.018087 -0.0139765
1.75419 0.0188962 -0.015135
1.78899 0.0196822 -0.016498
1.82381 0.0205114 -0.0180401
1.85862 0.0212655 -0.0198238
1.89345 0.0220067 -0.021815
1.92827 0.0225898 -0.0240733
1.9631 0.0230734 -0.0265489
1.99794 0.0232806 -0.029286
2.03278 0.0232696 -0.0322072
2.06762 0.0228373 -0.0353252
2.10247 0.0220541 -0.0385191
2.13733 0.0207113 -0.0417568
2.17219 0.0189211 -0.0448651
2.20705 0.0165011 -0.0477717
2.24192 0.0136508 -0.0502697
2.2768 0.0102329 -0.0522781
2.31168 0.0065675 -0.0536144
2.34657 0.00254255 -0.0542313
2.38146 -0.00141322 -0.0540435
2.41636 -0.00544143 -0.0530543
2.45126 -0.00906155 -0.0513161
2.48617 -0.0124944 -0.0488586
2.52109 -0.0152747 -0.0458592
2.55601 -0.0177099 -0.0423285
2.59094 -0.0193974 -0.0385223
2.62587 -0.0206938 -0.0343967
2.66081 -0.0212786 -0.0302402
2.69576 -0.0215054 -0.0259423
2.73071 -0.0211338 -0.0217963
2.76567 -0.0204769 -0.017634
2.80064 -0.0193607 -0.0137411
2.83561 -0.0180443 -0.00990865
2.87059 -0.0164023 -0.00641201
2.90558 -0.0146423 -0.00301542
2.94058 -0.012671 1.45145e-05
2.97558 -0.0106547 0.00293013
3.01059 -0.00851816 0.00547313
3.0456 -0.00639802 0.00790243
3.08063 -0.00422602 0.00997191
3.11566 -0.00212016 0.0119351
3.1507 -1.13177e-05 0.0135652
3.18574 0.00199417 0.0150985
3.2208 0.00396796 0.0163345
3.25586 0.00581471 0.0174836
3.29093 0.00760403 0.0183743
3.32601 0.00925574 0.0191896
3.36109 0.0108308 0.0197828
3.39619 0.0122674 0.0203148
3.43129 0.0136153 0.0206563
3.4664 0.0148286 0.0209518
3.50152 0.0159483 0.0210848
3.53665 0.0169392 0.0211854
3.57179 0.0178367 0.0211496
3.60694 0.0186132 0.0210914
3.64209 0.019298 0.0209216
3.67726 0.0198723 0.0207361
3.71243 0.020357 0.0204615
3.74761 0.020743 0.0201763
3.7828 0.0210427 0.0198217
3.81801 0.0212545 0.0194607
3.85322 0.0213857 0.0190475
3.88844 0.0214373 0.0186314
3.92367 0.0214161 0.0181784
3.95891 0.0213211 0.0177253
3.99416 0.0211631 0.0172492
4.02942 0.0209349 0.0167752
4.06469 0.0206546 0.0162913
4.09997 0.0203065 0.0158107
4.13526 0.0199178 0.015333
4.17056 0.0194629 0.0148592
4.20587 0.0189789 0.0144005
4.24119 0.0184311 0.0139461
4.27653 0.0178645 0.0135179
4.31187 0.0172379 0.0130946
4.34722 0.0166018 0.0127071
4.38259 0.0159114 0.0123251
4.41797 0.0152198 0.0119871
4.45335 0.0144811 0.0116543
4.48875 0.013749 0.011372
4.52416 0.0129774 0.0110941
4.55958 0.0122202 0.0108709
4.59502 0.0114312 0.0106499
4.63046 0.0106639 0.0104856
4.66592 0.00987179 0.0103202
4.70139 0.00910781 0.0102111
4.73687 0.00832508 0.0100966
4.77237 0.00757531 0.0100359
4.80787 0.00681152 0.00996457
4.84339 0.00608366 0.00994323
4.87892 0.00534494 0.00990562
4.91446 0.00464334 0.00991326
4.95002 0.00393236 0.00989931
4.98559 0.00325808 0.00992561
5.02117 0.00257458 0.00992563
5.05677 0.00192589 0.00996119
5.09237 0.00126747 0.00996674
5.128 0.000640683 0.0100036
5.16363 3.60872e-06 0.010008
5.19928 -0.000605801 0.0100399
5.23494 -0.00122568 0.0100383
5.27062 -0.00182219 0.0100608
5.30631 -0.00242867 0.0100501
5.34201 -0.003016 0.0100603
5.37773 -0.00361182 0.0100386
5.41346 -0.00419241 0.0100349
5.4492 -0.00477881 0.0100013
5.48497 -0.0053534 0.00998262
5.52074 -0.00592979 0.00993657
5.55653 -0.00649727 0.00990214
5.59233 -0.00706114 0.00984298
5.62815 -0.00761832 0.00979168
5.66399 -0.00816539 0.00971819
5.69984 -0.00870709 0.00964822
5.7357 -0.00923154 0.00955825
5.77158 -0.00975086 0.00946677
5.80748 -0.0102455 0.00935702
5.84339 -0.0107343 0.00923998
5.87932 -0.0111909 0.0091059
5.91526 -0.0116404 0.00895803
5.95122 -0.0120504 0.00879388
5.9872 -0.0124512 0.00860898
6.02319 -0.0128063 0.00840804
6.05919 -0.0131495 0.00817941
6.09522 -0.013442 0.00793445
6.13126 -0.0137199 0.00765541
6.16732 -0.0139436 0.0073595
6.20339 -0.0141504 0.00702416
6.23949 -0.0143011 0.00667164
6.27559 -0.0144326 0.00627584
6.31172 -0.0145086 0.00586324
6.34786 -0.0145634 0.00540555
6.38403 -0.0145655 0.00493252
6.42021 -0.0145449 0.00441511
6.4564 -0.0144763 0.00388505
6.49262 -0.0143839 0.00331422
6.52885 -0.0142498 0.00273464
6.5651 -0.0140911 0.00212079
6.60137 -0.0138981 0.0015031
6.63766 -0.0136799 0.00086018
6.67397 -0.013435 0.000219113
6.71029 -0.0131649 -0.000436686
6.74664 -0.0128754 -0.00108441
6.783 -0.0125608 -0.00173607
6.81938 -0.0122337 -0.00237346
6.85579 -0.0118812 -0.00300451
6.89221 -0.0115228 -0.00361578
6.92865 -0.0111383 -0.00421164
6.96511 -0.0107536 -0.00478347
7.00159 -0.0103424 -0.00533233
7.0381 -0.00993546 -0.00585466
7.07462 -0.00950213 -0.00634796
7.11116 -0.00907604 -0.00681402
7.14772 -0.00862487 -0.0072466
7.18431 -0.00818193 -0.00765275
7.22091 -0.0077167 -0.00802259
7.25754 -0.00725895 -0.00836791
7.29418 -0.00678296 -0.00867566
7.33085 -0.00631152 -0.00896114
7.36754 -0.0058275 -0.00920947
7.40425 -0.00534306 -0.00943747
7.44099 -0.00485293 -0.00963034
7.47774 -0.00435705 -0.0098045
7.51452 -0.00386167 -0.00994663
7.55132 -0.00335658 -0.0100716
7.58814 -0.00285598 -0.0101682
7.62498 -0.00234373 -0.0102492
7.66185 -0.00183832 -0.0103054
7.69874 -0.00132063 -0.0103478
7.73566 -0.000811418 -0.0103687
7.77259 -0.000289865 -0.0103775
7.80955 0.000222441 -0.0103689
7.84654 0.00074612 -0.0103485
7.88355 0.00126114 -0.0103156
7.92058 0.00178507 -0.0102706
7.95763 0.00230237 -0.0102175
7.99471 0.00282477 -0.0101524
8.03182 0.00334392 -0.0100824
8.06895 0.00386336 -0.0100016
8.1061 0.00438358 -0.00991797
8.14328 0.00489924 -0.00982528
8.18049 0.00541948 -0.00973093
8.21772 0.00593172 -0.0096293
8.25497 0.0064505 -0.00952682
8.29226 0.00695985 -0.00941867
8.32956 0.00747577 -0.0093105
8.3669 0.00798246 -0.00919811
8.40426 0.00849472 -0.0090863
8.44165 0.00899907 -0.00897148
8.47906 0.00950723 -0.00885754
8.5165 0.0100095 -0.00874197
8.55397 0.0105131 -0.00862695
8.59146 0.0110136 -0.00851243
8.62899 0.0115128 -0.00839725
8.66654 0.0120121 -0.00828494
8.70412 0.0125075 -0.00817067
8.74172 0.0130059 -0.00806104
8.77936 0.0134981 -0.0079489
8.81702 0.0139952 -0.00784224
8.85471 0.0144853 -0.00773346
8.89244 0.0149806 -0.00763007
8.93019 0.0154704 -0.00752536
8.96797 0.0159636 -0.00742559
9.00578 0.0164538 -0.00732544
9.04362 0.0169452 -0.00722955
9.08149 0.0174365 -0.00713459
9.11939 0.017927 -0.00704258
9.15732 0.01842 -0.00695324
9.19528 0.0189103 -0.0068651
9.23327 0.0194051 -0.00678138
9.2713 0.019896 -0.00669756
9.30935 0.0203924 -0.0066193
9.34744 0.0208852 -0.00654019
9.38556 0.021383 -0.00646717
9.42371 0.0218787 -0.00639305
9.46189 0.0223775 -0.00632502
9.50011 0.0228769 -0.00625621
9.53836 0.0233771 -0.00619278
9.57664 0.0238807 -0.0061296
9.61496 0.024383 -0.00607029
9.65331 0.0248905 -0.00601291
9.69169 0.0253957 -0.00595742
9.73011 0.0259066 -0.00590558
9.76856 0.0264156 -0.00585394
9.80704 0.0269292 -0.00580718
9.84557 0.0274427 -0.00575952
9.88412 0.0279589 -0.00571728
9.92271 0.0284773 -0.00567373
9.96134 0.0289964 -0.00563536
10 0.0295196 -0.00559607
10.0387 0.0300422 -0.00556088
10.0774 0.0305695 -0.00552593
10.1162 0.0310961 -0.00549327
10.155 0.031627 -0.00546239
10.1939 0.0321581 -0.00543182
10.2328 0.0326921 -0.0054044
10.2717 0.0332279 -0.00537579
10.3106 0.0337649 -0.00535105
10.3496 0.0343052 -0.00532438
10.3887 0.0348453 -0.00530141
10.4278 0.0353897 -0.00527669
10.4669 0.035933 -0.00525453
10.506 0.0364804 -0.00523176
10.5452 0.0370278 -0.00520944
10.5845 0.0375772 -0.00518812
10.6238 0.0381289 -0.00516511
10.6631 0.03868 -0.00514434
10.7024 0.0392351 -0.00512049
10.7418 0.0397885 -0.00509917
10.7813 0.0403453 -0.00507445
10.8208 0.0409014 -0.00505137
10.8603 0.0414585 -0.00502573
10.8999 0.0420172 -0.00499977
10.9395 0.0425743 -0.00497275
10.9792 0.0431344 -0.00494319
11.0189 0.0436916 -0.00491366
11.0586 0.0442515 -0.00488037
11.0984 0.0448084 -0.00484725
11.1383 0.0453663 -0.0048101
11.1781 0.0459227 -0.00477232
11.2181 0.0464774 -0.00473113
11.2581 0.0470323 -0.00468773
11.2981 0.0475828 -0.00464214
11.3381 0.0481342 -0.00459253
11.3783 0.04868 -0.00454176
11.4184 0.0492254 -0.00448594
11.4587 0.0497659 -0.00442915
11.4989 0.050303 -0.00436739
11.5392 0.0508369 -0.00430385
11.5796 0.051364 -0.00423649
11.62 0.0518888 -0.00416574
11.6605 0.0524051 -0.00409268
11.701 0.0529174 -0.00401503
11.7415 0.0534219 -0.00393592
11.7822 0.0539192 -0.0038522
11.8228 0.0544098 -0.00376689
11.8636 0.0548901 -0.00367799
11.9043 0.0553638 -0.0035866
11.9452 0.0558259 -0.00349323
11.986 0.0562794 -0.00339641
12.027 0.056722 -0.0032989
12.068 0.0571527 -0.00319795
12.109 0.0575734 -0.00309665
12.1501 0.0579797 -0.00299301
12.1913 0.0583753 -0.00288856
12.2325 0.0587564 -0.00278353
12.2738 0.0591242 -0.00267696
12.3151 0.0594782 -0.00257141
12.3565 0.0598164 -0.00246454
12.3979 0.0601404 -0.00235938
12.4394 0.0604476 -0.00225435
12.481 0.0607387 -0.00215072
12.5226 0.0610122 -0.0020492
12.5643 0.0612666 -0.00194813
12.6061 0.0615014 -0.0018495
12.6479 0.0617146 -0.00174955
12.6898 0.0619062 -0.00164822
12.7317 0.062078 -0.00154215
12.7737 0.0622316 -0.00143056
12.8158 0.0623709 -0.00131479
12.8579 0.0624964 -0.00119646
12.9001 0.0626086 -0.00107837
12.9424 0.0627067 -0.000961821
12.9847 0.062789 -0.000847332
13.0271 0.0628555 -0.000735243
13.0696 0.0629045 -0.000625219
13.1121 0.0629368 -0.000517103
13.1547 0.0629514 -0.000410478
13.1974 0.0629485 -0.000305312
13.2402 0.0629281 -0.000200988
13.283 0.0628903 -9.77615e-05
13.3259 0.0628348 4.99778e-06
13.3689 0.0627626 0.000107228
13.4119 0.0626727 0.000209088
13.455 0.0625657 0.000310899
13.4982 0.0624424 0.000412592
13.5415 0.0623013 0.000514427
13.5848 0.0621445 0.000616564
13.6283 0.0619705 0.000718961
13.6718 0.0617799 0.000821857
13.7153 0.0615736 0.000925384
13.759 0.0613501 0.00102943
13.8028 0.0611111 0.00113432
13.8466 0.0608557 0.00123997
13.8905 0.060584 0.0013464
13.9345 0.0602969 0.00145386
13.9786 0.0599934 0.00156204
14.0227 0.0596741 0.00167129
14.067 0.0593395 0.00178138
14.1113 0.0589887 0.00189239
14.1558 0.0586225 0.00200421
14.2003 0.0582411 0.00211691
14.2449 0.0578436 0.00223019
14.2896 0.0574313 0.00234422
14.3344 0.0570037 0.00245868
14.3793 0.0565604 0.0025735
14.4243 0.056103 0.00268857
14.4693 0.0556302 0.00280366
14.5145 0.0551426 0.00291851
14.5598 0.0546412 0.00303313
14.6052 0.0541247 0.00314702
14.6506 0.0535945 0.00326007
14.6962 0.0530507 0.00337203
14.7419 0.0524928 0.00348251
14.7877 0.0519221 0.00359129
14.8336 0.0513384 0.00369809
14.8796 0.0507418 0.00380247
14.9257 0.0501336 0.00390427
14.9719 0.0495135 0.00400302
15.0182 0.0488817 0.00409853
15.0647 0.0482399 0.00419031
15.1112 0.0475876 0.00427822
15.1579 0.0469253 0.00436179
15.2047 0.0462546 0.00444087
15.2516 0.0455751 0.00451503
15.2986 0.0448878 0.00458415
15.3458 0.0441937 0.00464789
15.393 0.043493 0.00470609
15.4404 0.0427866 0.00475851
15.488 0.0420755 0.00480509
15.5356 0.0413602 0.00484556
15.5834 0.0406415 0.00488001
15.6313 0.0399205 0.00490821
15.6794 0.0391978 0.00493027
15.7276 0.0384739 0.00494614
15.7759 0.0377501 0.00495593
15.8243 0.0370272 0.00495964
15.873 0.0363054 0.00495754
15.9217 0.0355859 0.00494964
15.9706 0.03487 0.00493624
16.0197 0.0341573 0.00491745
16.0689 0.0334494 0.00489363
16.1182 0.0327471 0.00486491
16.1677 0.0320506 0.0048317
16.2174 0.0313606 0.00479416
16.2672 0.0306778 0.00475274
16.3172 0.0300027 0.0047076
16.3674 0.0293355 0.0046592
16.4177 0.0286769 0.00460774
16.4682 0.0280274 0.00455363
16.5189 0.0273872 0.00449707
16.5697 0.0267566 0.00443853
16.6208 0.0261361 0.00437808
16.672 0.025526 0.0043162
16.7234 0.0249261 0.00425304
16.775 0.0243369 0.00418889
16.8268 0.0237587 0.00412389
16.8787 0.0231912 0.00405845
16.9309 0.0226345 0.00399257
16.9833 0.0220889 0.00392651
17.0359 0.0215544 0.00386043
17.0887 0.0210304 0.00379454
17.1418 0.0205171 0.00372879
17.195 0.0200149 0.00366345
17.2485 0.0195232 0.00359855
17.3022 0.0190416 0.00353423
17.3562 0.0185704 0.00347041
17.4104 0.0181093 0.00340736
17.4648 0.0176583 0.00334498
17.5195 0.0172168 0.0032834
17.5744 0.0167848 0.00322253
17.6296 0.0163619 0.00316255
17.6851 0.0159482 0.00310336
17.7408 0.0155433 0.00304508
17.7969 0.0151468 0.00298759
17.8532 0.0147586 0.00293103
17.9098 0.0143783 0.00287526
17.9667 0.0140059 0.00282045
18.0239 0.0136411 0.00276646
18.0815 0.0132834 0.0027134
18.1393 0.0129326 0.00266113
18.1975 0.0125886 0.00260981
18.256 0.0122511 0.00255932
18.3149 0.0119198 0.00250978
18.3742 0.0115944 0.00246101
18.4338 0.0112747 0.00241316
18.4938 0.0109603 0.00236607
18.5542 0.0106512 0.00231993
18.615 0.010347 0.00227457
18.6762 0.0100476 0.00223014
18.7379 0.00975263 0.00218647
18.8 0.0094619 0.00214372
18.8625 0.00917509 0.00210173
18.9255 0.00889191 0.00206068
18.9891 0.00861213 0.00202037
19.0531 0.00833553 0.00198097
19.1177 0.00806187 0.00194229
19.1828 0.00779086 0.00190451
19.2484 0.00752227 0.00186745
19.3147 0.00725581 0.00183127
19.3816 0.0069912 0.0017958
19.4491 0.00672821 0.00176119
19.5173 0.00646656 0.00172725
19.5862 0.00620607 0.00169418
19.6558 0.0059464 0.00166176
19.7262 0.00568722 0.00163018
19.7974 0.00542826 0.00159923
19.8694 0.00516923 0.0015691
19.9423 0.00490976 0.00153956
20.0162 0.00464964 0.00151079
20.091 0.00438841 0.00148256
20.1669 0.00412571 0.00145506
20.244 0.00386118 0.00142803
20.3222 0.00359441 0.00140167
20.4016 0.00332499 0.00137571
20.4825 0.00305253 0.00135035
20.5648 0.00277656 0.00132531
20.6487 0.00249649 0.00130079
20.7344 0.00221179 0.00127648
20.8219 0.00192202 0.00125258
20.9115 0.00162659 0.00122875
21.0034 0.00132508 0.00120523
21.0979 0.00101712 0.00118163
21.1952 0.000708758 0.00115831
21.2959 0.00039033 0.00113464
21.4004 5.99797e-05 0.0011108
21.5093 -0.000284543 0.00108628
21.6237 -0.000657777 0.00106092
21.7448 -0.0010564 0.00103416
21.8747 -0.00148492 0.00100606
22.0165 -0.00195587 0.000975246
22.1768 -0.00248964 0.000940901
22.3723 -0.00308845 0.00090006


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.0Lambda0.5Nc1Classic/vCLAOffP_FRG_K.txt <==
-22.3723 -0.00308824 -0.000900439
-22.1768 -0.00248926 -0.000941142
-22.0165 -0.00195536 -0.000975592
-21.8747 -0.00148429 -0.00100632
-21.7448 -0.00105567 -0.0010345
-21.6237 -0.000656942 -0.00106119
-21.5093 -0.000283611 -0.00108662
-21.4004 6.10044e-05 -0.00111108
-21.2959 0.000391444 -0.00113497
-21.1952 0.000709959 -0.00115859
-21.0979 0.00101841 -0.00118197
-21.0034 0.00132644 -0.00120552
-20.9115 0.00162804 -0.00122908
-20.8219 0.00192355 -0.00125287
-20.7344 0.00221339 -0.00127682
-20.6487 0.00249818 -0.0013011
-20.5648 0.00277832 -0.00132565
-20.4825 0.00305437 -0.00135066
-20.4016 0.0033269 -0.00137606
-20.3222 0.0035964 -0.00140199
-20.244 0.00386324 -0.00142839
-20.1669 0.00412784 -0.00145539
-20.091 0.00439062 -0.00148293
-20.0162 0.00465192 -0.00151112
-19.9423 0.00491212 -0.00153992
-19.8694 0.00517166 -0.00156944
-19.7974 0.00543076 -0.00159961
-19.7262 0.00568979 -0.00163053
-19.6558 0.00594904 -0.00166214
-19.5862 0.00620879 -0.00169453
-19.5173 0.00646935 -0.00172764
-19.4491 0.00673108 -0.00176155
-19.3816 0.00699414 -0.00179619
-19.3147 0.00725882 -0.00183164
-19.2484 0.00752536 -0.00186785
-19.1828 0.00779402 -0.00190489
-19.1177 0.00806511 -0.0019427
-19.0531 0.00833884 -0.00198136
-18.9891 0.00861552 -0.00202079
-18.9255 0.00889537 -0.00206107
-18.8625 0.00917863 -0.00210216
-18.8 0.00946552 -0.00214413
-18.7379 0.00975633 -0.00218691
-18.6762 0.0100513 -0.00223056
-18.615 0.0103508 -0.00227502
-18.5542 0.0106551 -0.00232036
-18.4938 0.0109643 -0.00236653
-18.4338 0.0112788 -0.0024136
-18.3742 0.0115986 -0.00246148
-18.3149 0.011924 -0.00251024
-18.256 0.0122554 -0.0025598
-18.1975 0.012593 -0.00261028
-18.1393 0.0129372 -0.00266163
-18.0815 0.013288 -0.00271388
-18.0239 0.0136458 -0.00276697
-17.9667 0.0140107 -0.00282094
-17.9098 0.0143832 -0.00287578
-17.8532 0.0147636 -0.00293154
-17.7969 0.0151519 -0.00298813
-17.7408 0.0155484 -0.00304561
-17.6851 0.0159535 -0.00310392
-17.6296 0.0163673 -0.0031631
-17.5744 0.0167902 -0.0032231
-17.5195 0.0172223 -0.00328397
-17.4648 0.0176639 -0.00334557
-17.4104 0.0181151 -0.00340794
-17.3562 0.0185762 -0.00347103
-17.3022 0.0190476 -0.00353483
-17.2485 0.0195293 -0.00359918
-17.195 0.0200211 -0.00366408
-17.1418 0.0205235 -0.00372945
-17.0887 0.0210368 -0.00379519
-17.0359 0.021561 -0.00386111
-16.9833 0.0220956 -0.00392719
-16.9309 0.0226413 -0.00399328
-16.8787 0.0231982 -0.00405915
-16.8268 0.0237659 -0.00412463
-16.775 0.0243442 -0.00418962
-16.7234 0.0249336 -0.0042538
-16.672 0.0255336 -0.00431696
-16.6208 0.026144 -0.00437888
-16.5697 0.0267647 -0.00443932
-16.5189 0.0273955 -0.0044979
-16.4682 0.028036 -0.00455445
-16.4177 0.0286858 -0.0046086
-16.3674 0.0293448 -0.00466005
-16.3172 0.0300124 -0.0047085
-16.2672 0.030688 -0.00475363
-16.2174 0.0313712 -0.00479509
-16.1677 0.0320617 -0.00483263
-16.1182 0.0327587 -0.00486589
-16.0689 0.0334614 -0.00489461
-16.0197 0.0341696 -0.00491848
-15.9706 0.0348826 -0.00493729
-15.9217 0.0355989 -0.00495073
-15.873 0.0363186 -0.00495865
-15.8243 0.0370406 -0.00496079
-15.7759 0.0377638 -0.00495709
-15.7276 0.0384878 -0.00494735
-15.6794 0.0392119 -0.0049315
-15.6313 0.0399349 -0.0049095
-15.5834 0.0406561 -0.00488132
-15.5356 0.041375 -0.00484693
-15.488 0.0420906 -0.00480648
-15.4404 0.0428019 -0.00475997
-15.393 0.0435085 -0.00470757
-15.3458 0.0442095 -0.00464944
-15.2986 0.0449039 -0.00458573
-15.2516 0.0455915 -0.00451669
-15.2047 0.0462713 -0.00444256
-15.1579 0.0469423 -0.00436356
-15.1112 0.0476049 -0.00428004
-15.0647 0.0482575 -0.00419221
-15.0182 0.0488997 -0.00410048
-14.9719 0.0495317 -0.00400507
-14.9257 0.0501522 -0.00390638
-14.8796 0.0507607 -0.00380468
-14.8336 0.0513577 -0.00370038
-14.7877 0.0519418 -0.00359368
-14.7419 0.0525129 -0.00348499
-14.6962 0.0530713 -0.00337463
-14.6506 0.0536155 -0.00326277
-14.6052 0.0541462 -0.00314986
-14.5598 0.0546632 -0.00303609
-14.5145 0.0551651 -0.00292163
-14.4693 0.0556532 -0.00280691
-14.4243 0.0561265 -0.002692
-14.3793 0.0565846 -0.00257709
-14.3344 0.0570284 -0.00246248
-14.2896 0.0574567 -0.00234821
-14.2449 0.0578696 -0.00223441
-14.2003 0.0582679 -0.00212137
-14.1558 0.05865 -0.00200895
-14.1113 0.059017 -0.00189739
-14.067 0.0593687 -0.00178672
-14.0227 0.0597042 -0.00167697
-13.9786 0.0600244 -0.00156811
-13.9345 0.0603288 -0.00146034
-13.8905 0.0606171 -0.00135336
-13.8466 0.0608898 -0.00124743
-13.8028 0.0611465 -0.00114237
-13.759 0.0613868 -0.00103812
-13.7153 0.0616116 -0.000934812
-13.6718 0.0618194 -0.000832092
-13.6283 0.0620117 -0.000730142
-13.5848 0.0621873 -0.000628792
-13.5415 0.0623461 -0.000527884
-13.4982 0.0624892 -0.000427434
-13.455 0.0626147 -0.000327379
-13.4119 0.062724 -0.000227444
-13.3689 0.0628164 -0.000127818
-13.3259 0.0628914 -2.81975e-05
-13.283 0.0629498 7.1424e-05
-13.2402 0.0629907 0.000170919
-13.1974 0.0630144 0.000270705
-13.1547 0.0630207 0.000370384
-13.1121 0.0630095 0.000470269
-13.0696 0.0629803 0.000570151
-13.0271 0.0629337 0.00067006
-12.9847 0.0628683 0.000769897
-12.9424 0.0627848 0.000869793
-12.9001 0.0626818 0.000969747
-12.8579 0.0625593 0.00107032
-12.8158 0.062417 0.00117265
-12.7737 0.0622547 0.00127732
-12.7317 0.0620745 0.00138592
-12.6898 0.0618769 0.00149803
-12.6479 0.0616642 0.00161255
-12.6061 0.0614366 0.00172933
-12.5643 0.0611936 0.00184533
-12.5226 0.0609358 0.00196233
-12.481 0.0606619 0.00207762
-12.4394 0.0603725 0.0021927
-12.3979 0.0600679 0.00230715
-12.3565 0.0597471 0.00241998
-12.3151 0.0594122 0.00253313
-12.2738 0.0590616 0.00264381
-12.2325 0.058697 0.00275463
-12.1913 0.0583189 0.00286316
-12.1501 0.0579262 0.00297057
-12.109 0.0575225 0.00307668
-12.068 0.0571043 0.0031801
-12.027 0.0566759 0.00328283
-11.986 0.0562354 0.0033819
-11.9452 0.0557838 0.00348004
-11.9043 0.0553235 0.00357459
-11.8636 0.0548515 0.00366698
-11.8228 0.0543728 0.00375679
-11.7822 0.0538836 0.00384288
-11.7415 0.0533877 0.00392732
-11.701 0.0528845 0.00400704
-11.6605 0.0523733 0.00408526
-11.62 0.0518581 0.00415881
-11.5796 0.0513344 0.00423002
-11.5392 0.0508083 0.00429778
-11.4989 0.0502752 0.0043617
-11.4587 0.0497391 0.00442379
-11.4184 0.0491993 0.0044809
-11.3783 0.0486547 0.00453699
-11.3381 0.0481097 0.00458803
-11.2981 0.0475589 0.00463786
-11.2581 0.0470091 0.00468369
-11.2181 0.0464549 0.00472727
-11.1781 0.0459007 0.00476866
-11.1383 0.0453449 0.00480661
-11.0984 0.0447875 0.00484393
-11.0586 0.0442311 0.00487719
-11.0189 0.0436717 0.00491063
-10.9792 0.043115 0.00494027
-10.9395 0.0425554 0.00496997
-10.8999 0.0419987 0.00499709
-10.8603 0.0414404 0.00502317
-10.8208 0.0408837 0.0050489
-10.7813 0.040328 0.00507208
-10.7418 0.0397716 0.00509688
-10.7024 0.0392186 0.00511829
-10.6631 0.0386638 0.00514221
-10.6238 0.038113 0.00516306
-10.5845 0.0375616 0.00518613
-10.5452 0.0370125 0.00520753
-10.506 0.0364654 0.0052299
-10.4669 0.0359183 0.00525274
-10.4278 0.0353752 0.00527495
-10.3887 0.0348311 0.00529973
-10.3496 0.0342913 0.00532274
-10.3106 0.0337512 0.00534947
-10.2717 0.0332145 0.00537424
-10.2328 0.0326789 0.00540291
-10.1939 0.0321451 0.00543036
-10.155 0.0316143 0.00546098
-10.1162 0.0310836 0.00549188
-10.0774 0.0305572 0.00552459
-10.0387 0.03003 0.00555956
-10 0.0295076 0.0055948
-9.96134 0.0289846 0.00563411
-9.92271 0.0284657 0.00567253
-9.88412 0.0279475 0.00571609
-9.84557 0.0274315 0.00575837
-9.80704 0.0269181 0.00580605
-9.76856 0.0264047 0.00585284
-9.73011 0.0258959 0.00590449
-9.69169 0.0253851 0.00595636
-9.65331 0.0248801 0.00601186
-9.61496 0.0243728 0.00606928
-9.57664 0.0238705 0.0061286
-9.53836 0.0233671 0.00619181
-9.50011 0.022867 0.00625525
-9.46189 0.0223678 0.0063241
-9.42371 0.0218691 0.00639213
-9.38556 0.0213735 0.00646628
-9.34744 0.0208759 0.0065393
-9.30935 0.0203832 0.00661844
-9.2713 0.0198869 0.0066967
-9.23327 0.0193961 0.00678055
-9.19528 0.0189014 0.00686427
-9.15732 0.0184113 0.00695244
-9.11939 0.0179184 0.00704178
-9.08149 0.017428 0.00713381
-9.04362 0.0169368 0.00722878
-9.00578 0.0164455 0.00732469
-8.96797 0.0159554 0.00742484
-8.93019 0.0154623 0.00752464
-8.89244 0.0149726 0.00762935
-8.85471 0.0144774 0.00773275
-8.81702 0.0139873 0.00784154
-8.77936 0.0134903 0.00794822
-8.74172 0.0129983 0.00806035
-8.70412 0.0125 0.00817001
-8.66654 0.0120047 0.00828427
-8.62899 0.0115055 0.0083966
-8.59146 0.0110063 0.00851178
-8.55397 0.0105059 0.00862632
-8.5165 0.0100023 0.00874134
-8.47906 0.00950017 0.00885692
-8.44165 0.0089921 0.00897086
-8.40426 0.00848782 0.0090857
-8.3669 0.00797564 0.0091975
-8.32956 0.00746902 0.00930991
-8.29226 0.00695316 0.00941808
-8.25497 0.00644388 0.00952624
-8.21772 0.00592518 0.00962872
-8.18049 0.005413 0.00973037
-8.14328 0.00489283 0.00982471
-8.1061 0.00437723 0.00991742
-8.06895 0.00385708 0.010001
-8.03182 0.00333771 0.0100819
-7.99471 0.00281862 0.0101518
-7.95763 0.00229628 0.010217
-7.92058 0.00177903 0.0102701
-7.88355 0.00125517 0.0103151
-7.84654 0.000740205 0.010348
-7.80955 0.000216584 0.0103684
-7.77259 -0.000295665 0.0103769
-7.73566 -0.000817163 0.0103682
-7.69874 -0.00132632 0.0103473
-7.66185 -0.00184396 0.0103049
-7.62498 -0.00234931 0.0102487
-7.58814 -0.00286151 0.0101677
-7.55132 -0.00336206 0.0100711
-7.51452 -0.0038671 0.00994615
-7.47774 -0.00436243 0.00980401
-7.44099 -0.00485826 0.00962987
-7.40425 -0.00534834 0.00943699
-7.36754 -0.00583274 0.00920901
-7.33085 -0.00631671 0.00896066
-7.29418 -0.0067881 0.0086752
-7.25754 -0.00726404 0.00836744
-7.22091 -0.00772175 0.00802214
-7.18431 -0.00818693 0.00765229
-7.14772 -0.00862983 0.00724615
-7.11116 -0.00908095 0.00681356
-7.07462 -0.009507 0.00634752
-7.0381 -0.00994029 0.00585421
-7.00159 -0.0103472 0.00533189
-6.96511 -0.0107584 0.00478303
-6.92865 -0.0111431 0.0042112
-6.89221 -0.0115275 0.00361533
-6.85579 -0.0118859 0.00300408
-6.81938 -0.0122383 0.00237302
-6.783 -0.0125653 0.00173564
-6.74664 -0.0128799 0.00108397
-6.71029 -0.0131694 0.000436263
-6.67397 -0.0134395 -0.000219546
-6.63766 -0.0136843 -0.0008606
-6.60137 -0.0139025 -0.00150353
-6.5651 -0.0140954 -0.00212121
-6.52885 -0.0142541 -0.00273506
-6.49262 -0.0143882 -0.00331463
-6.4564 -0.0144805 -0.00388548
-6.42021 -0.0145491 -0.00441552
-6.38403 -0.0145697 -0.00493294
-6.34786 -0.0145675 -0.00540596
-6.31172 -0.0145127 -0.00586366
-6.27559 -0.0144366 -0.00627624
-6.23949 -0.0143051 -0.00667205
-6.20339 -0.0141544 -0.00702457
-6.16732 -0.0139476 -0.00735992
-6.13126 -0.0137239 -0.00765581
-6.09522 -0.0134459 -0.00793486
-6.05919 -0.0131534 -0.00817981
-6.02319 -0.0128101 -0.00840845
-5.9872 -0.012455 -0.00860938
-5.95122 -0.0120542 -0.00879429
-5.91526 -0.0116442 -0.00895843
-5.87932 -0.0111946 -0.00910631
-5.84339 -0.010738 -0.00924037
-5.80748 -0.0102492 -0.00935743
-5.77158 -0.00975453 -0.00946716
-5.7357 -0.00923518 -0.00955866
-5.69984 -0.00871071 -0.00964862
-5.66399 -0.00816898 -0.0097186
-5.62815 -0.00762188 -0.00979207
-5.59233 -0.00706468 -0.00984339
-5.55653 -0.00650079 -0.00990253
-5.52074 -0.00593329 -0.00993698
-5.48497 -0.00535687 -0.00998302
-5.4492 -0.00478225 -0.0100017
-5.41346 -0.00419584 -0.0100353
-5.37773 -0.00361522 -0.010039
-5.34201 -0.00301938 -0.0100607
-5.30631 -0.00243202 -0.0100505
-5.27062 -0.00182553 -0.0100612
-5.23494 -0.00122899 -0.0100387
-5.19928 -0.000609091 -0.0100403
-5.16363 3.40845e-07 -0.0100084
-5.128 0.000637436 -0.010004
-5.09237 0.00126424 -0.00996715
-5.05677 0.00192268 -0.00996159
-5.02117 0.0025714 -0.00992604
-4.98559 0.00325491 -0.00992601
-4.95002 0.00392921 -0.00989972
-4.91446 0.00464021 -0.00991366
-4.87892 0.00534184 -0.00990603
-4.84339 0.00608058 -0.00994363
-4.80787 0.00680845 -0.00996498
-4.77237 0.00757226 -0.0100363
-4.73687 0.00832205 -0.010097
-4.70139 0.0091048 -0.0102115
-4.66592 0.0098688 -0.0103207
-4.63046 0.0106609 -0.010486
-4.59502 0.0114282 -0.0106503
-4.55958 0.0122173 -0.0108713
-4.52416 0.0129744 -0.0110945
-4.48875 0.0137461 -0.0113725
-4.45335 0.0144782 -0.0116547
-4.41797 0.015217 -0.0119875
-4.38259 0.0159086 -0.0123255
-4.34722 0.0165989 -0.0127075
-4.31187 0.0172351 -0.013095
-4.27653 0.0178616 -0.0135183
-4.24119 0.0184283 -0.0139466
-4.20587 0.0189761 -0.0144009
-4.17056 0.0194602 -0.0148597
-4.13526 0.019915 -0.0153334
-4.09997 0.0203037 -0.0158111
-4.06469 0.0206519 -0.0162918
-4.02942 0.0209322 -0.0167756
-3.99416 0.0211604 -0.0172497
-3.95891 0.0213185 -0.0177258
-3.92367 0.0214134 -0.0181788
-3.88844 0.0214346 -0.0186319
-3.85322 0.021383 -0.019048
-3.81801 0.0212519 -0.0194612
-3.7828 0.02104 -0.0198222
-3.74761 0.0207404 -0.0201767
-3.71243 0.0203544 -0.020462
-3.67726 0.0198697 -0.0207366
-3.64209 0.0192955 -0.020922
-3.60694 0.0186106 -0.0210919
-3.57179 0.0178342 -0.0211501
-3.53665 0.0169367 -0.0211859
-3.50152 0.0159458 -0.0210852
-3.4664 0.0148261 -0.0209523
-3.43129 0.0136128 -0.0206567
-3.39619 0.012265 -0.0203153
-3.36109 0.0108283 -0.0197833
-3.32601 0.00925328 -0.0191901
-3.29093 0.00760158 -0.0183748
-3.25586 0.00581227 -0.0174841
-3.2208 0.00396553 -0.016335
-3.18574 0.00199175 -0.015099
-3.1507 -1.37281e-05 -0.0135658
-3.11566 -0.00212256 -0.0119356
-3.08063 -0.00422841 -0.00997243
-3.0456 -0.0064004 -0.00790297
-3.01059 -0.00852053 -0.00547366
-2.97558 -0.010657 -0.00293067
-2.94058 -0.0126734 -1.50533e-05
-2.90558 -0.0146446 0.00301487
-2.87059 -0.0164046 0.00641146
-2.83561 -0.0180467 0.00990809
-2.80064 -0.019363 0.0137405
-2.76567 -0.0204792 0.0176334
-2.73071 -0.0211361 0.0217957
-2.69576 -0.0215077 0.0259418
-2.66081 -0.0212809 0.0302396
-2.62587 -0.0206961 0.0343961
-2.59094 -0.0193997 0.0385217
-2.55601 -0.0177122 0.0423278
-2.52109 -0.015277 0.0458586
-2.48617 -0.0124966 0.048858
-2.45126 -0.0090638 0.0513155
-2.41636 -0.00544367 0.0530536
-2.38146 -0.00141546 0.0540429
-2.34657 0.00254032 0.0542307
-2.31168 0.00656527 0.0536137
-2.2768 0.0102306 0.0522774
-2.24192 0.0136486 0.0502691
-2.20705 0.0164989 0.047771
-2.17219 0.0189189 0.0448644
-2.13733 0.0207091 0.041756
-2.10247 0.0220519 0.0385183
-2.06762 0.0228351 0.0353244
-2.03278 0.0232674 0.0322065
-1.99794 0.0232784 0.0292853
-1.9631 0.0230712 0.0265482
-1.92827 0.0225877 0.0240725
-1.89345 0.0220045 0.0218142
-1.85862 0.0212633 0.019823
-1.82381 0.0205092 0.0180392
-1.78899 0.01968 0.0164972
-1.75419 0.018894 0.0151341
-1.71938 0.0180848 0.0139756
-1.68458 0.017351 0.0129628
-1.64979 0.0166231 0.0121164
-1.61499 0.0159867 0.0113844
-1.58021 0.0153697 0.0107844
-1.54542 0.0148507 0.0102719
-1.51064 0.014354 0.00986264
-1.47586 0.013957 0.00951897
-1.44109 0.0135788 0.00925543
-1.40632 0.0133001 0.00903988
-1.37155 0.0130325 0.00888658
-1.33679 0.012864 0.00876739
-1.30203 0.0126977 0.00869672
-1.26727 0.0126295 0.00864939
-1.23251 0.012555 0.00864008
-1.19776 0.0125771 0.00864577
-1.16301 0.0125861 0.0086815
-1.12827 0.01269 0.00872562
-1.09352 0.0127749 0.00879368
-1.05878 0.0129539 0.00886469
-1.02405 0.0131087 0.00895486
-0.989309 0.013358 0.00904316
-0.954576 0.0135784 0.00914666
-0.919844 0.0138952 0.00924367
-0.885115 0.0141784 0.00935228
-0.850388 0.0145617 0.00944945
-0.815663 0.0149064 0.00955452
-0.78094 0.0153567 0.00964245
-0.746219 0.0157632 0.00973401
-0.711499 0.0162819 0.00980146
-0.676781 0.0167511 0.00986719
-0.642065 0.01734 0.00990012
-0.60735 0.0178728 0.00992436
-0.572637 0.0185326 0.00990498
-0.537925 0.0191283 0.00986781
-0.503214 0.0198568 0.00977387
-0.468504 0.0205107 0.00965056
-0.433796 0.0213002 0.00945509
-0.399089 0.0220012 0.00921614
-0.364382 0.0228343 0.00888827
-0.329676 0.0235617 0.00850076
-0.294972 0.0244071 0.00800807
-0.260267 0.0251266 0.00743905
-0.225564 0.025937 0.00675213
-0.190861 0.0265868 0.00597646
-0.156158 0.027287 0.00507912
-0.121456 0.027803 0.00409026
-0.0867541 0.028285 0.00299778
-0.0520524 0.0285888 0.00183436
-0.0173508 0.028763 0.000616078
0.0173508 0.028763 -0.000616078
0.0520524 0.0285888 -0.00183436
0.0867541 0.028285 -0.00299778
0.121456 0.027803 -0.00409026
0.156158 0.027287 -0.00507912
0.190861 0.0265868 -0.00597646
0.225564 0.025937 -0.00675213
0.260267 0.0251266 -0.00743905
0.294972 0.0244071 -0.00800807
0.329676 0.0235617 -0.00850076
0.364382 0.0228343 -0.00888827
0.399089 0.0220012 -0.00921614
0.433796 0.0213002 -0.00945509
0.468504 0.0205107 -0.00965056
0.503214 0.0198568 -0.00977387
0.537925 0.0191283 -0.00986781
0.572637 0.0185326 -0.00990498
0.60735 0.0178728 -0.00992436
0.642065 0.01734 -0.00990012
0.676781 0.0167511 -0.00986719
0.711499 0.0162819 -0.00980146
0.746219 0.0157632 -0.00973401
0.78094 0.0153567 -0.00964245
0.815663 0.0149064 -0.00955452
0.850388 0.0145617 -0.00944945
0.885115 0.0141784 -0.00935228
0.919844 0.0138952 -0.00924367
0.954576 0.0135784 -0.00914666
0.989309 0.013358 -0.00904316
1.02405 0.0131087 -0.00895486
1.05878 0.0129539 -0.00886469
1.09352 0.0127749 -0.00879368
1.12827 0.01269 -0.00872562
1.16301 0.0125861 -0.0086815
1.19776 0.0125771 -0.00864577
1.23251 0.012555 -0.00864008
1.26727 0.0126295 -0.00864939
1.30203 0.0126977 -0.00869672
1.33679 0.012864 -0.00876739
1.37155 0.0130325 -0.00888658
1.40632 0.0133001 -0.00903988
1.44109 0.0135788 -0.00925543
1.47586 0.013957 -0.00951897
1.51064 0.014354 -0.00986264
1.54542 0.0148507 -0.0102719
1.58021 0.0153697 -0.0107844
1.61499 0.0159867 -0.0113844
1.64979 0.0166231 -0.0121164
1.68458 0.017351 -0.0129628
1.71938 0.0180848 -0.0139756
1.75419 0.018894 -0.0151341
1.78899 0.01968 -0.0164972
1.82381 0.0205092 -0.0180392
1.85862 0.0212633 -0.019823
1.89345 0.0220045 -0.0218142
1.92827 0.0225877 -0.0240725
1.9631 0.0230712 -0.0265482
1.99794 0.0232784 -0.0292853
2.03278 0.0232674 -0.0322065
2.06762 0.0228351 -0.0353244
2.10247 0.0220519 -0.0385183
2.13733 0.0207091 -0.041756
2.17219 0.0189189 -0.0448644
2.20705 0.0164989 -0.047771
2.24192 0.0136486 -0.0502691
2.2768 0.0102306 -0.0522774
2.31168 0.00656527 -0.0536137
2.34657 0.00254032 -0.0542307
2.38146 -0.00141546 -0.0540429
2.41636 -0.00544367 -0.0530536
2.45126 -0.0090638 -0.0513155
2.48617 -0.0124966 -0.048858
2.52109 -0.015277 -0.0458586
2.55601 -0.0177122 -0.0423278
2.59094 -0.0193997 -0.0385217
2.62587 -0.0206961 -0.0343961
2.66081 -0.0212809 -0.0302396
2.69576 -0.0215077 -0.0259418
2.73071 -0.0211361 -0.0217957
2.76567 -0.0204792 -0.0176334
2.80064 -0.019363 -0.0137405
2.83561 -0.0180467 -0.00990809
2.87059 -0.0164046 -0.00641146
2.90558 -0.0146446 -0.00301487
2.94058 -0.0126734 1.50533e-05
2.97558 -0.010657 0.00293067
3.01059 -0.00852053 0.00547366
3.0456 -0.0064004 0.00790297
3.08063 -0.00422841 0.00997243
3.11566 -0.00212256 0.0119356
3.1507 -1.37281e-05 0.0135658
3.18574 0.00199175 0.015099
3.2208 0.00396553 0.016335
3.25586 0.00581227 0.0174841
3.29093 0.00760158 0.0183748
3.32601 0.00925328 0.0191901
3.36109 0.0108283 0.0197833
3.39619 0.012265 0.0203153
3.43129 0.0136128 0.0206567
3.4664 0.0148261 0.0209523
3.50152 0.0159458 0.0210852
3.53665 0.0169367 0.0211859
3.57179 0.0178342 0.0211501
3.60694 0.0186106 0.0210919
3.64209 0.0192955 0.020922
3.67726 0.0198697 0.0207366
3.71243 0.0203544 0.020462
3.74761 0.0207404 0.0201767
3.7828 0.02104 0.0198222
3.81801 0.0212519 0.0194612
3.85322 0.021383 0.019048
3.88844 0.0214346 0.0186319
3.92367 0.0214134 0.0181788
3.95891 0.0213185 0.0177258
3.99416 0.0211604 0.0172497
4.02942 0.0209322 0.0167756
4.06469 0.0206519 0.0162918
4.09997 0.0203037 0.0158111
4.13526 0.019915 0.0153334
4.17056 0.0194602 0.0148597
4.20587 0.0189761 0.0144009
4.24119 0.0184283 0.0139466
4.27653 0.0178616 0.0135183
4.31187 0.0172351 0.013095
4.34722 0.0165989 0.0127075
4.38259 0.0159086 0.0123255
4.41797 0.015217 0.0119875
4.45335 0.0144782 0.0116547
4.48875 0.0137461 0.0113725
4.52416 0.0129744 0.0110945
4.55958 0.0122173 0.0108713
4.59502 0.0114282 0.0106503
4.63046 0.0106609 0.010486
4.66592 0.0098688 0.0103207
4.70139 0.0091048 0.0102115
4.73687 0.00832205 0.010097
4.77237 0.00757226 0.0100363
4.80787 0.00680845 0.00996498
4.84339 0.00608058 0.00994363
4.87892 0.00534184 0.00990603
4.91446 0.00464021 0.00991366
4.95002 0.00392921 0.00989972
4.98559 0.00325491 0.00992601
5.02117 0.0025714 0.00992604
5.05677 0.00192268 0.00996159
5.09237 0.00126424 0.00996715
5.128 0.000637436 0.010004
5.16363 3.40845e-07 0.0100084
5.19928 -0.000609091 0.0100403
5.23494 -0.00122899 0.0100387
5.27062 -0.00182553 0.0100612
5.30631 -0.00243202 0.0100505
5.34201 -0.00301938 0.0100607
5.37773 -0.00361522 0.010039
5.41346 -0.00419584 0.0100353
5.4492 -0.00478225 0.0100017
5.48497 -0.00535687 0.00998302
5.52074 -0.00593329 0.00993698
5.55653 -0.00650079 0.00990253
5.59233 -0.00706468 0.00984339
5.62815 -0.00762188 0.00979207
5.66399 -0.00816898 0.0097186
5.69984 -0.00871071 0.00964862
5.7357 -0.00923518 0.00955866
5.77158 -0.00975453 0.00946716
5.80748 -0.0102492 0.00935743
5.84339 -0.010738 0.00924037
5.87932 -0.0111946 0.00910631
5.91526 -0.0116442 0.00895843
5.95122 -0.0120542 0.00879429
5.9872 -0.012455 0.00860938
6.02319 -0.0128101 0.00840845
6.05919 -0.0131534 0.00817981
6.09522 -0.0134459 0.00793486
6.13126 -0.0137239 0.00765581
6.16732 -0.0139476 0.00735992
6.20339 -0.0141544 0.00702457
6.23949 -0.0143051 0.00667205
6.27559 -0.0144366 0.00627624
6.31172 -0.0145127 0.00586366
6.34786 -0.0145675 0.00540596
6.38403 -0.0145697 0.00493294
6.42021 -0.0145491 0.00441552
6.4564 -0.0144805 0.00388548
6.49262 -0.0143882 0.00331463
6.52885 -0.0142541 0.00273506
6.5651 -0.0140954 0.00212121
6.60137 -0.0139025 0.00150353
6.63766 -0.0136843 0.0008606
6.67397 -0.0134395 0.000219546
6.71029 -0.0131694 -0.000436263
6.74664 -0.0128799 -0.00108397
6.783 -0.0125653 -0.00173564
6.81938 -0.0122383 -0.00237302
6.85579 -0.0118859 -0.00300408
6.89221 -0.0115275 -0.00361533
6.92865 -0.0111431 -0.0042112
6.96511 -0.0107584 -0.00478303
7.00159 -0.0103472 -0.00533189
7.0381 -0.00994029 -0.00585421
7.07462 -0.009507 -0.00634752
7.11116 -0.00908095 -0.00681356
7.14772 -0.00862983 -0.00724615
7.18431 -0.00818693 -0.00765229
7.22091 -0.00772175 -0.00802214
7.25754 -0.00726404 -0.00836744
7.29418 -0.0067881 -0.0086752
7.33085 -0.00631671 -0.00896066
7.36754 -0.00583274 -0.00920901
7.40425 -0.00534834 -0.00943699
7.44099 -0.00485826 -0.00962987
7.47774 -0.00436243 -0.00980401
7.51452 -0.0038671 -0.00994615
7.55132 -0.00336206 -0.0100711
7.58814 -0.00286151 -0.0101677
7.62498 -0.00234931 -0.0102487
7.66185 -0.00184396 -0.0103049
7.69874 -0.00132632 -0.0103473
7.73566 -0.000817163 -0.0103682
7.77259 -0.000295665 -0.0103769
7.80955 0.000216584 -0.0103684
7.84654 0.000740205 -0.010348
7.88355 0.00125517 -0.0103151
7.92058 0.00177903 -0.0102701
7.95763 0.00229628 -0.010217
7.99471 0.00281862 -0.0101518
8.03182 0.00333771 -0.0100819
8.06895 0.00385708 -0.010001
8.1061 0.00437723 -0.00991742
8.14328 0.00489283 -0.00982471
8.18049 0.005413 -0.00973037
8.21772 0.00592518 -0.00962872
8.25497 0.00644388 -0.00952624
8.29226 0.00695316 -0.00941808
8.32956 0.00746902 -0.00930991
8.3669 0.00797564 -0.0091975
8.40426 0.00848782 -0.0090857
8.44165 0.0089921 -0.00897086
8.47906 0.00950017 -0.00885692
8.5165 0.0100023 -0.00874134
8.55397 0.0105059 -0.00862632
8.59146 0.0110063 -0.00851178
8.62899 0.0115055 -0.0083966
8.66654 0.0120047 -0.00828427
8.70412 0.0125 -0.00817001
8.74172 0.0129983 -0.00806035
8.77936 0.0134903 -0.00794822
8.81702 0.0139873 -0.00784154
8.85471 0.0144774 -0.00773275
8.89244 0.0149726 -0.00762935
8.93019 0.0154623 -0.00752464
8.96797 0.0159554 -0.00742484
9.00578 0.0164455 -0.00732469
9.04362 0.0169368 -0.00722878
9.08149 0.017428 -0.00713381
9.11939 0.0179184 -0.00704178
9.15732 0.0184113 -0.00695244
9.19528 0.0189014 -0.00686427
9.23327 0.0193961 -0.00678055
9.2713 0.0198869 -0.0066967
9.30935 0.0203832 -0.00661844
9.34744 0.0208759 -0.0065393
9.38556 0.0213735 -0.00646628
9.42371 0.0218691 -0.00639213
9.46189 0.0223678 -0.0063241
9.50011 0.022867 -0.00625525
9.53836 0.0233671 -0.00619181
9.57664 0.0238705 -0.0061286
9.61496 0.0243728 -0.00606928
9.65331 0.0248801 -0.00601186
9.69169 0.0253851 -0.00595636
9.73011 0.0258959 -0.00590449
9.76856 0.0264047 -0.00585284
9.80704 0.0269181 -0.00580605
9.84557 0.0274315 -0.00575837
9.88412 0.0279475 -0.00571609
9.92271 0.0284657 -0.00567253
9.96134 0.0289846 -0.00563411
10 0.0295076 -0.0055948
10.0387 0.03003 -0.00555956
10.0774 0.0305572 -0.00552459
10.1162 0.0310836 -0.00549188
10.155 0.0316143 -0.00546098
10.1939 0.0321451 -0.00543036
10.2328 0.0326789 -0.00540291
10.2717 0.0332145 -0.00537424
10.3106 0.0337512 -0.00534947
10.3496 0.0342913 -0.00532274
10.3887 0.0348311 -0.00529973
10.4278 0.0353752 -0.00527495
10.4669 0.0359183 -0.00525274
10.506 0.0364654 -0.0052299
10.5452 0.0370125 -0.00520753
10.5845 0.0375616 -0.00518613
10.6238 0.038113 -0.00516306
10.6631 0.0386638 -0.00514221
10.7024 0.0392186 -0.00511829
10.7418 0.0397716 -0.00509688
10.7813 0.040328 -0.00507208
10.8208 0.0408837 -0.0050489
10.8603 0.0414404 -0.00502317
10.8999 0.0419987 -0.00499709
10.9395 0.0425554 -0.00496997
10.9792 0.043115 -0.00494027
11.0189 0.0436717 -0.00491063
11.0586 0.0442311 -0.00487719
11.0984 0.0447875 -0.00484393
11.1383 0.0453449 -0.00480661
11.1781 0.0459007 -0.00476866
11.2181 0.0464549 -0.00472727
11.2581 0.0470091 -0.00468369
11.2981 0.0475589 -0.00463786
11.3381 0.0481097 -0.00458803
11.3783 0.0486547 -0.00453699
11.4184 0.0491993 -0.0044809
11.4587 0.0497391 -0.00442379
11.4989 0.0502752 -0.0043617
11.5392 0.0508083 -0.00429778
11.5796 0.0513344 -0.00423002
11.62 0.0518581 -0.00415881
11.6605 0.0523733 -0.00408526
11.701 0.0528845 -0.00400704
11.7415 0.0533877 -0.00392732
11.7822 0.0538836 -0.00384288
11.8228 0.0543728 -0.00375679
11.8636 0.0548515 -0.00366698
11.9043 0.0553235 -0.00357459
11.9452 0.0557838 -0.00348004
11.986 0.0562354 -0.0033819
12.027 0.0566759 -0.00328283
12.068 0.0571043 -0.0031801
12.109 0.0575225 -0.00307668
12.1501 0.0579262 -0.00297057
12.1913 0.0583189 -0.00286316
12.2325 0.058697 -0.00275463
12.2738 0.0590616 -0.00264381
12.3151 0.0594122 -0.00253313
12.3565 0.0597471 -0.00241998
12.3979 0.0600679 -0.00230715
12.4394 0.0603725 -0.0021927
12.481 0.0606619 -0.00207762
12.5226 0.0609358 -0.00196233
12.5643 0.0611936 -0.00184533
12.6061 0.0614366 -0.00172933
12.6479 0.0616642 -0.00161255
12.6898 0.0618769 -0.00149803
12.7317 0.0620745 -0.00138592
12.7737 0.0622547 -0.00127732
12.8158 0.062417 -0.00117265
12.8579 0.0625593 -0.00107032
12.9001 0.0626818 -0.000969747
12.9424 0.0627848 -0.000869793
12.9847 0.0628683 -0.000769897
13.0271 0.0629337 -0.00067006
13.0696 0.0629803 -0.000570151
13.1121 0.0630095 -0.000470269
13.1547 0.0630207 -0.000370384
13.1974 0.0630144 -0.000270705
13.2402 0.0629907 -0.000170919
13.283 0.0629498 -7.1424e-05
13.3259 0.0628914 2.81975e-05
13.3689 0.0628164 0.000127818
13.4119 0.062724 0.000227444
13.455 0.0626147 0.000327379
13.4982 0.0624892 0.000427434
13.5415 0.0623461 0.000527884
13.5848 0.0621873 0.000628792
13.6283 0.0620117 0.000730142
13.6718 0.0618194 0.000832092
13.7153 0.0616116 0.000934812
13.759 0.0613868 0.00103812
13.8028 0.0611465 0.00114237
13.8466 0.0608898 0.00124743
13.8905 0.0606171 0.00135336
13.9345 0.0603288 0.00146034
13.9786 0.0600244 0.00156811
14.0227 0.0597042 0.00167697
14.067 0.0593687 0.00178672
14.1113 0.059017 0.00189739
14.1558 0.05865 0.00200895
14.2003 0.0582679 0.00212137
14.2449 0.0578696 0.00223441
14.2896 0.0574567 0.00234821
14.3344 0.0570284 0.00246248
14.3793 0.0565846 0.00257709
14.4243 0.0561265 0.002692
14.4693 0.0556532 0.00280691
14.5145 0.0551651 0.00292163
14.5598 0.0546632 0.00303609
14.6052 0.0541462 0.00314986
14.6506 0.0536155 0.00326277
14.6962 0.0530713 0.00337463
14.7419 0.0525129 0.00348499
14.7877 0.0519418 0.00359368
14.8336 0.0513577 0.00370038
14.8796 0.0507607 0.00380468
14.9257 0.0501522 0.00390638
14.9719 0.0495317 0.00400507
15.0182 0.0488997 0.00410048
15.0647 0.0482575 0.00419221
15.1112 0.0476049 0.00428004
15.1579 0.0469423 0.00436356
15.2047 0.0462713 0.00444256
15.2516 0.0455915 0.00451669
15.2986 0.0449039 0.00458573
15.3458 0.0442095 0.00464944
15.393 0.0435085 0.00470757
15.4404 0.0428019 0.00475997
15.488 0.0420906 0.00480648
15.5356 0.041375 0.00484693
15.5834 0.0406561 0.00488132
15.6313 0.0399349 0.0049095
15.6794 0.0392119 0.0049315
15.7276 0.0384878 0.00494735
15.7759 0.0377638 0.00495709
15.8243 0.0370406 0.00496079
15.873 0.0363186 0.00495865
15.9217 0.0355989 0.00495073
15.9706 0.0348826 0.00493729
16.0197 0.0341696 0.00491848
16.0689 0.0334614 0.00489461
16.1182 0.0327587 0.00486589
16.1677 0.0320617 0.00483263
16.2174 0.0313712 0.00479509
16.2672 0.030688 0.00475363
16.3172 0.0300124 0.0047085
16.3674 0.0293448 0.00466005
16.4177 0.0286858 0.0046086
16.4682 0.028036 0.00455445
16.5189 0.0273955 0.0044979
16.5697 0.0267647 0.00443932
16.6208 0.026144 0.00437888
16.672 0.0255336 0.00431696
16.7234 0.0249336 0.0042538
16.775 0.0243442 0.00418962
16.8268 0.0237659 0.00412463
16.8787 0.0231982 0.00405915
16.9309 0.0226413 0.00399328
16.9833 0.0220956 0.00392719
17.0359 0.021561 0.00386111
17.0887 0.0210368 0.00379519
17.1418 0.0205235 0.00372945
17.195 0.0200211 0.00366408
17.2485 0.0195293 0.00359918
17.3022 0.0190476 0.00353483
17.3562 0.0185762 0.00347103
17.4104 0.0181151 0.00340794
17.4648 0.0176639 0.00334557
17.5195 0.0172223 0.00328397
17.5744 0.0167902 0.0032231
17.6296 0.0163673 0.0031631
17.6851 0.0159535 0.00310392
17.7408 0.0155484 0.00304561
17.7969 0.0151519 0.00298813
17.8532 0.0147636 0.00293154
17.9098 0.0143832 0.00287578
17.9667 0.0140107 0.00282094
18.0239 0.0136458 0.00276697
18.0815 0.013288 0.00271388
18.1393 0.0129372 0.00266163
18.1975 0.012593 0.00261028
18.256 0.0122554 0.0025598
18.3149 0.011924 0.00251024
18.3742 0.0115986 0.00246148
18.4338 0.0112788 0.0024136
18.4938 0.0109643 0.00236653
18.5542 0.0106551 0.00232036
18.615 0.0103508 0.00227502
18.6762 0.0100513 0.00223056
18.7379 0.00975633 0.00218691
18.8 0.00946552 0.00214413
18.8625 0.00917863 0.00210216
18.9255 0.00889537 0.00206107
18.9891 0.00861552 0.00202079
19.0531 0.00833884 0.00198136
19.1177 0.00806511 0.0019427
19.1828 0.00779402 0.00190489
19.2484 0.00752536 0.00186785
19.3147 0.00725882 0.00183164
19.3816 0.00699414 0.00179619
19.4491 0.00673108 0.00176155
19.5173 0.00646935 0.00172764
19.5862 0.00620879 0.00169453
19.6558 0.00594904 0.00166214
19.7262 0.00568979 0.00163053
19.7974 0.00543076 0.00159961
19.8694 0.00517166 0.00156944
19.9423 0.00491212 0.00153992
20.0162 0.00465192 0.00151112
20.091 0.00439062 0.00148293
20.1669 0.00412784 0.00145539
20.244 0.00386324 0.00142839
20.3222 0.0035964 0.00140199
20.4016 0.0033269 0.00137606
20.4825 0.00305437 0.00135066
20.5648 0.00277832 0.00132565
20.6487 0.00249818 0.0013011
20.7344 0.00221339 0.00127682
20.8219 0.00192355 0.00125287
20.9115 0.00162804 0.00122908
21.0034 0.00132644 0.00120552
21.0979 0.00101841 0.00118197
21.1952 0.000709959 0.00115859
21.2959 0.000391444 0.00113497
21.4004 6.10044e-05 0.00111108
21.5093 -0.000283611 0.00108662
21.6237 -0.000656942 0.00106119
21.7448 -0.00105567 0.0010345
21.8747 -0.00148429 0.00100632
22.0165 -0.00195536 0.000975592
22.1768 -0.00248926 0.000941142
22.3723 -0.00308824 0.000900439


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.0Lambda0.5Nc1Classic/vCLRDiaP_FRG.txt <==
-22.3723 -0.00308845 0.00090006
-22.1768 -0.00248964 0.000940901
-22.0165 -0.00195587 0.000975246
-21.8747 -0.00148492 0.00100606
-21.7448 -0.0010564 0.00103416
-21.6237 -0.000657777 0.00106092
-21.5093 -0.000284543 0.00108628
-21.4004 5.99797e-05 0.0011108
-21.2959 0.00039033 0.00113464
-21.1952 0.000708758 0.00115831
-21.0979 0.00101712 0.00118163
-21.0034 0.00132508 0.00120523
-20.9115 0.00162659 0.00122875
-20.8219 0.00192202 0.00125258
-20.7344 0.00221179 0.00127648
-20.6487 0.00249649 0.00130079
-20.5648 0.00277656 0.00132531
-20.4825 0.00305253 0.00135035
-20.4016 0.00332499 0.00137571
-20.3222 0.00359441 0.00140167
-20.244 0.00386118 0.00142803
-20.1669 0.00412571 0.00145506
-20.091 0.00438841 0.00148256
-20.0162 0.00464964 0.00151079
-19.9423 0.00490976 0.00153956
-19.8694 0.00516923 0.0015691
-19.7974 0.00542826 0.00159923
-19.7262 0.00568722 0.00163018
-19.6558 0.0059464 0.00166176
-19.5862 0.00620607 0.00169418
-19.5173 0.00646656 0.00172725
-19.4491 0.00672821 0.00176119
-19.3816 0.0069912 0.0017958
-19.3147 0.00725581 0.00183127
-19.2484 0.00752227 0.00186745
-19.1828 0.00779086 0.00190451
-19.1177 0.00806187 0.00194229
-19.0531 0.00833553 0.00198097
-18.9891 0.00861213 0.00202037
-18.9255 0.00889191 0.00206068
-18.8625 0.00917509 0.00210173
-18.8 0.0094619 0.00214372
-18.7379 0.00975263 0.00218647
-18.6762 0.0100476 0.00223014
-18.615 0.010347 0.00227457
-18.5542 0.0106512 0.00231993
-18.4938 0.0109603 0.00236607
-18.4338 0.0112747 0.00241316
-18.3742 0.0115944 0.00246101
-18.3149 0.0119198 0.00250978
-18.256 0.0122511 0.00255932
-18.1975 0.0125886 0.00260981
-18.1393 0.0129326 0.00266113
-18.0815 0.0132834 0.0027134
-18.0239 0.0136411 0.00276646
-17.9667 0.0140059 0.00282045
-17.9098 0.0143783 0.00287526
-17.8532 0.0147586 0.00293103
-17.7969 0.0151468 0.00298759
-17.7408 0.0155433 0.00304508
-17.6851 0.0159482 0.00310336
-17.6296 0.0163619 0.00316255
-17.5744 0.0167848 0.00322253
-17.5195 0.0172168 0.0032834
-17.4648 0.0176583 0.00334498
-17.4104 0.0181093 0.00340736
-17.3562 0.0185704 0.00347041
-17.3022 0.0190416 0.00353423
-17.2485 0.0195232 0.00359855
-17.195 0.0200149 0.00366345
-17.1418 0.0205171 0.00372879
-17.0887 0.0210304 0.00379454
-17.0359 0.0215544 0.00386043
-16.9833 0.0220889 0.00392651
-16.9309 0.0226345 0.00399257
-16.8787 0.0231912 0.00405845
-16.8268 0.0237587 0.00412389
-16.775 0.0243369 0.00418889
-16.7234 0.0249261 0.00425304
-16.672 0.025526 0.0043162
-16.6208 0.0261361 0.00437808
-16.5697 0.0267566 0.00443853
-16.5189 0.0273872 0.00449707
-16.4682 0.0280274 0.00455363
-16.4177 0.0286769 0.00460774
-16.3674 0.0293355 0.0046592
-16.3172 0.0300027 0.0047076
-16.2672 0.0306778 0.00475274
-16.2174 0.0313606 0.00479416
-16.1677 0.0320506 0.0048317
-16.1182 0.0327471 0.00486491
-16.0689 0.0334494 0.00489363
-16.0197 0.0341573 0.00491745
-15.9706 0.03487 0.00493624
-15.9217 0.0355859 0.00494964
-15.873 0.0363054 0.00495754
-15.8243 0.0370272 0.00495964
-15.7759 0.0377501 0.00495593
-15.7276 0.0384739 0.00494614
-15.6794 0.0391978 0.00493027
-15.6313 0.0399205 0.00490821
-15.5834 0.0406415 0.00488001
-15.5356 0.0413602 0.00484556
-15.488 0.0420755 0.00480509
-15.4404 0.0427866 0.00475851
-15.393 0.043493 0.00470609
-15.3458 0.0441937 0.00464789
-15.2986 0.0448878 0.00458415
-15.2516 0.0455751 0.00451503
-15.2047 0.0462546 0.00444087
-15.1579 0.0469253 0.00436179
-15.1112 0.0475876 0.00427822
-15.0647 0.0482399 0.00419031
-15.0182 0.0488817 0.00409853
-14.9719 0.0495135 0.00400302
-14.9257 0.0501336 0.00390427
-14.8796 0.0507418 0.00380247
-14.8336 0.0513384 0.00369809
-14.7877 0.0519221 0.00359129
-14.7419 0.0524928 0.00348251
-14.6962 0.0530507 0.00337203
-14.6506 0.0535945 0.00326007
-14.6052 0.0541247 0.00314702
-14.5598 0.0546412 0.00303313
-14.5145 0.0551426 0.00291851
-14.4693 0.0556302 0.00280366
-14.4243 0.056103 0.00268857
-14.3793 0.0565604 0.0025735
-14.3344 0.0570037 0.00245868
-14.2896 0.0574313 0.00234422
-14.2449 0.0578436 0.00223019
-14.2003 0.0582411 0.00211691
-14.1558 0.0586225 0.00200421
-14.1113 0.0589887 0.00189239
-14.067 0.0593395 0.00178138
-14.0227 0.0596741 0.00167129
-13.9786 0.0599934 0.00156204
-13.9345 0.0602969 0.00145386
-13.8905 0.060584 0.0013464
-13.8466 0.0608557 0.00123997
-13.8028 0.0611111 0.00113432
-13.759 0.0613501 0.00102943
-13.7153 0.0615736 0.000925384
-13.6718 0.0617799 0.000821857
-13.6283 0.0619705 0.000718961
-13.5848 0.0621445 0.000616564
-13.5415 0.0623013 0.000514427
-13.4982 0.0624424 0.000412592
-13.455 0.0625657 0.000310899
-13.4119 0.0626727 0.000209088
-13.3689 0.0627626 0.000107228
-13.3259 0.0628348 4.99778e-06
-13.283 0.0628903 -9.77615e-05
-13.2402 0.0629281 -0.000200988
-13.1974 0.0629485 -0.000305312
-13.1547 0.0629514 -0.000410478
-13.1121 0.0629368 -0.000517103
-13.0696 0.0629045 -0.000625219
-13.0271 0.0628555 -0.000735243
-12.9847 0.062789 -0.000847332
-12.9424 0.0627067 -0.000961821
-12.9001 0.0626086 -0.00107837
-12.8579 0.0624964 -0.00119646
-12.8158 0.0623709 -0.00131479
-12.7737 0.0622316 -0.00143056
-12.7317 0.062078 -0.00154215
-12.6898 0.0619062 -0.00164822
-12.6479 0.0617146 -0.00174955
-12.6061 0.0615014 -0.0018495
-12.5643 0.0612666 -0.00194813
-12.5226 0.0610122 -0.0020492
-12.481 0.0607387 -0.00215072
-12.4394 0.0604476 -0.00225435
-12.3979 0.0601404 -0.00235938
-12.3565 0.0598164 -0.00246454
-12.3151 0.0594782 -0.00257141
-12.2738 0.0591242 -0.00267696
-12.2325 0.0587564 -0.00278353
-12.1913 0.0583753 -0.00288856
-12.1501 0.0579797 -0.00299301
-12.109 0.0575734 -0.00309665
-12.068 0.0571527 -0.00319795
-12.027 0.056722 -0.0032989
-11.986 0.0562794 -0.00339641
-11.9452 0.0558259 -0.00349323
-11.9043 0.0553638 -0.0035866
-11.8636 0.0548901 -0.00367799
-11.8228 0.0544098 -0.00376689
-11.7822 0.0539192 -0.0038522
-11.7415 0.0534219 -0.00393592
-11.701 0.0529174 -0.00401503
-11.6605 0.0524051 -0.00409268
-11.62 0.0518888 -0.00416574
-11.5796 0.051364 -0.00423649
-11.5392 0.0508369 -0.00430385
-11.4989 0.050303 -0.00436739
-11.4587 0.0497659 -0.00442915
-11.4184 0.0492254 -0.00448594
-11.3783 0.04868 -0.00454176
-11.3381 0.0481342 -0.00459253
-11.2981 0.0475828 -0.00464214
-11.2581 0.0470323 -0.00468773
-11.2181 0.0464774 -0.00473113
-11.1781 0.0459227 -0.00477232
-11.1383 0.0453663 -0.0048101
-11.0984 0.0448084 -0.00484725
-11.0586 0.0442515 -0.00488037
-11.0189 0.0436916 -0.00491366
-10.9792 0.0431344 -0.00494319
-10.9395 0.0425743 -0.00497275
-10.8999 0.0420172 -0.00499977
-10.8603 0.0414585 -0.00502573
-10.8208 0.0409014 -0.00505137
-10.7813 0.0403453 -0.00507445
-10.7418 0.0397885 -0.00509917
-10.7024 0.0392351 -0.00512049
-10.6631 0.03868 -0.00514434
-10.6238 0.0381289 -0.00516511
-10.5845 0.0375772 -0.00518812
-10.5452 0.0370278 -0.00520944
-10.506 0.0364804 -0.00523176
-10.4669 0.035933 -0.00525453
-10.4278 0.0353897 -0.00527669
-10.3887 0.0348453 -0.00530141
-10.3496 0.0343052 -0.00532438
-10.3106 0.0337649 -0.00535105
-10.2717 0.0332279 -0.00537579
-10.2328 0.0326921 -0.0054044
-10.1939 0.0321581 -0.00543182
-10.155 0.031627 -0.00546239
-10.1162 0.0310961 -0.00549327
-10.0774 0.0305695 -0.00552593
-10.0387 0.0300422 -0.00556088
-10 0.0295196 -0.00559607
-9.96134 0.0289964 -0.00563536
-9.92271 0.0284773 -0.00567373
-9.88412 0.0279589 -0.00571728
-9.84557 0.0274427 -0.00575952
-9.80704 0.0269292 -0.00580718
-9.76856 0.0264156 -0.00585394
-9.73011 0.0259066 -0.00590558
-9.69169 0.0253957 -0.00595742
-9.65331 0.0248905 -0.00601291
-9.61496 0.024383 -0.00607029
-9.57664 0.0238807 -0.0061296
-9.53836 0.0233771 -0.00619278
-9.50011 0.0228769 -0.00625621
-9.46189 0.0223775 -0.00632502
-9.42371 0.0218787 -0.00639305
-9.38556 0.021383 -0.00646717
-9.34744 0.0208852 -0.00654019
-9.30935 0.0203924 -0.0066193
-9.2713 0.019896 -0.00669756
-9.23327 0.0194051 -0.00678138
-9.19528 0.0189103 -0.0068651
-9.15732 0.01842 -0.00695324
-9.11939 0.017927 -0.00704258
-9.08149 0.0174365 -0.00713459
-9.04362 0.0169452 -0.00722955
-9.00578 0.0164538 -0.00732544
-8.96797 0.0159636 -0.00742559
-8.93019 0.0154704 -0.00752536
-8.89244 0.0149806 -0.00763007
-8.85471 0.0144853 -0.00773346
-8.81702 0.0139952 -0.00784224
-8.77936 0.0134981 -0.0079489
-8.74172 0.0130059 -0.00806104
-8.70412 0.0125075 -0.00817067
-8.66654 0.0120121 -0.00828494
-8.62899 0.0115128 -0.00839725
-8.59146 0.0110136 -0.00851243
-8.55397 0.0105131 -0.00862695
-8.5165 0.0100095 -0.00874197
-8.47906 0.00950723 -0.00885754
-8.44165 0.00899907 -0.00897148
-8.40426 0.00849472 -0.0090863
-8.3669 0.00798246 -0.00919811
-8.32956 0.00747577 -0.0093105
-8.29226 0.00695985 -0.00941867
-8.25497 0.0064505 -0.00952682
-8.21772 0.00593172 -0.0096293
-8.18049 0.00541948 -0.00973093
-8.14328 0.00489924 -0.00982528
-8.1061 0.00438358 -0.00991797
-8.06895 0.00386336 -0.0100016
-8.03182 0.00334392 -0.0100824
-7.99471 0.00282477 -0.0101524
-7.95763 0.00230237 -0.0102175
-7.92058 0.00178507 -0.0102706
-7.88355 0.00126114 -0.0103156
-7.84654 0.00074612 -0.0103485
-7.80955 0.000222441 -0.0103689
-7.77259 -0.000289865 -0.0103775
-7.73566 -0.000811418 -0.0103687
-7.69874 -0.00132063 -0.0103478
-7.66185 -0.00183832 -0.0103054
-7.62498 -0.00234373 -0.0102492
-7.58814 -0.00285598 -0.0101682
-7.55132 -0.00335658 -0.0100716
-7.51452 -0.00386167 -0.00994663
-7.47774 -0.00435705 -0.0098045
-7.44099 -0.00485293 -0.00963034
-7.40425 -0.00534306 -0.00943747
-7.36754 -0.0058275 -0.00920947
-7.33085 -0.00631152 -0.00896114
-7.29418 -0.00678296 -0.00867566
-7.25754 -0.00725895 -0.00836791
-7.22091 -0.0077167 -0.00802259
-7.18431 -0.00818193 -0.00765275
-7.14772 -0.00862487 -0.0072466
-7.11116 -0.00907604 -0.00681402
-7.07462 -0.00950213 -0.00634796
-7.0381 -0.00993546 -0.00585466
-7.00159 -0.0103424 -0.00533233
-6.96511 -0.0107536 -0.00478347
-6.92865 -0.0111383 -0.00421164
-6.89221 -0.0115228 -0.00361578
-6.85579 -0.0118812 -0.00300451
-6.81938 -0.0122337 -0.00237346
-6.783 -0.0125608 -0.00173607
-6.74664 -0.0128754 -0.00108441
-6.71029 -0.0131649 -0.000436686
-6.67397 -0.013435 0.000219113
-6.63766 -0.0136799 0.00086018
-6.60137 -0.0138981 0.0015031
-6.5651 -0.0140911 0.00212079
-6.52885 -0.0142498 0.00273464
-6.49262 -0.0143839 0.00331422
-6.4564 -0.0144763 0.00388505
-6.42021 -0.0145449 0.00441511
-6.38403 -0.0145655 0.00493252
-6.34786 -0.0145634 0.00540555
-6.31172 -0.0145086 0.00586324
-6.27559 -0.0144326 0.00627584
-6.23949 -0.0143011 0.00667164
-6.20339 -0.0141504 0.00702416
-6.16732 -0.0139436 0.0073595
-6.13126 -0.0137199 0.00765541
-6.09522 -0.013442 0.00793445
-6.05919 -0.0131495 0.00817941
-6.02319 -0.0128063 0.00840804
-5.9872 -0.0124512 0.00860898
-5.95122 -0.0120504 0.00879388
-5.91526 -0.0116404 0.00895803
-5.87932 -0.0111909 0.0091059
-5.84339 -0.0107343 0.00923998
-5.80748 -0.0102455 0.00935702
-5.77158 -0.00975086 0.00946677
-5.7357 -0.00923154 0.00955825
-5.69984 -0.00870709 0.00964822
-5.66399 -0.00816539 0.00971819
-5.62815 -0.00761832 0.00979168
-5.59233 -0.00706114 0.00984298
-5.55653 -0.00649727 0.00990214
-5.52074 -0.00592979 0.00993657
-5.48497 -0.0053534 0.00998262
-5.4492 -0.00477881 0.0100013
-5.41346 -0.00419241 0.0100349
-5.37773 -0.00361182 0.0100386
-5.34201 -0.003016 0.0100603
-5.30631 -0.00242867 0.0100501
-5.27062 -0.00182219 0.0100608
-5.23494 -0.00122568 0.0100383
-5.19928 -0.000605801 0.0100399
-5.16363 3.60872e-06 0.010008
-5.128 0.000640683 0.0100036
-5.09237 0.00126747 0.00996674
-5.05677 0.00192589 0.00996119
-5.02117 0.00257458 0.00992563
-4.98559 0.00325808 0.00992561
-4.95002 0.00393236 0.00989931
-4.91446 0.00464334 0.00991326
-4.87892 0.00534494 0.00990562
-4.84339 0.00608366 0.00994323
-4.80787 0.00681152 0.00996457
-4.77237 0.00757531 0.0100359
-4.73687 0.00832508 0.0100966
-4.70139 0.00910781 0.0102111
-4.66592 0.00987179 0.0103202
-4.63046 0.0106639 0.0104856
-4.59502 0.0114312 0.0106499
-4.55958 0.0122202 0.0108709
-4.52416 0.0129774 0.0110941
-4.48875 0.013749 0.011372
-4.45335 0.0144811 0.0116543
-4.41797 0.0152198 0.0119871
-4.38259 0.0159114 0.0123251
-4.34722 0.0166018 0.0127071
-4.31187 0.0172379 0.0130946
-4.27653 0.0178645 0.0135179
-4.24119 0.0184311 0.0139461
-4.20587 0.0189789 0.0144005
-4.17056 0.0194629 0.0148592
-4.13526 0.0199178 0.015333
-4.09997 0.0203065 0.0158107
-4.06469 0.0206546 0.0162913
-4.02942 0.0209349 0.0167752
-3.99416 0.0211631 0.0172492
-3.95891 0.0213211 0.0177253
-3.92367 0.0214161 0.0181784
-3.88844 0.0214373 0.0186314
-3.85322 0.0213857 0.0190475
-3.81801 0.0212545 0.0194607
-3.7828 0.0210427 0.0198217
-3.74761 0.020743 0.0201763
-3.71243 0.020357 0.0204615
-3.67726 0.0198723 0.0207361
-3.64209 0.019298 0.0209216
-3.60694 0.0186132 0.0210914
-3.57179 0.0178367 0.0211496
-3.53665 0.0169392 0.0211854
-3.50152 0.0159483 0.0210848
-3.4664 0.0148286 0.0209518
-3.43129 0.0136153 0.0206563
-3.39619 0.0122674 0.0203148
-3.36109 0.0108308 0.0197828
-3.32601 0.00925574 0.0191896
-3.29093 0.00760403 0.0183743
-3.25586 0.00581471 0.0174836
-3.2208 0.00396796 0.0163345
-3.18574 0.00199417 0.0150985
-3.1507 -1.13177e-05 0.0135652
-3.11566 -0.00212016 0.0119351
-3.08063 -0.00422602 0.00997191
-3.0456 -0.00639802 0.00790243
-3.01059 -0.00851816 0.00547313
-2.97558 -0.0106547 0.00293013
-2.94058 -0.012671 1.45145e-05
-2.90558 -0.0146423 -0.00301542
-2.87059 -0.0164023 -0.00641201
-2.83561 -0.0180443 -0.00990865
-2.80064 -0.0193607 -0.0137411
-2.76567 -0.0204769 -0.017634
-2.73071 -0.0211338 -0.0217963
-2.69576 -0.0215054 -0.0259423
-2.66081 -0.0212786 -0.0302402
-2.62587 -0.0206938 -0.0343967
-2.59094 -0.0193974 -0.0385223
-2.55601 -0.0177099 -0.0423285
-2.52109 -0.0152747 -0.0458592
-2.48617 -0.0124944 -0.0488586
-2.45126 -0.00906155 -0.0513161
-2.41636 -0.00544143 -0.0530543
-2.38146 -0.00141322 -0.0540435
-2.34657 0.00254255 -0.0542313
-2.31168 0.0065675 -0.0536144
-2.2768 0.0102329 -0.0522781
-2.24192 0.0136508 -0.0502697
-2.20705 0.0165011 -0.0477717
-2.17219 0.0189211 -0.0448651
-2.13733 0.0207113 -0.0417568
-2.10247 0.0220541 -0.0385191
-2.06762 0.0228373 -0.0353252
-2.03278 0.0232696 -0.0322072
-1.99794 0.0232806 -0.029286
-1.9631 0.0230734 -0.0265489
-1.92827 0.0225898 -0.0240733
-1.89345 0.0220067 -0.021815
-1.85862 0.0212655 -0.0198238
-1.82381 0.0205114 -0.0180401
-1.78899 0.0196822 -0.016498
-1.75419 0.0188962 -0.015135
-1.71938 0.018087 -0.0139765
-1.68458 0.0173532 -0.0129637
-1.64979 0.0166252 -0.0121173
-1.61499 0.0159889 -0.0113853
-1.58021 0.0153718 -0.0107853
-1.54542 0.0148528 -0.0102729
-1.51064 0.0143562 -0.0098636
-1.47586 0.0139592 -0.00951994
-1.44109 0.0135809 -0.00925643
-1.40632 0.0133023 -0.00904089
-1.37155 0.0130347 -0.00888763
-1.33679 0.0128662 -0.00876845
-1.30203 0.0126999 -0.00869782
-1.26727 0.0126317 -0.0086505
-1.23251 0.0125572 -0.00864124
-1.19776 0.0125794 -0.00864694
-1.16301 0.0125883 -0.00868271
-1.12827 0.0126922 -0.00872686
-1.09352 0.0127771 -0.00879496
-1.05878 0.0129561 -0.008866
-1.02405 0.013111 -0.00895621
-0.989309 0.0133603 -0.00904455
-0.954576 0.0135807 -0.00914811
-0.919844 0.0138976 -0.00924515
-0.885115 0.0141807 -0.00935381
-0.850388 0.0145641 -0.00945103
-0.815663 0.0149088 -0.00955616
-0.78094 0.0153591 -0.00964414
-0.746219 0.0157657 -0.00973578
-0.711499 0.0162844 -0.00980328
-0.676781 0.0167538 -0.00986909
-0.642065 0.0173427 -0.00990209
-0.60735 0.0178756 -0.00992642
-0.572637 0.0185355 -0.00990712
-0.537925 0.0191312 -0.00987006
-0.503214 0.0198599 -0.0097762
-0.468504 0.0205139 -0.009653
-0.433796 0.0213036 -0.00945762
-0.399089 0.0220047 -0.00921879
-0.364382 0.0228381 -0.00889102
-0.329676 0.0235657 -0.00850361
-0.294972 0.0244115 -0.00801099
-0.260267 0.0251312 -0.00744202
-0.225564 0.0259421 -0.00675509
-0.190861 0.0265924 -0.00597936
-0.156158 0.0272931 -0.00508182
-0.121456 0.0278097 -0.00409265
-0.0867541 0.0282922 -0.00299966
-0.0520524 0.0285964 -0.00183559
-0.0173508 0.0287708 -0.000616496
0.0173508 0.0287708 0.000616496
0.0520524 0.0285964 0.00183559
0.0867541 0.0282922 0.00299966
0.121456 0.0278097 0.00409265
0.156158 0.0272931 0.00508182
0.190861 0.0265924 0.00597936
0.225564 0.0259421 0.00675509
0.260267 0.0251312 0.00744202
0.294972 0.0244115 0.00801099
0.329676 0.0235657 0.00850361
0.364382 0.0228381 0.00889102
0.399089 0.0220047 0.00921879
0.433796 0.0213036 0.00945762
0.468504 0.0205139 0.009653
0.503214 0.0198599 0.0097762
0.537925 0.0191312 0.00987006
0.572637 0.0185355 0.00990712
0.60735 0.0178756 0.00992642
0.642065 0.0173427 0.00990209
0.676781 0.0167538 0.00986909
0.711499 0.0162844 0.00980328
0.746219 0.0157657 0.00973578
0.78094 0.0153591 0.00964414
0.815663 0.0149088 0.00955616
0.850388 0.0145641 0.00945103
0.885115 0.0141807 0.00935381
0.919844 0.0138976 0.00924515
0.954576 0.0135807 0.00914811
0.989309 0.0133603 0.00904455
1.02405 0.013111 0.00895621
1.05878 0.0129561 0.008866
1.09352 0.0127771 0.00879496
1.12827 0.0126922 0.00872686
1.16301 0.0125883 0.00868271
1.19776 0.0125794 0.00864694
1.23251 0.0125572 0.00864124
1.26727 0.0126317 0.0086505
1.30203 0.0126999 0.00869782
1.33679 0.0128662 0.00876845
1.37155 0.0130347 0.00888763
1.40632 0.0133023 0.00904089
1.44109 0.0135809 0.00925643
1.47586 0.0139592 0.00951994
1.51064 0.0143562 0.0098636
1.54542 0.0148528 0.0102729
1.58021 0.0153718 0.0107853
1.61499 0.0159889 0.0113853
1.64979 0.0166252 0.0121173
1.68458 0.0173532 0.0129637
1.71938 0.018087 0.0139765
1.75419 0.0188962 0.015135
1.78899 0.0196822 0.016498
1.82381 0.0205114 0.0180401
1.85862 0.0212655 0.0198238
1.89345 0.0220067 0.021815
1.92827 0.0225898 0.0240733
1.9631 0.0230734 0.0265489
1.99794 0.0232806 0.029286
2.03278 0.0232696 0.0322072
2.06762 0.0228373 0.0353252
2.10247 0.0220541 0.0385191
2.13733 0.0207113 0.0417568
2.17219 0.0189211 0.0448651
2.20705 0.0165011 0.0477717
2.24192 0.0136508 0.0502697
2.2768 0.0102329 0.0522781
2.31168 0.0065675 0.0536144
2.34657 0.00254255 0.0542313
2.38146 -0.00141322 0.0540435
2.41636 -0.00544143 0.0530543
2.45126 -0.00906155 0.0513161
2.48617 -0.0124944 0.0488586
2.52109 -0.0152747 0.0458592
2.55601 -0.0177099 0.0423285
2.59094 -0.0193974 0.0385223
2.62587 -0.0206938 0.0343967
2.66081 -0.0212786 0.0302402
2.69576 -0.0215054 0.0259423
2.73071 -0.0211338 0.0217963
2.76567 -0.0204769 0.017634
2.80064 -0.0193607 0.0137411
2.83561 -0.0180443 0.00990865
2.87059 -0.0164023 0.00641201
2.90558 -0.0146423 0.00301542
2.94058 -0.012671 -1.45145e-05
2.97558 -0.0106547 -0.00293013
3.01059 -0.00851816 -0.00547313
3.0456 -0.00639802 -0.00790243
3.08063 -0.00422602 -0.00997191
3.11566 -0.00212016 -0.0119351
3.1507 -1.13177e-05 -0.0135652
3.18574 0.00199417 -0.0150985
3.2208 0.00396796 -0.0163345
3.25586 0.00581471 -0.0174836
3.29093 0.00760403 -0.0183743
3.32601 0.00925574 -0.0191896
3.36109 0.0108308 -0.0197828
3.39619 0.0122674 -0.0203148
3.43129 0.0136153 -0.0206563
3.4664 0.0148286 -0.0209518
3.50152 0.0159483 -0.0210848
3.53665 0.0169392 -0.0211854
3.57179 0.0178367 -0.0211496
3.60694 0.0186132 -0.0210914
3.64209 0.019298 -0.0209216
3.67726 0.0198723 -0.0207361
3.71243 0.020357 -0.0204615
3.74761 0.020743 -0.0201763
3.7828 0.0210427 -0.0198217
3.81801 0.0212545 -0.0194607
3.85322 0.0213857 -0.0190475
3.88844 0.0214373 -0.0186314
3.92367 0.0214161 -0.0181784
3.95891 0.0213211 -0.0177253
3.99416 0.0211631 -0.0172492
4.02942 0.0209349 -0.0167752
4.06469 0.0206546 -0.0162913
4.09997 0.0203065 -0.0158107
4.13526 0.0199178 -0.015333
4.17056 0.0194629 -0.0148592
4.20587 0.0189789 -0.0144005
4.24119 0.0184311 -0.0139461
4.27653 0.0178645 -0.0135179
4.31187 0.0172379 -0.0130946
4.34722 0.0166018 -0.0127071
4.38259 0.0159114 -0.0123251
4.41797 0.0152198 -0.0119871
4.45335 0.0144811 -0.0116543
4.48875 0.013749 -0.011372
4.52416 0.0129774 -0.0110941
4.55958 0.0122202 -0.0108709
4.59502 0.0114312 -0.0106499
4.63046 0.0106639 -0.0104856
4.66592 0.00987179 -0.0103202
4.70139 0.00910781 -0.0102111
4.73687 0.00832508 -0.0100966
4.77237 0.00757531 -0.0100359
4.80787 0.00681152 -0.00996457
4.84339 0.00608366 -0.00994323
4.87892 0.00534494 -0.00990562
4.91446 0.00464334 -0.00991326
4.95002 0.00393236 -0.00989931
4.98559 0.00325808 -0.00992561
5.02117 0.00257458 -0.00992563
5.05677 0.00192589 -0.00996119
5.09237 0.00126747 -0.00996674
5.128 0.000640683 -0.0100036
5.16363 3.60872e-06 -0.010008
5.19928 -0.000605801 -0.0100399
5.23494 -0.00122568 -0.0100383
5.27062 -0.00182219 -0.0100608
5.30631 -0.00242867 -0.0100501
5.34201 -0.003016 -0.0100603
5.37773 -0.00361182 -0.0100386
5.41346 -0.00419241 -0.0100349
5.4492 -0.00477881 -0.0100013
5.48497 -0.0053534 -0.00998262
5.52074 -0.00592979 -0.00993657
5.55653 -0.00649727 -0.00990214
5.59233 -0.00706114 -0.00984298
5.62815 -0.00761832 -0.00979168
5.66399 -0.00816539 -0.00971819
5.69984 -0.00870709 -0.00964822
5.7357 -0.00923154 -0.00955825
5.77158 -0.00975086 -0.00946677
5.80748 -0.0102455 -0.00935702
5.84339 -0.0107343 -0.00923998
5.87932 -0.0111909 -0.0091059
5.91526 -0.0116404 -0.00895803
5.95122 -0.0120504 -0.00879388
5.9872 -0.0124512 -0.00860898
6.02319 -0.0128063 -0.00840804
6.05919 -0.0131495 -0.00817941
6.09522 -0.013442 -0.00793445
6.13126 -0.0137199 -0.00765541
6.16732 -0.0139436 -0.0073595
6.20339 -0.0141504 -0.00702416
6.23949 -0.0143011 -0.00667164
6.27559 -0.0144326 -0.00627584
6.31172 -0.0145086 -0.00586324
6.34786 -0.0145634 -0.00540555
6.38403 -0.0145655 -0.00493252
6.42021 -0.0145449 -0.00441511
6.4564 -0.0144763 -0.00388505
6.49262 -0.0143839 -0.00331422
6.52885 -0.0142498 -0.00273464
6.5651 -0.0140911 -0.00212079
6.60137 -0.0138981 -0.0015031
6.63766 -0.0136799 -0.00086018
6.67397 -0.013435 -0.000219113
6.71029 -0.0131649 0.000436686
6.74664 -0.0128754 0.00108441
6.783 -0.0125608 0.00173607
6.81938 -0.0122337 0.00237346
6.85579 -0.0118812 0.00300451
6.89221 -0.0115228 0.00361578
6.92865 -0.0111383 0.00421164
6.96511 -0.0107536 0.00478347
7.00159 -0.0103424 0.00533233
7.0381 -0.00993546 0.00585466
7.07462 -0.00950213 0.00634796
7.11116 -0.00907604 0.00681402
7.14772 -0.00862487 0.0072466
7.18431 -0.00818193 0.00765275
7.22091 -0.0077167 0.00802259
7.25754 -0.00725895 0.00836791
7.29418 -0.00678296 0.00867566
7.33085 -0.00631152 0.00896114
7.36754 -0.0058275 0.00920947
7.40425 -0.00534306 0.00943747
7.44099 -0.00485293 0.00963034
7.47774 -0.00435705 0.0098045
7.51452 -0.00386167 0.00994663
7.55132 -0.00335658 0.0100716
7.58814 -0.00285598 0.0101682
7.62498 -0.00234373 0.0102492
7.66185 -0.00183832 0.0103054
7.69874 -0.00132063 0.0103478
7.73566 -0.000811418 0.0103687
7.77259 -0.000289865 0.0103775
7.80955 0.000222441 0.0103689
7.84654 0.00074612 0.0103485
7.88355 0.00126114 0.0103156
7.92058 0.00178507 0.0102706
7.95763 0.00230237 0.0102175
7.99471 0.00282477 0.0101524
8.03182 0.00334392 0.0100824
8.06895 0.00386336 0.0100016
8.1061 0.00438358 0.00991797
8.14328 0.00489924 0.00982528
8.18049 0.00541948 0.00973093
8.21772 0.00593172 0.0096293
8.25497 0.0064505 0.00952682
8.29226 0.00695985 0.00941867
8.32956 0.00747577 0.0093105
8.3669 0.00798246 0.00919811
8.40426 0.00849472 0.0090863
8.44165 0.00899907 0.00897148
8.47906 0.00950723 0.00885754
8.5165 0.0100095 0.00874197
8.55397 0.0105131 0.00862695
8.59146 0.0110136 0.00851243
8.62899 0.0115128 0.00839725
8.66654 0.0120121 0.00828494
8.70412 0.0125075 0.00817067
8.74172 0.0130059 0.00806104
8.77936 0.0134981 0.0079489
8.81702 0.0139952 0.00784224
8.85471 0.0144853 0.00773346
8.89244 0.0149806 0.00763007
8.93019 0.0154704 0.00752536
8.96797 0.0159636 0.00742559
9.00578 0.0164538 0.00732544
9.04362 0.0169452 0.00722955
9.08149 0.0174365 0.00713459
9.11939 0.017927 0.00704258
9.15732 0.01842 0.00695324
9.19528 0.0189103 0.0068651
9.23327 0.0194051 0.00678138
9.2713 0.019896 0.00669756
9.30935 0.0203924 0.0066193
9.34744 0.0208852 0.00654019
9.38556 0.021383 0.00646717
9.42371 0.0218787 0.00639305
9.46189 0.0223775 0.00632502
9.50011 0.0228769 0.00625621
9.53836 0.0233771 0.00619278
9.57664 0.0238807 0.0061296
9.61496 0.024383 0.00607029
9.65331 0.0248905 0.00601291
9.69169 0.0253957 0.00595742
9.73011 0.0259066 0.00590558
9.76856 0.0264156 0.00585394
9.80704 0.0269292 0.00580718
9.84557 0.0274427 0.00575952
9.88412 0.0279589 0.00571728
9.92271 0.0284773 0.00567373
9.96134 0.0289964 0.00563536
10 0.0295196 0.00559607
10.0387 0.0300422 0.00556088
10.0774 0.0305695 0.00552593
10.1162 0.0310961 0.00549327
10.155 0.031627 0.00546239
10.1939 0.0321581 0.00543182
10.2328 0.0326921 0.0054044
10.2717 0.0332279 0.00537579
10.3106 0.0337649 0.00535105
10.3496 0.0343052 0.00532438
10.3887 0.0348453 0.00530141
10.4278 0.0353897 0.00527669
10.4669 0.035933 0.00525453
10.506 0.0364804 0.00523176
10.5452 0.0370278 0.00520944
10.5845 0.0375772 0.00518812
10.6238 0.0381289 0.00516511
10.6631 0.03868 0.00514434
10.7024 0.0392351 0.00512049
10.7418 0.0397885 0.00509917
10.7813 0.0403453 0.00507445
10.8208 0.0409014 0.00505137
10.8603 0.0414585 0.00502573
10.8999 0.0420172 0.00499977
10.9395 0.0425743 0.00497275
10.9792 0.0431344 0.00494319
11.0189 0.0436916 0.00491366
11.0586 0.0442515 0.00488037
11.0984 0.0448084 0.00484725
11.1383 0.0453663 0.0048101
11.1781 0.0459227 0.00477232
11.2181 0.0464774 0.00473113
11.2581 0.0470323 0.00468773
11.2981 0.0475828 0.00464214
11.3381 0.0481342 0.00459253
11.3783 0.04868 0.00454176
11.4184 0.0492254 0.00448594
11.4587 0.0497659 0.00442915
11.4989 0.050303 0.00436739
11.5392 0.0508369 0.00430385
11.5796 0.051364 0.00423649
11.62 0.0518888 0.00416574
11.6605 0.0524051 0.00409268
11.701 0.0529174 0.00401503
11.7415 0.0534219 0.00393592
11.7822 0.0539192 0.0038522
11.8228 0.0544098 0.00376689
11.8636 0.0548901 0.00367799
11.9043 0.0553638 0.0035866
11.9452 0.0558259 0.00349323
11.986 0.0562794 0.00339641
12.027 0.056722 0.0032989
12.068 0.0571527 0.00319795
12.109 0.0575734 0.00309665
12.1501 0.0579797 0.00299301
12.1913 0.0583753 0.00288856
12.2325 0.0587564 0.00278353
12.2738 0.0591242 0.00267696
12.3151 0.0594782 0.00257141
12.3565 0.0598164 0.00246454
12.3979 0.0601404 0.00235938
12.4394 0.0604476 0.00225435
12.481 0.0607387 0.00215072
12.5226 0.0610122 0.0020492
12.5643 0.0612666 0.00194813
12.6061 0.0615014 0.0018495
12.6479 0.0617146 0.00174955
12.6898 0.0619062 0.00164822
12.7317 0.062078 0.00154215
12.7737 0.0622316 0.00143056
12.8158 0.0623709 0.00131479
12.8579 0.0624964 0.00119646
12.9001 0.0626086 0.00107837
12.9424 0.0627067 0.000961821
12.9847 0.062789 0.000847332
13.0271 0.0628555 0.000735243
13.0696 0.0629045 0.000625219
13.1121 0.0629368 0.000517103
13.1547 0.0629514 0.000410478
13.1974 0.0629485 0.000305312
13.2402 0.0629281 0.000200988
13.283 0.0628903 9.77615e-05
13.3259 0.0628348 -4.99778e-06
13.3689 0.0627626 -0.000107228
13.4119 0.0626727 -0.000209088
13.455 0.0625657 -0.000310899
13.4982 0.0624424 -0.000412592
13.5415 0.0623013 -0.000514427
13.5848 0.0621445 -0.000616564
13.6283 0.0619705 -0.000718961
13.6718 0.0617799 -0.000821857
13.7153 0.0615736 -0.000925384
13.759 0.0613501 -0.00102943
13.8028 0.0611111 -0.00113432
13.8466 0.0608557 -0.00123997
13.8905 0.060584 -0.0013464
13.9345 0.0602969 -0.00145386
13.9786 0.0599934 -0.00156204
14.0227 0.0596741 -0.00167129
14.067 0.0593395 -0.00178138
14.1113 0.0589887 -0.00189239
14.1558 0.0586225 -0.00200421
14.2003 0.0582411 -0.00211691
14.2449 0.0578436 -0.00223019
14.2896 0.0574313 -0.00234422
14.3344 0.0570037 -0.00245868
14.3793 0.0565604 -0.0025735
14.4243 0.056103 -0.00268857
14.4693 0.0556302 -0.00280366
14.5145 0.0551426 -0.00291851
14.5598 0.0546412 -0.00303313
14.6052 0.0541247 -0.00314702
14.6506 0.0535945 -0.00326007
14.6962 0.0530507 -0.00337203
14.7419 0.0524928 -0.00348251
14.7877 0.0519221 -0.00359129
14.8336 0.0513384 -0.00369809
14.8796 0.0507418 -0.00380247
14.9257 0.0501336 -0.00390427
14.9719 0.0495135 -0.00400302
15.0182 0.0488817 -0.00409853
15.0647 0.0482399 -0.00419031
15.1112 0.0475876 -0.00427822
15.1579 0.0469253 -0.00436179
15.2047 0.0462546 -0.00444087
15.2516 0.0455751 -0.00451503
15.2986 0.0448878 -0.00458415
15.3458 0.0441937 -0.00464789
15.393 0.043493 -0.00470609
15.4404 0.0427866 -0.00475851
15.488 0.0420755 -0.00480509
15.5356 0.0413602 -0.00484556
15.5834 0.0406415 -0.00488001
15.6313 0.0399205 -0.00490821
15.6794 0.0391978 -0.00493027
15.7276 0.0384739 -0.00494614
15.7759 0.0377501 -0.00495593
15.8243 0.0370272 -0.00495964
15.873 0.0363054 -0.00495754
15.9217 0.0355859 -0.00494964
15.9706 0.03487 -0.00493624
16.0197 0.0341573 -0.00491745
16.0689 0.0334494 -0.00489363
16.1182 0.0327471 -0.00486491
16.1677 0.0320506 -0.0048317
16.2174 0.0313606 -0.00479416
16.2672 0.0306778 -0.00475274
16.3172 0.0300027 -0.0047076
16.3674 0.0293355 -0.0046592
16.4177 0.0286769 -0.00460774
16.4682 0.0280274 -0.00455363
16.5189 0.0273872 -0.00449707
16.5697 0.0267566 -0.00443853
16.6208 0.0261361 -0.00437808
16.672 0.025526 -0.0043162
16.7234 0.0249261 -0.00425304
16.775 0.0243369 -0.00418889
16.8268 0.0237587 -0.00412389
16.8787 0.0231912 -0.00405845
16.9309 0.0226345 -0.00399257
16.9833 0.0220889 -0.00392651
17.0359 0.0215544 -0.00386043
17.0887 0.0210304 -0.00379454
17.1418 0.0205171 -0.00372879
17.195 0.0200149 -0.00366345
17.2485 0.0195232 -0.00359855
17.3022 0.0190416 -0.00353423
17.3562 0.0185704 -0.00347041
17.4104 0.0181093 -0.00340736
17.4648 0.0176583 -0.00334498
17.5195 0.0172168 -0.0032834
17.5744 0.0167848 -0.00322253
17.6296 0.0163619 -0.00316255
17.6851 0.0159482 -0.00310336
17.7408 0.0155433 -0.00304508
17.7969 0.0151468 -0.00298759
17.8532 0.0147586 -0.00293103
17.9098 0.0143783 -0.00287526
17.9667 0.0140059 -0.00282045
18.0239 0.0136411 -0.00276646
18.0815 0.0132834 -0.0027134
18.1393 0.0129326 -0.00266113
18.1975 0.0125886 -0.00260981
18.256 0.0122511 -0.00255932
18.3149 0.0119198 -0.00250978
18.3742 0.0115944 -0.00246101
18.4338 0.0112747 -0.00241316
18.4938 0.0109603 -0.00236607
18.5542 0.0106512 -0.00231993
18.615 0.010347 -0.00227457
18.6762 0.0100476 -0.00223014
18.7379 0.00975263 -0.00218647
18.8 0.0094619 -0.00214372
18.8625 0.00917509 -0.00210173
18.9255 0.00889191 -0.00206068
18.9891 0.00861213 -0.00202037
19.0531 0.00833553 -0.00198097
19.1177 0.00806187 -0.00194229
19.1828 0.00779086 -0.00190451
19.2484 0.00752227 -0.00186745
19.3147 0.00725581 -0.00183127
19.3816 0.0069912 -0.0017958
19.4491 0.00672821 -0.00176119
19.5173 0.00646656 -0.00172725
19.5862 0.00620607 -0.00169418
19.6558 0.0059464 -0.00166176
19.7262 0.00568722 -0.00163018
19.7974 0.00542826 -0.00159923
19.8694 0.00516923 -0.0015691
19.9423 0.00490976 -0.00153956
20.0162 0.00464964 -0.00151079
20.091 0.00438841 -0.00148256
20.1669 0.00412571 -0.00145506
20.244 0.00386118 -0.00142803
20.3222 0.00359441 -0.00140167
20.4016 0.00332499 -0.00137571
20.4825 0.00305253 -0.00135035
20.5648 0.00277656 -0.00132531
20.6487 0.00249649 -0.00130079
20.7344 0.00221179 -0.00127648
20.8219 0.00192202 -0.00125258
20.9115 0.00162659 -0.00122875
21.0034 0.00132508 -0.00120523
21.0979 0.00101712 -0.00118163
21.1952 0.000708758 -0.00115831
21.2959 0.00039033 -0.00113464
21.4004 5.99797e-05 -0.0011108
21.5093 -0.000284543 -0.00108628
21.6237 -0.000657777 -0.00106092
21.7448 -0.0010564 -0.00103416
21.8747 -0.00148492 -0.00100606
22.0165 -0.00195587 -0.000975246
22.1768 -0.00248964 -0.000940901
22.3723 -0.00308845 -0.00090006


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.0Lambda0.5Nc1Classic/vCLROffP_FRG.txt <==
-22.3723 -0.00308824 0.000900439
-22.1768 -0.00248926 0.000941142
-22.0165 -0.00195536 0.000975592
-21.8747 -0.00148429 0.00100632
-21.7448 -0.00105567 0.0010345
-21.6237 -0.000656942 0.00106119
-21.5093 -0.000283611 0.00108662
-21.4004 6.10044e-05 0.00111108
-21.2959 0.000391444 0.00113497
-21.1952 0.000709959 0.00115859
-21.0979 0.00101841 0.00118197
-21.0034 0.00132644 0.00120552
-20.9115 0.00162804 0.00122908
-20.8219 0.00192355 0.00125287
-20.7344 0.00221339 0.00127682
-20.6487 0.00249818 0.0013011
-20.5648 0.00277832 0.00132565
-20.4825 0.00305437 0.00135066
-20.4016 0.0033269 0.00137606
-20.3222 0.0035964 0.00140199
-20.244 0.00386324 0.00142839
-20.1669 0.00412784 0.00145539
-20.091 0.00439062 0.00148293
-20.0162 0.00465192 0.00151112
-19.9423 0.00491212 0.00153992
-19.8694 0.00517166 0.00156944
-19.7974 0.00543076 0.00159961
-19.7262 0.00568979 0.00163053
-19.6558 0.00594904 0.00166214
-19.5862 0.00620879 0.00169453
-19.5173 0.00646935 0.00172764
-19.4491 0.00673108 0.00176155
-19.3816 0.00699414 0.00179619
-19.3147 0.00725882 0.00183164
-19.2484 0.00752536 0.00186785
-19.1828 0.00779402 0.00190489
-19.1177 0.00806511 0.0019427
-19.0531 0.00833884 0.00198136
-18.9891 0.00861552 0.00202079
-18.9255 0.00889537 0.00206107
-18.8625 0.00917863 0.00210216
-18.8 0.00946552 0.00214413
-18.7379 0.00975633 0.00218691
-18.6762 0.0100513 0.00223056
-18.615 0.0103508 0.00227502
-18.5542 0.0106551 0.00232036
-18.4938 0.0109643 0.00236653
-18.4338 0.0112788 0.0024136
-18.3742 0.0115986 0.00246148
-18.3149 0.011924 0.00251024
-18.256 0.0122554 0.0025598
-18.1975 0.012593 0.00261028
-18.1393 0.0129372 0.00266163
-18.0815 0.013288 0.00271388
-18.0239 0.0136458 0.00276697
-17.9667 0.0140107 0.00282094
-17.9098 0.0143832 0.00287578
-17.8532 0.0147636 0.00293154
-17.7969 0.0151519 0.00298813
-17.7408 0.0155484 0.00304561
-17.6851 0.0159535 0.00310392
-17.6296 0.0163673 0.0031631
-17.5744 0.0167902 0.0032231
-17.5195 0.0172223 0.00328397
-17.4648 0.0176639 0.00334557
-17.4104 0.0181151 0.00340794
-17.3562 0.0185762 0.00347103
-17.3022 0.0190476 0.00353483
-17.2485 0.0195293 0.00359918
-17.195 0.0200211 0.00366408
-17.1418 0.0205235 0.00372945
-17.0887 0.0210368 0.00379519
-17.0359 0.021561 0.00386111
-16.9833 0.0220956 0.00392719
-16.9309 0.0226413 0.00399328
-16.8787 0.0231982 0.00405915
-16.8268 0.0237659 0.00412463
-16.775 0.0243442 0.00418962
-16.7234 0.0249336 0.0042538
-16.672 0.0255336 0.00431696
-16.6208 0.026144 0.00437888
-16.5697 0.0267647 0.00443932
-16.5189 0.0273955 0.0044979
-16.4682 0.028036 0.00455445
-16.4177 0.0286858 0.0046086
-16.3674 0.0293448 0.00466005
-16.3172 0.0300124 0.0047085
-16.2672 0.030688 0.00475363
-16.2174 0.0313712 0.00479509
-16.1677 0.0320617 0.00483263
-16.1182 0.0327587 0.00486589
-16.0689 0.0334614 0.00489461
-16.0197 0.0341696 0.00491848
-15.9706 0.0348826 0.00493729
-15.9217 0.0355989 0.00495073
-15.873 0.0363186 0.00495865
-15.8243 0.0370406 0.00496079
-15.7759 0.0377638 0.00495709
-15.7276 0.0384878 0.00494735
-15.6794 0.0392119 0.0049315
-15.6313 0.0399349 0.0049095
-15.5834 0.0406561 0.00488132
-15.5356 0.041375 0.00484693
-15.488 0.0420906 0.00480648
-15.4404 0.0428019 0.00475997
-15.393 0.0435085 0.00470757
-15.3458 0.0442095 0.00464944
-15.2986 0.0449039 0.00458573
-15.2516 0.0455915 0.00451669
-15.2047 0.0462713 0.00444256
-15.1579 0.0469423 0.00436356
-15.1112 0.0476049 0.00428004
-15.0647 0.0482575 0.00419221
-15.0182 0.0488997 0.00410048
-14.9719 0.0495317 0.00400507
-14.9257 0.0501522 0.00390638
-14.8796 0.0507607 0.00380468
-14.8336 0.0513577 0.00370038
-14.7877 0.0519418 0.00359368
-14.7419 0.0525129 0.00348499
-14.6962 0.0530713 0.00337463
-14.6506 0.0536155 0.00326277
-14.6052 0.0541462 0.00314986
-14.5598 0.0546632 0.00303609
-14.5145 0.0551651 0.00292163
-14.4693 0.0556532 0.00280691
-14.4243 0.0561265 0.002692
-14.3793 0.0565846 0.00257709
-14.3344 0.0570284 0.00246248
-14.2896 0.0574567 0.00234821
-14.2449 0.0578696 0.00223441
-14.2003 0.0582679 0.00212137
-14.1558 0.05865 0.00200895
-14.1113 0.059017 0.00189739
-14.067 0.0593687 0.00178672
-14.0227 0.0597042 0.00167697
-13.9786 0.0600244 0.00156811
-13.9345 0.0603288 0.00146034
-13.8905 0.0606171 0.00135336
-13.8466 0.0608898 0.00124743
-13.8028 0.0611465 0.00114237
-13.759 0.0613868 0.00103812
-13.7153 0.0616116 0.000934812
-13.6718 0.0618194 0.000832092
-13.6283 0.0620117 0.000730142
-13.5848 0.0621873 0.000628792
-13.5415 0.0623461 0.000527884
-13.4982 0.0624892 0.000427434
-13.455 0.0626147 0.000327379
-13.4119 0.062724 0.000227444
-13.3689 0.0628164 0.000127818
-13.3259 0.0628914 2.81975e-05
-13.283 0.0629498 -7.1424e-05
-13.2402 0.0629907 -0.000170919
-13.1974 0.0630144 -0.000270705
-13.1547 0.0630207 -0.000370384
-13.1121 0.0630095 -0.000470269
-13.0696 0.0629803 -0.000570151
-13.0271 0.0629337 -0.00067006
-12.9847 0.0628683 -0.000769897
-12.9424 0.0627848 -0.000869793
-12.9001 0.0626818 -0.000969747
-12.8579 0.0625593 -0.00107032
-12.8158 0.062417 -0.00117265
-12.7737 0.0622547 -0.00127732
-12.7317 0.0620745 -0.00138592
-12.6898 0.0618769 -0.00149803
-12.6479 0.0616642 -0.00161255
-12.6061 0.0614366 -0.00172933
-12.5643 0.0611936 -0.00184533
-12.5226 0.0609358 -0.00196233
-12.481 0.0606619 -0.00207762
-12.4394 0.0603725 -0.0021927
-12.3979 0.0600679 -0.00230715
-12.3565 0.0597471 -0.00241998
-12.3151 0.0594122 -0.00253313
-12.2738 0.0590616 -0.00264381
-12.2325 0.058697 -0.00275463
-12.1913 0.0583189 -0.00286316
-12.1501 0.0579262 -0.00297057
-12.109 0.0575225 -0.00307668
-12.068 0.0571043 -0.0031801
-12.027 0.0566759 -0.00328283
-11.986 0.0562354 -0.0033819
-11.9452 0.0557838 -0.00348004
-11.9043 0.0553235 -0.00357459
-11.8636 0.0548515 -0.00366698
-11.8228 0.0543728 -0.00375679
-11.7822 0.0538836 -0.00384288
-11.7415 0.0533877 -0.00392732
-11.701 0.0528845 -0.00400704
-11.6605 0.0523733 -0.00408526
-11.62 0.0518581 -0.00415881
-11.5796 0.0513344 -0.00423002
-11.5392 0.0508083 -0.00429778
-11.4989 0.0502752 -0.0043617
-11.4587 0.0497391 -0.00442379
-11.4184 0.0491993 -0.0044809
-11.3783 0.0486547 -0.00453699
-11.3381 0.0481097 -0.00458803
-11.2981 0.0475589 -0.00463786
-11.2581 0.0470091 -0.00468369
-11.2181 0.0464549 -0.00472727
-11.1781 0.0459007 -0.00476866
-11.1383 0.0453449 -0.00480661
-11.0984 0.0447875 -0.00484393
-11.0586 0.0442311 -0.00487719
-11.0189 0.0436717 -0.00491063
-10.9792 0.043115 -0.00494027
-10.9395 0.0425554 -0.00496997
-10.8999 0.0419987 -0.00499709
-10.8603 0.0414404 -0.00502317
-10.8208 0.0408837 -0.0050489
-10.7813 0.040328 -0.00507208
-10.7418 0.0397716 -0.00509688
-10.7024 0.0392186 -0.00511829
-10.6631 0.0386638 -0.00514221
-10.6238 0.038113 -0.00516306
-10.5845 0.0375616 -0.00518613
-10.5452 0.0370125 -0.00520753
-10.506 0.0364654 -0.0052299
-10.4669 0.0359183 -0.00525274
-10.4278 0.0353752 -0.00527495
-10.3887 0.0348311 -0.00529973
-10.3496 0.0342913 -0.00532274
-10.3106 0.0337512 -0.00534947
-10.2717 0.0332145 -0.00537424
-10.2328 0.0326789 -0.00540291
-10.1939 0.0321451 -0.00543036
-10.155 0.0316143 -0.00546098
-10.1162 0.0310836 -0.00549188
-10.0774 0.0305572 -0.00552459
-10.0387 0.03003 -0.00555956
-10 0.0295076 -0.0055948
-9.96134 0.0289846 -0.00563411
-9.92271 0.0284657 -0.00567253
-9.88412 0.0279475 -0.00571609
-9.84557 0.0274315 -0.00575837
-9.80704 0.0269181 -0.00580605
-9.76856 0.0264047 -0.00585284
-9.73011 0.0258959 -0.00590449
-9.69169 0.0253851 -0.00595636
-9.65331 0.0248801 -0.00601186
-9.61496 0.0243728 -0.00606928
-9.57664 0.0238705 -0.0061286
-9.53836 0.0233671 -0.00619181
-9.50011 0.022867 -0.00625525
-9.46189 0.0223678 -0.0063241
-9.42371 0.0218691 -0.00639213
-9.38556 0.0213735 -0.00646628
-9.34744 0.0208759 -0.0065393
-9.30935 0.0203832 -0.00661844
-9.2713 0.0198869 -0.0066967
-9.23327 0.0193961 -0.00678055
-9.19528 0.0189014 -0.00686427
-9.15732 0.0184113 -0.00695244
-9.11939 0.0179184 -0.00704178
-9.08149 0.017428 -0.00713381
-9.04362 0.0169368 -0.00722878
-9.00578 0.0164455 -0.00732469
-8.96797 0.0159554 -0.00742484
-8.93019 0.0154623 -0.00752464
-8.89244 0.0149726 -0.00762935
-8.85471 0.0144774 -0.00773275
-8.81702 0.0139873 -0.00784154
-8.77936 0.0134903 -0.00794822
-8.74172 0.0129983 -0.00806035
-8.70412 0.0125 -0.00817001
-8.66654 0.0120047 -0.00828427
-8.62899 0.0115055 -0.0083966
-8.59146 0.0110063 -0.00851178
-8.55397 0.0105059 -0.00862632
-8.5165 0.0100023 -0.00874134
-8.47906 0.00950017 -0.00885692
-8.44165 0.0089921 -0.00897086
-8.40426 0.00848782 -0.0090857
-8.3669 0.00797564 -0.0091975
-8.32956 0.00746902 -0.00930991
-8.29226 0.00695316 -0.00941808
-8.25497 0.00644388 -0.00952624
-8.21772 0.00592518 -0.00962872
-8.18049 0.005413 -0.00973037
-8.14328 0.00489283 -0.00982471
-8.1061 0.00437723 -0.00991742
-8.06895 0.00385708 -0.010001
-8.03182 0.00333771 -0.0100819
-7.99471 0.00281862 -0.0101518
-7.95763 0.00229628 -0.010217
-7.92058 0.00177903 -0.0102701
-7.88355 0.00125517 -0.0103151
-7.84654 0.000740205 -0.010348
-7.80955 0.000216584 -0.0103684
-7.77259 -0.000295665 -0.0103769
-7.73566 -0.000817163 -0.0103682
-7.69874 -0.00132632 -0.0103473
-7.66185 -0.00184396 -0.0103049
-7.62498 -0.00234931 -0.0102487
-7.58814 -0.00286151 -0.0101677
-7.55132 -0.00336206 -0.0100711
-7.51452 -0.0038671 -0.00994615
-7.47774 -0.00436243 -0.00980401
-7.44099 -0.00485826 -0.00962987
-7.40425 -0.00534834 -0.00943699
-7.36754 -0.00583274 -0.00920901
-7.33085 -0.00631671 -0.00896066
-7.29418 -0.0067881 -0.0086752
-7.25754 -0.00726404 -0.00836744
-7.22091 -0.00772175 -0.00802214
-7.18431 -0.00818693 -0.00765229
-7.14772 -0.00862983 -0.00724615
-7.11116 -0.00908095 -0.00681356
-7.07462 -0.009507 -0.00634752
-7.0381 -0.00994029 -0.00585421
-7.00159 -0.0103472 -0.00533189
-6.96511 -0.0107584 -0.00478303
-6.92865 -0.0111431 -0.0042112
-6.89221 -0.0115275 -0.00361533
-6.85579 -0.0118859 -0.00300408
-6.81938 -0.0122383 -0.00237302
-6.783 -0.0125653 -0.00173564
-6.74664 -0.0128799 -0.00108397
-6.71029 -0.0131694 -0.000436263
-6.67397 -0.0134395 0.000219546
-6.63766 -0.0136843 0.0008606
-6.60137 -0.0139025 0.00150353
-6.5651 -0.0140954 0.00212121
-6.52885 -0.0142541 0.00273506
-6.49262 -0.0143882 0.00331463
-6.4564 -0.0144805 0.00388548
-6.42021 -0.0145491 0.00441552
-6.38403 -0.0145697 0.00493294
-6.34786 -0.0145675 0.00540596
-6.31172 -0.0145127 0.00586366
-6.27559 -0.0144366 0.00627624
-6.23949 -0.0143051 0.00667205
-6.20339 -0.0141544 0.00702457
-6.16732 -0.0139476 0.00735992
-6.13126 -0.0137239 0.00765581
-6.09522 -0.0134459 0.00793486
-6.05919 -0.0131534 0.00817981
-6.02319 -0.0128101 0.00840845
-5.9872 -0.012455 0.00860938
-5.95122 -0.0120542 0.00879429
-5.91526 -0.0116442 0.00895843
-5.87932 -0.0111946 0.00910631
-5.84339 -0.010738 0.00924037
-5.80748 -0.0102492 0.00935743
-5.77158 -0.00975453 0.00946716
-5.7357 -0.00923518 0.00955866
-5.69984 -0.00871071 0.00964862
-5.66399 -0.00816898 0.0097186
-5.62815 -0.00762188 0.00979207
-5.59233 -0.00706468 0.00984339
-5.55653 -0.00650079 0.00990253
-5.52074 -0.00593329 0.00993698
-5.48497 -0.00535687 0.00998302
-5.4492 -0.00478225 0.0100017
-5.41346 -0.00419584 0.0100353
-5.37773 -0.00361522 0.010039
-5.34201 -0.00301938 0.0100607
-5.30631 -0.00243202 0.0100505
-5.27062 -0.00182553 0.0100612
-5.23494 -0.00122899 0.0100387
-5.19928 -0.000609091 0.0100403
-5.16363 3.40845e-07 0.0100084
-5.128 0.000637436 0.010004
-5.09237 0.00126424 0.00996715
-5.05677 0.00192268 0.00996159
-5.02117 0.0025714 0.00992604
-4.98559 0.00325491 0.00992601
-4.95002 0.00392921 0.00989972
-4.91446 0.00464021 0.00991366
-4.87892 0.00534184 0.00990603
-4.84339 0.00608058 0.00994363
-4.80787 0.00680845 0.00996498
-4.77237 0.00757226 0.0100363
-4.73687 0.00832205 0.010097
-4.70139 0.0091048 0.0102115
-4.66592 0.0098688 0.0103207
-4.63046 0.0106609 0.010486
-4.59502 0.0114282 0.0106503
-4.55958 0.0122173 0.0108713
-4.52416 0.0129744 0.0110945
-4.48875 0.0137461 0.0113725
-4.45335 0.0144782 0.0116547
-4.41797 0.015217 0.0119875
-4.38259 0.0159086 0.0123255
-4.34722 0.0165989 0.0127075
-4.31187 0.0172351 0.013095
-4.27653 0.0178616 0.0135183
-4.24119 0.0184283 0.0139466
-4.20587 0.0189761 0.0144009
-4.17056 0.0194602 0.0148597
-4.13526 0.019915 0.0153334
-4.09997 0.0203037 0.0158111
-4.06469 0.0206519 0.0162918
-4.02942 0.0209322 0.0167756
-3.99416 0.0211604 0.0172497
-3.95891 0.0213185 0.0177258
-3.92367 0.0214134 0.0181788
-3.88844 0.0214346 0.0186319
-3.85322 0.021383 0.019048
-3.81801 0.0212519 0.0194612
-3.7828 0.02104 0.0198222
-3.74761 0.0207404 0.0201767
-3.71243 0.0203544 0.020462
-3.67726 0.0198697 0.0207366
-3.64209 0.0192955 0.020922
-3.60694 0.0186106 0.0210919
-3.57179 0.0178342 0.0211501
-3.53665 0.0169367 0.0211859
-3.50152 0.0159458 0.0210852
-3.4664 0.0148261 0.0209523
-3.43129 0.0136128 0.0206567
-3.39619 0.012265 0.0203153
-3.36109 0.0108283 0.0197833
-3.32601 0.00925328 0.0191901
-3.29093 0.00760158 0.0183748
-3.25586 0.00581227 0.0174841
-3.2208 0.00396553 0.016335
-3.18574 0.00199175 0.015099
-3.1507 -1.37281e-05 0.0135658
-3.11566 -0.00212256 0.0119356
-3.08063 -0.00422841 0.00997243
-3.0456 -0.0064004 0.00790297
-3.01059 -0.00852053 0.00547366
-2.97558 -0.010657 0.00293067
-2.94058 -0.0126734 1.50533e-05
-2.90558 -0.0146446 -0.00301487
-2.87059 -0.0164046 -0.00641146
-2.83561 -0.0180467 -0.00990809
-2.80064 -0.019363 -0.0137405
-2.76567 -0.0204792 -0.0176334
-2.73071 -0.0211361 -0.0217957
-2.69576 -0.0215077 -0.0259418
-2.66081 -0.0212809 -0.0302396
-2.62587 -0.0206961 -0.0343961
-2.59094 -0.0193997 -0.0385217
-2.55601 -0.0177122 -0.0423278
-2.52109 -0.015277 -0.0458586
-2.48617 -0.0124966 -0.048858
-2.45126 -0.0090638 -0.0513155
-2.41636 -0.00544367 -0.0530536
-2.38146 -0.00141546 -0.0540429
-2.34657 0.00254032 -0.0542307
-2.31168 0.00656527 -0.0536137
-2.2768 0.0102306 -0.0522774
-2.24192 0.0136486 -0.0502691
-2.20705 0.0164989 -0.047771
-2.17219 0.0189189 -0.0448644
-2.13733 0.0207091 -0.041756
-2.10247 0.0220519 -0.0385183
-2.06762 0.0228351 -0.0353244
-2.03278 0.0232674 -0.0322065
-1.99794 0.0232784 -0.0292853
-1.9631 0.0230712 -0.0265482
-1.92827 0.0225877 -0.0240725
-1.89345 0.0220045 -0.0218142
-1.85862 0.0212633 -0.019823
-1.82381 0.0205092 -0.0180392
-1.78899 0.01968 -0.0164972
-1.75419 0.018894 -0.0151341
-1.71938 0.0180848 -0.0139756
-1.68458 0.017351 -0.0129628
-1.64979 0.0166231 -0.0121164
-1.61499 0.0159867 -0.0113844
-1.58021 0.0153697 -0.0107844
-1.54542 0.0148507 -0.0102719
-1.51064 0.014354 -0.00986264
-1.47586 0.013957 -0.00951897
-1.44109 0.0135788 -0.00925543
-1.40632 0.0133001 -0.00903988
-1.37155 0.0130325 -0.00888658
-1.33679 0.012864 -0.00876739
-1.30203 0.0126977 -0.00869672
-1.26727 0.0126295 -0.00864939
-1.23251 0.012555 -0.00864008
-1.19776 0.0125771 -0.00864577
-1.16301 0.0125861 -0.0086815
-1.12827 0.01269 -0.00872562
-1.09352 0.0127749 -0.00879368
-1.05878 0.0129539 -0.00886469
-1.02405 0.0131087 -0.00895486
-0.989309 0.013358 -0.00904316
-0.954576 0.0135784 -0.00914666
-0.919844 0.0138952 -0.00924367
-0.885115 0.0141784 -0.00935228
-0.850388 0.0145617 -0.00944945
-0.815663 0.0149064 -0.00955452
-0.78094 0.0153567 -0.00964245
-0.746219 0.0157632 -0.00973401
-0.711499 0.0162819 -0.00980146
-0.676781 0.0167511 -0.00986719
-0.642065 0.01734 -0.00990012
-0.60735 0.0178728 -0.00992436
-0.572637 0.0185326 -0.00990498
-0.537925 0.0191283 -0.00986781
-0.503214 0.0198568 -0.00977387
-0.468504 0.0205107 -0.00965056
-0.433796 0.0213002 -0.00945509
-0.399089 0.0220012 -0.00921614
-0.364382 0.0228343 -0.00888827
-0.329676 0.0235617 -0.00850076
-0.294972 0.0244071 -0.00800807
-0.260267 0.0251266 -0.00743905
-0.225564 0.025937 -0.00675213
-0.190861 0.0265868 -0.00597646
-0.156158 0.027287 -0.00507912
-0.121456 0.027803 -0.00409026
-0.0867541 0.028285 -0.00299778
-0.0520524 0.0285888 -0.00183436
-0.0173508 0.028763 -0.000616078
0.0173508 0.028763 0.000616078
0.0520524 0.0285888 0.00183436
0.0867541 0.028285 0.00299778
0.121456 0.027803 0.00409026
0.156158 0.027287 0.00507912
0.190861 0.0265868 0.00597646
0.225564 0.025937 0.00675213
0.260267 0.0251266 0.00743905
0.294972 0.0244071 0.00800807
0.329676 0.0235617 0.00850076
0.364382 0.0228343 0.00888827
0.399089 0.0220012 0.00921614
0.433796 0.0213002 0.00945509
0.468504 0.0205107 0.00965056
0.503214 0.0198568 0.00977387
0.537925 0.0191283 0.00986781
0.572637 0.0185326 0.00990498
0.60735 0.0178728 0.00992436
0.642065 0.01734 0.00990012
0.676781 0.0167511 0.00986719
0.711499 0.0162819 0.00980146
0.746219 0.0157632 0.00973401
0.78094 0.0153567 0.00964245
0.815663 0.0149064 0.00955452
0.850388 0.0145617 0.00944945
0.885115 0.0141784 0.00935228
0.919844 0.0138952 0.00924367
0.954576 0.0135784 0.00914666
0.989309 0.013358 0.00904316
1.02405 0.0131087 0.00895486
1.05878 0.0129539 0.00886469
1.09352 0.0127749 0.00879368
1.12827 0.01269 0.00872562
1.16301 0.0125861 0.0086815
1.19776 0.0125771 0.00864577
1.23251 0.012555 0.00864008
1.26727 0.0126295 0.00864939
1.30203 0.0126977 0.00869672
1.33679 0.012864 0.00876739
1.37155 0.0130325 0.00888658
1.40632 0.0133001 0.00903988
1.44109 0.0135788 0.00925543
1.47586 0.013957 0.00951897
1.51064 0.014354 0.00986264
1.54542 0.0148507 0.0102719
1.58021 0.0153697 0.0107844
1.61499 0.0159867 0.0113844
1.64979 0.0166231 0.0121164
1.68458 0.017351 0.0129628
1.71938 0.0180848 0.0139756
1.75419 0.018894 0.0151341
1.78899 0.01968 0.0164972
1.82381 0.0205092 0.0180392
1.85862 0.0212633 0.019823
1.89345 0.0220045 0.0218142
1.92827 0.0225877 0.0240725
1.9631 0.0230712 0.0265482
1.99794 0.0232784 0.0292853
2.03278 0.0232674 0.0322065
2.06762 0.0228351 0.0353244
2.10247 0.0220519 0.0385183
2.13733 0.0207091 0.041756
2.17219 0.0189189 0.0448644
2.20705 0.0164989 0.047771
2.24192 0.0136486 0.0502691
2.2768 0.0102306 0.0522774
2.31168 0.00656527 0.0536137
2.34657 0.00254032 0.0542307
2.38146 -0.00141546 0.0540429
2.41636 -0.00544367 0.0530536
2.45126 -0.0090638 0.0513155
2.48617 -0.0124966 0.048858
2.52109 -0.015277 0.0458586
2.55601 -0.0177122 0.0423278
2.59094 -0.0193997 0.0385217
2.62587 -0.0206961 0.0343961
2.66081 -0.0212809 0.0302396
2.69576 -0.0215077 0.0259418
2.73071 -0.0211361 0.0217957
2.76567 -0.0204792 0.0176334
2.80064 -0.019363 0.0137405
2.83561 -0.0180467 0.00990809
2.87059 -0.0164046 0.00641146
2.90558 -0.0146446 0.00301487
2.94058 -0.0126734 -1.50533e-05
2.97558 -0.010657 -0.00293067
3.01059 -0.00852053 -0.00547366
3.0456 -0.0064004 -0.00790297
3.08063 -0.00422841 -0.00997243
3.11566 -0.00212256 -0.0119356
3.1507 -1.37281e-05 -0.0135658
3.18574 0.00199175 -0.015099
3.2208 0.00396553 -0.016335
3.25586 0.00581227 -0.0174841
3.29093 0.00760158 -0.0183748
3.32601 0.00925328 -0.0191901
3.36109 0.0108283 -0.0197833
3.39619 0.012265 -0.0203153
3.43129 0.0136128 -0.0206567
3.4664 0.0148261 -0.0209523
3.50152 0.0159458 -0.0210852
3.53665 0.0169367 -0.0211859
3.57179 0.0178342 -0.0211501
3.60694 0.0186106 -0.0210919
3.64209 0.0192955 -0.020922
3.67726 0.0198697 -0.0207366
3.71243 0.0203544 -0.020462
3.74761 0.0207404 -0.0201767
3.7828 0.02104 -0.0198222
3.81801 0.0212519 -0.0194612
3.85322 0.021383 -0.019048
3.88844 0.0214346 -0.0186319
3.92367 0.0214134 -0.0181788
3.95891 0.0213185 -0.0177258
3.99416 0.0211604 -0.0172497
4.02942 0.0209322 -0.0167756
4.06469 0.0206519 -0.0162918
4.09997 0.0203037 -0.0158111
4.13526 0.019915 -0.0153334
4.17056 0.0194602 -0.0148597
4.20587 0.0189761 -0.0144009
4.24119 0.0184283 -0.0139466
4.27653 0.0178616 -0.0135183
4.31187 0.0172351 -0.013095
4.34722 0.0165989 -0.0127075
4.38259 0.0159086 -0.0123255
4.41797 0.015217 -0.0119875
4.45335 0.0144782 -0.0116547
4.48875 0.0137461 -0.0113725
4.52416 0.0129744 -0.0110945
4.55958 0.0122173 -0.0108713
4.59502 0.0114282 -0.0106503
4.63046 0.0106609 -0.010486
4.66592 0.0098688 -0.0103207
4.70139 0.0091048 -0.0102115
4.73687 0.00832205 -0.010097
4.77237 0.00757226 -0.0100363
4.80787 0.00680845 -0.00996498
4.84339 0.00608058 -0.00994363
4.87892 0.00534184 -0.00990603
4.91446 0.00464021 -0.00991366
4.95002 0.00392921 -0.00989972
4.98559 0.00325491 -0.00992601
5.02117 0.0025714 -0.00992604
5.05677 0.00192268 -0.00996159
5.09237 0.00126424 -0.00996715
5.128 0.000637436 -0.010004
5.16363 3.40845e-07 -0.0100084
5.19928 -0.000609091 -0.0100403
5.23494 -0.00122899 -0.0100387
5.27062 -0.00182553 -0.0100612
5.30631 -0.00243202 -0.0100505
5.34201 -0.00301938 -0.0100607
5.37773 -0.00361522 -0.010039
5.41346 -0.00419584 -0.0100353
5.4492 -0.00478225 -0.0100017
5.48497 -0.00535687 -0.00998302
5.52074 -0.00593329 -0.00993698
5.55653 -0.00650079 -0.00990253
5.59233 -0.00706468 -0.00984339
5.62815 -0.00762188 -0.00979207
5.66399 -0.00816898 -0.0097186
5.69984 -0.00871071 -0.00964862
5.7357 -0.00923518 -0.00955866
5.77158 -0.00975453 -0.00946716
5.80748 -0.0102492 -0.00935743
5.84339 -0.010738 -0.00924037
5.87932 -0.0111946 -0.00910631
5.91526 -0.0116442 -0.00895843
5.95122 -0.0120542 -0.00879429
5.9872 -0.012455 -0.00860938
6.02319 -0.0128101 -0.00840845
6.05919 -0.0131534 -0.00817981
6.09522 -0.0134459 -0.00793486
6.13126 -0.0137239 -0.00765581
6.16732 -0.0139476 -0.00735992
6.20339 -0.0141544 -0.00702457
6.23949 -0.0143051 -0.00667205
6.27559 -0.0144366 -0.00627624
6.31172 -0.0145127 -0.00586366
6.34786 -0.0145675 -0.00540596
6.38403 -0.0145697 -0.00493294
6.42021 -0.0145491 -0.00441552
6.4564 -0.0144805 -0.00388548
6.49262 -0.0143882 -0.00331463
6.52885 -0.0142541 -0.00273506
6.5651 -0.0140954 -0.00212121
6.60137 -0.0139025 -0.00150353
6.63766 -0.0136843 -0.0008606
6.67397 -0.0134395 -0.000219546
6.71029 -0.0131694 0.000436263
6.74664 -0.0128799 0.00108397
6.783 -0.0125653 0.00173564
6.81938 -0.0122383 0.00237302
6.85579 -0.0118859 0.00300408
6.89221 -0.0115275 0.00361533
6.92865 -0.0111431 0.0042112
6.96511 -0.0107584 0.00478303
7.00159 -0.0103472 0.00533189
7.0381 -0.00994029 0.00585421
7.07462 -0.009507 0.00634752
7.11116 -0.00908095 0.00681356
7.14772 -0.00862983 0.00724615
7.18431 -0.00818693 0.00765229
7.22091 -0.00772175 0.00802214
7.25754 -0.00726404 0.00836744
7.29418 -0.0067881 0.0086752
7.33085 -0.00631671 0.00896066
7.36754 -0.00583274 0.00920901
7.40425 -0.00534834 0.00943699
7.44099 -0.00485826 0.00962987
7.47774 -0.00436243 0.00980401
7.51452 -0.0038671 0.00994615
7.55132 -0.00336206 0.0100711
7.58814 -0.00286151 0.0101677
7.62498 -0.00234931 0.0102487
7.66185 -0.00184396 0.0103049
7.69874 -0.00132632 0.0103473
7.73566 -0.000817163 0.0103682
7.77259 -0.000295665 0.0103769
7.80955 0.000216584 0.0103684
7.84654 0.000740205 0.010348
7.88355 0.00125517 0.0103151
7.92058 0.00177903 0.0102701
7.95763 0.00229628 0.010217
7.99471 0.00281862 0.0101518
8.03182 0.00333771 0.0100819
8.06895 0.00385708 0.010001
8.1061 0.00437723 0.00991742
8.14328 0.00489283 0.00982471
8.18049 0.005413 0.00973037
8.21772 0.00592518 0.00962872
8.25497 0.00644388 0.00952624
8.29226 0.00695316 0.00941808
8.32956 0.00746902 0.00930991
8.3669 0.00797564 0.0091975
8.40426 0.00848782 0.0090857
8.44165 0.0089921 0.00897086
8.47906 0.00950017 0.00885692
8.5165 0.0100023 0.00874134
8.55397 0.0105059 0.00862632
8.59146 0.0110063 0.00851178
8.62899 0.0115055 0.0083966
8.66654 0.0120047 0.00828427
8.70412 0.0125 0.00817001
8.74172 0.0129983 0.00806035
8.77936 0.0134903 0.00794822
8.81702 0.0139873 0.00784154
8.85471 0.0144774 0.00773275
8.89244 0.0149726 0.00762935
8.93019 0.0154623 0.00752464
8.96797 0.0159554 0.00742484
9.00578 0.0164455 0.00732469
9.04362 0.0169368 0.00722878
9.08149 0.017428 0.00713381
9.11939 0.0179184 0.00704178
9.15732 0.0184113 0.00695244
9.19528 0.0189014 0.00686427
9.23327 0.0193961 0.00678055
9.2713 0.0198869 0.0066967
9.30935 0.0203832 0.00661844
9.34744 0.0208759 0.0065393
9.38556 0.0213735 0.00646628
9.42371 0.0218691 0.00639213
9.46189 0.0223678 0.0063241
9.50011 0.022867 0.00625525
9.53836 0.0233671 0.00619181
9.57664 0.0238705 0.0061286
9.61496 0.0243728 0.00606928
9.65331 0.0248801 0.00601186
9.69169 0.0253851 0.00595636
9.73011 0.0258959 0.00590449
9.76856 0.0264047 0.00585284
9.80704 0.0269181 0.00580605
9.84557 0.0274315 0.00575837
9.88412 0.0279475 0.00571609
9.92271 0.0284657 0.00567253
9.96134 0.0289846 0.00563411
10 0.0295076 0.0055948
10.0387 0.03003 0.00555956
10.0774 0.0305572 0.00552459
10.1162 0.0310836 0.00549188
10.155 0.0316143 0.00546098
10.1939 0.0321451 0.00543036
10.2328 0.0326789 0.00540291
10.2717 0.0332145 0.00537424
10.3106 0.0337512 0.00534947
10.3496 0.0342913 0.00532274
10.3887 0.0348311 0.00529973
10.4278 0.0353752 0.00527495
10.4669 0.0359183 0.00525274
10.506 0.0364654 0.0052299
10.5452 0.0370125 0.00520753
10.5845 0.0375616 0.00518613
10.6238 0.038113 0.00516306
10.6631 0.0386638 0.00514221
10.7024 0.0392186 0.00511829
10.7418 0.0397716 0.00509688
10.7813 0.040328 0.00507208
10.8208 0.0408837 0.0050489
10.8603 0.0414404 0.00502317
10.8999 0.0419987 0.00499709
10.9395 0.0425554 0.00496997
10.9792 0.043115 0.00494027
11.0189 0.0436717 0.00491063
11.0586 0.0442311 0.00487719
11.0984 0.0447875 0.00484393
11.1383 0.0453449 0.00480661
11.1781 0.0459007 0.00476866
11.2181 0.0464549 0.00472727
11.2581 0.0470091 0.00468369
11.2981 0.0475589 0.00463786
11.3381 0.0481097 0.00458803
11.3783 0.0486547 0.00453699
11.4184 0.0491993 0.0044809
11.4587 0.0497391 0.00442379
11.4989 0.0502752 0.0043617
11.5392 0.0508083 0.00429778
11.5796 0.0513344 0.00423002
11.62 0.0518581 0.00415881
11.6605 0.0523733 0.00408526
11.701 0.0528845 0.00400704
11.7415 0.0533877 0.00392732
11.7822 0.0538836 0.00384288
11.8228 0.0543728 0.00375679
11.8636 0.0548515 0.00366698
11.9043 0.0553235 0.00357459
11.9452 0.0557838 0.00348004
11.986 0.0562354 0.0033819
12.027 0.0566759 0.00328283
12.068 0.0571043 0.0031801
12.109 0.0575225 0.00307668
12.1501 0.0579262 0.00297057
12.1913 0.0583189 0.00286316
12.2325 0.058697 0.00275463
12.2738 0.0590616 0.00264381
12.3151 0.0594122 0.00253313
12.3565 0.0597471 0.00241998
12.3979 0.0600679 0.00230715
12.4394 0.0603725 0.0021927
12.481 0.0606619 0.00207762
12.5226 0.0609358 0.00196233
12.5643 0.0611936 0.00184533
12.6061 0.0614366 0.00172933
12.6479 0.0616642 0.00161255
12.6898 0.0618769 0.00149803
12.7317 0.0620745 0.00138592
12.7737 0.0622547 0.00127732
12.8158 0.062417 0.00117265
12.8579 0.0625593 0.00107032
12.9001 0.0626818 0.000969747
12.9424 0.0627848 0.000869793
12.9847 0.0628683 0.000769897
13.0271 0.0629337 0.00067006
13.0696 0.0629803 0.000570151
13.1121 0.0630095 0.000470269
13.1547 0.0630207 0.000370384
13.1974 0.0630144 0.000270705
13.2402 0.0629907 0.000170919
13.283 0.0629498 7.1424e-05
13.3259 0.0628914 -2.81975e-05
13.3689 0.0628164 -0.000127818
13.4119 0.062724 -0.000227444
13.455 0.0626147 -0.000327379
13.4982 0.0624892 -0.000427434
13.5415 0.0623461 -0.000527884
13.5848 0.0621873 -0.000628792
13.6283 0.0620117 -0.000730142
13.6718 0.0618194 -0.000832092
13.7153 0.0616116 -0.000934812
13.759 0.0613868 -0.00103812
13.8028 0.0611465 -0.00114237
13.8466 0.0608898 -0.00124743
13.8905 0.0606171 -0.00135336
13.9345 0.0603288 -0.00146034
13.9786 0.0600244 -0.00156811
14.0227 0.0597042 -0.00167697
14.067 0.0593687 -0.00178672
14.1113 0.059017 -0.00189739
14.1558 0.05865 -0.00200895
14.2003 0.0582679 -0.00212137
14.2449 0.0578696 -0.00223441
14.2896 0.0574567 -0.00234821
14.3344 0.0570284 -0.00246248
14.3793 0.0565846 -0.00257709
14.4243 0.0561265 -0.002692
14.4693 0.0556532 -0.00280691
14.5145 0.0551651 -0.00292163
14.5598 0.0546632 -0.00303609
14.6052 0.0541462 -0.00314986
14.6506 0.0536155 -0.00326277
14.6962 0.0530713 -0.00337463
14.7419 0.0525129 -0.00348499
14.7877 0.0519418 -0.00359368
14.8336 0.0513577 -0.00370038
14.8796 0.0507607 -0.00380468
14.9257 0.0501522 -0.00390638
14.9719 0.0495317 -0.00400507
15.0182 0.0488997 -0.00410048
15.0647 0.0482575 -0.00419221
15.1112 0.0476049 -0.00428004
15.1579 0.0469423 -0.00436356
15.2047 0.0462713 -0.00444256
15.2516 0.0455915 -0.00451669
15.2986 0.0449039 -0.00458573
15.3458 0.0442095 -0.00464944
15.393 0.0435085 -0.00470757
15.4404 0.0428019 -0.00475997
15.488 0.0420906 -0.00480648
15.5356 0.041375 -0.00484693
15.5834 0.0406561 -0.00488132
15.6313 0.0399349 -0.0049095
15.6794 0.0392119 -0.0049315
15.7276 0.0384878 -0.00494735
15.7759 0.0377638 -0.00495709
15.8243 0.0370406 -0.00496079
15.873 0.0363186 -0.00495865
15.9217 0.0355989 -0.00495073
15.9706 0.0348826 -0.00493729
16.0197 0.0341696 -0.00491848
16.0689 0.0334614 -0.00489461
16.1182 0.0327587 -0.00486589
16.1677 0.0320617 -0.00483263
16.2174 0.0313712 -0.00479509
16.2672 0.030688 -0.00475363
16.3172 0.0300124 -0.0047085
16.3674 0.0293448 -0.00466005
16.4177 0.0286858 -0.0046086
16.4682 0.028036 -0.00455445
16.5189 0.0273955 -0.0044979
16.5697 0.0267647 -0.00443932
16.6208 0.026144 -0.00437888
16.672 0.0255336 -0.00431696
16.7234 0.0249336 -0.0042538
16.775 0.0243442 -0.00418962
16.8268 0.0237659 -0.00412463
16.8787 0.0231982 -0.00405915
16.9309 0.0226413 -0.00399328
16.9833 0.0220956 -0.00392719
17.0359 0.021561 -0.00386111
17.0887 0.0210368 -0.00379519
17.1418 0.0205235 -0.00372945
17.195 0.0200211 -0.00366408
17.2485 0.0195293 -0.00359918
17.3022 0.0190476 -0.00353483
17.3562 0.0185762 -0.00347103
17.4104 0.0181151 -0.00340794
17.4648 0.0176639 -0.00334557
17.5195 0.0172223 -0.00328397
17.5744 0.0167902 -0.0032231
17.6296 0.0163673 -0.0031631
17.6851 0.0159535 -0.00310392
17.7408 0.0155484 -0.00304561
17.7969 0.0151519 -0.00298813
17.8532 0.0147636 -0.00293154
17.9098 0.0143832 -0.00287578
17.9667 0.0140107 -0.00282094
18.0239 0.0136458 -0.00276697
18.0815 0.013288 -0.00271388
18.1393 0.0129372 -0.00266163
18.1975 0.012593 -0.00261028
18.256 0.0122554 -0.0025598
18.3149 0.011924 -0.00251024
18.3742 0.0115986 -0.00246148
18.4338 0.0112788 -0.0024136
18.4938 0.0109643 -0.00236653
18.5542 0.0106551 -0.00232036
18.615 0.0103508 -0.00227502
18.6762 0.0100513 -0.00223056
18.7379 0.00975633 -0.00218691
18.8 0.00946552 -0.00214413
18.8625 0.00917863 -0.00210216
18.9255 0.00889537 -0.00206107
18.9891 0.00861552 -0.00202079
19.0531 0.00833884 -0.00198136
19.1177 0.00806511 -0.0019427
19.1828 0.00779402 -0.00190489
19.2484 0.00752536 -0.00186785
19.3147 0.00725882 -0.00183164
19.3816 0.00699414 -0.00179619
19.4491 0.00673108 -0.00176155
19.5173 0.00646935 -0.00172764
19.5862 0.00620879 -0.00169453
19.6558 0.00594904 -0.00166214
19.7262 0.00568979 -0.00163053
19.7974 0.00543076 -0.00159961
19.8694 0.00517166 -0.00156944
19.9423 0.00491212 -0.00153992
20.0162 0.00465192 -0.00151112
20.091 0.00439062 -0.00148293
20.1669 0.00412784 -0.00145539
20.244 0.00386324 -0.00142839
20.3222 0.0035964 -0.00140199
20.4016 0.0033269 -0.00137606
20.4825 0.00305437 -0.00135066
20.5648 0.00277832 -0.00132565
20.6487 0.00249818 -0.0013011
20.7344 0.00221339 -0.00127682
20.8219 0.00192355 -0.00125287
20.9115 0.00162804 -0.00122908
21.0034 0.00132644 -0.00120552
21.0979 0.00101841 -0.00118197
21.1952 0.000709959 -0.00115859
21.2959 0.000391444 -0.00113497
21.4004 6.10044e-05 -0.00111108
21.5093 -0.000283611 -0.00108662
21.6237 -0.000656942 -0.00106119
21.7448 -0.00105567 -0.0010345
21.8747 -0.00148429 -0.00100632
22.0165 -0.00195536 -0.000975592
22.1768 -0.00248926 -0.000941142
22.3723 -0.00308824 -0.000900439


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.0Lambda0.5Nc1ClassicOneLoop/DeltaGammaFX_0_FRG.txt <==
9.995 0.0011831 0.00118148
9.99 0.00118486 0.00118324
9.985 0.00118662 0.001185
9.98 0.00118838 0.00118676
9.975 0.00119015 0.00118852
9.97 0.00119192 0.00119029
9.965 0.00119369 0.00119206
9.96 0.00119547 0.00119383
9.955 0.00119725 0.00119561
9.95 0.00119903 0.00119739
9.945 0.00120082 0.00119918
9.94 0.00120261 0.00120097
9.935 0.00120441 0.00120276
9.93 0.00120621 0.00120456
9.925 0.00120801 0.00120636
9.92 0.00120982 0.00120816
9.915 0.00121162 0.00120997
9.91 0.00121344 0.00121178
9.905 0.00121525 0.00121359
9.9 0.00121707 0.00121541
9.895 0.0012189 0.00121723
9.89 0.00122072 0.00121905
9.885 0.00122255 0.00122088
9.88 0.00122439 0.00122271
9.875 0.00122623 0.00122455
9.87 0.00122807 0.00122639
9.865 0.00122992 0.00122823
9.86 0.00123176 0.00123008
9.855 0.00123362 0.00123193
9.85 0.00123547 0.00123378
9.845 0.00123733 0.00123564
9.84 0.0012392 0.0012375
9.835 0.00124106 0.00123937
9.83 0.00124294 0.00124124
9.825 0.00124481 0.00124311
9.82 0.00124669 0.00124499
9.815 0.00124857 0.00124687
9.81 0.00125046 0.00124875
9.805 0.00125235 0.00125064
9.8 0.00125425 0.00125253
9.795 0.00125614 0.00125443
9.79 0.00125804 0.00125632
9.785 0.00125995 0.00125823
9.78 0.00126186 0.00126013
9.775 0.00126377 0.00126204
9.77 0.00126569 0.00126396
9.765 0.00126761 0.00126588
9.76 0.00126954 0.0012678
9.755 0.00127147 0.00126973
9.75 0.0012734 0.00127166
9.745 0.00127534 0.00127359
9.74 0.00127728 0.00127553
9.735 0.00127922 0.00127747
9.73 0.00128117 0.00127942
9.725 0.00128312 0.00128137
9.72 0.00128508 0.00128332
9.715 0.00128704 0.00128528
9.71 0.001289 0.00128724
9.705 0.00129097 0.0012892
9.7 0.00129294 0.00129117
9.695 0.00129492 0.00129315
9.69 0.0012969 0.00129513
9.685 0.00129888 0.00129711
9.68 0.00130087 0.00129909
9.675 0.00130286 0.00130108
9.67 0.00130486 0.00130308
9.665 0.00130686 0.00130507
9.66 0.00130886 0.00130707
9.655 0.00131087 0.00130908
9.65 0.00131289 0.00131109
9.645 0.0013149 0.00131311
9.64 0.00131692 0.00131512
9.635 0.00131895 0.00131715
9.63 0.00132098 0.00131917
9.625 0.00132301 0.0013212
9.62 0.00132505 0.00132324
9.615 0.00132709 0.00132528
9.61 0.00132914 0.00132732
9.605 0.00133119 0.00132937
9.6 0.00133324 0.00133142
9.595 0.0013353 0.00133347
9.59 0.00133736 0.00133553
9.585 0.00133943 0.0013376
9.58 0.0013415 0.00133967
9.575 0.00134358 0.00134174
9.57 0.00134566 0.00134382
9.565 0.00134774 0.0013459
9.56 0.00134983 0.00134798
9.555 0.00135192 0.00135007
9.55 0.00135402 0.00135217
9.545 0.00135612 0.00135426
9.54 0.00135823 0.00135637
9.535 0.00136034 0.00135848
9.53 0.00136245 0.00136059
9.525 0.00136457 0.0013627
9.52 0.00136669 0.00136482
9.515 0.00136882 0.00136695
9.51 0.00137095 0.00136908
9.505 0.00137309 0.00137121
9.5 0.00137523 0.00137335
9.495 0.00137737 0.00137549
9.49 0.00137952 0.00137764
9.485 0.00138168 0.00137979
9.48 0.00138384 0.00138194
9.475 0.001386 0.0013841
9.47 0.00138817 0.00138627
9.465 0.00139034 0.00138844
9.46 0.00139252 0.00139061
9.455 0.0013947 0.00139279
9.45 0.00139688 0.00139497
9.445 0.00139907 0.00139716
9.44 0.00140127 0.00139935
9.435 0.00140347 0.00140155
9.43 0.00140567 0.00140375
9.425 0.00140788 0.00140595
9.42 0.00141009 0.00140816
9.415 0.00141231 0.00141038
9.41 0.00141453 0.0014126
9.405 0.00141676 0.00141482
9.4 0.00141899 0.00141705
9.395 0.00142123 0.00141928
9.39 0.00142347 0.00142152
9.385 0.00142571 0.00142376
9.38 0.00142796 0.00142601
9.375 0.00143022 0.00142826
9.37 0.00143248 0.00143052
9.365 0.00143474 0.00143278
9.36 0.00143701 0.00143505
9.355 0.00143929 0.00143732
9.35 0.00144157 0.0014396
9.345 0.00144385 0.00144188
9.34 0.00144614 0.00144416
9.335 0.00144843 0.00144645
9.33 0.00145073 0.00144875
9.325 0.00145303 0.00145105
9.32 0.00145534 0.00145335
9.315 0.00145765 0.00145566
9.31 0.00145997 0.00145798
9.305 0.0014623 0.0014603
9.3 0.00146462 0.00146262
9.295 0.00146696 0.00146495
9.29 0.00146929 0.00146728
9.285 0.00147164 0.00146962
9.28 0.00147398 0.00147197
9.275 0.00147633 0.00147432
9.27 0.00147869 0.00147667
9.265 0.00148105 0.00147903
9.26 0.00148342 0.00148139
9.255 0.00148579 0.00148376
9.25 0.00148817 0.00148614
9.245 0.00149055 0.00148852
9.24 0.00149294 0.0014909
9.235 0.00149533 0.00149329
9.23 0.00149773 0.00149568
9.225 0.00150014 0.00149808
9.22 0.00150254 0.00150049
9.215 0.00150496 0.0015029
9.21 0.00150737 0.00150531
9.205 0.0015098 0.00150773
9.2 0.00151222 0.00151016
9.195 0.00151466 0.00151259
9.19 0.0015171 0.00151502
9.185 0.00151954 0.00151746
9.18 0.00152199 0.00151991
9.175 0.00152445 0.00152236
9.17 0.00152691 0.00152482
9.165 0.00152937 0.00152728
9.16 0.00153184 0.00152975
9.155 0.00153432 0.00153222
9.15 0.0015368 0.0015347
9.145 0.00153928 0.00153718
9.14 0.00154178 0.00153967
9.135 0.00154427 0.00154216
9.13 0.00154678 0.00154466
9.125 0.00154929 0.00154717
9.12 0.0015518 0.00154968
9.115 0.00155432 0.00155219
9.11 0.00155684 0.00155471
9.105 0.00155937 0.00155724
9.1 0.00156191 0.00155977
9.095 0.00156445 0.00156231
9.09 0.00156699 0.00156485
9.085 0.00156954 0.0015674
9.08 0.0015721 0.00156995
9.075 0.00157466 0.00157251
9.07 0.00157723 0.00157508
9.065 0.00157981 0.00157765
9.06 0.00158239 0.00158022
9.055 0.00158497 0.0015828
9.05 0.00158756 0.00158539
9.045 0.00159016 0.00158798
9.04 0.00159276 0.00159058
9.035 0.00159537 0.00159318
9.03 0.00159798 0.00159579
9.025 0.0016006 0.00159841
9.02 0.00160322 0.00160103
9.015 0.00160585 0.00160366
9.01 0.00160849 0.00160629
9.005 0.00161113 0.00160893
9 0.00161378 0.00161157
8.995 0.00161643 0.00161422
8.99 0.00161909 0.00161688
8.985 0.00162176 0.00161954
8.98 0.00162443 0.0016222
8.975 0.0016271 0.00162488
8.97 0.00162978 0.00162756
8.965 0.00163247 0.00163024
8.96 0.00163517 0.00163293
8.955 0.00163787 0.00163563
8.95 0.00164058 0.00163833
8.945 0.00164329 0.00164104
8.94 0.00164601 0.00164375
8.935 0.00164873 0.00164647
8.93 0.00165146 0.0016492
8.925 0.00165419 0.00165193
8.92 0.00165694 0.00165467
8.915 0.00165968 0.00165741
8.91 0.00166244 0.00166016
8.905 0.0016652 0.00166292
8.9 0.00166797 0.00166568
8.895 0.00167074 0.00166845
8.89 0.00167352 0.00167123
8.885 0.0016763 0.00167401
8.88 0.00167909 0.0016768
8.875 0.00168189 0.00167959
8.87 0.00168469 0.00168239
8.865 0.0016875 0.00168519
8.86 0.00169031 0.001688
8.855 0.00169314 0.00169082
8.85 0.00169597 0.00169365
8.845 0.0016988 0.00169648
8.84 0.00170164 0.00169931
8.835 0.00170449 0.00170216
8.83 0.00170734 0.00170501
8.825 0.0017102 0.00170786
8.82 0.00171307 0.00171072
8.815 0.00171594 0.00171359
8.81 0.00171882 0.00171647
8.805 0.0017217 0.00171935
8.8 0.00172459 0.00172223
8.795 0.00172749 0.00172513
8.79 0.0017304 0.00172803
8.785 0.00173331 0.00173094
8.78 0.00173623 0.00173385
8.775 0.00173915 0.00173677
8.77 0.00174208 0.0017397
8.765 0.00174502 0.00174263
8.76 0.00174796 0.00174557
8.755 0.00175091 0.00174852
8.75 0.00175387 0.00175147
8.745 0.00175683 0.00175443
8.74 0.0017598 0.00175739
8.735 0.00176278 0.00176037
8.73 0.00176576 0.00176335
8.725 0.00176875 0.00176634
8.72 0.00177175 0.00176933
8.715 0.00177476 0.00177233
8.71 0.00177777 0.00177533
8.705 0.00178078 0.00177835
8.7 0.00178381 0.00178137
8.695 0.00178684 0.00178439
8.69 0.00178987 0.00178743
8.685 0.00179292 0.00179047
8.68 0.00179597 0.00179351
8.675 0.00179903 0.00179657
8.67 0.0018021 0.00179963
8.665 0.00180517 0.0018027
8.66 0.00180825 0.00180578
8.655 0.00181133 0.00180886
8.65 0.00181443 0.00181195
8.645 0.00181753 0.00181504
8.64 0.00182063 0.00181814
8.635 0.00182375 0.00182125
8.63 0.00182687 0.00182437
8.625 0.00183 0.0018275
8.62 0.00183313 0.00183063
8.615 0.00183628 0.00183377
8.61 0.00183943 0.00183691
8.605 0.00184259 0.00184007
8.6 0.00184575 0.00184323
8.595 0.00184892 0.00184639
8.59 0.0018521 0.00184957
8.585 0.00185529 0.00185275
8.58 0.00185848 0.00185594
8.575 0.00186168 0.00185913
8.57 0.00186489 0.00186234
8.565 0.0018681 0.00186555
8.56 0.00187133 0.00186877
8.555 0.00187456 0.00187199
8.55 0.00187779 0.00187523
8.545 0.00188104 0.00187847
8.54 0.00188429 0.00188171
8.535 0.00188755 0.00188497
8.53 0.00189082 0.00188823
8.525 0.00189409 0.0018915
8.52 0.00189737 0.00189478
8.515 0.00190066 0.00189806
8.51 0.00190396 0.00190136
8.505 0.00190727 0.00190466
8.5 0.00191058 0.00190797
8.495 0.0019139 0.00191128
8.49 0.00191723 0.00191461
8.485 0.00192057 0.00191794
8.48 0.00192391 0.00192128
8.475 0.00192726 0.00192462
8.47 0.00193062 0.00192798
8.465 0.00193398 0.00193134
8.46 0.00193736 0.00193471
8.455 0.00194074 0.00193809
8.45 0.00194413 0.00194147
8.445 0.00194753 0.00194487
8.44 0.00195094 0.00194827
8.435 0.00195435 0.00195168
8.43 0.00195777 0.0019551
8.425 0.0019612 0.00195852
8.42 0.00196464 0.00196195
8.415 0.00196809 0.00196539
8.41 0.00197154 0.00196884
8.405 0.001975 0.0019723
8.4 0.00197847 0.00197576
8.395 0.00198195 0.00197924
8.39 0.00198544 0.00198272
8.385 0.00198893 0.00198621
8.38 0.00199243 0.00198971
8.375 0.00199594 0.00199321
8.37 0.00199946 0.00199673
8.365 0.00200299 0.00200025
8.36 0.00200652 0.00200378
8.355 0.00201007 0.00200732
8.35 0.00201362 0.00201086
8.345 0.00201718 0.00201442
8.34 0.00202075 0.00201798
8.335 0.00202433 0.00202156
8.33 0.00202791 0.00202514
8.325 0.00203151 0.00202873
8.32 0.00203511 0.00203233
8.315 0.00203872 0.00203593
8.31 0.00204234 0.00203954
8.305 0.00204597 0.00204317
8.3 0.0020496 0.0020468
8.295 0.00205325 0.00205044
8.29 0.0020569 0.00205409
8.285 0.00206056 0.00205774
8.28 0.00206423 0.00206141
8.275 0.00206791 0.00206509
8.27 0.0020716 0.00206877
8.265 0.0020753 0.00207246
8.26 0.00207901 0.00207616
8.255 0.00208272 0.00207987
8.25 0.00208644 0.00208359
8.245 0.00209017 0.00208732
8.24 0.00209392 0.00209105
8.235 0.00209767 0.0020948
8.23 0.00210142 0.00209855
8.225 0.00210519 0.00210231
8.22 0.00210897 0.00210609
8.215 0.00211276 0.00210987
8.21 0.00211655 0.00211366
8.205 0.00212036 0.00211746
8.2 0.00212417 0.00212126
8.195 0.00212799 0.00212508
8.19 0.00213182 0.00212891
8.185 0.00213566 0.00213274
8.18 0.00213951 0.00213658
8.175 0.00214337 0.00214044
8.17 0.00214724 0.0021443
8.165 0.00215112 0.00214817
8.16 0.002155 0.00215206
8.155 0.0021589 0.00215595
8.15 0.00216281 0.00215985
8.145 0.00216672 0.00216376
8.14 0.00217064 0.00216767
8.135 0.00217458 0.0021716
8.13 0.00217852 0.00217554
8.125 0.00218247 0.00217949
8.12 0.00218643 0.00218344
8.115 0.0021904 0.00218741
8.11 0.00219439 0.00219139
8.105 0.00219838 0.00219537
8.1 0.00220238 0.00219937
8.095 0.00220639 0.00220337
8.09 0.00221041 0.00220739
8.085 0.00221444 0.00221141
8.08 0.00221848 0.00221544
8.075 0.00222253 0.00221949
8.07 0.00222658 0.00222354
8.065 0.00223065 0.0022276
8.06 0.00223473 0.00223167
8.055 0.00223882 0.00223576
8.05 0.00224292 0.00223985
8.045 0.00224703 0.00224395
8.04 0.00225115 0.00224807
8.035 0.00225528 0.00225219
8.03 0.00225941 0.00225632
8.025 0.00226356 0.00226047
8.02 0.00226772 0.00226462
8.015 0.00227189 0.00226878
8.01 0.00227607 0.00227295
8.005 0.00228026 0.00227714
8 0.00228446 0.00228133
7.995 0.00228867 0.00228554
7.99 0.00229289 0.00228975
7.985 0.00229712 0.00229398
7.98 0.00230136 0.00229821
7.975 0.00230561 0.00230246
7.97 0.00230987 0.00230671
7.965 0.00231414 0.00231098
7.96 0.00231842 0.00231525
7.955 0.00232272 0.00231954
7.95 0.00232702 0.00232384
7.945 0.00233133 0.00232815
7.94 0.00233566 0.00233246
7.935 0.00234 0.00233679
7.93 0.00234434 0.00234114
7.925 0.0023487 0.00234549
7.92 0.00235307 0.00234985
7.915 0.00235744 0.00235422
7.91 0.00236183 0.0023586
7.905 0.00236623 0.002363
7.9 0.00237064 0.0023674
7.895 0.00237506 0.00237182
7.89 0.0023795 0.00237624
7.885 0.00238394 0.00238068
7.88 0.0023884 0.00238513
7.875 0.00239286 0.00238959
7.87 0.00239734 0.00239406
7.865 0.00240183 0.00239854
7.86 0.00240633 0.00240304
7.855 0.00241084 0.00240754
7.85 0.00241536 0.00241206
7.845 0.00241989 0.00241658
7.84 0.00242443 0.00242112
7.835 0.00242899 0.00242567
7.83 0.00243356 0.00243023
7.825 0.00243814 0.0024348
7.82 0.00244273 0.00243939
7.815 0.00244733 0.00244398
7.81 0.00245194 0.00244859
7.805 0.00245656 0.00245321
7.8 0.0024612 0.00245783
7.795 0.00246585 0.00246247
7.79 0.00247051 0.00246713
7.785 0.00247518 0.00247179
7.78 0.00247986 0.00247647
7.775 0.00248455 0.00248115
7.77 0.00248926 0.00248585
7.765 0.00249398 0.00249057
7.76 0.00249871 0.00249529
7.755 0.00250345 0.00250003
7.75 0.0025082 0.00250477
7.745 0.00251297 0.00250953
7.74 0.00251775 0.0025143
7.735 0.00252253 0.00251908
7.73 0.00252734 0.00252388
7.725 0.00253215 0.00252869
7.72 0.00253697 0.00253351
7.715 0.00254181 0.00253834
7.71 0.00254666 0.00254318
7.705 0.00255153 0.00254804
7.7 0.0025564 0.00255291
7.695 0.00256129 0.00255779
7.69 0.00256619 0.00256268
7.685 0.0025711 0.00256759
7.68 0.00257603 0.0025725
7.675 0.00258096 0.00257743
7.67 0.00258591 0.00258238
7.665 0.00259087 0.00258733
7.66 0.00259585 0.0025923
7.655 0.00260084 0.00259728
7.65 0.00260584 0.00260228
7.645 0.00261085 0.00260728
7.64 0.00261588 0.0026123
7.635 0.00262092 0.00261733
7.63 0.00262597 0.00262238
7.625 0.00263103 0.00262743
7.62 0.00263611 0.0026325
7.615 0.0026412 0.00263759
7.61 0.0026463 0.00264268
7.605 0.00265142 0.00264779
7.6 0.00265655 0.00265292
7.595 0.00266169 0.00265805
7.59 0.00266685 0.0026632
7.585 0.00267202 0.00266837
7.58 0.0026772 0.00267354
7.575 0.0026824 0.00267873
7.57 0.00268761 0.00268393
7.565 0.00269283 0.00268915
7.56 0.00269807 0.00269438
7.555 0.00270332 0.00269962
7.55 0.00270858 0.00270488
7.545 0.00271386 0.00271015
7.54 0.00271915 0.00271543
7.535 0.00272445 0.00272073
7.53 0.00272977 0.00272604
7.525 0.00273511 0.00273136
7.52 0.00274045 0.0027367
7.515 0.00274581 0.00274205
7.51 0.00275118 0.00274742
7.505 0.00275657 0.0027528
7.5 0.00276197 0.00275819
7.495 0.00276739 0.0027636
7.49 0.00277282 0.00276902
7.485 0.00277826 0.00277446
7.48 0.00278372 0.00277991
7.475 0.00278919 0.00278538
7.47 0.00279468 0.00279086
7.465 0.00280018 0.00279635
7.46 0.00280569 0.00280186
7.455 0.00281122 0.00280738
7.45 0.00281677 0.00281291
7.445 0.00282232 0.00281846
7.44 0.0028279 0.00282403
7.435 0.00283348 0.00282961
7.43 0.00283909 0.0028352
7.425 0.00284471 0.00284081
7.42 0.00285034 0.00284644
7.415 0.00285598 0.00285208
7.41 0.00286165 0.00285773
7.405 0.00286732 0.0028634
7.4 0.00287301 0.00286908
7.395 0.00287872 0.00287478
7.39 0.00288444 0.00288049
7.385 0.00289017 0.00288622
7.38 0.00289593 0.00289197
7.375 0.00290169 0.00289772
7.37 0.00290748 0.0029035
7.365 0.00291327 0.00290929
7.36 0.00291909 0.00291509
7.355 0.00292491 0.00292091
7.35 0.00293076 0.00292675
7.345 0.00293662 0.0029326
7.34 0.00294249 0.00293846
7.335 0.00294838 0.00294435
7.33 0.00295428 0.00295024
7.325 0.0029602 0.00295616
7.32 0.00296614 0.00296208
7.315 0.0029721 0.00296803
7.31 0.00297806 0.00297399
7.305 0.00298405 0.00297997
7.3 0.00299005 0.00298596
7.295 0.00299607 0.00299197
7.29 0.0030021 0.00299799
7.285 0.00300815 0.00300403
7.28 0.00301421 0.00301009
7.275 0.00302029 0.00301616
7.27 0.00302639 0.00302225
7.265 0.0030325 0.00302835
7.26 0.00303863 0.00303448
7.255 0.00304478 0.00304062
7.25 0.00305094 0.00304677
7.245 0.00305712 0.00305294
7.24 0.00306332 0.00305913
7.235 0.00306953 0.00306533
7.23 0.00307576 0.00307155
7.225 0.00308201 0.00307779
7.22 0.00308827 0.00308404
7.215 0.00309455 0.00309032
7.21 0.00310085 0.0030966
7.205 0.00310716 0.00310291
7.2 0.00311349 0.00310923
7.195 0.00311984 0.00311557
7.19 0.0031262 0.00312193
7.185 0.00313259 0.0031283
7.18 0.00313899 0.00313469
7.175 0.0031454 0.0031411
7.17 0.00315184 0.00314753
7.165 0.00315829 0.00315397
7.16 0.00316476 0.00316043
7.155 0.00317124 0.00316691
7.15 0.00317775 0.0031734
7.145 0.00318427 0.00317992
7.14 0.00319081 0.00318645
7.135 0.00319737 0.003193
7.13 0.00320395 0.00319956
7.125 0.00321054 0.00320615
7.12 0.00321715 0.00321275
7.115 0.00322378 0.00321937
7.11 0.00323043 0.00322601
7.105 0.00323709 0.00323267
7.1 0.00324378 0.00323934
7.095 0.00325048 0.00324603
7.09 0.0032572 0.00325275
7.085 0.00326394 0.00325948
7.08 0.0032707 0.00326623
7.075 0.00327748 0.00327299
7.07 0.00328427 0.00327978
7.065 0.00329108 0.00328658
7.06 0.00329792 0.00329341
7.055 0.00330477 0.00330025
7.05 0.00331164 0.00330711
7.045 0.00331853 0.00331399
7.04 0.00332543 0.00332088
7.035 0.00333236 0.0033278
7.03 0.00333931 0.00333474
7.025 0.00334627 0.0033417
7.02 0.00335326 0.00334867
7.015 0.00336026 0.00335567
7.01 0.00336729 0.00336268
7.005 0.00337433 0.00336971
7 0.00338139 0.00337676
6.995 0.00338847 0.00338384
6.99 0.00339557 0.00339093
6.985 0.00340269 0.00339804
6.98 0.00340984 0.00340517
6.975 0.003417 0.00341232
6.97 0.00342418 0.00341949
6.965 0.00343138 0.00342669
6.96 0.0034386 0.0034339
6.955 0.00344584 0.00344113
6.95 0.0034531 0.00344838
6.945 0.00346038 0.00345565
6.94 0.00346769 0.00346294
6.935 0.00347501 0.00347025
6.93 0.00348235 0.00347759
6.925 0.00348971 0.00348494
6.92 0.0034971 0.00349232
6.915 0.0035045 0.00349971
6.91 0.00351193 0.00350713
6.905 0.00351938 0.00351456
6.9 0.00352684 0.00352202
6.895 0.00353433 0.0035295
6.89 0.00354184 0.003537
6.885 0.00354937 0.00354452
6.88 0.00355692 0.00355206
6.875 0.0035645 0.00355962
6.87 0.00357209 0.0035672
6.865 0.00357971 0.00357481
6.86 0.00358735 0.00358244
6.855 0.003595 0.00359009
6.85 0.00360269 0.00359776
6.845 0.00361039 0.00360545
6.84 0.00361811 0.00361316
6.835 0.00362586 0.0036209
6.83 0.00363363 0.00362866
6.825 0.00364142 0.00363643
6.82 0.00364923 0.00364424
6.815 0.00365706 0.00365206
6.81 0.00366492 0.00365991
6.805 0.0036728 0.00366778
6.8 0.0036807 0.00367567
6.795 0.00368863 0.00368358
6.79 0.00369657 0.00369152
6.785 0.00370454 0.00369948
6.78 0.00371254 0.00370746
6.775 0.00372055 0.00371546
6.77 0.00372859 0.00372349
6.765 0.00373665 0.00373154
6.76 0.00374473 0.00373961
6.755 0.00375284 0.00374771
6.75 0.00376097 0.00375583
6.745 0.00376913 0.00376397
6.74 0.0037773 0.00377214
6.735 0.0037855 0.00378033
6.73 0.00379373 0.00378854
6.725 0.00380198 0.00379678
6.72 0.00381025 0.00380504
6.715 0.00381854 0.00381332
6.71 0.00382686 0.00382163
6.705 0.00383521 0.00382996
6.7 0.00384357 0.00383832
6.695 0.00385197 0.0038467
6.69 0.00386038 0.0038551
6.685 0.00386882 0.00386353
6.68 0.00387729 0.00387199
6.675 0.00388578 0.00388046
6.67 0.00389429 0.00388897
6.665 0.00390283 0.00389749
6.66 0.0039114 0.00390604
6.655 0.00391998 0.00391462
6.65 0.0039286 0.00392322
6.645 0.00393724 0.00393185
6.64 0.0039459 0.0039405
6.635 0.00395459 0.00394918
6.63 0.0039633 0.00395788
6.625 0.00397205 0.00396661
6.62 0.00398081 0.00397537
6.615 0.0039896 0.00398414
6.61 0.00399842 0.00399295
6.605 0.00400726 0.00400178
6.6 0.00401613 0.00401063
6.595 0.00402502 0.00401952
6.59 0.00403394 0.00402842
6.585 0.00404289 0.00403736
6.58 0.00405186 0.00404632
6.575 0.00406086 0.00405531
6.57 0.00406989 0.00406432
6.565 0.00407894 0.00407336
6.56 0.00408802 0.00408243
6.555 0.00409713 0.00409152
6.55 0.00410626 0.00410064
6.545 0.00411542 0.00410979
6.54 0.0041246 0.00411896
6.535 0.00413382 0.00412816
6.53 0.00414306 0.00413739
6.525 0.00415233 0.00414665
6.52 0.00416163 0.00415593
6.515 0.00417095 0.00416524
6.51 0.0041803 0.00417458
6.505 0.00418968 0.00418395
6.5 0.00419909 0.00419334
6.495 0.00420852 0.00420276
6.49 0.00421798 0.00421221
6.485 0.00422747 0.00422169
6.48 0.00423699 0.0042312
6.475 0.00424654 0.00424073
6.47 0.00425612 0.0042503
6.465 0.00426572 0.00425989
6.46 0.00427536 0.00426951
6.455 0.00428502 0.00427916
6.45 0.00429471 0.00428884
6.445 0.00430443 0.00429854
6.44 0.00431418 0.00430828
6.435 0.00432396 0.00431804
6.43 0.00433377 0.00432784
6.425 0.0043436 0.00433766
6.42 0.00435347 0.00434751
6.415 0.00436337 0.0043574
6.41 0.00437329 0.00436731
6.405 0.00438325 0.00437726
6.4 0.00439324 0.00438723
6.395 0.00440326 0.00439723
6.39 0.0044133 0.00440726
6.385 0.00442338 0.00441733
6.38 0.00443349 0.00442742
6.375 0.00444362 0.00443754
6.37 0.00445379 0.0044477
6.365 0.00446399 0.00445788
6.36 0.00447422 0.0044681
6.355 0.00448448 0.00447835
6.35 0.00449478 0.00448863
6.345 0.0045051 0.00449894
6.34 0.00451546 0.00450928
6.335 0.00452584 0.00451965
6.33 0.00453626 0.00453006
6.325 0.00454671 0.00454049
6.32 0.00455719 0.00455096
6.315 0.00456771 0.00456146
6.31 0.00457825 0.00457199
6.305 0.00458883 0.00458255
6.3 0.00459944 0.00459315
6.295 0.00461009 0.00460378
6.29 0.00462076 0.00461444
6.285 0.00463147 0.00462514
6.28 0.00464221 0.00463586
6.275 0.00465299 0.00464662
6.27 0.0046638 0.00465741
6.265 0.00467464 0.00466824
6.26 0.00468551 0.0046791
6.255 0.00469642 0.00468999
6.25 0.00470736 0.00470092
6.245 0.00471833 0.00471188
6.24 0.00472934 0.00472287
6.235 0.00474038 0.0047339
6.23 0.00475146 0.00474496
6.225 0.00476257 0.00475606
6.22 0.00477372 0.00476719
6.215 0.0047849 0.00477835
6.21 0.00479611 0.00478955
6.205 0.00480736 0.00480078
6.2 0.00481864 0.00481205
6.195 0.00482996 0.00482336
6.19 0.00484132 0.0048347
6.185 0.00485271 0.00484607
6.18 0.00486414 0.00485748
6.175 0.0048756 0.00486893
6.17 0.00488709 0.00488041
6.165 0.00489863 0.00489192
6.16 0.00491019 0.00490348
6.155 0.0049218 0.00491506
6.15 0.00493344 0.00492669
6.145 0.00494512 0.00493835
6.14 0.00495683 0.00495005
6.135 0.00496858 0.00496178
6.13 0.00498037 0.00497355
6.125 0.00499219 0.00498536
6.12 0.00500405 0.00499721
6.115 0.00501595 0.00500909
6.11 0.00502789 0.00502101
6.105 0.00503986 0.00503297
6.1 0.00505188 0.00504496
6.095 0.00506392 0.005057
6.09 0.00507601 0.00506907
6.085 0.00508814 0.00508117
6.08 0.0051003 0.00509332
6.075 0.0051125 0.00510551
6.07 0.00512474 0.00511773
6.065 0.00513702 0.00513
6.06 0.00514934 0.0051423
6.055 0.0051617 0.00515464
6.05 0.0051741 0.00516702
6.045 0.00518653 0.00517944
6.04 0.00519901 0.0051919
6.035 0.00521152 0.00520439
6.03 0.00522408 0.00521693
6.025 0.00523667 0.00522951
6.02 0.00524931 0.00524213
6.015 0.00526199 0.00525479
6.01 0.0052747 0.00526749
6.005 0.00528746 0.00528023
6 0.00530026 0.00529301
5.995 0.0053131 0.00530583
5.99 0.00532598 0.00531869
5.985 0.0053389 0.00533159
5.98 0.00535186 0.00534454
5.975 0.00536486 0.00535752
5.97 0.00537791 0.00537055
5.965 0.005391 0.00538362
5.96 0.00540413 0.00539673
5.955 0.0054173 0.00540989
5.95 0.00543052 0.00542309
5.945 0.00544377 0.00543633
5.94 0.00545707 0.00544961
5.935 0.00547042 0.00546293
5.93 0.0054838 0.0054763
5.925 0.00549723 0.00548971
5.92 0.0055107 0.00550316
5.915 0.00552422 0.00551666
5.91 0.00553778 0.0055302
5.905 0.00555139 0.00554379
5.9 0.00556503 0.00555742
5.895 0.00557873 0.0055711
5.89 0.00559247 0.00558481
5.885 0.00560625 0.00559858
5.88 0.00562008 0.00561239
5.875 0.00563395 0.00562624
5.87 0.00564786 0.00564014
5.865 0.00566183 0.00565408
5.86 0.00567583 0.00566807
5.855 0.00568989 0.0056821
5.85 0.00570399 0.00569618
5.845 0.00571814 0.00571031
5.84 0.00573233 0.00572449
5.835 0.00574657 0.00573871
5.83 0.00576086 0.00575297
5.825 0.00577519 0.00576729
5.82 0.00578957 0.00578165
5.815 0.005804 0.00579605
5.81 0.00581847 0.00581051
5.805 0.00583299 0.00582501
5.8 0.00584756 0.00583956
5.795 0.00586218 0.00585416
5.79 0.00587685 0.00586881
5.785 0.00589157 0.0058835
5.78 0.00590633 0.00589825
5.775 0.00592114 0.00591304
5.77 0.00593601 0.00592788
5.765 0.00595092 0.00594277
5.76 0.00596588 0.00595771
5.755 0.00598089 0.0059727
5.75 0.00599595 0.00598774
5.745 0.00601106 0.00600283
5.74 0.00602622 0.00601797
5.735 0.00604143 0.00603316
5.73 0.00605669 0.0060484
5.725 0.00607201 0.0060637
5.72 0.00608737 0.00607904
5.715 0.00610279 0.00609444
5.71 0.00611825 0.00610988
5.705 0.00613377 0.00612538
5.7 0.00614934 0.00614093
5.695 0.00616496 0.00615653
5.69 0.00618064 0.00617218
5.685 0.00619637 0.00618789
5.68 0.00621215 0.00620365
5.675 0.00622798 0.00621946
5.67 0.00624387 0.00623533
5.665 0.00625981 0.00625125
5.66 0.00627581 0.00626722
5.655 0.00629186 0.00628325
5.65 0.00630796 0.00629933
5.645 0.00632411 0.00631546
5.64 0.00634033 0.00633165
5.635 0.00635659 0.00634789
5.63 0.00637291 0.00636419
5.625 0.00638929 0.00638055
5.62 0.00640572 0.00639696
5.615 0.00642221 0.00641343
5.61 0.00643876 0.00642995
5.605 0.00645536 0.00644653
5.6 0.00647202 0.00646316
5.595 0.00648873 0.00647985
5.59 0.0065055 0.0064966
5.585 0.00652233 0.0065134
5.58 0.00653921 0.00653027
5.575 0.00655616 0.00654719
5.57 0.00657316 0.00656416
5.565 0.00659022 0.0065812
5.56 0.00660734 0.0065983
5.555 0.00662451 0.00661545
5.55 0.00664175 0.00663266
5.545 0.00665905 0.00664993
5.54 0.0066764 0.00666726
5.535 0.00669381 0.00668465
5.53 0.00671129 0.0067021
5.525 0.00672882 0.00671961
5.52 0.00674641 0.00673718
5.515 0.00676407 0.00675481
5.51 0.00678179 0.0067725
5.505 0.00679956 0.00679026
5.5 0.0068174 0.00680807
5.495 0.0068353 0.00682595
5.49 0.00685327 0.00684389
5.485 0.00687129 0.00686189
5.48 0.00688938 0.00687995
5.475 0.00690753 0.00689808
5.47 0.00692574 0.00691626
5.465 0.00694402 0.00693452
5.46 0.00696236 0.00695283
5.455 0.00698076 0.00697121
5.45 0.00699923 0.00698965
5.445 0.00701777 0.00700816
5.44 0.00703636 0.00702673
5.435 0.00705503 0.00704537
5.43 0.00707376 0.00706407
5.425 0.00709255 0.00708284
5.42 0.00711141 0.00710168
5.415 0.00713033 0.00712057
5.41 0.00714932 0.00713954
5.405 0.00716838 0.00715857
5.4 0.00718751 0.00717767
5.395 0.0072067 0.00719684
5.39 0.00722596 0.00721607
5.385 0.00724529 0.00723538
5.38 0.00726469 0.00725475
5.375 0.00728416 0.00727419
5.37 0.00730369 0.00729369
5.365 0.00732329 0.00731327
5.36 0.00734296 0.00733291
5.355 0.00736271 0.00735263
5.35 0.00738252 0.00737241
5.345 0.0074024 0.00739227
5.34 0.00742235 0.00741219
5.335 0.00744238 0.00743219
5.33 0.00746247 0.00745226
5.325 0.00748264 0.0074724
5.32 0.00750288 0.00749261
5.315 0.00752319 0.00751289
5.31 0.00754357 0.00753325
5.305 0.00756403 0.00755368
5.3 0.00758456 0.00757418
5.295 0.00760516 0.00759475
5.29 0.00762584 0.0076154
5.285 0.00764659 0.00763612
5.28 0.00766741 0.00765692
5.275 0.00768831 0.00767779
5.27 0.00770929 0.00769874
5.265 0.00773034 0.00771976
5.26 0.00775146 0.00774086
5.255 0.00777267 0.00776203
5.25 0.00779394 0.00778328
5.245 0.0078153 0.0078046
5.24 0.00783673 0.007826
5.235 0.00785824 0.00784748
5.23 0.00787983 0.00786904
5.225 0.00790149 0.00789068
5.22 0.00792324 0.00791239
5.215 0.00794506 0.00793419
5.21 0.00796697 0.00795606
5.205 0.00798895 0.00797801
5.2 0.00801101 0.00800004
5.195 0.00803315 0.00802216
5.19 0.00805537 0.00804435
5.185 0.00807768 0.00806662
5.18 0.00810006 0.00808897
5.175 0.00812253 0.00811141
5.17 0.00814508 0.00813393
5.165 0.00816771 0.00815653
5.16 0.00819042 0.00817921
5.155 0.00821322 0.00820198
5.15 0.0082361 0.00822483
5.145 0.00825907 0.00824776
5.14 0.00828211 0.00827078
5.135 0.00830525 0.00829388
5.13 0.00832847 0.00831707
5.125 0.00835177 0.00834034
5.12 0.00837516 0.0083637
5.115 0.00839864 0.00838714
5.11 0.0084222 0.00841067
5.105 0.00844585 0.00843429
5.1 0.00846959 0.008458
5.095 0.00849342 0.00848179
5.09 0.00851733 0.00850567
5.085 0.00854133 0.00852964
5.08 0.00856542 0.0085537
5.075 0.0085896 0.00857785
5.07 0.00861387 0.00860208
5.065 0.00863823 0.00862641
5.06 0.00866269 0.00865083
5.055 0.00868723 0.00867534
5.05 0.00871186 0.00869994
5.045 0.00873659 0.00872463
5.04 0.00876141 0.00874942
5.035 0.00878632 0.0087743
5.03 0.00881133 0.00879927
5.025 0.00883643 0.00882433
5.02 0.00886162 0.00884949
5.015 0.0088869 0.00887474
5.01 0.00891229 0.00890008
5.005 0.00893776 0.00892553
5 0.00896334 0.00895107
4.995 0.00898901 0.0089767
4.99 0.00901477 0.00900243
4.985 0.00904064 0.00902826
4.98 0.0090666 0.00905419
4.975 0.00909266 0.00908021
4.97 0.00911881 0.00910633
4.965 0.00914507 0.00913255
4.96 0.00917143 0.00915887
4.955 0.00919788 0.00918529
4.95 0.00922444 0.00921181
4.945 0.0092511 0.00923843
4.94 0.00927785 0.00926515
4.935 0.00930472 0.00929198
4.93 0.00933168 0.0093189
4.925 0.00935875 0.00934593
4.92 0.00938591 0.00937306
4.915 0.00941319 0.0094003
4.91 0.00944056 0.00942764
4.905 0.00946804 0.00945508
4.9 0.00949563 0.00948263
4.895 0.00952332 0.00951028
4.89 0.00955112 0.00953804
4.885 0.00957902 0.00956591
4.88 0.00960704 0.00959388
4.875 0.00963516 0.00962197
4.87 0.00966339 0.00965016
4.865 0.00969172 0.00967845
4.86 0.00972017 0.00970686
4.855 0.00974872 0.00973538
4.85 0.00977739 0.009764
4.845 0.00980617 0.00979274
4.84 0.00983505 0.00982159
4.835 0.00986405 0.00985055
4.83 0.00989317 0.00987962
4.825 0.00992239 0.00990881
4.82 0.00995173 0.00993811
4.815 0.00998119 0.00996752
4.81 0.0100108 0.00999705
4.805 0.0100404 0.0100267
4.8 0.0100702 0.0100564
4.795 0.0101001 0.0100863
4.79 0.0101302 0.0101163
4.785 0.0101603 0.0101464
4.78 0.0101906 0.0101766
4.775 0.010221 0.010207
4.77 0.0102515 0.0102374
4.765 0.0102821 0.010268
4.76 0.0103128 0.0102987
4.755 0.0103437 0.0103296
4.75 0.0103747 0.0103605
4.745 0.0104058 0.0103916
4.74 0.010437 0.0104227
4.735 0.0104684 0.0104541
4.73 0.0104999 0.0104855
4.725 0.0105315 0.010517
4.72 0.0105632 0.0105487
4.715 0.010595 0.0105805
4.71 0.010627 0.0106125
4.705 0.0106591 0.0106445
4.7 0.0106914 0.0106767
4.695 0.0107237 0.010709
4.69 0.0107562 0.0107415
4.685 0.0107888 0.010774
4.68 0.0108216 0.0108067
4.675 0.0108544 0.0108396
4.67 0.0108875 0.0108725
4.665 0.0109206 0.0109056
4.66 0.0109539 0.0109389
4.655 0.0109873 0.0109722
4.65 0.0110208 0.0110057
4.645 0.0110545 0.0110393
4.64 0.0110883 0.0110731
4.635 0.0111222 0.011107
4.63 0.0111563 0.011141
4.625 0.0111905 0.0111752
4.62 0.0112249 0.0112095
4.615 0.0112594 0.011244
4.61 0.011294 0.0112786
4.605 0.0113288 0.0113133
4.6 0.0113637 0.0113481
4.595 0.0113988 0.0113832
4.59 0.011434 0.0114183
4.585 0.0114693 0.0114536
4.58 0.0115048 0.011489
4.575 0.0115404 0.0115246
4.57 0.0115762 0.0115603
4.565 0.0116121 0.0115962
4.56 0.0116482 0.0116322
4.555 0.0116844 0.0116684
4.55 0.0117207 0.0117047
4.545 0.0117572 0.0117411
4.54 0.0117939 0.0117777
4.535 0.0118307 0.0118145
4.53 0.0118676 0.0118514
4.525 0.0119047 0.0118884
4.52 0.011942 0.0119256
4.515 0.0119794 0.011963
4.51 0.012017 0.0120005
4.505 0.0120547 0.0120382
4.5 0.0120926 0.012076
4.495 0.0121306 0.012114
4.49 0.0121688 0.0121521
4.485 0.0122071 0.0121904
4.48 0.0122456 0.0122289
4.475 0.0122843 0.0122675
4.47 0.0123231 0.0123062
4.465 0.0123621 0.0123452
4.46 0.0124012 0.0123842
4.455 0.0124405 0.0124235
4.45 0.01248 0.0124629
4.445 0.0125196 0.0125025
4.44 0.0125594 0.0125422
4.435 0.0125994 0.0125821
4.43 0.0126395 0.0126222
4.425 0.0126798 0.0126625
4.42 0.0127203 0.0127029
4.415 0.0127609 0.0127434
4.41 0.0128017 0.0127842
4.405 0.0128427 0.0128251
4.4 0.0128839 0.0128662
4.395 0.0129252 0.0129075
4.39 0.0129667 0.0129489
4.385 0.0130083 0.0129905
4.38 0.0130502 0.0130323
4.375 0.0130922 0.0130743
4.37 0.0131344 0.0131164
4.365 0.0131768 0.0131587
4.36 0.0132193 0.0132012
4.355 0.013262 0.0132439
4.35 0.013305 0.0132867
4.345 0.0133481 0.0133298
4.34 0.0133913 0.013373
4.335 0.0134348 0.0134164
4.33 0.0134784 0.01346
4.325 0.0135223 0.0135037
4.32 0.0135663 0.0135477
4.315 0.0136105 0.0135918
4.31 0.0136549 0.0136362
4.305 0.0136995 0.0136807
4.3 0.0137442 0.0137254
4.295 0.0137892 0.0137703
4.29 0.0138344 0.0138154
4.285 0.0138797 0.0138607
4.28 0.0139252 0.0139062
4.275 0.013971 0.0139518
4.27 0.0140169 0.0139977
4.265 0.0140631 0.0140438
4.26 0.0141094 0.0140901
4.255 0.0141559 0.0141365
4.25 0.0142027 0.0141832
4.245 0.0142496 0.0142301
4.24 0.0142967 0.0142771
4.235 0.0143441 0.0143244
4.23 0.0143916 0.0143719
4.225 0.0144394 0.0144196
4.22 0.0144873 0.0144675
4.215 0.0145355 0.0145156
4.21 0.0145838 0.0145639
4.205 0.0146324 0.0146124
4.2 0.0146812 0.0146611
4.195 0.0147302 0.0147101
4.19 0.0147795 0.0147592
4.185 0.0148289 0.0148086
4.18 0.0148785 0.0148582
4.175 0.0149284 0.014908
4.17 0.0149785 0.014958
4.165 0.0150288 0.0150082
4.16 0.0150793 0.0150587
4.155 0.0151301 0.0151094
4.15 0.0151811 0.0151603
4.145 0.0152323 0.0152114
4.14 0.0152837 0.0152627
4.135 0.0153353 0.0153143
4.13 0.0153872 0.0153661
4.125 0.0154393 0.0154182
4.12 0.0154916 0.0154704
4.115 0.0155442 0.0155229
4.11 0.015597 0.0155756
4.105 0.01565 0.0156286
4.1 0.0157033 0.0156818
4.095 0.0157568 0.0157352
4.09 0.0158106 0.0157889
4.085 0.0158645 0.0158428
4.08 0.0159188 0.0158969
4.075 0.0159732 0.0159513
4.07 0.0160279 0.016006
4.065 0.0160829 0.0160608
4.06 0.0161381 0.016116
4.055 0.0161935 0.0161713
4.05 0.0162492 0.0162269
4.045 0.0163052 0.0162828
4.04 0.0163613 0.0163389
4.035 0.0164178 0.0163953
4.03 0.0164745 0.0164519
4.025 0.0165314 0.0165088
4.02 0.0165887 0.0165659
4.015 0.0166461 0.0166233
4.01 0.0167038 0.0166809
4.005 0.0167618 0.0167389
4 0.0168201 0.016797
3.995 0.0168786 0.0168555
3.99 0.0169374 0.0169142
3.985 0.0169964 0.0169731
3.98 0.0170557 0.0170323
3.975 0.0171153 0.0170918
3.97 0.0171752 0.0171516
3.965 0.0172353 0.0172117
3.96 0.0172957 0.017272
3.955 0.0173564 0.0173326
3.95 0.0174173 0.0173934
3.945 0.0174785 0.0174546
3.94 0.0175401 0.017516
3.935 0.0176018 0.0175777
3.93 0.0176639 0.0176397
3.925 0.0177263 0.017702
3.92 0.0177889 0.0177645
3.915 0.0178519 0.0178274
3.91 0.0179151 0.0178905
3.905 0.0179786 0.0179539
3.9 0.0180424 0.0180177
3.895 0.0181065 0.0180817
3.89 0.0181709 0.018146
3.885 0.0182356 0.0182106
3.88 0.0183006 0.0182755
3.875 0.0183659 0.0183407
3.87 0.0184315 0.0184062
3.865 0.0184974 0.018472
3.86 0.0185636 0.0185381
3.855 0.0186301 0.0186046
3.85 0.0186969 0.0186713
3.845 0.0187641 0.0187383
3.84 0.0188315 0.0188057
3.835 0.0188993 0.0188734
3.83 0.0189674 0.0189414
3.825 0.0190358 0.0190097
3.82 0.0191045 0.0190783
3.815 0.0191735 0.0191472
3.81 0.0192429 0.0192165
3.805 0.0193126 0.0192861
3.8 0.0193826 0.019356
3.795 0.019453 0.0194263
3.79 0.0195236 0.0194969
3.785 0.0195947 0.0195678
3.78 0.019666 0.019639
3.775 0.0197377 0.0197106
3.77 0.0198097 0.0197825
3.765 0.0198821 0.0198548
3.76 0.0199548 0.0199274
3.755 0.0200278 0.0200004
3.75 0.0201012 0.0200737
3.745 0.020175 0.0201473
3.74 0.0202491 0.0202213
3.735 0.0203235 0.0202957
3.73 0.0203983 0.0203704
3.725 0.0204735 0.0204454
3.72 0.020549 0.0205208
3.715 0.0206249 0.0205966
3.71 0.0207012 0.0206728
3.705 0.0207778 0.0207493
3.7 0.0208547 0.0208261
3.695 0.0209321 0.0209034
3.69 0.0210098 0.020981
3.685 0.0210879 0.021059
3.68 0.0211664 0.0211373
3.675 0.0212452 0.0212161
3.67 0.0213244 0.0212952
3.665 0.0214041 0.0213747
3.66 0.021484 0.0214546
3.655 0.0215644 0.0215348
3.65 0.0216452 0.0216155
3.645 0.0217264 0.0216965
3.64 0.0218079 0.021778
3.635 0.0218899 0.0218598
3.63 0.0219722 0.021942
3.625 0.0220549 0.0220247
3.62 0.0221381 0.0221077
3.615 0.0222217 0.0221912
3.61 0.0223056 0.022275
3.605 0.02239 0.0223593
3.6 0.0224748 0.0224439
3.595 0.02256 0.022529
3.59 0.0226456 0.0226145
3.585 0.0227316 0.0227004
3.58 0.0228181 0.0227868
3.575 0.022905 0.0228735
3.57 0.0229923 0.0229607
3.565 0.02308 0.0230484
3.56 0.0231682 0.0231364
3.555 0.0232568 0.0232249
3.55 0.0233459 0.0233138
3.545 0.0234354 0.0234032
3.54 0.0235253 0.023493
3.535 0.0236157 0.0235832
3.53 0.0237065 0.0236739
3.525 0.0237977 0.0237651
3.52 0.0238895 0.0238567
3.515 0.0239816 0.0239487
3.51 0.0240743 0.0240412
3.505 0.0241674 0.0241342
3.5 0.024261 0.0242276
3.495 0.024355 0.0243215
3.49 0.0244495 0.0244159
3.485 0.0245445 0.0245108
3.48 0.0246399 0.0246061
3.475 0.0247358 0.0247019
3.47 0.0248322 0.0247981
3.465 0.0249291 0.0248949
3.46 0.0250265 0.0249921
3.455 0.0251244 0.0250899
3.45 0.0252227 0.0251881
3.445 0.0253216 0.0252868
3.44 0.0254209 0.025386
3.435 0.0255208 0.0254858
3.43 0.0256212 0.025586
3.425 0.025722 0.0256867
3.42 0.0258234 0.0257879
3.415 0.0259253 0.0258897
3.41 0.0260277 0.025992
3.405 0.0261306 0.0260947
3.4 0.0262341 0.0261981
3.395 0.0263381 0.0263019
3.39 0.0264426 0.0264063
3.385 0.0265476 0.0265112
3.38 0.0266532 0.0266166
3.375 0.0267593 0.0267226
3.37 0.026866 0.0268291
3.365 0.0269732 0.0269361
3.36 0.0270809 0.0270437
3.355 0.0271892 0.0271519
3.35 0.0272981 0.0272606
3.345 0.0274075 0.0273699
3.34 0.0275175 0.0274797
3.335 0.027628 0.0275901
3.33 0.0277392 0.0277011
3.325 0.0278509 0.0278126
3.32 0.0279631 0.0279247
3.315 0.028076 0.0280374
3.31 0.0281894 0.0281507
3.305 0.0283034 0.0282645
3.3 0.028418 0.028379
3.295 0.0285332 0.028494
3.29 0.028649 0.0286097
3.285 0.0287654 0.0287259
3.28 0.0288825 0.0288428
3.275 0.0290001 0.0289602
3.27 0.0291183 0.0290783
3.265 0.0292372 0.029197
3.26 0.0293566 0.0293163
3.255 0.0294767 0.0294362
3.25 0.0295974 0.0295568
3.245 0.0297188 0.0296779
3.24 0.0298408 0.0297998
3.235 0.0299634 0.0299222
3.23 0.0300867 0.0300453
3.225 0.0302106 0.0301691
3.22 0.0303352 0.0302935
3.215 0.0304604 0.0304185
3.21 0.0305863 0.0305443
3.205 0.0307129 0.0306706
3.2 0.0308401 0.0307977
3.195 0.030968 0.0309254
3.19 0.0310966 0.0310538
3.185 0.0312258 0.0311829
3.18 0.0313558 0.0313126
3.175 0.0314864 0.0314431
3.17 0.0316177 0.0315742
3.165 0.0317497 0.0317061
3.16 0.0318824 0.0318386
3.155 0.0320159 0.0319718
3.15 0.03215 0.0321058
3.145 0.0322849 0.0322405
3.14 0.0324205 0.0323759
3.135 0.0325568 0.032512
3.13 0.0326938 0.0326488
3.125 0.0328316 0.0327864
3.12 0.0329701 0.0329247
3.115 0.0331093 0.0330638
3.11 0.0332493 0.0332036
3.105 0.03339 0.0333441
3.1 0.0335315 0.0334854
3.095 0.0336738 0.0336275
3.09 0.0338169 0.0337703
3.085 0.0339607 0.0339139
3.08 0.0341052 0.0340583
3.075 0.0342506 0.0342035
3.07 0.0343968 0.0343494
3.065 0.0345437 0.0344962
3.06 0.0346914 0.0346437
3.055 0.03484 0.034792
3.05 0.0349893 0.0349412
3.045 0.0351395 0.0350911
3.04 0.0352905 0.0352419
3.035 0.0354423 0.0353935
3.03 0.0355949 0.0355459
3.025 0.0357483 0.0356991
3.02 0.0359026 0.0358532
3.015 0.0360578 0.0360081
3.01 0.0362138 0.0361639
3.005 0.0363706 0.0363205
3 0.0365283 0.036478
2.995 0.0366869 0.0366364
2.99 0.0368463 0.0367956
2.985 0.0370066 0.0369557
2.98 0.0371678 0.0371166
2.975 0.0373299 0.0372785
2.97 0.0374929 0.0374412
2.965 0.0376567 0.0376049
2.96 0.0378215 0.0377694
2.955 0.0379872 0.0379349
2.95 0.0381538 0.0381013
2.945 0.0383213 0.0382685
2.94 0.0384898 0.0384368
2.935 0.0386592 0.0386059
2.93 0.0388295 0.038776
2.925 0.0390008 0.038947
2.92 0.039173 0.039119
2.915 0.0393462 0.039292
2.91 0.0395203 0.0394659
2.905 0.0396954 0.0396407
2.9 0.0398715 0.0398166
2.895 0.0400486 0.0399934
2.89 0.0402267 0.0401712
2.885 0.0404057 0.04035
2.88 0.0405858 0.0405298
2.875 0.0407668 0.0407107
2.87 0.0409489 0.0408925
2.865 0.041132 0.0410753
2.86 0.0413162 0.0412592
2.855 0.0415013 0.0414441
2.85 0.0416875 0.0416301
2.845 0.0418748 0.0418171
2.84 0.0420631 0.0420051
2.835 0.0422525 0.0421942
2.83 0.0424429 0.0423844
2.825 0.0426344 0.0425756
2.82 0.042827 0.042768
2.815 0.0430207 0.0429614
2.81 0.0432155 0.0431559
2.805 0.0434114 0.0433515
2.8 0.0436084 0.0435482
2.795 0.0438065 0.0437461
2.79 0.0440057 0.043945
2.785 0.0442061 0.0441451
2.78 0.0444076 0.0443463
2.775 0.0446103 0.0445487
2.77 0.0448141 0.0447522
2.765 0.045019 0.0449569
2.76 0.0452252 0.0451628
2.755 0.0454325 0.0453698
2.75 0.045641 0.045578
2.745 0.0458507 0.0457874
2.74 0.0460616 0.045998
2.735 0.0462737 0.0462098
2.73 0.046487 0.0464228
2.725 0.0467015 0.0466371
2.72 0.0469173 0.0468525
2.715 0.0471343 0.0470692
2.71 0.0473525 0.0472872
2.705 0.0475721 0.0475064
2.7 0.0477928 0.0477268
2.695 0.0480149 0.0479486
2.69 0.0482382 0.0481716
2.685 0.0484628 0.0483959
2.68 0.0486887 0.0486215
2.675 0.0489159 0.0488484
2.67 0.0491444 0.0490766
2.665 0.0493743 0.0493061
2.66 0.0496055 0.0495369
2.655 0.049838 0.0497691
2.65 0.0500718 0.0500026
2.645 0.050307 0.0502375
2.64 0.0505436 0.0504738
2.635 0.0507816 0.0507114
2.63 0.0510209 0.0509504
2.625 0.0512616 0.0511908
2.62 0.0515038 0.0514326
2.615 0.0517473 0.0516758
2.61 0.0519923 0.0519204
2.605 0.0522386 0.0521664
2.6 0.0524865 0.0524139
2.595 0.0527357 0.0526628
2.59 0.0529864 0.0529132
2.585 0.0532386 0.053165
2.58 0.0534923 0.0534183
2.575 0.0537474 0.0536731
2.57 0.0540041 0.0539294
2.565 0.0542622 0.0541872
2.56 0.0545219 0.0544464
2.555 0.054783 0.0547072
2.55 0.0550457 0.0549696
2.545 0.05531 0.0552335
2.54 0.0555758 0.0554989
2.535 0.0558431 0.0557659
2.53 0.0561121 0.0560344
2.525 0.0563826 0.0563045
2.52 0.0566547 0.0565763
2.515 0.0569284 0.0568496
2.51 0.0572037 0.0571245
2.505 0.0574806 0.0574011
2.5 0.0577592 0.0576792
2.495 0.0580394 0.0579591
2.49 0.0583213 0.0582405
2.485 0.0586048 0.0585237
2.48 0.05889 0.0588085
2.475 0.0591769 0.059095
2.47 0.0594655 0.0593832
2.465 0.0597558 0.059673
2.46 0.0600478 0.0599646
2.455 0.0603416 0.060258
2.45 0.0606371 0.060553
2.445 0.0609343 0.0608498
2.44 0.0612333 0.0611484
2.435 0.061534 0.0614488
2.43 0.0618366 0.0617509
2.425 0.0621409 0.0620548
2.42 0.0624471 0.0623605
2.415 0.0627551 0.062668
2.41 0.0630649 0.0629774
2.405 0.0633765 0.0632886
2.4 0.06369 0.0636016
2.395 0.0640053 0.0639166
2.39 0.0643226 0.0642333
2.385 0.0646417 0.064552
2.38 0.0649627 0.0648725
2.375 0.0652856 0.065195
2.37 0.0656104 0.0655194
2.365 0.0659372 0.0658457
2.36 0.0662659 0.066174
2.355 0.0665966 0.0665042
2.35 0.0669293 0.0668364
2.345 0.0672639 0.0671705
2.34 0.0676005 0.0675067
2.335 0.0679392 0.0678448
2.33 0.0682798 0.068185
2.325 0.0686225 0.0685272
2.32 0.0689672 0.0688714
2.315 0.069314 0.0692177
2.31 0.0696629 0.0695661
2.305 0.0700138 0.0699165
2.3 0.0703668 0.070269
2.295 0.0707219 0.0706236
2.29 0.0710792 0.0709804
2.285 0.0714385 0.0713392
2.28 0.0718001 0.0717002
2.275 0.0721637 0.0720634
2.27 0.0725296 0.0724287
2.265 0.0728976 0.0727962
2.26 0.0732678 0.0731659
2.255 0.0736403 0.0735378
2.25 0.0740149 0.0739119
2.245 0.0743918 0.0742883
2.24 0.0747709 0.0746669
2.235 0.0751523 0.0750477
2.23 0.075536 0.0754308
2.225 0.0759219 0.0758162
2.22 0.0763102 0.0762039
2.215 0.0767007 0.0765939
2.21 0.0770936 0.0769862
2.205 0.0774888 0.0773809
2.2 0.0778864 0.0777779
2.195 0.0782863 0.0781773
2.19 0.0786887 0.078579
2.185 0.0790934 0.0789831
2.18 0.0795005 0.0793897
2.175 0.07991 0.0797986
2.17 0.080322 0.08021
2.165 0.0807364 0.0806238
2.16 0.0811533 0.0810401
2.155 0.0815726 0.0814588
2.15 0.0819944 0.0818801
2.145 0.0824188 0.0823038
2.14 0.0828456 0.08273
2.135 0.083275 0.0831588
2.13 0.0837069 0.0835901
2.125 0.0841413 0.0840239
2.12 0.0845784 0.0844603
2.115 0.085018 0.0848993
2.11 0.0854602 0.0853408
2.105 0.085905 0.085785
2.1 0.0863524 0.0862318
2.095 0.0868025 0.0866812
2.09 0.0872552 0.0871332
2.085 0.0877105 0.0875879
2.08 0.0881685 0.0880453
2.075 0.0886293 0.0885054
2.07 0.0890927 0.0889681
2.065 0.0895588 0.0894336
2.06 0.0900277 0.0899018
2.055 0.0904993 0.0903727
2.05 0.0909736 0.0908463
2.045 0.0914507 0.0913228
2.04 0.0919306 0.0918019
2.035 0.0924133 0.0922839
2.03 0.0928988 0.0927687
2.025 0.0933871 0.0932563
2.02 0.0938782 0.0937467
2.015 0.0943722 0.0942399
2.01 0.094869 0.094736
2.005 0.0953686 0.095235
2 0.0958712 0.0957368
1.995 0.0963766 0.0962415
1.99 0.096885 0.0967491
1.985 0.0973962 0.0972597
1.98 0.0979104 0.0977731
1.975 0.0984275 0.0982894
1.97 0.0989476 0.0988088
1.965 0.0994706 0.099331
1.96 0.0999966 0.0998562
1.955 0.100526 0.100384
1.95 0.101058 0.100916
1.945 0.101593 0.10145
1.94 0.10213 0.101987
1.935 0.102671 0.102527
1.93 0.103216 0.10307
1.925 0.103763 0.103617
1.92 0.104313 0.104166
1.915 0.104866 0.104718
1.91 0.105422 0.105274
1.905 0.105981 0.105832
1.9 0.106544 0.106394
1.895 0.107109 0.106959
1.89 0.107678 0.107526
1.885 0.10825 0.108097
1.88 0.108825 0.108671
1.875 0.109403 0.109248
1.87 0.109984 0.109829
1.865 0.110568 0.110412
1.86 0.111155 0.110999
1.855 0.111746 0.111588
1.85 0.112339 0.112181
1.845 0.112936 0.112777
1.84 0.113536 0.113376
1.835 0.11414 0.113978
1.83 0.114746 0.114584
1.825 0.115355 0.115192
1.82 0.115968 0.115804
1.815 0.116584 0.116419
1.81 0.117203 0.117037
1.805 0.117825 0.117659
1.8 0.118451 0.118283
1.795 0.119079 0.118911
1.79 0.119711 0.119542
1.785 0.120346 0.120176
1.78 0.120984 0.120813
1.775 0.121626 0.121453
1.77 0.12227 0.122097
1.765 0.122918 0.122744
1.76 0.123569 0.123393
1.755 0.124223 0.124046
1.75 0.12488 0.124703
1.745 0.12554 0.125362
1.74 0.126203 0.126024
1.735 0.12687 0.12669
1.73 0.12754 0.127359
1.725 0.128212 0.12803
1.72 0.128888 0.128705
1.715 0.129567 0.129383
1.71 0.130249 0.130064
1.705 0.130934 0.130748
1.7 0.131623 0.131435
1.695 0.132314 0.132125
1.69 0.133008 0.132818
1.685 0.133705 0.133515
1.68 0.134405 0.134214
1.675 0.135108 0.134916
1.67 0.135814 0.13562
1.665 0.136523 0.136328
1.66 0.137235 0.137039
1.655 0.137949 0.137752
1.65 0.138667 0.138469
1.645 0.139387 0.139188
1.64 0.14011 0.139909
1.635 0.140835 0.140634
1.63 0.141564 0.141361
1.625 0.142295 0.142091
1.62 0.143028 0.142823
1.615 0.143764 0.143558
1.61 0.144503 0.144296
1.605 0.145244 0.145035
1.6 0.145987 0.145778
1.595 0.146733 0.146522
1.59 0.147481 0.147269
1.585 0.148232 0.148019
1.58 0.148984 0.14877
1.575 0.149739 0.149524
1.57 0.150496 0.150279
1.565 0.151255 0.151037
1.56 0.152016 0.151797
1.555 0.152778 0.152558
1.55 0.153543 0.153321
1.545 0.154309 0.154086
1.54 0.155077 0.154853
1.535 0.155846 0.155621
1.53 0.156617 0.156391
1.525 0.157389 0.157162
1.52 0.158163 0.157934
1.515 0.158938 0.158708
1.51 0.159713 0.159482
1.505 0.16049 0.160258
1.5 0.161268 0.161034
1.495 0.162046 0.161811
1.49 0.162825 0.162589
1.485 0.163605 0.163367
1.48 0.164385 0.164146
1.475 0.165165 0.164925
1.47 0.165945 0.165704
1.465 0.166726 0.166483
1.46 0.167506 0.167262
1.455 0.168285 0.16804
1.45 0.169065 0.168818
1.445 0.169843 0.169595
1.44 0.170621 0.170372
1.435 0.171398 0.171147
1.43 0.172173 0.171921
1.425 0.172947 0.172694
1.42 0.17372 0.173465
1.415 0.17449 0.174234
1.41 0.175259 0.175002
1.405 0.176025 0.175767
1.4 0.176789 0.176529
1.395 0.17755 0.177289
1.39 0.178309 0.178046
1.385 0.179064 0.1788
1.38 0.179815 0.17955
1.375 0.180563 0.180296
1.37 0.181307 0.181038
1.365 0.182046 0.181776
1.36 0.182781 0.18251
1.355 0.18351 0.183238
1.35 0.184235 0.183961
1.345 0.184954 0.184679
1.34 0.185667 0.18539
1.335 0.186373 0.186096
1.33 0.187073 0.186794
1.325 0.187766 0.187486
1.32 0.188451 0.18817
1.315 0.189129 0.188846
1.31 0.189798 0.189514
1.305 0.190458 0.190173
1.3 0.191109 0.190822
1.295 0.191751 0.191463
1.29 0.192382 0.192093
1.285 0.193003 0.192712
1.28 0.193613 0.19332
1.275 0.194211 0.193917
1.27 0.194796 0.194501
1.265 0.195369 0.195073
1.26 0.195929 0.195631
1.255 0.196474 0.196176
1.25 0.197005 0.196705
1.245 0.197521 0.19722
1.24 0.198021 0.197719
1.235 0.198505 0.198201
1.23 0.198971 0.198666
1.225 0.199419 0.199113
1.22 0.199849 0.199542
1.215 0.200259 0.199951
1.21 0.20065 0.20034
1.205 0.201019 0.200708
1.2 0.201367 0.201055
1.195 0.201692 0.201379
1.19 0.201993 0.201679
1.185 0.20227 0.201955
1.18 0.202523 0.202206
1.175 0.202749 0.202431
1.17 0.202948 0.202629
1.165 0.203119 0.202799
1.16 0.203261 0.20294
1.155 0.203373 0.203052
1.15 0.203454 0.203132
1.145 0.203503 0.20318
1.14 0.203519 0.203195
1.135 0.203501 0.203176
1.13 0.203448 0.203122
1.125 0.203358 0.203032
1.12 0.203231 0.202904
1.115 0.203065 0.202737
1.11 0.202859 0.202531
1.105 0.202613 0.202284
1.1 0.202324 0.201995
1.095 0.201992 0.201662
1.09 0.201615 0.201285
1.085 0.201192 0.200861
1.08 0.200723 0.200391
1.075 0.200204 0.199873
1.07 0.199637 0.199305
1.065 0.199018 0.198686
1.06 0.198348 0.198015
1.055 0.197624 0.197291
1.05 0.196845 0.196513
1.045 0.196011 0.195678
1.04 0.195119 0.194787
1.035 0.19417 0.193837
1.03 0.19316 0.192828
1.025 0.192091 0.191759
1.02 0.190959 0.190627
1.015 0.189764 0.189433
1.01 0.188505 0.188175
1.005 0.187181 0.186851
1 0.185791 0.185462
0.995 0.184334 0.184005
0.99 0.182809 0.18248
0.985 0.181214 0.180887
0.98 0.17955 0.179224
0.975 0.177815 0.17749
0.97 0.176009 0.175685
0.965 0.174131 0.173808
0.96 0.172181 0.171859
0.955 0.170158 0.169837
0.95 0.168061 0.167742
0.945 0.165891 0.165573
0.94 0.163647 0.16333
0.935 0.161329 0.161014
0.93 0.158937 0.158624
0.925 0.156471 0.156161
0.92 0.153932 0.153624
0.915 0.15132 0.151014
0.91 0.148636 0.148331
0.905 0.14588 0.145577
0.9 0.143052 0.142752
0.895 0.140154 0.139857
0.89 0.137188 0.136893
0.885 0.134153 0.133861
0.88 0.131052 0.130763
0.875 0.127887 0.1276
0.87 0.124657 0.124374
0.865 0.121367 0.121086
0.86 0.118017 0.11774
0.855 0.114611 0.114336
0.85 0.111149 0.110878
0.845 0.107635 0.107368
0.84 0.104072 0.103808
0.835 0.100462 0.100201
0.83 0.0968081 0.0965511
0.825 0.0931137 0.0928604
0.82 0.0893821 0.0891326
0.815 0.0856167 0.085371
0.81 0.0818211 0.0815793
0.805 0.077999 0.0777612
0.8 0.0741544 0.0739206
0.795 0.0702912 0.0700615
0.79 0.0664135 0.066188
0.785 0.0625256 0.0623043
0.78 0.0586318 0.0584147
0.775 0.0547365 0.0545237
0.77 0.0508442 0.0506357
0.765 0.0469596 0.0467554
0.76 0.0430871 0.0428873
0.755 0.0392316 0.0390362
0.75 0.0353978 0.0352068
0.745 0.0315903 0.0314037
0.74 0.0278139 0.0276318
0.735 0.0240735 0.0238959
0.73 0.0203738 0.0202005
0.725 0.0167194 0.0165506
0.72 0.013115 0.0129506
0.715 0.00956532 0.00940534
0.71 0.00607483 0.00591924
0.705 0.00264802 0.00249679
0.7 -0.00071076 -0.000857656
0.695 -0.00399724 -0.00413984
0.69 -0.0072073 -0.00734565
0.685 -0.0103369 -0.0104711
0.68 -0.0133823 -0.0135123
0.675 -0.0163398 -0.0164657
0.67 -0.0192058 -0.0193276
0.665 -0.0219771 -0.0220949
0.66 -0.0246506 -0.0247645
0.655 -0.0272233 -0.0273333
0.65 -0.0296925 -0.0297988
0.645 -0.0320559 -0.0321585
0.64 -0.0343112 -0.0344101
0.635 -0.0364564 -0.0365518
0.63 -0.0384899 -0.0385818
0.625 -0.0404101 -0.0404986
0.62 -0.0422159 -0.0423011
0.615 -0.0439064 -0.0439884
0.61 -0.0454808 -0.0455597
0.605 -0.0469388 -0.0470147
0.6 -0.0482804 -0.0483534
0.595 -0.0495056 -0.0495758
0.59 -0.050615 -0.0506824
0.585 -0.0516091 -0.051674
0.58 -0.0524891 -0.0525514
0.575 -0.0532561 -0.053316
0.57 -0.0539117 -0.0539692
0.565 -0.0544575 -0.0545129
0.56 -0.0548957 -0.0549489
0.555 -0.0552284 -0.0552795
0.55 -0.0554581 -0.0555073
0.545 -0.0555874 -0.0556349
0.54 -0.0556194 -0.0556652
0.535 -0.0555571 -0.0556012
0.53 -0.0554038 -0.0554463
0.525 -0.0551629 -0.055204
0.52 -0.0548381 -0.0548778
0.515 -0.0544331 -0.0544716
0.51 -0.0539518 -0.0539891
0.505 -0.0533983 -0.0534346
0.5 -0.0527768 -0.052812
0.495 -0.0520913 -0.0521256
0.49 -0.0513463 -0.0513797
0.485 -0.050546 -0.0505787
0.48 -0.0496948 -0.0497268
0.475 -0.0487973 -0.0488287
0.47 -0.0478578 -0.0478885
0.465 -0.0468806 -0.0469109
0.46 -0.0458703 -0.0459001
0.455 -0.0448311 -0.0448606
0.45 -0.0437674 -0.0437965
0.445 -0.0426833 -0.0427121
0.44 -0.0415829 -0.0416116
0.435 -0.0404704 -0.0404988
0.43 -0.0393495 -0.0393777
0.425 -0.0382239 -0.0382521
0.42 -0.0370974 -0.0371254
0.415 -0.0359732 -0.0360012
0.41 -0.0348546 -0.0348825
0.405 -0.0337446 -0.0337725
0.4 -0.0326461 -0.032674
0.395 -0.0315616 -0.0315896
0.39 -0.0304936 -0.0305216
0.385 -0.0294442 -0.0294722
0.38 -0.0284153 -0.0284433
0.375 -0.0274086 -0.0274366
0.37 -0.0264255 -0.0264535
0.365 -0.0254672 -0.0254952
0.36 -0.0245347 -0.0245627
0.355 -0.0236287 -0.0236567
0.35 -0.0227497 -0.0227778
0.345 -0.0218982 -0.0219261
0.34 -0.021074 -0.0211019
0.335 -0.0202773 -0.0203051
0.33 -0.0195076 -0.0195353
0.325 -0.0187647 -0.0187923
0.32 -0.018048 -0.0180754
0.315 -0.0173568 -0.017384
0.31 -0.0166904 -0.0167174
0.305 -0.0160479 -0.0160746
0.3 -0.0154285 -0.0154549
0.295 -0.0148311 -0.0148572
0.29 -0.0142549 -0.0142806
0.285 -0.0136987 -0.0137242
0.28 -0.0131618 -0.0131868
0.275 -0.012643 -0.0126676
0.27 -0.0121415 -0.0121656
0.265 -0.0116563 -0.01168
0.26 -0.0111865 -0.0112097
0.255 -0.0107315 -0.0107542
0.25 -0.0102904 -0.0103125
0.245 -0.00986249 -0.00988407
0.24 -0.00944717 -0.00946818
0.235 -0.00904386 -0.00906428
0.23 -0.00865202 -0.00867183
0.225 -0.00827118 -0.00829038
0.22 -0.00790093 -0.0079195
0.215 -0.00754088 -0.00755882
0.21 -0.00719072 -0.00720802
0.205 -0.00685016 -0.00686681
0.2 -0.00651895 -0.00653495
0.195 -0.00619688 -0.00621223
0.19 -0.00588376 -0.00589846
0.185 -0.00557943 -0.00559348
0.18 -0.00528375 -0.00529716
0.175 -0.00499663 -0.00500939
0.17 -0.00471795 -0.00473008
0.165 -0.00444763 -0.00445914
0.16 -0.00418562 -0.00419651
0.155 -0.00393184 -0.00394212
0.15 -0.00368626 -0.00369595
0.145 -0.00344884 -0.00345794
0.14 -0.00321953 -0.00322806
0.135 -0.00299832 -0.00300629
0.13 -0.00278518 -0.0027926
0.125 -0.00258008 -0.00258697
0.12 -0.002383 -0.00238939
0.115 -0.00219394 -0.00219982
0.11 -0.00201285 -0.00201827
0.105 -0.00183974 -0.00184469
0.1 -0.00167458 -0.00167909
0.095 -0.00151734 -0.00152143
0.09 -0.00136801 -0.0013717
0.085 -0.00122657 -0.00122988
0.08 -0.00109299 -0.00109594
0.075 -0.000967247 -0.000969857
0.07 -0.000849316 -0.000851608
0.065 -0.000739172 -0.000741165
0.06 -0.000636785 -0.000638501
0.055 -0.000542128 -0.000543588
0.05 -0.000455172 -0.000456397
0.045 -0.000375887 -0.000376898
0.04 -0.000304259 -0.000305077
0.035 -0.000240425 -0.00024107
0.03 -0.000185568 -0.000186066
0.025 -0.000143825 -0.00014421
0.02 -0.000116414 -0.000116726
0.015 -8.05486e-05 -8.07641e-05
0.01 -1.67496e-05 -1.67943e-05
0.005 1.9445e-05 1.9497e-05
-1.63468e-13 3.0367e-08 3.04482e-08


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.0Lambda0.5Nc1ClassicOneLoop/DeltaGammaFX_0_OneLoopFRG.txt <==
9.995 0.00118325 0.00118163
9.99 0.001185 0.00118338
9.985 0.00118677 0.00118514
9.98 0.00118853 0.0011869
9.975 0.0011903 0.00118867
9.97 0.00119207 0.00119044
9.965 0.00119384 0.00119221
9.96 0.00119562 0.00119398
9.955 0.0011974 0.00119576
9.95 0.00119918 0.00119754
9.945 0.00120097 0.00119933
9.94 0.00120276 0.00120112
9.935 0.00120456 0.00120291
9.93 0.00120636 0.00120471
9.925 0.00120816 0.00120651
9.92 0.00120997 0.00120831
9.915 0.00121178 0.00121012
9.91 0.00121359 0.00121193
9.905 0.00121541 0.00121375
9.9 0.00121723 0.00121556
9.895 0.00121905 0.00121739
9.89 0.00122088 0.00121921
9.885 0.00122271 0.00122104
9.88 0.00122455 0.00122287
9.875 0.00122639 0.00122471
9.87 0.00122823 0.00122655
9.865 0.00123008 0.00122839
9.86 0.00123193 0.00123024
9.855 0.00123378 0.00123209
9.85 0.00123564 0.00123395
9.845 0.0012375 0.00123581
9.84 0.00123936 0.00123767
9.835 0.00124123 0.00123953
9.83 0.0012431 0.0012414
9.825 0.00124498 0.00124328
9.82 0.00124686 0.00124515
9.815 0.00124874 0.00124704
9.81 0.00125063 0.00124892
9.805 0.00125252 0.00125081
9.8 0.00125442 0.0012527
9.795 0.00125632 0.0012546
9.79 0.00125822 0.0012565
9.785 0.00126012 0.0012584
9.78 0.00126203 0.00126031
9.775 0.00126395 0.00126222
9.77 0.00126586 0.00126413
9.765 0.00126779 0.00126605
9.76 0.00126971 0.00126798
9.755 0.00127164 0.0012699
9.75 0.00127358 0.00127184
9.745 0.00127551 0.00127377
9.74 0.00127746 0.00127571
9.735 0.0012794 0.00127765
9.73 0.00128135 0.0012796
9.725 0.0012833 0.00128155
9.72 0.00128526 0.0012835
9.715 0.00128722 0.00128546
9.71 0.00128919 0.00128742
9.705 0.00129115 0.00128939
9.7 0.00129313 0.00129136
9.695 0.00129511 0.00129333
9.69 0.00129709 0.00129531
9.685 0.00129907 0.0012973
9.68 0.00130106 0.00129928
9.675 0.00130305 0.00130127
9.67 0.00130505 0.00130327
9.665 0.00130705 0.00130526
9.66 0.00130906 0.00130727
9.655 0.00131107 0.00130927
9.65 0.00131308 0.00131128
9.645 0.0013151 0.0013133
9.64 0.00131712 0.00131532
9.635 0.00131915 0.00131734
9.63 0.00132118 0.00131937
9.625 0.00132321 0.0013214
9.62 0.00132525 0.00132344
9.615 0.00132729 0.00132548
9.61 0.00132934 0.00132752
9.605 0.00133139 0.00132957
9.6 0.00133344 0.00133162
9.595 0.0013355 0.00133368
9.59 0.00133757 0.00133574
9.585 0.00133964 0.0013378
9.58 0.00134171 0.00133987
9.575 0.00134379 0.00134195
9.57 0.00134587 0.00134403
9.565 0.00134795 0.00134611
9.56 0.00135004 0.00134819
9.555 0.00135213 0.00135028
9.55 0.00135423 0.00135238
9.545 0.00135633 0.00135448
9.54 0.00135844 0.00135658
9.535 0.00136055 0.00135869
9.53 0.00136267 0.0013608
9.525 0.00136479 0.00136292
9.52 0.00136691 0.00136504
9.515 0.00136904 0.00136717
9.51 0.00137117 0.0013693
9.505 0.00137331 0.00137143
9.5 0.00137545 0.00137357
9.495 0.00137759 0.00137571
9.49 0.00137975 0.00137786
9.485 0.0013819 0.00138001
9.48 0.00138406 0.00138217
9.475 0.00138622 0.00138433
9.47 0.00138839 0.0013865
9.465 0.00139057 0.00138867
9.46 0.00139274 0.00139084
9.455 0.00139493 0.00139302
9.45 0.00139711 0.0013952
9.445 0.0013993 0.00139739
9.44 0.0014015 0.00139958
9.435 0.0014037 0.00140178
9.43 0.0014059 0.00140398
9.425 0.00140811 0.00140619
9.42 0.00141033 0.0014084
9.415 0.00141255 0.00141062
9.41 0.00141477 0.00141284
9.405 0.001417 0.00141506
9.4 0.00141923 0.00141729
9.395 0.00142147 0.00141953
9.39 0.00142371 0.00142176
9.385 0.00142596 0.00142401
9.38 0.00142821 0.00142626
9.375 0.00143046 0.00142851
9.37 0.00143273 0.00143077
9.365 0.00143499 0.00143303
9.36 0.00143726 0.0014353
9.355 0.00143954 0.00143757
9.35 0.00144182 0.00143985
9.345 0.0014441 0.00144213
9.34 0.00144639 0.00144442
9.335 0.00144869 0.00144671
9.33 0.00145099 0.001449
9.325 0.00145329 0.0014513
9.32 0.0014556 0.00145361
9.315 0.00145791 0.00145592
9.31 0.00146023 0.00145824
9.305 0.00146256 0.00146056
9.3 0.00146489 0.00146288
9.295 0.00146722 0.00146521
9.29 0.00146956 0.00146755
9.285 0.0014719 0.00146989
9.28 0.00147425 0.00147223
9.275 0.0014766 0.00147458
9.27 0.00147896 0.00147694
9.265 0.00148132 0.0014793
9.26 0.00148369 0.00148166
9.255 0.00148607 0.00148403
9.25 0.00148845 0.00148641
9.245 0.00149083 0.00148879
9.24 0.00149322 0.00149118
9.235 0.00149561 0.00149357
9.23 0.00149801 0.00149596
9.225 0.00150042 0.00149836
9.22 0.00150282 0.00150077
9.215 0.00150524 0.00150318
9.21 0.00150766 0.0015056
9.205 0.00151008 0.00150802
9.2 0.00151251 0.00151044
9.195 0.00151495 0.00151288
9.19 0.00151739 0.00151531
9.185 0.00151983 0.00151776
9.18 0.00152228 0.0015202
9.175 0.00152474 0.00152266
9.17 0.0015272 0.00152511
9.165 0.00152967 0.00152758
9.16 0.00153214 0.00153004
9.155 0.00153462 0.00153252
9.15 0.0015371 0.001535
9.145 0.00153959 0.00153748
9.14 0.00154208 0.00153997
9.135 0.00154458 0.00154247
9.13 0.00154708 0.00154497
9.125 0.00154959 0.00154747
9.12 0.00155211 0.00154998
9.115 0.00155463 0.0015525
9.11 0.00155715 0.00155502
9.105 0.00155968 0.00155755
9.1 0.00156222 0.00156008
9.095 0.00156476 0.00156262
9.09 0.00156731 0.00156516
9.085 0.00156986 0.00156771
9.08 0.00157242 0.00157027
9.075 0.00157498 0.00157283
9.07 0.00157755 0.0015754
9.065 0.00158013 0.00157797
9.06 0.00158271 0.00158055
9.055 0.0015853 0.00158313
9.05 0.00158789 0.00158572
9.045 0.00159049 0.00158831
9.04 0.00159309 0.00159091
9.035 0.0015957 0.00159352
9.03 0.00159831 0.00159613
9.025 0.00160093 0.00159874
9.02 0.00160356 0.00160137
9.015 0.00160619 0.00160399
9.01 0.00160883 0.00160663
9.005 0.00161147 0.00160927
9 0.00161412 0.00161191
8.995 0.00161678 0.00161457
8.99 0.00161944 0.00161722
8.985 0.0016221 0.00161988
8.98 0.00162477 0.00162255
8.975 0.00162745 0.00162523
8.97 0.00163014 0.00162791
8.965 0.00163283 0.00163059
8.96 0.00163552 0.00163329
8.955 0.00163822 0.00163598
8.95 0.00164093 0.00163869
8.945 0.00164365 0.0016414
8.94 0.00164637 0.00164411
8.935 0.00164909 0.00164684
8.93 0.00165182 0.00164956
8.925 0.00165456 0.0016523
8.92 0.0016573 0.00165504
8.915 0.00166005 0.00165778
8.91 0.00166281 0.00166053
8.905 0.00166557 0.00166329
8.9 0.00166834 0.00166606
8.895 0.00167111 0.00166883
8.89 0.00167389 0.0016716
8.885 0.00167668 0.00167439
8.88 0.00167947 0.00167718
8.875 0.00168227 0.00167997
8.87 0.00168507 0.00168277
8.865 0.00168789 0.00168558
8.86 0.0016907 0.00168839
8.855 0.00169353 0.00169121
8.85 0.00169636 0.00169404
8.845 0.00169919 0.00169687
8.84 0.00170204 0.00169971
8.835 0.00170488 0.00170255
8.83 0.00170774 0.0017054
8.825 0.0017106 0.00170826
8.82 0.00171347 0.00171113
8.815 0.00171634 0.001714
8.81 0.00171922 0.00171687
8.805 0.00172211 0.00171975
8.8 0.001725 0.00172264
8.795 0.0017279 0.00172554
8.79 0.00173081 0.00172844
8.785 0.00173372 0.00173135
8.78 0.00173664 0.00173427
8.775 0.00173957 0.00173719
8.77 0.0017425 0.00174012
8.765 0.00174544 0.00174305
8.76 0.00174839 0.00174599
8.755 0.00175134 0.00174894
8.75 0.0017543 0.0017519
8.745 0.00175726 0.00175486
8.74 0.00176023 0.00175783
8.735 0.00176321 0.0017608
8.73 0.0017662 0.00176378
8.725 0.00176919 0.00176677
8.72 0.00177219 0.00176977
8.715 0.0017752 0.00177277
8.71 0.00177821 0.00177578
8.705 0.00178123 0.00177879
8.7 0.00178425 0.00178181
8.695 0.00178729 0.00178484
8.69 0.00179033 0.00178788
8.685 0.00179337 0.00179092
8.68 0.00179643 0.00179397
8.675 0.00179949 0.00179703
8.67 0.00180256 0.00180009
8.665 0.00180563 0.00180316
8.66 0.00180871 0.00180624
8.655 0.0018118 0.00180932
8.65 0.0018149 0.00181241
8.645 0.001818 0.00181551
8.64 0.00182111 0.00181862
8.635 0.00182422 0.00182173
8.63 0.00182735 0.00182485
8.625 0.00183048 0.00182797
8.62 0.00183362 0.00183111
8.615 0.00183676 0.00183425
8.61 0.00183991 0.0018374
8.605 0.00184307 0.00184055
8.6 0.00184624 0.00184372
8.595 0.00184941 0.00184688
8.59 0.00185259 0.00185006
8.585 0.00185578 0.00185324
8.58 0.00185898 0.00185644
8.575 0.00186218 0.00185963
8.57 0.00186539 0.00186284
8.565 0.00186861 0.00186605
8.56 0.00187183 0.00186927
8.555 0.00187507 0.0018725
8.55 0.00187831 0.00187574
8.545 0.00188155 0.00187898
8.54 0.00188481 0.00188223
8.535 0.00188807 0.00188549
8.53 0.00189134 0.00188875
8.525 0.00189462 0.00189203
8.52 0.0018979 0.00189531
8.515 0.00190119 0.00189859
8.51 0.00190449 0.00190189
8.505 0.0019078 0.00190519
8.5 0.00191112 0.0019085
8.495 0.00191444 0.00191182
8.49 0.00191777 0.00191515
8.485 0.00192111 0.00191848
8.48 0.00192446 0.00192182
8.475 0.00192781 0.00192517
8.47 0.00193117 0.00192853
8.465 0.00193454 0.00193189
8.46 0.00193792 0.00193527
8.455 0.0019413 0.00193865
8.45 0.00194469 0.00194204
8.445 0.0019481 0.00194543
8.44 0.0019515 0.00194884
8.435 0.00195492 0.00195225
8.43 0.00195835 0.00195567
8.425 0.00196178 0.0019591
8.42 0.00196522 0.00196253
8.415 0.00196867 0.00196597
8.41 0.00197212 0.00196943
8.405 0.00197559 0.00197289
8.4 0.00197906 0.00197635
8.395 0.00198254 0.00197983
8.39 0.00198603 0.00198331
8.385 0.00198953 0.00198681
8.38 0.00199303 0.00199031
8.375 0.00199655 0.00199382
8.37 0.00200007 0.00199733
8.365 0.0020036 0.00200086
8.36 0.00200714 0.00200439
8.355 0.00201068 0.00200793
8.35 0.00201424 0.00201148
8.345 0.0020178 0.00201504
8.34 0.00202137 0.00201861
8.335 0.00202495 0.00202218
8.33 0.00202854 0.00202577
8.325 0.00203214 0.00202936
8.32 0.00203574 0.00203296
8.315 0.00203936 0.00203657
8.31 0.00204298 0.00204018
8.305 0.00204661 0.00204381
8.3 0.00205025 0.00204744
8.295 0.0020539 0.00205109
8.29 0.00205755 0.00205474
8.285 0.00206122 0.0020584
8.28 0.00206489 0.00206207
8.275 0.00206858 0.00206575
8.27 0.00207227 0.00206943
8.265 0.00207597 0.00207313
8.26 0.00207968 0.00207683
8.255 0.00208339 0.00208055
8.25 0.00208712 0.00208427
8.245 0.00209086 0.002088
8.24 0.0020946 0.00209174
8.235 0.00209835 0.00209548
8.23 0.00210211 0.00209924
8.225 0.00210589 0.00210301
8.22 0.00210967 0.00210678
8.215 0.00211346 0.00211057
8.21 0.00211726 0.00211436
8.205 0.00212106 0.00211816
8.2 0.00212488 0.00212197
8.195 0.0021287 0.00212579
8.19 0.00213254 0.00212962
8.185 0.00213638 0.00213346
8.18 0.00214023 0.00213731
8.175 0.0021441 0.00214116
8.17 0.00214797 0.00214503
8.165 0.00215185 0.00214891
8.16 0.00215574 0.00215279
8.155 0.00215964 0.00215669
8.15 0.00216355 0.00216059
8.145 0.00216747 0.0021645
8.14 0.00217139 0.00216843
8.135 0.00217533 0.00217236
8.13 0.00217928 0.0021763
8.125 0.00218323 0.00218025
8.12 0.0021872 0.00218421
8.115 0.00219117 0.00218818
8.11 0.00219516 0.00219216
8.105 0.00219915 0.00219615
8.1 0.00220316 0.00220015
8.095 0.00220717 0.00220415
8.09 0.0022112 0.00220817
8.085 0.00221523 0.0022122
8.08 0.00221927 0.00221624
8.075 0.00222332 0.00222028
8.07 0.00222739 0.00222434
8.065 0.00223146 0.00222841
8.06 0.00223554 0.00223248
8.055 0.00223963 0.00223657
8.05 0.00224374 0.00224067
8.045 0.00224785 0.00224478
8.04 0.00225197 0.00224889
8.035 0.00225611 0.00225302
8.03 0.00226025 0.00225716
8.025 0.0022644 0.0022613
8.02 0.00226856 0.00226546
8.015 0.00227273 0.00226963
8.01 0.00227692 0.0022738
8.005 0.00228111 0.00227799
8 0.00228531 0.00228219
7.995 0.00228953 0.0022864
7.99 0.00229375 0.00229062
7.985 0.00229799 0.00229485
7.98 0.00230223 0.00229908
7.975 0.00230649 0.00230333
7.97 0.00231075 0.00230759
7.965 0.00231503 0.00231186
7.96 0.00231932 0.00231614
7.955 0.00232361 0.00232043
7.95 0.00232792 0.00232474
7.945 0.00233224 0.00232905
7.94 0.00233657 0.00233337
7.935 0.00234091 0.00233771
7.93 0.00234526 0.00234205
7.925 0.00234962 0.00234641
7.92 0.00235399 0.00235077
7.915 0.00235838 0.00235515
7.91 0.00236277 0.00235954
7.905 0.00236717 0.00236394
7.9 0.00237159 0.00236834
7.895 0.00237601 0.00237276
7.89 0.00238045 0.0023772
7.885 0.0023849 0.00238164
7.88 0.00238936 0.00238609
7.875 0.00239383 0.00239056
7.87 0.00239831 0.00239503
7.865 0.00240281 0.00239952
7.86 0.00240731 0.00240402
7.855 0.00241182 0.00240853
7.85 0.00241635 0.00241305
7.845 0.00242089 0.00241758
7.84 0.00242544 0.00242212
7.835 0.00243 0.00242667
7.83 0.00243457 0.00243124
7.825 0.00243915 0.00243582
7.82 0.00244375 0.00244041
7.815 0.00244835 0.00244501
7.81 0.00245297 0.00244962
7.805 0.0024576 0.00245424
7.8 0.00246224 0.00245887
7.795 0.00246689 0.00246352
7.79 0.00247156 0.00246818
7.785 0.00247623 0.00247285
7.78 0.00248092 0.00247753
7.775 0.00248562 0.00248222
7.77 0.00249033 0.00248692
7.765 0.00249505 0.00249164
7.76 0.00249979 0.00249637
7.755 0.00250454 0.00250111
7.75 0.0025093 0.00250586
7.745 0.00251407 0.00251063
7.74 0.00251885 0.0025154
7.735 0.00252364 0.00252019
7.73 0.00252845 0.00252499
7.725 0.00253327 0.0025298
7.72 0.0025381 0.00253463
7.715 0.00254294 0.00253947
7.71 0.0025478 0.00254432
7.705 0.00255267 0.00254918
7.7 0.00255755 0.00255405
7.695 0.00256244 0.00255894
7.69 0.00256735 0.00256384
7.685 0.00257227 0.00256875
7.68 0.0025772 0.00257367
7.675 0.00258214 0.00257861
7.67 0.00258709 0.00258356
7.665 0.00259206 0.00258852
7.66 0.00259704 0.00259349
7.655 0.00260204 0.00259848
7.65 0.00260704 0.00260348
7.645 0.00261206 0.00260849
7.64 0.0026171 0.00261352
7.635 0.00262214 0.00261856
7.63 0.0026272 0.00262361
7.625 0.00263227 0.00262867
7.62 0.00263735 0.00263375
7.615 0.00264245 0.00263884
7.61 0.00264756 0.00264394
7.605 0.00265268 0.00264905
7.6 0.00265782 0.00265418
7.595 0.00266297 0.00265933
7.59 0.00266813 0.00266448
7.585 0.00267331 0.00266965
7.58 0.0026785 0.00267483
7.575 0.0026837 0.00268003
7.57 0.00268891 0.00268524
7.565 0.00269414 0.00269046
7.56 0.00269939 0.00269569
7.555 0.00270464 0.00270094
7.55 0.00270991 0.00270621
7.545 0.0027152 0.00271148
7.54 0.00272049 0.00271677
7.535 0.00272581 0.00272208
7.53 0.00273113 0.0027274
7.525 0.00273647 0.00273273
7.52 0.00274182 0.00273807
7.515 0.00274719 0.00274343
7.51 0.00275257 0.0027488
7.505 0.00275796 0.00275419
7.5 0.00276337 0.00275959
7.495 0.00276879 0.00276501
7.49 0.00277423 0.00277044
7.485 0.00277968 0.00277588
7.48 0.00278515 0.00278134
7.475 0.00279063 0.00278681
7.47 0.00279612 0.0027923
7.465 0.00280163 0.0027978
7.46 0.00280715 0.00280331
7.455 0.00281269 0.00280884
7.45 0.00281824 0.00281438
7.445 0.0028238 0.00281994
7.44 0.00282938 0.00282551
7.435 0.00283498 0.0028311
7.43 0.00284059 0.0028367
7.425 0.00284621 0.00284232
7.42 0.00285185 0.00284795
7.415 0.00285751 0.0028536
7.41 0.00286318 0.00285926
7.405 0.00286886 0.00286494
7.4 0.00287456 0.00287063
7.395 0.00288027 0.00287633
7.39 0.002886 0.00288206
7.385 0.00289175 0.00288779
7.38 0.00289751 0.00289354
7.375 0.00290328 0.00289931
7.37 0.00290907 0.00290509
7.365 0.00291488 0.00291089
7.36 0.0029207 0.0029167
7.355 0.00292653 0.00292253
7.35 0.00293238 0.00292838
7.345 0.00293825 0.00293423
7.34 0.00294413 0.00294011
7.335 0.00295003 0.002946
7.33 0.00295594 0.0029519
7.325 0.00296187 0.00295782
7.32 0.00296782 0.00296376
7.315 0.00297378 0.00296972
7.31 0.00297976 0.00297569
7.305 0.00298575 0.00298167
7.3 0.00299176 0.00298767
7.295 0.00299779 0.00299369
7.29 0.00300383 0.00299972
7.285 0.00300989 0.00300577
7.28 0.00301596 0.00301184
7.275 0.00302205 0.00301792
7.27 0.00302815 0.00302401
7.265 0.00303428 0.00303013
7.26 0.00304042 0.00303626
7.255 0.00304657 0.00304241
7.25 0.00305275 0.00304857
7.245 0.00305894 0.00305475
7.24 0.00306514 0.00306095
7.235 0.00307136 0.00306716
7.23 0.0030776 0.00307339
7.225 0.00308386 0.00307964
7.22 0.00309013 0.0030859
7.215 0.00309642 0.00309218
7.21 0.00310272 0.00309848
7.205 0.00310905 0.0031048
7.2 0.00311539 0.00311113
7.195 0.00312175 0.00311748
7.19 0.00312812 0.00312385
7.185 0.00313452 0.00313023
7.18 0.00314092 0.00313663
7.175 0.00314735 0.00314305
7.17 0.0031538 0.00314948
7.165 0.00316026 0.00315594
7.16 0.00316674 0.00316241
7.155 0.00317323 0.00316889
7.15 0.00317975 0.0031754
7.145 0.00318628 0.00318192
7.14 0.00319283 0.00318847
7.135 0.0031994 0.00319503
7.13 0.00320599 0.0032016
7.125 0.00321259 0.0032082
7.12 0.00321921 0.00321481
7.115 0.00322585 0.00322144
7.11 0.00323251 0.00322809
7.105 0.00323919 0.00323476
7.1 0.00324588 0.00324144
7.095 0.0032526 0.00324815
7.09 0.00325933 0.00325487
7.085 0.00326608 0.00326161
7.08 0.00327285 0.00326837
7.075 0.00327964 0.00327515
7.07 0.00328644 0.00328195
7.065 0.00329327 0.00328877
7.06 0.00330011 0.0032956
7.055 0.00330697 0.00330245
7.05 0.00331386 0.00330932
7.045 0.00332076 0.00331621
7.04 0.00332768 0.00332313
7.035 0.00333461 0.00333006
7.03 0.00334157 0.003337
7.025 0.00334855 0.00334397
7.02 0.00335555 0.00335096
7.015 0.00336256 0.00335797
7.01 0.0033696 0.00336499
7.005 0.00337665 0.00337204
7 0.00338373 0.0033791
6.995 0.00339082 0.00338619
6.99 0.00339794 0.00339329
6.985 0.00340507 0.00340041
6.98 0.00341222 0.00340756
6.975 0.0034194 0.00341472
6.97 0.00342659 0.00342191
6.965 0.00343381 0.00342911
6.96 0.00344104 0.00343634
6.955 0.00344829 0.00344358
6.95 0.00345557 0.00345084
6.945 0.00346286 0.00345813
6.94 0.00347018 0.00346543
6.935 0.00347751 0.00347276
6.93 0.00348487 0.0034801
6.925 0.00349225 0.00348747
6.92 0.00349964 0.00349486
6.915 0.00350706 0.00350227
6.91 0.0035145 0.0035097
6.905 0.00352196 0.00351715
6.9 0.00352945 0.00352462
6.895 0.00353695 0.00353211
6.89 0.00354447 0.00353962
6.885 0.00355201 0.00354716
6.88 0.00355958 0.00355471
6.875 0.00356717 0.00356229
6.87 0.00357478 0.00356989
6.865 0.00358241 0.00357751
6.86 0.00359006 0.00358515
6.855 0.00359773 0.00359281
6.85 0.00360543 0.0036005
6.845 0.00361315 0.00360821
6.84 0.00362089 0.00361593
6.835 0.00362865 0.00362368
6.83 0.00363643 0.00363146
6.825 0.00364423 0.00363925
6.82 0.00365206 0.00364707
6.815 0.00365991 0.00365491
6.81 0.00366778 0.00366277
6.805 0.00367568 0.00367065
6.8 0.0036836 0.00367856
6.795 0.00369154 0.00368649
6.79 0.0036995 0.00369444
6.785 0.00370749 0.00370242
6.78 0.00371549 0.00371041
6.775 0.00372352 0.00371843
6.77 0.00373158 0.00372647
6.765 0.00373965 0.00373454
6.76 0.00374775 0.00374263
6.755 0.00375588 0.00375074
6.75 0.00376403 0.00375888
6.745 0.0037722 0.00376704
6.74 0.00378039 0.00377522
6.735 0.00378861 0.00378343
6.73 0.00379685 0.00379166
6.725 0.00380512 0.00379991
6.72 0.00381341 0.00380819
6.715 0.00382172 0.00381649
6.71 0.00383005 0.00382482
6.705 0.00383841 0.00383317
6.7 0.0038468 0.00384154
6.695 0.00385521 0.00384994
6.69 0.00386365 0.00385836
6.685 0.0038721 0.00386681
6.68 0.00388059 0.00387528
6.675 0.0038891 0.00388378
6.67 0.00389763 0.0038923
6.665 0.00390618 0.00390084
6.66 0.00391477 0.00390941
6.655 0.00392337 0.00391801
6.65 0.003932 0.00392663
6.645 0.00394066 0.00393527
6.64 0.00394935 0.00394395
6.635 0.00395805 0.00395264
6.63 0.00396679 0.00396136
6.625 0.00397555 0.00397011
6.62 0.00398433 0.00397888
6.615 0.00399314 0.00398768
6.61 0.00400198 0.00399651
6.605 0.00401084 0.00400536
6.6 0.00401973 0.00401423
6.595 0.00402864 0.00402313
6.59 0.00403758 0.00403206
6.585 0.00404655 0.00404102
6.58 0.00405554 0.00405
6.575 0.00406457 0.00405901
6.57 0.00407361 0.00406804
6.565 0.00408269 0.0040771
6.56 0.00409179 0.00408619
6.555 0.00410091 0.0040953
6.55 0.00411007 0.00410445
6.545 0.00411925 0.00411361
6.54 0.00412845 0.00412281
6.535 0.00413769 0.00413203
6.53 0.00414695 0.00414128
6.525 0.00415624 0.00415056
6.52 0.00416556 0.00415987
6.515 0.00417491 0.0041692
6.51 0.00418428 0.00417856
6.505 0.00419368 0.00418795
6.5 0.00420311 0.00419736
6.495 0.00421257 0.00420681
6.49 0.00422205 0.00421628
6.485 0.00423157 0.00422578
6.48 0.00424111 0.00423531
6.475 0.00425068 0.00424487
6.47 0.00426028 0.00425445
6.465 0.00426991 0.00426407
6.46 0.00427957 0.00427371
6.455 0.00428925 0.00428339
6.45 0.00429897 0.00429309
6.445 0.00430871 0.00430282
6.44 0.00431849 0.00431258
6.435 0.00432829 0.00432237
6.43 0.00433812 0.00433219
6.425 0.00434798 0.00434204
6.42 0.00435787 0.00435191
6.415 0.0043678 0.00436182
6.41 0.00437775 0.00437176
6.405 0.00438773 0.00438173
6.4 0.00439774 0.00439173
6.395 0.00440778 0.00440176
6.39 0.00441786 0.00441182
6.385 0.00442796 0.0044219
6.38 0.00443809 0.00443202
6.375 0.00444826 0.00444217
6.37 0.00445845 0.00445235
6.365 0.00446868 0.00446257
6.36 0.00447893 0.00447281
6.355 0.00448922 0.00448308
6.35 0.00449954 0.00449339
6.345 0.0045099 0.00450373
6.34 0.00452028 0.0045141
6.335 0.00453069 0.0045245
6.33 0.00454114 0.00453493
6.325 0.00455162 0.00454539
6.32 0.00456213 0.00455589
6.315 0.00457267 0.00456642
6.31 0.00458324 0.00457698
6.305 0.00459385 0.00458757
6.3 0.00460449 0.00459819
6.295 0.00461516 0.00460885
6.29 0.00462587 0.00461954
6.285 0.00463661 0.00463027
6.28 0.00464738 0.00464102
6.275 0.00465818 0.00465181
6.27 0.00466902 0.00466263
6.265 0.00467989 0.00467349
6.26 0.00469079 0.00468438
6.255 0.00470173 0.0046953
6.25 0.0047127 0.00470626
6.245 0.00472371 0.00471725
6.24 0.00473475 0.00472828
6.235 0.00474582 0.00473933
6.23 0.00475693 0.00475043
6.225 0.00476808 0.00476156
6.22 0.00477925 0.00477272
6.215 0.00479047 0.00478391
6.21 0.00480171 0.00479515
6.205 0.00481299 0.00480641
6.2 0.00482431 0.00481771
6.195 0.00483566 0.00482905
6.19 0.00484705 0.00484042
6.185 0.00485847 0.00485183
6.18 0.00486993 0.00486327
6.175 0.00488143 0.00487475
6.17 0.00489296 0.00488627
6.165 0.00490453 0.00489782
6.16 0.00491613 0.00490941
6.155 0.00492777 0.00492103
6.15 0.00493944 0.00493269
6.145 0.00495115 0.00494438
6.14 0.0049629 0.00495612
6.135 0.00497469 0.00496789
6.13 0.00498651 0.0049797
6.125 0.00499838 0.00499154
6.12 0.00501027 0.00500342
6.115 0.00502221 0.00501534
6.11 0.00503418 0.0050273
6.105 0.00504619 0.00503929
6.1 0.00505824 0.00505133
6.095 0.00507033 0.0050634
6.09 0.00508245 0.0050755
6.085 0.00509462 0.00508765
6.08 0.00510682 0.00509984
6.075 0.00511906 0.00511206
6.07 0.00513134 0.00512432
6.065 0.00514366 0.00513663
6.06 0.00515602 0.00514897
6.055 0.00516842 0.00516135
6.05 0.00518085 0.00517377
6.045 0.00519333 0.00518623
6.04 0.00520584 0.00519873
6.035 0.0052184 0.00521126
6.03 0.005231 0.00522384
6.025 0.00524363 0.00523646
6.02 0.00525631 0.00524912
6.015 0.00526903 0.00526182
6.01 0.00528179 0.00527456
6.005 0.00529459 0.00528735
6 0.00530743 0.00530017
5.995 0.00532031 0.00531303
5.99 0.00533323 0.00532594
5.985 0.0053462 0.00533889
5.98 0.0053592 0.00535187
5.975 0.00537225 0.0053649
5.97 0.00538534 0.00537798
5.965 0.00539847 0.00539109
5.96 0.00541165 0.00540425
5.955 0.00542487 0.00541745
5.95 0.00543813 0.00543069
5.945 0.00545143 0.00544398
5.94 0.00546478 0.0054573
5.935 0.00547817 0.00547067
5.93 0.0054916 0.00548409
5.925 0.00550507 0.00549755
5.92 0.00551859 0.00551105
5.915 0.00553216 0.00552459
5.91 0.00554577 0.00553818
5.905 0.00555942 0.00555182
5.9 0.00557312 0.0055655
5.895 0.00558686 0.00557922
5.89 0.00560065 0.00559299
5.885 0.00561448 0.0056068
5.88 0.00562836 0.00562066
5.875 0.00564228 0.00563456
5.87 0.00565625 0.00564851
5.865 0.00567026 0.00566251
5.86 0.00568432 0.00567655
5.855 0.00569843 0.00569063
5.85 0.00571258 0.00570477
5.845 0.00572678 0.00571895
5.84 0.00574102 0.00573317
5.835 0.00575532 0.00574745
5.83 0.00576966 0.00576177
5.825 0.00578404 0.00577614
5.82 0.00579848 0.00579055
5.815 0.00581296 0.00580501
5.81 0.00582749 0.00581952
5.805 0.00584207 0.00583408
5.8 0.00585669 0.00584868
5.795 0.00587137 0.00586334
5.79 0.00588609 0.00587804
5.785 0.00590087 0.0058928
5.78 0.00591569 0.0059076
5.775 0.00593056 0.00592245
5.77 0.00594548 0.00593735
5.765 0.00596045 0.0059523
5.76 0.00597547 0.0059673
5.755 0.00599054 0.00598235
5.75 0.00600566 0.00599744
5.745 0.00602083 0.00601259
5.74 0.00603605 0.0060278
5.735 0.00605132 0.00604305
5.73 0.00606665 0.00605835
5.725 0.00608202 0.0060737
5.72 0.00609745 0.00608911
5.715 0.00611293 0.00610457
5.71 0.00612846 0.00612008
5.705 0.00614404 0.00613564
5.7 0.00615967 0.00615125
5.695 0.00617536 0.00616692
5.69 0.0061911 0.00618263
5.685 0.00620689 0.00619841
5.68 0.00622274 0.00621423
5.675 0.00623864 0.00623011
5.67 0.0062546 0.00624604
5.665 0.0062706 0.00626203
5.66 0.00628667 0.00627807
5.655 0.00630278 0.00629417
5.65 0.00631896 0.00631031
5.645 0.00633518 0.00632652
5.64 0.00635146 0.00634278
5.635 0.0063678 0.00635909
5.63 0.00638419 0.00637546
5.625 0.00640064 0.00639189
5.62 0.00641714 0.00640837
5.615 0.0064337 0.00642491
5.61 0.00645032 0.0064415
5.605 0.006467 0.00645815
5.6 0.00648373 0.00647486
5.595 0.00650052 0.00649163
5.59 0.00651736 0.00650845
5.585 0.00653426 0.00652533
5.58 0.00655122 0.00654227
5.575 0.00656824 0.00655926
5.57 0.00658532 0.00657632
5.565 0.00660246 0.00659343
5.56 0.00661966 0.0066106
5.555 0.00663691 0.00662784
5.55 0.00665423 0.00664513
5.545 0.0066716 0.00666248
5.54 0.00668904 0.00667989
5.535 0.00670653 0.00669736
5.53 0.00672409 0.00671489
5.525 0.0067417 0.00673248
5.52 0.00675938 0.00675013
5.515 0.00677712 0.00676785
5.51 0.00679492 0.00678562
5.505 0.00681278 0.00680346
5.5 0.0068307 0.00682136
5.495 0.00684869 0.00683932
5.49 0.00686674 0.00685735
5.485 0.00688485 0.00687544
5.48 0.00690303 0.00689359
5.475 0.00692126 0.0069118
5.47 0.00693956 0.00693007
5.465 0.00695793 0.00694842
5.46 0.00697636 0.00696682
5.455 0.00699486 0.00698529
5.45 0.00701342 0.00700383
5.445 0.00703204 0.00702243
5.44 0.00705073 0.00704109
5.435 0.00706949 0.00705982
5.43 0.00708831 0.00707862
5.425 0.0071072 0.00709748
5.42 0.00712615 0.00711641
5.415 0.00714517 0.0071354
5.41 0.00716426 0.00715447
5.405 0.00718342 0.0071736
5.4 0.00720264 0.00719279
5.395 0.00722193 0.00721206
5.39 0.0072413 0.00723139
5.385 0.00726073 0.0072508
5.38 0.00728022 0.00727027
5.375 0.00729979 0.00728981
5.37 0.00731943 0.00730942
5.365 0.00733913 0.0073291
5.36 0.00735891 0.00734885
5.355 0.00737876 0.00736867
5.35 0.00739867 0.00738856
5.345 0.00741866 0.00740852
5.34 0.00743872 0.00742855
5.335 0.00745885 0.00744866
5.33 0.00747906 0.00746883
5.325 0.00749934 0.00748908
5.32 0.00751969 0.0075094
5.315 0.00754011 0.0075298
5.31 0.0075606 0.00755026
5.305 0.00758117 0.0075708
5.3 0.00760181 0.00759142
5.295 0.00762253 0.00761211
5.29 0.00764332 0.00763287
5.285 0.00766419 0.00765371
5.28 0.00768513 0.00767462
5.275 0.00770615 0.00769561
5.27 0.00772724 0.00771668
5.265 0.00774841 0.00773782
5.26 0.00776966 0.00775904
5.255 0.00779098 0.00778033
5.25 0.00781238 0.0078017
5.245 0.00783386 0.00782315
5.24 0.00785542 0.00784468
5.235 0.00787705 0.00786628
5.23 0.00789877 0.00788796
5.225 0.00792056 0.00790973
5.22 0.00794243 0.00793157
5.215 0.00796438 0.00795349
5.21 0.00798642 0.0079755
5.205 0.00800853 0.00799758
5.2 0.00803072 0.00801974
5.195 0.008053 0.00804199
5.19 0.00807535 0.00806431
5.185 0.00809779 0.00808672
5.18 0.00812031 0.00810921
5.175 0.00814292 0.00813178
5.17 0.0081656 0.00815444
5.165 0.00818837 0.00817718
5.16 0.00821123 0.0082
5.155 0.00823417 0.00822291
5.15 0.00825719 0.0082459
5.145 0.0082803 0.00826898
5.14 0.00830349 0.00829214
5.135 0.00832677 0.00831538
5.13 0.00835014 0.00833872
5.125 0.00837359 0.00836214
5.12 0.00839713 0.00838564
5.115 0.00842075 0.00840924
5.11 0.00844447 0.00843292
5.105 0.00846827 0.00845669
5.1 0.00849216 0.00848055
5.095 0.00851614 0.0085045
5.09 0.00854021 0.00852854
5.085 0.00856437 0.00855266
5.08 0.00858862 0.00857688
5.075 0.00861296 0.00860118
5.07 0.00863739 0.00862558
5.065 0.00866192 0.00865007
5.06 0.00868653 0.00867465
5.055 0.00871124 0.00869933
5.05 0.00873604 0.00872409
5.045 0.00876093 0.00874895
5.04 0.00878592 0.00877391
5.035 0.008811 0.00879895
5.03 0.00883618 0.00882409
5.025 0.00886145 0.00884933
5.02 0.00888681 0.00887466
5.015 0.00891227 0.00890009
5.01 0.00893783 0.00892561
5.005 0.00896349 0.00895123
5 0.00898924 0.00897695
4.995 0.00901509 0.00900276
4.99 0.00904104 0.00902868
4.985 0.00906709 0.00905469
4.98 0.00909323 0.0090808
4.975 0.00911948 0.00910701
4.97 0.00914582 0.00913332
4.965 0.00917227 0.00915973
4.96 0.00919881 0.00918623
4.955 0.00922546 0.00921285
4.95 0.00925221 0.00923956
4.945 0.00927906 0.00926638
4.94 0.00930602 0.00929329
4.935 0.00933308 0.00932032
4.93 0.00936024 0.00934744
4.925 0.00938751 0.00937467
4.92 0.00941488 0.00940201
4.915 0.00944236 0.00942945
4.91 0.00946994 0.00945699
4.905 0.00949763 0.00948464
4.9 0.00952542 0.0095124
4.895 0.00955333 0.00954026
4.89 0.00958134 0.00956824
4.885 0.00960946 0.00959632
4.88 0.00963769 0.00962451
4.875 0.00966603 0.00965281
4.87 0.00969447 0.00968122
4.865 0.00972303 0.00970974
4.86 0.0097517 0.00973837
4.855 0.00978048 0.00976711
4.85 0.00980937 0.00979596
4.845 0.00983838 0.00982492
4.84 0.0098675 0.009854
4.835 0.00989673 0.0098832
4.83 0.00992608 0.0099125
4.825 0.00995554 0.00994192
4.82 0.00998512 0.00997146
4.815 0.0100148 0.0100011
4.81 0.0100446 0.0100309
4.805 0.0100745 0.0100608
4.8 0.0101046 0.0100908
4.795 0.0101347 0.0101209
4.79 0.010165 0.0101511
4.785 0.0101954 0.0101815
4.78 0.0102259 0.010212
4.775 0.0102566 0.0102426
4.77 0.0102874 0.0102733
4.765 0.0103182 0.0103041
4.76 0.0103492 0.0103351
4.755 0.0103804 0.0103662
4.75 0.0104116 0.0103974
4.745 0.010443 0.0104287
4.74 0.0104745 0.0104602
4.735 0.0105061 0.0104918
4.73 0.0105379 0.0105235
4.725 0.0105698 0.0105553
4.72 0.0106018 0.0105873
4.715 0.0106339 0.0106193
4.71 0.0106662 0.0106516
4.705 0.0106985 0.0106839
4.7 0.0107311 0.0107164
4.695 0.0107637 0.010749
4.69 0.0107965 0.0107817
4.685 0.0108294 0.0108146
4.68 0.0108625 0.0108476
4.675 0.0108956 0.0108807
4.67 0.0109289 0.010914
4.665 0.0109624 0.0109474
4.66 0.010996 0.0109809
4.655 0.0110297 0.0110146
4.65 0.0110635 0.0110484
4.645 0.0110975 0.0110824
4.64 0.0111317 0.0111164
4.635 0.0111659 0.0111507
4.63 0.0112003 0.011185
4.625 0.0112349 0.0112195
4.62 0.0112696 0.0112542
4.615 0.0113044 0.0112889
4.61 0.0113394 0.0113239
4.605 0.0113745 0.0113589
4.6 0.0114097 0.0113941
4.595 0.0114451 0.0114295
4.59 0.0114807 0.011465
4.585 0.0115164 0.0115006
4.58 0.0115522 0.0115364
4.575 0.0115882 0.0115723
4.57 0.0116243 0.0116084
4.565 0.0116606 0.0116446
4.56 0.011697 0.011681
4.555 0.0117336 0.0117175
4.55 0.0117703 0.0117542
4.545 0.0118072 0.011791
4.54 0.0118442 0.011828
4.535 0.0118814 0.0118652
4.53 0.0119187 0.0119024
4.525 0.0119562 0.0119399
4.52 0.0119939 0.0119775
4.515 0.0120317 0.0120152
4.51 0.0120696 0.0120531
4.505 0.0121078 0.0120912
4.5 0.012146 0.0121294
4.495 0.0121845 0.0121678
4.49 0.0122231 0.0122064
4.485 0.0122618 0.0122451
4.48 0.0123007 0.0122839
4.475 0.0123398 0.012323
4.47 0.0123791 0.0123621
4.465 0.0124185 0.0124015
4.46 0.0124581 0.012441
4.455 0.0124978 0.0124807
4.45 0.0125377 0.0125206
4.445 0.0125778 0.0125606
4.44 0.012618 0.0126008
4.435 0.0126584 0.0126411
4.43 0.012699 0.0126817
4.425 0.0127398 0.0127224
4.42 0.0127807 0.0127632
4.415 0.0128218 0.0128043
4.41 0.0128631 0.0128455
4.405 0.0129045 0.0128869
4.4 0.0129462 0.0129285
4.395 0.012988 0.0129702
4.39 0.0130299 0.0130121
4.385 0.0130721 0.0130542
4.38 0.0131144 0.0130965
4.375 0.013157 0.013139
4.37 0.0131997 0.0131816
4.365 0.0132425 0.0132244
4.36 0.0132856 0.0132674
4.355 0.0133289 0.0133106
4.35 0.0133723 0.013354
4.345 0.0134159 0.0133976
4.34 0.0134597 0.0134413
4.335 0.0135037 0.0134852
4.33 0.0135479 0.0135294
4.325 0.0135923 0.0135737
4.32 0.0136368 0.0136182
4.315 0.0136816 0.0136629
4.31 0.0137266 0.0137078
4.305 0.0137717 0.0137529
4.3 0.0138171 0.0137982
4.295 0.0138626 0.0138436
4.29 0.0139083 0.0138893
4.285 0.0139543 0.0139352
4.28 0.0140004 0.0139812
4.275 0.0140467 0.0140275
4.27 0.0140933 0.014074
4.265 0.01414 0.0141207
4.26 0.0141869 0.0141675
4.255 0.0142341 0.0142146
4.25 0.0142815 0.0142619
4.245 0.014329 0.0143094
4.24 0.0143768 0.0143571
4.235 0.0144248 0.014405
4.23 0.014473 0.0144532
4.225 0.0145214 0.0145015
4.22 0.01457 0.01455
4.215 0.0146188 0.0145988
4.21 0.0146678 0.0146478
4.205 0.0147171 0.014697
4.2 0.0147666 0.0147464
4.195 0.0148163 0.014796
4.19 0.0148662 0.0148459
4.185 0.0149163 0.0148959
4.18 0.0149667 0.0149462
4.175 0.0150173 0.0149967
4.17 0.0150681 0.0150475
4.165 0.0151191 0.0150984
4.16 0.0151704 0.0151496
4.155 0.0152219 0.015201
4.15 0.0152736 0.0152527
4.145 0.0153255 0.0153046
4.14 0.0153777 0.0153567
4.135 0.0154301 0.015409
4.13 0.0154828 0.0154616
4.125 0.0155357 0.0155144
4.12 0.0155888 0.0155675
4.115 0.0156421 0.0156208
4.11 0.0156957 0.0156743
4.105 0.0157496 0.015728
4.1 0.0158037 0.0157821
4.095 0.015858 0.0158363
4.09 0.0159126 0.0158908
4.085 0.0159674 0.0159456
4.08 0.0160225 0.0160006
4.075 0.0160778 0.0160558
4.07 0.0161334 0.0161113
4.065 0.0161892 0.016167
4.06 0.0162453 0.016223
4.055 0.0163016 0.0162793
4.05 0.0163582 0.0163358
4.045 0.016415 0.0163926
4.04 0.0164721 0.0164496
4.035 0.0165295 0.0165069
4.03 0.0165871 0.0165644
4.025 0.016645 0.0166222
4.02 0.0167032 0.0166803
4.015 0.0167616 0.0167387
4.01 0.0168203 0.0167973
4.005 0.0168792 0.0168562
4 0.0169385 0.0169153
3.995 0.016998 0.0169747
3.99 0.0170578 0.0170344
3.985 0.0171178 0.0170944
3.98 0.0171782 0.0171547
3.975 0.0172388 0.0172152
3.97 0.0172997 0.017276
3.965 0.0173608 0.0173371
3.96 0.0174223 0.0173985
3.955 0.017484 0.0174601
3.95 0.0175461 0.0175221
3.945 0.0176084 0.0175843
3.94 0.017671 0.0176468
3.935 0.0177339 0.0177097
3.93 0.0177971 0.0177728
3.925 0.0178606 0.0178362
3.92 0.0179244 0.0178999
3.915 0.0179885 0.0179639
3.91 0.0180529 0.0180282
3.905 0.0181176 0.0180928
3.9 0.0181825 0.0181577
3.895 0.0182479 0.0182229
3.89 0.0183135 0.0182884
3.885 0.0183794 0.0183542
3.88 0.0184456 0.0184204
3.875 0.0185121 0.0184868
3.87 0.018579 0.0185536
3.865 0.0186462 0.0186207
3.86 0.0187137 0.0186881
3.855 0.0187815 0.0187558
3.85 0.0188496 0.0188238
3.845 0.0189181 0.0188922
3.84 0.0189869 0.0189609
3.835 0.019056 0.0190299
3.83 0.0191254 0.0190993
3.825 0.0191952 0.0191689
3.82 0.0192653 0.0192389
3.815 0.0193357 0.0193093
3.81 0.0194065 0.01938
3.805 0.0194776 0.019451
3.8 0.0195491 0.0195224
3.795 0.0196209 0.0195941
3.79 0.0196931 0.0196661
3.785 0.0197655 0.0197385
3.78 0.0198384 0.0198113
3.775 0.0199116 0.0198844
3.77 0.0199851 0.0199578
3.765 0.0200591 0.0200316
3.76 0.0201333 0.0201058
3.755 0.0202079 0.0201803
3.75 0.0202829 0.0202552
3.745 0.0203583 0.0203305
3.74 0.020434 0.0204061
3.735 0.0205101 0.0204821
3.73 0.0205866 0.0205584
3.725 0.0206634 0.0206351
3.72 0.0207406 0.0207122
3.715 0.0208182 0.0207897
3.71 0.0208962 0.0208676
3.705 0.0209745 0.0209458
3.7 0.0210532 0.0210245
3.695 0.0211324 0.0211035
3.69 0.0212119 0.0211829
3.685 0.0212918 0.0212627
3.68 0.0213721 0.0213428
3.675 0.0214528 0.0214234
3.67 0.0215339 0.0215044
3.665 0.0216153 0.0215858
3.66 0.0216972 0.0216676
3.655 0.0217795 0.0217498
3.65 0.0218622 0.0218324
3.645 0.0219454 0.0219154
3.64 0.0220289 0.0219988
3.635 0.0221128 0.0220826
3.63 0.0221972 0.0221669
3.625 0.022282 0.0222515
3.62 0.0223672 0.0223366
3.615 0.0224529 0.0224222
3.61 0.0225389 0.0225081
3.605 0.0226254 0.0225945
3.6 0.0227124 0.0226813
3.595 0.0227997 0.0227686
3.59 0.0228875 0.0228562
3.585 0.0229758 0.0229444
3.58 0.0230645 0.0230329
3.575 0.0231536 0.023122
3.57 0.0232432 0.0232114
3.565 0.0233333 0.0233014
3.56 0.0234238 0.0233917
3.555 0.0235147 0.0234826
3.55 0.0236062 0.0235739
3.545 0.0236981 0.0236656
3.54 0.0237904 0.0237579
3.535 0.0238832 0.0238506
3.53 0.0239765 0.0239437
3.525 0.0240703 0.0240374
3.52 0.0241646 0.0241315
3.515 0.0242593 0.0242261
3.51 0.0243545 0.0243212
3.505 0.0244502 0.0244168
3.5 0.0245464 0.0245129
3.495 0.0246431 0.0246094
3.49 0.0247403 0.0247065
3.485 0.024838 0.0248041
3.48 0.0249362 0.0249021
3.475 0.0250349 0.0250007
3.47 0.0251341 0.0250998
3.465 0.0252339 0.0251994
3.46 0.0253341 0.0252995
3.455 0.0254349 0.0254001
3.45 0.0255362 0.0255013
3.445 0.025638 0.0256029
3.44 0.0257403 0.0257051
3.435 0.0258432 0.0258079
3.43 0.0259466 0.0259112
3.425 0.0260506 0.026015
3.42 0.0261551 0.0261193
3.415 0.0262601 0.0262242
3.41 0.0263657 0.0263297
3.405 0.0264719 0.0264357
3.4 0.0265786 0.0265422
3.395 0.0266859 0.0266494
3.39 0.0267937 0.026757
3.385 0.0269021 0.0268653
3.38 0.0270111 0.0269741
3.375 0.0271206 0.0270835
3.37 0.0272307 0.0271935
3.365 0.0273415 0.0273041
3.36 0.0274527 0.0274152
3.355 0.0275646 0.0275269
3.35 0.0276771 0.0276393
3.345 0.0277902 0.0277522
3.34 0.0279039 0.0278657
3.335 0.0280182 0.0279799
3.33 0.0281331 0.0280946
3.325 0.0282486 0.02821
3.32 0.0283647 0.0283259
3.315 0.0284815 0.0284425
3.31 0.0285989 0.0285598
3.305 0.0287169 0.0286776
3.3 0.0288355 0.0287961
3.295 0.0289548 0.0289152
3.29 0.0290747 0.029035
3.285 0.0291953 0.0291554
3.28 0.0293165 0.0292765
3.275 0.0294384 0.0293982
3.27 0.029561 0.0295205
3.265 0.0296842 0.0296436
3.26 0.029808 0.0297673
3.255 0.0299326 0.0298917
3.25 0.0300578 0.0300167
3.245 0.0301837 0.0301424
3.24 0.0303103 0.0302689
3.235 0.0304376 0.030396
3.23 0.0305656 0.0305238
3.225 0.0306943 0.0306523
3.22 0.0308236 0.0307815
3.215 0.0309537 0.0309114
3.21 0.0310846 0.031042
3.205 0.0312161 0.0311734
3.2 0.0313483 0.0313055
3.195 0.0314813 0.0314383
3.19 0.031615 0.0315718
3.185 0.0317495 0.0317061
3.18 0.0318847 0.0318411
3.175 0.0320206 0.0319768
3.17 0.0321573 0.0321134
3.165 0.0322948 0.0322506
3.16 0.032433 0.0323887
3.155 0.032572 0.0325275
3.15 0.0327118 0.032667
3.145 0.0328523 0.0328074
3.14 0.0329936 0.0329485
3.135 0.0331358 0.0330904
3.13 0.0332787 0.0332332
3.125 0.0334224 0.0333767
3.12 0.0335669 0.033521
3.115 0.0337122 0.0336661
3.11 0.0338584 0.0338121
3.105 0.0340054 0.0339589
3.1 0.0341532 0.0341065
3.095 0.0343018 0.0342549
3.09 0.0344513 0.0344042
3.085 0.0346016 0.0345543
3.08 0.0347528 0.0347053
3.075 0.0349048 0.0348571
3.07 0.0350577 0.0350098
3.065 0.0352115 0.0351633
3.06 0.0353661 0.0353178
3.055 0.0355216 0.0354731
3.05 0.0356781 0.0356293
3.045 0.0358354 0.0357864
3.04 0.0359936 0.0359443
3.035 0.0361527 0.0361032
3.03 0.0363127 0.036263
3.025 0.0364736 0.0364238
3.02 0.0366355 0.0365854
3.015 0.0367983 0.036748
3.01 0.036962 0.0369115
3.005 0.0371267 0.0370759
3 0.0372923 0.0372413
2.995 0.0374589 0.0374077
2.99 0.0376265 0.037575
2.985 0.037795 0.0377433
2.98 0.0379645 0.0379126
2.975 0.038135 0.0380828
2.97 0.0383065 0.0382541
2.965 0.0384789 0.0384263
2.96 0.0386524 0.0385996
2.955 0.0388269 0.0387738
2.95 0.0390024 0.0389491
2.945 0.039179 0.0391254
2.94 0.0393566 0.0393027
2.935 0.0395352 0.0394811
2.93 0.0397149 0.0396606
2.925 0.0398956 0.039841
2.92 0.0400774 0.0400226
2.915 0.0402602 0.0402052
2.91 0.0404442 0.0403889
2.905 0.0406292 0.0405737
2.9 0.0408153 0.0407595
2.895 0.0410026 0.0409465
2.89 0.0411909 0.0411346
2.885 0.0413804 0.0413238
2.88 0.041571 0.0415141
2.875 0.0417627 0.0417056
2.87 0.0419556 0.0418982
2.865 0.0421496 0.0420919
2.86 0.0423448 0.0422869
2.855 0.0425411 0.0424829
2.85 0.0427386 0.0426802
2.845 0.0429373 0.0428786
2.84 0.0431372 0.0430782
2.835 0.0433383 0.0432791
2.83 0.0435406 0.0434811
2.825 0.0437442 0.0436844
2.82 0.0439489 0.0438888
2.815 0.0441549 0.0440946
2.81 0.0443622 0.0443015
2.805 0.0445707 0.0445098
2.8 0.0447805 0.0447192
2.795 0.0449915 0.04493
2.79 0.0452038 0.045142
2.785 0.0454175 0.0453554
2.78 0.0456324 0.04557
2.775 0.0458486 0.0457859
2.77 0.0460662 0.0460032
2.765 0.0462851 0.0462218
2.76 0.0465053 0.0464417
2.755 0.0467269 0.046663
2.75 0.0469498 0.0468856
2.745 0.0471741 0.0471096
2.74 0.0473998 0.047335
2.735 0.0476269 0.0475618
2.73 0.0478554 0.04779
2.725 0.0480853 0.0480196
2.72 0.0483166 0.0482506
2.715 0.0485494 0.048483
2.71 0.0487836 0.0487169
2.705 0.0490193 0.0489522
2.7 0.0492564 0.049189
2.695 0.049495 0.0494273
2.69 0.0497351 0.0496671
2.685 0.0499767 0.0499083
2.68 0.0502198 0.0501511
2.675 0.0504644 0.0503954
2.67 0.0507105 0.0506412
2.665 0.0509582 0.0508886
2.66 0.0512075 0.0511375
2.655 0.0514583 0.0513879
2.65 0.0517107 0.05164
2.645 0.0519647 0.0518937
2.64 0.0522203 0.0521489
2.635 0.0524775 0.0524058
2.63 0.0527364 0.0526643
2.625 0.0529969 0.0529244
2.62 0.053259 0.0531862
2.615 0.0535228 0.0534496
2.61 0.0537883 0.0537147
2.605 0.0540555 0.0539815
2.6 0.0543243 0.05425
2.595 0.0545949 0.0545203
2.59 0.0548673 0.0547922
2.585 0.0551413 0.0550659
2.58 0.0554172 0.0553414
2.575 0.0556948 0.0556186
2.57 0.0559741 0.0558976
2.565 0.0562553 0.0561784
2.56 0.0565383 0.056461
2.555 0.0568231 0.0567454
2.55 0.0571098 0.0570317
2.545 0.0573983 0.0573198
2.54 0.0576887 0.0576098
2.535 0.0579809 0.0579016
2.53 0.0582751 0.0581954
2.525 0.0585712 0.0584911
2.52 0.0588692 0.0587887
2.515 0.0591691 0.0590882
2.51 0.059471 0.0593897
2.505 0.0597749 0.0596931
2.5 0.0600807 0.0599986
2.495 0.0603886 0.060306
2.49 0.0606985 0.0606155
2.485 0.0610104 0.0609269
2.48 0.0613243 0.0612405
2.475 0.0616404 0.0615561
2.47 0.0619585 0.0618738
2.465 0.0622787 0.0621935
2.46 0.062601 0.0625154
2.455 0.0629255 0.0628394
2.45 0.0632521 0.0631656
2.445 0.0635809 0.0634939
2.44 0.0639118 0.0638244
2.435 0.064245 0.0641571
2.43 0.0645804 0.0644921
2.425 0.064918 0.0648292
2.42 0.0652578 0.0651686
2.415 0.0656 0.0655103
2.41 0.0659444 0.0658542
2.405 0.0662911 0.0662005
2.4 0.0666402 0.0665491
2.395 0.0669916 0.0669
2.39 0.0673454 0.0672533
2.385 0.0677015 0.0676089
2.38 0.0680601 0.067967
2.375 0.068421 0.0683275
2.37 0.0687844 0.0686904
2.365 0.0691503 0.0690557
2.36 0.0695186 0.0694236
2.355 0.0698895 0.0697939
2.35 0.0702628 0.0701668
2.345 0.0706387 0.0705421
2.34 0.0710172 0.0709201
2.335 0.0713982 0.0713006
2.33 0.0717819 0.0716837
2.325 0.0721681 0.0720695
2.32 0.072557 0.0724578
2.315 0.0729486 0.0728489
2.31 0.0733429 0.0732426
2.305 0.0737398 0.073639
2.3 0.0741395 0.0740381
2.295 0.0745419 0.07444
2.29 0.0749472 0.0748447
2.285 0.0753552 0.0752521
2.28 0.075766 0.0756624
2.275 0.0761797 0.0760755
2.27 0.0765962 0.0764915
2.265 0.0770156 0.0769103
2.26 0.077438 0.0773321
2.255 0.0778632 0.0777568
2.25 0.0782915 0.0781844
2.245 0.0787227 0.078615
2.24 0.0791569 0.0790487
2.235 0.0795942 0.0794853
2.23 0.0800345 0.079925
2.225 0.0804779 0.0803678
2.22 0.0809244 0.0808137
2.215 0.081374 0.0812627
2.21 0.0818268 0.0817149
2.205 0.0822828 0.0821703
2.2 0.082742 0.0826289
2.195 0.0832044 0.0830907
2.19 0.0836701 0.0835557
2.185 0.0841391 0.0840241
2.18 0.0846115 0.0844958
2.175 0.0850871 0.0849708
2.17 0.0855662 0.0854492
2.165 0.0860486 0.0859309
2.16 0.0865345 0.0864161
2.155 0.0870238 0.0869048
2.15 0.0875166 0.0873969
2.145 0.088013 0.0878926
2.14 0.0885128 0.0883918
2.135 0.0890163 0.0888946
2.13 0.0895234 0.0894009
2.125 0.0900341 0.0899109
2.12 0.0905484 0.0904246
2.115 0.0910665 0.090942
2.11 0.0915883 0.091463
2.105 0.0921138 0.0919879
2.1 0.0926432 0.0925165
2.095 0.0931763 0.0930489
2.09 0.0937133 0.0935852
2.085 0.0942542 0.0941254
2.08 0.0947991 0.0946694
2.075 0.0953478 0.0952175
2.07 0.0959006 0.0957695
2.065 0.0964574 0.0963255
2.06 0.0970182 0.0968855
2.055 0.0975831 0.0974497
2.05 0.0981521 0.0980179
2.045 0.0987253 0.0985903
2.04 0.0993027 0.0991669
2.035 0.0998843 0.0997477
2.03 0.10047 0.100333
2.025 0.10106 0.100922
2.02 0.101655 0.101516
2.015 0.102254 0.102114
2.01 0.102857 0.102716
2.005 0.103465 0.103323
2 0.104077 0.103935
1.995 0.104694 0.10455
1.99 0.105315 0.105171
1.985 0.105941 0.105796
1.98 0.106571 0.106425
1.975 0.107206 0.10706
1.97 0.107846 0.107699
1.965 0.108491 0.108342
1.96 0.10914 0.108991
1.955 0.109794 0.109644
1.95 0.110454 0.110303
1.945 0.111118 0.110966
1.94 0.111787 0.111634
1.935 0.112461 0.112307
1.93 0.11314 0.112985
1.925 0.113824 0.113668
1.92 0.114513 0.114356
1.915 0.115207 0.11505
1.91 0.115907 0.115749
1.905 0.116612 0.116453
1.9 0.117322 0.117162
1.895 0.118038 0.117876
1.89 0.118759 0.118596
1.885 0.119485 0.119322
1.88 0.120217 0.120052
1.875 0.120954 0.120789
1.87 0.121697 0.121531
1.865 0.122446 0.122278
1.86 0.1232 0.123032
1.855 0.12396 0.12379
1.85 0.124726 0.124555
1.845 0.125497 0.125326
1.84 0.126275 0.126102
1.835 0.127058 0.126884
1.83 0.127847 0.127672
1.825 0.128643 0.128467
1.82 0.129444 0.129267
1.815 0.130251 0.130073
1.81 0.131065 0.130886
1.805 0.131885 0.131704
1.8 0.132711 0.132529
1.795 0.133543 0.133361
1.79 0.134382 0.134198
1.785 0.135227 0.135043
1.78 0.136079 0.135893
1.775 0.136937 0.13675
1.77 0.137802 0.137614
1.765 0.138674 0.138484
1.76 0.139552 0.139361
1.755 0.140437 0.140245
1.75 0.141329 0.141135
1.745 0.142227 0.142033
1.74 0.143133 0.142937
1.735 0.144045 0.143848
1.73 0.144965 0.144766
1.725 0.145891 0.145692
1.72 0.146825 0.146624
1.715 0.147766 0.147564
1.71 0.148714 0.148511
1.705 0.14967 0.149465
1.7 0.150633 0.150427
1.695 0.151603 0.151396
1.69 0.152581 0.152372
1.685 0.153566 0.153356
1.68 0.154559 0.154348
1.675 0.15556 0.155347
1.67 0.156569 0.156355
1.665 0.157585 0.157369
1.66 0.158609 0.158392
1.655 0.159641 0.159423
1.65 0.160681 0.160462
1.645 0.161729 0.161508
1.64 0.162786 0.162563
1.635 0.16385 0.163626
1.63 0.164923 0.164697
1.625 0.166004 0.165777
1.62 0.167093 0.166864
1.615 0.168191 0.167961
1.61 0.169297 0.169065
1.605 0.170412 0.170179
1.6 0.171535 0.1713
1.595 0.172667 0.172431
1.59 0.173808 0.17357
1.585 0.174957 0.174718
1.58 0.176116 0.175875
1.575 0.177283 0.177041
1.57 0.17846 0.178216
1.565 0.179645 0.1794
1.56 0.18084 0.180593
1.555 0.182044 0.181795
1.55 0.183257 0.183006
1.545 0.184479 0.184227
1.54 0.185711 0.185457
1.535 0.186952 0.186696
1.53 0.188202 0.187945
1.525 0.189463 0.189203
1.52 0.190732 0.190472
1.515 0.192012 0.191749
1.51 0.193301 0.193037
1.505 0.1946 0.194334
1.5 0.195909 0.195641
1.495 0.197228 0.196958
1.49 0.198557 0.198285
1.485 0.199895 0.199622
1.48 0.201244 0.200969
1.475 0.202603 0.202326
1.47 0.203972 0.203694
1.465 0.205352 0.205071
1.46 0.206742 0.206459
1.455 0.208142 0.207857
1.45 0.209552 0.209266
1.445 0.210973 0.210685
1.44 0.212405 0.212114
1.435 0.213847 0.213554
1.43 0.215299 0.215005
1.425 0.216763 0.216466
1.42 0.218237 0.217938
1.415 0.219721 0.219421
1.41 0.221217 0.220914
1.405 0.222723 0.222418
1.4 0.22424 0.223933
1.395 0.225767 0.225459
1.39 0.227306 0.226995
1.385 0.228856 0.228543
1.38 0.230416 0.230101
1.375 0.231988 0.23167
1.37 0.23357 0.233251
1.365 0.235163 0.234842
1.36 0.236768 0.236444
1.355 0.238383 0.238057
1.35 0.240009 0.239681
1.345 0.241646 0.241316
1.34 0.243295 0.242962
1.335 0.244954 0.244619
1.33 0.246624 0.246287
1.325 0.248305 0.247966
1.32 0.249997 0.249655
1.315 0.2517 0.251356
1.31 0.253414 0.253067
1.305 0.255138 0.25479
1.3 0.256874 0.256523
1.295 0.25862 0.258266
1.29 0.260376 0.26002
1.285 0.262144 0.261785
1.28 0.263921 0.26356
1.275 0.26571 0.265346
1.27 0.267508 0.267142
1.265 0.269317 0.268948
1.26 0.271136 0.270765
1.255 0.272964 0.272591
1.25 0.274803 0.274427
1.245 0.276652 0.276273
1.24 0.27851 0.278129
1.235 0.280377 0.279994
1.23 0.282254 0.281868
1.225 0.28414 0.283751
1.22 0.286034 0.285643
1.215 0.287938 0.287544
1.21 0.28985 0.289453
1.205 0.29177 0.291371
1.2 0.293698 0.293296
1.195 0.295634 0.29523
1.19 0.297577 0.29717
1.185 0.299528 0.299118
1.18 0.301485 0.301073
1.175 0.303449 0.303034
1.17 0.305418 0.305001
1.165 0.307394 0.306974
1.16 0.309375 0.308952
1.155 0.311361 0.310935
1.15 0.313352 0.312923
1.145 0.315346 0.314915
1.14 0.317344 0.31691
1.135 0.319346 0.318909
1.13 0.321349 0.32091
1.125 0.323355 0.322913
1.12 0.325362 0.324917
1.115 0.32737 0.326922
1.11 0.329378 0.328928
1.105 0.331385 0.330932
1.1 0.333392 0.332936
1.095 0.335396 0.334937
1.09 0.337397 0.336935
1.085 0.339394 0.33893
1.08 0.341388 0.340921
1.075 0.343375 0.342906
1.07 0.345357 0.344884
1.065 0.347331 0.346856
1.06 0.349296 0.348819
1.055 0.351253 0.350772
1.05 0.353198 0.352715
1.045 0.355132 0.354647
1.04 0.357053 0.356565
1.035 0.35896 0.358469
1.03 0.360852 0.360358
1.025 0.362726 0.36223
1.02 0.364582 0.364084
1.015 0.366419 0.365918
1.01 0.368234 0.36773
1.005 0.370026 0.36952
1 0.371793 0.371285
0.995 0.373535 0.373024
0.99 0.375248 0.374735
0.985 0.376931 0.376415
0.98 0.378582 0.378064
0.975 0.380199 0.379679
0.97 0.38178 0.381258
0.965 0.383323 0.382799
0.96 0.384826 0.3843
0.955 0.386286 0.385758
0.95 0.387701 0.387171
0.945 0.389068 0.388536
0.94 0.390386 0.389852
0.935 0.391651 0.391115
0.93 0.392861 0.392324
0.925 0.394012 0.393474
0.92 0.395103 0.394563
0.915 0.396131 0.395589
0.91 0.397091 0.396548
0.905 0.397982 0.397438
0.9 0.3988 0.398254
0.895 0.399542 0.398995
0.89 0.400204 0.399657
0.885 0.400784 0.400236
0.88 0.401277 0.400729
0.875 0.401682 0.401132
0.87 0.401993 0.401443
0.865 0.402207 0.401657
0.86 0.402321 0.401771
0.855 0.402331 0.401781
0.85 0.402234 0.401684
0.845 0.402025 0.401475
0.84 0.401701 0.401152
0.835 0.401258 0.40071
0.83 0.400693 0.400145
0.825 0.400001 0.399454
0.82 0.399179 0.398633
0.815 0.398223 0.397678
0.81 0.397129 0.396586
0.805 0.395894 0.395352
0.8 0.394514 0.393974
0.795 0.392985 0.392448
0.79 0.391305 0.39077
0.785 0.38947 0.388937
0.78 0.387476 0.386946
0.775 0.385321 0.384794
0.77 0.383001 0.382477
0.765 0.380515 0.379994
0.76 0.377859 0.377342
0.755 0.375031 0.374518
0.75 0.372029 0.37152
0.745 0.368852 0.368347
0.74 0.365497 0.364998
0.735 0.361965 0.36147
0.73 0.358253 0.357763
0.725 0.354361 0.353876
0.72 0.350289 0.34981
0.715 0.346038 0.345564
0.71 0.341607 0.34114
0.705 0.336999 0.336538
0.7 0.332214 0.331759
0.695 0.327254 0.326807
0.69 0.322123 0.321682
0.685 0.316822 0.316389
0.68 0.311356 0.310931
0.675 0.305729 0.305311
0.67 0.299945 0.299535
0.665 0.294009 0.293607
0.66 0.287926 0.287533
0.655 0.281704 0.281319
0.65 0.275349 0.274972
0.645 0.268868 0.2685
0.64 0.262269 0.26191
0.635 0.25556 0.255211
0.63 0.248751 0.248411
0.625 0.241851 0.24152
0.62 0.234869 0.234548
0.615 0.227816 0.227505
0.61 0.220704 0.220402
0.605 0.213543 0.213251
0.6 0.206344 0.206062
0.595 0.199121 0.198848
0.59 0.191884 0.191621
0.585 0.184647 0.184394
0.58 0.177422 0.177179
0.575 0.170222 0.169989
0.57 0.163059 0.162836
0.565 0.155948 0.155735
0.56 0.148901 0.148697
0.555 0.141931 0.141737
0.55 0.13505 0.134865
0.545 0.128271 0.128096
0.54 0.121608 0.121441
0.535 0.11507 0.114913
0.53 0.108672 0.108523
0.525 0.102423 0.102283
0.52 0.096334 0.0962023
0.515 0.0904162 0.0902925
0.51 0.0846788 0.084563
0.505 0.0791309 0.0790227
0.5 0.073781 0.0736801
0.495 0.0686365 0.0685426
0.49 0.0637043 0.0636172
0.485 0.0589906 0.05891
0.48 0.0545005 0.0544259
0.475 0.0502382 0.0501695
0.47 0.0462073 0.0461441
0.465 0.0424101 0.0423522
0.46 0.0388483 0.0387952
0.455 0.0355224 0.0354738
0.45 0.0324319 0.0323876
0.445 0.0295756 0.0295351
0.44 0.0269511 0.0269143
0.435 0.0245552 0.0245216
0.43 0.0223837 0.0223531
0.425 0.0204314 0.0204035
0.42 0.0186924 0.0186669
0.415 0.0171599 0.0171364
0.41 0.0158262 0.0158045
0.405 0.0146829 0.0146628
0.4 0.0137209 0.0137021
0.395 0.0129304 0.0129128
0.39 0.0123012 0.0122844
0.385 0.0118224 0.0118063
0.38 0.0114827 0.011467
0.375 0.0112705 0.0112551
0.37 0.0111739 0.0111587
0.365 0.0111809 0.0111656
0.36 0.0112793 0.0112639
0.355 0.011457 0.0114413
0.35 0.0117019 0.0116859
0.345 0.0120023 0.0119859
0.34 0.0123467 0.0123298
0.335 0.0127239 0.0127065
0.33 0.0131233 0.0131054
0.325 0.0135349 0.0135164
0.32 0.0139491 0.0139301
0.315 0.0143574 0.0143378
0.31 0.0147517 0.0147315
0.305 0.0151249 0.0151042
0.3 0.0154706 0.0154495
0.295 0.0157835 0.0157619
0.29 0.016059 0.016037
0.285 0.0162933 0.016271
0.28 0.0164836 0.016461
0.275 0.0166278 0.0166051
0.27 0.0167248 0.0167019
0.265 0.0167739 0.016751
0.26 0.0167753 0.0167524
0.255 0.0167297 0.0167068
0.25 0.0166382 0.0166155
0.245 0.0165027 0.0164801
0.24 0.016325 0.0163027
0.235 0.0161076 0.0160856
0.23 0.015853 0.0158313
0.225 0.015564 0.0155427
0.22 0.0152433 0.0152224
0.215 0.0148939 0.0148735
0.21 0.0145186 0.0144987
0.205 0.0141203 0.014101
0.2 0.0137018 0.013683
0.195 0.0132657 0.0132476
0.19 0.0128148 0.0127973
0.185 0.0123515 0.0123346
0.18 0.0118781 0.0118618
0.175 0.0113969 0.0113813
0.17 0.0109101 0.0108951
0.165 0.0104196 0.0104053
0.16 0.00992724 0.00991367
0.155 0.00943491 0.00942201
0.15 0.0089442 0.00893197
0.145 0.00845667 0.0084451
0.14 0.00797376 0.00796285
0.135 0.00749682 0.00748657
0.13 0.00702714 0.00701753
0.125 0.00656588 0.0065569
0.12 0.00611416 0.0061058
0.115 0.00567302 0.00566526
0.11 0.00524341 0.00523624
0.105 0.00482625 0.00481965
0.1 0.00442236 0.00441632
0.095 0.00403255 0.00402704
0.09 0.00365754 0.00365254
0.085 0.003298 0.00329349
0.08 0.00295458 0.00295054
0.075 0.00262786 0.00262427
0.07 0.00231838 0.00231521
0.065 0.00202664 0.00202387
0.06 0.00175311 0.00175071
0.055 0.0014982 0.00149615
0.05 0.0012623 0.00126058
0.045 0.00104576 0.00104433
0.04 0.000848904 0.000847743
0.035 0.000672487 0.000671567
0.03 0.000520128 0.000519417
0.025 0.000403903 0.00040335
0.02 0.00032794 0.000327492
0.015 0.000227681 0.00022737
0.01 4.74033e-05 4.73385e-05
0.005 -5.50353e-05 -5.496e-05
-1.63468e-13 -8.59464e-08 -8.58289e-08


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.0Lambda0.5Nc1ClassicOneLoop/GApOneLoop.txt <==
-22.3723 -0.00200292 4.48981e-05
-22.1768 -0.00203848 4.61003e-05
-22.0165 -0.00206835 4.71184e-05
-21.8747 -0.00209533 4.80446e-05
-21.7448 -0.00212049 4.89137e-05
-21.6237 -0.00214438 4.97435e-05
-21.5093 -0.00216731 5.05445e-05
-21.4004 -0.0021895 5.13237e-05
-21.2959 -0.00221109 5.20859e-05
-21.1952 -0.0022322 5.28346e-05
-21.0979 -0.00225291 5.35725e-05
-21.0034 -0.00227328 5.43016e-05
-20.9115 -0.00229336 5.50237e-05
-20.8219 -0.0023132 5.57401e-05
-20.7344 -0.00233283 5.6452e-05
-20.6487 -0.00235227 5.71604e-05
-20.5648 -0.00237156 5.7866e-05
-20.4825 -0.00239072 5.85695e-05
-20.4016 -0.00240977 5.92717e-05
-20.3222 -0.00242871 5.9973e-05
-20.244 -0.00244757 6.06739e-05
-20.1669 -0.00246636 6.13749e-05
-20.091 -0.00248508 6.20763e-05
-20.0162 -0.00250376 6.27785e-05
-19.9423 -0.0025224 6.34818e-05
-19.8694 -0.00254101 6.41866e-05
-19.7974 -0.00255959 6.48931e-05
-19.7262 -0.00257816 6.56015e-05
-19.6558 -0.00259672 6.63121e-05
-19.5862 -0.00261527 6.70252e-05
-19.5173 -0.00263382 6.77409e-05
-19.4491 -0.00265239 6.84594e-05
-19.3816 -0.00267096 6.91809e-05
-19.3147 -0.00268955 6.99056e-05
-19.2484 -0.00270817 7.06337e-05
-19.1828 -0.00272681 7.13653e-05
-19.1177 -0.00274547 7.21006e-05
-19.0531 -0.00276418 7.28397e-05
-18.9891 -0.00278291 7.35829e-05
-18.9255 -0.00280169 7.43301e-05
-18.8625 -0.00282051 7.50816e-05
-18.8 -0.00283938 7.58375e-05
-18.7379 -0.0028583 7.65979e-05
-18.6762 -0.00287727 7.7363e-05
-18.615 -0.00289629 7.81329e-05
-18.5542 -0.00291538 7.89076e-05
-18.4938 -0.00293452 7.96874e-05
-18.4338 -0.00295372 8.04723e-05
-18.3742 -0.00297299 8.12625e-05
-18.3149 -0.00299233 8.2058e-05
-18.256 -0.00301174 8.2859e-05
-18.1975 -0.00303122 8.36656e-05
-18.1393 -0.00305077 8.4478e-05
-18.0815 -0.0030704 8.52961e-05
-18.0239 -0.00309011 8.61202e-05
-17.9667 -0.0031099 8.69503e-05
-17.9098 -0.00312977 8.77866e-05
-17.8532 -0.00314973 8.86291e-05
-17.7969 -0.00316977 8.9478e-05
-17.7408 -0.00318991 9.03334e-05
-17.6851 -0.00321013 9.11953e-05
-17.6296 -0.00323044 9.2064e-05
-17.5744 -0.00325085 9.29395e-05
-17.5195 -0.00327136 9.38219e-05
-17.4648 -0.00329196 9.47113e-05
-17.4104 -0.00331266 9.56078e-05
-17.3562 -0.00333346 9.65116e-05
-17.3022 -0.00335437 9.74228e-05
-17.2485 -0.00337538 9.83414e-05
-17.195 -0.0033965 9.92676e-05
-17.1418 -0.00341773 0.000100202
-17.0887 -0.00343907 0.000101143
-17.0359 -0.00346052 0.000102093
-16.9833 -0.00348208 0.000103051
-16.9309 -0.00350376 0.000104016
-16.8787 -0.00352555 0.00010499
-16.8268 -0.00354747 0.000105973
-16.775 -0.0035695 0.000106964
-16.7234 -0.00359166 0.000107964
-16.672 -0.00361395 0.000108972
-16.6208 -0.00363635 0.000109989
-16.5697 -0.00365889 0.000111015
-16.5189 -0.00368156 0.000112051
-16.4682 -0.00370435 0.000113095
-16.4177 -0.00372728 0.000114149
-16.3674 -0.00375035 0.000115213
-16.3172 -0.00377355 0.000116286
-16.2672 -0.00379689 0.000117369
-16.2174 -0.00382037 0.000118462
-16.1677 -0.00384399 0.000119565
-16.1182 -0.00386775 0.000120678
-16.0689 -0.00389166 0.000121801
-16.0197 -0.00391572 0.000122935
-15.9706 -0.00393993 0.000124079
-15.9217 -0.00396429 0.000125234
-15.873 -0.0039888 0.0001264
-15.8243 -0.00401346 0.000127577
-15.7759 -0.00403829 0.000128765
-15.7276 -0.00406327 0.000129965
-15.6794 -0.00408841 0.000131176
-15.6313 -0.00411371 0.000132398
-15.5834 -0.00413918 0.000133633
-15.5356 -0.00416481 0.000134879
-15.488 -0.00419062 0.000136138
-15.4404 -0.00421659 0.000137408
-15.393 -0.00424273 0.000138691
-15.3458 -0.00426905 0.000139987
-15.2986 -0.00429555 0.000141296
-15.2516 -0.00432222 0.000142617
-15.2047 -0.00434908 0.000143952
-15.1579 -0.00437611 0.0001453
-15.1112 -0.00440334 0.000146661
-15.0647 -0.00443074 0.000148036
-15.0182 -0.00445834 0.000149425
-14.9719 -0.00448613 0.000150828
-14.9257 -0.00451411 0.000152245
-14.8796 -0.00454229 0.000153676
-14.8336 -0.00457067 0.000155122
-14.7877 -0.00459924 0.000156583
-14.7419 -0.00462802 0.000158059
-14.6962 -0.004657 0.00015955
-14.6506 -0.00468619 0.000161057
-14.6052 -0.00471559 0.000162579
-14.5598 -0.0047452 0.000164117
-14.5145 -0.00477503 0.000165671
-14.4693 -0.00480507 0.000167242
-14.4243 -0.00483534 0.000168829
-14.3793 -0.00486582 0.000170432
-14.3344 -0.00489653 0.000172053
-14.2896 -0.00492747 0.000173691
-14.2449 -0.00495863 0.000175346
-14.2003 -0.00499003 0.000177019
-14.1558 -0.00502166 0.00017871
-14.1113 -0.00505353 0.000180419
-14.067 -0.00508564 0.000182146
-14.0227 -0.005118 0.000183892
-13.9786 -0.0051506 0.000185657
-13.9345 -0.00518345 0.000187442
-13.8905 -0.00521655 0.000189245
-13.8466 -0.0052499 0.000191069
-13.8028 -0.00528352 0.000192912
-13.759 -0.00531739 0.000194776
-13.7153 -0.00535153 0.000196661
-13.6718 -0.00538593 0.000198566
-13.6283 -0.0054206 0.000200493
-13.5848 -0.00545555 0.000202441
-13.5415 -0.00549077 0.000204411
-13.4982 -0.00552627 0.000206403
-13.455 -0.00556206 0.000208418
-13.4119 -0.00559813 0.000210455
-13.3689 -0.00563449 0.000212515
-13.3259 -0.00567114 0.000214599
-13.283 -0.00570809 0.000216707
-13.2402 -0.00574534 0.000218839
-13.1974 -0.00578289 0.000220995
-13.1547 -0.00582074 0.000223176
-13.1121 -0.00585891 0.000225382
-13.0696 -0.00589739 0.000227614
-13.0271 -0.00593619 0.000229872
-12.9847 -0.00597532 0.000232156
-12.9424 -0.00601476 0.000234466
-12.9001 -0.00605454 0.000236804
-12.8579 -0.00609465 0.00023917
-12.8158 -0.0061351 0.000241563
-12.7737 -0.00617588 0.000243985
-12.7317 -0.00621702 0.000246435
-12.6898 -0.0062585 0.000248915
-12.6479 -0.00630034 0.000251424
-12.6061 -0.00634254 0.000253964
-12.5643 -0.00638509 0.000256534
-12.5226 -0.00642802 0.000259135
-12.481 -0.00647132 0.000261767
-12.4394 -0.00651499 0.000264432
-12.3979 -0.00655904 0.000267128
-12.3565 -0.00660348 0.000269858
-12.3151 -0.00664831 0.000272622
-12.2738 -0.00669354 0.000275419
-12.2325 -0.00673916 0.000278251
-12.1913 -0.00678519 0.000281118
-12.1501 -0.00683163 0.00028402
-12.109 -0.00687849 0.000286959
-12.068 -0.00692576 0.000289934
-12.027 -0.00697346 0.000292947
-11.986 -0.00702159 0.000295998
-11.9452 -0.00707016 0.000299087
-11.9043 -0.00711917 0.000302215
-11.8636 -0.00716863 0.000305383
-11.8228 -0.00721854 0.000308591
-11.7822 -0.00726891 0.000311841
-11.7415 -0.00731975 0.000315132
-11.701 -0.00737106 0.000318465
-11.6605 -0.00742284 0.000321841
-11.62 -0.00747511 0.000325262
-11.5796 -0.00752787 0.000328726
-11.5392 -0.00758112 0.000332236
-11.4989 -0.00763487 0.000335792
-11.4587 -0.00768914 0.000339394
-11.4184 -0.00774392 0.000343044
-11.3783 -0.00779922 0.000346742
-11.3381 -0.00785505 0.000350489
-11.2981 -0.00791142 0.000354286
-11.2581 -0.00796833 0.000358133
-11.2181 -0.0080258 0.000362032
-11.1781 -0.00808382 0.000365984
-11.1383 -0.0081424 0.000369989
-11.0984 -0.00820156 0.000374048
-11.0586 -0.00826131 0.000378162
-11.0189 -0.00832164 0.000382332
-10.9792 -0.00838256 0.000386559
-10.9395 -0.00844409 0.000390844
-10.8999 -0.00850624 0.000395188
-10.8603 -0.00856901 0.000399592
-10.8208 -0.0086324 0.000404057
-10.7813 -0.00869644 0.000408584
-10.7418 -0.00876112 0.000413174
-10.7024 -0.00882646 0.000417829
-10.6631 -0.00889247 0.000422549
-10.6238 -0.00895915 0.000427336
-10.5845 -0.00902652 0.00043219
-10.5452 -0.00909458 0.000437113
-10.506 -0.00916335 0.000442107
-10.4669 -0.00923283 0.000447172
-10.4278 -0.00930303 0.000452309
-10.3887 -0.00937397 0.000457521
-10.3496 -0.00944565 0.000462808
-10.3106 -0.00951809 0.000468172
-10.2717 -0.0095913 0.000473614
-10.2328 -0.00966528 0.000479135
-10.1939 -0.00974006 0.000484738
-10.155 -0.00981563 0.000490423
-10.1162 -0.00989202 0.000496192
-10.0774 -0.00996923 0.000502046
-10.0387 -0.0100473 0.000507988
-10 -0.0101262 0.000514019
-9.96134 -0.0102059 0.00052014
-9.92271 -0.0102866 0.000526353
-9.88412 -0.0103681 0.00053266
-9.84557 -0.0104505 0.000539063
-9.80704 -0.0105338 0.000545564
-9.76856 -0.0106181 0.000552164
-9.73011 -0.0107033 0.000558865
-9.69169 -0.0107895 0.000565669
-9.65331 -0.0108766 0.000572579
-9.61496 -0.0109647 0.000579596
-9.57664 -0.0110539 0.000586722
-9.53836 -0.011144 0.00059396
-9.50011 -0.0112352 0.000601311
-9.46189 -0.0113274 0.000608779
-9.42371 -0.0114207 0.000616365
-9.38556 -0.011515 0.000624071
-9.34744 -0.0116105 0.0006319
-9.30935 -0.0117071 0.000639855
-9.2713 -0.0118048 0.000647938
-9.23327 -0.0119037 0.000656151
-9.19528 -0.0120037 0.000664498
-9.15732 -0.0121049 0.00067298
-9.11939 -0.0122074 0.000681602
-9.08149 -0.012311 0.000690365
-9.04362 -0.0124159 0.000699272
-9.00578 -0.0125221 0.000708327
-8.96797 -0.0126296 0.000717532
-8.93019 -0.0127384 0.000726891
-8.89244 -0.0128485 0.000736407
-8.85471 -0.0129599 0.000746084
-8.81702 -0.0130728 0.000755923
-8.77936 -0.013187 0.00076593
-8.74172 -0.0133027 0.000776108
-8.70412 -0.0134198 0.00078646
-8.66654 -0.0135384 0.00079699
-8.62899 -0.0136585 0.000807702
-8.59146 -0.0137801 0.000818599
-8.55397 -0.0139033 0.000829687
-8.5165 -0.014028 0.000840969
-8.47906 -0.0141543 0.000852449
-8.44165 -0.0142823 0.000864132
-8.40426 -0.0144119 0.000876022
-8.3669 -0.0145432 0.000888124
-8.32956 -0.0146763 0.000900442
-8.29226 -0.0148111 0.000912982
-8.25497 -0.0149476 0.000925749
-8.21772 -0.015086 0.000938747
-8.18049 -0.0152262 0.000951982
-8.14328 -0.0153683 0.000965459
-8.1061 -0.0155124 0.000979184
-8.06895 -0.0156583 0.000993163
-8.03182 -0.0158063 0.0010074
-7.99471 -0.0159562 0.00102191
-7.95763 -0.0161082 0.00103668
-7.92058 -0.0162624 0.00105174
-7.88355 -0.0164186 0.00106708
-7.84654 -0.016577 0.00108271
-7.80955 -0.0167377 0.00109864
-7.77259 -0.0169006 0.00111487
-7.73566 -0.0170658 0.00113142
-7.69874 -0.0172333 0.00114829
-7.66185 -0.0174032 0.00116549
-7.62498 -0.0175756 0.00118302
-7.58814 -0.0177505 0.0012009
-7.55132 -0.0179278 0.00121914
-7.51452 -0.0181078 0.00123773
-7.47774 -0.0182904 0.0012567
-7.44099 -0.0184757 0.00127605
-7.40425 -0.0186637 0.00129579
-7.36754 -0.0188545 0.00131593
-7.33085 -0.0190481 0.00133648
-7.29418 -0.0192447 0.00135745
-7.25754 -0.0194442 0.00137886
-7.22091 -0.0196468 0.0014007
-7.18431 -0.0198524 0.00142301
-7.14772 -0.0200612 0.00144577
-7.11116 -0.0202732 0.00146902
-7.07462 -0.0204885 0.00149276
-7.0381 -0.0207071 0.00151701
-7.00159 -0.0209292 0.00154178
-6.96511 -0.0211547 0.00156707
-6.92865 -0.0213838 0.00159292
-6.89221 -0.0216166 0.00161933
-6.85579 -0.0218531 0.00164631
-6.81938 -0.0220934 0.00167389
-6.783 -0.0223376 0.00170208
-6.74664 -0.0225858 0.0017309
-6.71029 -0.022838 0.00176036
-6.67397 -0.0230944 0.00179048
-6.63766 -0.023355 0.00182129
-6.60137 -0.02362 0.0018528
-6.5651 -0.0238894 0.00188503
-6.52885 -0.0241633 0.001918
-6.49262 -0.0244419 0.00195174
-6.4564 -0.0247253 0.00198626
-6.42021 -0.0250135 0.00202159
-6.38403 -0.0253066 0.00205776
-6.34786 -0.0256049 0.00209479
-6.31172 -0.0259083 0.0021327
-6.27559 -0.0262171 0.00217152
-6.23949 -0.0265314 0.00221129
-6.20339 -0.0268512 0.00225202
-6.16732 -0.0271768 0.00229375
-6.13126 -0.0275082 0.00233651
-6.09522 -0.0278457 0.00238033
-6.05919 -0.0281893 0.00242524
-6.02319 -0.0285392 0.00247129
-5.9872 -0.0288955 0.0025185
-5.95122 -0.0292585 0.00256691
-5.91526 -0.0296283 0.00261656
-5.87932 -0.0300051 0.0026675
-5.84339 -0.0303889 0.00271976
-5.80748 -0.0307802 0.00277339
-5.77158 -0.0311789 0.00282843
-5.7357 -0.0315854 0.00288494
-5.69984 -0.0319997 0.00294295
-5.66399 -0.0324222 0.00300253
-5.62815 -0.0328531 0.00306372
-5.59233 -0.0332925 0.00312658
-5.55653 -0.0337407 0.00319117
-5.52074 -0.034198 0.00325754
-5.48497 -0.0346645 0.00332577
-5.4492 -0.0351406 0.00339592
-5.41346 -0.0356265 0.00346806
-5.37773 -0.0361224 0.00354225
-5.34201 -0.0366288 0.00361857
-5.30631 -0.0371458 0.00369711
-5.27062 -0.0376738 0.00377794
-5.23494 -0.038213 0.00386115
-5.19928 -0.0387639 0.00394682
-5.16363 -0.0393267 0.00403505
-5.128 -0.0399019 0.00412595
-5.09237 -0.0404897 0.0042196
-5.05677 -0.0410906 0.00431612
-5.02117 -0.0417049 0.00441562
-4.98559 -0.0423331 0.00451821
-4.95002 -0.0429756 0.00462403
-4.91446 -0.0436328 0.00473319
-4.87892 -0.0443053 0.00484584
-4.84339 -0.0449933 0.00496211
-4.80787 -0.0456976 0.00508216
-4.77237 -0.0464186 0.00520614
-4.73687 -0.0471567 0.00533422
-4.70139 -0.0479127 0.00546657
-4.66592 -0.0486871 0.00560338
-4.63046 -0.0494804 0.00574482
-4.59502 -0.0502934 0.00589112
-4.55958 -0.0511267 0.00604247
-4.52416 -0.0519809 0.00619911
-4.48875 -0.0528569 0.00636127
-4.45335 -0.0537553 0.0065292
-4.41797 -0.054677 0.00670317
-4.38259 -0.0556227 0.00688344
-4.34722 -0.0565934 0.00707033
-4.31187 -0.0575899 0.00726413
-4.27653 -0.0586132 0.00746518
-4.24119 -0.0596642 0.00767382
-4.20587 -0.0607441 0.00789042
-4.17056 -0.0618538 0.00811539
-4.13526 -0.0629945 0.00834912
-4.09997 -0.0641674 0.00859206
-4.06469 -0.0653738 0.00884468
-4.02942 -0.0666149 0.00910747
-3.99416 -0.0678921 0.00938097
-3.95891 -0.069207 0.00966573
-3.92367 -0.0705609 0.00996236
-3.88844 -0.0719555 0.0102715
-3.85322 -0.0733924 0.0105938
-3.81801 -0.0748736 0.01093
-3.7828 -0.0764007 0.0112809
-3.74761 -0.0779758 0.0116474
-3.71243 -0.0796009 0.0120302
-3.67726 -0.0812783 0.0124304
-3.64209 -0.0830102 0.0128489
-3.60694 -0.0847991 0.0132869
-3.57179 -0.0866476 0.0137456
-3.53665 -0.0885584 0.0142261
-3.50152 -0.0905344 0.0147299
-3.4664 -0.0925787 0.0152585
-3.43129 -0.0946945 0.0158133
-3.39619 -0.0968853 0.0163961
-3.36109 -0.0991548 0.0170088
-3.32601 -0.101507 0.0176533
-3.29093 -0.103946 0.0183317
-3.25586 -0.106475 0.0190465
-3.2208 -0.109101 0.0198
-3.18574 -0.111828 0.0205952
-3.1507 -0.114661 0.021435
-3.11566 -0.117605 0.0223226
-3.08063 -0.120668 0.0232617
-3.0456 -0.123856 0.024256
-3.01059 -0.127175 0.0253099
-2.97558 -0.130633 0.0264281
-2.94058 -0.134238 0.0276156
-2.90558 -0.137999 0.0288782
-2.87059 -0.141926 0.030222
-2.83561 -0.146027 0.0316539
-2.80064 -0.150315 0.0331814
-2.76567 -0.1548 0.0348131
-2.73071 -0.159496 0.0365581
-2.69576 -0.164416 0.038427
-2.66081 -0.169574 0.0404311
-2.62587 -0.174987 0.0425836
-2.59094 -0.180672 0.0448987
-2.55601 -0.186648 0.0473928
-2.52109 -0.192935 0.0500841
-2.48617 -0.199555 0.0529932
-2.45126 -0.206533 0.0561434
-2.41636 -0.213894 0.059561
-2.38146 -0.221668 0.0632762
-2.34657 -0.229886 0.0673232
-2.31168 -0.238583 0.0717411
-2.2768 -0.247794 0.0765752
-2.24192 -0.257562 0.0818772
-2.20705 -0.26793 0.087707
-2.17219 -0.278947 0.0941344
-2.13733 -0.290665 0.10124
-2.10247 -0.303141 0.10912
-2.06762 -0.316436 0.117884
-2.03278 -0.330616 0.127664
-1.99794 -0.345751 0.138615
-1.9631 -0.361913 0.150922
-1.92827 -0.379177 0.164806
-1.89345 -0.397617 0.180531
-1.85862 -0.417301 0.198416
-1.82381 -0.438287 0.218847
-1.78899 -0.460611 0.24229
-1.75419 -0.484276 0.269314
-1.71938 -0.509221 0.30061
-1.68458 -0.535296 0.337022
-1.64979 -0.562202 0.379569
-1.61499 -0.589417 0.429479
-1.58021 -0.616082 0.488207
-1.54542 -0.640833 0.557426
-1.51064 -0.661571 0.63897
-1.47586 -0.675161 0.734652
-1.44109 -0.677074 0.845893
-1.40632 -0.661076 0.97301
-1.37155 -0.619195 1.11405
-1.33679 -0.542417 1.26321
-1.30203 -0.422724 1.40927
-1.26727 -0.256771 1.53525
-1.23251 -0.050236 1.62114
-1.19776 0.180088 1.65013
-1.16301 0.409569 1.61586
-1.12827 0.613899 1.5256
-1.09352 0.777038 1.39663
-1.05878 0.894065 1.24893
-1.02405 0.968797 1.09908
-0.989309 1.00942 0.957895
-0.954576 1.02492 0.830837
-0.919844 1.02315 0.719652
-0.885115 1.01021 0.623914
-0.850388 0.990529 0.542157
-0.815663 0.967158 0.472556
-0.78094 0.942139 0.413285
-0.746219 0.916797 0.362683
-0.711499 0.891968 0.319308
-0.676781 0.868162 0.281946
-0.642065 0.845669 0.249586
-0.60735 0.82464 0.221393
-0.572637 0.805137 0.19668
-0.537925 0.787162 0.174881
-0.503214 0.770685 0.15553
-0.468504 0.755656 0.138238
-0.433796 0.742017 0.122686
-0.399089 0.729702 0.108604
-0.364382 0.718649 0.0957647
-0.329676 0.708798 0.0839764
-0.294972 0.700093 0.0730748
-0.260267 0.692482 0.0629184
-0.225564 0.685921 0.0533839
-0.190861 0.680369 0.0443628
-0.156158 0.675794 0.0357583
-0.121456 0.672166 0.0274832
-0.0867541 0.669465 0.0194573
-0.0520524 0.667673 0.0116057
-0.0173508 0.66678 0.00385717
0.0173508 0.66678 -0.00385717
0.0520524 0.667673 -0.0116057
0.0867541 0.669465 -0.0194573
0.121456 0.672166 -0.0274832
0.156158 0.675794 -0.0357583
0.190861 0.680369 -0.0443628
0.225564 0.685921 -0.0533839
0.260267 0.692482 -0.0629184
0.294972 0.700093 -0.0730748
0.329676 0.708798 -0.0839764
0.364382 0.718649 -0.0957647
0.399089 0.729702 -0.108604
0.433796 0.742017 -0.122686
0.468504 0.755656 -0.138238
0.503214 0.770685 -0.15553
0.537925 0.787162 -0.174881
0.572637 0.805137 -0.19668
0.60735 0.82464 -0.221393
0.642065 0.845669 -0.249586
0.676781 0.868162 -0.281946
0.711499 0.891968 -0.319308
0.746219 0.916797 -0.362683
0.78094 0.942139 -0.413285
0.815663 0.967158 -0.472556
0.850388 0.990529 -0.542157
0.885115 1.01021 -0.623914
0.919844 1.02315 -0.719652
0.954576 1.02492 -0.830837
0.989309 1.00942 -0.957895
1.02405 0.968797 -1.09908
1.05878 0.894065 -1.24893
1.09352 0.777038 -1.39663
1.12827 0.613899 -1.5256
1.16301 0.409569 -1.61586
1.19776 0.180088 -1.65013
1.23251 -0.050236 -1.62114
1.26727 -0.256771 -1.53525
1.30203 -0.422724 -1.40927
1.33679 -0.542417 -1.26321
1.37155 -0.619195 -1.11405
1.40632 -0.661076 -0.97301
1.44109 -0.677074 -0.845893
1.47586 -0.675161 -0.734652
1.51064 -0.661571 -0.63897
1.54542 -0.640833 -0.557426
1.58021 -0.616082 -0.488207
1.61499 -0.589417 -0.429479
1.64979 -0.562202 -0.379569
1.68458 -0.535296 -0.337022
1.71938 -0.509221 -0.30061
1.75419 -0.484276 -0.269314
1.78899 -0.460611 -0.24229
1.82381 -0.438287 -0.218847
1.85862 -0.417301 -0.198416
1.89345 -0.397617 -0.180531
1.92827 -0.379177 -0.164806
1.9631 -0.361913 -0.150922
1.99794 -0.345751 -0.138615
2.03278 -0.330616 -0.127664
2.06762 -0.316436 -0.117884
2.10247 -0.303141 -0.10912
2.13733 -0.290665 -0.10124
2.17219 -0.278947 -0.0941344
2.20705 -0.26793 -0.087707
2.24192 -0.257562 -0.0818772
2.2768 -0.247794 -0.0765752
2.31168 -0.238583 -0.0717411
2.34657 -0.229886 -0.0673232
2.38146 -0.221668 -0.0632762
2.41636 -0.213894 -0.059561
2.45126 -0.206533 -0.0561434
2.48617 -0.199555 -0.0529932
2.52109 -0.192935 -0.0500841
2.55601 -0.186648 -0.0473928
2.59094 -0.180672 -0.0448987
2.62587 -0.174987 -0.0425836
2.66081 -0.169574 -0.0404311
2.69576 -0.164416 -0.038427
2.73071 -0.159496 -0.0365581
2.76567 -0.1548 -0.0348131
2.80064 -0.150315 -0.0331814
2.83561 -0.146027 -0.0316539
2.87059 -0.141926 -0.030222
2.90558 -0.137999 -0.0288782
2.94058 -0.134238 -0.0276156
2.97558 -0.130633 -0.0264281
3.01059 -0.127175 -0.0253099
3.0456 -0.123856 -0.024256
3.08063 -0.120668 -0.0232617
3.11566 -0.117605 -0.0223226
3.1507 -0.114661 -0.021435
3.18574 -0.111828 -0.0205952
3.2208 -0.109101 -0.0198
3.25586 -0.106475 -0.0190465
3.29093 -0.103946 -0.0183317
3.32601 -0.101507 -0.0176533
3.36109 -0.0991548 -0.0170088
3.39619 -0.0968853 -0.0163961
3.43129 -0.0946945 -0.0158133
3.4664 -0.0925787 -0.0152585
3.50152 -0.0905344 -0.0147299
3.53665 -0.0885584 -0.0142261
3.57179 -0.0866476 -0.0137456
3.60694 -0.0847991 -0.0132869
3.64209 -0.0830102 -0.0128489
3.67726 -0.0812783 -0.0124304
3.71243 -0.0796009 -0.0120302
3.74761 -0.0779758 -0.0116474
3.7828 -0.0764007 -0.0112809
3.81801 -0.0748736 -0.01093
3.85322 -0.0733924 -0.0105938
3.88844 -0.0719555 -0.0102715
3.92367 -0.0705609 -0.00996236
3.95891 -0.069207 -0.00966573
3.99416 -0.0678921 -0.00938097
4.02942 -0.0666149 -0.00910747
4.06469 -0.0653738 -0.00884468
4.09997 -0.0641674 -0.00859206
4.13526 -0.0629945 -0.00834912
4.17056 -0.0618538 -0.00811539
4.20587 -0.0607441 -0.00789042
4.24119 -0.0596642 -0.00767382
4.27653 -0.0586132 -0.00746518
4.31187 -0.0575899 -0.00726413
4.34722 -0.0565934 -0.00707033
4.38259 -0.0556227 -0.00688344
4.41797 -0.054677 -0.00670317
4.45335 -0.0537553 -0.0065292
4.48875 -0.0528569 -0.00636127
4.52416 -0.0519809 -0.00619911
4.55958 -0.0511267 -0.00604247
4.59502 -0.0502934 -0.00589112
4.63046 -0.0494804 -0.00574482
4.66592 -0.0486871 -0.00560338
4.70139 -0.0479127 -0.00546657
4.73687 -0.0471567 -0.00533422
4.77237 -0.0464186 -0.00520614
4.80787 -0.0456976 -0.00508216
4.84339 -0.0449933 -0.00496211
4.87892 -0.0443053 -0.00484584
4.91446 -0.0436328 -0.00473319
4.95002 -0.0429756 -0.00462403
4.98559 -0.0423331 -0.00451821
5.02117 -0.0417049 -0.00441562
5.05677 -0.0410906 -0.00431612
5.09237 -0.0404897 -0.0042196
5.128 -0.0399019 -0.00412595
5.16363 -0.0393267 -0.00403505
5.19928 -0.0387639 -0.00394682
5.23494 -0.038213 -0.00386115
5.27062 -0.0376738 -0.00377794
5.30631 -0.0371458 -0.00369711
5.34201 -0.0366288 -0.00361857
5.37773 -0.0361224 -0.00354225
5.41346 -0.0356265 -0.00346806
5.4492 -0.0351406 -0.00339592
5.48497 -0.0346645 -0.00332577
5.52074 -0.034198 -0.00325754
5.55653 -0.0337407 -0.00319117
5.59233 -0.0332925 -0.00312658
5.62815 -0.0328531 -0.00306372
5.66399 -0.0324222 -0.00300253
5.69984 -0.0319997 -0.00294295
5.7357 -0.0315854 -0.00288494
5.77158 -0.0311789 -0.00282843
5.80748 -0.0307802 -0.00277339
5.84339 -0.0303889 -0.00271976
5.87932 -0.0300051 -0.0026675
5.91526 -0.0296283 -0.00261656
5.95122 -0.0292585 -0.00256691
5.9872 -0.0288955 -0.0025185
6.02319 -0.0285392 -0.00247129
6.05919 -0.0281893 -0.00242524
6.09522 -0.0278457 -0.00238033
6.13126 -0.0275082 -0.00233651
6.16732 -0.0271768 -0.00229375
6.20339 -0.0268512 -0.00225202
6.23949 -0.0265314 -0.00221129
6.27559 -0.0262171 -0.00217152
6.31172 -0.0259083 -0.0021327
6.34786 -0.0256049 -0.00209479
6.38403 -0.0253066 -0.00205776
6.42021 -0.0250135 -0.00202159
6.4564 -0.0247253 -0.00198626
6.49262 -0.0244419 -0.00195174
6.52885 -0.0241633 -0.001918
6.5651 -0.0238894 -0.00188503
6.60137 -0.02362 -0.0018528
6.63766 -0.023355 -0.00182129
6.67397 -0.0230944 -0.00179048
6.71029 -0.022838 -0.00176036
6.74664 -0.0225858 -0.0017309
6.783 -0.0223376 -0.00170208
6.81938 -0.0220934 -0.00167389
6.85579 -0.0218531 -0.00164631
6.89221 -0.0216166 -0.00161933
6.92865 -0.0213838 -0.00159292
6.96511 -0.0211547 -0.00156707
7.00159 -0.0209292 -0.00154178
7.0381 -0.0207071 -0.00151701
7.07462 -0.0204885 -0.00149276
7.11116 -0.0202732 -0.00146902
7.14772 -0.0200612 -0.00144577
7.18431 -0.0198524 -0.00142301
7.22091 -0.0196468 -0.0014007
7.25754 -0.0194442 -0.00137886
7.29418 -0.0192447 -0.00135745
7.33085 -0.0190481 -0.00133648
7.36754 -0.0188545 -0.00131593
7.40425 -0.0186637 -0.00129579
7.44099 -0.0184757 -0.00127605
7.47774 -0.0182904 -0.0012567
7.51452 -0.0181078 -0.00123773
7.55132 -0.0179278 -0.00121914
7.58814 -0.0177505 -0.0012009
7.62498 -0.0175756 -0.00118302
7.66185 -0.0174032 -0.00116549
7.69874 -0.0172333 -0.00114829
7.73566 -0.0170658 -0.00113142
7.77259 -0.0169006 -0.00111487
7.80955 -0.0167377 -0.00109864
7.84654 -0.016577 -0.00108271
7.88355 -0.0164186 -0.00106708
7.92058 -0.0162624 -0.00105174
7.95763 -0.0161082 -0.00103668
7.99471 -0.0159562 -0.00102191
8.03182 -0.0158063 -0.0010074
8.06895 -0.0156583 -0.000993163
8.1061 -0.0155124 -0.000979184
8.14328 -0.0153683 -0.000965459
8.18049 -0.0152262 -0.000951982
8.21772 -0.015086 -0.000938747
8.25497 -0.0149476 -0.000925749
8.29226 -0.0148111 -0.000912982
8.32956 -0.0146763 -0.000900442
8.3669 -0.0145432 -0.000888124
8.40426 -0.0144119 -0.000876022
8.44165 -0.0142823 -0.000864132
8.47906 -0.0141543 -0.000852449
8.5165 -0.014028 -0.000840969
8.55397 -0.0139033 -0.000829687
8.59146 -0.0137801 -0.000818599
8.62899 -0.0136585 -0.000807702
8.66654 -0.0135384 -0.00079699
8.70412 -0.0134198 -0.00078646
8.74172 -0.0133027 -0.000776108
8.77936 -0.013187 -0.00076593
8.81702 -0.0130728 -0.000755923
8.85471 -0.0129599 -0.000746084
8.89244 -0.0128485 -0.000736407
8.93019 -0.0127384 -0.000726891
8.96797 -0.0126296 -0.000717532
9.00578 -0.0125221 -0.000708327
9.04362 -0.0124159 -0.000699272
9.08149 -0.012311 -0.000690365
9.11939 -0.0122074 -0.000681602
9.15732 -0.0121049 -0.00067298
9.19528 -0.0120037 -0.000664498
9.23327 -0.0119037 -0.000656151
9.2713 -0.0118048 -0.000647938
9.30935 -0.0117071 -0.000639855
9.34744 -0.0116105 -0.0006319
9.38556 -0.011515 -0.000624071
9.42371 -0.0114207 -0.000616365
9.46189 -0.0113274 -0.000608779
9.50011 -0.0112352 -0.000601311
9.53836 -0.011144 -0.00059396
9.57664 -0.0110539 -0.000586722
9.61496 -0.0109647 -0.000579596
9.65331 -0.0108766 -0.000572579
9.69169 -0.0107895 -0.000565669
9.73011 -0.0107033 -0.000558865
9.76856 -0.0106181 -0.000552164
9.80704 -0.0105338 -0.000545564
9.84557 -0.0104505 -0.000539063
9.88412 -0.0103681 -0.00053266
9.92271 -0.0102866 -0.000526353
9.96134 -0.0102059 -0.00052014
10 -0.0101262 -0.000514019
10.0387 -0.0100473 -0.000507988
10.0774 -0.00996923 -0.000502046
10.1162 -0.00989202 -0.000496192
10.155 -0.00981563 -0.000490423
10.1939 -0.00974006 -0.000484738
10.2328 -0.00966528 -0.000479135
10.2717 -0.0095913 -0.000473614
10.3106 -0.00951809 -0.000468172
10.3496 -0.00944565 -0.000462808
10.3887 -0.00937397 -0.000457521
10.4278 -0.00930303 -0.000452309
10.4669 -0.00923283 -0.000447172
10.506 -0.00916335 -0.000442107
10.5452 -0.00909458 -0.000437113
10.5845 -0.00902652 -0.00043219
10.6238 -0.00895915 -0.000427336
10.6631 -0.00889247 -0.000422549
10.7024 -0.00882646 -0.000417829
10.7418 -0.00876112 -0.000413174
10.7813 -0.00869644 -0.000408584
10.8208 -0.0086324 -0.000404057
10.8603 -0.00856901 -0.000399592
10.8999 -0.00850624 -0.000395188
10.9395 -0.00844409 -0.000390844
10.9792 -0.00838256 -0.000386559
11.0189 -0.00832164 -0.000382332
11.0586 -0.00826131 -0.000378162
11.0984 -0.00820156 -0.000374048
11.1383 -0.0081424 -0.000369989
11.1781 -0.00808382 -0.000365984
11.2181 -0.0080258 -0.000362032
11.2581 -0.00796833 -0.000358133
11.2981 -0.00791142 -0.000354286
11.3381 -0.00785505 -0.000350489
11.3783 -0.00779922 -0.000346742
11.4184 -0.00774392 -0.000343044
11.4587 -0.00768914 -0.000339394
11.4989 -0.00763487 -0.000335792
11.5392 -0.00758112 -0.000332236
11.5796 -0.00752787 -0.000328726
11.62 -0.00747511 -0.000325262
11.6605 -0.00742284 -0.000321841
11.701 -0.00737106 -0.000318465
11.7415 -0.00731975 -0.000315132
11.7822 -0.00726891 -0.000311841
11.8228 -0.00721854 -0.000308591
11.8636 -0.00716863 -0.000305383
11.9043 -0.00711917 -0.000302215
11.9452 -0.00707016 -0.000299087
11.986 -0.00702159 -0.000295998
12.027 -0.00697346 -0.000292947
12.068 -0.00692576 -0.000289934
12.109 -0.00687849 -0.000286959
12.1501 -0.00683163 -0.00028402
12.1913 -0.00678519 -0.000281118
12.2325 -0.00673916 -0.000278251
12.2738 -0.00669354 -0.000275419
12.3151 -0.00664831 -0.000272622
12.3565 -0.00660348 -0.000269858
12.3979 -0.00655904 -0.000267128
12.4394 -0.00651499 -0.000264432
12.481 -0.00647132 -0.000261767
12.5226 -0.00642802 -0.000259135
12.5643 -0.00638509 -0.000256534
12.6061 -0.00634254 -0.000253964
12.6479 -0.00630034 -0.000251424
12.6898 -0.0062585 -0.000248915
12.7317 -0.00621702 -0.000246435
12.7737 -0.00617588 -0.000243985
12.8158 -0.0061351 -0.000241563
12.8579 -0.00609465 -0.00023917
12.9001 -0.00605454 -0.000236804
12.9424 -0.00601476 -0.000234466
12.9847 -0.00597532 -0.000232156
13.0271 -0.00593619 -0.000229872
13.0696 -0.00589739 -0.000227614
13.1121 -0.00585891 -0.000225382
13.1547 -0.00582074 -0.000223176
13.1974 -0.00578289 -0.000220995
13.2402 -0.00574534 -0.000218839
13.283 -0.00570809 -0.000216707
13.3259 -0.00567114 -0.000214599
13.3689 -0.00563449 -0.000212515
13.4119 -0.00559813 -0.000210455
13.455 -0.00556206 -0.000208418
13.4982 -0.00552627 -0.000206403
13.5415 -0.00549077 -0.000204411
13.5848 -0.00545555 -0.000202441
13.6283 -0.0054206 -0.000200493
13.6718 -0.00538593 -0.000198566
13.7153 -0.00535153 -0.000196661
13.759 -0.00531739 -0.000194776
13.8028 -0.00528352 -0.000192912
13.8466 -0.0052499 -0.000191069
13.8905 -0.00521655 -0.000189245
13.9345 -0.00518345 -0.000187442
13.9786 -0.0051506 -0.000185657
14.0227 -0.005118 -0.000183892
14.067 -0.00508564 -0.000182146
14.1113 -0.00505353 -0.000180419
14.1558 -0.00502166 -0.00017871
14.2003 -0.00499003 -0.000177019
14.2449 -0.00495863 -0.000175346
14.2896 -0.00492747 -0.000173691
14.3344 -0.00489653 -0.000172053
14.3793 -0.00486582 -0.000170432
14.4243 -0.00483534 -0.000168829
14.4693 -0.00480507 -0.000167242
14.5145 -0.00477503 -0.000165671
14.5598 -0.0047452 -0.000164117
14.6052 -0.00471559 -0.000162579
14.6506 -0.00468619 -0.000161057
14.6962 -0.004657 -0.00015955
14.7419 -0.00462802 -0.000158059
14.7877 -0.00459924 -0.000156583
14.8336 -0.00457067 -0.000155122
14.8796 -0.00454229 -0.000153676
14.9257 -0.00451411 -0.000152245
14.9719 -0.00448613 -0.000150828
15.0182 -0.00445834 -0.000149425
15.0647 -0.00443074 -0.000148036
15.1112 -0.00440334 -0.000146661
15.1579 -0.00437611 -0.0001453
15.2047 -0.00434908 -0.000143952
15.2516 -0.00432222 -0.000142617
15.2986 -0.00429555 -0.000141296
15.3458 -0.00426905 -0.000139987
15.393 -0.00424273 -0.000138691
15.4404 -0.00421659 -0.000137408
15.488 -0.00419062 -0.000136138
15.5356 -0.00416481 -0.000134879
15.5834 -0.00413918 -0.000133633
15.6313 -0.00411371 -0.000132398
15.6794 -0.00408841 -0.000131176
15.7276 -0.00406327 -0.000129965
15.7759 -0.00403829 -0.000128765
15.8243 -0.00401346 -0.000127577
15.873 -0.0039888 -0.0001264
15.9217 -0.00396429 -0.000125234
15.9706 -0.00393993 -0.000124079
16.0197 -0.00391572 -0.000122935
16.0689 -0.00389166 -0.000121801
16.1182 -0.00386775 -0.000120678
16.1677 -0.00384399 -0.000119565
16.2174 -0.00382037 -0.000118462
16.2672 -0.00379689 -0.000117369
16.3172 -0.00377355 -0.000116286
16.3674 -0.00375035 -0.000115213
16.4177 -0.00372728 -0.000114149
16.4682 -0.00370435 -0.000113095
16.5189 -0.00368156 -0.000112051
16.5697 -0.00365889 -0.000111015
16.6208 -0.00363635 -0.000109989
16.672 -0.00361395 -0.000108972
16.7234 -0.00359166 -0.000107964
16.775 -0.0035695 -0.000106964
16.8268 -0.00354747 -0.000105973
16.8787 -0.00352555 -0.00010499
16.9309 -0.00350376 -0.000104016
16.9833 -0.00348208 -0.000103051
17.0359 -0.00346052 -0.000102093
17.0887 -0.00343907 -0.000101143
17.1418 -0.00341773 -0.000100202
17.195 -0.0033965 -9.92676e-05
17.2485 -0.00337538 -9.83414e-05
17.3022 -0.00335437 -9.74228e-05
17.3562 -0.00333346 -9.65116e-05
17.4104 -0.00331266 -9.56078e-05
17.4648 -0.00329196 -9.47113e-05
17.5195 -0.00327136 -9.38219e-05
17.5744 -0.00325085 -9.29395e-05
17.6296 -0.00323044 -9.2064e-05
17.6851 -0.00321013 -9.11953e-05
17.7408 -0.00318991 -9.03334e-05
17.7969 -0.00316977 -8.9478e-05
17.8532 -0.00314973 -8.86291e-05
17.9098 -0.00312977 -8.77866e-05
17.9667 -0.0031099 -8.69503e-05
18.0239 -0.00309011 -8.61202e-05
18.0815 -0.0030704 -8.52961e-05
18.1393 -0.00305077 -8.4478e-05
18.1975 -0.00303122 -8.36656e-05
18.256 -0.00301174 -8.2859e-05
18.3149 -0.00299233 -8.2058e-05
18.3742 -0.00297299 -8.12625e-05
18.4338 -0.00295372 -8.04723e-05
18.4938 -0.00293452 -7.96874e-05
18.5542 -0.00291538 -7.89076e-05
18.615 -0.00289629 -7.81329e-05
18.6762 -0.00287727 -7.7363e-05
18.7379 -0.0028583 -7.65979e-05
18.8 -0.00283938 -7.58375e-05
18.8625 -0.00282051 -7.50816e-05
18.9255 -0.00280169 -7.43301e-05
18.9891 -0.00278291 -7.35829e-05
19.0531 -0.00276418 -7.28397e-05
19.1177 -0.00274547 -7.21006e-05
19.1828 -0.00272681 -7.13653e-05
19.2484 -0.00270817 -7.06337e-05
19.3147 -0.00268955 -6.99056e-05
19.3816 -0.00267096 -6.91809e-05
19.4491 -0.00265239 -6.84594e-05
19.5173 -0.00263382 -6.77409e-05
19.5862 -0.00261527 -6.70252e-05
19.6558 -0.00259672 -6.63121e-05
19.7262 -0.00257816 -6.56015e-05
19.7974 -0.00255959 -6.48931e-05
19.8694 -0.00254101 -6.41866e-05
19.9423 -0.0025224 -6.34818e-05
20.0162 -0.00250376 -6.27785e-05
20.091 -0.00248508 -6.20763e-05
20.1669 -0.00246636 -6.13749e-05
20.244 -0.00244757 -6.06739e-05
20.3222 -0.00242871 -5.9973e-05
20.4016 -0.00240977 -5.92717e-05
20.4825 -0.00239072 -5.85695e-05
20.5648 -0.00237156 -5.7866e-05
20.6487 -0.00235227 -5.71604e-05
20.7344 -0.00233283 -5.6452e-05
20.8219 -0.0023132 -5.57401e-05
20.9115 -0.00229336 -5.50237e-05
21.0034 -0.00227328 -5.43016e-05
21.0979 -0.00225291 -5.35725e-05
21.1952 -0.0022322 -5.28346e-05
21.2959 -0.00221109 -5.20859e-05
21.4004 -0.0021895 -5.13237e-05
21.5093 -0.00216731 -5.05445e-05
21.6237 -0.00214438 -4.97435e-05
21.7448 -0.00212049 -4.89137e-05
21.8747 -0.00209533 -4.80446e-05
22.0165 -0.00206835 -4.71184e-05
22.1768 -0.00203848 -4.61003e-05
22.3723 -0.00200292 -4.48981e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.0Lambda0.5Nc1ClassicOneLoop/GApTwoLoop.txt <==
-22.3723 -0.00200192 4.48533e-05
-22.1768 -0.00203744 4.60535e-05
-22.0165 -0.00206728 4.70699e-05
-21.8747 -0.00209424 4.79945e-05
-21.7448 -0.00211937 4.88621e-05
-21.6237 -0.00214323 4.96904e-05
-21.5093 -0.00216614 5.04901e-05
-21.4004 -0.0021883 5.12679e-05
-21.2959 -0.00220988 5.20287e-05
-21.1952 -0.00223096 5.2776e-05
-21.0979 -0.00225165 5.35125e-05
-21.0034 -0.00227199 5.42403e-05
-20.9115 -0.00229205 5.49611e-05
-20.8219 -0.00231187 5.56761e-05
-20.7344 -0.00233147 5.63867e-05
-20.6487 -0.0023509 5.70936e-05
-20.5648 -0.00237017 5.77979e-05
-20.4825 -0.0023893 5.85001e-05
-20.4016 -0.00240832 5.92009e-05
-20.3222 -0.00242724 5.99007e-05
-20.244 -0.00244608 6.06003e-05
-20.1669 -0.00246484 6.12998e-05
-20.091 -0.00248355 6.19998e-05
-20.0162 -0.00250221 6.27006e-05
-19.9423 -0.00252082 6.34025e-05
-19.8694 -0.0025394 6.41057e-05
-19.7974 -0.00255796 6.48108e-05
-19.7262 -0.00257651 6.55177e-05
-19.6558 -0.00259504 6.62268e-05
-19.5862 -0.00261357 6.69383e-05
-19.5173 -0.0026321 6.76525e-05
-19.4491 -0.00265064 6.83694e-05
-19.3816 -0.00266919 6.90894e-05
-19.3147 -0.00268776 6.98125e-05
-19.2484 -0.00270635 7.0539e-05
-19.1828 -0.00272496 7.12689e-05
-19.1177 -0.0027436 7.20026e-05
-19.0531 -0.00276228 7.274e-05
-18.9891 -0.00278099 7.34815e-05
-18.9255 -0.00279974 7.4227e-05
-18.8625 -0.00281854 7.49768e-05
-18.8 -0.00283738 7.57309e-05
-18.7379 -0.00285627 7.64896e-05
-18.6762 -0.00287521 7.72528e-05
-18.615 -0.00289421 7.80209e-05
-18.5542 -0.00291327 7.87937e-05
-18.4938 -0.00293238 7.95717e-05
-18.4338 -0.00295156 8.03547e-05
-18.3742 -0.0029708 8.11429e-05
-18.3149 -0.00299011 8.19365e-05
-18.256 -0.00300949 8.27356e-05
-18.1975 -0.00302894 8.35401e-05
-18.1393 -0.00304846 8.43505e-05
-18.0815 -0.00306806 8.51665e-05
-18.0239 -0.00308774 8.59886e-05
-17.9667 -0.0031075 8.68165e-05
-17.9098 -0.00312734 8.76507e-05
-17.8532 -0.00314727 8.8491e-05
-17.7969 -0.00316728 8.93377e-05
-17.7408 -0.00318738 9.01909e-05
-17.6851 -0.00320757 9.10506e-05
-17.6296 -0.00322785 9.1917e-05
-17.5744 -0.00324823 9.27901e-05
-17.5195 -0.0032687 9.36701e-05
-17.4648 -0.00328927 9.45572e-05
-17.4104 -0.00330994 9.54513e-05
-17.3562 -0.00333071 9.63526e-05
-17.3022 -0.00335158 9.72613e-05
-17.2485 -0.00337256 9.81774e-05
-17.195 -0.00339364 9.9101e-05
-17.1418 -0.00341483 0.000100032
-17.0887 -0.00343614 0.000100971
-17.0359 -0.00345755 0.000101918
-16.9833 -0.00347907 0.000102873
-16.9309 -0.00350072 0.000103836
-16.8787 -0.00352247 0.000104808
-16.8268 -0.00354435 0.000105787
-16.775 -0.00356635 0.000106775
-16.7234 -0.00358847 0.000107772
-16.672 -0.00361071 0.000108778
-16.6208 -0.00363308 0.000109792
-16.5697 -0.00365557 0.000110815
-16.5189 -0.0036782 0.000111847
-16.4682 -0.00370095 0.000112889
-16.4177 -0.00372384 0.00011394
-16.3674 -0.00374686 0.000115
-16.3172 -0.00377002 0.00011607
-16.2672 -0.00379332 0.000117149
-16.2174 -0.00381675 0.000118239
-16.1677 -0.00384033 0.000119338
-16.1182 -0.00386405 0.000120447
-16.0689 -0.00388792 0.000121567
-16.0197 -0.00391193 0.000122697
-15.9706 -0.00393609 0.000123838
-15.9217 -0.0039604 0.000124989
-15.873 -0.00398486 0.000126152
-15.8243 -0.00400948 0.000127325
-15.7759 -0.00403425 0.000128509
-15.7276 -0.00405918 0.000129705
-15.6794 -0.00408427 0.000130911
-15.6313 -0.00410953 0.00013213
-15.5834 -0.00413494 0.00013336
-15.5356 -0.00416052 0.000134602
-15.488 -0.00418627 0.000135856
-15.4404 -0.00421219 0.000137123
-15.393 -0.00423828 0.000138402
-15.3458 -0.00426455 0.000139693
-15.2986 -0.00429099 0.000140997
-15.2516 -0.0043176 0.000142314
-15.2047 -0.0043444 0.000143643
-15.1579 -0.00437138 0.000144987
-15.1112 -0.00439854 0.000146343
-15.0647 -0.00442589 0.000147713
-15.0182 -0.00445343 0.000149097
-14.9719 -0.00448116 0.000150495
-14.9257 -0.00450908 0.000151907
-14.8796 -0.00453719 0.000153333
-14.8336 -0.0045655 0.000154774
-14.7877 -0.00459401 0.000156229
-14.7419 -0.00462273 0.000157699
-14.6962 -0.00465164 0.000159185
-14.6506 -0.00468077 0.000160686
-14.6052 -0.0047101 0.000162202
-14.5598 -0.00473964 0.000163734
-14.5145 -0.0047694 0.000165282
-14.4693 -0.00479937 0.000166847
-14.4243 -0.00482956 0.000168427
-14.3793 -0.00485998 0.000170025
-14.3344 -0.00489061 0.000171639
-14.2896 -0.00492147 0.00017327
-14.2449 -0.00495256 0.000174919
-14.2003 -0.00498388 0.000176585
-14.1558 -0.00501544 0.000178269
-14.1113 -0.00504723 0.000179971
-14.067 -0.00507926 0.000181691
-14.0227 -0.00511153 0.00018343
-13.9786 -0.00514405 0.000185188
-13.9345 -0.00517682 0.000186965
-13.8905 -0.00520984 0.000188761
-13.8466 -0.0052431 0.000190577
-13.8028 -0.00527663 0.000192412
-13.759 -0.00531042 0.000194268
-13.7153 -0.00534446 0.000196145
-13.6718 -0.00537878 0.000198042
-13.6283 -0.00541336 0.00019996
-13.5848 -0.00544821 0.0002019
-13.5415 -0.00548334 0.000203861
-13.4982 -0.00551875 0.000205844
-13.455 -0.00555443 0.00020785
-13.4119 -0.0055904 0.000209878
-13.3689 -0.00562666 0.000211929
-13.3259 -0.00566321 0.000214003
-13.283 -0.00570006 0.000216101
-13.2402 -0.0057372 0.000218223
-13.1974 -0.00577465 0.000220369
-13.1547 -0.0058124 0.00022254
-13.1121 -0.00585046 0.000224736
-13.0696 -0.00588883 0.000226957
-13.0271 -0.00592752 0.000229204
-12.9847 -0.00596653 0.000231477
-12.9424 -0.00600586 0.000233776
-12.9001 -0.00604552 0.000236103
-12.8579 -0.00608551 0.000238457
-12.8158 -0.00612583 0.000240838
-12.7737 -0.0061665 0.000243248
-12.7317 -0.00620751 0.000245686
-12.6898 -0.00624887 0.000248153
-12.6479 -0.00629058 0.00025065
-12.6061 -0.00633264 0.000253177
-12.5643 -0.00637507 0.000255733
-12.5226 -0.00641786 0.000258321
-12.481 -0.00646102 0.00026094
-12.4394 -0.00650456 0.00026359
-12.3979 -0.00654847 0.000266273
-12.3565 -0.00659277 0.000268988
-12.3151 -0.00663745 0.000271737
-12.2738 -0.00668253 0.000274519
-12.2325 -0.006728 0.000277336
-12.1913 -0.00677388 0.000280187
-12.1501 -0.00682017 0.000283074
-12.109 -0.00686687 0.000285996
-12.068 -0.00691398 0.000288955
-12.027 -0.00696152 0.000291951
-11.986 -0.00700949 0.000294985
-11.9452 -0.00705789 0.000298056
-11.9043 -0.00710673 0.000301167
-11.8636 -0.00715602 0.000304317
-11.8228 -0.00720576 0.000307506
-11.7822 -0.00725595 0.000310737
-11.7415 -0.00730661 0.000314009
-11.701 -0.00735773 0.000317322
-11.6605 -0.00740933 0.000320679
-11.62 -0.00746141 0.000324079
-11.5796 -0.00751397 0.000327522
-11.5392 -0.00756703 0.000331011
-11.4989 -0.00762059 0.000334545
-11.4587 -0.00767465 0.000338125
-11.4184 -0.00772922 0.000341753
-11.3783 -0.00778432 0.000345428
-11.3381 -0.00783994 0.000349151
-11.2981 -0.00789609 0.000352924
-11.2581 -0.00795279 0.000356748
-11.2181 -0.00801003 0.000360622
-11.1781 -0.00806782 0.000364548
-11.1383 -0.00812618 0.000368527
-11.0984 -0.0081851 0.000372559
-11.0586 -0.00824461 0.000376646
-11.0189 -0.00830469 0.000380789
-10.9792 -0.00836538 0.000384988
-10.9395 -0.00842666 0.000389244
-10.8999 -0.00848855 0.000393559
-10.8603 -0.00855106 0.000397933
-10.8208 -0.00861419 0.000402368
-10.7813 -0.00867796 0.000406864
-10.7418 -0.00874237 0.000411422
-10.7024 -0.00880743 0.000416044
-10.6631 -0.00887316 0.000420731
-10.6238 -0.00893955 0.000425484
-10.5845 -0.00900663 0.000430304
-10.5452 -0.00907439 0.000435192
-10.506 -0.00914285 0.000440149
-10.4669 -0.00921202 0.000445177
-10.4278 -0.00928191 0.000450277
-10.3887 -0.00935253 0.00045545
-10.3496 -0.00942389 0.000460698
-10.3106 -0.009496 0.000466022
-10.2717 -0.00956887 0.000471423
-10.2328 -0.00964251 0.000476902
-10.1939 -0.00971694 0.000482462
-10.155 -0.00979216 0.000488103
-10.1162 -0.00986818 0.000493827
-10.0774 -0.00994503 0.000499636
-10.0387 -0.0100227 0.000505531
-10 -0.0101012 0.000511513
-9.96134 -0.0101806 0.000517586
-9.92271 -0.0102608 0.000523749
-9.88412 -0.0103419 0.000530005
-9.84557 -0.0104239 0.000536355
-9.80704 -0.0105069 0.000542802
-9.76856 -0.0105907 0.000549347
-9.73011 -0.0106755 0.000555993
-9.69169 -0.0107612 0.00056274
-9.65331 -0.0108479 0.000569591
-9.61496 -0.0109355 0.000576547
-9.57664 -0.0110242 0.000583613
-9.53836 -0.0111138 0.000590787
-9.50011 -0.0112045 0.000598075
-9.46189 -0.0112962 0.000605476
-9.42371 -0.011389 0.000612995
-9.38556 -0.0114829 0.000620632
-9.34744 -0.0115778 0.000628391
-9.30935 -0.0116739 0.000636274
-9.2713 -0.011771 0.000644283
-9.23327 -0.0118693 0.00065242
-9.19528 -0.0119688 0.000660689
-9.15732 -0.0120694 0.000669092
-9.11939 -0.0121713 0.000677633
-9.08149 -0.0122743 0.000686312
-9.04362 -0.0123786 0.000695134
-9.00578 -0.0124842 0.000704101
-8.96797 -0.012591 0.000713217
-8.93019 -0.0126991 0.000722485
-8.89244 -0.0128086 0.000731907
-8.85471 -0.0129194 0.000741486
-8.81702 -0.0130315 0.000751228
-8.77936 -0.0131451 0.000761133
-8.74172 -0.01326 0.000771207
-8.70412 -0.0133764 0.000781452
-8.66654 -0.0134942 0.000791873
-8.62899 -0.0136135 0.000802473
-8.59146 -0.0137343 0.000813256
-8.55397 -0.0138567 0.000824226
-8.5165 -0.0139806 0.000835387
-8.47906 -0.0141061 0.000846743
-8.44165 -0.0142332 0.000858299
-8.40426 -0.014362 0.000870059
-8.3669 -0.0144924 0.000882027
-8.32956 -0.0146245 0.000894208
-8.29226 -0.0147584 0.000906607
-8.25497 -0.014894 0.000919229
-8.21772 -0.0150314 0.000932079
-8.18049 -0.0151706 0.000945161
-8.14328 -0.0153117 0.000958483
-8.1061 -0.0154547 0.000972047
-8.06895 -0.0155996 0.000985861
-8.03182 -0.0157464 0.00099993
-7.99471 -0.0158953 0.00101426
-7.95763 -0.0160461 0.00102886
-7.92058 -0.0161991 0.00104373
-7.88355 -0.0163542 0.00105888
-7.84654 -0.0165114 0.00107432
-7.80955 -0.0166708 0.00109005
-7.77259 -0.0168324 0.00110608
-7.73566 -0.0169963 0.00112242
-7.69874 -0.0171625 0.00113907
-7.66185 -0.017331 0.00115605
-7.62498 -0.017502 0.00117335
-7.58814 -0.0176754 0.001191
-7.55132 -0.0178513 0.00120899
-7.51452 -0.0180298 0.00122734
-7.47774 -0.0182108 0.00124605
-7.44099 -0.0183945 0.00126513
-7.40425 -0.0185809 0.0012846
-7.36754 -0.0187701 0.00130446
-7.33085 -0.0189621 0.00132473
-7.29418 -0.0191569 0.0013454
-7.25754 -0.0193546 0.0013665
-7.22091 -0.0195554 0.00138804
-7.18431 -0.0197591 0.00141002
-7.14772 -0.019966 0.00143246
-7.11116 -0.020176 0.00145536
-7.07462 -0.0203893 0.00147875
-7.0381 -0.0206059 0.00150264
-7.00159 -0.0208258 0.00152703
-6.96511 -0.0210492 0.00155194
-6.92865 -0.0212761 0.00157739
-6.89221 -0.0215066 0.00160339
-6.85579 -0.0217408 0.00162995
-6.81938 -0.0219787 0.0016571
-6.783 -0.0222204 0.00168484
-6.74664 -0.0224661 0.00171319
-6.71029 -0.0227157 0.00174218
-6.67397 -0.0229694 0.00177181
-6.63766 -0.0232273 0.00180211
-6.60137 -0.0234895 0.0018331
-6.5651 -0.023756 0.00186479
-6.52885 -0.024027 0.00189721
-6.49262 -0.0243025 0.00193037
-6.4564 -0.0245828 0.0019643
-6.42021 -0.0248677 0.00199902
-6.38403 -0.0251576 0.00203456
-6.34786 -0.0254525 0.00207093
-6.31172 -0.0257525 0.00210817
-6.27559 -0.0260577 0.0021463
-6.23949 -0.0263683 0.00218535
-6.20339 -0.0266843 0.00222534
-6.16732 -0.027006 0.0022663
-6.13126 -0.0273334 0.00230827
-6.09522 -0.0276667 0.00235127
-6.05919 -0.0280061 0.00239534
-6.02319 -0.0283516 0.00244051
-5.9872 -0.0287035 0.00248682
-5.95122 -0.0290619 0.0025343
-5.91526 -0.0294269 0.00258299
-5.87932 -0.0297988 0.00263293
-5.84339 -0.0301776 0.00268415
-5.80748 -0.0305637 0.00273672
-5.77158 -0.030957 0.00279066
-5.7357 -0.031358 0.00284602
-5.69984 -0.0317667 0.00290285
-5.66399 -0.0321833 0.00296121
-5.62815 -0.0326082 0.00302113
-5.59233 -0.0330414 0.00308269
-5.55653 -0.0334832 0.00314593
-5.52074 -0.0339338 0.00321091
-5.48497 -0.0343935 0.00327769
-5.4492 -0.0348626 0.00334634
-5.41346 -0.0353412 0.00341693
-5.37773 -0.0358297 0.00348952
-5.34201 -0.0363283 0.00356419
-5.30631 -0.0368373 0.00364101
-5.27062 -0.0373571 0.00372007
-5.23494 -0.0378878 0.00380144
-5.19928 -0.0384299 0.00388522
-5.16363 -0.0389837 0.00397149
-5.128 -0.0395495 0.00406036
-5.09237 -0.0401276 0.00415192
-5.05677 -0.0407185 0.00424627
-5.02117 -0.0413225 0.00434353
-4.98559 -0.0419399 0.00444381
-4.95002 -0.0425714 0.00454724
-4.91446 -0.0432171 0.00465394
-4.87892 -0.0438777 0.00476405
-4.84339 -0.0445535 0.00487771
-4.80787 -0.0452451 0.00499506
-4.77237 -0.0459529 0.00511626
-4.73687 -0.0466775 0.00524148
-4.70139 -0.0474194 0.00537088
-4.66592 -0.0481791 0.00550466
-4.63046 -0.0489574 0.00564301
-4.59502 -0.0497547 0.00578612
-4.55958 -0.0505717 0.00593422
-4.52416 -0.0514091 0.00608753
-4.48875 -0.0522675 0.00624629
-4.45335 -0.0531478 0.00641076
-4.41797 -0.0540506 0.00658121
-4.38259 -0.0549768 0.00675793
-4.34722 -0.0559271 0.00694121
-4.31187 -0.0569025 0.00713138
-4.27653 -0.0579038 0.00732879
-4.24119 -0.058932 0.00753381
-4.20587 -0.0599881 0.00774681
-4.17056 -0.061073 0.00796823
-4.13526 -0.0621879 0.00819848
-4.09997 -0.0633339 0.00843807
-4.06469 -0.0645122 0.00868748
-4.02942 -0.065724 0.00894726
-3.99416 -0.0669705 0.00921798
-3.95891 -0.0682532 0.00950027
-3.92367 -0.0695735 0.00979479
-3.88844 -0.0709328 0.0101023
-3.85322 -0.0723326 0.0104234
-3.81801 -0.0737747 0.0107591
-3.7828 -0.0752606 0.0111102
-3.74761 -0.0767922 0.0114776
-3.71243 -0.0783712 0.0118624
-3.67726 -0.0799996 0.0122657
-3.64209 -0.0816795 0.0126886
-3.60694 -0.0834128 0.0131323
-3.57179 -0.0852018 0.0135982
-3.53665 -0.0870488 0.0140878
-3.50152 -0.088956 0.0146025
-3.4664 -0.090926 0.015144
-3.43129 -0.0929612 0.0157139
-3.39619 -0.0950644 0.0163141
-3.36109 -0.0972383 0.0169465
-3.32601 -0.0994857 0.017613
-3.29093 -0.10181 0.0183157
-3.25586 -0.104214 0.0190569
-3.2208 -0.106701 0.0198386
-3.18574 -0.109274 0.0206632
-3.1507 -0.111939 0.0215331
-3.11566 -0.114698 0.0224509
-3.08063 -0.117556 0.023419
-3.0456 -0.120518 0.0244402
-3.01059 -0.12359 0.0255174
-2.97558 -0.126777 0.0266539
-2.94058 -0.130087 0.0278531
-2.90558 -0.133525 0.0291189
-2.87059 -0.1371 0.0304557
-2.83561 -0.140821 0.0318684
-2.80064 -0.144696 0.0333627
-2.76567 -0.148736 0.0349451
-2.73071 -0.152952 0.0366228
-2.69576 -0.157354 0.0384042
-2.66081 -0.161956 0.0402987
-2.62587 -0.16677 0.0423168
-2.59094 -0.171811 0.0444705
-2.55601 -0.177093 0.0467733
-2.52109 -0.182633 0.0492399
-2.48617 -0.188447 0.0518873
-2.45126 -0.194554 0.0547341
-2.41636 -0.200973 0.0578015
-2.38146 -0.207724 0.0611131
-2.34657 -0.214831 0.0646955
-2.31168 -0.222316 0.0685786
-2.2768 -0.230206 0.0727964
-2.24192 -0.238528 0.0773871
-2.20705 -0.24731 0.0823944
-2.17219 -0.256584 0.0878678
-2.13733 -0.266383 0.0938641
-2.10247 -0.276742 0.100448
-2.06762 -0.287696 0.107694
-2.03278 -0.299285 0.115688
-1.99794 -0.311546 0.124529
-1.9631 -0.32452 0.134331
-1.92827 -0.338244 0.145227
-1.89345 -0.352755 0.157371
-1.85862 -0.368085 0.170941
-1.82381 -0.384259 0.186146
-1.78899 -0.401289 0.20323
-1.75419 -0.419173 0.222475
-1.71938 -0.437881 0.24421
-1.68458 -0.457349 0.268818
-1.64979 -0.477462 0.296743
-1.61499 -0.498037 0.328492
-1.58021 -0.518794 0.364646
-1.54542 -0.539325 0.405855
-1.51064 -0.559051 0.452837
-1.47586 -0.577168 0.506352
-1.44109 -0.592578 0.567173
-1.40632 -0.603828 0.63601
-1.37155 -0.609024 0.71341
-1.33679 -0.605787 0.799586
-1.30203 -0.591236 0.894187
-1.26727 -0.56208 0.996009
-1.23251 -0.514845 1.10266
-1.19776 -0.446328 1.21027
-1.16301 -0.354258 1.31338
-1.12827 -0.238143 1.40522
-1.09352 -0.100026 1.47834
-1.05878 0.0551153 1.52592
-1.02405 0.219694 1.54313
-0.989309 0.38461 1.52825
-0.954576 0.540841 1.48309
-0.919844 0.680993 1.41245
-0.885115 0.800257 1.32299
-0.850388 0.896635 1.22181
-0.815663 0.970503 1.1154
-0.78094 1.02389 1.009
-0.746219 1.05972 0.906391
-0.711499 1.08118 0.809982
-0.676781 1.09135 0.721091
-0.642065 1.09297 0.640218
-0.60735 1.08836 0.567311
-0.572637 1.07939 0.501969
-0.537925 1.06753 0.443604
-0.503214 1.05395 0.391533
-0.468504 1.03951 0.345061
-0.433796 1.02486 0.303506
-0.399089 1.01048 0.266237
-0.364382 0.996727 0.232671
-0.329676 0.983838 0.202287
-0.294972 0.971993 0.174614
-0.260267 0.961311 0.149238
-0.225564 0.951874 0.125784
-0.190861 0.943732 0.103925
-0.156158 0.936921 0.0833576
-0.121456 0.931459 0.0638142
-0.0867541 0.927356 0.0450425
-0.0520524 0.924619 0.026813
-0.0173508 0.92325 0.00890189
0.0173508 0.92325 -0.00890189
0.0520524 0.924619 -0.026813
0.0867541 0.927356 -0.0450425
0.121456 0.931459 -0.0638142
0.156158 0.936921 -0.0833576
0.190861 0.943732 -0.103925
0.225564 0.951874 -0.125784
0.260267 0.961311 -0.149238
0.294972 0.971993 -0.174614
0.329676 0.983838 -0.202287
0.364382 0.996727 -0.232671
0.399089 1.01048 -0.266237
0.433796 1.02486 -0.303506
0.468504 1.03951 -0.345061
0.503214 1.05395 -0.391533
0.537925 1.06753 -0.443604
0.572637 1.07939 -0.501969
0.60735 1.08836 -0.567311
0.642065 1.09297 -0.640218
0.676781 1.09135 -0.721091
0.711499 1.08118 -0.809982
0.746219 1.05972 -0.906391
0.78094 1.02389 -1.009
0.815663 0.970503 -1.1154
0.850388 0.896635 -1.22181
0.885115 0.800257 -1.32299
0.919844 0.680993 -1.41245
0.954576 0.540841 -1.48309
0.989309 0.38461 -1.52825
1.02405 0.219694 -1.54313
1.05878 0.0551153 -1.52592
1.09352 -0.100026 -1.47834
1.12827 -0.238143 -1.40522
1.16301 -0.354258 -1.31338
1.19776 -0.446328 -1.21027
1.23251 -0.514845 -1.10266
1.26727 -0.56208 -0.996009
1.30203 -0.591236 -0.894187
1.33679 -0.605787 -0.799586
1.37155 -0.609024 -0.71341
1.40632 -0.603828 -0.63601
1.44109 -0.592578 -0.567173
1.47586 -0.577168 -0.506352
1.51064 -0.559051 -0.452837
1.54542 -0.539325 -0.405855
1.58021 -0.518794 -0.364646
1.61499 -0.498037 -0.328492
1.64979 -0.477462 -0.296743
1.68458 -0.457349 -0.268818
1.71938 -0.437881 -0.24421
1.75419 -0.419173 -0.222475
1.78899 -0.401289 -0.20323
1.82381 -0.384259 -0.186146
1.85862 -0.368085 -0.170941
1.89345 -0.352755 -0.157371
1.92827 -0.338244 -0.145227
1.9631 -0.32452 -0.134331
1.99794 -0.311546 -0.124529
2.03278 -0.299285 -0.115688
2.06762 -0.287696 -0.107694
2.10247 -0.276742 -0.100448
2.13733 -0.266383 -0.0938641
2.17219 -0.256584 -0.0878678
2.20705 -0.24731 -0.0823944
2.24192 -0.238528 -0.0773871
2.2768 -0.230206 -0.0727964
2.31168 -0.222316 -0.0685786
2.34657 -0.214831 -0.0646955
2.38146 -0.207724 -0.0611131
2.41636 -0.200973 -0.0578015
2.45126 -0.194554 -0.0547341
2.48617 -0.188447 -0.0518873
2.52109 -0.182633 -0.0492399
2.55601 -0.177093 -0.0467733
2.59094 -0.171811 -0.0444705
2.62587 -0.16677 -0.0423168
2.66081 -0.161956 -0.0402987
2.69576 -0.157354 -0.0384042
2.73071 -0.152952 -0.0366228
2.76567 -0.148736 -0.0349451
2.80064 -0.144696 -0.0333627
2.83561 -0.140821 -0.0318684
2.87059 -0.1371 -0.0304557
2.90558 -0.133525 -0.0291189
2.94058 -0.130087 -0.0278531
2.97558 -0.126777 -0.0266539
3.01059 -0.12359 -0.0255174
3.0456 -0.120518 -0.0244402
3.08063 -0.117556 -0.023419
3.11566 -0.114698 -0.0224509
3.1507 -0.111939 -0.0215331
3.18574 -0.109274 -0.0206632
3.2208 -0.106701 -0.0198386
3.25586 -0.104214 -0.0190569
3.29093 -0.10181 -0.0183157
3.32601 -0.0994857 -0.017613
3.36109 -0.0972383 -0.0169465
3.39619 -0.0950644 -0.0163141
3.43129 -0.0929612 -0.0157139
3.4664 -0.090926 -0.015144
3.50152 -0.088956 -0.0146025
3.53665 -0.0870488 -0.0140878
3.57179 -0.0852018 -0.0135982
3.60694 -0.0834128 -0.0131323
3.64209 -0.0816795 -0.0126886
3.67726 -0.0799996 -0.0122657
3.71243 -0.0783712 -0.0118624
3.74761 -0.0767922 -0.0114776
3.7828 -0.0752606 -0.0111102
3.81801 -0.0737747 -0.0107591
3.85322 -0.0723326 -0.0104234
3.88844 -0.0709328 -0.0101023
3.92367 -0.0695735 -0.00979479
3.95891 -0.0682532 -0.00950027
3.99416 -0.0669705 -0.00921798
4.02942 -0.065724 -0.00894726
4.06469 -0.0645122 -0.00868748
4.09997 -0.0633339 -0.00843807
4.13526 -0.0621879 -0.00819848
4.17056 -0.061073 -0.00796823
4.20587 -0.0599881 -0.00774681
4.24119 -0.058932 -0.00753381
4.27653 -0.0579038 -0.00732879
4.31187 -0.0569025 -0.00713138
4.34722 -0.0559271 -0.00694121
4.38259 -0.0549768 -0.00675793
4.41797 -0.0540506 -0.00658121
4.45335 -0.0531478 -0.00641076
4.48875 -0.0522675 -0.00624629
4.52416 -0.0514091 -0.00608753
4.55958 -0.0505717 -0.00593422
4.59502 -0.0497547 -0.00578612
4.63046 -0.0489574 -0.00564301
4.66592 -0.0481791 -0.00550466
4.70139 -0.0474194 -0.00537088
4.73687 -0.0466775 -0.00524148
4.77237 -0.0459529 -0.00511626
4.80787 -0.0452451 -0.00499506
4.84339 -0.0445535 -0.00487771
4.87892 -0.0438777 -0.00476405
4.91446 -0.0432171 -0.00465394
4.95002 -0.0425714 -0.00454724
4.98559 -0.0419399 -0.00444381
5.02117 -0.0413225 -0.00434353
5.05677 -0.0407185 -0.00424627
5.09237 -0.0401276 -0.00415192
5.128 -0.0395495 -0.00406036
5.16363 -0.0389837 -0.00397149
5.19928 -0.0384299 -0.00388522
5.23494 -0.0378878 -0.00380144
5.27062 -0.0373571 -0.00372007
5.30631 -0.0368373 -0.00364101
5.34201 -0.0363283 -0.00356419
5.37773 -0.0358297 -0.00348952
5.41346 -0.0353412 -0.00341693
5.4492 -0.0348626 -0.00334634
5.48497 -0.0343935 -0.00327769
5.52074 -0.0339338 -0.00321091
5.55653 -0.0334832 -0.00314593
5.59233 -0.0330414 -0.00308269
5.62815 -0.0326082 -0.00302113
5.66399 -0.0321833 -0.00296121
5.69984 -0.0317667 -0.00290285
5.7357 -0.031358 -0.00284602
5.77158 -0.030957 -0.00279066
5.80748 -0.0305637 -0.00273672
5.84339 -0.0301776 -0.00268415
5.87932 -0.0297988 -0.00263293
5.91526 -0.0294269 -0.00258299
5.95122 -0.0290619 -0.0025343
5.9872 -0.0287035 -0.00248682
6.02319 -0.0283516 -0.00244051
6.05919 -0.0280061 -0.00239534
6.09522 -0.0276667 -0.00235127
6.13126 -0.0273334 -0.00230827
6.16732 -0.027006 -0.0022663
6.20339 -0.0266843 -0.00222534
6.23949 -0.0263683 -0.00218535
6.27559 -0.0260577 -0.0021463
6.31172 -0.0257525 -0.00210817
6.34786 -0.0254525 -0.00207093
6.38403 -0.0251576 -0.00203456
6.42021 -0.0248677 -0.00199902
6.4564 -0.0245828 -0.0019643
6.49262 -0.0243025 -0.00193037
6.52885 -0.024027 -0.00189721
6.5651 -0.023756 -0.00186479
6.60137 -0.0234895 -0.0018331
6.63766 -0.0232273 -0.00180211
6.67397 -0.0229694 -0.00177181
6.71029 -0.0227157 -0.00174218
6.74664 -0.0224661 -0.00171319
6.783 -0.0222204 -0.00168484
6.81938 -0.0219787 -0.0016571
6.85579 -0.0217408 -0.00162995
6.89221 -0.0215066 -0.00160339
6.92865 -0.0212761 -0.00157739
6.96511 -0.0210492 -0.00155194
7.00159 -0.0208258 -0.00152703
7.0381 -0.0206059 -0.00150264
7.07462 -0.0203893 -0.00147875
7.11116 -0.020176 -0.00145536
7.14772 -0.019966 -0.00143246
7.18431 -0.0197591 -0.00141002
7.22091 -0.0195554 -0.00138804
7.25754 -0.0193546 -0.0013665
7.29418 -0.0191569 -0.0013454
7.33085 -0.0189621 -0.00132473
7.36754 -0.0187701 -0.00130446
7.40425 -0.0185809 -0.0012846
7.44099 -0.0183945 -0.00126513
7.47774 -0.0182108 -0.00124605
7.51452 -0.0180298 -0.00122734
7.55132 -0.0178513 -0.00120899
7.58814 -0.0176754 -0.001191
7.62498 -0.017502 -0.00117335
7.66185 -0.017331 -0.00115605
7.69874 -0.0171625 -0.00113907
7.73566 -0.0169963 -0.00112242
7.77259 -0.0168324 -0.00110608
7.80955 -0.0166708 -0.00109005
7.84654 -0.0165114 -0.00107432
7.88355 -0.0163542 -0.00105888
7.92058 -0.0161991 -0.00104373
7.95763 -0.0160461 -0.00102886
7.99471 -0.0158953 -0.00101426
8.03182 -0.0157464 -0.00099993
8.06895 -0.0155996 -0.000985861
8.1061 -0.0154547 -0.000972047
8.14328 -0.0153117 -0.000958483
8.18049 -0.0151706 -0.000945161
8.21772 -0.0150314 -0.000932079
8.25497 -0.014894 -0.000919229
8.29226 -0.0147584 -0.000906607
8.32956 -0.0146245 -0.000894208
8.3669 -0.0144924 -0.000882027
8.40426 -0.014362 -0.000870059
8.44165 -0.0142332 -0.000858299
8.47906 -0.0141061 -0.000846743
8.5165 -0.0139806 -0.000835387
8.55397 -0.0138567 -0.000824226
8.59146 -0.0137343 -0.000813256
8.62899 -0.0136135 -0.000802473
8.66654 -0.0134942 -0.000791873
8.70412 -0.0133764 -0.000781452
8.74172 -0.01326 -0.000771207
8.77936 -0.0131451 -0.000761133
8.81702 -0.0130315 -0.000751228
8.85471 -0.0129194 -0.000741486
8.89244 -0.0128086 -0.000731907
8.93019 -0.0126991 -0.000722485
8.96797 -0.012591 -0.000713217
9.00578 -0.0124842 -0.000704101
9.04362 -0.0123786 -0.000695134
9.08149 -0.0122743 -0.000686312
9.11939 -0.0121713 -0.000677633
9.15732 -0.0120694 -0.000669092
9.19528 -0.0119688 -0.000660689
9.23327 -0.0118693 -0.00065242
9.2713 -0.011771 -0.000644283
9.30935 -0.0116739 -0.000636274
9.34744 -0.0115778 -0.000628391
9.38556 -0.0114829 -0.000620632
9.42371 -0.011389 -0.000612995
9.46189 -0.0112962 -0.000605476
9.50011 -0.0112045 -0.000598075
9.53836 -0.0111138 -0.000590787
9.57664 -0.0110242 -0.000583613
9.61496 -0.0109355 -0.000576547
9.65331 -0.0108479 -0.000569591
9.69169 -0.0107612 -0.00056274
9.73011 -0.0106755 -0.000555993
9.76856 -0.0105907 -0.000549347
9.80704 -0.0105069 -0.000542802
9.84557 -0.0104239 -0.000536355
9.88412 -0.0103419 -0.000530005
9.92271 -0.0102608 -0.000523749
9.96134 -0.0101806 -0.000517586
10 -0.0101012 -0.000511513
10.0387 -0.0100227 -0.000505531
10.0774 -0.00994503 -0.000499636
10.1162 -0.00986818 -0.000493827
10.155 -0.00979216 -0.000488103
10.1939 -0.00971694 -0.000482462
10.2328 -0.00964251 -0.000476902
10.2717 -0.00956887 -0.000471423
10.3106 -0.009496 -0.000466022
10.3496 -0.00942389 -0.000460698
10.3887 -0.00935253 -0.00045545
10.4278 -0.00928191 -0.000450277
10.4669 -0.00921202 -0.000445177
10.506 -0.00914285 -0.000440149
10.5452 -0.00907439 -0.000435192
10.5845 -0.00900663 -0.000430304
10.6238 -0.00893955 -0.000425484
10.6631 -0.00887316 -0.000420731
10.7024 -0.00880743 -0.000416044
10.7418 -0.00874237 -0.000411422
10.7813 -0.00867796 -0.000406864
10.8208 -0.00861419 -0.000402368
10.8603 -0.00855106 -0.000397933
10.8999 -0.00848855 -0.000393559
10.9395 -0.00842666 -0.000389244
10.9792 -0.00836538 -0.000384988
11.0189 -0.00830469 -0.000380789
11.0586 -0.00824461 -0.000376646
11.0984 -0.0081851 -0.000372559
11.1383 -0.00812618 -0.000368527
11.1781 -0.00806782 -0.000364548
11.2181 -0.00801003 -0.000360622
11.2581 -0.00795279 -0.000356748
11.2981 -0.00789609 -0.000352924
11.3381 -0.00783994 -0.000349151
11.3783 -0.00778432 -0.000345428
11.4184 -0.00772922 -0.000341753
11.4587 -0.00767465 -0.000338125
11.4989 -0.00762059 -0.000334545
11.5392 -0.00756703 -0.000331011
11.5796 -0.00751397 -0.000327522
11.62 -0.00746141 -0.000324079
11.6605 -0.00740933 -0.000320679
11.701 -0.00735773 -0.000317322
11.7415 -0.00730661 -0.000314009
11.7822 -0.00725595 -0.000310737
11.8228 -0.00720576 -0.000307506
11.8636 -0.00715602 -0.000304317
11.9043 -0.00710673 -0.000301167
11.9452 -0.00705789 -0.000298056
11.986 -0.00700949 -0.000294985
12.027 -0.00696152 -0.000291951
12.068 -0.00691398 -0.000288955
12.109 -0.00686687 -0.000285996
12.1501 -0.00682017 -0.000283074
12.1913 -0.00677388 -0.000280187
12.2325 -0.006728 -0.000277336
12.2738 -0.00668253 -0.000274519
12.3151 -0.00663745 -0.000271737
12.3565 -0.00659277 -0.000268988
12.3979 -0.00654847 -0.000266273
12.4394 -0.00650456 -0.00026359
12.481 -0.00646102 -0.00026094
12.5226 -0.00641786 -0.000258321
12.5643 -0.00637507 -0.000255733
12.6061 -0.00633264 -0.000253177
12.6479 -0.00629058 -0.00025065
12.6898 -0.00624887 -0.000248153
12.7317 -0.00620751 -0.000245686
12.7737 -0.0061665 -0.000243248
12.8158 -0.00612583 -0.000240838
12.8579 -0.00608551 -0.000238457
12.9001 -0.00604552 -0.000236103
12.9424 -0.00600586 -0.000233776
12.9847 -0.00596653 -0.000231477
13.0271 -0.00592752 -0.000229204
13.0696 -0.00588883 -0.000226957
13.1121 -0.00585046 -0.000224736
13.1547 -0.0058124 -0.00022254
13.1974 -0.00577465 -0.000220369
13.2402 -0.0057372 -0.000218223
13.283 -0.00570006 -0.000216101
13.3259 -0.00566321 -0.000214003
13.3689 -0.00562666 -0.000211929
13.4119 -0.0055904 -0.000209878
13.455 -0.00555443 -0.00020785
13.4982 -0.00551875 -0.000205844
13.5415 -0.00548334 -0.000203861
13.5848 -0.00544821 -0.0002019
13.6283 -0.00541336 -0.00019996
13.6718 -0.00537878 -0.000198042
13.7153 -0.00534446 -0.000196145
13.759 -0.00531042 -0.000194268
13.8028 -0.00527663 -0.000192412
13.8466 -0.0052431 -0.000190577
13.8905 -0.00520984 -0.000188761
13.9345 -0.00517682 -0.000186965
13.9786 -0.00514405 -0.000185188
14.0227 -0.00511153 -0.00018343
14.067 -0.00507926 -0.000181691
14.1113 -0.00504723 -0.000179971
14.1558 -0.00501544 -0.000178269
14.2003 -0.00498388 -0.000176585
14.2449 -0.00495256 -0.000174919
14.2896 -0.00492147 -0.00017327
14.3344 -0.00489061 -0.000171639
14.3793 -0.00485998 -0.000170025
14.4243 -0.00482956 -0.000168427
14.4693 -0.00479937 -0.000166847
14.5145 -0.0047694 -0.000165282
14.5598 -0.00473964 -0.000163734
14.6052 -0.0047101 -0.000162202
14.6506 -0.00468077 -0.000160686
14.6962 -0.00465164 -0.000159185
14.7419 -0.00462273 -0.000157699
14.7877 -0.00459401 -0.000156229
14.8336 -0.0045655 -0.000154774
14.8796 -0.00453719 -0.000153333
14.9257 -0.00450908 -0.000151907
14.9719 -0.00448116 -0.000150495
15.0182 -0.00445343 -0.000149097
15.0647 -0.00442589 -0.000147713
15.1112 -0.00439854 -0.000146343
15.1579 -0.00437138 -0.000144987
15.2047 -0.0043444 -0.000143643
15.2516 -0.0043176 -0.000142314
15.2986 -0.00429099 -0.000140997
15.3458 -0.00426455 -0.000139693
15.393 -0.00423828 -0.000138402
15.4404 -0.00421219 -0.000137123
15.488 -0.00418627 -0.000135856
15.5356 -0.00416052 -0.000134602
15.5834 -0.00413494 -0.00013336
15.6313 -0.00410953 -0.00013213
15.6794 -0.00408427 -0.000130911
15.7276 -0.00405918 -0.000129705
15.7759 -0.00403425 -0.000128509
15.8243 -0.00400948 -0.000127325
15.873 -0.00398486 -0.000126152
15.9217 -0.0039604 -0.000124989
15.9706 -0.00393609 -0.000123838
16.0197 -0.00391193 -0.000122697
16.0689 -0.00388792 -0.000121567
16.1182 -0.00386405 -0.000120447
16.1677 -0.00384033 -0.000119338
16.2174 -0.00381675 -0.000118239
16.2672 -0.00379332 -0.000117149
16.3172 -0.00377002 -0.00011607
16.3674 -0.00374686 -0.000115
16.4177 -0.00372384 -0.00011394
16.4682 -0.00370095 -0.000112889
16.5189 -0.0036782 -0.000111847
16.5697 -0.00365557 -0.000110815
16.6208 -0.00363308 -0.000109792
16.672 -0.00361071 -0.000108778
16.7234 -0.00358847 -0.000107772
16.775 -0.00356635 -0.000106775
16.8268 -0.00354435 -0.000105787
16.8787 -0.00352247 -0.000104808
16.9309 -0.00350072 -0.000103836
16.9833 -0.00347907 -0.000102873
17.0359 -0.00345755 -0.000101918
17.0887 -0.00343614 -0.000100971
17.1418 -0.00341483 -0.000100032
17.195 -0.00339364 -9.9101e-05
17.2485 -0.00337256 -9.81774e-05
17.3022 -0.00335158 -9.72613e-05
17.3562 -0.00333071 -9.63526e-05
17.4104 -0.00330994 -9.54513e-05
17.4648 -0.00328927 -9.45572e-05
17.5195 -0.0032687 -9.36701e-05
17.5744 -0.00324823 -9.27901e-05
17.6296 -0.00322785 -9.1917e-05
17.6851 -0.00320757 -9.10506e-05
17.7408 -0.00318738 -9.01909e-05
17.7969 -0.00316728 -8.93377e-05
17.8532 -0.00314727 -8.8491e-05
17.9098 -0.00312734 -8.76507e-05
17.9667 -0.0031075 -8.68165e-05
18.0239 -0.00308774 -8.59886e-05
18.0815 -0.00306806 -8.51665e-05
18.1393 -0.00304846 -8.43505e-05
18.1975 -0.00302894 -8.35401e-05
18.256 -0.00300949 -8.27356e-05
18.3149 -0.00299011 -8.19365e-05
18.3742 -0.0029708 -8.11429e-05
18.4338 -0.00295156 -8.03547e-05
18.4938 -0.00293238 -7.95717e-05
18.5542 -0.00291327 -7.87937e-05
18.615 -0.00289421 -7.80209e-05
18.6762 -0.00287521 -7.72528e-05
18.7379 -0.00285627 -7.64896e-05
18.8 -0.00283738 -7.57309e-05
18.8625 -0.00281854 -7.49768e-05
18.9255 -0.00279974 -7.4227e-05
18.9891 -0.00278099 -7.34815e-05
19.0531 -0.00276228 -7.274e-05
19.1177 -0.0027436 -7.20026e-05
19.1828 -0.00272496 -7.12689e-05
19.2484 -0.00270635 -7.0539e-05
19.3147 -0.00268776 -6.98125e-05
19.3816 -0.00266919 -6.90894e-05
19.4491 -0.00265064 -6.83694e-05
19.5173 -0.0026321 -6.76525e-05
19.5862 -0.00261357 -6.69383e-05
19.6558 -0.00259504 -6.62268e-05
19.7262 -0.00257651 -6.55177e-05
19.7974 -0.00255796 -6.48108e-05
19.8694 -0.0025394 -6.41057e-05
19.9423 -0.00252082 -6.34025e-05
20.0162 -0.00250221 -6.27006e-05
20.091 -0.00248355 -6.19998e-05
20.1669 -0.00246484 -6.12998e-05
20.244 -0.00244608 -6.06003e-05
20.3222 -0.00242724 -5.99007e-05
20.4016 -0.00240832 -5.92009e-05
20.4825 -0.0023893 -5.85001e-05
20.5648 -0.00237017 -5.77979e-05
20.6487 -0.0023509 -5.70936e-05
20.7344 -0.00233147 -5.63867e-05
20.8219 -0.00231187 -5.56761e-05
20.9115 -0.00229205 -5.49611e-05
21.0034 -0.00227199 -5.42403e-05
21.0979 -0.00225165 -5.35125e-05
21.1952 -0.00223096 -5.2776e-05
21.2959 -0.00220988 -5.20287e-05
21.4004 -0.0021883 -5.12679e-05
21.5093 -0.00216614 -5.04901e-05
21.6237 -0.00214323 -4.96904e-05
21.7448 -0.00211937 -4.88621e-05
21.8747 -0.00209424 -4.79945e-05
22.0165 -0.00206728 -4.70699e-05
22.1768 -0.00203744 -4.60535e-05
22.3723 -0.00200192 -4.48533e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.0Lambda0.5Nc1ClassicOneLoop/GAp_FRG.txt <==
-22.3723 -0.00200239 4.48741e-05
-22.1768 -0.00203792 4.60752e-05
-22.0165 -0.00206777 4.70924e-05
-21.8747 -0.00209474 4.80178e-05
-21.7448 -0.00211989 4.88861e-05
-21.6237 -0.00214376 4.97151e-05
-21.5093 -0.00216668 5.05154e-05
-21.4004 -0.00218886 5.12938e-05
-21.2959 -0.00221044 5.20553e-05
-21.1952 -0.00223154 5.28032e-05
-21.0979 -0.00225223 5.35404e-05
-21.0034 -0.00227259 5.42688e-05
-20.9115 -0.00229266 5.49902e-05
-20.8219 -0.00231249 5.57059e-05
-20.7344 -0.0023321 5.64171e-05
-20.6487 -0.00235154 5.71247e-05
-20.5648 -0.00237082 5.78295e-05
-20.4825 -0.00238996 5.85324e-05
-20.4016 -0.00240899 5.92338e-05
-20.3222 -0.00242792 5.99343e-05
-20.244 -0.00244677 6.06345e-05
-20.1669 -0.00246555 6.13347e-05
-20.091 -0.00248426 6.20353e-05
-20.0162 -0.00250293 6.27368e-05
-19.9423 -0.00252156 6.34394e-05
-19.8694 -0.00254015 6.41433e-05
-19.7974 -0.00255872 6.4849e-05
-19.7262 -0.00257728 6.55566e-05
-19.6558 -0.00259582 6.62665e-05
-19.5862 -0.00261436 6.69787e-05
-19.5173 -0.0026329 6.76936e-05
-19.4491 -0.00265145 6.84112e-05
-19.3816 -0.00267001 6.91319e-05
-19.3147 -0.00268859 6.98558e-05
-19.2484 -0.00270719 7.0583e-05
-19.1828 -0.00272582 7.13137e-05
-19.1177 -0.00274447 7.20482e-05
-19.0531 -0.00276316 7.27864e-05
-18.9891 -0.00278189 7.35286e-05
-18.9255 -0.00280065 7.42749e-05
-18.8625 -0.00281946 7.50255e-05
-18.8 -0.00283831 7.57805e-05
-18.7379 -0.00285721 7.65399e-05
-18.6762 -0.00287617 7.73041e-05
-18.615 -0.00289518 7.80729e-05
-18.5542 -0.00291425 7.88467e-05
-18.4938 -0.00293337 7.96255e-05
-18.4338 -0.00295256 8.04094e-05
-18.3742 -0.00297182 8.11985e-05
-18.3149 -0.00299114 8.1993e-05
-18.256 -0.00301053 8.2793e-05
-18.1975 -0.00303 8.35985e-05
-18.1393 -0.00304954 8.44098e-05
-18.0815 -0.00306915 8.52268e-05
-18.0239 -0.00308884 8.60498e-05
-17.9667 -0.00310862 8.68787e-05
-17.9098 -0.00312847 8.77139e-05
-17.8532 -0.00314841 8.85552e-05
-17.7969 -0.00316844 8.9403e-05
-17.7408 -0.00318856 9.02571e-05
-17.6851 -0.00320876 9.11179e-05
-17.6296 -0.00322906 9.19853e-05
-17.5744 -0.00324945 9.28596e-05
-17.5195 -0.00326994 9.37407e-05
-17.4648 -0.00329052 9.46288e-05
-17.4104 -0.0033112 9.55241e-05
-17.3562 -0.00333199 9.64266e-05
-17.3022 -0.00335288 9.73364e-05
-17.2485 -0.00337387 9.82537e-05
-17.195 -0.00339497 9.91785e-05
-17.1418 -0.00341618 0.000100111
-17.0887 -0.0034375 0.000101051
-17.0359 -0.00345893 0.000102
-16.9833 -0.00348047 0.000102956
-16.9309 -0.00350213 0.00010392
-16.8787 -0.00352391 0.000104893
-16.8268 -0.0035458 0.000105874
-16.775 -0.00356782 0.000106863
-16.7234 -0.00358995 0.000107861
-16.672 -0.00361221 0.000108868
-16.6208 -0.0036346 0.000109884
-16.5697 -0.00365712 0.000110908
-16.5189 -0.00367976 0.000111942
-16.4682 -0.00370253 0.000112985
-16.4177 -0.00372544 0.000114037
-16.3674 -0.00374848 0.000115099
-16.3172 -0.00377166 0.00011617
-16.2672 -0.00379498 0.000117251
-16.2174 -0.00381843 0.000118342
-16.1677 -0.00384203 0.000119443
-16.1182 -0.00386577 0.000120555
-16.0689 -0.00388966 0.000121676
-16.0197 -0.00391369 0.000122808
-15.9706 -0.00393787 0.00012395
-15.9217 -0.00396221 0.000125103
-15.873 -0.00398669 0.000126267
-15.8243 -0.00401133 0.000127442
-15.7759 -0.00403613 0.000128628
-15.7276 -0.00406108 0.000129826
-15.6794 -0.0040862 0.000131034
-15.6313 -0.00411147 0.000132255
-15.5834 -0.00413691 0.000133487
-15.5356 -0.00416252 0.000134731
-15.488 -0.00418829 0.000135987
-15.4404 -0.00421424 0.000137256
-15.393 -0.00424035 0.000138536
-15.3458 -0.00426664 0.00013983
-15.2986 -0.00429311 0.000141136
-15.2516 -0.00431975 0.000142455
-15.2047 -0.00434657 0.000143787
-15.1579 -0.00437358 0.000145132
-15.1112 -0.00440077 0.000146491
-15.0647 -0.00442815 0.000147863
-15.0182 -0.00445571 0.000149249
-14.9719 -0.00448347 0.00015065
-14.9257 -0.00451142 0.000152064
-14.8796 -0.00453956 0.000153493
-14.8336 -0.0045679 0.000154936
-14.7877 -0.00459645 0.000156394
-14.7419 -0.00462519 0.000157867
-14.6962 -0.00465414 0.000159355
-14.6506 -0.00468329 0.000160859
-14.6052 -0.00471265 0.000162378
-14.5598 -0.00474223 0.000163912
-14.5145 -0.00477202 0.000165463
-14.4693 -0.00480202 0.00016703
-14.4243 -0.00483225 0.000168614
-14.3793 -0.00486269 0.000170214
-14.3344 -0.00489336 0.000171832
-14.2896 -0.00492426 0.000173466
-14.2449 -0.00495539 0.000175117
-14.2003 -0.00498674 0.000176787
-14.1558 -0.00501833 0.000178474
-14.1113 -0.00505016 0.000180179
-14.067 -0.00508223 0.000181903
-14.0227 -0.00511454 0.000183645
-13.9786 -0.0051471 0.000185406
-13.9345 -0.0051799 0.000187187
-13.8905 -0.00521296 0.000188986
-13.8466 -0.00524627 0.000190806
-13.8028 -0.00527983 0.000192645
-13.759 -0.00531366 0.000194505
-13.7153 -0.00534775 0.000196385
-13.6718 -0.0053821 0.000198286
-13.6283 -0.00541673 0.000200208
-13.5848 -0.00545163 0.000202152
-13.5415 -0.0054868 0.000204117
-13.4982 -0.00552225 0.000206104
-13.455 -0.00555798 0.000208114
-13.4119 -0.005594 0.000210146
-13.3689 -0.0056303 0.000212202
-13.3259 -0.0056669 0.000214281
-13.283 -0.00570379 0.000216383
-13.2402 -0.00574099 0.00021851
-13.1974 -0.00577848 0.00022066
-13.1547 -0.00581628 0.000222836
-13.1121 -0.00585439 0.000225037
-13.0696 -0.00589281 0.000227263
-13.0271 -0.00593155 0.000229515
-12.9847 -0.00597062 0.000231793
-12.9424 -0.00601 0.000234098
-12.9001 -0.00604971 0.00023643
-12.8579 -0.00608976 0.000238789
-12.8158 -0.00613014 0.000241176
-12.7737 -0.00617087 0.000243591
-12.7317 -0.00621193 0.000246035
-12.6898 -0.00625335 0.000248508
-12.6479 -0.00629512 0.000251011
-12.6061 -0.00633725 0.000253543
-12.5643 -0.00637973 0.000256106
-12.5226 -0.00642259 0.0002587
-12.481 -0.00646581 0.000261325
-12.4394 -0.00650941 0.000263982
-12.3979 -0.00655339 0.000266672
-12.3565 -0.00659775 0.000269394
-12.3151 -0.00664251 0.000272149
-12.2738 -0.00668765 0.000274939
-12.2325 -0.0067332 0.000277762
-12.1913 -0.00677915 0.000280621
-12.1501 -0.0068255 0.000283515
-12.109 -0.00687227 0.000286445
-12.068 -0.00691947 0.000289412
-12.027 -0.00696708 0.000292415
-11.986 -0.00701512 0.000295457
-11.9452 -0.0070636 0.000298537
-11.9043 -0.00711252 0.000301655
-11.8636 -0.00716189 0.000304814
-11.8228 -0.00721171 0.000308012
-11.7822 -0.00726199 0.000311252
-11.7415 -0.00731272 0.000314532
-11.701 -0.00736393 0.000317855
-11.6605 -0.00741562 0.000321221
-11.62 -0.00746779 0.00032463
-11.5796 -0.00752044 0.000328084
-11.5392 -0.00757359 0.000331582
-11.4989 -0.00762724 0.000335126
-11.4587 -0.00768139 0.000338717
-11.4184 -0.00773607 0.000342355
-11.3783 -0.00779126 0.000346041
-11.3381 -0.00784698 0.000349775
-11.2981 -0.00790323 0.000353559
-11.2581 -0.00796002 0.000357394
-11.2181 -0.00801737 0.00036128
-11.1781 -0.00807527 0.000365218
-11.1383 -0.00813373 0.000369209
-11.0984 -0.00819277 0.000373254
-11.0586 -0.00825238 0.000377353
-11.0189 -0.00831258 0.000381509
-10.9792 -0.00837338 0.000385721
-10.9395 -0.00843478 0.000389991
-10.8999 -0.00849679 0.000394319
-10.8603 -0.00855942 0.000398707
-10.8208 -0.00862267 0.000403156
-10.7813 -0.00868657 0.000407667
-10.7418 -0.0087511 0.00041224
-10.7024 -0.0088163 0.000416878
-10.6631 -0.00888215 0.00042158
-10.6238 -0.00894868 0.000426349
-10.5845 -0.00901589 0.000431185
-10.5452 -0.00908379 0.000436089
-10.506 -0.0091524 0.000441063
-10.4669 -0.00922171 0.000446109
-10.4278 -0.00929175 0.000451226
-10.3887 -0.00936252 0.000456417
-10.3496 -0.00943403 0.000461684
-10.3106 -0.00950629 0.000467026
-10.2717 -0.00957932 0.000472446
-10.2328 -0.00965312 0.000477945
-10.1939 -0.00972771 0.000483525
-10.155 -0.0098031 0.000489187
-10.1162 -0.00987929 0.000494932
-10.0774 -0.00995631 0.000500762
-10.0387 -0.0100342 0.000506679
-10 -0.0101128 0.000512684
-9.96134 -0.0101924 0.000518779
-9.92271 -0.0102728 0.000524966
-9.88412 -0.0103541 0.000531246
-9.84557 -0.0104363 0.000537621
-9.80704 -0.0105194 0.000544093
-9.76856 -0.0106035 0.000550664
-9.73011 -0.0106885 0.000557336
-9.69169 -0.0107744 0.00056411
-9.65331 -0.0108613 0.000570988
-9.61496 -0.0109491 0.000577973
-9.57664 -0.011038 0.000585067
-9.53836 -0.0111279 0.000592271
-9.50011 -0.0112188 0.000599589
-9.46189 -0.0113108 0.000607022
-9.42371 -0.0114038 0.000614572
-9.38556 -0.0114979 0.000622242
-9.34744 -0.0115931 0.000630034
-9.30935 -0.0116893 0.00063795
-9.2713 -0.0117868 0.000645994
-9.23327 -0.0118853 0.000654167
-9.19528 -0.0119851 0.000662473
-9.15732 -0.012086 0.000670913
-9.11939 -0.0121881 0.000679492
-9.08149 -0.0122915 0.00068821
-9.04362 -0.012396 0.000697073
-9.00578 -0.0125019 0.000706081
-8.96797 -0.012609 0.000715239
-8.93019 -0.0127174 0.00072455
-8.89244 -0.0128272 0.000734016
-8.85471 -0.0129383 0.000743641
-8.81702 -0.0130508 0.000753429
-8.77936 -0.0131646 0.000763382
-8.74172 -0.0132799 0.000773505
-8.70412 -0.0133966 0.000783801
-8.66654 -0.0135148 0.000794273
-8.62899 -0.0136345 0.000804926
-8.59146 -0.0137557 0.000815763
-8.55397 -0.0138784 0.000826789
-8.5165 -0.0140027 0.000838007
-8.47906 -0.0141286 0.000849422
-8.44165 -0.0142561 0.000861038
-8.40426 -0.0143853 0.000872859
-8.3669 -0.0145161 0.00088489
-8.32956 -0.0146487 0.000897136
-8.29226 -0.014783 0.000909602
-8.25497 -0.014919 0.000922293
-8.21772 -0.0150569 0.000935213
-8.18049 -0.0151966 0.000948367
-8.14328 -0.0153382 0.000961763
-8.1061 -0.0154816 0.000975403
-8.06895 -0.015627 0.000989296
-8.03182 -0.0157744 0.00100345
-7.99471 -0.0159238 0.00101786
-7.95763 -0.0160752 0.00103254
-7.92058 -0.0162287 0.0010475
-7.88355 -0.0163843 0.00106274
-7.84654 -0.0165421 0.00107827
-7.80955 -0.016702 0.00109409
-7.77259 -0.0168643 0.00111022
-7.73566 -0.0170288 0.00112666
-7.69874 -0.0171956 0.00114342
-7.66185 -0.0173648 0.0011605
-7.62498 -0.0175364 0.00117791
-7.58814 -0.0177105 0.00119567
-7.55132 -0.0178871 0.00121378
-7.51452 -0.0180663 0.00123225
-7.47774 -0.0182481 0.00125108
-7.44099 -0.0184325 0.00127029
-7.40425 -0.0186197 0.00128989
-7.36754 -0.0188096 0.00130988
-7.33085 -0.0190024 0.00133028
-7.29418 -0.019198 0.0013511
-7.25754 -0.0193966 0.00137235
-7.22091 -0.0195982 0.00139403
-7.18431 -0.0198028 0.00141617
-7.14772 -0.0200106 0.00143877
-7.11116 -0.0202216 0.00146184
-7.07462 -0.0204358 0.0014854
-7.0381 -0.0206533 0.00150946
-7.00159 -0.0208743 0.00153403
-6.96511 -0.0210987 0.00155913
-6.92865 -0.0213266 0.00158477
-6.89221 -0.0215582 0.00161096
-6.85579 -0.0217935 0.00163773
-6.81938 -0.0220325 0.00166509
-6.783 -0.0222754 0.00169305
-6.74664 -0.0225223 0.00172163
-6.71029 -0.0227731 0.00175084
-6.67397 -0.0230281 0.00178072
-6.63766 -0.0232873 0.00181126
-6.60137 -0.0235508 0.0018425
-6.5651 -0.0238187 0.00187446
-6.52885 -0.0240911 0.00190715
-6.49262 -0.0243681 0.00194059
-6.4564 -0.0246497 0.00197482
-6.42021 -0.0249363 0.00200984
-6.38403 -0.0252277 0.00204569
-6.34786 -0.0255242 0.00208239
-6.31172 -0.0258258 0.00211996
-6.27559 -0.0261327 0.00215843
-6.23949 -0.0264451 0.00219783
-6.20339 -0.0267629 0.00223819
-6.16732 -0.0270865 0.00227954
-6.13126 -0.0274158 0.0023219
-6.09522 -0.0277511 0.00236532
-6.05919 -0.0280925 0.00240981
-6.02319 -0.0284401 0.00245542
-5.9872 -0.0287941 0.00250218
-5.95122 -0.0291547 0.00255014
-5.91526 -0.029522 0.00259932
-5.87932 -0.0298962 0.00264977
-5.84339 -0.0302775 0.00270152
-5.80748 -0.030666 0.00275464
-5.77158 -0.0310619 0.00280914
-5.7357 -0.0314655 0.0028651
-5.69984 -0.031877 0.00292254
-5.66399 -0.0322964 0.00298153
-5.62815 -0.0327241 0.00304212
-5.59233 -0.0331603 0.00310436
-5.55653 -0.0336052 0.00316832
-5.52074 -0.0340591 0.00323404
-5.48497 -0.0345221 0.0033016
-5.4492 -0.0349945 0.00337105
-5.41346 -0.0354767 0.00344248
-5.37773 -0.0359688 0.00351594
-5.34201 -0.0364712 0.00359151
-5.30631 -0.0369841 0.00366928
-5.27062 -0.0375078 0.00374932
-5.23494 -0.0380427 0.00383172
-5.19928 -0.0385891 0.00391657
-5.16363 -0.0391473 0.00400396
-5.128 -0.0397176 0.00409399
-5.09237 -0.0403005 0.00418677
-5.05677 -0.0408963 0.00428239
-5.02117 -0.0415053 0.00438099
-4.98559 -0.0421281 0.00448266
-4.95002 -0.0427649 0.00458754
-4.91446 -0.0434163 0.00469577
-4.87892 -0.0440827 0.00480747
-4.84339 -0.0447646 0.00492279
-4.80787 -0.0454625 0.00504189
-4.77237 -0.0461768 0.00516493
-4.73687 -0.0469081 0.00529208
-4.70139 -0.0476569 0.00542351
-4.66592 -0.0484239 0.00555942
-4.63046 -0.0492096 0.0057
-4.59502 -0.0500147 0.00584547
-4.55958 -0.0508398 0.00599605
-4.52416 -0.0516855 0.00615197
-4.48875 -0.0525527 0.00631349
-4.45335 -0.0534419 0.00648087
-4.41797 -0.054354 0.00665439
-4.38259 -0.0552899 0.00683435
-4.34722 -0.0562502 0.00702106
-4.31187 -0.0572359 0.00721486
-4.27653 -0.058248 0.0074161
-4.24119 -0.0592873 0.00762518
-4.20587 -0.0603548 0.00784247
-4.17056 -0.0614516 0.00806843
-4.13526 -0.0625787 0.00830349
-4.09997 -0.0637373 0.00854816
-4.06469 -0.0649286 0.00880293
-4.02942 -0.0661537 0.00906837
-3.99416 -0.067414 0.00934505
-3.95891 -0.0687107 0.00963359
-3.92367 -0.0700454 0.00993465
-3.88844 -0.0714193 0.0102489
-3.85322 -0.072834 0.0105772
-3.81801 -0.0742912 0.0109201
-3.7828 -0.0757924 0.0112786
-3.74761 -0.0773394 0.0116535
-3.71243 -0.0789339 0.0120458
-3.67726 -0.0805778 0.0124563
-3.64209 -0.0822732 0.012886
-3.60694 -0.084022 0.013336
-3.57179 -0.0858266 0.0138074
-3.53665 -0.0876891 0.0143012
-3.50152 -0.0896121 0.0148185
-3.4664 -0.0915983 0.0153607
-3.43129 -0.0936504 0.0159288
-3.39619 -0.0957715 0.0165243
-3.36109 -0.097965 0.0171486
-3.32601 -0.100234 0.017803
-3.29093 -0.102583 0.0184894
-3.25586 -0.105017 0.0192095
-3.2208 -0.107538 0.0199654
-3.18574 -0.110153 0.0207593
-3.1507 -0.112867 0.0215938
-3.11566 -0.115685 0.0224718
-3.08063 -0.118613 0.0233965
-3.0456 -0.121657 0.0243715
-3.01059 -0.124825 0.0254009
-2.97558 -0.128123 0.0264891
-2.94058 -0.131559 0.027641
-2.90558 -0.135142 0.028862
-2.87059 -0.138878 0.030158
-2.83561 -0.142779 0.0315357
-2.80064 -0.146853 0.033002
-2.76567 -0.15111 0.034565
-2.73071 -0.155563 0.0362334
-2.69576 -0.160223 0.0380168
-2.66081 -0.165103 0.0399257
-2.62587 -0.170216 0.041972
-2.59094 -0.175579 0.0441689
-2.55601 -0.181206 0.0465309
-2.52109 -0.187117 0.0490744
-2.48617 -0.193328 0.0518178
-2.45126 -0.199862 0.0547816
-2.41636 -0.20674 0.0579891
-2.38146 -0.213986 0.0614665
-2.34657 -0.221626 0.0652435
-2.31168 -0.229688 0.0693539
-2.2768 -0.238203 0.0738361
-2.24192 -0.247204 0.078734
-2.20705 -0.256725 0.0840981
-2.17219 -0.266805 0.0899861
-2.13733 -0.277486 0.0964648
-2.10247 -0.28881 0.103611
-2.06762 -0.300825 0.111515
-2.03278 -0.313579 0.120279
-1.99794 -0.327124 0.130026
-1.9631 -0.341512 0.140898
-1.92827 -0.356796 0.153062
-1.89345 -0.373028 0.166714
-1.85862 -0.390253 0.182086
-1.82381 -0.408511 0.199454
-1.78899 -0.427824 0.219143
-1.75419 -0.448194 0.241541
-1.71938 -0.469585 0.267107
-1.68458 -0.49191 0.296389
-1.64979 -0.515001 0.33003
-1.61499 -0.538577 0.368791
-1.58021 -0.562191 0.413555
-1.54542 -0.585166 0.465332
-1.51064 -0.606494 0.525244
-1.47586 -0.624727 0.594481
-1.44109 -0.637816 0.674203
-1.40632 -0.64296 0.765347
-1.37155 -0.636447 0.868316
-1.33679 -0.613617 0.982482
-1.30203 -0.569026 1.10552
-1.26727 -0.497061 1.23263
-1.23251 -0.393141 1.35597
-1.19776 -0.255541 1.46475
-1.16301 -0.0873429 1.54655
-1.12827 0.102476 1.59013
-1.09352 0.299957 1.58879
-1.05878 0.489261 1.54275
-1.02405 0.656691 1.45902
-0.989309 0.793655 1.34896
-0.954576 0.897384 1.22484
-0.919844 0.969769 1.09721
-0.885115 1.0154 0.973687
-0.850388 1.03981 0.858894
-0.815663 1.04832 0.755069
-0.78094 1.04551 0.66281
-0.746219 1.03499 0.581728
-0.711499 1.01953 0.51091
-0.676781 1.00114 0.449231
-0.642065 0.981259 0.395528
-0.60735 0.9609 0.348703
-0.572637 0.940752 0.307761
-0.537925 0.921276 0.271829
-0.503214 0.902772 0.24015
-0.468504 0.885424 0.212077
-0.433796 0.869342 0.187057
-0.399089 0.854579 0.164624
-0.364382 0.841155 0.144377
-0.329676 0.829067 0.125975
-0.294972 0.818297 0.109127
-0.260267 0.80882 0.0935819
-0.225564 0.800608 0.0791198
-0.190861 0.793632 0.0655505
-0.156158 0.787865 0.0527025
-0.121456 0.783282 0.0404245
-0.0867541 0.779863 0.0285755
-0.0520524 0.777592 0.0170274
-0.0173508 0.77646 0.00565599
0.0173508 0.77646 -0.00565599
0.0520524 0.777592 -0.0170274
0.0867541 0.779863 -0.0285755
0.121456 0.783282 -0.0404245
0.156158 0.787865 -0.0527025
0.190861 0.793632 -0.0655505
0.225564 0.800608 -0.0791198
0.260267 0.80882 -0.0935819
0.294972 0.818297 -0.109127
0.329676 0.829067 -0.125975
0.364382 0.841155 -0.144377
0.399089 0.854579 -0.164624
0.433796 0.869342 -0.187057
0.468504 0.885424 -0.212077
0.503214 0.902772 -0.24015
0.537925 0.921276 -0.271829
0.572637 0.940752 -0.307761
0.60735 0.9609 -0.348703
0.642065 0.981259 -0.395528
0.676781 1.00114 -0.449231
0.711499 1.01953 -0.51091
0.746219 1.03499 -0.581728
0.78094 1.04551 -0.66281
0.815663 1.04832 -0.755069
0.850388 1.03981 -0.858894
0.885115 1.0154 -0.973687
0.919844 0.969769 -1.09721
0.954576 0.897384 -1.22484
0.989309 0.793655 -1.34896
1.02405 0.656691 -1.45902
1.05878 0.489261 -1.54275
1.09352 0.299957 -1.58879
1.12827 0.102476 -1.59013
1.16301 -0.0873429 -1.54655
1.19776 -0.255541 -1.46475
1.23251 -0.393141 -1.35597
1.26727 -0.497061 -1.23263
1.30203 -0.569026 -1.10552
1.33679 -0.613617 -0.982482
1.37155 -0.636447 -0.868316
1.40632 -0.64296 -0.765347
1.44109 -0.637816 -0.674203
1.47586 -0.624727 -0.594481
1.51064 -0.606494 -0.525244
1.54542 -0.585166 -0.465332
1.58021 -0.562191 -0.413555
1.61499 -0.538577 -0.368791
1.64979 -0.515001 -0.33003
1.68458 -0.49191 -0.296389
1.71938 -0.469585 -0.267107
1.75419 -0.448194 -0.241541
1.78899 -0.427824 -0.219143
1.82381 -0.408511 -0.199454
1.85862 -0.390253 -0.182086
1.89345 -0.373028 -0.166714
1.92827 -0.356796 -0.153062
1.9631 -0.341512 -0.140898
1.99794 -0.327124 -0.130026
2.03278 -0.313579 -0.120279
2.06762 -0.300825 -0.111515
2.10247 -0.28881 -0.103611
2.13733 -0.277486 -0.0964648
2.17219 -0.266805 -0.0899861
2.20705 -0.256725 -0.0840981
2.24192 -0.247204 -0.078734
2.2768 -0.238203 -0.0738361
2.31168 -0.229688 -0.0693539
2.34657 -0.221626 -0.0652435
2.38146 -0.213986 -0.0614665
2.41636 -0.20674 -0.0579891
2.45126 -0.199862 -0.0547816
2.48617 -0.193328 -0.0518178
2.52109 -0.187117 -0.0490744
2.55601 -0.181206 -0.0465309
2.59094 -0.175579 -0.0441689
2.62587 -0.170216 -0.041972
2.66081 -0.165103 -0.0399257
2.69576 -0.160223 -0.0380168
2.73071 -0.155563 -0.0362334
2.76567 -0.15111 -0.034565
2.80064 -0.146853 -0.033002
2.83561 -0.142779 -0.0315357
2.87059 -0.138878 -0.030158
2.90558 -0.135142 -0.028862
2.94058 -0.131559 -0.027641
2.97558 -0.128123 -0.0264891
3.01059 -0.124825 -0.0254009
3.0456 -0.121657 -0.0243715
3.08063 -0.118613 -0.0233965
3.11566 -0.115685 -0.0224718
3.1507 -0.112867 -0.0215938
3.18574 -0.110153 -0.0207593
3.2208 -0.107538 -0.0199654
3.25586 -0.105017 -0.0192095
3.29093 -0.102583 -0.0184894
3.32601 -0.100234 -0.017803
3.36109 -0.097965 -0.0171486
3.39619 -0.0957715 -0.0165243
3.43129 -0.0936504 -0.0159288
3.4664 -0.0915983 -0.0153607
3.50152 -0.0896121 -0.0148185
3.53665 -0.0876891 -0.0143012
3.57179 -0.0858266 -0.0138074
3.60694 -0.084022 -0.013336
3.64209 -0.0822732 -0.012886
3.67726 -0.0805778 -0.0124563
3.71243 -0.0789339 -0.0120458
3.74761 -0.0773394 -0.0116535
3.7828 -0.0757924 -0.0112786
3.81801 -0.0742912 -0.0109201
3.85322 -0.072834 -0.0105772
3.88844 -0.0714193 -0.0102489
3.92367 -0.0700454 -0.00993465
3.95891 -0.0687107 -0.00963359
3.99416 -0.067414 -0.00934505
4.02942 -0.0661537 -0.00906837
4.06469 -0.0649286 -0.00880293
4.09997 -0.0637373 -0.00854816
4.13526 -0.0625787 -0.00830349
4.17056 -0.0614516 -0.00806843
4.20587 -0.0603548 -0.00784247
4.24119 -0.0592873 -0.00762518
4.27653 -0.058248 -0.0074161
4.31187 -0.0572359 -0.00721486
4.34722 -0.0562502 -0.00702106
4.38259 -0.0552899 -0.00683435
4.41797 -0.054354 -0.00665439
4.45335 -0.0534419 -0.00648087
4.48875 -0.0525527 -0.00631349
4.52416 -0.0516855 -0.00615197
4.55958 -0.0508398 -0.00599605
4.59502 -0.0500147 -0.00584547
4.63046 -0.0492096 -0.0057
4.66592 -0.0484239 -0.00555942
4.70139 -0.0476569 -0.00542351
4.73687 -0.0469081 -0.00529208
4.77237 -0.0461768 -0.00516493
4.80787 -0.0454625 -0.00504189
4.84339 -0.0447646 -0.00492279
4.87892 -0.0440827 -0.00480747
4.91446 -0.0434163 -0.00469577
4.95002 -0.0427649 -0.00458754
4.98559 -0.0421281 -0.00448266
5.02117 -0.0415053 -0.00438099
5.05677 -0.0408963 -0.00428239
5.09237 -0.0403005 -0.00418677
5.128 -0.0397176 -0.00409399
5.16363 -0.0391473 -0.00400396
5.19928 -0.0385891 -0.00391657
5.23494 -0.0380427 -0.00383172
5.27062 -0.0375078 -0.00374932
5.30631 -0.0369841 -0.00366928
5.34201 -0.0364712 -0.00359151
5.37773 -0.0359688 -0.00351594
5.41346 -0.0354767 -0.00344248
5.4492 -0.0349945 -0.00337105
5.48497 -0.0345221 -0.0033016
5.52074 -0.0340591 -0.00323404
5.55653 -0.0336052 -0.00316832
5.59233 -0.0331603 -0.00310436
5.62815 -0.0327241 -0.00304212
5.66399 -0.0322964 -0.00298153
5.69984 -0.031877 -0.00292254
5.7357 -0.0314655 -0.0028651
5.77158 -0.0310619 -0.00280914
5.80748 -0.030666 -0.00275464
5.84339 -0.0302775 -0.00270152
5.87932 -0.0298962 -0.00264977
5.91526 -0.029522 -0.00259932
5.95122 -0.0291547 -0.00255014
5.9872 -0.0287941 -0.00250218
6.02319 -0.0284401 -0.00245542
6.05919 -0.0280925 -0.00240981
6.09522 -0.0277511 -0.00236532
6.13126 -0.0274158 -0.0023219
6.16732 -0.0270865 -0.00227954
6.20339 -0.0267629 -0.00223819
6.23949 -0.0264451 -0.00219783
6.27559 -0.0261327 -0.00215843
6.31172 -0.0258258 -0.00211996
6.34786 -0.0255242 -0.00208239
6.38403 -0.0252277 -0.00204569
6.42021 -0.0249363 -0.00200984
6.4564 -0.0246497 -0.00197482
6.49262 -0.0243681 -0.00194059
6.52885 -0.0240911 -0.00190715
6.5651 -0.0238187 -0.00187446
6.60137 -0.0235508 -0.0018425
6.63766 -0.0232873 -0.00181126
6.67397 -0.0230281 -0.00178072
6.71029 -0.0227731 -0.00175084
6.74664 -0.0225223 -0.00172163
6.783 -0.0222754 -0.00169305
6.81938 -0.0220325 -0.00166509
6.85579 -0.0217935 -0.00163773
6.89221 -0.0215582 -0.00161096
6.92865 -0.0213266 -0.00158477
6.96511 -0.0210987 -0.00155913
7.00159 -0.0208743 -0.00153403
7.0381 -0.0206533 -0.00150946
7.07462 -0.0204358 -0.0014854
7.11116 -0.0202216 -0.00146184
7.14772 -0.0200106 -0.00143877
7.18431 -0.0198028 -0.00141617
7.22091 -0.0195982 -0.00139403
7.25754 -0.0193966 -0.00137235
7.29418 -0.019198 -0.0013511
7.33085 -0.0190024 -0.00133028
7.36754 -0.0188096 -0.00130988
7.40425 -0.0186197 -0.00128989
7.44099 -0.0184325 -0.00127029
7.47774 -0.0182481 -0.00125108
7.51452 -0.0180663 -0.00123225
7.55132 -0.0178871 -0.00121378
7.58814 -0.0177105 -0.00119567
7.62498 -0.0175364 -0.00117791
7.66185 -0.0173648 -0.0011605
7.69874 -0.0171956 -0.00114342
7.73566 -0.0170288 -0.00112666
7.77259 -0.0168643 -0.00111022
7.80955 -0.016702 -0.00109409
7.84654 -0.0165421 -0.00107827
7.88355 -0.0163843 -0.00106274
7.92058 -0.0162287 -0.0010475
7.95763 -0.0160752 -0.00103254
7.99471 -0.0159238 -0.00101786
8.03182 -0.0157744 -0.00100345
8.06895 -0.015627 -0.000989296
8.1061 -0.0154816 -0.000975403
8.14328 -0.0153382 -0.000961763
8.18049 -0.0151966 -0.000948367
8.21772 -0.0150569 -0.000935213
8.25497 -0.014919 -0.000922293
8.29226 -0.014783 -0.000909602
8.32956 -0.0146487 -0.000897136
8.3669 -0.0145161 -0.00088489
8.40426 -0.0143853 -0.000872859
8.44165 -0.0142561 -0.000861038
8.47906 -0.0141286 -0.000849422
8.5165 -0.0140027 -0.000838007
8.55397 -0.0138784 -0.000826789
8.59146 -0.0137557 -0.000815763
8.62899 -0.0136345 -0.000804926
8.66654 -0.0135148 -0.000794273
8.70412 -0.0133966 -0.000783801
8.74172 -0.0132799 -0.000773505
8.77936 -0.0131646 -0.000763382
8.81702 -0.0130508 -0.000753429
8.85471 -0.0129383 -0.000743641
8.89244 -0.0128272 -0.000734016
8.93019 -0.0127174 -0.00072455
8.96797 -0.012609 -0.000715239
9.00578 -0.0125019 -0.000706081
9.04362 -0.012396 -0.000697073
9.08149 -0.0122915 -0.00068821
9.11939 -0.0121881 -0.000679492
9.15732 -0.012086 -0.000670913
9.19528 -0.0119851 -0.000662473
9.23327 -0.0118853 -0.000654167
9.2713 -0.0117868 -0.000645994
9.30935 -0.0116893 -0.00063795
9.34744 -0.0115931 -0.000630034
9.38556 -0.0114979 -0.000622242
9.42371 -0.0114038 -0.000614572
9.46189 -0.0113108 -0.000607022
9.50011 -0.0112188 -0.000599589
9.53836 -0.0111279 -0.000592271
9.57664 -0.011038 -0.000585067
9.61496 -0.0109491 -0.000577973
9.65331 -0.0108613 -0.000570988
9.69169 -0.0107744 -0.00056411
9.73011 -0.0106885 -0.000557336
9.76856 -0.0106035 -0.000550664
9.80704 -0.0105194 -0.000544093
9.84557 -0.0104363 -0.000537621
9.88412 -0.0103541 -0.000531246
9.92271 -0.0102728 -0.000524966
9.96134 -0.0101924 -0.000518779
10 -0.0101128 -0.000512684
10.0387 -0.0100342 -0.000506679
10.0774 -0.00995631 -0.000500762
10.1162 -0.00987929 -0.000494932
10.155 -0.0098031 -0.000489187
10.1939 -0.00972771 -0.000483525
10.2328 -0.00965312 -0.000477945
10.2717 -0.00957932 -0.000472446
10.3106 -0.00950629 -0.000467026
10.3496 -0.00943403 -0.000461684
10.3887 -0.00936252 -0.000456417
10.4278 -0.00929175 -0.000451226
10.4669 -0.00922171 -0.000446109
10.506 -0.0091524 -0.000441063
10.5452 -0.00908379 -0.000436089
10.5845 -0.00901589 -0.000431185
10.6238 -0.00894868 -0.000426349
10.6631 -0.00888215 -0.00042158
10.7024 -0.0088163 -0.000416878
10.7418 -0.0087511 -0.00041224
10.7813 -0.00868657 -0.000407667
10.8208 -0.00862267 -0.000403156
10.8603 -0.00855942 -0.000398707
10.8999 -0.00849679 -0.000394319
10.9395 -0.00843478 -0.000389991
10.9792 -0.00837338 -0.000385721
11.0189 -0.00831258 -0.000381509
11.0586 -0.00825238 -0.000377353
11.0984 -0.00819277 -0.000373254
11.1383 -0.00813373 -0.000369209
11.1781 -0.00807527 -0.000365218
11.2181 -0.00801737 -0.00036128
11.2581 -0.00796002 -0.000357394
11.2981 -0.00790323 -0.000353559
11.3381 -0.00784698 -0.000349775
11.3783 -0.00779126 -0.000346041
11.4184 -0.00773607 -0.000342355
11.4587 -0.00768139 -0.000338717
11.4989 -0.00762724 -0.000335126
11.5392 -0.00757359 -0.000331582
11.5796 -0.00752044 -0.000328084
11.62 -0.00746779 -0.00032463
11.6605 -0.00741562 -0.000321221
11.701 -0.00736393 -0.000317855
11.7415 -0.00731272 -0.000314532
11.7822 -0.00726199 -0.000311252
11.8228 -0.00721171 -0.000308012
11.8636 -0.00716189 -0.000304814
11.9043 -0.00711252 -0.000301655
11.9452 -0.0070636 -0.000298537
11.986 -0.00701512 -0.000295457
12.027 -0.00696708 -0.000292415
12.068 -0.00691947 -0.000289412
12.109 -0.00687227 -0.000286445
12.1501 -0.0068255 -0.000283515
12.1913 -0.00677915 -0.000280621
12.2325 -0.0067332 -0.000277762
12.2738 -0.00668765 -0.000274939
12.3151 -0.00664251 -0.000272149
12.3565 -0.00659775 -0.000269394
12.3979 -0.00655339 -0.000266672
12.4394 -0.00650941 -0.000263982
12.481 -0.00646581 -0.000261325
12.5226 -0.00642259 -0.0002587
12.5643 -0.00637973 -0.000256106
12.6061 -0.00633725 -0.000253543
12.6479 -0.00629512 -0.000251011
12.6898 -0.00625335 -0.000248508
12.7317 -0.00621193 -0.000246035
12.7737 -0.00617087 -0.000243591
12.8158 -0.00613014 -0.000241176
12.8579 -0.00608976 -0.000238789
12.9001 -0.00604971 -0.00023643
12.9424 -0.00601 -0.000234098
12.9847 -0.00597062 -0.000231793
13.0271 -0.00593155 -0.000229515
13.0696 -0.00589281 -0.000227263
13.1121 -0.00585439 -0.000225037
13.1547 -0.00581628 -0.000222836
13.1974 -0.00577848 -0.00022066
13.2402 -0.00574099 -0.00021851
13.283 -0.00570379 -0.000216383
13.3259 -0.0056669 -0.000214281
13.3689 -0.0056303 -0.000212202
13.4119 -0.005594 -0.000210146
13.455 -0.00555798 -0.000208114
13.4982 -0.00552225 -0.000206104
13.5415 -0.0054868 -0.000204117
13.5848 -0.00545163 -0.000202152
13.6283 -0.00541673 -0.000200208
13.6718 -0.0053821 -0.000198286
13.7153 -0.00534775 -0.000196385
13.759 -0.00531366 -0.000194505
13.8028 -0.00527983 -0.000192645
13.8466 -0.00524627 -0.000190806
13.8905 -0.00521296 -0.000188986
13.9345 -0.0051799 -0.000187187
13.9786 -0.0051471 -0.000185406
14.0227 -0.00511454 -0.000183645
14.067 -0.00508223 -0.000181903
14.1113 -0.00505016 -0.000180179
14.1558 -0.00501833 -0.000178474
14.2003 -0.00498674 -0.000176787
14.2449 -0.00495539 -0.000175117
14.2896 -0.00492426 -0.000173466
14.3344 -0.00489336 -0.000171832
14.3793 -0.00486269 -0.000170214
14.4243 -0.00483225 -0.000168614
14.4693 -0.00480202 -0.00016703
14.5145 -0.00477202 -0.000165463
14.5598 -0.00474223 -0.000163912
14.6052 -0.00471265 -0.000162378
14.6506 -0.00468329 -0.000160859
14.6962 -0.00465414 -0.000159355
14.7419 -0.00462519 -0.000157867
14.7877 -0.00459645 -0.000156394
14.8336 -0.0045679 -0.000154936
14.8796 -0.00453956 -0.000153493
14.9257 -0.00451142 -0.000152064
14.9719 -0.00448347 -0.00015065
15.0182 -0.00445571 -0.000149249
15.0647 -0.00442815 -0.000147863
15.1112 -0.00440077 -0.000146491
15.1579 -0.00437358 -0.000145132
15.2047 -0.00434657 -0.000143787
15.2516 -0.00431975 -0.000142455
15.2986 -0.00429311 -0.000141136
15.3458 -0.00426664 -0.00013983
15.393 -0.00424035 -0.000138536
15.4404 -0.00421424 -0.000137256
15.488 -0.00418829 -0.000135987
15.5356 -0.00416252 -0.000134731
15.5834 -0.00413691 -0.000133487
15.6313 -0.00411147 -0.000132255
15.6794 -0.0040862 -0.000131034
15.7276 -0.00406108 -0.000129826
15.7759 -0.00403613 -0.000128628
15.8243 -0.00401133 -0.000127442
15.873 -0.00398669 -0.000126267
15.9217 -0.00396221 -0.000125103
15.9706 -0.00393787 -0.00012395
16.0197 -0.00391369 -0.000122808
16.0689 -0.00388966 -0.000121676
16.1182 -0.00386577 -0.000120555
16.1677 -0.00384203 -0.000119443
16.2174 -0.00381843 -0.000118342
16.2672 -0.00379498 -0.000117251
16.3172 -0.00377166 -0.00011617
16.3674 -0.00374848 -0.000115099
16.4177 -0.00372544 -0.000114037
16.4682 -0.00370253 -0.000112985
16.5189 -0.00367976 -0.000111942
16.5697 -0.00365712 -0.000110908
16.6208 -0.0036346 -0.000109884
16.672 -0.00361221 -0.000108868
16.7234 -0.00358995 -0.000107861
16.775 -0.00356782 -0.000106863
16.8268 -0.0035458 -0.000105874
16.8787 -0.00352391 -0.000104893
16.9309 -0.00350213 -0.00010392
16.9833 -0.00348047 -0.000102956
17.0359 -0.00345893 -0.000102
17.0887 -0.0034375 -0.000101051
17.1418 -0.00341618 -0.000100111
17.195 -0.00339497 -9.91785e-05
17.2485 -0.00337387 -9.82537e-05
17.3022 -0.00335288 -9.73364e-05
17.3562 -0.00333199 -9.64266e-05
17.4104 -0.0033112 -9.55241e-05
17.4648 -0.00329052 -9.46288e-05
17.5195 -0.00326994 -9.37407e-05
17.5744 -0.00324945 -9.28596e-05
17.6296 -0.00322906 -9.19853e-05
17.6851 -0.00320876 -9.11179e-05
17.7408 -0.00318856 -9.02571e-05
17.7969 -0.00316844 -8.9403e-05
17.8532 -0.00314841 -8.85552e-05
17.9098 -0.00312847 -8.77139e-05
17.9667 -0.00310862 -8.68787e-05
18.0239 -0.00308884 -8.60498e-05
18.0815 -0.00306915 -8.52268e-05
18.1393 -0.00304954 -8.44098e-05
18.1975 -0.00303 -8.35985e-05
18.256 -0.00301053 -8.2793e-05
18.3149 -0.00299114 -8.1993e-05
18.3742 -0.00297182 -8.11985e-05
18.4338 -0.00295256 -8.04094e-05
18.4938 -0.00293337 -7.96255e-05
18.5542 -0.00291425 -7.88467e-05
18.615 -0.00289518 -7.80729e-05
18.6762 -0.00287617 -7.73041e-05
18.7379 -0.00285721 -7.65399e-05
18.8 -0.00283831 -7.57805e-05
18.8625 -0.00281946 -7.50255e-05
18.9255 -0.00280065 -7.42749e-05
18.9891 -0.00278189 -7.35286e-05
19.0531 -0.00276316 -7.27864e-05
19.1177 -0.00274447 -7.20482e-05
19.1828 -0.00272582 -7.13137e-05
19.2484 -0.00270719 -7.0583e-05
19.3147 -0.00268859 -6.98558e-05
19.3816 -0.00267001 -6.91319e-05
19.4491 -0.00265145 -6.84112e-05
19.5173 -0.0026329 -6.76936e-05
19.5862 -0.00261436 -6.69787e-05
19.6558 -0.00259582 -6.62665e-05
19.7262 -0.00257728 -6.55566e-05
19.7974 -0.00255872 -6.4849e-05
19.8694 -0.00254015 -6.41433e-05
19.9423 -0.00252156 -6.34394e-05
20.0162 -0.00250293 -6.27368e-05
20.091 -0.00248426 -6.20353e-05
20.1669 -0.00246555 -6.13347e-05
20.244 -0.00244677 -6.06345e-05
20.3222 -0.00242792 -5.99343e-05
20.4016 -0.00240899 -5.92338e-05
20.4825 -0.00238996 -5.85324e-05
20.5648 -0.00237082 -5.78295e-05
20.6487 -0.00235154 -5.71247e-05
20.7344 -0.0023321 -5.64171e-05
20.8219 -0.00231249 -5.57059e-05
20.9115 -0.00229266 -5.49902e-05
21.0034 -0.00227259 -5.42688e-05
21.0979 -0.00225223 -5.35404e-05
21.1952 -0.00223154 -5.28032e-05
21.2959 -0.00221044 -5.20553e-05
21.4004 -0.00218886 -5.12938e-05
21.5093 -0.00216668 -5.05154e-05
21.6237 -0.00214376 -4.97151e-05
21.7448 -0.00211989 -4.88861e-05
21.8747 -0.00209474 -4.80178e-05
22.0165 -0.00206777 -4.70924e-05
22.1768 -0.00203792 -4.60752e-05
22.3723 -0.00200239 -4.48741e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.0Lambda0.5Nc1ClassicOneLoop/GAp_OneLoopFRG.txt <==
-22.3723 -0.0020029 4.4897e-05
-22.1768 -0.00203845 4.60992e-05
-22.0165 -0.00206832 4.71172e-05
-21.8747 -0.0020953 4.80434e-05
-21.7448 -0.00212047 4.89125e-05
-21.6237 -0.00214435 4.97422e-05
-21.5093 -0.00216728 5.05432e-05
-21.4004 -0.00218947 5.13224e-05
-21.2959 -0.00221106 5.20845e-05
-21.1952 -0.00223217 5.28332e-05
-21.0979 -0.00225288 5.3571e-05
-21.0034 -0.00227325 5.43001e-05
-20.9115 -0.00229333 5.50222e-05
-20.8219 -0.00231317 5.57386e-05
-20.7344 -0.00233279 5.64505e-05
-20.6487 -0.00235224 5.71588e-05
-20.5648 -0.00237153 5.78643e-05
-20.4825 -0.00239069 5.85679e-05
-20.4016 -0.00240973 5.927e-05
-20.3222 -0.00242867 5.99712e-05
-20.244 -0.00244753 6.06721e-05
-20.1669 -0.00246632 6.13731e-05
-20.091 -0.00248505 6.20744e-05
-20.0162 -0.00250373 6.27766e-05
-19.9423 -0.00252236 6.34799e-05
-19.8694 -0.00254097 6.41847e-05
-19.7974 -0.00255955 6.48911e-05
-19.7262 -0.00257812 6.55995e-05
-19.6558 -0.00259668 6.63101e-05
-19.5862 -0.00261523 6.70231e-05
-19.5173 -0.00263378 6.77387e-05
-19.4491 -0.00265235 6.84572e-05
-19.3816 -0.00267092 6.91787e-05
-19.3147 -0.00268951 6.99034e-05
-19.2484 -0.00270812 7.06314e-05
-19.1828 -0.00272676 7.1363e-05
-19.1177 -0.00274543 7.20983e-05
-19.0531 -0.00276413 7.28373e-05
-18.9891 -0.00278287 7.35804e-05
-18.9255 -0.00280165 7.43276e-05
-18.8625 -0.00282047 7.50791e-05
-18.8 -0.00283933 7.58349e-05
-18.7379 -0.00285825 7.65953e-05
-18.6762 -0.00287722 7.73604e-05
-18.615 -0.00289624 7.81302e-05
-18.5542 -0.00291532 7.89049e-05
-18.4938 -0.00293447 7.96846e-05
-18.4338 -0.00295367 8.04695e-05
-18.3742 -0.00297294 8.12596e-05
-18.3149 -0.00299228 8.20551e-05
-18.256 -0.00301168 8.2856e-05
-18.1975 -0.00303116 8.36626e-05
-18.1393 -0.00305072 8.44749e-05
-18.0815 -0.00307035 8.5293e-05
-18.0239 -0.00309006 8.6117e-05
-17.9667 -0.00310984 8.69471e-05
-17.9098 -0.00312972 8.77833e-05
-17.8532 -0.00314967 8.86258e-05
-17.7969 -0.00316971 8.94746e-05
-17.7408 -0.00318985 9.03299e-05
-17.6851 -0.00321007 9.11919e-05
-17.6296 -0.00323038 9.20605e-05
-17.5744 -0.00325079 9.29359e-05
-17.5195 -0.00327129 9.38182e-05
-17.4648 -0.00329189 9.47076e-05
-17.4104 -0.0033126 9.5604e-05
-17.3562 -0.0033334 9.65078e-05
-17.3022 -0.0033543 9.74189e-05
-17.2485 -0.00337531 9.83374e-05
-17.195 -0.00339643 9.92636e-05
-17.1418 -0.00341766 0.000100197
-17.0887 -0.003439 0.000101139
-17.0359 -0.00346044 0.000102089
-16.9833 -0.00348201 0.000103046
-16.9309 -0.00350368 0.000104012
-16.8787 -0.00352548 0.000104986
-16.8268 -0.00354739 0.000105968
-16.775 -0.00356943 0.000106959
-16.7234 -0.00359159 0.000107959
-16.672 -0.00361387 0.000108967
-16.6208 -0.00363628 0.000109984
-16.5697 -0.00365881 0.000111011
-16.5189 -0.00368148 0.000112046
-16.4682 -0.00370427 0.00011309
-16.4177 -0.0037272 0.000114144
-16.3674 -0.00375026 0.000115208
-16.3172 -0.00377346 0.000116281
-16.2672 -0.0037968 0.000117364
-16.2174 -0.00382028 0.000118456
-16.1677 -0.0038439 0.000119559
-16.1182 -0.00386767 0.000120672
-16.0689 -0.00389157 0.000121795
-16.0197 -0.00391563 0.000122929
-15.9706 -0.00393984 0.000124073
-15.9217 -0.00396419 0.000125228
-15.873 -0.0039887 0.000126394
-15.8243 -0.00401337 0.000127571
-15.7759 -0.00403819 0.000128759
-15.7276 -0.00406317 0.000129959
-15.6794 -0.00408831 0.000131169
-15.6313 -0.00411361 0.000132392
-15.5834 -0.00413908 0.000133626
-15.5356 -0.00416471 0.000134872
-15.488 -0.00419051 0.000136131
-15.4404 -0.00421648 0.000137401
-15.393 -0.00424263 0.000138684
-15.3458 -0.00426894 0.00013998
-15.2986 -0.00429544 0.000141288
-15.2516 -0.00432211 0.00014261
-15.2047 -0.00434896 0.000143944
-15.1579 -0.004376 0.000145292
-15.1112 -0.00440322 0.000146653
-15.0647 -0.00443063 0.000148028
-15.0182 -0.00445822 0.000149417
-14.9719 -0.00448601 0.00015082
-14.9257 -0.00451399 0.000152237
-14.8796 -0.00454217 0.000153668
-14.8336 -0.00457054 0.000155114
-14.7877 -0.00459912 0.000156575
-14.7419 -0.00462789 0.000158051
-14.6962 -0.00465687 0.000159542
-14.6506 -0.00468606 0.000161048
-14.6052 -0.00471546 0.00016257
-14.5598 -0.00474507 0.000164108
-14.5145 -0.0047749 0.000165662
-14.4693 -0.00480494 0.000167232
-14.4243 -0.0048352 0.000168819
-14.3793 -0.00486568 0.000170422
-14.3344 -0.00489639 0.000172043
-14.2896 -0.00492732 0.00017368
-14.2449 -0.00495849 0.000175335
-14.2003 -0.00498988 0.000177008
-14.1558 -0.00502151 0.000178699
-14.1113 -0.00505338 0.000180408
-14.067 -0.00508549 0.000182135
-14.0227 -0.00511784 0.000183881
-13.9786 -0.00515044 0.000185646
-13.9345 -0.00518329 0.00018743
-13.8905 -0.00521639 0.000189234
-13.8466 -0.00524974 0.000191057
-13.8028 -0.00528335 0.0001929
-13.759 -0.00531722 0.000194764
-13.7153 -0.00535136 0.000196648
-13.6718 -0.00538576 0.000198554
-13.6283 -0.00542043 0.00020048
-13.5848 -0.00545537 0.000202428
-13.5415 -0.00549059 0.000204398
-13.4982 -0.00552609 0.00020639
-13.455 -0.00556187 0.000208404
-13.4119 -0.00559794 0.000210441
-13.3689 -0.0056343 0.000212501
-13.3259 -0.00567095 0.000214585
-13.283 -0.00570789 0.000216692
-13.2402 -0.00574514 0.000218824
-13.1974 -0.00578269 0.00022098
-13.1547 -0.00582054 0.00022316
-13.1121 -0.00585871 0.000225366
-13.0696 -0.00589719 0.000227598
-13.0271 -0.00593598 0.000229855
-12.9847 -0.0059751 0.000232139
-12.9424 -0.00601455 0.00023445
-12.9001 -0.00605432 0.000236787
-12.8579 -0.00609443 0.000239152
-12.8158 -0.00613487 0.000241545
-12.7737 -0.00617566 0.000243967
-12.7317 -0.00621679 0.000246417
-12.6898 -0.00625827 0.000248896
-12.6479 -0.0063001 0.000251405
-12.6061 -0.0063423 0.000253944
-12.5643 -0.00638485 0.000256514
-12.5226 -0.00642777 0.000259115
-12.481 -0.00647107 0.000261747
-12.4394 -0.00651474 0.000264411
-12.3979 -0.00655879 0.000267108
-12.3565 -0.00660322 0.000269837
-12.3151 -0.00664805 0.0002726
-12.2738 -0.00669327 0.000275397
-12.2325 -0.00673889 0.000278228
-12.1913 -0.00678492 0.000281095
-12.1501 -0.00683135 0.000283997
-12.109 -0.0068782 0.000286935
-12.068 -0.00692548 0.00028991
-12.027 -0.00697317 0.000292923
-11.986 -0.0070213 0.000295973
-11.9452 -0.00706987 0.000299062
-11.9043 -0.00711887 0.000302189
-11.8636 -0.00716833 0.000305357
-11.8228 -0.00721823 0.000308565
-11.7822 -0.0072686 0.000311814
-11.7415 -0.00731943 0.000315104
-11.701 -0.00737073 0.000318437
-11.6605 -0.00742251 0.000321813
-11.62 -0.00747478 0.000325233
-11.5796 -0.00752753 0.000328697
-11.5392 -0.00758078 0.000332206
-11.4989 -0.00763453 0.000335761
-11.4587 -0.00768879 0.000339363
-11.4184 -0.00774356 0.000343012
-11.3783 -0.00779886 0.00034671
-11.3381 -0.00785469 0.000350456
-11.2981 -0.00791105 0.000354252
-11.2581 -0.00796796 0.000358099
-11.2181 -0.00802541 0.000361998
-11.1781 -0.00808343 0.000365949
-11.1383 -0.00814201 0.000369953
-11.0984 -0.00820116 0.000374011
-11.0586 -0.0082609 0.000378124
-11.0189 -0.00832122 0.000382294
-10.9792 -0.00838214 0.00038652
-10.9395 -0.00844367 0.000390805
-10.8999 -0.00850581 0.000395148
-10.8603 -0.00856857 0.000399551
-10.8208 -0.00863196 0.000404015
-10.7813 -0.00869599 0.000408542
-10.7418 -0.00876067 0.000413131
-10.7024 -0.008826 0.000417785
-10.6631 -0.008892 0.000422504
-10.6238 -0.00895868 0.00042729
-10.5845 -0.00902604 0.000432144
-10.5452 -0.00909409 0.000437066
-10.506 -0.00916285 0.000442059
-10.4669 -0.00923232 0.000447123
-10.4278 -0.00930252 0.000452259
-10.3887 -0.00937345 0.00045747
-10.3496 -0.00944512 0.000462756
-10.3106 -0.00951755 0.000468119
-10.2717 -0.00959075 0.00047356
-10.2328 -0.00966473 0.00047908
-10.1939 -0.00973949 0.000484681
-10.155 -0.00981506 0.000490365
-10.1162 -0.00989144 0.000496133
-10.0774 -0.00996864 0.000501987
-10.0387 -0.0100467 0.000507927
-10 -0.0101256 0.000513957
-9.96134 -0.0102053 0.000520077
-9.92271 -0.0102859 0.000526289
-9.88412 -0.0103675 0.000532595
-9.84557 -0.0104499 0.000538996
-9.80704 -0.0105332 0.000545495
-9.76856 -0.0106174 0.000552094
-9.73011 -0.0107026 0.000558793
-9.69169 -0.0107888 0.000565596
-9.65331 -0.0108759 0.000572504
-9.61496 -0.010964 0.00057952
-9.57664 -0.0110531 0.000586645
-9.53836 -0.0111433 0.000593881
-9.50011 -0.0112344 0.000601231
-9.46189 -0.0113266 0.000608697
-9.42371 -0.0114199 0.000616281
-9.38556 -0.0115142 0.000623985
-9.34744 -0.0116097 0.000631813
-9.30935 -0.0117063 0.000639766
-9.2713 -0.011804 0.000647847
-9.23327 -0.0119028 0.000656058
-9.19528 -0.0120028 0.000664403
-9.15732 -0.012104 0.000672883
-9.11939 -0.0122065 0.000681503
-9.08149 -0.0123101 0.000690263
-9.04362 -0.012415 0.000699169
-9.00578 -0.0125212 0.000708221
-8.96797 -0.0126286 0.000717424
-8.93019 -0.0127374 0.000726781
-8.89244 -0.0128475 0.000736295
-8.85471 -0.0129589 0.000745968
-8.81702 -0.0130718 0.000755806
-8.77936 -0.013186 0.00076581
-8.74172 -0.0133016 0.000775985
-8.70412 -0.0134187 0.000786334
-8.66654 -0.0135373 0.000796861
-8.62899 -0.0136574 0.00080757
-8.59146 -0.013779 0.000818465
-8.55397 -0.0139021 0.00082955
-8.5165 -0.0140268 0.000840828
-8.47906 -0.0141531 0.000852305
-8.44165 -0.0142811 0.000863985
-8.40426 -0.0144107 0.000875871
-8.3669 -0.014542 0.00088797
-8.32956 -0.014675 0.000900285
-8.29226 -0.0148098 0.000912821
-8.25497 -0.0149463 0.000925584
-8.21772 -0.0150847 0.000938578
-8.18049 -0.0152249 0.000951809
-8.14328 -0.0153669 0.000965282
-8.1061 -0.0155109 0.000979003
-8.06895 -0.0156569 0.000992978
-8.03182 -0.0158048 0.00100721
-7.99471 -0.0159547 0.00102171
-7.95763 -0.0161067 0.00103648
-7.92058 -0.0162608 0.00105153
-7.88355 -0.016417 0.00106687
-7.84654 -0.0165754 0.00108249
-7.80955 -0.016736 0.00109842
-7.77259 -0.0168989 0.00111465
-7.73566 -0.017064 0.00113119
-7.69874 -0.0172316 0.00114805
-7.66185 -0.0174015 0.00116525
-7.62498 -0.0175738 0.00118278
-7.58814 -0.0177486 0.00120065
-7.55132 -0.0179259 0.00121888
-7.51452 -0.0181059 0.00123747
-7.47774 -0.0182884 0.00125643
-7.44099 -0.0184736 0.00127577
-7.40425 -0.0186616 0.0012955
-7.36754 -0.0188524 0.00131563
-7.33085 -0.019046 0.00133618
-7.29418 -0.0192425 0.00135714
-7.25754 -0.019442 0.00137854
-7.22091 -0.0196445 0.00140037
-7.18431 -0.0198501 0.00142267
-7.14772 -0.0200588 0.00144543
-7.11116 -0.0202708 0.00146867
-7.07462 -0.020486 0.0014924
-7.0381 -0.0207046 0.00151664
-7.00159 -0.0209266 0.00154139
-6.96511 -0.0211521 0.00156668
-6.92865 -0.0213811 0.00159251
-6.89221 -0.0216139 0.00161891
-6.85579 -0.0218503 0.00164588
-6.81938 -0.0220905 0.00167345
-6.783 -0.0223347 0.00170163
-6.74664 -0.0225828 0.00173043
-6.71029 -0.0228349 0.00175988
-6.67397 -0.0230912 0.00178999
-6.63766 -0.0233518 0.00182078
-6.60137 -0.0236167 0.00185227
-6.5651 -0.023886 0.00188449
-6.52885 -0.0241599 0.00191745
-6.49262 -0.0244384 0.00195117
-6.4564 -0.0247216 0.00198567
-6.42021 -0.0250098 0.00202099
-6.38403 -0.0253028 0.00205714
-6.34786 -0.025601 0.00209415
-6.31172 -0.0259044 0.00213204
-6.27559 -0.0262131 0.00217085
-6.23949 -0.0265272 0.00221059
-6.20339 -0.026847 0.0022513
-6.16732 -0.0271724 0.00229301
-6.13126 -0.0275038 0.00233574
-6.09522 -0.0278411 0.00237954
-6.05919 -0.0281846 0.00242443
-6.02319 -0.0285343 0.00247045
-5.9872 -0.0288906 0.00251763
-5.95122 -0.0292535 0.00256601
-5.91526 -0.0296231 0.00261564
-5.87932 -0.0299997 0.00266655
-5.84339 -0.0303835 0.00271878
-5.80748 -0.0307746 0.00277237
-5.77158 -0.0311732 0.00282738
-5.7357 -0.0315795 0.00288385
-5.69984 -0.0319937 0.00294183
-5.66399 -0.032416 0.00300137
-5.62815 -0.0328467 0.00306252
-5.59233 -0.0332859 0.00312534
-5.55653 -0.033734 0.00318988
-5.52074 -0.034191 0.00325622
-5.48497 -0.0346574 0.0033244
-5.4492 -0.0351333 0.0033945
-5.41346 -0.035619 0.00346658
-5.37773 -0.0361147 0.00354072
-5.34201 -0.0366209 0.003617
-5.30631 -0.0371376 0.00369547
-5.27062 -0.0376654 0.00377624
-5.23494 -0.0382044 0.00385939
-5.19928 -0.0387551 0.003945
-5.16363 -0.0393176 0.00403316
-5.128 -0.0398925 0.00412398
-5.09237 -0.0404801 0.00421756
-5.05677 -0.0410807 0.004314
-5.02117 -0.0416947 0.00441342
-4.98559 -0.0423226 0.00451593
-4.95002 -0.0429647 0.00462166
-4.91446 -0.0436216 0.00473073
-4.87892 -0.0442937 0.00484328
-4.84339 -0.0449814 0.00495945
-4.80787 -0.0456853 0.00507939
-4.77237 -0.0464059 0.00520326
-4.73687 -0.0471437 0.00533123
-4.70139 -0.0478992 0.00546345
-4.66592 -0.0486732 0.00560013
-4.63046 -0.049466 0.00574144
-4.59502 -0.0502786 0.00588759
-4.55958 -0.0511113 0.00603879
-4.52416 -0.0519651 0.00619527
-4.48875 -0.0528405 0.00635727
-4.45335 -0.0537384 0.00652502
-4.41797 -0.0546594 0.0066988
-4.38259 -0.0556046 0.00687888
-4.34722 -0.0565746 0.00706556
-4.31187 -0.0575705 0.00725914
-4.27653 -0.058593 0.00745996
-4.24119 -0.0596434 0.00766836
-4.20587 -0.0607225 0.00788471
-4.17056 -0.0618314 0.00810941
-4.13526 -0.0629713 0.00834285
-4.09997 -0.0641433 0.00858549
-4.06469 -0.0653488 0.00883779
-4.02942 -0.066589 0.00910025
-3.99416 -0.0678652 0.00937338
-3.95891 -0.069179 0.00965777
-3.92367 -0.0705318 0.00995399
-3.88844 -0.0719253 0.0102627
-3.85322 -0.073361 0.0105845
-3.81801 -0.0748409 0.0109203
-3.7828 -0.0763667 0.0112707
-3.74761 -0.0779403 0.0116365
-3.71243 -0.079564 0.0120188
-3.67726 -0.0812398 0.0124183
-3.64209 -0.0829701 0.0128362
-3.60694 -0.0847573 0.0132735
-3.57179 -0.086604 0.0137314
-3.53665 -0.0885129 0.0142111
-3.50152 -0.0904869 0.0147141
-3.4664 -0.092529 0.0152417
-3.43129 -0.0946426 0.0157955
-3.39619 -0.096831 0.0163772
-3.36109 -0.099098 0.0169887
-3.32601 -0.101447 0.0176319
-3.29093 -0.103883 0.018309
-3.25586 -0.10641 0.0190223
-3.2208 -0.109033 0.0197743
-3.18574 -0.111756 0.0205678
-3.1507 -0.114585 0.0214057
-3.11566 -0.117526 0.0222914
-3.08063 -0.120585 0.0232282
-3.0456 -0.123768 0.0242202
-3.01059 -0.127082 0.0252716
-2.97558 -0.130535 0.026387
-2.94058 -0.134135 0.0275715
-2.90558 -0.137891 0.0288307
-2.87059 -0.141811 0.0301709
-2.83561 -0.145906 0.0315988
-2.80064 -0.150187 0.0331221
-2.76567 -0.154665 0.0347489
-2.73071 -0.159353 0.0364887
-2.69576 -0.164264 0.0383518
-2.66081 -0.169413 0.0403495
-2.62587 -0.174816 0.0424949
-2.59094 -0.18049 0.0448022
-2.55601 -0.186454 0.0472876
-2.52109 -0.192728 0.0499691
-2.48617 -0.199334 0.0528674
-2.45126 -0.206297 0.0560054
-2.41636 -0.213643 0.0594094
-2.38146 -0.2214 0.0631093
-2.34657 -0.229599 0.0671391
-2.31168 -0.238274 0.0715376
-2.2768 -0.247464 0.0763495
-2.24192 -0.257207 0.0816264
-2.20705 -0.267548 0.0874276
-2.17219 -0.278536 0.0938222
-2.13733 -0.290223 0.100891
-2.10247 -0.302665 0.108727
-2.06762 -0.315923 0.11744
-2.03278 -0.330063 0.127162
-1.99794 -0.345154 0.138045
-1.9631 -0.361269 0.150273
-1.92827 -0.378483 0.164064
-1.89345 -0.39687 0.179679
-1.85862 -0.416498 0.197433
-1.82381 -0.437428 0.217708
-1.78899 -0.459697 0.240965
-1.75419 -0.48331 0.267765
-1.71938 -0.508214 0.298793
-1.68458 -0.534264 0.33488
-1.64979 -0.561174 0.377036
-1.61499 -0.588442 0.426475
-1.58021 -0.615233 0.484637
-1.54542 -0.640226 0.553187
-1.51064 -0.661378 0.633952
-1.47586 -0.675633 0.728762
-1.44109 -0.678566 0.839087
-1.40632 -0.664057 0.965356
-1.37155 -0.624233 1.10583
-1.33679 -0.550087 1.25502
-1.30203 -0.433407 1.40209
-1.26727 -0.27036 1.53044
-1.23251 -0.0658672 1.62002
-1.19776 0.164004 1.65351
-1.16301 0.394899 1.62362
-1.12827 0.602131 1.53669
-1.09352 0.768866 1.40956
-1.05878 0.889409 1.26228
-1.02405 0.967098 1.11184
-0.989309 1.00996 0.969492
-0.954576 1.02703 0.841059
-0.919844 1.02628 0.728495
-0.885115 1.01397 0.631486
-0.850388 0.994628 0.548609
-0.815663 0.971411 0.478047
-0.78094 0.946423 0.417963
-0.746219 0.921036 0.366677
-0.711499 0.896117 0.322729
-0.676781 0.872195 0.284886
-0.642065 0.849575 0.252121
-0.60735 0.828417 0.223585
-0.572637 0.808785 0.198581
-0.537925 0.790687 0.176533
-0.503214 0.774095 0.156968
-0.468504 0.758959 0.139492
-0.433796 0.745221 0.123778
-0.399089 0.732818 0.109555
-0.364382 0.721685 0.0965902
-0.329676 0.711763 0.0846903
-0.294972 0.702994 0.0736884
-0.260267 0.695328 0.0634409
-0.225564 0.688719 0.053823
-0.190861 0.683127 0.0447247
-0.156158 0.678519 0.0360481
-0.121456 0.674865 0.0277048
-0.0867541 0.672144 0.0196135
-0.0520524 0.67034 0.0116986
-0.0173508 0.66944 0.00388801
0.0173508 0.66944 -0.00388801
0.0520524 0.67034 -0.0116986
0.0867541 0.672144 -0.0196135
0.121456 0.674865 -0.0277048
0.156158 0.678519 -0.0360481
0.190861 0.683127 -0.0447247
0.225564 0.688719 -0.053823
0.260267 0.695328 -0.0634409
0.294972 0.702994 -0.0736884
0.329676 0.711763 -0.0846903
0.364382 0.721685 -0.0965902
0.399089 0.732818 -0.109555
0.433796 0.745221 -0.123778
0.468504 0.758959 -0.139492
0.503214 0.774095 -0.156968
0.537925 0.790687 -0.176533
0.572637 0.808785 -0.198581
0.60735 0.828417 -0.223585
0.642065 0.849575 -0.252121
0.676781 0.872195 -0.284886
0.711499 0.896117 -0.322729
0.746219 0.921036 -0.366677
0.78094 0.946423 -0.417963
0.815663 0.971411 -0.478047
0.850388 0.994628 -0.548609
0.885115 1.01397 -0.631486
0.919844 1.02628 -0.728495
0.954576 1.02703 -0.841059
0.989309 1.00996 -0.969492
1.02405 0.967098 -1.11184
1.05878 0.889409 -1.26228
1.09352 0.768866 -1.40956
1.12827 0.602131 -1.53669
1.16301 0.394899 -1.62362
1.19776 0.164004 -1.65351
1.23251 -0.0658672 -1.62002
1.26727 -0.27036 -1.53044
1.30203 -0.433407 -1.40209
1.33679 -0.550087 -1.25502
1.37155 -0.624233 -1.10583
1.40632 -0.664057 -0.965356
1.44109 -0.678566 -0.839087
1.47586 -0.675633 -0.728762
1.51064 -0.661378 -0.633952
1.54542 -0.640226 -0.553187
1.58021 -0.615233 -0.484637
1.61499 -0.588442 -0.426475
1.64979 -0.561174 -0.377036
1.68458 -0.534264 -0.33488
1.71938 -0.508214 -0.298793
1.75419 -0.48331 -0.267765
1.78899 -0.459697 -0.240965
1.82381 -0.437428 -0.217708
1.85862 -0.416498 -0.197433
1.89345 -0.39687 -0.179679
1.92827 -0.378483 -0.164064
1.9631 -0.361269 -0.150273
1.99794 -0.345154 -0.138045
2.03278 -0.330063 -0.127162
2.06762 -0.315923 -0.11744
2.10247 -0.302665 -0.108727
2.13733 -0.290223 -0.100891
2.17219 -0.278536 -0.0938222
2.20705 -0.267548 -0.0874276
2.24192 -0.257207 -0.0816264
2.2768 -0.247464 -0.0763495
2.31168 -0.238274 -0.0715376
2.34657 -0.229599 -0.0671391
2.38146 -0.2214 -0.0631093
2.41636 -0.213643 -0.0594094
2.45126 -0.206297 -0.0560054
2.48617 -0.199334 -0.0528674
2.52109 -0.192728 -0.0499691
2.55601 -0.186454 -0.0472876
2.59094 -0.18049 -0.0448022
2.62587 -0.174816 -0.0424949
2.66081 -0.169413 -0.0403495
2.69576 -0.164264 -0.0383518
2.73071 -0.159353 -0.0364887
2.76567 -0.154665 -0.0347489
2.80064 -0.150187 -0.0331221
2.83561 -0.145906 -0.0315988
2.87059 -0.141811 -0.0301709
2.90558 -0.137891 -0.0288307
2.94058 -0.134135 -0.0275715
2.97558 -0.130535 -0.026387
3.01059 -0.127082 -0.0252716
3.0456 -0.123768 -0.0242202
3.08063 -0.120585 -0.0232282
3.11566 -0.117526 -0.0222914
3.1507 -0.114585 -0.0214057
3.18574 -0.111756 -0.0205678
3.2208 -0.109033 -0.0197743
3.25586 -0.10641 -0.0190223
3.29093 -0.103883 -0.018309
3.32601 -0.101447 -0.0176319
3.36109 -0.099098 -0.0169887
3.39619 -0.096831 -0.0163772
3.43129 -0.0946426 -0.0157955
3.4664 -0.092529 -0.0152417
3.50152 -0.0904869 -0.0147141
3.53665 -0.0885129 -0.0142111
3.57179 -0.086604 -0.0137314
3.60694 -0.0847573 -0.0132735
3.64209 -0.0829701 -0.0128362
3.67726 -0.0812398 -0.0124183
3.71243 -0.079564 -0.0120188
3.74761 -0.0779403 -0.0116365
3.7828 -0.0763667 -0.0112707
3.81801 -0.0748409 -0.0109203
3.85322 -0.073361 -0.0105845
3.88844 -0.0719253 -0.0102627
3.92367 -0.0705318 -0.00995399
3.95891 -0.069179 -0.00965777
3.99416 -0.0678652 -0.00937338
4.02942 -0.066589 -0.00910025
4.06469 -0.0653488 -0.00883779
4.09997 -0.0641433 -0.00858549
4.13526 -0.0629713 -0.00834285
4.17056 -0.0618314 -0.00810941
4.20587 -0.0607225 -0.00788471
4.24119 -0.0596434 -0.00766836
4.27653 -0.058593 -0.00745996
4.31187 -0.0575705 -0.00725914
4.34722 -0.0565746 -0.00706556
4.38259 -0.0556046 -0.00687888
4.41797 -0.0546594 -0.0066988
4.45335 -0.0537384 -0.00652502
4.48875 -0.0528405 -0.00635727
4.52416 -0.0519651 -0.00619527
4.55958 -0.0511113 -0.00603879
4.59502 -0.0502786 -0.00588759
4.63046 -0.049466 -0.00574144
4.66592 -0.0486732 -0.00560013
4.70139 -0.0478992 -0.00546345
4.73687 -0.0471437 -0.00533123
4.77237 -0.0464059 -0.00520326
4.80787 -0.0456853 -0.00507939
4.84339 -0.0449814 -0.00495945
4.87892 -0.0442937 -0.00484328
4.91446 -0.0436216 -0.00473073
4.95002 -0.0429647 -0.00462166
4.98559 -0.0423226 -0.00451593
5.02117 -0.0416947 -0.00441342
5.05677 -0.0410807 -0.004314
5.09237 -0.0404801 -0.00421756
5.128 -0.0398925 -0.00412398
5.16363 -0.0393176 -0.00403316
5.19928 -0.0387551 -0.003945
5.23494 -0.0382044 -0.00385939
5.27062 -0.0376654 -0.00377624
5.30631 -0.0371376 -0.00369547
5.34201 -0.0366209 -0.003617
5.37773 -0.0361147 -0.00354072
5.41346 -0.035619 -0.00346658
5.4492 -0.0351333 -0.0033945
5.48497 -0.0346574 -0.0033244
5.52074 -0.034191 -0.00325622
5.55653 -0.033734 -0.00318988
5.59233 -0.0332859 -0.00312534
5.62815 -0.0328467 -0.00306252
5.66399 -0.032416 -0.00300137
5.69984 -0.0319937 -0.00294183
5.7357 -0.0315795 -0.00288385
5.77158 -0.0311732 -0.00282738
5.80748 -0.0307746 -0.00277237
5.84339 -0.0303835 -0.00271878
5.87932 -0.0299997 -0.00266655
5.91526 -0.0296231 -0.00261564
5.95122 -0.0292535 -0.00256601
5.9872 -0.0288906 -0.00251763
6.02319 -0.0285343 -0.00247045
6.05919 -0.0281846 -0.00242443
6.09522 -0.0278411 -0.00237954
6.13126 -0.0275038 -0.00233574
6.16732 -0.0271724 -0.00229301
6.20339 -0.026847 -0.0022513
6.23949 -0.0265272 -0.00221059
6.27559 -0.0262131 -0.00217085
6.31172 -0.0259044 -0.00213204
6.34786 -0.025601 -0.00209415
6.38403 -0.0253028 -0.00205714
6.42021 -0.0250098 -0.00202099
6.4564 -0.0247216 -0.00198567
6.49262 -0.0244384 -0.00195117
6.52885 -0.0241599 -0.00191745
6.5651 -0.023886 -0.00188449
6.60137 -0.0236167 -0.00185227
6.63766 -0.0233518 -0.00182078
6.67397 -0.0230912 -0.00178999
6.71029 -0.0228349 -0.00175988
6.74664 -0.0225828 -0.00173043
6.783 -0.0223347 -0.00170163
6.81938 -0.0220905 -0.00167345
6.85579 -0.0218503 -0.00164588
6.89221 -0.0216139 -0.00161891
6.92865 -0.0213811 -0.00159251
6.96511 -0.0211521 -0.00156668
7.00159 -0.0209266 -0.00154139
7.0381 -0.0207046 -0.00151664
7.07462 -0.020486 -0.0014924
7.11116 -0.0202708 -0.00146867
7.14772 -0.0200588 -0.00144543
7.18431 -0.0198501 -0.00142267
7.22091 -0.0196445 -0.00140037
7.25754 -0.019442 -0.00137854
7.29418 -0.0192425 -0.00135714
7.33085 -0.019046 -0.00133618
7.36754 -0.0188524 -0.00131563
7.40425 -0.0186616 -0.0012955
7.44099 -0.0184736 -0.00127577
7.47774 -0.0182884 -0.00125643
7.51452 -0.0181059 -0.00123747
7.55132 -0.0179259 -0.00121888
7.58814 -0.0177486 -0.00120065
7.62498 -0.0175738 -0.00118278
7.66185 -0.0174015 -0.00116525
7.69874 -0.0172316 -0.00114805
7.73566 -0.017064 -0.00113119
7.77259 -0.0168989 -0.00111465
7.80955 -0.016736 -0.00109842
7.84654 -0.0165754 -0.00108249
7.88355 -0.016417 -0.00106687
7.92058 -0.0162608 -0.00105153
7.95763 -0.0161067 -0.00103648
7.99471 -0.0159547 -0.00102171
8.03182 -0.0158048 -0.00100721
8.06895 -0.0156569 -0.000992978
8.1061 -0.0155109 -0.000979003
8.14328 -0.0153669 -0.000965282
8.18049 -0.0152249 -0.000951809
8.21772 -0.0150847 -0.000938578
8.25497 -0.0149463 -0.000925584
8.29226 -0.0148098 -0.000912821
8.32956 -0.014675 -0.000900285
8.3669 -0.014542 -0.00088797
8.40426 -0.0144107 -0.000875871
8.44165 -0.0142811 -0.000863985
8.47906 -0.0141531 -0.000852305
8.5165 -0.0140268 -0.000840828
8.55397 -0.0139021 -0.00082955
8.59146 -0.013779 -0.000818465
8.62899 -0.0136574 -0.00080757
8.66654 -0.0135373 -0.000796861
8.70412 -0.0134187 -0.000786334
8.74172 -0.0133016 -0.000775985
8.77936 -0.013186 -0.00076581
8.81702 -0.0130718 -0.000755806
8.85471 -0.0129589 -0.000745968
8.89244 -0.0128475 -0.000736295
8.93019 -0.0127374 -0.000726781
8.96797 -0.0126286 -0.000717424
9.00578 -0.0125212 -0.000708221
9.04362 -0.012415 -0.000699169
9.08149 -0.0123101 -0.000690263
9.11939 -0.0122065 -0.000681503
9.15732 -0.012104 -0.000672883
9.19528 -0.0120028 -0.000664403
9.23327 -0.0119028 -0.000656058
9.2713 -0.011804 -0.000647847
9.30935 -0.0117063 -0.000639766
9.34744 -0.0116097 -0.000631813
9.38556 -0.0115142 -0.000623985
9.42371 -0.0114199 -0.000616281
9.46189 -0.0113266 -0.000608697
9.50011 -0.0112344 -0.000601231
9.53836 -0.0111433 -0.000593881
9.57664 -0.0110531 -0.000586645
9.61496 -0.010964 -0.00057952
9.65331 -0.0108759 -0.000572504
9.69169 -0.0107888 -0.000565596
9.73011 -0.0107026 -0.000558793
9.76856 -0.0106174 -0.000552094
9.80704 -0.0105332 -0.000545495
9.84557 -0.0104499 -0.000538996
9.88412 -0.0103675 -0.000532595
9.92271 -0.0102859 -0.000526289
9.96134 -0.0102053 -0.000520077
10 -0.0101256 -0.000513957
10.0387 -0.0100467 -0.000507927
10.0774 -0.00996864 -0.000501987
10.1162 -0.00989144 -0.000496133
10.155 -0.00981506 -0.000490365
10.1939 -0.00973949 -0.000484681
10.2328 -0.00966473 -0.00047908
10.2717 -0.00959075 -0.00047356
10.3106 -0.00951755 -0.000468119
10.3496 -0.00944512 -0.000462756
10.3887 -0.00937345 -0.00045747
10.4278 -0.00930252 -0.000452259
10.4669 -0.00923232 -0.000447123
10.506 -0.00916285 -0.000442059
10.5452 -0.00909409 -0.000437066
10.5845 -0.00902604 -0.000432144
10.6238 -0.00895868 -0.00042729
10.6631 -0.008892 -0.000422504
10.7024 -0.008826 -0.000417785
10.7418 -0.00876067 -0.000413131
10.7813 -0.00869599 -0.000408542
10.8208 -0.00863196 -0.000404015
10.8603 -0.00856857 -0.000399551
10.8999 -0.00850581 -0.000395148
10.9395 -0.00844367 -0.000390805
10.9792 -0.00838214 -0.00038652
11.0189 -0.00832122 -0.000382294
11.0586 -0.0082609 -0.000378124
11.0984 -0.00820116 -0.000374011
11.1383 -0.00814201 -0.000369953
11.1781 -0.00808343 -0.000365949
11.2181 -0.00802541 -0.000361998
11.2581 -0.00796796 -0.000358099
11.2981 -0.00791105 -0.000354252
11.3381 -0.00785469 -0.000350456
11.3783 -0.00779886 -0.00034671
11.4184 -0.00774356 -0.000343012
11.4587 -0.00768879 -0.000339363
11.4989 -0.00763453 -0.000335761
11.5392 -0.00758078 -0.000332206
11.5796 -0.00752753 -0.000328697
11.62 -0.00747478 -0.000325233
11.6605 -0.00742251 -0.000321813
11.701 -0.00737073 -0.000318437
11.7415 -0.00731943 -0.000315104
11.7822 -0.0072686 -0.000311814
11.8228 -0.00721823 -0.000308565
11.8636 -0.00716833 -0.000305357
11.9043 -0.00711887 -0.000302189
11.9452 -0.00706987 -0.000299062
11.986 -0.0070213 -0.000295973
12.027 -0.00697317 -0.000292923
12.068 -0.00692548 -0.00028991
12.109 -0.0068782 -0.000286935
12.1501 -0.00683135 -0.000283997
12.1913 -0.00678492 -0.000281095
12.2325 -0.00673889 -0.000278228
12.2738 -0.00669327 -0.000275397
12.3151 -0.00664805 -0.0002726
12.3565 -0.00660322 -0.000269837
12.3979 -0.00655879 -0.000267108
12.4394 -0.00651474 -0.000264411
12.481 -0.00647107 -0.000261747
12.5226 -0.00642777 -0.000259115
12.5643 -0.00638485 -0.000256514
12.6061 -0.0063423 -0.000253944
12.6479 -0.0063001 -0.000251405
12.6898 -0.00625827 -0.000248896
12.7317 -0.00621679 -0.000246417
12.7737 -0.00617566 -0.000243967
12.8158 -0.00613487 -0.000241545
12.8579 -0.00609443 -0.000239152
12.9001 -0.00605432 -0.000236787
12.9424 -0.00601455 -0.00023445
12.9847 -0.0059751 -0.000232139
13.0271 -0.00593598 -0.000229855
13.0696 -0.00589719 -0.000227598
13.1121 -0.00585871 -0.000225366
13.1547 -0.00582054 -0.00022316
13.1974 -0.00578269 -0.00022098
13.2402 -0.00574514 -0.000218824
13.283 -0.00570789 -0.000216692
13.3259 -0.00567095 -0.000214585
13.3689 -0.0056343 -0.000212501
13.4119 -0.00559794 -0.000210441
13.455 -0.00556187 -0.000208404
13.4982 -0.00552609 -0.00020639
13.5415 -0.00549059 -0.000204398
13.5848 -0.00545537 -0.000202428
13.6283 -0.00542043 -0.00020048
13.6718 -0.00538576 -0.000198554
13.7153 -0.00535136 -0.000196648
13.759 -0.00531722 -0.000194764
13.8028 -0.00528335 -0.0001929
13.8466 -0.00524974 -0.000191057
13.8905 -0.00521639 -0.000189234
13.9345 -0.00518329 -0.00018743
13.9786 -0.00515044 -0.000185646
14.0227 -0.00511784 -0.000183881
14.067 -0.00508549 -0.000182135
14.1113 -0.00505338 -0.000180408
14.1558 -0.00502151 -0.000178699
14.2003 -0.00498988 -0.000177008
14.2449 -0.00495849 -0.000175335
14.2896 -0.00492732 -0.00017368
14.3344 -0.00489639 -0.000172043
14.3793 -0.00486568 -0.000170422
14.4243 -0.0048352 -0.000168819
14.4693 -0.00480494 -0.000167232
14.5145 -0.0047749 -0.000165662
14.5598 -0.00474507 -0.000164108
14.6052 -0.00471546 -0.00016257
14.6506 -0.00468606 -0.000161048
14.6962 -0.00465687 -0.000159542
14.7419 -0.00462789 -0.000158051
14.7877 -0.00459912 -0.000156575
14.8336 -0.00457054 -0.000155114
14.8796 -0.00454217 -0.000153668
14.9257 -0.00451399 -0.000152237
14.9719 -0.00448601 -0.00015082
15.0182 -0.00445822 -0.000149417
15.0647 -0.00443063 -0.000148028
15.1112 -0.00440322 -0.000146653
15.1579 -0.004376 -0.000145292
15.2047 -0.00434896 -0.000143944
15.2516 -0.00432211 -0.00014261
15.2986 -0.00429544 -0.000141288
15.3458 -0.00426894 -0.00013998
15.393 -0.00424263 -0.000138684
15.4404 -0.00421648 -0.000137401
15.488 -0.00419051 -0.000136131
15.5356 -0.00416471 -0.000134872
15.5834 -0.00413908 -0.000133626
15.6313 -0.00411361 -0.000132392
15.6794 -0.00408831 -0.000131169
15.7276 -0.00406317 -0.000129959
15.7759 -0.00403819 -0.000128759
15.8243 -0.00401337 -0.000127571
15.873 -0.0039887 -0.000126394
15.9217 -0.00396419 -0.000125228
15.9706 -0.00393984 -0.000124073
16.0197 -0.00391563 -0.000122929
16.0689 -0.00389157 -0.000121795
16.1182 -0.00386767 -0.000120672
16.1677 -0.0038439 -0.000119559
16.2174 -0.00382028 -0.000118456
16.2672 -0.0037968 -0.000117364
16.3172 -0.00377346 -0.000116281
16.3674 -0.00375026 -0.000115208
16.4177 -0.0037272 -0.000114144
16.4682 -0.00370427 -0.00011309
16.5189 -0.00368148 -0.000112046
16.5697 -0.00365881 -0.000111011
16.6208 -0.00363628 -0.000109984
16.672 -0.00361387 -0.000108967
16.7234 -0.00359159 -0.000107959
16.775 -0.00356943 -0.000106959
16.8268 -0.00354739 -0.000105968
16.8787 -0.00352548 -0.000104986
16.9309 -0.00350368 -0.000104012
16.9833 -0.00348201 -0.000103046
17.0359 -0.00346044 -0.000102089
17.0887 -0.003439 -0.000101139
17.1418 -0.00341766 -0.000100197
17.195 -0.00339643 -9.92636e-05
17.2485 -0.00337531 -9.83374e-05
17.3022 -0.0033543 -9.74189e-05
17.3562 -0.0033334 -9.65078e-05
17.4104 -0.0033126 -9.5604e-05
17.4648 -0.00329189 -9.47076e-05
17.5195 -0.00327129 -9.38182e-05
17.5744 -0.00325079 -9.29359e-05
17.6296 -0.00323038 -9.20605e-05
17.6851 -0.00321007 -9.11919e-05
17.7408 -0.00318985 -9.03299e-05
17.7969 -0.00316971 -8.94746e-05
17.8532 -0.00314967 -8.86258e-05
17.9098 -0.00312972 -8.77833e-05
17.9667 -0.00310984 -8.69471e-05
18.0239 -0.00309006 -8.6117e-05
18.0815 -0.00307035 -8.5293e-05
18.1393 -0.00305072 -8.44749e-05
18.1975 -0.00303116 -8.36626e-05
18.256 -0.00301168 -8.2856e-05
18.3149 -0.00299228 -8.20551e-05
18.3742 -0.00297294 -8.12596e-05
18.4338 -0.00295367 -8.04695e-05
18.4938 -0.00293447 -7.96846e-05
18.5542 -0.00291532 -7.89049e-05
18.615 -0.00289624 -7.81302e-05
18.6762 -0.00287722 -7.73604e-05
18.7379 -0.00285825 -7.65953e-05
18.8 -0.00283933 -7.58349e-05
18.8625 -0.00282047 -7.50791e-05
18.9255 -0.00280165 -7.43276e-05
18.9891 -0.00278287 -7.35804e-05
19.0531 -0.00276413 -7.28373e-05
19.1177 -0.00274543 -7.20983e-05
19.1828 -0.00272676 -7.1363e-05
19.2484 -0.00270812 -7.06314e-05
19.3147 -0.00268951 -6.99034e-05
19.3816 -0.00267092 -6.91787e-05
19.4491 -0.00265235 -6.84572e-05
19.5173 -0.00263378 -6.77387e-05
19.5862 -0.00261523 -6.70231e-05
19.6558 -0.00259668 -6.63101e-05
19.7262 -0.00257812 -6.55995e-05
19.7974 -0.00255955 -6.48911e-05
19.8694 -0.00254097 -6.41847e-05
19.9423 -0.00252236 -6.34799e-05
20.0162 -0.00250373 -6.27766e-05
20.091 -0.00248505 -6.20744e-05
20.1669 -0.00246632 -6.13731e-05
20.244 -0.00244753 -6.06721e-05
20.3222 -0.00242867 -5.99712e-05
20.4016 -0.00240973 -5.927e-05
20.4825 -0.00239069 -5.85679e-05
20.5648 -0.00237153 -5.78643e-05
20.6487 -0.00235224 -5.71588e-05
20.7344 -0.00233279 -5.64505e-05
20.8219 -0.00231317 -5.57386e-05
20.9115 -0.00229333 -5.50222e-05
21.0034 -0.00227325 -5.43001e-05
21.0979 -0.00225288 -5.3571e-05
21.1952 -0.00223217 -5.28332e-05
21.2959 -0.00221106 -5.20845e-05
21.4004 -0.00218947 -5.13224e-05
21.5093 -0.00216728 -5.05432e-05
21.6237 -0.00214435 -4.97422e-05
21.7448 -0.00212047 -4.89125e-05
21.8747 -0.0020953 -4.80434e-05
22.0165 -0.00206832 -4.71172e-05
22.1768 -0.00203845 -4.60992e-05
22.3723 -0.0020029 -4.4897e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.0Lambda0.5Nc1ClassicOneLoop/GRpOneLoop.txt <==
-22.3723 -0.00200292 -4.48981e-05
-22.1768 -0.00203848 -4.61003e-05
-22.0165 -0.00206835 -4.71184e-05
-21.8747 -0.00209533 -4.80446e-05
-21.7448 -0.00212049 -4.89137e-05
-21.6237 -0.00214438 -4.97435e-05
-21.5093 -0.00216731 -5.05445e-05
-21.4004 -0.0021895 -5.13237e-05
-21.2959 -0.00221109 -5.20859e-05
-21.1952 -0.0022322 -5.28346e-05
-21.0979 -0.00225291 -5.35725e-05
-21.0034 -0.00227328 -5.43016e-05
-20.9115 -0.00229336 -5.50237e-05
-20.8219 -0.0023132 -5.57401e-05
-20.7344 -0.00233283 -5.6452e-05
-20.6487 -0.00235227 -5.71604e-05
-20.5648 -0.00237156 -5.7866e-05
-20.4825 -0.00239072 -5.85695e-05
-20.4016 -0.00240977 -5.92717e-05
-20.3222 -0.00242871 -5.9973e-05
-20.244 -0.00244757 -6.06739e-05
-20.1669 -0.00246636 -6.13749e-05
-20.091 -0.00248508 -6.20763e-05
-20.0162 -0.00250376 -6.27785e-05
-19.9423 -0.0025224 -6.34818e-05
-19.8694 -0.00254101 -6.41866e-05
-19.7974 -0.00255959 -6.48931e-05
-19.7262 -0.00257816 -6.56015e-05
-19.6558 -0.00259672 -6.63121e-05
-19.5862 -0.00261527 -6.70252e-05
-19.5173 -0.00263382 -6.77409e-05
-19.4491 -0.00265239 -6.84594e-05
-19.3816 -0.00267096 -6.91809e-05
-19.3147 -0.00268955 -6.99056e-05
-19.2484 -0.00270817 -7.06337e-05
-19.1828 -0.00272681 -7.13653e-05
-19.1177 -0.00274547 -7.21006e-05
-19.0531 -0.00276418 -7.28397e-05
-18.9891 -0.00278291 -7.35829e-05
-18.9255 -0.00280169 -7.43301e-05
-18.8625 -0.00282051 -7.50816e-05
-18.8 -0.00283938 -7.58375e-05
-18.7379 -0.0028583 -7.65979e-05
-18.6762 -0.00287727 -7.7363e-05
-18.615 -0.00289629 -7.81329e-05
-18.5542 -0.00291538 -7.89076e-05
-18.4938 -0.00293452 -7.96874e-05
-18.4338 -0.00295372 -8.04723e-05
-18.3742 -0.00297299 -8.12625e-05
-18.3149 -0.00299233 -8.2058e-05
-18.256 -0.00301174 -8.2859e-05
-18.1975 -0.00303122 -8.36656e-05
-18.1393 -0.00305077 -8.4478e-05
-18.0815 -0.0030704 -8.52961e-05
-18.0239 -0.00309011 -8.61202e-05
-17.9667 -0.0031099 -8.69503e-05
-17.9098 -0.00312977 -8.77866e-05
-17.8532 -0.00314973 -8.86291e-05
-17.7969 -0.00316977 -8.9478e-05
-17.7408 -0.00318991 -9.03334e-05
-17.6851 -0.00321013 -9.11953e-05
-17.6296 -0.00323044 -9.2064e-05
-17.5744 -0.00325085 -9.29395e-05
-17.5195 -0.00327136 -9.38219e-05
-17.4648 -0.00329196 -9.47113e-05
-17.4104 -0.00331266 -9.56078e-05
-17.3562 -0.00333346 -9.65116e-05
-17.3022 -0.00335437 -9.74228e-05
-17.2485 -0.00337538 -9.83414e-05
-17.195 -0.0033965 -9.92676e-05
-17.1418 -0.00341773 -0.000100202
-17.0887 -0.00343907 -0.000101143
-17.0359 -0.00346052 -0.000102093
-16.9833 -0.00348208 -0.000103051
-16.9309 -0.00350376 -0.000104016
-16.8787 -0.00352555 -0.00010499
-16.8268 -0.00354747 -0.000105973
-16.775 -0.0035695 -0.000106964
-16.7234 -0.00359166 -0.000107964
-16.672 -0.00361395 -0.000108972
-16.6208 -0.00363635 -0.000109989
-16.5697 -0.00365889 -0.000111015
-16.5189 -0.00368156 -0.000112051
-16.4682 -0.00370435 -0.000113095
-16.4177 -0.00372728 -0.000114149
-16.3674 -0.00375035 -0.000115213
-16.3172 -0.00377355 -0.000116286
-16.2672 -0.00379689 -0.000117369
-16.2174 -0.00382037 -0.000118462
-16.1677 -0.00384399 -0.000119565
-16.1182 -0.00386775 -0.000120678
-16.0689 -0.00389166 -0.000121801
-16.0197 -0.00391572 -0.000122935
-15.9706 -0.00393993 -0.000124079
-15.9217 -0.00396429 -0.000125234
-15.873 -0.0039888 -0.0001264
-15.8243 -0.00401346 -0.000127577
-15.7759 -0.00403829 -0.000128765
-15.7276 -0.00406327 -0.000129965
-15.6794 -0.00408841 -0.000131176
-15.6313 -0.00411371 -0.000132398
-15.5834 -0.00413918 -0.000133633
-15.5356 -0.00416481 -0.000134879
-15.488 -0.00419062 -0.000136138
-15.4404 -0.00421659 -0.000137408
-15.393 -0.00424273 -0.000138691
-15.3458 -0.00426905 -0.000139987
-15.2986 -0.00429555 -0.000141296
-15.2516 -0.00432222 -0.000142617
-15.2047 -0.00434908 -0.000143952
-15.1579 -0.00437611 -0.0001453
-15.1112 -0.00440334 -0.000146661
-15.0647 -0.00443074 -0.000148036
-15.0182 -0.00445834 -0.000149425
-14.9719 -0.00448613 -0.000150828
-14.9257 -0.00451411 -0.000152245
-14.8796 -0.00454229 -0.000153676
-14.8336 -0.00457067 -0.000155122
-14.7877 -0.00459924 -0.000156583
-14.7419 -0.00462802 -0.000158059
-14.6962 -0.004657 -0.00015955
-14.6506 -0.00468619 -0.000161057
-14.6052 -0.00471559 -0.000162579
-14.5598 -0.0047452 -0.000164117
-14.5145 -0.00477503 -0.000165671
-14.4693 -0.00480507 -0.000167242
-14.4243 -0.00483534 -0.000168829
-14.3793 -0.00486582 -0.000170432
-14.3344 -0.00489653 -0.000172053
-14.2896 -0.00492747 -0.000173691
-14.2449 -0.00495863 -0.000175346
-14.2003 -0.00499003 -0.000177019
-14.1558 -0.00502166 -0.00017871
-14.1113 -0.00505353 -0.000180419
-14.067 -0.00508564 -0.000182146
-14.0227 -0.005118 -0.000183892
-13.9786 -0.0051506 -0.000185657
-13.9345 -0.00518345 -0.000187442
-13.8905 -0.00521655 -0.000189245
-13.8466 -0.0052499 -0.000191069
-13.8028 -0.00528352 -0.000192912
-13.759 -0.00531739 -0.000194776
-13.7153 -0.00535153 -0.000196661
-13.6718 -0.00538593 -0.000198566
-13.6283 -0.0054206 -0.000200493
-13.5848 -0.00545555 -0.000202441
-13.5415 -0.00549077 -0.000204411
-13.4982 -0.00552627 -0.000206403
-13.455 -0.00556206 -0.000208418
-13.4119 -0.00559813 -0.000210455
-13.3689 -0.00563449 -0.000212515
-13.3259 -0.00567114 -0.000214599
-13.283 -0.00570809 -0.000216707
-13.2402 -0.00574534 -0.000218839
-13.1974 -0.00578289 -0.000220995
-13.1547 -0.00582074 -0.000223176
-13.1121 -0.00585891 -0.000225382
-13.0696 -0.00589739 -0.000227614
-13.0271 -0.00593619 -0.000229872
-12.9847 -0.00597532 -0.000232156
-12.9424 -0.00601476 -0.000234466
-12.9001 -0.00605454 -0.000236804
-12.8579 -0.00609465 -0.00023917
-12.8158 -0.0061351 -0.000241563
-12.7737 -0.00617588 -0.000243985
-12.7317 -0.00621702 -0.000246435
-12.6898 -0.0062585 -0.000248915
-12.6479 -0.00630034 -0.000251424
-12.6061 -0.00634254 -0.000253964
-12.5643 -0.00638509 -0.000256534
-12.5226 -0.00642802 -0.000259135
-12.481 -0.00647132 -0.000261767
-12.4394 -0.00651499 -0.000264432
-12.3979 -0.00655904 -0.000267128
-12.3565 -0.00660348 -0.000269858
-12.3151 -0.00664831 -0.000272622
-12.2738 -0.00669354 -0.000275419
-12.2325 -0.00673916 -0.000278251
-12.1913 -0.00678519 -0.000281118
-12.1501 -0.00683163 -0.00028402
-12.109 -0.00687849 -0.000286959
-12.068 -0.00692576 -0.000289934
-12.027 -0.00697346 -0.000292947
-11.986 -0.00702159 -0.000295998
-11.9452 -0.00707016 -0.000299087
-11.9043 -0.00711917 -0.000302215
-11.8636 -0.00716863 -0.000305383
-11.8228 -0.00721854 -0.000308591
-11.7822 -0.00726891 -0.000311841
-11.7415 -0.00731975 -0.000315132
-11.701 -0.00737106 -0.000318465
-11.6605 -0.00742284 -0.000321841
-11.62 -0.00747511 -0.000325262
-11.5796 -0.00752787 -0.000328726
-11.5392 -0.00758112 -0.000332236
-11.4989 -0.00763487 -0.000335792
-11.4587 -0.00768914 -0.000339394
-11.4184 -0.00774392 -0.000343044
-11.3783 -0.00779922 -0.000346742
-11.3381 -0.00785505 -0.000350489
-11.2981 -0.00791142 -0.000354286
-11.2581 -0.00796833 -0.000358133
-11.2181 -0.0080258 -0.000362032
-11.1781 -0.00808382 -0.000365984
-11.1383 -0.0081424 -0.000369989
-11.0984 -0.00820156 -0.000374048
-11.0586 -0.00826131 -0.000378162
-11.0189 -0.00832164 -0.000382332
-10.9792 -0.00838256 -0.000386559
-10.9395 -0.00844409 -0.000390844
-10.8999 -0.00850624 -0.000395188
-10.8603 -0.00856901 -0.000399592
-10.8208 -0.0086324 -0.000404057
-10.7813 -0.00869644 -0.000408584
-10.7418 -0.00876112 -0.000413174
-10.7024 -0.00882646 -0.000417829
-10.6631 -0.00889247 -0.000422549
-10.6238 -0.00895915 -0.000427336
-10.5845 -0.00902652 -0.00043219
-10.5452 -0.00909458 -0.000437113
-10.506 -0.00916335 -0.000442107
-10.4669 -0.00923283 -0.000447172
-10.4278 -0.00930303 -0.000452309
-10.3887 -0.00937397 -0.000457521
-10.3496 -0.00944565 -0.000462808
-10.3106 -0.00951809 -0.000468172
-10.2717 -0.0095913 -0.000473614
-10.2328 -0.00966528 -0.000479135
-10.1939 -0.00974006 -0.000484738
-10.155 -0.00981563 -0.000490423
-10.1162 -0.00989202 -0.000496192
-10.0774 -0.00996923 -0.000502046
-10.0387 -0.0100473 -0.000507988
-10 -0.0101262 -0.000514019
-9.96134 -0.0102059 -0.00052014
-9.92271 -0.0102866 -0.000526353
-9.88412 -0.0103681 -0.00053266
-9.84557 -0.0104505 -0.000539063
-9.80704 -0.0105338 -0.000545564
-9.76856 -0.0106181 -0.000552164
-9.73011 -0.0107033 -0.000558865
-9.69169 -0.0107895 -0.000565669
-9.65331 -0.0108766 -0.000572579
-9.61496 -0.0109647 -0.000579596
-9.57664 -0.0110539 -0.000586722
-9.53836 -0.011144 -0.00059396
-9.50011 -0.0112352 -0.000601311
-9.46189 -0.0113274 -0.000608779
-9.42371 -0.0114207 -0.000616365
-9.38556 -0.011515 -0.000624071
-9.34744 -0.0116105 -0.0006319
-9.30935 -0.0117071 -0.000639855
-9.2713 -0.0118048 -0.000647938
-9.23327 -0.0119037 -0.000656151
-9.19528 -0.0120037 -0.000664498
-9.15732 -0.0121049 -0.00067298
-9.11939 -0.0122074 -0.000681602
-9.08149 -0.012311 -0.000690365
-9.04362 -0.0124159 -0.000699272
-9.00578 -0.0125221 -0.000708327
-8.96797 -0.0126296 -0.000717532
-8.93019 -0.0127384 -0.000726891
-8.89244 -0.0128485 -0.000736407
-8.85471 -0.0129599 -0.000746084
-8.81702 -0.0130728 -0.000755923
-8.77936 -0.013187 -0.00076593
-8.74172 -0.0133027 -0.000776108
-8.70412 -0.0134198 -0.00078646
-8.66654 -0.0135384 -0.00079699
-8.62899 -0.0136585 -0.000807702
-8.59146 -0.0137801 -0.000818599
-8.55397 -0.0139033 -0.000829687
-8.5165 -0.014028 -0.000840969
-8.47906 -0.0141543 -0.000852449
-8.44165 -0.0142823 -0.000864132
-8.40426 -0.0144119 -0.000876022
-8.3669 -0.0145432 -0.000888124
-8.32956 -0.0146763 -0.000900442
-8.29226 -0.0148111 -0.000912982
-8.25497 -0.0149476 -0.000925749
-8.21772 -0.015086 -0.000938747
-8.18049 -0.0152262 -0.000951982
-8.14328 -0.0153683 -0.000965459
-8.1061 -0.0155124 -0.000979184
-8.06895 -0.0156583 -0.000993163
-8.03182 -0.0158063 -0.0010074
-7.99471 -0.0159562 -0.00102191
-7.95763 -0.0161082 -0.00103668
-7.92058 -0.0162624 -0.00105174
-7.88355 -0.0164186 -0.00106708
-7.84654 -0.016577 -0.00108271
-7.80955 -0.0167377 -0.00109864
-7.77259 -0.0169006 -0.00111487
-7.73566 -0.0170658 -0.00113142
-7.69874 -0.0172333 -0.00114829
-7.66185 -0.0174032 -0.00116549
-7.62498 -0.0175756 -0.00118302
-7.58814 -0.0177505 -0.0012009
-7.55132 -0.0179278 -0.00121914
-7.51452 -0.0181078 -0.00123773
-7.47774 -0.0182904 -0.0012567
-7.44099 -0.0184757 -0.00127605
-7.40425 -0.0186637 -0.00129579
-7.36754 -0.0188545 -0.00131593
-7.33085 -0.0190481 -0.00133648
-7.29418 -0.0192447 -0.00135745
-7.25754 -0.0194442 -0.00137886
-7.22091 -0.0196468 -0.0014007
-7.18431 -0.0198524 -0.00142301
-7.14772 -0.0200612 -0.00144577
-7.11116 -0.0202732 -0.00146902
-7.07462 -0.0204885 -0.00149276
-7.0381 -0.0207071 -0.00151701
-7.00159 -0.0209292 -0.00154178
-6.96511 -0.0211547 -0.00156707
-6.92865 -0.0213838 -0.00159292
-6.89221 -0.0216166 -0.00161933
-6.85579 -0.0218531 -0.00164631
-6.81938 -0.0220934 -0.00167389
-6.783 -0.0223376 -0.00170208
-6.74664 -0.0225858 -0.0017309
-6.71029 -0.022838 -0.00176036
-6.67397 -0.0230944 -0.00179048
-6.63766 -0.023355 -0.00182129
-6.60137 -0.02362 -0.0018528
-6.5651 -0.0238894 -0.00188503
-6.52885 -0.0241633 -0.001918
-6.49262 -0.0244419 -0.00195174
-6.4564 -0.0247253 -0.00198626
-6.42021 -0.0250135 -0.00202159
-6.38403 -0.0253066 -0.00205776
-6.34786 -0.0256049 -0.00209479
-6.31172 -0.0259083 -0.0021327
-6.27559 -0.0262171 -0.00217152
-6.23949 -0.0265314 -0.00221129
-6.20339 -0.0268512 -0.00225202
-6.16732 -0.0271768 -0.00229375
-6.13126 -0.0275082 -0.00233651
-6.09522 -0.0278457 -0.00238033
-6.05919 -0.0281893 -0.00242524
-6.02319 -0.0285392 -0.00247129
-5.9872 -0.0288955 -0.0025185
-5.95122 -0.0292585 -0.00256691
-5.91526 -0.0296283 -0.00261656
-5.87932 -0.0300051 -0.0026675
-5.84339 -0.0303889 -0.00271976
-5.80748 -0.0307802 -0.00277339
-5.77158 -0.0311789 -0.00282843
-5.7357 -0.0315854 -0.00288494
-5.69984 -0.0319997 -0.00294295
-5.66399 -0.0324222 -0.00300253
-5.62815 -0.0328531 -0.00306372
-5.59233 -0.0332925 -0.00312658
-5.55653 -0.0337407 -0.00319117
-5.52074 -0.034198 -0.00325754
-5.48497 -0.0346645 -0.00332577
-5.4492 -0.0351406 -0.00339592
-5.41346 -0.0356265 -0.00346806
-5.37773 -0.0361224 -0.00354225
-5.34201 -0.0366288 -0.00361857
-5.30631 -0.0371458 -0.00369711
-5.27062 -0.0376738 -0.00377794
-5.23494 -0.038213 -0.00386115
-5.19928 -0.0387639 -0.00394682
-5.16363 -0.0393267 -0.00403505
-5.128 -0.0399019 -0.00412595
-5.09237 -0.0404897 -0.0042196
-5.05677 -0.0410906 -0.00431612
-5.02117 -0.0417049 -0.00441562
-4.98559 -0.0423331 -0.00451821
-4.95002 -0.0429756 -0.00462403
-4.91446 -0.0436328 -0.00473319
-4.87892 -0.0443053 -0.00484584
-4.84339 -0.0449933 -0.00496211
-4.80787 -0.0456976 -0.00508216
-4.77237 -0.0464186 -0.00520614
-4.73687 -0.0471567 -0.00533422
-4.70139 -0.0479127 -0.00546657
-4.66592 -0.0486871 -0.00560338
-4.63046 -0.0494804 -0.00574482
-4.59502 -0.0502934 -0.00589112
-4.55958 -0.0511267 -0.00604247
-4.52416 -0.0519809 -0.00619911
-4.48875 -0.0528569 -0.00636127
-4.45335 -0.0537553 -0.0065292
-4.41797 -0.054677 -0.00670317
-4.38259 -0.0556227 -0.00688344
-4.34722 -0.0565934 -0.00707033
-4.31187 -0.0575899 -0.00726413
-4.27653 -0.0586132 -0.00746518
-4.24119 -0.0596642 -0.00767382
-4.20587 -0.0607441 -0.00789042
-4.17056 -0.0618538 -0.00811539
-4.13526 -0.0629945 -0.00834912
-4.09997 -0.0641674 -0.00859206
-4.06469 -0.0653738 -0.00884468
-4.02942 -0.0666149 -0.00910747
-3.99416 -0.0678921 -0.00938097
-3.95891 -0.069207 -0.00966573
-3.92367 -0.0705609 -0.00996236
-3.88844 -0.0719555 -0.0102715
-3.85322 -0.0733924 -0.0105938
-3.81801 -0.0748736 -0.01093
-3.7828 -0.0764007 -0.0112809
-3.74761 -0.0779758 -0.0116474
-3.71243 -0.0796009 -0.0120302
-3.67726 -0.0812783 -0.0124304
-3.64209 -0.0830102 -0.0128489
-3.60694 -0.0847991 -0.0132869
-3.57179 -0.0866476 -0.0137456
-3.53665 -0.0885584 -0.0142261
-3.50152 -0.0905344 -0.0147299
-3.4664 -0.0925787 -0.0152585
-3.43129 -0.0946945 -0.0158133
-3.39619 -0.0968853 -0.0163961
-3.36109 -0.0991548 -0.0170088
-3.32601 -0.101507 -0.0176533
-3.29093 -0.103946 -0.0183317
-3.25586 -0.106475 -0.0190465
-3.2208 -0.109101 -0.0198
-3.18574 -0.111828 -0.0205952
-3.1507 -0.114661 -0.021435
-3.11566 -0.117605 -0.0223226
-3.08063 -0.120668 -0.0232617
-3.0456 -0.123856 -0.024256
-3.01059 -0.127175 -0.0253099
-2.97558 -0.130633 -0.0264281
-2.94058 -0.134238 -0.0276156
-2.90558 -0.137999 -0.0288782
-2.87059 -0.141926 -0.030222
-2.83561 -0.146027 -0.0316539
-2.80064 -0.150315 -0.0331814
-2.76567 -0.1548 -0.0348131
-2.73071 -0.159496 -0.0365581
-2.69576 -0.164416 -0.038427
-2.66081 -0.169574 -0.0404311
-2.62587 -0.174987 -0.0425836
-2.59094 -0.180672 -0.0448987
-2.55601 -0.186648 -0.0473928
-2.52109 -0.192935 -0.0500841
-2.48617 -0.199555 -0.0529932
-2.45126 -0.206533 -0.0561434
-2.41636 -0.213894 -0.059561
-2.38146 -0.221668 -0.0632762
-2.34657 -0.229886 -0.0673232
-2.31168 -0.238583 -0.0717411
-2.2768 -0.247794 -0.0765752
-2.24192 -0.257562 -0.0818772
-2.20705 -0.26793 -0.087707
-2.17219 -0.278947 -0.0941344
-2.13733 -0.290665 -0.10124
-2.10247 -0.303141 -0.10912
-2.06762 -0.316436 -0.117884
-2.03278 -0.330616 -0.127664
-1.99794 -0.345751 -0.138615
-1.9631 -0.361913 -0.150922
-1.92827 -0.379177 -0.164806
-1.89345 -0.397617 -0.180531
-1.85862 -0.417301 -0.198416
-1.82381 -0.438287 -0.218847
-1.78899 -0.460611 -0.24229
-1.75419 -0.484276 -0.269314
-1.71938 -0.509221 -0.30061
-1.68458 -0.535296 -0.337022
-1.64979 -0.562202 -0.379569
-1.61499 -0.589417 -0.429479
-1.58021 -0.616082 -0.488207
-1.54542 -0.640833 -0.557426
-1.51064 -0.661571 -0.63897
-1.47586 -0.675161 -0.734652
-1.44109 -0.677074 -0.845893
-1.40632 -0.661076 -0.97301
-1.37155 -0.619195 -1.11405
-1.33679 -0.542417 -1.26321
-1.30203 -0.422724 -1.40927
-1.26727 -0.256771 -1.53525
-1.23251 -0.050236 -1.62114
-1.19776 0.180088 -1.65013
-1.16301 0.409569 -1.61586
-1.12827 0.613899 -1.5256
-1.09352 0.777038 -1.39663
-1.05878 0.894065 -1.24893
-1.02405 0.968797 -1.09908
-0.989309 1.00942 -0.957895
-0.954576 1.02492 -0.830837
-0.919844 1.02315 -0.719652
-0.885115 1.01021 -0.623914
-0.850388 0.990529 -0.542157
-0.815663 0.967158 -0.472556
-0.78094 0.942139 -0.413285
-0.746219 0.916797 -0.362683
-0.711499 0.891968 -0.319308
-0.676781 0.868162 -0.281946
-0.642065 0.845669 -0.249586
-0.60735 0.82464 -0.221393
-0.572637 0.805137 -0.19668
-0.537925 0.787162 -0.174881
-0.503214 0.770685 -0.15553
-0.468504 0.755656 -0.138238
-0.433796 0.742017 -0.122686
-0.399089 0.729702 -0.108604
-0.364382 0.718649 -0.0957647
-0.329676 0.708798 -0.0839764
-0.294972 0.700093 -0.0730748
-0.260267 0.692482 -0.0629184
-0.225564 0.685921 -0.0533839
-0.190861 0.680369 -0.0443628
-0.156158 0.675794 -0.0357583
-0.121456 0.672166 -0.0274832
-0.0867541 0.669465 -0.0194573
-0.0520524 0.667673 -0.0116057
-0.0173508 0.66678 -0.00385717
0.0173508 0.66678 0.00385717
0.0520524 0.667673 0.0116057
0.0867541 0.669465 0.0194573
0.121456 0.672166 0.0274832
0.156158 0.675794 0.0357583
0.190861 0.680369 0.0443628
0.225564 0.685921 0.0533839
0.260267 0.692482 0.0629184
0.294972 0.700093 0.0730748
0.329676 0.708798 0.0839764
0.364382 0.718649 0.0957647
0.399089 0.729702 0.108604
0.433796 0.742017 0.122686
0.468504 0.755656 0.138238
0.503214 0.770685 0.15553
0.537925 0.787162 0.174881
0.572637 0.805137 0.19668
0.60735 0.82464 0.221393
0.642065 0.845669 0.249586
0.676781 0.868162 0.281946
0.711499 0.891968 0.319308
0.746219 0.916797 0.362683
0.78094 0.942139 0.413285
0.815663 0.967158 0.472556
0.850388 0.990529 0.542157
0.885115 1.01021 0.623914
0.919844 1.02315 0.719652
0.954576 1.02492 0.830837
0.989309 1.00942 0.957895
1.02405 0.968797 1.09908
1.05878 0.894065 1.24893
1.09352 0.777038 1.39663
1.12827 0.613899 1.5256
1.16301 0.409569 1.61586
1.19776 0.180088 1.65013
1.23251 -0.050236 1.62114
1.26727 -0.256771 1.53525
1.30203 -0.422724 1.40927
1.33679 -0.542417 1.26321
1.37155 -0.619195 1.11405
1.40632 -0.661076 0.97301
1.44109 -0.677074 0.845893
1.47586 -0.675161 0.734652
1.51064 -0.661571 0.63897
1.54542 -0.640833 0.557426
1.58021 -0.616082 0.488207
1.61499 -0.589417 0.429479
1.64979 -0.562202 0.379569
1.68458 -0.535296 0.337022
1.71938 -0.509221 0.30061
1.75419 -0.484276 0.269314
1.78899 -0.460611 0.24229
1.82381 -0.438287 0.218847
1.85862 -0.417301 0.198416
1.89345 -0.397617 0.180531
1.92827 -0.379177 0.164806
1.9631 -0.361913 0.150922
1.99794 -0.345751 0.138615
2.03278 -0.330616 0.127664
2.06762 -0.316436 0.117884
2.10247 -0.303141 0.10912
2.13733 -0.290665 0.10124
2.17219 -0.278947 0.0941344
2.20705 -0.26793 0.087707
2.24192 -0.257562 0.0818772
2.2768 -0.247794 0.0765752
2.31168 -0.238583 0.0717411
2.34657 -0.229886 0.0673232
2.38146 -0.221668 0.0632762
2.41636 -0.213894 0.059561
2.45126 -0.206533 0.0561434
2.48617 -0.199555 0.0529932
2.52109 -0.192935 0.0500841
2.55601 -0.186648 0.0473928
2.59094 -0.180672 0.0448987
2.62587 -0.174987 0.0425836
2.66081 -0.169574 0.0404311
2.69576 -0.164416 0.038427
2.73071 -0.159496 0.0365581
2.76567 -0.1548 0.0348131
2.80064 -0.150315 0.0331814
2.83561 -0.146027 0.0316539
2.87059 -0.141926 0.030222
2.90558 -0.137999 0.0288782
2.94058 -0.134238 0.0276156
2.97558 -0.130633 0.0264281
3.01059 -0.127175 0.0253099
3.0456 -0.123856 0.024256
3.08063 -0.120668 0.0232617
3.11566 -0.117605 0.0223226
3.1507 -0.114661 0.021435
3.18574 -0.111828 0.0205952
3.2208 -0.109101 0.0198
3.25586 -0.106475 0.0190465
3.29093 -0.103946 0.0183317
3.32601 -0.101507 0.0176533
3.36109 -0.0991548 0.0170088
3.39619 -0.0968853 0.0163961
3.43129 -0.0946945 0.0158133
3.4664 -0.0925787 0.0152585
3.50152 -0.0905344 0.0147299
3.53665 -0.0885584 0.0142261
3.57179 -0.0866476 0.0137456
3.60694 -0.0847991 0.0132869
3.64209 -0.0830102 0.0128489
3.67726 -0.0812783 0.0124304
3.71243 -0.0796009 0.0120302
3.74761 -0.0779758 0.0116474
3.7828 -0.0764007 0.0112809
3.81801 -0.0748736 0.01093
3.85322 -0.0733924 0.0105938
3.88844 -0.0719555 0.0102715
3.92367 -0.0705609 0.00996236
3.95891 -0.069207 0.00966573
3.99416 -0.0678921 0.00938097
4.02942 -0.0666149 0.00910747
4.06469 -0.0653738 0.00884468
4.09997 -0.0641674 0.00859206
4.13526 -0.0629945 0.00834912
4.17056 -0.0618538 0.00811539
4.20587 -0.0607441 0.00789042
4.24119 -0.0596642 0.00767382
4.27653 -0.0586132 0.00746518
4.31187 -0.0575899 0.00726413
4.34722 -0.0565934 0.00707033
4.38259 -0.0556227 0.00688344
4.41797 -0.054677 0.00670317
4.45335 -0.0537553 0.0065292
4.48875 -0.0528569 0.00636127
4.52416 -0.0519809 0.00619911
4.55958 -0.0511267 0.00604247
4.59502 -0.0502934 0.00589112
4.63046 -0.0494804 0.00574482
4.66592 -0.0486871 0.00560338
4.70139 -0.0479127 0.00546657
4.73687 -0.0471567 0.00533422
4.77237 -0.0464186 0.00520614
4.80787 -0.0456976 0.00508216
4.84339 -0.0449933 0.00496211
4.87892 -0.0443053 0.00484584
4.91446 -0.0436328 0.00473319
4.95002 -0.0429756 0.00462403
4.98559 -0.0423331 0.00451821
5.02117 -0.0417049 0.00441562
5.05677 -0.0410906 0.00431612
5.09237 -0.0404897 0.0042196
5.128 -0.0399019 0.00412595
5.16363 -0.0393267 0.00403505
5.19928 -0.0387639 0.00394682
5.23494 -0.038213 0.00386115
5.27062 -0.0376738 0.00377794
5.30631 -0.0371458 0.00369711
5.34201 -0.0366288 0.00361857
5.37773 -0.0361224 0.00354225
5.41346 -0.0356265 0.00346806
5.4492 -0.0351406 0.00339592
5.48497 -0.0346645 0.00332577
5.52074 -0.034198 0.00325754
5.55653 -0.0337407 0.00319117
5.59233 -0.0332925 0.00312658
5.62815 -0.0328531 0.00306372
5.66399 -0.0324222 0.00300253
5.69984 -0.0319997 0.00294295
5.7357 -0.0315854 0.00288494
5.77158 -0.0311789 0.00282843
5.80748 -0.0307802 0.00277339
5.84339 -0.0303889 0.00271976
5.87932 -0.0300051 0.0026675
5.91526 -0.0296283 0.00261656
5.95122 -0.0292585 0.00256691
5.9872 -0.0288955 0.0025185
6.02319 -0.0285392 0.00247129
6.05919 -0.0281893 0.00242524
6.09522 -0.0278457 0.00238033
6.13126 -0.0275082 0.00233651
6.16732 -0.0271768 0.00229375
6.20339 -0.0268512 0.00225202
6.23949 -0.0265314 0.00221129
6.27559 -0.0262171 0.00217152
6.31172 -0.0259083 0.0021327
6.34786 -0.0256049 0.00209479
6.38403 -0.0253066 0.00205776
6.42021 -0.0250135 0.00202159
6.4564 -0.0247253 0.00198626
6.49262 -0.0244419 0.00195174
6.52885 -0.0241633 0.001918
6.5651 -0.0238894 0.00188503
6.60137 -0.02362 0.0018528
6.63766 -0.023355 0.00182129
6.67397 -0.0230944 0.00179048
6.71029 -0.022838 0.00176036
6.74664 -0.0225858 0.0017309
6.783 -0.0223376 0.00170208
6.81938 -0.0220934 0.00167389
6.85579 -0.0218531 0.00164631
6.89221 -0.0216166 0.00161933
6.92865 -0.0213838 0.00159292
6.96511 -0.0211547 0.00156707
7.00159 -0.0209292 0.00154178
7.0381 -0.0207071 0.00151701
7.07462 -0.0204885 0.00149276
7.11116 -0.0202732 0.00146902
7.14772 -0.0200612 0.00144577
7.18431 -0.0198524 0.00142301
7.22091 -0.0196468 0.0014007
7.25754 -0.0194442 0.00137886
7.29418 -0.0192447 0.00135745
7.33085 -0.0190481 0.00133648
7.36754 -0.0188545 0.00131593
7.40425 -0.0186637 0.00129579
7.44099 -0.0184757 0.00127605
7.47774 -0.0182904 0.0012567
7.51452 -0.0181078 0.00123773
7.55132 -0.0179278 0.00121914
7.58814 -0.0177505 0.0012009
7.62498 -0.0175756 0.00118302
7.66185 -0.0174032 0.00116549
7.69874 -0.0172333 0.00114829
7.73566 -0.0170658 0.00113142
7.77259 -0.0169006 0.00111487
7.80955 -0.0167377 0.00109864
7.84654 -0.016577 0.00108271
7.88355 -0.0164186 0.00106708
7.92058 -0.0162624 0.00105174
7.95763 -0.0161082 0.00103668
7.99471 -0.0159562 0.00102191
8.03182 -0.0158063 0.0010074
8.06895 -0.0156583 0.000993163
8.1061 -0.0155124 0.000979184
8.14328 -0.0153683 0.000965459
8.18049 -0.0152262 0.000951982
8.21772 -0.015086 0.000938747
8.25497 -0.0149476 0.000925749
8.29226 -0.0148111 0.000912982
8.32956 -0.0146763 0.000900442
8.3669 -0.0145432 0.000888124
8.40426 -0.0144119 0.000876022
8.44165 -0.0142823 0.000864132
8.47906 -0.0141543 0.000852449
8.5165 -0.014028 0.000840969
8.55397 -0.0139033 0.000829687
8.59146 -0.0137801 0.000818599
8.62899 -0.0136585 0.000807702
8.66654 -0.0135384 0.00079699
8.70412 -0.0134198 0.00078646
8.74172 -0.0133027 0.000776108
8.77936 -0.013187 0.00076593
8.81702 -0.0130728 0.000755923
8.85471 -0.0129599 0.000746084
8.89244 -0.0128485 0.000736407
8.93019 -0.0127384 0.000726891
8.96797 -0.0126296 0.000717532
9.00578 -0.0125221 0.000708327
9.04362 -0.0124159 0.000699272
9.08149 -0.012311 0.000690365
9.11939 -0.0122074 0.000681602
9.15732 -0.0121049 0.00067298
9.19528 -0.0120037 0.000664498
9.23327 -0.0119037 0.000656151
9.2713 -0.0118048 0.000647938
9.30935 -0.0117071 0.000639855
9.34744 -0.0116105 0.0006319
9.38556 -0.011515 0.000624071
9.42371 -0.0114207 0.000616365
9.46189 -0.0113274 0.000608779
9.50011 -0.0112352 0.000601311
9.53836 -0.011144 0.00059396
9.57664 -0.0110539 0.000586722
9.61496 -0.0109647 0.000579596
9.65331 -0.0108766 0.000572579
9.69169 -0.0107895 0.000565669
9.73011 -0.0107033 0.000558865
9.76856 -0.0106181 0.000552164
9.80704 -0.0105338 0.000545564
9.84557 -0.0104505 0.000539063
9.88412 -0.0103681 0.00053266
9.92271 -0.0102866 0.000526353
9.96134 -0.0102059 0.00052014
10 -0.0101262 0.000514019
10.0387 -0.0100473 0.000507988
10.0774 -0.00996923 0.000502046
10.1162 -0.00989202 0.000496192
10.155 -0.00981563 0.000490423
10.1939 -0.00974006 0.000484738
10.2328 -0.00966528 0.000479135
10.2717 -0.0095913 0.000473614
10.3106 -0.00951809 0.000468172
10.3496 -0.00944565 0.000462808
10.3887 -0.00937397 0.000457521
10.4278 -0.00930303 0.000452309
10.4669 -0.00923283 0.000447172
10.506 -0.00916335 0.000442107
10.5452 -0.00909458 0.000437113
10.5845 -0.00902652 0.00043219
10.6238 -0.00895915 0.000427336
10.6631 -0.00889247 0.000422549
10.7024 -0.00882646 0.000417829
10.7418 -0.00876112 0.000413174
10.7813 -0.00869644 0.000408584
10.8208 -0.0086324 0.000404057
10.8603 -0.00856901 0.000399592
10.8999 -0.00850624 0.000395188
10.9395 -0.00844409 0.000390844
10.9792 -0.00838256 0.000386559
11.0189 -0.00832164 0.000382332
11.0586 -0.00826131 0.000378162
11.0984 -0.00820156 0.000374048
11.1383 -0.0081424 0.000369989
11.1781 -0.00808382 0.000365984
11.2181 -0.0080258 0.000362032
11.2581 -0.00796833 0.000358133
11.2981 -0.00791142 0.000354286
11.3381 -0.00785505 0.000350489
11.3783 -0.00779922 0.000346742
11.4184 -0.00774392 0.000343044
11.4587 -0.00768914 0.000339394
11.4989 -0.00763487 0.000335792
11.5392 -0.00758112 0.000332236
11.5796 -0.00752787 0.000328726
11.62 -0.00747511 0.000325262
11.6605 -0.00742284 0.000321841
11.701 -0.00737106 0.000318465
11.7415 -0.00731975 0.000315132
11.7822 -0.00726891 0.000311841
11.8228 -0.00721854 0.000308591
11.8636 -0.00716863 0.000305383
11.9043 -0.00711917 0.000302215
11.9452 -0.00707016 0.000299087
11.986 -0.00702159 0.000295998
12.027 -0.00697346 0.000292947
12.068 -0.00692576 0.000289934
12.109 -0.00687849 0.000286959
12.1501 -0.00683163 0.00028402
12.1913 -0.00678519 0.000281118
12.2325 -0.00673916 0.000278251
12.2738 -0.00669354 0.000275419
12.3151 -0.00664831 0.000272622
12.3565 -0.00660348 0.000269858
12.3979 -0.00655904 0.000267128
12.4394 -0.00651499 0.000264432
12.481 -0.00647132 0.000261767
12.5226 -0.00642802 0.000259135
12.5643 -0.00638509 0.000256534
12.6061 -0.00634254 0.000253964
12.6479 -0.00630034 0.000251424
12.6898 -0.0062585 0.000248915
12.7317 -0.00621702 0.000246435
12.7737 -0.00617588 0.000243985
12.8158 -0.0061351 0.000241563
12.8579 -0.00609465 0.00023917
12.9001 -0.00605454 0.000236804
12.9424 -0.00601476 0.000234466
12.9847 -0.00597532 0.000232156
13.0271 -0.00593619 0.000229872
13.0696 -0.00589739 0.000227614
13.1121 -0.00585891 0.000225382
13.1547 -0.00582074 0.000223176
13.1974 -0.00578289 0.000220995
13.2402 -0.00574534 0.000218839
13.283 -0.00570809 0.000216707
13.3259 -0.00567114 0.000214599
13.3689 -0.00563449 0.000212515
13.4119 -0.00559813 0.000210455
13.455 -0.00556206 0.000208418
13.4982 -0.00552627 0.000206403
13.5415 -0.00549077 0.000204411
13.5848 -0.00545555 0.000202441
13.6283 -0.0054206 0.000200493
13.6718 -0.00538593 0.000198566
13.7153 -0.00535153 0.000196661
13.759 -0.00531739 0.000194776
13.8028 -0.00528352 0.000192912
13.8466 -0.0052499 0.000191069
13.8905 -0.00521655 0.000189245
13.9345 -0.00518345 0.000187442
13.9786 -0.0051506 0.000185657
14.0227 -0.005118 0.000183892
14.067 -0.00508564 0.000182146
14.1113 -0.00505353 0.000180419
14.1558 -0.00502166 0.00017871
14.2003 -0.00499003 0.000177019
14.2449 -0.00495863 0.000175346
14.2896 -0.00492747 0.000173691
14.3344 -0.00489653 0.000172053
14.3793 -0.00486582 0.000170432
14.4243 -0.00483534 0.000168829
14.4693 -0.00480507 0.000167242
14.5145 -0.00477503 0.000165671
14.5598 -0.0047452 0.000164117
14.6052 -0.00471559 0.000162579
14.6506 -0.00468619 0.000161057
14.6962 -0.004657 0.00015955
14.7419 -0.00462802 0.000158059
14.7877 -0.00459924 0.000156583
14.8336 -0.00457067 0.000155122
14.8796 -0.00454229 0.000153676
14.9257 -0.00451411 0.000152245
14.9719 -0.00448613 0.000150828
15.0182 -0.00445834 0.000149425
15.0647 -0.00443074 0.000148036
15.1112 -0.00440334 0.000146661
15.1579 -0.00437611 0.0001453
15.2047 -0.00434908 0.000143952
15.2516 -0.00432222 0.000142617
15.2986 -0.00429555 0.000141296
15.3458 -0.00426905 0.000139987
15.393 -0.00424273 0.000138691
15.4404 -0.00421659 0.000137408
15.488 -0.00419062 0.000136138
15.5356 -0.00416481 0.000134879
15.5834 -0.00413918 0.000133633
15.6313 -0.00411371 0.000132398
15.6794 -0.00408841 0.000131176
15.7276 -0.00406327 0.000129965
15.7759 -0.00403829 0.000128765
15.8243 -0.00401346 0.000127577
15.873 -0.0039888 0.0001264
15.9217 -0.00396429 0.000125234
15.9706 -0.00393993 0.000124079
16.0197 -0.00391572 0.000122935
16.0689 -0.00389166 0.000121801
16.1182 -0.00386775 0.000120678
16.1677 -0.00384399 0.000119565
16.2174 -0.00382037 0.000118462
16.2672 -0.00379689 0.000117369
16.3172 -0.00377355 0.000116286
16.3674 -0.00375035 0.000115213
16.4177 -0.00372728 0.000114149
16.4682 -0.00370435 0.000113095
16.5189 -0.00368156 0.000112051
16.5697 -0.00365889 0.000111015
16.6208 -0.00363635 0.000109989
16.672 -0.00361395 0.000108972
16.7234 -0.00359166 0.000107964
16.775 -0.0035695 0.000106964
16.8268 -0.00354747 0.000105973
16.8787 -0.00352555 0.00010499
16.9309 -0.00350376 0.000104016
16.9833 -0.00348208 0.000103051
17.0359 -0.00346052 0.000102093
17.0887 -0.00343907 0.000101143
17.1418 -0.00341773 0.000100202
17.195 -0.0033965 9.92676e-05
17.2485 -0.00337538 9.83414e-05
17.3022 -0.00335437 9.74228e-05
17.3562 -0.00333346 9.65116e-05
17.4104 -0.00331266 9.56078e-05
17.4648 -0.00329196 9.47113e-05
17.5195 -0.00327136 9.38219e-05
17.5744 -0.00325085 9.29395e-05
17.6296 -0.00323044 9.2064e-05
17.6851 -0.00321013 9.11953e-05
17.7408 -0.00318991 9.03334e-05
17.7969 -0.00316977 8.9478e-05
17.8532 -0.00314973 8.86291e-05
17.9098 -0.00312977 8.77866e-05
17.9667 -0.0031099 8.69503e-05
18.0239 -0.00309011 8.61202e-05
18.0815 -0.0030704 8.52961e-05
18.1393 -0.00305077 8.4478e-05
18.1975 -0.00303122 8.36656e-05
18.256 -0.00301174 8.2859e-05
18.3149 -0.00299233 8.2058e-05
18.3742 -0.00297299 8.12625e-05
18.4338 -0.00295372 8.04723e-05
18.4938 -0.00293452 7.96874e-05
18.5542 -0.00291538 7.89076e-05
18.615 -0.00289629 7.81329e-05
18.6762 -0.00287727 7.7363e-05
18.7379 -0.0028583 7.65979e-05
18.8 -0.00283938 7.58375e-05
18.8625 -0.00282051 7.50816e-05
18.9255 -0.00280169 7.43301e-05
18.9891 -0.00278291 7.35829e-05
19.0531 -0.00276418 7.28397e-05
19.1177 -0.00274547 7.21006e-05
19.1828 -0.00272681 7.13653e-05
19.2484 -0.00270817 7.06337e-05
19.3147 -0.00268955 6.99056e-05
19.3816 -0.00267096 6.91809e-05
19.4491 -0.00265239 6.84594e-05
19.5173 -0.00263382 6.77409e-05
19.5862 -0.00261527 6.70252e-05
19.6558 -0.00259672 6.63121e-05
19.7262 -0.00257816 6.56015e-05
19.7974 -0.00255959 6.48931e-05
19.8694 -0.00254101 6.41866e-05
19.9423 -0.0025224 6.34818e-05
20.0162 -0.00250376 6.27785e-05
20.091 -0.00248508 6.20763e-05
20.1669 -0.00246636 6.13749e-05
20.244 -0.00244757 6.06739e-05
20.3222 -0.00242871 5.9973e-05
20.4016 -0.00240977 5.92717e-05
20.4825 -0.00239072 5.85695e-05
20.5648 -0.00237156 5.7866e-05
20.6487 -0.00235227 5.71604e-05
20.7344 -0.00233283 5.6452e-05
20.8219 -0.0023132 5.57401e-05
20.9115 -0.00229336 5.50237e-05
21.0034 -0.00227328 5.43016e-05
21.0979 -0.00225291 5.35725e-05
21.1952 -0.0022322 5.28346e-05
21.2959 -0.00221109 5.20859e-05
21.4004 -0.0021895 5.13237e-05
21.5093 -0.00216731 5.05445e-05
21.6237 -0.00214438 4.97435e-05
21.7448 -0.00212049 4.89137e-05
21.8747 -0.00209533 4.80446e-05
22.0165 -0.00206835 4.71184e-05
22.1768 -0.00203848 4.61003e-05
22.3723 -0.00200292 4.48981e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.0Lambda0.5Nc1ClassicOneLoop/GRpTwoLoop.txt <==
-22.3723 -0.00200192 -4.48533e-05
-22.1768 -0.00203744 -4.60535e-05
-22.0165 -0.00206728 -4.70699e-05
-21.8747 -0.00209424 -4.79945e-05
-21.7448 -0.00211937 -4.88621e-05
-21.6237 -0.00214323 -4.96904e-05
-21.5093 -0.00216614 -5.04901e-05
-21.4004 -0.0021883 -5.12679e-05
-21.2959 -0.00220988 -5.20287e-05
-21.1952 -0.00223096 -5.2776e-05
-21.0979 -0.00225165 -5.35125e-05
-21.0034 -0.00227199 -5.42403e-05
-20.9115 -0.00229205 -5.49611e-05
-20.8219 -0.00231187 -5.56761e-05
-20.7344 -0.00233147 -5.63867e-05
-20.6487 -0.0023509 -5.70936e-05
-20.5648 -0.00237017 -5.77979e-05
-20.4825 -0.0023893 -5.85001e-05
-20.4016 -0.00240832 -5.92009e-05
-20.3222 -0.00242724 -5.99007e-05
-20.244 -0.00244608 -6.06003e-05
-20.1669 -0.00246484 -6.12998e-05
-20.091 -0.00248355 -6.19998e-05
-20.0162 -0.00250221 -6.27006e-05
-19.9423 -0.00252082 -6.34025e-05
-19.8694 -0.0025394 -6.41057e-05
-19.7974 -0.00255796 -6.48108e-05
-19.7262 -0.00257651 -6.55177e-05
-19.6558 -0.00259504 -6.62268e-05
-19.5862 -0.00261357 -6.69383e-05
-19.5173 -0.0026321 -6.76525e-05
-19.4491 -0.00265064 -6.83694e-05
-19.3816 -0.00266919 -6.90894e-05
-19.3147 -0.00268776 -6.98125e-05
-19.2484 -0.00270635 -7.0539e-05
-19.1828 -0.00272496 -7.12689e-05
-19.1177 -0.0027436 -7.20026e-05
-19.0531 -0.00276228 -7.274e-05
-18.9891 -0.00278099 -7.34815e-05
-18.9255 -0.00279974 -7.4227e-05
-18.8625 -0.00281854 -7.49768e-05
-18.8 -0.00283738 -7.57309e-05
-18.7379 -0.00285627 -7.64896e-05
-18.6762 -0.00287521 -7.72528e-05
-18.615 -0.00289421 -7.80209e-05
-18.5542 -0.00291327 -7.87937e-05
-18.4938 -0.00293238 -7.95717e-05
-18.4338 -0.00295156 -8.03547e-05
-18.3742 -0.0029708 -8.11429e-05
-18.3149 -0.00299011 -8.19365e-05
-18.256 -0.00300949 -8.27356e-05
-18.1975 -0.00302894 -8.35401e-05
-18.1393 -0.00304846 -8.43505e-05
-18.0815 -0.00306806 -8.51665e-05
-18.0239 -0.00308774 -8.59886e-05
-17.9667 -0.0031075 -8.68165e-05
-17.9098 -0.00312734 -8.76507e-05
-17.8532 -0.00314727 -8.8491e-05
-17.7969 -0.00316728 -8.93377e-05
-17.7408 -0.00318738 -9.01909e-05
-17.6851 -0.00320757 -9.10506e-05
-17.6296 -0.00322785 -9.1917e-05
-17.5744 -0.00324823 -9.27901e-05
-17.5195 -0.0032687 -9.36701e-05
-17.4648 -0.00328927 -9.45572e-05
-17.4104 -0.00330994 -9.54513e-05
-17.3562 -0.00333071 -9.63526e-05
-17.3022 -0.00335158 -9.72613e-05
-17.2485 -0.00337256 -9.81774e-05
-17.195 -0.00339364 -9.9101e-05
-17.1418 -0.00341483 -0.000100032
-17.0887 -0.00343614 -0.000100971
-17.0359 -0.00345755 -0.000101918
-16.9833 -0.00347907 -0.000102873
-16.9309 -0.00350072 -0.000103836
-16.8787 -0.00352247 -0.000104808
-16.8268 -0.00354435 -0.000105787
-16.775 -0.00356635 -0.000106775
-16.7234 -0.00358847 -0.000107772
-16.672 -0.00361071 -0.000108778
-16.6208 -0.00363308 -0.000109792
-16.5697 -0.00365557 -0.000110815
-16.5189 -0.0036782 -0.000111847
-16.4682 -0.00370095 -0.000112889
-16.4177 -0.00372384 -0.00011394
-16.3674 -0.00374686 -0.000115
-16.3172 -0.00377002 -0.00011607
-16.2672 -0.00379332 -0.000117149
-16.2174 -0.00381675 -0.000118239
-16.1677 -0.00384033 -0.000119338
-16.1182 -0.00386405 -0.000120447
-16.0689 -0.00388792 -0.000121567
-16.0197 -0.00391193 -0.000122697
-15.9706 -0.00393609 -0.000123838
-15.9217 -0.0039604 -0.000124989
-15.873 -0.00398486 -0.000126152
-15.8243 -0.00400948 -0.000127325
-15.7759 -0.00403425 -0.000128509
-15.7276 -0.00405918 -0.000129705
-15.6794 -0.00408427 -0.000130911
-15.6313 -0.00410953 -0.00013213
-15.5834 -0.00413494 -0.00013336
-15.5356 -0.00416052 -0.000134602
-15.488 -0.00418627 -0.000135856
-15.4404 -0.00421219 -0.000137123
-15.393 -0.00423828 -0.000138402
-15.3458 -0.00426455 -0.000139693
-15.2986 -0.00429099 -0.000140997
-15.2516 -0.0043176 -0.000142314
-15.2047 -0.0043444 -0.000143643
-15.1579 -0.00437138 -0.000144987
-15.1112 -0.00439854 -0.000146343
-15.0647 -0.00442589 -0.000147713
-15.0182 -0.00445343 -0.000149097
-14.9719 -0.00448116 -0.000150495
-14.9257 -0.00450908 -0.000151907
-14.8796 -0.00453719 -0.000153333
-14.8336 -0.0045655 -0.000154774
-14.7877 -0.00459401 -0.000156229
-14.7419 -0.00462273 -0.000157699
-14.6962 -0.00465164 -0.000159185
-14.6506 -0.00468077 -0.000160686
-14.6052 -0.0047101 -0.000162202
-14.5598 -0.00473964 -0.000163734
-14.5145 -0.0047694 -0.000165282
-14.4693 -0.00479937 -0.000166847
-14.4243 -0.00482956 -0.000168427
-14.3793 -0.00485998 -0.000170025
-14.3344 -0.00489061 -0.000171639
-14.2896 -0.00492147 -0.00017327
-14.2449 -0.00495256 -0.000174919
-14.2003 -0.00498388 -0.000176585
-14.1558 -0.00501544 -0.000178269
-14.1113 -0.00504723 -0.000179971
-14.067 -0.00507926 -0.000181691
-14.0227 -0.00511153 -0.00018343
-13.9786 -0.00514405 -0.000185188
-13.9345 -0.00517682 -0.000186965
-13.8905 -0.00520984 -0.000188761
-13.8466 -0.0052431 -0.000190577
-13.8028 -0.00527663 -0.000192412
-13.759 -0.00531042 -0.000194268
-13.7153 -0.00534446 -0.000196145
-13.6718 -0.00537878 -0.000198042
-13.6283 -0.00541336 -0.00019996
-13.5848 -0.00544821 -0.0002019
-13.5415 -0.00548334 -0.000203861
-13.4982 -0.00551875 -0.000205844
-13.455 -0.00555443 -0.00020785
-13.4119 -0.0055904 -0.000209878
-13.3689 -0.00562666 -0.000211929
-13.3259 -0.00566321 -0.000214003
-13.283 -0.00570006 -0.000216101
-13.2402 -0.0057372 -0.000218223
-13.1974 -0.00577465 -0.000220369
-13.1547 -0.0058124 -0.00022254
-13.1121 -0.00585046 -0.000224736
-13.0696 -0.00588883 -0.000226957
-13.0271 -0.00592752 -0.000229204
-12.9847 -0.00596653 -0.000231477
-12.9424 -0.00600586 -0.000233776
-12.9001 -0.00604552 -0.000236103
-12.8579 -0.00608551 -0.000238457
-12.8158 -0.00612583 -0.000240838
-12.7737 -0.0061665 -0.000243248
-12.7317 -0.00620751 -0.000245686
-12.6898 -0.00624887 -0.000248153
-12.6479 -0.00629058 -0.00025065
-12.6061 -0.00633264 -0.000253177
-12.5643 -0.00637507 -0.000255733
-12.5226 -0.00641786 -0.000258321
-12.481 -0.00646102 -0.00026094
-12.4394 -0.00650456 -0.00026359
-12.3979 -0.00654847 -0.000266273
-12.3565 -0.00659277 -0.000268988
-12.3151 -0.00663745 -0.000271737
-12.2738 -0.00668253 -0.000274519
-12.2325 -0.006728 -0.000277336
-12.1913 -0.00677388 -0.000280187
-12.1501 -0.00682017 -0.000283074
-12.109 -0.00686687 -0.000285996
-12.068 -0.00691398 -0.000288955
-12.027 -0.00696152 -0.000291951
-11.986 -0.00700949 -0.000294985
-11.9452 -0.00705789 -0.000298056
-11.9043 -0.00710673 -0.000301167
-11.8636 -0.00715602 -0.000304317
-11.8228 -0.00720576 -0.000307506
-11.7822 -0.00725595 -0.000310737
-11.7415 -0.00730661 -0.000314009
-11.701 -0.00735773 -0.000317322
-11.6605 -0.00740933 -0.000320679
-11.62 -0.00746141 -0.000324079
-11.5796 -0.00751397 -0.000327522
-11.5392 -0.00756703 -0.000331011
-11.4989 -0.00762059 -0.000334545
-11.4587 -0.00767465 -0.000338125
-11.4184 -0.00772922 -0.000341753
-11.3783 -0.00778432 -0.000345428
-11.3381 -0.00783994 -0.000349151
-11.2981 -0.00789609 -0.000352924
-11.2581 -0.00795279 -0.000356748
-11.2181 -0.00801003 -0.000360622
-11.1781 -0.00806782 -0.000364548
-11.1383 -0.00812618 -0.000368527
-11.0984 -0.0081851 -0.000372559
-11.0586 -0.00824461 -0.000376646
-11.0189 -0.00830469 -0.000380789
-10.9792 -0.00836538 -0.000384988
-10.9395 -0.00842666 -0.000389244
-10.8999 -0.00848855 -0.000393559
-10.8603 -0.00855106 -0.000397933
-10.8208 -0.00861419 -0.000402368
-10.7813 -0.00867796 -0.000406864
-10.7418 -0.00874237 -0.000411422
-10.7024 -0.00880743 -0.000416044
-10.6631 -0.00887316 -0.000420731
-10.6238 -0.00893955 -0.000425484
-10.5845 -0.00900663 -0.000430304
-10.5452 -0.00907439 -0.000435192
-10.506 -0.00914285 -0.000440149
-10.4669 -0.00921202 -0.000445177
-10.4278 -0.00928191 -0.000450277
-10.3887 -0.00935253 -0.00045545
-10.3496 -0.00942389 -0.000460698
-10.3106 -0.009496 -0.000466022
-10.2717 -0.00956887 -0.000471423
-10.2328 -0.00964251 -0.000476902
-10.1939 -0.00971694 -0.000482462
-10.155 -0.00979216 -0.000488103
-10.1162 -0.00986818 -0.000493827
-10.0774 -0.00994503 -0.000499636
-10.0387 -0.0100227 -0.000505531
-10 -0.0101012 -0.000511513
-9.96134 -0.0101806 -0.000517586
-9.92271 -0.0102608 -0.000523749
-9.88412 -0.0103419 -0.000530005
-9.84557 -0.0104239 -0.000536355
-9.80704 -0.0105069 -0.000542802
-9.76856 -0.0105907 -0.000549347
-9.73011 -0.0106755 -0.000555993
-9.69169 -0.0107612 -0.00056274
-9.65331 -0.0108479 -0.000569591
-9.61496 -0.0109355 -0.000576547
-9.57664 -0.0110242 -0.000583613
-9.53836 -0.0111138 -0.000590787
-9.50011 -0.0112045 -0.000598075
-9.46189 -0.0112962 -0.000605476
-9.42371 -0.011389 -0.000612995
-9.38556 -0.0114829 -0.000620632
-9.34744 -0.0115778 -0.000628391
-9.30935 -0.0116739 -0.000636274
-9.2713 -0.011771 -0.000644283
-9.23327 -0.0118693 -0.00065242
-9.19528 -0.0119688 -0.000660689
-9.15732 -0.0120694 -0.000669092
-9.11939 -0.0121713 -0.000677633
-9.08149 -0.0122743 -0.000686312
-9.04362 -0.0123786 -0.000695134
-9.00578 -0.0124842 -0.000704101
-8.96797 -0.012591 -0.000713217
-8.93019 -0.0126991 -0.000722485
-8.89244 -0.0128086 -0.000731907
-8.85471 -0.0129194 -0.000741486
-8.81702 -0.0130315 -0.000751228
-8.77936 -0.0131451 -0.000761133
-8.74172 -0.01326 -0.000771207
-8.70412 -0.0133764 -0.000781452
-8.66654 -0.0134942 -0.000791873
-8.62899 -0.0136135 -0.000802473
-8.59146 -0.0137343 -0.000813256
-8.55397 -0.0138567 -0.000824226
-8.5165 -0.0139806 -0.000835387
-8.47906 -0.0141061 -0.000846743
-8.44165 -0.0142332 -0.000858299
-8.40426 -0.014362 -0.000870059
-8.3669 -0.0144924 -0.000882027
-8.32956 -0.0146245 -0.000894208
-8.29226 -0.0147584 -0.000906607
-8.25497 -0.014894 -0.000919229
-8.21772 -0.0150314 -0.000932079
-8.18049 -0.0151706 -0.000945161
-8.14328 -0.0153117 -0.000958483
-8.1061 -0.0154547 -0.000972047
-8.06895 -0.0155996 -0.000985861
-8.03182 -0.0157464 -0.00099993
-7.99471 -0.0158953 -0.00101426
-7.95763 -0.0160461 -0.00102886
-7.92058 -0.0161991 -0.00104373
-7.88355 -0.0163542 -0.00105888
-7.84654 -0.0165114 -0.00107432
-7.80955 -0.0166708 -0.00109005
-7.77259 -0.0168324 -0.00110608
-7.73566 -0.0169963 -0.00112242
-7.69874 -0.0171625 -0.00113907
-7.66185 -0.017331 -0.00115605
-7.62498 -0.017502 -0.00117335
-7.58814 -0.0176754 -0.001191
-7.55132 -0.0178513 -0.00120899
-7.51452 -0.0180298 -0.00122734
-7.47774 -0.0182108 -0.00124605
-7.44099 -0.0183945 -0.00126513
-7.40425 -0.0185809 -0.0012846
-7.36754 -0.0187701 -0.00130446
-7.33085 -0.0189621 -0.00132473
-7.29418 -0.0191569 -0.0013454
-7.25754 -0.0193546 -0.0013665
-7.22091 -0.0195554 -0.00138804
-7.18431 -0.0197591 -0.00141002
-7.14772 -0.019966 -0.00143246
-7.11116 -0.020176 -0.00145536
-7.07462 -0.0203893 -0.00147875
-7.0381 -0.0206059 -0.00150264
-7.00159 -0.0208258 -0.00152703
-6.96511 -0.0210492 -0.00155194
-6.92865 -0.0212761 -0.00157739
-6.89221 -0.0215066 -0.00160339
-6.85579 -0.0217408 -0.00162995
-6.81938 -0.0219787 -0.0016571
-6.783 -0.0222204 -0.00168484
-6.74664 -0.0224661 -0.00171319
-6.71029 -0.0227157 -0.00174218
-6.67397 -0.0229694 -0.00177181
-6.63766 -0.0232273 -0.00180211
-6.60137 -0.0234895 -0.0018331
-6.5651 -0.023756 -0.00186479
-6.52885 -0.024027 -0.00189721
-6.49262 -0.0243025 -0.00193037
-6.4564 -0.0245828 -0.0019643
-6.42021 -0.0248677 -0.00199902
-6.38403 -0.0251576 -0.00203456
-6.34786 -0.0254525 -0.00207093
-6.31172 -0.0257525 -0.00210817
-6.27559 -0.0260577 -0.0021463
-6.23949 -0.0263683 -0.00218535
-6.20339 -0.0266843 -0.00222534
-6.16732 -0.027006 -0.0022663
-6.13126 -0.0273334 -0.00230827
-6.09522 -0.0276667 -0.00235127
-6.05919 -0.0280061 -0.00239534
-6.02319 -0.0283516 -0.00244051
-5.9872 -0.0287035 -0.00248682
-5.95122 -0.0290619 -0.0025343
-5.91526 -0.0294269 -0.00258299
-5.87932 -0.0297988 -0.00263293
-5.84339 -0.0301776 -0.00268415
-5.80748 -0.0305637 -0.00273672
-5.77158 -0.030957 -0.00279066
-5.7357 -0.031358 -0.00284602
-5.69984 -0.0317667 -0.00290285
-5.66399 -0.0321833 -0.00296121
-5.62815 -0.0326082 -0.00302113
-5.59233 -0.0330414 -0.00308269
-5.55653 -0.0334832 -0.00314593
-5.52074 -0.0339338 -0.00321091
-5.48497 -0.0343935 -0.00327769
-5.4492 -0.0348626 -0.00334634
-5.41346 -0.0353412 -0.00341693
-5.37773 -0.0358297 -0.00348952
-5.34201 -0.0363283 -0.00356419
-5.30631 -0.0368373 -0.00364101
-5.27062 -0.0373571 -0.00372007
-5.23494 -0.0378878 -0.00380144
-5.19928 -0.0384299 -0.00388522
-5.16363 -0.0389837 -0.00397149
-5.128 -0.0395495 -0.00406036
-5.09237 -0.0401276 -0.00415192
-5.05677 -0.0407185 -0.00424627
-5.02117 -0.0413225 -0.00434353
-4.98559 -0.0419399 -0.00444381
-4.95002 -0.0425714 -0.00454724
-4.91446 -0.0432171 -0.00465394
-4.87892 -0.0438777 -0.00476405
-4.84339 -0.0445535 -0.00487771
-4.80787 -0.0452451 -0.00499506
-4.77237 -0.0459529 -0.00511626
-4.73687 -0.0466775 -0.00524148
-4.70139 -0.0474194 -0.00537088
-4.66592 -0.0481791 -0.00550466
-4.63046 -0.0489574 -0.00564301
-4.59502 -0.0497547 -0.00578612
-4.55958 -0.0505717 -0.00593422
-4.52416 -0.0514091 -0.00608753
-4.48875 -0.0522675 -0.00624629
-4.45335 -0.0531478 -0.00641076
-4.41797 -0.0540506 -0.00658121
-4.38259 -0.0549768 -0.00675793
-4.34722 -0.0559271 -0.00694121
-4.31187 -0.0569025 -0.00713138
-4.27653 -0.0579038 -0.00732879
-4.24119 -0.058932 -0.00753381
-4.20587 -0.0599881 -0.00774681
-4.17056 -0.061073 -0.00796823
-4.13526 -0.0621879 -0.00819848
-4.09997 -0.0633339 -0.00843807
-4.06469 -0.0645122 -0.00868748
-4.02942 -0.065724 -0.00894726
-3.99416 -0.0669705 -0.00921798
-3.95891 -0.0682532 -0.00950027
-3.92367 -0.0695735 -0.00979479
-3.88844 -0.0709328 -0.0101023
-3.85322 -0.0723326 -0.0104234
-3.81801 -0.0737747 -0.0107591
-3.7828 -0.0752606 -0.0111102
-3.74761 -0.0767922 -0.0114776
-3.71243 -0.0783712 -0.0118624
-3.67726 -0.0799996 -0.0122657
-3.64209 -0.0816795 -0.0126886
-3.60694 -0.0834128 -0.0131323
-3.57179 -0.0852018 -0.0135982
-3.53665 -0.0870488 -0.0140878
-3.50152 -0.088956 -0.0146025
-3.4664 -0.090926 -0.015144
-3.43129 -0.0929612 -0.0157139
-3.39619 -0.0950644 -0.0163141
-3.36109 -0.0972383 -0.0169465
-3.32601 -0.0994857 -0.017613
-3.29093 -0.10181 -0.0183157
-3.25586 -0.104214 -0.0190569
-3.2208 -0.106701 -0.0198386
-3.18574 -0.109274 -0.0206632
-3.1507 -0.111939 -0.0215331
-3.11566 -0.114698 -0.0224509
-3.08063 -0.117556 -0.023419
-3.0456 -0.120518 -0.0244402
-3.01059 -0.12359 -0.0255174
-2.97558 -0.126777 -0.0266539
-2.94058 -0.130087 -0.0278531
-2.90558 -0.133525 -0.0291189
-2.87059 -0.1371 -0.0304557
-2.83561 -0.140821 -0.0318684
-2.80064 -0.144696 -0.0333627
-2.76567 -0.148736 -0.0349451
-2.73071 -0.152952 -0.0366228
-2.69576 -0.157354 -0.0384042
-2.66081 -0.161956 -0.0402987
-2.62587 -0.16677 -0.0423168
-2.59094 -0.171811 -0.0444705
-2.55601 -0.177093 -0.0467733
-2.52109 -0.182633 -0.0492399
-2.48617 -0.188447 -0.0518873
-2.45126 -0.194554 -0.0547341
-2.41636 -0.200973 -0.0578015
-2.38146 -0.207724 -0.0611131
-2.34657 -0.214831 -0.0646955
-2.31168 -0.222316 -0.0685786
-2.2768 -0.230206 -0.0727964
-2.24192 -0.238528 -0.0773871
-2.20705 -0.24731 -0.0823944
-2.17219 -0.256584 -0.0878678
-2.13733 -0.266383 -0.0938641
-2.10247 -0.276742 -0.100448
-2.06762 -0.287696 -0.107694
-2.03278 -0.299285 -0.115688
-1.99794 -0.311546 -0.124529
-1.9631 -0.32452 -0.134331
-1.92827 -0.338244 -0.145227
-1.89345 -0.352755 -0.157371
-1.85862 -0.368085 -0.170941
-1.82381 -0.384259 -0.186146
-1.78899 -0.401289 -0.20323
-1.75419 -0.419173 -0.222475
-1.71938 -0.437881 -0.24421
-1.68458 -0.457349 -0.268818
-1.64979 -0.477462 -0.296743
-1.61499 -0.498037 -0.328492
-1.58021 -0.518794 -0.364646
-1.54542 -0.539325 -0.405855
-1.51064 -0.559051 -0.452837
-1.47586 -0.577168 -0.506352
-1.44109 -0.592578 -0.567173
-1.40632 -0.603828 -0.63601
-1.37155 -0.609024 -0.71341
-1.33679 -0.605787 -0.799586
-1.30203 -0.591236 -0.894187
-1.26727 -0.56208 -0.996009
-1.23251 -0.514845 -1.10266
-1.19776 -0.446328 -1.21027
-1.16301 -0.354258 -1.31338
-1.12827 -0.238143 -1.40522
-1.09352 -0.100026 -1.47834
-1.05878 0.0551153 -1.52592
-1.02405 0.219694 -1.54313
-0.989309 0.38461 -1.52825
-0.954576 0.540841 -1.48309
-0.919844 0.680993 -1.41245
-0.885115 0.800257 -1.32299
-0.850388 0.896635 -1.22181
-0.815663 0.970503 -1.1154
-0.78094 1.02389 -1.009
-0.746219 1.05972 -0.906391
-0.711499 1.08118 -0.809982
-0.676781 1.09135 -0.721091
-0.642065 1.09297 -0.640218
-0.60735 1.08836 -0.567311
-0.572637 1.07939 -0.501969
-0.537925 1.06753 -0.443604
-0.503214 1.05395 -0.391533
-0.468504 1.03951 -0.345061
-0.433796 1.02486 -0.303506
-0.399089 1.01048 -0.266237
-0.364382 0.996727 -0.232671
-0.329676 0.983838 -0.202287
-0.294972 0.971993 -0.174614
-0.260267 0.961311 -0.149238
-0.225564 0.951874 -0.125784
-0.190861 0.943732 -0.103925
-0.156158 0.936921 -0.0833576
-0.121456 0.931459 -0.0638142
-0.0867541 0.927356 -0.0450425
-0.0520524 0.924619 -0.026813
-0.0173508 0.92325 -0.00890189
0.0173508 0.92325 0.00890189
0.0520524 0.924619 0.026813
0.0867541 0.927356 0.0450425
0.121456 0.931459 0.0638142
0.156158 0.936921 0.0833576
0.190861 0.943732 0.103925
0.225564 0.951874 0.125784
0.260267 0.961311 0.149238
0.294972 0.971993 0.174614
0.329676 0.983838 0.202287
0.364382 0.996727 0.232671
0.399089 1.01048 0.266237
0.433796 1.02486 0.303506
0.468504 1.03951 0.345061
0.503214 1.05395 0.391533
0.537925 1.06753 0.443604
0.572637 1.07939 0.501969
0.60735 1.08836 0.567311
0.642065 1.09297 0.640218
0.676781 1.09135 0.721091
0.711499 1.08118 0.809982
0.746219 1.05972 0.906391
0.78094 1.02389 1.009
0.815663 0.970503 1.1154
0.850388 0.896635 1.22181
0.885115 0.800257 1.32299
0.919844 0.680993 1.41245
0.954576 0.540841 1.48309
0.989309 0.38461 1.52825
1.02405 0.219694 1.54313
1.05878 0.0551153 1.52592
1.09352 -0.100026 1.47834
1.12827 -0.238143 1.40522
1.16301 -0.354258 1.31338
1.19776 -0.446328 1.21027
1.23251 -0.514845 1.10266
1.26727 -0.56208 0.996009
1.30203 -0.591236 0.894187
1.33679 -0.605787 0.799586
1.37155 -0.609024 0.71341
1.40632 -0.603828 0.63601
1.44109 -0.592578 0.567173
1.47586 -0.577168 0.506352
1.51064 -0.559051 0.452837
1.54542 -0.539325 0.405855
1.58021 -0.518794 0.364646
1.61499 -0.498037 0.328492
1.64979 -0.477462 0.296743
1.68458 -0.457349 0.268818
1.71938 -0.437881 0.24421
1.75419 -0.419173 0.222475
1.78899 -0.401289 0.20323
1.82381 -0.384259 0.186146
1.85862 -0.368085 0.170941
1.89345 -0.352755 0.157371
1.92827 -0.338244 0.145227
1.9631 -0.32452 0.134331
1.99794 -0.311546 0.124529
2.03278 -0.299285 0.115688
2.06762 -0.287696 0.107694
2.10247 -0.276742 0.100448
2.13733 -0.266383 0.0938641
2.17219 -0.256584 0.0878678
2.20705 -0.24731 0.0823944
2.24192 -0.238528 0.0773871
2.2768 -0.230206 0.0727964
2.31168 -0.222316 0.0685786
2.34657 -0.214831 0.0646955
2.38146 -0.207724 0.0611131
2.41636 -0.200973 0.0578015
2.45126 -0.194554 0.0547341
2.48617 -0.188447 0.0518873
2.52109 -0.182633 0.0492399
2.55601 -0.177093 0.0467733
2.59094 -0.171811 0.0444705
2.62587 -0.16677 0.0423168
2.66081 -0.161956 0.0402987
2.69576 -0.157354 0.0384042
2.73071 -0.152952 0.0366228
2.76567 -0.148736 0.0349451
2.80064 -0.144696 0.0333627
2.83561 -0.140821 0.0318684
2.87059 -0.1371 0.0304557
2.90558 -0.133525 0.0291189
2.94058 -0.130087 0.0278531
2.97558 -0.126777 0.0266539
3.01059 -0.12359 0.0255174
3.0456 -0.120518 0.0244402
3.08063 -0.117556 0.023419
3.11566 -0.114698 0.0224509
3.1507 -0.111939 0.0215331
3.18574 -0.109274 0.0206632
3.2208 -0.106701 0.0198386
3.25586 -0.104214 0.0190569
3.29093 -0.10181 0.0183157
3.32601 -0.0994857 0.017613
3.36109 -0.0972383 0.0169465
3.39619 -0.0950644 0.0163141
3.43129 -0.0929612 0.0157139
3.4664 -0.090926 0.015144
3.50152 -0.088956 0.0146025
3.53665 -0.0870488 0.0140878
3.57179 -0.0852018 0.0135982
3.60694 -0.0834128 0.0131323
3.64209 -0.0816795 0.0126886
3.67726 -0.0799996 0.0122657
3.71243 -0.0783712 0.0118624
3.74761 -0.0767922 0.0114776
3.7828 -0.0752606 0.0111102
3.81801 -0.0737747 0.0107591
3.85322 -0.0723326 0.0104234
3.88844 -0.0709328 0.0101023
3.92367 -0.0695735 0.00979479
3.95891 -0.0682532 0.00950027
3.99416 -0.0669705 0.00921798
4.02942 -0.065724 0.00894726
4.06469 -0.0645122 0.00868748
4.09997 -0.0633339 0.00843807
4.13526 -0.0621879 0.00819848
4.17056 -0.061073 0.00796823
4.20587 -0.0599881 0.00774681
4.24119 -0.058932 0.00753381
4.27653 -0.0579038 0.00732879
4.31187 -0.0569025 0.00713138
4.34722 -0.0559271 0.00694121
4.38259 -0.0549768 0.00675793
4.41797 -0.0540506 0.00658121
4.45335 -0.0531478 0.00641076
4.48875 -0.0522675 0.00624629
4.52416 -0.0514091 0.00608753
4.55958 -0.0505717 0.00593422
4.59502 -0.0497547 0.00578612
4.63046 -0.0489574 0.00564301
4.66592 -0.0481791 0.00550466
4.70139 -0.0474194 0.00537088
4.73687 -0.0466775 0.00524148
4.77237 -0.0459529 0.00511626
4.80787 -0.0452451 0.00499506
4.84339 -0.0445535 0.00487771
4.87892 -0.0438777 0.00476405
4.91446 -0.0432171 0.00465394
4.95002 -0.0425714 0.00454724
4.98559 -0.0419399 0.00444381
5.02117 -0.0413225 0.00434353
5.05677 -0.0407185 0.00424627
5.09237 -0.0401276 0.00415192
5.128 -0.0395495 0.00406036
5.16363 -0.0389837 0.00397149
5.19928 -0.0384299 0.00388522
5.23494 -0.0378878 0.00380144
5.27062 -0.0373571 0.00372007
5.30631 -0.0368373 0.00364101
5.34201 -0.0363283 0.00356419
5.37773 -0.0358297 0.00348952
5.41346 -0.0353412 0.00341693
5.4492 -0.0348626 0.00334634
5.48497 -0.0343935 0.00327769
5.52074 -0.0339338 0.00321091
5.55653 -0.0334832 0.00314593
5.59233 -0.0330414 0.00308269
5.62815 -0.0326082 0.00302113
5.66399 -0.0321833 0.00296121
5.69984 -0.0317667 0.00290285
5.7357 -0.031358 0.00284602
5.77158 -0.030957 0.00279066
5.80748 -0.0305637 0.00273672
5.84339 -0.0301776 0.00268415
5.87932 -0.0297988 0.00263293
5.91526 -0.0294269 0.00258299
5.95122 -0.0290619 0.0025343
5.9872 -0.0287035 0.00248682
6.02319 -0.0283516 0.00244051
6.05919 -0.0280061 0.00239534
6.09522 -0.0276667 0.00235127
6.13126 -0.0273334 0.00230827
6.16732 -0.027006 0.0022663
6.20339 -0.0266843 0.00222534
6.23949 -0.0263683 0.00218535
6.27559 -0.0260577 0.0021463
6.31172 -0.0257525 0.00210817
6.34786 -0.0254525 0.00207093
6.38403 -0.0251576 0.00203456
6.42021 -0.0248677 0.00199902
6.4564 -0.0245828 0.0019643
6.49262 -0.0243025 0.00193037
6.52885 -0.024027 0.00189721
6.5651 -0.023756 0.00186479
6.60137 -0.0234895 0.0018331
6.63766 -0.0232273 0.00180211
6.67397 -0.0229694 0.00177181
6.71029 -0.0227157 0.00174218
6.74664 -0.0224661 0.00171319
6.783 -0.0222204 0.00168484
6.81938 -0.0219787 0.0016571
6.85579 -0.0217408 0.00162995
6.89221 -0.0215066 0.00160339
6.92865 -0.0212761 0.00157739
6.96511 -0.0210492 0.00155194
7.00159 -0.0208258 0.00152703
7.0381 -0.0206059 0.00150264
7.07462 -0.0203893 0.00147875
7.11116 -0.020176 0.00145536
7.14772 -0.019966 0.00143246
7.18431 -0.0197591 0.00141002
7.22091 -0.0195554 0.00138804
7.25754 -0.0193546 0.0013665
7.29418 -0.0191569 0.0013454
7.33085 -0.0189621 0.00132473
7.36754 -0.0187701 0.00130446
7.40425 -0.0185809 0.0012846
7.44099 -0.0183945 0.00126513
7.47774 -0.0182108 0.00124605
7.51452 -0.0180298 0.00122734
7.55132 -0.0178513 0.00120899
7.58814 -0.0176754 0.001191
7.62498 -0.017502 0.00117335
7.66185 -0.017331 0.00115605
7.69874 -0.0171625 0.00113907
7.73566 -0.0169963 0.00112242
7.77259 -0.0168324 0.00110608
7.80955 -0.0166708 0.00109005
7.84654 -0.0165114 0.00107432
7.88355 -0.0163542 0.00105888
7.92058 -0.0161991 0.00104373
7.95763 -0.0160461 0.00102886
7.99471 -0.0158953 0.00101426
8.03182 -0.0157464 0.00099993
8.06895 -0.0155996 0.000985861
8.1061 -0.0154547 0.000972047
8.14328 -0.0153117 0.000958483
8.18049 -0.0151706 0.000945161
8.21772 -0.0150314 0.000932079
8.25497 -0.014894 0.000919229
8.29226 -0.0147584 0.000906607
8.32956 -0.0146245 0.000894208
8.3669 -0.0144924 0.000882027
8.40426 -0.014362 0.000870059
8.44165 -0.0142332 0.000858299
8.47906 -0.0141061 0.000846743
8.5165 -0.0139806 0.000835387
8.55397 -0.0138567 0.000824226
8.59146 -0.0137343 0.000813256
8.62899 -0.0136135 0.000802473
8.66654 -0.0134942 0.000791873
8.70412 -0.0133764 0.000781452
8.74172 -0.01326 0.000771207
8.77936 -0.0131451 0.000761133
8.81702 -0.0130315 0.000751228
8.85471 -0.0129194 0.000741486
8.89244 -0.0128086 0.000731907
8.93019 -0.0126991 0.000722485
8.96797 -0.012591 0.000713217
9.00578 -0.0124842 0.000704101
9.04362 -0.0123786 0.000695134
9.08149 -0.0122743 0.000686312
9.11939 -0.0121713 0.000677633
9.15732 -0.0120694 0.000669092
9.19528 -0.0119688 0.000660689
9.23327 -0.0118693 0.00065242
9.2713 -0.011771 0.000644283
9.30935 -0.0116739 0.000636274
9.34744 -0.0115778 0.000628391
9.38556 -0.0114829 0.000620632
9.42371 -0.011389 0.000612995
9.46189 -0.0112962 0.000605476
9.50011 -0.0112045 0.000598075
9.53836 -0.0111138 0.000590787
9.57664 -0.0110242 0.000583613
9.61496 -0.0109355 0.000576547
9.65331 -0.0108479 0.000569591
9.69169 -0.0107612 0.00056274
9.73011 -0.0106755 0.000555993
9.76856 -0.0105907 0.000549347
9.80704 -0.0105069 0.000542802
9.84557 -0.0104239 0.000536355
9.88412 -0.0103419 0.000530005
9.92271 -0.0102608 0.000523749
9.96134 -0.0101806 0.000517586
10 -0.0101012 0.000511513
10.0387 -0.0100227 0.000505531
10.0774 -0.00994503 0.000499636
10.1162 -0.00986818 0.000493827
10.155 -0.00979216 0.000488103
10.1939 -0.00971694 0.000482462
10.2328 -0.00964251 0.000476902
10.2717 -0.00956887 0.000471423
10.3106 -0.009496 0.000466022
10.3496 -0.00942389 0.000460698
10.3887 -0.00935253 0.00045545
10.4278 -0.00928191 0.000450277
10.4669 -0.00921202 0.000445177
10.506 -0.00914285 0.000440149
10.5452 -0.00907439 0.000435192
10.5845 -0.00900663 0.000430304
10.6238 -0.00893955 0.000425484
10.6631 -0.00887316 0.000420731
10.7024 -0.00880743 0.000416044
10.7418 -0.00874237 0.000411422
10.7813 -0.00867796 0.000406864
10.8208 -0.00861419 0.000402368
10.8603 -0.00855106 0.000397933
10.8999 -0.00848855 0.000393559
10.9395 -0.00842666 0.000389244
10.9792 -0.00836538 0.000384988
11.0189 -0.00830469 0.000380789
11.0586 -0.00824461 0.000376646
11.0984 -0.0081851 0.000372559
11.1383 -0.00812618 0.000368527
11.1781 -0.00806782 0.000364548
11.2181 -0.00801003 0.000360622
11.2581 -0.00795279 0.000356748
11.2981 -0.00789609 0.000352924
11.3381 -0.00783994 0.000349151
11.3783 -0.00778432 0.000345428
11.4184 -0.00772922 0.000341753
11.4587 -0.00767465 0.000338125
11.4989 -0.00762059 0.000334545
11.5392 -0.00756703 0.000331011
11.5796 -0.00751397 0.000327522
11.62 -0.00746141 0.000324079
11.6605 -0.00740933 0.000320679
11.701 -0.00735773 0.000317322
11.7415 -0.00730661 0.000314009
11.7822 -0.00725595 0.000310737
11.8228 -0.00720576 0.000307506
11.8636 -0.00715602 0.000304317
11.9043 -0.00710673 0.000301167
11.9452 -0.00705789 0.000298056
11.986 -0.00700949 0.000294985
12.027 -0.00696152 0.000291951
12.068 -0.00691398 0.000288955
12.109 -0.00686687 0.000285996
12.1501 -0.00682017 0.000283074
12.1913 -0.00677388 0.000280187
12.2325 -0.006728 0.000277336
12.2738 -0.00668253 0.000274519
12.3151 -0.00663745 0.000271737
12.3565 -0.00659277 0.000268988
12.3979 -0.00654847 0.000266273
12.4394 -0.00650456 0.00026359
12.481 -0.00646102 0.00026094
12.5226 -0.00641786 0.000258321
12.5643 -0.00637507 0.000255733
12.6061 -0.00633264 0.000253177
12.6479 -0.00629058 0.00025065
12.6898 -0.00624887 0.000248153
12.7317 -0.00620751 0.000245686
12.7737 -0.0061665 0.000243248
12.8158 -0.00612583 0.000240838
12.8579 -0.00608551 0.000238457
12.9001 -0.00604552 0.000236103
12.9424 -0.00600586 0.000233776
12.9847 -0.00596653 0.000231477
13.0271 -0.00592752 0.000229204
13.0696 -0.00588883 0.000226957
13.1121 -0.00585046 0.000224736
13.1547 -0.0058124 0.00022254
13.1974 -0.00577465 0.000220369
13.2402 -0.0057372 0.000218223
13.283 -0.00570006 0.000216101
13.3259 -0.00566321 0.000214003
13.3689 -0.00562666 0.000211929
13.4119 -0.0055904 0.000209878
13.455 -0.00555443 0.00020785
13.4982 -0.00551875 0.000205844
13.5415 -0.00548334 0.000203861
13.5848 -0.00544821 0.0002019
13.6283 -0.00541336 0.00019996
13.6718 -0.00537878 0.000198042
13.7153 -0.00534446 0.000196145
13.759 -0.00531042 0.000194268
13.8028 -0.00527663 0.000192412
13.8466 -0.0052431 0.000190577
13.8905 -0.00520984 0.000188761
13.9345 -0.00517682 0.000186965
13.9786 -0.00514405 0.000185188
14.0227 -0.00511153 0.00018343
14.067 -0.00507926 0.000181691
14.1113 -0.00504723 0.000179971
14.1558 -0.00501544 0.000178269
14.2003 -0.00498388 0.000176585
14.2449 -0.00495256 0.000174919
14.2896 -0.00492147 0.00017327
14.3344 -0.00489061 0.000171639
14.3793 -0.00485998 0.000170025
14.4243 -0.00482956 0.000168427
14.4693 -0.00479937 0.000166847
14.5145 -0.0047694 0.000165282
14.5598 -0.00473964 0.000163734
14.6052 -0.0047101 0.000162202
14.6506 -0.00468077 0.000160686
14.6962 -0.00465164 0.000159185
14.7419 -0.00462273 0.000157699
14.7877 -0.00459401 0.000156229
14.8336 -0.0045655 0.000154774
14.8796 -0.00453719 0.000153333
14.9257 -0.00450908 0.000151907
14.9719 -0.00448116 0.000150495
15.0182 -0.00445343 0.000149097
15.0647 -0.00442589 0.000147713
15.1112 -0.00439854 0.000146343
15.1579 -0.00437138 0.000144987
15.2047 -0.0043444 0.000143643
15.2516 -0.0043176 0.000142314
15.2986 -0.00429099 0.000140997
15.3458 -0.00426455 0.000139693
15.393 -0.00423828 0.000138402
15.4404 -0.00421219 0.000137123
15.488 -0.00418627 0.000135856
15.5356 -0.00416052 0.000134602
15.5834 -0.00413494 0.00013336
15.6313 -0.00410953 0.00013213
15.6794 -0.00408427 0.000130911
15.7276 -0.00405918 0.000129705
15.7759 -0.00403425 0.000128509
15.8243 -0.00400948 0.000127325
15.873 -0.00398486 0.000126152
15.9217 -0.0039604 0.000124989
15.9706 -0.00393609 0.000123838
16.0197 -0.00391193 0.000122697
16.0689 -0.00388792 0.000121567
16.1182 -0.00386405 0.000120447
16.1677 -0.00384033 0.000119338
16.2174 -0.00381675 0.000118239
16.2672 -0.00379332 0.000117149
16.3172 -0.00377002 0.00011607
16.3674 -0.00374686 0.000115
16.4177 -0.00372384 0.00011394
16.4682 -0.00370095 0.000112889
16.5189 -0.0036782 0.000111847
16.5697 -0.00365557 0.000110815
16.6208 -0.00363308 0.000109792
16.672 -0.00361071 0.000108778
16.7234 -0.00358847 0.000107772
16.775 -0.00356635 0.000106775
16.8268 -0.00354435 0.000105787
16.8787 -0.00352247 0.000104808
16.9309 -0.00350072 0.000103836
16.9833 -0.00347907 0.000102873
17.0359 -0.00345755 0.000101918
17.0887 -0.00343614 0.000100971
17.1418 -0.00341483 0.000100032
17.195 -0.00339364 9.9101e-05
17.2485 -0.00337256 9.81774e-05
17.3022 -0.00335158 9.72613e-05
17.3562 -0.00333071 9.63526e-05
17.4104 -0.00330994 9.54513e-05
17.4648 -0.00328927 9.45572e-05
17.5195 -0.0032687 9.36701e-05
17.5744 -0.00324823 9.27901e-05
17.6296 -0.00322785 9.1917e-05
17.6851 -0.00320757 9.10506e-05
17.7408 -0.00318738 9.01909e-05
17.7969 -0.00316728 8.93377e-05
17.8532 -0.00314727 8.8491e-05
17.9098 -0.00312734 8.76507e-05
17.9667 -0.0031075 8.68165e-05
18.0239 -0.00308774 8.59886e-05
18.0815 -0.00306806 8.51665e-05
18.1393 -0.00304846 8.43505e-05
18.1975 -0.00302894 8.35401e-05
18.256 -0.00300949 8.27356e-05
18.3149 -0.00299011 8.19365e-05
18.3742 -0.0029708 8.11429e-05
18.4338 -0.00295156 8.03547e-05
18.4938 -0.00293238 7.95717e-05
18.5542 -0.00291327 7.87937e-05
18.615 -0.00289421 7.80209e-05
18.6762 -0.00287521 7.72528e-05
18.7379 -0.00285627 7.64896e-05
18.8 -0.00283738 7.57309e-05
18.8625 -0.00281854 7.49768e-05
18.9255 -0.00279974 7.4227e-05
18.9891 -0.00278099 7.34815e-05
19.0531 -0.00276228 7.274e-05
19.1177 -0.0027436 7.20026e-05
19.1828 -0.00272496 7.12689e-05
19.2484 -0.00270635 7.0539e-05
19.3147 -0.00268776 6.98125e-05
19.3816 -0.00266919 6.90894e-05
19.4491 -0.00265064 6.83694e-05
19.5173 -0.0026321 6.76525e-05
19.5862 -0.00261357 6.69383e-05
19.6558 -0.00259504 6.62268e-05
19.7262 -0.00257651 6.55177e-05
19.7974 -0.00255796 6.48108e-05
19.8694 -0.0025394 6.41057e-05
19.9423 -0.00252082 6.34025e-05
20.0162 -0.00250221 6.27006e-05
20.091 -0.00248355 6.19998e-05
20.1669 -0.00246484 6.12998e-05
20.244 -0.00244608 6.06003e-05
20.3222 -0.00242724 5.99007e-05
20.4016 -0.00240832 5.92009e-05
20.4825 -0.0023893 5.85001e-05
20.5648 -0.00237017 5.77979e-05
20.6487 -0.0023509 5.70936e-05
20.7344 -0.00233147 5.63867e-05
20.8219 -0.00231187 5.56761e-05
20.9115 -0.00229205 5.49611e-05
21.0034 -0.00227199 5.42403e-05
21.0979 -0.00225165 5.35125e-05
21.1952 -0.00223096 5.2776e-05
21.2959 -0.00220988 5.20287e-05
21.4004 -0.0021883 5.12679e-05
21.5093 -0.00216614 5.04901e-05
21.6237 -0.00214323 4.96904e-05
21.7448 -0.00211937 4.88621e-05
21.8747 -0.00209424 4.79945e-05
22.0165 -0.00206728 4.70699e-05
22.1768 -0.00203744 4.60535e-05
22.3723 -0.00200192 4.48533e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.0Lambda0.5Nc1ClassicOneLoop/GRp_FRG.txt <==
-22.3723 -0.00200239 -4.48741e-05
-22.1768 -0.00203792 -4.60752e-05
-22.0165 -0.00206777 -4.70924e-05
-21.8747 -0.00209474 -4.80178e-05
-21.7448 -0.00211989 -4.88861e-05
-21.6237 -0.00214376 -4.97151e-05
-21.5093 -0.00216668 -5.05154e-05
-21.4004 -0.00218886 -5.12938e-05
-21.2959 -0.00221044 -5.20553e-05
-21.1952 -0.00223154 -5.28032e-05
-21.0979 -0.00225223 -5.35404e-05
-21.0034 -0.00227259 -5.42688e-05
-20.9115 -0.00229266 -5.49902e-05
-20.8219 -0.00231249 -5.57059e-05
-20.7344 -0.0023321 -5.64171e-05
-20.6487 -0.00235154 -5.71247e-05
-20.5648 -0.00237082 -5.78295e-05
-20.4825 -0.00238996 -5.85324e-05
-20.4016 -0.00240899 -5.92338e-05
-20.3222 -0.00242792 -5.99343e-05
-20.244 -0.00244677 -6.06345e-05
-20.1669 -0.00246555 -6.13347e-05
-20.091 -0.00248426 -6.20353e-05
-20.0162 -0.00250293 -6.27368e-05
-19.9423 -0.00252156 -6.34394e-05
-19.8694 -0.00254015 -6.41433e-05
-19.7974 -0.00255872 -6.4849e-05
-19.7262 -0.00257728 -6.55566e-05
-19.6558 -0.00259582 -6.62665e-05
-19.5862 -0.00261436 -6.69787e-05
-19.5173 -0.0026329 -6.76936e-05
-19.4491 -0.00265145 -6.84112e-05
-19.3816 -0.00267001 -6.91319e-05
-19.3147 -0.00268859 -6.98558e-05
-19.2484 -0.00270719 -7.0583e-05
-19.1828 -0.00272582 -7.13137e-05
-19.1177 -0.00274447 -7.20482e-05
-19.0531 -0.00276316 -7.27864e-05
-18.9891 -0.00278189 -7.35286e-05
-18.9255 -0.00280065 -7.42749e-05
-18.8625 -0.00281946 -7.50255e-05
-18.8 -0.00283831 -7.57805e-05
-18.7379 -0.00285721 -7.65399e-05
-18.6762 -0.00287617 -7.73041e-05
-18.615 -0.00289518 -7.80729e-05
-18.5542 -0.00291425 -7.88467e-05
-18.4938 -0.00293337 -7.96255e-05
-18.4338 -0.00295256 -8.04094e-05
-18.3742 -0.00297182 -8.11985e-05
-18.3149 -0.00299114 -8.1993e-05
-18.256 -0.00301053 -8.2793e-05
-18.1975 -0.00303 -8.35985e-05
-18.1393 -0.00304954 -8.44098e-05
-18.0815 -0.00306915 -8.52268e-05
-18.0239 -0.00308884 -8.60498e-05
-17.9667 -0.00310862 -8.68787e-05
-17.9098 -0.00312847 -8.77139e-05
-17.8532 -0.00314841 -8.85552e-05
-17.7969 -0.00316844 -8.9403e-05
-17.7408 -0.00318856 -9.02571e-05
-17.6851 -0.00320876 -9.11179e-05
-17.6296 -0.00322906 -9.19853e-05
-17.5744 -0.00324945 -9.28596e-05
-17.5195 -0.00326994 -9.37407e-05
-17.4648 -0.00329052 -9.46288e-05
-17.4104 -0.0033112 -9.55241e-05
-17.3562 -0.00333199 -9.64266e-05
-17.3022 -0.00335288 -9.73364e-05
-17.2485 -0.00337387 -9.82537e-05
-17.195 -0.00339497 -9.91785e-05
-17.1418 -0.00341618 -0.000100111
-17.0887 -0.0034375 -0.000101051
-17.0359 -0.00345893 -0.000102
-16.9833 -0.00348047 -0.000102956
-16.9309 -0.00350213 -0.00010392
-16.8787 -0.00352391 -0.000104893
-16.8268 -0.0035458 -0.000105874
-16.775 -0.00356782 -0.000106863
-16.7234 -0.00358995 -0.000107861
-16.672 -0.00361221 -0.000108868
-16.6208 -0.0036346 -0.000109884
-16.5697 -0.00365712 -0.000110908
-16.5189 -0.00367976 -0.000111942
-16.4682 -0.00370253 -0.000112985
-16.4177 -0.00372544 -0.000114037
-16.3674 -0.00374848 -0.000115099
-16.3172 -0.00377166 -0.00011617
-16.2672 -0.00379498 -0.000117251
-16.2174 -0.00381843 -0.000118342
-16.1677 -0.00384203 -0.000119443
-16.1182 -0.00386577 -0.000120555
-16.0689 -0.00388966 -0.000121676
-16.0197 -0.00391369 -0.000122808
-15.9706 -0.00393787 -0.00012395
-15.9217 -0.00396221 -0.000125103
-15.873 -0.00398669 -0.000126267
-15.8243 -0.00401133 -0.000127442
-15.7759 -0.00403613 -0.000128628
-15.7276 -0.00406108 -0.000129826
-15.6794 -0.0040862 -0.000131034
-15.6313 -0.00411147 -0.000132255
-15.5834 -0.00413691 -0.000133487
-15.5356 -0.00416252 -0.000134731
-15.488 -0.00418829 -0.000135987
-15.4404 -0.00421424 -0.000137256
-15.393 -0.00424035 -0.000138536
-15.3458 -0.00426664 -0.00013983
-15.2986 -0.00429311 -0.000141136
-15.2516 -0.00431975 -0.000142455
-15.2047 -0.00434657 -0.000143787
-15.1579 -0.00437358 -0.000145132
-15.1112 -0.00440077 -0.000146491
-15.0647 -0.00442815 -0.000147863
-15.0182 -0.00445571 -0.000149249
-14.9719 -0.00448347 -0.00015065
-14.9257 -0.00451142 -0.000152064
-14.8796 -0.00453956 -0.000153493
-14.8336 -0.0045679 -0.000154936
-14.7877 -0.00459645 -0.000156394
-14.7419 -0.00462519 -0.000157867
-14.6962 -0.00465414 -0.000159355
-14.6506 -0.00468329 -0.000160859
-14.6052 -0.00471265 -0.000162378
-14.5598 -0.00474223 -0.000163912
-14.5145 -0.00477202 -0.000165463
-14.4693 -0.00480202 -0.00016703
-14.4243 -0.00483225 -0.000168614
-14.3793 -0.00486269 -0.000170214
-14.3344 -0.00489336 -0.000171832
-14.2896 -0.00492426 -0.000173466
-14.2449 -0.00495539 -0.000175117
-14.2003 -0.00498674 -0.000176787
-14.1558 -0.00501833 -0.000178474
-14.1113 -0.00505016 -0.000180179
-14.067 -0.00508223 -0.000181903
-14.0227 -0.00511454 -0.000183645
-13.9786 -0.0051471 -0.000185406
-13.9345 -0.0051799 -0.000187187
-13.8905 -0.00521296 -0.000188986
-13.8466 -0.00524627 -0.000190806
-13.8028 -0.00527983 -0.000192645
-13.759 -0.00531366 -0.000194505
-13.7153 -0.00534775 -0.000196385
-13.6718 -0.0053821 -0.000198286
-13.6283 -0.00541673 -0.000200208
-13.5848 -0.00545163 -0.000202152
-13.5415 -0.0054868 -0.000204117
-13.4982 -0.00552225 -0.000206104
-13.455 -0.00555798 -0.000208114
-13.4119 -0.005594 -0.000210146
-13.3689 -0.0056303 -0.000212202
-13.3259 -0.0056669 -0.000214281
-13.283 -0.00570379 -0.000216383
-13.2402 -0.00574099 -0.00021851
-13.1974 -0.00577848 -0.00022066
-13.1547 -0.00581628 -0.000222836
-13.1121 -0.00585439 -0.000225037
-13.0696 -0.00589281 -0.000227263
-13.0271 -0.00593155 -0.000229515
-12.9847 -0.00597062 -0.000231793
-12.9424 -0.00601 -0.000234098
-12.9001 -0.00604971 -0.00023643
-12.8579 -0.00608976 -0.000238789
-12.8158 -0.00613014 -0.000241176
-12.7737 -0.00617087 -0.000243591
-12.7317 -0.00621193 -0.000246035
-12.6898 -0.00625335 -0.000248508
-12.6479 -0.00629512 -0.000251011
-12.6061 -0.00633725 -0.000253543
-12.5643 -0.00637973 -0.000256106
-12.5226 -0.00642259 -0.0002587
-12.481 -0.00646581 -0.000261325
-12.4394 -0.00650941 -0.000263982
-12.3979 -0.00655339 -0.000266672
-12.3565 -0.00659775 -0.000269394
-12.3151 -0.00664251 -0.000272149
-12.2738 -0.00668765 -0.000274939
-12.2325 -0.0067332 -0.000277762
-12.1913 -0.00677915 -0.000280621
-12.1501 -0.0068255 -0.000283515
-12.109 -0.00687227 -0.000286445
-12.068 -0.00691947 -0.000289412
-12.027 -0.00696708 -0.000292415
-11.986 -0.00701512 -0.000295457
-11.9452 -0.0070636 -0.000298537
-11.9043 -0.00711252 -0.000301655
-11.8636 -0.00716189 -0.000304814
-11.8228 -0.00721171 -0.000308012
-11.7822 -0.00726199 -0.000311252
-11.7415 -0.00731272 -0.000314532
-11.701 -0.00736393 -0.000317855
-11.6605 -0.00741562 -0.000321221
-11.62 -0.00746779 -0.00032463
-11.5796 -0.00752044 -0.000328084
-11.5392 -0.00757359 -0.000331582
-11.4989 -0.00762724 -0.000335126
-11.4587 -0.00768139 -0.000338717
-11.4184 -0.00773607 -0.000342355
-11.3783 -0.00779126 -0.000346041
-11.3381 -0.00784698 -0.000349775
-11.2981 -0.00790323 -0.000353559
-11.2581 -0.00796002 -0.000357394
-11.2181 -0.00801737 -0.00036128
-11.1781 -0.00807527 -0.000365218
-11.1383 -0.00813373 -0.000369209
-11.0984 -0.00819277 -0.000373254
-11.0586 -0.00825238 -0.000377353
-11.0189 -0.00831258 -0.000381509
-10.9792 -0.00837338 -0.000385721
-10.9395 -0.00843478 -0.000389991
-10.8999 -0.00849679 -0.000394319
-10.8603 -0.00855942 -0.000398707
-10.8208 -0.00862267 -0.000403156
-10.7813 -0.00868657 -0.000407667
-10.7418 -0.0087511 -0.00041224
-10.7024 -0.0088163 -0.000416878
-10.6631 -0.00888215 -0.00042158
-10.6238 -0.00894868 -0.000426349
-10.5845 -0.00901589 -0.000431185
-10.5452 -0.00908379 -0.000436089
-10.506 -0.0091524 -0.000441063
-10.4669 -0.00922171 -0.000446109
-10.4278 -0.00929175 -0.000451226
-10.3887 -0.00936252 -0.000456417
-10.3496 -0.00943403 -0.000461684
-10.3106 -0.00950629 -0.000467026
-10.2717 -0.00957932 -0.000472446
-10.2328 -0.00965312 -0.000477945
-10.1939 -0.00972771 -0.000483525
-10.155 -0.0098031 -0.000489187
-10.1162 -0.00987929 -0.000494932
-10.0774 -0.00995631 -0.000500762
-10.0387 -0.0100342 -0.000506679
-10 -0.0101128 -0.000512684
-9.96134 -0.0101924 -0.000518779
-9.92271 -0.0102728 -0.000524966
-9.88412 -0.0103541 -0.000531246
-9.84557 -0.0104363 -0.000537621
-9.80704 -0.0105194 -0.000544093
-9.76856 -0.0106035 -0.000550664
-9.73011 -0.0106885 -0.000557336
-9.69169 -0.0107744 -0.00056411
-9.65331 -0.0108613 -0.000570988
-9.61496 -0.0109491 -0.000577973
-9.57664 -0.011038 -0.000585067
-9.53836 -0.0111279 -0.000592271
-9.50011 -0.0112188 -0.000599589
-9.46189 -0.0113108 -0.000607022
-9.42371 -0.0114038 -0.000614572
-9.38556 -0.0114979 -0.000622242
-9.34744 -0.0115931 -0.000630034
-9.30935 -0.0116893 -0.00063795
-9.2713 -0.0117868 -0.000645994
-9.23327 -0.0118853 -0.000654167
-9.19528 -0.0119851 -0.000662473
-9.15732 -0.012086 -0.000670913
-9.11939 -0.0121881 -0.000679492
-9.08149 -0.0122915 -0.00068821
-9.04362 -0.012396 -0.000697073
-9.00578 -0.0125019 -0.000706081
-8.96797 -0.012609 -0.000715239
-8.93019 -0.0127174 -0.00072455
-8.89244 -0.0128272 -0.000734016
-8.85471 -0.0129383 -0.000743641
-8.81702 -0.0130508 -0.000753429
-8.77936 -0.0131646 -0.000763382
-8.74172 -0.0132799 -0.000773505
-8.70412 -0.0133966 -0.000783801
-8.66654 -0.0135148 -0.000794273
-8.62899 -0.0136345 -0.000804926
-8.59146 -0.0137557 -0.000815763
-8.55397 -0.0138784 -0.000826789
-8.5165 -0.0140027 -0.000838007
-8.47906 -0.0141286 -0.000849422
-8.44165 -0.0142561 -0.000861038
-8.40426 -0.0143853 -0.000872859
-8.3669 -0.0145161 -0.00088489
-8.32956 -0.0146487 -0.000897136
-8.29226 -0.014783 -0.000909602
-8.25497 -0.014919 -0.000922293
-8.21772 -0.0150569 -0.000935213
-8.18049 -0.0151966 -0.000948367
-8.14328 -0.0153382 -0.000961763
-8.1061 -0.0154816 -0.000975403
-8.06895 -0.015627 -0.000989296
-8.03182 -0.0157744 -0.00100345
-7.99471 -0.0159238 -0.00101786
-7.95763 -0.0160752 -0.00103254
-7.92058 -0.0162287 -0.0010475
-7.88355 -0.0163843 -0.00106274
-7.84654 -0.0165421 -0.00107827
-7.80955 -0.016702 -0.00109409
-7.77259 -0.0168643 -0.00111022
-7.73566 -0.0170288 -0.00112666
-7.69874 -0.0171956 -0.00114342
-7.66185 -0.0173648 -0.0011605
-7.62498 -0.0175364 -0.00117791
-7.58814 -0.0177105 -0.00119567
-7.55132 -0.0178871 -0.00121378
-7.51452 -0.0180663 -0.00123225
-7.47774 -0.0182481 -0.00125108
-7.44099 -0.0184325 -0.00127029
-7.40425 -0.0186197 -0.00128989
-7.36754 -0.0188096 -0.00130988
-7.33085 -0.0190024 -0.00133028
-7.29418 -0.019198 -0.0013511
-7.25754 -0.0193966 -0.00137235
-7.22091 -0.0195982 -0.00139403
-7.18431 -0.0198028 -0.00141617
-7.14772 -0.0200106 -0.00143877
-7.11116 -0.0202216 -0.00146184
-7.07462 -0.0204358 -0.0014854
-7.0381 -0.0206533 -0.00150946
-7.00159 -0.0208743 -0.00153403
-6.96511 -0.0210987 -0.00155913
-6.92865 -0.0213266 -0.00158477
-6.89221 -0.0215582 -0.00161096
-6.85579 -0.0217935 -0.00163773
-6.81938 -0.0220325 -0.00166509
-6.783 -0.0222754 -0.00169305
-6.74664 -0.0225223 -0.00172163
-6.71029 -0.0227731 -0.00175084
-6.67397 -0.0230281 -0.00178072
-6.63766 -0.0232873 -0.00181126
-6.60137 -0.0235508 -0.0018425
-6.5651 -0.0238187 -0.00187446
-6.52885 -0.0240911 -0.00190715
-6.49262 -0.0243681 -0.00194059
-6.4564 -0.0246497 -0.00197482
-6.42021 -0.0249363 -0.00200984
-6.38403 -0.0252277 -0.00204569
-6.34786 -0.0255242 -0.00208239
-6.31172 -0.0258258 -0.00211996
-6.27559 -0.0261327 -0.00215843
-6.23949 -0.0264451 -0.00219783
-6.20339 -0.0267629 -0.00223819
-6.16732 -0.0270865 -0.00227954
-6.13126 -0.0274158 -0.0023219
-6.09522 -0.0277511 -0.00236532
-6.05919 -0.0280925 -0.00240981
-6.02319 -0.0284401 -0.00245542
-5.9872 -0.0287941 -0.00250218
-5.95122 -0.0291547 -0.00255014
-5.91526 -0.029522 -0.00259932
-5.87932 -0.0298962 -0.00264977
-5.84339 -0.0302775 -0.00270152
-5.80748 -0.030666 -0.00275464
-5.77158 -0.0310619 -0.00280914
-5.7357 -0.0314655 -0.0028651
-5.69984 -0.031877 -0.00292254
-5.66399 -0.0322964 -0.00298153
-5.62815 -0.0327241 -0.00304212
-5.59233 -0.0331603 -0.00310436
-5.55653 -0.0336052 -0.00316832
-5.52074 -0.0340591 -0.00323404
-5.48497 -0.0345221 -0.0033016
-5.4492 -0.0349945 -0.00337105
-5.41346 -0.0354767 -0.00344248
-5.37773 -0.0359688 -0.00351594
-5.34201 -0.0364712 -0.00359151
-5.30631 -0.0369841 -0.00366928
-5.27062 -0.0375078 -0.00374932
-5.23494 -0.0380427 -0.00383172
-5.19928 -0.0385891 -0.00391657
-5.16363 -0.0391473 -0.00400396
-5.128 -0.0397176 -0.00409399
-5.09237 -0.0403005 -0.00418677
-5.05677 -0.0408963 -0.00428239
-5.02117 -0.0415053 -0.00438099
-4.98559 -0.0421281 -0.00448266
-4.95002 -0.0427649 -0.00458754
-4.91446 -0.0434163 -0.00469577
-4.87892 -0.0440827 -0.00480747
-4.84339 -0.0447646 -0.00492279
-4.80787 -0.0454625 -0.00504189
-4.77237 -0.0461768 -0.00516493
-4.73687 -0.0469081 -0.00529208
-4.70139 -0.0476569 -0.00542351
-4.66592 -0.0484239 -0.00555942
-4.63046 -0.0492096 -0.0057
-4.59502 -0.0500147 -0.00584547
-4.55958 -0.0508398 -0.00599605
-4.52416 -0.0516855 -0.00615197
-4.48875 -0.0525527 -0.00631349
-4.45335 -0.0534419 -0.00648087
-4.41797 -0.054354 -0.00665439
-4.38259 -0.0552899 -0.00683435
-4.34722 -0.0562502 -0.00702106
-4.31187 -0.0572359 -0.00721486
-4.27653 -0.058248 -0.0074161
-4.24119 -0.0592873 -0.00762518
-4.20587 -0.0603548 -0.00784247
-4.17056 -0.0614516 -0.00806843
-4.13526 -0.0625787 -0.00830349
-4.09997 -0.0637373 -0.00854816
-4.06469 -0.0649286 -0.00880293
-4.02942 -0.0661537 -0.00906837
-3.99416 -0.067414 -0.00934505
-3.95891 -0.0687107 -0.00963359
-3.92367 -0.0700454 -0.00993465
-3.88844 -0.0714193 -0.0102489
-3.85322 -0.072834 -0.0105772
-3.81801 -0.0742912 -0.0109201
-3.7828 -0.0757924 -0.0112786
-3.74761 -0.0773394 -0.0116535
-3.71243 -0.0789339 -0.0120458
-3.67726 -0.0805778 -0.0124563
-3.64209 -0.0822732 -0.012886
-3.60694 -0.084022 -0.013336
-3.57179 -0.0858266 -0.0138074
-3.53665 -0.0876891 -0.0143012
-3.50152 -0.0896121 -0.0148185
-3.4664 -0.0915983 -0.0153607
-3.43129 -0.0936504 -0.0159288
-3.39619 -0.0957715 -0.0165243
-3.36109 -0.097965 -0.0171486
-3.32601 -0.100234 -0.017803
-3.29093 -0.102583 -0.0184894
-3.25586 -0.105017 -0.0192095
-3.2208 -0.107538 -0.0199654
-3.18574 -0.110153 -0.0207593
-3.1507 -0.112867 -0.0215938
-3.11566 -0.115685 -0.0224718
-3.08063 -0.118613 -0.0233965
-3.0456 -0.121657 -0.0243715
-3.01059 -0.124825 -0.0254009
-2.97558 -0.128123 -0.0264891
-2.94058 -0.131559 -0.027641
-2.90558 -0.135142 -0.028862
-2.87059 -0.138878 -0.030158
-2.83561 -0.142779 -0.0315357
-2.80064 -0.146853 -0.033002
-2.76567 -0.15111 -0.034565
-2.73071 -0.155563 -0.0362334
-2.69576 -0.160223 -0.0380168
-2.66081 -0.165103 -0.0399257
-2.62587 -0.170216 -0.041972
-2.59094 -0.175579 -0.0441689
-2.55601 -0.181206 -0.0465309
-2.52109 -0.187117 -0.0490744
-2.48617 -0.193328 -0.0518178
-2.45126 -0.199862 -0.0547816
-2.41636 -0.20674 -0.0579891
-2.38146 -0.213986 -0.0614665
-2.34657 -0.221626 -0.0652435
-2.31168 -0.229688 -0.0693539
-2.2768 -0.238203 -0.0738361
-2.24192 -0.247204 -0.078734
-2.20705 -0.256725 -0.0840981
-2.17219 -0.266805 -0.0899861
-2.13733 -0.277486 -0.0964648
-2.10247 -0.28881 -0.103611
-2.06762 -0.300825 -0.111515
-2.03278 -0.313579 -0.120279
-1.99794 -0.327124 -0.130026
-1.9631 -0.341512 -0.140898
-1.92827 -0.356796 -0.153062
-1.89345 -0.373028 -0.166714
-1.85862 -0.390253 -0.182086
-1.82381 -0.408511 -0.199454
-1.78899 -0.427824 -0.219143
-1.75419 -0.448194 -0.241541
-1.71938 -0.469585 -0.267107
-1.68458 -0.49191 -0.296389
-1.64979 -0.515001 -0.33003
-1.61499 -0.538577 -0.368791
-1.58021 -0.562191 -0.413555
-1.54542 -0.585166 -0.465332
-1.51064 -0.606494 -0.525244
-1.47586 -0.624727 -0.594481
-1.44109 -0.637816 -0.674203
-1.40632 -0.64296 -0.765347
-1.37155 -0.636447 -0.868316
-1.33679 -0.613617 -0.982482
-1.30203 -0.569026 -1.10552
-1.26727 -0.497061 -1.23263
-1.23251 -0.393141 -1.35597
-1.19776 -0.255541 -1.46475
-1.16301 -0.0873429 -1.54655
-1.12827 0.102476 -1.59013
-1.09352 0.299957 -1.58879
-1.05878 0.489261 -1.54275
-1.02405 0.656691 -1.45902
-0.989309 0.793655 -1.34896
-0.954576 0.897384 -1.22484
-0.919844 0.969769 -1.09721
-0.885115 1.0154 -0.973687
-0.850388 1.03981 -0.858894
-0.815663 1.04832 -0.755069
-0.78094 1.04551 -0.66281
-0.746219 1.03499 -0.581728
-0.711499 1.01953 -0.51091
-0.676781 1.00114 -0.449231
-0.642065 0.981259 -0.395528
-0.60735 0.9609 -0.348703
-0.572637 0.940752 -0.307761
-0.537925 0.921276 -0.271829
-0.503214 0.902772 -0.24015
-0.468504 0.885424 -0.212077
-0.433796 0.869342 -0.187057
-0.399089 0.854579 -0.164624
-0.364382 0.841155 -0.144377
-0.329676 0.829067 -0.125975
-0.294972 0.818297 -0.109127
-0.260267 0.80882 -0.0935819
-0.225564 0.800608 -0.0791198
-0.190861 0.793632 -0.0655505
-0.156158 0.787865 -0.0527025
-0.121456 0.783282 -0.0404245
-0.0867541 0.779863 -0.0285755
-0.0520524 0.777592 -0.0170274
-0.0173508 0.77646 -0.00565599
0.0173508 0.77646 0.00565599
0.0520524 0.777592 0.0170274
0.0867541 0.779863 0.0285755
0.121456 0.783282 0.0404245
0.156158 0.787865 0.0527025
0.190861 0.793632 0.0655505
0.225564 0.800608 0.0791198
0.260267 0.80882 0.0935819
0.294972 0.818297 0.109127
0.329676 0.829067 0.125975
0.364382 0.841155 0.144377
0.399089 0.854579 0.164624
0.433796 0.869342 0.187057
0.468504 0.885424 0.212077
0.503214 0.902772 0.24015
0.537925 0.921276 0.271829
0.572637 0.940752 0.307761
0.60735 0.9609 0.348703
0.642065 0.981259 0.395528
0.676781 1.00114 0.449231
0.711499 1.01953 0.51091
0.746219 1.03499 0.581728
0.78094 1.04551 0.66281
0.815663 1.04832 0.755069
0.850388 1.03981 0.858894
0.885115 1.0154 0.973687
0.919844 0.969769 1.09721
0.954576 0.897384 1.22484
0.989309 0.793655 1.34896
1.02405 0.656691 1.45902
1.05878 0.489261 1.54275
1.09352 0.299957 1.58879
1.12827 0.102476 1.59013
1.16301 -0.0873429 1.54655
1.19776 -0.255541 1.46475
1.23251 -0.393141 1.35597
1.26727 -0.497061 1.23263
1.30203 -0.569026 1.10552
1.33679 -0.613617 0.982482
1.37155 -0.636447 0.868316
1.40632 -0.64296 0.765347
1.44109 -0.637816 0.674203
1.47586 -0.624727 0.594481
1.51064 -0.606494 0.525244
1.54542 -0.585166 0.465332
1.58021 -0.562191 0.413555
1.61499 -0.538577 0.368791
1.64979 -0.515001 0.33003
1.68458 -0.49191 0.296389
1.71938 -0.469585 0.267107
1.75419 -0.448194 0.241541
1.78899 -0.427824 0.219143
1.82381 -0.408511 0.199454
1.85862 -0.390253 0.182086
1.89345 -0.373028 0.166714
1.92827 -0.356796 0.153062
1.9631 -0.341512 0.140898
1.99794 -0.327124 0.130026
2.03278 -0.313579 0.120279
2.06762 -0.300825 0.111515
2.10247 -0.28881 0.103611
2.13733 -0.277486 0.0964648
2.17219 -0.266805 0.0899861
2.20705 -0.256725 0.0840981
2.24192 -0.247204 0.078734
2.2768 -0.238203 0.0738361
2.31168 -0.229688 0.0693539
2.34657 -0.221626 0.0652435
2.38146 -0.213986 0.0614665
2.41636 -0.20674 0.0579891
2.45126 -0.199862 0.0547816
2.48617 -0.193328 0.0518178
2.52109 -0.187117 0.0490744
2.55601 -0.181206 0.0465309
2.59094 -0.175579 0.0441689
2.62587 -0.170216 0.041972
2.66081 -0.165103 0.0399257
2.69576 -0.160223 0.0380168
2.73071 -0.155563 0.0362334
2.76567 -0.15111 0.034565
2.80064 -0.146853 0.033002
2.83561 -0.142779 0.0315357
2.87059 -0.138878 0.030158
2.90558 -0.135142 0.028862
2.94058 -0.131559 0.027641
2.97558 -0.128123 0.0264891
3.01059 -0.124825 0.0254009
3.0456 -0.121657 0.0243715
3.08063 -0.118613 0.0233965
3.11566 -0.115685 0.0224718
3.1507 -0.112867 0.0215938
3.18574 -0.110153 0.0207593
3.2208 -0.107538 0.0199654
3.25586 -0.105017 0.0192095
3.29093 -0.102583 0.0184894
3.32601 -0.100234 0.017803
3.36109 -0.097965 0.0171486
3.39619 -0.0957715 0.0165243
3.43129 -0.0936504 0.0159288
3.4664 -0.0915983 0.0153607
3.50152 -0.0896121 0.0148185
3.53665 -0.0876891 0.0143012
3.57179 -0.0858266 0.0138074
3.60694 -0.084022 0.013336
3.64209 -0.0822732 0.012886
3.67726 -0.0805778 0.0124563
3.71243 -0.0789339 0.0120458
3.74761 -0.0773394 0.0116535
3.7828 -0.0757924 0.0112786
3.81801 -0.0742912 0.0109201
3.85322 -0.072834 0.0105772
3.88844 -0.0714193 0.0102489
3.92367 -0.0700454 0.00993465
3.95891 -0.0687107 0.00963359
3.99416 -0.067414 0.00934505
4.02942 -0.0661537 0.00906837
4.06469 -0.0649286 0.00880293
4.09997 -0.0637373 0.00854816
4.13526 -0.0625787 0.00830349
4.17056 -0.0614516 0.00806843
4.20587 -0.0603548 0.00784247
4.24119 -0.0592873 0.00762518
4.27653 -0.058248 0.0074161
4.31187 -0.0572359 0.00721486
4.34722 -0.0562502 0.00702106
4.38259 -0.0552899 0.00683435
4.41797 -0.054354 0.00665439
4.45335 -0.0534419 0.00648087
4.48875 -0.0525527 0.00631349
4.52416 -0.0516855 0.00615197
4.55958 -0.0508398 0.00599605
4.59502 -0.0500147 0.00584547
4.63046 -0.0492096 0.0057
4.66592 -0.0484239 0.00555942
4.70139 -0.0476569 0.00542351
4.73687 -0.0469081 0.00529208
4.77237 -0.0461768 0.00516493
4.80787 -0.0454625 0.00504189
4.84339 -0.0447646 0.00492279
4.87892 -0.0440827 0.00480747
4.91446 -0.0434163 0.00469577
4.95002 -0.0427649 0.00458754
4.98559 -0.0421281 0.00448266
5.02117 -0.0415053 0.00438099
5.05677 -0.0408963 0.00428239
5.09237 -0.0403005 0.00418677
5.128 -0.0397176 0.00409399
5.16363 -0.0391473 0.00400396
5.19928 -0.0385891 0.00391657
5.23494 -0.0380427 0.00383172
5.27062 -0.0375078 0.00374932
5.30631 -0.0369841 0.00366928
5.34201 -0.0364712 0.00359151
5.37773 -0.0359688 0.00351594
5.41346 -0.0354767 0.00344248
5.4492 -0.0349945 0.00337105
5.48497 -0.0345221 0.0033016
5.52074 -0.0340591 0.00323404
5.55653 -0.0336052 0.00316832
5.59233 -0.0331603 0.00310436
5.62815 -0.0327241 0.00304212
5.66399 -0.0322964 0.00298153
5.69984 -0.031877 0.00292254
5.7357 -0.0314655 0.0028651
5.77158 -0.0310619 0.00280914
5.80748 -0.030666 0.00275464
5.84339 -0.0302775 0.00270152
5.87932 -0.0298962 0.00264977
5.91526 -0.029522 0.00259932
5.95122 -0.0291547 0.00255014
5.9872 -0.0287941 0.00250218
6.02319 -0.0284401 0.00245542
6.05919 -0.0280925 0.00240981
6.09522 -0.0277511 0.00236532
6.13126 -0.0274158 0.0023219
6.16732 -0.0270865 0.00227954
6.20339 -0.0267629 0.00223819
6.23949 -0.0264451 0.00219783
6.27559 -0.0261327 0.00215843
6.31172 -0.0258258 0.00211996
6.34786 -0.0255242 0.00208239
6.38403 -0.0252277 0.00204569
6.42021 -0.0249363 0.00200984
6.4564 -0.0246497 0.00197482
6.49262 -0.0243681 0.00194059
6.52885 -0.0240911 0.00190715
6.5651 -0.0238187 0.00187446
6.60137 -0.0235508 0.0018425
6.63766 -0.0232873 0.00181126
6.67397 -0.0230281 0.00178072
6.71029 -0.0227731 0.00175084
6.74664 -0.0225223 0.00172163
6.783 -0.0222754 0.00169305
6.81938 -0.0220325 0.00166509
6.85579 -0.0217935 0.00163773
6.89221 -0.0215582 0.00161096
6.92865 -0.0213266 0.00158477
6.96511 -0.0210987 0.00155913
7.00159 -0.0208743 0.00153403
7.0381 -0.0206533 0.00150946
7.07462 -0.0204358 0.0014854
7.11116 -0.0202216 0.00146184
7.14772 -0.0200106 0.00143877
7.18431 -0.0198028 0.00141617
7.22091 -0.0195982 0.00139403
7.25754 -0.0193966 0.00137235
7.29418 -0.019198 0.0013511
7.33085 -0.0190024 0.00133028
7.36754 -0.0188096 0.00130988
7.40425 -0.0186197 0.00128989
7.44099 -0.0184325 0.00127029
7.47774 -0.0182481 0.00125108
7.51452 -0.0180663 0.00123225
7.55132 -0.0178871 0.00121378
7.58814 -0.0177105 0.00119567
7.62498 -0.0175364 0.00117791
7.66185 -0.0173648 0.0011605
7.69874 -0.0171956 0.00114342
7.73566 -0.0170288 0.00112666
7.77259 -0.0168643 0.00111022
7.80955 -0.016702 0.00109409
7.84654 -0.0165421 0.00107827
7.88355 -0.0163843 0.00106274
7.92058 -0.0162287 0.0010475
7.95763 -0.0160752 0.00103254
7.99471 -0.0159238 0.00101786
8.03182 -0.0157744 0.00100345
8.06895 -0.015627 0.000989296
8.1061 -0.0154816 0.000975403
8.14328 -0.0153382 0.000961763
8.18049 -0.0151966 0.000948367
8.21772 -0.0150569 0.000935213
8.25497 -0.014919 0.000922293
8.29226 -0.014783 0.000909602
8.32956 -0.0146487 0.000897136
8.3669 -0.0145161 0.00088489
8.40426 -0.0143853 0.000872859
8.44165 -0.0142561 0.000861038
8.47906 -0.0141286 0.000849422
8.5165 -0.0140027 0.000838007
8.55397 -0.0138784 0.000826789
8.59146 -0.0137557 0.000815763
8.62899 -0.0136345 0.000804926
8.66654 -0.0135148 0.000794273
8.70412 -0.0133966 0.000783801
8.74172 -0.0132799 0.000773505
8.77936 -0.0131646 0.000763382
8.81702 -0.0130508 0.000753429
8.85471 -0.0129383 0.000743641
8.89244 -0.0128272 0.000734016
8.93019 -0.0127174 0.00072455
8.96797 -0.012609 0.000715239
9.00578 -0.0125019 0.000706081
9.04362 -0.012396 0.000697073
9.08149 -0.0122915 0.00068821
9.11939 -0.0121881 0.000679492
9.15732 -0.012086 0.000670913
9.19528 -0.0119851 0.000662473
9.23327 -0.0118853 0.000654167
9.2713 -0.0117868 0.000645994
9.30935 -0.0116893 0.00063795
9.34744 -0.0115931 0.000630034
9.38556 -0.0114979 0.000622242
9.42371 -0.0114038 0.000614572
9.46189 -0.0113108 0.000607022
9.50011 -0.0112188 0.000599589
9.53836 -0.0111279 0.000592271
9.57664 -0.011038 0.000585067
9.61496 -0.0109491 0.000577973
9.65331 -0.0108613 0.000570988
9.69169 -0.0107744 0.00056411
9.73011 -0.0106885 0.000557336
9.76856 -0.0106035 0.000550664
9.80704 -0.0105194 0.000544093
9.84557 -0.0104363 0.000537621
9.88412 -0.0103541 0.000531246
9.92271 -0.0102728 0.000524966
9.96134 -0.0101924 0.000518779
10 -0.0101128 0.000512684
10.0387 -0.0100342 0.000506679
10.0774 -0.00995631 0.000500762
10.1162 -0.00987929 0.000494932
10.155 -0.0098031 0.000489187
10.1939 -0.00972771 0.000483525
10.2328 -0.00965312 0.000477945
10.2717 -0.00957932 0.000472446
10.3106 -0.00950629 0.000467026
10.3496 -0.00943403 0.000461684
10.3887 -0.00936252 0.000456417
10.4278 -0.00929175 0.000451226
10.4669 -0.00922171 0.000446109
10.506 -0.0091524 0.000441063
10.5452 -0.00908379 0.000436089
10.5845 -0.00901589 0.000431185
10.6238 -0.00894868 0.000426349
10.6631 -0.00888215 0.00042158
10.7024 -0.0088163 0.000416878
10.7418 -0.0087511 0.00041224
10.7813 -0.00868657 0.000407667
10.8208 -0.00862267 0.000403156
10.8603 -0.00855942 0.000398707
10.8999 -0.00849679 0.000394319
10.9395 -0.00843478 0.000389991
10.9792 -0.00837338 0.000385721
11.0189 -0.00831258 0.000381509
11.0586 -0.00825238 0.000377353
11.0984 -0.00819277 0.000373254
11.1383 -0.00813373 0.000369209
11.1781 -0.00807527 0.000365218
11.2181 -0.00801737 0.00036128
11.2581 -0.00796002 0.000357394
11.2981 -0.00790323 0.000353559
11.3381 -0.00784698 0.000349775
11.3783 -0.00779126 0.000346041
11.4184 -0.00773607 0.000342355
11.4587 -0.00768139 0.000338717
11.4989 -0.00762724 0.000335126
11.5392 -0.00757359 0.000331582
11.5796 -0.00752044 0.000328084
11.62 -0.00746779 0.00032463
11.6605 -0.00741562 0.000321221
11.701 -0.00736393 0.000317855
11.7415 -0.00731272 0.000314532
11.7822 -0.00726199 0.000311252
11.8228 -0.00721171 0.000308012
11.8636 -0.00716189 0.000304814
11.9043 -0.00711252 0.000301655
11.9452 -0.0070636 0.000298537
11.986 -0.00701512 0.000295457
12.027 -0.00696708 0.000292415
12.068 -0.00691947 0.000289412
12.109 -0.00687227 0.000286445
12.1501 -0.0068255 0.000283515
12.1913 -0.00677915 0.000280621
12.2325 -0.0067332 0.000277762
12.2738 -0.00668765 0.000274939
12.3151 -0.00664251 0.000272149
12.3565 -0.00659775 0.000269394
12.3979 -0.00655339 0.000266672
12.4394 -0.00650941 0.000263982
12.481 -0.00646581 0.000261325
12.5226 -0.00642259 0.0002587
12.5643 -0.00637973 0.000256106
12.6061 -0.00633725 0.000253543
12.6479 -0.00629512 0.000251011
12.6898 -0.00625335 0.000248508
12.7317 -0.00621193 0.000246035
12.7737 -0.00617087 0.000243591
12.8158 -0.00613014 0.000241176
12.8579 -0.00608976 0.000238789
12.9001 -0.00604971 0.00023643
12.9424 -0.00601 0.000234098
12.9847 -0.00597062 0.000231793
13.0271 -0.00593155 0.000229515
13.0696 -0.00589281 0.000227263
13.1121 -0.00585439 0.000225037
13.1547 -0.00581628 0.000222836
13.1974 -0.00577848 0.00022066
13.2402 -0.00574099 0.00021851
13.283 -0.00570379 0.000216383
13.3259 -0.0056669 0.000214281
13.3689 -0.0056303 0.000212202
13.4119 -0.005594 0.000210146
13.455 -0.00555798 0.000208114
13.4982 -0.00552225 0.000206104
13.5415 -0.0054868 0.000204117
13.5848 -0.00545163 0.000202152
13.6283 -0.00541673 0.000200208
13.6718 -0.0053821 0.000198286
13.7153 -0.00534775 0.000196385
13.759 -0.00531366 0.000194505
13.8028 -0.00527983 0.000192645
13.8466 -0.00524627 0.000190806
13.8905 -0.00521296 0.000188986
13.9345 -0.0051799 0.000187187
13.9786 -0.0051471 0.000185406
14.0227 -0.00511454 0.000183645
14.067 -0.00508223 0.000181903
14.1113 -0.00505016 0.000180179
14.1558 -0.00501833 0.000178474
14.2003 -0.00498674 0.000176787
14.2449 -0.00495539 0.000175117
14.2896 -0.00492426 0.000173466
14.3344 -0.00489336 0.000171832
14.3793 -0.00486269 0.000170214
14.4243 -0.00483225 0.000168614
14.4693 -0.00480202 0.00016703
14.5145 -0.00477202 0.000165463
14.5598 -0.00474223 0.000163912
14.6052 -0.00471265 0.000162378
14.6506 -0.00468329 0.000160859
14.6962 -0.00465414 0.000159355
14.7419 -0.00462519 0.000157867
14.7877 -0.00459645 0.000156394
14.8336 -0.0045679 0.000154936
14.8796 -0.00453956 0.000153493
14.9257 -0.00451142 0.000152064
14.9719 -0.00448347 0.00015065
15.0182 -0.00445571 0.000149249
15.0647 -0.00442815 0.000147863
15.1112 -0.00440077 0.000146491
15.1579 -0.00437358 0.000145132
15.2047 -0.00434657 0.000143787
15.2516 -0.00431975 0.000142455
15.2986 -0.00429311 0.000141136
15.3458 -0.00426664 0.00013983
15.393 -0.00424035 0.000138536
15.4404 -0.00421424 0.000137256
15.488 -0.00418829 0.000135987
15.5356 -0.00416252 0.000134731
15.5834 -0.00413691 0.000133487
15.6313 -0.00411147 0.000132255
15.6794 -0.0040862 0.000131034
15.7276 -0.00406108 0.000129826
15.7759 -0.00403613 0.000128628
15.8243 -0.00401133 0.000127442
15.873 -0.00398669 0.000126267
15.9217 -0.00396221 0.000125103
15.9706 -0.00393787 0.00012395
16.0197 -0.00391369 0.000122808
16.0689 -0.00388966 0.000121676
16.1182 -0.00386577 0.000120555
16.1677 -0.00384203 0.000119443
16.2174 -0.00381843 0.000118342
16.2672 -0.00379498 0.000117251
16.3172 -0.00377166 0.00011617
16.3674 -0.00374848 0.000115099
16.4177 -0.00372544 0.000114037
16.4682 -0.00370253 0.000112985
16.5189 -0.00367976 0.000111942
16.5697 -0.00365712 0.000110908
16.6208 -0.0036346 0.000109884
16.672 -0.00361221 0.000108868
16.7234 -0.00358995 0.000107861
16.775 -0.00356782 0.000106863
16.8268 -0.0035458 0.000105874
16.8787 -0.00352391 0.000104893
16.9309 -0.00350213 0.00010392
16.9833 -0.00348047 0.000102956
17.0359 -0.00345893 0.000102
17.0887 -0.0034375 0.000101051
17.1418 -0.00341618 0.000100111
17.195 -0.00339497 9.91785e-05
17.2485 -0.00337387 9.82537e-05
17.3022 -0.00335288 9.73364e-05
17.3562 -0.00333199 9.64266e-05
17.4104 -0.0033112 9.55241e-05
17.4648 -0.00329052 9.46288e-05
17.5195 -0.00326994 9.37407e-05
17.5744 -0.00324945 9.28596e-05
17.6296 -0.00322906 9.19853e-05
17.6851 -0.00320876 9.11179e-05
17.7408 -0.00318856 9.02571e-05
17.7969 -0.00316844 8.9403e-05
17.8532 -0.00314841 8.85552e-05
17.9098 -0.00312847 8.77139e-05
17.9667 -0.00310862 8.68787e-05
18.0239 -0.00308884 8.60498e-05
18.0815 -0.00306915 8.52268e-05
18.1393 -0.00304954 8.44098e-05
18.1975 -0.00303 8.35985e-05
18.256 -0.00301053 8.2793e-05
18.3149 -0.00299114 8.1993e-05
18.3742 -0.00297182 8.11985e-05
18.4338 -0.00295256 8.04094e-05
18.4938 -0.00293337 7.96255e-05
18.5542 -0.00291425 7.88467e-05
18.615 -0.00289518 7.80729e-05
18.6762 -0.00287617 7.73041e-05
18.7379 -0.00285721 7.65399e-05
18.8 -0.00283831 7.57805e-05
18.8625 -0.00281946 7.50255e-05
18.9255 -0.00280065 7.42749e-05
18.9891 -0.00278189 7.35286e-05
19.0531 -0.00276316 7.27864e-05
19.1177 -0.00274447 7.20482e-05
19.1828 -0.00272582 7.13137e-05
19.2484 -0.00270719 7.0583e-05
19.3147 -0.00268859 6.98558e-05
19.3816 -0.00267001 6.91319e-05
19.4491 -0.00265145 6.84112e-05
19.5173 -0.0026329 6.76936e-05
19.5862 -0.00261436 6.69787e-05
19.6558 -0.00259582 6.62665e-05
19.7262 -0.00257728 6.55566e-05
19.7974 -0.00255872 6.4849e-05
19.8694 -0.00254015 6.41433e-05
19.9423 -0.00252156 6.34394e-05
20.0162 -0.00250293 6.27368e-05
20.091 -0.00248426 6.20353e-05
20.1669 -0.00246555 6.13347e-05
20.244 -0.00244677 6.06345e-05
20.3222 -0.00242792 5.99343e-05
20.4016 -0.00240899 5.92338e-05
20.4825 -0.00238996 5.85324e-05
20.5648 -0.00237082 5.78295e-05
20.6487 -0.00235154 5.71247e-05
20.7344 -0.0023321 5.64171e-05
20.8219 -0.00231249 5.57059e-05
20.9115 -0.00229266 5.49902e-05
21.0034 -0.00227259 5.42688e-05
21.0979 -0.00225223 5.35404e-05
21.1952 -0.00223154 5.28032e-05
21.2959 -0.00221044 5.20553e-05
21.4004 -0.00218886 5.12938e-05
21.5093 -0.00216668 5.05154e-05
21.6237 -0.00214376 4.97151e-05
21.7448 -0.00211989 4.88861e-05
21.8747 -0.00209474 4.80178e-05
22.0165 -0.00206777 4.70924e-05
22.1768 -0.00203792 4.60752e-05
22.3723 -0.00200239 4.48741e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.0Lambda0.5Nc1ClassicOneLoop/GRp_OneLoopFRG.txt <==
-22.3723 -0.0020029 -4.4897e-05
-22.1768 -0.00203845 -4.60992e-05
-22.0165 -0.00206832 -4.71172e-05
-21.8747 -0.0020953 -4.80434e-05
-21.7448 -0.00212047 -4.89125e-05
-21.6237 -0.00214435 -4.97422e-05
-21.5093 -0.00216728 -5.05432e-05
-21.4004 -0.00218947 -5.13224e-05
-21.2959 -0.00221106 -5.20845e-05
-21.1952 -0.00223217 -5.28332e-05
-21.0979 -0.00225288 -5.3571e-05
-21.0034 -0.00227325 -5.43001e-05
-20.9115 -0.00229333 -5.50222e-05
-20.8219 -0.00231317 -5.57386e-05
-20.7344 -0.00233279 -5.64505e-05
-20.6487 -0.00235224 -5.71588e-05
-20.5648 -0.00237153 -5.78643e-05
-20.4825 -0.00239069 -5.85679e-05
-20.4016 -0.00240973 -5.927e-05
-20.3222 -0.00242867 -5.99712e-05
-20.244 -0.00244753 -6.06721e-05
-20.1669 -0.00246632 -6.13731e-05
-20.091 -0.00248505 -6.20744e-05
-20.0162 -0.00250373 -6.27766e-05
-19.9423 -0.00252236 -6.34799e-05
-19.8694 -0.00254097 -6.41847e-05
-19.7974 -0.00255955 -6.48911e-05
-19.7262 -0.00257812 -6.55995e-05
-19.6558 -0.00259668 -6.63101e-05
-19.5862 -0.00261523 -6.70231e-05
-19.5173 -0.00263378 -6.77387e-05
-19.4491 -0.00265235 -6.84572e-05
-19.3816 -0.00267092 -6.91787e-05
-19.3147 -0.00268951 -6.99034e-05
-19.2484 -0.00270812 -7.06314e-05
-19.1828 -0.00272676 -7.1363e-05
-19.1177 -0.00274543 -7.20983e-05
-19.0531 -0.00276413 -7.28373e-05
-18.9891 -0.00278287 -7.35804e-05
-18.9255 -0.00280165 -7.43276e-05
-18.8625 -0.00282047 -7.50791e-05
-18.8 -0.00283933 -7.58349e-05
-18.7379 -0.00285825 -7.65953e-05
-18.6762 -0.00287722 -7.73604e-05
-18.615 -0.00289624 -7.81302e-05
-18.5542 -0.00291532 -7.89049e-05
-18.4938 -0.00293447 -7.96846e-05
-18.4338 -0.00295367 -8.04695e-05
-18.3742 -0.00297294 -8.12596e-05
-18.3149 -0.00299228 -8.20551e-05
-18.256 -0.00301168 -8.2856e-05
-18.1975 -0.00303116 -8.36626e-05
-18.1393 -0.00305072 -8.44749e-05
-18.0815 -0.00307035 -8.5293e-05
-18.0239 -0.00309006 -8.6117e-05
-17.9667 -0.00310984 -8.69471e-05
-17.9098 -0.00312972 -8.77833e-05
-17.8532 -0.00314967 -8.86258e-05
-17.7969 -0.00316971 -8.94746e-05
-17.7408 -0.00318985 -9.03299e-05
-17.6851 -0.00321007 -9.11919e-05
-17.6296 -0.00323038 -9.20605e-05
-17.5744 -0.00325079 -9.29359e-05
-17.5195 -0.00327129 -9.38182e-05
-17.4648 -0.00329189 -9.47076e-05
-17.4104 -0.0033126 -9.5604e-05
-17.3562 -0.0033334 -9.65078e-05
-17.3022 -0.0033543 -9.74189e-05
-17.2485 -0.00337531 -9.83374e-05
-17.195 -0.00339643 -9.92636e-05
-17.1418 -0.00341766 -0.000100197
-17.0887 -0.003439 -0.000101139
-17.0359 -0.00346044 -0.000102089
-16.9833 -0.00348201 -0.000103046
-16.9309 -0.00350368 -0.000104012
-16.8787 -0.00352548 -0.000104986
-16.8268 -0.00354739 -0.000105968
-16.775 -0.00356943 -0.000106959
-16.7234 -0.00359159 -0.000107959
-16.672 -0.00361387 -0.000108967
-16.6208 -0.00363628 -0.000109984
-16.5697 -0.00365881 -0.000111011
-16.5189 -0.00368148 -0.000112046
-16.4682 -0.00370427 -0.00011309
-16.4177 -0.0037272 -0.000114144
-16.3674 -0.00375026 -0.000115208
-16.3172 -0.00377346 -0.000116281
-16.2672 -0.0037968 -0.000117364
-16.2174 -0.00382028 -0.000118456
-16.1677 -0.0038439 -0.000119559
-16.1182 -0.00386767 -0.000120672
-16.0689 -0.00389157 -0.000121795
-16.0197 -0.00391563 -0.000122929
-15.9706 -0.00393984 -0.000124073
-15.9217 -0.00396419 -0.000125228
-15.873 -0.0039887 -0.000126394
-15.8243 -0.00401337 -0.000127571
-15.7759 -0.00403819 -0.000128759
-15.7276 -0.00406317 -0.000129959
-15.6794 -0.00408831 -0.000131169
-15.6313 -0.00411361 -0.000132392
-15.5834 -0.00413908 -0.000133626
-15.5356 -0.00416471 -0.000134872
-15.488 -0.00419051 -0.000136131
-15.4404 -0.00421648 -0.000137401
-15.393 -0.00424263 -0.000138684
-15.3458 -0.00426894 -0.00013998
-15.2986 -0.00429544 -0.000141288
-15.2516 -0.00432211 -0.00014261
-15.2047 -0.00434896 -0.000143944
-15.1579 -0.004376 -0.000145292
-15.1112 -0.00440322 -0.000146653
-15.0647 -0.00443063 -0.000148028
-15.0182 -0.00445822 -0.000149417
-14.9719 -0.00448601 -0.00015082
-14.9257 -0.00451399 -0.000152237
-14.8796 -0.00454217 -0.000153668
-14.8336 -0.00457054 -0.000155114
-14.7877 -0.00459912 -0.000156575
-14.7419 -0.00462789 -0.000158051
-14.6962 -0.00465687 -0.000159542
-14.6506 -0.00468606 -0.000161048
-14.6052 -0.00471546 -0.00016257
-14.5598 -0.00474507 -0.000164108
-14.5145 -0.0047749 -0.000165662
-14.4693 -0.00480494 -0.000167232
-14.4243 -0.0048352 -0.000168819
-14.3793 -0.00486568 -0.000170422
-14.3344 -0.00489639 -0.000172043
-14.2896 -0.00492732 -0.00017368
-14.2449 -0.00495849 -0.000175335
-14.2003 -0.00498988 -0.000177008
-14.1558 -0.00502151 -0.000178699
-14.1113 -0.00505338 -0.000180408
-14.067 -0.00508549 -0.000182135
-14.0227 -0.00511784 -0.000183881
-13.9786 -0.00515044 -0.000185646
-13.9345 -0.00518329 -0.00018743
-13.8905 -0.00521639 -0.000189234
-13.8466 -0.00524974 -0.000191057
-13.8028 -0.00528335 -0.0001929
-13.759 -0.00531722 -0.000194764
-13.7153 -0.00535136 -0.000196648
-13.6718 -0.00538576 -0.000198554
-13.6283 -0.00542043 -0.00020048
-13.5848 -0.00545537 -0.000202428
-13.5415 -0.00549059 -0.000204398
-13.4982 -0.00552609 -0.00020639
-13.455 -0.00556187 -0.000208404
-13.4119 -0.00559794 -0.000210441
-13.3689 -0.0056343 -0.000212501
-13.3259 -0.00567095 -0.000214585
-13.283 -0.00570789 -0.000216692
-13.2402 -0.00574514 -0.000218824
-13.1974 -0.00578269 -0.00022098
-13.1547 -0.00582054 -0.00022316
-13.1121 -0.00585871 -0.000225366
-13.0696 -0.00589719 -0.000227598
-13.0271 -0.00593598 -0.000229855
-12.9847 -0.0059751 -0.000232139
-12.9424 -0.00601455 -0.00023445
-12.9001 -0.00605432 -0.000236787
-12.8579 -0.00609443 -0.000239152
-12.8158 -0.00613487 -0.000241545
-12.7737 -0.00617566 -0.000243967
-12.7317 -0.00621679 -0.000246417
-12.6898 -0.00625827 -0.000248896
-12.6479 -0.0063001 -0.000251405
-12.6061 -0.0063423 -0.000253944
-12.5643 -0.00638485 -0.000256514
-12.5226 -0.00642777 -0.000259115
-12.481 -0.00647107 -0.000261747
-12.4394 -0.00651474 -0.000264411
-12.3979 -0.00655879 -0.000267108
-12.3565 -0.00660322 -0.000269837
-12.3151 -0.00664805 -0.0002726
-12.2738 -0.00669327 -0.000275397
-12.2325 -0.00673889 -0.000278228
-12.1913 -0.00678492 -0.000281095
-12.1501 -0.00683135 -0.000283997
-12.109 -0.0068782 -0.000286935
-12.068 -0.00692548 -0.00028991
-12.027 -0.00697317 -0.000292923
-11.986 -0.0070213 -0.000295973
-11.9452 -0.00706987 -0.000299062
-11.9043 -0.00711887 -0.000302189
-11.8636 -0.00716833 -0.000305357
-11.8228 -0.00721823 -0.000308565
-11.7822 -0.0072686 -0.000311814
-11.7415 -0.00731943 -0.000315104
-11.701 -0.00737073 -0.000318437
-11.6605 -0.00742251 -0.000321813
-11.62 -0.00747478 -0.000325233
-11.5796 -0.00752753 -0.000328697
-11.5392 -0.00758078 -0.000332206
-11.4989 -0.00763453 -0.000335761
-11.4587 -0.00768879 -0.000339363
-11.4184 -0.00774356 -0.000343012
-11.3783 -0.00779886 -0.00034671
-11.3381 -0.00785469 -0.000350456
-11.2981 -0.00791105 -0.000354252
-11.2581 -0.00796796 -0.000358099
-11.2181 -0.00802541 -0.000361998
-11.1781 -0.00808343 -0.000365949
-11.1383 -0.00814201 -0.000369953
-11.0984 -0.00820116 -0.000374011
-11.0586 -0.0082609 -0.000378124
-11.0189 -0.00832122 -0.000382294
-10.9792 -0.00838214 -0.00038652
-10.9395 -0.00844367 -0.000390805
-10.8999 -0.00850581 -0.000395148
-10.8603 -0.00856857 -0.000399551
-10.8208 -0.00863196 -0.000404015
-10.7813 -0.00869599 -0.000408542
-10.7418 -0.00876067 -0.000413131
-10.7024 -0.008826 -0.000417785
-10.6631 -0.008892 -0.000422504
-10.6238 -0.00895868 -0.00042729
-10.5845 -0.00902604 -0.000432144
-10.5452 -0.00909409 -0.000437066
-10.506 -0.00916285 -0.000442059
-10.4669 -0.00923232 -0.000447123
-10.4278 -0.00930252 -0.000452259
-10.3887 -0.00937345 -0.00045747
-10.3496 -0.00944512 -0.000462756
-10.3106 -0.00951755 -0.000468119
-10.2717 -0.00959075 -0.00047356
-10.2328 -0.00966473 -0.00047908
-10.1939 -0.00973949 -0.000484681
-10.155 -0.00981506 -0.000490365
-10.1162 -0.00989144 -0.000496133
-10.0774 -0.00996864 -0.000501987
-10.0387 -0.0100467 -0.000507927
-10 -0.0101256 -0.000513957
-9.96134 -0.0102053 -0.000520077
-9.92271 -0.0102859 -0.000526289
-9.88412 -0.0103675 -0.000532595
-9.84557 -0.0104499 -0.000538996
-9.80704 -0.0105332 -0.000545495
-9.76856 -0.0106174 -0.000552094
-9.73011 -0.0107026 -0.000558793
-9.69169 -0.0107888 -0.000565596
-9.65331 -0.0108759 -0.000572504
-9.61496 -0.010964 -0.00057952
-9.57664 -0.0110531 -0.000586645
-9.53836 -0.0111433 -0.000593881
-9.50011 -0.0112344 -0.000601231
-9.46189 -0.0113266 -0.000608697
-9.42371 -0.0114199 -0.000616281
-9.38556 -0.0115142 -0.000623985
-9.34744 -0.0116097 -0.000631813
-9.30935 -0.0117063 -0.000639766
-9.2713 -0.011804 -0.000647847
-9.23327 -0.0119028 -0.000656058
-9.19528 -0.0120028 -0.000664403
-9.15732 -0.012104 -0.000672883
-9.11939 -0.0122065 -0.000681503
-9.08149 -0.0123101 -0.000690263
-9.04362 -0.012415 -0.000699169
-9.00578 -0.0125212 -0.000708221
-8.96797 -0.0126286 -0.000717424
-8.93019 -0.0127374 -0.000726781
-8.89244 -0.0128475 -0.000736295
-8.85471 -0.0129589 -0.000745968
-8.81702 -0.0130718 -0.000755806
-8.77936 -0.013186 -0.00076581
-8.74172 -0.0133016 -0.000775985
-8.70412 -0.0134187 -0.000786334
-8.66654 -0.0135373 -0.000796861
-8.62899 -0.0136574 -0.00080757
-8.59146 -0.013779 -0.000818465
-8.55397 -0.0139021 -0.00082955
-8.5165 -0.0140268 -0.000840828
-8.47906 -0.0141531 -0.000852305
-8.44165 -0.0142811 -0.000863985
-8.40426 -0.0144107 -0.000875871
-8.3669 -0.014542 -0.00088797
-8.32956 -0.014675 -0.000900285
-8.29226 -0.0148098 -0.000912821
-8.25497 -0.0149463 -0.000925584
-8.21772 -0.0150847 -0.000938578
-8.18049 -0.0152249 -0.000951809
-8.14328 -0.0153669 -0.000965282
-8.1061 -0.0155109 -0.000979003
-8.06895 -0.0156569 -0.000992978
-8.03182 -0.0158048 -0.00100721
-7.99471 -0.0159547 -0.00102171
-7.95763 -0.0161067 -0.00103648
-7.92058 -0.0162608 -0.00105153
-7.88355 -0.016417 -0.00106687
-7.84654 -0.0165754 -0.00108249
-7.80955 -0.016736 -0.00109842
-7.77259 -0.0168989 -0.00111465
-7.73566 -0.017064 -0.00113119
-7.69874 -0.0172316 -0.00114805
-7.66185 -0.0174015 -0.00116525
-7.62498 -0.0175738 -0.00118278
-7.58814 -0.0177486 -0.00120065
-7.55132 -0.0179259 -0.00121888
-7.51452 -0.0181059 -0.00123747
-7.47774 -0.0182884 -0.00125643
-7.44099 -0.0184736 -0.00127577
-7.40425 -0.0186616 -0.0012955
-7.36754 -0.0188524 -0.00131563
-7.33085 -0.019046 -0.00133618
-7.29418 -0.0192425 -0.00135714
-7.25754 -0.019442 -0.00137854
-7.22091 -0.0196445 -0.00140037
-7.18431 -0.0198501 -0.00142267
-7.14772 -0.0200588 -0.00144543
-7.11116 -0.0202708 -0.00146867
-7.07462 -0.020486 -0.0014924
-7.0381 -0.0207046 -0.00151664
-7.00159 -0.0209266 -0.00154139
-6.96511 -0.0211521 -0.00156668
-6.92865 -0.0213811 -0.00159251
-6.89221 -0.0216139 -0.00161891
-6.85579 -0.0218503 -0.00164588
-6.81938 -0.0220905 -0.00167345
-6.783 -0.0223347 -0.00170163
-6.74664 -0.0225828 -0.00173043
-6.71029 -0.0228349 -0.00175988
-6.67397 -0.0230912 -0.00178999
-6.63766 -0.0233518 -0.00182078
-6.60137 -0.0236167 -0.00185227
-6.5651 -0.023886 -0.00188449
-6.52885 -0.0241599 -0.00191745
-6.49262 -0.0244384 -0.00195117
-6.4564 -0.0247216 -0.00198567
-6.42021 -0.0250098 -0.00202099
-6.38403 -0.0253028 -0.00205714
-6.34786 -0.025601 -0.00209415
-6.31172 -0.0259044 -0.00213204
-6.27559 -0.0262131 -0.00217085
-6.23949 -0.0265272 -0.00221059
-6.20339 -0.026847 -0.0022513
-6.16732 -0.0271724 -0.00229301
-6.13126 -0.0275038 -0.00233574
-6.09522 -0.0278411 -0.00237954
-6.05919 -0.0281846 -0.00242443
-6.02319 -0.0285343 -0.00247045
-5.9872 -0.0288906 -0.00251763
-5.95122 -0.0292535 -0.00256601
-5.91526 -0.0296231 -0.00261564
-5.87932 -0.0299997 -0.00266655
-5.84339 -0.0303835 -0.00271878
-5.80748 -0.0307746 -0.00277237
-5.77158 -0.0311732 -0.00282738
-5.7357 -0.0315795 -0.00288385
-5.69984 -0.0319937 -0.00294183
-5.66399 -0.032416 -0.00300137
-5.62815 -0.0328467 -0.00306252
-5.59233 -0.0332859 -0.00312534
-5.55653 -0.033734 -0.00318988
-5.52074 -0.034191 -0.00325622
-5.48497 -0.0346574 -0.0033244
-5.4492 -0.0351333 -0.0033945
-5.41346 -0.035619 -0.00346658
-5.37773 -0.0361147 -0.00354072
-5.34201 -0.0366209 -0.003617
-5.30631 -0.0371376 -0.00369547
-5.27062 -0.0376654 -0.00377624
-5.23494 -0.0382044 -0.00385939
-5.19928 -0.0387551 -0.003945
-5.16363 -0.0393176 -0.00403316
-5.128 -0.0398925 -0.00412398
-5.09237 -0.0404801 -0.00421756
-5.05677 -0.0410807 -0.004314
-5.02117 -0.0416947 -0.00441342
-4.98559 -0.0423226 -0.00451593
-4.95002 -0.0429647 -0.00462166
-4.91446 -0.0436216 -0.00473073
-4.87892 -0.0442937 -0.00484328
-4.84339 -0.0449814 -0.00495945
-4.80787 -0.0456853 -0.00507939
-4.77237 -0.0464059 -0.00520326
-4.73687 -0.0471437 -0.00533123
-4.70139 -0.0478992 -0.00546345
-4.66592 -0.0486732 -0.00560013
-4.63046 -0.049466 -0.00574144
-4.59502 -0.0502786 -0.00588759
-4.55958 -0.0511113 -0.00603879
-4.52416 -0.0519651 -0.00619527
-4.48875 -0.0528405 -0.00635727
-4.45335 -0.0537384 -0.00652502
-4.41797 -0.0546594 -0.0066988
-4.38259 -0.0556046 -0.00687888
-4.34722 -0.0565746 -0.00706556
-4.31187 -0.0575705 -0.00725914
-4.27653 -0.058593 -0.00745996
-4.24119 -0.0596434 -0.00766836
-4.20587 -0.0607225 -0.00788471
-4.17056 -0.0618314 -0.00810941
-4.13526 -0.0629713 -0.00834285
-4.09997 -0.0641433 -0.00858549
-4.06469 -0.0653488 -0.00883779
-4.02942 -0.066589 -0.00910025
-3.99416 -0.0678652 -0.00937338
-3.95891 -0.069179 -0.00965777
-3.92367 -0.0705318 -0.00995399
-3.88844 -0.0719253 -0.0102627
-3.85322 -0.073361 -0.0105845
-3.81801 -0.0748409 -0.0109203
-3.7828 -0.0763667 -0.0112707
-3.74761 -0.0779403 -0.0116365
-3.71243 -0.079564 -0.0120188
-3.67726 -0.0812398 -0.0124183
-3.64209 -0.0829701 -0.0128362
-3.60694 -0.0847573 -0.0132735
-3.57179 -0.086604 -0.0137314
-3.53665 -0.0885129 -0.0142111
-3.50152 -0.0904869 -0.0147141
-3.4664 -0.092529 -0.0152417
-3.43129 -0.0946426 -0.0157955
-3.39619 -0.096831 -0.0163772
-3.36109 -0.099098 -0.0169887
-3.32601 -0.101447 -0.0176319
-3.29093 -0.103883 -0.018309
-3.25586 -0.10641 -0.0190223
-3.2208 -0.109033 -0.0197743
-3.18574 -0.111756 -0.0205678
-3.1507 -0.114585 -0.0214057
-3.11566 -0.117526 -0.0222914
-3.08063 -0.120585 -0.0232282
-3.0456 -0.123768 -0.0242202
-3.01059 -0.127082 -0.0252716
-2.97558 -0.130535 -0.026387
-2.94058 -0.134135 -0.0275715
-2.90558 -0.137891 -0.0288307
-2.87059 -0.141811 -0.0301709
-2.83561 -0.145906 -0.0315988
-2.80064 -0.150187 -0.0331221
-2.76567 -0.154665 -0.0347489
-2.73071 -0.159353 -0.0364887
-2.69576 -0.164264 -0.0383518
-2.66081 -0.169413 -0.0403495
-2.62587 -0.174816 -0.0424949
-2.59094 -0.18049 -0.0448022
-2.55601 -0.186454 -0.0472876
-2.52109 -0.192728 -0.0499691
-2.48617 -0.199334 -0.0528674
-2.45126 -0.206297 -0.0560054
-2.41636 -0.213643 -0.0594094
-2.38146 -0.2214 -0.0631093
-2.34657 -0.229599 -0.0671391
-2.31168 -0.238274 -0.0715376
-2.2768 -0.247464 -0.0763495
-2.24192 -0.257207 -0.0816264
-2.20705 -0.267548 -0.0874276
-2.17219 -0.278536 -0.0938222
-2.13733 -0.290223 -0.100891
-2.10247 -0.302665 -0.108727
-2.06762 -0.315923 -0.11744
-2.03278 -0.330063 -0.127162
-1.99794 -0.345154 -0.138045
-1.9631 -0.361269 -0.150273
-1.92827 -0.378483 -0.164064
-1.89345 -0.39687 -0.179679
-1.85862 -0.416498 -0.197433
-1.82381 -0.437428 -0.217708
-1.78899 -0.459697 -0.240965
-1.75419 -0.48331 -0.267765
-1.71938 -0.508214 -0.298793
-1.68458 -0.534264 -0.33488
-1.64979 -0.561174 -0.377036
-1.61499 -0.588442 -0.426475
-1.58021 -0.615233 -0.484637
-1.54542 -0.640226 -0.553187
-1.51064 -0.661378 -0.633952
-1.47586 -0.675633 -0.728762
-1.44109 -0.678566 -0.839087
-1.40632 -0.664057 -0.965356
-1.37155 -0.624233 -1.10583
-1.33679 -0.550087 -1.25502
-1.30203 -0.433407 -1.40209
-1.26727 -0.27036 -1.53044
-1.23251 -0.0658672 -1.62002
-1.19776 0.164004 -1.65351
-1.16301 0.394899 -1.62362
-1.12827 0.602131 -1.53669
-1.09352 0.768866 -1.40956
-1.05878 0.889409 -1.26228
-1.02405 0.967098 -1.11184
-0.989309 1.00996 -0.969492
-0.954576 1.02703 -0.841059
-0.919844 1.02628 -0.728495
-0.885115 1.01397 -0.631486
-0.850388 0.994628 -0.548609
-0.815663 0.971411 -0.478047
-0.78094 0.946423 -0.417963
-0.746219 0.921036 -0.366677
-0.711499 0.896117 -0.322729
-0.676781 0.872195 -0.284886
-0.642065 0.849575 -0.252121
-0.60735 0.828417 -0.223585
-0.572637 0.808785 -0.198581
-0.537925 0.790687 -0.176533
-0.503214 0.774095 -0.156968
-0.468504 0.758959 -0.139492
-0.433796 0.745221 -0.123778
-0.399089 0.732818 -0.109555
-0.364382 0.721685 -0.0965902
-0.329676 0.711763 -0.0846903
-0.294972 0.702994 -0.0736884
-0.260267 0.695328 -0.0634409
-0.225564 0.688719 -0.053823
-0.190861 0.683127 -0.0447247
-0.156158 0.678519 -0.0360481
-0.121456 0.674865 -0.0277048
-0.0867541 0.672144 -0.0196135
-0.0520524 0.67034 -0.0116986
-0.0173508 0.66944 -0.00388801
0.0173508 0.66944 0.00388801
0.0520524 0.67034 0.0116986
0.0867541 0.672144 0.0196135
0.121456 0.674865 0.0277048
0.156158 0.678519 0.0360481
0.190861 0.683127 0.0447247
0.225564 0.688719 0.053823
0.260267 0.695328 0.0634409
0.294972 0.702994 0.0736884
0.329676 0.711763 0.0846903
0.364382 0.721685 0.0965902
0.399089 0.732818 0.109555
0.433796 0.745221 0.123778
0.468504 0.758959 0.139492
0.503214 0.774095 0.156968
0.537925 0.790687 0.176533
0.572637 0.808785 0.198581
0.60735 0.828417 0.223585
0.642065 0.849575 0.252121
0.676781 0.872195 0.284886
0.711499 0.896117 0.322729
0.746219 0.921036 0.366677
0.78094 0.946423 0.417963
0.815663 0.971411 0.478047
0.850388 0.994628 0.548609
0.885115 1.01397 0.631486
0.919844 1.02628 0.728495
0.954576 1.02703 0.841059
0.989309 1.00996 0.969492
1.02405 0.967098 1.11184
1.05878 0.889409 1.26228
1.09352 0.768866 1.40956
1.12827 0.602131 1.53669
1.16301 0.394899 1.62362
1.19776 0.164004 1.65351
1.23251 -0.0658672 1.62002
1.26727 -0.27036 1.53044
1.30203 -0.433407 1.40209
1.33679 -0.550087 1.25502
1.37155 -0.624233 1.10583
1.40632 -0.664057 0.965356
1.44109 -0.678566 0.839087
1.47586 -0.675633 0.728762
1.51064 -0.661378 0.633952
1.54542 -0.640226 0.553187
1.58021 -0.615233 0.484637
1.61499 -0.588442 0.426475
1.64979 -0.561174 0.377036
1.68458 -0.534264 0.33488
1.71938 -0.508214 0.298793
1.75419 -0.48331 0.267765
1.78899 -0.459697 0.240965
1.82381 -0.437428 0.217708
1.85862 -0.416498 0.197433
1.89345 -0.39687 0.179679
1.92827 -0.378483 0.164064
1.9631 -0.361269 0.150273
1.99794 -0.345154 0.138045
2.03278 -0.330063 0.127162
2.06762 -0.315923 0.11744
2.10247 -0.302665 0.108727
2.13733 -0.290223 0.100891
2.17219 -0.278536 0.0938222
2.20705 -0.267548 0.0874276
2.24192 -0.257207 0.0816264
2.2768 -0.247464 0.0763495
2.31168 -0.238274 0.0715376
2.34657 -0.229599 0.0671391
2.38146 -0.2214 0.0631093
2.41636 -0.213643 0.0594094
2.45126 -0.206297 0.0560054
2.48617 -0.199334 0.0528674
2.52109 -0.192728 0.0499691
2.55601 -0.186454 0.0472876
2.59094 -0.18049 0.0448022
2.62587 -0.174816 0.0424949
2.66081 -0.169413 0.0403495
2.69576 -0.164264 0.0383518
2.73071 -0.159353 0.0364887
2.76567 -0.154665 0.0347489
2.80064 -0.150187 0.0331221
2.83561 -0.145906 0.0315988
2.87059 -0.141811 0.0301709
2.90558 -0.137891 0.0288307
2.94058 -0.134135 0.0275715
2.97558 -0.130535 0.026387
3.01059 -0.127082 0.0252716
3.0456 -0.123768 0.0242202
3.08063 -0.120585 0.0232282
3.11566 -0.117526 0.0222914
3.1507 -0.114585 0.0214057
3.18574 -0.111756 0.0205678
3.2208 -0.109033 0.0197743
3.25586 -0.10641 0.0190223
3.29093 -0.103883 0.018309
3.32601 -0.101447 0.0176319
3.36109 -0.099098 0.0169887
3.39619 -0.096831 0.0163772
3.43129 -0.0946426 0.0157955
3.4664 -0.092529 0.0152417
3.50152 -0.0904869 0.0147141
3.53665 -0.0885129 0.0142111
3.57179 -0.086604 0.0137314
3.60694 -0.0847573 0.0132735
3.64209 -0.0829701 0.0128362
3.67726 -0.0812398 0.0124183
3.71243 -0.079564 0.0120188
3.74761 -0.0779403 0.0116365
3.7828 -0.0763667 0.0112707
3.81801 -0.0748409 0.0109203
3.85322 -0.073361 0.0105845
3.88844 -0.0719253 0.0102627
3.92367 -0.0705318 0.00995399
3.95891 -0.069179 0.00965777
3.99416 -0.0678652 0.00937338
4.02942 -0.066589 0.00910025
4.06469 -0.0653488 0.00883779
4.09997 -0.0641433 0.00858549
4.13526 -0.0629713 0.00834285
4.17056 -0.0618314 0.00810941
4.20587 -0.0607225 0.00788471
4.24119 -0.0596434 0.00766836
4.27653 -0.058593 0.00745996
4.31187 -0.0575705 0.00725914
4.34722 -0.0565746 0.00706556
4.38259 -0.0556046 0.00687888
4.41797 -0.0546594 0.0066988
4.45335 -0.0537384 0.00652502
4.48875 -0.0528405 0.00635727
4.52416 -0.0519651 0.00619527
4.55958 -0.0511113 0.00603879
4.59502 -0.0502786 0.00588759
4.63046 -0.049466 0.00574144
4.66592 -0.0486732 0.00560013
4.70139 -0.0478992 0.00546345
4.73687 -0.0471437 0.00533123
4.77237 -0.0464059 0.00520326
4.80787 -0.0456853 0.00507939
4.84339 -0.0449814 0.00495945
4.87892 -0.0442937 0.00484328
4.91446 -0.0436216 0.00473073
4.95002 -0.0429647 0.00462166
4.98559 -0.0423226 0.00451593
5.02117 -0.0416947 0.00441342
5.05677 -0.0410807 0.004314
5.09237 -0.0404801 0.00421756
5.128 -0.0398925 0.00412398
5.16363 -0.0393176 0.00403316
5.19928 -0.0387551 0.003945
5.23494 -0.0382044 0.00385939
5.27062 -0.0376654 0.00377624
5.30631 -0.0371376 0.00369547
5.34201 -0.0366209 0.003617
5.37773 -0.0361147 0.00354072
5.41346 -0.035619 0.00346658
5.4492 -0.0351333 0.0033945
5.48497 -0.0346574 0.0033244
5.52074 -0.034191 0.00325622
5.55653 -0.033734 0.00318988
5.59233 -0.0332859 0.00312534
5.62815 -0.0328467 0.00306252
5.66399 -0.032416 0.00300137
5.69984 -0.0319937 0.00294183
5.7357 -0.0315795 0.00288385
5.77158 -0.0311732 0.00282738
5.80748 -0.0307746 0.00277237
5.84339 -0.0303835 0.00271878
5.87932 -0.0299997 0.00266655
5.91526 -0.0296231 0.00261564
5.95122 -0.0292535 0.00256601
5.9872 -0.0288906 0.00251763
6.02319 -0.0285343 0.00247045
6.05919 -0.0281846 0.00242443
6.09522 -0.0278411 0.00237954
6.13126 -0.0275038 0.00233574
6.16732 -0.0271724 0.00229301
6.20339 -0.026847 0.0022513
6.23949 -0.0265272 0.00221059
6.27559 -0.0262131 0.00217085
6.31172 -0.0259044 0.00213204
6.34786 -0.025601 0.00209415
6.38403 -0.0253028 0.00205714
6.42021 -0.0250098 0.00202099
6.4564 -0.0247216 0.00198567
6.49262 -0.0244384 0.00195117
6.52885 -0.0241599 0.00191745
6.5651 -0.023886 0.00188449
6.60137 -0.0236167 0.00185227
6.63766 -0.0233518 0.00182078
6.67397 -0.0230912 0.00178999
6.71029 -0.0228349 0.00175988
6.74664 -0.0225828 0.00173043
6.783 -0.0223347 0.00170163
6.81938 -0.0220905 0.00167345
6.85579 -0.0218503 0.00164588
6.89221 -0.0216139 0.00161891
6.92865 -0.0213811 0.00159251
6.96511 -0.0211521 0.00156668
7.00159 -0.0209266 0.00154139
7.0381 -0.0207046 0.00151664
7.07462 -0.020486 0.0014924
7.11116 -0.0202708 0.00146867
7.14772 -0.0200588 0.00144543
7.18431 -0.0198501 0.00142267
7.22091 -0.0196445 0.00140037
7.25754 -0.019442 0.00137854
7.29418 -0.0192425 0.00135714
7.33085 -0.019046 0.00133618
7.36754 -0.0188524 0.00131563
7.40425 -0.0186616 0.0012955
7.44099 -0.0184736 0.00127577
7.47774 -0.0182884 0.00125643
7.51452 -0.0181059 0.00123747
7.55132 -0.0179259 0.00121888
7.58814 -0.0177486 0.00120065
7.62498 -0.0175738 0.00118278
7.66185 -0.0174015 0.00116525
7.69874 -0.0172316 0.00114805
7.73566 -0.017064 0.00113119
7.77259 -0.0168989 0.00111465
7.80955 -0.016736 0.00109842
7.84654 -0.0165754 0.00108249
7.88355 -0.016417 0.00106687
7.92058 -0.0162608 0.00105153
7.95763 -0.0161067 0.00103648
7.99471 -0.0159547 0.00102171
8.03182 -0.0158048 0.00100721
8.06895 -0.0156569 0.000992978
8.1061 -0.0155109 0.000979003
8.14328 -0.0153669 0.000965282
8.18049 -0.0152249 0.000951809
8.21772 -0.0150847 0.000938578
8.25497 -0.0149463 0.000925584
8.29226 -0.0148098 0.000912821
8.32956 -0.014675 0.000900285
8.3669 -0.014542 0.00088797
8.40426 -0.0144107 0.000875871
8.44165 -0.0142811 0.000863985
8.47906 -0.0141531 0.000852305
8.5165 -0.0140268 0.000840828
8.55397 -0.0139021 0.00082955
8.59146 -0.013779 0.000818465
8.62899 -0.0136574 0.00080757
8.66654 -0.0135373 0.000796861
8.70412 -0.0134187 0.000786334
8.74172 -0.0133016 0.000775985
8.77936 -0.013186 0.00076581
8.81702 -0.0130718 0.000755806
8.85471 -0.0129589 0.000745968
8.89244 -0.0128475 0.000736295
8.93019 -0.0127374 0.000726781
8.96797 -0.0126286 0.000717424
9.00578 -0.0125212 0.000708221
9.04362 -0.012415 0.000699169
9.08149 -0.0123101 0.000690263
9.11939 -0.0122065 0.000681503
9.15732 -0.012104 0.000672883
9.19528 -0.0120028 0.000664403
9.23327 -0.0119028 0.000656058
9.2713 -0.011804 0.000647847
9.30935 -0.0117063 0.000639766
9.34744 -0.0116097 0.000631813
9.38556 -0.0115142 0.000623985
9.42371 -0.0114199 0.000616281
9.46189 -0.0113266 0.000608697
9.50011 -0.0112344 0.000601231
9.53836 -0.0111433 0.000593881
9.57664 -0.0110531 0.000586645
9.61496 -0.010964 0.00057952
9.65331 -0.0108759 0.000572504
9.69169 -0.0107888 0.000565596
9.73011 -0.0107026 0.000558793
9.76856 -0.0106174 0.000552094
9.80704 -0.0105332 0.000545495
9.84557 -0.0104499 0.000538996
9.88412 -0.0103675 0.000532595
9.92271 -0.0102859 0.000526289
9.96134 -0.0102053 0.000520077
10 -0.0101256 0.000513957
10.0387 -0.0100467 0.000507927
10.0774 -0.00996864 0.000501987
10.1162 -0.00989144 0.000496133
10.155 -0.00981506 0.000490365
10.1939 -0.00973949 0.000484681
10.2328 -0.00966473 0.00047908
10.2717 -0.00959075 0.00047356
10.3106 -0.00951755 0.000468119
10.3496 -0.00944512 0.000462756
10.3887 -0.00937345 0.00045747
10.4278 -0.00930252 0.000452259
10.4669 -0.00923232 0.000447123
10.506 -0.00916285 0.000442059
10.5452 -0.00909409 0.000437066
10.5845 -0.00902604 0.000432144
10.6238 -0.00895868 0.00042729
10.6631 -0.008892 0.000422504
10.7024 -0.008826 0.000417785
10.7418 -0.00876067 0.000413131
10.7813 -0.00869599 0.000408542
10.8208 -0.00863196 0.000404015
10.8603 -0.00856857 0.000399551
10.8999 -0.00850581 0.000395148
10.9395 -0.00844367 0.000390805
10.9792 -0.00838214 0.00038652
11.0189 -0.00832122 0.000382294
11.0586 -0.0082609 0.000378124
11.0984 -0.00820116 0.000374011
11.1383 -0.00814201 0.000369953
11.1781 -0.00808343 0.000365949
11.2181 -0.00802541 0.000361998
11.2581 -0.00796796 0.000358099
11.2981 -0.00791105 0.000354252
11.3381 -0.00785469 0.000350456
11.3783 -0.00779886 0.00034671
11.4184 -0.00774356 0.000343012
11.4587 -0.00768879 0.000339363
11.4989 -0.00763453 0.000335761
11.5392 -0.00758078 0.000332206
11.5796 -0.00752753 0.000328697
11.62 -0.00747478 0.000325233
11.6605 -0.00742251 0.000321813
11.701 -0.00737073 0.000318437
11.7415 -0.00731943 0.000315104
11.7822 -0.0072686 0.000311814
11.8228 -0.00721823 0.000308565
11.8636 -0.00716833 0.000305357
11.9043 -0.00711887 0.000302189
11.9452 -0.00706987 0.000299062
11.986 -0.0070213 0.000295973
12.027 -0.00697317 0.000292923
12.068 -0.00692548 0.00028991
12.109 -0.0068782 0.000286935
12.1501 -0.00683135 0.000283997
12.1913 -0.00678492 0.000281095
12.2325 -0.00673889 0.000278228
12.2738 -0.00669327 0.000275397
12.3151 -0.00664805 0.0002726
12.3565 -0.00660322 0.000269837
12.3979 -0.00655879 0.000267108
12.4394 -0.00651474 0.000264411
12.481 -0.00647107 0.000261747
12.5226 -0.00642777 0.000259115
12.5643 -0.00638485 0.000256514
12.6061 -0.0063423 0.000253944
12.6479 -0.0063001 0.000251405
12.6898 -0.00625827 0.000248896
12.7317 -0.00621679 0.000246417
12.7737 -0.00617566 0.000243967
12.8158 -0.00613487 0.000241545
12.8579 -0.00609443 0.000239152
12.9001 -0.00605432 0.000236787
12.9424 -0.00601455 0.00023445
12.9847 -0.0059751 0.000232139
13.0271 -0.00593598 0.000229855
13.0696 -0.00589719 0.000227598
13.1121 -0.00585871 0.000225366
13.1547 -0.00582054 0.00022316
13.1974 -0.00578269 0.00022098
13.2402 -0.00574514 0.000218824
13.283 -0.00570789 0.000216692
13.3259 -0.00567095 0.000214585
13.3689 -0.0056343 0.000212501
13.4119 -0.00559794 0.000210441
13.455 -0.00556187 0.000208404
13.4982 -0.00552609 0.00020639
13.5415 -0.00549059 0.000204398
13.5848 -0.00545537 0.000202428
13.6283 -0.00542043 0.00020048
13.6718 -0.00538576 0.000198554
13.7153 -0.00535136 0.000196648
13.759 -0.00531722 0.000194764
13.8028 -0.00528335 0.0001929
13.8466 -0.00524974 0.000191057
13.8905 -0.00521639 0.000189234
13.9345 -0.00518329 0.00018743
13.9786 -0.00515044 0.000185646
14.0227 -0.00511784 0.000183881
14.067 -0.00508549 0.000182135
14.1113 -0.00505338 0.000180408
14.1558 -0.00502151 0.000178699
14.2003 -0.00498988 0.000177008
14.2449 -0.00495849 0.000175335
14.2896 -0.00492732 0.00017368
14.3344 -0.00489639 0.000172043
14.3793 -0.00486568 0.000170422
14.4243 -0.0048352 0.000168819
14.4693 -0.00480494 0.000167232
14.5145 -0.0047749 0.000165662
14.5598 -0.00474507 0.000164108
14.6052 -0.00471546 0.00016257
14.6506 -0.00468606 0.000161048
14.6962 -0.00465687 0.000159542
14.7419 -0.00462789 0.000158051
14.7877 -0.00459912 0.000156575
14.8336 -0.00457054 0.000155114
14.8796 -0.00454217 0.000153668
14.9257 -0.00451399 0.000152237
14.9719 -0.00448601 0.00015082
15.0182 -0.00445822 0.000149417
15.0647 -0.00443063 0.000148028
15.1112 -0.00440322 0.000146653
15.1579 -0.004376 0.000145292
15.2047 -0.00434896 0.000143944
15.2516 -0.00432211 0.00014261
15.2986 -0.00429544 0.000141288
15.3458 -0.00426894 0.00013998
15.393 -0.00424263 0.000138684
15.4404 -0.00421648 0.000137401
15.488 -0.00419051 0.000136131
15.5356 -0.00416471 0.000134872
15.5834 -0.00413908 0.000133626
15.6313 -0.00411361 0.000132392
15.6794 -0.00408831 0.000131169
15.7276 -0.00406317 0.000129959
15.7759 -0.00403819 0.000128759
15.8243 -0.00401337 0.000127571
15.873 -0.0039887 0.000126394
15.9217 -0.00396419 0.000125228
15.9706 -0.00393984 0.000124073
16.0197 -0.00391563 0.000122929
16.0689 -0.00389157 0.000121795
16.1182 -0.00386767 0.000120672
16.1677 -0.0038439 0.000119559
16.2174 -0.00382028 0.000118456
16.2672 -0.0037968 0.000117364
16.3172 -0.00377346 0.000116281
16.3674 -0.00375026 0.000115208
16.4177 -0.0037272 0.000114144
16.4682 -0.00370427 0.00011309
16.5189 -0.00368148 0.000112046
16.5697 -0.00365881 0.000111011
16.6208 -0.00363628 0.000109984
16.672 -0.00361387 0.000108967
16.7234 -0.00359159 0.000107959
16.775 -0.00356943 0.000106959
16.8268 -0.00354739 0.000105968
16.8787 -0.00352548 0.000104986
16.9309 -0.00350368 0.000104012
16.9833 -0.00348201 0.000103046
17.0359 -0.00346044 0.000102089
17.0887 -0.003439 0.000101139
17.1418 -0.00341766 0.000100197
17.195 -0.00339643 9.92636e-05
17.2485 -0.00337531 9.83374e-05
17.3022 -0.0033543 9.74189e-05
17.3562 -0.0033334 9.65078e-05
17.4104 -0.0033126 9.5604e-05
17.4648 -0.00329189 9.47076e-05
17.5195 -0.00327129 9.38182e-05
17.5744 -0.00325079 9.29359e-05
17.6296 -0.00323038 9.20605e-05
17.6851 -0.00321007 9.11919e-05
17.7408 -0.00318985 9.03299e-05
17.7969 -0.00316971 8.94746e-05
17.8532 -0.00314967 8.86258e-05
17.9098 -0.00312972 8.77833e-05
17.9667 -0.00310984 8.69471e-05
18.0239 -0.00309006 8.6117e-05
18.0815 -0.00307035 8.5293e-05
18.1393 -0.00305072 8.44749e-05
18.1975 -0.00303116 8.36626e-05
18.256 -0.00301168 8.2856e-05
18.3149 -0.00299228 8.20551e-05
18.3742 -0.00297294 8.12596e-05
18.4338 -0.00295367 8.04695e-05
18.4938 -0.00293447 7.96846e-05
18.5542 -0.00291532 7.89049e-05
18.615 -0.00289624 7.81302e-05
18.6762 -0.00287722 7.73604e-05
18.7379 -0.00285825 7.65953e-05
18.8 -0.00283933 7.58349e-05
18.8625 -0.00282047 7.50791e-05
18.9255 -0.00280165 7.43276e-05
18.9891 -0.00278287 7.35804e-05
19.0531 -0.00276413 7.28373e-05
19.1177 -0.00274543 7.20983e-05
19.1828 -0.00272676 7.1363e-05
19.2484 -0.00270812 7.06314e-05
19.3147 -0.00268951 6.99034e-05
19.3816 -0.00267092 6.91787e-05
19.4491 -0.00265235 6.84572e-05
19.5173 -0.00263378 6.77387e-05
19.5862 -0.00261523 6.70231e-05
19.6558 -0.00259668 6.63101e-05
19.7262 -0.00257812 6.55995e-05
19.7974 -0.00255955 6.48911e-05
19.8694 -0.00254097 6.41847e-05
19.9423 -0.00252236 6.34799e-05
20.0162 -0.00250373 6.27766e-05
20.091 -0.00248505 6.20744e-05
20.1669 -0.00246632 6.13731e-05
20.244 -0.00244753 6.06721e-05
20.3222 -0.00242867 5.99712e-05
20.4016 -0.00240973 5.927e-05
20.4825 -0.00239069 5.85679e-05
20.5648 -0.00237153 5.78643e-05
20.6487 -0.00235224 5.71588e-05
20.7344 -0.00233279 5.64505e-05
20.8219 -0.00231317 5.57386e-05
20.9115 -0.00229333 5.50222e-05
21.0034 -0.00227325 5.43001e-05
21.0979 -0.00225288 5.3571e-05
21.1952 -0.00223217 5.28332e-05
21.2959 -0.00221106 5.20845e-05
21.4004 -0.00218947 5.13224e-05
21.5093 -0.00216728 5.05432e-05
21.6237 -0.00214435 4.97422e-05
21.7448 -0.00212047 4.89125e-05
21.8747 -0.0020953 4.80434e-05
22.0165 -0.00206832 4.71172e-05
22.1768 -0.00203845 4.60992e-05
22.3723 -0.0020029 4.4897e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.0Lambda0.5Nc1ClassicOneLoop/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.25
#Lambda=0.5
#Beta=0.5
#Nc=1
#QUANTUM=0

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=1024 aX=2 aP=0.5

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.5/LambdaOverBeta1.0Lambda0.5Nc1ClassicOneLoop/SigmaAOneLoop.txt <==
-22.3723 -0.499995 3.5303e-19
-22.1768 -0.499995 3.5303e-19
-22.0165 -0.499995 3.5303e-19
-21.8747 -0.499995 3.5303e-19
-21.7448 -0.499995 3.5303e-19
-21.6237 -0.499995 3.5303e-19
-21.5093 -0.499995 3.5303e-19
-21.4004 -0.499995 3.5303e-19
-21.2959 -0.499995 3.5303e-19
-21.1952 -0.499995 3.5303e-19
-21.0979 -0.499995 3.5303e-19
-21.0034 -0.499995 3.5303e-19
-20.9115 -0.499995 3.5303e-19
-20.8219 -0.499995 3.5303e-19
-20.7344 -0.499995 3.5303e-19
-20.6487 -0.499995 3.5303e-19
-20.5648 -0.499995 3.5303e-19
-20.4825 -0.499995 3.5303e-19
-20.4016 -0.499995 3.5303e-19
-20.3222 -0.499995 3.5303e-19
-20.244 -0.499995 3.5303e-19
-20.1669 -0.499995 3.5303e-19
-20.091 -0.499995 3.5303e-19
-20.0162 -0.499995 3.5303e-19
-19.9423 -0.499995 3.5303e-19
-19.8694 -0.499995 3.5303e-19
-19.7974 -0.499995 3.5303e-19
-19.7262 -0.499995 3.5303e-19
-19.6558 -0.499995 3.5303e-19
-19.5862 -0.499995 3.5303e-19
-19.5173 -0.499995 3.5303e-19
-19.4491 -0.499995 3.5303e-19
-19.3816 -0.499995 3.5303e-19
-19.3147 -0.499995 3.5303e-19
-19.2484 -0.499995 3.5303e-19
-19.1828 -0.499995 3.5303e-19
-19.1177 -0.499995 3.5303e-19
-19.0531 -0.499995 3.5303e-19
-18.9891 -0.499995 3.5303e-19
-18.9255 -0.499995 3.5303e-19
-18.8625 -0.499995 3.5303e-19
-18.8 -0.499995 3.5303e-19
-18.7379 -0.499995 3.5303e-19
-18.6762 -0.499995 3.5303e-19
-18.615 -0.499995 3.5303e-19
-18.5542 -0.499995 3.5303e-19
-18.4938 -0.499995 3.5303e-19
-18.4338 -0.499995 3.5303e-19
-18.3742 -0.499995 3.5303e-19
-18.3149 -0.499995 3.5303e-19
-18.256 -0.499995 3.5303e-19
-18.1975 -0.499995 3.5303e-19
-18.1393 -0.499995 3.5303e-19
-18.0815 -0.499995 3.5303e-19
-18.0239 -0.499995 3.5303e-19
-17.9667 -0.499995 3.5303e-19
-17.9098 -0.499995 3.5303e-19
-17.8532 -0.499995 3.5303e-19
-17.7969 -0.499995 3.5303e-19
-17.7408 -0.499995 3.5303e-19
-17.6851 -0.499995 3.5303e-19
-17.6296 -0.499995 3.5303e-19
-17.5744 -0.499995 3.5303e-19
-17.5195 -0.499995 3.5303e-19
-17.4648 -0.499995 3.5303e-19
-17.4104 -0.499995 3.5303e-19
-17.3562 -0.499995 3.5303e-19
-17.3022 -0.499995 3.5303e-19
-17.2485 -0.499995 3.5303e-19
-17.195 -0.499995 3.5303e-19
-17.1418 -0.499995 3.5303e-19
-17.0887 -0.499995 3.5303e-19
-17.0359 -0.499995 3.5303e-19
-16.9833 -0.499995 3.5303e-19
-16.9309 -0.499995 3.5303e-19
-16.8787 -0.499995 3.5303e-19
-16.8268 -0.499995 3.5303e-19
-16.775 -0.499995 3.5303e-19
-16.7234 -0.499995 3.5303e-19
-16.672 -0.499995 3.5303e-19
-16.6208 -0.499995 3.5303e-19
-16.5697 -0.499995 3.5303e-19
-16.5189 -0.499995 3.5303e-19
-16.4682 -0.499995 3.5303e-19
-16.4177 -0.499995 3.5303e-19
-16.3674 -0.499995 3.5303e-19
-16.3172 -0.499995 3.5303e-19
-16.2672 -0.499995 3.5303e-19
-16.2174 -0.499995 3.5303e-19
-16.1677 -0.499995 3.5303e-19
-16.1182 -0.499995 3.5303e-19
-16.0689 -0.499995 3.5303e-19
-16.0197 -0.499995 3.5303e-19
-15.9706 -0.499995 3.5303e-19
-15.9217 -0.499995 3.5303e-19
-15.873 -0.499995 3.5303e-19
-15.8243 -0.499995 3.5303e-19
-15.7759 -0.499995 3.5303e-19
-15.7276 -0.499995 3.5303e-19
-15.6794 -0.499995 3.5303e-19
-15.6313 -0.499995 3.5303e-19
-15.5834 -0.499995 3.5303e-19
-15.5356 -0.499995 3.5303e-19
-15.488 -0.499995 3.5303e-19
-15.4404 -0.499995 3.5303e-19
-15.393 -0.499995 3.5303e-19
-15.3458 -0.499995 3.5303e-19
-15.2986 -0.499995 3.5303e-19
-15.2516 -0.499995 3.5303e-19
-15.2047 -0.499995 3.5303e-19
-15.1579 -0.499995 3.5303e-19
-15.1112 -0.499995 3.5303e-19
-15.0647 -0.499995 3.5303e-19
-15.0182 -0.499995 3.5303e-19
-14.9719 -0.499995 3.5303e-19
-14.9257 -0.499995 3.5303e-19
-14.8796 -0.499995 3.5303e-19
-14.8336 -0.499995 3.5303e-19
-14.7877 -0.499995 3.5303e-19
-14.7419 -0.499995 3.5303e-19
-14.6962 -0.499995 3.5303e-19
-14.6506 -0.499995 3.5303e-19
-14.6052 -0.499995 3.5303e-19
-14.5598 -0.499995 3.5303e-19
-14.5145 -0.499995 3.5303e-19
-14.4693 -0.499995 3.5303e-19
-14.4243 -0.499995 3.5303e-19
-14.3793 -0.499995 3.5303e-19
-14.3344 -0.499995 3.5303e-19
-14.2896 -0.499995 3.5303e-19
-14.2449 -0.499995 3.5303e-19
-14.2003 -0.499995 3.5303e-19
-14.1558 -0.499995 3.5303e-19
-14.1113 -0.499995 3.5303e-19
-14.067 -0.499995 3.5303e-19
-14.0227 -0.499995 3.5303e-19
-13.9786 -0.499995 3.5303e-19
-13.9345 -0.499995 3.5303e-19
-13.8905 -0.499995 3.5303e-19
-13.8466 -0.499995 3.5303e-19
-13.8028 -0.499995 3.5303e-19
-13.759 -0.499995 3.5303e-19
-13.7153 -0.499995 3.5303e-19
-13.6718 -0.499995 3.5303e-19
-13.6283 -0.499995 3.5303e-19
-13.5848 -0.499995 3.5303e-19
-13.5415 -0.499995 3.5303e-19
-13.4982 -0.499995 3.5303e-19
-13.455 -0.499995 3.5303e-19
-13.4119 -0.499995 3.5303e-19
-13.3689 -0.499995 3.5303e-19
-13.3259 -0.499995 3.5303e-19
-13.283 -0.499995 3.5303e-19
-13.2402 -0.499995 3.5303e-19
-13.1974 -0.499995 3.5303e-19
-13.1547 -0.499995 3.5303e-19
-13.1121 -0.499995 3.5303e-19
-13.0696 -0.499995 3.5303e-19
-13.0271 -0.499995 3.5303e-19
-12.9847 -0.499995 3.5303e-19
-12.9424 -0.499995 3.5303e-19
-12.9001 -0.499995 3.5303e-19
-12.8579 -0.499995 3.5303e-19
-12.8158 -0.499995 3.5303e-19
-12.7737 -0.499995 3.5303e-19
-12.7317 -0.499995 3.5303e-19
-12.6898 -0.499995 3.5303e-19
-12.6479 -0.499995 3.5303e-19
-12.6061 -0.499995 3.5303e-19
-12.5643 -0.499995 3.5303e-19
-12.5226 -0.499995 3.5303e-19
-12.481 -0.499995 3.5303e-19
-12.4394 -0.499995 3.5303e-19
-12.3979 -0.499995 3.5303e-19
-12.3565 -0.499995 3.5303e-19
-12.3151 -0.499995 3.5303e-19
-12.2738 -0.499995 3.5303e-19
-12.2325 -0.499995 3.5303e-19
-12.1913 -0.499995 3.5303e-19
-12.1501 -0.499995 3.5303e-19
-12.109 -0.499995 3.5303e-19
-12.068 -0.499995 3.5303e-19
-12.027 -0.499995 3.5303e-19
-11.986 -0.499995 3.5303e-19
-11.9452 -0.499995 3.5303e-19
-11.9043 -0.499995 3.5303e-19
-11.8636 -0.499995 3.5303e-19
-11.8228 -0.499995 3.5303e-19
-11.7822 -0.499995 3.5303e-19
-11.7415 -0.499995 3.5303e-19
-11.701 -0.499995 3.5303e-19
-11.6605 -0.499995 3.5303e-19
-11.62 -0.499995 3.5303e-19
-11.5796 -0.499995 3.5303e-19
-11.5392 -0.499995 3.5303e-19
-11.4989 -0.499995 3.5303e-19
-11.4587 -0.499995 3.5303e-19
-11.4184 -0.499995 3.5303e-19
-11.3783 -0.499995 3.5303e-19
-11.3381 -0.499995 3.5303e-19
-11.2981 -0.499995 3.5303e-19
-11.2581 -0.499995 3.5303e-19
-11.2181 -0.499995 3.5303e-19
-11.1781 -0.499995 3.5303e-19
-11.1383 -0.499995 3.5303e-19
-11.0984 -0.499995 3.5303e-19
-11.0586 -0.499995 3.5303e-19
-11.0189 -0.499995 3.5303e-19
-10.9792 -0.499995 3.5303e-19
-10.9395 -0.499995 3.5303e-19
-10.8999 -0.499995 3.5303e-19
-10.8603 -0.499995 3.5303e-19
-10.8208 -0.499995 3.5303e-19
-10.7813 -0.499995 3.5303e-19
-10.7418 -0.499995 3.5303e-19
-10.7024 -0.499995 3.5303e-19
-10.6631 -0.499995 3.5303e-19
-10.6238 -0.499995 3.5303e-19
-10.5845 -0.499995 3.5303e-19
-10.5452 -0.499995 3.5303e-19
-10.506 -0.499995 3.5303e-19
-10.4669 -0.499995 3.5303e-19
-10.4278 -0.499995 3.5303e-19
-10.3887 -0.499995 3.5303e-19
-10.3496 -0.499995 3.5303e-19
-10.3106 -0.499995 3.5303e-19
-10.2717 -0.499995 3.5303e-19
-10.2328 -0.499995 3.5303e-19
-10.1939 -0.499995 3.5303e-19
-10.155 -0.499995 3.5303e-19
-10.1162 -0.499995 3.5303e-19
-10.0774 -0.499995 3.5303e-19
-10.0387 -0.499995 3.5303e-19
-10 -0.499995 3.5303e-19
-9.96134 -0.499995 3.5303e-19
-9.92271 -0.499995 3.5303e-19
-9.88412 -0.499995 3.5303e-19
-9.84557 -0.499995 3.5303e-19
-9.80704 -0.499995 3.5303e-19
-9.76856 -0.499995 3.5303e-19
-9.73011 -0.499995 3.5303e-19
-9.69169 -0.499995 3.5303e-19
-9.65331 -0.499995 3.5303e-19
-9.61496 -0.499995 3.5303e-19
-9.57664 -0.499995 3.5303e-19
-9.53836 -0.499995 3.5303e-19
-9.50011 -0.499995 3.5303e-19
-9.46189 -0.499995 3.5303e-19
-9.42371 -0.499995 3.5303e-19
-9.38556 -0.499995 3.5303e-19
-9.34744 -0.499995 3.5303e-19
-9.30935 -0.499995 3.5303e-19
-9.2713 -0.499995 3.5303e-19
-9.23327 -0.499995 3.5303e-19
-9.19528 -0.499995 3.5303e-19
-9.15732 -0.499995 3.5303e-19
-9.11939 -0.499995 3.5303e-19
-9.08149 -0.499995 3.5303e-19
-9.04362 -0.499995 3.5303e-19
-9.00578 -0.499995 3.5303e-19
-8.96797 -0.499995 3.5303e-19
-8.93019 -0.499995 3.5303e-19
-8.89244 -0.499995 3.5303e-19
-8.85471 -0.499995 3.5303e-19
-8.81702 -0.499995 3.5303e-19
-8.77936 -0.499995 3.5303e-19
-8.74172 -0.499995 3.5303e-19
-8.70412 -0.499995 3.5303e-19
-8.66654 -0.499995 3.5303e-19
-8.62899 -0.499995 3.5303e-19
-8.59146 -0.499995 3.5303e-19
-8.55397 -0.499995 3.5303e-19
-8.5165 -0.499995 3.5303e-19
-8.47906 -0.499995 3.5303e-19
-8.44165 -0.499995 3.5303e-19
-8.40426 -0.499995 3.5303e-19
-8.3669 -0.499995 3.5303e-19
-8.32956 -0.499995 3.5303e-19
-8.29226 -0.499995 3.5303e-19
-8.25497 -0.499995 3.5303e-19
-8.21772 -0.499995 3.5303e-19
-8.18049 -0.499995 3.5303e-19
-8.14328 -0.499995 3.5303e-19
-8.1061 -0.499995 3.5303e-19
-8.06895 -0.499995 3.5303e-19
-8.03182 -0.499995 3.5303e-19
-7.99471 -0.499995 3.5303e-19
-7.95763 -0.499995 3.5303e-19
-7.92058 -0.499995 3.5303e-19
-7.88355 -0.499995 3.5303e-19
-7.84654 -0.499995 3.5303e-19
-7.80955 -0.499995 3.5303e-19
-7.77259 -0.499995 3.5303e-19
-7.73566 -0.499995 3.5303e-19
-7.69874 -0.499995 3.5303e-19
-7.66185 -0.499995 3.5303e-19
-7.62498 -0.499995 3.5303e-19
-7.58814 -0.499995 3.5303e-19
-7.55132 -0.499995 3.5303e-19
-7.51452 -0.499995 3.5303e-19
-7.47774 -0.499995 3.5303e-19
-7.44099 -0.499995 3.5303e-19
-7.40425 -0.499995 3.5303e-19
-7.36754 -0.499995 3.5303e-19
-7.33085 -0.499995 3.5303e-19
-7.29418 -0.499995 3.5303e-19
-7.25754 -0.499995 3.5303e-19
-7.22091 -0.499995 3.5303e-19
-7.18431 -0.499995 3.5303e-19
-7.14772 -0.499995 3.5303e-19
-7.11116 -0.499995 3.5303e-19
-7.07462 -0.499995 3.5303e-19
-7.0381 -0.499995 3.5303e-19
-7.00159 -0.499995 3.5303e-19
-6.96511 -0.499995 3.5303e-19
-6.92865 -0.499995 3.5303e-19
-6.89221 -0.499995 3.5303e-19
-6.85579 -0.499995 3.5303e-19
-6.81938 -0.499995 3.5303e-19
-6.783 -0.499995 3.5303e-19
-6.74664 -0.499995 3.5303e-19
-6.71029 -0.499995 3.5303e-19
-6.67397 -0.499995 3.5303e-19
-6.63766 -0.499995 3.5303e-19
-6.60137 -0.499995 3.5303e-19
-6.5651 -0.499995 3.5303e-19
-6.52885 -0.499995 3.5303e-19
-6.49262 -0.499995 3.5303e-19
-6.4564 -0.499995 3.5303e-19
-6.42021 -0.499995 3.5303e-19
-6.38403 -0.499995 3.5303e-19
-6.34786 -0.499995 3.5303e-19
-6.31172 -0.499995 3.5303e-19
-6.27559 -0.499995 3.5303e-19
-6.23949 -0.499995 3.5303e-19
-6.20339 -0.499995 3.5303e-19
-6.16732 -0.499995 3.5303e-19
-6.13126 -0.499995 3.5303e-19
-6.09522 -0.499995 3.5303e-19
-6.05919 -0.499995 3.5303e-19
-6.02319 -0.499995 3.5303e-19
-5.9872 -0.499995 3.5303e-19
-5.95122 -0.499995 3.5303e-19
-5.91526 -0.499995 3.5303e-19
-5.87932 -0.499995 3.5303e-19
-5.84339 -0.499995 3.5303e-19
-5.80748 -0.499995 3.5303e-19
-5.77158 -0.499995 3.5303e-19
-5.7357 -0.499995 3.5303e-19
-5.69984 -0.499995 3.5303e-19
-5.66399 -0.499995 3.5303e-19
-5.62815 -0.499995 3.5303e-19
-5.59233 -0.499995 3.5303e-19
-5.55653 -0.499995 3.5303e-19
-5.52074 -0.499995 3.5303e-19
-5.48497 -0.499995 3.5303e-19
-5.4492 -0.499995 3.5303e-19
-5.41346 -0.499995 3.5303e-19
-5.37773 -0.499995 3.5303e-19
-5.34201 -0.499995 3.5303e-19
-5.30631 -0.499995 3.5303e-19
-5.27062 -0.499995 3.5303e-19
-5.23494 -0.499995 3.5303e-19
-5.19928 -0.499995 3.5303e-19
-5.16363 -0.499995 3.5303e-19
-5.128 -0.499995 3.5303e-19
-5.09237 -0.499995 3.5303e-19
-5.05677 -0.499995 3.5303e-19
-5.02117 -0.499995 3.5303e-19
-4.98559 -0.499995 3.5303e-19
-4.95002 -0.499995 3.5303e-19
-4.91446 -0.499995 3.5303e-19
-4.87892 -0.499995 3.5303e-19
-4.84339 -0.499995 3.5303e-19
-4.80787 -0.499995 3.5303e-19
-4.77237 -0.499995 3.5303e-19
-4.73687 -0.499995 3.5303e-19
-4.70139 -0.499995 3.5303e-19
-4.66592 -0.499995 3.5303e-19
-4.63046 -0.499995 3.5303e-19
-4.59502 -0.499995 3.5303e-19
-4.55958 -0.499995 3.5303e-19
-4.52416 -0.499995 3.5303e-19
-4.48875 -0.499995 3.5303e-19
-4.45335 -0.499995 3.5303e-19
-4.41797 -0.499995 3.5303e-19
-4.38259 -0.499995 3.5303e-19
-4.34722 -0.499995 3.5303e-19
-4.31187 -0.499995 3.5303e-19
-4.27653 -0.499995 3.5303e-19
-4.24119 -0.499995 3.5303e-19
-4.20587 -0.499995 3.5303e-19
-4.17056 -0.499995 3.5303e-19
-4.13526 -0.499995 3.5303e-19
-4.09997 -0.499995 3.5303e-19
-4.06469 -0.499995 3.5303e-19
-4.02942 -0.499995 3.5303e-19
-3.99416 -0.499995 3.5303e-19
-3.95891 -0.499995 3.5303e-19
-3.92367 -0.499995 3.5303e-19
-3.88844 -0.499995 3.5303e-19
-3.85322 -0.499995 3.5303e-19
-3.81801 -0.499995 3.5303e-19
-3.7828 -0.499995 3.5303e-19
-3.74761 -0.499995 3.5303e-19
-3.71243 -0.499995 3.5303e-19
-3.67726 -0.499995 3.5303e-19
-3.64209 -0.499995 3.5303e-19
-3.60694 -0.499995 3.5303e-19
-3.57179 -0.499995 3.5303e-19
-3.53665 -0.499995 3.5303e-19
-3.50152 -0.499995 3.5303e-19
-3.4664 -0.499995 3.5303e-19
-3.43129 -0.499995 3.5303e-19
-3.39619 -0.499995 3.5303e-19
-3.36109 -0.499995 3.5303e-19
-3.32601 -0.499995 3.5303e-19
-3.29093 -0.499995 3.5303e-19
-3.25586 -0.499995 3.5303e-19
-3.2208 -0.499995 3.5303e-19
-3.18574 -0.499995 3.5303e-19
-3.1507 -0.499995 3.5303e-19
-3.11566 -0.499995 3.5303e-19
-3.08063 -0.499995 3.5303e-19
-3.0456 -0.499995 3.5303e-19
-3.01059 -0.499995 3.5303e-19
-2.97558 -0.499995 3.5303e-19
-2.94058 -0.499995 3.5303e-19
-2.90558 -0.499995 3.5303e-19
-2.87059 -0.499995 3.5303e-19
-2.83561 -0.499995 3.5303e-19
-2.80064 -0.499995 3.5303e-19
-2.76567 -0.499995 3.5303e-19
-2.73071 -0.499995 3.5303e-19
-2.69576 -0.499995 3.5303e-19
-2.66081 -0.499995 3.5303e-19
-2.62587 -0.499995 3.5303e-19
-2.59094 -0.499995 3.5303e-19
-2.55601 -0.499995 3.5303e-19
-2.52109 -0.499995 3.5303e-19
-2.48617 -0.499995 3.5303e-19
-2.45126 -0.499995 3.5303e-19
-2.41636 -0.499995 3.5303e-19
-2.38146 -0.499995 3.5303e-19
-2.34657 -0.499995 3.5303e-19
-2.31168 -0.499995 3.5303e-19
-2.2768 -0.499995 3.5303e-19
-2.24192 -0.499995 3.5303e-19
-2.20705 -0.499995 3.5303e-19
-2.17219 -0.499995 3.5303e-19
-2.13733 -0.499995 3.5303e-19
-2.10247 -0.499995 3.5303e-19
-2.06762 -0.499995 3.5303e-19
-2.03278 -0.499995 3.5303e-19
-1.99794 -0.499995 3.5303e-19
-1.9631 -0.499995 3.5303e-19
-1.92827 -0.499995 3.5303e-19
-1.89345 -0.499995 3.5303e-19
-1.85862 -0.499995 3.5303e-19
-1.82381 -0.499995 3.5303e-19
-1.78899 -0.499995 3.5303e-19
-1.75419 -0.499995 3.5303e-19
-1.71938 -0.499995 3.5303e-19
-1.68458 -0.499995 3.5303e-19
-1.64979 -0.499995 3.5303e-19
-1.61499 -0.499995 3.5303e-19
-1.58021 -0.499995 3.5303e-19
-1.54542 -0.499995 3.5303e-19
-1.51064 -0.499995 3.5303e-19
-1.47586 -0.499995 3.5303e-19
-1.44109 -0.499995 3.5303e-19
-1.40632 -0.499995 3.5303e-19
-1.37155 -0.499995 3.5303e-19
-1.33679 -0.499995 3.5303e-19
-1.30203 -0.499995 3.5303e-19
-1.26727 -0.499995 3.5303e-19
-1.23251 -0.499995 3.5303e-19
-1.19776 -0.499995 3.5303e-19
-1.16301 -0.499995 3.5303e-19
-1.12827 -0.499995 3.5303e-19
-1.09352 -0.499995 3.5303e-19
-1.05878 -0.499995 3.5303e-19
-1.02405 -0.499995 3.5303e-19
-0.989309 -0.499995 3.5303e-19
-0.954576 -0.499995 3.5303e-19
-0.919844 -0.499995 3.5303e-19
-0.885115 -0.499995 3.5303e-19
-0.850388 -0.499995 3.5303e-19
-0.815663 -0.499995 3.5303e-19
-0.78094 -0.499995 3.5303e-19
-0.746219 -0.499995 3.5303e-19
-0.711499 -0.499995 3.5303e-19
-0.676781 -0.499995 3.5303e-19
-0.642065 -0.499995 3.5303e-19
-0.60735 -0.499995 3.5303e-19
-0.572637 -0.499995 3.5303e-19
-0.537925 -0.499995 3.5303e-19
-0.503214 -0.499995 3.5303e-19
-0.468504 -0.499995 3.5303e-19
-0.433796 -0.499995 3.5303e-19
-0.399089 -0.499995 3.5303e-19
-0.364382 -0.499995 3.5303e-19
-0.329676 -0.499995 3.5303e-19
-0.294972 -0.499995 3.5303e-19
-0.260267 -0.499995 3.5303e-19
-0.225564 -0.499995 3.5303e-19
-0.190861 -0.499995 3.5303e-19
-0.156158 -0.499995 3.5303e-19
-0.121456 -0.499995 3.5303e-19
-0.0867541 -0.499995 3.5303e-19
-0.0520524 -0.499995 3.5303e-19
-0.0173508 -0.499995 3.5303e-19
0.0173508 -0.499995 3.5303e-19
0.0520524 -0.499995 3.5303e-19
0.0867541 -0.499995 3.5303e-19
0.121456 -0.499995 3.5303e-19
0.156158 -0.499995 3.5303e-19
0.190861 -0.499995 3.5303e-19
0.225564 -0.499995 3.5303e-19
0.260267 -0.499995 3.5303e-19
0.294972 -0.499995 3.5303e-19
0.329676 -0.499995 3.5303e-19
0.364382 -0.499995 3.5303e-19
0.399089 -0.499995 3.5303e-19
0.433796 -0.499995 3.5303e-19
0.468504 -0.499995 3.5303e-19
0.503214 -0.499995 3.5303e-19
0.537925 -0.499995 3.5303e-19
0.572637 -0.499995 3.5303e-19
0.60735 -0.499995 3.5303e-19
0.642065 -0.499995 3.5303e-19
0.676781 -0.499995 3.5303e-19
0.711499 -0.499995 3.5303e-19
0.746219 -0.499995 3.5303e-19
0.78094 -0.499995 3.5303e-19
0.815663 -0.499995 3.5303e-19
0.850388 -0.499995 3.5303e-19
0.885115 -0.499995 3.5303e-19
0.919844 -0.499995 3.5303e-19
0.954576 -0.499995 3.5303e-19
0.989309 -0.499995 3.5303e-19
1.02405 -0.499995 3.5303e-19
1.05878 -0.499995 3.5303e-19
1.09352 -0.499995 3.5303e-19
1.12827 -0.499995 3.5303e-19
1.16301 -0.499995 3.5303e-19
1.19776 -0.499995 3.5303e-19
1.23251 -0.499995 3.5303e-19
1.26727 -0.499995 3.5303e-19
1.30203 -0.499995 3.5303e-19
1.33679 -0.499995 3.5303e-19
1.37155 -0.499995 3.5303e-19
1.40632 -0.499995 3.5303e-19
1.44109 -0.499995 3.5303e-19
1.47586 -0.499995 3.5303e-19
1.51064 -0.499995 3.5303e-19
1.54542 -0.499995 3.5303e-19
1.58021 -0.499995 3.5303e-19
1.61499 -0.499995 3.5303e-19
1.64979 -0.499995 3.5303e-19
1.68458 -0.499995 3.5303e-19
1.71938 -0.499995 3.5303e-19
1.75419 -0.499995 3.5303e-19
1.78899 -0.499995 3.5303e-19
1.82381 -0.499995 3.5303e-19
1.85862 -0.499995 3.5303e-19
1.89345 -0.499995 3.5303e-19
1.92827 -0.499995 3.5303e-19
1.9631 -0.499995 3.5303e-19
1.99794 -0.499995 3.5303e-19
2.03278 -0.499995 3.5303e-19
2.06762 -0.499995 3.5303e-19
2.10247 -0.499995 3.5303e-19
2.13733 -0.499995 3.5303e-19
2.17219 -0.499995 3.5303e-19
2.20705 -0.499995 3.5303e-19
2.24192 -0.499995 3.5303e-19
2.2768 -0.499995 3.5303e-19
2.31168 -0.499995 3.5303e-19
2.34657 -0.499995 3.5303e-19
2.38146 -0.499995 3.5303e-19
2.41636 -0.499995 3.5303e-19
2.45126 -0.499995 3.5303e-19
2.48617 -0.499995 3.5303e-19
2.52109 -0.499995 3.5303e-19
2.55601 -0.499995 3.5303e-19
2.59094 -0.499995 3.5303e-19
2.62587 -0.499995 3.5303e-19
2.66081 -0.499995 3.5303e-19
2.69576 -0.499995 3.5303e-19
2.73071 -0.499995 3.5303e-19
2.76567 -0.499995 3.5303e-19
2.80064 -0.499995 3.5303e-19
2.83561 -0.499995 3.5303e-19
2.87059 -0.499995 3.5303e-19
2.90558 -0.499995 3.5303e-19
2.94058 -0.499995 3.5303e-19
2.97558 -0.499995 3.5303e-19
3.01059 -0.499995 3.5303e-19
3.0456 -0.499995 3.5303e-19
3.08063 -0.499995 3.5303e-19
3.11566 -0.499995 3.5303e-19
3.1507 -0.499995 3.5303e-19
3.18574 -0.499995 3.5303e-19
3.2208 -0.499995 3.5303e-19
3.25586 -0.499995 3.5303e-19
3.29093 -0.499995 3.5303e-19
3.32601 -0.499995 3.5303e-19
3.36109 -0.499995 3.5303e-19
3.39619 -0.499995 3.5303e-19
3.43129 -0.499995 3.5303e-19
3.4664 -0.499995 3.5303e-19
3.50152 -0.499995 3.5303e-19
3.53665 -0.499995 3.5303e-19
3.57179 -0.499995 3.5303e-19
3.60694 -0.499995 3.5303e-19
3.64209 -0.499995 3.5303e-19
3.67726 -0.499995 3.5303e-19
3.71243 -0.499995 3.5303e-19
3.74761 -0.499995 3.5303e-19
3.7828 -0.499995 3.5303e-19
3.81801 -0.499995 3.5303e-19
3.85322 -0.499995 3.5303e-19
3.88844 -0.499995 3.5303e-19
3.92367 -0.499995 3.5303e-19
3.95891 -0.499995 3.5303e-19
3.99416 -0.499995 3.5303e-19
4.02942 -0.499995 3.5303e-19
4.06469 -0.499995 3.5303e-19
4.09997 -0.499995 3.5303e-19
4.13526 -0.499995 3.5303e-19
4.17056 -0.499995 3.5303e-19
4.20587 -0.499995 3.5303e-19
4.24119 -0.499995 3.5303e-19
4.27653 -0.499995 3.5303e-19
4.31187 -0.499995 3.5303e-19
4.34722 -0.499995 3.5303e-19
4.38259 -0.499995 3.5303e-19
4.41797 -0.499995 3.5303e-19
4.45335 -0.499995 3.5303e-19
4.48875 -0.499995 3.5303e-19
4.52416 -0.499995 3.5303e-19
4.55958 -0.499995 3.5303e-19
4.59502 -0.499995 3.5303e-19
4.63046 -0.499995 3.5303e-19
4.66592 -0.499995 3.5303e-19
4.70139 -0.499995 3.5303e-19
4.73687 -0.499995 3.5303e-19
4.77237 -0.499995 3.5303e-19
4.80787 -0.499995 3.5303e-19
4.84339 -0.499995 3.5303e-19
4.87892 -0.499995 3.5303e-19
4.91446 -0.499995 3.5303e-19
4.95002 -0.499995 3.5303e-19
4.98559 -0.499995 3.5303e-19
5.02117 -0.499995 3.5303e-19
5.05677 -0.499995 3.5303e-19
5.09237 -0.499995 3.5303e-19
5.128 -0.499995 3.5303e-19
5.16363 -0.499995 3.5303e-19
5.19928 -0.499995 3.5303e-19
5.23494 -0.499995 3.5303e-19
5.27062 -0.499995 3.5303e-19
5.30631 -0.499995 3.5303e-19
5.34201 -0.499995 3.5303e-19
5.37773 -0.499995 3.5303e-19
5.41346 -0.499995 3.5303e-19
5.4492 -0.499995 3.5303e-19
5.48497 -0.499995 3.5303e-19
5.52074 -0.499995 3.5303e-19
5.55653 -0.499995 3.5303e-19
5.59233 -0.499995 3.5303e-19
5.62815 -0.499995 3.5303e-19
5.66399 -0.499995 3.5303e-19
5.69984 -0.499995 3.5303e-19
5.7357 -0.499995 3.5303e-19
5.77158 -0.499995 3.5303e-19
5.80748 -0.499995 3.5303e-19
5.84339 -0.499995 3.5303e-19
5.87932 -0.499995 3.5303e-19
5.91526 -0.499995 3.5303e-19
5.95122 -0.499995 3.5303e-19
5.9872 -0.499995 3.5303e-19
6.02319 -0.499995 3.5303e-19
6.05919 -0.499995 3.5303e-19
6.09522 -0.499995 3.5303e-19
6.13126 -0.499995 3.5303e-19
6.16732 -0.499995 3.5303e-19
6.20339 -0.499995 3.5303e-19
6.23949 -0.499995 3.5303e-19
6.27559 -0.499995 3.5303e-19
6.31172 -0.499995 3.5303e-19
6.34786 -0.499995 3.5303e-19
6.38403 -0.499995 3.5303e-19
6.42021 -0.499995 3.5303e-19
6.4564 -0.499995 3.5303e-19
6.49262 -0.499995 3.5303e-19
6.52885 -0.499995 3.5303e-19
6.5651 -0.499995 3.5303e-19
6.60137 -0.499995 3.5303e-19
6.63766 -0.499995 3.5303e-19
6.67397 -0.499995 3.5303e-19
6.71029 -0.499995 3.5303e-19
6.74664 -0.499995 3.5303e-19
6.783 -0.499995 3.5303e-19
6.81938 -0.499995 3.5303e-19
6.85579 -0.499995 3.5303e-19
6.89221 -0.499995 3.5303e-19
6.92865 -0.499995 3.5303e-19
6.96511 -0.499995 3.5303e-19
7.00159 -0.499995 3.5303e-19
7.0381 -0.499995 3.5303e-19
7.07462 -0.499995 3.5303e-19
7.11116 -0.499995 3.5303e-19
7.14772 -0.499995 3.5303e-19
7.18431 -0.499995 3.5303e-19
7.22091 -0.499995 3.5303e-19
7.25754 -0.499995 3.5303e-19
7.29418 -0.499995 3.5303e-19
7.33085 -0.499995 3.5303e-19
7.36754 -0.499995 3.5303e-19
7.40425 -0.499995 3.5303e-19
7.44099 -0.499995 3.5303e-19
7.47774 -0.499995 3.5303e-19
7.51452 -0.499995 3.5303e-19
7.55132 -0.499995 3.5303e-19
7.58814 -0.499995 3.5303e-19
7.62498 -0.499995 3.5303e-19
7.66185 -0.499995 3.5303e-19
7.69874 -0.499995 3.5303e-19
7.73566 -0.499995 3.5303e-19
7.77259 -0.499995 3.5303e-19
7.80955 -0.499995 3.5303e-19
7.84654 -0.499995 3.5303e-19
7.88355 -0.499995 3.5303e-19
7.92058 -0.499995 3.5303e-19
7.95763 -0.499995 3.5303e-19
7.99471 -0.499995 3.5303e-19
8.03182 -0.499995 3.5303e-19
8.06895 -0.499995 3.5303e-19
8.1061 -0.499995 3.5303e-19
8.14328 -0.499995 3.5303e-19
8.18049 -0.499995 3.5303e-19
8.21772 -0.499995 3.5303e-19
8.25497 -0.499995 3.5303e-19
8.29226 -0.499995 3.5303e-19
8.32956 -0.499995 3.5303e-19
8.3669 -0.499995 3.5303e-19
8.40426 -0.499995 3.5303e-19
8.44165 -0.499995 3.5303e-19
8.47906 -0.499995 3.5303e-19
8.5165 -0.499995 3.5303e-19
8.55397 -0.499995 3.5303e-19
8.59146 -0.499995 3.5303e-19
8.62899 -0.499995 3.5303e-19
8.66654 -0.499995 3.5303e-19
8.70412 -0.499995 3.5303e-19
8.74172 -0.499995 3.5303e-19
8.77936 -0.499995 3.5303e-19
8.81702 -0.499995 3.5303e-19
8.85471 -0.499995 3.5303e-19
8.89244 -0.499995 3.5303e-19
8.93019 -0.499995 3.5303e-19
8.96797 -0.499995 3.5303e-19
9.00578 -0.499995 3.5303e-19
9.04362 -0.499995 3.5303e-19
9.08149 -0.499995 3.5303e-19
9.11939 -0.499995 3.5303e-19
9.15732 -0.499995 3.5303e-19
9.19528 -0.499995 3.5303e-19
9.23327 -0.499995 3.5303e-19
9.2713 -0.499995 3.5303e-19
9.30935 -0.499995 3.5303e-19
9.34744 -0.499995 3.5303e-19
9.38556 -0.499995 3.5303e-19
9.42371 -0.499995 3.5303e-19
9.46189 -0.499995 3.5303e-19
9.50011 -0.499995 3.5303e-19
9.53836 -0.499995 3.5303e-19
9.57664 -0.499995 3.5303e-19
9.61496 -0.499995 3.5303e-19
9.65331 -0.499995 3.5303e-19
9.69169 -0.499995 3.5303e-19
9.73011 -0.499995 3.5303e-19
9.76856 -0.499995 3.5303e-19
9.80704 -0.499995 3.5303e-19
9.84557 -0.499995 3.5303e-19
9.88412 -0.499995 3.5303e-19
9.92271 -0.499995 3.5303e-19
9.96134 -0.499995 3.5303e-19
10 -0.499995 3.5303e-19
10.0387 -0.499995 3.5303e-19
10.0774 -0.499995 3.5303e-19
10.1162 -0.499995 3.5303e-19
10.155 -0.499995 3.5303e-19
10.1939 -0.499995 3.5303e-19
10.2328 -0.499995 3.5303e-19
10.2717 -0.499995 3.5303e-19
10.3106 -0.499995 3.5303e-19
10.3496 -0.499995 3.5303e-19
10.3887 -0.499995 3.5303e-19
10.4278 -0.499995 3.5303e-19
10.4669 -0.499995 3.5303e-19
10.506 -0.499995 3.5303e-19
10.5452 -0.499995 3.5303e-19
10.5845 -0.499995 3.5303e-19
10.6238 -0.499995 3.5303e-19
10.6631 -0.499995 3.5303e-19
10.7024 -0.499995 3.5303e-19
10.7418 -0.499995 3.5303e-19
10.7813 -0.499995 3.5303e-19
10.8208 -0.499995 3.5303e-19
10.8603 -0.499995 3.5303e-19
10.8999 -0.499995 3.5303e-19
10.9395 -0.499995 3.5303e-19
10.9792 -0.499995 3.5303e-19
11.0189 -0.499995 3.5303e-19
11.0586 -0.499995 3.5303e-19
11.0984 -0.499995 3.5303e-19
11.1383 -0.499995 3.5303e-19
11.1781 -0.499995 3.5303e-19
11.2181 -0.499995 3.5303e-19
11.2581 -0.499995 3.5303e-19
11.2981 -0.499995 3.5303e-19
11.3381 -0.499995 3.5303e-19
11.3783 -0.499995 3.5303e-19
11.4184 -0.499995 3.5303e-19
11.4587 -0.499995 3.5303e-19
11.4989 -0.499995 3.5303e-19
11.5392 -0.499995 3.5303e-19
11.5796 -0.499995 3.5303e-19
11.62 -0.499995 3.5303e-19
11.6605 -0.499995 3.5303e-19
11.701 -0.499995 3.5303e-19
11.7415 -0.499995 3.5303e-19
11.7822 -0.499995 3.5303e-19
11.8228 -0.499995 3.5303e-19
11.8636 -0.499995 3.5303e-19
11.9043 -0.499995 3.5303e-19
11.9452 -0.499995 3.5303e-19
11.986 -0.499995 3.5303e-19
12.027 -0.499995 3.5303e-19
12.068 -0.499995 3.5303e-19
12.109 -0.499995 3.5303e-19
12.1501 -0.499995 3.5303e-19
12.1913 -0.499995 3.5303e-19
12.2325 -0.499995 3.5303e-19
12.2738 -0.499995 3.5303e-19
12.3151 -0.499995 3.5303e-19
12.3565 -0.499995 3.5303e-19
12.3979 -0.499995 3.5303e-19
12.4394 -0.499995 3.5303e-19
12.481 -0.499995 3.5303e-19
12.5226 -0.499995 3.5303e-19
12.5643 -0.499995 3.5303e-19
12.6061 -0.499995 3.5303e-19
12.6479 -0.499995 3.5303e-19
12.6898 -0.499995 3.5303e-19
12.7317 -0.499995 3.5303e-19
12.7737 -0.499995 3.5303e-19
12.8158 -0.499995 3.5303e-19
12.8579 -0.499995 3.5303e-19
12.9001 -0.499995 3.5303e-19
12.9424 -0.499995 3.5303e-19
12.9847 -0.499995 3.5303e-19
13.0271 -0.499995 3.5303e-19
13.0696 -0.499995 3.5303e-19
13.1121 -0.499995 3.5303e-19
13.1547 -0.499995 3.5303e-19
13.1974 -0.499995 3.5303e-19
13.2402 -0.499995 3.5303e-19
13.283 -0.499995 3.5303e-19
13.3259 -0.499995 3.5303e-19
13.3689 -0.499995 3.5303e-19
13.4119 -0.499995 3.5303e-19
13.455 -0.499995 3.5303e-19
13.4982 -0.499995 3.5303e-19
13.5415 -0.499995 3.5303e-19
13.5848 -0.499995 3.5303e-19
13.6283 -0.499995 3.5303e-19
13.6718 -0.499995 3.5303e-19
13.7153 -0.499995 3.5303e-19
13.759 -0.499995 3.5303e-19
13.8028 -0.499995 3.5303e-19
13.8466 -0.499995 3.5303e-19
13.8905 -0.499995 3.5303e-19
13.9345 -0.499995 3.5303e-19
13.9786 -0.499995 3.5303e-19
14.0227 -0.499995 3.5303e-19
14.067 -0.499995 3.5303e-19
14.1113 -0.499995 3.5303e-19
14.1558 -0.499995 3.5303e-19
14.2003 -0.499995 3.5303e-19
14.2449 -0.499995 3.5303e-19
14.2896 -0.499995 3.5303e-19
14.3344 -0.499995 3.5303e-19
14.3793 -0.499995 3.5303e-19
14.4243 -0.499995 3.5303e-19
14.4693 -0.499995 3.5303e-19
14.5145 -0.499995 3.5303e-19
14.5598 -0.499995 3.5303e-19
14.6052 -0.499995 3.5303e-19
14.6506 -0.499995 3.5303e-19
14.6962 -0.499995 3.5303e-19
14.7419 -0.499995 3.5303e-19
14.7877 -0.499995 3.5303e-19
14.8336 -0.499995 3.5303e-19
14.8796 -0.499995 3.5303e-19
14.9257 -0.499995 3.5303e-19
14.9719 -0.499995 3.5303e-19
15.0182 -0.499995 3.5303e-19
15.0647 -0.499995 3.5303e-19
15.1112 -0.499995 3.5303e-19
15.1579 -0.499995 3.5303e-19
15.2047 -0.499995 3.5303e-19
15.2516 -0.499995 3.5303e-19
15.2986 -0.499995 3.5303e-19
15.3458 -0.499995 3.5303e-19
15.393 -0.499995 3.5303e-19
15.4404 -0.499995 3.5303e-19
15.488 -0.499995 3.5303e-19
15.5356 -0.499995 3.5303e-19
15.5834 -0.499995 3.5303e-19
15.6313 -0.499995 3.5303e-19
15.6794 -0.499995 3.5303e-19
15.7276 -0.499995 3.5303e-19
15.7759 -0.499995 3.5303e-19
15.8243 -0.499995 3.5303e-19
15.873 -0.499995 3.5303e-19
15.9217 -0.499995 3.5303e-19
15.9706 -0.499995 3.5303e-19
16.0197 -0.499995 3.5303e-19
16.0689 -0.499995 3.5303e-19
16.1182 -0.499995 3.5303e-19
16.1677 -0.499995 3.5303e-19
16.2174 -0.499995 3.5303e-19
16.2672 -0.499995 3.5303e-19
16.3172 -0.499995 3.5303e-19
16.3674 -0.499995 3.5303e-19
16.4177 -0.499995 3.5303e-19
16.4682 -0.499995 3.5303e-19
16.5189 -0.499995 3.5303e-19
16.5697 -0.499995 3.5303e-19
16.6208 -0.499995 3.5303e-19
16.672 -0.499995 3.5303e-19
16.7234 -0.499995 3.5303e-19
16.775 -0.499995 3.5303e-19
16.8268 -0.499995 3.5303e-19
16.8787 -0.499995 3.5303e-19
16.9309 -0.499995 3.5303e-19
16.9833 -0.499995 3.5303e-19
17.0359 -0.499995 3.5303e-19
17.0887 -0.499995 3.5303e-19
17.1418 -0.499995 3.5303e-19
17.195 -0.499995 3.5303e-19
17.2485 -0.499995 3.5303e-19
17.3022 -0.499995 3.5303e-19
17.3562 -0.499995 3.5303e-19
17.4104 -0.499995 3.5303e-19
17.4648 -0.499995 3.5303e-19
17.5195 -0.499995 3.5303e-19
17.5744 -0.499995 3.5303e-19
17.6296 -0.499995 3.5303e-19
17.6851 -0.499995 3.5303e-19
17.7408 -0.499995 3.5303e-19
17.7969 -0.499995 3.5303e-19
17.8532 -0.499995 3.5303e-19
17.9098 -0.499995 3.5303e-19
17.9667 -0.499995 3.5303e-19
18.0239 -0.499995 3.5303e-19
18.0815 -0.499995 3.5303e-19
18.1393 -0.499995 3.5303e-19
18.1975 -0.499995 3.5303e-19
18.256 -0.499995 3.5303e-19
18.3149 -0.499995 3.5303e-19
18.3742 -0.499995 3.5303e-19
18.4338 -0.499995 3.5303e-19
18.4938 -0.499995 3.5303e-19
18.5542 -0.499995 3.5303e-19
18.615 -0.499995 3.5303e-19
18.6762 -0.499995 3.5303e-19
18.7379 -0.499995 3.5303e-19
18.8 -0.499995 3.5303e-19
18.8625 -0.499995 3.5303e-19
18.9255 -0.499995 3.5303e-19
18.9891 -0.499995 3.5303e-19
19.0531 -0.499995 3.5303e-19
19.1177 -0.499995 3.5303e-19
19.1828 -0.499995 3.5303e-19
19.2484 -0.499995 3.5303e-19
19.3147 -0.499995 3.5303e-19
19.3816 -0.499995 3.5303e-19
19.4491 -0.499995 3.5303e-19
19.5173 -0.499995 3.5303e-19
19.5862 -0.499995 3.5303e-19
19.6558 -0.499995 3.5303e-19
19.7262 -0.499995 3.5303e-19
19.7974 -0.499995 3.5303e-19
19.8694 -0.499995 3.5303e-19
19.9423 -0.499995 3.5303e-19
20.0162 -0.499995 3.5303e-19
20.091 -0.499995 3.5303e-19
20.1669 -0.499995 3.5303e-19
20.244 -0.499995 3.5303e-19
20.3222 -0.499995 3.5303e-19
20.4016 -0.499995 3.5303e-19
20.4825 -0.499995 3.5303e-19
20.5648 -0.499995 3.5303e-19
20.6487 -0.499995 3.5303e-19
20.7344 -0.499995 3.5303e-19
20.8219 -0.499995 3.5303e-19
20.9115 -0.499995 3.5303e-19
21.0034 -0.499995 3.5303e-19
21.0979 -0.499995 3.5303e-19
21.1952 -0.499995 3.5303e-19
21.2959 -0.499995 3.5303e-19
21.4004 -0.499995 3.5303e-19
21.5093 -0.499995 3.5303e-19
21.6237 -0.499995 3.5303e-19
21.7448 -0.499995 3.5303e-19
21.8747 -0.499995 3.5303e-19
22.0165 -0.499995 3.5303e-19
22.1768 -0.499995 3.5303e-19
22.3723 -0.499995 3.5303e-19


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.0Lambda0.5Nc1ClassicOneLoop/SigmaATwoLoop.txt <==
-22.3723 -0.250201 3.25466e-05
-22.1768 -0.25034 2.1202e-05
-22.0165 -0.250425 3.04083e-05
-21.8747 -0.250495 2.3375e-05
-21.7448 -0.25055 3.00965e-05
-21.6237 -0.250601 2.45471e-05
-21.5093 -0.250647 3.01163e-05
-21.4004 -0.250692 2.5388e-05
-21.2959 -0.250736 3.02596e-05
-21.1952 -0.250779 2.60726e-05
-21.0979 -0.250823 3.04719e-05
-21.0034 -0.250867 2.66912e-05
-20.9115 -0.25091 3.0768e-05
-20.8219 -0.250954 2.73371e-05
-20.7344 -0.250996 3.12073e-05
-20.6487 -0.251035 2.80943e-05
-20.5648 -0.251071 3.18196e-05
-20.4825 -0.251103 2.89642e-05
-20.4016 -0.251132 3.25436e-05
-20.3222 -0.251156 2.98672e-05
-20.244 -0.251178 3.32888e-05
-20.1669 -0.251197 3.07434e-05
-20.091 -0.251214 3.40207e-05
-20.0162 -0.25123 3.1589e-05
-19.9423 -0.251245 3.47438e-05
-19.8694 -0.251258 3.2416e-05
-19.7974 -0.251271 3.54662e-05
-19.7262 -0.251284 3.32337e-05
-19.6558 -0.251295 3.61935e-05
-19.5862 -0.251307 3.40483e-05
-19.5173 -0.251318 3.69286e-05
-19.4491 -0.251329 3.48635e-05
-19.3816 -0.25134 3.76732e-05
-19.3147 -0.251351 3.56819e-05
-19.2484 -0.251361 3.84283e-05
-19.1828 -0.251372 3.65054e-05
-19.1177 -0.251382 3.91948e-05
-19.0531 -0.251393 3.73354e-05
-18.9891 -0.251403 3.99731e-05
-18.9255 -0.251413 3.81729e-05
-18.8625 -0.251423 4.07636e-05
-18.8 -0.251433 3.9019e-05
-18.7379 -0.251444 4.15668e-05
-18.6762 -0.251454 3.98745e-05
-18.615 -0.251464 4.23831e-05
-18.5542 -0.251474 4.07402e-05
-18.4938 -0.251484 4.32129e-05
-18.4338 -0.251494 4.16167e-05
-18.3742 -0.251505 4.40565e-05
-18.3149 -0.251515 4.25049e-05
-18.256 -0.251525 4.49144e-05
-18.1975 -0.251535 4.34053e-05
-18.1393 -0.251545 4.5787e-05
-18.0815 -0.251556 4.43186e-05
-18.0239 -0.251566 4.66746e-05
-17.9667 -0.251577 4.52453e-05
-17.9098 -0.251587 4.75778e-05
-17.8532 -0.251597 4.61861e-05
-17.7969 -0.251608 4.84969e-05
-17.7408 -0.251618 4.71415e-05
-17.6851 -0.251629 4.94325e-05
-17.6296 -0.25164 4.81122e-05
-17.5744 -0.25165 5.0385e-05
-17.5195 -0.251661 4.90987e-05
-17.4648 -0.251672 5.13547e-05
-17.4104 -0.251683 5.01016e-05
-17.3562 -0.251693 5.23424e-05
-17.3022 -0.251704 5.11214e-05
-17.2485 -0.251715 5.33484e-05
-17.195 -0.251726 5.21589e-05
-17.1418 -0.251738 5.43732e-05
-17.0887 -0.251749 5.32145e-05
-17.0359 -0.25176 5.54174e-05
-16.9833 -0.251771 5.42888e-05
-16.9309 -0.251782 5.64816e-05
-16.8787 -0.251794 5.53825e-05
-16.8268 -0.251805 5.75662e-05
-16.775 -0.251817 5.64963e-05
-16.7234 -0.251828 5.86719e-05
-16.672 -0.25184 5.76306e-05
-16.6208 -0.251852 5.97993e-05
-16.5697 -0.251863 5.87862e-05
-16.5189 -0.251875 6.09488e-05
-16.4682 -0.251887 5.99637e-05
-16.4177 -0.251899 6.21213e-05
-16.3674 -0.251911 6.11638e-05
-16.3172 -0.251923 6.33173e-05
-16.2672 -0.251936 6.23872e-05
-16.2174 -0.251948 6.45375e-05
-16.1677 -0.25196 6.36346e-05
-16.1182 -0.251973 6.57825e-05
-16.0689 -0.251985 6.49066e-05
-16.0197 -0.251998 6.70531e-05
-15.9706 -0.25201 6.62041e-05
-15.9217 -0.252023 6.83499e-05
-15.873 -0.252036 6.75278e-05
-15.8243 -0.252049 6.96738e-05
-15.7759 -0.252062 6.88785e-05
-15.7276 -0.252075 7.10255e-05
-15.6794 -0.252088 7.02569e-05
-15.6313 -0.252101 7.24058e-05
-15.5834 -0.252115 7.16639e-05
-15.5356 -0.252128 7.38155e-05
-15.488 -0.252142 7.31004e-05
-15.4404 -0.252155 7.52554e-05
-15.393 -0.252169 7.45672e-05
-15.3458 -0.252183 7.67264e-05
-15.2986 -0.252197 7.60653e-05
-15.2516 -0.252211 7.82295e-05
-15.2047 -0.252225 7.75955e-05
-15.1579 -0.252239 7.97655e-05
-15.1112 -0.252253 7.91588e-05
-15.0647 -0.252268 8.13354e-05
-15.0182 -0.252282 8.07562e-05
-14.9719 -0.252297 8.29402e-05
-14.9257 -0.252312 8.23887e-05
-14.8796 -0.252327 8.45809e-05
-14.8336 -0.252341 8.40574e-05
-14.7877 -0.252356 8.62586e-05
-14.7419 -0.252372 8.57634e-05
-14.6962 -0.252387 8.79744e-05
-14.6506 -0.252402 8.75078e-05
-14.6052 -0.252418 8.97294e-05
-14.5598 -0.252433 8.92917e-05
-14.5145 -0.252449 9.15248e-05
-14.4693 -0.252465 9.11164e-05
-14.4243 -0.252481 9.33618e-05
-14.3793 -0.252497 9.29831e-05
-14.3344 -0.252513 9.52417e-05
-14.2896 -0.25253 9.48931e-05
-14.2449 -0.252546 9.71657e-05
-14.2003 -0.252563 9.68478e-05
-14.1558 -0.252579 9.91353e-05
-14.1113 -0.252596 9.88485e-05
-14.067 -0.252613 0.000101152
-14.0227 -0.25263 0.000100897
-13.9786 -0.252648 0.000103217
-13.9345 -0.252665 0.000102994
-13.8905 -0.252683 0.000105331
-13.8466 -0.2527 0.000105141
-13.8028 -0.252718 0.000107498
-13.759 -0.252736 0.000107341
-13.7153 -0.252754 0.000109717
-13.6718 -0.252773 0.000109594
-13.6283 -0.252791 0.000111991
-13.5848 -0.25281 0.000111903
-13.5415 -0.252828 0.000114321
-13.4982 -0.252847 0.000114269
-13.455 -0.252866 0.00011671
-13.4119 -0.252885 0.000116694
-13.3689 -0.252905 0.000119159
-13.3259 -0.252924 0.00011918
-13.283 -0.252944 0.00012167
-13.2402 -0.252964 0.000121729
-13.1974 -0.252984 0.000124245
-13.1547 -0.253004 0.000124344
-13.1121 -0.253025 0.000126887
-13.0696 -0.253045 0.000127025
-13.0271 -0.253066 0.000129597
-12.9847 -0.253087 0.000129776
-12.9424 -0.253108 0.000132378
-12.9001 -0.253129 0.000132599
-12.8579 -0.253151 0.000135231
-12.8158 -0.253172 0.000135496
-12.7737 -0.253194 0.000138161
-12.7317 -0.253216 0.000138469
-12.6898 -0.253238 0.000141169
-12.6479 -0.253261 0.000141522
-12.6061 -0.253284 0.000144257
-12.5643 -0.253306 0.000144658
-12.5226 -0.253329 0.000147429
-12.481 -0.253353 0.000147878
-12.4394 -0.253376 0.000150688
-12.3979 -0.2534 0.000151186
-12.3565 -0.253424 0.000154036
-12.3151 -0.253448 0.000154585
-12.2738 -0.253472 0.000157477
-12.2325 -0.253497 0.000158079
-12.1913 -0.253522 0.000161014
-12.1501 -0.253547 0.00016167
-12.109 -0.253572 0.000164651
-12.068 -0.253598 0.000165362
-12.027 -0.253624 0.00016839
-11.986 -0.25365 0.000169159
-11.9452 -0.253676 0.000172237
-11.9043 -0.253702 0.000173065
-11.8636 -0.253729 0.000176194
-11.8228 -0.253756 0.000177083
-11.7822 -0.253784 0.000180265
-11.7415 -0.253811 0.000181218
-11.701 -0.253839 0.000184456
-11.6605 -0.253867 0.000185475
-11.62 -0.253896 0.000188771
-11.5796 -0.253924 0.000189857
-11.5392 -0.253953 0.000193214
-11.4989 -0.253983 0.00019437
-11.4587 -0.254012 0.000197789
-11.4184 -0.254042 0.000199018
-11.3783 -0.254072 0.000202503
-11.3381 -0.254103 0.000203807
-11.2981 -0.254134 0.000207361
-11.2581 -0.254165 0.000208742
-11.2181 -0.254196 0.000212367
-11.1781 -0.254228 0.000213829
-11.1383 -0.25426 0.000217529
-11.0984 -0.254292 0.000219075
-11.0586 -0.254325 0.000222852
-11.0189 -0.254358 0.000224484
-10.9792 -0.254392 0.000228342
-10.9395 -0.254426 0.000230065
-10.8999 -0.25446 0.000234007
-10.8603 -0.254494 0.000235823
-10.8208 -0.254529 0.000239854
-10.7813 -0.254565 0.000241766
-10.7418 -0.2546 0.000245889
-10.7024 -0.254636 0.000247903
-10.6631 -0.254673 0.000252122
-10.6238 -0.25471 0.00025424
-10.5845 -0.254747 0.000258559
-10.5452 -0.254785 0.000260787
-10.506 -0.254823 0.00026521
-10.4669 -0.254861 0.000267551
-10.4278 -0.2549 0.000272084
-10.3887 -0.25494 0.000274544
-10.3496 -0.25498 0.000279191
-10.3106 -0.25502 0.000281773
-10.2717 -0.255061 0.00028654
-10.2328 -0.255102 0.000289251
-10.1939 -0.255144 0.000294142
-10.155 -0.255186 0.000296987
-10.1162 -0.255229 0.000302009
-10.0774 -0.255272 0.000304993
-10.0387 -0.255316 0.000310152
-10 -0.25536 0.000313282
-9.96134 -0.255405 0.000318584
-9.92271 -0.25545 0.000321866
-9.88412 -0.255496 0.000327317
-9.84557 -0.255542 0.000330759
-9.80704 -0.255589 0.000336367
-9.76856 -0.255636 0.000339975
-9.73011 -0.255685 0.000345747
-9.69169 -0.255733 0.000349529
-9.65331 -0.255782 0.000355473
-9.61496 -0.255832 0.000359437
-9.57664 -0.255883 0.000365562
-9.53836 -0.255934 0.000369716
-9.50011 -0.255986 0.000376031
-9.46189 -0.256038 0.000380384
-9.42371 -0.256091 0.000386898
-9.38556 -0.256145 0.000391461
-9.34744 -0.256199 0.000398183
-9.30935 -0.256255 0.000402965
-9.2713 -0.25631 0.000409907
-9.23327 -0.256367 0.000414919
-9.19528 -0.256424 0.000422092
-9.15732 -0.256482 0.000427346
-9.11939 -0.256541 0.000434761
-9.08149 -0.256601 0.000440268
-9.04362 -0.256661 0.000447939
-9.00578 -0.256722 0.000453713
-8.96797 -0.256784 0.000461652
-8.93019 -0.256847 0.000467706
-8.89244 -0.256911 0.000475929
-8.85471 -0.256975 0.000482278
-8.81702 -0.257041 0.000490799
-8.77936 -0.257107 0.000497459
-8.74172 -0.257174 0.000506294
-8.70412 -0.257243 0.000513282
-8.66654 -0.257312 0.000522449
-8.62899 -0.257382 0.000529782
-8.59146 -0.257453 0.000539299
-8.55397 -0.257525 0.000546996
-8.5165 -0.257598 0.000556883
-8.47906 -0.257673 0.000564966
-8.44165 -0.257748 0.000575244
-8.40426 -0.257824 0.000583733
-8.3669 -0.257902 0.000594424
-8.32956 -0.25798 0.000603343
-8.29226 -0.25806 0.000614472
-8.25497 -0.258141 0.000623845
-8.21772 -0.258223 0.000635439
-8.18049 -0.258306 0.000645293
-8.14328 -0.258391 0.000657378
-8.1061 -0.258477 0.000667743
-8.06895 -0.258564 0.000680349
-8.03182 -0.258653 0.000691254
-7.99471 -0.258743 0.000704414
-7.95763 -0.258834 0.000715894
-7.92058 -0.258927 0.000729641
-7.88355 -0.259021 0.000741731
-7.84654 -0.259117 0.000756103
-7.80955 -0.259214 0.000768841
-7.77259 -0.259313 0.000783878
-7.73566 -0.259413 0.000797306
-7.69874 -0.259515 0.000813052
-7.66185 -0.259619 0.000827214
-7.62498 -0.259724 0.000843714
-7.58814 -0.259831 0.00085866
-7.55132 -0.25994 0.000875965
-7.51452 -0.260051 0.000891746
-7.47774 -0.260163 0.000909911
-7.44099 -0.260278 0.000926584
-7.40425 -0.260394 0.000945667
-7.36754 -0.260513 0.000963294
-7.33085 -0.260633 0.00098336
-7.29418 -0.260755 0.00100201
-7.25754 -0.26088 0.00102313
-7.22091 -0.261007 0.00104287
-7.18431 -0.261136 0.00106511
-7.14772 -0.261267 0.00108602
-7.11116 -0.261401 0.00110948
-7.07462 -0.261537 0.00113165
-7.0381 -0.261676 0.00115641
-7.00159 -0.261817 0.00117993
-6.96511 -0.26196 0.00120609
-6.92865 -0.262107 0.00123106
-6.89221 -0.262256 0.00125872
-6.85579 -0.262408 0.00128527
-6.81938 -0.262563 0.00131455
-6.783 -0.26272 0.00134278
-6.74664 -0.262881 0.00137382
-6.71029 -0.263045 0.00140387
-6.67397 -0.263212 0.00143681
-6.63766 -0.263382 0.00146883
-6.60137 -0.263556 0.00150381
-6.5651 -0.263733 0.00153797
-6.52885 -0.263914 0.00157517
-6.49262 -0.264098 0.00161165
-6.4564 -0.264286 0.00165126
-6.42021 -0.264478 0.00169025
-6.38403 -0.264674 0.00173247
-6.34786 -0.264874 0.0017742
-6.31172 -0.265079 0.00181927
-6.27559 -0.265287 0.00186397
-6.23949 -0.2655 0.00191214
-6.20339 -0.265718 0.00196009
-6.16732 -0.26594 0.00201165
-6.13126 -0.266167 0.00206314
-6.09522 -0.266399 0.00211841
-6.05919 -0.266636 0.00217377
-6.02319 -0.266879 0.0022331
-5.9872 -0.267127 0.00229272
-5.95122 -0.26738 0.0023565
-5.91526 -0.26764 0.00242079
-5.87932 -0.267905 0.00248946
-5.84339 -0.268177 0.00255888
-5.80748 -0.268455 0.00263294
-5.77158 -0.268739 0.00270802
-5.7357 -0.269031 0.00278802
-5.69984 -0.269329 0.00286936
-5.66399 -0.269635 0.00295593
-5.62815 -0.269948 0.00304418
-5.59233 -0.270269 0.00313803
-5.55653 -0.270597 0.00323395
-5.52074 -0.270934 0.00333588
-5.48497 -0.27128 0.00344032
-5.4492 -0.271634 0.00355124
-5.41346 -0.271998 0.00366517
-5.37773 -0.27237 0.00378611
-5.34201 -0.272753 0.00391063
-5.30631 -0.273146 0.00404277
-5.27062 -0.273549 0.00417915
-5.23494 -0.273963 0.00432383
-5.19928 -0.274388 0.0044735
-5.16363 -0.274825 0.00463228
-5.128 -0.275273 0.0047969
-5.09237 -0.275734 0.00497153
-5.05677 -0.276208 0.005153
-5.02117 -0.276695 0.00534554
-4.98559 -0.277196 0.00554605
-4.95002 -0.277712 0.00575885
-4.91446 -0.278242 0.00598094
-4.87892 -0.278787 0.00621673
-4.84339 -0.279348 0.00646334
-4.80787 -0.279925 0.00672529
-4.77237 -0.28052 0.00699984
-4.73687 -0.281131 0.00729164
-4.70139 -0.281761 0.0075981
-4.66592 -0.28241 0.00792407
-4.63046 -0.283078 0.0082671
-4.59502 -0.283766 0.00863224
-4.55958 -0.284474 0.00901729
-4.52416 -0.285204 0.00942751
-4.48875 -0.285955 0.00986096
-4.45335 -0.286729 0.0103232
-4.41797 -0.287525 0.0108125
-4.38259 -0.288345 0.0113348
-4.34722 -0.289189 0.0118889
-4.31187 -0.290058 0.0124809
-4.27653 -0.290951 0.01311
-4.24119 -0.291869 0.0137829
-4.20587 -0.292812 0.0144992
-4.17056 -0.293781 0.0152662
-4.13526 -0.294775 0.016084
-4.09997 -0.295793 0.0169604
-4.06469 -0.296835 0.0178964
-4.02942 -0.297901 0.0189003
-3.99416 -0.298988 0.0199737
-3.95891 -0.300095 0.0211259
-3.92367 -0.301221 0.022359
-3.88844 -0.302361 0.023683
-3.85322 -0.303513 0.025101
-3.81801 -0.304672 0.0266236
-3.7828 -0.305833 0.0282544
-3.74761 -0.306989 0.0300045
-3.71243 -0.308134 0.031878
-3.67726 -0.309257 0.0338861
-3.64209 -0.310349 0.0360328
-3.60694 -0.311398 0.0383287
-3.57179 -0.312389 0.0407769
-3.53665 -0.313306 0.0433864
-3.50152 -0.314132 0.0461579
-3.4664 -0.314846 0.0490975
-3.43129 -0.315426 0.0522017
-3.39619 -0.315848 0.0554713
-3.36109 -0.316087 0.0588964
-3.32601 -0.316116 0.0624702
-3.29093 -0.315908 0.066174
-3.25586 -0.315436 0.069991
-3.2208 -0.314676 0.0738918
-3.18574 -0.313605 0.0778483
-3.1507 -0.312205 0.08182
-3.11566 -0.310464 0.0857686
-3.08063 -0.308376 0.0896447
-3.0456 -0.305946 0.0934038
-3.01059 -0.303183 0.0969934
-2.97558 -0.30011 0.10037
-2.94058 -0.296756 0.103485
-2.90558 -0.293161 0.106306
-2.87059 -0.289371 0.108798
-2.83561 -0.285434 0.110944
-2.80064 -0.281405 0.112728
-2.76567 -0.277337 0.114154
-2.73071 -0.273282 0.115225
-2.69576 -0.269286 0.115964
-2.66081 -0.265394 0.116392
-2.62587 -0.261639 0.116542
-2.59094 -0.258051 0.116445
-2.55601 -0.254651 0.116141
-2.52109 -0.251453 0.115665
-2.48617 -0.248465 0.115056
-2.45126 -0.245688 0.114347
-2.41636 -0.243121 0.113574
-2.38146 -0.240757 0.112763
-2.34657 -0.238584 0.111946
-2.31168 -0.236592 0.111143
-2.2768 -0.234765 0.110379
-2.24192 -0.233088 0.109668
-2.20705 -0.231545 0.10903
-2.17219 -0.230118 0.108474
-2.13733 -0.228792 0.108015
-2.10247 -0.227547 0.107658
-2.06762 -0.226368 0.107415
-2.03278 -0.225238 0.107288
-1.99794 -0.224137 0.107284
-1.9631 -0.223051 0.107404
-1.92827 -0.221961 0.107653
-1.89345 -0.220851 0.108029
-1.85862 -0.219701 0.108535
-1.82381 -0.218496 0.109167
-1.78899 -0.217215 0.109924
-1.75419 -0.215841 0.1108
-1.71938 -0.214354 0.111793
-1.68458 -0.212735 0.11289
-1.64979 -0.210963 0.114087
-1.61499 -0.209019 0.115368
-1.58021 -0.206881 0.11672
-1.54542 -0.204531 0.118123
-1.51064 -0.201948 0.119559
-1.47586 -0.199115 0.120999
-1.44109 -0.196017 0.122416
-1.40632 -0.192639 0.123776
-1.37155 -0.188973 0.125043
-1.33679 -0.185015 0.126174
-1.30203 -0.180766 0.127129
-1.26727 -0.176236 0.127859
-1.23251 -0.171439 0.128319
-1.19776 -0.166403 0.128462
-1.16301 -0.16116 0.128247
-1.12827 -0.155754 0.127633
-1.09352 -0.150236 0.126591
-1.05878 -0.144662 0.125096
-1.02405 -0.139096 0.123138
-0.989309 -0.133601 0.120714
-0.954576 -0.128241 0.117839
-0.919844 -0.123078 0.114531
-0.885115 -0.118165 0.11083
-0.850388 -0.113551 0.106774
-0.815663 -0.109271 0.102417
-0.78094 -0.105352 0.0978094
-0.746219 -0.101811 0.0930105
-0.711499 -0.0986517 0.0880719
-0.676781 -0.0958696 0.0830497
-0.642065 -0.0934521 0.0779883
-0.60735 -0.0913798 0.0729335
-0.572637 -0.0896281 0.0679179
-0.537925 -0.0881691 0.0629745
-0.503214 -0.0869729 0.0581228
-0.468504 -0.0860089 0.0533831
-0.433796 -0.0852467 0.0487628
-0.399089 -0.084657 0.0442717
-0.364382 -0.0842123 0.0399078
-0.329676 -0.083887 0.0356725
-0.294972 -0.083658 0.0315573
-0.260267 -0.0835046 0.0275578
-0.225564 -0.0834086 0.0236608
-0.190861 -0.0833545 0.0198585
-0.156158 -0.0833289 0.0161348
-0.121456 -0.0833212 0.0124796
-0.0867541 -0.0833227 0.00887532
-0.0520524 -0.0833272 0.00531067
-0.0173508 -0.0833305 0.00176708
0.0173508 -0.0833305 -0.00176708
0.0520524 -0.0833272 -0.00531067
0.0867541 -0.0833227 -0.00887532
0.121456 -0.0833212 -0.0124796
0.156158 -0.0833289 -0.0161348
0.190861 -0.0833545 -0.0198585
0.225564 -0.0834086 -0.0236608
0.260267 -0.0835046 -0.0275578
0.294972 -0.083658 -0.0315573
0.329676 -0.083887 -0.0356725
0.364382 -0.0842123 -0.0399078
0.399089 -0.084657 -0.0442717
0.433796 -0.0852467 -0.0487628
0.468504 -0.0860089 -0.0533831
0.503214 -0.0869729 -0.0581228
0.537925 -0.0881691 -0.0629745
0.572637 -0.0896281 -0.0679179
0.60735 -0.0913798 -0.0729335
0.642065 -0.0934521 -0.0779883
0.676781 -0.0958696 -0.0830497
0.711499 -0.0986517 -0.0880719
0.746219 -0.101811 -0.0930105
0.78094 -0.105352 -0.0978094
0.815663 -0.109271 -0.102417
0.850388 -0.113551 -0.106774
0.885115 -0.118165 -0.11083
0.919844 -0.123078 -0.114531
0.954576 -0.128241 -0.117839
0.989309 -0.133601 -0.120714
1.02405 -0.139096 -0.123138
1.05878 -0.144662 -0.125096
1.09352 -0.150236 -0.126591
1.12827 -0.155754 -0.127633
1.16301 -0.16116 -0.128247
1.19776 -0.166403 -0.128462
1.23251 -0.171439 -0.128319
1.26727 -0.176236 -0.127859
1.30203 -0.180766 -0.127129
1.33679 -0.185015 -0.126174
1.37155 -0.188973 -0.125043
1.40632 -0.192639 -0.123776
1.44109 -0.196017 -0.122416
1.47586 -0.199115 -0.120999
1.51064 -0.201948 -0.119559
1.54542 -0.204531 -0.118123
1.58021 -0.206881 -0.11672
1.61499 -0.209019 -0.115368
1.64979 -0.210963 -0.114087
1.68458 -0.212735 -0.11289
1.71938 -0.214354 -0.111793
1.75419 -0.215841 -0.1108
1.78899 -0.217215 -0.109924
1.82381 -0.218496 -0.109167
1.85862 -0.219701 -0.108535
1.89345 -0.220851 -0.108029
1.92827 -0.221961 -0.107653
1.9631 -0.223051 -0.107404
1.99794 -0.224137 -0.107284
2.03278 -0.225238 -0.107288
2.06762 -0.226368 -0.107415
2.10247 -0.227547 -0.107658
2.13733 -0.228792 -0.108015
2.17219 -0.230118 -0.108474
2.20705 -0.231545 -0.10903
2.24192 -0.233088 -0.109668
2.2768 -0.234765 -0.110379
2.31168 -0.236592 -0.111143
2.34657 -0.238584 -0.111946
2.38146 -0.240757 -0.112763
2.41636 -0.243121 -0.113574
2.45126 -0.245688 -0.114347
2.48617 -0.248465 -0.115056
2.52109 -0.251453 -0.115665
2.55601 -0.254651 -0.116141
2.59094 -0.258051 -0.116445
2.62587 -0.261639 -0.116542
2.66081 -0.265394 -0.116392
2.69576 -0.269286 -0.115964
2.73071 -0.273282 -0.115225
2.76567 -0.277337 -0.114154
2.80064 -0.281405 -0.112728
2.83561 -0.285434 -0.110944
2.87059 -0.289371 -0.108798
2.90558 -0.293161 -0.106306
2.94058 -0.296756 -0.103485
2.97558 -0.30011 -0.10037
3.01059 -0.303183 -0.0969934
3.0456 -0.305946 -0.0934038
3.08063 -0.308376 -0.0896447
3.11566 -0.310464 -0.0857686
3.1507 -0.312205 -0.08182
3.18574 -0.313605 -0.0778483
3.2208 -0.314676 -0.0738918
3.25586 -0.315436 -0.069991
3.29093 -0.315908 -0.066174
3.32601 -0.316116 -0.0624702
3.36109 -0.316087 -0.0588964
3.39619 -0.315848 -0.0554713
3.43129 -0.315426 -0.0522017
3.4664 -0.314846 -0.0490975
3.50152 -0.314132 -0.0461579
3.53665 -0.313306 -0.0433864
3.57179 -0.312389 -0.0407769
3.60694 -0.311398 -0.0383287
3.64209 -0.310349 -0.0360328
3.67726 -0.309257 -0.0338861
3.71243 -0.308134 -0.031878
3.74761 -0.306989 -0.0300045
3.7828 -0.305833 -0.0282544
3.81801 -0.304672 -0.0266236
3.85322 -0.303513 -0.025101
3.88844 -0.302361 -0.023683
3.92367 -0.301221 -0.022359
3.95891 -0.300095 -0.0211259
3.99416 -0.298988 -0.0199737
4.02942 -0.297901 -0.0189003
4.06469 -0.296835 -0.0178964
4.09997 -0.295793 -0.0169604
4.13526 -0.294775 -0.016084
4.17056 -0.293781 -0.0152662
4.20587 -0.292812 -0.0144992
4.24119 -0.291869 -0.0137829
4.27653 -0.290951 -0.01311
4.31187 -0.290058 -0.0124809
4.34722 -0.289189 -0.0118889
4.38259 -0.288345 -0.0113348
4.41797 -0.287525 -0.0108125
4.45335 -0.286729 -0.0103232
4.48875 -0.285955 -0.00986096
4.52416 -0.285204 -0.00942751
4.55958 -0.284474 -0.00901729
4.59502 -0.283766 -0.00863224
4.63046 -0.283078 -0.0082671
4.66592 -0.28241 -0.00792407
4.70139 -0.281761 -0.0075981
4.73687 -0.281131 -0.00729164
4.77237 -0.28052 -0.00699984
4.80787 -0.279925 -0.00672529
4.84339 -0.279348 -0.00646334
4.87892 -0.278787 -0.00621673
4.91446 -0.278242 -0.00598094
4.95002 -0.277712 -0.00575885
4.98559 -0.277196 -0.00554605
5.02117 -0.276695 -0.00534554
5.05677 -0.276208 -0.005153
5.09237 -0.275734 -0.00497153
5.128 -0.275273 -0.0047969
5.16363 -0.274825 -0.00463228
5.19928 -0.274388 -0.0044735
5.23494 -0.273963 -0.00432383
5.27062 -0.273549 -0.00417915
5.30631 -0.273146 -0.00404277
5.34201 -0.272753 -0.00391063
5.37773 -0.27237 -0.00378611
5.41346 -0.271998 -0.00366517
5.4492 -0.271634 -0.00355124
5.48497 -0.27128 -0.00344032
5.52074 -0.270934 -0.00333588
5.55653 -0.270597 -0.00323395
5.59233 -0.270269 -0.00313803
5.62815 -0.269948 -0.00304418
5.66399 -0.269635 -0.00295593
5.69984 -0.269329 -0.00286936
5.7357 -0.269031 -0.00278802
5.77158 -0.268739 -0.00270802
5.80748 -0.268455 -0.00263294
5.84339 -0.268177 -0.00255888
5.87932 -0.267905 -0.00248946
5.91526 -0.26764 -0.00242079
5.95122 -0.26738 -0.0023565
5.9872 -0.267127 -0.00229272
6.02319 -0.266879 -0.0022331
6.05919 -0.266636 -0.00217377
6.09522 -0.266399 -0.00211841
6.13126 -0.266167 -0.00206314
6.16732 -0.26594 -0.00201165
6.20339 -0.265718 -0.00196009
6.23949 -0.2655 -0.00191214
6.27559 -0.265287 -0.00186397
6.31172 -0.265079 -0.00181927
6.34786 -0.264874 -0.0017742
6.38403 -0.264674 -0.00173247
6.42021 -0.264478 -0.00169025
6.4564 -0.264286 -0.00165126
6.49262 -0.264098 -0.00161165
6.52885 -0.263914 -0.00157517
6.5651 -0.263733 -0.00153797
6.60137 -0.263556 -0.00150381
6.63766 -0.263382 -0.00146883
6.67397 -0.263212 -0.00143681
6.71029 -0.263045 -0.00140387
6.74664 -0.262881 -0.00137382
6.783 -0.26272 -0.00134278
6.81938 -0.262563 -0.00131455
6.85579 -0.262408 -0.00128527
6.89221 -0.262256 -0.00125872
6.92865 -0.262107 -0.00123106
6.96511 -0.26196 -0.00120609
7.00159 -0.261817 -0.00117993
7.0381 -0.261676 -0.00115641
7.07462 -0.261537 -0.00113165
7.11116 -0.261401 -0.00110948
7.14772 -0.261267 -0.00108602
7.18431 -0.261136 -0.00106511
7.22091 -0.261007 -0.00104287
7.25754 -0.26088 -0.00102313
7.29418 -0.260755 -0.00100201
7.33085 -0.260633 -0.00098336
7.36754 -0.260513 -0.000963294
7.40425 -0.260394 -0.000945667
7.44099 -0.260278 -0.000926584
7.47774 -0.260163 -0.000909911
7.51452 -0.260051 -0.000891746
7.55132 -0.25994 -0.000875965
7.58814 -0.259831 -0.00085866
7.62498 -0.259724 -0.000843714
7.66185 -0.259619 -0.000827214
7.69874 -0.259515 -0.000813052
7.73566 -0.259413 -0.000797306
7.77259 -0.259313 -0.000783878
7.80955 -0.259214 -0.000768841
7.84654 -0.259117 -0.000756103
7.88355 -0.259021 -0.000741731
7.92058 -0.258927 -0.000729641
7.95763 -0.258834 -0.000715894
7.99471 -0.258743 -0.000704414
8.03182 -0.258653 -0.000691254
8.06895 -0.258564 -0.000680349
8.1061 -0.258477 -0.000667743
8.14328 -0.258391 -0.000657378
8.18049 -0.258306 -0.000645293
8.21772 -0.258223 -0.000635439
8.25497 -0.258141 -0.000623845
8.29226 -0.25806 -0.000614472
8.32956 -0.25798 -0.000603343
8.3669 -0.257902 -0.000594424
8.40426 -0.257824 -0.000583733
8.44165 -0.257748 -0.000575244
8.47906 -0.257673 -0.000564966
8.5165 -0.257598 -0.000556883
8.55397 -0.257525 -0.000546996
8.59146 -0.257453 -0.000539299
8.62899 -0.257382 -0.000529782
8.66654 -0.257312 -0.000522449
8.70412 -0.257243 -0.000513282
8.74172 -0.257174 -0.000506294
8.77936 -0.257107 -0.000497459
8.81702 -0.257041 -0.000490799
8.85471 -0.256975 -0.000482278
8.89244 -0.256911 -0.000475929
8.93019 -0.256847 -0.000467706
8.96797 -0.256784 -0.000461652
9.00578 -0.256722 -0.000453713
9.04362 -0.256661 -0.000447939
9.08149 -0.256601 -0.000440268
9.11939 -0.256541 -0.000434761
9.15732 -0.256482 -0.000427346
9.19528 -0.256424 -0.000422092
9.23327 -0.256367 -0.000414919
9.2713 -0.25631 -0.000409907
9.30935 -0.256255 -0.000402965
9.34744 -0.256199 -0.000398183
9.38556 -0.256145 -0.000391461
9.42371 -0.256091 -0.000386898
9.46189 -0.256038 -0.000380384
9.50011 -0.255986 -0.000376031
9.53836 -0.255934 -0.000369716
9.57664 -0.255883 -0.000365562
9.61496 -0.255832 -0.000359437
9.65331 -0.255782 -0.000355473
9.69169 -0.255733 -0.000349529
9.73011 -0.255685 -0.000345747
9.76856 -0.255636 -0.000339975
9.80704 -0.255589 -0.000336367
9.84557 -0.255542 -0.000330759
9.88412 -0.255496 -0.000327317
9.92271 -0.25545 -0.000321866
9.96134 -0.255405 -0.000318584
10 -0.25536 -0.000313282
10.0387 -0.255316 -0.000310152
10.0774 -0.255272 -0.000304993
10.1162 -0.255229 -0.000302009
10.155 -0.255186 -0.000296987
10.1939 -0.255144 -0.000294142
10.2328 -0.255102 -0.000289251
10.2717 -0.255061 -0.00028654
10.3106 -0.25502 -0.000281773
10.3496 -0.25498 -0.000279191
10.3887 -0.25494 -0.000274544
10.4278 -0.2549 -0.000272084
10.4669 -0.254861 -0.000267551
10.506 -0.254823 -0.00026521
10.5452 -0.254785 -0.000260787
10.5845 -0.254747 -0.000258559
10.6238 -0.25471 -0.00025424
10.6631 -0.254673 -0.000252122
10.7024 -0.254636 -0.000247903
10.7418 -0.2546 -0.000245889
10.7813 -0.254565 -0.000241766
10.8208 -0.254529 -0.000239854
10.8603 -0.254494 -0.000235823
10.8999 -0.25446 -0.000234007
10.9395 -0.254426 -0.000230065
10.9792 -0.254392 -0.000228342
11.0189 -0.254358 -0.000224484
11.0586 -0.254325 -0.000222852
11.0984 -0.254292 -0.000219075
11.1383 -0.25426 -0.000217529
11.1781 -0.254228 -0.000213829
11.2181 -0.254196 -0.000212367
11.2581 -0.254165 -0.000208742
11.2981 -0.254134 -0.000207361
11.3381 -0.254103 -0.000203807
11.3783 -0.254072 -0.000202503
11.4184 -0.254042 -0.000199018
11.4587 -0.254012 -0.000197789
11.4989 -0.253983 -0.00019437
11.5392 -0.253953 -0.000193214
11.5796 -0.253924 -0.000189857
11.62 -0.253896 -0.000188771
11.6605 -0.253867 -0.000185475
11.701 -0.253839 -0.000184456
11.7415 -0.253811 -0.000181218
11.7822 -0.253784 -0.000180265
11.8228 -0.253756 -0.000177083
11.8636 -0.253729 -0.000176194
11.9043 -0.253702 -0.000173065
11.9452 -0.253676 -0.000172237
11.986 -0.25365 -0.000169159
12.027 -0.253624 -0.00016839
12.068 -0.253598 -0.000165362
12.109 -0.253572 -0.000164651
12.1501 -0.253547 -0.00016167
12.1913 -0.253522 -0.000161014
12.2325 -0.253497 -0.000158079
12.2738 -0.253472 -0.000157477
12.3151 -0.253448 -0.000154585
12.3565 -0.253424 -0.000154036
12.3979 -0.2534 -0.000151186
12.4394 -0.253376 -0.000150688
12.481 -0.253353 -0.000147878
12.5226 -0.253329 -0.000147429
12.5643 -0.253306 -0.000144658
12.6061 -0.253284 -0.000144257
12.6479 -0.253261 -0.000141522
12.6898 -0.253238 -0.000141169
12.7317 -0.253216 -0.000138469
12.7737 -0.253194 -0.000138161
12.8158 -0.253172 -0.000135496
12.8579 -0.253151 -0.000135231
12.9001 -0.253129 -0.000132599
12.9424 -0.253108 -0.000132378
12.9847 -0.253087 -0.000129776
13.0271 -0.253066 -0.000129597
13.0696 -0.253045 -0.000127025
13.1121 -0.253025 -0.000126887
13.1547 -0.253004 -0.000124344
13.1974 -0.252984 -0.000124245
13.2402 -0.252964 -0.000121729
13.283 -0.252944 -0.00012167
13.3259 -0.252924 -0.00011918
13.3689 -0.252905 -0.000119159
13.4119 -0.252885 -0.000116694
13.455 -0.252866 -0.00011671
13.4982 -0.252847 -0.000114269
13.5415 -0.252828 -0.000114321
13.5848 -0.25281 -0.000111903
13.6283 -0.252791 -0.000111991
13.6718 -0.252773 -0.000109594
13.7153 -0.252754 -0.000109717
13.759 -0.252736 -0.000107341
13.8028 -0.252718 -0.000107498
13.8466 -0.2527 -0.000105141
13.8905 -0.252683 -0.000105331
13.9345 -0.252665 -0.000102994
13.9786 -0.252648 -0.000103217
14.0227 -0.25263 -0.000100897
14.067 -0.252613 -0.000101152
14.1113 -0.252596 -9.88485e-05
14.1558 -0.252579 -9.91353e-05
14.2003 -0.252563 -9.68478e-05
14.2449 -0.252546 -9.71657e-05
14.2896 -0.25253 -9.48931e-05
14.3344 -0.252513 -9.52417e-05
14.3793 -0.252497 -9.29831e-05
14.4243 -0.252481 -9.33618e-05
14.4693 -0.252465 -9.11164e-05
14.5145 -0.252449 -9.15248e-05
14.5598 -0.252433 -8.92917e-05
14.6052 -0.252418 -8.97294e-05
14.6506 -0.252402 -8.75078e-05
14.6962 -0.252387 -8.79744e-05
14.7419 -0.252372 -8.57634e-05
14.7877 -0.252356 -8.62586e-05
14.8336 -0.252341 -8.40574e-05
14.8796 -0.252327 -8.45809e-05
14.9257 -0.252312 -8.23887e-05
14.9719 -0.252297 -8.29402e-05
15.0182 -0.252282 -8.07562e-05
15.0647 -0.252268 -8.13354e-05
15.1112 -0.252253 -7.91588e-05
15.1579 -0.252239 -7.97655e-05
15.2047 -0.252225 -7.75955e-05
15.2516 -0.252211 -7.82295e-05
15.2986 -0.252197 -7.60653e-05
15.3458 -0.252183 -7.67264e-05
15.393 -0.252169 -7.45672e-05
15.4404 -0.252155 -7.52554e-05
15.488 -0.252142 -7.31004e-05
15.5356 -0.252128 -7.38155e-05
15.5834 -0.252115 -7.16639e-05
15.6313 -0.252101 -7.24058e-05
15.6794 -0.252088 -7.02569e-05
15.7276 -0.252075 -7.10255e-05
15.7759 -0.252062 -6.88785e-05
15.8243 -0.252049 -6.96738e-05
15.873 -0.252036 -6.75278e-05
15.9217 -0.252023 -6.83499e-05
15.9706 -0.25201 -6.62041e-05
16.0197 -0.251998 -6.70531e-05
16.0689 -0.251985 -6.49066e-05
16.1182 -0.251973 -6.57825e-05
16.1677 -0.25196 -6.36346e-05
16.2174 -0.251948 -6.45375e-05
16.2672 -0.251936 -6.23872e-05
16.3172 -0.251923 -6.33173e-05
16.3674 -0.251911 -6.11638e-05
16.4177 -0.251899 -6.21213e-05
16.4682 -0.251887 -5.99637e-05
16.5189 -0.251875 -6.09488e-05
16.5697 -0.251863 -5.87862e-05
16.6208 -0.251852 -5.97993e-05
16.672 -0.25184 -5.76306e-05
16.7234 -0.251828 -5.86719e-05
16.775 -0.251817 -5.64963e-05
16.8268 -0.251805 -5.75662e-05
16.8787 -0.251794 -5.53825e-05
16.9309 -0.251782 -5.64816e-05
16.9833 -0.251771 -5.42888e-05
17.0359 -0.25176 -5.54174e-05
17.0887 -0.251749 -5.32145e-05
17.1418 -0.251738 -5.43732e-05
17.195 -0.251726 -5.21589e-05
17.2485 -0.251715 -5.33484e-05
17.3022 -0.251704 -5.11214e-05
17.3562 -0.251693 -5.23424e-05
17.4104 -0.251683 -5.01016e-05
17.4648 -0.251672 -5.13547e-05
17.5195 -0.251661 -4.90987e-05
17.5744 -0.25165 -5.0385e-05
17.6296 -0.25164 -4.81122e-05
17.6851 -0.251629 -4.94325e-05
17.7408 -0.251618 -4.71415e-05
17.7969 -0.251608 -4.84969e-05
17.8532 -0.251597 -4.61861e-05
17.9098 -0.251587 -4.75778e-05
17.9667 -0.251577 -4.52453e-05
18.0239 -0.251566 -4.66746e-05
18.0815 -0.251556 -4.43186e-05
18.1393 -0.251545 -4.5787e-05
18.1975 -0.251535 -4.34053e-05
18.256 -0.251525 -4.49144e-05
18.3149 -0.251515 -4.25049e-05
18.3742 -0.251505 -4.40565e-05
18.4338 -0.251494 -4.16167e-05
18.4938 -0.251484 -4.32129e-05
18.5542 -0.251474 -4.07402e-05
18.615 -0.251464 -4.23831e-05
18.6762 -0.251454 -3.98745e-05
18.7379 -0.251444 -4.15668e-05
18.8 -0.251433 -3.9019e-05
18.8625 -0.251423 -4.07636e-05
18.9255 -0.251413 -3.81729e-05
18.9891 -0.251403 -3.99731e-05
19.0531 -0.251393 -3.73354e-05
19.1177 -0.251382 -3.91948e-05
19.1828 -0.251372 -3.65054e-05
19.2484 -0.251361 -3.84283e-05
19.3147 -0.251351 -3.56819e-05
19.3816 -0.25134 -3.76732e-05
19.4491 -0.251329 -3.48635e-05
19.5173 -0.251318 -3.69286e-05
19.5862 -0.251307 -3.40483e-05
19.6558 -0.251295 -3.61935e-05
19.7262 -0.251284 -3.32337e-05
19.7974 -0.251271 -3.54662e-05
19.8694 -0.251258 -3.2416e-05
19.9423 -0.251245 -3.47438e-05
20.0162 -0.25123 -3.1589e-05
20.091 -0.251214 -3.40207e-05
20.1669 -0.251197 -3.07434e-05
20.244 -0.251178 -3.32888e-05
20.3222 -0.251156 -2.98672e-05
20.4016 -0.251132 -3.25436e-05
20.4825 -0.251103 -2.89642e-05
20.5648 -0.251071 -3.18196e-05
20.6487 -0.251035 -2.80943e-05
20.7344 -0.250996 -3.12073e-05
20.8219 -0.250954 -2.73371e-05
20.9115 -0.25091 -3.0768e-05
21.0034 -0.250867 -2.66912e-05
21.0979 -0.250823 -3.04719e-05
21.1952 -0.250779 -2.60726e-05
21.2959 -0.250736 -3.02596e-05
21.4004 -0.250692 -2.5388e-05
21.5093 -0.250647 -3.01163e-05
21.6237 -0.250601 -2.45471e-05
21.7448 -0.25055 -3.00965e-05
21.8747 -0.250495 -2.3375e-05
22.0165 -0.250425 -3.04083e-05
22.1768 -0.25034 -2.1202e-05
22.3723 -0.250201 -3.25466e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.0Lambda0.5Nc1ClassicOneLoop/SigmaROneLoop.txt <==
-22.3723 -0.499995 3.5303e-19
-22.1768 -0.499995 3.5303e-19
-22.0165 -0.499995 3.5303e-19
-21.8747 -0.499995 3.5303e-19
-21.7448 -0.499995 3.5303e-19
-21.6237 -0.499995 3.5303e-19
-21.5093 -0.499995 3.5303e-19
-21.4004 -0.499995 3.5303e-19
-21.2959 -0.499995 3.5303e-19
-21.1952 -0.499995 3.5303e-19
-21.0979 -0.499995 3.5303e-19
-21.0034 -0.499995 3.5303e-19
-20.9115 -0.499995 3.5303e-19
-20.8219 -0.499995 3.5303e-19
-20.7344 -0.499995 3.5303e-19
-20.6487 -0.499995 3.5303e-19
-20.5648 -0.499995 3.5303e-19
-20.4825 -0.499995 3.5303e-19
-20.4016 -0.499995 3.5303e-19
-20.3222 -0.499995 3.5303e-19
-20.244 -0.499995 3.5303e-19
-20.1669 -0.499995 3.5303e-19
-20.091 -0.499995 3.5303e-19
-20.0162 -0.499995 3.5303e-19
-19.9423 -0.499995 3.5303e-19
-19.8694 -0.499995 3.5303e-19
-19.7974 -0.499995 3.5303e-19
-19.7262 -0.499995 3.5303e-19
-19.6558 -0.499995 3.5303e-19
-19.5862 -0.499995 3.5303e-19
-19.5173 -0.499995 3.5303e-19
-19.4491 -0.499995 3.5303e-19
-19.3816 -0.499995 3.5303e-19
-19.3147 -0.499995 3.5303e-19
-19.2484 -0.499995 3.5303e-19
-19.1828 -0.499995 3.5303e-19
-19.1177 -0.499995 3.5303e-19
-19.0531 -0.499995 3.5303e-19
-18.9891 -0.499995 3.5303e-19
-18.9255 -0.499995 3.5303e-19
-18.8625 -0.499995 3.5303e-19
-18.8 -0.499995 3.5303e-19
-18.7379 -0.499995 3.5303e-19
-18.6762 -0.499995 3.5303e-19
-18.615 -0.499995 3.5303e-19
-18.5542 -0.499995 3.5303e-19
-18.4938 -0.499995 3.5303e-19
-18.4338 -0.499995 3.5303e-19
-18.3742 -0.499995 3.5303e-19
-18.3149 -0.499995 3.5303e-19
-18.256 -0.499995 3.5303e-19
-18.1975 -0.499995 3.5303e-19
-18.1393 -0.499995 3.5303e-19
-18.0815 -0.499995 3.5303e-19
-18.0239 -0.499995 3.5303e-19
-17.9667 -0.499995 3.5303e-19
-17.9098 -0.499995 3.5303e-19
-17.8532 -0.499995 3.5303e-19
-17.7969 -0.499995 3.5303e-19
-17.7408 -0.499995 3.5303e-19
-17.6851 -0.499995 3.5303e-19
-17.6296 -0.499995 3.5303e-19
-17.5744 -0.499995 3.5303e-19
-17.5195 -0.499995 3.5303e-19
-17.4648 -0.499995 3.5303e-19
-17.4104 -0.499995 3.5303e-19
-17.3562 -0.499995 3.5303e-19
-17.3022 -0.499995 3.5303e-19
-17.2485 -0.499995 3.5303e-19
-17.195 -0.499995 3.5303e-19
-17.1418 -0.499995 3.5303e-19
-17.0887 -0.499995 3.5303e-19
-17.0359 -0.499995 3.5303e-19
-16.9833 -0.499995 3.5303e-19
-16.9309 -0.499995 3.5303e-19
-16.8787 -0.499995 3.5303e-19
-16.8268 -0.499995 3.5303e-19
-16.775 -0.499995 3.5303e-19
-16.7234 -0.499995 3.5303e-19
-16.672 -0.499995 3.5303e-19
-16.6208 -0.499995 3.5303e-19
-16.5697 -0.499995 3.5303e-19
-16.5189 -0.499995 3.5303e-19
-16.4682 -0.499995 3.5303e-19
-16.4177 -0.499995 3.5303e-19
-16.3674 -0.499995 3.5303e-19
-16.3172 -0.499995 3.5303e-19
-16.2672 -0.499995 3.5303e-19
-16.2174 -0.499995 3.5303e-19
-16.1677 -0.499995 3.5303e-19
-16.1182 -0.499995 3.5303e-19
-16.0689 -0.499995 3.5303e-19
-16.0197 -0.499995 3.5303e-19
-15.9706 -0.499995 3.5303e-19
-15.9217 -0.499995 3.5303e-19
-15.873 -0.499995 3.5303e-19
-15.8243 -0.499995 3.5303e-19
-15.7759 -0.499995 3.5303e-19
-15.7276 -0.499995 3.5303e-19
-15.6794 -0.499995 3.5303e-19
-15.6313 -0.499995 3.5303e-19
-15.5834 -0.499995 3.5303e-19
-15.5356 -0.499995 3.5303e-19
-15.488 -0.499995 3.5303e-19
-15.4404 -0.499995 3.5303e-19
-15.393 -0.499995 3.5303e-19
-15.3458 -0.499995 3.5303e-19
-15.2986 -0.499995 3.5303e-19
-15.2516 -0.499995 3.5303e-19
-15.2047 -0.499995 3.5303e-19
-15.1579 -0.499995 3.5303e-19
-15.1112 -0.499995 3.5303e-19
-15.0647 -0.499995 3.5303e-19
-15.0182 -0.499995 3.5303e-19
-14.9719 -0.499995 3.5303e-19
-14.9257 -0.499995 3.5303e-19
-14.8796 -0.499995 3.5303e-19
-14.8336 -0.499995 3.5303e-19
-14.7877 -0.499995 3.5303e-19
-14.7419 -0.499995 3.5303e-19
-14.6962 -0.499995 3.5303e-19
-14.6506 -0.499995 3.5303e-19
-14.6052 -0.499995 3.5303e-19
-14.5598 -0.499995 3.5303e-19
-14.5145 -0.499995 3.5303e-19
-14.4693 -0.499995 3.5303e-19
-14.4243 -0.499995 3.5303e-19
-14.3793 -0.499995 3.5303e-19
-14.3344 -0.499995 3.5303e-19
-14.2896 -0.499995 3.5303e-19
-14.2449 -0.499995 3.5303e-19
-14.2003 -0.499995 3.5303e-19
-14.1558 -0.499995 3.5303e-19
-14.1113 -0.499995 3.5303e-19
-14.067 -0.499995 3.5303e-19
-14.0227 -0.499995 3.5303e-19
-13.9786 -0.499995 3.5303e-19
-13.9345 -0.499995 3.5303e-19
-13.8905 -0.499995 3.5303e-19
-13.8466 -0.499995 3.5303e-19
-13.8028 -0.499995 3.5303e-19
-13.759 -0.499995 3.5303e-19
-13.7153 -0.499995 3.5303e-19
-13.6718 -0.499995 3.5303e-19
-13.6283 -0.499995 3.5303e-19
-13.5848 -0.499995 3.5303e-19
-13.5415 -0.499995 3.5303e-19
-13.4982 -0.499995 3.5303e-19
-13.455 -0.499995 3.5303e-19
-13.4119 -0.499995 3.5303e-19
-13.3689 -0.499995 3.5303e-19
-13.3259 -0.499995 3.5303e-19
-13.283 -0.499995 3.5303e-19
-13.2402 -0.499995 3.5303e-19
-13.1974 -0.499995 3.5303e-19
-13.1547 -0.499995 3.5303e-19
-13.1121 -0.499995 3.5303e-19
-13.0696 -0.499995 3.5303e-19
-13.0271 -0.499995 3.5303e-19
-12.9847 -0.499995 3.5303e-19
-12.9424 -0.499995 3.5303e-19
-12.9001 -0.499995 3.5303e-19
-12.8579 -0.499995 3.5303e-19
-12.8158 -0.499995 3.5303e-19
-12.7737 -0.499995 3.5303e-19
-12.7317 -0.499995 3.5303e-19
-12.6898 -0.499995 3.5303e-19
-12.6479 -0.499995 3.5303e-19
-12.6061 -0.499995 3.5303e-19
-12.5643 -0.499995 3.5303e-19
-12.5226 -0.499995 3.5303e-19
-12.481 -0.499995 3.5303e-19
-12.4394 -0.499995 3.5303e-19
-12.3979 -0.499995 3.5303e-19
-12.3565 -0.499995 3.5303e-19
-12.3151 -0.499995 3.5303e-19
-12.2738 -0.499995 3.5303e-19
-12.2325 -0.499995 3.5303e-19
-12.1913 -0.499995 3.5303e-19
-12.1501 -0.499995 3.5303e-19
-12.109 -0.499995 3.5303e-19
-12.068 -0.499995 3.5303e-19
-12.027 -0.499995 3.5303e-19
-11.986 -0.499995 3.5303e-19
-11.9452 -0.499995 3.5303e-19
-11.9043 -0.499995 3.5303e-19
-11.8636 -0.499995 3.5303e-19
-11.8228 -0.499995 3.5303e-19
-11.7822 -0.499995 3.5303e-19
-11.7415 -0.499995 3.5303e-19
-11.701 -0.499995 3.5303e-19
-11.6605 -0.499995 3.5303e-19
-11.62 -0.499995 3.5303e-19
-11.5796 -0.499995 3.5303e-19
-11.5392 -0.499995 3.5303e-19
-11.4989 -0.499995 3.5303e-19
-11.4587 -0.499995 3.5303e-19
-11.4184 -0.499995 3.5303e-19
-11.3783 -0.499995 3.5303e-19
-11.3381 -0.499995 3.5303e-19
-11.2981 -0.499995 3.5303e-19
-11.2581 -0.499995 3.5303e-19
-11.2181 -0.499995 3.5303e-19
-11.1781 -0.499995 3.5303e-19
-11.1383 -0.499995 3.5303e-19
-11.0984 -0.499995 3.5303e-19
-11.0586 -0.499995 3.5303e-19
-11.0189 -0.499995 3.5303e-19
-10.9792 -0.499995 3.5303e-19
-10.9395 -0.499995 3.5303e-19
-10.8999 -0.499995 3.5303e-19
-10.8603 -0.499995 3.5303e-19
-10.8208 -0.499995 3.5303e-19
-10.7813 -0.499995 3.5303e-19
-10.7418 -0.499995 3.5303e-19
-10.7024 -0.499995 3.5303e-19
-10.6631 -0.499995 3.5303e-19
-10.6238 -0.499995 3.5303e-19
-10.5845 -0.499995 3.5303e-19
-10.5452 -0.499995 3.5303e-19
-10.506 -0.499995 3.5303e-19
-10.4669 -0.499995 3.5303e-19
-10.4278 -0.499995 3.5303e-19
-10.3887 -0.499995 3.5303e-19
-10.3496 -0.499995 3.5303e-19
-10.3106 -0.499995 3.5303e-19
-10.2717 -0.499995 3.5303e-19
-10.2328 -0.499995 3.5303e-19
-10.1939 -0.499995 3.5303e-19
-10.155 -0.499995 3.5303e-19
-10.1162 -0.499995 3.5303e-19
-10.0774 -0.499995 3.5303e-19
-10.0387 -0.499995 3.5303e-19
-10 -0.499995 3.5303e-19
-9.96134 -0.499995 3.5303e-19
-9.92271 -0.499995 3.5303e-19
-9.88412 -0.499995 3.5303e-19
-9.84557 -0.499995 3.5303e-19
-9.80704 -0.499995 3.5303e-19
-9.76856 -0.499995 3.5303e-19
-9.73011 -0.499995 3.5303e-19
-9.69169 -0.499995 3.5303e-19
-9.65331 -0.499995 3.5303e-19
-9.61496 -0.499995 3.5303e-19
-9.57664 -0.499995 3.5303e-19
-9.53836 -0.499995 3.5303e-19
-9.50011 -0.499995 3.5303e-19
-9.46189 -0.499995 3.5303e-19
-9.42371 -0.499995 3.5303e-19
-9.38556 -0.499995 3.5303e-19
-9.34744 -0.499995 3.5303e-19
-9.30935 -0.499995 3.5303e-19
-9.2713 -0.499995 3.5303e-19
-9.23327 -0.499995 3.5303e-19
-9.19528 -0.499995 3.5303e-19
-9.15732 -0.499995 3.5303e-19
-9.11939 -0.499995 3.5303e-19
-9.08149 -0.499995 3.5303e-19
-9.04362 -0.499995 3.5303e-19
-9.00578 -0.499995 3.5303e-19
-8.96797 -0.499995 3.5303e-19
-8.93019 -0.499995 3.5303e-19
-8.89244 -0.499995 3.5303e-19
-8.85471 -0.499995 3.5303e-19
-8.81702 -0.499995 3.5303e-19
-8.77936 -0.499995 3.5303e-19
-8.74172 -0.499995 3.5303e-19
-8.70412 -0.499995 3.5303e-19
-8.66654 -0.499995 3.5303e-19
-8.62899 -0.499995 3.5303e-19
-8.59146 -0.499995 3.5303e-19
-8.55397 -0.499995 3.5303e-19
-8.5165 -0.499995 3.5303e-19
-8.47906 -0.499995 3.5303e-19
-8.44165 -0.499995 3.5303e-19
-8.40426 -0.499995 3.5303e-19
-8.3669 -0.499995 3.5303e-19
-8.32956 -0.499995 3.5303e-19
-8.29226 -0.499995 3.5303e-19
-8.25497 -0.499995 3.5303e-19
-8.21772 -0.499995 3.5303e-19
-8.18049 -0.499995 3.5303e-19
-8.14328 -0.499995 3.5303e-19
-8.1061 -0.499995 3.5303e-19
-8.06895 -0.499995 3.5303e-19
-8.03182 -0.499995 3.5303e-19
-7.99471 -0.499995 3.5303e-19
-7.95763 -0.499995 3.5303e-19
-7.92058 -0.499995 3.5303e-19
-7.88355 -0.499995 3.5303e-19
-7.84654 -0.499995 3.5303e-19
-7.80955 -0.499995 3.5303e-19
-7.77259 -0.499995 3.5303e-19
-7.73566 -0.499995 3.5303e-19
-7.69874 -0.499995 3.5303e-19
-7.66185 -0.499995 3.5303e-19
-7.62498 -0.499995 3.5303e-19
-7.58814 -0.499995 3.5303e-19
-7.55132 -0.499995 3.5303e-19
-7.51452 -0.499995 3.5303e-19
-7.47774 -0.499995 3.5303e-19
-7.44099 -0.499995 3.5303e-19
-7.40425 -0.499995 3.5303e-19
-7.36754 -0.499995 3.5303e-19
-7.33085 -0.499995 3.5303e-19
-7.29418 -0.499995 3.5303e-19
-7.25754 -0.499995 3.5303e-19
-7.22091 -0.499995 3.5303e-19
-7.18431 -0.499995 3.5303e-19
-7.14772 -0.499995 3.5303e-19
-7.11116 -0.499995 3.5303e-19
-7.07462 -0.499995 3.5303e-19
-7.0381 -0.499995 3.5303e-19
-7.00159 -0.499995 3.5303e-19
-6.96511 -0.499995 3.5303e-19
-6.92865 -0.499995 3.5303e-19
-6.89221 -0.499995 3.5303e-19
-6.85579 -0.499995 3.5303e-19
-6.81938 -0.499995 3.5303e-19
-6.783 -0.499995 3.5303e-19
-6.74664 -0.499995 3.5303e-19
-6.71029 -0.499995 3.5303e-19
-6.67397 -0.499995 3.5303e-19
-6.63766 -0.499995 3.5303e-19
-6.60137 -0.499995 3.5303e-19
-6.5651 -0.499995 3.5303e-19
-6.52885 -0.499995 3.5303e-19
-6.49262 -0.499995 3.5303e-19
-6.4564 -0.499995 3.5303e-19
-6.42021 -0.499995 3.5303e-19
-6.38403 -0.499995 3.5303e-19
-6.34786 -0.499995 3.5303e-19
-6.31172 -0.499995 3.5303e-19
-6.27559 -0.499995 3.5303e-19
-6.23949 -0.499995 3.5303e-19
-6.20339 -0.499995 3.5303e-19
-6.16732 -0.499995 3.5303e-19
-6.13126 -0.499995 3.5303e-19
-6.09522 -0.499995 3.5303e-19
-6.05919 -0.499995 3.5303e-19
-6.02319 -0.499995 3.5303e-19
-5.9872 -0.499995 3.5303e-19
-5.95122 -0.499995 3.5303e-19
-5.91526 -0.499995 3.5303e-19
-5.87932 -0.499995 3.5303e-19
-5.84339 -0.499995 3.5303e-19
-5.80748 -0.499995 3.5303e-19
-5.77158 -0.499995 3.5303e-19
-5.7357 -0.499995 3.5303e-19
-5.69984 -0.499995 3.5303e-19
-5.66399 -0.499995 3.5303e-19
-5.62815 -0.499995 3.5303e-19
-5.59233 -0.499995 3.5303e-19
-5.55653 -0.499995 3.5303e-19
-5.52074 -0.499995 3.5303e-19
-5.48497 -0.499995 3.5303e-19
-5.4492 -0.499995 3.5303e-19
-5.41346 -0.499995 3.5303e-19
-5.37773 -0.499995 3.5303e-19
-5.34201 -0.499995 3.5303e-19
-5.30631 -0.499995 3.5303e-19
-5.27062 -0.499995 3.5303e-19
-5.23494 -0.499995 3.5303e-19
-5.19928 -0.499995 3.5303e-19
-5.16363 -0.499995 3.5303e-19
-5.128 -0.499995 3.5303e-19
-5.09237 -0.499995 3.5303e-19
-5.05677 -0.499995 3.5303e-19
-5.02117 -0.499995 3.5303e-19
-4.98559 -0.499995 3.5303e-19
-4.95002 -0.499995 3.5303e-19
-4.91446 -0.499995 3.5303e-19
-4.87892 -0.499995 3.5303e-19
-4.84339 -0.499995 3.5303e-19
-4.80787 -0.499995 3.5303e-19
-4.77237 -0.499995 3.5303e-19
-4.73687 -0.499995 3.5303e-19
-4.70139 -0.499995 3.5303e-19
-4.66592 -0.499995 3.5303e-19
-4.63046 -0.499995 3.5303e-19
-4.59502 -0.499995 3.5303e-19
-4.55958 -0.499995 3.5303e-19
-4.52416 -0.499995 3.5303e-19
-4.48875 -0.499995 3.5303e-19
-4.45335 -0.499995 3.5303e-19
-4.41797 -0.499995 3.5303e-19
-4.38259 -0.499995 3.5303e-19
-4.34722 -0.499995 3.5303e-19
-4.31187 -0.499995 3.5303e-19
-4.27653 -0.499995 3.5303e-19
-4.24119 -0.499995 3.5303e-19
-4.20587 -0.499995 3.5303e-19
-4.17056 -0.499995 3.5303e-19
-4.13526 -0.499995 3.5303e-19
-4.09997 -0.499995 3.5303e-19
-4.06469 -0.499995 3.5303e-19
-4.02942 -0.499995 3.5303e-19
-3.99416 -0.499995 3.5303e-19
-3.95891 -0.499995 3.5303e-19
-3.92367 -0.499995 3.5303e-19
-3.88844 -0.499995 3.5303e-19
-3.85322 -0.499995 3.5303e-19
-3.81801 -0.499995 3.5303e-19
-3.7828 -0.499995 3.5303e-19
-3.74761 -0.499995 3.5303e-19
-3.71243 -0.499995 3.5303e-19
-3.67726 -0.499995 3.5303e-19
-3.64209 -0.499995 3.5303e-19
-3.60694 -0.499995 3.5303e-19
-3.57179 -0.499995 3.5303e-19
-3.53665 -0.499995 3.5303e-19
-3.50152 -0.499995 3.5303e-19
-3.4664 -0.499995 3.5303e-19
-3.43129 -0.499995 3.5303e-19
-3.39619 -0.499995 3.5303e-19
-3.36109 -0.499995 3.5303e-19
-3.32601 -0.499995 3.5303e-19
-3.29093 -0.499995 3.5303e-19
-3.25586 -0.499995 3.5303e-19
-3.2208 -0.499995 3.5303e-19
-3.18574 -0.499995 3.5303e-19
-3.1507 -0.499995 3.5303e-19
-3.11566 -0.499995 3.5303e-19
-3.08063 -0.499995 3.5303e-19
-3.0456 -0.499995 3.5303e-19
-3.01059 -0.499995 3.5303e-19
-2.97558 -0.499995 3.5303e-19
-2.94058 -0.499995 3.5303e-19
-2.90558 -0.499995 3.5303e-19
-2.87059 -0.499995 3.5303e-19
-2.83561 -0.499995 3.5303e-19
-2.80064 -0.499995 3.5303e-19
-2.76567 -0.499995 3.5303e-19
-2.73071 -0.499995 3.5303e-19
-2.69576 -0.499995 3.5303e-19
-2.66081 -0.499995 3.5303e-19
-2.62587 -0.499995 3.5303e-19
-2.59094 -0.499995 3.5303e-19
-2.55601 -0.499995 3.5303e-19
-2.52109 -0.499995 3.5303e-19
-2.48617 -0.499995 3.5303e-19
-2.45126 -0.499995 3.5303e-19
-2.41636 -0.499995 3.5303e-19
-2.38146 -0.499995 3.5303e-19
-2.34657 -0.499995 3.5303e-19
-2.31168 -0.499995 3.5303e-19
-2.2768 -0.499995 3.5303e-19
-2.24192 -0.499995 3.5303e-19
-2.20705 -0.499995 3.5303e-19
-2.17219 -0.499995 3.5303e-19
-2.13733 -0.499995 3.5303e-19
-2.10247 -0.499995 3.5303e-19
-2.06762 -0.499995 3.5303e-19
-2.03278 -0.499995 3.5303e-19
-1.99794 -0.499995 3.5303e-19
-1.9631 -0.499995 3.5303e-19
-1.92827 -0.499995 3.5303e-19
-1.89345 -0.499995 3.5303e-19
-1.85862 -0.499995 3.5303e-19
-1.82381 -0.499995 3.5303e-19
-1.78899 -0.499995 3.5303e-19
-1.75419 -0.499995 3.5303e-19
-1.71938 -0.499995 3.5303e-19
-1.68458 -0.499995 3.5303e-19
-1.64979 -0.499995 3.5303e-19
-1.61499 -0.499995 3.5303e-19
-1.58021 -0.499995 3.5303e-19
-1.54542 -0.499995 3.5303e-19
-1.51064 -0.499995 3.5303e-19
-1.47586 -0.499995 3.5303e-19
-1.44109 -0.499995 3.5303e-19
-1.40632 -0.499995 3.5303e-19
-1.37155 -0.499995 3.5303e-19
-1.33679 -0.499995 3.5303e-19
-1.30203 -0.499995 3.5303e-19
-1.26727 -0.499995 3.5303e-19
-1.23251 -0.499995 3.5303e-19
-1.19776 -0.499995 3.5303e-19
-1.16301 -0.499995 3.5303e-19
-1.12827 -0.499995 3.5303e-19
-1.09352 -0.499995 3.5303e-19
-1.05878 -0.499995 3.5303e-19
-1.02405 -0.499995 3.5303e-19
-0.989309 -0.499995 3.5303e-19
-0.954576 -0.499995 3.5303e-19
-0.919844 -0.499995 3.5303e-19
-0.885115 -0.499995 3.5303e-19
-0.850388 -0.499995 3.5303e-19
-0.815663 -0.499995 3.5303e-19
-0.78094 -0.499995 3.5303e-19
-0.746219 -0.499995 3.5303e-19
-0.711499 -0.499995 3.5303e-19
-0.676781 -0.499995 3.5303e-19
-0.642065 -0.499995 3.5303e-19
-0.60735 -0.499995 3.5303e-19
-0.572637 -0.499995 3.5303e-19
-0.537925 -0.499995 3.5303e-19
-0.503214 -0.499995 3.5303e-19
-0.468504 -0.499995 3.5303e-19
-0.433796 -0.499995 3.5303e-19
-0.399089 -0.499995 3.5303e-19
-0.364382 -0.499995 3.5303e-19
-0.329676 -0.499995 3.5303e-19
-0.294972 -0.499995 3.5303e-19
-0.260267 -0.499995 3.5303e-19
-0.225564 -0.499995 3.5303e-19
-0.190861 -0.499995 3.5303e-19
-0.156158 -0.499995 3.5303e-19
-0.121456 -0.499995 3.5303e-19
-0.0867541 -0.499995 3.5303e-19
-0.0520524 -0.499995 3.5303e-19
-0.0173508 -0.499995 3.5303e-19
0.0173508 -0.499995 3.5303e-19
0.0520524 -0.499995 3.5303e-19
0.0867541 -0.499995 3.5303e-19
0.121456 -0.499995 3.5303e-19
0.156158 -0.499995 3.5303e-19
0.190861 -0.499995 3.5303e-19
0.225564 -0.499995 3.5303e-19
0.260267 -0.499995 3.5303e-19
0.294972 -0.499995 3.5303e-19
0.329676 -0.499995 3.5303e-19
0.364382 -0.499995 3.5303e-19
0.399089 -0.499995 3.5303e-19
0.433796 -0.499995 3.5303e-19
0.468504 -0.499995 3.5303e-19
0.503214 -0.499995 3.5303e-19
0.537925 -0.499995 3.5303e-19
0.572637 -0.499995 3.5303e-19
0.60735 -0.499995 3.5303e-19
0.642065 -0.499995 3.5303e-19
0.676781 -0.499995 3.5303e-19
0.711499 -0.499995 3.5303e-19
0.746219 -0.499995 3.5303e-19
0.78094 -0.499995 3.5303e-19
0.815663 -0.499995 3.5303e-19
0.850388 -0.499995 3.5303e-19
0.885115 -0.499995 3.5303e-19
0.919844 -0.499995 3.5303e-19
0.954576 -0.499995 3.5303e-19
0.989309 -0.499995 3.5303e-19
1.02405 -0.499995 3.5303e-19
1.05878 -0.499995 3.5303e-19
1.09352 -0.499995 3.5303e-19
1.12827 -0.499995 3.5303e-19
1.16301 -0.499995 3.5303e-19
1.19776 -0.499995 3.5303e-19
1.23251 -0.499995 3.5303e-19
1.26727 -0.499995 3.5303e-19
1.30203 -0.499995 3.5303e-19
1.33679 -0.499995 3.5303e-19
1.37155 -0.499995 3.5303e-19
1.40632 -0.499995 3.5303e-19
1.44109 -0.499995 3.5303e-19
1.47586 -0.499995 3.5303e-19
1.51064 -0.499995 3.5303e-19
1.54542 -0.499995 3.5303e-19
1.58021 -0.499995 3.5303e-19
1.61499 -0.499995 3.5303e-19
1.64979 -0.499995 3.5303e-19
1.68458 -0.499995 3.5303e-19
1.71938 -0.499995 3.5303e-19
1.75419 -0.499995 3.5303e-19
1.78899 -0.499995 3.5303e-19
1.82381 -0.499995 3.5303e-19
1.85862 -0.499995 3.5303e-19
1.89345 -0.499995 3.5303e-19
1.92827 -0.499995 3.5303e-19
1.9631 -0.499995 3.5303e-19
1.99794 -0.499995 3.5303e-19
2.03278 -0.499995 3.5303e-19
2.06762 -0.499995 3.5303e-19
2.10247 -0.499995 3.5303e-19
2.13733 -0.499995 3.5303e-19
2.17219 -0.499995 3.5303e-19
2.20705 -0.499995 3.5303e-19
2.24192 -0.499995 3.5303e-19
2.2768 -0.499995 3.5303e-19
2.31168 -0.499995 3.5303e-19
2.34657 -0.499995 3.5303e-19
2.38146 -0.499995 3.5303e-19
2.41636 -0.499995 3.5303e-19
2.45126 -0.499995 3.5303e-19
2.48617 -0.499995 3.5303e-19
2.52109 -0.499995 3.5303e-19
2.55601 -0.499995 3.5303e-19
2.59094 -0.499995 3.5303e-19
2.62587 -0.499995 3.5303e-19
2.66081 -0.499995 3.5303e-19
2.69576 -0.499995 3.5303e-19
2.73071 -0.499995 3.5303e-19
2.76567 -0.499995 3.5303e-19
2.80064 -0.499995 3.5303e-19
2.83561 -0.499995 3.5303e-19
2.87059 -0.499995 3.5303e-19
2.90558 -0.499995 3.5303e-19
2.94058 -0.499995 3.5303e-19
2.97558 -0.499995 3.5303e-19
3.01059 -0.499995 3.5303e-19
3.0456 -0.499995 3.5303e-19
3.08063 -0.499995 3.5303e-19
3.11566 -0.499995 3.5303e-19
3.1507 -0.499995 3.5303e-19
3.18574 -0.499995 3.5303e-19
3.2208 -0.499995 3.5303e-19
3.25586 -0.499995 3.5303e-19
3.29093 -0.499995 3.5303e-19
3.32601 -0.499995 3.5303e-19
3.36109 -0.499995 3.5303e-19
3.39619 -0.499995 3.5303e-19
3.43129 -0.499995 3.5303e-19
3.4664 -0.499995 3.5303e-19
3.50152 -0.499995 3.5303e-19
3.53665 -0.499995 3.5303e-19
3.57179 -0.499995 3.5303e-19
3.60694 -0.499995 3.5303e-19
3.64209 -0.499995 3.5303e-19
3.67726 -0.499995 3.5303e-19
3.71243 -0.499995 3.5303e-19
3.74761 -0.499995 3.5303e-19
3.7828 -0.499995 3.5303e-19
3.81801 -0.499995 3.5303e-19
3.85322 -0.499995 3.5303e-19
3.88844 -0.499995 3.5303e-19
3.92367 -0.499995 3.5303e-19
3.95891 -0.499995 3.5303e-19
3.99416 -0.499995 3.5303e-19
4.02942 -0.499995 3.5303e-19
4.06469 -0.499995 3.5303e-19
4.09997 -0.499995 3.5303e-19
4.13526 -0.499995 3.5303e-19
4.17056 -0.499995 3.5303e-19
4.20587 -0.499995 3.5303e-19
4.24119 -0.499995 3.5303e-19
4.27653 -0.499995 3.5303e-19
4.31187 -0.499995 3.5303e-19
4.34722 -0.499995 3.5303e-19
4.38259 -0.499995 3.5303e-19
4.41797 -0.499995 3.5303e-19
4.45335 -0.499995 3.5303e-19
4.48875 -0.499995 3.5303e-19
4.52416 -0.499995 3.5303e-19
4.55958 -0.499995 3.5303e-19
4.59502 -0.499995 3.5303e-19
4.63046 -0.499995 3.5303e-19
4.66592 -0.499995 3.5303e-19
4.70139 -0.499995 3.5303e-19
4.73687 -0.499995 3.5303e-19
4.77237 -0.499995 3.5303e-19
4.80787 -0.499995 3.5303e-19
4.84339 -0.499995 3.5303e-19
4.87892 -0.499995 3.5303e-19
4.91446 -0.499995 3.5303e-19
4.95002 -0.499995 3.5303e-19
4.98559 -0.499995 3.5303e-19
5.02117 -0.499995 3.5303e-19
5.05677 -0.499995 3.5303e-19
5.09237 -0.499995 3.5303e-19
5.128 -0.499995 3.5303e-19
5.16363 -0.499995 3.5303e-19
5.19928 -0.499995 3.5303e-19
5.23494 -0.499995 3.5303e-19
5.27062 -0.499995 3.5303e-19
5.30631 -0.499995 3.5303e-19
5.34201 -0.499995 3.5303e-19
5.37773 -0.499995 3.5303e-19
5.41346 -0.499995 3.5303e-19
5.4492 -0.499995 3.5303e-19
5.48497 -0.499995 3.5303e-19
5.52074 -0.499995 3.5303e-19
5.55653 -0.499995 3.5303e-19
5.59233 -0.499995 3.5303e-19
5.62815 -0.499995 3.5303e-19
5.66399 -0.499995 3.5303e-19
5.69984 -0.499995 3.5303e-19
5.7357 -0.499995 3.5303e-19
5.77158 -0.499995 3.5303e-19
5.80748 -0.499995 3.5303e-19
5.84339 -0.499995 3.5303e-19
5.87932 -0.499995 3.5303e-19
5.91526 -0.499995 3.5303e-19
5.95122 -0.499995 3.5303e-19
5.9872 -0.499995 3.5303e-19
6.02319 -0.499995 3.5303e-19
6.05919 -0.499995 3.5303e-19
6.09522 -0.499995 3.5303e-19
6.13126 -0.499995 3.5303e-19
6.16732 -0.499995 3.5303e-19
6.20339 -0.499995 3.5303e-19
6.23949 -0.499995 3.5303e-19
6.27559 -0.499995 3.5303e-19
6.31172 -0.499995 3.5303e-19
6.34786 -0.499995 3.5303e-19
6.38403 -0.499995 3.5303e-19
6.42021 -0.499995 3.5303e-19
6.4564 -0.499995 3.5303e-19
6.49262 -0.499995 3.5303e-19
6.52885 -0.499995 3.5303e-19
6.5651 -0.499995 3.5303e-19
6.60137 -0.499995 3.5303e-19
6.63766 -0.499995 3.5303e-19
6.67397 -0.499995 3.5303e-19
6.71029 -0.499995 3.5303e-19
6.74664 -0.499995 3.5303e-19
6.783 -0.499995 3.5303e-19
6.81938 -0.499995 3.5303e-19
6.85579 -0.499995 3.5303e-19
6.89221 -0.499995 3.5303e-19
6.92865 -0.499995 3.5303e-19
6.96511 -0.499995 3.5303e-19
7.00159 -0.499995 3.5303e-19
7.0381 -0.499995 3.5303e-19
7.07462 -0.499995 3.5303e-19
7.11116 -0.499995 3.5303e-19
7.14772 -0.499995 3.5303e-19
7.18431 -0.499995 3.5303e-19
7.22091 -0.499995 3.5303e-19
7.25754 -0.499995 3.5303e-19
7.29418 -0.499995 3.5303e-19
7.33085 -0.499995 3.5303e-19
7.36754 -0.499995 3.5303e-19
7.40425 -0.499995 3.5303e-19
7.44099 -0.499995 3.5303e-19
7.47774 -0.499995 3.5303e-19
7.51452 -0.499995 3.5303e-19
7.55132 -0.499995 3.5303e-19
7.58814 -0.499995 3.5303e-19
7.62498 -0.499995 3.5303e-19
7.66185 -0.499995 3.5303e-19
7.69874 -0.499995 3.5303e-19
7.73566 -0.499995 3.5303e-19
7.77259 -0.499995 3.5303e-19
7.80955 -0.499995 3.5303e-19
7.84654 -0.499995 3.5303e-19
7.88355 -0.499995 3.5303e-19
7.92058 -0.499995 3.5303e-19
7.95763 -0.499995 3.5303e-19
7.99471 -0.499995 3.5303e-19
8.03182 -0.499995 3.5303e-19
8.06895 -0.499995 3.5303e-19
8.1061 -0.499995 3.5303e-19
8.14328 -0.499995 3.5303e-19
8.18049 -0.499995 3.5303e-19
8.21772 -0.499995 3.5303e-19
8.25497 -0.499995 3.5303e-19
8.29226 -0.499995 3.5303e-19
8.32956 -0.499995 3.5303e-19
8.3669 -0.499995 3.5303e-19
8.40426 -0.499995 3.5303e-19
8.44165 -0.499995 3.5303e-19
8.47906 -0.499995 3.5303e-19
8.5165 -0.499995 3.5303e-19
8.55397 -0.499995 3.5303e-19
8.59146 -0.499995 3.5303e-19
8.62899 -0.499995 3.5303e-19
8.66654 -0.499995 3.5303e-19
8.70412 -0.499995 3.5303e-19
8.74172 -0.499995 3.5303e-19
8.77936 -0.499995 3.5303e-19
8.81702 -0.499995 3.5303e-19
8.85471 -0.499995 3.5303e-19
8.89244 -0.499995 3.5303e-19
8.93019 -0.499995 3.5303e-19
8.96797 -0.499995 3.5303e-19
9.00578 -0.499995 3.5303e-19
9.04362 -0.499995 3.5303e-19
9.08149 -0.499995 3.5303e-19
9.11939 -0.499995 3.5303e-19
9.15732 -0.499995 3.5303e-19
9.19528 -0.499995 3.5303e-19
9.23327 -0.499995 3.5303e-19
9.2713 -0.499995 3.5303e-19
9.30935 -0.499995 3.5303e-19
9.34744 -0.499995 3.5303e-19
9.38556 -0.499995 3.5303e-19
9.42371 -0.499995 3.5303e-19
9.46189 -0.499995 3.5303e-19
9.50011 -0.499995 3.5303e-19
9.53836 -0.499995 3.5303e-19
9.57664 -0.499995 3.5303e-19
9.61496 -0.499995 3.5303e-19
9.65331 -0.499995 3.5303e-19
9.69169 -0.499995 3.5303e-19
9.73011 -0.499995 3.5303e-19
9.76856 -0.499995 3.5303e-19
9.80704 -0.499995 3.5303e-19
9.84557 -0.499995 3.5303e-19
9.88412 -0.499995 3.5303e-19
9.92271 -0.499995 3.5303e-19
9.96134 -0.499995 3.5303e-19
10 -0.499995 3.5303e-19
10.0387 -0.499995 3.5303e-19
10.0774 -0.499995 3.5303e-19
10.1162 -0.499995 3.5303e-19
10.155 -0.499995 3.5303e-19
10.1939 -0.499995 3.5303e-19
10.2328 -0.499995 3.5303e-19
10.2717 -0.499995 3.5303e-19
10.3106 -0.499995 3.5303e-19
10.3496 -0.499995 3.5303e-19
10.3887 -0.499995 3.5303e-19
10.4278 -0.499995 3.5303e-19
10.4669 -0.499995 3.5303e-19
10.506 -0.499995 3.5303e-19
10.5452 -0.499995 3.5303e-19
10.5845 -0.499995 3.5303e-19
10.6238 -0.499995 3.5303e-19
10.6631 -0.499995 3.5303e-19
10.7024 -0.499995 3.5303e-19
10.7418 -0.499995 3.5303e-19
10.7813 -0.499995 3.5303e-19
10.8208 -0.499995 3.5303e-19
10.8603 -0.499995 3.5303e-19
10.8999 -0.499995 3.5303e-19
10.9395 -0.499995 3.5303e-19
10.9792 -0.499995 3.5303e-19
11.0189 -0.499995 3.5303e-19
11.0586 -0.499995 3.5303e-19
11.0984 -0.499995 3.5303e-19
11.1383 -0.499995 3.5303e-19
11.1781 -0.499995 3.5303e-19
11.2181 -0.499995 3.5303e-19
11.2581 -0.499995 3.5303e-19
11.2981 -0.499995 3.5303e-19
11.3381 -0.499995 3.5303e-19
11.3783 -0.499995 3.5303e-19
11.4184 -0.499995 3.5303e-19
11.4587 -0.499995 3.5303e-19
11.4989 -0.499995 3.5303e-19
11.5392 -0.499995 3.5303e-19
11.5796 -0.499995 3.5303e-19
11.62 -0.499995 3.5303e-19
11.6605 -0.499995 3.5303e-19
11.701 -0.499995 3.5303e-19
11.7415 -0.499995 3.5303e-19
11.7822 -0.499995 3.5303e-19
11.8228 -0.499995 3.5303e-19
11.8636 -0.499995 3.5303e-19
11.9043 -0.499995 3.5303e-19
11.9452 -0.499995 3.5303e-19
11.986 -0.499995 3.5303e-19
12.027 -0.499995 3.5303e-19
12.068 -0.499995 3.5303e-19
12.109 -0.499995 3.5303e-19
12.1501 -0.499995 3.5303e-19
12.1913 -0.499995 3.5303e-19
12.2325 -0.499995 3.5303e-19
12.2738 -0.499995 3.5303e-19
12.3151 -0.499995 3.5303e-19
12.3565 -0.499995 3.5303e-19
12.3979 -0.499995 3.5303e-19
12.4394 -0.499995 3.5303e-19
12.481 -0.499995 3.5303e-19
12.5226 -0.499995 3.5303e-19
12.5643 -0.499995 3.5303e-19
12.6061 -0.499995 3.5303e-19
12.6479 -0.499995 3.5303e-19
12.6898 -0.499995 3.5303e-19
12.7317 -0.499995 3.5303e-19
12.7737 -0.499995 3.5303e-19
12.8158 -0.499995 3.5303e-19
12.8579 -0.499995 3.5303e-19
12.9001 -0.499995 3.5303e-19
12.9424 -0.499995 3.5303e-19
12.9847 -0.499995 3.5303e-19
13.0271 -0.499995 3.5303e-19
13.0696 -0.499995 3.5303e-19
13.1121 -0.499995 3.5303e-19
13.1547 -0.499995 3.5303e-19
13.1974 -0.499995 3.5303e-19
13.2402 -0.499995 3.5303e-19
13.283 -0.499995 3.5303e-19
13.3259 -0.499995 3.5303e-19
13.3689 -0.499995 3.5303e-19
13.4119 -0.499995 3.5303e-19
13.455 -0.499995 3.5303e-19
13.4982 -0.499995 3.5303e-19
13.5415 -0.499995 3.5303e-19
13.5848 -0.499995 3.5303e-19
13.6283 -0.499995 3.5303e-19
13.6718 -0.499995 3.5303e-19
13.7153 -0.499995 3.5303e-19
13.759 -0.499995 3.5303e-19
13.8028 -0.499995 3.5303e-19
13.8466 -0.499995 3.5303e-19
13.8905 -0.499995 3.5303e-19
13.9345 -0.499995 3.5303e-19
13.9786 -0.499995 3.5303e-19
14.0227 -0.499995 3.5303e-19
14.067 -0.499995 3.5303e-19
14.1113 -0.499995 3.5303e-19
14.1558 -0.499995 3.5303e-19
14.2003 -0.499995 3.5303e-19
14.2449 -0.499995 3.5303e-19
14.2896 -0.499995 3.5303e-19
14.3344 -0.499995 3.5303e-19
14.3793 -0.499995 3.5303e-19
14.4243 -0.499995 3.5303e-19
14.4693 -0.499995 3.5303e-19
14.5145 -0.499995 3.5303e-19
14.5598 -0.499995 3.5303e-19
14.6052 -0.499995 3.5303e-19
14.6506 -0.499995 3.5303e-19
14.6962 -0.499995 3.5303e-19
14.7419 -0.499995 3.5303e-19
14.7877 -0.499995 3.5303e-19
14.8336 -0.499995 3.5303e-19
14.8796 -0.499995 3.5303e-19
14.9257 -0.499995 3.5303e-19
14.9719 -0.499995 3.5303e-19
15.0182 -0.499995 3.5303e-19
15.0647 -0.499995 3.5303e-19
15.1112 -0.499995 3.5303e-19
15.1579 -0.499995 3.5303e-19
15.2047 -0.499995 3.5303e-19
15.2516 -0.499995 3.5303e-19
15.2986 -0.499995 3.5303e-19
15.3458 -0.499995 3.5303e-19
15.393 -0.499995 3.5303e-19
15.4404 -0.499995 3.5303e-19
15.488 -0.499995 3.5303e-19
15.5356 -0.499995 3.5303e-19
15.5834 -0.499995 3.5303e-19
15.6313 -0.499995 3.5303e-19
15.6794 -0.499995 3.5303e-19
15.7276 -0.499995 3.5303e-19
15.7759 -0.499995 3.5303e-19
15.8243 -0.499995 3.5303e-19
15.873 -0.499995 3.5303e-19
15.9217 -0.499995 3.5303e-19
15.9706 -0.499995 3.5303e-19
16.0197 -0.499995 3.5303e-19
16.0689 -0.499995 3.5303e-19
16.1182 -0.499995 3.5303e-19
16.1677 -0.499995 3.5303e-19
16.2174 -0.499995 3.5303e-19
16.2672 -0.499995 3.5303e-19
16.3172 -0.499995 3.5303e-19
16.3674 -0.499995 3.5303e-19
16.4177 -0.499995 3.5303e-19
16.4682 -0.499995 3.5303e-19
16.5189 -0.499995 3.5303e-19
16.5697 -0.499995 3.5303e-19
16.6208 -0.499995 3.5303e-19
16.672 -0.499995 3.5303e-19
16.7234 -0.499995 3.5303e-19
16.775 -0.499995 3.5303e-19
16.8268 -0.499995 3.5303e-19
16.8787 -0.499995 3.5303e-19
16.9309 -0.499995 3.5303e-19
16.9833 -0.499995 3.5303e-19
17.0359 -0.499995 3.5303e-19
17.0887 -0.499995 3.5303e-19
17.1418 -0.499995 3.5303e-19
17.195 -0.499995 3.5303e-19
17.2485 -0.499995 3.5303e-19
17.3022 -0.499995 3.5303e-19
17.3562 -0.499995 3.5303e-19
17.4104 -0.499995 3.5303e-19
17.4648 -0.499995 3.5303e-19
17.5195 -0.499995 3.5303e-19
17.5744 -0.499995 3.5303e-19
17.6296 -0.499995 3.5303e-19
17.6851 -0.499995 3.5303e-19
17.7408 -0.499995 3.5303e-19
17.7969 -0.499995 3.5303e-19
17.8532 -0.499995 3.5303e-19
17.9098 -0.499995 3.5303e-19
17.9667 -0.499995 3.5303e-19
18.0239 -0.499995 3.5303e-19
18.0815 -0.499995 3.5303e-19
18.1393 -0.499995 3.5303e-19
18.1975 -0.499995 3.5303e-19
18.256 -0.499995 3.5303e-19
18.3149 -0.499995 3.5303e-19
18.3742 -0.499995 3.5303e-19
18.4338 -0.499995 3.5303e-19
18.4938 -0.499995 3.5303e-19
18.5542 -0.499995 3.5303e-19
18.615 -0.499995 3.5303e-19
18.6762 -0.499995 3.5303e-19
18.7379 -0.499995 3.5303e-19
18.8 -0.499995 3.5303e-19
18.8625 -0.499995 3.5303e-19
18.9255 -0.499995 3.5303e-19
18.9891 -0.499995 3.5303e-19
19.0531 -0.499995 3.5303e-19
19.1177 -0.499995 3.5303e-19
19.1828 -0.499995 3.5303e-19
19.2484 -0.499995 3.5303e-19
19.3147 -0.499995 3.5303e-19
19.3816 -0.499995 3.5303e-19
19.4491 -0.499995 3.5303e-19
19.5173 -0.499995 3.5303e-19
19.5862 -0.499995 3.5303e-19
19.6558 -0.499995 3.5303e-19
19.7262 -0.499995 3.5303e-19
19.7974 -0.499995 3.5303e-19
19.8694 -0.499995 3.5303e-19
19.9423 -0.499995 3.5303e-19
20.0162 -0.499995 3.5303e-19
20.091 -0.499995 3.5303e-19
20.1669 -0.499995 3.5303e-19
20.244 -0.499995 3.5303e-19
20.3222 -0.499995 3.5303e-19
20.4016 -0.499995 3.5303e-19
20.4825 -0.499995 3.5303e-19
20.5648 -0.499995 3.5303e-19
20.6487 -0.499995 3.5303e-19
20.7344 -0.499995 3.5303e-19
20.8219 -0.499995 3.5303e-19
20.9115 -0.499995 3.5303e-19
21.0034 -0.499995 3.5303e-19
21.0979 -0.499995 3.5303e-19
21.1952 -0.499995 3.5303e-19
21.2959 -0.499995 3.5303e-19
21.4004 -0.499995 3.5303e-19
21.5093 -0.499995 3.5303e-19
21.6237 -0.499995 3.5303e-19
21.7448 -0.499995 3.5303e-19
21.8747 -0.499995 3.5303e-19
22.0165 -0.499995 3.5303e-19
22.1768 -0.499995 3.5303e-19
22.3723 -0.499995 3.5303e-19


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.0Lambda0.5Nc1ClassicOneLoop/SigmaRTwoLoop.txt <==
-22.3723 -0.250201 -3.25466e-05
-22.1768 -0.25034 -2.1202e-05
-22.0165 -0.250425 -3.04083e-05
-21.8747 -0.250495 -2.3375e-05
-21.7448 -0.25055 -3.00965e-05
-21.6237 -0.250601 -2.45471e-05
-21.5093 -0.250647 -3.01163e-05
-21.4004 -0.250692 -2.5388e-05
-21.2959 -0.250736 -3.02596e-05
-21.1952 -0.250779 -2.60726e-05
-21.0979 -0.250823 -3.04719e-05
-21.0034 -0.250867 -2.66912e-05
-20.9115 -0.25091 -3.0768e-05
-20.8219 -0.250954 -2.73371e-05
-20.7344 -0.250996 -3.12073e-05
-20.6487 -0.251035 -2.80943e-05
-20.5648 -0.251071 -3.18196e-05
-20.4825 -0.251103 -2.89642e-05
-20.4016 -0.251132 -3.25436e-05
-20.3222 -0.251156 -2.98672e-05
-20.244 -0.251178 -3.32888e-05
-20.1669 -0.251197 -3.07434e-05
-20.091 -0.251214 -3.40207e-05
-20.0162 -0.25123 -3.1589e-05
-19.9423 -0.251245 -3.47438e-05
-19.8694 -0.251258 -3.2416e-05
-19.7974 -0.251271 -3.54662e-05
-19.7262 -0.251284 -3.32337e-05
-19.6558 -0.251295 -3.61935e-05
-19.5862 -0.251307 -3.40483e-05
-19.5173 -0.251318 -3.69286e-05
-19.4491 -0.251329 -3.48635e-05
-19.3816 -0.25134 -3.76732e-05
-19.3147 -0.251351 -3.56819e-05
-19.2484 -0.251361 -3.84283e-05
-19.1828 -0.251372 -3.65054e-05
-19.1177 -0.251382 -3.91948e-05
-19.0531 -0.251393 -3.73354e-05
-18.9891 -0.251403 -3.99731e-05
-18.9255 -0.251413 -3.81729e-05
-18.8625 -0.251423 -4.07636e-05
-18.8 -0.251433 -3.9019e-05
-18.7379 -0.251444 -4.15668e-05
-18.6762 -0.251454 -3.98745e-05
-18.615 -0.251464 -4.23831e-05
-18.5542 -0.251474 -4.07402e-05
-18.4938 -0.251484 -4.32129e-05
-18.4338 -0.251494 -4.16167e-05
-18.3742 -0.251505 -4.40565e-05
-18.3149 -0.251515 -4.25049e-05
-18.256 -0.251525 -4.49144e-05
-18.1975 -0.251535 -4.34053e-05
-18.1393 -0.251545 -4.5787e-05
-18.0815 -0.251556 -4.43186e-05
-18.0239 -0.251566 -4.66746e-05
-17.9667 -0.251577 -4.52453e-05
-17.9098 -0.251587 -4.75778e-05
-17.8532 -0.251597 -4.61861e-05
-17.7969 -0.251608 -4.84969e-05
-17.7408 -0.251618 -4.71415e-05
-17.6851 -0.251629 -4.94325e-05
-17.6296 -0.25164 -4.81122e-05
-17.5744 -0.25165 -5.0385e-05
-17.5195 -0.251661 -4.90987e-05
-17.4648 -0.251672 -5.13547e-05
-17.4104 -0.251683 -5.01016e-05
-17.3562 -0.251693 -5.23424e-05
-17.3022 -0.251704 -5.11214e-05
-17.2485 -0.251715 -5.33484e-05
-17.195 -0.251726 -5.21589e-05
-17.1418 -0.251738 -5.43732e-05
-17.0887 -0.251749 -5.32145e-05
-17.0359 -0.25176 -5.54174e-05
-16.9833 -0.251771 -5.42888e-05
-16.9309 -0.251782 -5.64816e-05
-16.8787 -0.251794 -5.53825e-05
-16.8268 -0.251805 -5.75662e-05
-16.775 -0.251817 -5.64963e-05
-16.7234 -0.251828 -5.86719e-05
-16.672 -0.25184 -5.76306e-05
-16.6208 -0.251852 -5.97993e-05
-16.5697 -0.251863 -5.87862e-05
-16.5189 -0.251875 -6.09488e-05
-16.4682 -0.251887 -5.99637e-05
-16.4177 -0.251899 -6.21213e-05
-16.3674 -0.251911 -6.11638e-05
-16.3172 -0.251923 -6.33173e-05
-16.2672 -0.251936 -6.23872e-05
-16.2174 -0.251948 -6.45375e-05
-16.1677 -0.25196 -6.36346e-05
-16.1182 -0.251973 -6.57825e-05
-16.0689 -0.251985 -6.49066e-05
-16.0197 -0.251998 -6.70531e-05
-15.9706 -0.25201 -6.62041e-05
-15.9217 -0.252023 -6.83499e-05
-15.873 -0.252036 -6.75278e-05
-15.8243 -0.252049 -6.96738e-05
-15.7759 -0.252062 -6.88785e-05
-15.7276 -0.252075 -7.10255e-05
-15.6794 -0.252088 -7.02569e-05
-15.6313 -0.252101 -7.24058e-05
-15.5834 -0.252115 -7.16639e-05
-15.5356 -0.252128 -7.38155e-05
-15.488 -0.252142 -7.31004e-05
-15.4404 -0.252155 -7.52554e-05
-15.393 -0.252169 -7.45672e-05
-15.3458 -0.252183 -7.67264e-05
-15.2986 -0.252197 -7.60653e-05
-15.2516 -0.252211 -7.82295e-05
-15.2047 -0.252225 -7.75955e-05
-15.1579 -0.252239 -7.97655e-05
-15.1112 -0.252253 -7.91588e-05
-15.0647 -0.252268 -8.13354e-05
-15.0182 -0.252282 -8.07562e-05
-14.9719 -0.252297 -8.29402e-05
-14.9257 -0.252312 -8.23887e-05
-14.8796 -0.252327 -8.45809e-05
-14.8336 -0.252341 -8.40574e-05
-14.7877 -0.252356 -8.62586e-05
-14.7419 -0.252372 -8.57634e-05
-14.6962 -0.252387 -8.79744e-05
-14.6506 -0.252402 -8.75078e-05
-14.6052 -0.252418 -8.97294e-05
-14.5598 -0.252433 -8.92917e-05
-14.5145 -0.252449 -9.15248e-05
-14.4693 -0.252465 -9.11164e-05
-14.4243 -0.252481 -9.33618e-05
-14.3793 -0.252497 -9.29831e-05
-14.3344 -0.252513 -9.52417e-05
-14.2896 -0.25253 -9.48931e-05
-14.2449 -0.252546 -9.71657e-05
-14.2003 -0.252563 -9.68478e-05
-14.1558 -0.252579 -9.91353e-05
-14.1113 -0.252596 -9.88485e-05
-14.067 -0.252613 -0.000101152
-14.0227 -0.25263 -0.000100897
-13.9786 -0.252648 -0.000103217
-13.9345 -0.252665 -0.000102994
-13.8905 -0.252683 -0.000105331
-13.8466 -0.2527 -0.000105141
-13.8028 -0.252718 -0.000107498
-13.759 -0.252736 -0.000107341
-13.7153 -0.252754 -0.000109717
-13.6718 -0.252773 -0.000109594
-13.6283 -0.252791 -0.000111991
-13.5848 -0.25281 -0.000111903
-13.5415 -0.252828 -0.000114321
-13.4982 -0.252847 -0.000114269
-13.455 -0.252866 -0.00011671
-13.4119 -0.252885 -0.000116694
-13.3689 -0.252905 -0.000119159
-13.3259 -0.252924 -0.00011918
-13.283 -0.252944 -0.00012167
-13.2402 -0.252964 -0.000121729
-13.1974 -0.252984 -0.000124245
-13.1547 -0.253004 -0.000124344
-13.1121 -0.253025 -0.000126887
-13.0696 -0.253045 -0.000127025
-13.0271 -0.253066 -0.000129597
-12.9847 -0.253087 -0.000129776
-12.9424 -0.253108 -0.000132378
-12.9001 -0.253129 -0.000132599
-12.8579 -0.253151 -0.000135231
-12.8158 -0.253172 -0.000135496
-12.7737 -0.253194 -0.000138161
-12.7317 -0.253216 -0.000138469
-12.6898 -0.253238 -0.000141169
-12.6479 -0.253261 -0.000141522
-12.6061 -0.253284 -0.000144257
-12.5643 -0.253306 -0.000144658
-12.5226 -0.253329 -0.000147429
-12.481 -0.253353 -0.000147878
-12.4394 -0.253376 -0.000150688
-12.3979 -0.2534 -0.000151186
-12.3565 -0.253424 -0.000154036
-12.3151 -0.253448 -0.000154585
-12.2738 -0.253472 -0.000157477
-12.2325 -0.253497 -0.000158079
-12.1913 -0.253522 -0.000161014
-12.1501 -0.253547 -0.00016167
-12.109 -0.253572 -0.000164651
-12.068 -0.253598 -0.000165362
-12.027 -0.253624 -0.00016839
-11.986 -0.25365 -0.000169159
-11.9452 -0.253676 -0.000172237
-11.9043 -0.253702 -0.000173065
-11.8636 -0.253729 -0.000176194
-11.8228 -0.253756 -0.000177083
-11.7822 -0.253784 -0.000180265
-11.7415 -0.253811 -0.000181218
-11.701 -0.253839 -0.000184456
-11.6605 -0.253867 -0.000185475
-11.62 -0.253896 -0.000188771
-11.5796 -0.253924 -0.000189857
-11.5392 -0.253953 -0.000193214
-11.4989 -0.253983 -0.00019437
-11.4587 -0.254012 -0.000197789
-11.4184 -0.254042 -0.000199018
-11.3783 -0.254072 -0.000202503
-11.3381 -0.254103 -0.000203807
-11.2981 -0.254134 -0.000207361
-11.2581 -0.254165 -0.000208742
-11.2181 -0.254196 -0.000212367
-11.1781 -0.254228 -0.000213829
-11.1383 -0.25426 -0.000217529
-11.0984 -0.254292 -0.000219075
-11.0586 -0.254325 -0.000222852
-11.0189 -0.254358 -0.000224484
-10.9792 -0.254392 -0.000228342
-10.9395 -0.254426 -0.000230065
-10.8999 -0.25446 -0.000234007
-10.8603 -0.254494 -0.000235823
-10.8208 -0.254529 -0.000239854
-10.7813 -0.254565 -0.000241766
-10.7418 -0.2546 -0.000245889
-10.7024 -0.254636 -0.000247903
-10.6631 -0.254673 -0.000252122
-10.6238 -0.25471 -0.00025424
-10.5845 -0.254747 -0.000258559
-10.5452 -0.254785 -0.000260787
-10.506 -0.254823 -0.00026521
-10.4669 -0.254861 -0.000267551
-10.4278 -0.2549 -0.000272084
-10.3887 -0.25494 -0.000274544
-10.3496 -0.25498 -0.000279191
-10.3106 -0.25502 -0.000281773
-10.2717 -0.255061 -0.00028654
-10.2328 -0.255102 -0.000289251
-10.1939 -0.255144 -0.000294142
-10.155 -0.255186 -0.000296987
-10.1162 -0.255229 -0.000302009
-10.0774 -0.255272 -0.000304993
-10.0387 -0.255316 -0.000310152
-10 -0.25536 -0.000313282
-9.96134 -0.255405 -0.000318584
-9.92271 -0.25545 -0.000321866
-9.88412 -0.255496 -0.000327317
-9.84557 -0.255542 -0.000330759
-9.80704 -0.255589 -0.000336367
-9.76856 -0.255636 -0.000339975
-9.73011 -0.255685 -0.000345747
-9.69169 -0.255733 -0.000349529
-9.65331 -0.255782 -0.000355473
-9.61496 -0.255832 -0.000359437
-9.57664 -0.255883 -0.000365562
-9.53836 -0.255934 -0.000369716
-9.50011 -0.255986 -0.000376031
-9.46189 -0.256038 -0.000380384
-9.42371 -0.256091 -0.000386898
-9.38556 -0.256145 -0.000391461
-9.34744 -0.256199 -0.000398183
-9.30935 -0.256255 -0.000402965
-9.2713 -0.25631 -0.000409907
-9.23327 -0.256367 -0.000414919
-9.19528 -0.256424 -0.000422092
-9.15732 -0.256482 -0.000427346
-9.11939 -0.256541 -0.000434761
-9.08149 -0.256601 -0.000440268
-9.04362 -0.256661 -0.000447939
-9.00578 -0.256722 -0.000453713
-8.96797 -0.256784 -0.000461652
-8.93019 -0.256847 -0.000467706
-8.89244 -0.256911 -0.000475929
-8.85471 -0.256975 -0.000482278
-8.81702 -0.257041 -0.000490799
-8.77936 -0.257107 -0.000497459
-8.74172 -0.257174 -0.000506294
-8.70412 -0.257243 -0.000513282
-8.66654 -0.257312 -0.000522449
-8.62899 -0.257382 -0.000529782
-8.59146 -0.257453 -0.000539299
-8.55397 -0.257525 -0.000546996
-8.5165 -0.257598 -0.000556883
-8.47906 -0.257673 -0.000564966
-8.44165 -0.257748 -0.000575244
-8.40426 -0.257824 -0.000583733
-8.3669 -0.257902 -0.000594424
-8.32956 -0.25798 -0.000603343
-8.29226 -0.25806 -0.000614472
-8.25497 -0.258141 -0.000623845
-8.21772 -0.258223 -0.000635439
-8.18049 -0.258306 -0.000645293
-8.14328 -0.258391 -0.000657378
-8.1061 -0.258477 -0.000667743
-8.06895 -0.258564 -0.000680349
-8.03182 -0.258653 -0.000691254
-7.99471 -0.258743 -0.000704414
-7.95763 -0.258834 -0.000715894
-7.92058 -0.258927 -0.000729641
-7.88355 -0.259021 -0.000741731
-7.84654 -0.259117 -0.000756103
-7.80955 -0.259214 -0.000768841
-7.77259 -0.259313 -0.000783878
-7.73566 -0.259413 -0.000797306
-7.69874 -0.259515 -0.000813052
-7.66185 -0.259619 -0.000827214
-7.62498 -0.259724 -0.000843714
-7.58814 -0.259831 -0.00085866
-7.55132 -0.25994 -0.000875965
-7.51452 -0.260051 -0.000891746
-7.47774 -0.260163 -0.000909911
-7.44099 -0.260278 -0.000926584
-7.40425 -0.260394 -0.000945667
-7.36754 -0.260513 -0.000963294
-7.33085 -0.260633 -0.00098336
-7.29418 -0.260755 -0.00100201
-7.25754 -0.26088 -0.00102313
-7.22091 -0.261007 -0.00104287
-7.18431 -0.261136 -0.00106511
-7.14772 -0.261267 -0.00108602
-7.11116 -0.261401 -0.00110948
-7.07462 -0.261537 -0.00113165
-7.0381 -0.261676 -0.00115641
-7.00159 -0.261817 -0.00117993
-6.96511 -0.26196 -0.00120609
-6.92865 -0.262107 -0.00123106
-6.89221 -0.262256 -0.00125872
-6.85579 -0.262408 -0.00128527
-6.81938 -0.262563 -0.00131455
-6.783 -0.26272 -0.00134278
-6.74664 -0.262881 -0.00137382
-6.71029 -0.263045 -0.00140387
-6.67397 -0.263212 -0.00143681
-6.63766 -0.263382 -0.00146883
-6.60137 -0.263556 -0.00150381
-6.5651 -0.263733 -0.00153797
-6.52885 -0.263914 -0.00157517
-6.49262 -0.264098 -0.00161165
-6.4564 -0.264286 -0.00165126
-6.42021 -0.264478 -0.00169025
-6.38403 -0.264674 -0.00173247
-6.34786 -0.264874 -0.0017742
-6.31172 -0.265079 -0.00181927
-6.27559 -0.265287 -0.00186397
-6.23949 -0.2655 -0.00191214
-6.20339 -0.265718 -0.00196009
-6.16732 -0.26594 -0.00201165
-6.13126 -0.266167 -0.00206314
-6.09522 -0.266399 -0.00211841
-6.05919 -0.266636 -0.00217377
-6.02319 -0.266879 -0.0022331
-5.9872 -0.267127 -0.00229272
-5.95122 -0.26738 -0.0023565
-5.91526 -0.26764 -0.00242079
-5.87932 -0.267905 -0.00248946
-5.84339 -0.268177 -0.00255888
-5.80748 -0.268455 -0.00263294
-5.77158 -0.268739 -0.00270802
-5.7357 -0.269031 -0.00278802
-5.69984 -0.269329 -0.00286936
-5.66399 -0.269635 -0.00295593
-5.62815 -0.269948 -0.00304418
-5.59233 -0.270269 -0.00313803
-5.55653 -0.270597 -0.00323395
-5.52074 -0.270934 -0.00333588
-5.48497 -0.27128 -0.00344032
-5.4492 -0.271634 -0.00355124
-5.41346 -0.271998 -0.00366517
-5.37773 -0.27237 -0.00378611
-5.34201 -0.272753 -0.00391063
-5.30631 -0.273146 -0.00404277
-5.27062 -0.273549 -0.00417915
-5.23494 -0.273963 -0.00432383
-5.19928 -0.274388 -0.0044735
-5.16363 -0.274825 -0.00463228
-5.128 -0.275273 -0.0047969
-5.09237 -0.275734 -0.00497153
-5.05677 -0.276208 -0.005153
-5.02117 -0.276695 -0.00534554
-4.98559 -0.277196 -0.00554605
-4.95002 -0.277712 -0.00575885
-4.91446 -0.278242 -0.00598094
-4.87892 -0.278787 -0.00621673
-4.84339 -0.279348 -0.00646334
-4.80787 -0.279925 -0.00672529
-4.77237 -0.28052 -0.00699984
-4.73687 -0.281131 -0.00729164
-4.70139 -0.281761 -0.0075981
-4.66592 -0.28241 -0.00792407
-4.63046 -0.283078 -0.0082671
-4.59502 -0.283766 -0.00863224
-4.55958 -0.284474 -0.00901729
-4.52416 -0.285204 -0.00942751
-4.48875 -0.285955 -0.00986096
-4.45335 -0.286729 -0.0103232
-4.41797 -0.287525 -0.0108125
-4.38259 -0.288345 -0.0113348
-4.34722 -0.289189 -0.0118889
-4.31187 -0.290058 -0.0124809
-4.27653 -0.290951 -0.01311
-4.24119 -0.291869 -0.0137829
-4.20587 -0.292812 -0.0144992
-4.17056 -0.293781 -0.0152662
-4.13526 -0.294775 -0.016084
-4.09997 -0.295793 -0.0169604
-4.06469 -0.296835 -0.0178964
-4.02942 -0.297901 -0.0189003
-3.99416 -0.298988 -0.0199737
-3.95891 -0.300095 -0.0211259
-3.92367 -0.301221 -0.022359
-3.88844 -0.302361 -0.023683
-3.85322 -0.303513 -0.025101
-3.81801 -0.304672 -0.0266236
-3.7828 -0.305833 -0.0282544
-3.74761 -0.306989 -0.0300045
-3.71243 -0.308134 -0.031878
-3.67726 -0.309257 -0.0338861
-3.64209 -0.310349 -0.0360328
-3.60694 -0.311398 -0.0383287
-3.57179 -0.312389 -0.0407769
-3.53665 -0.313306 -0.0433864
-3.50152 -0.314132 -0.0461579
-3.4664 -0.314846 -0.0490975
-3.43129 -0.315426 -0.0522017
-3.39619 -0.315848 -0.0554713
-3.36109 -0.316087 -0.0588964
-3.32601 -0.316116 -0.0624702
-3.29093 -0.315908 -0.066174
-3.25586 -0.315436 -0.069991
-3.2208 -0.314676 -0.0738918
-3.18574 -0.313605 -0.0778483
-3.1507 -0.312205 -0.08182
-3.11566 -0.310464 -0.0857686
-3.08063 -0.308376 -0.0896447
-3.0456 -0.305946 -0.0934038
-3.01059 -0.303183 -0.0969934
-2.97558 -0.30011 -0.10037
-2.94058 -0.296756 -0.103485
-2.90558 -0.293161 -0.106306
-2.87059 -0.289371 -0.108798
-2.83561 -0.285434 -0.110944
-2.80064 -0.281405 -0.112728
-2.76567 -0.277337 -0.114154
-2.73071 -0.273282 -0.115225
-2.69576 -0.269286 -0.115964
-2.66081 -0.265394 -0.116392
-2.62587 -0.261639 -0.116542
-2.59094 -0.258051 -0.116445
-2.55601 -0.254651 -0.116141
-2.52109 -0.251453 -0.115665
-2.48617 -0.248465 -0.115056
-2.45126 -0.245688 -0.114347
-2.41636 -0.243121 -0.113574
-2.38146 -0.240757 -0.112763
-2.34657 -0.238584 -0.111946
-2.31168 -0.236592 -0.111143
-2.2768 -0.234765 -0.110379
-2.24192 -0.233088 -0.109668
-2.20705 -0.231545 -0.10903
-2.17219 -0.230118 -0.108474
-2.13733 -0.228792 -0.108015
-2.10247 -0.227547 -0.107658
-2.06762 -0.226368 -0.107415
-2.03278 -0.225238 -0.107288
-1.99794 -0.224137 -0.107284
-1.9631 -0.223051 -0.107404
-1.92827 -0.221961 -0.107653
-1.89345 -0.220851 -0.108029
-1.85862 -0.219701 -0.108535
-1.82381 -0.218496 -0.109167
-1.78899 -0.217215 -0.109924
-1.75419 -0.215841 -0.1108
-1.71938 -0.214354 -0.111793
-1.68458 -0.212735 -0.11289
-1.64979 -0.210963 -0.114087
-1.61499 -0.209019 -0.115368
-1.58021 -0.206881 -0.11672
-1.54542 -0.204531 -0.118123
-1.51064 -0.201948 -0.119559
-1.47586 -0.199115 -0.120999
-1.44109 -0.196017 -0.122416
-1.40632 -0.192639 -0.123776
-1.37155 -0.188973 -0.125043
-1.33679 -0.185015 -0.126174
-1.30203 -0.180766 -0.127129
-1.26727 -0.176236 -0.127859
-1.23251 -0.171439 -0.128319
-1.19776 -0.166403 -0.128462
-1.16301 -0.16116 -0.128247
-1.12827 -0.155754 -0.127633
-1.09352 -0.150236 -0.126591
-1.05878 -0.144662 -0.125096
-1.02405 -0.139096 -0.123138
-0.989309 -0.133601 -0.120714
-0.954576 -0.128241 -0.117839
-0.919844 -0.123078 -0.114531
-0.885115 -0.118165 -0.11083
-0.850388 -0.113551 -0.106774
-0.815663 -0.109271 -0.102417
-0.78094 -0.105352 -0.0978094
-0.746219 -0.101811 -0.0930105
-0.711499 -0.0986517 -0.0880719
-0.676781 -0.0958696 -0.0830497
-0.642065 -0.0934521 -0.0779883
-0.60735 -0.0913798 -0.0729335
-0.572637 -0.0896281 -0.0679179
-0.537925 -0.0881691 -0.0629745
-0.503214 -0.0869729 -0.0581228
-0.468504 -0.0860089 -0.0533831
-0.433796 -0.0852467 -0.0487628
-0.399089 -0.084657 -0.0442717
-0.364382 -0.0842123 -0.0399078
-0.329676 -0.083887 -0.0356725
-0.294972 -0.083658 -0.0315573
-0.260267 -0.0835046 -0.0275578
-0.225564 -0.0834086 -0.0236608
-0.190861 -0.0833545 -0.0198585
-0.156158 -0.0833289 -0.0161348
-0.121456 -0.0833212 -0.0124796
-0.0867541 -0.0833227 -0.00887532
-0.0520524 -0.0833272 -0.00531067
-0.0173508 -0.0833305 -0.00176708
0.0173508 -0.0833305 0.00176708
0.0520524 -0.0833272 0.00531067
0.0867541 -0.0833227 0.00887532
0.121456 -0.0833212 0.0124796
0.156158 -0.0833289 0.0161348
0.190861 -0.0833545 0.0198585
0.225564 -0.0834086 0.0236608
0.260267 -0.0835046 0.0275578
0.294972 -0.083658 0.0315573
0.329676 -0.083887 0.0356725
0.364382 -0.0842123 0.0399078
0.399089 -0.084657 0.0442717
0.433796 -0.0852467 0.0487628
0.468504 -0.0860089 0.0533831
0.503214 -0.0869729 0.0581228
0.537925 -0.0881691 0.0629745
0.572637 -0.0896281 0.0679179
0.60735 -0.0913798 0.0729335
0.642065 -0.0934521 0.0779883
0.676781 -0.0958696 0.0830497
0.711499 -0.0986517 0.0880719
0.746219 -0.101811 0.0930105
0.78094 -0.105352 0.0978094
0.815663 -0.109271 0.102417
0.850388 -0.113551 0.106774
0.885115 -0.118165 0.11083
0.919844 -0.123078 0.114531
0.954576 -0.128241 0.117839
0.989309 -0.133601 0.120714
1.02405 -0.139096 0.123138
1.05878 -0.144662 0.125096
1.09352 -0.150236 0.126591
1.12827 -0.155754 0.127633
1.16301 -0.16116 0.128247
1.19776 -0.166403 0.128462
1.23251 -0.171439 0.128319
1.26727 -0.176236 0.127859
1.30203 -0.180766 0.127129
1.33679 -0.185015 0.126174
1.37155 -0.188973 0.125043
1.40632 -0.192639 0.123776
1.44109 -0.196017 0.122416
1.47586 -0.199115 0.120999
1.51064 -0.201948 0.119559
1.54542 -0.204531 0.118123
1.58021 -0.206881 0.11672
1.61499 -0.209019 0.115368
1.64979 -0.210963 0.114087
1.68458 -0.212735 0.11289
1.71938 -0.214354 0.111793
1.75419 -0.215841 0.1108
1.78899 -0.217215 0.109924
1.82381 -0.218496 0.109167
1.85862 -0.219701 0.108535
1.89345 -0.220851 0.108029
1.92827 -0.221961 0.107653
1.9631 -0.223051 0.107404
1.99794 -0.224137 0.107284
2.03278 -0.225238 0.107288
2.06762 -0.226368 0.107415
2.10247 -0.227547 0.107658
2.13733 -0.228792 0.108015
2.17219 -0.230118 0.108474
2.20705 -0.231545 0.10903
2.24192 -0.233088 0.109668
2.2768 -0.234765 0.110379
2.31168 -0.236592 0.111143
2.34657 -0.238584 0.111946
2.38146 -0.240757 0.112763
2.41636 -0.243121 0.113574
2.45126 -0.245688 0.114347
2.48617 -0.248465 0.115056
2.52109 -0.251453 0.115665
2.55601 -0.254651 0.116141
2.59094 -0.258051 0.116445
2.62587 -0.261639 0.116542
2.66081 -0.265394 0.116392
2.69576 -0.269286 0.115964
2.73071 -0.273282 0.115225
2.76567 -0.277337 0.114154
2.80064 -0.281405 0.112728
2.83561 -0.285434 0.110944
2.87059 -0.289371 0.108798
2.90558 -0.293161 0.106306
2.94058 -0.296756 0.103485
2.97558 -0.30011 0.10037
3.01059 -0.303183 0.0969934
3.0456 -0.305946 0.0934038
3.08063 -0.308376 0.0896447
3.11566 -0.310464 0.0857686
3.1507 -0.312205 0.08182
3.18574 -0.313605 0.0778483
3.2208 -0.314676 0.0738918
3.25586 -0.315436 0.069991
3.29093 -0.315908 0.066174
3.32601 -0.316116 0.0624702
3.36109 -0.316087 0.0588964
3.39619 -0.315848 0.0554713
3.43129 -0.315426 0.0522017
3.4664 -0.314846 0.0490975
3.50152 -0.314132 0.0461579
3.53665 -0.313306 0.0433864
3.57179 -0.312389 0.0407769
3.60694 -0.311398 0.0383287
3.64209 -0.310349 0.0360328
3.67726 -0.309257 0.0338861
3.71243 -0.308134 0.031878
3.74761 -0.306989 0.0300045
3.7828 -0.305833 0.0282544
3.81801 -0.304672 0.0266236
3.85322 -0.303513 0.025101
3.88844 -0.302361 0.023683
3.92367 -0.301221 0.022359
3.95891 -0.300095 0.0211259
3.99416 -0.298988 0.0199737
4.02942 -0.297901 0.0189003
4.06469 -0.296835 0.0178964
4.09997 -0.295793 0.0169604
4.13526 -0.294775 0.016084
4.17056 -0.293781 0.0152662
4.20587 -0.292812 0.0144992
4.24119 -0.291869 0.0137829
4.27653 -0.290951 0.01311
4.31187 -0.290058 0.0124809
4.34722 -0.289189 0.0118889
4.38259 -0.288345 0.0113348
4.41797 -0.287525 0.0108125
4.45335 -0.286729 0.0103232
4.48875 -0.285955 0.00986096
4.52416 -0.285204 0.00942751
4.55958 -0.284474 0.00901729
4.59502 -0.283766 0.00863224
4.63046 -0.283078 0.0082671
4.66592 -0.28241 0.00792407
4.70139 -0.281761 0.0075981
4.73687 -0.281131 0.00729164
4.77237 -0.28052 0.00699984
4.80787 -0.279925 0.00672529
4.84339 -0.279348 0.00646334
4.87892 -0.278787 0.00621673
4.91446 -0.278242 0.00598094
4.95002 -0.277712 0.00575885
4.98559 -0.277196 0.00554605
5.02117 -0.276695 0.00534554
5.05677 -0.276208 0.005153
5.09237 -0.275734 0.00497153
5.128 -0.275273 0.0047969
5.16363 -0.274825 0.00463228
5.19928 -0.274388 0.0044735
5.23494 -0.273963 0.00432383
5.27062 -0.273549 0.00417915
5.30631 -0.273146 0.00404277
5.34201 -0.272753 0.00391063
5.37773 -0.27237 0.00378611
5.41346 -0.271998 0.00366517
5.4492 -0.271634 0.00355124
5.48497 -0.27128 0.00344032
5.52074 -0.270934 0.00333588
5.55653 -0.270597 0.00323395
5.59233 -0.270269 0.00313803
5.62815 -0.269948 0.00304418
5.66399 -0.269635 0.00295593
5.69984 -0.269329 0.00286936
5.7357 -0.269031 0.00278802
5.77158 -0.268739 0.00270802
5.80748 -0.268455 0.00263294
5.84339 -0.268177 0.00255888
5.87932 -0.267905 0.00248946
5.91526 -0.26764 0.00242079
5.95122 -0.26738 0.0023565
5.9872 -0.267127 0.00229272
6.02319 -0.266879 0.0022331
6.05919 -0.266636 0.00217377
6.09522 -0.266399 0.00211841
6.13126 -0.266167 0.00206314
6.16732 -0.26594 0.00201165
6.20339 -0.265718 0.00196009
6.23949 -0.2655 0.00191214
6.27559 -0.265287 0.00186397
6.31172 -0.265079 0.00181927
6.34786 -0.264874 0.0017742
6.38403 -0.264674 0.00173247
6.42021 -0.264478 0.00169025
6.4564 -0.264286 0.00165126
6.49262 -0.264098 0.00161165
6.52885 -0.263914 0.00157517
6.5651 -0.263733 0.00153797
6.60137 -0.263556 0.00150381
6.63766 -0.263382 0.00146883
6.67397 -0.263212 0.00143681
6.71029 -0.263045 0.00140387
6.74664 -0.262881 0.00137382
6.783 -0.26272 0.00134278
6.81938 -0.262563 0.00131455
6.85579 -0.262408 0.00128527
6.89221 -0.262256 0.00125872
6.92865 -0.262107 0.00123106
6.96511 -0.26196 0.00120609
7.00159 -0.261817 0.00117993
7.0381 -0.261676 0.00115641
7.07462 -0.261537 0.00113165
7.11116 -0.261401 0.00110948
7.14772 -0.261267 0.00108602
7.18431 -0.261136 0.00106511
7.22091 -0.261007 0.00104287
7.25754 -0.26088 0.00102313
7.29418 -0.260755 0.00100201
7.33085 -0.260633 0.00098336
7.36754 -0.260513 0.000963294
7.40425 -0.260394 0.000945667
7.44099 -0.260278 0.000926584
7.47774 -0.260163 0.000909911
7.51452 -0.260051 0.000891746
7.55132 -0.25994 0.000875965
7.58814 -0.259831 0.00085866
7.62498 -0.259724 0.000843714
7.66185 -0.259619 0.000827214
7.69874 -0.259515 0.000813052
7.73566 -0.259413 0.000797306
7.77259 -0.259313 0.000783878
7.80955 -0.259214 0.000768841
7.84654 -0.259117 0.000756103
7.88355 -0.259021 0.000741731
7.92058 -0.258927 0.000729641
7.95763 -0.258834 0.000715894
7.99471 -0.258743 0.000704414
8.03182 -0.258653 0.000691254
8.06895 -0.258564 0.000680349
8.1061 -0.258477 0.000667743
8.14328 -0.258391 0.000657378
8.18049 -0.258306 0.000645293
8.21772 -0.258223 0.000635439
8.25497 -0.258141 0.000623845
8.29226 -0.25806 0.000614472
8.32956 -0.25798 0.000603343
8.3669 -0.257902 0.000594424
8.40426 -0.257824 0.000583733
8.44165 -0.257748 0.000575244
8.47906 -0.257673 0.000564966
8.5165 -0.257598 0.000556883
8.55397 -0.257525 0.000546996
8.59146 -0.257453 0.000539299
8.62899 -0.257382 0.000529782
8.66654 -0.257312 0.000522449
8.70412 -0.257243 0.000513282
8.74172 -0.257174 0.000506294
8.77936 -0.257107 0.000497459
8.81702 -0.257041 0.000490799
8.85471 -0.256975 0.000482278
8.89244 -0.256911 0.000475929
8.93019 -0.256847 0.000467706
8.96797 -0.256784 0.000461652
9.00578 -0.256722 0.000453713
9.04362 -0.256661 0.000447939
9.08149 -0.256601 0.000440268
9.11939 -0.256541 0.000434761
9.15732 -0.256482 0.000427346
9.19528 -0.256424 0.000422092
9.23327 -0.256367 0.000414919
9.2713 -0.25631 0.000409907
9.30935 -0.256255 0.000402965
9.34744 -0.256199 0.000398183
9.38556 -0.256145 0.000391461
9.42371 -0.256091 0.000386898
9.46189 -0.256038 0.000380384
9.50011 -0.255986 0.000376031
9.53836 -0.255934 0.000369716
9.57664 -0.255883 0.000365562
9.61496 -0.255832 0.000359437
9.65331 -0.255782 0.000355473
9.69169 -0.255733 0.000349529
9.73011 -0.255685 0.000345747
9.76856 -0.255636 0.000339975
9.80704 -0.255589 0.000336367
9.84557 -0.255542 0.000330759
9.88412 -0.255496 0.000327317
9.92271 -0.25545 0.000321866
9.96134 -0.255405 0.000318584
10 -0.25536 0.000313282
10.0387 -0.255316 0.000310152
10.0774 -0.255272 0.000304993
10.1162 -0.255229 0.000302009
10.155 -0.255186 0.000296987
10.1939 -0.255144 0.000294142
10.2328 -0.255102 0.000289251
10.2717 -0.255061 0.00028654
10.3106 -0.25502 0.000281773
10.3496 -0.25498 0.000279191
10.3887 -0.25494 0.000274544
10.4278 -0.2549 0.000272084
10.4669 -0.254861 0.000267551
10.506 -0.254823 0.00026521
10.5452 -0.254785 0.000260787
10.5845 -0.254747 0.000258559
10.6238 -0.25471 0.00025424
10.6631 -0.254673 0.000252122
10.7024 -0.254636 0.000247903
10.7418 -0.2546 0.000245889
10.7813 -0.254565 0.000241766
10.8208 -0.254529 0.000239854
10.8603 -0.254494 0.000235823
10.8999 -0.25446 0.000234007
10.9395 -0.254426 0.000230065
10.9792 -0.254392 0.000228342
11.0189 -0.254358 0.000224484
11.0586 -0.254325 0.000222852
11.0984 -0.254292 0.000219075
11.1383 -0.25426 0.000217529
11.1781 -0.254228 0.000213829
11.2181 -0.254196 0.000212367
11.2581 -0.254165 0.000208742
11.2981 -0.254134 0.000207361
11.3381 -0.254103 0.000203807
11.3783 -0.254072 0.000202503
11.4184 -0.254042 0.000199018
11.4587 -0.254012 0.000197789
11.4989 -0.253983 0.00019437
11.5392 -0.253953 0.000193214
11.5796 -0.253924 0.000189857
11.62 -0.253896 0.000188771
11.6605 -0.253867 0.000185475
11.701 -0.253839 0.000184456
11.7415 -0.253811 0.000181218
11.7822 -0.253784 0.000180265
11.8228 -0.253756 0.000177083
11.8636 -0.253729 0.000176194
11.9043 -0.253702 0.000173065
11.9452 -0.253676 0.000172237
11.986 -0.25365 0.000169159
12.027 -0.253624 0.00016839
12.068 -0.253598 0.000165362
12.109 -0.253572 0.000164651
12.1501 -0.253547 0.00016167
12.1913 -0.253522 0.000161014
12.2325 -0.253497 0.000158079
12.2738 -0.253472 0.000157477
12.3151 -0.253448 0.000154585
12.3565 -0.253424 0.000154036
12.3979 -0.2534 0.000151186
12.4394 -0.253376 0.000150688
12.481 -0.253353 0.000147878
12.5226 -0.253329 0.000147429
12.5643 -0.253306 0.000144658
12.6061 -0.253284 0.000144257
12.6479 -0.253261 0.000141522
12.6898 -0.253238 0.000141169
12.7317 -0.253216 0.000138469
12.7737 -0.253194 0.000138161
12.8158 -0.253172 0.000135496
12.8579 -0.253151 0.000135231
12.9001 -0.253129 0.000132599
12.9424 -0.253108 0.000132378
12.9847 -0.253087 0.000129776
13.0271 -0.253066 0.000129597
13.0696 -0.253045 0.000127025
13.1121 -0.253025 0.000126887
13.1547 -0.253004 0.000124344
13.1974 -0.252984 0.000124245
13.2402 -0.252964 0.000121729
13.283 -0.252944 0.00012167
13.3259 -0.252924 0.00011918
13.3689 -0.252905 0.000119159
13.4119 -0.252885 0.000116694
13.455 -0.252866 0.00011671
13.4982 -0.252847 0.000114269
13.5415 -0.252828 0.000114321
13.5848 -0.25281 0.000111903
13.6283 -0.252791 0.000111991
13.6718 -0.252773 0.000109594
13.7153 -0.252754 0.000109717
13.759 -0.252736 0.000107341
13.8028 -0.252718 0.000107498
13.8466 -0.2527 0.000105141
13.8905 -0.252683 0.000105331
13.9345 -0.252665 0.000102994
13.9786 -0.252648 0.000103217
14.0227 -0.25263 0.000100897
14.067 -0.252613 0.000101152
14.1113 -0.252596 9.88485e-05
14.1558 -0.252579 9.91353e-05
14.2003 -0.252563 9.68478e-05
14.2449 -0.252546 9.71657e-05
14.2896 -0.25253 9.48931e-05
14.3344 -0.252513 9.52417e-05
14.3793 -0.252497 9.29831e-05
14.4243 -0.252481 9.33618e-05
14.4693 -0.252465 9.11164e-05
14.5145 -0.252449 9.15248e-05
14.5598 -0.252433 8.92917e-05
14.6052 -0.252418 8.97294e-05
14.6506 -0.252402 8.75078e-05
14.6962 -0.252387 8.79744e-05
14.7419 -0.252372 8.57634e-05
14.7877 -0.252356 8.62586e-05
14.8336 -0.252341 8.40574e-05
14.8796 -0.252327 8.45809e-05
14.9257 -0.252312 8.23887e-05
14.9719 -0.252297 8.29402e-05
15.0182 -0.252282 8.07562e-05
15.0647 -0.252268 8.13354e-05
15.1112 -0.252253 7.91588e-05
15.1579 -0.252239 7.97655e-05
15.2047 -0.252225 7.75955e-05
15.2516 -0.252211 7.82295e-05
15.2986 -0.252197 7.60653e-05
15.3458 -0.252183 7.67264e-05
15.393 -0.252169 7.45672e-05
15.4404 -0.252155 7.52554e-05
15.488 -0.252142 7.31004e-05
15.5356 -0.252128 7.38155e-05
15.5834 -0.252115 7.16639e-05
15.6313 -0.252101 7.24058e-05
15.6794 -0.252088 7.02569e-05
15.7276 -0.252075 7.10255e-05
15.7759 -0.252062 6.88785e-05
15.8243 -0.252049 6.96738e-05
15.873 -0.252036 6.75278e-05
15.9217 -0.252023 6.83499e-05
15.9706 -0.25201 6.62041e-05
16.0197 -0.251998 6.70531e-05
16.0689 -0.251985 6.49066e-05
16.1182 -0.251973 6.57825e-05
16.1677 -0.25196 6.36346e-05
16.2174 -0.251948 6.45375e-05
16.2672 -0.251936 6.23872e-05
16.3172 -0.251923 6.33173e-05
16.3674 -0.251911 6.11638e-05
16.4177 -0.251899 6.21213e-05
16.4682 -0.251887 5.99637e-05
16.5189 -0.251875 6.09488e-05
16.5697 -0.251863 5.87862e-05
16.6208 -0.251852 5.97993e-05
16.672 -0.25184 5.76306e-05
16.7234 -0.251828 5.86719e-05
16.775 -0.251817 5.64963e-05
16.8268 -0.251805 5.75662e-05
16.8787 -0.251794 5.53825e-05
16.9309 -0.251782 5.64816e-05
16.9833 -0.251771 5.42888e-05
17.0359 -0.25176 5.54174e-05
17.0887 -0.251749 5.32145e-05
17.1418 -0.251738 5.43732e-05
17.195 -0.251726 5.21589e-05
17.2485 -0.251715 5.33484e-05
17.3022 -0.251704 5.11214e-05
17.3562 -0.251693 5.23424e-05
17.4104 -0.251683 5.01016e-05
17.4648 -0.251672 5.13547e-05
17.5195 -0.251661 4.90987e-05
17.5744 -0.25165 5.0385e-05
17.6296 -0.25164 4.81122e-05
17.6851 -0.251629 4.94325e-05
17.7408 -0.251618 4.71415e-05
17.7969 -0.251608 4.84969e-05
17.8532 -0.251597 4.61861e-05
17.9098 -0.251587 4.75778e-05
17.9667 -0.251577 4.52453e-05
18.0239 -0.251566 4.66746e-05
18.0815 -0.251556 4.43186e-05
18.1393 -0.251545 4.5787e-05
18.1975 -0.251535 4.34053e-05
18.256 -0.251525 4.49144e-05
18.3149 -0.251515 4.25049e-05
18.3742 -0.251505 4.40565e-05
18.4338 -0.251494 4.16167e-05
18.4938 -0.251484 4.32129e-05
18.5542 -0.251474 4.07402e-05
18.615 -0.251464 4.23831e-05
18.6762 -0.251454 3.98745e-05
18.7379 -0.251444 4.15668e-05
18.8 -0.251433 3.9019e-05
18.8625 -0.251423 4.07636e-05
18.9255 -0.251413 3.81729e-05
18.9891 -0.251403 3.99731e-05
19.0531 -0.251393 3.73354e-05
19.1177 -0.251382 3.91948e-05
19.1828 -0.251372 3.65054e-05
19.2484 -0.251361 3.84283e-05
19.3147 -0.251351 3.56819e-05
19.3816 -0.25134 3.76732e-05
19.4491 -0.251329 3.48635e-05
19.5173 -0.251318 3.69286e-05
19.5862 -0.251307 3.40483e-05
19.6558 -0.251295 3.61935e-05
19.7262 -0.251284 3.32337e-05
19.7974 -0.251271 3.54662e-05
19.8694 -0.251258 3.2416e-05
19.9423 -0.251245 3.47438e-05
20.0162 -0.25123 3.1589e-05
20.091 -0.251214 3.40207e-05
20.1669 -0.251197 3.07434e-05
20.244 -0.251178 3.32888e-05
20.3222 -0.251156 2.98672e-05
20.4016 -0.251132 3.25436e-05
20.4825 -0.251103 2.89642e-05
20.5648 -0.251071 3.18196e-05
20.6487 -0.251035 2.80943e-05
20.7344 -0.250996 3.12073e-05
20.8219 -0.250954 2.73371e-05
20.9115 -0.25091 3.0768e-05
21.0034 -0.250867 2.66912e-05
21.0979 -0.250823 3.04719e-05
21.1952 -0.250779 2.60726e-05
21.2959 -0.250736 3.02596e-05
21.4004 -0.250692 2.5388e-05
21.5093 -0.250647 3.01163e-05
21.6237 -0.250601 2.45471e-05
21.7448 -0.25055 3.00965e-05
21.8747 -0.250495 2.3375e-05
22.0165 -0.250425 3.04083e-05
22.1768 -0.25034 2.1202e-05
22.3723 -0.250201 3.25466e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.0Lambda0.5Nc1ClassicOneLoop/iFpOneLoop.txt <==
-22.3723 4.28637e-24 8.02745e-06
-22.1768 1.56097e-23 8.31505e-06
-22.0165 1.28031e-23 8.56055e-06
-21.8747 1.76042e-23 8.78543e-06
-21.7448 4.50733e-25 8.99776e-06
-21.6237 -2.63376e-23 9.20166e-06
-21.5093 6.65863e-24 9.39956e-06
-21.4004 -3.26131e-24 9.59307e-06
-21.2959 1.6271e-23 9.78329e-06
-21.1952 2.13316e-23 9.97104e-06
-21.0979 -1.32629e-23 1.01569e-05
-21.0034 -7.48909e-24 1.03415e-05
-20.9115 -1.75146e-23 1.05251e-05
-20.8219 1.93605e-23 1.0708e-05
-20.7344 1.839e-23 1.08905e-05
-20.6487 -1.15897e-23 1.10729e-05
-20.5648 -1.2965e-23 1.12553e-05
-20.4825 -3.2318e-23 1.1438e-05
-20.4016 1.54534e-23 1.1621e-05
-20.3222 4.43399e-23 1.18044e-05
-20.244 9.33358e-24 1.19885e-05
-20.1669 1.57848e-23 1.21734e-05
-20.091 2.28497e-23 1.2359e-05
-20.0162 1.18709e-25 1.25455e-05
-19.9423 -3.10075e-23 1.27331e-05
-19.8694 5.71457e-23 1.29217e-05
-19.7974 3.73133e-23 1.31114e-05
-19.7262 5.83321e-23 1.33024e-05
-19.6558 -2.63045e-23 1.34947e-05
-19.5862 -3.64689e-23 1.36883e-05
-19.5173 4.00633e-23 1.38832e-05
-19.4491 -1.04788e-23 1.40797e-05
-19.3816 1.79918e-23 1.42777e-05
-19.3147 -2.22843e-23 1.44772e-05
-19.2484 -2.00636e-24 1.46783e-05
-19.1828 -6.40833e-23 1.48811e-05
-19.1177 5.76198e-23 1.50857e-05
-19.0531 -1.62899e-23 1.5292e-05
-18.9891 3.71412e-23 1.55001e-05
-18.9255 -1.53591e-23 1.571e-05
-18.8625 -2.1543e-23 1.59219e-05
-18.8 -1.31818e-23 1.61357e-05
-18.7379 -4.00325e-23 1.63515e-05
-18.6762 -2.6116e-23 1.65693e-05
-18.615 -2.94442e-23 1.67892e-05
-18.5542 -1.22595e-23 1.70113e-05
-18.4938 -2.31196e-23 1.72355e-05
-18.4338 -1.98437e-23 1.74619e-05
-18.3742 -4.70445e-24 1.76906e-05
-18.3149 5.73258e-24 1.79216e-05
-18.256 6.90637e-23 1.81549e-05
-18.1975 3.86593e-23 1.83906e-05
-18.1393 5.54671e-23 1.86287e-05
-18.0815 7.60124e-23 1.88693e-05
-18.0239 8.37413e-23 1.91124e-05
-17.9667 -6.68612e-23 1.93581e-05
-17.9098 -2.0177e-23 1.96064e-05
-17.8532 5.09314e-23 1.98573e-05
-17.7969 -5.67575e-23 2.01109e-05
-17.7408 -9.15559e-23 2.03673e-05
-17.6851 -5.07915e-24 2.06265e-05
-17.6296 -3.31433e-23 2.08885e-05
-17.5744 4.5332e-23 2.11533e-05
-17.5195 1.43197e-23 2.14211e-05
-17.4648 -1.83716e-23 2.16919e-05
-17.4104 6.68962e-23 2.19657e-05
-17.3562 9.93407e-24 2.22426e-05
-17.3022 -4.54719e-23 2.25226e-05
-17.2485 -3.59241e-23 2.28058e-05
-17.195 2.26538e-24 2.30922e-05
-17.1418 -5.2663e-23 2.33818e-05
-17.0887 -2.85962e-23 2.36748e-05
-17.0359 -2.5414e-23 2.39712e-05
-16.9833 3.89531e-23 2.4271e-05
-16.9309 -9.55755e-23 2.45743e-05
-16.8787 8.40781e-23 2.48811e-05
-16.8268 -8.25924e-23 2.51915e-05
-16.775 -1.38555e-23 2.55056e-05
-16.7234 -2.58073e-23 2.58234e-05
-16.672 -3.37152e-23 2.6145e-05
-16.6208 -5.09994e-23 2.64703e-05
-16.5697 9.00814e-23 2.67996e-05
-16.5189 7.55988e-23 2.71328e-05
-16.4682 2.96369e-23 2.747e-05
-16.4177 3.31887e-23 2.78113e-05
-16.3674 -9.45397e-23 2.81568e-05
-16.3172 5.99692e-23 2.85064e-05
-16.2672 3.48177e-23 2.88603e-05
-16.2174 6.68765e-23 2.92185e-05
-16.1677 -1.28019e-23 2.95811e-05
-16.1182 -6.00287e-23 2.99482e-05
-16.0689 -7.60921e-23 3.03198e-05
-16.0197 -4.1746e-23 3.0696e-05
-15.9706 9.88511e-23 3.10769e-05
-15.9217 1.52366e-23 3.14625e-05
-15.873 2.39245e-22 3.1853e-05
-15.8243 -3.05638e-23 3.22483e-05
-15.7759 3.67537e-23 3.26487e-05
-15.7276 -8.42241e-23 3.30541e-05
-15.6794 1.23671e-22 3.34646e-05
-15.6313 -4.346e-23 3.38803e-05
-15.5834 -9.58192e-24 3.43013e-05
-15.5356 -1.55514e-22 3.47277e-05
-15.488 5.78836e-23 3.51596e-05
-15.4404 1.427e-22 3.5597e-05
-15.393 -2.39382e-22 3.604e-05
-15.3458 3.1933e-24 3.64888e-05
-15.2986 3.94171e-23 3.69434e-05
-15.2516 7.78218e-23 3.74039e-05
-15.2047 -1.82558e-23 3.78704e-05
-15.1579 -2.49781e-22 3.8343e-05
-15.1112 1.00217e-22 3.88217e-05
-15.0647 1.81142e-22 3.93068e-05
-15.0182 1.41369e-23 3.97983e-05
-14.9719 -9.91876e-23 4.02962e-05
-14.9257 -1.04363e-23 4.08008e-05
-14.8796 -1.61925e-22 4.1312e-05
-14.8336 -7.79518e-24 4.18301e-05
-14.7877 1.46227e-23 4.23551e-05
-14.7419 1.11679e-24 4.28871e-05
-14.6962 -1.03831e-22 4.34263e-05
-14.6506 4.7931e-23 4.39727e-05
-14.6052 -1.66906e-22 4.45265e-05
-14.5598 -1.59837e-22 4.50878e-05
-14.5145 1.34795e-22 4.56567e-05
-14.4693 -2.19279e-23 4.62334e-05
-14.4243 -7.93533e-23 4.6818e-05
-14.3793 9.00028e-23 4.74105e-05
-14.3344 -9.93642e-23 4.80112e-05
-14.2896 5.44199e-23 4.86202e-05
-14.2449 -2.59441e-23 4.92376e-05
-14.2003 2.20994e-22 4.98635e-05
-14.1558 -3.21796e-23 5.04981e-05
-14.1113 6.5015e-23 5.11415e-05
-14.067 -2.10772e-25 5.17939e-05
-14.0227 1.29756e-23 5.24554e-05
-13.9786 4.15989e-23 5.31263e-05
-13.9345 3.58268e-22 5.38065e-05
-13.8905 -1.12917e-22 5.44964e-05
-13.8466 -8.91498e-23 5.5196e-05
-13.8028 1.51977e-22 5.59055e-05
-13.759 2.45322e-22 5.66251e-05
-13.7153 -1.1034e-22 5.7355e-05
-13.6718 1.96825e-22 5.80953e-05
-13.6283 2.00724e-22 5.88463e-05
-13.5848 1.12662e-23 5.9608e-05
-13.5415 5.99453e-23 6.03807e-05
-13.4982 1.45204e-23 6.11646e-05
-13.455 1.40854e-22 6.19598e-05
-13.4119 -1.31587e-22 6.27666e-05
-13.3689 -1.01502e-22 6.35852e-05
-13.3259 4.6633e-23 6.44157e-05
-13.283 -2.29992e-23 6.52584e-05
-13.2402 -2.57798e-22 6.61135e-05
-13.1974 1.2687e-22 6.69812e-05
-13.1547 1.47911e-24 6.78617e-05
-13.1121 6.06709e-23 6.87553e-05
-13.0696 -1.46613e-22 6.96621e-05
-13.0271 8.23715e-23 7.05825e-05
-12.9847 -9.00649e-23 7.15166e-05
-12.9424 -4.86283e-23 7.24647e-05
-12.9001 -2.06911e-24 7.3427e-05
-12.8579 -8.58726e-23 7.44039e-05
-12.8158 1.85081e-22 7.53955e-05
-12.7737 -2.19585e-22 7.64021e-05
-12.7317 8.37765e-23 7.74241e-05
-12.6898 -1.96766e-22 7.84616e-05
-12.6479 -3.92175e-22 7.9515e-05
-12.6061 2.72447e-22 8.05845e-05
-12.5643 -9.38674e-23 8.16705e-05
-12.5226 2.31131e-23 8.27732e-05
-12.481 2.88798e-22 8.38929e-05
-12.4394 4.11038e-23 8.503e-05
-12.3979 -1.3046e-22 8.61848e-05
-12.3565 -1.78128e-22 8.73576e-05
-12.3151 3.49229e-22 8.85488e-05
-12.2738 3.72928e-22 8.97586e-05
-12.2325 -1.00705e-22 9.09875e-05
-12.1913 3.6154e-22 9.22357e-05
-12.1501 -6.90783e-23 9.35037e-05
-12.109 -2.06145e-22 9.47918e-05
-12.068 2.8198e-22 9.61005e-05
-12.027 -3.31525e-22 9.743e-05
-11.986 3.26743e-22 9.87808e-05
-11.9452 -5.11525e-22 0.000100153
-11.9043 -1.72794e-22 0.000101548
-11.8636 -1.63123e-22 0.000102965
-11.8228 -3.99697e-23 0.000104405
-11.7822 -4.60568e-22 0.000105869
-11.7415 4.93937e-23 0.000107356
-11.701 2.86473e-23 0.000108868
-11.6605 -1.79743e-23 0.000110404
-11.62 5.40447e-22 0.000111966
-11.5796 -8.35295e-23 0.000113554
-11.5392 7.49569e-22 0.000115167
-11.4989 8.23701e-23 0.000116808
-11.4587 1.26083e-22 0.000118476
-11.4184 -2.38061e-22 0.000120172
-11.3783 -2.92549e-22 0.000121896
-11.3381 8.61058e-22 0.000123649
-11.2981 2.71691e-23 0.000125432
-11.2581 -3.21181e-22 0.000127245
-11.2181 -1.73664e-23 0.000129089
-11.1781 1.72151e-22 0.000130964
-11.1383 -2.98589e-22 0.000132871
-11.0984 8.47428e-22 0.000134811
-11.0586 -4.63487e-22 0.000136784
-11.0189 -1.00995e-21 0.000138792
-10.9792 -1.3517e-22 0.000140834
-10.9395 1.10794e-22 0.000142911
-10.8999 1.29757e-22 0.000145025
-10.8603 4.33713e-22 0.000147175
-10.8208 -1.60908e-22 0.000149363
-10.7813 5.6435e-22 0.00015159
-10.7418 -5.81874e-23 0.000153856
-10.7024 -6.2206e-22 0.000156162
-10.6631 1.15313e-21 0.000158509
-10.6238 -1.78002e-22 0.000160898
-10.5845 1.05893e-21 0.00016333
-10.5452 -2.63425e-22 0.000165805
-10.506 -4.20647e-23 0.000168325
-10.4669 1.14828e-21 0.00017089
-10.4278 4.87514e-22 0.000173502
-10.3887 -1.68435e-22 0.000176161
-10.3496 -7.8561e-22 0.000178869
-10.3106 -3.59904e-22 0.000181627
-10.2717 1.84726e-22 0.000184435
-10.2328 1.68897e-21 0.000187295
-10.1939 1.51601e-21 0.000190207
-10.155 -1.31412e-21 0.000193174
-10.1162 3.15384e-22 0.000196197
-10.0774 6.71567e-22 0.000199275
-10.0387 5.80679e-22 0.000202412
-10 8.98213e-22 0.000205607
-9.96134 -3.17381e-22 0.000208863
-9.92271 1.40641e-21 0.000212181
-9.88412 -6.25214e-22 0.000215562
-9.84557 -1.82327e-21 0.000219008
-9.80704 -2.59909e-21 0.000222519
-9.76856 -2.88156e-22 0.000226098
-9.73011 9.86761e-23 0.000229747
-9.69169 1.01786e-21 0.000233466
-9.65331 2.36392e-22 0.000237257
-9.61496 9.46022e-22 0.000241123
-9.57664 1.13464e-21 0.000245064
-9.53836 1.6281e-21 0.000249083
-9.50011 -1.26582e-21 0.000253181
-9.46189 1.28008e-21 0.00025736
-9.42371 5.93778e-22 0.000261623
-9.38556 -9.10231e-22 0.000265971
-9.34744 1.55519e-22 0.000270406
-9.30935 2.17133e-22 0.00027493
-9.2713 -1.51836e-21 0.000279546
-9.23327 -2.70267e-22 0.000284255
-9.19528 5.63063e-22 0.00028906
-9.15732 1.1355e-21 0.000293964
-9.11939 1.97169e-22 0.000298968
-9.08149 -1.00152e-21 0.000304076
-9.04362 -2.32172e-21 0.000309289
-9.00578 1.20141e-21 0.00031461
-8.96797 1.78236e-21 0.000320042
-8.93019 -2.12461e-22 0.000325588
-8.89244 7.8911e-22 0.000331251
-8.85471 1.81304e-23 0.000337033
-8.81702 1.05174e-21 0.000342938
-8.77936 -3.60299e-21 0.000348969
-8.74172 -1.5036e-21 0.000355128
-8.70412 -7.82957e-22 0.00036142
-8.66654 1.21494e-21 0.000367847
-8.62899 -2.4487e-21 0.000374413
-8.59146 4.86543e-22 0.000381122
-8.55397 -3.30818e-21 0.000387978
-8.5165 -1.69294e-22 0.000394983
-8.47906 2.49256e-21 0.000402143
-8.44165 1.27815e-21 0.000409461
-8.40426 -2.7731e-21 0.000416942
-8.3669 2.57204e-21 0.000424589
-8.32956 -1.64173e-22 0.000432408
-8.29226 -2.3441e-21 0.000440402
-8.25497 -1.98785e-22 0.000448577
-8.21772 -3.07096e-21 0.000456938
-8.18049 -2.68186e-21 0.000465489
-8.14328 -1.24846e-21 0.000474236
-8.1061 2.26671e-21 0.000483184
-8.06895 -2.01214e-21 0.000492338
-8.03182 1.81305e-21 0.000501705
-7.99471 2.84214e-21 0.000511291
-7.95763 8.27847e-22 0.000521101
-7.92058 -1.64027e-21 0.000531141
-7.88355 1.96503e-21 0.000541419
-7.84654 1.02949e-22 0.000551941
-7.80955 -1.31301e-21 0.000562714
-7.77259 5.66502e-21 0.000573745
-7.73566 7.64148e-21 0.000585042
-7.69874 6.55394e-22 0.000596612
-7.66185 1.8774e-21 0.000608463
-7.62498 2.44219e-21 0.000620604
-7.58814 1.26995e-21 0.000633042
-7.55132 -6.21111e-21 0.000645788
-7.51452 5.81952e-21 0.000658849
-7.47774 1.71925e-21 0.000672236
-7.44099 8.33423e-21 0.000685958
-7.40425 2.49042e-21 0.000700024
-7.36754 -5.55058e-21 0.000714447
-7.33085 -4.49825e-21 0.000729236
-7.29418 2.74621e-21 0.000744402
-7.25754 -3.48917e-21 0.000759958
-7.22091 3.85305e-21 0.000775915
-7.18431 4.87836e-21 0.000792285
-7.14772 4.12837e-21 0.000809083
-7.11116 1.76099e-21 0.00082632
-7.07462 -7.42735e-21 0.000844012
-7.0381 3.18617e-21 0.000862171
-7.00159 1.15001e-22 0.000880814
-6.96511 -4.23995e-21 0.000899956
-6.92865 -8.44797e-22 0.000919613
-6.89221 -1.6291e-20 0.000939801
-6.85579 2.3804e-22 0.000960538
-6.81938 -1.69356e-21 0.000981843
-6.783 5.22422e-21 0.00100373
-6.74664 -6.13e-21 0.00102623
-6.71029 5.8113e-21 0.00104935
-6.67397 -6.08603e-21 0.00107311
-6.63766 -4.36981e-21 0.00109755
-6.60137 -5.05551e-21 0.00112267
-6.5651 -1.11723e-22 0.00114851
-6.52885 -1.25734e-20 0.00117509
-6.49262 1.35518e-20 0.00120243
-6.4564 1.18323e-21 0.00123057
-6.42021 -1.10676e-20 0.00125952
-6.38403 -1.27906e-20 0.00128932
-6.34786 7.49627e-21 0.00132
-6.31172 1.05618e-20 0.00135158
-6.27559 -1.75553e-20 0.00138411
-6.23949 1.41545e-21 0.00141761
-6.20339 1.29597e-20 0.00145212
-6.16732 -1.3372e-20 0.00148768
-6.13126 -2.67361e-21 0.00152432
-6.09522 2.82255e-21 0.00156209
-6.05919 2.62051e-21 0.00160103
-6.02319 2.02575e-21 0.00164118
-5.9872 2.92664e-21 0.00168259
-5.95122 1.23377e-20 0.0017253
-5.91526 -4.95576e-21 0.00176937
-5.87932 -9.547e-21 0.00181484
-5.84339 9.82537e-21 0.00186177
-5.80748 -6.5649e-22 0.00191022
-5.77158 -1.61306e-20 0.00196025
-5.7357 8.81215e-21 0.00201192
-5.69984 -3.03935e-20 0.00206529
-5.66399 2.13113e-21 0.00212043
-5.62815 1.10599e-20 0.00217742
-5.59233 1.02411e-20 0.00223633
-5.55653 6.0063e-21 0.00229724
-5.52074 1.02125e-20 0.00236022
-5.48497 -1.59502e-21 0.00242538
-5.4492 -1.98574e-20 0.00249278
-5.41346 -1.55404e-20 0.00256254
-5.37773 -1.06875e-22 0.00263476
-5.34201 9.01348e-21 0.00270952
-5.30631 -2.5338e-20 0.00278696
-5.27062 1.3061e-20 0.00286717
-5.23494 -2.475e-20 0.00295029
-5.19928 -1.85351e-20 0.00303644
-5.16363 -3.42922e-20 0.00312575
-5.128 -1.34565e-20 0.00321837
-5.09237 -1.06652e-20 0.00331444
-5.05677 5.98666e-20 0.00341413
-5.02117 -3.94939e-20 0.0035176
-4.98559 -7.49574e-20 0.00362502
-4.95002 -4.078e-20 0.00373657
-4.91446 -1.06573e-20 0.00385246
-4.87892 6.96316e-21 0.00397288
-4.84339 2.6979e-20 0.00409805
-4.80787 4.90409e-20 0.0042282
-4.77237 5.05042e-20 0.00436357
-4.73687 4.04775e-20 0.00450443
-4.70139 4.80503e-20 0.00465103
-4.66592 -1.55619e-20 0.00480366
-4.63046 -3.25619e-20 0.00496263
-4.59502 4.12835e-20 0.00512827
-4.55958 4.09614e-20 0.0053009
-4.52416 -1.12903e-20 0.00548089
-4.48875 1.54858e-20 0.00566863
-4.45335 4.15428e-20 0.00586453
-4.41797 5.58324e-20 0.00606901
-4.38259 7.7977e-20 0.00628254
-4.34722 -4.24096e-20 0.0065056
-4.31187 4.05575e-20 0.00673873
-4.27653 -5.14459e-21 0.00698247
-4.24119 -5.01855e-20 0.00723742
-4.20587 1.58703e-19 0.0075042
-4.17056 -7.00888e-20 0.0077835
-4.13526 -1.72445e-22 0.00807603
-4.09997 1.12398e-19 0.00838256
-4.06469 -1.01512e-19 0.00870392
-4.02942 6.92589e-20 0.00904098
-3.99416 -2.55175e-20 0.00939469
-3.95891 -1.64328e-19 0.00976606
-3.92367 8.72148e-20 0.0101562
-3.88844 4.45679e-21 0.0105662
-3.85322 -2.42932e-19 0.0109974
-3.81801 -1.22976e-19 0.011451
-3.7828 2.20768e-19 0.0119286
-3.74761 -1.12509e-19 0.0124318
-3.71243 9.03781e-20 0.0129621
-3.67726 2.19613e-19 0.0135213
-3.64209 -5.22254e-20 0.0141116
-3.60694 -1.33418e-19 0.0147349
-3.57179 -2.66742e-19 0.0153935
-3.53665 -4.22115e-19 0.0160899
-3.50152 -9.88823e-20 0.0168269
-3.4664 2.37975e-19 0.0176073
-3.43129 -3.07795e-19 0.0184342
-3.39619 -2.34223e-19 0.0193112
-3.36109 5.31113e-19 0.0202419
-3.32601 8.65948e-21 0.0212306
-3.29093 -5.06372e-19 0.0222815
-3.25586 1.83473e-19 0.0233996
-3.2208 -9.27495e-20 0.0245902
-3.18574 6.50055e-19 0.0258592
-3.1507 -9.11137e-19 0.027213
-3.11566 4.14118e-19 0.0286586
-3.08063 1.41041e-19 0.0302038
-3.0456 -8.62123e-19 0.0318571
-3.01059 4.7534e-19 0.0336279
-2.97558 -4.5305e-20 0.0355267
-2.94058 1.88423e-19 0.0375649
-2.90558 -1.19263e-18 0.0397555
-2.87059 3.62083e-19 0.0421125
-2.83561 -1.29167e-18 0.0446519
-2.80064 4.2465e-19 0.0473912
-2.76567 1.74139e-18 0.0503503
-2.73071 -2.26797e-18 0.0535511
-2.69576 -2.20746e-19 0.0570184
-2.66081 -2.6733e-19 0.0607802
-2.62587 1.65158e-18 0.0648678
-2.59094 2.41135e-18 0.0693166
-2.55601 1.82943e-18 0.074167
-2.52109 -1.07325e-19 0.0794644
-2.48617 2.24177e-18 0.0852608
-2.45126 -1.08743e-18 0.0916155
-2.41636 -8.54659e-19 0.0985964
-2.38146 -9.38373e-19 0.106281
-2.34657 9.2728e-19 0.11476
-2.31168 -9.76638e-19 0.124137
-2.2768 4.49723e-18 0.134531
-2.24192 4.09007e-18 0.146084
-2.20705 3.47204e-18 0.158958
-2.17219 9.54687e-19 0.173345
-2.13733 8.02034e-18 0.189471
-2.10247 3.78871e-18 0.207603
-2.06762 -5.54125e-18 0.228057
-2.03278 5.33577e-18 0.25121
-1.99794 9.29589e-18 0.277516
-1.9631 1.41502e-17 0.307518
-1.92827 -3.70108e-18 0.341873
-1.89345 1.52804e-17 0.381381
-1.85862 5.46028e-18 0.427018
-1.82381 -2.00743e-18 0.479978
-1.78899 8.99911e-18 0.541734
-1.75419 1.04359e-17 0.614106
-1.71938 3.31911e-17 0.699345
-1.68458 -2.68313e-17 0.80025
-1.64979 2.4082e-17 0.920286
-1.61499 3.62044e-17 1.06373
-1.58021 -6.80706e-17 1.23581
-1.54542 1.1312e-16 1.44278
-1.51064 -9.80873e-18 1.69192
-1.47586 -5.90915e-17 1.99111
-1.44109 -6.83737e-17 2.34793
-1.40632 -7.14853e-17 2.76754
-1.37155 -3.17683e-17 3.24903
-1.33679 1.59591e-16 3.77985
-1.30203 -1.85317e-17 4.32946
-1.26727 -1.56535e-17 4.84586
-1.23251 1.31658e-18 5.26125
-1.19776 3.67621e-17 5.51069
-1.16301 -1.68641e-16 5.55748
-1.12827 -2.60086e-17 5.40863
-1.09352 4.18789e-17 5.10873
-1.05878 2.56495e-17 4.71836
-1.02405 -6.57501e-17 4.29311
-0.989309 1.87214e-17 3.87298
-0.954576 -2.31044e-17 3.48149
-0.919844 -1.43834e-16 3.12945
-0.885115 -7.67702e-18 2.81958
-0.850388 -1.5279e-16 2.55016
-0.815663 -4.81182e-17 2.31741
-0.78094 -7.98038e-18 2.11686
-0.746219 1.23879e-17 1.94411
-0.711499 7.24325e-17 1.79513
-0.676781 3.53343e-18 1.6664
-0.642065 -3.45607e-17 1.5549
-0.60735 -3.8597e-18 1.45809
-0.572637 -3.57336e-17 1.37386
-0.537925 2.00237e-17 1.30041
-0.503214 -4.20956e-18 1.23629
-0.468504 -1.17222e-17 1.18025
-0.433796 -8.05379e-18 1.13128
-0.399089 -1.55395e-17 1.08852
-0.364382 -2.6641e-18 1.05126
-0.329676 -4.21743e-18 1.01889
-0.294972 2.09893e-17 0.99094
-0.260267 -1.09154e-17 0.966981
-0.225564 4.02041e-20 0.946675
-0.190861 -8.25984e-19 0.929741
-0.156158 -5.15192e-18 0.915952
-0.121456 1.54324e-18 0.905126
-0.0867541 -1.94452e-18 0.897124
-0.0520524 2.75821e-20 0.891845
-0.0173508 8.60113e-20 0.889222
0.0173508 -5.9733e-19 0.889222
0.0520524 7.01771e-19 0.891845
0.0867541 -1.14608e-18 0.897124
0.121456 -1.69388e-18 0.905126
0.156158 -1.65837e-18 0.915952
0.190861 -1.39345e-18 0.929741
0.225564 5.74559e-18 0.946675
0.260267 -2.63837e-18 0.966981
0.294972 1.3177e-18 0.99094
0.329676 5.48883e-18 1.01889
0.364382 -2.2138e-17 1.05126
0.399089 -1.59232e-17 1.08852
0.433796 7.86889e-18 1.13128
0.468504 2.90036e-17 1.18025
0.503214 1.42292e-17 1.23629
0.537925 -2.39822e-17 1.30041
0.572637 -1.924e-17 1.37386
0.60735 -3.77738e-17 1.45809
0.642065 -3.75527e-17 1.5549
0.676781 5.99511e-17 1.6664
0.711499 -6.30222e-17 1.79513
0.746219 3.92764e-18 1.94411
0.78094 -4.87281e-17 2.11686
0.815663 1.59486e-17 2.31741
0.850388 1.46572e-16 2.55016
0.885115 -1.58265e-16 2.81958
0.919844 1.42822e-16 3.12945
0.954576 8.77272e-17 3.48149
0.989309 -1.64089e-16 3.87298
1.02405 -6.87663e-17 4.29311
1.05878 4.0352e-17 4.71836
1.09352 -9.81908e-17 5.10873
1.12827 1.79554e-16 5.40863
1.16301 7.38881e-17 5.55748
1.19776 6.56906e-17 5.51069
1.23251 1.30154e-18 5.26125
1.26727 -5.97444e-17 4.84586
1.30203 -1.71549e-16 4.32946
1.33679 -1.67309e-17 3.77985
1.37155 1.37412e-16 3.24903
1.40632 1.41196e-17 2.76754
1.44109 -1.95546e-17 2.34793
1.47586 4.48349e-17 1.99111
1.51064 4.2726e-17 1.69192
1.54542 -4.08016e-17 1.44278
1.58021 8.13236e-17 1.23581
1.61499 1.74856e-17 1.06373
1.64979 7.25494e-18 0.920286
1.68458 -2.00351e-17 0.80025
1.71938 -2.3811e-17 0.699345
1.75419 -2.30316e-17 0.614106
1.78899 3.34161e-18 0.541734
1.82381 4.10036e-18 0.479978
1.85862 -2.09604e-18 0.427018
1.89345 1.36943e-17 0.381381
1.92827 9.38756e-18 0.341873
1.9631 6.54943e-18 0.307518
1.99794 -3.91257e-18 0.277516
2.03278 -2.82773e-18 0.25121
2.06762 -5.18976e-18 0.228057
2.10247 1.00326e-18 0.207603
2.13733 6.56416e-18 0.189471
2.17219 1.06266e-17 0.173345
2.20705 -9.74007e-19 0.158958
2.24192 -3.49703e-18 0.146084
2.2768 8.12655e-19 0.134531
2.31168 6.36961e-18 0.124137
2.34657 -3.33481e-18 0.11476
2.38146 1.9093e-19 0.106281
2.41636 1.25557e-18 0.0985964
2.45126 -2.86434e-18 0.0916155
2.48617 -7.5675e-20 0.0852608
2.52109 -1.83075e-18 0.0794644
2.55601 -1.06383e-18 0.074167
2.59094 -3.34718e-19 0.0693166
2.62587 -3.57053e-19 0.0648678
2.66081 1.69923e-19 0.0607802
2.69576 1.27407e-19 0.0570184
2.73071 8.32913e-19 0.0535511
2.76567 -3.35081e-19 0.0503503
2.80064 -6.52026e-19 0.0473912
2.83561 1.14377e-18 0.0446519
2.87059 -1.43969e-18 0.0421125
2.90558 -3.57204e-19 0.0397555
2.94058 1.26564e-18 0.0375649
2.97558 -1.80314e-19 0.0355267
3.01059 -4.49634e-19 0.0336279
3.0456 -1.36893e-19 0.0318571
3.08063 8.56564e-19 0.0302038
3.11566 -2.87109e-19 0.0286586
3.1507 -5.0901e-19 0.027213
3.18574 -5.30608e-19 0.0258592
3.2208 -2.03331e-21 0.0245902
3.25586 3.94369e-19 0.0233996
3.29093 -2.04565e-19 0.0222815
3.32601 3.80739e-21 0.0212306
3.36109 3.77031e-19 0.0202419
3.39619 2.8673e-19 0.0193112
3.43129 -3.63683e-19 0.0184342
3.4664 -7.43285e-20 0.0176073
3.50152 2.19169e-19 0.0168269
3.53665 -7.10412e-20 0.0160899
3.57179 3.48599e-19 0.0153935
3.60694 -2.4389e-19 0.0147349
3.64209 -1.55918e-19 0.0141116
3.67726 -2.55515e-19 0.0135213
3.71243 9.03922e-20 0.0129621
3.74761 -1.36798e-19 0.0124318
3.7828 1.03364e-23 0.0119286
3.81801 -1.65238e-19 0.011451
3.85322 1.85387e-20 0.0109974
3.88844 8.81985e-21 0.0105662
3.92367 -1.26512e-19 0.0101562
3.95891 3.72267e-20 0.00976606
3.99416 1.58104e-19 0.00939469
4.02942 8.41163e-20 0.00904098
4.06469 5.72112e-20 0.00870392
4.09997 -6.31314e-20 0.00838256
4.13526 1.5056e-21 0.00807603
4.17056 1.746e-20 0.0077835
4.20587 4.62632e-20 0.0075042
4.24119 -5.24831e-20 0.00723742
4.27653 -3.18825e-21 0.00698247
4.31187 -9.27188e-20 0.00673873
4.34722 1.80526e-20 0.0065056
4.38259 -8.53943e-21 0.00628254
4.41797 6.51714e-20 0.00606901
4.45335 -3.85596e-21 0.00586453
4.48875 1.47945e-20 0.00566863
4.52416 2.51244e-20 0.00548089
4.55958 -5.33816e-20 0.0053009
4.59502 -8.17194e-20 0.00512827
4.63046 -1.63834e-20 0.00496263
4.66592 2.36817e-20 0.00480366
4.70139 -5.87151e-21 0.00465103
4.73687 4.57702e-20 0.00450443
4.77237 3.61216e-20 0.00436357
4.80787 2.28346e-20 0.0042282
4.84339 -5.75013e-20 0.00409805
4.87892 -5.19675e-20 0.00397288
4.91446 -6.42075e-20 0.00385246
4.95002 -3.47446e-20 0.00373657
4.98559 -5.46794e-20 0.00362502
5.02117 -2.41867e-20 0.0035176
5.05677 5.3248e-20 0.00341413
5.09237 -1.95004e-20 0.00331444
5.128 8.49779e-21 0.00321837
5.16363 -1.07638e-20 0.00312575
5.19928 -1.16267e-20 0.00303644
5.23494 1.44497e-21 0.00295029
5.27062 2.82806e-20 0.00286717
5.30631 3.15003e-20 0.00278696
5.34201 -3.26158e-21 0.00270952
5.37773 -1.51085e-20 0.00263476
5.41346 -5.2089e-21 0.00256254
5.4492 2.65461e-21 0.00249278
5.48497 4.21059e-21 0.00242538
5.52074 -2.04273e-21 0.00236022
5.55653 -2.99151e-20 0.00229724
5.59233 -3.37385e-21 0.00223633
5.62815 -1.75386e-20 0.00217742
5.66399 3.12892e-20 0.00212043
5.69984 -1.91315e-20 0.00206529
5.7357 -6.46126e-21 0.00201192
5.77158 -8.76089e-21 0.00196025
5.80748 1.43016e-20 0.00191022
5.84339 -1.22669e-20 0.00186177
5.87932 -2.53087e-21 0.00181484
5.91526 7.70433e-21 0.00176937
5.95122 -1.62873e-20 0.0017253
5.9872 1.48881e-20 0.00168259
6.02319 1.14257e-21 0.00164118
6.05919 6.44362e-22 0.00160103
6.09522 5.41074e-21 0.00156209
6.13126 -1.57177e-20 0.00152432
6.16732 3.47291e-21 0.00148768
6.20339 9.80854e-21 0.00145212
6.23949 7.99207e-21 0.00141761
6.27559 8.95725e-21 0.00138411
6.31172 -3.08723e-21 0.00135158
6.34786 -1.60417e-21 0.00132
6.38403 6.49914e-22 0.00128932
6.42021 1.2166e-20 0.00125952
6.4564 -2.76059e-21 0.00123057
6.49262 1.63431e-20 0.00120243
6.52885 4.45087e-21 0.00117509
6.5651 8.57573e-21 0.00114851
6.60137 4.49315e-21 0.00112267
6.63766 -1.38551e-20 0.00109755
6.67397 3.11651e-21 0.00107311
6.71029 -1.47707e-21 0.00104935
6.74664 -1.40603e-21 0.00102623
6.783 -6.84665e-21 0.00100373
6.81938 -2.65569e-22 0.000981843
6.85579 5.28531e-21 0.000960538
6.89221 -3.62747e-21 0.000939801
6.92865 -5.23915e-21 0.000919613
6.96511 -1.02798e-20 0.000899956
7.00159 -1.48855e-20 0.000880814
7.0381 6.33883e-21 0.000862171
7.07462 6.06363e-21 0.000844012
7.11116 1.13448e-21 0.00082632
7.14772 1.79022e-22 0.000809083
7.18431 4.01408e-21 0.000792285
7.22091 -1.64258e-21 0.000775915
7.25754 3.89049e-21 0.000759958
7.29418 -2.99894e-21 0.000744402
7.33085 2.92509e-22 0.000729236
7.36754 8.30575e-21 0.000714447
7.40425 -5.72226e-21 0.000700024
7.44099 4.39342e-21 0.000685958
7.47774 -2.67741e-21 0.000672236
7.51452 1.1435e-21 0.000658849
7.55132 3.47784e-22 0.000645788
7.58814 2.82949e-21 0.000633042
7.62498 -1.07141e-21 0.000620604
7.66185 2.27007e-21 0.000608463
7.69874 4.3024e-21 0.000596612
7.73566 5.58707e-21 0.000585042
7.77259 1.28259e-21 0.000573745
7.80955 3.7803e-21 0.000562714
7.84654 -4.75544e-21 0.000551941
7.88355 -3.12689e-21 0.000541419
7.92058 -2.742e-21 0.000531141
7.95763 -1.03203e-21 0.000521101
7.99471 3.98465e-21 0.000511291
8.03182 8.61833e-22 0.000501705
8.06895 -5.46961e-21 0.000492338
8.1061 3.78755e-23 0.000483184
8.14328 -3.34802e-21 0.000474236
8.18049 1.608e-21 0.000465489
8.21772 8.84471e-22 0.000456938
8.25497 1.01751e-21 0.000448577
8.29226 -7.79859e-22 0.000440402
8.32956 -2.18622e-22 0.000432408
8.3669 -2.2092e-21 0.000424589
8.40426 -1.27518e-21 0.000416942
8.44165 -2.93833e-21 0.000409461
8.47906 -2.4898e-21 0.000402143
8.5165 2.94609e-21 0.000394983
8.55397 -5.51448e-22 0.000387978
8.59146 -1.48354e-21 0.000381122
8.62899 -2.67886e-21 0.000374413
8.66654 -1.22997e-21 0.000367847
8.70412 2.31291e-21 0.00036142
8.74172 -1.74865e-21 0.000355128
8.77936 -1.07616e-21 0.000348969
8.81702 -1.40624e-21 0.000342938
8.85471 -2.88708e-21 0.000337033
8.89244 2.41922e-22 0.000331251
8.93019 -4.85197e-22 0.000325588
8.96797 -6.54367e-22 0.000320042
9.00578 7.17637e-22 0.00031461
9.04362 -5.10681e-22 0.000309289
9.08149 -1.0477e-21 0.000304076
9.11939 -1.50245e-21 0.000298968
9.15732 -1.08013e-21 0.000293964
9.19528 1.02435e-21 0.00028906
9.23327 2.55234e-21 0.000284255
9.2713 -7.31883e-22 0.000279546
9.30935 -1.48821e-21 0.00027493
9.34744 2.31187e-21 0.000270406
9.38556 -1.38072e-22 0.000265971
9.42371 -4.73013e-22 0.000261623
9.46189 -3.87728e-22 0.00025736
9.50011 -4.05996e-22 0.000253181
9.53836 1.1408e-21 0.000249083
9.57664 1.64687e-21 0.000245064
9.61496 9.22634e-22 0.000241123
9.65331 -9.62388e-22 0.000237257
9.69169 -6.13044e-22 0.000233466
9.73011 -8.62414e-22 0.000229747
9.76856 1.14821e-21 0.000226098
9.80704 -6.3934e-22 0.000222519
9.84557 -1.89127e-21 0.000219008
9.88412 -2.58862e-22 0.000215562
9.92271 2.66128e-21 0.000212181
9.96134 1.18834e-22 0.000208863
10 -1.66611e-22 0.000205607
10.0387 -7.2772e-22 0.000202412
10.0774 -1.6062e-22 0.000199275
10.1162 1.99983e-21 0.000196197
10.155 -9.71252e-22 0.000193174
10.1939 1.79851e-22 0.000190207
10.2328 4.84038e-22 0.000187295
10.2717 4.43035e-22 0.000184435
10.3106 5.80968e-22 0.000181627
10.3496 -2.16303e-22 0.000178869
10.3887 3.46564e-23 0.000176161
10.4278 -1.74039e-24 0.000173502
10.4669 -9.09097e-22 0.00017089
10.506 6.39612e-23 0.000168325
10.5452 1.41338e-21 0.000165805
10.5845 1.20544e-22 0.00016333
10.6238 -6.682e-22 0.000160898
10.6631 1.17468e-22 0.000158509
10.7024 -6.79579e-22 0.000156162
10.7418 1.65032e-22 0.000153856
10.7813 -1.79581e-22 0.00015159
10.8208 6.98422e-22 0.000149363
10.8603 5.79005e-22 0.000147175
10.8999 3.5368e-22 0.000145025
10.9395 -9.19219e-22 0.000142911
10.9792 4.7898e-22 0.000140834
11.0189 6.92493e-22 0.000138792
11.0586 2.39115e-22 0.000136784
11.0984 5.62437e-23 0.000134811
11.1383 9.13117e-22 0.000132871
11.1781 -5.25153e-22 0.000130964
11.2181 -1.00075e-21 0.000129089
11.2581 1.15823e-22 0.000127245
11.2981 2.37025e-22 0.000125432
11.3381 5.65032e-22 0.000123649
11.3783 4.02925e-22 0.000121896
11.4184 -9.20927e-24 0.000120172
11.4587 3.13796e-22 0.000118476
11.4989 5.41847e-22 0.000116808
11.5392 -1.11937e-22 0.000115167
11.5796 2.34368e-22 0.000113554
11.62 -4.66127e-22 0.000111966
11.6605 -1.85218e-23 0.000110404
11.701 -1.60852e-22 0.000108868
11.7415 -8.93053e-22 0.000107356
11.7822 -1.09367e-22 0.000105869
11.8228 1.12479e-22 0.000104405
11.8636 -3.853e-22 0.000102965
11.9043 -2.94987e-22 0.000101548
11.9452 2.73928e-22 0.000100153
11.986 9.38929e-23 9.87808e-05
12.027 1.01762e-23 9.743e-05
12.068 6.80842e-22 9.61005e-05
12.109 -1.25593e-22 9.47918e-05
12.1501 -2.03638e-23 9.35037e-05
12.1913 3.2481e-22 9.22357e-05
12.2325 -1.95959e-22 9.09875e-05
12.2738 4.49657e-22 8.97586e-05
12.3151 6.24506e-22 8.85488e-05
12.3565 1.10265e-22 8.73576e-05
12.3979 2.60571e-22 8.61848e-05
12.4394 2.90111e-22 8.503e-05
12.481 8.84364e-23 8.38929e-05
12.5226 3.4688e-22 8.27732e-05
12.5643 -3.42655e-22 8.16705e-05
12.6061 2.06113e-22 8.05845e-05
12.6479 -1.42613e-22 7.9515e-05
12.6898 6.03673e-23 7.84616e-05
12.7317 3.64037e-22 7.74241e-05
12.7737 1.1136e-22 7.64021e-05
12.8158 -9.90625e-23 7.53955e-05
12.8579 4.3192e-23 7.44039e-05
12.9001 1.06323e-22 7.3427e-05
12.9424 -1.04383e-23 7.24647e-05
12.9847 -1.43694e-22 7.15166e-05
13.0271 -2.40079e-22 7.05825e-05
13.0696 -4.93334e-23 6.96621e-05
13.1121 -4.94042e-22 6.87553e-05
13.1547 -1.62775e-23 6.78617e-05
13.1974 3.61095e-22 6.69812e-05
13.2402 2.12958e-22 6.61135e-05
13.283 -1.57753e-22 6.52584e-05
13.3259 -6.41545e-23 6.44157e-05
13.3689 6.92672e-24 6.35852e-05
13.4119 -1.04125e-22 6.27666e-05
13.455 -5.88211e-23 6.19598e-05
13.4982 1.34453e-23 6.11646e-05
13.5415 2.16501e-22 6.03807e-05
13.5848 2.92841e-22 5.9608e-05
13.6283 5.47818e-23 5.88463e-05
13.6718 -1.09738e-22 5.80953e-05
13.7153 2.37491e-23 5.7355e-05
13.759 1.56787e-22 5.66251e-05
13.8028 -6.66928e-23 5.59055e-05
13.8466 -7.70102e-23 5.5196e-05
13.8905 -2.18305e-22 5.44964e-05
13.9345 -1.04765e-22 5.38065e-05
13.9786 -1.53229e-22 5.31263e-05
14.0227 2.21117e-22 5.24554e-05
14.067 -3.08763e-22 5.17939e-05
14.1113 -1.07493e-22 5.11415e-05
14.1558 -6.56688e-24 5.04981e-05
14.2003 7.1092e-23 4.98635e-05
14.2449 1.1339e-22 4.92376e-05
14.2896 9.78685e-23 4.86202e-05
14.3344 -2.05462e-22 4.80112e-05
14.3793 5.96162e-23 4.74105e-05
14.4243 -9.79883e-23 4.6818e-05
14.4693 -4.83106e-23 4.62334e-05
14.5145 -1.10786e-22 4.56567e-05
14.5598 2.93647e-23 4.50878e-05
14.6052 -7.75396e-24 4.45265e-05
14.6506 1.27504e-22 4.39727e-05
14.6962 1.93698e-23 4.34263e-05
14.7419 -6.54386e-23 4.28871e-05
14.7877 -6.23158e-23 4.23551e-05
14.8336 1.00935e-22 4.18301e-05
14.8796 1.37665e-22 4.1312e-05
14.9257 2.72836e-22 4.08008e-05
14.9719 -2.32223e-24 4.02962e-05
15.0182 1.65494e-22 3.97983e-05
15.0647 5.13448e-23 3.93068e-05
15.1112 -1.87026e-22 3.88217e-05
15.1579 -1.69615e-22 3.8343e-05
15.2047 4.70472e-23 3.78704e-05
15.2516 4.16664e-23 3.74039e-05
15.2986 6.80911e-23 3.69434e-05
15.3458 2.86531e-23 3.64888e-05
15.393 -7.20418e-23 3.604e-05
15.4404 1.00681e-22 3.5597e-05
15.488 -1.00694e-22 3.51596e-05
15.5356 -1.62613e-22 3.47277e-05
15.5834 -2.02819e-23 3.43013e-05
15.6313 -1.43955e-23 3.38803e-05
15.6794 -2.25542e-23 3.34646e-05
15.7276 -2.59045e-23 3.30541e-05
15.7759 -1.50154e-23 3.26487e-05
15.8243 9.28793e-23 3.22483e-05
15.873 6.42416e-24 3.1853e-05
15.9217 -2.61148e-23 3.14625e-05
15.9706 -6.57582e-23 3.10769e-05
16.0197 2.57861e-23 3.0696e-05
16.0689 -8.16178e-24 3.03198e-05
16.1182 -3.03923e-23 2.99482e-05
16.1677 6.62002e-24 2.95811e-05
16.2174 -8.06299e-23 2.92185e-05
16.2672 4.19448e-23 2.88603e-05
16.3172 5.98469e-23 2.85064e-05
16.3674 -1.05544e-23 2.81568e-05
16.4177 -4.54194e-23 2.78113e-05
16.4682 5.63569e-23 2.747e-05
16.5189 2.50741e-23 2.71328e-05
16.5697 -5.3041e-23 2.67996e-05
16.6208 -1.07755e-23 2.64703e-05
16.672 -1.76613e-23 2.6145e-05
16.7234 -2.15055e-23 2.58234e-05
16.775 2.84369e-24 2.55056e-05
16.8268 3.13946e-23 2.51915e-05
16.8787 4.10169e-23 2.48811e-05
16.9309 1.88756e-24 2.45743e-05
16.9833 -7.39588e-23 2.4271e-05
17.0359 -6.83975e-24 2.39712e-05
17.0887 -1.05767e-22 2.36748e-05
17.1418 7.15015e-23 2.33818e-05
17.195 1.48347e-23 2.30922e-05
17.2485 4.07833e-23 2.28058e-05
17.3022 -7.27159e-23 2.25226e-05
17.3562 -1.68746e-23 2.22426e-05
17.4104 7.82391e-23 2.19657e-05
17.4648 3.85178e-23 2.16919e-05
17.5195 5.58059e-23 2.14211e-05
17.5744 -3.40615e-23 2.11533e-05
17.6296 -6.02467e-23 2.08885e-05
17.6851 6.64587e-23 2.06265e-05
17.7408 -2.56773e-23 2.03673e-05
17.7969 1.42333e-23 2.01109e-05
17.8532 -1.68115e-24 1.98573e-05
17.9098 5.31788e-23 1.96064e-05
17.9667 -9.26676e-23 1.93581e-05
18.0239 -2.82532e-23 1.91124e-05
18.0815 -4.95187e-24 1.88693e-05
18.1393 -1.53511e-23 1.86287e-05
18.1975 -1.05668e-22 1.83906e-05
18.256 7.42912e-24 1.81549e-05
18.3149 7.07627e-24 1.79216e-05
18.3742 5.60832e-23 1.76906e-05
18.4338 4.09955e-23 1.74619e-05
18.4938 -2.90125e-23 1.72355e-05
18.5542 -5.91122e-24 1.70113e-05
18.615 7.54737e-24 1.67892e-05
18.6762 -4.91795e-23 1.65693e-05
18.7379 -6.64298e-23 1.63515e-05
18.8 2.81476e-23 1.61357e-05
18.8625 2.80009e-23 1.59219e-05
18.9255 5.05117e-23 1.571e-05
18.9891 1.55039e-23 1.55001e-05
19.0531 -9.78534e-24 1.5292e-05
19.1177 1.58078e-24 1.50857e-05
19.1828 -3.14751e-23 1.48811e-05
19.2484 3.64986e-24 1.46783e-05
19.3147 1.54692e-23 1.44772e-05
19.3816 -2.89426e-23 1.42777e-05
19.4491 2.71596e-23 1.40797e-05
19.5173 2.90382e-23 1.38832e-05
19.5862 2.05957e-24 1.36883e-05
19.6558 -1.81653e-23 1.34947e-05
19.7262 5.95809e-23 1.33024e-05
19.7974 2.85803e-23 1.31114e-05
19.8694 -2.30829e-23 1.29217e-05
19.9423 3.80867e-23 1.27331e-05
20.0162 8.50589e-24 1.25455e-05
20.091 -3.0184e-23 1.2359e-05
20.1669 4.3374e-23 1.21734e-05
20.244 -1.02915e-23 1.19885e-05
20.3222 2.72848e-24 1.18044e-05
20.4016 1.35013e-23 1.1621e-05
20.4825 -4.79499e-24 1.1438e-05
20.5648 -1.13738e-23 1.12553e-05
20.6487 1.9653e-23 1.10729e-05
20.7344 1.84808e-23 1.08905e-05
20.8219 1.2447e-23 1.0708e-05
20.9115 2.02136e-23 1.05251e-05
21.0034 4.72589e-23 1.03415e-05
21.0979 9.62741e-24 1.01569e-05
21.1952 -1.15459e-23 9.97104e-06
21.2959 -2.23028e-23 9.78329e-06
21.4004 -5.7874e-24 9.59307e-06
21.5093 -7.04669e-24 9.39956e-06
21.6237 -3.01573e-23 9.20166e-06
21.7448 3.93123e-24 8.99776e-06
21.8747 1.75756e-23 8.78543e-06
22.0165 5.24024e-24 8.56055e-06
22.1768 1.08235e-24 8.31505e-06
22.3723 -1.72816e-23 8.02745e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.0Lambda0.5Nc1ClassicOneLoop/iFpTwoLoop.txt <==
-22.3723 3.27677e-22 8.01944e-06
-22.1768 1.53897e-22 8.3066e-06
-22.0165 2.92444e-22 8.55174e-06
-21.8747 3.28214e-22 8.77627e-06
-21.7448 3.93679e-22 8.98827e-06
-21.6237 3.61167e-22 9.19184e-06
-21.5093 4.84599e-22 9.38943e-06
-21.4004 3.19915e-22 9.58262e-06
-21.2959 3.28545e-22 9.77254e-06
-21.1952 2.99239e-22 9.95998e-06
-21.0979 2.87054e-22 1.01456e-05
-21.0034 4.48265e-22 1.03298e-05
-20.9115 4.1311e-22 1.05131e-05
-20.8219 7.01986e-22 1.06957e-05
-20.7344 7.65197e-22 1.08779e-05
-20.6487 7.6417e-22 1.106e-05
-20.5648 5.72926e-22 1.12421e-05
-20.4825 7.80596e-22 1.14244e-05
-20.4016 1.04865e-21 1.16071e-05
-20.3222 8.46359e-22 1.17902e-05
-20.244 1.18617e-21 1.1974e-05
-20.1669 1.33379e-21 1.21585e-05
-20.091 1.43454e-21 1.23438e-05
-20.0162 1.09046e-21 1.253e-05
-19.9423 1.14019e-21 1.27172e-05
-19.8694 9.94481e-22 1.29054e-05
-19.7974 1.0542e-21 1.30948e-05
-19.7262 1.42033e-21 1.32854e-05
-19.6558 1.25574e-21 1.34773e-05
-19.5862 1.07224e-21 1.36705e-05
-19.5173 1.56283e-21 1.38651e-05
-19.4491 1.24126e-21 1.40612e-05
-19.3816 1.23538e-21 1.42588e-05
-19.3147 1.01274e-21 1.44579e-05
-19.2484 1.26391e-21 1.46586e-05
-19.1828 1.47078e-21 1.4861e-05
-19.1177 1.42881e-21 1.50652e-05
-19.0531 8.81164e-22 1.5271e-05
-18.9891 1.37699e-21 1.54787e-05
-18.9255 1.16481e-21 1.56882e-05
-18.8625 1.11429e-21 1.58996e-05
-18.8 1.12367e-21 1.6113e-05
-18.7379 1.04095e-21 1.63283e-05
-18.6762 1.04497e-21 1.65457e-05
-18.615 6.47928e-22 1.67652e-05
-18.5542 1.03908e-21 1.69867e-05
-18.4938 8.39518e-22 1.72105e-05
-18.4338 9.69129e-22 1.74364e-05
-18.3742 6.49946e-22 1.76646e-05
-18.3149 2.33367e-23 1.7895e-05
-18.256 -1.61999e-23 1.81278e-05
-18.1975 9.427e-23 1.8363e-05
-18.1393 1.06923e-22 1.86006e-05
-18.0815 3.71769e-23 1.88406e-05
-18.0239 -2.24994e-22 1.90832e-05
-17.9667 2.89397e-22 1.93283e-05
-17.9098 3.72407e-23 1.9576e-05
-17.8532 -4.17189e-22 1.98264e-05
-17.7969 -1.29743e-21 2.00794e-05
-17.7408 -5.58643e-22 2.03352e-05
-17.6851 2.3028e-22 2.05937e-05
-17.6296 -3.28496e-22 2.08551e-05
-17.5744 -5.01248e-23 2.11193e-05
-17.5195 2.64938e-22 2.13865e-05
-17.4648 4.53591e-22 2.16566e-05
-17.4104 3.95558e-22 2.19298e-05
-17.3562 1.17036e-21 2.2206e-05
-17.3022 6.29408e-22 2.24853e-05
-17.2485 -3.56933e-22 2.27677e-05
-17.195 3.94737e-22 2.30534e-05
-17.1418 3.63108e-22 2.33423e-05
-17.0887 -5.18151e-22 2.36346e-05
-17.0359 9.90048e-23 2.39302e-05
-16.9833 -4.32016e-22 2.42292e-05
-16.9309 -1.83816e-22 2.45318e-05
-16.8787 -8.60483e-22 2.48378e-05
-16.8268 -9.30694e-22 2.51474e-05
-16.775 -1.13767e-21 2.54607e-05
-16.7234 -1.08831e-21 2.57776e-05
-16.672 -2.21041e-21 2.60983e-05
-16.6208 -1.54541e-21 2.64228e-05
-16.5697 -2.14188e-21 2.67512e-05
-16.5189 -2.3517e-21 2.70835e-05
-16.4682 -3.59465e-21 2.74198e-05
-16.4177 -2.90132e-21 2.77602e-05
-16.3674 -3.18272e-21 2.81047e-05
-16.3172 -3.49581e-21 2.84533e-05
-16.2672 -3.81229e-21 2.88062e-05
-16.2174 -3.96258e-21 2.91634e-05
-16.1677 -3.60978e-21 2.9525e-05
-16.1182 -3.36738e-21 2.9891e-05
-16.0689 -2.81425e-21 3.02616e-05
-16.0197 -3.18312e-21 3.06367e-05
-15.9706 -4.92225e-21 3.10165e-05
-15.9217 -4.09138e-21 3.1401e-05
-15.873 -4.14495e-21 3.17903e-05
-15.8243 -3.30483e-21 3.21845e-05
-15.7759 -2.33624e-21 3.25837e-05
-15.7276 -2.68081e-21 3.29879e-05
-15.6794 -1.71576e-21 3.33971e-05
-15.6313 -1.80091e-21 3.38116e-05
-15.5834 -5.46727e-22 3.42314e-05
-15.5356 -2.16274e-21 3.46565e-05
-15.488 -3.95878e-22 3.5087e-05
-15.4404 1.11042e-21 3.55231e-05
-15.393 -2.49942e-21 3.59647e-05
-15.3458 -4.17036e-22 3.64121e-05
-15.2986 -2.88274e-22 3.68652e-05
-15.2516 1.57893e-22 3.73243e-05
-15.2047 -2.9166e-22 3.77893e-05
-15.1579 -2.31681e-22 3.82604e-05
-15.1112 -2.29468e-21 3.87376e-05
-15.0647 -7.7988e-22 3.92211e-05
-15.0182 6.74714e-22 3.97109e-05
-14.9719 6.19159e-22 4.02073e-05
-14.9257 4.36208e-22 4.07101e-05
-14.8796 4.68805e-22 4.12197e-05
-14.8336 1.03231e-21 4.1736e-05
-14.7877 -5.86618e-22 4.22592e-05
-14.7419 1.43818e-21 4.27895e-05
-14.6962 9.81474e-23 4.33268e-05
-14.6506 7.00726e-22 4.38713e-05
-14.6052 1.10517e-21 4.44233e-05
-14.5598 1.19352e-22 4.49826e-05
-14.5145 7.86918e-22 4.55496e-05
-14.4693 6.13124e-22 4.61242e-05
-14.4243 2.69856e-21 4.67067e-05
-14.3793 2.19952e-21 4.72972e-05
-14.3344 5.04178e-21 4.78957e-05
-14.2896 1.57899e-21 4.85025e-05
-14.2449 5.27342e-21 4.91176e-05
-14.2003 2.92456e-21 4.97412e-05
-14.1558 4.31173e-21 5.03735e-05
-14.1113 4.43741e-21 5.10146e-05
-14.067 6.15666e-21 5.16646e-05
-14.0227 5.55427e-21 5.23236e-05
-13.9786 6.83491e-21 5.29919e-05
-13.9345 6.39229e-21 5.36696e-05
-13.8905 5.88942e-21 5.43568e-05
-13.8466 5.11032e-21 5.50538e-05
-13.8028 7.52053e-21 5.57606e-05
-13.759 7.16977e-21 5.64774e-05
-13.7153 7.30731e-21 5.72045e-05
-13.6718 8.25823e-21 5.79419e-05
-13.6283 6.19482e-21 5.86898e-05
-13.5848 5.69545e-21 5.94485e-05
-13.5415 7.53485e-21 6.02182e-05
-13.4982 6.65376e-21 6.09989e-05
-13.455 6.62204e-21 6.17909e-05
-13.4119 5.52554e-21 6.25944e-05
-13.3689 6.12676e-21 6.34097e-05
-13.3259 3.44382e-21 6.42368e-05
-13.283 1.3076e-21 6.5076e-05
-13.2402 6.44516e-21 6.59275e-05
-13.1974 2.24154e-21 6.67915e-05
-13.1547 6.85358e-22 6.76683e-05
-13.1121 3.31718e-21 6.85581e-05
-13.0696 5.20873e-21 6.9461e-05
-13.0271 2.72806e-21 7.03774e-05
-12.9847 6.82483e-21 7.13074e-05
-12.9424 4.99272e-21 7.22514e-05
-12.9001 7.30513e-21 7.32095e-05
-12.8579 8.2558e-21 7.41821e-05
-12.8158 6.76367e-21 7.51693e-05
-12.7737 7.91346e-21 7.61714e-05
-12.7317 1.00239e-20 7.71887e-05
-12.6898 9.08711e-21 7.82216e-05
-12.6479 6.9864e-21 7.92701e-05
-12.6061 9.55202e-21 8.03347e-05
-12.5643 6.4573e-21 8.14156e-05
-12.5226 1.14853e-20 8.25132e-05
-12.481 1.21986e-20 8.36277e-05
-12.4394 1.11249e-20 8.47595e-05
-12.3979 1.02217e-20 8.59088e-05
-12.3565 1.05568e-20 8.7076e-05
-12.3151 6.47941e-21 8.82614e-05
-12.2738 7.33111e-21 8.94654e-05
-12.2325 9.83381e-21 9.06883e-05
-12.1913 8.55319e-21 9.19304e-05
-12.1501 1.30593e-20 9.31921e-05
-12.109 9.41441e-21 9.44739e-05
-12.068 8.91863e-21 9.57759e-05
-12.027 1.12424e-20 9.70988e-05
-11.986 2.40094e-21 9.84427e-05
-11.9452 1.00023e-20 9.98083e-05
-11.9043 3.53083e-21 0.000101196
-11.8636 4.45707e-21 0.000102606
-11.8228 8.89015e-22 0.000104038
-11.7822 5.71819e-21 0.000105494
-11.7415 -8.46426e-22 0.000106974
-11.701 5.09107e-21 0.000108477
-11.6605 -6.63257e-21 0.000110005
-11.62 3.25421e-21 0.000111559
-11.5796 -9.04121e-21 0.000113138
-11.5392 -3.43069e-21 0.000114743
-11.4989 -9.10155e-21 0.000116374
-11.4587 -5.38296e-21 0.000118033
-11.4184 -1.14718e-20 0.00011972
-11.3783 -1.1449e-20 0.000121434
-11.3381 -4.20094e-21 0.000123178
-11.2981 -1.52943e-20 0.00012495
-11.2581 -1.30714e-20 0.000126753
-11.2181 -1.87951e-20 0.000128586
-11.1781 -1.25823e-20 0.00013045
-11.1383 -1.67461e-20 0.000132346
-11.0984 -9.7744e-21 0.000134275
-11.0586 -1.76232e-20 0.000136236
-11.0189 -1.20864e-20 0.000138232
-10.9792 -1.50917e-20 0.000140261
-10.9395 -8.25801e-21 0.000142326
-10.8999 -9.37911e-21 0.000144427
-10.8603 -1.86544e-20 0.000146564
-10.8208 -6.20221e-21 0.000148739
-10.7813 -1.6869e-20 0.000150952
-10.7418 -1.49119e-20 0.000153204
-10.7024 -1.26751e-20 0.000155495
-10.6631 -2.30486e-20 0.000157827
-10.6238 -2.63378e-20 0.000160201
-10.5845 -1.54784e-20 0.000162617
-10.5452 -1.67303e-20 0.000165076
-10.506 -2.45467e-20 0.000167579
-10.4669 -3.74916e-20 0.000170128
-10.4278 -5.15076e-21 0.000172722
-10.3887 -2.36706e-20 0.000175364
-10.3496 -1.194e-20 0.000178054
-10.3106 -3.70817e-20 0.000180792
-10.2717 -2.15302e-20 0.000183581
-10.2328 -3.71796e-20 0.000186422
-10.1939 -2.77762e-20 0.000189314
-10.155 -2.80876e-20 0.00019226
-10.1162 -5.37227e-20 0.000195262
-10.0774 -2.7699e-20 0.000198318
-10.0387 -3.5893e-20 0.000201433
-10 -3.47828e-20 0.000204605
-9.96134 -6.13431e-20 0.000207838
-9.92271 -2.85926e-20 0.000211131
-9.88412 -4.97895e-20 0.000214487
-9.84557 -2.68402e-20 0.000217907
-9.80704 -4.69147e-20 0.000221393
-9.76856 -4.32001e-20 0.000224945
-9.73011 -4.0053e-20 0.000228566
-9.69169 -4.52149e-20 0.000232257
-9.65331 -7.45923e-20 0.000236019
-9.61496 -4.71694e-20 0.000239854
-9.57664 -6.23936e-20 0.000243765
-9.53836 -6.00078e-20 0.000247752
-9.50011 -4.35981e-20 0.000251818
-9.46189 -1.86673e-20 0.000255964
-9.42371 -7.81799e-20 0.000260193
-9.38556 -2.81105e-20 0.000264505
-9.34744 -6.45947e-20 0.000268904
-9.30935 -5.14101e-20 0.000273391
-9.2713 -4.53525e-20 0.000277969
-9.23327 -5.36748e-20 0.000282639
-9.19528 -6.96399e-20 0.000287404
-9.15732 -3.5975e-20 0.000292266
-9.11939 -6.52462e-20 0.000297227
-9.08149 -7.56177e-20 0.000302291
-9.04362 -3.08065e-20 0.000307458
-9.00578 -7.09557e-20 0.000312733
-8.96797 -5.71298e-20 0.000318118
-8.93019 -5.84839e-20 0.000323615
-8.89244 -7.6071e-20 0.000329227
-8.85471 -8.23071e-20 0.000334957
-8.81702 -4.41765e-20 0.000340808
-8.77936 -9.09177e-20 0.000346783
-8.74172 -8.7314e-20 0.000352886
-8.70412 -1.06592e-19 0.000359118
-8.66654 -1.0457e-19 0.000365485
-8.62899 -4.45404e-20 0.000371989
-8.59146 -8.91189e-20 0.000378635
-8.55397 -7.58658e-20 0.000385424
-8.5165 -8.01243e-20 0.000392362
-8.47906 -1.09898e-19 0.000399451
-8.44165 -8.03743e-20 0.000406698
-8.40426 -1.3043e-19 0.000414104
-8.3669 -1.00227e-19 0.000421675
-8.32956 -9.30643e-20 0.000429414
-8.29226 -1.22188e-19 0.000437327
-8.25497 -1.33498e-19 0.000445418
-8.21772 -9.92192e-20 0.000453692
-8.18049 -1.15932e-19 0.000462154
-8.14328 -1.18971e-19 0.000470809
-8.1061 -1.38392e-19 0.000479662
-8.06895 -1.20219e-19 0.000488719
-8.03182 -1.47207e-19 0.000497984
-7.99471 -7.53955e-20 0.000507466
-7.95763 -1.21462e-19 0.000517168
-7.92058 -1.64718e-19 0.000527097
-7.88355 -1.10748e-19 0.00053726
-7.84654 -1.28648e-19 0.000547664
-7.80955 1.66612e-21 0.000558315
-7.77259 -7.08922e-20 0.000569219
-7.73566 -5.52049e-20 0.000580386
-7.69874 -6.0563e-20 0.000591821
-7.66185 -3.4753e-20 0.000603533
-7.62498 -5.94845e-20 0.00061553
-7.58814 -1.4236e-19 0.00062782
-7.55132 -8.83863e-20 0.000640412
-7.51452 -1.24359e-19 0.000653315
-7.47774 -7.62275e-20 0.000666537
-7.44099 2.55347e-20 0.000680089
-7.40425 -8.57932e-20 0.000693981
-7.36754 -3.84211e-21 0.000708222
-7.33085 -1.00799e-19 0.000722823
-7.29418 -9.32282e-20 0.000737795
-7.25754 -1.11473e-19 0.00075315
-7.22091 -5.87981e-20 0.000768899
-7.18431 -8.06771e-20 0.000785055
-7.14772 -2.23492e-20 0.000801629
-7.11116 -1.44623e-19 0.000818637
-7.07462 -4.10386e-20 0.000836089
-7.0381 -2.36743e-19 0.000854002
-7.00159 -1.5846e-19 0.000872389
-6.96511 -6.70114e-20 0.000891266
-6.92865 -1.09144e-19 0.000910647
-6.89221 -1.32339e-19 0.000930551
-6.85579 -1.70867e-19 0.000950994
-6.81938 -6.53381e-20 0.000971992
-6.783 -2.09844e-19 0.000993565
-6.74664 -1.12833e-19 0.00101573
-6.71029 -6.31777e-20 0.00103851
-6.67397 -2.52361e-19 0.00106192
-6.63766 -2.60052e-19 0.00108599
-6.60137 -5.15317e-20 0.00111074
-6.5651 -8.5222e-20 0.00113618
-6.52885 6.82872e-20 0.00116235
-6.49262 -2.0754e-19 0.00118927
-6.4564 -1.16431e-19 0.00121696
-6.42021 -7.98431e-20 0.00124546
-6.38403 -2.10431e-19 0.00127478
-6.34786 -1.23761e-19 0.00130496
-6.31172 3.02465e-20 0.00133604
-6.27559 1.25719e-19 0.00136803
-6.23949 -1.32395e-19 0.00140098
-6.20339 -5.86791e-20 0.00143492
-6.16732 5.10484e-20 0.00146988
-6.13126 8.6028e-20 0.0015059
-6.09522 -6.34618e-20 0.00154303
-6.05919 2.64378e-19 0.00158129
-6.02319 1.51745e-19 0.00162074
-5.9872 -2.8816e-20 0.00166142
-5.95122 2.025e-19 0.00170338
-5.91526 -1.30811e-19 0.00174666
-5.87932 4.59529e-19 0.00179131
-5.84339 1.38445e-19 0.0018374
-5.80748 3.55799e-19 0.00188496
-5.77158 4.27078e-20 0.00193407
-5.7357 -8.92592e-20 0.00198478
-5.69984 3.4947e-19 0.00203715
-5.66399 3.26332e-19 0.00209125
-5.62815 -1.9933e-19 0.00214716
-5.59233 7.25197e-19 0.00220494
-5.55653 8.42861e-20 0.00226467
-5.52074 2.16236e-19 0.00232643
-5.48497 6.19178e-19 0.00239031
-5.4492 1.60512e-19 0.00245639
-5.41346 7.31205e-19 0.00252477
-5.37773 1.27923e-19 0.00259554
-5.34201 -1.33635e-20 0.0026688
-5.30631 7.9742e-19 0.00274467
-5.27062 3.61893e-19 0.00282325
-5.23494 7.05741e-20 0.00290467
-5.19928 1.15465e-19 0.00298904
-5.16363 7.89252e-20 0.00307651
-5.128 1.03156e-18 0.00316721
-5.09237 1.30132e-19 0.00326128
-5.05677 8.23664e-19 0.00335888
-5.02117 8.18009e-19 0.00346017
-4.98559 3.48149e-19 0.00356533
-4.95002 7.11284e-20 0.00367453
-4.91446 1.15102e-18 0.00378796
-4.87892 5.61454e-19 0.00390583
-4.84339 3.86776e-19 0.00402834
-4.80787 9.73263e-19 0.00415573
-4.77237 1.3714e-18 0.00428824
-4.73687 6.97583e-19 0.00442611
-4.70139 1.64758e-18 0.00456961
-4.66592 4.07945e-19 0.00471904
-4.63046 3.36134e-18 0.00487468
-4.59502 2.81068e-20 0.00503687
-4.55958 2.20259e-18 0.00520593
-4.52416 1.20149e-19 0.00538224
-4.48875 1.73551e-18 0.00556617
-4.45335 1.11637e-18 0.00575815
-4.41797 2.25802e-18 0.00595859
-4.38259 2.09586e-18 0.00616798
-4.34722 3.2723e-18 0.0063868
-4.31187 3.02035e-18 0.00661559
-4.27653 1.79871e-18 0.0068549
-4.24119 1.34937e-18 0.00710537
-4.20587 4.197e-19 0.00736762
-4.17056 3.62645e-18 0.00764236
-4.13526 2.39248e-18 0.00793032
-4.09997 2.21881e-18 0.00823233
-4.06469 -2.21763e-20 0.00854922
-4.02942 8.75362e-18 0.00888194
-3.99416 3.6814e-18 0.00923146
-3.95891 2.78659e-18 0.00959888
-3.92367 5.72371e-18 0.00998534
-3.88844 1.92169e-18 0.0103921
-3.85322 2.57818e-18 0.0108205
-3.81801 -1.24986e-18 0.011272
-3.7828 4.04207e-18 0.0117481
-3.74761 2.0361e-18 0.0122506
-3.71243 6.5499e-18 0.0127813
-3.67726 -8.21575e-19 0.0133422
-3.64209 -1.2124e-19 0.0139355
-3.60694 2.64432e-18 0.0145634
-3.57179 5.40936e-18 0.0152285
-3.53665 -3.50336e-18 0.0159335
-3.50152 7.31949e-18 0.0166813
-3.4664 5.27076e-18 0.0174751
-3.43129 4.39183e-18 0.0183183
-3.39619 -1.45982e-18 0.0192146
-3.36109 -5.76038e-18 0.0201678
-3.32601 7.12974e-18 0.0211821
-3.29093 1.2781e-17 0.0222621
-3.25586 -2.22963e-17 0.0234124
-3.2208 1.0531e-17 0.0246381
-3.18574 1.43799e-18 0.0259446
-3.1507 6.10826e-18 0.0273376
-3.11566 -7.11133e-18 0.0288233
-3.08063 2.56431e-17 0.0304081
-3.0456 -3.06247e-17 0.032099
-3.01059 1.79681e-17 0.0339036
-2.97558 4.37358e-17 0.0358303
-2.94058 -3.55725e-17 0.037888
-2.90558 3.0057e-17 0.0400869
-2.87059 -6.38706e-17 0.0424382
-2.83561 8.48238e-17 0.0449546
-2.80064 -5.37143e-17 0.0476502
-2.76567 8.86941e-17 0.0505412
-2.73071 -4.82381e-17 0.0536458
-2.69576 4.86474e-17 0.0569847
-2.66081 -1.40737e-16 0.060581
-2.62587 1.73925e-16 0.0644614
-2.59094 -1.40846e-16 0.0686556
-2.55601 -1.09112e-16 0.0731974
-2.52109 8.03744e-17 0.0781249
-2.48617 3.86811e-17 0.0834814
-2.45126 -1.83987e-18 0.0893158
-2.41636 1.60051e-16 0.0956838
-2.38146 -4.37602e-17 0.102648
-2.34657 -6.72709e-17 0.110281
-2.31168 -3.4115e-16 0.118665
-2.2768 2.27407e-16 0.127893
-2.24192 -2.77771e-16 0.138073
-2.20705 3.93797e-16 0.149329
-2.17219 6.47424e-16 0.161805
-2.13733 -5.37721e-16 0.175666
-2.10247 1.11713e-16 0.191105
-2.06762 -6.53089e-16 0.208344
-2.03278 6.30949e-16 0.227646
-1.99794 -2.47125e-16 0.249315
-1.9631 -1.45521e-15 0.273712
-1.92827 1.41286e-16 0.301259
-1.89345 3.06109e-16 0.332453
-1.85862 -1.23278e-15 0.367887
-1.82381 3.8939e-15 0.408259
-1.78899 1.27074e-15 0.454401
-1.75419 -5.42347e-15 0.5073
-1.71938 8.67269e-16 0.568135
-1.68458 -2.36312e-15 0.638303
-1.64979 -2.31838e-15 0.71947
-1.61499 5.15686e-15 0.813605
-1.58021 4.67634e-15 0.923034
-1.54542 -4.62809e-15 1.05047
-1.51064 -4.80203e-15 1.19906
-1.47586 4.44079e-14 1.37236
-1.44109 -2.55148e-15 1.57429
-1.40632 -9.96784e-16 1.80901
-1.37155 4.4855e-16 2.08059
-1.33679 1.20357e-13 2.39256
-1.30203 -7.25787e-14 2.74706
-1.26727 -1.85467e-13 3.1438
-1.23251 2.83815e-13 3.57856
-1.19776 4.13748e-13 4.04176
-1.16301 -6.7481e-13 4.51718
-1.12827 1.97809e-13 4.98185
-1.09352 -3.43416e-13 5.4076
-1.05878 -3.77984e-13 5.76481
-1.02405 -3.19469e-15 6.02757
-0.989309 -5.01743e-15 6.17905
-0.954576 -1.44451e-13 6.21464
-0.919844 -4.54711e-13 6.14214
-0.885115 4.25742e-13 5.97883
-0.850388 -2.77369e-13 5.74705
-0.815663 1.44135e-13 5.4699
-0.78094 2.48354e-13 5.16815
-0.746219 -8.72569e-14 4.85858
-0.711499 2.28802e-13 4.55366
-0.676781 -7.33769e-14 4.26189
-0.642065 7.62553e-14 3.98849
-0.60735 -7.15184e-14 3.7363
-0.572637 -6.96341e-15 3.50637
-0.537925 -6.86814e-14 3.29863
-0.503214 -1.47166e-14 3.11226
-0.468504 8.24049e-14 2.94606
-0.433796 -4.11084e-14 2.79861
-0.399089 4.03965e-14 2.66845
-0.364382 5.1275e-14 2.55414
-0.329676 5.3646e-14 2.45437
-0.294972 -2.03861e-14 2.36787
-0.260267 -3.94542e-14 2.29361
-0.225564 9.54709e-15 2.23058
-0.190861 -3.27782e-14 2.17803
-0.156158 -2.99548e-14 2.13521
-0.121456 3.22632e-14 2.10164
-0.0867541 -3.01705e-15 2.07679
-0.0520524 -2.6732e-14 2.06047
-0.0173508 -1.07444e-13 2.05222
0.0173508 8.18213e-14 2.05222
0.0520524 7.06709e-15 2.06047
0.0867541 2.09978e-14 2.07679
0.121456 7.32595e-15 2.10164
0.156158 -1.63125e-14 2.13521
0.190861 6.4678e-15 2.17803
0.225564 6.91342e-15 2.23058
0.260267 2.53958e-14 2.29361
0.294972 1.13613e-14 2.36787
0.329676 1.7043e-14 2.45437
0.364382 8.27251e-15 2.55414
0.399089 6.51878e-15 2.66845
0.433796 4.05332e-15 2.79861
0.468504 2.52757e-16 2.94606
0.503214 7.13401e-14 3.11226
0.537925 1.13126e-14 3.29863
0.572637 -2.11975e-13 3.50637
0.60735 6.61633e-14 3.7363
0.642065 1.33043e-14 3.98849
0.676781 -2.50583e-13 4.26189
0.711499 -1.12486e-14 4.55366
0.746219 4.02156e-14 4.85858
0.78094 -1.87764e-14 5.16815
0.815663 7.52092e-15 5.4699
0.850388 3.03061e-13 5.74705
0.885115 -2.16539e-13 5.97883
0.919844 3.60532e-13 6.14214
0.954576 -2.54763e-13 6.21464
0.989309 -1.34292e-13 6.17905
1.02405 6.78517e-15 6.02757
1.05878 -2.48602e-13 5.76481
1.09352 -2.26243e-13 5.4076
1.12827 -1.92944e-13 4.98185
1.16301 -8.41658e-14 4.51718
1.19776 2.22136e-13 4.04176
1.23251 -5.96558e-14 3.57856
1.26727 4.16203e-14 3.1438
1.30203 -5.91196e-14 2.74706
1.33679 -7.16885e-14 2.39256
1.37155 6.44399e-14 2.08059
1.40632 -3.38307e-14 1.80901
1.44109 1.93015e-14 1.57429
1.47586 3.58376e-14 1.37236
1.51064 2.1884e-14 1.19906
1.54542 2.10163e-15 1.05047
1.58021 -2.21775e-15 0.923034
1.61499 -5.81435e-15 0.813605
1.64979 2.04406e-15 0.71947
1.68458 -5.94131e-15 0.638303
1.71938 1.00801e-16 0.568135
1.75419 -2.42866e-15 0.5073
1.78899 -2.51426e-16 0.454401
1.82381 3.25094e-15 0.408259
1.85862 3.69437e-16 0.367887
1.89345 -9.70886e-16 0.332453
1.92827 -7.17338e-16 0.301259
1.9631 -5.09533e-16 0.273712
1.99794 -3.92071e-16 0.249315
2.03278 4.08978e-16 0.227646
2.06762 -3.35075e-16 0.208344
2.10247 2.01551e-16 0.191105
2.13733 2.79869e-16 0.175666
2.17219 -6.02466e-16 0.161805
2.20705 2.16996e-16 0.149329
2.24192 -4.80392e-17 0.138073
2.2768 -2.82758e-16 0.127893
2.31168 4.34012e-16 0.118665
2.34657 2.05299e-17 0.110281
2.38146 2.83094e-17 0.102648
2.41636 1.10959e-16 0.0956838
2.45126 -8.99038e-17 0.0893158
2.48617 -3.80185e-17 0.0834814
2.52109 2.95207e-17 0.0781249
2.55601 -4.56653e-17 0.0731974
2.59094 8.03779e-17 0.0686556
2.62587 -8.10275e-17 0.0644614
2.66081 7.17164e-17 0.060581
2.69576 -4.18763e-17 0.0569847
2.73071 6.70411e-17 0.0536458
2.76567 -3.97779e-17 0.0505412
2.80064 8.23202e-17 0.0476502
2.83561 -2.6713e-17 0.0449546
2.87059 5.20247e-17 0.0424382
2.90558 -4.04619e-17 0.0400869
2.94058 4.9512e-17 0.037888
2.97558 -1.11254e-17 0.0358303
3.01059 7.12129e-17 0.0339036
3.0456 -2.0665e-17 0.032099
3.08063 5.46097e-18 0.0304081
3.11566 -3.78953e-17 0.0288233
3.1507 2.13382e-17 0.0273376
3.18574 7.19643e-18 0.0259446
3.2208 -2.48067e-17 0.0246381
3.25586 9.33176e-18 0.0234124
3.29093 -3.10233e-18 0.0222621
3.32601 5.55239e-18 0.0211821
3.36109 3.48718e-18 0.0201678
3.39619 9.78506e-18 0.0192146
3.43129 -2.45889e-17 0.0183183
3.4664 7.18768e-19 0.0174751
3.50152 4.86227e-18 0.0166813
3.53665 -9.28315e-19 0.0159335
3.57179 -5.78687e-18 0.0152285
3.60694 9.39524e-18 0.0145634
3.64209 -4.69411e-18 0.0139355
3.67726 -1.9558e-18 0.0133422
3.71243 -9.38801e-18 0.0127813
3.74761 8.63103e-18 0.0122506
3.7828 -6.35985e-18 0.0117481
3.81801 -5.09095e-18 0.011272
3.85322 -1.34231e-19 0.0108205
3.88844 4.74641e-18 0.0103921
3.92367 -4.5564e-18 0.00998534
3.95891 -3.29649e-19 0.00959888
3.99416 -2.75244e-19 0.00923146
4.02942 -2.21915e-18 0.00888194
4.06469 -4.07636e-18 0.00854922
4.09997 -6.09352e-20 0.00823233
4.13526 -6.54866e-19 0.00793032
4.17056 -1.03168e-18 0.00764236
4.20587 -4.1637e-18 0.00736762
4.24119 1.52093e-19 0.00710537
4.27653 -9.77175e-19 0.0068549
4.31187 -2.59241e-18 0.00661559
4.34722 2.66731e-19 0.0063868
4.38259 -4.45652e-18 0.00616798
4.41797 3.81037e-19 0.00595859
4.45335 -2.44836e-18 0.00575815
4.48875 -3.69506e-19 0.00556617
4.52416 -7.99742e-19 0.00538224
4.55958 -2.26066e-18 0.00520593
4.59502 -3.91531e-19 0.00503687
4.63046 -1.97631e-18 0.00487468
4.66592 -8.02354e-19 0.00471904
4.70139 -6.50488e-19 0.00456961
4.73687 -1.7487e-18 0.00442611
4.77237 9.70576e-23 0.00428824
4.80787 -1.18487e-18 0.00415573
4.84339 -9.1425e-19 0.00402834
4.87892 -7.92272e-19 0.00390583
4.91446 -7.25747e-19 0.00378796
4.95002 -4.40787e-19 0.00367453
4.98559 -8.44018e-19 0.00356533
5.02117 -5.06011e-19 0.00346017
5.05677 9.8042e-20 0.00335888
5.09237 -9.88576e-20 0.00326128
5.128 -5.75157e-19 0.00316721
5.16363 5.78852e-19 0.00307651
5.19928 -7.33642e-19 0.00298904
5.23494 -2.05136e-20 0.00290467
5.27062 -3.28846e-19 0.00282325
5.30631 3.36439e-19 0.00274467
5.34201 -7.54979e-19 0.0026688
5.37773 1.22415e-20 0.00259554
5.41346 -5.8637e-19 0.00252477
5.4492 3.64681e-19 0.00245639
5.48497 -3.64712e-19 0.00239031
5.52074 1.34042e-20 0.00232643
5.55653 -1.86639e-19 0.00226467
5.59233 -6.69779e-19 0.00220494
5.62815 3.82723e-19 0.00214716
5.66399 -5.36231e-19 0.00209125
5.69984 -7.81089e-19 0.00203715
5.7357 1.36798e-19 0.00198478
5.77158 -1.51304e-19 0.00193407
5.80748 -1.34435e-19 0.00188496
5.84339 -2.83461e-19 0.0018374
5.87932 2.18221e-19 0.00179131
5.91526 -3.67868e-19 0.00174666
5.95122 4.02302e-19 0.00170338
5.9872 -4.53358e-19 0.00166142
6.02319 1.4311e-20 0.00162074
6.05919 -2.08736e-19 0.00158129
6.09522 -1.04902e-19 0.00154303
6.13126 -2.66736e-19 0.0015059
6.16732 2.37399e-19 0.00146988
6.20339 -7.33794e-20 0.00143492
6.23949 -2.27815e-19 0.00140098
6.27559 1.44947e-19 0.00136803
6.31172 -8.25497e-20 0.00133604
6.34786 -1.77255e-19 0.00130496
6.38403 -4.05724e-20 0.00127478
6.42021 1.41506e-19 0.00124546
6.4564 4.23575e-20 0.00121696
6.49262 2.99272e-21 0.00118927
6.52885 1.24794e-20 0.00116235
6.5651 2.65176e-19 0.00113618
6.60137 -2.09262e-19 0.00111074
6.63766 1.98752e-19 0.00108599
6.67397 9.21176e-20 0.00106192
6.71029 1.74609e-19 0.00103851
6.74664 1.24595e-19 0.00101573
6.783 9.58413e-20 0.000993565
6.81938 2.47622e-19 0.000971992
6.85579 1.58646e-19 0.000950994
6.89221 2.0307e-19 0.000930551
6.92865 4.85665e-20 0.000910647
6.96511 1.66756e-19 0.000891266
7.00159 1.23292e-19 0.000872389
7.0381 7.90173e-20 0.000854002
7.07462 2.11337e-19 0.000836089
7.11116 6.5063e-20 0.000818637
7.14772 5.67359e-20 0.000801629
7.18431 7.9303e-20 0.000785055
7.22091 5.35761e-20 0.000768899
7.25754 5.91857e-20 0.00075315
7.29418 6.4062e-20 0.000737795
7.33085 2.25531e-19 0.000722823
7.36754 1.06984e-19 0.000708222
7.40425 8.27447e-20 0.000693981
7.44099 1.47025e-19 0.000680089
7.47774 2.08285e-20 0.000666537
7.51452 1.07802e-19 0.000653315
7.55132 1.66209e-19 0.000640412
7.58814 3.58265e-20 0.00062782
7.62498 6.31026e-20 0.00061553
7.66185 7.40014e-20 0.000603533
7.69874 6.25702e-20 0.000591821
7.73566 8.02713e-20 0.000580386
7.77259 5.18531e-20 0.000569219
7.80955 1.35894e-19 0.000558315
7.84654 8.21074e-20 0.000547664
7.88355 1.07694e-19 0.00053726
7.92058 1.66158e-19 0.000527097
7.95763 2.97237e-20 0.000517168
7.99471 1.42235e-19 0.000507466
8.03182 2.90365e-20 0.000497984
8.06895 1.36284e-19 0.000488719
8.1061 1.21785e-19 0.000479662
8.14328 1.02759e-19 0.000470809
8.18049 9.02921e-20 0.000462154
8.21772 1.36109e-19 0.000453692
8.25497 1.681e-19 0.000445418
8.29226 1.13872e-19 0.000437327
8.32956 1.00864e-19 0.000429414
8.3669 1.10212e-19 0.000421675
8.40426 8.41257e-20 0.000414104
8.44165 1.20703e-19 0.000406698
8.47906 5.78015e-20 0.000399451
8.5165 8.8014e-20 0.000392362
8.55397 7.33993e-20 0.000385424
8.59146 1.11055e-19 0.000378635
8.62899 8.78766e-20 0.000371989
8.66654 8.15715e-20 0.000365485
8.70412 9.35537e-20 0.000359118
8.74172 7.25058e-20 0.000352886
8.77936 6.74855e-20 0.000346783
8.81702 2.53362e-20 0.000340808
8.85471 9.91574e-20 0.000334957
8.89244 1.2049e-20 0.000329227
8.93019 5.39062e-20 0.000323615
8.96797 1.06595e-19 0.000318118
9.00578 4.89864e-20 0.000312733
9.04362 6.5334e-20 0.000307458
9.08149 5.13382e-20 0.000302291
9.11939 2.48033e-20 0.000297227
9.15732 4.16933e-20 0.000292266
9.19528 6.94066e-20 0.000287404
9.23327 2.69899e-20 0.000282639
9.2713 6.51422e-20 0.000277969
9.30935 4.30417e-20 0.000273391
9.34744 2.84347e-20 0.000268904
9.38556 5.68642e-20 0.000264505
9.42371 4.15865e-20 0.000260193
9.46189 4.13103e-20 0.000255964
9.50011 6.39835e-20 0.000251818
9.53836 3.43735e-20 0.000247752
9.57664 5.38126e-20 0.000243765
9.61496 3.53762e-20 0.000239854
9.65331 5.21991e-20 0.000236019
9.69169 2.48778e-20 0.000232257
9.73011 6.07063e-20 0.000228566
9.76856 3.73326e-20 0.000224945
9.80704 4.59541e-20 0.000221393
9.84557 5.6628e-20 0.000217907
9.88412 3.69868e-20 0.000214487
9.92271 4.48083e-20 0.000211131
9.96134 3.93367e-20 0.000207838
10 2.89226e-20 0.000204605
10.0387 3.66918e-20 0.000201433
10.0774 3.82352e-20 0.000198318
10.1162 4.87368e-20 0.000195262
10.155 3.37857e-20 0.00019226
10.1939 2.03132e-20 0.000189314
10.2328 4.43246e-20 0.000186422
10.2717 1.70603e-20 0.000183581
10.3106 3.01842e-20 0.000180792
10.3496 3.16255e-20 0.000178054
10.3887 1.52069e-20 0.000175364
10.4278 2.73517e-20 0.000172722
10.4669 1.20513e-20 0.000170128
10.506 4.00852e-20 0.000167579
10.5452 1.53763e-20 0.000165076
10.5845 2.85718e-20 0.000162617
10.6238 2.22712e-20 0.000160201
10.6631 2.05262e-20 0.000157827
10.7024 2.50177e-20 0.000155495
10.7418 1.43336e-20 0.000153204
10.7813 2.40892e-20 0.000150952
10.8208 1.02646e-20 0.000148739
10.8603 2.42613e-20 0.000146564
10.8999 1.58323e-20 0.000144427
10.9395 1.48156e-20 0.000142326
10.9792 2.29352e-20 0.000140261
11.0189 8.52818e-21 0.000138232
11.0586 1.29896e-20 0.000136236
11.0984 1.7546e-20 0.000134275
11.1383 2.22213e-20 0.000132346
11.1781 1.7386e-20 0.00013045
11.2181 7.28769e-21 0.000128586
11.2581 1.38127e-20 0.000126753
11.2981 5.20191e-21 0.00012495
11.3381 1.06937e-20 0.000123178
11.3783 1.29e-20 0.000121434
11.4184 6.96969e-21 0.00011972
11.4587 1.00143e-20 0.000118033
11.4989 1.15431e-20 0.000116374
11.5392 6.64418e-21 0.000114743
11.5796 1.13119e-20 0.000113138
11.62 8.30522e-22 0.000111559
11.6605 2.21635e-21 0.000110005
11.701 5.54579e-21 0.000108477
11.7415 -1.01313e-23 0.000106974
11.7822 -4.73996e-21 0.000105494
11.8228 -5.05939e-21 0.000104038
11.8636 -4.30669e-21 0.000102606
11.9043 -5.65756e-21 0.000101196
11.9452 -1.11213e-20 9.98083e-05
11.986 -7.24203e-21 9.84427e-05
12.027 5.79186e-22 9.70988e-05
12.068 -7.45578e-21 9.57759e-05
12.109 -1.0078e-20 9.44739e-05
12.1501 -9.09707e-21 9.31921e-05
12.1913 -1.20084e-20 9.19304e-05
12.2325 -8.72011e-21 9.06883e-05
12.2738 -9.52035e-21 8.94654e-05
12.3151 -7.9833e-21 8.82614e-05
12.3565 -1.32024e-20 8.7076e-05
12.3979 -1.0562e-20 8.59088e-05
12.4394 -1.14133e-20 8.47595e-05
12.481 -7.67367e-21 8.36277e-05
12.5226 -1.02768e-20 8.25132e-05
12.5643 -8.19521e-21 8.14156e-05
12.6061 -1.01033e-20 8.03347e-05
12.6479 -1.09298e-20 7.92701e-05
12.6898 -5.11452e-21 7.82216e-05
12.7317 -7.58351e-21 7.71887e-05
12.7737 -4.283e-21 7.61714e-05
12.8158 -1.03175e-20 7.51693e-05
12.8579 -3.85255e-21 7.41821e-05
12.9001 -7.91601e-21 7.32095e-05
12.9424 -3.09449e-21 7.22514e-05
12.9847 -4.96122e-21 7.13074e-05
13.0271 -3.81401e-21 7.03774e-05
13.0696 -1.04806e-21 6.9461e-05
13.1121 -5.41996e-21 6.85581e-05
13.1547 -5.3418e-21 6.76683e-05
13.1974 -6.51677e-21 6.67915e-05
13.2402 -3.24013e-21 6.59275e-05
13.283 -5.20351e-21 6.5076e-05
13.3259 -6.10703e-21 6.42368e-05
13.3689 -6.00141e-21 6.34097e-05
13.4119 -2.28824e-21 6.25944e-05
13.455 -6.83983e-21 6.17909e-05
13.4982 -7.54016e-21 6.09989e-05
13.5415 -6.71597e-21 6.02182e-05
13.5848 -5.653e-21 5.94485e-05
13.6283 -5.99734e-21 5.86898e-05
13.6718 -5.02822e-21 5.79419e-05
13.7153 -5.78188e-21 5.72045e-05
13.759 -7.03002e-21 5.64774e-05
13.8028 -7.93501e-21 5.57606e-05
13.8466 -6.90985e-21 5.50538e-05
13.8905 -4.84906e-21 5.43568e-05
13.9345 -6.66491e-21 5.36696e-05
13.9786 -5.08458e-21 5.29919e-05
14.0227 -3.99702e-21 5.23236e-05
14.067 -4.93248e-21 5.16646e-05
14.1113 -4.08246e-21 5.10146e-05
14.1558 -3.55643e-21 5.03735e-05
14.2003 -5.81824e-21 4.97412e-05
14.2449 -3.68301e-21 4.91176e-05
14.2896 -2.62113e-21 4.85025e-05
14.3344 -3.532e-21 4.78957e-05
14.3793 -2.18051e-21 4.72972e-05
14.4243 -2.35728e-21 4.67067e-05
14.4693 -2.55029e-21 4.61242e-05
14.5145 -4.3892e-22 4.55496e-05
14.5598 -2.99061e-21 4.49826e-05
14.6052 -8.09005e-22 4.44233e-05
14.6506 -1.75004e-21 4.38713e-05
14.6962 -4.68374e-22 4.33268e-05
14.7419 -9.83816e-22 4.27895e-05
14.7877 8.61534e-23 4.22592e-05
14.8336 7.81362e-22 4.1736e-05
14.8796 -1.8441e-22 4.12197e-05
14.9257 6.07857e-23 4.07101e-05
14.9719 7.78318e-22 4.02073e-05
15.0182 -2.33356e-22 3.97109e-05
15.0647 7.87326e-23 3.92211e-05
15.1112 5.61852e-22 3.87376e-05
15.1579 1.67028e-21 3.82604e-05
15.2047 -3.41699e-22 3.77893e-05
15.2516 9.52882e-22 3.73243e-05
15.2986 6.83687e-24 3.68652e-05
15.3458 2.5612e-22 3.64121e-05
15.393 8.75067e-22 3.59647e-05
15.4404 1.10097e-21 3.55231e-05
15.488 5.98869e-22 3.5087e-05
15.5356 6.6054e-22 3.46565e-05
15.5834 1.2596e-21 3.42314e-05
15.6313 1.86295e-21 3.38116e-05
15.6794 1.82552e-21 3.33971e-05
15.7276 3.11035e-21 3.29879e-05
15.7759 2.25022e-21 3.25837e-05
15.8243 3.01997e-21 3.21845e-05
15.873 2.97038e-21 3.17903e-05
15.9217 4.69396e-21 3.1401e-05
15.9706 4.18802e-21 3.10165e-05
16.0197 3.28419e-21 3.06367e-05
16.0689 3.73944e-21 3.02616e-05
16.1182 4.41371e-21 2.9891e-05
16.1677 4.29664e-21 2.9525e-05
16.2174 4.73933e-21 2.91634e-05
16.2672 3.68383e-21 2.88062e-05
16.3172 3.42694e-21 2.84533e-05
16.3674 3.4671e-21 2.81047e-05
16.4177 3.79407e-21 2.77602e-05
16.4682 2.9529e-21 2.74198e-05
16.5189 3.05741e-21 2.70835e-05
16.5697 2.46509e-21 2.67512e-05
16.6208 2.17828e-21 2.64228e-05
16.672 1.96458e-21 2.60983e-05
16.7234 9.30192e-22 2.57776e-05
16.775 1.67365e-21 2.54607e-05
16.8268 4.45919e-22 2.51474e-05
16.8787 3.93966e-22 2.48378e-05
16.9309 1.09135e-21 2.45318e-05
16.9833 9.86277e-22 2.42292e-05
17.0359 2.91876e-23 2.39302e-05
17.0887 -4.01587e-22 2.36346e-05
17.1418 4.86738e-22 2.33423e-05
17.195 -2.5883e-22 2.30534e-05
17.2485 -1.87832e-22 2.27677e-05
17.3022 -5.91017e-22 2.24853e-05
17.3562 1.16674e-23 2.2206e-05
17.4104 -8.41181e-22 2.19298e-05
17.4648 -5.34062e-22 2.16566e-05
17.5195 3.54949e-22 2.13865e-05
17.5744 -5.54444e-22 2.11193e-05
17.6296 -5.31339e-22 2.08551e-05
17.6851 -1.21242e-22 2.05937e-05
17.7408 5.07949e-22 2.03352e-05
17.7969 3.65445e-22 2.00794e-05
17.8532 5.66604e-22 1.98264e-05
17.9098 2.76776e-22 1.9576e-05
17.9667 8.85054e-22 1.93283e-05
18.0239 6.42028e-22 1.90832e-05
18.0815 1.19794e-22 1.88406e-05
18.1393 3.25248e-23 1.86006e-05
18.1975 -2.29537e-22 1.8363e-05
18.256 -2.07487e-22 1.81278e-05
18.3149 2.13757e-22 1.7895e-05
18.3742 -2.97182e-22 1.76646e-05
18.4338 -4.73189e-22 1.74364e-05
18.4938 -1.25298e-21 1.72105e-05
18.5542 -6.16729e-22 1.69867e-05
18.615 -1.27324e-21 1.67652e-05
18.6762 -9.94474e-22 1.65457e-05
18.7379 -7.54861e-22 1.63283e-05
18.8 -1.10415e-21 1.6113e-05
18.8625 -1.1131e-21 1.58996e-05
18.9255 -1.01979e-21 1.56882e-05
18.9891 -1.39063e-21 1.54787e-05
19.0531 -8.17004e-22 1.5271e-05
19.1177 -1.05115e-21 1.50652e-05
19.1828 -9.23842e-22 1.4861e-05
19.2484 -1.53054e-21 1.46586e-05
19.3147 -1.14192e-21 1.44579e-05
19.3816 -1.19842e-21 1.42588e-05
19.4491 -1.35472e-21 1.40612e-05
19.5173 -1.23945e-21 1.38651e-05
19.5862 -1.39329e-21 1.36705e-05
19.6558 -1.28523e-21 1.34773e-05
19.7262 -1.13312e-21 1.32854e-05
19.7974 -1.0948e-21 1.30948e-05
19.8694 -1.28854e-21 1.29054e-05
19.9423 -1.34594e-21 1.27172e-05
20.0162 -1.00659e-21 1.253e-05
20.091 -1.29869e-21 1.23438e-05
20.1669 -1.03381e-21 1.21585e-05
20.244 -1.05104e-21 1.1974e-05
20.3222 -1.11432e-21 1.17902e-05
20.4016 -6.7267e-22 1.16071e-05
20.4825 -7.48258e-22 1.14244e-05
20.5648 -8.06658e-22 1.12421e-05
20.6487 -6.87653e-22 1.106e-05
20.7344 -7.06624e-22 1.08779e-05
20.8219 -5.29255e-22 1.06957e-05
20.9115 -4.70501e-22 1.05131e-05
21.0034 -3.94039e-22 1.03298e-05
21.0979 -4.32692e-22 1.01456e-05
21.1952 -2.86976e-22 9.95998e-06
21.2959 -4.79098e-22 9.77254e-06
21.4004 -3.8025e-22 9.58262e-06
21.5093 -5.27984e-22 9.38943e-06
21.6237 -5.93201e-22 9.19184e-06
21.7448 -4.84961e-22 8.98827e-06
21.8747 -1.95084e-22 8.77627e-06
22.0165 -3.59311e-22 8.55174e-06
22.1768 -1.04271e-22 8.3066e-06
22.3723 -3.49715e-22 8.01944e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.0Lambda0.5Nc1ClassicOneLoop/iFp_FRG.txt <==
-22.3723 5.79488e-22 8.02315e-06
-22.1768 1.60111e-21 8.31052e-06
-22.0165 1.6463e-21 8.55582e-06
-21.8747 1.94921e-21 8.78052e-06
-21.7448 1.22852e-21 8.99267e-06
-21.6237 5.33691e-22 9.1964e-06
-21.5093 -7.86923e-22 9.39413e-06
-21.4004 -1.34506e-21 9.58747e-06
-21.2959 -1.76194e-21 9.77753e-06
-21.1952 -1.05733e-21 9.96512e-06
-21.0979 -2.99868e-22 1.01509e-05
-21.0034 9.2261e-22 1.03352e-05
-20.9115 1.65687e-21 1.05186e-05
-20.8219 2.63195e-21 1.07014e-05
-20.7344 2.84984e-21 1.08838e-05
-20.6487 3.59343e-21 1.1066e-05
-20.5648 4.15309e-21 1.12482e-05
-20.4825 5.14516e-21 1.14307e-05
-20.4016 5.84523e-21 1.16135e-05
-20.3222 7.01428e-21 1.17968e-05
-20.244 7.6993e-21 1.19808e-05
-20.1669 8.35531e-21 1.21654e-05
-20.091 8.73766e-21 1.23508e-05
-20.0162 8.98236e-21 1.25372e-05
-19.9423 8.75898e-21 1.27246e-05
-19.8694 8.56507e-21 1.2913e-05
-19.7974 7.79642e-21 1.31025e-05
-19.7262 7.27611e-21 1.32933e-05
-19.6558 5.90707e-21 1.34854e-05
-19.5862 4.93176e-21 1.36788e-05
-19.5173 3.85654e-21 1.38735e-05
-19.4491 3.18458e-21 1.40698e-05
-19.3816 2.47985e-21 1.42675e-05
-19.3147 2.46738e-21 1.44669e-05
-19.2484 2.23782e-21 1.46678e-05
-19.1828 2.58471e-21 1.48704e-05
-19.1177 3.42449e-21 1.50747e-05
-19.0531 4.48017e-21 1.52807e-05
-18.9891 5.59605e-21 1.54886e-05
-18.9255 7.18648e-21 1.56983e-05
-18.8625 8.58196e-21 1.591e-05
-18.8 9.94823e-21 1.61235e-05
-18.7379 1.06607e-20 1.63391e-05
-18.6762 1.16706e-20 1.65567e-05
-18.615 1.24299e-20 1.67764e-05
-18.5542 1.30853e-20 1.69981e-05
-18.4938 1.34082e-20 1.72221e-05
-18.4338 1.39592e-20 1.74483e-05
-18.3742 1.43294e-20 1.76767e-05
-18.3149 1.54544e-20 1.79074e-05
-18.256 1.59707e-20 1.81404e-05
-18.1975 1.69271e-20 1.83758e-05
-18.1393 1.7472e-20 1.86137e-05
-18.0815 1.82832e-20 1.8854e-05
-18.0239 1.81119e-20 1.90968e-05
-17.9667 1.87212e-20 1.93422e-05
-17.9098 1.86661e-20 1.95901e-05
-17.8532 1.85809e-20 1.98408e-05
-17.7969 1.77442e-20 2.00941e-05
-17.7408 1.75496e-20 2.03501e-05
-17.6851 1.65834e-20 2.0609e-05
-17.6296 1.62573e-20 2.08706e-05
-17.5744 1.53744e-20 2.11352e-05
-17.5195 1.4599e-20 2.14026e-05
-17.4648 1.38633e-20 2.1673e-05
-17.4104 1.37824e-20 2.19465e-05
-17.3562 1.30089e-20 2.2223e-05
-17.3022 1.32668e-20 2.25026e-05
-17.2485 1.29624e-20 2.27854e-05
-17.195 1.31799e-20 2.30714e-05
-17.1418 1.30528e-20 2.33607e-05
-17.0887 1.36983e-20 2.36533e-05
-17.0359 1.3631e-20 2.39493e-05
-16.9833 1.40858e-20 2.42487e-05
-16.9309 1.42894e-20 2.45515e-05
-16.8787 1.45517e-20 2.48579e-05
-16.8268 1.4949e-20 2.51679e-05
-16.775 1.57416e-20 2.54816e-05
-16.7234 1.6366e-20 2.57989e-05
-16.672 1.62107e-20 2.612e-05
-16.6208 1.73723e-20 2.64449e-05
-16.5697 1.79179e-20 2.67737e-05
-16.5189 1.72554e-20 2.71065e-05
-16.4682 1.73624e-20 2.74432e-05
-16.4177 1.7898e-20 2.7784e-05
-16.3674 1.76916e-20 2.81289e-05
-16.3172 1.78227e-20 2.8478e-05
-16.2672 1.77639e-20 2.88314e-05
-16.2174 1.7979e-20 2.9189e-05
-16.1677 1.7662e-20 2.95511e-05
-16.1182 1.79099e-20 2.99176e-05
-16.0689 1.86027e-20 3.02887e-05
-16.0197 1.81738e-20 3.06643e-05
-15.9706 1.87779e-20 3.10446e-05
-15.9217 1.87227e-20 3.14296e-05
-15.873 1.92779e-20 3.18195e-05
-15.8243 1.86298e-20 3.22142e-05
-15.7759 2.00008e-20 3.26139e-05
-15.7276 1.95549e-20 3.30187e-05
-15.6794 2.05598e-20 3.34285e-05
-15.6313 1.96001e-20 3.38436e-05
-15.5834 2.08989e-20 3.42639e-05
-15.5356 2.1492e-20 3.46896e-05
-15.488 2.18452e-20 3.51208e-05
-15.4404 2.18584e-20 3.55575e-05
-15.393 2.28654e-20 3.59998e-05
-15.3458 2.36575e-20 3.64478e-05
-15.2986 2.4494e-20 3.69016e-05
-15.2516 2.60598e-20 3.73613e-05
-15.2047 2.70732e-20 3.7827e-05
-15.1579 2.76329e-20 3.82988e-05
-15.1112 2.88767e-20 3.87767e-05
-15.0647 3.05703e-20 3.9261e-05
-15.0182 3.04792e-20 3.97516e-05
-14.9719 3.18464e-20 4.02487e-05
-14.9257 3.23615e-20 4.07523e-05
-14.8796 3.13725e-20 4.12627e-05
-14.8336 3.12994e-20 4.17798e-05
-14.7877 3.11243e-20 4.23038e-05
-14.7419 3.03365e-20 4.28349e-05
-14.6962 2.97607e-20 4.33731e-05
-14.6506 2.94787e-20 4.39185e-05
-14.6052 2.76637e-20 4.44713e-05
-14.5598 2.66532e-20 4.50316e-05
-14.5145 2.5744e-20 4.55994e-05
-14.4693 2.60064e-20 4.6175e-05
-14.4243 2.48879e-20 4.67585e-05
-14.3793 2.45822e-20 4.73499e-05
-14.3344 2.3712e-20 4.79495e-05
-14.2896 2.33867e-20 4.85573e-05
-14.2449 2.31223e-20 4.91734e-05
-14.2003 2.34635e-20 4.97981e-05
-14.1558 2.38299e-20 5.04315e-05
-14.1113 2.34762e-20 5.10737e-05
-14.067 2.3621e-20 5.17248e-05
-14.0227 2.45583e-20 5.2385e-05
-13.9786 2.35215e-20 5.30545e-05
-13.9345 2.49815e-20 5.37334e-05
-13.8905 2.52905e-20 5.44218e-05
-13.8466 2.63337e-20 5.512e-05
-13.8028 2.64023e-20 5.58281e-05
-13.759 2.76798e-20 5.65462e-05
-13.7153 2.77685e-20 5.72746e-05
-13.6718 2.92573e-20 5.80133e-05
-13.6283 3.0271e-20 5.87627e-05
-13.5848 3.35346e-20 5.95228e-05
-13.5415 3.40764e-20 6.02939e-05
-13.4982 3.67796e-20 6.10761e-05
-13.455 3.70425e-20 6.18696e-05
-13.4119 4.02402e-20 6.26746e-05
-13.3689 4.20019e-20 6.34914e-05
-13.3259 4.4099e-20 6.43201e-05
-13.283 4.60447e-20 6.5161e-05
-13.2402 4.88574e-20 6.60141e-05
-13.1974 5.1107e-20 6.68799e-05
-13.1547 5.30183e-20 6.77584e-05
-13.1121 5.88392e-20 6.86499e-05
-13.0696 6.0933e-20 6.95547e-05
-13.0271 6.52346e-20 7.04729e-05
-12.9847 6.76771e-20 7.14049e-05
-12.9424 6.93151e-20 7.23508e-05
-12.9001 7.43756e-20 7.33109e-05
-12.8579 7.83319e-20 7.42854e-05
-12.8158 8.07093e-20 7.52747e-05
-12.7737 8.12144e-20 7.62789e-05
-12.7317 8.51991e-20 7.72984e-05
-12.6898 8.62917e-20 7.83334e-05
-12.6479 8.23119e-20 7.93842e-05
-12.6061 8.43651e-20 8.04511e-05
-12.5643 8.60223e-20 8.15344e-05
-12.5226 8.36766e-20 8.26344e-05
-12.481 8.1299e-20 8.37513e-05
-12.4394 8.18736e-20 8.48856e-05
-12.3979 8.00298e-20 8.60374e-05
-12.3565 8.02287e-20 8.72072e-05
-12.3151 7.68575e-20 8.83953e-05
-12.2738 7.42626e-20 8.9602e-05
-12.2325 7.30688e-20 9.08277e-05
-12.1913 7.45096e-20 9.20727e-05
-12.1501 7.79831e-20 9.33374e-05
-12.109 7.52071e-20 9.46221e-05
-12.068 7.60757e-20 9.59272e-05
-12.027 7.88522e-20 9.72532e-05
-11.986 7.54852e-20 9.86003e-05
-11.9452 7.58001e-20 9.99691e-05
-11.9043 7.87965e-20 0.00010136
-11.8636 7.58489e-20 0.000102773
-11.8228 7.93902e-20 0.000104209
-11.7822 7.77313e-20 0.000105669
-11.7415 8.25597e-20 0.000107152
-11.701 8.1006e-20 0.000108659
-11.6605 8.23013e-20 0.000110191
-11.62 8.10573e-20 0.000111749
-11.5796 8.58122e-20 0.000113332
-11.5392 8.40471e-20 0.000114941
-11.4989 8.6482e-20 0.000116577
-11.4587 8.78381e-20 0.00011824
-11.4184 9.13458e-20 0.000119931
-11.3783 9.14642e-20 0.00012165
-11.3381 9.10214e-20 0.000123398
-11.2981 9.46699e-20 0.000125175
-11.2581 9.96482e-20 0.000126983
-11.2181 9.58008e-20 0.000128821
-11.1781 9.51698e-20 0.00013069
-11.1383 1.03107e-19 0.000132591
-11.0984 1.08037e-19 0.000134525
-11.0586 1.04504e-19 0.000136492
-11.0189 1.0977e-19 0.000138493
-10.9792 1.12404e-19 0.000140528
-10.9395 1.20689e-19 0.000142599
-10.8999 1.27638e-19 0.000144706
-10.8603 1.37313e-19 0.000146849
-10.8208 1.42825e-19 0.00014903
-10.7813 1.51455e-19 0.00015125
-10.7418 1.51187e-19 0.000153508
-10.7024 1.5213e-19 0.000155806
-10.6631 1.57713e-19 0.000158146
-10.6238 1.65486e-19 0.000160526
-10.5845 1.62328e-19 0.00016295
-10.5452 1.70657e-19 0.000165416
-10.506 1.70947e-19 0.000167927
-10.4669 1.7047e-19 0.000170484
-10.4278 1.64926e-19 0.000173086
-10.3887 1.66675e-19 0.000175736
-10.3496 1.61092e-19 0.000178434
-10.3106 1.61804e-19 0.000181182
-10.2717 1.41001e-19 0.00018398
-10.2328 1.6364e-19 0.000186829
-10.1939 1.5035e-19 0.000189732
-10.155 1.42259e-19 0.000192687
-10.1162 1.42913e-19 0.000195698
-10.0774 1.42743e-19 0.000198766
-10.0387 1.49127e-19 0.00020189
-10 1.40006e-19 0.000205074
-9.96134 1.41432e-19 0.000208317
-9.92271 1.35906e-19 0.000211622
-9.88412 1.26111e-19 0.00021499
-9.84557 1.29662e-19 0.000218422
-9.80704 1.2978e-19 0.000221919
-9.76856 1.30941e-19 0.000225484
-9.73011 1.41091e-19 0.000229118
-9.69169 1.37879e-19 0.000232822
-9.65331 1.21563e-19 0.000236598
-9.61496 1.43507e-19 0.000240448
-9.57664 1.31036e-19 0.000244373
-9.53836 1.33118e-19 0.000248375
-9.50011 1.31367e-19 0.000252456
-9.46189 1.30525e-19 0.000256617
-9.42371 1.33914e-19 0.000260862
-9.38556 1.34188e-19 0.000265191
-9.34744 1.33067e-19 0.000269607
-9.30935 1.34843e-19 0.000274112
-9.2713 1.37566e-19 0.000278707
-9.23327 1.31704e-19 0.000283396
-9.19528 1.44676e-19 0.000288179
-9.15732 1.26057e-19 0.000293061
-9.11939 1.3377e-19 0.000298043
-9.08149 1.20255e-19 0.000303127
-9.04362 1.39254e-19 0.000308316
-9.00578 1.27736e-19 0.000313613
-8.96797 1.19643e-19 0.00031902
-8.93019 1.20997e-19 0.00032454
-8.89244 1.20078e-19 0.000330175
-8.85471 1.24717e-19 0.00033593
-8.81702 1.10045e-19 0.000341807
-8.77936 1.30568e-19 0.000347808
-8.74172 1.19284e-19 0.000353937
-8.70412 1.2627e-19 0.000360198
-8.66654 1.25762e-19 0.000366593
-8.62899 1.31683e-19 0.000373127
-8.59146 1.31238e-19 0.000379802
-8.55397 1.33256e-19 0.000386622
-8.5165 1.26827e-19 0.000393592
-8.47906 1.45507e-19 0.000400715
-8.44165 1.4579e-19 0.000407995
-8.40426 1.14467e-19 0.000415436
-8.3669 1.01654e-19 0.000423043
-8.32956 1.09527e-19 0.00043082
-8.29226 1.16659e-19 0.000438772
-8.25497 8.9491e-20 0.000446903
-8.21772 8.62905e-20 0.000455218
-8.18049 1.05321e-19 0.000463722
-8.14328 1.20007e-19 0.00047242
-8.1061 8.75984e-20 0.000481318
-8.06895 4.76129e-20 0.000490421
-8.03182 9.08687e-20 0.000499735
-7.99471 3.788e-20 0.000509266
-7.95763 4.59832e-20 0.000519019
-7.92058 2.79489e-20 0.000529001
-7.88355 2.87235e-20 0.000539219
-7.84654 1.02508e-20 0.000549678
-7.80955 4.12769e-20 0.000560387
-7.77259 3.04154e-21 0.000571352
-7.73566 1.86019e-20 0.00058258
-7.69874 1.09522e-20 0.00059408
-7.66185 1.24955e-22 0.000605858
-7.62498 -2.52105e-20 0.000617923
-7.58814 1.2581e-20 0.000630284
-7.55132 5.21773e-20 0.000642949
-7.51452 1.89256e-20 0.000655928
-7.47774 8.13094e-20 0.000669229
-7.44099 1.94476e-20 0.000682862
-7.40425 9.51388e-21 0.000696837
-7.36754 2.61693e-20 0.000711165
-7.33085 5.30373e-20 0.000725856
-7.29418 5.1204e-20 0.000740921
-7.25754 -3.64257e-20 0.000756372
-7.22091 6.12914e-20 0.000772221
-7.18431 5.34726e-20 0.000788479
-7.14772 1.18051e-19 0.000805161
-7.11116 -3.31426e-20 0.000822279
-7.07462 9.9826e-20 0.000839846
-7.0381 8.7213e-20 0.000857877
-7.00159 1.06322e-19 0.000876388
-6.96511 -2.35848e-20 0.000895392
-6.92865 1.54429e-20 0.000914907
-6.89221 2.4484e-21 0.000934948
-6.85579 -1.91282e-20 0.000955533
-6.81938 -2.96832e-20 0.000976679
-6.783 -1.69391e-20 0.000998405
-6.74664 -6.98439e-20 0.00102073
-6.71029 -1.51229e-19 0.00104368
-6.67397 -4.54188e-20 0.00106726
-6.63766 -4.97038e-20 0.00109151
-6.60137 -1.7396e-19 0.00111644
-6.5651 -5.4425e-20 0.00114207
-6.52885 -5.64002e-20 0.00116844
-6.49262 -1.42947e-19 0.00119557
-6.4564 -1.05526e-19 0.00122348
-6.42021 -2.67503e-19 0.0012522
-6.38403 -2.7692e-19 0.00128175
-6.34786 -1.78584e-19 0.00131218
-6.31172 -2.01465e-19 0.00134351
-6.27559 -1.95996e-19 0.00137576
-6.23949 -1.69073e-19 0.00140898
-6.20339 -2.87172e-19 0.00144321
-6.16732 -2.10237e-19 0.00147846
-6.13126 -6.13094e-20 0.0015148
-6.09522 -2.80904e-19 0.00155224
-6.05919 -2.93113e-19 0.00159085
-6.02319 -2.86959e-19 0.00163065
-5.9872 -2.68175e-19 0.00167169
-5.95122 -3.16781e-19 0.00171403
-5.91526 -4.03678e-19 0.0017577
-5.87932 -1.80355e-19 0.00180277
-5.84339 -2.85583e-19 0.00184929
-5.80748 -3.12223e-19 0.0018973
-5.77158 -4.3402e-19 0.00194688
-5.7357 -1.72326e-19 0.00199808
-5.69984 -3.60465e-19 0.00205097
-5.66399 -1.88663e-19 0.00210561
-5.62815 -1.94114e-19 0.00216207
-5.59233 -2.86807e-19 0.00222044
-5.55653 -6.16259e-21 0.00228079
-5.52074 -3.24361e-19 0.00234319
-5.48497 4.35369e-20 0.00240774
-5.4492 2.34538e-19 0.00247453
-5.41346 -1.74727e-19 0.00254364
-5.37773 -3.09833e-19 0.00261518
-5.34201 1.27248e-19 0.00268926
-5.30631 -3.76446e-19 0.00276598
-5.27062 1.55754e-19 0.00284545
-5.23494 -4.8927e-19 0.00292781
-5.19928 -1.03564e-19 0.00301317
-5.16363 1.43552e-19 0.00310166
-5.128 -3.70462e-20 0.00319345
-5.09237 2.72414e-19 0.00328866
-5.05677 6.80385e-20 0.00338746
-5.02117 -1.55016e-19 0.00349001
-4.98559 2.62202e-19 0.00359649
-4.95002 2.88526e-19 0.00370709
-4.91446 -6.5841e-19 0.003822
-4.87892 -2.54933e-19 0.00394142
-4.84339 5.25955e-20 0.00406558
-4.80787 -3.82815e-20 0.0041947
-4.77237 -4.18068e-19 0.00432903
-4.73687 -5.42866e-19 0.00446884
-4.70139 -3.47206e-19 0.00461439
-4.66592 -9.52172e-19 0.00476598
-4.63046 -9.65123e-19 0.00492391
-4.59502 5.48235e-19 0.00508853
-4.55958 -3.71099e-19 0.00526017
-4.52416 -1.77867e-18 0.00543922
-4.48875 -2.15481e-20 0.00562606
-4.45335 -1.014e-18 0.00582112
-4.41797 7.4389e-19 0.00602485
-4.38259 -4.57163e-19 0.00623773
-4.34722 -1.26602e-18 0.00646027
-4.31187 -4.37324e-19 0.00669302
-4.27653 -9.96254e-21 0.00693657
-4.24119 -1.45154e-18 0.00719154
-4.20587 6.74665e-19 0.0074586
-4.17056 -5.31458e-19 0.00773846
-4.13526 -6.02399e-19 0.0080319
-4.09997 -1.81959e-19 0.00833973
-4.06469 -9.26299e-19 0.00866284
-4.02942 2.8717e-19 0.00900216
-3.99416 7.58878e-19 0.00935872
-3.95891 7.7742e-19 0.00973359
-3.92367 9.32231e-19 0.0101279
-3.88844 2.97228e-18 0.010543
-3.85322 3.24503e-18 0.0109801
-3.81801 -2.95127e-18 0.0114406
-3.7828 3.47412e-19 0.0119262
-3.74761 -1.27767e-18 0.0124384
-3.71243 1.91843e-18 0.0129789
-3.67726 1.52077e-18 0.0135495
-3.64209 6.56865e-19 0.0141523
-3.60694 5.08235e-19 0.0147893
-3.57179 2.3696e-18 0.0154627
-3.53665 -2.46741e-18 0.0161748
-3.50152 3.5675e-18 0.0169281
-3.4664 7.39196e-18 0.0177252
-3.43129 2.23636e-18 0.0185689
-3.39619 2.5071e-18 0.0194622
-3.36109 6.64739e-18 0.0204083
-3.32601 5.78738e-18 0.0214107
-3.29093 -1.32313e-19 0.0224732
-3.25586 1.4425e-18 0.0235999
-3.2208 -6.6942e-18 0.0247955
-3.18574 1.26078e-17 0.0260652
-3.1507 -2.75337e-18 0.0274146
-3.11566 4.43293e-18 0.0288501
-3.08063 3.57174e-18 0.0303789
-3.0456 -3.16499e-18 0.0320088
-3.01059 -2.31993e-18 0.0337488
-2.97558 8.66261e-18 0.0356087
-2.94058 4.00206e-17 0.0375995
-2.90558 -1.09915e-17 0.0397332
-2.87059 1.63757e-17 0.0420234
-2.83561 -4.95333e-18 0.0444851
-2.80064 1.93067e-17 0.047135
-2.76567 1.83236e-17 0.0499915
-2.73071 8.82761e-18 0.0530754
-2.69576 -5.06417e-17 0.0564097
-2.66081 3.3462e-17 0.0600203
-2.62587 9.08808e-18 0.0639362
-2.59094 3.84128e-17 0.0681899
-2.55601 -3.80637e-17 0.0728181
-2.52109 -8.5321e-17 0.0778624
-2.48617 2.01654e-17 0.0833697
-2.45126 7.36209e-17 0.0893934
-2.41636 7.38089e-17 0.0959943
-2.38146 -1.21631e-16 0.103242
-2.34657 1.76259e-17 0.111215
-2.31168 3.54404e-17 0.120006
-2.2768 1.0722e-16 0.129719
-2.24192 1.31422e-16 0.140476
-2.20705 1.72665e-16 0.152417
-2.17219 -1.64784e-17 0.165706
-2.13733 8.21659e-17 0.180533
-2.10247 -1.24076e-16 0.197122
-2.06762 -2.11141e-16 0.215735
-2.03278 1.39317e-16 0.23668
-1.99794 -6.06916e-16 0.260321
-1.9631 9.67259e-16 0.287093
-1.92827 -5.95629e-16 0.317511
-1.89345 2.83941e-16 0.352191
-1.85862 -3.22342e-16 0.391873
-1.82381 1.29654e-15 0.437445
-1.78899 -1.00856e-15 0.48998
-1.75419 2.32115e-19 0.550776
-1.71938 -2.60558e-16 0.621403
-1.68458 -2.30601e-15 0.703768
-1.64979 1.69577e-15 0.800177
-1.61499 2.78251e-15 0.913419
-1.58021 8.38761e-15 1.04684
-1.54542 -7.56564e-15 1.20441
-1.51064 -1.06629e-14 1.39078
-1.47586 2.53205e-16 1.61121
-1.44109 1.68292e-14 1.87137
-1.40632 -1.91174e-15 2.17688
-1.37155 -1.07836e-15 2.53236
-1.33679 -3.98646e-14 2.93983
-1.30203 -1.28029e-15 3.39629
-1.26727 8.62838e-16 3.89067
-1.23251 -8.46138e-14 4.40067
-1.19776 1.00988e-13 4.89163
-1.16301 6.19706e-16 5.31912
-1.12827 1.16304e-16 5.63743
-1.09352 -2.60487e-13 5.81162
-1.05878 1.40592e-13 5.82837
-1.02405 1.7298e-15 5.69905
-0.989309 9.87934e-14 5.45416
-0.954576 -9.50212e-14 5.13248
-0.919844 -8.53486e-14 4.77129
-0.885115 2.84455e-15 4.40027
-0.850388 5.10313e-15 4.04001
-0.815663 1.27334e-14 3.70284
-0.78094 1.17332e-14 3.39494
-0.746219 5.02552e-14 3.11827
-0.711499 8.97309e-15 2.8723
-0.676781 7.90297e-15 2.6551
-0.642065 -1.61372e-15 2.4641
-0.60735 -5.55026e-14 2.29655
-0.572637 4.12434e-15 2.14979
-0.537925 4.58022e-15 2.02132
-0.503214 1.96159e-14 1.90893
-0.468504 7.18258e-15 1.81067
-0.433796 3.57079e-16 1.72485
-0.399089 5.31922e-15 1.65
-0.364382 1.56494e-14 1.58489
-0.329676 -8.52494e-16 1.52847
-0.294972 9.93287e-16 1.47983
-0.260267 -1.16242e-14 1.43824
-0.225564 -6.03411e-15 1.40306
-0.190861 -7.95315e-15 1.37378
-0.156158 1.22443e-15 1.34998
-0.121456 -1.71688e-15 1.33132
-0.0867541 -2.2565e-15 1.31755
-0.0520524 3.28131e-15 1.30847
-0.0173508 2.71332e-14 1.30396
0.0173508 4.07396e-17 1.30396
0.0520524 1.86025e-15 1.30847
0.0867541 -4.97799e-15 1.31755
0.121456 4.0255e-16 1.33132
0.156158 7.36211e-15 1.34998
0.190861 1.2673e-14 1.37378
0.225564 2.3421e-15 1.40306
0.260267 6.73678e-15 1.43824
0.294972 1.26336e-15 1.47983
0.329676 7.08801e-16 1.52847
0.364382 3.64369e-16 1.58489
0.399089 -1.1691e-15 1.65
0.433796 -1.08954e-14 1.72485
0.468504 2.31583e-15 1.81067
0.503214 -1.87919e-14 1.90893
0.537925 1.31583e-15 2.02132
0.572637 -4.38663e-16 2.14979
0.60735 2.46715e-14 2.29655
0.642065 9.78904e-16 2.4641
0.676781 2.80791e-14 2.6551
0.711499 -6.72696e-16 2.8723
0.746219 -6.10263e-15 3.11827
0.78094 2.0492e-14 3.39494
0.815663 -3.39804e-15 3.70284
0.850388 4.71068e-15 4.04001
0.885115 5.805e-15 4.40027
0.919844 -6.98083e-14 4.77129
0.954576 1.7326e-13 5.13248
0.989309 1.1096e-13 5.45416
1.02405 1.07588e-13 5.69905
1.05878 -7.96886e-15 5.82837
1.09352 2.6266e-13 5.81162
1.12827 -1.67462e-15 5.63743
1.16301 -1.17749e-13 5.31912
1.19776 -6.90075e-16 4.89163
1.23251 -2.20437e-15 4.40067
1.26727 -6.97824e-14 3.89067
1.30203 5.16818e-14 3.39629
1.33679 4.19976e-14 2.93983
1.37155 -1.15625e-15 2.53236
1.40632 -2.24453e-14 2.17688
1.44109 -5.30407e-16 1.87137
1.47586 1.16427e-14 1.61121
1.51064 -4.6565e-16 1.39078
1.54542 3.97464e-15 1.20441
1.58021 1.71445e-16 1.04684
1.61499 5.87514e-18 0.913419
1.64979 -5.62084e-15 0.800177
1.68458 4.3118e-15 0.703768
1.71938 -2.51319e-15 0.621403
1.75419 -9.2562e-16 0.550776
1.78899 -1.26872e-15 0.48998
1.82381 -7.15547e-16 0.437445
1.85862 -6.17425e-16 0.391873
1.89345 2.02459e-16 0.352191
1.92827 8.39127e-16 0.317511
1.9631 -6.6389e-16 0.287093
1.99794 3.82191e-16 0.260321
2.03278 -1.59577e-16 0.23668
2.06762 1.99248e-16 0.215735
2.10247 -8.61487e-17 0.197122
2.13733 -1.34646e-16 0.180533
2.17219 1.77569e-16 0.165706
2.20705 -9.14893e-18 0.152417
2.24192 2.2481e-16 0.140476
2.2768 -4.69545e-17 0.129719
2.31168 7.55422e-18 0.120006
2.34657 -5.30212e-17 0.111215
2.38146 1.44949e-17 0.103242
2.41636 -6.27016e-17 0.0959943
2.45126 -9.66334e-17 0.0893934
2.48617 -6.47527e-17 0.0833697
2.52109 9.08262e-17 0.0778624
2.55601 4.11149e-17 0.0728181
2.59094 -2.6237e-18 0.0681899
2.62587 -9.6942e-18 0.0639362
2.66081 -4.20279e-17 0.0600203
2.69576 1.83118e-17 0.0564097
2.73071 -3.60737e-18 0.0530754
2.76567 -2.61207e-17 0.0499915
2.80064 -2.51893e-17 0.047135
2.83561 2.36827e-17 0.0444851
2.87059 -3.00455e-17 0.0420234
2.90558 2.71458e-18 0.0397332
2.94058 -4.98126e-18 0.0375995
2.97558 -1.47672e-18 0.0356087
3.01059 2.73545e-19 0.0337488
3.0456 -8.51627e-18 0.0320088
3.08063 -3.06427e-18 0.0303789
3.11566 -1.21663e-17 0.0288501
3.1507 -1.63263e-18 0.0274146
3.18574 -1.1891e-17 0.0260652
3.2208 6.15826e-18 0.0247955
3.25586 -5.00238e-18 0.0235999
3.29093 1.54665e-19 0.0224732
3.32601 -1.20551e-17 0.0214107
3.36109 -4.3096e-18 0.0204083
3.39619 -1.01111e-17 0.0194622
3.43129 -2.66005e-18 0.0185689
3.4664 -5.88216e-18 0.0177252
3.50152 -6.17631e-18 0.0169281
3.53665 3.97511e-18 0.0161748
3.57179 -1.41369e-18 0.0154627
3.60694 -4.22934e-18 0.0147893
3.64209 -2.89552e-18 0.0141523
3.67726 -1.2762e-18 0.0135495
3.71243 -1.85467e-18 0.0129789
3.74761 -1.53403e-18 0.0124384
3.7828 -1.22907e-18 0.0119262
3.81801 2.11864e-18 0.0114406
3.85322 -5.27724e-18 0.0109801
3.88844 -1.48994e-18 0.010543
3.92367 -2.9237e-18 0.0101279
3.95891 -9.58697e-19 0.00973359
3.99416 -1.08169e-18 0.00935872
4.02942 8.18885e-19 0.00900216
4.06469 2.95167e-19 0.00866284
4.09997 -1.99332e-18 0.00833973
4.13526 -1.56765e-20 0.0080319
4.17056 -1.15607e-18 0.00773846
4.20587 -1.0165e-18 0.0074586
4.24119 5.83592e-19 0.00719154
4.27653 3.73853e-19 0.00693657
4.31187 -2.95666e-19 0.00669302
4.34722 -7.57892e-19 0.00646027
4.38259 5.01647e-19 0.00623773
4.41797 2.96007e-19 0.00602485
4.45335 4.57758e-20 0.00582112
4.48875 -7.06027e-19 0.00562606
4.52416 1.33864e-18 0.00543922
4.55958 -1.10085e-19 0.00526017
4.59502 -1.88894e-19 0.00508853
4.63046 8.36225e-20 0.00492391
4.66592 2.24589e-20 0.00476598
4.70139 1.16184e-19 0.00461439
4.73687 -9.30573e-20 0.00446884
4.77237 3.36304e-19 0.00432903
4.80787 -3.37345e-19 0.0041947
4.84339 -3.93713e-19 0.00406558
4.87892 2.20316e-19 0.00394142
4.91446 3.33426e-19 0.003822
4.95002 -1.57459e-19 0.00370709
4.98559 -4.65344e-19 0.00359649
5.02117 -9.59516e-20 0.00349001
5.05677 9.30936e-20 0.00338746
5.09237 -2.5177e-19 0.00328866
5.128 1.52518e-19 0.00319345
5.16363 -6.30993e-20 0.00310166
5.19928 2.3709e-19 0.00301317
5.23494 6.63121e-20 0.00292781
5.27062 -8.719e-20 0.00284545
5.30631 3.54238e-19 0.00276598
5.34201 -6.8122e-20 0.00268926
5.37773 2.02606e-20 0.00261518
5.41346 4.99118e-19 0.00254364
5.4492 1.6174e-21 0.00247453
5.48497 1.45796e-19 0.00240774
5.52074 5.94568e-20 0.00234319
5.55653 1.28731e-19 0.00228079
5.59233 1.06821e-19 0.00222044
5.62815 2.29711e-19 0.00216207
5.66399 2.02402e-19 0.00210561
5.69984 5.29129e-19 0.00205097
5.7357 2.67447e-19 0.00199808
5.77158 4.92725e-19 0.00194688
5.80748 1.55114e-19 0.0018973
5.84339 4.38123e-19 0.00184929
5.87932 9.93286e-20 0.00180277
5.91526 3.44586e-19 0.0017577
5.95122 1.84485e-19 0.00171403
5.9872 3.60743e-19 0.00167169
6.02319 5.90057e-19 0.00163065
6.05919 3.24914e-19 0.00159085
6.09522 1.65817e-19 0.00155224
6.13126 1.04768e-19 0.0015148
6.16732 1.65008e-19 0.00147846
6.20339 2.94605e-19 0.00144321
6.23949 2.26718e-19 0.00140898
6.27559 3.96802e-20 0.00137576
6.31172 2.04426e-19 0.00134351
6.34786 3.2198e-20 0.00131218
6.38403 1.86279e-19 0.00128175
6.42021 8.69263e-20 0.0012522
6.4564 1.72325e-19 0.00122348
6.49262 7.80683e-20 0.00119557
6.52885 4.35455e-20 0.00116844
6.5651 1.09624e-19 0.00114207
6.60137 1.31275e-19 0.00111644
6.63766 1.93947e-19 0.00109151
6.67397 1.03947e-19 0.00106726
6.71029 6.94695e-20 0.00104368
6.74664 -6.59446e-20 0.00102073
6.783 2.43147e-20 0.000998405
6.81938 7.03274e-21 0.000976679
6.85579 -1.03398e-20 0.000955533
6.89221 2.38688e-20 0.000934948
6.92865 5.09939e-20 0.000914907
6.96511 -7.05066e-21 0.000895392
7.00159 -7.66427e-20 0.000876388
7.0381 -6.22105e-20 0.000857877
7.07462 -5.52964e-20 0.000839846
7.11116 -4.17297e-20 0.000822279
7.14772 -8.94844e-20 0.000805161
7.18431 -5.38934e-20 0.000788479
7.22091 -2.45035e-20 0.000772221
7.25754 -3.38515e-20 0.000756372
7.29418 -4.82796e-20 0.000740921
7.33085 -6.54661e-20 0.000725856
7.36754 -4.72445e-21 0.000711165
7.40425 -1.53632e-20 0.000696837
7.44099 -3.81222e-20 0.000682862
7.47774 -1.32863e-20 0.000669229
7.51452 -5.35564e-20 0.000655928
7.55132 -5.29786e-21 0.000642949
7.58814 -3.26773e-20 0.000630284
7.62498 -1.71807e-20 0.000617923
7.66185 -1.16031e-20 0.000605858
7.69874 2.29417e-21 0.00059408
7.73566 -3.01631e-20 0.00058258
7.77259 -3.63548e-20 0.000571352
7.80955 -2.81176e-20 0.000560387
7.84654 -5.05185e-20 0.000549678
7.88355 -5.67408e-20 0.000539219
7.92058 -3.26032e-20 0.000529001
7.95763 -2.45386e-20 0.000519019
7.99471 -5.95996e-20 0.000509266
8.03182 -8.73471e-20 0.000499735
8.06895 -4.68152e-20 0.000490421
8.1061 -7.94979e-20 0.000481318
8.14328 -9.38445e-20 0.00047242
8.18049 -9.4028e-20 0.000463722
8.21772 -8.93445e-20 0.000455218
8.25497 -1.08849e-19 0.000446903
8.29226 -9.25175e-20 0.000438772
8.32956 -1.32309e-19 0.00043082
8.3669 -1.1107e-19 0.000423043
8.40426 -1.12979e-19 0.000415436
8.44165 -1.36876e-19 0.000407995
8.47906 -1.22355e-19 0.000400715
8.5165 -1.30012e-19 0.000393592
8.55397 -1.30353e-19 0.000386622
8.59146 -1.52834e-19 0.000379802
8.62899 -1.31337e-19 0.000373127
8.66654 -1.27134e-19 0.000366593
8.70412 -1.27322e-19 0.000360198
8.74172 -1.29973e-19 0.000353937
8.77936 -1.14814e-19 0.000347808
8.81702 -1.14052e-19 0.000341807
8.85471 -1.21739e-19 0.00033593
8.89244 -1.17418e-19 0.000330175
8.93019 -1.24467e-19 0.00032454
8.96797 -1.30256e-19 0.00031902
9.00578 -1.29152e-19 0.000313613
9.04362 -1.23117e-19 0.000308316
9.08149 -1.33672e-19 0.000303127
9.11939 -1.45891e-19 0.000298043
9.15732 -1.26748e-19 0.000293061
9.19528 -1.44009e-19 0.000288179
9.23327 -1.36783e-19 0.000283396
9.2713 -1.39449e-19 0.000278707
9.30935 -1.34992e-19 0.000274112
9.34744 -1.29452e-19 0.000269607
9.38556 -1.2775e-19 0.000265191
9.42371 -1.26595e-19 0.000260862
9.46189 -1.23876e-19 0.000256617
9.50011 -1.20738e-19 0.000252456
9.53836 -1.19702e-19 0.000248375
9.57664 -1.36887e-19 0.000244373
9.61496 -1.40909e-19 0.000240448
9.65331 -1.39013e-19 0.000236598
9.69169 -1.31197e-19 0.000232822
9.73011 -1.40718e-19 0.000229118
9.76856 -1.32708e-19 0.000225484
9.80704 -1.3449e-19 0.000221919
9.84557 -1.32114e-19 0.000218422
9.88412 -1.39029e-19 0.00021499
9.92271 -1.41487e-19 0.000211622
9.96134 -1.28425e-19 0.000208317
10 -1.3553e-19 0.000205074
10.0387 -1.4034e-19 0.00020189
10.0774 -1.40533e-19 0.000198766
10.1162 -1.48791e-19 0.000195698
10.155 -1.51616e-19 0.000192687
10.1939 -1.41522e-19 0.000189732
10.2328 -1.64345e-19 0.000186829
10.2717 -1.57746e-19 0.00018398
10.3106 -1.63676e-19 0.000181182
10.3496 -1.63268e-19 0.000178434
10.3887 -1.64482e-19 0.000175736
10.4278 -1.67596e-19 0.000173086
10.4669 -1.69463e-19 0.000170484
10.506 -1.66652e-19 0.000167927
10.5452 -1.62521e-19 0.000165416
10.5845 -1.62079e-19 0.00016295
10.6238 -1.68072e-19 0.000160526
10.6631 -1.60024e-19 0.000158146
10.7024 -1.55577e-19 0.000155806
10.7418 -1.5694e-19 0.000153508
10.7813 -1.458e-19 0.00015125
10.8208 -1.40751e-19 0.00014903
10.8603 -1.3399e-19 0.000146849
10.8999 -1.25519e-19 0.000144706
10.9395 -1.2167e-19 0.000142599
10.9792 -1.12134e-19 0.000140528
11.0189 -1.1441e-19 0.000138493
11.0586 -1.05696e-19 0.000136492
11.0984 -1.05145e-19 0.000134525
11.1383 -1.00225e-19 0.000132591
11.1781 -1.0572e-19 0.00013069
11.2181 -9.64541e-20 0.000128821
11.2581 -9.30951e-20 0.000126983
11.2981 -9.42229e-20 0.000125175
11.3381 -9.16798e-20 0.000123398
11.3783 -8.70544e-20 0.00012165
11.4184 -8.92235e-20 0.000119931
11.4587 -9.04343e-20 0.00011824
11.4989 -9.0177e-20 0.000116577
11.5392 -8.31777e-20 0.000114941
11.5796 -8.19484e-20 0.000113332
11.62 -8.01233e-20 0.000111749
11.6605 -7.80661e-20 0.000110191
11.701 -7.77095e-20 0.000108659
11.7415 -8.10013e-20 0.000107152
11.7822 -7.95677e-20 0.000105669
11.8228 -8.03829e-20 0.000104209
11.8636 -7.83316e-20 0.000102773
11.9043 -7.75406e-20 0.00010136
11.9452 -7.71885e-20 9.99691e-05
11.986 -7.91068e-20 9.86003e-05
12.027 -7.6336e-20 9.72532e-05
12.068 -7.94141e-20 9.59272e-05
12.109 -7.88028e-20 9.46221e-05
12.1501 -7.52552e-20 9.33374e-05
12.1913 -7.6539e-20 9.20727e-05
12.2325 -7.52193e-20 9.08277e-05
12.2738 -7.87716e-20 8.9602e-05
12.3151 -7.82174e-20 8.83953e-05
12.3565 -7.93094e-20 8.72072e-05
12.3979 -8.18575e-20 8.60374e-05
12.4394 -7.99953e-20 8.48856e-05
12.481 -8.28127e-20 8.37513e-05
12.5226 -8.52243e-20 8.26344e-05
12.5643 -8.58388e-20 8.15344e-05
12.6061 -8.34997e-20 8.04511e-05
12.6479 -8.44857e-20 7.93842e-05
12.6898 -8.42248e-20 7.83334e-05
12.7317 -8.53277e-20 7.72984e-05
12.7737 -8.14651e-20 7.62789e-05
12.8158 -8.01295e-20 7.52747e-05
12.8579 -7.90339e-20 7.42854e-05
12.9001 -7.53936e-20 7.33109e-05
12.9424 -7.21971e-20 7.23508e-05
12.9847 -6.70119e-20 7.14049e-05
13.0271 -6.47103e-20 7.04729e-05
13.0696 -5.96416e-20 6.95547e-05
13.1121 -5.88907e-20 6.86499e-05
13.1547 -5.45818e-20 6.77584e-05
13.1974 -5.29733e-20 6.68799e-05
13.2402 -5.00412e-20 6.60141e-05
13.283 -4.58699e-20 6.5161e-05
13.3259 -4.581e-20 6.43201e-05
13.3689 -4.25218e-20 6.34914e-05
13.4119 -3.97136e-20 6.26746e-05
13.455 -3.79523e-20 6.18696e-05
13.4982 -3.7097e-20 6.10761e-05
13.5415 -3.40738e-20 6.02939e-05
13.5848 -3.38057e-20 5.95228e-05
13.6283 -3.13788e-20 5.87627e-05
13.6718 -3.02072e-20 5.80133e-05
13.7153 -2.8414e-20 5.72746e-05
13.759 -2.79825e-20 5.65462e-05
13.8028 -2.6464e-20 5.58281e-05
13.8466 -2.72279e-20 5.512e-05
13.8905 -2.45219e-20 5.44218e-05
13.9345 -2.35747e-20 5.37334e-05
13.9786 -2.39237e-20 5.30545e-05
14.0227 -2.37705e-20 5.2385e-05
14.067 -2.3045e-20 5.17248e-05
14.1113 -2.36595e-20 5.10737e-05
14.1558 -2.35268e-20 5.04315e-05
14.2003 -2.22285e-20 4.97981e-05
14.2449 -2.42555e-20 4.91734e-05
14.2896 -2.35489e-20 4.85573e-05
14.3344 -2.37573e-20 4.79495e-05
14.3793 -2.49078e-20 4.73499e-05
14.4243 -2.54523e-20 4.67585e-05
14.4693 -2.58447e-20 4.6175e-05
14.5145 -2.69272e-20 4.55994e-05
14.5598 -2.74799e-20 4.50316e-05
14.6052 -2.71357e-20 4.44713e-05
14.6506 -2.86517e-20 4.39185e-05
14.6962 -3.11481e-20 4.33731e-05
14.7419 -3.03375e-20 4.28349e-05
14.7877 -3.07782e-20 4.23038e-05
14.8336 -3.07859e-20 4.17798e-05
14.8796 -3.1405e-20 4.12627e-05
14.9257 -3.27342e-20 4.07523e-05
14.9719 -3.19516e-20 4.02487e-05
15.0182 -3.20576e-20 3.97516e-05
15.0647 -3.05542e-20 3.9261e-05
15.1112 -2.88255e-20 3.87767e-05
15.1579 -2.8143e-20 3.82988e-05
15.2047 -2.75397e-20 3.7827e-05
15.2516 -2.61132e-20 3.73613e-05
15.2986 -2.49288e-20 3.69016e-05
15.3458 -2.38755e-20 3.64478e-05
15.393 -2.28012e-20 3.59998e-05
15.4404 -2.36571e-20 3.55575e-05
15.488 -2.2089e-20 3.51208e-05
15.5356 -2.0846e-20 3.46896e-05
15.5834 -2.05248e-20 3.42639e-05
15.6313 -1.97297e-20 3.38436e-05
15.6794 -1.97879e-20 3.34285e-05
15.7276 -1.90348e-20 3.30187e-05
15.7759 -1.92029e-20 3.26139e-05
15.8243 -1.90823e-20 3.22142e-05
15.873 -1.9309e-20 3.18195e-05
15.9217 -1.84323e-20 3.14296e-05
15.9706 -1.84308e-20 3.10446e-05
16.0197 -1.80583e-20 3.06643e-05
16.0689 -1.81801e-20 3.02887e-05
16.1182 -1.78971e-20 2.99176e-05
16.1677 -1.82554e-20 2.95511e-05
16.2174 -1.7628e-20 2.9189e-05
16.2672 -1.80356e-20 2.88314e-05
16.3172 -1.82935e-20 2.8478e-05
16.3674 -1.76719e-20 2.81289e-05
16.4177 -1.7396e-20 2.7784e-05
16.4682 -1.82376e-20 2.74432e-05
16.5189 -1.71836e-20 2.71065e-05
16.5697 -1.76842e-20 2.67737e-05
16.6208 -1.68409e-20 2.64449e-05
16.672 -1.67426e-20 2.612e-05
16.7234 -1.6335e-20 2.57989e-05
16.775 -1.58169e-20 2.54816e-05
16.8268 -1.48839e-20 2.51679e-05
16.8787 -1.48044e-20 2.48579e-05
16.9309 -1.40831e-20 2.45515e-05
16.9833 -1.39957e-20 2.42487e-05
17.0359 -1.36459e-20 2.39493e-05
17.0887 -1.36094e-20 2.36533e-05
17.1418 -1.30228e-20 2.33607e-05
17.195 -1.32068e-20 2.30714e-05
17.2485 -1.2976e-20 2.27854e-05
17.3022 -1.2961e-20 2.25026e-05
17.3562 -1.31376e-20 2.2223e-05
17.4104 -1.31349e-20 2.19465e-05
17.4648 -1.34897e-20 2.1673e-05
17.5195 -1.46284e-20 2.14026e-05
17.5744 -1.53948e-20 2.11352e-05
17.6296 -1.60546e-20 2.08706e-05
17.6851 -1.67169e-20 2.0609e-05
17.7408 -1.74013e-20 2.03501e-05
17.7969 -1.77377e-20 2.00941e-05
17.8532 -1.83912e-20 1.98408e-05
17.9098 -1.85556e-20 1.95901e-05
17.9667 -1.88733e-20 1.93422e-05
18.0239 -1.82604e-20 1.90968e-05
18.0815 -1.83223e-20 1.8854e-05
18.1393 -1.73514e-20 1.86137e-05
18.1975 -1.72044e-20 1.83758e-05
18.256 -1.65284e-20 1.81404e-05
18.3149 -1.51644e-20 1.79074e-05
18.3742 -1.43543e-20 1.76767e-05
18.4338 -1.40964e-20 1.74483e-05
18.4938 -1.33675e-20 1.72221e-05
18.5542 -1.28574e-20 1.69981e-05
18.615 -1.22778e-20 1.67764e-05
18.6762 -1.19065e-20 1.65567e-05
18.7379 -1.08337e-20 1.63391e-05
18.8 -9.81921e-21 1.61235e-05
18.8625 -8.52084e-21 1.591e-05
18.9255 -6.97772e-21 1.56983e-05
18.9891 -5.52702e-21 1.54886e-05
19.0531 -4.30615e-21 1.52807e-05
19.1177 -3.13956e-21 1.50747e-05
19.1828 -2.71433e-21 1.48704e-05
19.2484 -2.52004e-21 1.46678e-05
19.3147 -2.46715e-21 1.44669e-05
19.3816 -2.60263e-21 1.42675e-05
19.4491 -3.14483e-21 1.40698e-05
19.5173 -3.86591e-21 1.38735e-05
19.5862 -4.9433e-21 1.36788e-05
19.6558 -5.96217e-21 1.34854e-05
19.7262 -7.08891e-21 1.32933e-05
19.7974 -7.88321e-21 1.31025e-05
19.8694 -8.5264e-21 1.2913e-05
19.9423 -8.76702e-21 1.27246e-05
20.0162 -8.97418e-21 1.25372e-05
20.091 -8.66222e-21 1.23508e-05
20.1669 -8.26425e-21 1.21654e-05
20.244 -7.73534e-21 1.19808e-05
20.3222 -6.99835e-21 1.17968e-05
20.4016 -5.92612e-21 1.16135e-05
20.4825 -5.14168e-21 1.14307e-05
20.5648 -4.13737e-21 1.12482e-05
20.6487 -3.65455e-21 1.1066e-05
20.7344 -2.973e-21 1.08838e-05
20.8219 -2.56485e-21 1.07014e-05
20.9115 -1.67673e-21 1.05186e-05
21.0034 -8.65108e-22 1.03352e-05
21.0979 2.26726e-22 1.01509e-05
21.1952 1.07133e-21 9.96512e-06
21.2959 1.77133e-21 9.77753e-06
21.4004 1.34176e-21 9.58747e-06
21.5093 7.80567e-22 9.39413e-06
21.6237 -4.76561e-22 9.1964e-06
21.7448 -1.16321e-21 8.99267e-06
21.8747 -1.92993e-21 8.78052e-06
22.0165 -1.62603e-21 8.55582e-06
22.1768 -1.64474e-21 8.31052e-06
22.3723 -5.82299e-22 8.02315e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.0Lambda0.5Nc1ClassicOneLoop/iFp_OneLoopFRG.txt <==
-22.3723 -2.05612e-23 8.02726e-06
-22.1768 4.6482e-24 8.31484e-06
-22.0165 -1.33668e-23 8.56034e-06
-21.8747 -1.81308e-24 8.78521e-06
-21.7448 1.78109e-23 8.99753e-06
-21.6237 1.24198e-23 9.20142e-06
-21.5093 -2.52154e-24 9.39932e-06
-21.4004 -8.41007e-24 9.59282e-06
-21.2959 -8.19743e-24 9.78303e-06
-21.1952 4.47066e-23 9.97078e-06
-21.0979 -1.22661e-23 1.01567e-05
-21.0034 -1.39659e-23 1.03412e-05
-20.9115 -2.79193e-24 1.05248e-05
-20.8219 2.35885e-23 1.07077e-05
-20.7344 -4.40424e-23 1.08902e-05
-20.6487 -1.27154e-23 1.10726e-05
-20.5648 4.65618e-24 1.1255e-05
-20.4825 -2.30799e-23 1.14376e-05
-20.4016 3.34358e-23 1.16206e-05
-20.3222 -5.52865e-23 1.18041e-05
-20.244 3.04375e-24 1.19882e-05
-20.1669 -3.26809e-23 1.2173e-05
-20.091 -1.70793e-23 1.23586e-05
-20.0162 3.05009e-23 1.25452e-05
-19.9423 -1.39321e-23 1.27327e-05
-19.8694 -2.02043e-23 1.29213e-05
-19.7974 -1.22441e-23 1.3111e-05
-19.7262 3.10997e-23 1.3302e-05
-19.6558 1.279e-23 1.34942e-05
-19.5862 2.98693e-23 1.36878e-05
-19.5173 -3.64088e-23 1.38828e-05
-19.4491 -4.43428e-23 1.40792e-05
-19.3816 -2.90884e-23 1.42772e-05
-19.3147 -1.12285e-24 1.44767e-05
-19.2484 1.20555e-23 1.46779e-05
-19.1828 -4.89246e-23 1.48807e-05
-19.1177 1.76899e-23 1.50852e-05
-19.0531 2.49401e-23 1.52914e-05
-18.9891 -3.6122e-23 1.54995e-05
-18.9255 -5.41655e-25 1.57095e-05
-18.8625 -1.29251e-23 1.59213e-05
-18.8 -2.11324e-23 1.61351e-05
-18.7379 -6.69508e-23 1.63509e-05
-18.6762 -2.32483e-23 1.65688e-05
-18.615 -7.41439e-23 1.67887e-05
-18.5542 2.4479e-23 1.70107e-05
-18.4938 -4.06478e-23 1.72349e-05
-18.4338 -2.46077e-23 1.74613e-05
-18.3742 1.81368e-23 1.769e-05
-18.3149 6.9052e-23 1.79209e-05
-18.256 2.43123e-23 1.81542e-05
-18.1975 9.01633e-23 1.83899e-05
-18.1393 -4.00932e-23 1.8628e-05
-18.0815 7.16407e-23 1.88686e-05
-18.0239 -6.82417e-24 1.91117e-05
-17.9667 5.04205e-23 1.93574e-05
-17.9098 -4.37655e-23 1.96057e-05
-17.8532 2.27547e-23 1.98566e-05
-17.7969 1.87446e-23 2.01102e-05
-17.7408 2.81646e-23 2.03665e-05
-17.6851 -9.8411e-23 2.06257e-05
-17.6296 7.33487e-23 2.08877e-05
-17.5744 -9.84535e-23 2.11525e-05
-17.5195 8.45314e-23 2.14203e-05
-17.4648 2.39439e-24 2.16911e-05
-17.4104 2.79743e-23 2.19649e-05
-17.3562 -5.92161e-23 2.22417e-05
-17.3022 7.64641e-23 2.25217e-05
-17.2485 -1.62461e-23 2.28048e-05
-17.195 -3.46885e-23 2.30912e-05
-17.1418 -8.9321e-23 2.33809e-05
-17.0887 -8.31325e-23 2.36738e-05
-17.0359 -2.98337e-23 2.39702e-05
-16.9833 -4.54767e-23 2.427e-05
-16.9309 3.34929e-23 2.45732e-05
-16.8787 6.79155e-23 2.48801e-05
-16.8268 7.91584e-23 2.51905e-05
-16.775 4.46033e-23 2.55045e-05
-16.7234 5.00331e-23 2.58223e-05
-16.672 -1.68618e-23 2.61438e-05
-16.6208 -4.96289e-24 2.64692e-05
-16.5697 -6.51095e-23 2.67984e-05
-16.5189 -1.88592e-23 2.71316e-05
-16.4682 9.6783e-24 2.74688e-05
-16.4177 7.98183e-23 2.78101e-05
-16.3674 8.67387e-23 2.81555e-05
-16.3172 6.04572e-23 2.85051e-05
-16.2672 -1.05803e-22 2.8859e-05
-16.2174 -9.32621e-23 2.92172e-05
-16.1677 3.19097e-23 2.95797e-05
-16.1182 2.19335e-24 2.99468e-05
-16.0689 6.07279e-23 3.03184e-05
-16.0197 1.49858e-22 3.06946e-05
-15.9706 1.52153e-22 3.10754e-05
-15.9217 -2.16454e-22 3.1461e-05
-15.873 -1.20186e-22 3.18515e-05
-15.8243 7.21666e-23 3.22468e-05
-15.7759 1.41995e-22 3.26471e-05
-15.7276 1.28152e-22 3.30525e-05
-15.6794 -1.6732e-22 3.34629e-05
-15.6313 1.68571e-23 3.38786e-05
-15.5834 -3.7296e-23 3.42996e-05
-15.5356 1.15467e-22 3.4726e-05
-15.488 1.52447e-23 3.51578e-05
-15.4404 4.12809e-23 3.55952e-05
-15.393 -2.41269e-22 3.60382e-05
-15.3458 -4.06165e-23 3.6487e-05
-15.2986 2.19962e-22 3.69415e-05
-15.2516 -1.95721e-22 3.7402e-05
-15.2047 1.37947e-25 3.78684e-05
-15.1579 1.03903e-22 3.8341e-05
-15.1112 -2.43825e-23 3.88197e-05
-15.0647 -1.3922e-22 3.93047e-05
-15.0182 -1.16996e-22 3.97961e-05
-14.9719 2.1662e-22 4.02941e-05
-14.9257 1.04026e-22 4.07986e-05
-14.8796 2.19345e-23 4.13098e-05
-14.8336 1.79405e-22 4.18278e-05
-14.7877 6.56777e-23 4.23527e-05
-14.7419 -1.81955e-23 4.28847e-05
-14.6962 -1.3935e-22 4.34238e-05
-14.6506 9.67405e-23 4.39702e-05
-14.6052 2.12946e-23 4.4524e-05
-14.5598 1.84277e-22 4.50853e-05
-14.5145 -8.00578e-23 4.56541e-05
-14.4693 -8.14702e-23 4.62308e-05
-14.4243 -6.33442e-23 4.68153e-05
-14.3793 -1.17047e-22 4.74078e-05
-14.3344 4.63312e-23 4.80084e-05
-14.2896 -2.27514e-23 4.86173e-05
-14.2449 8.71678e-23 4.92346e-05
-14.2003 -1.21494e-22 4.98605e-05
-14.1558 1.45956e-23 5.0495e-05
-14.1113 -1.60005e-22 5.11384e-05
-14.067 -6.41384e-23 5.17908e-05
-14.0227 -1.73386e-22 5.24522e-05
-13.9786 -2.89147e-23 5.3123e-05
-13.9345 1.99655e-22 5.38032e-05
-13.8905 -9.78133e-23 5.4493e-05
-13.8466 -2.56617e-22 5.51925e-05
-13.8028 1.15212e-22 5.5902e-05
-13.759 -3.65213e-23 5.66215e-05
-13.7153 6.9267e-23 5.73514e-05
-13.6718 3.5657e-22 5.80916e-05
-13.6283 -6.77109e-23 5.88425e-05
-13.5848 -3.57566e-22 5.96041e-05
-13.5415 3.04324e-24 6.03768e-05
-13.4982 -2.67576e-22 6.11606e-05
-13.455 5.8704e-23 6.19557e-05
-13.4119 3.04643e-23 6.27625e-05
-13.3689 1.03951e-22 6.35809e-05
-13.3259 -3.57745e-22 6.44114e-05
-13.283 -9.42367e-24 6.5254e-05
-13.2402 -1.87118e-22 6.6109e-05
-13.1974 1.19215e-22 6.69766e-05
-13.1547 9.57854e-23 6.7857e-05
-13.1121 1.98353e-22 6.87505e-05
-13.0696 1.09968e-22 6.96572e-05
-13.0271 1.85152e-22 7.05775e-05
-12.9847 -1.70739e-22 7.15115e-05
-12.9424 -1.77129e-22 7.24595e-05
-12.9001 1.45983e-22 7.34217e-05
-12.8579 -4.13499e-23 7.43985e-05
-12.8158 4.109e-23 7.539e-05
-12.7737 1.07609e-22 7.63965e-05
-12.7317 2.57755e-22 7.74183e-05
-12.6898 1.8997e-22 7.84557e-05
-12.6479 4.25734e-23 7.9509e-05
-12.6061 -2.04767e-22 8.05784e-05
-12.5643 -1.83245e-22 8.16642e-05
-12.5226 -1.02597e-22 8.27668e-05
-12.481 3.36432e-22 8.38864e-05
-12.4394 2.17724e-22 8.50234e-05
-12.3979 -4.4647e-22 8.61781e-05
-12.3565 2.66133e-22 8.73507e-05
-12.3151 6.95985e-23 8.85418e-05
-12.2738 -4.61042e-22 8.97514e-05
-12.2325 1.22336e-22 9.09802e-05
-12.1913 -3.38194e-23 9.22283e-05
-12.1501 1.54717e-22 9.34961e-05
-12.109 -2.00732e-22 9.47841e-05
-12.068 -7.09947e-22 9.60925e-05
-12.027 -2.25803e-22 9.74219e-05
-11.986 -1.26186e-22 9.87725e-05
-11.9452 6.72638e-22 0.000100145
-11.9043 7.09273e-23 0.000101539
-11.8636 5.82024e-22 0.000102956
-11.8228 -3.17934e-22 0.000104396
-11.7822 -7.96751e-23 0.00010586
-11.7415 -6.66133e-23 0.000107347
-11.701 -2.4101e-23 0.000108858
-11.6605 7.99447e-22 0.000110395
-11.62 -1.56168e-22 0.000111956
-11.5796 -2.03039e-22 0.000113543
-11.5392 -1.61657e-23 0.000115157
-11.4989 -4.16072e-22 0.000116797
-11.4587 -1.83563e-23 0.000118465
-11.4184 -1.2597e-22 0.000120161
-11.3783 -2.05399e-22 0.000121885
-11.3381 -6.82493e-22 0.000123638
-11.2981 -1.04256e-22 0.00012542
-11.2581 3.666e-22 0.000127233
-11.2181 5.19022e-22 0.000129077
-11.1781 3.74552e-23 0.000130951
-11.1383 6.07792e-22 0.000132858
-11.0984 3.29377e-22 0.000134798
-11.0586 3.90358e-24 0.000136771
-11.0189 3.95356e-22 0.000138778
-10.9792 -3.92734e-22 0.000140819
-10.9395 -4.49864e-22 0.000142897
-10.8999 3.48281e-24 0.00014501
-10.8603 2.16026e-23 0.00014716
-10.8208 4.74974e-22 0.000149348
-10.7813 1.74241e-22 0.000151574
-10.7418 -9.71488e-22 0.00015384
-10.7024 -9.82533e-22 0.000156146
-10.6631 7.83583e-22 0.000158492
-10.6238 -1.56659e-22 0.000160881
-10.5845 -6.3734e-22 0.000163312
-10.5452 1.45579e-23 0.000165787
-10.506 -9.15617e-22 0.000168306
-10.4669 -8.30605e-22 0.000170871
-10.4278 1.65204e-21 0.000173483
-10.3887 -6.13472e-22 0.000176142
-10.3496 5.02371e-22 0.000178849
-10.3106 -3.43022e-23 0.000181606
-10.2717 -5.51714e-23 0.000184414
-10.2328 2.58865e-22 0.000187273
-10.1939 3.78613e-22 0.000190185
-10.155 8.01283e-23 0.000193152
-10.1162 1.28558e-21 0.000196173
-10.0774 1.48585e-21 0.000199252
-10.0387 5.73648e-22 0.000202388
-10 -3.42326e-22 0.000205583
-9.96134 3.06865e-22 0.000208838
-9.92271 -1.53952e-21 0.000212155
-9.88412 -8.85574e-22 0.000215535
-9.84557 -7.98601e-22 0.00021898
-9.80704 1.67325e-21 0.000222491
-9.76856 -1.2078e-21 0.00022607
-9.73011 -2.33652e-22 0.000229717
-9.69169 -1.37012e-21 0.000233436
-9.65331 3.67394e-22 0.000237226
-9.61496 1.5563e-21 0.000241091
-9.57664 -1.20483e-21 0.000245031
-9.53836 1.03197e-21 0.00024905
-9.50011 -9.2696e-23 0.000253147
-9.46189 -2.60459e-22 0.000257326
-9.42371 1.84387e-22 0.000261587
-9.38556 3.50492e-22 0.000265934
-9.34744 1.07786e-21 0.000270368
-9.30935 -1.49272e-22 0.000274892
-9.2713 5.47373e-22 0.000279506
-9.23327 -2.29001e-21 0.000284215
-9.19528 -5.97979e-22 0.000289019
-9.15732 6.54056e-22 0.000293922
-9.11939 -6.4609e-22 0.000298925
-9.08149 -3.3071e-21 0.000304031
-9.04362 3.58302e-22 0.000309243
-9.00578 -1.76943e-21 0.000314563
-8.96797 -7.41478e-22 0.000319994
-8.93019 -1.87077e-21 0.000325539
-8.89244 -8.89773e-22 0.0003312
-8.85471 1.0049e-21 0.000336981
-8.81702 3.23626e-22 0.000342885
-8.77936 5.3057e-22 0.000348914
-8.74172 -2.82381e-21 0.000355072
-8.70412 -2.29436e-21 0.000361362
-8.66654 8.54421e-22 0.000367788
-8.62899 -2.50599e-22 0.000374352
-8.59146 -2.31841e-21 0.00038106
-8.55397 -2.41304e-21 0.000387913
-8.5165 9.31989e-22 0.000394917
-8.47906 8.39435e-22 0.000402075
-8.44165 -3.0023e-21 0.000409392
-8.40426 2.12409e-21 0.00041687
-8.3669 9.91655e-22 0.000424516
-8.32956 -8.46711e-22 0.000432332
-8.29226 6.69168e-22 0.000440325
-8.25497 1.13303e-21 0.000448497
-8.21772 -1.45004e-21 0.000456856
-8.18049 1.80542e-21 0.000465404
-8.14328 8.69489e-22 0.000474149
-8.1061 -3.123e-21 0.000483094
-8.06895 -2.7164e-21 0.000492246
-8.03182 2.22949e-22 0.000501611
-7.99471 5.46388e-21 0.000511194
-7.95763 -2.43018e-21 0.000521001
-7.92058 -6.81468e-21 0.000531038
-7.88355 3.74244e-21 0.000541313
-7.84654 -2.08287e-21 0.000551832
-7.80955 1.11924e-21 0.000562602
-7.77259 4.07581e-21 0.000573629
-7.73566 -2.1199e-22 0.000584923
-7.69874 2.15872e-21 0.000596489
-7.66185 1.53576e-21 0.000608337
-7.62498 -7.58617e-21 0.000620474
-7.58814 -2.40437e-21 0.000632908
-7.55132 -1.38525e-21 0.00064565
-7.51452 -2.88129e-21 0.000658707
-7.47774 -5.0622e-21 0.000672089
-7.44099 -8.67836e-21 0.000685806
-7.40425 6.43164e-21 0.000699869
-7.36754 -6.66711e-21 0.000714286
-7.33085 2.09136e-21 0.00072907
-7.29418 -9.14898e-21 0.000744231
-7.25754 2.96682e-21 0.000759782
-7.22091 -2.15358e-21 0.000775733
-7.18431 -6.14499e-21 0.000792098
-7.14772 2.67026e-21 0.000808889
-7.11116 -4.1149e-21 0.000826121
-7.07462 1.70811e-21 0.000843806
-7.0381 4.00055e-22 0.000861959
-7.00159 -6.05813e-22 0.000880595
-6.96511 8.9827e-21 0.000899729
-6.92865 3.69471e-21 0.000919378
-6.89221 1.7443e-21 0.000939559
-6.85579 -1.9841e-21 0.000960288
-6.81938 9.65875e-21 0.000981584
-6.783 5.59513e-21 0.00100347
-6.74664 8.21993e-21 0.00102595
-6.71029 3.3559e-21 0.00104906
-6.67397 -1.35671e-20 0.00107282
-6.63766 -6.49865e-21 0.00109724
-6.60137 2.20417e-21 0.00112236
-6.5651 -5.07791e-21 0.00114819
-6.52885 -5.496e-21 0.00117475
-6.49262 -2.74256e-21 0.00120208
-6.4564 -3.6562e-23 0.00123021
-6.42021 9.38133e-21 0.00125914
-6.38403 -3.17234e-21 0.00128893
-6.34786 -2.11291e-22 0.00131959
-6.31172 6.98642e-21 0.00135116
-6.27559 -3.1368e-21 0.00138368
-6.23949 1.42841e-20 0.00141716
-6.20339 -8.10605e-21 0.00145166
-6.16732 1.39722e-20 0.0014872
-6.13126 -2.99601e-21 0.00152382
-6.09522 -3.05333e-21 0.00156158
-6.05919 -1.25409e-20 0.0016005
-6.02319 7.06047e-21 0.00164062
-5.9872 -4.0476e-21 0.00168201
-5.95122 -1.64381e-21 0.0017247
-5.91526 1.05133e-20 0.00176874
-5.87932 -9.43299e-21 0.00181419
-5.84339 3.8569e-21 0.0018611
-5.80748 -2.48109e-20 0.00190952
-5.77158 7.36627e-21 0.00195952
-5.7357 3.82546e-20 0.00201116
-5.69984 4.64352e-21 0.0020645
-5.66399 -1.60583e-20 0.00211961
-5.62815 2.99023e-21 0.00217657
-5.59233 4.68197e-21 0.00223544
-5.55653 1.2782e-20 0.00229631
-5.52074 2.00057e-20 0.00235926
-5.48497 -2.26609e-20 0.00242437
-5.4492 3.06012e-20 0.00249174
-5.41346 -1.84228e-20 0.00256146
-5.37773 8.35613e-22 0.00263362
-5.34201 1.23372e-20 0.00270834
-5.30631 4.82863e-21 0.00278572
-5.27062 -2.11038e-20 0.00286588
-5.23494 -4.03128e-20 0.00294895
-5.19928 5.56408e-20 0.00303503
-5.16363 8.4177e-21 0.00312429
-5.128 3.33759e-20 0.00321684
-5.09237 -4.657e-20 0.00331285
-5.05677 -3.09389e-20 0.00341246
-5.02117 7.33736e-21 0.00351585
-4.98559 6.41982e-21 0.00362319
-4.95002 2.02038e-20 0.00373466
-4.91446 -6.7762e-20 0.00385045
-4.87892 -3.37178e-21 0.00397078
-4.84339 7.36115e-20 0.00409585
-4.80787 7.88054e-20 0.0042259
-4.77237 -3.05607e-20 0.00436116
-4.73687 -4.0671e-20 0.0045019
-4.70139 5.25251e-20 0.00464837
-4.66592 3.55446e-20 0.00480087
-4.63046 -5.45925e-21 0.00495971
-4.59502 1.32526e-20 0.00512519
-4.55958 1.21396e-20 0.00529767
-4.52416 -3.72993e-20 0.0054775
-4.48875 -2.15727e-20 0.00566506
-4.45335 1.48366e-20 0.00586077
-4.41797 2.08756e-20 0.00606506
-4.38259 3.8425e-20 0.00627837
-4.34722 2.13724e-20 0.00650122
-4.31187 1.18475e-19 0.00673411
-4.27653 -9.5216e-20 0.00697759
-4.24119 3.17348e-20 0.00723227
-4.20587 -2.10355e-20 0.00749877
-4.17056 -3.33194e-20 0.00777776
-4.13526 1.48895e-19 0.00806997
-4.09997 -5.6905e-20 0.00837616
-4.06469 8.63473e-20 0.00869714
-4.02942 2.50662e-19 0.00903381
-3.99416 1.4884e-19 0.0093871
-3.95891 2.52288e-19 0.00975801
-3.92367 6.13661e-20 0.0101476
-3.88844 3.7119e-20 0.0105571
-3.85322 -1.41899e-21 0.0109877
-3.81801 -9.78074e-20 0.0114408
-3.7828 8.1945e-20 0.0119178
-3.74761 3.71463e-20 0.0124202
-3.71243 3.07355e-20 0.0129498
-3.67726 -1.48108e-19 0.0135082
-3.64209 1.85023e-20 0.0140976
-3.60694 -2.31887e-19 0.01472
-3.57179 -1.97215e-19 0.0153776
-3.53665 3.09609e-19 0.016073
-3.50152 8.27178e-20 0.0168087
-3.4664 -5.66801e-20 0.0175879
-3.43129 2.0324e-19 0.0184134
-3.39619 2.55079e-20 0.0192889
-3.36109 -9.27485e-20 0.020218
-3.32601 4.49495e-19 0.0212049
-3.29093 -2.70894e-19 0.0222539
-3.25586 3.76023e-19 0.0233699
-3.2208 6.71501e-19 0.0245583
-3.18574 2.97861e-19 0.0258248
-3.1507 1.65039e-20 0.0271759
-3.11566 1.5731e-19 0.0286185
-3.08063 3.06805e-19 0.0301604
-3.0456 -1.91199e-19 0.0318101
-3.01059 3.28117e-19 0.033577
-2.97558 -5.60798e-19 0.0354714
-2.94058 -1.53508e-19 0.0375049
-2.90558 2.53376e-19 0.0396902
-2.87059 -6.82614e-19 0.0420414
-2.83561 -1.10264e-18 0.0445743
-2.80064 -1.43457e-18 0.0473064
-2.76567 -2.1529e-19 0.0502575
-2.73071 -9.31617e-19 0.0534494
-2.69576 1.35001e-18 0.0569068
-2.66081 -1.22363e-18 0.0606575
-2.62587 -1.43777e-19 0.0647327
-2.59094 -4.64385e-19 0.0691676
-2.55601 -3.19171e-18 0.0740022
-2.52109 -1.81098e-18 0.0792819
-2.48617 -1.32561e-18 0.0850584
-2.45126 -3.99171e-19 0.0913904
-2.41636 -5.82201e-20 0.0983455
-2.38146 -6.17127e-20 0.106001
-2.34657 -9.3922e-19 0.114447
-2.31168 3.58535e-18 0.123785
-2.2768 -7.91434e-19 0.134135
-2.24192 -2.54224e-18 0.145636
-2.20705 4.56148e-18 0.158451
-2.17219 -4.68241e-18 0.17277
-2.13733 5.76286e-19 0.188816
-2.10247 3.63971e-18 0.206855
-2.06762 -6.39144e-18 0.227199
-2.03278 4.73863e-18 0.250223
-1.99794 9.9731e-18 0.276376
-1.9631 6.36587e-18 0.306195
-1.92827 1.73755e-17 0.340333
-1.89345 -1.0579e-17 0.37958
-1.85862 3.66801e-18 0.424901
-1.82381 5.8516e-18 0.47748
-1.78899 -1.45666e-17 0.538771
-1.75419 -4.29071e-18 0.610575
-1.71938 4.39703e-17 0.695118
-1.68458 -1.08e-18 0.795166
-1.64979 -1.98116e-17 0.914145
-1.61499 -4.38688e-17 1.05629
-1.58021 6.1252e-18 1.22677
-1.54542 1.57554e-17 1.43181
-1.51064 -6.57035e-17 1.67863
-1.47586 1.88824e-17 1.97515
-1.44109 -2.21445e-17 2.32904
-1.40632 1.86973e-16 2.74577
-1.37155 -9.87451e-17 3.22504
-1.33679 -6.54179e-17 3.75532
-1.30203 -1.23735e-16 4.30742
-1.26727 1.69262e-17 4.83066
-1.23251 -3.30719e-17 5.25761
-1.19776 -6.72424e-17 5.522
-1.16301 1.32673e-16 5.58419
-1.12827 -6.38079e-17 5.44797
-1.09352 1.67636e-16 5.15602
-1.05878 -2.90375e-16 4.76878
-1.02405 -4.01634e-16 4.34292
-0.989309 -5.77798e-17 3.91987
-0.954576 8.2526e-17 3.52433
-0.919844 -1.81512e-16 3.16791
-0.885115 6.12352e-17 2.8538
-0.850388 6.70711e-17 2.58051
-0.815663 5.55618e-17 2.34434
-0.78094 -4.40022e-17 2.14082
-0.746219 -1.15258e-17 1.96552
-0.711499 -2.90566e-17 1.81436
-0.676781 5.56121e-17 1.68377
-0.642065 1.73652e-17 1.57069
-0.60735 -5.79347e-17 1.47253
-0.572637 -3.5393e-17 1.38713
-0.537925 -3.28554e-18 1.3127
-0.503214 -1.42916e-17 1.24772
-0.468504 3.96114e-18 1.19095
-0.433796 1.58707e-17 1.14135
-0.399089 1.47228e-18 1.09805
-0.364382 -5.98347e-18 1.06032
-0.329676 -7.10147e-18 1.02756
-0.294972 -3.72367e-18 0.999261
-0.260267 4.34229e-18 0.975012
-0.225564 -3.17845e-18 0.954462
-0.190861 -6.21829e-18 0.937326
-0.156158 4.65491e-19 0.923374
-0.121456 -5.07248e-18 0.912421
-0.0867541 -1.16337e-18 0.904326
-0.0520524 1.67439e-18 0.898985
-0.0173508 9.48961e-21 0.896331
0.0173508 2.30402e-21 0.896331
0.0520524 3.79279e-18 0.898985
0.0867541 -2.16035e-18 0.904326
0.121456 -1.84619e-18 0.912421
0.156158 -4.2851e-18 0.923374
0.190861 4.71476e-18 0.937326
0.225564 5.63521e-18 0.954462
0.260267 7.37255e-18 0.975012
0.294972 -5.22055e-18 0.999261
0.329676 -2.59124e-18 1.02756
0.364382 -1.75252e-18 1.06032
0.399089 -1.41638e-19 1.09805
0.433796 5.70782e-18 1.14135
0.468504 -4.18878e-17 1.19095
0.503214 7.02177e-18 1.24772
0.537925 1.48688e-17 1.3127
0.572637 1.39588e-17 1.38713
0.60735 -4.89368e-17 1.47253
0.642065 -5.02371e-18 1.57069
0.676781 4.73864e-17 1.68377
0.711499 -4.53831e-17 1.81436
0.746219 1.35533e-17 1.96552
0.78094 2.34197e-17 2.14082
0.815663 -1.43446e-17 2.34434
0.850388 2.4892e-16 2.58051
0.885115 8.263e-17 2.8538
0.919844 3.61248e-17 3.16791
0.954576 -1.54804e-16 3.52433
0.989309 1.80509e-16 3.91987
1.02405 -2.08518e-16 4.34292
1.05878 1.71186e-16 4.76878
1.09352 3.66186e-17 5.15602
1.12827 -2.52146e-16 5.44797
1.16301 -1.49621e-16 5.58419
1.19776 1.81738e-17 5.522
1.23251 3.00462e-17 5.25761
1.26727 7.02494e-17 4.83066
1.30203 -9.16342e-17 4.30742
1.33679 -9.03323e-17 3.75532
1.37155 1.02651e-16 3.22504
1.40632 -1.18126e-17 2.74577
1.44109 -2.29208e-17 2.32904
1.47586 -1.34416e-16 1.97515
1.51064 -5.66149e-17 1.67863
1.54542 -3.92993e-17 1.43181
1.58021 -5.43693e-17 1.22677
1.61499 -3.79979e-17 1.05629
1.64979 8.90321e-18 0.914145
1.68458 -4.77837e-18 0.795166
1.71938 4.64426e-17 0.695118
1.75419 4.03949e-17 0.610575
1.78899 3.22736e-18 0.538771
1.82381 -9.66878e-18 0.47748
1.85862 5.21609e-18 0.424901
1.89345 -4.83403e-18 0.37958
1.92827 -3.43825e-18 0.340333
1.9631 -1.04484e-17 0.306195
1.99794 2.79672e-18 0.276376
2.03278 -2.28229e-18 0.250223
2.06762 1.16796e-17 0.227199
2.10247 1.20093e-17 0.206855
2.13733 7.62581e-18 0.188816
2.17219 -4.38137e-18 0.17277
2.20705 -8.57937e-18 0.158451
2.24192 1.21133e-18 0.145636
2.2768 -2.999e-18 0.134135
2.31168 -3.95275e-18 0.123785
2.34657 -3.96529e-18 0.114447
2.38146 1.8701e-18 0.106001
2.41636 -1.55847e-19 0.0983455
2.45126 1.27974e-18 0.0913904
2.48617 -3.16698e-19 0.0850584
2.52109 5.89773e-19 0.0792819
2.55601 -1.81169e-19 0.0740022
2.59094 9.33642e-19 0.0691676
2.62587 -5.07581e-19 0.0647327
2.66081 5.30363e-19 0.0606575
2.69576 1.43755e-19 0.0569068
2.73071 -4.01471e-19 0.0534494
2.76567 2.22404e-19 0.0502575
2.80064 -3.24079e-19 0.0473064
2.83561 1.27268e-18 0.0445743
2.87059 -4.57441e-19 0.0420414
2.90558 -1.11746e-18 0.0396902
2.94058 -7.3871e-19 0.0375049
2.97558 -3.83997e-19 0.0354714
3.01059 -1.36021e-20 0.033577
3.0456 -3.30927e-19 0.0318101
3.08063 3.94586e-19 0.0301604
3.11566 2.94804e-20 0.0286185
3.1507 3.8342e-19 0.0271759
3.18574 -4.98752e-19 0.0258248
3.2208 3.5974e-19 0.0245583
3.25586 3.75739e-20 0.0233699
3.29093 -1.58015e-19 0.0222539
3.32601 4.89771e-20 0.0212049
3.36109 -3.93115e-19 0.020218
3.39619 3.88588e-19 0.0192889
3.43129 -3.37045e-19 0.0184134
3.4664 -2.5469e-19 0.0175879
3.50152 6.93719e-20 0.0168087
3.53665 -8.45183e-20 0.016073
3.57179 6.79581e-20 0.0153776
3.60694 -3.90283e-21 0.01472
3.64209 -3.40312e-19 0.0140976
3.67726 -3.31279e-20 0.0135082
3.71243 -6.27832e-20 0.0129498
3.74761 -1.27478e-19 0.0124202
3.7828 3.67109e-20 0.0119178
3.81801 6.64259e-21 0.0114408
3.85322 -6.2503e-20 0.0109877
3.88844 1.52359e-19 0.0105571
3.92367 2.13437e-19 0.0101476
3.95891 -7.80395e-20 0.00975801
3.99416 1.44936e-19 0.0093871
4.02942 -1.80741e-19 0.00903381
4.06469 1.55269e-19 0.00869714
4.09997 1.41218e-19 0.00837616
4.13526 -1.74198e-19 0.00806997
4.17056 1.43268e-19 0.00777776
4.20587 -2.66532e-20 0.00749877
4.24119 -2.15724e-20 0.00723227
4.27653 -3.33067e-21 0.00697759
4.31187 6.16589e-21 0.00673411
4.34722 6.83992e-20 0.00650122
4.38259 1.06469e-20 0.00627837
4.41797 -1.30884e-19 0.00606506
4.45335 4.06522e-20 0.00586077
4.48875 -2.96929e-20 0.00566506
4.52416 4.19307e-20 0.0054775
4.55958 1.69725e-20 0.00529767
4.59502 1.06293e-20 0.00512519
4.63046 2.97958e-20 0.00495971
4.66592 8.28504e-20 0.00480087
4.70139 -5.58361e-20 0.00464837
4.73687 -2.66313e-20 0.0045019
4.77237 -7.38225e-20 0.00436116
4.80787 -8.7535e-21 0.0042259
4.84339 -1.83471e-20 0.00409585
4.87892 4.66404e-20 0.00397078
4.91446 -4.1904e-20 0.00385045
4.95002 -1.93634e-20 0.00373466
4.98559 3.06993e-20 0.00362319
5.02117 -7.45197e-21 0.00351585
5.05677 2.32e-20 0.00341246
5.09237 -8.63642e-21 0.00331285
5.128 1.04401e-20 0.00321684
5.16363 -3.55601e-20 0.00312429
5.19928 1.13156e-20 0.00303503
5.23494 -3.92028e-20 0.00294895
5.27062 -6.72761e-21 0.00286588
5.30631 -2.0383e-20 0.00278572
5.34201 -8.93063e-21 0.00270834
5.37773 -2.32894e-22 0.00263362
5.41346 3.24802e-20 0.00256146
5.4492 -1.36563e-20 0.00249174
5.48497 -1.49457e-20 0.00242437
5.52074 -1.76312e-20 0.00235926
5.55653 -4.3753e-21 0.00229631
5.59233 -8.02889e-22 0.00223544
5.62815 -7.6193e-21 0.00217657
5.66399 1.52043e-21 0.00211961
5.69984 1.71886e-21 0.0020645
5.7357 -3.71927e-22 0.00201116
5.77158 -1.39635e-20 0.00195952
5.80748 -1.3347e-20 0.00190952
5.84339 2.89576e-21 0.0018611
5.87932 -2.11621e-20 0.00181419
5.91526 -1.36532e-20 0.00176874
5.95122 -3.26845e-21 0.0017247
5.9872 4.7539e-21 0.00168201
6.02319 3.6114e-21 0.00164062
6.05919 -1.59593e-20 0.0016005
6.09522 -1.26791e-20 0.00156158
6.13126 1.19255e-20 0.00152382
6.16732 9.81725e-21 0.0014872
6.20339 -1.38827e-20 0.00145166
6.23949 -1.0871e-21 0.00141716
6.27559 -2.76449e-22 0.00138368
6.31172 1.09513e-20 0.00135116
6.34786 -7.77145e-21 0.00131959
6.38403 9.69808e-21 0.00128893
6.42021 7.25287e-21 0.00125914
6.4564 -6.77984e-21 0.00123021
6.49262 -3.01466e-21 0.00120208
6.52885 -5.54466e-21 0.00117475
6.5651 5.21684e-21 0.00114819
6.60137 1.38525e-20 0.00112236
6.63766 6.30585e-22 0.00109724
6.67397 -6.06492e-21 0.00107282
6.71029 -2.23057e-21 0.00104906
6.74664 9.04285e-21 0.00102595
6.783 8.26519e-21 0.00100347
6.81938 -5.96819e-21 0.000981584
6.85579 -3.21015e-22 0.000960288
6.89221 2.77822e-22 0.000939559
6.92865 -1.52562e-21 0.000919378
6.96511 3.96619e-21 0.000899729
7.00159 7.53408e-21 0.000880595
7.0381 -1.77223e-21 0.000861959
7.07462 -3.5087e-21 0.000843806
7.11116 2.75563e-21 0.000826121
7.14772 -7.42299e-21 0.000808889
7.18431 -9.986e-21 0.000792098
7.22091 -8.70286e-22 0.000775733
7.25754 -6.52612e-22 0.000759782
7.29418 -3.0753e-21 0.000744231
7.33085 -2.98799e-21 0.00072907
7.36754 9.29129e-23 0.000714286
7.40425 7.8934e-21 0.000699869
7.44099 6.88152e-21 0.000685806
7.47774 8.98825e-22 0.000672089
7.51452 -1.00588e-20 0.000658707
7.55132 -2.70805e-21 0.00064565
7.58814 -1.25798e-21 0.000632908
7.62498 -4.21977e-21 0.000620474
7.66185 -2.57299e-21 0.000608337
7.69874 3.86035e-21 0.000596489
7.73566 -3.45479e-21 0.000584923
7.77259 -8.31711e-21 0.000573629
7.80955 -3.90075e-21 0.000562602
7.84654 -2.05532e-21 0.000551832
7.88355 6.45893e-22 0.000541313
7.92058 1.44111e-21 0.000531038
7.95763 3.08778e-22 0.000521001
7.99471 -3.56277e-21 0.000511194
8.03182 -3.86939e-21 0.000501611
8.06895 -1.38498e-21 0.000492246
8.1061 1.69371e-21 0.000483094
8.14328 -1.53567e-21 0.000474149
8.18049 -6.07496e-22 0.000465404
8.21772 -6.68535e-22 0.000456856
8.25497 -4.07996e-21 0.000448497
8.29226 1.30022e-21 0.000440325
8.32956 1.26881e-21 0.000432332
8.3669 -1.86109e-22 0.000424516
8.40426 -1.41446e-21 0.00041687
8.44165 -8.09138e-22 0.000409392
8.47906 4.0066e-22 0.000402075
8.5165 -5.61173e-22 0.000394917
8.55397 -1.37719e-21 0.000387913
8.59146 1.43631e-21 0.00038106
8.62899 1.46044e-21 0.000374352
8.66654 6.02179e-22 0.000367788
8.70412 -1.11281e-21 0.000361362
8.74172 -2.19052e-21 0.000355072
8.77936 1.70856e-22 0.000348914
8.81702 -8.96986e-22 0.000342885
8.85471 -1.82898e-21 0.000336981
8.89244 1.45113e-21 0.0003312
8.93019 1.21338e-21 0.000325539
8.96797 -1.17373e-21 0.000319994
9.00578 1.06703e-21 0.000314563
9.04362 -1.93857e-22 0.000309243
9.08149 1.31382e-21 0.000304031
9.11939 -2.08889e-21 0.000298925
9.15732 7.11945e-22 0.000293922
9.19528 3.52869e-22 0.000289019
9.23327 1.50334e-22 0.000284215
9.2713 -2.81389e-21 0.000279506
9.30935 8.12349e-22 0.000274892
9.34744 -6.28214e-22 0.000270368
9.38556 9.40366e-22 0.000265934
9.42371 -2.78389e-21 0.000261587
9.46189 -5.11619e-22 0.000257326
9.50011 7.28546e-22 0.000253147
9.53836 4.35764e-22 0.00024905
9.57664 1.16594e-21 0.000245031
9.61496 -9.69414e-22 0.000241091
9.65331 1.353e-21 0.000237226
9.69169 -3.86791e-22 0.000233436
9.73011 1.13534e-21 0.000229717
9.76856 -1.13891e-21 0.00022607
9.80704 -9.66584e-22 0.000222491
9.84557 -1.38032e-21 0.00021898
9.88412 1.02827e-21 0.000215535
9.92271 -1.44138e-21 0.000212155
9.96134 1.15926e-21 0.000208838
10 4.0911e-22 0.000205583
10.0387 -7.08532e-22 0.000202388
10.0774 6.04995e-22 0.000199252
10.1162 -2.70567e-22 0.000196173
10.155 2.42359e-22 0.000193152
10.1939 1.29574e-22 0.000190185
10.2328 5.48879e-22 0.000187273
10.2717 -9.19362e-22 0.000184414
10.3106 -2.93672e-22 0.000181606
10.3496 4.142e-22 0.000178849
10.3887 -7.40548e-22 0.000176142
10.4278 -7.69961e-22 0.000173483
10.4669 3.3929e-22 0.000170871
10.506 7.38888e-22 0.000168306
10.5452 -1.63601e-22 0.000165787
10.5845 -3.28733e-23 0.000163312
10.6238 6.9478e-23 0.000160881
10.6631 -4.0878e-22 0.000158492
10.7024 -1.15101e-21 0.000156146
10.7418 3.46549e-22 0.00015384
10.7813 2.29164e-22 0.000151574
10.8208 6.7344e-22 0.000149348
10.8603 -1.62078e-22 0.00014716
10.8999 5.76966e-23 0.00014501
10.9395 -2.0182e-22 0.000142897
10.9792 -9.47173e-22 0.000140819
11.0189 -4.72918e-22 0.000138778
11.0586 -3.4145e-22 0.000136771
11.0984 -3.15727e-22 0.000134798
11.1383 7.84553e-23 0.000132858
11.1781 -4.1896e-22 0.000130951
11.2181 3.2676e-22 0.000129077
11.2581 -5.9869e-22 0.000127233
11.2981 5.48686e-24 0.00012542
11.3381 1.18625e-22 0.000123638
11.3783 1.54985e-22 0.000121885
11.4184 -6.21804e-23 0.000120161
11.4587 5.56539e-22 0.000118465
11.4989 4.37247e-23 0.000116797
11.5392 5.56038e-22 0.000115157
11.5796 1.72439e-23 0.000113543
11.62 -9.35722e-23 0.000111956
11.6605 6.69664e-22 0.000110395
11.701 -3.85496e-22 0.000108858
11.7415 3.00563e-22 0.000107347
11.7822 -2.79906e-22 0.00010586
11.8228 2.64452e-22 0.000104396
11.8636 -2.74585e-22 0.000102956
11.9043 3.357e-22 0.000101539
11.9452 -3.45686e-22 0.000100145
11.986 -4.06137e-22 9.87725e-05
12.027 1.87679e-22 9.74219e-05
12.068 -1.33223e-22 9.60925e-05
12.109 -1.34904e-23 9.47841e-05
12.1501 -3.21639e-23 9.34961e-05
12.1913 -1.6203e-22 9.22283e-05
12.2325 -1.18385e-22 9.09802e-05
12.2738 -1.33401e-22 8.97514e-05
12.3151 2.7813e-22 8.85418e-05
12.3565 -1.2456e-22 8.73507e-05
12.3979 3.6741e-22 8.61781e-05
12.4394 -5.24134e-22 8.50234e-05
12.481 4.43198e-22 8.38864e-05
12.5226 7.95039e-23 8.27668e-05
12.5643 2.60732e-22 8.16642e-05
12.6061 3.37161e-22 8.05784e-05
12.6479 3.54614e-22 7.9509e-05
12.6898 -1.56378e-22 7.84557e-05
12.7317 -3.52145e-22 7.74183e-05
12.7737 1.84178e-22 7.63965e-05
12.8158 -2.51454e-22 7.539e-05
12.8579 5.61355e-23 7.43985e-05
12.9001 -5.03839e-23 7.34217e-05
12.9424 -3.0242e-22 7.24595e-05
12.9847 5.24284e-24 7.15115e-05
13.0271 2.72528e-22 7.05775e-05
13.0696 1.40545e-22 6.96572e-05
13.1121 2.37841e-23 6.87505e-05
13.1547 8.50677e-23 6.7857e-05
13.1974 4.44995e-23 6.69766e-05
13.2402 5.34269e-23 6.6109e-05
13.283 6.21752e-23 6.5254e-05
13.3259 -1.44775e-22 6.44114e-05
13.3689 1.21076e-22 6.35809e-05
13.4119 -7.19861e-24 6.27625e-05
13.455 2.73503e-22 6.19557e-05
13.4982 -3.9249e-23 6.11606e-05
13.5415 -2.86481e-23 6.03768e-05
13.5848 -9.40657e-23 5.96041e-05
13.6283 -6.69085e-23 5.88425e-05
13.6718 -2.77034e-22 5.80916e-05
13.7153 5.89453e-23 5.73514e-05
13.759 -6.8826e-23 5.66215e-05
13.8028 -2.67229e-22 5.5902e-05
13.8466 5.34002e-23 5.51925e-05
13.8905 -2.57376e-22 5.4493e-05
13.9345 6.52605e-23 5.38032e-05
13.9786 7.88604e-23 5.3123e-05
14.0227 2.66228e-22 5.24522e-05
14.067 1.03953e-22 5.17908e-05
14.1113 6.78663e-23 5.11384e-05
14.1558 -1.43302e-22 5.0495e-05
14.2003 -6.8945e-24 4.98605e-05
14.2449 -9.54497e-23 4.92346e-05
14.2896 1.5243e-22 4.86173e-05
14.3344 -8.30297e-23 4.80084e-05
14.3793 -2.21692e-22 4.74078e-05
14.4243 -1.09995e-22 4.68153e-05
14.4693 2.17851e-23 4.62308e-05
14.5145 -3.06606e-23 4.56541e-05
14.5598 1.61935e-22 4.50853e-05
14.6052 3.14627e-24 4.4524e-05
14.6506 -4.53454e-23 4.39702e-05
14.6962 -4.70115e-23 4.34238e-05
14.7419 -1.22535e-22 4.28847e-05
14.7877 1.21963e-22 4.23527e-05
14.8336 -2.04669e-22 4.18278e-05
14.8796 -6.18494e-23 4.13098e-05
14.9257 1.87999e-24 4.07986e-05
14.9719 -3.52947e-23 4.02941e-05
15.0182 -1.33888e-22 3.97961e-05
15.0647 -1.20612e-22 3.93047e-05
15.1112 4.47409e-23 3.88197e-05
15.1579 7.24047e-23 3.8341e-05
15.2047 -8.21733e-23 3.78684e-05
15.2516 1.56097e-22 3.7402e-05
15.2986 2.44116e-22 3.69415e-05
15.3458 1.7935e-22 3.6487e-05
15.393 -1.68434e-22 3.60382e-05
15.4404 -2.60987e-22 3.55952e-05
15.488 7.82734e-23 3.51578e-05
15.5356 -1.38183e-22 3.4726e-05
15.5834 -6.52524e-23 3.42996e-05
15.6313 2.19811e-23 3.38786e-05
15.6794 -3.32107e-23 3.34629e-05
15.7276 8.19512e-23 3.30525e-05
15.7759 -1.19263e-22 3.26471e-05
15.8243 -1.59811e-22 3.22468e-05
15.873 4.6395e-23 3.18515e-05
15.9217 -2.52229e-22 3.1461e-05
15.9706 -1.46271e-22 3.10754e-05
16.0197 3.64241e-23 3.06946e-05
16.0689 -4.38348e-23 3.03184e-05
16.1182 1.91341e-23 2.99468e-05
16.1677 3.03597e-23 2.95797e-05
16.2174 7.045e-23 2.92172e-05
16.2672 -7.96827e-23 2.8859e-05
16.3172 2.44386e-23 2.85051e-05
16.3674 5.3544e-23 2.81555e-05
16.4177 -2.81588e-23 2.78101e-05
16.4682 7.29014e-23 2.74688e-05
16.5189 -2.80327e-23 2.71316e-05
16.5697 -6.69115e-23 2.67984e-05
16.6208 1.19483e-23 2.64692e-05
16.672 5.55648e-23 2.61438e-05
16.7234 3.5673e-23 2.58223e-05
16.775 1.43656e-23 2.55045e-05
16.8268 -1.54287e-23 2.51905e-05
16.8787 -2.99637e-23 2.48801e-05
16.9309 -9.35314e-23 2.45732e-05
16.9833 -3.02274e-23 2.427e-05
17.0359 -3.50505e-23 2.39702e-05
17.0887 2.72406e-23 2.36738e-05
17.1418 5.93011e-23 2.33809e-05
17.195 -2.24835e-23 2.30912e-05
17.2485 4.89194e-24 2.28048e-05
17.3022 4.17593e-24 2.25217e-05
17.3562 3.5238e-23 2.22417e-05
17.4104 -6.77149e-23 2.19649e-05
17.4648 4.40572e-23 2.16911e-05
17.5195 -3.77969e-23 2.14203e-05
17.5744 -4.81991e-23 2.11525e-05
17.6296 -7.77865e-23 2.08877e-05
17.6851 6.98616e-23 2.06257e-05
17.7408 6.12348e-23 2.03665e-05
17.7969 6.12077e-23 2.01102e-05
17.8532 -6.9534e-23 1.98566e-05
17.9098 -4.38477e-24 1.96057e-05
17.9667 5.36548e-23 1.93574e-05
18.0239 2.55886e-23 1.91117e-05
18.0815 2.05115e-23 1.88686e-05
18.1393 -6.09419e-23 1.8628e-05
18.1975 -4.31445e-23 1.83899e-05
18.256 -6.91903e-23 1.81542e-05
18.3149 8.19697e-25 1.79209e-05
18.3742 -6.7903e-23 1.769e-05
18.4338 -5.35461e-23 1.74613e-05
18.4938 -6.63582e-23 1.72349e-05
18.5542 4.23168e-24 1.70107e-05
18.615 6.98323e-23 1.67887e-05
18.6762 4.56275e-23 1.65688e-05
18.7379 -2.05854e-23 1.63509e-05
18.8 -3.50329e-23 1.61351e-05
18.8625 -1.69336e-23 1.59213e-05
18.9255 2.37941e-23 1.57095e-05
18.9891 5.2288e-24 1.54995e-05
19.0531 -3.97112e-23 1.52914e-05
19.1177 -2.08154e-23 1.50852e-05
19.1828 2.19239e-23 1.48807e-05
19.2484 -2.30188e-23 1.46779e-05
19.3147 -1.60484e-24 1.44767e-05
19.3816 3.06638e-23 1.42772e-05
19.4491 -3.68871e-23 1.40792e-05
19.5173 -9.61806e-24 1.38828e-05
19.5862 2.02818e-23 1.36878e-05
19.6558 -2.06216e-23 1.34942e-05
19.7262 1.32765e-23 1.3302e-05
19.7974 1.73384e-23 1.3111e-05
19.8694 -1.87813e-23 1.29213e-05
19.9423 -3.95008e-23 1.27327e-05
20.0162 1.09703e-23 1.25452e-05
20.091 -5.57924e-24 1.23586e-05
20.1669 -5.76442e-23 1.2173e-05
20.244 1.6347e-23 1.19882e-05
20.3222 -5.96251e-24 1.18041e-05
20.4016 -4.4667e-24 1.16206e-05
20.4825 2.11818e-23 1.14376e-05
20.5648 -5.4157e-23 1.1255e-05
20.6487 1.08972e-23 1.10726e-05
20.7344 -5.31244e-25 1.08902e-05
20.8219 3.02456e-23 1.07077e-05
20.9115 2.62145e-23 1.05248e-05
21.0034 9.42319e-24 1.03412e-05
21.0979 1.95298e-23 1.01567e-05
21.1952 -5.9171e-24 9.97078e-06
21.2959 1.98826e-23 9.78303e-06
21.4004 3.42432e-23 9.59282e-06
21.5093 1.45944e-23 9.39932e-06
21.6237 -2.52495e-23 9.20142e-06
21.7448 -4.96081e-24 8.99753e-06
21.8747 -1.06739e-23 8.78521e-06
22.0165 -1.08082e-23 8.56034e-06
22.1768 4.33391e-24 8.31484e-06
22.3723 -9.62962e-24 8.02726e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.0Lambda0.5Nc1ClassicOneLoop/vCLAx_FRG.txt <==
-89.4891 9.25385e-17 -3.23804e-21
-88.7073 -1.15647e-16 1.29882e-21
-88.0661 6.31046e-17 -1.12623e-21
-87.4987 8.68268e-18 -2.32387e-21
-86.9793 -7.25526e-17 3.07228e-21
-86.4949 1.07871e-16 -4.70225e-21
-86.0373 -1.13337e-16 3.54892e-21
-85.6014 9.13149e-17 -3.5772e-21
-85.1835 -5.34397e-17 8.05224e-22
-84.7809 8.80506e-18 -7.40593e-23
-84.3914 3.20838e-17 -2.37132e-21
-84.0136 -6.33824e-17 2.8025e-21
-83.646 8.05176e-17 -4.01463e-21
-83.2875 -8.40787e-17 3.32826e-21
-82.9374 7.42753e-17 -3.48199e-21
-82.5949 -5.57894e-17 1.79633e-21
-82.2593 3.13871e-17 -1.4563e-21
-81.93 -5.86908e-18 -5.26837e-22
-81.6066 -1.77888e-17 7.6062e-22
-81.2887 3.6491e-17 -2.3874e-21
-80.9758 -4.93215e-17 2.09835e-21
-80.6678 5.45362e-17 -3.09107e-21
-80.3642 -5.39781e-17 2.16346e-21
-80.0648 4.68457e-17 -2.59523e-21
-79.7693 -3.62999e-17 1.21689e-21
-79.4776 2.26434e-17 -1.34206e-21
-79.1895 -8.46411e-18 -1.57528e-22
-78.9048 -5.2045e-18 3.87785e-23
-78.6232 1.68149e-17 -1.36244e-21
-78.3448 -2.59195e-17 1.03087e-21
-78.0692 3.12232e-17 -2.00886e-21
-77.7964 -3.39093e-17 1.3705e-21
-77.5263 3.24496e-17 -2.00474e-21
-77.2588 -2.92551e-17 1.07147e-21
-76.9937 2.30952e-17 -1.4907e-21
-76.731 -1.62246e-17 3.64388e-22
-76.4706 8.36337e-18 -7.23968e-22
-76.2124 -7.79367e-19 -4.3646e-22
-75.9562 -6.20833e-18 2.05732e-23
-75.7022 1.18342e-17 -1.06737e-21
-75.45 -1.63766e-17 5.25492e-22
-75.1998 1.85624e-17 -1.38652e-21
-74.9514 -2.00568e-17 6.85708e-22
-74.7048 1.88314e-17 -1.3744e-21
-74.46 -1.74572e-17 5.20164e-22
-74.2168 1.3961e-17 -1.1028e-21
-73.9752 -1.05626e-17 1.3987e-22
-73.7352 6.26135e-18 -6.91309e-22
-73.4967 -2.17596e-18 -3.05354e-22
-73.2597 -1.77541e-18 -2.68374e-22
-73.0242 5.11303e-18 -6.82607e-22
-72.79 -8.05518e-18 5.70263e-23
-72.5573 9.6452e-18 -9.11467e-22
-72.3258 -1.12666e-17 2.17458e-22
-72.0957 1.09008e-17 -9.70435e-22
-71.8668 -1.10843e-17 1.98415e-22
-71.6392 9.28212e-18 -8.83463e-22
-71.4127 -8.13798e-18 3.55982e-23
-71.1875 5.7245e-18 -6.99246e-22
-70.9634 -3.71087e-18 -2.02236e-22
-70.7404 1.35781e-18 -4.74414e-22
-70.5185 7.46002e-19 -4.39866e-22
-70.2977 -2.71199e-18 -2.63342e-22
-70.0779 4.0864e-18 -6.20064e-22
-69.8592 -5.56197e-18 -1.10938e-22
-69.6415 5.73266e-18 -7.1606e-22
-69.4247 -6.61754e-18 -4.50801e-23
-69.2089 5.66548e-18 -7.29473e-22
-68.9941 -5.80098e-18 -7.00502e-23
-68.7802 4.23396e-18 -6.7896e-22
-68.5671 -3.56615e-18 -1.65038e-22
-68.355 1.95219e-18 -5.88478e-22
-68.1437 -7.44703e-19 -2.923e-22
-67.9333 -6.07703e-19 -4.81716e-22
-67.7237 1.76037e-18 -4.12343e-22
-67.515 -2.84146e-18 -3.80954e-22
-67.307 3.28965e-18 -4.97434e-22
-67.0999 -4.15792e-18 -3.06621e-22
-66.8935 3.59148e-18 -5.38279e-22
-66.6879 -4.12063e-18 -2.74117e-22
-66.483 2.7744e-18 -5.4127e-22
-66.2789 -2.65231e-18 -2.88481e-22
-66.0755 1.13011e-18 -5.19994e-22
-65.8728 -1.65356e-19 -3.40822e-22
-65.6708 -1.01144e-18 -4.86777e-22
-65.4694 2.51936e-18 -4.09785e-22
-65.2688 -3.28132e-18 -4.49348e-22
-65.0688 4.48216e-18 -4.70118e-22
-64.8695 -5.16017e-18 -4.12931e-22
-64.6709 5.09168e-18 -5.03744e-22
-64.4728 -5.92539e-18 -3.83429e-22
-64.2754 4.23243e-18 -5.06757e-22
-64.0786 -4.83008e-18 -3.68278e-22
-63.8824 2.21834e-18 -4.89171e-22
-63.6868 -1.52316e-18 -3.73542e-22
-63.4918 -5.40631e-19 -4.68338e-22
-63.2974 3.51476e-18 -3.98806e-22
-63.1035 -3.83751e-18 -4.59257e-22
-62.9102 8.87221e-18 -4.33493e-22
-62.7175 -7.62567e-18 -4.68311e-22
-62.5252 1.26716e-17 -4.59623e-22
-62.3336 -1.15655e-17 -4.9318e-22
-62.1424 1.34629e-17 -4.60109e-22
-61.9518 -1.4477e-17 -5.27455e-22
-61.7617 1.10285e-17 -4.2827e-22
-61.5721 -1.42666e-17 -5.66187e-22
-61.383 6.4821e-18 -3.73413e-22
-61.1944 -8.7485e-18 -6.08045e-22
-61.0063 1.41553e-18 -3.18003e-22
-60.8187 2.80952e-18 -6.50934e-22
-60.6316 -3.45206e-18 -2.87849e-22
-60.4449 1.82984e-17 -6.86603e-22
-60.2587 -9.07823e-18 -3.01085e-22
-60.0729 3.27246e-17 -6.98465e-22
-59.8876 -1.73759e-17 -3.61779e-22
-59.7027 4.01638e-17 -6.66556e-22
-59.5183 -2.89093e-17 -4.60855e-22
-59.3343 3.7078e-17 -5.77638e-22
-59.1507 -4.03265e-17 -5.82026e-22
-58.9676 2.50423e-17 -4.35361e-22
-58.7848 -4.37427e-17 -7.08172e-22
-58.6025 1.06002e-17 -2.64817e-22
-58.4206 -2.97579e-17 -8.24424e-22
-58.2391 1.31455e-18 -1.07603e-22
-58.058 6.35788e-18 -9.1491e-22
-57.8773 -2.82015e-19 -9.11664e-24
-57.697 5.8555e-17 -9.59518e-22
-57.5171 -7.36177e-19 -6.02512e-24
-57.3375 1.08705e-16 -9.36278e-22
-57.1583 -1.34463e-17 -1.18354e-22
-56.9795 1.33333e-16 -8.2739e-22
-56.8011 -4.90204e-17 -3.43926e-22
-56.623 1.16957e-16 -6.25856e-22
-56.4453 -1.02513e-16 -6.59826e-22
-56.2679 6.50158e-17 -3.45114e-22
-56.0909 -1.46365e-16 -1.02845e-21
-55.9143 6.69876e-18 -2.45207e-23
-55.7379 -1.37644e-16 -1.40324e-21
-55.562 -1.85976e-17 2.7609e-22
-55.3863 -4.12721e-17 -1.72882e-21
-55.211 1.21843e-17 4.8892e-22
-55.036 1.40354e-16 -1.9442e-21
-54.8614 8.07857e-17 5.52345e-22
-54.687 3.50183e-16 -1.99069e-21
-54.513 1.24017e-16 4.24205e-22
-54.3393 4.90014e-16 -1.82206e-21
-54.1659 6.40872e-17 9.17563e-23
-53.9928 4.68821e-16 -1.41667e-21
-53.8201 -1.34184e-16 -4.23029e-22
-53.6476 2.66777e-16 -7.89688e-22
-53.4754 -4.09503e-16 -1.06558e-21
-53.3036 -2.37198e-17 -1.26996e-24
-53.132 -5.95192e-16 -1.75532e-21
-52.9607 -2.18949e-16 8.43488e-22
-52.7897 -4.83322e-16 -2.39265e-21
-52.619 -1.38387e-16 1.60401e-21
-52.4485 4.96416e-17 -2.87468e-21
-52.2784 2.62755e-16 2.12159e-21
-52.1085 9.15999e-16 -3.10421e-21
-51.9389 8.00975e-16 2.2504e-21
-51.7695 1.77692e-15 -2.99906e-21
-51.6005 1.09578e-15 1.89178e-21
-51.4317 2.15619e-15 -2.50262e-21
-51.2631 7.58624e-16 1.01446e-21
-51.0949 1.69736e-15 -1.60794e-21
-50.9268 -3.22158e-16 -3.32329e-22
-50.7591 4.51688e-16 -3.65976e-22
-50.5916 -1.7558e-15 -2.00918e-21
-50.4243 -9.85758e-16 1.1139e-21
-50.2573 -2.6667e-15 -3.79324e-21
-50.0906 -1.64952e-15 2.65434e-21
-49.924 -2.05401e-15 -5.4267e-21
-49.7578 -7.02762e-16 4.00219e-21
-49.5917 5.9594e-16 -6.65714e-21
-49.4259 1.93464e-15 4.86626e-21
-49.2604 4.7425e-15 -7.25413e-21
-49.0951 5.19678e-15 4.97569e-21
-48.93 8.66673e-15 -7.03201e-21
-48.7651 7.08827e-15 4.14257e-21
-48.6005 1.00674e-14 -5.87444e-21
-48.4361 5.62926e-15 2.30966e-21
-48.2719 7.29949e-15 -3.76463e-21
-48.1079 2.22658e-16 -4.02383e-22
-47.9442 7.23177e-16 -7.79956e-22
-47.7806 -7.27369e-15 -3.67879e-21
-47.6173 -6.6657e-15 2.87631e-21
-47.4542 -1.26042e-14 -7.05534e-21
-47.2913 -1.00423e-14 6.82473e-21
-47.1287 -1.07642e-14 -1.00295e-20
-46.9662 -5.09027e-15 1.05114e-20
-46.8039 1.12665e-15 -1.21185e-20
-46.6419 8.97976e-15 1.32585e-20
-46.48 2.10346e-14 -1.29323e-20
-46.3184 2.73783e-14 1.43572e-20
-46.1569 4.11219e-14 -1.22292e-20
-45.9957 4.03845e-14 1.31955e-20
-45.8346 5.01405e-14 -9.92313e-21
-45.6737 3.74478e-14 9.45146e-21
-45.5131 3.90132e-14 -6.03969e-21
-45.3526 1.36407e-14 3.24043e-21
-45.1923 7.46332e-15 -7.04971e-22
-45.0322 -2.45915e-14 -4.81378e-21
-44.8723 -3.20007e-14 5.76438e-21
-44.7126 -5.82918e-14 -1.3732e-20
-44.553 -5.63484e-14 1.27956e-20
-44.3937 -6.21632e-14 -2.22846e-20
-44.2345 -4.17864e-14 1.9505e-20
-44.0755 -1.73707e-14 -2.92121e-20
-43.9167 2.18383e-14 2.47499e-20
-43.758 7.40746e-14 -3.33711e-20
-43.5996 1.18894e-13 2.73089e-20
-43.4413 1.8149e-13 -3.38294e-20
-43.2831 2.06494e-13 2.61139e-20
-43.1252 2.51817e-13 -2.99573e-20
-42.9674 2.2914e-13 2.05385e-20
-42.8098 2.32207e-13 -2.15081e-20
-42.6523 1.47425e-13 1.05227e-20
-42.495 1.02126e-13 -8.82647e-21
-42.3379 -3.06106e-14 -3.3984e-21
-42.181 -1.00318e-13 7.11084e-21
-42.0242 -2.33238e-13 -1.99895e-20
-41.8675 -2.76043e-13 2.47536e-20
-41.7111 -3.40055e-13 -3.73377e-20
-41.5548 -2.98094e-13 4.20573e-20
-41.3986 -2.32509e-13 -5.30709e-20
-41.2426 -7.53465e-14 5.66754e-20
-41.0867 1.35135e-13 -6.45461e-20
-40.9311 3.78196e-13 6.62583e-20
-40.7755 6.77743e-13 -6.91961e-20
-40.6201 9.07131e-13 6.86029e-20
-40.4649 1.17379e-12 -6.51792e-20
-40.3098 1.24663e-12 6.18154e-20
-40.1548 1.33758e-12 -5.1646e-20
-40 1.13248e-12 4.48135e-20
-39.8454 9.59531e-13 -2.9015e-20
-39.6909 4.57566e-13 1.76255e-20
-39.5365 6.11414e-14 9.88368e-22
-39.3823 -5.96859e-13 -1.83171e-20
-39.2282 -1.01888e-12 3.54589e-20
-39.0742 -1.54169e-12 -5.97765e-20
-38.9204 -1.68581e-12 7.07913e-20
-38.7668 -1.73009e-12 -1.01907e-19
-38.6132 -1.32304e-12 1.02749e-19
-38.4598 -6.61332e-13 -1.38751e-19
-38.3066 3.63593e-13 1.26824e-19
-38.1534 1.67179e-12 -1.63989e-19
-38.0004 3.04268e-12 1.38702e-19
-37.8476 4.57225e-12 -1.71763e-19
-37.6948 5.68541e-12 1.34688e-19
-37.5422 6.74101e-12 -1.57866e-19
-37.3898 6.86127e-12 1.12112e-19
-37.2374 6.76357e-12 -1.20375e-19
-37.0852 5.38583e-12 7.00206e-20
-36.9331 3.86434e-12 -6.05561e-20
-36.7811 1.10029e-12 9.58869e-21
-36.6293 -1.38499e-12 1.71468e-20
-36.4775 -4.60099e-12 -6.54355e-20
-36.3259 -6.81933e-12 1.05098e-19
-36.1745 -8.89421e-12 -1.48475e-19
-36.0231 -9.2229e-12 1.93445e-19
-35.8719 -8.49926e-12 -2.29995e-19
-35.7207 -5.6815e-12 2.71515e-19
-35.5697 -1.30914e-12 -2.97997e-19
-35.4189 4.67627e-12 3.28295e-19
-35.2681 1.19593e-11 -3.39881e-19
-35.1174 1.93544e-11 3.54145e-19
-34.9669 2.69972e-11 -3.43915e-19
-34.8165 3.24838e-11 3.40735e-19
-34.6661 3.68015e-11 -3.02719e-19
-34.5159 3.66767e-11 2.81622e-19
-34.3659 3.44259e-11 -2.14815e-19
-34.2159 2.64831e-11 1.73856e-19
-34.066 1.68323e-11 -8.48745e-20
-33.9162 2.21123e-12 2.10706e-20
-33.7666 -1.18112e-11 7.76584e-20
-33.617 -2.78247e-11 -1.66257e-19
-33.4676 -3.94046e-11 2.57309e-19
-33.3183 -4.84878e-11 -3.70508e-19
-33.169 -4.92003e-11 4.35846e-19
-33.0199 -4.31859e-11 -5.6635e-19
-32.8709 -2.69415e-11 5.93608e-19
-32.722 -2.21505e-12 -7.24348e-19
-32.5731 3.04389e-11 7.09316e-19
-32.4244 6.92116e-11 -8.15287e-19
-32.2758 1.08614e-10 7.62777e-19
-32.1273 1.47695e-10 -8.14196e-19
-31.9789 1.76491e-10 7.35463e-19
-31.8305 1.96814e-10 -7.06232e-19
-31.6823 1.96106e-10 6.13032e-19
-31.5342 1.81373e-10 -4.89608e-19
-31.3862 1.40224e-10 3.86894e-19
-31.2382 8.67861e-11 -1.79601e-19
-31.0904 1.14028e-11 5.82533e-20
-30.9426 -6.4615e-11 1.95726e-19
-30.795 -1.47031e-10 -3.54445e-19
-30.6474 -2.10253e-10 6.00501e-19
-30.4999 -2.57154e-10 -8.13804e-19
-30.3526 -2.63913e-10 9.94118e-19
-30.2053 -2.33383e-10 -1.26582e-18
-30.0581 -1.51523e-10 1.33303e-18
-29.911 -2.43303e-11 -1.64442e-18
-29.7639 1.45044e-10 1.57496e-18
-29.617 3.46461e-10 -1.88057e-18
-29.4702 5.55937e-10 1.67989e-18
-29.3234 7.62704e-10 -1.91528e-18
-29.1767 9.24572e-10 1.60909e-18
-29.0301 1.03898e-09 -1.71238e-18
-28.8836 1.05483e-09 1.33351e-18
-28.7372 9.90046e-10 -1.25876e-18
-28.5909 7.97954e-10 8.42362e-19
-28.4446 5.2794e-10 -5.74611e-19
-28.2985 1.49908e-10 1.47235e-19
-28.1524 -2.5229e-10 2.9137e-19
-28.0064 -6.87271e-10 -7.12503e-19
-27.8604 -1.04734e-09 1.26031e-18
-27.7146 -1.32609e-09 -1.66318e-18
-27.5688 -1.41791e-09 2.23673e-18
-27.4231 -1.31825e-09 -2.60055e-18
-27.2775 -9.60013e-10 3.11226e-18
-27.132 -3.60509e-10 -3.39949e-18
-26.9865 4.73476e-10 3.77357e-18
-26.8412 1.49187e-09 -3.92701e-18
-26.6959 2.59494e-09 4.10879e-18
-26.5506 3.71063e-09 -4.06944e-18
-26.4055 4.65634e-09 4.02021e-18
-26.2604 5.37683e-09 -3.7383e-18
-26.1154 5.64942e-09 3.43891e-18
-25.9705 5.49615e-09 -2.89159e-18
-25.8256 4.71916e-09 2.34241e-18
-25.6808 3.47881e-09 -1.54452e-18
-25.5361 1.66451e-09 7.59777e-19
-25.3915 -3.94848e-10 2.30747e-19
-25.2469 -2.69344e-09 -1.20008e-18
-25.1024 -4.76511e-09 2.30993e-18
-24.9579 -6.51522e-09 -3.36193e-18
-24.8136 -7.44727e-09 4.51312e-18
-24.6693 -7.46362e-09 -5.48919e-18
-24.525 -6.20423e-09 6.6162e-18
-24.3809 -3.68248e-09 -7.3094e-18
-24.2368 1.4829e-10 8.36978e-18
-24.0927 5.07937e-09 -8.53759e-18
-23.9488 1.07297e-08 9.50566e-18
-23.8049 1.67076e-08 -8.92359e-18
-23.661 2.22218e-08 9.77341e-18
-23.5173 2.6851e-08 -8.29314e-18
-23.3736 2.95747e-08 8.9489e-18
-23.2299 3.02256e-08 -6.57044e-18
-23.0863 2.78633e-08 6.89895e-18
-22.9428 2.29041e-08 -3.80668e-18
-22.7994 1.48186e-08 3.59973e-18
-22.656 4.83539e-09 -1.70558e-19
-22.5126 -6.96375e-09 -8.05122e-19
-22.3693 -1.85725e-08 4.05555e-18
-22.2261 -2.93661e-08 -6.00135e-18
-22.083 -3.69627e-08 8.51126e-18
-21.9399 -4.05785e-08 -1.14598e-17
-21.7968 -3.82001e-08 1.27943e-17
-21.6538 -2.94837e-08 -1.65198e-17
-21.5109 -1.36741e-08 1.64355e-17
-21.368 8.57539e-09 -2.04613e-17
-21.2252 3.60608e-08 1.89766e-17
-21.0825 6.69586e-08 -2.25442e-17
-20.9398 9.79643e-08 1.99378e-17
-20.7971 1.26581e-07 -2.22452e-17
-20.6545 1.48062e-07 1.8871e-17
-20.512 1.6047e-07 -1.92296e-17
-20.3695 1.59016e-07 1.54302e-17
-20.2271 1.44007e-07 -1.35107e-17
-20.0847 1.12345e-07 9.44773e-18
-19.9424 6.80667e-08 -5.3732e-18
-19.8001 1.11011e-08 1.09714e-18
-19.6579 -5.03061e-08 4.65953e-18
-19.5157 -1.13027e-07 -9.09509e-18
-19.3736 -1.65841e-07 1.57463e-17
-19.2315 -2.03866e-07 -2.02597e-17
-19.0895 -2.16012e-07 2.68974e-17
-18.9475 -1.98514e-07 -3.11765e-17
-18.8056 -1.44746e-07 3.69211e-17
-18.6637 -5.53376e-08 -4.04644e-17
-18.5219 6.77557e-08 4.45889e-17
-18.3801 2.1746e-07 -4.66364e-17
-18.2383 3.81226e-07 4.86734e-17
-18.0967 5.46412e-07 -4.84084e-17
-17.955 6.91548e-07 4.8083e-17
-17.8134 8.03151e-07 -4.47727e-17
-17.6719 8.56622e-07 4.20479e-17
-17.5304 8.45587e-07 -3.52085e-17
-17.3889 7.50883e-07 3.02256e-17
-17.2475 5.81916e-07 -1.98733e-17
-17.1061 3.33187e-07 1.28302e-17
-16.9648 3.53294e-08 5.03301e-19
-16.8235 -2.99628e-07 -9.19508e-18
-16.6822 -6.21655e-07 2.43473e-17
-16.541 -9.05008e-07 -3.42274e-17
-16.3999 -1.09166e-06 4.96499e-17
-16.2587 -1.15434e-06 -5.99045e-17
-16.1177 -1.04676e-06 7.37765e-17
-15.9766 -7.57423e-07 -8.34842e-17
-15.8356 -2.74267e-07 9.36777e-17
-15.6947 3.83157e-07 -1.02109e-16
-15.5537 1.17632e-06 1.06054e-16
-15.4129 2.05043e-06 -1.13064e-16
-15.272 2.91548e-06 1.08045e-16
-15.1312 3.69562e-06 -1.13667e-16
-14.9905 4.26944e-06 9.78242e-17
-14.8497 4.5737e-06 -1.0165e-16
-14.709 4.49448e-06 7.48549e-17
-14.5684 4.02636e-06 -7.54402e-17
-14.4277 3.10875e-06 4.02988e-17
-14.2872 1.83377e-06 -3.46931e-17
-14.1466 2.27843e-07 -3.31297e-18
-14.0061 -1.50663e-06 1.91715e-17
-13.8656 -3.25487e-06 -5.22343e-17
-13.7252 -4.73609e-06 8.25649e-17
-13.5848 -5.78978e-06 -1.02315e-16
-13.4444 -6.13726e-06 1.49022e-16
-13.304 -5.65319e-06 -1.49775e-16
-13.1637 -4.17317e-06 2.09755e-16
-13.0234 -1.69941e-06 -1.90476e-16
-12.8832 1.71211e-06 2.55246e-16
-12.743 5.87129e-06 -2.20294e-16
-12.6028 1.04507e-05 2.7678e-16
-12.4626 1.50891e-05 -2.33787e-16
-12.3225 1.92333e-05 2.68446e-16
-12.1824 2.24708e-05 -2.25345e-16
-12.0423 2.41767e-05 2.28238e-16
-11.9023 2.40965e-05 -1.88554e-16
-11.7623 2.17623e-05 1.58521e-16
-11.6223 1.73132e-05 -1.19619e-16
-11.4824 1.06608e-05 6.43487e-17
-11.3424 2.49766e-06 -1.86309e-17
-11.2026 -6.77484e-06 -4.71957e-17
-11.0627 -1.59345e-05 1.08372e-16
-10.9228 -2.41839e-05 -1.68654e-16
-10.783 -3.00437e-05 2.49123e-16
-10.6432 -3.2644e-05 -2.91403e-16
-10.5035 -3.07473e-05 3.8662e-16
-10.3637 -2.38876e-05 -4.05495e-16
-10.224 -1.16589e-05 5.02102e-16
-10.0843 5.552e-06 -4.98751e-16
-9.94468 2.6867e-05 5.78354e-16
-9.80504 5.08655e-05 -5.56326e-16
-9.66542 7.53183e-05 6.01028e-16
-9.52583 9.80649e-05 -5.63911e-16
-9.38626 0.000116006 5.61043e-16
-9.24671 0.000127072 -5.08674e-16
-9.10719 0.000128293 4.54035e-16
-8.96769 0.000118881 -3.83425e-16
-8.82821 9.72346e-05 2.8284e-16
-8.68874 6.4986e-05 -1.88435e-16
-8.54931 2.28785e-05 5.45778e-17
-8.40989 -2.45129e-05 6.64893e-17
-8.27049 -7.39228e-05 -2.1608e-16
-8.13111 -0.000118433 3.62081e-16
-7.99175 -0.000153247 -5.08437e-16
-7.85241 -0.000170997 6.71393e-16
-7.71309 -0.000167456 -7.95404e-16
-7.57378 -0.000137655 9.61665e-16
-7.4345 -8.05174e-05 -1.04302e-15
-7.29523 3.63299e-06 1.19952e-15
-7.15598 0.000110747 -1.21644e-15
-7.01674 0.000233529 1.34932e-15
-6.87753 0.000362675 -1.28366e-15
-6.73833 0.000484634 1.37765e-15
-6.59914 0.000587415 -1.22161e-15
-6.45997 0.000654821 1.25645e-15
-6.32082 0.000677338 -1.01909e-15
-6.18168 0.000641992 9.67519e-16
-6.04256 0.000548126 -6.77305e-16
-5.90345 0.000392183 5.14663e-16
-5.76435 0.000187422 -2.05422e-16
-5.62527 -5.65435e-05 -7.72773e-17
-5.4862 -0.000311714 3.71317e-16
-5.34715 -0.000556618 -7.57604e-16
-5.20811 -0.000754016 1.01813e-15
-5.06908 -0.00087808 -1.46099e-15
-4.93006 -0.000894138 1.68172e-15
-4.79105 -0.000784299 -2.10652e-15
-4.65206 -0.000531668 2.29381e-15
-4.51307 -0.000139159 -2.61714e-15
-4.3741 0.000379176 2.77744e-15
-4.23513 0.000992282 -2.91426e-15
-4.09618 0.00165053 3.04826e-15
-3.95724 0.0022988 -2.94151e-15
-3.8183 0.00286078 3.03072e-15
-3.67938 0.00327568 -2.65839e-15
-3.54046 0.00346356 2.66068e-15
-3.40155 0.00338782 -2.05888e-15
-3.26265 0.00299643 1.91233e-15
-3.12376 0.00230888 -1.157e-15
-2.98487 0.00132913 7.97604e-16
-2.846 0.000152408 -3.22795e-18
-2.70712 -0.00115129 -6.13983e-16
-2.56826 -0.00241776 1.33231e-15
-2.4294 -0.0035297 -2.20003e-15
-2.29055 -0.00429409 2.75492e-15
-2.1517 -0.00459443 -3.78996e-15
-2.01286 -0.00427661 4.14292e-15
-1.87402 -0.00328871 -5.19932e-15
-1.73518 -0.0015912 5.34685e-15
-1.59635 0.000749849 -6.24743e-15
-1.45753 0.00360445 6.18924e-15
-1.31871 0.00677695 -6.77502e-15
-1.17989 0.00996166 6.50872e-15
-1.04107 0.0128896 -6.6605e-15
-0.902255 0.0151358 6.15252e-15
-0.763443 0.0164913 -5.82632e-15
-0.624633 0.016514 5.05397e-15
-0.485824 0.0152542 -4.24837e-15
-0.347016 0.0123312 3.20498e-15
-0.208209 0.00832128 -1.99282e-15
-0.0694031 0.00273476 6.92129e-16
0.0694031 -0.000187457 1.61894e-16
0.208209 0.00010313 8.73236e-17
0.347016 -6.58027e-05 1.61707e-16
0.485824 4.52579e-05 1.00461e-16
0.624633 -3.2358e-05 1.59732e-16
0.763443 2.36483e-05 9.93813e-17
0.902255 -1.68781e-05 1.32957e-16
1.04107 1.20796e-05 7.78062e-17
1.17989 -7.95792e-06 8.47519e-17
1.31871 4.98826e-06 4.08546e-17
1.45753 -2.41642e-06 3.28796e-17
1.59635 4.98158e-07 8.0335e-18
1.73518 1.023e-06 -9.37743e-18
1.87402 -2.2407e-06 -1.22694e-17
2.01286 3.0248e-06 -3.22333e-17
2.1517 -3.7208e-06 -1.36974e-17
2.29055 4.00266e-06 -3.44038e-17
2.4294 -4.29166e-06 -1.6667e-18
2.56826 4.24752e-06 -2.43379e-17
2.70712 -4.23001e-06 1.52839e-17
2.846 3.98465e-06 -8.04934e-18
2.98487 -3.75942e-06 3.17759e-17
3.12376 3.39975e-06 9.2268e-18
3.26265 -3.05713e-06 4.46929e-17
3.40155 2.64706e-06 2.2178e-17
3.54046 -2.25989e-06 4.82461e-17
3.67938 1.84915e-06 2.63381e-17
3.8183 -1.46994e-06 4.10729e-17
3.95724 1.09603e-06 2.15299e-17
4.09618 -7.59334e-07 2.588e-17
4.23513 4.46936e-07 1.13523e-17
4.3741 -1.73185e-07 7.60201e-18
4.51307 -6.5466e-08 -2.87242e-19
4.65206 2.67021e-07 -8.52578e-18
4.79105 -4.30027e-07 -7.32696e-18
4.93006 5.59173e-07 -1.69776e-17
5.06908 -6.5206e-07 -7.12514e-18
5.20811 7.15553e-07 -1.62979e-17
5.34715 -7.48597e-07 -6.8616e-19
5.4862 7.57829e-07 -1.05414e-17
5.62527 -7.43926e-07 6.53637e-18
5.76435 7.12576e-07 -4.98122e-18
5.90345 -6.65559e-07 1.03509e-17
6.04256 6.07602e-07 -2.54733e-18
6.18168 -5.40841e-07 8.81692e-18
6.32082 4.69108e-07 -3.76399e-18
6.45997 -3.94412e-07 4.63292e-18
6.59914 3.19677e-07 -5.24351e-18
6.73833 -2.4656e-07 1.2739e-18
6.87753 1.77073e-07 -3.97874e-18
7.01674 -1.12416e-07 3.80174e-19
7.15598 5.3766e-08 -1.07182e-18
7.29523 -1.82608e-09 5.92265e-19
7.4345 -4.2916e-08 1.86732e-18
7.57378 8.02423e-08 2.07298e-19
7.71309 -1.10182e-07 2.87899e-18
7.85241 1.32935e-07 -2.14474e-18
7.99175 -1.48886e-07 8.21318e-19
8.13111 1.58544e-07 -6.56303e-18
8.27049 -1.62512e-07 -3.26335e-18
8.40989 1.6148e-07 -1.13545e-17
8.54931 -1.56156e-07 -7.72231e-18
8.68874 1.47293e-07 -1.54548e-17
8.82821 -1.3561e-07 -1.08563e-17
8.96769 1.21831e-07 -1.6423e-17
9.10719 -1.0661e-07 -1.09036e-17
9.24671 9.05766e-08 -1.41149e-17
9.38626 -7.4273e-08 -8.26396e-18
9.52583 5.81925e-08 -9.00357e-18
9.66542 -4.27403e-08 -3.91123e-18
9.80504 2.82588e-08 -3.40236e-18
9.94468 -1.50097e-08 -4.1056e-19
10.0843 3.18846e-09 8.95802e-20
10.224 7.07698e-09 -2.07639e-20
10.3637 -1.57198e-08 -3.86918e-19
10.5035 2.27251e-08 -3.51664e-18
10.6432 -2.81281e-08 -4.57404e-18
10.783 3.20001e-08 -9.68677e-18
10.9228 -3.44482e-08 -1.05336e-17
11.0627 3.56009e-08 -1.57994e-17
11.2026 -3.56077e-08 -1.56356e-17
11.3424 3.46264e-08 -1.97363e-17
11.4824 -3.28227e-08 -1.78456e-17
11.6223 3.03602e-08 -2.00655e-17
11.7623 -2.73999e-08 -1.65328e-17
11.9023 2.40925e-08 -1.69199e-17
12.0423 -2.0579e-08 -1.25755e-17
12.1824 1.69854e-08 -1.17033e-17
12.3225 -1.34232e-08 -7.60247e-18
12.4626 9.9869e-09 -6.2919e-18
12.6028 -6.7549e-09 -3.21444e-18
12.743 3.78843e-09 -1.93225e-18
12.8832 -1.13332e-09 -2.58349e-19
13.0234 -1.18017e-09 6.27799e-19
13.1637 3.13514e-09 8.60998e-19
13.304 -4.7274e-09 1.38995e-18
13.4444 5.9632e-09 5.43291e-19
13.5848 -6.85815e-09 9.62222e-19
13.7252 7.43497e-09 -3.92328e-19
13.8656 -7.72234e-09 1.02416e-19
14.0061 7.75279e-09 -1.44777e-18
14.1466 -7.56174e-09 -7.17608e-19
14.2872 7.18563e-09 -2.12406e-18
14.4277 -6.66117e-09 -1.15606e-18
14.5684 6.02389e-09 -2.18545e-18
14.709 -5.3077e-09 -1.0723e-18
14.8497 4.54375e-09 -1.68235e-18
14.9905 -3.76035e-09 -6.34598e-19
15.1312 2.9822e-09 -9.48881e-19
15.272 -2.23052e-09 -1.78197e-19
15.4129 1.52267e-09 -3.28057e-19
15.5537 -8.72433e-10 7.1182e-20
15.6947 2.89932e-10 2.98144e-20
15.8356 2.17952e-10 4.67393e-20
15.9766 -6.47507e-10 9.65222e-20
16.1177 9.97673e-10 -2.1271e-19
16.2587 -1.26985e-09 -1.0028e-19
16.3999 1.46738e-09 -6.58432e-19
16.541 -1.59529e-09 -5.0239e-19
16.6822 1.65982e-09 -1.19688e-18
16.8235 -1.66817e-09 -9.36496e-19
16.9648 1.62806e-09 -1.59225e-18
17.1061 -1.54751e-09 -1.18546e-18
17.2475 1.43456e-09 -1.68965e-18
17.3889 -1.297e-09 -1.19797e-18
17.5304 1.14223e-09 -1.51218e-18
17.6719 -9.77087e-10 -9.66566e-19
17.8134 8.07736e-10 -1.109e-18
17.955 -6.39583e-10 -6.30981e-19
18.0967 4.7723e-10 -6.5015e-19
18.2383 -3.24469e-10 -2.91385e-19
18.3801 1.84274e-10 -2.23401e-19
18.5219 -5.88495e-11 -1.83025e-20
18.6637 -5.03457e-11 1.07988e-19
18.8056 1.42503e-10 1.61194e-19
18.9475 -2.17435e-10 3.26165e-19
19.0895 2.75445e-10 2.57673e-19
19.2315 -3.17304e-10 4.62367e-19
19.3736 3.44101e-10 3.13284e-19
19.5157 -3.57234e-10 5.38615e-19
19.6579 3.58256e-10 3.44183e-19
19.8001 -3.4888e-10 5.75303e-19
19.9424 3.30837e-10 3.56018e-19
20.0847 -3.05893e-10 5.50172e-19
20.2271 2.7573e-10 3.26189e-19
20.3695 -2.41969e-10 4.84742e-19
20.512 2.06074e-10 2.82745e-19
20.6545 -1.69391e-10 3.84114e-19
20.7971 1.33073e-10 2.18964e-19
20.9398 -9.81174e-11 2.66099e-19
21.0825 6.53268e-11 1.42775e-19
21.2252 -3.53406e-11 1.23603e-19
21.368 8.61587e-12 4.073e-20
21.5109 1.45394e-11 -3.44628e-20
21.6538 -3.39699e-11 -7.74109e-20
21.7968 4.96448e-11 -1.88831e-19
21.9399 -6.16478e-11 -1.85098e-19
22.083 7.01555e-11 -3.08199e-19
22.2261 -7.54188e-11 -2.58155e-19
22.3693 7.77488e-11 -3.76686e-19
22.5126 -7.74933e-11 -2.90484e-19
22.656 7.50295e-11 -3.84082e-19
22.7994 -7.074e-11 -2.66373e-19
22.9428 6.50109e-11 -3.2844e-19
23.0863 -5.82098e-11 -1.99339e-19
23.2299 5.06884e-11 -2.36238e-19
23.3736 -4.27648e-11 -1.20195e-19
23.5173 3.47275e-11 -1.36708e-19
23.661 -2.68245e-11 -4.78364e-20
23.8049 1.92671e-11 -5.37735e-20
23.9488 -1.22251e-11 -1.80517e-21
24.0927 5.83035e-12 -2.51724e-21
24.2368 -1.77169e-13 9.9524e-21
24.3809 -4.67567e-12 1.32135e-20
24.525 8.69942e-12 -7.85614e-21
24.6693 -1.18957e-11 1.28968e-21
24.8136 1.4287e-11 -4.03459e-20
24.9579 -1.59195e-11 -2.24166e-20
25.1024 1.68512e-11 -7.35725e-20
25.2469 -1.71564e-11 -4.42455e-20
25.3915 1.69127e-11 -9.43544e-20
25.5361 -1.62074e-11 -5.84222e-20
25.6808 1.51244e-11 -1.01746e-19
25.8256 -1.37513e-11 -6.14224e-20
25.9705 1.21674e-11 -9.18609e-20
26.1154 -1.04512e-11 -5.13186e-20
26.2604 8.67014e-12 -7.02761e-20
26.4055 -6.88751e-12 -3.5598e-20
26.5506 5.15476e-12 -4.37402e-20
26.6959 -3.51707e-12 -1.78546e-20
26.8412 2.00846e-12 -1.60584e-20
26.9865 -6.559e-13 2.29021e-22
27.132 -5.23141e-13 1.10648e-20
27.2775 1.51811e-12 1.72953e-20
27.4231 -2.32566e-12 3.42212e-20
27.5688 2.94854e-12 3.19924e-20
27.7146 -3.39418e-12 5.15175e-20
27.8604 3.67488e-12 4.10787e-20
28.0064 -3.80523e-12 6.212e-20
28.1524 3.80328e-12 4.70019e-20
28.2985 -3.6873e-12 6.60878e-20
28.4446 3.47759e-12 4.737e-20
28.5909 -3.19318e-12 6.16317e-20
28.7372 2.85382e-12 4.07616e-20
28.8836 -2.47698e-12 4.95132e-20
29.0301 2.07984e-12 2.91878e-20
29.1767 -1.67683e-12 3.15458e-20
29.3234 1.2813e-12 1.52422e-20
29.4702 -9.03838e-13 1.54914e-20
29.617 5.5349e-13 6.14625e-21
29.7639 -2.36873e-13 5.02436e-21
29.911 -4.12003e-14 2.76527e-21
30.0581 2.77759e-13 8.03819e-22
30.2053 -4.71668e-13 4.51742e-21
30.3526 6.2296e-13 1.3799e-21
30.4999 -7.33371e-13 9.31587e-21
30.6474 8.05122e-13 5.21264e-21
30.795 -8.41897e-13 1.49462e-20
30.9426 8.47264e-13 8.50774e-21
31.0904 -8.25951e-13 1.72583e-20
31.2382 7.82104e-13 9.51261e-21
31.3862 -7.20696e-13 1.7213e-20
31.5342 6.45825e-13 9.67121e-21
31.6823 -5.62089e-13 1.52873e-20
31.8305 4.73078e-13 8.10304e-21
31.9789 -3.82596e-13 1.14099e-20
32.1273 2.93449e-13 5.55247e-21
32.2758 -2.08419e-13 6.80704e-21
32.4244 1.29415e-13 2.975e-21
32.5731 -5.81457e-14 2.68199e-21
32.722 -4.35446e-15 1.4002e-21
32.8709 5.73696e-14 2.23404e-22
33.0199 -1.00624e-13 1.33157e-21
33.169 1.34217e-13 -5.27273e-22
33.3183 -1.5846e-13 2.29165e-21
33.4676 1.74043e-13 -4.39347e-22
33.617 -1.81668e-13 2.9377e-21
33.7666 1.82381e-13 -7.11399e-22
33.9162 -1.77084e-13 2.72232e-21
34.066 1.66964e-13 -1.41549e-21
34.2159 -1.52963e-13 1.17422e-21
34.3659 1.36231e-13 -3.25033e-21
34.5159 -1.17624e-13 -1.22336e-21
34.6661 9.81291e-14 -4.44343e-21
34.8165 -7.84397e-14 -2.39427e-21
34.9669 5.93024e-14 -4.00322e-21
35.1174 -4.121e-14 -2.0568e-21
35.2681 2.46418e-14 -2.07414e-21
35.4189 -9.88759e-15 -2.893e-22
35.5697 -2.83048e-15 1.06495e-21
35.7207 1.34009e-14 2.44588e-21
35.8719 -2.18207e-14 4.70236e-21
36.0231 2.81163e-14 5.45176e-21
36.1745 -3.24494e-14 7.97059e-21
36.3259 3.49378e-14 7.91602e-21
36.4775 -3.58471e-14 1.0167e-20
36.6293 3.53417e-14 9.18735e-21
36.7811 -3.37328e-14 1.08247e-20
36.9331 3.1194e-14 9.14193e-21
37.0852 -2.8032e-14 9.96654e-21
37.2374 2.44032e-14 7.70197e-21
37.3898 -2.05723e-14 7.70558e-21
37.5422 1.66623e-14 5.37049e-21
37.6948 -1.28734e-14 4.86599e-21
37.8476 9.2887e-15 2.90648e-21
38.0004 -6.03495e-15 2.25471e-21
38.1534 3.15616e-15 1.02126e-21
38.3066 -7.09254e-16 4.38177e-22
38.4598 -1.29517e-15 8.51119e-23
38.6132 2.85808e-15 -3.15959e-22
38.7668 -3.9938e-15 6.54325e-23
38.9204 4.7444e-15 -2.72301e-22
39.0742 -5.1397e-15 5.14576e-22
39.2282 5.24496e-15 1.16235e-22
39.3823 -5.0964e-15 1.00928e-21
39.5365 4.76652e-15 4.05759e-22
39.6909 -4.29009e-15 1.15966e-21
39.8454 3.73468e-15 4.18277e-22
40 -3.12782e-15 9.53822e-22
40.1548 2.52425e-15 1.6435e-22
40.3098 -1.94106e-15 4.96912e-22
40.4649 1.41634e-15 -1.29486e-22
40.6201 -9.5625e-16 9.08194e-23
40.7755 5.81495e-16 -2.45978e-22
40.9311 -2.8933e-16 -5.45149e-23
41.0867 8.44506e-17 -6.8213e-23
41.2426 4.10344e-17 8.31675e-23
41.3986 -9.5767e-17 3.46135e-22
41.5548 8.83712e-17 4.50001e-22
41.7111 -3.73685e-17 9.05348e-22
41.8675 -5.17384e-17 9.40776e-22
42.0242 1.54515e-16 1.48048e-21
42.181 -2.70918e-16 1.42104e-21
42.3379 3.74805e-16 1.92489e-21
42.495 -4.71994e-16 1.75682e-21
42.6523 5.3866e-16 2.13494e-21
42.8098 -5.85148e-16 1.84532e-21
42.9674 5.93235e-16 2.03657e-21
43.1252 -5.75447e-16 1.63243e-21
43.2831 5.21092e-16 1.58968e-21
43.4413 -4.42458e-16 1.10704e-21
43.5996 3.36562e-16 8.76408e-22
43.758 -2.13747e-16 4.1482e-22
43.9167 7.71972e-17 1.04409e-22
44.0755 6.53475e-17 -2.44579e-22
44.2345 -2.07267e-16 -5.33752e-22
44.3937 3.4319e-16 -7.02243e-22
44.553 -4.66118e-16 -8.96514e-22
44.7126 5.7241e-16 -8.7284e-22
44.8723 -6.57146e-16 -9.58963e-22
45.0322 7.17934e-16 -8.00338e-22
45.1923 -7.53151e-16 -8.10372e-22
45.3526 7.61631e-16 -5.94006e-22
45.5131 -7.44904e-16 -5.81539e-22
45.6737 7.03392e-16 -3.97862e-22
45.8346 -6.40658e-16 -3.90551e-22
45.9957 5.59067e-16 -2.67364e-22
46.1569 -4.6283e-16 -2.68957e-22
46.3184 3.56113e-16 -2.10536e-22
46.48 -2.42814e-16 -2.0379e-22
46.6419 1.27993e-16 -1.94248e-22
46.8039 -1.5051e-17 -1.64814e-22
46.9662 -9.16093e-17 -1.83034e-22
47.1287 1.88604e-16 -1.17567e-22
47.2913 -2.73864e-16 -1.39733e-22
47.4542 3.43351e-16 -3.72126e-23
47.6173 -3.98475e-16 -5.56442e-23
47.7806 4.34239e-16 6.62072e-23
47.9442 -4.55627e-16 4.00577e-23
48.1079 4.57083e-16 1.45292e-22
48.2719 -4.46127e-16 9.8868e-23
48.4361 4.17662e-16 1.69865e-22
48.6005 -3.79967e-16 9.90897e-23
48.7651 3.2957e-16 1.27636e-22
48.93 -2.73715e-16 3.96197e-23
49.0951 2.1125e-16 2.47066e-23
49.2604 -1.47275e-16 -7.37664e-23
49.4259 8.27585e-17 -1.16909e-22
49.5917 -2.05905e-17 -2.07982e-22
49.7578 -3.7241e-17 -2.53273e-22
49.924 8.9211e-17 -3.18283e-22
50.0906 -1.33865e-16 -3.45714e-22
50.2573 1.69849e-16 -3.78397e-22
50.4243 -1.97548e-16 -3.81517e-22
50.5916 2.14914e-16 -3.91713e-22
50.7591 -2.24639e-16 -3.75581e-22
50.9268 2.23883e-16 -3.75571e-22
51.0949 -2.17083e-16 -3.43726e-22
51.2631 2.01274e-16 -3.4293e-22
51.4317 -1.81364e-16 -3.00606e-22
51.6005 1.55232e-16 -3.08499e-22
51.7695 -1.2693e-16 -2.61695e-22
51.9389 9.58279e-17 -2.85199e-22
52.1085 -6.44029e-17 -2.37507e-22
52.2784 3.33743e-17 -2.7411e-22
52.4485 -3.85887e-18 -2.23256e-22
52.619 -2.30239e-17 -2.66588e-22
52.7897 4.65564e-17 -2.11436e-22
52.9607 -6.65308e-17 -2.56132e-22
53.132 8.15068e-17 -1.98505e-22
53.3036 -9.31831e-17 -2.42008e-22
53.4754 9.87735e-17 -1.86363e-22
53.6476 -1.02021e-16 -2.2745e-22
53.8201 9.9037e-17 -1.7826e-22
53.9928 -9.4791e-17 -2.17404e-22
54.1659 8.52649e-17 -1.79e-22
54.3393 -7.52949e-17 -2.17031e-22
54.513 6.18815e-17 -1.91038e-22
54.687 -4.85244e-17 -2.28031e-22
54.8614 3.38907e-17 -2.13312e-22
55.036 -1.97181e-17 -2.49398e-22
55.211 6.08823e-18 -2.42335e-22
55.3863 6.48923e-18 -2.77548e-22
55.562 -1.75577e-17 -2.72331e-22
55.7379 2.66914e-17 -3.0688e-22
55.9143 -3.43181e-17 -2.95846e-22
56.0909 3.9026e-17 -3.29955e-22
56.2679 -4.28996e-17 -3.05719e-22
56.4453 4.31715e-17 -3.41023e-22
56.623 -4.34312e-17 -2.99398e-22
56.8011 4.00875e-17 -3.3988e-22
56.9795 -3.72536e-17 -2.80625e-22
57.1583 3.16067e-17 -3.30036e-22
57.3375 -2.65458e-17 -2.56253e-22
57.5171 1.99889e-17 -3.1733e-22
57.697 -1.38499e-17 -2.34914e-22
57.8773 7.525e-18 -3.08336e-22
58.058 -1.58157e-18 -2.25549e-22
58.2391 -3.77131e-18 -3.07812e-22
58.4206 8.37247e-18 -2.32254e-22
58.6025 -1.238e-17 -3.13582e-22
58.7848 1.48911e-17 -2.50806e-22
58.9676 -1.74098e-17 -3.17689e-22
59.1507 1.76574e-17 -2.72209e-22
59.3343 -1.8655e-17 -3.12046e-22
59.5183 1.7027e-17 -2.88345e-22
59.7027 -1.65628e-17 -2.93625e-22
59.8876 1.38016e-17 -2.95982e-22
60.0729 -1.20957e-17 -2.66918e-22
60.2587 8.99177e-18 -2.98267e-22
60.4449 -6.49895e-18 -2.42564e-22
60.6316 3.63042e-18 -3.01271e-22
60.8187 -1.01527e-18 -2.31788e-22
61.0063 -1.35022e-18 -3.08509e-22
61.1944 3.37637e-18 -2.39615e-22
61.383 -5.20002e-18 -3.16964e-22
61.5721 6.12254e-18 -2.62325e-22
61.7617 -7.42259e-18 -3.18097e-22
61.9518 7.11677e-18 -2.90371e-22
62.1424 -7.84395e-18 -3.03632e-22
62.3336 6.59783e-18 -3.14562e-22
62.5252 -6.65121e-18 -2.71691e-22
62.7175 4.99174e-18 -3.31292e-22
62.9102 -4.3573e-18 -2.29929e-22
63.1035 2.7757e-18 -3.43601e-22
63.2974 -1.66854e-18 -1.92867e-22
63.4918 4.0964e-19 -3.56823e-22
63.6868 7.18036e-19 -1.74333e-22
63.8824 -1.67684e-18 -3.71652e-22
64.0786 2.31178e-18 -1.79702e-22
64.2754 -3.09581e-18 -3.80541e-22
64.4728 2.93361e-18 -2.03655e-22
64.6709 -3.56075e-18 -3.70653e-22
64.8695 2.6859e-18 -2.34951e-22
65.0688 -2.99286e-18 -3.32877e-22
65.2688 1.82128e-18 -2.654e-22
65.4694 -1.60851e-18 -2.71597e-22
65.6708 6.05325e-19 -2.96241e-22
65.8728 1.00851e-19 -2.06889e-22
66.0755 -7.3346e-19 -3.34941e-22
66.2789 1.53681e-18 -1.64364e-22
66.483 -1.94928e-18 -3.82792e-22
66.6879 2.24744e-18 -1.58319e-22
66.8935 -2.70533e-18 -4.23347e-22
67.0999 2.1175e-18 -1.81211e-22
67.307 -2.61226e-18 -4.24085e-22
67.515 1.35688e-18 -2.10405e-22
67.7237 -1.43938e-18 -3.57065e-22
67.9333 2.81236e-19 -2.31209e-22
68.1437 6.07896e-19 -2.28152e-22
68.355 -9.39734e-19 -2.58137e-22
68.5671 2.7911e-18 -8.95019e-23
68.7802 -2.31435e-18 -3.29297e-22
68.9941 4.12782e-18 -1.36866e-23
69.2089 -3.73989e-18 -4.64531e-22
69.4247 3.99411e-18 -3.6339e-23
69.6415 -4.62528e-18 -6.1497e-22
69.8592 2.61379e-18 -1.12931e-22
70.0779 -3.91044e-18 -6.60027e-22
70.2977 9.15071e-19 -1.44946e-22
70.5185 -8.00072e-19 -4.87773e-22
70.7404 -3.37393e-19 -8.13777e-23
70.9634 4.13654e-18 -1.2026e-22
71.1875 -1.44691e-18 -1.67363e-23
71.4127 8.55653e-18 2.32866e-22
71.6392 -3.60436e-18 -1.57284e-22
71.8668 9.59502e-18 3.04376e-22
72.0957 -7.19167e-18 -6.07361e-22
72.3258 6.39017e-18 4.05492e-23
72.5573 -9.88123e-18 -1.12839e-21
72.79 1.65337e-18 -2.36507e-22
73.0242 -7.13233e-18 -1.17517e-21
73.2597 -2.22622e-19 -5.91987e-23
73.4967 3.60197e-18 -3.70105e-22
73.7352 1.85165e-18 6.06103e-22
73.9752 1.78307e-17 9.01218e-22
74.2168 2.50001e-18 1.00013e-21
74.46 2.45577e-17 1.51228e-21
74.7048 -5.50426e-18 1.28004e-22
74.9514 1.59539e-17 6.59604e-22
75.1998 -1.99098e-17 -1.88011e-21
75.45 -8.39935e-19 -8.15729e-22
75.7022 -2.34061e-17 -3.04022e-21
75.9562 -5.62327e-18 -6.55295e-22
76.2124 2.11054e-18 -1.08172e-21
76.4706 1.1965e-17 2.18131e-21
76.731 4.73506e-17 3.29348e-21
76.9937 2.94121e-17 4.85008e-21
77.2588 6.8256e-17 5.42037e-21
77.5263 7.35478e-18 2.45894e-21
77.7964 3.00911e-17 1.51508e-21
78.0692 -5.00208e-17 -4.914e-21
78.3448 -2.94356e-17 -4.23092e-21
78.6232 -6.2097e-17 -8.17155e-21
78.9048 -1.58543e-17 -1.35545e-21
79.1895 4.3794e-17 1.56479e-21
79.4776 8.75777e-17 1.17652e-20
79.7693 1.84341e-16 1.61578e-20
80.0648 1.26719e-16 1.72507e-20
80.3642 1.50502e-16 1.30298e-20
80.6678 -3.77151e-17 -1.77956e-21
80.9758 -7.04298e-17 -9.74395e-21
81.2887 -1.97219e-16 -2.34569e-20
81.6066 -1.07273e-16 -1.21761e-20
81.93 5.42121e-17 -1.75424e-21
82.2593 2.6275e-16 3.02798e-20
82.5949 5.22598e-16 4.66722e-20
82.9374 4.31121e-16 5.12205e-20
83.2875 3.29716e-16 2.92869e-20
83.646 -1.84042e-16 -1.70121e-20
84.0136 -3.74056e-16 -4.25196e-20
84.3914 -3.99588e-16 -5.3864e-20
84.7809 1.27106e-16 9.22752e-21
85.1835 9.15114e-16 7.03241e-20
85.6014 1.20888e-15 1.26476e-19
86.0373 9.98021e-16 8.84878e-20
86.4949 -2.10013e-16 -1.73442e-20
86.9793 -7.76192e-16 -8.40473e-20
87.4987 -1.81201e-16 -5.99989e-20
88.0661 1.40048e-15 1.13397e-19
88.7073 2.13441e-15 1.54889e-19
89.4891 5.09407e-16 5.59564e-20


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.25Lambda0.5Nc1Classic/DeltaGammaFX_0_FRG.txt <==
9.995 0.00147883 0.00147681
9.99 0.00148103 0.001479
9.985 0.00148323 0.0014812
9.98 0.00148543 0.0014834
9.975 0.00148764 0.00148561
9.97 0.00148985 0.00148782
9.965 0.00149207 0.00149003
9.96 0.00149429 0.00149225
9.955 0.00149652 0.00149447
9.95 0.00149875 0.0014967
9.945 0.00150098 0.00149893
9.94 0.00150322 0.00150116
9.935 0.00150546 0.0015034
9.93 0.00150771 0.00150565
9.925 0.00150996 0.0015079
9.92 0.00151222 0.00151015
9.915 0.00151448 0.00151241
9.91 0.00151675 0.00151467
9.905 0.00151902 0.00151694
9.9 0.00152129 0.00151921
9.895 0.00152357 0.00152149
9.89 0.00152585 0.00152377
9.885 0.00152814 0.00152605
9.88 0.00153044 0.00152834
9.875 0.00153273 0.00153064
9.87 0.00153504 0.00153294
9.865 0.00153734 0.00153524
9.86 0.00153965 0.00153755
9.855 0.00154197 0.00153986
9.85 0.00154429 0.00154218
9.845 0.00154661 0.0015445
9.84 0.00154894 0.00154683
9.835 0.00155128 0.00154916
9.83 0.00155362 0.00155149
9.825 0.00155596 0.00155383
9.82 0.00155831 0.00155618
9.815 0.00156066 0.00155853
9.81 0.00156302 0.00156089
9.805 0.00156539 0.00156324
9.8 0.00156775 0.00156561
9.795 0.00157012 0.00156798
9.79 0.0015725 0.00157035
9.785 0.00157488 0.00157273
9.78 0.00157727 0.00157511
9.775 0.00157966 0.0015775
9.77 0.00158206 0.00157989
9.765 0.00158446 0.00158229
9.76 0.00158686 0.00158469
9.755 0.00158928 0.0015871
9.75 0.00159169 0.00158952
9.745 0.00159411 0.00159193
9.74 0.00159654 0.00159435
9.735 0.00159897 0.00159678
9.73 0.0016014 0.00159921
9.725 0.00160384 0.00160165
9.72 0.00160629 0.00160409
9.715 0.00160874 0.00160654
9.71 0.00161119 0.00160899
9.705 0.00161365 0.00161145
9.7 0.00161612 0.00161391
9.695 0.00161859 0.00161638
9.69 0.00162106 0.00161885
9.685 0.00162354 0.00162132
9.68 0.00162603 0.00162381
9.675 0.00162852 0.00162629
9.67 0.00163101 0.00162878
9.665 0.00163351 0.00163128
9.66 0.00163602 0.00163378
9.655 0.00163853 0.00163629
9.65 0.00164105 0.0016388
9.645 0.00164357 0.00164132
9.64 0.00164609 0.00164384
9.635 0.00164862 0.00164637
9.63 0.00165116 0.0016489
9.625 0.0016537 0.00165144
9.62 0.00165625 0.00165398
9.615 0.0016588 0.00165653
9.61 0.00166136 0.00165908
9.605 0.00166392 0.00166164
9.6 0.00166649 0.00166421
9.595 0.00166906 0.00166678
9.59 0.00167164 0.00166935
9.585 0.00167422 0.00167193
9.58 0.00167681 0.00167452
9.575 0.00167941 0.00167711
9.57 0.001682 0.0016797
9.565 0.00168461 0.00168231
9.56 0.00168722 0.00168491
9.555 0.00168983 0.00168752
9.55 0.00169245 0.00169014
9.545 0.00169508 0.00169276
9.54 0.00169771 0.00169539
9.535 0.00170035 0.00169803
9.53 0.00170299 0.00170067
9.525 0.00170564 0.00170331
9.52 0.0017083 0.00170596
9.515 0.00171095 0.00170862
9.51 0.00171362 0.00171128
9.505 0.00171629 0.00171394
9.5 0.00171896 0.00171661
9.495 0.00172164 0.00171929
9.49 0.00172433 0.00172197
9.485 0.00172702 0.00172466
9.48 0.00172972 0.00172736
9.475 0.00173243 0.00173006
9.47 0.00173514 0.00173276
9.465 0.00173785 0.00173547
9.46 0.00174057 0.00173819
9.455 0.0017433 0.00174091
9.45 0.00174603 0.00174364
9.445 0.00174876 0.00174637
9.44 0.00175151 0.00174911
9.435 0.00175426 0.00175186
9.43 0.00175701 0.00175461
9.425 0.00175977 0.00175737
9.42 0.00176254 0.00176013
9.415 0.00176531 0.0017629
9.41 0.00176809 0.00176567
9.405 0.00177087 0.00176845
9.4 0.00177366 0.00177124
9.395 0.00177646 0.00177403
9.39 0.00177926 0.00177682
9.385 0.00178206 0.00177963
9.38 0.00178488 0.00178243
9.375 0.00178769 0.00178525
9.37 0.00179052 0.00178807
9.365 0.00179335 0.0017909
9.36 0.00179619 0.00179373
9.355 0.00179903 0.00179657
9.35 0.00180188 0.00179941
9.345 0.00180473 0.00180226
9.34 0.00180759 0.00180512
9.335 0.00181046 0.00180798
9.33 0.00181333 0.00181085
9.325 0.00181621 0.00181372
9.32 0.00181909 0.00181661
9.315 0.00182198 0.00181949
9.31 0.00182488 0.00182239
9.305 0.00182778 0.00182528
9.3 0.00183069 0.00182819
9.295 0.00183361 0.0018311
9.29 0.00183653 0.00183402
9.285 0.00183946 0.00183694
9.28 0.00184239 0.00183987
9.275 0.00184533 0.00184281
9.27 0.00184828 0.00184575
9.265 0.00185123 0.0018487
9.26 0.00185419 0.00185165
9.255 0.00185715 0.00185461
9.25 0.00186012 0.00185758
9.245 0.0018631 0.00186055
9.24 0.00186609 0.00186354
9.235 0.00186908 0.00186652
9.23 0.00187207 0.00186951
9.225 0.00187508 0.00187251
9.22 0.00187809 0.00187552
9.215 0.0018811 0.00187853
9.21 0.00188412 0.00188155
9.205 0.00188715 0.00188457
9.2 0.00189019 0.0018876
9.195 0.00189323 0.00189064
9.19 0.00189628 0.00189369
9.185 0.00189933 0.00189674
9.18 0.0019024 0.00189979
9.175 0.00190546 0.00190286
9.17 0.00190854 0.00190593
9.165 0.00191162 0.001909
9.16 0.00191471 0.00191209
9.155 0.0019178 0.00191518
9.15 0.0019209 0.00191827
9.145 0.00192401 0.00192138
9.14 0.00192712 0.00192449
9.135 0.00193024 0.0019276
9.13 0.00193337 0.00193073
9.125 0.00193651 0.00193386
9.12 0.00193965 0.001937
9.115 0.0019428 0.00194014
9.11 0.00194595 0.00194329
9.105 0.00194911 0.00194645
9.1 0.00195228 0.00194961
9.095 0.00195545 0.00195278
9.09 0.00195864 0.00195596
9.085 0.00196183 0.00195914
9.08 0.00196502 0.00196233
9.075 0.00196823 0.00196553
9.07 0.00197144 0.00196874
9.065 0.00197465 0.00197195
9.06 0.00197788 0.00197517
9.055 0.00198111 0.0019784
9.05 0.00198434 0.00198163
9.045 0.00198759 0.00198487
9.04 0.00199084 0.00198812
9.035 0.0019941 0.00199137
9.03 0.00199736 0.00199463
9.025 0.00200064 0.0019979
9.02 0.00200392 0.00200118
9.015 0.00200721 0.00200446
9.01 0.0020105 0.00200775
9.005 0.0020138 0.00201105
9 0.00201711 0.00201435
8.995 0.00202043 0.00201766
8.99 0.00202375 0.00202098
8.985 0.00202708 0.00202431
8.98 0.00203042 0.00202764
8.975 0.00203376 0.00203098
8.97 0.00203712 0.00203433
8.965 0.00204048 0.00203769
8.96 0.00204384 0.00204105
8.955 0.00204722 0.00204442
8.95 0.0020506 0.0020478
8.945 0.00205399 0.00205118
8.94 0.00205739 0.00205457
8.935 0.00206079 0.00205797
8.93 0.0020642 0.00206138
8.925 0.00206762 0.00206479
8.92 0.00207105 0.00206822
8.915 0.00207448 0.00207165
8.91 0.00207793 0.00207508
8.905 0.00208138 0.00207853
8.9 0.00208483 0.00208198
8.895 0.0020883 0.00208544
8.89 0.00209177 0.00208891
8.885 0.00209525 0.00209239
8.88 0.00209874 0.00209587
8.875 0.00210223 0.00209936
8.87 0.00210574 0.00210286
8.865 0.00210925 0.00210636
8.86 0.00211277 0.00210988
8.855 0.00211629 0.0021134
8.85 0.00211983 0.00211693
8.845 0.00212337 0.00212047
8.84 0.00212692 0.00212401
8.835 0.00213048 0.00212757
8.83 0.00213405 0.00213113
8.825 0.00213762 0.0021347
8.82 0.0021412 0.00213827
8.815 0.00214479 0.00214186
8.81 0.00214839 0.00214545
8.805 0.00215199 0.00214905
8.8 0.00215561 0.00215266
8.795 0.00215923 0.00215628
8.79 0.00216286 0.0021599
8.785 0.0021665 0.00216354
8.78 0.00217014 0.00216718
8.775 0.0021738 0.00217083
8.77 0.00217746 0.00217448
8.765 0.00218113 0.00217815
8.76 0.00218481 0.00218182
8.755 0.0021885 0.00218551
8.75 0.00219219 0.0021892
8.745 0.0021959 0.00219289
8.74 0.00219961 0.0021966
8.735 0.00220333 0.00220032
8.73 0.00220706 0.00220404
8.725 0.0022108 0.00220777
8.72 0.00221454 0.00221151
8.715 0.0022183 0.00221526
8.71 0.00222206 0.00221902
8.705 0.00222583 0.00222279
8.7 0.00222961 0.00222656
8.695 0.0022334 0.00223034
8.69 0.00223719 0.00223413
8.685 0.002241 0.00223793
8.68 0.00224481 0.00224174
8.675 0.00224864 0.00224556
8.67 0.00225247 0.00224939
8.665 0.00225631 0.00225322
8.66 0.00226016 0.00225706
8.655 0.00226401 0.00226092
8.65 0.00226788 0.00226478
8.645 0.00227175 0.00226865
8.64 0.00227564 0.00227252
8.635 0.00227953 0.00227641
8.63 0.00228343 0.00228031
8.625 0.00228734 0.00228421
8.62 0.00229126 0.00228813
8.615 0.00229519 0.00229205
8.61 0.00229912 0.00229598
8.605 0.00230307 0.00229992
8.6 0.00230702 0.00230387
8.595 0.00231099 0.00230783
8.59 0.00231496 0.00231179
8.585 0.00231894 0.00231577
8.58 0.00232293 0.00231976
8.575 0.00232693 0.00232375
8.57 0.00233094 0.00232775
8.565 0.00233496 0.00233177
8.56 0.00233899 0.00233579
8.555 0.00234303 0.00233982
8.55 0.00234707 0.00234386
8.545 0.00235113 0.00234791
8.54 0.00235519 0.00235197
8.535 0.00235926 0.00235604
8.53 0.00236335 0.00236012
8.525 0.00236744 0.0023642
8.52 0.00237154 0.0023683
8.515 0.00237565 0.00237241
8.51 0.00237978 0.00237652
8.505 0.00238391 0.00238065
8.5 0.00238805 0.00238478
8.495 0.0023922 0.00238893
8.49 0.00239636 0.00239308
8.485 0.00240053 0.00239724
8.48 0.0024047 0.00240141
8.475 0.00240889 0.0024056
8.47 0.00241309 0.00240979
8.465 0.0024173 0.00241399
8.46 0.00242151 0.0024182
8.455 0.00242574 0.00242242
8.45 0.00242998 0.00242666
8.445 0.00243423 0.0024309
8.44 0.00243848 0.00243515
8.435 0.00244275 0.00243941
8.43 0.00244702 0.00244368
8.425 0.00245131 0.00244796
8.42 0.00245561 0.00245225
8.415 0.00245991 0.00245655
8.41 0.00246423 0.00246086
8.405 0.00246856 0.00246518
8.4 0.00247289 0.00246951
8.395 0.00247724 0.00247385
8.39 0.0024816 0.0024782
8.385 0.00248596 0.00248256
8.38 0.00249034 0.00248693
8.375 0.00249473 0.00249132
8.37 0.00249912 0.00249571
8.365 0.00250353 0.00250011
8.36 0.00250795 0.00250452
8.355 0.00251238 0.00250894
8.35 0.00251682 0.00251338
8.345 0.00252127 0.00251782
8.34 0.00252573 0.00252227
8.335 0.0025302 0.00252674
8.33 0.00253468 0.00253121
8.325 0.00253917 0.0025357
8.32 0.00254367 0.00254019
8.315 0.00254818 0.0025447
8.31 0.00255271 0.00254922
8.305 0.00255724 0.00255374
8.3 0.00256179 0.00255828
8.295 0.00256634 0.00256283
8.29 0.00257091 0.00256739
8.285 0.00257548 0.00257196
8.28 0.00258007 0.00257654
8.275 0.00258467 0.00258114
8.27 0.00258928 0.00258574
8.265 0.0025939 0.00259035
8.26 0.00259853 0.00259498
8.255 0.00260317 0.00259961
8.25 0.00260783 0.00260426
8.245 0.00261249 0.00260892
8.24 0.00261717 0.00261359
8.235 0.00262185 0.00261827
8.23 0.00262655 0.00262296
8.225 0.00263126 0.00262766
8.22 0.00263598 0.00263237
8.215 0.00264071 0.0026371
8.21 0.00264545 0.00264184
8.205 0.00265021 0.00264658
8.2 0.00265497 0.00265134
8.195 0.00265975 0.00265611
8.19 0.00266454 0.00266089
8.185 0.00266934 0.00266568
8.18 0.00267415 0.00267049
8.175 0.00267897 0.00267531
8.17 0.0026838 0.00268013
8.165 0.00268865 0.00268497
8.16 0.00269351 0.00268982
8.155 0.00269838 0.00269468
8.15 0.00270326 0.00269956
8.145 0.00270815 0.00270444
8.14 0.00271305 0.00270934
8.135 0.00271797 0.00271425
8.13 0.00272289 0.00271917
8.125 0.00272783 0.0027241
8.12 0.00273279 0.00272905
8.115 0.00273775 0.002734
8.11 0.00274272 0.00273897
8.105 0.00274771 0.00274395
8.1 0.00275271 0.00274895
8.095 0.00275772 0.00275395
8.09 0.00276275 0.00275897
8.085 0.00276778 0.002764
8.08 0.00277283 0.00276904
8.075 0.00277789 0.00277409
8.07 0.00278296 0.00277915
8.065 0.00278805 0.00278423
8.06 0.00279314 0.00278932
8.055 0.00279825 0.00279443
8.05 0.00280337 0.00279954
8.045 0.00280851 0.00280467
8.04 0.00281366 0.00280981
8.035 0.00281881 0.00281496
8.03 0.00282399 0.00282012
8.025 0.00282917 0.0028253
8.02 0.00283437 0.00283049
8.015 0.00283958 0.00283569
8.01 0.0028448 0.00284091
8.005 0.00285003 0.00284614
8 0.00285528 0.00285138
7.995 0.00286054 0.00285663
7.99 0.00286582 0.0028619
7.985 0.0028711 0.00286718
7.98 0.0028764 0.00287247
7.975 0.00288171 0.00287777
7.97 0.00288704 0.00288309
7.965 0.00289238 0.00288842
7.96 0.00289773 0.00289377
7.955 0.00290309 0.00289912
7.95 0.00290847 0.0029045
7.945 0.00291386 0.00290988
7.94 0.00291927 0.00291528
7.935 0.00292469 0.00292069
7.93 0.00293012 0.00292611
7.925 0.00293556 0.00293155
7.92 0.00294102 0.002937
7.915 0.00294649 0.00294246
7.91 0.00295198 0.00294794
7.905 0.00295747 0.00295343
7.9 0.00296299 0.00295893
7.895 0.00296851 0.00296445
7.89 0.00297405 0.00296998
7.885 0.00297961 0.00297553
7.88 0.00298517 0.00298109
7.875 0.00299075 0.00298666
7.87 0.00299635 0.00299225
7.865 0.00300196 0.00299785
7.86 0.00300758 0.00300346
7.855 0.00301321 0.00300909
7.85 0.00301886 0.00301474
7.845 0.00302453 0.00302039
7.84 0.00303021 0.00302606
7.835 0.0030359 0.00303175
7.83 0.00304161 0.00303745
7.825 0.00304733 0.00304316
7.82 0.00305306 0.00304889
7.815 0.00305881 0.00305463
7.81 0.00306458 0.00306039
7.805 0.00307036 0.00306616
7.8 0.00307615 0.00307194
7.795 0.00308196 0.00307774
7.79 0.00308778 0.00308355
7.785 0.00309361 0.00308938
7.78 0.00309947 0.00309523
7.775 0.00310533 0.00310108
7.77 0.00311121 0.00310696
7.765 0.00311711 0.00311285
7.76 0.00312302 0.00311875
7.755 0.00312894 0.00312466
7.75 0.00313488 0.0031306
7.745 0.00314084 0.00313654
7.74 0.00314681 0.0031425
7.735 0.00315279 0.00314848
7.73 0.00315879 0.00315447
7.725 0.00316481 0.00316048
7.72 0.00317084 0.0031665
7.715 0.00317689 0.00317254
7.71 0.00318295 0.00317859
7.705 0.00318902 0.00318466
7.7 0.00319512 0.00319075
7.695 0.00320122 0.00319684
7.69 0.00320734 0.00320296
7.685 0.00321348 0.00320909
7.68 0.00321964 0.00321523
7.675 0.00322581 0.00322139
7.67 0.00323199 0.00322757
7.665 0.00323819 0.00323376
7.66 0.00324441 0.00323997
7.655 0.00325064 0.0032462
7.65 0.00325689 0.00325244
7.645 0.00326316 0.00325869
7.64 0.00326944 0.00326496
7.635 0.00327573 0.00327125
7.63 0.00328204 0.00327756
7.625 0.00328837 0.00328388
7.62 0.00329472 0.00329021
7.615 0.00330108 0.00329656
7.61 0.00330746 0.00330293
7.605 0.00331385 0.00330932
7.6 0.00332026 0.00331572
7.595 0.00332669 0.00332214
7.59 0.00333313 0.00332857
7.585 0.00333959 0.00333502
7.58 0.00334607 0.00334149
7.575 0.00335256 0.00334797
7.57 0.00335907 0.00335447
7.565 0.0033656 0.00336099
7.56 0.00337214 0.00336753
7.555 0.0033787 0.00337408
7.55 0.00338528 0.00338065
7.545 0.00339187 0.00338723
7.54 0.00339848 0.00339383
7.535 0.00340511 0.00340045
7.53 0.00341176 0.00340709
7.525 0.00341842 0.00341374
7.52 0.0034251 0.00342041
7.515 0.00343179 0.0034271
7.51 0.00343851 0.00343381
7.505 0.00344524 0.00344053
7.5 0.00345199 0.00344727
7.495 0.00345876 0.00345403
7.49 0.00346554 0.0034608
7.485 0.00347235 0.0034676
7.48 0.00347917 0.00347441
7.475 0.003486 0.00348124
7.47 0.00349286 0.00348808
7.465 0.00349973 0.00349494
7.46 0.00350662 0.00350183
7.455 0.00351353 0.00350873
7.45 0.00352046 0.00351564
7.445 0.00352741 0.00352258
7.44 0.00353437 0.00352954
7.435 0.00354135 0.00353651
7.43 0.00354835 0.0035435
7.425 0.00355537 0.00355051
7.42 0.00356241 0.00355754
7.415 0.00356946 0.00356458
7.41 0.00357654 0.00357164
7.405 0.00358363 0.00357873
7.4 0.00359074 0.00358583
7.395 0.00359787 0.00359295
7.39 0.00360502 0.00360009
7.385 0.00361219 0.00360725
7.38 0.00361937 0.00361442
7.375 0.00362658 0.00362162
7.37 0.00363381 0.00362884
7.365 0.00364105 0.00363607
7.36 0.00364831 0.00364332
7.355 0.00365559 0.00365059
7.35 0.00366289 0.00365788
7.345 0.00367021 0.00366519
7.34 0.00367755 0.00367252
7.335 0.00368491 0.00367987
7.33 0.00369229 0.00368724
7.325 0.00369969 0.00369463
7.32 0.00370711 0.00370204
7.315 0.00371455 0.00370947
7.31 0.00372201 0.00371692
7.305 0.00372948 0.00372438
7.3 0.00373698 0.00373187
7.295 0.0037445 0.00373938
7.29 0.00375204 0.0037469
7.285 0.00375959 0.00375445
7.28 0.00376717 0.00376202
7.275 0.00377477 0.00376961
7.27 0.00378239 0.00377722
7.265 0.00379003 0.00378484
7.26 0.00379769 0.00379249
7.255 0.00380537 0.00380016
7.25 0.00381307 0.00380785
7.245 0.00382079 0.00381556
7.24 0.00382853 0.00382329
7.235 0.00383629 0.00383104
7.23 0.00384408 0.00383882
7.225 0.00385188 0.00384661
7.22 0.00385971 0.00385443
7.215 0.00386755 0.00386226
7.21 0.00387542 0.00387012
7.205 0.00388331 0.003878
7.2 0.00389122 0.0038859
7.195 0.00389915 0.00389382
7.19 0.0039071 0.00390176
7.185 0.00391508 0.00390972
7.18 0.00392307 0.00391771
7.175 0.00393109 0.00392572
7.17 0.00393913 0.00393374
7.165 0.00394719 0.00394179
7.16 0.00395528 0.00394987
7.155 0.00396338 0.00395796
7.15 0.00397151 0.00396608
7.145 0.00397966 0.00397422
7.14 0.00398783 0.00398238
7.135 0.00399602 0.00399056
7.13 0.00400424 0.00399876
7.125 0.00401248 0.00400699
7.12 0.00402074 0.00401524
7.115 0.00402902 0.00402351
7.11 0.00403733 0.00403181
7.105 0.00404566 0.00404012
7.1 0.00405401 0.00404846
7.095 0.00406238 0.00405683
7.09 0.00407078 0.00406521
7.085 0.0040792 0.00407362
7.08 0.00408764 0.00408205
7.075 0.00409611 0.00409051
7.07 0.0041046 0.00409899
7.065 0.00411311 0.00410749
7.06 0.00412165 0.00411601
7.055 0.00413021 0.00412456
7.05 0.00413879 0.00413313
7.045 0.0041474 0.00414173
7.04 0.00415603 0.00415035
7.035 0.00416469 0.00415899
7.03 0.00417337 0.00416766
7.025 0.00418207 0.00417635
7.02 0.00419079 0.00418506
7.015 0.00419955 0.0041938
7.01 0.00420832 0.00420256
7.005 0.00421712 0.00421135
7 0.00422594 0.00422016
6.995 0.00423479 0.004229
6.99 0.00424367 0.00423786
6.985 0.00425256 0.00424675
6.98 0.00426149 0.00425566
6.975 0.00427043 0.00426459
6.97 0.0042794 0.00427355
6.965 0.0042884 0.00428253
6.96 0.00429742 0.00429154
6.955 0.00430647 0.00430058
6.95 0.00431554 0.00430964
6.945 0.00432464 0.00431872
6.94 0.00433376 0.00432783
6.935 0.00434291 0.00433697
6.93 0.00435209 0.00434613
6.925 0.00436129 0.00435532
6.92 0.00437051 0.00436453
6.915 0.00437976 0.00437377
6.91 0.00438904 0.00438304
6.905 0.00439834 0.00439233
6.9 0.00440767 0.00440164
6.895 0.00441703 0.00441098
6.89 0.00442641 0.00442035
6.885 0.00443582 0.00442975
6.88 0.00444525 0.00443917
6.875 0.00445472 0.00444862
6.87 0.00446421 0.0044581
6.865 0.00447372 0.0044676
6.86 0.00448326 0.00447713
6.855 0.00449283 0.00448669
6.85 0.00450243 0.00449627
6.845 0.00451205 0.00450588
6.84 0.0045217 0.00451551
6.835 0.00453138 0.00452518
6.83 0.00454108 0.00453487
6.825 0.00455082 0.00454459
6.82 0.00456058 0.00455434
6.815 0.00457037 0.00456411
6.81 0.00458018 0.00457392
6.805 0.00459003 0.00458375
6.8 0.0045999 0.00459361
6.795 0.0046098 0.00460349
6.79 0.00461972 0.0046134
6.785 0.00462968 0.00462335
6.78 0.00463966 0.00463332
6.775 0.00464968 0.00464332
6.77 0.00465972 0.00465335
6.765 0.00466979 0.00466341
6.76 0.00467989 0.00467349
6.755 0.00469002 0.00468361
6.75 0.00470018 0.00469375
6.745 0.00471037 0.00470392
6.74 0.00472058 0.00471413
6.735 0.00473083 0.00472436
6.73 0.0047411 0.00473462
6.725 0.0047514 0.00474491
6.72 0.00476174 0.00475523
6.715 0.0047721 0.00476558
6.71 0.0047825 0.00477596
6.705 0.00479292 0.00478637
6.7 0.00480338 0.00479681
6.695 0.00481386 0.00480728
6.69 0.00482438 0.00481778
6.685 0.00483492 0.00482831
6.68 0.00484549 0.00483887
6.675 0.0048561 0.00484946
6.67 0.00486674 0.00486008
6.665 0.0048774 0.00487073
6.66 0.0048881 0.00488142
6.655 0.00489883 0.00489213
6.65 0.0049096 0.00490288
6.645 0.00492039 0.00491366
6.64 0.00493121 0.00492447
6.635 0.00494207 0.00493531
6.63 0.00495295 0.00494618
6.625 0.00496387 0.00495708
6.62 0.00497482 0.00496801
6.615 0.0049858 0.00497898
6.61 0.00499682 0.00498998
6.605 0.00500786 0.00500101
6.6 0.00501894 0.00501208
6.595 0.00503006 0.00502317
6.59 0.0050412 0.0050343
6.585 0.00505238 0.00504547
6.58 0.00506359 0.00505666
6.575 0.00507483 0.00506789
6.57 0.0050861 0.00507915
6.565 0.00509741 0.00509044
6.56 0.00510875 0.00510176
6.555 0.00512013 0.00511312
6.55 0.00513153 0.00512451
6.545 0.00514298 0.00513594
6.54 0.00515446 0.00514741
6.535 0.00516597 0.0051589
6.53 0.00517751 0.00517043
6.525 0.00518909 0.00518199
6.52 0.0052007 0.00519359
6.515 0.00521235 0.00520522
6.51 0.00522403 0.00521688
6.505 0.00523574 0.00522858
6.5 0.00524749 0.00524032
6.495 0.00525928 0.00525209
6.49 0.0052711 0.00526389
6.485 0.00528296 0.00527573
6.48 0.00529485 0.00528761
6.475 0.00530678 0.00529952
6.47 0.00531874 0.00531147
6.465 0.00533074 0.00532345
6.46 0.00534278 0.00533547
6.455 0.00535484 0.00534752
6.45 0.00536695 0.00535961
6.445 0.00537909 0.00537173
6.44 0.00539127 0.00538389
6.435 0.00540348 0.00539609
6.43 0.00541574 0.00540833
6.425 0.00542803 0.0054206
6.42 0.00544035 0.00543291
6.415 0.00545272 0.00544526
6.41 0.00546512 0.00545764
6.405 0.00547755 0.00547006
6.4 0.00549002 0.00548251
6.395 0.00550253 0.00549501
6.39 0.00551508 0.00550754
6.385 0.00552767 0.00552011
6.38 0.0055403 0.00553272
6.375 0.00555296 0.00554536
6.37 0.00556567 0.00555805
6.365 0.00557841 0.00557078
6.36 0.00559119 0.00558354
6.355 0.00560401 0.00559634
6.35 0.00561686 0.00560918
6.345 0.00562976 0.00562205
6.34 0.00564269 0.00563497
6.335 0.00565566 0.00564792
6.33 0.00566867 0.00566092
6.325 0.00568173 0.00567396
6.32 0.00569482 0.00568703
6.315 0.00570796 0.00570015
6.31 0.00572113 0.00571331
6.305 0.00573435 0.0057265
6.3 0.0057476 0.00573974
6.295 0.0057609 0.00575301
6.29 0.00577423 0.00576633
6.285 0.0057876 0.00577968
6.28 0.00580102 0.00579308
6.275 0.00581447 0.00580652
6.27 0.00582797 0.00582
6.265 0.00584152 0.00583352
6.26 0.0058551 0.00584709
6.255 0.00586873 0.0058607
6.25 0.00588239 0.00587435
6.245 0.0058961 0.00588804
6.24 0.00590985 0.00590177
6.235 0.00592364 0.00591554
6.23 0.00593748 0.00592935
6.225 0.00595135 0.00594321
6.22 0.00596527 0.00595711
6.215 0.00597924 0.00597106
6.21 0.00599324 0.00598505
6.205 0.0060073 0.00599908
6.2 0.0060214 0.00601316
6.195 0.00603553 0.00602728
6.19 0.00604972 0.00604144
6.185 0.00606394 0.00605565
6.18 0.00607821 0.0060699
6.175 0.00609252 0.00608419
6.17 0.00610688 0.00609853
6.165 0.00612128 0.00611291
6.16 0.00613573 0.00612734
6.155 0.00615023 0.00614181
6.15 0.00616477 0.00615633
6.145 0.00617936 0.0061709
6.14 0.00619399 0.00618552
6.135 0.00620867 0.00620017
6.13 0.00622339 0.00621487
6.125 0.00623816 0.00622962
6.12 0.00625297 0.00624441
6.115 0.00626783 0.00625925
6.11 0.00628273 0.00627414
6.105 0.00629769 0.00628907
6.1 0.00631269 0.00630405
6.095 0.00632774 0.00631908
6.09 0.00634284 0.00633416
6.085 0.00635799 0.00634929
6.08 0.00637318 0.00636446
6.075 0.00638842 0.00637968
6.07 0.00640371 0.00639495
6.065 0.00641904 0.00641026
6.06 0.00643443 0.00642562
6.055 0.00644986 0.00644103
6.05 0.00646534 0.00645649
6.045 0.00648087 0.006472
6.04 0.00649645 0.00648756
6.035 0.00651209 0.00650318
6.03 0.00652777 0.00651884
6.025 0.0065435 0.00653455
6.02 0.00655928 0.00655031
6.015 0.00657511 0.00656612
6.01 0.00659099 0.00658198
6.005 0.00660692 0.00659788
6 0.0066229 0.00661384
5.995 0.00663894 0.00662985
5.99 0.00665502 0.00664591
5.985 0.00667116 0.00666203
5.98 0.00668735 0.0066782
5.975 0.00670359 0.00669442
5.97 0.00671989 0.00671069
5.965 0.00673623 0.00672702
5.96 0.00675263 0.00674339
5.955 0.00676908 0.00675982
5.95 0.00678558 0.0067763
5.945 0.00680213 0.00679283
5.94 0.00681874 0.00680941
5.935 0.0068354 0.00682605
5.93 0.00685212 0.00684275
5.925 0.00686889 0.0068595
5.92 0.00688572 0.0068763
5.915 0.00690261 0.00689316
5.91 0.00691954 0.00691008
5.905 0.00693653 0.00692704
5.9 0.00695358 0.00694406
5.895 0.00697067 0.00696114
5.89 0.00698783 0.00697826
5.885 0.00700503 0.00699545
5.88 0.0070223 0.00701269
5.875 0.00703962 0.00702999
5.87 0.007057 0.00704735
5.865 0.00707444 0.00706476
5.86 0.00709194 0.00708224
5.855 0.0071095 0.00709977
5.85 0.0071271 0.00711735
5.845 0.00714477 0.00713499
5.84 0.00716249 0.00715269
5.835 0.00718027 0.00717044
5.83 0.0071981 0.00718826
5.825 0.007216 0.00720613
5.82 0.00723396 0.00722406
5.815 0.00725197 0.00724205
5.81 0.00727005 0.0072601
5.805 0.00728819 0.00727822
5.8 0.00730639 0.00729639
5.795 0.00732465 0.00731462
5.79 0.00734296 0.00733291
5.785 0.00736133 0.00735126
5.78 0.00737977 0.00736967
5.775 0.00739826 0.00738814
5.77 0.00741682 0.00740667
5.765 0.00743543 0.00742526
5.76 0.00745412 0.00744392
5.755 0.00747286 0.00746264
5.75 0.00749167 0.00748142
5.745 0.00751055 0.00750027
5.74 0.00752948 0.00751918
5.735 0.00754847 0.00753814
5.73 0.00756753 0.00755717
5.725 0.00758665 0.00757626
5.72 0.00760583 0.00759542
5.715 0.00762507 0.00761464
5.71 0.00764438 0.00763392
5.705 0.00766376 0.00765327
5.7 0.0076832 0.00767269
5.695 0.00770271 0.00769217
5.69 0.00772229 0.00771173
5.685 0.00774193 0.00773134
5.68 0.00776164 0.00775102
5.675 0.00778141 0.00777076
5.67 0.00780124 0.00779057
5.665 0.00782114 0.00781044
5.66 0.00784111 0.00783038
5.655 0.00786114 0.00785039
5.65 0.00788125 0.00787046
5.645 0.00790142 0.00789061
5.64 0.00792167 0.00791083
5.635 0.00794198 0.00793112
5.63 0.00796237 0.00795147
5.625 0.00798282 0.00797189
5.62 0.00800333 0.00799238
5.615 0.00802392 0.00801293
5.61 0.00804457 0.00803356
5.605 0.00806529 0.00805425
5.6 0.00808608 0.00807502
5.595 0.00810695 0.00809586
5.59 0.00812789 0.00811677
5.585 0.0081489 0.00813775
5.58 0.00816999 0.00815881
5.575 0.00819115 0.00817994
5.57 0.00821238 0.00820114
5.565 0.00823368 0.00822241
5.56 0.00825505 0.00824375
5.555 0.00827649 0.00826516
5.55 0.008298 0.00828664
5.545 0.00831959 0.0083082
5.54 0.00834125 0.00832984
5.535 0.00836299 0.00835155
5.53 0.00838481 0.00837333
5.525 0.00840671 0.0083952
5.52 0.00842868 0.00841714
5.515 0.00845072 0.00843916
5.51 0.00847284 0.00846124
5.505 0.00849503 0.00848341
5.5 0.0085173 0.00850564
5.495 0.00853964 0.00852795
5.49 0.00856206 0.00855034
5.485 0.00858456 0.00857281
5.48 0.00860714 0.00859536
5.475 0.0086298 0.00861799
5.47 0.00865254 0.0086407
5.465 0.00867537 0.00866349
5.46 0.00869827 0.00868636
5.455 0.00872124 0.00870931
5.45 0.0087443 0.00873233
5.445 0.00876743 0.00875543
5.44 0.00879064 0.00877861
5.435 0.00881393 0.00880187
5.43 0.00883731 0.00882521
5.425 0.00886077 0.00884864
5.42 0.00888431 0.00887215
5.415 0.00890794 0.00889574
5.41 0.00893166 0.00891943
5.405 0.00895545 0.0089432
5.4 0.00897933 0.00896704
5.395 0.00900329 0.00899096
5.39 0.00902733 0.00901497
5.385 0.00905145 0.00903906
5.38 0.00907566 0.00906323
5.375 0.00909995 0.00908749
5.37 0.00912433 0.00911184
5.365 0.0091488 0.00913628
5.36 0.00917336 0.0091608
5.355 0.00919801 0.00918542
5.35 0.00922274 0.00921012
5.345 0.00924757 0.00923491
5.34 0.00927247 0.00925978
5.335 0.00929746 0.00928474
5.33 0.00932254 0.00930978
5.325 0.00934771 0.00933491
5.32 0.00937296 0.00936013
5.315 0.00939831 0.00938545
5.31 0.00942375 0.00941085
5.305 0.00944929 0.00943635
5.3 0.00947492 0.00946195
5.295 0.00950064 0.00948764
5.29 0.00952645 0.00951341
5.285 0.00955235 0.00953928
5.28 0.00957834 0.00956523
5.275 0.00960443 0.00959128
5.27 0.0096306 0.00961742
5.265 0.00965686 0.00964365
5.26 0.00968323 0.00966997
5.255 0.00970969 0.0096964
5.25 0.00973625 0.00972292
5.245 0.0097629 0.00974954
5.24 0.00978967 0.00977627
5.235 0.00981652 0.00980308
5.23 0.00984346 0.00982999
5.225 0.0098705 0.00985699
5.22 0.00989764 0.00988409
5.215 0.00992487 0.00991128
5.21 0.00995219 0.00993857
5.205 0.00997962 0.00996596
5.2 0.0100072 0.00999345
5.195 0.0100348 0.010021
5.19 0.0100625 0.0100487
5.185 0.0100904 0.0100766
5.18 0.0101183 0.0101045
5.175 0.0101464 0.0101325
5.17 0.0101745 0.0101606
5.165 0.0102027 0.0101888
5.16 0.0102311 0.0102171
5.155 0.0102595 0.0102455
5.15 0.0102881 0.010274
5.145 0.0103167 0.0103026
5.14 0.0103455 0.0103313
5.135 0.0103744 0.0103601
5.13 0.0104033 0.0103891
5.125 0.0104324 0.0104181
5.12 0.0104616 0.0104473
5.115 0.0104909 0.0104766
5.11 0.0105203 0.0105059
5.105 0.0105498 0.0105354
5.1 0.0105794 0.010565
5.095 0.0106092 0.0105946
5.09 0.010639 0.0106244
5.085 0.0106689 0.0106543
5.08 0.010699 0.0106844
5.075 0.0107292 0.0107145
5.07 0.0107595 0.0107448
5.065 0.0107899 0.0107751
5.06 0.0108204 0.0108056
5.055 0.010851 0.0108362
5.05 0.0108818 0.0108669
5.045 0.0109126 0.0108977
5.04 0.0109436 0.0109286
5.035 0.0109747 0.0109596
5.03 0.0110058 0.0109908
5.025 0.0110372 0.0110221
5.02 0.0110686 0.0110534
5.015 0.0111002 0.011085
5.01 0.0111318 0.0111166
5.005 0.0111636 0.0111484
5 0.0111955 0.0111802
4.995 0.0112276 0.0112122
4.99 0.0112597 0.0112443
4.985 0.011292 0.0112765
4.98 0.0113244 0.0113088
4.975 0.0113569 0.0113413
4.97 0.0113895 0.0113739
4.965 0.0114223 0.0114066
4.96 0.0114551 0.0114395
4.955 0.0114882 0.0114724
4.95 0.0115213 0.0115055
4.945 0.0115546 0.0115387
4.94 0.0115879 0.0115721
4.935 0.0116214 0.0116055
4.93 0.0116551 0.0116391
4.925 0.0116888 0.0116728
4.92 0.0117227 0.0117067
4.915 0.0117567 0.0117406
4.91 0.0117909 0.0117747
4.905 0.0118252 0.011809
4.9 0.0118596 0.0118434
4.895 0.0118942 0.0118779
4.89 0.0119289 0.0119125
4.885 0.0119637 0.0119473
4.88 0.0119986 0.0119822
4.875 0.0120337 0.0120172
4.87 0.0120689 0.0120523
4.865 0.0121042 0.0120876
4.86 0.0121397 0.0121231
4.855 0.0121753 0.0121586
4.85 0.0122111 0.0121944
4.845 0.012247 0.0122302
4.84 0.012283 0.0122662
4.835 0.0123192 0.0123023
4.83 0.0123555 0.0123386
4.825 0.012392 0.012375
4.82 0.0124286 0.0124115
4.815 0.0124653 0.0124482
4.81 0.0125022 0.012485
4.805 0.0125392 0.012522
4.8 0.0125763 0.0125591
4.795 0.0126137 0.0125964
4.79 0.0126511 0.0126338
4.785 0.0126887 0.0126714
4.78 0.0127265 0.0127091
4.775 0.0127644 0.0127469
4.77 0.0128025 0.0127849
4.765 0.0128406 0.0128231
4.76 0.012879 0.0128613
4.755 0.0129175 0.0128998
4.75 0.0129561 0.0129383
4.745 0.0129949 0.0129771
4.74 0.0130338 0.013016
4.735 0.0130729 0.013055
4.73 0.0131122 0.0130943
4.725 0.0131516 0.0131336
4.72 0.0131912 0.0131731
4.715 0.0132309 0.0132128
4.71 0.0132708 0.0132526
4.705 0.0133108 0.0132926
4.7 0.013351 0.0133327
4.695 0.0133914 0.013373
4.69 0.0134319 0.0134135
4.685 0.0134725 0.0134541
4.68 0.0135134 0.0134949
4.675 0.0135544 0.0135358
4.67 0.0135956 0.0135769
4.665 0.0136369 0.0136182
4.66 0.0136784 0.0136597
4.655 0.01372 0.0137013
4.65 0.0137619 0.013743
4.645 0.0138038 0.0137849
4.64 0.013846 0.013827
4.635 0.0138883 0.0138693
4.63 0.0139308 0.0139117
4.625 0.0139735 0.0139543
4.62 0.0140163 0.0139971
4.615 0.0140593 0.0140401
4.61 0.0141025 0.0140832
4.605 0.0141459 0.0141265
4.6 0.0141894 0.01417
4.595 0.0142331 0.0142136
4.59 0.014277 0.0142574
4.585 0.014321 0.0143014
4.58 0.0143653 0.0143456
4.575 0.0144097 0.0143899
4.57 0.0144543 0.0144345
4.565 0.014499 0.0144792
4.56 0.014544 0.0145241
4.555 0.0145892 0.0145692
4.55 0.0146345 0.0146145
4.545 0.01468 0.0146599
4.54 0.0147257 0.0147055
4.535 0.0147716 0.0147513
4.53 0.0148176 0.0147973
4.525 0.0148639 0.0148435
4.52 0.0149103 0.0148899
4.515 0.0149569 0.0149364
4.51 0.0150038 0.0149832
4.505 0.0150508 0.0150302
4.5 0.015098 0.0150774
4.495 0.0151455 0.0151247
4.49 0.0151931 0.0151722
4.485 0.0152409 0.01522
4.48 0.0152888 0.0152679
4.475 0.015337 0.015316
4.47 0.0153854 0.0153643
4.465 0.0154339 0.0154128
4.46 0.0154827 0.0154615
4.455 0.0155317 0.0155104
4.45 0.0155809 0.0155596
4.445 0.0156304 0.0156089
4.44 0.01568 0.0156585
4.435 0.0157298 0.0157082
4.43 0.0157798 0.0157582
4.425 0.01583 0.0158083
4.42 0.0158804 0.0158587
4.415 0.0159311 0.0159092
4.41 0.0159819 0.01596
4.405 0.0160329 0.016011
4.4 0.0160842 0.0160622
4.395 0.0161357 0.0161136
4.39 0.0161874 0.0161653
4.385 0.0162394 0.0162171
4.38 0.0162916 0.0162692
4.375 0.0163439 0.0163215
4.37 0.0163965 0.016374
4.365 0.0164493 0.0164267
4.36 0.0165023 0.0164797
4.355 0.0165555 0.0165328
4.35 0.016609 0.0165862
4.345 0.0166627 0.0166398
4.34 0.0167166 0.0166937
4.335 0.0167708 0.0167478
4.33 0.0168252 0.0168021
4.325 0.0168798 0.0168567
4.32 0.0169347 0.0169115
4.315 0.0169897 0.0169664
4.31 0.017045 0.0170217
4.305 0.0171006 0.0170771
4.3 0.0171563 0.0171328
4.295 0.0172123 0.0171887
4.29 0.0172686 0.0172449
4.285 0.0173251 0.0173013
4.28 0.0173818 0.017358
4.275 0.0174388 0.0174149
4.27 0.0174961 0.0174721
4.265 0.0175535 0.0175295
4.26 0.0176113 0.0175871
4.255 0.0176692 0.017645
4.25 0.0177274 0.0177031
4.245 0.0177859 0.0177615
4.24 0.0178446 0.0178201
4.235 0.0179035 0.017879
4.23 0.0179627 0.0179381
4.225 0.0180222 0.0179975
4.22 0.018082 0.0180572
4.215 0.018142 0.0181171
4.21 0.0182023 0.0181773
4.205 0.0182628 0.0182377
4.2 0.0183236 0.0182984
4.195 0.0183846 0.0183594
4.19 0.0184459 0.0184206
4.185 0.0185074 0.018482
4.18 0.0185692 0.0185438
4.175 0.0186313 0.0186058
4.17 0.0186937 0.0186681
4.165 0.0187564 0.0187306
4.16 0.0188193 0.0187935
4.155 0.0188825 0.0188567
4.15 0.018946 0.0189201
4.145 0.0190098 0.0189837
4.14 0.0190738 0.0190477
4.135 0.0191381 0.0191119
4.13 0.0192027 0.0191763
4.125 0.0192675 0.0192411
4.12 0.0193327 0.0193062
4.115 0.0193981 0.0193715
4.11 0.0194639 0.0194372
4.105 0.0195299 0.0195031
4.1 0.0195963 0.0195694
4.095 0.0196629 0.019636
4.09 0.0197298 0.0197028
4.085 0.019797 0.0197699
4.08 0.0198645 0.0198373
4.075 0.0199323 0.019905
4.07 0.0200004 0.0199729
4.065 0.0200688 0.0200412
4.06 0.0201375 0.0201098
4.055 0.0202065 0.0201788
4.05 0.0202758 0.020248
4.045 0.0203455 0.0203176
4.04 0.0204155 0.0203875
4.035 0.0204858 0.0204577
4.03 0.0205563 0.0205281
4.025 0.0206272 0.0205989
4.02 0.0206984 0.02067
4.015 0.0207699 0.0207414
4.01 0.0208417 0.0208131
4.005 0.0209139 0.0208852
4 0.0209863 0.0209576
3.995 0.0210592 0.0210303
3.99 0.0211323 0.0211034
3.985 0.0212059 0.0211768
3.98 0.0212797 0.0212505
3.975 0.0213539 0.0213246
3.97 0.0214284 0.021399
3.965 0.0215031 0.0214737
3.96 0.0215783 0.0215487
3.955 0.0216537 0.021624
3.95 0.0217296 0.0216998
3.945 0.0218057 0.0217758
3.94 0.0218823 0.0218523
3.935 0.0219592 0.021929
3.93 0.0220364 0.0220062
3.925 0.0221141 0.0220837
3.92 0.022192 0.0221616
3.915 0.0222703 0.0222398
3.91 0.022349 0.0223183
3.905 0.022428 0.0223972
3.9 0.0225073 0.0224764
3.895 0.022587 0.022556
3.89 0.0226671 0.022636
3.885 0.0227476 0.0227164
3.88 0.0228284 0.0227971
3.875 0.0229097 0.0228782
3.87 0.0229913 0.0229598
3.865 0.0230733 0.0230417
3.86 0.0231557 0.0231239
3.855 0.0232384 0.0232065
3.85 0.0233215 0.0232895
3.845 0.023405 0.0233729
3.84 0.0234888 0.0234566
3.835 0.0235731 0.0235407
3.83 0.0236577 0.0236253
3.825 0.0237428 0.0237102
3.82 0.0238283 0.0237956
3.815 0.0239142 0.0238813
3.81 0.0240005 0.0239675
3.805 0.0240872 0.0240541
3.8 0.0241742 0.024141
3.795 0.0242617 0.0242284
3.79 0.0243495 0.0243161
3.785 0.0244378 0.0244042
3.78 0.0245264 0.0244928
3.775 0.0246155 0.0245818
3.77 0.0247051 0.0246712
3.765 0.024795 0.024761
3.76 0.0248855 0.0248513
3.755 0.0249764 0.0249421
3.75 0.0250676 0.0250332
3.745 0.0251593 0.0251248
3.74 0.0252514 0.0252168
3.735 0.0253439 0.0253092
3.73 0.0254369 0.025402
3.725 0.0255303 0.0254952
3.72 0.0256241 0.0255889
3.715 0.0257184 0.0256831
3.71 0.0258131 0.0257777
3.705 0.0259084 0.0258728
3.7 0.0260041 0.0259684
3.695 0.0261003 0.0260644
3.69 0.0261969 0.0261609
3.685 0.0262939 0.0262578
3.68 0.0263914 0.0263552
3.675 0.0264893 0.026453
3.67 0.0265877 0.0265512
3.665 0.0266866 0.0266499
3.66 0.0267859 0.0267492
3.655 0.0268858 0.0268489
3.65 0.0269861 0.0269491
3.645 0.027087 0.0270498
3.64 0.0271884 0.0271511
3.635 0.0272903 0.0272528
3.63 0.0273926 0.027355
3.625 0.0274954 0.0274576
3.62 0.0275986 0.0275607
3.615 0.0277024 0.0276643
3.61 0.0278066 0.0277684
3.605 0.0279113 0.027873
3.6 0.0280166 0.0279781
3.595 0.0281224 0.0280838
3.59 0.0282288 0.02819
3.585 0.0283357 0.0282967
3.58 0.0284431 0.0284041
3.575 0.0285511 0.0285118
3.57 0.0286595 0.0286201
3.565 0.0287684 0.0287289
3.56 0.0288779 0.0288382
3.555 0.0289878 0.028948
3.55 0.0290983 0.0290583
3.545 0.0292094 0.0291692
3.54 0.029321 0.0292807
3.535 0.0294332 0.0293927
3.53 0.029546 0.0295054
3.525 0.0296593 0.0296186
3.52 0.0297733 0.0297324
3.515 0.0298877 0.0298467
3.51 0.0300027 0.0299615
3.505 0.0301182 0.0300769
3.5 0.0302343 0.0301928
3.495 0.0303509 0.0303092
3.49 0.0304682 0.0304263
3.485 0.030586 0.030544
3.48 0.0307044 0.0306622
3.475 0.0308235 0.0307811
3.47 0.0309431 0.0309006
3.465 0.0310635 0.0310208
3.46 0.0311844 0.0311415
3.455 0.0313058 0.0312628
3.45 0.0314278 0.0313846
3.445 0.0315504 0.031507
3.44 0.0316736 0.0316301
3.435 0.0317974 0.0317537
3.43 0.0319218 0.031878
3.425 0.0320469 0.0320029
3.42 0.0321727 0.0321284
3.415 0.0322991 0.0322547
3.41 0.0324261 0.0323816
3.405 0.0325539 0.0325091
3.4 0.0326822 0.0326373
3.395 0.0328112 0.0327661
3.39 0.0329408 0.0328955
3.385 0.033071 0.0330255
3.38 0.0332018 0.0331561
3.375 0.0333333 0.0332874
3.37 0.0334655 0.0334194
3.365 0.0335983 0.0335521
3.36 0.0337319 0.0336855
3.355 0.0338662 0.0338197
3.35 0.0340013 0.0339545
3.345 0.034137 0.0340901
3.34 0.0342734 0.0342263
3.335 0.0344104 0.0343631
3.33 0.0345481 0.0345006
3.325 0.0346864 0.0346387
3.32 0.0348255 0.0347776
3.315 0.0349653 0.0349172
3.31 0.0351058 0.0350575
3.305 0.035247 0.0351985
3.3 0.035389 0.0353404
3.295 0.0355318 0.0354829
3.29 0.0356755 0.0356264
3.285 0.0358198 0.0357705
3.28 0.0359647 0.0359153
3.275 0.0361104 0.0360607
3.27 0.0362568 0.0362069
3.265 0.0364039 0.0363538
3.26 0.0365518 0.0365015
3.255 0.0367005 0.03665
3.25 0.0368499 0.0367992
3.245 0.0370002 0.0369493
3.24 0.0371513 0.0371001
3.235 0.0373032 0.0372519
3.23 0.037456 0.0374044
3.225 0.0376095 0.0375577
3.22 0.0377637 0.0377118
3.215 0.0379187 0.0378666
3.21 0.0380745 0.0380221
3.205 0.0382311 0.0381785
3.2 0.0383885 0.0383356
3.195 0.0385467 0.0384936
3.19 0.0387058 0.0386525
3.185 0.0388657 0.0388122
3.18 0.0390265 0.0389728
3.175 0.0391883 0.0391343
3.17 0.0393509 0.0392968
3.165 0.0395144 0.03946
3.16 0.0396786 0.0396239
3.155 0.0398436 0.0397887
3.15 0.0400095 0.0399544
3.145 0.0401762 0.0401208
3.14 0.0403438 0.0402882
3.135 0.0405123 0.0404565
3.13 0.0406817 0.0406257
3.125 0.0408521 0.0407958
3.12 0.0410234 0.0409669
3.115 0.0411958 0.041139
3.11 0.041369 0.0413121
3.105 0.0415431 0.0414859
3.1 0.0417181 0.0416606
3.095 0.0418939 0.0418362
3.09 0.0420706 0.0420127
3.085 0.0422483 0.0421901
3.08 0.0424269 0.0423684
3.075 0.0426064 0.0425477
3.07 0.042787 0.0427281
3.065 0.0429686 0.0429094
3.06 0.0431513 0.0430918
3.055 0.043335 0.0432753
3.05 0.0435197 0.0434597
3.045 0.0437053 0.043645
3.04 0.0438918 0.0438313
3.035 0.0440792 0.0440185
3.03 0.0442676 0.0442066
3.025 0.0444571 0.0443958
3.02 0.0446475 0.044586
3.015 0.044839 0.0447772
3.01 0.0450316 0.0449695
3.005 0.0452253 0.0451629
3 0.0454201 0.0453575
2.995 0.0456161 0.0455532
2.99 0.0458131 0.0457499
2.985 0.046011 0.0459476
2.98 0.04621 0.0461463
2.975 0.0464099 0.0463459
2.97 0.046611 0.0465467
2.965 0.0468131 0.0467485
2.96 0.0470163 0.0469514
2.955 0.0472206 0.0471555
2.95 0.0474261 0.0473607
2.945 0.0476328 0.0475671
2.94 0.0478407 0.0477747
2.935 0.04805 0.0479837
2.93 0.0482602 0.0481936
2.925 0.0484715 0.0484046
2.92 0.0486838 0.0486167
2.915 0.0488973 0.0488298
2.91 0.0491119 0.0490441
2.905 0.0493277 0.0492596
2.9 0.0495446 0.0494762
2.895 0.0497628 0.0496941
2.89 0.0499823 0.0499133
2.885 0.050203 0.0501337
2.88 0.050425 0.0503554
2.875 0.0506484 0.0505785
2.87 0.050873 0.0508027
2.865 0.0510986 0.0510281
2.86 0.0513255 0.0512546
2.855 0.0515535 0.0514823
2.85 0.0517827 0.0517112
2.845 0.0520132 0.0519413
2.84 0.052245 0.0521728
2.835 0.0524781 0.0524056
2.83 0.0527125 0.0526397
2.825 0.0529484 0.0528752
2.82 0.0531856 0.0531121
2.815 0.0534244 0.0533506
2.81 0.0536643 0.0535902
2.805 0.0539055 0.053831
2.8 0.0541479 0.0540731
2.795 0.0543916 0.0543164
2.79 0.0546366 0.0545611
2.785 0.0548829 0.0548071
2.78 0.0551307 0.0550545
2.775 0.0553799 0.0553033
2.77 0.0556305 0.0555536
2.765 0.0558826 0.0558054
2.76 0.0561363 0.0560586
2.755 0.0563916 0.0563136
2.75 0.0566481 0.0565698
2.745 0.056906 0.0568273
2.74 0.0571652 0.0570862
2.735 0.0574258 0.0573464
2.73 0.0576878 0.057608
2.725 0.0579513 0.0578711
2.72 0.0582163 0.0581357
2.715 0.0584828 0.0584019
2.71 0.0587509 0.0586696
2.705 0.0590205 0.0589388
2.7 0.0592918 0.0592098
2.695 0.0595649 0.0594825
2.69 0.0598395 0.0597566
2.685 0.0601154 0.0600322
2.68 0.0603927 0.0603091
2.675 0.0606715 0.0605875
2.67 0.0609519 0.0608675
2.665 0.0612338 0.061149
2.66 0.0615173 0.0614321
2.655 0.0618025 0.0617169
2.65 0.0620893 0.0620033
2.645 0.0623779 0.0622915
2.64 0.0626682 0.0625814
2.635 0.0629605 0.0628733
2.63 0.0632543 0.0631667
2.625 0.0635497 0.0634616
2.62 0.0638465 0.0637581
2.615 0.064145 0.0640561
2.61 0.0644451 0.0643558
2.605 0.0647469 0.0646572
2.6 0.0650504 0.0649602
2.595 0.0653557 0.0652651
2.59 0.0656627 0.0655717
2.585 0.0659717 0.0658802
2.58 0.0662825 0.0661906
2.575 0.0665953 0.0665029
2.57 0.06691 0.0668172
2.565 0.0672263 0.0671331
2.56 0.0675442 0.0674506
2.555 0.0678639 0.0677697
2.55 0.0681852 0.0680907
2.545 0.0685084 0.0684134
2.54 0.0688335 0.068738
2.535 0.0691604 0.0690644
2.53 0.0694893 0.0693928
2.525 0.0698201 0.0697232
2.52 0.070153 0.0700556
2.515 0.0704879 0.07039
2.51 0.0708251 0.0707267
2.505 0.071164 0.0710652
2.5 0.0715046 0.0714053
2.495 0.0718471 0.0717473
2.49 0.0721914 0.0720911
2.485 0.0725376 0.0724369
2.48 0.0728858 0.0727846
2.475 0.073236 0.0731343
2.47 0.0735883 0.0734861
2.465 0.0739428 0.07384
2.46 0.0742993 0.0741961
2.455 0.0746581 0.0745544
2.45 0.0750194 0.0749151
2.445 0.0753826 0.0752778
2.44 0.0757477 0.0756424
2.435 0.0761147 0.0760089
2.43 0.0764837 0.0763773
2.425 0.0768547 0.0767478
2.42 0.0772279 0.0771205
2.415 0.0776032 0.0774952
2.41 0.0779807 0.0778722
2.405 0.0783604 0.0782514
2.4 0.0787425 0.0786329
2.395 0.0791269 0.0790168
2.39 0.0795137 0.079403
2.385 0.0799031 0.0797919
2.38 0.0802945 0.0801828
2.375 0.080688 0.0805757
2.37 0.0810835 0.0809706
2.365 0.0814812 0.0813677
2.36 0.0818811 0.0817671
2.355 0.0822834 0.0821688
2.35 0.082688 0.0825728
2.345 0.0830949 0.0829791
2.34 0.0835043 0.0833879
2.335 0.0839162 0.0837993
2.33 0.0843307 0.0842132
2.325 0.084748 0.0846299
2.32 0.0851677 0.085049
2.315 0.0855896 0.0854702
2.31 0.0860136 0.0858937
2.305 0.08644 0.0863194
2.3 0.0868686 0.0867474
2.295 0.0872998 0.087178
2.29 0.0877334 0.087611
2.285 0.0881695 0.0880465
2.28 0.0886082 0.0884846
2.275 0.0890496 0.0889253
2.27 0.0894937 0.0893688
2.265 0.0899406 0.089815
2.26 0.0903906 0.0902644
2.255 0.090843 0.0907161
2.25 0.0912977 0.0911702
2.245 0.0917548 0.0916266
2.24 0.0922143 0.0920855
2.235 0.0926764 0.0925469
2.23 0.0931411 0.0930109
2.225 0.0936085 0.0934776
2.22 0.0940786 0.0939471
2.215 0.0945515 0.0944193
2.21 0.0950272 0.0948943
2.205 0.0955059 0.0953723
2.2 0.0959876 0.0958533
2.195 0.0964726 0.0963376
2.19 0.0969601 0.0968244
2.185 0.0974501 0.0973137
2.18 0.0979426 0.0978055
2.175 0.0984378 0.0983
2.17 0.0989357 0.0987972
2.165 0.0994365 0.0992973
2.16 0.0999402 0.0998002
2.155 0.100447 0.100306
2.15 0.100956 0.100815
2.145 0.101469 0.101327
2.14 0.101984 0.101842
2.135 0.102503 0.10236
2.13 0.103026 0.102882
2.125 0.103551 0.103406
2.12 0.104079 0.103933
2.115 0.10461 0.104463
2.11 0.105143 0.104995
2.105 0.105679 0.105531
2.1 0.106219 0.106069
2.095 0.106761 0.106611
2.09 0.107306 0.107156
2.085 0.107855 0.107704
2.08 0.108407 0.108255
2.075 0.108962 0.108809
2.07 0.109521 0.109367
2.065 0.110083 0.109929
2.06 0.110649 0.110493
2.055 0.111217 0.11106
2.05 0.111788 0.111631
2.045 0.112362 0.112204
2.04 0.112939 0.11278
2.035 0.11352 0.11336
2.03 0.114103 0.113943
2.025 0.11469 0.114529
2.02 0.11528 0.115118
2.015 0.115874 0.115711
2.01 0.116471 0.116307
2.005 0.117071 0.116907
2 0.117676 0.11751
1.995 0.118284 0.118117
1.99 0.118895 0.118728
1.985 0.119509 0.119341
1.98 0.120127 0.119957
1.975 0.120747 0.120577
1.97 0.121371 0.1212
1.965 0.121998 0.121826
1.96 0.122629 0.122456
1.955 0.123263 0.123089
1.95 0.1239 0.123725
1.945 0.124541 0.124365
1.94 0.125186 0.125009
1.935 0.125835 0.125657
1.93 0.126488 0.126309
1.925 0.127144 0.126965
1.92 0.127804 0.127623
1.915 0.128466 0.128285
1.91 0.129132 0.12895
1.905 0.129802 0.129618
1.9 0.130474 0.13029
1.895 0.131151 0.130965
1.89 0.131831 0.131644
1.885 0.132514 0.132326
1.88 0.133201 0.133013
1.875 0.133892 0.133703
1.87 0.134587 0.134396
1.865 0.135286 0.135094
1.86 0.13599 0.135797
1.855 0.136696 0.136502
1.85 0.137406 0.137211
1.845 0.138119 0.137923
1.84 0.138836 0.138639
1.835 0.139556 0.139358
1.83 0.14028 0.14008
1.825 0.141007 0.140807
1.82 0.141738 0.141536
1.815 0.142473 0.14227
1.81 0.143211 0.143007
1.805 0.143953 0.143748
1.8 0.1447 0.144493
1.795 0.14545 0.145242
1.79 0.146205 0.145996
1.785 0.146963 0.146754
1.78 0.147725 0.147514
1.775 0.14849 0.148278
1.77 0.149258 0.149045
1.765 0.15003 0.149816
1.76 0.150806 0.15059
1.755 0.151585 0.151368
1.75 0.152367 0.152149
1.745 0.153153 0.152934
1.74 0.153943 0.153723
1.735 0.154737 0.154516
1.73 0.155535 0.155312
1.725 0.156336 0.156112
1.72 0.157142 0.156917
1.715 0.157952 0.157726
1.71 0.158765 0.158538
1.705 0.159582 0.159353
1.7 0.160402 0.160171
1.695 0.161225 0.160993
1.69 0.162051 0.161818
1.685 0.162881 0.162647
1.68 0.163714 0.163479
1.675 0.16455 0.164314
1.67 0.16539 0.165153
1.665 0.166234 0.165995
1.66 0.167081 0.16684
1.655 0.167931 0.16769
1.65 0.168786 0.168542
1.645 0.169644 0.169399
1.64 0.170506 0.17026
1.635 0.171371 0.171124
1.63 0.172239 0.171991
1.625 0.17311 0.17286
1.62 0.173984 0.173732
1.615 0.17486 0.174608
1.61 0.17574 0.175486
1.605 0.176622 0.176367
1.6 0.177508 0.177251
1.595 0.178396 0.178138
1.59 0.179287 0.179027
1.585 0.180181 0.17992
1.58 0.181077 0.180815
1.575 0.181977 0.181713
1.57 0.18288 0.182614
1.565 0.183786 0.183519
1.56 0.184695 0.184426
1.555 0.185606 0.185336
1.55 0.186518 0.186247
1.545 0.187433 0.187161
1.54 0.18835 0.188076
1.535 0.189269 0.188993
1.53 0.19019 0.189913
1.525 0.191112 0.190833
1.52 0.192036 0.191756
1.515 0.192962 0.19268
1.51 0.193889 0.193606
1.505 0.194817 0.194533
1.5 0.195748 0.195461
1.495 0.196679 0.196392
1.49 0.197612 0.197323
1.485 0.198547 0.198256
1.48 0.199483 0.19919
1.475 0.20042 0.200126
1.47 0.201356 0.201061
1.465 0.202293 0.201996
1.46 0.20323 0.202932
1.455 0.204167 0.203867
1.45 0.205104 0.204802
1.445 0.20604 0.205736
1.44 0.206975 0.20667
1.435 0.20791 0.207603
1.43 0.208843 0.208535
1.425 0.209776 0.209466
1.42 0.210707 0.210396
1.415 0.211637 0.211324
1.41 0.212566 0.212251
1.405 0.213492 0.213176
1.4 0.214416 0.214098
1.395 0.215338 0.215019
1.39 0.216258 0.215937
1.385 0.217175 0.216852
1.38 0.218087 0.217763
1.375 0.218996 0.21867
1.37 0.219901 0.219573
1.365 0.220801 0.220472
1.36 0.221696 0.221365
1.355 0.222586 0.222253
1.35 0.22347 0.223136
1.345 0.224348 0.224013
1.34 0.225221 0.224883
1.335 0.226086 0.225747
1.33 0.226945 0.226604
1.325 0.227796 0.227454
1.32 0.228639 0.228295
1.315 0.229473 0.229128
1.31 0.230299 0.229953
1.305 0.231116 0.230768
1.3 0.231923 0.231573
1.295 0.23272 0.232369
1.29 0.233506 0.233153
1.285 0.234279 0.233925
1.28 0.235041 0.234685
1.275 0.235789 0.235432
1.27 0.236524 0.236165
1.265 0.237245 0.236884
1.26 0.23795 0.237588
1.255 0.23864 0.238277
1.25 0.239314 0.238949
1.245 0.239971 0.239605
1.24 0.24061 0.240242
1.235 0.241231 0.240862
1.23 0.241833 0.241462
1.225 0.242414 0.242042
1.22 0.242975 0.242601
1.215 0.243513 0.243139
1.21 0.24403 0.243653
1.205 0.244522 0.244145
1.2 0.244991 0.244612
1.195 0.245434 0.245054
1.19 0.245851 0.24547
1.185 0.24624 0.245858
1.18 0.246601 0.246218
1.175 0.246932 0.246548
1.17 0.247232 0.246847
1.165 0.247501 0.247114
1.16 0.247736 0.247349
1.155 0.247938 0.247549
1.15 0.248104 0.247715
1.145 0.248234 0.247844
1.14 0.248327 0.247936
1.135 0.248381 0.247989
1.13 0.248395 0.248002
1.125 0.248367 0.247974
1.12 0.248298 0.247903
1.115 0.248184 0.247789
1.11 0.248026 0.24763
1.105 0.247821 0.247425
1.1 0.247569 0.247173
1.095 0.247269 0.246872
1.09 0.246918 0.24652
1.085 0.246516 0.246118
1.08 0.246061 0.245663
1.075 0.245552 0.245154
1.07 0.244987 0.244589
1.065 0.244366 0.243968
1.06 0.243686 0.243288
1.055 0.242947 0.242549
1.05 0.242147 0.24175
1.045 0.241286 0.240888
1.04 0.240361 0.239964
1.035 0.239371 0.238975
1.03 0.238316 0.23792
1.025 0.237195 0.236799
1.02 0.236005 0.235611
1.015 0.234747 0.234353
1.01 0.233419 0.233026
1.005 0.23202 0.231627
1 0.230548 0.230157
0.995 0.229005 0.228615
0.99 0.227387 0.226999
0.985 0.225695 0.225308
0.98 0.223929 0.223543
0.975 0.222086 0.221702
0.97 0.220167 0.219785
0.965 0.218172 0.217791
0.96 0.216099 0.21572
0.955 0.213949 0.213571
0.95 0.21172 0.211345
0.945 0.209414 0.209041
0.94 0.20703 0.206659
0.935 0.204567 0.204199
0.93 0.202027 0.201662
0.925 0.19941 0.199047
0.92 0.196715 0.196355
0.915 0.193944 0.193586
0.91 0.191097 0.190742
0.905 0.188175 0.187823
0.9 0.185178 0.184829
0.895 0.182108 0.181762
0.89 0.178966 0.178624
0.885 0.175753 0.175414
0.88 0.17247 0.172135
0.875 0.169119 0.168787
0.87 0.165702 0.165374
0.865 0.162219 0.161895
0.86 0.158675 0.158354
0.855 0.155069 0.154753
0.85 0.151405 0.151093
0.845 0.147685 0.147377
0.84 0.143911 0.143607
0.835 0.140086 0.139787
0.83 0.136213 0.135918
0.825 0.132295 0.132004
0.82 0.128334 0.128048
0.815 0.124334 0.124053
0.81 0.120298 0.120022
0.805 0.116229 0.115958
0.8 0.112132 0.111865
0.795 0.108009 0.107747
0.79 0.103864 0.103607
0.785 0.0997012 0.0994492
0.78 0.0955246 0.0952777
0.775 0.0913382 0.0910964
0.77 0.0871461 0.0869094
0.765 0.0829525 0.082721
0.76 0.0787618 0.0785354
0.755 0.0745782 0.0743571
0.75 0.0704063 0.0701903
0.745 0.0662504 0.0660397
0.74 0.0621151 0.0619096
0.735 0.058005 0.0578047
0.73 0.0539246 0.0537296
0.725 0.0498786 0.0496887
0.72 0.0458714 0.0456868
0.715 0.0419078 0.0417283
0.71 0.0379923 0.037818
0.705 0.0341294 0.0339602
0.7 0.0303236 0.0301595
0.695 0.0265793 0.0264203
0.69 0.0229009 0.0227469
0.685 0.0192928 0.0191437
0.68 0.015759 0.0156149
0.675 0.0123038 0.0121645
0.67 0.00893099 0.00879655
0.665 0.00564456 0.00551486
0.66 0.00244819 0.00232315
0.655 -0.00065458 -0.000775021
0.65 -0.00366034 -0.00377627
0.645 -0.00656589 -0.00667739
0.64 -0.0093682 -0.00947535
0.635 -0.0120645 -0.0121674
0.63 -0.014652 -0.0147508
0.625 -0.0171286 -0.0172233
0.62 -0.0194919 -0.0195826
0.615 -0.02174 -0.0218269
0.61 -0.0238714 -0.0239545
0.605 -0.0258844 -0.0259639
0.6 -0.027778 -0.0278539
0.595 -0.0295513 -0.0296238
0.59 -0.0312035 -0.0312728
0.585 -0.0327345 -0.0328006
0.58 -0.0341441 -0.0342071
0.575 -0.0354324 -0.0354925
0.57 -0.0366001 -0.0366574
0.565 -0.0376478 -0.0377024
0.56 -0.0385767 -0.0386288
0.555 -0.039388 -0.0394377
0.55 -0.0400834 -0.0401308
0.545 -0.0406648 -0.04071
0.54 -0.0411344 -0.0411776
0.535 -0.0414946 -0.0415358
0.53 -0.041748 -0.0417874
0.525 -0.0418976 -0.0419354
0.52 -0.0419466 -0.0419829
0.515 -0.0418985 -0.0419333
0.51 -0.0417568 -0.0417903
0.505 -0.0415254 -0.0415577
0.5 -0.0412083 -0.0412395
0.495 -0.0408097 -0.04084
0.49 -0.0403341 -0.0403635
0.485 -0.0397859 -0.0398146
0.48 -0.0391698 -0.0391978
0.475 -0.0384906 -0.038518
0.47 -0.037753 -0.0377801
0.465 -0.0369622 -0.0369888
0.46 -0.036123 -0.0361493
0.455 -0.0352404 -0.0352665
0.45 -0.0343196 -0.0343455
0.445 -0.0333654 -0.0333912
0.44 -0.0323828 -0.0324087
0.435 -0.0313768 -0.0314027
0.43 -0.0303521 -0.0303781
0.425 -0.0293135 -0.0293396
0.42 -0.0282655 -0.0282917
0.415 -0.0272125 -0.0272389
0.41 -0.0261587 -0.0261854
0.405 -0.0251082 -0.0251352
0.4 -0.0240649 -0.024092
0.395 -0.0230322 -0.0230596
0.39 -0.0220135 -0.0220412
0.385 -0.0210118 -0.0210398
0.38 -0.0200301 -0.0200583
0.375 -0.0190707 -0.0190992
0.37 -0.018136 -0.0181647
0.365 -0.0172278 -0.0172567
0.36 -0.0163477 -0.0163769
0.355 -0.0154972 -0.0155265
0.35 -0.0146773 -0.0147067
0.345 -0.0138888 -0.0139183
0.34 -0.0131321 -0.0131618
0.335 -0.0124077 -0.0124374
0.33 -0.0117155 -0.0117452
0.325 -0.0110553 -0.011085
0.32 -0.0104269 -0.0104564
0.315 -0.00982953 -0.009859
0.31 -0.00926264 -0.00929196
0.305 -0.00872535 -0.00875448
0.3 -0.00821672 -0.00824562
0.295 -0.00773571 -0.00776435
0.29 -0.00728122 -0.00730956
0.285 -0.0068521 -0.0068801
0.28 -0.00644715 -0.00647478
0.275 -0.00606519 -0.00609241
0.27 -0.00570501 -0.0057318
0.265 -0.00536544 -0.00539176
0.26 -0.0050453 -0.00507113
0.255 -0.00474348 -0.00476879
0.25 -0.00445888 -0.00448365
0.245 -0.00419047 -0.00421468
0.24 -0.00393725 -0.00396088
0.235 -0.00369829 -0.00372132
0.23 -0.00347271 -0.00349512
0.225 -0.00325967 -0.00328145
0.22 -0.0030584 -0.00307954
0.215 -0.00286818 -0.00288866
0.21 -0.00268832 -0.00270814
0.205 -0.0025182 -0.00253734
0.2 -0.00235724 -0.00237571
0.195 -0.0022049 -0.00222268
0.19 -0.00206068 -0.00207778
0.185 -0.00192412 -0.00194054
0.18 -0.0017948 -0.00181053
0.175 -0.00167232 -0.00168737
0.17 -0.00155632 -0.00157068
0.165 -0.00144647 -0.00146015
0.16 -0.00134245 -0.00135545
0.155 -0.00124397 -0.00125631
0.15 -0.00115079 -0.00116246
0.145 -0.00106263 -0.00107365
0.14 -0.000979295 -0.000989668
0.135 -0.000900554 -0.000910292
0.13 -0.000826216 -0.00083533
0.125 -0.000756097 -0.000764601
0.12 -0.000690027 -0.000697934
0.115 -0.000627845 -0.000635169
0.11 -0.0005694 -0.000576158
0.105 -0.00051455 -0.000520758
0.1 -0.000463161 -0.000468837
0.095 -0.000415105 -0.000420268
0.09 -0.000370261 -0.000374932
0.085 -0.000328512 -0.000332712
0.08 -0.000289749 -0.000293499
0.075 -0.000253864 -0.000257187
0.07 -0.000220756 -0.000223675
0.065 -0.000190326 -0.000192865
0.06 -0.000162479 -0.000164661
0.055 -0.000137123 -0.000138971
0.05 -0.000114171 -0.000115707
0.045 -9.35397e-05 -9.47829e-05
0.04 -7.51536e-05 -7.61268e-05
0.035 -5.89835e-05 -5.97149e-05
0.03 -4.52661e-05 -4.57978e-05
0.025 -3.49126e-05 -3.53093e-05
0.02 -2.80439e-05 -2.83733e-05
0.015 -1.92348e-05 -1.94743e-05
0.01 -3.98688e-06 -4.0376e-06
0.005 4.6276e-06 4.68654e-06
-1.63468e-13 7.22699e-09 7.31905e-09


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.25Lambda0.5Nc1Classic/GApOneLoop.txt <==
-22.3723 -0.00200343 4.49206e-05
-22.1768 -0.002039 4.61238e-05
-22.0165 -0.00206888 4.71428e-05
-21.8747 -0.00209588 4.80698e-05
-21.7448 -0.00212105 4.89396e-05
-21.6237 -0.00214495 4.97702e-05
-21.5093 -0.0021679 5.05719e-05
-21.4004 -0.0021901 5.13518e-05
-21.2959 -0.0022117 5.21147e-05
-21.1952 -0.00223283 5.28641e-05
-21.0979 -0.00225354 5.36026e-05
-21.0034 -0.00227392 5.43325e-05
-20.9115 -0.00229402 5.50553e-05
-20.8219 -0.00231387 5.57724e-05
-20.7344 -0.00233351 5.6485e-05
-20.6487 -0.00235296 5.7194e-05
-20.5648 -0.00237227 5.79003e-05
-20.4825 -0.00239144 5.86046e-05
-20.4016 -0.00241049 5.93074e-05
-20.3222 -0.00242945 6.00094e-05
-20.244 -0.00244832 6.0711e-05
-20.1669 -0.00246712 6.14127e-05
-20.091 -0.00248586 6.21149e-05
-20.0162 -0.00250455 6.28178e-05
-19.9423 -0.0025232 6.35219e-05
-19.8694 -0.00254182 6.42274e-05
-19.7974 -0.00256041 6.49346e-05
-19.7262 -0.00257899 6.56438e-05
-19.6558 -0.00259756 6.63552e-05
-19.5862 -0.00261612 6.7069e-05
-19.5173 -0.00263469 6.77855e-05
-19.4491 -0.00265327 6.85048e-05
-19.3816 -0.00267185 6.92271e-05
-19.3147 -0.00269046 6.99526e-05
-19.2484 -0.00270908 7.06815e-05
-19.1828 -0.00272774 7.1414e-05
-19.1177 -0.00274642 7.21501e-05
-19.0531 -0.00276513 7.28901e-05
-18.9891 -0.00278388 7.36341e-05
-18.9255 -0.00280267 7.43822e-05
-18.8625 -0.00282151 7.51346e-05
-18.8 -0.00284039 7.58914e-05
-18.7379 -0.00285932 7.66527e-05
-18.6762 -0.0028783 7.74187e-05
-18.615 -0.00289734 7.81895e-05
-18.5542 -0.00291644 7.89652e-05
-18.4938 -0.00293559 7.97459e-05
-18.4338 -0.00295481 8.05318e-05
-18.3742 -0.0029741 8.13229e-05
-18.3149 -0.00299345 8.21194e-05
-18.256 -0.00301287 8.29214e-05
-18.1975 -0.00303237 8.37291e-05
-18.1393 -0.00305194 8.45424e-05
-18.0815 -0.00307158 8.53616e-05
-18.0239 -0.00309131 8.61867e-05
-17.9667 -0.00311111 8.70179e-05
-17.9098 -0.003131 8.78553e-05
-17.8532 -0.00315097 8.86989e-05
-17.7969 -0.00317103 8.95489e-05
-17.7408 -0.00319118 9.04055e-05
-17.6851 -0.00321142 9.12686e-05
-17.6296 -0.00323175 9.21384e-05
-17.5744 -0.00325217 9.30151e-05
-17.5195 -0.00327269 9.38986e-05
-17.4648 -0.00329331 9.47893e-05
-17.4104 -0.00331403 9.56871e-05
-17.3562 -0.00333485 9.65921e-05
-17.3022 -0.00335578 9.75045e-05
-17.2485 -0.00337681 9.84244e-05
-17.195 -0.00339794 9.9352e-05
-17.1418 -0.00341919 0.000100287
-17.0887 -0.00344054 0.00010123
-17.0359 -0.00346201 0.000102181
-16.9833 -0.00348359 0.00010314
-16.9309 -0.00350529 0.000104108
-16.8787 -0.00352711 0.000105083
-16.8268 -0.00354904 0.000106067
-16.775 -0.0035711 0.000107059
-16.7234 -0.00359327 0.000108061
-16.672 -0.00361558 0.00010907
-16.6208 -0.00363801 0.000110089
-16.5697 -0.00366056 0.000111117
-16.5189 -0.00368325 0.000112154
-16.4682 -0.00370607 0.0001132
-16.4177 -0.00372902 0.000114256
-16.3674 -0.0037521 0.000115321
-16.3172 -0.00377533 0.000116396
-16.2672 -0.00379869 0.000117481
-16.2174 -0.00382219 0.000118575
-16.1677 -0.00384584 0.00011968
-16.1182 -0.00386962 0.000120794
-16.0689 -0.00389356 0.00012192
-16.0197 -0.00391764 0.000123055
-15.9706 -0.00394187 0.000124201
-15.9217 -0.00396625 0.000125358
-15.873 -0.00399079 0.000126526
-15.8243 -0.00401548 0.000127705
-15.7759 -0.00404032 0.000128895
-15.7276 -0.00406533 0.000130097
-15.6794 -0.0040905 0.00013131
-15.6313 -0.00411583 0.000132535
-15.5834 -0.00414132 0.000133771
-15.5356 -0.00416698 0.00013502
-15.488 -0.00419281 0.00013628
-15.4404 -0.00421881 0.000137553
-15.393 -0.00424498 0.000138839
-15.3458 -0.00427133 0.000140137
-15.2986 -0.00429785 0.000141448
-15.2516 -0.00432456 0.000142771
-15.2047 -0.00435144 0.000144108
-15.1579 -0.00437851 0.000145459
-15.1112 -0.00440576 0.000146823
-15.0647 -0.0044332 0.0001482
-15.0182 -0.00446082 0.000149591
-14.9719 -0.00448864 0.000150997
-14.9257 -0.00451666 0.000152417
-14.8796 -0.00454487 0.000153851
-14.8336 -0.00457327 0.0001553
-14.7877 -0.00460188 0.000156763
-14.7419 -0.00463069 0.000158242
-14.6962 -0.00465971 0.000159736
-14.6506 -0.00468894 0.000161246
-14.6052 -0.00471837 0.000162771
-14.5598 -0.00474802 0.000164312
-14.5145 -0.00477788 0.000165869
-14.4693 -0.00480796 0.000167443
-14.4243 -0.00483826 0.000169033
-14.3793 -0.00486878 0.00017064
-14.3344 -0.00489953 0.000172264
-14.2896 -0.0049305 0.000173905
-14.2449 -0.0049617 0.000175563
-14.2003 -0.00499314 0.00017724
-14.1558 -0.00502481 0.000178934
-14.1113 -0.00505672 0.000180647
-14.067 -0.00508887 0.000182378
-14.0227 -0.00512127 0.000184128
-13.9786 -0.00515391 0.000185897
-13.9345 -0.0051868 0.000187685
-13.8905 -0.00521995 0.000189492
-13.8466 -0.00525335 0.00019132
-13.8028 -0.005287 0.000193168
-13.759 -0.00532092 0.000195036
-13.7153 -0.0053551 0.000196924
-13.6718 -0.00538955 0.000198834
-13.6283 -0.00542427 0.000200765
-13.5848 -0.00545927 0.000202717
-13.5415 -0.00549454 0.000204692
-13.4982 -0.00553009 0.000206689
-13.455 -0.00556592 0.000208708
-13.4119 -0.00560204 0.00021075
-13.3689 -0.00563845 0.000212815
-13.3259 -0.00567516 0.000214904
-13.283 -0.00571216 0.000217016
-13.2402 -0.00574946 0.000219153
-13.1974 -0.00578706 0.000221315
-13.1547 -0.00582498 0.000223501
-13.1121 -0.0058632 0.000225713
-13.0696 -0.00590174 0.00022795
-13.0271 -0.0059406 0.000230213
-12.9847 -0.00597977 0.000232503
-12.9424 -0.00601928 0.000234819
-12.9001 -0.00605912 0.000237163
-12.8579 -0.00609929 0.000239535
-12.8158 -0.0061398 0.000241934
-12.7737 -0.00618065 0.000244362
-12.7317 -0.00622185 0.000246819
-12.6898 -0.00626339 0.000249305
-12.6479 -0.0063053 0.000251821
-12.6061 -0.00634756 0.000254367
-12.5643 -0.00639019 0.000256944
-12.5226 -0.00643318 0.000259552
-12.481 -0.00647655 0.000262191
-12.4394 -0.00652029 0.000264863
-12.3979 -0.00656442 0.000267567
-12.3565 -0.00660893 0.000270304
-12.3151 -0.00665383 0.000273075
-12.2738 -0.00669913 0.00027588
-12.2325 -0.00674483 0.00027872
-12.1913 -0.00679094 0.000281595
-12.1501 -0.00683746 0.000284506
-12.109 -0.0068844 0.000287453
-12.068 -0.00693175 0.000290437
-12.027 -0.00697954 0.000293458
-11.986 -0.00702775 0.000296518
-11.9452 -0.00707641 0.000299616
-11.9043 -0.0071255 0.000302754
-11.8636 -0.00717505 0.000305931
-11.8228 -0.00722505 0.000309149
-11.7822 -0.00727551 0.000312408
-11.7415 -0.00732644 0.000315709
-11.701 -0.00737784 0.000319053
-11.6605 -0.00742972 0.00032244
-11.62 -0.00748209 0.00032587
-11.5796 -0.00753494 0.000329346
-11.5392 -0.0075883 0.000332867
-11.4989 -0.00764215 0.000336433
-11.4587 -0.00769652 0.000340047
-11.4184 -0.00775141 0.000343709
-11.3783 -0.00780682 0.000347419
-11.3381 -0.00786276 0.000351178
-11.2981 -0.00791924 0.000354988
-11.2581 -0.00797626 0.000358848
-11.2181 -0.00803384 0.00036276
-11.1781 -0.00809198 0.000366725
-11.1383 -0.00815068 0.000370743
-11.0984 -0.00820996 0.000374816
-11.0586 -0.00826983 0.000378944
-11.0189 -0.00833028 0.000383128
-10.9792 -0.00839134 0.00038737
-10.9395 -0.008453 0.00039167
-10.8999 -0.00851527 0.00039603
-10.8603 -0.00857817 0.000400449
-10.8208 -0.00864171 0.00040493
-10.7813 -0.00870588 0.000409474
-10.7418 -0.00877071 0.000414081
-10.7024 -0.00883619 0.000418753
-10.6631 -0.00890234 0.00042349
-10.6238 -0.00896917 0.000428294
-10.5845 -0.00903669 0.000433167
-10.5452 -0.00910491 0.000438109
-10.506 -0.00917383 0.000443121
-10.4669 -0.00924347 0.000448206
-10.4278 -0.00931384 0.000453363
-10.3887 -0.00938494 0.000458595
-10.3496 -0.00945679 0.000463903
-10.3106 -0.0095294 0.000469288
-10.2717 -0.00960278 0.000474751
-10.2328 -0.00967695 0.000480295
-10.1939 -0.0097519 0.00048592
-10.155 -0.00982766 0.000491628
-10.1162 -0.00990424 0.000497421
-10.0774 -0.00998164 0.0005033
-10.0387 -0.0100599 0.000509267
-10 -0.010139 0.000515322
-9.96134 -0.0102189 0.00052147
-9.92271 -0.0102998 0.000527709
-9.88412 -0.0103815 0.000534044
-9.84557 -0.0104641 0.000540474
-9.80704 -0.0105477 0.000547003
-9.76856 -0.0106322 0.000553632
-9.73011 -0.0107176 0.000560363
-9.69169 -0.010804 0.000567198
-9.65331 -0.0108914 0.000574139
-9.61496 -0.0109797 0.000581188
-9.57664 -0.0110691 0.000588347
-9.53836 -0.0111595 0.000595618
-9.50011 -0.0112509 0.000603004
-9.46189 -0.0113434 0.000610506
-9.42371 -0.0114369 0.000618128
-9.38556 -0.0115316 0.000625871
-9.34744 -0.0116273 0.000633738
-9.30935 -0.0117242 0.000641732
-9.2713 -0.0118222 0.000649854
-9.23327 -0.0119213 0.000658108
-9.19528 -0.0120217 0.000666496
-9.15732 -0.0121232 0.000675022
-9.11939 -0.012226 0.000683687
-9.08149 -0.0123299 0.000692494
-9.04362 -0.0124352 0.000701448
-9.00578 -0.0125417 0.000710549
-8.96797 -0.0126495 0.000719803
-8.93019 -0.0127586 0.000729212
-8.89244 -0.0128691 0.000738778
-8.85471 -0.0129809 0.000748507
-8.81702 -0.0130941 0.0007584
-8.77936 -0.0132087 0.000768462
-8.74172 -0.0133248 0.000778696
-8.70412 -0.0134423 0.000789105
-8.66654 -0.0135613 0.000799694
-8.62899 -0.0136818 0.000810467
-8.59146 -0.0138038 0.000821427
-8.55397 -0.0139274 0.000832578
-8.5165 -0.0140525 0.000843926
-8.47906 -0.0141793 0.000855473
-8.44165 -0.0143077 0.000867225
-8.40426 -0.0144378 0.000879187
-8.3669 -0.0145696 0.000891362
-8.32956 -0.0147031 0.000903755
-8.29226 -0.0148384 0.000916372
-8.25497 -0.0149755 0.000929218
-8.21772 -0.0151144 0.000942297
-8.18049 -0.0152552 0.000955616
-8.14328 -0.0153978 0.000969179
-8.1061 -0.0155424 0.000982993
-8.06895 -0.0156889 0.000997062
-8.03182 -0.0158374 0.00101139
-7.99471 -0.015988 0.00102599
-7.95763 -0.0161406 0.00104087
-7.92058 -0.0162953 0.00105603
-7.88355 -0.0164522 0.00107147
-7.84654 -0.0166113 0.00108721
-7.80955 -0.0167726 0.00110325
-7.77259 -0.0169362 0.0011196
-7.73566 -0.0171021 0.00113626
-7.69874 -0.0172704 0.00115325
-7.66185 -0.017441 0.00117058
-7.62498 -0.0176141 0.00118824
-7.58814 -0.0177898 0.00120625
-7.55132 -0.0179679 0.00122462
-7.51452 -0.0181487 0.00124336
-7.47774 -0.0183321 0.00126247
-7.44099 -0.0185182 0.00128196
-7.40425 -0.0187071 0.00130186
-7.36754 -0.0188988 0.00132215
-7.33085 -0.0190934 0.00134287
-7.29418 -0.0192909 0.00136401
-7.25754 -0.0194914 0.00138558
-7.22091 -0.0196949 0.00140761
-7.18431 -0.0199015 0.00143009
-7.14772 -0.0201114 0.00145305
-7.11116 -0.0203244 0.0014765
-7.07462 -0.0205408 0.00150044
-7.0381 -0.0207606 0.00152489
-7.00159 -0.0209838 0.00154987
-6.96511 -0.0212105 0.00157539
-6.92865 -0.0214408 0.00160147
-6.89221 -0.0216749 0.00162811
-6.85579 -0.0219126 0.00165534
-6.81938 -0.0221543 0.00168317
-6.783 -0.0223998 0.00171162
-6.74664 -0.0226494 0.00174071
-6.71029 -0.022903 0.00177045
-6.67397 -0.0231609 0.00180086
-6.63766 -0.023423 0.00183197
-6.60137 -0.0236895 0.00186379
-6.5651 -0.0239605 0.00189633
-6.52885 -0.0242361 0.00192964
-6.49262 -0.0245163 0.00196372
-6.4564 -0.0248014 0.00199859
-6.42021 -0.0250914 0.00203429
-6.38403 -0.0253864 0.00207084
-6.34786 -0.0256865 0.00210826
-6.31172 -0.0259919 0.00214658
-6.27559 -0.0263027 0.00218583
-6.23949 -0.0266191 0.00222603
-6.20339 -0.026941 0.00226721
-6.16732 -0.0272688 0.00230941
-6.13126 -0.0276025 0.00235266
-6.09522 -0.0279422 0.00239698
-6.05919 -0.0282882 0.00244242
-6.02319 -0.0286406 0.00248901
-5.9872 -0.0289995 0.00253679
-5.95122 -0.0293651 0.00258579
-5.91526 -0.0297376 0.00263605
-5.87932 -0.0301171 0.00268762
-5.84339 -0.0305039 0.00274054
-5.80748 -0.0308981 0.00279486
-5.77158 -0.0312999 0.00285061
-5.7357 -0.0317095 0.00290785
-5.69984 -0.0321271 0.00296664
-5.66399 -0.032553 0.00302701
-5.62815 -0.0329874 0.00308904
-5.59233 -0.0334304 0.00315276
-5.55653 -0.0338823 0.00321825
-5.52074 -0.0343434 0.00328557
-5.48497 -0.0348139 0.00335478
-5.4492 -0.0352941 0.00342595
-5.41346 -0.0357843 0.00349915
-5.37773 -0.0362847 0.00357445
-5.34201 -0.0367956 0.00365194
-5.30631 -0.0373173 0.00373168
-5.27062 -0.0378502 0.00381377
-5.23494 -0.0383945 0.0038983
-5.19928 -0.0389507 0.00398535
-5.16363 -0.039519 0.00407502
-5.128 -0.0400998 0.00416741
-5.09237 -0.0406934 0.00426264
-5.05677 -0.0413004 0.0043608
-5.02117 -0.041921 0.00446201
-4.98559 -0.0425557 0.00456641
-4.95002 -0.043205 0.00467411
-4.91446 -0.0438693 0.00478524
-4.87892 -0.044549 0.00489996
-4.84339 -0.0452447 0.0050184
-4.80787 -0.0459569 0.00514072
-4.77237 -0.046686 0.00526709
-4.73687 -0.0474327 0.00539767
-4.70139 -0.0481976 0.00553264
-4.66592 -0.0489812 0.0056722
-4.63046 -0.0497842 0.00581655
-4.59502 -0.0506072 0.00596589
-4.55958 -0.0514509 0.00612045
-4.52416 -0.052316 0.00628046
-4.48875 -0.0532033 0.00644617
-4.45335 -0.0541135 0.00661784
-4.41797 -0.0550475 0.00679574
-4.38259 -0.0560061 0.00698016
-4.34722 -0.0569902 0.00717143
-4.31187 -0.0580007 0.00736985
-4.27653 -0.0590387 0.00757577
-4.24119 -0.060105 0.00778957
-4.20587 -0.0612009 0.00801162
-4.17056 -0.0623273 0.00824234
-4.13526 -0.0634855 0.00848216
-4.09997 -0.0646768 0.00873156
-4.06469 -0.0659024 0.00899101
-4.02942 -0.0671636 0.00926105
-3.99416 -0.068462 0.00954223
-3.95891 -0.0697989 0.00983515
-3.92367 -0.071176 0.0101404
-3.88844 -0.072595 0.0104588
-3.85322 -0.0740576 0.0107909
-3.81801 -0.0755656 0.0111375
-3.7828 -0.077121 0.0114995
-3.74761 -0.0787258 0.0118777
-3.71243 -0.0803822 0.0122732
-3.67726 -0.0820926 0.0126868
-3.64209 -0.0838592 0.0131197
-3.60694 -0.0856848 0.0135731
-3.57179 -0.0875719 0.0140482
-3.53665 -0.0895235 0.0145464
-3.50152 -0.0915426 0.015069
-3.4664 -0.0936324 0.0156178
-3.43129 -0.0957964 0.0161943
-3.39619 -0.0980382 0.0168005
-3.36109 -0.100362 0.0174383
-3.32601 -0.102771 0.0181098
-3.29093 -0.10527 0.0188174
-3.25586 -0.107865 0.0195636
-3.2208 -0.110559 0.0203512
-3.18574 -0.113358 0.0211832
-3.1507 -0.116268 0.0220627
-3.11566 -0.119295 0.0229935
-3.08063 -0.122445 0.0239794
-3.0456 -0.125726 0.0250246
-3.01059 -0.129145 0.0261339
-2.97558 -0.132709 0.0273125
-2.94058 -0.136429 0.0285659
-2.90558 -0.140312 0.0299004
-2.87059 -0.144368 0.031323
-2.83561 -0.14861 0.0328413
-2.80064 -0.153048 0.0344638
-2.76567 -0.157694 0.0361997
-2.73071 -0.162563 0.0380598
-2.69576 -0.167669 0.0400555
-2.66081 -0.173029 0.0422001
-2.62587 -0.178658 0.0445081
-2.59094 -0.184577 0.046996
-2.55601 -0.190805 0.0496823
-2.52109 -0.197365 0.052588
-2.48617 -0.204281 0.0557367
-2.45126 -0.21158 0.0591554
-2.41636 -0.219289 0.0628747
-2.38146 -0.227441 0.0669296
-2.34657 -0.236069 0.0713603
-2.31168 -0.245212 0.076213
-2.2768 -0.254909 0.0815408
-2.24192 -0.265206 0.0874054
-2.20705 -0.276149 0.0938786
-2.17219 -0.287792 0.101044
-2.13733 -0.300192 0.109
-2.10247 -0.313409 0.117861
-2.06762 -0.327508 0.127763
-2.03278 -0.342557 0.138869
-1.99794 -0.358628 0.151371
-1.9631 -0.375792 0.165498
-1.92827 -0.394118 0.181529
-1.89345 -0.413668 0.199796
-1.85862 -0.434491 0.220705
-1.82381 -0.456607 0.244746
-1.78899 -0.479994 0.272517
-1.75419 -0.50456 0.304747
-1.71938 -0.5301 0.342319
-1.68458 -0.556241 0.386303
-1.64979 -0.582345 0.437977
-1.61499 -0.607387 0.498839
-1.58021 -0.62976 0.570578
-1.54542 -0.647025 0.654975
-1.51064 -0.655591 0.753656
-1.47586 -0.650377 0.867597
-1.44109 -0.624596 0.996252
-1.40632 -0.569982 1.13622
-1.37155 -0.477992 1.27966
-1.33679 -0.342511 1.41311
-1.30203 -0.163914 1.51837
-1.26727 0.0473388 1.57678
-1.23251 0.270858 1.57615
-1.19776 0.482048 1.51656
-1.16301 0.660589 1.41023
-1.12827 0.796114 1.27587
-1.09352 0.888315 1.13164
-1.05878 0.943338 0.99092
-1.02405 0.969725 0.861529
-0.989309 0.975729 0.746832
-0.954576 0.968119 0.647359
-0.919844 0.951963 0.562126
-0.885115 0.930843 0.489506
-0.850388 0.907191 0.42772
-0.815663 0.882612 0.375077
-0.78094 0.858132 0.330082
-0.746219 0.83439 0.291455
-0.711499 0.811763 0.258128
-0.676781 0.79046 0.229214
-0.642065 0.770577 0.203983
-0.60735 0.752142 0.181835
-0.572637 0.735141 0.162275
-0.537925 0.719531 0.144895
-0.503214 0.705259 0.129357
-0.468504 0.692262 0.115378
-0.433796 0.680477 0.102723
-0.399089 0.669842 0.0911927
-0.364382 0.660299 0.0806186
-0.329676 0.651794 0.0708567
-0.294972 0.644276 0.0617831
-0.260267 0.637702 0.0532903
-0.225564 0.632033 0.0452838
-0.190861 0.627235 0.0376801
-0.156158 0.623279 0.0304041
-0.121456 0.620142 0.0233878
-0.0867541 0.617806 0.0165682
-0.0520524 0.616256 0.00988655
-0.0173508 0.615483 0.0032865
0.0173508 0.615483 -0.0032865
0.0520524 0.616256 -0.00988655
0.0867541 0.617806 -0.0165682
0.121456 0.620142 -0.0233878
0.156158 0.623279 -0.0304041
0.190861 0.627235 -0.0376801
0.225564 0.632033 -0.0452838
0.260267 0.637702 -0.0532903
0.294972 0.644276 -0.0617831
0.329676 0.651794 -0.0708567
0.364382 0.660299 -0.0806186
0.399089 0.669842 -0.0911927
0.433796 0.680477 -0.102723
0.468504 0.692262 -0.115378
0.503214 0.705259 -0.129357
0.537925 0.719531 -0.144895
0.572637 0.735141 -0.162275
0.60735 0.752142 -0.181835
0.642065 0.770577 -0.203983
0.676781 0.79046 -0.229214
0.711499 0.811763 -0.258128
0.746219 0.83439 -0.291455
0.78094 0.858132 -0.330082
0.815663 0.882612 -0.375077
0.850388 0.907191 -0.42772
0.885115 0.930843 -0.489506
0.919844 0.951963 -0.562126
0.954576 0.968119 -0.647359
0.989309 0.975729 -0.746832
1.02405 0.969725 -0.861529
1.05878 0.943338 -0.99092
1.09352 0.888315 -1.13164
1.12827 0.796114 -1.27587
1.16301 0.660589 -1.41023
1.19776 0.482048 -1.51656
1.23251 0.270858 -1.57615
1.26727 0.0473388 -1.57678
1.30203 -0.163914 -1.51837
1.33679 -0.342511 -1.41311
1.37155 -0.477992 -1.27966
1.40632 -0.569982 -1.13622
1.44109 -0.624596 -0.996252
1.47586 -0.650377 -0.867597
1.51064 -0.655591 -0.753656
1.54542 -0.647025 -0.654975
1.58021 -0.62976 -0.570578
1.61499 -0.607387 -0.498839
1.64979 -0.582345 -0.437977
1.68458 -0.556241 -0.386303
1.71938 -0.5301 -0.342319
1.75419 -0.50456 -0.304747
1.78899 -0.479994 -0.272517
1.82381 -0.456607 -0.244746
1.85862 -0.434491 -0.220705
1.89345 -0.413668 -0.199796
1.92827 -0.394118 -0.181529
1.9631 -0.375792 -0.165498
1.99794 -0.358628 -0.151371
2.03278 -0.342557 -0.138869
2.06762 -0.327508 -0.127763
2.10247 -0.313409 -0.117861
2.13733 -0.300192 -0.109
2.17219 -0.287792 -0.101044
2.20705 -0.276149 -0.0938786
2.24192 -0.265206 -0.0874054
2.2768 -0.254909 -0.0815408
2.31168 -0.245212 -0.076213
2.34657 -0.236069 -0.0713603
2.38146 -0.227441 -0.0669296
2.41636 -0.219289 -0.0628747
2.45126 -0.21158 -0.0591554
2.48617 -0.204281 -0.0557367
2.52109 -0.197365 -0.052588
2.55601 -0.190805 -0.0496823
2.59094 -0.184577 -0.046996
2.62587 -0.178658 -0.0445081
2.66081 -0.173029 -0.0422001
2.69576 -0.167669 -0.0400555
2.73071 -0.162563 -0.0380598
2.76567 -0.157694 -0.0361997
2.80064 -0.153048 -0.0344638
2.83561 -0.14861 -0.0328413
2.87059 -0.144368 -0.031323
2.90558 -0.140312 -0.0299004
2.94058 -0.136429 -0.0285659
2.97558 -0.132709 -0.0273125
3.01059 -0.129145 -0.0261339
3.0456 -0.125726 -0.0250246
3.08063 -0.122445 -0.0239794
3.11566 -0.119295 -0.0229935
3.1507 -0.116268 -0.0220627
3.18574 -0.113358 -0.0211832
3.2208 -0.110559 -0.0203512
3.25586 -0.107865 -0.0195636
3.29093 -0.10527 -0.0188174
3.32601 -0.102771 -0.0181098
3.36109 -0.100362 -0.0174383
3.39619 -0.0980382 -0.0168005
3.43129 -0.0957964 -0.0161943
3.4664 -0.0936324 -0.0156178
3.50152 -0.0915426 -0.015069
3.53665 -0.0895235 -0.0145464
3.57179 -0.0875719 -0.0140482
3.60694 -0.0856848 -0.0135731
3.64209 -0.0838592 -0.0131197
3.67726 -0.0820926 -0.0126868
3.71243 -0.0803822 -0.0122732
3.74761 -0.0787258 -0.0118777
3.7828 -0.077121 -0.0114995
3.81801 -0.0755656 -0.0111375
3.85322 -0.0740576 -0.0107909
3.88844 -0.072595 -0.0104588
3.92367 -0.071176 -0.0101404
3.95891 -0.0697989 -0.00983515
3.99416 -0.068462 -0.00954223
4.02942 -0.0671636 -0.00926105
4.06469 -0.0659024 -0.00899101
4.09997 -0.0646768 -0.00873156
4.13526 -0.0634855 -0.00848216
4.17056 -0.0623273 -0.00824234
4.20587 -0.0612009 -0.00801162
4.24119 -0.060105 -0.00778957
4.27653 -0.0590387 -0.00757577
4.31187 -0.0580007 -0.00736985
4.34722 -0.0569902 -0.00717143
4.38259 -0.0560061 -0.00698016
4.41797 -0.0550475 -0.00679574
4.45335 -0.0541135 -0.00661784
4.48875 -0.0532033 -0.00644617
4.52416 -0.052316 -0.00628046
4.55958 -0.0514509 -0.00612045
4.59502 -0.0506072 -0.00596589
4.63046 -0.0497842 -0.00581655
4.66592 -0.0489812 -0.0056722
4.70139 -0.0481976 -0.00553264
4.73687 -0.0474327 -0.00539767
4.77237 -0.046686 -0.00526709
4.80787 -0.0459569 -0.00514072
4.84339 -0.0452447 -0.0050184
4.87892 -0.044549 -0.00489996
4.91446 -0.0438693 -0.00478524
4.95002 -0.043205 -0.00467411
4.98559 -0.0425557 -0.00456641
5.02117 -0.041921 -0.00446201
5.05677 -0.0413004 -0.0043608
5.09237 -0.0406934 -0.00426264
5.128 -0.0400998 -0.00416741
5.16363 -0.039519 -0.00407502
5.19928 -0.0389507 -0.00398535
5.23494 -0.0383945 -0.0038983
5.27062 -0.0378502 -0.00381377
5.30631 -0.0373173 -0.00373168
5.34201 -0.0367956 -0.00365194
5.37773 -0.0362847 -0.00357445
5.41346 -0.0357843 -0.00349915
5.4492 -0.0352941 -0.00342595
5.48497 -0.0348139 -0.00335478
5.52074 -0.0343434 -0.00328557
5.55653 -0.0338823 -0.00321825
5.59233 -0.0334304 -0.00315276
5.62815 -0.0329874 -0.00308904
5.66399 -0.032553 -0.00302701
5.69984 -0.0321271 -0.00296664
5.7357 -0.0317095 -0.00290785
5.77158 -0.0312999 -0.00285061
5.80748 -0.0308981 -0.00279486
5.84339 -0.0305039 -0.00274054
5.87932 -0.0301171 -0.00268762
5.91526 -0.0297376 -0.00263605
5.95122 -0.0293651 -0.00258579
5.9872 -0.0289995 -0.00253679
6.02319 -0.0286406 -0.00248901
6.05919 -0.0282882 -0.00244242
6.09522 -0.0279422 -0.00239698
6.13126 -0.0276025 -0.00235266
6.16732 -0.0272688 -0.00230941
6.20339 -0.026941 -0.00226721
6.23949 -0.0266191 -0.00222603
6.27559 -0.0263027 -0.00218583
6.31172 -0.0259919 -0.00214658
6.34786 -0.0256865 -0.00210826
6.38403 -0.0253864 -0.00207084
6.42021 -0.0250914 -0.00203429
6.4564 -0.0248014 -0.00199859
6.49262 -0.0245163 -0.00196372
6.52885 -0.0242361 -0.00192964
6.5651 -0.0239605 -0.00189633
6.60137 -0.0236895 -0.00186379
6.63766 -0.023423 -0.00183197
6.67397 -0.0231609 -0.00180086
6.71029 -0.022903 -0.00177045
6.74664 -0.0226494 -0.00174071
6.783 -0.0223998 -0.00171162
6.81938 -0.0221543 -0.00168317
6.85579 -0.0219126 -0.00165534
6.89221 -0.0216749 -0.00162811
6.92865 -0.0214408 -0.00160147
6.96511 -0.0212105 -0.00157539
7.00159 -0.0209838 -0.00154987
7.0381 -0.0207606 -0.00152489
7.07462 -0.0205408 -0.00150044
7.11116 -0.0203244 -0.0014765
7.14772 -0.0201114 -0.00145305
7.18431 -0.0199015 -0.00143009
7.22091 -0.0196949 -0.00140761
7.25754 -0.0194914 -0.00138558
7.29418 -0.0192909 -0.00136401
7.33085 -0.0190934 -0.00134287
7.36754 -0.0188988 -0.00132215
7.40425 -0.0187071 -0.00130186
7.44099 -0.0185182 -0.00128196
7.47774 -0.0183321 -0.00126247
7.51452 -0.0181487 -0.00124336
7.55132 -0.0179679 -0.00122462
7.58814 -0.0177898 -0.00120625
7.62498 -0.0176141 -0.00118824
7.66185 -0.017441 -0.00117058
7.69874 -0.0172704 -0.00115325
7.73566 -0.0171021 -0.00113626
7.77259 -0.0169362 -0.0011196
7.80955 -0.0167726 -0.00110325
7.84654 -0.0166113 -0.00108721
7.88355 -0.0164522 -0.00107147
7.92058 -0.0162953 -0.00105603
7.95763 -0.0161406 -0.00104087
7.99471 -0.015988 -0.00102599
8.03182 -0.0158374 -0.00101139
8.06895 -0.0156889 -0.000997062
8.1061 -0.0155424 -0.000982993
8.14328 -0.0153978 -0.000969179
8.18049 -0.0152552 -0.000955616
8.21772 -0.0151144 -0.000942297
8.25497 -0.0149755 -0.000929218
8.29226 -0.0148384 -0.000916372
8.32956 -0.0147031 -0.000903755
8.3669 -0.0145696 -0.000891362
8.40426 -0.0144378 -0.000879187
8.44165 -0.0143077 -0.000867225
8.47906 -0.0141793 -0.000855473
8.5165 -0.0140525 -0.000843926
8.55397 -0.0139274 -0.000832578
8.59146 -0.0138038 -0.000821427
8.62899 -0.0136818 -0.000810467
8.66654 -0.0135613 -0.000799694
8.70412 -0.0134423 -0.000789105
8.74172 -0.0133248 -0.000778696
8.77936 -0.0132087 -0.000768462
8.81702 -0.0130941 -0.0007584
8.85471 -0.0129809 -0.000748507
8.89244 -0.0128691 -0.000738778
8.93019 -0.0127586 -0.000729212
8.96797 -0.0126495 -0.000719803
9.00578 -0.0125417 -0.000710549
9.04362 -0.0124352 -0.000701448
9.08149 -0.0123299 -0.000692494
9.11939 -0.012226 -0.000683687
9.15732 -0.0121232 -0.000675022
9.19528 -0.0120217 -0.000666496
9.23327 -0.0119213 -0.000658108
9.2713 -0.0118222 -0.000649854
9.30935 -0.0117242 -0.000641732
9.34744 -0.0116273 -0.000633738
9.38556 -0.0115316 -0.000625871
9.42371 -0.0114369 -0.000618128
9.46189 -0.0113434 -0.000610506
9.50011 -0.0112509 -0.000603004
9.53836 -0.0111595 -0.000595618
9.57664 -0.0110691 -0.000588347
9.61496 -0.0109797 -0.000581188
9.65331 -0.0108914 -0.000574139
9.69169 -0.010804 -0.000567198
9.73011 -0.0107176 -0.000560363
9.76856 -0.0106322 -0.000553632
9.80704 -0.0105477 -0.000547003
9.84557 -0.0104641 -0.000540474
9.88412 -0.0103815 -0.000534044
9.92271 -0.0102998 -0.000527709
9.96134 -0.0102189 -0.00052147
10 -0.010139 -0.000515322
10.0387 -0.0100599 -0.000509267
10.0774 -0.00998164 -0.0005033
10.1162 -0.00990424 -0.000497421
10.155 -0.00982766 -0.000491628
10.1939 -0.0097519 -0.00048592
10.2328 -0.00967695 -0.000480295
10.2717 -0.00960278 -0.000474751
10.3106 -0.0095294 -0.000469288
10.3496 -0.00945679 -0.000463903
10.3887 -0.00938494 -0.000458595
10.4278 -0.00931384 -0.000453363
10.4669 -0.00924347 -0.000448206
10.506 -0.00917383 -0.000443121
10.5452 -0.00910491 -0.000438109
10.5845 -0.00903669 -0.000433167
10.6238 -0.00896917 -0.000428294
10.6631 -0.00890234 -0.00042349
10.7024 -0.00883619 -0.000418753
10.7418 -0.00877071 -0.000414081
10.7813 -0.00870588 -0.000409474
10.8208 -0.00864171 -0.00040493
10.8603 -0.00857817 -0.000400449
10.8999 -0.00851527 -0.00039603
10.9395 -0.008453 -0.00039167
10.9792 -0.00839134 -0.00038737
11.0189 -0.00833028 -0.000383128
11.0586 -0.00826983 -0.000378944
11.0984 -0.00820996 -0.000374816
11.1383 -0.00815068 -0.000370743
11.1781 -0.00809198 -0.000366725
11.2181 -0.00803384 -0.00036276
11.2581 -0.00797626 -0.000358848
11.2981 -0.00791924 -0.000354988
11.3381 -0.00786276 -0.000351178
11.3783 -0.00780682 -0.000347419
11.4184 -0.00775141 -0.000343709
11.4587 -0.00769652 -0.000340047
11.4989 -0.00764215 -0.000336433
11.5392 -0.0075883 -0.000332867
11.5796 -0.00753494 -0.000329346
11.62 -0.00748209 -0.00032587
11.6605 -0.00742972 -0.00032244
11.701 -0.00737784 -0.000319053
11.7415 -0.00732644 -0.000315709
11.7822 -0.00727551 -0.000312408
11.8228 -0.00722505 -0.000309149
11.8636 -0.00717505 -0.000305931
11.9043 -0.0071255 -0.000302754
11.9452 -0.00707641 -0.000299616
11.986 -0.00702775 -0.000296518
12.027 -0.00697954 -0.000293458
12.068 -0.00693175 -0.000290437
12.109 -0.0068844 -0.000287453
12.1501 -0.00683746 -0.000284506
12.1913 -0.00679094 -0.000281595
12.2325 -0.00674483 -0.00027872
12.2738 -0.00669913 -0.00027588
12.3151 -0.00665383 -0.000273075
12.3565 -0.00660893 -0.000270304
12.3979 -0.00656442 -0.000267567
12.4394 -0.00652029 -0.000264863
12.481 -0.00647655 -0.000262191
12.5226 -0.00643318 -0.000259552
12.5643 -0.00639019 -0.000256944
12.6061 -0.00634756 -0.000254367
12.6479 -0.0063053 -0.000251821
12.6898 -0.00626339 -0.000249305
12.7317 -0.00622185 -0.000246819
12.7737 -0.00618065 -0.000244362
12.8158 -0.0061398 -0.000241934
12.8579 -0.00609929 -0.000239535
12.9001 -0.00605912 -0.000237163
12.9424 -0.00601928 -0.000234819
12.9847 -0.00597977 -0.000232503
13.0271 -0.0059406 -0.000230213
13.0696 -0.00590174 -0.00022795
13.1121 -0.0058632 -0.000225713
13.1547 -0.00582498 -0.000223501
13.1974 -0.00578706 -0.000221315
13.2402 -0.00574946 -0.000219153
13.283 -0.00571216 -0.000217016
13.3259 -0.00567516 -0.000214904
13.3689 -0.00563845 -0.000212815
13.4119 -0.00560204 -0.00021075
13.455 -0.00556592 -0.000208708
13.4982 -0.00553009 -0.000206689
13.5415 -0.00549454 -0.000204692
13.5848 -0.00545927 -0.000202717
13.6283 -0.00542427 -0.000200765
13.6718 -0.00538955 -0.000198834
13.7153 -0.0053551 -0.000196924
13.759 -0.00532092 -0.000195036
13.8028 -0.005287 -0.000193168
13.8466 -0.00525335 -0.00019132
13.8905 -0.00521995 -0.000189492
13.9345 -0.0051868 -0.000187685
13.9786 -0.00515391 -0.000185897
14.0227 -0.00512127 -0.000184128
14.067 -0.00508887 -0.000182378
14.1113 -0.00505672 -0.000180647
14.1558 -0.00502481 -0.000178934
14.2003 -0.00499314 -0.00017724
14.2449 -0.0049617 -0.000175563
14.2896 -0.0049305 -0.000173905
14.3344 -0.00489953 -0.000172264
14.3793 -0.00486878 -0.00017064
14.4243 -0.00483826 -0.000169033
14.4693 -0.00480796 -0.000167443
14.5145 -0.00477788 -0.000165869
14.5598 -0.00474802 -0.000164312
14.6052 -0.00471837 -0.000162771
14.6506 -0.00468894 -0.000161246
14.6962 -0.00465971 -0.000159736
14.7419 -0.00463069 -0.000158242
14.7877 -0.00460188 -0.000156763
14.8336 -0.00457327 -0.0001553
14.8796 -0.00454487 -0.000153851
14.9257 -0.00451666 -0.000152417
14.9719 -0.00448864 -0.000150997
15.0182 -0.00446082 -0.000149591
15.0647 -0.0044332 -0.0001482
15.1112 -0.00440576 -0.000146823
15.1579 -0.00437851 -0.000145459
15.2047 -0.00435144 -0.000144108
15.2516 -0.00432456 -0.000142771
15.2986 -0.00429785 -0.000141448
15.3458 -0.00427133 -0.000140137
15.393 -0.00424498 -0.000138839
15.4404 -0.00421881 -0.000137553
15.488 -0.00419281 -0.00013628
15.5356 -0.00416698 -0.00013502
15.5834 -0.00414132 -0.000133771
15.6313 -0.00411583 -0.000132535
15.6794 -0.0040905 -0.00013131
15.7276 -0.00406533 -0.000130097
15.7759 -0.00404032 -0.000128895
15.8243 -0.00401548 -0.000127705
15.873 -0.00399079 -0.000126526
15.9217 -0.00396625 -0.000125358
15.9706 -0.00394187 -0.000124201
16.0197 -0.00391764 -0.000123055
16.0689 -0.00389356 -0.00012192
16.1182 -0.00386962 -0.000120794
16.1677 -0.00384584 -0.00011968
16.2174 -0.00382219 -0.000118575
16.2672 -0.00379869 -0.000117481
16.3172 -0.00377533 -0.000116396
16.3674 -0.0037521 -0.000115321
16.4177 -0.00372902 -0.000114256
16.4682 -0.00370607 -0.0001132
16.5189 -0.00368325 -0.000112154
16.5697 -0.00366056 -0.000111117
16.6208 -0.00363801 -0.000110089
16.672 -0.00361558 -0.00010907
16.7234 -0.00359327 -0.000108061
16.775 -0.0035711 -0.000107059
16.8268 -0.00354904 -0.000106067
16.8787 -0.00352711 -0.000105083
16.9309 -0.00350529 -0.000104108
16.9833 -0.00348359 -0.00010314
17.0359 -0.00346201 -0.000102181
17.0887 -0.00344054 -0.00010123
17.1418 -0.00341919 -0.000100287
17.195 -0.00339794 -9.9352e-05
17.2485 -0.00337681 -9.84244e-05
17.3022 -0.00335578 -9.75045e-05
17.3562 -0.00333485 -9.65921e-05
17.4104 -0.00331403 -9.56871e-05
17.4648 -0.00329331 -9.47893e-05
17.5195 -0.00327269 -9.38986e-05
17.5744 -0.00325217 -9.30151e-05
17.6296 -0.00323175 -9.21384e-05
17.6851 -0.00321142 -9.12686e-05
17.7408 -0.00319118 -9.04055e-05
17.7969 -0.00317103 -8.95489e-05
17.8532 -0.00315097 -8.86989e-05
17.9098 -0.003131 -8.78553e-05
17.9667 -0.00311111 -8.70179e-05
18.0239 -0.00309131 -8.61867e-05
18.0815 -0.00307158 -8.53616e-05
18.1393 -0.00305194 -8.45424e-05
18.1975 -0.00303237 -8.37291e-05
18.256 -0.00301287 -8.29214e-05
18.3149 -0.00299345 -8.21194e-05
18.3742 -0.0029741 -8.13229e-05
18.4338 -0.00295481 -8.05318e-05
18.4938 -0.00293559 -7.97459e-05
18.5542 -0.00291644 -7.89652e-05
18.615 -0.00289734 -7.81895e-05
18.6762 -0.0028783 -7.74187e-05
18.7379 -0.00285932 -7.66527e-05
18.8 -0.00284039 -7.58914e-05
18.8625 -0.00282151 -7.51346e-05
18.9255 -0.00280267 -7.43822e-05
18.9891 -0.00278388 -7.36341e-05
19.0531 -0.00276513 -7.28901e-05
19.1177 -0.00274642 -7.21501e-05
19.1828 -0.00272774 -7.1414e-05
19.2484 -0.00270908 -7.06815e-05
19.3147 -0.00269046 -6.99526e-05
19.3816 -0.00267185 -6.92271e-05
19.4491 -0.00265327 -6.85048e-05
19.5173 -0.00263469 -6.77855e-05
19.5862 -0.00261612 -6.7069e-05
19.6558 -0.00259756 -6.63552e-05
19.7262 -0.00257899 -6.56438e-05
19.7974 -0.00256041 -6.49346e-05
19.8694 -0.00254182 -6.42274e-05
19.9423 -0.0025232 -6.35219e-05
20.0162 -0.00250455 -6.28178e-05
20.091 -0.00248586 -6.21149e-05
20.1669 -0.00246712 -6.14127e-05
20.244 -0.00244832 -6.0711e-05
20.3222 -0.00242945 -6.00094e-05
20.4016 -0.00241049 -5.93074e-05
20.4825 -0.00239144 -5.86046e-05
20.5648 -0.00237227 -5.79003e-05
20.6487 -0.00235296 -5.7194e-05
20.7344 -0.00233351 -5.6485e-05
20.8219 -0.00231387 -5.57724e-05
20.9115 -0.00229402 -5.50553e-05
21.0034 -0.00227392 -5.43325e-05
21.0979 -0.00225354 -5.36026e-05
21.1952 -0.00223283 -5.28641e-05
21.2959 -0.0022117 -5.21147e-05
21.4004 -0.0021901 -5.13518e-05
21.5093 -0.0021679 -5.05719e-05
21.6237 -0.00214495 -4.97702e-05
21.7448 -0.00212105 -4.89396e-05
21.8747 -0.00209588 -4.80698e-05
22.0165 -0.00206888 -4.71428e-05
22.1768 -0.002039 -4.61238e-05
22.3723 -0.00200343 -4.49206e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.25Lambda0.5Nc1Classic/GApTwoLoop.txt <==
-22.3723 -0.00200186 4.48506e-05
-22.1768 -0.00203738 4.60507e-05
-22.0165 -0.00206721 4.7067e-05
-21.8747 -0.00209417 4.79915e-05
-21.7448 -0.0021193 4.8859e-05
-21.6237 -0.00214316 4.96873e-05
-21.5093 -0.00216607 5.04868e-05
-21.4004 -0.00218823 5.12645e-05
-21.2959 -0.0022098 5.20253e-05
-21.1952 -0.00223089 5.27725e-05
-21.0979 -0.00225157 5.35089e-05
-21.0034 -0.00227192 5.42366e-05
-20.9115 -0.00229197 5.49573e-05
-20.8219 -0.00231179 5.56723e-05
-20.7344 -0.00233139 5.63828e-05
-20.6487 -0.00235081 5.70897e-05
-20.5648 -0.00237008 5.77939e-05
-20.4825 -0.00238922 5.8496e-05
-20.4016 -0.00240823 5.91967e-05
-20.3222 -0.00242715 5.98965e-05
-20.244 -0.00244599 6.05959e-05
-20.1669 -0.00246475 6.12954e-05
-20.091 -0.00248346 6.19953e-05
-20.0162 -0.00250211 6.2696e-05
-19.9423 -0.00252073 6.33978e-05
-19.8694 -0.00253931 6.4101e-05
-19.7974 -0.00255787 6.48059e-05
-19.7262 -0.00257641 6.55128e-05
-19.6558 -0.00259494 6.62218e-05
-19.5862 -0.00261347 6.69332e-05
-19.5173 -0.002632 6.76473e-05
-19.4491 -0.00265054 6.83641e-05
-19.3816 -0.00266909 6.9084e-05
-19.3147 -0.00268765 6.9807e-05
-19.2484 -0.00270624 7.05334e-05
-19.1828 -0.00272485 7.12633e-05
-19.1177 -0.00274349 7.19969e-05
-19.0531 -0.00276217 7.27342e-05
-18.9891 -0.00278088 7.34756e-05
-18.9255 -0.00279963 7.4221e-05
-18.8625 -0.00281842 7.49707e-05
-18.8 -0.00283726 7.57247e-05
-18.7379 -0.00285615 7.64833e-05
-18.6762 -0.00287509 7.72464e-05
-18.615 -0.00289409 7.80144e-05
-18.5542 -0.00291314 7.87871e-05
-18.4938 -0.00293225 7.9565e-05
-18.4338 -0.00295143 8.03478e-05
-18.3742 -0.00297067 8.1136e-05
-18.3149 -0.00298998 8.19295e-05
-18.256 -0.00300935 8.27284e-05
-18.1975 -0.0030288 8.35329e-05
-18.1393 -0.00304833 8.43431e-05
-18.0815 -0.00306793 8.51591e-05
-18.0239 -0.0030876 8.5981e-05
-17.9667 -0.00310736 8.68088e-05
-17.9098 -0.0031272 8.76429e-05
-17.8532 -0.00314712 8.84831e-05
-17.7969 -0.00316713 8.93297e-05
-17.7408 -0.00318723 9.01827e-05
-17.6851 -0.00320742 9.10423e-05
-17.6296 -0.0032277 9.19085e-05
-17.5744 -0.00324808 9.27816e-05
-17.5195 -0.00326855 9.36614e-05
-17.4648 -0.00328911 9.45484e-05
-17.4104 -0.00330978 9.54423e-05
-17.3562 -0.00333055 9.63435e-05
-17.3022 -0.00335142 9.7252e-05
-17.2485 -0.00337239 9.8168e-05
-17.195 -0.00339347 9.90915e-05
-17.1418 -0.00341466 0.000100023
-17.0887 -0.00343596 0.000100962
-17.0359 -0.00345737 0.000101908
-16.9833 -0.0034789 0.000102863
-16.9309 -0.00350054 0.000103826
-16.8787 -0.00352229 0.000104797
-16.8268 -0.00354417 0.000105777
-16.775 -0.00356616 0.000106765
-16.7234 -0.00358828 0.000107761
-16.672 -0.00361052 0.000108766
-16.6208 -0.00363289 0.000109781
-16.5697 -0.00365538 0.000110804
-16.5189 -0.003678 0.000111836
-16.4682 -0.00370076 0.000112877
-16.4177 -0.00372364 0.000113928
-16.3674 -0.00374666 0.000114988
-16.3172 -0.00376982 0.000116057
-16.2672 -0.00379311 0.000117137
-16.2174 -0.00381654 0.000118226
-16.1677 -0.00384012 0.000119325
-16.1182 -0.00386383 0.000120435
-16.0689 -0.0038877 0.000121554
-16.0197 -0.00391171 0.000122684
-15.9706 -0.00393586 0.000123825
-15.9217 -0.00396017 0.000124976
-15.873 -0.00398463 0.000126138
-15.8243 -0.00400925 0.000127311
-15.7759 -0.00403402 0.000128495
-15.7276 -0.00405894 0.00012969
-15.6794 -0.00408403 0.000130897
-15.6313 -0.00410928 0.000132115
-15.5834 -0.00413469 0.000133345
-15.5356 -0.00416027 0.000134587
-15.488 -0.00418602 0.000135841
-15.4404 -0.00421194 0.000137107
-15.393 -0.00423802 0.000138385
-15.3458 -0.00426428 0.000139676
-15.2986 -0.00429072 0.00014098
-15.2516 -0.00431734 0.000142297
-15.2047 -0.00434413 0.000143626
-15.1579 -0.0043711 0.000144969
-15.1112 -0.00439826 0.000146325
-15.0647 -0.00442561 0.000147695
-15.0182 -0.00445314 0.000149079
-14.9719 -0.00448087 0.000150476
-14.9257 -0.00450878 0.000151888
-14.8796 -0.0045369 0.000153314
-14.8336 -0.00456521 0.000154754
-14.7877 -0.00459371 0.00015621
-14.7419 -0.00462242 0.00015768
-14.6962 -0.00465134 0.000159165
-14.6506 -0.00468046 0.000160665
-14.6052 -0.00470978 0.000162181
-14.5598 -0.00473932 0.000163713
-14.5145 -0.00476908 0.000165261
-14.4693 -0.00479905 0.000166825
-14.4243 -0.00482923 0.000168405
-14.3793 -0.00485964 0.000170002
-14.3344 -0.00489027 0.000171616
-14.2896 -0.00492113 0.000173247
-14.2449 -0.00495221 0.000174895
-14.2003 -0.00498353 0.000176561
-14.1558 -0.00501508 0.000178245
-14.1113 -0.00504687 0.000179946
-14.067 -0.0050789 0.000181666
-14.0227 -0.00511117 0.000183405
-13.9786 -0.00514368 0.000185162
-13.9345 -0.00517644 0.000186939
-13.8905 -0.00520945 0.000188735
-13.8466 -0.00524272 0.00019055
-13.8028 -0.00527624 0.000192385
-13.759 -0.00531002 0.000194241
-13.7153 -0.00534406 0.000196117
-13.6718 -0.00537837 0.000198014
-13.6283 -0.00541295 0.000199931
-13.5848 -0.0054478 0.000201871
-13.5415 -0.00548292 0.000203831
-13.4982 -0.00551832 0.000205814
-13.455 -0.005554 0.000207819
-13.4119 -0.00558997 0.000209847
-13.3689 -0.00562622 0.000211897
-13.3259 -0.00566277 0.000213971
-13.283 -0.00569961 0.000216069
-13.2402 -0.00573674 0.00021819
-13.1974 -0.00577418 0.000220336
-13.1547 -0.00581193 0.000222506
-13.1121 -0.00584998 0.000224701
-13.0696 -0.00588835 0.000226922
-13.0271 -0.00592703 0.000229169
-12.9847 -0.00596603 0.000231441
-12.9424 -0.00600536 0.00023374
-12.9001 -0.00604501 0.000236066
-12.8579 -0.00608499 0.000238419
-12.8158 -0.00612531 0.0002408
-12.7737 -0.00616597 0.000243209
-12.7317 -0.00620698 0.000245647
-12.6898 -0.00624833 0.000248114
-12.6479 -0.00629003 0.00025061
-12.6061 -0.00633209 0.000253136
-12.5643 -0.00637451 0.000255692
-12.5226 -0.00641729 0.000258279
-12.481 -0.00646045 0.000260897
-12.4394 -0.00650398 0.000263547
-12.3979 -0.00654788 0.000266229
-12.3565 -0.00659217 0.000268944
-12.3151 -0.00663685 0.000271691
-12.2738 -0.00668192 0.000274473
-12.2325 -0.00672739 0.000277289
-12.1913 -0.00677326 0.00028014
-12.1501 -0.00681953 0.000283025
-12.109 -0.00686623 0.000285947
-12.068 -0.00691333 0.000288905
-12.027 -0.00696087 0.000291901
-11.986 -0.00700882 0.000294933
-11.9452 -0.00705722 0.000298004
-11.9043 -0.00710605 0.000301114
-11.8636 -0.00715533 0.000304263
-11.8228 -0.00720506 0.000307452
-11.7822 -0.00725524 0.000310681
-11.7415 -0.00730589 0.000313952
-11.701 -0.007357 0.000317265
-11.6605 -0.00740859 0.000320621
-11.62 -0.00746066 0.00032402
-11.5796 -0.00751322 0.000327462
-11.5392 -0.00756626 0.00033095
-11.4989 -0.00761981 0.000334483
-11.4587 -0.00767386 0.000338063
-11.4184 -0.00772843 0.000341689
-11.3783 -0.00778351 0.000345363
-11.3381 -0.00783912 0.000349085
-11.2981 -0.00789526 0.000352858
-11.2581 -0.00795195 0.00035668
-11.2181 -0.00800918 0.000360553
-11.1781 -0.00806696 0.000364478
-11.1383 -0.0081253 0.000368456
-11.0984 -0.00818422 0.000372487
-11.0586 -0.00824371 0.000376573
-11.0189 -0.00830379 0.000380714
-10.9792 -0.00836446 0.000384912
-10.9395 -0.00842573 0.000389167
-10.8999 -0.0084876 0.000393481
-10.8603 -0.0085501 0.000397854
-10.8208 -0.00861322 0.000402287
-10.7813 -0.00867698 0.000406782
-10.7418 -0.00874137 0.000411339
-10.7024 -0.00880642 0.00041596
-10.6631 -0.00887213 0.000420645
-10.6238 -0.00893852 0.000425397
-10.5845 -0.00900558 0.000430215
-10.5452 -0.00907333 0.000435102
-10.506 -0.00914177 0.000440058
-10.4669 -0.00921093 0.000445084
-10.4278 -0.00928081 0.000450183
-10.3887 -0.00935141 0.000455354
-10.3496 -0.00942276 0.000460601
-10.3106 -0.00949485 0.000465923
-10.2717 -0.0095677 0.000471322
-10.2328 -0.00964133 0.0004768
-10.1939 -0.00971574 0.000482358
-10.155 -0.00979094 0.000487997
-10.1162 -0.00986695 0.00049372
-10.0774 -0.00994378 0.000499527
-10.0387 -0.0100214 0.00050542
-10 -0.0100999 0.000511401
-9.96134 -0.0101793 0.000517472
-9.92271 -0.0102595 0.000523633
-9.88412 -0.0103406 0.000529887
-9.84557 -0.0104226 0.000536236
-9.80704 -0.0105055 0.000542681
-9.76856 -0.0105893 0.000549224
-9.73011 -0.0106741 0.000555867
-9.69169 -0.0107598 0.000562612
-9.65331 -0.0108464 0.000569461
-9.61496 -0.0109341 0.000576416
-9.57664 -0.0110227 0.000583479
-9.53836 -0.0111123 0.000590652
-9.50011 -0.011203 0.000597937
-9.46189 -0.0112947 0.000605336
-9.42371 -0.0113874 0.000612853
-9.38556 -0.0114813 0.000620488
-9.34744 -0.0115762 0.000628245
-9.30935 -0.0116722 0.000636125
-9.2713 -0.0117694 0.000644131
-9.23327 -0.0118676 0.000652267
-9.19528 -0.0119671 0.000660533
-9.15732 -0.0120677 0.000668934
-9.11939 -0.0121695 0.000677472
-9.08149 -0.0122726 0.000686149
-9.04362 -0.0123768 0.000694968
-9.00578 -0.0124823 0.000703933
-8.96797 -0.0125892 0.000713046
-8.93019 -0.0126972 0.000722311
-8.89244 -0.0128067 0.00073173
-8.85471 -0.0129174 0.000741307
-8.81702 -0.0130295 0.000751046
-8.77936 -0.013143 0.000760949
-8.74172 -0.013258 0.00077102
-8.70412 -0.0133743 0.000781262
-8.66654 -0.0134921 0.000791681
-8.62899 -0.0136114 0.000802277
-8.59146 -0.0137322 0.000813058
-8.55397 -0.0138545 0.000824025
-8.5165 -0.0139784 0.000835183
-8.47906 -0.0141039 0.000846536
-8.44165 -0.0142309 0.000858089
-8.40426 -0.0143597 0.000869846
-8.3669 -0.01449 0.000881811
-8.32956 -0.0146221 0.000893989
-8.29226 -0.0147559 0.000906386
-8.25497 -0.0148915 0.000919004
-8.21772 -0.0150289 0.000931851
-8.18049 -0.0151681 0.000944931
-8.14328 -0.0153091 0.000958249
-8.1061 -0.0154521 0.00097181
-8.06895 -0.0155969 0.000985622
-8.03182 -0.0157437 0.000999688
-7.99471 -0.0158926 0.00101402
-7.95763 -0.0160434 0.00102861
-7.92058 -0.0161963 0.00104348
-7.88355 -0.0163513 0.00105863
-7.84654 -0.0165085 0.00107406
-7.80955 -0.0166679 0.00108979
-7.77259 -0.0168294 0.00110582
-7.73566 -0.0169933 0.00112215
-7.69874 -0.0171594 0.0011388
-7.66185 -0.017328 0.00115577
-7.62498 -0.0174989 0.00117308
-7.58814 -0.0176723 0.00119072
-7.55132 -0.0178481 0.00120871
-7.51452 -0.0180265 0.00122706
-7.47774 -0.0182076 0.00124577
-7.44099 -0.0183912 0.00126485
-7.40425 -0.0185776 0.00128432
-7.36754 -0.0187667 0.00130418
-7.33085 -0.0189586 0.00132444
-7.29418 -0.0191534 0.00134512
-7.25754 -0.0193511 0.00136622
-7.22091 -0.0195517 0.00138775
-7.18431 -0.0197555 0.00140973
-7.14772 -0.0199623 0.00143217
-7.11116 -0.0201723 0.00145508
-7.07462 -0.0203855 0.00147846
-7.0381 -0.020602 0.00150235
-7.00159 -0.0208219 0.00152674
-6.96511 -0.0210453 0.00155166
-6.92865 -0.0212721 0.00157711
-6.89221 -0.0215026 0.00160311
-6.85579 -0.0217367 0.00162968
-6.81938 -0.0219745 0.00165683
-6.783 -0.0222162 0.00168457
-6.74664 -0.0224618 0.00171294
-6.71029 -0.0227114 0.00174193
-6.67397 -0.0229651 0.00177157
-6.63766 -0.0232229 0.00180188
-6.60137 -0.023485 0.00183287
-6.5651 -0.0237515 0.00186457
-6.52885 -0.0240224 0.001897
-6.49262 -0.0242979 0.00193018
-6.4564 -0.0245781 0.00196412
-6.42021 -0.0248631 0.00199886
-6.38403 -0.0251529 0.00203442
-6.34786 -0.0254477 0.00207081
-6.31172 -0.0257476 0.00210807
-6.27559 -0.0260528 0.00214622
-6.23949 -0.0263634 0.00218529
-6.20339 -0.0266794 0.00222531
-6.16732 -0.027001 0.00226631
-6.13126 -0.0273284 0.0023083
-6.09522 -0.0276617 0.00235134
-6.05919 -0.0280011 0.00239545
-6.02319 -0.0283466 0.00244066
-5.9872 -0.0286984 0.00248702
-5.95122 -0.0290568 0.00253455
-5.91526 -0.0294218 0.00258329
-5.87932 -0.0297937 0.00263329
-5.84339 -0.0301725 0.00268458
-5.80748 -0.0305586 0.00273721
-5.77158 -0.030952 0.00279123
-5.7357 -0.0313529 0.00284667
-5.69984 -0.0317616 0.00290359
-5.66399 -0.0321783 0.00296204
-5.62815 -0.0326032 0.00302207
-5.59233 -0.0330364 0.00308374
-5.55653 -0.0334783 0.0031471
-5.52074 -0.033929 0.00321221
-5.48497 -0.0343888 0.00327913
-5.4492 -0.0348579 0.00334794
-5.41346 -0.0353367 0.00341869
-5.37773 -0.0358253 0.00349147
-5.34201 -0.036324 0.00356633
-5.30631 -0.0368332 0.00364337
-5.27062 -0.0373531 0.00372265
-5.23494 -0.0378841 0.00380428
-5.19928 -0.0384264 0.00388833
-5.16363 -0.0389804 0.0039749
-5.128 -0.0395464 0.00406408
-5.09237 -0.0401248 0.00415599
-5.05677 -0.040716 0.00425072
-5.02117 -0.0413203 0.00434839
-4.98559 -0.0419382 0.00444912
-4.95002 -0.04257 0.00455303
-4.91446 -0.0432163 0.00466026
-4.87892 -0.0438773 0.00477094
-4.84339 -0.0445537 0.00488522
-4.80787 -0.0452458 0.00500325
-4.77237 -0.0459543 0.0051252
-4.73687 -0.0466795 0.00525123
-4.70139 -0.0474222 0.00538151
-4.66592 -0.0481828 0.00551626
-4.63046 -0.0489619 0.00565566
-4.59502 -0.0497601 0.00579992
-4.55958 -0.0505781 0.00594928
-4.52416 -0.0514166 0.00610397
-4.48875 -0.0522763 0.00626424
-4.45335 -0.0531579 0.00643037
-4.41797 -0.0540621 0.00660263
-4.38259 -0.0549898 0.00678134
-4.34722 -0.0559417 0.0069668
-4.31187 -0.0569188 0.00715938
-4.27653 -0.057922 0.00735943
-4.24119 -0.0589522 0.00756736
-4.20587 -0.0600104 0.00778356
-4.17056 -0.0610977 0.00800851
-4.13526 -0.062215 0.00824265
-4.09997 -0.0633637 0.00848654
-4.06469 -0.0645447 0.00874069
-4.02942 -0.0657594 0.00900571
-3.99416 -0.0670091 0.00928223
-3.95891 -0.0682952 0.00957093
-3.92367 -0.0696189 0.00987254
-3.88844 -0.0709818 0.0101879
-3.85322 -0.0723855 0.0105177
-3.81801 -0.0738314 0.0108631
-3.7828 -0.0753214 0.0112248
-3.74761 -0.076857 0.0116041
-3.71243 -0.0784402 0.0120021
-3.67726 -0.0800727 0.0124199
-3.64209 -0.0817565 0.0128589
-3.60694 -0.0834936 0.0133204
-3.57179 -0.0852861 0.0138061
-3.53665 -0.087136 0.0143174
-3.50152 -0.0890455 0.0148561
-3.4664 -0.0910169 0.0154241
-3.43129 -0.0930524 0.016023
-3.39619 -0.0951544 0.016655
-3.36109 -0.0973254 0.0173221
-3.32601 -0.0995679 0.0180264
-3.29093 -0.101884 0.0187701
-3.25586 -0.104277 0.0195553
-3.2208 -0.10675 0.0203843
-3.18574 -0.109306 0.0212594
-3.1507 -0.111947 0.0221827
-3.11566 -0.114678 0.0231565
-3.08063 -0.117502 0.0241832
-3.0456 -0.120424 0.0252652
-3.01059 -0.123449 0.0264047
-2.97558 -0.126582 0.0276048
-2.94058 -0.129829 0.0288681
-2.90558 -0.133198 0.0301983
-2.87059 -0.136696 0.0315991
-2.83561 -0.140332 0.0330752
-2.80064 -0.144114 0.0346318
-2.76567 -0.148052 0.0362751
-2.73071 -0.152158 0.0380122
-2.69576 -0.156443 0.0398515
-2.66081 -0.160918 0.0418023
-2.62587 -0.165597 0.0438755
-2.59094 -0.170494 0.046083
-2.55601 -0.175621 0.0484386
-2.52109 -0.180995 0.0509575
-2.48617 -0.186632 0.0536569
-2.45126 -0.192548 0.0565557
-2.41636 -0.198761 0.0596754
-2.38146 -0.20529 0.0630397
-2.34657 -0.212155 0.0666756
-2.31168 -0.219377 0.0706128
-2.2768 -0.226978 0.0748853
-2.24192 -0.234981 0.0795311
-2.20705 -0.243413 0.0845933
-2.17219 -0.252298 0.0901204
-2.13733 -0.261663 0.0961681
-2.10247 -0.271536 0.102799
-2.06762 -0.281945 0.110085
-2.03278 -0.292919 0.118108
-1.99794 -0.304486 0.126962
-1.9631 -0.316671 0.136754
-1.92827 -0.329497 0.147608
-1.89345 -0.342983 0.159664
-1.85862 -0.35714 0.173085
-1.82381 -0.371971 0.188055
-1.78899 -0.38746 0.204789
-1.75419 -0.403577 0.223527
-1.71938 -0.420259 0.244545
-1.68458 -0.437413 0.268156
-1.64979 -0.454894 0.294708
-1.61499 -0.472497 0.324588
-1.58021 -0.489936 0.358222
-1.54542 -0.506826 0.396062
-1.51064 -0.522653 0.438578
-1.47586 -0.536755 0.486238
-1.44109 -0.548282 0.539473
-1.40632 -0.556183 0.598634
-1.37155 -0.559173 0.663924
-1.33679 -0.555746 0.735323
-1.30203 -0.544175 0.812477
-1.26727 -0.522596 0.894602
-1.23251 -0.489085 0.980359
-1.19776 -0.441852 1.06778
-1.16301 -0.379433 1.15421
-1.12827 -0.30097 1.23639
-1.09352 -0.206468 1.31055
-1.05878 -0.0970313 1.37273
-1.02405 0.025022 1.41915
-0.989309 0.156193 1.44669
-0.954576 0.292035 1.45323
-0.919844 0.427573 1.43812
-0.885115 0.557825 1.40217
-0.850388 0.678368 1.34763
-0.815663 0.785753 1.27784
-0.78094 0.877802 1.19676
-0.746219 0.953611 1.10852
-0.711499 1.01345 1.01695
-0.676781 1.05844 0.925307
-0.642065 1.09032 0.836139
-0.60735 1.11106 0.751248
-0.572637 1.12272 0.671767
-0.537925 1.12723 0.598278
-0.503214 1.12633 0.530936
-0.468504 1.12151 0.469603
-0.433796 1.11399 0.413933
-0.399089 1.10477 0.363477
-0.364382 1.09465 0.317714
-0.329676 1.08423 0.276118
-0.294972 1.074 0.23816
-0.260267 1.06431 0.203345
-0.225564 1.05542 0.1712
-0.190861 1.04754 0.141292
-0.156158 1.0408 0.113213
-0.121456 1.0353 0.0865938
-0.0867541 1.03113 0.0610781
-0.0520524 1.02833 0.0363415
-0.0173508 1.02692 0.0120621
0.0173508 1.02692 -0.0120621
0.0520524 1.02833 -0.0363415
0.0867541 1.03113 -0.0610781
0.121456 1.0353 -0.0865938
0.156158 1.0408 -0.113213
0.190861 1.04754 -0.141292
0.225564 1.05542 -0.1712
0.260267 1.06431 -0.203345
0.294972 1.074 -0.23816
0.329676 1.08423 -0.276118
0.364382 1.09465 -0.317714
0.399089 1.10477 -0.363477
0.433796 1.11399 -0.413933
0.468504 1.12151 -0.469603
0.503214 1.12633 -0.530936
0.537925 1.12723 -0.598278
0.572637 1.12272 -0.671767
0.60735 1.11106 -0.751248
0.642065 1.09032 -0.836139
0.676781 1.05844 -0.925307
0.711499 1.01345 -1.01695
0.746219 0.953611 -1.10852
0.78094 0.877802 -1.19676
0.815663 0.785753 -1.27784
0.850388 0.678368 -1.34763
0.885115 0.557825 -1.40217
0.919844 0.427573 -1.43812
0.954576 0.292035 -1.45323
0.989309 0.156193 -1.44669
1.02405 0.025022 -1.41915
1.05878 -0.0970313 -1.37273
1.09352 -0.206468 -1.31055
1.12827 -0.30097 -1.23639
1.16301 -0.379433 -1.15421
1.19776 -0.441852 -1.06778
1.23251 -0.489085 -0.980359
1.26727 -0.522596 -0.894602
1.30203 -0.544175 -0.812477
1.33679 -0.555746 -0.735323
1.37155 -0.559173 -0.663924
1.40632 -0.556183 -0.598634
1.44109 -0.548282 -0.539473
1.47586 -0.536755 -0.486238
1.51064 -0.522653 -0.438578
1.54542 -0.506826 -0.396062
1.58021 -0.489936 -0.358222
1.61499 -0.472497 -0.324588
1.64979 -0.454894 -0.294708
1.68458 -0.437413 -0.268156
1.71938 -0.420259 -0.244545
1.75419 -0.403577 -0.223527
1.78899 -0.38746 -0.204789
1.82381 -0.371971 -0.188055
1.85862 -0.35714 -0.173085
1.89345 -0.342983 -0.159664
1.92827 -0.329497 -0.147608
1.9631 -0.316671 -0.136754
1.99794 -0.304486 -0.126962
2.03278 -0.292919 -0.118108
2.06762 -0.281945 -0.110085
2.10247 -0.271536 -0.102799
2.13733 -0.261663 -0.0961681
2.17219 -0.252298 -0.0901204
2.20705 -0.243413 -0.0845933
2.24192 -0.234981 -0.0795311
2.2768 -0.226978 -0.0748853
2.31168 -0.219377 -0.0706128
2.34657 -0.212155 -0.0666756
2.38146 -0.20529 -0.0630397
2.41636 -0.198761 -0.0596754
2.45126 -0.192548 -0.0565557
2.48617 -0.186632 -0.0536569
2.52109 -0.180995 -0.0509575
2.55601 -0.175621 -0.0484386
2.59094 -0.170494 -0.046083
2.62587 -0.165597 -0.0438755
2.66081 -0.160918 -0.0418023
2.69576 -0.156443 -0.0398515
2.73071 -0.152158 -0.0380122
2.76567 -0.148052 -0.0362751
2.80064 -0.144114 -0.0346318
2.83561 -0.140332 -0.0330752
2.87059 -0.136696 -0.0315991
2.90558 -0.133198 -0.0301983
2.94058 -0.129829 -0.0288681
2.97558 -0.126582 -0.0276048
3.01059 -0.123449 -0.0264047
3.0456 -0.120424 -0.0252652
3.08063 -0.117502 -0.0241832
3.11566 -0.114678 -0.0231565
3.1507 -0.111947 -0.0221827
3.18574 -0.109306 -0.0212594
3.2208 -0.10675 -0.0203843
3.25586 -0.104277 -0.0195553
3.29093 -0.101884 -0.0187701
3.32601 -0.0995679 -0.0180264
3.36109 -0.0973254 -0.0173221
3.39619 -0.0951544 -0.016655
3.43129 -0.0930524 -0.016023
3.4664 -0.0910169 -0.0154241
3.50152 -0.0890455 -0.0148561
3.53665 -0.087136 -0.0143174
3.57179 -0.0852861 -0.0138061
3.60694 -0.0834936 -0.0133204
3.64209 -0.0817565 -0.0128589
3.67726 -0.0800727 -0.0124199
3.71243 -0.0784402 -0.0120021
3.74761 -0.076857 -0.0116041
3.7828 -0.0753214 -0.0112248
3.81801 -0.0738314 -0.0108631
3.85322 -0.0723855 -0.0105177
3.88844 -0.0709818 -0.0101879
3.92367 -0.0696189 -0.00987254
3.95891 -0.0682952 -0.00957093
3.99416 -0.0670091 -0.00928223
4.02942 -0.0657594 -0.00900571
4.06469 -0.0645447 -0.00874069
4.09997 -0.0633637 -0.00848654
4.13526 -0.062215 -0.00824265
4.17056 -0.0610977 -0.00800851
4.20587 -0.0600104 -0.00778356
4.24119 -0.0589522 -0.00756736
4.27653 -0.057922 -0.00735943
4.31187 -0.0569188 -0.00715938
4.34722 -0.0559417 -0.0069668
4.38259 -0.0549898 -0.00678134
4.41797 -0.0540621 -0.00660263
4.45335 -0.0531579 -0.00643037
4.48875 -0.0522763 -0.00626424
4.52416 -0.0514166 -0.00610397
4.55958 -0.0505781 -0.00594928
4.59502 -0.0497601 -0.00579992
4.63046 -0.0489619 -0.00565566
4.66592 -0.0481828 -0.00551626
4.70139 -0.0474222 -0.00538151
4.73687 -0.0466795 -0.00525123
4.77237 -0.0459543 -0.0051252
4.80787 -0.0452458 -0.00500325
4.84339 -0.0445537 -0.00488522
4.87892 -0.0438773 -0.00477094
4.91446 -0.0432163 -0.00466026
4.95002 -0.04257 -0.00455303
4.98559 -0.0419382 -0.00444912
5.02117 -0.0413203 -0.00434839
5.05677 -0.040716 -0.00425072
5.09237 -0.0401248 -0.00415599
5.128 -0.0395464 -0.00406408
5.16363 -0.0389804 -0.0039749
5.19928 -0.0384264 -0.00388833
5.23494 -0.0378841 -0.00380428
5.27062 -0.0373531 -0.00372265
5.30631 -0.0368332 -0.00364337
5.34201 -0.036324 -0.00356633
5.37773 -0.0358253 -0.00349147
5.41346 -0.0353367 -0.00341869
5.4492 -0.0348579 -0.00334794
5.48497 -0.0343888 -0.00327913
5.52074 -0.033929 -0.00321221
5.55653 -0.0334783 -0.0031471
5.59233 -0.0330364 -0.00308374
5.62815 -0.0326032 -0.00302207
5.66399 -0.0321783 -0.00296204
5.69984 -0.0317616 -0.00290359
5.7357 -0.0313529 -0.00284667
5.77158 -0.030952 -0.00279123
5.80748 -0.0305586 -0.00273721
5.84339 -0.0301725 -0.00268458
5.87932 -0.0297937 -0.00263329
5.91526 -0.0294218 -0.00258329
5.95122 -0.0290568 -0.00253455
5.9872 -0.0286984 -0.00248702
6.02319 -0.0283466 -0.00244066
6.05919 -0.0280011 -0.00239545
6.09522 -0.0276617 -0.00235134
6.13126 -0.0273284 -0.0023083
6.16732 -0.027001 -0.00226631
6.20339 -0.0266794 -0.00222531
6.23949 -0.0263634 -0.00218529
6.27559 -0.0260528 -0.00214622
6.31172 -0.0257476 -0.00210807
6.34786 -0.0254477 -0.00207081
6.38403 -0.0251529 -0.00203442
6.42021 -0.0248631 -0.00199886
6.4564 -0.0245781 -0.00196412
6.49262 -0.0242979 -0.00193018
6.52885 -0.0240224 -0.001897
6.5651 -0.0237515 -0.00186457
6.60137 -0.023485 -0.00183287
6.63766 -0.0232229 -0.00180188
6.67397 -0.0229651 -0.00177157
6.71029 -0.0227114 -0.00174193
6.74664 -0.0224618 -0.00171294
6.783 -0.0222162 -0.00168457
6.81938 -0.0219745 -0.00165683
6.85579 -0.0217367 -0.00162968
6.89221 -0.0215026 -0.00160311
6.92865 -0.0212721 -0.00157711
6.96511 -0.0210453 -0.00155166
7.00159 -0.0208219 -0.00152674
7.0381 -0.020602 -0.00150235
7.07462 -0.0203855 -0.00147846
7.11116 -0.0201723 -0.00145508
7.14772 -0.0199623 -0.00143217
7.18431 -0.0197555 -0.00140973
7.22091 -0.0195517 -0.00138775
7.25754 -0.0193511 -0.00136622
7.29418 -0.0191534 -0.00134512
7.33085 -0.0189586 -0.00132444
7.36754 -0.0187667 -0.00130418
7.40425 -0.0185776 -0.00128432
7.44099 -0.0183912 -0.00126485
7.47774 -0.0182076 -0.00124577
7.51452 -0.0180265 -0.00122706
7.55132 -0.0178481 -0.00120871
7.58814 -0.0176723 -0.00119072
7.62498 -0.0174989 -0.00117308
7.66185 -0.017328 -0.00115577
7.69874 -0.0171594 -0.0011388
7.73566 -0.0169933 -0.00112215
7.77259 -0.0168294 -0.00110582
7.80955 -0.0166679 -0.00108979
7.84654 -0.0165085 -0.00107406
7.88355 -0.0163513 -0.00105863
7.92058 -0.0161963 -0.00104348
7.95763 -0.0160434 -0.00102861
7.99471 -0.0158926 -0.00101402
8.03182 -0.0157437 -0.000999688
8.06895 -0.0155969 -0.000985622
8.1061 -0.0154521 -0.00097181
8.14328 -0.0153091 -0.000958249
8.18049 -0.0151681 -0.000944931
8.21772 -0.0150289 -0.000931851
8.25497 -0.0148915 -0.000919004
8.29226 -0.0147559 -0.000906386
8.32956 -0.0146221 -0.000893989
8.3669 -0.01449 -0.000881811
8.40426 -0.0143597 -0.000869846
8.44165 -0.0142309 -0.000858089
8.47906 -0.0141039 -0.000846536
8.5165 -0.0139784 -0.000835183
8.55397 -0.0138545 -0.000824025
8.59146 -0.0137322 -0.000813058
8.62899 -0.0136114 -0.000802277
8.66654 -0.0134921 -0.000791681
8.70412 -0.0133743 -0.000781262
8.74172 -0.013258 -0.00077102
8.77936 -0.013143 -0.000760949
8.81702 -0.0130295 -0.000751046
8.85471 -0.0129174 -0.000741307
8.89244 -0.0128067 -0.00073173
8.93019 -0.0126972 -0.000722311
8.96797 -0.0125892 -0.000713046
9.00578 -0.0124823 -0.000703933
9.04362 -0.0123768 -0.000694968
9.08149 -0.0122726 -0.000686149
9.11939 -0.0121695 -0.000677472
9.15732 -0.0120677 -0.000668934
9.19528 -0.0119671 -0.000660533
9.23327 -0.0118676 -0.000652267
9.2713 -0.0117694 -0.000644131
9.30935 -0.0116722 -0.000636125
9.34744 -0.0115762 -0.000628245
9.38556 -0.0114813 -0.000620488
9.42371 -0.0113874 -0.000612853
9.46189 -0.0112947 -0.000605336
9.50011 -0.011203 -0.000597937
9.53836 -0.0111123 -0.000590652
9.57664 -0.0110227 -0.000583479
9.61496 -0.0109341 -0.000576416
9.65331 -0.0108464 -0.000569461
9.69169 -0.0107598 -0.000562612
9.73011 -0.0106741 -0.000555867
9.76856 -0.0105893 -0.000549224
9.80704 -0.0105055 -0.000542681
9.84557 -0.0104226 -0.000536236
9.88412 -0.0103406 -0.000529887
9.92271 -0.0102595 -0.000523633
9.96134 -0.0101793 -0.000517472
10 -0.0100999 -0.000511401
10.0387 -0.0100214 -0.00050542
10.0774 -0.00994378 -0.000499527
10.1162 -0.00986695 -0.00049372
10.155 -0.00979094 -0.000487997
10.1939 -0.00971574 -0.000482358
10.2328 -0.00964133 -0.0004768
10.2717 -0.0095677 -0.000471322
10.3106 -0.00949485 -0.000465923
10.3496 -0.00942276 -0.000460601
10.3887 -0.00935141 -0.000455354
10.4278 -0.00928081 -0.000450183
10.4669 -0.00921093 -0.000445084
10.506 -0.00914177 -0.000440058
10.5452 -0.00907333 -0.000435102
10.5845 -0.00900558 -0.000430215
10.6238 -0.00893852 -0.000425397
10.6631 -0.00887213 -0.000420645
10.7024 -0.00880642 -0.00041596
10.7418 -0.00874137 -0.000411339
10.7813 -0.00867698 -0.000406782
10.8208 -0.00861322 -0.000402287
10.8603 -0.0085501 -0.000397854
10.8999 -0.0084876 -0.000393481
10.9395 -0.00842573 -0.000389167
10.9792 -0.00836446 -0.000384912
11.0189 -0.00830379 -0.000380714
11.0586 -0.00824371 -0.000376573
11.0984 -0.00818422 -0.000372487
11.1383 -0.0081253 -0.000368456
11.1781 -0.00806696 -0.000364478
11.2181 -0.00800918 -0.000360553
11.2581 -0.00795195 -0.00035668
11.2981 -0.00789526 -0.000352858
11.3381 -0.00783912 -0.000349085
11.3783 -0.00778351 -0.000345363
11.4184 -0.00772843 -0.000341689
11.4587 -0.00767386 -0.000338063
11.4989 -0.00761981 -0.000334483
11.5392 -0.00756626 -0.00033095
11.5796 -0.00751322 -0.000327462
11.62 -0.00746066 -0.00032402
11.6605 -0.00740859 -0.000320621
11.701 -0.007357 -0.000317265
11.7415 -0.00730589 -0.000313952
11.7822 -0.00725524 -0.000310681
11.8228 -0.00720506 -0.000307452
11.8636 -0.00715533 -0.000304263
11.9043 -0.00710605 -0.000301114
11.9452 -0.00705722 -0.000298004
11.986 -0.00700882 -0.000294933
12.027 -0.00696087 -0.000291901
12.068 -0.00691333 -0.000288905
12.109 -0.00686623 -0.000285947
12.1501 -0.00681953 -0.000283025
12.1913 -0.00677326 -0.00028014
12.2325 -0.00672739 -0.000277289
12.2738 -0.00668192 -0.000274473
12.3151 -0.00663685 -0.000271691
12.3565 -0.00659217 -0.000268944
12.3979 -0.00654788 -0.000266229
12.4394 -0.00650398 -0.000263547
12.481 -0.00646045 -0.000260897
12.5226 -0.00641729 -0.000258279
12.5643 -0.00637451 -0.000255692
12.6061 -0.00633209 -0.000253136
12.6479 -0.00629003 -0.00025061
12.6898 -0.00624833 -0.000248114
12.7317 -0.00620698 -0.000245647
12.7737 -0.00616597 -0.000243209
12.8158 -0.00612531 -0.0002408
12.8579 -0.00608499 -0.000238419
12.9001 -0.00604501 -0.000236066
12.9424 -0.00600536 -0.00023374
12.9847 -0.00596603 -0.000231441
13.0271 -0.00592703 -0.000229169
13.0696 -0.00588835 -0.000226922
13.1121 -0.00584998 -0.000224701
13.1547 -0.00581193 -0.000222506
13.1974 -0.00577418 -0.000220336
13.2402 -0.00573674 -0.00021819
13.283 -0.00569961 -0.000216069
13.3259 -0.00566277 -0.000213971
13.3689 -0.00562622 -0.000211897
13.4119 -0.00558997 -0.000209847
13.455 -0.005554 -0.000207819
13.4982 -0.00551832 -0.000205814
13.5415 -0.00548292 -0.000203831
13.5848 -0.0054478 -0.000201871
13.6283 -0.00541295 -0.000199931
13.6718 -0.00537837 -0.000198014
13.7153 -0.00534406 -0.000196117
13.759 -0.00531002 -0.000194241
13.8028 -0.00527624 -0.000192385
13.8466 -0.00524272 -0.00019055
13.8905 -0.00520945 -0.000188735
13.9345 -0.00517644 -0.000186939
13.9786 -0.00514368 -0.000185162
14.0227 -0.00511117 -0.000183405
14.067 -0.0050789 -0.000181666
14.1113 -0.00504687 -0.000179946
14.1558 -0.00501508 -0.000178245
14.2003 -0.00498353 -0.000176561
14.2449 -0.00495221 -0.000174895
14.2896 -0.00492113 -0.000173247
14.3344 -0.00489027 -0.000171616
14.3793 -0.00485964 -0.000170002
14.4243 -0.00482923 -0.000168405
14.4693 -0.00479905 -0.000166825
14.5145 -0.00476908 -0.000165261
14.5598 -0.00473932 -0.000163713
14.6052 -0.00470978 -0.000162181
14.6506 -0.00468046 -0.000160665
14.6962 -0.00465134 -0.000159165
14.7419 -0.00462242 -0.00015768
14.7877 -0.00459371 -0.00015621
14.8336 -0.00456521 -0.000154754
14.8796 -0.0045369 -0.000153314
14.9257 -0.00450878 -0.000151888
14.9719 -0.00448087 -0.000150476
15.0182 -0.00445314 -0.000149079
15.0647 -0.00442561 -0.000147695
15.1112 -0.00439826 -0.000146325
15.1579 -0.0043711 -0.000144969
15.2047 -0.00434413 -0.000143626
15.2516 -0.00431734 -0.000142297
15.2986 -0.00429072 -0.00014098
15.3458 -0.00426428 -0.000139676
15.393 -0.00423802 -0.000138385
15.4404 -0.00421194 -0.000137107
15.488 -0.00418602 -0.000135841
15.5356 -0.00416027 -0.000134587
15.5834 -0.00413469 -0.000133345
15.6313 -0.00410928 -0.000132115
15.6794 -0.00408403 -0.000130897
15.7276 -0.00405894 -0.00012969
15.7759 -0.00403402 -0.000128495
15.8243 -0.00400925 -0.000127311
15.873 -0.00398463 -0.000126138
15.9217 -0.00396017 -0.000124976
15.9706 -0.00393586 -0.000123825
16.0197 -0.00391171 -0.000122684
16.0689 -0.0038877 -0.000121554
16.1182 -0.00386383 -0.000120435
16.1677 -0.00384012 -0.000119325
16.2174 -0.00381654 -0.000118226
16.2672 -0.00379311 -0.000117137
16.3172 -0.00376982 -0.000116057
16.3674 -0.00374666 -0.000114988
16.4177 -0.00372364 -0.000113928
16.4682 -0.00370076 -0.000112877
16.5189 -0.003678 -0.000111836
16.5697 -0.00365538 -0.000110804
16.6208 -0.00363289 -0.000109781
16.672 -0.00361052 -0.000108766
16.7234 -0.00358828 -0.000107761
16.775 -0.00356616 -0.000106765
16.8268 -0.00354417 -0.000105777
16.8787 -0.00352229 -0.000104797
16.9309 -0.00350054 -0.000103826
16.9833 -0.0034789 -0.000102863
17.0359 -0.00345737 -0.000101908
17.0887 -0.00343596 -0.000100962
17.1418 -0.00341466 -0.000100023
17.195 -0.00339347 -9.90915e-05
17.2485 -0.00337239 -9.8168e-05
17.3022 -0.00335142 -9.7252e-05
17.3562 -0.00333055 -9.63435e-05
17.4104 -0.00330978 -9.54423e-05
17.4648 -0.00328911 -9.45484e-05
17.5195 -0.00326855 -9.36614e-05
17.5744 -0.00324808 -9.27816e-05
17.6296 -0.0032277 -9.19085e-05
17.6851 -0.00320742 -9.10423e-05
17.7408 -0.00318723 -9.01827e-05
17.7969 -0.00316713 -8.93297e-05
17.8532 -0.00314712 -8.84831e-05
17.9098 -0.0031272 -8.76429e-05
17.9667 -0.00310736 -8.68088e-05
18.0239 -0.0030876 -8.5981e-05
18.0815 -0.00306793 -8.51591e-05
18.1393 -0.00304833 -8.43431e-05
18.1975 -0.0030288 -8.35329e-05
18.256 -0.00300935 -8.27284e-05
18.3149 -0.00298998 -8.19295e-05
18.3742 -0.00297067 -8.1136e-05
18.4338 -0.00295143 -8.03478e-05
18.4938 -0.00293225 -7.9565e-05
18.5542 -0.00291314 -7.87871e-05
18.615 -0.00289409 -7.80144e-05
18.6762 -0.00287509 -7.72464e-05
18.7379 -0.00285615 -7.64833e-05
18.8 -0.00283726 -7.57247e-05
18.8625 -0.00281842 -7.49707e-05
18.9255 -0.00279963 -7.4221e-05
18.9891 -0.00278088 -7.34756e-05
19.0531 -0.00276217 -7.27342e-05
19.1177 -0.00274349 -7.19969e-05
19.1828 -0.00272485 -7.12633e-05
19.2484 -0.00270624 -7.05334e-05
19.3147 -0.00268765 -6.9807e-05
19.3816 -0.00266909 -6.9084e-05
19.4491 -0.00265054 -6.83641e-05
19.5173 -0.002632 -6.76473e-05
19.5862 -0.00261347 -6.69332e-05
19.6558 -0.00259494 -6.62218e-05
19.7262 -0.00257641 -6.55128e-05
19.7974 -0.00255787 -6.48059e-05
19.8694 -0.00253931 -6.4101e-05
19.9423 -0.00252073 -6.33978e-05
20.0162 -0.00250211 -6.2696e-05
20.091 -0.00248346 -6.19953e-05
20.1669 -0.00246475 -6.12954e-05
20.244 -0.00244599 -6.05959e-05
20.3222 -0.00242715 -5.98965e-05
20.4016 -0.00240823 -5.91967e-05
20.4825 -0.00238922 -5.8496e-05
20.5648 -0.00237008 -5.77939e-05
20.6487 -0.00235081 -5.70897e-05
20.7344 -0.00233139 -5.63828e-05
20.8219 -0.00231179 -5.56723e-05
20.9115 -0.00229197 -5.49573e-05
21.0034 -0.00227192 -5.42366e-05
21.0979 -0.00225157 -5.35089e-05
21.1952 -0.00223089 -5.27725e-05
21.2959 -0.0022098 -5.20253e-05
21.4004 -0.00218823 -5.12645e-05
21.5093 -0.00216607 -5.04868e-05
21.6237 -0.00214316 -4.96873e-05
21.7448 -0.0021193 -4.8859e-05
21.8747 -0.00209417 -4.79915e-05
22.0165 -0.00206721 -4.7067e-05
22.1768 -0.00203738 -4.60507e-05
22.3723 -0.00200186 -4.48506e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.25Lambda0.5Nc1Classic/GAp_FRG.txt <==
-22.3723 -0.00200269 4.48847e-05
-22.1768 -0.00203824 4.60875e-05
-22.0165 -0.0020681 4.71042e-05
-21.8747 -0.00209507 4.80303e-05
-21.7448 -0.00212022 4.88979e-05
-21.6237 -0.0021441 4.97273e-05
-21.5093 -0.00216701 5.05268e-05
-21.4004 -0.00218919 5.13059e-05
-21.2959 -0.00221078 5.20671e-05
-21.1952 -0.00223188 5.28157e-05
-21.0979 -0.00225258 5.35525e-05
-21.0034 -0.00227295 5.42815e-05
-20.9115 -0.00229302 5.50026e-05
-20.8219 -0.00231285 5.57188e-05
-20.7344 -0.00233247 5.64297e-05
-20.6487 -0.00235191 5.71377e-05
-20.5648 -0.0023712 5.78423e-05
-20.4825 -0.00239035 5.85456e-05
-20.4016 -0.00240939 5.92466e-05
-20.3222 -0.00242832 5.99476e-05
-20.244 -0.00244717 6.06474e-05
-20.1669 -0.00246595 6.1348e-05
-20.091 -0.00248468 6.20482e-05
-20.0162 -0.00250335 6.275e-05
-19.9423 -0.00252198 6.34522e-05
-19.8694 -0.00254058 6.41565e-05
-19.7974 -0.00255915 6.48617e-05
-19.7262 -0.00257771 6.55696e-05
-19.6558 -0.00259626 6.62789e-05
-19.5862 -0.00261481 6.69914e-05
-19.5173 -0.00263335 6.77057e-05
-19.4491 -0.00265191 6.84235e-05
-19.3816 -0.00267047 6.91436e-05
-19.3147 -0.00268906 6.98676e-05
-19.2484 -0.00270766 7.05942e-05
-19.1828 -0.00272629 7.1325e-05
-19.1177 -0.00274495 7.20587e-05
-19.0531 -0.00276364 7.2797e-05
-18.9891 -0.00278237 7.35384e-05
-18.9255 -0.00280114 7.42847e-05
-18.8625 -0.00281995 7.50344e-05
-18.8 -0.0028388 7.57893e-05
-18.7379 -0.00285771 7.65478e-05
-18.6762 -0.00287667 7.73117e-05
-18.615 -0.00289568 7.80796e-05
-18.5542 -0.00291475 7.88531e-05
-18.4938 -0.00293388 7.96308e-05
-18.4338 -0.00295307 8.04143e-05
-18.3742 -0.00297233 8.12022e-05
-18.3149 -0.00299166 8.19962e-05
-18.256 -0.00301105 8.27949e-05
-18.1975 -0.00303052 8.35999e-05
-18.1393 -0.00305006 8.44097e-05
-18.0815 -0.00306967 8.52261e-05
-18.0239 -0.00308936 8.60475e-05
-17.9667 -0.00310914 8.68757e-05
-17.9098 -0.00312899 8.77092e-05
-17.8532 -0.00314893 8.85497e-05
-17.7969 -0.00316896 8.93957e-05
-17.7408 -0.00318908 9.02489e-05
-17.6851 -0.00320928 9.11079e-05
-17.6296 -0.00322958 9.19742e-05
-17.5744 -0.00324997 9.28465e-05
-17.5195 -0.00327045 9.37265e-05
-17.4648 -0.00329103 9.46126e-05
-17.4104 -0.00331171 9.55066e-05
-17.3562 -0.0033325 9.64069e-05
-17.3022 -0.00335338 9.73154e-05
-17.2485 -0.00337437 9.82305e-05
-17.195 -0.00339547 9.91539e-05
-17.1418 -0.00341667 0.000100084
-17.0887 -0.00343799 0.000101023
-17.0359 -0.00345941 0.000101969
-16.9833 -0.00348095 0.000102924
-16.9309 -0.0035026 0.000103886
-16.8787 -0.00352437 0.000104857
-16.8268 -0.00354626 0.000105835
-16.775 -0.00356827 0.000106823
-16.7234 -0.0035904 0.000107819
-16.672 -0.00361265 0.000108824
-16.6208 -0.00363503 0.000109837
-16.5697 -0.00365754 0.000110861
-16.5189 -0.00368018 0.000111892
-16.4682 -0.00370294 0.000112933
-16.4177 -0.00372584 0.000113983
-16.3674 -0.00374887 0.000115044
-16.3172 -0.00377204 0.000116113
-16.2672 -0.00379535 0.000117192
-16.2174 -0.00381879 0.000118281
-16.1677 -0.00384238 0.000119381
-16.1182 -0.00386611 0.00012049
-16.0689 -0.00388999 0.00012161
-16.0197 -0.00391401 0.00012274
-15.9706 -0.00393818 0.000123881
-15.9217 -0.0039625 0.000125032
-15.873 -0.00398698 0.000126195
-15.8243 -0.0040116 0.000127368
-15.7759 -0.00403639 0.000128553
-15.7276 -0.00406133 0.000129749
-15.6794 -0.00408643 0.000130957
-15.6313 -0.0041117 0.000132176
-15.5834 -0.00413712 0.000133407
-15.5356 -0.00416272 0.00013465
-15.488 -0.00418848 0.000135906
-15.4404 -0.00421441 0.000137173
-15.393 -0.00424051 0.000138453
-15.3458 -0.00426679 0.000139745
-15.2986 -0.00429324 0.000141051
-15.2516 -0.00431987 0.000142369
-15.2047 -0.00434668 0.000143701
-15.1579 -0.00437368 0.000145046
-15.1112 -0.00440086 0.000146405
-15.0647 -0.00442822 0.000147776
-15.0182 -0.00445577 0.000149163
-14.9719 -0.00448352 0.000150563
-14.9257 -0.00451145 0.000151978
-14.8796 -0.00453959 0.000153406
-14.8336 -0.00456792 0.00015485
-14.7877 -0.00459645 0.000156308
-14.7419 -0.00462518 0.000157782
-14.6962 -0.00465412 0.00015927
-14.6506 -0.00468326 0.000160774
-14.6052 -0.00471262 0.000162293
-14.5598 -0.00474218 0.00016383
-14.5145 -0.00477196 0.000165381
-14.4693 -0.00480196 0.000166949
-14.4243 -0.00483218 0.000168533
-14.3793 -0.00486261 0.000170135
-14.3344 -0.00489328 0.000171753
-14.2896 -0.00492417 0.000173389
-14.2449 -0.00495529 0.000175041
-14.2003 -0.00498664 0.000176712
-14.1558 -0.00501822 0.0001784
-14.1113 -0.00505005 0.000180108
-14.067 -0.00508211 0.000181832
-14.0227 -0.00511442 0.000183577
-13.9786 -0.00514697 0.000185339
-13.9345 -0.00517978 0.000187122
-13.8905 -0.00521283 0.000188923
-13.8466 -0.00524614 0.000190745
-13.8028 -0.00527971 0.000192586
-13.759 -0.00531353 0.000194449
-13.7153 -0.00534762 0.000196331
-13.6718 -0.00538198 0.000198235
-13.6283 -0.00541661 0.000200159
-13.5848 -0.00545151 0.000202106
-13.5415 -0.00548669 0.000204074
-13.4982 -0.00552214 0.000206065
-13.455 -0.00555788 0.000208077
-13.4119 -0.00559391 0.000210113
-13.3689 -0.00563022 0.000212171
-13.3259 -0.00566683 0.000214255
-13.283 -0.00570373 0.00021636
-13.2402 -0.00574094 0.000218491
-13.1974 -0.00577845 0.000220645
-13.1547 -0.00581626 0.000222826
-13.1121 -0.00585438 0.00022503
-13.0696 -0.00589282 0.000227262
-13.0271 -0.00593158 0.000229518
-12.9847 -0.00597066 0.000231802
-12.9424 -0.00601006 0.000234111
-12.9001 -0.00604979 0.000236449
-12.8579 -0.00608986 0.000238813
-12.8158 -0.00613027 0.000241207
-12.7737 -0.00617101 0.000243627
-12.7317 -0.0062121 0.000246079
-12.6898 -0.00625355 0.000248557
-12.6479 -0.00629534 0.000251067
-12.6061 -0.0063375 0.000253606
-12.5643 -0.00638001 0.000256177
-12.5226 -0.0064229 0.000258777
-12.481 -0.00646615 0.000261411
-12.4394 -0.00650979 0.000264075
-12.3979 -0.0065538 0.000266773
-12.3565 -0.0065982 0.000269503
-12.3151 -0.00664299 0.000272268
-12.2738 -0.00668817 0.000275065
-12.2325 -0.00673376 0.000277899
-12.1913 -0.00677975 0.000280766
-12.1501 -0.00682615 0.000283671
-12.109 -0.00687296 0.000286609
-12.068 -0.0069202 0.000289587
-12.027 -0.00696786 0.0002926
-11.986 -0.00701595 0.000295654
-11.9452 -0.00706448 0.000298743
-11.9043 -0.00711345 0.000301874
-11.8636 -0.00716287 0.000305043
-11.8228 -0.00721274 0.000308254
-11.7822 -0.00726307 0.000311504
-11.7415 -0.00731387 0.000314798
-11.701 -0.00736514 0.000318132
-11.6605 -0.00741688 0.000321512
-11.62 -0.00746911 0.000324933
-11.5796 -0.00752182 0.000328401
-11.5392 -0.00757504 0.000331912
-11.4989 -0.00762875 0.000335472
-11.4587 -0.00768297 0.000339075
-11.4184 -0.00773771 0.000342729
-11.3783 -0.00779298 0.000346428
-11.3381 -0.00784877 0.000350179
-11.2981 -0.00790509 0.000353977
-11.2581 -0.00796196 0.000357829
-11.2181 -0.00801938 0.00036173
-11.1781 -0.00807736 0.000365686
-11.1383 -0.00813591 0.000369692
-11.0984 -0.00819502 0.000373756
-11.0586 -0.00825472 0.000377872
-11.0189 -0.00831501 0.000382048
-10.9792 -0.00837589 0.000386277
-10.9395 -0.00843738 0.000390568
-10.8999 -0.00849948 0.000394915
-10.8603 -0.0085622 0.000399326
-10.8208 -0.00862555 0.000403794
-10.7813 -0.00868954 0.000408329
-10.7418 -0.00875418 0.000412923
-10.7024 -0.00881948 0.000417586
-10.6631 -0.00888544 0.000422311
-10.6238 -0.00895207 0.000427107
-10.5845 -0.0090194 0.000431967
-10.5452 -0.00908741 0.0004369
-10.506 -0.00915613 0.000441901
-10.4669 -0.00922556 0.000446977
-10.4278 -0.00929572 0.000452123
-10.3887 -0.00936662 0.000457348
-10.3496 -0.00943825 0.000462645
-10.3106 -0.00951065 0.000468023
-10.2717 -0.00958381 0.000473476
-10.2328 -0.00965775 0.000479014
-10.1939 -0.00973248 0.00048463
-10.155 -0.00980802 0.000490333
-10.1162 -0.00988436 0.000496118
-10.0774 -0.00996153 0.000501993
-10.0387 -0.0100395 0.000507952
-10 -0.0101184 0.000514006
-9.96134 -0.0101981 0.000520147
-9.92271 -0.0102787 0.000526387
-9.88412 -0.0103602 0.000532717
-9.84557 -0.0104426 0.000539149
-9.80704 -0.0105259 0.000545675
-9.76856 -0.0106101 0.000552307
-9.73011 -0.0106953 0.000559037
-9.69169 -0.0107814 0.000565877
-9.65331 -0.0108686 0.000572819
-9.61496 -0.0109567 0.000579876
-9.57664 -0.0110458 0.000587038
-9.53836 -0.0111359 0.00059432
-9.50011 -0.011227 0.000601712
-9.46189 -0.0113192 0.000609228
-9.42371 -0.0114125 0.000616858
-9.38556 -0.0115069 0.000624617
-9.34744 -0.0116024 0.000632496
-9.30935 -0.011699 0.000640508
-9.2713 -0.0117967 0.000648645
-9.23327 -0.0118956 0.000656922
-9.19528 -0.0119956 0.000665328
-9.15732 -0.0120969 0.000673878
-9.11939 -0.0121993 0.000682564
-9.08149 -0.012303 0.000691401
-9.04362 -0.012408 0.000700378
-9.00578 -0.0125142 0.000709511
-8.96797 -0.0126217 0.000718791
-8.93019 -0.0127306 0.000728235
-8.89244 -0.0128408 0.00073783
-8.85471 -0.0129523 0.000747595
-8.81702 -0.0130652 0.000757518
-8.77936 -0.0131795 0.000767618
-8.74172 -0.0132953 0.000777883
-8.70412 -0.0134125 0.000788331
-8.66654 -0.0135312 0.00079895
-8.62899 -0.0136514 0.000809759
-8.59146 -0.0137731 0.000820747
-8.55397 -0.0138964 0.000831932
-8.5165 -0.0140212 0.000843302
-8.47906 -0.0141477 0.000854878
-8.44165 -0.0142758 0.000866647
-8.40426 -0.0144055 0.000878629
-8.3669 -0.014537 0.000890811
-8.32956 -0.0146701 0.000903215
-8.29226 -0.0148051 0.000915827
-8.25497 -0.0149418 0.000928671
-8.21772 -0.0150803 0.000941732
-8.18049 -0.0152207 0.000955035
-8.14328 -0.0153629 0.000968564
-8.1061 -0.0155071 0.000982344
-8.06895 -0.0156532 0.000996362
-8.03182 -0.0158013 0.00101064
-7.99471 -0.0159515 0.00102517
-7.95763 -0.0161037 0.00103998
-7.92058 -0.016258 0.00105504
-7.88355 -0.0164144 0.0010704
-7.84654 -0.016573 0.00108603
-7.80955 -0.0167338 0.00110196
-7.77259 -0.0168969 0.00111819
-7.73566 -0.0170623 0.00113473
-7.69874 -0.01723 0.00115157
-7.66185 -0.0174002 0.00116875
-7.62498 -0.0175727 0.00118626
-7.58814 -0.0177478 0.00120411
-7.55132 -0.0179254 0.0012223
-7.51452 -0.0181056 0.00124087
-7.47774 -0.0182884 0.00125979
-7.44099 -0.0184739 0.00127911
-7.40425 -0.0186621 0.0012988
-7.36754 -0.0188532 0.0013189
-7.33085 -0.0190471 0.0013394
-7.29418 -0.0192439 0.00136033
-7.25754 -0.0194436 0.00138168
-7.22091 -0.0196464 0.00140348
-7.18431 -0.0198523 0.00142573
-7.14772 -0.0200613 0.00144845
-7.11116 -0.0202735 0.00147164
-7.07462 -0.0204891 0.00149534
-7.0381 -0.0207079 0.00151951
-7.00159 -0.0209302 0.00154423
-6.96511 -0.021156 0.00156945
-6.92865 -0.0213853 0.00159523
-6.89221 -0.0216183 0.00162155
-6.85579 -0.0218549 0.00164846
-6.81938 -0.0220954 0.00167593
-6.783 -0.0223398 0.00170403
-6.74664 -0.022588 0.00173271
-6.71029 -0.0228404 0.00176205
-6.67397 -0.0230968 0.00179201
-6.63766 -0.0233575 0.00182266
-6.60137 -0.0236225 0.00185397
-6.5651 -0.0238919 0.001886
-6.52885 -0.0241658 0.00191872
-6.49262 -0.0244443 0.0019522
-6.4564 -0.0247275 0.00198642
-6.42021 -0.0250156 0.00202145
-6.38403 -0.0253085 0.00205725
-6.34786 -0.0256065 0.0020939
-6.31172 -0.0259097 0.00213138
-6.27559 -0.0262181 0.00216976
-6.23949 -0.0265319 0.00220902
-6.20339 -0.0268513 0.00224924
-6.16732 -0.0271763 0.00229039
-6.13126 -0.0275072 0.00233257
-6.09522 -0.027844 0.00237574
-6.05919 -0.0281868 0.00242001
-6.02319 -0.0285359 0.00246534
-5.9872 -0.0288914 0.00251183
-5.95122 -0.0292534 0.00255946
-5.91526 -0.0296222 0.00260834
-5.87932 -0.0299978 0.00265843
-5.84339 -0.0303805 0.00270985
-5.80748 -0.0307705 0.00276257
-5.77158 -0.0311678 0.00281671
-5.7357 -0.0315728 0.00287224
-5.69984 -0.0319856 0.00292929
-5.66399 -0.0324065 0.00298781
-5.62815 -0.0328356 0.00304796
-5.59233 -0.0332731 0.0031097
-5.55653 -0.0337194 0.00317316
-5.52074 -0.0341746 0.00323833
-5.48497 -0.0346389 0.00330534
-5.4492 -0.0351128 0.00337418
-5.41346 -0.0355963 0.00344499
-5.37773 -0.0360898 0.00351776
-5.34201 -0.0365935 0.00359265
-5.30631 -0.0371079 0.00366963
-5.27062 -0.0376331 0.0037489
-5.23494 -0.0381694 0.00383042
-5.19928 -0.0387173 0.0039144
-5.16363 -0.0392771 0.0040008
-5.128 -0.0398491 0.00408986
-5.09237 -0.0404336 0.00418154
-5.05677 -0.0410312 0.00427609
-5.02117 -0.0416421 0.00437349
-4.98559 -0.0422668 0.00447398
-4.95002 -0.0429057 0.00457758
-4.91446 -0.0435594 0.00468455
-4.87892 -0.0442281 0.00479489
-4.84339 -0.0449125 0.00490891
-4.80787 -0.0456131 0.00502661
-4.77237 -0.0463304 0.00514835
-4.73687 -0.0470649 0.00527413
-4.70139 -0.0478171 0.00540432
-4.66592 -0.0485879 0.00553897
-4.63046 -0.0493776 0.00567849
-4.59502 -0.050187 0.00582293
-4.55958 -0.0510168 0.00597274
-4.52416 -0.0518676 0.00612801
-4.48875 -0.0527403 0.00628924
-4.45335 -0.0536354 0.00645654
-4.41797 -0.0545539 0.00663046
-4.38259 -0.0554966 0.00681113
-4.34722 -0.0564642 0.00699918
-4.31187 -0.0574576 0.00719478
-4.27653 -0.0584779 0.0073986
-4.24119 -0.0595258 0.00761085
-4.20587 -0.0606024 0.00783228
-4.17056 -0.0617087 0.00806312
-4.13526 -0.0628456 0.0083042
-4.09997 -0.0640143 0.00855578
-4.06469 -0.0652159 0.00881876
-4.02942 -0.0664514 0.00909341
-3.99416 -0.0677221 0.00938071
-3.95891 -0.0690291 0.00968095
-3.92367 -0.0703737 0.00999516
-3.88844 -0.0717572 0.0103236
-3.85322 -0.0731808 0.0106674
-3.81801 -0.0746461 0.0110268
-3.7828 -0.0761543 0.0114028
-3.74761 -0.0777072 0.0117957
-3.71243 -0.0793061 0.0122065
-3.67726 -0.0809531 0.0126353
-3.64209 -0.0826499 0.0130831
-3.60694 -0.0843987 0.0135499
-3.57179 -0.0862017 0.0140368
-3.53665 -0.0880619 0.0145437
-3.50152 -0.0899819 0.0150717
-3.4664 -0.0919653 0.0156212
-3.43129 -0.0940154 0.0161936
-3.39619 -0.0961366 0.0167895
-3.36109 -0.0983326 0.017411
-3.32601 -0.100608 0.0180593
-3.29093 -0.102968 0.0187372
-3.25586 -0.105418 0.0194465
-3.2208 -0.107961 0.0201907
-3.18574 -0.110604 0.0209722
-3.1507 -0.113353 0.0217952
-3.11566 -0.116212 0.0226626
-3.08063 -0.119188 0.0235794
-3.0456 -0.122288 0.0245489
-3.01059 -0.125518 0.025577
-2.97558 -0.128885 0.0266676
-2.94058 -0.132397 0.0278275
-2.90558 -0.136062 0.0290614
-2.87059 -0.139888 0.0303773
-2.83561 -0.143886 0.0317811
-2.80064 -0.148064 0.033282
-2.76567 -0.152435 0.0348874
-2.73071 -0.157009 0.0366085
-2.69576 -0.161799 0.0384544
-2.66081 -0.166818 0.0404388
-2.62587 -0.172082 0.042573
-2.59094 -0.177605 0.0448741
-2.55601 -0.183406 0.0473563
-2.52109 -0.189501 0.0500406
-2.48617 -0.195911 0.0529457
-2.45126 -0.202657 0.0560977
-2.41636 -0.209762 0.0595204
-2.38146 -0.21725 0.0632471
-2.34657 -0.22515 0.0673089
-2.31168 -0.233487 0.0717479
-2.2768 -0.242296 0.076605
-2.24192 -0.251606 0.0819347
-2.20705 -0.261456 0.0877908
-2.17219 -0.27188 0.0942444
-2.13733 -0.282921 0.101367
-2.10247 -0.294617 0.109253
-2.06762 -0.307016 0.117998
-2.03278 -0.320158 0.127727
-1.99794 -0.334095 0.138572
-1.9631 -0.348864 0.150701
-1.92827 -0.364516 0.164295
-1.89345 -0.381079 0.179583
-1.85862 -0.398593 0.196816
-1.82381 -0.417061 0.21631
-1.78899 -0.436493 0.238418
-1.75419 -0.456835 0.263579
-1.71938 -0.478022 0.292293
-1.68458 -0.499882 0.325173
-1.64979 -0.522187 0.362924
-1.61499 -0.54451 0.406398
-1.58021 -0.566272 0.456565
-1.54542 -0.586517 0.51455
-1.51064 -0.60393 0.581568
-1.47586 -0.616497 0.658861
-1.44109 -0.621506 0.747501
-1.40632 -0.615119 0.848033
-1.37155 -0.592558 0.959958
-1.33679 -0.547989 1.08086
-1.30203 -0.475584 1.20565
-1.26727 -0.370637 1.32574
-1.23251 -0.232042 1.42964
-1.19776 -0.0640403 1.50444
-1.16301 0.122858 1.53962
-1.12827 0.313731 1.52995
-1.09352 0.493085 1.47785
-1.05878 0.648633 1.39166
-1.02405 0.773851 1.28312
-0.989309 0.867405 1.16364
-0.954576 0.932122 1.0426
-0.919844 0.972513 0.926378
-0.885115 0.993887 0.818743
-0.850388 1.00092 0.721451
-0.815663 0.997771 0.634865
-0.78094 0.987559 0.558614
-0.746219 0.972821 0.491814
-0.711499 0.955291 0.433505
-0.676781 0.936351 0.382591
-0.642065 0.916868 0.338138
-0.60735 0.897539 0.299187
-0.572637 0.878759 0.264997
-0.537925 0.860855 0.234817
-0.503214 0.843975 0.208101
-0.468504 0.82826 0.184285
-0.433796 0.81374 0.162981
-0.399089 0.80046 0.143766
-0.364382 0.7884 0.126367
-0.329676 0.777564 0.110464
-0.294972 0.767913 0.0958668
-0.260267 0.759431 0.0823252
-0.225564 0.752081 0.0697048
-0.190861 0.745842 0.057805
-0.156158 0.740683 0.046528
-0.121456 0.736586 0.0357054
-0.0867541 0.733528 0.0252626
-0.0520524 0.731498 0.0150504
-0.0173508 0.730485 0.00500722
0.0173508 0.730485 -0.00500722
0.0520524 0.731498 -0.0150504
0.0867541 0.733528 -0.0252626
0.121456 0.736586 -0.0357054
0.156158 0.740683 -0.046528
0.190861 0.745842 -0.057805
0.225564 0.752081 -0.0697048
0.260267 0.759431 -0.0823252
0.294972 0.767913 -0.0958668
0.329676 0.777564 -0.110464
0.364382 0.7884 -0.126367
0.399089 0.80046 -0.143766
0.433796 0.81374 -0.162981
0.468504 0.82826 -0.184285
0.503214 0.843975 -0.208101
0.537925 0.860855 -0.234817
0.572637 0.878759 -0.264997
0.60735 0.897539 -0.299187
0.642065 0.916868 -0.338138
0.676781 0.936351 -0.382591
0.711499 0.955291 -0.433505
0.746219 0.972821 -0.491814
0.78094 0.987559 -0.558614
0.815663 0.997771 -0.634865
0.850388 1.00092 -0.721451
0.885115 0.993887 -0.818743
0.919844 0.972513 -0.926378
0.954576 0.932122 -1.0426
0.989309 0.867405 -1.16364
1.02405 0.773851 -1.28312
1.05878 0.648633 -1.39166
1.09352 0.493085 -1.47785
1.12827 0.313731 -1.52995
1.16301 0.122858 -1.53962
1.19776 -0.0640403 -1.50444
1.23251 -0.232042 -1.42964
1.26727 -0.370637 -1.32574
1.30203 -0.475584 -1.20565
1.33679 -0.547989 -1.08086
1.37155 -0.592558 -0.959958
1.40632 -0.615119 -0.848033
1.44109 -0.621506 -0.747501
1.47586 -0.616497 -0.658861
1.51064 -0.60393 -0.581568
1.54542 -0.586517 -0.51455
1.58021 -0.566272 -0.456565
1.61499 -0.54451 -0.406398
1.64979 -0.522187 -0.362924
1.68458 -0.499882 -0.325173
1.71938 -0.478022 -0.292293
1.75419 -0.456835 -0.263579
1.78899 -0.436493 -0.238418
1.82381 -0.417061 -0.21631
1.85862 -0.398593 -0.196816
1.89345 -0.381079 -0.179583
1.92827 -0.364516 -0.164295
1.9631 -0.348864 -0.150701
1.99794 -0.334095 -0.138572
2.03278 -0.320158 -0.127727
2.06762 -0.307016 -0.117998
2.10247 -0.294617 -0.109253
2.13733 -0.282921 -0.101367
2.17219 -0.27188 -0.0942444
2.20705 -0.261456 -0.0877908
2.24192 -0.251606 -0.0819347
2.2768 -0.242296 -0.076605
2.31168 -0.233487 -0.0717479
2.34657 -0.22515 -0.0673089
2.38146 -0.21725 -0.0632471
2.41636 -0.209762 -0.0595204
2.45126 -0.202657 -0.0560977
2.48617 -0.195911 -0.0529457
2.52109 -0.189501 -0.0500406
2.55601 -0.183406 -0.0473563
2.59094 -0.177605 -0.0448741
2.62587 -0.172082 -0.042573
2.66081 -0.166818 -0.0404388
2.69576 -0.161799 -0.0384544
2.73071 -0.157009 -0.0366085
2.76567 -0.152435 -0.0348874
2.80064 -0.148064 -0.033282
2.83561 -0.143886 -0.0317811
2.87059 -0.139888 -0.0303773
2.90558 -0.136062 -0.0290614
2.94058 -0.132397 -0.0278275
2.97558 -0.128885 -0.0266676
3.01059 -0.125518 -0.025577
3.0456 -0.122288 -0.0245489
3.08063 -0.119188 -0.0235794
3.11566 -0.116212 -0.0226626
3.1507 -0.113353 -0.0217952
3.18574 -0.110604 -0.0209722
3.2208 -0.107961 -0.0201907
3.25586 -0.105418 -0.0194465
3.29093 -0.102968 -0.0187372
3.32601 -0.100608 -0.0180593
3.36109 -0.0983326 -0.017411
3.39619 -0.0961366 -0.0167895
3.43129 -0.0940154 -0.0161936
3.4664 -0.0919653 -0.0156212
3.50152 -0.0899819 -0.0150717
3.53665 -0.0880619 -0.0145437
3.57179 -0.0862017 -0.0140368
3.60694 -0.0843987 -0.0135499
3.64209 -0.0826499 -0.0130831
3.67726 -0.0809531 -0.0126353
3.71243 -0.0793061 -0.0122065
3.74761 -0.0777072 -0.0117957
3.7828 -0.0761543 -0.0114028
3.81801 -0.0746461 -0.0110268
3.85322 -0.0731808 -0.0106674
3.88844 -0.0717572 -0.0103236
3.92367 -0.0703737 -0.00999516
3.95891 -0.0690291 -0.00968095
3.99416 -0.0677221 -0.00938071
4.02942 -0.0664514 -0.00909341
4.06469 -0.0652159 -0.00881876
4.09997 -0.0640143 -0.00855578
4.13526 -0.0628456 -0.0083042
4.17056 -0.0617087 -0.00806312
4.20587 -0.0606024 -0.00783228
4.24119 -0.0595258 -0.00761085
4.27653 -0.0584779 -0.0073986
4.31187 -0.0574576 -0.00719478
4.34722 -0.0564642 -0.00699918
4.38259 -0.0554966 -0.00681113
4.41797 -0.0545539 -0.00663046
4.45335 -0.0536354 -0.00645654
4.48875 -0.0527403 -0.00628924
4.52416 -0.0518676 -0.00612801
4.55958 -0.0510168 -0.00597274
4.59502 -0.050187 -0.00582293
4.63046 -0.0493776 -0.00567849
4.66592 -0.0485879 -0.00553897
4.70139 -0.0478171 -0.00540432
4.73687 -0.0470649 -0.00527413
4.77237 -0.0463304 -0.00514835
4.80787 -0.0456131 -0.00502661
4.84339 -0.0449125 -0.00490891
4.87892 -0.0442281 -0.00479489
4.91446 -0.0435594 -0.00468455
4.95002 -0.0429057 -0.00457758
4.98559 -0.0422668 -0.00447398
5.02117 -0.0416421 -0.00437349
5.05677 -0.0410312 -0.00427609
5.09237 -0.0404336 -0.00418154
5.128 -0.0398491 -0.00408986
5.16363 -0.0392771 -0.0040008
5.19928 -0.0387173 -0.0039144
5.23494 -0.0381694 -0.00383042
5.27062 -0.0376331 -0.0037489
5.30631 -0.0371079 -0.00366963
5.34201 -0.0365935 -0.00359265
5.37773 -0.0360898 -0.00351776
5.41346 -0.0355963 -0.00344499
5.4492 -0.0351128 -0.00337418
5.48497 -0.0346389 -0.00330534
5.52074 -0.0341746 -0.00323833
5.55653 -0.0337194 -0.00317316
5.59233 -0.0332731 -0.0031097
5.62815 -0.0328356 -0.00304796
5.66399 -0.0324065 -0.00298781
5.69984 -0.0319856 -0.00292929
5.7357 -0.0315728 -0.00287224
5.77158 -0.0311678 -0.00281671
5.80748 -0.0307705 -0.00276257
5.84339 -0.0303805 -0.00270985
5.87932 -0.0299978 -0.00265843
5.91526 -0.0296222 -0.00260834
5.95122 -0.0292534 -0.00255946
5.9872 -0.0288914 -0.00251183
6.02319 -0.0285359 -0.00246534
6.05919 -0.0281868 -0.00242001
6.09522 -0.027844 -0.00237574
6.13126 -0.0275072 -0.00233257
6.16732 -0.0271763 -0.00229039
6.20339 -0.0268513 -0.00224924
6.23949 -0.0265319 -0.00220902
6.27559 -0.0262181 -0.00216976
6.31172 -0.0259097 -0.00213138
6.34786 -0.0256065 -0.0020939
6.38403 -0.0253085 -0.00205725
6.42021 -0.0250156 -0.00202145
6.4564 -0.0247275 -0.00198642
6.49262 -0.0244443 -0.0019522
6.52885 -0.0241658 -0.00191872
6.5651 -0.0238919 -0.001886
6.60137 -0.0236225 -0.00185397
6.63766 -0.0233575 -0.00182266
6.67397 -0.0230968 -0.00179201
6.71029 -0.0228404 -0.00176205
6.74664 -0.022588 -0.00173271
6.783 -0.0223398 -0.00170403
6.81938 -0.0220954 -0.00167593
6.85579 -0.0218549 -0.00164846
6.89221 -0.0216183 -0.00162155
6.92865 -0.0213853 -0.00159523
6.96511 -0.021156 -0.00156945
7.00159 -0.0209302 -0.00154423
7.0381 -0.0207079 -0.00151951
7.07462 -0.0204891 -0.00149534
7.11116 -0.0202735 -0.00147164
7.14772 -0.0200613 -0.00144845
7.18431 -0.0198523 -0.00142573
7.22091 -0.0196464 -0.00140348
7.25754 -0.0194436 -0.00138168
7.29418 -0.0192439 -0.00136033
7.33085 -0.0190471 -0.0013394
7.36754 -0.0188532 -0.0013189
7.40425 -0.0186621 -0.0012988
7.44099 -0.0184739 -0.00127911
7.47774 -0.0182884 -0.00125979
7.51452 -0.0181056 -0.00124087
7.55132 -0.0179254 -0.0012223
7.58814 -0.0177478 -0.00120411
7.62498 -0.0175727 -0.00118626
7.66185 -0.0174002 -0.00116875
7.69874 -0.01723 -0.00115157
7.73566 -0.0170623 -0.00113473
7.77259 -0.0168969 -0.00111819
7.80955 -0.0167338 -0.00110196
7.84654 -0.016573 -0.00108603
7.88355 -0.0164144 -0.0010704
7.92058 -0.016258 -0.00105504
7.95763 -0.0161037 -0.00103998
7.99471 -0.0159515 -0.00102517
8.03182 -0.0158013 -0.00101064
8.06895 -0.0156532 -0.000996362
8.1061 -0.0155071 -0.000982344
8.14328 -0.0153629 -0.000968564
8.18049 -0.0152207 -0.000955035
8.21772 -0.0150803 -0.000941732
8.25497 -0.0149418 -0.000928671
8.29226 -0.0148051 -0.000915827
8.32956 -0.0146701 -0.000903215
8.3669 -0.014537 -0.000890811
8.40426 -0.0144055 -0.000878629
8.44165 -0.0142758 -0.000866647
8.47906 -0.0141477 -0.000854878
8.5165 -0.0140212 -0.000843302
8.55397 -0.0138964 -0.000831932
8.59146 -0.0137731 -0.000820747
8.62899 -0.0136514 -0.000809759
8.66654 -0.0135312 -0.00079895
8.70412 -0.0134125 -0.000788331
8.74172 -0.0132953 -0.000777883
8.77936 -0.0131795 -0.000767618
8.81702 -0.0130652 -0.000757518
8.85471 -0.0129523 -0.000747595
8.89244 -0.0128408 -0.00073783
8.93019 -0.0127306 -0.000728235
8.96797 -0.0126217 -0.000718791
9.00578 -0.0125142 -0.000709511
9.04362 -0.012408 -0.000700378
9.08149 -0.012303 -0.000691401
9.11939 -0.0121993 -0.000682564
9.15732 -0.0120969 -0.000673878
9.19528 -0.0119956 -0.000665328
9.23327 -0.0118956 -0.000656922
9.2713 -0.0117967 -0.000648645
9.30935 -0.011699 -0.000640508
9.34744 -0.0116024 -0.000632496
9.38556 -0.0115069 -0.000624617
9.42371 -0.0114125 -0.000616858
9.46189 -0.0113192 -0.000609228
9.50011 -0.011227 -0.000601712
9.53836 -0.0111359 -0.00059432
9.57664 -0.0110458 -0.000587038
9.61496 -0.0109567 -0.000579876
9.65331 -0.0108686 -0.000572819
9.69169 -0.0107814 -0.000565877
9.73011 -0.0106953 -0.000559037
9.76856 -0.0106101 -0.000552307
9.80704 -0.0105259 -0.000545675
9.84557 -0.0104426 -0.000539149
9.88412 -0.0103602 -0.000532717
9.92271 -0.0102787 -0.000526387
9.96134 -0.0101981 -0.000520147
10 -0.0101184 -0.000514006
10.0387 -0.0100395 -0.000507952
10.0774 -0.00996153 -0.000501993
10.1162 -0.00988436 -0.000496118
10.155 -0.00980802 -0.000490333
10.1939 -0.00973248 -0.00048463
10.2328 -0.00965775 -0.000479014
10.2717 -0.00958381 -0.000473476
10.3106 -0.00951065 -0.000468023
10.3496 -0.00943825 -0.000462645
10.3887 -0.00936662 -0.000457348
10.4278 -0.00929572 -0.000452123
10.4669 -0.00922556 -0.000446977
10.506 -0.00915613 -0.000441901
10.5452 -0.00908741 -0.0004369
10.5845 -0.0090194 -0.000431967
10.6238 -0.00895207 -0.000427107
10.6631 -0.00888544 -0.000422311
10.7024 -0.00881948 -0.000417586
10.7418 -0.00875418 -0.000412923
10.7813 -0.00868954 -0.000408329
10.8208 -0.00862555 -0.000403794
10.8603 -0.0085622 -0.000399326
10.8999 -0.00849948 -0.000394915
10.9395 -0.00843738 -0.000390568
10.9792 -0.00837589 -0.000386277
11.0189 -0.00831501 -0.000382048
11.0586 -0.00825472 -0.000377872
11.0984 -0.00819502 -0.000373756
11.1383 -0.00813591 -0.000369692
11.1781 -0.00807736 -0.000365686
11.2181 -0.00801938 -0.00036173
11.2581 -0.00796196 -0.000357829
11.2981 -0.00790509 -0.000353977
11.3381 -0.00784877 -0.000350179
11.3783 -0.00779298 -0.000346428
11.4184 -0.00773771 -0.000342729
11.4587 -0.00768297 -0.000339075
11.4989 -0.00762875 -0.000335472
11.5392 -0.00757504 -0.000331912
11.5796 -0.00752182 -0.000328401
11.62 -0.00746911 -0.000324933
11.6605 -0.00741688 -0.000321512
11.701 -0.00736514 -0.000318132
11.7415 -0.00731387 -0.000314798
11.7822 -0.00726307 -0.000311504
11.8228 -0.00721274 -0.000308254
11.8636 -0.00716287 -0.000305043
11.9043 -0.00711345 -0.000301874
11.9452 -0.00706448 -0.000298743
11.986 -0.00701595 -0.000295654
12.027 -0.00696786 -0.0002926
12.068 -0.0069202 -0.000289587
12.109 -0.00687296 -0.000286609
12.1501 -0.00682615 -0.000283671
12.1913 -0.00677975 -0.000280766
12.2325 -0.00673376 -0.000277899
12.2738 -0.00668817 -0.000275065
12.3151 -0.00664299 -0.000272268
12.3565 -0.0065982 -0.000269503
12.3979 -0.0065538 -0.000266773
12.4394 -0.00650979 -0.000264075
12.481 -0.00646615 -0.000261411
12.5226 -0.0064229 -0.000258777
12.5643 -0.00638001 -0.000256177
12.6061 -0.0063375 -0.000253606
12.6479 -0.00629534 -0.000251067
12.6898 -0.00625355 -0.000248557
12.7317 -0.0062121 -0.000246079
12.7737 -0.00617101 -0.000243627
12.8158 -0.00613027 -0.000241207
12.8579 -0.00608986 -0.000238813
12.9001 -0.00604979 -0.000236449
12.9424 -0.00601006 -0.000234111
12.9847 -0.00597066 -0.000231802
13.0271 -0.00593158 -0.000229518
13.0696 -0.00589282 -0.000227262
13.1121 -0.00585438 -0.00022503
13.1547 -0.00581626 -0.000222826
13.1974 -0.00577845 -0.000220645
13.2402 -0.00574094 -0.000218491
13.283 -0.00570373 -0.00021636
13.3259 -0.00566683 -0.000214255
13.3689 -0.00563022 -0.000212171
13.4119 -0.00559391 -0.000210113
13.455 -0.00555788 -0.000208077
13.4982 -0.00552214 -0.000206065
13.5415 -0.00548669 -0.000204074
13.5848 -0.00545151 -0.000202106
13.6283 -0.00541661 -0.000200159
13.6718 -0.00538198 -0.000198235
13.7153 -0.00534762 -0.000196331
13.759 -0.00531353 -0.000194449
13.8028 -0.00527971 -0.000192586
13.8466 -0.00524614 -0.000190745
13.8905 -0.00521283 -0.000188923
13.9345 -0.00517978 -0.000187122
13.9786 -0.00514697 -0.000185339
14.0227 -0.00511442 -0.000183577
14.067 -0.00508211 -0.000181832
14.1113 -0.00505005 -0.000180108
14.1558 -0.00501822 -0.0001784
14.2003 -0.00498664 -0.000176712
14.2449 -0.00495529 -0.000175041
14.2896 -0.00492417 -0.000173389
14.3344 -0.00489328 -0.000171753
14.3793 -0.00486261 -0.000170135
14.4243 -0.00483218 -0.000168533
14.4693 -0.00480196 -0.000166949
14.5145 -0.00477196 -0.000165381
14.5598 -0.00474218 -0.00016383
14.6052 -0.00471262 -0.000162293
14.6506 -0.00468326 -0.000160774
14.6962 -0.00465412 -0.00015927
14.7419 -0.00462518 -0.000157782
14.7877 -0.00459645 -0.000156308
14.8336 -0.00456792 -0.00015485
14.8796 -0.00453959 -0.000153406
14.9257 -0.00451145 -0.000151978
14.9719 -0.00448352 -0.000150563
15.0182 -0.00445577 -0.000149163
15.0647 -0.00442822 -0.000147776
15.1112 -0.00440086 -0.000146405
15.1579 -0.00437368 -0.000145046
15.2047 -0.00434668 -0.000143701
15.2516 -0.00431987 -0.000142369
15.2986 -0.00429324 -0.000141051
15.3458 -0.00426679 -0.000139745
15.393 -0.00424051 -0.000138453
15.4404 -0.00421441 -0.000137173
15.488 -0.00418848 -0.000135906
15.5356 -0.00416272 -0.00013465
15.5834 -0.00413712 -0.000133407
15.6313 -0.0041117 -0.000132176
15.6794 -0.00408643 -0.000130957
15.7276 -0.00406133 -0.000129749
15.7759 -0.00403639 -0.000128553
15.8243 -0.0040116 -0.000127368
15.873 -0.00398698 -0.000126195
15.9217 -0.0039625 -0.000125032
15.9706 -0.00393818 -0.000123881
16.0197 -0.00391401 -0.00012274
16.0689 -0.00388999 -0.00012161
16.1182 -0.00386611 -0.00012049
16.1677 -0.00384238 -0.000119381
16.2174 -0.00381879 -0.000118281
16.2672 -0.00379535 -0.000117192
16.3172 -0.00377204 -0.000116113
16.3674 -0.00374887 -0.000115044
16.4177 -0.00372584 -0.000113983
16.4682 -0.00370294 -0.000112933
16.5189 -0.00368018 -0.000111892
16.5697 -0.00365754 -0.000110861
16.6208 -0.00363503 -0.000109837
16.672 -0.00361265 -0.000108824
16.7234 -0.0035904 -0.000107819
16.775 -0.00356827 -0.000106823
16.8268 -0.00354626 -0.000105835
16.8787 -0.00352437 -0.000104857
16.9309 -0.0035026 -0.000103886
16.9833 -0.00348095 -0.000102924
17.0359 -0.00345941 -0.000101969
17.0887 -0.00343799 -0.000101023
17.1418 -0.00341667 -0.000100084
17.195 -0.00339547 -9.91539e-05
17.2485 -0.00337437 -9.82305e-05
17.3022 -0.00335338 -9.73154e-05
17.3562 -0.0033325 -9.64069e-05
17.4104 -0.00331171 -9.55066e-05
17.4648 -0.00329103 -9.46126e-05
17.5195 -0.00327045 -9.37265e-05
17.5744 -0.00324997 -9.28465e-05
17.6296 -0.00322958 -9.19742e-05
17.6851 -0.00320928 -9.11079e-05
17.7408 -0.00318908 -9.02489e-05
17.7969 -0.00316896 -8.93957e-05
17.8532 -0.00314893 -8.85497e-05
17.9098 -0.00312899 -8.77092e-05
17.9667 -0.00310914 -8.68757e-05
18.0239 -0.00308936 -8.60475e-05
18.0815 -0.00306967 -8.52261e-05
18.1393 -0.00305006 -8.44097e-05
18.1975 -0.00303052 -8.35999e-05
18.256 -0.00301105 -8.27949e-05
18.3149 -0.00299166 -8.19962e-05
18.3742 -0.00297233 -8.12022e-05
18.4338 -0.00295307 -8.04143e-05
18.4938 -0.00293388 -7.96308e-05
18.5542 -0.00291475 -7.88531e-05
18.615 -0.00289568 -7.80796e-05
18.6762 -0.00287667 -7.73117e-05
18.7379 -0.00285771 -7.65478e-05
18.8 -0.0028388 -7.57893e-05
18.8625 -0.00281995 -7.50344e-05
18.9255 -0.00280114 -7.42847e-05
18.9891 -0.00278237 -7.35384e-05
19.0531 -0.00276364 -7.2797e-05
19.1177 -0.00274495 -7.20587e-05
19.1828 -0.00272629 -7.1325e-05
19.2484 -0.00270766 -7.05942e-05
19.3147 -0.00268906 -6.98676e-05
19.3816 -0.00267047 -6.91436e-05
19.4491 -0.00265191 -6.84235e-05
19.5173 -0.00263335 -6.77057e-05
19.5862 -0.00261481 -6.69914e-05
19.6558 -0.00259626 -6.62789e-05
19.7262 -0.00257771 -6.55696e-05
19.7974 -0.00255915 -6.48617e-05
19.8694 -0.00254058 -6.41565e-05
19.9423 -0.00252198 -6.34522e-05
20.0162 -0.00250335 -6.275e-05
20.091 -0.00248468 -6.20482e-05
20.1669 -0.00246595 -6.1348e-05
20.244 -0.00244717 -6.06474e-05
20.3222 -0.00242832 -5.99476e-05
20.4016 -0.00240939 -5.92466e-05
20.4825 -0.00239035 -5.85456e-05
20.5648 -0.0023712 -5.78423e-05
20.6487 -0.00235191 -5.71377e-05
20.7344 -0.00233247 -5.64297e-05
20.8219 -0.00231285 -5.57188e-05
20.9115 -0.00229302 -5.50026e-05
21.0034 -0.00227295 -5.42815e-05
21.0979 -0.00225258 -5.35525e-05
21.1952 -0.00223188 -5.28157e-05
21.2959 -0.00221078 -5.20671e-05
21.4004 -0.00218919 -5.13059e-05
21.5093 -0.00216701 -5.05268e-05
21.6237 -0.0021441 -4.97273e-05
21.7448 -0.00212022 -4.88979e-05
21.8747 -0.00209507 -4.80303e-05
22.0165 -0.0020681 -4.71042e-05
22.1768 -0.00203824 -4.60875e-05
22.3723 -0.00200269 -4.48847e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.25Lambda0.5Nc1Classic/GRpOneLoop.txt <==
-22.3723 -0.00200343 -4.49206e-05
-22.1768 -0.002039 -4.61238e-05
-22.0165 -0.00206888 -4.71428e-05
-21.8747 -0.00209588 -4.80698e-05
-21.7448 -0.00212105 -4.89396e-05
-21.6237 -0.00214495 -4.97702e-05
-21.5093 -0.0021679 -5.05719e-05
-21.4004 -0.0021901 -5.13518e-05
-21.2959 -0.0022117 -5.21147e-05
-21.1952 -0.00223283 -5.28641e-05
-21.0979 -0.00225354 -5.36026e-05
-21.0034 -0.00227392 -5.43325e-05
-20.9115 -0.00229402 -5.50553e-05
-20.8219 -0.00231387 -5.57724e-05
-20.7344 -0.00233351 -5.6485e-05
-20.6487 -0.00235296 -5.7194e-05
-20.5648 -0.00237227 -5.79003e-05
-20.4825 -0.00239144 -5.86046e-05
-20.4016 -0.00241049 -5.93074e-05
-20.3222 -0.00242945 -6.00094e-05
-20.244 -0.00244832 -6.0711e-05
-20.1669 -0.00246712 -6.14127e-05
-20.091 -0.00248586 -6.21149e-05
-20.0162 -0.00250455 -6.28178e-05
-19.9423 -0.0025232 -6.35219e-05
-19.8694 -0.00254182 -6.42274e-05
-19.7974 -0.00256041 -6.49346e-05
-19.7262 -0.00257899 -6.56438e-05
-19.6558 -0.00259756 -6.63552e-05
-19.5862 -0.00261612 -6.7069e-05
-19.5173 -0.00263469 -6.77855e-05
-19.4491 -0.00265327 -6.85048e-05
-19.3816 -0.00267185 -6.92271e-05
-19.3147 -0.00269046 -6.99526e-05
-19.2484 -0.00270908 -7.06815e-05
-19.1828 -0.00272774 -7.1414e-05
-19.1177 -0.00274642 -7.21501e-05
-19.0531 -0.00276513 -7.28901e-05
-18.9891 -0.00278388 -7.36341e-05
-18.9255 -0.00280267 -7.43822e-05
-18.8625 -0.00282151 -7.51346e-05
-18.8 -0.00284039 -7.58914e-05
-18.7379 -0.00285932 -7.66527e-05
-18.6762 -0.0028783 -7.74187e-05
-18.615 -0.00289734 -7.81895e-05
-18.5542 -0.00291644 -7.89652e-05
-18.4938 -0.00293559 -7.97459e-05
-18.4338 -0.00295481 -8.05318e-05
-18.3742 -0.0029741 -8.13229e-05
-18.3149 -0.00299345 -8.21194e-05
-18.256 -0.00301287 -8.29214e-05
-18.1975 -0.00303237 -8.37291e-05
-18.1393 -0.00305194 -8.45424e-05
-18.0815 -0.00307158 -8.53616e-05
-18.0239 -0.00309131 -8.61867e-05
-17.9667 -0.00311111 -8.70179e-05
-17.9098 -0.003131 -8.78553e-05
-17.8532 -0.00315097 -8.86989e-05
-17.7969 -0.00317103 -8.95489e-05
-17.7408 -0.00319118 -9.04055e-05
-17.6851 -0.00321142 -9.12686e-05
-17.6296 -0.00323175 -9.21384e-05
-17.5744 -0.00325217 -9.30151e-05
-17.5195 -0.00327269 -9.38986e-05
-17.4648 -0.00329331 -9.47893e-05
-17.4104 -0.00331403 -9.56871e-05
-17.3562 -0.00333485 -9.65921e-05
-17.3022 -0.00335578 -9.75045e-05
-17.2485 -0.00337681 -9.84244e-05
-17.195 -0.00339794 -9.9352e-05
-17.1418 -0.00341919 -0.000100287
-17.0887 -0.00344054 -0.00010123
-17.0359 -0.00346201 -0.000102181
-16.9833 -0.00348359 -0.00010314
-16.9309 -0.00350529 -0.000104108
-16.8787 -0.00352711 -0.000105083
-16.8268 -0.00354904 -0.000106067
-16.775 -0.0035711 -0.000107059
-16.7234 -0.00359327 -0.000108061
-16.672 -0.00361558 -0.00010907
-16.6208 -0.00363801 -0.000110089
-16.5697 -0.00366056 -0.000111117
-16.5189 -0.00368325 -0.000112154
-16.4682 -0.00370607 -0.0001132
-16.4177 -0.00372902 -0.000114256
-16.3674 -0.0037521 -0.000115321
-16.3172 -0.00377533 -0.000116396
-16.2672 -0.00379869 -0.000117481
-16.2174 -0.00382219 -0.000118575
-16.1677 -0.00384584 -0.00011968
-16.1182 -0.00386962 -0.000120794
-16.0689 -0.00389356 -0.00012192
-16.0197 -0.00391764 -0.000123055
-15.9706 -0.00394187 -0.000124201
-15.9217 -0.00396625 -0.000125358
-15.873 -0.00399079 -0.000126526
-15.8243 -0.00401548 -0.000127705
-15.7759 -0.00404032 -0.000128895
-15.7276 -0.00406533 -0.000130097
-15.6794 -0.0040905 -0.00013131
-15.6313 -0.00411583 -0.000132535
-15.5834 -0.00414132 -0.000133771
-15.5356 -0.00416698 -0.00013502
-15.488 -0.00419281 -0.00013628
-15.4404 -0.00421881 -0.000137553
-15.393 -0.00424498 -0.000138839
-15.3458 -0.00427133 -0.000140137
-15.2986 -0.00429785 -0.000141448
-15.2516 -0.00432456 -0.000142771
-15.2047 -0.00435144 -0.000144108
-15.1579 -0.00437851 -0.000145459
-15.1112 -0.00440576 -0.000146823
-15.0647 -0.0044332 -0.0001482
-15.0182 -0.00446082 -0.000149591
-14.9719 -0.00448864 -0.000150997
-14.9257 -0.00451666 -0.000152417
-14.8796 -0.00454487 -0.000153851
-14.8336 -0.00457327 -0.0001553
-14.7877 -0.00460188 -0.000156763
-14.7419 -0.00463069 -0.000158242
-14.6962 -0.00465971 -0.000159736
-14.6506 -0.00468894 -0.000161246
-14.6052 -0.00471837 -0.000162771
-14.5598 -0.00474802 -0.000164312
-14.5145 -0.00477788 -0.000165869
-14.4693 -0.00480796 -0.000167443
-14.4243 -0.00483826 -0.000169033
-14.3793 -0.00486878 -0.00017064
-14.3344 -0.00489953 -0.000172264
-14.2896 -0.0049305 -0.000173905
-14.2449 -0.0049617 -0.000175563
-14.2003 -0.00499314 -0.00017724
-14.1558 -0.00502481 -0.000178934
-14.1113 -0.00505672 -0.000180647
-14.067 -0.00508887 -0.000182378
-14.0227 -0.00512127 -0.000184128
-13.9786 -0.00515391 -0.000185897
-13.9345 -0.0051868 -0.000187685
-13.8905 -0.00521995 -0.000189492
-13.8466 -0.00525335 -0.00019132
-13.8028 -0.005287 -0.000193168
-13.759 -0.00532092 -0.000195036
-13.7153 -0.0053551 -0.000196924
-13.6718 -0.00538955 -0.000198834
-13.6283 -0.00542427 -0.000200765
-13.5848 -0.00545927 -0.000202717
-13.5415 -0.00549454 -0.000204692
-13.4982 -0.00553009 -0.000206689
-13.455 -0.00556592 -0.000208708
-13.4119 -0.00560204 -0.00021075
-13.3689 -0.00563845 -0.000212815
-13.3259 -0.00567516 -0.000214904
-13.283 -0.00571216 -0.000217016
-13.2402 -0.00574946 -0.000219153
-13.1974 -0.00578706 -0.000221315
-13.1547 -0.00582498 -0.000223501
-13.1121 -0.0058632 -0.000225713
-13.0696 -0.00590174 -0.00022795
-13.0271 -0.0059406 -0.000230213
-12.9847 -0.00597977 -0.000232503
-12.9424 -0.00601928 -0.000234819
-12.9001 -0.00605912 -0.000237163
-12.8579 -0.00609929 -0.000239535
-12.8158 -0.0061398 -0.000241934
-12.7737 -0.00618065 -0.000244362
-12.7317 -0.00622185 -0.000246819
-12.6898 -0.00626339 -0.000249305
-12.6479 -0.0063053 -0.000251821
-12.6061 -0.00634756 -0.000254367
-12.5643 -0.00639019 -0.000256944
-12.5226 -0.00643318 -0.000259552
-12.481 -0.00647655 -0.000262191
-12.4394 -0.00652029 -0.000264863
-12.3979 -0.00656442 -0.000267567
-12.3565 -0.00660893 -0.000270304
-12.3151 -0.00665383 -0.000273075
-12.2738 -0.00669913 -0.00027588
-12.2325 -0.00674483 -0.00027872
-12.1913 -0.00679094 -0.000281595
-12.1501 -0.00683746 -0.000284506
-12.109 -0.0068844 -0.000287453
-12.068 -0.00693175 -0.000290437
-12.027 -0.00697954 -0.000293458
-11.986 -0.00702775 -0.000296518
-11.9452 -0.00707641 -0.000299616
-11.9043 -0.0071255 -0.000302754
-11.8636 -0.00717505 -0.000305931
-11.8228 -0.00722505 -0.000309149
-11.7822 -0.00727551 -0.000312408
-11.7415 -0.00732644 -0.000315709
-11.701 -0.00737784 -0.000319053
-11.6605 -0.00742972 -0.00032244
-11.62 -0.00748209 -0.00032587
-11.5796 -0.00753494 -0.000329346
-11.5392 -0.0075883 -0.000332867
-11.4989 -0.00764215 -0.000336433
-11.4587 -0.00769652 -0.000340047
-11.4184 -0.00775141 -0.000343709
-11.3783 -0.00780682 -0.000347419
-11.3381 -0.00786276 -0.000351178
-11.2981 -0.00791924 -0.000354988
-11.2581 -0.00797626 -0.000358848
-11.2181 -0.00803384 -0.00036276
-11.1781 -0.00809198 -0.000366725
-11.1383 -0.00815068 -0.000370743
-11.0984 -0.00820996 -0.000374816
-11.0586 -0.00826983 -0.000378944
-11.0189 -0.00833028 -0.000383128
-10.9792 -0.00839134 -0.00038737
-10.9395 -0.008453 -0.00039167
-10.8999 -0.00851527 -0.00039603
-10.8603 -0.00857817 -0.000400449
-10.8208 -0.00864171 -0.00040493
-10.7813 -0.00870588 -0.000409474
-10.7418 -0.00877071 -0.000414081
-10.7024 -0.00883619 -0.000418753
-10.6631 -0.00890234 -0.00042349
-10.6238 -0.00896917 -0.000428294
-10.5845 -0.00903669 -0.000433167
-10.5452 -0.00910491 -0.000438109
-10.506 -0.00917383 -0.000443121
-10.4669 -0.00924347 -0.000448206
-10.4278 -0.00931384 -0.000453363
-10.3887 -0.00938494 -0.000458595
-10.3496 -0.00945679 -0.000463903
-10.3106 -0.0095294 -0.000469288
-10.2717 -0.00960278 -0.000474751
-10.2328 -0.00967695 -0.000480295
-10.1939 -0.0097519 -0.00048592
-10.155 -0.00982766 -0.000491628
-10.1162 -0.00990424 -0.000497421
-10.0774 -0.00998164 -0.0005033
-10.0387 -0.0100599 -0.000509267
-10 -0.010139 -0.000515322
-9.96134 -0.0102189 -0.00052147
-9.92271 -0.0102998 -0.000527709
-9.88412 -0.0103815 -0.000534044
-9.84557 -0.0104641 -0.000540474
-9.80704 -0.0105477 -0.000547003
-9.76856 -0.0106322 -0.000553632
-9.73011 -0.0107176 -0.000560363
-9.69169 -0.010804 -0.000567198
-9.65331 -0.0108914 -0.000574139
-9.61496 -0.0109797 -0.000581188
-9.57664 -0.0110691 -0.000588347
-9.53836 -0.0111595 -0.000595618
-9.50011 -0.0112509 -0.000603004
-9.46189 -0.0113434 -0.000610506
-9.42371 -0.0114369 -0.000618128
-9.38556 -0.0115316 -0.000625871
-9.34744 -0.0116273 -0.000633738
-9.30935 -0.0117242 -0.000641732
-9.2713 -0.0118222 -0.000649854
-9.23327 -0.0119213 -0.000658108
-9.19528 -0.0120217 -0.000666496
-9.15732 -0.0121232 -0.000675022
-9.11939 -0.012226 -0.000683687
-9.08149 -0.0123299 -0.000692494
-9.04362 -0.0124352 -0.000701448
-9.00578 -0.0125417 -0.000710549
-8.96797 -0.0126495 -0.000719803
-8.93019 -0.0127586 -0.000729212
-8.89244 -0.0128691 -0.000738778
-8.85471 -0.0129809 -0.000748507
-8.81702 -0.0130941 -0.0007584
-8.77936 -0.0132087 -0.000768462
-8.74172 -0.0133248 -0.000778696
-8.70412 -0.0134423 -0.000789105
-8.66654 -0.0135613 -0.000799694
-8.62899 -0.0136818 -0.000810467
-8.59146 -0.0138038 -0.000821427
-8.55397 -0.0139274 -0.000832578
-8.5165 -0.0140525 -0.000843926
-8.47906 -0.0141793 -0.000855473
-8.44165 -0.0143077 -0.000867225
-8.40426 -0.0144378 -0.000879187
-8.3669 -0.0145696 -0.000891362
-8.32956 -0.0147031 -0.000903755
-8.29226 -0.0148384 -0.000916372
-8.25497 -0.0149755 -0.000929218
-8.21772 -0.0151144 -0.000942297
-8.18049 -0.0152552 -0.000955616
-8.14328 -0.0153978 -0.000969179
-8.1061 -0.0155424 -0.000982993
-8.06895 -0.0156889 -0.000997062
-8.03182 -0.0158374 -0.00101139
-7.99471 -0.015988 -0.00102599
-7.95763 -0.0161406 -0.00104087
-7.92058 -0.0162953 -0.00105603
-7.88355 -0.0164522 -0.00107147
-7.84654 -0.0166113 -0.00108721
-7.80955 -0.0167726 -0.00110325
-7.77259 -0.0169362 -0.0011196
-7.73566 -0.0171021 -0.00113626
-7.69874 -0.0172704 -0.00115325
-7.66185 -0.017441 -0.00117058
-7.62498 -0.0176141 -0.00118824
-7.58814 -0.0177898 -0.00120625
-7.55132 -0.0179679 -0.00122462
-7.51452 -0.0181487 -0.00124336
-7.47774 -0.0183321 -0.00126247
-7.44099 -0.0185182 -0.00128196
-7.40425 -0.0187071 -0.00130186
-7.36754 -0.0188988 -0.00132215
-7.33085 -0.0190934 -0.00134287
-7.29418 -0.0192909 -0.00136401
-7.25754 -0.0194914 -0.00138558
-7.22091 -0.0196949 -0.00140761
-7.18431 -0.0199015 -0.00143009
-7.14772 -0.0201114 -0.00145305
-7.11116 -0.0203244 -0.0014765
-7.07462 -0.0205408 -0.00150044
-7.0381 -0.0207606 -0.00152489
-7.00159 -0.0209838 -0.00154987
-6.96511 -0.0212105 -0.00157539
-6.92865 -0.0214408 -0.00160147
-6.89221 -0.0216749 -0.00162811
-6.85579 -0.0219126 -0.00165534
-6.81938 -0.0221543 -0.00168317
-6.783 -0.0223998 -0.00171162
-6.74664 -0.0226494 -0.00174071
-6.71029 -0.022903 -0.00177045
-6.67397 -0.0231609 -0.00180086
-6.63766 -0.023423 -0.00183197
-6.60137 -0.0236895 -0.00186379
-6.5651 -0.0239605 -0.00189633
-6.52885 -0.0242361 -0.00192964
-6.49262 -0.0245163 -0.00196372
-6.4564 -0.0248014 -0.00199859
-6.42021 -0.0250914 -0.00203429
-6.38403 -0.0253864 -0.00207084
-6.34786 -0.0256865 -0.00210826
-6.31172 -0.0259919 -0.00214658
-6.27559 -0.0263027 -0.00218583
-6.23949 -0.0266191 -0.00222603
-6.20339 -0.026941 -0.00226721
-6.16732 -0.0272688 -0.00230941
-6.13126 -0.0276025 -0.00235266
-6.09522 -0.0279422 -0.00239698
-6.05919 -0.0282882 -0.00244242
-6.02319 -0.0286406 -0.00248901
-5.9872 -0.0289995 -0.00253679
-5.95122 -0.0293651 -0.00258579
-5.91526 -0.0297376 -0.00263605
-5.87932 -0.0301171 -0.00268762
-5.84339 -0.0305039 -0.00274054
-5.80748 -0.0308981 -0.00279486
-5.77158 -0.0312999 -0.00285061
-5.7357 -0.0317095 -0.00290785
-5.69984 -0.0321271 -0.00296664
-5.66399 -0.032553 -0.00302701
-5.62815 -0.0329874 -0.00308904
-5.59233 -0.0334304 -0.00315276
-5.55653 -0.0338823 -0.00321825
-5.52074 -0.0343434 -0.00328557
-5.48497 -0.0348139 -0.00335478
-5.4492 -0.0352941 -0.00342595
-5.41346 -0.0357843 -0.00349915
-5.37773 -0.0362847 -0.00357445
-5.34201 -0.0367956 -0.00365194
-5.30631 -0.0373173 -0.00373168
-5.27062 -0.0378502 -0.00381377
-5.23494 -0.0383945 -0.0038983
-5.19928 -0.0389507 -0.00398535
-5.16363 -0.039519 -0.00407502
-5.128 -0.0400998 -0.00416741
-5.09237 -0.0406934 -0.00426264
-5.05677 -0.0413004 -0.0043608
-5.02117 -0.041921 -0.00446201
-4.98559 -0.0425557 -0.00456641
-4.95002 -0.043205 -0.00467411
-4.91446 -0.0438693 -0.00478524
-4.87892 -0.044549 -0.00489996
-4.84339 -0.0452447 -0.0050184
-4.80787 -0.0459569 -0.00514072
-4.77237 -0.046686 -0.00526709
-4.73687 -0.0474327 -0.00539767
-4.70139 -0.0481976 -0.00553264
-4.66592 -0.0489812 -0.0056722
-4.63046 -0.0497842 -0.00581655
-4.59502 -0.0506072 -0.00596589
-4.55958 -0.0514509 -0.00612045
-4.52416 -0.052316 -0.00628046
-4.48875 -0.0532033 -0.00644617
-4.45335 -0.0541135 -0.00661784
-4.41797 -0.0550475 -0.00679574
-4.38259 -0.0560061 -0.00698016
-4.34722 -0.0569902 -0.00717143
-4.31187 -0.0580007 -0.00736985
-4.27653 -0.0590387 -0.00757577
-4.24119 -0.060105 -0.00778957
-4.20587 -0.0612009 -0.00801162
-4.17056 -0.0623273 -0.00824234
-4.13526 -0.0634855 -0.00848216
-4.09997 -0.0646768 -0.00873156
-4.06469 -0.0659024 -0.00899101
-4.02942 -0.0671636 -0.00926105
-3.99416 -0.068462 -0.00954223
-3.95891 -0.0697989 -0.00983515
-3.92367 -0.071176 -0.0101404
-3.88844 -0.072595 -0.0104588
-3.85322 -0.0740576 -0.0107909
-3.81801 -0.0755656 -0.0111375
-3.7828 -0.077121 -0.0114995
-3.74761 -0.0787258 -0.0118777
-3.71243 -0.0803822 -0.0122732
-3.67726 -0.0820926 -0.0126868
-3.64209 -0.0838592 -0.0131197
-3.60694 -0.0856848 -0.0135731
-3.57179 -0.0875719 -0.0140482
-3.53665 -0.0895235 -0.0145464
-3.50152 -0.0915426 -0.015069
-3.4664 -0.0936324 -0.0156178
-3.43129 -0.0957964 -0.0161943
-3.39619 -0.0980382 -0.0168005
-3.36109 -0.100362 -0.0174383
-3.32601 -0.102771 -0.0181098
-3.29093 -0.10527 -0.0188174
-3.25586 -0.107865 -0.0195636
-3.2208 -0.110559 -0.0203512
-3.18574 -0.113358 -0.0211832
-3.1507 -0.116268 -0.0220627
-3.11566 -0.119295 -0.0229935
-3.08063 -0.122445 -0.0239794
-3.0456 -0.125726 -0.0250246
-3.01059 -0.129145 -0.0261339
-2.97558 -0.132709 -0.0273125
-2.94058 -0.136429 -0.0285659
-2.90558 -0.140312 -0.0299004
-2.87059 -0.144368 -0.031323
-2.83561 -0.14861 -0.0328413
-2.80064 -0.153048 -0.0344638
-2.76567 -0.157694 -0.0361997
-2.73071 -0.162563 -0.0380598
-2.69576 -0.167669 -0.0400555
-2.66081 -0.173029 -0.0422001
-2.62587 -0.178658 -0.0445081
-2.59094 -0.184577 -0.046996
-2.55601 -0.190805 -0.0496823
-2.52109 -0.197365 -0.052588
-2.48617 -0.204281 -0.0557367
-2.45126 -0.21158 -0.0591554
-2.41636 -0.219289 -0.0628747
-2.38146 -0.227441 -0.0669296
-2.34657 -0.236069 -0.0713603
-2.31168 -0.245212 -0.076213
-2.2768 -0.254909 -0.0815408
-2.24192 -0.265206 -0.0874054
-2.20705 -0.276149 -0.0938786
-2.17219 -0.287792 -0.101044
-2.13733 -0.300192 -0.109
-2.10247 -0.313409 -0.117861
-2.06762 -0.327508 -0.127763
-2.03278 -0.342557 -0.138869
-1.99794 -0.358628 -0.151371
-1.9631 -0.375792 -0.165498
-1.92827 -0.394118 -0.181529
-1.89345 -0.413668 -0.199796
-1.85862 -0.434491 -0.220705
-1.82381 -0.456607 -0.244746
-1.78899 -0.479994 -0.272517
-1.75419 -0.50456 -0.304747
-1.71938 -0.5301 -0.342319
-1.68458 -0.556241 -0.386303
-1.64979 -0.582345 -0.437977
-1.61499 -0.607387 -0.498839
-1.58021 -0.62976 -0.570578
-1.54542 -0.647025 -0.654975
-1.51064 -0.655591 -0.753656
-1.47586 -0.650377 -0.867597
-1.44109 -0.624596 -0.996252
-1.40632 -0.569982 -1.13622
-1.37155 -0.477992 -1.27966
-1.33679 -0.342511 -1.41311
-1.30203 -0.163914 -1.51837
-1.26727 0.0473388 -1.57678
-1.23251 0.270858 -1.57615
-1.19776 0.482048 -1.51656
-1.16301 0.660589 -1.41023
-1.12827 0.796114 -1.27587
-1.09352 0.888315 -1.13164
-1.05878 0.943338 -0.99092
-1.02405 0.969725 -0.861529
-0.989309 0.975729 -0.746832
-0.954576 0.968119 -0.647359
-0.919844 0.951963 -0.562126
-0.885115 0.930843 -0.489506
-0.850388 0.907191 -0.42772
-0.815663 0.882612 -0.375077
-0.78094 0.858132 -0.330082
-0.746219 0.83439 -0.291455
-0.711499 0.811763 -0.258128
-0.676781 0.79046 -0.229214
-0.642065 0.770577 -0.203983
-0.60735 0.752142 -0.181835
-0.572637 0.735141 -0.162275
-0.537925 0.719531 -0.144895
-0.503214 0.705259 -0.129357
-0.468504 0.692262 -0.115378
-0.433796 0.680477 -0.102723
-0.399089 0.669842 -0.0911927
-0.364382 0.660299 -0.0806186
-0.329676 0.651794 -0.0708567
-0.294972 0.644276 -0.0617831
-0.260267 0.637702 -0.0532903
-0.225564 0.632033 -0.0452838
-0.190861 0.627235 -0.0376801
-0.156158 0.623279 -0.0304041
-0.121456 0.620142 -0.0233878
-0.0867541 0.617806 -0.0165682
-0.0520524 0.616256 -0.00988655
-0.0173508 0.615483 -0.0032865
0.0173508 0.615483 0.0032865
0.0520524 0.616256 0.00988655
0.0867541 0.617806 0.0165682
0.121456 0.620142 0.0233878
0.156158 0.623279 0.0304041
0.190861 0.627235 0.0376801
0.225564 0.632033 0.0452838
0.260267 0.637702 0.0532903
0.294972 0.644276 0.0617831
0.329676 0.651794 0.0708567
0.364382 0.660299 0.0806186
0.399089 0.669842 0.0911927
0.433796 0.680477 0.102723
0.468504 0.692262 0.115378
0.503214 0.705259 0.129357
0.537925 0.719531 0.144895
0.572637 0.735141 0.162275
0.60735 0.752142 0.181835
0.642065 0.770577 0.203983
0.676781 0.79046 0.229214
0.711499 0.811763 0.258128
0.746219 0.83439 0.291455
0.78094 0.858132 0.330082
0.815663 0.882612 0.375077
0.850388 0.907191 0.42772
0.885115 0.930843 0.489506
0.919844 0.951963 0.562126
0.954576 0.968119 0.647359
0.989309 0.975729 0.746832
1.02405 0.969725 0.861529
1.05878 0.943338 0.99092
1.09352 0.888315 1.13164
1.12827 0.796114 1.27587
1.16301 0.660589 1.41023
1.19776 0.482048 1.51656
1.23251 0.270858 1.57615
1.26727 0.0473388 1.57678
1.30203 -0.163914 1.51837
1.33679 -0.342511 1.41311
1.37155 -0.477992 1.27966
1.40632 -0.569982 1.13622
1.44109 -0.624596 0.996252
1.47586 -0.650377 0.867597
1.51064 -0.655591 0.753656
1.54542 -0.647025 0.654975
1.58021 -0.62976 0.570578
1.61499 -0.607387 0.498839
1.64979 -0.582345 0.437977
1.68458 -0.556241 0.386303
1.71938 -0.5301 0.342319
1.75419 -0.50456 0.304747
1.78899 -0.479994 0.272517
1.82381 -0.456607 0.244746
1.85862 -0.434491 0.220705
1.89345 -0.413668 0.199796
1.92827 -0.394118 0.181529
1.9631 -0.375792 0.165498
1.99794 -0.358628 0.151371
2.03278 -0.342557 0.138869
2.06762 -0.327508 0.127763
2.10247 -0.313409 0.117861
2.13733 -0.300192 0.109
2.17219 -0.287792 0.101044
2.20705 -0.276149 0.0938786
2.24192 -0.265206 0.0874054
2.2768 -0.254909 0.0815408
2.31168 -0.245212 0.076213
2.34657 -0.236069 0.0713603
2.38146 -0.227441 0.0669296
2.41636 -0.219289 0.0628747
2.45126 -0.21158 0.0591554
2.48617 -0.204281 0.0557367
2.52109 -0.197365 0.052588
2.55601 -0.190805 0.0496823
2.59094 -0.184577 0.046996
2.62587 -0.178658 0.0445081
2.66081 -0.173029 0.0422001
2.69576 -0.167669 0.0400555
2.73071 -0.162563 0.0380598
2.76567 -0.157694 0.0361997
2.80064 -0.153048 0.0344638
2.83561 -0.14861 0.0328413
2.87059 -0.144368 0.031323
2.90558 -0.140312 0.0299004
2.94058 -0.136429 0.0285659
2.97558 -0.132709 0.0273125
3.01059 -0.129145 0.0261339
3.0456 -0.125726 0.0250246
3.08063 -0.122445 0.0239794
3.11566 -0.119295 0.0229935
3.1507 -0.116268 0.0220627
3.18574 -0.113358 0.0211832
3.2208 -0.110559 0.0203512
3.25586 -0.107865 0.0195636
3.29093 -0.10527 0.0188174
3.32601 -0.102771 0.0181098
3.36109 -0.100362 0.0174383
3.39619 -0.0980382 0.0168005
3.43129 -0.0957964 0.0161943
3.4664 -0.0936324 0.0156178
3.50152 -0.0915426 0.015069
3.53665 -0.0895235 0.0145464
3.57179 -0.0875719 0.0140482
3.60694 -0.0856848 0.0135731
3.64209 -0.0838592 0.0131197
3.67726 -0.0820926 0.0126868
3.71243 -0.0803822 0.0122732
3.74761 -0.0787258 0.0118777
3.7828 -0.077121 0.0114995
3.81801 -0.0755656 0.0111375
3.85322 -0.0740576 0.0107909
3.88844 -0.072595 0.0104588
3.92367 -0.071176 0.0101404
3.95891 -0.0697989 0.00983515
3.99416 -0.068462 0.00954223
4.02942 -0.0671636 0.00926105
4.06469 -0.0659024 0.00899101
4.09997 -0.0646768 0.00873156
4.13526 -0.0634855 0.00848216
4.17056 -0.0623273 0.00824234
4.20587 -0.0612009 0.00801162
4.24119 -0.060105 0.00778957
4.27653 -0.0590387 0.00757577
4.31187 -0.0580007 0.00736985
4.34722 -0.0569902 0.00717143
4.38259 -0.0560061 0.00698016
4.41797 -0.0550475 0.00679574
4.45335 -0.0541135 0.00661784
4.48875 -0.0532033 0.00644617
4.52416 -0.052316 0.00628046
4.55958 -0.0514509 0.00612045
4.59502 -0.0506072 0.00596589
4.63046 -0.0497842 0.00581655
4.66592 -0.0489812 0.0056722
4.70139 -0.0481976 0.00553264
4.73687 -0.0474327 0.00539767
4.77237 -0.046686 0.00526709
4.80787 -0.0459569 0.00514072
4.84339 -0.0452447 0.0050184
4.87892 -0.044549 0.00489996
4.91446 -0.0438693 0.00478524
4.95002 -0.043205 0.00467411
4.98559 -0.0425557 0.00456641
5.02117 -0.041921 0.00446201
5.05677 -0.0413004 0.0043608
5.09237 -0.0406934 0.00426264
5.128 -0.0400998 0.00416741
5.16363 -0.039519 0.00407502
5.19928 -0.0389507 0.00398535
5.23494 -0.0383945 0.0038983
5.27062 -0.0378502 0.00381377
5.30631 -0.0373173 0.00373168
5.34201 -0.0367956 0.00365194
5.37773 -0.0362847 0.00357445
5.41346 -0.0357843 0.00349915
5.4492 -0.0352941 0.00342595
5.48497 -0.0348139 0.00335478
5.52074 -0.0343434 0.00328557
5.55653 -0.0338823 0.00321825
5.59233 -0.0334304 0.00315276
5.62815 -0.0329874 0.00308904
5.66399 -0.032553 0.00302701
5.69984 -0.0321271 0.00296664
5.7357 -0.0317095 0.00290785
5.77158 -0.0312999 0.00285061
5.80748 -0.0308981 0.00279486
5.84339 -0.0305039 0.00274054
5.87932 -0.0301171 0.00268762
5.91526 -0.0297376 0.00263605
5.95122 -0.0293651 0.00258579
5.9872 -0.0289995 0.00253679
6.02319 -0.0286406 0.00248901
6.05919 -0.0282882 0.00244242
6.09522 -0.0279422 0.00239698
6.13126 -0.0276025 0.00235266
6.16732 -0.0272688 0.00230941
6.20339 -0.026941 0.00226721
6.23949 -0.0266191 0.00222603
6.27559 -0.0263027 0.00218583
6.31172 -0.0259919 0.00214658
6.34786 -0.0256865 0.00210826
6.38403 -0.0253864 0.00207084
6.42021 -0.0250914 0.00203429
6.4564 -0.0248014 0.00199859
6.49262 -0.0245163 0.00196372
6.52885 -0.0242361 0.00192964
6.5651 -0.0239605 0.00189633
6.60137 -0.0236895 0.00186379
6.63766 -0.023423 0.00183197
6.67397 -0.0231609 0.00180086
6.71029 -0.022903 0.00177045
6.74664 -0.0226494 0.00174071
6.783 -0.0223998 0.00171162
6.81938 -0.0221543 0.00168317
6.85579 -0.0219126 0.00165534
6.89221 -0.0216749 0.00162811
6.92865 -0.0214408 0.00160147
6.96511 -0.0212105 0.00157539
7.00159 -0.0209838 0.00154987
7.0381 -0.0207606 0.00152489
7.07462 -0.0205408 0.00150044
7.11116 -0.0203244 0.0014765
7.14772 -0.0201114 0.00145305
7.18431 -0.0199015 0.00143009
7.22091 -0.0196949 0.00140761
7.25754 -0.0194914 0.00138558
7.29418 -0.0192909 0.00136401
7.33085 -0.0190934 0.00134287
7.36754 -0.0188988 0.00132215
7.40425 -0.0187071 0.00130186
7.44099 -0.0185182 0.00128196
7.47774 -0.0183321 0.00126247
7.51452 -0.0181487 0.00124336
7.55132 -0.0179679 0.00122462
7.58814 -0.0177898 0.00120625
7.62498 -0.0176141 0.00118824
7.66185 -0.017441 0.00117058
7.69874 -0.0172704 0.00115325
7.73566 -0.0171021 0.00113626
7.77259 -0.0169362 0.0011196
7.80955 -0.0167726 0.00110325
7.84654 -0.0166113 0.00108721
7.88355 -0.0164522 0.00107147
7.92058 -0.0162953 0.00105603
7.95763 -0.0161406 0.00104087
7.99471 -0.015988 0.00102599
8.03182 -0.0158374 0.00101139
8.06895 -0.0156889 0.000997062
8.1061 -0.0155424 0.000982993
8.14328 -0.0153978 0.000969179
8.18049 -0.0152552 0.000955616
8.21772 -0.0151144 0.000942297
8.25497 -0.0149755 0.000929218
8.29226 -0.0148384 0.000916372
8.32956 -0.0147031 0.000903755
8.3669 -0.0145696 0.000891362
8.40426 -0.0144378 0.000879187
8.44165 -0.0143077 0.000867225
8.47906 -0.0141793 0.000855473
8.5165 -0.0140525 0.000843926
8.55397 -0.0139274 0.000832578
8.59146 -0.0138038 0.000821427
8.62899 -0.0136818 0.000810467
8.66654 -0.0135613 0.000799694
8.70412 -0.0134423 0.000789105
8.74172 -0.0133248 0.000778696
8.77936 -0.0132087 0.000768462
8.81702 -0.0130941 0.0007584
8.85471 -0.0129809 0.000748507
8.89244 -0.0128691 0.000738778
8.93019 -0.0127586 0.000729212
8.96797 -0.0126495 0.000719803
9.00578 -0.0125417 0.000710549
9.04362 -0.0124352 0.000701448
9.08149 -0.0123299 0.000692494
9.11939 -0.012226 0.000683687
9.15732 -0.0121232 0.000675022
9.19528 -0.0120217 0.000666496
9.23327 -0.0119213 0.000658108
9.2713 -0.0118222 0.000649854
9.30935 -0.0117242 0.000641732
9.34744 -0.0116273 0.000633738
9.38556 -0.0115316 0.000625871
9.42371 -0.0114369 0.000618128
9.46189 -0.0113434 0.000610506
9.50011 -0.0112509 0.000603004
9.53836 -0.0111595 0.000595618
9.57664 -0.0110691 0.000588347
9.61496 -0.0109797 0.000581188
9.65331 -0.0108914 0.000574139
9.69169 -0.010804 0.000567198
9.73011 -0.0107176 0.000560363
9.76856 -0.0106322 0.000553632
9.80704 -0.0105477 0.000547003
9.84557 -0.0104641 0.000540474
9.88412 -0.0103815 0.000534044
9.92271 -0.0102998 0.000527709
9.96134 -0.0102189 0.00052147
10 -0.010139 0.000515322
10.0387 -0.0100599 0.000509267
10.0774 -0.00998164 0.0005033
10.1162 -0.00990424 0.000497421
10.155 -0.00982766 0.000491628
10.1939 -0.0097519 0.00048592
10.2328 -0.00967695 0.000480295
10.2717 -0.00960278 0.000474751
10.3106 -0.0095294 0.000469288
10.3496 -0.00945679 0.000463903
10.3887 -0.00938494 0.000458595
10.4278 -0.00931384 0.000453363
10.4669 -0.00924347 0.000448206
10.506 -0.00917383 0.000443121
10.5452 -0.00910491 0.000438109
10.5845 -0.00903669 0.000433167
10.6238 -0.00896917 0.000428294
10.6631 -0.00890234 0.00042349
10.7024 -0.00883619 0.000418753
10.7418 -0.00877071 0.000414081
10.7813 -0.00870588 0.000409474
10.8208 -0.00864171 0.00040493
10.8603 -0.00857817 0.000400449
10.8999 -0.00851527 0.00039603
10.9395 -0.008453 0.00039167
10.9792 -0.00839134 0.00038737
11.0189 -0.00833028 0.000383128
11.0586 -0.00826983 0.000378944
11.0984 -0.00820996 0.000374816
11.1383 -0.00815068 0.000370743
11.1781 -0.00809198 0.000366725
11.2181 -0.00803384 0.00036276
11.2581 -0.00797626 0.000358848
11.2981 -0.00791924 0.000354988
11.3381 -0.00786276 0.000351178
11.3783 -0.00780682 0.000347419
11.4184 -0.00775141 0.000343709
11.4587 -0.00769652 0.000340047
11.4989 -0.00764215 0.000336433
11.5392 -0.0075883 0.000332867
11.5796 -0.00753494 0.000329346
11.62 -0.00748209 0.00032587
11.6605 -0.00742972 0.00032244
11.701 -0.00737784 0.000319053
11.7415 -0.00732644 0.000315709
11.7822 -0.00727551 0.000312408
11.8228 -0.00722505 0.000309149
11.8636 -0.00717505 0.000305931
11.9043 -0.0071255 0.000302754
11.9452 -0.00707641 0.000299616
11.986 -0.00702775 0.000296518
12.027 -0.00697954 0.000293458
12.068 -0.00693175 0.000290437
12.109 -0.0068844 0.000287453
12.1501 -0.00683746 0.000284506
12.1913 -0.00679094 0.000281595
12.2325 -0.00674483 0.00027872
12.2738 -0.00669913 0.00027588
12.3151 -0.00665383 0.000273075
12.3565 -0.00660893 0.000270304
12.3979 -0.00656442 0.000267567
12.4394 -0.00652029 0.000264863
12.481 -0.00647655 0.000262191
12.5226 -0.00643318 0.000259552
12.5643 -0.00639019 0.000256944
12.6061 -0.00634756 0.000254367
12.6479 -0.0063053 0.000251821
12.6898 -0.00626339 0.000249305
12.7317 -0.00622185 0.000246819
12.7737 -0.00618065 0.000244362
12.8158 -0.0061398 0.000241934
12.8579 -0.00609929 0.000239535
12.9001 -0.00605912 0.000237163
12.9424 -0.00601928 0.000234819
12.9847 -0.00597977 0.000232503
13.0271 -0.0059406 0.000230213
13.0696 -0.00590174 0.00022795
13.1121 -0.0058632 0.000225713
13.1547 -0.00582498 0.000223501
13.1974 -0.00578706 0.000221315
13.2402 -0.00574946 0.000219153
13.283 -0.00571216 0.000217016
13.3259 -0.00567516 0.000214904
13.3689 -0.00563845 0.000212815
13.4119 -0.00560204 0.00021075
13.455 -0.00556592 0.000208708
13.4982 -0.00553009 0.000206689
13.5415 -0.00549454 0.000204692
13.5848 -0.00545927 0.000202717
13.6283 -0.00542427 0.000200765
13.6718 -0.00538955 0.000198834
13.7153 -0.0053551 0.000196924
13.759 -0.00532092 0.000195036
13.8028 -0.005287 0.000193168
13.8466 -0.00525335 0.00019132
13.8905 -0.00521995 0.000189492
13.9345 -0.0051868 0.000187685
13.9786 -0.00515391 0.000185897
14.0227 -0.00512127 0.000184128
14.067 -0.00508887 0.000182378
14.1113 -0.00505672 0.000180647
14.1558 -0.00502481 0.000178934
14.2003 -0.00499314 0.00017724
14.2449 -0.0049617 0.000175563
14.2896 -0.0049305 0.000173905
14.3344 -0.00489953 0.000172264
14.3793 -0.00486878 0.00017064
14.4243 -0.00483826 0.000169033
14.4693 -0.00480796 0.000167443
14.5145 -0.00477788 0.000165869
14.5598 -0.00474802 0.000164312
14.6052 -0.00471837 0.000162771
14.6506 -0.00468894 0.000161246
14.6962 -0.00465971 0.000159736
14.7419 -0.00463069 0.000158242
14.7877 -0.00460188 0.000156763
14.8336 -0.00457327 0.0001553
14.8796 -0.00454487 0.000153851
14.9257 -0.00451666 0.000152417
14.9719 -0.00448864 0.000150997
15.0182 -0.00446082 0.000149591
15.0647 -0.0044332 0.0001482
15.1112 -0.00440576 0.000146823
15.1579 -0.00437851 0.000145459
15.2047 -0.00435144 0.000144108
15.2516 -0.00432456 0.000142771
15.2986 -0.00429785 0.000141448
15.3458 -0.00427133 0.000140137
15.393 -0.00424498 0.000138839
15.4404 -0.00421881 0.000137553
15.488 -0.00419281 0.00013628
15.5356 -0.00416698 0.00013502
15.5834 -0.00414132 0.000133771
15.6313 -0.00411583 0.000132535
15.6794 -0.0040905 0.00013131
15.7276 -0.00406533 0.000130097
15.7759 -0.00404032 0.000128895
15.8243 -0.00401548 0.000127705
15.873 -0.00399079 0.000126526
15.9217 -0.00396625 0.000125358
15.9706 -0.00394187 0.000124201
16.0197 -0.00391764 0.000123055
16.0689 -0.00389356 0.00012192
16.1182 -0.00386962 0.000120794
16.1677 -0.00384584 0.00011968
16.2174 -0.00382219 0.000118575
16.2672 -0.00379869 0.000117481
16.3172 -0.00377533 0.000116396
16.3674 -0.0037521 0.000115321
16.4177 -0.00372902 0.000114256
16.4682 -0.00370607 0.0001132
16.5189 -0.00368325 0.000112154
16.5697 -0.00366056 0.000111117
16.6208 -0.00363801 0.000110089
16.672 -0.00361558 0.00010907
16.7234 -0.00359327 0.000108061
16.775 -0.0035711 0.000107059
16.8268 -0.00354904 0.000106067
16.8787 -0.00352711 0.000105083
16.9309 -0.00350529 0.000104108
16.9833 -0.00348359 0.00010314
17.0359 -0.00346201 0.000102181
17.0887 -0.00344054 0.00010123
17.1418 -0.00341919 0.000100287
17.195 -0.00339794 9.9352e-05
17.2485 -0.00337681 9.84244e-05
17.3022 -0.00335578 9.75045e-05
17.3562 -0.00333485 9.65921e-05
17.4104 -0.00331403 9.56871e-05
17.4648 -0.00329331 9.47893e-05
17.5195 -0.00327269 9.38986e-05
17.5744 -0.00325217 9.30151e-05
17.6296 -0.00323175 9.21384e-05
17.6851 -0.00321142 9.12686e-05
17.7408 -0.00319118 9.04055e-05
17.7969 -0.00317103 8.95489e-05
17.8532 -0.00315097 8.86989e-05
17.9098 -0.003131 8.78553e-05
17.9667 -0.00311111 8.70179e-05
18.0239 -0.00309131 8.61867e-05
18.0815 -0.00307158 8.53616e-05
18.1393 -0.00305194 8.45424e-05
18.1975 -0.00303237 8.37291e-05
18.256 -0.00301287 8.29214e-05
18.3149 -0.00299345 8.21194e-05
18.3742 -0.0029741 8.13229e-05
18.4338 -0.00295481 8.05318e-05
18.4938 -0.00293559 7.97459e-05
18.5542 -0.00291644 7.89652e-05
18.615 -0.00289734 7.81895e-05
18.6762 -0.0028783 7.74187e-05
18.7379 -0.00285932 7.66527e-05
18.8 -0.00284039 7.58914e-05
18.8625 -0.00282151 7.51346e-05
18.9255 -0.00280267 7.43822e-05
18.9891 -0.00278388 7.36341e-05
19.0531 -0.00276513 7.28901e-05
19.1177 -0.00274642 7.21501e-05
19.1828 -0.00272774 7.1414e-05
19.2484 -0.00270908 7.06815e-05
19.3147 -0.00269046 6.99526e-05
19.3816 -0.00267185 6.92271e-05
19.4491 -0.00265327 6.85048e-05
19.5173 -0.00263469 6.77855e-05
19.5862 -0.00261612 6.7069e-05
19.6558 -0.00259756 6.63552e-05
19.7262 -0.00257899 6.56438e-05
19.7974 -0.00256041 6.49346e-05
19.8694 -0.00254182 6.42274e-05
19.9423 -0.0025232 6.35219e-05
20.0162 -0.00250455 6.28178e-05
20.091 -0.00248586 6.21149e-05
20.1669 -0.00246712 6.14127e-05
20.244 -0.00244832 6.0711e-05
20.3222 -0.00242945 6.00094e-05
20.4016 -0.00241049 5.93074e-05
20.4825 -0.00239144 5.86046e-05
20.5648 -0.00237227 5.79003e-05
20.6487 -0.00235296 5.7194e-05
20.7344 -0.00233351 5.6485e-05
20.8219 -0.00231387 5.57724e-05
20.9115 -0.00229402 5.50553e-05
21.0034 -0.00227392 5.43325e-05
21.0979 -0.00225354 5.36026e-05
21.1952 -0.00223283 5.28641e-05
21.2959 -0.0022117 5.21147e-05
21.4004 -0.0021901 5.13518e-05
21.5093 -0.0021679 5.05719e-05
21.6237 -0.00214495 4.97702e-05
21.7448 -0.00212105 4.89396e-05
21.8747 -0.00209588 4.80698e-05
22.0165 -0.00206888 4.71428e-05
22.1768 -0.002039 4.61238e-05
22.3723 -0.00200343 4.49206e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.25Lambda0.5Nc1Classic/GRpTwoLoop.txt <==
-22.3723 -0.00200186 -4.48506e-05
-22.1768 -0.00203738 -4.60507e-05
-22.0165 -0.00206721 -4.7067e-05
-21.8747 -0.00209417 -4.79915e-05
-21.7448 -0.0021193 -4.8859e-05
-21.6237 -0.00214316 -4.96873e-05
-21.5093 -0.00216607 -5.04868e-05
-21.4004 -0.00218823 -5.12645e-05
-21.2959 -0.0022098 -5.20253e-05
-21.1952 -0.00223089 -5.27725e-05
-21.0979 -0.00225157 -5.35089e-05
-21.0034 -0.00227192 -5.42366e-05
-20.9115 -0.00229197 -5.49573e-05
-20.8219 -0.00231179 -5.56723e-05
-20.7344 -0.00233139 -5.63828e-05
-20.6487 -0.00235081 -5.70897e-05
-20.5648 -0.00237008 -5.77939e-05
-20.4825 -0.00238922 -5.8496e-05
-20.4016 -0.00240823 -5.91967e-05
-20.3222 -0.00242715 -5.98965e-05
-20.244 -0.00244599 -6.05959e-05
-20.1669 -0.00246475 -6.12954e-05
-20.091 -0.00248346 -6.19953e-05
-20.0162 -0.00250211 -6.2696e-05
-19.9423 -0.00252073 -6.33978e-05
-19.8694 -0.00253931 -6.4101e-05
-19.7974 -0.00255787 -6.48059e-05
-19.7262 -0.00257641 -6.55128e-05
-19.6558 -0.00259494 -6.62218e-05
-19.5862 -0.00261347 -6.69332e-05
-19.5173 -0.002632 -6.76473e-05
-19.4491 -0.00265054 -6.83641e-05
-19.3816 -0.00266909 -6.9084e-05
-19.3147 -0.00268765 -6.9807e-05
-19.2484 -0.00270624 -7.05334e-05
-19.1828 -0.00272485 -7.12633e-05
-19.1177 -0.00274349 -7.19969e-05
-19.0531 -0.00276217 -7.27342e-05
-18.9891 -0.00278088 -7.34756e-05
-18.9255 -0.00279963 -7.4221e-05
-18.8625 -0.00281842 -7.49707e-05
-18.8 -0.00283726 -7.57247e-05
-18.7379 -0.00285615 -7.64833e-05
-18.6762 -0.00287509 -7.72464e-05
-18.615 -0.00289409 -7.80144e-05
-18.5542 -0.00291314 -7.87871e-05
-18.4938 -0.00293225 -7.9565e-05
-18.4338 -0.00295143 -8.03478e-05
-18.3742 -0.00297067 -8.1136e-05
-18.3149 -0.00298998 -8.19295e-05
-18.256 -0.00300935 -8.27284e-05
-18.1975 -0.0030288 -8.35329e-05
-18.1393 -0.00304833 -8.43431e-05
-18.0815 -0.00306793 -8.51591e-05
-18.0239 -0.0030876 -8.5981e-05
-17.9667 -0.00310736 -8.68088e-05
-17.9098 -0.0031272 -8.76429e-05
-17.8532 -0.00314712 -8.84831e-05
-17.7969 -0.00316713 -8.93297e-05
-17.7408 -0.00318723 -9.01827e-05
-17.6851 -0.00320742 -9.10423e-05
-17.6296 -0.0032277 -9.19085e-05
-17.5744 -0.00324808 -9.27816e-05
-17.5195 -0.00326855 -9.36614e-05
-17.4648 -0.00328911 -9.45484e-05
-17.4104 -0.00330978 -9.54423e-05
-17.3562 -0.00333055 -9.63435e-05
-17.3022 -0.00335142 -9.7252e-05
-17.2485 -0.00337239 -9.8168e-05
-17.195 -0.00339347 -9.90915e-05
-17.1418 -0.00341466 -0.000100023
-17.0887 -0.00343596 -0.000100962
-17.0359 -0.00345737 -0.000101908
-16.9833 -0.0034789 -0.000102863
-16.9309 -0.00350054 -0.000103826
-16.8787 -0.00352229 -0.000104797
-16.8268 -0.00354417 -0.000105777
-16.775 -0.00356616 -0.000106765
-16.7234 -0.00358828 -0.000107761
-16.672 -0.00361052 -0.000108766
-16.6208 -0.00363289 -0.000109781
-16.5697 -0.00365538 -0.000110804
-16.5189 -0.003678 -0.000111836
-16.4682 -0.00370076 -0.000112877
-16.4177 -0.00372364 -0.000113928
-16.3674 -0.00374666 -0.000114988
-16.3172 -0.00376982 -0.000116057
-16.2672 -0.00379311 -0.000117137
-16.2174 -0.00381654 -0.000118226
-16.1677 -0.00384012 -0.000119325
-16.1182 -0.00386383 -0.000120435
-16.0689 -0.0038877 -0.000121554
-16.0197 -0.00391171 -0.000122684
-15.9706 -0.00393586 -0.000123825
-15.9217 -0.00396017 -0.000124976
-15.873 -0.00398463 -0.000126138
-15.8243 -0.00400925 -0.000127311
-15.7759 -0.00403402 -0.000128495
-15.7276 -0.00405894 -0.00012969
-15.6794 -0.00408403 -0.000130897
-15.6313 -0.00410928 -0.000132115
-15.5834 -0.00413469 -0.000133345
-15.5356 -0.00416027 -0.000134587
-15.488 -0.00418602 -0.000135841
-15.4404 -0.00421194 -0.000137107
-15.393 -0.00423802 -0.000138385
-15.3458 -0.00426428 -0.000139676
-15.2986 -0.00429072 -0.00014098
-15.2516 -0.00431734 -0.000142297
-15.2047 -0.00434413 -0.000143626
-15.1579 -0.0043711 -0.000144969
-15.1112 -0.00439826 -0.000146325
-15.0647 -0.00442561 -0.000147695
-15.0182 -0.00445314 -0.000149079
-14.9719 -0.00448087 -0.000150476
-14.9257 -0.00450878 -0.000151888
-14.8796 -0.0045369 -0.000153314
-14.8336 -0.00456521 -0.000154754
-14.7877 -0.00459371 -0.00015621
-14.7419 -0.00462242 -0.00015768
-14.6962 -0.00465134 -0.000159165
-14.6506 -0.00468046 -0.000160665
-14.6052 -0.00470978 -0.000162181
-14.5598 -0.00473932 -0.000163713
-14.5145 -0.00476908 -0.000165261
-14.4693 -0.00479905 -0.000166825
-14.4243 -0.00482923 -0.000168405
-14.3793 -0.00485964 -0.000170002
-14.3344 -0.00489027 -0.000171616
-14.2896 -0.00492113 -0.000173247
-14.2449 -0.00495221 -0.000174895
-14.2003 -0.00498353 -0.000176561
-14.1558 -0.00501508 -0.000178245
-14.1113 -0.00504687 -0.000179946
-14.067 -0.0050789 -0.000181666
-14.0227 -0.00511117 -0.000183405
-13.9786 -0.00514368 -0.000185162
-13.9345 -0.00517644 -0.000186939
-13.8905 -0.00520945 -0.000188735
-13.8466 -0.00524272 -0.00019055
-13.8028 -0.00527624 -0.000192385
-13.759 -0.00531002 -0.000194241
-13.7153 -0.00534406 -0.000196117
-13.6718 -0.00537837 -0.000198014
-13.6283 -0.00541295 -0.000199931
-13.5848 -0.0054478 -0.000201871
-13.5415 -0.00548292 -0.000203831
-13.4982 -0.00551832 -0.000205814
-13.455 -0.005554 -0.000207819
-13.4119 -0.00558997 -0.000209847
-13.3689 -0.00562622 -0.000211897
-13.3259 -0.00566277 -0.000213971
-13.283 -0.00569961 -0.000216069
-13.2402 -0.00573674 -0.00021819
-13.1974 -0.00577418 -0.000220336
-13.1547 -0.00581193 -0.000222506
-13.1121 -0.00584998 -0.000224701
-13.0696 -0.00588835 -0.000226922
-13.0271 -0.00592703 -0.000229169
-12.9847 -0.00596603 -0.000231441
-12.9424 -0.00600536 -0.00023374
-12.9001 -0.00604501 -0.000236066
-12.8579 -0.00608499 -0.000238419
-12.8158 -0.00612531 -0.0002408
-12.7737 -0.00616597 -0.000243209
-12.7317 -0.00620698 -0.000245647
-12.6898 -0.00624833 -0.000248114
-12.6479 -0.00629003 -0.00025061
-12.6061 -0.00633209 -0.000253136
-12.5643 -0.00637451 -0.000255692
-12.5226 -0.00641729 -0.000258279
-12.481 -0.00646045 -0.000260897
-12.4394 -0.00650398 -0.000263547
-12.3979 -0.00654788 -0.000266229
-12.3565 -0.00659217 -0.000268944
-12.3151 -0.00663685 -0.000271691
-12.2738 -0.00668192 -0.000274473
-12.2325 -0.00672739 -0.000277289
-12.1913 -0.00677326 -0.00028014
-12.1501 -0.00681953 -0.000283025
-12.109 -0.00686623 -0.000285947
-12.068 -0.00691333 -0.000288905
-12.027 -0.00696087 -0.000291901
-11.986 -0.00700882 -0.000294933
-11.9452 -0.00705722 -0.000298004
-11.9043 -0.00710605 -0.000301114
-11.8636 -0.00715533 -0.000304263
-11.8228 -0.00720506 -0.000307452
-11.7822 -0.00725524 -0.000310681
-11.7415 -0.00730589 -0.000313952
-11.701 -0.007357 -0.000317265
-11.6605 -0.00740859 -0.000320621
-11.62 -0.00746066 -0.00032402
-11.5796 -0.00751322 -0.000327462
-11.5392 -0.00756626 -0.00033095
-11.4989 -0.00761981 -0.000334483
-11.4587 -0.00767386 -0.000338063
-11.4184 -0.00772843 -0.000341689
-11.3783 -0.00778351 -0.000345363
-11.3381 -0.00783912 -0.000349085
-11.2981 -0.00789526 -0.000352858
-11.2581 -0.00795195 -0.00035668
-11.2181 -0.00800918 -0.000360553
-11.1781 -0.00806696 -0.000364478
-11.1383 -0.0081253 -0.000368456
-11.0984 -0.00818422 -0.000372487
-11.0586 -0.00824371 -0.000376573
-11.0189 -0.00830379 -0.000380714
-10.9792 -0.00836446 -0.000384912
-10.9395 -0.00842573 -0.000389167
-10.8999 -0.0084876 -0.000393481
-10.8603 -0.0085501 -0.000397854
-10.8208 -0.00861322 -0.000402287
-10.7813 -0.00867698 -0.000406782
-10.7418 -0.00874137 -0.000411339
-10.7024 -0.00880642 -0.00041596
-10.6631 -0.00887213 -0.000420645
-10.6238 -0.00893852 -0.000425397
-10.5845 -0.00900558 -0.000430215
-10.5452 -0.00907333 -0.000435102
-10.506 -0.00914177 -0.000440058
-10.4669 -0.00921093 -0.000445084
-10.4278 -0.00928081 -0.000450183
-10.3887 -0.00935141 -0.000455354
-10.3496 -0.00942276 -0.000460601
-10.3106 -0.00949485 -0.000465923
-10.2717 -0.0095677 -0.000471322
-10.2328 -0.00964133 -0.0004768
-10.1939 -0.00971574 -0.000482358
-10.155 -0.00979094 -0.000487997
-10.1162 -0.00986695 -0.00049372
-10.0774 -0.00994378 -0.000499527
-10.0387 -0.0100214 -0.00050542
-10 -0.0100999 -0.000511401
-9.96134 -0.0101793 -0.000517472
-9.92271 -0.0102595 -0.000523633
-9.88412 -0.0103406 -0.000529887
-9.84557 -0.0104226 -0.000536236
-9.80704 -0.0105055 -0.000542681
-9.76856 -0.0105893 -0.000549224
-9.73011 -0.0106741 -0.000555867
-9.69169 -0.0107598 -0.000562612
-9.65331 -0.0108464 -0.000569461
-9.61496 -0.0109341 -0.000576416
-9.57664 -0.0110227 -0.000583479
-9.53836 -0.0111123 -0.000590652
-9.50011 -0.011203 -0.000597937
-9.46189 -0.0112947 -0.000605336
-9.42371 -0.0113874 -0.000612853
-9.38556 -0.0114813 -0.000620488
-9.34744 -0.0115762 -0.000628245
-9.30935 -0.0116722 -0.000636125
-9.2713 -0.0117694 -0.000644131
-9.23327 -0.0118676 -0.000652267
-9.19528 -0.0119671 -0.000660533
-9.15732 -0.0120677 -0.000668934
-9.11939 -0.0121695 -0.000677472
-9.08149 -0.0122726 -0.000686149
-9.04362 -0.0123768 -0.000694968
-9.00578 -0.0124823 -0.000703933
-8.96797 -0.0125892 -0.000713046
-8.93019 -0.0126972 -0.000722311
-8.89244 -0.0128067 -0.00073173
-8.85471 -0.0129174 -0.000741307
-8.81702 -0.0130295 -0.000751046
-8.77936 -0.013143 -0.000760949
-8.74172 -0.013258 -0.00077102
-8.70412 -0.0133743 -0.000781262
-8.66654 -0.0134921 -0.000791681
-8.62899 -0.0136114 -0.000802277
-8.59146 -0.0137322 -0.000813058
-8.55397 -0.0138545 -0.000824025
-8.5165 -0.0139784 -0.000835183
-8.47906 -0.0141039 -0.000846536
-8.44165 -0.0142309 -0.000858089
-8.40426 -0.0143597 -0.000869846
-8.3669 -0.01449 -0.000881811
-8.32956 -0.0146221 -0.000893989
-8.29226 -0.0147559 -0.000906386
-8.25497 -0.0148915 -0.000919004
-8.21772 -0.0150289 -0.000931851
-8.18049 -0.0151681 -0.000944931
-8.14328 -0.0153091 -0.000958249
-8.1061 -0.0154521 -0.00097181
-8.06895 -0.0155969 -0.000985622
-8.03182 -0.0157437 -0.000999688
-7.99471 -0.0158926 -0.00101402
-7.95763 -0.0160434 -0.00102861
-7.92058 -0.0161963 -0.00104348
-7.88355 -0.0163513 -0.00105863
-7.84654 -0.0165085 -0.00107406
-7.80955 -0.0166679 -0.00108979
-7.77259 -0.0168294 -0.00110582
-7.73566 -0.0169933 -0.00112215
-7.69874 -0.0171594 -0.0011388
-7.66185 -0.017328 -0.00115577
-7.62498 -0.0174989 -0.00117308
-7.58814 -0.0176723 -0.00119072
-7.55132 -0.0178481 -0.00120871
-7.51452 -0.0180265 -0.00122706
-7.47774 -0.0182076 -0.00124577
-7.44099 -0.0183912 -0.00126485
-7.40425 -0.0185776 -0.00128432
-7.36754 -0.0187667 -0.00130418
-7.33085 -0.0189586 -0.00132444
-7.29418 -0.0191534 -0.00134512
-7.25754 -0.0193511 -0.00136622
-7.22091 -0.0195517 -0.00138775
-7.18431 -0.0197555 -0.00140973
-7.14772 -0.0199623 -0.00143217
-7.11116 -0.0201723 -0.00145508
-7.07462 -0.0203855 -0.00147846
-7.0381 -0.020602 -0.00150235
-7.00159 -0.0208219 -0.00152674
-6.96511 -0.0210453 -0.00155166
-6.92865 -0.0212721 -0.00157711
-6.89221 -0.0215026 -0.00160311
-6.85579 -0.0217367 -0.00162968
-6.81938 -0.0219745 -0.00165683
-6.783 -0.0222162 -0.00168457
-6.74664 -0.0224618 -0.00171294
-6.71029 -0.0227114 -0.00174193
-6.67397 -0.0229651 -0.00177157
-6.63766 -0.0232229 -0.00180188
-6.60137 -0.023485 -0.00183287
-6.5651 -0.0237515 -0.00186457
-6.52885 -0.0240224 -0.001897
-6.49262 -0.0242979 -0.00193018
-6.4564 -0.0245781 -0.00196412
-6.42021 -0.0248631 -0.00199886
-6.38403 -0.0251529 -0.00203442
-6.34786 -0.0254477 -0.00207081
-6.31172 -0.0257476 -0.00210807
-6.27559 -0.0260528 -0.00214622
-6.23949 -0.0263634 -0.00218529
-6.20339 -0.0266794 -0.00222531
-6.16732 -0.027001 -0.00226631
-6.13126 -0.0273284 -0.0023083
-6.09522 -0.0276617 -0.00235134
-6.05919 -0.0280011 -0.00239545
-6.02319 -0.0283466 -0.00244066
-5.9872 -0.0286984 -0.00248702
-5.95122 -0.0290568 -0.00253455
-5.91526 -0.0294218 -0.00258329
-5.87932 -0.0297937 -0.00263329
-5.84339 -0.0301725 -0.00268458
-5.80748 -0.0305586 -0.00273721
-5.77158 -0.030952 -0.00279123
-5.7357 -0.0313529 -0.00284667
-5.69984 -0.0317616 -0.00290359
-5.66399 -0.0321783 -0.00296204
-5.62815 -0.0326032 -0.00302207
-5.59233 -0.0330364 -0.00308374
-5.55653 -0.0334783 -0.0031471
-5.52074 -0.033929 -0.00321221
-5.48497 -0.0343888 -0.00327913
-5.4492 -0.0348579 -0.00334794
-5.41346 -0.0353367 -0.00341869
-5.37773 -0.0358253 -0.00349147
-5.34201 -0.036324 -0.00356633
-5.30631 -0.0368332 -0.00364337
-5.27062 -0.0373531 -0.00372265
-5.23494 -0.0378841 -0.00380428
-5.19928 -0.0384264 -0.00388833
-5.16363 -0.0389804 -0.0039749
-5.128 -0.0395464 -0.00406408
-5.09237 -0.0401248 -0.00415599
-5.05677 -0.040716 -0.00425072
-5.02117 -0.0413203 -0.00434839
-4.98559 -0.0419382 -0.00444912
-4.95002 -0.04257 -0.00455303
-4.91446 -0.0432163 -0.00466026
-4.87892 -0.0438773 -0.00477094
-4.84339 -0.0445537 -0.00488522
-4.80787 -0.0452458 -0.00500325
-4.77237 -0.0459543 -0.0051252
-4.73687 -0.0466795 -0.00525123
-4.70139 -0.0474222 -0.00538151
-4.66592 -0.0481828 -0.00551626
-4.63046 -0.0489619 -0.00565566
-4.59502 -0.0497601 -0.00579992
-4.55958 -0.0505781 -0.00594928
-4.52416 -0.0514166 -0.00610397
-4.48875 -0.0522763 -0.00626424
-4.45335 -0.0531579 -0.00643037
-4.41797 -0.0540621 -0.00660263
-4.38259 -0.0549898 -0.00678134
-4.34722 -0.0559417 -0.0069668
-4.31187 -0.0569188 -0.00715938
-4.27653 -0.057922 -0.00735943
-4.24119 -0.0589522 -0.00756736
-4.20587 -0.0600104 -0.00778356
-4.17056 -0.0610977 -0.00800851
-4.13526 -0.062215 -0.00824265
-4.09997 -0.0633637 -0.00848654
-4.06469 -0.0645447 -0.00874069
-4.02942 -0.0657594 -0.00900571
-3.99416 -0.0670091 -0.00928223
-3.95891 -0.0682952 -0.00957093
-3.92367 -0.0696189 -0.00987254
-3.88844 -0.0709818 -0.0101879
-3.85322 -0.0723855 -0.0105177
-3.81801 -0.0738314 -0.0108631
-3.7828 -0.0753214 -0.0112248
-3.74761 -0.076857 -0.0116041
-3.71243 -0.0784402 -0.0120021
-3.67726 -0.0800727 -0.0124199
-3.64209 -0.0817565 -0.0128589
-3.60694 -0.0834936 -0.0133204
-3.57179 -0.0852861 -0.0138061
-3.53665 -0.087136 -0.0143174
-3.50152 -0.0890455 -0.0148561
-3.4664 -0.0910169 -0.0154241
-3.43129 -0.0930524 -0.016023
-3.39619 -0.0951544 -0.016655
-3.36109 -0.0973254 -0.0173221
-3.32601 -0.0995679 -0.0180264
-3.29093 -0.101884 -0.0187701
-3.25586 -0.104277 -0.0195553
-3.2208 -0.10675 -0.0203843
-3.18574 -0.109306 -0.0212594
-3.1507 -0.111947 -0.0221827
-3.11566 -0.114678 -0.0231565
-3.08063 -0.117502 -0.0241832
-3.0456 -0.120424 -0.0252652
-3.01059 -0.123449 -0.0264047
-2.97558 -0.126582 -0.0276048
-2.94058 -0.129829 -0.0288681
-2.90558 -0.133198 -0.0301983
-2.87059 -0.136696 -0.0315991
-2.83561 -0.140332 -0.0330752
-2.80064 -0.144114 -0.0346318
-2.76567 -0.148052 -0.0362751
-2.73071 -0.152158 -0.0380122
-2.69576 -0.156443 -0.0398515
-2.66081 -0.160918 -0.0418023
-2.62587 -0.165597 -0.0438755
-2.59094 -0.170494 -0.046083
-2.55601 -0.175621 -0.0484386
-2.52109 -0.180995 -0.0509575
-2.48617 -0.186632 -0.0536569
-2.45126 -0.192548 -0.0565557
-2.41636 -0.198761 -0.0596754
-2.38146 -0.20529 -0.0630397
-2.34657 -0.212155 -0.0666756
-2.31168 -0.219377 -0.0706128
-2.2768 -0.226978 -0.0748853
-2.24192 -0.234981 -0.0795311
-2.20705 -0.243413 -0.0845933
-2.17219 -0.252298 -0.0901204
-2.13733 -0.261663 -0.0961681
-2.10247 -0.271536 -0.102799
-2.06762 -0.281945 -0.110085
-2.03278 -0.292919 -0.118108
-1.99794 -0.304486 -0.126962
-1.9631 -0.316671 -0.136754
-1.92827 -0.329497 -0.147608
-1.89345 -0.342983 -0.159664
-1.85862 -0.35714 -0.173085
-1.82381 -0.371971 -0.188055
-1.78899 -0.38746 -0.204789
-1.75419 -0.403577 -0.223527
-1.71938 -0.420259 -0.244545
-1.68458 -0.437413 -0.268156
-1.64979 -0.454894 -0.294708
-1.61499 -0.472497 -0.324588
-1.58021 -0.489936 -0.358222
-1.54542 -0.506826 -0.396062
-1.51064 -0.522653 -0.438578
-1.47586 -0.536755 -0.486238
-1.44109 -0.548282 -0.539473
-1.40632 -0.556183 -0.598634
-1.37155 -0.559173 -0.663924
-1.33679 -0.555746 -0.735323
-1.30203 -0.544175 -0.812477
-1.26727 -0.522596 -0.894602
-1.23251 -0.489085 -0.980359
-1.19776 -0.441852 -1.06778
-1.16301 -0.379433 -1.15421
-1.12827 -0.30097 -1.23639
-1.09352 -0.206468 -1.31055
-1.05878 -0.0970313 -1.37273
-1.02405 0.025022 -1.41915
-0.989309 0.156193 -1.44669
-0.954576 0.292035 -1.45323
-0.919844 0.427573 -1.43812
-0.885115 0.557825 -1.40217
-0.850388 0.678368 -1.34763
-0.815663 0.785753 -1.27784
-0.78094 0.877802 -1.19676
-0.746219 0.953611 -1.10852
-0.711499 1.01345 -1.01695
-0.676781 1.05844 -0.925307
-0.642065 1.09032 -0.836139
-0.60735 1.11106 -0.751248
-0.572637 1.12272 -0.671767
-0.537925 1.12723 -0.598278
-0.503214 1.12633 -0.530936
-0.468504 1.12151 -0.469603
-0.433796 1.11399 -0.413933
-0.399089 1.10477 -0.363477
-0.364382 1.09465 -0.317714
-0.329676 1.08423 -0.276118
-0.294972 1.074 -0.23816
-0.260267 1.06431 -0.203345
-0.225564 1.05542 -0.1712
-0.190861 1.04754 -0.141292
-0.156158 1.0408 -0.113213
-0.121456 1.0353 -0.0865938
-0.0867541 1.03113 -0.0610781
-0.0520524 1.02833 -0.0363415
-0.0173508 1.02692 -0.0120621
0.0173508 1.02692 0.0120621
0.0520524 1.02833 0.0363415
0.0867541 1.03113 0.0610781
0.121456 1.0353 0.0865938
0.156158 1.0408 0.113213
0.190861 1.04754 0.141292
0.225564 1.05542 0.1712
0.260267 1.06431 0.203345
0.294972 1.074 0.23816
0.329676 1.08423 0.276118
0.364382 1.09465 0.317714
0.399089 1.10477 0.363477
0.433796 1.11399 0.413933
0.468504 1.12151 0.469603
0.503214 1.12633 0.530936
0.537925 1.12723 0.598278
0.572637 1.12272 0.671767
0.60735 1.11106 0.751248
0.642065 1.09032 0.836139
0.676781 1.05844 0.925307
0.711499 1.01345 1.01695
0.746219 0.953611 1.10852
0.78094 0.877802 1.19676
0.815663 0.785753 1.27784
0.850388 0.678368 1.34763
0.885115 0.557825 1.40217
0.919844 0.427573 1.43812
0.954576 0.292035 1.45323
0.989309 0.156193 1.44669
1.02405 0.025022 1.41915
1.05878 -0.0970313 1.37273
1.09352 -0.206468 1.31055
1.12827 -0.30097 1.23639
1.16301 -0.379433 1.15421
1.19776 -0.441852 1.06778
1.23251 -0.489085 0.980359
1.26727 -0.522596 0.894602
1.30203 -0.544175 0.812477
1.33679 -0.555746 0.735323
1.37155 -0.559173 0.663924
1.40632 -0.556183 0.598634
1.44109 -0.548282 0.539473
1.47586 -0.536755 0.486238
1.51064 -0.522653 0.438578
1.54542 -0.506826 0.396062
1.58021 -0.489936 0.358222
1.61499 -0.472497 0.324588
1.64979 -0.454894 0.294708
1.68458 -0.437413 0.268156
1.71938 -0.420259 0.244545
1.75419 -0.403577 0.223527
1.78899 -0.38746 0.204789
1.82381 -0.371971 0.188055
1.85862 -0.35714 0.173085
1.89345 -0.342983 0.159664
1.92827 -0.329497 0.147608
1.9631 -0.316671 0.136754
1.99794 -0.304486 0.126962
2.03278 -0.292919 0.118108
2.06762 -0.281945 0.110085
2.10247 -0.271536 0.102799
2.13733 -0.261663 0.0961681
2.17219 -0.252298 0.0901204
2.20705 -0.243413 0.0845933
2.24192 -0.234981 0.0795311
2.2768 -0.226978 0.0748853
2.31168 -0.219377 0.0706128
2.34657 -0.212155 0.0666756
2.38146 -0.20529 0.0630397
2.41636 -0.198761 0.0596754
2.45126 -0.192548 0.0565557
2.48617 -0.186632 0.0536569
2.52109 -0.180995 0.0509575
2.55601 -0.175621 0.0484386
2.59094 -0.170494 0.046083
2.62587 -0.165597 0.0438755
2.66081 -0.160918 0.0418023
2.69576 -0.156443 0.0398515
2.73071 -0.152158 0.0380122
2.76567 -0.148052 0.0362751
2.80064 -0.144114 0.0346318
2.83561 -0.140332 0.0330752
2.87059 -0.136696 0.0315991
2.90558 -0.133198 0.0301983
2.94058 -0.129829 0.0288681
2.97558 -0.126582 0.0276048
3.01059 -0.123449 0.0264047
3.0456 -0.120424 0.0252652
3.08063 -0.117502 0.0241832
3.11566 -0.114678 0.0231565
3.1507 -0.111947 0.0221827
3.18574 -0.109306 0.0212594
3.2208 -0.10675 0.0203843
3.25586 -0.104277 0.0195553
3.29093 -0.101884 0.0187701
3.32601 -0.0995679 0.0180264
3.36109 -0.0973254 0.0173221
3.39619 -0.0951544 0.016655
3.43129 -0.0930524 0.016023
3.4664 -0.0910169 0.0154241
3.50152 -0.0890455 0.0148561
3.53665 -0.087136 0.0143174
3.57179 -0.0852861 0.0138061
3.60694 -0.0834936 0.0133204
3.64209 -0.0817565 0.0128589
3.67726 -0.0800727 0.0124199
3.71243 -0.0784402 0.0120021
3.74761 -0.076857 0.0116041
3.7828 -0.0753214 0.0112248
3.81801 -0.0738314 0.0108631
3.85322 -0.0723855 0.0105177
3.88844 -0.0709818 0.0101879
3.92367 -0.0696189 0.00987254
3.95891 -0.0682952 0.00957093
3.99416 -0.0670091 0.00928223
4.02942 -0.0657594 0.00900571
4.06469 -0.0645447 0.00874069
4.09997 -0.0633637 0.00848654
4.13526 -0.062215 0.00824265
4.17056 -0.0610977 0.00800851
4.20587 -0.0600104 0.00778356
4.24119 -0.0589522 0.00756736
4.27653 -0.057922 0.00735943
4.31187 -0.0569188 0.00715938
4.34722 -0.0559417 0.0069668
4.38259 -0.0549898 0.00678134
4.41797 -0.0540621 0.00660263
4.45335 -0.0531579 0.00643037
4.48875 -0.0522763 0.00626424
4.52416 -0.0514166 0.00610397
4.55958 -0.0505781 0.00594928
4.59502 -0.0497601 0.00579992
4.63046 -0.0489619 0.00565566
4.66592 -0.0481828 0.00551626
4.70139 -0.0474222 0.00538151
4.73687 -0.0466795 0.00525123
4.77237 -0.0459543 0.0051252
4.80787 -0.0452458 0.00500325
4.84339 -0.0445537 0.00488522
4.87892 -0.0438773 0.00477094
4.91446 -0.0432163 0.00466026
4.95002 -0.04257 0.00455303
4.98559 -0.0419382 0.00444912
5.02117 -0.0413203 0.00434839
5.05677 -0.040716 0.00425072
5.09237 -0.0401248 0.00415599
5.128 -0.0395464 0.00406408
5.16363 -0.0389804 0.0039749
5.19928 -0.0384264 0.00388833
5.23494 -0.0378841 0.00380428
5.27062 -0.0373531 0.00372265
5.30631 -0.0368332 0.00364337
5.34201 -0.036324 0.00356633
5.37773 -0.0358253 0.00349147
5.41346 -0.0353367 0.00341869
5.4492 -0.0348579 0.00334794
5.48497 -0.0343888 0.00327913
5.52074 -0.033929 0.00321221
5.55653 -0.0334783 0.0031471
5.59233 -0.0330364 0.00308374
5.62815 -0.0326032 0.00302207
5.66399 -0.0321783 0.00296204
5.69984 -0.0317616 0.00290359
5.7357 -0.0313529 0.00284667
5.77158 -0.030952 0.00279123
5.80748 -0.0305586 0.00273721
5.84339 -0.0301725 0.00268458
5.87932 -0.0297937 0.00263329
5.91526 -0.0294218 0.00258329
5.95122 -0.0290568 0.00253455
5.9872 -0.0286984 0.00248702
6.02319 -0.0283466 0.00244066
6.05919 -0.0280011 0.00239545
6.09522 -0.0276617 0.00235134
6.13126 -0.0273284 0.0023083
6.16732 -0.027001 0.00226631
6.20339 -0.0266794 0.00222531
6.23949 -0.0263634 0.00218529
6.27559 -0.0260528 0.00214622
6.31172 -0.0257476 0.00210807
6.34786 -0.0254477 0.00207081
6.38403 -0.0251529 0.00203442
6.42021 -0.0248631 0.00199886
6.4564 -0.0245781 0.00196412
6.49262 -0.0242979 0.00193018
6.52885 -0.0240224 0.001897
6.5651 -0.0237515 0.00186457
6.60137 -0.023485 0.00183287
6.63766 -0.0232229 0.00180188
6.67397 -0.0229651 0.00177157
6.71029 -0.0227114 0.00174193
6.74664 -0.0224618 0.00171294
6.783 -0.0222162 0.00168457
6.81938 -0.0219745 0.00165683
6.85579 -0.0217367 0.00162968
6.89221 -0.0215026 0.00160311
6.92865 -0.0212721 0.00157711
6.96511 -0.0210453 0.00155166
7.00159 -0.0208219 0.00152674
7.0381 -0.020602 0.00150235
7.07462 -0.0203855 0.00147846
7.11116 -0.0201723 0.00145508
7.14772 -0.0199623 0.00143217
7.18431 -0.0197555 0.00140973
7.22091 -0.0195517 0.00138775
7.25754 -0.0193511 0.00136622
7.29418 -0.0191534 0.00134512
7.33085 -0.0189586 0.00132444
7.36754 -0.0187667 0.00130418
7.40425 -0.0185776 0.00128432
7.44099 -0.0183912 0.00126485
7.47774 -0.0182076 0.00124577
7.51452 -0.0180265 0.00122706
7.55132 -0.0178481 0.00120871
7.58814 -0.0176723 0.00119072
7.62498 -0.0174989 0.00117308
7.66185 -0.017328 0.00115577
7.69874 -0.0171594 0.0011388
7.73566 -0.0169933 0.00112215
7.77259 -0.0168294 0.00110582
7.80955 -0.0166679 0.00108979
7.84654 -0.0165085 0.00107406
7.88355 -0.0163513 0.00105863
7.92058 -0.0161963 0.00104348
7.95763 -0.0160434 0.00102861
7.99471 -0.0158926 0.00101402
8.03182 -0.0157437 0.000999688
8.06895 -0.0155969 0.000985622
8.1061 -0.0154521 0.00097181
8.14328 -0.0153091 0.000958249
8.18049 -0.0151681 0.000944931
8.21772 -0.0150289 0.000931851
8.25497 -0.0148915 0.000919004
8.29226 -0.0147559 0.000906386
8.32956 -0.0146221 0.000893989
8.3669 -0.01449 0.000881811
8.40426 -0.0143597 0.000869846
8.44165 -0.0142309 0.000858089
8.47906 -0.0141039 0.000846536
8.5165 -0.0139784 0.000835183
8.55397 -0.0138545 0.000824025
8.59146 -0.0137322 0.000813058
8.62899 -0.0136114 0.000802277
8.66654 -0.0134921 0.000791681
8.70412 -0.0133743 0.000781262
8.74172 -0.013258 0.00077102
8.77936 -0.013143 0.000760949
8.81702 -0.0130295 0.000751046
8.85471 -0.0129174 0.000741307
8.89244 -0.0128067 0.00073173
8.93019 -0.0126972 0.000722311
8.96797 -0.0125892 0.000713046
9.00578 -0.0124823 0.000703933
9.04362 -0.0123768 0.000694968
9.08149 -0.0122726 0.000686149
9.11939 -0.0121695 0.000677472
9.15732 -0.0120677 0.000668934
9.19528 -0.0119671 0.000660533
9.23327 -0.0118676 0.000652267
9.2713 -0.0117694 0.000644131
9.30935 -0.0116722 0.000636125
9.34744 -0.0115762 0.000628245
9.38556 -0.0114813 0.000620488
9.42371 -0.0113874 0.000612853
9.46189 -0.0112947 0.000605336
9.50011 -0.011203 0.000597937
9.53836 -0.0111123 0.000590652
9.57664 -0.0110227 0.000583479
9.61496 -0.0109341 0.000576416
9.65331 -0.0108464 0.000569461
9.69169 -0.0107598 0.000562612
9.73011 -0.0106741 0.000555867
9.76856 -0.0105893 0.000549224
9.80704 -0.0105055 0.000542681
9.84557 -0.0104226 0.000536236
9.88412 -0.0103406 0.000529887
9.92271 -0.0102595 0.000523633
9.96134 -0.0101793 0.000517472
10 -0.0100999 0.000511401
10.0387 -0.0100214 0.00050542
10.0774 -0.00994378 0.000499527
10.1162 -0.00986695 0.00049372
10.155 -0.00979094 0.000487997
10.1939 -0.00971574 0.000482358
10.2328 -0.00964133 0.0004768
10.2717 -0.0095677 0.000471322
10.3106 -0.00949485 0.000465923
10.3496 -0.00942276 0.000460601
10.3887 -0.00935141 0.000455354
10.4278 -0.00928081 0.000450183
10.4669 -0.00921093 0.000445084
10.506 -0.00914177 0.000440058
10.5452 -0.00907333 0.000435102
10.5845 -0.00900558 0.000430215
10.6238 -0.00893852 0.000425397
10.6631 -0.00887213 0.000420645
10.7024 -0.00880642 0.00041596
10.7418 -0.00874137 0.000411339
10.7813 -0.00867698 0.000406782
10.8208 -0.00861322 0.000402287
10.8603 -0.0085501 0.000397854
10.8999 -0.0084876 0.000393481
10.9395 -0.00842573 0.000389167
10.9792 -0.00836446 0.000384912
11.0189 -0.00830379 0.000380714
11.0586 -0.00824371 0.000376573
11.0984 -0.00818422 0.000372487
11.1383 -0.0081253 0.000368456
11.1781 -0.00806696 0.000364478
11.2181 -0.00800918 0.000360553
11.2581 -0.00795195 0.00035668
11.2981 -0.00789526 0.000352858
11.3381 -0.00783912 0.000349085
11.3783 -0.00778351 0.000345363
11.4184 -0.00772843 0.000341689
11.4587 -0.00767386 0.000338063
11.4989 -0.00761981 0.000334483
11.5392 -0.00756626 0.00033095
11.5796 -0.00751322 0.000327462
11.62 -0.00746066 0.00032402
11.6605 -0.00740859 0.000320621
11.701 -0.007357 0.000317265
11.7415 -0.00730589 0.000313952
11.7822 -0.00725524 0.000310681
11.8228 -0.00720506 0.000307452
11.8636 -0.00715533 0.000304263
11.9043 -0.00710605 0.000301114
11.9452 -0.00705722 0.000298004
11.986 -0.00700882 0.000294933
12.027 -0.00696087 0.000291901
12.068 -0.00691333 0.000288905
12.109 -0.00686623 0.000285947
12.1501 -0.00681953 0.000283025
12.1913 -0.00677326 0.00028014
12.2325 -0.00672739 0.000277289
12.2738 -0.00668192 0.000274473
12.3151 -0.00663685 0.000271691
12.3565 -0.00659217 0.000268944
12.3979 -0.00654788 0.000266229
12.4394 -0.00650398 0.000263547
12.481 -0.00646045 0.000260897
12.5226 -0.00641729 0.000258279
12.5643 -0.00637451 0.000255692
12.6061 -0.00633209 0.000253136
12.6479 -0.00629003 0.00025061
12.6898 -0.00624833 0.000248114
12.7317 -0.00620698 0.000245647
12.7737 -0.00616597 0.000243209
12.8158 -0.00612531 0.0002408
12.8579 -0.00608499 0.000238419
12.9001 -0.00604501 0.000236066
12.9424 -0.00600536 0.00023374
12.9847 -0.00596603 0.000231441
13.0271 -0.00592703 0.000229169
13.0696 -0.00588835 0.000226922
13.1121 -0.00584998 0.000224701
13.1547 -0.00581193 0.000222506
13.1974 -0.00577418 0.000220336
13.2402 -0.00573674 0.00021819
13.283 -0.00569961 0.000216069
13.3259 -0.00566277 0.000213971
13.3689 -0.00562622 0.000211897
13.4119 -0.00558997 0.000209847
13.455 -0.005554 0.000207819
13.4982 -0.00551832 0.000205814
13.5415 -0.00548292 0.000203831
13.5848 -0.0054478 0.000201871
13.6283 -0.00541295 0.000199931
13.6718 -0.00537837 0.000198014
13.7153 -0.00534406 0.000196117
13.759 -0.00531002 0.000194241
13.8028 -0.00527624 0.000192385
13.8466 -0.00524272 0.00019055
13.8905 -0.00520945 0.000188735
13.9345 -0.00517644 0.000186939
13.9786 -0.00514368 0.000185162
14.0227 -0.00511117 0.000183405
14.067 -0.0050789 0.000181666
14.1113 -0.00504687 0.000179946
14.1558 -0.00501508 0.000178245
14.2003 -0.00498353 0.000176561
14.2449 -0.00495221 0.000174895
14.2896 -0.00492113 0.000173247
14.3344 -0.00489027 0.000171616
14.3793 -0.00485964 0.000170002
14.4243 -0.00482923 0.000168405
14.4693 -0.00479905 0.000166825
14.5145 -0.00476908 0.000165261
14.5598 -0.00473932 0.000163713
14.6052 -0.00470978 0.000162181
14.6506 -0.00468046 0.000160665
14.6962 -0.00465134 0.000159165
14.7419 -0.00462242 0.00015768
14.7877 -0.00459371 0.00015621
14.8336 -0.00456521 0.000154754
14.8796 -0.0045369 0.000153314
14.9257 -0.00450878 0.000151888
14.9719 -0.00448087 0.000150476
15.0182 -0.00445314 0.000149079
15.0647 -0.00442561 0.000147695
15.1112 -0.00439826 0.000146325
15.1579 -0.0043711 0.000144969
15.2047 -0.00434413 0.000143626
15.2516 -0.00431734 0.000142297
15.2986 -0.00429072 0.00014098
15.3458 -0.00426428 0.000139676
15.393 -0.00423802 0.000138385
15.4404 -0.00421194 0.000137107
15.488 -0.00418602 0.000135841
15.5356 -0.00416027 0.000134587
15.5834 -0.00413469 0.000133345
15.6313 -0.00410928 0.000132115
15.6794 -0.00408403 0.000130897
15.7276 -0.00405894 0.00012969
15.7759 -0.00403402 0.000128495
15.8243 -0.00400925 0.000127311
15.873 -0.00398463 0.000126138
15.9217 -0.00396017 0.000124976
15.9706 -0.00393586 0.000123825
16.0197 -0.00391171 0.000122684
16.0689 -0.0038877 0.000121554
16.1182 -0.00386383 0.000120435
16.1677 -0.00384012 0.000119325
16.2174 -0.00381654 0.000118226
16.2672 -0.00379311 0.000117137
16.3172 -0.00376982 0.000116057
16.3674 -0.00374666 0.000114988
16.4177 -0.00372364 0.000113928
16.4682 -0.00370076 0.000112877
16.5189 -0.003678 0.000111836
16.5697 -0.00365538 0.000110804
16.6208 -0.00363289 0.000109781
16.672 -0.00361052 0.000108766
16.7234 -0.00358828 0.000107761
16.775 -0.00356616 0.000106765
16.8268 -0.00354417 0.000105777
16.8787 -0.00352229 0.000104797
16.9309 -0.00350054 0.000103826
16.9833 -0.0034789 0.000102863
17.0359 -0.00345737 0.000101908
17.0887 -0.00343596 0.000100962
17.1418 -0.00341466 0.000100023
17.195 -0.00339347 9.90915e-05
17.2485 -0.00337239 9.8168e-05
17.3022 -0.00335142 9.7252e-05
17.3562 -0.00333055 9.63435e-05
17.4104 -0.00330978 9.54423e-05
17.4648 -0.00328911 9.45484e-05
17.5195 -0.00326855 9.36614e-05
17.5744 -0.00324808 9.27816e-05
17.6296 -0.0032277 9.19085e-05
17.6851 -0.00320742 9.10423e-05
17.7408 -0.00318723 9.01827e-05
17.7969 -0.00316713 8.93297e-05
17.8532 -0.00314712 8.84831e-05
17.9098 -0.0031272 8.76429e-05
17.9667 -0.00310736 8.68088e-05
18.0239 -0.0030876 8.5981e-05
18.0815 -0.00306793 8.51591e-05
18.1393 -0.00304833 8.43431e-05
18.1975 -0.0030288 8.35329e-05
18.256 -0.00300935 8.27284e-05
18.3149 -0.00298998 8.19295e-05
18.3742 -0.00297067 8.1136e-05
18.4338 -0.00295143 8.03478e-05
18.4938 -0.00293225 7.9565e-05
18.5542 -0.00291314 7.87871e-05
18.615 -0.00289409 7.80144e-05
18.6762 -0.00287509 7.72464e-05
18.7379 -0.00285615 7.64833e-05
18.8 -0.00283726 7.57247e-05
18.8625 -0.00281842 7.49707e-05
18.9255 -0.00279963 7.4221e-05
18.9891 -0.00278088 7.34756e-05
19.0531 -0.00276217 7.27342e-05
19.1177 -0.00274349 7.19969e-05
19.1828 -0.00272485 7.12633e-05
19.2484 -0.00270624 7.05334e-05
19.3147 -0.00268765 6.9807e-05
19.3816 -0.00266909 6.9084e-05
19.4491 -0.00265054 6.83641e-05
19.5173 -0.002632 6.76473e-05
19.5862 -0.00261347 6.69332e-05
19.6558 -0.00259494 6.62218e-05
19.7262 -0.00257641 6.55128e-05
19.7974 -0.00255787 6.48059e-05
19.8694 -0.00253931 6.4101e-05
19.9423 -0.00252073 6.33978e-05
20.0162 -0.00250211 6.2696e-05
20.091 -0.00248346 6.19953e-05
20.1669 -0.00246475 6.12954e-05
20.244 -0.00244599 6.05959e-05
20.3222 -0.00242715 5.98965e-05
20.4016 -0.00240823 5.91967e-05
20.4825 -0.00238922 5.8496e-05
20.5648 -0.00237008 5.77939e-05
20.6487 -0.00235081 5.70897e-05
20.7344 -0.00233139 5.63828e-05
20.8219 -0.00231179 5.56723e-05
20.9115 -0.00229197 5.49573e-05
21.0034 -0.00227192 5.42366e-05
21.0979 -0.00225157 5.35089e-05
21.1952 -0.00223089 5.27725e-05
21.2959 -0.0022098 5.20253e-05
21.4004 -0.00218823 5.12645e-05
21.5093 -0.00216607 5.04868e-05
21.6237 -0.00214316 4.96873e-05
21.7448 -0.0021193 4.8859e-05
21.8747 -0.00209417 4.79915e-05
22.0165 -0.00206721 4.7067e-05
22.1768 -0.00203738 4.60507e-05
22.3723 -0.00200186 4.48506e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.25Lambda0.5Nc1Classic/GRp_FRG.txt <==
-22.3723 -0.00200269 -4.48847e-05
-22.1768 -0.00203824 -4.60875e-05
-22.0165 -0.0020681 -4.71042e-05
-21.8747 -0.00209507 -4.80303e-05
-21.7448 -0.00212022 -4.88979e-05
-21.6237 -0.0021441 -4.97273e-05
-21.5093 -0.00216701 -5.05268e-05
-21.4004 -0.00218919 -5.13059e-05
-21.2959 -0.00221078 -5.20671e-05
-21.1952 -0.00223188 -5.28157e-05
-21.0979 -0.00225258 -5.35525e-05
-21.0034 -0.00227295 -5.42815e-05
-20.9115 -0.00229302 -5.50026e-05
-20.8219 -0.00231285 -5.57188e-05
-20.7344 -0.00233247 -5.64297e-05
-20.6487 -0.00235191 -5.71377e-05
-20.5648 -0.0023712 -5.78423e-05
-20.4825 -0.00239035 -5.85456e-05
-20.4016 -0.00240939 -5.92466e-05
-20.3222 -0.00242832 -5.99476e-05
-20.244 -0.00244717 -6.06474e-05
-20.1669 -0.00246595 -6.1348e-05
-20.091 -0.00248468 -6.20482e-05
-20.0162 -0.00250335 -6.275e-05
-19.9423 -0.00252198 -6.34522e-05
-19.8694 -0.00254058 -6.41565e-05
-19.7974 -0.00255915 -6.48617e-05
-19.7262 -0.00257771 -6.55696e-05
-19.6558 -0.00259626 -6.62789e-05
-19.5862 -0.00261481 -6.69914e-05
-19.5173 -0.00263335 -6.77057e-05
-19.4491 -0.00265191 -6.84235e-05
-19.3816 -0.00267047 -6.91436e-05
-19.3147 -0.00268906 -6.98676e-05
-19.2484 -0.00270766 -7.05942e-05
-19.1828 -0.00272629 -7.1325e-05
-19.1177 -0.00274495 -7.20587e-05
-19.0531 -0.00276364 -7.2797e-05
-18.9891 -0.00278237 -7.35384e-05
-18.9255 -0.00280114 -7.42847e-05
-18.8625 -0.00281995 -7.50344e-05
-18.8 -0.0028388 -7.57893e-05
-18.7379 -0.00285771 -7.65478e-05
-18.6762 -0.00287667 -7.73117e-05
-18.615 -0.00289568 -7.80796e-05
-18.5542 -0.00291475 -7.88531e-05
-18.4938 -0.00293388 -7.96308e-05
-18.4338 -0.00295307 -8.04143e-05
-18.3742 -0.00297233 -8.12022e-05
-18.3149 -0.00299166 -8.19962e-05
-18.256 -0.00301105 -8.27949e-05
-18.1975 -0.00303052 -8.35999e-05
-18.1393 -0.00305006 -8.44097e-05
-18.0815 -0.00306967 -8.52261e-05
-18.0239 -0.00308936 -8.60475e-05
-17.9667 -0.00310914 -8.68757e-05
-17.9098 -0.00312899 -8.77092e-05
-17.8532 -0.00314893 -8.85497e-05
-17.7969 -0.00316896 -8.93957e-05
-17.7408 -0.00318908 -9.02489e-05
-17.6851 -0.00320928 -9.11079e-05
-17.6296 -0.00322958 -9.19742e-05
-17.5744 -0.00324997 -9.28465e-05
-17.5195 -0.00327045 -9.37265e-05
-17.4648 -0.00329103 -9.46126e-05
-17.4104 -0.00331171 -9.55066e-05
-17.3562 -0.0033325 -9.64069e-05
-17.3022 -0.00335338 -9.73154e-05
-17.2485 -0.00337437 -9.82305e-05
-17.195 -0.00339547 -9.91539e-05
-17.1418 -0.00341667 -0.000100084
-17.0887 -0.00343799 -0.000101023
-17.0359 -0.00345941 -0.000101969
-16.9833 -0.00348095 -0.000102924
-16.9309 -0.0035026 -0.000103886
-16.8787 -0.00352437 -0.000104857
-16.8268 -0.00354626 -0.000105835
-16.775 -0.00356827 -0.000106823
-16.7234 -0.0035904 -0.000107819
-16.672 -0.00361265 -0.000108824
-16.6208 -0.00363503 -0.000109837
-16.5697 -0.00365754 -0.000110861
-16.5189 -0.00368018 -0.000111892
-16.4682 -0.00370294 -0.000112933
-16.4177 -0.00372584 -0.000113983
-16.3674 -0.00374887 -0.000115044
-16.3172 -0.00377204 -0.000116113
-16.2672 -0.00379535 -0.000117192
-16.2174 -0.00381879 -0.000118281
-16.1677 -0.00384238 -0.000119381
-16.1182 -0.00386611 -0.00012049
-16.0689 -0.00388999 -0.00012161
-16.0197 -0.00391401 -0.00012274
-15.9706 -0.00393818 -0.000123881
-15.9217 -0.0039625 -0.000125032
-15.873 -0.00398698 -0.000126195
-15.8243 -0.0040116 -0.000127368
-15.7759 -0.00403639 -0.000128553
-15.7276 -0.00406133 -0.000129749
-15.6794 -0.00408643 -0.000130957
-15.6313 -0.0041117 -0.000132176
-15.5834 -0.00413712 -0.000133407
-15.5356 -0.00416272 -0.00013465
-15.488 -0.00418848 -0.000135906
-15.4404 -0.00421441 -0.000137173
-15.393 -0.00424051 -0.000138453
-15.3458 -0.00426679 -0.000139745
-15.2986 -0.00429324 -0.000141051
-15.2516 -0.00431987 -0.000142369
-15.2047 -0.00434668 -0.000143701
-15.1579 -0.00437368 -0.000145046
-15.1112 -0.00440086 -0.000146405
-15.0647 -0.00442822 -0.000147776
-15.0182 -0.00445577 -0.000149163
-14.9719 -0.00448352 -0.000150563
-14.9257 -0.00451145 -0.000151978
-14.8796 -0.00453959 -0.000153406
-14.8336 -0.00456792 -0.00015485
-14.7877 -0.00459645 -0.000156308
-14.7419 -0.00462518 -0.000157782
-14.6962 -0.00465412 -0.00015927
-14.6506 -0.00468326 -0.000160774
-14.6052 -0.00471262 -0.000162293
-14.5598 -0.00474218 -0.00016383
-14.5145 -0.00477196 -0.000165381
-14.4693 -0.00480196 -0.000166949
-14.4243 -0.00483218 -0.000168533
-14.3793 -0.00486261 -0.000170135
-14.3344 -0.00489328 -0.000171753
-14.2896 -0.00492417 -0.000173389
-14.2449 -0.00495529 -0.000175041
-14.2003 -0.00498664 -0.000176712
-14.1558 -0.00501822 -0.0001784
-14.1113 -0.00505005 -0.000180108
-14.067 -0.00508211 -0.000181832
-14.0227 -0.00511442 -0.000183577
-13.9786 -0.00514697 -0.000185339
-13.9345 -0.00517978 -0.000187122
-13.8905 -0.00521283 -0.000188923
-13.8466 -0.00524614 -0.000190745
-13.8028 -0.00527971 -0.000192586
-13.759 -0.00531353 -0.000194449
-13.7153 -0.00534762 -0.000196331
-13.6718 -0.00538198 -0.000198235
-13.6283 -0.00541661 -0.000200159
-13.5848 -0.00545151 -0.000202106
-13.5415 -0.00548669 -0.000204074
-13.4982 -0.00552214 -0.000206065
-13.455 -0.00555788 -0.000208077
-13.4119 -0.00559391 -0.000210113
-13.3689 -0.00563022 -0.000212171
-13.3259 -0.00566683 -0.000214255
-13.283 -0.00570373 -0.00021636
-13.2402 -0.00574094 -0.000218491
-13.1974 -0.00577845 -0.000220645
-13.1547 -0.00581626 -0.000222826
-13.1121 -0.00585438 -0.00022503
-13.0696 -0.00589282 -0.000227262
-13.0271 -0.00593158 -0.000229518
-12.9847 -0.00597066 -0.000231802
-12.9424 -0.00601006 -0.000234111
-12.9001 -0.00604979 -0.000236449
-12.8579 -0.00608986 -0.000238813
-12.8158 -0.00613027 -0.000241207
-12.7737 -0.00617101 -0.000243627
-12.7317 -0.0062121 -0.000246079
-12.6898 -0.00625355 -0.000248557
-12.6479 -0.00629534 -0.000251067
-12.6061 -0.0063375 -0.000253606
-12.5643 -0.00638001 -0.000256177
-12.5226 -0.0064229 -0.000258777
-12.481 -0.00646615 -0.000261411
-12.4394 -0.00650979 -0.000264075
-12.3979 -0.0065538 -0.000266773
-12.3565 -0.0065982 -0.000269503
-12.3151 -0.00664299 -0.000272268
-12.2738 -0.00668817 -0.000275065
-12.2325 -0.00673376 -0.000277899
-12.1913 -0.00677975 -0.000280766
-12.1501 -0.00682615 -0.000283671
-12.109 -0.00687296 -0.000286609
-12.068 -0.0069202 -0.000289587
-12.027 -0.00696786 -0.0002926
-11.986 -0.00701595 -0.000295654
-11.9452 -0.00706448 -0.000298743
-11.9043 -0.00711345 -0.000301874
-11.8636 -0.00716287 -0.000305043
-11.8228 -0.00721274 -0.000308254
-11.7822 -0.00726307 -0.000311504
-11.7415 -0.00731387 -0.000314798
-11.701 -0.00736514 -0.000318132
-11.6605 -0.00741688 -0.000321512
-11.62 -0.00746911 -0.000324933
-11.5796 -0.00752182 -0.000328401
-11.5392 -0.00757504 -0.000331912
-11.4989 -0.00762875 -0.000335472
-11.4587 -0.00768297 -0.000339075
-11.4184 -0.00773771 -0.000342729
-11.3783 -0.00779298 -0.000346428
-11.3381 -0.00784877 -0.000350179
-11.2981 -0.00790509 -0.000353977
-11.2581 -0.00796196 -0.000357829
-11.2181 -0.00801938 -0.00036173
-11.1781 -0.00807736 -0.000365686
-11.1383 -0.00813591 -0.000369692
-11.0984 -0.00819502 -0.000373756
-11.0586 -0.00825472 -0.000377872
-11.0189 -0.00831501 -0.000382048
-10.9792 -0.00837589 -0.000386277
-10.9395 -0.00843738 -0.000390568
-10.8999 -0.00849948 -0.000394915
-10.8603 -0.0085622 -0.000399326
-10.8208 -0.00862555 -0.000403794
-10.7813 -0.00868954 -0.000408329
-10.7418 -0.00875418 -0.000412923
-10.7024 -0.00881948 -0.000417586
-10.6631 -0.00888544 -0.000422311
-10.6238 -0.00895207 -0.000427107
-10.5845 -0.0090194 -0.000431967
-10.5452 -0.00908741 -0.0004369
-10.506 -0.00915613 -0.000441901
-10.4669 -0.00922556 -0.000446977
-10.4278 -0.00929572 -0.000452123
-10.3887 -0.00936662 -0.000457348
-10.3496 -0.00943825 -0.000462645
-10.3106 -0.00951065 -0.000468023
-10.2717 -0.00958381 -0.000473476
-10.2328 -0.00965775 -0.000479014
-10.1939 -0.00973248 -0.00048463
-10.155 -0.00980802 -0.000490333
-10.1162 -0.00988436 -0.000496118
-10.0774 -0.00996153 -0.000501993
-10.0387 -0.0100395 -0.000507952
-10 -0.0101184 -0.000514006
-9.96134 -0.0101981 -0.000520147
-9.92271 -0.0102787 -0.000526387
-9.88412 -0.0103602 -0.000532717
-9.84557 -0.0104426 -0.000539149
-9.80704 -0.0105259 -0.000545675
-9.76856 -0.0106101 -0.000552307
-9.73011 -0.0106953 -0.000559037
-9.69169 -0.0107814 -0.000565877
-9.65331 -0.0108686 -0.000572819
-9.61496 -0.0109567 -0.000579876
-9.57664 -0.0110458 -0.000587038
-9.53836 -0.0111359 -0.00059432
-9.50011 -0.011227 -0.000601712
-9.46189 -0.0113192 -0.000609228
-9.42371 -0.0114125 -0.000616858
-9.38556 -0.0115069 -0.000624617
-9.34744 -0.0116024 -0.000632496
-9.30935 -0.011699 -0.000640508
-9.2713 -0.0117967 -0.000648645
-9.23327 -0.0118956 -0.000656922
-9.19528 -0.0119956 -0.000665328
-9.15732 -0.0120969 -0.000673878
-9.11939 -0.0121993 -0.000682564
-9.08149 -0.012303 -0.000691401
-9.04362 -0.012408 -0.000700378
-9.00578 -0.0125142 -0.000709511
-8.96797 -0.0126217 -0.000718791
-8.93019 -0.0127306 -0.000728235
-8.89244 -0.0128408 -0.00073783
-8.85471 -0.0129523 -0.000747595
-8.81702 -0.0130652 -0.000757518
-8.77936 -0.0131795 -0.000767618
-8.74172 -0.0132953 -0.000777883
-8.70412 -0.0134125 -0.000788331
-8.66654 -0.0135312 -0.00079895
-8.62899 -0.0136514 -0.000809759
-8.59146 -0.0137731 -0.000820747
-8.55397 -0.0138964 -0.000831932
-8.5165 -0.0140212 -0.000843302
-8.47906 -0.0141477 -0.000854878
-8.44165 -0.0142758 -0.000866647
-8.40426 -0.0144055 -0.000878629
-8.3669 -0.014537 -0.000890811
-8.32956 -0.0146701 -0.000903215
-8.29226 -0.0148051 -0.000915827
-8.25497 -0.0149418 -0.000928671
-8.21772 -0.0150803 -0.000941732
-8.18049 -0.0152207 -0.000955035
-8.14328 -0.0153629 -0.000968564
-8.1061 -0.0155071 -0.000982344
-8.06895 -0.0156532 -0.000996362
-8.03182 -0.0158013 -0.00101064
-7.99471 -0.0159515 -0.00102517
-7.95763 -0.0161037 -0.00103998
-7.92058 -0.016258 -0.00105504
-7.88355 -0.0164144 -0.0010704
-7.84654 -0.016573 -0.00108603
-7.80955 -0.0167338 -0.00110196
-7.77259 -0.0168969 -0.00111819
-7.73566 -0.0170623 -0.00113473
-7.69874 -0.01723 -0.00115157
-7.66185 -0.0174002 -0.00116875
-7.62498 -0.0175727 -0.00118626
-7.58814 -0.0177478 -0.00120411
-7.55132 -0.0179254 -0.0012223
-7.51452 -0.0181056 -0.00124087
-7.47774 -0.0182884 -0.00125979
-7.44099 -0.0184739 -0.00127911
-7.40425 -0.0186621 -0.0012988
-7.36754 -0.0188532 -0.0013189
-7.33085 -0.0190471 -0.0013394
-7.29418 -0.0192439 -0.00136033
-7.25754 -0.0194436 -0.00138168
-7.22091 -0.0196464 -0.00140348
-7.18431 -0.0198523 -0.00142573
-7.14772 -0.0200613 -0.00144845
-7.11116 -0.0202735 -0.00147164
-7.07462 -0.0204891 -0.00149534
-7.0381 -0.0207079 -0.00151951
-7.00159 -0.0209302 -0.00154423
-6.96511 -0.021156 -0.00156945
-6.92865 -0.0213853 -0.00159523
-6.89221 -0.0216183 -0.00162155
-6.85579 -0.0218549 -0.00164846
-6.81938 -0.0220954 -0.00167593
-6.783 -0.0223398 -0.00170403
-6.74664 -0.022588 -0.00173271
-6.71029 -0.0228404 -0.00176205
-6.67397 -0.0230968 -0.00179201
-6.63766 -0.0233575 -0.00182266
-6.60137 -0.0236225 -0.00185397
-6.5651 -0.0238919 -0.001886
-6.52885 -0.0241658 -0.00191872
-6.49262 -0.0244443 -0.0019522
-6.4564 -0.0247275 -0.00198642
-6.42021 -0.0250156 -0.00202145
-6.38403 -0.0253085 -0.00205725
-6.34786 -0.0256065 -0.0020939
-6.31172 -0.0259097 -0.00213138
-6.27559 -0.0262181 -0.00216976
-6.23949 -0.0265319 -0.00220902
-6.20339 -0.0268513 -0.00224924
-6.16732 -0.0271763 -0.00229039
-6.13126 -0.0275072 -0.00233257
-6.09522 -0.027844 -0.00237574
-6.05919 -0.0281868 -0.00242001
-6.02319 -0.0285359 -0.00246534
-5.9872 -0.0288914 -0.00251183
-5.95122 -0.0292534 -0.00255946
-5.91526 -0.0296222 -0.00260834
-5.87932 -0.0299978 -0.00265843
-5.84339 -0.0303805 -0.00270985
-5.80748 -0.0307705 -0.00276257
-5.77158 -0.0311678 -0.00281671
-5.7357 -0.0315728 -0.00287224
-5.69984 -0.0319856 -0.00292929
-5.66399 -0.0324065 -0.00298781
-5.62815 -0.0328356 -0.00304796
-5.59233 -0.0332731 -0.0031097
-5.55653 -0.0337194 -0.00317316
-5.52074 -0.0341746 -0.00323833
-5.48497 -0.0346389 -0.00330534
-5.4492 -0.0351128 -0.00337418
-5.41346 -0.0355963 -0.00344499
-5.37773 -0.0360898 -0.00351776
-5.34201 -0.0365935 -0.00359265
-5.30631 -0.0371079 -0.00366963
-5.27062 -0.0376331 -0.0037489
-5.23494 -0.0381694 -0.00383042
-5.19928 -0.0387173 -0.0039144
-5.16363 -0.0392771 -0.0040008
-5.128 -0.0398491 -0.00408986
-5.09237 -0.0404336 -0.00418154
-5.05677 -0.0410312 -0.00427609
-5.02117 -0.0416421 -0.00437349
-4.98559 -0.0422668 -0.00447398
-4.95002 -0.0429057 -0.00457758
-4.91446 -0.0435594 -0.00468455
-4.87892 -0.0442281 -0.00479489
-4.84339 -0.0449125 -0.00490891
-4.80787 -0.0456131 -0.00502661
-4.77237 -0.0463304 -0.00514835
-4.73687 -0.0470649 -0.00527413
-4.70139 -0.0478171 -0.00540432
-4.66592 -0.0485879 -0.00553897
-4.63046 -0.0493776 -0.00567849
-4.59502 -0.050187 -0.00582293
-4.55958 -0.0510168 -0.00597274
-4.52416 -0.0518676 -0.00612801
-4.48875 -0.0527403 -0.00628924
-4.45335 -0.0536354 -0.00645654
-4.41797 -0.0545539 -0.00663046
-4.38259 -0.0554966 -0.00681113
-4.34722 -0.0564642 -0.00699918
-4.31187 -0.0574576 -0.00719478
-4.27653 -0.0584779 -0.0073986
-4.24119 -0.0595258 -0.00761085
-4.20587 -0.0606024 -0.00783228
-4.17056 -0.0617087 -0.00806312
-4.13526 -0.0628456 -0.0083042
-4.09997 -0.0640143 -0.00855578
-4.06469 -0.0652159 -0.00881876
-4.02942 -0.0664514 -0.00909341
-3.99416 -0.0677221 -0.00938071
-3.95891 -0.0690291 -0.00968095
-3.92367 -0.0703737 -0.00999516
-3.88844 -0.0717572 -0.0103236
-3.85322 -0.0731808 -0.0106674
-3.81801 -0.0746461 -0.0110268
-3.7828 -0.0761543 -0.0114028
-3.74761 -0.0777072 -0.0117957
-3.71243 -0.0793061 -0.0122065
-3.67726 -0.0809531 -0.0126353
-3.64209 -0.0826499 -0.0130831
-3.60694 -0.0843987 -0.0135499
-3.57179 -0.0862017 -0.0140368
-3.53665 -0.0880619 -0.0145437
-3.50152 -0.0899819 -0.0150717
-3.4664 -0.0919653 -0.0156212
-3.43129 -0.0940154 -0.0161936
-3.39619 -0.0961366 -0.0167895
-3.36109 -0.0983326 -0.017411
-3.32601 -0.100608 -0.0180593
-3.29093 -0.102968 -0.0187372
-3.25586 -0.105418 -0.0194465
-3.2208 -0.107961 -0.0201907
-3.18574 -0.110604 -0.0209722
-3.1507 -0.113353 -0.0217952
-3.11566 -0.116212 -0.0226626
-3.08063 -0.119188 -0.0235794
-3.0456 -0.122288 -0.0245489
-3.01059 -0.125518 -0.025577
-2.97558 -0.128885 -0.0266676
-2.94058 -0.132397 -0.0278275
-2.90558 -0.136062 -0.0290614
-2.87059 -0.139888 -0.0303773
-2.83561 -0.143886 -0.0317811
-2.80064 -0.148064 -0.033282
-2.76567 -0.152435 -0.0348874
-2.73071 -0.157009 -0.0366085
-2.69576 -0.161799 -0.0384544
-2.66081 -0.166818 -0.0404388
-2.62587 -0.172082 -0.042573
-2.59094 -0.177605 -0.0448741
-2.55601 -0.183406 -0.0473563
-2.52109 -0.189501 -0.0500406
-2.48617 -0.195911 -0.0529457
-2.45126 -0.202657 -0.0560977
-2.41636 -0.209762 -0.0595204
-2.38146 -0.21725 -0.0632471
-2.34657 -0.22515 -0.0673089
-2.31168 -0.233487 -0.0717479
-2.2768 -0.242296 -0.076605
-2.24192 -0.251606 -0.0819347
-2.20705 -0.261456 -0.0877908
-2.17219 -0.27188 -0.0942444
-2.13733 -0.282921 -0.101367
-2.10247 -0.294617 -0.109253
-2.06762 -0.307016 -0.117998
-2.03278 -0.320158 -0.127727
-1.99794 -0.334095 -0.138572
-1.9631 -0.348864 -0.150701
-1.92827 -0.364516 -0.164295
-1.89345 -0.381079 -0.179583
-1.85862 -0.398593 -0.196816
-1.82381 -0.417061 -0.21631
-1.78899 -0.436493 -0.238418
-1.75419 -0.456835 -0.263579
-1.71938 -0.478022 -0.292293
-1.68458 -0.499882 -0.325173
-1.64979 -0.522187 -0.362924
-1.61499 -0.54451 -0.406398
-1.58021 -0.566272 -0.456565
-1.54542 -0.586517 -0.51455
-1.51064 -0.60393 -0.581568
-1.47586 -0.616497 -0.658861
-1.44109 -0.621506 -0.747501
-1.40632 -0.615119 -0.848033
-1.37155 -0.592558 -0.959958
-1.33679 -0.547989 -1.08086
-1.30203 -0.475584 -1.20565
-1.26727 -0.370637 -1.32574
-1.23251 -0.232042 -1.42964
-1.19776 -0.0640403 -1.50444
-1.16301 0.122858 -1.53962
-1.12827 0.313731 -1.52995
-1.09352 0.493085 -1.47785
-1.05878 0.648633 -1.39166
-1.02405 0.773851 -1.28312
-0.989309 0.867405 -1.16364
-0.954576 0.932122 -1.0426
-0.919844 0.972513 -0.926378
-0.885115 0.993887 -0.818743
-0.850388 1.00092 -0.721451
-0.815663 0.997771 -0.634865
-0.78094 0.987559 -0.558614
-0.746219 0.972821 -0.491814
-0.711499 0.955291 -0.433505
-0.676781 0.936351 -0.382591
-0.642065 0.916868 -0.338138
-0.60735 0.897539 -0.299187
-0.572637 0.878759 -0.264997
-0.537925 0.860855 -0.234817
-0.503214 0.843975 -0.208101
-0.468504 0.82826 -0.184285
-0.433796 0.81374 -0.162981
-0.399089 0.80046 -0.143766
-0.364382 0.7884 -0.126367
-0.329676 0.777564 -0.110464
-0.294972 0.767913 -0.0958668
-0.260267 0.759431 -0.0823252
-0.225564 0.752081 -0.0697048
-0.190861 0.745842 -0.057805
-0.156158 0.740683 -0.046528
-0.121456 0.736586 -0.0357054
-0.0867541 0.733528 -0.0252626
-0.0520524 0.731498 -0.0150504
-0.0173508 0.730485 -0.00500722
0.0173508 0.730485 0.00500722
0.0520524 0.731498 0.0150504
0.0867541 0.733528 0.0252626
0.121456 0.736586 0.0357054
0.156158 0.740683 0.046528
0.190861 0.745842 0.057805
0.225564 0.752081 0.0697048
0.260267 0.759431 0.0823252
0.294972 0.767913 0.0958668
0.329676 0.777564 0.110464
0.364382 0.7884 0.126367
0.399089 0.80046 0.143766
0.433796 0.81374 0.162981
0.468504 0.82826 0.184285
0.503214 0.843975 0.208101
0.537925 0.860855 0.234817
0.572637 0.878759 0.264997
0.60735 0.897539 0.299187
0.642065 0.916868 0.338138
0.676781 0.936351 0.382591
0.711499 0.955291 0.433505
0.746219 0.972821 0.491814
0.78094 0.987559 0.558614
0.815663 0.997771 0.634865
0.850388 1.00092 0.721451
0.885115 0.993887 0.818743
0.919844 0.972513 0.926378
0.954576 0.932122 1.0426
0.989309 0.867405 1.16364
1.02405 0.773851 1.28312
1.05878 0.648633 1.39166
1.09352 0.493085 1.47785
1.12827 0.313731 1.52995
1.16301 0.122858 1.53962
1.19776 -0.0640403 1.50444
1.23251 -0.232042 1.42964
1.26727 -0.370637 1.32574
1.30203 -0.475584 1.20565
1.33679 -0.547989 1.08086
1.37155 -0.592558 0.959958
1.40632 -0.615119 0.848033
1.44109 -0.621506 0.747501
1.47586 -0.616497 0.658861
1.51064 -0.60393 0.581568
1.54542 -0.586517 0.51455
1.58021 -0.566272 0.456565
1.61499 -0.54451 0.406398
1.64979 -0.522187 0.362924
1.68458 -0.499882 0.325173
1.71938 -0.478022 0.292293
1.75419 -0.456835 0.263579
1.78899 -0.436493 0.238418
1.82381 -0.417061 0.21631
1.85862 -0.398593 0.196816
1.89345 -0.381079 0.179583
1.92827 -0.364516 0.164295
1.9631 -0.348864 0.150701
1.99794 -0.334095 0.138572
2.03278 -0.320158 0.127727
2.06762 -0.307016 0.117998
2.10247 -0.294617 0.109253
2.13733 -0.282921 0.101367
2.17219 -0.27188 0.0942444
2.20705 -0.261456 0.0877908
2.24192 -0.251606 0.0819347
2.2768 -0.242296 0.076605
2.31168 -0.233487 0.0717479
2.34657 -0.22515 0.0673089
2.38146 -0.21725 0.0632471
2.41636 -0.209762 0.0595204
2.45126 -0.202657 0.0560977
2.48617 -0.195911 0.0529457
2.52109 -0.189501 0.0500406
2.55601 -0.183406 0.0473563
2.59094 -0.177605 0.0448741
2.62587 -0.172082 0.042573
2.66081 -0.166818 0.0404388
2.69576 -0.161799 0.0384544
2.73071 -0.157009 0.0366085
2.76567 -0.152435 0.0348874
2.80064 -0.148064 0.033282
2.83561 -0.143886 0.0317811
2.87059 -0.139888 0.0303773
2.90558 -0.136062 0.0290614
2.94058 -0.132397 0.0278275
2.97558 -0.128885 0.0266676
3.01059 -0.125518 0.025577
3.0456 -0.122288 0.0245489
3.08063 -0.119188 0.0235794
3.11566 -0.116212 0.0226626
3.1507 -0.113353 0.0217952
3.18574 -0.110604 0.0209722
3.2208 -0.107961 0.0201907
3.25586 -0.105418 0.0194465
3.29093 -0.102968 0.0187372
3.32601 -0.100608 0.0180593
3.36109 -0.0983326 0.017411
3.39619 -0.0961366 0.0167895
3.43129 -0.0940154 0.0161936
3.4664 -0.0919653 0.0156212
3.50152 -0.0899819 0.0150717
3.53665 -0.0880619 0.0145437
3.57179 -0.0862017 0.0140368
3.60694 -0.0843987 0.0135499
3.64209 -0.0826499 0.0130831
3.67726 -0.0809531 0.0126353
3.71243 -0.0793061 0.0122065
3.74761 -0.0777072 0.0117957
3.7828 -0.0761543 0.0114028
3.81801 -0.0746461 0.0110268
3.85322 -0.0731808 0.0106674
3.88844 -0.0717572 0.0103236
3.92367 -0.0703737 0.00999516
3.95891 -0.0690291 0.00968095
3.99416 -0.0677221 0.00938071
4.02942 -0.0664514 0.00909341
4.06469 -0.0652159 0.00881876
4.09997 -0.0640143 0.00855578
4.13526 -0.0628456 0.0083042
4.17056 -0.0617087 0.00806312
4.20587 -0.0606024 0.00783228
4.24119 -0.0595258 0.00761085
4.27653 -0.0584779 0.0073986
4.31187 -0.0574576 0.00719478
4.34722 -0.0564642 0.00699918
4.38259 -0.0554966 0.00681113
4.41797 -0.0545539 0.00663046
4.45335 -0.0536354 0.00645654
4.48875 -0.0527403 0.00628924
4.52416 -0.0518676 0.00612801
4.55958 -0.0510168 0.00597274
4.59502 -0.050187 0.00582293
4.63046 -0.0493776 0.00567849
4.66592 -0.0485879 0.00553897
4.70139 -0.0478171 0.00540432
4.73687 -0.0470649 0.00527413
4.77237 -0.0463304 0.00514835
4.80787 -0.0456131 0.00502661
4.84339 -0.0449125 0.00490891
4.87892 -0.0442281 0.00479489
4.91446 -0.0435594 0.00468455
4.95002 -0.0429057 0.00457758
4.98559 -0.0422668 0.00447398
5.02117 -0.0416421 0.00437349
5.05677 -0.0410312 0.00427609
5.09237 -0.0404336 0.00418154
5.128 -0.0398491 0.00408986
5.16363 -0.0392771 0.0040008
5.19928 -0.0387173 0.0039144
5.23494 -0.0381694 0.00383042
5.27062 -0.0376331 0.0037489
5.30631 -0.0371079 0.00366963
5.34201 -0.0365935 0.00359265
5.37773 -0.0360898 0.00351776
5.41346 -0.0355963 0.00344499
5.4492 -0.0351128 0.00337418
5.48497 -0.0346389 0.00330534
5.52074 -0.0341746 0.00323833
5.55653 -0.0337194 0.00317316
5.59233 -0.0332731 0.0031097
5.62815 -0.0328356 0.00304796
5.66399 -0.0324065 0.00298781
5.69984 -0.0319856 0.00292929
5.7357 -0.0315728 0.00287224
5.77158 -0.0311678 0.00281671
5.80748 -0.0307705 0.00276257
5.84339 -0.0303805 0.00270985
5.87932 -0.0299978 0.00265843
5.91526 -0.0296222 0.00260834
5.95122 -0.0292534 0.00255946
5.9872 -0.0288914 0.00251183
6.02319 -0.0285359 0.00246534
6.05919 -0.0281868 0.00242001
6.09522 -0.027844 0.00237574
6.13126 -0.0275072 0.00233257
6.16732 -0.0271763 0.00229039
6.20339 -0.0268513 0.00224924
6.23949 -0.0265319 0.00220902
6.27559 -0.0262181 0.00216976
6.31172 -0.0259097 0.00213138
6.34786 -0.0256065 0.0020939
6.38403 -0.0253085 0.00205725
6.42021 -0.0250156 0.00202145
6.4564 -0.0247275 0.00198642
6.49262 -0.0244443 0.0019522
6.52885 -0.0241658 0.00191872
6.5651 -0.0238919 0.001886
6.60137 -0.0236225 0.00185397
6.63766 -0.0233575 0.00182266
6.67397 -0.0230968 0.00179201
6.71029 -0.0228404 0.00176205
6.74664 -0.022588 0.00173271
6.783 -0.0223398 0.00170403
6.81938 -0.0220954 0.00167593
6.85579 -0.0218549 0.00164846
6.89221 -0.0216183 0.00162155
6.92865 -0.0213853 0.00159523
6.96511 -0.021156 0.00156945
7.00159 -0.0209302 0.00154423
7.0381 -0.0207079 0.00151951
7.07462 -0.0204891 0.00149534
7.11116 -0.0202735 0.00147164
7.14772 -0.0200613 0.00144845
7.18431 -0.0198523 0.00142573
7.22091 -0.0196464 0.00140348
7.25754 -0.0194436 0.00138168
7.29418 -0.0192439 0.00136033
7.33085 -0.0190471 0.0013394
7.36754 -0.0188532 0.0013189
7.40425 -0.0186621 0.0012988
7.44099 -0.0184739 0.00127911
7.47774 -0.0182884 0.00125979
7.51452 -0.0181056 0.00124087
7.55132 -0.0179254 0.0012223
7.58814 -0.0177478 0.00120411
7.62498 -0.0175727 0.00118626
7.66185 -0.0174002 0.00116875
7.69874 -0.01723 0.00115157
7.73566 -0.0170623 0.00113473
7.77259 -0.0168969 0.00111819
7.80955 -0.0167338 0.00110196
7.84654 -0.016573 0.00108603
7.88355 -0.0164144 0.0010704
7.92058 -0.016258 0.00105504
7.95763 -0.0161037 0.00103998
7.99471 -0.0159515 0.00102517
8.03182 -0.0158013 0.00101064
8.06895 -0.0156532 0.000996362
8.1061 -0.0155071 0.000982344
8.14328 -0.0153629 0.000968564
8.18049 -0.0152207 0.000955035
8.21772 -0.0150803 0.000941732
8.25497 -0.0149418 0.000928671
8.29226 -0.0148051 0.000915827
8.32956 -0.0146701 0.000903215
8.3669 -0.014537 0.000890811
8.40426 -0.0144055 0.000878629
8.44165 -0.0142758 0.000866647
8.47906 -0.0141477 0.000854878
8.5165 -0.0140212 0.000843302
8.55397 -0.0138964 0.000831932
8.59146 -0.0137731 0.000820747
8.62899 -0.0136514 0.000809759
8.66654 -0.0135312 0.00079895
8.70412 -0.0134125 0.000788331
8.74172 -0.0132953 0.000777883
8.77936 -0.0131795 0.000767618
8.81702 -0.0130652 0.000757518
8.85471 -0.0129523 0.000747595
8.89244 -0.0128408 0.00073783
8.93019 -0.0127306 0.000728235
8.96797 -0.0126217 0.000718791
9.00578 -0.0125142 0.000709511
9.04362 -0.012408 0.000700378
9.08149 -0.012303 0.000691401
9.11939 -0.0121993 0.000682564
9.15732 -0.0120969 0.000673878
9.19528 -0.0119956 0.000665328
9.23327 -0.0118956 0.000656922
9.2713 -0.0117967 0.000648645
9.30935 -0.011699 0.000640508
9.34744 -0.0116024 0.000632496
9.38556 -0.0115069 0.000624617
9.42371 -0.0114125 0.000616858
9.46189 -0.0113192 0.000609228
9.50011 -0.011227 0.000601712
9.53836 -0.0111359 0.00059432
9.57664 -0.0110458 0.000587038
9.61496 -0.0109567 0.000579876
9.65331 -0.0108686 0.000572819
9.69169 -0.0107814 0.000565877
9.73011 -0.0106953 0.000559037
9.76856 -0.0106101 0.000552307
9.80704 -0.0105259 0.000545675
9.84557 -0.0104426 0.000539149
9.88412 -0.0103602 0.000532717
9.92271 -0.0102787 0.000526387
9.96134 -0.0101981 0.000520147
10 -0.0101184 0.000514006
10.0387 -0.0100395 0.000507952
10.0774 -0.00996153 0.000501993
10.1162 -0.00988436 0.000496118
10.155 -0.00980802 0.000490333
10.1939 -0.00973248 0.00048463
10.2328 -0.00965775 0.000479014
10.2717 -0.00958381 0.000473476
10.3106 -0.00951065 0.000468023
10.3496 -0.00943825 0.000462645
10.3887 -0.00936662 0.000457348
10.4278 -0.00929572 0.000452123
10.4669 -0.00922556 0.000446977
10.506 -0.00915613 0.000441901
10.5452 -0.00908741 0.0004369
10.5845 -0.0090194 0.000431967
10.6238 -0.00895207 0.000427107
10.6631 -0.00888544 0.000422311
10.7024 -0.00881948 0.000417586
10.7418 -0.00875418 0.000412923
10.7813 -0.00868954 0.000408329
10.8208 -0.00862555 0.000403794
10.8603 -0.0085622 0.000399326
10.8999 -0.00849948 0.000394915
10.9395 -0.00843738 0.000390568
10.9792 -0.00837589 0.000386277
11.0189 -0.00831501 0.000382048
11.0586 -0.00825472 0.000377872
11.0984 -0.00819502 0.000373756
11.1383 -0.00813591 0.000369692
11.1781 -0.00807736 0.000365686
11.2181 -0.00801938 0.00036173
11.2581 -0.00796196 0.000357829
11.2981 -0.00790509 0.000353977
11.3381 -0.00784877 0.000350179
11.3783 -0.00779298 0.000346428
11.4184 -0.00773771 0.000342729
11.4587 -0.00768297 0.000339075
11.4989 -0.00762875 0.000335472
11.5392 -0.00757504 0.000331912
11.5796 -0.00752182 0.000328401
11.62 -0.00746911 0.000324933
11.6605 -0.00741688 0.000321512
11.701 -0.00736514 0.000318132
11.7415 -0.00731387 0.000314798
11.7822 -0.00726307 0.000311504
11.8228 -0.00721274 0.000308254
11.8636 -0.00716287 0.000305043
11.9043 -0.00711345 0.000301874
11.9452 -0.00706448 0.000298743
11.986 -0.00701595 0.000295654
12.027 -0.00696786 0.0002926
12.068 -0.0069202 0.000289587
12.109 -0.00687296 0.000286609
12.1501 -0.00682615 0.000283671
12.1913 -0.00677975 0.000280766
12.2325 -0.00673376 0.000277899
12.2738 -0.00668817 0.000275065
12.3151 -0.00664299 0.000272268
12.3565 -0.0065982 0.000269503
12.3979 -0.0065538 0.000266773
12.4394 -0.00650979 0.000264075
12.481 -0.00646615 0.000261411
12.5226 -0.0064229 0.000258777
12.5643 -0.00638001 0.000256177
12.6061 -0.0063375 0.000253606
12.6479 -0.00629534 0.000251067
12.6898 -0.00625355 0.000248557
12.7317 -0.0062121 0.000246079
12.7737 -0.00617101 0.000243627
12.8158 -0.00613027 0.000241207
12.8579 -0.00608986 0.000238813
12.9001 -0.00604979 0.000236449
12.9424 -0.00601006 0.000234111
12.9847 -0.00597066 0.000231802
13.0271 -0.00593158 0.000229518
13.0696 -0.00589282 0.000227262
13.1121 -0.00585438 0.00022503
13.1547 -0.00581626 0.000222826
13.1974 -0.00577845 0.000220645
13.2402 -0.00574094 0.000218491
13.283 -0.00570373 0.00021636
13.3259 -0.00566683 0.000214255
13.3689 -0.00563022 0.000212171
13.4119 -0.00559391 0.000210113
13.455 -0.00555788 0.000208077
13.4982 -0.00552214 0.000206065
13.5415 -0.00548669 0.000204074
13.5848 -0.00545151 0.000202106
13.6283 -0.00541661 0.000200159
13.6718 -0.00538198 0.000198235
13.7153 -0.00534762 0.000196331
13.759 -0.00531353 0.000194449
13.8028 -0.00527971 0.000192586
13.8466 -0.00524614 0.000190745
13.8905 -0.00521283 0.000188923
13.9345 -0.00517978 0.000187122
13.9786 -0.00514697 0.000185339
14.0227 -0.00511442 0.000183577
14.067 -0.00508211 0.000181832
14.1113 -0.00505005 0.000180108
14.1558 -0.00501822 0.0001784
14.2003 -0.00498664 0.000176712
14.2449 -0.00495529 0.000175041
14.2896 -0.00492417 0.000173389
14.3344 -0.00489328 0.000171753
14.3793 -0.00486261 0.000170135
14.4243 -0.00483218 0.000168533
14.4693 -0.00480196 0.000166949
14.5145 -0.00477196 0.000165381
14.5598 -0.00474218 0.00016383
14.6052 -0.00471262 0.000162293
14.6506 -0.00468326 0.000160774
14.6962 -0.00465412 0.00015927
14.7419 -0.00462518 0.000157782
14.7877 -0.00459645 0.000156308
14.8336 -0.00456792 0.00015485
14.8796 -0.00453959 0.000153406
14.9257 -0.00451145 0.000151978
14.9719 -0.00448352 0.000150563
15.0182 -0.00445577 0.000149163
15.0647 -0.00442822 0.000147776
15.1112 -0.00440086 0.000146405
15.1579 -0.00437368 0.000145046
15.2047 -0.00434668 0.000143701
15.2516 -0.00431987 0.000142369
15.2986 -0.00429324 0.000141051
15.3458 -0.00426679 0.000139745
15.393 -0.00424051 0.000138453
15.4404 -0.00421441 0.000137173
15.488 -0.00418848 0.000135906
15.5356 -0.00416272 0.00013465
15.5834 -0.00413712 0.000133407
15.6313 -0.0041117 0.000132176
15.6794 -0.00408643 0.000130957
15.7276 -0.00406133 0.000129749
15.7759 -0.00403639 0.000128553
15.8243 -0.0040116 0.000127368
15.873 -0.00398698 0.000126195
15.9217 -0.0039625 0.000125032
15.9706 -0.00393818 0.000123881
16.0197 -0.00391401 0.00012274
16.0689 -0.00388999 0.00012161
16.1182 -0.00386611 0.00012049
16.1677 -0.00384238 0.000119381
16.2174 -0.00381879 0.000118281
16.2672 -0.00379535 0.000117192
16.3172 -0.00377204 0.000116113
16.3674 -0.00374887 0.000115044
16.4177 -0.00372584 0.000113983
16.4682 -0.00370294 0.000112933
16.5189 -0.00368018 0.000111892
16.5697 -0.00365754 0.000110861
16.6208 -0.00363503 0.000109837
16.672 -0.00361265 0.000108824
16.7234 -0.0035904 0.000107819
16.775 -0.00356827 0.000106823
16.8268 -0.00354626 0.000105835
16.8787 -0.00352437 0.000104857
16.9309 -0.0035026 0.000103886
16.9833 -0.00348095 0.000102924
17.0359 -0.00345941 0.000101969
17.0887 -0.00343799 0.000101023
17.1418 -0.00341667 0.000100084
17.195 -0.00339547 9.91539e-05
17.2485 -0.00337437 9.82305e-05
17.3022 -0.00335338 9.73154e-05
17.3562 -0.0033325 9.64069e-05
17.4104 -0.00331171 9.55066e-05
17.4648 -0.00329103 9.46126e-05
17.5195 -0.00327045 9.37265e-05
17.5744 -0.00324997 9.28465e-05
17.6296 -0.00322958 9.19742e-05
17.6851 -0.00320928 9.11079e-05
17.7408 -0.00318908 9.02489e-05
17.7969 -0.00316896 8.93957e-05
17.8532 -0.00314893 8.85497e-05
17.9098 -0.00312899 8.77092e-05
17.9667 -0.00310914 8.68757e-05
18.0239 -0.00308936 8.60475e-05
18.0815 -0.00306967 8.52261e-05
18.1393 -0.00305006 8.44097e-05
18.1975 -0.00303052 8.35999e-05
18.256 -0.00301105 8.27949e-05
18.3149 -0.00299166 8.19962e-05
18.3742 -0.00297233 8.12022e-05
18.4338 -0.00295307 8.04143e-05
18.4938 -0.00293388 7.96308e-05
18.5542 -0.00291475 7.88531e-05
18.615 -0.00289568 7.80796e-05
18.6762 -0.00287667 7.73117e-05
18.7379 -0.00285771 7.65478e-05
18.8 -0.0028388 7.57893e-05
18.8625 -0.00281995 7.50344e-05
18.9255 -0.00280114 7.42847e-05
18.9891 -0.00278237 7.35384e-05
19.0531 -0.00276364 7.2797e-05
19.1177 -0.00274495 7.20587e-05
19.1828 -0.00272629 7.1325e-05
19.2484 -0.00270766 7.05942e-05
19.3147 -0.00268906 6.98676e-05
19.3816 -0.00267047 6.91436e-05
19.4491 -0.00265191 6.84235e-05
19.5173 -0.00263335 6.77057e-05
19.5862 -0.00261481 6.69914e-05
19.6558 -0.00259626 6.62789e-05
19.7262 -0.00257771 6.55696e-05
19.7974 -0.00255915 6.48617e-05
19.8694 -0.00254058 6.41565e-05
19.9423 -0.00252198 6.34522e-05
20.0162 -0.00250335 6.275e-05
20.091 -0.00248468 6.20482e-05
20.1669 -0.00246595 6.1348e-05
20.244 -0.00244717 6.06474e-05
20.3222 -0.00242832 5.99476e-05
20.4016 -0.00240939 5.92466e-05
20.4825 -0.00239035 5.85456e-05
20.5648 -0.0023712 5.78423e-05
20.6487 -0.00235191 5.71377e-05
20.7344 -0.00233247 5.64297e-05
20.8219 -0.00231285 5.57188e-05
20.9115 -0.00229302 5.50026e-05
21.0034 -0.00227295 5.42815e-05
21.0979 -0.00225258 5.35525e-05
21.1952 -0.00223188 5.28157e-05
21.2959 -0.00221078 5.20671e-05
21.4004 -0.00218919 5.13059e-05
21.5093 -0.00216701 5.05268e-05
21.6237 -0.0021441 4.97273e-05
21.7448 -0.00212022 4.88979e-05
21.8747 -0.00209507 4.80303e-05
22.0165 -0.0020681 4.71042e-05
22.1768 -0.00203824 4.60875e-05
22.3723 -0.00200269 4.48847e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.25Lambda0.5Nc1Classic/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.2
#Lambda=0.5
#Beta=0.4
#Nc=1
#QUANTUM=0

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=1024 aX=2 aP=0.5

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.5/LambdaOverBeta1.25Lambda0.5Nc1Classic/SigmaAOneLoop.txt <==
-22.3723 -0.624994 3.16474e-18
-22.1768 -0.624994 3.16474e-18
-22.0165 -0.624994 3.16474e-18
-21.8747 -0.624994 3.16474e-18
-21.7448 -0.624994 3.16474e-18
-21.6237 -0.624994 3.16474e-18
-21.5093 -0.624994 3.16474e-18
-21.4004 -0.624994 3.16474e-18
-21.2959 -0.624994 3.16474e-18
-21.1952 -0.624994 3.16474e-18
-21.0979 -0.624994 3.16474e-18
-21.0034 -0.624994 3.16474e-18
-20.9115 -0.624994 3.16474e-18
-20.8219 -0.624994 3.16474e-18
-20.7344 -0.624994 3.16474e-18
-20.6487 -0.624994 3.16474e-18
-20.5648 -0.624994 3.16474e-18
-20.4825 -0.624994 3.16474e-18
-20.4016 -0.624994 3.16474e-18
-20.3222 -0.624994 3.16474e-18
-20.244 -0.624994 3.16474e-18
-20.1669 -0.624994 3.16474e-18
-20.091 -0.624994 3.16474e-18
-20.0162 -0.624994 3.16474e-18
-19.9423 -0.624994 3.16474e-18
-19.8694 -0.624994 3.16474e-18
-19.7974 -0.624994 3.16474e-18
-19.7262 -0.624994 3.16474e-18
-19.6558 -0.624994 3.16474e-18
-19.5862 -0.624994 3.16474e-18
-19.5173 -0.624994 3.16474e-18
-19.4491 -0.624994 3.16474e-18
-19.3816 -0.624994 3.16474e-18
-19.3147 -0.624994 3.16474e-18
-19.2484 -0.624994 3.16474e-18
-19.1828 -0.624994 3.16474e-18
-19.1177 -0.624994 3.16474e-18
-19.0531 -0.624994 3.16474e-18
-18.9891 -0.624994 3.16474e-18
-18.9255 -0.624994 3.16474e-18
-18.8625 -0.624994 3.16474e-18
-18.8 -0.624994 3.16474e-18
-18.7379 -0.624994 3.16474e-18
-18.6762 -0.624994 3.16474e-18
-18.615 -0.624994 3.16474e-18
-18.5542 -0.624994 3.16474e-18
-18.4938 -0.624994 3.16474e-18
-18.4338 -0.624994 3.16474e-18
-18.3742 -0.624994 3.16474e-18
-18.3149 -0.624994 3.16474e-18
-18.256 -0.624994 3.16474e-18
-18.1975 -0.624994 3.16474e-18
-18.1393 -0.624994 3.16474e-18
-18.0815 -0.624994 3.16474e-18
-18.0239 -0.624994 3.16474e-18
-17.9667 -0.624994 3.16474e-18
-17.9098 -0.624994 3.16474e-18
-17.8532 -0.624994 3.16474e-18
-17.7969 -0.624994 3.16474e-18
-17.7408 -0.624994 3.16474e-18
-17.6851 -0.624994 3.16474e-18
-17.6296 -0.624994 3.16474e-18
-17.5744 -0.624994 3.16474e-18
-17.5195 -0.624994 3.16474e-18
-17.4648 -0.624994 3.16474e-18
-17.4104 -0.624994 3.16474e-18
-17.3562 -0.624994 3.16474e-18
-17.3022 -0.624994 3.16474e-18
-17.2485 -0.624994 3.16474e-18
-17.195 -0.624994 3.16474e-18
-17.1418 -0.624994 3.16474e-18
-17.0887 -0.624994 3.16474e-18
-17.0359 -0.624994 3.16474e-18
-16.9833 -0.624994 3.16474e-18
-16.9309 -0.624994 3.16474e-18
-16.8787 -0.624994 3.16474e-18
-16.8268 -0.624994 3.16474e-18
-16.775 -0.624994 3.16474e-18
-16.7234 -0.624994 3.16474e-18
-16.672 -0.624994 3.16474e-18
-16.6208 -0.624994 3.16474e-18
-16.5697 -0.624994 3.16474e-18
-16.5189 -0.624994 3.16474e-18
-16.4682 -0.624994 3.16474e-18
-16.4177 -0.624994 3.16474e-18
-16.3674 -0.624994 3.16474e-18
-16.3172 -0.624994 3.16474e-18
-16.2672 -0.624994 3.16474e-18
-16.2174 -0.624994 3.16474e-18
-16.1677 -0.624994 3.16474e-18
-16.1182 -0.624994 3.16474e-18
-16.0689 -0.624994 3.16474e-18
-16.0197 -0.624994 3.16474e-18
-15.9706 -0.624994 3.16474e-18
-15.9217 -0.624994 3.16474e-18
-15.873 -0.624994 3.16474e-18
-15.8243 -0.624994 3.16474e-18
-15.7759 -0.624994 3.16474e-18
-15.7276 -0.624994 3.16474e-18
-15.6794 -0.624994 3.16474e-18
-15.6313 -0.624994 3.16474e-18
-15.5834 -0.624994 3.16474e-18
-15.5356 -0.624994 3.16474e-18
-15.488 -0.624994 3.16474e-18
-15.4404 -0.624994 3.16474e-18
-15.393 -0.624994 3.16474e-18
-15.3458 -0.624994 3.16474e-18
-15.2986 -0.624994 3.16474e-18
-15.2516 -0.624994 3.16474e-18
-15.2047 -0.624994 3.16474e-18
-15.1579 -0.624994 3.16474e-18
-15.1112 -0.624994 3.16474e-18
-15.0647 -0.624994 3.16474e-18
-15.0182 -0.624994 3.16474e-18
-14.9719 -0.624994 3.16474e-18
-14.9257 -0.624994 3.16474e-18
-14.8796 -0.624994 3.16474e-18
-14.8336 -0.624994 3.16474e-18
-14.7877 -0.624994 3.16474e-18
-14.7419 -0.624994 3.16474e-18
-14.6962 -0.624994 3.16474e-18
-14.6506 -0.624994 3.16474e-18
-14.6052 -0.624994 3.16474e-18
-14.5598 -0.624994 3.16474e-18
-14.5145 -0.624994 3.16474e-18
-14.4693 -0.624994 3.16474e-18
-14.4243 -0.624994 3.16474e-18
-14.3793 -0.624994 3.16474e-18
-14.3344 -0.624994 3.16474e-18
-14.2896 -0.624994 3.16474e-18
-14.2449 -0.624994 3.16474e-18
-14.2003 -0.624994 3.16474e-18
-14.1558 -0.624994 3.16474e-18
-14.1113 -0.624994 3.16474e-18
-14.067 -0.624994 3.16474e-18
-14.0227 -0.624994 3.16474e-18
-13.9786 -0.624994 3.16474e-18
-13.9345 -0.624994 3.16474e-18
-13.8905 -0.624994 3.16474e-18
-13.8466 -0.624994 3.16474e-18
-13.8028 -0.624994 3.16474e-18
-13.759 -0.624994 3.16474e-18
-13.7153 -0.624994 3.16474e-18
-13.6718 -0.624994 3.16474e-18
-13.6283 -0.624994 3.16474e-18
-13.5848 -0.624994 3.16474e-18
-13.5415 -0.624994 3.16474e-18
-13.4982 -0.624994 3.16474e-18
-13.455 -0.624994 3.16474e-18
-13.4119 -0.624994 3.16474e-18
-13.3689 -0.624994 3.16474e-18
-13.3259 -0.624994 3.16474e-18
-13.283 -0.624994 3.16474e-18
-13.2402 -0.624994 3.16474e-18
-13.1974 -0.624994 3.16474e-18
-13.1547 -0.624994 3.16474e-18
-13.1121 -0.624994 3.16474e-18
-13.0696 -0.624994 3.16474e-18
-13.0271 -0.624994 3.16474e-18
-12.9847 -0.624994 3.16474e-18
-12.9424 -0.624994 3.16474e-18
-12.9001 -0.624994 3.16474e-18
-12.8579 -0.624994 3.16474e-18
-12.8158 -0.624994 3.16474e-18
-12.7737 -0.624994 3.16474e-18
-12.7317 -0.624994 3.16474e-18
-12.6898 -0.624994 3.16474e-18
-12.6479 -0.624994 3.16474e-18
-12.6061 -0.624994 3.16474e-18
-12.5643 -0.624994 3.16474e-18
-12.5226 -0.624994 3.16474e-18
-12.481 -0.624994 3.16474e-18
-12.4394 -0.624994 3.16474e-18
-12.3979 -0.624994 3.16474e-18
-12.3565 -0.624994 3.16474e-18
-12.3151 -0.624994 3.16474e-18
-12.2738 -0.624994 3.16474e-18
-12.2325 -0.624994 3.16474e-18
-12.1913 -0.624994 3.16474e-18
-12.1501 -0.624994 3.16474e-18
-12.109 -0.624994 3.16474e-18
-12.068 -0.624994 3.16474e-18
-12.027 -0.624994 3.16474e-18
-11.986 -0.624994 3.16474e-18
-11.9452 -0.624994 3.16474e-18
-11.9043 -0.624994 3.16474e-18
-11.8636 -0.624994 3.16474e-18
-11.8228 -0.624994 3.16474e-18
-11.7822 -0.624994 3.16474e-18
-11.7415 -0.624994 3.16474e-18
-11.701 -0.624994 3.16474e-18
-11.6605 -0.624994 3.16474e-18
-11.62 -0.624994 3.16474e-18
-11.5796 -0.624994 3.16474e-18
-11.5392 -0.624994 3.16474e-18
-11.4989 -0.624994 3.16474e-18
-11.4587 -0.624994 3.16474e-18
-11.4184 -0.624994 3.16474e-18
-11.3783 -0.624994 3.16474e-18
-11.3381 -0.624994 3.16474e-18
-11.2981 -0.624994 3.16474e-18
-11.2581 -0.624994 3.16474e-18
-11.2181 -0.624994 3.16474e-18
-11.1781 -0.624994 3.16474e-18
-11.1383 -0.624994 3.16474e-18
-11.0984 -0.624994 3.16474e-18
-11.0586 -0.624994 3.16474e-18
-11.0189 -0.624994 3.16474e-18
-10.9792 -0.624994 3.16474e-18
-10.9395 -0.624994 3.16474e-18
-10.8999 -0.624994 3.16474e-18
-10.8603 -0.624994 3.16474e-18
-10.8208 -0.624994 3.16474e-18
-10.7813 -0.624994 3.16474e-18
-10.7418 -0.624994 3.16474e-18
-10.7024 -0.624994 3.16474e-18
-10.6631 -0.624994 3.16474e-18
-10.6238 -0.624994 3.16474e-18
-10.5845 -0.624994 3.16474e-18
-10.5452 -0.624994 3.16474e-18
-10.506 -0.624994 3.16474e-18
-10.4669 -0.624994 3.16474e-18
-10.4278 -0.624994 3.16474e-18
-10.3887 -0.624994 3.16474e-18
-10.3496 -0.624994 3.16474e-18
-10.3106 -0.624994 3.16474e-18
-10.2717 -0.624994 3.16474e-18
-10.2328 -0.624994 3.16474e-18
-10.1939 -0.624994 3.16474e-18
-10.155 -0.624994 3.16474e-18
-10.1162 -0.624994 3.16474e-18
-10.0774 -0.624994 3.16474e-18
-10.0387 -0.624994 3.16474e-18
-10 -0.624994 3.16474e-18
-9.96134 -0.624994 3.16474e-18
-9.92271 -0.624994 3.16474e-18
-9.88412 -0.624994 3.16474e-18
-9.84557 -0.624994 3.16474e-18
-9.80704 -0.624994 3.16474e-18
-9.76856 -0.624994 3.16474e-18
-9.73011 -0.624994 3.16474e-18
-9.69169 -0.624994 3.16474e-18
-9.65331 -0.624994 3.16474e-18
-9.61496 -0.624994 3.16474e-18
-9.57664 -0.624994 3.16474e-18
-9.53836 -0.624994 3.16474e-18
-9.50011 -0.624994 3.16474e-18
-9.46189 -0.624994 3.16474e-18
-9.42371 -0.624994 3.16474e-18
-9.38556 -0.624994 3.16474e-18
-9.34744 -0.624994 3.16474e-18
-9.30935 -0.624994 3.16474e-18
-9.2713 -0.624994 3.16474e-18
-9.23327 -0.624994 3.16474e-18
-9.19528 -0.624994 3.16474e-18
-9.15732 -0.624994 3.16474e-18
-9.11939 -0.624994 3.16474e-18
-9.08149 -0.624994 3.16474e-18
-9.04362 -0.624994 3.16474e-18
-9.00578 -0.624994 3.16474e-18
-8.96797 -0.624994 3.16474e-18
-8.93019 -0.624994 3.16474e-18
-8.89244 -0.624994 3.16474e-18
-8.85471 -0.624994 3.16474e-18
-8.81702 -0.624994 3.16474e-18
-8.77936 -0.624994 3.16474e-18
-8.74172 -0.624994 3.16474e-18
-8.70412 -0.624994 3.16474e-18
-8.66654 -0.624994 3.16474e-18
-8.62899 -0.624994 3.16474e-18
-8.59146 -0.624994 3.16474e-18
-8.55397 -0.624994 3.16474e-18
-8.5165 -0.624994 3.16474e-18
-8.47906 -0.624994 3.16474e-18
-8.44165 -0.624994 3.16474e-18
-8.40426 -0.624994 3.16474e-18
-8.3669 -0.624994 3.16474e-18
-8.32956 -0.624994 3.16474e-18
-8.29226 -0.624994 3.16474e-18
-8.25497 -0.624994 3.16474e-18
-8.21772 -0.624994 3.16474e-18
-8.18049 -0.624994 3.16474e-18
-8.14328 -0.624994 3.16474e-18
-8.1061 -0.624994 3.16474e-18
-8.06895 -0.624994 3.16474e-18
-8.03182 -0.624994 3.16474e-18
-7.99471 -0.624994 3.16474e-18
-7.95763 -0.624994 3.16474e-18
-7.92058 -0.624994 3.16474e-18
-7.88355 -0.624994 3.16474e-18
-7.84654 -0.624994 3.16474e-18
-7.80955 -0.624994 3.16474e-18
-7.77259 -0.624994 3.16474e-18
-7.73566 -0.624994 3.16474e-18
-7.69874 -0.624994 3.16474e-18
-7.66185 -0.624994 3.16474e-18
-7.62498 -0.624994 3.16474e-18
-7.58814 -0.624994 3.16474e-18
-7.55132 -0.624994 3.16474e-18
-7.51452 -0.624994 3.16474e-18
-7.47774 -0.624994 3.16474e-18
-7.44099 -0.624994 3.16474e-18
-7.40425 -0.624994 3.16474e-18
-7.36754 -0.624994 3.16474e-18
-7.33085 -0.624994 3.16474e-18
-7.29418 -0.624994 3.16474e-18
-7.25754 -0.624994 3.16474e-18
-7.22091 -0.624994 3.16474e-18
-7.18431 -0.624994 3.16474e-18
-7.14772 -0.624994 3.16474e-18
-7.11116 -0.624994 3.16474e-18
-7.07462 -0.624994 3.16474e-18
-7.0381 -0.624994 3.16474e-18
-7.00159 -0.624994 3.16474e-18
-6.96511 -0.624994 3.16474e-18
-6.92865 -0.624994 3.16474e-18
-6.89221 -0.624994 3.16474e-18
-6.85579 -0.624994 3.16474e-18
-6.81938 -0.624994 3.16474e-18
-6.783 -0.624994 3.16474e-18
-6.74664 -0.624994 3.16474e-18
-6.71029 -0.624994 3.16474e-18
-6.67397 -0.624994 3.16474e-18
-6.63766 -0.624994 3.16474e-18
-6.60137 -0.624994 3.16474e-18
-6.5651 -0.624994 3.16474e-18
-6.52885 -0.624994 3.16474e-18
-6.49262 -0.624994 3.16474e-18
-6.4564 -0.624994 3.16474e-18
-6.42021 -0.624994 3.16474e-18
-6.38403 -0.624994 3.16474e-18
-6.34786 -0.624994 3.16474e-18
-6.31172 -0.624994 3.16474e-18
-6.27559 -0.624994 3.16474e-18
-6.23949 -0.624994 3.16474e-18
-6.20339 -0.624994 3.16474e-18
-6.16732 -0.624994 3.16474e-18
-6.13126 -0.624994 3.16474e-18
-6.09522 -0.624994 3.16474e-18
-6.05919 -0.624994 3.16474e-18
-6.02319 -0.624994 3.16474e-18
-5.9872 -0.624994 3.16474e-18
-5.95122 -0.624994 3.16474e-18
-5.91526 -0.624994 3.16474e-18
-5.87932 -0.624994 3.16474e-18
-5.84339 -0.624994 3.16474e-18
-5.80748 -0.624994 3.16474e-18
-5.77158 -0.624994 3.16474e-18
-5.7357 -0.624994 3.16474e-18
-5.69984 -0.624994 3.16474e-18
-5.66399 -0.624994 3.16474e-18
-5.62815 -0.624994 3.16474e-18
-5.59233 -0.624994 3.16474e-18
-5.55653 -0.624994 3.16474e-18
-5.52074 -0.624994 3.16474e-18
-5.48497 -0.624994 3.16474e-18
-5.4492 -0.624994 3.16474e-18
-5.41346 -0.624994 3.16474e-18
-5.37773 -0.624994 3.16474e-18
-5.34201 -0.624994 3.16474e-18
-5.30631 -0.624994 3.16474e-18
-5.27062 -0.624994 3.16474e-18
-5.23494 -0.624994 3.16474e-18
-5.19928 -0.624994 3.16474e-18
-5.16363 -0.624994 3.16474e-18
-5.128 -0.624994 3.16474e-18
-5.09237 -0.624994 3.16474e-18
-5.05677 -0.624994 3.16474e-18
-5.02117 -0.624994 3.16474e-18
-4.98559 -0.624994 3.16474e-18
-4.95002 -0.624994 3.16474e-18
-4.91446 -0.624994 3.16474e-18
-4.87892 -0.624994 3.16474e-18
-4.84339 -0.624994 3.16474e-18
-4.80787 -0.624994 3.16474e-18
-4.77237 -0.624994 3.16474e-18
-4.73687 -0.624994 3.16474e-18
-4.70139 -0.624994 3.16474e-18
-4.66592 -0.624994 3.16474e-18
-4.63046 -0.624994 3.16474e-18
-4.59502 -0.624994 3.16474e-18
-4.55958 -0.624994 3.16474e-18
-4.52416 -0.624994 3.16474e-18
-4.48875 -0.624994 3.16474e-18
-4.45335 -0.624994 3.16474e-18
-4.41797 -0.624994 3.16474e-18
-4.38259 -0.624994 3.16474e-18
-4.34722 -0.624994 3.16474e-18
-4.31187 -0.624994 3.16474e-18
-4.27653 -0.624994 3.16474e-18
-4.24119 -0.624994 3.16474e-18
-4.20587 -0.624994 3.16474e-18
-4.17056 -0.624994 3.16474e-18
-4.13526 -0.624994 3.16474e-18
-4.09997 -0.624994 3.16474e-18
-4.06469 -0.624994 3.16474e-18
-4.02942 -0.624994 3.16474e-18
-3.99416 -0.624994 3.16474e-18
-3.95891 -0.624994 3.16474e-18
-3.92367 -0.624994 3.16474e-18
-3.88844 -0.624994 3.16474e-18
-3.85322 -0.624994 3.16474e-18
-3.81801 -0.624994 3.16474e-18
-3.7828 -0.624994 3.16474e-18
-3.74761 -0.624994 3.16474e-18
-3.71243 -0.624994 3.16474e-18
-3.67726 -0.624994 3.16474e-18
-3.64209 -0.624994 3.16474e-18
-3.60694 -0.624994 3.16474e-18
-3.57179 -0.624994 3.16474e-18
-3.53665 -0.624994 3.16474e-18
-3.50152 -0.624994 3.16474e-18
-3.4664 -0.624994 3.16474e-18
-3.43129 -0.624994 3.16474e-18
-3.39619 -0.624994 3.16474e-18
-3.36109 -0.624994 3.16474e-18
-3.32601 -0.624994 3.16474e-18
-3.29093 -0.624994 3.16474e-18
-3.25586 -0.624994 3.16474e-18
-3.2208 -0.624994 3.16474e-18
-3.18574 -0.624994 3.16474e-18
-3.1507 -0.624994 3.16474e-18
-3.11566 -0.624994 3.16474e-18
-3.08063 -0.624994 3.16474e-18
-3.0456 -0.624994 3.16474e-18
-3.01059 -0.624994 3.16474e-18
-2.97558 -0.624994 3.16474e-18
-2.94058 -0.624994 3.16474e-18
-2.90558 -0.624994 3.16474e-18
-2.87059 -0.624994 3.16474e-18
-2.83561 -0.624994 3.16474e-18
-2.80064 -0.624994 3.16474e-18
-2.76567 -0.624994 3.16474e-18
-2.73071 -0.624994 3.16474e-18
-2.69576 -0.624994 3.16474e-18
-2.66081 -0.624994 3.16474e-18
-2.62587 -0.624994 3.16474e-18
-2.59094 -0.624994 3.16474e-18
-2.55601 -0.624994 3.16474e-18
-2.52109 -0.624994 3.16474e-18
-2.48617 -0.624994 3.16474e-18
-2.45126 -0.624994 3.16474e-18
-2.41636 -0.624994 3.16474e-18
-2.38146 -0.624994 3.16474e-18
-2.34657 -0.624994 3.16474e-18
-2.31168 -0.624994 3.16474e-18
-2.2768 -0.624994 3.16474e-18
-2.24192 -0.624994 3.16474e-18
-2.20705 -0.624994 3.16474e-18
-2.17219 -0.624994 3.16474e-18
-2.13733 -0.624994 3.16474e-18
-2.10247 -0.624994 3.16474e-18
-2.06762 -0.624994 3.16474e-18
-2.03278 -0.624994 3.16474e-18
-1.99794 -0.624994 3.16474e-18
-1.9631 -0.624994 3.16474e-18
-1.92827 -0.624994 3.16474e-18
-1.89345 -0.624994 3.16474e-18
-1.85862 -0.624994 3.16474e-18
-1.82381 -0.624994 3.16474e-18
-1.78899 -0.624994 3.16474e-18
-1.75419 -0.624994 3.16474e-18
-1.71938 -0.624994 3.16474e-18
-1.68458 -0.624994 3.16474e-18
-1.64979 -0.624994 3.16474e-18
-1.61499 -0.624994 3.16474e-18
-1.58021 -0.624994 3.16474e-18
-1.54542 -0.624994 3.16474e-18
-1.51064 -0.624994 3.16474e-18
-1.47586 -0.624994 3.16474e-18
-1.44109 -0.624994 3.16474e-18
-1.40632 -0.624994 3.16474e-18
-1.37155 -0.624994 3.16474e-18
-1.33679 -0.624994 3.16474e-18
-1.30203 -0.624994 3.16474e-18
-1.26727 -0.624994 3.16474e-18
-1.23251 -0.624994 3.16474e-18
-1.19776 -0.624994 3.16474e-18
-1.16301 -0.624994 3.16474e-18
-1.12827 -0.624994 3.16474e-18
-1.09352 -0.624994 3.16474e-18
-1.05878 -0.624994 3.16474e-18
-1.02405 -0.624994 3.16474e-18
-0.989309 -0.624994 3.16474e-18
-0.954576 -0.624994 3.16474e-18
-0.919844 -0.624994 3.16474e-18
-0.885115 -0.624994 3.16474e-18
-0.850388 -0.624994 3.16474e-18
-0.815663 -0.624994 3.16474e-18
-0.78094 -0.624994 3.16474e-18
-0.746219 -0.624994 3.16474e-18
-0.711499 -0.624994 3.16474e-18
-0.676781 -0.624994 3.16474e-18
-0.642065 -0.624994 3.16474e-18
-0.60735 -0.624994 3.16474e-18
-0.572637 -0.624994 3.16474e-18
-0.537925 -0.624994 3.16474e-18
-0.503214 -0.624994 3.16474e-18
-0.468504 -0.624994 3.16474e-18
-0.433796 -0.624994 3.16474e-18
-0.399089 -0.624994 3.16474e-18
-0.364382 -0.624994 3.16474e-18
-0.329676 -0.624994 3.16474e-18
-0.294972 -0.624994 3.16474e-18
-0.260267 -0.624994 3.16474e-18
-0.225564 -0.624994 3.16474e-18
-0.190861 -0.624994 3.16474e-18
-0.156158 -0.624994 3.16474e-18
-0.121456 -0.624994 3.16474e-18
-0.0867541 -0.624994 3.16474e-18
-0.0520524 -0.624994 3.16474e-18
-0.0173508 -0.624994 3.16474e-18
0.0173508 -0.624994 3.16474e-18
0.0520524 -0.624994 3.16474e-18
0.0867541 -0.624994 3.16474e-18
0.121456 -0.624994 3.16474e-18
0.156158 -0.624994 3.16474e-18
0.190861 -0.624994 3.16474e-18
0.225564 -0.624994 3.16474e-18
0.260267 -0.624994 3.16474e-18
0.294972 -0.624994 3.16474e-18
0.329676 -0.624994 3.16474e-18
0.364382 -0.624994 3.16474e-18
0.399089 -0.624994 3.16474e-18
0.433796 -0.624994 3.16474e-18
0.468504 -0.624994 3.16474e-18
0.503214 -0.624994 3.16474e-18
0.537925 -0.624994 3.16474e-18
0.572637 -0.624994 3.16474e-18
0.60735 -0.624994 3.16474e-18
0.642065 -0.624994 3.16474e-18
0.676781 -0.624994 3.16474e-18
0.711499 -0.624994 3.16474e-18
0.746219 -0.624994 3.16474e-18
0.78094 -0.624994 3.16474e-18
0.815663 -0.624994 3.16474e-18
0.850388 -0.624994 3.16474e-18
0.885115 -0.624994 3.16474e-18
0.919844 -0.624994 3.16474e-18
0.954576 -0.624994 3.16474e-18
0.989309 -0.624994 3.16474e-18
1.02405 -0.624994 3.16474e-18
1.05878 -0.624994 3.16474e-18
1.09352 -0.624994 3.16474e-18
1.12827 -0.624994 3.16474e-18
1.16301 -0.624994 3.16474e-18
1.19776 -0.624994 3.16474e-18
1.23251 -0.624994 3.16474e-18
1.26727 -0.624994 3.16474e-18
1.30203 -0.624994 3.16474e-18
1.33679 -0.624994 3.16474e-18
1.37155 -0.624994 3.16474e-18
1.40632 -0.624994 3.16474e-18
1.44109 -0.624994 3.16474e-18
1.47586 -0.624994 3.16474e-18
1.51064 -0.624994 3.16474e-18
1.54542 -0.624994 3.16474e-18
1.58021 -0.624994 3.16474e-18
1.61499 -0.624994 3.16474e-18
1.64979 -0.624994 3.16474e-18
1.68458 -0.624994 3.16474e-18
1.71938 -0.624994 3.16474e-18
1.75419 -0.624994 3.16474e-18
1.78899 -0.624994 3.16474e-18
1.82381 -0.624994 3.16474e-18
1.85862 -0.624994 3.16474e-18
1.89345 -0.624994 3.16474e-18
1.92827 -0.624994 3.16474e-18
1.9631 -0.624994 3.16474e-18
1.99794 -0.624994 3.16474e-18
2.03278 -0.624994 3.16474e-18
2.06762 -0.624994 3.16474e-18
2.10247 -0.624994 3.16474e-18
2.13733 -0.624994 3.16474e-18
2.17219 -0.624994 3.16474e-18
2.20705 -0.624994 3.16474e-18
2.24192 -0.624994 3.16474e-18
2.2768 -0.624994 3.16474e-18
2.31168 -0.624994 3.16474e-18
2.34657 -0.624994 3.16474e-18
2.38146 -0.624994 3.16474e-18
2.41636 -0.624994 3.16474e-18
2.45126 -0.624994 3.16474e-18
2.48617 -0.624994 3.16474e-18
2.52109 -0.624994 3.16474e-18
2.55601 -0.624994 3.16474e-18
2.59094 -0.624994 3.16474e-18
2.62587 -0.624994 3.16474e-18
2.66081 -0.624994 3.16474e-18
2.69576 -0.624994 3.16474e-18
2.73071 -0.624994 3.16474e-18
2.76567 -0.624994 3.16474e-18
2.80064 -0.624994 3.16474e-18
2.83561 -0.624994 3.16474e-18
2.87059 -0.624994 3.16474e-18
2.90558 -0.624994 3.16474e-18
2.94058 -0.624994 3.16474e-18
2.97558 -0.624994 3.16474e-18
3.01059 -0.624994 3.16474e-18
3.0456 -0.624994 3.16474e-18
3.08063 -0.624994 3.16474e-18
3.11566 -0.624994 3.16474e-18
3.1507 -0.624994 3.16474e-18
3.18574 -0.624994 3.16474e-18
3.2208 -0.624994 3.16474e-18
3.25586 -0.624994 3.16474e-18
3.29093 -0.624994 3.16474e-18
3.32601 -0.624994 3.16474e-18
3.36109 -0.624994 3.16474e-18
3.39619 -0.624994 3.16474e-18
3.43129 -0.624994 3.16474e-18
3.4664 -0.624994 3.16474e-18
3.50152 -0.624994 3.16474e-18
3.53665 -0.624994 3.16474e-18
3.57179 -0.624994 3.16474e-18
3.60694 -0.624994 3.16474e-18
3.64209 -0.624994 3.16474e-18
3.67726 -0.624994 3.16474e-18
3.71243 -0.624994 3.16474e-18
3.74761 -0.624994 3.16474e-18
3.7828 -0.624994 3.16474e-18
3.81801 -0.624994 3.16474e-18
3.85322 -0.624994 3.16474e-18
3.88844 -0.624994 3.16474e-18
3.92367 -0.624994 3.16474e-18
3.95891 -0.624994 3.16474e-18
3.99416 -0.624994 3.16474e-18
4.02942 -0.624994 3.16474e-18
4.06469 -0.624994 3.16474e-18
4.09997 -0.624994 3.16474e-18
4.13526 -0.624994 3.16474e-18
4.17056 -0.624994 3.16474e-18
4.20587 -0.624994 3.16474e-18
4.24119 -0.624994 3.16474e-18
4.27653 -0.624994 3.16474e-18
4.31187 -0.624994 3.16474e-18
4.34722 -0.624994 3.16474e-18
4.38259 -0.624994 3.16474e-18
4.41797 -0.624994 3.16474e-18
4.45335 -0.624994 3.16474e-18
4.48875 -0.624994 3.16474e-18
4.52416 -0.624994 3.16474e-18
4.55958 -0.624994 3.16474e-18
4.59502 -0.624994 3.16474e-18
4.63046 -0.624994 3.16474e-18
4.66592 -0.624994 3.16474e-18
4.70139 -0.624994 3.16474e-18
4.73687 -0.624994 3.16474e-18
4.77237 -0.624994 3.16474e-18
4.80787 -0.624994 3.16474e-18
4.84339 -0.624994 3.16474e-18
4.87892 -0.624994 3.16474e-18
4.91446 -0.624994 3.16474e-18
4.95002 -0.624994 3.16474e-18
4.98559 -0.624994 3.16474e-18
5.02117 -0.624994 3.16474e-18
5.05677 -0.624994 3.16474e-18
5.09237 -0.624994 3.16474e-18
5.128 -0.624994 3.16474e-18
5.16363 -0.624994 3.16474e-18
5.19928 -0.624994 3.16474e-18
5.23494 -0.624994 3.16474e-18
5.27062 -0.624994 3.16474e-18
5.30631 -0.624994 3.16474e-18
5.34201 -0.624994 3.16474e-18
5.37773 -0.624994 3.16474e-18
5.41346 -0.624994 3.16474e-18
5.4492 -0.624994 3.16474e-18
5.48497 -0.624994 3.16474e-18
5.52074 -0.624994 3.16474e-18
5.55653 -0.624994 3.16474e-18
5.59233 -0.624994 3.16474e-18
5.62815 -0.624994 3.16474e-18
5.66399 -0.624994 3.16474e-18
5.69984 -0.624994 3.16474e-18
5.7357 -0.624994 3.16474e-18
5.77158 -0.624994 3.16474e-18
5.80748 -0.624994 3.16474e-18
5.84339 -0.624994 3.16474e-18
5.87932 -0.624994 3.16474e-18
5.91526 -0.624994 3.16474e-18
5.95122 -0.624994 3.16474e-18
5.9872 -0.624994 3.16474e-18
6.02319 -0.624994 3.16474e-18
6.05919 -0.624994 3.16474e-18
6.09522 -0.624994 3.16474e-18
6.13126 -0.624994 3.16474e-18
6.16732 -0.624994 3.16474e-18
6.20339 -0.624994 3.16474e-18
6.23949 -0.624994 3.16474e-18
6.27559 -0.624994 3.16474e-18
6.31172 -0.624994 3.16474e-18
6.34786 -0.624994 3.16474e-18
6.38403 -0.624994 3.16474e-18
6.42021 -0.624994 3.16474e-18
6.4564 -0.624994 3.16474e-18
6.49262 -0.624994 3.16474e-18
6.52885 -0.624994 3.16474e-18
6.5651 -0.624994 3.16474e-18
6.60137 -0.624994 3.16474e-18
6.63766 -0.624994 3.16474e-18
6.67397 -0.624994 3.16474e-18
6.71029 -0.624994 3.16474e-18
6.74664 -0.624994 3.16474e-18
6.783 -0.624994 3.16474e-18
6.81938 -0.624994 3.16474e-18
6.85579 -0.624994 3.16474e-18
6.89221 -0.624994 3.16474e-18
6.92865 -0.624994 3.16474e-18
6.96511 -0.624994 3.16474e-18
7.00159 -0.624994 3.16474e-18
7.0381 -0.624994 3.16474e-18
7.07462 -0.624994 3.16474e-18
7.11116 -0.624994 3.16474e-18
7.14772 -0.624994 3.16474e-18
7.18431 -0.624994 3.16474e-18
7.22091 -0.624994 3.16474e-18
7.25754 -0.624994 3.16474e-18
7.29418 -0.624994 3.16474e-18
7.33085 -0.624994 3.16474e-18
7.36754 -0.624994 3.16474e-18
7.40425 -0.624994 3.16474e-18
7.44099 -0.624994 3.16474e-18
7.47774 -0.624994 3.16474e-18
7.51452 -0.624994 3.16474e-18
7.55132 -0.624994 3.16474e-18
7.58814 -0.624994 3.16474e-18
7.62498 -0.624994 3.16474e-18
7.66185 -0.624994 3.16474e-18
7.69874 -0.624994 3.16474e-18
7.73566 -0.624994 3.16474e-18
7.77259 -0.624994 3.16474e-18
7.80955 -0.624994 3.16474e-18
7.84654 -0.624994 3.16474e-18
7.88355 -0.624994 3.16474e-18
7.92058 -0.624994 3.16474e-18
7.95763 -0.624994 3.16474e-18
7.99471 -0.624994 3.16474e-18
8.03182 -0.624994 3.16474e-18
8.06895 -0.624994 3.16474e-18
8.1061 -0.624994 3.16474e-18
8.14328 -0.624994 3.16474e-18
8.18049 -0.624994 3.16474e-18
8.21772 -0.624994 3.16474e-18
8.25497 -0.624994 3.16474e-18
8.29226 -0.624994 3.16474e-18
8.32956 -0.624994 3.16474e-18
8.3669 -0.624994 3.16474e-18
8.40426 -0.624994 3.16474e-18
8.44165 -0.624994 3.16474e-18
8.47906 -0.624994 3.16474e-18
8.5165 -0.624994 3.16474e-18
8.55397 -0.624994 3.16474e-18
8.59146 -0.624994 3.16474e-18
8.62899 -0.624994 3.16474e-18
8.66654 -0.624994 3.16474e-18
8.70412 -0.624994 3.16474e-18
8.74172 -0.624994 3.16474e-18
8.77936 -0.624994 3.16474e-18
8.81702 -0.624994 3.16474e-18
8.85471 -0.624994 3.16474e-18
8.89244 -0.624994 3.16474e-18
8.93019 -0.624994 3.16474e-18
8.96797 -0.624994 3.16474e-18
9.00578 -0.624994 3.16474e-18
9.04362 -0.624994 3.16474e-18
9.08149 -0.624994 3.16474e-18
9.11939 -0.624994 3.16474e-18
9.15732 -0.624994 3.16474e-18
9.19528 -0.624994 3.16474e-18
9.23327 -0.624994 3.16474e-18
9.2713 -0.624994 3.16474e-18
9.30935 -0.624994 3.16474e-18
9.34744 -0.624994 3.16474e-18
9.38556 -0.624994 3.16474e-18
9.42371 -0.624994 3.16474e-18
9.46189 -0.624994 3.16474e-18
9.50011 -0.624994 3.16474e-18
9.53836 -0.624994 3.16474e-18
9.57664 -0.624994 3.16474e-18
9.61496 -0.624994 3.16474e-18
9.65331 -0.624994 3.16474e-18
9.69169 -0.624994 3.16474e-18
9.73011 -0.624994 3.16474e-18
9.76856 -0.624994 3.16474e-18
9.80704 -0.624994 3.16474e-18
9.84557 -0.624994 3.16474e-18
9.88412 -0.624994 3.16474e-18
9.92271 -0.624994 3.16474e-18
9.96134 -0.624994 3.16474e-18
10 -0.624994 3.16474e-18
10.0387 -0.624994 3.16474e-18
10.0774 -0.624994 3.16474e-18
10.1162 -0.624994 3.16474e-18
10.155 -0.624994 3.16474e-18
10.1939 -0.624994 3.16474e-18
10.2328 -0.624994 3.16474e-18
10.2717 -0.624994 3.16474e-18
10.3106 -0.624994 3.16474e-18
10.3496 -0.624994 3.16474e-18
10.3887 -0.624994 3.16474e-18
10.4278 -0.624994 3.16474e-18
10.4669 -0.624994 3.16474e-18
10.506 -0.624994 3.16474e-18
10.5452 -0.624994 3.16474e-18
10.5845 -0.624994 3.16474e-18
10.6238 -0.624994 3.16474e-18
10.6631 -0.624994 3.16474e-18
10.7024 -0.624994 3.16474e-18
10.7418 -0.624994 3.16474e-18
10.7813 -0.624994 3.16474e-18
10.8208 -0.624994 3.16474e-18
10.8603 -0.624994 3.16474e-18
10.8999 -0.624994 3.16474e-18
10.9395 -0.624994 3.16474e-18
10.9792 -0.624994 3.16474e-18
11.0189 -0.624994 3.16474e-18
11.0586 -0.624994 3.16474e-18
11.0984 -0.624994 3.16474e-18
11.1383 -0.624994 3.16474e-18
11.1781 -0.624994 3.16474e-18
11.2181 -0.624994 3.16474e-18
11.2581 -0.624994 3.16474e-18
11.2981 -0.624994 3.16474e-18
11.3381 -0.624994 3.16474e-18
11.3783 -0.624994 3.16474e-18
11.4184 -0.624994 3.16474e-18
11.4587 -0.624994 3.16474e-18
11.4989 -0.624994 3.16474e-18
11.5392 -0.624994 3.16474e-18
11.5796 -0.624994 3.16474e-18
11.62 -0.624994 3.16474e-18
11.6605 -0.624994 3.16474e-18
11.701 -0.624994 3.16474e-18
11.7415 -0.624994 3.16474e-18
11.7822 -0.624994 3.16474e-18
11.8228 -0.624994 3.16474e-18
11.8636 -0.624994 3.16474e-18
11.9043 -0.624994 3.16474e-18
11.9452 -0.624994 3.16474e-18
11.986 -0.624994 3.16474e-18
12.027 -0.624994 3.16474e-18
12.068 -0.624994 3.16474e-18
12.109 -0.624994 3.16474e-18
12.1501 -0.624994 3.16474e-18
12.1913 -0.624994 3.16474e-18
12.2325 -0.624994 3.16474e-18
12.2738 -0.624994 3.16474e-18
12.3151 -0.624994 3.16474e-18
12.3565 -0.624994 3.16474e-18
12.3979 -0.624994 3.16474e-18
12.4394 -0.624994 3.16474e-18
12.481 -0.624994 3.16474e-18
12.5226 -0.624994 3.16474e-18
12.5643 -0.624994 3.16474e-18
12.6061 -0.624994 3.16474e-18
12.6479 -0.624994 3.16474e-18
12.6898 -0.624994 3.16474e-18
12.7317 -0.624994 3.16474e-18
12.7737 -0.624994 3.16474e-18
12.8158 -0.624994 3.16474e-18
12.8579 -0.624994 3.16474e-18
12.9001 -0.624994 3.16474e-18
12.9424 -0.624994 3.16474e-18
12.9847 -0.624994 3.16474e-18
13.0271 -0.624994 3.16474e-18
13.0696 -0.624994 3.16474e-18
13.1121 -0.624994 3.16474e-18
13.1547 -0.624994 3.16474e-18
13.1974 -0.624994 3.16474e-18
13.2402 -0.624994 3.16474e-18
13.283 -0.624994 3.16474e-18
13.3259 -0.624994 3.16474e-18
13.3689 -0.624994 3.16474e-18
13.4119 -0.624994 3.16474e-18
13.455 -0.624994 3.16474e-18
13.4982 -0.624994 3.16474e-18
13.5415 -0.624994 3.16474e-18
13.5848 -0.624994 3.16474e-18
13.6283 -0.624994 3.16474e-18
13.6718 -0.624994 3.16474e-18
13.7153 -0.624994 3.16474e-18
13.759 -0.624994 3.16474e-18
13.8028 -0.624994 3.16474e-18
13.8466 -0.624994 3.16474e-18
13.8905 -0.624994 3.16474e-18
13.9345 -0.624994 3.16474e-18
13.9786 -0.624994 3.16474e-18
14.0227 -0.624994 3.16474e-18
14.067 -0.624994 3.16474e-18
14.1113 -0.624994 3.16474e-18
14.1558 -0.624994 3.16474e-18
14.2003 -0.624994 3.16474e-18
14.2449 -0.624994 3.16474e-18
14.2896 -0.624994 3.16474e-18
14.3344 -0.624994 3.16474e-18
14.3793 -0.624994 3.16474e-18
14.4243 -0.624994 3.16474e-18
14.4693 -0.624994 3.16474e-18
14.5145 -0.624994 3.16474e-18
14.5598 -0.624994 3.16474e-18
14.6052 -0.624994 3.16474e-18
14.6506 -0.624994 3.16474e-18
14.6962 -0.624994 3.16474e-18
14.7419 -0.624994 3.16474e-18
14.7877 -0.624994 3.16474e-18
14.8336 -0.624994 3.16474e-18
14.8796 -0.624994 3.16474e-18
14.9257 -0.624994 3.16474e-18
14.9719 -0.624994 3.16474e-18
15.0182 -0.624994 3.16474e-18
15.0647 -0.624994 3.16474e-18
15.1112 -0.624994 3.16474e-18
15.1579 -0.624994 3.16474e-18
15.2047 -0.624994 3.16474e-18
15.2516 -0.624994 3.16474e-18
15.2986 -0.624994 3.16474e-18
15.3458 -0.624994 3.16474e-18
15.393 -0.624994 3.16474e-18
15.4404 -0.624994 3.16474e-18
15.488 -0.624994 3.16474e-18
15.5356 -0.624994 3.16474e-18
15.5834 -0.624994 3.16474e-18
15.6313 -0.624994 3.16474e-18
15.6794 -0.624994 3.16474e-18
15.7276 -0.624994 3.16474e-18
15.7759 -0.624994 3.16474e-18
15.8243 -0.624994 3.16474e-18
15.873 -0.624994 3.16474e-18
15.9217 -0.624994 3.16474e-18
15.9706 -0.624994 3.16474e-18
16.0197 -0.624994 3.16474e-18
16.0689 -0.624994 3.16474e-18
16.1182 -0.624994 3.16474e-18
16.1677 -0.624994 3.16474e-18
16.2174 -0.624994 3.16474e-18
16.2672 -0.624994 3.16474e-18
16.3172 -0.624994 3.16474e-18
16.3674 -0.624994 3.16474e-18
16.4177 -0.624994 3.16474e-18
16.4682 -0.624994 3.16474e-18
16.5189 -0.624994 3.16474e-18
16.5697 -0.624994 3.16474e-18
16.6208 -0.624994 3.16474e-18
16.672 -0.624994 3.16474e-18
16.7234 -0.624994 3.16474e-18
16.775 -0.624994 3.16474e-18
16.8268 -0.624994 3.16474e-18
16.8787 -0.624994 3.16474e-18
16.9309 -0.624994 3.16474e-18
16.9833 -0.624994 3.16474e-18
17.0359 -0.624994 3.16474e-18
17.0887 -0.624994 3.16474e-18
17.1418 -0.624994 3.16474e-18
17.195 -0.624994 3.16474e-18
17.2485 -0.624994 3.16474e-18
17.3022 -0.624994 3.16474e-18
17.3562 -0.624994 3.16474e-18
17.4104 -0.624994 3.16474e-18
17.4648 -0.624994 3.16474e-18
17.5195 -0.624994 3.16474e-18
17.5744 -0.624994 3.16474e-18
17.6296 -0.624994 3.16474e-18
17.6851 -0.624994 3.16474e-18
17.7408 -0.624994 3.16474e-18
17.7969 -0.624994 3.16474e-18
17.8532 -0.624994 3.16474e-18
17.9098 -0.624994 3.16474e-18
17.9667 -0.624994 3.16474e-18
18.0239 -0.624994 3.16474e-18
18.0815 -0.624994 3.16474e-18
18.1393 -0.624994 3.16474e-18
18.1975 -0.624994 3.16474e-18
18.256 -0.624994 3.16474e-18
18.3149 -0.624994 3.16474e-18
18.3742 -0.624994 3.16474e-18
18.4338 -0.624994 3.16474e-18
18.4938 -0.624994 3.16474e-18
18.5542 -0.624994 3.16474e-18
18.615 -0.624994 3.16474e-18
18.6762 -0.624994 3.16474e-18
18.7379 -0.624994 3.16474e-18
18.8 -0.624994 3.16474e-18
18.8625 -0.624994 3.16474e-18
18.9255 -0.624994 3.16474e-18
18.9891 -0.624994 3.16474e-18
19.0531 -0.624994 3.16474e-18
19.1177 -0.624994 3.16474e-18
19.1828 -0.624994 3.16474e-18
19.2484 -0.624994 3.16474e-18
19.3147 -0.624994 3.16474e-18
19.3816 -0.624994 3.16474e-18
19.4491 -0.624994 3.16474e-18
19.5173 -0.624994 3.16474e-18
19.5862 -0.624994 3.16474e-18
19.6558 -0.624994 3.16474e-18
19.7262 -0.624994 3.16474e-18
19.7974 -0.624994 3.16474e-18
19.8694 -0.624994 3.16474e-18
19.9423 -0.624994 3.16474e-18
20.0162 -0.624994 3.16474e-18
20.091 -0.624994 3.16474e-18
20.1669 -0.624994 3.16474e-18
20.244 -0.624994 3.16474e-18
20.3222 -0.624994 3.16474e-18
20.4016 -0.624994 3.16474e-18
20.4825 -0.624994 3.16474e-18
20.5648 -0.624994 3.16474e-18
20.6487 -0.624994 3.16474e-18
20.7344 -0.624994 3.16474e-18
20.8219 -0.624994 3.16474e-18
20.9115 -0.624994 3.16474e-18
21.0034 -0.624994 3.16474e-18
21.0979 -0.624994 3.16474e-18
21.1952 -0.624994 3.16474e-18
21.2959 -0.624994 3.16474e-18
21.4004 -0.624994 3.16474e-18
21.5093 -0.624994 3.16474e-18
21.6237 -0.624994 3.16474e-18
21.7448 -0.624994 3.16474e-18
21.8747 -0.624994 3.16474e-18
22.0165 -0.624994 3.16474e-18
22.1768 -0.624994 3.16474e-18
22.3723 -0.624994 3.16474e-18


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.25Lambda0.5Nc1Classic/SigmaATwoLoop.txt <==
-22.3723 -0.234691 5.08541e-05
-22.1768 -0.234908 3.31281e-05
-22.0165 -0.235041 4.7513e-05
-21.8747 -0.235149 3.65235e-05
-21.7448 -0.235236 4.70258e-05
-21.6237 -0.235316 3.83548e-05
-21.5093 -0.235388 4.70567e-05
-21.4004 -0.235458 3.96687e-05
-21.2959 -0.235526 4.72807e-05
-21.1952 -0.235594 4.07385e-05
-21.0979 -0.235662 4.76123e-05
-21.0034 -0.23573 4.17051e-05
-20.9115 -0.235799 4.80751e-05
-20.8219 -0.235867 4.27143e-05
-20.7344 -0.235932 4.87614e-05
-20.6487 -0.235994 4.38973e-05
-20.5648 -0.23605 4.97182e-05
-20.4825 -0.2361 4.52566e-05
-20.4016 -0.236144 5.08494e-05
-20.3222 -0.236183 4.66675e-05
-20.244 -0.236217 5.20137e-05
-20.1669 -0.236247 4.80366e-05
-20.091 -0.236274 5.31573e-05
-20.0162 -0.236299 4.93579e-05
-19.9423 -0.236321 5.42871e-05
-19.8694 -0.236343 5.065e-05
-19.7974 -0.236363 5.5416e-05
-19.7262 -0.236382 5.19277e-05
-19.6558 -0.236401 5.65524e-05
-19.5862 -0.236419 5.32004e-05
-19.5173 -0.236436 5.77009e-05
-19.4491 -0.236453 5.44742e-05
-19.3816 -0.23647 5.88643e-05
-19.3147 -0.236487 5.5753e-05
-19.2484 -0.236504 6.00443e-05
-19.1828 -0.23652 5.70397e-05
-19.1177 -0.236536 6.12418e-05
-19.0531 -0.236552 5.83365e-05
-18.9891 -0.236568 6.24579e-05
-18.9255 -0.236584 5.96452e-05
-18.8625 -0.2366 6.36931e-05
-18.8 -0.236616 6.09672e-05
-18.7379 -0.236632 6.49481e-05
-18.6762 -0.236648 6.23039e-05
-18.615 -0.236664 6.62236e-05
-18.5542 -0.23668 6.36565e-05
-18.4938 -0.236695 6.75201e-05
-18.4338 -0.236711 6.50262e-05
-18.3742 -0.236727 6.88383e-05
-18.3149 -0.236743 6.64139e-05
-18.256 -0.236759 7.01787e-05
-18.1975 -0.236775 6.78208e-05
-18.1393 -0.236791 7.15421e-05
-18.0815 -0.236807 6.92478e-05
-18.0239 -0.236824 7.29291e-05
-17.9667 -0.23684 7.06958e-05
-17.9098 -0.236856 7.43403e-05
-17.8532 -0.236872 7.21658e-05
-17.7969 -0.236889 7.57765e-05
-17.7408 -0.236905 7.36586e-05
-17.6851 -0.236922 7.72383e-05
-17.6296 -0.236938 7.51753e-05
-17.5744 -0.236955 7.87265e-05
-17.5195 -0.236972 7.67167e-05
-17.4648 -0.236989 8.02418e-05
-17.4104 -0.237006 7.82837e-05
-17.3562 -0.237023 8.1785e-05
-17.3022 -0.23704 7.98772e-05
-17.2485 -0.237057 8.33568e-05
-17.195 -0.237074 8.14982e-05
-17.1418 -0.237091 8.49581e-05
-17.0887 -0.237109 8.31476e-05
-17.0359 -0.237126 8.65897e-05
-16.9833 -0.237144 8.48263e-05
-16.9309 -0.237161 8.82525e-05
-16.8787 -0.237179 8.65352e-05
-16.8268 -0.237197 8.99472e-05
-16.775 -0.237215 8.82754e-05
-16.7234 -0.237233 9.16749e-05
-16.672 -0.237251 9.00478e-05
-16.6208 -0.23727 9.34363e-05
-16.5697 -0.237288 9.18534e-05
-16.5189 -0.237307 9.52326e-05
-16.4682 -0.237325 9.36933e-05
-16.4177 -0.237344 9.70646e-05
-16.3674 -0.237363 9.55685e-05
-16.3172 -0.237382 9.89333e-05
-16.2672 -0.237401 9.748e-05
-16.2174 -0.23742 0.00010084
-16.1677 -0.237439 9.9429e-05
-16.1182 -0.237459 0.000102785
-16.0689 -0.237478 0.000101417
-16.0197 -0.237498 0.00010477
-15.9706 -0.237518 0.000103444
-15.9217 -0.237538 0.000106797
-15.873 -0.237558 0.000105512
-15.8243 -0.237578 0.000108865
-15.7759 -0.237598 0.000107623
-15.7276 -0.237619 0.000110977
-15.6794 -0.237639 0.000109776
-15.6313 -0.23766 0.000113134
-15.5834 -0.237681 0.000111975
-15.5356 -0.237702 0.000115337
-15.488 -0.237723 0.000114219
-15.4404 -0.237744 0.000117587
-15.393 -0.237766 0.000116511
-15.3458 -0.237787 0.000119885
-15.2986 -0.237809 0.000118852
-15.2516 -0.237831 0.000122234
-15.2047 -0.237853 0.000121243
-15.1579 -0.237875 0.000124634
-15.1112 -0.237897 0.000123686
-15.0647 -0.23792 0.000127087
-15.0182 -0.237943 0.000126182
-14.9719 -0.237965 0.000129594
-14.9257 -0.237988 0.000128732
-14.8796 -0.238012 0.000132158
-14.8336 -0.238035 0.00013134
-14.7877 -0.238058 0.000134779
-14.7419 -0.238082 0.000134005
-14.6962 -0.238106 0.00013746
-14.6506 -0.23813 0.000136731
-14.6052 -0.238154 0.000140202
-14.5598 -0.238179 0.000139518
-14.5145 -0.238203 0.000143007
-14.4693 -0.238228 0.000142369
-14.4243 -0.238253 0.000145878
-14.3793 -0.238278 0.000145286
-14.3344 -0.238304 0.000148815
-14.2896 -0.238329 0.000148271
-14.2449 -0.238355 0.000151821
-14.2003 -0.238381 0.000151325
-14.1558 -0.238407 0.000154899
-14.1113 -0.238433 0.000154451
-14.067 -0.23846 0.00015805
-14.0227 -0.238487 0.000157651
-13.9786 -0.238514 0.000161276
-13.9345 -0.238541 0.000160928
-13.8905 -0.238568 0.00016458
-13.8466 -0.238596 0.000164283
-13.8028 -0.238624 0.000167965
-13.759 -0.238652 0.00016772
-13.7153 -0.23868 0.000171432
-13.6718 -0.238709 0.000171241
-13.6283 -0.238737 0.000174986
-13.5848 -0.238766 0.000174848
-13.5415 -0.238796 0.000178627
-13.4982 -0.238825 0.000178545
-13.455 -0.238855 0.000182359
-13.4119 -0.238885 0.000182335
-13.3689 -0.238915 0.000186186
-13.3259 -0.238946 0.000186219
-13.283 -0.238977 0.000190109
-13.2402 -0.239008 0.000190202
-13.1974 -0.239039 0.000194133
-13.1547 -0.23907 0.000194287
-13.1121 -0.239102 0.000198261
-13.0696 -0.239134 0.000198477
-13.0271 -0.239167 0.000202495
-12.9847 -0.239199 0.000202775
-12.9424 -0.239232 0.00020684
-12.9001 -0.239266 0.000207185
-12.8579 -0.239299 0.000211299
-12.8158 -0.239333 0.000211712
-12.7737 -0.239367 0.000215876
-12.7317 -0.239402 0.000216358
-12.6898 -0.239436 0.000220576
-12.6479 -0.239472 0.000221129
-12.6061 -0.239507 0.000225402
-12.5643 -0.239543 0.000226028
-12.5226 -0.239579 0.000230358
-12.481 -0.239615 0.000231059
-12.4394 -0.239652 0.00023545
-12.3979 -0.239689 0.000236228
-12.3565 -0.239726 0.000240681
-12.3151 -0.239764 0.000241539
-12.2738 -0.239802 0.000246058
-12.2325 -0.23984 0.000246998
-12.1913 -0.239879 0.000251585
-12.1501 -0.239918 0.000252609
-12.109 -0.239958 0.000257267
-12.068 -0.239998 0.000258378
-12.027 -0.240038 0.00026311
-11.986 -0.240079 0.000264311
-11.9452 -0.24012 0.00026912
-11.9043 -0.240161 0.000270414
-11.8636 -0.240203 0.000275303
-11.8228 -0.240246 0.000276692
-11.7822 -0.240288 0.000281665
-11.7415 -0.240331 0.000283154
-11.701 -0.240375 0.000288213
-11.6605 -0.240419 0.000289804
-11.62 -0.240463 0.000294954
-11.5796 -0.240508 0.000296651
-11.5392 -0.240553 0.000301896
-11.4989 -0.240599 0.000303702
-11.4587 -0.240645 0.000309046
-11.4184 -0.240692 0.000310965
-11.3783 -0.240739 0.000316411
-11.3381 -0.240787 0.000318448
-11.2981 -0.240835 0.000324001
-11.2581 -0.240884 0.000326159
-11.2181 -0.240933 0.000331824
-11.1781 -0.240982 0.000334108
-11.1383 -0.241033 0.000339889
-11.0984 -0.241083 0.000342304
-11.0586 -0.241135 0.000348206
-11.0189 -0.241186 0.000350756
-10.9792 -0.241239 0.000356785
-10.9395 -0.241291 0.000359476
-10.8999 -0.241345 0.000365636
-10.8603 -0.241399 0.000368473
-10.8208 -0.241453 0.000374772
-10.7813 -0.241509 0.00037776
-10.7418 -0.241564 0.000384202
-10.7024 -0.241621 0.000387348
-10.6631 -0.241678 0.00039394
-10.6238 -0.241735 0.00039725
-10.5845 -0.241794 0.000403998
-10.5452 -0.241853 0.000407479
-10.506 -0.241912 0.000414391
-10.4669 -0.241972 0.000418049
-10.4278 -0.242033 0.000425131
-10.3887 -0.242095 0.000428974
-10.3496 -0.242157 0.000436235
-10.3106 -0.24222 0.000440271
-10.2717 -0.242284 0.000447718
-10.2328 -0.242348 0.000451954
-10.1939 -0.242414 0.000459597
-10.155 -0.242479 0.000464042
-10.1162 -0.242546 0.000471889
-10.0774 -0.242614 0.000476552
-10.0387 -0.242682 0.000484612
-10 -0.242751 0.000489503
-9.96134 -0.242821 0.000497787
-9.92271 -0.242892 0.000502916
-9.88412 -0.242963 0.000511433
-9.84557 -0.243036 0.00051681
-9.80704 -0.243109 0.000525573
-9.76856 -0.243183 0.00053121
-9.73011 -0.243259 0.00054023
-9.69169 -0.243335 0.000546138
-9.65331 -0.243412 0.000555427
-9.61496 -0.243489 0.00056162
-9.57664 -0.243568 0.000571191
-9.53836 -0.243648 0.000577681
-9.50011 -0.243729 0.000587548
-9.46189 -0.243811 0.00059435
-9.42371 -0.243894 0.000604528
-9.38556 -0.243978 0.000611657
-9.34744 -0.244063 0.000622162
-9.30935 -0.244149 0.000629633
-9.2713 -0.244236 0.00064048
-9.23327 -0.244325 0.000648311
-9.19528 -0.244414 0.000659519
-9.15732 -0.244505 0.000667727
-9.11939 -0.244597 0.000679314
-9.08149 -0.24469 0.000687919
-9.04362 -0.244784 0.000699904
-9.00578 -0.24488 0.000708926
-8.96797 -0.244977 0.000721331
-8.93019 -0.245075 0.000730791
-8.89244 -0.245175 0.000743639
-8.85471 -0.245276 0.00075356
-8.81702 -0.245378 0.000766873
-8.77936 -0.245481 0.00077728
-8.74172 -0.245587 0.000791084
-8.70412 -0.245693 0.000802003
-8.66654 -0.245801 0.000816326
-8.62899 -0.245911 0.000827784
-8.59146 -0.246022 0.000842655
-8.55397 -0.246135 0.000854682
-8.5165 -0.246249 0.00087013
-8.47906 -0.246365 0.000882759
-8.44165 -0.246482 0.000898818
-8.40426 -0.246602 0.000912082
-8.3669 -0.246723 0.000928788
-8.32956 -0.246846 0.000942723
-8.29226 -0.24697 0.000960113
-8.25497 -0.247097 0.000974758
-8.21772 -0.247225 0.000992873
-8.18049 -0.247355 0.00100827
-8.14328 -0.247488 0.00102715
-8.1061 -0.247622 0.00104335
-8.06895 -0.247758 0.00106304
-8.03182 -0.247897 0.00108009
-7.99471 -0.248037 0.00110065
-7.95763 -0.24818 0.00111858
-7.92058 -0.248325 0.00114006
-7.88355 -0.248472 0.00115895
-7.84654 -0.248622 0.00118141
-7.80955 -0.248773 0.00120131
-7.77259 -0.248928 0.00122481
-7.73566 -0.249085 0.00124579
-7.69874 -0.249244 0.00127039
-7.66185 -0.249406 0.00129252
-7.62498 -0.249571 0.0013183
-7.58814 -0.249738 0.00134166
-7.55132 -0.249908 0.0013687
-7.51452 -0.250081 0.00139335
-7.47774 -0.250257 0.00142174
-7.44099 -0.250436 0.00144779
-7.40425 -0.250617 0.0014776
-7.36754 -0.250802 0.00150515
-7.33085 -0.25099 0.0015365
-7.29418 -0.251182 0.00156564
-7.25754 -0.251377 0.00159863
-7.22091 -0.251575 0.00162948
-7.18431 -0.251776 0.00166424
-7.14772 -0.251982 0.00169691
-7.11116 -0.25219 0.00173357
-7.07462 -0.252403 0.00176821
-7.0381 -0.25262 0.00180689
-7.00159 -0.25284 0.00184364
-6.96511 -0.253065 0.00188451
-6.92865 -0.253293 0.00192353
-6.89221 -0.253526 0.00196676
-6.85579 -0.253764 0.00200823
-6.81938 -0.254006 0.00205399
-6.783 -0.254252 0.0020981
-6.74664 -0.254503 0.00214659
-6.71029 -0.254759 0.00219355
-6.67397 -0.25502 0.00224501
-6.63766 -0.255286 0.00229505
-6.60137 -0.255558 0.00234971
-6.5651 -0.255835 0.00240308
-6.52885 -0.256117 0.00246121
-6.49262 -0.256405 0.0025182
-6.4564 -0.256699 0.00258009
-6.42021 -0.256999 0.00264101
-6.38403 -0.257305 0.00270699
-6.34786 -0.257618 0.00277218
-6.31172 -0.257937 0.00284261
-6.27559 -0.258263 0.00291245
-6.23949 -0.258595 0.00298772
-6.20339 -0.258935 0.00306263
-6.16732 -0.259282 0.0031432
-6.13126 -0.259637 0.00322365
-6.09522 -0.26 0.00331001
-6.05919 -0.260371 0.00339652
-6.02319 -0.26075 0.00348922
-5.9872 -0.261137 0.00358238
-5.95122 -0.261533 0.00368203
-5.91526 -0.261939 0.00378248
-5.87932 -0.262354 0.00388978
-5.84339 -0.262778 0.00399825
-5.80748 -0.263212 0.00411397
-5.77158 -0.263657 0.00423128
-5.7357 -0.264112 0.00435629
-5.69984 -0.264578 0.00448337
-5.66399 -0.265056 0.00461864
-5.62815 -0.265545 0.00475653
-5.59233 -0.266046 0.00490317
-5.55653 -0.26656 0.00505304
-5.52074 -0.267086 0.00521231
-5.48497 -0.267626 0.0053755
-5.4492 -0.26818 0.00554881
-5.41346 -0.268748 0.00572682
-5.37773 -0.26933 0.00591579
-5.34201 -0.269928 0.00611036
-5.30631 -0.270542 0.00631683
-5.27062 -0.271172 0.00652992
-5.23494 -0.271818 0.00675599
-5.19928 -0.272483 0.00698985
-5.16363 -0.273165 0.00723794
-5.128 -0.273866 0.00749515
-5.09237 -0.274586 0.00776802
-5.05677 -0.275327 0.00805156
-5.02117 -0.276088 0.00835241
-4.98559 -0.276871 0.0086657
-4.95002 -0.277676 0.00899821
-4.91446 -0.278504 0.00934521
-4.87892 -0.279356 0.00971364
-4.84339 -0.280232 0.010099
-4.80787 -0.281135 0.0105083
-4.77237 -0.282063 0.0109372
-4.73687 -0.283019 0.0113932
-4.70139 -0.284003 0.011872
-4.66592 -0.285017 0.0123814
-4.63046 -0.286061 0.0129173
-4.59502 -0.287135 0.0134879
-4.55958 -0.288242 0.0140895
-4.52416 -0.289382 0.0147305
-4.48875 -0.290556 0.0154077
-4.45335 -0.291765 0.01613
-4.41797 -0.29301 0.0168945
-4.38259 -0.294291 0.0177107
-4.34722 -0.29561 0.0185764
-4.31187 -0.296967 0.0195014
-4.27653 -0.298362 0.0204844
-4.24119 -0.299797 0.0215358
-4.20587 -0.301271 0.022655
-4.17056 -0.302784 0.0238534
-4.13526 -0.304337 0.0251312
-4.09997 -0.305928 0.0265007
-4.06469 -0.307556 0.0279631
-4.02942 -0.309221 0.0295317
-3.99416 -0.31092 0.0312089
-3.95891 -0.31265 0.0330091
-3.92367 -0.314409 0.0349359
-3.88844 -0.31619 0.0370047
-3.85322 -0.31799 0.0392203
-3.81801 -0.319801 0.0415993
-3.7828 -0.321615 0.0441474
-3.74761 -0.323422 0.046882
-3.71243 -0.32521 0.0498093
-3.67726 -0.326966 0.0529471
-3.64209 -0.328672 0.0563012
-3.60694 -0.330311 0.0598887
-3.57179 -0.331859 0.0637139
-3.53665 -0.333292 0.0677913
-3.50152 -0.334583 0.0721218
-3.4664 -0.335698 0.0767149
-3.43129 -0.336605 0.0815651
-3.39619 -0.337264 0.0866739
-3.36109 -0.337638 0.0920256
-3.32601 -0.337683 0.0976096
-3.29093 -0.337357 0.103397
-3.25586 -0.33662 0.109361
-3.2208 -0.335432 0.115456
-3.18574 -0.333759 0.121638
-3.1507 -0.331571 0.127844
-3.11566 -0.328851 0.134013
-3.08063 -0.32559 0.14007
-3.0456 -0.321791 0.145943
-3.01059 -0.317475 0.151552
-2.97558 -0.312673 0.156828
-2.94058 -0.307433 0.161696
-2.90558 -0.301816 0.166104
-2.87059 -0.295893 0.169997
-2.83561 -0.289742 0.17335
-2.80064 -0.283447 0.176138
-2.76567 -0.277091 0.178365
-2.73071 -0.270754 0.18004
-2.69576 -0.264511 0.181194
-2.66081 -0.258429 0.181862
-2.62587 -0.252562 0.182096
-2.59094 -0.246956 0.181945
-2.55601 -0.241643 0.181471
-2.52109 -0.236646 0.180726
-2.48617 -0.231977 0.179775
-2.45126 -0.22764 0.178667
-2.41636 -0.223629 0.177459
-2.38146 -0.219934 0.176192
-2.34657 -0.21654 0.174915
-2.31168 -0.213426 0.173661
-2.2768 -0.210572 0.172466
-2.24192 -0.207952 0.171356
-2.20705 -0.20554 0.170359
-2.17219 -0.203312 0.16949
-2.13733 -0.201239 0.168773
-2.10247 -0.199294 0.168216
-2.06762 -0.197452 0.167836
-2.03278 -0.195685 0.167637
-1.99794 -0.193966 0.167632
-1.9631 -0.192269 0.167819
-1.92827 -0.190566 0.168209
-1.89345 -0.188831 0.168796
-1.85862 -0.187035 0.169587
-1.82381 -0.185151 0.170573
-1.78899 -0.18315 0.171757
-1.75419 -0.181003 0.173125
-1.71938 -0.17868 0.174676
-1.68458 -0.17615 0.176391
-1.64979 -0.173382 0.178262
-1.61499 -0.170343 0.180262
-1.58021 -0.167003 0.182376
-1.54542 -0.163331 0.184568
-1.51064 -0.159295 0.186811
-1.47586 -0.154869 0.18906
-1.44109 -0.150027 0.191276
-1.40632 -0.14475 0.1934
-1.37155 -0.139022 0.19538
-1.33679 -0.132838 0.197147
-1.30203 -0.126199 0.198639
-1.26727 -0.11912 0.199779
-1.23251 -0.111625 0.200499
-1.19776 -0.103756 0.200722
-1.16301 -0.0955642 0.200386
-1.12827 -0.0871174 0.199427
-1.09352 -0.0784949 0.197799
-1.05878 -0.0697864 0.195462
-1.02405 -0.0610888 0.192404
-0.989309 -0.0525029 0.188616
-0.954576 -0.0441284 0.184123
-0.919844 -0.0360604 0.178955
-0.885115 -0.0283846 0.173172
-0.850388 -0.0211742 0.166835
-0.815663 -0.0144871 0.160027
-0.78094 -0.00836472 0.152827
-0.746219 -0.0028313 0.145329
-0.711499 0.00210534 0.137612
-0.676781 0.00645232 0.129765
-0.642065 0.0102296 0.121857
-0.60735 0.0134677 0.113959
-0.572637 0.0162047 0.106122
-0.537925 0.0184844 0.0983977
-0.503214 0.0203534 0.0908169
-0.468504 0.0218596 0.083411
-0.433796 0.0230505 0.0761919
-0.399089 0.0239719 0.0691745
-0.364382 0.0246668 0.0623559
-0.329676 0.0251751 0.0557383
-0.294972 0.0255329 0.0493082
-0.260267 0.0257726 0.043059
-0.225564 0.0259226 0.03697
-0.190861 0.0260072 0.0310289
-0.156158 0.0260471 0.0252106
-0.121456 0.0260592 0.0194995
-0.0867541 0.0260568 0.0138677
-0.0520524 0.0260497 0.00829791
-0.0173508 0.0260446 0.00276106
0.0173508 0.0260446 -0.00276106
0.0520524 0.0260497 -0.00829791
0.0867541 0.0260568 -0.0138677
0.121456 0.0260592 -0.0194995
0.156158 0.0260471 -0.0252106
0.190861 0.0260072 -0.0310289
0.225564 0.0259226 -0.03697
0.260267 0.0257726 -0.043059
0.294972 0.0255329 -0.0493082
0.329676 0.0251751 -0.0557383
0.364382 0.0246668 -0.0623559
0.399089 0.0239719 -0.0691745
0.433796 0.0230505 -0.0761919
0.468504 0.0218596 -0.083411
0.503214 0.0203534 -0.0908169
0.537925 0.0184844 -0.0983977
0.572637 0.0162047 -0.106122
0.60735 0.0134677 -0.113959
0.642065 0.0102296 -0.121857
0.676781 0.00645232 -0.129765
0.711499 0.00210534 -0.137612
0.746219 -0.0028313 -0.145329
0.78094 -0.00836472 -0.152827
0.815663 -0.0144871 -0.160027
0.850388 -0.0211742 -0.166835
0.885115 -0.0283846 -0.173172
0.919844 -0.0360604 -0.178955
0.954576 -0.0441284 -0.184123
0.989309 -0.0525029 -0.188616
1.02405 -0.0610888 -0.192404
1.05878 -0.0697864 -0.195462
1.09352 -0.0784949 -0.197799
1.12827 -0.0871174 -0.199427
1.16301 -0.0955642 -0.200386
1.19776 -0.103756 -0.200722
1.23251 -0.111625 -0.200499
1.26727 -0.11912 -0.199779
1.30203 -0.126199 -0.198639
1.33679 -0.132838 -0.197147
1.37155 -0.139022 -0.19538
1.40632 -0.14475 -0.1934
1.44109 -0.150027 -0.191276
1.47586 -0.154869 -0.18906
1.51064 -0.159295 -0.186811
1.54542 -0.163331 -0.184568
1.58021 -0.167003 -0.182376
1.61499 -0.170343 -0.180262
1.64979 -0.173382 -0.178262
1.68458 -0.17615 -0.176391
1.71938 -0.17868 -0.174676
1.75419 -0.181003 -0.173125
1.78899 -0.18315 -0.171757
1.82381 -0.185151 -0.170573
1.85862 -0.187035 -0.169587
1.89345 -0.188831 -0.168796
1.92827 -0.190566 -0.168209
1.9631 -0.192269 -0.167819
1.99794 -0.193966 -0.167632
2.03278 -0.195685 -0.167637
2.06762 -0.197452 -0.167836
2.10247 -0.199294 -0.168216
2.13733 -0.201239 -0.168773
2.17219 -0.203312 -0.16949
2.20705 -0.20554 -0.170359
2.24192 -0.207952 -0.171356
2.2768 -0.210572 -0.172466
2.31168 -0.213426 -0.173661
2.34657 -0.21654 -0.174915
2.38146 -0.219934 -0.176192
2.41636 -0.223629 -0.177459
2.45126 -0.22764 -0.178667
2.48617 -0.231977 -0.179775
2.52109 -0.236646 -0.180726
2.55601 -0.241643 -0.181471
2.59094 -0.246956 -0.181945
2.62587 -0.252562 -0.182096
2.66081 -0.258429 -0.181862
2.69576 -0.264511 -0.181194
2.73071 -0.270754 -0.18004
2.76567 -0.277091 -0.178365
2.80064 -0.283447 -0.176138
2.83561 -0.289742 -0.17335
2.87059 -0.295893 -0.169997
2.90558 -0.301816 -0.166104
2.94058 -0.307433 -0.161696
2.97558 -0.312673 -0.156828
3.01059 -0.317475 -0.151552
3.0456 -0.321791 -0.145943
3.08063 -0.32559 -0.14007
3.11566 -0.328851 -0.134013
3.1507 -0.331571 -0.127844
3.18574 -0.333759 -0.121638
3.2208 -0.335432 -0.115456
3.25586 -0.33662 -0.109361
3.29093 -0.337357 -0.103397
3.32601 -0.337683 -0.0976096
3.36109 -0.337638 -0.0920256
3.39619 -0.337264 -0.0866739
3.43129 -0.336605 -0.0815651
3.4664 -0.335698 -0.0767149
3.50152 -0.334583 -0.0721218
3.53665 -0.333292 -0.0677913
3.57179 -0.331859 -0.0637139
3.60694 -0.330311 -0.0598887
3.64209 -0.328672 -0.0563012
3.67726 -0.326966 -0.0529471
3.71243 -0.32521 -0.0498093
3.74761 -0.323422 -0.046882
3.7828 -0.321615 -0.0441474
3.81801 -0.319801 -0.0415993
3.85322 -0.31799 -0.0392203
3.88844 -0.31619 -0.0370047
3.92367 -0.314409 -0.0349359
3.95891 -0.31265 -0.0330091
3.99416 -0.31092 -0.0312089
4.02942 -0.309221 -0.0295317
4.06469 -0.307556 -0.0279631
4.09997 -0.305928 -0.0265007
4.13526 -0.304337 -0.0251312
4.17056 -0.302784 -0.0238534
4.20587 -0.301271 -0.022655
4.24119 -0.299797 -0.0215358
4.27653 -0.298362 -0.0204844
4.31187 -0.296967 -0.0195014
4.34722 -0.29561 -0.0185764
4.38259 -0.294291 -0.0177107
4.41797 -0.29301 -0.0168945
4.45335 -0.291765 -0.01613
4.48875 -0.290556 -0.0154077
4.52416 -0.289382 -0.0147305
4.55958 -0.288242 -0.0140895
4.59502 -0.287135 -0.0134879
4.63046 -0.286061 -0.0129173
4.66592 -0.285017 -0.0123814
4.70139 -0.284003 -0.011872
4.73687 -0.283019 -0.0113932
4.77237 -0.282063 -0.0109372
4.80787 -0.281135 -0.0105083
4.84339 -0.280232 -0.010099
4.87892 -0.279356 -0.00971364
4.91446 -0.278504 -0.00934521
4.95002 -0.277676 -0.00899821
4.98559 -0.276871 -0.0086657
5.02117 -0.276088 -0.00835241
5.05677 -0.275327 -0.00805156
5.09237 -0.274586 -0.00776802
5.128 -0.273866 -0.00749515
5.16363 -0.273165 -0.00723794
5.19928 -0.272483 -0.00698985
5.23494 -0.271818 -0.00675599
5.27062 -0.271172 -0.00652992
5.30631 -0.270542 -0.00631683
5.34201 -0.269928 -0.00611036
5.37773 -0.26933 -0.00591579
5.41346 -0.268748 -0.00572682
5.4492 -0.26818 -0.00554881
5.48497 -0.267626 -0.0053755
5.52074 -0.267086 -0.00521231
5.55653 -0.26656 -0.00505304
5.59233 -0.266046 -0.00490317
5.62815 -0.265545 -0.00475653
5.66399 -0.265056 -0.00461864
5.69984 -0.264578 -0.00448337
5.7357 -0.264112 -0.00435629
5.77158 -0.263657 -0.00423128
5.80748 -0.263212 -0.00411397
5.84339 -0.262778 -0.00399825
5.87932 -0.262354 -0.00388978
5.91526 -0.261939 -0.00378248
5.95122 -0.261533 -0.00368203
5.9872 -0.261137 -0.00358238
6.02319 -0.26075 -0.00348922
6.05919 -0.260371 -0.00339652
6.09522 -0.26 -0.00331001
6.13126 -0.259637 -0.00322365
6.16732 -0.259282 -0.0031432
6.20339 -0.258935 -0.00306263
6.23949 -0.258595 -0.00298772
6.27559 -0.258263 -0.00291245
6.31172 -0.257937 -0.00284261
6.34786 -0.257618 -0.00277218
6.38403 -0.257305 -0.00270699
6.42021 -0.256999 -0.00264101
6.4564 -0.256699 -0.00258009
6.49262 -0.256405 -0.0025182
6.52885 -0.256117 -0.00246121
6.5651 -0.255835 -0.00240308
6.60137 -0.255558 -0.00234971
6.63766 -0.255286 -0.00229505
6.67397 -0.25502 -0.00224501
6.71029 -0.254759 -0.00219355
6.74664 -0.254503 -0.00214659
6.783 -0.254252 -0.0020981
6.81938 -0.254006 -0.00205399
6.85579 -0.253764 -0.00200823
6.89221 -0.253526 -0.00196676
6.92865 -0.253293 -0.00192353
6.96511 -0.253065 -0.00188451
7.00159 -0.25284 -0.00184364
7.0381 -0.25262 -0.00180689
7.07462 -0.252403 -0.00176821
7.11116 -0.25219 -0.00173357
7.14772 -0.251982 -0.00169691
7.18431 -0.251776 -0.00166424
7.22091 -0.251575 -0.00162948
7.25754 -0.251377 -0.00159863
7.29418 -0.251182 -0.00156564
7.33085 -0.25099 -0.0015365
7.36754 -0.250802 -0.00150515
7.40425 -0.250617 -0.0014776
7.44099 -0.250436 -0.00144779
7.47774 -0.250257 -0.00142174
7.51452 -0.250081 -0.00139335
7.55132 -0.249908 -0.0013687
7.58814 -0.249738 -0.00134166
7.62498 -0.249571 -0.0013183
7.66185 -0.249406 -0.00129252
7.69874 -0.249244 -0.00127039
7.73566 -0.249085 -0.00124579
7.77259 -0.248928 -0.00122481
7.80955 -0.248773 -0.00120131
7.84654 -0.248622 -0.00118141
7.88355 -0.248472 -0.00115895
7.92058 -0.248325 -0.00114006
7.95763 -0.24818 -0.00111858
7.99471 -0.248037 -0.00110065
8.03182 -0.247897 -0.00108009
8.06895 -0.247758 -0.00106304
8.1061 -0.247622 -0.00104335
8.14328 -0.247488 -0.00102715
8.18049 -0.247355 -0.00100827
8.21772 -0.247225 -0.000992873
8.25497 -0.247097 -0.000974758
8.29226 -0.24697 -0.000960113
8.32956 -0.246846 -0.000942723
8.3669 -0.246723 -0.000928788
8.40426 -0.246602 -0.000912082
8.44165 -0.246482 -0.000898818
8.47906 -0.246365 -0.000882759
8.5165 -0.246249 -0.00087013
8.55397 -0.246135 -0.000854682
8.59146 -0.246022 -0.000842655
8.62899 -0.245911 -0.000827784
8.66654 -0.245801 -0.000816326
8.70412 -0.245693 -0.000802003
8.74172 -0.245587 -0.000791084
8.77936 -0.245481 -0.00077728
8.81702 -0.245378 -0.000766873
8.85471 -0.245276 -0.00075356
8.89244 -0.245175 -0.000743639
8.93019 -0.245075 -0.000730791
8.96797 -0.244977 -0.000721331
9.00578 -0.24488 -0.000708926
9.04362 -0.244784 -0.000699904
9.08149 -0.24469 -0.000687919
9.11939 -0.244597 -0.000679314
9.15732 -0.244505 -0.000667727
9.19528 -0.244414 -0.000659519
9.23327 -0.244325 -0.000648311
9.2713 -0.244236 -0.00064048
9.30935 -0.244149 -0.000629633
9.34744 -0.244063 -0.000622162
9.38556 -0.243978 -0.000611657
9.42371 -0.243894 -0.000604528
9.46189 -0.243811 -0.00059435
9.50011 -0.243729 -0.000587548
9.53836 -0.243648 -0.000577681
9.57664 -0.243568 -0.000571191
9.61496 -0.243489 -0.00056162
9.65331 -0.243412 -0.000555427
9.69169 -0.243335 -0.000546138
9.73011 -0.243259 -0.00054023
9.76856 -0.243183 -0.00053121
9.80704 -0.243109 -0.000525573
9.84557 -0.243036 -0.00051681
9.88412 -0.242963 -0.000511433
9.92271 -0.242892 -0.000502916
9.96134 -0.242821 -0.000497787
10 -0.242751 -0.000489503
10.0387 -0.242682 -0.000484612
10.0774 -0.242614 -0.000476552
10.1162 -0.242546 -0.000471889
10.155 -0.242479 -0.000464042
10.1939 -0.242414 -0.000459597
10.2328 -0.242348 -0.000451954
10.2717 -0.242284 -0.000447718
10.3106 -0.24222 -0.000440271
10.3496 -0.242157 -0.000436235
10.3887 -0.242095 -0.000428974
10.4278 -0.242033 -0.000425131
10.4669 -0.241972 -0.000418049
10.506 -0.241912 -0.000414391
10.5452 -0.241853 -0.000407479
10.5845 -0.241794 -0.000403998
10.6238 -0.241735 -0.00039725
10.6631 -0.241678 -0.00039394
10.7024 -0.241621 -0.000387348
10.7418 -0.241564 -0.000384202
10.7813 -0.241509 -0.00037776
10.8208 -0.241453 -0.000374772
10.8603 -0.241399 -0.000368473
10.8999 -0.241345 -0.000365636
10.9395 -0.241291 -0.000359476
10.9792 -0.241239 -0.000356785
11.0189 -0.241186 -0.000350756
11.0586 -0.241135 -0.000348206
11.0984 -0.241083 -0.000342304
11.1383 -0.241033 -0.000339889
11.1781 -0.240982 -0.000334108
11.2181 -0.240933 -0.000331824
11.2581 -0.240884 -0.000326159
11.2981 -0.240835 -0.000324001
11.3381 -0.240787 -0.000318448
11.3783 -0.240739 -0.000316411
11.4184 -0.240692 -0.000310965
11.4587 -0.240645 -0.000309046
11.4989 -0.240599 -0.000303702
11.5392 -0.240553 -0.000301896
11.5796 -0.240508 -0.000296651
11.62 -0.240463 -0.000294954
11.6605 -0.240419 -0.000289804
11.701 -0.240375 -0.000288213
11.7415 -0.240331 -0.000283154
11.7822 -0.240288 -0.000281665
11.8228 -0.240246 -0.000276692
11.8636 -0.240203 -0.000275303
11.9043 -0.240161 -0.000270414
11.9452 -0.24012 -0.00026912
11.986 -0.240079 -0.000264311
12.027 -0.240038 -0.00026311
12.068 -0.239998 -0.000258378
12.109 -0.239958 -0.000257267
12.1501 -0.239918 -0.000252609
12.1913 -0.239879 -0.000251585
12.2325 -0.23984 -0.000246998
12.2738 -0.239802 -0.000246058
12.3151 -0.239764 -0.000241539
12.3565 -0.239726 -0.000240681
12.3979 -0.239689 -0.000236228
12.4394 -0.239652 -0.00023545
12.481 -0.239615 -0.000231059
12.5226 -0.239579 -0.000230358
12.5643 -0.239543 -0.000226028
12.6061 -0.239507 -0.000225402
12.6479 -0.239472 -0.000221129
12.6898 -0.239436 -0.000220576
12.7317 -0.239402 -0.000216358
12.7737 -0.239367 -0.000215876
12.8158 -0.239333 -0.000211712
12.8579 -0.239299 -0.000211299
12.9001 -0.239266 -0.000207185
12.9424 -0.239232 -0.00020684
12.9847 -0.239199 -0.000202775
13.0271 -0.239167 -0.000202495
13.0696 -0.239134 -0.000198477
13.1121 -0.239102 -0.000198261
13.1547 -0.23907 -0.000194287
13.1974 -0.239039 -0.000194133
13.2402 -0.239008 -0.000190202
13.283 -0.238977 -0.000190109
13.3259 -0.238946 -0.000186219
13.3689 -0.238915 -0.000186186
13.4119 -0.238885 -0.000182335
13.455 -0.238855 -0.000182359
13.4982 -0.238825 -0.000178545
13.5415 -0.238796 -0.000178627
13.5848 -0.238766 -0.000174848
13.6283 -0.238737 -0.000174986
13.6718 -0.238709 -0.000171241
13.7153 -0.23868 -0.000171432
13.759 -0.238652 -0.00016772
13.8028 -0.238624 -0.000167965
13.8466 -0.238596 -0.000164283
13.8905 -0.238568 -0.00016458
13.9345 -0.238541 -0.000160928
13.9786 -0.238514 -0.000161276
14.0227 -0.238487 -0.000157651
14.067 -0.23846 -0.00015805
14.1113 -0.238433 -0.000154451
14.1558 -0.238407 -0.000154899
14.2003 -0.238381 -0.000151325
14.2449 -0.238355 -0.000151821
14.2896 -0.238329 -0.000148271
14.3344 -0.238304 -0.000148815
14.3793 -0.238278 -0.000145286
14.4243 -0.238253 -0.000145878
14.4693 -0.238228 -0.000142369
14.5145 -0.238203 -0.000143007
14.5598 -0.238179 -0.000139518
14.6052 -0.238154 -0.000140202
14.6506 -0.23813 -0.000136731
14.6962 -0.238106 -0.00013746
14.7419 -0.238082 -0.000134005
14.7877 -0.238058 -0.000134779
14.8336 -0.238035 -0.00013134
14.8796 -0.238012 -0.000132158
14.9257 -0.237988 -0.000128732
14.9719 -0.237965 -0.000129594
15.0182 -0.237943 -0.000126182
15.0647 -0.23792 -0.000127087
15.1112 -0.237897 -0.000123686
15.1579 -0.237875 -0.000124634
15.2047 -0.237853 -0.000121243
15.2516 -0.237831 -0.000122234
15.2986 -0.237809 -0.000118852
15.3458 -0.237787 -0.000119885
15.393 -0.237766 -0.000116511
15.4404 -0.237744 -0.000117587
15.488 -0.237723 -0.000114219
15.5356 -0.237702 -0.000115337
15.5834 -0.237681 -0.000111975
15.6313 -0.23766 -0.000113134
15.6794 -0.237639 -0.000109776
15.7276 -0.237619 -0.000110977
15.7759 -0.237598 -0.000107623
15.8243 -0.237578 -0.000108865
15.873 -0.237558 -0.000105512
15.9217 -0.237538 -0.000106797
15.9706 -0.237518 -0.000103444
16.0197 -0.237498 -0.00010477
16.0689 -0.237478 -0.000101417
16.1182 -0.237459 -0.000102785
16.1677 -0.237439 -9.9429e-05
16.2174 -0.23742 -0.00010084
16.2672 -0.237401 -9.748e-05
16.3172 -0.237382 -9.89333e-05
16.3674 -0.237363 -9.55685e-05
16.4177 -0.237344 -9.70646e-05
16.4682 -0.237325 -9.36933e-05
16.5189 -0.237307 -9.52326e-05
16.5697 -0.237288 -9.18534e-05
16.6208 -0.23727 -9.34363e-05
16.672 -0.237251 -9.00478e-05
16.7234 -0.237233 -9.16749e-05
16.775 -0.237215 -8.82754e-05
16.8268 -0.237197 -8.99472e-05
16.8787 -0.237179 -8.65352e-05
16.9309 -0.237161 -8.82525e-05
16.9833 -0.237144 -8.48263e-05
17.0359 -0.237126 -8.65897e-05
17.0887 -0.237109 -8.31476e-05
17.1418 -0.237091 -8.49581e-05
17.195 -0.237074 -8.14982e-05
17.2485 -0.237057 -8.33568e-05
17.3022 -0.23704 -7.98772e-05
17.3562 -0.237023 -8.1785e-05
17.4104 -0.237006 -7.82837e-05
17.4648 -0.236989 -8.02418e-05
17.5195 -0.236972 -7.67167e-05
17.5744 -0.236955 -7.87265e-05
17.6296 -0.236938 -7.51753e-05
17.6851 -0.236922 -7.72383e-05
17.7408 -0.236905 -7.36586e-05
17.7969 -0.236889 -7.57765e-05
17.8532 -0.236872 -7.21658e-05
17.9098 -0.236856 -7.43403e-05
17.9667 -0.23684 -7.06958e-05
18.0239 -0.236824 -7.29291e-05
18.0815 -0.236807 -6.92478e-05
18.1393 -0.236791 -7.15421e-05
18.1975 -0.236775 -6.78208e-05
18.256 -0.236759 -7.01787e-05
18.3149 -0.236743 -6.64139e-05
18.3742 -0.236727 -6.88383e-05
18.4338 -0.236711 -6.50262e-05
18.4938 -0.236695 -6.75201e-05
18.5542 -0.23668 -6.36565e-05
18.615 -0.236664 -6.62236e-05
18.6762 -0.236648 -6.23039e-05
18.7379 -0.236632 -6.49481e-05
18.8 -0.236616 -6.09672e-05
18.8625 -0.2366 -6.36931e-05
18.9255 -0.236584 -5.96452e-05
18.9891 -0.236568 -6.24579e-05
19.0531 -0.236552 -5.83365e-05
19.1177 -0.236536 -6.12418e-05
19.1828 -0.23652 -5.70397e-05
19.2484 -0.236504 -6.00443e-05
19.3147 -0.236487 -5.5753e-05
19.3816 -0.23647 -5.88643e-05
19.4491 -0.236453 -5.44742e-05
19.5173 -0.236436 -5.77009e-05
19.5862 -0.236419 -5.32004e-05
19.6558 -0.236401 -5.65524e-05
19.7262 -0.236382 -5.19277e-05
19.7974 -0.236363 -5.5416e-05
19.8694 -0.236343 -5.065e-05
19.9423 -0.236321 -5.42871e-05
20.0162 -0.236299 -4.93579e-05
20.091 -0.236274 -5.31573e-05
20.1669 -0.236247 -4.80366e-05
20.244 -0.236217 -5.20137e-05
20.3222 -0.236183 -4.66675e-05
20.4016 -0.236144 -5.08494e-05
20.4825 -0.2361 -4.52566e-05
20.5648 -0.23605 -4.97182e-05
20.6487 -0.235994 -4.38973e-05
20.7344 -0.235932 -4.87614e-05
20.8219 -0.235867 -4.27143e-05
20.9115 -0.235799 -4.80751e-05
21.0034 -0.23573 -4.17051e-05
21.0979 -0.235662 -4.76123e-05
21.1952 -0.235594 -4.07385e-05
21.2959 -0.235526 -4.72807e-05
21.4004 -0.235458 -3.96687e-05
21.5093 -0.235388 -4.70567e-05
21.6237 -0.235316 -3.83548e-05
21.7448 -0.235236 -4.70258e-05
21.8747 -0.235149 -3.65235e-05
22.0165 -0.235041 -4.7513e-05
22.1768 -0.234908 -3.31281e-05
22.3723 -0.234691 -5.08541e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.25Lambda0.5Nc1Classic/SigmaROneLoop.txt <==
-22.3723 -0.624994 3.16474e-18
-22.1768 -0.624994 3.16474e-18
-22.0165 -0.624994 3.16474e-18
-21.8747 -0.624994 3.16474e-18
-21.7448 -0.624994 3.16474e-18
-21.6237 -0.624994 3.16474e-18
-21.5093 -0.624994 3.16474e-18
-21.4004 -0.624994 3.16474e-18
-21.2959 -0.624994 3.16474e-18
-21.1952 -0.624994 3.16474e-18
-21.0979 -0.624994 3.16474e-18
-21.0034 -0.624994 3.16474e-18
-20.9115 -0.624994 3.16474e-18
-20.8219 -0.624994 3.16474e-18
-20.7344 -0.624994 3.16474e-18
-20.6487 -0.624994 3.16474e-18
-20.5648 -0.624994 3.16474e-18
-20.4825 -0.624994 3.16474e-18
-20.4016 -0.624994 3.16474e-18
-20.3222 -0.624994 3.16474e-18
-20.244 -0.624994 3.16474e-18
-20.1669 -0.624994 3.16474e-18
-20.091 -0.624994 3.16474e-18
-20.0162 -0.624994 3.16474e-18
-19.9423 -0.624994 3.16474e-18
-19.8694 -0.624994 3.16474e-18
-19.7974 -0.624994 3.16474e-18
-19.7262 -0.624994 3.16474e-18
-19.6558 -0.624994 3.16474e-18
-19.5862 -0.624994 3.16474e-18
-19.5173 -0.624994 3.16474e-18
-19.4491 -0.624994 3.16474e-18
-19.3816 -0.624994 3.16474e-18
-19.3147 -0.624994 3.16474e-18
-19.2484 -0.624994 3.16474e-18
-19.1828 -0.624994 3.16474e-18
-19.1177 -0.624994 3.16474e-18
-19.0531 -0.624994 3.16474e-18
-18.9891 -0.624994 3.16474e-18
-18.9255 -0.624994 3.16474e-18
-18.8625 -0.624994 3.16474e-18
-18.8 -0.624994 3.16474e-18
-18.7379 -0.624994 3.16474e-18
-18.6762 -0.624994 3.16474e-18
-18.615 -0.624994 3.16474e-18
-18.5542 -0.624994 3.16474e-18
-18.4938 -0.624994 3.16474e-18
-18.4338 -0.624994 3.16474e-18
-18.3742 -0.624994 3.16474e-18
-18.3149 -0.624994 3.16474e-18
-18.256 -0.624994 3.16474e-18
-18.1975 -0.624994 3.16474e-18
-18.1393 -0.624994 3.16474e-18
-18.0815 -0.624994 3.16474e-18
-18.0239 -0.624994 3.16474e-18
-17.9667 -0.624994 3.16474e-18
-17.9098 -0.624994 3.16474e-18
-17.8532 -0.624994 3.16474e-18
-17.7969 -0.624994 3.16474e-18
-17.7408 -0.624994 3.16474e-18
-17.6851 -0.624994 3.16474e-18
-17.6296 -0.624994 3.16474e-18
-17.5744 -0.624994 3.16474e-18
-17.5195 -0.624994 3.16474e-18
-17.4648 -0.624994 3.16474e-18
-17.4104 -0.624994 3.16474e-18
-17.3562 -0.624994 3.16474e-18
-17.3022 -0.624994 3.16474e-18
-17.2485 -0.624994 3.16474e-18
-17.195 -0.624994 3.16474e-18
-17.1418 -0.624994 3.16474e-18
-17.0887 -0.624994 3.16474e-18
-17.0359 -0.624994 3.16474e-18
-16.9833 -0.624994 3.16474e-18
-16.9309 -0.624994 3.16474e-18
-16.8787 -0.624994 3.16474e-18
-16.8268 -0.624994 3.16474e-18
-16.775 -0.624994 3.16474e-18
-16.7234 -0.624994 3.16474e-18
-16.672 -0.624994 3.16474e-18
-16.6208 -0.624994 3.16474e-18
-16.5697 -0.624994 3.16474e-18
-16.5189 -0.624994 3.16474e-18
-16.4682 -0.624994 3.16474e-18
-16.4177 -0.624994 3.16474e-18
-16.3674 -0.624994 3.16474e-18
-16.3172 -0.624994 3.16474e-18
-16.2672 -0.624994 3.16474e-18
-16.2174 -0.624994 3.16474e-18
-16.1677 -0.624994 3.16474e-18
-16.1182 -0.624994 3.16474e-18
-16.0689 -0.624994 3.16474e-18
-16.0197 -0.624994 3.16474e-18
-15.9706 -0.624994 3.16474e-18
-15.9217 -0.624994 3.16474e-18
-15.873 -0.624994 3.16474e-18
-15.8243 -0.624994 3.16474e-18
-15.7759 -0.624994 3.16474e-18
-15.7276 -0.624994 3.16474e-18
-15.6794 -0.624994 3.16474e-18
-15.6313 -0.624994 3.16474e-18
-15.5834 -0.624994 3.16474e-18
-15.5356 -0.624994 3.16474e-18
-15.488 -0.624994 3.16474e-18
-15.4404 -0.624994 3.16474e-18
-15.393 -0.624994 3.16474e-18
-15.3458 -0.624994 3.16474e-18
-15.2986 -0.624994 3.16474e-18
-15.2516 -0.624994 3.16474e-18
-15.2047 -0.624994 3.16474e-18
-15.1579 -0.624994 3.16474e-18
-15.1112 -0.624994 3.16474e-18
-15.0647 -0.624994 3.16474e-18
-15.0182 -0.624994 3.16474e-18
-14.9719 -0.624994 3.16474e-18
-14.9257 -0.624994 3.16474e-18
-14.8796 -0.624994 3.16474e-18
-14.8336 -0.624994 3.16474e-18
-14.7877 -0.624994 3.16474e-18
-14.7419 -0.624994 3.16474e-18
-14.6962 -0.624994 3.16474e-18
-14.6506 -0.624994 3.16474e-18
-14.6052 -0.624994 3.16474e-18
-14.5598 -0.624994 3.16474e-18
-14.5145 -0.624994 3.16474e-18
-14.4693 -0.624994 3.16474e-18
-14.4243 -0.624994 3.16474e-18
-14.3793 -0.624994 3.16474e-18
-14.3344 -0.624994 3.16474e-18
-14.2896 -0.624994 3.16474e-18
-14.2449 -0.624994 3.16474e-18
-14.2003 -0.624994 3.16474e-18
-14.1558 -0.624994 3.16474e-18
-14.1113 -0.624994 3.16474e-18
-14.067 -0.624994 3.16474e-18
-14.0227 -0.624994 3.16474e-18
-13.9786 -0.624994 3.16474e-18
-13.9345 -0.624994 3.16474e-18
-13.8905 -0.624994 3.16474e-18
-13.8466 -0.624994 3.16474e-18
-13.8028 -0.624994 3.16474e-18
-13.759 -0.624994 3.16474e-18
-13.7153 -0.624994 3.16474e-18
-13.6718 -0.624994 3.16474e-18
-13.6283 -0.624994 3.16474e-18
-13.5848 -0.624994 3.16474e-18
-13.5415 -0.624994 3.16474e-18
-13.4982 -0.624994 3.16474e-18
-13.455 -0.624994 3.16474e-18
-13.4119 -0.624994 3.16474e-18
-13.3689 -0.624994 3.16474e-18
-13.3259 -0.624994 3.16474e-18
-13.283 -0.624994 3.16474e-18
-13.2402 -0.624994 3.16474e-18
-13.1974 -0.624994 3.16474e-18
-13.1547 -0.624994 3.16474e-18
-13.1121 -0.624994 3.16474e-18
-13.0696 -0.624994 3.16474e-18
-13.0271 -0.624994 3.16474e-18
-12.9847 -0.624994 3.16474e-18
-12.9424 -0.624994 3.16474e-18
-12.9001 -0.624994 3.16474e-18
-12.8579 -0.624994 3.16474e-18
-12.8158 -0.624994 3.16474e-18
-12.7737 -0.624994 3.16474e-18
-12.7317 -0.624994 3.16474e-18
-12.6898 -0.624994 3.16474e-18
-12.6479 -0.624994 3.16474e-18
-12.6061 -0.624994 3.16474e-18
-12.5643 -0.624994 3.16474e-18
-12.5226 -0.624994 3.16474e-18
-12.481 -0.624994 3.16474e-18
-12.4394 -0.624994 3.16474e-18
-12.3979 -0.624994 3.16474e-18
-12.3565 -0.624994 3.16474e-18
-12.3151 -0.624994 3.16474e-18
-12.2738 -0.624994 3.16474e-18
-12.2325 -0.624994 3.16474e-18
-12.1913 -0.624994 3.16474e-18
-12.1501 -0.624994 3.16474e-18
-12.109 -0.624994 3.16474e-18
-12.068 -0.624994 3.16474e-18
-12.027 -0.624994 3.16474e-18
-11.986 -0.624994 3.16474e-18
-11.9452 -0.624994 3.16474e-18
-11.9043 -0.624994 3.16474e-18
-11.8636 -0.624994 3.16474e-18
-11.8228 -0.624994 3.16474e-18
-11.7822 -0.624994 3.16474e-18
-11.7415 -0.624994 3.16474e-18
-11.701 -0.624994 3.16474e-18
-11.6605 -0.624994 3.16474e-18
-11.62 -0.624994 3.16474e-18
-11.5796 -0.624994 3.16474e-18
-11.5392 -0.624994 3.16474e-18
-11.4989 -0.624994 3.16474e-18
-11.4587 -0.624994 3.16474e-18
-11.4184 -0.624994 3.16474e-18
-11.3783 -0.624994 3.16474e-18
-11.3381 -0.624994 3.16474e-18
-11.2981 -0.624994 3.16474e-18
-11.2581 -0.624994 3.16474e-18
-11.2181 -0.624994 3.16474e-18
-11.1781 -0.624994 3.16474e-18
-11.1383 -0.624994 3.16474e-18
-11.0984 -0.624994 3.16474e-18
-11.0586 -0.624994 3.16474e-18
-11.0189 -0.624994 3.16474e-18
-10.9792 -0.624994 3.16474e-18
-10.9395 -0.624994 3.16474e-18
-10.8999 -0.624994 3.16474e-18
-10.8603 -0.624994 3.16474e-18
-10.8208 -0.624994 3.16474e-18
-10.7813 -0.624994 3.16474e-18
-10.7418 -0.624994 3.16474e-18
-10.7024 -0.624994 3.16474e-18
-10.6631 -0.624994 3.16474e-18
-10.6238 -0.624994 3.16474e-18
-10.5845 -0.624994 3.16474e-18
-10.5452 -0.624994 3.16474e-18
-10.506 -0.624994 3.16474e-18
-10.4669 -0.624994 3.16474e-18
-10.4278 -0.624994 3.16474e-18
-10.3887 -0.624994 3.16474e-18
-10.3496 -0.624994 3.16474e-18
-10.3106 -0.624994 3.16474e-18
-10.2717 -0.624994 3.16474e-18
-10.2328 -0.624994 3.16474e-18
-10.1939 -0.624994 3.16474e-18
-10.155 -0.624994 3.16474e-18
-10.1162 -0.624994 3.16474e-18
-10.0774 -0.624994 3.16474e-18
-10.0387 -0.624994 3.16474e-18
-10 -0.624994 3.16474e-18
-9.96134 -0.624994 3.16474e-18
-9.92271 -0.624994 3.16474e-18
-9.88412 -0.624994 3.16474e-18
-9.84557 -0.624994 3.16474e-18
-9.80704 -0.624994 3.16474e-18
-9.76856 -0.624994 3.16474e-18
-9.73011 -0.624994 3.16474e-18
-9.69169 -0.624994 3.16474e-18
-9.65331 -0.624994 3.16474e-18
-9.61496 -0.624994 3.16474e-18
-9.57664 -0.624994 3.16474e-18
-9.53836 -0.624994 3.16474e-18
-9.50011 -0.624994 3.16474e-18
-9.46189 -0.624994 3.16474e-18
-9.42371 -0.624994 3.16474e-18
-9.38556 -0.624994 3.16474e-18
-9.34744 -0.624994 3.16474e-18
-9.30935 -0.624994 3.16474e-18
-9.2713 -0.624994 3.16474e-18
-9.23327 -0.624994 3.16474e-18
-9.19528 -0.624994 3.16474e-18
-9.15732 -0.624994 3.16474e-18
-9.11939 -0.624994 3.16474e-18
-9.08149 -0.624994 3.16474e-18
-9.04362 -0.624994 3.16474e-18
-9.00578 -0.624994 3.16474e-18
-8.96797 -0.624994 3.16474e-18
-8.93019 -0.624994 3.16474e-18
-8.89244 -0.624994 3.16474e-18
-8.85471 -0.624994 3.16474e-18
-8.81702 -0.624994 3.16474e-18
-8.77936 -0.624994 3.16474e-18
-8.74172 -0.624994 3.16474e-18
-8.70412 -0.624994 3.16474e-18
-8.66654 -0.624994 3.16474e-18
-8.62899 -0.624994 3.16474e-18
-8.59146 -0.624994 3.16474e-18
-8.55397 -0.624994 3.16474e-18
-8.5165 -0.624994 3.16474e-18
-8.47906 -0.624994 3.16474e-18
-8.44165 -0.624994 3.16474e-18
-8.40426 -0.624994 3.16474e-18
-8.3669 -0.624994 3.16474e-18
-8.32956 -0.624994 3.16474e-18
-8.29226 -0.624994 3.16474e-18
-8.25497 -0.624994 3.16474e-18
-8.21772 -0.624994 3.16474e-18
-8.18049 -0.624994 3.16474e-18
-8.14328 -0.624994 3.16474e-18
-8.1061 -0.624994 3.16474e-18
-8.06895 -0.624994 3.16474e-18
-8.03182 -0.624994 3.16474e-18
-7.99471 -0.624994 3.16474e-18
-7.95763 -0.624994 3.16474e-18
-7.92058 -0.624994 3.16474e-18
-7.88355 -0.624994 3.16474e-18
-7.84654 -0.624994 3.16474e-18
-7.80955 -0.624994 3.16474e-18
-7.77259 -0.624994 3.16474e-18
-7.73566 -0.624994 3.16474e-18
-7.69874 -0.624994 3.16474e-18
-7.66185 -0.624994 3.16474e-18
-7.62498 -0.624994 3.16474e-18
-7.58814 -0.624994 3.16474e-18
-7.55132 -0.624994 3.16474e-18
-7.51452 -0.624994 3.16474e-18
-7.47774 -0.624994 3.16474e-18
-7.44099 -0.624994 3.16474e-18
-7.40425 -0.624994 3.16474e-18
-7.36754 -0.624994 3.16474e-18
-7.33085 -0.624994 3.16474e-18
-7.29418 -0.624994 3.16474e-18
-7.25754 -0.624994 3.16474e-18
-7.22091 -0.624994 3.16474e-18
-7.18431 -0.624994 3.16474e-18
-7.14772 -0.624994 3.16474e-18
-7.11116 -0.624994 3.16474e-18
-7.07462 -0.624994 3.16474e-18
-7.0381 -0.624994 3.16474e-18
-7.00159 -0.624994 3.16474e-18
-6.96511 -0.624994 3.16474e-18
-6.92865 -0.624994 3.16474e-18
-6.89221 -0.624994 3.16474e-18
-6.85579 -0.624994 3.16474e-18
-6.81938 -0.624994 3.16474e-18
-6.783 -0.624994 3.16474e-18
-6.74664 -0.624994 3.16474e-18
-6.71029 -0.624994 3.16474e-18
-6.67397 -0.624994 3.16474e-18
-6.63766 -0.624994 3.16474e-18
-6.60137 -0.624994 3.16474e-18
-6.5651 -0.624994 3.16474e-18
-6.52885 -0.624994 3.16474e-18
-6.49262 -0.624994 3.16474e-18
-6.4564 -0.624994 3.16474e-18
-6.42021 -0.624994 3.16474e-18
-6.38403 -0.624994 3.16474e-18
-6.34786 -0.624994 3.16474e-18
-6.31172 -0.624994 3.16474e-18
-6.27559 -0.624994 3.16474e-18
-6.23949 -0.624994 3.16474e-18
-6.20339 -0.624994 3.16474e-18
-6.16732 -0.624994 3.16474e-18
-6.13126 -0.624994 3.16474e-18
-6.09522 -0.624994 3.16474e-18
-6.05919 -0.624994 3.16474e-18
-6.02319 -0.624994 3.16474e-18
-5.9872 -0.624994 3.16474e-18
-5.95122 -0.624994 3.16474e-18
-5.91526 -0.624994 3.16474e-18
-5.87932 -0.624994 3.16474e-18
-5.84339 -0.624994 3.16474e-18
-5.80748 -0.624994 3.16474e-18
-5.77158 -0.624994 3.16474e-18
-5.7357 -0.624994 3.16474e-18
-5.69984 -0.624994 3.16474e-18
-5.66399 -0.624994 3.16474e-18
-5.62815 -0.624994 3.16474e-18
-5.59233 -0.624994 3.16474e-18
-5.55653 -0.624994 3.16474e-18
-5.52074 -0.624994 3.16474e-18
-5.48497 -0.624994 3.16474e-18
-5.4492 -0.624994 3.16474e-18
-5.41346 -0.624994 3.16474e-18
-5.37773 -0.624994 3.16474e-18
-5.34201 -0.624994 3.16474e-18
-5.30631 -0.624994 3.16474e-18
-5.27062 -0.624994 3.16474e-18
-5.23494 -0.624994 3.16474e-18
-5.19928 -0.624994 3.16474e-18
-5.16363 -0.624994 3.16474e-18
-5.128 -0.624994 3.16474e-18
-5.09237 -0.624994 3.16474e-18
-5.05677 -0.624994 3.16474e-18
-5.02117 -0.624994 3.16474e-18
-4.98559 -0.624994 3.16474e-18
-4.95002 -0.624994 3.16474e-18
-4.91446 -0.624994 3.16474e-18
-4.87892 -0.624994 3.16474e-18
-4.84339 -0.624994 3.16474e-18
-4.80787 -0.624994 3.16474e-18
-4.77237 -0.624994 3.16474e-18
-4.73687 -0.624994 3.16474e-18
-4.70139 -0.624994 3.16474e-18
-4.66592 -0.624994 3.16474e-18
-4.63046 -0.624994 3.16474e-18
-4.59502 -0.624994 3.16474e-18
-4.55958 -0.624994 3.16474e-18
-4.52416 -0.624994 3.16474e-18
-4.48875 -0.624994 3.16474e-18
-4.45335 -0.624994 3.16474e-18
-4.41797 -0.624994 3.16474e-18
-4.38259 -0.624994 3.16474e-18
-4.34722 -0.624994 3.16474e-18
-4.31187 -0.624994 3.16474e-18
-4.27653 -0.624994 3.16474e-18
-4.24119 -0.624994 3.16474e-18
-4.20587 -0.624994 3.16474e-18
-4.17056 -0.624994 3.16474e-18
-4.13526 -0.624994 3.16474e-18
-4.09997 -0.624994 3.16474e-18
-4.06469 -0.624994 3.16474e-18
-4.02942 -0.624994 3.16474e-18
-3.99416 -0.624994 3.16474e-18
-3.95891 -0.624994 3.16474e-18
-3.92367 -0.624994 3.16474e-18
-3.88844 -0.624994 3.16474e-18
-3.85322 -0.624994 3.16474e-18
-3.81801 -0.624994 3.16474e-18
-3.7828 -0.624994 3.16474e-18
-3.74761 -0.624994 3.16474e-18
-3.71243 -0.624994 3.16474e-18
-3.67726 -0.624994 3.16474e-18
-3.64209 -0.624994 3.16474e-18
-3.60694 -0.624994 3.16474e-18
-3.57179 -0.624994 3.16474e-18
-3.53665 -0.624994 3.16474e-18
-3.50152 -0.624994 3.16474e-18
-3.4664 -0.624994 3.16474e-18
-3.43129 -0.624994 3.16474e-18
-3.39619 -0.624994 3.16474e-18
-3.36109 -0.624994 3.16474e-18
-3.32601 -0.624994 3.16474e-18
-3.29093 -0.624994 3.16474e-18
-3.25586 -0.624994 3.16474e-18
-3.2208 -0.624994 3.16474e-18
-3.18574 -0.624994 3.16474e-18
-3.1507 -0.624994 3.16474e-18
-3.11566 -0.624994 3.16474e-18
-3.08063 -0.624994 3.16474e-18
-3.0456 -0.624994 3.16474e-18
-3.01059 -0.624994 3.16474e-18
-2.97558 -0.624994 3.16474e-18
-2.94058 -0.624994 3.16474e-18
-2.90558 -0.624994 3.16474e-18
-2.87059 -0.624994 3.16474e-18
-2.83561 -0.624994 3.16474e-18
-2.80064 -0.624994 3.16474e-18
-2.76567 -0.624994 3.16474e-18
-2.73071 -0.624994 3.16474e-18
-2.69576 -0.624994 3.16474e-18
-2.66081 -0.624994 3.16474e-18
-2.62587 -0.624994 3.16474e-18
-2.59094 -0.624994 3.16474e-18
-2.55601 -0.624994 3.16474e-18
-2.52109 -0.624994 3.16474e-18
-2.48617 -0.624994 3.16474e-18
-2.45126 -0.624994 3.16474e-18
-2.41636 -0.624994 3.16474e-18
-2.38146 -0.624994 3.16474e-18
-2.34657 -0.624994 3.16474e-18
-2.31168 -0.624994 3.16474e-18
-2.2768 -0.624994 3.16474e-18
-2.24192 -0.624994 3.16474e-18
-2.20705 -0.624994 3.16474e-18
-2.17219 -0.624994 3.16474e-18
-2.13733 -0.624994 3.16474e-18
-2.10247 -0.624994 3.16474e-18
-2.06762 -0.624994 3.16474e-18
-2.03278 -0.624994 3.16474e-18
-1.99794 -0.624994 3.16474e-18
-1.9631 -0.624994 3.16474e-18
-1.92827 -0.624994 3.16474e-18
-1.89345 -0.624994 3.16474e-18
-1.85862 -0.624994 3.16474e-18
-1.82381 -0.624994 3.16474e-18
-1.78899 -0.624994 3.16474e-18
-1.75419 -0.624994 3.16474e-18
-1.71938 -0.624994 3.16474e-18
-1.68458 -0.624994 3.16474e-18
-1.64979 -0.624994 3.16474e-18
-1.61499 -0.624994 3.16474e-18
-1.58021 -0.624994 3.16474e-18
-1.54542 -0.624994 3.16474e-18
-1.51064 -0.624994 3.16474e-18
-1.47586 -0.624994 3.16474e-18
-1.44109 -0.624994 3.16474e-18
-1.40632 -0.624994 3.16474e-18
-1.37155 -0.624994 3.16474e-18
-1.33679 -0.624994 3.16474e-18
-1.30203 -0.624994 3.16474e-18
-1.26727 -0.624994 3.16474e-18
-1.23251 -0.624994 3.16474e-18
-1.19776 -0.624994 3.16474e-18
-1.16301 -0.624994 3.16474e-18
-1.12827 -0.624994 3.16474e-18
-1.09352 -0.624994 3.16474e-18
-1.05878 -0.624994 3.16474e-18
-1.02405 -0.624994 3.16474e-18
-0.989309 -0.624994 3.16474e-18
-0.954576 -0.624994 3.16474e-18
-0.919844 -0.624994 3.16474e-18
-0.885115 -0.624994 3.16474e-18
-0.850388 -0.624994 3.16474e-18
-0.815663 -0.624994 3.16474e-18
-0.78094 -0.624994 3.16474e-18
-0.746219 -0.624994 3.16474e-18
-0.711499 -0.624994 3.16474e-18
-0.676781 -0.624994 3.16474e-18
-0.642065 -0.624994 3.16474e-18
-0.60735 -0.624994 3.16474e-18
-0.572637 -0.624994 3.16474e-18
-0.537925 -0.624994 3.16474e-18
-0.503214 -0.624994 3.16474e-18
-0.468504 -0.624994 3.16474e-18
-0.433796 -0.624994 3.16474e-18
-0.399089 -0.624994 3.16474e-18
-0.364382 -0.624994 3.16474e-18
-0.329676 -0.624994 3.16474e-18
-0.294972 -0.624994 3.16474e-18
-0.260267 -0.624994 3.16474e-18
-0.225564 -0.624994 3.16474e-18
-0.190861 -0.624994 3.16474e-18
-0.156158 -0.624994 3.16474e-18
-0.121456 -0.624994 3.16474e-18
-0.0867541 -0.624994 3.16474e-18
-0.0520524 -0.624994 3.16474e-18
-0.0173508 -0.624994 3.16474e-18
0.0173508 -0.624994 3.16474e-18
0.0520524 -0.624994 3.16474e-18
0.0867541 -0.624994 3.16474e-18
0.121456 -0.624994 3.16474e-18
0.156158 -0.624994 3.16474e-18
0.190861 -0.624994 3.16474e-18
0.225564 -0.624994 3.16474e-18
0.260267 -0.624994 3.16474e-18
0.294972 -0.624994 3.16474e-18
0.329676 -0.624994 3.16474e-18
0.364382 -0.624994 3.16474e-18
0.399089 -0.624994 3.16474e-18
0.433796 -0.624994 3.16474e-18
0.468504 -0.624994 3.16474e-18
0.503214 -0.624994 3.16474e-18
0.537925 -0.624994 3.16474e-18
0.572637 -0.624994 3.16474e-18
0.60735 -0.624994 3.16474e-18
0.642065 -0.624994 3.16474e-18
0.676781 -0.624994 3.16474e-18
0.711499 -0.624994 3.16474e-18
0.746219 -0.624994 3.16474e-18
0.78094 -0.624994 3.16474e-18
0.815663 -0.624994 3.16474e-18
0.850388 -0.624994 3.16474e-18
0.885115 -0.624994 3.16474e-18
0.919844 -0.624994 3.16474e-18
0.954576 -0.624994 3.16474e-18
0.989309 -0.624994 3.16474e-18
1.02405 -0.624994 3.16474e-18
1.05878 -0.624994 3.16474e-18
1.09352 -0.624994 3.16474e-18
1.12827 -0.624994 3.16474e-18
1.16301 -0.624994 3.16474e-18
1.19776 -0.624994 3.16474e-18
1.23251 -0.624994 3.16474e-18
1.26727 -0.624994 3.16474e-18
1.30203 -0.624994 3.16474e-18
1.33679 -0.624994 3.16474e-18
1.37155 -0.624994 3.16474e-18
1.40632 -0.624994 3.16474e-18
1.44109 -0.624994 3.16474e-18
1.47586 -0.624994 3.16474e-18
1.51064 -0.624994 3.16474e-18
1.54542 -0.624994 3.16474e-18
1.58021 -0.624994 3.16474e-18
1.61499 -0.624994 3.16474e-18
1.64979 -0.624994 3.16474e-18
1.68458 -0.624994 3.16474e-18
1.71938 -0.624994 3.16474e-18
1.75419 -0.624994 3.16474e-18
1.78899 -0.624994 3.16474e-18
1.82381 -0.624994 3.16474e-18
1.85862 -0.624994 3.16474e-18
1.89345 -0.624994 3.16474e-18
1.92827 -0.624994 3.16474e-18
1.9631 -0.624994 3.16474e-18
1.99794 -0.624994 3.16474e-18
2.03278 -0.624994 3.16474e-18
2.06762 -0.624994 3.16474e-18
2.10247 -0.624994 3.16474e-18
2.13733 -0.624994 3.16474e-18
2.17219 -0.624994 3.16474e-18
2.20705 -0.624994 3.16474e-18
2.24192 -0.624994 3.16474e-18
2.2768 -0.624994 3.16474e-18
2.31168 -0.624994 3.16474e-18
2.34657 -0.624994 3.16474e-18
2.38146 -0.624994 3.16474e-18
2.41636 -0.624994 3.16474e-18
2.45126 -0.624994 3.16474e-18
2.48617 -0.624994 3.16474e-18
2.52109 -0.624994 3.16474e-18
2.55601 -0.624994 3.16474e-18
2.59094 -0.624994 3.16474e-18
2.62587 -0.624994 3.16474e-18
2.66081 -0.624994 3.16474e-18
2.69576 -0.624994 3.16474e-18
2.73071 -0.624994 3.16474e-18
2.76567 -0.624994 3.16474e-18
2.80064 -0.624994 3.16474e-18
2.83561 -0.624994 3.16474e-18
2.87059 -0.624994 3.16474e-18
2.90558 -0.624994 3.16474e-18
2.94058 -0.624994 3.16474e-18
2.97558 -0.624994 3.16474e-18
3.01059 -0.624994 3.16474e-18
3.0456 -0.624994 3.16474e-18
3.08063 -0.624994 3.16474e-18
3.11566 -0.624994 3.16474e-18
3.1507 -0.624994 3.16474e-18
3.18574 -0.624994 3.16474e-18
3.2208 -0.624994 3.16474e-18
3.25586 -0.624994 3.16474e-18
3.29093 -0.624994 3.16474e-18
3.32601 -0.624994 3.16474e-18
3.36109 -0.624994 3.16474e-18
3.39619 -0.624994 3.16474e-18
3.43129 -0.624994 3.16474e-18
3.4664 -0.624994 3.16474e-18
3.50152 -0.624994 3.16474e-18
3.53665 -0.624994 3.16474e-18
3.57179 -0.624994 3.16474e-18
3.60694 -0.624994 3.16474e-18
3.64209 -0.624994 3.16474e-18
3.67726 -0.624994 3.16474e-18
3.71243 -0.624994 3.16474e-18
3.74761 -0.624994 3.16474e-18
3.7828 -0.624994 3.16474e-18
3.81801 -0.624994 3.16474e-18
3.85322 -0.624994 3.16474e-18
3.88844 -0.624994 3.16474e-18
3.92367 -0.624994 3.16474e-18
3.95891 -0.624994 3.16474e-18
3.99416 -0.624994 3.16474e-18
4.02942 -0.624994 3.16474e-18
4.06469 -0.624994 3.16474e-18
4.09997 -0.624994 3.16474e-18
4.13526 -0.624994 3.16474e-18
4.17056 -0.624994 3.16474e-18
4.20587 -0.624994 3.16474e-18
4.24119 -0.624994 3.16474e-18
4.27653 -0.624994 3.16474e-18
4.31187 -0.624994 3.16474e-18
4.34722 -0.624994 3.16474e-18
4.38259 -0.624994 3.16474e-18
4.41797 -0.624994 3.16474e-18
4.45335 -0.624994 3.16474e-18
4.48875 -0.624994 3.16474e-18
4.52416 -0.624994 3.16474e-18
4.55958 -0.624994 3.16474e-18
4.59502 -0.624994 3.16474e-18
4.63046 -0.624994 3.16474e-18
4.66592 -0.624994 3.16474e-18
4.70139 -0.624994 3.16474e-18
4.73687 -0.624994 3.16474e-18
4.77237 -0.624994 3.16474e-18
4.80787 -0.624994 3.16474e-18
4.84339 -0.624994 3.16474e-18
4.87892 -0.624994 3.16474e-18
4.91446 -0.624994 3.16474e-18
4.95002 -0.624994 3.16474e-18
4.98559 -0.624994 3.16474e-18
5.02117 -0.624994 3.16474e-18
5.05677 -0.624994 3.16474e-18
5.09237 -0.624994 3.16474e-18
5.128 -0.624994 3.16474e-18
5.16363 -0.624994 3.16474e-18
5.19928 -0.624994 3.16474e-18
5.23494 -0.624994 3.16474e-18
5.27062 -0.624994 3.16474e-18
5.30631 -0.624994 3.16474e-18
5.34201 -0.624994 3.16474e-18
5.37773 -0.624994 3.16474e-18
5.41346 -0.624994 3.16474e-18
5.4492 -0.624994 3.16474e-18
5.48497 -0.624994 3.16474e-18
5.52074 -0.624994 3.16474e-18
5.55653 -0.624994 3.16474e-18
5.59233 -0.624994 3.16474e-18
5.62815 -0.624994 3.16474e-18
5.66399 -0.624994 3.16474e-18
5.69984 -0.624994 3.16474e-18
5.7357 -0.624994 3.16474e-18
5.77158 -0.624994 3.16474e-18
5.80748 -0.624994 3.16474e-18
5.84339 -0.624994 3.16474e-18
5.87932 -0.624994 3.16474e-18
5.91526 -0.624994 3.16474e-18
5.95122 -0.624994 3.16474e-18
5.9872 -0.624994 3.16474e-18
6.02319 -0.624994 3.16474e-18
6.05919 -0.624994 3.16474e-18
6.09522 -0.624994 3.16474e-18
6.13126 -0.624994 3.16474e-18
6.16732 -0.624994 3.16474e-18
6.20339 -0.624994 3.16474e-18
6.23949 -0.624994 3.16474e-18
6.27559 -0.624994 3.16474e-18
6.31172 -0.624994 3.16474e-18
6.34786 -0.624994 3.16474e-18
6.38403 -0.624994 3.16474e-18
6.42021 -0.624994 3.16474e-18
6.4564 -0.624994 3.16474e-18
6.49262 -0.624994 3.16474e-18
6.52885 -0.624994 3.16474e-18
6.5651 -0.624994 3.16474e-18
6.60137 -0.624994 3.16474e-18
6.63766 -0.624994 3.16474e-18
6.67397 -0.624994 3.16474e-18
6.71029 -0.624994 3.16474e-18
6.74664 -0.624994 3.16474e-18
6.783 -0.624994 3.16474e-18
6.81938 -0.624994 3.16474e-18
6.85579 -0.624994 3.16474e-18
6.89221 -0.624994 3.16474e-18
6.92865 -0.624994 3.16474e-18
6.96511 -0.624994 3.16474e-18
7.00159 -0.624994 3.16474e-18
7.0381 -0.624994 3.16474e-18
7.07462 -0.624994 3.16474e-18
7.11116 -0.624994 3.16474e-18
7.14772 -0.624994 3.16474e-18
7.18431 -0.624994 3.16474e-18
7.22091 -0.624994 3.16474e-18
7.25754 -0.624994 3.16474e-18
7.29418 -0.624994 3.16474e-18
7.33085 -0.624994 3.16474e-18
7.36754 -0.624994 3.16474e-18
7.40425 -0.624994 3.16474e-18
7.44099 -0.624994 3.16474e-18
7.47774 -0.624994 3.16474e-18
7.51452 -0.624994 3.16474e-18
7.55132 -0.624994 3.16474e-18
7.58814 -0.624994 3.16474e-18
7.62498 -0.624994 3.16474e-18
7.66185 -0.624994 3.16474e-18
7.69874 -0.624994 3.16474e-18
7.73566 -0.624994 3.16474e-18
7.77259 -0.624994 3.16474e-18
7.80955 -0.624994 3.16474e-18
7.84654 -0.624994 3.16474e-18
7.88355 -0.624994 3.16474e-18
7.92058 -0.624994 3.16474e-18
7.95763 -0.624994 3.16474e-18
7.99471 -0.624994 3.16474e-18
8.03182 -0.624994 3.16474e-18
8.06895 -0.624994 3.16474e-18
8.1061 -0.624994 3.16474e-18
8.14328 -0.624994 3.16474e-18
8.18049 -0.624994 3.16474e-18
8.21772 -0.624994 3.16474e-18
8.25497 -0.624994 3.16474e-18
8.29226 -0.624994 3.16474e-18
8.32956 -0.624994 3.16474e-18
8.3669 -0.624994 3.16474e-18
8.40426 -0.624994 3.16474e-18
8.44165 -0.624994 3.16474e-18
8.47906 -0.624994 3.16474e-18
8.5165 -0.624994 3.16474e-18
8.55397 -0.624994 3.16474e-18
8.59146 -0.624994 3.16474e-18
8.62899 -0.624994 3.16474e-18
8.66654 -0.624994 3.16474e-18
8.70412 -0.624994 3.16474e-18
8.74172 -0.624994 3.16474e-18
8.77936 -0.624994 3.16474e-18
8.81702 -0.624994 3.16474e-18
8.85471 -0.624994 3.16474e-18
8.89244 -0.624994 3.16474e-18
8.93019 -0.624994 3.16474e-18
8.96797 -0.624994 3.16474e-18
9.00578 -0.624994 3.16474e-18
9.04362 -0.624994 3.16474e-18
9.08149 -0.624994 3.16474e-18
9.11939 -0.624994 3.16474e-18
9.15732 -0.624994 3.16474e-18
9.19528 -0.624994 3.16474e-18
9.23327 -0.624994 3.16474e-18
9.2713 -0.624994 3.16474e-18
9.30935 -0.624994 3.16474e-18
9.34744 -0.624994 3.16474e-18
9.38556 -0.624994 3.16474e-18
9.42371 -0.624994 3.16474e-18
9.46189 -0.624994 3.16474e-18
9.50011 -0.624994 3.16474e-18
9.53836 -0.624994 3.16474e-18
9.57664 -0.624994 3.16474e-18
9.61496 -0.624994 3.16474e-18
9.65331 -0.624994 3.16474e-18
9.69169 -0.624994 3.16474e-18
9.73011 -0.624994 3.16474e-18
9.76856 -0.624994 3.16474e-18
9.80704 -0.624994 3.16474e-18
9.84557 -0.624994 3.16474e-18
9.88412 -0.624994 3.16474e-18
9.92271 -0.624994 3.16474e-18
9.96134 -0.624994 3.16474e-18
10 -0.624994 3.16474e-18
10.0387 -0.624994 3.16474e-18
10.0774 -0.624994 3.16474e-18
10.1162 -0.624994 3.16474e-18
10.155 -0.624994 3.16474e-18
10.1939 -0.624994 3.16474e-18
10.2328 -0.624994 3.16474e-18
10.2717 -0.624994 3.16474e-18
10.3106 -0.624994 3.16474e-18
10.3496 -0.624994 3.16474e-18
10.3887 -0.624994 3.16474e-18
10.4278 -0.624994 3.16474e-18
10.4669 -0.624994 3.16474e-18
10.506 -0.624994 3.16474e-18
10.5452 -0.624994 3.16474e-18
10.5845 -0.624994 3.16474e-18
10.6238 -0.624994 3.16474e-18
10.6631 -0.624994 3.16474e-18
10.7024 -0.624994 3.16474e-18
10.7418 -0.624994 3.16474e-18
10.7813 -0.624994 3.16474e-18
10.8208 -0.624994 3.16474e-18
10.8603 -0.624994 3.16474e-18
10.8999 -0.624994 3.16474e-18
10.9395 -0.624994 3.16474e-18
10.9792 -0.624994 3.16474e-18
11.0189 -0.624994 3.16474e-18
11.0586 -0.624994 3.16474e-18
11.0984 -0.624994 3.16474e-18
11.1383 -0.624994 3.16474e-18
11.1781 -0.624994 3.16474e-18
11.2181 -0.624994 3.16474e-18
11.2581 -0.624994 3.16474e-18
11.2981 -0.624994 3.16474e-18
11.3381 -0.624994 3.16474e-18
11.3783 -0.624994 3.16474e-18
11.4184 -0.624994 3.16474e-18
11.4587 -0.624994 3.16474e-18
11.4989 -0.624994 3.16474e-18
11.5392 -0.624994 3.16474e-18
11.5796 -0.624994 3.16474e-18
11.62 -0.624994 3.16474e-18
11.6605 -0.624994 3.16474e-18
11.701 -0.624994 3.16474e-18
11.7415 -0.624994 3.16474e-18
11.7822 -0.624994 3.16474e-18
11.8228 -0.624994 3.16474e-18
11.8636 -0.624994 3.16474e-18
11.9043 -0.624994 3.16474e-18
11.9452 -0.624994 3.16474e-18
11.986 -0.624994 3.16474e-18
12.027 -0.624994 3.16474e-18
12.068 -0.624994 3.16474e-18
12.109 -0.624994 3.16474e-18
12.1501 -0.624994 3.16474e-18
12.1913 -0.624994 3.16474e-18
12.2325 -0.624994 3.16474e-18
12.2738 -0.624994 3.16474e-18
12.3151 -0.624994 3.16474e-18
12.3565 -0.624994 3.16474e-18
12.3979 -0.624994 3.16474e-18
12.4394 -0.624994 3.16474e-18
12.481 -0.624994 3.16474e-18
12.5226 -0.624994 3.16474e-18
12.5643 -0.624994 3.16474e-18
12.6061 -0.624994 3.16474e-18
12.6479 -0.624994 3.16474e-18
12.6898 -0.624994 3.16474e-18
12.7317 -0.624994 3.16474e-18
12.7737 -0.624994 3.16474e-18
12.8158 -0.624994 3.16474e-18
12.8579 -0.624994 3.16474e-18
12.9001 -0.624994 3.16474e-18
12.9424 -0.624994 3.16474e-18
12.9847 -0.624994 3.16474e-18
13.0271 -0.624994 3.16474e-18
13.0696 -0.624994 3.16474e-18
13.1121 -0.624994 3.16474e-18
13.1547 -0.624994 3.16474e-18
13.1974 -0.624994 3.16474e-18
13.2402 -0.624994 3.16474e-18
13.283 -0.624994 3.16474e-18
13.3259 -0.624994 3.16474e-18
13.3689 -0.624994 3.16474e-18
13.4119 -0.624994 3.16474e-18
13.455 -0.624994 3.16474e-18
13.4982 -0.624994 3.16474e-18
13.5415 -0.624994 3.16474e-18
13.5848 -0.624994 3.16474e-18
13.6283 -0.624994 3.16474e-18
13.6718 -0.624994 3.16474e-18
13.7153 -0.624994 3.16474e-18
13.759 -0.624994 3.16474e-18
13.8028 -0.624994 3.16474e-18
13.8466 -0.624994 3.16474e-18
13.8905 -0.624994 3.16474e-18
13.9345 -0.624994 3.16474e-18
13.9786 -0.624994 3.16474e-18
14.0227 -0.624994 3.16474e-18
14.067 -0.624994 3.16474e-18
14.1113 -0.624994 3.16474e-18
14.1558 -0.624994 3.16474e-18
14.2003 -0.624994 3.16474e-18
14.2449 -0.624994 3.16474e-18
14.2896 -0.624994 3.16474e-18
14.3344 -0.624994 3.16474e-18
14.3793 -0.624994 3.16474e-18
14.4243 -0.624994 3.16474e-18
14.4693 -0.624994 3.16474e-18
14.5145 -0.624994 3.16474e-18
14.5598 -0.624994 3.16474e-18
14.6052 -0.624994 3.16474e-18
14.6506 -0.624994 3.16474e-18
14.6962 -0.624994 3.16474e-18
14.7419 -0.624994 3.16474e-18
14.7877 -0.624994 3.16474e-18
14.8336 -0.624994 3.16474e-18
14.8796 -0.624994 3.16474e-18
14.9257 -0.624994 3.16474e-18
14.9719 -0.624994 3.16474e-18
15.0182 -0.624994 3.16474e-18
15.0647 -0.624994 3.16474e-18
15.1112 -0.624994 3.16474e-18
15.1579 -0.624994 3.16474e-18
15.2047 -0.624994 3.16474e-18
15.2516 -0.624994 3.16474e-18
15.2986 -0.624994 3.16474e-18
15.3458 -0.624994 3.16474e-18
15.393 -0.624994 3.16474e-18
15.4404 -0.624994 3.16474e-18
15.488 -0.624994 3.16474e-18
15.5356 -0.624994 3.16474e-18
15.5834 -0.624994 3.16474e-18
15.6313 -0.624994 3.16474e-18
15.6794 -0.624994 3.16474e-18
15.7276 -0.624994 3.16474e-18
15.7759 -0.624994 3.16474e-18
15.8243 -0.624994 3.16474e-18
15.873 -0.624994 3.16474e-18
15.9217 -0.624994 3.16474e-18
15.9706 -0.624994 3.16474e-18
16.0197 -0.624994 3.16474e-18
16.0689 -0.624994 3.16474e-18
16.1182 -0.624994 3.16474e-18
16.1677 -0.624994 3.16474e-18
16.2174 -0.624994 3.16474e-18
16.2672 -0.624994 3.16474e-18
16.3172 -0.624994 3.16474e-18
16.3674 -0.624994 3.16474e-18
16.4177 -0.624994 3.16474e-18
16.4682 -0.624994 3.16474e-18
16.5189 -0.624994 3.16474e-18
16.5697 -0.624994 3.16474e-18
16.6208 -0.624994 3.16474e-18
16.672 -0.624994 3.16474e-18
16.7234 -0.624994 3.16474e-18
16.775 -0.624994 3.16474e-18
16.8268 -0.624994 3.16474e-18
16.8787 -0.624994 3.16474e-18
16.9309 -0.624994 3.16474e-18
16.9833 -0.624994 3.16474e-18
17.0359 -0.624994 3.16474e-18
17.0887 -0.624994 3.16474e-18
17.1418 -0.624994 3.16474e-18
17.195 -0.624994 3.16474e-18
17.2485 -0.624994 3.16474e-18
17.3022 -0.624994 3.16474e-18
17.3562 -0.624994 3.16474e-18
17.4104 -0.624994 3.16474e-18
17.4648 -0.624994 3.16474e-18
17.5195 -0.624994 3.16474e-18
17.5744 -0.624994 3.16474e-18
17.6296 -0.624994 3.16474e-18
17.6851 -0.624994 3.16474e-18
17.7408 -0.624994 3.16474e-18
17.7969 -0.624994 3.16474e-18
17.8532 -0.624994 3.16474e-18
17.9098 -0.624994 3.16474e-18
17.9667 -0.624994 3.16474e-18
18.0239 -0.624994 3.16474e-18
18.0815 -0.624994 3.16474e-18
18.1393 -0.624994 3.16474e-18
18.1975 -0.624994 3.16474e-18
18.256 -0.624994 3.16474e-18
18.3149 -0.624994 3.16474e-18
18.3742 -0.624994 3.16474e-18
18.4338 -0.624994 3.16474e-18
18.4938 -0.624994 3.16474e-18
18.5542 -0.624994 3.16474e-18
18.615 -0.624994 3.16474e-18
18.6762 -0.624994 3.16474e-18
18.7379 -0.624994 3.16474e-18
18.8 -0.624994 3.16474e-18
18.8625 -0.624994 3.16474e-18
18.9255 -0.624994 3.16474e-18
18.9891 -0.624994 3.16474e-18
19.0531 -0.624994 3.16474e-18
19.1177 -0.624994 3.16474e-18
19.1828 -0.624994 3.16474e-18
19.2484 -0.624994 3.16474e-18
19.3147 -0.624994 3.16474e-18
19.3816 -0.624994 3.16474e-18
19.4491 -0.624994 3.16474e-18
19.5173 -0.624994 3.16474e-18
19.5862 -0.624994 3.16474e-18
19.6558 -0.624994 3.16474e-18
19.7262 -0.624994 3.16474e-18
19.7974 -0.624994 3.16474e-18
19.8694 -0.624994 3.16474e-18
19.9423 -0.624994 3.16474e-18
20.0162 -0.624994 3.16474e-18
20.091 -0.624994 3.16474e-18
20.1669 -0.624994 3.16474e-18
20.244 -0.624994 3.16474e-18
20.3222 -0.624994 3.16474e-18
20.4016 -0.624994 3.16474e-18
20.4825 -0.624994 3.16474e-18
20.5648 -0.624994 3.16474e-18
20.6487 -0.624994 3.16474e-18
20.7344 -0.624994 3.16474e-18
20.8219 -0.624994 3.16474e-18
20.9115 -0.624994 3.16474e-18
21.0034 -0.624994 3.16474e-18
21.0979 -0.624994 3.16474e-18
21.1952 -0.624994 3.16474e-18
21.2959 -0.624994 3.16474e-18
21.4004 -0.624994 3.16474e-18
21.5093 -0.624994 3.16474e-18
21.6237 -0.624994 3.16474e-18
21.7448 -0.624994 3.16474e-18
21.8747 -0.624994 3.16474e-18
22.0165 -0.624994 3.16474e-18
22.1768 -0.624994 3.16474e-18
22.3723 -0.624994 3.16474e-18


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.25Lambda0.5Nc1Classic/SigmaRTwoLoop.txt <==
-22.3723 -0.234691 -5.08541e-05
-22.1768 -0.234908 -3.31281e-05
-22.0165 -0.235041 -4.7513e-05
-21.8747 -0.235149 -3.65235e-05
-21.7448 -0.235236 -4.70258e-05
-21.6237 -0.235316 -3.83548e-05
-21.5093 -0.235388 -4.70567e-05
-21.4004 -0.235458 -3.96687e-05
-21.2959 -0.235526 -4.72807e-05
-21.1952 -0.235594 -4.07385e-05
-21.0979 -0.235662 -4.76123e-05
-21.0034 -0.23573 -4.17051e-05
-20.9115 -0.235799 -4.80751e-05
-20.8219 -0.235867 -4.27143e-05
-20.7344 -0.235932 -4.87614e-05
-20.6487 -0.235994 -4.38973e-05
-20.5648 -0.23605 -4.97182e-05
-20.4825 -0.2361 -4.52566e-05
-20.4016 -0.236144 -5.08494e-05
-20.3222 -0.236183 -4.66675e-05
-20.244 -0.236217 -5.20137e-05
-20.1669 -0.236247 -4.80366e-05
-20.091 -0.236274 -5.31573e-05
-20.0162 -0.236299 -4.93579e-05
-19.9423 -0.236321 -5.42871e-05
-19.8694 -0.236343 -5.065e-05
-19.7974 -0.236363 -5.5416e-05
-19.7262 -0.236382 -5.19277e-05
-19.6558 -0.236401 -5.65524e-05
-19.5862 -0.236419 -5.32004e-05
-19.5173 -0.236436 -5.77009e-05
-19.4491 -0.236453 -5.44742e-05
-19.3816 -0.23647 -5.88643e-05
-19.3147 -0.236487 -5.5753e-05
-19.2484 -0.236504 -6.00443e-05
-19.1828 -0.23652 -5.70397e-05
-19.1177 -0.236536 -6.12418e-05
-19.0531 -0.236552 -5.83365e-05
-18.9891 -0.236568 -6.24579e-05
-18.9255 -0.236584 -5.96452e-05
-18.8625 -0.2366 -6.36931e-05
-18.8 -0.236616 -6.09672e-05
-18.7379 -0.236632 -6.49481e-05
-18.6762 -0.236648 -6.23039e-05
-18.615 -0.236664 -6.62236e-05
-18.5542 -0.23668 -6.36565e-05
-18.4938 -0.236695 -6.75201e-05
-18.4338 -0.236711 -6.50262e-05
-18.3742 -0.236727 -6.88383e-05
-18.3149 -0.236743 -6.64139e-05
-18.256 -0.236759 -7.01787e-05
-18.1975 -0.236775 -6.78208e-05
-18.1393 -0.236791 -7.15421e-05
-18.0815 -0.236807 -6.92478e-05
-18.0239 -0.236824 -7.29291e-05
-17.9667 -0.23684 -7.06958e-05
-17.9098 -0.236856 -7.43403e-05
-17.8532 -0.236872 -7.21658e-05
-17.7969 -0.236889 -7.57765e-05
-17.7408 -0.236905 -7.36586e-05
-17.6851 -0.236922 -7.72383e-05
-17.6296 -0.236938 -7.51753e-05
-17.5744 -0.236955 -7.87265e-05
-17.5195 -0.236972 -7.67167e-05
-17.4648 -0.236989 -8.02418e-05
-17.4104 -0.237006 -7.82837e-05
-17.3562 -0.237023 -8.1785e-05
-17.3022 -0.23704 -7.98772e-05
-17.2485 -0.237057 -8.33568e-05
-17.195 -0.237074 -8.14982e-05
-17.1418 -0.237091 -8.49581e-05
-17.0887 -0.237109 -8.31476e-05
-17.0359 -0.237126 -8.65897e-05
-16.9833 -0.237144 -8.48263e-05
-16.9309 -0.237161 -8.82525e-05
-16.8787 -0.237179 -8.65352e-05
-16.8268 -0.237197 -8.99472e-05
-16.775 -0.237215 -8.82754e-05
-16.7234 -0.237233 -9.16749e-05
-16.672 -0.237251 -9.00478e-05
-16.6208 -0.23727 -9.34363e-05
-16.5697 -0.237288 -9.18534e-05
-16.5189 -0.237307 -9.52326e-05
-16.4682 -0.237325 -9.36933e-05
-16.4177 -0.237344 -9.70646e-05
-16.3674 -0.237363 -9.55685e-05
-16.3172 -0.237382 -9.89333e-05
-16.2672 -0.237401 -9.748e-05
-16.2174 -0.23742 -0.00010084
-16.1677 -0.237439 -9.9429e-05
-16.1182 -0.237459 -0.000102785
-16.0689 -0.237478 -0.000101417
-16.0197 -0.237498 -0.00010477
-15.9706 -0.237518 -0.000103444
-15.9217 -0.237538 -0.000106797
-15.873 -0.237558 -0.000105512
-15.8243 -0.237578 -0.000108865
-15.7759 -0.237598 -0.000107623
-15.7276 -0.237619 -0.000110977
-15.6794 -0.237639 -0.000109776
-15.6313 -0.23766 -0.000113134
-15.5834 -0.237681 -0.000111975
-15.5356 -0.237702 -0.000115337
-15.488 -0.237723 -0.000114219
-15.4404 -0.237744 -0.000117587
-15.393 -0.237766 -0.000116511
-15.3458 -0.237787 -0.000119885
-15.2986 -0.237809 -0.000118852
-15.2516 -0.237831 -0.000122234
-15.2047 -0.237853 -0.000121243
-15.1579 -0.237875 -0.000124634
-15.1112 -0.237897 -0.000123686
-15.0647 -0.23792 -0.000127087
-15.0182 -0.237943 -0.000126182
-14.9719 -0.237965 -0.000129594
-14.9257 -0.237988 -0.000128732
-14.8796 -0.238012 -0.000132158
-14.8336 -0.238035 -0.00013134
-14.7877 -0.238058 -0.000134779
-14.7419 -0.238082 -0.000134005
-14.6962 -0.238106 -0.00013746
-14.6506 -0.23813 -0.000136731
-14.6052 -0.238154 -0.000140202
-14.5598 -0.238179 -0.000139518
-14.5145 -0.238203 -0.000143007
-14.4693 -0.238228 -0.000142369
-14.4243 -0.238253 -0.000145878
-14.3793 -0.238278 -0.000145286
-14.3344 -0.238304 -0.000148815
-14.2896 -0.238329 -0.000148271
-14.2449 -0.238355 -0.000151821
-14.2003 -0.238381 -0.000151325
-14.1558 -0.238407 -0.000154899
-14.1113 -0.238433 -0.000154451
-14.067 -0.23846 -0.00015805
-14.0227 -0.238487 -0.000157651
-13.9786 -0.238514 -0.000161276
-13.9345 -0.238541 -0.000160928
-13.8905 -0.238568 -0.00016458
-13.8466 -0.238596 -0.000164283
-13.8028 -0.238624 -0.000167965
-13.759 -0.238652 -0.00016772
-13.7153 -0.23868 -0.000171432
-13.6718 -0.238709 -0.000171241
-13.6283 -0.238737 -0.000174986
-13.5848 -0.238766 -0.000174848
-13.5415 -0.238796 -0.000178627
-13.4982 -0.238825 -0.000178545
-13.455 -0.238855 -0.000182359
-13.4119 -0.238885 -0.000182335
-13.3689 -0.238915 -0.000186186
-13.3259 -0.238946 -0.000186219
-13.283 -0.238977 -0.000190109
-13.2402 -0.239008 -0.000190202
-13.1974 -0.239039 -0.000194133
-13.1547 -0.23907 -0.000194287
-13.1121 -0.239102 -0.000198261
-13.0696 -0.239134 -0.000198477
-13.0271 -0.239167 -0.000202495
-12.9847 -0.239199 -0.000202775
-12.9424 -0.239232 -0.00020684
-12.9001 -0.239266 -0.000207185
-12.8579 -0.239299 -0.000211299
-12.8158 -0.239333 -0.000211712
-12.7737 -0.239367 -0.000215876
-12.7317 -0.239402 -0.000216358
-12.6898 -0.239436 -0.000220576
-12.6479 -0.239472 -0.000221129
-12.6061 -0.239507 -0.000225402
-12.5643 -0.239543 -0.000226028
-12.5226 -0.239579 -0.000230358
-12.481 -0.239615 -0.000231059
-12.4394 -0.239652 -0.00023545
-12.3979 -0.239689 -0.000236228
-12.3565 -0.239726 -0.000240681
-12.3151 -0.239764 -0.000241539
-12.2738 -0.239802 -0.000246058
-12.2325 -0.23984 -0.000246998
-12.1913 -0.239879 -0.000251585
-12.1501 -0.239918 -0.000252609
-12.109 -0.239958 -0.000257267
-12.068 -0.239998 -0.000258378
-12.027 -0.240038 -0.00026311
-11.986 -0.240079 -0.000264311
-11.9452 -0.24012 -0.00026912
-11.9043 -0.240161 -0.000270414
-11.8636 -0.240203 -0.000275303
-11.8228 -0.240246 -0.000276692
-11.7822 -0.240288 -0.000281665
-11.7415 -0.240331 -0.000283154
-11.701 -0.240375 -0.000288213
-11.6605 -0.240419 -0.000289804
-11.62 -0.240463 -0.000294954
-11.5796 -0.240508 -0.000296651
-11.5392 -0.240553 -0.000301896
-11.4989 -0.240599 -0.000303702
-11.4587 -0.240645 -0.000309046
-11.4184 -0.240692 -0.000310965
-11.3783 -0.240739 -0.000316411
-11.3381 -0.240787 -0.000318448
-11.2981 -0.240835 -0.000324001
-11.2581 -0.240884 -0.000326159
-11.2181 -0.240933 -0.000331824
-11.1781 -0.240982 -0.000334108
-11.1383 -0.241033 -0.000339889
-11.0984 -0.241083 -0.000342304
-11.0586 -0.241135 -0.000348206
-11.0189 -0.241186 -0.000350756
-10.9792 -0.241239 -0.000356785
-10.9395 -0.241291 -0.000359476
-10.8999 -0.241345 -0.000365636
-10.8603 -0.241399 -0.000368473
-10.8208 -0.241453 -0.000374772
-10.7813 -0.241509 -0.00037776
-10.7418 -0.241564 -0.000384202
-10.7024 -0.241621 -0.000387348
-10.6631 -0.241678 -0.00039394
-10.6238 -0.241735 -0.00039725
-10.5845 -0.241794 -0.000403998
-10.5452 -0.241853 -0.000407479
-10.506 -0.241912 -0.000414391
-10.4669 -0.241972 -0.000418049
-10.4278 -0.242033 -0.000425131
-10.3887 -0.242095 -0.000428974
-10.3496 -0.242157 -0.000436235
-10.3106 -0.24222 -0.000440271
-10.2717 -0.242284 -0.000447718
-10.2328 -0.242348 -0.000451954
-10.1939 -0.242414 -0.000459597
-10.155 -0.242479 -0.000464042
-10.1162 -0.242546 -0.000471889
-10.0774 -0.242614 -0.000476552
-10.0387 -0.242682 -0.000484612
-10 -0.242751 -0.000489503
-9.96134 -0.242821 -0.000497787
-9.92271 -0.242892 -0.000502916
-9.88412 -0.242963 -0.000511433
-9.84557 -0.243036 -0.00051681
-9.80704 -0.243109 -0.000525573
-9.76856 -0.243183 -0.00053121
-9.73011 -0.243259 -0.00054023
-9.69169 -0.243335 -0.000546138
-9.65331 -0.243412 -0.000555427
-9.61496 -0.243489 -0.00056162
-9.57664 -0.243568 -0.000571191
-9.53836 -0.243648 -0.000577681
-9.50011 -0.243729 -0.000587548
-9.46189 -0.243811 -0.00059435
-9.42371 -0.243894 -0.000604528
-9.38556 -0.243978 -0.000611657
-9.34744 -0.244063 -0.000622162
-9.30935 -0.244149 -0.000629633
-9.2713 -0.244236 -0.00064048
-9.23327 -0.244325 -0.000648311
-9.19528 -0.244414 -0.000659519
-9.15732 -0.244505 -0.000667727
-9.11939 -0.244597 -0.000679314
-9.08149 -0.24469 -0.000687919
-9.04362 -0.244784 -0.000699904
-9.00578 -0.24488 -0.000708926
-8.96797 -0.244977 -0.000721331
-8.93019 -0.245075 -0.000730791
-8.89244 -0.245175 -0.000743639
-8.85471 -0.245276 -0.00075356
-8.81702 -0.245378 -0.000766873
-8.77936 -0.245481 -0.00077728
-8.74172 -0.245587 -0.000791084
-8.70412 -0.245693 -0.000802003
-8.66654 -0.245801 -0.000816326
-8.62899 -0.245911 -0.000827784
-8.59146 -0.246022 -0.000842655
-8.55397 -0.246135 -0.000854682
-8.5165 -0.246249 -0.00087013
-8.47906 -0.246365 -0.000882759
-8.44165 -0.246482 -0.000898818
-8.40426 -0.246602 -0.000912082
-8.3669 -0.246723 -0.000928788
-8.32956 -0.246846 -0.000942723
-8.29226 -0.24697 -0.000960113
-8.25497 -0.247097 -0.000974758
-8.21772 -0.247225 -0.000992873
-8.18049 -0.247355 -0.00100827
-8.14328 -0.247488 -0.00102715
-8.1061 -0.247622 -0.00104335
-8.06895 -0.247758 -0.00106304
-8.03182 -0.247897 -0.00108009
-7.99471 -0.248037 -0.00110065
-7.95763 -0.24818 -0.00111858
-7.92058 -0.248325 -0.00114006
-7.88355 -0.248472 -0.00115895
-7.84654 -0.248622 -0.00118141
-7.80955 -0.248773 -0.00120131
-7.77259 -0.248928 -0.00122481
-7.73566 -0.249085 -0.00124579
-7.69874 -0.249244 -0.00127039
-7.66185 -0.249406 -0.00129252
-7.62498 -0.249571 -0.0013183
-7.58814 -0.249738 -0.00134166
-7.55132 -0.249908 -0.0013687
-7.51452 -0.250081 -0.00139335
-7.47774 -0.250257 -0.00142174
-7.44099 -0.250436 -0.00144779
-7.40425 -0.250617 -0.0014776
-7.36754 -0.250802 -0.00150515
-7.33085 -0.25099 -0.0015365
-7.29418 -0.251182 -0.00156564
-7.25754 -0.251377 -0.00159863
-7.22091 -0.251575 -0.00162948
-7.18431 -0.251776 -0.00166424
-7.14772 -0.251982 -0.00169691
-7.11116 -0.25219 -0.00173357
-7.07462 -0.252403 -0.00176821
-7.0381 -0.25262 -0.00180689
-7.00159 -0.25284 -0.00184364
-6.96511 -0.253065 -0.00188451
-6.92865 -0.253293 -0.00192353
-6.89221 -0.253526 -0.00196676
-6.85579 -0.253764 -0.00200823
-6.81938 -0.254006 -0.00205399
-6.783 -0.254252 -0.0020981
-6.74664 -0.254503 -0.00214659
-6.71029 -0.254759 -0.00219355
-6.67397 -0.25502 -0.00224501
-6.63766 -0.255286 -0.00229505
-6.60137 -0.255558 -0.00234971
-6.5651 -0.255835 -0.00240308
-6.52885 -0.256117 -0.00246121
-6.49262 -0.256405 -0.0025182
-6.4564 -0.256699 -0.00258009
-6.42021 -0.256999 -0.00264101
-6.38403 -0.257305 -0.00270699
-6.34786 -0.257618 -0.00277218
-6.31172 -0.257937 -0.00284261
-6.27559 -0.258263 -0.00291245
-6.23949 -0.258595 -0.00298772
-6.20339 -0.258935 -0.00306263
-6.16732 -0.259282 -0.0031432
-6.13126 -0.259637 -0.00322365
-6.09522 -0.26 -0.00331001
-6.05919 -0.260371 -0.00339652
-6.02319 -0.26075 -0.00348922
-5.9872 -0.261137 -0.00358238
-5.95122 -0.261533 -0.00368203
-5.91526 -0.261939 -0.00378248
-5.87932 -0.262354 -0.00388978
-5.84339 -0.262778 -0.00399825
-5.80748 -0.263212 -0.00411397
-5.77158 -0.263657 -0.00423128
-5.7357 -0.264112 -0.00435629
-5.69984 -0.264578 -0.00448337
-5.66399 -0.265056 -0.00461864
-5.62815 -0.265545 -0.00475653
-5.59233 -0.266046 -0.00490317
-5.55653 -0.26656 -0.00505304
-5.52074 -0.267086 -0.00521231
-5.48497 -0.267626 -0.0053755
-5.4492 -0.26818 -0.00554881
-5.41346 -0.268748 -0.00572682
-5.37773 -0.26933 -0.00591579
-5.34201 -0.269928 -0.00611036
-5.30631 -0.270542 -0.00631683
-5.27062 -0.271172 -0.00652992
-5.23494 -0.271818 -0.00675599
-5.19928 -0.272483 -0.00698985
-5.16363 -0.273165 -0.00723794
-5.128 -0.273866 -0.00749515
-5.09237 -0.274586 -0.00776802
-5.05677 -0.275327 -0.00805156
-5.02117 -0.276088 -0.00835241
-4.98559 -0.276871 -0.0086657
-4.95002 -0.277676 -0.00899821
-4.91446 -0.278504 -0.00934521
-4.87892 -0.279356 -0.00971364
-4.84339 -0.280232 -0.010099
-4.80787 -0.281135 -0.0105083
-4.77237 -0.282063 -0.0109372
-4.73687 -0.283019 -0.0113932
-4.70139 -0.284003 -0.011872
-4.66592 -0.285017 -0.0123814
-4.63046 -0.286061 -0.0129173
-4.59502 -0.287135 -0.0134879
-4.55958 -0.288242 -0.0140895
-4.52416 -0.289382 -0.0147305
-4.48875 -0.290556 -0.0154077
-4.45335 -0.291765 -0.01613
-4.41797 -0.29301 -0.0168945
-4.38259 -0.294291 -0.0177107
-4.34722 -0.29561 -0.0185764
-4.31187 -0.296967 -0.0195014
-4.27653 -0.298362 -0.0204844
-4.24119 -0.299797 -0.0215358
-4.20587 -0.301271 -0.022655
-4.17056 -0.302784 -0.0238534
-4.13526 -0.304337 -0.0251312
-4.09997 -0.305928 -0.0265007
-4.06469 -0.307556 -0.0279631
-4.02942 -0.309221 -0.0295317
-3.99416 -0.31092 -0.0312089
-3.95891 -0.31265 -0.0330091
-3.92367 -0.314409 -0.0349359
-3.88844 -0.31619 -0.0370047
-3.85322 -0.31799 -0.0392203
-3.81801 -0.319801 -0.0415993
-3.7828 -0.321615 -0.0441474
-3.74761 -0.323422 -0.046882
-3.71243 -0.32521 -0.0498093
-3.67726 -0.326966 -0.0529471
-3.64209 -0.328672 -0.0563012
-3.60694 -0.330311 -0.0598887
-3.57179 -0.331859 -0.0637139
-3.53665 -0.333292 -0.0677913
-3.50152 -0.334583 -0.0721218
-3.4664 -0.335698 -0.0767149
-3.43129 -0.336605 -0.0815651
-3.39619 -0.337264 -0.0866739
-3.36109 -0.337638 -0.0920256
-3.32601 -0.337683 -0.0976096
-3.29093 -0.337357 -0.103397
-3.25586 -0.33662 -0.109361
-3.2208 -0.335432 -0.115456
-3.18574 -0.333759 -0.121638
-3.1507 -0.331571 -0.127844
-3.11566 -0.328851 -0.134013
-3.08063 -0.32559 -0.14007
-3.0456 -0.321791 -0.145943
-3.01059 -0.317475 -0.151552
-2.97558 -0.312673 -0.156828
-2.94058 -0.307433 -0.161696
-2.90558 -0.301816 -0.166104
-2.87059 -0.295893 -0.169997
-2.83561 -0.289742 -0.17335
-2.80064 -0.283447 -0.176138
-2.76567 -0.277091 -0.178365
-2.73071 -0.270754 -0.18004
-2.69576 -0.264511 -0.181194
-2.66081 -0.258429 -0.181862
-2.62587 -0.252562 -0.182096
-2.59094 -0.246956 -0.181945
-2.55601 -0.241643 -0.181471
-2.52109 -0.236646 -0.180726
-2.48617 -0.231977 -0.179775
-2.45126 -0.22764 -0.178667
-2.41636 -0.223629 -0.177459
-2.38146 -0.219934 -0.176192
-2.34657 -0.21654 -0.174915
-2.31168 -0.213426 -0.173661
-2.2768 -0.210572 -0.172466
-2.24192 -0.207952 -0.171356
-2.20705 -0.20554 -0.170359
-2.17219 -0.203312 -0.16949
-2.13733 -0.201239 -0.168773
-2.10247 -0.199294 -0.168216
-2.06762 -0.197452 -0.167836
-2.03278 -0.195685 -0.167637
-1.99794 -0.193966 -0.167632
-1.9631 -0.192269 -0.167819
-1.92827 -0.190566 -0.168209
-1.89345 -0.188831 -0.168796
-1.85862 -0.187035 -0.169587
-1.82381 -0.185151 -0.170573
-1.78899 -0.18315 -0.171757
-1.75419 -0.181003 -0.173125
-1.71938 -0.17868 -0.174676
-1.68458 -0.17615 -0.176391
-1.64979 -0.173382 -0.178262
-1.61499 -0.170343 -0.180262
-1.58021 -0.167003 -0.182376
-1.54542 -0.163331 -0.184568
-1.51064 -0.159295 -0.186811
-1.47586 -0.154869 -0.18906
-1.44109 -0.150027 -0.191276
-1.40632 -0.14475 -0.1934
-1.37155 -0.139022 -0.19538
-1.33679 -0.132838 -0.197147
-1.30203 -0.126199 -0.198639
-1.26727 -0.11912 -0.199779
-1.23251 -0.111625 -0.200499
-1.19776 -0.103756 -0.200722
-1.16301 -0.0955642 -0.200386
-1.12827 -0.0871174 -0.199427
-1.09352 -0.0784949 -0.197799
-1.05878 -0.0697864 -0.195462
-1.02405 -0.0610888 -0.192404
-0.989309 -0.0525029 -0.188616
-0.954576 -0.0441284 -0.184123
-0.919844 -0.0360604 -0.178955
-0.885115 -0.0283846 -0.173172
-0.850388 -0.0211742 -0.166835
-0.815663 -0.0144871 -0.160027
-0.78094 -0.00836472 -0.152827
-0.746219 -0.0028313 -0.145329
-0.711499 0.00210534 -0.137612
-0.676781 0.00645232 -0.129765
-0.642065 0.0102296 -0.121857
-0.60735 0.0134677 -0.113959
-0.572637 0.0162047 -0.106122
-0.537925 0.0184844 -0.0983977
-0.503214 0.0203534 -0.0908169
-0.468504 0.0218596 -0.083411
-0.433796 0.0230505 -0.0761919
-0.399089 0.0239719 -0.0691745
-0.364382 0.0246668 -0.0623559
-0.329676 0.0251751 -0.0557383
-0.294972 0.0255329 -0.0493082
-0.260267 0.0257726 -0.043059
-0.225564 0.0259226 -0.03697
-0.190861 0.0260072 -0.0310289
-0.156158 0.0260471 -0.0252106
-0.121456 0.0260592 -0.0194995
-0.0867541 0.0260568 -0.0138677
-0.0520524 0.0260497 -0.00829791
-0.0173508 0.0260446 -0.00276106
0.0173508 0.0260446 0.00276106
0.0520524 0.0260497 0.00829791
0.0867541 0.0260568 0.0138677
0.121456 0.0260592 0.0194995
0.156158 0.0260471 0.0252106
0.190861 0.0260072 0.0310289
0.225564 0.0259226 0.03697
0.260267 0.0257726 0.043059
0.294972 0.0255329 0.0493082
0.329676 0.0251751 0.0557383
0.364382 0.0246668 0.0623559
0.399089 0.0239719 0.0691745
0.433796 0.0230505 0.0761919
0.468504 0.0218596 0.083411
0.503214 0.0203534 0.0908169
0.537925 0.0184844 0.0983977
0.572637 0.0162047 0.106122
0.60735 0.0134677 0.113959
0.642065 0.0102296 0.121857
0.676781 0.00645232 0.129765
0.711499 0.00210534 0.137612
0.746219 -0.0028313 0.145329
0.78094 -0.00836472 0.152827
0.815663 -0.0144871 0.160027
0.850388 -0.0211742 0.166835
0.885115 -0.0283846 0.173172
0.919844 -0.0360604 0.178955
0.954576 -0.0441284 0.184123
0.989309 -0.0525029 0.188616
1.02405 -0.0610888 0.192404
1.05878 -0.0697864 0.195462
1.09352 -0.0784949 0.197799
1.12827 -0.0871174 0.199427
1.16301 -0.0955642 0.200386
1.19776 -0.103756 0.200722
1.23251 -0.111625 0.200499
1.26727 -0.11912 0.199779
1.30203 -0.126199 0.198639
1.33679 -0.132838 0.197147
1.37155 -0.139022 0.19538
1.40632 -0.14475 0.1934
1.44109 -0.150027 0.191276
1.47586 -0.154869 0.18906
1.51064 -0.159295 0.186811
1.54542 -0.163331 0.184568
1.58021 -0.167003 0.182376
1.61499 -0.170343 0.180262
1.64979 -0.173382 0.178262
1.68458 -0.17615 0.176391
1.71938 -0.17868 0.174676
1.75419 -0.181003 0.173125
1.78899 -0.18315 0.171757
1.82381 -0.185151 0.170573
1.85862 -0.187035 0.169587
1.89345 -0.188831 0.168796
1.92827 -0.190566 0.168209
1.9631 -0.192269 0.167819
1.99794 -0.193966 0.167632
2.03278 -0.195685 0.167637
2.06762 -0.197452 0.167836
2.10247 -0.199294 0.168216
2.13733 -0.201239 0.168773
2.17219 -0.203312 0.16949
2.20705 -0.20554 0.170359
2.24192 -0.207952 0.171356
2.2768 -0.210572 0.172466
2.31168 -0.213426 0.173661
2.34657 -0.21654 0.174915
2.38146 -0.219934 0.176192
2.41636 -0.223629 0.177459
2.45126 -0.22764 0.178667
2.48617 -0.231977 0.179775
2.52109 -0.236646 0.180726
2.55601 -0.241643 0.181471
2.59094 -0.246956 0.181945
2.62587 -0.252562 0.182096
2.66081 -0.258429 0.181862
2.69576 -0.264511 0.181194
2.73071 -0.270754 0.18004
2.76567 -0.277091 0.178365
2.80064 -0.283447 0.176138
2.83561 -0.289742 0.17335
2.87059 -0.295893 0.169997
2.90558 -0.301816 0.166104
2.94058 -0.307433 0.161696
2.97558 -0.312673 0.156828
3.01059 -0.317475 0.151552
3.0456 -0.321791 0.145943
3.08063 -0.32559 0.14007
3.11566 -0.328851 0.134013
3.1507 -0.331571 0.127844
3.18574 -0.333759 0.121638
3.2208 -0.335432 0.115456
3.25586 -0.33662 0.109361
3.29093 -0.337357 0.103397
3.32601 -0.337683 0.0976096
3.36109 -0.337638 0.0920256
3.39619 -0.337264 0.0866739
3.43129 -0.336605 0.0815651
3.4664 -0.335698 0.0767149
3.50152 -0.334583 0.0721218
3.53665 -0.333292 0.0677913
3.57179 -0.331859 0.0637139
3.60694 -0.330311 0.0598887
3.64209 -0.328672 0.0563012
3.67726 -0.326966 0.0529471
3.71243 -0.32521 0.0498093
3.74761 -0.323422 0.046882
3.7828 -0.321615 0.0441474
3.81801 -0.319801 0.0415993
3.85322 -0.31799 0.0392203
3.88844 -0.31619 0.0370047
3.92367 -0.314409 0.0349359
3.95891 -0.31265 0.0330091
3.99416 -0.31092 0.0312089
4.02942 -0.309221 0.0295317
4.06469 -0.307556 0.0279631
4.09997 -0.305928 0.0265007
4.13526 -0.304337 0.0251312
4.17056 -0.302784 0.0238534
4.20587 -0.301271 0.022655
4.24119 -0.299797 0.0215358
4.27653 -0.298362 0.0204844
4.31187 -0.296967 0.0195014
4.34722 -0.29561 0.0185764
4.38259 -0.294291 0.0177107
4.41797 -0.29301 0.0168945
4.45335 -0.291765 0.01613
4.48875 -0.290556 0.0154077
4.52416 -0.289382 0.0147305
4.55958 -0.288242 0.0140895
4.59502 -0.287135 0.0134879
4.63046 -0.286061 0.0129173
4.66592 -0.285017 0.0123814
4.70139 -0.284003 0.011872
4.73687 -0.283019 0.0113932
4.77237 -0.282063 0.0109372
4.80787 -0.281135 0.0105083
4.84339 -0.280232 0.010099
4.87892 -0.279356 0.00971364
4.91446 -0.278504 0.00934521
4.95002 -0.277676 0.00899821
4.98559 -0.276871 0.0086657
5.02117 -0.276088 0.00835241
5.05677 -0.275327 0.00805156
5.09237 -0.274586 0.00776802
5.128 -0.273866 0.00749515
5.16363 -0.273165 0.00723794
5.19928 -0.272483 0.00698985
5.23494 -0.271818 0.00675599
5.27062 -0.271172 0.00652992
5.30631 -0.270542 0.00631683
5.34201 -0.269928 0.00611036
5.37773 -0.26933 0.00591579
5.41346 -0.268748 0.00572682
5.4492 -0.26818 0.00554881
5.48497 -0.267626 0.0053755
5.52074 -0.267086 0.00521231
5.55653 -0.26656 0.00505304
5.59233 -0.266046 0.00490317
5.62815 -0.265545 0.00475653
5.66399 -0.265056 0.00461864
5.69984 -0.264578 0.00448337
5.7357 -0.264112 0.00435629
5.77158 -0.263657 0.00423128
5.80748 -0.263212 0.00411397
5.84339 -0.262778 0.00399825
5.87932 -0.262354 0.00388978
5.91526 -0.261939 0.00378248
5.95122 -0.261533 0.00368203
5.9872 -0.261137 0.00358238
6.02319 -0.26075 0.00348922
6.05919 -0.260371 0.00339652
6.09522 -0.26 0.00331001
6.13126 -0.259637 0.00322365
6.16732 -0.259282 0.0031432
6.20339 -0.258935 0.00306263
6.23949 -0.258595 0.00298772
6.27559 -0.258263 0.00291245
6.31172 -0.257937 0.00284261
6.34786 -0.257618 0.00277218
6.38403 -0.257305 0.00270699
6.42021 -0.256999 0.00264101
6.4564 -0.256699 0.00258009
6.49262 -0.256405 0.0025182
6.52885 -0.256117 0.00246121
6.5651 -0.255835 0.00240308
6.60137 -0.255558 0.00234971
6.63766 -0.255286 0.00229505
6.67397 -0.25502 0.00224501
6.71029 -0.254759 0.00219355
6.74664 -0.254503 0.00214659
6.783 -0.254252 0.0020981
6.81938 -0.254006 0.00205399
6.85579 -0.253764 0.00200823
6.89221 -0.253526 0.00196676
6.92865 -0.253293 0.00192353
6.96511 -0.253065 0.00188451
7.00159 -0.25284 0.00184364
7.0381 -0.25262 0.00180689
7.07462 -0.252403 0.00176821
7.11116 -0.25219 0.00173357
7.14772 -0.251982 0.00169691
7.18431 -0.251776 0.00166424
7.22091 -0.251575 0.00162948
7.25754 -0.251377 0.00159863
7.29418 -0.251182 0.00156564
7.33085 -0.25099 0.0015365
7.36754 -0.250802 0.00150515
7.40425 -0.250617 0.0014776
7.44099 -0.250436 0.00144779
7.47774 -0.250257 0.00142174
7.51452 -0.250081 0.00139335
7.55132 -0.249908 0.0013687
7.58814 -0.249738 0.00134166
7.62498 -0.249571 0.0013183
7.66185 -0.249406 0.00129252
7.69874 -0.249244 0.00127039
7.73566 -0.249085 0.00124579
7.77259 -0.248928 0.00122481
7.80955 -0.248773 0.00120131
7.84654 -0.248622 0.00118141
7.88355 -0.248472 0.00115895
7.92058 -0.248325 0.00114006
7.95763 -0.24818 0.00111858
7.99471 -0.248037 0.00110065
8.03182 -0.247897 0.00108009
8.06895 -0.247758 0.00106304
8.1061 -0.247622 0.00104335
8.14328 -0.247488 0.00102715
8.18049 -0.247355 0.00100827
8.21772 -0.247225 0.000992873
8.25497 -0.247097 0.000974758
8.29226 -0.24697 0.000960113
8.32956 -0.246846 0.000942723
8.3669 -0.246723 0.000928788
8.40426 -0.246602 0.000912082
8.44165 -0.246482 0.000898818
8.47906 -0.246365 0.000882759
8.5165 -0.246249 0.00087013
8.55397 -0.246135 0.000854682
8.59146 -0.246022 0.000842655
8.62899 -0.245911 0.000827784
8.66654 -0.245801 0.000816326
8.70412 -0.245693 0.000802003
8.74172 -0.245587 0.000791084
8.77936 -0.245481 0.00077728
8.81702 -0.245378 0.000766873
8.85471 -0.245276 0.00075356
8.89244 -0.245175 0.000743639
8.93019 -0.245075 0.000730791
8.96797 -0.244977 0.000721331
9.00578 -0.24488 0.000708926
9.04362 -0.244784 0.000699904
9.08149 -0.24469 0.000687919
9.11939 -0.244597 0.000679314
9.15732 -0.244505 0.000667727
9.19528 -0.244414 0.000659519
9.23327 -0.244325 0.000648311
9.2713 -0.244236 0.00064048
9.30935 -0.244149 0.000629633
9.34744 -0.244063 0.000622162
9.38556 -0.243978 0.000611657
9.42371 -0.243894 0.000604528
9.46189 -0.243811 0.00059435
9.50011 -0.243729 0.000587548
9.53836 -0.243648 0.000577681
9.57664 -0.243568 0.000571191
9.61496 -0.243489 0.00056162
9.65331 -0.243412 0.000555427
9.69169 -0.243335 0.000546138
9.73011 -0.243259 0.00054023
9.76856 -0.243183 0.00053121
9.80704 -0.243109 0.000525573
9.84557 -0.243036 0.00051681
9.88412 -0.242963 0.000511433
9.92271 -0.242892 0.000502916
9.96134 -0.242821 0.000497787
10 -0.242751 0.000489503
10.0387 -0.242682 0.000484612
10.0774 -0.242614 0.000476552
10.1162 -0.242546 0.000471889
10.155 -0.242479 0.000464042
10.1939 -0.242414 0.000459597
10.2328 -0.242348 0.000451954
10.2717 -0.242284 0.000447718
10.3106 -0.24222 0.000440271
10.3496 -0.242157 0.000436235
10.3887 -0.242095 0.000428974
10.4278 -0.242033 0.000425131
10.4669 -0.241972 0.000418049
10.506 -0.241912 0.000414391
10.5452 -0.241853 0.000407479
10.5845 -0.241794 0.000403998
10.6238 -0.241735 0.00039725
10.6631 -0.241678 0.00039394
10.7024 -0.241621 0.000387348
10.7418 -0.241564 0.000384202
10.7813 -0.241509 0.00037776
10.8208 -0.241453 0.000374772
10.8603 -0.241399 0.000368473
10.8999 -0.241345 0.000365636
10.9395 -0.241291 0.000359476
10.9792 -0.241239 0.000356785
11.0189 -0.241186 0.000350756
11.0586 -0.241135 0.000348206
11.0984 -0.241083 0.000342304
11.1383 -0.241033 0.000339889
11.1781 -0.240982 0.000334108
11.2181 -0.240933 0.000331824
11.2581 -0.240884 0.000326159
11.2981 -0.240835 0.000324001
11.3381 -0.240787 0.000318448
11.3783 -0.240739 0.000316411
11.4184 -0.240692 0.000310965
11.4587 -0.240645 0.000309046
11.4989 -0.240599 0.000303702
11.5392 -0.240553 0.000301896
11.5796 -0.240508 0.000296651
11.62 -0.240463 0.000294954
11.6605 -0.240419 0.000289804
11.701 -0.240375 0.000288213
11.7415 -0.240331 0.000283154
11.7822 -0.240288 0.000281665
11.8228 -0.240246 0.000276692
11.8636 -0.240203 0.000275303
11.9043 -0.240161 0.000270414
11.9452 -0.24012 0.00026912
11.986 -0.240079 0.000264311
12.027 -0.240038 0.00026311
12.068 -0.239998 0.000258378
12.109 -0.239958 0.000257267
12.1501 -0.239918 0.000252609
12.1913 -0.239879 0.000251585
12.2325 -0.23984 0.000246998
12.2738 -0.239802 0.000246058
12.3151 -0.239764 0.000241539
12.3565 -0.239726 0.000240681
12.3979 -0.239689 0.000236228
12.4394 -0.239652 0.00023545
12.481 -0.239615 0.000231059
12.5226 -0.239579 0.000230358
12.5643 -0.239543 0.000226028
12.6061 -0.239507 0.000225402
12.6479 -0.239472 0.000221129
12.6898 -0.239436 0.000220576
12.7317 -0.239402 0.000216358
12.7737 -0.239367 0.000215876
12.8158 -0.239333 0.000211712
12.8579 -0.239299 0.000211299
12.9001 -0.239266 0.000207185
12.9424 -0.239232 0.00020684
12.9847 -0.239199 0.000202775
13.0271 -0.239167 0.000202495
13.0696 -0.239134 0.000198477
13.1121 -0.239102 0.000198261
13.1547 -0.23907 0.000194287
13.1974 -0.239039 0.000194133
13.2402 -0.239008 0.000190202
13.283 -0.238977 0.000190109
13.3259 -0.238946 0.000186219
13.3689 -0.238915 0.000186186
13.4119 -0.238885 0.000182335
13.455 -0.238855 0.000182359
13.4982 -0.238825 0.000178545
13.5415 -0.238796 0.000178627
13.5848 -0.238766 0.000174848
13.6283 -0.238737 0.000174986
13.6718 -0.238709 0.000171241
13.7153 -0.23868 0.000171432
13.759 -0.238652 0.00016772
13.8028 -0.238624 0.000167965
13.8466 -0.238596 0.000164283
13.8905 -0.238568 0.00016458
13.9345 -0.238541 0.000160928
13.9786 -0.238514 0.000161276
14.0227 -0.238487 0.000157651
14.067 -0.23846 0.00015805
14.1113 -0.238433 0.000154451
14.1558 -0.238407 0.000154899
14.2003 -0.238381 0.000151325
14.2449 -0.238355 0.000151821
14.2896 -0.238329 0.000148271
14.3344 -0.238304 0.000148815
14.3793 -0.238278 0.000145286
14.4243 -0.238253 0.000145878
14.4693 -0.238228 0.000142369
14.5145 -0.238203 0.000143007
14.5598 -0.238179 0.000139518
14.6052 -0.238154 0.000140202
14.6506 -0.23813 0.000136731
14.6962 -0.238106 0.00013746
14.7419 -0.238082 0.000134005
14.7877 -0.238058 0.000134779
14.8336 -0.238035 0.00013134
14.8796 -0.238012 0.000132158
14.9257 -0.237988 0.000128732
14.9719 -0.237965 0.000129594
15.0182 -0.237943 0.000126182
15.0647 -0.23792 0.000127087
15.1112 -0.237897 0.000123686
15.1579 -0.237875 0.000124634
15.2047 -0.237853 0.000121243
15.2516 -0.237831 0.000122234
15.2986 -0.237809 0.000118852
15.3458 -0.237787 0.000119885
15.393 -0.237766 0.000116511
15.4404 -0.237744 0.000117587
15.488 -0.237723 0.000114219
15.5356 -0.237702 0.000115337
15.5834 -0.237681 0.000111975
15.6313 -0.23766 0.000113134
15.6794 -0.237639 0.000109776
15.7276 -0.237619 0.000110977
15.7759 -0.237598 0.000107623
15.8243 -0.237578 0.000108865
15.873 -0.237558 0.000105512
15.9217 -0.237538 0.000106797
15.9706 -0.237518 0.000103444
16.0197 -0.237498 0.00010477
16.0689 -0.237478 0.000101417
16.1182 -0.237459 0.000102785
16.1677 -0.237439 9.9429e-05
16.2174 -0.23742 0.00010084
16.2672 -0.237401 9.748e-05
16.3172 -0.237382 9.89333e-05
16.3674 -0.237363 9.55685e-05
16.4177 -0.237344 9.70646e-05
16.4682 -0.237325 9.36933e-05
16.5189 -0.237307 9.52326e-05
16.5697 -0.237288 9.18534e-05
16.6208 -0.23727 9.34363e-05
16.672 -0.237251 9.00478e-05
16.7234 -0.237233 9.16749e-05
16.775 -0.237215 8.82754e-05
16.8268 -0.237197 8.99472e-05
16.8787 -0.237179 8.65352e-05
16.9309 -0.237161 8.82525e-05
16.9833 -0.237144 8.48263e-05
17.0359 -0.237126 8.65897e-05
17.0887 -0.237109 8.31476e-05
17.1418 -0.237091 8.49581e-05
17.195 -0.237074 8.14982e-05
17.2485 -0.237057 8.33568e-05
17.3022 -0.23704 7.98772e-05
17.3562 -0.237023 8.1785e-05
17.4104 -0.237006 7.82837e-05
17.4648 -0.236989 8.02418e-05
17.5195 -0.236972 7.67167e-05
17.5744 -0.236955 7.87265e-05
17.6296 -0.236938 7.51753e-05
17.6851 -0.236922 7.72383e-05
17.7408 -0.236905 7.36586e-05
17.7969 -0.236889 7.57765e-05
17.8532 -0.236872 7.21658e-05
17.9098 -0.236856 7.43403e-05
17.9667 -0.23684 7.06958e-05
18.0239 -0.236824 7.29291e-05
18.0815 -0.236807 6.92478e-05
18.1393 -0.236791 7.15421e-05
18.1975 -0.236775 6.78208e-05
18.256 -0.236759 7.01787e-05
18.3149 -0.236743 6.64139e-05
18.3742 -0.236727 6.88383e-05
18.4338 -0.236711 6.50262e-05
18.4938 -0.236695 6.75201e-05
18.5542 -0.23668 6.36565e-05
18.615 -0.236664 6.62236e-05
18.6762 -0.236648 6.23039e-05
18.7379 -0.236632 6.49481e-05
18.8 -0.236616 6.09672e-05
18.8625 -0.2366 6.36931e-05
18.9255 -0.236584 5.96452e-05
18.9891 -0.236568 6.24579e-05
19.0531 -0.236552 5.83365e-05
19.1177 -0.236536 6.12418e-05
19.1828 -0.23652 5.70397e-05
19.2484 -0.236504 6.00443e-05
19.3147 -0.236487 5.5753e-05
19.3816 -0.23647 5.88643e-05
19.4491 -0.236453 5.44742e-05
19.5173 -0.236436 5.77009e-05
19.5862 -0.236419 5.32004e-05
19.6558 -0.236401 5.65524e-05
19.7262 -0.236382 5.19277e-05
19.7974 -0.236363 5.5416e-05
19.8694 -0.236343 5.065e-05
19.9423 -0.236321 5.42871e-05
20.0162 -0.236299 4.93579e-05
20.091 -0.236274 5.31573e-05
20.1669 -0.236247 4.80366e-05
20.244 -0.236217 5.20137e-05
20.3222 -0.236183 4.66675e-05
20.4016 -0.236144 5.08494e-05
20.4825 -0.2361 4.52566e-05
20.5648 -0.23605 4.97182e-05
20.6487 -0.235994 4.38973e-05
20.7344 -0.235932 4.87614e-05
20.8219 -0.235867 4.27143e-05
20.9115 -0.235799 4.80751e-05
21.0034 -0.23573 4.17051e-05
21.0979 -0.235662 4.76123e-05
21.1952 -0.235594 4.07385e-05
21.2959 -0.235526 4.72807e-05
21.4004 -0.235458 3.96687e-05
21.5093 -0.235388 4.70567e-05
21.6237 -0.235316 3.83548e-05
21.7448 -0.235236 4.70258e-05
21.8747 -0.235149 3.65235e-05
22.0165 -0.235041 4.7513e-05
22.1768 -0.234908 3.31281e-05
22.3723 -0.234691 5.08541e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.25Lambda0.5Nc1Classic/iFpOneLoop.txt <==
-22.3723 -9.22925e-25 1.00393e-05
-22.1768 -2.43367e-24 1.03991e-05
-22.0165 -1.16129e-23 1.07062e-05
-21.8747 -1.78309e-23 1.09875e-05
-21.7448 -1.9469e-23 1.12532e-05
-21.6237 -2.0587e-23 1.15082e-05
-21.5093 -3.2906e-23 1.17558e-05
-21.4004 -6.20598e-23 1.19979e-05
-21.2959 2.66714e-23 1.22359e-05
-21.1952 -2.45439e-23 1.24708e-05
-21.0979 1.57103e-23 1.27033e-05
-21.0034 3.77198e-24 1.29342e-05
-20.9115 7.95169e-24 1.31639e-05
-20.8219 -1.69763e-23 1.33927e-05
-20.7344 6.92312e-24 1.36211e-05
-20.6487 1.26105e-23 1.38493e-05
-20.5648 -2.22206e-23 1.40775e-05
-20.4825 1.54925e-23 1.4306e-05
-20.4016 1.06108e-24 1.4535e-05
-20.3222 -3.5865e-25 1.47645e-05
-20.244 3.1714e-23 1.49949e-05
-20.1669 -3.33588e-24 1.52261e-05
-20.091 5.32669e-23 1.54583e-05
-20.0162 -6.25548e-23 1.56917e-05
-19.9423 3.43812e-23 1.59264e-05
-19.8694 1.66751e-23 1.61624e-05
-19.7974 -6.60264e-24 1.63998e-05
-19.7262 5.15631e-23 1.66387e-05
-19.6558 -7.78203e-24 1.68793e-05
-19.5862 1.54016e-23 1.71215e-05
-19.5173 -5.29867e-23 1.73655e-05
-19.4491 6.83492e-23 1.76113e-05
-19.3816 -3.40893e-23 1.7859e-05
-19.3147 3.26665e-23 1.81087e-05
-19.2484 4.08894e-23 1.83603e-05
-19.1828 4.45752e-23 1.86141e-05
-19.1177 6.30394e-23 1.887e-05
-19.0531 6.56825e-23 1.91282e-05
-18.9891 -4.71366e-23 1.93886e-05
-18.9255 -1.24913e-23 1.96513e-05
-18.8625 3.36661e-23 1.99164e-05
-18.8 6.49671e-23 2.01839e-05
-18.7379 -2.33592e-24 2.0454e-05
-18.6762 -6.56544e-23 2.07266e-05
-18.615 -3.70243e-23 2.10017e-05
-18.5542 -4.15063e-23 2.12796e-05
-18.4938 -4.9484e-23 2.15602e-05
-18.4338 -3.28887e-23 2.18435e-05
-18.3742 6.5747e-23 2.21297e-05
-18.3149 -4.19111e-23 2.24187e-05
-18.256 1.64113e-25 2.27107e-05
-18.1975 5.0172e-23 2.30056e-05
-18.1393 2.7873e-23 2.33036e-05
-18.0815 3.23737e-23 2.36047e-05
-18.0239 6.7212e-23 2.3909e-05
-17.9667 5.88841e-24 2.42164e-05
-17.9098 8.63565e-24 2.45272e-05
-17.8532 4.02954e-23 2.48412e-05
-17.7969 -2.64801e-23 2.51586e-05
-17.7408 -4.93377e-23 2.54795e-05
-17.6851 -2.1806e-23 2.58038e-05
-17.6296 -2.52524e-23 2.61317e-05
-17.5744 -2.23344e-23 2.64632e-05
-17.5195 5.29743e-23 2.67983e-05
-17.4648 1.48102e-23 2.71372e-05
-17.4104 -8.03053e-23 2.74799e-05
-17.3562 -5.02317e-23 2.78264e-05
-17.3022 1.35478e-22 2.81769e-05
-17.2485 -4.21603e-23 2.85313e-05
-17.195 1.51762e-23 2.88897e-05
-17.1418 4.71238e-23 2.92523e-05
-17.0887 3.19249e-23 2.9619e-05
-17.0359 9.9327e-23 2.99899e-05
-16.9833 2.2819e-24 3.03652e-05
-16.9309 -2.57547e-23 3.07448e-05
-16.8787 -1.00395e-22 3.11288e-05
-16.8268 3.57082e-23 3.15174e-05
-16.775 1.31799e-22 3.19105e-05
-16.7234 1.1434e-22 3.23083e-05
-16.672 -9.08744e-23 3.27107e-05
-16.6208 3.96374e-23 3.3118e-05
-16.5697 -7.46019e-23 3.35302e-05
-16.5189 1.219e-22 3.39473e-05
-16.4682 7.94193e-23 3.43694e-05
-16.4177 -1.91705e-22 3.47966e-05
-16.3674 3.3039e-23 3.5229e-05
-16.3172 1.18197e-22 3.56666e-05
-16.2672 6.28474e-23 3.61096e-05
-16.2174 1.26968e-22 3.6558e-05
-16.1677 -8.02887e-23 3.70119e-05
-16.1182 -1.21582e-22 3.74714e-05
-16.0689 6.93821e-23 3.79366e-05
-16.0197 4.55754e-23 3.84076e-05
-15.9706 8.36339e-23 3.88844e-05
-15.9217 -2.68582e-23 3.93672e-05
-15.873 -1.68995e-23 3.9856e-05
-15.8243 -2.56443e-23 4.03509e-05
-15.7759 -7.16205e-23 4.08521e-05
-15.7276 -1.1829e-22 4.13596e-05
-15.6794 1.84128e-22 4.18735e-05
-15.6313 -5.62524e-23 4.2394e-05
-15.5834 5.34895e-23 4.29211e-05
-15.5356 8.52346e-23 4.34549e-05
-15.488 2.46088e-23 4.39956e-05
-15.4404 5.93661e-23 4.45432e-05
-15.393 -3.09091e-23 4.50979e-05
-15.3458 -1.96267e-23 4.56597e-05
-15.2986 8.46211e-23 4.62289e-05
-15.2516 2.12645e-22 4.68054e-05
-15.2047 8.96249e-23 4.73895e-05
-15.1579 2.79885e-22 4.79812e-05
-15.1112 2.02708e-23 4.85806e-05
-15.0647 -8.90096e-23 4.9188e-05
-15.0182 -1.172e-22 4.98033e-05
-14.9719 -7.41174e-24 5.04268e-05
-14.9257 2.25899e-22 5.10586e-05
-14.8796 -3.26939e-23 5.16987e-05
-14.8336 1.88464e-22 5.23474e-05
-14.7877 6.61267e-23 5.30048e-05
-14.7419 3.47516e-24 5.36709e-05
-14.6962 1.37142e-22 5.43461e-05
-14.6506 3.34331e-22 5.50303e-05
-14.6052 -2.64763e-23 5.57238e-05
-14.5598 -6.13689e-23 5.64267e-05
-14.5145 5.78117e-23 5.71391e-05
-14.4693 1.37758e-22 5.78613e-05
-14.4243 -1.81094e-23 5.85933e-05
-14.3793 -1.13857e-22 5.93353e-05
-14.3344 -2.9784e-23 6.00876e-05
-14.2896 9.15283e-23 6.08502e-05
-14.2449 -7.79401e-23 6.16233e-05
-14.2003 -7.60759e-23 6.24072e-05
-14.1558 1.9425e-22 6.32019e-05
-14.1113 1.11604e-22 6.40077e-05
-14.067 7.75645e-23 6.48248e-05
-14.0227 1.73275e-23 6.56533e-05
-13.9786 8.59986e-23 6.64934e-05
-13.9345 -5.05161e-23 6.73454e-05
-13.8905 2.59604e-23 6.82094e-05
-13.8466 3.05402e-22 6.90856e-05
-13.8028 -2.15905e-22 6.99743e-05
-13.759 2.2867e-22 7.08756e-05
-13.7153 4.7531e-22 7.17898e-05
-13.6718 2.28725e-24 7.2717e-05
-13.6283 1.05396e-22 7.36576e-05
-13.5848 3.80412e-22 7.46117e-05
-13.5415 2.47392e-23 7.55796e-05
-13.4982 1.57526e-22 7.65615e-05
-13.455 -2.11332e-22 7.75576e-05
-13.4119 5.88852e-23 7.85682e-05
-13.3689 1.26032e-22 7.95936e-05
-13.3259 1.21203e-23 8.0634e-05
-13.283 -2.03062e-22 8.16896e-05
-13.2402 -2.80824e-23 8.27607e-05
-13.1974 7.54813e-23 8.38477e-05
-13.1547 -3.38151e-22 8.49507e-05
-13.1121 -1.05883e-22 8.60701e-05
-13.0696 -9.35724e-23 8.72062e-05
-13.0271 2.44737e-23 8.83592e-05
-12.9847 3.48394e-22 8.95294e-05
-12.9424 2.27544e-22 9.07172e-05
-12.9001 -1.57096e-22 9.19229e-05
-12.8579 -6.31323e-23 9.31467e-05
-12.8158 1.36891e-22 9.43891e-05
-12.7737 -8.67448e-23 9.56503e-05
-12.7317 -2.63737e-22 9.69307e-05
-12.6898 4.52316e-22 9.82306e-05
-12.6479 -3.73079e-22 9.95505e-05
-12.6061 -1.88638e-22 0.000100891
-12.5643 -7.74125e-22 0.000102251
-12.5226 2.94483e-22 0.000103633
-12.481 -2.12696e-22 0.000105036
-12.4394 1.66826e-22 0.000106461
-12.3979 -1.41896e-23 0.000107908
-12.3565 5.66136e-22 0.000109378
-12.3151 -1.58538e-22 0.00011087
-12.2738 1.40717e-22 0.000112386
-12.2325 2.22442e-22 0.000113926
-12.1913 -2.75418e-22 0.00011549
-12.1501 -3.36362e-22 0.00011708
-12.109 -5.48063e-22 0.000118694
-12.068 -5.06021e-22 0.000120334
-12.027 3.55357e-22 0.000122
-11.986 -1.18418e-22 0.000123693
-11.9452 -1.45389e-22 0.000125413
-11.9043 -3.60607e-22 0.000127161
-11.8636 -2.51074e-22 0.000128937
-11.8228 7.24019e-23 0.000130742
-11.7822 5.89793e-22 0.000132577
-11.7415 -1.59109e-22 0.000134441
-11.701 4.14958e-22 0.000136336
-11.6605 -3.94506e-22 0.000138262
-11.62 -1.67636e-22 0.00014022
-11.5796 4.87435e-23 0.00014221
-11.5392 -5.29388e-22 0.000144233
-11.4989 -6.39856e-22 0.000146289
-11.4587 4.0836e-22 0.00014838
-11.4184 -2.61786e-22 0.000150506
-11.3783 1.69303e-22 0.000152668
-11.3381 2.32666e-22 0.000154866
-11.2981 3.95475e-22 0.000157101
-11.2581 3.45207e-22 0.000159374
-11.2181 -6.66354e-22 0.000161685
-11.1781 4.53377e-23 0.000164036
-11.1383 2.80302e-22 0.000166428
-11.0984 1.21429e-22 0.00016886
-11.0586 2.39189e-22 0.000171334
-11.0189 1.08389e-22 0.000173851
-10.9792 1.11841e-21 0.000176411
-10.9395 3.24233e-22 0.000179016
-10.8999 2.76769e-22 0.000181667
-10.8603 -1.74753e-22 0.000184364
-10.8208 -2.17132e-22 0.000187108
-10.7813 -7.87124e-22 0.0001899
-10.7418 1.41604e-21 0.000192742
-10.7024 5.12429e-22 0.000195634
-10.6631 1.30978e-21 0.000198578
-10.6238 -6.56425e-22 0.000201574
-10.5845 8.59038e-22 0.000204624
-10.5452 6.55412e-22 0.000207728
-10.506 1.34543e-21 0.000210889
-10.4669 6.71445e-23 0.000214107
-10.4278 7.59222e-22 0.000217383
-10.3887 2.54731e-21 0.000220719
-10.3496 4.11497e-22 0.000224115
-10.3106 -6.40057e-22 0.000227574
-10.2717 -1.5965e-21 0.000231097
-10.2328 5.93578e-22 0.000234685
-10.1939 -7.50297e-22 0.000238339
-10.155 -8.95833e-22 0.000242062
-10.1162 3.32033e-22 0.000245853
-10.0774 3.6471e-22 0.000249716
-10.0387 -2.27593e-21 0.000253651
-10 1.32255e-21 0.000257661
-9.96134 -8.14627e-22 0.000261747
-9.92271 3.62034e-22 0.00026591
-9.88412 2.25301e-21 0.000270152
-9.84557 -2.21264e-21 0.000274476
-9.80704 3.50767e-22 0.000278883
-9.76856 3.47057e-22 0.000283375
-9.73011 -3.15143e-22 0.000287953
-9.69169 -1.10236e-21 0.000292621
-9.65331 -2.6044e-21 0.000297379
-9.61496 -1.35131e-21 0.000302231
-9.57664 2.28188e-21 0.000307178
-9.53836 -1.04341e-21 0.000312222
-9.50011 2.36193e-22 0.000317367
-9.46189 -8.69646e-22 0.000322613
-9.42371 1.12915e-21 0.000327964
-9.38556 -2.71403e-21 0.000333423
-9.34744 1.61288e-22 0.00033899
-9.30935 -3.45228e-22 0.000344671
-9.2713 1.16749e-21 0.000350466
-9.23327 8.83848e-22 0.000356379
-9.19528 4.52318e-22 0.000362412
-9.15732 -2.39381e-22 0.00036857
-9.11939 9.66386e-22 0.000374853
-9.08149 -2.41225e-21 0.000381267
-9.04362 1.71499e-21 0.000387814
-9.00578 -2.94164e-21 0.000394496
-8.96797 -2.17073e-21 0.000401319
-8.93019 -5.58316e-22 0.000408285
-8.89244 -6.13084e-22 0.000415397
-8.85471 -3.22971e-21 0.00042266
-8.81702 1.36461e-21 0.000430077
-8.77936 4.64391e-22 0.000437653
-8.74172 4.68364e-22 0.00044539
-8.70412 -3.29523e-21 0.000453294
-8.66654 2.02418e-21 0.000461369
-8.62899 2.67917e-22 0.000469619
-8.59146 -1.91795e-21 0.000478048
-8.55397 3.63562e-21 0.000486662
-8.5165 1.30918e-21 0.000495465
-8.47906 4.0788e-21 0.000504462
-8.44165 -4.35372e-21 0.000513659
-8.40426 -3.35986e-21 0.00052306
-8.3669 1.43668e-22 0.000532671
-8.32956 2.00603e-21 0.000542498
-8.29226 -9.38127e-22 0.000552547
-8.25497 -5.17397e-21 0.000562823
-8.21772 4.21165e-21 0.000573333
-8.18049 -3.41671e-21 0.000584082
-8.14328 4.52856e-22 0.000595079
-8.1061 -2.85315e-21 0.000606329
-8.06895 5.45076e-21 0.000617839
-8.03182 1.63967e-21 0.000629617
-7.99471 -6.57947e-22 0.000641671
-7.95763 6.68423e-22 0.000654007
-7.92058 1.05682e-21 0.000666634
-7.88355 -2.98981e-21 0.00067956
-7.84654 -3.48929e-21 0.000692794
-7.80955 -8.99563e-21 0.000706345
-7.77259 -1.40925e-21 0.000720221
-7.73566 -5.12086e-21 0.000734432
-7.69874 1.1114e-21 0.000748988
-7.66185 1.74588e-21 0.000763899
-7.62498 -6.32675e-22 0.000779174
-7.58814 1.44456e-21 0.000794826
-7.55132 -6.20418e-22 0.000810865
-7.51452 -4.87337e-21 0.000827302
-7.47774 1.4584e-21 0.00084415
-7.44099 7.03848e-21 0.000861421
-7.40425 -3.10168e-21 0.000879128
-7.36754 -4.45871e-21 0.000897283
-7.33085 2.83685e-21 0.000915901
-7.29418 2.63726e-22 0.000934996
-7.25754 -8.24644e-21 0.000954582
-7.22091 -5.90113e-21 0.000974675
-7.18431 7.06755e-21 0.00099529
-7.14772 -8.26335e-21 0.00101644
-7.11116 -3.10272e-22 0.00103816
-7.07462 2.84758e-21 0.00106044
-7.0381 1.36427e-21 0.00108331
-7.00159 -4.16352e-21 0.0011068
-6.96511 4.98735e-21 0.00113092
-6.92865 6.36975e-21 0.00115569
-6.89221 -8.81498e-21 0.00118113
-6.85579 4.6998e-21 0.00120726
-6.81938 -1.98674e-21 0.00123411
-6.783 -1.83507e-21 0.0012617
-6.74664 -1.0473e-20 0.00129006
-6.71029 3.70338e-21 0.00131921
-6.67397 5.10355e-22 0.00134917
-6.63766 -1.05878e-20 0.00137998
-6.60137 2.79508e-21 0.00141167
-6.5651 -6.9677e-21 0.00144425
-6.52885 3.64174e-21 0.00147778
-6.49262 -1.44182e-20 0.00151227
-6.4564 -1.60819e-21 0.00154776
-6.42021 -1.80382e-21 0.00158429
-6.38403 2.83779e-20 0.00162189
-6.34786 -1.99935e-23 0.00166061
-6.31172 3.60373e-21 0.00170047
-6.27559 5.85435e-21 0.00174153
-6.23949 7.92236e-21 0.00178382
-6.20339 1.19616e-20 0.0018274
-6.16732 5.57396e-21 0.0018723
-6.13126 1.38722e-20 0.00191858
-6.09522 -2.31613e-20 0.00196628
-6.05919 -2.86147e-20 0.00201547
-6.02319 5.15368e-21 0.00206619
-5.9872 -1.2065e-20 0.00211851
-5.95122 -6.2533e-21 0.00217249
-5.91526 1.2786e-20 0.00222818
-5.87932 8.28311e-21 0.00228566
-5.84339 -9.53822e-21 0.00234499
-5.80748 -7.44583e-21 0.00240626
-5.77158 -5.9324e-21 0.00246952
-5.7357 3.14245e-21 0.00253487
-5.69984 -8.93549e-21 0.00260239
-5.66399 -1.65085e-20 0.00267216
-5.62815 -2.40481e-20 0.00274427
-5.59233 -4.51963e-21 0.00281883
-5.55653 -1.31236e-20 0.00289592
-5.52074 2.41287e-20 0.00297566
-5.48497 -1.31441e-20 0.00305816
-5.4492 3.22052e-20 0.00314353
-5.41346 3.16215e-20 0.0032319
-5.37773 1.09752e-20 0.00332339
-5.34201 3.25818e-20 0.00341813
-5.30631 3.01053e-20 0.00351627
-5.27062 3.79915e-21 0.00361796
-5.23494 -3.15847e-20 0.00372334
-5.19928 3.86601e-20 0.0038326
-5.16363 -2.20917e-20 0.00394589
-5.128 -2.27409e-20 0.00406339
-5.09237 1.06551e-20 0.00418531
-5.05677 1.91153e-20 0.00431184
-5.02117 1.48622e-20 0.0044432
-4.98559 1.50872e-20 0.00457961
-4.95002 -4.85854e-20 0.0047213
-4.91446 4.29819e-20 0.00486853
-4.87892 -1.50331e-20 0.00502156
-4.84339 -2.44008e-20 0.00518067
-4.80787 -5.92171e-20 0.00534615
-4.77237 2.67013e-20 0.00551832
-4.73687 -7.52435e-21 0.0056975
-4.70139 -8.02676e-21 0.00588405
-4.66592 9.26239e-22 0.00607833
-4.63046 -4.36944e-20 0.00628074
-4.59502 -3.14153e-20 0.00649169
-4.55958 3.31436e-20 0.00671163
-4.52416 9.61564e-20 0.00694102
-4.48875 -4.31107e-21 0.00718036
-4.45335 1.46158e-19 0.00743017
-4.41797 -1.71465e-20 0.00769103
-4.38259 8.70976e-20 0.00796352
-4.34722 -1.19382e-19 0.00824828
-4.31187 2.03554e-20 0.008546
-4.27653 2.28458e-20 0.00885739
-4.24119 -1.60772e-20 0.00918323
-4.20587 -6.98334e-20 0.00952433
-4.17056 4.7462e-20 0.00988157
-4.13526 8.75634e-20 0.0102559
-4.09997 -1.58605e-20 0.0106483
-4.06469 9.54474e-20 0.0110599
-4.02942 1.45097e-19 0.0114918
-3.99416 -6.55414e-20 0.0119452
-3.95891 -3.48191e-20 0.0124215
-3.92367 4.47134e-20 0.0129221
-3.88844 -1.87396e-19 0.0134485
-3.85322 1.29755e-19 0.0140024
-3.81801 -7.03184e-20 0.0145855
-3.7828 -3.28187e-19 0.0151997
-3.74761 1.24182e-19 0.0158471
-3.71243 -1.38484e-19 0.0165298
-3.67726 -9.52596e-20 0.0172504
-3.64209 2.01234e-19 0.0180112
-3.60694 1.26682e-20 0.0188153
-3.57179 3.1689e-19 0.0196655
-3.53665 -3.84574e-19 0.0205651
-3.50152 2.14593e-19 0.0215178
-3.4664 -4.28243e-20 0.0225274
-3.43129 2.99908e-19 0.023598
-3.39619 -4.90908e-19 0.0247344
-3.36109 -6.74186e-19 0.0259414
-3.32601 2.07218e-19 0.0272245
-3.29093 1.43552e-20 0.0285898
-3.25586 3.59026e-19 0.0300437
-3.2208 -6.67833e-19 0.0315934
-3.18574 -4.21504e-19 0.0332468
-3.1507 -4.35344e-19 0.0350125
-3.11566 1.88579e-19 0.0368999
-3.08063 6.64495e-19 0.0389196
-3.0456 1.47883e-19 0.0410832
-3.01059 -9.69553e-19 0.0434034
-2.97558 -1.3933e-18 0.0458944
-2.94058 5.61588e-19 0.0485719
-2.90558 -8.10661e-20 0.0514535
-2.87059 -4.68228e-19 0.0545585
-2.83561 4.20079e-21 0.0579087
-2.80064 7.57132e-19 0.0615284
-2.76567 -1.68106e-18 0.0654448
-2.73071 9.25659e-19 0.0696884
-2.69576 1.75511e-18 0.0742937
-2.66081 -4.82008e-19 0.0792993
-2.62587 2.46539e-18 0.0847492
-2.59094 2.74833e-18 0.0906931
-2.55601 -4.17849e-20 0.0971873
-2.52109 -1.13251e-18 0.104296
-2.48617 -1.07954e-18 0.112093
-2.45126 5.60114e-18 0.120663
-2.41636 6.4931e-18 0.130102
-2.38146 2.91079e-18 0.140522
-2.34657 4.92474e-18 0.152053
-2.31168 -1.93089e-18 0.164843
-2.2768 3.87499e-18 0.179069
-2.24192 8.92689e-19 0.194934
-2.20705 -3.13138e-19 0.212679
-2.17219 4.98011e-18 0.232586
-2.13733 -3.1194e-18 0.25499
-2.10247 1.40814e-17 0.280291
-2.06762 3.25245e-18 0.308962
-2.03278 2.30816e-18 0.341575
-1.99794 -9.88876e-18 0.378818
-1.9631 9.98765e-18 0.421523
-1.92827 -1.4992e-17 0.470704
-1.89345 1.98458e-18 0.5276
-1.85862 -2.94855e-17 0.593732
-1.82381 2.0273e-17 0.670976
-1.78899 -4.64518e-17 0.76165
-1.75419 3.94854e-17 0.868627
-1.71938 -5.76839e-17 0.99547
-1.68458 -5.01534e-17 1.14658
-1.64979 1.22206e-17 1.32738
-1.61499 -3.04416e-17 1.5444
-1.58021 1.22896e-16 1.80539
-1.54542 4.15754e-17 2.11908
-1.51064 -3.33606e-17 2.49449
-1.47586 -1.62505e-16 2.93929
-1.44109 2.34688e-16 3.45659
-1.40632 5.13784e-17 4.03971
-1.37155 -6.46114e-17 4.665
-1.33679 3.9863e-18 5.28546
-1.30203 2.6649e-17 5.8308
-1.26727 -1.49789e-17 6.22116
-1.23251 1.18367e-16 6.39405
-1.19776 1.38641e-16 6.33079
-1.16301 1.15666e-16 6.06284
-1.12827 7.67389e-18 5.65412
-1.09352 1.71172e-16 5.17427
-1.05878 -9.09368e-17 4.67952
-1.02405 1.83225e-16 4.2065
-0.989309 -2.12409e-16 3.77451
-0.954576 -1.68847e-16 3.39082
-0.919844 1.55024e-16 3.05555
-0.885115 3.95415e-17 2.76521
-0.850388 -9.94405e-17 2.51485
-0.815663 -3.90728e-17 2.29922
-0.78094 6.30216e-17 2.11336
-0.746219 -1.38699e-17 1.95288
-0.711499 3.27192e-17 1.81397
-0.676781 -4.45871e-17 1.69341
-0.642065 -2.33679e-17 1.58849
-0.60735 -5.40968e-17 1.49696
-0.572637 -2.58026e-17 1.41691
-0.537925 -4.08205e-18 1.3468
-0.503214 -1.09295e-18 1.28531
-0.468504 -6.20536e-18 1.23135
-0.433796 -7.13303e-18 1.184
-0.399089 -5.9722e-18 1.14251
-0.364382 -1.01246e-17 1.10624
-0.329676 5.98324e-19 1.07464
-0.294972 -5.06597e-18 1.04727
-0.260267 -6.7219e-18 1.02376
-0.225564 -2.31143e-18 1.00379
-0.190861 -1.2675e-17 0.987108
-0.156158 1.57587e-18 0.973503
-0.121456 8.77738e-19 0.962809
-0.0867541 1.50678e-18 0.954897
-0.0520524 1.1461e-18 0.949673
-0.0173508 2.189e-19 0.947076
0.0173508 1.2119e-18 0.947076
0.0520524 1.42299e-19 0.949673
0.0867541 -6.71887e-19 0.954897
0.121456 2.82553e-18 0.962809
0.156158 3.27314e-18 0.973503
0.190861 -9.1634e-18 0.987108
0.225564 -2.76472e-19 1.00379
0.260267 -5.83732e-18 1.02376
0.294972 8.96517e-18 1.04727
0.329676 1.60796e-18 1.07464
0.364382 1.00211e-17 1.10624
0.399089 8.30518e-18 1.14251
0.433796 2.27539e-17 1.184
0.468504 1.42823e-17 1.23135
0.503214 -5.86177e-18 1.28531
0.537925 -1.0211e-18 1.3468
0.572637 1.84509e-17 1.41691
0.60735 1.25979e-17 1.49696
0.642065 -7.72533e-18 1.58849
0.676781 4.53831e-18 1.69341
0.711499 2.1839e-17 1.81397
0.746219 -1.3445e-17 1.95288
0.78094 -2.72511e-17 2.11336
0.815663 5.33427e-17 2.29922
0.850388 7.46162e-17 2.51485
0.885115 1.50389e-16 2.76521
0.919844 -1.03295e-16 3.05555
0.954576 3.02394e-16 3.39082
0.989309 6.13176e-17 3.77451
1.02405 1.18084e-16 4.2065
1.05878 -2.37892e-16 4.67952
1.09352 1.37264e-16 5.17427
1.12827 -9.70858e-17 5.65412
1.16301 -2.99775e-16 6.06284
1.19776 7.04476e-17 6.33079
1.23251 -9.85004e-17 6.39405
1.26727 9.237e-18 6.22116
1.30203 -1.73244e-17 5.8308
1.33679 -4.22123e-17 5.28546
1.37155 -1.0851e-16 4.665
1.40632 -6.88239e-17 4.03971
1.44109 -9.0827e-17 3.45659
1.47586 -1.00368e-16 2.93929
1.51064 7.61493e-17 2.49449
1.54542 4.45208e-17 2.11908
1.58021 -1.14011e-16 1.80539
1.61499 -7.09725e-17 1.5444
1.64979 -5.3765e-17 1.32738
1.68458 -8.32747e-17 1.14658
1.71938 4.38207e-17 0.99547
1.75419 -3.89776e-18 0.868627
1.78899 2.04578e-17 0.76165
1.82381 5.41948e-18 0.670976
1.85862 2.74696e-17 0.593732
1.89345 -1.30159e-17 0.5276
1.92827 5.13193e-18 0.470704
1.9631 1.43846e-18 0.421523
1.99794 -1.30709e-17 0.378818
2.03278 -6.83541e-18 0.341575
2.06762 3.81118e-18 0.308962
2.10247 4.74642e-18 0.280291
2.13733 -5.096e-18 0.25499
2.17219 2.61748e-18 0.232586
2.20705 2.3506e-18 0.212679
2.24192 2.86658e-18 0.194934
2.2768 -2.37375e-19 0.179069
2.31168 8.17011e-18 0.164843
2.34657 1.67013e-18 0.152053
2.38146 -1.60185e-18 0.140522
2.41636 -5.32075e-19 0.130102
2.45126 -7.24584e-18 0.120663
2.48617 6.52674e-19 0.112093
2.52109 -3.53517e-18 0.104296
2.55601 2.76062e-18 0.0971873
2.59094 3.06752e-18 0.0906931
2.62587 1.24448e-18 0.0847492
2.66081 -6.34589e-19 0.0792993
2.69576 1.75678e-19 0.0742937
2.73071 8.78124e-19 0.0696884
2.76567 1.21007e-18 0.0654448
2.80064 6.45448e-19 0.0615284
2.83561 4.95197e-19 0.0579087
2.87059 3.0455e-19 0.0545585
2.90558 8.63373e-19 0.0514535
2.94058 -1.42949e-18 0.0485719
2.97558 1.33796e-20 0.0458944
3.01059 -3.34482e-19 0.0434034
3.0456 8.10181e-19 0.0410832
3.08063 1.26929e-19 0.0389196
3.11566 2.14678e-19 0.0368999
3.1507 4.70818e-20 0.0350125
3.18574 1.76299e-19 0.0332468
3.2208 -3.15421e-19 0.0315934
3.25586 -1.76616e-19 0.0300437
3.29093 -1.76069e-19 0.0285898
3.32601 4.94798e-19 0.0272245
3.36109 -5.79759e-19 0.0259414
3.39619 -3.33893e-19 0.0247344
3.43129 -2.25252e-20 0.023598
3.4664 -3.1779e-19 0.0225274
3.50152 -4.61507e-19 0.0215178
3.53665 1.40877e-19 0.0205651
3.57179 -2.11208e-19 0.0196655
3.60694 2.00414e-19 0.0188153
3.64209 -1.30742e-20 0.0180112
3.67726 -3.1121e-19 0.0172504
3.71243 -1.48779e-19 0.0165298
3.74761 -4.28187e-19 0.0158471
3.7828 1.91843e-19 0.0151997
3.81801 2.24763e-19 0.0145855
3.85322 -7.67786e-20 0.0140024
3.88844 1.81021e-19 0.0134485
3.92367 -3.44626e-20 0.0129221
3.95891 -2.7338e-20 0.0124215
3.99416 -1.20954e-19 0.0119452
4.02942 2.43296e-19 0.0114918
4.06469 -2.79631e-20 0.0110599
4.09997 -1.98499e-19 0.0106483
4.13526 1.37285e-20 0.0102559
4.17056 -9.70954e-20 0.00988157
4.20587 -1.98703e-20 0.00952433
4.24119 -5.08113e-20 0.00918323
4.27653 -4.60847e-20 0.00885739
4.31187 9.31952e-20 0.008546
4.34722 9.51714e-20 0.00824828
4.38259 5.56555e-20 0.00796352
4.41797 -8.75357e-20 0.00769103
4.45335 6.10104e-20 0.00743017
4.48875 1.98918e-20 0.00718036
4.52416 6.8892e-20 0.00694102
4.55958 -5.67165e-21 0.00671163
4.59502 4.26557e-20 0.00649169
4.63046 8.27144e-20 0.00628074
4.66592 -3.43054e-20 0.00607833
4.70139 -1.14779e-20 0.00588405
4.73687 4.6719e-21 0.0056975
4.77237 7.73501e-21 0.00551832
4.80787 -9.33704e-20 0.00534615
4.84339 1.51549e-20 0.00518067
4.87892 7.58612e-20 0.00502156
4.91446 4.77984e-20 0.00486853
4.95002 -6.61415e-20 0.0047213
4.98559 -2.66121e-20 0.00457961
5.02117 -1.73606e-20 0.0044432
5.05677 1.31528e-20 0.00431184
5.09237 4.03784e-20 0.00418531
5.128 3.23566e-21 0.00406339
5.16363 -1.93257e-20 0.00394589
5.19928 3.47341e-20 0.0038326
5.23494 5.73218e-20 0.00372334
5.27062 2.98452e-20 0.00361796
5.30631 1.9073e-21 0.00351627
5.34201 -1.54451e-20 0.00341813
5.37773 -2.51657e-20 0.00332339
5.41346 -6.93919e-21 0.0032319
5.4492 9.42304e-21 0.00314353
5.48497 3.72613e-20 0.00305816
5.52074 -2.79239e-20 0.00297566
5.55653 1.34436e-20 0.00289592
5.59233 2.65846e-20 0.00281883
5.62815 -1.27546e-20 0.00274427
5.66399 -2.4005e-20 0.00267216
5.69984 1.85396e-20 0.00260239
5.7357 -1.00689e-20 0.00253487
5.77158 -5.20451e-21 0.00246952
5.80748 -3.97133e-21 0.00240626
5.84339 3.72204e-20 0.00234499
5.87932 4.76179e-21 0.00228566
5.91526 -1.18204e-20 0.00222818
5.95122 2.04973e-20 0.00217249
5.9872 8.92923e-21 0.00211851
6.02319 6.97075e-21 0.00206619
6.05919 5.79721e-21 0.00201547
6.09522 8.4742e-21 0.00196628
6.13126 1.07743e-20 0.00191858
6.16732 -3.6915e-21 0.0018723
6.20339 -3.17128e-20 0.0018274
6.23949 1.36707e-21 0.00178382
6.27559 -9.56743e-22 0.00174153
6.31172 -1.76605e-20 0.00170047
6.34786 5.30904e-21 0.00166061
6.38403 -1.5619e-20 0.00162189
6.42021 -1.90903e-20 0.00158429
6.4564 2.72248e-21 0.00154776
6.49262 5.21883e-21 0.00151227
6.52885 -6.6457e-21 0.00147778
6.5651 2.48803e-21 0.00144425
6.60137 -8.35886e-21 0.00141167
6.63766 1.05464e-20 0.00137998
6.67397 1.35324e-20 0.00134917
6.71029 1.11491e-20 0.00131921
6.74664 4.26259e-21 0.00129006
6.783 -1.15358e-21 0.0012617
6.81938 7.10526e-21 0.00123411
6.85579 7.85741e-21 0.00120726
6.89221 4.2228e-21 0.00118113
6.92865 5.52888e-21 0.00115569
6.96511 -8.30347e-21 0.00113092
7.00159 6.2473e-21 0.0011068
7.0381 9.43287e-21 0.00108331
7.07462 5.28398e-22 0.00106044
7.11116 6.85359e-21 0.00103816
7.14772 1.08023e-21 0.00101644
7.18431 -7.20521e-22 0.00099529
7.22091 -3.87575e-21 0.000974675
7.25754 -1.06871e-20 0.000954582
7.29418 8.18956e-21 0.000934996
7.33085 -3.20978e-21 0.000915901
7.36754 2.64423e-21 0.000897283
7.40425 -4.43318e-22 0.000879128
7.44099 1.90874e-21 0.000861421
7.47774 -3.00356e-21 0.00084415
7.51452 -1.82339e-21 0.000827302
7.55132 1.30123e-21 0.000810865
7.58814 -6.19345e-22 0.000794826
7.62498 2.74309e-21 0.000779174
7.66185 5.36091e-21 0.000763899
7.69874 2.28523e-21 0.000748988
7.73566 4.32311e-21 0.000734432
7.77259 2.34472e-21 0.000720221
7.80955 3.56471e-21 0.000706345
7.84654 1.89216e-21 0.000692794
7.88355 1.29293e-21 0.00067956
7.92058 -6.40599e-22 0.000666634
7.95763 7.33375e-21 0.000654007
7.99471 -3.98216e-21 0.000641671
8.03182 -5.1682e-21 0.000629617
8.06895 1.54734e-21 0.000617839
8.1061 1.30792e-21 0.000606329
8.14328 -2.89688e-21 0.000595079
8.18049 -2.6874e-23 0.000584082
8.21772 5.90907e-21 0.000573333
8.25497 -2.24522e-21 0.000562823
8.29226 -2.27082e-21 0.000552547
8.32956 3.14682e-21 0.000542498
8.3669 -3.29748e-21 0.000532671
8.40426 -3.36281e-22 0.00052306
8.44165 -5.54291e-22 0.000513659
8.47906 4.76622e-21 0.000504462
8.5165 5.2105e-22 0.000495465
8.55397 2.07234e-21 0.000486662
8.59146 2.2133e-21 0.000478048
8.62899 -3.11876e-22 0.000469619
8.66654 -1.62946e-21 0.000461369
8.70412 1.79783e-21 0.000453294
8.74172 1.76448e-21 0.00044539
8.77936 1.54288e-21 0.000437653
8.81702 3.83411e-21 0.000430077
8.85471 8.67698e-22 0.00042266
8.89244 3.07347e-21 0.000415397
8.93019 1.04288e-21 0.000408285
8.96797 -1.83911e-21 0.000401319
9.00578 -4.09559e-21 0.000394496
9.04362 1.49058e-21 0.000387814
9.08149 -3.45979e-21 0.000381267
9.11939 3.48702e-21 0.000374853
9.15732 1.0405e-21 0.00036857
9.19528 1.10101e-21 0.000362412
9.23327 9.52901e-22 0.000356379
9.2713 5.40112e-22 0.000350466
9.30935 1.20068e-22 0.000344671
9.34744 -5.24041e-22 0.00033899
9.38556 -1.20296e-21 0.000333423
9.42371 1.92749e-21 0.000327964
9.46189 -3.13329e-21 0.000322613
9.50011 3.76808e-22 0.000317367
9.53836 7.17389e-22 0.000312222
9.57664 -1.57966e-21 0.000307178
9.61496 4.56623e-22 0.000302231
9.65331 -8.75579e-22 0.000297379
9.69169 -2.05291e-22 0.000292621
9.73011 1.43824e-21 0.000287953
9.76856 -2.81196e-22 0.000283375
9.80704 6.04851e-23 0.000278883
9.84557 8.63232e-22 0.000274476
9.88412 -6.27616e-22 0.000270152
9.92271 1.02196e-21 0.00026591
9.96134 -8.30261e-22 0.000261747
10 5.428e-22 0.000257661
10.0387 -1.70882e-21 0.000253651
10.0774 -3.61373e-22 0.000249716
10.1162 2.25346e-21 0.000245853
10.155 8.74792e-22 0.000242062
10.1939 9.7809e-22 0.000238339
10.2328 -1.32638e-21 0.000234685
10.2717 5.31188e-23 0.000231097
10.3106 3.21946e-22 0.000227574
10.3496 3.60381e-22 0.000224115
10.3887 7.6007e-22 0.000220719
10.4278 1.71773e-22 0.000217383
10.4669 1.81561e-22 0.000214107
10.506 -1.73691e-22 0.000210889
10.5452 -1.0198e-21 0.000207728
10.5845 -1.399e-21 0.000204624
10.6238 3.05159e-22 0.000201574
10.6631 -1.15181e-21 0.000198578
10.7024 -9.12641e-22 0.000195634
10.7418 -4.1616e-23 0.000192742
10.7813 -3.51122e-22 0.0001899
10.8208 2.65502e-22 0.000187108
10.8603 -1.37722e-21 0.000184364
10.8999 -5.38465e-22 0.000181667
10.9395 1.64885e-21 0.000179016
10.9792 -5.19866e-22 0.000176411
11.0189 -9.70649e-23 0.000173851
11.0586 1.5234e-21 0.000171334
11.0984 -8.16556e-22 0.00016886
11.1383 -1.76996e-22 0.000166428
11.1781 -4.32446e-22 0.000164036
11.2181 -1.07e-21 0.000161685
11.2581 1.6353e-22 0.000159374
11.2981 -5.92349e-22 0.000157101
11.3381 -5.66081e-22 0.000154866
11.3783 6.18136e-22 0.000152668
11.4184 -1.75178e-22 0.000150506
11.4587 -7.38432e-22 0.00014838
11.4989 2.13603e-22 0.000146289
11.5392 -5.54454e-22 0.000144233
11.5796 -1.04191e-22 0.00014221
11.62 2.23777e-23 0.00014022
11.6605 -2.88859e-22 0.000138262
11.701 -7.68222e-22 0.000136336
11.7415 2.87259e-22 0.000134441
11.7822 5.53607e-22 0.000132577
11.8228 -2.4244e-22 0.000130742
11.8636 3.86184e-22 0.000128937
11.9043 8.68583e-24 0.000127161
11.9452 2.83416e-22 0.000125413
11.986 -4.68739e-22 0.000123693
12.027 -1.9265e-23 0.000122
12.068 -5.63668e-22 0.000120334
12.109 -1.62601e-22 0.000118694
12.1501 -3.73404e-22 0.00011708
12.1913 -1.71585e-22 0.00011549
12.2325 4.81217e-24 0.000113926
12.2738 1.92718e-22 0.000112386
12.3151 -2.60124e-22 0.00011087
12.3565 -5.37975e-25 0.000109378
12.3979 -2.84213e-22 0.000107908
12.4394 -5.43447e-22 0.000106461
12.481 5.51785e-22 0.000105036
12.5226 -2.22998e-22 0.000103633
12.5643 -5.42424e-22 0.000102251
12.6061 -2.97364e-22 0.000100891
12.6479 -2.16922e-22 9.95505e-05
12.6898 4.90374e-22 9.82306e-05
12.7317 1.46547e-23 9.69307e-05
12.7737 -9.26541e-23 9.56503e-05
12.8158 -1.41925e-22 9.43891e-05
12.8579 2.06471e-22 9.31467e-05
12.9001 2.12602e-22 9.19229e-05
12.9424 4.61485e-22 9.07172e-05
12.9847 -2.46614e-23 8.95294e-05
13.0271 -1.03295e-24 8.83592e-05
13.0696 -3.03672e-22 8.72062e-05
13.1121 -6.94491e-23 8.60701e-05
13.1547 2.96321e-22 8.49507e-05
13.1974 6.99036e-23 8.38477e-05
13.2402 -2.81645e-22 8.27607e-05
13.283 1.13737e-22 8.16896e-05
13.3259 3.31785e-23 8.0634e-05
13.3689 -5.82082e-23 7.95936e-05
13.4119 4.09492e-23 7.85682e-05
13.455 1.10234e-22 7.75576e-05
13.4982 -1.12302e-22 7.65615e-05
13.5415 -2.6602e-22 7.55796e-05
13.5848 2.517e-22 7.46117e-05
13.6283 4.82697e-22 7.36576e-05
13.6718 -8.32997e-23 7.2717e-05
13.7153 -5.58656e-23 7.17898e-05
13.759 -1.24262e-22 7.08756e-05
13.8028 -1.85924e-23 6.99743e-05
13.8466 -1.16056e-22 6.90856e-05
13.8905 -5.75289e-23 6.82094e-05
13.9345 2.43844e-22 6.73454e-05
13.9786 -2.39491e-22 6.64934e-05
14.0227 2.9403e-23 6.56533e-05
14.067 -2.63941e-22 6.48248e-05
14.1113 -1.96103e-22 6.40077e-05
14.1558 -6.27216e-23 6.32019e-05
14.2003 -1.13294e-22 6.24072e-05
14.2449 2.83911e-23 6.16233e-05
14.2896 -8.25731e-23 6.08502e-05
14.3344 -8.05971e-23 6.00876e-05
14.3793 3.80703e-23 5.93353e-05
14.4243 9.13849e-23 5.85933e-05
14.4693 -7.10809e-25 5.78613e-05
14.5145 -2.83336e-23 5.71391e-05
14.5598 1.90813e-22 5.64267e-05
14.6052 -9.5885e-23 5.57238e-05
14.6506 1.42561e-22 5.50303e-05
14.6962 -7.96754e-23 5.43461e-05
14.7419 -9.38959e-23 5.36709e-05
14.7877 -1.15361e-22 5.30048e-05
14.8336 -9.18148e-23 5.23474e-05
14.8796 1.95823e-22 5.16987e-05
14.9257 1.8617e-22 5.10586e-05
14.9719 2.26944e-22 5.04268e-05
15.0182 -7.87217e-23 4.98033e-05
15.0647 -1.35285e-23 4.9188e-05
15.1112 3.99253e-23 4.85806e-05
15.1579 7.21321e-24 4.79812e-05
15.2047 -2.2154e-22 4.73895e-05
15.2516 7.13605e-23 4.68054e-05
15.2986 -2.98836e-22 4.62289e-05
15.3458 -7.2139e-23 4.56597e-05
15.393 1.01772e-22 4.50979e-05
15.4404 -3.07833e-23 4.45432e-05
15.488 -2.05606e-23 4.39956e-05
15.5356 1.17162e-22 4.34549e-05
15.5834 -1.25749e-22 4.29211e-05
15.6313 -1.95031e-22 4.2394e-05
15.6794 7.98528e-23 4.18735e-05
15.7276 -7.96148e-23 4.13596e-05
15.7759 1.28079e-22 4.08521e-05
15.8243 1.90362e-22 4.03509e-05
15.873 7.34249e-23 3.9856e-05
15.9217 -6.10368e-24 3.93672e-05
15.9706 -8.09442e-23 3.88844e-05
16.0197 -7.96608e-24 3.84076e-05
16.0689 1.07584e-22 3.79366e-05
16.1182 6.50051e-23 3.74714e-05
16.1677 7.03511e-24 3.70119e-05
16.2174 -1.70187e-23 3.6558e-05
16.2672 -6.22031e-23 3.61096e-05
16.3172 5.88058e-23 3.56666e-05
16.3674 2.00112e-23 3.5229e-05
16.4177 4.93958e-23 3.47966e-05
16.4682 8.91693e-23 3.43694e-05
16.5189 -8.9798e-23 3.39473e-05
16.5697 1.12078e-22 3.35302e-05
16.6208 1.84511e-22 3.3118e-05
16.672 1.46546e-22 3.27107e-05
16.7234 9.79172e-23 3.23083e-05
16.775 -4.21819e-23 3.19105e-05
16.8268 -1.16574e-22 3.15174e-05
16.8787 -9.37329e-23 3.11288e-05
16.9309 1.00233e-22 3.07448e-05
16.9833 7.56448e-23 3.03652e-05
17.0359 8.30435e-23 2.99899e-05
17.0887 8.23439e-23 2.9619e-05
17.1418 2.22122e-24 2.92523e-05
17.195 5.94343e-24 2.88897e-05
17.2485 -2.79799e-23 2.85313e-05
17.3022 6.06267e-23 2.81769e-05
17.3562 -9.85387e-23 2.78264e-05
17.4104 -2.02956e-23 2.74799e-05
17.4648 3.82794e-23 2.71372e-05
17.5195 -1.04168e-22 2.67983e-05
17.5744 1.44768e-23 2.64632e-05
17.6296 1.73974e-23 2.61317e-05
17.6851 2.91544e-23 2.58038e-05
17.7408 -3.65671e-24 2.54795e-05
17.7969 -7.83824e-23 2.51586e-05
17.8532 3.73895e-23 2.48412e-05
17.9098 -5.80209e-23 2.45272e-05
17.9667 -8.3633e-23 2.42164e-05
18.0239 -8.05613e-23 2.3909e-05
18.0815 -3.32539e-23 2.36047e-05
18.1393 -2.10817e-23 2.33036e-05
18.1975 -1.14222e-23 2.30056e-05
18.256 7.67191e-23 2.27107e-05
18.3149 2.69449e-23 2.24187e-05
18.3742 3.95954e-23 2.21297e-05
18.4338 -7.89583e-23 2.18435e-05
18.4938 -4.42098e-23 2.15602e-05
18.5542 7.2676e-24 2.12796e-05
18.615 -9.77011e-24 2.10017e-05
18.6762 7.74587e-23 2.07266e-05
18.7379 -1.01144e-22 2.0454e-05
18.8 -9.62431e-24 2.01839e-05
18.8625 -4.32176e-23 1.99164e-05
18.9255 7.25953e-23 1.96513e-05
18.9891 2.02769e-23 1.93886e-05
19.0531 -1.32328e-23 1.91282e-05
19.1177 -5.01573e-23 1.887e-05
19.1828 1.41601e-23 1.86141e-05
19.2484 4.40232e-23 1.83603e-05
19.3147 1.02907e-23 1.81087e-05
19.3816 1.07944e-23 1.7859e-05
19.4491 -2.41145e-23 1.76113e-05
19.5173 -1.10406e-23 1.73655e-05
19.5862 3.00156e-23 1.71215e-05
19.6558 -9.02298e-24 1.68793e-05
19.7262 -3.26989e-23 1.66387e-05
19.7974 -1.41674e-23 1.63998e-05
19.8694 -1.97978e-23 1.61624e-05
19.9423 1.73454e-23 1.59264e-05
20.0162 6.00824e-23 1.56917e-05
20.091 -1.48911e-23 1.54583e-05
20.1669 -3.58112e-23 1.52261e-05
20.244 -3.44913e-23 1.49949e-05
20.3222 -9.19466e-24 1.47645e-05
20.4016 -3.07404e-23 1.4535e-05
20.4825 -6.50932e-24 1.4306e-05
20.5648 -2.6508e-23 1.40775e-05
20.6487 -4.59929e-24 1.38493e-05
20.7344 -2.60692e-23 1.36211e-05
20.8219 -3.10829e-23 1.33927e-05
20.9115 -2.73431e-23 1.31639e-05
21.0034 4.51675e-24 1.29342e-05
21.0979 2.013e-23 1.27033e-05
21.1952 -5.79171e-24 1.24708e-05
21.2959 2.5326e-23 1.22359e-05
21.4004 3.40538e-23 1.19979e-05
21.5093 -8.51206e-24 1.17558e-05
21.6237 4.56478e-25 1.15082e-05
21.7448 1.11267e-23 1.12532e-05
21.8747 1.76105e-24 1.09875e-05
22.0165 -3.49938e-23 1.07062e-05
22.1768 -2.23554e-24 1.03991e-05
22.3723 2.18112e-23 1.00393e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.25Lambda0.5Nc1Classic/iFpTwoLoop.txt <==
-22.3723 6.5129e-22 1.00237e-05
-22.1768 4.19818e-22 1.03826e-05
-22.0165 5.85116e-22 1.0689e-05
-21.8747 6.82936e-22 1.09696e-05
-21.7448 7.59065e-22 1.12346e-05
-21.6237 5.88786e-22 1.14891e-05
-21.5093 5.30057e-22 1.1736e-05
-21.4004 5.04376e-22 1.19775e-05
-21.2959 5.60614e-22 1.22149e-05
-21.1952 4.70441e-22 1.24492e-05
-21.0979 6.2884e-22 1.26811e-05
-21.0034 5.01948e-22 1.29114e-05
-20.9115 9.46353e-22 1.31405e-05
-20.8219 1.24271e-21 1.33687e-05
-20.7344 1.50223e-21 1.35965e-05
-20.6487 1.13852e-21 1.3824e-05
-20.5648 1.62607e-21 1.40516e-05
-20.4825 1.43709e-21 1.42795e-05
-20.4016 1.69678e-21 1.45078e-05
-20.3222 2.23865e-21 1.47367e-05
-20.244 2.18936e-21 1.49664e-05
-20.1669 2.36617e-21 1.5197e-05
-20.091 2.55354e-21 1.54286e-05
-20.0162 2.67084e-21 1.56613e-05
-19.9423 2.20451e-21 1.58953e-05
-19.8694 2.82031e-21 1.61306e-05
-19.7974 2.27129e-21 1.63673e-05
-19.7262 2.38156e-21 1.66055e-05
-19.6558 2.40022e-21 1.68454e-05
-19.5862 1.79805e-21 1.70868e-05
-19.5173 2.02643e-21 1.73301e-05
-19.4491 2.68754e-21 1.75751e-05
-19.3816 2.15171e-21 1.78221e-05
-19.3147 2.50949e-21 1.8071e-05
-19.2484 2.65606e-21 1.83219e-05
-19.1828 2.48574e-21 1.85748e-05
-19.1177 2.3885e-21 1.88299e-05
-19.0531 2.71621e-21 1.90872e-05
-18.9891 2.4447e-21 1.93468e-05
-18.9255 2.75542e-21 1.96087e-05
-18.8625 2.65463e-21 1.98729e-05
-18.8 2.30874e-21 2.01396e-05
-18.7379 2.32166e-21 2.04088e-05
-18.6762 1.86704e-21 2.06804e-05
-18.615 1.65221e-21 2.09547e-05
-18.5542 2.18489e-21 2.12316e-05
-18.4938 1.81226e-21 2.15113e-05
-18.4338 2.01766e-21 2.17936e-05
-18.3742 1.19162e-21 2.20788e-05
-18.3149 1.2702e-21 2.23669e-05
-18.256 2.57711e-22 2.26578e-05
-18.1975 8.50023e-22 2.29517e-05
-18.1393 9.81215e-23 2.32487e-05
-18.0815 2.12988e-23 2.35487e-05
-18.0239 4.58418e-23 2.38519e-05
-17.9667 -1.10313e-21 2.41583e-05
-17.9098 -6.08027e-22 2.44679e-05
-17.8532 -1.52696e-22 2.47808e-05
-17.7969 -3.08022e-22 2.5097e-05
-17.7408 -1.07556e-21 2.54167e-05
-17.6851 4.91542e-22 2.57398e-05
-17.6296 6.0945e-24 2.60665e-05
-17.5744 4.2314e-22 2.63968e-05
-17.5195 1.42395e-21 2.67306e-05
-17.4648 7.54623e-22 2.70683e-05
-17.4104 1.10711e-21 2.74096e-05
-17.3562 1.02284e-21 2.77548e-05
-17.3022 1.07929e-21 2.81039e-05
-17.2485 8.38037e-22 2.84569e-05
-17.195 -5.36929e-23 2.8814e-05
-17.1418 3.25145e-22 2.91751e-05
-17.0887 4.62816e-22 2.95404e-05
-17.0359 1.03842e-21 2.99098e-05
-16.9833 -7.78934e-22 3.02836e-05
-16.9309 -2.70924e-22 3.06617e-05
-16.8787 -1.62688e-21 3.10441e-05
-16.8268 -1.76762e-21 3.14311e-05
-16.775 -1.39183e-21 3.18226e-05
-16.7234 -2.87346e-21 3.22188e-05
-16.672 -3.511e-21 3.26196e-05
-16.6208 -3.79341e-21 3.30252e-05
-16.5697 -3.82715e-21 3.34356e-05
-16.5189 -3.55025e-21 3.38509e-05
-16.4682 -5.32394e-21 3.42712e-05
-16.4177 -5.4734e-21 3.46966e-05
-16.3674 -6.5575e-21 3.51271e-05
-16.3172 -6.1644e-21 3.55629e-05
-16.2672 -7.89609e-21 3.60039e-05
-16.2174 -7.93514e-21 3.64504e-05
-16.1677 -7.21782e-21 3.69023e-05
-16.1182 -7.15818e-21 3.73598e-05
-16.0689 -7.14198e-21 3.78229e-05
-16.0197 -8.54666e-21 3.82917e-05
-15.9706 -7.30577e-21 3.87664e-05
-15.9217 -5.80393e-21 3.9247e-05
-15.873 -7.04025e-21 3.97335e-05
-15.8243 -5.90995e-21 4.02262e-05
-15.7759 -3.22409e-21 4.0725e-05
-15.7276 -3.79851e-21 4.12302e-05
-15.6794 -5.89793e-21 4.17417e-05
-15.6313 -3.31074e-21 4.22597e-05
-15.5834 -3.04216e-21 4.27843e-05
-15.5356 -1.90881e-21 4.33156e-05
-15.488 7.35274e-22 4.38537e-05
-15.4404 -1.48187e-22 4.43987e-05
-15.393 -7.65906e-22 4.49507e-05
-15.3458 8.73309e-22 4.55098e-05
-15.2986 -2.57884e-21 4.60761e-05
-15.2516 2.69616e-23 4.66498e-05
-15.2047 -4.23003e-22 4.7231e-05
-15.1579 6.67097e-22 4.78197e-05
-15.1112 -1.43237e-21 4.84161e-05
-15.0647 -3.269e-21 4.90204e-05
-15.0182 -3.76664e-22 4.96326e-05
-14.9719 8.13435e-22 5.02529e-05
-14.9257 -2.33109e-21 5.08814e-05
-14.8796 2.11269e-21 5.15183e-05
-14.8336 -7.32791e-22 5.21635e-05
-14.7877 1.43504e-21 5.28175e-05
-14.7419 -2.06033e-21 5.34801e-05
-14.6962 1.10204e-21 5.41517e-05
-14.6506 -1.07631e-21 5.48322e-05
-14.6052 1.46e-21 5.5522e-05
-14.5598 2.33691e-21 5.62211e-05
-14.5145 4.95132e-21 5.69296e-05
-14.4693 4.17109e-21 5.76478e-05
-14.4243 5.16381e-21 5.83758e-05
-14.3793 6.00984e-21 5.91137e-05
-14.3344 3.19278e-21 5.98618e-05
-14.2896 3.37444e-21 6.06201e-05
-14.2449 6.03532e-21 6.13889e-05
-14.2003 6.4773e-21 6.21682e-05
-14.1558 4.2058e-21 6.29584e-05
-14.1113 7.19331e-21 6.37596e-05
-14.067 9.57155e-21 6.45719e-05
-14.0227 8.83212e-21 6.53956e-05
-13.9786 6.96378e-21 6.62308e-05
-13.9345 8.29813e-21 6.70778e-05
-13.8905 7.97132e-21 6.79366e-05
-13.8466 1.14832e-20 6.88076e-05
-13.8028 7.14203e-21 6.9691e-05
-13.759 1.24073e-20 7.05868e-05
-13.7153 9.18747e-21 7.14955e-05
-13.6718 4.66333e-21 7.2417e-05
-13.6283 7.37486e-21 7.33518e-05
-13.5848 7.21605e-21 7.43e-05
-13.5415 7.2279e-21 7.52618e-05
-13.4982 2.44837e-21 7.62375e-05
-13.455 2.69433e-21 7.72274e-05
-13.4119 7.67448e-21 7.82316e-05
-13.3689 1.32276e-21 7.92504e-05
-13.3259 5.64973e-21 8.0284e-05
-13.283 -1.16919e-21 8.13328e-05
-13.2402 1.4012e-21 8.2397e-05
-13.1974 2.51398e-21 8.34768e-05
-13.1547 -5.8256e-22 8.45726e-05
-13.1121 3.47105e-22 8.56846e-05
-13.0696 4.41967e-21 8.6813e-05
-13.0271 2.57928e-21 8.79582e-05
-12.9847 5.62537e-22 8.91205e-05
-12.9424 3.37809e-21 9.03003e-05
-12.9001 1.02595e-23 9.14976e-05
-12.8579 6.22248e-21 9.27131e-05
-12.8158 5.97292e-21 9.39468e-05
-12.7737 5.60232e-21 9.51992e-05
-12.7317 1.17109e-20 9.64705e-05
-12.6898 1.21761e-21 9.77613e-05
-12.6479 1.14401e-20 9.90717e-05
-12.6061 3.49732e-21 0.000100402
-12.5643 1.5816e-20 0.000101753
-12.5226 1.02225e-20 0.000103125
-12.481 7.17184e-21 0.000104517
-12.4394 1.16386e-20 0.000105932
-12.3979 7.9676e-21 0.000107368
-12.3565 4.51869e-21 0.000108827
-12.3151 1.10528e-20 0.000110308
-12.2738 7.7413e-21 0.000111813
-12.2325 5.24864e-21 0.000113341
-12.1913 6.4808e-21 0.000114893
-12.1501 9.53567e-21 0.00011647
-12.109 9.69978e-21 0.000118072
-12.068 3.86581e-21 0.000119699
-12.027 2.49894e-21 0.000121352
-11.986 1.82717e-21 0.000123032
-11.9452 3.95666e-21 0.000124738
-11.9043 -3.85989e-21 0.000126472
-11.8636 -1.00785e-21 0.000128234
-11.8228 -5.10433e-21 0.000130025
-11.7822 -1.17648e-20 0.000131844
-11.7415 -4.63695e-21 0.000133693
-11.701 -7.43368e-21 0.000135572
-11.6605 -1.55308e-20 0.000137482
-11.62 -9.38116e-21 0.000139423
-11.5796 -1.28343e-20 0.000141396
-11.5392 -1.82107e-20 0.000143402
-11.4989 -1.49595e-20 0.000145441
-11.4587 -2.21397e-20 0.000147514
-11.4184 -2.87146e-20 0.000149622
-11.3783 -2.33832e-20 0.000151764
-11.3381 -3.82563e-20 0.000153943
-11.2981 -2.25278e-20 0.000156158
-11.2581 -3.02185e-20 0.000158411
-11.2181 -3.04713e-20 0.000160702
-11.1781 -3.28448e-20 0.000163031
-11.1383 -2.4101e-20 0.000165401
-11.0984 -1.56198e-20 0.000167811
-11.0586 -3.60075e-20 0.000170262
-11.0189 -3.21623e-20 0.000172756
-10.9792 -2.62227e-20 0.000175292
-10.9395 -4.23084e-20 0.000177872
-10.8999 -3.1294e-20 0.000180498
-10.8603 -3.7356e-20 0.000183169
-10.8208 -1.87327e-20 0.000185886
-10.7813 -4.34229e-20 0.000188652
-10.7418 -2.00972e-20 0.000191466
-10.7024 -4.97293e-20 0.000194329
-10.6631 -2.98374e-20 0.000197244
-10.6238 -3.26675e-20 0.00020021
-10.5845 -2.93318e-20 0.000203229
-10.5452 -2.88457e-20 0.000206302
-10.506 -4.30422e-20 0.000209431
-10.4669 -4.20946e-20 0.000212615
-10.4278 -3.59277e-20 0.000215858
-10.3887 -5.96637e-20 0.000219159
-10.3496 -2.63535e-20 0.00022252
-10.3106 -5.05792e-20 0.000225942
-10.2717 -4.68785e-20 0.000229428
-10.2328 -7.18595e-20 0.000232977
-10.1939 -3.88566e-20 0.000236592
-10.155 -6.09495e-20 0.000240274
-10.1162 -6.4337e-20 0.000244024
-10.0774 -4.54913e-20 0.000247844
-10.0387 -4.55807e-20 0.000251736
-10 -6.94607e-20 0.0002557
-9.96134 -5.04622e-20 0.00025974
-9.92271 -6.64997e-20 0.000263856
-9.88412 -6.32188e-20 0.00026805
-9.84557 -4.59325e-20 0.000272323
-9.80704 -8.35713e-20 0.000276679
-9.76856 -5.49408e-20 0.000281118
-9.73011 -7.5998e-20 0.000285643
-9.69169 -5.80567e-20 0.000290255
-9.65331 -7.0428e-20 0.000294957
-9.61496 -5.8986e-20 0.00029975
-9.57664 -6.27314e-20 0.000304637
-9.53836 -6.88772e-20 0.000309619
-9.50011 -3.82329e-20 0.0003147
-9.46189 -6.78385e-20 0.000319881
-9.42371 -2.49068e-20 0.000325165
-9.38556 -9.13006e-20 0.000330555
-9.34744 -3.75179e-20 0.000336052
-9.30935 -8.51794e-20 0.000341659
-9.2713 -6.31097e-20 0.000347379
-9.23327 -4.54166e-20 0.000353215
-9.19528 -8.82997e-20 0.00035917
-9.15732 -2.54363e-20 0.000365246
-9.11939 -9.56717e-20 0.000371446
-9.08149 -2.84431e-20 0.000377773
-9.04362 -1.22478e-19 0.000384231
-9.00578 -6.23271e-20 0.000390823
-8.96797 -1.07576e-19 0.000397552
-8.93019 -1.01212e-19 0.000404421
-8.89244 -1.42033e-19 0.000411434
-8.85471 -1.36128e-19 0.000418595
-8.81702 -1.31119e-19 0.000425907
-8.77936 -7.63856e-20 0.000433374
-8.74172 -1.36273e-19 0.000441
-8.70412 -7.83391e-20 0.000448789
-8.66654 -1.92712e-19 0.000456746
-8.62899 -9.5022e-20 0.000464874
-8.59146 -1.58123e-19 0.000473178
-8.55397 -1.7649e-19 0.000481662
-8.5165 -1.80529e-19 0.000490332
-8.47906 -1.6146e-19 0.000499192
-8.44165 -6.99482e-20 0.000508248
-8.40426 -2.0054e-19 0.000517503
-8.3669 -1.24127e-19 0.000526964
-8.32956 -2.66505e-19 0.000536636
-8.29226 -1.1474e-19 0.000546525
-8.25497 -1.74483e-19 0.000556637
-8.21772 -1.73745e-19 0.000566977
-8.18049 -2.24406e-19 0.000577551
-8.14328 -2.01091e-19 0.000588368
-8.1061 -1.84298e-19 0.000599431
-8.06895 -1.83718e-19 0.00061075
-8.03182 -1.89517e-19 0.00062233
-7.99471 -2.1498e-19 0.000634179
-7.95763 -1.27365e-19 0.000646304
-7.92058 -1.31454e-19 0.000658713
-7.88355 -1.73414e-19 0.000671414
-7.84654 -2.57839e-19 0.000684416
-7.80955 -7.6441e-20 0.000697727
-7.77259 -2.06175e-19 0.000711356
-7.73566 -1.4443e-19 0.000725311
-7.69874 -1.48583e-19 0.000739603
-7.66185 -1.39694e-19 0.00075424
-7.62498 -8.2925e-20 0.000769234
-7.58814 -5.18436e-20 0.000784594
-7.55132 -2.15483e-19 0.000800332
-7.51452 -1.44676e-20 0.000816458
-7.47774 -1.81083e-19 0.000832984
-7.44099 -2.37005e-19 0.000849922
-7.40425 -1.63762e-19 0.000867284
-7.36754 -2.74851e-19 0.000885083
-7.33085 -1.39371e-20 0.000903333
-7.29418 -1.34554e-19 0.000922047
-7.25754 -3.27507e-19 0.000941239
-7.22091 -2.82107e-19 0.000960924
-7.18431 -1.96796e-20 0.000981118
-7.14772 -1.32249e-19 0.00100183
-7.11116 -2.6164e-19 0.00102309
-7.07462 -2.54187e-19 0.00104491
-7.0381 -2.58807e-19 0.0010673
-7.00159 -2.25737e-19 0.00109028
-6.96511 -1.68441e-19 0.00111388
-6.92865 -3.10546e-19 0.00113811
-6.89221 -1.28158e-19 0.00116299
-6.85579 -4.23846e-19 0.00118854
-6.81938 6.96682e-21 0.00121479
-6.783 -4.27759e-19 0.00124176
-6.74664 -6.34214e-20 0.00126947
-6.71029 -8.95267e-20 0.00129795
-6.67397 -2.28007e-19 0.00132722
-6.63766 -4.16689e-19 0.00135731
-6.60137 -6.72136e-20 0.00138825
-6.5651 -2.86901e-19 0.00142006
-6.52885 -3.19177e-19 0.00145278
-6.49262 -9.40131e-20 0.00148644
-6.4564 -5.59758e-20 0.00152107
-6.42021 -1.85923e-20 0.0015567
-6.38403 2.10173e-19 0.00159337
-6.34786 -2.76907e-19 0.00163111
-6.31172 -1.13697e-19 0.00166997
-6.27559 1.35438e-19 0.00170998
-6.23949 1.44929e-19 0.00175118
-6.20339 -2.10323e-19 0.00179362
-6.16732 4.31652e-19 0.00183735
-6.13126 1.86861e-19 0.00188241
-6.09522 1.99944e-19 0.00192884
-6.05919 1.10801e-19 0.00197671
-6.02319 -9.94209e-20 0.00202606
-5.9872 -3.09474e-19 0.00207695
-5.95122 7.15004e-19 0.00212943
-5.91526 2.82934e-19 0.00218358
-5.87932 2.4063e-19 0.00223945
-5.84339 4.30057e-19 0.00229711
-5.80748 5.47359e-20 0.00235663
-5.77158 3.55225e-19 0.00241808
-5.7357 5.71032e-19 0.00248154
-5.69984 1.32061e-19 0.00254708
-5.66399 6.72631e-19 0.0026148
-5.62815 1.52479e-19 0.00268478
-5.59233 9.76444e-20 0.00275711
-5.55653 3.93185e-19 0.00283189
-5.52074 -1.42362e-19 0.00290922
-5.48497 4.73294e-19 0.0029892
-5.4492 1.28762e-19 0.00307196
-5.41346 -1.08797e-19 0.00315759
-5.37773 3.96545e-19 0.00324623
-5.34201 -7.81638e-20 0.00333801
-5.30631 7.12645e-19 0.00343306
-5.27062 2.0608e-19 0.00353152
-5.23494 8.87564e-19 0.00363355
-5.19928 8.78937e-19 0.00373929
-5.16363 1.15055e-18 0.00384894
-5.128 4.55996e-19 0.00396264
-5.09237 1.76915e-18 0.0040806
-5.05677 1.58684e-18 0.004203
-5.02117 1.24312e-18 0.00433006
-4.98559 1.55143e-18 0.00446198
-4.95002 4.52026e-19 0.00459901
-4.91446 2.37019e-18 0.00474137
-4.87892 3.41509e-18 0.00488934
-4.84339 4.21037e-19 0.00504318
-4.80787 3.55378e-18 0.00520319
-4.77237 1.31552e-18 0.00536966
-4.73687 2.8158e-18 0.00554293
-4.70139 2.7838e-18 0.00572332
-4.66592 1.05818e-18 0.00591122
-4.63046 4.05809e-18 0.00610701
-4.59502 3.32042e-18 0.0063111
-4.55958 3.28615e-18 0.00652392
-4.52416 4.23405e-18 0.00674597
-4.48875 3.699e-18 0.00697771
-4.45335 3.79799e-18 0.00721969
-4.41797 2.31815e-18 0.00747247
-4.38259 4.13304e-18 0.00773668
-4.34722 4.29518e-18 0.00801293
-4.31187 5.71995e-18 0.00830195
-4.27653 3.72104e-18 0.00860445
-4.24119 7.42888e-18 0.00892126
-4.20587 5.58083e-18 0.00925321
-4.17056 7.52005e-18 0.00960124
-4.13526 3.45499e-18 0.00996631
-4.09997 5.58129e-18 0.0103495
-4.06469 3.60561e-18 0.010752
-4.02942 2.45813e-18 0.011175
-3.99416 5.44464e-18 0.0116198
-3.95891 4.37799e-18 0.0120878
-3.92367 8.84818e-18 0.0125808
-3.88844 5.19706e-18 0.0131002
-3.85322 1.81032e-18 0.013648
-3.81801 1.03499e-17 0.0142261
-3.7828 3.61678e-18 0.0148367
-3.74761 1.44387e-17 0.015482
-3.71243 -4.81259e-18 0.0161647
-3.67726 2.72958e-17 0.0168874
-3.64209 -6.67943e-18 0.0176531
-3.60694 3.08809e-17 0.018465
-3.57179 -6.49627e-18 0.0193265
-3.53665 1.08127e-17 0.0202415
-3.50152 9.17985e-18 0.0212138
-3.4664 6.91856e-18 0.0222479
-3.43129 -2.61428e-18 0.0233484
-3.39619 3.02665e-17 0.0245202
-3.36109 2.56753e-18 0.0257686
-3.32601 9.29979e-18 0.0270992
-3.29093 1.11673e-17 0.0285179
-3.25586 -1.45245e-17 0.0300309
-3.2208 3.60774e-17 0.0316448
-3.18574 9.92695e-18 0.0333664
-3.1507 2.64482e-17 0.0352028
-3.11566 -6.00962e-18 0.0371616
-3.08063 2.5657e-17 0.0392505
-3.0456 1.40687e-17 0.0414781
-3.01059 2.98151e-17 0.0438532
-2.97558 -2.07862e-17 0.0463856
-2.94058 2.15333e-17 0.0490859
-2.90558 2.02731e-17 0.0519661
-2.87059 2.64291e-17 0.0550394
-2.83561 -4.22162e-17 0.0583212
-2.80064 -5.95962e-19 0.0618284
-2.76567 3.46346e-17 0.065581
-2.73071 1.05222e-16 0.0696013
-2.69576 3.25481e-18 0.0739153
-2.66081 -5.321e-17 0.0785519
-2.62587 -1.18762e-17 0.0835447
-2.59094 -1.62338e-16 0.0889312
-2.55601 3.40583e-16 0.0947545
-2.52109 -1.9876e-16 0.101063
-2.48617 1.94928e-16 0.107911
-2.45126 -3.29237e-16 0.11536
-2.41636 1.14944e-16 0.123482
-2.38146 -1.24881e-16 0.132355
-2.34657 -4.63724e-16 0.142071
-2.31168 -1.69337e-16 0.152731
-2.2768 -8.78303e-16 0.164453
-2.24192 3.8394e-16 0.177373
-2.20705 -6.80163e-16 0.191643
-2.17219 5.31729e-16 0.207442
-2.13733 -5.16528e-16 0.224973
-2.10247 6.19434e-16 0.244472
-2.06762 -4.01467e-16 0.266212
-2.03278 7.14111e-16 0.290509
-1.99794 1.24698e-16 0.317733
-1.9631 2.50452e-15 0.348312
-1.92827 -5.64972e-16 0.382747
-1.89345 -3.46364e-15 0.421623
-1.85862 2.3132e-15 0.465626
-1.82381 -5.35999e-15 0.515557
-1.78899 4.29227e-15 0.572357
-1.75419 -8.225e-15 0.637124
-1.71938 1.32968e-14 0.711143
-1.68458 -1.82342e-14 0.795911
-1.64979 2.50779e-15 0.893169
-1.61499 1.26656e-14 1.00492
-1.58021 -9.29139e-15 1.13347
-1.54542 -8.2675e-15 1.2814
-1.51064 -2.9901e-14 1.45163
-1.47586 4.40063e-15 1.6473
-1.44109 -7.0786e-15 1.87175
-1.40632 7.87566e-15 2.12837
-1.37155 -1.75149e-14 2.42034
-1.33679 1.49205e-14 2.75034
-1.30203 4.51516e-15 3.12005
-1.26727 2.1877e-13 3.52965
-1.23251 -3.96372e-15 3.97707
-1.19776 -5.58166e-13 4.45739
-1.16301 2.45772e-13 4.96216
-1.12827 -1.14243e-13 5.47915
-1.09352 2.16016e-13 5.9923
-1.05878 4.95225e-13 6.48258
-1.02405 -1.50515e-13 6.92916
-0.989309 4.437e-13 7.3116
-0.954576 -3.14311e-13 7.61194
-0.919844 -1.74906e-13 7.81721
-0.885115 -3.21706e-13 7.92083
-0.850388 -2.32059e-14 7.92363
-0.815663 -2.82864e-13 7.83312
-0.78094 -2.94237e-13 7.66233
-0.746219 -2.59778e-16 7.42759
-0.711499 -2.73368e-14 7.14652
-0.676781 5.18518e-13 6.83609
-0.642065 -5.07263e-13 6.51133
-0.60735 2.91691e-13 6.18464
-0.572637 -2.15346e-13 5.86556
-0.537925 2.39888e-13 5.56099
-0.503214 -2.53118e-13 5.27545
-0.468504 -6.34332e-14 5.01172
-0.433796 -2.10179e-13 4.77106
-0.399089 2.95895e-15 4.55384
-0.364382 -2.66111e-14 4.35962
-0.329676 -9.69967e-15 4.18771
-0.294972 -3.07143e-14 4.03699
-0.260267 6.73703e-14 3.90647
-0.225564 6.85699e-14 3.79493
-0.190861 2.20247e-14 3.70145
-0.156158 1.74473e-14 3.62495
-0.121456 -4.0695e-14 3.56482
-0.0867541 2.52661e-14 3.52018
-0.0520524 -2.55498e-13 3.49086
-0.0173508 -3.03473e-13 3.47595
0.0173508 4.72516e-13 3.47595
0.0520524 2.00409e-13 3.49086
0.0867541 6.44671e-14 3.52018
0.121456 4.24013e-14 3.56482
0.156158 8.20479e-14 3.62495
0.190861 -1.59113e-14 3.70145
0.225564 3.33832e-14 3.79493
0.260267 1.00385e-13 3.90647
0.294972 7.49603e-14 4.03699
0.329676 -9.16621e-14 4.18771
0.364382 8.07024e-14 4.35962
0.399089 2.13924e-14 4.55384
0.433796 -2.91401e-14 4.77106
0.468504 -9.04939e-14 5.01172
0.503214 1.79007e-13 5.27545
0.537925 1.83158e-13 5.56099
0.572637 2.24538e-13 5.86556
0.60735 1.5155e-13 6.18464
0.642065 1.82468e-14 6.51133
0.676781 1.749e-13 6.83609
0.711499 4.40429e-13 7.14652
0.746219 2.82577e-13 7.42759
0.78094 9.2569e-16 7.66233
0.815663 4.2441e-13 7.83312
0.850388 1.65877e-13 7.92363
0.885115 -1.5275e-13 7.92083
0.919844 -1.45017e-13 7.81721
0.954576 -3.16465e-13 7.61194
0.989309 -1.4215e-13 7.3116
1.02405 4.3011e-13 6.92916
1.05878 -1.13049e-13 6.48258
1.09352 -1.04205e-13 5.9923
1.12827 -3.73952e-13 5.47915
1.16301 -7.21498e-14 4.96216
1.19776 -1.1859e-13 4.45739
1.23251 -5.47174e-14 3.97707
1.26727 9.48642e-15 3.52965
1.30203 2.8975e-14 3.12005
1.33679 1.40472e-14 2.75034
1.37155 1.18435e-13 2.42034
1.40632 8.34857e-15 2.12837
1.44109 3.15848e-14 1.87175
1.47586 -4.45571e-14 1.6473
1.51064 -1.08138e-14 1.45163
1.54542 2.10337e-14 1.2814
1.58021 1.51133e-14 1.13347
1.61499 5.25407e-15 1.00492
1.64979 4.96151e-15 0.893169
1.68458 8.78765e-15 0.795911
1.71938 -1.6351e-15 0.711143
1.75419 -8.84141e-16 0.637124
1.78899 1.93431e-15 0.572357
1.82381 -1.75319e-15 0.515557
1.85862 3.36225e-15 0.465626
1.89345 -3.03087e-15 0.421623
1.92827 2.71481e-15 0.382747
1.9631 -7.72648e-16 0.348312
1.99794 -2.48784e-16 0.317733
2.03278 2.57812e-15 0.290509
2.06762 -4.23533e-16 0.266212
2.10247 7.94398e-16 0.244472
2.13733 -4.14395e-16 0.224973
2.17219 -3.54856e-16 0.207442
2.20705 4.62103e-16 0.191643
2.24192 1.80227e-17 0.177373
2.2768 -1.016e-16 0.164453
2.31168 -1.27427e-16 0.152731
2.34657 2.35439e-16 0.142071
2.38146 3.10876e-16 0.132355
2.41636 -3.47794e-17 0.123482
2.45126 2.76675e-16 0.11536
2.48617 -5.40597e-17 0.107911
2.52109 -6.73084e-17 0.101063
2.55601 -3.52846e-16 0.0947545
2.59094 2.50465e-16 0.0889312
2.62587 1.77454e-17 0.0835447
2.66081 -1.01683e-16 0.0785519
2.69576 -2.80876e-17 0.0739153
2.73071 2.96862e-18 0.0696013
2.76567 8.38518e-17 0.065581
2.80064 -4.9232e-17 0.0618284
2.83561 8.33414e-17 0.0583212
2.87059 -7.72124e-17 0.0550394
2.90558 1.69884e-17 0.0519661
2.94058 1.05922e-17 0.0490859
2.97558 -2.82582e-17 0.0463856
3.01059 -5.20271e-17 0.0438532
3.0456 5.05714e-17 0.0414781
3.08063 -7.65371e-17 0.0392505
3.11566 2.94558e-17 0.0371616
3.1507 -2.73917e-17 0.0352028
3.18574 2.04755e-17 0.0333664
3.2208 4.36316e-18 0.0316448
3.25586 -4.1183e-17 0.0300309
3.29093 -1.16987e-17 0.0285179
3.32601 -1.13554e-17 0.0270992
3.36109 -2.97392e-17 0.0257686
3.39619 1.88669e-17 0.0245202
3.43129 -3.56732e-17 0.0233484
3.4664 -1.35541e-17 0.0222479
3.50152 -1.90829e-17 0.0212138
3.53665 -8.86657e-18 0.0202415
3.57179 4.42134e-18 0.0193265
3.60694 -1.70352e-17 0.018465
3.64209 1.2619e-17 0.0176531
3.67726 -1.34214e-17 0.0168874
3.71243 -2.09038e-18 0.0161647
3.74761 -1.38745e-17 0.015482
3.7828 6.2244e-19 0.0148367
3.81801 -1.09788e-17 0.0142261
3.85322 3.51519e-18 0.013648
3.88844 -1.61248e-17 0.0131002
3.92367 2.69589e-18 0.0125808
3.95891 -1.34889e-17 0.0120878
3.99416 -4.38368e-18 0.0116198
4.02942 -6.77404e-18 0.011175
4.06469 -1.17502e-18 0.010752
4.09997 -9.18113e-18 0.0103495
4.13526 -5.45593e-18 0.00996631
4.17056 -4.73095e-18 0.00960124
4.20587 -5.96825e-18 0.00925321
4.24119 -6.4238e-18 0.00892126
4.27653 -3.25571e-18 0.00860445
4.31187 -5.39293e-18 0.00830195
4.34722 -4.82051e-18 0.00801293
4.38259 -5.92901e-18 0.00773668
4.41797 -3.06327e-18 0.00747247
4.45335 -4.55386e-18 0.00721969
4.48875 -4.12834e-18 0.00697771
4.52416 -2.49825e-18 0.00674597
4.55958 -5.26566e-18 0.00652392
4.59502 -2.61628e-18 0.0063111
4.63046 -2.16849e-18 0.00610701
4.66592 -1.34659e-18 0.00591122
4.70139 -5.81568e-18 0.00572332
4.73687 5.48661e-20 0.00554293
4.77237 -2.98715e-18 0.00536966
4.80787 -5.12171e-19 0.00520319
4.84339 -3.09203e-18 0.00504318
4.87892 -2.05711e-18 0.00488934
4.91446 -1.17526e-18 0.00474137
4.95002 -1.6004e-18 0.00459901
4.98559 -1.31909e-18 0.00446198
5.02117 -5.42845e-21 0.00433006
5.05677 -1.14544e-18 0.004203
5.09237 -4.26783e-19 0.0040806
5.128 -1.16083e-18 0.00396264
5.16363 -4.49214e-19 0.00384894
5.19928 -9.17872e-19 0.00373929
5.23494 -4.20248e-19 0.00363355
5.27062 -5.20512e-19 0.00353152
5.30631 3.58614e-19 0.00343306
5.34201 -9.3724e-19 0.00333801
5.37773 2.52351e-19 0.00324623
5.41346 -9.53852e-19 0.00315759
5.4492 3.52004e-19 0.00307196
5.48497 -8.29007e-19 0.0029892
5.52074 -7.03658e-20 0.00290922
5.55653 -1.59156e-19 0.00283189
5.59233 -4.67589e-19 0.00275711
5.62815 -7.47224e-19 0.00268478
5.66399 -2.63914e-20 0.0026148
5.69984 -1.17418e-18 0.00254708
5.7357 2.89937e-19 0.00248154
5.77158 -5.37797e-19 0.00241808
5.80748 4.72789e-19 0.00235663
5.84339 -3.59122e-19 0.00229711
5.87932 -4.15869e-19 0.00223945
5.91526 -8.84958e-20 0.00218358
5.95122 -7.32735e-19 0.00212943
5.9872 4.24384e-19 0.00207695
6.02319 -3.13995e-19 0.00202606
6.05919 -2.75156e-19 0.00197671
6.09522 1.27036e-19 0.00192884
6.13126 -2.15004e-19 0.00188241
6.16732 1.17326e-19 0.00183735
6.20339 -2.25534e-19 0.00179362
6.23949 3.68894e-19 0.00175118
6.27559 1.31678e-19 0.00170998
6.31172 2.45093e-19 0.00166997
6.34786 9.55736e-20 0.00163111
6.38403 5.93301e-20 0.00159337
6.42021 3.32736e-20 0.0015567
6.4564 -5.9654e-20 0.00152107
6.49262 8.31633e-20 0.00148644
6.52885 1.1013e-19 0.00145278
6.5651 1.86182e-19 0.00142006
6.60137 2.93638e-19 0.00138825
6.63766 -4.55853e-20 0.00135731
6.67397 3.06822e-19 0.00132722
6.71029 2.32121e-19 0.00129795
6.74664 8.89143e-21 0.00126947
6.783 2.00961e-19 0.00124176
6.81938 2.29176e-19 0.00121479
6.85579 1.07567e-20 0.00118854
6.89221 3.95095e-19 0.00116299
6.92865 7.58514e-20 0.00113811
6.96511 6.19524e-20 0.00111388
7.00159 2.93636e-19 0.00109028
7.0381 2.41859e-19 0.0010673
7.07462 1.5245e-19 0.00104491
7.11116 3.2913e-19 0.00102309
7.14772 1.13281e-19 0.00100183
7.18431 3.3066e-20 0.000981118
7.22091 2.39655e-19 0.000960924
7.25754 1.74777e-19 0.000941239
7.29418 1.24312e-19 0.000922047
7.33085 -5.77315e-20 0.000903333
7.36754 3.47161e-19 0.000885083
7.40425 8.16997e-20 0.000867284
7.44099 3.13051e-19 0.000849922
7.47774 1.75752e-19 0.000832984
7.51452 9.83707e-20 0.000816458
7.55132 4.39439e-20 0.000800332
7.58814 1.35871e-19 0.000784594
7.62498 2.12237e-19 0.000769234
7.66185 9.84185e-20 0.00075424
7.69874 9.07882e-20 0.000739603
7.73566 9.96943e-20 0.000725311
7.77259 1.74946e-19 0.000711356
7.80955 7.51298e-20 0.000697727
7.84654 1.6998e-19 0.000684416
7.88355 1.02156e-19 0.000671414
7.92058 1.52185e-19 0.000658713
7.95763 1.00166e-19 0.000646304
7.99471 2.71574e-19 0.000634179
8.03182 5.00299e-20 0.00062233
8.06895 1.60913e-19 0.00061075
8.1061 2.21758e-19 0.000599431
8.14328 1.72296e-19 0.000588368
8.18049 1.31734e-19 0.000577551
8.21772 1.86448e-19 0.000566977
8.25497 1.41701e-19 0.000556637
8.29226 1.75033e-19 0.000546525
8.32956 1.52715e-19 0.000536636
8.3669 1.39823e-19 0.000526964
8.40426 1.55764e-19 0.000517503
8.44165 1.79245e-19 0.000508248
8.47906 1.75133e-19 0.000499192
8.5165 1.58969e-19 0.000490332
8.55397 1.67135e-19 0.000481662
8.59146 1.00409e-19 0.000473178
8.62899 1.12398e-19 0.000464874
8.66654 1.17643e-19 0.000456746
8.70412 1.12786e-19 0.000448789
8.74172 1.24415e-19 0.000441
8.77936 5.816e-20 0.000433374
8.81702 7.21546e-20 0.000425907
8.85471 1.31932e-19 0.000418595
8.89244 1.19785e-19 0.000411434
8.93019 6.68686e-20 0.000404421
8.96797 8.59682e-20 0.000397552
9.00578 7.40955e-20 0.000390823
9.04362 1.0292e-19 0.000384231
9.08149 2.36743e-20 0.000377773
9.11939 6.83978e-20 0.000371446
9.15732 3.80376e-20 0.000365246
9.19528 4.03501e-20 0.00035917
9.23327 3.08901e-20 0.000353215
9.2713 4.85032e-20 0.000347379
9.30935 6.49769e-20 0.000341659
9.34744 7.28767e-20 0.000336052
9.38556 9.84897e-20 0.000330555
9.42371 2.03127e-20 0.000325165
9.46189 5.39165e-20 0.000319881
9.50011 8.0666e-20 0.0003147
9.53836 9.34411e-20 0.000309619
9.57664 6.35746e-20 0.000304637
9.61496 4.50892e-20 0.00029975
9.65331 4.1316e-20 0.000294957
9.69169 4.79137e-20 0.000290255
9.73011 7.6215e-20 0.000285643
9.76856 5.07418e-20 0.000281118
9.80704 7.68832e-20 0.000276679
9.84557 5.75157e-20 0.000272323
9.88412 5.04993e-20 0.00026805
9.92271 3.47862e-20 0.000263856
9.96134 6.25131e-20 0.00025974
10 6.97047e-20 0.0002557
10.0387 6.29474e-20 0.000251736
10.0774 3.99401e-20 0.000247844
10.1162 6.93627e-20 0.000244024
10.155 5.31253e-20 0.000240274
10.1939 6.08014e-20 0.000236592
10.2328 7.1023e-20 0.000232977
10.2717 4.48331e-20 0.000229428
10.3106 5.30004e-20 0.000225942
10.3496 4.81757e-20 0.00022252
10.3887 4.81632e-20 0.000219159
10.4278 3.93814e-20 0.000215858
10.4669 4.16462e-20 0.000212615
10.506 5.89421e-20 0.000209431
10.5452 4.11107e-20 0.000206302
10.5845 2.7429e-20 0.000203229
10.6238 2.47531e-20 0.00020021
10.6631 1.56246e-20 0.000197244
10.7024 3.70072e-20 0.000194329
10.7418 3.96725e-20 0.000191466
10.7813 2.5172e-20 0.000188652
10.8208 3.26969e-20 0.000185886
10.8603 4.15946e-20 0.000183169
10.8999 3.43503e-20 0.000180498
10.9395 3.02903e-20 0.000177872
10.9792 3.08096e-20 0.000175292
11.0189 2.50107e-20 0.000172756
11.0586 2.76544e-20 0.000170262
11.0984 2.49351e-20 0.000167811
11.1383 2.61828e-20 0.000165401
11.1781 2.7068e-20 0.000163031
11.2181 2.45815e-20 0.000160702
11.2581 2.59801e-20 0.000158411
11.2981 2.35762e-20 0.000156158
11.3381 3.33105e-20 0.000153943
11.3783 2.75617e-20 0.000151764
11.4184 2.03827e-20 0.000149622
11.4587 3.0159e-20 0.000147514
11.4989 1.53658e-20 0.000145441
11.5392 1.79063e-20 0.000143402
11.5796 4.10637e-21 0.000141396
11.62 1.84151e-20 0.000139423
11.6605 9.9435e-21 0.000137482
11.701 1.06906e-20 0.000135572
11.7415 9.1986e-21 0.000133693
11.7822 1.91769e-20 0.000131844
11.8228 -5.57322e-21 0.000130025
11.8636 6.84086e-21 0.000128234
11.9043 1.08618e-20 0.000126472
11.9452 -1.33703e-20 0.000124738
11.986 3.32732e-21 0.000123032
12.027 -1.2382e-20 0.000121352
12.068 -4.64446e-21 0.000119699
12.109 -1.08939e-20 0.000118072
12.1501 -6.18137e-21 0.00011647
12.1913 -5.87976e-21 0.000114893
12.2325 -3.07304e-21 0.000113341
12.2738 -1.57447e-20 0.000111813
12.3151 -3.41995e-21 0.000110308
12.3565 -1.59626e-20 0.000108827
12.3979 -1.58836e-20 0.000107368
12.4394 -7.68061e-21 0.000105932
12.481 -1.3988e-20 0.000104517
12.5226 -1.39036e-20 0.000103125
12.5643 -1.62761e-20 0.000101753
12.6061 -1.18946e-20 0.000100402
12.6479 -1.0126e-20 9.90717e-05
12.6898 -8.22231e-21 9.77613e-05
12.7317 -6.92453e-21 9.64705e-05
12.7737 -1.03055e-20 9.51992e-05
12.8158 -3.77854e-21 9.39468e-05
12.8579 -3.06938e-21 9.27131e-05
12.9001 1.46379e-21 9.14976e-05
12.9424 4.01064e-21 9.03003e-05
12.9847 1.8617e-21 8.91205e-05
13.0271 9.4592e-23 8.79582e-05
13.0696 -1.94073e-21 8.6813e-05
13.1121 1.56612e-21 8.56846e-05
13.1547 1.12611e-21 8.45726e-05
13.1974 -1.99318e-21 8.34768e-05
13.2402 2.30989e-21 8.2397e-05
13.283 5.10804e-21 8.13328e-05
13.3259 -1.10281e-21 8.0284e-05
13.3689 -6.56465e-21 7.92504e-05
13.4119 -5.13805e-21 7.82316e-05
13.455 -1.95378e-21 7.72274e-05
13.4982 -2.36778e-21 7.62375e-05
13.5415 -6.59739e-21 7.52618e-05
13.5848 -4.6038e-21 7.43e-05
13.6283 -6.65913e-21 7.33518e-05
13.6718 -8.75218e-21 7.2417e-05
13.7153 -6.2624e-21 7.14955e-05
13.759 -1.06189e-20 7.05868e-05
13.8028 -8.14505e-21 6.9691e-05
13.8466 -1.02521e-20 6.88076e-05
13.8905 -1.24406e-20 6.79366e-05
13.9345 -8.93811e-21 6.70778e-05
13.9786 -6.96968e-21 6.62308e-05
14.0227 -6.58337e-21 6.53956e-05
14.067 -6.75195e-21 6.45719e-05
14.1113 -6.27834e-21 6.37596e-05
14.1558 -5.77212e-21 6.29584e-05
14.2003 -7.4822e-21 6.21682e-05
14.2449 -5.30642e-21 6.13889e-05
14.2896 -5.93585e-21 6.06201e-05
14.3344 -3.90825e-21 5.98618e-05
14.3793 -4.62329e-21 5.91137e-05
14.4243 -2.92536e-21 5.83758e-05
14.4693 -2.1966e-21 5.76478e-05
14.5145 -2.94157e-21 5.69296e-05
14.5598 -2.95858e-21 5.62211e-05
14.6052 -1.93656e-21 5.5522e-05
14.6506 3.08392e-22 5.48322e-05
14.6962 2.3931e-21 5.41517e-05
14.7419 9.42178e-22 5.34801e-05
14.7877 2.47225e-21 5.28175e-05
14.8336 -3.1901e-21 5.21635e-05
14.8796 -5.64174e-22 5.15183e-05
14.9257 2.75568e-22 5.08814e-05
14.9719 -5.87291e-23 5.02529e-05
15.0182 2.14952e-22 4.96326e-05
15.0647 2.83214e-21 4.90204e-05
15.1112 1.42473e-21 4.84161e-05
15.1579 -2.89978e-22 4.78197e-05
15.2047 1.3776e-21 4.7231e-05
15.2516 1.78963e-21 4.66498e-05
15.2986 1.60147e-21 4.60761e-05
15.3458 1.1158e-21 4.55098e-05
15.393 1.07698e-21 4.49507e-05
15.4404 1.65768e-22 4.43987e-05
15.488 2.40835e-23 4.38537e-05
15.5356 1.92541e-21 4.33156e-05
15.5834 3.72275e-21 4.27843e-05
15.6313 1.48719e-21 4.22597e-05
15.6794 4.32579e-21 4.17417e-05
15.7276 3.99858e-21 4.12302e-05
15.7759 5.17165e-21 4.0725e-05
15.8243 5.65633e-21 4.02262e-05
15.873 6.41941e-21 3.97335e-05
15.9217 5.95044e-21 3.9247e-05
15.9706 7.50608e-21 3.87664e-05
16.0197 8.54045e-21 3.82917e-05
16.0689 5.58528e-21 3.78229e-05
16.1182 6.70455e-21 3.73598e-05
16.1677 7.76102e-21 3.69023e-05
16.2174 5.97605e-21 3.64504e-05
16.2672 8.01194e-21 3.60039e-05
16.3172 6.2671e-21 3.55629e-05
16.3674 8.44913e-21 3.51271e-05
16.4177 6.11508e-21 3.46966e-05
16.4682 4.67964e-21 3.42712e-05
16.5189 3.86025e-21 3.38509e-05
16.5697 3.30119e-21 3.34356e-05
16.6208 2.87083e-21 3.30252e-05
16.672 2.98579e-21 3.26196e-05
16.7234 1.77417e-21 3.22188e-05
16.775 1.72789e-21 3.18226e-05
16.8268 1.8765e-21 3.14311e-05
16.8787 1.99863e-21 3.10441e-05
16.9309 7.56662e-22 3.06617e-05
16.9833 7.99291e-22 3.02836e-05
17.0359 3.36261e-23 2.99098e-05
17.0887 -2.82704e-22 2.95404e-05
17.1418 -5.86337e-22 2.91751e-05
17.195 -1.06933e-21 2.8814e-05
17.2485 -1.0643e-21 2.84569e-05
17.3022 -7.94237e-22 2.81039e-05
17.3562 -1.46574e-21 2.77548e-05
17.4104 -1.56856e-21 2.74096e-05
17.4648 -1.31702e-21 2.70683e-05
17.5195 -1.03957e-21 2.67306e-05
17.5744 -1.69967e-22 2.63968e-05
17.6296 -1.77488e-22 2.60665e-05
17.6851 1.08506e-21 2.57398e-05
17.7408 3.25243e-22 2.54167e-05
17.7969 -1.52668e-23 2.5097e-05
17.8532 4.26846e-22 2.47808e-05
17.9098 -2.83357e-22 2.44679e-05
17.9667 7.4974e-22 2.41583e-05
18.0239 -8.78071e-23 2.38519e-05
18.0815 -5.11983e-22 2.35487e-05
18.1393 -3.61861e-22 2.32487e-05
18.1975 -1.59671e-22 2.29517e-05
18.256 -6.32138e-22 2.26578e-05
18.3149 -4.01939e-22 2.23669e-05
18.3742 -1.33712e-21 2.20788e-05
18.4338 -1.6727e-21 2.17936e-05
18.4938 -2.08346e-21 2.15113e-05
18.5542 -1.53851e-21 2.12316e-05
18.615 -1.64651e-21 2.09547e-05
18.6762 -2.04384e-21 2.06804e-05
18.7379 -1.71032e-21 2.04088e-05
18.8 -2.71818e-21 2.01396e-05
18.8625 -2.69699e-21 1.98729e-05
18.9255 -2.38976e-21 1.96087e-05
18.9891 -2.31675e-21 1.93468e-05
19.0531 -2.06385e-21 1.90872e-05
19.1177 -2.82022e-21 1.88299e-05
19.1828 -2.63284e-21 1.85748e-05
19.2484 -2.30779e-21 1.83219e-05
19.3147 -2.64179e-21 1.8071e-05
19.3816 -2.35417e-21 1.78221e-05
19.4491 -2.47773e-21 1.75751e-05
19.5173 -2.44233e-21 1.73301e-05
19.5862 -2.23345e-21 1.70868e-05
19.6558 -2.41185e-21 1.68454e-05
19.7262 -2.26194e-21 1.66055e-05
19.7974 -2.67376e-21 1.63673e-05
19.8694 -1.94179e-21 1.61306e-05
19.9423 -2.54195e-21 1.58953e-05
20.0162 -2.85323e-21 1.56613e-05
20.091 -2.54874e-21 1.54286e-05
20.1669 -2.32957e-21 1.5197e-05
20.244 -2.34226e-21 1.49664e-05
20.3222 -1.79535e-21 1.47367e-05
20.4016 -1.70281e-21 1.45078e-05
20.4825 -1.61535e-21 1.42795e-05
20.5648 -1.43242e-21 1.40516e-05
20.6487 -1.35216e-21 1.3824e-05
20.7344 -1.33997e-21 1.35965e-05
20.8219 -8.66825e-22 1.33687e-05
20.9115 -7.6185e-22 1.31405e-05
21.0034 -7.95457e-22 1.29114e-05
21.0979 -6.62805e-22 1.26811e-05
21.1952 -4.43308e-22 1.24492e-05
21.2959 -7.39934e-22 1.22149e-05
21.4004 -2.57033e-22 1.19775e-05
21.5093 -9.24665e-22 1.1736e-05
21.6237 -6.0619e-22 1.14891e-05
21.7448 -7.78554e-22 1.12346e-05
21.8747 -5.6311e-22 1.09696e-05
22.0165 -6.23275e-22 1.0689e-05
22.1768 -3.20039e-22 1.03826e-05
22.3723 -7.09556e-22 1.00237e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.25Lambda0.5Nc1Classic/iFp_FRG.txt <==
-22.3723 1.99526e-21 1.00318e-05
-22.1768 -1.05471e-22 1.0391e-05
-22.0165 -6.44549e-22 1.06977e-05
-21.8747 1.35948e-21 1.09785e-05
-21.7448 1.41632e-21 1.12437e-05
-21.6237 1.13078e-21 1.14983e-05
-21.5093 -1.38543e-22 1.17455e-05
-21.4004 9.23521e-22 1.19872e-05
-21.2959 5.9583e-22 1.22248e-05
-21.1952 1.52715e-21 1.24593e-05
-21.0979 2.17394e-21 1.26915e-05
-21.0034 2.89938e-21 1.2922e-05
-20.9115 4.6727e-21 1.31513e-05
-20.8219 6.82354e-21 1.33798e-05
-20.7344 8.35714e-21 1.36078e-05
-20.6487 9.59895e-21 1.38356e-05
-20.5648 1.07374e-20 1.40635e-05
-20.4825 1.18267e-20 1.42916e-05
-20.4016 1.09413e-20 1.45201e-05
-20.3222 1.03096e-20 1.47493e-05
-20.244 8.60212e-21 1.49792e-05
-20.1669 9.43214e-21 1.521e-05
-20.091 9.95375e-21 1.54418e-05
-20.0162 1.08716e-20 1.56748e-05
-19.9423 1.14295e-20 1.5909e-05
-19.8694 1.20566e-20 1.61445e-05
-19.7974 1.06144e-20 1.63814e-05
-19.7262 8.7678e-21 1.66199e-05
-19.6558 6.43824e-21 1.68599e-05
-19.5862 4.20534e-21 1.71016e-05
-19.5173 3.97477e-21 1.73451e-05
-19.4491 3.18334e-21 1.75904e-05
-19.3816 5.74091e-21 1.78375e-05
-19.3147 5.66943e-21 1.80866e-05
-19.2484 8.17105e-21 1.83377e-05
-19.1828 1.02897e-20 1.85909e-05
-19.1177 9.05411e-21 1.88462e-05
-19.0531 1.01089e-20 1.91037e-05
-18.9891 1.13062e-20 1.93634e-05
-18.9255 1.40615e-20 1.96255e-05
-18.8625 1.45244e-20 1.98899e-05
-18.8 1.51168e-20 2.01567e-05
-18.7379 1.65657e-20 2.0426e-05
-18.6762 1.68943e-20 2.06979e-05
-18.615 1.73958e-20 2.09723e-05
-18.5542 1.81498e-20 2.12493e-05
-18.4938 1.90541e-20 2.15291e-05
-18.4338 2.15289e-20 2.18116e-05
-18.3742 2.2326e-20 2.20969e-05
-18.3149 2.67512e-20 2.2385e-05
-18.256 2.86663e-20 2.26761e-05
-18.1975 3.30561e-20 2.29701e-05
-18.1393 3.35949e-20 2.32671e-05
-18.0815 3.67964e-20 2.35672e-05
-18.0239 3.54622e-20 2.38704e-05
-17.9667 3.72023e-20 2.41768e-05
-17.9098 3.75222e-20 2.44864e-05
-17.8532 3.71051e-20 2.47994e-05
-17.7969 3.61352e-20 2.51156e-05
-17.7408 3.83248e-20 2.54353e-05
-17.6851 3.63235e-20 2.57584e-05
-17.6296 3.62178e-20 2.60851e-05
-17.5744 3.60031e-20 2.64153e-05
-17.5195 3.70211e-20 2.67491e-05
-17.4648 3.54973e-20 2.70867e-05
-17.4104 3.56401e-20 2.7428e-05
-17.3562 3.62498e-20 2.77731e-05
-17.3022 3.5575e-20 2.81222e-05
-17.2485 3.5231e-20 2.84751e-05
-17.195 3.46201e-20 2.88321e-05
-17.1418 3.39507e-20 2.91931e-05
-17.0887 3.16723e-20 2.95583e-05
-17.0359 2.90826e-20 2.99277e-05
-16.9833 2.7928e-20 3.03013e-05
-16.9309 2.75872e-20 3.06793e-05
-16.8787 2.61851e-20 3.10617e-05
-16.8268 2.79857e-20 3.14486e-05
-16.775 2.85913e-20 3.184e-05
-16.7234 2.91069e-20 3.22361e-05
-16.672 3.05401e-20 3.26368e-05
-16.6208 3.55558e-20 3.30423e-05
-16.5697 3.16018e-20 3.34527e-05
-16.5189 3.39401e-20 3.3868e-05
-16.4682 3.32566e-20 3.42882e-05
-16.4177 3.36463e-20 3.47136e-05
-16.3674 3.36012e-20 3.51441e-05
-16.3172 3.71978e-20 3.55799e-05
-16.2672 3.73189e-20 3.6021e-05
-16.2174 3.77011e-20 3.64674e-05
-16.1677 3.59525e-20 3.69194e-05
-16.1182 3.9098e-20 3.7377e-05
-16.0689 4.12866e-20 3.78402e-05
-16.0197 4.33145e-20 3.83092e-05
-15.9706 4.35695e-20 3.8784e-05
-15.9217 4.24352e-20 3.92647e-05
-15.873 4.75885e-20 3.97515e-05
-15.8243 4.5391e-20 4.02444e-05
-15.7759 4.86967e-20 4.07435e-05
-15.7276 4.64157e-20 4.1249e-05
-15.6794 5.05363e-20 4.17608e-05
-15.6313 5.10181e-20 4.22792e-05
-15.5834 5.7381e-20 4.28042e-05
-15.5356 5.8623e-20 4.33359e-05
-15.488 6.06369e-20 4.38745e-05
-15.4404 6.44095e-20 4.442e-05
-15.393 6.61713e-20 4.49726e-05
-15.3458 6.65788e-20 4.55323e-05
-15.2986 6.70823e-20 4.60993e-05
-15.2516 7.00158e-20 4.66737e-05
-15.2047 7.13768e-20 4.72556e-05
-15.1579 7.1208e-20 4.78451e-05
-15.1112 7.05244e-20 4.84423e-05
-15.0647 7.05818e-20 4.90475e-05
-15.0182 7.10085e-20 4.96606e-05
-14.9719 7.39217e-20 5.02819e-05
-14.9257 7.01101e-20 5.09114e-05
-14.8796 7.26499e-20 5.15493e-05
-14.8336 7.04366e-20 5.21957e-05
-14.7877 7.07506e-20 5.28508e-05
-14.7419 6.79802e-20 5.35146e-05
-14.6962 7.03586e-20 5.41874e-05
-14.6506 6.62634e-20 5.48693e-05
-14.6052 6.55671e-20 5.55604e-05
-14.5598 6.20231e-20 5.62609e-05
-14.5145 6.3063e-20 5.6971e-05
-14.4693 6.27182e-20 5.76907e-05
-14.4243 5.62554e-20 5.84202e-05
-14.3793 5.58854e-20 5.91598e-05
-14.3344 5.90631e-20 5.99095e-05
-14.2896 5.64582e-20 6.06696e-05
-14.2449 5.35933e-20 6.14401e-05
-14.2003 6.05378e-20 6.22214e-05
-14.1558 5.75435e-20 6.30135e-05
-14.1113 5.82221e-20 6.38167e-05
-14.067 5.5183e-20 6.4631e-05
-14.0227 5.57952e-20 6.54568e-05
-13.9786 5.62149e-20 6.62942e-05
-13.9345 5.02877e-20 6.71434e-05
-13.8905 5.05049e-20 6.80046e-05
-13.8466 5.11688e-20 6.8878e-05
-13.8028 4.65569e-20 6.97638e-05
-13.759 4.97621e-20 7.06623e-05
-13.7153 4.72586e-20 7.15735e-05
-13.6718 5.1727e-20 7.24979e-05
-13.6283 4.94389e-20 7.34355e-05
-13.5848 4.57307e-20 7.43866e-05
-13.5415 5.56336e-20 7.53514e-05
-13.4982 5.58127e-20 7.63302e-05
-13.455 5.62334e-20 7.73233e-05
-13.4119 5.48112e-20 7.83308e-05
-13.3689 5.74589e-20 7.9353e-05
-13.3259 6.46665e-20 8.03902e-05
-13.283 6.11268e-20 8.14426e-05
-13.2402 5.91908e-20 8.25106e-05
-13.1974 5.95665e-20 8.35943e-05
-13.1547 6.11537e-20 8.4694e-05
-13.1121 6.05907e-20 8.58101e-05
-13.0696 5.58965e-20 8.69429e-05
-13.0271 5.38333e-20 8.80925e-05
-12.9847 5.92151e-20 8.92594e-05
-12.9424 6.13738e-20 9.04438e-05
-12.9001 6.34634e-20 9.1646e-05
-12.8579 6.90827e-20 9.28664e-05
-12.8158 6.73229e-20 9.41053e-05
-12.7737 6.2752e-20 9.5363e-05
-12.7317 6.62309e-20 9.66398e-05
-12.6898 5.54698e-20 9.79362e-05
-12.6479 6.63129e-20 9.92524e-05
-12.6061 6.11145e-20 0.000100589
-12.5643 5.64291e-20 0.000101946
-12.5226 4.88425e-20 0.000103324
-12.481 4.70805e-20 0.000104723
-12.4394 5.37145e-20 0.000106144
-12.3979 3.64036e-20 0.000107588
-12.3565 4.35952e-20 0.000109053
-12.3151 4.21129e-20 0.000110542
-12.2738 2.19999e-20 0.000112054
-12.2325 2.66157e-20 0.00011359
-12.1913 3.48747e-20 0.000115151
-12.1501 3.34343e-20 0.000116735
-12.109 2.3229e-20 0.000118346
-12.068 3.482e-20 0.000119982
-12.027 9.21496e-21 0.000121644
-11.986 1.73887e-20 0.000123332
-11.9452 2.50893e-20 0.000125048
-11.9043 1.40452e-20 0.000126791
-11.8636 7.33927e-21 0.000128563
-11.8228 1.49824e-20 0.000130364
-11.7822 6.29803e-21 0.000132193
-11.7415 8.35166e-21 0.000134053
-11.701 2.4066e-21 0.000135943
-11.6605 1.24537e-20 0.000137864
-11.62 1.33624e-20 0.000139817
-11.5796 8.0801e-22 0.000141802
-11.5392 -1.72471e-20 0.000143819
-11.4989 -6.07937e-21 0.000145871
-11.4587 -5.92692e-22 0.000147956
-11.4184 -1.70987e-20 0.000150077
-11.3783 -1.60825e-20 0.000152233
-11.3381 -3.19432e-20 0.000154425
-11.2981 -3.25516e-20 0.000156654
-11.2581 -2.8428e-20 0.000158921
-11.2181 -2.43206e-20 0.000161227
-11.1781 -1.58117e-20 0.000163572
-11.1383 -3.86458e-20 0.000165956
-11.0984 -1.80253e-20 0.000168382
-11.0586 -1.17033e-20 0.00017085
-11.0189 -1.24763e-20 0.00017336
-10.9792 -2.41858e-20 0.000175914
-10.9395 -1.96361e-20 0.000178512
-10.8999 -2.70532e-20 0.000181156
-10.8603 -2.93774e-20 0.000183846
-10.8208 -1.11186e-20 0.000186583
-10.7813 -1.69247e-20 0.000189369
-10.7418 -2.87764e-21 0.000192203
-10.7024 -1.45561e-20 0.000195089
-10.6631 -2.46347e-20 0.000198025
-10.6238 -1.35494e-20 0.000201014
-10.5845 -2.93216e-20 0.000204057
-10.5452 -3.01814e-20 0.000207155
-10.506 -2.52888e-20 0.000210308
-10.4669 -2.56874e-20 0.000213519
-10.4278 -1.70688e-20 0.000216789
-10.3887 -3.15351e-20 0.000220118
-10.3496 -3.39391e-20 0.000223508
-10.3106 -6.00853e-21 0.00022696
-10.2717 -1.07677e-20 0.000230477
-10.2328 5.14233e-21 0.000234059
-10.1939 -5.49862e-21 0.000237707
-10.155 1.2616e-20 0.000241423
-10.1162 4.7756e-20 0.00024521
-10.0774 2.12131e-20 0.000249067
-10.0387 3.26071e-20 0.000252997
-10 5.02795e-20 0.000257002
-9.96134 4.78684e-20 0.000261084
-9.92271 5.28132e-20 0.000265243
-9.88412 8.13475e-20 0.000269482
-9.84557 7.20851e-20 0.000273802
-9.80704 4.51575e-20 0.000278206
-9.76856 2.86972e-20 0.000282696
-9.73011 2.9994e-21 0.000287272
-9.69169 5.31006e-21 0.000291939
-9.65331 -3.46997e-20 0.000296697
-9.61496 -2.01191e-20 0.000301548
-9.57664 -1.1974e-19 0.000306496
-9.53836 -1.71311e-19 0.000311541
-9.50011 -1.88871e-19 0.000316688
-9.46189 -2.53208e-19 0.000321937
-9.42371 -3.46465e-19 0.000327291
-9.38556 -3.62006e-19 0.000332754
-9.34744 -4.34103e-19 0.000338327
-9.30935 -4.9982e-19 0.000344013
-9.2713 -6.29661e-19 0.000349815
-9.23327 -6.8522e-19 0.000355735
-9.19528 -7.86554e-19 0.000361778
-9.15732 -8.459e-19 0.000367944
-9.11939 -9.48215e-19 0.000374239
-9.08149 -1.08188e-18 0.000380664
-9.04362 -1.11812e-18 0.000387223
-9.00578 -1.25633e-18 0.000393919
-8.96797 -1.31877e-18 0.000400756
-8.93019 -1.31897e-18 0.000407737
-8.89244 -1.38138e-18 0.000414865
-8.85471 -1.47949e-18 0.000422144
-8.81702 -1.47477e-18 0.000429578
-8.77936 -1.53252e-18 0.000437171
-8.74172 -1.45033e-18 0.000444926
-8.70412 -1.47529e-18 0.000452848
-8.66654 -1.47423e-18 0.00046094
-8.62899 -1.50047e-18 0.000469207
-8.59146 -1.46206e-18 0.000477654
-8.55397 -1.41258e-18 0.000486283
-8.5165 -1.30884e-18 0.0004951
-8.47906 -1.26089e-18 0.00050411
-8.44165 -1.16393e-18 0.000513317
-8.40426 -1.12689e-18 0.000522727
-8.3669 -1.01134e-18 0.000532344
-8.32956 -9.42854e-19 0.000542173
-8.29226 -7.67441e-19 0.00055222
-8.25497 -6.7322e-19 0.00056249
-8.21772 -5.90138e-19 0.00057299
-8.18049 -4.96416e-19 0.000583726
-8.14328 -4.51788e-19 0.000594702
-8.1061 -4.0578e-19 0.000605927
-8.06895 -3.75434e-19 0.000617407
-8.03182 -4.01716e-19 0.000629148
-7.99471 -3.18161e-19 0.000641158
-7.95763 -3.91003e-19 0.000653445
-7.92058 -4.44825e-19 0.000666017
-7.88355 -4.91851e-19 0.000678881
-7.84654 -4.45643e-19 0.000692046
-7.80955 -6.14601e-19 0.000705521
-7.77259 -6.12371e-19 0.000719315
-7.73566 -7.99963e-19 0.000733437
-7.69874 -8.45452e-19 0.000747898
-7.66185 -9.9381e-19 0.000762708
-7.62498 -1.13568e-18 0.000777876
-7.58814 -1.38863e-18 0.000793415
-7.55132 -1.57109e-18 0.000809334
-7.51452 -1.66493e-18 0.000825647
-7.47774 -1.75576e-18 0.000842364
-7.44099 -1.90817e-18 0.000859498
-7.40425 -2.13829e-18 0.000877063
-7.36754 -2.24982e-18 0.000895071
-7.33085 -2.44663e-18 0.000913536
-7.29418 -2.51823e-18 0.000932472
-7.25754 -2.68983e-18 0.000951894
-7.22091 -2.92323e-18 0.000971816
-7.18431 -2.95578e-18 0.000992254
-7.14772 -2.93703e-18 0.00101322
-7.11116 -2.92163e-18 0.00103474
-7.07462 -3.00971e-18 0.00105683
-7.0381 -2.86471e-18 0.0010795
-7.00159 -2.68049e-18 0.00110276
-6.96511 -2.52951e-18 0.00112665
-6.92865 -2.46327e-18 0.00115118
-6.89221 -2.25809e-18 0.00117637
-6.85579 -2.03451e-18 0.00120224
-6.81938 -1.67343e-18 0.0012288
-6.783 -1.54623e-18 0.0012561
-6.74664 -1.1691e-18 0.00128413
-6.71029 -6.24218e-19 0.00131294
-6.67397 -5.36635e-19 0.00134254
-6.63766 -2.33601e-19 0.00137296
-6.60137 3.15298e-20 0.00140423
-6.5651 1.59374e-19 0.00143637
-6.52885 3.47646e-19 0.00146942
-6.49262 4.31594e-19 0.0015034
-6.4564 6.11398e-19 0.00153834
-6.42021 7.81784e-19 0.00157428
-6.38403 1.01249e-18 0.00161125
-6.34786 9.04845e-19 0.00164929
-6.31172 1.04488e-18 0.00168844
-6.27559 1.23394e-18 0.00172872
-6.23949 1.27734e-18 0.0017702
-6.20339 1.38803e-18 0.0018129
-6.16732 1.36226e-18 0.00185688
-6.13126 1.59522e-18 0.00190219
-6.09522 1.66121e-18 0.00194886
-6.05919 2.06364e-18 0.00199696
-6.02319 2.20612e-18 0.00204655
-5.9872 2.55578e-18 0.00209766
-5.95122 2.84446e-18 0.00215038
-5.91526 3.36421e-18 0.00220475
-5.87932 3.55812e-18 0.00226084
-5.84339 4.03842e-18 0.00231872
-5.80748 4.52497e-18 0.00237847
-5.77158 4.60578e-18 0.00244015
-5.7357 5.41431e-18 0.00250384
-5.69984 5.51091e-18 0.00256961
-5.66399 6.35804e-18 0.00263756
-5.62815 6.68693e-18 0.00270777
-5.59233 7.27672e-18 0.00278033
-5.55653 7.25556e-18 0.00285534
-5.52074 8.0133e-18 0.00293289
-5.48497 8.61904e-18 0.00301308
-5.4492 9.0146e-18 0.00309604
-5.41346 9.55805e-18 0.00318187
-5.37773 8.93406e-18 0.00327069
-5.34201 9.39641e-18 0.00336262
-5.30631 9.25375e-18 0.00345782
-5.27062 9.74867e-18 0.0035564
-5.23494 9.85846e-18 0.00365853
-5.19928 8.78903e-18 0.00376435
-5.16363 9.07364e-18 0.00387404
-5.128 9.16523e-18 0.00398776
-5.09237 7.94274e-18 0.00410571
-5.05677 7.89076e-18 0.00422807
-5.02117 8.36975e-18 0.00435506
-4.98559 7.5992e-18 0.0044869
-4.95002 7.81913e-18 0.00462382
-4.91446 7.37417e-18 0.00476606
-4.87892 7.7618e-18 0.0049139
-4.84339 8.07789e-18 0.00506761
-4.80787 9.14535e-18 0.0052275
-4.77237 1.10837e-17 0.00539389
-4.73687 1.20331e-17 0.00556712
-4.70139 1.8052e-17 0.00574755
-4.66592 1.90614e-17 0.00593559
-4.63046 2.2495e-17 0.00613164
-4.59502 2.71594e-17 0.00633616
-4.55958 3.54761e-17 0.00654963
-4.52416 4.2466e-17 0.00677257
-4.48875 5.03087e-17 0.00700553
-4.45335 6.32647e-17 0.00724911
-4.41797 7.32471e-17 0.00750394
-4.38259 8.6873e-17 0.00777071
-4.34722 9.72994e-17 0.00805014
-4.31187 1.11136e-16 0.00834303
-4.27653 1.1986e-16 0.00865021
-4.24119 1.291e-16 0.00897258
-4.20587 1.2944e-16 0.00931108
-4.17056 1.32575e-16 0.00966676
-4.13526 1.29904e-16 0.0100407
-4.09997 1.17803e-16 0.010434
-4.06469 1.01086e-16 0.010848
-4.02942 8.72328e-17 0.0112838
-3.99416 6.51483e-17 0.011743
-3.95891 4.44119e-17 0.0122269
-3.92367 2.00774e-17 0.0127369
-3.88844 3.20369e-18 0.0132748
-3.85322 7.30098e-19 0.0138421
-3.81801 -1.61944e-17 0.0144406
-3.7828 -1.53759e-17 0.0150718
-3.74761 -1.29515e-17 0.0157377
-3.71243 -9.98105e-18 0.0164399
-3.67726 -1.11326e-17 0.0171804
-3.64209 -1.82044e-18 0.0179608
-3.60694 -3.40941e-18 0.0187832
-3.57179 -6.5332e-18 0.0196494
-3.53665 -1.64583e-17 0.0205614
-3.50152 -3.13995e-17 0.0215216
-3.4664 -5.6407e-17 0.0225324
-3.43129 -5.79356e-17 0.0235968
-3.39619 -8.22461e-17 0.0247182
-3.36109 -1.01835e-16 0.0259006
-3.32601 -1.2505e-16 0.0271487
-3.29093 -1.23138e-16 0.0284678
-3.25586 -1.17124e-16 0.029864
-3.2208 -1.0288e-16 0.0313441
-3.18574 -1.09408e-16 0.0329159
-3.1507 -6.89833e-17 0.0345877
-3.11566 -3.12945e-17 0.0363691
-3.08063 -4.61177e-17 0.0382702
-3.0456 2.5373e-17 0.0403025
-3.01059 5.29945e-17 0.0424782
-2.97558 1.38417e-16 0.0448111
-2.94058 2.2002e-16 0.0473161
-2.90558 2.67387e-16 0.05001
-2.87059 3.34647e-16 0.0529109
-2.83561 4.37844e-16 0.0560395
-2.80064 4.98259e-16 0.0594182
-2.76567 4.59107e-16 0.0630726
-2.73071 5.2796e-16 0.0670307
-2.69576 4.31044e-16 0.0713244
-2.66081 4.43507e-16 0.0759891
-2.62587 3.27528e-16 0.0810652
-2.59094 1.84935e-16 0.0865975
-2.55601 3.29208e-16 0.0926378
-2.52109 2.99813e-16 0.0992435
-2.48617 2.88972e-17 0.106481
-2.45126 1.49175e-16 0.114425
-2.41636 -2.56454e-16 0.123162
-2.38146 -4.36854e-16 0.13279
-2.34657 -6.60209e-16 0.143421
-2.31168 -1.05185e-15 0.155185
-2.2768 -1.33004e-15 0.168231
-2.24192 -2.03952e-15 0.182732
-2.20705 -2.84096e-15 0.198889
-2.17219 -3.57118e-15 0.216933
-2.13733 -3.30221e-15 0.237138
-2.10247 -4.68962e-15 0.259818
-2.06762 -5.48285e-15 0.28535
-2.03278 -7.83244e-15 0.314167
-1.99794 -1.10098e-14 0.346792
-1.9631 -1.58681e-14 0.383831
-1.92827 -1.98388e-14 0.42602
-1.89345 -2.50694e-14 0.474217
-1.85862 -3.36193e-14 0.529471
-1.82381 -4.16027e-14 0.593011
-1.78899 -4.74708e-14 0.666352
-1.75419 -5.82185e-14 0.751279
-1.71938 -6.18066e-14 0.850002
-1.68458 -8.77735e-14 0.965134
-1.64979 -8.54362e-14 1.09992
-1.61499 -1.1488e-13 1.25819
-1.58021 -1.33873e-13 1.44465
-1.54542 -1.52731e-13 1.66474
-1.51064 -1.97531e-13 1.92493
-1.47586 -2.37042e-13 2.2321
-1.44109 -3.32279e-13 2.59356
-1.40632 -3.88234e-13 3.01504
-1.37155 -3.30749e-13 3.49958
-1.33679 -8.3721e-14 4.04269
-1.30203 3.04442e-13 4.62996
-1.26727 3.7239e-13 5.23061
-1.23251 4.61604e-13 5.79978
-1.19776 4.52757e-13 6.28012
-1.16301 2.05844e-13 6.61919
-1.12827 4.57068e-14 6.77996
-1.09352 3.11557e-13 6.7574
-1.05878 1.2956e-13 6.57189
-1.02405 5.71897e-14 6.26508
-0.989309 2.68624e-13 5.88098
-0.954576 2.52593e-13 5.46116
-0.919844 3.06721e-13 5.03542
-0.885115 7.28139e-14 4.62515
-0.850388 -5.10798e-14 4.2418
-0.815663 -4.70211e-14 3.89179
-0.78094 -4.60293e-14 3.57647
-0.746219 -8.73036e-14 3.29545
-0.711499 -1.10521e-13 3.04635
-0.676781 -1.77622e-13 2.82662
-0.642065 -7.57856e-14 2.63313
-0.60735 -6.85067e-14 2.46312
-0.572637 -9.40755e-14 2.31376
-0.537925 -1.09832e-13 2.18269
-0.503214 -7.57156e-14 2.06765
-0.468504 -7.6712e-14 1.96681
-0.433796 -8.06381e-14 1.87847
-0.399089 -7.29132e-14 1.80126
-0.364382 -7.418e-14 1.73391
-0.329676 -5.91588e-14 1.67544
-0.294972 -5.43541e-14 1.62492
-0.260267 -4.80268e-14 1.58166
-0.225564 -5.4489e-14 1.545
-0.190861 -4.5712e-14 1.51446
-0.156158 -4.85516e-14 1.4896
-0.121456 -4.2421e-14 1.4701
-0.0867541 -4.91615e-14 1.45569
-0.0520524 -3.82169e-14 1.44619
-0.0173508 -8.66116e-14 1.44147
0.0173508 -5.85665e-14 1.44147
0.0520524 -4.00272e-14 1.44619
0.0867541 -3.8852e-14 1.45569
0.121456 -5.59196e-14 1.4701
0.156158 -4.67177e-14 1.4896
0.190861 -5.11628e-14 1.51446
0.225564 -4.54335e-14 1.545
0.260267 -5.14219e-14 1.58166
0.294972 -5.12502e-14 1.62492
0.329676 -4.54089e-14 1.67544
0.364382 -7.27622e-14 1.73391
0.399089 -7.48561e-14 1.80126
0.433796 -8.52433e-14 1.87847
0.468504 -8.82514e-14 1.96681
0.503214 -9.84881e-14 2.06765
0.537925 -9.60636e-14 2.18269
0.572637 -9.21932e-14 2.31376
0.60735 -6.86884e-14 2.46312
0.642065 -1.32615e-13 2.63313
0.676781 -1.65858e-13 2.82662
0.711499 -1.50972e-13 3.04635
0.746219 -8.98461e-14 3.29545
0.78094 -8.09501e-14 3.57647
0.815663 2.97881e-14 3.89179
0.850388 4.08012e-14 4.2418
0.885115 -5.23183e-14 4.62515
0.919844 2.82874e-13 5.03542
0.954576 9.40627e-14 5.46116
0.989309 1.49621e-13 5.88098
1.02405 1.76488e-13 6.26508
1.05878 1.21855e-13 6.57189
1.09352 1.28818e-14 6.7574
1.12827 1.88651e-13 6.77996
1.16301 3.47405e-13 6.61919
1.19776 1.81666e-13 6.28012
1.23251 6.83687e-13 5.79978
1.26727 2.78385e-13 5.23061
1.30203 6.06229e-14 4.62996
1.33679 -1.68152e-13 4.04269
1.37155 -3.33248e-13 3.49958
1.40632 -3.87075e-13 3.01504
1.44109 -3.36233e-13 2.59356
1.47586 -2.78918e-13 2.2321
1.51064 -2.01588e-13 1.92493
1.54542 -1.69995e-13 1.66474
1.58021 -1.27667e-13 1.44465
1.61499 -1.07662e-13 1.25819
1.64979 -9.74464e-14 1.09992
1.68458 -8.49451e-14 0.965134
1.71938 -7.05919e-14 0.850002
1.75419 -5.90502e-14 0.751279
1.78899 -4.66302e-14 0.666352
1.82381 -4.14335e-14 0.593011
1.85862 -3.38437e-14 0.529471
1.89345 -2.76349e-14 0.474217
1.92827 -1.91767e-14 0.42602
1.9631 -1.43742e-14 0.383831
1.99794 -1.09843e-14 0.346792
2.03278 -7.90052e-15 0.314167
2.06762 -5.94776e-15 0.28535
2.10247 -4.49641e-15 0.259818
2.13733 -4.77367e-15 0.237138
2.17219 -3.31624e-15 0.216933
2.20705 -2.60774e-15 0.198889
2.24192 -2.18442e-15 0.182732
2.2768 -1.54912e-15 0.168231
2.31168 -1.25211e-15 0.155185
2.34657 -8.31311e-16 0.143421
2.38146 -5.10248e-16 0.13279
2.41636 -1.33521e-16 0.123162
2.45126 -3.50115e-17 0.114425
2.48617 1.19258e-16 0.106481
2.52109 1.74781e-16 0.0992435
2.55601 1.97419e-16 0.0926378
2.59094 2.49731e-16 0.0865975
2.62587 2.96419e-16 0.0810652
2.66081 3.12737e-16 0.0759891
2.69576 4.04269e-16 0.0713244
2.73071 4.0549e-16 0.0670307
2.76567 4.47595e-16 0.0630726
2.80064 3.96803e-16 0.0594182
2.83561 3.69748e-16 0.0560395
2.87059 3.35669e-16 0.0529109
2.90558 2.63377e-16 0.05001
2.94058 1.62898e-16 0.0473161
2.97558 7.09501e-17 0.0448111
3.01059 6.41516e-17 0.0424782
3.0456 -1.63192e-17 0.0403025
3.08063 -1.25894e-17 0.0382702
3.11566 -6.68716e-17 0.0363691
3.1507 -9.13064e-17 0.0345877
3.18574 -9.83954e-17 0.0329159
3.2208 -1.26591e-16 0.0313441
3.25586 -1.34501e-16 0.029864
3.29093 -1.40185e-16 0.0284678
3.32601 -1.23783e-16 0.0271487
3.36109 -1.07309e-16 0.0259006
3.39619 -1.04119e-16 0.0247182
3.43129 -8.67903e-17 0.0235968
3.4664 -4.56517e-17 0.0225324
3.50152 -2.8543e-17 0.0215216
3.53665 -2.04659e-17 0.0205614
3.57179 -1.13593e-17 0.0196494
3.60694 -1.35533e-17 0.0187832
3.64209 -1.50782e-17 0.0179608
3.67726 -1.51404e-17 0.0171804
3.71243 -1.95833e-17 0.0164399
3.74761 -2.0555e-17 0.0157377
3.7828 -2.37036e-17 0.0150718
3.81801 -1.92307e-17 0.0144406
3.85322 -1.60561e-17 0.0138421
3.88844 3.53684e-18 0.0132748
3.92367 2.02159e-17 0.0127369
3.95891 3.99229e-17 0.0122269
3.99416 5.86852e-17 0.011743
4.02942 8.00914e-17 0.0112838
4.06469 1.04321e-16 0.010848
4.09997 1.14412e-16 0.010434
4.13526 1.20636e-16 0.0100407
4.17056 1.28101e-16 0.00966676
4.20587 1.29044e-16 0.00931108
4.24119 1.23202e-16 0.00897258
4.27653 1.17676e-16 0.00865021
4.31187 1.07785e-16 0.00834303
4.34722 9.74621e-17 0.00805014
4.38259 8.51185e-17 0.00777071
4.41797 7.22253e-17 0.00750394
4.45335 6.15088e-17 0.00724911
4.48875 5.06792e-17 0.00700553
4.52416 4.08317e-17 0.00677257
4.55958 3.3152e-17 0.00654963
4.59502 2.74233e-17 0.00633616
4.63046 2.18136e-17 0.00613164
4.66592 1.85407e-17 0.00593559
4.70139 1.28816e-17 0.00574755
4.73687 1.28737e-17 0.00556712
4.77237 9.15553e-18 0.00539389
4.80787 8.63701e-18 0.0052275
4.84339 6.7595e-18 0.00506761
4.87892 7.11029e-18 0.0049139
4.91446 7.98691e-18 0.00476606
4.95002 7.30513e-18 0.00462382
4.98559 7.39242e-18 0.0044869
5.02117 7.18866e-18 0.00435506
5.05677 8.92794e-18 0.00422807
5.09237 9.95436e-18 0.00410571
5.128 8.75731e-18 0.00398776
5.16363 9.91476e-18 0.00387404
5.19928 1.02122e-17 0.00376435
5.23494 1.01239e-17 0.00365853
5.27062 9.82905e-18 0.0035564
5.30631 1.00404e-17 0.00345782
5.34201 9.75765e-18 0.00336262
5.37773 9.52616e-18 0.00327069
5.41346 8.82917e-18 0.00318187
5.4492 9.17153e-18 0.00309604
5.48497 8.39451e-18 0.00301308
5.52074 8.94863e-18 0.00293289
5.55653 8.2272e-18 0.00285534
5.59233 7.71316e-18 0.00278033
5.62815 7.41902e-18 0.00270777
5.66399 6.57592e-18 0.00263756
5.69984 6.77182e-18 0.00256961
5.7357 5.35208e-18 0.00250384
5.77158 5.79476e-18 0.00244015
5.80748 5.12192e-18 0.00237847
5.84339 4.66442e-18 0.00231872
5.87932 4.39606e-18 0.00226084
5.91526 3.84706e-18 0.00220475
5.95122 3.80693e-18 0.00215038
5.9872 3.22979e-18 0.00209766
6.02319 3.08572e-18 0.00204655
6.05919 2.71604e-18 0.00199696
6.09522 2.51229e-18 0.00194886
6.13126 2.32607e-18 0.00190219
6.16732 2.218e-18 0.00185688
6.20339 1.74983e-18 0.0018129
6.23949 1.49735e-18 0.0017702
6.27559 1.63984e-18 0.00172872
6.31172 1.42125e-18 0.00168844
6.34786 1.19478e-18 0.00164929
6.38403 8.39362e-19 0.00161125
6.42021 8.96747e-19 0.00157428
6.4564 8.48947e-19 0.00153834
6.49262 8.54209e-19 0.0015034
6.52885 6.19091e-19 0.00146942
6.5651 6.23662e-19 0.00143637
6.60137 2.77703e-19 0.00140423
6.63766 6.06935e-20 0.00137296
6.67397 -2.02294e-19 0.00134254
6.71029 -4.80054e-19 0.00131294
6.74664 -6.9744e-19 0.00128413
6.783 -1.03867e-18 0.0012561
6.81938 -1.37762e-18 0.0012288
6.85579 -1.76672e-18 0.00120224
6.89221 -2.00125e-18 0.00117637
6.92865 -2.26028e-18 0.00115118
6.96511 -2.52579e-18 0.00112665
7.00159 -2.70081e-18 0.00110276
7.0381 -2.80347e-18 0.0010795
7.07462 -2.94124e-18 0.00105683
7.11116 -2.78972e-18 0.00103474
7.14772 -2.88247e-18 0.00101322
7.18431 -2.89982e-18 0.000992254
7.22091 -2.72002e-18 0.000971816
7.25754 -2.76079e-18 0.000951894
7.29418 -2.59404e-18 0.000932472
7.33085 -2.49454e-18 0.000913536
7.36754 -2.43554e-18 0.000895071
7.40425 -2.20827e-18 0.000877063
7.44099 -2.05308e-18 0.000859498
7.47774 -1.86906e-18 0.000842364
7.51452 -1.83556e-18 0.000825647
7.55132 -1.47956e-18 0.000809334
7.58814 -1.39765e-18 0.000793415
7.62498 -1.32492e-18 0.000777876
7.66185 -1.15714e-18 0.000762708
7.69874 -1.05823e-18 0.000747898
7.73566 -7.5714e-19 0.000733437
7.77259 -7.65911e-19 0.000719315
7.80955 -7.32615e-19 0.000705521
7.84654 -7.0303e-19 0.000692046
7.88355 -5.79919e-19 0.000678881
7.92058 -5.01195e-19 0.000666017
7.95763 -5.12011e-19 0.000653445
7.99471 -5.81352e-19 0.000641158
8.03182 -4.97858e-19 0.000629148
8.06895 -6.24886e-19 0.000617407
8.1061 -6.40457e-19 0.000605927
8.14328 -7.19735e-19 0.000594702
8.18049 -8.38247e-19 0.000583726
8.21772 -8.90596e-19 0.00057299
8.25497 -1.00507e-18 0.00056249
8.29226 -1.08885e-18 0.00055222
8.32956 -1.07832e-18 0.000542173
8.3669 -1.19263e-18 0.000532344
8.40426 -1.27859e-18 0.000522727
8.44165 -1.40174e-18 0.000513317
8.47906 -1.48565e-18 0.00050411
8.5165 -1.4846e-18 0.0004951
8.55397 -1.60194e-18 0.000486283
8.59146 -1.63671e-18 0.000477654
8.62899 -1.58033e-18 0.000469207
8.66654 -1.6685e-18 0.00046094
8.70412 -1.73676e-18 0.000452848
8.74172 -1.77242e-18 0.000444926
8.77936 -1.70581e-18 0.000437171
8.81702 -1.66697e-18 0.000429578
8.85471 -1.61492e-18 0.000422144
8.89244 -1.62865e-18 0.000414865
8.93019 -1.56726e-18 0.000407737
8.96797 -1.4737e-18 0.000400756
9.00578 -1.42815e-18 0.000393919
9.04362 -1.37539e-18 0.000387223
9.08149 -1.31169e-18 0.000380664
9.11939 -1.19945e-18 0.000374239
9.15732 -1.16348e-18 0.000367944
9.19528 -1.00294e-18 0.000361778
9.23327 -9.4503e-19 0.000355735
9.2713 -8.31342e-19 0.000349815
9.30935 -8.23457e-19 0.000344013
9.34744 -7.19492e-19 0.000338327
9.38556 -6.76796e-19 0.000332754
9.42371 -5.86343e-19 0.000327291
9.46189 -5.48538e-19 0.000321937
9.50011 -4.96072e-19 0.000316688
9.53836 -4.37806e-19 0.000311541
9.57664 -4.34654e-19 0.000306496
9.61496 -4.31047e-19 0.000301548
9.65331 -3.61888e-19 0.000296697
9.69169 -3.30457e-19 0.000291939
9.73011 -3.36238e-19 0.000287272
9.76856 -3.13666e-19 0.000282696
9.80704 -3.14053e-19 0.000278206
9.84557 -3.34922e-19 0.000273802
9.88412 -3.45331e-19 0.000269482
9.92271 -3.27275e-19 0.000265243
9.96134 -3.1368e-19 0.000261084
10 -3.31503e-19 0.000257002
10.0387 -3.38022e-19 0.000252997
10.0774 -3.43816e-19 0.000249067
10.1162 -3.90946e-19 0.00024521
10.155 -3.56459e-19 0.000241423
10.1939 -3.69181e-19 0.000237707
10.2328 -3.68554e-19 0.000234059
10.2717 -3.82055e-19 0.000230477
10.3106 -3.56626e-19 0.00022696
10.3496 -3.44257e-19 0.000223508
10.3887 -3.57412e-19 0.000220118
10.4278 -3.93002e-19 0.000216789
10.4669 -3.72692e-19 0.000213519
10.506 -3.7817e-19 0.000210308
10.5452 -3.7124e-19 0.000207155
10.5845 -3.75026e-19 0.000204057
10.6238 -3.78281e-19 0.000201014
10.6631 -3.91395e-19 0.000198025
10.7024 -3.68989e-19 0.000195089
10.7418 -3.89697e-19 0.000192203
10.7813 -3.5323e-19 0.000189369
10.8208 -3.46917e-19 0.000186583
10.8603 -3.15956e-19 0.000183846
10.8999 -3.1146e-19 0.000181156
10.9395 -3.01063e-19 0.000178512
10.9792 -2.94852e-19 0.000175914
11.0189 -2.92458e-19 0.00017336
11.0586 -2.83302e-19 0.00017085
11.0984 -2.6331e-19 0.000168382
11.1383 -2.39136e-19 0.000165956
11.1781 -2.40797e-19 0.000163572
11.2181 -2.19665e-19 0.000161227
11.2581 -2.08616e-19 0.000158921
11.2981 -2.04283e-19 0.000156654
11.3381 -1.84182e-19 0.000154425
11.3783 -1.89481e-19 0.000152233
11.4184 -1.74853e-19 0.000150077
11.4587 -1.79935e-19 0.000147956
11.4989 -1.67766e-19 0.000145871
11.5392 -1.44886e-19 0.000143819
11.5796 -1.60129e-19 0.000141802
11.62 -1.63458e-19 0.000139817
11.6605 -1.5216e-19 0.000137864
11.701 -1.50086e-19 0.000135943
11.7415 -1.52763e-19 0.000134053
11.7822 -1.39673e-19 0.000132193
11.8228 -1.48379e-19 0.000130364
11.8636 -1.44024e-19 0.000128563
11.9043 -1.44152e-19 0.000126791
11.9452 -1.50637e-19 0.000125048
11.986 -1.4747e-19 0.000123332
12.027 -1.47138e-19 0.000121644
12.068 -1.7135e-19 0.000119982
12.109 -1.57511e-19 0.000118346
12.1501 -1.62627e-19 0.000116735
12.1913 -1.63595e-19 0.000115151
12.2325 -1.59296e-19 0.00011359
12.2738 -1.5299e-19 0.000112054
12.3151 -1.69607e-19 0.000110542
12.3565 -1.73789e-19 0.000109053
12.3979 -1.59553e-19 0.000107588
12.4394 -1.70598e-19 0.000106144
12.481 -1.66356e-19 0.000104723
12.5226 -1.69522e-19 0.000103324
12.5643 -1.60296e-19 0.000101946
12.6061 -1.6494e-19 0.000100589
12.6479 -1.6046e-19 9.92524e-05
12.6898 -1.4284e-19 9.79362e-05
12.7317 -1.49718e-19 9.66398e-05
12.7737 -1.39854e-19 9.5363e-05
12.8158 -1.37216e-19 9.41053e-05
12.8579 -1.25436e-19 9.28664e-05
12.9001 -1.1482e-19 9.1646e-05
12.9424 -1.07788e-19 9.04438e-05
12.9847 -1.01351e-19 8.92594e-05
13.0271 -8.77716e-20 8.80925e-05
13.0696 -8.83942e-20 8.69429e-05
13.1121 -8.52585e-20 8.58101e-05
13.1547 -8.02443e-20 8.4694e-05
13.1974 -6.7889e-20 8.35943e-05
13.2402 -5.901e-20 8.25106e-05
13.283 -5.7917e-20 8.14426e-05
13.3259 -5.23734e-20 8.03902e-05
13.3689 -3.93044e-20 7.9353e-05
13.4119 -3.44327e-20 7.83308e-05
13.455 -2.96648e-20 7.73233e-05
13.4982 -2.898e-20 7.63302e-05
13.5415 -2.70554e-20 7.53514e-05
13.5848 -1.3161e-20 7.43866e-05
13.6283 -1.75268e-20 7.34355e-05
13.6718 -1.28337e-20 7.24979e-05
13.7153 -6.34984e-21 7.15735e-05
13.759 -9.99318e-21 7.06623e-05
13.8028 -7.00697e-21 6.97638e-05
13.8466 -6.7623e-21 6.8878e-05
13.8905 -8.40866e-21 6.80046e-05
13.9345 -5.22076e-21 6.71434e-05
13.9786 -9.59179e-21 6.62942e-05
14.0227 -9.37946e-21 6.54568e-05
14.067 -7.13412e-21 6.4631e-05
14.1113 -9.69647e-21 6.38167e-05
14.1558 -7.0389e-21 6.30135e-05
14.2003 -8.93401e-21 6.22214e-05
14.2449 -5.11522e-21 6.14401e-05
14.2896 -3.88381e-21 6.06696e-05
14.3344 -5.22228e-21 5.99095e-05
14.3793 -4.21336e-21 5.91598e-05
14.4243 -1.84773e-21 5.84202e-05
14.4693 -8.10221e-21 5.76907e-05
14.5145 -6.45061e-21 5.6971e-05
14.5598 -4.32443e-21 5.62609e-05
14.6052 -9.06216e-21 5.55604e-05
14.6506 -7.23251e-21 5.48693e-05
14.6962 -1.10476e-20 5.41874e-05
14.7419 -1.10687e-20 5.35146e-05
14.7877 -1.16036e-20 5.28508e-05
14.8336 -1.33738e-20 5.21957e-05
14.8796 -1.60888e-20 5.15493e-05
14.9257 -1.5755e-20 5.09114e-05
14.9719 -2.05402e-20 5.02819e-05
15.0182 -1.67142e-20 4.96606e-05
15.0647 -1.92182e-20 4.90475e-05
15.1112 -2.04353e-20 4.84423e-05
15.1579 -2.11916e-20 4.78451e-05
15.2047 -2.37082e-20 4.72556e-05
15.2516 -2.28452e-20 4.66737e-05
15.2986 -2.39286e-20 4.60993e-05
15.3458 -2.46053e-20 4.55323e-05
15.393 -2.58622e-20 4.49726e-05
15.4404 -2.48604e-20 4.442e-05
15.488 -2.2293e-20 4.38745e-05
15.5356 -2.32102e-20 4.33359e-05
15.5834 -2.43377e-20 4.28042e-05
15.6313 -1.78119e-20 4.22792e-05
15.6794 -1.84242e-20 4.17608e-05
15.7276 -1.6331e-20 4.1249e-05
15.7759 -1.94346e-20 4.07435e-05
15.8243 -1.5127e-20 4.02444e-05
15.873 -1.90744e-20 3.97515e-05
15.9217 -1.23909e-20 3.92647e-05
15.9706 -1.51139e-20 3.8784e-05
16.0197 -1.40228e-20 3.83092e-05
16.0689 -1.14988e-20 3.78402e-05
16.1182 -8.55881e-21 3.7377e-05
16.1677 -5.29188e-21 3.69194e-05
16.2174 -8.00039e-21 3.64674e-05
16.2672 -7.45456e-21 3.6021e-05
16.3172 -7.29141e-21 3.55799e-05
16.3674 -3.76867e-21 3.51441e-05
16.4177 -3.12975e-21 3.47136e-05
16.4682 -4.84367e-21 3.42882e-05
16.5189 -5.28289e-21 3.3868e-05
16.5697 -4.2472e-21 3.34527e-05
16.6208 -7.22551e-21 3.30423e-05
16.672 -1.47052e-21 3.26368e-05
16.7234 -7.52608e-22 3.22361e-05
16.775 9.13444e-23 3.184e-05
16.8268 1.34152e-21 3.14486e-05
16.8787 2.10842e-21 3.10617e-05
16.9309 1.76814e-21 3.06793e-05
16.9833 -9.18534e-22 3.03013e-05
17.0359 -1.83011e-21 2.99277e-05
17.0887 -7.01481e-21 2.95583e-05
17.1418 -8.25931e-21 2.91931e-05
17.195 -1.01816e-20 2.88321e-05
17.2485 -1.18969e-20 2.84751e-05
17.3022 -1.3142e-20 2.81222e-05
17.3562 -1.35953e-20 2.77731e-05
17.4104 -1.45271e-20 2.7428e-05
17.4648 -1.3905e-20 2.70867e-05
17.5195 -1.65098e-20 2.67491e-05
17.5744 -1.56556e-20 2.64153e-05
17.6296 -1.6223e-20 2.60851e-05
17.6851 -1.75194e-20 2.57584e-05
17.7408 -1.92715e-20 2.54353e-05
17.7969 -1.74451e-20 2.51156e-05
17.8532 -1.85342e-20 2.47994e-05
17.9098 -1.91172e-20 2.44864e-05
17.9667 -1.93802e-20 2.41768e-05
18.0239 -1.83213e-20 2.38704e-05
18.0815 -1.92506e-20 2.35672e-05
18.1393 -1.71284e-20 2.32671e-05
18.1975 -1.71003e-20 2.29701e-05
18.256 -1.24151e-20 2.26761e-05
18.3149 -1.26112e-20 2.2385e-05
18.3742 -7.845e-21 2.20969e-05
18.4338 -7.94107e-21 2.18116e-05
18.4938 -5.54727e-21 2.15291e-05
18.5542 -5.98344e-21 2.12493e-05
18.615 -5.96143e-21 2.09723e-05
18.6762 -6.19629e-21 2.06979e-05
18.7379 -6.67857e-21 2.0426e-05
18.8 -6.3141e-21 2.01567e-05
18.8625 -5.4505e-21 1.98899e-05
18.9255 -6.11621e-21 1.96255e-05
18.9891 -4.21284e-21 1.93634e-05
19.0531 -5.19055e-21 1.91037e-05
19.1177 -5.21228e-21 1.88462e-05
19.1828 -6.76255e-21 1.85909e-05
19.2484 -5.81804e-21 1.83377e-05
19.3147 -4.45479e-21 1.80866e-05
19.3816 -5.51632e-21 1.78375e-05
19.4491 -3.25432e-21 1.75904e-05
19.5173 -4.66835e-21 1.73451e-05
19.5862 -4.82492e-21 1.71016e-05
19.6558 -7.61756e-21 1.68599e-05
19.7262 -9.85531e-21 1.66199e-05
19.7974 -1.10158e-20 1.63814e-05
19.8694 -1.17761e-20 1.61445e-05
19.9423 -1.0926e-20 1.5909e-05
20.0162 -9.64889e-21 1.56748e-05
20.091 -8.40959e-21 1.54418e-05
20.1669 -7.55856e-21 1.521e-05
20.244 -6.23639e-21 1.49792e-05
20.3222 -7.20065e-21 1.47493e-05
20.4016 -7.21935e-21 1.45201e-05
20.4825 -7.14663e-21 1.42916e-05
20.5648 -5.71288e-21 1.40635e-05
20.6487 -4.42588e-21 1.38356e-05
20.7344 -2.81167e-21 1.36078e-05
20.8219 -1.31427e-21 1.33798e-05
20.9115 4.93478e-22 1.31513e-05
21.0034 2.17367e-21 1.2922e-05
21.0979 2.6016e-21 1.26915e-05
21.1952 2.54913e-21 1.24593e-05
21.2959 2.35998e-21 1.22248e-05
21.4004 9.58788e-22 1.19872e-05
21.5093 1.57117e-21 1.17455e-05
21.6237 5.28436e-23 1.14983e-05
21.7448 -4.54197e-22 1.12437e-05
21.8747 -5.26375e-22 1.09785e-05
22.0165 1.11273e-21 1.06977e-05
22.1768 2.43655e-22 1.0391e-05
22.3723 -2.11049e-21 1.00318e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.25Lambda0.5Nc1Classic/vANODiaP_FRG.txt <==
-22.3723 7.83143e-17 -0.000230448
-22.1768 1.7424e-16 -0.000253692
-22.0165 1.64478e-16 -0.000273949
-21.8747 2.51886e-16 -0.000292752
-21.7448 2.2108e-16 -0.000310592
-21.6237 3.09461e-16 -0.000327989
-21.5093 2.2461e-16 -0.000345006
-21.4004 3.52613e-16 -0.000361854
-21.2959 3.26851e-16 -0.000378611
-21.1952 3.24925e-16 -0.000395456
-21.0979 2.93021e-16 -0.000412359
-21.0034 2.75446e-16 -0.000429526
-20.9115 3.76618e-16 -0.000446864
-20.8219 3.67148e-16 -0.000464501
-20.7344 3.50318e-16 -0.000482379
-20.6487 4.60539e-16 -0.000500605
-20.5648 3.8099e-16 -0.00051912
-20.4825 3.9946e-16 -0.000538022
-20.4016 4.4321e-16 -0.000557259
-20.3222 5.27138e-16 -0.000576927
-20.244 5.73045e-16 -0.000596965
-20.1669 6.02907e-16 -0.000617461
-20.091 6.22264e-16 -0.000638361
-20.0162 5.63979e-16 -0.000659746
-19.9423 4.70382e-16 -0.000681559
-19.8694 4.79584e-16 -0.000703879
-19.7974 5.87463e-16 -0.000726651
-19.7262 4.24256e-16 -0.000749953
-19.6558 4.99744e-16 -0.000773735
-19.5862 3.96124e-16 -0.000798069
-19.5173 3.39193e-16 -0.000822901
-19.4491 2.4751e-16 -0.0008483
-19.3816 1.85385e-16 -0.000874208
-19.3147 1.21361e-16 -0.000900692
-19.2484 2.02551e-16 -0.000927702
-19.1828 2.01436e-16 -0.000955303
-19.1177 1.75354e-16 -0.000983449
-19.0531 2.24886e-16 -0.00101221
-18.9891 2.28613e-16 -0.00104153
-18.9255 1.53302e-16 -0.0010715
-18.8625 2.54518e-16 -0.00110205
-18.8 2.5029e-16 -0.00113328
-18.7379 2.70329e-16 -0.00116513
-18.6762 3.86398e-16 -0.00119768
-18.615 4.88081e-16 -0.00123089
-18.5542 5.87148e-16 -0.00126484
-18.4938 5.94225e-16 -0.00129949
-18.4338 7.36612e-16 -0.00133491
-18.3742 9.20271e-16 -0.00137107
-18.3149 9.25379e-16 -0.00140805
-18.256 1.10558e-15 -0.0014458
-18.1975 1.26023e-15 -0.00148443
-18.1393 1.41011e-15 -0.0015239
-18.0815 1.6775e-15 -0.00156429
-18.0239 1.72665e-15 -0.00160556
-17.9667 1.79346e-15 -0.00164779
-17.9098 2.06697e-15 -0.00169097
-17.8532 2.06769e-15 -0.00173517
-17.7969 2.18731e-15 -0.00178035
-17.7408 2.37755e-15 -0.00182658
-17.6851 2.39289e-15 -0.00187381
-17.6296 2.49931e-15 -0.00192209
-17.5744 2.52493e-15 -0.0019714
-17.5195 2.44968e-15 -0.00202177
-17.4648 2.68629e-15 -0.00207311
-17.4104 2.53428e-15 -0.00212544
-17.3562 2.74758e-15 -0.00217871
-17.3022 2.74412e-15 -0.0022329
-17.2485 2.461e-15 -0.00228786
-17.195 2.66135e-15 -0.00234359
-17.1418 2.47936e-15 -0.00239996
-17.0887 2.35915e-15 -0.00245687
-17.0359 2.26057e-15 -0.00251415
-16.9833 2.28085e-15 -0.00257171
-16.9309 2.03791e-15 -0.00262936
-16.8787 2.02262e-15 -0.00268693
-16.8268 1.97939e-15 -0.0027442
-16.775 1.92759e-15 -0.00280102
-16.7234 1.83395e-15 -0.00285713
-16.672 1.55243e-15 -0.0029123
-16.6208 1.73569e-15 -0.00296631
-16.5697 1.36833e-15 -0.00301894
-16.5189 1.34944e-15 -0.00306988
-16.4682 1.63379e-15 -0.00311897
-16.4177 1.07352e-15 -0.00316589
-16.3674 1.16055e-15 -0.00321047
-16.3172 1.04399e-15 -0.00325243
-16.2672 1.11758e-15 -0.00329158
-16.2174 9.6912e-16 -0.0033277
-16.1677 1.09441e-15 -0.00336063
-16.1182 1.03858e-15 -0.00339016
-16.0689 9.27339e-16 -0.0034162
-16.0197 1.01682e-15 -0.00343857
-15.9706 1.03406e-15 -0.0034572
-15.9217 1.2595e-15 -0.00347199
-15.873 1.06228e-15 -0.00348295
-15.8243 1.2826e-15 -0.00348993
-15.7759 1.42289e-15 -0.00349305
-15.7276 1.56844e-15 -0.00349227
-15.6794 1.64407e-15 -0.00348764
-15.6313 1.79562e-15 -0.00347923
-15.5834 1.72544e-15 -0.00346714
-15.5356 2.06573e-15 -0.00345145
-15.488 2.02728e-15 -0.00343231
-15.4404 2.07397e-15 -0.00340984
-15.393 2.27645e-15 -0.00338422
-15.3458 2.23146e-15 -0.00335556
-15.2986 2.3608e-15 -0.00332411
-15.2516 2.3476e-15 -0.00328997
-15.2047 2.44612e-15 -0.00325338
-15.1579 2.55896e-15 -0.0032145
-15.1112 2.57145e-15 -0.00317354
-15.0647 2.71298e-15 -0.00313064
-15.0182 2.80453e-15 -0.00308606
-14.9719 2.76455e-15 -0.0030399
-14.9257 2.77311e-15 -0.0029924
-14.8796 2.8773e-15 -0.00294366
-14.8336 2.89558e-15 -0.00289393
-14.7877 2.88579e-15 -0.00284326
-14.7419 2.91829e-15 -0.00279184
-14.6962 2.94153e-15 -0.0027398
-14.6506 2.86779e-15 -0.00268723
-14.6052 2.89335e-15 -0.00263425
-14.5598 2.74033e-15 -0.00258097
-14.5145 2.7943e-15 -0.00252741
-14.4693 2.73588e-15 -0.00247373
-14.4243 2.56163e-15 -0.00241993
-14.3793 2.57206e-15 -0.00236607
-14.3344 2.41795e-15 -0.00231217
-14.2896 2.36968e-15 -0.0022583
-14.2449 2.17497e-15 -0.00220441
-14.2003 2.00589e-15 -0.00215054
-14.1558 1.87495e-15 -0.00209667
-14.1113 1.72596e-15 -0.00204279
-14.067 1.55875e-15 -0.00198883
-14.0227 1.4078e-15 -0.00193484
-13.9786 1.17397e-15 -0.00188064
-13.9345 1.06316e-15 -0.00182632
-13.8905 8.59214e-16 -0.00177169
-13.8466 6.58982e-16 -0.00171675
-13.8028 5.05232e-16 -0.00166141
-13.759 3.12676e-16 -0.00160556
-13.7153 1.16362e-16 -0.00154914
-13.6718 -1.5226e-17 -0.00149204
-13.6283 -1.45109e-16 -0.00143414
-13.5848 -3.01362e-16 -0.00137541
-13.5415 -4.5349e-16 -0.00131565
-13.4982 -5.83458e-16 -0.0012548
-13.455 -7.03945e-16 -0.00119282
-13.4119 -7.94161e-16 -0.00112946
-13.3689 -8.48621e-16 -0.00106476
-13.3259 -8.9041e-16 -0.000998525
-13.283 -9.7948e-16 -0.00093063
-13.2402 -9.59064e-16 -0.000861129
-13.1974 -1.05155e-15 -0.000789657
-13.1547 -1.0365e-15 -0.000716367
-13.1121 -1.01077e-15 -0.000640943
-13.0696 -1.02733e-15 -0.000563378
-13.0271 -9.85402e-16 -0.000483502
-12.9847 -9.72588e-16 -0.000401257
-12.9424 -9.3824e-16 -0.000316528
-12.9001 -8.04151e-16 -0.0002295
-12.8579 -8.33773e-16 -0.00014051
-12.8158 -7.76957e-16 -5.02217e-05
-12.7737 -6.27415e-16 3.98665e-05
-12.7317 -6.07685e-16 0.000128891
-12.6898 -4.92129e-16 0.000216047
-12.6479 -3.9775e-16 0.000301601
-12.6061 -2.66964e-16 0.000387058
-12.5643 -3.81066e-16 0.000472366
-12.5226 -2.38266e-16 0.000559227
-12.481 -2.14043e-16 0.000646594
-12.4394 -1.56188e-16 0.000735158
-12.3979 -4.47745e-17 0.000824444
-12.3565 -2.80779e-18 0.000913782
-12.3151 5.63446e-18 0.00100374
-12.2738 7.63214e-17 0.00109286
-12.2325 9.07602e-17 0.00118207
-12.1913 7.68378e-17 0.00127015
-12.1501 9.4231e-17 0.0013574
-12.109 7.16294e-17 0.00144371
-12.068 1.55246e-16 0.00152823
-12.027 4.90403e-17 0.00161193
-11.986 2.05515e-16 0.00169325
-11.9452 1.51033e-16 0.00177351
-11.9043 2.91444e-16 0.0018514
-11.8636 2.57352e-16 0.00192752
-11.8228 1.70203e-16 0.00200186
-11.7822 6.77272e-17 0.00207364
-11.7415 6.79615e-17 0.00214412
-11.701 -8.89527e-18 0.00221167
-11.6605 -1.07114e-16 0.00227799
-11.62 -2.74689e-16 0.00234156
-11.5796 -1.19847e-16 0.00240356
-11.5392 -2.46546e-16 0.00246353
-11.4989 -1.17671e-16 0.00252132
-11.4587 -2.48279e-16 0.00257801
-11.4184 -3.34231e-16 0.00263201
-11.3783 -3.11017e-16 0.00268557
-11.3381 -4.13097e-16 0.00273637
-11.2981 -4.57554e-16 0.00278687
-11.2581 -4.53017e-16 0.00283522
-11.2181 -5.31949e-16 0.00288279
-11.1781 -4.4384e-16 0.00292941
-11.1383 -6.72817e-16 0.00297451
-11.0984 -6.09584e-16 0.00301976
-11.0586 -5.23933e-16 0.00306313
-11.0189 -6.4862e-16 0.00310722
-10.9792 -5.76705e-16 0.00314964
-10.9395 -6.10511e-16 0.00319276
-10.8999 -7.19361e-16 0.00323495
-10.8603 -7.79485e-16 0.00327729
-10.8208 -7.96761e-16 0.00331997
-10.7813 -8.43122e-16 0.00336198
-10.7418 -8.26839e-16 0.00340554
-10.7024 -7.97466e-16 0.00344794
-10.6631 -9.79364e-16 0.0034925
-10.6238 -9.12775e-16 0.00353607
-10.5845 -1.05055e-15 0.00358169
-10.5452 -1.01663e-15 0.00362716
-10.506 -1.15417e-15 0.00367401
-10.4669 -1.04247e-15 0.00372196
-10.4278 -1.18113e-15 0.00377041
-10.3887 -1.12546e-15 0.00382121
-10.3496 -1.26379e-15 0.00387188
-10.3106 -1.33082e-15 0.00392563
-10.2717 -1.20414e-15 0.00397912
-10.2328 -1.41894e-15 0.00403584
-10.1939 -1.44647e-15 0.00409277
-10.155 -1.51863e-15 0.00415251
-10.1162 -1.35812e-15 0.00421341
-10.0774 -1.59573e-15 0.00427631
-10.0387 -1.51721e-15 0.00434159
-10 -1.48492e-15 0.00440796
-9.96134 -1.50984e-15 0.00447783
-9.92271 -1.52271e-15 0.00454812
-9.88412 -1.49882e-15 0.00462258
-9.84557 -1.53993e-15 0.00469723
-9.80704 -1.72817e-15 0.00477624
-9.76856 -1.62133e-15 0.0048557
-9.73011 -1.80245e-15 0.00493922
-9.69169 -1.6664e-15 0.00502384
-9.65331 -1.89676e-15 0.00511186
-9.61496 -1.86193e-15 0.00520202
-9.57664 -2.06139e-15 0.00529452
-9.53836 -2.08421e-15 0.0053905
-9.50011 -2.28433e-15 0.00548766
-9.46189 -2.22481e-15 0.00558939
-9.42371 -2.30929e-15 0.00569161
-9.38556 -2.48595e-15 0.00579887
-9.34744 -2.3634e-15 0.0059065
-9.30935 -2.47649e-15 0.00601905
-9.2713 -2.36971e-15 0.00613231
-9.23327 -2.31653e-15 0.00624999
-9.19528 -2.1516e-15 0.00636903
-9.15732 -2.11694e-15 0.00649165
-9.11939 -2.00686e-15 0.00661656
-9.08149 -1.62365e-15 0.00674376
-9.04362 -1.57866e-15 0.00687462
-9.00578 -1.30213e-15 0.00700626
-8.96797 -1.2965e-15 0.00714286
-8.93019 -1.03732e-15 0.00727892
-8.89244 -9.34426e-16 0.00742067
-8.85471 -7.66496e-16 0.00756102
-8.81702 -8.86346e-16 0.00770719
-8.77936 -7.11328e-16 0.00785164
-8.74172 -9.40118e-16 0.00800159
-8.70412 -8.10151e-16 0.00814982
-8.66654 -9.87556e-16 0.00830251
-8.62899 -1.3213e-15 0.00845379
-8.59146 -1.57567e-15 0.00860796
-8.55397 -2.02899e-15 0.00876115
-8.5165 -2.27725e-15 0.00891588
-8.47906 -2.98649e-15 0.00907001
-8.44165 -3.38709e-15 0.00922411
-8.40426 -3.78117e-15 0.00937781
-8.3669 -4.2825e-15 0.00952944
-8.32956 -4.91412e-15 0.00968087
-8.29226 -5.19419e-15 0.00982793
-8.25497 -5.65993e-15 0.00997498
-8.21772 -6.23748e-15 0.0101153
-8.18049 -6.65698e-15 0.0102552
-8.14328 -6.88604e-15 0.0103863
-8.1061 -7.4882e-15 0.0105156
-8.06895 -7.65329e-15 0.0106348
-8.03182 -7.74833e-15 0.01075
-7.99471 -7.58738e-15 0.0108541
-7.95763 -7.46959e-15 0.0109514
-7.92058 -7.66333e-15 0.0110367
-7.88355 -6.8164e-15 0.0111122
-7.84654 -6.4904e-15 0.0111744
-7.80955 -5.82198e-15 0.0112237
-7.77259 -5.33021e-15 0.0112584
-7.73566 -4.13181e-15 0.0112768
-7.69874 -3.4441e-15 0.0112794
-7.66185 -2.58448e-15 0.0112621
-7.62498 -2.00887e-15 0.0112277
-7.58814 -2.49185e-16 0.0111694
-7.55132 2.8371e-16 0.0110925
-7.51452 8.57606e-16 0.0109877
-7.47774 1.77121e-15 0.0108629
-7.44099 2.98058e-15 0.0107064
-7.40425 3.53305e-15 0.0105281
-7.36754 3.52358e-15 0.010315
-7.33085 4.59542e-15 0.0100778
-7.29418 4.9265e-15 0.00980358
-7.25754 5.53101e-15 0.00950323
-7.22091 4.54527e-15 0.00916488
-7.18431 5.49201e-15 0.008799
-7.14772 4.66219e-15 0.00839581
-7.11116 5.1094e-15 0.00796493
-7.07462 3.52113e-15 0.00749939
-7.0381 4.14203e-15 0.00700761
-7.00159 3.14037e-15 0.00648622
-6.96511 2.97252e-15 0.00594171
-6.92865 1.92659e-15 0.00537491
-6.89221 1.91035e-15 0.00478969
-6.85579 1.24491e-15 0.00419132
-6.81938 8.42002e-16 0.00358026
-6.783 5.31951e-16 0.00296642
-6.74664 -1.3499e-16 0.0023458
-6.71029 3.68386e-16 0.00173315
-6.67397 -5.25046e-16 0.00111898
-6.63766 -1.60728e-16 0.000522865
-6.60137 -9.97259e-16 -7.0677e-05
-6.5651 -7.16074e-16 -0.000637757
-6.52885 -1.17041e-15 -0.00119947
-6.49262 -1.39069e-15 -0.00172887
-6.4564 -1.61075e-15 -0.00225131
-6.42021 -1.58336e-15 -0.0027384
-6.38403 -1.75401e-15 -0.00321802
-6.34786 -1.67519e-15 -0.00366179
-6.31172 -2.22897e-15 -0.00409843
-6.27559 -1.48992e-15 -0.00450073
-6.23949 -2.25894e-15 -0.00489676
-6.20339 -1.92813e-15 -0.00526139
-6.16732 -2.1799e-15 -0.00562068
-6.13126 -1.38495e-15 -0.00595243
-6.09522 -2.1018e-15 -0.00627932
-6.05919 -1.74068e-15 -0.0065831
-6.02319 -1.79429e-15 -0.00688162
-5.9872 -1.37336e-15 -0.0071617
-5.95122 -1.91655e-15 -0.00743489
-5.91526 -1.52057e-15 -0.00769435
-5.87932 -1.94736e-15 -0.00794401
-5.84339 -1.37896e-15 -0.00818437
-5.80748 -1.87139e-15 -0.00841101
-5.77158 -1.53287e-15 -0.00863227
-5.7357 -1.70124e-15 -0.00883521
-5.69984 -1.02869e-15 -0.00903615
-5.66399 -1.10258e-15 -0.00921376
-5.62815 -8.59941e-16 -0.00939242
-5.59233 -2.90809e-16 -0.00954262
-5.55653 -4.96391e-16 -0.00969696
-5.52074 -6.12728e-17 -0.00981797
-5.48497 -1.98459e-16 -0.00994656
-5.4492 1.68723e-16 -0.0100378
-5.41346 2.41937e-16 -0.0101406
-5.37773 2.379e-17 -0.0102033
-5.34201 5.05771e-16 -0.0102828
-5.30631 6.41984e-16 -0.0103213
-5.27062 1.2363e-15 -0.0103828
-5.23494 8.73999e-16 -0.0104047
-5.19928 2.19018e-15 -0.0104577
-5.16363 2.14105e-15 -0.0104745
-5.128 2.84931e-15 -0.0105321
-5.09237 2.49371e-15 -0.0105596
-5.05677 3.72895e-15 -0.0106386
-5.02117 3.41163e-15 -0.0106958
-4.98559 4.57768e-15 -0.0108161
-4.95002 3.71562e-15 -0.0109241
-4.91446 5.27269e-15 -0.0111069
-4.87892 3.97821e-15 -0.0112872
-4.84339 5.77717e-15 -0.0115531
-4.80787 4.5038e-15 -0.0118257
-4.77237 5.66868e-15 -0.0121926
-4.73687 5.21035e-15 -0.0125739
-4.70139 5.36498e-15 -0.0130553
-4.66592 4.89549e-15 -0.0135565
-4.63046 5.57828e-15 -0.01416
-4.59502 5.45898e-15 -0.0147865
-4.55958 5.95414e-15 -0.0155138
-4.52416 5.89723e-15 -0.0162652
-4.48875 7.25579e-15 -0.0171123
-4.45335 6.6162e-15 -0.0179831
-4.41797 8.75418e-15 -0.0189414
-4.38259 8.43496e-15 -0.0199223
-4.34722 1.0423e-14 -0.0209796
-4.31187 1.09268e-14 -0.0220578
-4.27653 1.27553e-14 -0.0231993
-4.24119 1.42788e-14 -0.0243599
-4.20587 1.56052e-14 -0.0255685
-4.17056 1.78378e-14 -0.0267944
-4.13526 1.84935e-14 -0.0280509
-4.09997 2.05355e-14 -0.0293226
-4.06469 2.04449e-14 -0.0306053
-4.02942 2.21887e-14 -0.0319003
-3.99416 2.27364e-14 -0.0331846
-3.95891 2.49676e-14 -0.0344766
-3.92367 2.60186e-14 -0.0357337
-3.88844 2.80656e-14 -0.0369914
-3.85322 2.95512e-14 -0.0381866
-3.81801 3.09051e-14 -0.0393728
-3.7828 3.2025e-14 -0.0404638
-3.74761 3.29553e-14 -0.0415335
-3.71243 3.48423e-14 -0.0424681
-3.67726 3.49256e-14 -0.0433665
-3.64209 3.6363e-14 -0.0440815
-3.60694 3.33869e-14 -0.0447392
-3.57179 3.38174e-14 -0.0451589
-3.53665 2.91626e-14 -0.0454902
-3.50152 2.81374e-14 -0.0455229
-3.4664 2.34781e-14 -0.0454271
-3.43129 2.32077e-14 -0.044962
-3.39619 2.11644e-14 -0.044324
-3.36109 2.37582e-14 -0.0432307
-3.32601 2.03097e-14 -0.0419204
-3.29093 2.69412e-14 -0.0400529
-3.25586 2.27959e-14 -0.037924
-3.2208 3.2623e-14 -0.0351281
-3.18574 2.18149e-14 -0.0320228
-3.1507 2.8141e-14 -0.0281451
-3.11566 1.82393e-14 -0.0239071
-3.08063 2.08153e-14 -0.0188084
-3.0456 9.14466e-15 -0.0133019
-3.01059 3.83178e-16 -0.00687544
-2.97558 -3.4542e-15 -1.15655e-05
-2.94058 -1.70577e-14 0.00778876
-2.90558 -1.82065e-14 0.0160166
-2.87059 -4.98464e-14 0.0251362
-2.83561 -3.31025e-14 0.0346063
-2.80064 -6.37118e-14 0.044832
-2.76567 -4.51734e-14 0.0552333
-2.73071 -7.72704e-14 0.066119
-2.69576 -4.00386e-14 0.076875
-2.66081 -5.20193e-14 0.0876696
-2.62587 -3.15483e-14 0.0978812
-2.59094 -4.45442e-14 0.107513
-2.55601 -2.20131e-14 0.116002
-2.52109 -2.73359e-14 0.123213
-2.48617 -2.81241e-14 0.128758
-2.45126 -4.15421e-14 0.13245
-2.41636 -2.12232e-14 0.134203
-2.38146 -5.27e-14 0.133894
-2.34657 -9.01159e-15 0.131782
-2.31168 -5.64914e-14 0.127877
-2.2768 1.03735e-14 0.122686
-2.24192 -5.00588e-14 0.116321
-2.20705 1.34444e-14 0.109352
-2.17219 -3.3238e-14 0.101895
-2.13733 2.10659e-14 0.0944348
-2.10247 -2.35067e-14 0.0870113
-2.06762 2.17845e-14 0.0799797
-2.03278 -4.11754e-15 0.0732865
-1.99794 2.92603e-14 0.0671788
-1.9631 2.0501e-15 0.0615329
-1.92827 2.61656e-14 0.0565263
-1.89345 1.03024e-14 0.0519972
-1.85862 3.13928e-14 0.0480822
-1.82381 9.76361e-15 0.0446072
-1.78899 2.797e-14 0.0416845
-1.75419 1.34887e-14 0.0391445
-1.71938 2.91478e-14 0.0370835
-1.68458 1.26867e-14 0.0353448
-1.64979 2.2139e-14 0.0340148
-1.61499 1.31098e-14 0.0329515
-1.58021 2.004e-14 0.0322362
-1.54542 1.21622e-14 0.0317396
-1.51064 1.26317e-14 0.0315417
-1.47586 1.29793e-14 0.0315239
-1.44109 8.5497e-15 0.0317666
-1.40632 1.31339e-14 0.0321602
-1.37155 2.48215e-15 0.0327859
-1.33679 1.28406e-14 0.0335421
-1.30203 1.24906e-15 0.0345114
-1.26727 1.24943e-14 0.0355984
-1.23251 -5.77061e-16 0.0368885
-1.19776 1.15828e-14 0.0382895
-1.16301 2.20007e-16 0.039892
-1.12827 1.16236e-14 0.0416038
-1.09352 -3.17272e-17 0.0435239
-1.05878 1.03957e-14 0.0455561
-1.02405 1.80834e-15 0.047811
-0.989309 1.0157e-14 0.0501845
-0.954576 2.78951e-15 0.0528026
-0.919844 8.28376e-15 0.0555491
-0.885115 5.67387e-15 0.0585692
-0.850388 7.78739e-15 0.061729
-0.815663 8.2359e-15 0.0651985
-0.78094 4.63147e-15 0.0688191
-0.746219 1.28439e-14 0.0727918
-0.711499 2.68194e-16 0.0769243
-0.676781 1.52254e-14 0.0814561
-0.642065 -1.18744e-14 0.0861501
-0.60735 1.93509e-14 0.0912929
-0.572637 -3.09904e-14 0.0965881
-0.537925 2.21063e-14 0.10238
-0.503214 -6.04999e-14 0.108294
-0.468504 3.41387e-14 0.114744
-0.433796 -9.66744e-14 0.121255
-0.399089 4.89875e-14 0.128321
-0.364382 -1.50249e-13 0.135341
-0.329676 8.52691e-14 0.142894
-0.294972 -2.42385e-13 0.150227
-0.260267 1.57231e-13 0.157993
-0.225564 -3.75648e-13 0.165259
-0.190861 2.93164e-13 0.172747
-0.156158 -4.72678e-13 0.179277
-0.121456 4.09914e-13 0.185565
-0.0867541 -4.60505e-13 0.190311
-0.0520524 5.36223e-13 0.194095
-0.0173508 -9.63803e-13 0.195464
0.0173508 -9.63803e-13 0.195464
0.0520524 5.36223e-13 0.194095
0.0867541 -4.60505e-13 0.190311
0.121456 4.09914e-13 0.185565
0.156158 -4.72678e-13 0.179277
0.190861 2.93164e-13 0.172747
0.225564 -3.75648e-13 0.165259
0.260267 1.57231e-13 0.157993
0.294972 -2.42385e-13 0.150227
0.329676 8.52691e-14 0.142894
0.364382 -1.50249e-13 0.135341
0.399089 4.89875e-14 0.128321
0.433796 -9.66744e-14 0.121255
0.468504 3.41387e-14 0.114744
0.503214 -6.04999e-14 0.108294
0.537925 2.21063e-14 0.10238
0.572637 -3.09904e-14 0.0965881
0.60735 1.93509e-14 0.0912929
0.642065 -1.18744e-14 0.0861501
0.676781 1.52254e-14 0.0814561
0.711499 2.68194e-16 0.0769243
0.746219 1.28439e-14 0.0727918
0.78094 4.63147e-15 0.0688191
0.815663 8.2359e-15 0.0651985
0.850388 7.78739e-15 0.061729
0.885115 5.67387e-15 0.0585692
0.919844 8.28376e-15 0.0555491
0.954576 2.78951e-15 0.0528026
0.989309 1.0157e-14 0.0501845
1.02405 1.80834e-15 0.047811
1.05878 1.03957e-14 0.0455561
1.09352 -3.17272e-17 0.0435239
1.12827 1.16236e-14 0.0416038
1.16301 2.20007e-16 0.039892
1.19776 1.15828e-14 0.0382895
1.23251 -5.77061e-16 0.0368885
1.26727 1.24943e-14 0.0355984
1.30203 1.24906e-15 0.0345114
1.33679 1.28406e-14 0.0335421
1.37155 2.48215e-15 0.0327859
1.40632 1.31339e-14 0.0321602
1.44109 8.5497e-15 0.0317666
1.47586 1.29793e-14 0.0315239
1.51064 1.26317e-14 0.0315417
1.54542 1.21622e-14 0.0317396
1.58021 2.004e-14 0.0322362
1.61499 1.31098e-14 0.0329515
1.64979 2.2139e-14 0.0340148
1.68458 1.26867e-14 0.0353448
1.71938 2.91478e-14 0.0370835
1.75419 1.34887e-14 0.0391445
1.78899 2.797e-14 0.0416845
1.82381 9.76361e-15 0.0446072
1.85862 3.13928e-14 0.0480822
1.89345 1.03024e-14 0.0519972
1.92827 2.61656e-14 0.0565263
1.9631 2.0501e-15 0.0615329
1.99794 2.92603e-14 0.0671788
2.03278 -4.11754e-15 0.0732865
2.06762 2.17845e-14 0.0799797
2.10247 -2.35067e-14 0.0870113
2.13733 2.10659e-14 0.0944348
2.17219 -3.3238e-14 0.101895
2.20705 1.34444e-14 0.109352
2.24192 -5.00588e-14 0.116321
2.2768 1.03735e-14 0.122686
2.31168 -5.64914e-14 0.127877
2.34657 -9.01159e-15 0.131782
2.38146 -5.27e-14 0.133894
2.41636 -2.12232e-14 0.134203
2.45126 -4.15421e-14 0.13245
2.48617 -2.81241e-14 0.128758
2.52109 -2.73359e-14 0.123213
2.55601 -2.20131e-14 0.116002
2.59094 -4.45442e-14 0.107513
2.62587 -3.15483e-14 0.0978812
2.66081 -5.20193e-14 0.0876696
2.69576 -4.00386e-14 0.076875
2.73071 -7.72704e-14 0.066119
2.76567 -4.51734e-14 0.0552333
2.80064 -6.37118e-14 0.044832
2.83561 -3.31025e-14 0.0346063
2.87059 -4.98464e-14 0.0251362
2.90558 -1.82065e-14 0.0160166
2.94058 -1.70577e-14 0.00778876
2.97558 -3.4542e-15 -1.15655e-05
3.01059 3.83178e-16 -0.00687544
3.0456 9.14466e-15 -0.0133019
3.08063 2.08153e-14 -0.0188084
3.11566 1.82393e-14 -0.0239071
3.1507 2.8141e-14 -0.0281451
3.18574 2.18149e-14 -0.0320228
3.2208 3.2623e-14 -0.0351281
3.25586 2.27959e-14 -0.037924
3.29093 2.69412e-14 -0.0400529
3.32601 2.03097e-14 -0.0419204
3.36109 2.37582e-14 -0.0432307
3.39619 2.11644e-14 -0.044324
3.43129 2.32077e-14 -0.044962
3.4664 2.34781e-14 -0.0454271
3.50152 2.81374e-14 -0.0455229
3.53665 2.91626e-14 -0.0454902
3.57179 3.38174e-14 -0.0451589
3.60694 3.33869e-14 -0.0447392
3.64209 3.6363e-14 -0.0440815
3.67726 3.49256e-14 -0.0433665
3.71243 3.48423e-14 -0.0424681
3.74761 3.29553e-14 -0.0415335
3.7828 3.2025e-14 -0.0404638
3.81801 3.09051e-14 -0.0393728
3.85322 2.95512e-14 -0.0381866
3.88844 2.80656e-14 -0.0369914
3.92367 2.60186e-14 -0.0357337
3.95891 2.49676e-14 -0.0344766
3.99416 2.27364e-14 -0.0331846
4.02942 2.21887e-14 -0.0319003
4.06469 2.04449e-14 -0.0306053
4.09997 2.05355e-14 -0.0293226
4.13526 1.84935e-14 -0.0280509
4.17056 1.78378e-14 -0.0267944
4.20587 1.56052e-14 -0.0255685
4.24119 1.42788e-14 -0.0243599
4.27653 1.27553e-14 -0.0231993
4.31187 1.09268e-14 -0.0220578
4.34722 1.0423e-14 -0.0209796
4.38259 8.43496e-15 -0.0199223
4.41797 8.75418e-15 -0.0189414
4.45335 6.6162e-15 -0.0179831
4.48875 7.25579e-15 -0.0171123
4.52416 5.89723e-15 -0.0162652
4.55958 5.95414e-15 -0.0155138
4.59502 5.45898e-15 -0.0147865
4.63046 5.57828e-15 -0.01416
4.66592 4.89549e-15 -0.0135565
4.70139 5.36498e-15 -0.0130553
4.73687 5.21035e-15 -0.0125739
4.77237 5.66868e-15 -0.0121926
4.80787 4.5038e-15 -0.0118257
4.84339 5.77717e-15 -0.0115531
4.87892 3.97821e-15 -0.0112872
4.91446 5.27269e-15 -0.0111069
4.95002 3.71562e-15 -0.0109241
4.98559 4.57768e-15 -0.0108161
5.02117 3.41163e-15 -0.0106958
5.05677 3.72895e-15 -0.0106386
5.09237 2.49371e-15 -0.0105596
5.128 2.84931e-15 -0.0105321
5.16363 2.14105e-15 -0.0104745
5.19928 2.19018e-15 -0.0104577
5.23494 8.73999e-16 -0.0104047
5.27062 1.2363e-15 -0.0103828
5.30631 6.41984e-16 -0.0103213
5.34201 5.05771e-16 -0.0102828
5.37773 2.379e-17 -0.0102033
5.41346 2.41937e-16 -0.0101406
5.4492 1.68723e-16 -0.0100378
5.48497 -1.98459e-16 -0.00994656
5.52074 -6.12728e-17 -0.00981797
5.55653 -4.96391e-16 -0.00969696
5.59233 -2.90809e-16 -0.00954262
5.62815 -8.59941e-16 -0.00939242
5.66399 -1.10258e-15 -0.00921376
5.69984 -1.02869e-15 -0.00903615
5.7357 -1.70124e-15 -0.00883521
5.77158 -1.53287e-15 -0.00863227
5.80748 -1.87139e-15 -0.00841101
5.84339 -1.37896e-15 -0.00818437
5.87932 -1.94736e-15 -0.00794401
5.91526 -1.52057e-15 -0.00769435
5.95122 -1.91655e-15 -0.00743489
5.9872 -1.37336e-15 -0.0071617
6.02319 -1.79429e-15 -0.00688162
6.05919 -1.74068e-15 -0.0065831
6.09522 -2.1018e-15 -0.00627932
6.13126 -1.38495e-15 -0.00595243
6.16732 -2.1799e-15 -0.00562068
6.20339 -1.92813e-15 -0.00526139
6.23949 -2.25894e-15 -0.00489676
6.27559 -1.48992e-15 -0.00450073
6.31172 -2.22897e-15 -0.00409843
6.34786 -1.67519e-15 -0.00366179
6.38403 -1.75401e-15 -0.00321802
6.42021 -1.58336e-15 -0.0027384
6.4564 -1.61075e-15 -0.00225131
6.49262 -1.39069e-15 -0.00172887
6.52885 -1.17041e-15 -0.00119947
6.5651 -7.16074e-16 -0.000637757
6.60137 -9.97259e-16 -7.0677e-05
6.63766 -1.60728e-16 0.000522865
6.67397 -5.25046e-16 0.00111898
6.71029 3.68386e-16 0.00173315
6.74664 -1.3499e-16 0.0023458
6.783 5.31951e-16 0.00296642
6.81938 8.42002e-16 0.00358026
6.85579 1.24491e-15 0.00419132
6.89221 1.91035e-15 0.00478969
6.92865 1.92659e-15 0.00537491
6.96511 2.97252e-15 0.00594171
7.00159 3.14037e-15 0.00648622
7.0381 4.14203e-15 0.00700761
7.07462 3.52113e-15 0.00749939
7.11116 5.1094e-15 0.00796493
7.14772 4.66219e-15 0.00839581
7.18431 5.49201e-15 0.008799
7.22091 4.54527e-15 0.00916488
7.25754 5.53101e-15 0.00950323
7.29418 4.9265e-15 0.00980358
7.33085 4.59542e-15 0.0100778
7.36754 3.52358e-15 0.010315
7.40425 3.53305e-15 0.0105281
7.44099 2.98058e-15 0.0107064
7.47774 1.77121e-15 0.0108629
7.51452 8.57606e-16 0.0109877
7.55132 2.8371e-16 0.0110925
7.58814 -2.49185e-16 0.0111694
7.62498 -2.00887e-15 0.0112277
7.66185 -2.58448e-15 0.0112621
7.69874 -3.4441e-15 0.0112794
7.73566 -4.13181e-15 0.0112768
7.77259 -5.33021e-15 0.0112584
7.80955 -5.82198e-15 0.0112237
7.84654 -6.4904e-15 0.0111744
7.88355 -6.8164e-15 0.0111122
7.92058 -7.66333e-15 0.0110367
7.95763 -7.46959e-15 0.0109514
7.99471 -7.58738e-15 0.0108541
8.03182 -7.74833e-15 0.01075
8.06895 -7.65329e-15 0.0106348
8.1061 -7.4882e-15 0.0105156
8.14328 -6.88604e-15 0.0103863
8.18049 -6.65698e-15 0.0102552
8.21772 -6.23748e-15 0.0101153
8.25497 -5.65993e-15 0.00997498
8.29226 -5.19419e-15 0.00982793
8.32956 -4.91412e-15 0.00968087
8.3669 -4.2825e-15 0.00952944
8.40426 -3.78117e-15 0.00937781
8.44165 -3.38709e-15 0.00922411
8.47906 -2.98649e-15 0.00907001
8.5165 -2.27725e-15 0.00891588
8.55397 -2.02899e-15 0.00876115
8.59146 -1.57567e-15 0.00860796
8.62899 -1.3213e-15 0.00845379
8.66654 -9.87556e-16 0.00830251
8.70412 -8.10151e-16 0.00814982
8.74172 -9.40118e-16 0.00800159
8.77936 -7.11328e-16 0.00785164
8.81702 -8.86346e-16 0.00770719
8.85471 -7.66496e-16 0.00756102
8.89244 -9.34426e-16 0.00742067
8.93019 -1.03732e-15 0.00727892
8.96797 -1.2965e-15 0.00714286
9.00578 -1.30213e-15 0.00700626
9.04362 -1.57866e-15 0.00687462
9.08149 -1.62365e-15 0.00674376
9.11939 -2.00686e-15 0.00661656
9.15732 -2.11694e-15 0.00649165
9.19528 -2.1516e-15 0.00636903
9.23327 -2.31653e-15 0.00624999
9.2713 -2.36971e-15 0.00613231
9.30935 -2.47649e-15 0.00601905
9.34744 -2.3634e-15 0.0059065
9.38556 -2.48595e-15 0.00579887
9.42371 -2.30929e-15 0.00569161
9.46189 -2.22481e-15 0.00558939
9.50011 -2.28433e-15 0.00548766
9.53836 -2.08421e-15 0.0053905
9.57664 -2.06139e-15 0.00529452
9.61496 -1.86193e-15 0.00520202
9.65331 -1.89676e-15 0.00511186
9.69169 -1.6664e-15 0.00502384
9.73011 -1.80245e-15 0.00493922
9.76856 -1.62133e-15 0.0048557
9.80704 -1.72817e-15 0.00477624
9.84557 -1.53993e-15 0.00469723
9.88412 -1.49882e-15 0.00462258
9.92271 -1.52271e-15 0.00454812
9.96134 -1.50984e-15 0.00447783
10 -1.48492e-15 0.00440796
10.0387 -1.51721e-15 0.00434159
10.0774 -1.59573e-15 0.00427631
10.1162 -1.35812e-15 0.00421341
10.155 -1.51863e-15 0.00415251
10.1939 -1.44647e-15 0.00409277
10.2328 -1.41894e-15 0.00403584
10.2717 -1.20414e-15 0.00397912
10.3106 -1.33082e-15 0.00392563
10.3496 -1.26379e-15 0.00387188
10.3887 -1.12546e-15 0.00382121
10.4278 -1.18113e-15 0.00377041
10.4669 -1.04247e-15 0.00372196
10.506 -1.15417e-15 0.00367401
10.5452 -1.01663e-15 0.00362716
10.5845 -1.05055e-15 0.00358169
10.6238 -9.12775e-16 0.00353607
10.6631 -9.79364e-16 0.0034925
10.7024 -7.97466e-16 0.00344794
10.7418 -8.26839e-16 0.00340554
10.7813 -8.43122e-16 0.00336198
10.8208 -7.96761e-16 0.00331997
10.8603 -7.79485e-16 0.00327729
10.8999 -7.19361e-16 0.00323495
10.9395 -6.10511e-16 0.00319276
10.9792 -5.76705e-16 0.00314964
11.0189 -6.4862e-16 0.00310722
11.0586 -5.23933e-16 0.00306313
11.0984 -6.09584e-16 0.00301976
11.1383 -6.72817e-16 0.00297451
11.1781 -4.4384e-16 0.00292941
11.2181 -5.31949e-16 0.00288279
11.2581 -4.53017e-16 0.00283522
11.2981 -4.57554e-16 0.00278687
11.3381 -4.13097e-16 0.00273637
11.3783 -3.11017e-16 0.00268557
11.4184 -3.34231e-16 0.00263201
11.4587 -2.48279e-16 0.00257801
11.4989 -1.17671e-16 0.00252132
11.5392 -2.46546e-16 0.00246353
11.5796 -1.19847e-16 0.00240356
11.62 -2.74689e-16 0.00234156
11.6605 -1.07114e-16 0.00227799
11.701 -8.89527e-18 0.00221167
11.7415 6.79615e-17 0.00214412
11.7822 6.77272e-17 0.00207364
11.8228 1.70203e-16 0.00200186
11.8636 2.57352e-16 0.00192752
11.9043 2.91444e-16 0.0018514
11.9452 1.51033e-16 0.00177351
11.986 2.05515e-16 0.00169325
12.027 4.90403e-17 0.00161193
12.068 1.55246e-16 0.00152823
12.109 7.16294e-17 0.00144371
12.1501 9.4231e-17 0.0013574
12.1913 7.68378e-17 0.00127015
12.2325 9.07602e-17 0.00118207
12.2738 7.63214e-17 0.00109286
12.3151 5.63446e-18 0.00100374
12.3565 -2.80779e-18 0.000913782
12.3979 -4.47745e-17 0.000824444
12.4394 -1.56188e-16 0.000735158
12.481 -2.14043e-16 0.000646594
12.5226 -2.38266e-16 0.000559227
12.5643 -3.81066e-16 0.000472366
12.6061 -2.66964e-16 0.000387058
12.6479 -3.9775e-16 0.000301601
12.6898 -4.92129e-16 0.000216047
12.7317 -6.07685e-16 0.000128891
12.7737 -6.27415e-16 3.98665e-05
12.8158 -7.76957e-16 -5.02217e-05
12.8579 -8.33773e-16 -0.00014051
12.9001 -8.04151e-16 -0.0002295
12.9424 -9.3824e-16 -0.000316528
12.9847 -9.72588e-16 -0.000401257
13.0271 -9.85402e-16 -0.000483502
13.0696 -1.02733e-15 -0.000563378
13.1121 -1.01077e-15 -0.000640943
13.1547 -1.0365e-15 -0.000716367
13.1974 -1.05155e-15 -0.000789657
13.2402 -9.59064e-16 -0.000861129
13.283 -9.7948e-16 -0.00093063
13.3259 -8.9041e-16 -0.000998525
13.3689 -8.48621e-16 -0.00106476
13.4119 -7.94161e-16 -0.00112946
13.455 -7.03945e-16 -0.00119282
13.4982 -5.83458e-16 -0.0012548
13.5415 -4.5349e-16 -0.00131565
13.5848 -3.01362e-16 -0.00137541
13.6283 -1.45109e-16 -0.00143414
13.6718 -1.5226e-17 -0.00149204
13.7153 1.16362e-16 -0.00154914
13.759 3.12676e-16 -0.00160556
13.8028 5.05232e-16 -0.00166141
13.8466 6.58982e-16 -0.00171675
13.8905 8.59214e-16 -0.00177169
13.9345 1.06316e-15 -0.00182632
13.9786 1.17397e-15 -0.00188064
14.0227 1.4078e-15 -0.00193484
14.067 1.55875e-15 -0.00198883
14.1113 1.72596e-15 -0.00204279
14.1558 1.87495e-15 -0.00209667
14.2003 2.00589e-15 -0.00215054
14.2449 2.17497e-15 -0.00220441
14.2896 2.36968e-15 -0.0022583
14.3344 2.41795e-15 -0.00231217
14.3793 2.57206e-15 -0.00236607
14.4243 2.56163e-15 -0.00241993
14.4693 2.73588e-15 -0.00247373
14.5145 2.7943e-15 -0.00252741
14.5598 2.74033e-15 -0.00258097
14.6052 2.89335e-15 -0.00263425
14.6506 2.86779e-15 -0.00268723
14.6962 2.94153e-15 -0.0027398
14.7419 2.91829e-15 -0.00279184
14.7877 2.88579e-15 -0.00284326
14.8336 2.89558e-15 -0.00289393
14.8796 2.8773e-15 -0.00294366
14.9257 2.77311e-15 -0.0029924
14.9719 2.76455e-15 -0.0030399
15.0182 2.80453e-15 -0.00308606
15.0647 2.71298e-15 -0.00313064
15.1112 2.57145e-15 -0.00317354
15.1579 2.55896e-15 -0.0032145
15.2047 2.44612e-15 -0.00325338
15.2516 2.3476e-15 -0.00328997
15.2986 2.3608e-15 -0.00332411
15.3458 2.23146e-15 -0.00335556
15.393 2.27645e-15 -0.00338422
15.4404 2.07397e-15 -0.00340984
15.488 2.02728e-15 -0.00343231
15.5356 2.06573e-15 -0.00345145
15.5834 1.72544e-15 -0.00346714
15.6313 1.79562e-15 -0.00347923
15.6794 1.64407e-15 -0.00348764
15.7276 1.56844e-15 -0.00349227
15.7759 1.42289e-15 -0.00349305
15.8243 1.2826e-15 -0.00348993
15.873 1.06228e-15 -0.00348295
15.9217 1.2595e-15 -0.00347199
15.9706 1.03406e-15 -0.0034572
16.0197 1.01682e-15 -0.00343857
16.0689 9.27339e-16 -0.0034162
16.1182 1.03858e-15 -0.00339016
16.1677 1.09441e-15 -0.00336063
16.2174 9.6912e-16 -0.0033277
16.2672 1.11758e-15 -0.00329158
16.3172 1.04399e-15 -0.00325243
16.3674 1.16055e-15 -0.00321047
16.4177 1.07352e-15 -0.00316589
16.4682 1.63379e-15 -0.00311897
16.5189 1.34944e-15 -0.00306988
16.5697 1.36833e-15 -0.00301894
16.6208 1.73569e-15 -0.00296631
16.672 1.55243e-15 -0.0029123
16.7234 1.83395e-15 -0.00285713
16.775 1.92759e-15 -0.00280102
16.8268 1.97939e-15 -0.0027442
16.8787 2.02262e-15 -0.00268693
16.9309 2.03791e-15 -0.00262936
16.9833 2.28085e-15 -0.00257171
17.0359 2.26057e-15 -0.00251415
17.0887 2.35915e-15 -0.00245687
17.1418 2.47936e-15 -0.00239996
17.195 2.66135e-15 -0.00234359
17.2485 2.461e-15 -0.00228786
17.3022 2.74412e-15 -0.0022329
17.3562 2.74758e-15 -0.00217871
17.4104 2.53428e-15 -0.00212544
17.4648 2.68629e-15 -0.00207311
17.5195 2.44968e-15 -0.00202177
17.5744 2.52493e-15 -0.0019714
17.6296 2.49931e-15 -0.00192209
17.6851 2.39289e-15 -0.00187381
17.7408 2.37755e-15 -0.00182658
17.7969 2.18731e-15 -0.00178035
17.8532 2.06769e-15 -0.00173517
17.9098 2.06697e-15 -0.00169097
17.9667 1.79346e-15 -0.00164779
18.0239 1.72665e-15 -0.00160556
18.0815 1.6775e-15 -0.00156429
18.1393 1.41011e-15 -0.0015239
18.1975 1.26023e-15 -0.00148443
18.256 1.10558e-15 -0.0014458
18.3149 9.25379e-16 -0.00140805
18.3742 9.20271e-16 -0.00137107
18.4338 7.36612e-16 -0.00133491
18.4938 5.94225e-16 -0.00129949
18.5542 5.87148e-16 -0.00126484
18.615 4.88081e-16 -0.00123089
18.6762 3.86398e-16 -0.00119768
18.7379 2.70329e-16 -0.00116513
18.8 2.5029e-16 -0.00113328
18.8625 2.54518e-16 -0.00110205
18.9255 1.53302e-16 -0.0010715
18.9891 2.28613e-16 -0.00104153
19.0531 2.24886e-16 -0.00101221
19.1177 1.75354e-16 -0.000983449
19.1828 2.01436e-16 -0.000955303
19.2484 2.02551e-16 -0.000927702
19.3147 1.21361e-16 -0.000900692
19.3816 1.85385e-16 -0.000874208
19.4491 2.4751e-16 -0.0008483
19.5173 3.39193e-16 -0.000822901
19.5862 3.96124e-16 -0.000798069
19.6558 4.99744e-16 -0.000773735
19.7262 4.24256e-16 -0.000749953
19.7974 5.87463e-16 -0.000726651
19.8694 4.79584e-16 -0.000703879
19.9423 4.70382e-16 -0.000681559
20.0162 5.63979e-16 -0.000659746
20.091 6.22264e-16 -0.000638361
20.1669 6.02907e-16 -0.000617461
20.244 5.73045e-16 -0.000596965
20.3222 5.27138e-16 -0.000576927
20.4016 4.4321e-16 -0.000557259
20.4825 3.9946e-16 -0.000538022
20.5648 3.8099e-16 -0.00051912
20.6487 4.60539e-16 -0.000500605
20.7344 3.50318e-16 -0.000482379
20.8219 3.67148e-16 -0.000464501
20.9115 3.76618e-16 -0.000446864
21.0034 2.75446e-16 -0.000429526
21.0979 2.93021e-16 -0.000412359
21.1952 3.24925e-16 -0.000395456
21.2959 3.26851e-16 -0.000378611
21.4004 3.52613e-16 -0.000361854
21.5093 2.2461e-16 -0.000345006
21.6237 3.09461e-16 -0.000327989
21.7448 2.2108e-16 -0.000310592
21.8747 2.51886e-16 -0.000292752
22.0165 1.64478e-16 -0.000273949
22.1768 1.7424e-16 -0.000253692
22.3723 7.83143e-17 -0.000230448


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.25Lambda0.5Nc1Classic/vANOOffP_FRG.txt <==
-22.3723 7.92836e-17 -0.000230554
-22.1768 1.74827e-16 -0.00025376
-22.0165 1.65463e-16 -0.000274047
-21.8747 2.5248e-16 -0.000292826
-21.7448 2.22077e-16 -0.00031069
-21.6237 3.10063e-16 -0.000328067
-21.5093 2.25517e-16 -0.000345103
-21.4004 3.53424e-16 -0.000361936
-21.2959 3.27767e-16 -0.000378709
-21.1952 3.25743e-16 -0.000395541
-21.0979 2.94049e-16 -0.000412459
-21.0034 2.76272e-16 -0.000429613
-20.9115 3.77551e-16 -0.000446965
-20.8219 3.67877e-16 -0.00046459
-20.7344 3.51363e-16 -0.000482482
-20.6487 4.61484e-16 -0.000500697
-20.5648 3.82044e-16 -0.000519225
-20.4825 4.00412e-16 -0.000538117
-20.4016 4.44328e-16 -0.000557367
-20.3222 5.28099e-16 -0.000577025
-20.244 5.74223e-16 -0.000597075
-20.1669 6.03928e-16 -0.000617562
-20.091 6.2337e-16 -0.000638473
-20.0162 5.65008e-16 -0.00065985
-19.9423 4.71524e-16 -0.000681674
-19.8694 4.80566e-16 -0.000703986
-19.7974 5.88613e-16 -0.000726769
-19.7262 4.2519e-16 -0.000750063
-19.6558 5.00847e-16 -0.000773856
-19.5862 3.97231e-16 -0.000798182
-19.5173 3.40304e-16 -0.000823025
-19.4491 2.48625e-16 -0.000848417
-19.3816 1.86615e-16 -0.000874335
-19.3147 1.22483e-16 -0.000900812
-19.2484 2.0379e-16 -0.000927832
-19.1828 2.02566e-16 -0.000955427
-19.1177 1.76715e-16 -0.000983583
-19.0531 2.26024e-16 -0.00101234
-18.9891 2.29983e-16 -0.00104167
-18.9255 1.54448e-16 -0.00107163
-18.8625 2.55668e-16 -0.00110219
-18.8 2.51443e-16 -0.00113341
-18.7379 2.71487e-16 -0.00116528
-18.6762 3.87791e-16 -0.00119782
-18.615 4.89245e-16 -0.00123104
-18.5542 5.88551e-16 -0.00126498
-18.4938 5.95632e-16 -0.00129964
-18.4338 7.37788e-16 -0.00133506
-18.3742 9.21687e-16 -0.00137123
-18.3149 9.26563e-16 -0.0014082
-18.256 1.10653e-15 -0.00144597
-18.1975 1.26214e-15 -0.00148459
-18.1393 1.41155e-15 -0.00152407
-18.0815 1.67894e-15 -0.00156445
-18.0239 1.72809e-15 -0.00160573
-17.9667 1.79539e-15 -0.00164796
-17.9098 2.06842e-15 -0.00169116
-17.8532 2.06915e-15 -0.00173535
-17.7969 2.18828e-15 -0.00178054
-17.7408 2.37902e-15 -0.00182676
-17.6851 2.39437e-15 -0.001874
-17.6296 2.50079e-15 -0.00192229
-17.5744 2.52691e-15 -0.00197161
-17.5195 2.45116e-15 -0.00202197
-17.4648 2.68778e-15 -0.00207332
-17.4104 2.53577e-15 -0.00212565
-17.3562 2.74908e-15 -0.00217893
-17.3022 2.74562e-15 -0.00223311
-17.2485 2.46302e-15 -0.00228809
-17.195 2.66337e-15 -0.00234382
-17.1418 2.48139e-15 -0.0024002
-17.0887 2.36118e-15 -0.00245711
-17.0359 2.2626e-15 -0.0025144
-16.9833 2.28289e-15 -0.00257196
-16.9309 2.03893e-15 -0.00262962
-16.8787 2.02468e-15 -0.00268719
-16.8268 1.98145e-15 -0.00274447
-16.775 1.92966e-15 -0.0028013
-16.7234 1.83707e-15 -0.00285741
-16.672 1.55347e-15 -0.00291259
-16.6208 1.73673e-15 -0.00296661
-16.5697 1.36938e-15 -0.00301924
-16.5189 1.35154e-15 -0.0030702
-16.4682 1.6359e-15 -0.00311928
-16.4177 1.07458e-15 -0.00316622
-16.3674 1.16161e-15 -0.0032108
-16.3172 1.04399e-15 -0.00325277
-16.2672 1.11651e-15 -0.00329192
-16.2174 9.68051e-16 -0.00332806
-16.1677 1.09334e-15 -0.00336099
-16.1182 1.03751e-15 -0.00339054
-16.0689 9.2626e-16 -0.00341658
-16.0197 1.01682e-15 -0.00343897
-15.9706 1.03406e-15 -0.0034576
-15.9217 1.26168e-15 -0.00347242
-15.873 1.06447e-15 -0.00348338
-15.8243 1.2826e-15 -0.00349038
-15.7759 1.42509e-15 -0.00349352
-15.7276 1.56844e-15 -0.00349275
-15.6794 1.6485e-15 -0.00348814
-15.6313 1.80005e-15 -0.00347974
-15.5834 1.72767e-15 -0.00346766
-15.5356 2.06796e-15 -0.003452
-15.488 2.02728e-15 -0.00343287
-15.4404 2.07397e-15 -0.00341043
-15.393 2.27645e-15 -0.00338482
-15.3458 2.23598e-15 -0.00335619
-15.2986 2.36307e-15 -0.00332475
-15.2516 2.34988e-15 -0.00329065
-15.2047 2.4484e-15 -0.00325408
-15.1579 2.56125e-15 -0.00321523
-15.1112 2.57375e-15 -0.00317429
-15.0647 2.71758e-15 -0.00313143
-15.0182 2.80684e-15 -0.00308687
-14.9719 2.76686e-15 -0.00304075
-14.9257 2.77543e-15 -0.00299329
-14.8796 2.88196e-15 -0.00294459
-14.8336 2.89792e-15 -0.00289489
-14.7877 2.89049e-15 -0.00284427
-14.7419 2.92064e-15 -0.00279289
-14.6962 2.94389e-15 -0.00274091
-14.6506 2.87016e-15 -0.00268838
-14.6052 2.89573e-15 -0.00263546
-14.5598 2.7451e-15 -0.00258224
-14.5145 2.79908e-15 -0.00252876
-14.4693 2.73828e-15 -0.00247513
-14.4243 2.56404e-15 -0.00242142
-14.3793 2.57688e-15 -0.00236763
-14.3344 2.42279e-15 -0.00231382
-14.2896 2.37454e-15 -0.00226004
-14.2449 2.18227e-15 -0.00220626
-14.2003 2.01077e-15 -0.0021525
-14.1558 1.87985e-15 -0.00209876
-14.1113 1.72841e-15 -0.00204501
-14.067 1.56615e-15 -0.0019912
-14.0227 1.41027e-15 -0.00193737
-13.9786 1.17894e-15 -0.00188335
-13.9345 1.06814e-15 -0.00182923
-13.8905 8.66707e-16 -0.00177482
-13.8466 6.63993e-16 -0.00172012
-13.8028 5.12773e-16 -0.00166506
-13.759 3.22763e-16 -0.0016095
-13.7153 1.23951e-16 -0.00155344
-13.6718 -5.07535e-18 -0.00149672
-13.6283 -1.34926e-16 -0.00143927
-13.5848 -2.91146e-16 -0.00138103
-13.5415 -4.43241e-16 -0.00132186
-13.4982 -5.68037e-16 -0.00126168
-13.455 -6.88474e-16 -0.00120048
-13.4119 -7.76053e-16 -0.00113801
-13.3689 -8.2786e-16 -0.00107438
-13.3259 -8.69582e-16 -0.00100941
-13.283 -9.55973e-16 -0.000943023
-13.2402 -9.3286e-16 -0.000875323
-13.1974 -1.02264e-15 -0.000806047
-13.1547 -1.00222e-15 -0.000735416
-13.1121 -9.79014e-16 -0.000663267
-13.0696 -9.90164e-16 -0.000589712
-13.0271 -9.45453e-16 -0.000514775
-12.9847 -9.35181e-16 -0.000438529
-12.9424 -9.06072e-16 -0.00036097
-12.9001 -7.88014e-16 -0.000282127
-12.8579 -8.20282e-16 -0.000201824
-12.8158 -7.63421e-16 -0.000119539
-12.7737 -6.0297e-16 -3.51122e-05
-12.7317 -5.88609e-16 5.21976e-05
-12.6898 -4.75725e-16 0.000142073
-12.6479 -3.92264e-16 0.000233904
-12.6061 -2.72468e-16 0.00032748
-12.5643 -3.8935e-16 0.000421229
-12.5226 -2.52119e-16 0.000515872
-12.481 -2.25162e-16 0.000609988
-12.4394 -1.67344e-16 0.000704184
-12.3979 -5.31697e-17 0.000798117
-12.3565 -8.42338e-18 0.000891245
-12.3151 -0 0.000984311
-12.2738 6.78412e-17 0.00107598
-12.2325 8.50877e-17 0.0011673
-12.1913 7.11461e-17 0.00125714
-12.1501 8.852e-17 0.00134586
-12.109 6.58991e-17 0.0014334
-12.068 1.46621e-16 0.00151898
-12.027 4.32708e-17 0.00160358
-11.986 2.0262e-16 0.00168568
-11.9452 1.4232e-16 0.00176661
-11.9043 2.85615e-16 0.00184509
-11.8636 2.51503e-16 0.00192172
-11.8228 1.61399e-16 0.00199652
-11.7822 6.47825e-17 0.00206869
-11.7415 6.50066e-17 0.00213954
-11.701 -1.77905e-17 0.0022074
-11.6605 -1.13065e-16 0.00227401
-11.62 -2.80661e-16 0.00233783
-11.5796 -1.25839e-16 0.00240007
-11.5392 -2.49552e-16 0.00246024
-11.4989 -1.26722e-16 0.00251823
-11.4587 -2.54335e-16 0.00257509
-11.4184 -3.43346e-16 0.00262925
-11.3783 -3.17115e-16 0.00268295
-11.3381 -4.22277e-16 0.00273389
-11.2981 -4.63695e-16 0.0027845
-11.2581 -4.56099e-16 0.00283297
-11.2181 -5.38135e-16 0.00288064
-11.1781 -4.46944e-16 0.00292736
-11.1383 -6.82161e-16 0.00297255
-11.0984 -6.14273e-16 0.0030179
-11.0586 -5.30208e-16 0.00306133
-11.0189 -6.53343e-16 0.0031055
-10.9792 -5.81445e-16 0.00314798
-10.9395 -6.15268e-16 0.00319118
-10.8999 -7.24135e-16 0.00323342
-10.8603 -7.84277e-16 0.00327582
-10.8208 -7.99967e-16 0.00331854
-10.7813 -8.49558e-16 0.00336061
-10.7418 -8.34914e-16 0.00340421
-10.7024 -8.0395e-16 0.00344666
-10.6631 -9.85871e-16 0.00349125
-10.6238 -9.17674e-16 0.00353487
-10.5845 -1.05711e-15 0.00358052
-10.5452 -1.02321e-15 0.00362603
-10.506 -1.15912e-15 0.0036729
-10.4669 -1.0491e-15 0.00372089
-10.4278 -1.18778e-15 0.00376937
-10.3887 -1.13047e-15 0.0038202
-10.3496 -1.2705e-15 0.00387089
-10.3106 -1.33419e-15 0.00392467
-10.2717 -1.20921e-15 0.00397818
-10.2328 -1.42402e-15 0.00403493
-10.1939 -1.44987e-15 0.00409187
-10.155 -1.52204e-15 0.00415165
-10.1162 -1.36326e-15 0.00421256
-10.0774 -1.60089e-15 0.00427548
-10.0387 -1.5224e-15 0.00434077
-10 -1.49013e-15 0.00440717
-9.96134 -1.51507e-15 0.00447705
-9.92271 -1.52796e-15 0.00454736
-9.88412 -1.50409e-15 0.00462183
-9.84557 -1.54522e-15 0.0046965
-9.80704 -1.73171e-15 0.00477552
-9.76856 -1.62577e-15 0.00485499
-9.73011 -1.8078e-15 0.00493852
-9.69169 -1.67088e-15 0.00502316
-9.65331 -1.90125e-15 0.00511118
-9.61496 -1.86644e-15 0.00520136
-9.57664 -2.06591e-15 0.00529387
-9.53836 -2.08876e-15 0.00538986
-9.50011 -2.28798e-15 0.00548703
-9.46189 -2.22939e-15 0.00558878
-9.42371 -2.3139e-15 0.005691
-9.38556 -2.49057e-15 0.00579828
-9.34744 -2.36711e-15 0.00590591
-9.30935 -2.48114e-15 0.00601847
-9.2713 -2.37345e-15 0.00613173
-9.23327 -2.32029e-15 0.00624943
-9.19528 -2.15537e-15 0.00636847
-9.15732 -2.12073e-15 0.0064911
-9.11939 -2.01066e-15 0.00661602
-9.08149 -1.62842e-15 0.00674322
-9.04362 -1.58297e-15 0.00687408
-9.00578 -1.30647e-15 0.00700574
-8.96797 -1.30134e-15 0.00714234
-8.93019 -1.04169e-15 0.00727841
-8.89244 -9.38815e-16 0.00742016
-8.85471 -7.71394e-16 0.00756052
-8.81702 -8.90772e-16 0.00770669
-8.77936 -7.16268e-16 0.00785115
-8.74172 -9.44583e-16 0.0080011
-8.70412 -8.14636e-16 0.00814934
-8.66654 -9.9206e-16 0.00830203
-8.62899 -1.32607e-15 0.00845332
-8.59146 -1.58022e-15 0.00860748
-8.55397 -2.03381e-15 0.00876069
-8.5165 -2.28183e-15 0.00891542
-8.47906 -2.99148e-15 0.00906955
-8.44165 -3.39222e-15 0.00922365
-8.40426 -3.78582e-15 0.00937737
-8.3669 -4.28717e-15 0.00952899
-8.32956 -4.91879e-15 0.00968043
-8.29226 -5.1989e-15 0.00982748
-8.25497 -5.6646e-15 0.00997455
-8.21772 -6.24275e-15 0.0101148
-8.18049 -6.66188e-15 0.0102548
-8.14328 -6.89083e-15 0.0103859
-8.1061 -7.49302e-15 0.0105152
-8.06895 -7.65866e-15 0.0106344
-8.03182 -7.75265e-15 0.0107495
-7.99471 -7.59281e-15 0.0108536
-7.95763 -7.47395e-15 0.010951
-7.92058 -7.6688e-15 0.0110363
-7.88355 -6.8208e-15 0.0111118
-7.84654 -6.49482e-15 0.011174
-7.80955 -5.82754e-15 0.0112233
-7.77259 -5.33523e-15 0.0112579
-7.73566 -4.1363e-15 0.0112764
-7.69874 -3.44973e-15 0.011279
-7.66185 -2.589e-15 0.0112617
-7.62498 -2.01342e-15 0.0112273
-7.58814 -2.53757e-16 0.011169
-7.55132 2.79115e-16 0.0110921
-7.51452 8.50681e-16 0.0109873
-7.47774 1.76425e-15 0.0108625
-7.44099 2.97592e-15 0.010706
-7.40425 3.52603e-15 0.0105277
-7.36754 3.51887e-15 0.0103146
-7.33085 4.59069e-15 0.0100774
-7.29418 4.92174e-15 0.00980319
-7.25754 5.52384e-15 0.00950282
-7.22091 4.54046e-15 0.00916449
-7.18431 5.4896e-15 0.0087986
-7.14772 4.65734e-15 0.00839541
-7.11116 5.10452e-15 0.00796452
-7.07462 3.51377e-15 0.007499
-7.0381 4.1371e-15 0.00700721
-7.00159 3.13294e-15 0.00648583
-6.96511 2.96754e-15 0.00594131
-6.92865 1.92159e-15 0.00537452
-6.89221 1.90532e-15 0.00478929
-6.85579 1.23732e-15 0.00419092
-6.81938 8.3437e-16 0.00357986
-6.783 5.26836e-16 0.00296602
-6.74664 -1.42704e-16 0.00234539
-6.71029 3.65801e-16 0.00173275
-6.67397 -5.32844e-16 0.00111857
-6.63766 -1.65954e-16 0.00052247
-6.60137 -1.00251e-15 -7.10838e-05
-6.5651 -7.21359e-16 -0.000638154
-6.52885 -1.17573e-15 -0.00119988
-6.49262 -1.39604e-15 -0.00172927
-6.4564 -1.61613e-15 -0.00225172
-6.42021 -1.58876e-15 -0.0027388
-6.38403 -1.75944e-15 -0.00321843
-6.34786 -1.68065e-15 -0.00366219
-6.31172 -2.23446e-15 -0.00409885
-6.27559 -1.49822e-15 -0.00450113
-6.23949 -2.2645e-15 -0.00489718
-6.20339 -1.93651e-15 -0.0052618
-6.16732 -2.18552e-15 -0.0056211
-6.13126 -1.39061e-15 -0.00595284
-6.09522 -2.10749e-15 -0.00627975
-6.05919 -1.74927e-15 -0.00658352
-6.02319 -1.80293e-15 -0.00688205
-5.9872 -1.38205e-15 -0.00716212
-5.95122 -1.92529e-15 -0.00743532
-5.91526 -1.52643e-15 -0.00769478
-5.87932 -1.95327e-15 -0.00794444
-5.84339 -1.3849e-15 -0.00818479
-5.80748 -1.88035e-15 -0.00841145
-5.77158 -1.53888e-15 -0.0086327
-5.7357 -1.70729e-15 -0.00883566
-5.69984 -1.0363e-15 -0.00903659
-5.66399 -1.11024e-15 -0.00921421
-5.62815 -8.67646e-16 -0.00939286
-5.59233 -2.98564e-16 -0.00954307
-5.55653 -5.05757e-16 -0.00969741
-5.52074 -6.91283e-17 -0.00981844
-5.48497 -2.04784e-16 -0.00994701
-5.4492 1.60764e-16 -0.0100382
-5.41346 2.33926e-16 -0.010141
-5.37773 1.57256e-17 -0.0102038
-5.34201 4.97652e-16 -0.0102833
-5.30631 6.35446e-16 -0.0103217
-5.27062 1.22807e-15 -0.0103833
-5.23494 8.66543e-16 -0.0104052
-5.19928 2.18184e-15 -0.0104581
-5.16363 2.13265e-15 -0.010475
-5.128 2.8417e-15 -0.0105326
-5.09237 2.48516e-15 -0.0105601
-5.05677 3.72038e-15 -0.0106391
-5.02117 3.403e-15 -0.0106964
-4.98559 4.56855e-15 -0.0108166
-4.95002 3.70686e-15 -0.0109247
-4.91446 5.26342e-15 -0.0111074
-4.87892 3.96888e-15 -0.0112877
-4.84339 5.76643e-15 -0.0115536
-4.80787 4.49297e-15 -0.0118262
-4.77237 5.65868e-15 -0.0121932
-4.73687 5.20028e-15 -0.0125745
-4.70139 5.35484e-15 -0.0130559
-4.66592 4.8862e-15 -0.0135571
-4.63046 5.56892e-15 -0.0141606
-4.59502 5.44765e-15 -0.0147871
-4.55958 5.94653e-15 -0.0155144
-4.52416 5.88573e-15 -0.0162658
-4.48875 7.24806e-15 -0.0171128
-4.45335 6.60452e-15 -0.0179837
-4.41797 8.7424e-15 -0.018942
-4.38259 8.42308e-15 -0.0199229
-4.34722 1.0411e-14 -0.0209802
-4.31187 1.09148e-14 -0.0220585
-4.27653 1.27452e-14 -0.0231999
-4.24119 1.42665e-14 -0.0243606
-4.20587 1.55928e-14 -0.0255691
-4.17056 1.78253e-14 -0.0267951
-4.13526 1.84788e-14 -0.0280515
-4.09997 2.05228e-14 -0.0293233
-4.06469 2.04363e-14 -0.030606
-4.02942 2.21758e-14 -0.031901
-3.99416 2.2719e-14 -0.0331853
-3.95891 2.49501e-14 -0.0344773
-3.92367 2.6001e-14 -0.0357344
-3.88844 2.80522e-14 -0.0369921
-3.85322 2.95377e-14 -0.0381874
-3.81801 3.08937e-14 -0.0393735
-3.7828 3.20113e-14 -0.0404645
-3.74761 3.29414e-14 -0.0415343
-3.71243 3.4826e-14 -0.0424689
-3.67726 3.49114e-14 -0.0433673
-3.64209 3.63487e-14 -0.0440823
-3.60694 3.33725e-14 -0.04474
-3.57179 3.38004e-14 -0.0451597
-3.53665 2.91454e-14 -0.0454911
-3.50152 2.812e-14 -0.0455237
-3.4664 2.34631e-14 -0.045428
-3.43129 2.31926e-14 -0.0449629
-3.39619 2.11465e-14 -0.0443249
-3.36109 2.37415e-14 -0.0432316
-3.32601 2.02901e-14 -0.0419213
-3.29093 2.69228e-14 -0.0400538
-3.25586 2.27772e-14 -0.0379249
-3.2208 3.26042e-14 -0.0351291
-3.18574 2.17945e-14 -0.0320238
-3.1507 2.81211e-14 -0.0281462
-3.11566 1.8217e-14 -0.0239082
-3.08063 2.0792e-14 -0.0188094
-3.0456 9.12472e-15 -0.013303
-3.01059 3.57249e-16 -0.00687654
-2.97558 -3.47752e-15 -1.27093e-05
-2.94058 -1.70813e-14 0.00778761
-2.90558 -1.82274e-14 0.0160154
-2.87059 -4.98706e-14 0.025135
-2.83561 -3.3127e-14 0.0346051
-2.80064 -6.37397e-14 0.0448308
-2.76567 -4.51985e-14 0.055232
-2.73071 -7.73021e-14 0.0661177
-2.69576 -4.00644e-14 0.0768736
-2.66081 -5.20487e-14 0.0876682
-2.62587 -3.1578e-14 0.0978797
-2.59094 -4.4571e-14 0.107512
-2.55601 -2.20437e-14 0.116
-2.52109 -2.73669e-14 0.123212
-2.48617 -2.81538e-14 0.128756
-2.45126 -4.15741e-14 0.132449
-2.41636 -2.12555e-14 0.134201
-2.38146 -5.27328e-14 0.133892
-2.34657 -9.04485e-15 0.13178
-2.31168 -5.65252e-14 0.127875
-2.2768 1.03354e-14 0.122684
-2.24192 -5.00975e-14 0.116319
-2.20705 1.3409e-14 0.10935
-2.17219 -3.3278e-14 0.101893
-2.13733 2.10294e-14 0.0944327
-2.10247 -2.3548e-14 0.0870092
-2.06762 2.17383e-14 0.0799775
-2.03278 -4.16874e-15 0.0732843
-1.99794 2.92125e-14 0.0671764
-1.9631 2.00592e-15 0.0615305
-1.92827 2.61161e-14 0.0565238
-1.89345 1.0252e-14 0.0519946
-1.85862 3.13415e-14 0.0480795
-1.82381 9.71129e-15 0.0446045
-1.78899 2.79118e-14 0.0416816
-1.75419 1.34293e-14 0.0391415
-1.71938 2.90822e-14 0.0370804
-1.68458 1.26198e-14 0.0353416
-1.64979 2.20707e-14 0.0340115
-1.61499 1.30346e-14 0.032948
-1.58021 1.99632e-14 0.0322325
-1.54542 1.20808e-14 0.0317358
-1.51064 1.25456e-14 0.0315377
-1.47586 1.28912e-14 0.0315198
-1.44109 8.45641e-15 0.0317622
-1.40632 1.30352e-14 0.0321556
-1.37155 2.3778e-15 0.0327811
-1.33679 1.27238e-14 0.0335371
-1.30203 1.12582e-15 0.0345062
-1.26727 1.23643e-14 0.0355929
-1.23251 -7.1429e-16 0.0368827
-1.19776 1.14344e-14 0.0382833
-1.16301 6.71209e-17 0.0398855
-1.12827 1.14545e-14 0.041597
-1.09352 -2.14159e-16 0.0435166
-1.05878 1.02032e-14 0.0455483
-1.02405 1.60082e-15 0.0478027
-0.989309 9.9334e-15 0.0501758
-0.954576 2.55327e-15 0.0527932
-0.919844 8.02917e-15 0.0555391
-0.885115 5.40438e-15 0.0585583
-0.850388 7.48651e-15 0.0617174
-0.815663 7.90625e-15 0.0651859
-0.78094 4.27606e-15 0.0688056
-0.746219 1.24719e-14 0.072777
-0.711499 -1.34097e-16 0.0769083
-0.676781 1.48025e-14 0.0814385
-0.642065 -1.23337e-14 0.0861309
-0.60735 1.88653e-14 0.0912717
-0.572637 -3.15054e-14 0.0965648
-0.537925 2.15258e-14 0.102354
-0.503214 -6.11204e-14 0.108265
-0.468504 3.34167e-14 0.114712
-0.433796 -9.75141e-14 0.121219
-0.399089 4.80312e-14 0.12828
-0.364382 -1.51415e-13 0.135294
-0.329676 8.38483e-14 0.14284
-0.294972 -2.4409e-13 0.150165
-0.260267 1.55432e-13 0.157922
-0.225564 -3.77494e-13 0.165176
-0.190861 2.91392e-13 0.172652
-0.156158 -4.74955e-13 0.179169
-0.121456 4.06201e-13 0.185442
-0.0867541 -4.66904e-13 0.190175
-0.0520524 5.25892e-13 0.193948
-0.0173508 -9.75801e-13 0.195313
0.0173508 -9.75801e-13 0.195313
0.0520524 5.25892e-13 0.193948
0.0867541 -4.66904e-13 0.190175
0.121456 4.06201e-13 0.185442
0.156158 -4.74955e-13 0.179169
0.190861 2.91392e-13 0.172652
0.225564 -3.77494e-13 0.165176
0.260267 1.55432e-13 0.157922
0.294972 -2.4409e-13 0.150165
0.329676 8.38483e-14 0.14284
0.364382 -1.51415e-13 0.135294
0.399089 4.80312e-14 0.12828
0.433796 -9.75141e-14 0.121219
0.468504 3.34167e-14 0.114712
0.503214 -6.11204e-14 0.108265
0.537925 2.15258e-14 0.102354
0.572637 -3.15054e-14 0.0965648
0.60735 1.88653e-14 0.0912717
0.642065 -1.23337e-14 0.0861309
0.676781 1.48025e-14 0.0814385
0.711499 -1.34097e-16 0.0769083
0.746219 1.24719e-14 0.072777
0.78094 4.27606e-15 0.0688056
0.815663 7.90625e-15 0.0651859
0.850388 7.48651e-15 0.0617174
0.885115 5.40438e-15 0.0585583
0.919844 8.02917e-15 0.0555391
0.954576 2.55327e-15 0.0527932
0.989309 9.9334e-15 0.0501758
1.02405 1.60082e-15 0.0478027
1.05878 1.02032e-14 0.0455483
1.09352 -2.14159e-16 0.0435166
1.12827 1.14545e-14 0.041597
1.16301 6.71209e-17 0.0398855
1.19776 1.14344e-14 0.0382833
1.23251 -7.1429e-16 0.0368827
1.26727 1.23643e-14 0.0355929
1.30203 1.12582e-15 0.0345062
1.33679 1.27238e-14 0.0335371
1.37155 2.3778e-15 0.0327811
1.40632 1.30352e-14 0.0321556
1.44109 8.45641e-15 0.0317622
1.47586 1.28912e-14 0.0315198
1.51064 1.25456e-14 0.0315377
1.54542 1.20808e-14 0.0317358
1.58021 1.99632e-14 0.0322325
1.61499 1.30346e-14 0.032948
1.64979 2.20707e-14 0.0340115
1.68458 1.26198e-14 0.0353416
1.71938 2.90822e-14 0.0370804
1.75419 1.34293e-14 0.0391415
1.78899 2.79118e-14 0.0416816
1.82381 9.71129e-15 0.0446045
1.85862 3.13415e-14 0.0480795
1.89345 1.0252e-14 0.0519946
1.92827 2.61161e-14 0.0565238
1.9631 2.00592e-15 0.0615305
1.99794 2.92125e-14 0.0671764
2.03278 -4.16874e-15 0.0732843
2.06762 2.17383e-14 0.0799775
2.10247 -2.3548e-14 0.0870092
2.13733 2.10294e-14 0.0944327
2.17219 -3.3278e-14 0.101893
2.20705 1.3409e-14 0.10935
2.24192 -5.00975e-14 0.116319
2.2768 1.03354e-14 0.122684
2.31168 -5.65252e-14 0.127875
2.34657 -9.04485e-15 0.13178
2.38146 -5.27328e-14 0.133892
2.41636 -2.12555e-14 0.134201
2.45126 -4.15741e-14 0.132449
2.48617 -2.81538e-14 0.128756
2.52109 -2.73669e-14 0.123212
2.55601 -2.20437e-14 0.116
2.59094 -4.4571e-14 0.107512
2.62587 -3.1578e-14 0.0978797
2.66081 -5.20487e-14 0.0876682
2.69576 -4.00644e-14 0.0768736
2.73071 -7.73021e-14 0.0661177
2.76567 -4.51985e-14 0.055232
2.80064 -6.37397e-14 0.0448308
2.83561 -3.3127e-14 0.0346051
2.87059 -4.98706e-14 0.025135
2.90558 -1.82274e-14 0.0160154
2.94058 -1.70813e-14 0.00778761
2.97558 -3.47752e-15 -1.27093e-05
3.01059 3.57249e-16 -0.00687654
3.0456 9.12472e-15 -0.013303
3.08063 2.0792e-14 -0.0188094
3.11566 1.8217e-14 -0.0239082
3.1507 2.81211e-14 -0.0281462
3.18574 2.17945e-14 -0.0320238
3.2208 3.26042e-14 -0.0351291
3.25586 2.27772e-14 -0.0379249
3.29093 2.69228e-14 -0.0400538
3.32601 2.02901e-14 -0.0419213
3.36109 2.37415e-14 -0.0432316
3.39619 2.11465e-14 -0.0443249
3.43129 2.31926e-14 -0.0449629
3.4664 2.34631e-14 -0.045428
3.50152 2.812e-14 -0.0455237
3.53665 2.91454e-14 -0.0454911
3.57179 3.38004e-14 -0.0451597
3.60694 3.33725e-14 -0.04474
3.64209 3.63487e-14 -0.0440823
3.67726 3.49114e-14 -0.0433673
3.71243 3.4826e-14 -0.0424689
3.74761 3.29414e-14 -0.0415343
3.7828 3.20113e-14 -0.0404645
3.81801 3.08937e-14 -0.0393735
3.85322 2.95377e-14 -0.0381874
3.88844 2.80522e-14 -0.0369921
3.92367 2.6001e-14 -0.0357344
3.95891 2.49501e-14 -0.0344773
3.99416 2.2719e-14 -0.0331853
4.02942 2.21758e-14 -0.031901
4.06469 2.04363e-14 -0.030606
4.09997 2.05228e-14 -0.0293233
4.13526 1.84788e-14 -0.0280515
4.17056 1.78253e-14 -0.0267951
4.20587 1.55928e-14 -0.0255691
4.24119 1.42665e-14 -0.0243606
4.27653 1.27452e-14 -0.0231999
4.31187 1.09148e-14 -0.0220585
4.34722 1.0411e-14 -0.0209802
4.38259 8.42308e-15 -0.0199229
4.41797 8.7424e-15 -0.018942
4.45335 6.60452e-15 -0.0179837
4.48875 7.24806e-15 -0.0171128
4.52416 5.88573e-15 -0.0162658
4.55958 5.94653e-15 -0.0155144
4.59502 5.44765e-15 -0.0147871
4.63046 5.56892e-15 -0.0141606
4.66592 4.8862e-15 -0.0135571
4.70139 5.35484e-15 -0.0130559
4.73687 5.20028e-15 -0.0125745
4.77237 5.65868e-15 -0.0121932
4.80787 4.49297e-15 -0.0118262
4.84339 5.76643e-15 -0.0115536
4.87892 3.96888e-15 -0.0112877
4.91446 5.26342e-15 -0.0111074
4.95002 3.70686e-15 -0.0109247
4.98559 4.56855e-15 -0.0108166
5.02117 3.403e-15 -0.0106964
5.05677 3.72038e-15 -0.0106391
5.09237 2.48516e-15 -0.0105601
5.128 2.8417e-15 -0.0105326
5.16363 2.13265e-15 -0.010475
5.19928 2.18184e-15 -0.0104581
5.23494 8.66543e-16 -0.0104052
5.27062 1.22807e-15 -0.0103833
5.30631 6.35446e-16 -0.0103217
5.34201 4.97652e-16 -0.0102833
5.37773 1.57256e-17 -0.0102038
5.41346 2.33926e-16 -0.010141
5.4492 1.60764e-16 -0.0100382
5.48497 -2.04784e-16 -0.00994701
5.52074 -6.91283e-17 -0.00981844
5.55653 -5.05757e-16 -0.00969741
5.59233 -2.98564e-16 -0.00954307
5.62815 -8.67646e-16 -0.00939286
5.66399 -1.11024e-15 -0.00921421
5.69984 -1.0363e-15 -0.00903659
5.7357 -1.70729e-15 -0.00883566
5.77158 -1.53888e-15 -0.0086327
5.80748 -1.88035e-15 -0.00841145
5.84339 -1.3849e-15 -0.00818479
5.87932 -1.95327e-15 -0.00794444
5.91526 -1.52643e-15 -0.00769478
5.95122 -1.92529e-15 -0.00743532
5.9872 -1.38205e-15 -0.00716212
6.02319 -1.80293e-15 -0.00688205
6.05919 -1.74927e-15 -0.00658352
6.09522 -2.10749e-15 -0.00627975
6.13126 -1.39061e-15 -0.00595284
6.16732 -2.18552e-15 -0.0056211
6.20339 -1.93651e-15 -0.0052618
6.23949 -2.2645e-15 -0.00489718
6.27559 -1.49822e-15 -0.00450113
6.31172 -2.23446e-15 -0.00409885
6.34786 -1.68065e-15 -0.00366219
6.38403 -1.75944e-15 -0.00321843
6.42021 -1.58876e-15 -0.0027388
6.4564 -1.61613e-15 -0.00225172
6.49262 -1.39604e-15 -0.00172927
6.52885 -1.17573e-15 -0.00119988
6.5651 -7.21359e-16 -0.000638154
6.60137 -1.00251e-15 -7.10838e-05
6.63766 -1.65954e-16 0.00052247
6.67397 -5.32844e-16 0.00111857
6.71029 3.65801e-16 0.00173275
6.74664 -1.42704e-16 0.00234539
6.783 5.26836e-16 0.00296602
6.81938 8.3437e-16 0.00357986
6.85579 1.23732e-15 0.00419092
6.89221 1.90532e-15 0.00478929
6.92865 1.92159e-15 0.00537452
6.96511 2.96754e-15 0.00594131
7.00159 3.13294e-15 0.00648583
7.0381 4.1371e-15 0.00700721
7.07462 3.51377e-15 0.007499
7.11116 5.10452e-15 0.00796452
7.14772 4.65734e-15 0.00839541
7.18431 5.4896e-15 0.0087986
7.22091 4.54046e-15 0.00916449
7.25754 5.52384e-15 0.00950282
7.29418 4.92174e-15 0.00980319
7.33085 4.59069e-15 0.0100774
7.36754 3.51887e-15 0.0103146
7.40425 3.52603e-15 0.0105277
7.44099 2.97592e-15 0.010706
7.47774 1.76425e-15 0.0108625
7.51452 8.50681e-16 0.0109873
7.55132 2.79115e-16 0.0110921
7.58814 -2.53757e-16 0.011169
7.62498 -2.01342e-15 0.0112273
7.66185 -2.589e-15 0.0112617
7.69874 -3.44973e-15 0.011279
7.73566 -4.1363e-15 0.0112764
7.77259 -5.33523e-15 0.0112579
7.80955 -5.82754e-15 0.0112233
7.84654 -6.49482e-15 0.011174
7.88355 -6.8208e-15 0.0111118
7.92058 -7.6688e-15 0.0110363
7.95763 -7.47395e-15 0.010951
7.99471 -7.59281e-15 0.0108536
8.03182 -7.75265e-15 0.0107495
8.06895 -7.65866e-15 0.0106344
8.1061 -7.49302e-15 0.0105152
8.14328 -6.89083e-15 0.0103859
8.18049 -6.66188e-15 0.0102548
8.21772 -6.24275e-15 0.0101148
8.25497 -5.6646e-15 0.00997455
8.29226 -5.1989e-15 0.00982748
8.32956 -4.91879e-15 0.00968043
8.3669 -4.28717e-15 0.00952899
8.40426 -3.78582e-15 0.00937737
8.44165 -3.39222e-15 0.00922365
8.47906 -2.99148e-15 0.00906955
8.5165 -2.28183e-15 0.00891542
8.55397 -2.03381e-15 0.00876069
8.59146 -1.58022e-15 0.00860748
8.62899 -1.32607e-15 0.00845332
8.66654 -9.9206e-16 0.00830203
8.70412 -8.14636e-16 0.00814934
8.74172 -9.44583e-16 0.0080011
8.77936 -7.16268e-16 0.00785115
8.81702 -8.90772e-16 0.00770669
8.85471 -7.71394e-16 0.00756052
8.89244 -9.38815e-16 0.00742016
8.93019 -1.04169e-15 0.00727841
8.96797 -1.30134e-15 0.00714234
9.00578 -1.30647e-15 0.00700574
9.04362 -1.58297e-15 0.00687408
9.08149 -1.62842e-15 0.00674322
9.11939 -2.01066e-15 0.00661602
9.15732 -2.12073e-15 0.0064911
9.19528 -2.15537e-15 0.00636847
9.23327 -2.32029e-15 0.00624943
9.2713 -2.37345e-15 0.00613173
9.30935 -2.48114e-15 0.00601847
9.34744 -2.36711e-15 0.00590591
9.38556 -2.49057e-15 0.00579828
9.42371 -2.3139e-15 0.005691
9.46189 -2.22939e-15 0.00558878
9.50011 -2.28798e-15 0.00548703
9.53836 -2.08876e-15 0.00538986
9.57664 -2.06591e-15 0.00529387
9.61496 -1.86644e-15 0.00520136
9.65331 -1.90125e-15 0.00511118
9.69169 -1.67088e-15 0.00502316
9.73011 -1.8078e-15 0.00493852
9.76856 -1.62577e-15 0.00485499
9.80704 -1.73171e-15 0.00477552
9.84557 -1.54522e-15 0.0046965
9.88412 -1.50409e-15 0.00462183
9.92271 -1.52796e-15 0.00454736
9.96134 -1.51507e-15 0.00447705
10 -1.49013e-15 0.00440717
10.0387 -1.5224e-15 0.00434077
10.0774 -1.60089e-15 0.00427548
10.1162 -1.36326e-15 0.00421256
10.155 -1.52204e-15 0.00415165
10.1939 -1.44987e-15 0.00409187
10.2328 -1.42402e-15 0.00403493
10.2717 -1.20921e-15 0.00397818
10.3106 -1.33419e-15 0.00392467
10.3496 -1.2705e-15 0.00387089
10.3887 -1.13047e-15 0.0038202
10.4278 -1.18778e-15 0.00376937
10.4669 -1.0491e-15 0.00372089
10.506 -1.15912e-15 0.0036729
10.5452 -1.02321e-15 0.00362603
10.5845 -1.05711e-15 0.00358052
10.6238 -9.17674e-16 0.00353487
10.6631 -9.85871e-16 0.00349125
10.7024 -8.0395e-16 0.00344666
10.7418 -8.34914e-16 0.00340421
10.7813 -8.49558e-16 0.00336061
10.8208 -7.99967e-16 0.00331854
10.8603 -7.84277e-16 0.00327582
10.8999 -7.24135e-16 0.00323342
10.9395 -6.15268e-16 0.00319118
10.9792 -5.81445e-16 0.00314798
11.0189 -6.53343e-16 0.0031055
11.0586 -5.30208e-16 0.00306133
11.0984 -6.14273e-16 0.0030179
11.1383 -6.82161e-16 0.00297255
11.1781 -4.46944e-16 0.00292736
11.2181 -5.38135e-16 0.00288064
11.2581 -4.56099e-16 0.00283297
11.2981 -4.63695e-16 0.0027845
11.3381 -4.22277e-16 0.00273389
11.3783 -3.17115e-16 0.00268295
11.4184 -3.43346e-16 0.00262925
11.4587 -2.54335e-16 0.00257509
11.4989 -1.26722e-16 0.00251823
11.5392 -2.49552e-16 0.00246024
11.5796 -1.25839e-16 0.00240007
11.62 -2.80661e-16 0.00233783
11.6605 -1.13065e-16 0.00227401
11.701 -1.77905e-17 0.0022074
11.7415 6.50066e-17 0.00213954
11.7822 6.47825e-17 0.00206869
11.8228 1.61399e-16 0.00199652
11.8636 2.51503e-16 0.00192172
11.9043 2.85615e-16 0.00184509
11.9452 1.4232e-16 0.00176661
11.986 2.0262e-16 0.00168568
12.027 4.32708e-17 0.00160358
12.068 1.46621e-16 0.00151898
12.109 6.58991e-17 0.0014334
12.1501 8.852e-17 0.00134586
12.1913 7.11461e-17 0.00125714
12.2325 8.50877e-17 0.0011673
12.2738 6.78412e-17 0.00107598
12.3151 0 0.000984311
12.3565 -8.42338e-18 0.000891245
12.3979 -5.31697e-17 0.000798117
12.4394 -1.67344e-16 0.000704184
12.481 -2.25162e-16 0.000609988
12.5226 -2.52119e-16 0.000515872
12.5643 -3.8935e-16 0.000421229
12.6061 -2.72468e-16 0.00032748
12.6479 -3.92264e-16 0.000233904
12.6898 -4.75725e-16 0.000142073
12.7317 -5.88609e-16 5.21976e-05
12.7737 -6.0297e-16 -3.51122e-05
12.8158 -7.63421e-16 -0.000119539
12.8579 -8.20282e-16 -0.000201824
12.9001 -7.88014e-16 -0.000282127
12.9424 -9.06072e-16 -0.00036097
12.9847 -9.35181e-16 -0.000438529
13.0271 -9.45453e-16 -0.000514775
13.0696 -9.90164e-16 -0.000589712
13.1121 -9.79014e-16 -0.000663267
13.1547 -1.00222e-15 -0.000735416
13.1974 -1.02264e-15 -0.000806047
13.2402 -9.3286e-16 -0.000875323
13.283 -9.55973e-16 -0.000943023
13.3259 -8.69582e-16 -0.00100941
13.3689 -8.2786e-16 -0.00107438
13.4119 -7.76053e-16 -0.00113801
13.455 -6.88474e-16 -0.00120048
13.4982 -5.68037e-16 -0.00126168
13.5415 -4.43241e-16 -0.00132186
13.5848 -2.91146e-16 -0.00138103
13.6283 -1.34926e-16 -0.00143927
13.6718 -5.07535e-18 -0.00149672
13.7153 1.23951e-16 -0.00155344
13.759 3.22763e-16 -0.0016095
13.8028 5.12773e-16 -0.00166506
13.8466 6.63993e-16 -0.00172012
13.8905 8.66707e-16 -0.00177482
13.9345 1.06814e-15 -0.00182923
13.9786 1.17894e-15 -0.00188335
14.0227 1.41027e-15 -0.00193737
14.067 1.56615e-15 -0.0019912
14.1113 1.72841e-15 -0.00204501
14.1558 1.87985e-15 -0.00209876
14.2003 2.01077e-15 -0.0021525
14.2449 2.18227e-15 -0.00220626
14.2896 2.37454e-15 -0.00226004
14.3344 2.42279e-15 -0.00231382
14.3793 2.57688e-15 -0.00236763
14.4243 2.56404e-15 -0.00242142
14.4693 2.73828e-15 -0.00247513
14.5145 2.79908e-15 -0.00252876
14.5598 2.7451e-15 -0.00258224
14.6052 2.89573e-15 -0.00263546
14.6506 2.87016e-15 -0.00268838
14.6962 2.94389e-15 -0.00274091
14.7419 2.92064e-15 -0.00279289
14.7877 2.89049e-15 -0.00284427
14.8336 2.89792e-15 -0.00289489
14.8796 2.88196e-15 -0.00294459
14.9257 2.77543e-15 -0.00299329
14.9719 2.76686e-15 -0.00304075
15.0182 2.80684e-15 -0.00308687
15.0647 2.71758e-15 -0.00313143
15.1112 2.57375e-15 -0.00317429
15.1579 2.56125e-15 -0.00321523
15.2047 2.4484e-15 -0.00325408
15.2516 2.34988e-15 -0.00329065
15.2986 2.36307e-15 -0.00332475
15.3458 2.23598e-15 -0.00335619
15.393 2.27645e-15 -0.00338482
15.4404 2.07397e-15 -0.00341043
15.488 2.02728e-15 -0.00343287
15.5356 2.06796e-15 -0.003452
15.5834 1.72767e-15 -0.00346766
15.6313 1.80005e-15 -0.00347974
15.6794 1.6485e-15 -0.00348814
15.7276 1.56844e-15 -0.00349275
15.7759 1.42509e-15 -0.00349352
15.8243 1.2826e-15 -0.00349038
15.873 1.06447e-15 -0.00348338
15.9217 1.26168e-15 -0.00347242
15.9706 1.03406e-15 -0.0034576
16.0197 1.01682e-15 -0.00343897
16.0689 9.2626e-16 -0.00341658
16.1182 1.03751e-15 -0.00339054
16.1677 1.09334e-15 -0.00336099
16.2174 9.68051e-16 -0.00332806
16.2672 1.11651e-15 -0.00329192
16.3172 1.04399e-15 -0.00325277
16.3674 1.16161e-15 -0.0032108
16.4177 1.07458e-15 -0.00316622
16.4682 1.6359e-15 -0.00311928
16.5189 1.35154e-15 -0.0030702
16.5697 1.36938e-15 -0.00301924
16.6208 1.73673e-15 -0.00296661
16.672 1.55347e-15 -0.00291259
16.7234 1.83707e-15 -0.00285741
16.775 1.92966e-15 -0.0028013
16.8268 1.98145e-15 -0.00274447
16.8787 2.02468e-15 -0.00268719
16.9309 2.03893e-15 -0.00262962
16.9833 2.28289e-15 -0.00257196
17.0359 2.2626e-15 -0.0025144
17.0887 2.36118e-15 -0.00245711
17.1418 2.48139e-15 -0.0024002
17.195 2.66337e-15 -0.00234382
17.2485 2.46302e-15 -0.00228809
17.3022 2.74562e-15 -0.00223311
17.3562 2.74908e-15 -0.00217893
17.4104 2.53577e-15 -0.00212565
17.4648 2.68778e-15 -0.00207332
17.5195 2.45116e-15 -0.00202197
17.5744 2.52691e-15 -0.00197161
17.6296 2.50079e-15 -0.00192229
17.6851 2.39437e-15 -0.001874
17.7408 2.37902e-15 -0.00182676
17.7969 2.18828e-15 -0.00178054
17.8532 2.06915e-15 -0.00173535
17.9098 2.06842e-15 -0.00169116
17.9667 1.79539e-15 -0.00164796
18.0239 1.72809e-15 -0.00160573
18.0815 1.67894e-15 -0.00156445
18.1393 1.41155e-15 -0.00152407
18.1975 1.26214e-15 -0.00148459
18.256 1.10653e-15 -0.00144597
18.3149 9.26563e-16 -0.0014082
18.3742 9.21687e-16 -0.00137123
18.4338 7.37788e-16 -0.00133506
18.4938 5.95632e-16 -0.00129964
18.5542 5.88551e-16 -0.00126498
18.615 4.89245e-16 -0.00123104
18.6762 3.87791e-16 -0.00119782
18.7379 2.71487e-16 -0.00116528
18.8 2.51443e-16 -0.00113341
18.8625 2.55668e-16 -0.00110219
18.9255 1.54448e-16 -0.00107163
18.9891 2.29983e-16 -0.00104167
19.0531 2.26024e-16 -0.00101234
19.1177 1.76715e-16 -0.000983583
19.1828 2.02566e-16 -0.000955427
19.2484 2.0379e-16 -0.000927832
19.3147 1.22483e-16 -0.000900812
19.3816 1.86615e-16 -0.000874335
19.4491 2.48625e-16 -0.000848417
19.5173 3.40304e-16 -0.000823025
19.5862 3.97231e-16 -0.000798182
19.6558 5.00847e-16 -0.000773856
19.7262 4.2519e-16 -0.000750063
19.7974 5.88613e-16 -0.000726769
19.8694 4.80566e-16 -0.000703986
19.9423 4.71524e-16 -0.000681674
20.0162 5.65008e-16 -0.00065985
20.091 6.2337e-16 -0.000638473
20.1669 6.03928e-16 -0.000617562
20.244 5.74223e-16 -0.000597075
20.3222 5.28099e-16 -0.000577025
20.4016 4.44328e-16 -0.000557367
20.4825 4.00412e-16 -0.000538117
20.5648 3.82044e-16 -0.000519225
20.6487 4.61484e-16 -0.000500697
20.7344 3.51363e-16 -0.000482482
20.8219 3.67877e-16 -0.00046459
20.9115 3.77551e-16 -0.000446965
21.0034 2.76272e-16 -0.000429613
21.0979 2.94049e-16 -0.000412459
21.1952 3.25743e-16 -0.000395541
21.2959 3.27767e-16 -0.000378709
21.4004 3.53424e-16 -0.000361936
21.5093 2.25517e-16 -0.000345103
21.6237 3.10063e-16 -0.000328067
21.7448 2.22077e-16 -0.00031069
21.8747 2.5248e-16 -0.000292826
22.0165 1.65463e-16 -0.000274047
22.1768 1.74827e-16 -0.00025376
22.3723 7.92836e-17 -0.000230554


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.25Lambda0.5Nc1Classic/vCLADiaP_FRG_K.txt <==
-22.3723 -0.0094517 -0.00103113
-22.1768 -0.0086373 -0.00112522
-22.0165 -0.00790945 -0.00120628
-21.8747 -0.0072597 -0.00128077
-21.7448 -0.00666158 -0.00135076
-21.6237 -0.00609933 -0.00141847
-21.5093 -0.00556677 -0.00148417
-21.4004 -0.00506686 -0.00154876
-21.2959 -0.00458418 -0.00161257
-21.1952 -0.00411649 -0.00167636
-21.0979 -0.0036603 -0.00173998
-21.0034 -0.00320166 -0.0018043
-20.9115 -0.00274859 -0.00186892
-20.8219 -0.00230071 -0.00193436
-20.7344 -0.00185741 -0.00200036
-20.6487 -0.00141801 -0.00206737
-20.5648 -0.000981705 -0.00213512
-20.4825 -0.000547734 -0.00220401
-20.4016 -0.000115395 -0.0022738
-20.3222 0.000316007 -0.00234488
-20.244 0.000747097 -0.00241699
-20.1669 0.00117848 -0.00249046
-20.091 0.00161078 -0.00256507
-20.0162 0.00204458 -0.00264112
-19.9423 0.00248041 -0.00271837
-19.8694 0.00291889 -0.00279713
-19.7974 0.00336035 -0.00287716
-19.7262 0.00380544 -0.00295874
-19.6558 0.00425469 -0.00304168
-19.5862 0.00470867 -0.00312623
-19.5173 0.0051679 -0.00321216
-19.4491 0.00563296 -0.00329974
-19.3816 0.00610424 -0.00338871
-19.3147 0.00658226 -0.00347932
-19.2484 0.00706748 -0.00357136
-19.1828 0.0075604 -0.00366507
-19.1177 0.00806155 -0.00376025
-19.0531 0.00857133 -0.00385714
-18.9891 0.00909028 -0.00395555
-18.9255 0.00961894 -0.00405573
-18.8625 0.0101578 -0.00415749
-18.8 0.0107073 -0.00426111
-18.7379 0.0112679 -0.00436642
-18.6762 0.0118404 -0.00447364
-18.615 0.0124253 -0.00458261
-18.5542 0.0130231 -0.0046936
-18.4938 0.0136344 -0.00480648
-18.4338 0.0142599 -0.00492149
-18.3742 0.0148998 -0.00503847
-18.3149 0.0155546 -0.00515766
-18.256 0.0162251 -0.00527893
-18.1975 0.0169119 -0.00540258
-18.1393 0.0176155 -0.00552849
-18.0815 0.0183363 -0.00565691
-18.0239 0.0190749 -0.00578769
-17.9667 0.0198316 -0.00592107
-17.9098 0.0206073 -0.00605699
-17.8532 0.0214023 -0.00619566
-17.7969 0.0222173 -0.00633693
-17.7408 0.0230526 -0.00648101
-17.6851 0.0239083 -0.00662769
-17.6296 0.024785 -0.00677716
-17.5744 0.0256833 -0.00692925
-17.5195 0.0266035 -0.00708407
-17.4648 0.0275454 -0.00724128
-17.4104 0.0285093 -0.00740095
-17.3562 0.0294956 -0.00756281
-17.3022 0.0305046 -0.00772682
-17.2485 0.0315358 -0.00789245
-17.195 0.0325891 -0.00805964
-17.1418 0.0336645 -0.00822791
-17.0887 0.0347619 -0.00839698
-17.0359 0.0358809 -0.00856619
-16.9833 0.0370208 -0.00873525
-16.9309 0.0381814 -0.0089035
-16.8787 0.0393621 -0.0090704
-16.8268 0.040562 -0.00923519
-16.775 0.0417801 -0.00939741
-16.7234 0.0430162 -0.00955615
-16.672 0.0442687 -0.00971077
-16.6208 0.0455365 -0.00986045
-16.5697 0.046819 -0.0100046
-16.5189 0.0481146 -0.0101422
-16.4682 0.0494219 -0.0102728
-16.4177 0.0507396 -0.0103953
-16.3674 0.0520666 -0.0105094
-16.3172 0.0534011 -0.0106141
-16.2672 0.0547414 -0.010709
-16.2174 0.0560865 -0.0107933
-16.1677 0.0574349 -0.0108667
-16.1182 0.0587847 -0.0109287
-16.0689 0.0601346 -0.0109789
-16.0197 0.0614832 -0.0110169
-15.9706 0.0628291 -0.0110427
-15.9217 0.0641699 -0.011056
-15.873 0.0655052 -0.0110569
-15.8243 0.0668326 -0.0110452
-15.7759 0.0681509 -0.0110212
-15.7276 0.0694592 -0.010985
-15.6794 0.0707557 -0.0109368
-15.6313 0.0720391 -0.010877
-15.5834 0.0733087 -0.010806
-15.5356 0.074563 -0.0107241
-15.488 0.0758008 -0.0106319
-15.4404 0.0770212 -0.0105299
-15.393 0.0782237 -0.0104187
-15.3458 0.0794067 -0.0102987
-15.2986 0.0805697 -0.0101708
-15.2516 0.0817123 -0.0100355
-15.2047 0.0828332 -0.00989333
-15.1579 0.0839318 -0.009745
-15.1112 0.0850084 -0.00959121
-15.0647 0.0860612 -0.00943242
-15.0182 0.0870902 -0.00926943
-14.9719 0.088096 -0.0091026
-14.9257 0.0890764 -0.00893273
-14.8796 0.0900321 -0.00876009
-14.8336 0.0909635 -0.00858545
-14.7877 0.0918685 -0.00840903
-14.7419 0.092748 -0.0082314
-14.6962 0.0936024 -0.00805293
-14.6506 0.0944294 -0.00787392
-14.6052 0.0952308 -0.00769472
-14.5598 0.0960058 -0.00751568
-14.5145 0.0967529 -0.00733684
-14.4693 0.0974741 -0.00715863
-14.4243 0.0981675 -0.00698114
-14.3793 0.0988328 -0.00680446
-14.3344 0.0994713 -0.00662869
-14.2896 0.100081 -0.00645403
-14.2449 0.100662 -0.0062803
-14.2003 0.101216 -0.00610765
-14.1558 0.10174 -0.005936
-14.1113 0.102235 -0.00576529
-14.067 0.1027 -0.00559537
-14.0227 0.103135 -0.00542635
-13.9786 0.10354 -0.00525772
-13.9345 0.103915 -0.00508977
-13.8905 0.104258 -0.00492192
-13.8466 0.10457 -0.00475422
-13.8028 0.104851 -0.00458641
-13.759 0.105098 -0.00441817
-13.7153 0.105313 -0.0042494
-13.6718 0.105495 -0.00407976
-13.6283 0.105643 -0.00390897
-13.5848 0.105758 -0.00373693
-13.5415 0.105837 -0.00356317
-13.4982 0.105882 -0.00338752
-13.455 0.105891 -0.00320989
-13.4119 0.105865 -0.00302963
-13.3689 0.105803 -0.00284692
-13.3259 0.105705 -0.00266125
-13.283 0.105571 -0.00247231
-13.2402 0.1054 -0.0022803
-13.1974 0.105192 -0.00208429
-13.1547 0.104948 -0.00188472
-13.1121 0.104667 -0.00168083
-13.0696 0.104349 -0.00147262
-13.0271 0.103996 -0.00125973
-12.9847 0.103607 -0.00104204
-12.9424 0.103186 -0.000819327
-12.9001 0.102731 -0.000592116
-12.8579 0.102246 -0.000361333
-12.8158 0.101732 -0.000128726
-12.7737 0.101189 0.000101849
-12.7317 0.100618 0.000328201
-12.6898 0.100013 0.000548317
-12.6479 0.099374 0.000762923
-12.6061 0.0986995 0.000975857
-12.5643 0.0979892 0.00118699
-12.5226 0.0972476 0.0014006
-12.481 0.0964754 0.00161403
-12.4394 0.0956753 0.00182899
-12.3979 0.0948508 0.00204428
-12.3565 0.0940003 0.00225823
-12.3151 0.0931298 0.00247222
-12.2738 0.0922364 0.00268271
-12.2325 0.0913246 0.00289193
-12.1913 0.0903951 0.00309696
-12.1501 0.0894471 0.00329852
-12.109 0.0884865 0.00349638
-12.068 0.0875084 0.00368851
-12.027 0.0865203 0.00387733
-11.986 0.0855188 0.00405908
-11.9452 0.0845071 0.00423697
-11.9043 0.0834874 0.00440794
-11.8636 0.0824571 0.00457345
-11.8228 0.0814226 0.00473353
-11.7822 0.0803795 0.00488639
-11.7415 0.0793328 0.00503505
-11.701 0.0782818 0.00517574
-11.6605 0.0772264 0.00531247
-11.62 0.0761708 0.00544178
-11.5796 0.0751107 0.00556645
-11.5392 0.0740524 0.00568544
-11.4989 0.0729918 0.00579848
-11.4587 0.0719326 0.00590811
-11.4184 0.0708748 0.00601068
-11.3783 0.0698168 0.00611143
-11.3381 0.0687637 0.00620506
-11.2981 0.0677094 0.00629725
-11.2581 0.0666618 0.00638381
-11.2181 0.0656142 0.00646787
-11.1781 0.0645728 0.00654907
-11.1383 0.0635341 0.00662618
-11.0984 0.0624994 0.00670292
-11.0586 0.0614711 0.00677481
-11.0189 0.0604442 0.00684762
-10.9792 0.0594265 0.00691609
-10.9395 0.0584097 0.00698545
-10.8999 0.057402 0.00705213
-10.8603 0.0563973 0.00711849
-10.8208 0.0553992 0.00718493
-10.7813 0.0544076 0.0072493
-10.7418 0.0534197 0.00731636
-10.7024 0.0524406 0.00738028
-10.6631 0.0514647 0.00744816
-10.6238 0.0504971 0.00751327
-10.5845 0.0495341 0.00758207
-10.5452 0.0485779 0.00764986
-10.506 0.0476283 0.00771986
-10.4669 0.0466834 0.00779147
-10.4278 0.0457469 0.0078634
-10.3887 0.0448136 0.00793947
-10.3496 0.0438897 0.00801453
-10.3106 0.0429685 0.00809516
-10.2717 0.0420566 0.00817445
-10.2328 0.0411482 0.00825956
-10.1939 0.0402473 0.00834423
-10.155 0.039352 0.00843378
-10.1162 0.0384613 0.00852476
-10.0774 0.0375787 0.00861885
-10.0387 0.0366984 0.00871679
-10 0.0358274 0.00881593
-9.96134 0.0349582 0.00892104
-9.92271 0.0340974 0.00902594
-9.88412 0.0332398 0.00913803
-9.84557 0.0323879 0.00924938
-9.80704 0.0315417 0.00936817
-9.76856 0.0306978 0.00948663
-9.73011 0.0298621 0.00961183
-9.69169 0.0290262 0.0097379
-9.65331 0.0281996 0.00986926
-9.61496 0.0273721 0.0100034
-9.57664 0.0265528 0.0101407
-9.53836 0.0257338 0.0102833
-9.50011 0.0249204 0.0104267
-9.46189 0.0241093 0.0105772
-9.42371 0.0233007 0.0107272
-9.38556 0.0224964 0.0108851
-9.34744 0.0216914 0.0110421
-9.30935 0.0208923 0.0112067
-9.2713 0.0200902 0.0113709
-9.23327 0.019295 0.0115416
-9.19528 0.0184956 0.011713
-9.15732 0.0177016 0.0118892
-9.11939 0.0169051 0.0120678
-9.08149 0.01611 0.0122487
-9.04362 0.0153159 0.0124343
-9.00578 0.0145185 0.0126194
-8.96797 0.0137253 0.0128114
-8.93019 0.0129244 0.0130004
-8.89244 0.0121299 0.0131976
-8.85471 0.0113254 0.0133901
-8.81702 0.0105276 0.0135909
-8.77936 0.0097198 0.0137865
-8.74172 0.00891657 0.0139895
-8.70412 0.00810533 0.0141874
-8.66654 0.00729451 0.0143908
-8.62899 0.00647943 0.0145895
-8.59146 0.00566032 0.014791
-8.55397 0.0048413 0.0149885
-8.5165 0.00401324 0.0151864
-8.47906 0.0031905 0.015381
-8.44165 0.00235252 0.0155733
-8.40426 0.00152507 0.0157627
-8.3669 0.000678094 0.0159464
-8.32956 -0.000155856 0.0161275
-8.29226 -0.00100963 0.0162991
-8.25497 -0.0018518 0.0164686
-8.21772 -0.00271036 0.0166249
-8.18049 -0.00356124 0.0167785
-8.14328 -0.00442321 0.0169157
-8.1061 -0.005282 0.0170482
-8.06895 -0.0061464 0.0171624
-8.03182 -0.0070116 0.0172684
-7.99471 -0.00787713 0.017355
-7.95763 -0.00874711 0.0174295
-7.92058 -0.00961233 0.0174834
-7.88355 -0.0104854 0.0175207
-7.84654 -0.0113487 0.017536
-7.80955 -0.0122224 0.0175304
-7.77259 -0.0130812 0.0175013
-7.73566 -0.013952 0.0174467
-7.69874 -0.0148034 0.0173675
-7.66185 -0.0156667 0.0172578
-7.62498 -0.0165082 0.0171222
-7.58814 -0.0173579 0.0169509
-7.55132 -0.0181852 0.0167525
-7.51452 -0.0190144 0.0165135
-7.47774 -0.0198217 0.016246
-7.44099 -0.020622 0.0159333
-7.40425 -0.0214032 0.0155906
-7.36754 -0.0221662 0.0151992
-7.33085 -0.0229132 0.0147758
-7.29418 -0.0236303 0.0143018
-7.25754 -0.0243334 0.013794
-7.22091 -0.0249966 0.0132358
-7.18431 -0.0256455 0.0126429
-7.14772 -0.0262474 0.0120022
-7.11116 -0.0268324 0.011328
-7.07462 -0.0273656 0.0106111
-7.0381 -0.0278781 0.00986405
-7.00159 -0.0283357 0.00908278
-6.96511 -0.0287678 0.00827693
-6.92865 -0.0291435 0.00744818
-6.89221 -0.0294882 0.00660231
-6.85579 -0.0297754 0.00574696
-6.81938 -0.0300262 0.00488304
-6.783 -0.0302188 0.00402424
-6.74664 -0.0303693 0.00316525
-6.71029 -0.030462 0.00232598
-6.67397 -0.0305065 0.00149361
-6.63766 -0.030495 0.000694121
-6.60137 -0.0304291 -9.3313e-05
-6.5651 -0.0303107 -0.000837388
-6.52885 -0.0301321 -0.00156624
-6.49262 -0.0299064 -0.00224497
-6.4564 -0.0296162 -0.00290707
-6.42021 -0.0292854 -0.00351622
-6.38403 -0.0288877 -0.00410878
-6.34786 -0.0284567 -0.00464891
-6.31172 -0.0279591 -0.00517363
-6.27559 -0.027436 -0.00564895
-6.23949 -0.0268491 -0.00611066
-6.20339 -0.0262443 -0.00652769
-6.16732 -0.0255808 -0.0069329
-6.13126 -0.0249068 -0.00729918
-6.09522 -0.0241807 -0.00765477
-6.05919 -0.0234509 -0.00797766
-6.02319 -0.0226768 -0.00828986
-5.9872 -0.0219045 -0.0085757
-5.95122 -0.0210964 -0.00884933
-5.91526 -0.0202943 -0.00910282
-5.87932 -0.0194646 -0.00934107
-5.84339 -0.0186435 -0.00956489
-5.80748 -0.0178026 -0.00976936
-5.77158 -0.016971 -0.00996437
-5.7357 -0.0161263 -0.0101352
-5.69984 -0.0152897 -0.0103009
-5.66399 -0.0144456 -0.0104373
-5.62815 -0.0136059 -0.0105724
-5.59233 -0.0127632 -0.0106731
-5.55653 -0.0119193 -0.0107763
-5.52074 -0.0110754 -0.0108405
-5.48497 -0.0102227 -0.0109113
-5.4492 -0.00937145 -0.0109396
-5.41346 -0.00850282 -0.0109791
-5.37773 -0.00763541 -0.0109741
-5.34201 -0.00674142 -0.0109862
-5.30631 -0.0058471 -0.0109535
-5.27062 -0.00491718 -0.0109448
-5.23494 -0.00398464 -0.0108936
-5.19928 -0.00300823 -0.0108745
-5.16363 -0.00202703 -0.0108173
-5.128 -0.000995077 -0.0108017
-5.09237 4.27991e-05 -0.0107547
-5.05677 0.00113622 -0.0107594
-5.02117 0.00223502 -0.0107411
-4.98559 0.00339121 -0.010785
-4.95002 0.00455003 -0.0108149
-4.91446 0.00576463 -0.0109169
-4.87892 0.00697652 -0.0110139
-4.84339 0.00823926 -0.0111912
-4.80787 0.00949132 -0.0113713
-4.77237 0.0107865 -0.0116375
-4.73687 0.0120608 -0.0119122
-4.70139 0.0133683 -0.0122756
-4.66592 0.0146434 -0.0126507
-4.63046 0.0159408 -0.0131135
-4.59502 0.0171936 -0.0135889
-4.55958 0.0184576 -0.0141473
-4.52416 0.019665 -0.0147173
-4.48875 0.0208727 -0.0153625
-4.45335 0.0220127 -0.0160171
-4.41797 0.0231425 -0.0167365
-4.38259 0.0241952 -0.0174622
-4.34722 0.0252267 -0.0182406
-4.31187 0.0261738 -0.0190221
-4.27653 0.0270878 -0.0198425
-4.24119 0.0279125 -0.020663
-4.20587 0.0286903 -0.0215075
-4.17056 0.0293758 -0.0223496
-4.13526 0.0299993 -0.0231995
-4.09997 0.0305279 -0.0240443
-4.06469 0.030979 -0.0248802
-4.02942 0.0313316 -0.0257079
-3.99416 0.0315919 -0.0265089
-3.95891 0.0317481 -0.0272979
-3.92367 0.0317985 -0.0280414
-3.88844 0.0317363 -0.0287677
-3.85322 0.0315573 -0.0294283
-3.81801 0.0312529 -0.0300651
-3.7828 0.0308247 -0.0306133
-3.74761 0.0302542 -0.0311303
-3.71243 0.0295562 -0.031532
-3.67726 0.0286982 -0.0318939
-3.64209 0.0277102 -0.0321098
-3.60694 0.0265476 -0.0322743
-3.57179 0.0252524 -0.0322596
-3.53665 0.0237716 -0.0321766
-3.50152 0.022159 -0.0318799
-3.4664 0.0203519 -0.0314938
-3.43129 0.0184222 -0.0308555
-3.39619 0.0162926 -0.0301066
-3.36109 0.014059 -0.0290605
-3.32601 0.0116299 -0.0278855
-3.29093 0.00912338 -0.0263623
-3.25586 0.006442 -0.024695
-3.2208 0.00371836 -0.0226281
-3.18574 0.000858863 -0.0204033
-3.1507 -0.00199324 -0.0177354
-3.11566 -0.0049247 -0.0148973
-3.08063 -0.00777799 -0.0115883
-3.0456 -0.0106383 -0.00810244
-3.01059 -0.0133235 -0.00413982
-2.97558 -0.0159293 -6.88278e-06
-2.94058 -0.0182349 0.00458068
-2.90558 -0.0203624 0.00930748
-2.87059 -0.0220389 0.0144312
-2.83561 -0.0234315 0.019626
-2.80064 -0.0242047 0.0251116
-2.76567 -0.0245932 0.0305514
-2.73071 -0.0241964 0.0361104
-2.69576 -0.0233402 0.0414473
-2.66081 -0.0215779 0.0466544
-2.62587 -0.0193404 0.0514046
-2.59094 -0.0161864 0.0557119
-2.55601 -0.0126449 0.0593004
-2.52109 -0.00834712 0.0621261
-2.48617 -0.00388569 0.0640227
-2.45126 0.000996185 0.0649339
-2.41636 0.00570834 0.0648565
-2.38146 0.0104136 0.0637727
-2.34657 0.0146096 0.061847
-2.31168 0.0184299 0.0591221
-2.2768 0.0215225 0.0558663
-2.24192 0.0240542 0.0521566
-2.20705 0.0258237 0.0482693
-2.17219 0.0270479 0.044267
-2.13733 0.027624 0.0403676
-2.10247 0.0277924 0.0365878
-2.06762 0.0274911 0.0330736
-2.03278 0.0269482 0.029795
-1.99794 0.02611 0.0268438
-1.9631 0.0251701 0.0241591
-1.92827 0.0240727 0.0217996
-1.89345 0.0229729 0.0196908
-1.85862 0.021811 0.0178733
-1.82381 0.0207091 0.016271
-1.78899 0.0196043 0.0149147
-1.75419 0.0185951 0.0137333
-1.71938 0.0176148 0.0127521
-1.68458 0.016748 0.0119082
-1.64979 0.0159229 0.0112234
-1.61499 0.0152189 0.0106433
-1.58021 0.0145562 0.010188
-1.54542 0.0140173 0.0098102
-1.51064 0.0135117 0.00952964
-1.47586 0.0131295 0.009305
-1.44109 0.0127697 0.00915569
-1.40632 0.0125305 0.00904548
-1.37155 0.0123028 0.00899349
-1.33679 0.0121914 0.00896773
-1.30203 0.0120815 0.00898696
-1.26727 0.0120832 0.00902256
-1.23251 0.0120776 0.00909312
-1.19776 0.0121796 0.00917234
-1.16301 0.0122666 0.00927899
-1.12827 0.0124582 0.00938805
-1.09352 0.012628 0.0095189
-1.05878 0.0129012 0.0096468
-1.02405 0.013146 0.00979212
-0.989309 0.013495 0.0099296
-0.954576 0.0138093 0.0100808
-0.919844 0.0142304 0.0102193
-0.885115 0.0146107 0.0103681
-0.850388 0.0151024 0.0104987
-0.815663 0.015547 0.010636
-0.78094 0.0161092 0.0107487
-0.746219 0.0166179 0.0108637
-0.711499 0.0172513 0.0109463
-0.676781 0.0178245 0.0110256
-0.642065 0.0185302 0.0110628
-0.60735 0.0191675 0.0110893
-0.572637 0.0199451 0.011062
-0.537925 0.0206444 0.0110145
-0.503214 0.0214899 0.010899
-0.468504 0.0222447 0.0107516
-0.433796 0.0231481 0.01052
-0.399089 0.023945 0.0102423
-0.364382 0.0248864 0.00986317
-0.329676 0.0257022 0.00942176
-0.294972 0.0266475 0.00886253
-0.260267 0.0274459 0.00822409
-0.225564 0.028345 0.00745527
-0.190861 0.0290609 0.00659411
-0.156158 0.0298344 0.00559912
-0.121456 0.0304011 0.00450759
-0.0867541 0.0309326 0.00330205
-0.0520524 0.0312666 0.00202062
-0.0173508 0.0314586 0.00067829
0.0173508 0.0314586 -0.00067829
0.0520524 0.0312666 -0.00202062
0.0867541 0.0309326 -0.00330205
0.121456 0.0304011 -0.00450759
0.156158 0.0298344 -0.00559912
0.190861 0.0290609 -0.00659411
0.225564 0.028345 -0.00745527
0.260267 0.0274459 -0.00822409
0.294972 0.0266475 -0.00886253
0.329676 0.0257022 -0.00942176
0.364382 0.0248864 -0.00986317
0.399089 0.023945 -0.0102423
0.433796 0.0231481 -0.01052
0.468504 0.0222447 -0.0107516
0.503214 0.0214899 -0.010899
0.537925 0.0206444 -0.0110145
0.572637 0.0199451 -0.011062
0.60735 0.0191675 -0.0110893
0.642065 0.0185302 -0.0110628
0.676781 0.0178245 -0.0110256
0.711499 0.0172513 -0.0109463
0.746219 0.0166179 -0.0108637
0.78094 0.0161092 -0.0107487
0.815663 0.015547 -0.010636
0.850388 0.0151024 -0.0104987
0.885115 0.0146107 -0.0103681
0.919844 0.0142304 -0.0102193
0.954576 0.0138093 -0.0100808
0.989309 0.013495 -0.0099296
1.02405 0.013146 -0.00979212
1.05878 0.0129012 -0.0096468
1.09352 0.012628 -0.0095189
1.12827 0.0124582 -0.00938805
1.16301 0.0122666 -0.00927899
1.19776 0.0121796 -0.00917234
1.23251 0.0120776 -0.00909312
1.26727 0.0120832 -0.00902256
1.30203 0.0120815 -0.00898696
1.33679 0.0121914 -0.00896773
1.37155 0.0123028 -0.00899349
1.40632 0.0125305 -0.00904548
1.44109 0.0127697 -0.00915569
1.47586 0.0131295 -0.009305
1.51064 0.0135117 -0.00952964
1.54542 0.0140173 -0.0098102
1.58021 0.0145562 -0.010188
1.61499 0.0152189 -0.0106433
1.64979 0.0159229 -0.0112234
1.68458 0.016748 -0.0119082
1.71938 0.0176148 -0.0127521
1.75419 0.0185951 -0.0137333
1.78899 0.0196043 -0.0149147
1.82381 0.0207091 -0.016271
1.85862 0.021811 -0.0178733
1.89345 0.0229729 -0.0196908
1.92827 0.0240727 -0.0217996
1.9631 0.0251701 -0.0241591
1.99794 0.02611 -0.0268438
2.03278 0.0269482 -0.029795
2.06762 0.0274911 -0.0330736
2.10247 0.0277924 -0.0365878
2.13733 0.027624 -0.0403676
2.17219 0.0270479 -0.044267
2.20705 0.0258237 -0.0482693
2.24192 0.0240542 -0.0521566
2.2768 0.0215225 -0.0558663
2.31168 0.0184299 -0.0591221
2.34657 0.0146096 -0.061847
2.38146 0.0104136 -0.0637727
2.41636 0.00570834 -0.0648565
2.45126 0.000996185 -0.0649339
2.48617 -0.00388569 -0.0640227
2.52109 -0.00834712 -0.0621261
2.55601 -0.0126449 -0.0593004
2.59094 -0.0161864 -0.0557119
2.62587 -0.0193404 -0.0514046
2.66081 -0.0215779 -0.0466544
2.69576 -0.0233402 -0.0414473
2.73071 -0.0241964 -0.0361104
2.76567 -0.0245932 -0.0305514
2.80064 -0.0242047 -0.0251116
2.83561 -0.0234315 -0.019626
2.87059 -0.0220389 -0.0144312
2.90558 -0.0203624 -0.00930748
2.94058 -0.0182349 -0.00458068
2.97558 -0.0159293 6.88278e-06
3.01059 -0.0133235 0.00413982
3.0456 -0.0106383 0.00810244
3.08063 -0.00777799 0.0115883
3.11566 -0.0049247 0.0148973
3.1507 -0.00199324 0.0177354
3.18574 0.000858863 0.0204033
3.2208 0.00371836 0.0226281
3.25586 0.006442 0.024695
3.29093 0.00912338 0.0263623
3.32601 0.0116299 0.0278855
3.36109 0.014059 0.0290605
3.39619 0.0162926 0.0301066
3.43129 0.0184222 0.0308555
3.4664 0.0203519 0.0314938
3.50152 0.022159 0.0318799
3.53665 0.0237716 0.0321766
3.57179 0.0252524 0.0322596
3.60694 0.0265476 0.0322743
3.64209 0.0277102 0.0321098
3.67726 0.0286982 0.0318939
3.71243 0.0295562 0.031532
3.74761 0.0302542 0.0311303
3.7828 0.0308247 0.0306133
3.81801 0.0312529 0.0300651
3.85322 0.0315573 0.0294283
3.88844 0.0317363 0.0287677
3.92367 0.0317985 0.0280414
3.95891 0.0317481 0.0272979
3.99416 0.0315919 0.0265089
4.02942 0.0313316 0.0257079
4.06469 0.030979 0.0248802
4.09997 0.0305279 0.0240443
4.13526 0.0299993 0.0231995
4.17056 0.0293758 0.0223496
4.20587 0.0286903 0.0215075
4.24119 0.0279125 0.020663
4.27653 0.0270878 0.0198425
4.31187 0.0261738 0.0190221
4.34722 0.0252267 0.0182406
4.38259 0.0241952 0.0174622
4.41797 0.0231425 0.0167365
4.45335 0.0220127 0.0160171
4.48875 0.0208727 0.0153625
4.52416 0.019665 0.0147173
4.55958 0.0184576 0.0141473
4.59502 0.0171936 0.0135889
4.63046 0.0159408 0.0131135
4.66592 0.0146434 0.0126507
4.70139 0.0133683 0.0122756
4.73687 0.0120608 0.0119122
4.77237 0.0107865 0.0116375
4.80787 0.00949132 0.0113713
4.84339 0.00823926 0.0111912
4.87892 0.00697652 0.0110139
4.91446 0.00576463 0.0109169
4.95002 0.00455003 0.0108149
4.98559 0.00339121 0.010785
5.02117 0.00223502 0.0107411
5.05677 0.00113622 0.0107594
5.09237 4.27991e-05 0.0107547
5.128 -0.000995077 0.0108017
5.16363 -0.00202703 0.0108173
5.19928 -0.00300823 0.0108745
5.23494 -0.00398464 0.0108936
5.27062 -0.00491718 0.0109448
5.30631 -0.0058471 0.0109535
5.34201 -0.00674142 0.0109862
5.37773 -0.00763541 0.0109741
5.41346 -0.00850282 0.0109791
5.4492 -0.00937145 0.0109396
5.48497 -0.0102227 0.0109113
5.52074 -0.0110754 0.0108405
5.55653 -0.0119193 0.0107763
5.59233 -0.0127632 0.0106731
5.62815 -0.0136059 0.0105724
5.66399 -0.0144456 0.0104373
5.69984 -0.0152897 0.0103009
5.7357 -0.0161263 0.0101352
5.77158 -0.016971 0.00996437
5.80748 -0.0178026 0.00976936
5.84339 -0.0186435 0.00956489
5.87932 -0.0194646 0.00934107
5.91526 -0.0202943 0.00910282
5.95122 -0.0210964 0.00884933
5.9872 -0.0219045 0.0085757
6.02319 -0.0226768 0.00828986
6.05919 -0.0234509 0.00797766
6.09522 -0.0241807 0.00765477
6.13126 -0.0249068 0.00729918
6.16732 -0.0255808 0.0069329
6.20339 -0.0262443 0.00652769
6.23949 -0.0268491 0.00611066
6.27559 -0.027436 0.00564895
6.31172 -0.0279591 0.00517363
6.34786 -0.0284567 0.00464891
6.38403 -0.0288877 0.00410878
6.42021 -0.0292854 0.00351622
6.4564 -0.0296162 0.00290707
6.49262 -0.0299064 0.00224497
6.52885 -0.0301321 0.00156624
6.5651 -0.0303107 0.000837388
6.60137 -0.0304291 9.3313e-05
6.63766 -0.030495 -0.000694121
6.67397 -0.0305065 -0.00149361
6.71029 -0.030462 -0.00232598
6.74664 -0.0303693 -0.00316525
6.783 -0.0302188 -0.00402424
6.81938 -0.0300262 -0.00488304
6.85579 -0.0297754 -0.00574696
6.89221 -0.0294882 -0.00660231
6.92865 -0.0291435 -0.00744818
6.96511 -0.0287678 -0.00827693
7.00159 -0.0283357 -0.00908278
7.0381 -0.0278781 -0.00986405
7.07462 -0.0273656 -0.0106111
7.11116 -0.0268324 -0.011328
7.14772 -0.0262474 -0.0120022
7.18431 -0.0256455 -0.0126429
7.22091 -0.0249966 -0.0132358
7.25754 -0.0243334 -0.013794
7.29418 -0.0236303 -0.0143018
7.33085 -0.0229132 -0.0147758
7.36754 -0.0221662 -0.0151992
7.40425 -0.0214032 -0.0155906
7.44099 -0.020622 -0.0159333
7.47774 -0.0198217 -0.016246
7.51452 -0.0190144 -0.0165135
7.55132 -0.0181852 -0.0167525
7.58814 -0.0173579 -0.0169509
7.62498 -0.0165082 -0.0171222
7.66185 -0.0156667 -0.0172578
7.69874 -0.0148034 -0.0173675
7.73566 -0.013952 -0.0174467
7.77259 -0.0130812 -0.0175013
7.80955 -0.0122224 -0.0175304
7.84654 -0.0113487 -0.017536
7.88355 -0.0104854 -0.0175207
7.92058 -0.00961233 -0.0174834
7.95763 -0.00874711 -0.0174295
7.99471 -0.00787713 -0.017355
8.03182 -0.0070116 -0.0172684
8.06895 -0.0061464 -0.0171624
8.1061 -0.005282 -0.0170482
8.14328 -0.00442321 -0.0169157
8.18049 -0.00356124 -0.0167785
8.21772 -0.00271036 -0.0166249
8.25497 -0.0018518 -0.0164686
8.29226 -0.00100963 -0.0162991
8.32956 -0.000155856 -0.0161275
8.3669 0.000678094 -0.0159464
8.40426 0.00152507 -0.0157627
8.44165 0.00235252 -0.0155733
8.47906 0.0031905 -0.015381
8.5165 0.00401324 -0.0151864
8.55397 0.0048413 -0.0149885
8.59146 0.00566032 -0.014791
8.62899 0.00647943 -0.0145895
8.66654 0.00729451 -0.0143908
8.70412 0.00810533 -0.0141874
8.74172 0.00891657 -0.0139895
8.77936 0.0097198 -0.0137865
8.81702 0.0105276 -0.0135909
8.85471 0.0113254 -0.0133901
8.89244 0.0121299 -0.0131976
8.93019 0.0129244 -0.0130004
8.96797 0.0137253 -0.0128114
9.00578 0.0145185 -0.0126194
9.04362 0.0153159 -0.0124343
9.08149 0.01611 -0.0122487
9.11939 0.0169051 -0.0120678
9.15732 0.0177016 -0.0118892
9.19528 0.0184956 -0.011713
9.23327 0.019295 -0.0115416
9.2713 0.0200902 -0.0113709
9.30935 0.0208923 -0.0112067
9.34744 0.0216914 -0.0110421
9.38556 0.0224964 -0.0108851
9.42371 0.0233007 -0.0107272
9.46189 0.0241093 -0.0105772
9.50011 0.0249204 -0.0104267
9.53836 0.0257338 -0.0102833
9.57664 0.0265528 -0.0101407
9.61496 0.0273721 -0.0100034
9.65331 0.0281996 -0.00986926
9.69169 0.0290262 -0.0097379
9.73011 0.0298621 -0.00961183
9.76856 0.0306978 -0.00948663
9.80704 0.0315417 -0.00936817
9.84557 0.0323879 -0.00924938
9.88412 0.0332398 -0.00913803
9.92271 0.0340974 -0.00902594
9.96134 0.0349582 -0.00892104
10 0.0358274 -0.00881593
10.0387 0.0366984 -0.00871679
10.0774 0.0375787 -0.00861885
10.1162 0.0384613 -0.00852476
10.155 0.039352 -0.00843378
10.1939 0.0402473 -0.00834423
10.2328 0.0411482 -0.00825956
10.2717 0.0420566 -0.00817445
10.3106 0.0429685 -0.00809516
10.3496 0.0438897 -0.00801453
10.3887 0.0448136 -0.00793947
10.4278 0.0457469 -0.0078634
10.4669 0.0466834 -0.00779147
10.506 0.0476283 -0.00771986
10.5452 0.0485779 -0.00764986
10.5845 0.0495341 -0.00758207
10.6238 0.0504971 -0.00751327
10.6631 0.0514647 -0.00744816
10.7024 0.0524406 -0.00738028
10.7418 0.0534197 -0.00731636
10.7813 0.0544076 -0.0072493
10.8208 0.0553992 -0.00718493
10.8603 0.0563973 -0.00711849
10.8999 0.057402 -0.00705213
10.9395 0.0584097 -0.00698545
10.9792 0.0594265 -0.00691609
11.0189 0.0604442 -0.00684762
11.0586 0.0614711 -0.00677481
11.0984 0.0624994 -0.00670292
11.1383 0.0635341 -0.00662618
11.1781 0.0645728 -0.00654907
11.2181 0.0656142 -0.00646787
11.2581 0.0666618 -0.00638381
11.2981 0.0677094 -0.00629725
11.3381 0.0687637 -0.00620506
11.3783 0.0698168 -0.00611143
11.4184 0.0708748 -0.00601068
11.4587 0.0719326 -0.00590811
11.4989 0.0729918 -0.00579848
11.5392 0.0740524 -0.00568544
11.5796 0.0751107 -0.00556645
11.62 0.0761708 -0.00544178
11.6605 0.0772264 -0.00531247
11.701 0.0782818 -0.00517574
11.7415 0.0793328 -0.00503505
11.7822 0.0803795 -0.00488639
11.8228 0.0814226 -0.00473353
11.8636 0.0824571 -0.00457345
11.9043 0.0834874 -0.00440794
11.9452 0.0845071 -0.00423697
11.986 0.0855188 -0.00405908
12.027 0.0865203 -0.00387733
12.068 0.0875084 -0.00368851
12.109 0.0884865 -0.00349638
12.1501 0.0894471 -0.00329852
12.1913 0.0903951 -0.00309696
12.2325 0.0913246 -0.00289193
12.2738 0.0922364 -0.00268271
12.3151 0.0931298 -0.00247222
12.3565 0.0940003 -0.00225823
12.3979 0.0948508 -0.00204428
12.4394 0.0956753 -0.00182899
12.481 0.0964754 -0.00161403
12.5226 0.0972476 -0.0014006
12.5643 0.0979892 -0.00118699
12.6061 0.0986995 -0.000975857
12.6479 0.099374 -0.000762923
12.6898 0.100013 -0.000548317
12.7317 0.100618 -0.000328201
12.7737 0.101189 -0.000101849
12.8158 0.101732 0.000128726
12.8579 0.102246 0.000361333
12.9001 0.102731 0.000592116
12.9424 0.103186 0.000819327
12.9847 0.103607 0.00104204
13.0271 0.103996 0.00125973
13.0696 0.104349 0.00147262
13.1121 0.104667 0.00168083
13.1547 0.104948 0.00188472
13.1974 0.105192 0.00208429
13.2402 0.1054 0.0022803
13.283 0.105571 0.00247231
13.3259 0.105705 0.00266125
13.3689 0.105803 0.00284692
13.4119 0.105865 0.00302963
13.455 0.105891 0.00320989
13.4982 0.105882 0.00338752
13.5415 0.105837 0.00356317
13.5848 0.105758 0.00373693
13.6283 0.105643 0.00390897
13.6718 0.105495 0.00407976
13.7153 0.105313 0.0042494
13.759 0.105098 0.00441817
13.8028 0.104851 0.00458641
13.8466 0.10457 0.00475422
13.8905 0.104258 0.00492192
13.9345 0.103915 0.00508977
13.9786 0.10354 0.00525772
14.0227 0.103135 0.00542635
14.067 0.1027 0.00559537
14.1113 0.102235 0.00576529
14.1558 0.10174 0.005936
14.2003 0.101216 0.00610765
14.2449 0.100662 0.0062803
14.2896 0.100081 0.00645403
14.3344 0.0994713 0.00662869
14.3793 0.0988328 0.00680446
14.4243 0.0981675 0.00698114
14.4693 0.0974741 0.00715863
14.5145 0.0967529 0.00733684
14.5598 0.0960058 0.00751568
14.6052 0.0952308 0.00769472
14.6506 0.0944294 0.00787392
14.6962 0.0936024 0.00805293
14.7419 0.092748 0.0082314
14.7877 0.0918685 0.00840903
14.8336 0.0909635 0.00858545
14.8796 0.0900321 0.00876009
14.9257 0.0890764 0.00893273
14.9719 0.088096 0.0091026
15.0182 0.0870902 0.00926943
15.0647 0.0860612 0.00943242
15.1112 0.0850084 0.00959121
15.1579 0.0839318 0.009745
15.2047 0.0828332 0.00989333
15.2516 0.0817123 0.0100355
15.2986 0.0805697 0.0101708
15.3458 0.0794067 0.0102987
15.393 0.0782237 0.0104187
15.4404 0.0770212 0.0105299
15.488 0.0758008 0.0106319
15.5356 0.074563 0.0107241
15.5834 0.0733087 0.010806
15.6313 0.0720391 0.010877
15.6794 0.0707557 0.0109368
15.7276 0.0694592 0.010985
15.7759 0.0681509 0.0110212
15.8243 0.0668326 0.0110452
15.873 0.0655052 0.0110569
15.9217 0.0641699 0.011056
15.9706 0.0628291 0.0110427
16.0197 0.0614832 0.0110169
16.0689 0.0601346 0.0109789
16.1182 0.0587847 0.0109287
16.1677 0.0574349 0.0108667
16.2174 0.0560865 0.0107933
16.2672 0.0547414 0.010709
16.3172 0.0534011 0.0106141
16.3674 0.0520666 0.0105094
16.4177 0.0507396 0.0103953
16.4682 0.0494219 0.0102728
16.5189 0.0481146 0.0101422
16.5697 0.046819 0.0100046
16.6208 0.0455365 0.00986045
16.672 0.0442687 0.00971077
16.7234 0.0430162 0.00955615
16.775 0.0417801 0.00939741
16.8268 0.040562 0.00923519
16.8787 0.0393621 0.0090704
16.9309 0.0381814 0.0089035
16.9833 0.0370208 0.00873525
17.0359 0.0358809 0.00856619
17.0887 0.0347619 0.00839698
17.1418 0.0336645 0.00822791
17.195 0.0325891 0.00805964
17.2485 0.0315358 0.00789245
17.3022 0.0305046 0.00772682
17.3562 0.0294956 0.00756281
17.4104 0.0285093 0.00740095
17.4648 0.0275454 0.00724128
17.5195 0.0266035 0.00708407
17.5744 0.0256833 0.00692925
17.6296 0.024785 0.00677716
17.6851 0.0239083 0.00662769
17.7408 0.0230526 0.00648101
17.7969 0.0222173 0.00633693
17.8532 0.0214023 0.00619566
17.9098 0.0206073 0.00605699
17.9667 0.0198316 0.00592107
18.0239 0.0190749 0.00578769
18.0815 0.0183363 0.00565691
18.1393 0.0176155 0.00552849
18.1975 0.0169119 0.00540258
18.256 0.0162251 0.00527893
18.3149 0.0155546 0.00515766
18.3742 0.0148998 0.00503847
18.4338 0.0142599 0.00492149
18.4938 0.0136344 0.00480648
18.5542 0.0130231 0.0046936
18.615 0.0124253 0.00458261
18.6762 0.0118404 0.00447364
18.7379 0.0112679 0.00436642
18.8 0.0107073 0.00426111
18.8625 0.0101578 0.00415749
18.9255 0.00961894 0.00405573
18.9891 0.00909028 0.00395555
19.0531 0.00857133 0.00385714
19.1177 0.00806155 0.00376025
19.1828 0.0075604 0.00366507
19.2484 0.00706748 0.00357136
19.3147 0.00658226 0.00347932
19.3816 0.00610424 0.00338871
19.4491 0.00563296 0.00329974
19.5173 0.0051679 0.00321216
19.5862 0.00470867 0.00312623
19.6558 0.00425469 0.00304168
19.7262 0.00380544 0.00295874
19.7974 0.00336035 0.00287716
19.8694 0.00291889 0.00279713
19.9423 0.00248041 0.00271837
20.0162 0.00204458 0.00264112
20.091 0.00161078 0.00256507
20.1669 0.00117848 0.00249046
20.244 0.000747097 0.00241699
20.3222 0.000316007 0.00234488
20.4016 -0.000115395 0.0022738
20.4825 -0.000547734 0.00220401
20.5648 -0.000981705 0.00213512
20.6487 -0.00141801 0.00206737
20.7344 -0.00185741 0.00200036
20.8219 -0.00230071 0.00193436
20.9115 -0.00274859 0.00186892
21.0034 -0.00320166 0.0018043
21.0979 -0.0036603 0.00173998
21.1952 -0.00411649 0.00167636
21.2959 -0.00458418 0.00161257
21.4004 -0.00506686 0.00154876
21.5093 -0.00556677 0.00148417
21.6237 -0.00609933 0.00141847
21.7448 -0.00666158 0.00135076
21.8747 -0.0072597 0.00128077
22.0165 -0.00790945 0.00120628
22.1768 -0.0086373 0.00112522
22.3723 -0.0094517 0.00103113


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.25Lambda0.5Nc1Classic/vCLAOffP_FRG_K.txt <==
-22.3723 -0.00945144 -0.0010316
-22.1768 -0.00863683 -0.00112552
-22.0165 -0.00790882 -0.00120671
-21.8747 -0.00725892 -0.0012811
-21.7448 -0.00666066 -0.00135118
-21.6237 -0.00609829 -0.00141881
-21.5093 -0.00556561 -0.00148459
-21.4004 -0.00506558 -0.00154911
-21.2959 -0.00458279 -0.00161299
-21.1952 -0.00411499 -0.00167671
-21.0979 -0.00365869 -0.0017404
-21.0034 -0.00319995 -0.00180467
-20.9115 -0.00274678 -0.00186934
-20.8219 -0.0022988 -0.00193473
-20.7344 -0.0018554 -0.00200079
-20.6487 -0.00141591 -0.00206775
-20.5648 -0.000979503 -0.00213556
-20.4825 -0.000545437 -0.0022044
-20.4016 -0.000113005 -0.00227424
-20.3222 0.000318491 -0.00234528
-20.244 0.000749674 -0.00241743
-20.1669 0.00118115 -0.00249087
-20.091 0.00161354 -0.00256552
-20.0162 0.00204743 -0.00264154
-19.9423 0.00248335 -0.00271883
-19.8694 0.00292192 -0.00279756
-19.7974 0.00336348 -0.00287762
-19.7262 0.00380866 -0.00295918
-19.6558 0.004258 -0.00304215
-19.5862 0.00471207 -0.00312667
-19.5173 0.0051714 -0.00321265
-19.4491 0.00563654 -0.00330019
-19.3816 0.00610792 -0.0033892
-19.3147 0.00658603 -0.00347978
-19.2484 0.00707134 -0.00357186
-19.1828 0.00756435 -0.00366554
-19.1177 0.0080656 -0.00376076
-19.0531 0.00857547 -0.00385763
-18.9891 0.00909451 -0.00395607
-18.9255 0.00962327 -0.00405622
-18.8625 0.0101622 -0.00415803
-18.8 0.0107118 -0.00426163
-18.7379 0.0112726 -0.00436697
-18.6762 0.0118451 -0.00447416
-18.615 0.0124301 -0.00458317
-18.5542 0.013028 -0.00469414
-18.4938 0.0136395 -0.00480706
-18.4338 0.014265 -0.00492205
-18.3742 0.014905 -0.00503906
-18.3149 0.0155599 -0.00515823
-18.256 0.0162305 -0.00527954
-18.1975 0.0169174 -0.00540316
-18.1393 0.0176211 -0.00552912
-18.0815 0.0183421 -0.00565751
-18.0239 0.0190808 -0.00578833
-17.9667 0.0198376 -0.0059217
-17.9098 0.0206133 -0.00605765
-17.8532 0.0214085 -0.0061963
-17.7969 0.0222237 -0.00633761
-17.7408 0.023059 -0.00648167
-17.6851 0.0239148 -0.00662839
-17.6296 0.0247916 -0.00677785
-17.5744 0.0256901 -0.00692997
-17.5195 0.0266104 -0.00708478
-17.4648 0.0275525 -0.00724202
-17.4104 0.0285165 -0.00740168
-17.3562 0.029503 -0.00756358
-17.3022 0.030512 -0.00772757
-17.2485 0.0315434 -0.00789325
-17.195 0.0325968 -0.00806042
-17.1418 0.0336724 -0.00822873
-17.0887 0.03477 -0.0083978
-17.0359 0.0358891 -0.00856704
-16.9833 0.0370292 -0.0087361
-16.9309 0.0381899 -0.00890439
-16.8787 0.0393708 -0.00907128
-16.8268 0.0405709 -0.00923611
-16.775 0.0417892 -0.00939833
-16.7234 0.0430255 -0.00955711
-16.672 0.0442782 -0.00971172
-16.6208 0.0455463 -0.00986145
-16.5697 0.0468291 -0.0100056
-16.5189 0.048125 -0.0101432
-16.4682 0.0494326 -0.0102738
-16.4177 0.0507508 -0.0103964
-16.3674 0.0520782 -0.0105105
-16.3172 0.0534132 -0.0106152
-16.2672 0.0547541 -0.0107101
-16.2174 0.0560998 -0.0107945
-16.1677 0.0574488 -0.0108679
-16.1182 0.0587992 -0.0109299
-16.0689 0.0601496 -0.0109801
-16.0197 0.0614987 -0.0110182
-15.9706 0.062845 -0.011044
-15.9217 0.0641861 -0.0110574
-15.873 0.0655217 -0.0110583
-15.8243 0.0668494 -0.0110466
-15.7759 0.0681679 -0.0110227
-15.7276 0.0694765 -0.0109865
-15.6794 0.0707733 -0.0109383
-15.6313 0.072057 -0.0108786
-15.5834 0.0733269 -0.0108076
-15.5356 0.0745815 -0.0107258
-15.488 0.0758196 -0.0106336
-15.4404 0.0770403 -0.0105317
-15.393 0.0782431 -0.0104205
-15.3458 0.0794265 -0.0103007
-15.2986 0.0805898 -0.0101728
-15.2516 0.0817328 -0.0100375
-15.2047 0.082854 -0.00989544
-15.1579 0.0839529 -0.00974722
-15.1112 0.0850299 -0.00959348
-15.0647 0.0860832 -0.00943479
-15.0182 0.0871126 -0.00927187
-14.9719 0.0881188 -0.00910516
-14.9257 0.0890996 -0.00893536
-14.8796 0.0900558 -0.00876285
-14.8336 0.0909876 -0.00858831
-14.7877 0.0918932 -0.00841202
-14.7419 0.0927732 -0.0082345
-14.6962 0.0936281 -0.00805619
-14.6506 0.0944556 -0.0078773
-14.6052 0.0952576 -0.00769827
-14.5598 0.0960333 -0.00751937
-14.5145 0.096781 -0.00734073
-14.4693 0.0975028 -0.0071627
-14.4243 0.098197 -0.00698543
-14.3793 0.098863 -0.00680895
-14.3344 0.0995023 -0.00663344
-14.2896 0.100113 -0.00645902
-14.2449 0.100695 -0.00628559
-14.2003 0.101249 -0.00611321
-14.1558 0.101774 -0.00594192
-14.1113 0.10227 -0.00577156
-14.067 0.102737 -0.00560204
-14.0227 0.103173 -0.00543344
-13.9786 0.103579 -0.00526531
-13.9345 0.103955 -0.00509787
-13.8905 0.104299 -0.00493062
-13.8466 0.104613 -0.00476355
-13.8028 0.104895 -0.00459647
-13.759 0.105144 -0.00442903
-13.7153 0.105361 -0.00426118
-13.6718 0.105544 -0.00409255
-13.6283 0.105695 -0.00392295
-13.5848 0.105811 -0.00375221
-13.5415 0.105893 -0.00357999
-13.4982 0.105941 -0.00340608
-13.455 0.105953 -0.00323049
-13.4119 0.105929 -0.00305258
-13.3689 0.105871 -0.00287266
-13.3259 0.105776 -0.00269025
-13.283 0.105645 -0.00250523
-13.2402 0.105478 -0.00231789
-13.1974 0.105274 -0.00212755
-13.1547 0.105034 -0.00193484
-13.1121 0.104757 -0.00173937
-13.0696 0.104444 -0.00154146
-13.0271 0.104094 -0.00134121
-12.9847 0.103707 -0.00113883
-12.9424 0.103284 -0.000934362
-12.9001 0.102822 -0.000727895
-12.8579 0.102325 -0.000519006
-12.8158 0.10179 -0.000306398
-12.7737 0.101218 -8.97027e-05
-12.7317 0.100613 0.000132913
-12.6898 0.0999767 0.000360575
-12.6479 0.0993111 0.000591678
-12.6061 0.0986185 0.000825647
-12.5643 0.0978979 0.00105849
-12.5226 0.097152 0.00129202
-12.481 0.0963794 0.00152265
-12.4394 0.0955813 0.00175193
-12.3979 0.0947602 0.001979
-12.3565 0.0939137 0.00220253
-12.3151 0.0930474 0.00242438
-12.2738 0.0921582 0.00264127
-12.2325 0.0912503 0.00285581
-12.1913 0.0903246 0.00306522
-12.1501 0.0893802 0.00327047
-12.109 0.0884229 0.00347142
-12.068 0.087448 0.00366619
-12.027 0.0864627 0.00385724
-11.986 0.0854638 0.00404093
-11.9452 0.0844545 0.00422048
-11.9043 0.0834371 0.00439292
-11.8636 0.0824089 0.00455969
-11.8228 0.0813763 0.00472091
-11.7822 0.080335 0.00487474
-11.7415 0.0792901 0.00502429
-11.701 0.0782406 0.00516575
-11.6605 0.0771867 0.0053032
-11.62 0.0761325 0.00543311
-11.5796 0.0750736 0.00555837
-11.5392 0.0740166 0.00567785
-11.4989 0.0729571 0.00579138
-11.4587 0.071899 0.00590141
-11.4184 0.0708422 0.00600438
-11.3783 0.0697852 0.00610547
-11.3381 0.068733 0.00619944
-11.2981 0.0676796 0.0062919
-11.2581 0.0666329 0.00637875
-11.2181 0.065586 0.00646305
-11.1781 0.0645453 0.0065445
-11.1383 0.0635073 0.00662181
-11.0984 0.0624733 0.00669877
-11.0586 0.0614456 0.00677083
-11.0189 0.0604194 0.00684383
-10.9792 0.0594022 0.00691244
-10.9395 0.0583861 0.00698198
-10.8999 0.0573788 0.00704878
-10.8603 0.0563747 0.00711528
-10.8208 0.0553771 0.00718183
-10.7813 0.054386 0.00724634
-10.7418 0.0533985 0.0073135
-10.7024 0.0524199 0.00737754
-10.6631 0.0514444 0.0074455
-10.6238 0.0504772 0.00751072
-10.5845 0.0495146 0.00757958
-10.5452 0.0485588 0.00764747
-10.506 0.0476095 0.00771753
-10.4669 0.046665 0.00778923
-10.4278 0.0457288 0.00786121
-10.3887 0.0447959 0.00793737
-10.3496 0.0438723 0.00801248
-10.3106 0.0429514 0.00809318
-10.2717 0.0420398 0.00817252
-10.2328 0.0411317 0.0082577
-10.1939 0.0402311 0.0083424
-10.155 0.0393361 0.00843201
-10.1162 0.0384457 0.00852303
-10.0774 0.0375633 0.00861718
-10.0387 0.0366832 0.00871515
-10 0.0358125 0.00881434
-9.96134 0.0349435 0.00891948
-9.92271 0.0340829 0.00902443
-9.88412 0.0332255 0.00913654
-9.84557 0.0323739 0.00924794
-9.80704 0.0315279 0.00936675
-9.76856 0.0306842 0.00948525
-9.73011 0.0298487 0.00961047
-9.69169 0.029013 0.00973658
-9.65331 0.0281866 0.00986796
-9.61496 0.0273593 0.0100022
-9.57664 0.0265401 0.0101395
-9.53836 0.0257213 0.0102821
-9.50011 0.0249081 0.0104255
-9.46189 0.0240972 0.0105761
-9.42371 0.0232887 0.0107261
-9.38556 0.0224846 0.010884
-9.34744 0.0216797 0.011041
-9.30935 0.0208808 0.0112056
-9.2713 0.0200789 0.0113698
-9.23327 0.0192838 0.0115405
-9.19528 0.0184846 0.011712
-9.15732 0.0176907 0.0118882
-9.11939 0.0168943 0.0120668
-9.08149 0.0160994 0.0122477
-9.04362 0.0153054 0.0124333
-9.00578 0.0145081 0.0126184
-8.96797 0.013715 0.0128105
-8.93019 0.0129143 0.0129995
-8.89244 0.0121199 0.0131967
-8.85471 0.0113155 0.0133893
-8.81702 0.0105178 0.01359
-8.77936 0.00971014 0.0137856
-8.74172 0.00890702 0.0139887
-8.70412 0.0080959 0.0141866
-8.66654 0.00728519 0.01439
-8.62899 0.0064702 0.0145887
-8.59146 0.0056512 0.0147902
-8.55397 0.00483228 0.0149877
-8.5165 0.00400433 0.0151856
-8.47906 0.00318168 0.0153803
-8.44165 0.00234379 0.0155726
-8.40426 0.00151644 0.015762
-8.3669 0.000669558 0.0159456
-8.32956 -0.000164301 0.0161268
-8.29226 -0.00101799 0.0162984
-8.25497 -0.00186007 0.0164679
-8.21772 -0.00271854 0.0166242
-8.18049 -0.00356933 0.0167778
-8.14328 -0.00443122 0.016915
-8.1061 -0.00528993 0.0170475
-8.06895 -0.00615425 0.0171617
-8.03182 -0.00701937 0.0172677
-7.99471 -0.00788483 0.0173543
-7.95763 -0.00875473 0.0174288
-7.92058 -0.00961987 0.0174827
-7.88355 -0.0104928 0.01752
-7.84654 -0.0113561 0.0175354
-7.80955 -0.0122297 0.0175297
-7.77259 -0.0130884 0.0175007
-7.73566 -0.0139591 0.0174461
-7.69874 -0.0148105 0.0173669
-7.66185 -0.0156737 0.0172571
-7.62498 -0.0165151 0.0171215
-7.58814 -0.0173649 0.0169503
-7.55132 -0.0181921 0.0167519
-7.51452 -0.0190211 0.0165129
-7.47774 -0.0198284 0.0162454
-7.44099 -0.0206287 0.0159327
-7.40425 -0.0214098 0.01559
-7.36754 -0.0221727 0.0151986
-7.33085 -0.0229197 0.0147752
-7.29418 -0.0236367 0.0143013
-7.25754 -0.0243398 0.0137934
-7.22091 -0.0250029 0.0132352
-7.18431 -0.0256518 0.0126424
-7.14772 -0.0262536 0.0120016
-7.11116 -0.0268386 0.0113274
-7.07462 -0.0273717 0.0106105
-7.0381 -0.0278841 0.00986349
-7.00159 -0.0283417 0.00908223
-6.96511 -0.0287737 0.00827637
-6.92865 -0.0291494 0.00744763
-6.89221 -0.0294941 0.00660175
-6.85579 -0.0297812 0.00574642
-6.81938 -0.0300319 0.00488249
-6.783 -0.0302245 0.00402371
-6.74664 -0.0303749 0.00316471
-6.71029 -0.0304676 0.00232546
-6.67397 -0.0305121 0.00149306
-6.63766 -0.0305005 0.000693596
-6.60137 -0.0304345 -9.38501e-05
-6.5651 -0.0303161 -0.000837909
-6.52885 -0.0301375 -0.00156677
-6.49262 -0.0299117 -0.00224549
-6.4564 -0.0296215 -0.0029076
-6.42021 -0.0292906 -0.00351673
-6.38403 -0.0288929 -0.00410931
-6.34786 -0.0284618 -0.00464942
-6.31172 -0.0279643 -0.00517415
-6.27559 -0.0274411 -0.00564946
-6.23949 -0.0268542 -0.00611118
-6.20339 -0.0262493 -0.0065282
-6.16732 -0.0255858 -0.00693342
-6.13126 -0.0249118 -0.00729968
-6.09522 -0.0241856 -0.00765529
-6.05919 -0.0234557 -0.00797816
-6.02319 -0.0226816 -0.00829037
-5.9872 -0.0219093 -0.0085762
-5.95122 -0.0211011 -0.00884985
-5.91526 -0.020299 -0.00910332
-5.87932 -0.0194692 -0.00934158
-5.84339 -0.0186481 -0.00956539
-5.80748 -0.0178072 -0.00976987
-5.77158 -0.0169756 -0.00996487
-5.7357 -0.0161309 -0.0101357
-5.69984 -0.0152942 -0.0103014
-5.66399 -0.0144501 -0.0104378
-5.62815 -0.0136104 -0.0105729
-5.59233 -0.0127677 -0.0106736
-5.55653 -0.0119237 -0.0107768
-5.52074 -0.0110797 -0.010841
-5.48497 -0.010227 -0.0109118
-5.4492 -0.00937576 -0.0109401
-5.41346 -0.0085071 -0.0109796
-5.37773 -0.00763966 -0.0109747
-5.34201 -0.00674564 -0.0109866
-5.30631 -0.00585129 -0.0109541
-5.27062 -0.00492135 -0.0109453
-5.23494 -0.00398878 -0.0108941
-5.19928 -0.00301234 -0.010875
-5.16363 -0.00203112 -0.0108178
-5.128 -0.000999136 -0.0108022
-5.09237 3.87667e-05 -0.0107552
-5.05677 0.00113221 -0.0107599
-5.02117 0.00223104 -0.0107417
-4.98559 0.00338725 -0.0107855
-4.95002 0.0045461 -0.0108155
-4.91446 0.00576073 -0.0109174
-4.87892 0.00697264 -0.0110144
-4.84339 0.00823541 -0.0111917
-4.80787 0.00948748 -0.0113718
-4.77237 0.0107826 -0.011638
-4.73687 0.012057 -0.0119127
-4.70139 0.0133645 -0.0122761
-4.66592 0.0146397 -0.0126512
-4.63046 0.0159371 -0.013114
-4.59502 0.0171899 -0.0135894
-4.55958 0.0184539 -0.0141478
-4.52416 0.0196613 -0.0147178
-4.48875 0.0208691 -0.0153631
-4.45335 0.0220091 -0.0160176
-4.41797 0.0231389 -0.0167371
-4.38259 0.0241916 -0.0174628
-4.34722 0.0252232 -0.0182411
-4.31187 0.0261703 -0.0190226
-4.27653 0.0270843 -0.019843
-4.24119 0.027909 -0.0206636
-4.20587 0.0286868 -0.0215081
-4.17056 0.0293723 -0.0223501
-4.13526 0.0299958 -0.0232001
-4.09997 0.0305244 -0.0240449
-4.06469 0.0309756 -0.0248807
-4.02942 0.0313282 -0.0257085
-3.99416 0.0315886 -0.0265095
-3.95891 0.0317447 -0.0272985
-3.92367 0.0317952 -0.028042
-3.88844 0.0317329 -0.0287683
-3.85322 0.031554 -0.0294288
-3.81801 0.0312497 -0.0300657
-3.7828 0.0308215 -0.0306139
-3.74761 0.0302509 -0.0311309
-3.71243 0.029553 -0.0315326
-3.67726 0.028695 -0.0318945
-3.64209 0.027707 -0.0321104
-3.60694 0.0265444 -0.0322749
-3.57179 0.0252492 -0.0322602
-3.53665 0.0237684 -0.0321772
-3.50152 0.0221559 -0.0318805
-3.4664 0.0203487 -0.0314944
-3.43129 0.0184191 -0.0308561
-3.39619 0.0162895 -0.0301072
-3.36109 0.0140559 -0.0290611
-3.32601 0.0116269 -0.0278861
-3.29093 0.00912032 -0.0263629
-3.25586 0.00643895 -0.0246957
-3.2208 0.00371532 -0.0226287
-3.18574 0.000855838 -0.0204039
-3.1507 -0.00199625 -0.017736
-3.11566 -0.0049277 -0.0148979
-3.08063 -0.00778098 -0.011589
-3.0456 -0.0106413 -0.00810311
-3.01059 -0.0133265 -0.00414048
-2.97558 -0.0159323 -7.56348e-06
-2.94058 -0.0182379 0.00458001
-2.90558 -0.0203653 0.00930679
-2.87059 -0.0220418 0.0144305
-2.83561 -0.0234344 0.0196253
-2.80064 -0.0242076 0.025111
-2.76567 -0.0245961 0.0305507
-2.73071 -0.0241993 0.0361097
-2.69576 -0.0233431 0.0414465
-2.66081 -0.0215808 0.0466537
-2.62587 -0.0193432 0.0514039
-2.59094 -0.0161892 0.0557111
-2.55601 -0.0126478 0.0592996
-2.52109 -0.00834995 0.0621254
-2.48617 -0.00388851 0.0640219
-2.45126 0.000993372 0.0649332
-2.41636 0.00570553 0.0648557
-2.38146 0.0104108 0.0637719
-2.34657 0.0146068 0.0618462
-2.31168 0.0184271 0.0591213
-2.2768 0.0215197 0.0558654
-2.24192 0.0240514 0.0521557
-2.20705 0.0258209 0.0482684
-2.17219 0.0270452 0.0442661
-2.13733 0.0276212 0.0403667
-2.10247 0.0277896 0.0365869
-2.06762 0.0274884 0.0330726
-2.03278 0.0269454 0.0297941
-1.99794 0.0261072 0.0268429
-1.9631 0.0251673 0.0241581
-1.92827 0.02407 0.0217986
-1.89345 0.0229701 0.0196898
-1.85862 0.0218082 0.0178723
-1.82381 0.0207064 0.01627
-1.78899 0.0196016 0.0149136
-1.75419 0.0185924 0.0137323
-1.71938 0.0176121 0.0127511
-1.68458 0.0167453 0.0119072
-1.64979 0.0159201 0.0112223
-1.61499 0.0152162 0.0106422
-1.58021 0.0145535 0.0101868
-1.54542 0.0140145 0.00980903
-1.51064 0.013509 0.00952843
-1.47586 0.0131268 0.00930379
-1.44109 0.012767 0.00915444
-1.40632 0.0125278 0.00904421
-1.37155 0.0123001 0.00899218
-1.33679 0.0121886 0.0089664
-1.30203 0.0120787 0.00898559
-1.26727 0.0120804 0.00902117
-1.23251 0.0120748 0.00909168
-1.19776 0.0121768 0.00917087
-1.16301 0.0122638 0.00927748
-1.12827 0.0124554 0.0093865
-1.09352 0.0126252 0.0095173
-1.05878 0.0128984 0.00964517
-1.02405 0.0131432 0.00979042
-0.989309 0.0134921 0.00992787
-0.954576 0.0138064 0.010079
-0.919844 0.0142275 0.0102175
-0.885115 0.0146078 0.0103662
-0.850388 0.0150994 0.0104967
-0.815663 0.015544 0.0106339
-0.78094 0.0161061 0.0107466
-0.746219 0.0166147 0.0108615
-0.711499 0.0172481 0.010944
-0.676781 0.0178212 0.0110232
-0.642065 0.0185268 0.0110603
-0.60735 0.0191641 0.0110868
-0.572637 0.0199415 0.0110593
-0.537925 0.0206407 0.0110117
-0.503214 0.0214861 0.0108961
-0.468504 0.0222407 0.0107486
-0.433796 0.023144 0.0105169
-0.399089 0.0239405 0.010239
-0.364382 0.0248817 0.00985974
-0.329676 0.0256972 0.0094182
-0.294972 0.0266421 0.00885889
-0.260267 0.0274401 0.00822037
-0.225564 0.0283386 0.00745157
-0.190861 0.0290539 0.00659049
-0.156158 0.0298267 0.00559574
-0.121456 0.0303927 0.00450461
-0.0867541 0.0309236 0.0032997
-0.0520524 0.0312571 0.00201909
-0.0173508 0.0314488 0.000677766
0.0173508 0.0314488 -0.000677766
0.0520524 0.0312571 -0.00201909
0.0867541 0.0309236 -0.0032997
0.121456 0.0303927 -0.00450461
0.156158 0.0298267 -0.00559574
0.190861 0.0290539 -0.00659049
0.225564 0.0283386 -0.00745157
0.260267 0.0274401 -0.00822037
0.294972 0.0266421 -0.00885889
0.329676 0.0256972 -0.0094182
0.364382 0.0248817 -0.00985974
0.399089 0.0239405 -0.010239
0.433796 0.023144 -0.0105169
0.468504 0.0222407 -0.0107486
0.503214 0.0214861 -0.0108961
0.537925 0.0206407 -0.0110117
0.572637 0.0199415 -0.0110593
0.60735 0.0191641 -0.0110868
0.642065 0.0185268 -0.0110603
0.676781 0.0178212 -0.0110232
0.711499 0.0172481 -0.010944
0.746219 0.0166147 -0.0108615
0.78094 0.0161061 -0.0107466
0.815663 0.015544 -0.0106339
0.850388 0.0150994 -0.0104967
0.885115 0.0146078 -0.0103662
0.919844 0.0142275 -0.0102175
0.954576 0.0138064 -0.010079
0.989309 0.0134921 -0.00992787
1.02405 0.0131432 -0.00979042
1.05878 0.0128984 -0.00964517
1.09352 0.0126252 -0.0095173
1.12827 0.0124554 -0.0093865
1.16301 0.0122638 -0.00927748
1.19776 0.0121768 -0.00917087
1.23251 0.0120748 -0.00909168
1.26727 0.0120804 -0.00902117
1.30203 0.0120787 -0.00898559
1.33679 0.0121886 -0.0089664
1.37155 0.0123001 -0.00899218
1.40632 0.0125278 -0.00904421
1.44109 0.012767 -0.00915444
1.47586 0.0131268 -0.00930379
1.51064 0.013509 -0.00952843
1.54542 0.0140145 -0.00980903
1.58021 0.0145535 -0.0101868
1.61499 0.0152162 -0.0106422
1.64979 0.0159201 -0.0112223
1.68458 0.0167453 -0.0119072
1.71938 0.0176121 -0.0127511
1.75419 0.0185924 -0.0137323
1.78899 0.0196016 -0.0149136
1.82381 0.0207064 -0.01627
1.85862 0.0218082 -0.0178723
1.89345 0.0229701 -0.0196898
1.92827 0.02407 -0.0217986
1.9631 0.0251673 -0.0241581
1.99794 0.0261072 -0.0268429
2.03278 0.0269454 -0.0297941
2.06762 0.0274884 -0.0330726
2.10247 0.0277896 -0.0365869
2.13733 0.0276212 -0.0403667
2.17219 0.0270452 -0.0442661
2.20705 0.0258209 -0.0482684
2.24192 0.0240514 -0.0521557
2.2768 0.0215197 -0.0558654
2.31168 0.0184271 -0.0591213
2.34657 0.0146068 -0.0618462
2.38146 0.0104108 -0.0637719
2.41636 0.00570553 -0.0648557
2.45126 0.000993372 -0.0649332
2.48617 -0.00388851 -0.0640219
2.52109 -0.00834995 -0.0621254
2.55601 -0.0126478 -0.0592996
2.59094 -0.0161892 -0.0557111
2.62587 -0.0193432 -0.0514039
2.66081 -0.0215808 -0.0466537
2.69576 -0.0233431 -0.0414465
2.73071 -0.0241993 -0.0361097
2.76567 -0.0245961 -0.0305507
2.80064 -0.0242076 -0.025111
2.83561 -0.0234344 -0.0196253
2.87059 -0.0220418 -0.0144305
2.90558 -0.0203653 -0.00930679
2.94058 -0.0182379 -0.00458001
2.97558 -0.0159323 7.56348e-06
3.01059 -0.0133265 0.00414048
3.0456 -0.0106413 0.00810311
3.08063 -0.00778098 0.011589
3.11566 -0.0049277 0.0148979
3.1507 -0.00199625 0.017736
3.18574 0.000855838 0.0204039
3.2208 0.00371532 0.0226287
3.25586 0.00643895 0.0246957
3.29093 0.00912032 0.0263629
3.32601 0.0116269 0.0278861
3.36109 0.0140559 0.0290611
3.39619 0.0162895 0.0301072
3.43129 0.0184191 0.0308561
3.4664 0.0203487 0.0314944
3.50152 0.0221559 0.0318805
3.53665 0.0237684 0.0321772
3.57179 0.0252492 0.0322602
3.60694 0.0265444 0.0322749
3.64209 0.027707 0.0321104
3.67726 0.028695 0.0318945
3.71243 0.029553 0.0315326
3.74761 0.0302509 0.0311309
3.7828 0.0308215 0.0306139
3.81801 0.0312497 0.0300657
3.85322 0.031554 0.0294288
3.88844 0.0317329 0.0287683
3.92367 0.0317952 0.028042
3.95891 0.0317447 0.0272985
3.99416 0.0315886 0.0265095
4.02942 0.0313282 0.0257085
4.06469 0.0309756 0.0248807
4.09997 0.0305244 0.0240449
4.13526 0.0299958 0.0232001
4.17056 0.0293723 0.0223501
4.20587 0.0286868 0.0215081
4.24119 0.027909 0.0206636
4.27653 0.0270843 0.019843
4.31187 0.0261703 0.0190226
4.34722 0.0252232 0.0182411
4.38259 0.0241916 0.0174628
4.41797 0.0231389 0.0167371
4.45335 0.0220091 0.0160176
4.48875 0.0208691 0.0153631
4.52416 0.0196613 0.0147178
4.55958 0.0184539 0.0141478
4.59502 0.0171899 0.0135894
4.63046 0.0159371 0.013114
4.66592 0.0146397 0.0126512
4.70139 0.0133645 0.0122761
4.73687 0.012057 0.0119127
4.77237 0.0107826 0.011638
4.80787 0.00948748 0.0113718
4.84339 0.00823541 0.0111917
4.87892 0.00697264 0.0110144
4.91446 0.00576073 0.0109174
4.95002 0.0045461 0.0108155
4.98559 0.00338725 0.0107855
5.02117 0.00223104 0.0107417
5.05677 0.00113221 0.0107599
5.09237 3.87667e-05 0.0107552
5.128 -0.000999136 0.0108022
5.16363 -0.00203112 0.0108178
5.19928 -0.00301234 0.010875
5.23494 -0.00398878 0.0108941
5.27062 -0.00492135 0.0109453
5.30631 -0.00585129 0.0109541
5.34201 -0.00674564 0.0109866
5.37773 -0.00763966 0.0109747
5.41346 -0.0085071 0.0109796
5.4492 -0.00937576 0.0109401
5.48497 -0.010227 0.0109118
5.52074 -0.0110797 0.010841
5.55653 -0.0119237 0.0107768
5.59233 -0.0127677 0.0106736
5.62815 -0.0136104 0.0105729
5.66399 -0.0144501 0.0104378
5.69984 -0.0152942 0.0103014
5.7357 -0.0161309 0.0101357
5.77158 -0.0169756 0.00996487
5.80748 -0.0178072 0.00976987
5.84339 -0.0186481 0.00956539
5.87932 -0.0194692 0.00934158
5.91526 -0.020299 0.00910332
5.95122 -0.0211011 0.00884985
5.9872 -0.0219093 0.0085762
6.02319 -0.0226816 0.00829037
6.05919 -0.0234557 0.00797816
6.09522 -0.0241856 0.00765529
6.13126 -0.0249118 0.00729968
6.16732 -0.0255858 0.00693342
6.20339 -0.0262493 0.0065282
6.23949 -0.0268542 0.00611118
6.27559 -0.0274411 0.00564946
6.31172 -0.0279643 0.00517415
6.34786 -0.0284618 0.00464942
6.38403 -0.0288929 0.00410931
6.42021 -0.0292906 0.00351673
6.4564 -0.0296215 0.0029076
6.49262 -0.0299117 0.00224549
6.52885 -0.0301375 0.00156677
6.5651 -0.0303161 0.000837909
6.60137 -0.0304345 9.38501e-05
6.63766 -0.0305005 -0.000693596
6.67397 -0.0305121 -0.00149306
6.71029 -0.0304676 -0.00232546
6.74664 -0.0303749 -0.00316471
6.783 -0.0302245 -0.00402371
6.81938 -0.0300319 -0.00488249
6.85579 -0.0297812 -0.00574642
6.89221 -0.0294941 -0.00660175
6.92865 -0.0291494 -0.00744763
6.96511 -0.0287737 -0.00827637
7.00159 -0.0283417 -0.00908223
7.0381 -0.0278841 -0.00986349
7.07462 -0.0273717 -0.0106105
7.11116 -0.0268386 -0.0113274
7.14772 -0.0262536 -0.0120016
7.18431 -0.0256518 -0.0126424
7.22091 -0.0250029 -0.0132352
7.25754 -0.0243398 -0.0137934
7.29418 -0.0236367 -0.0143013
7.33085 -0.0229197 -0.0147752
7.36754 -0.0221727 -0.0151986
7.40425 -0.0214098 -0.01559
7.44099 -0.0206287 -0.0159327
7.47774 -0.0198284 -0.0162454
7.51452 -0.0190211 -0.0165129
7.55132 -0.0181921 -0.0167519
7.58814 -0.0173649 -0.0169503
7.62498 -0.0165151 -0.0171215
7.66185 -0.0156737 -0.0172571
7.69874 -0.0148105 -0.0173669
7.73566 -0.0139591 -0.0174461
7.77259 -0.0130884 -0.0175007
7.80955 -0.0122297 -0.0175297
7.84654 -0.0113561 -0.0175354
7.88355 -0.0104928 -0.01752
7.92058 -0.00961987 -0.0174827
7.95763 -0.00875473 -0.0174288
7.99471 -0.00788483 -0.0173543
8.03182 -0.00701937 -0.0172677
8.06895 -0.00615425 -0.0171617
8.1061 -0.00528993 -0.0170475
8.14328 -0.00443122 -0.016915
8.18049 -0.00356933 -0.0167778
8.21772 -0.00271854 -0.0166242
8.25497 -0.00186007 -0.0164679
8.29226 -0.00101799 -0.0162984
8.32956 -0.000164301 -0.0161268
8.3669 0.000669558 -0.0159456
8.40426 0.00151644 -0.015762
8.44165 0.00234379 -0.0155726
8.47906 0.00318168 -0.0153803
8.5165 0.00400433 -0.0151856
8.55397 0.00483228 -0.0149877
8.59146 0.0056512 -0.0147902
8.62899 0.0064702 -0.0145887
8.66654 0.00728519 -0.01439
8.70412 0.0080959 -0.0141866
8.74172 0.00890702 -0.0139887
8.77936 0.00971014 -0.0137856
8.81702 0.0105178 -0.01359
8.85471 0.0113155 -0.0133893
8.89244 0.0121199 -0.0131967
8.93019 0.0129143 -0.0129995
8.96797 0.013715 -0.0128105
9.00578 0.0145081 -0.0126184
9.04362 0.0153054 -0.0124333
9.08149 0.0160994 -0.0122477
9.11939 0.0168943 -0.0120668
9.15732 0.0176907 -0.0118882
9.19528 0.0184846 -0.011712
9.23327 0.0192838 -0.0115405
9.2713 0.0200789 -0.0113698
9.30935 0.0208808 -0.0112056
9.34744 0.0216797 -0.011041
9.38556 0.0224846 -0.010884
9.42371 0.0232887 -0.0107261
9.46189 0.0240972 -0.0105761
9.50011 0.0249081 -0.0104255
9.53836 0.0257213 -0.0102821
9.57664 0.0265401 -0.0101395
9.61496 0.0273593 -0.0100022
9.65331 0.0281866 -0.00986796
9.69169 0.029013 -0.00973658
9.73011 0.0298487 -0.00961047
9.76856 0.0306842 -0.00948525
9.80704 0.0315279 -0.00936675
9.84557 0.0323739 -0.00924794
9.88412 0.0332255 -0.00913654
9.92271 0.0340829 -0.00902443
9.96134 0.0349435 -0.00891948
10 0.0358125 -0.00881434
10.0387 0.0366832 -0.00871515
10.0774 0.0375633 -0.00861718
10.1162 0.0384457 -0.00852303
10.155 0.0393361 -0.00843201
10.1939 0.0402311 -0.0083424
10.2328 0.0411317 -0.0082577
10.2717 0.0420398 -0.00817252
10.3106 0.0429514 -0.00809318
10.3496 0.0438723 -0.00801248
10.3887 0.0447959 -0.00793737
10.4278 0.0457288 -0.00786121
10.4669 0.046665 -0.00778923
10.506 0.0476095 -0.00771753
10.5452 0.0485588 -0.00764747
10.5845 0.0495146 -0.00757958
10.6238 0.0504772 -0.00751072
10.6631 0.0514444 -0.0074455
10.7024 0.0524199 -0.00737754
10.7418 0.0533985 -0.0073135
10.7813 0.054386 -0.00724634
10.8208 0.0553771 -0.00718183
10.8603 0.0563747 -0.00711528
10.8999 0.0573788 -0.00704878
10.9395 0.0583861 -0.00698198
10.9792 0.0594022 -0.00691244
11.0189 0.0604194 -0.00684383
11.0586 0.0614456 -0.00677083
11.0984 0.0624733 -0.00669877
11.1383 0.0635073 -0.00662181
11.1781 0.0645453 -0.0065445
11.2181 0.065586 -0.00646305
11.2581 0.0666329 -0.00637875
11.2981 0.0676796 -0.0062919
11.3381 0.068733 -0.00619944
11.3783 0.0697852 -0.00610547
11.4184 0.0708422 -0.00600438
11.4587 0.071899 -0.00590141
11.4989 0.0729571 -0.00579138
11.5392 0.0740166 -0.00567785
11.5796 0.0750736 -0.00555837
11.62 0.0761325 -0.00543311
11.6605 0.0771867 -0.0053032
11.701 0.0782406 -0.00516575
11.7415 0.0792901 -0.00502429
11.7822 0.080335 -0.00487474
11.8228 0.0813763 -0.00472091
11.8636 0.0824089 -0.00455969
11.9043 0.0834371 -0.00439292
11.9452 0.0844545 -0.00422048
11.986 0.0854638 -0.00404093
12.027 0.0864627 -0.00385724
12.068 0.087448 -0.00366619
12.109 0.0884229 -0.00347142
12.1501 0.0893802 -0.00327047
12.1913 0.0903246 -0.00306522
12.2325 0.0912503 -0.00285581
12.2738 0.0921582 -0.00264127
12.3151 0.0930474 -0.00242438
12.3565 0.0939137 -0.00220253
12.3979 0.0947602 -0.001979
12.4394 0.0955813 -0.00175193
12.481 0.0963794 -0.00152265
12.5226 0.097152 -0.00129202
12.5643 0.0978979 -0.00105849
12.6061 0.0986185 -0.000825647
12.6479 0.0993111 -0.000591678
12.6898 0.0999767 -0.000360575
12.7317 0.100613 -0.000132913
12.7737 0.101218 8.97027e-05
12.8158 0.10179 0.000306398
12.8579 0.102325 0.000519006
12.9001 0.102822 0.000727895
12.9424 0.103284 0.000934362
12.9847 0.103707 0.00113883
13.0271 0.104094 0.00134121
13.0696 0.104444 0.00154146
13.1121 0.104757 0.00173937
13.1547 0.105034 0.00193484
13.1974 0.105274 0.00212755
13.2402 0.105478 0.00231789
13.283 0.105645 0.00250523
13.3259 0.105776 0.00269025
13.3689 0.105871 0.00287266
13.4119 0.105929 0.00305258
13.455 0.105953 0.00323049
13.4982 0.105941 0.00340608
13.5415 0.105893 0.00357999
13.5848 0.105811 0.00375221
13.6283 0.105695 0.00392295
13.6718 0.105544 0.00409255
13.7153 0.105361 0.00426118
13.759 0.105144 0.00442903
13.8028 0.104895 0.00459647
13.8466 0.104613 0.00476355
13.8905 0.104299 0.00493062
13.9345 0.103955 0.00509787
13.9786 0.103579 0.00526531
14.0227 0.103173 0.00543344
14.067 0.102737 0.00560204
14.1113 0.10227 0.00577156
14.1558 0.101774 0.00594192
14.2003 0.101249 0.00611321
14.2449 0.100695 0.00628559
14.2896 0.100113 0.00645902
14.3344 0.0995023 0.00663344
14.3793 0.098863 0.00680895
14.4243 0.098197 0.00698543
14.4693 0.0975028 0.0071627
14.5145 0.096781 0.00734073
14.5598 0.0960333 0.00751937
14.6052 0.0952576 0.00769827
14.6506 0.0944556 0.0078773
14.6962 0.0936281 0.00805619
14.7419 0.0927732 0.0082345
14.7877 0.0918932 0.00841202
14.8336 0.0909876 0.00858831
14.8796 0.0900558 0.00876285
14.9257 0.0890996 0.00893536
14.9719 0.0881188 0.00910516
15.0182 0.0871126 0.00927187
15.0647 0.0860832 0.00943479
15.1112 0.0850299 0.00959348
15.1579 0.0839529 0.00974722
15.2047 0.082854 0.00989544
15.2516 0.0817328 0.0100375
15.2986 0.0805898 0.0101728
15.3458 0.0794265 0.0103007
15.393 0.0782431 0.0104205
15.4404 0.0770403 0.0105317
15.488 0.0758196 0.0106336
15.5356 0.0745815 0.0107258
15.5834 0.0733269 0.0108076
15.6313 0.072057 0.0108786
15.6794 0.0707733 0.0109383
15.7276 0.0694765 0.0109865
15.7759 0.0681679 0.0110227
15.8243 0.0668494 0.0110466
15.873 0.0655217 0.0110583
15.9217 0.0641861 0.0110574
15.9706 0.062845 0.011044
16.0197 0.0614987 0.0110182
16.0689 0.0601496 0.0109801
16.1182 0.0587992 0.0109299
16.1677 0.0574488 0.0108679
16.2174 0.0560998 0.0107945
16.2672 0.0547541 0.0107101
16.3172 0.0534132 0.0106152
16.3674 0.0520782 0.0105105
16.4177 0.0507508 0.0103964
16.4682 0.0494326 0.0102738
16.5189 0.048125 0.0101432
16.5697 0.0468291 0.0100056
16.6208 0.0455463 0.00986145
16.672 0.0442782 0.00971172
16.7234 0.0430255 0.00955711
16.775 0.0417892 0.00939833
16.8268 0.0405709 0.00923611
16.8787 0.0393708 0.00907128
16.9309 0.0381899 0.00890439
16.9833 0.0370292 0.0087361
17.0359 0.0358891 0.00856704
17.0887 0.03477 0.0083978
17.1418 0.0336724 0.00822873
17.195 0.0325968 0.00806042
17.2485 0.0315434 0.00789325
17.3022 0.030512 0.00772757
17.3562 0.029503 0.00756358
17.4104 0.0285165 0.00740168
17.4648 0.0275525 0.00724202
17.5195 0.0266104 0.00708478
17.5744 0.0256901 0.00692997
17.6296 0.0247916 0.00677785
17.6851 0.0239148 0.00662839
17.7408 0.023059 0.00648167
17.7969 0.0222237 0.00633761
17.8532 0.0214085 0.0061963
17.9098 0.0206133 0.00605765
17.9667 0.0198376 0.0059217
18.0239 0.0190808 0.00578833
18.0815 0.0183421 0.00565751
18.1393 0.0176211 0.00552912
18.1975 0.0169174 0.00540316
18.256 0.0162305 0.00527954
18.3149 0.0155599 0.00515823
18.3742 0.014905 0.00503906
18.4338 0.014265 0.00492205
18.4938 0.0136395 0.00480706
18.5542 0.013028 0.00469414
18.615 0.0124301 0.00458317
18.6762 0.0118451 0.00447416
18.7379 0.0112726 0.00436697
18.8 0.0107118 0.00426163
18.8625 0.0101622 0.00415803
18.9255 0.00962327 0.00405622
18.9891 0.00909451 0.00395607
19.0531 0.00857547 0.00385763
19.1177 0.0080656 0.00376076
19.1828 0.00756435 0.00366554
19.2484 0.00707134 0.00357186
19.3147 0.00658603 0.00347978
19.3816 0.00610792 0.0033892
19.4491 0.00563654 0.00330019
19.5173 0.0051714 0.00321265
19.5862 0.00471207 0.00312667
19.6558 0.004258 0.00304215
19.7262 0.00380866 0.00295918
19.7974 0.00336348 0.00287762
19.8694 0.00292192 0.00279756
19.9423 0.00248335 0.00271883
20.0162 0.00204743 0.00264154
20.091 0.00161354 0.00256552
20.1669 0.00118115 0.00249087
20.244 0.000749674 0.00241743
20.3222 0.000318491 0.00234528
20.4016 -0.000113005 0.00227424
20.4825 -0.000545437 0.0022044
20.5648 -0.000979503 0.00213556
20.6487 -0.00141591 0.00206775
20.7344 -0.0018554 0.00200079
20.8219 -0.0022988 0.00193473
20.9115 -0.00274678 0.00186934
21.0034 -0.00319995 0.00180467
21.0979 -0.00365869 0.0017404
21.1952 -0.00411499 0.00167671
21.2959 -0.00458279 0.00161299
21.4004 -0.00506558 0.00154911
21.5093 -0.00556561 0.00148459
21.6237 -0.00609829 0.00141881
21.7448 -0.00666066 0.00135118
21.8747 -0.00725892 0.0012811
22.0165 -0.00790882 0.00120671
22.1768 -0.00863683 0.00112552
22.3723 -0.00945144 0.0010316


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.25Lambda0.5Nc1Classic/vCLRDiaP_FRG.txt <==
-22.3723 -0.0094517 0.00103113
-22.1768 -0.0086373 0.00112522
-22.0165 -0.00790945 0.00120628
-21.8747 -0.0072597 0.00128077
-21.7448 -0.00666158 0.00135076
-21.6237 -0.00609933 0.00141847
-21.5093 -0.00556677 0.00148417
-21.4004 -0.00506686 0.00154876
-21.2959 -0.00458418 0.00161257
-21.1952 -0.00411649 0.00167636
-21.0979 -0.0036603 0.00173998
-21.0034 -0.00320166 0.0018043
-20.9115 -0.00274859 0.00186892
-20.8219 -0.00230071 0.00193436
-20.7344 -0.00185741 0.00200036
-20.6487 -0.00141801 0.00206737
-20.5648 -0.000981705 0.00213512
-20.4825 -0.000547734 0.00220401
-20.4016 -0.000115395 0.0022738
-20.3222 0.000316007 0.00234488
-20.244 0.000747097 0.00241699
-20.1669 0.00117848 0.00249046
-20.091 0.00161078 0.00256507
-20.0162 0.00204458 0.00264112
-19.9423 0.00248041 0.00271837
-19.8694 0.00291889 0.00279713
-19.7974 0.00336035 0.00287716
-19.7262 0.00380544 0.00295874
-19.6558 0.00425469 0.00304168
-19.5862 0.00470867 0.00312623
-19.5173 0.0051679 0.00321216
-19.4491 0.00563296 0.00329974
-19.3816 0.00610424 0.00338871
-19.3147 0.00658226 0.00347932
-19.2484 0.00706748 0.00357136
-19.1828 0.0075604 0.00366507
-19.1177 0.00806155 0.00376025
-19.0531 0.00857133 0.00385714
-18.9891 0.00909028 0.00395555
-18.9255 0.00961894 0.00405573
-18.8625 0.0101578 0.00415749
-18.8 0.0107073 0.00426111
-18.7379 0.0112679 0.00436642
-18.6762 0.0118404 0.00447364
-18.615 0.0124253 0.00458261
-18.5542 0.0130231 0.0046936
-18.4938 0.0136344 0.00480648
-18.4338 0.0142599 0.00492149
-18.3742 0.0148998 0.00503847
-18.3149 0.0155546 0.00515766
-18.256 0.0162251 0.00527893
-18.1975 0.0169119 0.00540258
-18.1393 0.0176155 0.00552849
-18.0815 0.0183363 0.00565691
-18.0239 0.0190749 0.00578769
-17.9667 0.0198316 0.00592107
-17.9098 0.0206073 0.00605699
-17.8532 0.0214023 0.00619566
-17.7969 0.0222173 0.00633693
-17.7408 0.0230526 0.00648101
-17.6851 0.0239083 0.00662769
-17.6296 0.024785 0.00677716
-17.5744 0.0256833 0.00692925
-17.5195 0.0266035 0.00708407
-17.4648 0.0275454 0.00724128
-17.4104 0.0285093 0.00740095
-17.3562 0.0294956 0.00756281
-17.3022 0.0305046 0.00772682
-17.2485 0.0315358 0.00789245
-17.195 0.0325891 0.00805964
-17.1418 0.0336645 0.00822791
-17.0887 0.0347619 0.00839698
-17.0359 0.0358809 0.00856619
-16.9833 0.0370208 0.00873525
-16.9309 0.0381814 0.0089035
-16.8787 0.0393621 0.0090704
-16.8268 0.040562 0.00923519
-16.775 0.0417801 0.00939741
-16.7234 0.0430162 0.00955615
-16.672 0.0442687 0.00971077
-16.6208 0.0455365 0.00986045
-16.5697 0.046819 0.0100046
-16.5189 0.0481146 0.0101422
-16.4682 0.0494219 0.0102728
-16.4177 0.0507396 0.0103953
-16.3674 0.0520666 0.0105094
-16.3172 0.0534011 0.0106141
-16.2672 0.0547414 0.010709
-16.2174 0.0560865 0.0107933
-16.1677 0.0574349 0.0108667
-16.1182 0.0587847 0.0109287
-16.0689 0.0601346 0.0109789
-16.0197 0.0614832 0.0110169
-15.9706 0.0628291 0.0110427
-15.9217 0.0641699 0.011056
-15.873 0.0655052 0.0110569
-15.8243 0.0668326 0.0110452
-15.7759 0.0681509 0.0110212
-15.7276 0.0694592 0.010985
-15.6794 0.0707557 0.0109368
-15.6313 0.0720391 0.010877
-15.5834 0.0733087 0.010806
-15.5356 0.074563 0.0107241
-15.488 0.0758008 0.0106319
-15.4404 0.0770212 0.0105299
-15.393 0.0782237 0.0104187
-15.3458 0.0794067 0.0102987
-15.2986 0.0805697 0.0101708
-15.2516 0.0817123 0.0100355
-15.2047 0.0828332 0.00989333
-15.1579 0.0839318 0.009745
-15.1112 0.0850084 0.00959121
-15.0647 0.0860612 0.00943242
-15.0182 0.0870902 0.00926943
-14.9719 0.088096 0.0091026
-14.9257 0.0890764 0.00893273
-14.8796 0.0900321 0.00876009
-14.8336 0.0909635 0.00858545
-14.7877 0.0918685 0.00840903
-14.7419 0.092748 0.0082314
-14.6962 0.0936024 0.00805293
-14.6506 0.0944294 0.00787392
-14.6052 0.0952308 0.00769472
-14.5598 0.0960058 0.00751568
-14.5145 0.0967529 0.00733684
-14.4693 0.0974741 0.00715863
-14.4243 0.0981675 0.00698114
-14.3793 0.0988328 0.00680446
-14.3344 0.0994713 0.00662869
-14.2896 0.100081 0.00645403
-14.2449 0.100662 0.0062803
-14.2003 0.101216 0.00610765
-14.1558 0.10174 0.005936
-14.1113 0.102235 0.00576529
-14.067 0.1027 0.00559537
-14.0227 0.103135 0.00542635
-13.9786 0.10354 0.00525772
-13.9345 0.103915 0.00508977
-13.8905 0.104258 0.00492192
-13.8466 0.10457 0.00475422
-13.8028 0.104851 0.00458641
-13.759 0.105098 0.00441817
-13.7153 0.105313 0.0042494
-13.6718 0.105495 0.00407976
-13.6283 0.105643 0.00390897
-13.5848 0.105758 0.00373693
-13.5415 0.105837 0.00356317
-13.4982 0.105882 0.00338752
-13.455 0.105891 0.00320989
-13.4119 0.105865 0.00302963
-13.3689 0.105803 0.00284692
-13.3259 0.105705 0.00266125
-13.283 0.105571 0.00247231
-13.2402 0.1054 0.0022803
-13.1974 0.105192 0.00208429
-13.1547 0.104948 0.00188472
-13.1121 0.104667 0.00168083
-13.0696 0.104349 0.00147262
-13.0271 0.103996 0.00125973
-12.9847 0.103607 0.00104204
-12.9424 0.103186 0.000819327
-12.9001 0.102731 0.000592116
-12.8579 0.102246 0.000361333
-12.8158 0.101732 0.000128726
-12.7737 0.101189 -0.000101849
-12.7317 0.100618 -0.000328201
-12.6898 0.100013 -0.000548317
-12.6479 0.099374 -0.000762923
-12.6061 0.0986995 -0.000975857
-12.5643 0.0979892 -0.00118699
-12.5226 0.0972476 -0.0014006
-12.481 0.0964754 -0.00161403
-12.4394 0.0956753 -0.00182899
-12.3979 0.0948508 -0.00204428
-12.3565 0.0940003 -0.00225823
-12.3151 0.0931298 -0.00247222
-12.2738 0.0922364 -0.00268271
-12.2325 0.0913246 -0.00289193
-12.1913 0.0903951 -0.00309696
-12.1501 0.0894471 -0.00329852
-12.109 0.0884865 -0.00349638
-12.068 0.0875084 -0.00368851
-12.027 0.0865203 -0.00387733
-11.986 0.0855188 -0.00405908
-11.9452 0.0845071 -0.00423697
-11.9043 0.0834874 -0.00440794
-11.8636 0.0824571 -0.00457345
-11.8228 0.0814226 -0.00473353
-11.7822 0.0803795 -0.00488639
-11.7415 0.0793328 -0.00503505
-11.701 0.0782818 -0.00517574
-11.6605 0.0772264 -0.00531247
-11.62 0.0761708 -0.00544178
-11.5796 0.0751107 -0.00556645
-11.5392 0.0740524 -0.00568544
-11.4989 0.0729918 -0.00579848
-11.4587 0.0719326 -0.00590811
-11.4184 0.0708748 -0.00601068
-11.3783 0.0698168 -0.00611143
-11.3381 0.0687637 -0.00620506
-11.2981 0.0677094 -0.00629725
-11.2581 0.0666618 -0.00638381
-11.2181 0.0656142 -0.00646787
-11.1781 0.0645728 -0.00654907
-11.1383 0.0635341 -0.00662618
-11.0984 0.0624994 -0.00670292
-11.0586 0.0614711 -0.00677481
-11.0189 0.0604442 -0.00684762
-10.9792 0.0594265 -0.00691609
-10.9395 0.0584097 -0.00698545
-10.8999 0.057402 -0.00705213
-10.8603 0.0563973 -0.00711849
-10.8208 0.0553992 -0.00718493
-10.7813 0.0544076 -0.0072493
-10.7418 0.0534197 -0.00731636
-10.7024 0.0524406 -0.00738028
-10.6631 0.0514647 -0.00744816
-10.6238 0.0504971 -0.00751327
-10.5845 0.0495341 -0.00758207
-10.5452 0.0485779 -0.00764986
-10.506 0.0476283 -0.00771986
-10.4669 0.0466834 -0.00779147
-10.4278 0.0457469 -0.0078634
-10.3887 0.0448136 -0.00793947
-10.3496 0.0438897 -0.00801453
-10.3106 0.0429685 -0.00809516
-10.2717 0.0420566 -0.00817445
-10.2328 0.0411482 -0.00825956
-10.1939 0.0402473 -0.00834423
-10.155 0.039352 -0.00843378
-10.1162 0.0384613 -0.00852476
-10.0774 0.0375787 -0.00861885
-10.0387 0.0366984 -0.00871679
-10 0.0358274 -0.00881593
-9.96134 0.0349582 -0.00892104
-9.92271 0.0340974 -0.00902594
-9.88412 0.0332398 -0.00913803
-9.84557 0.0323879 -0.00924938
-9.80704 0.0315417 -0.00936817
-9.76856 0.0306978 -0.00948663
-9.73011 0.0298621 -0.00961183
-9.69169 0.0290262 -0.0097379
-9.65331 0.0281996 -0.00986926
-9.61496 0.0273721 -0.0100034
-9.57664 0.0265528 -0.0101407
-9.53836 0.0257338 -0.0102833
-9.50011 0.0249204 -0.0104267
-9.46189 0.0241093 -0.0105772
-9.42371 0.0233007 -0.0107272
-9.38556 0.0224964 -0.0108851
-9.34744 0.0216914 -0.0110421
-9.30935 0.0208923 -0.0112067
-9.2713 0.0200902 -0.0113709
-9.23327 0.019295 -0.0115416
-9.19528 0.0184956 -0.011713
-9.15732 0.0177016 -0.0118892
-9.11939 0.0169051 -0.0120678
-9.08149 0.01611 -0.0122487
-9.04362 0.0153159 -0.0124343
-9.00578 0.0145185 -0.0126194
-8.96797 0.0137253 -0.0128114
-8.93019 0.0129244 -0.0130004
-8.89244 0.0121299 -0.0131976
-8.85471 0.0113254 -0.0133901
-8.81702 0.0105276 -0.0135909
-8.77936 0.0097198 -0.0137865
-8.74172 0.00891657 -0.0139895
-8.70412 0.00810533 -0.0141874
-8.66654 0.00729451 -0.0143908
-8.62899 0.00647943 -0.0145895
-8.59146 0.00566032 -0.014791
-8.55397 0.0048413 -0.0149885
-8.5165 0.00401324 -0.0151864
-8.47906 0.0031905 -0.015381
-8.44165 0.00235252 -0.0155733
-8.40426 0.00152507 -0.0157627
-8.3669 0.000678094 -0.0159464
-8.32956 -0.000155856 -0.0161275
-8.29226 -0.00100963 -0.0162991
-8.25497 -0.0018518 -0.0164686
-8.21772 -0.00271036 -0.0166249
-8.18049 -0.00356124 -0.0167785
-8.14328 -0.00442321 -0.0169157
-8.1061 -0.005282 -0.0170482
-8.06895 -0.0061464 -0.0171624
-8.03182 -0.0070116 -0.0172684
-7.99471 -0.00787713 -0.017355
-7.95763 -0.00874711 -0.0174295
-7.92058 -0.00961233 -0.0174834
-7.88355 -0.0104854 -0.0175207
-7.84654 -0.0113487 -0.017536
-7.80955 -0.0122224 -0.0175304
-7.77259 -0.0130812 -0.0175013
-7.73566 -0.013952 -0.0174467
-7.69874 -0.0148034 -0.0173675
-7.66185 -0.0156667 -0.0172578
-7.62498 -0.0165082 -0.0171222
-7.58814 -0.0173579 -0.0169509
-7.55132 -0.0181852 -0.0167525
-7.51452 -0.0190144 -0.0165135
-7.47774 -0.0198217 -0.016246
-7.44099 -0.020622 -0.0159333
-7.40425 -0.0214032 -0.0155906
-7.36754 -0.0221662 -0.0151992
-7.33085 -0.0229132 -0.0147758
-7.29418 -0.0236303 -0.0143018
-7.25754 -0.0243334 -0.013794
-7.22091 -0.0249966 -0.0132358
-7.18431 -0.0256455 -0.0126429
-7.14772 -0.0262474 -0.0120022
-7.11116 -0.0268324 -0.011328
-7.07462 -0.0273656 -0.0106111
-7.0381 -0.0278781 -0.00986405
-7.00159 -0.0283357 -0.00908278
-6.96511 -0.0287678 -0.00827693
-6.92865 -0.0291435 -0.00744818
-6.89221 -0.0294882 -0.00660231
-6.85579 -0.0297754 -0.00574696
-6.81938 -0.0300262 -0.00488304
-6.783 -0.0302188 -0.00402424
-6.74664 -0.0303693 -0.00316525
-6.71029 -0.030462 -0.00232598
-6.67397 -0.0305065 -0.00149361
-6.63766 -0.030495 -0.000694121
-6.60137 -0.0304291 9.3313e-05
-6.5651 -0.0303107 0.000837388
-6.52885 -0.0301321 0.00156624
-6.49262 -0.0299064 0.00224497
-6.4564 -0.0296162 0.00290707
-6.42021 -0.0292854 0.00351622
-6.38403 -0.0288877 0.00410878
-6.34786 -0.0284567 0.00464891
-6.31172 -0.0279591 0.00517363
-6.27559 -0.027436 0.00564895
-6.23949 -0.0268491 0.00611066
-6.20339 -0.0262443 0.00652769
-6.16732 -0.0255808 0.0069329
-6.13126 -0.0249068 0.00729918
-6.09522 -0.0241807 0.00765477
-6.05919 -0.0234509 0.00797766
-6.02319 -0.0226768 0.00828986
-5.9872 -0.0219045 0.0085757
-5.95122 -0.0210964 0.00884933
-5.91526 -0.0202943 0.00910282
-5.87932 -0.0194646 0.00934107
-5.84339 -0.0186435 0.00956489
-5.80748 -0.0178026 0.00976936
-5.77158 -0.016971 0.00996437
-5.7357 -0.0161263 0.0101352
-5.69984 -0.0152897 0.0103009
-5.66399 -0.0144456 0.0104373
-5.62815 -0.0136059 0.0105724
-5.59233 -0.0127632 0.0106731
-5.55653 -0.0119193 0.0107763
-5.52074 -0.0110754 0.0108405
-5.48497 -0.0102227 0.0109113
-5.4492 -0.00937145 0.0109396
-5.41346 -0.00850282 0.0109791
-5.37773 -0.00763541 0.0109741
-5.34201 -0.00674142 0.0109862
-5.30631 -0.0058471 0.0109535
-5.27062 -0.00491718 0.0109448
-5.23494 -0.00398464 0.0108936
-5.19928 -0.00300823 0.0108745
-5.16363 -0.00202703 0.0108173
-5.128 -0.000995077 0.0108017
-5.09237 4.27991e-05 0.0107547
-5.05677 0.00113622 0.0107594
-5.02117 0.00223502 0.0107411
-4.98559 0.00339121 0.010785
-4.95002 0.00455003 0.0108149
-4.91446 0.00576463 0.0109169
-4.87892 0.00697652 0.0110139
-4.84339 0.00823926 0.0111912
-4.80787 0.00949132 0.0113713
-4.77237 0.0107865 0.0116375
-4.73687 0.0120608 0.0119122
-4.70139 0.0133683 0.0122756
-4.66592 0.0146434 0.0126507
-4.63046 0.0159408 0.0131135
-4.59502 0.0171936 0.0135889
-4.55958 0.0184576 0.0141473
-4.52416 0.019665 0.0147173
-4.48875 0.0208727 0.0153625
-4.45335 0.0220127 0.0160171
-4.41797 0.0231425 0.0167365
-4.38259 0.0241952 0.0174622
-4.34722 0.0252267 0.0182406
-4.31187 0.0261738 0.0190221
-4.27653 0.0270878 0.0198425
-4.24119 0.0279125 0.020663
-4.20587 0.0286903 0.0215075
-4.17056 0.0293758 0.0223496
-4.13526 0.0299993 0.0231995
-4.09997 0.0305279 0.0240443
-4.06469 0.030979 0.0248802
-4.02942 0.0313316 0.0257079
-3.99416 0.0315919 0.0265089
-3.95891 0.0317481 0.0272979
-3.92367 0.0317985 0.0280414
-3.88844 0.0317363 0.0287677
-3.85322 0.0315573 0.0294283
-3.81801 0.0312529 0.0300651
-3.7828 0.0308247 0.0306133
-3.74761 0.0302542 0.0311303
-3.71243 0.0295562 0.031532
-3.67726 0.0286982 0.0318939
-3.64209 0.0277102 0.0321098
-3.60694 0.0265476 0.0322743
-3.57179 0.0252524 0.0322596
-3.53665 0.0237716 0.0321766
-3.50152 0.022159 0.0318799
-3.4664 0.0203519 0.0314938
-3.43129 0.0184222 0.0308555
-3.39619 0.0162926 0.0301066
-3.36109 0.014059 0.0290605
-3.32601 0.0116299 0.0278855
-3.29093 0.00912338 0.0263623
-3.25586 0.006442 0.024695
-3.2208 0.00371836 0.0226281
-3.18574 0.000858863 0.0204033
-3.1507 -0.00199324 0.0177354
-3.11566 -0.0049247 0.0148973
-3.08063 -0.00777799 0.0115883
-3.0456 -0.0106383 0.00810244
-3.01059 -0.0133235 0.00413982
-2.97558 -0.0159293 6.88278e-06
-2.94058 -0.0182349 -0.00458068
-2.90558 -0.0203624 -0.00930748
-2.87059 -0.0220389 -0.0144312
-2.83561 -0.0234315 -0.019626
-2.80064 -0.0242047 -0.0251116
-2.76567 -0.0245932 -0.0305514
-2.73071 -0.0241964 -0.0361104
-2.69576 -0.0233402 -0.0414473
-2.66081 -0.0215779 -0.0466544
-2.62587 -0.0193404 -0.0514046
-2.59094 -0.0161864 -0.0557119
-2.55601 -0.0126449 -0.0593004
-2.52109 -0.00834712 -0.0621261
-2.48617 -0.00388569 -0.0640227
-2.45126 0.000996185 -0.0649339
-2.41636 0.00570834 -0.0648565
-2.38146 0.0104136 -0.0637727
-2.34657 0.0146096 -0.061847
-2.31168 0.0184299 -0.0591221
-2.2768 0.0215225 -0.0558663
-2.24192 0.0240542 -0.0521566
-2.20705 0.0258237 -0.0482693
-2.17219 0.0270479 -0.044267
-2.13733 0.027624 -0.0403676
-2.10247 0.0277924 -0.0365878
-2.06762 0.0274911 -0.0330736
-2.03278 0.0269482 -0.029795
-1.99794 0.02611 -0.0268438
-1.9631 0.0251701 -0.0241591
-1.92827 0.0240727 -0.0217996
-1.89345 0.0229729 -0.0196908
-1.85862 0.021811 -0.0178733
-1.82381 0.0207091 -0.016271
-1.78899 0.0196043 -0.0149147
-1.75419 0.0185951 -0.0137333
-1.71938 0.0176148 -0.0127521
-1.68458 0.016748 -0.0119082
-1.64979 0.0159229 -0.0112234
-1.61499 0.0152189 -0.0106433
-1.58021 0.0145562 -0.010188
-1.54542 0.0140173 -0.0098102
-1.51064 0.0135117 -0.00952964
-1.47586 0.0131295 -0.009305
-1.44109 0.0127697 -0.00915569
-1.40632 0.0125305 -0.00904548
-1.37155 0.0123028 -0.00899349
-1.33679 0.0121914 -0.00896773
-1.30203 0.0120815 -0.00898696
-1.26727 0.0120832 -0.00902256
-1.23251 0.0120776 -0.00909312
-1.19776 0.0121796 -0.00917234
-1.16301 0.0122666 -0.00927899
-1.12827 0.0124582 -0.00938805
-1.09352 0.012628 -0.0095189
-1.05878 0.0129012 -0.0096468
-1.02405 0.013146 -0.00979212
-0.989309 0.013495 -0.0099296
-0.954576 0.0138093 -0.0100808
-0.919844 0.0142304 -0.0102193
-0.885115 0.0146107 -0.0103681
-0.850388 0.0151024 -0.0104987
-0.815663 0.015547 -0.010636
-0.78094 0.0161092 -0.0107487
-0.746219 0.0166179 -0.0108637
-0.711499 0.0172513 -0.0109463
-0.676781 0.0178245 -0.0110256
-0.642065 0.0185302 -0.0110628
-0.60735 0.0191675 -0.0110893
-0.572637 0.0199451 -0.011062
-0.537925 0.0206444 -0.0110145
-0.503214 0.0214899 -0.010899
-0.468504 0.0222447 -0.0107516
-0.433796 0.0231481 -0.01052
-0.399089 0.023945 -0.0102423
-0.364382 0.0248864 -0.00986317
-0.329676 0.0257022 -0.00942176
-0.294972 0.0266475 -0.00886253
-0.260267 0.0274459 -0.00822409
-0.225564 0.028345 -0.00745527
-0.190861 0.0290609 -0.00659411
-0.156158 0.0298344 -0.00559912
-0.121456 0.0304011 -0.00450759
-0.0867541 0.0309326 -0.00330205
-0.0520524 0.0312666 -0.00202062
-0.0173508 0.0314586 -0.00067829
0.0173508 0.0314586 0.00067829
0.0520524 0.0312666 0.00202062
0.0867541 0.0309326 0.00330205
0.121456 0.0304011 0.00450759
0.156158 0.0298344 0.00559912
0.190861 0.0290609 0.00659411
0.225564 0.028345 0.00745527
0.260267 0.0274459 0.00822409
0.294972 0.0266475 0.00886253
0.329676 0.0257022 0.00942176
0.364382 0.0248864 0.00986317
0.399089 0.023945 0.0102423
0.433796 0.0231481 0.01052
0.468504 0.0222447 0.0107516
0.503214 0.0214899 0.010899
0.537925 0.0206444 0.0110145
0.572637 0.0199451 0.011062
0.60735 0.0191675 0.0110893
0.642065 0.0185302 0.0110628
0.676781 0.0178245 0.0110256
0.711499 0.0172513 0.0109463
0.746219 0.0166179 0.0108637
0.78094 0.0161092 0.0107487
0.815663 0.015547 0.010636
0.850388 0.0151024 0.0104987
0.885115 0.0146107 0.0103681
0.919844 0.0142304 0.0102193
0.954576 0.0138093 0.0100808
0.989309 0.013495 0.0099296
1.02405 0.013146 0.00979212
1.05878 0.0129012 0.0096468
1.09352 0.012628 0.0095189
1.12827 0.0124582 0.00938805
1.16301 0.0122666 0.00927899
1.19776 0.0121796 0.00917234
1.23251 0.0120776 0.00909312
1.26727 0.0120832 0.00902256
1.30203 0.0120815 0.00898696
1.33679 0.0121914 0.00896773
1.37155 0.0123028 0.00899349
1.40632 0.0125305 0.00904548
1.44109 0.0127697 0.00915569
1.47586 0.0131295 0.009305
1.51064 0.0135117 0.00952964
1.54542 0.0140173 0.0098102
1.58021 0.0145562 0.010188
1.61499 0.0152189 0.0106433
1.64979 0.0159229 0.0112234
1.68458 0.016748 0.0119082
1.71938 0.0176148 0.0127521
1.75419 0.0185951 0.0137333
1.78899 0.0196043 0.0149147
1.82381 0.0207091 0.016271
1.85862 0.021811 0.0178733
1.89345 0.0229729 0.0196908
1.92827 0.0240727 0.0217996
1.9631 0.0251701 0.0241591
1.99794 0.02611 0.0268438
2.03278 0.0269482 0.029795
2.06762 0.0274911 0.0330736
2.10247 0.0277924 0.0365878
2.13733 0.027624 0.0403676
2.17219 0.0270479 0.044267
2.20705 0.0258237 0.0482693
2.24192 0.0240542 0.0521566
2.2768 0.0215225 0.0558663
2.31168 0.0184299 0.0591221
2.34657 0.0146096 0.061847
2.38146 0.0104136 0.0637727
2.41636 0.00570834 0.0648565
2.45126 0.000996185 0.0649339
2.48617 -0.00388569 0.0640227
2.52109 -0.00834712 0.0621261
2.55601 -0.0126449 0.0593004
2.59094 -0.0161864 0.0557119
2.62587 -0.0193404 0.0514046
2.66081 -0.0215779 0.0466544
2.69576 -0.0233402 0.0414473
2.73071 -0.0241964 0.0361104
2.76567 -0.0245932 0.0305514
2.80064 -0.0242047 0.0251116
2.83561 -0.0234315 0.019626
2.87059 -0.0220389 0.0144312
2.90558 -0.0203624 0.00930748
2.94058 -0.0182349 0.00458068
2.97558 -0.0159293 -6.88278e-06
3.01059 -0.0133235 -0.00413982
3.0456 -0.0106383 -0.00810244
3.08063 -0.00777799 -0.0115883
3.11566 -0.0049247 -0.0148973
3.1507 -0.00199324 -0.0177354
3.18574 0.000858863 -0.0204033
3.2208 0.00371836 -0.0226281
3.25586 0.006442 -0.024695
3.29093 0.00912338 -0.0263623
3.32601 0.0116299 -0.0278855
3.36109 0.014059 -0.0290605
3.39619 0.0162926 -0.0301066
3.43129 0.0184222 -0.0308555
3.4664 0.0203519 -0.0314938
3.50152 0.022159 -0.0318799
3.53665 0.0237716 -0.0321766
3.57179 0.0252524 -0.0322596
3.60694 0.0265476 -0.0322743
3.64209 0.0277102 -0.0321098
3.67726 0.0286982 -0.0318939
3.71243 0.0295562 -0.031532
3.74761 0.0302542 -0.0311303
3.7828 0.0308247 -0.0306133
3.81801 0.0312529 -0.0300651
3.85322 0.0315573 -0.0294283
3.88844 0.0317363 -0.0287677
3.92367 0.0317985 -0.0280414
3.95891 0.0317481 -0.0272979
3.99416 0.0315919 -0.0265089
4.02942 0.0313316 -0.0257079
4.06469 0.030979 -0.0248802
4.09997 0.0305279 -0.0240443
4.13526 0.0299993 -0.0231995
4.17056 0.0293758 -0.0223496
4.20587 0.0286903 -0.0215075
4.24119 0.0279125 -0.020663
4.27653 0.0270878 -0.0198425
4.31187 0.0261738 -0.0190221
4.34722 0.0252267 -0.0182406
4.38259 0.0241952 -0.0174622
4.41797 0.0231425 -0.0167365
4.45335 0.0220127 -0.0160171
4.48875 0.0208727 -0.0153625
4.52416 0.019665 -0.0147173
4.55958 0.0184576 -0.0141473
4.59502 0.0171936 -0.0135889
4.63046 0.0159408 -0.0131135
4.66592 0.0146434 -0.0126507
4.70139 0.0133683 -0.0122756
4.73687 0.0120608 -0.0119122
4.77237 0.0107865 -0.0116375
4.80787 0.00949132 -0.0113713
4.84339 0.00823926 -0.0111912
4.87892 0.00697652 -0.0110139
4.91446 0.00576463 -0.0109169
4.95002 0.00455003 -0.0108149
4.98559 0.00339121 -0.010785
5.02117 0.00223502 -0.0107411
5.05677 0.00113622 -0.0107594
5.09237 4.27991e-05 -0.0107547
5.128 -0.000995077 -0.0108017
5.16363 -0.00202703 -0.0108173
5.19928 -0.00300823 -0.0108745
5.23494 -0.00398464 -0.0108936
5.27062 -0.00491718 -0.0109448
5.30631 -0.0058471 -0.0109535
5.34201 -0.00674142 -0.0109862
5.37773 -0.00763541 -0.0109741
5.41346 -0.00850282 -0.0109791
5.4492 -0.00937145 -0.0109396
5.48497 -0.0102227 -0.0109113
5.52074 -0.0110754 -0.0108405
5.55653 -0.0119193 -0.0107763
5.59233 -0.0127632 -0.0106731
5.62815 -0.0136059 -0.0105724
5.66399 -0.0144456 -0.0104373
5.69984 -0.0152897 -0.0103009
5.7357 -0.0161263 -0.0101352
5.77158 -0.016971 -0.00996437
5.80748 -0.0178026 -0.00976936
5.84339 -0.0186435 -0.00956489
5.87932 -0.0194646 -0.00934107
5.91526 -0.0202943 -0.00910282
5.95122 -0.0210964 -0.00884933
5.9872 -0.0219045 -0.0085757
6.02319 -0.0226768 -0.00828986
6.05919 -0.0234509 -0.00797766
6.09522 -0.0241807 -0.00765477
6.13126 -0.0249068 -0.00729918
6.16732 -0.0255808 -0.0069329
6.20339 -0.0262443 -0.00652769
6.23949 -0.0268491 -0.00611066
6.27559 -0.027436 -0.00564895
6.31172 -0.0279591 -0.00517363
6.34786 -0.0284567 -0.00464891
6.38403 -0.0288877 -0.00410878
6.42021 -0.0292854 -0.00351622
6.4564 -0.0296162 -0.00290707
6.49262 -0.0299064 -0.00224497
6.52885 -0.0301321 -0.00156624
6.5651 -0.0303107 -0.000837388
6.60137 -0.0304291 -9.3313e-05
6.63766 -0.030495 0.000694121
6.67397 -0.0305065 0.00149361
6.71029 -0.030462 0.00232598
6.74664 -0.0303693 0.00316525
6.783 -0.0302188 0.00402424
6.81938 -0.0300262 0.00488304
6.85579 -0.0297754 0.00574696
6.89221 -0.0294882 0.00660231
6.92865 -0.0291435 0.00744818
6.96511 -0.0287678 0.00827693
7.00159 -0.0283357 0.00908278
7.0381 -0.0278781 0.00986405
7.07462 -0.0273656 0.0106111
7.11116 -0.0268324 0.011328
7.14772 -0.0262474 0.0120022
7.18431 -0.0256455 0.0126429
7.22091 -0.0249966 0.0132358
7.25754 -0.0243334 0.013794
7.29418 -0.0236303 0.0143018
7.33085 -0.0229132 0.0147758
7.36754 -0.0221662 0.0151992
7.40425 -0.0214032 0.0155906
7.44099 -0.020622 0.0159333
7.47774 -0.0198217 0.016246
7.51452 -0.0190144 0.0165135
7.55132 -0.0181852 0.0167525
7.58814 -0.0173579 0.0169509
7.62498 -0.0165082 0.0171222
7.66185 -0.0156667 0.0172578
7.69874 -0.0148034 0.0173675
7.73566 -0.013952 0.0174467
7.77259 -0.0130812 0.0175013
7.80955 -0.0122224 0.0175304
7.84654 -0.0113487 0.017536
7.88355 -0.0104854 0.0175207
7.92058 -0.00961233 0.0174834
7.95763 -0.00874711 0.0174295
7.99471 -0.00787713 0.017355
8.03182 -0.0070116 0.0172684
8.06895 -0.0061464 0.0171624
8.1061 -0.005282 0.0170482
8.14328 -0.00442321 0.0169157
8.18049 -0.00356124 0.0167785
8.21772 -0.00271036 0.0166249
8.25497 -0.0018518 0.0164686
8.29226 -0.00100963 0.0162991
8.32956 -0.000155856 0.0161275
8.3669 0.000678094 0.0159464
8.40426 0.00152507 0.0157627
8.44165 0.00235252 0.0155733
8.47906 0.0031905 0.015381
8.5165 0.00401324 0.0151864
8.55397 0.0048413 0.0149885
8.59146 0.00566032 0.014791
8.62899 0.00647943 0.0145895
8.66654 0.00729451 0.0143908
8.70412 0.00810533 0.0141874
8.74172 0.00891657 0.0139895
8.77936 0.0097198 0.0137865
8.81702 0.0105276 0.0135909
8.85471 0.0113254 0.0133901
8.89244 0.0121299 0.0131976
8.93019 0.0129244 0.0130004
8.96797 0.0137253 0.0128114
9.00578 0.0145185 0.0126194
9.04362 0.0153159 0.0124343
9.08149 0.01611 0.0122487
9.11939 0.0169051 0.0120678
9.15732 0.0177016 0.0118892
9.19528 0.0184956 0.011713
9.23327 0.019295 0.0115416
9.2713 0.0200902 0.0113709
9.30935 0.0208923 0.0112067
9.34744 0.0216914 0.0110421
9.38556 0.0224964 0.0108851
9.42371 0.0233007 0.0107272
9.46189 0.0241093 0.0105772
9.50011 0.0249204 0.0104267
9.53836 0.0257338 0.0102833
9.57664 0.0265528 0.0101407
9.61496 0.0273721 0.0100034
9.65331 0.0281996 0.00986926
9.69169 0.0290262 0.0097379
9.73011 0.0298621 0.00961183
9.76856 0.0306978 0.00948663
9.80704 0.0315417 0.00936817
9.84557 0.0323879 0.00924938
9.88412 0.0332398 0.00913803
9.92271 0.0340974 0.00902594
9.96134 0.0349582 0.00892104
10 0.0358274 0.00881593
10.0387 0.0366984 0.00871679
10.0774 0.0375787 0.00861885
10.1162 0.0384613 0.00852476
10.155 0.039352 0.00843378
10.1939 0.0402473 0.00834423
10.2328 0.0411482 0.00825956
10.2717 0.0420566 0.00817445
10.3106 0.0429685 0.00809516
10.3496 0.0438897 0.00801453
10.3887 0.0448136 0.00793947
10.4278 0.0457469 0.0078634
10.4669 0.0466834 0.00779147
10.506 0.0476283 0.00771986
10.5452 0.0485779 0.00764986
10.5845 0.0495341 0.00758207
10.6238 0.0504971 0.00751327
10.6631 0.0514647 0.00744816
10.7024 0.0524406 0.00738028
10.7418 0.0534197 0.00731636
10.7813 0.0544076 0.0072493
10.8208 0.0553992 0.00718493
10.8603 0.0563973 0.00711849
10.8999 0.057402 0.00705213
10.9395 0.0584097 0.00698545
10.9792 0.0594265 0.00691609
11.0189 0.0604442 0.00684762
11.0586 0.0614711 0.00677481
11.0984 0.0624994 0.00670292
11.1383 0.0635341 0.00662618
11.1781 0.0645728 0.00654907
11.2181 0.0656142 0.00646787
11.2581 0.0666618 0.00638381
11.2981 0.0677094 0.00629725
11.3381 0.0687637 0.00620506
11.3783 0.0698168 0.00611143
11.4184 0.0708748 0.00601068
11.4587 0.0719326 0.00590811
11.4989 0.0729918 0.00579848
11.5392 0.0740524 0.00568544
11.5796 0.0751107 0.00556645
11.62 0.0761708 0.00544178
11.6605 0.0772264 0.00531247
11.701 0.0782818 0.00517574
11.7415 0.0793328 0.00503505
11.7822 0.0803795 0.00488639
11.8228 0.0814226 0.00473353
11.8636 0.0824571 0.00457345
11.9043 0.0834874 0.00440794
11.9452 0.0845071 0.00423697
11.986 0.0855188 0.00405908
12.027 0.0865203 0.00387733
12.068 0.0875084 0.00368851
12.109 0.0884865 0.00349638
12.1501 0.0894471 0.00329852
12.1913 0.0903951 0.00309696
12.2325 0.0913246 0.00289193
12.2738 0.0922364 0.00268271
12.3151 0.0931298 0.00247222
12.3565 0.0940003 0.00225823
12.3979 0.0948508 0.00204428
12.4394 0.0956753 0.00182899
12.481 0.0964754 0.00161403
12.5226 0.0972476 0.0014006
12.5643 0.0979892 0.00118699
12.6061 0.0986995 0.000975857
12.6479 0.099374 0.000762923
12.6898 0.100013 0.000548317
12.7317 0.100618 0.000328201
12.7737 0.101189 0.000101849
12.8158 0.101732 -0.000128726
12.8579 0.102246 -0.000361333
12.9001 0.102731 -0.000592116
12.9424 0.103186 -0.000819327
12.9847 0.103607 -0.00104204
13.0271 0.103996 -0.00125973
13.0696 0.104349 -0.00147262
13.1121 0.104667 -0.00168083
13.1547 0.104948 -0.00188472
13.1974 0.105192 -0.00208429
13.2402 0.1054 -0.0022803
13.283 0.105571 -0.00247231
13.3259 0.105705 -0.00266125
13.3689 0.105803 -0.00284692
13.4119 0.105865 -0.00302963
13.455 0.105891 -0.00320989
13.4982 0.105882 -0.00338752
13.5415 0.105837 -0.00356317
13.5848 0.105758 -0.00373693
13.6283 0.105643 -0.00390897
13.6718 0.105495 -0.00407976
13.7153 0.105313 -0.0042494
13.759 0.105098 -0.00441817
13.8028 0.104851 -0.00458641
13.8466 0.10457 -0.00475422
13.8905 0.104258 -0.00492192
13.9345 0.103915 -0.00508977
13.9786 0.10354 -0.00525772
14.0227 0.103135 -0.00542635
14.067 0.1027 -0.00559537
14.1113 0.102235 -0.00576529
14.1558 0.10174 -0.005936
14.2003 0.101216 -0.00610765
14.2449 0.100662 -0.0062803
14.2896 0.100081 -0.00645403
14.3344 0.0994713 -0.00662869
14.3793 0.0988328 -0.00680446
14.4243 0.0981675 -0.00698114
14.4693 0.0974741 -0.00715863
14.5145 0.0967529 -0.00733684
14.5598 0.0960058 -0.00751568
14.6052 0.0952308 -0.00769472
14.6506 0.0944294 -0.00787392
14.6962 0.0936024 -0.00805293
14.7419 0.092748 -0.0082314
14.7877 0.0918685 -0.00840903
14.8336 0.0909635 -0.00858545
14.8796 0.0900321 -0.00876009
14.9257 0.0890764 -0.00893273
14.9719 0.088096 -0.0091026
15.0182 0.0870902 -0.00926943
15.0647 0.0860612 -0.00943242
15.1112 0.0850084 -0.00959121
15.1579 0.0839318 -0.009745
15.2047 0.0828332 -0.00989333
15.2516 0.0817123 -0.0100355
15.2986 0.0805697 -0.0101708
15.3458 0.0794067 -0.0102987
15.393 0.0782237 -0.0104187
15.4404 0.0770212 -0.0105299
15.488 0.0758008 -0.0106319
15.5356 0.074563 -0.0107241
15.5834 0.0733087 -0.010806
15.6313 0.0720391 -0.010877
15.6794 0.0707557 -0.0109368
15.7276 0.0694592 -0.010985
15.7759 0.0681509 -0.0110212
15.8243 0.0668326 -0.0110452
15.873 0.0655052 -0.0110569
15.9217 0.0641699 -0.011056
15.9706 0.0628291 -0.0110427
16.0197 0.0614832 -0.0110169
16.0689 0.0601346 -0.0109789
16.1182 0.0587847 -0.0109287
16.1677 0.0574349 -0.0108667
16.2174 0.0560865 -0.0107933
16.2672 0.0547414 -0.010709
16.3172 0.0534011 -0.0106141
16.3674 0.0520666 -0.0105094
16.4177 0.0507396 -0.0103953
16.4682 0.0494219 -0.0102728
16.5189 0.0481146 -0.0101422
16.5697 0.046819 -0.0100046
16.6208 0.0455365 -0.00986045
16.672 0.0442687 -0.00971077
16.7234 0.0430162 -0.00955615
16.775 0.0417801 -0.00939741
16.8268 0.040562 -0.00923519
16.8787 0.0393621 -0.0090704
16.9309 0.0381814 -0.0089035
16.9833 0.0370208 -0.00873525
17.0359 0.0358809 -0.00856619
17.0887 0.0347619 -0.00839698
17.1418 0.0336645 -0.00822791
17.195 0.0325891 -0.00805964
17.2485 0.0315358 -0.00789245
17.3022 0.0305046 -0.00772682
17.3562 0.0294956 -0.00756281
17.4104 0.0285093 -0.00740095
17.4648 0.0275454 -0.00724128
17.5195 0.0266035 -0.00708407
17.5744 0.0256833 -0.00692925
17.6296 0.024785 -0.00677716
17.6851 0.0239083 -0.00662769
17.7408 0.0230526 -0.00648101
17.7969 0.0222173 -0.00633693
17.8532 0.0214023 -0.00619566
17.9098 0.0206073 -0.00605699
17.9667 0.0198316 -0.00592107
18.0239 0.0190749 -0.00578769
18.0815 0.0183363 -0.00565691
18.1393 0.0176155 -0.00552849
18.1975 0.0169119 -0.00540258
18.256 0.0162251 -0.00527893
18.3149 0.0155546 -0.00515766
18.3742 0.0148998 -0.00503847
18.4338 0.0142599 -0.00492149
18.4938 0.0136344 -0.00480648
18.5542 0.0130231 -0.0046936
18.615 0.0124253 -0.00458261
18.6762 0.0118404 -0.00447364
18.7379 0.0112679 -0.00436642
18.8 0.0107073 -0.00426111
18.8625 0.0101578 -0.00415749
18.9255 0.00961894 -0.00405573
18.9891 0.00909028 -0.00395555
19.0531 0.00857133 -0.00385714
19.1177 0.00806155 -0.00376025
19.1828 0.0075604 -0.00366507
19.2484 0.00706748 -0.00357136
19.3147 0.00658226 -0.00347932
19.3816 0.00610424 -0.00338871
19.4491 0.00563296 -0.00329974
19.5173 0.0051679 -0.00321216
19.5862 0.00470867 -0.00312623
19.6558 0.00425469 -0.00304168
19.7262 0.00380544 -0.00295874
19.7974 0.00336035 -0.00287716
19.8694 0.00291889 -0.00279713
19.9423 0.00248041 -0.00271837
20.0162 0.00204458 -0.00264112
20.091 0.00161078 -0.00256507
20.1669 0.00117848 -0.00249046
20.244 0.000747097 -0.00241699
20.3222 0.000316007 -0.00234488
20.4016 -0.000115395 -0.0022738
20.4825 -0.000547734 -0.00220401
20.5648 -0.000981705 -0.00213512
20.6487 -0.00141801 -0.00206737
20.7344 -0.00185741 -0.00200036
20.8219 -0.00230071 -0.00193436
20.9115 -0.00274859 -0.00186892
21.0034 -0.00320166 -0.0018043
21.0979 -0.0036603 -0.00173998
21.1952 -0.00411649 -0.00167636
21.2959 -0.00458418 -0.00161257
21.4004 -0.00506686 -0.00154876
21.5093 -0.00556677 -0.00148417
21.6237 -0.00609933 -0.00141847
21.7448 -0.00666158 -0.00135076
21.8747 -0.0072597 -0.00128077
22.0165 -0.00790945 -0.00120628
22.1768 -0.0086373 -0.00112522
22.3723 -0.0094517 -0.00103113


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.25Lambda0.5Nc1Classic/vCLROffP_FRG.txt <==
-22.3723 -0.00945144 0.0010316
-22.1768 -0.00863683 0.00112552
-22.0165 -0.00790882 0.00120671
-21.8747 -0.00725892 0.0012811
-21.7448 -0.00666066 0.00135118
-21.6237 -0.00609829 0.00141881
-21.5093 -0.00556561 0.00148459
-21.4004 -0.00506558 0.00154911
-21.2959 -0.00458279 0.00161299
-21.1952 -0.00411499 0.00167671
-21.0979 -0.00365869 0.0017404
-21.0034 -0.00319995 0.00180467
-20.9115 -0.00274678 0.00186934
-20.8219 -0.0022988 0.00193473
-20.7344 -0.0018554 0.00200079
-20.6487 -0.00141591 0.00206775
-20.5648 -0.000979503 0.00213556
-20.4825 -0.000545437 0.0022044
-20.4016 -0.000113005 0.00227424
-20.3222 0.000318491 0.00234528
-20.244 0.000749674 0.00241743
-20.1669 0.00118115 0.00249087
-20.091 0.00161354 0.00256552
-20.0162 0.00204743 0.00264154
-19.9423 0.00248335 0.00271883
-19.8694 0.00292192 0.00279756
-19.7974 0.00336348 0.00287762
-19.7262 0.00380866 0.00295918
-19.6558 0.004258 0.00304215
-19.5862 0.00471207 0.00312667
-19.5173 0.0051714 0.00321265
-19.4491 0.00563654 0.00330019
-19.3816 0.00610792 0.0033892
-19.3147 0.00658603 0.00347978
-19.2484 0.00707134 0.00357186
-19.1828 0.00756435 0.00366554
-19.1177 0.0080656 0.00376076
-19.0531 0.00857547 0.00385763
-18.9891 0.00909451 0.00395607
-18.9255 0.00962327 0.00405622
-18.8625 0.0101622 0.00415803
-18.8 0.0107118 0.00426163
-18.7379 0.0112726 0.00436697
-18.6762 0.0118451 0.00447416
-18.615 0.0124301 0.00458317
-18.5542 0.013028 0.00469414
-18.4938 0.0136395 0.00480706
-18.4338 0.014265 0.00492205
-18.3742 0.014905 0.00503906
-18.3149 0.0155599 0.00515823
-18.256 0.0162305 0.00527954
-18.1975 0.0169174 0.00540316
-18.1393 0.0176211 0.00552912
-18.0815 0.0183421 0.00565751
-18.0239 0.0190808 0.00578833
-17.9667 0.0198376 0.0059217
-17.9098 0.0206133 0.00605765
-17.8532 0.0214085 0.0061963
-17.7969 0.0222237 0.00633761
-17.7408 0.023059 0.00648167
-17.6851 0.0239148 0.00662839
-17.6296 0.0247916 0.00677785
-17.5744 0.0256901 0.00692997
-17.5195 0.0266104 0.00708478
-17.4648 0.0275525 0.00724202
-17.4104 0.0285165 0.00740168
-17.3562 0.029503 0.00756358
-17.3022 0.030512 0.00772757
-17.2485 0.0315434 0.00789325
-17.195 0.0325968 0.00806042
-17.1418 0.0336724 0.00822873
-17.0887 0.03477 0.0083978
-17.0359 0.0358891 0.00856704
-16.9833 0.0370292 0.0087361
-16.9309 0.0381899 0.00890439
-16.8787 0.0393708 0.00907128
-16.8268 0.0405709 0.00923611
-16.775 0.0417892 0.00939833
-16.7234 0.0430255 0.00955711
-16.672 0.0442782 0.00971172
-16.6208 0.0455463 0.00986145
-16.5697 0.0468291 0.0100056
-16.5189 0.048125 0.0101432
-16.4682 0.0494326 0.0102738
-16.4177 0.0507508 0.0103964
-16.3674 0.0520782 0.0105105
-16.3172 0.0534132 0.0106152
-16.2672 0.0547541 0.0107101
-16.2174 0.0560998 0.0107945
-16.1677 0.0574488 0.0108679
-16.1182 0.0587992 0.0109299
-16.0689 0.0601496 0.0109801
-16.0197 0.0614987 0.0110182
-15.9706 0.062845 0.011044
-15.9217 0.0641861 0.0110574
-15.873 0.0655217 0.0110583
-15.8243 0.0668494 0.0110466
-15.7759 0.0681679 0.0110227
-15.7276 0.0694765 0.0109865
-15.6794 0.0707733 0.0109383
-15.6313 0.072057 0.0108786
-15.5834 0.0733269 0.0108076
-15.5356 0.0745815 0.0107258
-15.488 0.0758196 0.0106336
-15.4404 0.0770403 0.0105317
-15.393 0.0782431 0.0104205
-15.3458 0.0794265 0.0103007
-15.2986 0.0805898 0.0101728
-15.2516 0.0817328 0.0100375
-15.2047 0.082854 0.00989544
-15.1579 0.0839529 0.00974722
-15.1112 0.0850299 0.00959348
-15.0647 0.0860832 0.00943479
-15.0182 0.0871126 0.00927187
-14.9719 0.0881188 0.00910516
-14.9257 0.0890996 0.00893536
-14.8796 0.0900558 0.00876285
-14.8336 0.0909876 0.00858831
-14.7877 0.0918932 0.00841202
-14.7419 0.0927732 0.0082345
-14.6962 0.0936281 0.00805619
-14.6506 0.0944556 0.0078773
-14.6052 0.0952576 0.00769827
-14.5598 0.0960333 0.00751937
-14.5145 0.096781 0.00734073
-14.4693 0.0975028 0.0071627
-14.4243 0.098197 0.00698543
-14.3793 0.098863 0.00680895
-14.3344 0.0995023 0.00663344
-14.2896 0.100113 0.00645902
-14.2449 0.100695 0.00628559
-14.2003 0.101249 0.00611321
-14.1558 0.101774 0.00594192
-14.1113 0.10227 0.00577156
-14.067 0.102737 0.00560204
-14.0227 0.103173 0.00543344
-13.9786 0.103579 0.00526531
-13.9345 0.103955 0.00509787
-13.8905 0.104299 0.00493062
-13.8466 0.104613 0.00476355
-13.8028 0.104895 0.00459647
-13.759 0.105144 0.00442903
-13.7153 0.105361 0.00426118
-13.6718 0.105544 0.00409255
-13.6283 0.105695 0.00392295
-13.5848 0.105811 0.00375221
-13.5415 0.105893 0.00357999
-13.4982 0.105941 0.00340608
-13.455 0.105953 0.00323049
-13.4119 0.105929 0.00305258
-13.3689 0.105871 0.00287266
-13.3259 0.105776 0.00269025
-13.283 0.105645 0.00250523
-13.2402 0.105478 0.00231789
-13.1974 0.105274 0.00212755
-13.1547 0.105034 0.00193484
-13.1121 0.104757 0.00173937
-13.0696 0.104444 0.00154146
-13.0271 0.104094 0.00134121
-12.9847 0.103707 0.00113883
-12.9424 0.103284 0.000934362
-12.9001 0.102822 0.000727895
-12.8579 0.102325 0.000519006
-12.8158 0.10179 0.000306398
-12.7737 0.101218 8.97027e-05
-12.7317 0.100613 -0.000132913
-12.6898 0.0999767 -0.000360575
-12.6479 0.0993111 -0.000591678
-12.6061 0.0986185 -0.000825647
-12.5643 0.0978979 -0.00105849
-12.5226 0.097152 -0.00129202
-12.481 0.0963794 -0.00152265
-12.4394 0.0955813 -0.00175193
-12.3979 0.0947602 -0.001979
-12.3565 0.0939137 -0.00220253
-12.3151 0.0930474 -0.00242438
-12.2738 0.0921582 -0.00264127
-12.2325 0.0912503 -0.00285581
-12.1913 0.0903246 -0.00306522
-12.1501 0.0893802 -0.00327047
-12.109 0.0884229 -0.00347142
-12.068 0.087448 -0.00366619
-12.027 0.0864627 -0.00385724
-11.986 0.0854638 -0.00404093
-11.9452 0.0844545 -0.00422048
-11.9043 0.0834371 -0.00439292
-11.8636 0.0824089 -0.00455969
-11.8228 0.0813763 -0.00472091
-11.7822 0.080335 -0.00487474
-11.7415 0.0792901 -0.00502429
-11.701 0.0782406 -0.00516575
-11.6605 0.0771867 -0.0053032
-11.62 0.0761325 -0.00543311
-11.5796 0.0750736 -0.00555837
-11.5392 0.0740166 -0.00567785
-11.4989 0.0729571 -0.00579138
-11.4587 0.071899 -0.00590141
-11.4184 0.0708422 -0.00600438
-11.3783 0.0697852 -0.00610547
-11.3381 0.068733 -0.00619944
-11.2981 0.0676796 -0.0062919
-11.2581 0.0666329 -0.00637875
-11.2181 0.065586 -0.00646305
-11.1781 0.0645453 -0.0065445
-11.1383 0.0635073 -0.00662181
-11.0984 0.0624733 -0.00669877
-11.0586 0.0614456 -0.00677083
-11.0189 0.0604194 -0.00684383
-10.9792 0.0594022 -0.00691244
-10.9395 0.0583861 -0.00698198
-10.8999 0.0573788 -0.00704878
-10.8603 0.0563747 -0.00711528
-10.8208 0.0553771 -0.00718183
-10.7813 0.054386 -0.00724634
-10.7418 0.0533985 -0.0073135
-10.7024 0.0524199 -0.00737754
-10.6631 0.0514444 -0.0074455
-10.6238 0.0504772 -0.00751072
-10.5845 0.0495146 -0.00757958
-10.5452 0.0485588 -0.00764747
-10.506 0.0476095 -0.00771753
-10.4669 0.046665 -0.00778923
-10.4278 0.0457288 -0.00786121
-10.3887 0.0447959 -0.00793737
-10.3496 0.0438723 -0.00801248
-10.3106 0.0429514 -0.00809318
-10.2717 0.0420398 -0.00817252
-10.2328 0.0411317 -0.0082577
-10.1939 0.0402311 -0.0083424
-10.155 0.0393361 -0.00843201
-10.1162 0.0384457 -0.00852303
-10.0774 0.0375633 -0.00861718
-10.0387 0.0366832 -0.00871515
-10 0.0358125 -0.00881434
-9.96134 0.0349435 -0.00891948
-9.92271 0.0340829 -0.00902443
-9.88412 0.0332255 -0.00913654
-9.84557 0.0323739 -0.00924794
-9.80704 0.0315279 -0.00936675
-9.76856 0.0306842 -0.00948525
-9.73011 0.0298487 -0.00961047
-9.69169 0.029013 -0.00973658
-9.65331 0.0281866 -0.00986796
-9.61496 0.0273593 -0.0100022
-9.57664 0.0265401 -0.0101395
-9.53836 0.0257213 -0.0102821
-9.50011 0.0249081 -0.0104255
-9.46189 0.0240972 -0.0105761
-9.42371 0.0232887 -0.0107261
-9.38556 0.0224846 -0.010884
-9.34744 0.0216797 -0.011041
-9.30935 0.0208808 -0.0112056
-9.2713 0.0200789 -0.0113698
-9.23327 0.0192838 -0.0115405
-9.19528 0.0184846 -0.011712
-9.15732 0.0176907 -0.0118882
-9.11939 0.0168943 -0.0120668
-9.08149 0.0160994 -0.0122477
-9.04362 0.0153054 -0.0124333
-9.00578 0.0145081 -0.0126184
-8.96797 0.013715 -0.0128105
-8.93019 0.0129143 -0.0129995
-8.89244 0.0121199 -0.0131967
-8.85471 0.0113155 -0.0133893
-8.81702 0.0105178 -0.01359
-8.77936 0.00971014 -0.0137856
-8.74172 0.00890702 -0.0139887
-8.70412 0.0080959 -0.0141866
-8.66654 0.00728519 -0.01439
-8.62899 0.0064702 -0.0145887
-8.59146 0.0056512 -0.0147902
-8.55397 0.00483228 -0.0149877
-8.5165 0.00400433 -0.0151856
-8.47906 0.00318168 -0.0153803
-8.44165 0.00234379 -0.0155726
-8.40426 0.00151644 -0.015762
-8.3669 0.000669558 -0.0159456
-8.32956 -0.000164301 -0.0161268
-8.29226 -0.00101799 -0.0162984
-8.25497 -0.00186007 -0.0164679
-8.21772 -0.00271854 -0.0166242
-8.18049 -0.00356933 -0.0167778
-8.14328 -0.00443122 -0.016915
-8.1061 -0.00528993 -0.0170475
-8.06895 -0.00615425 -0.0171617
-8.03182 -0.00701937 -0.0172677
-7.99471 -0.00788483 -0.0173543
-7.95763 -0.00875473 -0.0174288
-7.92058 -0.00961987 -0.0174827
-7.88355 -0.0104928 -0.01752
-7.84654 -0.0113561 -0.0175354
-7.80955 -0.0122297 -0.0175297
-7.77259 -0.0130884 -0.0175007
-7.73566 -0.0139591 -0.0174461
-7.69874 -0.0148105 -0.0173669
-7.66185 -0.0156737 -0.0172571
-7.62498 -0.0165151 -0.0171215
-7.58814 -0.0173649 -0.0169503
-7.55132 -0.0181921 -0.0167519
-7.51452 -0.0190211 -0.0165129
-7.47774 -0.0198284 -0.0162454
-7.44099 -0.0206287 -0.0159327
-7.40425 -0.0214098 -0.01559
-7.36754 -0.0221727 -0.0151986
-7.33085 -0.0229197 -0.0147752
-7.29418 -0.0236367 -0.0143013
-7.25754 -0.0243398 -0.0137934
-7.22091 -0.0250029 -0.0132352
-7.18431 -0.0256518 -0.0126424
-7.14772 -0.0262536 -0.0120016
-7.11116 -0.0268386 -0.0113274
-7.07462 -0.0273717 -0.0106105
-7.0381 -0.0278841 -0.00986349
-7.00159 -0.0283417 -0.00908223
-6.96511 -0.0287737 -0.00827637
-6.92865 -0.0291494 -0.00744763
-6.89221 -0.0294941 -0.00660175
-6.85579 -0.0297812 -0.00574642
-6.81938 -0.0300319 -0.00488249
-6.783 -0.0302245 -0.00402371
-6.74664 -0.0303749 -0.00316471
-6.71029 -0.0304676 -0.00232546
-6.67397 -0.0305121 -0.00149306
-6.63766 -0.0305005 -0.000693596
-6.60137 -0.0304345 9.38501e-05
-6.5651 -0.0303161 0.000837909
-6.52885 -0.0301375 0.00156677
-6.49262 -0.0299117 0.00224549
-6.4564 -0.0296215 0.0029076
-6.42021 -0.0292906 0.00351673
-6.38403 -0.0288929 0.00410931
-6.34786 -0.0284618 0.00464942
-6.31172 -0.0279643 0.00517415
-6.27559 -0.0274411 0.00564946
-6.23949 -0.0268542 0.00611118
-6.20339 -0.0262493 0.0065282
-6.16732 -0.0255858 0.00693342
-6.13126 -0.0249118 0.00729968
-6.09522 -0.0241856 0.00765529
-6.05919 -0.0234557 0.00797816
-6.02319 -0.0226816 0.00829037
-5.9872 -0.0219093 0.0085762
-5.95122 -0.0211011 0.00884985
-5.91526 -0.020299 0.00910332
-5.87932 -0.0194692 0.00934158
-5.84339 -0.0186481 0.00956539
-5.80748 -0.0178072 0.00976987
-5.77158 -0.0169756 0.00996487
-5.7357 -0.0161309 0.0101357
-5.69984 -0.0152942 0.0103014
-5.66399 -0.0144501 0.0104378
-5.62815 -0.0136104 0.0105729
-5.59233 -0.0127677 0.0106736
-5.55653 -0.0119237 0.0107768
-5.52074 -0.0110797 0.010841
-5.48497 -0.010227 0.0109118
-5.4492 -0.00937576 0.0109401
-5.41346 -0.0085071 0.0109796
-5.37773 -0.00763966 0.0109747
-5.34201 -0.00674564 0.0109866
-5.30631 -0.00585129 0.0109541
-5.27062 -0.00492135 0.0109453
-5.23494 -0.00398878 0.0108941
-5.19928 -0.00301234 0.010875
-5.16363 -0.00203112 0.0108178
-5.128 -0.000999136 0.0108022
-5.09237 3.87667e-05 0.0107552
-5.05677 0.00113221 0.0107599
-5.02117 0.00223104 0.0107417
-4.98559 0.00338725 0.0107855
-4.95002 0.0045461 0.0108155
-4.91446 0.00576073 0.0109174
-4.87892 0.00697264 0.0110144
-4.84339 0.00823541 0.0111917
-4.80787 0.00948748 0.0113718
-4.77237 0.0107826 0.011638
-4.73687 0.012057 0.0119127
-4.70139 0.0133645 0.0122761
-4.66592 0.0146397 0.0126512
-4.63046 0.0159371 0.013114
-4.59502 0.0171899 0.0135894
-4.55958 0.0184539 0.0141478
-4.52416 0.0196613 0.0147178
-4.48875 0.0208691 0.0153631
-4.45335 0.0220091 0.0160176
-4.41797 0.0231389 0.0167371
-4.38259 0.0241916 0.0174628
-4.34722 0.0252232 0.0182411
-4.31187 0.0261703 0.0190226
-4.27653 0.0270843 0.019843
-4.24119 0.027909 0.0206636
-4.20587 0.0286868 0.0215081
-4.17056 0.0293723 0.0223501
-4.13526 0.0299958 0.0232001
-4.09997 0.0305244 0.0240449
-4.06469 0.0309756 0.0248807
-4.02942 0.0313282 0.0257085
-3.99416 0.0315886 0.0265095
-3.95891 0.0317447 0.0272985
-3.92367 0.0317952 0.028042
-3.88844 0.0317329 0.0287683
-3.85322 0.031554 0.0294288
-3.81801 0.0312497 0.0300657
-3.7828 0.0308215 0.0306139
-3.74761 0.0302509 0.0311309
-3.71243 0.029553 0.0315326
-3.67726 0.028695 0.0318945
-3.64209 0.027707 0.0321104
-3.60694 0.0265444 0.0322749
-3.57179 0.0252492 0.0322602
-3.53665 0.0237684 0.0321772
-3.50152 0.0221559 0.0318805
-3.4664 0.0203487 0.0314944
-3.43129 0.0184191 0.0308561
-3.39619 0.0162895 0.0301072
-3.36109 0.0140559 0.0290611
-3.32601 0.0116269 0.0278861
-3.29093 0.00912032 0.0263629
-3.25586 0.00643895 0.0246957
-3.2208 0.00371532 0.0226287
-3.18574 0.000855838 0.0204039
-3.1507 -0.00199625 0.017736
-3.11566 -0.0049277 0.0148979
-3.08063 -0.00778098 0.011589
-3.0456 -0.0106413 0.00810311
-3.01059 -0.0133265 0.00414048
-2.97558 -0.0159323 7.56348e-06
-2.94058 -0.0182379 -0.00458001
-2.90558 -0.0203653 -0.00930679
-2.87059 -0.0220418 -0.0144305
-2.83561 -0.0234344 -0.0196253
-2.80064 -0.0242076 -0.025111
-2.76567 -0.0245961 -0.0305507
-2.73071 -0.0241993 -0.0361097
-2.69576 -0.0233431 -0.0414465
-2.66081 -0.0215808 -0.0466537
-2.62587 -0.0193432 -0.0514039
-2.59094 -0.0161892 -0.0557111
-2.55601 -0.0126478 -0.0592996
-2.52109 -0.00834995 -0.0621254
-2.48617 -0.00388851 -0.0640219
-2.45126 0.000993372 -0.0649332
-2.41636 0.00570553 -0.0648557
-2.38146 0.0104108 -0.0637719
-2.34657 0.0146068 -0.0618462
-2.31168 0.0184271 -0.0591213
-2.2768 0.0215197 -0.0558654
-2.24192 0.0240514 -0.0521557
-2.20705 0.0258209 -0.0482684
-2.17219 0.0270452 -0.0442661
-2.13733 0.0276212 -0.0403667
-2.10247 0.0277896 -0.0365869
-2.06762 0.0274884 -0.0330726
-2.03278 0.0269454 -0.0297941
-1.99794 0.0261072 -0.0268429
-1.9631 0.0251673 -0.0241581
-1.92827 0.02407 -0.0217986
-1.89345 0.0229701 -0.0196898
-1.85862 0.0218082 -0.0178723
-1.82381 0.0207064 -0.01627
-1.78899 0.0196016 -0.0149136
-1.75419 0.0185924 -0.0137323
-1.71938 0.0176121 -0.0127511
-1.68458 0.0167453 -0.0119072
-1.64979 0.0159201 -0.0112223
-1.61499 0.0152162 -0.0106422
-1.58021 0.0145535 -0.0101868
-1.54542 0.0140145 -0.00980903
-1.51064 0.013509 -0.00952843
-1.47586 0.0131268 -0.00930379
-1.44109 0.012767 -0.00915444
-1.40632 0.0125278 -0.00904421
-1.37155 0.0123001 -0.00899218
-1.33679 0.0121886 -0.0089664
-1.30203 0.0120787 -0.00898559
-1.26727 0.0120804 -0.00902117
-1.23251 0.0120748 -0.00909168
-1.19776 0.0121768 -0.00917087
-1.16301 0.0122638 -0.00927748
-1.12827 0.0124554 -0.0093865
-1.09352 0.0126252 -0.0095173
-1.05878 0.0128984 -0.00964517
-1.02405 0.0131432 -0.00979042
-0.989309 0.0134921 -0.00992787
-0.954576 0.0138064 -0.010079
-0.919844 0.0142275 -0.0102175
-0.885115 0.0146078 -0.0103662
-0.850388 0.0150994 -0.0104967
-0.815663 0.015544 -0.0106339
-0.78094 0.0161061 -0.0107466
-0.746219 0.0166147 -0.0108615
-0.711499 0.0172481 -0.010944
-0.676781 0.0178212 -0.0110232
-0.642065 0.0185268 -0.0110603
-0.60735 0.0191641 -0.0110868
-0.572637 0.0199415 -0.0110593
-0.537925 0.0206407 -0.0110117
-0.503214 0.0214861 -0.0108961
-0.468504 0.0222407 -0.0107486
-0.433796 0.023144 -0.0105169
-0.399089 0.0239405 -0.010239
-0.364382 0.0248817 -0.00985974
-0.329676 0.0256972 -0.0094182
-0.294972 0.0266421 -0.00885889
-0.260267 0.0274401 -0.00822037
-0.225564 0.0283386 -0.00745157
-0.190861 0.0290539 -0.00659049
-0.156158 0.0298267 -0.00559574
-0.121456 0.0303927 -0.00450461
-0.0867541 0.0309236 -0.0032997
-0.0520524 0.0312571 -0.00201909
-0.0173508 0.0314488 -0.000677766
0.0173508 0.0314488 0.000677766
0.0520524 0.0312571 0.00201909
0.0867541 0.0309236 0.0032997
0.121456 0.0303927 0.00450461
0.156158 0.0298267 0.00559574
0.190861 0.0290539 0.00659049
0.225564 0.0283386 0.00745157
0.260267 0.0274401 0.00822037
0.294972 0.0266421 0.00885889
0.329676 0.0256972 0.0094182
0.364382 0.0248817 0.00985974
0.399089 0.0239405 0.010239
0.433796 0.023144 0.0105169
0.468504 0.0222407 0.0107486
0.503214 0.0214861 0.0108961
0.537925 0.0206407 0.0110117
0.572637 0.0199415 0.0110593
0.60735 0.0191641 0.0110868
0.642065 0.0185268 0.0110603
0.676781 0.0178212 0.0110232
0.711499 0.0172481 0.010944
0.746219 0.0166147 0.0108615
0.78094 0.0161061 0.0107466
0.815663 0.015544 0.0106339
0.850388 0.0150994 0.0104967
0.885115 0.0146078 0.0103662
0.919844 0.0142275 0.0102175
0.954576 0.0138064 0.010079
0.989309 0.0134921 0.00992787
1.02405 0.0131432 0.00979042
1.05878 0.0128984 0.00964517
1.09352 0.0126252 0.0095173
1.12827 0.0124554 0.0093865
1.16301 0.0122638 0.00927748
1.19776 0.0121768 0.00917087
1.23251 0.0120748 0.00909168
1.26727 0.0120804 0.00902117
1.30203 0.0120787 0.00898559
1.33679 0.0121886 0.0089664
1.37155 0.0123001 0.00899218
1.40632 0.0125278 0.00904421
1.44109 0.012767 0.00915444
1.47586 0.0131268 0.00930379
1.51064 0.013509 0.00952843
1.54542 0.0140145 0.00980903
1.58021 0.0145535 0.0101868
1.61499 0.0152162 0.0106422
1.64979 0.0159201 0.0112223
1.68458 0.0167453 0.0119072
1.71938 0.0176121 0.0127511
1.75419 0.0185924 0.0137323
1.78899 0.0196016 0.0149136
1.82381 0.0207064 0.01627
1.85862 0.0218082 0.0178723
1.89345 0.0229701 0.0196898
1.92827 0.02407 0.0217986
1.9631 0.0251673 0.0241581
1.99794 0.0261072 0.0268429
2.03278 0.0269454 0.0297941
2.06762 0.0274884 0.0330726
2.10247 0.0277896 0.0365869
2.13733 0.0276212 0.0403667
2.17219 0.0270452 0.0442661
2.20705 0.0258209 0.0482684
2.24192 0.0240514 0.0521557
2.2768 0.0215197 0.0558654
2.31168 0.0184271 0.0591213
2.34657 0.0146068 0.0618462
2.38146 0.0104108 0.0637719
2.41636 0.00570553 0.0648557
2.45126 0.000993372 0.0649332
2.48617 -0.00388851 0.0640219
2.52109 -0.00834995 0.0621254
2.55601 -0.0126478 0.0592996
2.59094 -0.0161892 0.0557111
2.62587 -0.0193432 0.0514039
2.66081 -0.0215808 0.0466537
2.69576 -0.0233431 0.0414465
2.73071 -0.0241993 0.0361097
2.76567 -0.0245961 0.0305507
2.80064 -0.0242076 0.025111
2.83561 -0.0234344 0.0196253
2.87059 -0.0220418 0.0144305
2.90558 -0.0203653 0.00930679
2.94058 -0.0182379 0.00458001
2.97558 -0.0159323 -7.56348e-06
3.01059 -0.0133265 -0.00414048
3.0456 -0.0106413 -0.00810311
3.08063 -0.00778098 -0.011589
3.11566 -0.0049277 -0.0148979
3.1507 -0.00199625 -0.017736
3.18574 0.000855838 -0.0204039
3.2208 0.00371532 -0.0226287
3.25586 0.00643895 -0.0246957
3.29093 0.00912032 -0.0263629
3.32601 0.0116269 -0.0278861
3.36109 0.0140559 -0.0290611
3.39619 0.0162895 -0.0301072
3.43129 0.0184191 -0.0308561
3.4664 0.0203487 -0.0314944
3.50152 0.0221559 -0.0318805
3.53665 0.0237684 -0.0321772
3.57179 0.0252492 -0.0322602
3.60694 0.0265444 -0.0322749
3.64209 0.027707 -0.0321104
3.67726 0.028695 -0.0318945
3.71243 0.029553 -0.0315326
3.74761 0.0302509 -0.0311309
3.7828 0.0308215 -0.0306139
3.81801 0.0312497 -0.0300657
3.85322 0.031554 -0.0294288
3.88844 0.0317329 -0.0287683
3.92367 0.0317952 -0.028042
3.95891 0.0317447 -0.0272985
3.99416 0.0315886 -0.0265095
4.02942 0.0313282 -0.0257085
4.06469 0.0309756 -0.0248807
4.09997 0.0305244 -0.0240449
4.13526 0.0299958 -0.0232001
4.17056 0.0293723 -0.0223501
4.20587 0.0286868 -0.0215081
4.24119 0.027909 -0.0206636
4.27653 0.0270843 -0.019843
4.31187 0.0261703 -0.0190226
4.34722 0.0252232 -0.0182411
4.38259 0.0241916 -0.0174628
4.41797 0.0231389 -0.0167371
4.45335 0.0220091 -0.0160176
4.48875 0.0208691 -0.0153631
4.52416 0.0196613 -0.0147178
4.55958 0.0184539 -0.0141478
4.59502 0.0171899 -0.0135894
4.63046 0.0159371 -0.013114
4.66592 0.0146397 -0.0126512
4.70139 0.0133645 -0.0122761
4.73687 0.012057 -0.0119127
4.77237 0.0107826 -0.011638
4.80787 0.00948748 -0.0113718
4.84339 0.00823541 -0.0111917
4.87892 0.00697264 -0.0110144
4.91446 0.00576073 -0.0109174
4.95002 0.0045461 -0.0108155
4.98559 0.00338725 -0.0107855
5.02117 0.00223104 -0.0107417
5.05677 0.00113221 -0.0107599
5.09237 3.87667e-05 -0.0107552
5.128 -0.000999136 -0.0108022
5.16363 -0.00203112 -0.0108178
5.19928 -0.00301234 -0.010875
5.23494 -0.00398878 -0.0108941
5.27062 -0.00492135 -0.0109453
5.30631 -0.00585129 -0.0109541
5.34201 -0.00674564 -0.0109866
5.37773 -0.00763966 -0.0109747
5.41346 -0.0085071 -0.0109796
5.4492 -0.00937576 -0.0109401
5.48497 -0.010227 -0.0109118
5.52074 -0.0110797 -0.010841
5.55653 -0.0119237 -0.0107768
5.59233 -0.0127677 -0.0106736
5.62815 -0.0136104 -0.0105729
5.66399 -0.0144501 -0.0104378
5.69984 -0.0152942 -0.0103014
5.7357 -0.0161309 -0.0101357
5.77158 -0.0169756 -0.00996487
5.80748 -0.0178072 -0.00976987
5.84339 -0.0186481 -0.00956539
5.87932 -0.0194692 -0.00934158
5.91526 -0.020299 -0.00910332
5.95122 -0.0211011 -0.00884985
5.9872 -0.0219093 -0.0085762
6.02319 -0.0226816 -0.00829037
6.05919 -0.0234557 -0.00797816
6.09522 -0.0241856 -0.00765529
6.13126 -0.0249118 -0.00729968
6.16732 -0.0255858 -0.00693342
6.20339 -0.0262493 -0.0065282
6.23949 -0.0268542 -0.00611118
6.27559 -0.0274411 -0.00564946
6.31172 -0.0279643 -0.00517415
6.34786 -0.0284618 -0.00464942
6.38403 -0.0288929 -0.00410931
6.42021 -0.0292906 -0.00351673
6.4564 -0.0296215 -0.0029076
6.49262 -0.0299117 -0.00224549
6.52885 -0.0301375 -0.00156677
6.5651 -0.0303161 -0.000837909
6.60137 -0.0304345 -9.38501e-05
6.63766 -0.0305005 0.000693596
6.67397 -0.0305121 0.00149306
6.71029 -0.0304676 0.00232546
6.74664 -0.0303749 0.00316471
6.783 -0.0302245 0.00402371
6.81938 -0.0300319 0.00488249
6.85579 -0.0297812 0.00574642
6.89221 -0.0294941 0.00660175
6.92865 -0.0291494 0.00744763
6.96511 -0.0287737 0.00827637
7.00159 -0.0283417 0.00908223
7.0381 -0.0278841 0.00986349
7.07462 -0.0273717 0.0106105
7.11116 -0.0268386 0.0113274
7.14772 -0.0262536 0.0120016
7.18431 -0.0256518 0.0126424
7.22091 -0.0250029 0.0132352
7.25754 -0.0243398 0.0137934
7.29418 -0.0236367 0.0143013
7.33085 -0.0229197 0.0147752
7.36754 -0.0221727 0.0151986
7.40425 -0.0214098 0.01559
7.44099 -0.0206287 0.0159327
7.47774 -0.0198284 0.0162454
7.51452 -0.0190211 0.0165129
7.55132 -0.0181921 0.0167519
7.58814 -0.0173649 0.0169503
7.62498 -0.0165151 0.0171215
7.66185 -0.0156737 0.0172571
7.69874 -0.0148105 0.0173669
7.73566 -0.0139591 0.0174461
7.77259 -0.0130884 0.0175007
7.80955 -0.0122297 0.0175297
7.84654 -0.0113561 0.0175354
7.88355 -0.0104928 0.01752
7.92058 -0.00961987 0.0174827
7.95763 -0.00875473 0.0174288
7.99471 -0.00788483 0.0173543
8.03182 -0.00701937 0.0172677
8.06895 -0.00615425 0.0171617
8.1061 -0.00528993 0.0170475
8.14328 -0.00443122 0.016915
8.18049 -0.00356933 0.0167778
8.21772 -0.00271854 0.0166242
8.25497 -0.00186007 0.0164679
8.29226 -0.00101799 0.0162984
8.32956 -0.000164301 0.0161268
8.3669 0.000669558 0.0159456
8.40426 0.00151644 0.015762
8.44165 0.00234379 0.0155726
8.47906 0.00318168 0.0153803
8.5165 0.00400433 0.0151856
8.55397 0.00483228 0.0149877
8.59146 0.0056512 0.0147902
8.62899 0.0064702 0.0145887
8.66654 0.00728519 0.01439
8.70412 0.0080959 0.0141866
8.74172 0.00890702 0.0139887
8.77936 0.00971014 0.0137856
8.81702 0.0105178 0.01359
8.85471 0.0113155 0.0133893
8.89244 0.0121199 0.0131967
8.93019 0.0129143 0.0129995
8.96797 0.013715 0.0128105
9.00578 0.0145081 0.0126184
9.04362 0.0153054 0.0124333
9.08149 0.0160994 0.0122477
9.11939 0.0168943 0.0120668
9.15732 0.0176907 0.0118882
9.19528 0.0184846 0.011712
9.23327 0.0192838 0.0115405
9.2713 0.0200789 0.0113698
9.30935 0.0208808 0.0112056
9.34744 0.0216797 0.011041
9.38556 0.0224846 0.010884
9.42371 0.0232887 0.0107261
9.46189 0.0240972 0.0105761
9.50011 0.0249081 0.0104255
9.53836 0.0257213 0.0102821
9.57664 0.0265401 0.0101395
9.61496 0.0273593 0.0100022
9.65331 0.0281866 0.00986796
9.69169 0.029013 0.00973658
9.73011 0.0298487 0.00961047
9.76856 0.0306842 0.00948525
9.80704 0.0315279 0.00936675
9.84557 0.0323739 0.00924794
9.88412 0.0332255 0.00913654
9.92271 0.0340829 0.00902443
9.96134 0.0349435 0.00891948
10 0.0358125 0.00881434
10.0387 0.0366832 0.00871515
10.0774 0.0375633 0.00861718
10.1162 0.0384457 0.00852303
10.155 0.0393361 0.00843201
10.1939 0.0402311 0.0083424
10.2328 0.0411317 0.0082577
10.2717 0.0420398 0.00817252
10.3106 0.0429514 0.00809318
10.3496 0.0438723 0.00801248
10.3887 0.0447959 0.00793737
10.4278 0.0457288 0.00786121
10.4669 0.046665 0.00778923
10.506 0.0476095 0.00771753
10.5452 0.0485588 0.00764747
10.5845 0.0495146 0.00757958
10.6238 0.0504772 0.00751072
10.6631 0.0514444 0.0074455
10.7024 0.0524199 0.00737754
10.7418 0.0533985 0.0073135
10.7813 0.054386 0.00724634
10.8208 0.0553771 0.00718183
10.8603 0.0563747 0.00711528
10.8999 0.0573788 0.00704878
10.9395 0.0583861 0.00698198
10.9792 0.0594022 0.00691244
11.0189 0.0604194 0.00684383
11.0586 0.0614456 0.00677083
11.0984 0.0624733 0.00669877
11.1383 0.0635073 0.00662181
11.1781 0.0645453 0.0065445
11.2181 0.065586 0.00646305
11.2581 0.0666329 0.00637875
11.2981 0.0676796 0.0062919
11.3381 0.068733 0.00619944
11.3783 0.0697852 0.00610547
11.4184 0.0708422 0.00600438
11.4587 0.071899 0.00590141
11.4989 0.0729571 0.00579138
11.5392 0.0740166 0.00567785
11.5796 0.0750736 0.00555837
11.62 0.0761325 0.00543311
11.6605 0.0771867 0.0053032
11.701 0.0782406 0.00516575
11.7415 0.0792901 0.00502429
11.7822 0.080335 0.00487474
11.8228 0.0813763 0.00472091
11.8636 0.0824089 0.00455969
11.9043 0.0834371 0.00439292
11.9452 0.0844545 0.00422048
11.986 0.0854638 0.00404093
12.027 0.0864627 0.00385724
12.068 0.087448 0.00366619
12.109 0.0884229 0.00347142
12.1501 0.0893802 0.00327047
12.1913 0.0903246 0.00306522
12.2325 0.0912503 0.00285581
12.2738 0.0921582 0.00264127
12.3151 0.0930474 0.00242438
12.3565 0.0939137 0.00220253
12.3979 0.0947602 0.001979
12.4394 0.0955813 0.00175193
12.481 0.0963794 0.00152265
12.5226 0.097152 0.00129202
12.5643 0.0978979 0.00105849
12.6061 0.0986185 0.000825647
12.6479 0.0993111 0.000591678
12.6898 0.0999767 0.000360575
12.7317 0.100613 0.000132913
12.7737 0.101218 -8.97027e-05
12.8158 0.10179 -0.000306398
12.8579 0.102325 -0.000519006
12.9001 0.102822 -0.000727895
12.9424 0.103284 -0.000934362
12.9847 0.103707 -0.00113883
13.0271 0.104094 -0.00134121
13.0696 0.104444 -0.00154146
13.1121 0.104757 -0.00173937
13.1547 0.105034 -0.00193484
13.1974 0.105274 -0.00212755
13.2402 0.105478 -0.00231789
13.283 0.105645 -0.00250523
13.3259 0.105776 -0.00269025
13.3689 0.105871 -0.00287266
13.4119 0.105929 -0.00305258
13.455 0.105953 -0.00323049
13.4982 0.105941 -0.00340608
13.5415 0.105893 -0.00357999
13.5848 0.105811 -0.00375221
13.6283 0.105695 -0.00392295
13.6718 0.105544 -0.00409255
13.7153 0.105361 -0.00426118
13.759 0.105144 -0.00442903
13.8028 0.104895 -0.00459647
13.8466 0.104613 -0.00476355
13.8905 0.104299 -0.00493062
13.9345 0.103955 -0.00509787
13.9786 0.103579 -0.00526531
14.0227 0.103173 -0.00543344
14.067 0.102737 -0.00560204
14.1113 0.10227 -0.00577156
14.1558 0.101774 -0.00594192
14.2003 0.101249 -0.00611321
14.2449 0.100695 -0.00628559
14.2896 0.100113 -0.00645902
14.3344 0.0995023 -0.00663344
14.3793 0.098863 -0.00680895
14.4243 0.098197 -0.00698543
14.4693 0.0975028 -0.0071627
14.5145 0.096781 -0.00734073
14.5598 0.0960333 -0.00751937
14.6052 0.0952576 -0.00769827
14.6506 0.0944556 -0.0078773
14.6962 0.0936281 -0.00805619
14.7419 0.0927732 -0.0082345
14.7877 0.0918932 -0.00841202
14.8336 0.0909876 -0.00858831
14.8796 0.0900558 -0.00876285
14.9257 0.0890996 -0.00893536
14.9719 0.0881188 -0.00910516
15.0182 0.0871126 -0.00927187
15.0647 0.0860832 -0.00943479
15.1112 0.0850299 -0.00959348
15.1579 0.0839529 -0.00974722
15.2047 0.082854 -0.00989544
15.2516 0.0817328 -0.0100375
15.2986 0.0805898 -0.0101728
15.3458 0.0794265 -0.0103007
15.393 0.0782431 -0.0104205
15.4404 0.0770403 -0.0105317
15.488 0.0758196 -0.0106336
15.5356 0.0745815 -0.0107258
15.5834 0.0733269 -0.0108076
15.6313 0.072057 -0.0108786
15.6794 0.0707733 -0.0109383
15.7276 0.0694765 -0.0109865
15.7759 0.0681679 -0.0110227
15.8243 0.0668494 -0.0110466
15.873 0.0655217 -0.0110583
15.9217 0.0641861 -0.0110574
15.9706 0.062845 -0.011044
16.0197 0.0614987 -0.0110182
16.0689 0.0601496 -0.0109801
16.1182 0.0587992 -0.0109299
16.1677 0.0574488 -0.0108679
16.2174 0.0560998 -0.0107945
16.2672 0.0547541 -0.0107101
16.3172 0.0534132 -0.0106152
16.3674 0.0520782 -0.0105105
16.4177 0.0507508 -0.0103964
16.4682 0.0494326 -0.0102738
16.5189 0.048125 -0.0101432
16.5697 0.0468291 -0.0100056
16.6208 0.0455463 -0.00986145
16.672 0.0442782 -0.00971172
16.7234 0.0430255 -0.00955711
16.775 0.0417892 -0.00939833
16.8268 0.0405709 -0.00923611
16.8787 0.0393708 -0.00907128
16.9309 0.0381899 -0.00890439
16.9833 0.0370292 -0.0087361
17.0359 0.0358891 -0.00856704
17.0887 0.03477 -0.0083978
17.1418 0.0336724 -0.00822873
17.195 0.0325968 -0.00806042
17.2485 0.0315434 -0.00789325
17.3022 0.030512 -0.00772757
17.3562 0.029503 -0.00756358
17.4104 0.0285165 -0.00740168
17.4648 0.0275525 -0.00724202
17.5195 0.0266104 -0.00708478
17.5744 0.0256901 -0.00692997
17.6296 0.0247916 -0.00677785
17.6851 0.0239148 -0.00662839
17.7408 0.023059 -0.00648167
17.7969 0.0222237 -0.00633761
17.8532 0.0214085 -0.0061963
17.9098 0.0206133 -0.00605765
17.9667 0.0198376 -0.0059217
18.0239 0.0190808 -0.00578833
18.0815 0.0183421 -0.00565751
18.1393 0.0176211 -0.00552912
18.1975 0.0169174 -0.00540316
18.256 0.0162305 -0.00527954
18.3149 0.0155599 -0.00515823
18.3742 0.014905 -0.00503906
18.4338 0.014265 -0.00492205
18.4938 0.0136395 -0.00480706
18.5542 0.013028 -0.00469414
18.615 0.0124301 -0.00458317
18.6762 0.0118451 -0.00447416
18.7379 0.0112726 -0.00436697
18.8 0.0107118 -0.00426163
18.8625 0.0101622 -0.00415803
18.9255 0.00962327 -0.00405622
18.9891 0.00909451 -0.00395607
19.0531 0.00857547 -0.00385763
19.1177 0.0080656 -0.00376076
19.1828 0.00756435 -0.00366554
19.2484 0.00707134 -0.00357186
19.3147 0.00658603 -0.00347978
19.3816 0.00610792 -0.0033892
19.4491 0.00563654 -0.00330019
19.5173 0.0051714 -0.00321265
19.5862 0.00471207 -0.00312667
19.6558 0.004258 -0.00304215
19.7262 0.00380866 -0.00295918
19.7974 0.00336348 -0.00287762
19.8694 0.00292192 -0.00279756
19.9423 0.00248335 -0.00271883
20.0162 0.00204743 -0.00264154
20.091 0.00161354 -0.00256552
20.1669 0.00118115 -0.00249087
20.244 0.000749674 -0.00241743
20.3222 0.000318491 -0.00234528
20.4016 -0.000113005 -0.00227424
20.4825 -0.000545437 -0.0022044
20.5648 -0.000979503 -0.00213556
20.6487 -0.00141591 -0.00206775
20.7344 -0.0018554 -0.00200079
20.8219 -0.0022988 -0.00193473
20.9115 -0.00274678 -0.00186934
21.0034 -0.00319995 -0.00180467
21.0979 -0.00365869 -0.0017404
21.1952 -0.00411499 -0.00167671
21.2959 -0.00458279 -0.00161299
21.4004 -0.00506558 -0.00154911
21.5093 -0.00556561 -0.00148459
21.6237 -0.00609829 -0.00141881
21.7448 -0.00666066 -0.00135118
21.8747 -0.00725892 -0.0012811
22.0165 -0.00790882 -0.00120671
22.1768 -0.00863683 -0.00112552
22.3723 -0.00945144 -0.0010316


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.25Lambda0.5Nc1ClassicOneLoop/DeltaGammaFX_0_FRG.txt <==
9.995 0.00147883 0.00147681
9.99 0.00148103 0.001479
9.985 0.00148323 0.0014812
9.98 0.00148543 0.0014834
9.975 0.00148764 0.00148561
9.97 0.00148985 0.00148782
9.965 0.00149207 0.00149003
9.96 0.00149429 0.00149225
9.955 0.00149652 0.00149447
9.95 0.00149875 0.0014967
9.945 0.00150098 0.00149893
9.94 0.00150322 0.00150116
9.935 0.00150546 0.0015034
9.93 0.00150771 0.00150565
9.925 0.00150996 0.0015079
9.92 0.00151222 0.00151015
9.915 0.00151448 0.00151241
9.91 0.00151675 0.00151467
9.905 0.00151902 0.00151694
9.9 0.00152129 0.00151921
9.895 0.00152357 0.00152149
9.89 0.00152585 0.00152377
9.885 0.00152814 0.00152605
9.88 0.00153044 0.00152834
9.875 0.00153273 0.00153064
9.87 0.00153504 0.00153294
9.865 0.00153734 0.00153524
9.86 0.00153965 0.00153755
9.855 0.00154197 0.00153986
9.85 0.00154429 0.00154218
9.845 0.00154662 0.0015445
9.84 0.00154894 0.00154683
9.835 0.00155128 0.00154916
9.83 0.00155362 0.00155149
9.825 0.00155596 0.00155383
9.82 0.00155831 0.00155618
9.815 0.00156066 0.00155853
9.81 0.00156302 0.00156089
9.805 0.00156539 0.00156325
9.8 0.00156775 0.00156561
9.795 0.00157013 0.00156798
9.79 0.0015725 0.00157035
9.785 0.00157488 0.00157273
9.78 0.00157727 0.00157511
9.775 0.00157966 0.0015775
9.77 0.00158206 0.00157989
9.765 0.00158446 0.00158229
9.76 0.00158687 0.0015847
9.755 0.00158928 0.0015871
9.75 0.00159169 0.00158952
9.745 0.00159411 0.00159193
9.74 0.00159654 0.00159436
9.735 0.00159897 0.00159678
9.73 0.0016014 0.00159921
9.725 0.00160384 0.00160165
9.72 0.00160629 0.00160409
9.715 0.00160874 0.00160654
9.71 0.00161119 0.00160899
9.705 0.00161365 0.00161145
9.7 0.00161612 0.00161391
9.695 0.00161859 0.00161638
9.69 0.00162107 0.00161885
9.685 0.00162355 0.00162133
9.68 0.00162603 0.00162381
9.675 0.00162852 0.00162629
9.67 0.00163101 0.00162878
9.665 0.00163351 0.00163128
9.66 0.00163602 0.00163378
9.655 0.00163853 0.00163629
9.65 0.00164105 0.0016388
9.645 0.00164357 0.00164132
9.64 0.00164609 0.00164384
9.635 0.00164863 0.00164637
9.63 0.00165116 0.0016489
9.625 0.0016537 0.00165144
9.62 0.00165625 0.00165399
9.615 0.0016588 0.00165653
9.61 0.00166136 0.00165909
9.605 0.00166392 0.00166164
9.6 0.00166649 0.00166421
9.595 0.00166906 0.00166678
9.59 0.00167164 0.00166935
9.585 0.00167422 0.00167193
9.58 0.00167681 0.00167452
9.575 0.00167941 0.00167711
9.57 0.00168201 0.00167971
9.565 0.00168461 0.00168231
9.56 0.00168722 0.00168491
9.555 0.00168984 0.00168753
9.55 0.00169246 0.00169014
9.545 0.00169508 0.00169276
9.54 0.00169771 0.00169539
9.535 0.00170035 0.00169803
9.53 0.001703 0.00170067
9.525 0.00170564 0.00170331
9.52 0.0017083 0.00170596
9.515 0.00171096 0.00170862
9.51 0.00171362 0.00171128
9.505 0.00171629 0.00171394
9.5 0.00171897 0.00171662
9.495 0.00172165 0.00171929
9.49 0.00172433 0.00172198
9.485 0.00172703 0.00172466
9.48 0.00172972 0.00172736
9.475 0.00173243 0.00173006
9.47 0.00173514 0.00173276
9.465 0.00173785 0.00173548
9.46 0.00174057 0.00173819
9.455 0.0017433 0.00174092
9.45 0.00174603 0.00174364
9.445 0.00174877 0.00174638
9.44 0.00175151 0.00174911
9.435 0.00175426 0.00175186
9.43 0.00175701 0.00175461
9.425 0.00175977 0.00175737
9.42 0.00176254 0.00176013
9.415 0.00176531 0.0017629
9.41 0.00176809 0.00176567
9.405 0.00177087 0.00176845
9.4 0.00177366 0.00177124
9.395 0.00177646 0.00177403
9.39 0.00177926 0.00177683
9.385 0.00178207 0.00177963
9.38 0.00178488 0.00178244
9.375 0.0017877 0.00178525
9.37 0.00179052 0.00178807
9.365 0.00179335 0.0017909
9.36 0.00179619 0.00179373
9.355 0.00179903 0.00179657
9.35 0.00180188 0.00179942
9.345 0.00180474 0.00180227
9.34 0.0018076 0.00180512
9.335 0.00181046 0.00180799
9.33 0.00181333 0.00181085
9.325 0.00181621 0.00181373
9.32 0.0018191 0.00181661
9.315 0.00182199 0.00181949
9.31 0.00182488 0.00182239
9.305 0.00182779 0.00182529
9.3 0.0018307 0.00182819
9.295 0.00183361 0.0018311
9.29 0.00183653 0.00183402
9.285 0.00183946 0.00183695
9.28 0.0018424 0.00183988
9.275 0.00184533 0.00184281
9.27 0.00184828 0.00184575
9.265 0.00185123 0.0018487
9.26 0.00185419 0.00185166
9.255 0.00185716 0.00185462
9.25 0.00186013 0.00185758
9.245 0.00186311 0.00186056
9.24 0.00186609 0.00186354
9.235 0.00186908 0.00186653
9.23 0.00187208 0.00186952
9.225 0.00187508 0.00187252
9.22 0.00187809 0.00187552
9.215 0.00188111 0.00187853
9.21 0.00188413 0.00188155
9.205 0.00188716 0.00188458
9.2 0.00189019 0.00188761
9.195 0.00189323 0.00189064
9.19 0.00189628 0.00189369
9.185 0.00189934 0.00189674
9.18 0.0019024 0.0018998
9.175 0.00190547 0.00190286
9.17 0.00190854 0.00190593
9.165 0.00191162 0.00190901
9.16 0.00191471 0.00191209
9.155 0.0019178 0.00191518
9.15 0.0019209 0.00191828
9.145 0.00192401 0.00192138
9.14 0.00192713 0.00192449
9.135 0.00193025 0.00192761
9.13 0.00193338 0.00193073
9.125 0.00193651 0.00193386
9.12 0.00193965 0.001937
9.115 0.0019428 0.00194014
9.11 0.00194596 0.00194329
9.105 0.00194912 0.00194645
9.1 0.00195228 0.00194961
9.095 0.00195546 0.00195278
9.09 0.00195864 0.00195596
9.085 0.00196183 0.00195915
9.08 0.00196503 0.00196234
9.075 0.00196823 0.00196554
9.07 0.00197144 0.00196874
9.065 0.00197466 0.00197196
9.06 0.00197788 0.00197518
9.055 0.00198111 0.0019784
9.05 0.00198435 0.00198164
9.045 0.00198759 0.00198488
9.04 0.00199084 0.00198812
9.035 0.0019941 0.00199138
9.03 0.00199737 0.00199464
9.025 0.00200064 0.00199791
9.02 0.00200392 0.00200118
9.015 0.00200721 0.00200447
9.01 0.00201051 0.00200776
9.005 0.00201381 0.00201105
9 0.00201712 0.00201436
8.995 0.00202043 0.00201767
8.99 0.00202376 0.00202099
8.985 0.00202709 0.00202431
8.98 0.00203042 0.00202765
8.975 0.00203377 0.00203099
8.97 0.00203712 0.00203434
8.965 0.00204048 0.00203769
8.96 0.00204385 0.00204105
8.955 0.00204722 0.00204443
8.95 0.00205061 0.0020478
8.945 0.002054 0.00205119
8.94 0.00205739 0.00205458
8.935 0.0020608 0.00205798
8.93 0.00206421 0.00206139
8.925 0.00206763 0.0020648
8.92 0.00207105 0.00206822
8.915 0.00207449 0.00207165
8.91 0.00207793 0.00207509
8.905 0.00208138 0.00207853
8.9 0.00208484 0.00208199
8.895 0.0020883 0.00208545
8.89 0.00209178 0.00208892
8.885 0.00209526 0.00209239
8.88 0.00209875 0.00209588
8.875 0.00210224 0.00209937
8.87 0.00210574 0.00210286
8.865 0.00210925 0.00210637
8.86 0.00211277 0.00210988
8.855 0.0021163 0.0021134
8.85 0.00211983 0.00211694
8.845 0.00212338 0.00212047
8.84 0.00212693 0.00212402
8.835 0.00213049 0.00212757
8.83 0.00213405 0.00213113
8.825 0.00213763 0.0021347
8.82 0.00214121 0.00213828
8.815 0.0021448 0.00214186
8.81 0.00214839 0.00214546
8.805 0.002152 0.00214906
8.8 0.00215561 0.00215267
8.795 0.00215924 0.00215628
8.79 0.00216287 0.00215991
8.785 0.00216651 0.00216354
8.78 0.00217015 0.00216718
8.775 0.00217381 0.00217083
8.77 0.00217747 0.00217449
8.765 0.00218114 0.00217816
8.76 0.00218482 0.00218183
8.755 0.00218851 0.00218551
8.75 0.0021922 0.0021892
8.745 0.0021959 0.0021929
8.74 0.00219962 0.00219661
8.735 0.00220334 0.00220032
8.73 0.00220707 0.00220405
8.725 0.00221081 0.00220778
8.72 0.00221455 0.00221152
8.715 0.00221831 0.00221527
8.71 0.00222207 0.00221903
8.705 0.00222584 0.00222279
8.7 0.00222962 0.00222657
8.695 0.00223341 0.00223035
8.69 0.0022372 0.00223414
8.685 0.00224101 0.00223794
8.68 0.00224482 0.00224175
8.675 0.00224864 0.00224557
8.67 0.00225248 0.0022494
8.665 0.00225632 0.00225323
8.66 0.00226017 0.00225707
8.655 0.00226402 0.00226093
8.65 0.00226789 0.00226479
8.645 0.00227176 0.00226865
8.64 0.00227564 0.00227253
8.635 0.00227954 0.00227642
8.63 0.00228344 0.00228031
8.625 0.00228735 0.00228422
8.62 0.00229127 0.00228813
8.615 0.0022952 0.00229206
8.61 0.00229913 0.00229599
8.605 0.00230308 0.00229993
8.6 0.00230703 0.00230388
8.595 0.002311 0.00230784
8.59 0.00231497 0.0023118
8.585 0.00231895 0.00231578
8.58 0.00232294 0.00231976
8.575 0.00232694 0.00232376
8.57 0.00233095 0.00232776
8.565 0.00233497 0.00233178
8.56 0.002339 0.0023358
8.555 0.00234304 0.00233983
8.55 0.00234708 0.00234387
8.545 0.00235114 0.00234792
8.54 0.0023552 0.00235198
8.535 0.00235928 0.00235605
8.53 0.00236336 0.00236013
8.525 0.00236745 0.00236421
8.52 0.00237155 0.00236831
8.515 0.00237566 0.00237242
8.51 0.00237979 0.00237653
8.505 0.00238392 0.00238066
8.5 0.00238806 0.00238479
8.495 0.00239221 0.00238894
8.49 0.00239637 0.00239309
8.485 0.00240054 0.00239725
8.48 0.00240472 0.00240143
8.475 0.0024089 0.00240561
8.47 0.0024131 0.0024098
8.465 0.00241731 0.002414
8.46 0.00242152 0.00241821
8.455 0.00242575 0.00242243
8.45 0.00242999 0.00242667
8.445 0.00243424 0.00243091
8.44 0.00243849 0.00243516
8.435 0.00244276 0.00243942
8.43 0.00244704 0.00244369
8.425 0.00245132 0.00244797
8.42 0.00245562 0.00245226
8.415 0.00245992 0.00245656
8.41 0.00246424 0.00246087
8.405 0.00246857 0.00246519
8.4 0.0024729 0.00246952
8.395 0.00247725 0.00247386
8.39 0.00248161 0.00247821
8.385 0.00248598 0.00248258
8.38 0.00249035 0.00248695
8.375 0.00249474 0.00249133
8.37 0.00249914 0.00249572
8.365 0.00250355 0.00250012
8.36 0.00250796 0.00250453
8.355 0.00251239 0.00250896
8.35 0.00251683 0.00251339
8.345 0.00252128 0.00251783
8.34 0.00252574 0.00252229
8.335 0.00253021 0.00252675
8.33 0.00253469 0.00253123
8.325 0.00253919 0.00253571
8.32 0.00254369 0.00254021
8.315 0.0025482 0.00254471
8.31 0.00255272 0.00254923
8.305 0.00255726 0.00255376
8.3 0.0025618 0.0025583
8.295 0.00256635 0.00256284
8.29 0.00257092 0.0025674
8.285 0.0025755 0.00257198
8.28 0.00258009 0.00257656
8.275 0.00258469 0.00258115
8.27 0.0025893 0.00258575
8.265 0.00259392 0.00259037
8.26 0.00259855 0.00259499
8.255 0.00260319 0.00259963
8.25 0.00260784 0.00260428
8.245 0.00261251 0.00260893
8.24 0.00261718 0.0026136
8.235 0.00262187 0.00261828
8.23 0.00262657 0.00262297
8.225 0.00263127 0.00262768
8.22 0.002636 0.00263239
8.215 0.00264073 0.00263712
8.21 0.00264547 0.00264185
8.205 0.00265022 0.0026466
8.2 0.00265499 0.00265136
8.195 0.00265977 0.00265613
8.19 0.00266455 0.00266091
8.185 0.00266935 0.0026657
8.18 0.00267416 0.0026705
8.175 0.00267898 0.00267532
8.17 0.00268382 0.00268015
8.165 0.00268867 0.00268499
8.16 0.00269352 0.00268984
8.155 0.00269839 0.0026947
8.15 0.00270327 0.00269958
8.145 0.00270817 0.00270446
8.14 0.00271307 0.00270936
8.135 0.00271798 0.00271427
8.13 0.00272291 0.00271919
8.125 0.00272785 0.00272412
8.12 0.0027328 0.00272906
8.115 0.00273777 0.00273402
8.11 0.00274274 0.00273899
8.105 0.00274773 0.00274397
8.1 0.00275273 0.00274896
8.095 0.00275774 0.00275397
8.09 0.00276277 0.00275899
8.085 0.0027678 0.00276402
8.08 0.00277285 0.00276906
8.075 0.00277791 0.00277411
8.07 0.00278298 0.00277917
8.065 0.00278806 0.00278425
8.06 0.00279316 0.00278934
8.055 0.00279827 0.00279444
8.05 0.00280339 0.00279956
8.045 0.00280853 0.00280469
8.04 0.00281368 0.00280983
8.035 0.00281884 0.00281498
8.03 0.00282401 0.00282014
8.025 0.00282919 0.00282532
8.02 0.00283439 0.00283051
8.015 0.0028396 0.00283571
8.01 0.00284482 0.00284093
8.005 0.00285005 0.00284616
8 0.0028553 0.0028514
7.995 0.00286056 0.00285665
7.99 0.00286584 0.00286192
7.985 0.00287112 0.0028672
7.98 0.00287642 0.00287249
7.975 0.00288174 0.0028778
7.97 0.00288706 0.00288311
7.965 0.0028924 0.00288844
7.96 0.00289775 0.00289379
7.955 0.00290312 0.00289915
7.95 0.00290849 0.00290452
7.945 0.00291389 0.0029099
7.94 0.00291929 0.0029153
7.935 0.00292471 0.00292071
7.93 0.00293014 0.00292613
7.925 0.00293559 0.00293157
7.92 0.00294104 0.00293702
7.915 0.00294652 0.00294249
7.91 0.002952 0.00294796
7.905 0.0029575 0.00295345
7.9 0.00296301 0.00295896
7.895 0.00296853 0.00296447
7.89 0.00297407 0.00297001
7.885 0.00297963 0.00297555
7.88 0.0029852 0.00298111
7.875 0.00299078 0.00298669
7.87 0.00299637 0.00299227
7.865 0.00300198 0.00299787
7.86 0.0030076 0.00300349
7.855 0.00301324 0.00300912
7.85 0.00301889 0.00301476
7.845 0.00302455 0.00302042
7.84 0.00303023 0.00302609
7.835 0.00303592 0.00303177
7.83 0.00304163 0.00303747
7.825 0.00304735 0.00304318
7.82 0.00305309 0.00304891
7.815 0.00305884 0.00305466
7.81 0.0030646 0.00306041
7.805 0.00307038 0.00306618
7.8 0.00307618 0.00307197
7.795 0.00308198 0.00307777
7.79 0.0030878 0.00308358
7.785 0.00309364 0.00308941
7.78 0.00309949 0.00309525
7.775 0.00310536 0.00310111
7.77 0.00311124 0.00310698
7.765 0.00311714 0.00311287
7.76 0.00312305 0.00311877
7.755 0.00312897 0.00312469
7.75 0.00313491 0.00313062
7.745 0.00314087 0.00313657
7.74 0.00314684 0.00314253
7.735 0.00315282 0.00314851
7.73 0.00315882 0.0031545
7.725 0.00316484 0.00316051
7.72 0.00317087 0.00316653
7.715 0.00317691 0.00317257
7.71 0.00318298 0.00317862
7.705 0.00318905 0.00318469
7.7 0.00319515 0.00319078
7.695 0.00320125 0.00319687
7.69 0.00320738 0.00320299
7.685 0.00321351 0.00320912
7.68 0.00321967 0.00321526
7.675 0.00322584 0.00322142
7.67 0.00323202 0.0032276
7.665 0.00323822 0.00323379
7.66 0.00324444 0.00324
7.655 0.00325067 0.00324623
7.65 0.00325692 0.00325247
7.645 0.00326319 0.00325872
7.64 0.00326947 0.003265
7.635 0.00327577 0.00327128
7.63 0.00328208 0.00327759
7.625 0.00328841 0.00328391
7.62 0.00329475 0.00329024
7.615 0.00330111 0.0032966
7.61 0.00330749 0.00330296
7.605 0.00331388 0.00330935
7.6 0.00332029 0.00331575
7.595 0.00332672 0.00332217
7.59 0.00333316 0.00332861
7.585 0.00333963 0.00333506
7.58 0.0033461 0.00334153
7.575 0.00335259 0.00334801
7.57 0.0033591 0.00335451
7.565 0.00336563 0.00336103
7.56 0.00337217 0.00336756
7.555 0.00337873 0.00337411
7.55 0.00338531 0.00338068
7.545 0.0033919 0.00338727
7.54 0.00339852 0.00339387
7.535 0.00340515 0.00340049
7.53 0.00341179 0.00340713
7.525 0.00341846 0.00341378
7.52 0.00342514 0.00342045
7.515 0.00343183 0.00342714
7.51 0.00343855 0.00343384
7.505 0.00344528 0.00344056
7.5 0.00345203 0.0034473
7.495 0.00345879 0.00345406
7.49 0.00346558 0.00346084
7.485 0.00347238 0.00346763
7.48 0.0034792 0.00347444
7.475 0.00348604 0.00348127
7.47 0.0034929 0.00348812
7.465 0.00349977 0.00349498
7.46 0.00350666 0.00350187
7.455 0.00351357 0.00350877
7.45 0.0035205 0.00351568
7.445 0.00352744 0.00352262
7.44 0.00353441 0.00352957
7.435 0.00354139 0.00353655
7.43 0.00354839 0.00354354
7.425 0.00355541 0.00355055
7.42 0.00356245 0.00355758
7.415 0.0035695 0.00356462
7.41 0.00357658 0.00357169
7.405 0.00358367 0.00357877
7.4 0.00359078 0.00358587
7.395 0.00359791 0.00359299
7.39 0.00360506 0.00360013
7.385 0.00361223 0.00360729
7.38 0.00361941 0.00361446
7.375 0.00362662 0.00362166
7.37 0.00363385 0.00362888
7.365 0.00364109 0.00363611
7.36 0.00364835 0.00364336
7.355 0.00365564 0.00365064
7.35 0.00366294 0.00365793
7.345 0.00367026 0.00366524
7.34 0.0036776 0.00367257
7.335 0.00368496 0.00367992
7.33 0.00369234 0.00368729
7.325 0.00369973 0.00369467
7.32 0.00370715 0.00370208
7.315 0.00371459 0.00370951
7.31 0.00372205 0.00371696
7.305 0.00372953 0.00372443
7.3 0.00373703 0.00373192
7.295 0.00374455 0.00373942
7.29 0.00375208 0.00374695
7.285 0.00375964 0.0037545
7.28 0.00376722 0.00376206
7.275 0.00377482 0.00376965
7.27 0.00378243 0.00377726
7.265 0.00379007 0.00378489
7.26 0.00379773 0.00379254
7.255 0.00380541 0.00380021
7.25 0.00381312 0.0038079
7.245 0.00382084 0.00381561
7.24 0.00382858 0.00382334
7.235 0.00383634 0.0038311
7.23 0.00384413 0.00383887
7.225 0.00385193 0.00384666
7.22 0.00385976 0.00385448
7.215 0.0038676 0.00386231
7.21 0.00387547 0.00387017
7.205 0.00388336 0.00387805
7.2 0.00389127 0.00388595
7.195 0.0038992 0.00389387
7.19 0.00390716 0.00390181
7.185 0.00391513 0.00390978
7.18 0.00392313 0.00391776
7.175 0.00393115 0.00392577
7.17 0.00393919 0.0039338
7.165 0.00394725 0.00394185
7.16 0.00395533 0.00394992
7.155 0.00396343 0.00395801
7.15 0.00397156 0.00396613
7.145 0.00397971 0.00397427
7.14 0.00398788 0.00398243
7.135 0.00399608 0.00399061
7.13 0.0040043 0.00399882
7.125 0.00401253 0.00400705
7.12 0.0040208 0.0040153
7.115 0.00402908 0.00402357
7.11 0.00403738 0.00403186
7.105 0.00404571 0.00404018
7.1 0.00405406 0.00404852
7.095 0.00406244 0.00405688
7.09 0.00407084 0.00406527
7.085 0.00407926 0.00407368
7.08 0.0040877 0.00408211
7.075 0.00409617 0.00409057
7.07 0.00410466 0.00409905
7.065 0.00411317 0.00410755
7.06 0.00412171 0.00411607
7.055 0.00413027 0.00412462
7.05 0.00413885 0.00413319
7.045 0.00414746 0.00414179
7.04 0.00415609 0.00415041
7.035 0.00416475 0.00415905
7.03 0.00417343 0.00416772
7.025 0.00418213 0.00417641
7.02 0.00419086 0.00418513
7.015 0.00419961 0.00419386
7.01 0.00420838 0.00420263
7.005 0.00421718 0.00421141
7 0.00422601 0.00422023
6.995 0.00423486 0.00422906
6.99 0.00424373 0.00423792
6.985 0.00425263 0.00424681
6.98 0.00426155 0.00425572
6.975 0.0042705 0.00426465
6.97 0.00427947 0.00427362
6.965 0.00428847 0.0042826
6.96 0.00429749 0.00429161
6.955 0.00430654 0.00430065
6.95 0.00431561 0.00430971
6.945 0.00432471 0.00431879
6.94 0.00433383 0.0043279
6.935 0.00434298 0.00433704
6.93 0.00435215 0.0043462
6.925 0.00436135 0.00435539
6.92 0.00437058 0.0043646
6.915 0.00437983 0.00437384
6.91 0.00438911 0.00438311
6.905 0.00439841 0.0043924
6.9 0.00440774 0.00440171
6.895 0.0044171 0.00441106
6.89 0.00442648 0.00442043
6.885 0.00443589 0.00442982
6.88 0.00444532 0.00443924
6.875 0.00445479 0.00444869
6.87 0.00446427 0.00445817
6.865 0.00447379 0.00446767
6.86 0.00448333 0.0044772
6.855 0.0044929 0.00448676
6.85 0.0045025 0.00449634
6.845 0.00451212 0.00450595
6.84 0.00452178 0.00451559
6.835 0.00453145 0.00452525
6.83 0.00454116 0.00453495
6.825 0.00455089 0.00454466
6.82 0.00456065 0.00455441
6.815 0.00457044 0.00456419
6.81 0.00458026 0.00457399
6.805 0.0045901 0.00458382
6.8 0.00459997 0.00459368
6.795 0.00460987 0.00460357
6.79 0.0046198 0.00461348
6.785 0.00462976 0.00462343
6.78 0.00463975 0.0046334
6.775 0.00464976 0.0046434
6.77 0.0046598 0.00465343
6.765 0.00466987 0.00466348
6.76 0.00467997 0.00467357
6.755 0.0046901 0.00468368
6.75 0.00470026 0.00469383
6.745 0.00471045 0.004704
6.74 0.00472066 0.00471421
6.735 0.00473091 0.00472444
6.73 0.00474119 0.0047347
6.725 0.00475149 0.00474499
6.72 0.00476182 0.00475531
6.715 0.00477219 0.00476566
6.71 0.00478258 0.00477604
6.705 0.00479301 0.00478645
6.7 0.00480346 0.00479689
6.695 0.00481394 0.00480736
6.69 0.00482446 0.00481786
6.685 0.00483501 0.00482839
6.68 0.00484558 0.00483895
6.675 0.00485619 0.00484955
6.67 0.00486683 0.00486017
6.665 0.00487749 0.00487082
6.66 0.00488819 0.0048815
6.655 0.00489892 0.00489222
6.65 0.00490968 0.00490296
6.645 0.00492047 0.00491374
6.64 0.0049313 0.00492455
6.635 0.00494215 0.00493539
6.63 0.00495304 0.00494627
6.625 0.00496396 0.00495717
6.62 0.00497491 0.00496811
6.615 0.0049859 0.00497907
6.61 0.00499691 0.00499007
6.605 0.00500796 0.00500111
6.6 0.00501904 0.00501217
6.595 0.00503015 0.00502327
6.59 0.00504129 0.00503439
6.585 0.00505247 0.00504556
6.58 0.00506368 0.00505675
6.575 0.00507492 0.00506798
6.57 0.0050862 0.00507924
6.565 0.00509751 0.00509054
6.56 0.00510885 0.00510186
6.555 0.00512023 0.00511322
6.55 0.00513164 0.00512462
6.545 0.00514308 0.00513604
6.54 0.00515455 0.0051475
6.535 0.00516606 0.005159
6.53 0.00517761 0.00517053
6.525 0.00518919 0.00518209
6.52 0.0052008 0.00519369
6.515 0.00521245 0.00520532
6.51 0.00522413 0.00521699
6.505 0.00523585 0.00522869
6.5 0.0052476 0.00524042
6.495 0.00525939 0.00525219
6.49 0.00527121 0.005264
6.485 0.00528307 0.00527584
6.48 0.00529496 0.00528771
6.475 0.00530688 0.00529962
6.47 0.00531885 0.00531157
6.465 0.00533085 0.00532355
6.46 0.00534288 0.00533557
6.455 0.00535495 0.00534763
6.45 0.00536706 0.00535972
6.445 0.0053792 0.00537184
6.44 0.00539138 0.00538401
6.435 0.0054036 0.0053962
6.43 0.00541585 0.00540844
6.425 0.00542814 0.00542071
6.42 0.00544046 0.00543302
6.415 0.00545283 0.00544537
6.41 0.00546523 0.00545775
6.405 0.00547767 0.00547017
6.4 0.00549014 0.00548263
6.395 0.00550265 0.00549513
6.39 0.00551521 0.00550766
6.385 0.00552779 0.00552023
6.38 0.00554042 0.00553284
6.375 0.00555308 0.00554548
6.37 0.00556578 0.00555817
6.365 0.00557853 0.00557089
6.36 0.00559131 0.00558366
6.355 0.00560412 0.00559646
6.35 0.00561698 0.0056093
6.345 0.00562988 0.00562218
6.34 0.00564282 0.0056351
6.335 0.00565579 0.00564805
6.33 0.00566881 0.00566105
6.325 0.00568186 0.00567409
6.32 0.00569495 0.00568716
6.315 0.00570809 0.00570028
6.31 0.00572126 0.00571343
6.305 0.00573447 0.00572663
6.3 0.00574773 0.00573986
6.295 0.00576102 0.00575314
6.29 0.00577436 0.00576646
6.285 0.00578774 0.00577982
6.28 0.00580116 0.00579322
6.275 0.00581461 0.00580666
6.27 0.00582811 0.00582014
6.265 0.00584165 0.00583366
6.26 0.00585524 0.00584722
6.255 0.00586886 0.00586083
6.25 0.00588253 0.00587448
6.245 0.00589624 0.00588817
6.24 0.00590999 0.0059019
6.235 0.00592378 0.00591568
6.23 0.00593762 0.0059295
6.225 0.0059515 0.00594336
6.22 0.00596542 0.00595726
6.215 0.00597939 0.0059712
6.21 0.00599339 0.00598519
6.205 0.00600744 0.00599922
6.2 0.00602154 0.0060133
6.195 0.00603568 0.00602742
6.19 0.00604986 0.00604158
6.185 0.00606409 0.00605579
6.18 0.00607836 0.00607004
6.175 0.00609268 0.00608434
6.17 0.00610704 0.00609868
6.165 0.00612144 0.00611307
6.16 0.00613589 0.00612749
6.155 0.00615038 0.00614197
6.15 0.00616492 0.00615649
6.145 0.00617951 0.00617105
6.14 0.00619414 0.00618566
6.135 0.00620882 0.00620032
6.13 0.00622354 0.00621502
6.125 0.00623831 0.00622977
6.12 0.00625313 0.00624457
6.115 0.00626799 0.00625941
6.11 0.0062829 0.0062743
6.105 0.00629785 0.00628924
6.1 0.00631286 0.00630422
6.095 0.00632791 0.00631925
6.09 0.006343 0.00633432
6.085 0.00635815 0.00634945
6.08 0.00637334 0.00636462
6.075 0.00638858 0.00637984
6.07 0.00640387 0.00639511
6.065 0.00641921 0.00641043
6.06 0.0064346 0.00642579
6.055 0.00645003 0.00644121
6.05 0.00646552 0.00645667
6.045 0.00648105 0.00647218
6.04 0.00649663 0.00648774
6.035 0.00651226 0.00650335
6.03 0.00652794 0.00651901
6.025 0.00654367 0.00653472
6.02 0.00655945 0.00655048
6.015 0.00657529 0.00656629
6.01 0.00659117 0.00658215
6.005 0.0066071 0.00659806
6 0.00662309 0.00661402
5.995 0.00663912 0.00663004
5.99 0.00665521 0.0066461
5.985 0.00667135 0.00666222
5.98 0.00668753 0.00667838
5.975 0.00670377 0.0066946
5.97 0.00672007 0.00671087
5.965 0.00673641 0.0067272
5.96 0.00675281 0.00674357
5.955 0.00676927 0.00676
5.95 0.00678577 0.00677648
5.945 0.00680233 0.00679302
5.94 0.00681894 0.00680961
5.935 0.0068356 0.00682625
5.93 0.00685232 0.00684294
5.925 0.00686909 0.00685969
5.92 0.00688592 0.00687649
5.915 0.0069028 0.00689335
5.91 0.00691973 0.00691026
5.905 0.00693672 0.00692723
5.9 0.00695377 0.00694426
5.895 0.00697087 0.00696133
5.89 0.00698803 0.00697847
5.885 0.00700524 0.00699566
5.88 0.00702251 0.0070129
5.875 0.00703983 0.0070302
5.87 0.00705721 0.00704756
5.865 0.00707465 0.00706497
5.86 0.00709215 0.00708244
5.855 0.0071097 0.00709997
5.85 0.00712731 0.00711755
5.845 0.00714497 0.0071352
5.84 0.0071627 0.0071529
5.835 0.00718048 0.00717066
5.83 0.00719832 0.00718847
5.825 0.00721622 0.00720635
5.82 0.00723418 0.00722428
5.815 0.0072522 0.00724227
5.81 0.00727027 0.00726032
5.805 0.00728841 0.00727844
5.8 0.0073066 0.00729661
5.795 0.00732486 0.00731484
5.79 0.00734318 0.00733313
5.785 0.00736155 0.00735148
5.78 0.00737999 0.00736989
5.775 0.00739849 0.00738837
5.77 0.00741705 0.0074069
5.765 0.00743567 0.0074255
5.76 0.00745435 0.00744415
5.755 0.0074731 0.00746287
5.75 0.0074919 0.00748165
5.745 0.00751077 0.00750049
5.74 0.00752971 0.0075194
5.735 0.0075487 0.00753837
5.73 0.00756776 0.0075574
5.725 0.00758688 0.0075765
5.72 0.00760607 0.00759566
5.715 0.00762532 0.00761488
5.71 0.00764463 0.00763417
5.705 0.00766401 0.00765352
5.7 0.00768345 0.00767294
5.695 0.00770296 0.00769242
5.69 0.00772254 0.00771197
5.685 0.00774218 0.00773158
5.68 0.00776188 0.00775126
5.675 0.00778165 0.007771
5.67 0.00780149 0.00779082
5.665 0.0078214 0.00781069
5.66 0.00784137 0.00783064
5.655 0.00786141 0.00785065
5.65 0.00788152 0.00787073
5.645 0.00790169 0.00789088
5.64 0.00792193 0.00791109
5.635 0.00794224 0.00793137
5.63 0.00796262 0.00795173
5.625 0.00798307 0.00797215
5.62 0.00800359 0.00799264
5.615 0.00802418 0.0080132
5.61 0.00804484 0.00803383
5.605 0.00806557 0.00805453
5.6 0.00808637 0.0080753
5.595 0.00810724 0.00809614
5.59 0.00812818 0.00811705
5.585 0.00814919 0.00813803
5.58 0.00817027 0.00815909
5.575 0.00819143 0.00818021
5.57 0.00821265 0.00820141
5.565 0.00823395 0.00822268
5.56 0.00825533 0.00824403
5.555 0.00827678 0.00826545
5.55 0.0082983 0.00828694
5.545 0.00831989 0.0083085
5.54 0.00834156 0.00833014
5.535 0.0083633 0.00835185
5.53 0.00838512 0.00837364
5.525 0.00840701 0.0083955
5.52 0.00842897 0.00841744
5.515 0.00845102 0.00843945
5.51 0.00847314 0.00846154
5.505 0.00849533 0.0084837
5.5 0.00851761 0.00850595
5.495 0.00853996 0.00852827
5.49 0.00856238 0.00855066
5.485 0.00858489 0.00857314
5.48 0.00860747 0.00859569
5.475 0.00863013 0.00861832
5.47 0.00865287 0.00864102
5.465 0.00867568 0.00866381
5.46 0.00869858 0.00868667
5.455 0.00872156 0.00870962
5.45 0.00874462 0.00873265
5.445 0.00876776 0.00875575
5.44 0.00879097 0.00877894
5.435 0.00881427 0.00880221
5.43 0.00883766 0.00882556
5.425 0.00886112 0.00884899
5.42 0.00888466 0.0088725
5.415 0.00890829 0.00889609
5.41 0.008932 0.00891977
5.405 0.00895579 0.00894353
5.4 0.00897967 0.00896737
5.395 0.00900363 0.0089913
5.39 0.00902767 0.00901532
5.385 0.0090518 0.00903941
5.38 0.00907602 0.0090636
5.375 0.00910032 0.00908786
5.37 0.00912471 0.00911221
5.365 0.00914918 0.00913665
5.36 0.00917373 0.00916118
5.355 0.00919838 0.00918579
5.35 0.00922311 0.00921048
5.345 0.00924793 0.00923527
5.34 0.00927284 0.00926014
5.335 0.00929784 0.00928511
5.33 0.00932292 0.00931016
5.325 0.0093481 0.0093353
5.32 0.00937336 0.00936053
5.315 0.00939871 0.00938585
5.31 0.00942416 0.00941126
5.305 0.00944969 0.00943676
5.3 0.00947532 0.00946235
5.295 0.00950103 0.00948803
5.29 0.00952684 0.0095138
5.285 0.00955275 0.00953967
5.28 0.00957874 0.00956563
5.275 0.00960483 0.00959168
5.27 0.00963101 0.00961783
5.265 0.00965729 0.00964407
5.26 0.00968366 0.0096704
5.255 0.00971012 0.00969683
5.25 0.00973668 0.00972335
5.245 0.00976334 0.00974997
5.24 0.00979009 0.00977669
5.235 0.00981694 0.0098035
5.23 0.00984388 0.0098304
5.225 0.00987092 0.00985741
5.22 0.00989807 0.00988452
5.215 0.00992531 0.00991172
5.21 0.00995264 0.00993902
5.205 0.00998008 0.00996642
5.2 0.0100076 0.00999392
5.195 0.0100353 0.0100215
5.19 0.010063 0.0100492
5.185 0.0100908 0.010077
5.18 0.0101188 0.0101049
5.175 0.0101468 0.0101329
5.17 0.0101749 0.010161
5.165 0.0102032 0.0101892
5.16 0.0102315 0.0102175
5.155 0.01026 0.0102459
5.15 0.0102886 0.0102745
5.145 0.0103172 0.0103031
5.14 0.010346 0.0103318
5.135 0.0103749 0.0103606
5.13 0.0104038 0.0103896
5.125 0.0104329 0.0104186
5.12 0.0104621 0.0104478
5.115 0.0104914 0.010477
5.11 0.0105208 0.0105064
5.105 0.0105503 0.0105359
5.1 0.01058 0.0105655
5.095 0.0106097 0.0105952
5.09 0.0106395 0.010625
5.085 0.0106695 0.0106549
5.08 0.0106996 0.0106849
5.075 0.0107297 0.010715
5.07 0.01076 0.0107453
5.065 0.0107904 0.0107756
5.06 0.0108209 0.0108061
5.055 0.0108516 0.0108367
5.05 0.0108823 0.0108674
5.045 0.0109132 0.0108982
5.04 0.0109441 0.0109291
5.035 0.0109752 0.0109602
5.03 0.0110064 0.0109913
5.025 0.0110377 0.0110226
5.02 0.0110692 0.011054
5.015 0.0111007 0.0110855
5.01 0.0111324 0.0111172
5.005 0.0111642 0.0111489
5 0.0111961 0.0111808
4.995 0.0112281 0.0112128
4.99 0.0112603 0.0112449
4.985 0.0112926 0.0112771
4.98 0.011325 0.0113094
4.975 0.0113575 0.0113419
4.97 0.0113901 0.0113745
4.965 0.0114229 0.0114072
4.96 0.0114558 0.0114401
4.955 0.0114888 0.011473
4.95 0.0115219 0.0115061
4.945 0.0115552 0.0115393
4.94 0.0115885 0.0115727
4.935 0.0116221 0.0116061
4.93 0.0116557 0.0116397
4.925 0.0116895 0.0116735
4.92 0.0117234 0.0117073
4.915 0.0117574 0.0117413
4.91 0.0117916 0.0117754
4.905 0.0118258 0.0118096
4.9 0.0118603 0.011844
4.895 0.0118948 0.0118785
4.89 0.0119295 0.0119131
4.885 0.0119643 0.0119479
4.88 0.0119993 0.0119828
4.875 0.0120343 0.0120179
4.87 0.0120696 0.012053
4.865 0.0121049 0.0120883
4.86 0.0121404 0.0121238
4.855 0.012176 0.0121593
4.85 0.0122118 0.0121951
4.845 0.0122477 0.0122309
4.84 0.0122837 0.0122669
4.835 0.0123199 0.012303
4.83 0.0123562 0.0123393
4.825 0.0123927 0.0123757
4.82 0.0124293 0.0124122
4.815 0.012466 0.0124489
4.81 0.0125029 0.0124858
4.805 0.0125399 0.0125227
4.8 0.0125771 0.0125599
4.795 0.0126144 0.0125971
4.79 0.0126519 0.0126345
4.785 0.0126895 0.0126721
4.78 0.0127272 0.0127098
4.775 0.0127651 0.0127476
4.77 0.0128032 0.0127856
4.765 0.0128414 0.0128238
4.76 0.0128797 0.0128621
4.755 0.0129182 0.0129005
4.75 0.0129569 0.0129391
4.745 0.0129957 0.0129779
4.74 0.0130346 0.0130168
4.735 0.0130737 0.0130558
4.73 0.013113 0.013095
4.725 0.0131524 0.0131344
4.72 0.013192 0.0131739
4.715 0.0132317 0.0132136
4.71 0.0132716 0.0132534
4.705 0.0133116 0.0132934
4.7 0.0133518 0.0133335
4.695 0.0133922 0.0133739
4.69 0.0134327 0.0134143
4.685 0.0134734 0.0134549
4.68 0.0135142 0.0134957
4.675 0.0135552 0.0135367
4.67 0.0135964 0.0135778
4.665 0.0136377 0.0136191
4.66 0.0136792 0.0136605
4.655 0.0137209 0.0137021
4.65 0.0137627 0.0137439
4.645 0.0138047 0.0137858
4.64 0.0138469 0.0138279
4.635 0.0138892 0.0138702
4.63 0.0139317 0.0139126
4.625 0.0139744 0.0139552
4.62 0.0140172 0.013998
4.615 0.0140602 0.014041
4.61 0.0141034 0.0140841
4.605 0.0141468 0.0141274
4.6 0.0141903 0.0141709
4.595 0.014234 0.0142145
4.59 0.0142779 0.0142584
4.585 0.014322 0.0143024
4.58 0.0143662 0.0143465
4.575 0.0144106 0.0143909
4.57 0.0144552 0.0144354
4.565 0.0145 0.0144802
4.56 0.014545 0.0145251
4.555 0.0145901 0.0145701
4.55 0.0146355 0.0146154
4.545 0.014681 0.0146609
4.54 0.0147267 0.0147065
4.535 0.0147726 0.0147523
4.53 0.0148186 0.0147983
4.525 0.0148649 0.0148445
4.52 0.0149114 0.0148909
4.515 0.014958 0.0149375
4.51 0.0150048 0.0149843
4.505 0.0150519 0.0150312
4.5 0.0150991 0.0150784
4.495 0.0151465 0.0151257
4.49 0.0151941 0.0151733
4.485 0.0152419 0.015221
4.48 0.0152899 0.0152689
4.475 0.0153381 0.0153171
4.47 0.0153865 0.0153654
4.465 0.0154351 0.0154139
4.46 0.0154839 0.0154627
4.455 0.0155329 0.0155116
4.45 0.0155821 0.0155607
4.445 0.0156315 0.01561
4.44 0.0156811 0.0156596
4.435 0.0157309 0.0157093
4.43 0.0157809 0.0157593
4.425 0.0158311 0.0158094
4.42 0.0158816 0.0158598
4.415 0.0159322 0.0159104
4.41 0.0159831 0.0159612
4.405 0.0160342 0.0160122
4.4 0.0160854 0.0160634
4.395 0.0161369 0.0161148
4.39 0.0161887 0.0161665
4.385 0.0162406 0.0162183
4.38 0.0162927 0.0162704
4.375 0.0163451 0.0163227
4.37 0.0163977 0.0163752
4.365 0.0164505 0.016428
4.36 0.0165035 0.0164809
4.355 0.0165568 0.0165341
4.35 0.0166103 0.0165875
4.345 0.016664 0.0166411
4.34 0.0167179 0.016695
4.335 0.0167721 0.0167491
4.33 0.0168265 0.0168034
4.325 0.0168811 0.0168579
4.32 0.0169359 0.0169127
4.315 0.016991 0.0169677
4.31 0.0170463 0.017023
4.305 0.0171019 0.0170784
4.3 0.0171577 0.0171342
4.295 0.0172137 0.0171901
4.29 0.01727 0.0172463
4.285 0.0173265 0.0173027
4.28 0.0173832 0.0173594
4.275 0.0174402 0.0174163
4.27 0.0174974 0.0174734
4.265 0.0175549 0.0175308
4.26 0.0176126 0.0175885
4.255 0.0176706 0.0176464
4.25 0.0177288 0.0177045
4.245 0.0177873 0.0177629
4.24 0.017846 0.0178216
4.235 0.017905 0.0178805
4.23 0.0179642 0.0179396
4.225 0.0180237 0.017999
4.22 0.0180835 0.0180587
4.215 0.0181435 0.0181186
4.21 0.0182037 0.0181788
4.205 0.0182642 0.0182392
4.2 0.018325 0.0182999
4.195 0.0183861 0.0183609
4.19 0.0184474 0.0184221
4.185 0.018509 0.0184836
4.18 0.0185708 0.0185454
4.175 0.0186329 0.0186074
4.17 0.0186953 0.0186697
4.165 0.018758 0.0187323
4.16 0.0188209 0.0187951
4.155 0.0188841 0.0188582
4.15 0.0189476 0.0189216
4.145 0.0190114 0.0189853
4.14 0.0190754 0.0190493
4.135 0.0191397 0.0191135
4.13 0.0192043 0.019178
4.125 0.0192692 0.0192428
4.12 0.0193344 0.0193079
4.115 0.0193999 0.0193733
4.11 0.0194656 0.0194389
4.105 0.0195317 0.0195049
4.1 0.019598 0.0195711
4.095 0.0196646 0.0196377
4.09 0.0197315 0.0197045
4.085 0.0197988 0.0197716
4.08 0.0198663 0.019839
4.075 0.0199341 0.0199068
4.07 0.0200022 0.0199748
4.065 0.0200706 0.0200431
4.06 0.0201394 0.0201117
4.055 0.0202084 0.0201807
4.05 0.0202777 0.0202499
4.045 0.0203474 0.0203195
4.04 0.0204173 0.0203893
4.035 0.0204876 0.0204595
4.03 0.0205582 0.02053
4.025 0.0206291 0.0206008
4.02 0.0207003 0.0206719
4.015 0.0207718 0.0207433
4.01 0.0208437 0.0208151
4.005 0.0209159 0.0208872
4 0.0209884 0.0209596
3.995 0.0210612 0.0210323
3.99 0.0211344 0.0211054
3.985 0.0212079 0.0211788
3.98 0.0212817 0.0212525
3.975 0.0213559 0.0213266
3.97 0.0214304 0.021401
3.965 0.0215052 0.0214757
3.96 0.0215804 0.0215508
3.955 0.0216559 0.0216262
3.95 0.0217317 0.0217019
3.945 0.0218079 0.021778
3.94 0.0218845 0.0218545
3.935 0.0219614 0.0219312
3.93 0.0220386 0.0220084
3.925 0.0221162 0.0220859
3.92 0.0221942 0.0221637
3.915 0.0222725 0.0222419
3.91 0.0223512 0.0223205
3.905 0.0224302 0.0223994
3.9 0.0225096 0.0224787
3.895 0.0225893 0.0225583
3.89 0.0226695 0.0226384
3.885 0.02275 0.0227187
3.88 0.0228308 0.0227995
3.875 0.022912 0.0228806
3.87 0.0229937 0.0229621
3.865 0.0230756 0.023044
3.86 0.023158 0.0231262
3.855 0.0232408 0.0232089
3.85 0.0233239 0.0232919
3.845 0.0234074 0.0233753
3.84 0.0234913 0.0234591
3.835 0.0235756 0.0235432
3.83 0.0236603 0.0236278
3.825 0.0237454 0.0237128
3.82 0.0238308 0.0237981
3.815 0.0239167 0.0238839
3.81 0.024003 0.02397
3.805 0.0240896 0.0240566
3.8 0.0241767 0.0241435
3.795 0.0242642 0.0242309
3.79 0.0243521 0.0243187
3.785 0.0244404 0.0244069
3.78 0.0245292 0.0244955
3.775 0.0246183 0.0245845
3.77 0.0247079 0.0246739
3.765 0.0247978 0.0247638
3.76 0.0248882 0.0248541
3.755 0.0249791 0.0249448
3.75 0.0250703 0.0250359
3.745 0.025162 0.0251275
3.74 0.0252541 0.0252195
3.735 0.0253467 0.0253119
3.73 0.0254397 0.0254048
3.725 0.0255331 0.0254981
3.72 0.025627 0.0255918
3.715 0.0257214 0.025686
3.71 0.0258161 0.0257807
3.705 0.0259114 0.0258758
3.7 0.026007 0.0259713
3.695 0.0261032 0.0260673
3.69 0.0261998 0.0261638
3.685 0.0262968 0.0262607
3.68 0.0263944 0.0263581
3.675 0.0264924 0.026456
3.67 0.0265908 0.0265543
3.665 0.0266898 0.0266531
3.66 0.0267892 0.0267524
3.655 0.026889 0.0268521
3.65 0.0269894 0.0269523
3.645 0.0270903 0.027053
3.64 0.0271916 0.0271542
3.635 0.0272934 0.0272559
3.63 0.0273957 0.0273581
3.625 0.0274985 0.0274608
3.62 0.0276018 0.0275639
3.615 0.0277056 0.0276676
3.61 0.02781 0.0277718
3.605 0.0279148 0.0278764
3.6 0.0280201 0.0279816
3.595 0.0281259 0.0280873
3.59 0.0282323 0.0281935
3.585 0.0283391 0.0283002
3.58 0.0284465 0.0284075
3.575 0.0285544 0.0285152
3.57 0.0286629 0.0286235
3.565 0.0287719 0.0287323
3.56 0.0288814 0.0288417
3.555 0.0289914 0.0289516
3.55 0.029102 0.029062
3.545 0.0292131 0.029173
3.54 0.0293248 0.0292845
3.535 0.029437 0.0293965
3.53 0.0295498 0.0295091
3.525 0.0296631 0.0296223
3.52 0.029777 0.029736
3.515 0.0298914 0.0298503
3.51 0.0300064 0.0299652
3.505 0.030122 0.0300806
3.5 0.0302381 0.0301966
3.495 0.0303549 0.0303131
3.49 0.0304722 0.0304303
3.485 0.03059 0.030548
3.48 0.0307085 0.0306663
3.475 0.0308276 0.0307852
3.47 0.0309472 0.0309047
3.465 0.0310675 0.0310248
3.46 0.0311883 0.0311454
3.455 0.0313098 0.0312667
3.45 0.0314318 0.0313886
3.445 0.0315545 0.0315111
3.44 0.0316778 0.0316342
3.435 0.0318017 0.0317579
3.43 0.0319262 0.0318823
3.425 0.0320513 0.0320072
3.42 0.0321771 0.0321328
3.415 0.0323035 0.0322591
3.41 0.0324305 0.0323859
3.405 0.0325582 0.0325134
3.4 0.0326865 0.0326416
3.395 0.0328155 0.0327704
3.39 0.0329451 0.0328998
3.385 0.0330754 0.0330299
3.38 0.0332063 0.0331607
3.375 0.0333379 0.0332921
3.37 0.0334702 0.0334241
3.365 0.0336031 0.0335569
3.36 0.0337367 0.0336903
3.355 0.033871 0.0338244
3.35 0.034006 0.0339592
3.345 0.0341416 0.0340947
3.34 0.034278 0.0342308
3.335 0.034415 0.0343677
3.33 0.0345528 0.0345053
3.325 0.0346912 0.0346435
3.32 0.0348304 0.0347825
3.315 0.0349703 0.0349222
3.31 0.0351109 0.0350625
3.305 0.0352522 0.0352037
3.3 0.0353942 0.0353455
3.295 0.035537 0.0354881
3.29 0.0356805 0.0356314
3.285 0.0358247 0.0357754
3.28 0.0359697 0.0359202
3.275 0.0361154 0.0360657
3.27 0.0362619 0.036212
3.265 0.0364091 0.036359
3.26 0.0365571 0.0365068
3.255 0.0367059 0.0366554
3.25 0.0368554 0.0368047
3.245 0.0370057 0.0369548
3.24 0.0371568 0.0371057
3.235 0.0373087 0.0372573
3.23 0.0374613 0.0374098
3.225 0.0376148 0.037563
3.22 0.037769 0.0377171
3.215 0.0379241 0.0378719
3.21 0.03808 0.0380276
3.205 0.0382367 0.038184
3.2 0.0383942 0.0383413
3.195 0.0385525 0.0384994
3.19 0.0387116 0.0386583
3.185 0.0388716 0.0388181
3.18 0.0390325 0.0389787
3.175 0.0391941 0.0391402
3.17 0.0393567 0.0393025
3.165 0.03952 0.0394656
3.16 0.0396843 0.0396296
3.155 0.0398494 0.0397945
3.15 0.0400153 0.0399602
3.145 0.0401822 0.0401268
3.14 0.0403499 0.0402943
3.135 0.0405185 0.0404627
3.13 0.040688 0.040632
3.125 0.0408585 0.0408022
3.12 0.0410298 0.0409732
3.115 0.041202 0.0411452
3.11 0.0413751 0.0413181
3.105 0.0415492 0.0414919
3.1 0.0417241 0.0416666
3.095 0.0419 0.0418423
3.09 0.0420769 0.0420189
3.085 0.0422547 0.0421964
3.08 0.0424334 0.0423749
3.075 0.0426131 0.0425544
3.07 0.0427937 0.0427348
3.065 0.0429754 0.0429161
3.06 0.043158 0.0430985
3.055 0.0433415 0.0432818
3.05 0.0435261 0.0434661
3.045 0.0437116 0.0436514
3.04 0.0438982 0.0438376
3.035 0.0440857 0.0440249
3.03 0.0442742 0.0442132
3.025 0.0444638 0.0444025
3.02 0.0446544 0.0445928
3.015 0.044846 0.0447842
3.01 0.0450387 0.0449766
3.005 0.0452324 0.04517
3 0.0454271 0.0453644
2.995 0.0456229 0.04556
2.99 0.0458197 0.0457565
2.985 0.0460177 0.0459542
2.98 0.0462166 0.0461529
2.975 0.0464167 0.0463527
2.97 0.0466179 0.0465536
2.965 0.0468201 0.0467555
2.96 0.0470235 0.0469586
2.955 0.0472279 0.0471628
2.95 0.0474335 0.0473681
2.945 0.0476402 0.0475745
2.94 0.047848 0.047782
2.935 0.048057 0.0479907
2.93 0.0482671 0.0482005
2.925 0.0484783 0.0484114
2.92 0.0486908 0.0486235
2.915 0.0489043 0.0488368
2.91 0.0491191 0.0490513
2.905 0.049335 0.0492669
2.9 0.0495521 0.0494837
2.895 0.0497704 0.0497017
2.89 0.0499899 0.0499209
2.885 0.0502106 0.0501413
2.88 0.0504325 0.0503629
2.875 0.0506557 0.0505857
2.87 0.05088 0.0508098
2.865 0.0511057 0.0510351
2.86 0.0513325 0.0512616
2.855 0.0515606 0.0514894
2.85 0.05179 0.0517185
2.845 0.0520207 0.0519488
2.84 0.0522526 0.0521804
2.835 0.0524858 0.0524133
2.83 0.0527203 0.0526474
2.825 0.0529561 0.0528829
2.82 0.0531932 0.0531197
2.815 0.0534316 0.0533578
2.81 0.0536714 0.0535972
2.805 0.0539125 0.053838
2.8 0.0541549 0.0540801
2.795 0.0543987 0.0543235
2.79 0.0546439 0.0545683
2.785 0.0548904 0.0548145
2.78 0.0551383 0.055062
2.775 0.0553875 0.0553109
2.77 0.0556382 0.0555613
2.765 0.0558903 0.055813
2.76 0.0561438 0.0560661
2.755 0.0563987 0.0563207
2.75 0.056655 0.0565766
2.745 0.0569128 0.056834
2.74 0.057172 0.0570929
2.735 0.0574326 0.0573532
2.73 0.0576948 0.057615
2.725 0.0579584 0.0578782
2.72 0.0582235 0.0581429
2.715 0.0584901 0.0584091
2.71 0.0587582 0.0586768
2.705 0.0590278 0.0589461
2.7 0.0592989 0.0592168
2.695 0.0595715 0.0594891
2.69 0.0598457 0.0597629
2.685 0.0601215 0.0600382
2.68 0.0603988 0.0603151
2.675 0.0606776 0.0605936
2.67 0.0609581 0.0608736
2.665 0.0612401 0.0611553
2.66 0.0615237 0.0614385
2.655 0.0618089 0.0617233
2.65 0.0620958 0.0620098
2.645 0.0623843 0.0622979
2.64 0.0626744 0.0625876
2.635 0.0629661 0.0628789
2.63 0.0632596 0.0631719
2.625 0.0635547 0.0634666
2.62 0.0638514 0.0637629
2.615 0.0641499 0.064061
2.61 0.06445 0.0643607
2.605 0.0647519 0.0646621
2.6 0.0650555 0.0649653
2.595 0.0653608 0.0652702
2.59 0.0656678 0.0655768
2.585 0.0659766 0.0658852
2.58 0.0662872 0.0661953
2.575 0.0665995 0.0665072
2.57 0.0669137 0.0668208
2.565 0.0672296 0.0671363
2.56 0.0675473 0.0674536
2.555 0.0678668 0.0677727
2.55 0.0681882 0.0680936
2.545 0.0685114 0.0684163
2.54 0.0688365 0.0687409
2.535 0.0691634 0.0690674
2.53 0.0694922 0.0693957
2.525 0.0698228 0.0697259
2.52 0.0701554 0.070058
2.515 0.0704899 0.070392
2.51 0.0708263 0.0707279
2.505 0.0711646 0.0710658
2.5 0.0715048 0.0714055
2.495 0.0718471 0.0717473
2.49 0.0721912 0.072091
2.485 0.0725374 0.0724366
2.48 0.0728855 0.0727843
2.475 0.0732357 0.0731339
2.47 0.0735878 0.0734856
2.465 0.073942 0.0738392
2.46 0.0742982 0.0741949
2.455 0.0746565 0.0745527
2.45 0.0750168 0.0749125
2.445 0.0753792 0.0752744
2.44 0.0757437 0.0756383
2.435 0.0761102 0.0760044
2.43 0.0764789 0.0763725
2.425 0.0768497 0.0767428
2.42 0.0772227 0.0771152
2.415 0.0775977 0.0774898
2.41 0.077975 0.0778665
2.405 0.0783544 0.0782453
2.4 0.078736 0.0786264
2.395 0.0791198 0.0790096
2.39 0.0795058 0.0793951
2.385 0.079894 0.0797827
2.38 0.0802844 0.0801726
2.375 0.0806771 0.0805648
2.37 0.0810721 0.0809592
2.365 0.0814693 0.0813558
2.36 0.0818688 0.0817548
2.355 0.0822707 0.082156
2.35 0.0826748 0.0825596
2.345 0.0830812 0.0829655
2.34 0.08349 0.0833737
2.335 0.0839012 0.0837842
2.33 0.0843147 0.0841971
2.325 0.0847305 0.0846124
2.32 0.0851488 0.0850301
2.315 0.0855695 0.0854501
2.31 0.0859926 0.0858726
2.305 0.0864181 0.0862975
2.3 0.0868461 0.0867249
2.295 0.0872765 0.0871547
2.29 0.0877094 0.087587
2.285 0.0881447 0.0880217
2.28 0.0885826 0.0884589
2.275 0.089023 0.0888987
2.27 0.0894659 0.0893409
2.265 0.0899113 0.0897857
2.26 0.0903593 0.0902331
2.255 0.0908098 0.090683
2.25 0.091263 0.0911354
2.245 0.0917187 0.0915905
2.24 0.092177 0.0920482
2.235 0.0926379 0.0925084
2.23 0.0931015 0.0929713
2.225 0.0935677 0.0934369
2.22 0.0940366 0.093905
2.215 0.0945081 0.0943759
2.21 0.0949823 0.0948494
2.205 0.0954592 0.0953257
2.2 0.0959388 0.0958046
2.195 0.0964212 0.0962862
2.19 0.0969063 0.0967706
2.185 0.0973941 0.0972578
2.18 0.0978847 0.0977476
2.175 0.0983781 0.0982403
2.17 0.0988743 0.0987358
2.165 0.0993732 0.099234
2.16 0.099875 0.0997351
2.155 0.10038 0.100239
2.15 0.100887 0.100746
2.145 0.101397 0.101255
2.14 0.101911 0.101768
2.135 0.102427 0.102283
2.13 0.102946 0.102801
2.125 0.103467 0.103322
2.12 0.103992 0.103846
2.115 0.10452 0.104373
2.11 0.105051 0.104903
2.105 0.105584 0.105436
2.1 0.106121 0.105972
2.095 0.10666 0.106511
2.09 0.107203 0.107052
2.085 0.107748 0.107597
2.08 0.108297 0.108145
2.075 0.108849 0.108696
2.07 0.109403 0.10925
2.065 0.109961 0.109806
2.06 0.110522 0.110366
2.055 0.111086 0.110929
2.05 0.111653 0.111495
2.045 0.112223 0.112065
2.04 0.112796 0.112637
2.035 0.113372 0.113212
2.03 0.113951 0.113791
2.025 0.114534 0.114373
2.02 0.11512 0.114957
2.015 0.115708 0.115545
2.01 0.1163 0.116136
2.005 0.116896 0.116731
2 0.117494 0.117328
1.995 0.118095 0.117929
1.99 0.1187 0.118533
1.985 0.119308 0.11914
1.98 0.119919 0.11975
1.975 0.120534 0.120364
1.97 0.121152 0.12098
1.965 0.121772 0.1216
1.96 0.122397 0.122224
1.955 0.123024 0.12285
1.95 0.123655 0.12348
1.945 0.124289 0.124113
1.94 0.124926 0.124749
1.935 0.125567 0.125389
1.93 0.12621 0.126032
1.925 0.126857 0.126678
1.92 0.127508 0.127327
1.915 0.128162 0.12798
1.91 0.128819 0.128636
1.905 0.129479 0.129295
1.9 0.130143 0.129958
1.895 0.13081 0.130624
1.89 0.13148 0.131293
1.885 0.132153 0.131966
1.88 0.13283 0.132642
1.875 0.13351 0.133321
1.87 0.134194 0.134003
1.865 0.134881 0.134689
1.86 0.135571 0.135378
1.855 0.136264 0.136071
1.85 0.136961 0.136767
1.845 0.137661 0.137466
1.84 0.138365 0.138168
1.835 0.139071 0.138874
1.83 0.139781 0.139582
1.825 0.140495 0.140295
1.82 0.141211 0.14101
1.815 0.141931 0.141729
1.81 0.142654 0.142451
1.805 0.14338 0.143176
1.8 0.14411 0.143904
1.795 0.144843 0.144636
1.79 0.145579 0.145371
1.785 0.146318 0.146109
1.78 0.14706 0.14685
1.775 0.147806 0.147594
1.77 0.148554 0.148342
1.765 0.149306 0.149093
1.76 0.150061 0.149846
1.755 0.150819 0.150603
1.75 0.15158 0.151363
1.745 0.152344 0.152126
1.74 0.153112 0.152892
1.735 0.153882 0.153661
1.73 0.154655 0.154433
1.725 0.155431 0.155208
1.72 0.15621 0.155986
1.715 0.156992 0.156767
1.71 0.157777 0.15755
1.705 0.158565 0.158337
1.7 0.159355 0.159126
1.695 0.160148 0.159918
1.69 0.160944 0.160713
1.685 0.161743 0.16151
1.68 0.162544 0.16231
1.675 0.163348 0.163112
1.67 0.164154 0.163917
1.665 0.164963 0.164725
1.66 0.165774 0.165535
1.655 0.166588 0.166347
1.65 0.167404 0.167162
1.645 0.168222 0.167979
1.64 0.169042 0.168798
1.635 0.169865 0.169619
1.63 0.170689 0.170442
1.625 0.171516 0.171268
1.62 0.172344 0.172095
1.615 0.173175 0.172924
1.61 0.174007 0.173755
1.605 0.174841 0.174587
1.6 0.175677 0.175421
1.595 0.176514 0.176257
1.59 0.177352 0.177094
1.585 0.178192 0.177933
1.58 0.179033 0.178773
1.575 0.179875 0.179613
1.57 0.180719 0.180455
1.565 0.181563 0.181298
1.56 0.182408 0.182142
1.555 0.183254 0.182986
1.55 0.1841 0.183831
1.545 0.184947 0.184677
1.54 0.185794 0.185523
1.535 0.186642 0.186369
1.53 0.187489 0.187215
1.525 0.188337 0.18806
1.52 0.189184 0.188906
1.515 0.19003 0.189751
1.51 0.190877 0.190596
1.505 0.191722 0.19144
1.5 0.192567 0.192283
1.495 0.19341 0.193125
1.49 0.194252 0.193966
1.485 0.195093 0.194805
1.48 0.195932 0.195643
1.475 0.196769 0.196479
1.47 0.197605 0.197312
1.465 0.198437 0.198144
1.46 0.199268 0.198973
1.455 0.200095 0.199799
1.45 0.20092 0.200622
1.445 0.201741 0.201442
1.44 0.202559 0.202258
1.435 0.203373 0.203071
1.43 0.204183 0.203879
1.425 0.204989 0.204683
1.42 0.20579 0.205483
1.415 0.206586 0.206277
1.41 0.207377 0.207067
1.405 0.208162 0.20785
1.4 0.208941 0.208628
1.395 0.209714 0.209399
1.39 0.21048 0.210164
1.385 0.21124 0.210922
1.38 0.211991 0.211672
1.375 0.212735 0.212415
1.37 0.213471 0.213149
1.365 0.214198 0.213875
1.36 0.214916 0.214591
1.355 0.215625 0.215298
1.35 0.216323 0.215995
1.345 0.217011 0.216681
1.34 0.217688 0.217357
1.335 0.218354 0.218021
1.33 0.219007 0.218673
1.325 0.219648 0.219312
1.32 0.220276 0.219939
1.315 0.22089 0.220551
1.31 0.221489 0.221149
1.305 0.222074 0.221733
1.3 0.222643 0.222301
1.295 0.223196 0.222852
1.29 0.223733 0.223387
1.285 0.224251 0.223904
1.28 0.224752 0.224403
1.275 0.225233 0.224883
1.27 0.225695 0.225343
1.265 0.226136 0.225783
1.26 0.226556 0.226202
1.255 0.226953 0.226598
1.25 0.227328 0.226972
1.245 0.227679 0.227321
1.24 0.228006 0.227647
1.235 0.228307 0.227946
1.23 0.228581 0.228219
1.225 0.228828 0.228465
1.22 0.229047 0.228683
1.215 0.229236 0.228871
1.21 0.229395 0.229029
1.205 0.229523 0.229155
1.2 0.229618 0.229249
1.195 0.229679 0.22931
1.19 0.229707 0.229336
1.185 0.229698 0.229326
1.18 0.229652 0.22928
1.175 0.229569 0.229195
1.17 0.229446 0.229071
1.165 0.229283 0.228907
1.16 0.229078 0.228702
1.155 0.228831 0.228453
1.15 0.228539 0.228161
1.145 0.228202 0.227823
1.14 0.227818 0.227439
1.135 0.227386 0.227006
1.13 0.226905 0.226525
1.125 0.226374 0.225993
1.12 0.22579 0.225409
1.115 0.225154 0.224771
1.11 0.224462 0.22408
1.105 0.223715 0.223332
1.1 0.22291 0.222527
1.095 0.222046 0.221663
1.09 0.221123 0.220739
1.085 0.220138 0.219754
1.08 0.21909 0.218706
1.075 0.217978 0.217594
1.07 0.216801 0.216417
1.065 0.215557 0.215173
1.06 0.214244 0.213861
1.055 0.212863 0.21248
1.05 0.211411 0.211029
1.045 0.209888 0.209506
1.04 0.208291 0.20791
1.035 0.206621 0.20624
1.03 0.204876 0.204495
1.025 0.203054 0.202674
1.02 0.201155 0.200777
1.015 0.199179 0.198801
1.01 0.197124 0.196747
1.005 0.194989 0.194613
1 0.192773 0.192399
0.995 0.190477 0.190104
0.99 0.188099 0.187728
0.985 0.18564 0.18527
0.98 0.183098 0.182729
0.975 0.180474 0.180107
0.97 0.177767 0.177402
0.965 0.174978 0.174614
0.96 0.172105 0.171744
0.955 0.169151 0.168792
0.95 0.166115 0.165757
0.945 0.162997 0.162642
0.94 0.159798 0.159445
0.935 0.156519 0.156169
0.93 0.153161 0.152814
0.925 0.149725 0.14938
0.92 0.146212 0.14587
0.915 0.142623 0.142284
0.91 0.138961 0.138625
0.905 0.135226 0.134893
0.9 0.131421 0.131091
0.895 0.127548 0.127221
0.89 0.123609 0.123286
0.885 0.119606 0.119286
0.88 0.115542 0.115226
0.875 0.11142 0.111107
0.87 0.107242 0.106934
0.865 0.103012 0.102708
0.86 0.0987337 0.0984327
0.855 0.0944093 0.0941123
0.85 0.090043 0.0897501
0.845 0.0856385 0.0853498
0.84 0.0811998 0.0809153
0.835 0.0767308 0.0764507
0.83 0.0722359 0.0719601
0.825 0.0677194 0.067448
0.82 0.0631857 0.0629188
0.815 0.0586394 0.0583772
0.81 0.0540854 0.0538277
0.805 0.0495283 0.0492753
0.8 0.0449732 0.0447249
0.795 0.0404251 0.0401815
0.79 0.035889 0.0356502
0.785 0.0313702 0.0311361
0.78 0.0268737 0.0266445
0.775 0.0224049 0.0221805
0.77 0.0179691 0.0177495
0.765 0.0135715 0.0133568
0.76 0.00921743 0.00900761
0.755 0.00491222 0.00470726
0.75 0.000661116 0.000461007
0.745 -0.00353066 -0.00372593
0.74 -0.00765793 -0.00784838
0.735 -0.0117156 -0.0119012
0.73 -0.0156986 -0.0158795
0.725 -0.0196021 -0.0197782
0.72 -0.0234211 -0.0235926
0.715 -0.0271511 -0.0273179
0.71 -0.0307875 -0.0309496
0.705 -0.0343258 -0.0344834
0.7 -0.0377618 -0.0379149
0.695 -0.0410916 -0.0412402
0.69 -0.0443111 -0.0444553
0.685 -0.0474168 -0.0475567
0.68 -0.0504052 -0.0505409
0.675 -0.0532732 -0.0534047
0.67 -0.0560178 -0.0561451
0.665 -0.0586362 -0.0587596
0.66 -0.0611261 -0.0612455
0.655 -0.0634852 -0.0636008
0.65 -0.0657117 -0.0658235
0.645 -0.067804 -0.0679121
0.64 -0.0697608 -0.0698653
0.635 -0.071581 -0.0716821
0.63 -0.0732641 -0.0733618
0.625 -0.0748095 -0.0749039
0.62 -0.0762173 -0.0763085
0.615 -0.0774876 -0.0775757
0.61 -0.078621 -0.0787061
0.605 -0.0796183 -0.0797006
0.6 -0.0804808 -0.0805603
0.595 -0.0812099 -0.0812868
0.59 -0.0818074 -0.0818816
0.585 -0.0822753 -0.0823471
0.58 -0.0826159 -0.0826854
0.575 -0.082832 -0.0828992
0.57 -0.0829265 -0.0829915
0.565 -0.0829024 -0.0829653
0.56 -0.0827632 -0.0828242
0.555 -0.0825125 -0.0825716
0.55 -0.0821542 -0.0822115
0.545 -0.0816923 -0.081748
0.54 -0.0811312 -0.0811853
0.535 -0.0804752 -0.0805278
0.53 -0.0797289 -0.0797801
0.525 -0.078897 -0.0789469
0.52 -0.0779845 -0.0780331
0.515 -0.0769962 -0.0770437
0.51 -0.0759371 -0.0759835
0.505 -0.0748125 -0.0748579
0.5 -0.0736274 -0.0736718
0.495 -0.0723869 -0.0724305
0.49 -0.0710963 -0.0711392
0.485 -0.0697608 -0.0698029
0.48 -0.0683854 -0.0684269
0.475 -0.0669753 -0.0670161
0.47 -0.0655354 -0.0655757
0.465 -0.0640707 -0.0641105
0.46 -0.062586 -0.0626253
0.455 -0.0610859 -0.0611249
0.45 -0.059575 -0.0596136
0.445 -0.0580577 -0.058096
0.44 -0.0565381 -0.0565762
0.435 -0.0550204 -0.0550581
0.43 -0.0535082 -0.0535457
0.425 -0.0520052 -0.0520425
0.42 -0.0505147 -0.0505519
0.415 -0.0490398 -0.0490768
0.41 -0.0475834 -0.0476204
0.405 -0.0461482 -0.046185
0.4 -0.0447364 -0.0447731
0.395 -0.0433501 -0.0433867
0.39 -0.0419912 -0.0420278
0.385 -0.0406613 -0.0406977
0.38 -0.0393615 -0.0393978
0.375 -0.038093 -0.0381292
0.37 -0.0368566 -0.0368927
0.365 -0.0356527 -0.0356886
0.36 -0.0344816 -0.0345175
0.355 -0.0333436 -0.0333792
0.35 -0.0322384 -0.0322739
0.345 -0.0311657 -0.031201
0.34 -0.0301251 -0.0301602
0.335 -0.029116 -0.0291508
0.33 -0.0281375 -0.0281721
0.325 -0.0271889 -0.0272231
0.32 -0.0262691 -0.026303
0.315 -0.0253771 -0.0254107
0.31 -0.0245118 -0.024545
0.305 -0.0236721 -0.023705
0.3 -0.0228569 -0.0228893
0.295 -0.022065 -0.0220969
0.29 -0.0212953 -0.0213267
0.285 -0.0205466 -0.0205775
0.28 -0.019818 -0.0198483
0.275 -0.0191084 -0.0191382
0.27 -0.0184169 -0.018446
0.265 -0.0177426 -0.0177711
0.26 -0.0170846 -0.0171125
0.255 -0.0164423 -0.0164695
0.25 -0.015815 -0.0158415
0.245 -0.0152021 -0.0152279
0.24 -0.014603 -0.014628
0.235 -0.0140173 -0.0140416
0.23 -0.0134446 -0.0134681
0.225 -0.0128845 -0.0129073
0.22 -0.0123368 -0.0123588
0.215 -0.0118013 -0.0118225
0.21 -0.0112776 -0.0112981
0.205 -0.0107658 -0.0107855
0.2 -0.0102657 -0.0102845
0.195 -0.00977715 -0.00979522
0.19 -0.00930017 -0.00931745
0.185 -0.0088347 -0.00885121
0.18 -0.00838075 -0.00839648
0.175 -0.00793831 -0.00795327
0.17 -0.0075074 -0.00752161
0.165 -0.00708806 -0.00710152
0.16 -0.00668031 -0.00669304
0.155 -0.00628422 -0.00629623
0.15 -0.00589983 -0.00591113
0.145 -0.00552719 -0.0055378
0.14 -0.00516636 -0.0051763
0.135 -0.0048174 -0.00482668
0.13 -0.00448036 -0.004489
0.125 -0.0041553 -0.00416332
0.12 -0.00384226 -0.00384968
0.115 -0.00354131 -0.00354815
0.11 -0.00325247 -0.00325875
0.105 -0.0029758 -0.00298155
0.1 -0.00271133 -0.00271657
0.095 -0.0024591 -0.00246384
0.09 -0.00221912 -0.0022234
0.085 -0.00199144 -0.00199528
0.08 -0.00177606 -0.00177948
0.075 -0.001573 -0.00157603
0.07 -0.00138228 -0.00138493
0.065 -0.00120389 -0.0012062
0.06 -0.00103784 -0.00103983
0.055 -0.000884132 -0.000885823
0.05 -0.000742761 -0.00074418
0.045 -0.000613719 -0.00061489
0.04 -0.000497018 -0.000497965
0.035 -0.000392915 -0.000393663
0.03 -0.000303372 -0.000303949
0.025 -0.000235203 -0.00023565
0.02 -0.000190483 -0.000190845
0.015 -0.000131885 -0.000132134
0.01 -2.74312e-05 -2.74831e-05
0.005 3.18461e-05 3.19064e-05
-1.63468e-13 4.97335e-08 4.98275e-08


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.25Lambda0.5Nc1ClassicOneLoop/DeltaGammaFX_0_OneLoopFRG.txt <==
9.995 0.00147906 0.00147704
9.99 0.00148126 0.00147923
9.985 0.00148346 0.00148143
9.98 0.00148566 0.00148363
9.975 0.00148787 0.00148584
9.97 0.00149008 0.00148805
9.965 0.0014923 0.00149026
9.96 0.00149452 0.00149248
9.955 0.00149675 0.0014947
9.95 0.00149898 0.00149693
9.945 0.00150122 0.00149916
9.94 0.00150346 0.0015014
9.935 0.0015057 0.00150364
9.93 0.00150795 0.00150589
9.925 0.0015102 0.00150814
9.92 0.00151246 0.00151039
9.915 0.00151472 0.00151265
9.91 0.00151699 0.00151492
9.905 0.00151926 0.00151718
9.9 0.00152154 0.00151946
9.895 0.00152382 0.00152173
9.89 0.0015261 0.00152401
9.885 0.00152839 0.0015263
9.88 0.00153068 0.00152859
9.875 0.00153298 0.00153089
9.87 0.00153529 0.00153319
9.865 0.0015376 0.00153549
9.86 0.00153991 0.0015378
9.855 0.00154223 0.00154012
9.85 0.00154455 0.00154243
9.845 0.00154687 0.00154476
9.84 0.0015492 0.00154708
9.835 0.00155154 0.00154942
9.83 0.00155388 0.00155175
9.825 0.00155622 0.0015541
9.82 0.00155857 0.00155644
9.815 0.00156093 0.00155879
9.81 0.00156329 0.00156115
9.805 0.00156565 0.00156351
9.8 0.00156802 0.00156588
9.795 0.00157039 0.00156825
9.79 0.00157277 0.00157062
9.785 0.00157515 0.001573
9.78 0.00157754 0.00157538
9.775 0.00157993 0.00157777
9.77 0.00158233 0.00158017
9.765 0.00158473 0.00158257
9.76 0.00158714 0.00158497
9.755 0.00158955 0.00158738
9.75 0.00159197 0.00158979
9.745 0.00159439 0.00159221
9.74 0.00159682 0.00159464
9.735 0.00159925 0.00159706
9.73 0.00160169 0.0015995
9.725 0.00160413 0.00160193
9.72 0.00160657 0.00160438
9.715 0.00160902 0.00160682
9.71 0.00161148 0.00160928
9.705 0.00161394 0.00161174
9.7 0.00161641 0.0016142
9.695 0.00161888 0.00161667
9.69 0.00162136 0.00161914
9.685 0.00162384 0.00162162
9.68 0.00162633 0.0016241
9.675 0.00162882 0.00162659
9.67 0.00163131 0.00162908
9.665 0.00163381 0.00163158
9.66 0.00163632 0.00163408
9.655 0.00163883 0.00163659
9.65 0.00164135 0.00163911
9.645 0.00164387 0.00164163
9.64 0.0016464 0.00164415
9.635 0.00164893 0.00164668
9.63 0.00165147 0.00164921
9.625 0.00165401 0.00165175
9.62 0.00165656 0.0016543
9.615 0.00165911 0.00165685
9.61 0.00166167 0.0016594
9.605 0.00166424 0.00166196
9.6 0.0016668 0.00166453
9.595 0.00166938 0.0016671
9.59 0.00167196 0.00166967
9.585 0.00167454 0.00167226
9.58 0.00167714 0.00167484
9.575 0.00167973 0.00167743
9.57 0.00168233 0.00168003
9.565 0.00168494 0.00168263
9.56 0.00168755 0.00168524
9.555 0.00169017 0.00168785
9.55 0.00169279 0.00169047
9.545 0.00169541 0.0016931
9.54 0.00169805 0.00169573
9.535 0.00170069 0.00169836
9.53 0.00170333 0.001701
9.525 0.00170598 0.00170365
9.52 0.00170864 0.0017063
9.515 0.0017113 0.00170896
9.51 0.00171396 0.00171162
9.505 0.00171663 0.00171429
9.5 0.00171931 0.00171696
9.495 0.00172199 0.00171964
9.49 0.00172468 0.00172232
9.485 0.00172738 0.00172501
9.48 0.00173008 0.00172771
9.475 0.00173278 0.00173041
9.47 0.00173549 0.00173312
9.465 0.00173821 0.00173583
9.46 0.00174093 0.00173855
9.455 0.00174366 0.00174127
9.45 0.00174639 0.001744
9.445 0.00174913 0.00174674
9.44 0.00175187 0.00174948
9.435 0.00175462 0.00175222
9.43 0.00175738 0.00175498
9.425 0.00176014 0.00175774
9.42 0.00176291 0.0017605
9.415 0.00176568 0.00176327
9.41 0.00176846 0.00176605
9.405 0.00177125 0.00176883
9.4 0.00177404 0.00177161
9.395 0.00177684 0.00177441
9.39 0.00177964 0.00177721
9.385 0.00178245 0.00178001
9.38 0.00178526 0.00178282
9.375 0.00178808 0.00178564
9.37 0.00179091 0.00178846
9.365 0.00179374 0.00179129
9.36 0.00179658 0.00179412
9.355 0.00179942 0.00179696
9.35 0.00180227 0.00179981
9.345 0.00180513 0.00180266
9.34 0.00180799 0.00180552
9.335 0.00181086 0.00180838
9.33 0.00181373 0.00181125
9.325 0.00181661 0.00181413
9.32 0.0018195 0.00181701
9.315 0.00182239 0.0018199
9.31 0.00182529 0.00182279
9.305 0.0018282 0.0018257
9.3 0.00183111 0.0018286
9.295 0.00183402 0.00183152
9.29 0.00183695 0.00183444
9.285 0.00183988 0.00183736
9.28 0.00184281 0.00184029
9.275 0.00184575 0.00184323
9.27 0.0018487 0.00184617
9.265 0.00185166 0.00184912
9.26 0.00185462 0.00185208
9.255 0.00185758 0.00185504
9.25 0.00186056 0.00185801
9.245 0.00186354 0.00186099
9.24 0.00186652 0.00186397
9.235 0.00186952 0.00186696
9.23 0.00187251 0.00186995
9.225 0.00187552 0.00187296
9.22 0.00187853 0.00187596
9.215 0.00188155 0.00187897
9.21 0.00188457 0.00188199
9.205 0.0018876 0.00188502
9.2 0.00189064 0.00188805
9.195 0.00189368 0.00189109
9.19 0.00189673 0.00189414
9.185 0.00189979 0.00189719
9.18 0.00190286 0.00190025
9.175 0.00190593 0.00190332
9.17 0.001909 0.00190639
9.165 0.00191208 0.00190947
9.16 0.00191517 0.00191256
9.155 0.00191827 0.00191565
9.15 0.00192137 0.00191875
9.145 0.00192448 0.00192185
9.14 0.0019276 0.00192496
9.135 0.00193072 0.00192808
9.13 0.00193385 0.00193121
9.125 0.00193699 0.00193434
9.12 0.00194013 0.00193748
9.115 0.00194328 0.00194063
9.11 0.00194644 0.00194378
9.105 0.0019496 0.00194694
9.1 0.00195277 0.0019501
9.095 0.00195595 0.00195328
9.09 0.00195913 0.00195646
9.085 0.00196233 0.00195964
9.08 0.00196552 0.00196284
9.075 0.00196873 0.00196604
9.07 0.00197194 0.00196925
9.065 0.00197516 0.00197246
9.06 0.00197839 0.00197568
9.055 0.00198162 0.00197891
9.05 0.00198486 0.00198215
9.045 0.00198811 0.00198539
9.04 0.00199136 0.00198864
9.035 0.00199462 0.00199189
9.03 0.00199789 0.00199516
9.025 0.00200117 0.00199843
9.02 0.00200445 0.00200171
9.015 0.00200774 0.00200499
9.01 0.00201104 0.00200829
9.005 0.00201434 0.00201159
9 0.00201765 0.00201489
8.995 0.00202097 0.00201821
8.99 0.0020243 0.00202153
8.985 0.00202763 0.00202486
8.98 0.00203097 0.00202819
8.975 0.00203432 0.00203153
8.97 0.00203767 0.00203488
8.965 0.00204103 0.00203824
8.96 0.0020444 0.00204161
8.955 0.00204778 0.00204498
8.95 0.00205117 0.00204836
8.945 0.00205456 0.00205175
8.94 0.00205796 0.00205514
8.935 0.00206136 0.00205855
8.93 0.00206478 0.00206195
8.925 0.0020682 0.00206537
8.92 0.00207163 0.0020688
8.915 0.00207507 0.00207223
8.91 0.00207851 0.00207567
8.905 0.00208196 0.00207912
8.9 0.00208542 0.00208257
8.895 0.00208889 0.00208604
8.89 0.00209237 0.00208951
8.885 0.00209585 0.00209298
8.88 0.00209934 0.00209647
8.875 0.00210284 0.00209996
8.87 0.00210634 0.00210346
8.865 0.00210986 0.00210697
8.86 0.00211338 0.00211049
8.855 0.00211691 0.00211401
8.85 0.00212045 0.00211755
8.845 0.00212399 0.00212109
8.84 0.00212754 0.00212464
8.835 0.00213111 0.00212819
8.83 0.00213467 0.00213176
8.825 0.00213825 0.00213533
8.82 0.00214184 0.00213891
8.815 0.00214543 0.00214249
8.81 0.00214903 0.00214609
8.805 0.00215264 0.00214969
8.8 0.00215625 0.0021533
8.795 0.00215988 0.00215692
8.79 0.00216351 0.00216055
8.785 0.00216715 0.00216419
8.78 0.0021708 0.00216784
8.775 0.00217446 0.00217149
8.77 0.00217813 0.00217515
8.765 0.0021818 0.00217882
8.76 0.00218548 0.00218249
8.755 0.00218917 0.00218618
8.75 0.00219287 0.00218987
8.745 0.00219658 0.00219357
8.74 0.00220029 0.00219728
8.735 0.00220402 0.002201
8.73 0.00220775 0.00220473
8.725 0.00221149 0.00220847
8.72 0.00221524 0.00221221
8.715 0.002219 0.00221596
8.71 0.00222276 0.00221972
8.705 0.00222653 0.00222349
8.7 0.00223032 0.00222727
8.695 0.00223411 0.00223105
8.69 0.00223791 0.00223485
8.685 0.00224172 0.00223865
8.68 0.00224553 0.00224246
8.675 0.00224936 0.00224628
8.67 0.00225319 0.00225011
8.665 0.00225704 0.00225395
8.66 0.00226089 0.0022578
8.655 0.00226475 0.00226165
8.65 0.00226862 0.00226552
8.645 0.0022725 0.00226939
8.64 0.00227638 0.00227327
8.635 0.00228028 0.00227716
8.63 0.00228418 0.00228106
8.625 0.0022881 0.00228497
8.62 0.00229202 0.00228889
8.615 0.00229595 0.00229281
8.61 0.00229989 0.00229675
8.605 0.00230384 0.00230069
8.6 0.0023078 0.00230464
8.595 0.00231177 0.00230861
8.59 0.00231574 0.00231258
8.585 0.00231973 0.00231656
8.58 0.00232372 0.00232054
8.575 0.00232773 0.00232454
8.57 0.00233174 0.00232855
8.565 0.00233576 0.00233257
8.56 0.00233979 0.00233659
8.555 0.00234383 0.00234063
8.55 0.00234788 0.00234467
8.545 0.00235194 0.00234873
8.54 0.00235601 0.00235279
8.535 0.00236009 0.00235686
8.53 0.00236418 0.00236094
8.525 0.00236827 0.00236503
8.52 0.00237238 0.00236913
8.515 0.00237649 0.00237324
8.51 0.00238062 0.00237736
8.505 0.00238475 0.00238149
8.5 0.0023889 0.00238563
8.495 0.00239305 0.00238978
8.49 0.00239722 0.00239394
8.485 0.00240139 0.0023981
8.48 0.00240557 0.00240228
8.475 0.00240976 0.00240647
8.47 0.00241396 0.00241066
8.465 0.00241817 0.00241487
8.46 0.0024224 0.00241908
8.455 0.00242663 0.00242331
8.45 0.00243087 0.00242754
8.445 0.00243512 0.00243179
8.44 0.00243938 0.00243605
8.435 0.00244365 0.00244031
8.43 0.00244793 0.00244459
8.425 0.00245222 0.00244887
8.42 0.00245652 0.00245316
8.415 0.00246083 0.00245747
8.41 0.00246515 0.00246178
8.405 0.00246948 0.00246611
8.4 0.00247382 0.00247044
8.395 0.00247818 0.00247479
8.39 0.00248254 0.00247914
8.385 0.00248691 0.00248351
8.38 0.00249129 0.00248788
8.375 0.00249568 0.00249227
8.37 0.00250008 0.00249667
8.365 0.0025045 0.00250107
8.36 0.00250892 0.00250549
8.355 0.00251335 0.00250991
8.35 0.00251779 0.00251435
8.345 0.00252225 0.0025188
8.34 0.00252671 0.00252326
8.335 0.00253119 0.00252773
8.33 0.00253568 0.00253221
8.325 0.00254017 0.0025367
8.32 0.00254468 0.0025412
8.315 0.0025492 0.00254571
8.31 0.00255372 0.00255023
8.305 0.00255826 0.00255476
8.3 0.00256281 0.00255931
8.295 0.00256737 0.00256386
8.29 0.00257194 0.00256842
8.285 0.00257652 0.002573
8.28 0.00258112 0.00257759
8.275 0.00258572 0.00258218
8.27 0.00259033 0.00258679
8.265 0.00259496 0.00259141
8.26 0.0025996 0.00259604
8.255 0.00260424 0.00260068
8.25 0.0026089 0.00260533
8.245 0.00261357 0.00261
8.24 0.00261825 0.00261467
8.235 0.00262294 0.00261935
8.23 0.00262764 0.00262405
8.225 0.00263236 0.00262876
8.22 0.00263708 0.00263348
8.215 0.00264182 0.00263821
8.21 0.00264657 0.00264295
8.205 0.00265133 0.0026477
8.2 0.0026561 0.00265247
8.195 0.00266088 0.00265724
8.19 0.00266567 0.00266203
8.185 0.00267048 0.00266682
8.18 0.00267529 0.00267163
8.175 0.00268012 0.00267646
8.17 0.00268496 0.00268129
8.165 0.00268981 0.00268613
8.16 0.00269468 0.00269099
8.155 0.00269955 0.00269586
8.15 0.00270444 0.00270074
8.145 0.00270933 0.00270563
8.14 0.00271424 0.00271053
8.135 0.00271916 0.00271545
8.13 0.0027241 0.00272037
8.125 0.00272904 0.00272531
8.12 0.002734 0.00273026
8.115 0.00273897 0.00273522
8.11 0.00274395 0.0027402
8.105 0.00274894 0.00274518
8.1 0.00275395 0.00275018
8.095 0.00275897 0.00275519
8.09 0.002764 0.00276022
8.085 0.00276904 0.00276525
8.08 0.00277409 0.0027703
8.075 0.00277916 0.00277536
8.07 0.00278423 0.00278043
8.065 0.00278932 0.00278551
8.06 0.00279443 0.00279061
8.055 0.00279954 0.00279571
8.05 0.00280467 0.00280084
8.045 0.00280981 0.00280597
8.04 0.00281497 0.00281112
8.035 0.00282013 0.00281628
8.03 0.00282531 0.00282145
8.025 0.0028305 0.00282663
8.02 0.0028357 0.00283182
8.015 0.00284092 0.00283703
8.01 0.00284615 0.00284225
8.005 0.00285139 0.00284749
8 0.00285664 0.00285274
7.995 0.00286191 0.002858
7.99 0.00286719 0.00286327
7.985 0.00287248 0.00286856
7.98 0.00287779 0.00287386
7.975 0.00288311 0.00287917
7.97 0.00288844 0.00288449
7.965 0.00289379 0.00288983
7.96 0.00289914 0.00289518
7.955 0.00290452 0.00290054
7.95 0.0029099 0.00290592
7.945 0.0029153 0.00291131
7.94 0.00292071 0.00291672
7.935 0.00292614 0.00292213
7.93 0.00293157 0.00292757
7.925 0.00293703 0.00293301
7.92 0.00294249 0.00293847
7.915 0.00294797 0.00294394
7.91 0.00295346 0.00294942
7.905 0.00295897 0.00295492
7.9 0.00296448 0.00296043
7.895 0.00297002 0.00296596
7.89 0.00297556 0.0029715
7.885 0.00298113 0.00297705
7.88 0.0029867 0.00298262
7.875 0.00299229 0.0029882
7.87 0.00299789 0.00299379
7.865 0.00300351 0.0029994
7.86 0.00300914 0.00300502
7.855 0.00301478 0.00301066
7.85 0.00302044 0.00301631
7.845 0.00302611 0.00302197
7.84 0.00303179 0.00302765
7.835 0.0030375 0.00303334
7.83 0.00304321 0.00303905
7.825 0.00304894 0.00304477
7.82 0.00305468 0.00305051
7.815 0.00306044 0.00305626
7.81 0.00306621 0.00306202
7.805 0.003072 0.0030678
7.8 0.0030778 0.00307359
7.795 0.00308362 0.0030794
7.79 0.00308945 0.00308522
7.785 0.00309529 0.00309106
7.78 0.00310115 0.00309691
7.775 0.00310702 0.00310277
7.77 0.00311291 0.00310866
7.765 0.00311882 0.00311455
7.76 0.00312474 0.00312046
7.755 0.00313067 0.00312639
7.75 0.00313662 0.00313233
7.745 0.00314258 0.00313829
7.74 0.00314856 0.00314426
7.735 0.00315455 0.00315024
7.73 0.00316056 0.00315624
7.725 0.00316659 0.00316226
7.72 0.00317263 0.00316829
7.715 0.00317868 0.00317433
7.71 0.00318475 0.0031804
7.705 0.00319084 0.00318647
7.7 0.00319694 0.00319257
7.695 0.00320305 0.00319867
7.69 0.00320919 0.0032048
7.685 0.00321533 0.00321094
7.68 0.0032215 0.00321709
7.675 0.00322767 0.00322326
7.67 0.00323387 0.00322945
7.665 0.00324008 0.00323565
7.66 0.0032463 0.00324187
7.655 0.00325255 0.0032481
7.65 0.00325881 0.00325435
7.645 0.00326508 0.00326062
7.64 0.00327137 0.0032669
7.635 0.00327768 0.00327319
7.63 0.003284 0.00327951
7.625 0.00329034 0.00328584
7.62 0.00329669 0.00329218
7.615 0.00330306 0.00329854
7.61 0.00330945 0.00330492
7.605 0.00331585 0.00331132
7.6 0.00332227 0.00331773
7.595 0.00332871 0.00332416
7.59 0.00333516 0.0033306
7.585 0.00334163 0.00333706
7.58 0.00334812 0.00334354
7.575 0.00335462 0.00335004
7.57 0.00336114 0.00335655
7.565 0.00336768 0.00336307
7.56 0.00337423 0.00336962
7.555 0.0033808 0.00337618
7.55 0.00338739 0.00338276
7.545 0.00339399 0.00338935
7.54 0.00340062 0.00339597
7.535 0.00340726 0.0034026
7.53 0.00341391 0.00340925
7.525 0.00342059 0.00341591
7.52 0.00342728 0.00342259
7.515 0.00343399 0.00342929
7.51 0.00344071 0.00343601
7.505 0.00344745 0.00344274
7.5 0.00345421 0.00344949
7.495 0.00346099 0.00345626
7.49 0.00346779 0.00346304
7.485 0.0034746 0.00346985
7.48 0.00348143 0.00347667
7.475 0.00348828 0.00348351
7.47 0.00349515 0.00349037
7.465 0.00350204 0.00349725
7.46 0.00350894 0.00350414
7.455 0.00351586 0.00351105
7.45 0.0035228 0.00351798
7.445 0.00352975 0.00352493
7.44 0.00353673 0.00353189
7.435 0.00354372 0.00353888
7.43 0.00355074 0.00354588
7.425 0.00355777 0.0035529
7.42 0.00356482 0.00355994
7.415 0.00357189 0.003567
7.41 0.00357897 0.00357408
7.405 0.00358608 0.00358117
7.4 0.0035932 0.00358829
7.395 0.00360034 0.00359542
7.39 0.0036075 0.00360257
7.385 0.00361468 0.00360974
7.38 0.00362188 0.00361693
7.375 0.0036291 0.00362414
7.37 0.00363634 0.00363137
7.365 0.0036436 0.00363861
7.36 0.00365087 0.00364588
7.355 0.00365817 0.00365316
7.35 0.00366548 0.00366047
7.345 0.00367281 0.00366779
7.34 0.00368017 0.00367513
7.335 0.00368754 0.0036825
7.33 0.00369493 0.00368988
7.325 0.00370234 0.00369728
7.32 0.00370978 0.0037047
7.315 0.00371723 0.00371214
7.31 0.0037247 0.00371961
7.305 0.00373219 0.00372709
7.3 0.0037397 0.00373459
7.295 0.00374724 0.00374211
7.29 0.00375479 0.00374965
7.285 0.00376236 0.00375721
7.28 0.00376995 0.00376479
7.275 0.00377756 0.0037724
7.27 0.00378519 0.00378002
7.265 0.00379285 0.00378766
7.26 0.00380052 0.00379532
7.255 0.00380822 0.00380301
7.25 0.00381593 0.00381071
7.245 0.00382367 0.00381844
7.24 0.00383143 0.00382619
7.235 0.0038392 0.00383395
7.23 0.003847 0.00384174
7.225 0.00385482 0.00384955
7.22 0.00386266 0.00385738
7.215 0.00387052 0.00386523
7.21 0.0038784 0.0038731
7.205 0.00388631 0.003881
7.2 0.00389424 0.00388891
7.195 0.00390218 0.00389685
7.19 0.00391015 0.00390481
7.185 0.00391814 0.00391279
7.18 0.00392616 0.00392079
7.175 0.00393419 0.00392881
7.17 0.00394224 0.00393685
7.165 0.00395032 0.00394492
7.16 0.00395842 0.00395301
7.155 0.00396654 0.00396112
7.15 0.00397469 0.00396925
7.145 0.00398285 0.00397741
7.14 0.00399104 0.00398558
7.135 0.00399925 0.00399378
7.13 0.00400748 0.004002
7.125 0.00401574 0.00401025
7.12 0.00402402 0.00401851
7.115 0.00403232 0.0040268
7.11 0.00404064 0.00403511
7.105 0.00404899 0.00404345
7.1 0.00405735 0.00405181
7.095 0.00406575 0.00406019
7.09 0.00407416 0.00406859
7.085 0.0040826 0.00407702
7.08 0.00409106 0.00408547
7.075 0.00409955 0.00409394
7.07 0.00410806 0.00410244
7.065 0.00411659 0.00411096
7.06 0.00412514 0.0041195
7.055 0.00413372 0.00412807
7.05 0.00414232 0.00413665
7.045 0.00415094 0.00414527
7.04 0.00415959 0.00415391
7.035 0.00416827 0.00416257
7.03 0.00417697 0.00417126
7.025 0.00418569 0.00417997
7.02 0.00419444 0.0041887
7.015 0.00420321 0.00419746
7.01 0.004212 0.00420624
7.005 0.00422082 0.00421505
7 0.00422966 0.00422388
6.995 0.00423853 0.00423273
6.99 0.00424742 0.00424161
6.985 0.00425634 0.00425052
6.98 0.00426528 0.00425945
6.975 0.00427425 0.0042684
6.97 0.00428324 0.00427738
6.965 0.00429226 0.00428639
6.96 0.0043013 0.00429542
6.955 0.00431037 0.00430447
6.95 0.00431946 0.00431355
6.945 0.00432858 0.00432266
6.94 0.00433772 0.00433179
6.935 0.00434689 0.00434095
6.93 0.00435609 0.00435013
6.925 0.00436531 0.00435934
6.92 0.00437456 0.00436857
6.915 0.00438383 0.00437783
6.91 0.00439313 0.00438712
6.905 0.00440245 0.00439643
6.9 0.00441181 0.00440577
6.895 0.00442118 0.00441514
6.89 0.00443059 0.00442453
6.885 0.00444002 0.00443395
6.88 0.00444947 0.00444339
6.875 0.00445896 0.00445286
6.87 0.00446847 0.00446236
6.865 0.00447801 0.00447188
6.86 0.00448757 0.00448144
6.855 0.00449717 0.00449102
6.85 0.00450679 0.00450062
6.845 0.00451643 0.00451026
6.84 0.00452611 0.00451992
6.835 0.00453581 0.00452961
6.83 0.00454554 0.00453932
6.825 0.00455529 0.00454906
6.82 0.00456508 0.00455883
6.815 0.00457489 0.00456863
6.81 0.00458473 0.00457846
6.805 0.0045946 0.00458832
6.8 0.0046045 0.0045982
6.795 0.00461442 0.00460811
6.79 0.00462437 0.00461805
6.785 0.00463436 0.00462802
6.78 0.00464437 0.00463802
6.775 0.0046544 0.00464804
6.77 0.00466447 0.00465809
6.765 0.00467457 0.00466818
6.76 0.00468469 0.00467829
6.755 0.00469485 0.00468843
6.75 0.00470503 0.0046986
6.745 0.00471525 0.0047088
6.74 0.00472549 0.00471903
6.735 0.00473576 0.00472929
6.73 0.00474606 0.00473957
6.725 0.0047564 0.00474989
6.72 0.00476676 0.00476024
6.715 0.00477715 0.00477061
6.71 0.00478757 0.00478102
6.705 0.00479802 0.00479146
6.7 0.0048085 0.00480193
6.695 0.00481901 0.00481242
6.69 0.00482956 0.00482295
6.685 0.00484013 0.00483351
6.68 0.00485073 0.0048441
6.675 0.00486137 0.00485472
6.67 0.00487203 0.00486537
6.665 0.00488273 0.00487605
6.66 0.00489346 0.00488677
6.655 0.00490422 0.00489751
6.65 0.00491501 0.00490829
6.645 0.00492583 0.00491909
6.64 0.00493668 0.00492993
6.635 0.00494757 0.0049408
6.63 0.00495849 0.00495171
6.625 0.00496944 0.00496264
6.62 0.00498042 0.00497361
6.615 0.00499143 0.0049846
6.61 0.00500247 0.00499563
6.605 0.00501355 0.0050067
6.6 0.00502466 0.00501779
6.595 0.0050358 0.00502892
6.59 0.00504698 0.00504008
6.585 0.00505819 0.00505127
6.58 0.00506943 0.0050625
6.575 0.00508071 0.00507376
6.57 0.00509202 0.00508505
6.565 0.00510336 0.00509638
6.56 0.00511473 0.00510774
6.555 0.00512614 0.00511913
6.55 0.00513758 0.00513056
6.545 0.00514906 0.00514202
6.54 0.00516057 0.00515351
6.535 0.00517211 0.00516504
6.53 0.00518369 0.0051766
6.525 0.0051953 0.0051882
6.52 0.00520695 0.00519983
6.515 0.00521863 0.0052115
6.51 0.00523035 0.0052232
6.505 0.0052421 0.00523494
6.5 0.00525389 0.00524671
6.495 0.00526571 0.00525851
6.49 0.00527757 0.00527035
6.485 0.00528946 0.00528223
6.48 0.00530139 0.00529414
6.475 0.00531335 0.00530608
6.47 0.00532535 0.00531807
6.465 0.00533739 0.00533009
6.46 0.00534946 0.00534214
6.455 0.00536157 0.00535423
6.45 0.00537371 0.00536636
6.445 0.00538589 0.00537853
6.44 0.00539811 0.00539073
6.435 0.00541036 0.00540296
6.43 0.00542265 0.00541523
6.425 0.00543498 0.00542754
6.42 0.00544734 0.00543989
6.415 0.00545974 0.00545228
6.41 0.00547218 0.0054647
6.405 0.00548466 0.00547716
6.4 0.00549718 0.00548966
6.395 0.00550973 0.0055022
6.39 0.00552232 0.00551477
6.385 0.00553495 0.00552738
6.38 0.00554762 0.00554003
6.375 0.00556032 0.00555272
6.37 0.00557306 0.00556544
6.365 0.00558585 0.00557821
6.36 0.00559867 0.00559101
6.355 0.00561153 0.00560386
6.35 0.00562443 0.00561674
6.345 0.00563737 0.00562966
6.34 0.00565035 0.00564262
6.335 0.00566337 0.00565562
6.33 0.00567642 0.00566866
6.325 0.00568952 0.00568174
6.32 0.00570266 0.00569486
6.315 0.00571584 0.00570802
6.31 0.00572905 0.00572122
6.305 0.00574231 0.00573446
6.3 0.00575561 0.00574774
6.295 0.00576895 0.00576107
6.29 0.00578234 0.00577443
6.285 0.00579576 0.00578783
6.28 0.00580922 0.00580128
6.275 0.00582273 0.00581477
6.27 0.00583627 0.00582829
6.265 0.00584986 0.00584186
6.26 0.00586349 0.00585547
6.255 0.00587716 0.00586913
6.25 0.00589088 0.00588282
6.245 0.00590464 0.00589656
6.24 0.00591844 0.00591034
6.235 0.00593228 0.00592417
6.23 0.00594617 0.00593804
6.225 0.0059601 0.00595195
6.22 0.00597407 0.0059659
6.215 0.00598808 0.00597989
6.21 0.00600214 0.00599393
6.205 0.00601624 0.00600801
6.2 0.00603039 0.00602214
6.195 0.00604458 0.00603631
6.19 0.00605881 0.00605053
6.185 0.00607309 0.00606479
6.18 0.00608742 0.00607909
6.175 0.00610179 0.00609344
6.17 0.0061162 0.00610784
6.165 0.00613066 0.00612227
6.16 0.00614516 0.00613676
6.155 0.00615971 0.00615129
6.15 0.0061743 0.00616586
6.145 0.00618894 0.00618048
6.14 0.00620363 0.00619515
6.135 0.00621836 0.00620986
6.13 0.00623314 0.00622462
6.125 0.00624797 0.00623943
6.12 0.00626284 0.00625428
6.115 0.00627776 0.00626918
6.11 0.00629273 0.00628412
6.105 0.00630774 0.00629912
6.1 0.0063228 0.00631416
6.095 0.00633791 0.00632924
6.09 0.00635307 0.00634438
6.085 0.00636827 0.00635956
6.08 0.00638352 0.00637479
6.075 0.00639883 0.00639008
6.07 0.00641418 0.00640541
6.065 0.00642958 0.00642078
6.06 0.00644502 0.00643621
6.055 0.00646052 0.00645169
6.05 0.00647607 0.00646721
6.045 0.00649166 0.00648278
6.04 0.00650731 0.00649841
6.035 0.006523 0.00651408
6.03 0.00653875 0.0065298
6.025 0.00655454 0.00654558
6.02 0.00657039 0.0065614
6.015 0.00658629 0.00657728
6.01 0.00660223 0.00659321
6.005 0.00661823 0.00660918
6 0.00663428 0.00662521
5.995 0.00665039 0.00664129
5.99 0.00666654 0.00665742
5.985 0.00668274 0.00667361
5.98 0.006699 0.00668984
5.975 0.00671531 0.00670613
5.97 0.00673167 0.00672247
5.965 0.00674809 0.00673886
5.96 0.00676456 0.00675531
5.955 0.00678108 0.00677181
5.95 0.00679766 0.00678836
5.945 0.00681429 0.00680497
5.94 0.00683097 0.00682163
5.935 0.00684771 0.00683834
5.93 0.0068645 0.00685511
5.925 0.00688134 0.00687193
5.92 0.00689824 0.00688881
5.915 0.0069152 0.00690574
5.91 0.00693221 0.00692273
5.905 0.00694927 0.00693977
5.9 0.0069664 0.00695687
5.895 0.00698358 0.00697403
5.89 0.00700081 0.00699124
5.885 0.0070181 0.0070085
5.88 0.00703545 0.00702583
5.875 0.00705285 0.0070432
5.87 0.00707031 0.00706064
5.865 0.00708783 0.00707813
5.86 0.0071054 0.00709568
5.855 0.00712303 0.00711329
5.85 0.00714072 0.00713096
5.845 0.00715847 0.00714868
5.84 0.00717628 0.00716647
5.835 0.00719415 0.00718431
5.83 0.00721207 0.00720221
5.825 0.00723006 0.00722017
5.82 0.0072481 0.00723819
5.815 0.0072662 0.00725626
5.81 0.00728436 0.0072744
5.805 0.00730258 0.0072926
5.8 0.00732087 0.00731086
5.795 0.00733921 0.00732917
5.79 0.00735762 0.00734755
5.785 0.00737608 0.007366
5.78 0.00739461 0.0073845
5.775 0.0074132 0.00740306
5.77 0.00743185 0.00742169
5.765 0.00745056 0.00744037
5.76 0.00746933 0.00745912
5.755 0.00748817 0.00747793
5.75 0.00750707 0.00749681
5.745 0.00752603 0.00751574
5.74 0.00754506 0.00753474
5.735 0.00756415 0.00755381
5.73 0.00758331 0.00757294
5.725 0.00760253 0.00759213
5.72 0.00762181 0.00761139
5.715 0.00764116 0.00763071
5.71 0.00766057 0.0076501
5.705 0.00768005 0.00766955
5.7 0.00769959 0.00768906
5.695 0.0077192 0.00770864
5.69 0.00773887 0.00772829
5.685 0.00775862 0.00774801
5.68 0.00777843 0.00776779
5.675 0.0077983 0.00778764
5.67 0.00781825 0.00780755
5.665 0.00783826 0.00782754
5.66 0.00785833 0.00784759
5.655 0.00787848 0.00786771
5.65 0.00789869 0.00788789
5.645 0.00791898 0.00790815
5.64 0.00793933 0.00792847
5.635 0.00795975 0.00794886
5.63 0.00798024 0.00796933
5.625 0.0080008 0.00798986
5.62 0.00802143 0.00801046
5.615 0.00804213 0.00803113
5.61 0.0080629 0.00805188
5.605 0.00808375 0.00807269
5.6 0.00810466 0.00809358
5.595 0.00812564 0.00811453
5.59 0.0081467 0.00813556
5.585 0.00816783 0.00815666
5.58 0.00818903 0.00817783
5.575 0.00821031 0.00819908
5.57 0.00823165 0.0082204
5.565 0.00825307 0.00824179
5.56 0.00827457 0.00826326
5.555 0.00829614 0.0082848
5.55 0.00831778 0.00830641
5.545 0.0083395 0.0083281
5.54 0.0083613 0.00834986
5.535 0.00838316 0.0083717
5.53 0.00840511 0.00839361
5.525 0.00842713 0.0084156
5.52 0.00844922 0.00843767
5.515 0.00847139 0.00845981
5.51 0.00849364 0.00848203
5.505 0.00851597 0.00850433
5.5 0.00853838 0.0085267
5.495 0.00856086 0.00854916
5.49 0.00858342 0.00857169
5.485 0.00860606 0.0085943
5.48 0.00862878 0.00861698
5.475 0.00865158 0.00863975
5.47 0.00867446 0.00866259
5.465 0.00869741 0.00868552
5.46 0.00872045 0.00870853
5.455 0.00874357 0.00873161
5.45 0.00876677 0.00875478
5.445 0.00879005 0.00877803
5.44 0.00881342 0.00880136
5.435 0.00883686 0.00882478
5.43 0.00886039 0.00884827
5.425 0.008884 0.00887185
5.42 0.00890769 0.00889551
5.415 0.00893147 0.00891925
5.41 0.00895533 0.00894308
5.405 0.00897927 0.00896699
5.4 0.0090033 0.00899099
5.395 0.00902742 0.00901507
5.39 0.00905162 0.00903924
5.385 0.00907591 0.0090635
5.38 0.00910028 0.00908784
5.375 0.00912474 0.00911226
5.37 0.00914928 0.00913677
5.365 0.00917392 0.00916137
5.36 0.00919864 0.00918606
5.355 0.00922344 0.00921083
5.35 0.00924834 0.00923569
5.345 0.00927333 0.00926065
5.34 0.0092984 0.00928569
5.335 0.00932357 0.00931082
5.33 0.00934882 0.00933604
5.325 0.00937417 0.00936135
5.32 0.00939961 0.00938675
5.315 0.00942513 0.00941225
5.31 0.00945075 0.00943783
5.305 0.00947646 0.0094635
5.3 0.00950227 0.00948927
5.295 0.00952816 0.00951513
5.29 0.00955415 0.00954109
5.285 0.00958023 0.00956713
5.28 0.00960641 0.00959328
5.275 0.00963269 0.00961951
5.27 0.00965905 0.00964585
5.265 0.00968552 0.00967227
5.26 0.00971207 0.00969879
5.255 0.00973873 0.00972541
5.25 0.00976548 0.00975213
5.245 0.00979233 0.00977894
5.24 0.00981927 0.00980584
5.235 0.00984631 0.00983285
5.23 0.00987346 0.00985996
5.225 0.0099007 0.00988716
5.22 0.00992804 0.00991446
5.215 0.00995548 0.00994187
5.21 0.00998302 0.00996937
5.205 0.0100107 0.00999697
5.2 0.0100384 0.0100247
5.195 0.0100662 0.0100525
5.19 0.0100942 0.0100804
5.185 0.0101222 0.0101084
5.18 0.0101504 0.0101365
5.175 0.0101786 0.0101647
5.17 0.010207 0.010193
5.165 0.0102355 0.0102215
5.16 0.010264 0.01025
5.155 0.0102927 0.0102786
5.15 0.0103215 0.0103074
5.145 0.0103504 0.0103362
5.14 0.0103794 0.0103652
5.135 0.0104085 0.0103942
5.13 0.0104377 0.0104234
5.125 0.010467 0.0104527
5.12 0.0104964 0.0104821
5.115 0.0105259 0.0105115
5.11 0.0105556 0.0105412
5.105 0.0105853 0.0105709
5.1 0.0106152 0.0106007
5.095 0.0106452 0.0106306
5.09 0.0106753 0.0106607
5.085 0.0107055 0.0106908
5.08 0.0107358 0.0107211
5.075 0.0107662 0.0107515
5.07 0.0107967 0.010782
5.065 0.0108274 0.0108126
5.06 0.0108582 0.0108433
5.055 0.010889 0.0108742
5.05 0.01092 0.0109051
5.045 0.0109512 0.0109362
5.04 0.0109824 0.0109674
5.035 0.0110138 0.0109987
5.03 0.0110452 0.0110301
5.025 0.0110768 0.0110617
5.02 0.0111085 0.0110933
5.015 0.0111403 0.0111251
5.01 0.0111723 0.011157
5.005 0.0112044 0.011189
5 0.0112365 0.0112212
4.995 0.0112689 0.0112535
4.99 0.0113013 0.0112858
4.985 0.0113339 0.0113184
4.98 0.0113665 0.011351
4.975 0.0113993 0.0113838
4.97 0.0114323 0.0114166
4.965 0.0114653 0.0114497
4.96 0.0114985 0.0114828
4.955 0.0115318 0.0115161
4.95 0.0115653 0.0115494
4.945 0.0115988 0.011583
4.94 0.0116325 0.0116166
4.935 0.0116663 0.0116504
4.93 0.0117003 0.0116843
4.925 0.0117344 0.0117183
4.92 0.0117686 0.0117525
4.915 0.0118029 0.0117868
4.91 0.0118374 0.0118212
4.905 0.011872 0.0118558
4.9 0.0119068 0.0118905
4.895 0.0119417 0.0119253
4.89 0.0119767 0.0119603
4.885 0.0120118 0.0119954
4.88 0.0120471 0.0120306
4.875 0.0120825 0.012066
4.87 0.0121181 0.0121015
4.865 0.0121538 0.0121372
4.86 0.0121896 0.012173
4.855 0.0122256 0.0122089
4.85 0.0122617 0.0122449
4.845 0.012298 0.0122812
4.84 0.0123344 0.0123175
4.835 0.0123709 0.012354
4.83 0.0124076 0.0123906
4.825 0.0124444 0.0124274
4.82 0.0124814 0.0124643
4.815 0.0125185 0.0125014
4.81 0.0125558 0.0125386
4.805 0.0125932 0.012576
4.8 0.0126307 0.0126135
4.795 0.0126684 0.0126511
4.79 0.0127063 0.0126889
4.785 0.0127443 0.0127269
4.78 0.0127824 0.012765
4.775 0.0128207 0.0128032
4.77 0.0128592 0.0128416
4.765 0.0128978 0.0128802
4.76 0.0129366 0.0129189
4.755 0.0129755 0.0129577
4.75 0.0130145 0.0129967
4.745 0.0130537 0.0130359
4.74 0.0130931 0.0130752
4.735 0.0131327 0.0131147
4.73 0.0131723 0.0131543
4.725 0.0132122 0.0131941
4.72 0.0132522 0.0132341
4.715 0.0132924 0.0132742
4.71 0.0133327 0.0133145
4.705 0.0133732 0.0133549
4.7 0.0134138 0.0133955
4.695 0.0134546 0.0134362
4.69 0.0134956 0.0134772
4.685 0.0135368 0.0135183
4.68 0.0135781 0.0135595
4.675 0.0136195 0.0136009
4.67 0.0136612 0.0136425
4.665 0.013703 0.0136843
4.66 0.013745 0.0137262
4.655 0.0137871 0.0137683
4.65 0.0138294 0.0138105
4.645 0.0138719 0.013853
4.64 0.0139146 0.0138956
4.635 0.0139574 0.0139383
4.63 0.0140004 0.0139813
4.625 0.0140436 0.0140244
4.62 0.014087 0.0140677
4.615 0.0141305 0.0141112
4.61 0.0141742 0.0141548
4.605 0.0142181 0.0141986
4.6 0.0142622 0.0142427
4.595 0.0143064 0.0142868
4.59 0.0143508 0.0143312
4.585 0.0143954 0.0143758
4.58 0.0144402 0.0144205
4.575 0.0144852 0.0144654
4.57 0.0145304 0.0145105
4.565 0.0145757 0.0145558
4.56 0.0146212 0.0146013
4.555 0.014667 0.0146469
4.55 0.0147129 0.0146928
4.545 0.014759 0.0147388
4.54 0.0148053 0.014785
4.535 0.0148517 0.0148314
4.53 0.0148984 0.014878
4.525 0.0149453 0.0149248
4.52 0.0149923 0.0149718
4.515 0.0150396 0.015019
4.51 0.015087 0.0150664
4.505 0.0151347 0.015114
4.5 0.0151825 0.0151618
4.495 0.0152306 0.0152098
4.49 0.0152788 0.0152579
4.485 0.0153273 0.0153063
4.48 0.0153759 0.0153549
4.475 0.0154248 0.0154037
4.47 0.0154738 0.0154527
4.465 0.0155231 0.0155019
4.46 0.0155726 0.0155513
4.455 0.0156222 0.0156009
4.45 0.0156721 0.0156507
4.445 0.0157222 0.0157007
4.44 0.0157725 0.015751
4.435 0.015823 0.0158014
4.43 0.0158738 0.0158521
4.425 0.0159247 0.0159029
4.42 0.0159759 0.015954
4.415 0.0160273 0.0160053
4.41 0.0160789 0.0160569
4.405 0.0161307 0.0161086
4.4 0.0161827 0.0161606
4.395 0.0162349 0.0162127
4.39 0.0162874 0.0162652
4.385 0.0163401 0.0163178
4.38 0.016393 0.0163706
4.375 0.0164462 0.0164237
4.37 0.0164996 0.016477
4.365 0.0165532 0.0165305
4.36 0.016607 0.0165843
4.355 0.0166611 0.0166383
4.35 0.0167154 0.0166925
4.345 0.0167699 0.016747
4.34 0.0168246 0.0168016
4.335 0.0168796 0.0168566
4.33 0.0169349 0.0169117
4.325 0.0169903 0.0169671
4.32 0.0170461 0.0170227
4.315 0.017102 0.0170786
4.31 0.0171582 0.0171347
4.305 0.0172146 0.0171911
4.3 0.0172713 0.0172477
4.295 0.0173282 0.0173045
4.29 0.0173854 0.0173616
4.285 0.0174428 0.017419
4.28 0.0175005 0.0174766
4.275 0.0175584 0.0175344
4.27 0.0176166 0.0175925
4.265 0.017675 0.0176508
4.26 0.0177337 0.0177094
4.255 0.0177926 0.0177683
4.25 0.0178518 0.0178274
4.245 0.0179113 0.0178868
4.24 0.017971 0.0179464
4.235 0.018031 0.0180063
4.23 0.0180912 0.0180665
4.225 0.0181517 0.0181269
4.22 0.0182125 0.0181876
4.215 0.0182735 0.0182485
4.21 0.0183348 0.0183097
4.205 0.0183964 0.0183712
4.2 0.0184582 0.018433
4.195 0.0185203 0.018495
4.19 0.0185827 0.0185573
4.185 0.0186454 0.0186199
4.18 0.0187084 0.0186828
4.175 0.0187716 0.0187459
4.17 0.0188351 0.0188093
4.165 0.0188989 0.018873
4.16 0.018963 0.018937
4.155 0.0190273 0.0190013
4.15 0.019092 0.0190659
4.145 0.0191569 0.0191307
4.14 0.0192221 0.0191959
4.135 0.0192877 0.0192613
4.13 0.0193535 0.019327
4.125 0.0194196 0.019393
4.12 0.019486 0.0194593
4.115 0.0195527 0.0195259
4.11 0.0196197 0.0195929
4.105 0.019687 0.0196601
4.1 0.0197546 0.0197276
4.095 0.0198225 0.0197954
4.09 0.0198907 0.0198635
4.085 0.0199592 0.019932
4.08 0.0200281 0.0200007
4.075 0.0200972 0.0200698
4.07 0.0201667 0.0201391
4.065 0.0202365 0.0202088
4.06 0.0203066 0.0202788
4.055 0.020377 0.0203491
4.05 0.0204477 0.0204198
4.045 0.0205188 0.0204907
4.04 0.0205902 0.020562
4.035 0.0206619 0.0206336
4.03 0.0207339 0.0207055
4.025 0.0208063 0.0207778
4.02 0.020879 0.0208504
4.015 0.020952 0.0209233
4.01 0.0210254 0.0209966
4.005 0.0210991 0.0210702
4 0.0211731 0.0211441
3.995 0.0212475 0.0212184
3.99 0.0213222 0.021293
3.985 0.0213973 0.021368
3.98 0.0214727 0.0214433
3.975 0.0215485 0.021519
3.97 0.0216246 0.021595
3.965 0.021701 0.0216714
3.96 0.0217779 0.0217481
3.955 0.021855 0.0218252
3.95 0.0219326 0.0219026
3.945 0.0220105 0.0219804
3.94 0.0220888 0.0220585
3.935 0.0221674 0.0221371
3.93 0.0222464 0.022216
3.925 0.0223257 0.0222952
3.92 0.0224055 0.0223748
3.915 0.0224856 0.0224548
3.91 0.0225661 0.0225352
3.905 0.0226469 0.022616
3.9 0.0227282 0.0226971
3.895 0.0228098 0.0227786
3.89 0.0228918 0.0228605
3.885 0.0229742 0.0229428
3.88 0.023057 0.0230255
3.875 0.0231402 0.0231085
3.87 0.0232238 0.023192
3.865 0.0233077 0.0232758
3.86 0.0233921 0.0233601
3.855 0.0234769 0.0234447
3.85 0.023562 0.0235298
3.845 0.0236476 0.0236153
3.84 0.0237336 0.0237011
3.835 0.02382 0.0237874
3.83 0.0239068 0.0238741
3.825 0.023994 0.0239612
3.82 0.0240816 0.0240487
3.815 0.0241697 0.0241366
3.81 0.0242581 0.024225
3.805 0.024347 0.0243137
3.8 0.0244364 0.024403
3.795 0.0245261 0.0244926
3.79 0.0246163 0.0245827
3.785 0.0247069 0.0246732
3.78 0.024798 0.0247641
3.775 0.0248895 0.0248555
3.77 0.0249814 0.0249473
3.765 0.0250738 0.0250395
3.76 0.0251667 0.0251322
3.755 0.0252599 0.0252254
3.75 0.0253537 0.025319
3.745 0.0254479 0.0254131
3.74 0.0255425 0.0255076
3.735 0.0256376 0.0256026
3.73 0.0257332 0.025698
3.725 0.0258292 0.0257939
3.72 0.0259258 0.0258903
3.715 0.0260227 0.0259872
3.71 0.0261202 0.0260845
3.705 0.0262181 0.0261823
3.7 0.0263166 0.0262806
3.695 0.0264155 0.0263793
3.69 0.0265148 0.0264786
3.685 0.0266147 0.0265783
3.68 0.0267151 0.0266786
3.675 0.026816 0.0267793
3.67 0.0269173 0.0268805
3.665 0.0270192 0.0269822
3.66 0.0271215 0.0270845
3.655 0.0272244 0.0271872
3.65 0.0273278 0.0272904
3.645 0.0274317 0.0273942
3.64 0.0275361 0.0274985
3.635 0.0276411 0.0276033
3.63 0.0277465 0.0277086
3.625 0.0278525 0.0278144
3.62 0.027959 0.0279208
3.615 0.0280661 0.0280277
3.61 0.0281737 0.0281351
3.605 0.0282818 0.0282431
3.6 0.0283904 0.0283516
3.595 0.0284997 0.0284607
3.59 0.0286094 0.0285703
3.585 0.0287197 0.0286805
3.58 0.0288306 0.0287912
3.575 0.028942 0.0289025
3.57 0.029054 0.0290143
3.565 0.0291666 0.0291267
3.56 0.0292797 0.0292397
3.555 0.0293934 0.0293532
3.55 0.0295077 0.0294674
3.545 0.0296226 0.0295821
3.54 0.029738 0.0296973
3.535 0.029854 0.0298132
3.53 0.0299707 0.0299297
3.525 0.0300879 0.0300467
3.52 0.0302057 0.0301644
3.515 0.0303241 0.0302827
3.51 0.0304432 0.0304015
3.505 0.0305628 0.030521
3.5 0.0306831 0.0306411
3.495 0.0308039 0.0307618
3.49 0.0309254 0.0308831
3.485 0.0310475 0.0310051
3.48 0.0311703 0.0311277
3.475 0.0312937 0.0312509
3.47 0.0314177 0.0313747
3.465 0.0315423 0.0314992
3.46 0.0316677 0.0316243
3.455 0.0317936 0.0317501
3.45 0.0319202 0.0318766
3.445 0.0320475 0.0320037
3.44 0.0321754 0.0321314
3.435 0.032304 0.0322598
3.43 0.0324333 0.0323889
3.425 0.0325632 0.0325187
3.42 0.0326939 0.0326491
3.415 0.0328252 0.0327803
3.41 0.0329572 0.0329121
3.405 0.0330898 0.0330446
3.4 0.0332232 0.0331778
3.395 0.0333573 0.0333117
3.39 0.0334921 0.0334463
3.385 0.0336276 0.0335816
3.38 0.0337638 0.0337177
3.375 0.0339008 0.0338544
3.37 0.0340384 0.0339919
3.365 0.0341768 0.0341301
3.36 0.0343159 0.034269
3.355 0.0344558 0.0344087
3.35 0.0345964 0.0345491
3.345 0.0347378 0.0346903
3.34 0.0348799 0.0348322
3.335 0.0350227 0.0349748
3.33 0.0351664 0.0351183
3.325 0.0353108 0.0352625
3.32 0.0354559 0.0354074
3.315 0.0356019 0.0355532
3.31 0.0357486 0.0356997
3.305 0.0358961 0.035847
3.3 0.0360444 0.0359951
3.295 0.0361935 0.036144
3.29 0.0363434 0.0362937
3.285 0.0364941 0.0364442
3.28 0.0366457 0.0365956
3.275 0.036798 0.0367477
3.27 0.0369512 0.0369007
3.265 0.0371052 0.0370545
3.26 0.0372601 0.0372091
3.255 0.0374157 0.0373646
3.25 0.0375723 0.0375209
3.245 0.0377297 0.0376781
3.24 0.0378879 0.0378361
3.235 0.038047 0.037995
3.23 0.038207 0.0381547
3.225 0.0383678 0.0383154
3.22 0.0385296 0.0384769
3.215 0.0386922 0.0386393
3.21 0.0388557 0.0388026
3.205 0.0390201 0.0389667
3.2 0.0391854 0.0391318
3.195 0.0393516 0.0392978
3.19 0.0395188 0.0394647
3.185 0.0396869 0.0396326
3.18 0.0398558 0.0398013
3.175 0.0400258 0.0399711
3.17 0.0401967 0.0401417
3.165 0.0403685 0.0403133
3.16 0.0405413 0.0404858
3.155 0.040715 0.0406593
3.15 0.0408897 0.0408338
3.145 0.0410654 0.0410092
3.14 0.0412421 0.0411857
3.135 0.0414197 0.0413631
3.13 0.0415983 0.0415415
3.125 0.041778 0.0417209
3.12 0.0419586 0.0419013
3.115 0.0421403 0.0420827
3.11 0.042323 0.0422651
3.105 0.0425067 0.0424486
3.1 0.0426915 0.0426331
3.095 0.0428773 0.0428186
3.09 0.0430641 0.0430052
3.085 0.043252 0.0431929
3.08 0.043441 0.0433816
3.075 0.043631 0.0435714
3.07 0.0438221 0.0437622
3.065 0.0440144 0.0439542
3.06 0.0442077 0.0441472
3.055 0.0444021 0.0443413
3.05 0.0445976 0.0445366
3.045 0.0447942 0.0447329
3.04 0.044992 0.0449304
3.035 0.0451908 0.045129
3.03 0.0453909 0.0453288
3.025 0.045592 0.0455297
3.02 0.0457944 0.0457318
3.015 0.0459979 0.045935
3.01 0.0462025 0.0461394
3.005 0.0464084 0.0463449
3 0.0466154 0.0465517
2.995 0.0468237 0.0467596
2.99 0.0470331 0.0469688
2.985 0.0472437 0.0471791
2.98 0.0474556 0.0473907
2.975 0.0476687 0.0476036
2.97 0.0478831 0.0478176
2.965 0.0480987 0.0480329
2.96 0.0483155 0.0482495
2.955 0.0485337 0.0484673
2.95 0.0487531 0.0486864
2.945 0.0489737 0.0489068
2.94 0.0491957 0.0491284
2.935 0.049419 0.0493514
2.93 0.0496436 0.0495757
2.925 0.0498695 0.0498013
2.92 0.0500967 0.0500282
2.915 0.0503253 0.0502565
2.91 0.0505552 0.0504861
2.905 0.0507865 0.0507171
2.9 0.0510192 0.0509494
2.895 0.0512532 0.0511831
2.89 0.0514886 0.0514182
2.885 0.0517255 0.0516547
2.88 0.0519637 0.0518927
2.875 0.0522034 0.052132
2.87 0.0524444 0.0523727
2.865 0.052687 0.0526149
2.86 0.0529309 0.0528586
2.855 0.0531764 0.0531037
2.85 0.0534233 0.0533502
2.845 0.0536717 0.0535983
2.84 0.0539215 0.0538478
2.835 0.0541729 0.0540988
2.83 0.0544258 0.0543514
2.825 0.0546802 0.0546055
2.82 0.0549362 0.0548611
2.815 0.0551937 0.0551182
2.81 0.0554527 0.0553769
2.805 0.0557134 0.0556372
2.8 0.0559756 0.055899
2.795 0.0562394 0.0561625
2.79 0.0565048 0.0564275
2.785 0.0567718 0.0566942
2.78 0.0570405 0.0569625
2.775 0.0573108 0.0572324
2.77 0.0575827 0.057504
2.765 0.0578563 0.0577772
2.76 0.0581316 0.0580521
2.755 0.0584086 0.0583287
2.75 0.0586873 0.058607
2.745 0.0589677 0.058887
2.74 0.0592498 0.0591688
2.735 0.0595336 0.0594522
2.73 0.0598193 0.0597375
2.725 0.0601066 0.0600244
2.72 0.0603958 0.0603132
2.715 0.0606867 0.0606038
2.71 0.0609795 0.0608961
2.705 0.0612741 0.0611903
2.7 0.0615705 0.0614863
2.695 0.0618687 0.0617841
2.69 0.0621688 0.0620838
2.685 0.0624708 0.0623854
2.68 0.0627747 0.0626889
2.675 0.0630805 0.0629942
2.67 0.0633882 0.0633015
2.665 0.0636978 0.0636107
2.66 0.0640094 0.0639218
2.655 0.0643229 0.0642349
2.65 0.0646384 0.06455
2.645 0.0649559 0.0648671
2.64 0.0652754 0.0651861
2.635 0.0655969 0.0655072
2.63 0.0659205 0.0658303
2.625 0.0662461 0.0661555
2.62 0.0665737 0.0664827
2.615 0.0669035 0.066812
2.61 0.0672354 0.0671434
2.605 0.0675693 0.0674769
2.6 0.0679054 0.0678126
2.595 0.0682437 0.0681503
2.59 0.0685841 0.0684903
2.585 0.0689267 0.0688324
2.58 0.0692714 0.0691767
2.575 0.0696184 0.0695232
2.57 0.0699677 0.069872
2.565 0.0703191 0.070223
2.56 0.0706729 0.0705762
2.555 0.0710289 0.0709318
2.55 0.0713872 0.0712896
2.545 0.0717479 0.0716497
2.54 0.0721108 0.0720122
2.535 0.0724762 0.0723771
2.53 0.0728439 0.0727442
2.525 0.0732139 0.0731138
2.52 0.0735864 0.0734858
2.515 0.0739614 0.0738602
2.51 0.0743387 0.0742371
2.505 0.0747186 0.0746164
2.5 0.0751009 0.0749982
2.495 0.0754857 0.0753825
2.49 0.0758731 0.0757693
2.485 0.076263 0.0761587
2.48 0.0766554 0.0765506
2.475 0.0770505 0.0769451
2.47 0.0774481 0.0773422
2.465 0.0778484 0.0777419
2.46 0.0782513 0.0781443
2.455 0.0786569 0.0785493
2.45 0.0790651 0.078957
2.445 0.0794761 0.0793674
2.44 0.0798898 0.0797805
2.435 0.0803062 0.0801964
2.43 0.0807255 0.0806151
2.425 0.0811475 0.0810365
2.42 0.0815723 0.0814608
2.415 0.082 0.0818878
2.41 0.0824305 0.0823178
2.405 0.0828639 0.0827506
2.4 0.0833002 0.0831863
2.395 0.0837395 0.083625
2.39 0.0841817 0.0840666
2.385 0.0846269 0.0845112
2.38 0.0850751 0.0849587
2.375 0.0855263 0.0854093
2.37 0.0859805 0.085863
2.365 0.0864379 0.0863197
2.36 0.0868983 0.0867795
2.355 0.0873619 0.0872424
2.35 0.0878286 0.0877085
2.345 0.0882984 0.0881777
2.34 0.0887715 0.0886501
2.335 0.0892478 0.0891258
2.33 0.0897273 0.0896047
2.325 0.0902102 0.0900868
2.32 0.0906963 0.0905723
2.315 0.0911858 0.0910611
2.31 0.0916786 0.0915532
2.305 0.0921748 0.0920487
2.3 0.0926744 0.0925477
2.295 0.0931774 0.09305
2.29 0.0936839 0.0935558
2.285 0.094194 0.0940651
2.28 0.0947075 0.094578
2.275 0.0952246 0.0950944
2.27 0.0957452 0.0956143
2.265 0.0962695 0.0961379
2.26 0.0967974 0.0966651
2.255 0.097329 0.0971959
2.25 0.0978643 0.0977305
2.245 0.0984033 0.0982688
2.24 0.0989461 0.0988108
2.235 0.0994927 0.0993566
2.23 0.100043 0.0999063
2.225 0.100597 0.10046
2.22 0.101155 0.101017
2.215 0.101718 0.101578
2.21 0.102284 0.102144
2.205 0.102854 0.102713
2.2 0.103428 0.103286
2.195 0.104006 0.103863
2.19 0.104588 0.104445
2.185 0.105174 0.10503
2.18 0.105764 0.10562
2.175 0.106359 0.106213
2.17 0.106958 0.106811
2.165 0.107561 0.107414
2.16 0.108168 0.10802
2.155 0.10878 0.108631
2.15 0.109396 0.109246
2.145 0.110016 0.109866
2.14 0.110641 0.11049
2.135 0.11127 0.111118
2.13 0.111904 0.111751
2.125 0.112543 0.112389
2.12 0.113186 0.113031
2.115 0.113833 0.113677
2.11 0.114485 0.114329
2.105 0.115142 0.114985
2.1 0.115804 0.115646
2.095 0.11647 0.116311
2.09 0.117142 0.116982
2.085 0.117818 0.117657
2.08 0.118499 0.118337
2.075 0.119185 0.119022
2.07 0.119876 0.119712
2.065 0.120572 0.120407
2.06 0.121273 0.121107
2.055 0.121979 0.121812
2.05 0.12269 0.122522
2.045 0.123407 0.123238
2.04 0.124128 0.123959
2.035 0.124855 0.124685
2.03 0.125588 0.125416
2.025 0.126325 0.126153
2.02 0.127069 0.126895
2.015 0.127817 0.127642
2.01 0.128571 0.128395
2.005 0.129331 0.129154
2 0.130096 0.129918
1.995 0.130867 0.130688
1.99 0.131643 0.131463
1.985 0.132426 0.132245
1.98 0.133214 0.133032
1.975 0.134008 0.133825
1.97 0.134808 0.134623
1.965 0.135614 0.135428
1.96 0.136425 0.136239
1.955 0.137243 0.137055
1.95 0.138067 0.137878
1.945 0.138897 0.138707
1.94 0.139733 0.139542
1.935 0.140576 0.140384
1.93 0.141425 0.141231
1.925 0.14228 0.142085
1.92 0.143141 0.142946
1.915 0.144009 0.143812
1.91 0.144884 0.144686
1.905 0.145765 0.145566
1.9 0.146653 0.146452
1.895 0.147547 0.147345
1.89 0.148448 0.148245
1.885 0.149356 0.149152
1.88 0.150271 0.150066
1.875 0.151193 0.150986
1.87 0.152121 0.151913
1.865 0.153057 0.152848
1.86 0.154 0.153789
1.855 0.15495 0.154738
1.85 0.155907 0.155694
1.845 0.156872 0.156657
1.84 0.157843 0.157627
1.835 0.158822 0.158605
1.83 0.159809 0.159591
1.825 0.160803 0.160583
1.82 0.161805 0.161584
1.815 0.162814 0.162592
1.81 0.163831 0.163607
1.805 0.164856 0.164631
1.8 0.165889 0.165662
1.795 0.166929 0.166701
1.79 0.167978 0.167748
1.785 0.169034 0.168803
1.78 0.170099 0.169866
1.775 0.171172 0.170938
1.77 0.172253 0.172017
1.765 0.173342 0.173105
1.76 0.17444 0.174201
1.755 0.175546 0.175306
1.75 0.176661 0.176419
1.745 0.177784 0.177541
1.74 0.178916 0.178671
1.735 0.180056 0.17981
1.73 0.181206 0.180958
1.725 0.182364 0.182115
1.72 0.183531 0.18328
1.715 0.184707 0.184455
1.71 0.185893 0.185639
1.705 0.187087 0.186831
1.7 0.188291 0.188033
1.695 0.189504 0.189245
1.69 0.190726 0.190465
1.685 0.191958 0.191695
1.68 0.193199 0.192935
1.675 0.19445 0.194184
1.67 0.195711 0.195443
1.665 0.196981 0.196712
1.66 0.198261 0.19799
1.655 0.199551 0.199279
1.65 0.200852 0.200577
1.645 0.202162 0.201885
1.64 0.203482 0.203204
1.635 0.204813 0.204532
1.63 0.206153 0.205871
1.625 0.207504 0.207221
1.62 0.208866 0.208581
1.615 0.210238 0.209951
1.61 0.211621 0.211332
1.605 0.213015 0.212723
1.6 0.214419 0.214126
1.595 0.215834 0.215539
1.59 0.21726 0.216963
1.585 0.218697 0.218398
1.58 0.220145 0.219844
1.575 0.221604 0.221301
1.57 0.223075 0.22277
1.565 0.224557 0.224249
1.56 0.22605 0.225741
1.555 0.227554 0.227243
1.55 0.229071 0.228758
1.545 0.230599 0.230283
1.54 0.232138 0.231821
1.535 0.23369 0.23337
1.53 0.235253 0.234931
1.525 0.236828 0.236504
1.52 0.238415 0.238089
1.515 0.240015 0.239687
1.51 0.241626 0.241296
1.505 0.24325 0.242917
1.5 0.244886 0.244551
1.495 0.246535 0.246198
1.49 0.248196 0.247856
1.485 0.249869 0.249527
1.48 0.251555 0.251211
1.475 0.253254 0.252908
1.47 0.254966 0.254617
1.465 0.25669 0.256339
1.46 0.258427 0.258074
1.455 0.260177 0.259822
1.45 0.26194 0.261582
1.445 0.263717 0.263356
1.44 0.265506 0.265143
1.435 0.267309 0.266943
1.43 0.269124 0.268756
1.425 0.270953 0.270583
1.42 0.272796 0.272423
1.415 0.274651 0.274276
1.41 0.276521 0.276143
1.405 0.278403 0.278023
1.4 0.2803 0.279916
1.395 0.282209 0.281823
1.39 0.284133 0.283744
1.385 0.28607 0.285678
1.38 0.28802 0.287626
1.375 0.289984 0.289588
1.37 0.291962 0.291563
1.365 0.293954 0.293552
1.36 0.29596 0.295555
1.355 0.297979 0.297571
1.35 0.300012 0.299601
1.345 0.302058 0.301645
1.34 0.304118 0.303703
1.335 0.306192 0.305774
1.33 0.30828 0.307859
1.325 0.310382 0.309957
1.32 0.312497 0.312069
1.315 0.314625 0.314195
1.31 0.316767 0.316334
1.305 0.318923 0.318487
1.3 0.321092 0.320653
1.295 0.323275 0.322833
1.29 0.325471 0.325025
1.285 0.32768 0.327231
1.28 0.329902 0.329451
1.275 0.332137 0.331683
1.27 0.334385 0.333928
1.265 0.336646 0.336186
1.26 0.338919 0.338456
1.255 0.341205 0.340739
1.25 0.343504 0.343034
1.245 0.345814 0.345342
1.24 0.348137 0.347661
1.235 0.350471 0.349992
1.23 0.352817 0.352335
1.225 0.355175 0.354689
1.22 0.357543 0.357054
1.215 0.359922 0.35943
1.21 0.362312 0.361817
1.205 0.364712 0.364214
1.2 0.367123 0.366621
1.195 0.369542 0.369037
1.19 0.371971 0.371463
1.185 0.37441 0.373898
1.18 0.376856 0.376341
1.175 0.379311 0.378792
1.17 0.381773 0.381251
1.165 0.384243 0.383717
1.16 0.386719 0.38619
1.155 0.389201 0.388669
1.15 0.39169 0.391154
1.145 0.394183 0.393644
1.14 0.39668 0.396138
1.135 0.399182 0.398636
1.13 0.401687 0.401137
1.125 0.404194 0.403641
1.12 0.406703 0.406147
1.115 0.409213 0.408653
1.11 0.411723 0.41116
1.105 0.414232 0.413665
1.1 0.416739 0.41617
1.095 0.419245 0.418671
1.09 0.421746 0.421169
1.085 0.424243 0.423663
1.08 0.426734 0.426151
1.075 0.429219 0.428632
1.07 0.431696 0.431105
1.065 0.434163 0.43357
1.06 0.43662 0.436023
1.055 0.439066 0.438465
1.05 0.441498 0.440894
1.045 0.443915 0.443308
1.04 0.446317 0.445706
1.035 0.4487 0.448087
1.03 0.451064 0.450448
1.025 0.453408 0.452788
1.02 0.455728 0.455105
1.015 0.458023 0.457397
1.01 0.460292 0.459663
1.005 0.462532 0.4619
1 0.464742 0.464106
0.995 0.466918 0.46628
0.99 0.46906 0.468418
0.985 0.471163 0.470519
0.98 0.473227 0.47258
0.975 0.475249 0.474599
0.97 0.477225 0.476573
0.965 0.479154 0.478499
0.96 0.481032 0.480375
0.955 0.482857 0.482197
0.95 0.484626 0.483963
0.945 0.486336 0.485671
0.94 0.487983 0.487315
0.935 0.489564 0.488894
0.93 0.491076 0.490404
0.925 0.492516 0.491842
0.92 0.493879 0.493204
0.915 0.495163 0.494486
0.91 0.496364 0.495685
0.905 0.497477 0.496797
0.9 0.4985 0.497818
0.895 0.499427 0.498744
0.89 0.500255 0.499571
0.885 0.50098 0.500295
0.88 0.501597 0.500911
0.875 0.502102 0.501415
0.87 0.502491 0.501804
0.865 0.502759 0.502071
0.86 0.502901 0.502214
0.855 0.502914 0.502227
0.85 0.502792 0.502105
0.845 0.502532 0.501844
0.84 0.502127 0.50144
0.835 0.501573 0.500887
0.83 0.500866 0.500181
0.825 0.500001 0.499318
0.82 0.498974 0.498291
0.815 0.497778 0.497098
0.81 0.496411 0.495732
0.805 0.494867 0.494191
0.8 0.493142 0.492468
0.795 0.491232 0.49056
0.79 0.489131 0.488462
0.785 0.486837 0.486171
0.78 0.484345 0.483682
0.775 0.481651 0.480992
0.77 0.478751 0.478097
0.765 0.475643 0.474993
0.76 0.472323 0.471677
0.755 0.468789 0.468147
0.75 0.465036 0.464401
0.745 0.461065 0.460434
0.74 0.456872 0.456247
0.735 0.452456 0.451837
0.73 0.447816 0.447203
0.725 0.442951 0.442345
0.72 0.437861 0.437262
0.715 0.432547 0.431955
0.71 0.427009 0.426425
0.705 0.421248 0.420672
0.7 0.415267 0.414699
0.695 0.409068 0.408508
0.69 0.402653 0.402103
0.685 0.396028 0.395486
0.68 0.389196 0.388663
0.675 0.382161 0.381639
0.67 0.374931 0.374418
0.665 0.367511 0.367008
0.66 0.359908 0.359416
0.655 0.35213 0.351649
0.65 0.344186 0.343716
0.645 0.336085 0.335625
0.64 0.327836 0.327388
0.635 0.31945 0.319013
0.63 0.310939 0.310513
0.625 0.302313 0.3019
0.62 0.293586 0.293185
0.615 0.284771 0.284381
0.61 0.27588 0.275503
0.605 0.266928 0.266563
0.6 0.25793 0.257578
0.595 0.248901 0.24856
0.59 0.239855 0.239527
0.585 0.230808 0.230493
0.58 0.221777 0.221474
0.575 0.212777 0.212486
0.57 0.203824 0.203546
0.565 0.194935 0.194669
0.56 0.186126 0.185872
0.555 0.177413 0.177171
0.55 0.168812 0.168582
0.545 0.160339 0.16012
0.54 0.15201 0.151802
0.535 0.143838 0.143641
0.53 0.13584 0.135654
0.525 0.128028 0.127853
0.52 0.120418 0.120253
0.515 0.11302 0.112866
0.51 0.105849 0.105704
0.505 0.0989137 0.0987784
0.5 0.0922262 0.0921001
0.495 0.0857956 0.0856783
0.49 0.0796304 0.0795215
0.485 0.0737383 0.0736374
0.48 0.0681256 0.0680324
0.475 0.0627978 0.0627119
0.47 0.0577591 0.0576801
0.465 0.0530127 0.0529402
0.46 0.0485604 0.048494
0.455 0.0444029 0.0443422
0.45 0.0405399 0.0404844
0.445 0.0369695 0.0369189
0.44 0.0336889 0.0336428
0.435 0.030694 0.030652
0.43 0.0279796 0.0279413
0.425 0.0255393 0.0255043
0.42 0.0233655 0.0233336
0.415 0.0214499 0.0214205
0.41 0.0197827 0.0197557
0.405 0.0183536 0.0183285
0.4 0.0171511 0.0171277
0.395 0.0161631 0.016141
0.39 0.0153765 0.0153555
0.385 0.014778 0.0147578
0.38 0.0143534 0.0143338
0.375 0.0140881 0.0140689
0.37 0.0139674 0.0139483
0.365 0.0139761 0.013957
0.36 0.0140991 0.0140798
0.355 0.0143212 0.0143016
0.35 0.0146274 0.0146074
0.345 0.0150029 0.0149824
0.34 0.0154334 0.0154122
0.335 0.0159049 0.0158831
0.33 0.0164041 0.0163817
0.325 0.0169186 0.0168955
0.32 0.0174364 0.0174126
0.315 0.0179468 0.0179222
0.31 0.0184396 0.0184144
0.305 0.0189061 0.0188802
0.3 0.0193383 0.0193118
0.295 0.0197294 0.0197024
0.29 0.0200737 0.0200462
0.285 0.0203666 0.0203387
0.28 0.0206045 0.0205763
0.275 0.0207848 0.0207564
0.27 0.020906 0.0208774
0.265 0.0209674 0.0209387
0.26 0.0209691 0.0209405
0.255 0.0209121 0.0208835
0.25 0.0207978 0.0207693
0.245 0.0206283 0.0206001
0.24 0.0204063 0.0203784
0.235 0.0201345 0.020107
0.23 0.0198163 0.0197892
0.225 0.019455 0.0194284
0.22 0.0190541 0.0190281
0.215 0.0186173 0.0185919
0.21 0.0181482 0.0181234
0.205 0.0176504 0.0176262
0.2 0.0171272 0.0171038
0.195 0.0165822 0.0165595
0.19 0.0160185 0.0159966
0.185 0.0154393 0.0154182
0.18 0.0148476 0.0148273
0.175 0.0142461 0.0142267
0.17 0.0136376 0.0136189
0.165 0.0130244 0.0130066
0.16 0.0124091 0.0123921
0.155 0.0117936 0.0117775
0.15 0.0111803 0.011165
0.145 0.0105708 0.0105564
0.14 0.0099672 0.00995357
0.135 0.00937103 0.00935821
0.13 0.00878392 0.00877191
0.125 0.00820735 0.00819613
0.12 0.0076427 0.00763225
0.115 0.00709127 0.00708157
0.11 0.00655426 0.0065453
0.105 0.00603281 0.00602456
0.1 0.00552796 0.0055204
0.095 0.00504069 0.0050338
0.09 0.00457192 0.00456567
0.085 0.00412251 0.00411687
0.08 0.00369323 0.00368818
0.075 0.00328483 0.00328033
0.07 0.00289797 0.00289401
0.065 0.0025333 0.00252984
0.06 0.00219139 0.00218839
0.055 0.00187275 0.00187019
0.05 0.00157788 0.00157572
0.045 0.0013072 0.00130541
0.04 0.00106113 0.00105968
0.035 0.000840608 0.000839459
0.03 0.00065016 0.000649271
0.025 0.000504878 0.000504188
0.02 0.000409925 0.000409364
0.015 0.000284601 0.000284212
0.01 5.92541e-05 5.91731e-05
0.005 -6.87941e-05 -6.87e-05
-1.63468e-13 -1.07433e-07 -1.07286e-07


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.25Lambda0.5Nc1ClassicOneLoop/GApOneLoop.txt <==
-22.3723 -0.00200343 4.49206e-05
-22.1768 -0.002039 4.61238e-05
-22.0165 -0.00206888 4.71428e-05
-21.8747 -0.00209588 4.80698e-05
-21.7448 -0.00212105 4.89396e-05
-21.6237 -0.00214495 4.97702e-05
-21.5093 -0.0021679 5.05719e-05
-21.4004 -0.0021901 5.13518e-05
-21.2959 -0.0022117 5.21147e-05
-21.1952 -0.00223283 5.28641e-05
-21.0979 -0.00225354 5.36026e-05
-21.0034 -0.00227392 5.43325e-05
-20.9115 -0.00229402 5.50553e-05
-20.8219 -0.00231387 5.57724e-05
-20.7344 -0.00233351 5.6485e-05
-20.6487 -0.00235296 5.7194e-05
-20.5648 -0.00237227 5.79003e-05
-20.4825 -0.00239144 5.86046e-05
-20.4016 -0.00241049 5.93074e-05
-20.3222 -0.00242945 6.00094e-05
-20.244 -0.00244832 6.0711e-05
-20.1669 -0.00246712 6.14127e-05
-20.091 -0.00248586 6.21149e-05
-20.0162 -0.00250455 6.28178e-05
-19.9423 -0.0025232 6.35219e-05
-19.8694 -0.00254182 6.42274e-05
-19.7974 -0.00256041 6.49346e-05
-19.7262 -0.00257899 6.56438e-05
-19.6558 -0.00259756 6.63552e-05
-19.5862 -0.00261612 6.7069e-05
-19.5173 -0.00263469 6.77855e-05
-19.4491 -0.00265327 6.85048e-05
-19.3816 -0.00267185 6.92271e-05
-19.3147 -0.00269046 6.99526e-05
-19.2484 -0.00270908 7.06815e-05
-19.1828 -0.00272774 7.1414e-05
-19.1177 -0.00274642 7.21501e-05
-19.0531 -0.00276513 7.28901e-05
-18.9891 -0.00278388 7.36341e-05
-18.9255 -0.00280267 7.43822e-05
-18.8625 -0.00282151 7.51346e-05
-18.8 -0.00284039 7.58914e-05
-18.7379 -0.00285932 7.66527e-05
-18.6762 -0.0028783 7.74187e-05
-18.615 -0.00289734 7.81895e-05
-18.5542 -0.00291644 7.89652e-05
-18.4938 -0.00293559 7.97459e-05
-18.4338 -0.00295481 8.05318e-05
-18.3742 -0.0029741 8.13229e-05
-18.3149 -0.00299345 8.21194e-05
-18.256 -0.00301287 8.29214e-05
-18.1975 -0.00303237 8.37291e-05
-18.1393 -0.00305194 8.45424e-05
-18.0815 -0.00307158 8.53616e-05
-18.0239 -0.00309131 8.61867e-05
-17.9667 -0.00311111 8.70179e-05
-17.9098 -0.003131 8.78553e-05
-17.8532 -0.00315097 8.86989e-05
-17.7969 -0.00317103 8.95489e-05
-17.7408 -0.00319118 9.04055e-05
-17.6851 -0.00321142 9.12686e-05
-17.6296 -0.00323175 9.21384e-05
-17.5744 -0.00325217 9.30151e-05
-17.5195 -0.00327269 9.38986e-05
-17.4648 -0.00329331 9.47893e-05
-17.4104 -0.00331403 9.56871e-05
-17.3562 -0.00333485 9.65921e-05
-17.3022 -0.00335578 9.75045e-05
-17.2485 -0.00337681 9.84244e-05
-17.195 -0.00339794 9.9352e-05
-17.1418 -0.00341919 0.000100287
-17.0887 -0.00344054 0.00010123
-17.0359 -0.00346201 0.000102181
-16.9833 -0.00348359 0.00010314
-16.9309 -0.00350529 0.000104108
-16.8787 -0.00352711 0.000105083
-16.8268 -0.00354904 0.000106067
-16.775 -0.0035711 0.000107059
-16.7234 -0.00359327 0.000108061
-16.672 -0.00361558 0.00010907
-16.6208 -0.00363801 0.000110089
-16.5697 -0.00366056 0.000111117
-16.5189 -0.00368325 0.000112154
-16.4682 -0.00370607 0.0001132
-16.4177 -0.00372902 0.000114256
-16.3674 -0.0037521 0.000115321
-16.3172 -0.00377533 0.000116396
-16.2672 -0.00379869 0.000117481
-16.2174 -0.00382219 0.000118575
-16.1677 -0.00384584 0.00011968
-16.1182 -0.00386962 0.000120794
-16.0689 -0.00389356 0.00012192
-16.0197 -0.00391764 0.000123055
-15.9706 -0.00394187 0.000124201
-15.9217 -0.00396625 0.000125358
-15.873 -0.00399079 0.000126526
-15.8243 -0.00401548 0.000127705
-15.7759 -0.00404032 0.000128895
-15.7276 -0.00406533 0.000130097
-15.6794 -0.0040905 0.00013131
-15.6313 -0.00411583 0.000132535
-15.5834 -0.00414132 0.000133771
-15.5356 -0.00416698 0.00013502
-15.488 -0.00419281 0.00013628
-15.4404 -0.00421881 0.000137553
-15.393 -0.00424498 0.000138839
-15.3458 -0.00427133 0.000140137
-15.2986 -0.00429785 0.000141448
-15.2516 -0.00432456 0.000142771
-15.2047 -0.00435144 0.000144108
-15.1579 -0.00437851 0.000145459
-15.1112 -0.00440576 0.000146823
-15.0647 -0.0044332 0.0001482
-15.0182 -0.00446082 0.000149591
-14.9719 -0.00448864 0.000150997
-14.9257 -0.00451666 0.000152417
-14.8796 -0.00454487 0.000153851
-14.8336 -0.00457327 0.0001553
-14.7877 -0.00460188 0.000156763
-14.7419 -0.00463069 0.000158242
-14.6962 -0.00465971 0.000159736
-14.6506 -0.00468894 0.000161246
-14.6052 -0.00471837 0.000162771
-14.5598 -0.00474802 0.000164312
-14.5145 -0.00477788 0.000165869
-14.4693 -0.00480796 0.000167443
-14.4243 -0.00483826 0.000169033
-14.3793 -0.00486878 0.00017064
-14.3344 -0.00489953 0.000172264
-14.2896 -0.0049305 0.000173905
-14.2449 -0.0049617 0.000175563
-14.2003 -0.00499314 0.00017724
-14.1558 -0.00502481 0.000178934
-14.1113 -0.00505672 0.000180647
-14.067 -0.00508887 0.000182378
-14.0227 -0.00512127 0.000184128
-13.9786 -0.00515391 0.000185897
-13.9345 -0.0051868 0.000187685
-13.8905 -0.00521995 0.000189492
-13.8466 -0.00525335 0.00019132
-13.8028 -0.005287 0.000193168
-13.759 -0.00532092 0.000195036
-13.7153 -0.0053551 0.000196924
-13.6718 -0.00538955 0.000198834
-13.6283 -0.00542427 0.000200765
-13.5848 -0.00545927 0.000202717
-13.5415 -0.00549454 0.000204692
-13.4982 -0.00553009 0.000206689
-13.455 -0.00556592 0.000208708
-13.4119 -0.00560204 0.00021075
-13.3689 -0.00563845 0.000212815
-13.3259 -0.00567516 0.000214904
-13.283 -0.00571216 0.000217016
-13.2402 -0.00574946 0.000219153
-13.1974 -0.00578706 0.000221315
-13.1547 -0.00582498 0.000223501
-13.1121 -0.0058632 0.000225713
-13.0696 -0.00590174 0.00022795
-13.0271 -0.0059406 0.000230213
-12.9847 -0.00597977 0.000232503
-12.9424 -0.00601928 0.000234819
-12.9001 -0.00605912 0.000237163
-12.8579 -0.00609929 0.000239535
-12.8158 -0.0061398 0.000241934
-12.7737 -0.00618065 0.000244362
-12.7317 -0.00622185 0.000246819
-12.6898 -0.00626339 0.000249305
-12.6479 -0.0063053 0.000251821
-12.6061 -0.00634756 0.000254367
-12.5643 -0.00639019 0.000256944
-12.5226 -0.00643318 0.000259552
-12.481 -0.00647655 0.000262191
-12.4394 -0.00652029 0.000264863
-12.3979 -0.00656442 0.000267567
-12.3565 -0.00660893 0.000270304
-12.3151 -0.00665383 0.000273075
-12.2738 -0.00669913 0.00027588
-12.2325 -0.00674483 0.00027872
-12.1913 -0.00679094 0.000281595
-12.1501 -0.00683746 0.000284506
-12.109 -0.0068844 0.000287453
-12.068 -0.00693175 0.000290437
-12.027 -0.00697954 0.000293458
-11.986 -0.00702775 0.000296518
-11.9452 -0.00707641 0.000299616
-11.9043 -0.0071255 0.000302754
-11.8636 -0.00717505 0.000305931
-11.8228 -0.00722505 0.000309149
-11.7822 -0.00727551 0.000312408
-11.7415 -0.00732644 0.000315709
-11.701 -0.00737784 0.000319053
-11.6605 -0.00742972 0.00032244
-11.62 -0.00748209 0.00032587
-11.5796 -0.00753494 0.000329346
-11.5392 -0.0075883 0.000332867
-11.4989 -0.00764215 0.000336433
-11.4587 -0.00769652 0.000340047
-11.4184 -0.00775141 0.000343709
-11.3783 -0.00780682 0.000347419
-11.3381 -0.00786276 0.000351178
-11.2981 -0.00791924 0.000354988
-11.2581 -0.00797626 0.000358848
-11.2181 -0.00803384 0.00036276
-11.1781 -0.00809198 0.000366725
-11.1383 -0.00815068 0.000370743
-11.0984 -0.00820996 0.000374816
-11.0586 -0.00826983 0.000378944
-11.0189 -0.00833028 0.000383128
-10.9792 -0.00839134 0.00038737
-10.9395 -0.008453 0.00039167
-10.8999 -0.00851527 0.00039603
-10.8603 -0.00857817 0.000400449
-10.8208 -0.00864171 0.00040493
-10.7813 -0.00870588 0.000409474
-10.7418 -0.00877071 0.000414081
-10.7024 -0.00883619 0.000418753
-10.6631 -0.00890234 0.00042349
-10.6238 -0.00896917 0.000428294
-10.5845 -0.00903669 0.000433167
-10.5452 -0.00910491 0.000438109
-10.506 -0.00917383 0.000443121
-10.4669 -0.00924347 0.000448206
-10.4278 -0.00931384 0.000453363
-10.3887 -0.00938494 0.000458595
-10.3496 -0.00945679 0.000463903
-10.3106 -0.0095294 0.000469288
-10.2717 -0.00960278 0.000474751
-10.2328 -0.00967695 0.000480295
-10.1939 -0.0097519 0.00048592
-10.155 -0.00982766 0.000491628
-10.1162 -0.00990424 0.000497421
-10.0774 -0.00998164 0.0005033
-10.0387 -0.0100599 0.000509267
-10 -0.010139 0.000515322
-9.96134 -0.0102189 0.00052147
-9.92271 -0.0102998 0.000527709
-9.88412 -0.0103815 0.000534044
-9.84557 -0.0104641 0.000540474
-9.80704 -0.0105477 0.000547003
-9.76856 -0.0106322 0.000553632
-9.73011 -0.0107176 0.000560363
-9.69169 -0.010804 0.000567198
-9.65331 -0.0108914 0.000574139
-9.61496 -0.0109797 0.000581188
-9.57664 -0.0110691 0.000588347
-9.53836 -0.0111595 0.000595618
-9.50011 -0.0112509 0.000603004
-9.46189 -0.0113434 0.000610506
-9.42371 -0.0114369 0.000618128
-9.38556 -0.0115316 0.000625871
-9.34744 -0.0116273 0.000633738
-9.30935 -0.0117242 0.000641732
-9.2713 -0.0118222 0.000649854
-9.23327 -0.0119213 0.000658108
-9.19528 -0.0120217 0.000666496
-9.15732 -0.0121232 0.000675022
-9.11939 -0.012226 0.000683687
-9.08149 -0.0123299 0.000692494
-9.04362 -0.0124352 0.000701448
-9.00578 -0.0125417 0.000710549
-8.96797 -0.0126495 0.000719803
-8.93019 -0.0127586 0.000729212
-8.89244 -0.0128691 0.000738778
-8.85471 -0.0129809 0.000748507
-8.81702 -0.0130941 0.0007584
-8.77936 -0.0132087 0.000768462
-8.74172 -0.0133248 0.000778696
-8.70412 -0.0134423 0.000789105
-8.66654 -0.0135613 0.000799694
-8.62899 -0.0136818 0.000810467
-8.59146 -0.0138038 0.000821427
-8.55397 -0.0139274 0.000832578
-8.5165 -0.0140525 0.000843926
-8.47906 -0.0141793 0.000855473
-8.44165 -0.0143077 0.000867225
-8.40426 -0.0144378 0.000879187
-8.3669 -0.0145696 0.000891362
-8.32956 -0.0147031 0.000903755
-8.29226 -0.0148384 0.000916372
-8.25497 -0.0149755 0.000929218
-8.21772 -0.0151144 0.000942297
-8.18049 -0.0152552 0.000955616
-8.14328 -0.0153978 0.000969179
-8.1061 -0.0155424 0.000982993
-8.06895 -0.0156889 0.000997062
-8.03182 -0.0158374 0.00101139
-7.99471 -0.015988 0.00102599
-7.95763 -0.0161406 0.00104087
-7.92058 -0.0162953 0.00105603
-7.88355 -0.0164522 0.00107147
-7.84654 -0.0166113 0.00108721
-7.80955 -0.0167726 0.00110325
-7.77259 -0.0169362 0.0011196
-7.73566 -0.0171021 0.00113626
-7.69874 -0.0172704 0.00115325
-7.66185 -0.017441 0.00117058
-7.62498 -0.0176141 0.00118824
-7.58814 -0.0177898 0.00120625
-7.55132 -0.0179679 0.00122462
-7.51452 -0.0181487 0.00124336
-7.47774 -0.0183321 0.00126247
-7.44099 -0.0185182 0.00128196
-7.40425 -0.0187071 0.00130186
-7.36754 -0.0188988 0.00132215
-7.33085 -0.0190934 0.00134287
-7.29418 -0.0192909 0.00136401
-7.25754 -0.0194914 0.00138558
-7.22091 -0.0196949 0.00140761
-7.18431 -0.0199015 0.00143009
-7.14772 -0.0201114 0.00145305
-7.11116 -0.0203244 0.0014765
-7.07462 -0.0205408 0.00150044
-7.0381 -0.0207606 0.00152489
-7.00159 -0.0209838 0.00154987
-6.96511 -0.0212105 0.00157539
-6.92865 -0.0214408 0.00160147
-6.89221 -0.0216749 0.00162811
-6.85579 -0.0219126 0.00165534
-6.81938 -0.0221543 0.00168317
-6.783 -0.0223998 0.00171162
-6.74664 -0.0226494 0.00174071
-6.71029 -0.022903 0.00177045
-6.67397 -0.0231609 0.00180086
-6.63766 -0.023423 0.00183197
-6.60137 -0.0236895 0.00186379
-6.5651 -0.0239605 0.00189633
-6.52885 -0.0242361 0.00192964
-6.49262 -0.0245163 0.00196372
-6.4564 -0.0248014 0.00199859
-6.42021 -0.0250914 0.00203429
-6.38403 -0.0253864 0.00207084
-6.34786 -0.0256865 0.00210826
-6.31172 -0.0259919 0.00214658
-6.27559 -0.0263027 0.00218583
-6.23949 -0.0266191 0.00222603
-6.20339 -0.026941 0.00226721
-6.16732 -0.0272688 0.00230941
-6.13126 -0.0276025 0.00235266
-6.09522 -0.0279422 0.00239698
-6.05919 -0.0282882 0.00244242
-6.02319 -0.0286406 0.00248901
-5.9872 -0.0289995 0.00253679
-5.95122 -0.0293651 0.00258579
-5.91526 -0.0297376 0.00263605
-5.87932 -0.0301171 0.00268762
-5.84339 -0.0305039 0.00274054
-5.80748 -0.0308981 0.00279486
-5.77158 -0.0312999 0.00285061
-5.7357 -0.0317095 0.00290785
-5.69984 -0.0321271 0.00296664
-5.66399 -0.032553 0.00302701
-5.62815 -0.0329874 0.00308904
-5.59233 -0.0334304 0.00315276
-5.55653 -0.0338823 0.00321825
-5.52074 -0.0343434 0.00328557
-5.48497 -0.0348139 0.00335478
-5.4492 -0.0352941 0.00342595
-5.41346 -0.0357843 0.00349915
-5.37773 -0.0362847 0.00357445
-5.34201 -0.0367956 0.00365194
-5.30631 -0.0373173 0.00373168
-5.27062 -0.0378502 0.00381377
-5.23494 -0.0383945 0.0038983
-5.19928 -0.0389507 0.00398535
-5.16363 -0.039519 0.00407502
-5.128 -0.0400998 0.00416741
-5.09237 -0.0406934 0.00426264
-5.05677 -0.0413004 0.0043608
-5.02117 -0.041921 0.00446201
-4.98559 -0.0425557 0.00456641
-4.95002 -0.043205 0.00467411
-4.91446 -0.0438693 0.00478524
-4.87892 -0.044549 0.00489996
-4.84339 -0.0452447 0.0050184
-4.80787 -0.0459569 0.00514072
-4.77237 -0.046686 0.00526709
-4.73687 -0.0474327 0.00539767
-4.70139 -0.0481976 0.00553264
-4.66592 -0.0489812 0.0056722
-4.63046 -0.0497842 0.00581655
-4.59502 -0.0506072 0.00596589
-4.55958 -0.0514509 0.00612045
-4.52416 -0.052316 0.00628046
-4.48875 -0.0532033 0.00644617
-4.45335 -0.0541135 0.00661784
-4.41797 -0.0550475 0.00679574
-4.38259 -0.0560061 0.00698016
-4.34722 -0.0569902 0.00717143
-4.31187 -0.0580007 0.00736985
-4.27653 -0.0590387 0.00757577
-4.24119 -0.060105 0.00778957
-4.20587 -0.0612009 0.00801162
-4.17056 -0.0623273 0.00824234
-4.13526 -0.0634855 0.00848216
-4.09997 -0.0646768 0.00873156
-4.06469 -0.0659024 0.00899101
-4.02942 -0.0671636 0.00926105
-3.99416 -0.068462 0.00954223
-3.95891 -0.0697989 0.00983515
-3.92367 -0.071176 0.0101404
-3.88844 -0.072595 0.0104588
-3.85322 -0.0740576 0.0107909
-3.81801 -0.0755656 0.0111375
-3.7828 -0.077121 0.0114995
-3.74761 -0.0787258 0.0118777
-3.71243 -0.0803822 0.0122732
-3.67726 -0.0820926 0.0126868
-3.64209 -0.0838592 0.0131197
-3.60694 -0.0856848 0.0135731
-3.57179 -0.0875719 0.0140482
-3.53665 -0.0895235 0.0145464
-3.50152 -0.0915426 0.015069
-3.4664 -0.0936324 0.0156178
-3.43129 -0.0957964 0.0161943
-3.39619 -0.0980382 0.0168005
-3.36109 -0.100362 0.0174383
-3.32601 -0.102771 0.0181098
-3.29093 -0.10527 0.0188174
-3.25586 -0.107865 0.0195636
-3.2208 -0.110559 0.0203512
-3.18574 -0.113358 0.0211832
-3.1507 -0.116268 0.0220627
-3.11566 -0.119295 0.0229935
-3.08063 -0.122445 0.0239794
-3.0456 -0.125726 0.0250246
-3.01059 -0.129145 0.0261339
-2.97558 -0.132709 0.0273125
-2.94058 -0.136429 0.0285659
-2.90558 -0.140312 0.0299004
-2.87059 -0.144368 0.031323
-2.83561 -0.14861 0.0328413
-2.80064 -0.153048 0.0344638
-2.76567 -0.157694 0.0361997
-2.73071 -0.162563 0.0380598
-2.69576 -0.167669 0.0400555
-2.66081 -0.173029 0.0422001
-2.62587 -0.178658 0.0445081
-2.59094 -0.184577 0.046996
-2.55601 -0.190805 0.0496823
-2.52109 -0.197365 0.052588
-2.48617 -0.204281 0.0557367
-2.45126 -0.21158 0.0591554
-2.41636 -0.219289 0.0628747
-2.38146 -0.227441 0.0669296
-2.34657 -0.236069 0.0713603
-2.31168 -0.245212 0.076213
-2.2768 -0.254909 0.0815408
-2.24192 -0.265206 0.0874054
-2.20705 -0.276149 0.0938786
-2.17219 -0.287792 0.101044
-2.13733 -0.300192 0.109
-2.10247 -0.313409 0.117861
-2.06762 -0.327508 0.127763
-2.03278 -0.342557 0.138869
-1.99794 -0.358628 0.151371
-1.9631 -0.375792 0.165498
-1.92827 -0.394118 0.181529
-1.89345 -0.413668 0.199796
-1.85862 -0.434491 0.220705
-1.82381 -0.456607 0.244746
-1.78899 -0.479994 0.272517
-1.75419 -0.50456 0.304747
-1.71938 -0.5301 0.342319
-1.68458 -0.556241 0.386303
-1.64979 -0.582345 0.437977
-1.61499 -0.607387 0.498839
-1.58021 -0.62976 0.570578
-1.54542 -0.647025 0.654975
-1.51064 -0.655591 0.753656
-1.47586 -0.650377 0.867597
-1.44109 -0.624596 0.996252
-1.40632 -0.569982 1.13622
-1.37155 -0.477992 1.27966
-1.33679 -0.342511 1.41311
-1.30203 -0.163914 1.51837
-1.26727 0.0473388 1.57678
-1.23251 0.270858 1.57615
-1.19776 0.482048 1.51656
-1.16301 0.660589 1.41023
-1.12827 0.796114 1.27587
-1.09352 0.888315 1.13164
-1.05878 0.943338 0.99092
-1.02405 0.969725 0.861529
-0.989309 0.975729 0.746832
-0.954576 0.968119 0.647359
-0.919844 0.951963 0.562126
-0.885115 0.930843 0.489506
-0.850388 0.907191 0.42772
-0.815663 0.882612 0.375077
-0.78094 0.858132 0.330082
-0.746219 0.83439 0.291455
-0.711499 0.811763 0.258128
-0.676781 0.79046 0.229214
-0.642065 0.770577 0.203983
-0.60735 0.752142 0.181835
-0.572637 0.735141 0.162275
-0.537925 0.719531 0.144895
-0.503214 0.705259 0.129357
-0.468504 0.692262 0.115378
-0.433796 0.680477 0.102723
-0.399089 0.669842 0.0911927
-0.364382 0.660299 0.0806186
-0.329676 0.651794 0.0708567
-0.294972 0.644276 0.0617831
-0.260267 0.637702 0.0532903
-0.225564 0.632033 0.0452838
-0.190861 0.627235 0.0376801
-0.156158 0.623279 0.0304041
-0.121456 0.620142 0.0233878
-0.0867541 0.617806 0.0165682
-0.0520524 0.616256 0.00988655
-0.0173508 0.615483 0.0032865
0.0173508 0.615483 -0.0032865
0.0520524 0.616256 -0.00988655
0.0867541 0.617806 -0.0165682
0.121456 0.620142 -0.0233878
0.156158 0.623279 -0.0304041
0.190861 0.627235 -0.0376801
0.225564 0.632033 -0.0452838
0.260267 0.637702 -0.0532903
0.294972 0.644276 -0.0617831
0.329676 0.651794 -0.0708567
0.364382 0.660299 -0.0806186
0.399089 0.669842 -0.0911927
0.433796 0.680477 -0.102723
0.468504 0.692262 -0.115378
0.503214 0.705259 -0.129357
0.537925 0.719531 -0.144895
0.572637 0.735141 -0.162275
0.60735 0.752142 -0.181835
0.642065 0.770577 -0.203983
0.676781 0.79046 -0.229214
0.711499 0.811763 -0.258128
0.746219 0.83439 -0.291455
0.78094 0.858132 -0.330082
0.815663 0.882612 -0.375077
0.850388 0.907191 -0.42772
0.885115 0.930843 -0.489506
0.919844 0.951963 -0.562126
0.954576 0.968119 -0.647359
0.989309 0.975729 -0.746832
1.02405 0.969725 -0.861529
1.05878 0.943338 -0.99092
1.09352 0.888315 -1.13164
1.12827 0.796114 -1.27587
1.16301 0.660589 -1.41023
1.19776 0.482048 -1.51656
1.23251 0.270858 -1.57615
1.26727 0.0473388 -1.57678
1.30203 -0.163914 -1.51837
1.33679 -0.342511 -1.41311
1.37155 -0.477992 -1.27966
1.40632 -0.569982 -1.13622
1.44109 -0.624596 -0.996252
1.47586 -0.650377 -0.867597
1.51064 -0.655591 -0.753656
1.54542 -0.647025 -0.654975
1.58021 -0.62976 -0.570578
1.61499 -0.607387 -0.498839
1.64979 -0.582345 -0.437977
1.68458 -0.556241 -0.386303
1.71938 -0.5301 -0.342319
1.75419 -0.50456 -0.304747
1.78899 -0.479994 -0.272517
1.82381 -0.456607 -0.244746
1.85862 -0.434491 -0.220705
1.89345 -0.413668 -0.199796
1.92827 -0.394118 -0.181529
1.9631 -0.375792 -0.165498
1.99794 -0.358628 -0.151371
2.03278 -0.342557 -0.138869
2.06762 -0.327508 -0.127763
2.10247 -0.313409 -0.117861
2.13733 -0.300192 -0.109
2.17219 -0.287792 -0.101044
2.20705 -0.276149 -0.0938786
2.24192 -0.265206 -0.0874054
2.2768 -0.254909 -0.0815408
2.31168 -0.245212 -0.076213
2.34657 -0.236069 -0.0713603
2.38146 -0.227441 -0.0669296
2.41636 -0.219289 -0.0628747
2.45126 -0.21158 -0.0591554
2.48617 -0.204281 -0.0557367
2.52109 -0.197365 -0.052588
2.55601 -0.190805 -0.0496823
2.59094 -0.184577 -0.046996
2.62587 -0.178658 -0.0445081
2.66081 -0.173029 -0.0422001
2.69576 -0.167669 -0.0400555
2.73071 -0.162563 -0.0380598
2.76567 -0.157694 -0.0361997
2.80064 -0.153048 -0.0344638
2.83561 -0.14861 -0.0328413
2.87059 -0.144368 -0.031323
2.90558 -0.140312 -0.0299004
2.94058 -0.136429 -0.0285659
2.97558 -0.132709 -0.0273125
3.01059 -0.129145 -0.0261339
3.0456 -0.125726 -0.0250246
3.08063 -0.122445 -0.0239794
3.11566 -0.119295 -0.0229935
3.1507 -0.116268 -0.0220627
3.18574 -0.113358 -0.0211832
3.2208 -0.110559 -0.0203512
3.25586 -0.107865 -0.0195636
3.29093 -0.10527 -0.0188174
3.32601 -0.102771 -0.0181098
3.36109 -0.100362 -0.0174383
3.39619 -0.0980382 -0.0168005
3.43129 -0.0957964 -0.0161943
3.4664 -0.0936324 -0.0156178
3.50152 -0.0915426 -0.015069
3.53665 -0.0895235 -0.0145464
3.57179 -0.0875719 -0.0140482
3.60694 -0.0856848 -0.0135731
3.64209 -0.0838592 -0.0131197
3.67726 -0.0820926 -0.0126868
3.71243 -0.0803822 -0.0122732
3.74761 -0.0787258 -0.0118777
3.7828 -0.077121 -0.0114995
3.81801 -0.0755656 -0.0111375
3.85322 -0.0740576 -0.0107909
3.88844 -0.072595 -0.0104588
3.92367 -0.071176 -0.0101404
3.95891 -0.0697989 -0.00983515
3.99416 -0.068462 -0.00954223
4.02942 -0.0671636 -0.00926105
4.06469 -0.0659024 -0.00899101
4.09997 -0.0646768 -0.00873156
4.13526 -0.0634855 -0.00848216
4.17056 -0.0623273 -0.00824234
4.20587 -0.0612009 -0.00801162
4.24119 -0.060105 -0.00778957
4.27653 -0.0590387 -0.00757577
4.31187 -0.0580007 -0.00736985
4.34722 -0.0569902 -0.00717143
4.38259 -0.0560061 -0.00698016
4.41797 -0.0550475 -0.00679574
4.45335 -0.0541135 -0.00661784
4.48875 -0.0532033 -0.00644617
4.52416 -0.052316 -0.00628046
4.55958 -0.0514509 -0.00612045
4.59502 -0.0506072 -0.00596589
4.63046 -0.0497842 -0.00581655
4.66592 -0.0489812 -0.0056722
4.70139 -0.0481976 -0.00553264
4.73687 -0.0474327 -0.00539767
4.77237 -0.046686 -0.00526709
4.80787 -0.0459569 -0.00514072
4.84339 -0.0452447 -0.0050184
4.87892 -0.044549 -0.00489996
4.91446 -0.0438693 -0.00478524
4.95002 -0.043205 -0.00467411
4.98559 -0.0425557 -0.00456641
5.02117 -0.041921 -0.00446201
5.05677 -0.0413004 -0.0043608
5.09237 -0.0406934 -0.00426264
5.128 -0.0400998 -0.00416741
5.16363 -0.039519 -0.00407502
5.19928 -0.0389507 -0.00398535
5.23494 -0.0383945 -0.0038983
5.27062 -0.0378502 -0.00381377
5.30631 -0.0373173 -0.00373168
5.34201 -0.0367956 -0.00365194
5.37773 -0.0362847 -0.00357445
5.41346 -0.0357843 -0.00349915
5.4492 -0.0352941 -0.00342595
5.48497 -0.0348139 -0.00335478
5.52074 -0.0343434 -0.00328557
5.55653 -0.0338823 -0.00321825
5.59233 -0.0334304 -0.00315276
5.62815 -0.0329874 -0.00308904
5.66399 -0.032553 -0.00302701
5.69984 -0.0321271 -0.00296664
5.7357 -0.0317095 -0.00290785
5.77158 -0.0312999 -0.00285061
5.80748 -0.0308981 -0.00279486
5.84339 -0.0305039 -0.00274054
5.87932 -0.0301171 -0.00268762
5.91526 -0.0297376 -0.00263605
5.95122 -0.0293651 -0.00258579
5.9872 -0.0289995 -0.00253679
6.02319 -0.0286406 -0.00248901
6.05919 -0.0282882 -0.00244242
6.09522 -0.0279422 -0.00239698
6.13126 -0.0276025 -0.00235266
6.16732 -0.0272688 -0.00230941
6.20339 -0.026941 -0.00226721
6.23949 -0.0266191 -0.00222603
6.27559 -0.0263027 -0.00218583
6.31172 -0.0259919 -0.00214658
6.34786 -0.0256865 -0.00210826
6.38403 -0.0253864 -0.00207084
6.42021 -0.0250914 -0.00203429
6.4564 -0.0248014 -0.00199859
6.49262 -0.0245163 -0.00196372
6.52885 -0.0242361 -0.00192964
6.5651 -0.0239605 -0.00189633
6.60137 -0.0236895 -0.00186379
6.63766 -0.023423 -0.00183197
6.67397 -0.0231609 -0.00180086
6.71029 -0.022903 -0.00177045
6.74664 -0.0226494 -0.00174071
6.783 -0.0223998 -0.00171162
6.81938 -0.0221543 -0.00168317
6.85579 -0.0219126 -0.00165534
6.89221 -0.0216749 -0.00162811
6.92865 -0.0214408 -0.00160147
6.96511 -0.0212105 -0.00157539
7.00159 -0.0209838 -0.00154987
7.0381 -0.0207606 -0.00152489
7.07462 -0.0205408 -0.00150044
7.11116 -0.0203244 -0.0014765
7.14772 -0.0201114 -0.00145305
7.18431 -0.0199015 -0.00143009
7.22091 -0.0196949 -0.00140761
7.25754 -0.0194914 -0.00138558
7.29418 -0.0192909 -0.00136401
7.33085 -0.0190934 -0.00134287
7.36754 -0.0188988 -0.00132215
7.40425 -0.0187071 -0.00130186
7.44099 -0.0185182 -0.00128196
7.47774 -0.0183321 -0.00126247
7.51452 -0.0181487 -0.00124336
7.55132 -0.0179679 -0.00122462
7.58814 -0.0177898 -0.00120625
7.62498 -0.0176141 -0.00118824
7.66185 -0.017441 -0.00117058
7.69874 -0.0172704 -0.00115325
7.73566 -0.0171021 -0.00113626
7.77259 -0.0169362 -0.0011196
7.80955 -0.0167726 -0.00110325
7.84654 -0.0166113 -0.00108721
7.88355 -0.0164522 -0.00107147
7.92058 -0.0162953 -0.00105603
7.95763 -0.0161406 -0.00104087
7.99471 -0.015988 -0.00102599
8.03182 -0.0158374 -0.00101139
8.06895 -0.0156889 -0.000997062
8.1061 -0.0155424 -0.000982993
8.14328 -0.0153978 -0.000969179
8.18049 -0.0152552 -0.000955616
8.21772 -0.0151144 -0.000942297
8.25497 -0.0149755 -0.000929218
8.29226 -0.0148384 -0.000916372
8.32956 -0.0147031 -0.000903755
8.3669 -0.0145696 -0.000891362
8.40426 -0.0144378 -0.000879187
8.44165 -0.0143077 -0.000867225
8.47906 -0.0141793 -0.000855473
8.5165 -0.0140525 -0.000843926
8.55397 -0.0139274 -0.000832578
8.59146 -0.0138038 -0.000821427
8.62899 -0.0136818 -0.000810467
8.66654 -0.0135613 -0.000799694
8.70412 -0.0134423 -0.000789105
8.74172 -0.0133248 -0.000778696
8.77936 -0.0132087 -0.000768462
8.81702 -0.0130941 -0.0007584
8.85471 -0.0129809 -0.000748507
8.89244 -0.0128691 -0.000738778
8.93019 -0.0127586 -0.000729212
8.96797 -0.0126495 -0.000719803
9.00578 -0.0125417 -0.000710549
9.04362 -0.0124352 -0.000701448
9.08149 -0.0123299 -0.000692494
9.11939 -0.012226 -0.000683687
9.15732 -0.0121232 -0.000675022
9.19528 -0.0120217 -0.000666496
9.23327 -0.0119213 -0.000658108
9.2713 -0.0118222 -0.000649854
9.30935 -0.0117242 -0.000641732
9.34744 -0.0116273 -0.000633738
9.38556 -0.0115316 -0.000625871
9.42371 -0.0114369 -0.000618128
9.46189 -0.0113434 -0.000610506
9.50011 -0.0112509 -0.000603004
9.53836 -0.0111595 -0.000595618
9.57664 -0.0110691 -0.000588347
9.61496 -0.0109797 -0.000581188
9.65331 -0.0108914 -0.000574139
9.69169 -0.010804 -0.000567198
9.73011 -0.0107176 -0.000560363
9.76856 -0.0106322 -0.000553632
9.80704 -0.0105477 -0.000547003
9.84557 -0.0104641 -0.000540474
9.88412 -0.0103815 -0.000534044
9.92271 -0.0102998 -0.000527709
9.96134 -0.0102189 -0.00052147
10 -0.010139 -0.000515322
10.0387 -0.0100599 -0.000509267
10.0774 -0.00998164 -0.0005033
10.1162 -0.00990424 -0.000497421
10.155 -0.00982766 -0.000491628
10.1939 -0.0097519 -0.00048592
10.2328 -0.00967695 -0.000480295
10.2717 -0.00960278 -0.000474751
10.3106 -0.0095294 -0.000469288
10.3496 -0.00945679 -0.000463903
10.3887 -0.00938494 -0.000458595
10.4278 -0.00931384 -0.000453363
10.4669 -0.00924347 -0.000448206
10.506 -0.00917383 -0.000443121
10.5452 -0.00910491 -0.000438109
10.5845 -0.00903669 -0.000433167
10.6238 -0.00896917 -0.000428294
10.6631 -0.00890234 -0.00042349
10.7024 -0.00883619 -0.000418753
10.7418 -0.00877071 -0.000414081
10.7813 -0.00870588 -0.000409474
10.8208 -0.00864171 -0.00040493
10.8603 -0.00857817 -0.000400449
10.8999 -0.00851527 -0.00039603
10.9395 -0.008453 -0.00039167
10.9792 -0.00839134 -0.00038737
11.0189 -0.00833028 -0.000383128
11.0586 -0.00826983 -0.000378944
11.0984 -0.00820996 -0.000374816
11.1383 -0.00815068 -0.000370743
11.1781 -0.00809198 -0.000366725
11.2181 -0.00803384 -0.00036276
11.2581 -0.00797626 -0.000358848
11.2981 -0.00791924 -0.000354988
11.3381 -0.00786276 -0.000351178
11.3783 -0.00780682 -0.000347419
11.4184 -0.00775141 -0.000343709
11.4587 -0.00769652 -0.000340047
11.4989 -0.00764215 -0.000336433
11.5392 -0.0075883 -0.000332867
11.5796 -0.00753494 -0.000329346
11.62 -0.00748209 -0.00032587
11.6605 -0.00742972 -0.00032244
11.701 -0.00737784 -0.000319053
11.7415 -0.00732644 -0.000315709
11.7822 -0.00727551 -0.000312408
11.8228 -0.00722505 -0.000309149
11.8636 -0.00717505 -0.000305931
11.9043 -0.0071255 -0.000302754
11.9452 -0.00707641 -0.000299616
11.986 -0.00702775 -0.000296518
12.027 -0.00697954 -0.000293458
12.068 -0.00693175 -0.000290437
12.109 -0.0068844 -0.000287453
12.1501 -0.00683746 -0.000284506
12.1913 -0.00679094 -0.000281595
12.2325 -0.00674483 -0.00027872
12.2738 -0.00669913 -0.00027588
12.3151 -0.00665383 -0.000273075
12.3565 -0.00660893 -0.000270304
12.3979 -0.00656442 -0.000267567
12.4394 -0.00652029 -0.000264863
12.481 -0.00647655 -0.000262191
12.5226 -0.00643318 -0.000259552
12.5643 -0.00639019 -0.000256944
12.6061 -0.00634756 -0.000254367
12.6479 -0.0063053 -0.000251821
12.6898 -0.00626339 -0.000249305
12.7317 -0.00622185 -0.000246819
12.7737 -0.00618065 -0.000244362
12.8158 -0.0061398 -0.000241934
12.8579 -0.00609929 -0.000239535
12.9001 -0.00605912 -0.000237163
12.9424 -0.00601928 -0.000234819
12.9847 -0.00597977 -0.000232503
13.0271 -0.0059406 -0.000230213
13.0696 -0.00590174 -0.00022795
13.1121 -0.0058632 -0.000225713
13.1547 -0.00582498 -0.000223501
13.1974 -0.00578706 -0.000221315
13.2402 -0.00574946 -0.000219153
13.283 -0.00571216 -0.000217016
13.3259 -0.00567516 -0.000214904
13.3689 -0.00563845 -0.000212815
13.4119 -0.00560204 -0.00021075
13.455 -0.00556592 -0.000208708
13.4982 -0.00553009 -0.000206689
13.5415 -0.00549454 -0.000204692
13.5848 -0.00545927 -0.000202717
13.6283 -0.00542427 -0.000200765
13.6718 -0.00538955 -0.000198834
13.7153 -0.0053551 -0.000196924
13.759 -0.00532092 -0.000195036
13.8028 -0.005287 -0.000193168
13.8466 -0.00525335 -0.00019132
13.8905 -0.00521995 -0.000189492
13.9345 -0.0051868 -0.000187685
13.9786 -0.00515391 -0.000185897
14.0227 -0.00512127 -0.000184128
14.067 -0.00508887 -0.000182378
14.1113 -0.00505672 -0.000180647
14.1558 -0.00502481 -0.000178934
14.2003 -0.00499314 -0.00017724
14.2449 -0.0049617 -0.000175563
14.2896 -0.0049305 -0.000173905
14.3344 -0.00489953 -0.000172264
14.3793 -0.00486878 -0.00017064
14.4243 -0.00483826 -0.000169033
14.4693 -0.00480796 -0.000167443
14.5145 -0.00477788 -0.000165869
14.5598 -0.00474802 -0.000164312
14.6052 -0.00471837 -0.000162771
14.6506 -0.00468894 -0.000161246
14.6962 -0.00465971 -0.000159736
14.7419 -0.00463069 -0.000158242
14.7877 -0.00460188 -0.000156763
14.8336 -0.00457327 -0.0001553
14.8796 -0.00454487 -0.000153851
14.9257 -0.00451666 -0.000152417
14.9719 -0.00448864 -0.000150997
15.0182 -0.00446082 -0.000149591
15.0647 -0.0044332 -0.0001482
15.1112 -0.00440576 -0.000146823
15.1579 -0.00437851 -0.000145459
15.2047 -0.00435144 -0.000144108
15.2516 -0.00432456 -0.000142771
15.2986 -0.00429785 -0.000141448
15.3458 -0.00427133 -0.000140137
15.393 -0.00424498 -0.000138839
15.4404 -0.00421881 -0.000137553
15.488 -0.00419281 -0.00013628
15.5356 -0.00416698 -0.00013502
15.5834 -0.00414132 -0.000133771
15.6313 -0.00411583 -0.000132535
15.6794 -0.0040905 -0.00013131
15.7276 -0.00406533 -0.000130097
15.7759 -0.00404032 -0.000128895
15.8243 -0.00401548 -0.000127705
15.873 -0.00399079 -0.000126526
15.9217 -0.00396625 -0.000125358
15.9706 -0.00394187 -0.000124201
16.0197 -0.00391764 -0.000123055
16.0689 -0.00389356 -0.00012192
16.1182 -0.00386962 -0.000120794
16.1677 -0.00384584 -0.00011968
16.2174 -0.00382219 -0.000118575
16.2672 -0.00379869 -0.000117481
16.3172 -0.00377533 -0.000116396
16.3674 -0.0037521 -0.000115321
16.4177 -0.00372902 -0.000114256
16.4682 -0.00370607 -0.0001132
16.5189 -0.00368325 -0.000112154
16.5697 -0.00366056 -0.000111117
16.6208 -0.00363801 -0.000110089
16.672 -0.00361558 -0.00010907
16.7234 -0.00359327 -0.000108061
16.775 -0.0035711 -0.000107059
16.8268 -0.00354904 -0.000106067
16.8787 -0.00352711 -0.000105083
16.9309 -0.00350529 -0.000104108
16.9833 -0.00348359 -0.00010314
17.0359 -0.00346201 -0.000102181
17.0887 -0.00344054 -0.00010123
17.1418 -0.00341919 -0.000100287
17.195 -0.00339794 -9.9352e-05
17.2485 -0.00337681 -9.84244e-05
17.3022 -0.00335578 -9.75045e-05
17.3562 -0.00333485 -9.65921e-05
17.4104 -0.00331403 -9.56871e-05
17.4648 -0.00329331 -9.47893e-05
17.5195 -0.00327269 -9.38986e-05
17.5744 -0.00325217 -9.30151e-05
17.6296 -0.00323175 -9.21384e-05
17.6851 -0.00321142 -9.12686e-05
17.7408 -0.00319118 -9.04055e-05
17.7969 -0.00317103 -8.95489e-05
17.8532 -0.00315097 -8.86989e-05
17.9098 -0.003131 -8.78553e-05
17.9667 -0.00311111 -8.70179e-05
18.0239 -0.00309131 -8.61867e-05
18.0815 -0.00307158 -8.53616e-05
18.1393 -0.00305194 -8.45424e-05
18.1975 -0.00303237 -8.37291e-05
18.256 -0.00301287 -8.29214e-05
18.3149 -0.00299345 -8.21194e-05
18.3742 -0.0029741 -8.13229e-05
18.4338 -0.00295481 -8.05318e-05
18.4938 -0.00293559 -7.97459e-05
18.5542 -0.00291644 -7.89652e-05
18.615 -0.00289734 -7.81895e-05
18.6762 -0.0028783 -7.74187e-05
18.7379 -0.00285932 -7.66527e-05
18.8 -0.00284039 -7.58914e-05
18.8625 -0.00282151 -7.51346e-05
18.9255 -0.00280267 -7.43822e-05
18.9891 -0.00278388 -7.36341e-05
19.0531 -0.00276513 -7.28901e-05
19.1177 -0.00274642 -7.21501e-05
19.1828 -0.00272774 -7.1414e-05
19.2484 -0.00270908 -7.06815e-05
19.3147 -0.00269046 -6.99526e-05
19.3816 -0.00267185 -6.92271e-05
19.4491 -0.00265327 -6.85048e-05
19.5173 -0.00263469 -6.77855e-05
19.5862 -0.00261612 -6.7069e-05
19.6558 -0.00259756 -6.63552e-05
19.7262 -0.00257899 -6.56438e-05
19.7974 -0.00256041 -6.49346e-05
19.8694 -0.00254182 -6.42274e-05
19.9423 -0.0025232 -6.35219e-05
20.0162 -0.00250455 -6.28178e-05
20.091 -0.00248586 -6.21149e-05
20.1669 -0.00246712 -6.14127e-05
20.244 -0.00244832 -6.0711e-05
20.3222 -0.00242945 -6.00094e-05
20.4016 -0.00241049 -5.93074e-05
20.4825 -0.00239144 -5.86046e-05
20.5648 -0.00237227 -5.79003e-05
20.6487 -0.00235296 -5.7194e-05
20.7344 -0.00233351 -5.6485e-05
20.8219 -0.00231387 -5.57724e-05
20.9115 -0.00229402 -5.50553e-05
21.0034 -0.00227392 -5.43325e-05
21.0979 -0.00225354 -5.36026e-05
21.1952 -0.00223283 -5.28641e-05
21.2959 -0.0022117 -5.21147e-05
21.4004 -0.0021901 -5.13518e-05
21.5093 -0.0021679 -5.05719e-05
21.6237 -0.00214495 -4.97702e-05
21.7448 -0.00212105 -4.89396e-05
21.8747 -0.00209588 -4.80698e-05
22.0165 -0.00206888 -4.71428e-05
22.1768 -0.002039 -4.61238e-05
22.3723 -0.00200343 -4.49206e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.25Lambda0.5Nc1ClassicOneLoop/GApTwoLoop.txt <==
-22.3723 -0.00200186 4.48506e-05
-22.1768 -0.00203738 4.60507e-05
-22.0165 -0.00206721 4.7067e-05
-21.8747 -0.00209417 4.79915e-05
-21.7448 -0.0021193 4.8859e-05
-21.6237 -0.00214316 4.96873e-05
-21.5093 -0.00216607 5.04868e-05
-21.4004 -0.00218823 5.12645e-05
-21.2959 -0.0022098 5.20253e-05
-21.1952 -0.00223089 5.27725e-05
-21.0979 -0.00225157 5.35089e-05
-21.0034 -0.00227192 5.42366e-05
-20.9115 -0.00229197 5.49573e-05
-20.8219 -0.00231179 5.56723e-05
-20.7344 -0.00233139 5.63828e-05
-20.6487 -0.00235081 5.70897e-05
-20.5648 -0.00237008 5.77939e-05
-20.4825 -0.00238922 5.8496e-05
-20.4016 -0.00240823 5.91967e-05
-20.3222 -0.00242715 5.98965e-05
-20.244 -0.00244599 6.05959e-05
-20.1669 -0.00246475 6.12954e-05
-20.091 -0.00248346 6.19953e-05
-20.0162 -0.00250211 6.2696e-05
-19.9423 -0.00252073 6.33978e-05
-19.8694 -0.00253931 6.4101e-05
-19.7974 -0.00255787 6.48059e-05
-19.7262 -0.00257641 6.55128e-05
-19.6558 -0.00259494 6.62218e-05
-19.5862 -0.00261347 6.69332e-05
-19.5173 -0.002632 6.76473e-05
-19.4491 -0.00265054 6.83641e-05
-19.3816 -0.00266909 6.9084e-05
-19.3147 -0.00268765 6.9807e-05
-19.2484 -0.00270624 7.05334e-05
-19.1828 -0.00272485 7.12633e-05
-19.1177 -0.00274349 7.19969e-05
-19.0531 -0.00276217 7.27342e-05
-18.9891 -0.00278088 7.34756e-05
-18.9255 -0.00279963 7.4221e-05
-18.8625 -0.00281842 7.49707e-05
-18.8 -0.00283726 7.57247e-05
-18.7379 -0.00285615 7.64833e-05
-18.6762 -0.00287509 7.72464e-05
-18.615 -0.00289409 7.80144e-05
-18.5542 -0.00291314 7.87871e-05
-18.4938 -0.00293225 7.9565e-05
-18.4338 -0.00295143 8.03478e-05
-18.3742 -0.00297067 8.1136e-05
-18.3149 -0.00298998 8.19295e-05
-18.256 -0.00300935 8.27284e-05
-18.1975 -0.0030288 8.35329e-05
-18.1393 -0.00304833 8.43431e-05
-18.0815 -0.00306793 8.51591e-05
-18.0239 -0.0030876 8.5981e-05
-17.9667 -0.00310736 8.68088e-05
-17.9098 -0.0031272 8.76429e-05
-17.8532 -0.00314712 8.84831e-05
-17.7969 -0.00316713 8.93297e-05
-17.7408 -0.00318723 9.01827e-05
-17.6851 -0.00320742 9.10423e-05
-17.6296 -0.0032277 9.19085e-05
-17.5744 -0.00324808 9.27816e-05
-17.5195 -0.00326855 9.36614e-05
-17.4648 -0.00328911 9.45484e-05
-17.4104 -0.00330978 9.54423e-05
-17.3562 -0.00333055 9.63435e-05
-17.3022 -0.00335142 9.7252e-05
-17.2485 -0.00337239 9.8168e-05
-17.195 -0.00339347 9.90915e-05
-17.1418 -0.00341466 0.000100023
-17.0887 -0.00343596 0.000100962
-17.0359 -0.00345737 0.000101908
-16.9833 -0.0034789 0.000102863
-16.9309 -0.00350054 0.000103826
-16.8787 -0.00352229 0.000104797
-16.8268 -0.00354417 0.000105777
-16.775 -0.00356616 0.000106765
-16.7234 -0.00358828 0.000107761
-16.672 -0.00361052 0.000108766
-16.6208 -0.00363289 0.000109781
-16.5697 -0.00365538 0.000110804
-16.5189 -0.003678 0.000111836
-16.4682 -0.00370076 0.000112877
-16.4177 -0.00372364 0.000113928
-16.3674 -0.00374666 0.000114988
-16.3172 -0.00376982 0.000116057
-16.2672 -0.00379311 0.000117137
-16.2174 -0.00381654 0.000118226
-16.1677 -0.00384012 0.000119325
-16.1182 -0.00386383 0.000120435
-16.0689 -0.0038877 0.000121554
-16.0197 -0.00391171 0.000122684
-15.9706 -0.00393586 0.000123825
-15.9217 -0.00396017 0.000124976
-15.873 -0.00398463 0.000126138
-15.8243 -0.00400925 0.000127311
-15.7759 -0.00403402 0.000128495
-15.7276 -0.00405894 0.00012969
-15.6794 -0.00408403 0.000130897
-15.6313 -0.00410928 0.000132115
-15.5834 -0.00413469 0.000133345
-15.5356 -0.00416027 0.000134587
-15.488 -0.00418602 0.000135841
-15.4404 -0.00421194 0.000137107
-15.393 -0.00423802 0.000138385
-15.3458 -0.00426428 0.000139676
-15.2986 -0.00429072 0.00014098
-15.2516 -0.00431734 0.000142297
-15.2047 -0.00434413 0.000143626
-15.1579 -0.0043711 0.000144969
-15.1112 -0.00439826 0.000146325
-15.0647 -0.00442561 0.000147695
-15.0182 -0.00445314 0.000149079
-14.9719 -0.00448087 0.000150476
-14.9257 -0.00450878 0.000151888
-14.8796 -0.0045369 0.000153314
-14.8336 -0.00456521 0.000154754
-14.7877 -0.00459371 0.00015621
-14.7419 -0.00462242 0.00015768
-14.6962 -0.00465134 0.000159165
-14.6506 -0.00468046 0.000160665
-14.6052 -0.00470978 0.000162181
-14.5598 -0.00473932 0.000163713
-14.5145 -0.00476908 0.000165261
-14.4693 -0.00479905 0.000166825
-14.4243 -0.00482923 0.000168405
-14.3793 -0.00485964 0.000170002
-14.3344 -0.00489027 0.000171616
-14.2896 -0.00492113 0.000173247
-14.2449 -0.00495221 0.000174895
-14.2003 -0.00498353 0.000176561
-14.1558 -0.00501508 0.000178245
-14.1113 -0.00504687 0.000179946
-14.067 -0.0050789 0.000181666
-14.0227 -0.00511117 0.000183405
-13.9786 -0.00514368 0.000185162
-13.9345 -0.00517644 0.000186939
-13.8905 -0.00520945 0.000188735
-13.8466 -0.00524272 0.00019055
-13.8028 -0.00527624 0.000192385
-13.759 -0.00531002 0.000194241
-13.7153 -0.00534406 0.000196117
-13.6718 -0.00537837 0.000198014
-13.6283 -0.00541295 0.000199931
-13.5848 -0.0054478 0.000201871
-13.5415 -0.00548292 0.000203831
-13.4982 -0.00551832 0.000205814
-13.455 -0.005554 0.000207819
-13.4119 -0.00558997 0.000209847
-13.3689 -0.00562622 0.000211897
-13.3259 -0.00566277 0.000213971
-13.283 -0.00569961 0.000216069
-13.2402 -0.00573674 0.00021819
-13.1974 -0.00577418 0.000220336
-13.1547 -0.00581193 0.000222506
-13.1121 -0.00584998 0.000224701
-13.0696 -0.00588835 0.000226922
-13.0271 -0.00592703 0.000229169
-12.9847 -0.00596603 0.000231441
-12.9424 -0.00600536 0.00023374
-12.9001 -0.00604501 0.000236066
-12.8579 -0.00608499 0.000238419
-12.8158 -0.00612531 0.0002408
-12.7737 -0.00616597 0.000243209
-12.7317 -0.00620698 0.000245647
-12.6898 -0.00624833 0.000248114
-12.6479 -0.00629003 0.00025061
-12.6061 -0.00633209 0.000253136
-12.5643 -0.00637451 0.000255692
-12.5226 -0.00641729 0.000258279
-12.481 -0.00646045 0.000260897
-12.4394 -0.00650398 0.000263547
-12.3979 -0.00654788 0.000266229
-12.3565 -0.00659217 0.000268944
-12.3151 -0.00663685 0.000271691
-12.2738 -0.00668192 0.000274473
-12.2325 -0.00672739 0.000277289
-12.1913 -0.00677326 0.00028014
-12.1501 -0.00681953 0.000283025
-12.109 -0.00686623 0.000285947
-12.068 -0.00691333 0.000288905
-12.027 -0.00696087 0.000291901
-11.986 -0.00700882 0.000294933
-11.9452 -0.00705722 0.000298004
-11.9043 -0.00710605 0.000301114
-11.8636 -0.00715533 0.000304263
-11.8228 -0.00720506 0.000307452
-11.7822 -0.00725524 0.000310681
-11.7415 -0.00730589 0.000313952
-11.701 -0.007357 0.000317265
-11.6605 -0.00740859 0.000320621
-11.62 -0.00746066 0.00032402
-11.5796 -0.00751322 0.000327462
-11.5392 -0.00756626 0.00033095
-11.4989 -0.00761981 0.000334483
-11.4587 -0.00767386 0.000338063
-11.4184 -0.00772843 0.000341689
-11.3783 -0.00778351 0.000345363
-11.3381 -0.00783912 0.000349085
-11.2981 -0.00789526 0.000352858
-11.2581 -0.00795195 0.00035668
-11.2181 -0.00800918 0.000360553
-11.1781 -0.00806696 0.000364478
-11.1383 -0.0081253 0.000368456
-11.0984 -0.00818422 0.000372487
-11.0586 -0.00824371 0.000376573
-11.0189 -0.00830379 0.000380714
-10.9792 -0.00836446 0.000384912
-10.9395 -0.00842573 0.000389167
-10.8999 -0.0084876 0.000393481
-10.8603 -0.0085501 0.000397854
-10.8208 -0.00861322 0.000402287
-10.7813 -0.00867698 0.000406782
-10.7418 -0.00874137 0.000411339
-10.7024 -0.00880642 0.00041596
-10.6631 -0.00887213 0.000420645
-10.6238 -0.00893852 0.000425397
-10.5845 -0.00900558 0.000430215
-10.5452 -0.00907333 0.000435102
-10.506 -0.00914177 0.000440058
-10.4669 -0.00921093 0.000445084
-10.4278 -0.00928081 0.000450183
-10.3887 -0.00935141 0.000455354
-10.3496 -0.00942276 0.000460601
-10.3106 -0.00949485 0.000465923
-10.2717 -0.0095677 0.000471322
-10.2328 -0.00964133 0.0004768
-10.1939 -0.00971574 0.000482358
-10.155 -0.00979094 0.000487997
-10.1162 -0.00986695 0.00049372
-10.0774 -0.00994378 0.000499527
-10.0387 -0.0100214 0.00050542
-10 -0.0100999 0.000511401
-9.96134 -0.0101793 0.000517472
-9.92271 -0.0102595 0.000523633
-9.88412 -0.0103406 0.000529887
-9.84557 -0.0104226 0.000536236
-9.80704 -0.0105055 0.000542681
-9.76856 -0.0105893 0.000549224
-9.73011 -0.0106741 0.000555867
-9.69169 -0.0107598 0.000562612
-9.65331 -0.0108464 0.000569461
-9.61496 -0.0109341 0.000576416
-9.57664 -0.0110227 0.000583479
-9.53836 -0.0111123 0.000590652
-9.50011 -0.011203 0.000597937
-9.46189 -0.0112947 0.000605336
-9.42371 -0.0113874 0.000612853
-9.38556 -0.0114813 0.000620488
-9.34744 -0.0115762 0.000628245
-9.30935 -0.0116722 0.000636125
-9.2713 -0.0117694 0.000644131
-9.23327 -0.0118676 0.000652267
-9.19528 -0.0119671 0.000660533
-9.15732 -0.0120677 0.000668934
-9.11939 -0.0121695 0.000677472
-9.08149 -0.0122726 0.000686149
-9.04362 -0.0123768 0.000694968
-9.00578 -0.0124823 0.000703933
-8.96797 -0.0125892 0.000713046
-8.93019 -0.0126972 0.000722311
-8.89244 -0.0128067 0.00073173
-8.85471 -0.0129174 0.000741307
-8.81702 -0.0130295 0.000751046
-8.77936 -0.013143 0.000760949
-8.74172 -0.013258 0.00077102
-8.70412 -0.0133743 0.000781262
-8.66654 -0.0134921 0.000791681
-8.62899 -0.0136114 0.000802277
-8.59146 -0.0137322 0.000813058
-8.55397 -0.0138545 0.000824025
-8.5165 -0.0139784 0.000835183
-8.47906 -0.0141039 0.000846536
-8.44165 -0.0142309 0.000858089
-8.40426 -0.0143597 0.000869846
-8.3669 -0.01449 0.000881811
-8.32956 -0.0146221 0.000893989
-8.29226 -0.0147559 0.000906386
-8.25497 -0.0148915 0.000919004
-8.21772 -0.0150289 0.000931851
-8.18049 -0.0151681 0.000944931
-8.14328 -0.0153091 0.000958249
-8.1061 -0.0154521 0.00097181
-8.06895 -0.0155969 0.000985622
-8.03182 -0.0157437 0.000999688
-7.99471 -0.0158926 0.00101402
-7.95763 -0.0160434 0.00102861
-7.92058 -0.0161963 0.00104348
-7.88355 -0.0163513 0.00105863
-7.84654 -0.0165085 0.00107406
-7.80955 -0.0166679 0.00108979
-7.77259 -0.0168294 0.00110582
-7.73566 -0.0169933 0.00112215
-7.69874 -0.0171594 0.0011388
-7.66185 -0.017328 0.00115577
-7.62498 -0.0174989 0.00117308
-7.58814 -0.0176723 0.00119072
-7.55132 -0.0178481 0.00120871
-7.51452 -0.0180265 0.00122706
-7.47774 -0.0182076 0.00124577
-7.44099 -0.0183912 0.00126485
-7.40425 -0.0185776 0.00128432
-7.36754 -0.0187667 0.00130418
-7.33085 -0.0189586 0.00132444
-7.29418 -0.0191534 0.00134512
-7.25754 -0.0193511 0.00136622
-7.22091 -0.0195517 0.00138775
-7.18431 -0.0197555 0.00140973
-7.14772 -0.0199623 0.00143217
-7.11116 -0.0201723 0.00145508
-7.07462 -0.0203855 0.00147846
-7.0381 -0.020602 0.00150235
-7.00159 -0.0208219 0.00152674
-6.96511 -0.0210453 0.00155166
-6.92865 -0.0212721 0.00157711
-6.89221 -0.0215026 0.00160311
-6.85579 -0.0217367 0.00162968
-6.81938 -0.0219745 0.00165683
-6.783 -0.0222162 0.00168457
-6.74664 -0.0224618 0.00171294
-6.71029 -0.0227114 0.00174193
-6.67397 -0.0229651 0.00177157
-6.63766 -0.0232229 0.00180188
-6.60137 -0.023485 0.00183287
-6.5651 -0.0237515 0.00186457
-6.52885 -0.0240224 0.001897
-6.49262 -0.0242979 0.00193018
-6.4564 -0.0245781 0.00196412
-6.42021 -0.0248631 0.00199886
-6.38403 -0.0251529 0.00203442
-6.34786 -0.0254477 0.00207081
-6.31172 -0.0257476 0.00210807
-6.27559 -0.0260528 0.00214622
-6.23949 -0.0263634 0.00218529
-6.20339 -0.0266794 0.00222531
-6.16732 -0.027001 0.00226631
-6.13126 -0.0273284 0.0023083
-6.09522 -0.0276617 0.00235134
-6.05919 -0.0280011 0.00239545
-6.02319 -0.0283466 0.00244066
-5.9872 -0.0286984 0.00248702
-5.95122 -0.0290568 0.00253455
-5.91526 -0.0294218 0.00258329
-5.87932 -0.0297937 0.00263329
-5.84339 -0.0301725 0.00268458
-5.80748 -0.0305586 0.00273721
-5.77158 -0.030952 0.00279123
-5.7357 -0.0313529 0.00284667
-5.69984 -0.0317616 0.00290359
-5.66399 -0.0321783 0.00296204
-5.62815 -0.0326032 0.00302207
-5.59233 -0.0330364 0.00308374
-5.55653 -0.0334783 0.0031471
-5.52074 -0.033929 0.00321221
-5.48497 -0.0343888 0.00327913
-5.4492 -0.0348579 0.00334794
-5.41346 -0.0353367 0.00341869
-5.37773 -0.0358253 0.00349147
-5.34201 -0.036324 0.00356633
-5.30631 -0.0368332 0.00364337
-5.27062 -0.0373531 0.00372265
-5.23494 -0.0378841 0.00380428
-5.19928 -0.0384264 0.00388833
-5.16363 -0.0389804 0.0039749
-5.128 -0.0395464 0.00406408
-5.09237 -0.0401248 0.00415599
-5.05677 -0.040716 0.00425072
-5.02117 -0.0413203 0.00434839
-4.98559 -0.0419382 0.00444912
-4.95002 -0.04257 0.00455303
-4.91446 -0.0432163 0.00466026
-4.87892 -0.0438773 0.00477094
-4.84339 -0.0445537 0.00488522
-4.80787 -0.0452458 0.00500325
-4.77237 -0.0459543 0.0051252
-4.73687 -0.0466795 0.00525123
-4.70139 -0.0474222 0.00538151
-4.66592 -0.0481828 0.00551626
-4.63046 -0.0489619 0.00565566
-4.59502 -0.0497601 0.00579992
-4.55958 -0.0505781 0.00594928
-4.52416 -0.0514166 0.00610397
-4.48875 -0.0522763 0.00626424
-4.45335 -0.0531579 0.00643037
-4.41797 -0.0540621 0.00660263
-4.38259 -0.0549898 0.00678134
-4.34722 -0.0559417 0.0069668
-4.31187 -0.0569188 0.00715938
-4.27653 -0.057922 0.00735943
-4.24119 -0.0589522 0.00756736
-4.20587 -0.0600104 0.00778356
-4.17056 -0.0610977 0.00800851
-4.13526 -0.062215 0.00824265
-4.09997 -0.0633637 0.00848654
-4.06469 -0.0645447 0.00874069
-4.02942 -0.0657594 0.00900571
-3.99416 -0.0670091 0.00928223
-3.95891 -0.0682952 0.00957093
-3.92367 -0.0696189 0.00987254
-3.88844 -0.0709818 0.0101879
-3.85322 -0.0723855 0.0105177
-3.81801 -0.0738314 0.0108631
-3.7828 -0.0753214 0.0112248
-3.74761 -0.076857 0.0116041
-3.71243 -0.0784402 0.0120021
-3.67726 -0.0800727 0.0124199
-3.64209 -0.0817565 0.0128589
-3.60694 -0.0834936 0.0133204
-3.57179 -0.0852861 0.0138061
-3.53665 -0.087136 0.0143174
-3.50152 -0.0890455 0.0148561
-3.4664 -0.0910169 0.0154241
-3.43129 -0.0930524 0.016023
-3.39619 -0.0951544 0.016655
-3.36109 -0.0973254 0.0173221
-3.32601 -0.0995679 0.0180264
-3.29093 -0.101884 0.0187701
-3.25586 -0.104277 0.0195553
-3.2208 -0.10675 0.0203843
-3.18574 -0.109306 0.0212594
-3.1507 -0.111947 0.0221827
-3.11566 -0.114678 0.0231565
-3.08063 -0.117502 0.0241832
-3.0456 -0.120424 0.0252652
-3.01059 -0.123449 0.0264047
-2.97558 -0.126582 0.0276048
-2.94058 -0.129829 0.0288681
-2.90558 -0.133198 0.0301983
-2.87059 -0.136696 0.0315991
-2.83561 -0.140332 0.0330752
-2.80064 -0.144114 0.0346318
-2.76567 -0.148052 0.0362751
-2.73071 -0.152158 0.0380122
-2.69576 -0.156443 0.0398515
-2.66081 -0.160918 0.0418023
-2.62587 -0.165597 0.0438755
-2.59094 -0.170494 0.046083
-2.55601 -0.175621 0.0484386
-2.52109 -0.180995 0.0509575
-2.48617 -0.186632 0.0536569
-2.45126 -0.192548 0.0565557
-2.41636 -0.198761 0.0596754
-2.38146 -0.20529 0.0630397
-2.34657 -0.212155 0.0666756
-2.31168 -0.219377 0.0706128
-2.2768 -0.226978 0.0748853
-2.24192 -0.234981 0.0795311
-2.20705 -0.243413 0.0845933
-2.17219 -0.252298 0.0901204
-2.13733 -0.261663 0.0961681
-2.10247 -0.271536 0.102799
-2.06762 -0.281945 0.110085
-2.03278 -0.292919 0.118108
-1.99794 -0.304486 0.126962
-1.9631 -0.316671 0.136754
-1.92827 -0.329497 0.147608
-1.89345 -0.342983 0.159664
-1.85862 -0.35714 0.173085
-1.82381 -0.371971 0.188055
-1.78899 -0.38746 0.204789
-1.75419 -0.403577 0.223527
-1.71938 -0.420259 0.244545
-1.68458 -0.437413 0.268156
-1.64979 -0.454894 0.294708
-1.61499 -0.472497 0.324588
-1.58021 -0.489936 0.358222
-1.54542 -0.506826 0.396062
-1.51064 -0.522653 0.438578
-1.47586 -0.536755 0.486238
-1.44109 -0.548282 0.539473
-1.40632 -0.556183 0.598634
-1.37155 -0.559173 0.663924
-1.33679 -0.555746 0.735323
-1.30203 -0.544175 0.812477
-1.26727 -0.522596 0.894602
-1.23251 -0.489085 0.980359
-1.19776 -0.441852 1.06778
-1.16301 -0.379433 1.15421
-1.12827 -0.30097 1.23639
-1.09352 -0.206468 1.31055
-1.05878 -0.0970313 1.37273
-1.02405 0.025022 1.41915
-0.989309 0.156193 1.44669
-0.954576 0.292035 1.45323
-0.919844 0.427573 1.43812
-0.885115 0.557825 1.40217
-0.850388 0.678368 1.34763
-0.815663 0.785753 1.27784
-0.78094 0.877802 1.19676
-0.746219 0.953611 1.10852
-0.711499 1.01345 1.01695
-0.676781 1.05844 0.925307
-0.642065 1.09032 0.836139
-0.60735 1.11106 0.751248
-0.572637 1.12272 0.671767
-0.537925 1.12723 0.598278
-0.503214 1.12633 0.530936
-0.468504 1.12151 0.469603
-0.433796 1.11399 0.413933
-0.399089 1.10477 0.363477
-0.364382 1.09465 0.317714
-0.329676 1.08423 0.276118
-0.294972 1.074 0.23816
-0.260267 1.06431 0.203345
-0.225564 1.05542 0.1712
-0.190861 1.04754 0.141292
-0.156158 1.0408 0.113213
-0.121456 1.0353 0.0865938
-0.0867541 1.03113 0.0610781
-0.0520524 1.02833 0.0363415
-0.0173508 1.02692 0.0120621
0.0173508 1.02692 -0.0120621
0.0520524 1.02833 -0.0363415
0.0867541 1.03113 -0.0610781
0.121456 1.0353 -0.0865938
0.156158 1.0408 -0.113213
0.190861 1.04754 -0.141292
0.225564 1.05542 -0.1712
0.260267 1.06431 -0.203345
0.294972 1.074 -0.23816
0.329676 1.08423 -0.276118
0.364382 1.09465 -0.317714
0.399089 1.10477 -0.363477
0.433796 1.11399 -0.413933
0.468504 1.12151 -0.469603
0.503214 1.12633 -0.530936
0.537925 1.12723 -0.598278
0.572637 1.12272 -0.671767
0.60735 1.11106 -0.751248
0.642065 1.09032 -0.836139
0.676781 1.05844 -0.925307
0.711499 1.01345 -1.01695
0.746219 0.953611 -1.10852
0.78094 0.877802 -1.19676
0.815663 0.785753 -1.27784
0.850388 0.678368 -1.34763
0.885115 0.557825 -1.40217
0.919844 0.427573 -1.43812
0.954576 0.292035 -1.45323
0.989309 0.156193 -1.44669
1.02405 0.025022 -1.41915
1.05878 -0.0970313 -1.37273
1.09352 -0.206468 -1.31055
1.12827 -0.30097 -1.23639
1.16301 -0.379433 -1.15421
1.19776 -0.441852 -1.06778
1.23251 -0.489085 -0.980359
1.26727 -0.522596 -0.894602
1.30203 -0.544175 -0.812477
1.33679 -0.555746 -0.735323
1.37155 -0.559173 -0.663924
1.40632 -0.556183 -0.598634
1.44109 -0.548282 -0.539473
1.47586 -0.536755 -0.486238
1.51064 -0.522653 -0.438578
1.54542 -0.506826 -0.396062
1.58021 -0.489936 -0.358222
1.61499 -0.472497 -0.324588
1.64979 -0.454894 -0.294708
1.68458 -0.437413 -0.268156
1.71938 -0.420259 -0.244545
1.75419 -0.403577 -0.223527
1.78899 -0.38746 -0.204789
1.82381 -0.371971 -0.188055
1.85862 -0.35714 -0.173085
1.89345 -0.342983 -0.159664
1.92827 -0.329497 -0.147608
1.9631 -0.316671 -0.136754
1.99794 -0.304486 -0.126962
2.03278 -0.292919 -0.118108
2.06762 -0.281945 -0.110085
2.10247 -0.271536 -0.102799
2.13733 -0.261663 -0.0961681
2.17219 -0.252298 -0.0901204
2.20705 -0.243413 -0.0845933
2.24192 -0.234981 -0.0795311
2.2768 -0.226978 -0.0748853
2.31168 -0.219377 -0.0706128
2.34657 -0.212155 -0.0666756
2.38146 -0.20529 -0.0630397
2.41636 -0.198761 -0.0596754
2.45126 -0.192548 -0.0565557
2.48617 -0.186632 -0.0536569
2.52109 -0.180995 -0.0509575
2.55601 -0.175621 -0.0484386
2.59094 -0.170494 -0.046083
2.62587 -0.165597 -0.0438755
2.66081 -0.160918 -0.0418023
2.69576 -0.156443 -0.0398515
2.73071 -0.152158 -0.0380122
2.76567 -0.148052 -0.0362751
2.80064 -0.144114 -0.0346318
2.83561 -0.140332 -0.0330752
2.87059 -0.136696 -0.0315991
2.90558 -0.133198 -0.0301983
2.94058 -0.129829 -0.0288681
2.97558 -0.126582 -0.0276048
3.01059 -0.123449 -0.0264047
3.0456 -0.120424 -0.0252652
3.08063 -0.117502 -0.0241832
3.11566 -0.114678 -0.0231565
3.1507 -0.111947 -0.0221827
3.18574 -0.109306 -0.0212594
3.2208 -0.10675 -0.0203843
3.25586 -0.104277 -0.0195553
3.29093 -0.101884 -0.0187701
3.32601 -0.0995679 -0.0180264
3.36109 -0.0973254 -0.0173221
3.39619 -0.0951544 -0.016655
3.43129 -0.0930524 -0.016023
3.4664 -0.0910169 -0.0154241
3.50152 -0.0890455 -0.0148561
3.53665 -0.087136 -0.0143174
3.57179 -0.0852861 -0.0138061
3.60694 -0.0834936 -0.0133204
3.64209 -0.0817565 -0.0128589
3.67726 -0.0800727 -0.0124199
3.71243 -0.0784402 -0.0120021
3.74761 -0.076857 -0.0116041
3.7828 -0.0753214 -0.0112248
3.81801 -0.0738314 -0.0108631
3.85322 -0.0723855 -0.0105177
3.88844 -0.0709818 -0.0101879
3.92367 -0.0696189 -0.00987254
3.95891 -0.0682952 -0.00957093
3.99416 -0.0670091 -0.00928223
4.02942 -0.0657594 -0.00900571
4.06469 -0.0645447 -0.00874069
4.09997 -0.0633637 -0.00848654
4.13526 -0.062215 -0.00824265
4.17056 -0.0610977 -0.00800851
4.20587 -0.0600104 -0.00778356
4.24119 -0.0589522 -0.00756736
4.27653 -0.057922 -0.00735943
4.31187 -0.0569188 -0.00715938
4.34722 -0.0559417 -0.0069668
4.38259 -0.0549898 -0.00678134
4.41797 -0.0540621 -0.00660263
4.45335 -0.0531579 -0.00643037
4.48875 -0.0522763 -0.00626424
4.52416 -0.0514166 -0.00610397
4.55958 -0.0505781 -0.00594928
4.59502 -0.0497601 -0.00579992
4.63046 -0.0489619 -0.00565566
4.66592 -0.0481828 -0.00551626
4.70139 -0.0474222 -0.00538151
4.73687 -0.0466795 -0.00525123
4.77237 -0.0459543 -0.0051252
4.80787 -0.0452458 -0.00500325
4.84339 -0.0445537 -0.00488522
4.87892 -0.0438773 -0.00477094
4.91446 -0.0432163 -0.00466026
4.95002 -0.04257 -0.00455303
4.98559 -0.0419382 -0.00444912
5.02117 -0.0413203 -0.00434839
5.05677 -0.040716 -0.00425072
5.09237 -0.0401248 -0.00415599
5.128 -0.0395464 -0.00406408
5.16363 -0.0389804 -0.0039749
5.19928 -0.0384264 -0.00388833
5.23494 -0.0378841 -0.00380428
5.27062 -0.0373531 -0.00372265
5.30631 -0.0368332 -0.00364337
5.34201 -0.036324 -0.00356633
5.37773 -0.0358253 -0.00349147
5.41346 -0.0353367 -0.00341869
5.4492 -0.0348579 -0.00334794
5.48497 -0.0343888 -0.00327913
5.52074 -0.033929 -0.00321221
5.55653 -0.0334783 -0.0031471
5.59233 -0.0330364 -0.00308374
5.62815 -0.0326032 -0.00302207
5.66399 -0.0321783 -0.00296204
5.69984 -0.0317616 -0.00290359
5.7357 -0.0313529 -0.00284667
5.77158 -0.030952 -0.00279123
5.80748 -0.0305586 -0.00273721
5.84339 -0.0301725 -0.00268458
5.87932 -0.0297937 -0.00263329
5.91526 -0.0294218 -0.00258329
5.95122 -0.0290568 -0.00253455
5.9872 -0.0286984 -0.00248702
6.02319 -0.0283466 -0.00244066
6.05919 -0.0280011 -0.00239545
6.09522 -0.0276617 -0.00235134
6.13126 -0.0273284 -0.0023083
6.16732 -0.027001 -0.00226631
6.20339 -0.0266794 -0.00222531
6.23949 -0.0263634 -0.00218529
6.27559 -0.0260528 -0.00214622
6.31172 -0.0257476 -0.00210807
6.34786 -0.0254477 -0.00207081
6.38403 -0.0251529 -0.00203442
6.42021 -0.0248631 -0.00199886
6.4564 -0.0245781 -0.00196412
6.49262 -0.0242979 -0.00193018
6.52885 -0.0240224 -0.001897
6.5651 -0.0237515 -0.00186457
6.60137 -0.023485 -0.00183287
6.63766 -0.0232229 -0.00180188
6.67397 -0.0229651 -0.00177157
6.71029 -0.0227114 -0.00174193
6.74664 -0.0224618 -0.00171294
6.783 -0.0222162 -0.00168457
6.81938 -0.0219745 -0.00165683
6.85579 -0.0217367 -0.00162968
6.89221 -0.0215026 -0.00160311
6.92865 -0.0212721 -0.00157711
6.96511 -0.0210453 -0.00155166
7.00159 -0.0208219 -0.00152674
7.0381 -0.020602 -0.00150235
7.07462 -0.0203855 -0.00147846
7.11116 -0.0201723 -0.00145508
7.14772 -0.0199623 -0.00143217
7.18431 -0.0197555 -0.00140973
7.22091 -0.0195517 -0.00138775
7.25754 -0.0193511 -0.00136622
7.29418 -0.0191534 -0.00134512
7.33085 -0.0189586 -0.00132444
7.36754 -0.0187667 -0.00130418
7.40425 -0.0185776 -0.00128432
7.44099 -0.0183912 -0.00126485
7.47774 -0.0182076 -0.00124577
7.51452 -0.0180265 -0.00122706
7.55132 -0.0178481 -0.00120871
7.58814 -0.0176723 -0.00119072
7.62498 -0.0174989 -0.00117308
7.66185 -0.017328 -0.00115577
7.69874 -0.0171594 -0.0011388
7.73566 -0.0169933 -0.00112215
7.77259 -0.0168294 -0.00110582
7.80955 -0.0166679 -0.00108979
7.84654 -0.0165085 -0.00107406
7.88355 -0.0163513 -0.00105863
7.92058 -0.0161963 -0.00104348
7.95763 -0.0160434 -0.00102861
7.99471 -0.0158926 -0.00101402
8.03182 -0.0157437 -0.000999688
8.06895 -0.0155969 -0.000985622
8.1061 -0.0154521 -0.00097181
8.14328 -0.0153091 -0.000958249
8.18049 -0.0151681 -0.000944931
8.21772 -0.0150289 -0.000931851
8.25497 -0.0148915 -0.000919004
8.29226 -0.0147559 -0.000906386
8.32956 -0.0146221 -0.000893989
8.3669 -0.01449 -0.000881811
8.40426 -0.0143597 -0.000869846
8.44165 -0.0142309 -0.000858089
8.47906 -0.0141039 -0.000846536
8.5165 -0.0139784 -0.000835183
8.55397 -0.0138545 -0.000824025
8.59146 -0.0137322 -0.000813058
8.62899 -0.0136114 -0.000802277
8.66654 -0.0134921 -0.000791681
8.70412 -0.0133743 -0.000781262
8.74172 -0.013258 -0.00077102
8.77936 -0.013143 -0.000760949
8.81702 -0.0130295 -0.000751046
8.85471 -0.0129174 -0.000741307
8.89244 -0.0128067 -0.00073173
8.93019 -0.0126972 -0.000722311
8.96797 -0.0125892 -0.000713046
9.00578 -0.0124823 -0.000703933
9.04362 -0.0123768 -0.000694968
9.08149 -0.0122726 -0.000686149
9.11939 -0.0121695 -0.000677472
9.15732 -0.0120677 -0.000668934
9.19528 -0.0119671 -0.000660533
9.23327 -0.0118676 -0.000652267
9.2713 -0.0117694 -0.000644131
9.30935 -0.0116722 -0.000636125
9.34744 -0.0115762 -0.000628245
9.38556 -0.0114813 -0.000620488
9.42371 -0.0113874 -0.000612853
9.46189 -0.0112947 -0.000605336
9.50011 -0.011203 -0.000597937
9.53836 -0.0111123 -0.000590652
9.57664 -0.0110227 -0.000583479
9.61496 -0.0109341 -0.000576416
9.65331 -0.0108464 -0.000569461
9.69169 -0.0107598 -0.000562612
9.73011 -0.0106741 -0.000555867
9.76856 -0.0105893 -0.000549224
9.80704 -0.0105055 -0.000542681
9.84557 -0.0104226 -0.000536236
9.88412 -0.0103406 -0.000529887
9.92271 -0.0102595 -0.000523633
9.96134 -0.0101793 -0.000517472
10 -0.0100999 -0.000511401
10.0387 -0.0100214 -0.00050542
10.0774 -0.00994378 -0.000499527
10.1162 -0.00986695 -0.00049372
10.155 -0.00979094 -0.000487997
10.1939 -0.00971574 -0.000482358
10.2328 -0.00964133 -0.0004768
10.2717 -0.0095677 -0.000471322
10.3106 -0.00949485 -0.000465923
10.3496 -0.00942276 -0.000460601
10.3887 -0.00935141 -0.000455354
10.4278 -0.00928081 -0.000450183
10.4669 -0.00921093 -0.000445084
10.506 -0.00914177 -0.000440058
10.5452 -0.00907333 -0.000435102
10.5845 -0.00900558 -0.000430215
10.6238 -0.00893852 -0.000425397
10.6631 -0.00887213 -0.000420645
10.7024 -0.00880642 -0.00041596
10.7418 -0.00874137 -0.000411339
10.7813 -0.00867698 -0.000406782
10.8208 -0.00861322 -0.000402287
10.8603 -0.0085501 -0.000397854
10.8999 -0.0084876 -0.000393481
10.9395 -0.00842573 -0.000389167
10.9792 -0.00836446 -0.000384912
11.0189 -0.00830379 -0.000380714
11.0586 -0.00824371 -0.000376573
11.0984 -0.00818422 -0.000372487
11.1383 -0.0081253 -0.000368456
11.1781 -0.00806696 -0.000364478
11.2181 -0.00800918 -0.000360553
11.2581 -0.00795195 -0.00035668
11.2981 -0.00789526 -0.000352858
11.3381 -0.00783912 -0.000349085
11.3783 -0.00778351 -0.000345363
11.4184 -0.00772843 -0.000341689
11.4587 -0.00767386 -0.000338063
11.4989 -0.00761981 -0.000334483
11.5392 -0.00756626 -0.00033095
11.5796 -0.00751322 -0.000327462
11.62 -0.00746066 -0.00032402
11.6605 -0.00740859 -0.000320621
11.701 -0.007357 -0.000317265
11.7415 -0.00730589 -0.000313952
11.7822 -0.00725524 -0.000310681
11.8228 -0.00720506 -0.000307452
11.8636 -0.00715533 -0.000304263
11.9043 -0.00710605 -0.000301114
11.9452 -0.00705722 -0.000298004
11.986 -0.00700882 -0.000294933
12.027 -0.00696087 -0.000291901
12.068 -0.00691333 -0.000288905
12.109 -0.00686623 -0.000285947
12.1501 -0.00681953 -0.000283025
12.1913 -0.00677326 -0.00028014
12.2325 -0.00672739 -0.000277289
12.2738 -0.00668192 -0.000274473
12.3151 -0.00663685 -0.000271691
12.3565 -0.00659217 -0.000268944
12.3979 -0.00654788 -0.000266229
12.4394 -0.00650398 -0.000263547
12.481 -0.00646045 -0.000260897
12.5226 -0.00641729 -0.000258279
12.5643 -0.00637451 -0.000255692
12.6061 -0.00633209 -0.000253136
12.6479 -0.00629003 -0.00025061
12.6898 -0.00624833 -0.000248114
12.7317 -0.00620698 -0.000245647
12.7737 -0.00616597 -0.000243209
12.8158 -0.00612531 -0.0002408
12.8579 -0.00608499 -0.000238419
12.9001 -0.00604501 -0.000236066
12.9424 -0.00600536 -0.00023374
12.9847 -0.00596603 -0.000231441
13.0271 -0.00592703 -0.000229169
13.0696 -0.00588835 -0.000226922
13.1121 -0.00584998 -0.000224701
13.1547 -0.00581193 -0.000222506
13.1974 -0.00577418 -0.000220336
13.2402 -0.00573674 -0.00021819
13.283 -0.00569961 -0.000216069
13.3259 -0.00566277 -0.000213971
13.3689 -0.00562622 -0.000211897
13.4119 -0.00558997 -0.000209847
13.455 -0.005554 -0.000207819
13.4982 -0.00551832 -0.000205814
13.5415 -0.00548292 -0.000203831
13.5848 -0.0054478 -0.000201871
13.6283 -0.00541295 -0.000199931
13.6718 -0.00537837 -0.000198014
13.7153 -0.00534406 -0.000196117
13.759 -0.00531002 -0.000194241
13.8028 -0.00527624 -0.000192385
13.8466 -0.00524272 -0.00019055
13.8905 -0.00520945 -0.000188735
13.9345 -0.00517644 -0.000186939
13.9786 -0.00514368 -0.000185162
14.0227 -0.00511117 -0.000183405
14.067 -0.0050789 -0.000181666
14.1113 -0.00504687 -0.000179946
14.1558 -0.00501508 -0.000178245
14.2003 -0.00498353 -0.000176561
14.2449 -0.00495221 -0.000174895
14.2896 -0.00492113 -0.000173247
14.3344 -0.00489027 -0.000171616
14.3793 -0.00485964 -0.000170002
14.4243 -0.00482923 -0.000168405
14.4693 -0.00479905 -0.000166825
14.5145 -0.00476908 -0.000165261
14.5598 -0.00473932 -0.000163713
14.6052 -0.00470978 -0.000162181
14.6506 -0.00468046 -0.000160665
14.6962 -0.00465134 -0.000159165
14.7419 -0.00462242 -0.00015768
14.7877 -0.00459371 -0.00015621
14.8336 -0.00456521 -0.000154754
14.8796 -0.0045369 -0.000153314
14.9257 -0.00450878 -0.000151888
14.9719 -0.00448087 -0.000150476
15.0182 -0.00445314 -0.000149079
15.0647 -0.00442561 -0.000147695
15.1112 -0.00439826 -0.000146325
15.1579 -0.0043711 -0.000144969
15.2047 -0.00434413 -0.000143626
15.2516 -0.00431734 -0.000142297
15.2986 -0.00429072 -0.00014098
15.3458 -0.00426428 -0.000139676
15.393 -0.00423802 -0.000138385
15.4404 -0.00421194 -0.000137107
15.488 -0.00418602 -0.000135841
15.5356 -0.00416027 -0.000134587
15.5834 -0.00413469 -0.000133345
15.6313 -0.00410928 -0.000132115
15.6794 -0.00408403 -0.000130897
15.7276 -0.00405894 -0.00012969
15.7759 -0.00403402 -0.000128495
15.8243 -0.00400925 -0.000127311
15.873 -0.00398463 -0.000126138
15.9217 -0.00396017 -0.000124976
15.9706 -0.00393586 -0.000123825
16.0197 -0.00391171 -0.000122684
16.0689 -0.0038877 -0.000121554
16.1182 -0.00386383 -0.000120435
16.1677 -0.00384012 -0.000119325
16.2174 -0.00381654 -0.000118226
16.2672 -0.00379311 -0.000117137
16.3172 -0.00376982 -0.000116057
16.3674 -0.00374666 -0.000114988
16.4177 -0.00372364 -0.000113928
16.4682 -0.00370076 -0.000112877
16.5189 -0.003678 -0.000111836
16.5697 -0.00365538 -0.000110804
16.6208 -0.00363289 -0.000109781
16.672 -0.00361052 -0.000108766
16.7234 -0.00358828 -0.000107761
16.775 -0.00356616 -0.000106765
16.8268 -0.00354417 -0.000105777
16.8787 -0.00352229 -0.000104797
16.9309 -0.00350054 -0.000103826
16.9833 -0.0034789 -0.000102863
17.0359 -0.00345737 -0.000101908
17.0887 -0.00343596 -0.000100962
17.1418 -0.00341466 -0.000100023
17.195 -0.00339347 -9.90915e-05
17.2485 -0.00337239 -9.8168e-05
17.3022 -0.00335142 -9.7252e-05
17.3562 -0.00333055 -9.63435e-05
17.4104 -0.00330978 -9.54423e-05
17.4648 -0.00328911 -9.45484e-05
17.5195 -0.00326855 -9.36614e-05
17.5744 -0.00324808 -9.27816e-05
17.6296 -0.0032277 -9.19085e-05
17.6851 -0.00320742 -9.10423e-05
17.7408 -0.00318723 -9.01827e-05
17.7969 -0.00316713 -8.93297e-05
17.8532 -0.00314712 -8.84831e-05
17.9098 -0.0031272 -8.76429e-05
17.9667 -0.00310736 -8.68088e-05
18.0239 -0.0030876 -8.5981e-05
18.0815 -0.00306793 -8.51591e-05
18.1393 -0.00304833 -8.43431e-05
18.1975 -0.0030288 -8.35329e-05
18.256 -0.00300935 -8.27284e-05
18.3149 -0.00298998 -8.19295e-05
18.3742 -0.00297067 -8.1136e-05
18.4338 -0.00295143 -8.03478e-05
18.4938 -0.00293225 -7.9565e-05
18.5542 -0.00291314 -7.87871e-05
18.615 -0.00289409 -7.80144e-05
18.6762 -0.00287509 -7.72464e-05
18.7379 -0.00285615 -7.64833e-05
18.8 -0.00283726 -7.57247e-05
18.8625 -0.00281842 -7.49707e-05
18.9255 -0.00279963 -7.4221e-05
18.9891 -0.00278088 -7.34756e-05
19.0531 -0.00276217 -7.27342e-05
19.1177 -0.00274349 -7.19969e-05
19.1828 -0.00272485 -7.12633e-05
19.2484 -0.00270624 -7.05334e-05
19.3147 -0.00268765 -6.9807e-05
19.3816 -0.00266909 -6.9084e-05
19.4491 -0.00265054 -6.83641e-05
19.5173 -0.002632 -6.76473e-05
19.5862 -0.00261347 -6.69332e-05
19.6558 -0.00259494 -6.62218e-05
19.7262 -0.00257641 -6.55128e-05
19.7974 -0.00255787 -6.48059e-05
19.8694 -0.00253931 -6.4101e-05
19.9423 -0.00252073 -6.33978e-05
20.0162 -0.00250211 -6.2696e-05
20.091 -0.00248346 -6.19953e-05
20.1669 -0.00246475 -6.12954e-05
20.244 -0.00244599 -6.05959e-05
20.3222 -0.00242715 -5.98965e-05
20.4016 -0.00240823 -5.91967e-05
20.4825 -0.00238922 -5.8496e-05
20.5648 -0.00237008 -5.77939e-05
20.6487 -0.00235081 -5.70897e-05
20.7344 -0.00233139 -5.63828e-05
20.8219 -0.00231179 -5.56723e-05
20.9115 -0.00229197 -5.49573e-05
21.0034 -0.00227192 -5.42366e-05
21.0979 -0.00225157 -5.35089e-05
21.1952 -0.00223089 -5.27725e-05
21.2959 -0.0022098 -5.20253e-05
21.4004 -0.00218823 -5.12645e-05
21.5093 -0.00216607 -5.04868e-05
21.6237 -0.00214316 -4.96873e-05
21.7448 -0.0021193 -4.8859e-05
21.8747 -0.00209417 -4.79915e-05
22.0165 -0.00206721 -4.7067e-05
22.1768 -0.00203738 -4.60507e-05
22.3723 -0.00200186 -4.48506e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.25Lambda0.5Nc1ClassicOneLoop/GAp_FRG.txt <==
-22.3723 -0.00200267 4.48869e-05
-22.1768 -0.00203822 4.60886e-05
-22.0165 -0.00206808 4.71063e-05
-21.8747 -0.00209505 4.80321e-05
-21.7448 -0.00212021 4.89008e-05
-21.6237 -0.00214409 4.97303e-05
-21.5093 -0.00216701 5.0531e-05
-21.4004 -0.0021892 5.13098e-05
-21.2959 -0.00221079 5.20717e-05
-21.1952 -0.00223189 5.282e-05
-21.0979 -0.00225259 5.35576e-05
-21.0034 -0.00227296 5.42863e-05
-20.9115 -0.00229303 5.50081e-05
-20.8219 -0.00231287 5.57242e-05
-20.7344 -0.00233249 5.64358e-05
-20.6487 -0.00235193 5.71438e-05
-20.5648 -0.00237122 5.78491e-05
-20.4825 -0.00239037 5.85523e-05
-20.4016 -0.0024094 5.92541e-05
-20.3222 -0.00242834 5.99551e-05
-20.244 -0.0024472 6.06557e-05
-20.1669 -0.00246598 6.13563e-05
-20.091 -0.0024847 6.20573e-05
-20.0162 -0.00250338 6.27592e-05
-19.9423 -0.00252201 6.34622e-05
-19.8694 -0.00254061 6.41666e-05
-19.7974 -0.00255919 6.48727e-05
-19.7262 -0.00257775 6.55808e-05
-19.6558 -0.0025963 6.62911e-05
-19.5862 -0.00261485 6.70037e-05
-19.5173 -0.0026334 6.7719e-05
-19.4491 -0.00265195 6.84371e-05
-19.3816 -0.00267052 6.91583e-05
-19.3147 -0.00268911 6.98826e-05
-19.2484 -0.00270771 7.06103e-05
-19.1828 -0.00272635 7.13415e-05
-19.1177 -0.00274501 7.20764e-05
-19.0531 -0.0027637 7.28151e-05
-18.9891 -0.00278244 7.35578e-05
-18.9255 -0.00280121 7.43047e-05
-18.8625 -0.00282002 7.50558e-05
-18.8 -0.00283888 7.58112e-05
-18.7379 -0.0028578 7.65712e-05
-18.6762 -0.00287676 7.73358e-05
-18.615 -0.00289578 7.81053e-05
-18.5542 -0.00291485 7.88796e-05
-18.4938 -0.00293399 7.96589e-05
-18.4338 -0.00295319 8.04433e-05
-18.3742 -0.00297245 8.1233e-05
-18.3149 -0.00299178 8.20281e-05
-18.256 -0.00301118 8.28286e-05
-18.1975 -0.00303065 8.36347e-05
-18.1393 -0.0030502 8.44466e-05
-18.0815 -0.00306982 8.52642e-05
-18.0239 -0.00308952 8.60878e-05
-17.9667 -0.00310931 8.69174e-05
-17.9098 -0.00312917 8.77532e-05
-17.8532 -0.00314912 8.85951e-05
-17.7969 -0.00316916 8.94435e-05
-17.7408 -0.00318928 9.02983e-05
-17.6851 -0.00320949 9.11598e-05
-17.6296 -0.0032298 9.20279e-05
-17.5744 -0.0032502 9.29028e-05
-17.5195 -0.0032707 9.37846e-05
-17.4648 -0.00329129 9.46734e-05
-17.4104 -0.00331199 9.55694e-05
-17.3562 -0.00333278 9.64726e-05
-17.3022 -0.00335368 9.73831e-05
-17.2485 -0.00337468 9.83012e-05
-17.195 -0.00339579 9.92267e-05
-17.1418 -0.00341701 0.00010016
-17.0887 -0.00343834 0.000101101
-17.0359 -0.00345978 0.00010205
-16.9833 -0.00348133 0.000103007
-16.9309 -0.003503 0.000103972
-16.8787 -0.00352479 0.000104946
-16.8268 -0.0035467 0.000105927
-16.775 -0.00356872 0.000106918
-16.7234 -0.00359087 0.000107917
-16.672 -0.00361315 0.000108924
-16.6208 -0.00363554 0.000109941
-16.5697 -0.00365807 0.000110966
-16.5189 -0.00368073 0.000112001
-16.4682 -0.00370351 0.000113045
-16.4177 -0.00372643 0.000114098
-16.3674 -0.00374949 0.000115161
-16.3172 -0.00377268 0.000116233
-16.2672 -0.00379601 0.000117315
-16.2174 -0.00381947 0.000118407
-16.1677 -0.00384309 0.000119509
-16.1182 -0.00386684 0.000120621
-16.0689 -0.00389074 0.000121744
-16.0197 -0.00391479 0.000122877
-15.9706 -0.00393898 0.00012402
-15.9217 -0.00396333 0.000125174
-15.873 -0.00398783 0.00012634
-15.8243 -0.00401248 0.000127516
-15.7759 -0.00403729 0.000128703
-15.7276 -0.00406226 0.000129901
-15.6794 -0.00408739 0.000131111
-15.6313 -0.00411268 0.000132333
-15.5834 -0.00413813 0.000133566
-15.5356 -0.00416376 0.000134812
-15.488 -0.00418955 0.000136069
-15.4404 -0.0042155 0.000137339
-15.393 -0.00424164 0.000138621
-15.3458 -0.00426794 0.000139916
-15.2986 -0.00429442 0.000141223
-15.2516 -0.00432108 0.000142543
-15.2047 -0.00434792 0.000143877
-15.1579 -0.00437495 0.000145223
-15.1112 -0.00440215 0.000146584
-15.0647 -0.00442955 0.000147958
-15.0182 -0.00445713 0.000149345
-14.9719 -0.0044849 0.000150747
-14.9257 -0.00451287 0.000152163
-14.8796 -0.00454103 0.000153593
-14.8336 -0.00456939 0.000155038
-14.7877 -0.00459795 0.000156497
-14.7419 -0.00462672 0.000157972
-14.6962 -0.00465568 0.000159462
-14.6506 -0.00468486 0.000160967
-14.6052 -0.00471424 0.000162488
-14.5598 -0.00474384 0.000164024
-14.5145 -0.00477365 0.000165577
-14.4693 -0.00480367 0.000167146
-14.4243 -0.00483392 0.000168731
-14.3793 -0.00486439 0.000170334
-14.3344 -0.00489508 0.000171953
-14.2896 -0.00492599 0.000173589
-14.2449 -0.00495714 0.000175243
-14.2003 -0.00498852 0.000176914
-14.1558 -0.00502013 0.000178603
-14.1113 -0.00505199 0.00018031
-14.067 -0.00508408 0.000182036
-14.0227 -0.00511641 0.000183781
-13.9786 -0.00514899 0.000185544
-13.9345 -0.00518182 0.000187326
-13.8905 -0.0052149 0.000189128
-13.8466 -0.00524824 0.00019095
-13.8028 -0.00528183 0.000192792
-13.759 -0.00531568 0.000194654
-13.7153 -0.0053498 0.000196537
-13.6718 -0.00538418 0.00019844
-13.6283 -0.00541883 0.000200365
-13.5848 -0.00545375 0.000202311
-13.5415 -0.00548895 0.000204279
-13.4982 -0.00552443 0.000206269
-13.455 -0.00556019 0.000208281
-13.4119 -0.00559624 0.000210316
-13.3689 -0.00563257 0.000212374
-13.3259 -0.0056692 0.000214456
-13.283 -0.00570612 0.000216561
-13.2402 -0.00574335 0.000218691
-13.1974 -0.00578087 0.000220845
-13.1547 -0.0058187 0.000223023
-13.1121 -0.00585685 0.000225227
-13.0696 -0.0058953 0.000227456
-13.0271 -0.00593408 0.000229712
-12.9847 -0.00597317 0.000231993
-12.9424 -0.00601259 0.000234301
-12.9001 -0.00605234 0.000236637
-12.8579 -0.00609242 0.000238999
-12.8158 -0.00613284 0.00024139
-12.7737 -0.0061736 0.000243809
-12.7317 -0.0062147 0.000246256
-12.6898 -0.00625615 0.000248733
-12.6479 -0.00629796 0.000251239
-12.6061 -0.00634013 0.000253776
-12.5643 -0.00638265 0.000256343
-12.5226 -0.00642555 0.000258941
-12.481 -0.00646881 0.00026157
-12.4394 -0.00651245 0.000264231
-12.3979 -0.00655647 0.000266925
-12.3565 -0.00660088 0.000269651
-12.3151 -0.00664567 0.000272411
-12.2738 -0.00669086 0.000275205
-12.2325 -0.00673645 0.000278033
-12.1913 -0.00678244 0.000280897
-12.1501 -0.00682885 0.000283796
-12.109 -0.00687567 0.000286731
-12.068 -0.0069229 0.000289702
-12.027 -0.00697057 0.000292711
-11.986 -0.00701866 0.000295758
-11.9452 -0.00706719 0.000298843
-11.9043 -0.00711616 0.000301967
-11.8636 -0.00716558 0.000305131
-11.8228 -0.00721545 0.000308335
-11.7822 -0.00726577 0.00031158
-11.7415 -0.00731657 0.000314866
-11.701 -0.00736783 0.000318195
-11.6605 -0.00741957 0.000321567
-11.62 -0.00747179 0.000324983
-11.5796 -0.00752451 0.000328443
-11.5392 -0.00757771 0.000331948
-11.4989 -0.00763142 0.000335498
-11.4587 -0.00768564 0.000339096
-11.4184 -0.00774037 0.00034274
-11.3783 -0.00779562 0.000346433
-11.3381 -0.00785141 0.000350175
-11.2981 -0.00790772 0.000353966
-11.2581 -0.00796458 0.000357808
-11.2181 -0.00802199 0.000361702
-11.1781 -0.00807996 0.000365648
-11.1383 -0.0081385 0.000369647
-11.0984 -0.0081976 0.0003737
-11.0586 -0.00825729 0.000377808
-11.0189 -0.00831756 0.000381971
-10.9792 -0.00837843 0.000386192
-10.9395 -0.0084399 0.000390471
-10.8999 -0.00850199 0.000394808
-10.8603 -0.00856469 0.000399206
-10.8208 -0.00862803 0.000403664
-10.7813 -0.008692 0.000408184
-10.7418 -0.00875662 0.000412767
-10.7024 -0.0088219 0.000417415
-10.6631 -0.00888784 0.000422127
-10.6238 -0.00895445 0.000426906
-10.5845 -0.00902175 0.000431753
-10.5452 -0.00908975 0.000436669
-10.506 -0.00915844 0.000441654
-10.4669 -0.00922785 0.000446711
-10.4278 -0.00929798 0.00045184
-10.3887 -0.00936885 0.000457043
-10.3496 -0.00944045 0.000462322
-10.3106 -0.00951282 0.000467677
-10.2717 -0.00958595 0.00047311
-10.2328 -0.00965985 0.000478622
-10.1939 -0.00973455 0.000484215
-10.155 -0.00981004 0.00048989
-10.1162 -0.00988634 0.00049565
-10.0774 -0.00996347 0.000501494
-10.0387 -0.0100414 0.000507426
-10 -0.0101202 0.000513446
-9.96134 -0.0101999 0.000519557
-9.92271 -0.0102805 0.000525759
-9.88412 -0.0103619 0.000532055
-9.84557 -0.0104442 0.000538447
-9.80704 -0.0105274 0.000544936
-9.76856 -0.0106116 0.000551524
-9.73011 -0.0106967 0.000558213
-9.69169 -0.0107828 0.000565005
-9.65331 -0.0108698 0.000571902
-9.61496 -0.0109578 0.000578906
-9.57664 -0.0110468 0.00058602
-9.53836 -0.0111369 0.000593244
-9.50011 -0.0112279 0.000600582
-9.46189 -0.01132 0.000608036
-9.42371 -0.0114132 0.000615607
-9.38556 -0.0115075 0.000623299
-9.34744 -0.0116028 0.000631114
-9.30935 -0.0116993 0.000639053
-9.2713 -0.0117968 0.000647121
-9.23327 -0.0118956 0.000655318
-9.19528 -0.0119955 0.000663649
-9.15732 -0.0120966 0.000672115
-9.11939 -0.0121989 0.000680719
-9.08149 -0.0123024 0.000689465
-9.04362 -0.0124072 0.000698355
-9.00578 -0.0125132 0.000707391
-8.96797 -0.0126206 0.000716579
-8.93019 -0.0127292 0.000725919
-8.89244 -0.0128392 0.000735416
-8.85471 -0.0129505 0.000745072
-8.81702 -0.0130632 0.000754892
-8.77936 -0.0131773 0.000764879
-8.74172 -0.0132928 0.000775035
-8.70412 -0.0134097 0.000785366
-8.66654 -0.0135281 0.000795874
-8.62899 -0.013648 0.000806563
-8.59146 -0.0137695 0.000817439
-8.55397 -0.0138925 0.000828503
-8.5165 -0.014017 0.000839761
-8.47906 -0.0141432 0.000851216
-8.44165 -0.014271 0.000862874
-8.40426 -0.0144004 0.000874739
-8.3669 -0.0145315 0.000886815
-8.32956 -0.0146644 0.000899107
-8.29226 -0.0147989 0.00091162
-8.25497 -0.0149353 0.000924358
-8.21772 -0.0150735 0.000937328
-8.18049 -0.0152135 0.000950534
-8.14328 -0.0153554 0.000963982
-8.1061 -0.0154991 0.000977676
-8.06895 -0.0156449 0.000991624
-8.03182 -0.0157926 0.00100583
-7.99471 -0.0159423 0.0010203
-7.95763 -0.0160941 0.00103505
-7.92058 -0.016248 0.00105007
-7.88355 -0.016404 0.00106537
-7.84654 -0.0165621 0.00108097
-7.80955 -0.0167225 0.00109686
-7.77259 -0.0168851 0.00111306
-7.73566 -0.0170501 0.00112957
-7.69874 -0.0172173 0.0011464
-7.66185 -0.017387 0.00116356
-7.62498 -0.017559 0.00118106
-7.58814 -0.0177336 0.00119889
-7.55132 -0.0179107 0.00121709
-7.51452 -0.0180903 0.00123564
-7.47774 -0.0182726 0.00125456
-7.44099 -0.0184575 0.00127387
-7.40425 -0.0186452 0.00129356
-7.36754 -0.0188357 0.00131366
-7.33085 -0.019029 0.00133416
-7.29418 -0.0192252 0.00135508
-7.25754 -0.0194244 0.00137644
-7.22091 -0.0196265 0.00139823
-7.18431 -0.0198318 0.00142049
-7.14772 -0.0200402 0.0014432
-7.11116 -0.0202518 0.0014664
-7.07462 -0.0204667 0.00149009
-7.0381 -0.0206849 0.00151428
-7.00159 -0.0209066 0.00153899
-6.96511 -0.0211317 0.00156423
-6.92865 -0.0213604 0.00159002
-6.89221 -0.0215927 0.00161636
-6.85579 -0.0218288 0.00164329
-6.81938 -0.0220686 0.00167081
-6.783 -0.0223123 0.00169894
-6.74664 -0.02256 0.00172769
-6.71029 -0.0228117 0.00175709
-6.67397 -0.0230676 0.00178715
-6.63766 -0.0233277 0.00181789
-6.60137 -0.0235922 0.00184933
-6.5651 -0.023861 0.0018815
-6.52885 -0.0241344 0.0019144
-6.49262 -0.0244124 0.00194807
-6.4564 -0.0246952 0.00198253
-6.42021 -0.0249828 0.0020178
-6.38403 -0.0252754 0.0020539
-6.34786 -0.025573 0.00209086
-6.31172 -0.0258759 0.0021287
-6.27559 -0.026184 0.00216746
-6.23949 -0.0264976 0.00220716
-6.20339 -0.0268168 0.00224782
-6.16732 -0.0271417 0.00228949
-6.13126 -0.0274724 0.00233219
-6.09522 -0.0278092 0.00237594
-6.05919 -0.0281521 0.0024208
-6.02319 -0.0285012 0.00246679
-5.9872 -0.0288568 0.00251394
-5.95122 -0.0292191 0.0025623
-5.91526 -0.0295881 0.00261191
-5.87932 -0.029964 0.0026628
-5.84339 -0.0303471 0.00271502
-5.80748 -0.0307375 0.00276862
-5.77158 -0.0311354 0.00282363
-5.7357 -0.031541 0.00288012
-5.69984 -0.0319545 0.00293812
-5.66399 -0.0323761 0.00299769
-5.62815 -0.0328061 0.00305888
-5.59233 -0.0332446 0.00312176
-5.55653 -0.0336918 0.00318638
-5.52074 -0.0341481 0.0032528
-5.48497 -0.0346137 0.00332108
-5.4492 -0.0350888 0.00339131
-5.41346 -0.0355737 0.00346354
-5.37773 -0.0360687 0.00353785
-5.34201 -0.036574 0.00361431
-5.30631 -0.03709 0.00369302
-5.27062 -0.0376169 0.00377404
-5.23494 -0.0381551 0.00385748
-5.19928 -0.038705 0.00394342
-5.16363 -0.0392667 0.00403197
-5.128 -0.0398408 0.00412322
-5.09237 -0.0404275 0.00421728
-5.05677 -0.0410273 0.00431426
-5.02117 -0.0416405 0.0044143
-4.98559 -0.0422676 0.00451749
-4.95002 -0.042909 0.00462399
-4.91446 -0.0435651 0.00473392
-4.87892 -0.0442364 0.00484744
-4.84339 -0.0449233 0.00496469
-4.80787 -0.0456265 0.00508584
-4.77237 -0.0463463 0.00521105
-4.73687 -0.0470834 0.00534052
-4.70139 -0.0478383 0.00547443
-4.66592 -0.0486115 0.00561298
-4.63046 -0.0494038 0.00575638
-4.59502 -0.0502156 0.00590486
-4.55958 -0.0510478 0.00605866
-4.52416 -0.0519009 0.00621804
-4.48875 -0.0527758 0.00638326
-4.45335 -0.0536731 0.00655462
-4.41797 -0.0545936 0.0067324
-4.38259 -0.0555382 0.00691694
-4.34722 -0.0565076 0.00710859
-4.31187 -0.0575028 0.0073077
-4.27653 -0.0585247 0.00751466
-4.24119 -0.0595743 0.00772991
-4.20587 -0.0606525 0.00795385
-4.17056 -0.0617603 0.00818699
-4.13526 -0.062899 0.00842979
-4.09997 -0.0640695 0.00868282
-4.06469 -0.0652731 0.00894661
-4.02942 -0.0665109 0.00922179
-3.99416 -0.0677842 0.00950896
-3.95891 -0.0690944 0.00980882
-3.92367 -0.0704428 0.0101221
-3.88844 -0.0718308 0.0104494
-3.85322 -0.0732599 0.0107917
-3.81801 -0.0747316 0.0111497
-3.7828 -0.0762475 0.0115243
-3.74761 -0.0778092 0.0119163
-3.71243 -0.0794185 0.0123267
-3.67726 -0.0810772 0.0127564
-3.64209 -0.0827873 0.0132062
-3.60694 -0.0845506 0.0136773
-3.57179 -0.0863695 0.0141705
-3.53665 -0.0882462 0.0146869
-3.50152 -0.0901833 0.0152274
-3.4664 -0.0921834 0.0157932
-3.43129 -0.0942497 0.0163854
-3.39619 -0.0963852 0.0170051
-3.36109 -0.0985937 0.0176538
-3.32601 -0.100879 0.018333
-3.29093 -0.103245 0.0190443
-3.25586 -0.105696 0.0197897
-3.2208 -0.108238 0.0205714
-3.18574 -0.110875 0.021392
-3.1507 -0.113614 0.0222542
-3.11566 -0.116459 0.0231614
-3.08063 -0.119417 0.0241172
-3.0456 -0.122495 0.0251256
-3.01059 -0.125699 0.0261909
-2.97558 -0.129037 0.0273182
-2.94058 -0.132516 0.0285127
-2.90558 -0.136145 0.0297804
-2.87059 -0.139932 0.0311276
-2.83561 -0.143887 0.0325615
-2.80064 -0.148019 0.0340897
-2.76567 -0.152339 0.0357209
-2.73071 -0.156859 0.0374644
-2.69576 -0.161591 0.0393307
-2.66081 -0.166548 0.0413311
-2.62587 -0.171743 0.0434785
-2.59094 -0.177193 0.0457871
-2.55601 -0.182914 0.0482729
-2.52109 -0.188924 0.0509536
-2.48617 -0.195241 0.0538492
-2.45126 -0.201887 0.0569822
-2.41636 -0.208884 0.0603782
-2.38146 -0.216257 0.0640656
-2.34657 -0.22403 0.0680773
-2.31168 -0.232234 0.0724502
-2.2768 -0.240897 0.0772267
-2.24192 -0.250052 0.0824552
-2.20705 -0.259734 0.0881913
-2.17219 -0.269981 0.0944987
-2.13733 -0.280832 0.101451
-2.10247 -0.292329 0.109134
-2.06762 -0.304514 0.117646
-2.03278 -0.317433 0.127102
-1.99794 -0.331131 0.137637
-1.9631 -0.345652 0.149407
-1.92827 -0.361039 0.162596
-1.89345 -0.377327 0.177421
-1.85862 -0.394543 0.194137
-1.82381 -0.412698 0.213043
-1.78899 -0.431779 0.234494
-1.75419 -0.451741 0.258907
-1.71938 -0.472482 0.286773
-1.68458 -0.493831 0.318665
-1.64979 -0.515508 0.355252
-1.61499 -0.537088 0.3973
-1.58021 -0.557938 0.445672
-1.54542 -0.577147 0.501309
-1.51064 -0.593427 0.565191
-1.47586 -0.60501 0.638242
-1.44109 -0.609516 0.721184
-1.40632 -0.603875 0.814286
-1.37155 -0.584285 0.916996
-1.33679 -0.546373 1.02746
-1.30203 -0.48561 1.14198
-1.26727 -0.398153 1.25458
-1.23251 -0.282077 1.357
-1.19776 -0.138788 1.43949
-1.16301 0.0259943 1.49248
-1.12827 0.202381 1.50901
-1.09352 0.377992 1.48677
-1.05878 0.54068 1.42885
-1.02405 0.681144 1.34272
-0.989309 0.794355 1.23804
-0.954576 0.879462 1.12435
-0.919844 0.938715 1.00952
-0.885115 0.976048 0.899128
-0.850388 0.995932 0.796571
-0.815663 1.00261 0.703495
-0.78094 0.999727 0.620339
-0.746219 0.990231 0.546792
-0.711499 0.976397 0.482129
-0.676781 0.959921 0.425445
-0.642065 0.942047 0.375786
-0.60735 0.923659 0.33224
-0.572637 0.905379 0.293965
-0.537925 0.887631 0.260213
-0.503214 0.870702 0.230328
-0.468504 0.854774 0.203743
-0.433796 0.839959 0.179967
-0.399089 0.826321 0.158584
-0.364382 0.813888 0.13923
-0.329676 0.802667 0.121598
-0.294972 0.79265 0.10542
-0.260267 0.78382 0.0904642
-0.225564 0.776159 0.0765275
-0.190861 0.769642 0.0634328
-0.156158 0.764249 0.0510193
-0.121456 0.75996 0.0391452
-0.0867541 0.756759 0.0276771
-0.0520524 0.754632 0.0164946
-0.0173508 0.75357 0.0054793
0.0173508 0.75357 -0.0054793
0.0520524 0.754632 -0.0164946
0.0867541 0.756759 -0.0276771
0.121456 0.75996 -0.0391452
0.156158 0.764249 -0.0510193
0.190861 0.769642 -0.0634328
0.225564 0.776159 -0.0765275
0.260267 0.78382 -0.0904642
0.294972 0.79265 -0.10542
0.329676 0.802667 -0.121598
0.364382 0.813888 -0.13923
0.399089 0.826321 -0.158584
0.433796 0.839959 -0.179967
0.468504 0.854774 -0.203743
0.503214 0.870702 -0.230328
0.537925 0.887631 -0.260213
0.572637 0.905379 -0.293965
0.60735 0.923659 -0.33224
0.642065 0.942047 -0.375786
0.676781 0.959921 -0.425445
0.711499 0.976397 -0.482129
0.746219 0.990231 -0.546792
0.78094 0.999727 -0.620339
0.815663 1.00261 -0.703495
0.850388 0.995932 -0.796571
0.885115 0.976048 -0.899128
0.919844 0.938715 -1.00952
0.954576 0.879462 -1.12435
0.989309 0.794355 -1.23804
1.02405 0.681144 -1.34272
1.05878 0.54068 -1.42885
1.09352 0.377992 -1.48677
1.12827 0.202381 -1.50901
1.16301 0.0259943 -1.49248
1.19776 -0.138788 -1.43949
1.23251 -0.282077 -1.357
1.26727 -0.398153 -1.25458
1.30203 -0.48561 -1.14198
1.33679 -0.546373 -1.02746
1.37155 -0.584285 -0.916996
1.40632 -0.603875 -0.814286
1.44109 -0.609516 -0.721184
1.47586 -0.60501 -0.638242
1.51064 -0.593427 -0.565191
1.54542 -0.577147 -0.501309
1.58021 -0.557938 -0.445672
1.61499 -0.537088 -0.3973
1.64979 -0.515508 -0.355252
1.68458 -0.493831 -0.318665
1.71938 -0.472482 -0.286773
1.75419 -0.451741 -0.258907
1.78899 -0.431779 -0.234494
1.82381 -0.412698 -0.213043
1.85862 -0.394543 -0.194137
1.89345 -0.377327 -0.177421
1.92827 -0.361039 -0.162596
1.9631 -0.345652 -0.149407
1.99794 -0.331131 -0.137637
2.03278 -0.317433 -0.127102
2.06762 -0.304514 -0.117646
2.10247 -0.292329 -0.109134
2.13733 -0.280832 -0.101451
2.17219 -0.269981 -0.0944987
2.20705 -0.259734 -0.0881913
2.24192 -0.250052 -0.0824552
2.2768 -0.240897 -0.0772267
2.31168 -0.232234 -0.0724502
2.34657 -0.22403 -0.0680773
2.38146 -0.216257 -0.0640656
2.41636 -0.208884 -0.0603782
2.45126 -0.201887 -0.0569822
2.48617 -0.195241 -0.0538492
2.52109 -0.188924 -0.0509536
2.55601 -0.182914 -0.0482729
2.59094 -0.177193 -0.0457871
2.62587 -0.171743 -0.0434785
2.66081 -0.166548 -0.0413311
2.69576 -0.161591 -0.0393307
2.73071 -0.156859 -0.0374644
2.76567 -0.152339 -0.0357209
2.80064 -0.148019 -0.0340897
2.83561 -0.143887 -0.0325615
2.87059 -0.139932 -0.0311276
2.90558 -0.136145 -0.0297804
2.94058 -0.132516 -0.0285127
2.97558 -0.129037 -0.0273182
3.01059 -0.125699 -0.0261909
3.0456 -0.122495 -0.0251256
3.08063 -0.119417 -0.0241172
3.11566 -0.116459 -0.0231614
3.1507 -0.113614 -0.0222542
3.18574 -0.110875 -0.021392
3.2208 -0.108238 -0.0205714
3.25586 -0.105696 -0.0197897
3.29093 -0.103245 -0.0190443
3.32601 -0.100879 -0.018333
3.36109 -0.0985937 -0.0176538
3.39619 -0.0963852 -0.0170051
3.43129 -0.0942497 -0.0163854
3.4664 -0.0921834 -0.0157932
3.50152 -0.0901833 -0.0152274
3.53665 -0.0882462 -0.0146869
3.57179 -0.0863695 -0.0141705
3.60694 -0.0845506 -0.0136773
3.64209 -0.0827873 -0.0132062
3.67726 -0.0810772 -0.0127564
3.71243 -0.0794185 -0.0123267
3.74761 -0.0778092 -0.0119163
3.7828 -0.0762475 -0.0115243
3.81801 -0.0747316 -0.0111497
3.85322 -0.0732599 -0.0107917
3.88844 -0.0718308 -0.0104494
3.92367 -0.0704428 -0.0101221
3.95891 -0.0690944 -0.00980882
3.99416 -0.0677842 -0.00950896
4.02942 -0.0665109 -0.00922179
4.06469 -0.0652731 -0.00894661
4.09997 -0.0640695 -0.00868282
4.13526 -0.062899 -0.00842979
4.17056 -0.0617603 -0.00818699
4.20587 -0.0606525 -0.00795385
4.24119 -0.0595743 -0.00772991
4.27653 -0.0585247 -0.00751466
4.31187 -0.0575028 -0.0073077
4.34722 -0.0565076 -0.00710859
4.38259 -0.0555382 -0.00691694
4.41797 -0.0545936 -0.0067324
4.45335 -0.0536731 -0.00655462
4.48875 -0.0527758 -0.00638326
4.52416 -0.0519009 -0.00621804
4.55958 -0.0510478 -0.00605866
4.59502 -0.0502156 -0.00590486
4.63046 -0.0494038 -0.00575638
4.66592 -0.0486115 -0.00561298
4.70139 -0.0478383 -0.00547443
4.73687 -0.0470834 -0.00534052
4.77237 -0.0463463 -0.00521105
4.80787 -0.0456265 -0.00508584
4.84339 -0.0449233 -0.00496469
4.87892 -0.0442364 -0.00484744
4.91446 -0.0435651 -0.00473392
4.95002 -0.042909 -0.00462399
4.98559 -0.0422676 -0.00451749
5.02117 -0.0416405 -0.0044143
5.05677 -0.0410273 -0.00431426
5.09237 -0.0404275 -0.00421728
5.128 -0.0398408 -0.00412322
5.16363 -0.0392667 -0.00403197
5.19928 -0.038705 -0.00394342
5.23494 -0.0381551 -0.00385748
5.27062 -0.0376169 -0.00377404
5.30631 -0.03709 -0.00369302
5.34201 -0.036574 -0.00361431
5.37773 -0.0360687 -0.00353785
5.41346 -0.0355737 -0.00346354
5.4492 -0.0350888 -0.00339131
5.48497 -0.0346137 -0.00332108
5.52074 -0.0341481 -0.0032528
5.55653 -0.0336918 -0.00318638
5.59233 -0.0332446 -0.00312176
5.62815 -0.0328061 -0.00305888
5.66399 -0.0323761 -0.00299769
5.69984 -0.0319545 -0.00293812
5.7357 -0.031541 -0.00288012
5.77158 -0.0311354 -0.00282363
5.80748 -0.0307375 -0.00276862
5.84339 -0.0303471 -0.00271502
5.87932 -0.029964 -0.0026628
5.91526 -0.0295881 -0.00261191
5.95122 -0.0292191 -0.0025623
5.9872 -0.0288568 -0.00251394
6.02319 -0.0285012 -0.00246679
6.05919 -0.0281521 -0.0024208
6.09522 -0.0278092 -0.00237594
6.13126 -0.0274724 -0.00233219
6.16732 -0.0271417 -0.00228949
6.20339 -0.0268168 -0.00224782
6.23949 -0.0264976 -0.00220716
6.27559 -0.026184 -0.00216746
6.31172 -0.0258759 -0.0021287
6.34786 -0.025573 -0.00209086
6.38403 -0.0252754 -0.0020539
6.42021 -0.0249828 -0.0020178
6.4564 -0.0246952 -0.00198253
6.49262 -0.0244124 -0.00194807
6.52885 -0.0241344 -0.0019144
6.5651 -0.023861 -0.0018815
6.60137 -0.0235922 -0.00184933
6.63766 -0.0233277 -0.00181789
6.67397 -0.0230676 -0.00178715
6.71029 -0.0228117 -0.00175709
6.74664 -0.02256 -0.00172769
6.783 -0.0223123 -0.00169894
6.81938 -0.0220686 -0.00167081
6.85579 -0.0218288 -0.00164329
6.89221 -0.0215927 -0.00161636
6.92865 -0.0213604 -0.00159002
6.96511 -0.0211317 -0.00156423
7.00159 -0.0209066 -0.00153899
7.0381 -0.0206849 -0.00151428
7.07462 -0.0204667 -0.00149009
7.11116 -0.0202518 -0.0014664
7.14772 -0.0200402 -0.0014432
7.18431 -0.0198318 -0.00142049
7.22091 -0.0196265 -0.00139823
7.25754 -0.0194244 -0.00137644
7.29418 -0.0192252 -0.00135508
7.33085 -0.019029 -0.00133416
7.36754 -0.0188357 -0.00131366
7.40425 -0.0186452 -0.00129356
7.44099 -0.0184575 -0.00127387
7.47774 -0.0182726 -0.00125456
7.51452 -0.0180903 -0.00123564
7.55132 -0.0179107 -0.00121709
7.58814 -0.0177336 -0.00119889
7.62498 -0.017559 -0.00118106
7.66185 -0.017387 -0.00116356
7.69874 -0.0172173 -0.0011464
7.73566 -0.0170501 -0.00112957
7.77259 -0.0168851 -0.00111306
7.80955 -0.0167225 -0.00109686
7.84654 -0.0165621 -0.00108097
7.88355 -0.016404 -0.00106537
7.92058 -0.016248 -0.00105007
7.95763 -0.0160941 -0.00103505
7.99471 -0.0159423 -0.0010203
8.03182 -0.0157926 -0.00100583
8.06895 -0.0156449 -0.000991624
8.1061 -0.0154991 -0.000977676
8.14328 -0.0153554 -0.000963982
8.18049 -0.0152135 -0.000950534
8.21772 -0.0150735 -0.000937328
8.25497 -0.0149353 -0.000924358
8.29226 -0.0147989 -0.00091162
8.32956 -0.0146644 -0.000899107
8.3669 -0.0145315 -0.000886815
8.40426 -0.0144004 -0.000874739
8.44165 -0.014271 -0.000862874
8.47906 -0.0141432 -0.000851216
8.5165 -0.014017 -0.000839761
8.55397 -0.0138925 -0.000828503
8.59146 -0.0137695 -0.000817439
8.62899 -0.013648 -0.000806563
8.66654 -0.0135281 -0.000795874
8.70412 -0.0134097 -0.000785366
8.74172 -0.0132928 -0.000775035
8.77936 -0.0131773 -0.000764879
8.81702 -0.0130632 -0.000754892
8.85471 -0.0129505 -0.000745072
8.89244 -0.0128392 -0.000735416
8.93019 -0.0127292 -0.000725919
8.96797 -0.0126206 -0.000716579
9.00578 -0.0125132 -0.000707391
9.04362 -0.0124072 -0.000698355
9.08149 -0.0123024 -0.000689465
9.11939 -0.0121989 -0.000680719
9.15732 -0.0120966 -0.000672115
9.19528 -0.0119955 -0.000663649
9.23327 -0.0118956 -0.000655318
9.2713 -0.0117968 -0.000647121
9.30935 -0.0116993 -0.000639053
9.34744 -0.0116028 -0.000631114
9.38556 -0.0115075 -0.000623299
9.42371 -0.0114132 -0.000615607
9.46189 -0.01132 -0.000608036
9.50011 -0.0112279 -0.000600582
9.53836 -0.0111369 -0.000593244
9.57664 -0.0110468 -0.00058602
9.61496 -0.0109578 -0.000578906
9.65331 -0.0108698 -0.000571902
9.69169 -0.0107828 -0.000565005
9.73011 -0.0106967 -0.000558213
9.76856 -0.0106116 -0.000551524
9.80704 -0.0105274 -0.000544936
9.84557 -0.0104442 -0.000538447
9.88412 -0.0103619 -0.000532055
9.92271 -0.0102805 -0.000525759
9.96134 -0.0101999 -0.000519557
10 -0.0101202 -0.000513446
10.0387 -0.0100414 -0.000507426
10.0774 -0.00996347 -0.000501494
10.1162 -0.00988634 -0.00049565
10.155 -0.00981004 -0.00048989
10.1939 -0.00973455 -0.000484215
10.2328 -0.00965985 -0.000478622
10.2717 -0.00958595 -0.00047311
10.3106 -0.00951282 -0.000467677
10.3496 -0.00944045 -0.000462322
10.3887 -0.00936885 -0.000457043
10.4278 -0.00929798 -0.00045184
10.4669 -0.00922785 -0.000446711
10.506 -0.00915844 -0.000441654
10.5452 -0.00908975 -0.000436669
10.5845 -0.00902175 -0.000431753
10.6238 -0.00895445 -0.000426906
10.6631 -0.00888784 -0.000422127
10.7024 -0.0088219 -0.000417415
10.7418 -0.00875662 -0.000412767
10.7813 -0.008692 -0.000408184
10.8208 -0.00862803 -0.000403664
10.8603 -0.00856469 -0.000399206
10.8999 -0.00850199 -0.000394808
10.9395 -0.0084399 -0.000390471
10.9792 -0.00837843 -0.000386192
11.0189 -0.00831756 -0.000381971
11.0586 -0.00825729 -0.000377808
11.0984 -0.0081976 -0.0003737
11.1383 -0.0081385 -0.000369647
11.1781 -0.00807996 -0.000365648
11.2181 -0.00802199 -0.000361702
11.2581 -0.00796458 -0.000357808
11.2981 -0.00790772 -0.000353966
11.3381 -0.00785141 -0.000350175
11.3783 -0.00779562 -0.000346433
11.4184 -0.00774037 -0.00034274
11.4587 -0.00768564 -0.000339096
11.4989 -0.00763142 -0.000335498
11.5392 -0.00757771 -0.000331948
11.5796 -0.00752451 -0.000328443
11.62 -0.00747179 -0.000324983
11.6605 -0.00741957 -0.000321567
11.701 -0.00736783 -0.000318195
11.7415 -0.00731657 -0.000314866
11.7822 -0.00726577 -0.00031158
11.8228 -0.00721545 -0.000308335
11.8636 -0.00716558 -0.000305131
11.9043 -0.00711616 -0.000301967
11.9452 -0.00706719 -0.000298843
11.986 -0.00701866 -0.000295758
12.027 -0.00697057 -0.000292711
12.068 -0.0069229 -0.000289702
12.109 -0.00687567 -0.000286731
12.1501 -0.00682885 -0.000283796
12.1913 -0.00678244 -0.000280897
12.2325 -0.00673645 -0.000278033
12.2738 -0.00669086 -0.000275205
12.3151 -0.00664567 -0.000272411
12.3565 -0.00660088 -0.000269651
12.3979 -0.00655647 -0.000266925
12.4394 -0.00651245 -0.000264231
12.481 -0.00646881 -0.00026157
12.5226 -0.00642555 -0.000258941
12.5643 -0.00638265 -0.000256343
12.6061 -0.00634013 -0.000253776
12.6479 -0.00629796 -0.000251239
12.6898 -0.00625615 -0.000248733
12.7317 -0.0062147 -0.000246256
12.7737 -0.0061736 -0.000243809
12.8158 -0.00613284 -0.00024139
12.8579 -0.00609242 -0.000238999
12.9001 -0.00605234 -0.000236637
12.9424 -0.00601259 -0.000234301
12.9847 -0.00597317 -0.000231993
13.0271 -0.00593408 -0.000229712
13.0696 -0.0058953 -0.000227456
13.1121 -0.00585685 -0.000225227
13.1547 -0.0058187 -0.000223023
13.1974 -0.00578087 -0.000220845
13.2402 -0.00574335 -0.000218691
13.283 -0.00570612 -0.000216561
13.3259 -0.0056692 -0.000214456
13.3689 -0.00563257 -0.000212374
13.4119 -0.00559624 -0.000210316
13.455 -0.00556019 -0.000208281
13.4982 -0.00552443 -0.000206269
13.5415 -0.00548895 -0.000204279
13.5848 -0.00545375 -0.000202311
13.6283 -0.00541883 -0.000200365
13.6718 -0.00538418 -0.00019844
13.7153 -0.0053498 -0.000196537
13.759 -0.00531568 -0.000194654
13.8028 -0.00528183 -0.000192792
13.8466 -0.00524824 -0.00019095
13.8905 -0.0052149 -0.000189128
13.9345 -0.00518182 -0.000187326
13.9786 -0.00514899 -0.000185544
14.0227 -0.00511641 -0.000183781
14.067 -0.00508408 -0.000182036
14.1113 -0.00505199 -0.00018031
14.1558 -0.00502013 -0.000178603
14.2003 -0.00498852 -0.000176914
14.2449 -0.00495714 -0.000175243
14.2896 -0.00492599 -0.000173589
14.3344 -0.00489508 -0.000171953
14.3793 -0.00486439 -0.000170334
14.4243 -0.00483392 -0.000168731
14.4693 -0.00480367 -0.000167146
14.5145 -0.00477365 -0.000165577
14.5598 -0.00474384 -0.000164024
14.6052 -0.00471424 -0.000162488
14.6506 -0.00468486 -0.000160967
14.6962 -0.00465568 -0.000159462
14.7419 -0.00462672 -0.000157972
14.7877 -0.00459795 -0.000156497
14.8336 -0.00456939 -0.000155038
14.8796 -0.00454103 -0.000153593
14.9257 -0.00451287 -0.000152163
14.9719 -0.0044849 -0.000150747
15.0182 -0.00445713 -0.000149345
15.0647 -0.00442955 -0.000147958
15.1112 -0.00440215 -0.000146584
15.1579 -0.00437495 -0.000145223
15.2047 -0.00434792 -0.000143877
15.2516 -0.00432108 -0.000142543
15.2986 -0.00429442 -0.000141223
15.3458 -0.00426794 -0.000139916
15.393 -0.00424164 -0.000138621
15.4404 -0.0042155 -0.000137339
15.488 -0.00418955 -0.000136069
15.5356 -0.00416376 -0.000134812
15.5834 -0.00413813 -0.000133566
15.6313 -0.00411268 -0.000132333
15.6794 -0.00408739 -0.000131111
15.7276 -0.00406226 -0.000129901
15.7759 -0.00403729 -0.000128703
15.8243 -0.00401248 -0.000127516
15.873 -0.00398783 -0.00012634
15.9217 -0.00396333 -0.000125174
15.9706 -0.00393898 -0.00012402
16.0197 -0.00391479 -0.000122877
16.0689 -0.00389074 -0.000121744
16.1182 -0.00386684 -0.000120621
16.1677 -0.00384309 -0.000119509
16.2174 -0.00381947 -0.000118407
16.2672 -0.00379601 -0.000117315
16.3172 -0.00377268 -0.000116233
16.3674 -0.00374949 -0.000115161
16.4177 -0.00372643 -0.000114098
16.4682 -0.00370351 -0.000113045
16.5189 -0.00368073 -0.000112001
16.5697 -0.00365807 -0.000110966
16.6208 -0.00363554 -0.000109941
16.672 -0.00361315 -0.000108924
16.7234 -0.00359087 -0.000107917
16.775 -0.00356872 -0.000106918
16.8268 -0.0035467 -0.000105927
16.8787 -0.00352479 -0.000104946
16.9309 -0.003503 -0.000103972
16.9833 -0.00348133 -0.000103007
17.0359 -0.00345978 -0.00010205
17.0887 -0.00343834 -0.000101101
17.1418 -0.00341701 -0.00010016
17.195 -0.00339579 -9.92267e-05
17.2485 -0.00337468 -9.83012e-05
17.3022 -0.00335368 -9.73831e-05
17.3562 -0.00333278 -9.64726e-05
17.4104 -0.00331199 -9.55694e-05
17.4648 -0.00329129 -9.46734e-05
17.5195 -0.0032707 -9.37846e-05
17.5744 -0.0032502 -9.29028e-05
17.6296 -0.0032298 -9.20279e-05
17.6851 -0.00320949 -9.11598e-05
17.7408 -0.00318928 -9.02983e-05
17.7969 -0.00316916 -8.94435e-05
17.8532 -0.00314912 -8.85951e-05
17.9098 -0.00312917 -8.77532e-05
17.9667 -0.00310931 -8.69174e-05
18.0239 -0.00308952 -8.60878e-05
18.0815 -0.00306982 -8.52642e-05
18.1393 -0.0030502 -8.44466e-05
18.1975 -0.00303065 -8.36347e-05
18.256 -0.00301118 -8.28286e-05
18.3149 -0.00299178 -8.20281e-05
18.3742 -0.00297245 -8.1233e-05
18.4338 -0.00295319 -8.04433e-05
18.4938 -0.00293399 -7.96589e-05
18.5542 -0.00291485 -7.88796e-05
18.615 -0.00289578 -7.81053e-05
18.6762 -0.00287676 -7.73358e-05
18.7379 -0.0028578 -7.65712e-05
18.8 -0.00283888 -7.58112e-05
18.8625 -0.00282002 -7.50558e-05
18.9255 -0.00280121 -7.43047e-05
18.9891 -0.00278244 -7.35578e-05
19.0531 -0.0027637 -7.28151e-05
19.1177 -0.00274501 -7.20764e-05
19.1828 -0.00272635 -7.13415e-05
19.2484 -0.00270771 -7.06103e-05
19.3147 -0.00268911 -6.98826e-05
19.3816 -0.00267052 -6.91583e-05
19.4491 -0.00265195 -6.84371e-05
19.5173 -0.0026334 -6.7719e-05
19.5862 -0.00261485 -6.70037e-05
19.6558 -0.0025963 -6.62911e-05
19.7262 -0.00257775 -6.55808e-05
19.7974 -0.00255919 -6.48727e-05
19.8694 -0.00254061 -6.41666e-05
19.9423 -0.00252201 -6.34622e-05
20.0162 -0.00250338 -6.27592e-05
20.091 -0.0024847 -6.20573e-05
20.1669 -0.00246598 -6.13563e-05
20.244 -0.0024472 -6.06557e-05
20.3222 -0.00242834 -5.99551e-05
20.4016 -0.0024094 -5.92541e-05
20.4825 -0.00239037 -5.85523e-05
20.5648 -0.00237122 -5.78491e-05
20.6487 -0.00235193 -5.71438e-05
20.7344 -0.00233249 -5.64358e-05
20.8219 -0.00231287 -5.57242e-05
20.9115 -0.00229303 -5.50081e-05
21.0034 -0.00227296 -5.42863e-05
21.0979 -0.00225259 -5.35576e-05
21.1952 -0.00223189 -5.282e-05
21.2959 -0.00221079 -5.20717e-05
21.4004 -0.0021892 -5.13098e-05
21.5093 -0.00216701 -5.0531e-05
21.6237 -0.00214409 -4.97303e-05
21.7448 -0.00212021 -4.89008e-05
21.8747 -0.00209505 -4.80321e-05
22.0165 -0.00206808 -4.71063e-05
22.1768 -0.00203822 -4.60886e-05
22.3723 -0.00200267 -4.48869e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.25Lambda0.5Nc1ClassicOneLoop/GAp_OneLoopFRG.txt <==
-22.3723 -0.0020034 4.49192e-05
-22.1768 -0.00203897 4.61224e-05
-22.0165 -0.00206885 4.71413e-05
-21.8747 -0.00209585 4.80683e-05
-21.7448 -0.00212102 4.89381e-05
-21.6237 -0.00214492 4.97686e-05
-21.5093 -0.00216786 5.05703e-05
-21.4004 -0.00219006 5.13502e-05
-21.2959 -0.00221167 5.2113e-05
-21.1952 -0.00223279 5.28623e-05
-21.0979 -0.00225351 5.36008e-05
-21.0034 -0.00227389 5.43306e-05
-20.9115 -0.00229398 5.50534e-05
-20.8219 -0.00231383 5.57705e-05
-20.7344 -0.00233347 5.6483e-05
-20.6487 -0.00235292 5.7192e-05
-20.5648 -0.00237223 5.78983e-05
-20.4825 -0.00239139 5.86025e-05
-20.4016 -0.00241045 5.93053e-05
-20.3222 -0.0024294 6.00072e-05
-20.244 -0.00244827 6.07088e-05
-20.1669 -0.00246707 6.14105e-05
-20.091 -0.00248581 6.21126e-05
-20.0162 -0.0025045 6.28155e-05
-19.9423 -0.00252315 6.35195e-05
-19.8694 -0.00254177 6.4225e-05
-19.7974 -0.00256036 6.49321e-05
-19.7262 -0.00257894 6.56413e-05
-19.6558 -0.00259751 6.63526e-05
-19.5862 -0.00261607 6.70664e-05
-19.5173 -0.00263464 6.77828e-05
-19.4491 -0.00265321 6.85021e-05
-19.3816 -0.0026718 6.92244e-05
-19.3147 -0.0026904 6.99498e-05
-19.2484 -0.00270903 7.06787e-05
-19.1828 -0.00272768 7.14111e-05
-19.1177 -0.00274636 7.21472e-05
-19.0531 -0.00276507 7.28871e-05
-18.9891 -0.00278382 7.3631e-05
-18.9255 -0.00280261 7.43791e-05
-18.8625 -0.00282145 7.51314e-05
-18.8 -0.00284033 7.58882e-05
-18.7379 -0.00285926 7.66494e-05
-18.6762 -0.00287824 7.74154e-05
-18.615 -0.00289728 7.81861e-05
-18.5542 -0.00291637 7.89617e-05
-18.4938 -0.00293553 7.97424e-05
-18.4338 -0.00295475 8.05282e-05
-18.3742 -0.00297403 8.13193e-05
-18.3149 -0.00299338 8.21158e-05
-18.256 -0.0030128 8.29177e-05
-18.1975 -0.0030323 8.37253e-05
-18.1393 -0.00305187 8.45386e-05
-18.0815 -0.00307151 8.53577e-05
-18.0239 -0.00309123 8.61828e-05
-17.9667 -0.00311104 8.70139e-05
-17.9098 -0.00313092 8.78512e-05
-17.8532 -0.0031509 8.86948e-05
-17.7969 -0.00317095 8.95447e-05
-17.7408 -0.0031911 9.04012e-05
-17.6851 -0.00321134 9.12642e-05
-17.6296 -0.00323167 9.2134e-05
-17.5744 -0.00325209 9.30105e-05
-17.5195 -0.00327261 9.38941e-05
-17.4648 -0.00329323 9.47846e-05
-17.4104 -0.00331395 9.56823e-05
-17.3562 -0.00333477 9.65873e-05
-17.3022 -0.00335569 9.74996e-05
-17.2485 -0.00337672 9.84195e-05
-17.195 -0.00339786 9.93469e-05
-17.1418 -0.0034191 0.000100282
-17.0887 -0.00344046 0.000101225
-17.0359 -0.00346192 0.000102176
-16.9833 -0.0034835 0.000103135
-16.9309 -0.0035052 0.000104102
-16.8787 -0.00352701 0.000105078
-16.8268 -0.00354895 0.000106061
-16.775 -0.003571 0.000107054
-16.7234 -0.00359318 0.000108055
-16.672 -0.00361548 0.000109065
-16.6208 -0.00363791 0.000110083
-16.5697 -0.00366046 0.000111111
-16.5189 -0.00368315 0.000112148
-16.4682 -0.00370597 0.000113194
-16.4177 -0.00372892 0.00011425
-16.3674 -0.003752 0.000115315
-16.3172 -0.00377522 0.000116389
-16.2672 -0.00379858 0.000117474
-16.2174 -0.00382208 0.000118568
-16.1677 -0.00384573 0.000119673
-16.1182 -0.00386951 0.000120787
-16.0689 -0.00389344 0.000121913
-16.0197 -0.00391752 0.000123048
-15.9706 -0.00394175 0.000124194
-15.9217 -0.00396613 0.000125351
-15.873 -0.00399067 0.000126519
-15.8243 -0.00401536 0.000127698
-15.7759 -0.0040402 0.000128888
-15.7276 -0.00406521 0.000130089
-15.6794 -0.00409037 0.000131302
-15.6313 -0.0041157 0.000132527
-15.5834 -0.00414119 0.000133763
-15.5356 -0.00416685 0.000135011
-15.488 -0.00419268 0.000136272
-15.4404 -0.00421868 0.000137545
-15.393 -0.00424485 0.00013883
-15.3458 -0.00427119 0.000140128
-15.2986 -0.00429772 0.000141438
-15.2516 -0.00432442 0.000142762
-15.2047 -0.0043513 0.000144099
-15.1579 -0.00437836 0.000145449
-15.1112 -0.00440561 0.000146813
-15.0647 -0.00443305 0.00014819
-15.0182 -0.00446068 0.000149582
-14.9719 -0.00448849 0.000150987
-14.9257 -0.00451651 0.000152406
-14.8796 -0.00454471 0.000153841
-14.8336 -0.00457312 0.000155289
-14.7877 -0.00460173 0.000156753
-14.7419 -0.00463054 0.000158231
-14.6962 -0.00465955 0.000159725
-14.6506 -0.00468877 0.000161235
-14.6052 -0.00471821 0.00016276
-14.5598 -0.00474785 0.0001643
-14.5145 -0.00477771 0.000165857
-14.4693 -0.00480779 0.000167431
-14.4243 -0.00483808 0.000169021
-14.3793 -0.0048686 0.000170627
-14.3344 -0.00489935 0.000172251
-14.2896 -0.00493032 0.000173892
-14.2449 -0.00496152 0.00017555
-14.2003 -0.00499295 0.000177227
-14.1558 -0.00502462 0.000178921
-14.1113 -0.00505653 0.000180633
-14.067 -0.00508868 0.000182364
-14.0227 -0.00512108 0.000184114
-13.9786 -0.00515371 0.000185882
-13.9345 -0.0051866 0.00018767
-13.8905 -0.00521974 0.000189478
-13.8466 -0.00525314 0.000191305
-13.8028 -0.00528679 0.000193152
-13.759 -0.00532071 0.00019502
-13.7153 -0.00535489 0.000196909
-13.6718 -0.00538934 0.000198818
-13.6283 -0.00542405 0.000200749
-13.5848 -0.00545905 0.000202701
-13.5415 -0.00549431 0.000204675
-13.4982 -0.00552986 0.000206672
-13.455 -0.00556569 0.00020869
-13.4119 -0.00560181 0.000210732
-13.3689 -0.00563822 0.000212797
-13.3259 -0.00567492 0.000214886
-13.283 -0.00571191 0.000216998
-13.2402 -0.00574921 0.000219134
-13.1974 -0.00578681 0.000221296
-13.1547 -0.00582472 0.000223482
-13.1121 -0.00586294 0.000225693
-13.0696 -0.00590148 0.00022793
-13.0271 -0.00594033 0.000230193
-12.9847 -0.00597951 0.000232482
-12.9424 -0.00601901 0.000234798
-12.9001 -0.00605884 0.000237142
-12.8579 -0.00609901 0.000239513
-12.8158 -0.00613952 0.000241912
-12.7737 -0.00618036 0.000244339
-12.7317 -0.00622156 0.000246796
-12.6898 -0.0062631 0.000249282
-12.6479 -0.006305 0.000251797
-12.6061 -0.00634726 0.000254343
-12.5643 -0.00638988 0.000256919
-12.5226 -0.00643287 0.000259527
-12.481 -0.00647623 0.000262166
-12.4394 -0.00651997 0.000264837
-12.3979 -0.0065641 0.000267541
-12.3565 -0.0066086 0.000270278
-12.3151 -0.0066535 0.000273048
-12.2738 -0.0066988 0.000275853
-12.2325 -0.0067445 0.000278692
-12.1913 -0.0067906 0.000281567
-12.1501 -0.00683711 0.000284477
-12.109 -0.00688404 0.000287424
-12.068 -0.00693139 0.000290407
-12.027 -0.00697917 0.000293428
-11.986 -0.00702738 0.000296487
-11.9452 -0.00707603 0.000299585
-11.9043 -0.00712513 0.000302721
-11.8636 -0.00717467 0.000305898
-11.8228 -0.00722466 0.000309116
-11.7822 -0.00727512 0.000312374
-11.7415 -0.00732604 0.000315675
-11.701 -0.00737744 0.000319018
-11.6605 -0.00742931 0.000322404
-11.62 -0.00748167 0.000325834
-11.5796 -0.00753452 0.000329309
-11.5392 -0.00758787 0.000332829
-11.4989 -0.00764172 0.000336395
-11.4587 -0.00769608 0.000340008
-11.4184 -0.00775096 0.000343669
-11.3783 -0.00780636 0.000347378
-11.3381 -0.0078623 0.000351137
-11.2981 -0.00791877 0.000354946
-11.2581 -0.00797579 0.000358805
-11.2181 -0.00803336 0.000362716
-11.1781 -0.00809149 0.00036668
-11.1383 -0.00815019 0.000370698
-11.0984 -0.00820946 0.00037477
-11.0586 -0.00826932 0.000378897
-11.0189 -0.00832977 0.000383081
-10.9792 -0.00839081 0.000387322
-10.9395 -0.00845247 0.000391621
-10.8999 -0.00851474 0.000395979
-10.8603 -0.00857763 0.000400398
-10.8208 -0.00864115 0.000404878
-10.7813 -0.00870532 0.000409421
-10.7418 -0.00877014 0.000414027
-10.7024 -0.00883561 0.000418697
-10.6631 -0.00890176 0.000423434
-10.6238 -0.00896858 0.000428237
-10.5845 -0.00903609 0.000433109
-10.5452 -0.00910429 0.00043805
-10.506 -0.0091732 0.000443061
-10.4669 -0.00924283 0.000448144
-10.4278 -0.00931319 0.0004533
-10.3887 -0.00938429 0.000458531
-10.3496 -0.00945613 0.000463838
-10.3106 -0.00952873 0.000469221
-10.2717 -0.0096021 0.000474684
-10.2328 -0.00967625 0.000480226
-10.1939 -0.0097512 0.00048585
-10.155 -0.00982694 0.000491556
-10.1162 -0.00990351 0.000497348
-10.0774 -0.0099809 0.000503225
-10.0387 -0.0100591 0.00050919
-10 -0.0101382 0.000515245
-9.96134 -0.0102182 0.00052139
-9.92271 -0.010299 0.000527628
-9.88412 -0.0103807 0.000533961
-9.84557 -0.0104633 0.00054039
-9.80704 -0.0105469 0.000546917
-9.76856 -0.0106313 0.000553544
-9.73011 -0.0107168 0.000560274
-9.69169 -0.0108031 0.000567107
-9.65331 -0.0108905 0.000574046
-9.61496 -0.0109788 0.000581093
-9.57664 -0.0110682 0.00058825
-9.53836 -0.0111586 0.000595519
-9.50011 -0.01125 0.000602903
-9.46189 -0.0113424 0.000610403
-9.42371 -0.011436 0.000618023
-9.38556 -0.0115306 0.000625764
-9.34744 -0.0116263 0.000633629
-9.30935 -0.0117232 0.00064162
-9.2713 -0.0118211 0.00064974
-9.23327 -0.0119203 0.000657991
-9.19528 -0.0120206 0.000666377
-9.15732 -0.0121221 0.0006749
-9.11939 -0.0122248 0.000683562
-9.08149 -0.0123288 0.000692367
-9.04362 -0.012434 0.000701318
-9.00578 -0.0125405 0.000710417
-8.96797 -0.0126483 0.000719668
-8.93019 -0.0127574 0.000729073
-8.89244 -0.0128678 0.000738637
-8.85471 -0.0129796 0.000748362
-8.81702 -0.0130928 0.000758252
-8.77936 -0.0132074 0.000768311
-8.74172 -0.0133235 0.000778541
-8.70412 -0.0134409 0.000788947
-8.66654 -0.0135599 0.000799533
-8.62899 -0.0136804 0.000810302
-8.59146 -0.0138024 0.000821258
-8.55397 -0.0139259 0.000832406
-8.5165 -0.0140511 0.000843749
-8.47906 -0.0141778 0.000855293
-8.44165 -0.0143062 0.000867041
-8.40426 -0.0144363 0.000878998
-8.3669 -0.0145681 0.000891168
-8.32956 -0.0147015 0.000903557
-8.29226 -0.0148368 0.00091617
-8.25497 -0.0149738 0.00092901
-8.21772 -0.0151127 0.000942085
-8.18049 -0.0152534 0.000955399
-8.14328 -0.015396 0.000968957
-8.1061 -0.0155406 0.000982765
-8.06895 -0.0156871 0.000996829
-8.03182 -0.0158356 0.00101116
-7.99471 -0.0159861 0.00102575
-7.95763 -0.0161387 0.00104062
-7.92058 -0.0162934 0.00105577
-7.88355 -0.0164502 0.00107121
-7.84654 -0.0166093 0.00108694
-7.80955 -0.0167705 0.00110297
-7.77259 -0.0169341 0.00111931
-7.73566 -0.0170999 0.00113597
-7.69874 -0.0172681 0.00115296
-7.66185 -0.0174388 0.00117027
-7.62498 -0.0176118 0.00118793
-7.58814 -0.0177874 0.00120593
-7.55132 -0.0179655 0.00122429
-7.51452 -0.0181462 0.00124302
-7.47774 -0.0183296 0.00126212
-7.44099 -0.0185157 0.00128161
-7.40425 -0.0187045 0.00130149
-7.36754 -0.0188962 0.00132178
-7.33085 -0.0190907 0.00134248
-7.29418 -0.0192881 0.00136361
-7.25754 -0.0194885 0.00138518
-7.22091 -0.019692 0.0014072
-7.18431 -0.0198986 0.00142967
-7.14772 -0.0201084 0.00145262
-7.11116 -0.0203214 0.00147605
-7.07462 -0.0205377 0.00149998
-7.0381 -0.0207574 0.00152442
-7.00159 -0.0209805 0.00154939
-6.96511 -0.0212072 0.0015749
-6.92865 -0.0214374 0.00160096
-6.89221 -0.0216714 0.00162759
-6.85579 -0.0219091 0.0016548
-6.81938 -0.0221506 0.00168262
-6.783 -0.0223961 0.00171105
-6.74664 -0.0226456 0.00174012
-6.71029 -0.0228991 0.00176985
-6.67397 -0.0231569 0.00180024
-6.63766 -0.0234189 0.00183133
-6.60137 -0.0236853 0.00186313
-6.5651 -0.0239562 0.00189566
-6.52885 -0.0242317 0.00192894
-6.49262 -0.0245119 0.001963
-6.4564 -0.0247969 0.00199786
-6.42021 -0.0250867 0.00203353
-6.38403 -0.0253816 0.00207006
-6.34786 -0.0256817 0.00210746
-6.31172 -0.0259869 0.00214575
-6.27559 -0.0262976 0.00218497
-6.23949 -0.0266138 0.00222515
-6.20339 -0.0269357 0.0022663
-6.16732 -0.0272633 0.00230847
-6.13126 -0.0275968 0.00235169
-6.09522 -0.0279364 0.00239599
-6.05919 -0.0282823 0.0024414
-6.02319 -0.0286345 0.00248795
-5.9872 -0.0289933 0.00253569
-5.95122 -0.0293587 0.00258466
-5.91526 -0.029731 0.00263489
-5.87932 -0.0301104 0.00268642
-5.84339 -0.030497 0.0027393
-5.80748 -0.030891 0.00279357
-5.77158 -0.0312926 0.00284928
-5.7357 -0.0317021 0.00290648
-5.69984 -0.0321195 0.00296522
-5.66399 -0.0325452 0.00302554
-5.62815 -0.0329793 0.00308752
-5.59233 -0.0334221 0.00315119
-5.55653 -0.0338738 0.00321663
-5.52074 -0.0343347 0.00328389
-5.48497 -0.034805 0.00335304
-5.4492 -0.035285 0.00342415
-5.41346 -0.0357749 0.00349729
-5.37773 -0.036275 0.00357252
-5.34201 -0.0367856 0.00364994
-5.30631 -0.0373071 0.00372961
-5.27062 -0.0378396 0.00381162
-5.23494 -0.0383837 0.00389607
-5.19928 -0.0389395 0.00398304
-5.16363 -0.0395075 0.00407262
-5.128 -0.0400879 0.00416492
-5.09237 -0.0406812 0.00426005
-5.05677 -0.0412878 0.00435812
-5.02117 -0.0419081 0.00445923
-4.98559 -0.0425424 0.00456352
-4.95002 -0.0431913 0.0046711
-4.91446 -0.0438551 0.00478212
-4.87892 -0.0445344 0.00489671
-4.84339 -0.0452296 0.00501502
-4.80787 -0.0459413 0.0051372
-4.77237 -0.04667 0.00526342
-4.73687 -0.0474162 0.00539385
-4.70139 -0.0481805 0.00552867
-4.66592 -0.0489636 0.00566807
-4.63046 -0.049766 0.00581224
-4.59502 -0.0505884 0.00596139
-4.55958 -0.0514314 0.00611576
-4.52416 -0.0522959 0.00627557
-4.48875 -0.0531825 0.00644106
-4.45335 -0.054092 0.0066125
-4.41797 -0.0550253 0.00679017
-4.38259 -0.0559831 0.00697434
-4.34722 -0.0569664 0.00716534
-4.31187 -0.0579761 0.00736348
-4.27653 -0.0590131 0.00756911
-4.24119 -0.0600786 0.0077826
-4.20587 -0.0611734 0.00800432
-4.17056 -0.0622989 0.00823469
-4.13526 -0.0634561 0.00847415
-4.09997 -0.0646462 0.00872315
-4.06469 -0.0658706 0.00898219
-4.02942 -0.0671307 0.00925179
-3.99416 -0.0684277 0.0095325
-3.95891 -0.0697633 0.00982493
-3.92367 -0.0711391 0.0101297
-3.88844 -0.0725566 0.0104475
-3.85322 -0.0740176 0.010779
-3.81801 -0.075524 0.011125
-3.7828 -0.0770777 0.0114863
-3.74761 -0.0786807 0.0118638
-3.71243 -0.0803353 0.0122585
-3.67726 -0.0820436 0.0126713
-3.64209 -0.0838082 0.0131033
-3.60694 -0.0856315 0.0135558
-3.57179 -0.0875163 0.0140299
-3.53665 -0.0894654 0.014527
-3.50152 -0.0914819 0.0150485
-3.4664 -0.093569 0.015596
-3.43129 -0.09573 0.0161713
-3.39619 -0.0979687 0.016776
-3.36109 -0.100289 0.0174122
-3.32601 -0.102695 0.0180821
-3.29093 -0.10519 0.0187879
-3.25586 -0.107781 0.0195322
-3.2208 -0.110471 0.0203177
-3.18574 -0.113266 0.0211474
-3.1507 -0.116171 0.0220246
-3.11566 -0.119193 0.0229527
-3.08063 -0.122338 0.0239357
-3.0456 -0.125613 0.0249778
-3.01059 -0.129026 0.0260837
-2.97558 -0.132584 0.0272585
-2.94058 -0.136296 0.0285079
-2.90558 -0.140172 0.029838
-2.87059 -0.144221 0.0312558
-2.83561 -0.148454 0.0327687
-2.80064 -0.152882 0.0343853
-2.76567 -0.157519 0.0361148
-2.73071 -0.162377 0.0379678
-2.69576 -0.167472 0.0399557
-2.66081 -0.172819 0.0420915
-2.62587 -0.178435 0.0443899
-2.59094 -0.18434 0.046867
-2.55601 -0.190553 0.0495414
-2.52109 -0.197096 0.0524337
-2.48617 -0.203994 0.0555674
-2.45126 -0.211273 0.0589693
-2.41636 -0.218961 0.0626697
-2.38146 -0.227089 0.0667034
-2.34657 -0.235693 0.07111
-2.31168 -0.244808 0.0759353
-2.2768 -0.254475 0.081232
-2.24192 -0.264739 0.0870611
-2.20705 -0.275647 0.0934935
-2.17219 -0.287252 0.100612
-2.13733 -0.29961 0.108514
-2.10247 -0.312782 0.117312
-2.06762 -0.326831 0.127142
-2.03278 -0.341828 0.138163
-1.99794 -0.357842 0.150565
-1.9631 -0.374945 0.164575
-1.92827 -0.393207 0.180467
-1.89345 -0.412692 0.19857
-1.85862 -0.433448 0.219283
-1.82381 -0.455501 0.243089
-1.78899 -0.478831 0.270578
-1.75419 -0.503354 0.302467
-1.71938 -0.528878 0.339629
-1.68458 -0.555043 0.383118
-1.64979 -0.581241 0.434197
-1.61499 -0.60648 0.494348
-1.58021 -0.629211 0.565252
-1.54542 -0.647071 0.648691
-1.51064 -0.656575 0.746325
-1.47586 -0.652768 0.859216
-1.44109 -0.628994 0.986992
-1.40632 -0.577067 1.12656
-1.37155 -0.488364 1.27048
-1.33679 -0.356399 1.40577
-1.30203 -0.180823 1.51448
-1.26727 0.028818 1.57767
-1.23251 0.25279 1.58231
-1.19776 0.466469 1.52731
-1.16301 0.648822 1.42406
-1.12827 0.78852 1.29102
-1.09352 0.884502 1.14668
-1.05878 0.942543 1.00494
-1.02405 0.971131 0.874076
-0.989309 0.978626 0.757785
-0.954576 0.971961 0.656783
-0.919844 0.956358 0.570174
-0.885115 0.93552 0.49636
-0.850388 0.911973 0.433555
-0.815663 0.887384 0.380055
-0.78094 0.862825 0.33434
-0.746219 0.838964 0.295111
-0.711499 0.816196 0.261278
-0.676781 0.794743 0.231937
-0.642065 0.77471 0.206345
-0.60735 0.75613 0.18389
-0.572637 0.738989 0.164067
-0.537925 0.72325 0.146461
-0.503214 0.708857 0.130727
-0.468504 0.695749 0.116577
-0.433796 0.683864 0.103772
-0.399089 0.673139 0.0921096
-0.364382 0.663514 0.0814175
-0.329676 0.654936 0.0715498
-0.294972 0.647354 0.0623804
-0.260267 0.640725 0.0538002
-0.225564 0.635007 0.0457132
-0.190861 0.630169 0.0380347
-0.156158 0.62618 0.0306884
-0.121456 0.623016 0.0236054
-0.0867541 0.62066 0.0167218
-0.0520524 0.619097 0.00997795
-0.0173508 0.618318 0.00331685
0.0173508 0.618318 -0.00331685
0.0520524 0.619097 -0.00997795
0.0867541 0.62066 -0.0167218
0.121456 0.623016 -0.0236054
0.156158 0.62618 -0.0306884
0.190861 0.630169 -0.0380347
0.225564 0.635007 -0.0457132
0.260267 0.640725 -0.0538002
0.294972 0.647354 -0.0623804
0.329676 0.654936 -0.0715498
0.364382 0.663514 -0.0814175
0.399089 0.673139 -0.0921096
0.433796 0.683864 -0.103772
0.468504 0.695749 -0.116577
0.503214 0.708857 -0.130727
0.537925 0.72325 -0.146461
0.572637 0.738989 -0.164067
0.60735 0.75613 -0.18389
0.642065 0.77471 -0.206345
0.676781 0.794743 -0.231937
0.711499 0.816196 -0.261278
0.746219 0.838964 -0.295111
0.78094 0.862825 -0.33434
0.815663 0.887384 -0.380055
0.850388 0.911973 -0.433555
0.885115 0.93552 -0.49636
0.919844 0.956358 -0.570174
0.954576 0.971961 -0.656783
0.989309 0.978626 -0.757785
1.02405 0.971131 -0.874076
1.05878 0.942543 -1.00494
1.09352 0.884502 -1.14668
1.12827 0.78852 -1.29102
1.16301 0.648822 -1.42406
1.19776 0.466469 -1.52731
1.23251 0.25279 -1.58231
1.26727 0.028818 -1.57767
1.30203 -0.180823 -1.51448
1.33679 -0.356399 -1.40577
1.37155 -0.488364 -1.27048
1.40632 -0.577067 -1.12656
1.44109 -0.628994 -0.986992
1.47586 -0.652768 -0.859216
1.51064 -0.656575 -0.746325
1.54542 -0.647071 -0.648691
1.58021 -0.629211 -0.565252
1.61499 -0.60648 -0.494348
1.64979 -0.581241 -0.434197
1.68458 -0.555043 -0.383118
1.71938 -0.528878 -0.339629
1.75419 -0.503354 -0.302467
1.78899 -0.478831 -0.270578
1.82381 -0.455501 -0.243089
1.85862 -0.433448 -0.219283
1.89345 -0.412692 -0.19857
1.92827 -0.393207 -0.180467
1.9631 -0.374945 -0.164575
1.99794 -0.357842 -0.150565
2.03278 -0.341828 -0.138163
2.06762 -0.326831 -0.127142
2.10247 -0.312782 -0.117312
2.13733 -0.29961 -0.108514
2.17219 -0.287252 -0.100612
2.20705 -0.275647 -0.0934935
2.24192 -0.264739 -0.0870611
2.2768 -0.254475 -0.081232
2.31168 -0.244808 -0.0759353
2.34657 -0.235693 -0.07111
2.38146 -0.227089 -0.0667034
2.41636 -0.218961 -0.0626697
2.45126 -0.211273 -0.0589693
2.48617 -0.203994 -0.0555674
2.52109 -0.197096 -0.0524337
2.55601 -0.190553 -0.0495414
2.59094 -0.18434 -0.046867
2.62587 -0.178435 -0.0443899
2.66081 -0.172819 -0.0420915
2.69576 -0.167472 -0.0399557
2.73071 -0.162377 -0.0379678
2.76567 -0.157519 -0.0361148
2.80064 -0.152882 -0.0343853
2.83561 -0.148454 -0.0327687
2.87059 -0.144221 -0.0312558
2.90558 -0.140172 -0.029838
2.94058 -0.136296 -0.0285079
2.97558 -0.132584 -0.0272585
3.01059 -0.129026 -0.0260837
3.0456 -0.125613 -0.0249778
3.08063 -0.122338 -0.0239357
3.11566 -0.119193 -0.0229527
3.1507 -0.116171 -0.0220246
3.18574 -0.113266 -0.0211474
3.2208 -0.110471 -0.0203177
3.25586 -0.107781 -0.0195322
3.29093 -0.10519 -0.0187879
3.32601 -0.102695 -0.0180821
3.36109 -0.100289 -0.0174122
3.39619 -0.0979687 -0.016776
3.43129 -0.09573 -0.0161713
3.4664 -0.093569 -0.015596
3.50152 -0.0914819 -0.0150485
3.53665 -0.0894654 -0.014527
3.57179 -0.0875163 -0.0140299
3.60694 -0.0856315 -0.0135558
3.64209 -0.0838082 -0.0131033
3.67726 -0.0820436 -0.0126713
3.71243 -0.0803353 -0.0122585
3.74761 -0.0786807 -0.0118638
3.7828 -0.0770777 -0.0114863
3.81801 -0.075524 -0.011125
3.85322 -0.0740176 -0.010779
3.88844 -0.0725566 -0.0104475
3.92367 -0.0711391 -0.0101297
3.95891 -0.0697633 -0.00982493
3.99416 -0.0684277 -0.0095325
4.02942 -0.0671307 -0.00925179
4.06469 -0.0658706 -0.00898219
4.09997 -0.0646462 -0.00872315
4.13526 -0.0634561 -0.00847415
4.17056 -0.0622989 -0.00823469
4.20587 -0.0611734 -0.00800432
4.24119 -0.0600786 -0.0077826
4.27653 -0.0590131 -0.00756911
4.31187 -0.0579761 -0.00736348
4.34722 -0.0569664 -0.00716534
4.38259 -0.0559831 -0.00697434
4.41797 -0.0550253 -0.00679017
4.45335 -0.054092 -0.0066125
4.48875 -0.0531825 -0.00644106
4.52416 -0.0522959 -0.00627557
4.55958 -0.0514314 -0.00611576
4.59502 -0.0505884 -0.00596139
4.63046 -0.049766 -0.00581224
4.66592 -0.0489636 -0.00566807
4.70139 -0.0481805 -0.00552867
4.73687 -0.0474162 -0.00539385
4.77237 -0.04667 -0.00526342
4.80787 -0.0459413 -0.0051372
4.84339 -0.0452296 -0.00501502
4.87892 -0.0445344 -0.00489671
4.91446 -0.0438551 -0.00478212
4.95002 -0.0431913 -0.0046711
4.98559 -0.0425424 -0.00456352
5.02117 -0.0419081 -0.00445923
5.05677 -0.0412878 -0.00435812
5.09237 -0.0406812 -0.00426005
5.128 -0.0400879 -0.00416492
5.16363 -0.0395075 -0.00407262
5.19928 -0.0389395 -0.00398304
5.23494 -0.0383837 -0.00389607
5.27062 -0.0378396 -0.00381162
5.30631 -0.0373071 -0.00372961
5.34201 -0.0367856 -0.00364994
5.37773 -0.036275 -0.00357252
5.41346 -0.0357749 -0.00349729
5.4492 -0.035285 -0.00342415
5.48497 -0.034805 -0.00335304
5.52074 -0.0343347 -0.00328389
5.55653 -0.0338738 -0.00321663
5.59233 -0.0334221 -0.00315119
5.62815 -0.0329793 -0.00308752
5.66399 -0.0325452 -0.00302554
5.69984 -0.0321195 -0.00296522
5.7357 -0.0317021 -0.00290648
5.77158 -0.0312926 -0.00284928
5.80748 -0.030891 -0.00279357
5.84339 -0.030497 -0.0027393
5.87932 -0.0301104 -0.00268642
5.91526 -0.029731 -0.00263489
5.95122 -0.0293587 -0.00258466
5.9872 -0.0289933 -0.00253569
6.02319 -0.0286345 -0.00248795
6.05919 -0.0282823 -0.0024414
6.09522 -0.0279364 -0.00239599
6.13126 -0.0275968 -0.00235169
6.16732 -0.0272633 -0.00230847
6.20339 -0.0269357 -0.0022663
6.23949 -0.0266138 -0.00222515
6.27559 -0.0262976 -0.00218497
6.31172 -0.0259869 -0.00214575
6.34786 -0.0256817 -0.00210746
6.38403 -0.0253816 -0.00207006
6.42021 -0.0250867 -0.00203353
6.4564 -0.0247969 -0.00199786
6.49262 -0.0245119 -0.001963
6.52885 -0.0242317 -0.00192894
6.5651 -0.0239562 -0.00189566
6.60137 -0.0236853 -0.00186313
6.63766 -0.0234189 -0.00183133
6.67397 -0.0231569 -0.00180024
6.71029 -0.0228991 -0.00176985
6.74664 -0.0226456 -0.00174012
6.783 -0.0223961 -0.00171105
6.81938 -0.0221506 -0.00168262
6.85579 -0.0219091 -0.0016548
6.89221 -0.0216714 -0.00162759
6.92865 -0.0214374 -0.00160096
6.96511 -0.0212072 -0.0015749
7.00159 -0.0209805 -0.00154939
7.0381 -0.0207574 -0.00152442
7.07462 -0.0205377 -0.00149998
7.11116 -0.0203214 -0.00147605
7.14772 -0.0201084 -0.00145262
7.18431 -0.0198986 -0.00142967
7.22091 -0.019692 -0.0014072
7.25754 -0.0194885 -0.00138518
7.29418 -0.0192881 -0.00136361
7.33085 -0.0190907 -0.00134248
7.36754 -0.0188962 -0.00132178
7.40425 -0.0187045 -0.00130149
7.44099 -0.0185157 -0.00128161
7.47774 -0.0183296 -0.00126212
7.51452 -0.0181462 -0.00124302
7.55132 -0.0179655 -0.00122429
7.58814 -0.0177874 -0.00120593
7.62498 -0.0176118 -0.00118793
7.66185 -0.0174388 -0.00117027
7.69874 -0.0172681 -0.00115296
7.73566 -0.0170999 -0.00113597
7.77259 -0.0169341 -0.00111931
7.80955 -0.0167705 -0.00110297
7.84654 -0.0166093 -0.00108694
7.88355 -0.0164502 -0.00107121
7.92058 -0.0162934 -0.00105577
7.95763 -0.0161387 -0.00104062
7.99471 -0.0159861 -0.00102575
8.03182 -0.0158356 -0.00101116
8.06895 -0.0156871 -0.000996829
8.1061 -0.0155406 -0.000982765
8.14328 -0.015396 -0.000968957
8.18049 -0.0152534 -0.000955399
8.21772 -0.0151127 -0.000942085
8.25497 -0.0149738 -0.00092901
8.29226 -0.0148368 -0.00091617
8.32956 -0.0147015 -0.000903557
8.3669 -0.0145681 -0.000891168
8.40426 -0.0144363 -0.000878998
8.44165 -0.0143062 -0.000867041
8.47906 -0.0141778 -0.000855293
8.5165 -0.0140511 -0.000843749
8.55397 -0.0139259 -0.000832406
8.59146 -0.0138024 -0.000821258
8.62899 -0.0136804 -0.000810302
8.66654 -0.0135599 -0.000799533
8.70412 -0.0134409 -0.000788947
8.74172 -0.0133235 -0.000778541
8.77936 -0.0132074 -0.000768311
8.81702 -0.0130928 -0.000758252
8.85471 -0.0129796 -0.000748362
8.89244 -0.0128678 -0.000738637
8.93019 -0.0127574 -0.000729073
8.96797 -0.0126483 -0.000719668
9.00578 -0.0125405 -0.000710417
9.04362 -0.012434 -0.000701318
9.08149 -0.0123288 -0.000692367
9.11939 -0.0122248 -0.000683562
9.15732 -0.0121221 -0.0006749
9.19528 -0.0120206 -0.000666377
9.23327 -0.0119203 -0.000657991
9.2713 -0.0118211 -0.00064974
9.30935 -0.0117232 -0.00064162
9.34744 -0.0116263 -0.000633629
9.38556 -0.0115306 -0.000625764
9.42371 -0.011436 -0.000618023
9.46189 -0.0113424 -0.000610403
9.50011 -0.01125 -0.000602903
9.53836 -0.0111586 -0.000595519
9.57664 -0.0110682 -0.00058825
9.61496 -0.0109788 -0.000581093
9.65331 -0.0108905 -0.000574046
9.69169 -0.0108031 -0.000567107
9.73011 -0.0107168 -0.000560274
9.76856 -0.0106313 -0.000553544
9.80704 -0.0105469 -0.000546917
9.84557 -0.0104633 -0.00054039
9.88412 -0.0103807 -0.000533961
9.92271 -0.010299 -0.000527628
9.96134 -0.0102182 -0.00052139
10 -0.0101382 -0.000515245
10.0387 -0.0100591 -0.00050919
10.0774 -0.0099809 -0.000503225
10.1162 -0.00990351 -0.000497348
10.155 -0.00982694 -0.000491556
10.1939 -0.0097512 -0.00048585
10.2328 -0.00967625 -0.000480226
10.2717 -0.0096021 -0.000474684
10.3106 -0.00952873 -0.000469221
10.3496 -0.00945613 -0.000463838
10.3887 -0.00938429 -0.000458531
10.4278 -0.00931319 -0.0004533
10.4669 -0.00924283 -0.000448144
10.506 -0.0091732 -0.000443061
10.5452 -0.00910429 -0.00043805
10.5845 -0.00903609 -0.000433109
10.6238 -0.00896858 -0.000428237
10.6631 -0.00890176 -0.000423434
10.7024 -0.00883561 -0.000418697
10.7418 -0.00877014 -0.000414027
10.7813 -0.00870532 -0.000409421
10.8208 -0.00864115 -0.000404878
10.8603 -0.00857763 -0.000400398
10.8999 -0.00851474 -0.000395979
10.9395 -0.00845247 -0.000391621
10.9792 -0.00839081 -0.000387322
11.0189 -0.00832977 -0.000383081
11.0586 -0.00826932 -0.000378897
11.0984 -0.00820946 -0.00037477
11.1383 -0.00815019 -0.000370698
11.1781 -0.00809149 -0.00036668
11.2181 -0.00803336 -0.000362716
11.2581 -0.00797579 -0.000358805
11.2981 -0.00791877 -0.000354946
11.3381 -0.0078623 -0.000351137
11.3783 -0.00780636 -0.000347378
11.4184 -0.00775096 -0.000343669
11.4587 -0.00769608 -0.000340008
11.4989 -0.00764172 -0.000336395
11.5392 -0.00758787 -0.000332829
11.5796 -0.00753452 -0.000329309
11.62 -0.00748167 -0.000325834
11.6605 -0.00742931 -0.000322404
11.701 -0.00737744 -0.000319018
11.7415 -0.00732604 -0.000315675
11.7822 -0.00727512 -0.000312374
11.8228 -0.00722466 -0.000309116
11.8636 -0.00717467 -0.000305898
11.9043 -0.00712513 -0.000302721
11.9452 -0.00707603 -0.000299585
11.986 -0.00702738 -0.000296487
12.027 -0.00697917 -0.000293428
12.068 -0.00693139 -0.000290407
12.109 -0.00688404 -0.000287424
12.1501 -0.00683711 -0.000284477
12.1913 -0.0067906 -0.000281567
12.2325 -0.0067445 -0.000278692
12.2738 -0.0066988 -0.000275853
12.3151 -0.0066535 -0.000273048
12.3565 -0.0066086 -0.000270278
12.3979 -0.0065641 -0.000267541
12.4394 -0.00651997 -0.000264837
12.481 -0.00647623 -0.000262166
12.5226 -0.00643287 -0.000259527
12.5643 -0.00638988 -0.000256919
12.6061 -0.00634726 -0.000254343
12.6479 -0.006305 -0.000251797
12.6898 -0.0062631 -0.000249282
12.7317 -0.00622156 -0.000246796
12.7737 -0.00618036 -0.000244339
12.8158 -0.00613952 -0.000241912
12.8579 -0.00609901 -0.000239513
12.9001 -0.00605884 -0.000237142
12.9424 -0.00601901 -0.000234798
12.9847 -0.00597951 -0.000232482
13.0271 -0.00594033 -0.000230193
13.0696 -0.00590148 -0.00022793
13.1121 -0.00586294 -0.000225693
13.1547 -0.00582472 -0.000223482
13.1974 -0.00578681 -0.000221296
13.2402 -0.00574921 -0.000219134
13.283 -0.00571191 -0.000216998
13.3259 -0.00567492 -0.000214886
13.3689 -0.00563822 -0.000212797
13.4119 -0.00560181 -0.000210732
13.455 -0.00556569 -0.00020869
13.4982 -0.00552986 -0.000206672
13.5415 -0.00549431 -0.000204675
13.5848 -0.00545905 -0.000202701
13.6283 -0.00542405 -0.000200749
13.6718 -0.00538934 -0.000198818
13.7153 -0.00535489 -0.000196909
13.759 -0.00532071 -0.00019502
13.8028 -0.00528679 -0.000193152
13.8466 -0.00525314 -0.000191305
13.8905 -0.00521974 -0.000189478
13.9345 -0.0051866 -0.00018767
13.9786 -0.00515371 -0.000185882
14.0227 -0.00512108 -0.000184114
14.067 -0.00508868 -0.000182364
14.1113 -0.00505653 -0.000180633
14.1558 -0.00502462 -0.000178921
14.2003 -0.00499295 -0.000177227
14.2449 -0.00496152 -0.00017555
14.2896 -0.00493032 -0.000173892
14.3344 -0.00489935 -0.000172251
14.3793 -0.0048686 -0.000170627
14.4243 -0.00483808 -0.000169021
14.4693 -0.00480779 -0.000167431
14.5145 -0.00477771 -0.000165857
14.5598 -0.00474785 -0.0001643
14.6052 -0.00471821 -0.00016276
14.6506 -0.00468877 -0.000161235
14.6962 -0.00465955 -0.000159725
14.7419 -0.00463054 -0.000158231
14.7877 -0.00460173 -0.000156753
14.8336 -0.00457312 -0.000155289
14.8796 -0.00454471 -0.000153841
14.9257 -0.00451651 -0.000152406
14.9719 -0.00448849 -0.000150987
15.0182 -0.00446068 -0.000149582
15.0647 -0.00443305 -0.00014819
15.1112 -0.00440561 -0.000146813
15.1579 -0.00437836 -0.000145449
15.2047 -0.0043513 -0.000144099
15.2516 -0.00432442 -0.000142762
15.2986 -0.00429772 -0.000141438
15.3458 -0.00427119 -0.000140128
15.393 -0.00424485 -0.00013883
15.4404 -0.00421868 -0.000137545
15.488 -0.00419268 -0.000136272
15.5356 -0.00416685 -0.000135011
15.5834 -0.00414119 -0.000133763
15.6313 -0.0041157 -0.000132527
15.6794 -0.00409037 -0.000131302
15.7276 -0.00406521 -0.000130089
15.7759 -0.0040402 -0.000128888
15.8243 -0.00401536 -0.000127698
15.873 -0.00399067 -0.000126519
15.9217 -0.00396613 -0.000125351
15.9706 -0.00394175 -0.000124194
16.0197 -0.00391752 -0.000123048
16.0689 -0.00389344 -0.000121913
16.1182 -0.00386951 -0.000120787
16.1677 -0.00384573 -0.000119673
16.2174 -0.00382208 -0.000118568
16.2672 -0.00379858 -0.000117474
16.3172 -0.00377522 -0.000116389
16.3674 -0.003752 -0.000115315
16.4177 -0.00372892 -0.00011425
16.4682 -0.00370597 -0.000113194
16.5189 -0.00368315 -0.000112148
16.5697 -0.00366046 -0.000111111
16.6208 -0.00363791 -0.000110083
16.672 -0.00361548 -0.000109065
16.7234 -0.00359318 -0.000108055
16.775 -0.003571 -0.000107054
16.8268 -0.00354895 -0.000106061
16.8787 -0.00352701 -0.000105078
16.9309 -0.0035052 -0.000104102
16.9833 -0.0034835 -0.000103135
17.0359 -0.00346192 -0.000102176
17.0887 -0.00344046 -0.000101225
17.1418 -0.0034191 -0.000100282
17.195 -0.00339786 -9.93469e-05
17.2485 -0.00337672 -9.84195e-05
17.3022 -0.00335569 -9.74996e-05
17.3562 -0.00333477 -9.65873e-05
17.4104 -0.00331395 -9.56823e-05
17.4648 -0.00329323 -9.47846e-05
17.5195 -0.00327261 -9.38941e-05
17.5744 -0.00325209 -9.30105e-05
17.6296 -0.00323167 -9.2134e-05
17.6851 -0.00321134 -9.12642e-05
17.7408 -0.0031911 -9.04012e-05
17.7969 -0.00317095 -8.95447e-05
17.8532 -0.0031509 -8.86948e-05
17.9098 -0.00313092 -8.78512e-05
17.9667 -0.00311104 -8.70139e-05
18.0239 -0.00309123 -8.61828e-05
18.0815 -0.00307151 -8.53577e-05
18.1393 -0.00305187 -8.45386e-05
18.1975 -0.0030323 -8.37253e-05
18.256 -0.0030128 -8.29177e-05
18.3149 -0.00299338 -8.21158e-05
18.3742 -0.00297403 -8.13193e-05
18.4338 -0.00295475 -8.05282e-05
18.4938 -0.00293553 -7.97424e-05
18.5542 -0.00291637 -7.89617e-05
18.615 -0.00289728 -7.81861e-05
18.6762 -0.00287824 -7.74154e-05
18.7379 -0.00285926 -7.66494e-05
18.8 -0.00284033 -7.58882e-05
18.8625 -0.00282145 -7.51314e-05
18.9255 -0.00280261 -7.43791e-05
18.9891 -0.00278382 -7.3631e-05
19.0531 -0.00276507 -7.28871e-05
19.1177 -0.00274636 -7.21472e-05
19.1828 -0.00272768 -7.14111e-05
19.2484 -0.00270903 -7.06787e-05
19.3147 -0.0026904 -6.99498e-05
19.3816 -0.0026718 -6.92244e-05
19.4491 -0.00265321 -6.85021e-05
19.5173 -0.00263464 -6.77828e-05
19.5862 -0.00261607 -6.70664e-05
19.6558 -0.00259751 -6.63526e-05
19.7262 -0.00257894 -6.56413e-05
19.7974 -0.00256036 -6.49321e-05
19.8694 -0.00254177 -6.4225e-05
19.9423 -0.00252315 -6.35195e-05
20.0162 -0.0025045 -6.28155e-05
20.091 -0.00248581 -6.21126e-05
20.1669 -0.00246707 -6.14105e-05
20.244 -0.00244827 -6.07088e-05
20.3222 -0.0024294 -6.00072e-05
20.4016 -0.00241045 -5.93053e-05
20.4825 -0.00239139 -5.86025e-05
20.5648 -0.00237223 -5.78983e-05
20.6487 -0.00235292 -5.7192e-05
20.7344 -0.00233347 -5.6483e-05
20.8219 -0.00231383 -5.57705e-05
20.9115 -0.00229398 -5.50534e-05
21.0034 -0.00227389 -5.43306e-05
21.0979 -0.00225351 -5.36008e-05
21.1952 -0.00223279 -5.28623e-05
21.2959 -0.00221167 -5.2113e-05
21.4004 -0.00219006 -5.13502e-05
21.5093 -0.00216786 -5.05703e-05
21.6237 -0.00214492 -4.97686e-05
21.7448 -0.00212102 -4.89381e-05
21.8747 -0.00209585 -4.80683e-05
22.0165 -0.00206885 -4.71413e-05
22.1768 -0.00203897 -4.61224e-05
22.3723 -0.0020034 -4.49192e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.25Lambda0.5Nc1ClassicOneLoop/GRpOneLoop.txt <==
-22.3723 -0.00200343 -4.49206e-05
-22.1768 -0.002039 -4.61238e-05
-22.0165 -0.00206888 -4.71428e-05
-21.8747 -0.00209588 -4.80698e-05
-21.7448 -0.00212105 -4.89396e-05
-21.6237 -0.00214495 -4.97702e-05
-21.5093 -0.0021679 -5.05719e-05
-21.4004 -0.0021901 -5.13518e-05
-21.2959 -0.0022117 -5.21147e-05
-21.1952 -0.00223283 -5.28641e-05
-21.0979 -0.00225354 -5.36026e-05
-21.0034 -0.00227392 -5.43325e-05
-20.9115 -0.00229402 -5.50553e-05
-20.8219 -0.00231387 -5.57724e-05
-20.7344 -0.00233351 -5.6485e-05
-20.6487 -0.00235296 -5.7194e-05
-20.5648 -0.00237227 -5.79003e-05
-20.4825 -0.00239144 -5.86046e-05
-20.4016 -0.00241049 -5.93074e-05
-20.3222 -0.00242945 -6.00094e-05
-20.244 -0.00244832 -6.0711e-05
-20.1669 -0.00246712 -6.14127e-05
-20.091 -0.00248586 -6.21149e-05
-20.0162 -0.00250455 -6.28178e-05
-19.9423 -0.0025232 -6.35219e-05
-19.8694 -0.00254182 -6.42274e-05
-19.7974 -0.00256041 -6.49346e-05
-19.7262 -0.00257899 -6.56438e-05
-19.6558 -0.00259756 -6.63552e-05
-19.5862 -0.00261612 -6.7069e-05
-19.5173 -0.00263469 -6.77855e-05
-19.4491 -0.00265327 -6.85048e-05
-19.3816 -0.00267185 -6.92271e-05
-19.3147 -0.00269046 -6.99526e-05
-19.2484 -0.00270908 -7.06815e-05
-19.1828 -0.00272774 -7.1414e-05
-19.1177 -0.00274642 -7.21501e-05
-19.0531 -0.00276513 -7.28901e-05
-18.9891 -0.00278388 -7.36341e-05
-18.9255 -0.00280267 -7.43822e-05
-18.8625 -0.00282151 -7.51346e-05
-18.8 -0.00284039 -7.58914e-05
-18.7379 -0.00285932 -7.66527e-05
-18.6762 -0.0028783 -7.74187e-05
-18.615 -0.00289734 -7.81895e-05
-18.5542 -0.00291644 -7.89652e-05
-18.4938 -0.00293559 -7.97459e-05
-18.4338 -0.00295481 -8.05318e-05
-18.3742 -0.0029741 -8.13229e-05
-18.3149 -0.00299345 -8.21194e-05
-18.256 -0.00301287 -8.29214e-05
-18.1975 -0.00303237 -8.37291e-05
-18.1393 -0.00305194 -8.45424e-05
-18.0815 -0.00307158 -8.53616e-05
-18.0239 -0.00309131 -8.61867e-05
-17.9667 -0.00311111 -8.70179e-05
-17.9098 -0.003131 -8.78553e-05
-17.8532 -0.00315097 -8.86989e-05
-17.7969 -0.00317103 -8.95489e-05
-17.7408 -0.00319118 -9.04055e-05
-17.6851 -0.00321142 -9.12686e-05
-17.6296 -0.00323175 -9.21384e-05
-17.5744 -0.00325217 -9.30151e-05
-17.5195 -0.00327269 -9.38986e-05
-17.4648 -0.00329331 -9.47893e-05
-17.4104 -0.00331403 -9.56871e-05
-17.3562 -0.00333485 -9.65921e-05
-17.3022 -0.00335578 -9.75045e-05
-17.2485 -0.00337681 -9.84244e-05
-17.195 -0.00339794 -9.9352e-05
-17.1418 -0.00341919 -0.000100287
-17.0887 -0.00344054 -0.00010123
-17.0359 -0.00346201 -0.000102181
-16.9833 -0.00348359 -0.00010314
-16.9309 -0.00350529 -0.000104108
-16.8787 -0.00352711 -0.000105083
-16.8268 -0.00354904 -0.000106067
-16.775 -0.0035711 -0.000107059
-16.7234 -0.00359327 -0.000108061
-16.672 -0.00361558 -0.00010907
-16.6208 -0.00363801 -0.000110089
-16.5697 -0.00366056 -0.000111117
-16.5189 -0.00368325 -0.000112154
-16.4682 -0.00370607 -0.0001132
-16.4177 -0.00372902 -0.000114256
-16.3674 -0.0037521 -0.000115321
-16.3172 -0.00377533 -0.000116396
-16.2672 -0.00379869 -0.000117481
-16.2174 -0.00382219 -0.000118575
-16.1677 -0.00384584 -0.00011968
-16.1182 -0.00386962 -0.000120794
-16.0689 -0.00389356 -0.00012192
-16.0197 -0.00391764 -0.000123055
-15.9706 -0.00394187 -0.000124201
-15.9217 -0.00396625 -0.000125358
-15.873 -0.00399079 -0.000126526
-15.8243 -0.00401548 -0.000127705
-15.7759 -0.00404032 -0.000128895
-15.7276 -0.00406533 -0.000130097
-15.6794 -0.0040905 -0.00013131
-15.6313 -0.00411583 -0.000132535
-15.5834 -0.00414132 -0.000133771
-15.5356 -0.00416698 -0.00013502
-15.488 -0.00419281 -0.00013628
-15.4404 -0.00421881 -0.000137553
-15.393 -0.00424498 -0.000138839
-15.3458 -0.00427133 -0.000140137
-15.2986 -0.00429785 -0.000141448
-15.2516 -0.00432456 -0.000142771
-15.2047 -0.00435144 -0.000144108
-15.1579 -0.00437851 -0.000145459
-15.1112 -0.00440576 -0.000146823
-15.0647 -0.0044332 -0.0001482
-15.0182 -0.00446082 -0.000149591
-14.9719 -0.00448864 -0.000150997
-14.9257 -0.00451666 -0.000152417
-14.8796 -0.00454487 -0.000153851
-14.8336 -0.00457327 -0.0001553
-14.7877 -0.00460188 -0.000156763
-14.7419 -0.00463069 -0.000158242
-14.6962 -0.00465971 -0.000159736
-14.6506 -0.00468894 -0.000161246
-14.6052 -0.00471837 -0.000162771
-14.5598 -0.00474802 -0.000164312
-14.5145 -0.00477788 -0.000165869
-14.4693 -0.00480796 -0.000167443
-14.4243 -0.00483826 -0.000169033
-14.3793 -0.00486878 -0.00017064
-14.3344 -0.00489953 -0.000172264
-14.2896 -0.0049305 -0.000173905
-14.2449 -0.0049617 -0.000175563
-14.2003 -0.00499314 -0.00017724
-14.1558 -0.00502481 -0.000178934
-14.1113 -0.00505672 -0.000180647
-14.067 -0.00508887 -0.000182378
-14.0227 -0.00512127 -0.000184128
-13.9786 -0.00515391 -0.000185897
-13.9345 -0.0051868 -0.000187685
-13.8905 -0.00521995 -0.000189492
-13.8466 -0.00525335 -0.00019132
-13.8028 -0.005287 -0.000193168
-13.759 -0.00532092 -0.000195036
-13.7153 -0.0053551 -0.000196924
-13.6718 -0.00538955 -0.000198834
-13.6283 -0.00542427 -0.000200765
-13.5848 -0.00545927 -0.000202717
-13.5415 -0.00549454 -0.000204692
-13.4982 -0.00553009 -0.000206689
-13.455 -0.00556592 -0.000208708
-13.4119 -0.00560204 -0.00021075
-13.3689 -0.00563845 -0.000212815
-13.3259 -0.00567516 -0.000214904
-13.283 -0.00571216 -0.000217016
-13.2402 -0.00574946 -0.000219153
-13.1974 -0.00578706 -0.000221315
-13.1547 -0.00582498 -0.000223501
-13.1121 -0.0058632 -0.000225713
-13.0696 -0.00590174 -0.00022795
-13.0271 -0.0059406 -0.000230213
-12.9847 -0.00597977 -0.000232503
-12.9424 -0.00601928 -0.000234819
-12.9001 -0.00605912 -0.000237163
-12.8579 -0.00609929 -0.000239535
-12.8158 -0.0061398 -0.000241934
-12.7737 -0.00618065 -0.000244362
-12.7317 -0.00622185 -0.000246819
-12.6898 -0.00626339 -0.000249305
-12.6479 -0.0063053 -0.000251821
-12.6061 -0.00634756 -0.000254367
-12.5643 -0.00639019 -0.000256944
-12.5226 -0.00643318 -0.000259552
-12.481 -0.00647655 -0.000262191
-12.4394 -0.00652029 -0.000264863
-12.3979 -0.00656442 -0.000267567
-12.3565 -0.00660893 -0.000270304
-12.3151 -0.00665383 -0.000273075
-12.2738 -0.00669913 -0.00027588
-12.2325 -0.00674483 -0.00027872
-12.1913 -0.00679094 -0.000281595
-12.1501 -0.00683746 -0.000284506
-12.109 -0.0068844 -0.000287453
-12.068 -0.00693175 -0.000290437
-12.027 -0.00697954 -0.000293458
-11.986 -0.00702775 -0.000296518
-11.9452 -0.00707641 -0.000299616
-11.9043 -0.0071255 -0.000302754
-11.8636 -0.00717505 -0.000305931
-11.8228 -0.00722505 -0.000309149
-11.7822 -0.00727551 -0.000312408
-11.7415 -0.00732644 -0.000315709
-11.701 -0.00737784 -0.000319053
-11.6605 -0.00742972 -0.00032244
-11.62 -0.00748209 -0.00032587
-11.5796 -0.00753494 -0.000329346
-11.5392 -0.0075883 -0.000332867
-11.4989 -0.00764215 -0.000336433
-11.4587 -0.00769652 -0.000340047
-11.4184 -0.00775141 -0.000343709
-11.3783 -0.00780682 -0.000347419
-11.3381 -0.00786276 -0.000351178
-11.2981 -0.00791924 -0.000354988
-11.2581 -0.00797626 -0.000358848
-11.2181 -0.00803384 -0.00036276
-11.1781 -0.00809198 -0.000366725
-11.1383 -0.00815068 -0.000370743
-11.0984 -0.00820996 -0.000374816
-11.0586 -0.00826983 -0.000378944
-11.0189 -0.00833028 -0.000383128
-10.9792 -0.00839134 -0.00038737
-10.9395 -0.008453 -0.00039167
-10.8999 -0.00851527 -0.00039603
-10.8603 -0.00857817 -0.000400449
-10.8208 -0.00864171 -0.00040493
-10.7813 -0.00870588 -0.000409474
-10.7418 -0.00877071 -0.000414081
-10.7024 -0.00883619 -0.000418753
-10.6631 -0.00890234 -0.00042349
-10.6238 -0.00896917 -0.000428294
-10.5845 -0.00903669 -0.000433167
-10.5452 -0.00910491 -0.000438109
-10.506 -0.00917383 -0.000443121
-10.4669 -0.00924347 -0.000448206
-10.4278 -0.00931384 -0.000453363
-10.3887 -0.00938494 -0.000458595
-10.3496 -0.00945679 -0.000463903
-10.3106 -0.0095294 -0.000469288
-10.2717 -0.00960278 -0.000474751
-10.2328 -0.00967695 -0.000480295
-10.1939 -0.0097519 -0.00048592
-10.155 -0.00982766 -0.000491628
-10.1162 -0.00990424 -0.000497421
-10.0774 -0.00998164 -0.0005033
-10.0387 -0.0100599 -0.000509267
-10 -0.010139 -0.000515322
-9.96134 -0.0102189 -0.00052147
-9.92271 -0.0102998 -0.000527709
-9.88412 -0.0103815 -0.000534044
-9.84557 -0.0104641 -0.000540474
-9.80704 -0.0105477 -0.000547003
-9.76856 -0.0106322 -0.000553632
-9.73011 -0.0107176 -0.000560363
-9.69169 -0.010804 -0.000567198
-9.65331 -0.0108914 -0.000574139
-9.61496 -0.0109797 -0.000581188
-9.57664 -0.0110691 -0.000588347
-9.53836 -0.0111595 -0.000595618
-9.50011 -0.0112509 -0.000603004
-9.46189 -0.0113434 -0.000610506
-9.42371 -0.0114369 -0.000618128
-9.38556 -0.0115316 -0.000625871
-9.34744 -0.0116273 -0.000633738
-9.30935 -0.0117242 -0.000641732
-9.2713 -0.0118222 -0.000649854
-9.23327 -0.0119213 -0.000658108
-9.19528 -0.0120217 -0.000666496
-9.15732 -0.0121232 -0.000675022
-9.11939 -0.012226 -0.000683687
-9.08149 -0.0123299 -0.000692494
-9.04362 -0.0124352 -0.000701448
-9.00578 -0.0125417 -0.000710549
-8.96797 -0.0126495 -0.000719803
-8.93019 -0.0127586 -0.000729212
-8.89244 -0.0128691 -0.000738778
-8.85471 -0.0129809 -0.000748507
-8.81702 -0.0130941 -0.0007584
-8.77936 -0.0132087 -0.000768462
-8.74172 -0.0133248 -0.000778696
-8.70412 -0.0134423 -0.000789105
-8.66654 -0.0135613 -0.000799694
-8.62899 -0.0136818 -0.000810467
-8.59146 -0.0138038 -0.000821427
-8.55397 -0.0139274 -0.000832578
-8.5165 -0.0140525 -0.000843926
-8.47906 -0.0141793 -0.000855473
-8.44165 -0.0143077 -0.000867225
-8.40426 -0.0144378 -0.000879187
-8.3669 -0.0145696 -0.000891362
-8.32956 -0.0147031 -0.000903755
-8.29226 -0.0148384 -0.000916372
-8.25497 -0.0149755 -0.000929218
-8.21772 -0.0151144 -0.000942297
-8.18049 -0.0152552 -0.000955616
-8.14328 -0.0153978 -0.000969179
-8.1061 -0.0155424 -0.000982993
-8.06895 -0.0156889 -0.000997062
-8.03182 -0.0158374 -0.00101139
-7.99471 -0.015988 -0.00102599
-7.95763 -0.0161406 -0.00104087
-7.92058 -0.0162953 -0.00105603
-7.88355 -0.0164522 -0.00107147
-7.84654 -0.0166113 -0.00108721
-7.80955 -0.0167726 -0.00110325
-7.77259 -0.0169362 -0.0011196
-7.73566 -0.0171021 -0.00113626
-7.69874 -0.0172704 -0.00115325
-7.66185 -0.017441 -0.00117058
-7.62498 -0.0176141 -0.00118824
-7.58814 -0.0177898 -0.00120625
-7.55132 -0.0179679 -0.00122462
-7.51452 -0.0181487 -0.00124336
-7.47774 -0.0183321 -0.00126247
-7.44099 -0.0185182 -0.00128196
-7.40425 -0.0187071 -0.00130186
-7.36754 -0.0188988 -0.00132215
-7.33085 -0.0190934 -0.00134287
-7.29418 -0.0192909 -0.00136401
-7.25754 -0.0194914 -0.00138558
-7.22091 -0.0196949 -0.00140761
-7.18431 -0.0199015 -0.00143009
-7.14772 -0.0201114 -0.00145305
-7.11116 -0.0203244 -0.0014765
-7.07462 -0.0205408 -0.00150044
-7.0381 -0.0207606 -0.00152489
-7.00159 -0.0209838 -0.00154987
-6.96511 -0.0212105 -0.00157539
-6.92865 -0.0214408 -0.00160147
-6.89221 -0.0216749 -0.00162811
-6.85579 -0.0219126 -0.00165534
-6.81938 -0.0221543 -0.00168317
-6.783 -0.0223998 -0.00171162
-6.74664 -0.0226494 -0.00174071
-6.71029 -0.022903 -0.00177045
-6.67397 -0.0231609 -0.00180086
-6.63766 -0.023423 -0.00183197
-6.60137 -0.0236895 -0.00186379
-6.5651 -0.0239605 -0.00189633
-6.52885 -0.0242361 -0.00192964
-6.49262 -0.0245163 -0.00196372
-6.4564 -0.0248014 -0.00199859
-6.42021 -0.0250914 -0.00203429
-6.38403 -0.0253864 -0.00207084
-6.34786 -0.0256865 -0.00210826
-6.31172 -0.0259919 -0.00214658
-6.27559 -0.0263027 -0.00218583
-6.23949 -0.0266191 -0.00222603
-6.20339 -0.026941 -0.00226721
-6.16732 -0.0272688 -0.00230941
-6.13126 -0.0276025 -0.00235266
-6.09522 -0.0279422 -0.00239698
-6.05919 -0.0282882 -0.00244242
-6.02319 -0.0286406 -0.00248901
-5.9872 -0.0289995 -0.00253679
-5.95122 -0.0293651 -0.00258579
-5.91526 -0.0297376 -0.00263605
-5.87932 -0.0301171 -0.00268762
-5.84339 -0.0305039 -0.00274054
-5.80748 -0.0308981 -0.00279486
-5.77158 -0.0312999 -0.00285061
-5.7357 -0.0317095 -0.00290785
-5.69984 -0.0321271 -0.00296664
-5.66399 -0.032553 -0.00302701
-5.62815 -0.0329874 -0.00308904
-5.59233 -0.0334304 -0.00315276
-5.55653 -0.0338823 -0.00321825
-5.52074 -0.0343434 -0.00328557
-5.48497 -0.0348139 -0.00335478
-5.4492 -0.0352941 -0.00342595
-5.41346 -0.0357843 -0.00349915
-5.37773 -0.0362847 -0.00357445
-5.34201 -0.0367956 -0.00365194
-5.30631 -0.0373173 -0.00373168
-5.27062 -0.0378502 -0.00381377
-5.23494 -0.0383945 -0.0038983
-5.19928 -0.0389507 -0.00398535
-5.16363 -0.039519 -0.00407502
-5.128 -0.0400998 -0.00416741
-5.09237 -0.0406934 -0.00426264
-5.05677 -0.0413004 -0.0043608
-5.02117 -0.041921 -0.00446201
-4.98559 -0.0425557 -0.00456641
-4.95002 -0.043205 -0.00467411
-4.91446 -0.0438693 -0.00478524
-4.87892 -0.044549 -0.00489996
-4.84339 -0.0452447 -0.0050184
-4.80787 -0.0459569 -0.00514072
-4.77237 -0.046686 -0.00526709
-4.73687 -0.0474327 -0.00539767
-4.70139 -0.0481976 -0.00553264
-4.66592 -0.0489812 -0.0056722
-4.63046 -0.0497842 -0.00581655
-4.59502 -0.0506072 -0.00596589
-4.55958 -0.0514509 -0.00612045
-4.52416 -0.052316 -0.00628046
-4.48875 -0.0532033 -0.00644617
-4.45335 -0.0541135 -0.00661784
-4.41797 -0.0550475 -0.00679574
-4.38259 -0.0560061 -0.00698016
-4.34722 -0.0569902 -0.00717143
-4.31187 -0.0580007 -0.00736985
-4.27653 -0.0590387 -0.00757577
-4.24119 -0.060105 -0.00778957
-4.20587 -0.0612009 -0.00801162
-4.17056 -0.0623273 -0.00824234
-4.13526 -0.0634855 -0.00848216
-4.09997 -0.0646768 -0.00873156
-4.06469 -0.0659024 -0.00899101
-4.02942 -0.0671636 -0.00926105
-3.99416 -0.068462 -0.00954223
-3.95891 -0.0697989 -0.00983515
-3.92367 -0.071176 -0.0101404
-3.88844 -0.072595 -0.0104588
-3.85322 -0.0740576 -0.0107909
-3.81801 -0.0755656 -0.0111375
-3.7828 -0.077121 -0.0114995
-3.74761 -0.0787258 -0.0118777
-3.71243 -0.0803822 -0.0122732
-3.67726 -0.0820926 -0.0126868
-3.64209 -0.0838592 -0.0131197
-3.60694 -0.0856848 -0.0135731
-3.57179 -0.0875719 -0.0140482
-3.53665 -0.0895235 -0.0145464
-3.50152 -0.0915426 -0.015069
-3.4664 -0.0936324 -0.0156178
-3.43129 -0.0957964 -0.0161943
-3.39619 -0.0980382 -0.0168005
-3.36109 -0.100362 -0.0174383
-3.32601 -0.102771 -0.0181098
-3.29093 -0.10527 -0.0188174
-3.25586 -0.107865 -0.0195636
-3.2208 -0.110559 -0.0203512
-3.18574 -0.113358 -0.0211832
-3.1507 -0.116268 -0.0220627
-3.11566 -0.119295 -0.0229935
-3.08063 -0.122445 -0.0239794
-3.0456 -0.125726 -0.0250246
-3.01059 -0.129145 -0.0261339
-2.97558 -0.132709 -0.0273125
-2.94058 -0.136429 -0.0285659
-2.90558 -0.140312 -0.0299004
-2.87059 -0.144368 -0.031323
-2.83561 -0.14861 -0.0328413
-2.80064 -0.153048 -0.0344638
-2.76567 -0.157694 -0.0361997
-2.73071 -0.162563 -0.0380598
-2.69576 -0.167669 -0.0400555
-2.66081 -0.173029 -0.0422001
-2.62587 -0.178658 -0.0445081
-2.59094 -0.184577 -0.046996
-2.55601 -0.190805 -0.0496823
-2.52109 -0.197365 -0.052588
-2.48617 -0.204281 -0.0557367
-2.45126 -0.21158 -0.0591554
-2.41636 -0.219289 -0.0628747
-2.38146 -0.227441 -0.0669296
-2.34657 -0.236069 -0.0713603
-2.31168 -0.245212 -0.076213
-2.2768 -0.254909 -0.0815408
-2.24192 -0.265206 -0.0874054
-2.20705 -0.276149 -0.0938786
-2.17219 -0.287792 -0.101044
-2.13733 -0.300192 -0.109
-2.10247 -0.313409 -0.117861
-2.06762 -0.327508 -0.127763
-2.03278 -0.342557 -0.138869
-1.99794 -0.358628 -0.151371
-1.9631 -0.375792 -0.165498
-1.92827 -0.394118 -0.181529
-1.89345 -0.413668 -0.199796
-1.85862 -0.434491 -0.220705
-1.82381 -0.456607 -0.244746
-1.78899 -0.479994 -0.272517
-1.75419 -0.50456 -0.304747
-1.71938 -0.5301 -0.342319
-1.68458 -0.556241 -0.386303
-1.64979 -0.582345 -0.437977
-1.61499 -0.607387 -0.498839
-1.58021 -0.62976 -0.570578
-1.54542 -0.647025 -0.654975
-1.51064 -0.655591 -0.753656
-1.47586 -0.650377 -0.867597
-1.44109 -0.624596 -0.996252
-1.40632 -0.569982 -1.13622
-1.37155 -0.477992 -1.27966
-1.33679 -0.342511 -1.41311
-1.30203 -0.163914 -1.51837
-1.26727 0.0473388 -1.57678
-1.23251 0.270858 -1.57615
-1.19776 0.482048 -1.51656
-1.16301 0.660589 -1.41023
-1.12827 0.796114 -1.27587
-1.09352 0.888315 -1.13164
-1.05878 0.943338 -0.99092
-1.02405 0.969725 -0.861529
-0.989309 0.975729 -0.746832
-0.954576 0.968119 -0.647359
-0.919844 0.951963 -0.562126
-0.885115 0.930843 -0.489506
-0.850388 0.907191 -0.42772
-0.815663 0.882612 -0.375077
-0.78094 0.858132 -0.330082
-0.746219 0.83439 -0.291455
-0.711499 0.811763 -0.258128
-0.676781 0.79046 -0.229214
-0.642065 0.770577 -0.203983
-0.60735 0.752142 -0.181835
-0.572637 0.735141 -0.162275
-0.537925 0.719531 -0.144895
-0.503214 0.705259 -0.129357
-0.468504 0.692262 -0.115378
-0.433796 0.680477 -0.102723
-0.399089 0.669842 -0.0911927
-0.364382 0.660299 -0.0806186
-0.329676 0.651794 -0.0708567
-0.294972 0.644276 -0.0617831
-0.260267 0.637702 -0.0532903
-0.225564 0.632033 -0.0452838
-0.190861 0.627235 -0.0376801
-0.156158 0.623279 -0.0304041
-0.121456 0.620142 -0.0233878
-0.0867541 0.617806 -0.0165682
-0.0520524 0.616256 -0.00988655
-0.0173508 0.615483 -0.0032865
0.0173508 0.615483 0.0032865
0.0520524 0.616256 0.00988655
0.0867541 0.617806 0.0165682
0.121456 0.620142 0.0233878
0.156158 0.623279 0.0304041
0.190861 0.627235 0.0376801
0.225564 0.632033 0.0452838
0.260267 0.637702 0.0532903
0.294972 0.644276 0.0617831
0.329676 0.651794 0.0708567
0.364382 0.660299 0.0806186
0.399089 0.669842 0.0911927
0.433796 0.680477 0.102723
0.468504 0.692262 0.115378
0.503214 0.705259 0.129357
0.537925 0.719531 0.144895
0.572637 0.735141 0.162275
0.60735 0.752142 0.181835
0.642065 0.770577 0.203983
0.676781 0.79046 0.229214
0.711499 0.811763 0.258128
0.746219 0.83439 0.291455
0.78094 0.858132 0.330082
0.815663 0.882612 0.375077
0.850388 0.907191 0.42772
0.885115 0.930843 0.489506
0.919844 0.951963 0.562126
0.954576 0.968119 0.647359
0.989309 0.975729 0.746832
1.02405 0.969725 0.861529
1.05878 0.943338 0.99092
1.09352 0.888315 1.13164
1.12827 0.796114 1.27587
1.16301 0.660589 1.41023
1.19776 0.482048 1.51656
1.23251 0.270858 1.57615
1.26727 0.0473388 1.57678
1.30203 -0.163914 1.51837
1.33679 -0.342511 1.41311
1.37155 -0.477992 1.27966
1.40632 -0.569982 1.13622
1.44109 -0.624596 0.996252
1.47586 -0.650377 0.867597
1.51064 -0.655591 0.753656
1.54542 -0.647025 0.654975
1.58021 -0.62976 0.570578
1.61499 -0.607387 0.498839
1.64979 -0.582345 0.437977
1.68458 -0.556241 0.386303
1.71938 -0.5301 0.342319
1.75419 -0.50456 0.304747
1.78899 -0.479994 0.272517
1.82381 -0.456607 0.244746
1.85862 -0.434491 0.220705
1.89345 -0.413668 0.199796
1.92827 -0.394118 0.181529
1.9631 -0.375792 0.165498
1.99794 -0.358628 0.151371
2.03278 -0.342557 0.138869
2.06762 -0.327508 0.127763
2.10247 -0.313409 0.117861
2.13733 -0.300192 0.109
2.17219 -0.287792 0.101044
2.20705 -0.276149 0.0938786
2.24192 -0.265206 0.0874054
2.2768 -0.254909 0.0815408
2.31168 -0.245212 0.076213
2.34657 -0.236069 0.0713603
2.38146 -0.227441 0.0669296
2.41636 -0.219289 0.0628747
2.45126 -0.21158 0.0591554
2.48617 -0.204281 0.0557367
2.52109 -0.197365 0.052588
2.55601 -0.190805 0.0496823
2.59094 -0.184577 0.046996
2.62587 -0.178658 0.0445081
2.66081 -0.173029 0.0422001
2.69576 -0.167669 0.0400555
2.73071 -0.162563 0.0380598
2.76567 -0.157694 0.0361997
2.80064 -0.153048 0.0344638
2.83561 -0.14861 0.0328413
2.87059 -0.144368 0.031323
2.90558 -0.140312 0.0299004
2.94058 -0.136429 0.0285659
2.97558 -0.132709 0.0273125
3.01059 -0.129145 0.0261339
3.0456 -0.125726 0.0250246
3.08063 -0.122445 0.0239794
3.11566 -0.119295 0.0229935
3.1507 -0.116268 0.0220627
3.18574 -0.113358 0.0211832
3.2208 -0.110559 0.0203512
3.25586 -0.107865 0.0195636
3.29093 -0.10527 0.0188174
3.32601 -0.102771 0.0181098
3.36109 -0.100362 0.0174383
3.39619 -0.0980382 0.0168005
3.43129 -0.0957964 0.0161943
3.4664 -0.0936324 0.0156178
3.50152 -0.0915426 0.015069
3.53665 -0.0895235 0.0145464
3.57179 -0.0875719 0.0140482
3.60694 -0.0856848 0.0135731
3.64209 -0.0838592 0.0131197
3.67726 -0.0820926 0.0126868
3.71243 -0.0803822 0.0122732
3.74761 -0.0787258 0.0118777
3.7828 -0.077121 0.0114995
3.81801 -0.0755656 0.0111375
3.85322 -0.0740576 0.0107909
3.88844 -0.072595 0.0104588
3.92367 -0.071176 0.0101404
3.95891 -0.0697989 0.00983515
3.99416 -0.068462 0.00954223
4.02942 -0.0671636 0.00926105
4.06469 -0.0659024 0.00899101
4.09997 -0.0646768 0.00873156
4.13526 -0.0634855 0.00848216
4.17056 -0.0623273 0.00824234
4.20587 -0.0612009 0.00801162
4.24119 -0.060105 0.00778957
4.27653 -0.0590387 0.00757577
4.31187 -0.0580007 0.00736985
4.34722 -0.0569902 0.00717143
4.38259 -0.0560061 0.00698016
4.41797 -0.0550475 0.00679574
4.45335 -0.0541135 0.00661784
4.48875 -0.0532033 0.00644617
4.52416 -0.052316 0.00628046
4.55958 -0.0514509 0.00612045
4.59502 -0.0506072 0.00596589
4.63046 -0.0497842 0.00581655
4.66592 -0.0489812 0.0056722
4.70139 -0.0481976 0.00553264
4.73687 -0.0474327 0.00539767
4.77237 -0.046686 0.00526709
4.80787 -0.0459569 0.00514072
4.84339 -0.0452447 0.0050184
4.87892 -0.044549 0.00489996
4.91446 -0.0438693 0.00478524
4.95002 -0.043205 0.00467411
4.98559 -0.0425557 0.00456641
5.02117 -0.041921 0.00446201
5.05677 -0.0413004 0.0043608
5.09237 -0.0406934 0.00426264
5.128 -0.0400998 0.00416741
5.16363 -0.039519 0.00407502
5.19928 -0.0389507 0.00398535
5.23494 -0.0383945 0.0038983
5.27062 -0.0378502 0.00381377
5.30631 -0.0373173 0.00373168
5.34201 -0.0367956 0.00365194
5.37773 -0.0362847 0.00357445
5.41346 -0.0357843 0.00349915
5.4492 -0.0352941 0.00342595
5.48497 -0.0348139 0.00335478
5.52074 -0.0343434 0.00328557
5.55653 -0.0338823 0.00321825
5.59233 -0.0334304 0.00315276
5.62815 -0.0329874 0.00308904
5.66399 -0.032553 0.00302701
5.69984 -0.0321271 0.00296664
5.7357 -0.0317095 0.00290785
5.77158 -0.0312999 0.00285061
5.80748 -0.0308981 0.00279486
5.84339 -0.0305039 0.00274054
5.87932 -0.0301171 0.00268762
5.91526 -0.0297376 0.00263605
5.95122 -0.0293651 0.00258579
5.9872 -0.0289995 0.00253679
6.02319 -0.0286406 0.00248901
6.05919 -0.0282882 0.00244242
6.09522 -0.0279422 0.00239698
6.13126 -0.0276025 0.00235266
6.16732 -0.0272688 0.00230941
6.20339 -0.026941 0.00226721
6.23949 -0.0266191 0.00222603
6.27559 -0.0263027 0.00218583
6.31172 -0.0259919 0.00214658
6.34786 -0.0256865 0.00210826
6.38403 -0.0253864 0.00207084
6.42021 -0.0250914 0.00203429
6.4564 -0.0248014 0.00199859
6.49262 -0.0245163 0.00196372
6.52885 -0.0242361 0.00192964
6.5651 -0.0239605 0.00189633
6.60137 -0.0236895 0.00186379
6.63766 -0.023423 0.00183197
6.67397 -0.0231609 0.00180086
6.71029 -0.022903 0.00177045
6.74664 -0.0226494 0.00174071
6.783 -0.0223998 0.00171162
6.81938 -0.0221543 0.00168317
6.85579 -0.0219126 0.00165534
6.89221 -0.0216749 0.00162811
6.92865 -0.0214408 0.00160147
6.96511 -0.0212105 0.00157539
7.00159 -0.0209838 0.00154987
7.0381 -0.0207606 0.00152489
7.07462 -0.0205408 0.00150044
7.11116 -0.0203244 0.0014765
7.14772 -0.0201114 0.00145305
7.18431 -0.0199015 0.00143009
7.22091 -0.0196949 0.00140761
7.25754 -0.0194914 0.00138558
7.29418 -0.0192909 0.00136401
7.33085 -0.0190934 0.00134287
7.36754 -0.0188988 0.00132215
7.40425 -0.0187071 0.00130186
7.44099 -0.0185182 0.00128196
7.47774 -0.0183321 0.00126247
7.51452 -0.0181487 0.00124336
7.55132 -0.0179679 0.00122462
7.58814 -0.0177898 0.00120625
7.62498 -0.0176141 0.00118824
7.66185 -0.017441 0.00117058
7.69874 -0.0172704 0.00115325
7.73566 -0.0171021 0.00113626
7.77259 -0.0169362 0.0011196
7.80955 -0.0167726 0.00110325
7.84654 -0.0166113 0.00108721
7.88355 -0.0164522 0.00107147
7.92058 -0.0162953 0.00105603
7.95763 -0.0161406 0.00104087
7.99471 -0.015988 0.00102599
8.03182 -0.0158374 0.00101139
8.06895 -0.0156889 0.000997062
8.1061 -0.0155424 0.000982993
8.14328 -0.0153978 0.000969179
8.18049 -0.0152552 0.000955616
8.21772 -0.0151144 0.000942297
8.25497 -0.0149755 0.000929218
8.29226 -0.0148384 0.000916372
8.32956 -0.0147031 0.000903755
8.3669 -0.0145696 0.000891362
8.40426 -0.0144378 0.000879187
8.44165 -0.0143077 0.000867225
8.47906 -0.0141793 0.000855473
8.5165 -0.0140525 0.000843926
8.55397 -0.0139274 0.000832578
8.59146 -0.0138038 0.000821427
8.62899 -0.0136818 0.000810467
8.66654 -0.0135613 0.000799694
8.70412 -0.0134423 0.000789105
8.74172 -0.0133248 0.000778696
8.77936 -0.0132087 0.000768462
8.81702 -0.0130941 0.0007584
8.85471 -0.0129809 0.000748507
8.89244 -0.0128691 0.000738778
8.93019 -0.0127586 0.000729212
8.96797 -0.0126495 0.000719803
9.00578 -0.0125417 0.000710549
9.04362 -0.0124352 0.000701448
9.08149 -0.0123299 0.000692494
9.11939 -0.012226 0.000683687
9.15732 -0.0121232 0.000675022
9.19528 -0.0120217 0.000666496
9.23327 -0.0119213 0.000658108
9.2713 -0.0118222 0.000649854
9.30935 -0.0117242 0.000641732
9.34744 -0.0116273 0.000633738
9.38556 -0.0115316 0.000625871
9.42371 -0.0114369 0.000618128
9.46189 -0.0113434 0.000610506
9.50011 -0.0112509 0.000603004
9.53836 -0.0111595 0.000595618
9.57664 -0.0110691 0.000588347
9.61496 -0.0109797 0.000581188
9.65331 -0.0108914 0.000574139
9.69169 -0.010804 0.000567198
9.73011 -0.0107176 0.000560363
9.76856 -0.0106322 0.000553632
9.80704 -0.0105477 0.000547003
9.84557 -0.0104641 0.000540474
9.88412 -0.0103815 0.000534044
9.92271 -0.0102998 0.000527709
9.96134 -0.0102189 0.00052147
10 -0.010139 0.000515322
10.0387 -0.0100599 0.000509267
10.0774 -0.00998164 0.0005033
10.1162 -0.00990424 0.000497421
10.155 -0.00982766 0.000491628
10.1939 -0.0097519 0.00048592
10.2328 -0.00967695 0.000480295
10.2717 -0.00960278 0.000474751
10.3106 -0.0095294 0.000469288
10.3496 -0.00945679 0.000463903
10.3887 -0.00938494 0.000458595
10.4278 -0.00931384 0.000453363
10.4669 -0.00924347 0.000448206
10.506 -0.00917383 0.000443121
10.5452 -0.00910491 0.000438109
10.5845 -0.00903669 0.000433167
10.6238 -0.00896917 0.000428294
10.6631 -0.00890234 0.00042349
10.7024 -0.00883619 0.000418753
10.7418 -0.00877071 0.000414081
10.7813 -0.00870588 0.000409474
10.8208 -0.00864171 0.00040493
10.8603 -0.00857817 0.000400449
10.8999 -0.00851527 0.00039603
10.9395 -0.008453 0.00039167
10.9792 -0.00839134 0.00038737
11.0189 -0.00833028 0.000383128
11.0586 -0.00826983 0.000378944
11.0984 -0.00820996 0.000374816
11.1383 -0.00815068 0.000370743
11.1781 -0.00809198 0.000366725
11.2181 -0.00803384 0.00036276
11.2581 -0.00797626 0.000358848
11.2981 -0.00791924 0.000354988
11.3381 -0.00786276 0.000351178
11.3783 -0.00780682 0.000347419
11.4184 -0.00775141 0.000343709
11.4587 -0.00769652 0.000340047
11.4989 -0.00764215 0.000336433
11.5392 -0.0075883 0.000332867
11.5796 -0.00753494 0.000329346
11.62 -0.00748209 0.00032587
11.6605 -0.00742972 0.00032244
11.701 -0.00737784 0.000319053
11.7415 -0.00732644 0.000315709
11.7822 -0.00727551 0.000312408
11.8228 -0.00722505 0.000309149
11.8636 -0.00717505 0.000305931
11.9043 -0.0071255 0.000302754
11.9452 -0.00707641 0.000299616
11.986 -0.00702775 0.000296518
12.027 -0.00697954 0.000293458
12.068 -0.00693175 0.000290437
12.109 -0.0068844 0.000287453
12.1501 -0.00683746 0.000284506
12.1913 -0.00679094 0.000281595
12.2325 -0.00674483 0.00027872
12.2738 -0.00669913 0.00027588
12.3151 -0.00665383 0.000273075
12.3565 -0.00660893 0.000270304
12.3979 -0.00656442 0.000267567
12.4394 -0.00652029 0.000264863
12.481 -0.00647655 0.000262191
12.5226 -0.00643318 0.000259552
12.5643 -0.00639019 0.000256944
12.6061 -0.00634756 0.000254367
12.6479 -0.0063053 0.000251821
12.6898 -0.00626339 0.000249305
12.7317 -0.00622185 0.000246819
12.7737 -0.00618065 0.000244362
12.8158 -0.0061398 0.000241934
12.8579 -0.00609929 0.000239535
12.9001 -0.00605912 0.000237163
12.9424 -0.00601928 0.000234819
12.9847 -0.00597977 0.000232503
13.0271 -0.0059406 0.000230213
13.0696 -0.00590174 0.00022795
13.1121 -0.0058632 0.000225713
13.1547 -0.00582498 0.000223501
13.1974 -0.00578706 0.000221315
13.2402 -0.00574946 0.000219153
13.283 -0.00571216 0.000217016
13.3259 -0.00567516 0.000214904
13.3689 -0.00563845 0.000212815
13.4119 -0.00560204 0.00021075
13.455 -0.00556592 0.000208708
13.4982 -0.00553009 0.000206689
13.5415 -0.00549454 0.000204692
13.5848 -0.00545927 0.000202717
13.6283 -0.00542427 0.000200765
13.6718 -0.00538955 0.000198834
13.7153 -0.0053551 0.000196924
13.759 -0.00532092 0.000195036
13.8028 -0.005287 0.000193168
13.8466 -0.00525335 0.00019132
13.8905 -0.00521995 0.000189492
13.9345 -0.0051868 0.000187685
13.9786 -0.00515391 0.000185897
14.0227 -0.00512127 0.000184128
14.067 -0.00508887 0.000182378
14.1113 -0.00505672 0.000180647
14.1558 -0.00502481 0.000178934
14.2003 -0.00499314 0.00017724
14.2449 -0.0049617 0.000175563
14.2896 -0.0049305 0.000173905
14.3344 -0.00489953 0.000172264
14.3793 -0.00486878 0.00017064
14.4243 -0.00483826 0.000169033
14.4693 -0.00480796 0.000167443
14.5145 -0.00477788 0.000165869
14.5598 -0.00474802 0.000164312
14.6052 -0.00471837 0.000162771
14.6506 -0.00468894 0.000161246
14.6962 -0.00465971 0.000159736
14.7419 -0.00463069 0.000158242
14.7877 -0.00460188 0.000156763
14.8336 -0.00457327 0.0001553
14.8796 -0.00454487 0.000153851
14.9257 -0.00451666 0.000152417
14.9719 -0.00448864 0.000150997
15.0182 -0.00446082 0.000149591
15.0647 -0.0044332 0.0001482
15.1112 -0.00440576 0.000146823
15.1579 -0.00437851 0.000145459
15.2047 -0.00435144 0.000144108
15.2516 -0.00432456 0.000142771
15.2986 -0.00429785 0.000141448
15.3458 -0.00427133 0.000140137
15.393 -0.00424498 0.000138839
15.4404 -0.00421881 0.000137553
15.488 -0.00419281 0.00013628
15.5356 -0.00416698 0.00013502
15.5834 -0.00414132 0.000133771
15.6313 -0.00411583 0.000132535
15.6794 -0.0040905 0.00013131
15.7276 -0.00406533 0.000130097
15.7759 -0.00404032 0.000128895
15.8243 -0.00401548 0.000127705
15.873 -0.00399079 0.000126526
15.9217 -0.00396625 0.000125358
15.9706 -0.00394187 0.000124201
16.0197 -0.00391764 0.000123055
16.0689 -0.00389356 0.00012192
16.1182 -0.00386962 0.000120794
16.1677 -0.00384584 0.00011968
16.2174 -0.00382219 0.000118575
16.2672 -0.00379869 0.000117481
16.3172 -0.00377533 0.000116396
16.3674 -0.0037521 0.000115321
16.4177 -0.00372902 0.000114256
16.4682 -0.00370607 0.0001132
16.5189 -0.00368325 0.000112154
16.5697 -0.00366056 0.000111117
16.6208 -0.00363801 0.000110089
16.672 -0.00361558 0.00010907
16.7234 -0.00359327 0.000108061
16.775 -0.0035711 0.000107059
16.8268 -0.00354904 0.000106067
16.8787 -0.00352711 0.000105083
16.9309 -0.00350529 0.000104108
16.9833 -0.00348359 0.00010314
17.0359 -0.00346201 0.000102181
17.0887 -0.00344054 0.00010123
17.1418 -0.00341919 0.000100287
17.195 -0.00339794 9.9352e-05
17.2485 -0.00337681 9.84244e-05
17.3022 -0.00335578 9.75045e-05
17.3562 -0.00333485 9.65921e-05
17.4104 -0.00331403 9.56871e-05
17.4648 -0.00329331 9.47893e-05
17.5195 -0.00327269 9.38986e-05
17.5744 -0.00325217 9.30151e-05
17.6296 -0.00323175 9.21384e-05
17.6851 -0.00321142 9.12686e-05
17.7408 -0.00319118 9.04055e-05
17.7969 -0.00317103 8.95489e-05
17.8532 -0.00315097 8.86989e-05
17.9098 -0.003131 8.78553e-05
17.9667 -0.00311111 8.70179e-05
18.0239 -0.00309131 8.61867e-05
18.0815 -0.00307158 8.53616e-05
18.1393 -0.00305194 8.45424e-05
18.1975 -0.00303237 8.37291e-05
18.256 -0.00301287 8.29214e-05
18.3149 -0.00299345 8.21194e-05
18.3742 -0.0029741 8.13229e-05
18.4338 -0.00295481 8.05318e-05
18.4938 -0.00293559 7.97459e-05
18.5542 -0.00291644 7.89652e-05
18.615 -0.00289734 7.81895e-05
18.6762 -0.0028783 7.74187e-05
18.7379 -0.00285932 7.66527e-05
18.8 -0.00284039 7.58914e-05
18.8625 -0.00282151 7.51346e-05
18.9255 -0.00280267 7.43822e-05
18.9891 -0.00278388 7.36341e-05
19.0531 -0.00276513 7.28901e-05
19.1177 -0.00274642 7.21501e-05
19.1828 -0.00272774 7.1414e-05
19.2484 -0.00270908 7.06815e-05
19.3147 -0.00269046 6.99526e-05
19.3816 -0.00267185 6.92271e-05
19.4491 -0.00265327 6.85048e-05
19.5173 -0.00263469 6.77855e-05
19.5862 -0.00261612 6.7069e-05
19.6558 -0.00259756 6.63552e-05
19.7262 -0.00257899 6.56438e-05
19.7974 -0.00256041 6.49346e-05
19.8694 -0.00254182 6.42274e-05
19.9423 -0.0025232 6.35219e-05
20.0162 -0.00250455 6.28178e-05
20.091 -0.00248586 6.21149e-05
20.1669 -0.00246712 6.14127e-05
20.244 -0.00244832 6.0711e-05
20.3222 -0.00242945 6.00094e-05
20.4016 -0.00241049 5.93074e-05
20.4825 -0.00239144 5.86046e-05
20.5648 -0.00237227 5.79003e-05
20.6487 -0.00235296 5.7194e-05
20.7344 -0.00233351 5.6485e-05
20.8219 -0.00231387 5.57724e-05
20.9115 -0.00229402 5.50553e-05
21.0034 -0.00227392 5.43325e-05
21.0979 -0.00225354 5.36026e-05
21.1952 -0.00223283 5.28641e-05
21.2959 -0.0022117 5.21147e-05
21.4004 -0.0021901 5.13518e-05
21.5093 -0.0021679 5.05719e-05
21.6237 -0.00214495 4.97702e-05
21.7448 -0.00212105 4.89396e-05
21.8747 -0.00209588 4.80698e-05
22.0165 -0.00206888 4.71428e-05
22.1768 -0.002039 4.61238e-05
22.3723 -0.00200343 4.49206e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.25Lambda0.5Nc1ClassicOneLoop/GRpTwoLoop.txt <==
-22.3723 -0.00200186 -4.48506e-05
-22.1768 -0.00203738 -4.60507e-05
-22.0165 -0.00206721 -4.7067e-05
-21.8747 -0.00209417 -4.79915e-05
-21.7448 -0.0021193 -4.8859e-05
-21.6237 -0.00214316 -4.96873e-05
-21.5093 -0.00216607 -5.04868e-05
-21.4004 -0.00218823 -5.12645e-05
-21.2959 -0.0022098 -5.20253e-05
-21.1952 -0.00223089 -5.27725e-05
-21.0979 -0.00225157 -5.35089e-05
-21.0034 -0.00227192 -5.42366e-05
-20.9115 -0.00229197 -5.49573e-05
-20.8219 -0.00231179 -5.56723e-05
-20.7344 -0.00233139 -5.63828e-05
-20.6487 -0.00235081 -5.70897e-05
-20.5648 -0.00237008 -5.77939e-05
-20.4825 -0.00238922 -5.8496e-05
-20.4016 -0.00240823 -5.91967e-05
-20.3222 -0.00242715 -5.98965e-05
-20.244 -0.00244599 -6.05959e-05
-20.1669 -0.00246475 -6.12954e-05
-20.091 -0.00248346 -6.19953e-05
-20.0162 -0.00250211 -6.2696e-05
-19.9423 -0.00252073 -6.33978e-05
-19.8694 -0.00253931 -6.4101e-05
-19.7974 -0.00255787 -6.48059e-05
-19.7262 -0.00257641 -6.55128e-05
-19.6558 -0.00259494 -6.62218e-05
-19.5862 -0.00261347 -6.69332e-05
-19.5173 -0.002632 -6.76473e-05
-19.4491 -0.00265054 -6.83641e-05
-19.3816 -0.00266909 -6.9084e-05
-19.3147 -0.00268765 -6.9807e-05
-19.2484 -0.00270624 -7.05334e-05
-19.1828 -0.00272485 -7.12633e-05
-19.1177 -0.00274349 -7.19969e-05
-19.0531 -0.00276217 -7.27342e-05
-18.9891 -0.00278088 -7.34756e-05
-18.9255 -0.00279963 -7.4221e-05
-18.8625 -0.00281842 -7.49707e-05
-18.8 -0.00283726 -7.57247e-05
-18.7379 -0.00285615 -7.64833e-05
-18.6762 -0.00287509 -7.72464e-05
-18.615 -0.00289409 -7.80144e-05
-18.5542 -0.00291314 -7.87871e-05
-18.4938 -0.00293225 -7.9565e-05
-18.4338 -0.00295143 -8.03478e-05
-18.3742 -0.00297067 -8.1136e-05
-18.3149 -0.00298998 -8.19295e-05
-18.256 -0.00300935 -8.27284e-05
-18.1975 -0.0030288 -8.35329e-05
-18.1393 -0.00304833 -8.43431e-05
-18.0815 -0.00306793 -8.51591e-05
-18.0239 -0.0030876 -8.5981e-05
-17.9667 -0.00310736 -8.68088e-05
-17.9098 -0.0031272 -8.76429e-05
-17.8532 -0.00314712 -8.84831e-05
-17.7969 -0.00316713 -8.93297e-05
-17.7408 -0.00318723 -9.01827e-05
-17.6851 -0.00320742 -9.10423e-05
-17.6296 -0.0032277 -9.19085e-05
-17.5744 -0.00324808 -9.27816e-05
-17.5195 -0.00326855 -9.36614e-05
-17.4648 -0.00328911 -9.45484e-05
-17.4104 -0.00330978 -9.54423e-05
-17.3562 -0.00333055 -9.63435e-05
-17.3022 -0.00335142 -9.7252e-05
-17.2485 -0.00337239 -9.8168e-05
-17.195 -0.00339347 -9.90915e-05
-17.1418 -0.00341466 -0.000100023
-17.0887 -0.00343596 -0.000100962
-17.0359 -0.00345737 -0.000101908
-16.9833 -0.0034789 -0.000102863
-16.9309 -0.00350054 -0.000103826
-16.8787 -0.00352229 -0.000104797
-16.8268 -0.00354417 -0.000105777
-16.775 -0.00356616 -0.000106765
-16.7234 -0.00358828 -0.000107761
-16.672 -0.00361052 -0.000108766
-16.6208 -0.00363289 -0.000109781
-16.5697 -0.00365538 -0.000110804
-16.5189 -0.003678 -0.000111836
-16.4682 -0.00370076 -0.000112877
-16.4177 -0.00372364 -0.000113928
-16.3674 -0.00374666 -0.000114988
-16.3172 -0.00376982 -0.000116057
-16.2672 -0.00379311 -0.000117137
-16.2174 -0.00381654 -0.000118226
-16.1677 -0.00384012 -0.000119325
-16.1182 -0.00386383 -0.000120435
-16.0689 -0.0038877 -0.000121554
-16.0197 -0.00391171 -0.000122684
-15.9706 -0.00393586 -0.000123825
-15.9217 -0.00396017 -0.000124976
-15.873 -0.00398463 -0.000126138
-15.8243 -0.00400925 -0.000127311
-15.7759 -0.00403402 -0.000128495
-15.7276 -0.00405894 -0.00012969
-15.6794 -0.00408403 -0.000130897
-15.6313 -0.00410928 -0.000132115
-15.5834 -0.00413469 -0.000133345
-15.5356 -0.00416027 -0.000134587
-15.488 -0.00418602 -0.000135841
-15.4404 -0.00421194 -0.000137107
-15.393 -0.00423802 -0.000138385
-15.3458 -0.00426428 -0.000139676
-15.2986 -0.00429072 -0.00014098
-15.2516 -0.00431734 -0.000142297
-15.2047 -0.00434413 -0.000143626
-15.1579 -0.0043711 -0.000144969
-15.1112 -0.00439826 -0.000146325
-15.0647 -0.00442561 -0.000147695
-15.0182 -0.00445314 -0.000149079
-14.9719 -0.00448087 -0.000150476
-14.9257 -0.00450878 -0.000151888
-14.8796 -0.0045369 -0.000153314
-14.8336 -0.00456521 -0.000154754
-14.7877 -0.00459371 -0.00015621
-14.7419 -0.00462242 -0.00015768
-14.6962 -0.00465134 -0.000159165
-14.6506 -0.00468046 -0.000160665
-14.6052 -0.00470978 -0.000162181
-14.5598 -0.00473932 -0.000163713
-14.5145 -0.00476908 -0.000165261
-14.4693 -0.00479905 -0.000166825
-14.4243 -0.00482923 -0.000168405
-14.3793 -0.00485964 -0.000170002
-14.3344 -0.00489027 -0.000171616
-14.2896 -0.00492113 -0.000173247
-14.2449 -0.00495221 -0.000174895
-14.2003 -0.00498353 -0.000176561
-14.1558 -0.00501508 -0.000178245
-14.1113 -0.00504687 -0.000179946
-14.067 -0.0050789 -0.000181666
-14.0227 -0.00511117 -0.000183405
-13.9786 -0.00514368 -0.000185162
-13.9345 -0.00517644 -0.000186939
-13.8905 -0.00520945 -0.000188735
-13.8466 -0.00524272 -0.00019055
-13.8028 -0.00527624 -0.000192385
-13.759 -0.00531002 -0.000194241
-13.7153 -0.00534406 -0.000196117
-13.6718 -0.00537837 -0.000198014
-13.6283 -0.00541295 -0.000199931
-13.5848 -0.0054478 -0.000201871
-13.5415 -0.00548292 -0.000203831
-13.4982 -0.00551832 -0.000205814
-13.455 -0.005554 -0.000207819
-13.4119 -0.00558997 -0.000209847
-13.3689 -0.00562622 -0.000211897
-13.3259 -0.00566277 -0.000213971
-13.283 -0.00569961 -0.000216069
-13.2402 -0.00573674 -0.00021819
-13.1974 -0.00577418 -0.000220336
-13.1547 -0.00581193 -0.000222506
-13.1121 -0.00584998 -0.000224701
-13.0696 -0.00588835 -0.000226922
-13.0271 -0.00592703 -0.000229169
-12.9847 -0.00596603 -0.000231441
-12.9424 -0.00600536 -0.00023374
-12.9001 -0.00604501 -0.000236066
-12.8579 -0.00608499 -0.000238419
-12.8158 -0.00612531 -0.0002408
-12.7737 -0.00616597 -0.000243209
-12.7317 -0.00620698 -0.000245647
-12.6898 -0.00624833 -0.000248114
-12.6479 -0.00629003 -0.00025061
-12.6061 -0.00633209 -0.000253136
-12.5643 -0.00637451 -0.000255692
-12.5226 -0.00641729 -0.000258279
-12.481 -0.00646045 -0.000260897
-12.4394 -0.00650398 -0.000263547
-12.3979 -0.00654788 -0.000266229
-12.3565 -0.00659217 -0.000268944
-12.3151 -0.00663685 -0.000271691
-12.2738 -0.00668192 -0.000274473
-12.2325 -0.00672739 -0.000277289
-12.1913 -0.00677326 -0.00028014
-12.1501 -0.00681953 -0.000283025
-12.109 -0.00686623 -0.000285947
-12.068 -0.00691333 -0.000288905
-12.027 -0.00696087 -0.000291901
-11.986 -0.00700882 -0.000294933
-11.9452 -0.00705722 -0.000298004
-11.9043 -0.00710605 -0.000301114
-11.8636 -0.00715533 -0.000304263
-11.8228 -0.00720506 -0.000307452
-11.7822 -0.00725524 -0.000310681
-11.7415 -0.00730589 -0.000313952
-11.701 -0.007357 -0.000317265
-11.6605 -0.00740859 -0.000320621
-11.62 -0.00746066 -0.00032402
-11.5796 -0.00751322 -0.000327462
-11.5392 -0.00756626 -0.00033095
-11.4989 -0.00761981 -0.000334483
-11.4587 -0.00767386 -0.000338063
-11.4184 -0.00772843 -0.000341689
-11.3783 -0.00778351 -0.000345363
-11.3381 -0.00783912 -0.000349085
-11.2981 -0.00789526 -0.000352858
-11.2581 -0.00795195 -0.00035668
-11.2181 -0.00800918 -0.000360553
-11.1781 -0.00806696 -0.000364478
-11.1383 -0.0081253 -0.000368456
-11.0984 -0.00818422 -0.000372487
-11.0586 -0.00824371 -0.000376573
-11.0189 -0.00830379 -0.000380714
-10.9792 -0.00836446 -0.000384912
-10.9395 -0.00842573 -0.000389167
-10.8999 -0.0084876 -0.000393481
-10.8603 -0.0085501 -0.000397854
-10.8208 -0.00861322 -0.000402287
-10.7813 -0.00867698 -0.000406782
-10.7418 -0.00874137 -0.000411339
-10.7024 -0.00880642 -0.00041596
-10.6631 -0.00887213 -0.000420645
-10.6238 -0.00893852 -0.000425397
-10.5845 -0.00900558 -0.000430215
-10.5452 -0.00907333 -0.000435102
-10.506 -0.00914177 -0.000440058
-10.4669 -0.00921093 -0.000445084
-10.4278 -0.00928081 -0.000450183
-10.3887 -0.00935141 -0.000455354
-10.3496 -0.00942276 -0.000460601
-10.3106 -0.00949485 -0.000465923
-10.2717 -0.0095677 -0.000471322
-10.2328 -0.00964133 -0.0004768
-10.1939 -0.00971574 -0.000482358
-10.155 -0.00979094 -0.000487997
-10.1162 -0.00986695 -0.00049372
-10.0774 -0.00994378 -0.000499527
-10.0387 -0.0100214 -0.00050542
-10 -0.0100999 -0.000511401
-9.96134 -0.0101793 -0.000517472
-9.92271 -0.0102595 -0.000523633
-9.88412 -0.0103406 -0.000529887
-9.84557 -0.0104226 -0.000536236
-9.80704 -0.0105055 -0.000542681
-9.76856 -0.0105893 -0.000549224
-9.73011 -0.0106741 -0.000555867
-9.69169 -0.0107598 -0.000562612
-9.65331 -0.0108464 -0.000569461
-9.61496 -0.0109341 -0.000576416
-9.57664 -0.0110227 -0.000583479
-9.53836 -0.0111123 -0.000590652
-9.50011 -0.011203 -0.000597937
-9.46189 -0.0112947 -0.000605336
-9.42371 -0.0113874 -0.000612853
-9.38556 -0.0114813 -0.000620488
-9.34744 -0.0115762 -0.000628245
-9.30935 -0.0116722 -0.000636125
-9.2713 -0.0117694 -0.000644131
-9.23327 -0.0118676 -0.000652267
-9.19528 -0.0119671 -0.000660533
-9.15732 -0.0120677 -0.000668934
-9.11939 -0.0121695 -0.000677472
-9.08149 -0.0122726 -0.000686149
-9.04362 -0.0123768 -0.000694968
-9.00578 -0.0124823 -0.000703933
-8.96797 -0.0125892 -0.000713046
-8.93019 -0.0126972 -0.000722311
-8.89244 -0.0128067 -0.00073173
-8.85471 -0.0129174 -0.000741307
-8.81702 -0.0130295 -0.000751046
-8.77936 -0.013143 -0.000760949
-8.74172 -0.013258 -0.00077102
-8.70412 -0.0133743 -0.000781262
-8.66654 -0.0134921 -0.000791681
-8.62899 -0.0136114 -0.000802277
-8.59146 -0.0137322 -0.000813058
-8.55397 -0.0138545 -0.000824025
-8.5165 -0.0139784 -0.000835183
-8.47906 -0.0141039 -0.000846536
-8.44165 -0.0142309 -0.000858089
-8.40426 -0.0143597 -0.000869846
-8.3669 -0.01449 -0.000881811
-8.32956 -0.0146221 -0.000893989
-8.29226 -0.0147559 -0.000906386
-8.25497 -0.0148915 -0.000919004
-8.21772 -0.0150289 -0.000931851
-8.18049 -0.0151681 -0.000944931
-8.14328 -0.0153091 -0.000958249
-8.1061 -0.0154521 -0.00097181
-8.06895 -0.0155969 -0.000985622
-8.03182 -0.0157437 -0.000999688
-7.99471 -0.0158926 -0.00101402
-7.95763 -0.0160434 -0.00102861
-7.92058 -0.0161963 -0.00104348
-7.88355 -0.0163513 -0.00105863
-7.84654 -0.0165085 -0.00107406
-7.80955 -0.0166679 -0.00108979
-7.77259 -0.0168294 -0.00110582
-7.73566 -0.0169933 -0.00112215
-7.69874 -0.0171594 -0.0011388
-7.66185 -0.017328 -0.00115577
-7.62498 -0.0174989 -0.00117308
-7.58814 -0.0176723 -0.00119072
-7.55132 -0.0178481 -0.00120871
-7.51452 -0.0180265 -0.00122706
-7.47774 -0.0182076 -0.00124577
-7.44099 -0.0183912 -0.00126485
-7.40425 -0.0185776 -0.00128432
-7.36754 -0.0187667 -0.00130418
-7.33085 -0.0189586 -0.00132444
-7.29418 -0.0191534 -0.00134512
-7.25754 -0.0193511 -0.00136622
-7.22091 -0.0195517 -0.00138775
-7.18431 -0.0197555 -0.00140973
-7.14772 -0.0199623 -0.00143217
-7.11116 -0.0201723 -0.00145508
-7.07462 -0.0203855 -0.00147846
-7.0381 -0.020602 -0.00150235
-7.00159 -0.0208219 -0.00152674
-6.96511 -0.0210453 -0.00155166
-6.92865 -0.0212721 -0.00157711
-6.89221 -0.0215026 -0.00160311
-6.85579 -0.0217367 -0.00162968
-6.81938 -0.0219745 -0.00165683
-6.783 -0.0222162 -0.00168457
-6.74664 -0.0224618 -0.00171294
-6.71029 -0.0227114 -0.00174193
-6.67397 -0.0229651 -0.00177157
-6.63766 -0.0232229 -0.00180188
-6.60137 -0.023485 -0.00183287
-6.5651 -0.0237515 -0.00186457
-6.52885 -0.0240224 -0.001897
-6.49262 -0.0242979 -0.00193018
-6.4564 -0.0245781 -0.00196412
-6.42021 -0.0248631 -0.00199886
-6.38403 -0.0251529 -0.00203442
-6.34786 -0.0254477 -0.00207081
-6.31172 -0.0257476 -0.00210807
-6.27559 -0.0260528 -0.00214622
-6.23949 -0.0263634 -0.00218529
-6.20339 -0.0266794 -0.00222531
-6.16732 -0.027001 -0.00226631
-6.13126 -0.0273284 -0.0023083
-6.09522 -0.0276617 -0.00235134
-6.05919 -0.0280011 -0.00239545
-6.02319 -0.0283466 -0.00244066
-5.9872 -0.0286984 -0.00248702
-5.95122 -0.0290568 -0.00253455
-5.91526 -0.0294218 -0.00258329
-5.87932 -0.0297937 -0.00263329
-5.84339 -0.0301725 -0.00268458
-5.80748 -0.0305586 -0.00273721
-5.77158 -0.030952 -0.00279123
-5.7357 -0.0313529 -0.00284667
-5.69984 -0.0317616 -0.00290359
-5.66399 -0.0321783 -0.00296204
-5.62815 -0.0326032 -0.00302207
-5.59233 -0.0330364 -0.00308374
-5.55653 -0.0334783 -0.0031471
-5.52074 -0.033929 -0.00321221
-5.48497 -0.0343888 -0.00327913
-5.4492 -0.0348579 -0.00334794
-5.41346 -0.0353367 -0.00341869
-5.37773 -0.0358253 -0.00349147
-5.34201 -0.036324 -0.00356633
-5.30631 -0.0368332 -0.00364337
-5.27062 -0.0373531 -0.00372265
-5.23494 -0.0378841 -0.00380428
-5.19928 -0.0384264 -0.00388833
-5.16363 -0.0389804 -0.0039749
-5.128 -0.0395464 -0.00406408
-5.09237 -0.0401248 -0.00415599
-5.05677 -0.040716 -0.00425072
-5.02117 -0.0413203 -0.00434839
-4.98559 -0.0419382 -0.00444912
-4.95002 -0.04257 -0.00455303
-4.91446 -0.0432163 -0.00466026
-4.87892 -0.0438773 -0.00477094
-4.84339 -0.0445537 -0.00488522
-4.80787 -0.0452458 -0.00500325
-4.77237 -0.0459543 -0.0051252
-4.73687 -0.0466795 -0.00525123
-4.70139 -0.0474222 -0.00538151
-4.66592 -0.0481828 -0.00551626
-4.63046 -0.0489619 -0.00565566
-4.59502 -0.0497601 -0.00579992
-4.55958 -0.0505781 -0.00594928
-4.52416 -0.0514166 -0.00610397
-4.48875 -0.0522763 -0.00626424
-4.45335 -0.0531579 -0.00643037
-4.41797 -0.0540621 -0.00660263
-4.38259 -0.0549898 -0.00678134
-4.34722 -0.0559417 -0.0069668
-4.31187 -0.0569188 -0.00715938
-4.27653 -0.057922 -0.00735943
-4.24119 -0.0589522 -0.00756736
-4.20587 -0.0600104 -0.00778356
-4.17056 -0.0610977 -0.00800851
-4.13526 -0.062215 -0.00824265
-4.09997 -0.0633637 -0.00848654
-4.06469 -0.0645447 -0.00874069
-4.02942 -0.0657594 -0.00900571
-3.99416 -0.0670091 -0.00928223
-3.95891 -0.0682952 -0.00957093
-3.92367 -0.0696189 -0.00987254
-3.88844 -0.0709818 -0.0101879
-3.85322 -0.0723855 -0.0105177
-3.81801 -0.0738314 -0.0108631
-3.7828 -0.0753214 -0.0112248
-3.74761 -0.076857 -0.0116041
-3.71243 -0.0784402 -0.0120021
-3.67726 -0.0800727 -0.0124199
-3.64209 -0.0817565 -0.0128589
-3.60694 -0.0834936 -0.0133204
-3.57179 -0.0852861 -0.0138061
-3.53665 -0.087136 -0.0143174
-3.50152 -0.0890455 -0.0148561
-3.4664 -0.0910169 -0.0154241
-3.43129 -0.0930524 -0.016023
-3.39619 -0.0951544 -0.016655
-3.36109 -0.0973254 -0.0173221
-3.32601 -0.0995679 -0.0180264
-3.29093 -0.101884 -0.0187701
-3.25586 -0.104277 -0.0195553
-3.2208 -0.10675 -0.0203843
-3.18574 -0.109306 -0.0212594
-3.1507 -0.111947 -0.0221827
-3.11566 -0.114678 -0.0231565
-3.08063 -0.117502 -0.0241832
-3.0456 -0.120424 -0.0252652
-3.01059 -0.123449 -0.0264047
-2.97558 -0.126582 -0.0276048
-2.94058 -0.129829 -0.0288681
-2.90558 -0.133198 -0.0301983
-2.87059 -0.136696 -0.0315991
-2.83561 -0.140332 -0.0330752
-2.80064 -0.144114 -0.0346318
-2.76567 -0.148052 -0.0362751
-2.73071 -0.152158 -0.0380122
-2.69576 -0.156443 -0.0398515
-2.66081 -0.160918 -0.0418023
-2.62587 -0.165597 -0.0438755
-2.59094 -0.170494 -0.046083
-2.55601 -0.175621 -0.0484386
-2.52109 -0.180995 -0.0509575
-2.48617 -0.186632 -0.0536569
-2.45126 -0.192548 -0.0565557
-2.41636 -0.198761 -0.0596754
-2.38146 -0.20529 -0.0630397
-2.34657 -0.212155 -0.0666756
-2.31168 -0.219377 -0.0706128
-2.2768 -0.226978 -0.0748853
-2.24192 -0.234981 -0.0795311
-2.20705 -0.243413 -0.0845933
-2.17219 -0.252298 -0.0901204
-2.13733 -0.261663 -0.0961681
-2.10247 -0.271536 -0.102799
-2.06762 -0.281945 -0.110085
-2.03278 -0.292919 -0.118108
-1.99794 -0.304486 -0.126962
-1.9631 -0.316671 -0.136754
-1.92827 -0.329497 -0.147608
-1.89345 -0.342983 -0.159664
-1.85862 -0.35714 -0.173085
-1.82381 -0.371971 -0.188055
-1.78899 -0.38746 -0.204789
-1.75419 -0.403577 -0.223527
-1.71938 -0.420259 -0.244545
-1.68458 -0.437413 -0.268156
-1.64979 -0.454894 -0.294708
-1.61499 -0.472497 -0.324588
-1.58021 -0.489936 -0.358222
-1.54542 -0.506826 -0.396062
-1.51064 -0.522653 -0.438578
-1.47586 -0.536755 -0.486238
-1.44109 -0.548282 -0.539473
-1.40632 -0.556183 -0.598634
-1.37155 -0.559173 -0.663924
-1.33679 -0.555746 -0.735323
-1.30203 -0.544175 -0.812477
-1.26727 -0.522596 -0.894602
-1.23251 -0.489085 -0.980359
-1.19776 -0.441852 -1.06778
-1.16301 -0.379433 -1.15421
-1.12827 -0.30097 -1.23639
-1.09352 -0.206468 -1.31055
-1.05878 -0.0970313 -1.37273
-1.02405 0.025022 -1.41915
-0.989309 0.156193 -1.44669
-0.954576 0.292035 -1.45323
-0.919844 0.427573 -1.43812
-0.885115 0.557825 -1.40217
-0.850388 0.678368 -1.34763
-0.815663 0.785753 -1.27784
-0.78094 0.877802 -1.19676
-0.746219 0.953611 -1.10852
-0.711499 1.01345 -1.01695
-0.676781 1.05844 -0.925307
-0.642065 1.09032 -0.836139
-0.60735 1.11106 -0.751248
-0.572637 1.12272 -0.671767
-0.537925 1.12723 -0.598278
-0.503214 1.12633 -0.530936
-0.468504 1.12151 -0.469603
-0.433796 1.11399 -0.413933
-0.399089 1.10477 -0.363477
-0.364382 1.09465 -0.317714
-0.329676 1.08423 -0.276118
-0.294972 1.074 -0.23816
-0.260267 1.06431 -0.203345
-0.225564 1.05542 -0.1712
-0.190861 1.04754 -0.141292
-0.156158 1.0408 -0.113213
-0.121456 1.0353 -0.0865938
-0.0867541 1.03113 -0.0610781
-0.0520524 1.02833 -0.0363415
-0.0173508 1.02692 -0.0120621
0.0173508 1.02692 0.0120621
0.0520524 1.02833 0.0363415
0.0867541 1.03113 0.0610781
0.121456 1.0353 0.0865938
0.156158 1.0408 0.113213
0.190861 1.04754 0.141292
0.225564 1.05542 0.1712
0.260267 1.06431 0.203345
0.294972 1.074 0.23816
0.329676 1.08423 0.276118
0.364382 1.09465 0.317714
0.399089 1.10477 0.363477
0.433796 1.11399 0.413933
0.468504 1.12151 0.469603
0.503214 1.12633 0.530936
0.537925 1.12723 0.598278
0.572637 1.12272 0.671767
0.60735 1.11106 0.751248
0.642065 1.09032 0.836139
0.676781 1.05844 0.925307
0.711499 1.01345 1.01695
0.746219 0.953611 1.10852
0.78094 0.877802 1.19676
0.815663 0.785753 1.27784
0.850388 0.678368 1.34763
0.885115 0.557825 1.40217
0.919844 0.427573 1.43812
0.954576 0.292035 1.45323
0.989309 0.156193 1.44669
1.02405 0.025022 1.41915
1.05878 -0.0970313 1.37273
1.09352 -0.206468 1.31055
1.12827 -0.30097 1.23639
1.16301 -0.379433 1.15421
1.19776 -0.441852 1.06778
1.23251 -0.489085 0.980359
1.26727 -0.522596 0.894602
1.30203 -0.544175 0.812477
1.33679 -0.555746 0.735323
1.37155 -0.559173 0.663924
1.40632 -0.556183 0.598634
1.44109 -0.548282 0.539473
1.47586 -0.536755 0.486238
1.51064 -0.522653 0.438578
1.54542 -0.506826 0.396062
1.58021 -0.489936 0.358222
1.61499 -0.472497 0.324588
1.64979 -0.454894 0.294708
1.68458 -0.437413 0.268156
1.71938 -0.420259 0.244545
1.75419 -0.403577 0.223527
1.78899 -0.38746 0.204789
1.82381 -0.371971 0.188055
1.85862 -0.35714 0.173085
1.89345 -0.342983 0.159664
1.92827 -0.329497 0.147608
1.9631 -0.316671 0.136754
1.99794 -0.304486 0.126962
2.03278 -0.292919 0.118108
2.06762 -0.281945 0.110085
2.10247 -0.271536 0.102799
2.13733 -0.261663 0.0961681
2.17219 -0.252298 0.0901204
2.20705 -0.243413 0.0845933
2.24192 -0.234981 0.0795311
2.2768 -0.226978 0.0748853
2.31168 -0.219377 0.0706128
2.34657 -0.212155 0.0666756
2.38146 -0.20529 0.0630397
2.41636 -0.198761 0.0596754
2.45126 -0.192548 0.0565557
2.48617 -0.186632 0.0536569
2.52109 -0.180995 0.0509575
2.55601 -0.175621 0.0484386
2.59094 -0.170494 0.046083
2.62587 -0.165597 0.0438755
2.66081 -0.160918 0.0418023
2.69576 -0.156443 0.0398515
2.73071 -0.152158 0.0380122
2.76567 -0.148052 0.0362751
2.80064 -0.144114 0.0346318
2.83561 -0.140332 0.0330752
2.87059 -0.136696 0.0315991
2.90558 -0.133198 0.0301983
2.94058 -0.129829 0.0288681
2.97558 -0.126582 0.0276048
3.01059 -0.123449 0.0264047
3.0456 -0.120424 0.0252652
3.08063 -0.117502 0.0241832
3.11566 -0.114678 0.0231565
3.1507 -0.111947 0.0221827
3.18574 -0.109306 0.0212594
3.2208 -0.10675 0.0203843
3.25586 -0.104277 0.0195553
3.29093 -0.101884 0.0187701
3.32601 -0.0995679 0.0180264
3.36109 -0.0973254 0.0173221
3.39619 -0.0951544 0.016655
3.43129 -0.0930524 0.016023
3.4664 -0.0910169 0.0154241
3.50152 -0.0890455 0.0148561
3.53665 -0.087136 0.0143174
3.57179 -0.0852861 0.0138061
3.60694 -0.0834936 0.0133204
3.64209 -0.0817565 0.0128589
3.67726 -0.0800727 0.0124199
3.71243 -0.0784402 0.0120021
3.74761 -0.076857 0.0116041
3.7828 -0.0753214 0.0112248
3.81801 -0.0738314 0.0108631
3.85322 -0.0723855 0.0105177
3.88844 -0.0709818 0.0101879
3.92367 -0.0696189 0.00987254
3.95891 -0.0682952 0.00957093
3.99416 -0.0670091 0.00928223
4.02942 -0.0657594 0.00900571
4.06469 -0.0645447 0.00874069
4.09997 -0.0633637 0.00848654
4.13526 -0.062215 0.00824265
4.17056 -0.0610977 0.00800851
4.20587 -0.0600104 0.00778356
4.24119 -0.0589522 0.00756736
4.27653 -0.057922 0.00735943
4.31187 -0.0569188 0.00715938
4.34722 -0.0559417 0.0069668
4.38259 -0.0549898 0.00678134
4.41797 -0.0540621 0.00660263
4.45335 -0.0531579 0.00643037
4.48875 -0.0522763 0.00626424
4.52416 -0.0514166 0.00610397
4.55958 -0.0505781 0.00594928
4.59502 -0.0497601 0.00579992
4.63046 -0.0489619 0.00565566
4.66592 -0.0481828 0.00551626
4.70139 -0.0474222 0.00538151
4.73687 -0.0466795 0.00525123
4.77237 -0.0459543 0.0051252
4.80787 -0.0452458 0.00500325
4.84339 -0.0445537 0.00488522
4.87892 -0.0438773 0.00477094
4.91446 -0.0432163 0.00466026
4.95002 -0.04257 0.00455303
4.98559 -0.0419382 0.00444912
5.02117 -0.0413203 0.00434839
5.05677 -0.040716 0.00425072
5.09237 -0.0401248 0.00415599
5.128 -0.0395464 0.00406408
5.16363 -0.0389804 0.0039749
5.19928 -0.0384264 0.00388833
5.23494 -0.0378841 0.00380428
5.27062 -0.0373531 0.00372265
5.30631 -0.0368332 0.00364337
5.34201 -0.036324 0.00356633
5.37773 -0.0358253 0.00349147
5.41346 -0.0353367 0.00341869
5.4492 -0.0348579 0.00334794
5.48497 -0.0343888 0.00327913
5.52074 -0.033929 0.00321221
5.55653 -0.0334783 0.0031471
5.59233 -0.0330364 0.00308374
5.62815 -0.0326032 0.00302207
5.66399 -0.0321783 0.00296204
5.69984 -0.0317616 0.00290359
5.7357 -0.0313529 0.00284667
5.77158 -0.030952 0.00279123
5.80748 -0.0305586 0.00273721
5.84339 -0.0301725 0.00268458
5.87932 -0.0297937 0.00263329
5.91526 -0.0294218 0.00258329
5.95122 -0.0290568 0.00253455
5.9872 -0.0286984 0.00248702
6.02319 -0.0283466 0.00244066
6.05919 -0.0280011 0.00239545
6.09522 -0.0276617 0.00235134
6.13126 -0.0273284 0.0023083
6.16732 -0.027001 0.00226631
6.20339 -0.0266794 0.00222531
6.23949 -0.0263634 0.00218529
6.27559 -0.0260528 0.00214622
6.31172 -0.0257476 0.00210807
6.34786 -0.0254477 0.00207081
6.38403 -0.0251529 0.00203442
6.42021 -0.0248631 0.00199886
6.4564 -0.0245781 0.00196412
6.49262 -0.0242979 0.00193018
6.52885 -0.0240224 0.001897
6.5651 -0.0237515 0.00186457
6.60137 -0.023485 0.00183287
6.63766 -0.0232229 0.00180188
6.67397 -0.0229651 0.00177157
6.71029 -0.0227114 0.00174193
6.74664 -0.0224618 0.00171294
6.783 -0.0222162 0.00168457
6.81938 -0.0219745 0.00165683
6.85579 -0.0217367 0.00162968
6.89221 -0.0215026 0.00160311
6.92865 -0.0212721 0.00157711
6.96511 -0.0210453 0.00155166
7.00159 -0.0208219 0.00152674
7.0381 -0.020602 0.00150235
7.07462 -0.0203855 0.00147846
7.11116 -0.0201723 0.00145508
7.14772 -0.0199623 0.00143217
7.18431 -0.0197555 0.00140973
7.22091 -0.0195517 0.00138775
7.25754 -0.0193511 0.00136622
7.29418 -0.0191534 0.00134512
7.33085 -0.0189586 0.00132444
7.36754 -0.0187667 0.00130418
7.40425 -0.0185776 0.00128432
7.44099 -0.0183912 0.00126485
7.47774 -0.0182076 0.00124577
7.51452 -0.0180265 0.00122706
7.55132 -0.0178481 0.00120871
7.58814 -0.0176723 0.00119072
7.62498 -0.0174989 0.00117308
7.66185 -0.017328 0.00115577
7.69874 -0.0171594 0.0011388
7.73566 -0.0169933 0.00112215
7.77259 -0.0168294 0.00110582
7.80955 -0.0166679 0.00108979
7.84654 -0.0165085 0.00107406
7.88355 -0.0163513 0.00105863
7.92058 -0.0161963 0.00104348
7.95763 -0.0160434 0.00102861
7.99471 -0.0158926 0.00101402
8.03182 -0.0157437 0.000999688
8.06895 -0.0155969 0.000985622
8.1061 -0.0154521 0.00097181
8.14328 -0.0153091 0.000958249
8.18049 -0.0151681 0.000944931
8.21772 -0.0150289 0.000931851
8.25497 -0.0148915 0.000919004
8.29226 -0.0147559 0.000906386
8.32956 -0.0146221 0.000893989
8.3669 -0.01449 0.000881811
8.40426 -0.0143597 0.000869846
8.44165 -0.0142309 0.000858089
8.47906 -0.0141039 0.000846536
8.5165 -0.0139784 0.000835183
8.55397 -0.0138545 0.000824025
8.59146 -0.0137322 0.000813058
8.62899 -0.0136114 0.000802277
8.66654 -0.0134921 0.000791681
8.70412 -0.0133743 0.000781262
8.74172 -0.013258 0.00077102
8.77936 -0.013143 0.000760949
8.81702 -0.0130295 0.000751046
8.85471 -0.0129174 0.000741307
8.89244 -0.0128067 0.00073173
8.93019 -0.0126972 0.000722311
8.96797 -0.0125892 0.000713046
9.00578 -0.0124823 0.000703933
9.04362 -0.0123768 0.000694968
9.08149 -0.0122726 0.000686149
9.11939 -0.0121695 0.000677472
9.15732 -0.0120677 0.000668934
9.19528 -0.0119671 0.000660533
9.23327 -0.0118676 0.000652267
9.2713 -0.0117694 0.000644131
9.30935 -0.0116722 0.000636125
9.34744 -0.0115762 0.000628245
9.38556 -0.0114813 0.000620488
9.42371 -0.0113874 0.000612853
9.46189 -0.0112947 0.000605336
9.50011 -0.011203 0.000597937
9.53836 -0.0111123 0.000590652
9.57664 -0.0110227 0.000583479
9.61496 -0.0109341 0.000576416
9.65331 -0.0108464 0.000569461
9.69169 -0.0107598 0.000562612
9.73011 -0.0106741 0.000555867
9.76856 -0.0105893 0.000549224
9.80704 -0.0105055 0.000542681
9.84557 -0.0104226 0.000536236
9.88412 -0.0103406 0.000529887
9.92271 -0.0102595 0.000523633
9.96134 -0.0101793 0.000517472
10 -0.0100999 0.000511401
10.0387 -0.0100214 0.00050542
10.0774 -0.00994378 0.000499527
10.1162 -0.00986695 0.00049372
10.155 -0.00979094 0.000487997
10.1939 -0.00971574 0.000482358
10.2328 -0.00964133 0.0004768
10.2717 -0.0095677 0.000471322
10.3106 -0.00949485 0.000465923
10.3496 -0.00942276 0.000460601
10.3887 -0.00935141 0.000455354
10.4278 -0.00928081 0.000450183
10.4669 -0.00921093 0.000445084
10.506 -0.00914177 0.000440058
10.5452 -0.00907333 0.000435102
10.5845 -0.00900558 0.000430215
10.6238 -0.00893852 0.000425397
10.6631 -0.00887213 0.000420645
10.7024 -0.00880642 0.00041596
10.7418 -0.00874137 0.000411339
10.7813 -0.00867698 0.000406782
10.8208 -0.00861322 0.000402287
10.8603 -0.0085501 0.000397854
10.8999 -0.0084876 0.000393481
10.9395 -0.00842573 0.000389167
10.9792 -0.00836446 0.000384912
11.0189 -0.00830379 0.000380714
11.0586 -0.00824371 0.000376573
11.0984 -0.00818422 0.000372487
11.1383 -0.0081253 0.000368456
11.1781 -0.00806696 0.000364478
11.2181 -0.00800918 0.000360553
11.2581 -0.00795195 0.00035668
11.2981 -0.00789526 0.000352858
11.3381 -0.00783912 0.000349085
11.3783 -0.00778351 0.000345363
11.4184 -0.00772843 0.000341689
11.4587 -0.00767386 0.000338063
11.4989 -0.00761981 0.000334483
11.5392 -0.00756626 0.00033095
11.5796 -0.00751322 0.000327462
11.62 -0.00746066 0.00032402
11.6605 -0.00740859 0.000320621
11.701 -0.007357 0.000317265
11.7415 -0.00730589 0.000313952
11.7822 -0.00725524 0.000310681
11.8228 -0.00720506 0.000307452
11.8636 -0.00715533 0.000304263
11.9043 -0.00710605 0.000301114
11.9452 -0.00705722 0.000298004
11.986 -0.00700882 0.000294933
12.027 -0.00696087 0.000291901
12.068 -0.00691333 0.000288905
12.109 -0.00686623 0.000285947
12.1501 -0.00681953 0.000283025
12.1913 -0.00677326 0.00028014
12.2325 -0.00672739 0.000277289
12.2738 -0.00668192 0.000274473
12.3151 -0.00663685 0.000271691
12.3565 -0.00659217 0.000268944
12.3979 -0.00654788 0.000266229
12.4394 -0.00650398 0.000263547
12.481 -0.00646045 0.000260897
12.5226 -0.00641729 0.000258279
12.5643 -0.00637451 0.000255692
12.6061 -0.00633209 0.000253136
12.6479 -0.00629003 0.00025061
12.6898 -0.00624833 0.000248114
12.7317 -0.00620698 0.000245647
12.7737 -0.00616597 0.000243209
12.8158 -0.00612531 0.0002408
12.8579 -0.00608499 0.000238419
12.9001 -0.00604501 0.000236066
12.9424 -0.00600536 0.00023374
12.9847 -0.00596603 0.000231441
13.0271 -0.00592703 0.000229169
13.0696 -0.00588835 0.000226922
13.1121 -0.00584998 0.000224701
13.1547 -0.00581193 0.000222506
13.1974 -0.00577418 0.000220336
13.2402 -0.00573674 0.00021819
13.283 -0.00569961 0.000216069
13.3259 -0.00566277 0.000213971
13.3689 -0.00562622 0.000211897
13.4119 -0.00558997 0.000209847
13.455 -0.005554 0.000207819
13.4982 -0.00551832 0.000205814
13.5415 -0.00548292 0.000203831
13.5848 -0.0054478 0.000201871
13.6283 -0.00541295 0.000199931
13.6718 -0.00537837 0.000198014
13.7153 -0.00534406 0.000196117
13.759 -0.00531002 0.000194241
13.8028 -0.00527624 0.000192385
13.8466 -0.00524272 0.00019055
13.8905 -0.00520945 0.000188735
13.9345 -0.00517644 0.000186939
13.9786 -0.00514368 0.000185162
14.0227 -0.00511117 0.000183405
14.067 -0.0050789 0.000181666
14.1113 -0.00504687 0.000179946
14.1558 -0.00501508 0.000178245
14.2003 -0.00498353 0.000176561
14.2449 -0.00495221 0.000174895
14.2896 -0.00492113 0.000173247
14.3344 -0.00489027 0.000171616
14.3793 -0.00485964 0.000170002
14.4243 -0.00482923 0.000168405
14.4693 -0.00479905 0.000166825
14.5145 -0.00476908 0.000165261
14.5598 -0.00473932 0.000163713
14.6052 -0.00470978 0.000162181
14.6506 -0.00468046 0.000160665
14.6962 -0.00465134 0.000159165
14.7419 -0.00462242 0.00015768
14.7877 -0.00459371 0.00015621
14.8336 -0.00456521 0.000154754
14.8796 -0.0045369 0.000153314
14.9257 -0.00450878 0.000151888
14.9719 -0.00448087 0.000150476
15.0182 -0.00445314 0.000149079
15.0647 -0.00442561 0.000147695
15.1112 -0.00439826 0.000146325
15.1579 -0.0043711 0.000144969
15.2047 -0.00434413 0.000143626
15.2516 -0.00431734 0.000142297
15.2986 -0.00429072 0.00014098
15.3458 -0.00426428 0.000139676
15.393 -0.00423802 0.000138385
15.4404 -0.00421194 0.000137107
15.488 -0.00418602 0.000135841
15.5356 -0.00416027 0.000134587
15.5834 -0.00413469 0.000133345
15.6313 -0.00410928 0.000132115
15.6794 -0.00408403 0.000130897
15.7276 -0.00405894 0.00012969
15.7759 -0.00403402 0.000128495
15.8243 -0.00400925 0.000127311
15.873 -0.00398463 0.000126138
15.9217 -0.00396017 0.000124976
15.9706 -0.00393586 0.000123825
16.0197 -0.00391171 0.000122684
16.0689 -0.0038877 0.000121554
16.1182 -0.00386383 0.000120435
16.1677 -0.00384012 0.000119325
16.2174 -0.00381654 0.000118226
16.2672 -0.00379311 0.000117137
16.3172 -0.00376982 0.000116057
16.3674 -0.00374666 0.000114988
16.4177 -0.00372364 0.000113928
16.4682 -0.00370076 0.000112877
16.5189 -0.003678 0.000111836
16.5697 -0.00365538 0.000110804
16.6208 -0.00363289 0.000109781
16.672 -0.00361052 0.000108766
16.7234 -0.00358828 0.000107761
16.775 -0.00356616 0.000106765
16.8268 -0.00354417 0.000105777
16.8787 -0.00352229 0.000104797
16.9309 -0.00350054 0.000103826
16.9833 -0.0034789 0.000102863
17.0359 -0.00345737 0.000101908
17.0887 -0.00343596 0.000100962
17.1418 -0.00341466 0.000100023
17.195 -0.00339347 9.90915e-05
17.2485 -0.00337239 9.8168e-05
17.3022 -0.00335142 9.7252e-05
17.3562 -0.00333055 9.63435e-05
17.4104 -0.00330978 9.54423e-05
17.4648 -0.00328911 9.45484e-05
17.5195 -0.00326855 9.36614e-05
17.5744 -0.00324808 9.27816e-05
17.6296 -0.0032277 9.19085e-05
17.6851 -0.00320742 9.10423e-05
17.7408 -0.00318723 9.01827e-05
17.7969 -0.00316713 8.93297e-05
17.8532 -0.00314712 8.84831e-05
17.9098 -0.0031272 8.76429e-05
17.9667 -0.00310736 8.68088e-05
18.0239 -0.0030876 8.5981e-05
18.0815 -0.00306793 8.51591e-05
18.1393 -0.00304833 8.43431e-05
18.1975 -0.0030288 8.35329e-05
18.256 -0.00300935 8.27284e-05
18.3149 -0.00298998 8.19295e-05
18.3742 -0.00297067 8.1136e-05
18.4338 -0.00295143 8.03478e-05
18.4938 -0.00293225 7.9565e-05
18.5542 -0.00291314 7.87871e-05
18.615 -0.00289409 7.80144e-05
18.6762 -0.00287509 7.72464e-05
18.7379 -0.00285615 7.64833e-05
18.8 -0.00283726 7.57247e-05
18.8625 -0.00281842 7.49707e-05
18.9255 -0.00279963 7.4221e-05
18.9891 -0.00278088 7.34756e-05
19.0531 -0.00276217 7.27342e-05
19.1177 -0.00274349 7.19969e-05
19.1828 -0.00272485 7.12633e-05
19.2484 -0.00270624 7.05334e-05
19.3147 -0.00268765 6.9807e-05
19.3816 -0.00266909 6.9084e-05
19.4491 -0.00265054 6.83641e-05
19.5173 -0.002632 6.76473e-05
19.5862 -0.00261347 6.69332e-05
19.6558 -0.00259494 6.62218e-05
19.7262 -0.00257641 6.55128e-05
19.7974 -0.00255787 6.48059e-05
19.8694 -0.00253931 6.4101e-05
19.9423 -0.00252073 6.33978e-05
20.0162 -0.00250211 6.2696e-05
20.091 -0.00248346 6.19953e-05
20.1669 -0.00246475 6.12954e-05
20.244 -0.00244599 6.05959e-05
20.3222 -0.00242715 5.98965e-05
20.4016 -0.00240823 5.91967e-05
20.4825 -0.00238922 5.8496e-05
20.5648 -0.00237008 5.77939e-05
20.6487 -0.00235081 5.70897e-05
20.7344 -0.00233139 5.63828e-05
20.8219 -0.00231179 5.56723e-05
20.9115 -0.00229197 5.49573e-05
21.0034 -0.00227192 5.42366e-05
21.0979 -0.00225157 5.35089e-05
21.1952 -0.00223089 5.27725e-05
21.2959 -0.0022098 5.20253e-05
21.4004 -0.00218823 5.12645e-05
21.5093 -0.00216607 5.04868e-05
21.6237 -0.00214316 4.96873e-05
21.7448 -0.0021193 4.8859e-05
21.8747 -0.00209417 4.79915e-05
22.0165 -0.00206721 4.7067e-05
22.1768 -0.00203738 4.60507e-05
22.3723 -0.00200186 4.48506e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.25Lambda0.5Nc1ClassicOneLoop/GRp_FRG.txt <==
-22.3723 -0.00200267 -4.48869e-05
-22.1768 -0.00203822 -4.60886e-05
-22.0165 -0.00206808 -4.71063e-05
-21.8747 -0.00209505 -4.80321e-05
-21.7448 -0.00212021 -4.89008e-05
-21.6237 -0.00214409 -4.97303e-05
-21.5093 -0.00216701 -5.0531e-05
-21.4004 -0.0021892 -5.13098e-05
-21.2959 -0.00221079 -5.20717e-05
-21.1952 -0.00223189 -5.282e-05
-21.0979 -0.00225259 -5.35576e-05
-21.0034 -0.00227296 -5.42863e-05
-20.9115 -0.00229303 -5.50081e-05
-20.8219 -0.00231287 -5.57242e-05
-20.7344 -0.00233249 -5.64358e-05
-20.6487 -0.00235193 -5.71438e-05
-20.5648 -0.00237122 -5.78491e-05
-20.4825 -0.00239037 -5.85523e-05
-20.4016 -0.0024094 -5.92541e-05
-20.3222 -0.00242834 -5.99551e-05
-20.244 -0.0024472 -6.06557e-05
-20.1669 -0.00246598 -6.13563e-05
-20.091 -0.0024847 -6.20573e-05
-20.0162 -0.00250338 -6.27592e-05
-19.9423 -0.00252201 -6.34622e-05
-19.8694 -0.00254061 -6.41666e-05
-19.7974 -0.00255919 -6.48727e-05
-19.7262 -0.00257775 -6.55808e-05
-19.6558 -0.0025963 -6.62911e-05
-19.5862 -0.00261485 -6.70037e-05
-19.5173 -0.0026334 -6.7719e-05
-19.4491 -0.00265195 -6.84371e-05
-19.3816 -0.00267052 -6.91583e-05
-19.3147 -0.00268911 -6.98826e-05
-19.2484 -0.00270771 -7.06103e-05
-19.1828 -0.00272635 -7.13415e-05
-19.1177 -0.00274501 -7.20764e-05
-19.0531 -0.0027637 -7.28151e-05
-18.9891 -0.00278244 -7.35578e-05
-18.9255 -0.00280121 -7.43047e-05
-18.8625 -0.00282002 -7.50558e-05
-18.8 -0.00283888 -7.58112e-05
-18.7379 -0.0028578 -7.65712e-05
-18.6762 -0.00287676 -7.73358e-05
-18.615 -0.00289578 -7.81053e-05
-18.5542 -0.00291485 -7.88796e-05
-18.4938 -0.00293399 -7.96589e-05
-18.4338 -0.00295319 -8.04433e-05
-18.3742 -0.00297245 -8.1233e-05
-18.3149 -0.00299178 -8.20281e-05
-18.256 -0.00301118 -8.28286e-05
-18.1975 -0.00303065 -8.36347e-05
-18.1393 -0.0030502 -8.44466e-05
-18.0815 -0.00306982 -8.52642e-05
-18.0239 -0.00308952 -8.60878e-05
-17.9667 -0.00310931 -8.69174e-05
-17.9098 -0.00312917 -8.77532e-05
-17.8532 -0.00314912 -8.85951e-05
-17.7969 -0.00316916 -8.94435e-05
-17.7408 -0.00318928 -9.02983e-05
-17.6851 -0.00320949 -9.11598e-05
-17.6296 -0.0032298 -9.20279e-05
-17.5744 -0.0032502 -9.29028e-05
-17.5195 -0.0032707 -9.37846e-05
-17.4648 -0.00329129 -9.46734e-05
-17.4104 -0.00331199 -9.55694e-05
-17.3562 -0.00333278 -9.64726e-05
-17.3022 -0.00335368 -9.73831e-05
-17.2485 -0.00337468 -9.83012e-05
-17.195 -0.00339579 -9.92267e-05
-17.1418 -0.00341701 -0.00010016
-17.0887 -0.00343834 -0.000101101
-17.0359 -0.00345978 -0.00010205
-16.9833 -0.00348133 -0.000103007
-16.9309 -0.003503 -0.000103972
-16.8787 -0.00352479 -0.000104946
-16.8268 -0.0035467 -0.000105927
-16.775 -0.00356872 -0.000106918
-16.7234 -0.00359087 -0.000107917
-16.672 -0.00361315 -0.000108924
-16.6208 -0.00363554 -0.000109941
-16.5697 -0.00365807 -0.000110966
-16.5189 -0.00368073 -0.000112001
-16.4682 -0.00370351 -0.000113045
-16.4177 -0.00372643 -0.000114098
-16.3674 -0.00374949 -0.000115161
-16.3172 -0.00377268 -0.000116233
-16.2672 -0.00379601 -0.000117315
-16.2174 -0.00381947 -0.000118407
-16.1677 -0.00384309 -0.000119509
-16.1182 -0.00386684 -0.000120621
-16.0689 -0.00389074 -0.000121744
-16.0197 -0.00391479 -0.000122877
-15.9706 -0.00393898 -0.00012402
-15.9217 -0.00396333 -0.000125174
-15.873 -0.00398783 -0.00012634
-15.8243 -0.00401248 -0.000127516
-15.7759 -0.00403729 -0.000128703
-15.7276 -0.00406226 -0.000129901
-15.6794 -0.00408739 -0.000131111
-15.6313 -0.00411268 -0.000132333
-15.5834 -0.00413813 -0.000133566
-15.5356 -0.00416376 -0.000134812
-15.488 -0.00418955 -0.000136069
-15.4404 -0.0042155 -0.000137339
-15.393 -0.00424164 -0.000138621
-15.3458 -0.00426794 -0.000139916
-15.2986 -0.00429442 -0.000141223
-15.2516 -0.00432108 -0.000142543
-15.2047 -0.00434792 -0.000143877
-15.1579 -0.00437495 -0.000145223
-15.1112 -0.00440215 -0.000146584
-15.0647 -0.00442955 -0.000147958
-15.0182 -0.00445713 -0.000149345
-14.9719 -0.0044849 -0.000150747
-14.9257 -0.00451287 -0.000152163
-14.8796 -0.00454103 -0.000153593
-14.8336 -0.00456939 -0.000155038
-14.7877 -0.00459795 -0.000156497
-14.7419 -0.00462672 -0.000157972
-14.6962 -0.00465568 -0.000159462
-14.6506 -0.00468486 -0.000160967
-14.6052 -0.00471424 -0.000162488
-14.5598 -0.00474384 -0.000164024
-14.5145 -0.00477365 -0.000165577
-14.4693 -0.00480367 -0.000167146
-14.4243 -0.00483392 -0.000168731
-14.3793 -0.00486439 -0.000170334
-14.3344 -0.00489508 -0.000171953
-14.2896 -0.00492599 -0.000173589
-14.2449 -0.00495714 -0.000175243
-14.2003 -0.00498852 -0.000176914
-14.1558 -0.00502013 -0.000178603
-14.1113 -0.00505199 -0.00018031
-14.067 -0.00508408 -0.000182036
-14.0227 -0.00511641 -0.000183781
-13.9786 -0.00514899 -0.000185544
-13.9345 -0.00518182 -0.000187326
-13.8905 -0.0052149 -0.000189128
-13.8466 -0.00524824 -0.00019095
-13.8028 -0.00528183 -0.000192792
-13.759 -0.00531568 -0.000194654
-13.7153 -0.0053498 -0.000196537
-13.6718 -0.00538418 -0.00019844
-13.6283 -0.00541883 -0.000200365
-13.5848 -0.00545375 -0.000202311
-13.5415 -0.00548895 -0.000204279
-13.4982 -0.00552443 -0.000206269
-13.455 -0.00556019 -0.000208281
-13.4119 -0.00559624 -0.000210316
-13.3689 -0.00563257 -0.000212374
-13.3259 -0.0056692 -0.000214456
-13.283 -0.00570612 -0.000216561
-13.2402 -0.00574335 -0.000218691
-13.1974 -0.00578087 -0.000220845
-13.1547 -0.0058187 -0.000223023
-13.1121 -0.00585685 -0.000225227
-13.0696 -0.0058953 -0.000227456
-13.0271 -0.00593408 -0.000229712
-12.9847 -0.00597317 -0.000231993
-12.9424 -0.00601259 -0.000234301
-12.9001 -0.00605234 -0.000236637
-12.8579 -0.00609242 -0.000238999
-12.8158 -0.00613284 -0.00024139
-12.7737 -0.0061736 -0.000243809
-12.7317 -0.0062147 -0.000246256
-12.6898 -0.00625615 -0.000248733
-12.6479 -0.00629796 -0.000251239
-12.6061 -0.00634013 -0.000253776
-12.5643 -0.00638265 -0.000256343
-12.5226 -0.00642555 -0.000258941
-12.481 -0.00646881 -0.00026157
-12.4394 -0.00651245 -0.000264231
-12.3979 -0.00655647 -0.000266925
-12.3565 -0.00660088 -0.000269651
-12.3151 -0.00664567 -0.000272411
-12.2738 -0.00669086 -0.000275205
-12.2325 -0.00673645 -0.000278033
-12.1913 -0.00678244 -0.000280897
-12.1501 -0.00682885 -0.000283796
-12.109 -0.00687567 -0.000286731
-12.068 -0.0069229 -0.000289702
-12.027 -0.00697057 -0.000292711
-11.986 -0.00701866 -0.000295758
-11.9452 -0.00706719 -0.000298843
-11.9043 -0.00711616 -0.000301967
-11.8636 -0.00716558 -0.000305131
-11.8228 -0.00721545 -0.000308335
-11.7822 -0.00726577 -0.00031158
-11.7415 -0.00731657 -0.000314866
-11.701 -0.00736783 -0.000318195
-11.6605 -0.00741957 -0.000321567
-11.62 -0.00747179 -0.000324983
-11.5796 -0.00752451 -0.000328443
-11.5392 -0.00757771 -0.000331948
-11.4989 -0.00763142 -0.000335498
-11.4587 -0.00768564 -0.000339096
-11.4184 -0.00774037 -0.00034274
-11.3783 -0.00779562 -0.000346433
-11.3381 -0.00785141 -0.000350175
-11.2981 -0.00790772 -0.000353966
-11.2581 -0.00796458 -0.000357808
-11.2181 -0.00802199 -0.000361702
-11.1781 -0.00807996 -0.000365648
-11.1383 -0.0081385 -0.000369647
-11.0984 -0.0081976 -0.0003737
-11.0586 -0.00825729 -0.000377808
-11.0189 -0.00831756 -0.000381971
-10.9792 -0.00837843 -0.000386192
-10.9395 -0.0084399 -0.000390471
-10.8999 -0.00850199 -0.000394808
-10.8603 -0.00856469 -0.000399206
-10.8208 -0.00862803 -0.000403664
-10.7813 -0.008692 -0.000408184
-10.7418 -0.00875662 -0.000412767
-10.7024 -0.0088219 -0.000417415
-10.6631 -0.00888784 -0.000422127
-10.6238 -0.00895445 -0.000426906
-10.5845 -0.00902175 -0.000431753
-10.5452 -0.00908975 -0.000436669
-10.506 -0.00915844 -0.000441654
-10.4669 -0.00922785 -0.000446711
-10.4278 -0.00929798 -0.00045184
-10.3887 -0.00936885 -0.000457043
-10.3496 -0.00944045 -0.000462322
-10.3106 -0.00951282 -0.000467677
-10.2717 -0.00958595 -0.00047311
-10.2328 -0.00965985 -0.000478622
-10.1939 -0.00973455 -0.000484215
-10.155 -0.00981004 -0.00048989
-10.1162 -0.00988634 -0.00049565
-10.0774 -0.00996347 -0.000501494
-10.0387 -0.0100414 -0.000507426
-10 -0.0101202 -0.000513446
-9.96134 -0.0101999 -0.000519557
-9.92271 -0.0102805 -0.000525759
-9.88412 -0.0103619 -0.000532055
-9.84557 -0.0104442 -0.000538447
-9.80704 -0.0105274 -0.000544936
-9.76856 -0.0106116 -0.000551524
-9.73011 -0.0106967 -0.000558213
-9.69169 -0.0107828 -0.000565005
-9.65331 -0.0108698 -0.000571902
-9.61496 -0.0109578 -0.000578906
-9.57664 -0.0110468 -0.00058602
-9.53836 -0.0111369 -0.000593244
-9.50011 -0.0112279 -0.000600582
-9.46189 -0.01132 -0.000608036
-9.42371 -0.0114132 -0.000615607
-9.38556 -0.0115075 -0.000623299
-9.34744 -0.0116028 -0.000631114
-9.30935 -0.0116993 -0.000639053
-9.2713 -0.0117968 -0.000647121
-9.23327 -0.0118956 -0.000655318
-9.19528 -0.0119955 -0.000663649
-9.15732 -0.0120966 -0.000672115
-9.11939 -0.0121989 -0.000680719
-9.08149 -0.0123024 -0.000689465
-9.04362 -0.0124072 -0.000698355
-9.00578 -0.0125132 -0.000707391
-8.96797 -0.0126206 -0.000716579
-8.93019 -0.0127292 -0.000725919
-8.89244 -0.0128392 -0.000735416
-8.85471 -0.0129505 -0.000745072
-8.81702 -0.0130632 -0.000754892
-8.77936 -0.0131773 -0.000764879
-8.74172 -0.0132928 -0.000775035
-8.70412 -0.0134097 -0.000785366
-8.66654 -0.0135281 -0.000795874
-8.62899 -0.013648 -0.000806563
-8.59146 -0.0137695 -0.000817439
-8.55397 -0.0138925 -0.000828503
-8.5165 -0.014017 -0.000839761
-8.47906 -0.0141432 -0.000851216
-8.44165 -0.014271 -0.000862874
-8.40426 -0.0144004 -0.000874739
-8.3669 -0.0145315 -0.000886815
-8.32956 -0.0146644 -0.000899107
-8.29226 -0.0147989 -0.00091162
-8.25497 -0.0149353 -0.000924358
-8.21772 -0.0150735 -0.000937328
-8.18049 -0.0152135 -0.000950534
-8.14328 -0.0153554 -0.000963982
-8.1061 -0.0154991 -0.000977676
-8.06895 -0.0156449 -0.000991624
-8.03182 -0.0157926 -0.00100583
-7.99471 -0.0159423 -0.0010203
-7.95763 -0.0160941 -0.00103505
-7.92058 -0.016248 -0.00105007
-7.88355 -0.016404 -0.00106537
-7.84654 -0.0165621 -0.00108097
-7.80955 -0.0167225 -0.00109686
-7.77259 -0.0168851 -0.00111306
-7.73566 -0.0170501 -0.00112957
-7.69874 -0.0172173 -0.0011464
-7.66185 -0.017387 -0.00116356
-7.62498 -0.017559 -0.00118106
-7.58814 -0.0177336 -0.00119889
-7.55132 -0.0179107 -0.00121709
-7.51452 -0.0180903 -0.00123564
-7.47774 -0.0182726 -0.00125456
-7.44099 -0.0184575 -0.00127387
-7.40425 -0.0186452 -0.00129356
-7.36754 -0.0188357 -0.00131366
-7.33085 -0.019029 -0.00133416
-7.29418 -0.0192252 -0.00135508
-7.25754 -0.0194244 -0.00137644
-7.22091 -0.0196265 -0.00139823
-7.18431 -0.0198318 -0.00142049
-7.14772 -0.0200402 -0.0014432
-7.11116 -0.0202518 -0.0014664
-7.07462 -0.0204667 -0.00149009
-7.0381 -0.0206849 -0.00151428
-7.00159 -0.0209066 -0.00153899
-6.96511 -0.0211317 -0.00156423
-6.92865 -0.0213604 -0.00159002
-6.89221 -0.0215927 -0.00161636
-6.85579 -0.0218288 -0.00164329
-6.81938 -0.0220686 -0.00167081
-6.783 -0.0223123 -0.00169894
-6.74664 -0.02256 -0.00172769
-6.71029 -0.0228117 -0.00175709
-6.67397 -0.0230676 -0.00178715
-6.63766 -0.0233277 -0.00181789
-6.60137 -0.0235922 -0.00184933
-6.5651 -0.023861 -0.0018815
-6.52885 -0.0241344 -0.0019144
-6.49262 -0.0244124 -0.00194807
-6.4564 -0.0246952 -0.00198253
-6.42021 -0.0249828 -0.0020178
-6.38403 -0.0252754 -0.0020539
-6.34786 -0.025573 -0.00209086
-6.31172 -0.0258759 -0.0021287
-6.27559 -0.026184 -0.00216746
-6.23949 -0.0264976 -0.00220716
-6.20339 -0.0268168 -0.00224782
-6.16732 -0.0271417 -0.00228949
-6.13126 -0.0274724 -0.00233219
-6.09522 -0.0278092 -0.00237594
-6.05919 -0.0281521 -0.0024208
-6.02319 -0.0285012 -0.00246679
-5.9872 -0.0288568 -0.00251394
-5.95122 -0.0292191 -0.0025623
-5.91526 -0.0295881 -0.00261191
-5.87932 -0.029964 -0.0026628
-5.84339 -0.0303471 -0.00271502
-5.80748 -0.0307375 -0.00276862
-5.77158 -0.0311354 -0.00282363
-5.7357 -0.031541 -0.00288012
-5.69984 -0.0319545 -0.00293812
-5.66399 -0.0323761 -0.00299769
-5.62815 -0.0328061 -0.00305888
-5.59233 -0.0332446 -0.00312176
-5.55653 -0.0336918 -0.00318638
-5.52074 -0.0341481 -0.0032528
-5.48497 -0.0346137 -0.00332108
-5.4492 -0.0350888 -0.00339131
-5.41346 -0.0355737 -0.00346354
-5.37773 -0.0360687 -0.00353785
-5.34201 -0.036574 -0.00361431
-5.30631 -0.03709 -0.00369302
-5.27062 -0.0376169 -0.00377404
-5.23494 -0.0381551 -0.00385748
-5.19928 -0.038705 -0.00394342
-5.16363 -0.0392667 -0.00403197
-5.128 -0.0398408 -0.00412322
-5.09237 -0.0404275 -0.00421728
-5.05677 -0.0410273 -0.00431426
-5.02117 -0.0416405 -0.0044143
-4.98559 -0.0422676 -0.00451749
-4.95002 -0.042909 -0.00462399
-4.91446 -0.0435651 -0.00473392
-4.87892 -0.0442364 -0.00484744
-4.84339 -0.0449233 -0.00496469
-4.80787 -0.0456265 -0.00508584
-4.77237 -0.0463463 -0.00521105
-4.73687 -0.0470834 -0.00534052
-4.70139 -0.0478383 -0.00547443
-4.66592 -0.0486115 -0.00561298
-4.63046 -0.0494038 -0.00575638
-4.59502 -0.0502156 -0.00590486
-4.55958 -0.0510478 -0.00605866
-4.52416 -0.0519009 -0.00621804
-4.48875 -0.0527758 -0.00638326
-4.45335 -0.0536731 -0.00655462
-4.41797 -0.0545936 -0.0067324
-4.38259 -0.0555382 -0.00691694
-4.34722 -0.0565076 -0.00710859
-4.31187 -0.0575028 -0.0073077
-4.27653 -0.0585247 -0.00751466
-4.24119 -0.0595743 -0.00772991
-4.20587 -0.0606525 -0.00795385
-4.17056 -0.0617603 -0.00818699
-4.13526 -0.062899 -0.00842979
-4.09997 -0.0640695 -0.00868282
-4.06469 -0.0652731 -0.00894661
-4.02942 -0.0665109 -0.00922179
-3.99416 -0.0677842 -0.00950896
-3.95891 -0.0690944 -0.00980882
-3.92367 -0.0704428 -0.0101221
-3.88844 -0.0718308 -0.0104494
-3.85322 -0.0732599 -0.0107917
-3.81801 -0.0747316 -0.0111497
-3.7828 -0.0762475 -0.0115243
-3.74761 -0.0778092 -0.0119163
-3.71243 -0.0794185 -0.0123267
-3.67726 -0.0810772 -0.0127564
-3.64209 -0.0827873 -0.0132062
-3.60694 -0.0845506 -0.0136773
-3.57179 -0.0863695 -0.0141705
-3.53665 -0.0882462 -0.0146869
-3.50152 -0.0901833 -0.0152274
-3.4664 -0.0921834 -0.0157932
-3.43129 -0.0942497 -0.0163854
-3.39619 -0.0963852 -0.0170051
-3.36109 -0.0985937 -0.0176538
-3.32601 -0.100879 -0.018333
-3.29093 -0.103245 -0.0190443
-3.25586 -0.105696 -0.0197897
-3.2208 -0.108238 -0.0205714
-3.18574 -0.110875 -0.021392
-3.1507 -0.113614 -0.0222542
-3.11566 -0.116459 -0.0231614
-3.08063 -0.119417 -0.0241172
-3.0456 -0.122495 -0.0251256
-3.01059 -0.125699 -0.0261909
-2.97558 -0.129037 -0.0273182
-2.94058 -0.132516 -0.0285127
-2.90558 -0.136145 -0.0297804
-2.87059 -0.139932 -0.0311276
-2.83561 -0.143887 -0.0325615
-2.80064 -0.148019 -0.0340897
-2.76567 -0.152339 -0.0357209
-2.73071 -0.156859 -0.0374644
-2.69576 -0.161591 -0.0393307
-2.66081 -0.166548 -0.0413311
-2.62587 -0.171743 -0.0434785
-2.59094 -0.177193 -0.0457871
-2.55601 -0.182914 -0.0482729
-2.52109 -0.188924 -0.0509536
-2.48617 -0.195241 -0.0538492
-2.45126 -0.201887 -0.0569822
-2.41636 -0.208884 -0.0603782
-2.38146 -0.216257 -0.0640656
-2.34657 -0.22403 -0.0680773
-2.31168 -0.232234 -0.0724502
-2.2768 -0.240897 -0.0772267
-2.24192 -0.250052 -0.0824552
-2.20705 -0.259734 -0.0881913
-2.17219 -0.269981 -0.0944987
-2.13733 -0.280832 -0.101451
-2.10247 -0.292329 -0.109134
-2.06762 -0.304514 -0.117646
-2.03278 -0.317433 -0.127102
-1.99794 -0.331131 -0.137637
-1.9631 -0.345652 -0.149407
-1.92827 -0.361039 -0.162596
-1.89345 -0.377327 -0.177421
-1.85862 -0.394543 -0.194137
-1.82381 -0.412698 -0.213043
-1.78899 -0.431779 -0.234494
-1.75419 -0.451741 -0.258907
-1.71938 -0.472482 -0.286773
-1.68458 -0.493831 -0.318665
-1.64979 -0.515508 -0.355252
-1.61499 -0.537088 -0.3973
-1.58021 -0.557938 -0.445672
-1.54542 -0.577147 -0.501309
-1.51064 -0.593427 -0.565191
-1.47586 -0.60501 -0.638242
-1.44109 -0.609516 -0.721184
-1.40632 -0.603875 -0.814286
-1.37155 -0.584285 -0.916996
-1.33679 -0.546373 -1.02746
-1.30203 -0.48561 -1.14198
-1.26727 -0.398153 -1.25458
-1.23251 -0.282077 -1.357
-1.19776 -0.138788 -1.43949
-1.16301 0.0259943 -1.49248
-1.12827 0.202381 -1.50901
-1.09352 0.377992 -1.48677
-1.05878 0.54068 -1.42885
-1.02405 0.681144 -1.34272
-0.989309 0.794355 -1.23804
-0.954576 0.879462 -1.12435
-0.919844 0.938715 -1.00952
-0.885115 0.976048 -0.899128
-0.850388 0.995932 -0.796571
-0.815663 1.00261 -0.703495
-0.78094 0.999727 -0.620339
-0.746219 0.990231 -0.546792
-0.711499 0.976397 -0.482129
-0.676781 0.959921 -0.425445
-0.642065 0.942047 -0.375786
-0.60735 0.923659 -0.33224
-0.572637 0.905379 -0.293965
-0.537925 0.887631 -0.260213
-0.503214 0.870702 -0.230328
-0.468504 0.854774 -0.203743
-0.433796 0.839959 -0.179967
-0.399089 0.826321 -0.158584
-0.364382 0.813888 -0.13923
-0.329676 0.802667 -0.121598
-0.294972 0.79265 -0.10542
-0.260267 0.78382 -0.0904642
-0.225564 0.776159 -0.0765275
-0.190861 0.769642 -0.0634328
-0.156158 0.764249 -0.0510193
-0.121456 0.75996 -0.0391452
-0.0867541 0.756759 -0.0276771
-0.0520524 0.754632 -0.0164946
-0.0173508 0.75357 -0.0054793
0.0173508 0.75357 0.0054793
0.0520524 0.754632 0.0164946
0.0867541 0.756759 0.0276771
0.121456 0.75996 0.0391452
0.156158 0.764249 0.0510193
0.190861 0.769642 0.0634328
0.225564 0.776159 0.0765275
0.260267 0.78382 0.0904642
0.294972 0.79265 0.10542
0.329676 0.802667 0.121598
0.364382 0.813888 0.13923
0.399089 0.826321 0.158584
0.433796 0.839959 0.179967
0.468504 0.854774 0.203743
0.503214 0.870702 0.230328
0.537925 0.887631 0.260213
0.572637 0.905379 0.293965
0.60735 0.923659 0.33224
0.642065 0.942047 0.375786
0.676781 0.959921 0.425445
0.711499 0.976397 0.482129
0.746219 0.990231 0.546792
0.78094 0.999727 0.620339
0.815663 1.00261 0.703495
0.850388 0.995932 0.796571
0.885115 0.976048 0.899128
0.919844 0.938715 1.00952
0.954576 0.879462 1.12435
0.989309 0.794355 1.23804
1.02405 0.681144 1.34272
1.05878 0.54068 1.42885
1.09352 0.377992 1.48677
1.12827 0.202381 1.50901
1.16301 0.0259943 1.49248
1.19776 -0.138788 1.43949
1.23251 -0.282077 1.357
1.26727 -0.398153 1.25458
1.30203 -0.48561 1.14198
1.33679 -0.546373 1.02746
1.37155 -0.584285 0.916996
1.40632 -0.603875 0.814286
1.44109 -0.609516 0.721184
1.47586 -0.60501 0.638242
1.51064 -0.593427 0.565191
1.54542 -0.577147 0.501309
1.58021 -0.557938 0.445672
1.61499 -0.537088 0.3973
1.64979 -0.515508 0.355252
1.68458 -0.493831 0.318665
1.71938 -0.472482 0.286773
1.75419 -0.451741 0.258907
1.78899 -0.431779 0.234494
1.82381 -0.412698 0.213043
1.85862 -0.394543 0.194137
1.89345 -0.377327 0.177421
1.92827 -0.361039 0.162596
1.9631 -0.345652 0.149407
1.99794 -0.331131 0.137637
2.03278 -0.317433 0.127102
2.06762 -0.304514 0.117646
2.10247 -0.292329 0.109134
2.13733 -0.280832 0.101451
2.17219 -0.269981 0.0944987
2.20705 -0.259734 0.0881913
2.24192 -0.250052 0.0824552
2.2768 -0.240897 0.0772267
2.31168 -0.232234 0.0724502
2.34657 -0.22403 0.0680773
2.38146 -0.216257 0.0640656
2.41636 -0.208884 0.0603782
2.45126 -0.201887 0.0569822
2.48617 -0.195241 0.0538492
2.52109 -0.188924 0.0509536
2.55601 -0.182914 0.0482729
2.59094 -0.177193 0.0457871
2.62587 -0.171743 0.0434785
2.66081 -0.166548 0.0413311
2.69576 -0.161591 0.0393307
2.73071 -0.156859 0.0374644
2.76567 -0.152339 0.0357209
2.80064 -0.148019 0.0340897
2.83561 -0.143887 0.0325615
2.87059 -0.139932 0.0311276
2.90558 -0.136145 0.0297804
2.94058 -0.132516 0.0285127
2.97558 -0.129037 0.0273182
3.01059 -0.125699 0.0261909
3.0456 -0.122495 0.0251256
3.08063 -0.119417 0.0241172
3.11566 -0.116459 0.0231614
3.1507 -0.113614 0.0222542
3.18574 -0.110875 0.021392
3.2208 -0.108238 0.0205714
3.25586 -0.105696 0.0197897
3.29093 -0.103245 0.0190443
3.32601 -0.100879 0.018333
3.36109 -0.0985937 0.0176538
3.39619 -0.0963852 0.0170051
3.43129 -0.0942497 0.0163854
3.4664 -0.0921834 0.0157932
3.50152 -0.0901833 0.0152274
3.53665 -0.0882462 0.0146869
3.57179 -0.0863695 0.0141705
3.60694 -0.0845506 0.0136773
3.64209 -0.0827873 0.0132062
3.67726 -0.0810772 0.0127564
3.71243 -0.0794185 0.0123267
3.74761 -0.0778092 0.0119163
3.7828 -0.0762475 0.0115243
3.81801 -0.0747316 0.0111497
3.85322 -0.0732599 0.0107917
3.88844 -0.0718308 0.0104494
3.92367 -0.0704428 0.0101221
3.95891 -0.0690944 0.00980882
3.99416 -0.0677842 0.00950896
4.02942 -0.0665109 0.00922179
4.06469 -0.0652731 0.00894661
4.09997 -0.0640695 0.00868282
4.13526 -0.062899 0.00842979
4.17056 -0.0617603 0.00818699
4.20587 -0.0606525 0.00795385
4.24119 -0.0595743 0.00772991
4.27653 -0.0585247 0.00751466
4.31187 -0.0575028 0.0073077
4.34722 -0.0565076 0.00710859
4.38259 -0.0555382 0.00691694
4.41797 -0.0545936 0.0067324
4.45335 -0.0536731 0.00655462
4.48875 -0.0527758 0.00638326
4.52416 -0.0519009 0.00621804
4.55958 -0.0510478 0.00605866
4.59502 -0.0502156 0.00590486
4.63046 -0.0494038 0.00575638
4.66592 -0.0486115 0.00561298
4.70139 -0.0478383 0.00547443
4.73687 -0.0470834 0.00534052
4.77237 -0.0463463 0.00521105
4.80787 -0.0456265 0.00508584
4.84339 -0.0449233 0.00496469
4.87892 -0.0442364 0.00484744
4.91446 -0.0435651 0.00473392
4.95002 -0.042909 0.00462399
4.98559 -0.0422676 0.00451749
5.02117 -0.0416405 0.0044143
5.05677 -0.0410273 0.00431426
5.09237 -0.0404275 0.00421728
5.128 -0.0398408 0.00412322
5.16363 -0.0392667 0.00403197
5.19928 -0.038705 0.00394342
5.23494 -0.0381551 0.00385748
5.27062 -0.0376169 0.00377404
5.30631 -0.03709 0.00369302
5.34201 -0.036574 0.00361431
5.37773 -0.0360687 0.00353785
5.41346 -0.0355737 0.00346354
5.4492 -0.0350888 0.00339131
5.48497 -0.0346137 0.00332108
5.52074 -0.0341481 0.0032528
5.55653 -0.0336918 0.00318638
5.59233 -0.0332446 0.00312176
5.62815 -0.0328061 0.00305888
5.66399 -0.0323761 0.00299769
5.69984 -0.0319545 0.00293812
5.7357 -0.031541 0.00288012
5.77158 -0.0311354 0.00282363
5.80748 -0.0307375 0.00276862
5.84339 -0.0303471 0.00271502
5.87932 -0.029964 0.0026628
5.91526 -0.0295881 0.00261191
5.95122 -0.0292191 0.0025623
5.9872 -0.0288568 0.00251394
6.02319 -0.0285012 0.00246679
6.05919 -0.0281521 0.0024208
6.09522 -0.0278092 0.00237594
6.13126 -0.0274724 0.00233219
6.16732 -0.0271417 0.00228949
6.20339 -0.0268168 0.00224782
6.23949 -0.0264976 0.00220716
6.27559 -0.026184 0.00216746
6.31172 -0.0258759 0.0021287
6.34786 -0.025573 0.00209086
6.38403 -0.0252754 0.0020539
6.42021 -0.0249828 0.0020178
6.4564 -0.0246952 0.00198253
6.49262 -0.0244124 0.00194807
6.52885 -0.0241344 0.0019144
6.5651 -0.023861 0.0018815
6.60137 -0.0235922 0.00184933
6.63766 -0.0233277 0.00181789
6.67397 -0.0230676 0.00178715
6.71029 -0.0228117 0.00175709
6.74664 -0.02256 0.00172769
6.783 -0.0223123 0.00169894
6.81938 -0.0220686 0.00167081
6.85579 -0.0218288 0.00164329
6.89221 -0.0215927 0.00161636
6.92865 -0.0213604 0.00159002
6.96511 -0.0211317 0.00156423
7.00159 -0.0209066 0.00153899
7.0381 -0.0206849 0.00151428
7.07462 -0.0204667 0.00149009
7.11116 -0.0202518 0.0014664
7.14772 -0.0200402 0.0014432
7.18431 -0.0198318 0.00142049
7.22091 -0.0196265 0.00139823
7.25754 -0.0194244 0.00137644
7.29418 -0.0192252 0.00135508
7.33085 -0.019029 0.00133416
7.36754 -0.0188357 0.00131366
7.40425 -0.0186452 0.00129356
7.44099 -0.0184575 0.00127387
7.47774 -0.0182726 0.00125456
7.51452 -0.0180903 0.00123564
7.55132 -0.0179107 0.00121709
7.58814 -0.0177336 0.00119889
7.62498 -0.017559 0.00118106
7.66185 -0.017387 0.00116356
7.69874 -0.0172173 0.0011464
7.73566 -0.0170501 0.00112957
7.77259 -0.0168851 0.00111306
7.80955 -0.0167225 0.00109686
7.84654 -0.0165621 0.00108097
7.88355 -0.016404 0.00106537
7.92058 -0.016248 0.00105007
7.95763 -0.0160941 0.00103505
7.99471 -0.0159423 0.0010203
8.03182 -0.0157926 0.00100583
8.06895 -0.0156449 0.000991624
8.1061 -0.0154991 0.000977676
8.14328 -0.0153554 0.000963982
8.18049 -0.0152135 0.000950534
8.21772 -0.0150735 0.000937328
8.25497 -0.0149353 0.000924358
8.29226 -0.0147989 0.00091162
8.32956 -0.0146644 0.000899107
8.3669 -0.0145315 0.000886815
8.40426 -0.0144004 0.000874739
8.44165 -0.014271 0.000862874
8.47906 -0.0141432 0.000851216
8.5165 -0.014017 0.000839761
8.55397 -0.0138925 0.000828503
8.59146 -0.0137695 0.000817439
8.62899 -0.013648 0.000806563
8.66654 -0.0135281 0.000795874
8.70412 -0.0134097 0.000785366
8.74172 -0.0132928 0.000775035
8.77936 -0.0131773 0.000764879
8.81702 -0.0130632 0.000754892
8.85471 -0.0129505 0.000745072
8.89244 -0.0128392 0.000735416
8.93019 -0.0127292 0.000725919
8.96797 -0.0126206 0.000716579
9.00578 -0.0125132 0.000707391
9.04362 -0.0124072 0.000698355
9.08149 -0.0123024 0.000689465
9.11939 -0.0121989 0.000680719
9.15732 -0.0120966 0.000672115
9.19528 -0.0119955 0.000663649
9.23327 -0.0118956 0.000655318
9.2713 -0.0117968 0.000647121
9.30935 -0.0116993 0.000639053
9.34744 -0.0116028 0.000631114
9.38556 -0.0115075 0.000623299
9.42371 -0.0114132 0.000615607
9.46189 -0.01132 0.000608036
9.50011 -0.0112279 0.000600582
9.53836 -0.0111369 0.000593244
9.57664 -0.0110468 0.00058602
9.61496 -0.0109578 0.000578906
9.65331 -0.0108698 0.000571902
9.69169 -0.0107828 0.000565005
9.73011 -0.0106967 0.000558213
9.76856 -0.0106116 0.000551524
9.80704 -0.0105274 0.000544936
9.84557 -0.0104442 0.000538447
9.88412 -0.0103619 0.000532055
9.92271 -0.0102805 0.000525759
9.96134 -0.0101999 0.000519557
10 -0.0101202 0.000513446
10.0387 -0.0100414 0.000507426
10.0774 -0.00996347 0.000501494
10.1162 -0.00988634 0.00049565
10.155 -0.00981004 0.00048989
10.1939 -0.00973455 0.000484215
10.2328 -0.00965985 0.000478622
10.2717 -0.00958595 0.00047311
10.3106 -0.00951282 0.000467677
10.3496 -0.00944045 0.000462322
10.3887 -0.00936885 0.000457043
10.4278 -0.00929798 0.00045184
10.4669 -0.00922785 0.000446711
10.506 -0.00915844 0.000441654
10.5452 -0.00908975 0.000436669
10.5845 -0.00902175 0.000431753
10.6238 -0.00895445 0.000426906
10.6631 -0.00888784 0.000422127
10.7024 -0.0088219 0.000417415
10.7418 -0.00875662 0.000412767
10.7813 -0.008692 0.000408184
10.8208 -0.00862803 0.000403664
10.8603 -0.00856469 0.000399206
10.8999 -0.00850199 0.000394808
10.9395 -0.0084399 0.000390471
10.9792 -0.00837843 0.000386192
11.0189 -0.00831756 0.000381971
11.0586 -0.00825729 0.000377808
11.0984 -0.0081976 0.0003737
11.1383 -0.0081385 0.000369647
11.1781 -0.00807996 0.000365648
11.2181 -0.00802199 0.000361702
11.2581 -0.00796458 0.000357808
11.2981 -0.00790772 0.000353966
11.3381 -0.00785141 0.000350175
11.3783 -0.00779562 0.000346433
11.4184 -0.00774037 0.00034274
11.4587 -0.00768564 0.000339096
11.4989 -0.00763142 0.000335498
11.5392 -0.00757771 0.000331948
11.5796 -0.00752451 0.000328443
11.62 -0.00747179 0.000324983
11.6605 -0.00741957 0.000321567
11.701 -0.00736783 0.000318195
11.7415 -0.00731657 0.000314866
11.7822 -0.00726577 0.00031158
11.8228 -0.00721545 0.000308335
11.8636 -0.00716558 0.000305131
11.9043 -0.00711616 0.000301967
11.9452 -0.00706719 0.000298843
11.986 -0.00701866 0.000295758
12.027 -0.00697057 0.000292711
12.068 -0.0069229 0.000289702
12.109 -0.00687567 0.000286731
12.1501 -0.00682885 0.000283796
12.1913 -0.00678244 0.000280897
12.2325 -0.00673645 0.000278033
12.2738 -0.00669086 0.000275205
12.3151 -0.00664567 0.000272411
12.3565 -0.00660088 0.000269651
12.3979 -0.00655647 0.000266925
12.4394 -0.00651245 0.000264231
12.481 -0.00646881 0.00026157
12.5226 -0.00642555 0.000258941
12.5643 -0.00638265 0.000256343
12.6061 -0.00634013 0.000253776
12.6479 -0.00629796 0.000251239
12.6898 -0.00625615 0.000248733
12.7317 -0.0062147 0.000246256
12.7737 -0.0061736 0.000243809
12.8158 -0.00613284 0.00024139
12.8579 -0.00609242 0.000238999
12.9001 -0.00605234 0.000236637
12.9424 -0.00601259 0.000234301
12.9847 -0.00597317 0.000231993
13.0271 -0.00593408 0.000229712
13.0696 -0.0058953 0.000227456
13.1121 -0.00585685 0.000225227
13.1547 -0.0058187 0.000223023
13.1974 -0.00578087 0.000220845
13.2402 -0.00574335 0.000218691
13.283 -0.00570612 0.000216561
13.3259 -0.0056692 0.000214456
13.3689 -0.00563257 0.000212374
13.4119 -0.00559624 0.000210316
13.455 -0.00556019 0.000208281
13.4982 -0.00552443 0.000206269
13.5415 -0.00548895 0.000204279
13.5848 -0.00545375 0.000202311
13.6283 -0.00541883 0.000200365
13.6718 -0.00538418 0.00019844
13.7153 -0.0053498 0.000196537
13.759 -0.00531568 0.000194654
13.8028 -0.00528183 0.000192792
13.8466 -0.00524824 0.00019095
13.8905 -0.0052149 0.000189128
13.9345 -0.00518182 0.000187326
13.9786 -0.00514899 0.000185544
14.0227 -0.00511641 0.000183781
14.067 -0.00508408 0.000182036
14.1113 -0.00505199 0.00018031
14.1558 -0.00502013 0.000178603
14.2003 -0.00498852 0.000176914
14.2449 -0.00495714 0.000175243
14.2896 -0.00492599 0.000173589
14.3344 -0.00489508 0.000171953
14.3793 -0.00486439 0.000170334
14.4243 -0.00483392 0.000168731
14.4693 -0.00480367 0.000167146
14.5145 -0.00477365 0.000165577
14.5598 -0.00474384 0.000164024
14.6052 -0.00471424 0.000162488
14.6506 -0.00468486 0.000160967
14.6962 -0.00465568 0.000159462
14.7419 -0.00462672 0.000157972
14.7877 -0.00459795 0.000156497
14.8336 -0.00456939 0.000155038
14.8796 -0.00454103 0.000153593
14.9257 -0.00451287 0.000152163
14.9719 -0.0044849 0.000150747
15.0182 -0.00445713 0.000149345
15.0647 -0.00442955 0.000147958
15.1112 -0.00440215 0.000146584
15.1579 -0.00437495 0.000145223
15.2047 -0.00434792 0.000143877
15.2516 -0.00432108 0.000142543
15.2986 -0.00429442 0.000141223
15.3458 -0.00426794 0.000139916
15.393 -0.00424164 0.000138621
15.4404 -0.0042155 0.000137339
15.488 -0.00418955 0.000136069
15.5356 -0.00416376 0.000134812
15.5834 -0.00413813 0.000133566
15.6313 -0.00411268 0.000132333
15.6794 -0.00408739 0.000131111
15.7276 -0.00406226 0.000129901
15.7759 -0.00403729 0.000128703
15.8243 -0.00401248 0.000127516
15.873 -0.00398783 0.00012634
15.9217 -0.00396333 0.000125174
15.9706 -0.00393898 0.00012402
16.0197 -0.00391479 0.000122877
16.0689 -0.00389074 0.000121744
16.1182 -0.00386684 0.000120621
16.1677 -0.00384309 0.000119509
16.2174 -0.00381947 0.000118407
16.2672 -0.00379601 0.000117315
16.3172 -0.00377268 0.000116233
16.3674 -0.00374949 0.000115161
16.4177 -0.00372643 0.000114098
16.4682 -0.00370351 0.000113045
16.5189 -0.00368073 0.000112001
16.5697 -0.00365807 0.000110966
16.6208 -0.00363554 0.000109941
16.672 -0.00361315 0.000108924
16.7234 -0.00359087 0.000107917
16.775 -0.00356872 0.000106918
16.8268 -0.0035467 0.000105927
16.8787 -0.00352479 0.000104946
16.9309 -0.003503 0.000103972
16.9833 -0.00348133 0.000103007
17.0359 -0.00345978 0.00010205
17.0887 -0.00343834 0.000101101
17.1418 -0.00341701 0.00010016
17.195 -0.00339579 9.92267e-05
17.2485 -0.00337468 9.83012e-05
17.3022 -0.00335368 9.73831e-05
17.3562 -0.00333278 9.64726e-05
17.4104 -0.00331199 9.55694e-05
17.4648 -0.00329129 9.46734e-05
17.5195 -0.0032707 9.37846e-05
17.5744 -0.0032502 9.29028e-05
17.6296 -0.0032298 9.20279e-05
17.6851 -0.00320949 9.11598e-05
17.7408 -0.00318928 9.02983e-05
17.7969 -0.00316916 8.94435e-05
17.8532 -0.00314912 8.85951e-05
17.9098 -0.00312917 8.77532e-05
17.9667 -0.00310931 8.69174e-05
18.0239 -0.00308952 8.60878e-05
18.0815 -0.00306982 8.52642e-05
18.1393 -0.0030502 8.44466e-05
18.1975 -0.00303065 8.36347e-05
18.256 -0.00301118 8.28286e-05
18.3149 -0.00299178 8.20281e-05
18.3742 -0.00297245 8.1233e-05
18.4338 -0.00295319 8.04433e-05
18.4938 -0.00293399 7.96589e-05
18.5542 -0.00291485 7.88796e-05
18.615 -0.00289578 7.81053e-05
18.6762 -0.00287676 7.73358e-05
18.7379 -0.0028578 7.65712e-05
18.8 -0.00283888 7.58112e-05
18.8625 -0.00282002 7.50558e-05
18.9255 -0.00280121 7.43047e-05
18.9891 -0.00278244 7.35578e-05
19.0531 -0.0027637 7.28151e-05
19.1177 -0.00274501 7.20764e-05
19.1828 -0.00272635 7.13415e-05
19.2484 -0.00270771 7.06103e-05
19.3147 -0.00268911 6.98826e-05
19.3816 -0.00267052 6.91583e-05
19.4491 -0.00265195 6.84371e-05
19.5173 -0.0026334 6.7719e-05
19.5862 -0.00261485 6.70037e-05
19.6558 -0.0025963 6.62911e-05
19.7262 -0.00257775 6.55808e-05
19.7974 -0.00255919 6.48727e-05
19.8694 -0.00254061 6.41666e-05
19.9423 -0.00252201 6.34622e-05
20.0162 -0.00250338 6.27592e-05
20.091 -0.0024847 6.20573e-05
20.1669 -0.00246598 6.13563e-05
20.244 -0.0024472 6.06557e-05
20.3222 -0.00242834 5.99551e-05
20.4016 -0.0024094 5.92541e-05
20.4825 -0.00239037 5.85523e-05
20.5648 -0.00237122 5.78491e-05
20.6487 -0.00235193 5.71438e-05
20.7344 -0.00233249 5.64358e-05
20.8219 -0.00231287 5.57242e-05
20.9115 -0.00229303 5.50081e-05
21.0034 -0.00227296 5.42863e-05
21.0979 -0.00225259 5.35576e-05
21.1952 -0.00223189 5.282e-05
21.2959 -0.00221079 5.20717e-05
21.4004 -0.0021892 5.13098e-05
21.5093 -0.00216701 5.0531e-05
21.6237 -0.00214409 4.97303e-05
21.7448 -0.00212021 4.89008e-05
21.8747 -0.00209505 4.80321e-05
22.0165 -0.00206808 4.71063e-05
22.1768 -0.00203822 4.60886e-05
22.3723 -0.00200267 4.48869e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.25Lambda0.5Nc1ClassicOneLoop/GRp_OneLoopFRG.txt <==
-22.3723 -0.0020034 -4.49192e-05
-22.1768 -0.00203897 -4.61224e-05
-22.0165 -0.00206885 -4.71413e-05
-21.8747 -0.00209585 -4.80683e-05
-21.7448 -0.00212102 -4.89381e-05
-21.6237 -0.00214492 -4.97686e-05
-21.5093 -0.00216786 -5.05703e-05
-21.4004 -0.00219006 -5.13502e-05
-21.2959 -0.00221167 -5.2113e-05
-21.1952 -0.00223279 -5.28623e-05
-21.0979 -0.00225351 -5.36008e-05
-21.0034 -0.00227389 -5.43306e-05
-20.9115 -0.00229398 -5.50534e-05
-20.8219 -0.00231383 -5.57705e-05
-20.7344 -0.00233347 -5.6483e-05
-20.6487 -0.00235292 -5.7192e-05
-20.5648 -0.00237223 -5.78983e-05
-20.4825 -0.00239139 -5.86025e-05
-20.4016 -0.00241045 -5.93053e-05
-20.3222 -0.0024294 -6.00072e-05
-20.244 -0.00244827 -6.07088e-05
-20.1669 -0.00246707 -6.14105e-05
-20.091 -0.00248581 -6.21126e-05
-20.0162 -0.0025045 -6.28155e-05
-19.9423 -0.00252315 -6.35195e-05
-19.8694 -0.00254177 -6.4225e-05
-19.7974 -0.00256036 -6.49321e-05
-19.7262 -0.00257894 -6.56413e-05
-19.6558 -0.00259751 -6.63526e-05
-19.5862 -0.00261607 -6.70664e-05
-19.5173 -0.00263464 -6.77828e-05
-19.4491 -0.00265321 -6.85021e-05
-19.3816 -0.0026718 -6.92244e-05
-19.3147 -0.0026904 -6.99498e-05
-19.2484 -0.00270903 -7.06787e-05
-19.1828 -0.00272768 -7.14111e-05
-19.1177 -0.00274636 -7.21472e-05
-19.0531 -0.00276507 -7.28871e-05
-18.9891 -0.00278382 -7.3631e-05
-18.9255 -0.00280261 -7.43791e-05
-18.8625 -0.00282145 -7.51314e-05
-18.8 -0.00284033 -7.58882e-05
-18.7379 -0.00285926 -7.66494e-05
-18.6762 -0.00287824 -7.74154e-05
-18.615 -0.00289728 -7.81861e-05
-18.5542 -0.00291637 -7.89617e-05
-18.4938 -0.00293553 -7.97424e-05
-18.4338 -0.00295475 -8.05282e-05
-18.3742 -0.00297403 -8.13193e-05
-18.3149 -0.00299338 -8.21158e-05
-18.256 -0.0030128 -8.29177e-05
-18.1975 -0.0030323 -8.37253e-05
-18.1393 -0.00305187 -8.45386e-05
-18.0815 -0.00307151 -8.53577e-05
-18.0239 -0.00309123 -8.61828e-05
-17.9667 -0.00311104 -8.70139e-05
-17.9098 -0.00313092 -8.78512e-05
-17.8532 -0.0031509 -8.86948e-05
-17.7969 -0.00317095 -8.95447e-05
-17.7408 -0.0031911 -9.04012e-05
-17.6851 -0.00321134 -9.12642e-05
-17.6296 -0.00323167 -9.2134e-05
-17.5744 -0.00325209 -9.30105e-05
-17.5195 -0.00327261 -9.38941e-05
-17.4648 -0.00329323 -9.47846e-05
-17.4104 -0.00331395 -9.56823e-05
-17.3562 -0.00333477 -9.65873e-05
-17.3022 -0.00335569 -9.74996e-05
-17.2485 -0.00337672 -9.84195e-05
-17.195 -0.00339786 -9.93469e-05
-17.1418 -0.0034191 -0.000100282
-17.0887 -0.00344046 -0.000101225
-17.0359 -0.00346192 -0.000102176
-16.9833 -0.0034835 -0.000103135
-16.9309 -0.0035052 -0.000104102
-16.8787 -0.00352701 -0.000105078
-16.8268 -0.00354895 -0.000106061
-16.775 -0.003571 -0.000107054
-16.7234 -0.00359318 -0.000108055
-16.672 -0.00361548 -0.000109065
-16.6208 -0.00363791 -0.000110083
-16.5697 -0.00366046 -0.000111111
-16.5189 -0.00368315 -0.000112148
-16.4682 -0.00370597 -0.000113194
-16.4177 -0.00372892 -0.00011425
-16.3674 -0.003752 -0.000115315
-16.3172 -0.00377522 -0.000116389
-16.2672 -0.00379858 -0.000117474
-16.2174 -0.00382208 -0.000118568
-16.1677 -0.00384573 -0.000119673
-16.1182 -0.00386951 -0.000120787
-16.0689 -0.00389344 -0.000121913
-16.0197 -0.00391752 -0.000123048
-15.9706 -0.00394175 -0.000124194
-15.9217 -0.00396613 -0.000125351
-15.873 -0.00399067 -0.000126519
-15.8243 -0.00401536 -0.000127698
-15.7759 -0.0040402 -0.000128888
-15.7276 -0.00406521 -0.000130089
-15.6794 -0.00409037 -0.000131302
-15.6313 -0.0041157 -0.000132527
-15.5834 -0.00414119 -0.000133763
-15.5356 -0.00416685 -0.000135011
-15.488 -0.00419268 -0.000136272
-15.4404 -0.00421868 -0.000137545
-15.393 -0.00424485 -0.00013883
-15.3458 -0.00427119 -0.000140128
-15.2986 -0.00429772 -0.000141438
-15.2516 -0.00432442 -0.000142762
-15.2047 -0.0043513 -0.000144099
-15.1579 -0.00437836 -0.000145449
-15.1112 -0.00440561 -0.000146813
-15.0647 -0.00443305 -0.00014819
-15.0182 -0.00446068 -0.000149582
-14.9719 -0.00448849 -0.000150987
-14.9257 -0.00451651 -0.000152406
-14.8796 -0.00454471 -0.000153841
-14.8336 -0.00457312 -0.000155289
-14.7877 -0.00460173 -0.000156753
-14.7419 -0.00463054 -0.000158231
-14.6962 -0.00465955 -0.000159725
-14.6506 -0.00468877 -0.000161235
-14.6052 -0.00471821 -0.00016276
-14.5598 -0.00474785 -0.0001643
-14.5145 -0.00477771 -0.000165857
-14.4693 -0.00480779 -0.000167431
-14.4243 -0.00483808 -0.000169021
-14.3793 -0.0048686 -0.000170627
-14.3344 -0.00489935 -0.000172251
-14.2896 -0.00493032 -0.000173892
-14.2449 -0.00496152 -0.00017555
-14.2003 -0.00499295 -0.000177227
-14.1558 -0.00502462 -0.000178921
-14.1113 -0.00505653 -0.000180633
-14.067 -0.00508868 -0.000182364
-14.0227 -0.00512108 -0.000184114
-13.9786 -0.00515371 -0.000185882
-13.9345 -0.0051866 -0.00018767
-13.8905 -0.00521974 -0.000189478
-13.8466 -0.00525314 -0.000191305
-13.8028 -0.00528679 -0.000193152
-13.759 -0.00532071 -0.00019502
-13.7153 -0.00535489 -0.000196909
-13.6718 -0.00538934 -0.000198818
-13.6283 -0.00542405 -0.000200749
-13.5848 -0.00545905 -0.000202701
-13.5415 -0.00549431 -0.000204675
-13.4982 -0.00552986 -0.000206672
-13.455 -0.00556569 -0.00020869
-13.4119 -0.00560181 -0.000210732
-13.3689 -0.00563822 -0.000212797
-13.3259 -0.00567492 -0.000214886
-13.283 -0.00571191 -0.000216998
-13.2402 -0.00574921 -0.000219134
-13.1974 -0.00578681 -0.000221296
-13.1547 -0.00582472 -0.000223482
-13.1121 -0.00586294 -0.000225693
-13.0696 -0.00590148 -0.00022793
-13.0271 -0.00594033 -0.000230193
-12.9847 -0.00597951 -0.000232482
-12.9424 -0.00601901 -0.000234798
-12.9001 -0.00605884 -0.000237142
-12.8579 -0.00609901 -0.000239513
-12.8158 -0.00613952 -0.000241912
-12.7737 -0.00618036 -0.000244339
-12.7317 -0.00622156 -0.000246796
-12.6898 -0.0062631 -0.000249282
-12.6479 -0.006305 -0.000251797
-12.6061 -0.00634726 -0.000254343
-12.5643 -0.00638988 -0.000256919
-12.5226 -0.00643287 -0.000259527
-12.481 -0.00647623 -0.000262166
-12.4394 -0.00651997 -0.000264837
-12.3979 -0.0065641 -0.000267541
-12.3565 -0.0066086 -0.000270278
-12.3151 -0.0066535 -0.000273048
-12.2738 -0.0066988 -0.000275853
-12.2325 -0.0067445 -0.000278692
-12.1913 -0.0067906 -0.000281567
-12.1501 -0.00683711 -0.000284477
-12.109 -0.00688404 -0.000287424
-12.068 -0.00693139 -0.000290407
-12.027 -0.00697917 -0.000293428
-11.986 -0.00702738 -0.000296487
-11.9452 -0.00707603 -0.000299585
-11.9043 -0.00712513 -0.000302721
-11.8636 -0.00717467 -0.000305898
-11.8228 -0.00722466 -0.000309116
-11.7822 -0.00727512 -0.000312374
-11.7415 -0.00732604 -0.000315675
-11.701 -0.00737744 -0.000319018
-11.6605 -0.00742931 -0.000322404
-11.62 -0.00748167 -0.000325834
-11.5796 -0.00753452 -0.000329309
-11.5392 -0.00758787 -0.000332829
-11.4989 -0.00764172 -0.000336395
-11.4587 -0.00769608 -0.000340008
-11.4184 -0.00775096 -0.000343669
-11.3783 -0.00780636 -0.000347378
-11.3381 -0.0078623 -0.000351137
-11.2981 -0.00791877 -0.000354946
-11.2581 -0.00797579 -0.000358805
-11.2181 -0.00803336 -0.000362716
-11.1781 -0.00809149 -0.00036668
-11.1383 -0.00815019 -0.000370698
-11.0984 -0.00820946 -0.00037477
-11.0586 -0.00826932 -0.000378897
-11.0189 -0.00832977 -0.000383081
-10.9792 -0.00839081 -0.000387322
-10.9395 -0.00845247 -0.000391621
-10.8999 -0.00851474 -0.000395979
-10.8603 -0.00857763 -0.000400398
-10.8208 -0.00864115 -0.000404878
-10.7813 -0.00870532 -0.000409421
-10.7418 -0.00877014 -0.000414027
-10.7024 -0.00883561 -0.000418697
-10.6631 -0.00890176 -0.000423434
-10.6238 -0.00896858 -0.000428237
-10.5845 -0.00903609 -0.000433109
-10.5452 -0.00910429 -0.00043805
-10.506 -0.0091732 -0.000443061
-10.4669 -0.00924283 -0.000448144
-10.4278 -0.00931319 -0.0004533
-10.3887 -0.00938429 -0.000458531
-10.3496 -0.00945613 -0.000463838
-10.3106 -0.00952873 -0.000469221
-10.2717 -0.0096021 -0.000474684
-10.2328 -0.00967625 -0.000480226
-10.1939 -0.0097512 -0.00048585
-10.155 -0.00982694 -0.000491556
-10.1162 -0.00990351 -0.000497348
-10.0774 -0.0099809 -0.000503225
-10.0387 -0.0100591 -0.00050919
-10 -0.0101382 -0.000515245
-9.96134 -0.0102182 -0.00052139
-9.92271 -0.010299 -0.000527628
-9.88412 -0.0103807 -0.000533961
-9.84557 -0.0104633 -0.00054039
-9.80704 -0.0105469 -0.000546917
-9.76856 -0.0106313 -0.000553544
-9.73011 -0.0107168 -0.000560274
-9.69169 -0.0108031 -0.000567107
-9.65331 -0.0108905 -0.000574046
-9.61496 -0.0109788 -0.000581093
-9.57664 -0.0110682 -0.00058825
-9.53836 -0.0111586 -0.000595519
-9.50011 -0.01125 -0.000602903
-9.46189 -0.0113424 -0.000610403
-9.42371 -0.011436 -0.000618023
-9.38556 -0.0115306 -0.000625764
-9.34744 -0.0116263 -0.000633629
-9.30935 -0.0117232 -0.00064162
-9.2713 -0.0118211 -0.00064974
-9.23327 -0.0119203 -0.000657991
-9.19528 -0.0120206 -0.000666377
-9.15732 -0.0121221 -0.0006749
-9.11939 -0.0122248 -0.000683562
-9.08149 -0.0123288 -0.000692367
-9.04362 -0.012434 -0.000701318
-9.00578 -0.0125405 -0.000710417
-8.96797 -0.0126483 -0.000719668
-8.93019 -0.0127574 -0.000729073
-8.89244 -0.0128678 -0.000738637
-8.85471 -0.0129796 -0.000748362
-8.81702 -0.0130928 -0.000758252
-8.77936 -0.0132074 -0.000768311
-8.74172 -0.0133235 -0.000778541
-8.70412 -0.0134409 -0.000788947
-8.66654 -0.0135599 -0.000799533
-8.62899 -0.0136804 -0.000810302
-8.59146 -0.0138024 -0.000821258
-8.55397 -0.0139259 -0.000832406
-8.5165 -0.0140511 -0.000843749
-8.47906 -0.0141778 -0.000855293
-8.44165 -0.0143062 -0.000867041
-8.40426 -0.0144363 -0.000878998
-8.3669 -0.0145681 -0.000891168
-8.32956 -0.0147015 -0.000903557
-8.29226 -0.0148368 -0.00091617
-8.25497 -0.0149738 -0.00092901
-8.21772 -0.0151127 -0.000942085
-8.18049 -0.0152534 -0.000955399
-8.14328 -0.015396 -0.000968957
-8.1061 -0.0155406 -0.000982765
-8.06895 -0.0156871 -0.000996829
-8.03182 -0.0158356 -0.00101116
-7.99471 -0.0159861 -0.00102575
-7.95763 -0.0161387 -0.00104062
-7.92058 -0.0162934 -0.00105577
-7.88355 -0.0164502 -0.00107121
-7.84654 -0.0166093 -0.00108694
-7.80955 -0.0167705 -0.00110297
-7.77259 -0.0169341 -0.00111931
-7.73566 -0.0170999 -0.00113597
-7.69874 -0.0172681 -0.00115296
-7.66185 -0.0174388 -0.00117027
-7.62498 -0.0176118 -0.00118793
-7.58814 -0.0177874 -0.00120593
-7.55132 -0.0179655 -0.00122429
-7.51452 -0.0181462 -0.00124302
-7.47774 -0.0183296 -0.00126212
-7.44099 -0.0185157 -0.00128161
-7.40425 -0.0187045 -0.00130149
-7.36754 -0.0188962 -0.00132178
-7.33085 -0.0190907 -0.00134248
-7.29418 -0.0192881 -0.00136361
-7.25754 -0.0194885 -0.00138518
-7.22091 -0.019692 -0.0014072
-7.18431 -0.0198986 -0.00142967
-7.14772 -0.0201084 -0.00145262
-7.11116 -0.0203214 -0.00147605
-7.07462 -0.0205377 -0.00149998
-7.0381 -0.0207574 -0.00152442
-7.00159 -0.0209805 -0.00154939
-6.96511 -0.0212072 -0.0015749
-6.92865 -0.0214374 -0.00160096
-6.89221 -0.0216714 -0.00162759
-6.85579 -0.0219091 -0.0016548
-6.81938 -0.0221506 -0.00168262
-6.783 -0.0223961 -0.00171105
-6.74664 -0.0226456 -0.00174012
-6.71029 -0.0228991 -0.00176985
-6.67397 -0.0231569 -0.00180024
-6.63766 -0.0234189 -0.00183133
-6.60137 -0.0236853 -0.00186313
-6.5651 -0.0239562 -0.00189566
-6.52885 -0.0242317 -0.00192894
-6.49262 -0.0245119 -0.001963
-6.4564 -0.0247969 -0.00199786
-6.42021 -0.0250867 -0.00203353
-6.38403 -0.0253816 -0.00207006
-6.34786 -0.0256817 -0.00210746
-6.31172 -0.0259869 -0.00214575
-6.27559 -0.0262976 -0.00218497
-6.23949 -0.0266138 -0.00222515
-6.20339 -0.0269357 -0.0022663
-6.16732 -0.0272633 -0.00230847
-6.13126 -0.0275968 -0.00235169
-6.09522 -0.0279364 -0.00239599
-6.05919 -0.0282823 -0.0024414
-6.02319 -0.0286345 -0.00248795
-5.9872 -0.0289933 -0.00253569
-5.95122 -0.0293587 -0.00258466
-5.91526 -0.029731 -0.00263489
-5.87932 -0.0301104 -0.00268642
-5.84339 -0.030497 -0.0027393
-5.80748 -0.030891 -0.00279357
-5.77158 -0.0312926 -0.00284928
-5.7357 -0.0317021 -0.00290648
-5.69984 -0.0321195 -0.00296522
-5.66399 -0.0325452 -0.00302554
-5.62815 -0.0329793 -0.00308752
-5.59233 -0.0334221 -0.00315119
-5.55653 -0.0338738 -0.00321663
-5.52074 -0.0343347 -0.00328389
-5.48497 -0.034805 -0.00335304
-5.4492 -0.035285 -0.00342415
-5.41346 -0.0357749 -0.00349729
-5.37773 -0.036275 -0.00357252
-5.34201 -0.0367856 -0.00364994
-5.30631 -0.0373071 -0.00372961
-5.27062 -0.0378396 -0.00381162
-5.23494 -0.0383837 -0.00389607
-5.19928 -0.0389395 -0.00398304
-5.16363 -0.0395075 -0.00407262
-5.128 -0.0400879 -0.00416492
-5.09237 -0.0406812 -0.00426005
-5.05677 -0.0412878 -0.00435812
-5.02117 -0.0419081 -0.00445923
-4.98559 -0.0425424 -0.00456352
-4.95002 -0.0431913 -0.0046711
-4.91446 -0.0438551 -0.00478212
-4.87892 -0.0445344 -0.00489671
-4.84339 -0.0452296 -0.00501502
-4.80787 -0.0459413 -0.0051372
-4.77237 -0.04667 -0.00526342
-4.73687 -0.0474162 -0.00539385
-4.70139 -0.0481805 -0.00552867
-4.66592 -0.0489636 -0.00566807
-4.63046 -0.049766 -0.00581224
-4.59502 -0.0505884 -0.00596139
-4.55958 -0.0514314 -0.00611576
-4.52416 -0.0522959 -0.00627557
-4.48875 -0.0531825 -0.00644106
-4.45335 -0.054092 -0.0066125
-4.41797 -0.0550253 -0.00679017
-4.38259 -0.0559831 -0.00697434
-4.34722 -0.0569664 -0.00716534
-4.31187 -0.0579761 -0.00736348
-4.27653 -0.0590131 -0.00756911
-4.24119 -0.0600786 -0.0077826
-4.20587 -0.0611734 -0.00800432
-4.17056 -0.0622989 -0.00823469
-4.13526 -0.0634561 -0.00847415
-4.09997 -0.0646462 -0.00872315
-4.06469 -0.0658706 -0.00898219
-4.02942 -0.0671307 -0.00925179
-3.99416 -0.0684277 -0.0095325
-3.95891 -0.0697633 -0.00982493
-3.92367 -0.0711391 -0.0101297
-3.88844 -0.0725566 -0.0104475
-3.85322 -0.0740176 -0.010779
-3.81801 -0.075524 -0.011125
-3.7828 -0.0770777 -0.0114863
-3.74761 -0.0786807 -0.0118638
-3.71243 -0.0803353 -0.0122585
-3.67726 -0.0820436 -0.0126713
-3.64209 -0.0838082 -0.0131033
-3.60694 -0.0856315 -0.0135558
-3.57179 -0.0875163 -0.0140299
-3.53665 -0.0894654 -0.014527
-3.50152 -0.0914819 -0.0150485
-3.4664 -0.093569 -0.015596
-3.43129 -0.09573 -0.0161713
-3.39619 -0.0979687 -0.016776
-3.36109 -0.100289 -0.0174122
-3.32601 -0.102695 -0.0180821
-3.29093 -0.10519 -0.0187879
-3.25586 -0.107781 -0.0195322
-3.2208 -0.110471 -0.0203177
-3.18574 -0.113266 -0.0211474
-3.1507 -0.116171 -0.0220246
-3.11566 -0.119193 -0.0229527
-3.08063 -0.122338 -0.0239357
-3.0456 -0.125613 -0.0249778
-3.01059 -0.129026 -0.0260837
-2.97558 -0.132584 -0.0272585
-2.94058 -0.136296 -0.0285079
-2.90558 -0.140172 -0.029838
-2.87059 -0.144221 -0.0312558
-2.83561 -0.148454 -0.0327687
-2.80064 -0.152882 -0.0343853
-2.76567 -0.157519 -0.0361148
-2.73071 -0.162377 -0.0379678
-2.69576 -0.167472 -0.0399557
-2.66081 -0.172819 -0.0420915
-2.62587 -0.178435 -0.0443899
-2.59094 -0.18434 -0.046867
-2.55601 -0.190553 -0.0495414
-2.52109 -0.197096 -0.0524337
-2.48617 -0.203994 -0.0555674
-2.45126 -0.211273 -0.0589693
-2.41636 -0.218961 -0.0626697
-2.38146 -0.227089 -0.0667034
-2.34657 -0.235693 -0.07111
-2.31168 -0.244808 -0.0759353
-2.2768 -0.254475 -0.081232
-2.24192 -0.264739 -0.0870611
-2.20705 -0.275647 -0.0934935
-2.17219 -0.287252 -0.100612
-2.13733 -0.29961 -0.108514
-2.10247 -0.312782 -0.117312
-2.06762 -0.326831 -0.127142
-2.03278 -0.341828 -0.138163
-1.99794 -0.357842 -0.150565
-1.9631 -0.374945 -0.164575
-1.92827 -0.393207 -0.180467
-1.89345 -0.412692 -0.19857
-1.85862 -0.433448 -0.219283
-1.82381 -0.455501 -0.243089
-1.78899 -0.478831 -0.270578
-1.75419 -0.503354 -0.302467
-1.71938 -0.528878 -0.339629
-1.68458 -0.555043 -0.383118
-1.64979 -0.581241 -0.434197
-1.61499 -0.60648 -0.494348
-1.58021 -0.629211 -0.565252
-1.54542 -0.647071 -0.648691
-1.51064 -0.656575 -0.746325
-1.47586 -0.652768 -0.859216
-1.44109 -0.628994 -0.986992
-1.40632 -0.577067 -1.12656
-1.37155 -0.488364 -1.27048
-1.33679 -0.356399 -1.40577
-1.30203 -0.180823 -1.51448
-1.26727 0.028818 -1.57767
-1.23251 0.25279 -1.58231
-1.19776 0.466469 -1.52731
-1.16301 0.648822 -1.42406
-1.12827 0.78852 -1.29102
-1.09352 0.884502 -1.14668
-1.05878 0.942543 -1.00494
-1.02405 0.971131 -0.874076
-0.989309 0.978626 -0.757785
-0.954576 0.971961 -0.656783
-0.919844 0.956358 -0.570174
-0.885115 0.93552 -0.49636
-0.850388 0.911973 -0.433555
-0.815663 0.887384 -0.380055
-0.78094 0.862825 -0.33434
-0.746219 0.838964 -0.295111
-0.711499 0.816196 -0.261278
-0.676781 0.794743 -0.231937
-0.642065 0.77471 -0.206345
-0.60735 0.75613 -0.18389
-0.572637 0.738989 -0.164067
-0.537925 0.72325 -0.146461
-0.503214 0.708857 -0.130727
-0.468504 0.695749 -0.116577
-0.433796 0.683864 -0.103772
-0.399089 0.673139 -0.0921096
-0.364382 0.663514 -0.0814175
-0.329676 0.654936 -0.0715498
-0.294972 0.647354 -0.0623804
-0.260267 0.640725 -0.0538002
-0.225564 0.635007 -0.0457132
-0.190861 0.630169 -0.0380347
-0.156158 0.62618 -0.0306884
-0.121456 0.623016 -0.0236054
-0.0867541 0.62066 -0.0167218
-0.0520524 0.619097 -0.00997795
-0.0173508 0.618318 -0.00331685
0.0173508 0.618318 0.00331685
0.0520524 0.619097 0.00997795
0.0867541 0.62066 0.0167218
0.121456 0.623016 0.0236054
0.156158 0.62618 0.0306884
0.190861 0.630169 0.0380347
0.225564 0.635007 0.0457132
0.260267 0.640725 0.0538002
0.294972 0.647354 0.0623804
0.329676 0.654936 0.0715498
0.364382 0.663514 0.0814175
0.399089 0.673139 0.0921096
0.433796 0.683864 0.103772
0.468504 0.695749 0.116577
0.503214 0.708857 0.130727
0.537925 0.72325 0.146461
0.572637 0.738989 0.164067
0.60735 0.75613 0.18389
0.642065 0.77471 0.206345
0.676781 0.794743 0.231937
0.711499 0.816196 0.261278
0.746219 0.838964 0.295111
0.78094 0.862825 0.33434
0.815663 0.887384 0.380055
0.850388 0.911973 0.433555
0.885115 0.93552 0.49636
0.919844 0.956358 0.570174
0.954576 0.971961 0.656783
0.989309 0.978626 0.757785
1.02405 0.971131 0.874076
1.05878 0.942543 1.00494
1.09352 0.884502 1.14668
1.12827 0.78852 1.29102
1.16301 0.648822 1.42406
1.19776 0.466469 1.52731
1.23251 0.25279 1.58231
1.26727 0.028818 1.57767
1.30203 -0.180823 1.51448
1.33679 -0.356399 1.40577
1.37155 -0.488364 1.27048
1.40632 -0.577067 1.12656
1.44109 -0.628994 0.986992
1.47586 -0.652768 0.859216
1.51064 -0.656575 0.746325
1.54542 -0.647071 0.648691
1.58021 -0.629211 0.565252
1.61499 -0.60648 0.494348
1.64979 -0.581241 0.434197
1.68458 -0.555043 0.383118
1.71938 -0.528878 0.339629
1.75419 -0.503354 0.302467
1.78899 -0.478831 0.270578
1.82381 -0.455501 0.243089
1.85862 -0.433448 0.219283
1.89345 -0.412692 0.19857
1.92827 -0.393207 0.180467
1.9631 -0.374945 0.164575
1.99794 -0.357842 0.150565
2.03278 -0.341828 0.138163
2.06762 -0.326831 0.127142
2.10247 -0.312782 0.117312
2.13733 -0.29961 0.108514
2.17219 -0.287252 0.100612
2.20705 -0.275647 0.0934935
2.24192 -0.264739 0.0870611
2.2768 -0.254475 0.081232
2.31168 -0.244808 0.0759353
2.34657 -0.235693 0.07111
2.38146 -0.227089 0.0667034
2.41636 -0.218961 0.0626697
2.45126 -0.211273 0.0589693
2.48617 -0.203994 0.0555674
2.52109 -0.197096 0.0524337
2.55601 -0.190553 0.0495414
2.59094 -0.18434 0.046867
2.62587 -0.178435 0.0443899
2.66081 -0.172819 0.0420915
2.69576 -0.167472 0.0399557
2.73071 -0.162377 0.0379678
2.76567 -0.157519 0.0361148
2.80064 -0.152882 0.0343853
2.83561 -0.148454 0.0327687
2.87059 -0.144221 0.0312558
2.90558 -0.140172 0.029838
2.94058 -0.136296 0.0285079
2.97558 -0.132584 0.0272585
3.01059 -0.129026 0.0260837
3.0456 -0.125613 0.0249778
3.08063 -0.122338 0.0239357
3.11566 -0.119193 0.0229527
3.1507 -0.116171 0.0220246
3.18574 -0.113266 0.0211474
3.2208 -0.110471 0.0203177
3.25586 -0.107781 0.0195322
3.29093 -0.10519 0.0187879
3.32601 -0.102695 0.0180821
3.36109 -0.100289 0.0174122
3.39619 -0.0979687 0.016776
3.43129 -0.09573 0.0161713
3.4664 -0.093569 0.015596
3.50152 -0.0914819 0.0150485
3.53665 -0.0894654 0.014527
3.57179 -0.0875163 0.0140299
3.60694 -0.0856315 0.0135558
3.64209 -0.0838082 0.0131033
3.67726 -0.0820436 0.0126713
3.71243 -0.0803353 0.0122585
3.74761 -0.0786807 0.0118638
3.7828 -0.0770777 0.0114863
3.81801 -0.075524 0.011125
3.85322 -0.0740176 0.010779
3.88844 -0.0725566 0.0104475
3.92367 -0.0711391 0.0101297
3.95891 -0.0697633 0.00982493
3.99416 -0.0684277 0.0095325
4.02942 -0.0671307 0.00925179
4.06469 -0.0658706 0.00898219
4.09997 -0.0646462 0.00872315
4.13526 -0.0634561 0.00847415
4.17056 -0.0622989 0.00823469
4.20587 -0.0611734 0.00800432
4.24119 -0.0600786 0.0077826
4.27653 -0.0590131 0.00756911
4.31187 -0.0579761 0.00736348
4.34722 -0.0569664 0.00716534
4.38259 -0.0559831 0.00697434
4.41797 -0.0550253 0.00679017
4.45335 -0.054092 0.0066125
4.48875 -0.0531825 0.00644106
4.52416 -0.0522959 0.00627557
4.55958 -0.0514314 0.00611576
4.59502 -0.0505884 0.00596139
4.63046 -0.049766 0.00581224
4.66592 -0.0489636 0.00566807
4.70139 -0.0481805 0.00552867
4.73687 -0.0474162 0.00539385
4.77237 -0.04667 0.00526342
4.80787 -0.0459413 0.0051372
4.84339 -0.0452296 0.00501502
4.87892 -0.0445344 0.00489671
4.91446 -0.0438551 0.00478212
4.95002 -0.0431913 0.0046711
4.98559 -0.0425424 0.00456352
5.02117 -0.0419081 0.00445923
5.05677 -0.0412878 0.00435812
5.09237 -0.0406812 0.00426005
5.128 -0.0400879 0.00416492
5.16363 -0.0395075 0.00407262
5.19928 -0.0389395 0.00398304
5.23494 -0.0383837 0.00389607
5.27062 -0.0378396 0.00381162
5.30631 -0.0373071 0.00372961
5.34201 -0.0367856 0.00364994
5.37773 -0.036275 0.00357252
5.41346 -0.0357749 0.00349729
5.4492 -0.035285 0.00342415
5.48497 -0.034805 0.00335304
5.52074 -0.0343347 0.00328389
5.55653 -0.0338738 0.00321663
5.59233 -0.0334221 0.00315119
5.62815 -0.0329793 0.00308752
5.66399 -0.0325452 0.00302554
5.69984 -0.0321195 0.00296522
5.7357 -0.0317021 0.00290648
5.77158 -0.0312926 0.00284928
5.80748 -0.030891 0.00279357
5.84339 -0.030497 0.0027393
5.87932 -0.0301104 0.00268642
5.91526 -0.029731 0.00263489
5.95122 -0.0293587 0.00258466
5.9872 -0.0289933 0.00253569
6.02319 -0.0286345 0.00248795
6.05919 -0.0282823 0.0024414
6.09522 -0.0279364 0.00239599
6.13126 -0.0275968 0.00235169
6.16732 -0.0272633 0.00230847
6.20339 -0.0269357 0.0022663
6.23949 -0.0266138 0.00222515
6.27559 -0.0262976 0.00218497
6.31172 -0.0259869 0.00214575
6.34786 -0.0256817 0.00210746
6.38403 -0.0253816 0.00207006
6.42021 -0.0250867 0.00203353
6.4564 -0.0247969 0.00199786
6.49262 -0.0245119 0.001963
6.52885 -0.0242317 0.00192894
6.5651 -0.0239562 0.00189566
6.60137 -0.0236853 0.00186313
6.63766 -0.0234189 0.00183133
6.67397 -0.0231569 0.00180024
6.71029 -0.0228991 0.00176985
6.74664 -0.0226456 0.00174012
6.783 -0.0223961 0.00171105
6.81938 -0.0221506 0.00168262
6.85579 -0.0219091 0.0016548
6.89221 -0.0216714 0.00162759
6.92865 -0.0214374 0.00160096
6.96511 -0.0212072 0.0015749
7.00159 -0.0209805 0.00154939
7.0381 -0.0207574 0.00152442
7.07462 -0.0205377 0.00149998
7.11116 -0.0203214 0.00147605
7.14772 -0.0201084 0.00145262
7.18431 -0.0198986 0.00142967
7.22091 -0.019692 0.0014072
7.25754 -0.0194885 0.00138518
7.29418 -0.0192881 0.00136361
7.33085 -0.0190907 0.00134248
7.36754 -0.0188962 0.00132178
7.40425 -0.0187045 0.00130149
7.44099 -0.0185157 0.00128161
7.47774 -0.0183296 0.00126212
7.51452 -0.0181462 0.00124302
7.55132 -0.0179655 0.00122429
7.58814 -0.0177874 0.00120593
7.62498 -0.0176118 0.00118793
7.66185 -0.0174388 0.00117027
7.69874 -0.0172681 0.00115296
7.73566 -0.0170999 0.00113597
7.77259 -0.0169341 0.00111931
7.80955 -0.0167705 0.00110297
7.84654 -0.0166093 0.00108694
7.88355 -0.0164502 0.00107121
7.92058 -0.0162934 0.00105577
7.95763 -0.0161387 0.00104062
7.99471 -0.0159861 0.00102575
8.03182 -0.0158356 0.00101116
8.06895 -0.0156871 0.000996829
8.1061 -0.0155406 0.000982765
8.14328 -0.015396 0.000968957
8.18049 -0.0152534 0.000955399
8.21772 -0.0151127 0.000942085
8.25497 -0.0149738 0.00092901
8.29226 -0.0148368 0.00091617
8.32956 -0.0147015 0.000903557
8.3669 -0.0145681 0.000891168
8.40426 -0.0144363 0.000878998
8.44165 -0.0143062 0.000867041
8.47906 -0.0141778 0.000855293
8.5165 -0.0140511 0.000843749
8.55397 -0.0139259 0.000832406
8.59146 -0.0138024 0.000821258
8.62899 -0.0136804 0.000810302
8.66654 -0.0135599 0.000799533
8.70412 -0.0134409 0.000788947
8.74172 -0.0133235 0.000778541
8.77936 -0.0132074 0.000768311
8.81702 -0.0130928 0.000758252
8.85471 -0.0129796 0.000748362
8.89244 -0.0128678 0.000738637
8.93019 -0.0127574 0.000729073
8.96797 -0.0126483 0.000719668
9.00578 -0.0125405 0.000710417
9.04362 -0.012434 0.000701318
9.08149 -0.0123288 0.000692367
9.11939 -0.0122248 0.000683562
9.15732 -0.0121221 0.0006749
9.19528 -0.0120206 0.000666377
9.23327 -0.0119203 0.000657991
9.2713 -0.0118211 0.00064974
9.30935 -0.0117232 0.00064162
9.34744 -0.0116263 0.000633629
9.38556 -0.0115306 0.000625764
9.42371 -0.011436 0.000618023
9.46189 -0.0113424 0.000610403
9.50011 -0.01125 0.000602903
9.53836 -0.0111586 0.000595519
9.57664 -0.0110682 0.00058825
9.61496 -0.0109788 0.000581093
9.65331 -0.0108905 0.000574046
9.69169 -0.0108031 0.000567107
9.73011 -0.0107168 0.000560274
9.76856 -0.0106313 0.000553544
9.80704 -0.0105469 0.000546917
9.84557 -0.0104633 0.00054039
9.88412 -0.0103807 0.000533961
9.92271 -0.010299 0.000527628
9.96134 -0.0102182 0.00052139
10 -0.0101382 0.000515245
10.0387 -0.0100591 0.00050919
10.0774 -0.0099809 0.000503225
10.1162 -0.00990351 0.000497348
10.155 -0.00982694 0.000491556
10.1939 -0.0097512 0.00048585
10.2328 -0.00967625 0.000480226
10.2717 -0.0096021 0.000474684
10.3106 -0.00952873 0.000469221
10.3496 -0.00945613 0.000463838
10.3887 -0.00938429 0.000458531
10.4278 -0.00931319 0.0004533
10.4669 -0.00924283 0.000448144
10.506 -0.0091732 0.000443061
10.5452 -0.00910429 0.00043805
10.5845 -0.00903609 0.000433109
10.6238 -0.00896858 0.000428237
10.6631 -0.00890176 0.000423434
10.7024 -0.00883561 0.000418697
10.7418 -0.00877014 0.000414027
10.7813 -0.00870532 0.000409421
10.8208 -0.00864115 0.000404878
10.8603 -0.00857763 0.000400398
10.8999 -0.00851474 0.000395979
10.9395 -0.00845247 0.000391621
10.9792 -0.00839081 0.000387322
11.0189 -0.00832977 0.000383081
11.0586 -0.00826932 0.000378897
11.0984 -0.00820946 0.00037477
11.1383 -0.00815019 0.000370698
11.1781 -0.00809149 0.00036668
11.2181 -0.00803336 0.000362716
11.2581 -0.00797579 0.000358805
11.2981 -0.00791877 0.000354946
11.3381 -0.0078623 0.000351137
11.3783 -0.00780636 0.000347378
11.4184 -0.00775096 0.000343669
11.4587 -0.00769608 0.000340008
11.4989 -0.00764172 0.000336395
11.5392 -0.00758787 0.000332829
11.5796 -0.00753452 0.000329309
11.62 -0.00748167 0.000325834
11.6605 -0.00742931 0.000322404
11.701 -0.00737744 0.000319018
11.7415 -0.00732604 0.000315675
11.7822 -0.00727512 0.000312374
11.8228 -0.00722466 0.000309116
11.8636 -0.00717467 0.000305898
11.9043 -0.00712513 0.000302721
11.9452 -0.00707603 0.000299585
11.986 -0.00702738 0.000296487
12.027 -0.00697917 0.000293428
12.068 -0.00693139 0.000290407
12.109 -0.00688404 0.000287424
12.1501 -0.00683711 0.000284477
12.1913 -0.0067906 0.000281567
12.2325 -0.0067445 0.000278692
12.2738 -0.0066988 0.000275853
12.3151 -0.0066535 0.000273048
12.3565 -0.0066086 0.000270278
12.3979 -0.0065641 0.000267541
12.4394 -0.00651997 0.000264837
12.481 -0.00647623 0.000262166
12.5226 -0.00643287 0.000259527
12.5643 -0.00638988 0.000256919
12.6061 -0.00634726 0.000254343
12.6479 -0.006305 0.000251797
12.6898 -0.0062631 0.000249282
12.7317 -0.00622156 0.000246796
12.7737 -0.00618036 0.000244339
12.8158 -0.00613952 0.000241912
12.8579 -0.00609901 0.000239513
12.9001 -0.00605884 0.000237142
12.9424 -0.00601901 0.000234798
12.9847 -0.00597951 0.000232482
13.0271 -0.00594033 0.000230193
13.0696 -0.00590148 0.00022793
13.1121 -0.00586294 0.000225693
13.1547 -0.00582472 0.000223482
13.1974 -0.00578681 0.000221296
13.2402 -0.00574921 0.000219134
13.283 -0.00571191 0.000216998
13.3259 -0.00567492 0.000214886
13.3689 -0.00563822 0.000212797
13.4119 -0.00560181 0.000210732
13.455 -0.00556569 0.00020869
13.4982 -0.00552986 0.000206672
13.5415 -0.00549431 0.000204675
13.5848 -0.00545905 0.000202701
13.6283 -0.00542405 0.000200749
13.6718 -0.00538934 0.000198818
13.7153 -0.00535489 0.000196909
13.759 -0.00532071 0.00019502
13.8028 -0.00528679 0.000193152
13.8466 -0.00525314 0.000191305
13.8905 -0.00521974 0.000189478
13.9345 -0.0051866 0.00018767
13.9786 -0.00515371 0.000185882
14.0227 -0.00512108 0.000184114
14.067 -0.00508868 0.000182364
14.1113 -0.00505653 0.000180633
14.1558 -0.00502462 0.000178921
14.2003 -0.00499295 0.000177227
14.2449 -0.00496152 0.00017555
14.2896 -0.00493032 0.000173892
14.3344 -0.00489935 0.000172251
14.3793 -0.0048686 0.000170627
14.4243 -0.00483808 0.000169021
14.4693 -0.00480779 0.000167431
14.5145 -0.00477771 0.000165857
14.5598 -0.00474785 0.0001643
14.6052 -0.00471821 0.00016276
14.6506 -0.00468877 0.000161235
14.6962 -0.00465955 0.000159725
14.7419 -0.00463054 0.000158231
14.7877 -0.00460173 0.000156753
14.8336 -0.00457312 0.000155289
14.8796 -0.00454471 0.000153841
14.9257 -0.00451651 0.000152406
14.9719 -0.00448849 0.000150987
15.0182 -0.00446068 0.000149582
15.0647 -0.00443305 0.00014819
15.1112 -0.00440561 0.000146813
15.1579 -0.00437836 0.000145449
15.2047 -0.0043513 0.000144099
15.2516 -0.00432442 0.000142762
15.2986 -0.00429772 0.000141438
15.3458 -0.00427119 0.000140128
15.393 -0.00424485 0.00013883
15.4404 -0.00421868 0.000137545
15.488 -0.00419268 0.000136272
15.5356 -0.00416685 0.000135011
15.5834 -0.00414119 0.000133763
15.6313 -0.0041157 0.000132527
15.6794 -0.00409037 0.000131302
15.7276 -0.00406521 0.000130089
15.7759 -0.0040402 0.000128888
15.8243 -0.00401536 0.000127698
15.873 -0.00399067 0.000126519
15.9217 -0.00396613 0.000125351
15.9706 -0.00394175 0.000124194
16.0197 -0.00391752 0.000123048
16.0689 -0.00389344 0.000121913
16.1182 -0.00386951 0.000120787
16.1677 -0.00384573 0.000119673
16.2174 -0.00382208 0.000118568
16.2672 -0.00379858 0.000117474
16.3172 -0.00377522 0.000116389
16.3674 -0.003752 0.000115315
16.4177 -0.00372892 0.00011425
16.4682 -0.00370597 0.000113194
16.5189 -0.00368315 0.000112148
16.5697 -0.00366046 0.000111111
16.6208 -0.00363791 0.000110083
16.672 -0.00361548 0.000109065
16.7234 -0.00359318 0.000108055
16.775 -0.003571 0.000107054
16.8268 -0.00354895 0.000106061
16.8787 -0.00352701 0.000105078
16.9309 -0.0035052 0.000104102
16.9833 -0.0034835 0.000103135
17.0359 -0.00346192 0.000102176
17.0887 -0.00344046 0.000101225
17.1418 -0.0034191 0.000100282
17.195 -0.00339786 9.93469e-05
17.2485 -0.00337672 9.84195e-05
17.3022 -0.00335569 9.74996e-05
17.3562 -0.00333477 9.65873e-05
17.4104 -0.00331395 9.56823e-05
17.4648 -0.00329323 9.47846e-05
17.5195 -0.00327261 9.38941e-05
17.5744 -0.00325209 9.30105e-05
17.6296 -0.00323167 9.2134e-05
17.6851 -0.00321134 9.12642e-05
17.7408 -0.0031911 9.04012e-05
17.7969 -0.00317095 8.95447e-05
17.8532 -0.0031509 8.86948e-05
17.9098 -0.00313092 8.78512e-05
17.9667 -0.00311104 8.70139e-05
18.0239 -0.00309123 8.61828e-05
18.0815 -0.00307151 8.53577e-05
18.1393 -0.00305187 8.45386e-05
18.1975 -0.0030323 8.37253e-05
18.256 -0.0030128 8.29177e-05
18.3149 -0.00299338 8.21158e-05
18.3742 -0.00297403 8.13193e-05
18.4338 -0.00295475 8.05282e-05
18.4938 -0.00293553 7.97424e-05
18.5542 -0.00291637 7.89617e-05
18.615 -0.00289728 7.81861e-05
18.6762 -0.00287824 7.74154e-05
18.7379 -0.00285926 7.66494e-05
18.8 -0.00284033 7.58882e-05
18.8625 -0.00282145 7.51314e-05
18.9255 -0.00280261 7.43791e-05
18.9891 -0.00278382 7.3631e-05
19.0531 -0.00276507 7.28871e-05
19.1177 -0.00274636 7.21472e-05
19.1828 -0.00272768 7.14111e-05
19.2484 -0.00270903 7.06787e-05
19.3147 -0.0026904 6.99498e-05
19.3816 -0.0026718 6.92244e-05
19.4491 -0.00265321 6.85021e-05
19.5173 -0.00263464 6.77828e-05
19.5862 -0.00261607 6.70664e-05
19.6558 -0.00259751 6.63526e-05
19.7262 -0.00257894 6.56413e-05
19.7974 -0.00256036 6.49321e-05
19.8694 -0.00254177 6.4225e-05
19.9423 -0.00252315 6.35195e-05
20.0162 -0.0025045 6.28155e-05
20.091 -0.00248581 6.21126e-05
20.1669 -0.00246707 6.14105e-05
20.244 -0.00244827 6.07088e-05
20.3222 -0.0024294 6.00072e-05
20.4016 -0.00241045 5.93053e-05
20.4825 -0.00239139 5.86025e-05
20.5648 -0.00237223 5.78983e-05
20.6487 -0.00235292 5.7192e-05
20.7344 -0.00233347 5.6483e-05
20.8219 -0.00231383 5.57705e-05
20.9115 -0.00229398 5.50534e-05
21.0034 -0.00227389 5.43306e-05
21.0979 -0.00225351 5.36008e-05
21.1952 -0.00223279 5.28623e-05
21.2959 -0.00221167 5.2113e-05
21.4004 -0.00219006 5.13502e-05
21.5093 -0.00216786 5.05703e-05
21.6237 -0.00214492 4.97686e-05
21.7448 -0.00212102 4.89381e-05
21.8747 -0.00209585 4.80683e-05
22.0165 -0.00206885 4.71413e-05
22.1768 -0.00203897 4.61224e-05
22.3723 -0.0020034 4.49192e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.25Lambda0.5Nc1ClassicOneLoop/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.2
#Lambda=0.5
#Beta=0.4
#Nc=1
#QUANTUM=0

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=1024 aX=2 aP=0.5

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.5/LambdaOverBeta1.25Lambda0.5Nc1ClassicOneLoop/SigmaAOneLoop.txt <==
-22.3723 -0.624994 -1.06393e-18
-22.1768 -0.624994 -1.06393e-18
-22.0165 -0.624994 -1.06393e-18
-21.8747 -0.624994 -1.06393e-18
-21.7448 -0.624994 -1.06393e-18
-21.6237 -0.624994 -1.06393e-18
-21.5093 -0.624994 -1.06393e-18
-21.4004 -0.624994 -1.06393e-18
-21.2959 -0.624994 -1.06393e-18
-21.1952 -0.624994 -1.06393e-18
-21.0979 -0.624994 -1.06393e-18
-21.0034 -0.624994 -1.06393e-18
-20.9115 -0.624994 -1.06393e-18
-20.8219 -0.624994 -1.06393e-18
-20.7344 -0.624994 -1.06393e-18
-20.6487 -0.624994 -1.06393e-18
-20.5648 -0.624994 -1.06393e-18
-20.4825 -0.624994 -1.06393e-18
-20.4016 -0.624994 -1.06393e-18
-20.3222 -0.624994 -1.06393e-18
-20.244 -0.624994 -1.06393e-18
-20.1669 -0.624994 -1.06393e-18
-20.091 -0.624994 -1.06393e-18
-20.0162 -0.624994 -1.06393e-18
-19.9423 -0.624994 -1.06393e-18
-19.8694 -0.624994 -1.06393e-18
-19.7974 -0.624994 -1.06393e-18
-19.7262 -0.624994 -1.06393e-18
-19.6558 -0.624994 -1.06393e-18
-19.5862 -0.624994 -1.06393e-18
-19.5173 -0.624994 -1.06393e-18
-19.4491 -0.624994 -1.06393e-18
-19.3816 -0.624994 -1.06393e-18
-19.3147 -0.624994 -1.06393e-18
-19.2484 -0.624994 -1.06393e-18
-19.1828 -0.624994 -1.06393e-18
-19.1177 -0.624994 -1.06393e-18
-19.0531 -0.624994 -1.06393e-18
-18.9891 -0.624994 -1.06393e-18
-18.9255 -0.624994 -1.06393e-18
-18.8625 -0.624994 -1.06393e-18
-18.8 -0.624994 -1.06393e-18
-18.7379 -0.624994 -1.06393e-18
-18.6762 -0.624994 -1.06393e-18
-18.615 -0.624994 -1.06393e-18
-18.5542 -0.624994 -1.06393e-18
-18.4938 -0.624994 -1.06393e-18
-18.4338 -0.624994 -1.06393e-18
-18.3742 -0.624994 -1.06393e-18
-18.3149 -0.624994 -1.06393e-18
-18.256 -0.624994 -1.06393e-18
-18.1975 -0.624994 -1.06393e-18
-18.1393 -0.624994 -1.06393e-18
-18.0815 -0.624994 -1.06393e-18
-18.0239 -0.624994 -1.06393e-18
-17.9667 -0.624994 -1.06393e-18
-17.9098 -0.624994 -1.06393e-18
-17.8532 -0.624994 -1.06393e-18
-17.7969 -0.624994 -1.06393e-18
-17.7408 -0.624994 -1.06393e-18
-17.6851 -0.624994 -1.06393e-18
-17.6296 -0.624994 -1.06393e-18
-17.5744 -0.624994 -1.06393e-18
-17.5195 -0.624994 -1.06393e-18
-17.4648 -0.624994 -1.06393e-18
-17.4104 -0.624994 -1.06393e-18
-17.3562 -0.624994 -1.06393e-18
-17.3022 -0.624994 -1.06393e-18
-17.2485 -0.624994 -1.06393e-18
-17.195 -0.624994 -1.06393e-18
-17.1418 -0.624994 -1.06393e-18
-17.0887 -0.624994 -1.06393e-18
-17.0359 -0.624994 -1.06393e-18
-16.9833 -0.624994 -1.06393e-18
-16.9309 -0.624994 -1.06393e-18
-16.8787 -0.624994 -1.06393e-18
-16.8268 -0.624994 -1.06393e-18
-16.775 -0.624994 -1.06393e-18
-16.7234 -0.624994 -1.06393e-18
-16.672 -0.624994 -1.06393e-18
-16.6208 -0.624994 -1.06393e-18
-16.5697 -0.624994 -1.06393e-18
-16.5189 -0.624994 -1.06393e-18
-16.4682 -0.624994 -1.06393e-18
-16.4177 -0.624994 -1.06393e-18
-16.3674 -0.624994 -1.06393e-18
-16.3172 -0.624994 -1.06393e-18
-16.2672 -0.624994 -1.06393e-18
-16.2174 -0.624994 -1.06393e-18
-16.1677 -0.624994 -1.06393e-18
-16.1182 -0.624994 -1.06393e-18
-16.0689 -0.624994 -1.06393e-18
-16.0197 -0.624994 -1.06393e-18
-15.9706 -0.624994 -1.06393e-18
-15.9217 -0.624994 -1.06393e-18
-15.873 -0.624994 -1.06393e-18
-15.8243 -0.624994 -1.06393e-18
-15.7759 -0.624994 -1.06393e-18
-15.7276 -0.624994 -1.06393e-18
-15.6794 -0.624994 -1.06393e-18
-15.6313 -0.624994 -1.06393e-18
-15.5834 -0.624994 -1.06393e-18
-15.5356 -0.624994 -1.06393e-18
-15.488 -0.624994 -1.06393e-18
-15.4404 -0.624994 -1.06393e-18
-15.393 -0.624994 -1.06393e-18
-15.3458 -0.624994 -1.06393e-18
-15.2986 -0.624994 -1.06393e-18
-15.2516 -0.624994 -1.06393e-18
-15.2047 -0.624994 -1.06393e-18
-15.1579 -0.624994 -1.06393e-18
-15.1112 -0.624994 -1.06393e-18
-15.0647 -0.624994 -1.06393e-18
-15.0182 -0.624994 -1.06393e-18
-14.9719 -0.624994 -1.06393e-18
-14.9257 -0.624994 -1.06393e-18
-14.8796 -0.624994 -1.06393e-18
-14.8336 -0.624994 -1.06393e-18
-14.7877 -0.624994 -1.06393e-18
-14.7419 -0.624994 -1.06393e-18
-14.6962 -0.624994 -1.06393e-18
-14.6506 -0.624994 -1.06393e-18
-14.6052 -0.624994 -1.06393e-18
-14.5598 -0.624994 -1.06393e-18
-14.5145 -0.624994 -1.06393e-18
-14.4693 -0.624994 -1.06393e-18
-14.4243 -0.624994 -1.06393e-18
-14.3793 -0.624994 -1.06393e-18
-14.3344 -0.624994 -1.06393e-18
-14.2896 -0.624994 -1.06393e-18
-14.2449 -0.624994 -1.06393e-18
-14.2003 -0.624994 -1.06393e-18
-14.1558 -0.624994 -1.06393e-18
-14.1113 -0.624994 -1.06393e-18
-14.067 -0.624994 -1.06393e-18
-14.0227 -0.624994 -1.06393e-18
-13.9786 -0.624994 -1.06393e-18
-13.9345 -0.624994 -1.06393e-18
-13.8905 -0.624994 -1.06393e-18
-13.8466 -0.624994 -1.06393e-18
-13.8028 -0.624994 -1.06393e-18
-13.759 -0.624994 -1.06393e-18
-13.7153 -0.624994 -1.06393e-18
-13.6718 -0.624994 -1.06393e-18
-13.6283 -0.624994 -1.06393e-18
-13.5848 -0.624994 -1.06393e-18
-13.5415 -0.624994 -1.06393e-18
-13.4982 -0.624994 -1.06393e-18
-13.455 -0.624994 -1.06393e-18
-13.4119 -0.624994 -1.06393e-18
-13.3689 -0.624994 -1.06393e-18
-13.3259 -0.624994 -1.06393e-18
-13.283 -0.624994 -1.06393e-18
-13.2402 -0.624994 -1.06393e-18
-13.1974 -0.624994 -1.06393e-18
-13.1547 -0.624994 -1.06393e-18
-13.1121 -0.624994 -1.06393e-18
-13.0696 -0.624994 -1.06393e-18
-13.0271 -0.624994 -1.06393e-18
-12.9847 -0.624994 -1.06393e-18
-12.9424 -0.624994 -1.06393e-18
-12.9001 -0.624994 -1.06393e-18
-12.8579 -0.624994 -1.06393e-18
-12.8158 -0.624994 -1.06393e-18
-12.7737 -0.624994 -1.06393e-18
-12.7317 -0.624994 -1.06393e-18
-12.6898 -0.624994 -1.06393e-18
-12.6479 -0.624994 -1.06393e-18
-12.6061 -0.624994 -1.06393e-18
-12.5643 -0.624994 -1.06393e-18
-12.5226 -0.624994 -1.06393e-18
-12.481 -0.624994 -1.06393e-18
-12.4394 -0.624994 -1.06393e-18
-12.3979 -0.624994 -1.06393e-18
-12.3565 -0.624994 -1.06393e-18
-12.3151 -0.624994 -1.06393e-18
-12.2738 -0.624994 -1.06393e-18
-12.2325 -0.624994 -1.06393e-18
-12.1913 -0.624994 -1.06393e-18
-12.1501 -0.624994 -1.06393e-18
-12.109 -0.624994 -1.06393e-18
-12.068 -0.624994 -1.06393e-18
-12.027 -0.624994 -1.06393e-18
-11.986 -0.624994 -1.06393e-18
-11.9452 -0.624994 -1.06393e-18
-11.9043 -0.624994 -1.06393e-18
-11.8636 -0.624994 -1.06393e-18
-11.8228 -0.624994 -1.06393e-18
-11.7822 -0.624994 -1.06393e-18
-11.7415 -0.624994 -1.06393e-18
-11.701 -0.624994 -1.06393e-18
-11.6605 -0.624994 -1.06393e-18
-11.62 -0.624994 -1.06393e-18
-11.5796 -0.624994 -1.06393e-18
-11.5392 -0.624994 -1.06393e-18
-11.4989 -0.624994 -1.06393e-18
-11.4587 -0.624994 -1.06393e-18
-11.4184 -0.624994 -1.06393e-18
-11.3783 -0.624994 -1.06393e-18
-11.3381 -0.624994 -1.06393e-18
-11.2981 -0.624994 -1.06393e-18
-11.2581 -0.624994 -1.06393e-18
-11.2181 -0.624994 -1.06393e-18
-11.1781 -0.624994 -1.06393e-18
-11.1383 -0.624994 -1.06393e-18
-11.0984 -0.624994 -1.06393e-18
-11.0586 -0.624994 -1.06393e-18
-11.0189 -0.624994 -1.06393e-18
-10.9792 -0.624994 -1.06393e-18
-10.9395 -0.624994 -1.06393e-18
-10.8999 -0.624994 -1.06393e-18
-10.8603 -0.624994 -1.06393e-18
-10.8208 -0.624994 -1.06393e-18
-10.7813 -0.624994 -1.06393e-18
-10.7418 -0.624994 -1.06393e-18
-10.7024 -0.624994 -1.06393e-18
-10.6631 -0.624994 -1.06393e-18
-10.6238 -0.624994 -1.06393e-18
-10.5845 -0.624994 -1.06393e-18
-10.5452 -0.624994 -1.06393e-18
-10.506 -0.624994 -1.06393e-18
-10.4669 -0.624994 -1.06393e-18
-10.4278 -0.624994 -1.06393e-18
-10.3887 -0.624994 -1.06393e-18
-10.3496 -0.624994 -1.06393e-18
-10.3106 -0.624994 -1.06393e-18
-10.2717 -0.624994 -1.06393e-18
-10.2328 -0.624994 -1.06393e-18
-10.1939 -0.624994 -1.06393e-18
-10.155 -0.624994 -1.06393e-18
-10.1162 -0.624994 -1.06393e-18
-10.0774 -0.624994 -1.06393e-18
-10.0387 -0.624994 -1.06393e-18
-10 -0.624994 -1.06393e-18
-9.96134 -0.624994 -1.06393e-18
-9.92271 -0.624994 -1.06393e-18
-9.88412 -0.624994 -1.06393e-18
-9.84557 -0.624994 -1.06393e-18
-9.80704 -0.624994 -1.06393e-18
-9.76856 -0.624994 -1.06393e-18
-9.73011 -0.624994 -1.06393e-18
-9.69169 -0.624994 -1.06393e-18
-9.65331 -0.624994 -1.06393e-18
-9.61496 -0.624994 -1.06393e-18
-9.57664 -0.624994 -1.06393e-18
-9.53836 -0.624994 -1.06393e-18
-9.50011 -0.624994 -1.06393e-18
-9.46189 -0.624994 -1.06393e-18
-9.42371 -0.624994 -1.06393e-18
-9.38556 -0.624994 -1.06393e-18
-9.34744 -0.624994 -1.06393e-18
-9.30935 -0.624994 -1.06393e-18
-9.2713 -0.624994 -1.06393e-18
-9.23327 -0.624994 -1.06393e-18
-9.19528 -0.624994 -1.06393e-18
-9.15732 -0.624994 -1.06393e-18
-9.11939 -0.624994 -1.06393e-18
-9.08149 -0.624994 -1.06393e-18
-9.04362 -0.624994 -1.06393e-18
-9.00578 -0.624994 -1.06393e-18
-8.96797 -0.624994 -1.06393e-18
-8.93019 -0.624994 -1.06393e-18
-8.89244 -0.624994 -1.06393e-18
-8.85471 -0.624994 -1.06393e-18
-8.81702 -0.624994 -1.06393e-18
-8.77936 -0.624994 -1.06393e-18
-8.74172 -0.624994 -1.06393e-18
-8.70412 -0.624994 -1.06393e-18
-8.66654 -0.624994 -1.06393e-18
-8.62899 -0.624994 -1.06393e-18
-8.59146 -0.624994 -1.06393e-18
-8.55397 -0.624994 -1.06393e-18
-8.5165 -0.624994 -1.06393e-18
-8.47906 -0.624994 -1.06393e-18
-8.44165 -0.624994 -1.06393e-18
-8.40426 -0.624994 -1.06393e-18
-8.3669 -0.624994 -1.06393e-18
-8.32956 -0.624994 -1.06393e-18
-8.29226 -0.624994 -1.06393e-18
-8.25497 -0.624994 -1.06393e-18
-8.21772 -0.624994 -1.06393e-18
-8.18049 -0.624994 -1.06393e-18
-8.14328 -0.624994 -1.06393e-18
-8.1061 -0.624994 -1.06393e-18
-8.06895 -0.624994 -1.06393e-18
-8.03182 -0.624994 -1.06393e-18
-7.99471 -0.624994 -1.06393e-18
-7.95763 -0.624994 -1.06393e-18
-7.92058 -0.624994 -1.06393e-18
-7.88355 -0.624994 -1.06393e-18
-7.84654 -0.624994 -1.06393e-18
-7.80955 -0.624994 -1.06393e-18
-7.77259 -0.624994 -1.06393e-18
-7.73566 -0.624994 -1.06393e-18
-7.69874 -0.624994 -1.06393e-18
-7.66185 -0.624994 -1.06393e-18
-7.62498 -0.624994 -1.06393e-18
-7.58814 -0.624994 -1.06393e-18
-7.55132 -0.624994 -1.06393e-18
-7.51452 -0.624994 -1.06393e-18
-7.47774 -0.624994 -1.06393e-18
-7.44099 -0.624994 -1.06393e-18
-7.40425 -0.624994 -1.06393e-18
-7.36754 -0.624994 -1.06393e-18
-7.33085 -0.624994 -1.06393e-18
-7.29418 -0.624994 -1.06393e-18
-7.25754 -0.624994 -1.06393e-18
-7.22091 -0.624994 -1.06393e-18
-7.18431 -0.624994 -1.06393e-18
-7.14772 -0.624994 -1.06393e-18
-7.11116 -0.624994 -1.06393e-18
-7.07462 -0.624994 -1.06393e-18
-7.0381 -0.624994 -1.06393e-18
-7.00159 -0.624994 -1.06393e-18
-6.96511 -0.624994 -1.06393e-18
-6.92865 -0.624994 -1.06393e-18
-6.89221 -0.624994 -1.06393e-18
-6.85579 -0.624994 -1.06393e-18
-6.81938 -0.624994 -1.06393e-18
-6.783 -0.624994 -1.06393e-18
-6.74664 -0.624994 -1.06393e-18
-6.71029 -0.624994 -1.06393e-18
-6.67397 -0.624994 -1.06393e-18
-6.63766 -0.624994 -1.06393e-18
-6.60137 -0.624994 -1.06393e-18
-6.5651 -0.624994 -1.06393e-18
-6.52885 -0.624994 -1.06393e-18
-6.49262 -0.624994 -1.06393e-18
-6.4564 -0.624994 -1.06393e-18
-6.42021 -0.624994 -1.06393e-18
-6.38403 -0.624994 -1.06393e-18
-6.34786 -0.624994 -1.06393e-18
-6.31172 -0.624994 -1.06393e-18
-6.27559 -0.624994 -1.06393e-18
-6.23949 -0.624994 -1.06393e-18
-6.20339 -0.624994 -1.06393e-18
-6.16732 -0.624994 -1.06393e-18
-6.13126 -0.624994 -1.06393e-18
-6.09522 -0.624994 -1.06393e-18
-6.05919 -0.624994 -1.06393e-18
-6.02319 -0.624994 -1.06393e-18
-5.9872 -0.624994 -1.06393e-18
-5.95122 -0.624994 -1.06393e-18
-5.91526 -0.624994 -1.06393e-18
-5.87932 -0.624994 -1.06393e-18
-5.84339 -0.624994 -1.06393e-18
-5.80748 -0.624994 -1.06393e-18
-5.77158 -0.624994 -1.06393e-18
-5.7357 -0.624994 -1.06393e-18
-5.69984 -0.624994 -1.06393e-18
-5.66399 -0.624994 -1.06393e-18
-5.62815 -0.624994 -1.06393e-18
-5.59233 -0.624994 -1.06393e-18
-5.55653 -0.624994 -1.06393e-18
-5.52074 -0.624994 -1.06393e-18
-5.48497 -0.624994 -1.06393e-18
-5.4492 -0.624994 -1.06393e-18
-5.41346 -0.624994 -1.06393e-18
-5.37773 -0.624994 -1.06393e-18
-5.34201 -0.624994 -1.06393e-18
-5.30631 -0.624994 -1.06393e-18
-5.27062 -0.624994 -1.06393e-18
-5.23494 -0.624994 -1.06393e-18
-5.19928 -0.624994 -1.06393e-18
-5.16363 -0.624994 -1.06393e-18
-5.128 -0.624994 -1.06393e-18
-5.09237 -0.624994 -1.06393e-18
-5.05677 -0.624994 -1.06393e-18
-5.02117 -0.624994 -1.06393e-18
-4.98559 -0.624994 -1.06393e-18
-4.95002 -0.624994 -1.06393e-18
-4.91446 -0.624994 -1.06393e-18
-4.87892 -0.624994 -1.06393e-18
-4.84339 -0.624994 -1.06393e-18
-4.80787 -0.624994 -1.06393e-18
-4.77237 -0.624994 -1.06393e-18
-4.73687 -0.624994 -1.06393e-18
-4.70139 -0.624994 -1.06393e-18
-4.66592 -0.624994 -1.06393e-18
-4.63046 -0.624994 -1.06393e-18
-4.59502 -0.624994 -1.06393e-18
-4.55958 -0.624994 -1.06393e-18
-4.52416 -0.624994 -1.06393e-18
-4.48875 -0.624994 -1.06393e-18
-4.45335 -0.624994 -1.06393e-18
-4.41797 -0.624994 -1.06393e-18
-4.38259 -0.624994 -1.06393e-18
-4.34722 -0.624994 -1.06393e-18
-4.31187 -0.624994 -1.06393e-18
-4.27653 -0.624994 -1.06393e-18
-4.24119 -0.624994 -1.06393e-18
-4.20587 -0.624994 -1.06393e-18
-4.17056 -0.624994 -1.06393e-18
-4.13526 -0.624994 -1.06393e-18
-4.09997 -0.624994 -1.06393e-18
-4.06469 -0.624994 -1.06393e-18
-4.02942 -0.624994 -1.06393e-18
-3.99416 -0.624994 -1.06393e-18
-3.95891 -0.624994 -1.06393e-18
-3.92367 -0.624994 -1.06393e-18
-3.88844 -0.624994 -1.06393e-18
-3.85322 -0.624994 -1.06393e-18
-3.81801 -0.624994 -1.06393e-18
-3.7828 -0.624994 -1.06393e-18
-3.74761 -0.624994 -1.06393e-18
-3.71243 -0.624994 -1.06393e-18
-3.67726 -0.624994 -1.06393e-18
-3.64209 -0.624994 -1.06393e-18
-3.60694 -0.624994 -1.06393e-18
-3.57179 -0.624994 -1.06393e-18
-3.53665 -0.624994 -1.06393e-18
-3.50152 -0.624994 -1.06393e-18
-3.4664 -0.624994 -1.06393e-18
-3.43129 -0.624994 -1.06393e-18
-3.39619 -0.624994 -1.06393e-18
-3.36109 -0.624994 -1.06393e-18
-3.32601 -0.624994 -1.06393e-18
-3.29093 -0.624994 -1.06393e-18
-3.25586 -0.624994 -1.06393e-18
-3.2208 -0.624994 -1.06393e-18
-3.18574 -0.624994 -1.06393e-18
-3.1507 -0.624994 -1.06393e-18
-3.11566 -0.624994 -1.06393e-18
-3.08063 -0.624994 -1.06393e-18
-3.0456 -0.624994 -1.06393e-18
-3.01059 -0.624994 -1.06393e-18
-2.97558 -0.624994 -1.06393e-18
-2.94058 -0.624994 -1.06393e-18
-2.90558 -0.624994 -1.06393e-18
-2.87059 -0.624994 -1.06393e-18
-2.83561 -0.624994 -1.06393e-18
-2.80064 -0.624994 -1.06393e-18
-2.76567 -0.624994 -1.06393e-18
-2.73071 -0.624994 -1.06393e-18
-2.69576 -0.624994 -1.06393e-18
-2.66081 -0.624994 -1.06393e-18
-2.62587 -0.624994 -1.06393e-18
-2.59094 -0.624994 -1.06393e-18
-2.55601 -0.624994 -1.06393e-18
-2.52109 -0.624994 -1.06393e-18
-2.48617 -0.624994 -1.06393e-18
-2.45126 -0.624994 -1.06393e-18
-2.41636 -0.624994 -1.06393e-18
-2.38146 -0.624994 -1.06393e-18
-2.34657 -0.624994 -1.06393e-18
-2.31168 -0.624994 -1.06393e-18
-2.2768 -0.624994 -1.06393e-18
-2.24192 -0.624994 -1.06393e-18
-2.20705 -0.624994 -1.06393e-18
-2.17219 -0.624994 -1.06393e-18
-2.13733 -0.624994 -1.06393e-18
-2.10247 -0.624994 -1.06393e-18
-2.06762 -0.624994 -1.06393e-18
-2.03278 -0.624994 -1.06393e-18
-1.99794 -0.624994 -1.06393e-18
-1.9631 -0.624994 -1.06393e-18
-1.92827 -0.624994 -1.06393e-18
-1.89345 -0.624994 -1.06393e-18
-1.85862 -0.624994 -1.06393e-18
-1.82381 -0.624994 -1.06393e-18
-1.78899 -0.624994 -1.06393e-18
-1.75419 -0.624994 -1.06393e-18
-1.71938 -0.624994 -1.06393e-18
-1.68458 -0.624994 -1.06393e-18
-1.64979 -0.624994 -1.06393e-18
-1.61499 -0.624994 -1.06393e-18
-1.58021 -0.624994 -1.06393e-18
-1.54542 -0.624994 -1.06393e-18
-1.51064 -0.624994 -1.06393e-18
-1.47586 -0.624994 -1.06393e-18
-1.44109 -0.624994 -1.06393e-18
-1.40632 -0.624994 -1.06393e-18
-1.37155 -0.624994 -1.06393e-18
-1.33679 -0.624994 -1.06393e-18
-1.30203 -0.624994 -1.06393e-18
-1.26727 -0.624994 -1.06393e-18
-1.23251 -0.624994 -1.06393e-18
-1.19776 -0.624994 -1.06393e-18
-1.16301 -0.624994 -1.06393e-18
-1.12827 -0.624994 -1.06393e-18
-1.09352 -0.624994 -1.06393e-18
-1.05878 -0.624994 -1.06393e-18
-1.02405 -0.624994 -1.06393e-18
-0.989309 -0.624994 -1.06393e-18
-0.954576 -0.624994 -1.06393e-18
-0.919844 -0.624994 -1.06393e-18
-0.885115 -0.624994 -1.06393e-18
-0.850388 -0.624994 -1.06393e-18
-0.815663 -0.624994 -1.06393e-18
-0.78094 -0.624994 -1.06393e-18
-0.746219 -0.624994 -1.06393e-18
-0.711499 -0.624994 -1.06393e-18
-0.676781 -0.624994 -1.06393e-18
-0.642065 -0.624994 -1.06393e-18
-0.60735 -0.624994 -1.06393e-18
-0.572637 -0.624994 -1.06393e-18
-0.537925 -0.624994 -1.06393e-18
-0.503214 -0.624994 -1.06393e-18
-0.468504 -0.624994 -1.06393e-18
-0.433796 -0.624994 -1.06393e-18
-0.399089 -0.624994 -1.06393e-18
-0.364382 -0.624994 -1.06393e-18
-0.329676 -0.624994 -1.06393e-18
-0.294972 -0.624994 -1.06393e-18
-0.260267 -0.624994 -1.06393e-18
-0.225564 -0.624994 -1.06393e-18
-0.190861 -0.624994 -1.06393e-18
-0.156158 -0.624994 -1.06393e-18
-0.121456 -0.624994 -1.06393e-18
-0.0867541 -0.624994 -1.06393e-18
-0.0520524 -0.624994 -1.06393e-18
-0.0173508 -0.624994 -1.06393e-18
0.0173508 -0.624994 -1.06393e-18
0.0520524 -0.624994 -1.06393e-18
0.0867541 -0.624994 -1.06393e-18
0.121456 -0.624994 -1.06393e-18
0.156158 -0.624994 -1.06393e-18
0.190861 -0.624994 -1.06393e-18
0.225564 -0.624994 -1.06393e-18
0.260267 -0.624994 -1.06393e-18
0.294972 -0.624994 -1.06393e-18
0.329676 -0.624994 -1.06393e-18
0.364382 -0.624994 -1.06393e-18
0.399089 -0.624994 -1.06393e-18
0.433796 -0.624994 -1.06393e-18
0.468504 -0.624994 -1.06393e-18
0.503214 -0.624994 -1.06393e-18
0.537925 -0.624994 -1.06393e-18
0.572637 -0.624994 -1.06393e-18
0.60735 -0.624994 -1.06393e-18
0.642065 -0.624994 -1.06393e-18
0.676781 -0.624994 -1.06393e-18
0.711499 -0.624994 -1.06393e-18
0.746219 -0.624994 -1.06393e-18
0.78094 -0.624994 -1.06393e-18
0.815663 -0.624994 -1.06393e-18
0.850388 -0.624994 -1.06393e-18
0.885115 -0.624994 -1.06393e-18
0.919844 -0.624994 -1.06393e-18
0.954576 -0.624994 -1.06393e-18
0.989309 -0.624994 -1.06393e-18
1.02405 -0.624994 -1.06393e-18
1.05878 -0.624994 -1.06393e-18
1.09352 -0.624994 -1.06393e-18
1.12827 -0.624994 -1.06393e-18
1.16301 -0.624994 -1.06393e-18
1.19776 -0.624994 -1.06393e-18
1.23251 -0.624994 -1.06393e-18
1.26727 -0.624994 -1.06393e-18
1.30203 -0.624994 -1.06393e-18
1.33679 -0.624994 -1.06393e-18
1.37155 -0.624994 -1.06393e-18
1.40632 -0.624994 -1.06393e-18
1.44109 -0.624994 -1.06393e-18
1.47586 -0.624994 -1.06393e-18
1.51064 -0.624994 -1.06393e-18
1.54542 -0.624994 -1.06393e-18
1.58021 -0.624994 -1.06393e-18
1.61499 -0.624994 -1.06393e-18
1.64979 -0.624994 -1.06393e-18
1.68458 -0.624994 -1.06393e-18
1.71938 -0.624994 -1.06393e-18
1.75419 -0.624994 -1.06393e-18
1.78899 -0.624994 -1.06393e-18
1.82381 -0.624994 -1.06393e-18
1.85862 -0.624994 -1.06393e-18
1.89345 -0.624994 -1.06393e-18
1.92827 -0.624994 -1.06393e-18
1.9631 -0.624994 -1.06393e-18
1.99794 -0.624994 -1.06393e-18
2.03278 -0.624994 -1.06393e-18
2.06762 -0.624994 -1.06393e-18
2.10247 -0.624994 -1.06393e-18
2.13733 -0.624994 -1.06393e-18
2.17219 -0.624994 -1.06393e-18
2.20705 -0.624994 -1.06393e-18
2.24192 -0.624994 -1.06393e-18
2.2768 -0.624994 -1.06393e-18
2.31168 -0.624994 -1.06393e-18
2.34657 -0.624994 -1.06393e-18
2.38146 -0.624994 -1.06393e-18
2.41636 -0.624994 -1.06393e-18
2.45126 -0.624994 -1.06393e-18
2.48617 -0.624994 -1.06393e-18
2.52109 -0.624994 -1.06393e-18
2.55601 -0.624994 -1.06393e-18
2.59094 -0.624994 -1.06393e-18
2.62587 -0.624994 -1.06393e-18
2.66081 -0.624994 -1.06393e-18
2.69576 -0.624994 -1.06393e-18
2.73071 -0.624994 -1.06393e-18
2.76567 -0.624994 -1.06393e-18
2.80064 -0.624994 -1.06393e-18
2.83561 -0.624994 -1.06393e-18
2.87059 -0.624994 -1.06393e-18
2.90558 -0.624994 -1.06393e-18
2.94058 -0.624994 -1.06393e-18
2.97558 -0.624994 -1.06393e-18
3.01059 -0.624994 -1.06393e-18
3.0456 -0.624994 -1.06393e-18
3.08063 -0.624994 -1.06393e-18
3.11566 -0.624994 -1.06393e-18
3.1507 -0.624994 -1.06393e-18
3.18574 -0.624994 -1.06393e-18
3.2208 -0.624994 -1.06393e-18
3.25586 -0.624994 -1.06393e-18
3.29093 -0.624994 -1.06393e-18
3.32601 -0.624994 -1.06393e-18
3.36109 -0.624994 -1.06393e-18
3.39619 -0.624994 -1.06393e-18
3.43129 -0.624994 -1.06393e-18
3.4664 -0.624994 -1.06393e-18
3.50152 -0.624994 -1.06393e-18
3.53665 -0.624994 -1.06393e-18
3.57179 -0.624994 -1.06393e-18
3.60694 -0.624994 -1.06393e-18
3.64209 -0.624994 -1.06393e-18
3.67726 -0.624994 -1.06393e-18
3.71243 -0.624994 -1.06393e-18
3.74761 -0.624994 -1.06393e-18
3.7828 -0.624994 -1.06393e-18
3.81801 -0.624994 -1.06393e-18
3.85322 -0.624994 -1.06393e-18
3.88844 -0.624994 -1.06393e-18
3.92367 -0.624994 -1.06393e-18
3.95891 -0.624994 -1.06393e-18
3.99416 -0.624994 -1.06393e-18
4.02942 -0.624994 -1.06393e-18
4.06469 -0.624994 -1.06393e-18
4.09997 -0.624994 -1.06393e-18
4.13526 -0.624994 -1.06393e-18
4.17056 -0.624994 -1.06393e-18
4.20587 -0.624994 -1.06393e-18
4.24119 -0.624994 -1.06393e-18
4.27653 -0.624994 -1.06393e-18
4.31187 -0.624994 -1.06393e-18
4.34722 -0.624994 -1.06393e-18
4.38259 -0.624994 -1.06393e-18
4.41797 -0.624994 -1.06393e-18
4.45335 -0.624994 -1.06393e-18
4.48875 -0.624994 -1.06393e-18
4.52416 -0.624994 -1.06393e-18
4.55958 -0.624994 -1.06393e-18
4.59502 -0.624994 -1.06393e-18
4.63046 -0.624994 -1.06393e-18
4.66592 -0.624994 -1.06393e-18
4.70139 -0.624994 -1.06393e-18
4.73687 -0.624994 -1.06393e-18
4.77237 -0.624994 -1.06393e-18
4.80787 -0.624994 -1.06393e-18
4.84339 -0.624994 -1.06393e-18
4.87892 -0.624994 -1.06393e-18
4.91446 -0.624994 -1.06393e-18
4.95002 -0.624994 -1.06393e-18
4.98559 -0.624994 -1.06393e-18
5.02117 -0.624994 -1.06393e-18
5.05677 -0.624994 -1.06393e-18
5.09237 -0.624994 -1.06393e-18
5.128 -0.624994 -1.06393e-18
5.16363 -0.624994 -1.06393e-18
5.19928 -0.624994 -1.06393e-18
5.23494 -0.624994 -1.06393e-18
5.27062 -0.624994 -1.06393e-18
5.30631 -0.624994 -1.06393e-18
5.34201 -0.624994 -1.06393e-18
5.37773 -0.624994 -1.06393e-18
5.41346 -0.624994 -1.06393e-18
5.4492 -0.624994 -1.06393e-18
5.48497 -0.624994 -1.06393e-18
5.52074 -0.624994 -1.06393e-18
5.55653 -0.624994 -1.06393e-18
5.59233 -0.624994 -1.06393e-18
5.62815 -0.624994 -1.06393e-18
5.66399 -0.624994 -1.06393e-18
5.69984 -0.624994 -1.06393e-18
5.7357 -0.624994 -1.06393e-18
5.77158 -0.624994 -1.06393e-18
5.80748 -0.624994 -1.06393e-18
5.84339 -0.624994 -1.06393e-18
5.87932 -0.624994 -1.06393e-18
5.91526 -0.624994 -1.06393e-18
5.95122 -0.624994 -1.06393e-18
5.9872 -0.624994 -1.06393e-18
6.02319 -0.624994 -1.06393e-18
6.05919 -0.624994 -1.06393e-18
6.09522 -0.624994 -1.06393e-18
6.13126 -0.624994 -1.06393e-18
6.16732 -0.624994 -1.06393e-18
6.20339 -0.624994 -1.06393e-18
6.23949 -0.624994 -1.06393e-18
6.27559 -0.624994 -1.06393e-18
6.31172 -0.624994 -1.06393e-18
6.34786 -0.624994 -1.06393e-18
6.38403 -0.624994 -1.06393e-18
6.42021 -0.624994 -1.06393e-18
6.4564 -0.624994 -1.06393e-18
6.49262 -0.624994 -1.06393e-18
6.52885 -0.624994 -1.06393e-18
6.5651 -0.624994 -1.06393e-18
6.60137 -0.624994 -1.06393e-18
6.63766 -0.624994 -1.06393e-18
6.67397 -0.624994 -1.06393e-18
6.71029 -0.624994 -1.06393e-18
6.74664 -0.624994 -1.06393e-18
6.783 -0.624994 -1.06393e-18
6.81938 -0.624994 -1.06393e-18
6.85579 -0.624994 -1.06393e-18
6.89221 -0.624994 -1.06393e-18
6.92865 -0.624994 -1.06393e-18
6.96511 -0.624994 -1.06393e-18
7.00159 -0.624994 -1.06393e-18
7.0381 -0.624994 -1.06393e-18
7.07462 -0.624994 -1.06393e-18
7.11116 -0.624994 -1.06393e-18
7.14772 -0.624994 -1.06393e-18
7.18431 -0.624994 -1.06393e-18
7.22091 -0.624994 -1.06393e-18
7.25754 -0.624994 -1.06393e-18
7.29418 -0.624994 -1.06393e-18
7.33085 -0.624994 -1.06393e-18
7.36754 -0.624994 -1.06393e-18
7.40425 -0.624994 -1.06393e-18
7.44099 -0.624994 -1.06393e-18
7.47774 -0.624994 -1.06393e-18
7.51452 -0.624994 -1.06393e-18
7.55132 -0.624994 -1.06393e-18
7.58814 -0.624994 -1.06393e-18
7.62498 -0.624994 -1.06393e-18
7.66185 -0.624994 -1.06393e-18
7.69874 -0.624994 -1.06393e-18
7.73566 -0.624994 -1.06393e-18
7.77259 -0.624994 -1.06393e-18
7.80955 -0.624994 -1.06393e-18
7.84654 -0.624994 -1.06393e-18
7.88355 -0.624994 -1.06393e-18
7.92058 -0.624994 -1.06393e-18
7.95763 -0.624994 -1.06393e-18
7.99471 -0.624994 -1.06393e-18
8.03182 -0.624994 -1.06393e-18
8.06895 -0.624994 -1.06393e-18
8.1061 -0.624994 -1.06393e-18
8.14328 -0.624994 -1.06393e-18
8.18049 -0.624994 -1.06393e-18
8.21772 -0.624994 -1.06393e-18
8.25497 -0.624994 -1.06393e-18
8.29226 -0.624994 -1.06393e-18
8.32956 -0.624994 -1.06393e-18
8.3669 -0.624994 -1.06393e-18
8.40426 -0.624994 -1.06393e-18
8.44165 -0.624994 -1.06393e-18
8.47906 -0.624994 -1.06393e-18
8.5165 -0.624994 -1.06393e-18
8.55397 -0.624994 -1.06393e-18
8.59146 -0.624994 -1.06393e-18
8.62899 -0.624994 -1.06393e-18
8.66654 -0.624994 -1.06393e-18
8.70412 -0.624994 -1.06393e-18
8.74172 -0.624994 -1.06393e-18
8.77936 -0.624994 -1.06393e-18
8.81702 -0.624994 -1.06393e-18
8.85471 -0.624994 -1.06393e-18
8.89244 -0.624994 -1.06393e-18
8.93019 -0.624994 -1.06393e-18
8.96797 -0.624994 -1.06393e-18
9.00578 -0.624994 -1.06393e-18
9.04362 -0.624994 -1.06393e-18
9.08149 -0.624994 -1.06393e-18
9.11939 -0.624994 -1.06393e-18
9.15732 -0.624994 -1.06393e-18
9.19528 -0.624994 -1.06393e-18
9.23327 -0.624994 -1.06393e-18
9.2713 -0.624994 -1.06393e-18
9.30935 -0.624994 -1.06393e-18
9.34744 -0.624994 -1.06393e-18
9.38556 -0.624994 -1.06393e-18
9.42371 -0.624994 -1.06393e-18
9.46189 -0.624994 -1.06393e-18
9.50011 -0.624994 -1.06393e-18
9.53836 -0.624994 -1.06393e-18
9.57664 -0.624994 -1.06393e-18
9.61496 -0.624994 -1.06393e-18
9.65331 -0.624994 -1.06393e-18
9.69169 -0.624994 -1.06393e-18
9.73011 -0.624994 -1.06393e-18
9.76856 -0.624994 -1.06393e-18
9.80704 -0.624994 -1.06393e-18
9.84557 -0.624994 -1.06393e-18
9.88412 -0.624994 -1.06393e-18
9.92271 -0.624994 -1.06393e-18
9.96134 -0.624994 -1.06393e-18
10 -0.624994 -1.06393e-18
10.0387 -0.624994 -1.06393e-18
10.0774 -0.624994 -1.06393e-18
10.1162 -0.624994 -1.06393e-18
10.155 -0.624994 -1.06393e-18
10.1939 -0.624994 -1.06393e-18
10.2328 -0.624994 -1.06393e-18
10.2717 -0.624994 -1.06393e-18
10.3106 -0.624994 -1.06393e-18
10.3496 -0.624994 -1.06393e-18
10.3887 -0.624994 -1.06393e-18
10.4278 -0.624994 -1.06393e-18
10.4669 -0.624994 -1.06393e-18
10.506 -0.624994 -1.06393e-18
10.5452 -0.624994 -1.06393e-18
10.5845 -0.624994 -1.06393e-18
10.6238 -0.624994 -1.06393e-18
10.6631 -0.624994 -1.06393e-18
10.7024 -0.624994 -1.06393e-18
10.7418 -0.624994 -1.06393e-18
10.7813 -0.624994 -1.06393e-18
10.8208 -0.624994 -1.06393e-18
10.8603 -0.624994 -1.06393e-18
10.8999 -0.624994 -1.06393e-18
10.9395 -0.624994 -1.06393e-18
10.9792 -0.624994 -1.06393e-18
11.0189 -0.624994 -1.06393e-18
11.0586 -0.624994 -1.06393e-18
11.0984 -0.624994 -1.06393e-18
11.1383 -0.624994 -1.06393e-18
11.1781 -0.624994 -1.06393e-18
11.2181 -0.624994 -1.06393e-18
11.2581 -0.624994 -1.06393e-18
11.2981 -0.624994 -1.06393e-18
11.3381 -0.624994 -1.06393e-18
11.3783 -0.624994 -1.06393e-18
11.4184 -0.624994 -1.06393e-18
11.4587 -0.624994 -1.06393e-18
11.4989 -0.624994 -1.06393e-18
11.5392 -0.624994 -1.06393e-18
11.5796 -0.624994 -1.06393e-18
11.62 -0.624994 -1.06393e-18
11.6605 -0.624994 -1.06393e-18
11.701 -0.624994 -1.06393e-18
11.7415 -0.624994 -1.06393e-18
11.7822 -0.624994 -1.06393e-18
11.8228 -0.624994 -1.06393e-18
11.8636 -0.624994 -1.06393e-18
11.9043 -0.624994 -1.06393e-18
11.9452 -0.624994 -1.06393e-18
11.986 -0.624994 -1.06393e-18
12.027 -0.624994 -1.06393e-18
12.068 -0.624994 -1.06393e-18
12.109 -0.624994 -1.06393e-18
12.1501 -0.624994 -1.06393e-18
12.1913 -0.624994 -1.06393e-18
12.2325 -0.624994 -1.06393e-18
12.2738 -0.624994 -1.06393e-18
12.3151 -0.624994 -1.06393e-18
12.3565 -0.624994 -1.06393e-18
12.3979 -0.624994 -1.06393e-18
12.4394 -0.624994 -1.06393e-18
12.481 -0.624994 -1.06393e-18
12.5226 -0.624994 -1.06393e-18
12.5643 -0.624994 -1.06393e-18
12.6061 -0.624994 -1.06393e-18
12.6479 -0.624994 -1.06393e-18
12.6898 -0.624994 -1.06393e-18
12.7317 -0.624994 -1.06393e-18
12.7737 -0.624994 -1.06393e-18
12.8158 -0.624994 -1.06393e-18
12.8579 -0.624994 -1.06393e-18
12.9001 -0.624994 -1.06393e-18
12.9424 -0.624994 -1.06393e-18
12.9847 -0.624994 -1.06393e-18
13.0271 -0.624994 -1.06393e-18
13.0696 -0.624994 -1.06393e-18
13.1121 -0.624994 -1.06393e-18
13.1547 -0.624994 -1.06393e-18
13.1974 -0.624994 -1.06393e-18
13.2402 -0.624994 -1.06393e-18
13.283 -0.624994 -1.06393e-18
13.3259 -0.624994 -1.06393e-18
13.3689 -0.624994 -1.06393e-18
13.4119 -0.624994 -1.06393e-18
13.455 -0.624994 -1.06393e-18
13.4982 -0.624994 -1.06393e-18
13.5415 -0.624994 -1.06393e-18
13.5848 -0.624994 -1.06393e-18
13.6283 -0.624994 -1.06393e-18
13.6718 -0.624994 -1.06393e-18
13.7153 -0.624994 -1.06393e-18
13.759 -0.624994 -1.06393e-18
13.8028 -0.624994 -1.06393e-18
13.8466 -0.624994 -1.06393e-18
13.8905 -0.624994 -1.06393e-18
13.9345 -0.624994 -1.06393e-18
13.9786 -0.624994 -1.06393e-18
14.0227 -0.624994 -1.06393e-18
14.067 -0.624994 -1.06393e-18
14.1113 -0.624994 -1.06393e-18
14.1558 -0.624994 -1.06393e-18
14.2003 -0.624994 -1.06393e-18
14.2449 -0.624994 -1.06393e-18
14.2896 -0.624994 -1.06393e-18
14.3344 -0.624994 -1.06393e-18
14.3793 -0.624994 -1.06393e-18
14.4243 -0.624994 -1.06393e-18
14.4693 -0.624994 -1.06393e-18
14.5145 -0.624994 -1.06393e-18
14.5598 -0.624994 -1.06393e-18
14.6052 -0.624994 -1.06393e-18
14.6506 -0.624994 -1.06393e-18
14.6962 -0.624994 -1.06393e-18
14.7419 -0.624994 -1.06393e-18
14.7877 -0.624994 -1.06393e-18
14.8336 -0.624994 -1.06393e-18
14.8796 -0.624994 -1.06393e-18
14.9257 -0.624994 -1.06393e-18
14.9719 -0.624994 -1.06393e-18
15.0182 -0.624994 -1.06393e-18
15.0647 -0.624994 -1.06393e-18
15.1112 -0.624994 -1.06393e-18
15.1579 -0.624994 -1.06393e-18
15.2047 -0.624994 -1.06393e-18
15.2516 -0.624994 -1.06393e-18
15.2986 -0.624994 -1.06393e-18
15.3458 -0.624994 -1.06393e-18
15.393 -0.624994 -1.06393e-18
15.4404 -0.624994 -1.06393e-18
15.488 -0.624994 -1.06393e-18
15.5356 -0.624994 -1.06393e-18
15.5834 -0.624994 -1.06393e-18
15.6313 -0.624994 -1.06393e-18
15.6794 -0.624994 -1.06393e-18
15.7276 -0.624994 -1.06393e-18
15.7759 -0.624994 -1.06393e-18
15.8243 -0.624994 -1.06393e-18
15.873 -0.624994 -1.06393e-18
15.9217 -0.624994 -1.06393e-18
15.9706 -0.624994 -1.06393e-18
16.0197 -0.624994 -1.06393e-18
16.0689 -0.624994 -1.06393e-18
16.1182 -0.624994 -1.06393e-18
16.1677 -0.624994 -1.06393e-18
16.2174 -0.624994 -1.06393e-18
16.2672 -0.624994 -1.06393e-18
16.3172 -0.624994 -1.06393e-18
16.3674 -0.624994 -1.06393e-18
16.4177 -0.624994 -1.06393e-18
16.4682 -0.624994 -1.06393e-18
16.5189 -0.624994 -1.06393e-18
16.5697 -0.624994 -1.06393e-18
16.6208 -0.624994 -1.06393e-18
16.672 -0.624994 -1.06393e-18
16.7234 -0.624994 -1.06393e-18
16.775 -0.624994 -1.06393e-18
16.8268 -0.624994 -1.06393e-18
16.8787 -0.624994 -1.06393e-18
16.9309 -0.624994 -1.06393e-18
16.9833 -0.624994 -1.06393e-18
17.0359 -0.624994 -1.06393e-18
17.0887 -0.624994 -1.06393e-18
17.1418 -0.624994 -1.06393e-18
17.195 -0.624994 -1.06393e-18
17.2485 -0.624994 -1.06393e-18
17.3022 -0.624994 -1.06393e-18
17.3562 -0.624994 -1.06393e-18
17.4104 -0.624994 -1.06393e-18
17.4648 -0.624994 -1.06393e-18
17.5195 -0.624994 -1.06393e-18
17.5744 -0.624994 -1.06393e-18
17.6296 -0.624994 -1.06393e-18
17.6851 -0.624994 -1.06393e-18
17.7408 -0.624994 -1.06393e-18
17.7969 -0.624994 -1.06393e-18
17.8532 -0.624994 -1.06393e-18
17.9098 -0.624994 -1.06393e-18
17.9667 -0.624994 -1.06393e-18
18.0239 -0.624994 -1.06393e-18
18.0815 -0.624994 -1.06393e-18
18.1393 -0.624994 -1.06393e-18
18.1975 -0.624994 -1.06393e-18
18.256 -0.624994 -1.06393e-18
18.3149 -0.624994 -1.06393e-18
18.3742 -0.624994 -1.06393e-18
18.4338 -0.624994 -1.06393e-18
18.4938 -0.624994 -1.06393e-18
18.5542 -0.624994 -1.06393e-18
18.615 -0.624994 -1.06393e-18
18.6762 -0.624994 -1.06393e-18
18.7379 -0.624994 -1.06393e-18
18.8 -0.624994 -1.06393e-18
18.8625 -0.624994 -1.06393e-18
18.9255 -0.624994 -1.06393e-18
18.9891 -0.624994 -1.06393e-18
19.0531 -0.624994 -1.06393e-18
19.1177 -0.624994 -1.06393e-18
19.1828 -0.624994 -1.06393e-18
19.2484 -0.624994 -1.06393e-18
19.3147 -0.624994 -1.06393e-18
19.3816 -0.624994 -1.06393e-18
19.4491 -0.624994 -1.06393e-18
19.5173 -0.624994 -1.06393e-18
19.5862 -0.624994 -1.06393e-18
19.6558 -0.624994 -1.06393e-18
19.7262 -0.624994 -1.06393e-18
19.7974 -0.624994 -1.06393e-18
19.8694 -0.624994 -1.06393e-18
19.9423 -0.624994 -1.06393e-18
20.0162 -0.624994 -1.06393e-18
20.091 -0.624994 -1.06393e-18
20.1669 -0.624994 -1.06393e-18
20.244 -0.624994 -1.06393e-18
20.3222 -0.624994 -1.06393e-18
20.4016 -0.624994 -1.06393e-18
20.4825 -0.624994 -1.06393e-18
20.5648 -0.624994 -1.06393e-18
20.6487 -0.624994 -1.06393e-18
20.7344 -0.624994 -1.06393e-18
20.8219 -0.624994 -1.06393e-18
20.9115 -0.624994 -1.06393e-18
21.0034 -0.624994 -1.06393e-18
21.0979 -0.624994 -1.06393e-18
21.1952 -0.624994 -1.06393e-18
21.2959 -0.624994 -1.06393e-18
21.4004 -0.624994 -1.06393e-18
21.5093 -0.624994 -1.06393e-18
21.6237 -0.624994 -1.06393e-18
21.7448 -0.624994 -1.06393e-18
21.8747 -0.624994 -1.06393e-18
22.0165 -0.624994 -1.06393e-18
22.1768 -0.624994 -1.06393e-18
22.3723 -0.624994 -1.06393e-18


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.25Lambda0.5Nc1ClassicOneLoop/SigmaATwoLoop.txt <==
-22.3723 -0.234691 5.08541e-05
-22.1768 -0.234908 3.31281e-05
-22.0165 -0.235041 4.7513e-05
-21.8747 -0.235149 3.65235e-05
-21.7448 -0.235236 4.70258e-05
-21.6237 -0.235316 3.83548e-05
-21.5093 -0.235388 4.70567e-05
-21.4004 -0.235458 3.96687e-05
-21.2959 -0.235526 4.72807e-05
-21.1952 -0.235594 4.07385e-05
-21.0979 -0.235662 4.76123e-05
-21.0034 -0.23573 4.17051e-05
-20.9115 -0.235799 4.80751e-05
-20.8219 -0.235867 4.27143e-05
-20.7344 -0.235932 4.87614e-05
-20.6487 -0.235994 4.38973e-05
-20.5648 -0.23605 4.97182e-05
-20.4825 -0.2361 4.52566e-05
-20.4016 -0.236144 5.08494e-05
-20.3222 -0.236183 4.66675e-05
-20.244 -0.236217 5.20137e-05
-20.1669 -0.236247 4.80366e-05
-20.091 -0.236274 5.31573e-05
-20.0162 -0.236299 4.93579e-05
-19.9423 -0.236321 5.42871e-05
-19.8694 -0.236343 5.065e-05
-19.7974 -0.236363 5.5416e-05
-19.7262 -0.236382 5.19277e-05
-19.6558 -0.236401 5.65524e-05
-19.5862 -0.236419 5.32004e-05
-19.5173 -0.236436 5.77009e-05
-19.4491 -0.236453 5.44742e-05
-19.3816 -0.23647 5.88643e-05
-19.3147 -0.236487 5.5753e-05
-19.2484 -0.236504 6.00443e-05
-19.1828 -0.23652 5.70397e-05
-19.1177 -0.236536 6.12418e-05
-19.0531 -0.236552 5.83365e-05
-18.9891 -0.236568 6.24579e-05
-18.9255 -0.236584 5.96452e-05
-18.8625 -0.2366 6.36931e-05
-18.8 -0.236616 6.09672e-05
-18.7379 -0.236632 6.49481e-05
-18.6762 -0.236648 6.23039e-05
-18.615 -0.236664 6.62236e-05
-18.5542 -0.23668 6.36565e-05
-18.4938 -0.236695 6.75201e-05
-18.4338 -0.236711 6.50262e-05
-18.3742 -0.236727 6.88383e-05
-18.3149 -0.236743 6.64139e-05
-18.256 -0.236759 7.01787e-05
-18.1975 -0.236775 6.78208e-05
-18.1393 -0.236791 7.15421e-05
-18.0815 -0.236807 6.92478e-05
-18.0239 -0.236824 7.29291e-05
-17.9667 -0.23684 7.06958e-05
-17.9098 -0.236856 7.43403e-05
-17.8532 -0.236872 7.21658e-05
-17.7969 -0.236889 7.57765e-05
-17.7408 -0.236905 7.36586e-05
-17.6851 -0.236922 7.72383e-05
-17.6296 -0.236938 7.51753e-05
-17.5744 -0.236955 7.87265e-05
-17.5195 -0.236972 7.67167e-05
-17.4648 -0.236989 8.02418e-05
-17.4104 -0.237006 7.82837e-05
-17.3562 -0.237023 8.1785e-05
-17.3022 -0.23704 7.98772e-05
-17.2485 -0.237057 8.33568e-05
-17.195 -0.237074 8.14982e-05
-17.1418 -0.237091 8.49581e-05
-17.0887 -0.237109 8.31476e-05
-17.0359 -0.237126 8.65897e-05
-16.9833 -0.237144 8.48263e-05
-16.9309 -0.237161 8.82525e-05
-16.8787 -0.237179 8.65352e-05
-16.8268 -0.237197 8.99472e-05
-16.775 -0.237215 8.82754e-05
-16.7234 -0.237233 9.16749e-05
-16.672 -0.237251 9.00478e-05
-16.6208 -0.23727 9.34363e-05
-16.5697 -0.237288 9.18534e-05
-16.5189 -0.237307 9.52326e-05
-16.4682 -0.237325 9.36933e-05
-16.4177 -0.237344 9.70646e-05
-16.3674 -0.237363 9.55685e-05
-16.3172 -0.237382 9.89333e-05
-16.2672 -0.237401 9.748e-05
-16.2174 -0.23742 0.00010084
-16.1677 -0.237439 9.9429e-05
-16.1182 -0.237459 0.000102785
-16.0689 -0.237478 0.000101417
-16.0197 -0.237498 0.00010477
-15.9706 -0.237518 0.000103444
-15.9217 -0.237538 0.000106797
-15.873 -0.237558 0.000105512
-15.8243 -0.237578 0.000108865
-15.7759 -0.237598 0.000107623
-15.7276 -0.237619 0.000110977
-15.6794 -0.237639 0.000109776
-15.6313 -0.23766 0.000113134
-15.5834 -0.237681 0.000111975
-15.5356 -0.237702 0.000115337
-15.488 -0.237723 0.000114219
-15.4404 -0.237744 0.000117587
-15.393 -0.237766 0.000116511
-15.3458 -0.237787 0.000119885
-15.2986 -0.237809 0.000118852
-15.2516 -0.237831 0.000122234
-15.2047 -0.237853 0.000121243
-15.1579 -0.237875 0.000124634
-15.1112 -0.237897 0.000123686
-15.0647 -0.23792 0.000127087
-15.0182 -0.237943 0.000126182
-14.9719 -0.237965 0.000129594
-14.9257 -0.237988 0.000128732
-14.8796 -0.238012 0.000132158
-14.8336 -0.238035 0.00013134
-14.7877 -0.238058 0.000134779
-14.7419 -0.238082 0.000134005
-14.6962 -0.238106 0.00013746
-14.6506 -0.23813 0.000136731
-14.6052 -0.238154 0.000140202
-14.5598 -0.238179 0.000139518
-14.5145 -0.238203 0.000143007
-14.4693 -0.238228 0.000142369
-14.4243 -0.238253 0.000145878
-14.3793 -0.238278 0.000145286
-14.3344 -0.238304 0.000148815
-14.2896 -0.238329 0.000148271
-14.2449 -0.238355 0.000151821
-14.2003 -0.238381 0.000151325
-14.1558 -0.238407 0.000154899
-14.1113 -0.238433 0.000154451
-14.067 -0.23846 0.00015805
-14.0227 -0.238487 0.000157651
-13.9786 -0.238514 0.000161276
-13.9345 -0.238541 0.000160928
-13.8905 -0.238568 0.00016458
-13.8466 -0.238596 0.000164283
-13.8028 -0.238624 0.000167965
-13.759 -0.238652 0.00016772
-13.7153 -0.23868 0.000171432
-13.6718 -0.238709 0.000171241
-13.6283 -0.238737 0.000174986
-13.5848 -0.238766 0.000174848
-13.5415 -0.238796 0.000178627
-13.4982 -0.238825 0.000178545
-13.455 -0.238855 0.000182359
-13.4119 -0.238885 0.000182335
-13.3689 -0.238915 0.000186186
-13.3259 -0.238946 0.000186219
-13.283 -0.238977 0.000190109
-13.2402 -0.239008 0.000190202
-13.1974 -0.239039 0.000194133
-13.1547 -0.23907 0.000194287
-13.1121 -0.239102 0.000198261
-13.0696 -0.239134 0.000198477
-13.0271 -0.239167 0.000202495
-12.9847 -0.239199 0.000202775
-12.9424 -0.239232 0.00020684
-12.9001 -0.239266 0.000207185
-12.8579 -0.239299 0.000211299
-12.8158 -0.239333 0.000211712
-12.7737 -0.239367 0.000215876
-12.7317 -0.239402 0.000216358
-12.6898 -0.239436 0.000220576
-12.6479 -0.239472 0.000221129
-12.6061 -0.239507 0.000225402
-12.5643 -0.239543 0.000226028
-12.5226 -0.239579 0.000230358
-12.481 -0.239615 0.000231059
-12.4394 -0.239652 0.00023545
-12.3979 -0.239689 0.000236228
-12.3565 -0.239726 0.000240681
-12.3151 -0.239764 0.000241539
-12.2738 -0.239802 0.000246058
-12.2325 -0.23984 0.000246998
-12.1913 -0.239879 0.000251585
-12.1501 -0.239918 0.000252609
-12.109 -0.239958 0.000257267
-12.068 -0.239998 0.000258378
-12.027 -0.240038 0.00026311
-11.986 -0.240079 0.000264311
-11.9452 -0.24012 0.00026912
-11.9043 -0.240161 0.000270414
-11.8636 -0.240203 0.000275303
-11.8228 -0.240246 0.000276692
-11.7822 -0.240288 0.000281665
-11.7415 -0.240331 0.000283154
-11.701 -0.240375 0.000288213
-11.6605 -0.240419 0.000289804
-11.62 -0.240463 0.000294954
-11.5796 -0.240508 0.000296651
-11.5392 -0.240553 0.000301896
-11.4989 -0.240599 0.000303702
-11.4587 -0.240645 0.000309046
-11.4184 -0.240692 0.000310965
-11.3783 -0.240739 0.000316411
-11.3381 -0.240787 0.000318448
-11.2981 -0.240835 0.000324001
-11.2581 -0.240884 0.000326159
-11.2181 -0.240933 0.000331824
-11.1781 -0.240982 0.000334108
-11.1383 -0.241033 0.000339889
-11.0984 -0.241083 0.000342304
-11.0586 -0.241135 0.000348206
-11.0189 -0.241186 0.000350756
-10.9792 -0.241239 0.000356785
-10.9395 -0.241291 0.000359476
-10.8999 -0.241345 0.000365636
-10.8603 -0.241399 0.000368473
-10.8208 -0.241453 0.000374772
-10.7813 -0.241509 0.00037776
-10.7418 -0.241564 0.000384202
-10.7024 -0.241621 0.000387348
-10.6631 -0.241678 0.00039394
-10.6238 -0.241735 0.00039725
-10.5845 -0.241794 0.000403998
-10.5452 -0.241853 0.000407479
-10.506 -0.241912 0.000414391
-10.4669 -0.241972 0.000418049
-10.4278 -0.242033 0.000425131
-10.3887 -0.242095 0.000428974
-10.3496 -0.242157 0.000436235
-10.3106 -0.24222 0.000440271
-10.2717 -0.242284 0.000447718
-10.2328 -0.242348 0.000451954
-10.1939 -0.242414 0.000459597
-10.155 -0.242479 0.000464042
-10.1162 -0.242546 0.000471889
-10.0774 -0.242614 0.000476552
-10.0387 -0.242682 0.000484612
-10 -0.242751 0.000489503
-9.96134 -0.242821 0.000497787
-9.92271 -0.242892 0.000502916
-9.88412 -0.242963 0.000511433
-9.84557 -0.243036 0.00051681
-9.80704 -0.243109 0.000525573
-9.76856 -0.243183 0.00053121
-9.73011 -0.243259 0.00054023
-9.69169 -0.243335 0.000546138
-9.65331 -0.243412 0.000555427
-9.61496 -0.243489 0.00056162
-9.57664 -0.243568 0.000571191
-9.53836 -0.243648 0.000577681
-9.50011 -0.243729 0.000587548
-9.46189 -0.243811 0.00059435
-9.42371 -0.243894 0.000604528
-9.38556 -0.243978 0.000611657
-9.34744 -0.244063 0.000622162
-9.30935 -0.244149 0.000629633
-9.2713 -0.244236 0.00064048
-9.23327 -0.244325 0.000648311
-9.19528 -0.244414 0.000659519
-9.15732 -0.244505 0.000667727
-9.11939 -0.244597 0.000679314
-9.08149 -0.24469 0.000687919
-9.04362 -0.244784 0.000699904
-9.00578 -0.24488 0.000708926
-8.96797 -0.244977 0.000721331
-8.93019 -0.245075 0.000730791
-8.89244 -0.245175 0.000743639
-8.85471 -0.245276 0.00075356
-8.81702 -0.245378 0.000766873
-8.77936 -0.245481 0.00077728
-8.74172 -0.245587 0.000791084
-8.70412 -0.245693 0.000802003
-8.66654 -0.245801 0.000816326
-8.62899 -0.245911 0.000827784
-8.59146 -0.246022 0.000842655
-8.55397 -0.246135 0.000854682
-8.5165 -0.246249 0.00087013
-8.47906 -0.246365 0.000882759
-8.44165 -0.246482 0.000898818
-8.40426 -0.246602 0.000912082
-8.3669 -0.246723 0.000928788
-8.32956 -0.246846 0.000942723
-8.29226 -0.24697 0.000960113
-8.25497 -0.247097 0.000974758
-8.21772 -0.247225 0.000992873
-8.18049 -0.247355 0.00100827
-8.14328 -0.247488 0.00102715
-8.1061 -0.247622 0.00104335
-8.06895 -0.247758 0.00106304
-8.03182 -0.247897 0.00108009
-7.99471 -0.248037 0.00110065
-7.95763 -0.24818 0.00111858
-7.92058 -0.248325 0.00114006
-7.88355 -0.248472 0.00115895
-7.84654 -0.248622 0.00118141
-7.80955 -0.248773 0.00120131
-7.77259 -0.248928 0.00122481
-7.73566 -0.249085 0.00124579
-7.69874 -0.249244 0.00127039
-7.66185 -0.249406 0.00129252
-7.62498 -0.249571 0.0013183
-7.58814 -0.249738 0.00134166
-7.55132 -0.249908 0.0013687
-7.51452 -0.250081 0.00139335
-7.47774 -0.250257 0.00142174
-7.44099 -0.250436 0.00144779
-7.40425 -0.250617 0.0014776
-7.36754 -0.250802 0.00150515
-7.33085 -0.25099 0.0015365
-7.29418 -0.251182 0.00156564
-7.25754 -0.251377 0.00159863
-7.22091 -0.251575 0.00162948
-7.18431 -0.251776 0.00166424
-7.14772 -0.251982 0.00169691
-7.11116 -0.25219 0.00173357
-7.07462 -0.252403 0.00176821
-7.0381 -0.25262 0.00180689
-7.00159 -0.25284 0.00184364
-6.96511 -0.253065 0.00188451
-6.92865 -0.253293 0.00192353
-6.89221 -0.253526 0.00196676
-6.85579 -0.253764 0.00200823
-6.81938 -0.254006 0.00205399
-6.783 -0.254252 0.0020981
-6.74664 -0.254503 0.00214659
-6.71029 -0.254759 0.00219355
-6.67397 -0.25502 0.00224501
-6.63766 -0.255286 0.00229505
-6.60137 -0.255558 0.00234971
-6.5651 -0.255835 0.00240308
-6.52885 -0.256117 0.00246121
-6.49262 -0.256405 0.0025182
-6.4564 -0.256699 0.00258009
-6.42021 -0.256999 0.00264101
-6.38403 -0.257305 0.00270699
-6.34786 -0.257618 0.00277218
-6.31172 -0.257937 0.00284261
-6.27559 -0.258263 0.00291245
-6.23949 -0.258595 0.00298772
-6.20339 -0.258935 0.00306263
-6.16732 -0.259282 0.0031432
-6.13126 -0.259637 0.00322365
-6.09522 -0.26 0.00331001
-6.05919 -0.260371 0.00339652
-6.02319 -0.26075 0.00348922
-5.9872 -0.261137 0.00358238
-5.95122 -0.261533 0.00368203
-5.91526 -0.261939 0.00378248
-5.87932 -0.262354 0.00388978
-5.84339 -0.262778 0.00399825
-5.80748 -0.263212 0.00411397
-5.77158 -0.263657 0.00423128
-5.7357 -0.264112 0.00435629
-5.69984 -0.264578 0.00448337
-5.66399 -0.265056 0.00461864
-5.62815 -0.265545 0.00475653
-5.59233 -0.266046 0.00490317
-5.55653 -0.26656 0.00505304
-5.52074 -0.267086 0.00521231
-5.48497 -0.267626 0.0053755
-5.4492 -0.26818 0.00554881
-5.41346 -0.268748 0.00572682
-5.37773 -0.26933 0.00591579
-5.34201 -0.269928 0.00611036
-5.30631 -0.270542 0.00631683
-5.27062 -0.271172 0.00652992
-5.23494 -0.271818 0.00675599
-5.19928 -0.272483 0.00698985
-5.16363 -0.273165 0.00723794
-5.128 -0.273866 0.00749515
-5.09237 -0.274586 0.00776802
-5.05677 -0.275327 0.00805156
-5.02117 -0.276088 0.00835241
-4.98559 -0.276871 0.0086657
-4.95002 -0.277676 0.00899821
-4.91446 -0.278504 0.00934521
-4.87892 -0.279356 0.00971364
-4.84339 -0.280232 0.010099
-4.80787 -0.281135 0.0105083
-4.77237 -0.282063 0.0109372
-4.73687 -0.283019 0.0113932
-4.70139 -0.284003 0.011872
-4.66592 -0.285017 0.0123814
-4.63046 -0.286061 0.0129173
-4.59502 -0.287135 0.0134879
-4.55958 -0.288242 0.0140895
-4.52416 -0.289382 0.0147305
-4.48875 -0.290556 0.0154077
-4.45335 -0.291765 0.01613
-4.41797 -0.29301 0.0168945
-4.38259 -0.294291 0.0177107
-4.34722 -0.29561 0.0185764
-4.31187 -0.296967 0.0195014
-4.27653 -0.298362 0.0204844
-4.24119 -0.299797 0.0215358
-4.20587 -0.301271 0.022655
-4.17056 -0.302784 0.0238534
-4.13526 -0.304337 0.0251312
-4.09997 -0.305928 0.0265007
-4.06469 -0.307556 0.0279631
-4.02942 -0.309221 0.0295317
-3.99416 -0.31092 0.0312089
-3.95891 -0.31265 0.0330091
-3.92367 -0.314409 0.0349359
-3.88844 -0.31619 0.0370047
-3.85322 -0.31799 0.0392203
-3.81801 -0.319801 0.0415993
-3.7828 -0.321615 0.0441474
-3.74761 -0.323422 0.046882
-3.71243 -0.32521 0.0498093
-3.67726 -0.326966 0.0529471
-3.64209 -0.328672 0.0563012
-3.60694 -0.330311 0.0598887
-3.57179 -0.331859 0.0637139
-3.53665 -0.333292 0.0677913
-3.50152 -0.334583 0.0721218
-3.4664 -0.335698 0.0767149
-3.43129 -0.336605 0.0815651
-3.39619 -0.337264 0.0866739
-3.36109 -0.337638 0.0920256
-3.32601 -0.337683 0.0976096
-3.29093 -0.337357 0.103397
-3.25586 -0.33662 0.109361
-3.2208 -0.335432 0.115456
-3.18574 -0.333759 0.121638
-3.1507 -0.331571 0.127844
-3.11566 -0.328851 0.134013
-3.08063 -0.32559 0.14007
-3.0456 -0.321791 0.145943
-3.01059 -0.317475 0.151552
-2.97558 -0.312673 0.156828
-2.94058 -0.307433 0.161696
-2.90558 -0.301816 0.166104
-2.87059 -0.295893 0.169997
-2.83561 -0.289742 0.17335
-2.80064 -0.283447 0.176138
-2.76567 -0.277091 0.178365
-2.73071 -0.270754 0.18004
-2.69576 -0.264511 0.181194
-2.66081 -0.258429 0.181862
-2.62587 -0.252562 0.182096
-2.59094 -0.246956 0.181945
-2.55601 -0.241643 0.181471
-2.52109 -0.236646 0.180726
-2.48617 -0.231977 0.179775
-2.45126 -0.22764 0.178667
-2.41636 -0.223629 0.177459
-2.38146 -0.219934 0.176192
-2.34657 -0.21654 0.174915
-2.31168 -0.213426 0.173661
-2.2768 -0.210572 0.172466
-2.24192 -0.207952 0.171356
-2.20705 -0.20554 0.170359
-2.17219 -0.203312 0.16949
-2.13733 -0.201239 0.168773
-2.10247 -0.199294 0.168216
-2.06762 -0.197452 0.167836
-2.03278 -0.195685 0.167637
-1.99794 -0.193966 0.167632
-1.9631 -0.192269 0.167819
-1.92827 -0.190566 0.168209
-1.89345 -0.188831 0.168796
-1.85862 -0.187035 0.169587
-1.82381 -0.185151 0.170573
-1.78899 -0.18315 0.171757
-1.75419 -0.181003 0.173125
-1.71938 -0.17868 0.174676
-1.68458 -0.17615 0.176391
-1.64979 -0.173382 0.178262
-1.61499 -0.170343 0.180262
-1.58021 -0.167003 0.182376
-1.54542 -0.163331 0.184568
-1.51064 -0.159295 0.186811
-1.47586 -0.154869 0.18906
-1.44109 -0.150027 0.191276
-1.40632 -0.14475 0.1934
-1.37155 -0.139022 0.19538
-1.33679 -0.132838 0.197147
-1.30203 -0.126199 0.198639
-1.26727 -0.11912 0.199779
-1.23251 -0.111625 0.200499
-1.19776 -0.103756 0.200722
-1.16301 -0.0955642 0.200386
-1.12827 -0.0871174 0.199427
-1.09352 -0.0784949 0.197799
-1.05878 -0.0697864 0.195462
-1.02405 -0.0610888 0.192404
-0.989309 -0.0525029 0.188616
-0.954576 -0.0441284 0.184123
-0.919844 -0.0360604 0.178955
-0.885115 -0.0283846 0.173172
-0.850388 -0.0211742 0.166835
-0.815663 -0.0144871 0.160027
-0.78094 -0.00836472 0.152827
-0.746219 -0.0028313 0.145329
-0.711499 0.00210534 0.137612
-0.676781 0.00645232 0.129765
-0.642065 0.0102296 0.121857
-0.60735 0.0134677 0.113959
-0.572637 0.0162047 0.106122
-0.537925 0.0184844 0.0983977
-0.503214 0.0203534 0.0908169
-0.468504 0.0218596 0.083411
-0.433796 0.0230505 0.0761919
-0.399089 0.0239719 0.0691745
-0.364382 0.0246668 0.0623559
-0.329676 0.0251751 0.0557383
-0.294972 0.0255329 0.0493082
-0.260267 0.0257726 0.043059
-0.225564 0.0259226 0.03697
-0.190861 0.0260072 0.0310289
-0.156158 0.0260471 0.0252106
-0.121456 0.0260592 0.0194995
-0.0867541 0.0260568 0.0138677
-0.0520524 0.0260497 0.00829791
-0.0173508 0.0260446 0.00276106
0.0173508 0.0260446 -0.00276106
0.0520524 0.0260497 -0.00829791
0.0867541 0.0260568 -0.0138677
0.121456 0.0260592 -0.0194995
0.156158 0.0260471 -0.0252106
0.190861 0.0260072 -0.0310289
0.225564 0.0259226 -0.03697
0.260267 0.0257726 -0.043059
0.294972 0.0255329 -0.0493082
0.329676 0.0251751 -0.0557383
0.364382 0.0246668 -0.0623559
0.399089 0.0239719 -0.0691745
0.433796 0.0230505 -0.0761919
0.468504 0.0218596 -0.083411
0.503214 0.0203534 -0.0908169
0.537925 0.0184844 -0.0983977
0.572637 0.0162047 -0.106122
0.60735 0.0134677 -0.113959
0.642065 0.0102296 -0.121857
0.676781 0.00645232 -0.129765
0.711499 0.00210534 -0.137612
0.746219 -0.0028313 -0.145329
0.78094 -0.00836472 -0.152827
0.815663 -0.0144871 -0.160027
0.850388 -0.0211742 -0.166835
0.885115 -0.0283846 -0.173172
0.919844 -0.0360604 -0.178955
0.954576 -0.0441284 -0.184123
0.989309 -0.0525029 -0.188616
1.02405 -0.0610888 -0.192404
1.05878 -0.0697864 -0.195462
1.09352 -0.0784949 -0.197799
1.12827 -0.0871174 -0.199427
1.16301 -0.0955642 -0.200386
1.19776 -0.103756 -0.200722
1.23251 -0.111625 -0.200499
1.26727 -0.11912 -0.199779
1.30203 -0.126199 -0.198639
1.33679 -0.132838 -0.197147
1.37155 -0.139022 -0.19538
1.40632 -0.14475 -0.1934
1.44109 -0.150027 -0.191276
1.47586 -0.154869 -0.18906
1.51064 -0.159295 -0.186811
1.54542 -0.163331 -0.184568
1.58021 -0.167003 -0.182376
1.61499 -0.170343 -0.180262
1.64979 -0.173382 -0.178262
1.68458 -0.17615 -0.176391
1.71938 -0.17868 -0.174676
1.75419 -0.181003 -0.173125
1.78899 -0.18315 -0.171757
1.82381 -0.185151 -0.170573
1.85862 -0.187035 -0.169587
1.89345 -0.188831 -0.168796
1.92827 -0.190566 -0.168209
1.9631 -0.192269 -0.167819
1.99794 -0.193966 -0.167632
2.03278 -0.195685 -0.167637
2.06762 -0.197452 -0.167836
2.10247 -0.199294 -0.168216
2.13733 -0.201239 -0.168773
2.17219 -0.203312 -0.16949
2.20705 -0.20554 -0.170359
2.24192 -0.207952 -0.171356
2.2768 -0.210572 -0.172466
2.31168 -0.213426 -0.173661
2.34657 -0.21654 -0.174915
2.38146 -0.219934 -0.176192
2.41636 -0.223629 -0.177459
2.45126 -0.22764 -0.178667
2.48617 -0.231977 -0.179775
2.52109 -0.236646 -0.180726
2.55601 -0.241643 -0.181471
2.59094 -0.246956 -0.181945
2.62587 -0.252562 -0.182096
2.66081 -0.258429 -0.181862
2.69576 -0.264511 -0.181194
2.73071 -0.270754 -0.18004
2.76567 -0.277091 -0.178365
2.80064 -0.283447 -0.176138
2.83561 -0.289742 -0.17335
2.87059 -0.295893 -0.169997
2.90558 -0.301816 -0.166104
2.94058 -0.307433 -0.161696
2.97558 -0.312673 -0.156828
3.01059 -0.317475 -0.151552
3.0456 -0.321791 -0.145943
3.08063 -0.32559 -0.14007
3.11566 -0.328851 -0.134013
3.1507 -0.331571 -0.127844
3.18574 -0.333759 -0.121638
3.2208 -0.335432 -0.115456
3.25586 -0.33662 -0.109361
3.29093 -0.337357 -0.103397
3.32601 -0.337683 -0.0976096
3.36109 -0.337638 -0.0920256
3.39619 -0.337264 -0.0866739
3.43129 -0.336605 -0.0815651
3.4664 -0.335698 -0.0767149
3.50152 -0.334583 -0.0721218
3.53665 -0.333292 -0.0677913
3.57179 -0.331859 -0.0637139
3.60694 -0.330311 -0.0598887
3.64209 -0.328672 -0.0563012
3.67726 -0.326966 -0.0529471
3.71243 -0.32521 -0.0498093
3.74761 -0.323422 -0.046882
3.7828 -0.321615 -0.0441474
3.81801 -0.319801 -0.0415993
3.85322 -0.31799 -0.0392203
3.88844 -0.31619 -0.0370047
3.92367 -0.314409 -0.0349359
3.95891 -0.31265 -0.0330091
3.99416 -0.31092 -0.0312089
4.02942 -0.309221 -0.0295317
4.06469 -0.307556 -0.0279631
4.09997 -0.305928 -0.0265007
4.13526 -0.304337 -0.0251312
4.17056 -0.302784 -0.0238534
4.20587 -0.301271 -0.022655
4.24119 -0.299797 -0.0215358
4.27653 -0.298362 -0.0204844
4.31187 -0.296967 -0.0195014
4.34722 -0.29561 -0.0185764
4.38259 -0.294291 -0.0177107
4.41797 -0.29301 -0.0168945
4.45335 -0.291765 -0.01613
4.48875 -0.290556 -0.0154077
4.52416 -0.289382 -0.0147305
4.55958 -0.288242 -0.0140895
4.59502 -0.287135 -0.0134879
4.63046 -0.286061 -0.0129173
4.66592 -0.285017 -0.0123814
4.70139 -0.284003 -0.011872
4.73687 -0.283019 -0.0113932
4.77237 -0.282063 -0.0109372
4.80787 -0.281135 -0.0105083
4.84339 -0.280232 -0.010099
4.87892 -0.279356 -0.00971364
4.91446 -0.278504 -0.00934521
4.95002 -0.277676 -0.00899821
4.98559 -0.276871 -0.0086657
5.02117 -0.276088 -0.00835241
5.05677 -0.275327 -0.00805156
5.09237 -0.274586 -0.00776802
5.128 -0.273866 -0.00749515
5.16363 -0.273165 -0.00723794
5.19928 -0.272483 -0.00698985
5.23494 -0.271818 -0.00675599
5.27062 -0.271172 -0.00652992
5.30631 -0.270542 -0.00631683
5.34201 -0.269928 -0.00611036
5.37773 -0.26933 -0.00591579
5.41346 -0.268748 -0.00572682
5.4492 -0.26818 -0.00554881
5.48497 -0.267626 -0.0053755
5.52074 -0.267086 -0.00521231
5.55653 -0.26656 -0.00505304
5.59233 -0.266046 -0.00490317
5.62815 -0.265545 -0.00475653
5.66399 -0.265056 -0.00461864
5.69984 -0.264578 -0.00448337
5.7357 -0.264112 -0.00435629
5.77158 -0.263657 -0.00423128
5.80748 -0.263212 -0.00411397
5.84339 -0.262778 -0.00399825
5.87932 -0.262354 -0.00388978
5.91526 -0.261939 -0.00378248
5.95122 -0.261533 -0.00368203
5.9872 -0.261137 -0.00358238
6.02319 -0.26075 -0.00348922
6.05919 -0.260371 -0.00339652
6.09522 -0.26 -0.00331001
6.13126 -0.259637 -0.00322365
6.16732 -0.259282 -0.0031432
6.20339 -0.258935 -0.00306263
6.23949 -0.258595 -0.00298772
6.27559 -0.258263 -0.00291245
6.31172 -0.257937 -0.00284261
6.34786 -0.257618 -0.00277218
6.38403 -0.257305 -0.00270699
6.42021 -0.256999 -0.00264101
6.4564 -0.256699 -0.00258009
6.49262 -0.256405 -0.0025182
6.52885 -0.256117 -0.00246121
6.5651 -0.255835 -0.00240308
6.60137 -0.255558 -0.00234971
6.63766 -0.255286 -0.00229505
6.67397 -0.25502 -0.00224501
6.71029 -0.254759 -0.00219355
6.74664 -0.254503 -0.00214659
6.783 -0.254252 -0.0020981
6.81938 -0.254006 -0.00205399
6.85579 -0.253764 -0.00200823
6.89221 -0.253526 -0.00196676
6.92865 -0.253293 -0.00192353
6.96511 -0.253065 -0.00188451
7.00159 -0.25284 -0.00184364
7.0381 -0.25262 -0.00180689
7.07462 -0.252403 -0.00176821
7.11116 -0.25219 -0.00173357
7.14772 -0.251982 -0.00169691
7.18431 -0.251776 -0.00166424
7.22091 -0.251575 -0.00162948
7.25754 -0.251377 -0.00159863
7.29418 -0.251182 -0.00156564
7.33085 -0.25099 -0.0015365
7.36754 -0.250802 -0.00150515
7.40425 -0.250617 -0.0014776
7.44099 -0.250436 -0.00144779
7.47774 -0.250257 -0.00142174
7.51452 -0.250081 -0.00139335
7.55132 -0.249908 -0.0013687
7.58814 -0.249738 -0.00134166
7.62498 -0.249571 -0.0013183
7.66185 -0.249406 -0.00129252
7.69874 -0.249244 -0.00127039
7.73566 -0.249085 -0.00124579
7.77259 -0.248928 -0.00122481
7.80955 -0.248773 -0.00120131
7.84654 -0.248622 -0.00118141
7.88355 -0.248472 -0.00115895
7.92058 -0.248325 -0.00114006
7.95763 -0.24818 -0.00111858
7.99471 -0.248037 -0.00110065
8.03182 -0.247897 -0.00108009
8.06895 -0.247758 -0.00106304
8.1061 -0.247622 -0.00104335
8.14328 -0.247488 -0.00102715
8.18049 -0.247355 -0.00100827
8.21772 -0.247225 -0.000992873
8.25497 -0.247097 -0.000974758
8.29226 -0.24697 -0.000960113
8.32956 -0.246846 -0.000942723
8.3669 -0.246723 -0.000928788
8.40426 -0.246602 -0.000912082
8.44165 -0.246482 -0.000898818
8.47906 -0.246365 -0.000882759
8.5165 -0.246249 -0.00087013
8.55397 -0.246135 -0.000854682
8.59146 -0.246022 -0.000842655
8.62899 -0.245911 -0.000827784
8.66654 -0.245801 -0.000816326
8.70412 -0.245693 -0.000802003
8.74172 -0.245587 -0.000791084
8.77936 -0.245481 -0.00077728
8.81702 -0.245378 -0.000766873
8.85471 -0.245276 -0.00075356
8.89244 -0.245175 -0.000743639
8.93019 -0.245075 -0.000730791
8.96797 -0.244977 -0.000721331
9.00578 -0.24488 -0.000708926
9.04362 -0.244784 -0.000699904
9.08149 -0.24469 -0.000687919
9.11939 -0.244597 -0.000679314
9.15732 -0.244505 -0.000667727
9.19528 -0.244414 -0.000659519
9.23327 -0.244325 -0.000648311
9.2713 -0.244236 -0.00064048
9.30935 -0.244149 -0.000629633
9.34744 -0.244063 -0.000622162
9.38556 -0.243978 -0.000611657
9.42371 -0.243894 -0.000604528
9.46189 -0.243811 -0.00059435
9.50011 -0.243729 -0.000587548
9.53836 -0.243648 -0.000577681
9.57664 -0.243568 -0.000571191
9.61496 -0.243489 -0.00056162
9.65331 -0.243412 -0.000555427
9.69169 -0.243335 -0.000546138
9.73011 -0.243259 -0.00054023
9.76856 -0.243183 -0.00053121
9.80704 -0.243109 -0.000525573
9.84557 -0.243036 -0.00051681
9.88412 -0.242963 -0.000511433
9.92271 -0.242892 -0.000502916
9.96134 -0.242821 -0.000497787
10 -0.242751 -0.000489503
10.0387 -0.242682 -0.000484612
10.0774 -0.242614 -0.000476552
10.1162 -0.242546 -0.000471889
10.155 -0.242479 -0.000464042
10.1939 -0.242414 -0.000459597
10.2328 -0.242348 -0.000451954
10.2717 -0.242284 -0.000447718
10.3106 -0.24222 -0.000440271
10.3496 -0.242157 -0.000436235
10.3887 -0.242095 -0.000428974
10.4278 -0.242033 -0.000425131
10.4669 -0.241972 -0.000418049
10.506 -0.241912 -0.000414391
10.5452 -0.241853 -0.000407479
10.5845 -0.241794 -0.000403998
10.6238 -0.241735 -0.00039725
10.6631 -0.241678 -0.00039394
10.7024 -0.241621 -0.000387348
10.7418 -0.241564 -0.000384202
10.7813 -0.241509 -0.00037776
10.8208 -0.241453 -0.000374772
10.8603 -0.241399 -0.000368473
10.8999 -0.241345 -0.000365636
10.9395 -0.241291 -0.000359476
10.9792 -0.241239 -0.000356785
11.0189 -0.241186 -0.000350756
11.0586 -0.241135 -0.000348206
11.0984 -0.241083 -0.000342304
11.1383 -0.241033 -0.000339889
11.1781 -0.240982 -0.000334108
11.2181 -0.240933 -0.000331824
11.2581 -0.240884 -0.000326159
11.2981 -0.240835 -0.000324001
11.3381 -0.240787 -0.000318448
11.3783 -0.240739 -0.000316411
11.4184 -0.240692 -0.000310965
11.4587 -0.240645 -0.000309046
11.4989 -0.240599 -0.000303702
11.5392 -0.240553 -0.000301896
11.5796 -0.240508 -0.000296651
11.62 -0.240463 -0.000294954
11.6605 -0.240419 -0.000289804
11.701 -0.240375 -0.000288213
11.7415 -0.240331 -0.000283154
11.7822 -0.240288 -0.000281665
11.8228 -0.240246 -0.000276692
11.8636 -0.240203 -0.000275303
11.9043 -0.240161 -0.000270414
11.9452 -0.24012 -0.00026912
11.986 -0.240079 -0.000264311
12.027 -0.240038 -0.00026311
12.068 -0.239998 -0.000258378
12.109 -0.239958 -0.000257267
12.1501 -0.239918 -0.000252609
12.1913 -0.239879 -0.000251585
12.2325 -0.23984 -0.000246998
12.2738 -0.239802 -0.000246058
12.3151 -0.239764 -0.000241539
12.3565 -0.239726 -0.000240681
12.3979 -0.239689 -0.000236228
12.4394 -0.239652 -0.00023545
12.481 -0.239615 -0.000231059
12.5226 -0.239579 -0.000230358
12.5643 -0.239543 -0.000226028
12.6061 -0.239507 -0.000225402
12.6479 -0.239472 -0.000221129
12.6898 -0.239436 -0.000220576
12.7317 -0.239402 -0.000216358
12.7737 -0.239367 -0.000215876
12.8158 -0.239333 -0.000211712
12.8579 -0.239299 -0.000211299
12.9001 -0.239266 -0.000207185
12.9424 -0.239232 -0.00020684
12.9847 -0.239199 -0.000202775
13.0271 -0.239167 -0.000202495
13.0696 -0.239134 -0.000198477
13.1121 -0.239102 -0.000198261
13.1547 -0.23907 -0.000194287
13.1974 -0.239039 -0.000194133
13.2402 -0.239008 -0.000190202
13.283 -0.238977 -0.000190109
13.3259 -0.238946 -0.000186219
13.3689 -0.238915 -0.000186186
13.4119 -0.238885 -0.000182335
13.455 -0.238855 -0.000182359
13.4982 -0.238825 -0.000178545
13.5415 -0.238796 -0.000178627
13.5848 -0.238766 -0.000174848
13.6283 -0.238737 -0.000174986
13.6718 -0.238709 -0.000171241
13.7153 -0.23868 -0.000171432
13.759 -0.238652 -0.00016772
13.8028 -0.238624 -0.000167965
13.8466 -0.238596 -0.000164283
13.8905 -0.238568 -0.00016458
13.9345 -0.238541 -0.000160928
13.9786 -0.238514 -0.000161276
14.0227 -0.238487 -0.000157651
14.067 -0.23846 -0.00015805
14.1113 -0.238433 -0.000154451
14.1558 -0.238407 -0.000154899
14.2003 -0.238381 -0.000151325
14.2449 -0.238355 -0.000151821
14.2896 -0.238329 -0.000148271
14.3344 -0.238304 -0.000148815
14.3793 -0.238278 -0.000145286
14.4243 -0.238253 -0.000145878
14.4693 -0.238228 -0.000142369
14.5145 -0.238203 -0.000143007
14.5598 -0.238179 -0.000139518
14.6052 -0.238154 -0.000140202
14.6506 -0.23813 -0.000136731
14.6962 -0.238106 -0.00013746
14.7419 -0.238082 -0.000134005
14.7877 -0.238058 -0.000134779
14.8336 -0.238035 -0.00013134
14.8796 -0.238012 -0.000132158
14.9257 -0.237988 -0.000128732
14.9719 -0.237965 -0.000129594
15.0182 -0.237943 -0.000126182
15.0647 -0.23792 -0.000127087
15.1112 -0.237897 -0.000123686
15.1579 -0.237875 -0.000124634
15.2047 -0.237853 -0.000121243
15.2516 -0.237831 -0.000122234
15.2986 -0.237809 -0.000118852
15.3458 -0.237787 -0.000119885
15.393 -0.237766 -0.000116511
15.4404 -0.237744 -0.000117587
15.488 -0.237723 -0.000114219
15.5356 -0.237702 -0.000115337
15.5834 -0.237681 -0.000111975
15.6313 -0.23766 -0.000113134
15.6794 -0.237639 -0.000109776
15.7276 -0.237619 -0.000110977
15.7759 -0.237598 -0.000107623
15.8243 -0.237578 -0.000108865
15.873 -0.237558 -0.000105512
15.9217 -0.237538 -0.000106797
15.9706 -0.237518 -0.000103444
16.0197 -0.237498 -0.00010477
16.0689 -0.237478 -0.000101417
16.1182 -0.237459 -0.000102785
16.1677 -0.237439 -9.9429e-05
16.2174 -0.23742 -0.00010084
16.2672 -0.237401 -9.748e-05
16.3172 -0.237382 -9.89333e-05
16.3674 -0.237363 -9.55685e-05
16.4177 -0.237344 -9.70646e-05
16.4682 -0.237325 -9.36933e-05
16.5189 -0.237307 -9.52326e-05
16.5697 -0.237288 -9.18534e-05
16.6208 -0.23727 -9.34363e-05
16.672 -0.237251 -9.00478e-05
16.7234 -0.237233 -9.16749e-05
16.775 -0.237215 -8.82754e-05
16.8268 -0.237197 -8.99472e-05
16.8787 -0.237179 -8.65352e-05
16.9309 -0.237161 -8.82525e-05
16.9833 -0.237144 -8.48263e-05
17.0359 -0.237126 -8.65897e-05
17.0887 -0.237109 -8.31476e-05
17.1418 -0.237091 -8.49581e-05
17.195 -0.237074 -8.14982e-05
17.2485 -0.237057 -8.33568e-05
17.3022 -0.23704 -7.98772e-05
17.3562 -0.237023 -8.1785e-05
17.4104 -0.237006 -7.82837e-05
17.4648 -0.236989 -8.02418e-05
17.5195 -0.236972 -7.67167e-05
17.5744 -0.236955 -7.87265e-05
17.6296 -0.236938 -7.51753e-05
17.6851 -0.236922 -7.72383e-05
17.7408 -0.236905 -7.36586e-05
17.7969 -0.236889 -7.57765e-05
17.8532 -0.236872 -7.21658e-05
17.9098 -0.236856 -7.43403e-05
17.9667 -0.23684 -7.06958e-05
18.0239 -0.236824 -7.29291e-05
18.0815 -0.236807 -6.92478e-05
18.1393 -0.236791 -7.15421e-05
18.1975 -0.236775 -6.78208e-05
18.256 -0.236759 -7.01787e-05
18.3149 -0.236743 -6.64139e-05
18.3742 -0.236727 -6.88383e-05
18.4338 -0.236711 -6.50262e-05
18.4938 -0.236695 -6.75201e-05
18.5542 -0.23668 -6.36565e-05
18.615 -0.236664 -6.62236e-05
18.6762 -0.236648 -6.23039e-05
18.7379 -0.236632 -6.49481e-05
18.8 -0.236616 -6.09672e-05
18.8625 -0.2366 -6.36931e-05
18.9255 -0.236584 -5.96452e-05
18.9891 -0.236568 -6.24579e-05
19.0531 -0.236552 -5.83365e-05
19.1177 -0.236536 -6.12418e-05
19.1828 -0.23652 -5.70397e-05
19.2484 -0.236504 -6.00443e-05
19.3147 -0.236487 -5.5753e-05
19.3816 -0.23647 -5.88643e-05
19.4491 -0.236453 -5.44742e-05
19.5173 -0.236436 -5.77009e-05
19.5862 -0.236419 -5.32004e-05
19.6558 -0.236401 -5.65524e-05
19.7262 -0.236382 -5.19277e-05
19.7974 -0.236363 -5.5416e-05
19.8694 -0.236343 -5.065e-05
19.9423 -0.236321 -5.42871e-05
20.0162 -0.236299 -4.93579e-05
20.091 -0.236274 -5.31573e-05
20.1669 -0.236247 -4.80366e-05
20.244 -0.236217 -5.20137e-05
20.3222 -0.236183 -4.66675e-05
20.4016 -0.236144 -5.08494e-05
20.4825 -0.2361 -4.52566e-05
20.5648 -0.23605 -4.97182e-05
20.6487 -0.235994 -4.38973e-05
20.7344 -0.235932 -4.87614e-05
20.8219 -0.235867 -4.27143e-05
20.9115 -0.235799 -4.80751e-05
21.0034 -0.23573 -4.17051e-05
21.0979 -0.235662 -4.76123e-05
21.1952 -0.235594 -4.07385e-05
21.2959 -0.235526 -4.72807e-05
21.4004 -0.235458 -3.96687e-05
21.5093 -0.235388 -4.70567e-05
21.6237 -0.235316 -3.83548e-05
21.7448 -0.235236 -4.70258e-05
21.8747 -0.235149 -3.65235e-05
22.0165 -0.235041 -4.7513e-05
22.1768 -0.234908 -3.31281e-05
22.3723 -0.234691 -5.08541e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.25Lambda0.5Nc1ClassicOneLoop/SigmaROneLoop.txt <==
-22.3723 -0.624994 -1.06393e-18
-22.1768 -0.624994 -1.06393e-18
-22.0165 -0.624994 -1.06393e-18
-21.8747 -0.624994 -1.06393e-18
-21.7448 -0.624994 -1.06393e-18
-21.6237 -0.624994 -1.06393e-18
-21.5093 -0.624994 -1.06393e-18
-21.4004 -0.624994 -1.06393e-18
-21.2959 -0.624994 -1.06393e-18
-21.1952 -0.624994 -1.06393e-18
-21.0979 -0.624994 -1.06393e-18
-21.0034 -0.624994 -1.06393e-18
-20.9115 -0.624994 -1.06393e-18
-20.8219 -0.624994 -1.06393e-18
-20.7344 -0.624994 -1.06393e-18
-20.6487 -0.624994 -1.06393e-18
-20.5648 -0.624994 -1.06393e-18
-20.4825 -0.624994 -1.06393e-18
-20.4016 -0.624994 -1.06393e-18
-20.3222 -0.624994 -1.06393e-18
-20.244 -0.624994 -1.06393e-18
-20.1669 -0.624994 -1.06393e-18
-20.091 -0.624994 -1.06393e-18
-20.0162 -0.624994 -1.06393e-18
-19.9423 -0.624994 -1.06393e-18
-19.8694 -0.624994 -1.06393e-18
-19.7974 -0.624994 -1.06393e-18
-19.7262 -0.624994 -1.06393e-18
-19.6558 -0.624994 -1.06393e-18
-19.5862 -0.624994 -1.06393e-18
-19.5173 -0.624994 -1.06393e-18
-19.4491 -0.624994 -1.06393e-18
-19.3816 -0.624994 -1.06393e-18
-19.3147 -0.624994 -1.06393e-18
-19.2484 -0.624994 -1.06393e-18
-19.1828 -0.624994 -1.06393e-18
-19.1177 -0.624994 -1.06393e-18
-19.0531 -0.624994 -1.06393e-18
-18.9891 -0.624994 -1.06393e-18
-18.9255 -0.624994 -1.06393e-18
-18.8625 -0.624994 -1.06393e-18
-18.8 -0.624994 -1.06393e-18
-18.7379 -0.624994 -1.06393e-18
-18.6762 -0.624994 -1.06393e-18
-18.615 -0.624994 -1.06393e-18
-18.5542 -0.624994 -1.06393e-18
-18.4938 -0.624994 -1.06393e-18
-18.4338 -0.624994 -1.06393e-18
-18.3742 -0.624994 -1.06393e-18
-18.3149 -0.624994 -1.06393e-18
-18.256 -0.624994 -1.06393e-18
-18.1975 -0.624994 -1.06393e-18
-18.1393 -0.624994 -1.06393e-18
-18.0815 -0.624994 -1.06393e-18
-18.0239 -0.624994 -1.06393e-18
-17.9667 -0.624994 -1.06393e-18
-17.9098 -0.624994 -1.06393e-18
-17.8532 -0.624994 -1.06393e-18
-17.7969 -0.624994 -1.06393e-18
-17.7408 -0.624994 -1.06393e-18
-17.6851 -0.624994 -1.06393e-18
-17.6296 -0.624994 -1.06393e-18
-17.5744 -0.624994 -1.06393e-18
-17.5195 -0.624994 -1.06393e-18
-17.4648 -0.624994 -1.06393e-18
-17.4104 -0.624994 -1.06393e-18
-17.3562 -0.624994 -1.06393e-18
-17.3022 -0.624994 -1.06393e-18
-17.2485 -0.624994 -1.06393e-18
-17.195 -0.624994 -1.06393e-18
-17.1418 -0.624994 -1.06393e-18
-17.0887 -0.624994 -1.06393e-18
-17.0359 -0.624994 -1.06393e-18
-16.9833 -0.624994 -1.06393e-18
-16.9309 -0.624994 -1.06393e-18
-16.8787 -0.624994 -1.06393e-18
-16.8268 -0.624994 -1.06393e-18
-16.775 -0.624994 -1.06393e-18
-16.7234 -0.624994 -1.06393e-18
-16.672 -0.624994 -1.06393e-18
-16.6208 -0.624994 -1.06393e-18
-16.5697 -0.624994 -1.06393e-18
-16.5189 -0.624994 -1.06393e-18
-16.4682 -0.624994 -1.06393e-18
-16.4177 -0.624994 -1.06393e-18
-16.3674 -0.624994 -1.06393e-18
-16.3172 -0.624994 -1.06393e-18
-16.2672 -0.624994 -1.06393e-18
-16.2174 -0.624994 -1.06393e-18
-16.1677 -0.624994 -1.06393e-18
-16.1182 -0.624994 -1.06393e-18
-16.0689 -0.624994 -1.06393e-18
-16.0197 -0.624994 -1.06393e-18
-15.9706 -0.624994 -1.06393e-18
-15.9217 -0.624994 -1.06393e-18
-15.873 -0.624994 -1.06393e-18
-15.8243 -0.624994 -1.06393e-18
-15.7759 -0.624994 -1.06393e-18
-15.7276 -0.624994 -1.06393e-18
-15.6794 -0.624994 -1.06393e-18
-15.6313 -0.624994 -1.06393e-18
-15.5834 -0.624994 -1.06393e-18
-15.5356 -0.624994 -1.06393e-18
-15.488 -0.624994 -1.06393e-18
-15.4404 -0.624994 -1.06393e-18
-15.393 -0.624994 -1.06393e-18
-15.3458 -0.624994 -1.06393e-18
-15.2986 -0.624994 -1.06393e-18
-15.2516 -0.624994 -1.06393e-18
-15.2047 -0.624994 -1.06393e-18
-15.1579 -0.624994 -1.06393e-18
-15.1112 -0.624994 -1.06393e-18
-15.0647 -0.624994 -1.06393e-18
-15.0182 -0.624994 -1.06393e-18
-14.9719 -0.624994 -1.06393e-18
-14.9257 -0.624994 -1.06393e-18
-14.8796 -0.624994 -1.06393e-18
-14.8336 -0.624994 -1.06393e-18
-14.7877 -0.624994 -1.06393e-18
-14.7419 -0.624994 -1.06393e-18
-14.6962 -0.624994 -1.06393e-18
-14.6506 -0.624994 -1.06393e-18
-14.6052 -0.624994 -1.06393e-18
-14.5598 -0.624994 -1.06393e-18
-14.5145 -0.624994 -1.06393e-18
-14.4693 -0.624994 -1.06393e-18
-14.4243 -0.624994 -1.06393e-18
-14.3793 -0.624994 -1.06393e-18
-14.3344 -0.624994 -1.06393e-18
-14.2896 -0.624994 -1.06393e-18
-14.2449 -0.624994 -1.06393e-18
-14.2003 -0.624994 -1.06393e-18
-14.1558 -0.624994 -1.06393e-18
-14.1113 -0.624994 -1.06393e-18
-14.067 -0.624994 -1.06393e-18
-14.0227 -0.624994 -1.06393e-18
-13.9786 -0.624994 -1.06393e-18
-13.9345 -0.624994 -1.06393e-18
-13.8905 -0.624994 -1.06393e-18
-13.8466 -0.624994 -1.06393e-18
-13.8028 -0.624994 -1.06393e-18
-13.759 -0.624994 -1.06393e-18
-13.7153 -0.624994 -1.06393e-18
-13.6718 -0.624994 -1.06393e-18
-13.6283 -0.624994 -1.06393e-18
-13.5848 -0.624994 -1.06393e-18
-13.5415 -0.624994 -1.06393e-18
-13.4982 -0.624994 -1.06393e-18
-13.455 -0.624994 -1.06393e-18
-13.4119 -0.624994 -1.06393e-18
-13.3689 -0.624994 -1.06393e-18
-13.3259 -0.624994 -1.06393e-18
-13.283 -0.624994 -1.06393e-18
-13.2402 -0.624994 -1.06393e-18
-13.1974 -0.624994 -1.06393e-18
-13.1547 -0.624994 -1.06393e-18
-13.1121 -0.624994 -1.06393e-18
-13.0696 -0.624994 -1.06393e-18
-13.0271 -0.624994 -1.06393e-18
-12.9847 -0.624994 -1.06393e-18
-12.9424 -0.624994 -1.06393e-18
-12.9001 -0.624994 -1.06393e-18
-12.8579 -0.624994 -1.06393e-18
-12.8158 -0.624994 -1.06393e-18
-12.7737 -0.624994 -1.06393e-18
-12.7317 -0.624994 -1.06393e-18
-12.6898 -0.624994 -1.06393e-18
-12.6479 -0.624994 -1.06393e-18
-12.6061 -0.624994 -1.06393e-18
-12.5643 -0.624994 -1.06393e-18
-12.5226 -0.624994 -1.06393e-18
-12.481 -0.624994 -1.06393e-18
-12.4394 -0.624994 -1.06393e-18
-12.3979 -0.624994 -1.06393e-18
-12.3565 -0.624994 -1.06393e-18
-12.3151 -0.624994 -1.06393e-18
-12.2738 -0.624994 -1.06393e-18
-12.2325 -0.624994 -1.06393e-18
-12.1913 -0.624994 -1.06393e-18
-12.1501 -0.624994 -1.06393e-18
-12.109 -0.624994 -1.06393e-18
-12.068 -0.624994 -1.06393e-18
-12.027 -0.624994 -1.06393e-18
-11.986 -0.624994 -1.06393e-18
-11.9452 -0.624994 -1.06393e-18
-11.9043 -0.624994 -1.06393e-18
-11.8636 -0.624994 -1.06393e-18
-11.8228 -0.624994 -1.06393e-18
-11.7822 -0.624994 -1.06393e-18
-11.7415 -0.624994 -1.06393e-18
-11.701 -0.624994 -1.06393e-18
-11.6605 -0.624994 -1.06393e-18
-11.62 -0.624994 -1.06393e-18
-11.5796 -0.624994 -1.06393e-18
-11.5392 -0.624994 -1.06393e-18
-11.4989 -0.624994 -1.06393e-18
-11.4587 -0.624994 -1.06393e-18
-11.4184 -0.624994 -1.06393e-18
-11.3783 -0.624994 -1.06393e-18
-11.3381 -0.624994 -1.06393e-18
-11.2981 -0.624994 -1.06393e-18
-11.2581 -0.624994 -1.06393e-18
-11.2181 -0.624994 -1.06393e-18
-11.1781 -0.624994 -1.06393e-18
-11.1383 -0.624994 -1.06393e-18
-11.0984 -0.624994 -1.06393e-18
-11.0586 -0.624994 -1.06393e-18
-11.0189 -0.624994 -1.06393e-18
-10.9792 -0.624994 -1.06393e-18
-10.9395 -0.624994 -1.06393e-18
-10.8999 -0.624994 -1.06393e-18
-10.8603 -0.624994 -1.06393e-18
-10.8208 -0.624994 -1.06393e-18
-10.7813 -0.624994 -1.06393e-18
-10.7418 -0.624994 -1.06393e-18
-10.7024 -0.624994 -1.06393e-18
-10.6631 -0.624994 -1.06393e-18
-10.6238 -0.624994 -1.06393e-18
-10.5845 -0.624994 -1.06393e-18
-10.5452 -0.624994 -1.06393e-18
-10.506 -0.624994 -1.06393e-18
-10.4669 -0.624994 -1.06393e-18
-10.4278 -0.624994 -1.06393e-18
-10.3887 -0.624994 -1.06393e-18
-10.3496 -0.624994 -1.06393e-18
-10.3106 -0.624994 -1.06393e-18
-10.2717 -0.624994 -1.06393e-18
-10.2328 -0.624994 -1.06393e-18
-10.1939 -0.624994 -1.06393e-18
-10.155 -0.624994 -1.06393e-18
-10.1162 -0.624994 -1.06393e-18
-10.0774 -0.624994 -1.06393e-18
-10.0387 -0.624994 -1.06393e-18
-10 -0.624994 -1.06393e-18
-9.96134 -0.624994 -1.06393e-18
-9.92271 -0.624994 -1.06393e-18
-9.88412 -0.624994 -1.06393e-18
-9.84557 -0.624994 -1.06393e-18
-9.80704 -0.624994 -1.06393e-18
-9.76856 -0.624994 -1.06393e-18
-9.73011 -0.624994 -1.06393e-18
-9.69169 -0.624994 -1.06393e-18
-9.65331 -0.624994 -1.06393e-18
-9.61496 -0.624994 -1.06393e-18
-9.57664 -0.624994 -1.06393e-18
-9.53836 -0.624994 -1.06393e-18
-9.50011 -0.624994 -1.06393e-18
-9.46189 -0.624994 -1.06393e-18
-9.42371 -0.624994 -1.06393e-18
-9.38556 -0.624994 -1.06393e-18
-9.34744 -0.624994 -1.06393e-18
-9.30935 -0.624994 -1.06393e-18
-9.2713 -0.624994 -1.06393e-18
-9.23327 -0.624994 -1.06393e-18
-9.19528 -0.624994 -1.06393e-18
-9.15732 -0.624994 -1.06393e-18
-9.11939 -0.624994 -1.06393e-18
-9.08149 -0.624994 -1.06393e-18
-9.04362 -0.624994 -1.06393e-18
-9.00578 -0.624994 -1.06393e-18
-8.96797 -0.624994 -1.06393e-18
-8.93019 -0.624994 -1.06393e-18
-8.89244 -0.624994 -1.06393e-18
-8.85471 -0.624994 -1.06393e-18
-8.81702 -0.624994 -1.06393e-18
-8.77936 -0.624994 -1.06393e-18
-8.74172 -0.624994 -1.06393e-18
-8.70412 -0.624994 -1.06393e-18
-8.66654 -0.624994 -1.06393e-18
-8.62899 -0.624994 -1.06393e-18
-8.59146 -0.624994 -1.06393e-18
-8.55397 -0.624994 -1.06393e-18
-8.5165 -0.624994 -1.06393e-18
-8.47906 -0.624994 -1.06393e-18
-8.44165 -0.624994 -1.06393e-18
-8.40426 -0.624994 -1.06393e-18
-8.3669 -0.624994 -1.06393e-18
-8.32956 -0.624994 -1.06393e-18
-8.29226 -0.624994 -1.06393e-18
-8.25497 -0.624994 -1.06393e-18
-8.21772 -0.624994 -1.06393e-18
-8.18049 -0.624994 -1.06393e-18
-8.14328 -0.624994 -1.06393e-18
-8.1061 -0.624994 -1.06393e-18
-8.06895 -0.624994 -1.06393e-18
-8.03182 -0.624994 -1.06393e-18
-7.99471 -0.624994 -1.06393e-18
-7.95763 -0.624994 -1.06393e-18
-7.92058 -0.624994 -1.06393e-18
-7.88355 -0.624994 -1.06393e-18
-7.84654 -0.624994 -1.06393e-18
-7.80955 -0.624994 -1.06393e-18
-7.77259 -0.624994 -1.06393e-18
-7.73566 -0.624994 -1.06393e-18
-7.69874 -0.624994 -1.06393e-18
-7.66185 -0.624994 -1.06393e-18
-7.62498 -0.624994 -1.06393e-18
-7.58814 -0.624994 -1.06393e-18
-7.55132 -0.624994 -1.06393e-18
-7.51452 -0.624994 -1.06393e-18
-7.47774 -0.624994 -1.06393e-18
-7.44099 -0.624994 -1.06393e-18
-7.40425 -0.624994 -1.06393e-18
-7.36754 -0.624994 -1.06393e-18
-7.33085 -0.624994 -1.06393e-18
-7.29418 -0.624994 -1.06393e-18
-7.25754 -0.624994 -1.06393e-18
-7.22091 -0.624994 -1.06393e-18
-7.18431 -0.624994 -1.06393e-18
-7.14772 -0.624994 -1.06393e-18
-7.11116 -0.624994 -1.06393e-18
-7.07462 -0.624994 -1.06393e-18
-7.0381 -0.624994 -1.06393e-18
-7.00159 -0.624994 -1.06393e-18
-6.96511 -0.624994 -1.06393e-18
-6.92865 -0.624994 -1.06393e-18
-6.89221 -0.624994 -1.06393e-18
-6.85579 -0.624994 -1.06393e-18
-6.81938 -0.624994 -1.06393e-18
-6.783 -0.624994 -1.06393e-18
-6.74664 -0.624994 -1.06393e-18
-6.71029 -0.624994 -1.06393e-18
-6.67397 -0.624994 -1.06393e-18
-6.63766 -0.624994 -1.06393e-18
-6.60137 -0.624994 -1.06393e-18
-6.5651 -0.624994 -1.06393e-18
-6.52885 -0.624994 -1.06393e-18
-6.49262 -0.624994 -1.06393e-18
-6.4564 -0.624994 -1.06393e-18
-6.42021 -0.624994 -1.06393e-18
-6.38403 -0.624994 -1.06393e-18
-6.34786 -0.624994 -1.06393e-18
-6.31172 -0.624994 -1.06393e-18
-6.27559 -0.624994 -1.06393e-18
-6.23949 -0.624994 -1.06393e-18
-6.20339 -0.624994 -1.06393e-18
-6.16732 -0.624994 -1.06393e-18
-6.13126 -0.624994 -1.06393e-18
-6.09522 -0.624994 -1.06393e-18
-6.05919 -0.624994 -1.06393e-18
-6.02319 -0.624994 -1.06393e-18
-5.9872 -0.624994 -1.06393e-18
-5.95122 -0.624994 -1.06393e-18
-5.91526 -0.624994 -1.06393e-18
-5.87932 -0.624994 -1.06393e-18
-5.84339 -0.624994 -1.06393e-18
-5.80748 -0.624994 -1.06393e-18
-5.77158 -0.624994 -1.06393e-18
-5.7357 -0.624994 -1.06393e-18
-5.69984 -0.624994 -1.06393e-18
-5.66399 -0.624994 -1.06393e-18
-5.62815 -0.624994 -1.06393e-18
-5.59233 -0.624994 -1.06393e-18
-5.55653 -0.624994 -1.06393e-18
-5.52074 -0.624994 -1.06393e-18
-5.48497 -0.624994 -1.06393e-18
-5.4492 -0.624994 -1.06393e-18
-5.41346 -0.624994 -1.06393e-18
-5.37773 -0.624994 -1.06393e-18
-5.34201 -0.624994 -1.06393e-18
-5.30631 -0.624994 -1.06393e-18
-5.27062 -0.624994 -1.06393e-18
-5.23494 -0.624994 -1.06393e-18
-5.19928 -0.624994 -1.06393e-18
-5.16363 -0.624994 -1.06393e-18
-5.128 -0.624994 -1.06393e-18
-5.09237 -0.624994 -1.06393e-18
-5.05677 -0.624994 -1.06393e-18
-5.02117 -0.624994 -1.06393e-18
-4.98559 -0.624994 -1.06393e-18
-4.95002 -0.624994 -1.06393e-18
-4.91446 -0.624994 -1.06393e-18
-4.87892 -0.624994 -1.06393e-18
-4.84339 -0.624994 -1.06393e-18
-4.80787 -0.624994 -1.06393e-18
-4.77237 -0.624994 -1.06393e-18
-4.73687 -0.624994 -1.06393e-18
-4.70139 -0.624994 -1.06393e-18
-4.66592 -0.624994 -1.06393e-18
-4.63046 -0.624994 -1.06393e-18
-4.59502 -0.624994 -1.06393e-18
-4.55958 -0.624994 -1.06393e-18
-4.52416 -0.624994 -1.06393e-18
-4.48875 -0.624994 -1.06393e-18
-4.45335 -0.624994 -1.06393e-18
-4.41797 -0.624994 -1.06393e-18
-4.38259 -0.624994 -1.06393e-18
-4.34722 -0.624994 -1.06393e-18
-4.31187 -0.624994 -1.06393e-18
-4.27653 -0.624994 -1.06393e-18
-4.24119 -0.624994 -1.06393e-18
-4.20587 -0.624994 -1.06393e-18
-4.17056 -0.624994 -1.06393e-18
-4.13526 -0.624994 -1.06393e-18
-4.09997 -0.624994 -1.06393e-18
-4.06469 -0.624994 -1.06393e-18
-4.02942 -0.624994 -1.06393e-18
-3.99416 -0.624994 -1.06393e-18
-3.95891 -0.624994 -1.06393e-18
-3.92367 -0.624994 -1.06393e-18
-3.88844 -0.624994 -1.06393e-18
-3.85322 -0.624994 -1.06393e-18
-3.81801 -0.624994 -1.06393e-18
-3.7828 -0.624994 -1.06393e-18
-3.74761 -0.624994 -1.06393e-18
-3.71243 -0.624994 -1.06393e-18
-3.67726 -0.624994 -1.06393e-18
-3.64209 -0.624994 -1.06393e-18
-3.60694 -0.624994 -1.06393e-18
-3.57179 -0.624994 -1.06393e-18
-3.53665 -0.624994 -1.06393e-18
-3.50152 -0.624994 -1.06393e-18
-3.4664 -0.624994 -1.06393e-18
-3.43129 -0.624994 -1.06393e-18
-3.39619 -0.624994 -1.06393e-18
-3.36109 -0.624994 -1.06393e-18
-3.32601 -0.624994 -1.06393e-18
-3.29093 -0.624994 -1.06393e-18
-3.25586 -0.624994 -1.06393e-18
-3.2208 -0.624994 -1.06393e-18
-3.18574 -0.624994 -1.06393e-18
-3.1507 -0.624994 -1.06393e-18
-3.11566 -0.624994 -1.06393e-18
-3.08063 -0.624994 -1.06393e-18
-3.0456 -0.624994 -1.06393e-18
-3.01059 -0.624994 -1.06393e-18
-2.97558 -0.624994 -1.06393e-18
-2.94058 -0.624994 -1.06393e-18
-2.90558 -0.624994 -1.06393e-18
-2.87059 -0.624994 -1.06393e-18
-2.83561 -0.624994 -1.06393e-18
-2.80064 -0.624994 -1.06393e-18
-2.76567 -0.624994 -1.06393e-18
-2.73071 -0.624994 -1.06393e-18
-2.69576 -0.624994 -1.06393e-18
-2.66081 -0.624994 -1.06393e-18
-2.62587 -0.624994 -1.06393e-18
-2.59094 -0.624994 -1.06393e-18
-2.55601 -0.624994 -1.06393e-18
-2.52109 -0.624994 -1.06393e-18
-2.48617 -0.624994 -1.06393e-18
-2.45126 -0.624994 -1.06393e-18
-2.41636 -0.624994 -1.06393e-18
-2.38146 -0.624994 -1.06393e-18
-2.34657 -0.624994 -1.06393e-18
-2.31168 -0.624994 -1.06393e-18
-2.2768 -0.624994 -1.06393e-18
-2.24192 -0.624994 -1.06393e-18
-2.20705 -0.624994 -1.06393e-18
-2.17219 -0.624994 -1.06393e-18
-2.13733 -0.624994 -1.06393e-18
-2.10247 -0.624994 -1.06393e-18
-2.06762 -0.624994 -1.06393e-18
-2.03278 -0.624994 -1.06393e-18
-1.99794 -0.624994 -1.06393e-18
-1.9631 -0.624994 -1.06393e-18
-1.92827 -0.624994 -1.06393e-18
-1.89345 -0.624994 -1.06393e-18
-1.85862 -0.624994 -1.06393e-18
-1.82381 -0.624994 -1.06393e-18
-1.78899 -0.624994 -1.06393e-18
-1.75419 -0.624994 -1.06393e-18
-1.71938 -0.624994 -1.06393e-18
-1.68458 -0.624994 -1.06393e-18
-1.64979 -0.624994 -1.06393e-18
-1.61499 -0.624994 -1.06393e-18
-1.58021 -0.624994 -1.06393e-18
-1.54542 -0.624994 -1.06393e-18
-1.51064 -0.624994 -1.06393e-18
-1.47586 -0.624994 -1.06393e-18
-1.44109 -0.624994 -1.06393e-18
-1.40632 -0.624994 -1.06393e-18
-1.37155 -0.624994 -1.06393e-18
-1.33679 -0.624994 -1.06393e-18
-1.30203 -0.624994 -1.06393e-18
-1.26727 -0.624994 -1.06393e-18
-1.23251 -0.624994 -1.06393e-18
-1.19776 -0.624994 -1.06393e-18
-1.16301 -0.624994 -1.06393e-18
-1.12827 -0.624994 -1.06393e-18
-1.09352 -0.624994 -1.06393e-18
-1.05878 -0.624994 -1.06393e-18
-1.02405 -0.624994 -1.06393e-18
-0.989309 -0.624994 -1.06393e-18
-0.954576 -0.624994 -1.06393e-18
-0.919844 -0.624994 -1.06393e-18
-0.885115 -0.624994 -1.06393e-18
-0.850388 -0.624994 -1.06393e-18
-0.815663 -0.624994 -1.06393e-18
-0.78094 -0.624994 -1.06393e-18
-0.746219 -0.624994 -1.06393e-18
-0.711499 -0.624994 -1.06393e-18
-0.676781 -0.624994 -1.06393e-18
-0.642065 -0.624994 -1.06393e-18
-0.60735 -0.624994 -1.06393e-18
-0.572637 -0.624994 -1.06393e-18
-0.537925 -0.624994 -1.06393e-18
-0.503214 -0.624994 -1.06393e-18
-0.468504 -0.624994 -1.06393e-18
-0.433796 -0.624994 -1.06393e-18
-0.399089 -0.624994 -1.06393e-18
-0.364382 -0.624994 -1.06393e-18
-0.329676 -0.624994 -1.06393e-18
-0.294972 -0.624994 -1.06393e-18
-0.260267 -0.624994 -1.06393e-18
-0.225564 -0.624994 -1.06393e-18
-0.190861 -0.624994 -1.06393e-18
-0.156158 -0.624994 -1.06393e-18
-0.121456 -0.624994 -1.06393e-18
-0.0867541 -0.624994 -1.06393e-18
-0.0520524 -0.624994 -1.06393e-18
-0.0173508 -0.624994 -1.06393e-18
0.0173508 -0.624994 -1.06393e-18
0.0520524 -0.624994 -1.06393e-18
0.0867541 -0.624994 -1.06393e-18
0.121456 -0.624994 -1.06393e-18
0.156158 -0.624994 -1.06393e-18
0.190861 -0.624994 -1.06393e-18
0.225564 -0.624994 -1.06393e-18
0.260267 -0.624994 -1.06393e-18
0.294972 -0.624994 -1.06393e-18
0.329676 -0.624994 -1.06393e-18
0.364382 -0.624994 -1.06393e-18
0.399089 -0.624994 -1.06393e-18
0.433796 -0.624994 -1.06393e-18
0.468504 -0.624994 -1.06393e-18
0.503214 -0.624994 -1.06393e-18
0.537925 -0.624994 -1.06393e-18
0.572637 -0.624994 -1.06393e-18
0.60735 -0.624994 -1.06393e-18
0.642065 -0.624994 -1.06393e-18
0.676781 -0.624994 -1.06393e-18
0.711499 -0.624994 -1.06393e-18
0.746219 -0.624994 -1.06393e-18
0.78094 -0.624994 -1.06393e-18
0.815663 -0.624994 -1.06393e-18
0.850388 -0.624994 -1.06393e-18
0.885115 -0.624994 -1.06393e-18
0.919844 -0.624994 -1.06393e-18
0.954576 -0.624994 -1.06393e-18
0.989309 -0.624994 -1.06393e-18
1.02405 -0.624994 -1.06393e-18
1.05878 -0.624994 -1.06393e-18
1.09352 -0.624994 -1.06393e-18
1.12827 -0.624994 -1.06393e-18
1.16301 -0.624994 -1.06393e-18
1.19776 -0.624994 -1.06393e-18
1.23251 -0.624994 -1.06393e-18
1.26727 -0.624994 -1.06393e-18
1.30203 -0.624994 -1.06393e-18
1.33679 -0.624994 -1.06393e-18
1.37155 -0.624994 -1.06393e-18
1.40632 -0.624994 -1.06393e-18
1.44109 -0.624994 -1.06393e-18
1.47586 -0.624994 -1.06393e-18
1.51064 -0.624994 -1.06393e-18
1.54542 -0.624994 -1.06393e-18
1.58021 -0.624994 -1.06393e-18
1.61499 -0.624994 -1.06393e-18
1.64979 -0.624994 -1.06393e-18
1.68458 -0.624994 -1.06393e-18
1.71938 -0.624994 -1.06393e-18
1.75419 -0.624994 -1.06393e-18
1.78899 -0.624994 -1.06393e-18
1.82381 -0.624994 -1.06393e-18
1.85862 -0.624994 -1.06393e-18
1.89345 -0.624994 -1.06393e-18
1.92827 -0.624994 -1.06393e-18
1.9631 -0.624994 -1.06393e-18
1.99794 -0.624994 -1.06393e-18
2.03278 -0.624994 -1.06393e-18
2.06762 -0.624994 -1.06393e-18
2.10247 -0.624994 -1.06393e-18
2.13733 -0.624994 -1.06393e-18
2.17219 -0.624994 -1.06393e-18
2.20705 -0.624994 -1.06393e-18
2.24192 -0.624994 -1.06393e-18
2.2768 -0.624994 -1.06393e-18
2.31168 -0.624994 -1.06393e-18
2.34657 -0.624994 -1.06393e-18
2.38146 -0.624994 -1.06393e-18
2.41636 -0.624994 -1.06393e-18
2.45126 -0.624994 -1.06393e-18
2.48617 -0.624994 -1.06393e-18
2.52109 -0.624994 -1.06393e-18
2.55601 -0.624994 -1.06393e-18
2.59094 -0.624994 -1.06393e-18
2.62587 -0.624994 -1.06393e-18
2.66081 -0.624994 -1.06393e-18
2.69576 -0.624994 -1.06393e-18
2.73071 -0.624994 -1.06393e-18
2.76567 -0.624994 -1.06393e-18
2.80064 -0.624994 -1.06393e-18
2.83561 -0.624994 -1.06393e-18
2.87059 -0.624994 -1.06393e-18
2.90558 -0.624994 -1.06393e-18
2.94058 -0.624994 -1.06393e-18
2.97558 -0.624994 -1.06393e-18
3.01059 -0.624994 -1.06393e-18
3.0456 -0.624994 -1.06393e-18
3.08063 -0.624994 -1.06393e-18
3.11566 -0.624994 -1.06393e-18
3.1507 -0.624994 -1.06393e-18
3.18574 -0.624994 -1.06393e-18
3.2208 -0.624994 -1.06393e-18
3.25586 -0.624994 -1.06393e-18
3.29093 -0.624994 -1.06393e-18
3.32601 -0.624994 -1.06393e-18
3.36109 -0.624994 -1.06393e-18
3.39619 -0.624994 -1.06393e-18
3.43129 -0.624994 -1.06393e-18
3.4664 -0.624994 -1.06393e-18
3.50152 -0.624994 -1.06393e-18
3.53665 -0.624994 -1.06393e-18
3.57179 -0.624994 -1.06393e-18
3.60694 -0.624994 -1.06393e-18
3.64209 -0.624994 -1.06393e-18
3.67726 -0.624994 -1.06393e-18
3.71243 -0.624994 -1.06393e-18
3.74761 -0.624994 -1.06393e-18
3.7828 -0.624994 -1.06393e-18
3.81801 -0.624994 -1.06393e-18
3.85322 -0.624994 -1.06393e-18
3.88844 -0.624994 -1.06393e-18
3.92367 -0.624994 -1.06393e-18
3.95891 -0.624994 -1.06393e-18
3.99416 -0.624994 -1.06393e-18
4.02942 -0.624994 -1.06393e-18
4.06469 -0.624994 -1.06393e-18
4.09997 -0.624994 -1.06393e-18
4.13526 -0.624994 -1.06393e-18
4.17056 -0.624994 -1.06393e-18
4.20587 -0.624994 -1.06393e-18
4.24119 -0.624994 -1.06393e-18
4.27653 -0.624994 -1.06393e-18
4.31187 -0.624994 -1.06393e-18
4.34722 -0.624994 -1.06393e-18
4.38259 -0.624994 -1.06393e-18
4.41797 -0.624994 -1.06393e-18
4.45335 -0.624994 -1.06393e-18
4.48875 -0.624994 -1.06393e-18
4.52416 -0.624994 -1.06393e-18
4.55958 -0.624994 -1.06393e-18
4.59502 -0.624994 -1.06393e-18
4.63046 -0.624994 -1.06393e-18
4.66592 -0.624994 -1.06393e-18
4.70139 -0.624994 -1.06393e-18
4.73687 -0.624994 -1.06393e-18
4.77237 -0.624994 -1.06393e-18
4.80787 -0.624994 -1.06393e-18
4.84339 -0.624994 -1.06393e-18
4.87892 -0.624994 -1.06393e-18
4.91446 -0.624994 -1.06393e-18
4.95002 -0.624994 -1.06393e-18
4.98559 -0.624994 -1.06393e-18
5.02117 -0.624994 -1.06393e-18
5.05677 -0.624994 -1.06393e-18
5.09237 -0.624994 -1.06393e-18
5.128 -0.624994 -1.06393e-18
5.16363 -0.624994 -1.06393e-18
5.19928 -0.624994 -1.06393e-18
5.23494 -0.624994 -1.06393e-18
5.27062 -0.624994 -1.06393e-18
5.30631 -0.624994 -1.06393e-18
5.34201 -0.624994 -1.06393e-18
5.37773 -0.624994 -1.06393e-18
5.41346 -0.624994 -1.06393e-18
5.4492 -0.624994 -1.06393e-18
5.48497 -0.624994 -1.06393e-18
5.52074 -0.624994 -1.06393e-18
5.55653 -0.624994 -1.06393e-18
5.59233 -0.624994 -1.06393e-18
5.62815 -0.624994 -1.06393e-18
5.66399 -0.624994 -1.06393e-18
5.69984 -0.624994 -1.06393e-18
5.7357 -0.624994 -1.06393e-18
5.77158 -0.624994 -1.06393e-18
5.80748 -0.624994 -1.06393e-18
5.84339 -0.624994 -1.06393e-18
5.87932 -0.624994 -1.06393e-18
5.91526 -0.624994 -1.06393e-18
5.95122 -0.624994 -1.06393e-18
5.9872 -0.624994 -1.06393e-18
6.02319 -0.624994 -1.06393e-18
6.05919 -0.624994 -1.06393e-18
6.09522 -0.624994 -1.06393e-18
6.13126 -0.624994 -1.06393e-18
6.16732 -0.624994 -1.06393e-18
6.20339 -0.624994 -1.06393e-18
6.23949 -0.624994 -1.06393e-18
6.27559 -0.624994 -1.06393e-18
6.31172 -0.624994 -1.06393e-18
6.34786 -0.624994 -1.06393e-18
6.38403 -0.624994 -1.06393e-18
6.42021 -0.624994 -1.06393e-18
6.4564 -0.624994 -1.06393e-18
6.49262 -0.624994 -1.06393e-18
6.52885 -0.624994 -1.06393e-18
6.5651 -0.624994 -1.06393e-18
6.60137 -0.624994 -1.06393e-18
6.63766 -0.624994 -1.06393e-18
6.67397 -0.624994 -1.06393e-18
6.71029 -0.624994 -1.06393e-18
6.74664 -0.624994 -1.06393e-18
6.783 -0.624994 -1.06393e-18
6.81938 -0.624994 -1.06393e-18
6.85579 -0.624994 -1.06393e-18
6.89221 -0.624994 -1.06393e-18
6.92865 -0.624994 -1.06393e-18
6.96511 -0.624994 -1.06393e-18
7.00159 -0.624994 -1.06393e-18
7.0381 -0.624994 -1.06393e-18
7.07462 -0.624994 -1.06393e-18
7.11116 -0.624994 -1.06393e-18
7.14772 -0.624994 -1.06393e-18
7.18431 -0.624994 -1.06393e-18
7.22091 -0.624994 -1.06393e-18
7.25754 -0.624994 -1.06393e-18
7.29418 -0.624994 -1.06393e-18
7.33085 -0.624994 -1.06393e-18
7.36754 -0.624994 -1.06393e-18
7.40425 -0.624994 -1.06393e-18
7.44099 -0.624994 -1.06393e-18
7.47774 -0.624994 -1.06393e-18
7.51452 -0.624994 -1.06393e-18
7.55132 -0.624994 -1.06393e-18
7.58814 -0.624994 -1.06393e-18
7.62498 -0.624994 -1.06393e-18
7.66185 -0.624994 -1.06393e-18
7.69874 -0.624994 -1.06393e-18
7.73566 -0.624994 -1.06393e-18
7.77259 -0.624994 -1.06393e-18
7.80955 -0.624994 -1.06393e-18
7.84654 -0.624994 -1.06393e-18
7.88355 -0.624994 -1.06393e-18
7.92058 -0.624994 -1.06393e-18
7.95763 -0.624994 -1.06393e-18
7.99471 -0.624994 -1.06393e-18
8.03182 -0.624994 -1.06393e-18
8.06895 -0.624994 -1.06393e-18
8.1061 -0.624994 -1.06393e-18
8.14328 -0.624994 -1.06393e-18
8.18049 -0.624994 -1.06393e-18
8.21772 -0.624994 -1.06393e-18
8.25497 -0.624994 -1.06393e-18
8.29226 -0.624994 -1.06393e-18
8.32956 -0.624994 -1.06393e-18
8.3669 -0.624994 -1.06393e-18
8.40426 -0.624994 -1.06393e-18
8.44165 -0.624994 -1.06393e-18
8.47906 -0.624994 -1.06393e-18
8.5165 -0.624994 -1.06393e-18
8.55397 -0.624994 -1.06393e-18
8.59146 -0.624994 -1.06393e-18
8.62899 -0.624994 -1.06393e-18
8.66654 -0.624994 -1.06393e-18
8.70412 -0.624994 -1.06393e-18
8.74172 -0.624994 -1.06393e-18
8.77936 -0.624994 -1.06393e-18
8.81702 -0.624994 -1.06393e-18
8.85471 -0.624994 -1.06393e-18
8.89244 -0.624994 -1.06393e-18
8.93019 -0.624994 -1.06393e-18
8.96797 -0.624994 -1.06393e-18
9.00578 -0.624994 -1.06393e-18
9.04362 -0.624994 -1.06393e-18
9.08149 -0.624994 -1.06393e-18
9.11939 -0.624994 -1.06393e-18
9.15732 -0.624994 -1.06393e-18
9.19528 -0.624994 -1.06393e-18
9.23327 -0.624994 -1.06393e-18
9.2713 -0.624994 -1.06393e-18
9.30935 -0.624994 -1.06393e-18
9.34744 -0.624994 -1.06393e-18
9.38556 -0.624994 -1.06393e-18
9.42371 -0.624994 -1.06393e-18
9.46189 -0.624994 -1.06393e-18
9.50011 -0.624994 -1.06393e-18
9.53836 -0.624994 -1.06393e-18
9.57664 -0.624994 -1.06393e-18
9.61496 -0.624994 -1.06393e-18
9.65331 -0.624994 -1.06393e-18
9.69169 -0.624994 -1.06393e-18
9.73011 -0.624994 -1.06393e-18
9.76856 -0.624994 -1.06393e-18
9.80704 -0.624994 -1.06393e-18
9.84557 -0.624994 -1.06393e-18
9.88412 -0.624994 -1.06393e-18
9.92271 -0.624994 -1.06393e-18
9.96134 -0.624994 -1.06393e-18
10 -0.624994 -1.06393e-18
10.0387 -0.624994 -1.06393e-18
10.0774 -0.624994 -1.06393e-18
10.1162 -0.624994 -1.06393e-18
10.155 -0.624994 -1.06393e-18
10.1939 -0.624994 -1.06393e-18
10.2328 -0.624994 -1.06393e-18
10.2717 -0.624994 -1.06393e-18
10.3106 -0.624994 -1.06393e-18
10.3496 -0.624994 -1.06393e-18
10.3887 -0.624994 -1.06393e-18
10.4278 -0.624994 -1.06393e-18
10.4669 -0.624994 -1.06393e-18
10.506 -0.624994 -1.06393e-18
10.5452 -0.624994 -1.06393e-18
10.5845 -0.624994 -1.06393e-18
10.6238 -0.624994 -1.06393e-18
10.6631 -0.624994 -1.06393e-18
10.7024 -0.624994 -1.06393e-18
10.7418 -0.624994 -1.06393e-18
10.7813 -0.624994 -1.06393e-18
10.8208 -0.624994 -1.06393e-18
10.8603 -0.624994 -1.06393e-18
10.8999 -0.624994 -1.06393e-18
10.9395 -0.624994 -1.06393e-18
10.9792 -0.624994 -1.06393e-18
11.0189 -0.624994 -1.06393e-18
11.0586 -0.624994 -1.06393e-18
11.0984 -0.624994 -1.06393e-18
11.1383 -0.624994 -1.06393e-18
11.1781 -0.624994 -1.06393e-18
11.2181 -0.624994 -1.06393e-18
11.2581 -0.624994 -1.06393e-18
11.2981 -0.624994 -1.06393e-18
11.3381 -0.624994 -1.06393e-18
11.3783 -0.624994 -1.06393e-18
11.4184 -0.624994 -1.06393e-18
11.4587 -0.624994 -1.06393e-18
11.4989 -0.624994 -1.06393e-18
11.5392 -0.624994 -1.06393e-18
11.5796 -0.624994 -1.06393e-18
11.62 -0.624994 -1.06393e-18
11.6605 -0.624994 -1.06393e-18
11.701 -0.624994 -1.06393e-18
11.7415 -0.624994 -1.06393e-18
11.7822 -0.624994 -1.06393e-18
11.8228 -0.624994 -1.06393e-18
11.8636 -0.624994 -1.06393e-18
11.9043 -0.624994 -1.06393e-18
11.9452 -0.624994 -1.06393e-18
11.986 -0.624994 -1.06393e-18
12.027 -0.624994 -1.06393e-18
12.068 -0.624994 -1.06393e-18
12.109 -0.624994 -1.06393e-18
12.1501 -0.624994 -1.06393e-18
12.1913 -0.624994 -1.06393e-18
12.2325 -0.624994 -1.06393e-18
12.2738 -0.624994 -1.06393e-18
12.3151 -0.624994 -1.06393e-18
12.3565 -0.624994 -1.06393e-18
12.3979 -0.624994 -1.06393e-18
12.4394 -0.624994 -1.06393e-18
12.481 -0.624994 -1.06393e-18
12.5226 -0.624994 -1.06393e-18
12.5643 -0.624994 -1.06393e-18
12.6061 -0.624994 -1.06393e-18
12.6479 -0.624994 -1.06393e-18
12.6898 -0.624994 -1.06393e-18
12.7317 -0.624994 -1.06393e-18
12.7737 -0.624994 -1.06393e-18
12.8158 -0.624994 -1.06393e-18
12.8579 -0.624994 -1.06393e-18
12.9001 -0.624994 -1.06393e-18
12.9424 -0.624994 -1.06393e-18
12.9847 -0.624994 -1.06393e-18
13.0271 -0.624994 -1.06393e-18
13.0696 -0.624994 -1.06393e-18
13.1121 -0.624994 -1.06393e-18
13.1547 -0.624994 -1.06393e-18
13.1974 -0.624994 -1.06393e-18
13.2402 -0.624994 -1.06393e-18
13.283 -0.624994 -1.06393e-18
13.3259 -0.624994 -1.06393e-18
13.3689 -0.624994 -1.06393e-18
13.4119 -0.624994 -1.06393e-18
13.455 -0.624994 -1.06393e-18
13.4982 -0.624994 -1.06393e-18
13.5415 -0.624994 -1.06393e-18
13.5848 -0.624994 -1.06393e-18
13.6283 -0.624994 -1.06393e-18
13.6718 -0.624994 -1.06393e-18
13.7153 -0.624994 -1.06393e-18
13.759 -0.624994 -1.06393e-18
13.8028 -0.624994 -1.06393e-18
13.8466 -0.624994 -1.06393e-18
13.8905 -0.624994 -1.06393e-18
13.9345 -0.624994 -1.06393e-18
13.9786 -0.624994 -1.06393e-18
14.0227 -0.624994 -1.06393e-18
14.067 -0.624994 -1.06393e-18
14.1113 -0.624994 -1.06393e-18
14.1558 -0.624994 -1.06393e-18
14.2003 -0.624994 -1.06393e-18
14.2449 -0.624994 -1.06393e-18
14.2896 -0.624994 -1.06393e-18
14.3344 -0.624994 -1.06393e-18
14.3793 -0.624994 -1.06393e-18
14.4243 -0.624994 -1.06393e-18
14.4693 -0.624994 -1.06393e-18
14.5145 -0.624994 -1.06393e-18
14.5598 -0.624994 -1.06393e-18
14.6052 -0.624994 -1.06393e-18
14.6506 -0.624994 -1.06393e-18
14.6962 -0.624994 -1.06393e-18
14.7419 -0.624994 -1.06393e-18
14.7877 -0.624994 -1.06393e-18
14.8336 -0.624994 -1.06393e-18
14.8796 -0.624994 -1.06393e-18
14.9257 -0.624994 -1.06393e-18
14.9719 -0.624994 -1.06393e-18
15.0182 -0.624994 -1.06393e-18
15.0647 -0.624994 -1.06393e-18
15.1112 -0.624994 -1.06393e-18
15.1579 -0.624994 -1.06393e-18
15.2047 -0.624994 -1.06393e-18
15.2516 -0.624994 -1.06393e-18
15.2986 -0.624994 -1.06393e-18
15.3458 -0.624994 -1.06393e-18
15.393 -0.624994 -1.06393e-18
15.4404 -0.624994 -1.06393e-18
15.488 -0.624994 -1.06393e-18
15.5356 -0.624994 -1.06393e-18
15.5834 -0.624994 -1.06393e-18
15.6313 -0.624994 -1.06393e-18
15.6794 -0.624994 -1.06393e-18
15.7276 -0.624994 -1.06393e-18
15.7759 -0.624994 -1.06393e-18
15.8243 -0.624994 -1.06393e-18
15.873 -0.624994 -1.06393e-18
15.9217 -0.624994 -1.06393e-18
15.9706 -0.624994 -1.06393e-18
16.0197 -0.624994 -1.06393e-18
16.0689 -0.624994 -1.06393e-18
16.1182 -0.624994 -1.06393e-18
16.1677 -0.624994 -1.06393e-18
16.2174 -0.624994 -1.06393e-18
16.2672 -0.624994 -1.06393e-18
16.3172 -0.624994 -1.06393e-18
16.3674 -0.624994 -1.06393e-18
16.4177 -0.624994 -1.06393e-18
16.4682 -0.624994 -1.06393e-18
16.5189 -0.624994 -1.06393e-18
16.5697 -0.624994 -1.06393e-18
16.6208 -0.624994 -1.06393e-18
16.672 -0.624994 -1.06393e-18
16.7234 -0.624994 -1.06393e-18
16.775 -0.624994 -1.06393e-18
16.8268 -0.624994 -1.06393e-18
16.8787 -0.624994 -1.06393e-18
16.9309 -0.624994 -1.06393e-18
16.9833 -0.624994 -1.06393e-18
17.0359 -0.624994 -1.06393e-18
17.0887 -0.624994 -1.06393e-18
17.1418 -0.624994 -1.06393e-18
17.195 -0.624994 -1.06393e-18
17.2485 -0.624994 -1.06393e-18
17.3022 -0.624994 -1.06393e-18
17.3562 -0.624994 -1.06393e-18
17.4104 -0.624994 -1.06393e-18
17.4648 -0.624994 -1.06393e-18
17.5195 -0.624994 -1.06393e-18
17.5744 -0.624994 -1.06393e-18
17.6296 -0.624994 -1.06393e-18
17.6851 -0.624994 -1.06393e-18
17.7408 -0.624994 -1.06393e-18
17.7969 -0.624994 -1.06393e-18
17.8532 -0.624994 -1.06393e-18
17.9098 -0.624994 -1.06393e-18
17.9667 -0.624994 -1.06393e-18
18.0239 -0.624994 -1.06393e-18
18.0815 -0.624994 -1.06393e-18
18.1393 -0.624994 -1.06393e-18
18.1975 -0.624994 -1.06393e-18
18.256 -0.624994 -1.06393e-18
18.3149 -0.624994 -1.06393e-18
18.3742 -0.624994 -1.06393e-18
18.4338 -0.624994 -1.06393e-18
18.4938 -0.624994 -1.06393e-18
18.5542 -0.624994 -1.06393e-18
18.615 -0.624994 -1.06393e-18
18.6762 -0.624994 -1.06393e-18
18.7379 -0.624994 -1.06393e-18
18.8 -0.624994 -1.06393e-18
18.8625 -0.624994 -1.06393e-18
18.9255 -0.624994 -1.06393e-18
18.9891 -0.624994 -1.06393e-18
19.0531 -0.624994 -1.06393e-18
19.1177 -0.624994 -1.06393e-18
19.1828 -0.624994 -1.06393e-18
19.2484 -0.624994 -1.06393e-18
19.3147 -0.624994 -1.06393e-18
19.3816 -0.624994 -1.06393e-18
19.4491 -0.624994 -1.06393e-18
19.5173 -0.624994 -1.06393e-18
19.5862 -0.624994 -1.06393e-18
19.6558 -0.624994 -1.06393e-18
19.7262 -0.624994 -1.06393e-18
19.7974 -0.624994 -1.06393e-18
19.8694 -0.624994 -1.06393e-18
19.9423 -0.624994 -1.06393e-18
20.0162 -0.624994 -1.06393e-18
20.091 -0.624994 -1.06393e-18
20.1669 -0.624994 -1.06393e-18
20.244 -0.624994 -1.06393e-18
20.3222 -0.624994 -1.06393e-18
20.4016 -0.624994 -1.06393e-18
20.4825 -0.624994 -1.06393e-18
20.5648 -0.624994 -1.06393e-18
20.6487 -0.624994 -1.06393e-18
20.7344 -0.624994 -1.06393e-18
20.8219 -0.624994 -1.06393e-18
20.9115 -0.624994 -1.06393e-18
21.0034 -0.624994 -1.06393e-18
21.0979 -0.624994 -1.06393e-18
21.1952 -0.624994 -1.06393e-18
21.2959 -0.624994 -1.06393e-18
21.4004 -0.624994 -1.06393e-18
21.5093 -0.624994 -1.06393e-18
21.6237 -0.624994 -1.06393e-18
21.7448 -0.624994 -1.06393e-18
21.8747 -0.624994 -1.06393e-18
22.0165 -0.624994 -1.06393e-18
22.1768 -0.624994 -1.06393e-18
22.3723 -0.624994 -1.06393e-18


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.25Lambda0.5Nc1ClassicOneLoop/SigmaRTwoLoop.txt <==
-22.3723 -0.234691 -5.08541e-05
-22.1768 -0.234908 -3.31281e-05
-22.0165 -0.235041 -4.7513e-05
-21.8747 -0.235149 -3.65235e-05
-21.7448 -0.235236 -4.70258e-05
-21.6237 -0.235316 -3.83548e-05
-21.5093 -0.235388 -4.70567e-05
-21.4004 -0.235458 -3.96687e-05
-21.2959 -0.235526 -4.72807e-05
-21.1952 -0.235594 -4.07385e-05
-21.0979 -0.235662 -4.76123e-05
-21.0034 -0.23573 -4.17051e-05
-20.9115 -0.235799 -4.80751e-05
-20.8219 -0.235867 -4.27143e-05
-20.7344 -0.235932 -4.87614e-05
-20.6487 -0.235994 -4.38973e-05
-20.5648 -0.23605 -4.97182e-05
-20.4825 -0.2361 -4.52566e-05
-20.4016 -0.236144 -5.08494e-05
-20.3222 -0.236183 -4.66675e-05
-20.244 -0.236217 -5.20137e-05
-20.1669 -0.236247 -4.80366e-05
-20.091 -0.236274 -5.31573e-05
-20.0162 -0.236299 -4.93579e-05
-19.9423 -0.236321 -5.42871e-05
-19.8694 -0.236343 -5.065e-05
-19.7974 -0.236363 -5.5416e-05
-19.7262 -0.236382 -5.19277e-05
-19.6558 -0.236401 -5.65524e-05
-19.5862 -0.236419 -5.32004e-05
-19.5173 -0.236436 -5.77009e-05
-19.4491 -0.236453 -5.44742e-05
-19.3816 -0.23647 -5.88643e-05
-19.3147 -0.236487 -5.5753e-05
-19.2484 -0.236504 -6.00443e-05
-19.1828 -0.23652 -5.70397e-05
-19.1177 -0.236536 -6.12418e-05
-19.0531 -0.236552 -5.83365e-05
-18.9891 -0.236568 -6.24579e-05
-18.9255 -0.236584 -5.96452e-05
-18.8625 -0.2366 -6.36931e-05
-18.8 -0.236616 -6.09672e-05
-18.7379 -0.236632 -6.49481e-05
-18.6762 -0.236648 -6.23039e-05
-18.615 -0.236664 -6.62236e-05
-18.5542 -0.23668 -6.36565e-05
-18.4938 -0.236695 -6.75201e-05
-18.4338 -0.236711 -6.50262e-05
-18.3742 -0.236727 -6.88383e-05
-18.3149 -0.236743 -6.64139e-05
-18.256 -0.236759 -7.01787e-05
-18.1975 -0.236775 -6.78208e-05
-18.1393 -0.236791 -7.15421e-05
-18.0815 -0.236807 -6.92478e-05
-18.0239 -0.236824 -7.29291e-05
-17.9667 -0.23684 -7.06958e-05
-17.9098 -0.236856 -7.43403e-05
-17.8532 -0.236872 -7.21658e-05
-17.7969 -0.236889 -7.57765e-05
-17.7408 -0.236905 -7.36586e-05
-17.6851 -0.236922 -7.72383e-05
-17.6296 -0.236938 -7.51753e-05
-17.5744 -0.236955 -7.87265e-05
-17.5195 -0.236972 -7.67167e-05
-17.4648 -0.236989 -8.02418e-05
-17.4104 -0.237006 -7.82837e-05
-17.3562 -0.237023 -8.1785e-05
-17.3022 -0.23704 -7.98772e-05
-17.2485 -0.237057 -8.33568e-05
-17.195 -0.237074 -8.14982e-05
-17.1418 -0.237091 -8.49581e-05
-17.0887 -0.237109 -8.31476e-05
-17.0359 -0.237126 -8.65897e-05
-16.9833 -0.237144 -8.48263e-05
-16.9309 -0.237161 -8.82525e-05
-16.8787 -0.237179 -8.65352e-05
-16.8268 -0.237197 -8.99472e-05
-16.775 -0.237215 -8.82754e-05
-16.7234 -0.237233 -9.16749e-05
-16.672 -0.237251 -9.00478e-05
-16.6208 -0.23727 -9.34363e-05
-16.5697 -0.237288 -9.18534e-05
-16.5189 -0.237307 -9.52326e-05
-16.4682 -0.237325 -9.36933e-05
-16.4177 -0.237344 -9.70646e-05
-16.3674 -0.237363 -9.55685e-05
-16.3172 -0.237382 -9.89333e-05
-16.2672 -0.237401 -9.748e-05
-16.2174 -0.23742 -0.00010084
-16.1677 -0.237439 -9.9429e-05
-16.1182 -0.237459 -0.000102785
-16.0689 -0.237478 -0.000101417
-16.0197 -0.237498 -0.00010477
-15.9706 -0.237518 -0.000103444
-15.9217 -0.237538 -0.000106797
-15.873 -0.237558 -0.000105512
-15.8243 -0.237578 -0.000108865
-15.7759 -0.237598 -0.000107623
-15.7276 -0.237619 -0.000110977
-15.6794 -0.237639 -0.000109776
-15.6313 -0.23766 -0.000113134
-15.5834 -0.237681 -0.000111975
-15.5356 -0.237702 -0.000115337
-15.488 -0.237723 -0.000114219
-15.4404 -0.237744 -0.000117587
-15.393 -0.237766 -0.000116511
-15.3458 -0.237787 -0.000119885
-15.2986 -0.237809 -0.000118852
-15.2516 -0.237831 -0.000122234
-15.2047 -0.237853 -0.000121243
-15.1579 -0.237875 -0.000124634
-15.1112 -0.237897 -0.000123686
-15.0647 -0.23792 -0.000127087
-15.0182 -0.237943 -0.000126182
-14.9719 -0.237965 -0.000129594
-14.9257 -0.237988 -0.000128732
-14.8796 -0.238012 -0.000132158
-14.8336 -0.238035 -0.00013134
-14.7877 -0.238058 -0.000134779
-14.7419 -0.238082 -0.000134005
-14.6962 -0.238106 -0.00013746
-14.6506 -0.23813 -0.000136731
-14.6052 -0.238154 -0.000140202
-14.5598 -0.238179 -0.000139518
-14.5145 -0.238203 -0.000143007
-14.4693 -0.238228 -0.000142369
-14.4243 -0.238253 -0.000145878
-14.3793 -0.238278 -0.000145286
-14.3344 -0.238304 -0.000148815
-14.2896 -0.238329 -0.000148271
-14.2449 -0.238355 -0.000151821
-14.2003 -0.238381 -0.000151325
-14.1558 -0.238407 -0.000154899
-14.1113 -0.238433 -0.000154451
-14.067 -0.23846 -0.00015805
-14.0227 -0.238487 -0.000157651
-13.9786 -0.238514 -0.000161276
-13.9345 -0.238541 -0.000160928
-13.8905 -0.238568 -0.00016458
-13.8466 -0.238596 -0.000164283
-13.8028 -0.238624 -0.000167965
-13.759 -0.238652 -0.00016772
-13.7153 -0.23868 -0.000171432
-13.6718 -0.238709 -0.000171241
-13.6283 -0.238737 -0.000174986
-13.5848 -0.238766 -0.000174848
-13.5415 -0.238796 -0.000178627
-13.4982 -0.238825 -0.000178545
-13.455 -0.238855 -0.000182359
-13.4119 -0.238885 -0.000182335
-13.3689 -0.238915 -0.000186186
-13.3259 -0.238946 -0.000186219
-13.283 -0.238977 -0.000190109
-13.2402 -0.239008 -0.000190202
-13.1974 -0.239039 -0.000194133
-13.1547 -0.23907 -0.000194287
-13.1121 -0.239102 -0.000198261
-13.0696 -0.239134 -0.000198477
-13.0271 -0.239167 -0.000202495
-12.9847 -0.239199 -0.000202775
-12.9424 -0.239232 -0.00020684
-12.9001 -0.239266 -0.000207185
-12.8579 -0.239299 -0.000211299
-12.8158 -0.239333 -0.000211712
-12.7737 -0.239367 -0.000215876
-12.7317 -0.239402 -0.000216358
-12.6898 -0.239436 -0.000220576
-12.6479 -0.239472 -0.000221129
-12.6061 -0.239507 -0.000225402
-12.5643 -0.239543 -0.000226028
-12.5226 -0.239579 -0.000230358
-12.481 -0.239615 -0.000231059
-12.4394 -0.239652 -0.00023545
-12.3979 -0.239689 -0.000236228
-12.3565 -0.239726 -0.000240681
-12.3151 -0.239764 -0.000241539
-12.2738 -0.239802 -0.000246058
-12.2325 -0.23984 -0.000246998
-12.1913 -0.239879 -0.000251585
-12.1501 -0.239918 -0.000252609
-12.109 -0.239958 -0.000257267
-12.068 -0.239998 -0.000258378
-12.027 -0.240038 -0.00026311
-11.986 -0.240079 -0.000264311
-11.9452 -0.24012 -0.00026912
-11.9043 -0.240161 -0.000270414
-11.8636 -0.240203 -0.000275303
-11.8228 -0.240246 -0.000276692
-11.7822 -0.240288 -0.000281665
-11.7415 -0.240331 -0.000283154
-11.701 -0.240375 -0.000288213
-11.6605 -0.240419 -0.000289804
-11.62 -0.240463 -0.000294954
-11.5796 -0.240508 -0.000296651
-11.5392 -0.240553 -0.000301896
-11.4989 -0.240599 -0.000303702
-11.4587 -0.240645 -0.000309046
-11.4184 -0.240692 -0.000310965
-11.3783 -0.240739 -0.000316411
-11.3381 -0.240787 -0.000318448
-11.2981 -0.240835 -0.000324001
-11.2581 -0.240884 -0.000326159
-11.2181 -0.240933 -0.000331824
-11.1781 -0.240982 -0.000334108
-11.1383 -0.241033 -0.000339889
-11.0984 -0.241083 -0.000342304
-11.0586 -0.241135 -0.000348206
-11.0189 -0.241186 -0.000350756
-10.9792 -0.241239 -0.000356785
-10.9395 -0.241291 -0.000359476
-10.8999 -0.241345 -0.000365636
-10.8603 -0.241399 -0.000368473
-10.8208 -0.241453 -0.000374772
-10.7813 -0.241509 -0.00037776
-10.7418 -0.241564 -0.000384202
-10.7024 -0.241621 -0.000387348
-10.6631 -0.241678 -0.00039394
-10.6238 -0.241735 -0.00039725
-10.5845 -0.241794 -0.000403998
-10.5452 -0.241853 -0.000407479
-10.506 -0.241912 -0.000414391
-10.4669 -0.241972 -0.000418049
-10.4278 -0.242033 -0.000425131
-10.3887 -0.242095 -0.000428974
-10.3496 -0.242157 -0.000436235
-10.3106 -0.24222 -0.000440271
-10.2717 -0.242284 -0.000447718
-10.2328 -0.242348 -0.000451954
-10.1939 -0.242414 -0.000459597
-10.155 -0.242479 -0.000464042
-10.1162 -0.242546 -0.000471889
-10.0774 -0.242614 -0.000476552
-10.0387 -0.242682 -0.000484612
-10 -0.242751 -0.000489503
-9.96134 -0.242821 -0.000497787
-9.92271 -0.242892 -0.000502916
-9.88412 -0.242963 -0.000511433
-9.84557 -0.243036 -0.00051681
-9.80704 -0.243109 -0.000525573
-9.76856 -0.243183 -0.00053121
-9.73011 -0.243259 -0.00054023
-9.69169 -0.243335 -0.000546138
-9.65331 -0.243412 -0.000555427
-9.61496 -0.243489 -0.00056162
-9.57664 -0.243568 -0.000571191
-9.53836 -0.243648 -0.000577681
-9.50011 -0.243729 -0.000587548
-9.46189 -0.243811 -0.00059435
-9.42371 -0.243894 -0.000604528
-9.38556 -0.243978 -0.000611657
-9.34744 -0.244063 -0.000622162
-9.30935 -0.244149 -0.000629633
-9.2713 -0.244236 -0.00064048
-9.23327 -0.244325 -0.000648311
-9.19528 -0.244414 -0.000659519
-9.15732 -0.244505 -0.000667727
-9.11939 -0.244597 -0.000679314
-9.08149 -0.24469 -0.000687919
-9.04362 -0.244784 -0.000699904
-9.00578 -0.24488 -0.000708926
-8.96797 -0.244977 -0.000721331
-8.93019 -0.245075 -0.000730791
-8.89244 -0.245175 -0.000743639
-8.85471 -0.245276 -0.00075356
-8.81702 -0.245378 -0.000766873
-8.77936 -0.245481 -0.00077728
-8.74172 -0.245587 -0.000791084
-8.70412 -0.245693 -0.000802003
-8.66654 -0.245801 -0.000816326
-8.62899 -0.245911 -0.000827784
-8.59146 -0.246022 -0.000842655
-8.55397 -0.246135 -0.000854682
-8.5165 -0.246249 -0.00087013
-8.47906 -0.246365 -0.000882759
-8.44165 -0.246482 -0.000898818
-8.40426 -0.246602 -0.000912082
-8.3669 -0.246723 -0.000928788
-8.32956 -0.246846 -0.000942723
-8.29226 -0.24697 -0.000960113
-8.25497 -0.247097 -0.000974758
-8.21772 -0.247225 -0.000992873
-8.18049 -0.247355 -0.00100827
-8.14328 -0.247488 -0.00102715
-8.1061 -0.247622 -0.00104335
-8.06895 -0.247758 -0.00106304
-8.03182 -0.247897 -0.00108009
-7.99471 -0.248037 -0.00110065
-7.95763 -0.24818 -0.00111858
-7.92058 -0.248325 -0.00114006
-7.88355 -0.248472 -0.00115895
-7.84654 -0.248622 -0.00118141
-7.80955 -0.248773 -0.00120131
-7.77259 -0.248928 -0.00122481
-7.73566 -0.249085 -0.00124579
-7.69874 -0.249244 -0.00127039
-7.66185 -0.249406 -0.00129252
-7.62498 -0.249571 -0.0013183
-7.58814 -0.249738 -0.00134166
-7.55132 -0.249908 -0.0013687
-7.51452 -0.250081 -0.00139335
-7.47774 -0.250257 -0.00142174
-7.44099 -0.250436 -0.00144779
-7.40425 -0.250617 -0.0014776
-7.36754 -0.250802 -0.00150515
-7.33085 -0.25099 -0.0015365
-7.29418 -0.251182 -0.00156564
-7.25754 -0.251377 -0.00159863
-7.22091 -0.251575 -0.00162948
-7.18431 -0.251776 -0.00166424
-7.14772 -0.251982 -0.00169691
-7.11116 -0.25219 -0.00173357
-7.07462 -0.252403 -0.00176821
-7.0381 -0.25262 -0.00180689
-7.00159 -0.25284 -0.00184364
-6.96511 -0.253065 -0.00188451
-6.92865 -0.253293 -0.00192353
-6.89221 -0.253526 -0.00196676
-6.85579 -0.253764 -0.00200823
-6.81938 -0.254006 -0.00205399
-6.783 -0.254252 -0.0020981
-6.74664 -0.254503 -0.00214659
-6.71029 -0.254759 -0.00219355
-6.67397 -0.25502 -0.00224501
-6.63766 -0.255286 -0.00229505
-6.60137 -0.255558 -0.00234971
-6.5651 -0.255835 -0.00240308
-6.52885 -0.256117 -0.00246121
-6.49262 -0.256405 -0.0025182
-6.4564 -0.256699 -0.00258009
-6.42021 -0.256999 -0.00264101
-6.38403 -0.257305 -0.00270699
-6.34786 -0.257618 -0.00277218
-6.31172 -0.257937 -0.00284261
-6.27559 -0.258263 -0.00291245
-6.23949 -0.258595 -0.00298772
-6.20339 -0.258935 -0.00306263
-6.16732 -0.259282 -0.0031432
-6.13126 -0.259637 -0.00322365
-6.09522 -0.26 -0.00331001
-6.05919 -0.260371 -0.00339652
-6.02319 -0.26075 -0.00348922
-5.9872 -0.261137 -0.00358238
-5.95122 -0.261533 -0.00368203
-5.91526 -0.261939 -0.00378248
-5.87932 -0.262354 -0.00388978
-5.84339 -0.262778 -0.00399825
-5.80748 -0.263212 -0.00411397
-5.77158 -0.263657 -0.00423128
-5.7357 -0.264112 -0.00435629
-5.69984 -0.264578 -0.00448337
-5.66399 -0.265056 -0.00461864
-5.62815 -0.265545 -0.00475653
-5.59233 -0.266046 -0.00490317
-5.55653 -0.26656 -0.00505304
-5.52074 -0.267086 -0.00521231
-5.48497 -0.267626 -0.0053755
-5.4492 -0.26818 -0.00554881
-5.41346 -0.268748 -0.00572682
-5.37773 -0.26933 -0.00591579
-5.34201 -0.269928 -0.00611036
-5.30631 -0.270542 -0.00631683
-5.27062 -0.271172 -0.00652992
-5.23494 -0.271818 -0.00675599
-5.19928 -0.272483 -0.00698985
-5.16363 -0.273165 -0.00723794
-5.128 -0.273866 -0.00749515
-5.09237 -0.274586 -0.00776802
-5.05677 -0.275327 -0.00805156
-5.02117 -0.276088 -0.00835241
-4.98559 -0.276871 -0.0086657
-4.95002 -0.277676 -0.00899821
-4.91446 -0.278504 -0.00934521
-4.87892 -0.279356 -0.00971364
-4.84339 -0.280232 -0.010099
-4.80787 -0.281135 -0.0105083
-4.77237 -0.282063 -0.0109372
-4.73687 -0.283019 -0.0113932
-4.70139 -0.284003 -0.011872
-4.66592 -0.285017 -0.0123814
-4.63046 -0.286061 -0.0129173
-4.59502 -0.287135 -0.0134879
-4.55958 -0.288242 -0.0140895
-4.52416 -0.289382 -0.0147305
-4.48875 -0.290556 -0.0154077
-4.45335 -0.291765 -0.01613
-4.41797 -0.29301 -0.0168945
-4.38259 -0.294291 -0.0177107
-4.34722 -0.29561 -0.0185764
-4.31187 -0.296967 -0.0195014
-4.27653 -0.298362 -0.0204844
-4.24119 -0.299797 -0.0215358
-4.20587 -0.301271 -0.022655
-4.17056 -0.302784 -0.0238534
-4.13526 -0.304337 -0.0251312
-4.09997 -0.305928 -0.0265007
-4.06469 -0.307556 -0.0279631
-4.02942 -0.309221 -0.0295317
-3.99416 -0.31092 -0.0312089
-3.95891 -0.31265 -0.0330091
-3.92367 -0.314409 -0.0349359
-3.88844 -0.31619 -0.0370047
-3.85322 -0.31799 -0.0392203
-3.81801 -0.319801 -0.0415993
-3.7828 -0.321615 -0.0441474
-3.74761 -0.323422 -0.046882
-3.71243 -0.32521 -0.0498093
-3.67726 -0.326966 -0.0529471
-3.64209 -0.328672 -0.0563012
-3.60694 -0.330311 -0.0598887
-3.57179 -0.331859 -0.0637139
-3.53665 -0.333292 -0.0677913
-3.50152 -0.334583 -0.0721218
-3.4664 -0.335698 -0.0767149
-3.43129 -0.336605 -0.0815651
-3.39619 -0.337264 -0.0866739
-3.36109 -0.337638 -0.0920256
-3.32601 -0.337683 -0.0976096
-3.29093 -0.337357 -0.103397
-3.25586 -0.33662 -0.109361
-3.2208 -0.335432 -0.115456
-3.18574 -0.333759 -0.121638
-3.1507 -0.331571 -0.127844
-3.11566 -0.328851 -0.134013
-3.08063 -0.32559 -0.14007
-3.0456 -0.321791 -0.145943
-3.01059 -0.317475 -0.151552
-2.97558 -0.312673 -0.156828
-2.94058 -0.307433 -0.161696
-2.90558 -0.301816 -0.166104
-2.87059 -0.295893 -0.169997
-2.83561 -0.289742 -0.17335
-2.80064 -0.283447 -0.176138
-2.76567 -0.277091 -0.178365
-2.73071 -0.270754 -0.18004
-2.69576 -0.264511 -0.181194
-2.66081 -0.258429 -0.181862
-2.62587 -0.252562 -0.182096
-2.59094 -0.246956 -0.181945
-2.55601 -0.241643 -0.181471
-2.52109 -0.236646 -0.180726
-2.48617 -0.231977 -0.179775
-2.45126 -0.22764 -0.178667
-2.41636 -0.223629 -0.177459
-2.38146 -0.219934 -0.176192
-2.34657 -0.21654 -0.174915
-2.31168 -0.213426 -0.173661
-2.2768 -0.210572 -0.172466
-2.24192 -0.207952 -0.171356
-2.20705 -0.20554 -0.170359
-2.17219 -0.203312 -0.16949
-2.13733 -0.201239 -0.168773
-2.10247 -0.199294 -0.168216
-2.06762 -0.197452 -0.167836
-2.03278 -0.195685 -0.167637
-1.99794 -0.193966 -0.167632
-1.9631 -0.192269 -0.167819
-1.92827 -0.190566 -0.168209
-1.89345 -0.188831 -0.168796
-1.85862 -0.187035 -0.169587
-1.82381 -0.185151 -0.170573
-1.78899 -0.18315 -0.171757
-1.75419 -0.181003 -0.173125
-1.71938 -0.17868 -0.174676
-1.68458 -0.17615 -0.176391
-1.64979 -0.173382 -0.178262
-1.61499 -0.170343 -0.180262
-1.58021 -0.167003 -0.182376
-1.54542 -0.163331 -0.184568
-1.51064 -0.159295 -0.186811
-1.47586 -0.154869 -0.18906
-1.44109 -0.150027 -0.191276
-1.40632 -0.14475 -0.1934
-1.37155 -0.139022 -0.19538
-1.33679 -0.132838 -0.197147
-1.30203 -0.126199 -0.198639
-1.26727 -0.11912 -0.199779
-1.23251 -0.111625 -0.200499
-1.19776 -0.103756 -0.200722
-1.16301 -0.0955642 -0.200386
-1.12827 -0.0871174 -0.199427
-1.09352 -0.0784949 -0.197799
-1.05878 -0.0697864 -0.195462
-1.02405 -0.0610888 -0.192404
-0.989309 -0.0525029 -0.188616
-0.954576 -0.0441284 -0.184123
-0.919844 -0.0360604 -0.178955
-0.885115 -0.0283846 -0.173172
-0.850388 -0.0211742 -0.166835
-0.815663 -0.0144871 -0.160027
-0.78094 -0.00836472 -0.152827
-0.746219 -0.0028313 -0.145329
-0.711499 0.00210534 -0.137612
-0.676781 0.00645232 -0.129765
-0.642065 0.0102296 -0.121857
-0.60735 0.0134677 -0.113959
-0.572637 0.0162047 -0.106122
-0.537925 0.0184844 -0.0983977
-0.503214 0.0203534 -0.0908169
-0.468504 0.0218596 -0.083411
-0.433796 0.0230505 -0.0761919
-0.399089 0.0239719 -0.0691745
-0.364382 0.0246668 -0.0623559
-0.329676 0.0251751 -0.0557383
-0.294972 0.0255329 -0.0493082
-0.260267 0.0257726 -0.043059
-0.225564 0.0259226 -0.03697
-0.190861 0.0260072 -0.0310289
-0.156158 0.0260471 -0.0252106
-0.121456 0.0260592 -0.0194995
-0.0867541 0.0260568 -0.0138677
-0.0520524 0.0260497 -0.00829791
-0.0173508 0.0260446 -0.00276106
0.0173508 0.0260446 0.00276106
0.0520524 0.0260497 0.00829791
0.0867541 0.0260568 0.0138677
0.121456 0.0260592 0.0194995
0.156158 0.0260471 0.0252106
0.190861 0.0260072 0.0310289
0.225564 0.0259226 0.03697
0.260267 0.0257726 0.043059
0.294972 0.0255329 0.0493082
0.329676 0.0251751 0.0557383
0.364382 0.0246668 0.0623559
0.399089 0.0239719 0.0691745
0.433796 0.0230505 0.0761919
0.468504 0.0218596 0.083411
0.503214 0.0203534 0.0908169
0.537925 0.0184844 0.0983977
0.572637 0.0162047 0.106122
0.60735 0.0134677 0.113959
0.642065 0.0102296 0.121857
0.676781 0.00645232 0.129765
0.711499 0.00210534 0.137612
0.746219 -0.0028313 0.145329
0.78094 -0.00836472 0.152827
0.815663 -0.0144871 0.160027
0.850388 -0.0211742 0.166835
0.885115 -0.0283846 0.173172
0.919844 -0.0360604 0.178955
0.954576 -0.0441284 0.184123
0.989309 -0.0525029 0.188616
1.02405 -0.0610888 0.192404
1.05878 -0.0697864 0.195462
1.09352 -0.0784949 0.197799
1.12827 -0.0871174 0.199427
1.16301 -0.0955642 0.200386
1.19776 -0.103756 0.200722
1.23251 -0.111625 0.200499
1.26727 -0.11912 0.199779
1.30203 -0.126199 0.198639
1.33679 -0.132838 0.197147
1.37155 -0.139022 0.19538
1.40632 -0.14475 0.1934
1.44109 -0.150027 0.191276
1.47586 -0.154869 0.18906
1.51064 -0.159295 0.186811
1.54542 -0.163331 0.184568
1.58021 -0.167003 0.182376
1.61499 -0.170343 0.180262
1.64979 -0.173382 0.178262
1.68458 -0.17615 0.176391
1.71938 -0.17868 0.174676
1.75419 -0.181003 0.173125
1.78899 -0.18315 0.171757
1.82381 -0.185151 0.170573
1.85862 -0.187035 0.169587
1.89345 -0.188831 0.168796
1.92827 -0.190566 0.168209
1.9631 -0.192269 0.167819
1.99794 -0.193966 0.167632
2.03278 -0.195685 0.167637
2.06762 -0.197452 0.167836
2.10247 -0.199294 0.168216
2.13733 -0.201239 0.168773
2.17219 -0.203312 0.16949
2.20705 -0.20554 0.170359
2.24192 -0.207952 0.171356
2.2768 -0.210572 0.172466
2.31168 -0.213426 0.173661
2.34657 -0.21654 0.174915
2.38146 -0.219934 0.176192
2.41636 -0.223629 0.177459
2.45126 -0.22764 0.178667
2.48617 -0.231977 0.179775
2.52109 -0.236646 0.180726
2.55601 -0.241643 0.181471
2.59094 -0.246956 0.181945
2.62587 -0.252562 0.182096
2.66081 -0.258429 0.181862
2.69576 -0.264511 0.181194
2.73071 -0.270754 0.18004
2.76567 -0.277091 0.178365
2.80064 -0.283447 0.176138
2.83561 -0.289742 0.17335
2.87059 -0.295893 0.169997
2.90558 -0.301816 0.166104
2.94058 -0.307433 0.161696
2.97558 -0.312673 0.156828
3.01059 -0.317475 0.151552
3.0456 -0.321791 0.145943
3.08063 -0.32559 0.14007
3.11566 -0.328851 0.134013
3.1507 -0.331571 0.127844
3.18574 -0.333759 0.121638
3.2208 -0.335432 0.115456
3.25586 -0.33662 0.109361
3.29093 -0.337357 0.103397
3.32601 -0.337683 0.0976096
3.36109 -0.337638 0.0920256
3.39619 -0.337264 0.0866739
3.43129 -0.336605 0.0815651
3.4664 -0.335698 0.0767149
3.50152 -0.334583 0.0721218
3.53665 -0.333292 0.0677913
3.57179 -0.331859 0.0637139
3.60694 -0.330311 0.0598887
3.64209 -0.328672 0.0563012
3.67726 -0.326966 0.0529471
3.71243 -0.32521 0.0498093
3.74761 -0.323422 0.046882
3.7828 -0.321615 0.0441474
3.81801 -0.319801 0.0415993
3.85322 -0.31799 0.0392203
3.88844 -0.31619 0.0370047
3.92367 -0.314409 0.0349359
3.95891 -0.31265 0.0330091
3.99416 -0.31092 0.0312089
4.02942 -0.309221 0.0295317
4.06469 -0.307556 0.0279631
4.09997 -0.305928 0.0265007
4.13526 -0.304337 0.0251312
4.17056 -0.302784 0.0238534
4.20587 -0.301271 0.022655
4.24119 -0.299797 0.0215358
4.27653 -0.298362 0.0204844
4.31187 -0.296967 0.0195014
4.34722 -0.29561 0.0185764
4.38259 -0.294291 0.0177107
4.41797 -0.29301 0.0168945
4.45335 -0.291765 0.01613
4.48875 -0.290556 0.0154077
4.52416 -0.289382 0.0147305
4.55958 -0.288242 0.0140895
4.59502 -0.287135 0.0134879
4.63046 -0.286061 0.0129173
4.66592 -0.285017 0.0123814
4.70139 -0.284003 0.011872
4.73687 -0.283019 0.0113932
4.77237 -0.282063 0.0109372
4.80787 -0.281135 0.0105083
4.84339 -0.280232 0.010099
4.87892 -0.279356 0.00971364
4.91446 -0.278504 0.00934521
4.95002 -0.277676 0.00899821
4.98559 -0.276871 0.0086657
5.02117 -0.276088 0.00835241
5.05677 -0.275327 0.00805156
5.09237 -0.274586 0.00776802
5.128 -0.273866 0.00749515
5.16363 -0.273165 0.00723794
5.19928 -0.272483 0.00698985
5.23494 -0.271818 0.00675599
5.27062 -0.271172 0.00652992
5.30631 -0.270542 0.00631683
5.34201 -0.269928 0.00611036
5.37773 -0.26933 0.00591579
5.41346 -0.268748 0.00572682
5.4492 -0.26818 0.00554881
5.48497 -0.267626 0.0053755
5.52074 -0.267086 0.00521231
5.55653 -0.26656 0.00505304
5.59233 -0.266046 0.00490317
5.62815 -0.265545 0.00475653
5.66399 -0.265056 0.00461864
5.69984 -0.264578 0.00448337
5.7357 -0.264112 0.00435629
5.77158 -0.263657 0.00423128
5.80748 -0.263212 0.00411397
5.84339 -0.262778 0.00399825
5.87932 -0.262354 0.00388978
5.91526 -0.261939 0.00378248
5.95122 -0.261533 0.00368203
5.9872 -0.261137 0.00358238
6.02319 -0.26075 0.00348922
6.05919 -0.260371 0.00339652
6.09522 -0.26 0.00331001
6.13126 -0.259637 0.00322365
6.16732 -0.259282 0.0031432
6.20339 -0.258935 0.00306263
6.23949 -0.258595 0.00298772
6.27559 -0.258263 0.00291245
6.31172 -0.257937 0.00284261
6.34786 -0.257618 0.00277218
6.38403 -0.257305 0.00270699
6.42021 -0.256999 0.00264101
6.4564 -0.256699 0.00258009
6.49262 -0.256405 0.0025182
6.52885 -0.256117 0.00246121
6.5651 -0.255835 0.00240308
6.60137 -0.255558 0.00234971
6.63766 -0.255286 0.00229505
6.67397 -0.25502 0.00224501
6.71029 -0.254759 0.00219355
6.74664 -0.254503 0.00214659
6.783 -0.254252 0.0020981
6.81938 -0.254006 0.00205399
6.85579 -0.253764 0.00200823
6.89221 -0.253526 0.00196676
6.92865 -0.253293 0.00192353
6.96511 -0.253065 0.00188451
7.00159 -0.25284 0.00184364
7.0381 -0.25262 0.00180689
7.07462 -0.252403 0.00176821
7.11116 -0.25219 0.00173357
7.14772 -0.251982 0.00169691
7.18431 -0.251776 0.00166424
7.22091 -0.251575 0.00162948
7.25754 -0.251377 0.00159863
7.29418 -0.251182 0.00156564
7.33085 -0.25099 0.0015365
7.36754 -0.250802 0.00150515
7.40425 -0.250617 0.0014776
7.44099 -0.250436 0.00144779
7.47774 -0.250257 0.00142174
7.51452 -0.250081 0.00139335
7.55132 -0.249908 0.0013687
7.58814 -0.249738 0.00134166
7.62498 -0.249571 0.0013183
7.66185 -0.249406 0.00129252
7.69874 -0.249244 0.00127039
7.73566 -0.249085 0.00124579
7.77259 -0.248928 0.00122481
7.80955 -0.248773 0.00120131
7.84654 -0.248622 0.00118141
7.88355 -0.248472 0.00115895
7.92058 -0.248325 0.00114006
7.95763 -0.24818 0.00111858
7.99471 -0.248037 0.00110065
8.03182 -0.247897 0.00108009
8.06895 -0.247758 0.00106304
8.1061 -0.247622 0.00104335
8.14328 -0.247488 0.00102715
8.18049 -0.247355 0.00100827
8.21772 -0.247225 0.000992873
8.25497 -0.247097 0.000974758
8.29226 -0.24697 0.000960113
8.32956 -0.246846 0.000942723
8.3669 -0.246723 0.000928788
8.40426 -0.246602 0.000912082
8.44165 -0.246482 0.000898818
8.47906 -0.246365 0.000882759
8.5165 -0.246249 0.00087013
8.55397 -0.246135 0.000854682
8.59146 -0.246022 0.000842655
8.62899 -0.245911 0.000827784
8.66654 -0.245801 0.000816326
8.70412 -0.245693 0.000802003
8.74172 -0.245587 0.000791084
8.77936 -0.245481 0.00077728
8.81702 -0.245378 0.000766873
8.85471 -0.245276 0.00075356
8.89244 -0.245175 0.000743639
8.93019 -0.245075 0.000730791
8.96797 -0.244977 0.000721331
9.00578 -0.24488 0.000708926
9.04362 -0.244784 0.000699904
9.08149 -0.24469 0.000687919
9.11939 -0.244597 0.000679314
9.15732 -0.244505 0.000667727
9.19528 -0.244414 0.000659519
9.23327 -0.244325 0.000648311
9.2713 -0.244236 0.00064048
9.30935 -0.244149 0.000629633
9.34744 -0.244063 0.000622162
9.38556 -0.243978 0.000611657
9.42371 -0.243894 0.000604528
9.46189 -0.243811 0.00059435
9.50011 -0.243729 0.000587548
9.53836 -0.243648 0.000577681
9.57664 -0.243568 0.000571191
9.61496 -0.243489 0.00056162
9.65331 -0.243412 0.000555427
9.69169 -0.243335 0.000546138
9.73011 -0.243259 0.00054023
9.76856 -0.243183 0.00053121
9.80704 -0.243109 0.000525573
9.84557 -0.243036 0.00051681
9.88412 -0.242963 0.000511433
9.92271 -0.242892 0.000502916
9.96134 -0.242821 0.000497787
10 -0.242751 0.000489503
10.0387 -0.242682 0.000484612
10.0774 -0.242614 0.000476552
10.1162 -0.242546 0.000471889
10.155 -0.242479 0.000464042
10.1939 -0.242414 0.000459597
10.2328 -0.242348 0.000451954
10.2717 -0.242284 0.000447718
10.3106 -0.24222 0.000440271
10.3496 -0.242157 0.000436235
10.3887 -0.242095 0.000428974
10.4278 -0.242033 0.000425131
10.4669 -0.241972 0.000418049
10.506 -0.241912 0.000414391
10.5452 -0.241853 0.000407479
10.5845 -0.241794 0.000403998
10.6238 -0.241735 0.00039725
10.6631 -0.241678 0.00039394
10.7024 -0.241621 0.000387348
10.7418 -0.241564 0.000384202
10.7813 -0.241509 0.00037776
10.8208 -0.241453 0.000374772
10.8603 -0.241399 0.000368473
10.8999 -0.241345 0.000365636
10.9395 -0.241291 0.000359476
10.9792 -0.241239 0.000356785
11.0189 -0.241186 0.000350756
11.0586 -0.241135 0.000348206
11.0984 -0.241083 0.000342304
11.1383 -0.241033 0.000339889
11.1781 -0.240982 0.000334108
11.2181 -0.240933 0.000331824
11.2581 -0.240884 0.000326159
11.2981 -0.240835 0.000324001
11.3381 -0.240787 0.000318448
11.3783 -0.240739 0.000316411
11.4184 -0.240692 0.000310965
11.4587 -0.240645 0.000309046
11.4989 -0.240599 0.000303702
11.5392 -0.240553 0.000301896
11.5796 -0.240508 0.000296651
11.62 -0.240463 0.000294954
11.6605 -0.240419 0.000289804
11.701 -0.240375 0.000288213
11.7415 -0.240331 0.000283154
11.7822 -0.240288 0.000281665
11.8228 -0.240246 0.000276692
11.8636 -0.240203 0.000275303
11.9043 -0.240161 0.000270414
11.9452 -0.24012 0.00026912
11.986 -0.240079 0.000264311
12.027 -0.240038 0.00026311
12.068 -0.239998 0.000258378
12.109 -0.239958 0.000257267
12.1501 -0.239918 0.000252609
12.1913 -0.239879 0.000251585
12.2325 -0.23984 0.000246998
12.2738 -0.239802 0.000246058
12.3151 -0.239764 0.000241539
12.3565 -0.239726 0.000240681
12.3979 -0.239689 0.000236228
12.4394 -0.239652 0.00023545
12.481 -0.239615 0.000231059
12.5226 -0.239579 0.000230358
12.5643 -0.239543 0.000226028
12.6061 -0.239507 0.000225402
12.6479 -0.239472 0.000221129
12.6898 -0.239436 0.000220576
12.7317 -0.239402 0.000216358
12.7737 -0.239367 0.000215876
12.8158 -0.239333 0.000211712
12.8579 -0.239299 0.000211299
12.9001 -0.239266 0.000207185
12.9424 -0.239232 0.00020684
12.9847 -0.239199 0.000202775
13.0271 -0.239167 0.000202495
13.0696 -0.239134 0.000198477
13.1121 -0.239102 0.000198261
13.1547 -0.23907 0.000194287
13.1974 -0.239039 0.000194133
13.2402 -0.239008 0.000190202
13.283 -0.238977 0.000190109
13.3259 -0.238946 0.000186219
13.3689 -0.238915 0.000186186
13.4119 -0.238885 0.000182335
13.455 -0.238855 0.000182359
13.4982 -0.238825 0.000178545
13.5415 -0.238796 0.000178627
13.5848 -0.238766 0.000174848
13.6283 -0.238737 0.000174986
13.6718 -0.238709 0.000171241
13.7153 -0.23868 0.000171432
13.759 -0.238652 0.00016772
13.8028 -0.238624 0.000167965
13.8466 -0.238596 0.000164283
13.8905 -0.238568 0.00016458
13.9345 -0.238541 0.000160928
13.9786 -0.238514 0.000161276
14.0227 -0.238487 0.000157651
14.067 -0.23846 0.00015805
14.1113 -0.238433 0.000154451
14.1558 -0.238407 0.000154899
14.2003 -0.238381 0.000151325
14.2449 -0.238355 0.000151821
14.2896 -0.238329 0.000148271
14.3344 -0.238304 0.000148815
14.3793 -0.238278 0.000145286
14.4243 -0.238253 0.000145878
14.4693 -0.238228 0.000142369
14.5145 -0.238203 0.000143007
14.5598 -0.238179 0.000139518
14.6052 -0.238154 0.000140202
14.6506 -0.23813 0.000136731
14.6962 -0.238106 0.00013746
14.7419 -0.238082 0.000134005
14.7877 -0.238058 0.000134779
14.8336 -0.238035 0.00013134
14.8796 -0.238012 0.000132158
14.9257 -0.237988 0.000128732
14.9719 -0.237965 0.000129594
15.0182 -0.237943 0.000126182
15.0647 -0.23792 0.000127087
15.1112 -0.237897 0.000123686
15.1579 -0.237875 0.000124634
15.2047 -0.237853 0.000121243
15.2516 -0.237831 0.000122234
15.2986 -0.237809 0.000118852
15.3458 -0.237787 0.000119885
15.393 -0.237766 0.000116511
15.4404 -0.237744 0.000117587
15.488 -0.237723 0.000114219
15.5356 -0.237702 0.000115337
15.5834 -0.237681 0.000111975
15.6313 -0.23766 0.000113134
15.6794 -0.237639 0.000109776
15.7276 -0.237619 0.000110977
15.7759 -0.237598 0.000107623
15.8243 -0.237578 0.000108865
15.873 -0.237558 0.000105512
15.9217 -0.237538 0.000106797
15.9706 -0.237518 0.000103444
16.0197 -0.237498 0.00010477
16.0689 -0.237478 0.000101417
16.1182 -0.237459 0.000102785
16.1677 -0.237439 9.9429e-05
16.2174 -0.23742 0.00010084
16.2672 -0.237401 9.748e-05
16.3172 -0.237382 9.89333e-05
16.3674 -0.237363 9.55685e-05
16.4177 -0.237344 9.70646e-05
16.4682 -0.237325 9.36933e-05
16.5189 -0.237307 9.52326e-05
16.5697 -0.237288 9.18534e-05
16.6208 -0.23727 9.34363e-05
16.672 -0.237251 9.00478e-05
16.7234 -0.237233 9.16749e-05
16.775 -0.237215 8.82754e-05
16.8268 -0.237197 8.99472e-05
16.8787 -0.237179 8.65352e-05
16.9309 -0.237161 8.82525e-05
16.9833 -0.237144 8.48263e-05
17.0359 -0.237126 8.65897e-05
17.0887 -0.237109 8.31476e-05
17.1418 -0.237091 8.49581e-05
17.195 -0.237074 8.14982e-05
17.2485 -0.237057 8.33568e-05
17.3022 -0.23704 7.98772e-05
17.3562 -0.237023 8.1785e-05
17.4104 -0.237006 7.82837e-05
17.4648 -0.236989 8.02418e-05
17.5195 -0.236972 7.67167e-05
17.5744 -0.236955 7.87265e-05
17.6296 -0.236938 7.51753e-05
17.6851 -0.236922 7.72383e-05
17.7408 -0.236905 7.36586e-05
17.7969 -0.236889 7.57765e-05
17.8532 -0.236872 7.21658e-05
17.9098 -0.236856 7.43403e-05
17.9667 -0.23684 7.06958e-05
18.0239 -0.236824 7.29291e-05
18.0815 -0.236807 6.92478e-05
18.1393 -0.236791 7.15421e-05
18.1975 -0.236775 6.78208e-05
18.256 -0.236759 7.01787e-05
18.3149 -0.236743 6.64139e-05
18.3742 -0.236727 6.88383e-05
18.4338 -0.236711 6.50262e-05
18.4938 -0.236695 6.75201e-05
18.5542 -0.23668 6.36565e-05
18.615 -0.236664 6.62236e-05
18.6762 -0.236648 6.23039e-05
18.7379 -0.236632 6.49481e-05
18.8 -0.236616 6.09672e-05
18.8625 -0.2366 6.36931e-05
18.9255 -0.236584 5.96452e-05
18.9891 -0.236568 6.24579e-05
19.0531 -0.236552 5.83365e-05
19.1177 -0.236536 6.12418e-05
19.1828 -0.23652 5.70397e-05
19.2484 -0.236504 6.00443e-05
19.3147 -0.236487 5.5753e-05
19.3816 -0.23647 5.88643e-05
19.4491 -0.236453 5.44742e-05
19.5173 -0.236436 5.77009e-05
19.5862 -0.236419 5.32004e-05
19.6558 -0.236401 5.65524e-05
19.7262 -0.236382 5.19277e-05
19.7974 -0.236363 5.5416e-05
19.8694 -0.236343 5.065e-05
19.9423 -0.236321 5.42871e-05
20.0162 -0.236299 4.93579e-05
20.091 -0.236274 5.31573e-05
20.1669 -0.236247 4.80366e-05
20.244 -0.236217 5.20137e-05
20.3222 -0.236183 4.66675e-05
20.4016 -0.236144 5.08494e-05
20.4825 -0.2361 4.52566e-05
20.5648 -0.23605 4.97182e-05
20.6487 -0.235994 4.38973e-05
20.7344 -0.235932 4.87614e-05
20.8219 -0.235867 4.27143e-05
20.9115 -0.235799 4.80751e-05
21.0034 -0.23573 4.17051e-05
21.0979 -0.235662 4.76123e-05
21.1952 -0.235594 4.07385e-05
21.2959 -0.235526 4.72807e-05
21.4004 -0.235458 3.96687e-05
21.5093 -0.235388 4.70567e-05
21.6237 -0.235316 3.83548e-05
21.7448 -0.235236 4.70258e-05
21.8747 -0.235149 3.65235e-05
22.0165 -0.235041 4.7513e-05
22.1768 -0.234908 3.31281e-05
22.3723 -0.234691 5.08541e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.25Lambda0.5Nc1ClassicOneLoop/iFpOneLoop.txt <==
-22.3723 1.2481e-24 1.00393e-05
-22.1768 -3.90349e-23 1.03991e-05
-22.0165 5.9434e-24 1.07062e-05
-21.8747 2.25202e-23 1.09875e-05
-21.7448 8.20405e-24 1.12532e-05
-21.6237 6.33912e-24 1.15082e-05
-21.5093 1.9933e-23 1.17558e-05
-21.4004 -3.46969e-23 1.19979e-05
-21.2959 1.83649e-23 1.22359e-05
-21.1952 1.93436e-23 1.24708e-05
-21.0979 -8.22053e-24 1.27033e-05
-21.0034 4.99728e-23 1.29342e-05
-20.9115 -1.9282e-25 1.31639e-05
-20.8219 2.08083e-24 1.33927e-05
-20.7344 -1.55214e-23 1.36211e-05
-20.6487 3.48261e-23 1.38493e-05
-20.5648 4.99376e-23 1.40775e-05
-20.4825 -2.81283e-23 1.4306e-05
-20.4016 -8.47758e-24 1.4535e-05
-20.3222 -1.70478e-24 1.47645e-05
-20.244 -2.29467e-24 1.49949e-05
-20.1669 3.80025e-24 1.52261e-05
-20.091 -9.63318e-24 1.54583e-05
-20.0162 -6.59524e-23 1.56917e-05
-19.9423 -6.53959e-24 1.59264e-05
-19.8694 5.80231e-24 1.61624e-05
-19.7974 -4.00727e-23 1.63998e-05
-19.7262 -2.93604e-23 1.66387e-05
-19.6558 4.1433e-23 1.68793e-05
-19.5862 -3.00362e-23 1.71215e-05
-19.5173 -7.87133e-24 1.73655e-05
-19.4491 -6.8165e-24 1.76113e-05
-19.3816 8.44109e-24 1.7859e-05
-19.3147 -6.00694e-24 1.81087e-05
-19.2484 2.40075e-23 1.83603e-05
-19.1828 -8.26796e-23 1.86141e-05
-19.1177 3.04495e-23 1.887e-05
-19.0531 -8.39564e-23 1.91282e-05
-18.9891 -2.0434e-23 1.93886e-05
-18.9255 -2.09164e-24 1.96513e-05
-18.8625 1.18096e-23 1.99164e-05
-18.8 1.63574e-24 2.01839e-05
-18.7379 -3.56836e-23 2.0454e-05
-18.6762 5.79823e-23 2.07266e-05
-18.615 -8.04621e-24 2.10017e-05
-18.5542 1.32655e-23 2.12796e-05
-18.4938 -3.46752e-23 2.15602e-05
-18.4338 3.1807e-23 2.18435e-05
-18.3742 4.52933e-24 2.21297e-05
-18.3149 -2.34839e-23 2.24187e-05
-18.256 3.25323e-23 2.27107e-05
-18.1975 -1.04912e-22 2.30056e-05
-18.1393 -6.47936e-24 2.33036e-05
-18.0815 -2.25568e-23 2.36047e-05
-18.0239 -7.262e-24 2.3909e-05
-17.9667 7.24411e-23 2.42164e-05
-17.9098 2.4626e-23 2.45272e-05
-17.8532 9.82626e-23 2.48412e-05
-17.7969 5.61766e-23 2.51586e-05
-17.7408 5.06325e-23 2.54795e-05
-17.6851 -7.12664e-25 2.58038e-05
-17.6296 3.49603e-23 2.61317e-05
-17.5744 4.74296e-23 2.64632e-05
-17.5195 -5.30457e-24 2.67983e-05
-17.4648 2.74825e-23 2.71372e-05
-17.4104 -4.06874e-23 2.74799e-05
-17.3562 -6.4465e-23 2.78264e-05
-17.3022 -9.36321e-24 2.81769e-05
-17.2485 2.90849e-23 2.85313e-05
-17.195 1.94968e-23 2.88897e-05
-17.1418 5.94501e-23 2.92523e-05
-17.0887 3.49559e-23 2.9619e-05
-17.0359 3.69877e-23 2.99899e-05
-16.9833 1.24702e-22 3.03652e-05
-16.9309 8.56212e-24 3.07448e-05
-16.8787 -1.49864e-23 3.11288e-05
-16.8268 -3.71513e-23 3.15174e-05
-16.775 6.81764e-23 3.19105e-05
-16.7234 -6.53131e-24 3.23083e-05
-16.672 3.83731e-23 3.27107e-05
-16.6208 -1.10918e-22 3.3118e-05
-16.5697 1.19382e-22 3.35302e-05
-16.5189 4.084e-23 3.39473e-05
-16.4682 1.62517e-22 3.43694e-05
-16.4177 3.53722e-23 3.47966e-05
-16.3674 3.09186e-23 3.5229e-05
-16.3172 -3.85767e-23 3.56666e-05
-16.2672 6.94061e-23 3.61096e-05
-16.2174 -5.49204e-23 3.6558e-05
-16.1677 5.50554e-23 3.70119e-05
-16.1182 6.73855e-23 3.74714e-05
-16.0689 7.84652e-23 3.79366e-05
-16.0197 5.57845e-23 3.84076e-05
-15.9706 -2.4827e-22 3.88844e-05
-15.9217 3.72316e-23 3.93672e-05
-15.873 1.38056e-22 3.9856e-05
-15.8243 -1.26301e-22 4.03509e-05
-15.7759 -1.15493e-22 4.08521e-05
-15.7276 1.52283e-22 4.13596e-05
-15.6794 2.66119e-23 4.18735e-05
-15.6313 1.13495e-22 4.2394e-05
-15.5834 1.45495e-23 4.29211e-05
-15.5356 2.08896e-22 4.34549e-05
-15.488 -4.21969e-23 4.39956e-05
-15.4404 -4.24553e-23 4.45432e-05
-15.393 -9.79956e-23 4.50979e-05
-15.3458 5.53855e-23 4.56597e-05
-15.2986 -3.05885e-23 4.62289e-05
-15.2516 -1.44542e-23 4.68054e-05
-15.2047 -8.41477e-23 4.73895e-05
-15.1579 6.78675e-23 4.79812e-05
-15.1112 1.18113e-22 4.85806e-05
-15.0647 -6.26355e-23 4.9188e-05
-15.0182 -2.20863e-22 4.98033e-05
-14.9719 5.56489e-23 5.04268e-05
-14.9257 -3.71806e-23 5.10586e-05
-14.8796 -4.13555e-23 5.16987e-05
-14.8336 3.20202e-23 5.23474e-05
-14.7877 -1.71439e-22 5.30048e-05
-14.7419 -9.80234e-23 5.36709e-05
-14.6962 5.8548e-23 5.43461e-05
-14.6506 -1.43214e-23 5.50303e-05
-14.6052 2.19843e-22 5.57238e-05
-14.5598 -7.58027e-23 5.64267e-05
-14.5145 5.02285e-23 5.71391e-05
-14.4693 3.27292e-22 5.78613e-05
-14.4243 -1.70844e-22 5.85933e-05
-14.3793 1.17585e-22 5.93353e-05
-14.3344 5.01597e-23 6.00876e-05
-14.2896 -1.97388e-23 6.08502e-05
-14.2449 -1.18602e-22 6.16233e-05
-14.2003 1.09118e-22 6.24072e-05
-14.1558 2.5825e-23 6.32019e-05
-14.1113 2.27864e-22 6.40077e-05
-14.067 -1.62857e-22 6.48248e-05
-14.0227 -1.49902e-22 6.56533e-05
-13.9786 -4.57268e-23 6.64934e-05
-13.9345 -2.20028e-22 6.73454e-05
-13.8905 2.83696e-22 6.82094e-05
-13.8466 4.84742e-22 6.90856e-05
-13.8028 1.18723e-22 6.99743e-05
-13.759 -9.31114e-23 7.08756e-05
-13.7153 3.8194e-22 7.17898e-05
-13.6718 -8.77303e-23 7.2717e-05
-13.6283 -4.35658e-22 7.36576e-05
-13.5848 1.31114e-22 7.46117e-05
-13.5415 2.7113e-22 7.55796e-05
-13.4982 -3.9618e-22 7.65615e-05
-13.455 -1.97075e-22 7.75576e-05
-13.4119 -4.67425e-22 7.85682e-05
-13.3689 -7.95433e-23 7.95936e-05
-13.3259 3.49674e-22 8.0634e-05
-13.283 1.5036e-22 8.16896e-05
-13.2402 9.68001e-23 8.27607e-05
-13.1974 1.21822e-22 8.38477e-05
-13.1547 -6.85839e-23 8.49507e-05
-13.1121 4.79621e-22 8.60701e-05
-13.0696 3.0027e-22 8.72062e-05
-13.0271 1.27225e-23 8.83592e-05
-12.9847 9.23268e-24 8.95294e-05
-12.9424 1.35228e-22 9.07172e-05
-12.9001 3.35423e-22 9.19229e-05
-12.8579 5.06634e-22 9.31467e-05
-12.8158 2.25227e-22 9.43891e-05
-12.7737 5.95446e-22 9.56503e-05
-12.7317 2.62882e-22 9.69307e-05
-12.6898 -2.25672e-22 9.82306e-05
-12.6479 1.48677e-22 9.95505e-05
-12.6061 3.04415e-22 0.000100891
-12.5643 -7.78202e-23 0.000102251
-12.5226 1.00308e-22 0.000103633
-12.481 4.21134e-22 0.000105036
-12.4394 -2.59998e-22 0.000106461
-12.3979 -1.48108e-22 0.000107908
-12.3565 3.67e-22 0.000109378
-12.3151 3.92927e-22 0.00011087
-12.2738 -5.71319e-22 0.000112386
-12.2325 4.38676e-22 0.000113926
-12.1913 -2.93054e-22 0.00011549
-12.1501 -8.85359e-23 0.00011708
-12.109 -1.28835e-22 0.000118694
-12.068 3.17111e-22 0.000120334
-12.027 5.47441e-23 0.000122
-11.986 -9.60424e-22 0.000123693
-11.9452 3.73595e-22 0.000125413
-11.9043 1.17631e-22 0.000127161
-11.8636 -1.01472e-21 0.000128937
-11.8228 4.12071e-22 0.000130742
-11.7822 -1.65452e-22 0.000132577
-11.7415 -7.0641e-22 0.000134441
-11.701 -8.75043e-22 0.000136336
-11.6605 -2.05491e-22 0.000138262
-11.62 2.53154e-22 0.00014022
-11.5796 1.66921e-22 0.00014221
-11.5392 1.04691e-21 0.000144233
-11.4989 6.27296e-24 0.000146289
-11.4587 -5.99205e-23 0.00014838
-11.4184 -5.91627e-22 0.000150506
-11.3783 -1.54466e-22 0.000152668
-11.3381 -8.17984e-22 0.000154866
-11.2981 9.44997e-23 0.000157101
-11.2581 -4.86627e-22 0.000159374
-11.2181 4.522e-22 0.000161685
-11.1781 -1.37248e-22 0.000164036
-11.1383 2.15694e-22 0.000166428
-11.0984 -7.2128e-22 0.00016886
-11.0586 1.82824e-22 0.000171334
-11.0189 4.74813e-22 0.000173851
-10.9792 -2.70216e-22 0.000176411
-10.9395 -6.12688e-22 0.000179016
-10.8999 -4.99619e-22 0.000181667
-10.8603 9.38753e-22 0.000184364
-10.8208 -1.92487e-21 0.000187108
-10.7813 1.88356e-22 0.0001899
-10.7418 -4.97859e-22 0.000192742
-10.7024 1.29741e-21 0.000195634
-10.6631 -2.47177e-22 0.000198578
-10.6238 5.08532e-22 0.000201574
-10.5845 -1.45404e-21 0.000204624
-10.5452 -1.28171e-21 0.000207728
-10.506 2.21542e-21 0.000210889
-10.4669 1.00669e-21 0.000214107
-10.4278 5.51643e-22 0.000217383
-10.3887 7.0356e-23 0.000220719
-10.3496 -9.50605e-23 0.000224115
-10.3106 -6.94839e-23 0.000227574
-10.2717 1.14358e-21 0.000231097
-10.2328 1.31619e-21 0.000234685
-10.1939 -3.10667e-22 0.000238339
-10.155 -6.98898e-22 0.000242062
-10.1162 9.08133e-22 0.000245853
-10.0774 3.16556e-22 0.000249716
-10.0387 3.54761e-22 0.000253651
-10 -6.65545e-22 0.000257661
-9.96134 -7.84355e-22 0.000261747
-9.92271 -6.70231e-22 0.00026591
-9.88412 4.62478e-23 0.000270152
-9.84557 1.13189e-21 0.000274476
-9.80704 -4.09965e-22 0.000278883
-9.76856 6.42887e-22 0.000283375
-9.73011 8.70169e-22 0.000287953
-9.69169 -2.80475e-21 0.000292621
-9.65331 -4.48011e-22 0.000297379
-9.61496 -9.7295e-23 0.000302231
-9.57664 9.96203e-22 0.000307178
-9.53836 -4.51857e-22 0.000312222
-9.50011 1.03783e-21 0.000317367
-9.46189 -3.79211e-22 0.000322613
-9.42371 -1.01664e-21 0.000327964
-9.38556 -3.52216e-22 0.000333423
-9.34744 1.26996e-21 0.00033899
-9.30935 -2.13339e-21 0.000344671
-9.2713 -1.03577e-21 0.000350466
-9.23327 -2.55018e-21 0.000356379
-9.19528 -7.85551e-22 0.000362412
-9.15732 -1.2393e-21 0.00036857
-9.11939 2.31216e-21 0.000374853
-9.08149 2.32943e-21 0.000381267
-9.04362 8.6312e-23 0.000387814
-9.00578 3.03327e-22 0.000394496
-8.96797 1.4898e-21 0.000401319
-8.93019 -2.41597e-22 0.000408285
-8.89244 2.20932e-21 0.000415397
-8.85471 -3.42426e-21 0.00042266
-8.81702 4.3725e-22 0.000430077
-8.77936 1.37451e-21 0.000437653
-8.74172 -2.85652e-21 0.00044539
-8.70412 3.19357e-21 0.000453294
-8.66654 8.70327e-22 0.000461369
-8.62899 -2.5648e-21 0.000469619
-8.59146 -5.66691e-22 0.000478048
-8.55397 -1.98933e-21 0.000486662
-8.5165 -4.1257e-21 0.000495465
-8.47906 -3.262e-21 0.000504462
-8.44165 5.00386e-22 0.000513659
-8.40426 -5.4164e-21 0.00052306
-8.3669 -1.42578e-21 0.000532671
-8.32956 -1.92435e-21 0.000542498
-8.29226 2.91096e-21 0.000552547
-8.25497 -4.42052e-21 0.000562823
-8.21772 -1.2217e-21 0.000573333
-8.18049 9.71336e-22 0.000584082
-8.14328 -1.45389e-22 0.000595079
-8.1061 -4.46717e-21 0.000606329
-8.06895 -6.94627e-21 0.000617839
-8.03182 -3.69989e-21 0.000629617
-7.99471 -3.617e-21 0.000641671
-7.95763 -4.08448e-21 0.000654007
-7.92058 -2.81802e-21 0.000666634
-7.88355 -1.21132e-21 0.00067956
-7.84654 -1.77631e-21 0.000692794
-7.80955 6.3961e-22 0.000706345
-7.77259 -2.15981e-22 0.000720221
-7.73566 -9.87877e-22 0.000734432
-7.69874 3.47479e-21 0.000748988
-7.66185 -3.16871e-21 0.000763899
-7.62498 5.16293e-21 0.000779174
-7.58814 5.20202e-21 0.000794826
-7.55132 2.20717e-21 0.000810865
-7.51452 -7.18188e-22 0.000827302
-7.47774 -7.17511e-21 0.00084415
-7.44099 2.27182e-21 0.000861421
-7.40425 -3.12873e-21 0.000879128
-7.36754 -6.50614e-21 0.000897283
-7.33085 1.19723e-21 0.000915901
-7.29418 -2.98633e-22 0.000934996
-7.25754 -6.8258e-21 0.000954582
-7.22091 9.29132e-21 0.000974675
-7.18431 -2.87716e-21 0.00099529
-7.14772 -2.66225e-21 0.00101644
-7.11116 -3.04695e-21 0.00103816
-7.07462 4.54627e-21 0.00106044
-7.0381 -1.05246e-20 0.00108331
-7.00159 -6.97574e-21 0.0011068
-6.96511 -1.64836e-21 0.00113092
-6.92865 6.96957e-21 0.00115569
-6.89221 8.90276e-21 0.00118113
-6.85579 -3.51578e-22 0.00120726
-6.81938 7.05411e-22 0.00123411
-6.783 -7.62306e-21 0.0012617
-6.74664 -1.03442e-20 0.00129006
-6.71029 2.47008e-21 0.00131921
-6.67397 7.0429e-21 0.00134917
-6.63766 -1.22573e-20 0.00137998
-6.60137 1.11156e-20 0.00141167
-6.5651 1.30865e-21 0.00144425
-6.52885 5.62023e-21 0.00147778
-6.49262 1.79793e-20 0.00151227
-6.4564 6.46816e-21 0.00154776
-6.42021 -3.11639e-20 0.00158429
-6.38403 -1.17527e-20 0.00162189
-6.34786 -7.57959e-21 0.00166061
-6.31172 1.24163e-20 0.00170047
-6.27559 3.01881e-21 0.00174153
-6.23949 -1.89539e-21 0.00178382
-6.20339 7.0173e-21 0.0018274
-6.16732 2.71806e-20 0.0018723
-6.13126 6.50599e-21 0.00191858
-6.09522 -1.74683e-20 0.00196628
-6.05919 -1.53143e-20 0.00201547
-6.02319 -4.16808e-21 0.00206619
-5.9872 -2.09986e-20 0.00211851
-5.95122 1.49193e-20 0.00217249
-5.91526 -2.17481e-21 0.00222818
-5.87932 -1.89465e-21 0.00228566
-5.84339 -1.83017e-20 0.00234499
-5.80748 9.09102e-21 0.00240626
-5.77158 1.19333e-20 0.00246952
-5.7357 1.1998e-20 0.00253487
-5.69984 2.98291e-20 0.00260239
-5.66399 1.84902e-20 0.00267216
-5.62815 -1.38073e-21 0.00274427
-5.59233 -1.15037e-21 0.00281883
-5.55653 1.67337e-20 0.00289592
-5.52074 -2.23817e-20 0.00297566
-5.48497 8.51224e-21 0.00305816
-5.4492 3.34125e-20 0.00314353
-5.41346 2.51474e-20 0.0032319
-5.37773 -2.20413e-20 0.00332339
-5.34201 1.19861e-20 0.00341813
-5.30631 -2.24086e-20 0.00351627
-5.27062 1.42742e-20 0.00361796
-5.23494 1.30445e-20 0.00372334
-5.19928 1.60825e-20 0.0038326
-5.16363 -4.0686e-20 0.00394589
-5.128 -4.30863e-20 0.00406339
-5.09237 4.5906e-20 0.00418531
-5.05677 4.00671e-21 0.00431184
-5.02117 1.20944e-22 0.0044432
-4.98559 -1.37533e-20 0.00457961
-4.95002 -6.30387e-20 0.0047213
-4.91446 5.81385e-20 0.00486853
-4.87892 3.03905e-20 0.00502156
-4.84339 -2.87626e-20 0.00518067
-4.80787 -1.46396e-20 0.00534615
-4.77237 -1.83009e-20 0.00551832
-4.73687 -5.41386e-21 0.0056975
-4.70139 3.39318e-20 0.00588405
-4.66592 -6.80199e-20 0.00607833
-4.63046 -9.01307e-21 0.00628074
-4.59502 1.50705e-20 0.00649169
-4.55958 1.262e-19 0.00671163
-4.52416 9.46446e-20 0.00694102
-4.48875 2.01766e-19 0.00718036
-4.45335 -1.31619e-20 0.00743017
-4.41797 -4.45826e-20 0.00769103
-4.38259 -8.03564e-20 0.00796352
-4.34722 -6.67134e-20 0.00824828
-4.31187 -8.2249e-20 0.008546
-4.27653 5.21601e-20 0.00885739
-4.24119 1.0307e-19 0.00918323
-4.20587 5.47018e-20 0.00952433
-4.17056 6.50273e-20 0.00988157
-4.13526 7.0873e-20 0.0102559
-4.09997 1.8209e-19 0.0106483
-4.06469 1.05231e-19 0.0110599
-4.02942 1.23849e-19 0.0114918
-3.99416 8.98638e-20 0.0119452
-3.95891 -1.07191e-19 0.0124215
-3.92367 -1.08309e-19 0.0129221
-3.88844 -1.51825e-19 0.0134485
-3.85322 2.60957e-19 0.0140024
-3.81801 4.20807e-20 0.0145855
-3.7828 1.66353e-19 0.0151997
-3.74761 4.45884e-19 0.0158471
-3.71243 -4.70679e-20 0.0165298
-3.67726 -2.3027e-21 0.0172504
-3.64209 -8.07395e-20 0.0180112
-3.60694 4.02488e-19 0.0188153
-3.57179 2.12236e-20 0.0196655
-3.53665 3.34509e-19 0.0205651
-3.50152 4.69727e-19 0.0215178
-3.4664 1.62033e-19 0.0225274
-3.43129 -2.42342e-19 0.023598
-3.39619 -4.0547e-19 0.0247344
-3.36109 2.16047e-19 0.0259414
-3.32601 -4.72631e-19 0.0272245
-3.29093 2.51216e-19 0.0285898
-3.25586 -3.81768e-19 0.0300437
-3.2208 1.74041e-19 0.0315934
-3.18574 -6.01764e-19 0.0332468
-3.1507 -2.84067e-19 0.0350125
-3.11566 3.16546e-19 0.0368999
-3.08063 9.7651e-19 0.0389196
-3.0456 8.00661e-19 0.0410832
-3.01059 -1.01615e-18 0.0434034
-2.97558 -6.49169e-19 0.0458944
-2.94058 -2.13704e-18 0.0485719
-2.90558 1.92998e-19 0.0514535
-2.87059 4.47457e-19 0.0545585
-2.83561 1.49134e-18 0.0579087
-2.80064 -1.2707e-18 0.0615284
-2.76567 4.11073e-19 0.0654448
-2.73071 -1.16979e-18 0.0696884
-2.69576 4.32924e-19 0.0742937
-2.66081 7.57253e-19 0.0792993
-2.62587 5.16653e-19 0.0847492
-2.59094 8.05219e-19 0.0906931
-2.55601 -1.47761e-18 0.0971873
-2.52109 -2.87269e-18 0.104296
-2.48617 3.94375e-18 0.112093
-2.45126 -7.75419e-19 0.120663
-2.41636 -5.02705e-18 0.130102
-2.38146 5.44161e-18 0.140522
-2.34657 5.77292e-18 0.152053
-2.31168 1.7877e-18 0.164843
-2.2768 2.76871e-18 0.179069
-2.24192 -1.33834e-18 0.194934
-2.20705 -4.06329e-18 0.212679
-2.17219 1.10382e-18 0.232586
-2.13733 3.54904e-18 0.25499
-2.10247 -8.54366e-19 0.280291
-2.06762 1.22762e-17 0.308962
-2.03278 -6.36633e-18 0.341575
-1.99794 6.31503e-19 0.378818
-1.9631 -3.76171e-18 0.421523
-1.92827 2.46509e-17 0.470704
-1.89345 2.52481e-17 0.5276
-1.85862 4.61947e-18 0.593732
-1.82381 -9.53828e-19 0.670976
-1.78899 -2.8271e-17 0.76165
-1.75419 6.91725e-19 0.868627
-1.71938 -3.52361e-18 0.99547
-1.68458 -9.12659e-17 1.14658
-1.64979 2.6844e-17 1.32738
-1.61499 -1.08107e-16 1.5444
-1.58021 8.00496e-17 1.80539
-1.54542 3.94537e-17 2.11908
-1.51064 -9.51998e-17 2.49449
-1.47586 5.00377e-17 2.93929
-1.44109 9.98776e-17 3.45659
-1.40632 1.02795e-16 4.03971
-1.37155 -4.36843e-17 4.665
-1.33679 -2.97223e-18 5.28546
-1.30203 6.56238e-17 5.8308
-1.26727 -1.64898e-18 6.22116
-1.23251 -1.24335e-16 6.39405
-1.19776 1.18293e-17 6.33079
-1.16301 -2.0448e-16 6.06284
-1.12827 -1.59225e-16 5.65412
-1.09352 4.64459e-17 5.17427
-1.05878 -4.52287e-17 4.67952
-1.02405 -8.8817e-17 4.2065
-0.989309 8.73431e-17 3.77451
-0.954576 -1.24258e-16 3.39082
-0.919844 -4.54621e-17 3.05555
-0.885115 5.52298e-17 2.76521
-0.850388 -1.07473e-16 2.51485
-0.815663 7.91303e-17 2.29922
-0.78094 -3.87358e-17 2.11336
-0.746219 -5.25176e-17 1.95288
-0.711499 8.24381e-18 1.81397
-0.676781 -7.71126e-18 1.69341
-0.642065 6.87251e-17 1.58849
-0.60735 2.03089e-18 1.49696
-0.572637 -3.08519e-17 1.41691
-0.537925 9.50535e-18 1.3468
-0.503214 6.92298e-18 1.28531
-0.468504 -7.97069e-18 1.23135
-0.433796 9.87011e-18 1.184
-0.399089 -1.54494e-17 1.14251
-0.364382 -7.5691e-18 1.10624
-0.329676 -3.09123e-18 1.07464
-0.294972 -2.70928e-18 1.04727
-0.260267 -8.54502e-18 1.02376
-0.225564 -7.27525e-18 1.00379
-0.190861 1.97939e-18 0.987108
-0.156158 2.85645e-18 0.973503
-0.121456 -3.5362e-18 0.962809
-0.0867541 -2.3642e-18 0.954897
-0.0520524 -3.60568e-19 0.949673
-0.0173508 -5.11733e-19 0.947076
0.0173508 8.92151e-19 0.947076
0.0520524 -9.3062e-19 0.949673
0.0867541 -5.87563e-19 0.954897
0.121456 2.82736e-18 0.962809
0.156158 1.20744e-18 0.973503
0.190861 9.43041e-19 0.987108
0.225564 -2.45926e-18 1.00379
0.260267 5.73212e-19 1.02376
0.294972 5.05218e-18 1.04727
0.329676 3.49008e-18 1.07464
0.364382 -1.18074e-18 1.10624
0.399089 1.12562e-18 1.14251
0.433796 1.71505e-17 1.184
0.468504 2.44748e-17 1.23135
0.503214 1.45983e-17 1.28531
0.537925 5.09209e-17 1.3468
0.572637 1.60186e-17 1.41691
0.60735 1.68604e-17 1.49696
0.642065 -2.77168e-17 1.58849
0.676781 1.66836e-18 1.69341
0.711499 -1.68054e-17 1.81397
0.746219 -3.91197e-17 1.95288
0.78094 8.95338e-17 2.11336
0.815663 4.58233e-17 2.29922
0.850388 -6.56229e-17 2.51485
0.885115 -2.39352e-17 2.76521
0.919844 2.7098e-16 3.05555
0.954576 6.5629e-17 3.39082
0.989309 1.88886e-16 3.77451
1.02405 3.71146e-16 4.2065
1.05878 -3.52955e-16 4.67952
1.09352 -1.98119e-16 5.17427
1.12827 -6.50103e-17 5.65412
1.16301 3.33765e-16 6.06284
1.19776 -4.805e-17 6.33079
1.23251 1.30949e-16 6.39405
1.26727 -8.34328e-18 6.22116
1.30203 -5.42559e-17 5.8308
1.33679 -5.45736e-17 5.28546
1.37155 3.3327e-17 4.665
1.40632 2.18939e-16 4.03971
1.44109 1.97741e-16 3.45659
1.47586 -1.8019e-16 2.93929
1.51064 -4.44673e-17 2.49449
1.54542 -3.02919e-17 2.11908
1.58021 2.41185e-18 1.80539
1.61499 -9.00264e-17 1.5444
1.64979 -3.32197e-17 1.32738
1.68458 -1.55169e-17 1.14658
1.71938 -2.93483e-17 0.99547
1.75419 4.14805e-17 0.868627
1.78899 -4.32056e-17 0.76165
1.82381 5.0249e-17 0.670976
1.85862 -2.65558e-19 0.593732
1.89345 1.58267e-17 0.5276
1.92827 1.62169e-17 0.470704
1.9631 -8.61547e-18 0.421523
1.99794 2.73173e-17 0.378818
2.03278 1.37954e-17 0.341575
2.06762 1.08986e-17 0.308962
2.10247 -8.55144e-19 0.280291
2.13733 -5.09534e-18 0.25499
2.17219 -3.48409e-18 0.232586
2.20705 1.28631e-18 0.212679
2.24192 -1.12265e-19 0.194934
2.2768 4.06196e-18 0.179069
2.31168 4.87176e-18 0.164843
2.34657 -1.39171e-18 0.152053
2.38146 4.39281e-18 0.140522
2.41636 -1.49272e-18 0.130102
2.45126 -2.36883e-18 0.120663
2.48617 -2.66407e-18 0.112093
2.52109 3.47612e-18 0.104296
2.55601 -1.35726e-18 0.0971873
2.59094 7.34377e-19 0.0906931
2.62587 -2.60081e-18 0.0847492
2.66081 -5.87599e-19 0.0792993
2.69576 1.46467e-18 0.0742937
2.73071 -2.12598e-18 0.0696884
2.76567 -8.21845e-19 0.0654448
2.80064 -5.40854e-19 0.0615284
2.83561 8.90818e-19 0.0579087
2.87059 -9.58285e-19 0.0545585
2.90558 -8.38264e-20 0.0514535
2.94058 -2.83643e-19 0.0485719
2.97558 2.88265e-19 0.0458944
3.01059 -2.4935e-19 0.0434034
3.0456 -3.71808e-19 0.0410832
3.08063 -1.82388e-19 0.0389196
3.11566 9.74729e-19 0.0368999
3.1507 -5.61112e-19 0.0350125
3.18574 -1.24282e-19 0.0332468
3.2208 3.05853e-19 0.0315934
3.25586 -6.00681e-19 0.0300437
3.29093 3.67927e-20 0.0285898
3.32601 5.21688e-19 0.0272245
3.36109 1.94596e-19 0.0259414
3.39619 -2.06803e-19 0.0247344
3.43129 -3.88644e-19 0.023598
3.4664 -1.98501e-19 0.0225274
3.50152 3.9772e-19 0.0215178
3.53665 -9.15225e-21 0.0205651
3.57179 2.84221e-19 0.0196655
3.60694 1.83391e-19 0.0188153
3.64209 -9.51083e-20 0.0180112
3.67726 3.40424e-19 0.0172504
3.71243 4.08045e-20 0.0165298
3.74761 2.47948e-20 0.0158471
3.7828 -6.47302e-20 0.0151997
3.81801 -3.27437e-20 0.0145855
3.85322 9.54794e-20 0.0140024
3.88844 1.07576e-19 0.0134485
3.92367 2.34819e-22 0.0129221
3.95891 -1.18777e-20 0.0124215
3.99416 9.18423e-21 0.0119452
4.02942 -2.23283e-19 0.0114918
4.06469 -1.23768e-19 0.0110599
4.09997 1.75626e-19 0.0106483
4.13526 3.28292e-20 0.0102559
4.17056 7.06004e-20 0.00988157
4.20587 7.25067e-20 0.00952433
4.24119 -9.4418e-20 0.00918323
4.27653 -9.31093e-21 0.00885739
4.31187 1.51939e-19 0.008546
4.34722 4.32161e-20 0.00824828
4.38259 1.25034e-21 0.00796352
4.41797 -3.62227e-20 0.00769103
4.45335 -4.34312e-20 0.00743017
4.48875 -1.52461e-19 0.00718036
4.52416 -1.66716e-19 0.00694102
4.55958 3.41356e-20 0.00671163
4.59502 1.98138e-20 0.00649169
4.63046 -2.62175e-20 0.00628074
4.66592 2.25334e-20 0.00607833
4.70139 4.3531e-20 0.00588405
4.73687 -1.15996e-20 0.0056975
4.77237 -5.5517e-20 0.00551832
4.80787 1.98272e-20 0.00534615
4.84339 7.53935e-20 0.00518067
4.87892 -9.84801e-20 0.00502156
4.91446 -6.29491e-20 0.00486853
4.95002 -9.42408e-20 0.0047213
4.98559 4.90385e-21 0.00457961
5.02117 4.40872e-20 0.0044432
5.05677 -2.31327e-20 0.00431184
5.09237 3.69904e-20 0.00418531
5.128 -1.87819e-20 0.00406339
5.16363 2.02107e-20 0.00394589
5.19928 1.26596e-20 0.0038326
5.23494 2.99627e-20 0.00372334
5.27062 -2.11052e-20 0.00361796
5.30631 3.39097e-20 0.00351627
5.34201 -3.28197e-20 0.00341813
5.37773 -4.29341e-20 0.00332339
5.41346 -1.36596e-21 0.0032319
5.4492 6.46783e-21 0.00314353
5.48497 3.56392e-20 0.00305816
5.52074 -2.65213e-20 0.00297566
5.55653 1.98474e-20 0.00289592
5.59233 -4.65497e-21 0.00281883
5.62815 -3.30109e-20 0.00274427
5.66399 -3.66411e-20 0.00267216
5.69984 2.42064e-20 0.00260239
5.7357 -2.38185e-20 0.00253487
5.77158 -1.27818e-20 0.00246952
5.80748 -2.12317e-20 0.00240626
5.84339 8.24027e-21 0.00234499
5.87932 7.85141e-21 0.00228566
5.91526 6.62779e-21 0.00222818
5.95122 -6.64182e-22 0.00217249
5.9872 7.6451e-21 0.00211851
6.02319 8.0201e-21 0.00206619
6.05919 -1.54575e-20 0.00201547
6.09522 -1.4024e-20 0.00196628
6.13126 -5.56413e-21 0.00191858
6.16732 -1.07505e-21 0.0018723
6.20339 2.86425e-20 0.0018274
6.23949 8.59589e-21 0.00178382
6.27559 8.34027e-21 0.00174153
6.31172 -1.45838e-20 0.00170047
6.34786 -1.79795e-20 0.00166061
6.38403 7.5745e-21 0.00162189
6.42021 -1.8199e-20 0.00158429
6.4564 7.46715e-21 0.00154776
6.49262 1.30428e-20 0.00151227
6.52885 3.78971e-21 0.00147778
6.5651 1.40272e-20 0.00144425
6.60137 1.47315e-20 0.00141167
6.63766 -1.47053e-22 0.00137998
6.67397 -5.58499e-21 0.00134917
6.71029 -9.88279e-21 0.00131921
6.74664 4.4573e-21 0.00129006
6.783 1.82386e-21 0.0012617
6.81938 1.86564e-21 0.00123411
6.85579 -1.08156e-20 0.00120726
6.89221 -1.70707e-20 0.00118113
6.92865 -5.40357e-21 0.00115569
6.96511 1.45143e-20 0.00113092
7.00159 -4.41465e-21 0.0011068
7.0381 1.01928e-21 0.00108331
7.07462 8.67767e-21 0.00106044
7.11116 7.85573e-21 0.00103816
7.14772 1.30967e-20 0.00101644
7.18431 -3.21923e-21 0.00099529
7.22091 1.00082e-20 0.000974675
7.25754 1.80363e-21 0.000954582
7.29418 -8.21347e-21 0.000934996
7.33085 5.25533e-21 0.000915901
7.36754 -8.00323e-21 0.000897283
7.40425 -5.96278e-21 0.000879128
7.44099 7.61202e-21 0.000861421
7.47774 -5.28259e-21 0.00084415
7.51452 -6.54886e-22 0.000827302
7.55132 1.39724e-21 0.000810865
7.58814 -8.09252e-21 0.000794826
7.62498 -8.46428e-22 0.000779174
7.66185 -1.08815e-22 0.000763899
7.69874 1.80411e-21 0.000748988
7.73566 7.08718e-21 0.000734432
7.77259 -3.3371e-21 0.000720221
7.80955 -6.44555e-22 0.000706345
7.84654 -7.11678e-21 0.000692794
7.88355 1.3882e-21 0.00067956
7.92058 9.61443e-22 0.000666634
7.95763 -4.59978e-21 0.000654007
7.99471 -6.61217e-22 0.000641671
8.03182 5.51964e-21 0.000629617
8.06895 1.00758e-21 0.000617839
8.1061 -1.66521e-21 0.000606329
8.14328 -6.37052e-21 0.000595079
8.18049 -2.58098e-21 0.000584082
8.21772 1.6623e-21 0.000573333
8.25497 -2.23766e-21 0.000562823
8.29226 -4.36287e-22 0.000552547
8.32956 -2.0795e-21 0.000542498
8.3669 -2.75598e-21 0.000532671
8.40426 -5.95423e-22 0.00052306
8.44165 8.88352e-22 0.000513659
8.47906 1.72314e-22 0.000504462
8.5165 -3.51383e-21 0.000495465
8.55397 3.62535e-22 0.000486662
8.59146 8.70352e-24 0.000478048
8.62899 4.82241e-21 0.000469619
8.66654 -2.7159e-21 0.000461369
8.70412 1.99629e-22 0.000453294
8.74172 1.42787e-21 0.00044539
8.77936 -2.15333e-21 0.000437653
8.81702 1.90108e-21 0.000430077
8.85471 4.53592e-22 0.00042266
8.89244 9.64062e-22 0.000415397
8.93019 2.04049e-21 0.000408285
8.96797 2.05601e-21 0.000401319
9.00578 4.31949e-21 0.000394496
9.04362 1.45712e-21 0.000387814
9.08149 -1.67015e-21 0.000381267
9.11939 -6.26414e-22 0.000374853
9.15732 1.15586e-21 0.00036857
9.19528 -8.47647e-22 0.000362412
9.23327 7.20554e-22 0.000356379
9.2713 -1.34532e-21 0.000350466
9.30935 7.59984e-22 0.000344671
9.34744 1.00093e-21 0.00033899
9.38556 -2.24186e-21 0.000333423
9.42371 2.34733e-21 0.000327964
9.46189 -1.56327e-21 0.000322613
9.50011 1.27282e-21 0.000317367
9.53836 3.56094e-22 0.000312222
9.57664 1.18244e-21 0.000307178
9.61496 -2.35211e-21 0.000302231
9.65331 4.12837e-22 0.000297379
9.69169 8.12698e-22 0.000292621
9.73011 -1.01916e-21 0.000287953
9.76856 3.89672e-22 0.000283375
9.80704 1.231e-22 0.000278883
9.84557 -2.13076e-22 0.000274476
9.88412 -9.70816e-22 0.000270152
9.92271 1.20285e-21 0.00026591
9.96134 -1.72132e-21 0.000261747
10 2.09514e-21 0.000257661
10.0387 -1.24484e-21 0.000253651
10.0774 -8.37378e-22 0.000249716
10.1162 6.40996e-22 0.000245853
10.155 -2.11964e-22 0.000242062
10.1939 -8.68844e-23 0.000238339
10.2328 2.5648e-21 0.000234685
10.2717 -1.26807e-22 0.000231097
10.3106 -4.63889e-22 0.000227574
10.3496 -6.61217e-23 0.000224115
10.3887 1.21808e-21 0.000220719
10.4278 -1.68014e-23 0.000217383
10.4669 7.6036e-22 0.000214107
10.506 2.17127e-22 0.000210889
10.5452 7.3548e-22 0.000207728
10.5845 -3.4547e-22 0.000204624
10.6238 1.10366e-21 0.000201574
10.6631 4.09367e-22 0.000198578
10.7024 9.13616e-22 0.000195634
10.7418 -8.48959e-22 0.000192742
10.7813 -5.03571e-22 0.0001899
10.8208 -3.62471e-22 0.000187108
10.8603 1.57982e-22 0.000184364
10.8999 -2.66995e-22 0.000181667
10.9395 1.23962e-21 0.000179016
10.9792 1.06715e-21 0.000176411
11.0189 9.09527e-23 0.000173851
11.0586 1.68281e-22 0.000171334
11.0984 5.52445e-22 0.00016886
11.1383 -5.4578e-23 0.000166428
11.1781 9.55652e-23 0.000164036
11.2181 -9.65467e-23 0.000161685
11.2581 -5.1454e-22 0.000159374
11.2981 -5.35766e-22 0.000157101
11.3381 -6.5688e-22 0.000154866
11.3783 -3.75416e-23 0.000152668
11.4184 -3.63937e-22 0.000150506
11.4587 3.23799e-22 0.00014838
11.4989 -3.70443e-22 0.000146289
11.5392 -2.89976e-22 0.000144233
11.5796 -3.26171e-22 0.00014221
11.62 -3.88885e-22 0.00014022
11.6605 5.68258e-22 0.000138262
11.701 3.97626e-22 0.000136336
11.7415 -5.93076e-22 0.000134441
11.7822 6.11215e-22 0.000132577
11.8228 -4.60273e-22 0.000130742
11.8636 -1.13337e-22 0.000128937
11.9043 -6.89668e-22 0.000127161
11.9452 4.8689e-22 0.000125413
11.986 1.40091e-23 0.000123693
12.027 -4.14043e-22 0.000122
12.068 7.21643e-22 0.000120334
12.109 1.45341e-24 0.000118694
12.1501 -1.27069e-22 0.00011708
12.1913 4.8671e-22 0.00011549
12.2325 8.96311e-23 0.000113926
12.2738 2.27216e-22 0.000112386
12.3151 5.96977e-22 0.00011087
12.3565 -4.69261e-22 0.000109378
12.3979 -4.28516e-24 0.000107908
12.4394 -4.59968e-22 0.000106461
12.481 2.44225e-22 0.000105036
12.5226 2.18801e-22 0.000103633
12.5643 9.8337e-23 0.000102251
12.6061 3.84603e-22 0.000100891
12.6479 -4.40629e-22 9.95505e-05
12.6898 5.08138e-22 9.82306e-05
12.7317 4.49376e-22 9.69307e-05
12.7737 -1.80022e-22 9.56503e-05
12.8158 5.88012e-23 9.43891e-05
12.8579 1.25461e-23 9.31467e-05
12.9001 3.27275e-22 9.19229e-05
12.9424 4.39647e-23 9.07172e-05
12.9847 -3.14684e-22 8.95294e-05
13.0271 2.55701e-22 8.83592e-05
13.0696 -3.19114e-22 8.72062e-05
13.1121 1.88354e-22 8.60701e-05
13.1547 -4.18104e-22 8.49507e-05
13.1974 2.72597e-22 8.38477e-05
13.2402 4.3746e-22 8.27607e-05
13.283 -4.30554e-22 8.16896e-05
13.3259 1.66316e-22 8.0634e-05
13.3689 -1.65368e-22 7.95936e-05
13.4119 1.70032e-23 7.85682e-05
13.455 -3.96935e-22 7.75576e-05
13.4982 -1.29167e-22 7.65615e-05
13.5415 -8.74805e-23 7.55796e-05
13.5848 2.36976e-22 7.46117e-05
13.6283 -2.87573e-23 7.36576e-05
13.6718 -7.29811e-23 7.2717e-05
13.7153 5.42397e-22 7.17898e-05
13.759 -1.31463e-22 7.08756e-05
13.8028 -3.36444e-22 6.99743e-05
13.8466 6.42765e-23 6.90856e-05
13.8905 -3.14314e-22 6.82094e-05
13.9345 9.3396e-23 6.73454e-05
13.9786 1.32722e-22 6.64934e-05
14.0227 4.43431e-23 6.56533e-05
14.067 -6.72009e-23 6.48248e-05
14.1113 1.20567e-22 6.40077e-05
14.1558 2.98696e-23 6.32019e-05
14.2003 -1.64342e-22 6.24072e-05
14.2449 -2.58914e-22 6.16233e-05
14.2896 2.28449e-22 6.08502e-05
14.3344 -2.1494e-22 6.00876e-05
14.3793 -2.22178e-23 5.93353e-05
14.4243 1.36219e-22 5.85933e-05
14.4693 1.43112e-22 5.78613e-05
14.5145 9.58372e-24 5.71391e-05
14.5598 1.50717e-22 5.64267e-05
14.6052 1.6239e-22 5.57238e-05
14.6506 -4.95856e-23 5.50303e-05
14.6962 9.67758e-23 5.43461e-05
14.7419 -4.7404e-23 5.36709e-05
14.7877 -1.53526e-23 5.30048e-05
14.8336 7.82616e-23 5.23474e-05
14.8796 -2.99015e-23 5.16987e-05
14.9257 -2.77182e-23 5.10586e-05
14.9719 -2.69535e-22 5.04268e-05
15.0182 -4.57335e-23 4.98033e-05
15.0647 9.78019e-23 4.9188e-05
15.1112 -1.85991e-22 4.85806e-05
15.1579 2.21339e-22 4.79812e-05
15.2047 -1.28789e-22 4.73895e-05
15.2516 1.8211e-22 4.68054e-05
15.2986 -1.08392e-22 4.62289e-05
15.3458 1.1444e-22 4.56597e-05
15.393 -1.82563e-23 4.50979e-05
15.4404 2.37243e-22 4.45432e-05
15.488 9.12186e-23 4.39956e-05
15.5356 1.77502e-22 4.34549e-05
15.5834 -1.86116e-23 4.29211e-05
15.6313 1.98315e-22 4.2394e-05
15.6794 2.32849e-22 4.18735e-05
15.7276 -1.8441e-22 4.13596e-05
15.7759 -7.17898e-23 4.08521e-05
15.8243 -2.23376e-24 4.03509e-05
15.873 6.64846e-23 3.9856e-05
15.9217 1.42482e-22 3.93672e-05
15.9706 9.9476e-23 3.88844e-05
16.0197 7.69883e-23 3.84076e-05
16.0689 4.5545e-23 3.79366e-05
16.1182 -8.34637e-23 3.74714e-05
16.1677 1.35851e-22 3.70119e-05
16.2174 3.82872e-23 3.6558e-05
16.2672 4.33948e-23 3.61096e-05
16.3172 1.09115e-22 3.56666e-05
16.3674 1.19256e-22 3.5229e-05
16.4177 1.88724e-23 3.47966e-05
16.4682 -2.81362e-23 3.43694e-05
16.5189 8.527e-23 3.39473e-05
16.5697 1.63148e-22 3.35302e-05
16.6208 1.57252e-23 3.3118e-05
16.672 3.98097e-23 3.27107e-05
16.7234 -8.37647e-24 3.23083e-05
16.775 -1.23113e-22 3.19105e-05
16.8268 1.66777e-23 3.15174e-05
16.8787 3.65218e-23 3.11288e-05
16.9309 1.45567e-23 3.07448e-05
16.9833 -5.69245e-23 3.03652e-05
17.0359 7.08205e-23 2.99899e-05
17.0887 -9.75866e-23 2.9619e-05
17.1418 1.28861e-22 2.92523e-05
17.195 1.1173e-22 2.88897e-05
17.2485 -2.85994e-23 2.85313e-05
17.3022 -1.24732e-22 2.81769e-05
17.3562 -5.7837e-24 2.78264e-05
17.4104 1.42661e-23 2.74799e-05
17.4648 -5.32509e-24 2.71372e-05
17.5195 -7.49297e-23 2.67983e-05
17.5744 -2.46995e-23 2.64632e-05
17.6296 -9.14442e-23 2.61317e-05
17.6851 6.51278e-23 2.58038e-05
17.7408 -3.78897e-24 2.54795e-05
17.7969 2.21028e-23 2.51586e-05
17.8532 8.43235e-23 2.48412e-05
17.9098 -3.9734e-23 2.45272e-05
17.9667 3.76213e-23 2.42164e-05
18.0239 4.7407e-23 2.3909e-05
18.0815 7.0109e-23 2.36047e-05
18.1393 2.79464e-23 2.33036e-05
18.1975 -2.00713e-23 2.30056e-05
18.256 -7.94438e-23 2.27107e-05
18.3149 3.39279e-23 2.24187e-05
18.3742 4.86089e-24 2.21297e-05
18.4338 -1.50867e-23 2.18435e-05
18.4938 1.85535e-23 2.15602e-05
18.5542 -1.71831e-23 2.12796e-05
18.615 5.5148e-23 2.10017e-05
18.6762 -1.79516e-23 2.07266e-05
18.7379 -3.2828e-23 2.0454e-05
18.8 3.12194e-23 2.01839e-05
18.8625 -1.15206e-23 1.99164e-05
18.9255 7.27811e-23 1.96513e-05
18.9891 1.33187e-23 1.93886e-05
19.0531 -6.59391e-23 1.91282e-05
19.1177 -1.46934e-23 1.887e-05
19.1828 1.25583e-23 1.86141e-05
19.2484 7.68343e-23 1.83603e-05
19.3147 2.80893e-24 1.81087e-05
19.3816 2.92082e-23 1.7859e-05
19.4491 -3.47129e-23 1.76113e-05
19.5173 1.75387e-23 1.73655e-05
19.5862 -7.66061e-23 1.71215e-05
19.6558 -4.1862e-24 1.68793e-05
19.7262 1.28313e-23 1.66387e-05
19.7974 6.71229e-26 1.63998e-05
19.8694 1.18042e-23 1.61624e-05
19.9423 1.29964e-23 1.59264e-05
20.0162 -4.16093e-23 1.56917e-05
20.091 -3.37216e-23 1.54583e-05
20.1669 4.91604e-24 1.52261e-05
20.244 -5.51744e-23 1.49949e-05
20.3222 5.14959e-25 1.47645e-05
20.4016 -1.31919e-23 1.4535e-05
20.4825 2.96622e-23 1.4306e-05
20.5648 -1.20365e-23 1.40775e-05
20.6487 3.52906e-24 1.38493e-05
20.7344 -3.02115e-24 1.36211e-05
20.8219 1.36342e-23 1.33927e-05
20.9115 -5.66086e-24 1.31639e-05
21.0034 -6.06133e-23 1.29342e-05
21.0979 -1.01731e-23 1.27033e-05
21.1952 2.67033e-23 1.24708e-05
21.2959 1.00106e-23 1.22359e-05
21.4004 -6.09956e-23 1.19979e-05
21.5093 3.1838e-23 1.17558e-05
21.6237 -5.51927e-23 1.15082e-05
21.7448 -1.66787e-23 1.12532e-05
21.8747 1.66446e-23 1.09875e-05
22.0165 3.3746e-23 1.07062e-05
22.1768 -2.43114e-23 1.03991e-05
22.3723 -5.33097e-25 1.00393e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.25Lambda0.5Nc1ClassicOneLoop/iFpTwoLoop.txt <==
-22.3723 4.66051e-22 1.00237e-05
-22.1768 2.05361e-22 1.03826e-05
-22.0165 3.71713e-22 1.0689e-05
-21.8747 5.48547e-22 1.09696e-05
-21.7448 8.19801e-22 1.12346e-05
-21.6237 6.15911e-22 1.14891e-05
-21.5093 5.7615e-22 1.1736e-05
-21.4004 6.53441e-22 1.19775e-05
-21.2959 9.23606e-22 1.22149e-05
-21.1952 4.93088e-22 1.24492e-05
-21.0979 8.7063e-22 1.26811e-05
-21.0034 7.17429e-22 1.29114e-05
-20.9115 9.44638e-22 1.31405e-05
-20.8219 8.84777e-22 1.33687e-05
-20.7344 1.21752e-21 1.35965e-05
-20.6487 1.34099e-21 1.3824e-05
-20.5648 1.37601e-21 1.40516e-05
-20.4825 1.47205e-21 1.42795e-05
-20.4016 1.83717e-21 1.45078e-05
-20.3222 1.84844e-21 1.47367e-05
-20.244 2.21342e-21 1.49664e-05
-20.1669 2.23936e-21 1.5197e-05
-20.091 2.59419e-21 1.54286e-05
-20.0162 2.23434e-21 1.56613e-05
-19.9423 2.1957e-21 1.58953e-05
-19.8694 2.29418e-21 1.61306e-05
-19.7974 2.12608e-21 1.63673e-05
-19.7262 2.22709e-21 1.66055e-05
-19.6558 1.98769e-21 1.68454e-05
-19.5862 2.06475e-21 1.70868e-05
-19.5173 2.44327e-21 1.73301e-05
-19.4491 2.14684e-21 1.75751e-05
-19.3816 2.54099e-21 1.78221e-05
-19.3147 2.08754e-21 1.8071e-05
-19.2484 2.42911e-21 1.83219e-05
-19.1828 2.1118e-21 1.85748e-05
-19.1177 2.26174e-21 1.88299e-05
-19.0531 2.78872e-21 1.90872e-05
-18.9891 2.59996e-21 1.93468e-05
-18.9255 1.97276e-21 1.96087e-05
-18.8625 2.56984e-21 1.98729e-05
-18.8 1.85849e-21 2.01396e-05
-18.7379 1.71489e-21 2.04088e-05
-18.6762 2.18896e-21 2.06804e-05
-18.615 1.78568e-21 2.09547e-05
-18.5542 2.08365e-21 2.12316e-05
-18.4938 1.27377e-21 2.15113e-05
-18.4338 1.74213e-21 2.17936e-05
-18.3742 1.24649e-21 2.20788e-05
-18.3149 7.8797e-22 2.23669e-05
-18.256 4.79098e-22 2.26578e-05
-18.1975 4.92957e-22 2.29517e-05
-18.1393 -1.53023e-23 2.32487e-05
-18.0815 -6.66487e-22 2.35487e-05
-18.0239 -7.44041e-22 2.38519e-05
-17.9667 -6.10996e-22 2.41583e-05
-17.9098 -8.53407e-22 2.44679e-05
-17.8532 -1.64831e-21 2.47808e-05
-17.7969 -1.20549e-21 2.5097e-05
-17.7408 -1.63015e-21 2.54167e-05
-17.6851 -8.83653e-22 2.57398e-05
-17.6296 -6.53951e-22 2.60665e-05
-17.5744 -8.08906e-22 2.63968e-05
-17.5195 2.22658e-22 2.67306e-05
-17.4648 -4.75032e-22 2.70683e-05
-17.4104 -5.60378e-22 2.74096e-05
-17.3562 2.17585e-22 2.77548e-05
-17.3022 -8.03185e-22 2.81039e-05
-17.2485 -2.68933e-22 2.84569e-05
-17.195 -7.86066e-23 2.8814e-05
-17.1418 -4.70853e-22 2.91751e-05
-17.0887 9.31716e-22 2.95404e-05
-17.0359 -8.12426e-22 2.99098e-05
-16.9833 -1.72561e-21 3.02836e-05
-16.9309 -3.47555e-22 3.06617e-05
-16.8787 -1.7415e-21 3.10441e-05
-16.8268 -2.18767e-21 3.14311e-05
-16.775 -3.4392e-21 3.18226e-05
-16.7234 -3.031e-21 3.22188e-05
-16.672 -3.68966e-21 3.26196e-05
-16.6208 -3.00615e-21 3.30252e-05
-16.5697 -4.33321e-21 3.34356e-05
-16.5189 -4.92166e-21 3.38509e-05
-16.4682 -4.86196e-21 3.42712e-05
-16.4177 -6.2229e-21 3.46966e-05
-16.3674 -6.44715e-21 3.51271e-05
-16.3172 -7.65199e-21 3.55629e-05
-16.2672 -7.88859e-21 3.60039e-05
-16.2174 -7.87053e-21 3.64504e-05
-16.1677 -7.51975e-21 3.69023e-05
-16.1182 -7.60217e-21 3.73598e-05
-16.0689 -8.85713e-21 3.78229e-05
-16.0197 -5.41561e-21 3.82917e-05
-15.9706 -5.67416e-21 3.87664e-05
-15.9217 -5.32728e-21 3.9247e-05
-15.873 -6.26347e-21 3.97335e-05
-15.8243 -4.45114e-21 4.02262e-05
-15.7759 -7.02832e-21 4.0725e-05
-15.7276 -4.62396e-21 4.12302e-05
-15.6794 -5.24698e-21 4.17417e-05
-15.6313 -4.93909e-21 4.22597e-05
-15.5834 -3.66546e-21 4.27843e-05
-15.5356 -2.89092e-21 4.33156e-05
-15.488 -9.57637e-22 4.38537e-05
-15.4404 -1.38642e-21 4.43987e-05
-15.393 -8.36887e-22 4.49507e-05
-15.3458 -2.00594e-21 4.55098e-05
-15.2986 9.9322e-22 4.60761e-05
-15.2516 -1.83182e-22 4.66498e-05
-15.2047 6.81124e-22 4.7231e-05
-15.1579 -8.04309e-22 4.78197e-05
-15.1112 -8.647e-22 4.84161e-05
-15.0647 -2.48187e-21 4.90204e-05
-15.0182 -1.22867e-21 4.96326e-05
-14.9719 8.59584e-23 5.02529e-05
-14.9257 1.26694e-21 5.08814e-05
-14.8796 3.5982e-22 5.15183e-05
-14.8336 3.20883e-22 5.21635e-05
-14.7877 1.48545e-21 5.28175e-05
-14.7419 4.52114e-22 5.34801e-05
-14.6962 -4.57534e-22 5.41517e-05
-14.6506 1.05234e-21 5.48322e-05
-14.6052 1.84854e-21 5.5522e-05
-14.5598 2.25295e-21 5.62211e-05
-14.5145 4.47599e-21 5.69296e-05
-14.4693 4.16523e-21 5.76478e-05
-14.4243 2.86366e-21 5.83758e-05
-14.3793 4.10534e-21 5.91137e-05
-14.3344 5.05922e-21 5.98618e-05
-14.2896 5.9068e-21 6.06201e-05
-14.2449 7.33969e-21 6.13889e-05
-14.2003 9.5474e-21 6.21682e-05
-14.1558 9.28111e-21 6.29584e-05
-14.1113 7.39068e-21 6.37596e-05
-14.067 1.00086e-20 6.45719e-05
-14.0227 1.01048e-20 6.53956e-05
-13.9786 1.15362e-20 6.62308e-05
-13.9345 1.1028e-20 6.70778e-05
-13.8905 1.4034e-20 6.79366e-05
-13.8466 1.25007e-20 6.88076e-05
-13.8028 1.19189e-20 6.9691e-05
-13.759 1.14151e-20 7.05868e-05
-13.7153 1.32722e-20 7.14955e-05
-13.6718 1.04741e-20 7.2417e-05
-13.6283 1.11125e-20 7.33518e-05
-13.5848 1.03003e-20 7.43e-05
-13.5415 9.75066e-21 7.52618e-05
-13.4982 1.00884e-20 7.62375e-05
-13.455 1.0812e-20 7.72274e-05
-13.4119 1.10147e-20 7.82316e-05
-13.3689 7.98343e-21 7.92504e-05
-13.3259 1.14823e-20 8.0284e-05
-13.283 9.55495e-21 8.13328e-05
-13.2402 7.51126e-21 8.2397e-05
-13.1974 5.05413e-21 8.34768e-05
-13.1547 1.05742e-20 8.45726e-05
-13.1121 8.59681e-21 8.56846e-05
-13.0696 4.83742e-21 8.6813e-05
-13.0271 9.20411e-21 8.79582e-05
-12.9847 9.16008e-21 8.91205e-05
-12.9424 5.54873e-21 9.03003e-05
-12.9001 7.69313e-21 9.14976e-05
-12.8579 1.26814e-20 9.27131e-05
-12.8158 1.06945e-20 9.39468e-05
-12.7737 9.60026e-21 9.51992e-05
-12.7317 1.77222e-20 9.64705e-05
-12.6898 1.8199e-20 9.77613e-05
-12.6479 1.73947e-20 9.90717e-05
-12.6061 1.06641e-20 0.000100402
-12.5643 1.66689e-20 0.000101753
-12.5226 1.74615e-20 0.000103125
-12.481 2.15786e-20 0.000104517
-12.4394 1.53259e-20 0.000105932
-12.3979 2.50789e-20 0.000107368
-12.3565 2.12819e-20 0.000108827
-12.3151 2.09582e-20 0.000110308
-12.2738 1.74003e-20 0.000111813
-12.2325 1.70625e-20 0.000113341
-12.1913 1.52584e-20 0.000114893
-12.1501 1.93209e-20 0.00011647
-12.109 2.43853e-20 0.000118072
-12.068 6.10707e-21 0.000119699
-12.027 5.75739e-21 0.000121352
-11.986 1.2286e-20 0.000123032
-11.9452 1.74501e-20 0.000124738
-11.9043 8.96177e-21 0.000126472
-11.8636 -6.84438e-21 0.000128234
-11.8228 8.04068e-21 0.000130025
-11.7822 2.22695e-21 0.000131844
-11.7415 2.41208e-22 0.000133693
-11.701 -3.7092e-22 0.000135572
-11.6605 -1.84142e-20 0.000137482
-11.62 -3.39663e-21 0.000139423
-11.5796 -6.11051e-21 0.000141396
-11.5392 -1.2665e-20 0.000143402
-11.4989 -2.04714e-20 0.000145441
-11.4587 -7.72477e-21 0.000147514
-11.4184 -2.0289e-20 0.000149622
-11.3783 -1.65994e-20 0.000151764
-11.3381 -1.79497e-20 0.000153943
-11.2981 -2.99059e-20 0.000156158
-11.2581 -2.78489e-20 0.000158411
-11.2181 -3.41622e-20 0.000160702
-11.1781 -8.65703e-21 0.000163031
-11.1383 -1.99705e-20 0.000165401
-11.0984 -2.54425e-20 0.000167811
-11.0586 -2.90862e-20 0.000170262
-11.0189 -3.14839e-20 0.000172756
-10.9792 -3.62181e-20 0.000175292
-10.9395 -2.45321e-20 0.000177872
-10.8999 -2.8947e-20 0.000180498
-10.8603 -3.08704e-20 0.000183169
-10.8208 -3.55958e-20 0.000185886
-10.7813 -2.23954e-20 0.000188652
-10.7418 -2.41641e-20 0.000191466
-10.7024 -3.81547e-20 0.000194329
-10.6631 -4.58334e-20 0.000197244
-10.6238 -2.70767e-20 0.00020021
-10.5845 -4.94175e-20 0.000203229
-10.5452 -3.80724e-20 0.000206302
-10.506 -5.15556e-20 0.000209431
-10.4669 -4.89175e-20 0.000212615
-10.4278 -4.65191e-20 0.000215858
-10.3887 -5.16556e-20 0.000219159
-10.3496 -4.13093e-20 0.00022252
-10.3106 -4.7854e-20 0.000225942
-10.2717 -5.27827e-20 0.000229428
-10.2328 -7.2685e-20 0.000232977
-10.1939 -5.9911e-20 0.000236592
-10.155 -6.1191e-20 0.000240274
-10.1162 -9.72706e-20 0.000244024
-10.0774 -7.35158e-20 0.000247844
-10.0387 -9.23686e-20 0.000251736
-10 -7.25876e-20 0.0002557
-9.96134 -8.52678e-20 0.00025974
-9.92271 -8.9139e-20 0.000263856
-9.88412 -9.0574e-20 0.00026805
-9.84557 -1.1075e-19 0.000272323
-9.80704 -9.07125e-20 0.000276679
-9.76856 -6.68126e-20 0.000281118
-9.73011 -1.16568e-19 0.000285643
-9.69169 -1.02478e-19 0.000290255
-9.65331 -8.23621e-20 0.000294957
-9.61496 -9.27243e-20 0.00029975
-9.57664 -8.28829e-20 0.000304637
-9.53836 -9.00062e-20 0.000309619
-9.50011 -9.2756e-20 0.0003147
-9.46189 -8.72247e-20 0.000319881
-9.42371 -1.15012e-19 0.000325165
-9.38556 -7.66801e-20 0.000330555
-9.34744 -1.11645e-19 0.000336052
-9.30935 -1.07084e-19 0.000341659
-9.2713 -8.99549e-20 0.000347379
-9.23327 -6.22141e-20 0.000353215
-9.19528 -8.80113e-20 0.00035917
-9.15732 -8.13468e-20 0.000365246
-9.11939 -1.3378e-19 0.000371446
-9.08149 -9.22376e-20 0.000377773
-9.04362 -1.10107e-19 0.000384231
-9.00578 -1.51804e-19 0.000390823
-8.96797 -1.30921e-19 0.000397552
-8.93019 -1.06583e-19 0.000404421
-8.89244 -1.23757e-19 0.000411434
-8.85471 -1.56544e-19 0.000418595
-8.81702 -1.39279e-19 0.000425907
-8.77936 -1.75878e-19 0.000433374
-8.74172 -2.10206e-19 0.000441
-8.70412 -1.99904e-19 0.000448789
-8.66654 -1.82152e-19 0.000456746
-8.62899 -2.03869e-19 0.000464874
-8.59146 -1.8981e-19 0.000473178
-8.55397 -2.18714e-19 0.000481662
-8.5165 -1.54755e-19 0.000490332
-8.47906 -1.70366e-19 0.000499192
-8.44165 -1.48651e-19 0.000508248
-8.40426 -1.77948e-19 0.000517503
-8.3669 -2.11008e-19 0.000526964
-8.32956 -2.13816e-19 0.000536636
-8.29226 -2.41136e-19 0.000546525
-8.25497 -2.26016e-19 0.000556637
-8.21772 -2.33348e-19 0.000566977
-8.18049 -1.66027e-19 0.000577551
-8.14328 -2.62555e-19 0.000588368
-8.1061 -1.90121e-19 0.000599431
-8.06895 -1.57633e-19 0.00061075
-8.03182 -3.03311e-19 0.00062233
-7.99471 -1.94428e-19 0.000634179
-7.95763 -1.46939e-19 0.000646304
-7.92058 -2.66301e-19 0.000658713
-7.88355 -1.98324e-19 0.000671414
-7.84654 -1.48214e-19 0.000684416
-7.80955 -2.30082e-19 0.000697727
-7.77259 -5.57719e-20 0.000711356
-7.73566 -2.03591e-19 0.000725311
-7.69874 -1.47501e-19 0.000739603
-7.66185 -1.96872e-19 0.00075424
-7.62498 -1.77244e-19 0.000769234
-7.58814 -1.41121e-19 0.000784594
-7.55132 -1.82211e-19 0.000800332
-7.51452 -1.03283e-19 0.000816458
-7.47774 -2.28452e-19 0.000832984
-7.44099 -1.06429e-19 0.000849922
-7.40425 -2.23268e-19 0.000867284
-7.36754 -1.03616e-19 0.000885083
-7.33085 -1.08331e-19 0.000903333
-7.29418 -9.28962e-21 0.000922047
-7.25754 -6.91374e-20 0.000941239
-7.22091 -2.02564e-19 0.000960924
-7.18431 -2.75988e-19 0.000981118
-7.14772 -2.14894e-19 0.00100183
-7.11116 -2.49668e-20 0.00102309
-7.07462 -1.99961e-19 0.00104491
-7.0381 -2.46688e-19 0.0010673
-7.00159 -1.85e-19 0.00109028
-6.96511 -2.58928e-19 0.00111388
-6.92865 -3.56982e-19 0.00113811
-6.89221 -5.42213e-21 0.00116299
-6.85579 -1.98732e-19 0.00118854
-6.81938 -2.9703e-19 0.00121479
-6.783 -1.74902e-19 0.00124176
-6.74664 -2.48377e-19 0.00126947
-6.71029 -1.66224e-19 0.00129795
-6.67397 -2.4071e-19 0.00132722
-6.63766 -6.75632e-20 0.00135731
-6.60137 -4.21131e-19 0.00138825
-6.5651 6.47984e-20 0.00142006
-6.52885 -3.92379e-19 0.00145278
-6.49262 -1.49713e-19 0.00148644
-6.4564 -2.86976e-19 0.00152107
-6.42021 5.69914e-20 0.0015567
-6.38403 8.20583e-21 0.00159337
-6.34786 -9.16575e-20 0.00163111
-6.31172 4.56305e-19 0.00166997
-6.27559 -6.52513e-20 0.00170998
-6.23949 -1.14551e-19 0.00175118
-6.20339 8.68792e-20 0.00179362
-6.16732 -1.46955e-20 0.00183735
-6.13126 3.27107e-19 0.00188241
-6.09522 1.44182e-19 0.00192884
-6.05919 2.73075e-19 0.00197671
-6.02319 -6.16034e-20 0.00202606
-5.9872 7.04877e-19 0.00207695
-5.95122 -1.68652e-19 0.00212943
-5.91526 6.6853e-19 0.00218358
-5.87932 4.9938e-19 0.00223945
-5.84339 6.33399e-19 0.00229711
-5.80748 -2.5662e-19 0.00235663
-5.77158 3.80718e-19 0.00241808
-5.7357 2.74852e-19 0.00248154
-5.69984 6.7471e-19 0.00254708
-5.66399 5.83598e-19 0.0026148
-5.62815 4.2401e-21 0.00268478
-5.59233 4.90081e-20 0.00275711
-5.55653 8.5074e-19 0.00283189
-5.52074 7.91851e-20 0.00290922
-5.48497 6.79606e-19 0.0029892
-5.4492 2.03311e-19 0.00307196
-5.41346 2.54135e-20 0.00315759
-5.37773 8.22399e-19 0.00324623
-5.34201 4.66267e-19 0.00333801
-5.30631 1.24035e-18 0.00343306
-5.27062 -7.40197e-19 0.00353152
-5.23494 1.62367e-18 0.00363355
-5.19928 1.37874e-18 0.00373929
-5.16363 3.0944e-19 0.00384894
-5.128 7.38614e-19 0.00396264
-5.09237 6.9862e-19 0.0040806
-5.05677 1.31476e-18 0.004203
-5.02117 1.33908e-18 0.00433006
-4.98559 1.31139e-18 0.00446198
-4.95002 8.49847e-19 0.00459901
-4.91446 1.39471e-18 0.00474137
-4.87892 1.21005e-18 0.00488934
-4.84339 1.45942e-18 0.00504318
-4.80787 -3.71173e-19 0.00520319
-4.77237 2.75763e-18 0.00536966
-4.73687 1.52592e-18 0.00554293
-4.70139 1.14681e-18 0.00572332
-4.66592 3.54534e-18 0.00591122
-4.63046 1.05614e-18 0.00610701
-4.59502 4.29002e-18 0.0063111
-4.55958 2.93509e-18 0.00652392
-4.52416 2.58891e-18 0.00674597
-4.48875 2.56365e-18 0.00697771
-4.45335 1.96656e-18 0.00721969
-4.41797 4.27203e-18 0.00747247
-4.38259 1.81593e-19 0.00773668
-4.34722 5.32924e-18 0.00801293
-4.31187 1.60438e-18 0.00830195
-4.27653 3.78753e-18 0.00860445
-4.24119 1.94526e-18 0.00892126
-4.20587 1.82423e-18 0.00925321
-4.17056 4.77315e-18 0.00960124
-4.13526 3.00342e-18 0.00996631
-4.09997 3.3193e-18 0.0103495
-4.06469 1.9129e-18 0.010752
-4.02942 9.69055e-19 0.011175
-3.99416 2.06069e-18 0.0116198
-3.95891 1.00022e-17 0.0120878
-3.92367 -3.03051e-18 0.0125808
-3.88844 1.41457e-18 0.0131002
-3.85322 5.53499e-18 0.013648
-3.81801 -1.73155e-18 0.0142261
-3.7828 2.83943e-18 0.0148367
-3.74761 5.50807e-18 0.015482
-3.71243 -4.59845e-18 0.0161647
-3.67726 4.3799e-20 0.0168874
-3.64209 3.29583e-18 0.0176531
-3.60694 2.03964e-17 0.018465
-3.57179 -1.81755e-17 0.0193265
-3.53665 1.57861e-17 0.0202415
-3.50152 -6.76298e-18 0.0212138
-3.4664 3.05642e-17 0.0222479
-3.43129 -6.97013e-18 0.0233484
-3.39619 1.29177e-18 0.0245202
-3.36109 2.72368e-18 0.0257686
-3.32601 7.82111e-18 0.0270992
-3.29093 -2.32554e-17 0.0285179
-3.25586 2.42141e-17 0.0300309
-3.2208 -2.33533e-17 0.0316448
-3.18574 1.41587e-17 0.0333664
-3.1507 3.83827e-17 0.0352028
-3.11566 1.08431e-19 0.0371616
-3.08063 -1.84706e-19 0.0392505
-3.0456 -4.2771e-17 0.0414781
-3.01059 -4.30591e-17 0.0438532
-2.97558 5.57026e-17 0.0463856
-2.94058 -3.09777e-17 0.0490859
-2.90558 4.39148e-17 0.0519661
-2.87059 1.00221e-17 0.0550394
-2.83561 1.78498e-17 0.0583212
-2.80064 -5.60958e-17 0.0618284
-2.76567 6.33237e-17 0.065581
-2.73071 9.27966e-18 0.0696013
-2.69576 7.1305e-17 0.0739153
-2.66081 2.88911e-17 0.0785519
-2.62587 -3.29544e-16 0.0835447
-2.59094 1.41092e-16 0.0889312
-2.55601 -1.27415e-16 0.0947545
-2.52109 1.34373e-16 0.101063
-2.48617 4.14618e-16 0.107911
-2.45126 -3.51385e-16 0.11536
-2.41636 1.02859e-16 0.123482
-2.38146 5.6606e-16 0.132355
-2.34657 -5.02489e-16 0.142071
-2.31168 5.11845e-16 0.152731
-2.2768 -3.40613e-16 0.164453
-2.24192 -4.09641e-16 0.177373
-2.20705 8.55016e-17 0.191643
-2.17219 -1.32078e-16 0.207442
-2.13733 3.73661e-16 0.224973
-2.10247 -1.37225e-15 0.244472
-2.06762 6.73907e-16 0.266212
-2.03278 -1.68228e-15 0.290509
-1.99794 1.81009e-15 0.317733
-1.9631 -1.16923e-15 0.348312
-1.92827 -4.13754e-15 0.382747
-1.89345 3.11731e-16 0.421623
-1.85862 4.8907e-16 0.465626
-1.82381 -3.14504e-15 0.515557
-1.78899 -2.5748e-15 0.572357
-1.75419 5.29027e-16 0.637124
-1.71938 -2.03792e-15 0.711143
-1.68458 1.01338e-14 0.795911
-1.64979 2.17972e-15 0.893169
-1.61499 1.67782e-14 1.00492
-1.58021 -7.93274e-15 1.13347
-1.54542 1.94328e-15 1.2814
-1.51064 1.8894e-14 1.45163
-1.47586 -2.33934e-14 1.6473
-1.44109 4.67216e-14 1.87175
-1.40632 -1.97139e-14 2.12837
-1.37155 1.08048e-13 2.42034
-1.33679 -2.3757e-13 2.75034
-1.30203 9.00379e-14 3.12005
-1.26727 -1.80041e-13 3.52965
-1.23251 -1.8923e-15 3.97707
-1.19776 -1.42547e-13 4.45739
-1.16301 8.31259e-14 4.96216
-1.12827 -1.6662e-14 5.47915
-1.09352 2.18758e-13 5.9923
-1.05878 -2.58066e-13 6.48258
-1.02405 -1.45357e-13 6.92916
-0.989309 2.9319e-13 7.3116
-0.954576 7.73764e-13 7.61194
-0.919844 -7.92694e-13 7.81721
-0.885115 -1.48937e-13 7.92083
-0.850388 -1.39026e-13 7.92363
-0.815663 -5.63067e-13 7.83312
-0.78094 -4.20661e-13 7.66233
-0.746219 -1.16456e-13 7.42759
-0.711499 -5.92459e-13 7.14652
-0.676781 -8.84073e-15 6.83609
-0.642065 -3.03794e-13 6.51133
-0.60735 7.82569e-13 6.18464
-0.572637 1.84464e-13 5.86556
-0.537925 -1.74133e-14 5.56099
-0.503214 -1.63268e-13 5.27545
-0.468504 1.60319e-13 5.01172
-0.433796 8.14751e-14 4.77106
-0.399089 1.06121e-13 4.55384
-0.364382 1.04955e-13 4.35962
-0.329676 2.21217e-15 4.18771
-0.294972 2.45065e-14 4.03699
-0.260267 7.20517e-14 3.90647
-0.225564 -8.07437e-14 3.79493
-0.190861 -4.60802e-14 3.70145
-0.156158 -1.84757e-13 3.62495
-0.121456 -6.95605e-14 3.56482
-0.0867541 -1.54886e-14 3.52018
-0.0520524 -7.39234e-14 3.49086
-0.0173508 -2.27656e-13 3.47595
0.0173508 2.78393e-13 3.47595
0.0520524 1.18541e-13 3.49086
0.0867541 -2.10964e-14 3.52018
0.121456 1.21366e-14 3.56482
0.156158 7.05134e-14 3.62495
0.190861 5.22024e-16 3.70145
0.225564 2.92453e-14 3.79493
0.260267 1.24068e-13 3.90647
0.294972 -3.75593e-14 4.03699
0.329676 5.13255e-14 4.18771
0.364382 1.09438e-13 4.35962
0.399089 5.23164e-14 4.55384
0.433796 9.84549e-14 4.77106
0.468504 5.74892e-14 5.01172
0.503214 -2.77135e-13 5.27545
0.537925 2.55589e-14 5.56099
0.572637 1.20136e-13 5.86556
0.60735 1.68569e-13 6.18464
0.642065 3.14189e-13 6.51133
0.676781 -5.695e-13 6.83609
0.711499 4.33458e-13 7.14652
0.746219 2.698e-13 7.42759
0.78094 -3.8792e-13 7.66233
0.815663 4.4811e-13 7.83312
0.850388 2.16315e-15 7.92363
0.885115 1.55123e-13 7.92083
0.919844 3.36152e-13 7.81721
0.954576 8.29877e-15 7.61194
0.989309 7.57575e-13 7.3116
1.02405 1.44824e-13 6.92916
1.05878 3.83924e-13 6.48258
1.09352 2.27768e-13 5.9923
1.12827 2.06083e-13 5.47915
1.16301 4.09962e-13 4.96216
1.19776 -6.19717e-14 4.45739
1.23251 -5.46769e-14 3.97707
1.26727 -4.62256e-14 3.52965
1.30203 1.70445e-13 3.12005
1.33679 2.74435e-14 2.75034
1.37155 6.23699e-15 2.42034
1.40632 -4.06002e-14 2.12837
1.44109 6.10266e-14 1.87175
1.47586 1.02133e-14 1.6473
1.51064 -1.97307e-14 1.45163
1.54542 1.84157e-14 1.2814
1.58021 1.0088e-14 1.13347
1.61499 -4.32152e-15 1.00492
1.64979 -1.80837e-15 0.893169
1.68458 6.3783e-15 0.795911
1.71938 1.80462e-15 0.711143
1.75419 -2.37686e-15 0.637124
1.78899 6.33526e-15 0.572357
1.82381 6.07075e-16 0.515557
1.85862 7.63394e-16 0.465626
1.89345 -1.08009e-15 0.421623
1.92827 2.28292e-15 0.382747
1.9631 2.16105e-16 0.348312
1.99794 1.38588e-15 0.317733
2.03278 1.27785e-16 0.290509
2.06762 6.20052e-16 0.266212
2.10247 -9.98387e-16 0.244472
2.13733 6.28253e-16 0.224973
2.17219 -3.65274e-16 0.207442
2.20705 7.38538e-16 0.191643
2.24192 -5.90421e-16 0.177373
2.2768 5.77699e-16 0.164453
2.31168 1.47073e-16 0.152731
2.34657 -1.21636e-16 0.142071
2.38146 -5.62229e-17 0.132355
2.41636 -7.07427e-17 0.123482
2.45126 1.2573e-16 0.11536
2.48617 -1.49428e-16 0.107911
2.52109 2.28795e-16 0.101063
2.55601 1.46016e-16 0.0947545
2.59094 -7.90295e-17 0.0889312
2.62587 1.84949e-16 0.0835447
2.66081 8.85609e-17 0.0785519
2.69576 -3.86166e-17 0.0739153
2.73071 6.9744e-17 0.0696013
2.76567 5.7144e-17 0.065581
2.80064 2.09455e-17 0.0618284
2.83561 9.39486e-18 0.0583212
2.87059 -8.50912e-17 0.0550394
2.90558 6.1475e-17 0.0519661
2.94058 2.14889e-17 0.0490859
2.97558 -5.50695e-17 0.0463856
3.01059 4.62557e-18 0.0438532
3.0456 5.48675e-17 0.0414781
3.08063 -1.65605e-17 0.0392505
3.11566 -1.78056e-17 0.0371616
3.1507 1.62145e-17 0.0352028
3.18574 -5.04058e-18 0.0333664
3.2208 -6.43419e-18 0.0316448
3.25586 -1.86267e-17 0.0300309
3.29093 -1.96644e-17 0.0285179
3.32601 -1.26059e-17 0.0270992
3.36109 1.79513e-17 0.0257686
3.39619 -1.55522e-17 0.0245202
3.43129 3.51279e-18 0.0233484
3.4664 -2.58901e-18 0.0222479
3.50152 -1.0609e-17 0.0212138
3.53665 -1.42401e-17 0.0202415
3.57179 1.90257e-18 0.0193265
3.60694 -4.11971e-18 0.018465
3.64209 -1.13432e-17 0.0176531
3.67726 -9.09645e-18 0.0168874
3.71243 -3.2553e-18 0.0161647
3.74761 -1.02876e-17 0.015482
3.7828 -4.04043e-18 0.0148367
3.81801 2.94318e-18 0.0142261
3.85322 -1.5136e-17 0.013648
3.88844 1.67302e-18 0.0131002
3.92367 -5.60568e-18 0.0125808
3.95891 -5.32881e-18 0.0120878
3.99416 -4.23428e-18 0.0116198
4.02942 -6.12306e-18 0.011175
4.06469 -4.87379e-18 0.010752
4.09997 -1.45943e-18 0.0103495
4.13526 -4.4175e-18 0.00996631
4.17056 -7.85307e-18 0.00960124
4.20587 -1.61316e-18 0.00925321
4.24119 -1.10154e-18 0.00892126
4.27653 -6.54638e-18 0.00860445
4.31187 5.79673e-19 0.00830195
4.34722 -4.51343e-18 0.00801293
4.38259 -5.13897e-19 0.00773668
4.41797 -4.82302e-18 0.00747247
4.45335 -1.42875e-18 0.00721969
4.48875 -4.45853e-18 0.00697771
4.52416 -2.41674e-18 0.00674597
4.55958 -4.09066e-18 0.00652392
4.59502 -1.25153e-18 0.0063111
4.63046 -3.10856e-18 0.00610701
4.66592 -2.33194e-18 0.00591122
4.70139 -1.44827e-18 0.00572332
4.73687 -2.08746e-18 0.00554293
4.77237 -6.10785e-19 0.00536966
4.80787 -2.50973e-18 0.00520319
4.84339 -1.40945e-18 0.00504318
4.87892 -1.11065e-18 0.00488934
4.91446 -1.86034e-18 0.00474137
4.95002 7.25813e-19 0.00459901
4.98559 -1.29205e-18 0.00446198
5.02117 -6.75957e-19 0.00433006
5.05677 -1.57853e-18 0.004203
5.09237 -1.47445e-18 0.0040806
5.128 -4.46151e-19 0.00396264
5.16363 -5.89897e-19 0.00384894
5.19928 -6.53363e-19 0.00373929
5.23494 -6.45508e-19 0.00363355
5.27062 -4.40689e-19 0.00353152
5.30631 -1.05723e-18 0.00343306
5.34201 -6.272e-19 0.00333801
5.37773 -6.78728e-19 0.00324623
5.41346 -4.01791e-19 0.00315759
5.4492 -6.34288e-19 0.00307196
5.48497 -5.82335e-19 0.0029892
5.52074 -3.76283e-19 0.00290922
5.55653 -9.76592e-19 0.00283189
5.59233 -2.17873e-19 0.00275711
5.62815 -4.48887e-19 0.00268478
5.66399 -3.86165e-19 0.0026148
5.69984 -1.38882e-19 0.00254708
5.7357 -6.82274e-19 0.00248154
5.77158 -3.06008e-19 0.00241808
5.80748 -7.75798e-19 0.00235663
5.84339 -3.55536e-19 0.00229711
5.87932 -7.16125e-19 0.00223945
5.91526 2.43819e-19 0.00218358
5.95122 -2.36904e-19 0.00212943
5.9872 -4.42643e-19 0.00207695
6.02319 -1.75263e-19 0.00202606
6.05919 -6.1174e-20 0.00197671
6.09522 -2.81995e-19 0.00192884
6.13126 -2.74044e-19 0.00188241
6.16732 8.75211e-20 0.00183735
6.20339 -8.36251e-20 0.00179362
6.23949 -6.5768e-20 0.00175118
6.27559 1.58492e-19 0.00170998
6.31172 -2.93372e-19 0.00166997
6.34786 6.66556e-20 0.00163111
6.38403 6.96909e-20 0.00159337
6.42021 2.39785e-19 0.0015567
6.4564 -4.64449e-21 0.00152107
6.49262 5.66682e-19 0.00148644
6.52885 -5.87696e-20 0.00145278
6.5651 2.88848e-19 0.00142006
6.60137 1.50359e-19 0.00138825
6.63766 1.27967e-19 0.00135731
6.67397 3.03606e-19 0.00132722
6.71029 2.28031e-19 0.00129795
6.74664 1.65211e-20 0.00126947
6.783 2.01452e-19 0.00124176
6.81938 1.85566e-19 0.00121479
6.85579 1.64973e-19 0.00118854
6.89221 2.59926e-19 0.00116299
6.92865 2.1313e-19 0.00113811
6.96511 2.27153e-19 0.00111388
7.00159 2.75063e-19 0.00109028
7.0381 2.14293e-19 0.0010673
7.07462 1.08549e-19 0.00104491
7.11116 2.52553e-19 0.00102309
7.14772 3.01596e-19 0.00100183
7.18431 3.54079e-20 0.000981118
7.22091 2.46172e-19 0.000960924
7.25754 8.87524e-20 0.000941239
7.29418 2.88597e-19 0.000922047
7.33085 1.85454e-19 0.000903333
7.36754 1.53846e-19 0.000885083
7.40425 1.16378e-19 0.000867284
7.44099 1.6051e-19 0.000849922
7.47774 1.82274e-19 0.000832984
7.51452 1.3974e-19 0.000816458
7.55132 9.24432e-21 0.000800332
7.58814 1.95314e-19 0.000784594
7.62498 1.57209e-19 0.000769234
7.66185 2.17363e-19 0.00075424
7.69874 6.3493e-20 0.000739603
7.73566 1.81044e-19 0.000725311
7.77259 1.9685e-19 0.000711356
7.80955 1.84836e-19 0.000697727
7.84654 1.98593e-19 0.000684416
7.88355 2.80419e-19 0.000671414
7.92058 2.06298e-19 0.000658713
7.95763 2.0376e-19 0.000646304
7.99471 1.60174e-19 0.000634179
8.03182 2.26802e-19 0.00062233
8.06895 1.82633e-19 0.00061075
8.1061 2.01607e-19 0.000599431
8.14328 2.56778e-19 0.000588368
8.18049 2.44572e-19 0.000577551
8.21772 2.11909e-19 0.000566977
8.25497 2.58771e-19 0.000556637
8.29226 1.92717e-19 0.000546525
8.32956 2.63491e-19 0.000536636
8.3669 1.72051e-19 0.000526964
8.40426 1.55428e-19 0.000517503
8.44165 2.79964e-19 0.000508248
8.47906 1.81653e-19 0.000499192
8.5165 1.9294e-19 0.000490332
8.55397 1.74833e-19 0.000481662
8.59146 1.73807e-19 0.000473178
8.62899 1.81616e-19 0.000464874
8.66654 2.25812e-19 0.000456746
8.70412 1.62316e-19 0.000448789
8.74172 1.4453e-19 0.000441
8.77936 1.59701e-19 0.000433374
8.81702 1.85114e-19 0.000425907
8.85471 1.57002e-19 0.000418595
8.89244 1.4423e-19 0.000411434
8.93019 1.66426e-19 0.000404421
8.96797 1.23562e-19 0.000397552
9.00578 1.44128e-19 0.000390823
9.04362 1.23386e-19 0.000384231
9.08149 1.0933e-19 0.000377773
9.11939 1.14672e-19 0.000371446
9.15732 6.85712e-20 0.000365246
9.19528 8.2206e-20 0.00035917
9.23327 6.44994e-20 0.000353215
9.2713 6.9311e-20 0.000347379
9.30935 1.09604e-19 0.000341659
9.34744 9.71523e-20 0.000336052
9.38556 8.84598e-20 0.000330555
9.42371 1.00633e-19 0.000325165
9.46189 9.19516e-20 0.000319881
9.50011 5.60593e-20 0.0003147
9.53836 1.04772e-19 0.000309619
9.57664 9.68557e-20 0.000304637
9.61496 9.46423e-20 0.00029975
9.65331 9.62388e-20 0.000294957
9.69169 9.15623e-20 0.000290255
9.73011 1.02535e-19 0.000285643
9.76856 1.09996e-19 0.000281118
9.80704 9.8745e-20 0.000276679
9.84557 9.96483e-20 0.000272323
9.88412 8.69278e-20 0.00026805
9.92271 9.72661e-20 0.000263856
9.96134 8.22952e-20 0.00025974
10 7.28018e-20 0.0002557
10.0387 8.64507e-20 0.000251736
10.0774 8.6954e-20 0.000247844
10.1162 5.61492e-20 0.000244024
10.155 7.73566e-20 0.000240274
10.1939 6.95964e-20 0.000236592
10.2328 7.10537e-20 0.000232977
10.2717 4.87315e-20 0.000229428
10.3106 6.44386e-20 0.000225942
10.3496 5.27918e-20 0.00022252
10.3887 6.61707e-20 0.000219159
10.4278 7.33801e-20 0.000215858
10.4669 6.11567e-20 0.000212615
10.506 5.17173e-20 0.000209431
10.5452 3.58667e-20 0.000206302
10.5845 5.15538e-20 0.000203229
10.6238 4.05752e-20 0.00020021
10.6631 5.30747e-20 0.000197244
10.7024 3.6837e-20 0.000194329
10.7418 2.92203e-20 0.000191466
10.7813 4.55086e-20 0.000188652
10.8208 3.13557e-20 0.000185886
10.8603 4.30085e-20 0.000183169
10.8999 1.89367e-20 0.000180498
10.9395 2.77423e-20 0.000177872
10.9792 3.80348e-20 0.000175292
11.0189 3.34579e-20 0.000172756
11.0586 1.73335e-20 0.000170262
11.0984 3.19953e-20 0.000167811
11.1383 2.47862e-20 0.000165401
11.1781 2.8138e-20 0.000163031
11.2181 1.49868e-20 0.000160702
11.2581 1.93572e-20 0.000158411
11.2981 2.20208e-20 0.000156158
11.3381 2.29099e-20 0.000153943
11.3783 1.50479e-20 0.000151764
11.4184 2.45562e-20 0.000149622
11.4587 1.12492e-20 0.000147514
11.4989 1.51618e-20 0.000145441
11.5392 6.16689e-21 0.000143402
11.5796 9.714e-21 0.000141396
11.62 -3.4108e-21 0.000139423
11.6605 1.37686e-20 0.000137482
11.701 3.96957e-21 0.000135572
11.7415 2.19491e-22 0.000133693
11.7822 -7.51626e-21 0.000131844
11.8228 -2.68184e-21 0.000130025
11.8636 -8.30396e-21 0.000128234
11.9043 -2.68802e-21 0.000126472
11.9452 -7.1369e-21 0.000124738
11.986 -9.93508e-21 0.000123032
12.027 -9.4648e-21 0.000121352
12.068 -1.21448e-20 0.000119699
12.109 -2.28142e-20 0.000118072
12.1501 -1.79486e-20 0.00011647
12.1913 -1.32061e-20 0.000114893
12.2325 -1.71691e-20 0.000113341
12.2738 -1.22944e-20 0.000111813
12.3151 -1.64783e-20 0.000110308
12.3565 -2.44192e-20 0.000108827
12.3979 -1.57725e-20 0.000107368
12.4394 -1.77025e-20 0.000105932
12.481 -1.52572e-20 0.000104517
12.5226 -2.18513e-20 0.000103125
12.5643 -1.5811e-20 0.000101753
12.6061 -1.83169e-20 0.000100402
12.6479 -1.08894e-20 9.90717e-05
12.6898 -1.36237e-20 9.77613e-05
12.7317 -1.40998e-20 9.64705e-05
12.7737 -1.0079e-20 9.51992e-05
12.8158 -9.25294e-21 9.39468e-05
12.8579 -1.04408e-20 9.27131e-05
12.9001 -7.52799e-21 9.14976e-05
12.9424 -8.8278e-21 9.03003e-05
12.9847 -6.5511e-21 8.91205e-05
13.0271 -5.17289e-21 8.79582e-05
13.0696 -1.11799e-20 8.6813e-05
13.1121 -3.91488e-21 8.56846e-05
13.1547 -6.03134e-21 8.45726e-05
13.1974 -7.27239e-21 8.34768e-05
13.2402 -7.54247e-21 8.2397e-05
13.283 -1.09654e-20 8.13328e-05
13.3259 -4.40485e-21 8.0284e-05
13.3689 -9.44705e-21 7.92504e-05
13.4119 -1.3698e-20 7.82316e-05
13.455 -5.52525e-21 7.72274e-05
13.4982 -9.2089e-21 7.62375e-05
13.5415 -8.85939e-21 7.52618e-05
13.5848 -1.09185e-20 7.43e-05
13.6283 -1.25594e-20 7.33518e-05
13.6718 -1.06673e-20 7.2417e-05
13.7153 -1.14114e-20 7.14955e-05
13.759 -1.39847e-20 7.05868e-05
13.8028 -1.20519e-20 6.9691e-05
13.8466 -8.20674e-21 6.88076e-05
13.8905 -9.73744e-21 6.79366e-05
13.9345 -1.04081e-20 6.70778e-05
13.9786 -1.34736e-20 6.62308e-05
14.0227 -1.14644e-20 6.53956e-05
14.067 -8.3333e-21 6.45719e-05
14.1113 -8.74437e-21 6.37596e-05
14.1558 -9.87957e-21 6.29584e-05
14.2003 -6.62169e-21 6.21682e-05
14.2449 -9.58988e-21 6.13889e-05
14.2896 -7.64869e-21 6.06201e-05
14.3344 -4.07158e-21 5.98618e-05
14.3793 -7.75221e-21 5.91137e-05
14.4243 -3.61412e-21 5.83758e-05
14.4693 -4.09959e-21 5.76478e-05
14.5145 -3.19446e-21 5.69296e-05
14.5598 -3.46289e-21 5.62211e-05
14.6052 -2.17474e-21 5.5522e-05
14.6506 -5.07044e-22 5.48322e-05
14.6962 -2.14666e-21 5.41517e-05
14.7419 -9.80728e-22 5.34801e-05
14.7877 -3.12068e-23 5.28175e-05
14.8336 1.07123e-21 5.21635e-05
14.8796 1.38096e-22 5.15183e-05
14.9257 -7.56076e-22 5.08814e-05
14.9719 1.33602e-22 5.02529e-05
15.0182 -6.0733e-22 4.96326e-05
15.0647 1.12325e-21 4.90204e-05
15.1112 3.21164e-22 4.84161e-05
15.1579 2.83756e-22 4.78197e-05
15.2047 -7.47924e-22 4.7231e-05
15.2516 -3.64539e-22 4.66498e-05
15.2986 1.99517e-22 4.60761e-05
15.3458 1.31538e-22 4.55098e-05
15.393 3.43208e-22 4.49507e-05
15.4404 1.35853e-21 4.43987e-05
15.488 8.9756e-22 4.38537e-05
15.5356 1.31821e-21 4.33156e-05
15.5834 4.96904e-21 4.27843e-05
15.6313 3.46629e-21 4.22597e-05
15.6794 3.67357e-21 4.17417e-05
15.7276 4.28593e-21 4.12302e-05
15.7759 5.91852e-21 4.0725e-05
15.8243 3.76918e-21 4.02262e-05
15.873 7.33967e-21 3.97335e-05
15.9217 7.23762e-21 3.9247e-05
15.9706 7.30875e-21 3.87664e-05
16.0197 7.48971e-21 3.82917e-05
16.0689 6.91345e-21 3.78229e-05
16.1182 6.50678e-21 3.73598e-05
16.1677 7.9728e-21 3.69023e-05
16.2174 8.3572e-21 3.64504e-05
16.2672 7.61402e-21 3.60039e-05
16.3172 8.93622e-21 3.55629e-05
16.3674 7.88094e-21 3.51271e-05
16.4177 8.05044e-21 3.46966e-05
16.4682 5.98816e-21 3.42712e-05
16.5189 3.94873e-21 3.38509e-05
16.5697 4.44406e-21 3.34356e-05
16.6208 4.40147e-21 3.30252e-05
16.672 1.58218e-21 3.26196e-05
16.7234 2.58749e-21 3.22188e-05
16.775 2.60851e-21 3.18226e-05
16.8268 3.18376e-21 3.14311e-05
16.8787 1.82919e-21 3.10441e-05
16.9309 9.25692e-22 3.06617e-05
16.9833 2.3514e-21 3.02836e-05
17.0359 3.71303e-23 2.99098e-05
17.0887 1.76004e-22 2.95404e-05
17.1418 -7.98909e-23 2.91751e-05
17.195 -1.08522e-21 2.8814e-05
17.2485 5.16911e-22 2.84569e-05
17.3022 3.60841e-22 2.81039e-05
17.3562 -3.4225e-22 2.77548e-05
17.4104 -8.01731e-23 2.74096e-05
17.4648 1.48905e-22 2.70683e-05
17.5195 8.29315e-22 2.67306e-05
17.5744 6.21938e-23 2.63968e-05
17.6296 7.17627e-22 2.60665e-05
17.6851 7.32304e-22 2.57398e-05
17.7408 4.69508e-22 2.54167e-05
17.7969 8.53501e-22 2.5097e-05
17.8532 9.25115e-22 2.47808e-05
17.9098 1.77929e-22 2.44679e-05
17.9667 1.62854e-21 2.41583e-05
18.0239 2.92064e-22 2.38519e-05
18.0815 7.44585e-22 2.35487e-05
18.1393 -1.79702e-22 2.32487e-05
18.1975 -5.17701e-22 2.29517e-05
18.256 -4.6211e-23 2.26578e-05
18.3149 -6.30589e-22 2.23669e-05
18.3742 -7.01273e-22 2.20788e-05
18.4338 -9.19627e-22 2.17936e-05
18.4938 -1.64823e-21 2.15113e-05
18.5542 -1.40926e-21 2.12316e-05
18.615 -2.2592e-21 2.09547e-05
18.6762 -1.66721e-21 2.06804e-05
18.7379 -1.65339e-21 2.04088e-05
18.8 -2.01823e-21 2.01396e-05
18.8625 -1.85647e-21 1.98729e-05
18.9255 -2.18379e-21 1.96087e-05
18.9891 -1.98696e-21 1.93468e-05
19.0531 -2.36952e-21 1.90872e-05
19.1177 -2.29511e-21 1.88299e-05
19.1828 -2.738e-21 1.85748e-05
19.2484 -2.36207e-21 1.83219e-05
19.3147 -2.43156e-21 1.8071e-05
19.3816 -2.63798e-21 1.78221e-05
19.4491 -2.46471e-21 1.75751e-05
19.5173 -2.00048e-21 1.73301e-05
19.5862 -2.43114e-21 1.70868e-05
19.6558 -1.93777e-21 1.68454e-05
19.7262 -2.19208e-21 1.66055e-05
19.7974 -2.19568e-21 1.63673e-05
19.8694 -2.21181e-21 1.61306e-05
19.9423 -2.21231e-21 1.58953e-05
20.0162 -2.36908e-21 1.56613e-05
20.091 -2.35097e-21 1.54286e-05
20.1669 -2.43144e-21 1.5197e-05
20.244 -1.87316e-21 1.49664e-05
20.3222 -1.86399e-21 1.47367e-05
20.4016 -1.78523e-21 1.45078e-05
20.4825 -1.79053e-21 1.42795e-05
20.5648 -1.63159e-21 1.40516e-05
20.6487 -1.42057e-21 1.3824e-05
20.7344 -1.145e-21 1.35965e-05
20.8219 -1.1355e-21 1.33687e-05
20.9115 -9.51068e-22 1.31405e-05
21.0034 -9.71133e-22 1.29114e-05
21.0979 -6.77469e-22 1.26811e-05
21.1952 -6.46011e-22 1.24492e-05
21.2959 -6.20068e-22 1.22149e-05
21.4004 -4.74481e-22 1.19775e-05
21.5093 -8.15834e-22 1.1736e-05
21.6237 -5.95407e-22 1.14891e-05
21.7448 -7.79161e-22 1.12346e-05
21.8747 -5.79119e-22 1.09696e-05
22.0165 -5.60955e-22 1.0689e-05
22.1768 -2.23723e-22 1.03826e-05
22.3723 -4.82935e-22 1.00237e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.25Lambda0.5Nc1ClassicOneLoop/iFp_FRG.txt <==
-22.3723 1.10531e-21 1.00318e-05
-22.1768 2.87766e-21 1.03912e-05
-22.0165 2.48683e-21 1.06979e-05
-21.8747 2.71567e-21 1.09789e-05
-21.7448 1.41709e-21 1.12442e-05
-21.6237 6.70351e-22 1.1499e-05
-21.5093 -1.05091e-21 1.17463e-05
-21.4004 -1.89023e-21 1.19881e-05
-21.2959 -2.42703e-21 1.22258e-05
-21.1952 -1.19486e-21 1.24604e-05
-21.0979 1.62168e-22 1.26926e-05
-21.0034 2.31844e-21 1.29232e-05
-20.9115 3.69625e-21 1.31526e-05
-20.8219 4.8775e-21 1.33812e-05
-20.7344 5.35312e-21 1.36092e-05
-20.6487 6.4599e-21 1.38371e-05
-20.5648 7.24071e-21 1.40651e-05
-20.4825 8.89254e-21 1.42933e-05
-20.4016 1.03914e-20 1.45219e-05
-20.3222 1.20858e-20 1.47511e-05
-20.244 1.33853e-20 1.49812e-05
-20.1669 1.46325e-20 1.52121e-05
-20.091 1.497e-20 1.5444e-05
-20.0162 1.5354e-20 1.56771e-05
-19.9423 1.47463e-20 1.59114e-05
-19.8694 1.47377e-20 1.61471e-05
-19.7974 1.3282e-20 1.63842e-05
-19.7262 1.22692e-20 1.66228e-05
-19.6558 1.03303e-20 1.6863e-05
-19.5862 8.72495e-21 1.71048e-05
-19.5173 6.82996e-21 1.73485e-05
-19.4491 5.76756e-21 1.75939e-05
-19.3816 4.36289e-21 1.78412e-05
-19.3147 4.38541e-21 1.80905e-05
-19.2484 4.20172e-21 1.83418e-05
-19.1828 4.65457e-21 1.85952e-05
-19.1177 5.33914e-21 1.88507e-05
-19.0531 7.47221e-21 1.91085e-05
-18.9891 9.36125e-21 1.93685e-05
-18.9255 1.18276e-20 1.96308e-05
-18.8625 1.40173e-20 1.98955e-05
-18.8 1.69016e-20 2.01626e-05
-18.7379 1.86538e-20 2.04322e-05
-18.6762 2.07051e-20 2.07044e-05
-18.615 2.1111e-20 2.09791e-05
-18.5542 2.23902e-20 2.12565e-05
-18.4938 2.27354e-20 2.15367e-05
-18.4338 2.38799e-20 2.18195e-05
-18.3742 2.46313e-20 2.21052e-05
-18.3149 2.61341e-20 2.23938e-05
-18.256 2.70186e-20 2.26853e-05
-18.1975 2.86617e-20 2.29797e-05
-18.1393 2.95755e-20 2.32772e-05
-18.0815 3.13558e-20 2.35778e-05
-18.0239 3.13493e-20 2.38815e-05
-17.9667 3.17041e-20 2.41885e-05
-17.9098 3.19891e-20 2.44986e-05
-17.8532 3.26828e-20 2.48121e-05
-17.7969 3.16598e-20 2.5129e-05
-17.7408 3.11532e-20 2.54493e-05
-17.6851 3.06885e-20 2.5773e-05
-17.6296 2.96288e-20 2.61003e-05
-17.5744 2.80483e-20 2.64312e-05
-17.5195 2.75116e-20 2.67658e-05
-17.4648 2.51761e-20 2.71041e-05
-17.4104 2.47456e-20 2.74461e-05
-17.3562 2.37792e-20 2.7792e-05
-17.3022 2.37266e-20 2.81418e-05
-17.2485 2.32726e-20 2.84955e-05
-17.195 2.37237e-20 2.88533e-05
-17.1418 2.3006e-20 2.92152e-05
-17.0887 2.2866e-20 2.95812e-05
-17.0359 2.24088e-20 2.99514e-05
-16.9833 2.34148e-20 3.03259e-05
-16.9309 2.28243e-20 3.07048e-05
-16.8787 2.3775e-20 3.10881e-05
-16.8268 2.36974e-20 3.14759e-05
-16.775 2.50001e-20 3.18683e-05
-16.7234 2.62564e-20 3.22652e-05
-16.672 2.75453e-20 3.26669e-05
-16.6208 2.82091e-20 3.30734e-05
-16.5697 2.85838e-20 3.34847e-05
-16.5189 2.93548e-20 3.39009e-05
-16.4682 3.04204e-20 3.43222e-05
-16.4177 3.0009e-20 3.47485e-05
-16.3674 3.09344e-20 3.518e-05
-16.3172 2.98758e-20 3.56168e-05
-16.2672 3.01989e-20 3.60588e-05
-16.2174 3.11316e-20 3.65063e-05
-16.1677 3.16484e-20 3.69592e-05
-16.1182 3.14679e-20 3.74178e-05
-16.0689 3.17212e-20 3.7882e-05
-16.0197 3.18343e-20 3.83519e-05
-15.9706 3.22796e-20 3.88277e-05
-15.9217 3.35549e-20 3.93094e-05
-15.873 3.3818e-20 3.97971e-05
-15.8243 3.49605e-20 4.0291e-05
-15.7759 3.52054e-20 4.0791e-05
-15.7276 3.57112e-20 4.12974e-05
-15.6794 3.6078e-20 4.18102e-05
-15.6313 3.73692e-20 4.23295e-05
-15.5834 3.90247e-20 4.28554e-05
-15.5356 4.04699e-20 4.3388e-05
-15.488 4.1946e-20 4.39274e-05
-15.4404 4.13104e-20 4.44738e-05
-15.393 4.32555e-20 4.50271e-05
-15.3458 4.27975e-20 4.55877e-05
-15.2986 4.68744e-20 4.61555e-05
-15.2516 4.81688e-20 4.67307e-05
-15.2047 5.00561e-20 4.73133e-05
-15.1579 5.11391e-20 4.79036e-05
-15.1112 5.42631e-20 4.85016e-05
-15.0647 5.54981e-20 4.91075e-05
-15.0182 5.62058e-20 4.97213e-05
-14.9719 5.73766e-20 5.03433e-05
-14.9257 5.69807e-20 5.09734e-05
-14.8796 5.58645e-20 5.1612e-05
-14.8336 5.51268e-20 5.22591e-05
-14.7877 5.34806e-20 5.29148e-05
-14.7419 5.32123e-20 5.35793e-05
-14.6962 5.09229e-20 5.42527e-05
-14.6506 5.10277e-20 5.49351e-05
-14.6052 4.715e-20 5.56268e-05
-14.5598 4.68038e-20 5.63279e-05
-14.5145 4.43133e-20 5.70385e-05
-14.4693 4.40603e-20 5.77587e-05
-14.4243 4.40212e-20 5.84888e-05
-14.3793 4.40207e-20 5.92289e-05
-14.3344 4.24276e-20 5.99791e-05
-14.2896 4.13644e-20 6.07396e-05
-14.2449 4.23352e-20 6.15107e-05
-14.2003 4.15455e-20 6.22924e-05
-14.1558 4.07758e-20 6.3085e-05
-14.1113 4.18057e-20 6.38885e-05
-14.067 4.05243e-20 6.47033e-05
-14.0227 4.19006e-20 6.55295e-05
-13.9786 4.16897e-20 6.63673e-05
-13.9345 4.42064e-20 6.72169e-05
-13.8905 4.44138e-20 6.80784e-05
-13.8466 4.63558e-20 6.89521e-05
-13.8028 4.6355e-20 6.98382e-05
-13.759 4.76699e-20 7.07369e-05
-13.7153 4.99679e-20 7.16484e-05
-13.6718 5.25926e-20 7.2573e-05
-13.6283 5.45361e-20 7.35108e-05
-13.5848 5.60121e-20 7.4462e-05
-13.5415 5.80733e-20 7.5427e-05
-13.4982 6.19659e-20 7.64059e-05
-13.455 6.65068e-20 7.7399e-05
-13.4119 7.11477e-20 7.84066e-05
-13.3689 7.35939e-20 7.94288e-05
-13.3259 7.78978e-20 8.0466e-05
-13.283 8.11152e-20 8.15183e-05
-13.2402 8.70274e-20 8.25861e-05
-13.1974 8.92131e-20 8.36696e-05
-13.1547 9.7819e-20 8.47692e-05
-13.1121 1.02938e-19 8.5885e-05
-13.0696 1.09513e-19 8.70174e-05
-13.0271 1.17142e-19 8.81667e-05
-12.9847 1.22064e-19 8.93331e-05
-12.9424 1.26657e-19 9.05171e-05
-12.9001 1.33354e-19 9.17188e-05
-12.8579 1.41127e-19 9.29386e-05
-12.8158 1.44284e-19 9.41768e-05
-12.7737 1.4985e-19 9.54338e-05
-12.7317 1.50191e-19 9.67098e-05
-12.6898 1.52033e-19 9.80054e-05
-12.6479 1.51022e-19 9.93207e-05
-12.6061 1.51364e-19 0.000100656
-12.5643 1.52195e-19 0.000102012
-12.5226 1.49454e-19 0.000103389
-12.481 1.44174e-19 0.000104787
-12.4394 1.44562e-19 0.000106207
-12.3979 1.42827e-19 0.000107649
-12.3565 1.37055e-19 0.000109113
-12.3151 1.39614e-19 0.000110601
-12.2738 1.34668e-19 0.000112111
-12.2325 1.35557e-19 0.000113645
-12.1913 1.35801e-19 0.000115204
-12.1501 1.32653e-19 0.000116787
-12.109 1.33863e-19 0.000118396
-12.068 1.32902e-19 0.000120029
-12.027 1.35779e-19 0.000121689
-11.986 1.3293e-19 0.000123376
-11.9452 1.34131e-19 0.00012509
-11.9043 1.36987e-19 0.000126831
-11.8636 1.37896e-19 0.0001286
-11.8228 1.37316e-19 0.000130398
-11.7822 1.35366e-19 0.000132225
-11.7415 1.41777e-19 0.000134082
-11.701 1.37304e-19 0.00013597
-11.6605 1.39661e-19 0.000137888
-11.62 1.40282e-19 0.000139838
-11.5796 1.50425e-19 0.00014182
-11.5392 1.45104e-19 0.000143834
-11.4989 1.44095e-19 0.000145883
-11.4587 1.51673e-19 0.000147965
-11.4184 1.52256e-19 0.000150082
-11.3783 1.46679e-19 0.000152235
-11.3381 1.51299e-19 0.000154423
-11.2981 1.60435e-19 0.000156649
-11.2581 1.58191e-19 0.000158912
-11.2181 1.64966e-19 0.000161214
-11.1781 1.67481e-19 0.000163555
-11.1383 1.70843e-19 0.000165936
-11.0984 1.80832e-19 0.000168357
-11.0586 1.80295e-19 0.00017082
-11.0189 1.89065e-19 0.000173326
-10.9792 2.04339e-19 0.000175875
-10.9395 2.08727e-19 0.000178468
-10.8999 2.1548e-19 0.000181107
-10.8603 2.39744e-19 0.000183791
-10.8208 2.36727e-19 0.000186523
-10.7813 2.40681e-19 0.000189302
-10.7418 2.54309e-19 0.000192131
-10.7024 2.5846e-19 0.000195009
-10.6631 2.6806e-19 0.000197939
-10.6238 2.79604e-19 0.000200921
-10.5845 2.88128e-19 0.000203956
-10.5452 2.96066e-19 0.000207045
-10.506 2.88914e-19 0.00021019
-10.4669 3.0259e-19 0.000213392
-10.4278 2.96324e-19 0.000216652
-10.3887 2.98453e-19 0.000219972
-10.3496 2.95441e-19 0.000223351
-10.3106 2.84405e-19 0.000226793
-10.2717 2.81994e-19 0.000230298
-10.2328 2.70812e-19 0.000233867
-10.1939 2.63416e-19 0.000237503
-10.155 2.66317e-19 0.000241206
-10.1162 2.54936e-19 0.000244978
-10.0774 2.54062e-19 0.00024882
-10.0387 2.46628e-19 0.000252735
-10 2.41064e-19 0.000256723
-9.96134 2.35042e-19 0.000260786
-9.92271 2.44347e-19 0.000264927
-9.88412 2.40314e-19 0.000269146
-9.84557 2.41654e-19 0.000273446
-9.80704 2.31205e-19 0.000277829
-9.76856 2.43721e-19 0.000282295
-9.73011 2.43855e-19 0.000286848
-9.69169 2.3101e-19 0.00029149
-9.65331 2.46047e-19 0.000296221
-9.61496 2.36592e-19 0.000301045
-9.57664 2.23808e-19 0.000305963
-9.53836 2.19052e-19 0.000310978
-9.50011 2.31694e-19 0.000316092
-9.46189 2.46922e-19 0.000321308
-9.42371 2.51049e-19 0.000326627
-9.38556 2.78221e-19 0.000332052
-9.34744 2.40227e-19 0.000337586
-9.30935 2.45259e-19 0.000343232
-9.2713 2.2605e-19 0.000348991
-9.23327 2.23115e-19 0.000354868
-9.19528 2.3075e-19 0.000360864
-9.15732 2.22888e-19 0.000366982
-9.11939 2.10746e-19 0.000373226
-9.08149 2.26941e-19 0.000379599
-9.04362 2.1524e-19 0.000386104
-9.00578 2.13704e-19 0.000392743
-8.96797 2.21431e-19 0.000399521
-8.93019 2.17695e-19 0.000406441
-8.89244 2.28834e-19 0.000413506
-8.85471 2.35498e-19 0.000420721
-8.81702 2.32327e-19 0.000428088
-8.77936 2.63654e-19 0.000435612
-8.74172 1.9774e-19 0.000443297
-8.70412 2.3673e-19 0.000451146
-8.66654 2.19366e-19 0.000459165
-8.62899 2.23558e-19 0.000467357
-8.59146 2.41914e-19 0.000475727
-8.55397 2.32194e-19 0.00048428
-8.5165 2.36679e-19 0.00049302
-8.47906 2.55309e-19 0.000501952
-8.44165 2.20412e-19 0.000511082
-8.40426 2.51468e-19 0.000520414
-8.3669 2.29265e-19 0.000529954
-8.32956 2.25502e-19 0.000539708
-8.29226 1.90763e-19 0.000549681
-8.25497 1.60054e-19 0.000559879
-8.21772 1.92524e-19 0.000570309
-8.18049 1.88791e-19 0.000580976
-8.14328 1.90481e-19 0.000591887
-8.1061 1.88384e-19 0.00060305
-8.06895 1.6626e-19 0.000614469
-8.03182 1.6361e-19 0.000626154
-7.99471 1.20083e-19 0.000638111
-7.95763 1.51383e-19 0.000650348
-7.92058 1.17075e-19 0.000662872
-7.88355 1.19293e-19 0.000675693
-7.84654 7.01031e-20 0.000688818
-7.80955 6.23533e-20 0.000702256
-7.77259 1.04666e-19 0.000716015
-7.73566 6.32298e-20 0.000730106
-7.69874 4.92607e-20 0.000744538
-7.66185 8.22495e-20 0.000759321
-7.62498 1.01694e-20 0.000774464
-7.58814 5.2839e-20 0.000789979
-7.55132 2.50782e-20 0.000805877
-7.51452 7.66407e-20 0.000822169
-7.47774 8.91661e-20 0.000838866
-7.44099 7.18329e-20 0.000855981
-7.40425 5.11801e-20 0.000873527
-7.36754 -6.33959e-21 0.000891516
-7.33085 1.10534e-19 0.000909962
-7.29418 1.10496e-19 0.000928879
-7.25754 4.90473e-20 0.000948282
-7.22091 8.62557e-20 0.000968185
-7.18431 6.60307e-20 0.000988604
-7.14772 1.44998e-19 0.00100956
-7.11116 9.81626e-20 0.00103106
-7.07462 1.89869e-20 0.00105312
-7.0381 1.55212e-19 0.00107577
-7.00159 6.65561e-20 0.00109903
-6.96511 1.14159e-19 0.0011229
-6.92865 4.86621e-20 0.00114742
-6.89221 -6.32126e-21 0.0011726
-6.85579 5.09779e-20 0.00119847
-6.81938 -3.04664e-20 0.00122504
-6.783 -8.87237e-21 0.00125235
-6.74664 -2.15463e-19 0.00128041
-6.71029 -2.70472e-19 0.00130925
-6.67397 -8.18141e-20 0.0013389
-6.63766 -1.04748e-19 0.00136938
-6.60137 -1.30599e-19 0.00140072
-6.5651 -7.30239e-20 0.00143295
-6.52885 -1.23499e-19 0.00146611
-6.49262 -2.24523e-19 0.00150022
-6.4564 -1.74638e-19 0.00153532
-6.42021 -2.69928e-19 0.00157144
-6.38403 -2.56796e-19 0.00160862
-6.34786 -2.08002e-19 0.0016469
-6.31172 -8.3509e-20 0.00168631
-6.27559 -1.91476e-19 0.0017269
-6.23949 -2.38066e-19 0.0017687
-6.20339 -3.84598e-19 0.00181177
-6.16732 -3.10898e-19 0.00185615
-6.13126 -3.49805e-19 0.00190188
-6.09522 -3.19142e-19 0.00194902
-6.05919 -3.08964e-19 0.00199762
-6.02319 -2.53336e-19 0.00204774
-5.9872 -4.24119e-19 0.00209943
-5.95122 -3.54186e-19 0.00215275
-5.91526 -4.33301e-19 0.00220777
-5.87932 -3.82926e-19 0.00226455
-5.84339 -5.94395e-19 0.00232316
-5.80748 -4.47109e-19 0.00238367
-5.77158 -1.91088e-19 0.00244615
-5.7357 -4.97713e-19 0.00251069
-5.69984 -2.13703e-19 0.00257737
-5.66399 -3.0993e-19 0.00264627
-5.62815 -9.31209e-20 0.00271748
-5.59233 -3.03909e-19 0.0027911
-5.55653 -6.8163e-19 0.00286724
-5.52074 -4.74498e-19 0.00294598
-5.48497 -5.93368e-20 0.00302744
-5.4492 -3.02759e-19 0.00311175
-5.41346 -3.62287e-19 0.00319901
-5.37773 -4.9646e-19 0.00328935
-5.34201 -2.73897e-19 0.00338292
-5.30631 -1.32342e-19 0.00347984
-5.27062 9.165e-20 0.00358027
-5.23494 -5.70499e-20 0.00368436
-5.19928 -2.11401e-19 0.00379228
-5.16363 -6.55899e-19 0.0039042
-5.128 2.72636e-19 0.0040203
-5.09237 -5.89835e-19 0.00414078
-5.05677 -6.90846e-19 0.00426583
-5.02117 -1.95383e-19 0.00439568
-4.98559 -3.10389e-19 0.00453055
-4.95002 -3.06096e-19 0.00467067
-4.91446 1.97319e-19 0.00481631
-4.87892 -5.89435e-20 0.00496773
-4.84339 -6.13516e-19 0.00512522
-4.80787 7.63653e-19 0.00528907
-4.77237 -4.04876e-19 0.00545961
-4.73687 -4.49556e-19 0.00563718
-4.70139 -4.2861e-19 0.00582214
-4.66592 -2.18462e-19 0.00601486
-4.63046 -1.23902e-19 0.00621577
-4.59502 -1.64659e-18 0.00642529
-4.55958 6.49862e-19 0.00664388
-4.52416 -3.32028e-19 0.00687204
-4.48875 7.07884e-20 0.00711029
-4.45335 -3.96243e-19 0.00735919
-4.41797 -3.11832e-19 0.00761935
-4.38259 -5.57649e-19 0.00789139
-4.34722 1.47896e-19 0.00817601
-4.31187 1.24849e-18 0.00847393
-4.27653 -1.98116e-18 0.00878595
-4.24119 -1.64386e-18 0.00911289
-4.20587 1.17274e-18 0.00945566
-4.17056 7.168e-19 0.00981521
-4.13526 -2.60986e-18 0.0101926
-4.09997 8.93455e-19 0.0105889
-4.06469 -1.20145e-18 0.0110053
-4.02942 5.66436e-19 0.0114431
-3.99416 8.60031e-19 0.0119036
-3.95891 2.97615e-18 0.0123883
-3.92367 -1.25558e-18 0.0128987
-3.88844 3.29387e-18 0.0134365
-3.85322 2.29223e-18 0.0140035
-3.81801 -3.39876e-18 0.0146015
-3.7828 2.85013e-18 0.0152325
-3.74761 2.02395e-18 0.0158986
-3.71243 9.41905e-19 0.0166019
-3.67726 -3.30548e-18 0.0173449
-3.64209 1.58802e-18 0.01813
-3.60694 5.56687e-18 0.0189597
-3.57179 2.30061e-19 0.0198367
-3.53665 2.71018e-18 0.0207638
-3.50152 -3.08282e-18 0.021744
-3.4664 1.70945e-18 0.0227804
-3.43129 6.8318e-19 0.0238764
-3.39619 1.84557e-18 0.0250356
-3.36109 1.60096e-17 0.026262
-3.32601 7.47033e-18 0.02756
-3.29093 1.00567e-18 0.0289345
-3.25586 2.08556e-17 0.0303909
-3.2208 5.34867e-18 0.0319353
-3.18574 6.93735e-18 0.0335745
-3.1507 3.84991e-18 0.0353164
-3.11566 -6.21015e-18 0.0371694
-3.08063 1.37626e-17 0.0391434
-3.0456 1.68857e-17 0.0412489
-3.01059 2.19063e-17 0.043498
-2.97558 -4.01444e-18 0.045904
-2.94058 1.02997e-17 0.0484815
-2.90558 -6.92385e-18 0.0512468
-2.87059 2.15119e-17 0.0542181
-2.83561 1.62666e-17 0.0574152
-2.80064 -2.58139e-17 0.0608607
-2.76567 7.38171e-17 0.0645791
-2.73071 -1.22015e-17 0.0685983
-2.69576 3.19681e-17 0.0729492
-2.66081 3.91006e-17 0.0776663
-2.62587 2.517e-17 0.0827887
-2.59094 -2.45197e-17 0.0883602
-2.55601 -6.45205e-17 0.0944302
-2.52109 1.90328e-17 0.101055
-2.48617 -4.95663e-17 0.108298
-2.45126 1.25684e-16 0.116231
-2.41636 6.61415e-17 0.124936
-2.38146 5.16538e-17 0.134509
-2.34657 -1.72074e-16 0.145057
-2.31168 -5.76989e-18 0.156705
-2.2768 -1.97975e-16 0.169595
-2.24192 -3.95947e-17 0.183894
-2.20705 -1.0395e-16 0.199794
-2.17219 3.57651e-16 0.21752
-2.13733 2.78344e-16 0.237332
-2.10247 -8.41126e-16 0.259537
-2.06762 3.13825e-16 0.284496
-2.03278 1.16321e-17 0.312632
-1.99794 2.58772e-17 0.344447
-1.9631 -1.58979e-15 0.380537
-1.92827 1.03812e-16 0.421611
-1.89345 1.53814e-15 0.468515
-1.85862 1.48277e-15 0.52226
-1.82381 4.16514e-16 0.584062
-1.78899 -1.5335e-15 0.65538
-1.75419 -1.25262e-16 0.73797
-1.71938 6.132e-15 0.833941
-1.68458 -1.01261e-15 0.945829
-1.64979 -4.00136e-15 1.07666
-1.61499 4.30914e-15 1.23004
-1.58021 -3.42483e-15 1.41017
-1.54542 1.20353e-14 1.62192
-1.51064 6.61959e-15 1.8707
-1.47586 2.20139e-14 2.16227
-1.44109 2.49055e-15 2.50222
-1.40632 -6.02123e-14 2.8951
-1.37155 1.1629e-15 3.34291
-1.33679 1.00137e-15 3.84302
-1.30203 -7.557e-14 4.38538
-1.26727 -5.90473e-16 4.94993
-1.23251 1.29606e-15 5.50502
-1.19776 -1.80244e-15 6.00909
-1.16301 1.9986e-15 6.41644
-1.12827 3.03104e-15 6.68731
-1.09352 1.40755e-14 6.79808
-1.05878 2.24086e-15 6.74763
-1.02405 -1.22123e-13 6.55597
-0.989309 1.83369e-14 6.25709
-0.954576 4.74671e-15 5.88924
-0.919844 9.70885e-14 5.48743
-0.885115 -4.24667e-14 5.07915
-0.850388 7.53636e-15 4.68358
-0.815663 5.15021e-14 4.31241
-0.78094 4.39369e-14 3.97175
-0.746219 5.88086e-16 3.66375
-0.711499 5.36047e-15 3.38813
-0.676781 2.35497e-15 3.14315
-0.642065 -3.6482e-16 2.92639
-0.60735 2.17773e-15 2.73516
-0.572637 4.82057e-15 2.56677
-0.537925 1.04862e-14 2.41867
-0.503214 1.31865e-14 2.28857
-0.468504 9.74717e-15 2.17439
-0.433796 1.13492e-14 2.07433
-0.399089 -1.23016e-14 1.98682
-0.364382 1.24377e-16 1.9105
-0.329676 -4.35607e-15 1.8442
-0.294972 9.94282e-15 1.78695
-0.260267 -3.27801e-15 1.7379
-0.225564 1.43289e-14 1.69637
-0.190861 -2.03846e-15 1.66175
-0.156158 -1.2306e-14 1.63358
-0.121456 -2.64036e-15 1.61149
-0.0867541 -4.21037e-15 1.59516
-0.0520524 -1.62663e-15 1.5844
-0.0173508 1.69993e-14 1.57905
0.0173508 -1.68205e-14 1.57905
0.0520524 1.49856e-14 1.5844
0.0867541 8.53473e-15 1.59516
0.121456 2.86212e-18 1.61149
0.156158 -1.39273e-15 1.63358
0.190861 -1.24324e-14 1.66175
0.225564 -1.05629e-14 1.69637
0.260267 -9.3649e-15 1.7379
0.294972 7.897e-16 1.78695
0.329676 5.08561e-15 1.8442
0.364382 4.40822e-15 1.9105
0.399089 -6.21012e-15 1.98682
0.433796 -3.37132e-15 2.07433
0.468504 2.98455e-15 2.17439
0.503214 1.54631e-15 2.28857
0.537925 1.64337e-14 2.41867
0.572637 -2.2556e-14 2.56677
0.60735 -9.9459e-15 2.73516
0.642065 7.80994e-15 2.92639
0.676781 -3.62854e-14 3.14315
0.711499 -2.83164e-15 3.38813
0.746219 -3.60874e-14 3.66375
0.78094 -3.42553e-14 3.97175
0.815663 -7.62591e-15 4.31241
0.850388 1.09271e-13 4.68358
0.885115 -8.88136e-15 5.07915
0.919844 -4.33534e-15 5.48743
0.954576 1.83549e-13 5.88924
0.989309 9.70119e-14 6.25709
1.02405 -8.91915e-16 6.55597
1.05878 1.34746e-13 6.74763
1.09352 1.3833e-13 6.79808
1.12827 -1.41735e-13 6.68731
1.16301 2.71882e-13 6.41644
1.19776 1.24209e-13 6.00909
1.23251 -1.08674e-13 5.50502
1.26727 -7.94797e-14 4.94993
1.30203 -7.01994e-14 4.38538
1.33679 1.82868e-16 3.84302
1.37155 -3.11486e-16 3.34291
1.40632 -1.66252e-15 2.8951
1.44109 -2.41017e-14 2.50222
1.47586 2.04608e-14 2.16227
1.51064 -2.24467e-14 1.8707
1.54542 1.10899e-15 1.62192
1.58021 9.32692e-15 1.41017
1.61499 -4.95747e-15 1.23004
1.64979 3.17542e-16 1.07666
1.68458 -8.08645e-15 0.945829
1.71938 -5.69491e-16 0.833941
1.75419 -2.11201e-15 0.73797
1.78899 2.04436e-15 0.65538
1.82381 -1.41505e-15 0.584062
1.85862 -1.31873e-15 0.52226
1.89345 -1.23759e-16 0.468515
1.92827 -2.75606e-16 0.421611
1.9631 1.35737e-15 0.380537
1.99794 -4.88953e-16 0.344447
2.03278 1.23749e-16 0.312632
2.06762 -3.27915e-16 0.284496
2.10247 4.48073e-16 0.259537
2.13733 -1.09608e-17 0.237332
2.17219 -2.09995e-16 0.21752
2.20705 1.37006e-16 0.199794
2.24192 4.73188e-17 0.183894
2.2768 -2.85912e-17 0.169595
2.31168 2.88648e-17 0.156705
2.34657 3.70714e-17 0.145057
2.38146 -6.26271e-17 0.134509
2.41636 9.17427e-17 0.124936
2.45126 -7.62004e-17 0.116231
2.48617 2.2328e-17 0.108298
2.52109 -1.61551e-17 0.101055
2.55601 7.84199e-17 0.0944302
2.59094 2.96119e-17 0.0883602
2.62587 -1.85986e-17 0.0827887
2.66081 -5.90779e-17 0.0776663
2.69576 -3.74309e-17 0.0729492
2.73071 2.07285e-17 0.0685983
2.76567 -3.19769e-17 0.0645791
2.80064 -3.24216e-18 0.0608607
2.83561 -5.33372e-17 0.0574152
2.87059 -1.10326e-17 0.0542181
2.90558 1.89658e-17 0.0512468
2.94058 -3.30554e-17 0.0484815
2.97558 4.68436e-18 0.045904
3.01059 -3.8109e-17 0.043498
3.0456 -3.34847e-18 0.0412489
3.08063 -7.53832e-18 0.0391434
3.11566 5.89697e-19 0.0371694
3.1507 -8.69128e-18 0.0353164
3.18574 1.09278e-18 0.0335745
3.2208 1.32708e-17 0.0319353
3.25586 -1.06852e-17 0.0303909
3.29093 -9.28546e-18 0.0289345
3.32601 2.31777e-19 0.02756
3.36109 -6.40663e-18 0.026262
3.39619 -5.06355e-20 0.0250356
3.43129 -6.06375e-18 0.0238764
3.4664 -1.55732e-17 0.0227804
3.50152 2.49807e-18 0.021744
3.53665 -1.13853e-17 0.0207638
3.57179 2.70657e-18 0.0198367
3.60694 -1.4171e-18 0.0189597
3.64209 -4.68093e-18 0.01813
3.67726 1.83975e-18 0.0173449
3.71243 -4.31873e-18 0.0166019
3.74761 7.632e-19 0.0158986
3.7828 -4.36731e-18 0.0152325
3.81801 2.69171e-18 0.0146015
3.85322 -3.46176e-19 0.0140035
3.88844 -2.5312e-18 0.0134365
3.92367 -1.35417e-18 0.0128987
3.95891 -4.95263e-19 0.0123883
3.99416 3.56144e-18 0.0119036
4.02942 7.16775e-19 0.0114431
4.06469 -5.69141e-19 0.0110053
4.09997 -2.13577e-18 0.0105889
4.13526 7.12572e-19 0.0101926
4.17056 4.81327e-19 0.00981521
4.20587 3.27425e-19 0.00945566
4.24119 2.64639e-19 0.00911289
4.27653 8.01856e-19 0.00878595
4.31187 5.03516e-19 0.00847393
4.34722 -4.45066e-19 0.00817601
4.38259 -1.08765e-18 0.00789139
4.41797 -8.572e-19 0.00761935
4.45335 1.82735e-18 0.00735919
4.48875 8.58239e-19 0.00711029
4.52416 1.1671e-18 0.00687204
4.55958 6.96507e-20 0.00664388
4.59502 3.05239e-19 0.00642529
4.63046 -1.77006e-19 0.00621577
4.66592 2.39725e-19 0.00601486
4.70139 1.17387e-18 0.00582214
4.73687 7.65501e-19 0.00563718
4.77237 5.59794e-19 0.00545961
4.80787 -2.97465e-19 0.00528907
4.84339 6.42993e-19 0.00512522
4.87892 5.9938e-19 0.00496773
4.91446 2.11806e-19 0.00481631
4.95002 -4.80522e-19 0.00467067
4.98559 4.31466e-19 0.00453055
5.02117 8.05829e-20 0.00439568
5.05677 -1.55009e-19 0.00426583
5.09237 5.74702e-19 0.00414078
5.128 4.34761e-19 0.0040203
5.16363 3.15761e-19 0.0039042
5.19928 4.11138e-19 0.00379228
5.23494 4.17148e-19 0.00368436
5.27062 -1.5373e-19 0.00358027
5.30631 1.19404e-19 0.00347984
5.34201 1.73488e-19 0.00338292
5.37773 5.41181e-19 0.00328935
5.41346 6.00875e-19 0.00319901
5.4492 2.23258e-19 0.00311175
5.48497 5.08899e-19 0.00302744
5.52074 3.26191e-19 0.00294598
5.55653 8.34899e-19 0.00286724
5.59233 3.52822e-19 0.0027911
5.62815 1.97009e-19 0.00271748
5.66399 2.97329e-19 0.00264627
5.69984 3.79267e-19 0.00257737
5.7357 3.32032e-19 0.00251069
5.77158 1.89796e-19 0.00244615
5.80748 3.3217e-19 0.00238367
5.84339 4.15456e-19 0.00232316
5.87932 2.5057e-19 0.00226455
5.91526 3.41707e-19 0.00220777
5.95122 3.44771e-19 0.00215275
5.9872 3.15214e-19 0.00209943
6.02319 4.93632e-19 0.00204774
6.05919 4.93292e-19 0.00199762
6.09522 3.8775e-19 0.00194902
6.13126 2.88818e-19 0.00190188
6.16732 2.99714e-19 0.00185615
6.20339 3.07501e-19 0.00181177
6.23949 3.38058e-19 0.0017687
6.27559 3.24348e-19 0.0017269
6.31172 1.09307e-19 0.00168631
6.34786 1.41196e-19 0.0016469
6.38403 2.95304e-19 0.00160862
6.42021 9.94871e-20 0.00157144
6.4564 1.92383e-19 0.00153532
6.49262 1.99933e-19 0.00150022
6.52885 1.75326e-19 0.00146611
6.5651 8.68679e-20 0.00143295
6.60137 2.76425e-19 0.00140072
6.63766 1.42236e-19 0.00136938
6.67397 9.78904e-20 0.0013389
6.71029 2.36333e-19 0.00130925
6.74664 1.18979e-19 0.00128041
6.783 9.52011e-20 0.00125235
6.81938 3.72763e-20 0.00122504
6.85579 -5.35029e-20 0.00119847
6.89221 4.10055e-20 0.0011726
6.92865 3.03987e-20 0.00114742
6.96511 -1.18105e-19 0.0011229
7.00159 -8.70109e-20 0.00109903
7.0381 -1.16898e-19 0.00107577
7.07462 -1.80155e-19 0.00105312
7.11116 6.71341e-21 0.00103106
7.14772 -1.99206e-19 0.00100956
7.18431 -8.6264e-20 0.000988604
7.22091 -1.03846e-19 0.000968185
7.25754 -3.85023e-20 0.000948282
7.29418 -2.13007e-19 0.000928879
7.33085 -8.42073e-20 0.000909962
7.36754 -6.40255e-20 0.000891516
7.40425 -1.16983e-19 0.000873527
7.44099 -1.94544e-20 0.000855981
7.47774 -9.57695e-20 0.000838866
7.51452 -3.77743e-20 0.000822169
7.55132 -9.28818e-20 0.000805877
7.58814 4.65891e-21 0.000789979
7.62498 -7.00056e-20 0.000774464
7.66185 -6.34645e-20 0.000759321
7.69874 -1.61699e-20 0.000744538
7.73566 -4.96252e-20 0.000730106
7.77259 -4.17207e-20 0.000716015
7.80955 -1.52703e-20 0.000702256
7.84654 -8.11127e-20 0.000688818
7.88355 -7.64722e-20 0.000675693
7.92058 -9.99114e-20 0.000662872
7.95763 -1.0349e-19 0.000650348
7.99471 -1.09617e-19 0.000638111
8.03182 -1.41767e-19 0.000626154
8.06895 -1.71546e-19 0.000614469
8.1061 -1.86572e-19 0.00060305
8.14328 -1.57636e-19 0.000591887
8.18049 -2.1656e-19 0.000580976
8.21772 -1.86656e-19 0.000570309
8.25497 -1.89906e-19 0.000559879
8.29226 -1.82642e-19 0.000549681
8.32956 -2.24434e-19 0.000539708
8.3669 -2.46157e-19 0.000529954
8.40426 -2.40265e-19 0.000520414
8.44165 -2.19674e-19 0.000511082
8.47906 -2.37033e-19 0.000501952
8.5165 -2.81159e-19 0.00049302
8.55397 -2.655e-19 0.00048428
8.59146 -2.36211e-19 0.000475727
8.62899 -2.61214e-19 0.000467357
8.66654 -2.56452e-19 0.000459165
8.70412 -2.06342e-19 0.000451146
8.74172 -2.31344e-19 0.000443297
8.77936 -2.53993e-19 0.000435612
8.81702 -2.19011e-19 0.000428088
8.85471 -2.3369e-19 0.000420721
8.89244 -2.02664e-19 0.000413506
8.93019 -2.22159e-19 0.000406441
8.96797 -2.26982e-19 0.000399521
9.00578 -2.29796e-19 0.000392743
9.04362 -2.15144e-19 0.000386104
9.08149 -2.35369e-19 0.000379599
9.11939 -2.40161e-19 0.000373226
9.15732 -2.55995e-19 0.000366982
9.19528 -2.2953e-19 0.000360864
9.23327 -2.19823e-19 0.000354868
9.2713 -2.63789e-19 0.000348991
9.30935 -2.51951e-19 0.000343232
9.34744 -2.48238e-19 0.000337586
9.38556 -2.54497e-19 0.000332052
9.42371 -2.38479e-19 0.000326627
9.46189 -2.31624e-19 0.000321308
9.50011 -2.37765e-19 0.000316092
9.53836 -2.30091e-19 0.000310978
9.57664 -2.23256e-19 0.000305963
9.61496 -2.32881e-19 0.000301045
9.65331 -2.54131e-19 0.000296221
9.69169 -2.50697e-19 0.00029149
9.73011 -2.46685e-19 0.000286848
9.76856 -2.39735e-19 0.000282295
9.80704 -2.30267e-19 0.000277829
9.84557 -2.43345e-19 0.000273446
9.88412 -2.40286e-19 0.000269146
9.92271 -2.55097e-19 0.000264927
9.96134 -2.40521e-19 0.000260786
10 -2.50891e-19 0.000256723
10.0387 -2.42129e-19 0.000252735
10.0774 -2.50119e-19 0.00024882
10.1162 -2.49852e-19 0.000244978
10.155 -2.56113e-19 0.000241206
10.1939 -2.70845e-19 0.000237503
10.2328 -2.7022e-19 0.000233867
10.2717 -2.86767e-19 0.000230298
10.3106 -2.80354e-19 0.000226793
10.3496 -2.9189e-19 0.000223351
10.3887 -2.98901e-19 0.000219972
10.4278 -2.91581e-19 0.000216652
10.4669 -2.95418e-19 0.000213392
10.506 -2.99686e-19 0.00021019
10.5452 -2.94698e-19 0.000207045
10.5845 -2.85628e-19 0.000203956
10.6238 -2.78494e-19 0.000200921
10.6631 -2.67576e-19 0.000197939
10.7024 -2.67124e-19 0.000195009
10.7418 -2.51642e-19 0.000192131
10.7813 -2.45727e-19 0.000189302
10.8208 -2.39461e-19 0.000186523
10.8603 -2.30594e-19 0.000183791
10.8999 -2.18421e-19 0.000181107
10.9395 -2.10092e-19 0.000178468
10.9792 -2.03589e-19 0.000175875
11.0189 -1.9337e-19 0.000173326
11.0586 -1.85783e-19 0.00017082
11.0984 -1.79713e-19 0.000168357
11.1383 -1.69293e-19 0.000165936
11.1781 -1.68021e-19 0.000163555
11.2181 -1.64743e-19 0.000161214
11.2581 -1.58126e-19 0.000158912
11.2981 -1.57758e-19 0.000156649
11.3381 -1.51354e-19 0.000154423
11.3783 -1.55313e-19 0.000152235
11.4184 -1.5439e-19 0.000150082
11.4587 -1.52236e-19 0.000147965
11.4989 -1.49341e-19 0.000145883
11.5392 -1.4871e-19 0.000143834
11.5796 -1.42968e-19 0.00014182
11.62 -1.40182e-19 0.000139838
11.6605 -1.45124e-19 0.000137888
11.701 -1.37708e-19 0.00013597
11.7415 -1.43129e-19 0.000134082
11.7822 -1.36452e-19 0.000132225
11.8228 -1.3671e-19 0.000130398
11.8636 -1.31633e-19 0.0001286
11.9043 -1.35455e-19 0.000126831
11.9452 -1.31455e-19 0.00012509
11.986 -1.32514e-19 0.000123376
12.027 -1.34105e-19 0.000121689
12.068 -1.35209e-19 0.000120029
12.109 -1.34209e-19 0.000118396
12.1501 -1.33064e-19 0.000116787
12.1913 -1.31243e-19 0.000115204
12.2325 -1.36852e-19 0.000113645
12.2738 -1.36857e-19 0.000112111
12.3151 -1.39401e-19 0.000110601
12.3565 -1.3903e-19 0.000109113
12.3979 -1.39803e-19 0.000107649
12.4394 -1.404e-19 0.000106207
12.481 -1.48666e-19 0.000104787
12.5226 -1.46889e-19 0.000103389
12.5643 -1.47895e-19 0.000102012
12.6061 -1.49827e-19 0.000100656
12.6479 -1.52787e-19 9.93207e-05
12.6898 -1.50385e-19 9.80054e-05
12.7317 -1.50116e-19 9.67098e-05
12.7737 -1.49524e-19 9.54338e-05
12.8158 -1.43555e-19 9.41768e-05
12.8579 -1.39638e-19 9.29386e-05
12.9001 -1.32026e-19 9.17188e-05
12.9424 -1.25888e-19 9.05171e-05
12.9847 -1.24681e-19 8.93331e-05
13.0271 -1.15558e-19 8.81667e-05
13.0696 -1.08229e-19 8.70174e-05
13.1121 -1.03645e-19 8.5885e-05
13.1547 -9.74537e-20 8.47692e-05
13.1974 -9.28406e-20 8.36696e-05
13.2402 -8.85837e-20 8.25861e-05
13.283 -8.04337e-20 8.15183e-05
13.3259 -7.73702e-20 8.0466e-05
13.3689 -7.10826e-20 7.94288e-05
13.4119 -6.94182e-20 7.84066e-05
13.455 -6.52292e-20 7.7399e-05
13.4982 -6.16936e-20 7.64059e-05
13.5415 -5.76435e-20 7.5427e-05
13.5848 -5.56753e-20 7.4462e-05
13.6283 -5.43958e-20 7.35108e-05
13.6718 -5.18775e-20 7.2573e-05
13.7153 -4.91365e-20 7.16484e-05
13.759 -4.74435e-20 7.07369e-05
13.8028 -4.58352e-20 6.98382e-05
13.8466 -4.72146e-20 6.89521e-05
13.8905 -4.43886e-20 6.80784e-05
13.9345 -4.49179e-20 6.72169e-05
13.9786 -4.44476e-20 6.63673e-05
14.0227 -4.18106e-20 6.55295e-05
14.067 -4.34069e-20 6.47033e-05
14.1113 -4.26082e-20 6.38885e-05
14.1558 -4.18421e-20 6.3085e-05
14.2003 -4.15482e-20 6.22924e-05
14.2449 -4.1339e-20 6.15107e-05
14.2896 -4.19387e-20 6.07396e-05
14.3344 -4.27256e-20 5.99791e-05
14.3793 -4.28751e-20 5.92289e-05
14.4243 -4.34571e-20 5.84888e-05
14.4693 -4.48564e-20 5.77587e-05
14.5145 -4.51804e-20 5.70385e-05
14.5598 -4.81731e-20 5.63279e-05
14.6052 -4.69654e-20 5.56268e-05
14.6506 -5.01789e-20 5.49351e-05
14.6962 -5.03512e-20 5.42527e-05
14.7419 -5.37381e-20 5.35793e-05
14.7877 -5.35305e-20 5.29148e-05
14.8336 -5.56308e-20 5.22591e-05
14.8796 -5.59273e-20 5.1612e-05
14.9257 -5.6952e-20 5.09734e-05
14.9719 -5.62878e-20 5.03433e-05
15.0182 -5.59001e-20 4.97213e-05
15.0647 -5.52959e-20 4.91075e-05
15.1112 -5.34716e-20 4.85016e-05
15.1579 -5.07356e-20 4.79036e-05
15.2047 -4.91682e-20 4.73133e-05
15.2516 -4.75499e-20 4.67307e-05
15.2986 -4.65561e-20 4.61555e-05
15.3458 -4.57357e-20 4.55877e-05
15.393 -4.27841e-20 4.50271e-05
15.4404 -4.18465e-20 4.44738e-05
15.488 -4.07069e-20 4.39274e-05
15.5356 -3.78946e-20 4.3388e-05
15.5834 -3.87452e-20 4.28554e-05
15.6313 -3.73244e-20 4.23295e-05
15.6794 -3.6114e-20 4.18102e-05
15.7276 -3.68392e-20 4.12974e-05
15.7759 -3.59455e-20 4.0791e-05
15.8243 -3.35881e-20 4.0291e-05
15.873 -3.40362e-20 3.97971e-05
15.9217 -3.31349e-20 3.93094e-05
15.9706 -3.31246e-20 3.88277e-05
16.0197 -3.2579e-20 3.83519e-05
16.0689 -3.15989e-20 3.7882e-05
16.1182 -3.19251e-20 3.74178e-05
16.1677 -3.21722e-20 3.69592e-05
16.2174 -3.0757e-20 3.65063e-05
16.2672 -3.16526e-20 3.60588e-05
16.3172 -3.06889e-20 3.56168e-05
16.3674 -3.04141e-20 3.518e-05
16.4177 -3.00224e-20 3.47485e-05
16.4682 -3.0018e-20 3.43222e-05
16.5189 -2.92252e-20 3.39009e-05
16.5697 -2.84623e-20 3.34847e-05
16.6208 -2.82055e-20 3.30734e-05
16.672 -2.66588e-20 3.26669e-05
16.7234 -2.64258e-20 3.22652e-05
16.775 -2.53148e-20 3.18683e-05
16.8268 -2.42498e-20 3.14759e-05
16.8787 -2.33394e-20 3.10881e-05
16.9309 -2.32581e-20 3.07048e-05
16.9833 -2.34502e-20 3.03259e-05
17.0359 -2.22202e-20 2.99514e-05
17.0887 -2.26733e-20 2.95812e-05
17.1418 -2.25661e-20 2.92152e-05
17.195 -2.3362e-20 2.88533e-05
17.2485 -2.31863e-20 2.84955e-05
17.3022 -2.45806e-20 2.81418e-05
17.3562 -2.37897e-20 2.7792e-05
17.4104 -2.53587e-20 2.74461e-05
17.4648 -2.61054e-20 2.71041e-05
17.5195 -2.69261e-20 2.67658e-05
17.5744 -2.82924e-20 2.64312e-05
17.6296 -2.95012e-20 2.61003e-05
17.6851 -3.03212e-20 2.5773e-05
17.7408 -3.11639e-20 2.54493e-05
17.7969 -3.12627e-20 2.5129e-05
17.8532 -3.20885e-20 2.48121e-05
17.9098 -3.18647e-20 2.44986e-05
17.9667 -3.21882e-20 2.41885e-05
18.0239 -3.12479e-20 2.38815e-05
18.0815 -3.07066e-20 2.35778e-05
18.1393 -2.96869e-20 2.32772e-05
18.1975 -2.85435e-20 2.29797e-05
18.256 -2.72553e-20 2.26853e-05
18.3149 -2.62773e-20 2.23938e-05
18.3742 -2.45525e-20 2.21052e-05
18.4338 -2.3798e-20 2.18195e-05
18.4938 -2.30504e-20 2.15367e-05
18.5542 -2.26533e-20 2.12565e-05
18.615 -2.14202e-20 2.09791e-05
18.6762 -2.05608e-20 2.07044e-05
18.7379 -1.84562e-20 2.04322e-05
18.8 -1.70475e-20 2.01626e-05
18.8625 -1.44277e-20 1.98955e-05
18.9255 -1.18177e-20 1.96308e-05
18.9891 -9.06256e-21 1.93685e-05
19.0531 -7.5413e-21 1.91085e-05
19.1177 -5.38412e-21 1.88507e-05
19.1828 -4.7029e-21 1.85952e-05
19.2484 -3.87379e-21 1.83418e-05
19.3147 -4.55874e-21 1.80905e-05
19.3816 -4.67292e-21 1.78412e-05
19.4491 -5.83677e-21 1.75939e-05
19.5173 -6.93448e-21 1.73485e-05
19.5862 -8.53244e-21 1.71048e-05
19.6558 -1.04813e-20 1.6863e-05
19.7262 -1.22396e-20 1.66228e-05
19.7974 -1.34825e-20 1.63842e-05
19.8694 -1.46762e-20 1.61471e-05
19.9423 -1.47315e-20 1.59114e-05
20.0162 -1.53017e-20 1.56771e-05
20.091 -1.51041e-20 1.5444e-05
20.1669 -1.47575e-20 1.52121e-05
20.244 -1.3412e-20 1.49812e-05
20.3222 -1.22357e-20 1.47511e-05
20.4016 -1.03946e-20 1.45219e-05
20.4825 -8.94867e-21 1.42933e-05
20.5648 -7.17221e-21 1.40651e-05
20.6487 -6.41651e-21 1.38371e-05
20.7344 -5.42374e-21 1.36092e-05
20.8219 -5.08721e-21 1.33812e-05
20.9115 -3.58176e-21 1.31526e-05
21.0034 -2.27877e-21 1.29232e-05
21.0979 -2.12427e-22 1.26926e-05
21.1952 1.21418e-21 1.24604e-05
21.2959 2.36758e-21 1.22258e-05
21.4004 2.00684e-21 1.19881e-05
21.5093 1.17505e-21 1.17463e-05
21.6237 -6.65347e-22 1.1499e-05
21.7448 -1.30433e-21 1.12442e-05
21.8747 -2.59903e-21 1.09789e-05
22.0165 -2.4849e-21 1.06979e-05
22.1768 -2.86893e-21 1.03912e-05
22.3723 -1.05463e-21 1.00318e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.25Lambda0.5Nc1ClassicOneLoop/iFp_OneLoopFRG.txt <==
-22.3723 2.63828e-23 1.0039e-05
-22.1768 -3.28393e-23 1.03988e-05
-22.0165 9.42926e-24 1.07059e-05
-21.8747 2.15262e-23 1.09872e-05
-21.7448 -1.55322e-24 1.12528e-05
-21.6237 2.92683e-23 1.15079e-05
-21.5093 2.93552e-23 1.17554e-05
-21.4004 -5.8641e-24 1.19975e-05
-21.2959 2.74264e-23 1.22355e-05
-21.1952 1.01284e-23 1.24703e-05
-21.0979 -1.68097e-23 1.27029e-05
-21.0034 -4.1754e-23 1.29338e-05
-20.9115 2.30384e-23 1.31634e-05
-20.8219 -4.64691e-23 1.33923e-05
-20.7344 -1.35e-23 1.36206e-05
-20.6487 -6.8281e-24 1.38488e-05
-20.5648 1.63698e-23 1.4077e-05
-20.4825 2.62695e-23 1.43055e-05
-20.4016 3.21605e-23 1.45344e-05
-20.3222 -3.62575e-23 1.4764e-05
-20.244 -2.39489e-23 1.49943e-05
-20.1669 -3.92958e-23 1.52255e-05
-20.091 3.5443e-23 1.54578e-05
-20.0162 5.93534e-23 1.56912e-05
-19.9423 5.23769e-23 1.59258e-05
-19.8694 8.15694e-23 1.61618e-05
-19.7974 1.75697e-23 1.63992e-05
-19.7262 -3.41445e-23 1.66381e-05
-19.6558 2.48353e-23 1.68786e-05
-19.5862 -3.28802e-23 1.71208e-05
-19.5173 -4.71036e-23 1.73648e-05
-19.4491 -4.25016e-23 1.76106e-05
-19.3816 -4.80666e-23 1.78583e-05
-19.3147 -2.37484e-23 1.81079e-05
-19.2484 1.71288e-23 1.83596e-05
-19.1828 1.38101e-23 1.86133e-05
-19.1177 -8.21105e-25 1.88693e-05
-19.0531 5.11671e-23 1.91274e-05
-18.9891 4.88223e-24 1.93877e-05
-18.9255 2.50673e-23 1.96505e-05
-18.8625 7.74109e-23 1.99155e-05
-18.8 -1.82992e-23 2.01831e-05
-18.7379 -4.46294e-23 2.04531e-05
-18.6762 7.65583e-23 2.07257e-05
-18.615 1.29262e-24 2.10008e-05
-18.5542 1.53591e-23 2.12787e-05
-18.4938 7.73657e-24 2.15592e-05
-18.4338 -1.23437e-23 2.18426e-05
-18.3742 -6.8741e-23 2.21287e-05
-18.3149 6.3559e-23 2.24177e-05
-18.256 5.36067e-23 2.27097e-05
-18.1975 -7.0768e-23 2.30046e-05
-18.1393 1.11028e-22 2.33026e-05
-18.0815 -1.76545e-23 2.36037e-05
-18.0239 -3.95318e-23 2.39079e-05
-17.9667 1.08504e-23 2.42153e-05
-17.9098 5.25239e-24 2.4526e-05
-17.8532 2.78805e-23 2.484e-05
-17.7969 7.33325e-23 2.51574e-05
-17.7408 7.43702e-25 2.54783e-05
-17.6851 8.83631e-23 2.58026e-05
-17.6296 4.08672e-24 2.61304e-05
-17.5744 -9.44491e-23 2.64619e-05
-17.5195 8.61248e-24 2.6797e-05
-17.4648 1.12447e-22 2.71359e-05
-17.4104 6.57173e-23 2.74785e-05
-17.3562 1.15487e-22 2.7825e-05
-17.3022 1.08763e-22 2.81755e-05
-17.2485 -2.5594e-23 2.85298e-05
-17.195 -6.02826e-23 2.88883e-05
-17.1418 1.22828e-23 2.92508e-05
-17.0887 -8.75757e-23 2.96175e-05
-17.0359 -1.61618e-22 2.99884e-05
-16.9833 5.79468e-23 3.03636e-05
-16.9309 -1.8091e-23 3.07432e-05
-16.8787 -8.5061e-23 3.11272e-05
-16.8268 9.31344e-23 3.15157e-05
-16.775 1.28152e-22 3.19088e-05
-16.7234 1.16451e-22 3.23065e-05
-16.672 -1.28356e-23 3.2709e-05
-16.6208 -1.12713e-22 3.31162e-05
-16.5697 -9.93341e-23 3.35283e-05
-16.5189 -8.64969e-23 3.39454e-05
-16.4682 2.22831e-23 3.43675e-05
-16.4177 -2.58896e-23 3.47947e-05
-16.3674 4.98468e-23 3.5227e-05
-16.3172 9.36018e-23 3.56646e-05
-16.2672 -8.7259e-23 3.61076e-05
-16.2174 9.90215e-23 3.65559e-05
-16.1677 2.57497e-22 3.70098e-05
-16.1182 -2.01322e-22 3.74693e-05
-16.0689 -5.75266e-23 3.79344e-05
-16.0197 5.13491e-23 3.84053e-05
-15.9706 -7.87007e-23 3.88821e-05
-15.9217 -9.98802e-23 3.93648e-05
-15.873 -6.89679e-23 3.98536e-05
-15.8243 7.57527e-23 4.03485e-05
-15.7759 -4.03891e-23 4.08496e-05
-15.7276 -8.40075e-23 4.13571e-05
-15.6794 1.11277e-22 4.1871e-05
-15.6313 -4.99971e-23 4.23914e-05
-15.5834 3.31193e-22 4.29184e-05
-15.5356 5.60693e-23 4.34522e-05
-15.488 -3.74084e-23 4.39928e-05
-15.4404 8.5632e-23 4.45404e-05
-15.393 2.78611e-22 4.5095e-05
-15.3458 1.57148e-22 4.56568e-05
-15.2986 -8.24629e-24 4.62259e-05
-15.2516 2.01402e-23 4.68024e-05
-15.2047 -1.04494e-23 4.73864e-05
-15.1579 7.03396e-23 4.7978e-05
-15.1112 8.88155e-23 4.85774e-05
-15.0647 3.53678e-23 4.91847e-05
-15.0182 -1.38361e-22 4.98e-05
-14.9719 -8.21735e-23 5.04234e-05
-14.9257 -1.43029e-22 5.10551e-05
-14.8796 -5.84558e-23 5.16952e-05
-14.8336 -7.71182e-23 5.23438e-05
-14.7877 2.97702e-23 5.30011e-05
-14.7419 8.91179e-23 5.36672e-05
-14.6962 -1.04162e-22 5.43423e-05
-14.6506 -8.24407e-23 5.50265e-05
-14.6052 2.26197e-22 5.57199e-05
-14.5598 -2.11918e-23 5.64227e-05
-14.5145 6.20676e-23 5.7135e-05
-14.4693 1.58089e-22 5.78571e-05
-14.4243 1.603e-22 5.8589e-05
-14.3793 1.87432e-25 5.9331e-05
-14.3344 -1.46173e-22 6.00832e-05
-14.2896 2.57001e-22 6.08457e-05
-14.2449 -1.20166e-22 6.16188e-05
-14.2003 -1.76944e-22 6.24025e-05
-14.1558 -1.16975e-22 6.31972e-05
-14.1113 2.46188e-24 6.40029e-05
-14.067 -2.99441e-22 6.48199e-05
-14.0227 -2.2974e-22 6.56483e-05
-13.9786 -5.04011e-23 6.64883e-05
-13.9345 1.48778e-22 6.73402e-05
-13.8905 -2.22515e-22 6.82041e-05
-13.8466 -2.82856e-23 6.90802e-05
-13.8028 -1.10538e-22 6.99688e-05
-13.759 -1.37913e-23 7.087e-05
-13.7153 4.93992e-23 7.17841e-05
-13.6718 3.75024e-22 7.27112e-05
-13.6283 1.82839e-22 7.36517e-05
-13.5848 3.89789e-22 7.46057e-05
-13.5415 5.40453e-23 7.55734e-05
-13.4982 1.35216e-22 7.65552e-05
-13.455 2.60041e-22 7.75512e-05
-13.4119 -1.8262e-22 7.85617e-05
-13.3689 -2.79687e-22 7.95869e-05
-13.3259 -1.99775e-22 8.06271e-05
-13.283 9.81421e-23 8.16826e-05
-13.2402 3.72249e-22 8.27537e-05
-13.1974 -2.0223e-22 8.38405e-05
-13.1547 -6.32681e-24 8.49434e-05
-13.1121 -7.92568e-23 8.60626e-05
-13.0696 -2.69904e-22 8.71985e-05
-13.0271 -2.82413e-22 8.83514e-05
-12.9847 1.81741e-23 8.95214e-05
-12.9424 -3.57891e-22 9.07091e-05
-12.9001 6.5772e-23 9.19146e-05
-12.8579 6.98383e-23 9.31383e-05
-12.8158 1.5017e-22 9.43805e-05
-12.7737 -3.32056e-22 9.56415e-05
-12.7317 5.27879e-22 9.69217e-05
-12.6898 -9.47491e-22 9.82215e-05
-12.6479 -7.257e-23 9.95411e-05
-12.6061 -2.52358e-22 0.000100881
-12.5643 -5.01182e-22 0.000102241
-12.5226 -3.68327e-22 0.000103623
-12.481 -3.99274e-23 0.000105026
-12.4394 -6.8867e-22 0.000106451
-12.3979 -1.43206e-22 0.000107897
-12.3565 8.56365e-22 0.000109367
-12.3151 -8.66792e-22 0.000110859
-12.2738 -2.072e-22 0.000112375
-12.2325 -6.38401e-23 0.000113915
-12.1913 -1.59587e-22 0.000115479
-12.1501 -2.63588e-23 0.000117068
-12.109 3.98319e-22 0.000118682
-12.068 -1.0667e-22 0.000120321
-12.027 4.45019e-22 0.000121987
-11.986 -1.89595e-22 0.00012368
-11.9452 1.86684e-24 0.0001254
-11.9043 1.21091e-22 0.000127148
-11.8636 2.41167e-22 0.000128924
-11.8228 -4.25426e-22 0.000130728
-11.7822 -1.87973e-22 0.000132562
-11.7415 -1.08192e-22 0.000134426
-11.701 2.69879e-22 0.000136321
-11.6605 -3.24635e-22 0.000138247
-11.62 -4.99861e-22 0.000140204
-11.5796 4.39998e-22 0.000142194
-11.5392 1.98834e-22 0.000144216
-11.4989 3.3848e-23 0.000146273
-11.4587 3.08261e-22 0.000148363
-11.4184 4.87972e-22 0.000150489
-11.3783 -3.39642e-22 0.00015265
-11.3381 8.44458e-23 0.000154848
-11.2981 4.09392e-22 0.000157082
-11.2581 -4.88815e-22 0.000159355
-11.2181 9.51568e-22 0.000161666
-11.1781 -7.66573e-23 0.000164017
-11.1383 2.52057e-22 0.000166408
-11.0984 6.5679e-22 0.000168839
-11.0586 -2.47987e-22 0.000171313
-11.0189 1.60289e-21 0.000173829
-10.9792 2.60421e-22 0.000176389
-10.9395 -1.78806e-22 0.000178994
-10.8999 -6.78535e-22 0.000181644
-10.8603 1.87331e-22 0.00018434
-10.8208 3.87332e-22 0.000187084
-10.7813 7.39104e-22 0.000189876
-10.7418 1.12715e-21 0.000192717
-10.7024 -1.32218e-21 0.000195608
-10.6631 -2.34581e-22 0.000198551
-10.6238 1.26464e-21 0.000201547
-10.5845 -1.18992e-21 0.000204596
-10.5452 -5.46045e-22 0.0002077
-10.506 1.40734e-21 0.00021086
-10.4669 -1.93995e-23 0.000214077
-10.4278 2.33743e-22 0.000217353
-10.3887 -2.14884e-22 0.000220688
-10.3496 -7.27532e-22 0.000224084
-10.3106 7.53976e-22 0.000227542
-10.2717 1.57738e-21 0.000231064
-10.2328 -1.72871e-21 0.000234651
-10.1939 -1.37956e-21 0.000238305
-10.155 -6.48168e-22 0.000242026
-10.1162 -4.04413e-22 0.000245817
-10.0774 7.18288e-23 0.000249679
-10.0387 1.42324e-21 0.000253613
-10 1.37848e-21 0.000257622
-9.96134 1.10655e-22 0.000261707
-9.92271 1.19339e-21 0.000265869
-9.88412 1.93255e-21 0.000270111
-9.84557 3.62915e-22 0.000274433
-9.80704 -7.81145e-22 0.000278839
-9.76856 -1.465e-21 0.00028333
-9.73011 8.94503e-22 0.000287907
-9.69169 -2.03053e-21 0.000292574
-9.65331 -1.7943e-21 0.000297331
-9.61496 -1.4309e-21 0.000302182
-9.57664 1.60766e-21 0.000307127
-9.53836 -2.13647e-21 0.000312171
-9.50011 -2.71191e-22 0.000317314
-9.46189 1.54813e-22 0.000322559
-9.42371 2.36965e-21 0.000327908
-9.38556 -5.89431e-22 0.000333365
-9.34744 -9.52467e-22 0.000338932
-9.30935 -1.80026e-21 0.00034461
-9.2713 4.2331e-22 0.000350404
-9.23327 -2.35556e-21 0.000356315
-9.19528 -1.86988e-22 0.000362347
-9.15732 -2.02295e-21 0.000368503
-9.11939 -1.99854e-25 0.000374785
-9.08149 9.10052e-22 0.000381197
-9.04362 -3.74041e-22 0.000387742
-9.00578 -1.70481e-21 0.000394423
-8.96797 1.2355e-21 0.000401243
-8.93019 -2.62568e-22 0.000408207
-8.89244 4.13243e-22 0.000415317
-8.85471 3.16161e-21 0.000422578
-8.81702 1.67945e-21 0.000429993
-8.77936 -1.38961e-21 0.000437566
-8.74172 -1.39241e-21 0.000445302
-8.70412 -1.48268e-21 0.000453203
-8.66654 -3.68316e-21 0.000461276
-8.62899 -3.44645e-21 0.000469523
-8.59146 2.02567e-21 0.00047795
-8.55397 3.28916e-22 0.000486561
-8.5165 -4.0792e-21 0.000495361
-8.47906 1.61297e-21 0.000504356
-8.44165 -3.97933e-21 0.00051355
-8.40426 2.88272e-21 0.000522948
-8.3669 6.59328e-21 0.000532556
-8.32956 4.32398e-21 0.00054238
-8.29226 1.52579e-21 0.000552425
-8.25497 -5.43121e-21 0.000562697
-8.21772 -1.86221e-21 0.000573203
-8.18049 1.52117e-21 0.00058395
-8.14328 -6.20334e-22 0.000594942
-8.1061 -6.83934e-21 0.000606188
-8.06895 -7.00066e-23 0.000617695
-8.03182 3.42004e-21 0.000629469
-7.99471 2.43414e-21 0.000641518
-7.95763 1.46554e-21 0.00065385
-7.92058 -3.55269e-22 0.000666472
-7.88355 -5.98195e-22 0.000679394
-7.84654 -3.37772e-21 0.000692623
-7.80955 -4.97398e-21 0.000706168
-7.77259 7.61045e-21 0.000720039
-7.73566 -2.74629e-21 0.000734245
-7.69874 5.88969e-22 0.000748795
-7.66185 -2.45266e-21 0.0007637
-7.62498 -1.16129e-21 0.00077897
-7.58814 -1.97583e-21 0.000794615
-7.55132 1.44822e-21 0.000810648
-7.51452 -3.23644e-21 0.000827079
-7.47774 -4.62471e-21 0.00084392
-7.44099 1.0857e-21 0.000861183
-7.40425 -3.02688e-21 0.000878883
-7.36754 3.25098e-21 0.00089703
-7.33085 -8.71214e-21 0.00091564
-7.29418 4.49739e-21 0.000934727
-7.25754 -3.69447e-21 0.000954305
-7.22091 -4.78626e-21 0.000974389
-7.18431 -4.18786e-21 0.000994995
-7.14772 -1.44614e-21 0.00101614
-7.11116 -2.38552e-21 0.00103784
-7.07462 4.89133e-21 0.00106011
-7.0381 -3.51711e-21 0.00108298
-7.00159 9.29373e-21 0.00110646
-6.96511 4.2299e-21 0.00113056
-6.92865 -2.89473e-21 0.00115532
-6.89221 3.45273e-21 0.00118074
-6.85579 3.2168e-21 0.00120687
-6.81938 2.62761e-22 0.0012337
-6.783 1.65554e-20 0.00126128
-6.74664 -8.26749e-21 0.00128962
-6.71029 -2.16197e-21 0.00131876
-6.67397 7.1772e-21 0.00134871
-6.63766 -1.72843e-20 0.0013795
-6.60137 2.01263e-21 0.00141117
-6.5651 -6.42042e-21 0.00144374
-6.52885 -7.26108e-21 0.00147724
-6.49262 8.06606e-21 0.00151172
-6.4564 1.36965e-21 0.00154719
-6.42021 -1.26789e-20 0.0015837
-6.38403 1.08131e-20 0.00162128
-6.34786 1.59905e-20 0.00165997
-6.31172 2.28065e-20 0.00169981
-6.27559 2.66374e-21 0.00174085
-6.23949 -1.74705e-20 0.00178312
-6.20339 3.45586e-21 0.00182666
-6.16732 4.23559e-21 0.00187154
-6.13126 -1.78206e-21 0.00191779
-6.09522 1.80091e-20 0.00196546
-6.05919 1.74036e-20 0.00201462
-6.02319 -1.22258e-20 0.00206531
-5.9872 2.62667e-20 0.0021176
-5.95122 2.17161e-20 0.00217154
-5.91526 -1.64211e-20 0.00222719
-5.87932 1.19409e-20 0.00228463
-5.84339 2.60125e-20 0.00234393
-5.80748 -6.79611e-21 0.00240515
-5.77158 -2.17071e-20 0.00246837
-5.7357 1.93505e-20 0.00253367
-5.69984 -1.10762e-20 0.00260114
-5.66399 -1.66555e-20 0.00267086
-5.62815 2.45596e-20 0.00274292
-5.59233 2.17988e-20 0.00281742
-5.55653 -4.00849e-20 0.00289446
-5.52074 -1.48665e-20 0.00297414
-5.48497 -1.8749e-23 0.00305658
-5.4492 3.26381e-20 0.00314188
-5.41346 3.47938e-20 0.00323018
-5.37773 5.94045e-20 0.00332159
-5.34201 3.29267e-20 0.00341626
-5.30631 5.99292e-21 0.00351432
-5.27062 1.6517e-21 0.00361592
-5.23494 5.31732e-21 0.00372122
-5.19928 2.02129e-20 0.00383037
-5.16363 1.54142e-21 0.00394356
-5.128 -1.32249e-20 0.00406097
-5.09237 -2.49313e-20 0.00418278
-5.05677 6.04686e-20 0.00430919
-5.02117 -7.56882e-20 0.00444043
-4.98559 3.92359e-21 0.00457671
-4.95002 -5.43761e-20 0.00471826
-4.91446 -5.18786e-20 0.00486535
-4.87892 -4.18499e-20 0.00501823
-4.84339 2.78898e-20 0.00517718
-4.80787 7.14608e-21 0.00534249
-4.77237 6.06314e-21 0.00551448
-4.73687 2.25227e-20 0.00569348
-4.70139 -2.47624e-20 0.00587983
-4.66592 -6.47241e-21 0.0060739
-4.63046 3.58479e-20 0.00627609
-4.59502 -1.40111e-20 0.0064868
-4.55958 -6.01656e-20 0.00670649
-4.52416 1.667e-19 0.00693561
-4.48875 6.06916e-21 0.00717467
-4.45335 -1.05212e-19 0.00742418
-4.41797 -1.31971e-20 0.00768472
-4.38259 -1.208e-19 0.00795688
-4.34722 -8.73833e-20 0.00824128
-4.31187 -3.46375e-20 0.00853862
-4.27653 -5.49352e-20 0.00884961
-4.24119 -2.22719e-20 0.00917501
-4.20587 3.7976e-20 0.00951565
-4.17056 1.24669e-21 0.00987241
-4.13526 -5.74527e-20 0.0102462
-4.09997 1.16173e-19 0.0106381
-4.06469 -6.77072e-20 0.0110491
-4.02942 9.26686e-20 0.0114803
-3.99416 8.30647e-20 0.0119331
-3.95891 -2.27224e-20 0.0124086
-3.92367 1.04014e-19 0.0129084
-3.88844 -1.32946e-19 0.013434
-3.85322 -8.71702e-20 0.013987
-3.81801 -2.93253e-20 0.0145691
-3.7828 1.04142e-19 0.0151823
-3.74761 7.15763e-20 0.0158285
-3.71243 -2.82827e-19 0.0165101
-3.67726 2.39463e-19 0.0172293
-3.64209 -4.01026e-19 0.0179888
-3.60694 -1.87648e-19 0.0187913
-3.57179 -1.36506e-19 0.0196398
-3.53665 5.11455e-20 0.0205377
-3.50152 -3.30056e-20 0.0214885
-3.4664 1.73447e-19 0.022496
-3.43129 -3.85158e-19 0.0235644
-3.39619 5.53009e-19 0.0246983
-3.36109 -9.86594e-19 0.0259026
-3.32601 -2.73943e-19 0.0271829
-3.29093 -3.49204e-19 0.028545
-3.25586 3.54188e-19 0.0299955
-3.2208 9.85364e-19 0.0315415
-3.18574 -1.82078e-19 0.0331907
-3.1507 -1.59204e-19 0.0349519
-3.11566 1.22723e-19 0.0368344
-3.08063 1.43352e-18 0.0388487
-3.0456 -3.97557e-19 0.0410064
-3.01059 3.03976e-19 0.04332
-2.97558 -1.13585e-18 0.0458038
-2.94058 1.20855e-18 0.0484734
-2.90558 9.49355e-19 0.0513461
-2.87059 3.18266e-19 0.0544413
-2.83561 -4.17726e-19 0.0577807
-2.80064 1.05359e-18 0.0613883
-2.76567 -6.81774e-19 0.0652913
-2.73071 3.68e-21 0.0695199
-2.69576 7.24631e-19 0.0741084
-2.66081 -1.33487e-19 0.0790953
-2.62587 4.70443e-19 0.0845241
-2.59094 1.14967e-18 0.0904442
-2.55601 7.30796e-19 0.0969116
-2.52109 -1.40735e-18 0.10399
-2.48617 3.05232e-18 0.111753
-2.45126 2.82815e-18 0.120284
-2.41636 -4.24041e-18 0.129678
-2.38146 -5.77755e-19 0.140047
-2.34657 -7.68784e-20 0.151519
-2.31168 1.0221e-18 0.164243
-2.2768 1.96292e-18 0.178391
-2.24192 1.6591e-18 0.194166
-2.20705 -9.29866e-18 0.211806
-2.17219 1.94522e-18 0.231592
-2.13733 -1.09554e-17 0.253854
-2.10247 9.80525e-19 0.278986
-2.06762 5.06414e-18 0.30746
-2.03278 1.47649e-17 0.339838
-1.99794 9.58236e-18 0.376801
-1.9631 -1.03268e-17 0.419172
-1.92827 -1.20902e-17 0.467951
-1.89345 1.84878e-17 0.524362
-1.85862 -1.83185e-17 0.589906
-1.82381 4.24781e-17 0.666433
-1.78899 -6.13347e-17 0.756229
-1.75419 2.3773e-17 0.86213
-1.71938 -3.73087e-17 0.987649
-1.68458 7.70732e-17 1.13713
-1.64979 -7.79292e-17 1.31592
-1.61499 1.1025e-17 1.5305
-1.58021 1.49426e-17 1.78854
-1.54542 -5.87843e-17 2.09875
-1.51064 1.4618e-16 2.47023
-1.47586 -1.59918e-16 2.91089
-1.44109 -1.35039e-16 3.42447
-1.40632 -3.65488e-17 4.00534
-1.37155 -9.8396e-18 4.63154
-1.33679 5.75367e-17 5.25801
-1.30203 -1.23282e-17 5.81585
-1.26727 1.6198e-17 6.22469
-1.23251 1.01437e-16 6.41905
-1.19776 1.89718e-17 6.37569
-1.16301 1.8379e-16 6.12227
-1.12827 -9.84404e-17 5.72126
-1.09352 2.28713e-16 5.24305
-1.05878 -1.09689e-16 4.74572
-1.02405 -1.87407e-17 4.26776
-0.989309 -1.84767e-16 3.82987
-0.954576 1.31034e-16 3.44018
-0.919844 -2.83202e-16 3.0993
-0.885115 -4.97935e-16 2.80393
-0.850388 -3.54184e-17 2.54916
-0.815663 -4.50691e-17 2.32973
-0.78094 3.71302e-17 2.14063
-0.746219 -5.99408e-17 1.97738
-0.711499 5.77792e-17 1.83611
-0.676781 -2.78191e-17 1.71353
-0.642065 5.8129e-17 1.60689
-0.60735 -1.79972e-17 1.51387
-0.572637 5.13183e-18 1.43256
-0.537925 -3.13091e-17 1.36135
-0.503214 -1.06838e-18 1.29892
-0.468504 -3.29614e-20 1.24414
-0.433796 -1.06651e-17 1.1961
-0.399089 7.1171e-18 1.154
-0.364382 1.46339e-18 1.1172
-0.329676 2.37483e-18 1.08515
-0.294972 7.90109e-18 1.0574
-0.260267 -8.68668e-18 1.03356
-0.225564 -7.42183e-18 1.01331
-0.190861 -2.24827e-18 0.996398
-0.156158 -1.27903e-17 0.982606
-0.121456 -1.19028e-19 0.971766
-0.0867541 5.03465e-20 0.963747
-0.0520524 1.41571e-18 0.958453
-0.0173508 -9.05989e-20 0.955821
0.0173508 1.54952e-19 0.955821
0.0520524 9.38146e-19 0.958453
0.0867541 -1.09879e-18 0.963747
0.121456 2.86759e-18 0.971766
0.156158 -2.03291e-17 0.982606
0.190861 4.26632e-18 0.996398
0.225564 -5.09178e-18 1.01331
0.260267 2.33717e-18 1.03356
0.294972 1.63563e-17 1.0574
0.329676 -8.89276e-19 1.08515
0.364382 1.09247e-17 1.1172
0.399089 -9.02454e-18 1.154
0.433796 -1.55931e-17 1.1961
0.468504 -1.87678e-17 1.24414
0.503214 2.31943e-17 1.29892
0.537925 -2.51192e-18 1.36135
0.572637 -2.95713e-17 1.43256
0.60735 2.7687e-17 1.51387
0.642065 4.04348e-17 1.60689
0.676781 -5.54552e-17 1.71353
0.711499 3.01152e-17 1.83611
0.746219 4.41962e-17 1.97738
0.78094 -4.86659e-17 2.14063
0.815663 9.29857e-17 2.32973
0.850388 5.6015e-17 2.54916
0.885115 -1.80202e-16 2.80393
0.919844 -1.48785e-17 3.0993
0.954576 1.28721e-16 3.44018
0.989309 1.19544e-17 3.82987
1.02405 1.40262e-16 4.26776
1.05878 -1.42435e-16 4.74572
1.09352 2.4759e-16 5.24305
1.12827 3.42319e-16 5.72126
1.16301 1.42798e-17 6.12227
1.19776 6.24007e-17 6.37569
1.23251 1.11252e-17 6.41905
1.26727 -5.64548e-18 6.22469
1.30203 6.30309e-17 5.81585
1.33679 1.32379e-16 5.25801
1.37155 2.35306e-16 4.63154
1.40632 -1.84779e-16 4.00534
1.44109 -1.21593e-17 3.42447
1.47586 1.27564e-16 2.91089
1.51064 -1.27929e-16 2.47023
1.54542 4.21581e-17 2.09875
1.58021 -9.31369e-17 1.78854
1.61499 1.20295e-16 1.5305
1.64979 1.41595e-16 1.31592
1.68458 4.77627e-17 1.13713
1.71938 -5.61252e-17 0.987649
1.75419 4.7885e-18 0.86213
1.78899 6.32255e-17 0.756229
1.82381 2.27882e-17 0.666433
1.85862 -3.2305e-17 0.589906
1.89345 4.58557e-19 0.524362
1.92827 -9.85382e-18 0.467951
1.9631 2.3827e-17 0.419172
1.99794 -1.75068e-17 0.376801
2.03278 -3.75909e-18 0.339838
2.06762 -4.46805e-18 0.30746
2.10247 5.40441e-18 0.278986
2.13733 5.62606e-18 0.253854
2.17219 -1.66324e-18 0.231592
2.20705 -4.67771e-19 0.211806
2.24192 6.13914e-18 0.194166
2.2768 -2.62225e-18 0.178391
2.31168 -4.62939e-18 0.164243
2.34657 -8.32521e-19 0.151519
2.38146 3.23819e-18 0.140047
2.41636 1.68895e-18 0.129678
2.45126 -1.50279e-18 0.120284
2.48617 4.50397e-18 0.111753
2.52109 4.57343e-20 0.10399
2.55601 6.30067e-20 0.0969116
2.59094 1.4157e-18 0.0904442
2.62587 -5.05391e-19 0.0845241
2.66081 -1.20806e-19 0.0790953
2.69576 3.4884e-19 0.0741084
2.73071 2.06548e-18 0.0695199
2.76567 8.22745e-19 0.0652913
2.80064 -9.72462e-19 0.0613883
2.83561 6.6069e-20 0.0577807
2.87059 9.0022e-19 0.0544413
2.90558 8.57305e-19 0.0513461
2.94058 4.3808e-19 0.0484734
2.97558 2.75484e-19 0.0458038
3.01059 -6.39839e-19 0.04332
3.0456 4.52487e-19 0.0410064
3.08063 9.64826e-19 0.0388487
3.11566 -1.62397e-19 0.0368344
3.1507 7.91558e-19 0.0349519
3.18574 -2.99746e-19 0.0331907
3.2208 -3.0954e-19 0.0315415
3.25586 -6.96551e-19 0.0299955
3.29093 1.52533e-19 0.028545
3.32601 3.54424e-19 0.0271829
3.36109 1.97134e-20 0.0259026
3.39619 4.6729e-19 0.0246983
3.43129 3.53229e-19 0.0235644
3.4664 -2.09489e-19 0.022496
3.50152 -4.01655e-19 0.0214885
3.53665 1.93851e-19 0.0205377
3.57179 -1.96654e-19 0.0196398
3.60694 -8.89174e-20 0.0187913
3.64209 5.95507e-20 0.0179888
3.67726 1.14948e-19 0.0172293
3.71243 -1.79586e-19 0.0165101
3.74761 -1.367e-19 0.0158285
3.7828 -1.56489e-19 0.0151823
3.81801 9.91007e-20 0.0145691
3.85322 1.51185e-19 0.013987
3.88844 1.60602e-19 0.013434
3.92367 1.55447e-19 0.0129084
3.95891 1.28289e-19 0.0124086
3.99416 -1.16944e-19 0.0119331
4.02942 -5.75394e-20 0.0114803
4.06469 -2.18476e-19 0.0110491
4.09997 -7.82245e-20 0.0106381
4.13526 -2.83904e-20 0.0102462
4.17056 2.26847e-19 0.00987241
4.20587 -5.19018e-20 0.00951565
4.24119 -4.52494e-20 0.00917501
4.27653 1.36386e-19 0.00884961
4.31187 2.21072e-20 0.00853862
4.34722 -1.03154e-19 0.00824128
4.38259 9.61627e-20 0.00795688
4.41797 -5.74651e-20 0.00768472
4.45335 5.7574e-20 0.00742418
4.48875 4.53371e-20 0.00717467
4.52416 7.16935e-20 0.00693561
4.55958 -1.07177e-19 0.00670649
4.59502 1.0458e-20 0.0064868
4.63046 -3.63118e-20 0.00627609
4.66592 -3.70148e-20 0.0060739
4.70139 2.97659e-20 0.00587983
4.73687 -4.22598e-20 0.00569348
4.77237 6.2142e-20 0.00551448
4.80787 2.03882e-20 0.00534249
4.84339 1.07611e-19 0.00517718
4.87892 -2.78545e-20 0.00501823
4.91446 -5.76602e-20 0.00486535
4.95002 1.12076e-20 0.00471826
4.98559 1.7769e-20 0.00457671
5.02117 -1.34957e-20 0.00444043
5.05677 -3.42073e-21 0.00430919
5.09237 6.47706e-21 0.00418278
5.128 -5.02962e-21 0.00406097
5.16363 4.09134e-20 0.00394356
5.19928 1.5642e-20 0.00383037
5.23494 -4.29272e-20 0.00372122
5.27062 -2.67796e-20 0.00361592
5.30631 3.13715e-20 0.00351432
5.34201 -1.24736e-20 0.00341626
5.37773 1.28557e-20 0.00332159
5.41346 4.54471e-20 0.00323018
5.4492 -5.58254e-21 0.00314188
5.48497 3.08888e-21 0.00305658
5.52074 -1.15271e-20 0.00297414
5.55653 3.17401e-20 0.00289446
5.59233 -4.3776e-20 0.00281742
5.62815 1.14926e-20 0.00274292
5.66399 1.78073e-20 0.00267086
5.69984 -1.24927e-20 0.00260114
5.7357 -2.15376e-20 0.00253367
5.77158 -2.43363e-20 0.00246837
5.80748 4.29029e-20 0.00240515
5.84339 1.76238e-20 0.00234393
5.87932 1.05961e-20 0.00228463
5.91526 -1.06654e-20 0.00222719
5.95122 -1.39651e-20 0.00217154
5.9872 2.39265e-20 0.0021176
6.02319 -1.61535e-20 0.00206531
6.05919 8.06669e-21 0.00201462
6.09522 1.48088e-20 0.00196546
6.13126 1.57081e-20 0.00191779
6.16732 3.85565e-21 0.00187154
6.20339 -1.13361e-20 0.00182666
6.23949 -5.38642e-21 0.00178312
6.27559 -6.7446e-21 0.00174085
6.31172 1.68706e-21 0.00169981
6.34786 -2.78173e-21 0.00165997
6.38403 8.35932e-21 0.00162128
6.42021 4.21205e-21 0.0015837
6.4564 -2.43623e-21 0.00154719
6.49262 -1.43297e-20 0.00151172
6.52885 3.48744e-21 0.00147724
6.5651 4.1483e-21 0.00144374
6.60137 1.13233e-20 0.00141117
6.63766 -6.51944e-21 0.0013795
6.67397 -6.57041e-23 0.00134871
6.71029 -2.25618e-21 0.00131876
6.74664 9.84043e-21 0.00128962
6.783 -3.21441e-22 0.00126128
6.81938 -3.58878e-21 0.0012337
6.85579 -2.08195e-21 0.00120687
6.89221 -5.32485e-21 0.00118074
6.92865 6.27429e-21 0.00115532
6.96511 4.31978e-21 0.00113056
7.00159 -4.83692e-21 0.00110646
7.0381 -8.83181e-22 0.00108298
7.07462 2.37759e-21 0.00106011
7.11116 2.84678e-21 0.00103784
7.14772 -2.74728e-21 0.00101614
7.18431 -1.57699e-21 0.000994995
7.22091 9.12935e-22 0.000974389
7.25754 -8.35874e-21 0.000954305
7.29418 -5.41538e-21 0.000934727
7.33085 -8.15806e-22 0.00091564
7.36754 6.70714e-21 0.00089703
7.40425 6.10175e-22 0.000878883
7.44099 -6.33971e-21 0.000861183
7.47774 4.30301e-21 0.00084392
7.51452 5.48287e-21 0.000827079
7.55132 -7.94411e-21 0.000810648
7.58814 4.7781e-21 0.000794615
7.62498 -6.93203e-22 0.00077897
7.66185 -2.70246e-21 0.0007637
7.69874 6.56504e-21 0.000748795
7.73566 3.96996e-21 0.000734245
7.77259 3.71062e-22 0.000720039
7.80955 6.2194e-22 0.000706168
7.84654 -2.3245e-21 0.000692623
7.88355 -3.25249e-21 0.000679394
7.92058 -3.34192e-21 0.000666472
7.95763 1.16268e-21 0.00065385
7.99471 6.18985e-21 0.000641518
8.03182 1.46362e-21 0.000629469
8.06895 8.19271e-22 0.000617695
8.1061 -7.66002e-22 0.000606188
8.14328 2.94956e-22 0.000594942
8.18049 2.87149e-21 0.00058395
8.21772 -1.70455e-21 0.000573203
8.25497 -5.96038e-21 0.000562697
8.29226 -4.64014e-22 0.000552425
8.32956 -1.37377e-21 0.00054238
8.3669 3.62035e-23 0.000532556
8.40426 -1.41006e-21 0.000522948
8.44165 3.58235e-21 0.00051355
8.47906 -2.4433e-21 0.000504356
8.5165 5.08741e-22 0.000495361
8.55397 1.32307e-21 0.000486561
8.59146 2.48689e-21 0.00047795
8.62899 1.21189e-22 0.000469523
8.66654 -2.94154e-21 0.000461276
8.70412 -2.86604e-21 0.000453203
8.74172 1.99926e-21 0.000445302
8.77936 -6.10027e-22 0.000437566
8.81702 1.72725e-21 0.000429993
8.85471 -2.50521e-21 0.000422578
8.89244 -2.25445e-21 0.000415317
8.93019 4.04619e-21 0.000408207
8.96797 -1.76124e-21 0.000401243
9.00578 -5.74383e-23 0.000394423
9.04362 7.28583e-23 0.000387742
9.08149 2.3804e-21 0.000381197
9.11939 1.99838e-21 0.000374785
9.15732 -8.0723e-22 0.000368503
9.19528 -4.44939e-22 0.000362347
9.23327 2.00796e-21 0.000356315
9.2713 1.68844e-21 0.000350404
9.30935 -4.34232e-22 0.00034461
9.34744 -8.92581e-23 0.000338932
9.38556 2.28066e-21 0.000333365
9.42371 -9.38351e-22 0.000327908
9.46189 1.91369e-21 0.000322559
9.50011 -1.51129e-22 0.000317314
9.53836 1.7531e-21 0.000312171
9.57664 -7.17486e-23 0.000307127
9.61496 -2.44085e-21 0.000302182
9.65331 -2.19747e-21 0.000297331
9.69169 3.60378e-22 0.000292574
9.73011 -9.03842e-22 0.000287907
9.76856 -3.04288e-22 0.00028333
9.80704 -9.26745e-22 0.000278839
9.84557 -8.84816e-22 0.000274433
9.88412 6.32364e-22 0.000270111
9.92271 7.1368e-22 0.000265869
9.96134 -1.92194e-22 0.000261707
10 4.8511e-23 0.000257622
10.0387 -1.88266e-22 0.000253613
10.0774 4.72144e-23 0.000249679
10.1162 5.68275e-22 0.000245817
10.155 1.22908e-21 0.000242026
10.1939 4.25955e-23 0.000238305
10.2328 -9.48002e-22 0.000234651
10.2717 1.42939e-22 0.000231064
10.3106 -1.87362e-22 0.000227542
10.3496 1.9227e-21 0.000224084
10.3887 1.88906e-22 0.000220688
10.4278 -1.91117e-21 0.000217353
10.4669 8.89713e-22 0.000214077
10.506 3.52925e-22 0.00021086
10.5452 3.24364e-22 0.0002077
10.5845 -5.32675e-22 0.000204596
10.6238 -8.36545e-22 0.000201547
10.6631 -2.74008e-22 0.000198551
10.7024 1.78835e-21 0.000195608
10.7418 -9.53151e-23 0.000192717
10.7813 -1.31365e-21 0.000189876
10.8208 -2.53519e-22 0.000187084
10.8603 8.75322e-22 0.00018434
10.8999 7.02103e-22 0.000181644
10.9395 -6.0113e-22 0.000178994
10.9792 3.0113e-22 0.000176389
11.0189 1.33951e-22 0.000173829
11.0586 2.90207e-22 0.000171313
11.0984 5.96773e-22 0.000168839
11.1383 -5.49856e-22 0.000166408
11.1781 1.79664e-22 0.000164017
11.2181 5.00737e-22 0.000161666
11.2581 7.07539e-22 0.000159355
11.2981 -2.59915e-22 0.000157082
11.3381 4.10641e-22 0.000154848
11.3783 -3.88105e-22 0.00015265
11.4184 -6.39724e-22 0.000150489
11.4587 -7.98476e-22 0.000148363
11.4989 9.32472e-23 0.000146273
11.5392 -7.31682e-23 0.000144216
11.5796 -7.84463e-23 0.000142194
11.62 1.028e-22 0.000140204
11.6605 -8.20013e-22 0.000138247
11.701 8.56743e-22 0.000136321
11.7415 -8.68531e-22 0.000134426
11.7822 -3.21822e-22 0.000132562
11.8228 2.0582e-22 0.000130728
11.8636 -7.9266e-22 0.000128924
11.9043 -5.47999e-22 0.000127148
11.9452 -1.96065e-24 0.0001254
11.986 8.6097e-22 0.00012368
12.027 -4.17888e-22 0.000121987
12.068 -2.82746e-22 0.000120321
12.109 -3.69417e-23 0.000118682
12.1501 -2.55219e-22 0.000117068
12.1913 2.15696e-22 0.000115479
12.2325 -1.00168e-22 0.000113915
12.2738 3.56962e-22 0.000112375
12.3151 4.74202e-23 0.000110859
12.3565 1.37977e-22 0.000109367
12.3979 2.60148e-22 0.000107897
12.4394 1.61498e-22 0.000106451
12.481 3.5041e-23 0.000105026
12.5226 -3.33203e-22 0.000103623
12.5643 1.80353e-22 0.000102241
12.6061 1.85662e-22 0.000100881
12.6479 3.50582e-22 9.95411e-05
12.6898 8.53085e-22 9.82215e-05
12.7317 -6.11205e-22 9.69217e-05
12.7737 3.74645e-22 9.56415e-05
12.8158 -1.71076e-22 9.43805e-05
12.8579 -8.58935e-23 9.31383e-05
12.9001 -7.12105e-23 9.19146e-05
12.9424 -1.30888e-22 9.07091e-05
12.9847 -3.52112e-22 8.95214e-05
13.0271 2.88206e-22 8.83514e-05
13.0696 -1.31797e-22 8.71985e-05
13.1121 -2.56739e-22 8.60626e-05
13.1547 2.58221e-22 8.49434e-05
13.1974 -1.36633e-22 8.38405e-05
13.2402 -4.8258e-23 8.27537e-05
13.283 1.07347e-22 8.16826e-05
13.3259 4.89728e-23 8.06271e-05
13.3689 3.542e-22 7.95869e-05
13.4119 -1.34913e-22 7.85617e-05
13.455 6.10522e-22 7.75512e-05
13.4982 -3.49534e-22 7.65552e-05
13.5415 9.90877e-23 7.55734e-05
13.5848 4.06679e-23 7.46057e-05
13.6283 -1.34458e-22 7.36517e-05
13.6718 1.21274e-23 7.27112e-05
13.7153 -3.67925e-22 7.17841e-05
13.759 1.02993e-22 7.087e-05
13.8028 1.99181e-22 6.99688e-05
13.8466 2.41409e-22 6.90802e-05
13.8905 -1.284e-22 6.82041e-05
13.9345 -2.4659e-22 6.73402e-05
13.9786 7.3063e-23 6.64883e-05
14.0227 1.0313e-22 6.56483e-05
14.067 -4.09163e-23 6.48199e-05
14.1113 1.9065e-22 6.40029e-05
14.1558 1.11088e-22 6.31972e-05
14.2003 2.98201e-23 6.24025e-05
14.2449 -8.82511e-23 6.16188e-05
14.2896 1.01829e-22 6.08457e-05
14.3344 6.68542e-23 6.00832e-05
14.3793 2.15945e-22 5.9331e-05
14.4243 -1.50698e-22 5.8589e-05
14.4693 1.22903e-22 5.78571e-05
14.5145 -1.02206e-22 5.7135e-05
14.5598 -3.71139e-22 5.64227e-05
14.6052 -3.40159e-22 5.57199e-05
14.6506 -1.65254e-22 5.50265e-05
14.6962 -2.02326e-22 5.43423e-05
14.7419 2.0392e-22 5.36672e-05
14.7877 -8.81549e-23 5.30011e-05
14.8336 6.16311e-24 5.23438e-05
14.8796 1.20744e-22 5.16952e-05
14.9257 1.14096e-22 5.10551e-05
14.9719 -2.07948e-22 5.04234e-05
15.0182 -1.5477e-22 4.98e-05
15.0647 2.64925e-22 4.91847e-05
15.1112 -3.98287e-23 4.85774e-05
15.1579 -1.5891e-22 4.7978e-05
15.2047 7.6056e-24 4.73864e-05
15.2516 -1.05941e-22 4.68024e-05
15.2986 5.09246e-23 4.62259e-05
15.3458 -2.96088e-23 4.56568e-05
15.393 -1.90088e-23 4.5095e-05
15.4404 -1.09482e-22 4.45404e-05
15.488 -4.52122e-23 4.39928e-05
15.5356 -1.5447e-22 4.34522e-05
15.5834 1.22507e-22 4.29184e-05
15.6313 2.35785e-22 4.23914e-05
15.6794 -6.30266e-23 4.1871e-05
15.7276 -4.06715e-23 4.13571e-05
15.7759 8.18965e-23 4.08496e-05
15.8243 1.24827e-22 4.03485e-05
15.873 7.58654e-23 3.98536e-05
15.9217 1.11655e-23 3.93648e-05
15.9706 8.59109e-23 3.88821e-05
16.0197 -8.19519e-23 3.84053e-05
16.0689 1.30309e-22 3.79344e-05
16.1182 -3.46019e-23 3.74693e-05
16.1677 1.69264e-23 3.70098e-05
16.2174 -1.48091e-22 3.65559e-05
16.2672 -1.28881e-24 3.61076e-05
16.3172 1.35913e-22 3.56646e-05
16.3674 2.96929e-23 3.5227e-05
16.4177 1.44824e-23 3.47947e-05
16.4682 -3.06225e-24 3.43675e-05
16.5189 2.25281e-23 3.39454e-05
16.5697 1.9543e-23 3.35283e-05
16.6208 3.02607e-23 3.31162e-05
16.672 -1.07468e-22 3.2709e-05
16.7234 -1.0445e-22 3.23065e-05
16.775 2.58909e-23 3.19088e-05
16.8268 -8.83208e-23 3.15157e-05
16.8787 3.21142e-23 3.11272e-05
16.9309 5.00393e-23 3.07432e-05
16.9833 8.34538e-23 3.03636e-05
17.0359 1.59705e-22 2.99884e-05
17.0887 9.55494e-23 2.96175e-05
17.1418 8.7629e-23 2.92508e-05
17.195 -5.27953e-23 2.88883e-05
17.2485 -8.94851e-23 2.85298e-05
17.3022 9.57909e-23 2.81755e-05
17.3562 1.31507e-22 2.7825e-05
17.4104 -6.13729e-23 2.74785e-05
17.4648 -5.53228e-23 2.71359e-05
17.5195 -1.21809e-22 2.6797e-05
17.5744 6.57495e-23 2.64619e-05
17.6296 -8.71465e-23 2.61304e-05
17.6851 -9.57046e-23 2.58026e-05
17.7408 7.02891e-24 2.54783e-05
17.7969 5.02039e-23 2.51574e-05
17.8532 -3.67798e-23 2.484e-05
17.9098 -9.43527e-23 2.4526e-05
17.9667 -3.54231e-23 2.42153e-05
18.0239 -2.95217e-23 2.39079e-05
18.0815 -1.44167e-23 2.36037e-05
18.1393 8.663e-23 2.33026e-05
18.1975 -2.89832e-23 2.30046e-05
18.256 -1.5444e-23 2.27097e-05
18.3149 -4.23923e-24 2.24177e-05
18.3742 -2.10882e-23 2.21287e-05
18.4338 -1.73731e-23 2.18426e-05
18.4938 2.77908e-23 2.15592e-05
18.5542 1.01761e-22 2.12787e-05
18.615 -1.81488e-23 2.10008e-05
18.6762 9.51997e-23 2.07257e-05
18.7379 3.24681e-24 2.04531e-05
18.8 -6.64762e-24 2.01831e-05
18.8625 2.75765e-24 1.99155e-05
18.9255 -1.27031e-23 1.96505e-05
18.9891 -1.55162e-23 1.93877e-05
19.0531 4.01066e-24 1.91274e-05
19.1177 7.02868e-23 1.88693e-05
19.1828 5.09144e-23 1.86133e-05
19.2484 -2.78385e-23 1.83596e-05
19.3147 -5.18876e-24 1.81079e-05
19.3816 2.36917e-23 1.78583e-05
19.4491 1.1807e-23 1.76106e-05
19.5173 2.2246e-23 1.73648e-05
19.5862 -1.32945e-23 1.71208e-05
19.6558 1.29938e-23 1.68786e-05
19.7262 1.05244e-23 1.66381e-05
19.7974 -2.42405e-23 1.63992e-05
19.8694 1.1468e-23 1.61618e-05
19.9423 2.83081e-23 1.59258e-05
20.0162 1.67269e-23 1.56912e-05
20.091 -2.38584e-23 1.54578e-05
20.1669 4.11647e-23 1.52255e-05
20.244 -2.08509e-23 1.49943e-05
20.3222 -4.1635e-23 1.4764e-05
20.4016 3.07583e-24 1.45344e-05
20.4825 -2.9947e-23 1.43055e-05
20.5648 4.70295e-23 1.4077e-05
20.6487 -3.09046e-23 1.38488e-05
20.7344 3.85251e-25 1.36206e-05
20.8219 2.67871e-23 1.33923e-05
20.9115 1.65905e-25 1.31634e-05
21.0034 3.45244e-23 1.29338e-05
21.0979 1.25219e-23 1.27029e-05
21.1952 -1.86094e-23 1.24703e-05
21.2959 4.92493e-24 1.22355e-05
21.4004 -1.94196e-23 1.19975e-05
21.5093 1.76854e-23 1.17554e-05
21.6237 -8.8697e-25 1.15079e-05
21.7448 1.61096e-23 1.12528e-05
21.8747 1.09272e-23 1.09872e-05
22.0165 -1.50534e-23 1.07059e-05
22.1768 1.67583e-23 1.03988e-05
22.3723 4.51193e-24 1.0039e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.25Lambda0.5Nc1ClassicOneLoop/vCLAx_FRG.txt <==
-89.4891 1.57688e-16 -3.55069e-21
-88.7073 -1.92927e-16 1.27952e-21
-88.0661 9.88444e-17 -1.25223e-21
-87.4987 2.44531e-17 -2.82924e-21
-86.9793 -1.29557e-16 3.78608e-21
-86.4949 1.82997e-16 -5.3002e-21
-86.0373 -1.84155e-16 3.96492e-21
-85.6014 1.40765e-16 -3.74917e-21
-85.1835 -7.31896e-17 5.2038e-22
-84.7809 -1.71639e-18 3.46557e-22
-84.3914 6.67396e-17 -3.06211e-21
-84.0136 -1.12723e-16 3.32027e-21
-83.646 1.34163e-16 -4.63155e-21
-83.2875 -1.3217e-16 3.47149e-21
-82.9374 1.10221e-16 -3.64016e-21
-82.5949 -7.53095e-17 1.48111e-21
-82.2593 3.37929e-17 -1.1518e-21
-81.93 7.02632e-18 -1.10105e-21
-81.6066 -4.2365e-17 1.22234e-21
-81.2887 6.80887e-17 -2.91294e-21
-80.9758 -8.27424e-17 2.38137e-21
-80.6678 8.58273e-17 -3.33056e-21
-80.3642 -7.89886e-17 2.09725e-21
-80.0648 6.39305e-17 -2.48658e-21
-79.7693 -4.39816e-17 8.41175e-22
-79.4776 2.14108e-17 -1.003e-21
-79.1895 5.74255e-19 -6.67257e-22
-78.9048 -2.01451e-17 4.02554e-22
-78.6232 3.54723e-17 -1.79566e-21
-78.3448 -4.5657e-17 1.23983e-21
-78.0692 5.04138e-17 -2.21641e-21
-77.7964 -4.99884e-17 1.33377e-21
-77.5263 4.50004e-17 -1.95503e-21
-77.2588 -3.6694e-17 8.01855e-22
-76.9937 2.58989e-17 -1.25748e-21
-76.731 -1.42583e-17 -4.1457e-23
-76.4706 2.50776e-18 -4.35568e-22
-76.2124 8.06639e-18 -8.4752e-22
-75.9562 -1.68781e-17 2.35939e-22
-75.7022 2.33976e-17 -1.37217e-21
-75.45 -2.73211e-17 5.82814e-22
-75.1998 2.87064e-17 -1.52551e-21
-74.9514 -2.77653e-17 5.6615e-22
-74.7048 2.46969e-17 -1.34723e-21
-74.46 -2.02794e-17 2.65004e-22
-74.2168 1.45925e-17 -9.59866e-22
-73.9752 -8.66052e-18 -1.7677e-22
-73.7352 2.52733e-18 -5.12824e-22
-73.4967 3.03926e-18 -6.07405e-22
-73.2597 -7.84722e-18 -1.36437e-22
-73.0242 1.16701e-17 -9.13814e-22
-72.79 -1.42029e-17 8.51434e-23
-72.5573 1.56149e-17 -1.04333e-21
-72.3258 -1.57749e-17 1.25468e-22
-72.0957 1.48533e-17 -1.00132e-21
-71.8668 -1.31494e-17 9.75456e-24
-71.6392 1.05746e-17 -8.34968e-22
-71.4127 -7.79979e-18 -2.03113e-22
-71.1875 4.56424e-18 -6.10801e-22
-70.9634 -1.54474e-18 -4.42316e-22
-70.7404 -1.39839e-18 -3.93972e-22
-70.5185 3.94991e-18 -6.45485e-22
-70.2977 -5.96062e-18 -2.33792e-22
-70.0779 7.53456e-18 -7.724e-22
-69.8592 -8.38433e-18 -1.56496e-22
-69.6415 8.74649e-18 -8.09732e-22
-69.4247 -8.54174e-18 -1.64589e-22
-69.2089 7.77415e-18 -7.68274e-22
-68.9941 -6.79665e-18 -2.4128e-22
-68.7802 5.26114e-18 -6.74446e-22
-68.5671 -3.83479e-18 -3.57211e-22
-68.355 2.04117e-18 -5.602e-22
-68.1437 -4.77381e-19 -4.79458e-22
-67.9333 -1.09836e-18 -4.5511e-22
-67.7237 2.50148e-18 -5.80278e-22
-67.515 -3.56279e-18 -3.80585e-22
-67.307 4.52868e-18 -6.4198e-22
-67.0999 -4.99978e-18 -3.47568e-22
-66.8935 5.32527e-18 -6.59036e-22
-66.6879 -5.28567e-18 -3.56965e-22
-66.483 4.91642e-18 -6.36842e-22
-66.2789 -4.49036e-18 -4.01549e-22
-66.0755 3.56265e-18 -5.88284e-22
-65.8728 -2.84362e-18 -4.68672e-22
-65.6708 1.64659e-18 -5.29126e-22
-65.4694 -7.00678e-19 -5.42498e-22
-65.2688 -4.36251e-19 -4.73895e-22
-65.0688 1.50745e-18 -6.07207e-22
-64.8695 -2.34485e-18 -4.33497e-22
-64.6709 3.34654e-18 -6.50681e-22
-64.4728 -3.80831e-18 -4.14382e-22
-64.2754 4.46435e-18 -6.66808e-22
-64.0786 -4.6099e-18 -4.18761e-22
-63.8824 4.66238e-18 -6.56081e-22
-63.6868 -4.57568e-18 -4.45549e-22
-63.4918 3.9265e-18 -6.24864e-22
-63.2974 -3.59757e-18 -4.90788e-22
-63.1035 2.40321e-18 -5.82919e-22
-62.9102 -1.69568e-18 -5.47208e-22
-62.7175 3.34603e-19 -5.40687e-22
-62.5252 9.09294e-19 -6.0452e-22
-62.3336 -2.01039e-18 -5.06991e-22
-62.1424 3.76575e-18 -6.51274e-22
-61.9518 -4.3635e-18 -4.88014e-22
-61.7617 6.25118e-18 -6.77508e-22
-61.5721 -6.4213e-18 -4.87361e-22
-61.383 7.73066e-18 -6.77893e-22
-61.1944 -7.77311e-18 -5.06865e-22
-61.0063 7.7601e-18 -6.53584e-22
-60.8187 -7.87136e-18 -5.46038e-22
-60.6316 6.23243e-18 -6.1215e-22
-60.4449 -6.13525e-18 -6.0119e-22
-60.2587 3.37277e-18 -5.6509e-22
-60.0729 -2.22064e-18 -6.64309e-22
-59.8876 -4.28556e-19 -5.2451e-22
-59.7027 3.6319e-18 -7.23238e-22
-59.5183 -4.8325e-18 -5.00232e-22
-59.3343 1.03767e-17 -7.64081e-22
-59.1507 -9.62405e-18 -4.98511e-22
-58.9676 1.62936e-17 -7.74926e-22
-58.7848 -1.44996e-17 -5.22206e-22
-58.6025 1.95468e-17 -7.50034e-22
-58.4206 -1.8632e-17 -5.71554e-22
-58.2391 1.89713e-17 -6.92652e-22
-58.058 -2.03368e-17 -6.43622e-22
-57.8773 1.46439e-17 -6.14712e-22
-57.697 -1.72814e-17 -7.30757e-22
-57.5171 7.78468e-18 -5.33467e-22
-57.3375 -7.48708e-18 -8.19845e-22
-57.1583 -1.15961e-19 -4.67939e-22
-56.9795 9.14616e-18 -8.94313e-22
-56.8011 -8.47392e-18 -4.35181e-22
-56.623 2.96347e-17 -9.35629e-22
-56.4453 -1.81668e-17 -4.47026e-22
-56.2679 4.80827e-17 -9.27209e-22
-56.0909 -3.06463e-17 -5.09052e-22
-55.9143 5.77771e-17 -8.60036e-22
-55.7379 -4.56235e-17 -6.21367e-22
-55.562 5.45857e-17 -7.37488e-22
-55.3863 -5.85933e-17 -7.77454e-22
-55.211 3.97966e-17 -5.76532e-22
-55.036 -6.0325e-17 -9.62997e-22
-54.8614 2.01531e-17 -4.05646e-22
-54.687 -4.00382e-17 -1.15519e-21
-54.513 3.99714e-18 -2.59662e-22
-54.3393 8.00831e-18 -1.3241e-21
-54.1659 -5.05315e-18 -1.73133e-22
-53.9928 7.75773e-17 -1.43427e-21
-53.8201 -1.28948e-17 -1.73196e-22
-53.6476 1.48087e-16 -1.45076e-21
-53.4754 -3.35316e-17 -2.74376e-22
-53.3036 1.908e-16 -1.34645e-21
-53.132 -7.94214e-17 -4.76467e-22
-52.9607 1.83194e-16 -1.11163e-21
-52.7897 -1.47014e-16 -7.63196e-22
-52.619 1.25017e-16 -7.60977e-22
-52.4485 -2.06459e-16 -1.1053e-21
-52.2784 4.53571e-17 -3.37763e-22
-52.1085 -2.05942e-16 -1.46231e-21
-51.9389 -8.25121e-18 8.95878e-23
-51.7695 -9.54704e-17 -1.78469e-21
-51.6005 1.45637e-18 4.38179e-22
-51.4317 1.37051e-16 -2.0148e-21
-51.2631 6.82232e-17 6.25737e-22
-51.0949 4.37153e-16 -2.09453e-21
-50.9268 1.27364e-16 5.82976e-22
-50.7591 6.86608e-16 -1.9773e-21
-50.5916 7.94285e-17 2.68805e-22
-50.4243 7.50889e-16 -1.63369e-21
-50.2573 -1.45967e-16 -3.12283e-22
-50.0906 5.59195e-16 -1.06008e-21
-49.924 -5.13154e-16 -1.11155e-21
-49.7578 1.76391e-16 -2.98912e-22
-49.5917 -8.40219e-16 -2.048e-21
-49.4259 -1.86794e-16 5.56172e-22
-49.2604 -8.43726e-16 -3.01009e-21
-49.0951 -2.60455e-16 1.36477e-21
-48.93 -2.79877e-16 -3.87029e-21
-48.7651 1.17527e-16 1.96285e-21
-48.6005 8.68486e-16 -4.48465e-21
-48.4361 8.34762e-16 2.19218e-21
-48.2719 2.26582e-15 -4.71272e-21
-48.1079 1.45592e-15 1.93213e-21
-47.9442 3.27437e-15 -4.42886e-21
-47.7806 1.38373e-15 1.14009e-21
-47.6173 3.23069e-15 -3.53531e-21
-47.4542 2.18311e-16 -1.26807e-22
-47.2913 1.86717e-15 -2.00527e-21
-47.1287 -1.83852e-15 -1.73704e-21
-46.9662 -3.38047e-16 7.54416e-23
-46.8039 -3.79145e-15 -3.50329e-21
-46.6419 -2.1505e-15 2.48201e-21
-46.48 -4.10769e-15 -5.20892e-21
-46.3184 -2.07154e-15 4.85923e-21
-46.1569 -1.46567e-15 -6.63447e-21
-45.9957 7.66159e-16 6.75585e-21
-45.8346 4.26782e-15 -7.57758e-21
-45.6737 5.71433e-15 7.70355e-21
-45.5131 1.1372e-14 -7.83658e-21
-45.3526 1.03353e-14 7.34641e-21
-45.1923 1.65043e-14 -7.1871e-21
-45.0322 1.12105e-14 5.54765e-21
-44.8723 1.60975e-14 -5.42966e-21
-44.7126 5.80499e-15 2.39609e-21
-44.553 8.55226e-15 -2.47997e-21
-44.3937 -5.34346e-15 -1.8156e-21
-44.2345 -3.83337e-15 1.51474e-21
-44.0755 -1.73982e-14 -6.67422e-21
-43.9167 -1.45669e-14 6.11705e-21
-43.758 -2.22177e-14 -1.16839e-20
-43.5996 -1.52384e-14 1.06182e-20
-43.4413 -1.19735e-14 -1.62863e-20
-43.2831 -8.30946e-17 1.41631e-20
-43.1252 1.5705e-14 -1.98281e-20
-42.9674 2.90604e-14 1.59586e-20
-42.8098 5.36382e-14 -2.15499e-20
-42.6523 6.03992e-14 1.54442e-20
-42.495 8.51504e-14 -2.07084e-20
-42.3379 7.51593e-14 1.23486e-20
-42.181 9.01484e-14 -1.67534e-20
-42.0242 5.646e-14 6.71482e-21
-41.8675 5.61632e-14 -9.5295e-21
-41.7111 1.19603e-15 -1.10591e-21
-41.5548 -1.03067e-14 5.63702e-22
-41.3986 -7.11789e-14 -1.05012e-20
-41.2426 -7.91085e-14 1.25101e-20
-41.0867 -1.19921e-13 -2.06046e-20
-40.9311 -1.04359e-13 2.4764e-20
-40.7755 -9.81704e-14 -3.02575e-20
-40.6201 -4.57779e-14 3.55048e-20
-40.4649 2.09916e-14 -3.80157e-20
-40.3098 1.03707e-13 4.28766e-20
-40.1548 2.18729e-13 -4.23493e-20
-40 2.98328e-13 4.51825e-20
-39.8454 4.20876e-13 -4.18232e-20
-39.6909 4.43572e-13 4.12382e-20
-39.5365 5.17876e-13 -3.53222e-20
-39.3823 4.32329e-13 3.04503e-20
-39.2282 4.15472e-13 -2.25068e-20
-39.0742 2.0559e-13 1.3004e-20
-38.9204 9.92574e-14 -3.86103e-21
-38.7668 -1.88106e-13 -1.00477e-20
-38.6132 -3.19765e-13 1.90301e-20
-38.4598 -5.71137e-13 -3.67429e-20
-38.3066 -6.14694e-13 4.3652e-20
-38.1534 -6.83418e-13 -6.423e-20
-38.0004 -5.26369e-13 6.67657e-20
-37.8476 -3.00016e-13 -8.89777e-20
-37.6948 9.57809e-14 8.46809e-20
-37.5422 6.18625e-13 -1.07069e-19
-37.3898 1.15433e-12 9.38812e-20
-37.2374 1.81885e-12 -1.1451e-19
-37.0852 2.24989e-12 9.14618e-20
-36.9331 2.77162e-12 -1.08038e-19
-36.7811 2.78313e-12 7.55422e-20
-36.6293 2.86182e-12 -8.54502e-20
-36.4775 2.22265e-12 4.58646e-20
-36.3259 1.71427e-12 -4.65383e-20
-36.1745 4.54755e-13 3.61786e-21
-36.0231 -4.74465e-13 6.44315e-21
-35.8719 -1.95402e-12 -4.81843e-20
-35.7207 -2.79049e-12 6.8989e-20
-35.5697 -3.77473e-12 -1.04376e-19
-35.4189 -3.81139e-12 1.34391e-19
-35.2681 -3.52935e-12 -1.58327e-19
-35.1174 -2.20537e-12 1.94241e-19
-34.9669 -2.35278e-13 -2.02367e-19
-34.8165 2.45456e-12 2.39298e-19
-34.6661 5.80375e-12 -2.28544e-19
-34.5159 9.03833e-12 2.60363e-19
-34.3659 1.25976e-11 -2.30284e-19
-34.2159 1.48184e-11 2.48973e-19
-34.066 1.68656e-11 -2.02934e-19
-33.9162 1.63369e-11 2.00457e-19
-33.7666 1.53532e-11 -1.43698e-19
-33.617 1.10844e-11 1.14256e-19
-33.4676 6.7236e-12 -5.39464e-20
-33.3183 -6.11337e-13 -4.9843e-21
-33.169 -6.80445e-12 6.1746e-20
-33.0199 -1.44737e-11 -1.4648e-19
-32.8709 -1.91171e-11 1.9456e-19
-32.722 -2.292e-11 -2.95111e-19
-32.5731 -2.19306e-11 3.30487e-19
-32.4244 -1.78683e-11 -4.32508e-19
-32.2758 -8.51188e-12 4.51951e-19
-32.1273 4.92693e-12 -5.39338e-19
-31.9789 2.18345e-11 5.3828e-19
-31.8305 4.17865e-11 -5.9742e-19
-31.6823 6.07077e-11 5.69673e-19
-31.5342 7.96778e-11 -5.90911e-19
-31.3862 9.13341e-11 5.28655e-19
-31.2382 9.94202e-11 -5.10883e-19
-31.0904 9.43307e-11 4.04162e-19
-30.9426 8.37622e-11 -3.53555e-19
-30.795 5.74962e-11 1.96912e-19
-30.6474 2.79569e-11 -1.22413e-19
-30.4999 -1.40686e-11 -7.93873e-20
-30.3526 -5.19646e-11 1.72099e-19
-30.2053 -9.30035e-11 -3.97368e-19
-30.0581 -1.18827e-10 5.08506e-19
-29.911 -1.34907e-10 -7.2053e-19
-29.7639 -1.25507e-10 8.55363e-19
-29.617 -9.52844e-11 -1.00528e-18
-29.4702 -3.65411e-11 1.16921e-18
-29.3234 4.60064e-11 -1.21205e-18
-29.1767 1.47243e-10 1.39702e-18
-29.0301 2.6304e-10 -1.3053e-18
-28.8836 3.73336e-10 1.48375e-18
-28.7372 4.7796e-10 -1.26249e-18
-28.5909 5.43888e-10 1.38007e-18
-28.4446 5.81097e-10 -1.06687e-18
-28.2985 5.49773e-10 1.06272e-18
-28.1524 4.77381e-10 -7.11344e-19
-28.0064 3.25827e-10 5.31613e-19
-27.8604 1.45122e-10 -2.03653e-19
-27.7146 -9.3676e-11 -1.73629e-19
-27.5688 -3.19479e-10 4.38739e-19
-27.4231 -5.49389e-10 -9.80437e-19
-27.2775 -7.02465e-10 1.17979e-18
-27.132 -7.87983e-10 -1.78952e-18
-26.9865 -7.36175e-10 1.95628e-18
-26.8412 -5.57675e-10 -2.49324e-18
-26.6959 -2.20183e-10 2.67528e-18
-26.5506 2.5556e-10 -2.99173e-18
-26.4055 8.41615e-10 3.21907e-18
-26.2604 1.50701e-09 -3.20606e-18
-26.1154 2.15474e-09 3.45248e-18
-25.9705 2.75924e-09 -3.08564e-18
-25.8256 3.16714e-09 3.26088e-18
-25.6808 3.39099e-09 -2.60239e-18
-25.5361 3.25526e-09 2.5639e-18
-25.3915 2.85227e-09 -1.75709e-18
-25.2469 2.02972e-09 1.35661e-18
-25.1024 9.92278e-10 -5.61651e-19
-24.9579 -3.51387e-10 -2.7912e-19
-24.8136 -1.68371e-09 9.376e-19
-24.6693 -3.02532e-09 -2.18227e-18
-24.525 -3.99567e-09 2.65672e-18
-24.3809 -4.57458e-09 -4.13255e-18
-24.2368 -4.42104e-09 4.45934e-18
-24.0927 -3.53621e-09 -5.86488e-18
-23.9488 -1.75191e-09 6.14385e-18
-23.8049 8.4518e-10 -7.14534e-18
-23.661 4.13169e-09 7.45476e-18
-23.5173 7.915e-09 -7.74971e-18
-23.3736 1.17319e-08 8.1065e-18
-23.2299 1.53501e-08 -7.55433e-18
-23.0863 1.80312e-08 7.81994e-18
-22.9428 1.96708e-08 -6.4668e-18
-22.7994 1.94369e-08 6.40779e-18
-22.656 1.75852e-08 -4.50199e-18
-22.5126 1.3437e-08 3.79747e-18
-22.3693 7.81478e-09 -1.71132e-18
-22.2261 4.04135e-10 1.09755e-19
-22.083 -7.35003e-09 1.76511e-18
-21.9399 -1.53375e-08 -4.33005e-18
-21.7968 -2.16948e-08 5.74282e-18
-21.6538 -2.60532e-08 -9.03916e-18
-21.5109 -2.66252e-08 9.8943e-18
-21.368 -2.31529e-08 -1.34242e-17
-21.2252 -1.46147e-08 1.38311e-17
-21.0825 -1.28621e-09 -1.684e-17
-20.9398 1.64306e-08 1.70168e-17
-20.7971 3.74997e-08 -1.87226e-17
-20.6545 5.97717e-08 1.88719e-17
-20.512 8.16768e-08 -1.86421e-17
-20.3695 9.9583e-08 1.87578e-17
-20.2271 1.12195e-07 -1.63875e-17
-20.0847 1.15318e-07 1.6176e-17
-19.9424 1.09194e-07 -1.19395e-17
-19.8001 9.04068e-08 1.08539e-17
-19.6579 6.20102e-08 -5.44972e-18
-19.5157 2.26195e-08 2.91469e-18
-19.3736 -2.12786e-08 2.70367e-18
-19.2315 -6.85339e-08 -7.14175e-18
-19.0895 -1.09909e-07 1.19754e-17
-18.9475 -1.42459e-07 -1.83697e-17
-18.8056 -1.56488e-07 2.15912e-17
-18.6637 -1.49265e-07 -2.95116e-17
-18.5219 -1.14191e-07 3.06156e-17
-18.3801 -5.13471e-08 -3.90723e-17
-18.2383 3.90353e-08 3.78989e-17
-18.0967 1.52172e-07 -4.56095e-17
-17.955 2.78703e-07 4.22377e-17
-17.8134 4.09475e-07 -4.77919e-17
-17.6719 5.26673e-07 4.23796e-17
-17.5304 6.2034e-07 -4.4714e-17
-17.3889 6.68552e-07 3.73971e-17
-17.2475 6.671e-07 -3.58705e-17
-17.1061 5.97122e-07 2.66414e-17
-16.9648 4.67731e-07 -2.1405e-17
-16.8235 2.70611e-07 1.02277e-17
-16.6822 3.33588e-08 -1.97737e-18
-16.541 -2.37604e-07 -1.09133e-17
-16.3999 -4.97273e-07 2.12145e-17
-16.2587 -7.26829e-07 -3.49742e-17
-16.1177 -8.73649e-07 4.64305e-17
-15.9766 -9.16466e-07 -5.92514e-17
-15.8356 -8.12843e-07 7.13573e-17
-15.6947 -5.54058e-07 -8.09099e-17
-15.5537 -1.28862e-07 9.27594e-17
-15.4129 4.45296e-07 -9.6999e-17
-15.272 1.13259e-06 1.07364e-16
-15.1312 1.88567e-06 -1.04776e-16
-14.9905 2.61998e-06 1.11813e-16
-14.8497 3.27163e-06 -1.01904e-16
-14.709 3.72568e-06 1.03565e-16
-14.5684 3.93356e-06 -8.66441e-17
-14.4277 3.78661e-06 8.13507e-17
-14.2872 3.29434e-06 -5.82945e-17
-14.1466 2.39806e-06 4.51759e-17
-14.0061 1.20226e-06 -1.74189e-17
-13.8656 -2.7002e-07 -2.81081e-18
-13.7252 -1.80991e-06 3.38396e-17
-13.5848 -3.31284e-06 -5.95282e-17
-13.4444 -4.50125e-06 9.09071e-17
-13.304 -5.23274e-06 -1.2065e-16
-13.1637 -5.24522e-06 1.47152e-16
-13.0234 -4.43889e-06 -1.81057e-16
-12.8832 -2.68124e-06 1.94524e-16
-12.743 -3.5059e-09 -2.34407e-16
-12.6028 3.49381e-06 2.25389e-16
-12.4626 7.59763e-06 -2.73154e-16
-12.3225 1.19331e-05 2.33278e-16
-12.1824 1.61385e-05 -2.88831e-16
-12.0423 1.96272e-05 2.14891e-16
-11.9023 2.20295e-05 -2.72819e-16
-11.7623 2.27213e-05 1.69913e-16
-11.6223 2.1551e-05 -2.18375e-16
-11.4824 1.81004e-05 1.00537e-16
-11.3424 1.2672e-05 -1.23619e-16
-11.2026 5.27138e-06 1.04925e-17
-11.0627 -3.21276e-06 7.42409e-18
-10.9228 -1.22752e-05 -9.58338e-17
-10.783 -2.05277e-05 1.6338e-16
-10.6432 -2.71209e-05 -2.12183e-16
-10.5035 -3.05295e-05 3.26983e-16
-10.3637 -2.99549e-05 -3.30353e-16
-10.224 -2.43194e-05 4.7849e-16
-10.0843 -1.33973e-05 -4.38021e-16
-9.94468 2.81435e-06 5.97652e-16
-9.80504 2.35463e-05 -5.19435e-16
-9.66542 4.73306e-05 6.67219e-16
-9.52583 7.23542e-05 -5.5721e-16
-9.38626 9.57839e-05 6.72419e-16
-9.24671 0.000115289 -5.35361e-16
-9.10719 0.000127415 6.04126e-16
-8.96769 0.000130413 -4.42376e-16
-8.82821 0.000121465 4.57864e-16
-8.68874 0.000100781 -2.75231e-16
-8.54931 6.75395e-05 2.35487e-16
-8.40989 2.49943e-05 -4.0711e-17
-8.27049 -2.48569e-05 -5.42075e-17
-8.13111 -7.55905e-05 2.43404e-16
-7.99175 -0.0001227 -3.93599e-16
-7.85241 -0.00015792 5.50389e-16
-7.71309 -0.000175952 -7.54835e-16
-7.57378 -0.000169458 8.48349e-16
-7.4345 -0.000135139 -1.099e-15
-7.29523 -7.00903e-05 1.10331e-15
-7.15598 2.41443e-05 -1.37953e-15
-7.01674 0.000143123 1.28231e-15
-6.87753 0.000279031 -1.54945e-15
-6.73833 0.000419344 1.35073e-15
-6.59914 0.000551358 -1.56758e-15
-6.45997 0.000657061 1.28012e-15
-6.32082 0.000723633 -1.40802e-15
-6.18168 0.000733513 1.04539e-15
-6.04256 0.000681037 -1.06108e-15
-5.90345 0.000556752 6.408e-16
-5.76435 0.000369386 -5.34208e-16
-5.62527 0.000123871 7.8039e-17
-5.4862 -0.000153103 1.43069e-16
-5.34715 -0.00044094 -6.04553e-16
-5.20811 -0.000698431 9.23546e-16
-5.06908 -0.000895496 -1.34959e-15
-4.93006 -0.000988158 1.73895e-15
-4.79105 -0.000950182 -2.07844e-15
-4.65206 -0.000752716 2.50432e-15
-4.51307 -0.000389811 -2.70106e-15
-4.3741 0.000134102 3.12895e-15
-4.23513 0.000792311 -3.12208e-15
-4.09618 0.00153691 3.51817e-15
-3.95724 0.00230834 -3.25292e-15
-3.8183 0.00302066 3.58499e-15
-3.67938 0.0035991 -3.03024e-15
-3.54046 0.00394389 3.25414e-15
-3.40155 0.00399962 -2.42626e-15
-3.26265 0.00369107 2.48004e-15
-3.12376 0.00302375 -1.45309e-15
-2.98487 0.0019858 1.25752e-15
-2.846 0.00067444 -1.73999e-16
-2.70712 -0.000838962 -3.60921e-16
-2.56826 -0.00236544 1.32004e-15
-2.4294 -0.00376611 -2.25071e-15
-2.29055 -0.00480341 2.90837e-15
-2.1517 -0.00532659 -4.21349e-15
-2.01286 -0.00513189 4.45882e-15
-1.87402 -0.00413767 -6.01538e-15
-1.73518 -0.00227238 5.80932e-15
-1.59635 0.000402767 -7.39838e-15
-1.45753 0.00374989 6.78677e-15
-1.31871 0.0075402 -8.13583e-15
-1.17989 0.0114091 7.21333e-15
-1.04107 0.0150219 -8.03643e-15
-0.902255 0.0178524 6.9227e-15
-0.763443 0.0196252 -7.00818e-15
-0.624633 0.0197843 5.79684e-15
-0.485824 0.018368 -5.0375e-15
-0.347016 0.0149025 3.7912e-15
-0.208209 0.0100806 -2.26319e-15
-0.0694031 0.00331665 9.40074e-16
0.0694031 -0.000227656 3.31057e-16
0.208209 0.000124906 2.37002e-16
0.347016 -7.96672e-05 3.12339e-16
0.485824 5.47113e-05 2.23527e-16
0.624633 -3.8859e-05 2.75798e-16
0.763443 2.84624e-05 1.84752e-16
0.902255 -1.99814e-05 2.03848e-16
1.04107 1.43815e-05 1.2357e-16
1.17989 -9.17647e-06 1.18018e-16
1.31871 5.73726e-06 5.69669e-17
1.45753 -2.54838e-06 3.92799e-17
1.59635 2.80296e-07 7.66837e-18
1.73518 1.50015e-06 -1.7452e-17
1.87402 -3.00124e-06 -2.08482e-17
2.01286 3.81128e-06 -4.9337e-17
2.1517 -4.70855e-06 -3.05016e-17
2.29055 4.8993e-06 -6.34877e-17
2.4294 -5.28932e-06 -3.17541e-17
2.56826 5.1147e-06 -7.21681e-17
2.70712 -5.10668e-06 -3.78338e-17
2.846 4.72737e-06 -7.9049e-17
2.98487 -4.45024e-06 -4.40223e-17
3.12376 3.96459e-06 -8.25317e-17
3.26265 -3.54186e-06 -4.9216e-17
3.40155 3.01831e-06 -7.8525e-17
3.54046 -2.54705e-06 -4.75951e-17
3.67938 2.04015e-06 -6.67137e-17
3.8183 -1.5865e-06 -4.01227e-17
3.95724 1.13814e-06 -4.62337e-17
4.09618 -7.4315e-07 -2.36959e-17
4.23513 3.79686e-07 -1.78256e-17
4.3741 -6.6289e-08 -1.28272e-18
4.51307 -2.01546e-07 1.39811e-17
4.65206 4.24247e-07 2.43344e-17
4.79105 -5.98103e-07 4.64539e-17
4.93006 7.32205e-07 5.06796e-17
5.06908 -8.21946e-07 7.56963e-17
5.20811 8.78026e-07 7.20051e-17
5.34715 -8.98326e-07 9.45675e-17
5.4862 8.92191e-07 8.37174e-17
5.62527 -8.60087e-07 9.98953e-17
5.76435 8.09595e-07 7.96133e-17
5.90345 -7.42565e-07 8.79192e-17
6.04256 6.65132e-07 6.43949e-17
6.18168 -5.79468e-07 6.57769e-17
6.32082 4.90424e-07 4.1358e-17
6.45997 -3.99972e-07 3.9557e-17
6.59914 3.11649e-07 2.09224e-17
6.73833 -2.27037e-07 1.89914e-17
6.87753 1.48383e-07 7.69701e-18
7.01674 -7.67875e-08 5.70906e-18
7.15598 1.33805e-08 1.19843e-18
7.29523 4.12774e-08 -1.7189e-18
7.4345 -8.69087e-08 -1.7674e-18
7.57378 1.23489e-07 -7.07998e-18
7.71309 -1.51325e-07 -5.264e-18
7.85241 1.70846e-07 -1.36989e-17
7.99175 -1.82716e-07 -1.18474e-17
8.13111 1.87682e-07 -2.25081e-17
8.27049 -1.86592e-07 -2.09401e-17
8.40989 1.8035e-07 -3.2106e-17
8.54931 -1.69856e-07 -3.01735e-17
8.68874 1.56036e-07 -3.99099e-17
8.82821 -1.39736e-07 -3.63955e-17
8.96769 1.21796e-07 -4.23822e-17
9.10719 -1.02943e-07 -3.6288e-17
9.24671 8.3861e-08 -3.73473e-17
9.38626 -6.51144e-08 -2.89939e-17
9.52583 4.72001e-08 -2.53365e-17
9.66542 -3.05047e-08 -1.58886e-17
9.80504 1.53349e-08 -9.1119e-18
9.94468 -1.90472e-09 -7.08849e-19
10.0843 -9.6503e-09 6.58588e-18
10.224 1.92666e-08 1.18276e-17
10.3637 -2.69481e-08 1.75753e-17
10.5035 3.27497e-08 1.86189e-17
10.6432 -3.67766e-08 2.18555e-17
10.783 3.91657e-08 1.92261e-17
10.9228 -4.00854e-08 2.03071e-17
11.0627 3.97186e-08 1.52575e-17
11.2026 -3.82624e-08 1.48929e-17
11.3424 3.59138e-08 9.40164e-18
11.4824 -3.28705e-08 8.8998e-18
11.6223 2.93188e-08 3.90802e-18
11.7623 -2.54358e-08 3.90454e-18
11.9023 2.13803e-08 4.84233e-19
12.0423 -1.72952e-08 1.04053e-18
12.1824 1.33022e-08 -8.9394e-19
12.3225 -9.50409e-09 -1.08053e-19
12.4626 5.98218e-09 -7.29406e-19
12.6028 -2.79887e-09 -6.0683e-20
12.743 -2.92138e-12 1.95272e-19
12.8832 2.39696e-09 4.18694e-19
13.0234 -4.37314e-09 1.08388e-18
13.1637 5.93449e-09 6.32916e-19
13.304 -7.09608e-09 1.38501e-18
13.4444 7.88204e-09 3.46878e-19
13.5848 -8.32427e-09 1.07999e-18
13.7252 8.45974e-09 -3.53355e-19
13.8656 -8.3293e-09 2.28778e-19
14.0061 7.97531e-09 -1.37812e-18
14.1466 -7.4408e-09 -7.96574e-19
14.2872 6.76754e-09 -2.38383e-18
14.4277 -5.99553e-09 -1.80102e-18
14.5684 5.1616e-09 -2.89426e-18
14.709 -4.29924e-09 -2.1248e-18
14.8497 3.43771e-09 -2.66915e-18
14.9905 -2.60216e-09 -1.85316e-18
15.1312 1.81313e-09 -1.79509e-18
15.272 -1.08699e-09 -9.53179e-19
15.4129 4.3571e-10 -4.63879e-19
15.5537 1.3254e-10 2.54548e-19
15.6947 -6.13337e-10 1.02447e-18
15.8356 1.00536e-09 1.4959e-18
15.9766 -1.31017e-09 2.32849e-18
16.1177 1.5316e-09 2.44891e-18
16.2587 -1.67541e-09 3.12414e-18
16.3999 1.74875e-09 2.81215e-18
16.541 -1.75985e-09 3.20604e-18
16.6822 1.71751e-09 2.53993e-18
16.8235 -1.63085e-09 2.71037e-18
16.9648 1.50893e-09 1.87954e-18
17.1061 -1.36053e-09 1.9261e-18
17.2475 1.19392e-09 1.13287e-18
17.3889 -1.01669e-09 1.12201e-18
17.5304 8.3562e-10 4.99873e-19
17.6719 -6.56635e-10 5.06198e-19
17.8134 4.84694e-10 1.20469e-19
17.955 -3.23849e-10 1.48277e-19
18.0967 1.77202e-10 5.25985e-21
18.2383 -4.7008e-11 4.10718e-20
18.3801 -6.5325e-11 9.62954e-20
18.5219 1.59092e-10 1.1662e-19
18.6637 -2.34274e-10 3.01804e-19
18.8056 2.91369e-10 2.6559e-19
18.9475 -3.31372e-10 5.0953e-19
19.0895 3.55601e-10 4.09594e-19
19.2315 -3.65685e-10 6.50327e-19
19.3736 3.63392e-10 4.82602e-19
19.5157 -3.50637e-10 6.8726e-19
19.6579 3.29323e-10 4.7236e-19
19.8001 -3.01366e-10 6.19632e-19
19.9424 2.68559e-10 3.79268e-19
20.0847 -2.32611e-10 4.58874e-19
20.2271 1.95039e-10 2.36165e-19
20.3695 -1.57215e-10 2.80864e-19
20.512 1.20292e-10 1.12493e-19
20.6545 -8.52457e-11 1.29626e-19
20.7971 5.28364e-11 3.88044e-20
20.9398 -2.36486e-11 4.30557e-20
21.0825 -1.92795e-12 2.6263e-20
21.2252 2.36577e-11 1.35151e-20
21.368 -4.14627e-11 5.52944e-20
21.5109 5.53871e-11 2.51323e-20
21.6538 -6.55887e-11 1.0669e-19
21.7968 7.23106e-11 6.12598e-20
21.9399 -7.58649e-11 1.66258e-19
22.083 7.66127e-11 1.08092e-19
22.2261 -7.49448e-11 2.13341e-19
22.3693 7.12684e-11 1.36332e-19
22.5126 -6.59888e-11 2.22939e-19
22.656 5.95022e-11 1.43327e-19
22.7994 -5.21803e-11 2.08105e-19
22.9428 4.43674e-11 1.28305e-19
23.0863 -3.63701e-11 1.65134e-19
23.2299 2.84571e-11 9.61718e-20
23.3736 -2.08539e-11 1.06266e-19
23.5173 1.37441e-11 5.43133e-20
23.661 -7.26999e-12 4.49291e-20
23.8049 1.53263e-12 1.73394e-20
23.9488 3.40218e-12 -2.41326e-21
24.0927 -7.50466e-12 -3.21119e-21
24.2368 1.07718e-11 -2.6228e-20
24.3809 -1.32293e-11 -7.89195e-22
24.525 1.49201e-11 -2.35823e-20
24.6693 -1.59077e-11 2.08917e-20
24.8136 1.62637e-11 2.39015e-21
24.9579 -1.60723e-11 5.61355e-20
25.1024 1.54177e-11 3.68822e-20
25.2469 -1.43902e-11 8.83328e-20
25.3915 1.30739e-11 6.58982e-20
25.5361 -1.15534e-11 1.03908e-19
25.6808 9.90321e-12 7.66418e-20
25.8256 -8.1945e-12 9.69938e-20
25.9705 6.48663e-12 6.76767e-20
26.1154 -4.83296e-12 7.15387e-20
26.2604 3.27506e-12 4.40405e-20
26.4055 -1.84745e-12 3.47584e-20
26.5506 5.74039e-13 1.39134e-20
26.6959 5.28283e-13 -2.02014e-21
26.8412 -1.45117e-12 -1.10909e-20
26.9865 2.19248e-12 -2.78116e-20
27.132 -2.75617e-12 -2.40546e-20
27.2775 3.15112e-12 -3.8717e-20
27.4231 -3.38982e-12 -2.39772e-20
27.5688 3.48819e-12 -3.48209e-20
27.7146 -3.46356e-12 -1.39391e-20
27.8604 3.33519e-12 -2.27645e-20
28.0064 -3.12199e-12 5.60755e-22
28.1524 2.84347e-12 -6.81121e-21
28.2985 -2.51756e-12 1.34746e-20
28.4446 2.16175e-12 5.65389e-21
28.5909 -1.79123e-12 1.90317e-20
28.7372 1.41998e-12 1.02635e-20
28.8836 -1.05952e-12 1.65923e-20
29.0301 7.19651e-13 8.43808e-21
29.1767 -4.07899e-13 8.85686e-21
29.3234 1.29885e-13 4.18182e-21
29.4702 1.10614e-13 2.32378e-21
29.617 -3.11703e-13 2.67089e-21
29.7639 4.72748e-13 3.59749e-22
29.911 -5.94813e-13 5.90238e-21
30.0581 6.79608e-13 3.70619e-21
30.2053 -7.30255e-13 1.25251e-20
30.3526 7.49958e-13 1.06063e-20
30.4999 -7.42996e-13 2.12309e-20
30.6474 7.13275e-13 1.88044e-20
30.795 -6.65436e-13 2.78626e-20
30.9426 6.03431e-13 2.33159e-20
31.0904 -5.31634e-13 2.91343e-20
31.2382 4.5356e-13 2.31972e-20
31.3862 -3.72886e-13 2.54723e-20
31.5342 2.92394e-13 1.88801e-20
31.6823 -2.14822e-13 1.77958e-20
31.8305 1.4209e-13 1.14473e-20
31.9789 -7.59324e-14 8.05257e-21
32.1273 1.74151e-14 3.15721e-21
32.2758 3.26646e-14 -1.04246e-21
32.4244 -7.39849e-14 -3.38969e-21
32.5731 1.06527e-13 -7.09323e-21
32.722 -1.30546e-13 -6.47974e-21
32.8709 1.46592e-13 -9.08509e-21
33.0199 -1.55307e-13 -6.1329e-21
33.169 1.5759e-13 -7.69859e-21
33.3183 -1.54285e-13 -3.49152e-21
33.4676 1.46435e-13 -4.69752e-21
33.617 -1.3493e-13 -4.80658e-22
33.7666 1.2079e-13 -1.80325e-21
33.9162 -1.0483e-13 1.57912e-21
34.066 8.79277e-14 7.24539e-24
34.2159 -7.07463e-14 2.03473e-21
34.3659 5.39522e-14 4.21151e-22
34.5159 -3.8019e-14 1.45485e-21
34.6661 2.33749e-14 4.83057e-22
34.8165 -1.03019e-14 9.88041e-22
34.9669 -9.99856e-16 9.01118e-22
35.1174 1.04184e-14 1.12484e-21
35.2681 -1.79457e-14 1.94179e-21
35.4189 2.36029e-14 2.03441e-21
35.5697 -2.75243e-14 3.55764e-21
35.7207 2.98205e-14 3.50464e-21
35.8719 -3.07138e-14 5.33789e-21
36.0231 3.0362e-14 5.01793e-21
36.1745 -2.90246e-14 6.6296e-21
36.3259 2.68701e-14 5.91322e-21
36.4775 -2.41532e-14 6.98836e-21
36.6293 2.10263e-14 5.86035e-21
36.7811 -1.77089e-14 6.25296e-21
36.9331 1.43207e-14 4.86094e-21
37.0852 -1.1028e-14 4.58232e-21
37.2374 7.91111e-15 3.15776e-21
37.3898 -5.0762e-15 2.48396e-21
37.5422 2.56511e-15 1.36574e-21
37.6948 -4.26731e-16 5.56161e-22
37.8476 -1.32917e-15 -7.43519e-23
38.0004 2.70177e-15 -7.95682e-22
38.1534 -3.70429e-15 -8.64739e-22
38.3066 4.37073e-15 -1.40971e-21
38.4598 -4.72771e-15 -1.05563e-21
38.6132 4.82957e-15 -1.4788e-21
38.7668 -4.70789e-15 -8.79782e-22
38.9204 4.42385e-15 -1.23895e-21
39.0742 -4.00751e-15 -5.97886e-22
39.2282 3.5161e-15 -9.22683e-22
39.3823 -2.97392e-15 -3.68178e-22
39.5365 2.427e-15 -6.85418e-22
39.6909 -1.89184e-15 -2.56081e-22
39.8454 1.39966e-15 -4.72663e-22
40 -9.58903e-16 -1.56438e-22
40.1548 5.85683e-16 -2.45242e-22
40.3098 -2.8146e-16 -2.62692e-23
40.4649 4.92702e-17 4.41649e-23
40.6201 1.14457e-16 1.84581e-22
40.7755 -2.16367e-16 3.82441e-22
40.9311 2.62693e-16 4.29385e-22
41.0867 -2.65988e-16 6.90044e-22
41.2426 2.32781e-16 6.37294e-22
41.3986 -1.78074e-16 8.97091e-22
41.5548 1.06738e-16 7.55347e-22
41.7111 -3.34647e-17 9.73447e-22
41.8675 -3.97588e-17 7.71016e-22
42.0242 1.0049e-16 9.31317e-22
42.181 -1.49953e-16 7.02274e-22
42.3379 1.79134e-16 7.87173e-22
42.495 -1.9192e-16 5.60118e-22
42.6523 1.83258e-16 5.67612e-22
42.8098 -1.5851e-16 3.50633e-22
42.9674 1.16559e-16 2.7457e-22
43.1252 -6.27999e-17 7.12354e-23
43.2831 -4.73011e-19 -8.09802e-23
43.4413 6.91035e-17 -2.51401e-22
43.5996 -1.38345e-16 -4.34961e-22
43.758 2.06064e-16 -5.44677e-22
43.9167 -2.66318e-16 -7.10108e-22
44.0755 3.19167e-16 -7.3926e-22
44.2345 -3.58802e-16 -8.45506e-22
44.3937 3.87116e-16 -7.91085e-22
44.553 -3.99567e-16 -8.22152e-22
44.7126 3.99223e-16 -7.10402e-22
44.8723 -3.83496e-16 -6.82707e-22
45.0322 3.55953e-16 -5.60166e-22
45.1923 -3.16051e-16 -4.99217e-22
45.3526 2.67371e-16 -4.0253e-22
45.5131 -2.10965e-16 -3.33993e-22
45.6737 1.50169e-16 -2.88636e-22
45.8346 -8.68499e-17 -2.18332e-22
45.9957 2.40009e-17 -2.19176e-22
46.1569 3.65111e-17 -1.46627e-22
46.3184 -9.21236e-17 -1.82888e-22
46.48 1.41542e-16 -1.0708e-22
46.6419 -1.82812e-16 -1.66382e-22
46.8039 2.15408e-16 -8.75856e-23
46.9662 -2.38247e-16 -1.5538e-22
47.1287 2.5143e-16 -7.48518e-23
47.2913 -2.54981e-16 -1.41059e-22
47.4542 2.49322e-16 -6.57097e-23
47.6173 -2.35623e-16 -1.29793e-22
47.7806 2.14381e-16 -6.94891e-23
47.9442 -1.87644e-16 -1.35473e-22
48.1079 1.55931e-16 -1.00045e-22
48.2719 -1.21616e-16 -1.67214e-22
48.4361 8.53725e-17 -1.53266e-22
48.6005 -4.92268e-17 -2.18274e-22
48.7651 1.42021e-17 -2.19969e-22
48.93 1.85837e-17 -2.79073e-22
49.0951 -4.76801e-17 -2.88062e-22
49.2604 7.31166e-17 -3.37344e-22
49.4259 -9.31682e-17 -3.41819e-22
49.5917 1.08858e-16 -3.76335e-22
49.7578 -1.1855e-16 -3.67588e-22
49.924 1.23813e-16 -3.89491e-22
50.0906 -1.2352e-16 -3.64592e-22
50.2573 1.19261e-16 -3.79123e-22
50.4243 -1.10695e-16 -3.41982e-22
50.5916 9.90652e-17 -3.5852e-22
50.7591 -8.47879e-17 -3.13638e-22
50.9268 6.8691e-17 -3.36737e-22
51.0949 -5.16129e-17 -2.8624e-22
51.2631 3.4151e-17 -3.1816e-22
51.4317 -1.70769e-17 -2.65092e-22
51.6005 1.03655e-18 -3.07382e-22
51.7695 1.36839e-17 -2.54373e-22
51.9389 -2.6222e-17 -3.05544e-22
52.1085 3.69296e-17 -2.53261e-22
52.2784 -4.47955e-17 -3.08696e-22
52.4485 5.06425e-17 -2.5756e-22
52.619 -5.35859e-17 -3.12394e-22
52.7897 5.4546e-17 -2.63658e-22
52.9607 -5.30846e-17 -3.14265e-22
53.132 4.98564e-17 -2.6999e-22
53.3036 -4.50303e-17 -3.1387e-22
53.4754 3.88434e-17 -2.76469e-22
53.6476 -3.19504e-17 -3.11789e-22
53.8201 2.43007e-17 -2.83142e-22
53.9928 -1.66665e-17 -3.09295e-22
54.1659 9.02756e-18 -2.9074e-22
54.3393 -1.83695e-18 -3.07708e-22
54.513 -4.59418e-18 -2.9921e-22
54.687 1.041e-17 -3.0749e-22
54.8614 -1.48765e-17 -3.08004e-22
55.036 1.87105e-17 -3.08865e-22
55.211 -2.09408e-17 -3.16241e-22
55.3863 2.25498e-17 -3.11726e-22
55.562 -2.26901e-17 -3.22384e-22
55.7379 2.21993e-17 -3.14963e-22
55.9143 -2.06767e-17 -3.24636e-22
56.0909 1.85339e-17 -3.1747e-22
56.2679 -1.59063e-17 -3.21823e-22
56.4453 1.27786e-17 -3.18952e-22
56.623 -9.61619e-18 -3.14713e-22
56.8011 6.24043e-18 -3.20309e-22
56.9795 -3.05899e-18 -3.05277e-22
57.1583 8.07894e-20 -3.22485e-22
57.3375 2.68713e-18 -2.9561e-22
57.5171 -4.83681e-18 -3.26427e-22
57.697 6.8593e-18 -2.88276e-22
57.8773 -8.0132e-18 -3.32762e-22
58.058 9.08552e-18 -2.85386e-22
58.2391 -9.30616e-18 -3.40361e-22
58.4206 9.38494e-18 -2.8709e-22
58.6025 -8.87427e-18 -3.45874e-22
58.7848 8.09678e-18 -2.91981e-22
58.9676 -7.09709e-18 -3.46038e-22
59.1507 5.75861e-18 -2.985e-22
59.3343 -4.48798e-18 -3.39164e-22
59.5183 2.96738e-18 -3.05846e-22
59.7027 -1.60644e-18 -3.2598e-22
59.8876 2.59561e-19 -3.14264e-22
60.0729 1.02729e-18 -3.09495e-22
60.2587 -1.96439e-18 -3.24614e-22
60.4449 3.00943e-18 -2.93983e-22
60.6316 -3.46479e-18 -3.37022e-22
60.8187 4.10928e-18 -2.83137e-22
61.0063 -4.14919e-18 -3.49807e-22
61.1944 4.29068e-18 -2.78727e-22
61.383 -4.04292e-18 -3.59412e-22
61.5721 3.69018e-18 -2.80346e-22
61.7617 -3.26239e-18 -3.61696e-22
61.9518 2.55737e-18 -2.86594e-22
62.1424 -1.99761e-18 -3.53787e-22
62.3336 1.1779e-18 -2.96186e-22
62.5252 -4.96801e-19 -3.3541e-22
62.7175 -1.93431e-19 -3.09026e-22
62.9102 9.59684e-19 -3.09725e-22
63.1035 -1.36762e-18 -3.26099e-22
63.2974 2.10336e-18 -2.8255e-22
63.4918 -2.219e-18 -3.48016e-22
63.6868 2.73357e-18 -2.60238e-22
63.8824 -2.65955e-18 -3.72976e-22
64.0786 2.7662e-18 -2.47135e-22
64.2754 -2.61752e-18 -3.95449e-22
64.4728 2.25119e-18 -2.44169e-22
64.6709 -2.04567e-18 -4.06518e-22
64.8695 1.34435e-18 -2.49287e-22
65.0688 -9.66377e-19 -3.97252e-22
65.2688 2.41491e-19 -2.60379e-22
65.4694 4.6877e-19 -3.64431e-22
65.6708 -8.9118e-19 -2.78734e-22
65.8728 1.95299e-18 -3.15e-22
66.0755 -1.9429e-18 -3.09558e-22
66.2789 3.08044e-18 -2.64877e-22
66.483 -2.8116e-18 -3.57003e-22
66.6879 3.49351e-18 -2.30899e-22
66.8935 -3.31102e-18 -4.15267e-22
67.0999 3.05869e-18 -2.19989e-22
67.307 -3.12403e-18 -4.61936e-22
67.515 1.94892e-18 -2.23773e-22
67.7237 -1.9123e-18 -4.63214e-22
67.9333 5.31237e-19 -2.27046e-22
68.1437 3.95342e-19 -3.95291e-22
68.355 -9.0617e-19 -2.28247e-22
68.5671 3.29694e-18 -2.70849e-22
68.7802 -2.36633e-18 -2.54728e-22
68.9941 5.70352e-18 -1.46213e-22
69.2089 -4.01188e-18 -3.48595e-22
69.4247 6.44401e-18 -8.87059e-23
69.6415 -5.63808e-18 -5.17584e-22
69.8592 5.10997e-18 -1.16316e-22
70.0779 -6.17666e-18 -6.86147e-22
70.2977 2.56263e-18 -1.63335e-22
70.5185 -3.97627e-18 -7.08819e-22
70.7404 3.67531e-19 -1.28609e-22
70.9634 1.78226e-18 -4.78541e-22
71.1875 -7.68729e-19 -1.56266e-24
71.4127 9.37233e-18 -6.97569e-23
71.6392 -2.16377e-18 4.77872e-23
71.8668 1.44519e-17 2.40396e-22
72.0957 -6.04541e-18 -2.30901e-22
72.3258 1.30146e-17 1.86687e-22
72.5573 -1.20114e-17 -8.62452e-22
72.79 5.82603e-18 -1.48536e-22
73.0242 -1.43411e-17 -1.39947e-21
73.2597 -4.01823e-19 -2.52721e-22
73.4967 -5.06184e-18 -1.13887e-21
73.7352 1.03533e-18 3.34293e-22
73.9752 1.6605e-17 1.23665e-22
74.2168 7.20551e-18 1.24689e-21
74.46 3.69581e-17 1.47268e-21
74.7048 4.11833e-18 1.18837e-21
74.9514 3.55904e-17 1.42449e-21
75.1998 -1.74038e-17 -7.61521e-22
75.45 9.02685e-18 -2.52042e-22
75.7022 -3.97612e-17 -3.29812e-21
75.9562 -1.37161e-17 -1.31161e-21
76.2124 -2.26065e-17 -3.08388e-21
76.4706 4.38818e-18 1.0349e-21
76.731 4.93819e-17 1.50379e-21
76.9937 5.16858e-17 5.61216e-21
77.2588 1.17979e-16 6.39981e-21
77.5263 5.19562e-17 5.99327e-21
77.7964 8.93063e-17 4.56334e-21
78.0692 -4.28096e-17 -2.13199e-21
78.3448 -3.02431e-17 -3.57344e-21
78.6232 -1.26609e-16 -1.07721e-20
78.9048 -6.82117e-17 -4.92911e-21
79.1895 -3.43521e-18 -4.11506e-21
79.4776 1.09714e-16 1.05547e-20
79.7693 2.94988e-16 1.69719e-20
80.0648 2.88193e-16 2.5725e-20
80.3642 3.61496e-16 2.26364e-20
80.6678 6.76828e-17 8.441e-21
80.9758 -4.43272e-17 -5.83356e-21
81.2887 -3.62669e-16 -2.88812e-20
81.6066 -2.95367e-16 -2.25281e-20
81.93 -7.87199e-17 -1.54925e-20
82.2593 3.79788e-16 3.03262e-20
82.5949 9.65471e-16 5.80694e-20
82.9374 1.02332e-15 8.15275e-20
83.2875 9.00004e-16 5.77358e-20
83.646 -9.56592e-17 -2.88071e-21
84.0136 -7.04639e-16 -5.41933e-20
84.3914 -1.00275e-15 -8.79804e-20
84.7809 -3.28501e-17 -8.05798e-21
85.1835 1.70255e-15 8.47227e-20
85.6014 2.74767e-15 1.94699e-19
86.0373 2.49853e-15 1.54357e-19
86.4949 -8.28674e-17 -1.78683e-22
86.9793 -1.763e-15 -1.28294e-19
87.4987 -6.83717e-16 -1.09982e-19
88.0661 3.10438e-15 1.69227e-19
88.7073 5.02343e-15 2.51213e-19
89.4891 1.31424e-15 9.61062e-20


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.5Lambda0.5Nc1Classic/DeltaGammaFX_0_FRG.txt <==
9.995 0.00177455 0.00177212
9.99 0.00177718 0.00177475
9.985 0.00177982 0.00177739
9.98 0.00178246 0.00178003
9.975 0.00178511 0.00178267
9.97 0.00178777 0.00178532
9.965 0.00179043 0.00178798
9.96 0.00179309 0.00179064
9.955 0.00179576 0.00179331
9.95 0.00179844 0.00179598
9.945 0.00180112 0.00179866
9.94 0.00180381 0.00180134
9.935 0.0018065 0.00180403
9.93 0.0018092 0.00180672
9.925 0.0018119 0.00180942
9.92 0.00181461 0.00181212
9.915 0.00181732 0.00181483
9.91 0.00182004 0.00181755
9.905 0.00182276 0.00182027
9.9 0.00182549 0.00182299
9.895 0.00182822 0.00182572
9.89 0.00183096 0.00182846
9.885 0.00183371 0.0018312
9.88 0.00183646 0.00183395
9.875 0.00183922 0.0018367
9.87 0.00184198 0.00183946
9.865 0.00184475 0.00184223
9.86 0.00184752 0.001845
9.855 0.0018503 0.00184777
9.85 0.00185309 0.00185055
9.845 0.00185588 0.00185334
9.84 0.00185867 0.00185613
9.835 0.00186147 0.00185893
9.83 0.00186428 0.00186173
9.825 0.00186709 0.00186454
9.82 0.00186991 0.00186735
9.815 0.00187273 0.00187017
9.81 0.00187556 0.001873
9.805 0.0018784 0.00187583
9.8 0.00188124 0.00187867
9.795 0.00188409 0.00188151
9.79 0.00188694 0.00188436
9.785 0.00188979 0.00188721
9.78 0.00189266 0.00189007
9.775 0.00189553 0.00189293
9.77 0.0018984 0.00189581
9.765 0.00190128 0.00189868
9.76 0.00190417 0.00190157
9.755 0.00190706 0.00190446
9.75 0.00190996 0.00190735
9.745 0.00191287 0.00191025
9.74 0.00191578 0.00191316
9.735 0.00191869 0.00191607
9.73 0.00192161 0.00191899
9.725 0.00192454 0.00192191
9.72 0.00192748 0.00192484
9.715 0.00193042 0.00192778
9.71 0.00193336 0.00193072
9.705 0.00193631 0.00193367
9.7 0.00193927 0.00193662
9.695 0.00194224 0.00193958
9.69 0.00194521 0.00194255
9.685 0.00194818 0.00194552
9.68 0.00195116 0.0019485
9.675 0.00195415 0.00195148
9.67 0.00195714 0.00195447
9.665 0.00196014 0.00195746
9.66 0.00196315 0.00196047
9.655 0.00196616 0.00196347
9.65 0.00196918 0.00196649
9.645 0.00197221 0.00196951
9.64 0.00197524 0.00197254
9.635 0.00197828 0.00197557
9.63 0.00198132 0.00197861
9.625 0.00198437 0.00198165
9.62 0.00198742 0.00198471
9.615 0.00199048 0.00198776
9.61 0.00199355 0.00199083
9.605 0.00199663 0.0019939
9.6 0.00199971 0.00199697
9.595 0.0020028 0.00200006
9.59 0.00200589 0.00200315
9.585 0.00200899 0.00200624
9.58 0.0020121 0.00200934
9.575 0.00201521 0.00201245
9.57 0.00201833 0.00201557
9.565 0.00202145 0.00201869
9.56 0.00202458 0.00202182
9.555 0.00202772 0.00202495
9.55 0.00203087 0.00202809
9.545 0.00203402 0.00203124
9.54 0.00203718 0.00203439
9.535 0.00204034 0.00203755
9.53 0.00204351 0.00204072
9.525 0.00204669 0.00204389
9.52 0.00204987 0.00204707
9.515 0.00205306 0.00205026
9.51 0.00205626 0.00205345
9.505 0.00205946 0.00205665
9.5 0.00206267 0.00205985
9.495 0.00206589 0.00206307
9.49 0.00206911 0.00206628
9.485 0.00207234 0.00206951
9.48 0.00207558 0.00207274
9.475 0.00207883 0.00207598
9.47 0.00208208 0.00207923
9.465 0.00208533 0.00208248
9.46 0.0020886 0.00208574
9.455 0.00209187 0.00208901
9.45 0.00209515 0.00209228
9.445 0.00209843 0.00209556
9.44 0.00210172 0.00209885
9.435 0.00210502 0.00210214
9.43 0.00210832 0.00210544
9.425 0.00211164 0.00210875
9.42 0.00211496 0.00211206
9.415 0.00211828 0.00211539
9.41 0.00212162 0.00211871
9.405 0.00212496 0.00212205
9.4 0.0021283 0.00212539
9.395 0.00213166 0.00212874
9.39 0.00213502 0.0021321
9.385 0.00213838 0.00213546
9.38 0.00214176 0.00213883
9.375 0.00214514 0.00214221
9.37 0.00214853 0.00214559
9.365 0.00215193 0.00214898
9.36 0.00215533 0.00215238
9.355 0.00215874 0.00215579
9.35 0.00216216 0.0021592
9.345 0.00216558 0.00216262
9.34 0.00216901 0.00216605
9.335 0.00217245 0.00216948
9.33 0.0021759 0.00217292
9.325 0.00217935 0.00217637
9.32 0.00218281 0.00217983
9.315 0.00218628 0.00218329
9.31 0.00218976 0.00218676
9.305 0.00219324 0.00219024
9.3 0.00219673 0.00219373
9.295 0.00220023 0.00219722
9.29 0.00220374 0.00220072
9.285 0.00220725 0.00220423
9.28 0.00221077 0.00220775
9.275 0.0022143 0.00221127
9.27 0.00221783 0.0022148
9.265 0.00222137 0.00221833
9.26 0.00222492 0.00222188
9.255 0.00222848 0.00222543
9.25 0.00223205 0.00222899
9.245 0.00223562 0.00223256
9.24 0.0022392 0.00223614
9.235 0.00224279 0.00223972
9.23 0.00224638 0.00224331
9.225 0.00224999 0.00224691
9.22 0.0022536 0.00225051
9.215 0.00225721 0.00225413
9.21 0.00226084 0.00225775
9.205 0.00226447 0.00226138
9.2 0.00226812 0.00226502
9.195 0.00227177 0.00226866
9.19 0.00227542 0.00227231
9.185 0.00227909 0.00227597
9.18 0.00228276 0.00227964
9.175 0.00228644 0.00228332
9.17 0.00229013 0.002287
9.165 0.00229383 0.00229069
9.16 0.00229753 0.00229439
9.155 0.00230125 0.0022981
9.15 0.00230497 0.00230181
9.145 0.0023087 0.00230554
9.14 0.00231243 0.00230927
9.135 0.00231618 0.00231301
9.13 0.00231993 0.00231676
9.125 0.00232369 0.00232051
9.12 0.00232746 0.00232428
9.115 0.00233124 0.00232805
9.11 0.00233502 0.00233183
9.105 0.00233882 0.00233562
9.1 0.00234262 0.00233941
9.095 0.00234643 0.00234322
9.09 0.00235024 0.00234703
9.085 0.00235407 0.00235085
9.08 0.00235791 0.00235468
9.075 0.00236175 0.00235852
9.07 0.0023656 0.00236237
9.065 0.00236946 0.00236622
9.06 0.00237333 0.00237008
9.055 0.0023772 0.00237395
9.05 0.00238109 0.00237783
9.045 0.00238498 0.00238172
9.04 0.00238888 0.00238562
9.035 0.00239279 0.00238952
9.03 0.00239671 0.00239343
9.025 0.00240064 0.00239736
9.02 0.00240457 0.00240129
9.015 0.00240852 0.00240523
9.01 0.00241247 0.00240917
9.005 0.00241643 0.00241313
9 0.0024204 0.00241709
8.995 0.00242438 0.00242107
8.99 0.00242837 0.00242505
8.985 0.00243237 0.00242904
8.98 0.00243637 0.00243304
8.975 0.00244038 0.00243705
8.97 0.00244441 0.00244106
8.965 0.00244844 0.00244509
8.96 0.00245248 0.00244912
8.955 0.00245653 0.00245317
8.95 0.00246059 0.00245722
8.945 0.00246465 0.00246128
8.94 0.00246873 0.00246535
8.935 0.00247281 0.00246943
8.93 0.00247691 0.00247352
8.925 0.00248101 0.00247762
8.92 0.00248512 0.00248172
8.915 0.00248924 0.00248584
8.91 0.00249337 0.00248996
8.905 0.00249751 0.00249409
8.9 0.00250166 0.00249824
8.895 0.00250582 0.00250239
8.89 0.00250998 0.00250655
8.885 0.00251416 0.00251072
8.88 0.00251834 0.0025149
8.875 0.00252254 0.00251909
8.87 0.00252674 0.00252328
8.865 0.00253095 0.00252749
8.86 0.00253517 0.00253171
8.855 0.0025394 0.00253593
8.85 0.00254365 0.00254017
8.845 0.0025479 0.00254441
8.84 0.00255216 0.00254867
8.835 0.00255642 0.00255293
8.83 0.0025607 0.0025572
8.825 0.00256499 0.00256148
8.82 0.00256929 0.00256577
8.815 0.00257359 0.00257008
8.81 0.00257791 0.00257439
8.805 0.00258224 0.00257871
8.8 0.00258657 0.00258304
8.795 0.00259092 0.00258738
8.79 0.00259528 0.00259173
8.785 0.00259964 0.00259609
8.78 0.00260402 0.00260045
8.775 0.0026084 0.00260483
8.77 0.00261279 0.00260922
8.765 0.0026172 0.00261362
8.76 0.00262161 0.00261803
8.755 0.00262604 0.00262244
8.75 0.00263047 0.00262687
8.745 0.00263491 0.00263131
8.74 0.00263937 0.00263576
8.735 0.00264383 0.00264022
8.73 0.00264831 0.00264468
8.725 0.00265279 0.00264916
8.72 0.00265728 0.00265365
8.715 0.00266179 0.00265815
8.71 0.0026663 0.00266266
8.705 0.00267083 0.00266717
8.7 0.00267536 0.0026717
8.695 0.00267991 0.00267624
8.69 0.00268446 0.00268079
8.685 0.00268903 0.00268535
8.68 0.0026936 0.00268992
8.675 0.00269819 0.0026945
8.67 0.00270279 0.00269909
8.665 0.00270739 0.00270369
8.66 0.00271201 0.0027083
8.655 0.00271664 0.00271292
8.65 0.00272128 0.00271755
8.645 0.00272592 0.0027222
8.64 0.00273058 0.00272685
8.635 0.00273525 0.00273151
8.63 0.00273993 0.00273619
8.625 0.00274463 0.00274087
8.62 0.00274933 0.00274557
8.615 0.00275404 0.00275027
8.61 0.00275876 0.00275499
8.605 0.0027635 0.00275972
8.6 0.00276824 0.00276446
8.595 0.002773 0.00276921
8.59 0.00277776 0.00277396
8.585 0.00278254 0.00277874
8.58 0.00278733 0.00278352
8.575 0.00279213 0.00278831
8.57 0.00279694 0.00279311
8.565 0.00280176 0.00279793
8.56 0.00280659 0.00280275
8.555 0.00281144 0.00280759
8.55 0.00281629 0.00281244
8.545 0.00282116 0.0028173
8.54 0.00282603 0.00282217
8.535 0.00283092 0.00282705
8.53 0.00283582 0.00283194
8.525 0.00284073 0.00283684
8.52 0.00284565 0.00284176
8.515 0.00285058 0.00284669
8.51 0.00285553 0.00285162
8.505 0.00286049 0.00285657
8.5 0.00286545 0.00286153
8.495 0.00287043 0.00286651
8.49 0.00287542 0.00287149
8.485 0.00288042 0.00287648
8.48 0.00288544 0.00288149
8.475 0.00289046 0.00288651
8.47 0.0028955 0.00289154
8.465 0.00290055 0.00289658
8.46 0.0029056 0.00290163
8.455 0.00291068 0.0029067
8.45 0.00291576 0.00291177
8.445 0.00292086 0.00291686
8.44 0.00292596 0.00292196
8.435 0.00293108 0.00292707
8.43 0.00293621 0.0029322
8.425 0.00294135 0.00293733
8.42 0.00294651 0.00294248
8.415 0.00295167 0.00294764
8.41 0.00295685 0.00295281
8.405 0.00296204 0.00295799
8.4 0.00296725 0.00296319
8.395 0.00297246 0.0029684
8.39 0.00297769 0.00297362
8.385 0.00298293 0.00297885
8.38 0.00298818 0.00298409
8.375 0.00299344 0.00298935
8.37 0.00299872 0.00299462
8.365 0.00300401 0.0029999
8.36 0.00300931 0.00300519
8.355 0.00301462 0.0030105
8.35 0.00301995 0.00301582
8.345 0.00302529 0.00302115
8.34 0.00303064 0.00302649
8.335 0.003036 0.00303185
8.33 0.00304138 0.00303722
8.325 0.00304676 0.0030426
8.32 0.00305217 0.00304799
8.315 0.00305758 0.0030534
8.31 0.00306301 0.00305882
8.305 0.00306844 0.00306425
8.3 0.0030739 0.00306969
8.295 0.00307936 0.00307515
8.29 0.00308484 0.00308062
8.285 0.00309033 0.00308611
8.28 0.00309584 0.0030916
8.275 0.00310135 0.00309711
8.27 0.00310688 0.00310263
8.265 0.00311243 0.00310817
8.26 0.00311798 0.00311372
8.255 0.00312355 0.00311928
8.25 0.00312913 0.00312485
8.245 0.00313473 0.00313044
8.24 0.00314034 0.00313604
8.235 0.00314596 0.00314166
8.23 0.0031516 0.00314729
8.225 0.00315725 0.00315293
8.22 0.00316291 0.00315858
8.215 0.00316859 0.00316425
8.21 0.00317428 0.00316993
8.205 0.00317998 0.00317563
8.2 0.0031857 0.00318134
8.195 0.00319143 0.00318706
8.19 0.00319717 0.0031928
8.185 0.00320293 0.00319855
8.18 0.0032087 0.00320431
8.175 0.00321449 0.00321009
8.17 0.00322029 0.00321588
8.165 0.0032261 0.00322169
8.16 0.00323193 0.00322751
8.155 0.00323777 0.00323334
8.15 0.00324362 0.00323919
8.145 0.00324949 0.00324505
8.14 0.00325538 0.00325092
8.135 0.00326127 0.00325681
8.13 0.00326718 0.00326272
8.125 0.00327311 0.00326863
8.12 0.00327905 0.00327457
8.115 0.00328501 0.00328051
8.11 0.00329098 0.00328647
8.105 0.00329696 0.00329245
8.1 0.00330296 0.00329844
8.095 0.00330897 0.00330444
8.09 0.00331499 0.00331046
8.085 0.00332104 0.00331649
8.08 0.00332709 0.00332254
8.075 0.00333316 0.0033286
8.07 0.00333925 0.00333468
8.065 0.00334535 0.00334077
8.06 0.00335146 0.00334688
8.055 0.00335759 0.003353
8.05 0.00336374 0.00335914
8.045 0.0033699 0.00336529
8.04 0.00337607 0.00337145
8.035 0.00338226 0.00337764
8.03 0.00338847 0.00338383
8.025 0.00339468 0.00339004
8.02 0.00340092 0.00339627
8.015 0.00340717 0.00340251
8.01 0.00341344 0.00340877
8.005 0.00341972 0.00341504
8 0.00342601 0.00342133
7.995 0.00343232 0.00342763
7.99 0.00343865 0.00343395
7.985 0.00344499 0.00344028
7.98 0.00345135 0.00344663
7.975 0.00345772 0.00345299
7.97 0.00346411 0.00345937
7.965 0.00347052 0.00346577
7.96 0.00347694 0.00347218
7.955 0.00348337 0.00347861
7.95 0.00348983 0.00348505
7.945 0.00349629 0.00349151
7.94 0.00350278 0.00349799
7.935 0.00350928 0.00350448
7.93 0.00351579 0.00351098
7.925 0.00352232 0.00351751
7.92 0.00352887 0.00352404
7.915 0.00353543 0.0035306
7.91 0.00354201 0.00353717
7.905 0.00354861 0.00354376
7.9 0.00355522 0.00355036
7.895 0.00356185 0.00355698
7.89 0.0035685 0.00356362
7.885 0.00357516 0.00357027
7.88 0.00358184 0.00357694
7.875 0.00358854 0.00358363
7.87 0.00359525 0.00359033
7.865 0.00360197 0.00359705
7.86 0.00360872 0.00360378
7.855 0.00361548 0.00361054
7.85 0.00362226 0.0036173
7.845 0.00362905 0.00362409
7.84 0.00363587 0.0036309
7.835 0.0036427 0.00363772
7.83 0.00364954 0.00364455
7.825 0.00365641 0.00365141
7.82 0.00366329 0.00365828
7.815 0.00367019 0.00366517
7.81 0.0036771 0.00367207
7.805 0.00368403 0.00367899
7.8 0.00369098 0.00368593
7.795 0.00369795 0.00369289
7.79 0.00370493 0.00369987
7.785 0.00371194 0.00370686
7.78 0.00371896 0.00371387
7.775 0.00372599 0.0037209
7.77 0.00373305 0.00372794
7.765 0.00374012 0.003735
7.76 0.00374721 0.00374208
7.755 0.00375432 0.00374918
7.75 0.00376144 0.0037563
7.745 0.00376859 0.00376343
7.74 0.00377575 0.00377058
7.735 0.00378293 0.00377775
7.73 0.00379013 0.00378494
7.725 0.00379734 0.00379215
7.72 0.00380458 0.00379938
7.715 0.00381183 0.00380662
7.71 0.0038191 0.00381388
7.705 0.00382639 0.00382116
7.7 0.0038337 0.00382846
7.695 0.00384103 0.00383577
7.69 0.00384837 0.00384311
7.685 0.00385574 0.00385046
7.68 0.00386312 0.00385783
7.675 0.00387052 0.00386523
7.67 0.00387794 0.00387264
7.665 0.00388538 0.00388007
7.66 0.00389284 0.00388751
7.655 0.00390031 0.00389498
7.65 0.00390781 0.00390247
7.645 0.00391533 0.00390997
7.64 0.00392286 0.00391749
7.635 0.00393041 0.00392504
7.63 0.00393798 0.0039326
7.625 0.00394558 0.00394018
7.62 0.00395319 0.00394778
7.615 0.00396082 0.0039554
7.61 0.00396847 0.00396304
7.605 0.00397614 0.0039707
7.6 0.00398383 0.00397838
7.595 0.00399154 0.00398608
7.59 0.00399927 0.0039938
7.585 0.00400702 0.00400154
7.58 0.00401479 0.0040093
7.575 0.00402258 0.00401707
7.57 0.00403038 0.00402487
7.565 0.00403821 0.00403269
7.56 0.00404606 0.00404053
7.555 0.00405394 0.00404839
7.55 0.00406183 0.00405627
7.545 0.00406974 0.00406417
7.54 0.00407767 0.00407209
7.535 0.00408562 0.00408003
7.53 0.00409359 0.00408799
7.525 0.00410158 0.00409597
7.52 0.00410959 0.00410397
7.515 0.00411763 0.004112
7.51 0.00412568 0.00412004
7.505 0.00413376 0.0041281
7.5 0.00414186 0.00413619
7.495 0.00414997 0.0041443
7.49 0.00415811 0.00415243
7.485 0.00416627 0.00416058
7.48 0.00417446 0.00416875
7.475 0.00418266 0.00417694
7.47 0.00419088 0.00418515
7.465 0.00419913 0.00419338
7.46 0.00420739 0.00420164
7.455 0.00421568 0.00420991
7.45 0.00422399 0.00421821
7.445 0.00423232 0.00422653
7.44 0.00424068 0.00423488
7.435 0.00424905 0.00424324
7.43 0.00425745 0.00425163
7.425 0.00426587 0.00426004
7.42 0.00427431 0.00426847
7.415 0.00428277 0.00427692
7.41 0.00429126 0.00428539
7.405 0.00429977 0.00429389
7.4 0.0043083 0.0043024
7.395 0.00431685 0.00431095
7.39 0.00432543 0.00431951
7.385 0.00433403 0.0043281
7.38 0.00434265 0.00433671
7.375 0.00435129 0.00434534
7.37 0.00435996 0.004354
7.365 0.00436865 0.00436267
7.36 0.00437736 0.00437137
7.355 0.00438609 0.00438009
7.35 0.00439485 0.00438884
7.345 0.00440363 0.00439761
7.34 0.00441244 0.0044064
7.335 0.00442127 0.00441522
7.33 0.00443012 0.00442406
7.325 0.00443899 0.00443292
7.32 0.00444789 0.00444181
7.315 0.00445682 0.00445072
7.31 0.00446576 0.00445965
7.305 0.00447473 0.00446861
7.3 0.00448372 0.00447759
7.295 0.00449274 0.0044866
7.29 0.00450178 0.00449562
7.285 0.00451085 0.00450468
7.28 0.00451994 0.00451376
7.275 0.00452905 0.00452286
7.27 0.00453819 0.00453199
7.265 0.00454736 0.00454114
7.26 0.00455655 0.00455031
7.255 0.00456576 0.00455951
7.25 0.00457499 0.00456874
7.245 0.00458425 0.00457798
7.24 0.00459354 0.00458726
7.235 0.00460285 0.00459656
7.23 0.00461219 0.00460588
7.225 0.00462155 0.00461523
7.22 0.00463094 0.0046246
7.215 0.00464035 0.00463401
7.21 0.00464979 0.00464343
7.205 0.00465925 0.00465288
7.2 0.00466874 0.00466236
7.195 0.00467826 0.00467186
7.19 0.00468779 0.00468138
7.185 0.00469736 0.00469093
7.18 0.00470695 0.00470051
7.175 0.00471657 0.00471012
7.17 0.00472621 0.00471975
7.165 0.00473588 0.0047294
7.16 0.00474558 0.00473909
7.155 0.0047553 0.0047488
7.15 0.00476505 0.00475853
7.145 0.00477483 0.0047683
7.14 0.00478463 0.00477808
7.135 0.00479445 0.0047879
7.13 0.00480431 0.00479774
7.125 0.00481419 0.0048076
7.12 0.0048241 0.0048175
7.115 0.00483403 0.00482742
7.11 0.004844 0.00483737
7.105 0.00485399 0.00484735
7.1 0.00486401 0.00485736
7.095 0.00487405 0.00486739
7.09 0.00488413 0.00487745
7.085 0.00489423 0.00488753
7.08 0.00490435 0.00489764
7.075 0.00491451 0.00490779
7.07 0.00492469 0.00491795
7.065 0.0049349 0.00492815
7.06 0.00494514 0.00493838
7.055 0.00495541 0.00494863
7.05 0.00496571 0.00495891
7.045 0.00497603 0.00496923
7.04 0.00498639 0.00497956
7.035 0.00499677 0.00498993
7.03 0.00500718 0.00500033
7.025 0.00501761 0.00501075
7.02 0.00502808 0.0050212
7.015 0.00503858 0.00503168
7.01 0.0050491 0.00504219
7.005 0.00505965 0.00505273
7 0.00507024 0.0050633
6.995 0.00508085 0.0050739
6.99 0.0050915 0.00508453
6.985 0.00510217 0.00509519
6.98 0.00511287 0.00510588
6.975 0.0051236 0.0051166
6.97 0.00513437 0.00512734
6.965 0.00514516 0.00513812
6.96 0.00515598 0.00514892
6.955 0.00516683 0.00515976
6.95 0.00517771 0.00517062
6.945 0.00518862 0.00518152
6.94 0.00519956 0.00519245
6.935 0.00521054 0.00520341
6.93 0.00522154 0.0052144
6.925 0.00523258 0.00522542
6.92 0.00524364 0.00523647
6.915 0.00525474 0.00524755
6.91 0.00526587 0.00525866
6.905 0.00527702 0.00526981
6.9 0.00528821 0.00528098
6.895 0.00529943 0.00529219
6.89 0.00531069 0.00530342
6.885 0.00532197 0.00531469
6.88 0.00533329 0.005326
6.875 0.00534464 0.00533733
6.87 0.00535602 0.0053487
6.865 0.00536744 0.00536009
6.86 0.00537888 0.00537152
6.855 0.00539036 0.00538298
6.85 0.00540187 0.00539448
6.845 0.00541341 0.005406
6.84 0.00542498 0.00541756
6.835 0.00543659 0.00542915
6.83 0.00544823 0.00544078
6.825 0.0054599 0.00545244
6.82 0.00547161 0.00546413
6.815 0.00548335 0.00547585
6.81 0.00549513 0.00548761
6.805 0.00550693 0.0054994
6.8 0.00551877 0.00551122
6.795 0.00553065 0.00552308
6.79 0.00554255 0.00553497
6.785 0.00555449 0.0055469
6.78 0.00556647 0.00555885
6.775 0.00557848 0.00557085
6.77 0.00559053 0.00558288
6.765 0.00560261 0.00559494
6.76 0.00561472 0.00560704
6.755 0.00562687 0.00561917
6.75 0.00563905 0.00563134
6.745 0.00565127 0.00564354
6.74 0.00566352 0.00565577
6.735 0.00567581 0.00566804
6.73 0.00568813 0.00568035
6.725 0.00570049 0.00569269
6.72 0.00571288 0.00570507
6.715 0.00572531 0.00571748
6.71 0.00573778 0.00572993
6.705 0.00575029 0.00574242
6.7 0.00576283 0.00575494
6.695 0.0057754 0.0057675
6.69 0.00578801 0.00578009
6.685 0.00580065 0.00579272
6.68 0.00581334 0.00580538
6.675 0.00582606 0.00581809
6.67 0.00583881 0.00583082
6.665 0.00585161 0.0058436
6.66 0.00586444 0.00585641
6.655 0.00587731 0.00586927
6.65 0.00589022 0.00588216
6.645 0.00590316 0.00589509
6.64 0.00591614 0.00590805
6.635 0.00592916 0.00592105
6.63 0.00594222 0.00593409
6.625 0.00595531 0.00594716
6.62 0.00596844 0.00596028
6.615 0.00598161 0.00597343
6.61 0.00599482 0.00598662
6.605 0.00600807 0.00599985
6.6 0.00602136 0.00601312
6.595 0.00603469 0.00602643
6.59 0.00604805 0.00603978
6.585 0.00606146 0.00605317
6.58 0.0060749 0.00606659
6.575 0.00608838 0.00608005
6.57 0.0061019 0.00609356
6.565 0.00611547 0.0061071
6.56 0.00612907 0.00612068
6.555 0.00614271 0.0061343
6.55 0.00615639 0.00614797
6.545 0.00617012 0.00616167
6.54 0.00618388 0.00617542
6.535 0.00619769 0.00618921
6.53 0.00621153 0.00620304
6.525 0.00622542 0.0062169
6.52 0.00623935 0.00623081
6.515 0.00625331 0.00624476
6.51 0.00626732 0.00625874
6.505 0.00628137 0.00627277
6.5 0.00629546 0.00628685
6.495 0.00630959 0.00630096
6.49 0.00632377 0.00631512
6.485 0.006338 0.00632932
6.48 0.00635226 0.00634357
6.475 0.00636656 0.00635785
6.47 0.00638091 0.00637218
6.465 0.0063953 0.00638655
6.46 0.00640973 0.00640096
6.455 0.0064242 0.00641541
6.45 0.00643872 0.00642991
6.445 0.00645328 0.00644445
6.44 0.00646788 0.00645903
6.435 0.00648253 0.00647366
6.43 0.00649723 0.00648834
6.425 0.00651197 0.00650306
6.42 0.00652675 0.00651782
6.415 0.00654157 0.00653262
6.41 0.00655644 0.00654747
6.405 0.00657136 0.00656237
6.4 0.00658631 0.0065773
6.395 0.00660132 0.00659228
6.39 0.00661636 0.00660731
6.385 0.00663146 0.00662239
6.38 0.0066466 0.00663751
6.375 0.00666179 0.00665267
6.37 0.00667703 0.00666789
6.365 0.00669231 0.00668315
6.36 0.00670763 0.00669845
6.355 0.006723 0.0067138
6.35 0.00673842 0.0067292
6.345 0.00675388 0.00674464
6.34 0.00676939 0.00676013
6.335 0.00678495 0.00677566
6.33 0.00680055 0.00679125
6.325 0.0068162 0.00680688
6.32 0.00683191 0.00682256
6.315 0.00684766 0.00683829
6.31 0.00686346 0.00685407
6.305 0.00687931 0.0068699
6.3 0.0068952 0.00688577
6.295 0.00691114 0.00690169
6.29 0.00692713 0.00691765
6.285 0.00694317 0.00693367
6.28 0.00695925 0.00694973
6.275 0.00697539 0.00696585
6.27 0.00699158 0.00698201
6.265 0.00700782 0.00699823
6.26 0.00702411 0.0070145
6.255 0.00704045 0.00703082
6.25 0.00705684 0.00704718
6.245 0.00707328 0.0070636
6.24 0.00708976 0.00708006
6.235 0.0071063 0.00709658
6.23 0.00712289 0.00711314
6.225 0.00713953 0.00712976
6.22 0.00715622 0.00714643
6.215 0.00717296 0.00716315
6.21 0.00718976 0.00717992
6.205 0.00720661 0.00719675
6.2 0.00722352 0.00721363
6.195 0.00724047 0.00723057
6.19 0.00725748 0.00724755
6.185 0.00727454 0.00726458
6.18 0.00729165 0.00728167
6.175 0.00730881 0.00729881
6.17 0.00732602 0.007316
6.165 0.00734329 0.00733325
6.16 0.00736062 0.00735055
6.155 0.007378 0.0073679
6.15 0.00739543 0.00738532
6.145 0.00741293 0.00740279
6.14 0.00743048 0.00742031
6.135 0.00744808 0.00743788
6.13 0.00746573 0.00745551
6.125 0.00748344 0.0074732
6.12 0.0075012 0.00749093
6.115 0.00751901 0.00750872
6.11 0.00753688 0.00752657
6.105 0.00755481 0.00754448
6.1 0.0075728 0.00756244
6.095 0.00759085 0.00758046
6.09 0.00760896 0.00759854
6.085 0.00762712 0.00761668
6.08 0.00764534 0.00763488
6.075 0.00766361 0.00765312
6.07 0.00768194 0.00767143
6.065 0.00770033 0.00768979
6.06 0.00771877 0.00770821
6.055 0.00773727 0.00772668
6.05 0.00775583 0.00774522
6.045 0.00777446 0.00776382
6.04 0.00779314 0.00778248
6.035 0.00781189 0.0078012
6.03 0.00783069 0.00781998
6.025 0.00784956 0.00783882
6.02 0.00786848 0.00785771
6.015 0.00788746 0.00787667
6.01 0.0079065 0.00789568
6.005 0.0079256 0.00791475
6 0.00794476 0.00793388
5.995 0.00796398 0.00795308
5.99 0.00798326 0.00797234
5.985 0.00800261 0.00799166
5.98 0.00802202 0.00801105
5.975 0.0080415 0.0080305
5.97 0.00806104 0.00805001
5.965 0.00808064 0.00806958
5.96 0.0081003 0.00808921
5.955 0.00812002 0.00810891
5.95 0.0081398 0.00812866
5.945 0.00815965 0.00814848
5.94 0.00817956 0.00816837
5.935 0.00819954 0.00818832
5.93 0.00821958 0.00820833
5.925 0.00823969 0.00822841
5.92 0.00825987 0.00824856
5.915 0.00828011 0.00826878
5.91 0.00830042 0.00828906
5.905 0.00832079 0.0083094
5.9 0.00834122 0.0083298
5.895 0.00836172 0.00835027
5.89 0.00838228 0.00837081
5.885 0.00840291 0.00839141
5.88 0.00842361 0.00841208
5.875 0.00844438 0.00843282
5.87 0.00846522 0.00845363
5.865 0.00848613 0.00847451
5.86 0.0085071 0.00849546
5.855 0.00852815 0.00851648
5.85 0.00854926 0.00853756
5.845 0.00857044 0.00855871
5.84 0.00859168 0.00857992
5.835 0.00861299 0.00860121
5.83 0.00863438 0.00862256
5.825 0.00865583 0.00864399
5.82 0.00867736 0.00866548
5.815 0.00869896 0.00868705
5.81 0.00872063 0.0087087
5.805 0.00874238 0.00873042
5.8 0.0087642 0.0087522
5.795 0.00878608 0.00877406
5.79 0.00880804 0.00879599
5.785 0.00883007 0.00881798
5.78 0.00885216 0.00884005
5.775 0.00887433 0.00886219
5.77 0.00889658 0.0088844
5.765 0.0089189 0.00890669
5.76 0.00894129 0.00892905
5.755 0.00896376 0.0089515
5.75 0.00898632 0.00897402
5.745 0.00900894 0.00899661
5.74 0.00903164 0.00901928
5.735 0.00905441 0.00904202
5.73 0.00907725 0.00906483
5.725 0.00910017 0.00908771
5.72 0.00912316 0.00911067
5.715 0.00914623 0.00913371
5.71 0.00916938 0.00915683
5.705 0.00919261 0.00918003
5.7 0.00921592 0.0092033
5.695 0.00923931 0.00922666
5.69 0.00926278 0.0092501
5.685 0.00928632 0.00927361
5.68 0.00930994 0.0092972
5.675 0.00933364 0.00932087
5.67 0.00935741 0.00934461
5.665 0.00938127 0.00936843
5.66 0.0094052 0.00939233
5.655 0.00942922 0.00941631
5.65 0.00945332 0.00944038
5.645 0.0094775 0.00946453
5.64 0.00950177 0.00948876
5.635 0.00952612 0.00951309
5.63 0.00955056 0.00953749
5.625 0.00957507 0.00956196
5.62 0.00959966 0.00958652
5.615 0.00962433 0.00961116
5.61 0.00964909 0.00963588
5.605 0.00967393 0.00966068
5.6 0.00969885 0.00968557
5.595 0.00972386 0.00971055
5.59 0.00974896 0.00973562
5.585 0.00977415 0.00976077
5.58 0.00979943 0.00978602
5.575 0.00982479 0.00981134
5.57 0.00985024 0.00983675
5.565 0.00987577 0.00986225
5.56 0.00990138 0.00988783
5.555 0.00992708 0.00991349
5.55 0.00995286 0.00993924
5.545 0.00997874 0.00996508
5.54 0.0100047 0.00999101
5.535 0.0100308 0.010017
5.53 0.0100569 0.0100431
5.525 0.0100832 0.0100694
5.52 0.0101095 0.0100957
5.515 0.0101359 0.010122
5.51 0.0101624 0.0101485
5.505 0.010189 0.0101751
5.5 0.0102157 0.0102017
5.495 0.0102425 0.0102285
5.49 0.0102694 0.0102553
5.485 0.0102963 0.0102822
5.48 0.0103234 0.0103093
5.475 0.0103505 0.0103364
5.47 0.0103778 0.0103636
5.465 0.0104052 0.0103909
5.46 0.0104326 0.0104183
5.455 0.0104601 0.0104458
5.45 0.0104878 0.0104734
5.445 0.0105155 0.0105011
5.44 0.0105433 0.0105289
5.435 0.0105712 0.0105568
5.43 0.0105992 0.0105847
5.425 0.0106274 0.0106128
5.42 0.0106556 0.010641
5.415 0.0106839 0.0106693
5.41 0.0107123 0.0106977
5.405 0.0107408 0.0107261
5.4 0.0107695 0.0107547
5.395 0.0107982 0.0107834
5.39 0.010827 0.0108122
5.385 0.0108559 0.010841
5.38 0.0108849 0.01087
5.375 0.010914 0.0108991
5.37 0.0109432 0.0109282
5.365 0.0109725 0.0109575
5.36 0.011002 0.0109869
5.355 0.0110315 0.0110164
5.35 0.0110612 0.011046
5.345 0.0110909 0.0110757
5.34 0.0111208 0.0111055
5.335 0.0111507 0.0111354
5.33 0.0111808 0.0111655
5.325 0.0112109 0.0111956
5.32 0.0112412 0.0112258
5.315 0.0112716 0.0112561
5.31 0.011302 0.0112866
5.305 0.0113326 0.0113171
5.3 0.0113633 0.0113478
5.295 0.0113942 0.0113786
5.29 0.0114251 0.0114095
5.285 0.0114562 0.0114405
5.28 0.0114873 0.0114716
5.275 0.0115185 0.0115028
5.27 0.0115499 0.0115341
5.265 0.0115814 0.0115655
5.26 0.011613 0.0115971
5.255 0.0116447 0.0116287
5.25 0.0116765 0.0116605
5.245 0.0117084 0.0116924
5.24 0.0117405 0.0117244
5.235 0.0117727 0.0117566
5.23 0.011805 0.0117888
5.225 0.0118374 0.0118212
5.22 0.0118699 0.0118536
5.215 0.0119025 0.0118862
5.21 0.0119353 0.0119189
5.205 0.0119681 0.0119517
5.2 0.0120011 0.0119847
5.195 0.0120342 0.0120177
5.19 0.0120674 0.0120509
5.185 0.0121008 0.0120842
5.18 0.0121343 0.0121177
5.175 0.0121679 0.0121512
5.17 0.0122016 0.0121849
5.165 0.0122354 0.0122187
5.16 0.0122694 0.0122526
5.155 0.0123035 0.0122866
5.15 0.0123377 0.0123208
5.145 0.012372 0.0123551
5.14 0.0124065 0.0123895
5.135 0.0124411 0.012424
5.13 0.0124758 0.0124587
5.125 0.0125106 0.0124935
5.12 0.0125456 0.0125284
5.115 0.0125807 0.0125635
5.11 0.012616 0.0125987
5.105 0.0126513 0.012634
5.1 0.0126868 0.0126694
5.095 0.0127224 0.012705
5.09 0.0127581 0.0127407
5.085 0.012794 0.0127765
5.08 0.01283 0.0128125
5.075 0.0128662 0.0128486
5.07 0.0129025 0.0128848
5.065 0.0129389 0.0129212
5.06 0.0129755 0.0129577
5.055 0.0130122 0.0129943
5.05 0.013049 0.0130311
5.045 0.0130859 0.013068
5.04 0.013123 0.013105
5.035 0.0131602 0.0131422
5.03 0.0131976 0.0131795
5.025 0.0132351 0.013217
5.02 0.0132728 0.0132546
5.015 0.0133106 0.0132924
5.01 0.0133485 0.0133303
5.005 0.0133866 0.0133683
5 0.0134248 0.0134065
4.995 0.0134632 0.0134448
4.99 0.0135017 0.0134832
4.985 0.0135403 0.0135218
4.98 0.0135791 0.0135605
4.975 0.0136181 0.0135994
4.97 0.0136572 0.0136385
4.965 0.0136964 0.0136776
4.96 0.0137358 0.013717
4.955 0.0137754 0.0137565
4.95 0.0138151 0.0137961
4.945 0.0138549 0.0138359
4.94 0.0138949 0.0138758
4.935 0.013935 0.0139159
4.93 0.0139753 0.0139561
4.925 0.0140157 0.0139965
4.92 0.0140563 0.014037
4.915 0.014097 0.0140777
4.91 0.0141379 0.0141186
4.905 0.014179 0.0141596
4.9 0.0142203 0.0142008
4.895 0.0142617 0.0142421
4.89 0.0143032 0.0142836
4.885 0.0143449 0.0143252
4.88 0.0143867 0.014367
4.875 0.0144287 0.014409
4.87 0.0144709 0.0144511
4.865 0.0145132 0.0144933
4.86 0.0145557 0.0145358
4.855 0.0145984 0.0145784
4.85 0.0146412 0.0146211
4.845 0.0146842 0.0146641
4.84 0.0147274 0.0147072
4.835 0.0147707 0.0147505
4.83 0.0148142 0.0147939
4.825 0.0148578 0.0148375
4.82 0.0149017 0.0148812
4.815 0.0149456 0.0149252
4.81 0.0149898 0.0149692
4.805 0.0150341 0.0150135
4.8 0.0150786 0.015058
4.795 0.0151233 0.0151026
4.79 0.0151682 0.0151474
4.785 0.0152132 0.0151924
4.78 0.0152584 0.0152375
4.775 0.0153038 0.0152829
4.77 0.0153494 0.0153284
4.765 0.0153951 0.015374
4.76 0.015441 0.0154199
4.755 0.0154871 0.0154659
4.75 0.0155333 0.0155121
4.745 0.0155798 0.0155584
4.74 0.0156264 0.015605
4.735 0.0156733 0.0156518
4.73 0.0157203 0.0156987
4.725 0.0157675 0.0157459
4.72 0.0158149 0.0157932
4.715 0.0158624 0.0158407
4.71 0.0159102 0.0158884
4.705 0.0159581 0.0159362
4.7 0.0160062 0.0159843
4.695 0.0160545 0.0160325
4.69 0.016103 0.0160809
4.685 0.0161517 0.0161296
4.68 0.0162006 0.0161784
4.675 0.0162497 0.0162274
4.67 0.016299 0.0162767
4.665 0.0163485 0.0163261
4.66 0.0163982 0.0163757
4.655 0.016448 0.0164255
4.65 0.0164981 0.0164755
4.645 0.0165483 0.0165257
4.64 0.0165988 0.016576
4.635 0.0166494 0.0166266
4.63 0.0167003 0.0166774
4.625 0.0167514 0.0167284
4.62 0.0168027 0.0167797
4.615 0.0168542 0.0168311
4.61 0.0169059 0.0168828
4.605 0.0169578 0.0169346
4.6 0.0170099 0.0169866
4.595 0.0170622 0.0170389
4.59 0.0171147 0.0170913
4.585 0.0171675 0.0171439
4.58 0.0172204 0.0171968
4.575 0.0172736 0.0172499
4.57 0.0173269 0.0173032
4.565 0.0173805 0.0173567
4.56 0.0174344 0.0174105
4.555 0.0174884 0.0174645
4.55 0.0175427 0.0175187
4.545 0.0175972 0.0175731
4.54 0.0176519 0.0176277
4.535 0.0177068 0.0176825
4.53 0.0177619 0.0177375
4.525 0.0178172 0.0177928
4.52 0.0178728 0.0178483
4.515 0.0179286 0.017904
4.51 0.0179846 0.01796
4.505 0.0180409 0.0180162
4.5 0.0180975 0.0180727
4.495 0.0181542 0.0181293
4.49 0.0182112 0.0181862
4.485 0.0182684 0.0182434
4.48 0.0183258 0.0183007
4.475 0.0183835 0.0183583
4.47 0.0184413 0.0184161
4.465 0.0184995 0.0184741
4.46 0.0185578 0.0185324
4.455 0.0186165 0.018591
4.45 0.0186753 0.0186497
4.445 0.0187345 0.0187088
4.44 0.0187939 0.0187681
4.435 0.0188535 0.0188276
4.43 0.0189133 0.0188874
4.425 0.0189734 0.0189474
4.42 0.0190337 0.0190077
4.415 0.0190943 0.0190681
4.41 0.0191551 0.0191289
4.405 0.0192162 0.0191899
4.4 0.0192776 0.0192511
4.395 0.0193392 0.0193127
4.39 0.0194011 0.0193745
4.385 0.0194632 0.0194366
4.38 0.0195257 0.0194989
4.375 0.0195883 0.0195615
4.37 0.0196512 0.0196243
4.365 0.0197144 0.0196873
4.36 0.0197778 0.0197507
4.355 0.0198414 0.0198142
4.35 0.0199054 0.0198781
4.345 0.0199696 0.0199422
4.34 0.0200341 0.0200067
4.335 0.0200989 0.0200714
4.33 0.020164 0.0201364
4.325 0.0202294 0.0202017
4.32 0.020295 0.0202672
4.315 0.0203609 0.020333
4.31 0.020427 0.020399
4.305 0.0204935 0.0204654
4.3 0.0205602 0.020532
4.295 0.0206271 0.0205989
4.29 0.0206944 0.020666
4.285 0.020762 0.0207335
4.28 0.0208299 0.0208013
4.275 0.020898 0.0208694
4.27 0.0209665 0.0209378
4.265 0.0210353 0.0210065
4.26 0.0211043 0.0210754
4.255 0.0211737 0.0211446
4.25 0.0212433 0.0212141
4.245 0.0213131 0.0212839
4.24 0.0213833 0.021354
4.235 0.0214538 0.0214244
4.23 0.0215246 0.0214951
4.225 0.0215958 0.0215662
4.22 0.0216672 0.0216375
4.215 0.021739 0.0217092
4.21 0.0218111 0.0217812
4.205 0.0218835 0.0218535
4.2 0.0219562 0.0219261
4.195 0.0220291 0.0219989
4.19 0.0221024 0.0220721
4.185 0.022176 0.0221456
4.18 0.0222499 0.0222194
4.175 0.0223242 0.0222935
4.17 0.0223987 0.022368
4.165 0.0224737 0.0224428
4.16 0.0225489 0.022518
4.155 0.0226246 0.0225935
4.15 0.0227005 0.0226693
4.145 0.0227767 0.0227455
4.14 0.0228532 0.0228219
4.135 0.0229301 0.0228987
4.13 0.0230073 0.0229757
4.125 0.0230848 0.0230532
4.12 0.0231627 0.0231309
4.115 0.0232409 0.0232091
4.11 0.0233195 0.0232875
4.105 0.0233985 0.0233664
4.1 0.0234779 0.0234456
4.095 0.0235575 0.0235252
4.09 0.0236375 0.0236051
4.085 0.0237179 0.0236853
4.08 0.0237985 0.0237659
4.075 0.0238795 0.0238468
4.07 0.0239609 0.023928
4.065 0.0240426 0.0240096
4.06 0.0241247 0.0240916
4.055 0.0242072 0.024174
4.05 0.0242901 0.0242568
4.045 0.0243734 0.0243399
4.04 0.024457 0.0244235
4.035 0.024541 0.0245073
4.03 0.0246254 0.0245916
4.025 0.0247101 0.0246762
4.02 0.0247951 0.0247611
4.015 0.0248806 0.0248464
4.01 0.0249664 0.0249321
4.005 0.0250526 0.0250182
4 0.0251392 0.0251047
3.995 0.0252262 0.0251916
3.99 0.0253137 0.0252789
3.985 0.0254016 0.0253667
3.98 0.0254898 0.0254548
3.975 0.0255784 0.0255433
3.97 0.0256674 0.0256322
3.965 0.0257568 0.0257214
3.96 0.0258465 0.025811
3.955 0.0259367 0.0259011
3.95 0.0260272 0.0259915
3.945 0.0261182 0.0260824
3.94 0.0262097 0.0261737
3.935 0.0263015 0.0262654
3.93 0.0263938 0.0263576
3.925 0.0264866 0.0264502
3.92 0.0265797 0.0265432
3.915 0.0266733 0.0266367
3.91 0.0267672 0.0267305
3.905 0.0268615 0.0268247
3.9 0.0269563 0.0269193
3.895 0.0270515 0.0270144
3.89 0.0271471 0.0271099
3.885 0.0272433 0.0272058
3.88 0.0273398 0.0273023
3.875 0.0274369 0.0273992
3.87 0.0275344 0.0274966
3.865 0.0276324 0.0275944
3.86 0.0277307 0.0276927
3.855 0.0278295 0.0277913
3.85 0.0279287 0.0278904
3.845 0.0280284 0.0279899
3.84 0.0281285 0.0280899
3.835 0.0282291 0.0281903
3.83 0.0283302 0.0282913
3.825 0.0284317 0.0283927
3.82 0.0285338 0.0284946
3.815 0.0286364 0.028597
3.81 0.0287394 0.0287
3.805 0.0288429 0.0288033
3.8 0.0289469 0.0289071
3.795 0.0290513 0.0290114
3.79 0.0291562 0.0291161
3.785 0.0292615 0.0292213
3.78 0.0293673 0.029327
3.775 0.0294737 0.0294332
3.77 0.0295806 0.0295399
3.765 0.0296879 0.0296472
3.76 0.0297959 0.0297549
3.755 0.0299044 0.0298633
3.75 0.0300134 0.0299721
3.745 0.0301228 0.0300814
3.74 0.0302327 0.0301912
3.735 0.0303431 0.0303015
3.73 0.0304541 0.0304122
3.725 0.0305655 0.0305235
3.72 0.0306774 0.0306353
3.715 0.0307899 0.0307476
3.71 0.030903 0.0308606
3.705 0.0310166 0.030974
3.7 0.0311308 0.0310881
3.695 0.0312457 0.0312027
3.69 0.0313609 0.0313179
3.685 0.0314767 0.0314335
3.68 0.0315931 0.0315496
3.675 0.0317099 0.0316663
3.67 0.0318273 0.0317835
3.665 0.0319452 0.0319013
3.66 0.0320637 0.0320196
3.655 0.0321828 0.0321386
3.65 0.0323025 0.0322581
3.645 0.0324228 0.0323783
3.64 0.0325438 0.032499
3.635 0.0326653 0.0326204
3.63 0.0327873 0.0327423
3.625 0.0329099 0.0328647
3.62 0.0330331 0.0329877
3.615 0.0331568 0.0331112
3.61 0.0332811 0.0332353
3.605 0.033406 0.0333601
3.6 0.0335315 0.0334854
3.595 0.0336577 0.0336114
3.59 0.0337845 0.033738
3.585 0.0339119 0.0338653
3.58 0.0340401 0.0339933
3.575 0.0341688 0.0341219
3.57 0.0342981 0.034251
3.565 0.034428 0.0343807
3.56 0.0345585 0.034511
3.555 0.0346895 0.0346418
3.55 0.0348213 0.0347734
3.545 0.0349536 0.0349056
3.54 0.0350867 0.0350384
3.535 0.0352204 0.035172
3.53 0.0353548 0.0353062
3.525 0.0354899 0.0354411
3.52 0.0356258 0.0355768
3.515 0.0357622 0.035713
3.51 0.0358992 0.0358499
3.505 0.0360369 0.0359874
3.5 0.0361752 0.0361255
3.495 0.0363142 0.0362643
3.49 0.0364539 0.0364037
3.485 0.0365942 0.0365439
3.48 0.0367353 0.0366848
3.475 0.0368772 0.0368264
3.47 0.0370197 0.0369688
3.465 0.0371631 0.037112
3.46 0.0373072 0.0372558
3.455 0.0374519 0.0374003
3.45 0.0375972 0.0375455
3.445 0.0377433 0.0376913
3.44 0.03789 0.0378379
3.435 0.0380374 0.0379851
3.43 0.0381856 0.0381331
3.425 0.0383346 0.0382818
3.42 0.0384843 0.0384313
3.415 0.0386348 0.0385816
3.41 0.0387861 0.0387328
3.405 0.0389383 0.0388848
3.4 0.0390912 0.0390374
3.395 0.0392448 0.0391908
3.39 0.0393991 0.0393448
3.385 0.0395541 0.0394996
3.38 0.0397098 0.0396552
3.375 0.0398663 0.0398115
3.37 0.0400237 0.0399686
3.365 0.0401818 0.0401265
3.36 0.0403408 0.0402853
3.355 0.0405007 0.0404449
3.35 0.0406614 0.0406054
3.345 0.040823 0.0407668
3.34 0.0409853 0.0409289
3.335 0.0411484 0.0410918
3.33 0.0413123 0.0412554
3.325 0.0414769 0.0414198
3.32 0.0416423 0.041585
3.315 0.0418086 0.041751
3.31 0.0419758 0.041918
3.305 0.0421438 0.0420858
3.3 0.0423127 0.0422545
3.295 0.0424826 0.0424241
3.29 0.0426534 0.0425947
3.285 0.0428251 0.0427661
3.28 0.0429976 0.0429384
3.275 0.0431709 0.0431114
3.27 0.043345 0.0432853
3.265 0.04352 0.04346
3.26 0.0436958 0.0436356
3.255 0.0438726 0.0438121
3.25 0.0440503 0.0439896
3.245 0.0442289 0.044168
3.24 0.0444085 0.0443474
3.235 0.0445892 0.0445277
3.23 0.0447709 0.0447092
3.225 0.0449534 0.0448915
3.22 0.0451368 0.0450746
3.215 0.0453211 0.0452586
3.21 0.0455063 0.0454435
3.205 0.0456923 0.0456293
3.2 0.0458793 0.0458161
3.195 0.0460673 0.0460038
3.19 0.0462563 0.0461926
3.185 0.0464464 0.0463824
3.18 0.0466375 0.0465732
3.175 0.0468296 0.0467651
3.17 0.047023 0.0469581
3.165 0.0472172 0.0471521
3.16 0.0474123 0.0473469
3.155 0.0476084 0.0475427
3.15 0.0478054 0.0477394
3.145 0.0480034 0.0479372
3.14 0.0482024 0.0481359
3.135 0.0484025 0.0483357
3.13 0.0486037 0.0485366
3.125 0.0488059 0.0487386
3.12 0.0490093 0.0489417
3.115 0.0492139 0.049146
3.11 0.0494197 0.0493515
3.105 0.0496265 0.049558
3.1 0.0498342 0.0497654
3.095 0.0500429 0.0499739
3.09 0.0502527 0.0501833
3.085 0.0504635 0.0503939
3.08 0.0506754 0.0506055
3.075 0.0508885 0.0508183
3.07 0.0511027 0.0510322
3.065 0.0513182 0.0512474
3.06 0.0515348 0.0514637
3.055 0.0517528 0.0516813
3.05 0.051972 0.0519002
3.045 0.0521922 0.0521201
3.04 0.0524134 0.0523411
3.035 0.0526358 0.0525631
3.03 0.0528593 0.0527863
3.025 0.0530839 0.0530106
3.02 0.0533097 0.0532361
3.015 0.0535367 0.0534628
3.01 0.053765 0.0536908
3.005 0.0539946 0.05392
3 0.0542255 0.0541506
2.995 0.0544578 0.0543825
2.99 0.0546914 0.0546158
2.985 0.0549261 0.0548502
2.98 0.0551619 0.0550857
2.975 0.0553989 0.0553224
2.97 0.0556371 0.0555603
2.965 0.0558766 0.0557994
2.96 0.0561173 0.0560398
2.955 0.0563594 0.0562815
2.95 0.0566028 0.0565246
2.945 0.0568476 0.056769
2.94 0.0570938 0.0570149
2.935 0.0573415 0.0572622
2.93 0.0575906 0.057511
2.925 0.0578409 0.0577609
2.92 0.0580924 0.0580121
2.915 0.0583452 0.0582645
2.91 0.0585992 0.0585182
2.905 0.0588546 0.0587732
2.9 0.0591114 0.0590297
2.895 0.0593696 0.0592875
2.89 0.0596293 0.0595468
2.885 0.0598904 0.0598076
2.88 0.0601531 0.0600699
2.875 0.0604174 0.0603338
2.87 0.0606832 0.0605992
2.865 0.0609503 0.0608659
2.86 0.0612186 0.0611339
2.855 0.0614884 0.0614033
2.85 0.0617595 0.061674
2.845 0.062032 0.0619462
2.84 0.062306 0.0622198
2.835 0.0625816 0.062495
2.83 0.0628587 0.0627717
2.825 0.0631375 0.0630501
2.82 0.0634178 0.06333
2.815 0.0636999 0.0636117
2.81 0.0639837 0.0638951
2.805 0.0642688 0.0641798
2.8 0.0645553 0.0644659
2.795 0.0648433 0.0647535
2.79 0.0651327 0.0650425
2.785 0.0654237 0.0653331
2.78 0.0657163 0.0656253
2.775 0.0660105 0.0659191
2.77 0.0663065 0.0662146
2.765 0.0666041 0.0665118
2.76 0.0669035 0.0668108
2.755 0.0672047 0.0671116
2.75 0.0675078 0.0674142
2.745 0.0678123 0.0677184
2.74 0.0681184 0.068024
2.735 0.068426 0.0683311
2.73 0.0687351 0.0686399
2.725 0.069046 0.0689502
2.72 0.0693585 0.0692623
2.715 0.0696728 0.0695762
2.71 0.0699889 0.0698918
2.705 0.0703069 0.0702093
2.7 0.0706267 0.0705287
2.695 0.0709484 0.07085
2.69 0.0712723 0.0711735
2.685 0.0715978 0.0714985
2.68 0.0719248 0.071825
2.675 0.0722535 0.0721532
2.67 0.0725839 0.0724832
2.665 0.0729161 0.0728148
2.66 0.07325 0.0731484
2.655 0.0735859 0.0734837
2.65 0.0739237 0.0738211
2.645 0.0742635 0.0741603
2.64 0.0746052 0.0745016
2.635 0.0749491 0.074845
2.63 0.0752954 0.0751908
2.625 0.0756433 0.0755382
2.62 0.0759929 0.0758874
2.615 0.0763443 0.0762382
2.61 0.0766975 0.0765909
2.605 0.0770525 0.0769455
2.6 0.0774096 0.077302
2.595 0.0777686 0.0776605
2.59 0.0781297 0.0780211
2.585 0.0784929 0.0783837
2.58 0.0788582 0.0787486
2.575 0.0792257 0.0791156
2.57 0.0795957 0.079485
2.565 0.0799678 0.0798566
2.56 0.0803417 0.08023
2.555 0.0807175 0.0806052
2.55 0.0810952 0.0809823
2.545 0.0814748 0.0813615
2.54 0.0818566 0.0817427
2.535 0.0822405 0.082126
2.53 0.0826266 0.0825116
2.525 0.0830149 0.0828993
2.52 0.0834055 0.0832894
2.515 0.0837985 0.0836818
2.51 0.0841939 0.0840766
2.505 0.0845919 0.0844741
2.5 0.0849919 0.0848736
2.495 0.0853939 0.0852749
2.49 0.0857979 0.0856783
2.485 0.0862039 0.0860839
2.48 0.0866122 0.0864916
2.475 0.0870228 0.0869015
2.47 0.0874357 0.0873138
2.465 0.087851 0.0877285
2.46 0.0882687 0.0881456
2.455 0.0886889 0.0885652
2.45 0.0891116 0.0889874
2.445 0.0895373 0.0894124
2.44 0.0899653 0.0898398
2.435 0.0903954 0.0902693
2.43 0.0908276 0.0907009
2.425 0.091262 0.0911346
2.42 0.0916987 0.0915707
2.415 0.0921379 0.0920092
2.41 0.0925795 0.0924502
2.405 0.0930236 0.0928937
2.4 0.0934703 0.0933398
2.395 0.0939196 0.0937884
2.39 0.0943716 0.0942399
2.385 0.0948265 0.0946941
2.38 0.0952845 0.0951514
2.375 0.0957447 0.095611
2.37 0.0962072 0.0960728
2.365 0.096672 0.0965369
2.36 0.0971392 0.0970034
2.355 0.0976089 0.0974724
2.35 0.0980812 0.0979441
2.345 0.0985562 0.0984184
2.34 0.0990338 0.0988953
2.335 0.0995143 0.0993751
2.33 0.0999976 0.0998577
2.325 0.100484 0.100343
2.32 0.100973 0.100832
2.315 0.101466 0.101324
2.31 0.101961 0.101818
2.305 0.102458 0.102314
2.3 0.102958 0.102814
2.295 0.10346 0.103315
2.29 0.103965 0.10382
2.285 0.104473 0.104327
2.28 0.104984 0.104837
2.275 0.105498 0.10535
2.27 0.106014 0.105866
2.265 0.106534 0.106385
2.26 0.107057 0.106907
2.255 0.107583 0.107432
2.25 0.108113 0.107961
2.245 0.108645 0.108492
2.24 0.109179 0.109026
2.235 0.109717 0.109563
2.23 0.110257 0.110102
2.225 0.1108 0.110644
2.22 0.111346 0.111189
2.215 0.111895 0.111738
2.21 0.112447 0.112289
2.205 0.113002 0.112843
2.2 0.113561 0.113401
2.195 0.114123 0.113962
2.19 0.114689 0.114527
2.185 0.115258 0.115096
2.18 0.115829 0.115666
2.175 0.116404 0.11624
2.17 0.116981 0.116816
2.165 0.117561 0.117396
2.16 0.118145 0.117978
2.155 0.118731 0.118564
2.15 0.119321 0.119153
2.145 0.119914 0.119745
2.14 0.120511 0.120341
2.135 0.121111 0.12094
2.13 0.121714 0.121543
2.125 0.122322 0.122149
2.12 0.122933 0.122759
2.115 0.123547 0.123373
2.11 0.124164 0.123989
2.105 0.124783 0.124608
2.1 0.125406 0.12523
2.095 0.126033 0.125855
2.09 0.126662 0.126484
2.085 0.127295 0.127116
2.08 0.127932 0.127751
2.075 0.128572 0.12839
2.07 0.129216 0.129033
2.065 0.129863 0.12968
2.06 0.130514 0.13033
2.055 0.13117 0.130985
2.05 0.131829 0.131642
2.045 0.132491 0.132303
2.04 0.133156 0.132967
2.035 0.133824 0.133634
2.03 0.134495 0.134305
2.025 0.13517 0.134979
2.02 0.135849 0.135657
2.015 0.136531 0.136338
2.01 0.137217 0.137023
2.005 0.137906 0.137711
2 0.1386 0.138404
1.995 0.139298 0.1391
1.99 0.14 0.139801
1.985 0.140705 0.140506
1.98 0.141414 0.141214
1.975 0.142127 0.141925
1.97 0.142842 0.142639
1.965 0.143561 0.143357
1.96 0.144284 0.144079
1.955 0.14501 0.144804
1.95 0.14574 0.145533
1.945 0.146474 0.146266
1.94 0.147211 0.147002
1.935 0.147953 0.147742
1.93 0.148698 0.148487
1.925 0.149448 0.149235
1.92 0.150202 0.149989
1.915 0.150961 0.150746
1.91 0.151722 0.151506
1.905 0.152487 0.15227
1.9 0.153255 0.153037
1.895 0.154027 0.153808
1.89 0.154803 0.154582
1.885 0.155582 0.15536
1.88 0.156365 0.156142
1.875 0.157152 0.156928
1.87 0.157943 0.157718
1.865 0.158738 0.158511
1.86 0.159537 0.159309
1.855 0.16034 0.160111
1.85 0.161148 0.160918
1.845 0.161961 0.161729
1.84 0.162776 0.162543
1.835 0.163595 0.163361
1.83 0.164417 0.164182
1.825 0.165243 0.165007
1.82 0.166073 0.165835
1.815 0.166906 0.166667
1.81 0.167744 0.167503
1.805 0.168584 0.168343
1.8 0.169429 0.169186
1.795 0.170278 0.170034
1.79 0.171131 0.170885
1.785 0.171988 0.171741
1.78 0.172849 0.172601
1.775 0.173716 0.173466
1.77 0.174586 0.174335
1.765 0.175459 0.175206
1.76 0.176335 0.176081
1.755 0.177215 0.17696
1.75 0.178098 0.177842
1.745 0.178985 0.178727
1.74 0.179876 0.179616
1.735 0.18077 0.180509
1.73 0.181668 0.181405
1.725 0.182569 0.182305
1.72 0.183474 0.183209
1.715 0.184383 0.184117
1.71 0.185296 0.185028
1.705 0.186214 0.185944
1.7 0.187136 0.186865
1.695 0.188061 0.187789
1.69 0.188989 0.188716
1.685 0.189921 0.189645
1.68 0.190855 0.190578
1.675 0.191792 0.191514
1.67 0.192733 0.192453
1.665 0.193677 0.193396
1.66 0.194624 0.194341
1.655 0.195574 0.19529
1.65 0.196527 0.196242
1.645 0.197484 0.197197
1.64 0.198444 0.198155
1.635 0.199407 0.199117
1.63 0.200374 0.200082
1.625 0.201345 0.201051
1.62 0.202319 0.202024
1.615 0.203295 0.202999
1.61 0.204274 0.203976
1.605 0.205255 0.204955
1.6 0.206238 0.205937
1.595 0.207224 0.206921
1.59 0.208212 0.207908
1.585 0.209203 0.208896
1.58 0.210195 0.209887
1.575 0.21119 0.21088
1.57 0.212186 0.211875
1.565 0.213185 0.212872
1.56 0.214186 0.213872
1.555 0.215189 0.214873
1.55 0.216194 0.215876
1.545 0.217202 0.216882
1.54 0.218212 0.217891
1.535 0.219223 0.2189
1.53 0.220235 0.21991
1.525 0.221247 0.220921
1.52 0.222261 0.221933
1.515 0.223275 0.222945
1.51 0.224289 0.223957
1.505 0.225304 0.22497
1.5 0.226318 0.225984
1.495 0.227333 0.226997
1.49 0.228348 0.22801
1.485 0.229363 0.229023
1.48 0.230378 0.230036
1.475 0.231392 0.231049
1.47 0.232406 0.23206
1.465 0.233419 0.233072
1.46 0.234431 0.234082
1.455 0.235443 0.235092
1.45 0.236453 0.2361
1.445 0.237461 0.237106
1.44 0.238466 0.23811
1.435 0.239469 0.239111
1.43 0.240468 0.240109
1.425 0.241465 0.241103
1.42 0.242458 0.242094
1.415 0.243447 0.243082
1.41 0.244432 0.244065
1.405 0.245413 0.245044
1.4 0.246389 0.246019
1.395 0.24736 0.246988
1.39 0.248327 0.247953
1.385 0.249287 0.248911
1.38 0.250241 0.249864
1.375 0.251189 0.25081
1.37 0.25213 0.251749
1.365 0.253064 0.252682
1.36 0.253991 0.253607
1.355 0.25491 0.254523
1.35 0.255819 0.255431
1.345 0.256718 0.256329
1.34 0.257607 0.257216
1.335 0.258486 0.258093
1.33 0.259353 0.258959
1.325 0.260209 0.259812
1.32 0.261052 0.260654
1.315 0.261883 0.261483
1.31 0.2627 0.262298
1.305 0.263503 0.263099
1.3 0.26429 0.263885
1.295 0.265063 0.264656
1.29 0.265819 0.265411
1.285 0.266558 0.266148
1.28 0.267279 0.266868
1.275 0.267982 0.267569
1.27 0.268665 0.268251
1.265 0.269329 0.268913
1.26 0.269972 0.269554
1.255 0.270593 0.270174
1.25 0.271191 0.27077
1.245 0.271764 0.271342
1.24 0.272313 0.271889
1.235 0.272836 0.27241
1.23 0.273331 0.272905
1.225 0.273799 0.273371
1.22 0.274237 0.273808
1.215 0.274646 0.274215
1.21 0.275023 0.274591
1.205 0.275368 0.274935
1.2 0.275679 0.275245
1.195 0.275956 0.275521
1.19 0.276197 0.27576
1.185 0.276401 0.275963
1.18 0.276566 0.276128
1.175 0.276692 0.276253
1.17 0.276778 0.276337
1.165 0.276821 0.27638
1.16 0.276821 0.276379
1.155 0.276777 0.276334
1.15 0.276686 0.276243
1.145 0.276549 0.276104
1.14 0.276363 0.275917
1.135 0.276126 0.27568
1.13 0.275837 0.275391
1.125 0.275496 0.275049
1.12 0.2751 0.274652
1.115 0.274648 0.2742
1.11 0.274138 0.273691
1.105 0.27357 0.273122
1.1 0.272942 0.272494
1.095 0.272253 0.271805
1.09 0.271501 0.271053
1.085 0.270685 0.270237
1.08 0.269803 0.269355
1.075 0.268854 0.268407
1.07 0.267838 0.267391
1.065 0.266752 0.266306
1.06 0.265596 0.26515
1.055 0.264368 0.263922
1.05 0.263067 0.262622
1.045 0.261692 0.261248
1.04 0.260242 0.259799
1.035 0.258716 0.258273
1.03 0.257112 0.256671
1.025 0.255431 0.254991
1.02 0.25367 0.253232
1.015 0.25183 0.251393
1.01 0.249909 0.249473
1.005 0.247906 0.247472
1 0.245822 0.245389
0.995 0.243655 0.243224
0.99 0.241405 0.240976
0.985 0.239072 0.238645
0.98 0.236655 0.23623
0.975 0.234155 0.233732
0.97 0.231571 0.231151
0.965 0.228903 0.228486
0.96 0.226152 0.225737
0.955 0.223318 0.222905
0.95 0.2204 0.219991
0.945 0.2174 0.216994
0.94 0.214319 0.213915
0.935 0.211156 0.210755
0.93 0.207912 0.207515
0.925 0.204589 0.204195
0.92 0.201188 0.200797
0.915 0.197709 0.197322
0.91 0.194155 0.193771
0.905 0.190525 0.190146
0.9 0.186823 0.186448
0.895 0.18305 0.182678
0.89 0.179207 0.178839
0.885 0.175297 0.174933
0.88 0.171322 0.170962
0.875 0.167283 0.166928
0.87 0.163184 0.162834
0.865 0.159027 0.158682
0.86 0.154815 0.154474
0.855 0.15055 0.150214
0.85 0.146235 0.145904
0.845 0.141874 0.141547
0.84 0.137469 0.137147
0.835 0.133024 0.132707
0.83 0.128542 0.128231
0.825 0.124027 0.123721
0.82 0.119483 0.119182
0.815 0.114913 0.114617
0.81 0.110321 0.11003
0.805 0.105711 0.105426
0.8 0.101087 0.100808
0.795 0.0964546 0.0961802
0.79 0.0918165 0.0915476
0.785 0.0871777 0.0869143
0.78 0.0825425 0.0822847
0.775 0.0779156 0.0776633
0.77 0.0733014 0.0730547
0.765 0.0687048 0.0684637
0.76 0.0641304 0.0638949
0.755 0.0595829 0.059353
0.75 0.0550671 0.0548428
0.745 0.0505879 0.0503692
0.74 0.04615 0.0459368
0.735 0.0417582 0.0415506
0.73 0.0374173 0.0372153
0.725 0.0331321 0.0329356
0.72 0.0289074 0.0287164
0.715 0.0247478 0.0245622
0.71 0.020658 0.0204778
0.705 0.0166425 0.0164677
0.7 0.0127059 0.0125364
0.695 0.00885249 0.00868828
0.69 0.00508661 0.0049276
0.685 0.0014124 0.00125853
0.68 -0.0021661 -0.00231489
0.675 -0.00564502 -0.00578881
0.67 -0.00902063 -0.00915948
0.665 -0.0122894 -0.0124234
0.66 -0.0154479 -0.0155771
0.655 -0.0184929 -0.0186175
0.65 -0.0214216 -0.0215415
0.645 -0.024231 -0.0243465
0.64 -0.0269188 -0.0270299
0.635 -0.0294826 -0.0295894
0.63 -0.0319204 -0.032023
0.625 -0.0342303 -0.0343288
0.62 -0.0364109 -0.0365055
0.615 -0.0384609 -0.0385516
0.61 -0.0403794 -0.0404663
0.605 -0.0421656 -0.0422489
0.6 -0.0438191 -0.043899
0.595 -0.0453399 -0.0454164
0.59 -0.0467281 -0.0468013
0.585 -0.0479842 -0.0480543
0.58 -0.0491089 -0.049176
0.575 -0.0501033 -0.0501676
0.57 -0.0509689 -0.0510304
0.565 -0.0517072 -0.0517661
0.56 -0.0523202 -0.0523767
0.555 -0.0528102 -0.0528643
0.55 -0.0531796 -0.0532315
0.545 -0.0534313 -0.0534811
0.54 -0.0535682 -0.0536161
0.535 -0.0535937 -0.0536398
0.53 -0.0535114 -0.0535558
0.525 -0.053325 -0.0533678
0.52 -0.0530385 -0.0530798
0.515 -0.0526561 -0.0526961
0.51 -0.0521823 -0.0522211
0.505 -0.0516216 -0.0516594
0.5 -0.0509789 -0.0510156
0.495 -0.0502589 -0.0502948
0.49 -0.0494667 -0.0495018
0.485 -0.0486075 -0.048642
0.48 -0.0476865 -0.0477204
0.475 -0.046709 -0.0467425
0.47 -0.0456804 -0.0457134
0.465 -0.0446059 -0.0446386
0.46 -0.0434909 -0.0435234
0.455 -0.0423408 -0.0423732
0.45 -0.0411608 -0.0411931
0.445 -0.0399562 -0.0399885
0.44 -0.0387321 -0.0387644
0.435 -0.0374935 -0.0375259
0.43 -0.0362452 -0.0362777
0.425 -0.034992 -0.0350247
0.42 -0.0337383 -0.0337712
0.415 -0.0324885 -0.0325216
0.41 -0.0312466 -0.03128
0.405 -0.0300165 -0.0300501
0.4 -0.0288018 -0.0288356
0.395 -0.0276057 -0.0276398
0.39 -0.0264314 -0.0264657
0.385 -0.0252814 -0.025316
0.38 -0.0241583 -0.0241931
0.375 -0.0230642 -0.0230992
0.37 -0.0220009 -0.0220361
0.365 -0.0209699 -0.0210053
0.36 -0.0199725 -0.0200081
0.355 -0.0190097 -0.0190454
0.35 -0.0180821 -0.0181178
0.345 -0.0171901 -0.0172258
0.34 -0.0163338 -0.0163696
0.335 -0.0155132 -0.015549
0.33 -0.014728 -0.0147637
0.325 -0.0139777 -0.0140133
0.32 -0.0132617 -0.0132971
0.315 -0.0125792 -0.0126143
0.31 -0.0119291 -0.0119641
0.305 -0.0113106 -0.0113452
0.3 -0.0107224 -0.0107567
0.295 -0.0101634 -0.0101973
0.29 -0.0096323 -0.00966584
0.285 -0.00912793 -0.00916102
0.28 -0.00864899 -0.0086816
0.275 -0.00819421 -0.0082263
0.27 -0.00776234 -0.00779389
0.265 -0.00735217 -0.00738315
0.26 -0.00696252 -0.00699289
0.255 -0.00659225 -0.00662198
0.25 -0.00624025 -0.00626933
0.245 -0.00590551 -0.00593391
0.24 -0.00558702 -0.00561473
0.235 -0.00528387 -0.00531086
0.23 -0.00499517 -0.00502143
0.225 -0.00472013 -0.00474563
0.22 -0.00445796 -0.00448271
0.215 -0.00420796 -0.00423194
0.21 -0.00396948 -0.00399268
0.205 -0.0037419 -0.00376431
0.2 -0.00352465 -0.00354627
0.195 -0.00331721 -0.00333803
0.19 -0.0031191 -0.00313912
0.185 -0.00292986 -0.00294908
0.18 -0.0027491 -0.00276752
0.175 -0.00257642 -0.00259404
0.17 -0.00241148 -0.0024283
0.165 -0.00225396 -0.00226999
0.16 -0.00210356 -0.00211879
0.155 -0.00195999 -0.00197445
0.15 -0.00182302 -0.0018367
0.145 -0.00169241 -0.00170532
0.14 -0.00156793 -0.00158009
0.135 -0.00144939 -0.00146081
0.13 -0.0013366 -0.00134729
0.125 -0.00122939 -0.00123937
0.12 -0.00112759 -0.00113687
0.115 -0.00103106 -0.00103965
0.11 -0.00093964 -0.000947575
0.105 -0.000853208 -0.0008605
0.1 -0.000771633 -0.000778301
0.095 -0.000694792 -0.000700859
0.09 -0.000622568 -0.000628057
0.085 -0.00055485 -0.000559786
0.08 -0.00049153 -0.000495938
0.075 -0.000432503 -0.00043641
0.07 -0.00037767 -0.000381103
0.065 -0.000326932 -0.000329919
0.06 -0.000280195 -0.000282765
0.055 -0.000237365 -0.000239546
0.05 -0.000198353 -0.000200173
0.045 -0.000163074 -0.000164558
0.04 -0.000131449 -0.000132628
0.035 -0.000103478 -0.000104384
0.03 -7.96169e-05 -8.02934e-05
0.025 -6.15382e-05 -6.20517e-05
0.02 -4.95847e-05 -5.00043e-05
0.015 -3.41284e-05 -3.4425e-05
0.01 -7.08307e-06 -7.14525e-06
0.005 8.22198e-06 8.29421e-06
-1.63468e-13 1.28403e-08 1.29531e-08


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.5Lambda0.5Nc1Classic/GApOneLoop.txt <==
-22.3723 -0.00200393 4.49431e-05
-22.1768 -0.00203952 4.61473e-05
-22.0165 -0.00206942 4.71672e-05
-21.8747 -0.00209643 4.8095e-05
-21.7448 -0.00212162 4.89656e-05
-21.6237 -0.00214553 4.97969e-05
-21.5093 -0.00216848 5.05994e-05
-21.4004 -0.0021907 5.138e-05
-21.2959 -0.00221231 5.21435e-05
-21.1952 -0.00223345 5.28936e-05
-21.0979 -0.00225418 5.36329e-05
-21.0034 -0.00227457 5.43634e-05
-20.9115 -0.00229468 5.50868e-05
-20.8219 -0.00231454 5.58047e-05
-20.7344 -0.00233419 5.65179e-05
-20.6487 -0.00235366 5.72277e-05
-20.5648 -0.00237297 5.79347e-05
-20.4825 -0.00239215 5.86396e-05
-20.4016 -0.00241122 5.93432e-05
-20.3222 -0.00243018 6.00459e-05
-20.244 -0.00244907 6.07482e-05
-20.1669 -0.00246788 6.14506e-05
-20.091 -0.00248663 6.21535e-05
-20.0162 -0.00250533 6.28571e-05
-19.9423 -0.00252399 6.3562e-05
-19.8694 -0.00254262 6.42682e-05
-19.7974 -0.00256123 6.49762e-05
-19.7262 -0.00257982 6.56862e-05
-19.6558 -0.0025984 6.63983e-05
-19.5862 -0.00261698 6.71129e-05
-19.5173 -0.00263556 6.78302e-05
-19.4491 -0.00265415 6.85503e-05
-19.3816 -0.00267275 6.92734e-05
-19.3147 -0.00269136 6.99997e-05
-19.2484 -0.00271 7.07294e-05
-19.1828 -0.00272867 7.14627e-05
-19.1177 -0.00274736 7.21997e-05
-19.0531 -0.00276609 7.29405e-05
-18.9891 -0.00278485 7.36854e-05
-18.9255 -0.00280365 7.44343e-05
-18.8625 -0.0028225 7.51876e-05
-18.8 -0.0028414 7.59453e-05
-18.7379 -0.00286034 7.67075e-05
-18.6762 -0.00287934 7.74744e-05
-18.615 -0.00289839 7.82461e-05
-18.5542 -0.0029175 7.90228e-05
-18.4938 -0.00293667 7.98044e-05
-18.4338 -0.0029559 8.05913e-05
-18.3742 -0.0029752 8.13834e-05
-18.3149 -0.00299457 8.21809e-05
-18.256 -0.00301401 8.29839e-05
-18.1975 -0.00303352 8.37926e-05
-18.1393 -0.0030531 8.4607e-05
-18.0815 -0.00307276 8.54272e-05
-18.0239 -0.0030925 8.62534e-05
-17.9667 -0.00311232 8.70857e-05
-17.9098 -0.00313222 8.79241e-05
-17.8532 -0.00315221 8.87688e-05
-17.7969 -0.00317229 8.962e-05
-17.7408 -0.00319245 9.04776e-05
-17.6851 -0.0032127 9.13419e-05
-17.6296 -0.00323305 9.22129e-05
-17.5744 -0.00325349 9.30907e-05
-17.5195 -0.00327403 9.39755e-05
-17.4648 -0.00329467 9.48674e-05
-17.4104 -0.0033154 9.57664e-05
-17.3562 -0.00333624 9.66727e-05
-17.3022 -0.00335718 9.75864e-05
-17.2485 -0.00337823 9.85076e-05
-17.195 -0.00339939 9.94364e-05
-17.1418 -0.00342065 0.000100373
-17.0887 -0.00344202 0.000101317
-17.0359 -0.00346351 0.00010227
-16.9833 -0.00348511 0.00010323
-16.9309 -0.00350683 0.000104199
-16.8787 -0.00352866 0.000105176
-16.8268 -0.00355061 0.000106161
-16.775 -0.00357269 0.000107155
-16.7234 -0.00359489 0.000108158
-16.672 -0.00361721 0.000109169
-16.6208 -0.00363966 0.000110189
-16.5697 -0.00366224 0.000111219
-16.5189 -0.00368494 0.000112257
-16.4682 -0.00370778 0.000113305
-16.4177 -0.00373076 0.000114363
-16.3674 -0.00375386 0.000115429
-16.3172 -0.00377711 0.000116506
-16.2672 -0.00380049 0.000117592
-16.2174 -0.00382402 0.000118688
-16.1677 -0.00384768 0.000119795
-16.1182 -0.00387149 0.000120911
-16.0689 -0.00389545 0.000122038
-16.0197 -0.00391956 0.000123176
-15.9706 -0.00394381 0.000124324
-15.9217 -0.00396822 0.000125483
-15.873 -0.00399278 0.000126653
-15.8243 -0.00401749 0.000127834
-15.7759 -0.00404236 0.000129026
-15.7276 -0.00406739 0.000130229
-15.6794 -0.00409259 0.000131444
-15.6313 -0.00411794 0.000132671
-15.5834 -0.00414346 0.00013391
-15.5356 -0.00416915 0.00013516
-15.488 -0.00419501 0.000136423
-15.4404 -0.00422103 0.000137698
-15.393 -0.00424723 0.000138986
-15.3458 -0.00427361 0.000140286
-15.2986 -0.00430016 0.0001416
-15.2516 -0.00432689 0.000142926
-15.2047 -0.00435381 0.000144265
-15.1579 -0.0043809 0.000145618
-15.1112 -0.00440818 0.000146984
-15.0647 -0.00443565 0.000148364
-15.0182 -0.00446331 0.000149758
-14.9719 -0.00449116 0.000151167
-14.9257 -0.00451921 0.000152589
-14.8796 -0.00454745 0.000154026
-14.8336 -0.00457589 0.000155477
-14.7877 -0.00460453 0.000156944
-14.7419 -0.00463337 0.000158426
-14.6962 -0.00466242 0.000159923
-14.6506 -0.00469168 0.000161435
-14.6052 -0.00472115 0.000162963
-14.5598 -0.00475083 0.000164507
-14.5145 -0.00478073 0.000166068
-14.4693 -0.00481085 0.000167644
-14.4243 -0.00484118 0.000169237
-14.3793 -0.00487174 0.000170848
-14.3344 -0.00490252 0.000172475
-14.2896 -0.00493354 0.000174119
-14.2449 -0.00496478 0.000175781
-14.2003 -0.00499625 0.000177461
-14.1558 -0.00502797 0.000179159
-14.1113 -0.00505992 0.000180875
-14.067 -0.00509211 0.00018261
-14.0227 -0.00512455 0.000184364
-13.9786 -0.00515723 0.000186136
-13.9345 -0.00519016 0.000187928
-13.8905 -0.00522335 0.00018974
-13.8466 -0.00525679 0.000191571
-13.8028 -0.00529049 0.000193423
-13.759 -0.00532446 0.000195295
-13.7153 -0.00535869 0.000197188
-13.6718 -0.00539318 0.000199102
-13.6283 -0.00542795 0.000201037
-13.5848 -0.00546299 0.000202994
-13.5415 -0.00549831 0.000204973
-13.4982 -0.00553391 0.000206975
-13.455 -0.00556979 0.000208999
-13.4119 -0.00560596 0.000211045
-13.3689 -0.00564242 0.000213115
-13.3259 -0.00567918 0.000215209
-13.283 -0.00571623 0.000217327
-13.2402 -0.00575359 0.000219469
-13.1974 -0.00579125 0.000221635
-13.1547 -0.00582921 0.000223827
-13.1121 -0.00586749 0.000226044
-13.0696 -0.00590609 0.000228287
-13.0271 -0.005945 0.000230555
-12.9847 -0.00598424 0.000232851
-12.9424 -0.00602381 0.000235173
-12.9001 -0.0060637 0.000237523
-12.8579 -0.00610393 0.0002399
-12.8158 -0.00614451 0.000242306
-12.7737 -0.00618542 0.00024474
-12.7317 -0.00622668 0.000247203
-12.6898 -0.00626829 0.000249696
-12.6479 -0.00631026 0.000252218
-12.6061 -0.00635259 0.000254771
-12.5643 -0.00639529 0.000257355
-12.5226 -0.00643835 0.000259969
-12.481 -0.00648179 0.000262616
-12.4394 -0.0065256 0.000265295
-12.3979 -0.0065698 0.000268007
-12.3565 -0.00661438 0.000270752
-12.3151 -0.00665936 0.00027353
-12.2738 -0.00670474 0.000276343
-12.2325 -0.00675052 0.000279191
-12.1913 -0.0067967 0.000282074
-12.1501 -0.0068433 0.000284993
-12.109 -0.00689031 0.000287948
-12.068 -0.00693775 0.000290941
-12.027 -0.00698562 0.000293971
-11.986 -0.00703392 0.00029704
-11.9452 -0.00708266 0.000300147
-11.9043 -0.00713184 0.000303294
-11.8636 -0.00718148 0.00030648
-11.8228 -0.00723157 0.000309708
-11.7822 -0.00728212 0.000312977
-11.7415 -0.00733314 0.000316288
-11.701 -0.00738464 0.000319642
-11.6605 -0.00743661 0.000323039
-11.62 -0.00748908 0.000326481
-11.5796 -0.00754203 0.000329967
-11.5392 -0.00759549 0.000333499
-11.4989 -0.00764945 0.000337077
-11.4587 -0.00770392 0.000340703
-11.4184 -0.00775891 0.000344376
-11.3783 -0.00781443 0.000348098
-11.3381 -0.00787048 0.000351869
-11.2981 -0.00792707 0.000355691
-11.2581 -0.00798421 0.000359564
-11.2181 -0.0080419 0.00036349
-11.1781 -0.00810015 0.000367468
-11.1383 -0.00815898 0.0003715
-11.0984 -0.00821838 0.000375586
-11.0586 -0.00827837 0.000379729
-11.0189 -0.00833895 0.000383927
-10.9792 -0.00840013 0.000388184
-10.9395 -0.00846192 0.000392499
-10.8999 -0.00852433 0.000396874
-10.8603 -0.00858736 0.000401309
-10.8208 -0.00865103 0.000405807
-10.7813 -0.00871535 0.000410367
-10.7418 -0.00878031 0.00041499
-10.7024 -0.00884594 0.000419679
-10.6631 -0.00891224 0.000424434
-10.6238 -0.00897922 0.000429256
-10.5845 -0.00904689 0.000434147
-10.5452 -0.00911526 0.000439108
-10.506 -0.00918434 0.000444139
-10.4669 -0.00925414 0.000449243
-10.4278 -0.00932467 0.000454421
-10.3887 -0.00939594 0.000459673
-10.3496 -0.00946796 0.000465002
-10.3106 -0.00954074 0.000470408
-10.2717 -0.0096143 0.000475893
-10.2328 -0.00968864 0.000481459
-10.1939 -0.00976377 0.000487107
-10.155 -0.00983972 0.000492838
-10.1162 -0.00991648 0.000498655
-10.0774 -0.00999408 0.000504558
-10.0387 -0.0100725 0.00051055
-10 -0.0101518 0.000516631
-9.96134 -0.010232 0.000522804
-9.92271 -0.010313 0.000529071
-9.88412 -0.010395 0.000535432
-9.84557 -0.0104778 0.000541891
-9.80704 -0.0105616 0.000548448
-9.76856 -0.0106463 0.000555107
-9.73011 -0.010732 0.000561868
-9.69169 -0.0108186 0.000568733
-9.65331 -0.0109062 0.000575705
-9.61496 -0.0109948 0.000582786
-9.57664 -0.0110844 0.000589978
-9.53836 -0.011175 0.000597283
-9.50011 -0.0112667 0.000604703
-9.46189 -0.0113595 0.000612241
-9.42371 -0.0114533 0.000619899
-9.38556 -0.0115482 0.000627679
-9.34744 -0.0116442 0.000635585
-9.30935 -0.0117413 0.000643617
-9.2713 -0.0118396 0.000651779
-9.23327 -0.0119391 0.000660074
-9.19528 -0.0120397 0.000668504
-9.15732 -0.0121415 0.000677072
-9.11939 -0.0122446 0.000685781
-9.08149 -0.0123489 0.000694634
-9.04362 -0.0124545 0.000703633
-9.00578 -0.0125613 0.000712783
-8.96797 -0.0126695 0.000722085
-8.93019 -0.0127789 0.000731543
-8.89244 -0.0128897 0.000741161
-8.85471 -0.0130019 0.000750942
-8.81702 -0.0131155 0.000760889
-8.77936 -0.0132305 0.000771006
-8.74172 -0.0133469 0.000781296
-8.70412 -0.0134648 0.000791764
-8.66654 -0.0135842 0.000802412
-8.62899 -0.0137051 0.000813246
-8.59146 -0.0138276 0.000824269
-8.55397 -0.0139516 0.000835485
-8.5165 -0.0140772 0.000846899
-8.47906 -0.0142044 0.000858514
-8.44165 -0.0143333 0.000870336
-8.40426 -0.0144638 0.000882369
-8.3669 -0.0145961 0.000894617
-8.32956 -0.0147301 0.000907086
-8.29226 -0.0148659 0.000919781
-8.25497 -0.0150035 0.000932706
-8.21772 -0.0151429 0.000945868
-8.18049 -0.0152842 0.000959271
-8.14328 -0.0154274 0.000972921
-8.1061 -0.0155725 0.000986823
-8.06895 -0.0157196 0.00100098
-8.03182 -0.0158687 0.00101541
-7.99471 -0.0160199 0.00103011
-7.95763 -0.0161731 0.00104508
-7.92058 -0.0163285 0.00106034
-7.88355 -0.016486 0.00107589
-7.84654 -0.0166457 0.00109174
-7.80955 -0.0168077 0.00110789
-7.77259 -0.016972 0.00112435
-7.73566 -0.0171386 0.00114114
-7.69874 -0.0173076 0.00115825
-7.66185 -0.017479 0.0011757
-7.62498 -0.0176528 0.00119349
-7.58814 -0.0178292 0.00121163
-7.55132 -0.0180082 0.00123014
-7.51452 -0.0181898 0.00124902
-7.47774 -0.018374 0.00126827
-7.44099 -0.018561 0.00128792
-7.40425 -0.0187507 0.00130797
-7.36754 -0.0189433 0.00132842
-7.33085 -0.0191388 0.0013493
-7.29418 -0.0193373 0.00137061
-7.25754 -0.0195387 0.00139236
-7.22091 -0.0197432 0.00141456
-7.18431 -0.0199509 0.00143724
-7.14772 -0.0201618 0.00146039
-7.11116 -0.0203759 0.00148403
-7.07462 -0.0205934 0.00150817
-7.0381 -0.0208143 0.00153284
-7.00159 -0.0210386 0.00155804
-6.96511 -0.0212666 0.00158378
-6.92865 -0.0214981 0.00161009
-6.89221 -0.0217334 0.00163697
-6.85579 -0.0219725 0.00166445
-6.81938 -0.0222154 0.00169254
-6.783 -0.0224623 0.00172125
-6.74664 -0.0227133 0.00175061
-6.71029 -0.0229684 0.00178063
-6.67397 -0.0232277 0.00181134
-6.63766 -0.0234913 0.00184274
-6.60137 -0.0237594 0.00187487
-6.5651 -0.024032 0.00190774
-6.52885 -0.0243093 0.00194138
-6.49262 -0.0245912 0.00197581
-6.4564 -0.024878 0.00201104
-6.42021 -0.0251698 0.00204712
-6.38403 -0.0254667 0.00208405
-6.34786 -0.0257687 0.00212187
-6.31172 -0.0260761 0.0021606
-6.27559 -0.0263889 0.00220027
-6.23949 -0.0267073 0.00224092
-6.20339 -0.0270314 0.00228256
-6.16732 -0.0273614 0.00232524
-6.13126 -0.0276973 0.00236898
-6.09522 -0.0280394 0.00241382
-6.05919 -0.0283878 0.00245979
-6.02319 -0.0287427 0.00250693
-5.9872 -0.0291042 0.00255528
-5.95122 -0.0294724 0.00260488
-5.91526 -0.0298476 0.00265576
-5.87932 -0.03023 0.00270797
-5.84339 -0.0306197 0.00276156
-5.80748 -0.0310169 0.00281657
-5.77158 -0.0314218 0.00287305
-5.7357 -0.0318346 0.00293104
-5.69984 -0.0322556 0.00299061
-5.66399 -0.0326849 0.0030518
-5.62815 -0.0331227 0.00311467
-5.59233 -0.0335694 0.00317928
-5.55653 -0.0340251 0.00324569
-5.52074 -0.0344901 0.00331396
-5.48497 -0.0349647 0.00338417
-5.4492 -0.0354491 0.00345638
-5.41346 -0.0359435 0.00353067
-5.37773 -0.0364484 0.0036071
-5.34201 -0.0369639 0.00368576
-5.30631 -0.0374905 0.00376674
-5.27062 -0.0380283 0.00385012
-5.23494 -0.0385778 0.00393599
-5.19928 -0.0391392 0.00402444
-5.16363 -0.039713 0.00411558
-5.128 -0.0402996 0.00420951
-5.09237 -0.0408992 0.00430633
-5.05677 -0.0415123 0.00440617
-5.02117 -0.0421393 0.00450915
-4.98559 -0.0427807 0.00461538
-4.95002 -0.0434368 0.004725
-4.91446 -0.0441083 0.00483816
-4.87892 -0.0447954 0.00495499
-4.84339 -0.0454988 0.00507564
-4.80787 -0.046219 0.00520029
-4.77237 -0.0469565 0.0053291
-4.73687 -0.0477119 0.00546224
-4.70139 -0.0484858 0.00559991
-4.66592 -0.0492788 0.0057423
-4.63046 -0.0500916 0.00588962
-4.59502 -0.0509248 0.00604209
-4.55958 -0.0517791 0.00619994
-4.52416 -0.0526553 0.00636341
-4.48875 -0.0535542 0.00653277
-4.45335 -0.0544765 0.00670828
-4.41797 -0.055423 0.00689023
-4.38259 -0.0563947 0.00707893
-4.34722 -0.0573925 0.0072747
-4.31187 -0.0584174 0.00747788
-4.27653 -0.0594703 0.00768883
-4.24119 -0.0605523 0.00790794
-4.20587 -0.0616644 0.00813561
-4.17056 -0.062808 0.00837227
-4.13526 -0.0639842 0.00861839
-4.09997 -0.0651942 0.00887446
-4.06469 -0.0664394 0.00914098
-4.02942 -0.0677213 0.00941852
-3.99416 -0.0690412 0.00970765
-3.95891 -0.0704008 0.010009
-3.92367 -0.0718018 0.0103233
-3.88844 -0.0732457 0.0106512
-3.85322 -0.0747346 0.0109934
-3.81801 -0.0762702 0.0113509
-3.7828 -0.0778546 0.0117244
-3.74761 -0.07949 0.012115
-3.71243 -0.0811787 0.0125235
-3.67726 -0.082923 0.0129512
-3.64209 -0.0847254 0.0133991
-3.60694 -0.0865887 0.0138686
-3.57179 -0.0885156 0.0143608
-3.53665 -0.0905093 0.0148774
-3.50152 -0.0925728 0.0154198
-3.4664 -0.0947097 0.0159898
-3.43129 -0.0969234 0.0165892
-3.39619 -0.0992179 0.0172199
-3.36109 -0.101597 0.0178841
-3.32601 -0.104066 0.0185841
-3.29093 -0.106628 0.0193225
-3.25586 -0.109289 0.0201019
-3.2208 -0.112054 0.0209254
-3.18574 -0.114929 0.0217963
-3.1507 -0.117919 0.0227181
-3.11566 -0.121032 0.0236947
-3.08063 -0.124273 0.0247304
-3.0456 -0.127651 0.0258299
-3.01059 -0.131174 0.0269983
-2.97558 -0.13485 0.0282413
-2.94058 -0.138688 0.0295653
-2.90558 -0.142699 0.0309771
-2.87059 -0.146892 0.0324844
-2.83561 -0.15128 0.0340957
-2.80064 -0.155875 0.0358205
-2.76567 -0.160691 0.0376694
-2.73071 -0.165743 0.0396541
-2.69576 -0.171045 0.0417878
-2.66081 -0.176616 0.0440852
-2.62587 -0.182474 0.0465631
-2.59094 -0.18864 0.0492402
-2.55601 -0.195135 0.0521376
-2.52109 -0.201985 0.0552795
-2.48617 -0.209215 0.058693
-2.45126 -0.216853 0.0624094
-2.41636 -0.224932 0.0664643
-2.38146 -0.233486 0.0708986
-2.34657 -0.242551 0.0757594
-2.31168 -0.252169 0.0811011
-2.2768 -0.262383 0.0869868
-2.24192 -0.273242 0.09349
-2.20705 -0.284798 0.100697
-2.17219 -0.297108 0.108707
-2.13733 -0.31023 0.117641
-2.10247 -0.32423 0.127638
-2.06762 -0.339175 0.138865
-2.03278 -0.355133 0.151522
-1.99794 -0.372174 0.165847
-1.9631 -0.390361 0.182129
-1.92827 -0.409749 0.200715
-1.89345 -0.430377 0.222025
-1.85862 -0.45225 0.246573
-1.82381 -0.475323 0.274982
-1.78899 -0.499469 0.308012
-1.75419 -0.524433 0.346583
-1.71938 -0.549763 0.391805
-1.68458 -0.574712 0.444994
-1.64979 -0.598088 0.507675
-1.61499 -0.618051 0.581528
-1.58021 -0.631837 0.668245
-1.54542 -0.635441 0.769211
-1.51064 -0.623308 0.884891
-1.47586 -0.588254 1.01381
-1.44109 -0.522 1.15113
-1.40632 -0.416875 1.28714
-1.37155 -0.26905 1.40675
-1.33679 -0.0825836 1.49155
-1.30203 0.128205 1.52529
-1.26727 0.341095 1.50067
-1.23251 0.53315 1.42294
-1.19776 0.688389 1.30729
-1.16301 0.801079 1.17223
-1.12827 0.873986 1.03363
-1.09352 0.914391 0.902123
-1.05878 0.930623 0.783287
-1.02405 0.93011 0.679054
-0.989309 0.918686 0.589208
-0.954576 0.900602 0.512467
-0.919844 0.87881 0.447166
-0.885115 0.855288 0.391608
-0.850388 0.831325 0.344238
-0.815663 0.807737 0.303701
-0.78094 0.785019 0.268853
-0.746219 0.76346 0.238741
-0.711499 0.743209 0.212578
-0.676781 0.724327 0.189716
-0.642065 0.70682 0.169623
-0.60735 0.69066 0.15186
-0.572637 0.6758 0.136064
-0.537925 0.662183 0.121935
-0.503214 0.649746 0.109222
-0.468504 0.638427 0.0977153
-0.433796 0.628166 0.087237
-0.399089 0.618907 0.0776373
-0.364382 0.610596 0.0687879
-0.329676 0.603187 0.0605787
-0.294972 0.596636 0.052914
-0.260267 0.590905 0.0457105
-0.225564 0.58596 0.0388942
-0.190861 0.581774 0.0323997
-0.156158 0.578322 0.0261675
-0.121456 0.575584 0.0201436
-0.0867541 0.573544 0.0142778
-0.0520524 0.57219 0.0085229
-0.0173508 0.571515 0.00283371
0.0173508 0.571515 -0.00283371
0.0520524 0.57219 -0.0085229
0.0867541 0.573544 -0.0142778
0.121456 0.575584 -0.0201436
0.156158 0.578322 -0.0261675
0.190861 0.581774 -0.0323997
0.225564 0.58596 -0.0388942
0.260267 0.590905 -0.0457105
0.294972 0.596636 -0.052914
0.329676 0.603187 -0.0605787
0.364382 0.610596 -0.0687879
0.399089 0.618907 -0.0776373
0.433796 0.628166 -0.087237
0.468504 0.638427 -0.0977153
0.503214 0.649746 -0.109222
0.537925 0.662183 -0.121935
0.572637 0.6758 -0.136064
0.60735 0.69066 -0.15186
0.642065 0.70682 -0.169623
0.676781 0.724327 -0.189716
0.711499 0.743209 -0.212578
0.746219 0.76346 -0.238741
0.78094 0.785019 -0.268853
0.815663 0.807737 -0.303701
0.850388 0.831325 -0.344238
0.885115 0.855288 -0.391608
0.919844 0.87881 -0.447166
0.954576 0.900602 -0.512467
0.989309 0.918686 -0.589208
1.02405 0.93011 -0.679054
1.05878 0.930623 -0.783287
1.09352 0.914391 -0.902123
1.12827 0.873986 -1.03363
1.16301 0.801079 -1.17223
1.19776 0.688389 -1.30729
1.23251 0.53315 -1.42294
1.26727 0.341095 -1.50067
1.30203 0.128205 -1.52529
1.33679 -0.0825836 -1.49155
1.37155 -0.26905 -1.40675
1.40632 -0.416875 -1.28714
1.44109 -0.522 -1.15113
1.47586 -0.588254 -1.01381
1.51064 -0.623308 -0.884891
1.54542 -0.635441 -0.769211
1.58021 -0.631837 -0.668245
1.61499 -0.618051 -0.581528
1.64979 -0.598088 -0.507675
1.68458 -0.574712 -0.444994
1.71938 -0.549763 -0.391805
1.75419 -0.524433 -0.346583
1.78899 -0.499469 -0.308012
1.82381 -0.475323 -0.274982
1.85862 -0.45225 -0.246573
1.89345 -0.430377 -0.222025
1.92827 -0.409749 -0.200715
1.9631 -0.390361 -0.182129
1.99794 -0.372174 -0.165847
2.03278 -0.355133 -0.151522
2.06762 -0.339175 -0.138865
2.10247 -0.32423 -0.127638
2.13733 -0.31023 -0.117641
2.17219 -0.297108 -0.108707
2.20705 -0.284798 -0.100697
2.24192 -0.273242 -0.09349
2.2768 -0.262383 -0.0869868
2.31168 -0.252169 -0.0811011
2.34657 -0.242551 -0.0757594
2.38146 -0.233486 -0.0708986
2.41636 -0.224932 -0.0664643
2.45126 -0.216853 -0.0624094
2.48617 -0.209215 -0.058693
2.52109 -0.201985 -0.0552795
2.55601 -0.195135 -0.0521376
2.59094 -0.18864 -0.0492402
2.62587 -0.182474 -0.0465631
2.66081 -0.176616 -0.0440852
2.69576 -0.171045 -0.0417878
2.73071 -0.165743 -0.0396541
2.76567 -0.160691 -0.0376694
2.80064 -0.155875 -0.0358205
2.83561 -0.15128 -0.0340957
2.87059 -0.146892 -0.0324844
2.90558 -0.142699 -0.0309771
2.94058 -0.138688 -0.0295653
2.97558 -0.13485 -0.0282413
3.01059 -0.131174 -0.0269983
3.0456 -0.127651 -0.0258299
3.08063 -0.124273 -0.0247304
3.11566 -0.121032 -0.0236947
3.1507 -0.117919 -0.0227181
3.18574 -0.114929 -0.0217963
3.2208 -0.112054 -0.0209254
3.25586 -0.109289 -0.0201019
3.29093 -0.106628 -0.0193225
3.32601 -0.104066 -0.0185841
3.36109 -0.101597 -0.0178841
3.39619 -0.0992179 -0.0172199
3.43129 -0.0969234 -0.0165892
3.4664 -0.0947097 -0.0159898
3.50152 -0.0925728 -0.0154198
3.53665 -0.0905093 -0.0148774
3.57179 -0.0885156 -0.0143608
3.60694 -0.0865887 -0.0138686
3.64209 -0.0847254 -0.0133991
3.67726 -0.082923 -0.0129512
3.71243 -0.0811787 -0.0125235
3.74761 -0.07949 -0.012115
3.7828 -0.0778546 -0.0117244
3.81801 -0.0762702 -0.0113509
3.85322 -0.0747346 -0.0109934
3.88844 -0.0732457 -0.0106512
3.92367 -0.0718018 -0.0103233
3.95891 -0.0704008 -0.010009
3.99416 -0.0690412 -0.00970765
4.02942 -0.0677213 -0.00941852
4.06469 -0.0664394 -0.00914098
4.09997 -0.0651942 -0.00887446
4.13526 -0.0639842 -0.00861839
4.17056 -0.062808 -0.00837227
4.20587 -0.0616644 -0.00813561
4.24119 -0.0605523 -0.00790794
4.27653 -0.0594703 -0.00768883
4.31187 -0.0584174 -0.00747788
4.34722 -0.0573925 -0.0072747
4.38259 -0.0563947 -0.00707893
4.41797 -0.055423 -0.00689023
4.45335 -0.0544765 -0.00670828
4.48875 -0.0535542 -0.00653277
4.52416 -0.0526553 -0.00636341
4.55958 -0.0517791 -0.00619994
4.59502 -0.0509248 -0.00604209
4.63046 -0.0500916 -0.00588962
4.66592 -0.0492788 -0.0057423
4.70139 -0.0484858 -0.00559991
4.73687 -0.0477119 -0.00546224
4.77237 -0.0469565 -0.0053291
4.80787 -0.046219 -0.00520029
4.84339 -0.0454988 -0.00507564
4.87892 -0.0447954 -0.00495499
4.91446 -0.0441083 -0.00483816
4.95002 -0.0434368 -0.004725
4.98559 -0.0427807 -0.00461538
5.02117 -0.0421393 -0.00450915
5.05677 -0.0415123 -0.00440617
5.09237 -0.0408992 -0.00430633
5.128 -0.0402996 -0.00420951
5.16363 -0.039713 -0.00411558
5.19928 -0.0391392 -0.00402444
5.23494 -0.0385778 -0.00393599
5.27062 -0.0380283 -0.00385012
5.30631 -0.0374905 -0.00376674
5.34201 -0.0369639 -0.00368576
5.37773 -0.0364484 -0.0036071
5.41346 -0.0359435 -0.00353067
5.4492 -0.0354491 -0.00345638
5.48497 -0.0349647 -0.00338417
5.52074 -0.0344901 -0.00331396
5.55653 -0.0340251 -0.00324569
5.59233 -0.0335694 -0.00317928
5.62815 -0.0331227 -0.00311467
5.66399 -0.0326849 -0.0030518
5.69984 -0.0322556 -0.00299061
5.7357 -0.0318346 -0.00293104
5.77158 -0.0314218 -0.00287305
5.80748 -0.0310169 -0.00281657
5.84339 -0.0306197 -0.00276156
5.87932 -0.03023 -0.00270797
5.91526 -0.0298476 -0.00265576
5.95122 -0.0294724 -0.00260488
5.9872 -0.0291042 -0.00255528
6.02319 -0.0287427 -0.00250693
6.05919 -0.0283878 -0.00245979
6.09522 -0.0280394 -0.00241382
6.13126 -0.0276973 -0.00236898
6.16732 -0.0273614 -0.00232524
6.20339 -0.0270314 -0.00228256
6.23949 -0.0267073 -0.00224092
6.27559 -0.0263889 -0.00220027
6.31172 -0.0260761 -0.0021606
6.34786 -0.0257687 -0.00212187
6.38403 -0.0254667 -0.00208405
6.42021 -0.0251698 -0.00204712
6.4564 -0.024878 -0.00201104
6.49262 -0.0245912 -0.00197581
6.52885 -0.0243093 -0.00194138
6.5651 -0.024032 -0.00190774
6.60137 -0.0237594 -0.00187487
6.63766 -0.0234913 -0.00184274
6.67397 -0.0232277 -0.00181134
6.71029 -0.0229684 -0.00178063
6.74664 -0.0227133 -0.00175061
6.783 -0.0224623 -0.00172125
6.81938 -0.0222154 -0.00169254
6.85579 -0.0219725 -0.00166445
6.89221 -0.0217334 -0.00163697
6.92865 -0.0214981 -0.00161009
6.96511 -0.0212666 -0.00158378
7.00159 -0.0210386 -0.00155804
7.0381 -0.0208143 -0.00153284
7.07462 -0.0205934 -0.00150817
7.11116 -0.0203759 -0.00148403
7.14772 -0.0201618 -0.00146039
7.18431 -0.0199509 -0.00143724
7.22091 -0.0197432 -0.00141456
7.25754 -0.0195387 -0.00139236
7.29418 -0.0193373 -0.00137061
7.33085 -0.0191388 -0.0013493
7.36754 -0.0189433 -0.00132842
7.40425 -0.0187507 -0.00130797
7.44099 -0.018561 -0.00128792
7.47774 -0.018374 -0.00126827
7.51452 -0.0181898 -0.00124902
7.55132 -0.0180082 -0.00123014
7.58814 -0.0178292 -0.00121163
7.62498 -0.0176528 -0.00119349
7.66185 -0.017479 -0.0011757
7.69874 -0.0173076 -0.00115825
7.73566 -0.0171386 -0.00114114
7.77259 -0.016972 -0.00112435
7.80955 -0.0168077 -0.00110789
7.84654 -0.0166457 -0.00109174
7.88355 -0.016486 -0.00107589
7.92058 -0.0163285 -0.00106034
7.95763 -0.0161731 -0.00104508
7.99471 -0.0160199 -0.00103011
8.03182 -0.0158687 -0.00101541
8.06895 -0.0157196 -0.00100098
8.1061 -0.0155725 -0.000986823
8.14328 -0.0154274 -0.000972921
8.18049 -0.0152842 -0.000959271
8.21772 -0.0151429 -0.000945868
8.25497 -0.0150035 -0.000932706
8.29226 -0.0148659 -0.000919781
8.32956 -0.0147301 -0.000907086
8.3669 -0.0145961 -0.000894617
8.40426 -0.0144638 -0.000882369
8.44165 -0.0143333 -0.000870336
8.47906 -0.0142044 -0.000858514
8.5165 -0.0140772 -0.000846899
8.55397 -0.0139516 -0.000835485
8.59146 -0.0138276 -0.000824269
8.62899 -0.0137051 -0.000813246
8.66654 -0.0135842 -0.000802412
8.70412 -0.0134648 -0.000791764
8.74172 -0.0133469 -0.000781296
8.77936 -0.0132305 -0.000771006
8.81702 -0.0131155 -0.000760889
8.85471 -0.0130019 -0.000750942
8.89244 -0.0128897 -0.000741161
8.93019 -0.0127789 -0.000731543
8.96797 -0.0126695 -0.000722085
9.00578 -0.0125613 -0.000712783
9.04362 -0.0124545 -0.000703633
9.08149 -0.0123489 -0.000694634
9.11939 -0.0122446 -0.000685781
9.15732 -0.0121415 -0.000677072
9.19528 -0.0120397 -0.000668504
9.23327 -0.0119391 -0.000660074
9.2713 -0.0118396 -0.000651779
9.30935 -0.0117413 -0.000643617
9.34744 -0.0116442 -0.000635585
9.38556 -0.0115482 -0.000627679
9.42371 -0.0114533 -0.000619899
9.46189 -0.0113595 -0.000612241
9.50011 -0.0112667 -0.000604703
9.53836 -0.011175 -0.000597283
9.57664 -0.0110844 -0.000589978
9.61496 -0.0109948 -0.000582786
9.65331 -0.0109062 -0.000575705
9.69169 -0.0108186 -0.000568733
9.73011 -0.010732 -0.000561868
9.76856 -0.0106463 -0.000555107
9.80704 -0.0105616 -0.000548448
9.84557 -0.0104778 -0.000541891
9.88412 -0.010395 -0.000535432
9.92271 -0.010313 -0.000529071
9.96134 -0.010232 -0.000522804
10 -0.0101518 -0.000516631
10.0387 -0.0100725 -0.00051055
10.0774 -0.00999408 -0.000504558
10.1162 -0.00991648 -0.000498655
10.155 -0.00983972 -0.000492838
10.1939 -0.00976377 -0.000487107
10.2328 -0.00968864 -0.000481459
10.2717 -0.0096143 -0.000475893
10.3106 -0.00954074 -0.000470408
10.3496 -0.00946796 -0.000465002
10.3887 -0.00939594 -0.000459673
10.4278 -0.00932467 -0.000454421
10.4669 -0.00925414 -0.000449243
10.506 -0.00918434 -0.000444139
10.5452 -0.00911526 -0.000439108
10.5845 -0.00904689 -0.000434147
10.6238 -0.00897922 -0.000429256
10.6631 -0.00891224 -0.000424434
10.7024 -0.00884594 -0.000419679
10.7418 -0.00878031 -0.00041499
10.7813 -0.00871535 -0.000410367
10.8208 -0.00865103 -0.000405807
10.8603 -0.00858736 -0.000401309
10.8999 -0.00852433 -0.000396874
10.9395 -0.00846192 -0.000392499
10.9792 -0.00840013 -0.000388184
11.0189 -0.00833895 -0.000383927
11.0586 -0.00827837 -0.000379729
11.0984 -0.00821838 -0.000375586
11.1383 -0.00815898 -0.0003715
11.1781 -0.00810015 -0.000367468
11.2181 -0.0080419 -0.00036349
11.2581 -0.00798421 -0.000359564
11.2981 -0.00792707 -0.000355691
11.3381 -0.00787048 -0.000351869
11.3783 -0.00781443 -0.000348098
11.4184 -0.00775891 -0.000344376
11.4587 -0.00770392 -0.000340703
11.4989 -0.00764945 -0.000337077
11.5392 -0.00759549 -0.000333499
11.5796 -0.00754203 -0.000329967
11.62 -0.00748908 -0.000326481
11.6605 -0.00743661 -0.000323039
11.701 -0.00738464 -0.000319642
11.7415 -0.00733314 -0.000316288
11.7822 -0.00728212 -0.000312977
11.8228 -0.00723157 -0.000309708
11.8636 -0.00718148 -0.00030648
11.9043 -0.00713184 -0.000303294
11.9452 -0.00708266 -0.000300147
11.986 -0.00703392 -0.00029704
12.027 -0.00698562 -0.000293971
12.068 -0.00693775 -0.000290941
12.109 -0.00689031 -0.000287948
12.1501 -0.0068433 -0.000284993
12.1913 -0.0067967 -0.000282074
12.2325 -0.00675052 -0.000279191
12.2738 -0.00670474 -0.000276343
12.3151 -0.00665936 -0.00027353
12.3565 -0.00661438 -0.000270752
12.3979 -0.0065698 -0.000268007
12.4394 -0.0065256 -0.000265295
12.481 -0.00648179 -0.000262616
12.5226 -0.00643835 -0.000259969
12.5643 -0.00639529 -0.000257355
12.6061 -0.00635259 -0.000254771
12.6479 -0.00631026 -0.000252218
12.6898 -0.00626829 -0.000249696
12.7317 -0.00622668 -0.000247203
12.7737 -0.00618542 -0.00024474
12.8158 -0.00614451 -0.000242306
12.8579 -0.00610393 -0.0002399
12.9001 -0.0060637 -0.000237523
12.9424 -0.00602381 -0.000235173
12.9847 -0.00598424 -0.000232851
13.0271 -0.005945 -0.000230555
13.0696 -0.00590609 -0.000228287
13.1121 -0.00586749 -0.000226044
13.1547 -0.00582921 -0.000223827
13.1974 -0.00579125 -0.000221635
13.2402 -0.00575359 -0.000219469
13.283 -0.00571623 -0.000217327
13.3259 -0.00567918 -0.000215209
13.3689 -0.00564242 -0.000213115
13.4119 -0.00560596 -0.000211045
13.455 -0.00556979 -0.000208999
13.4982 -0.00553391 -0.000206975
13.5415 -0.00549831 -0.000204973
13.5848 -0.00546299 -0.000202994
13.6283 -0.00542795 -0.000201037
13.6718 -0.00539318 -0.000199102
13.7153 -0.00535869 -0.000197188
13.759 -0.00532446 -0.000195295
13.8028 -0.00529049 -0.000193423
13.8466 -0.00525679 -0.000191571
13.8905 -0.00522335 -0.00018974
13.9345 -0.00519016 -0.000187928
13.9786 -0.00515723 -0.000186136
14.0227 -0.00512455 -0.000184364
14.067 -0.00509211 -0.00018261
14.1113 -0.00505992 -0.000180875
14.1558 -0.00502797 -0.000179159
14.2003 -0.00499625 -0.000177461
14.2449 -0.00496478 -0.000175781
14.2896 -0.00493354 -0.000174119
14.3344 -0.00490252 -0.000172475
14.3793 -0.00487174 -0.000170848
14.4243 -0.00484118 -0.000169237
14.4693 -0.00481085 -0.000167644
14.5145 -0.00478073 -0.000166068
14.5598 -0.00475083 -0.000164507
14.6052 -0.00472115 -0.000162963
14.6506 -0.00469168 -0.000161435
14.6962 -0.00466242 -0.000159923
14.7419 -0.00463337 -0.000158426
14.7877 -0.00460453 -0.000156944
14.8336 -0.00457589 -0.000155477
14.8796 -0.00454745 -0.000154026
14.9257 -0.00451921 -0.000152589
14.9719 -0.00449116 -0.000151167
15.0182 -0.00446331 -0.000149758
15.0647 -0.00443565 -0.000148364
15.1112 -0.00440818 -0.000146984
15.1579 -0.0043809 -0.000145618
15.2047 -0.00435381 -0.000144265
15.2516 -0.00432689 -0.000142926
15.2986 -0.00430016 -0.0001416
15.3458 -0.00427361 -0.000140286
15.393 -0.00424723 -0.000138986
15.4404 -0.00422103 -0.000137698
15.488 -0.00419501 -0.000136423
15.5356 -0.00416915 -0.00013516
15.5834 -0.00414346 -0.00013391
15.6313 -0.00411794 -0.000132671
15.6794 -0.00409259 -0.000131444
15.7276 -0.00406739 -0.000130229
15.7759 -0.00404236 -0.000129026
15.8243 -0.00401749 -0.000127834
15.873 -0.00399278 -0.000126653
15.9217 -0.00396822 -0.000125483
15.9706 -0.00394381 -0.000124324
16.0197 -0.00391956 -0.000123176
16.0689 -0.00389545 -0.000122038
16.1182 -0.00387149 -0.000120911
16.1677 -0.00384768 -0.000119795
16.2174 -0.00382402 -0.000118688
16.2672 -0.00380049 -0.000117592
16.3172 -0.00377711 -0.000116506
16.3674 -0.00375386 -0.000115429
16.4177 -0.00373076 -0.000114363
16.4682 -0.00370778 -0.000113305
16.5189 -0.00368494 -0.000112257
16.5697 -0.00366224 -0.000111219
16.6208 -0.00363966 -0.000110189
16.672 -0.00361721 -0.000109169
16.7234 -0.00359489 -0.000108158
16.775 -0.00357269 -0.000107155
16.8268 -0.00355061 -0.000106161
16.8787 -0.00352866 -0.000105176
16.9309 -0.00350683 -0.000104199
16.9833 -0.00348511 -0.00010323
17.0359 -0.00346351 -0.00010227
17.0887 -0.00344202 -0.000101317
17.1418 -0.00342065 -0.000100373
17.195 -0.00339939 -9.94364e-05
17.2485 -0.00337823 -9.85076e-05
17.3022 -0.00335718 -9.75864e-05
17.3562 -0.00333624 -9.66727e-05
17.4104 -0.0033154 -9.57664e-05
17.4648 -0.00329467 -9.48674e-05
17.5195 -0.00327403 -9.39755e-05
17.5744 -0.00325349 -9.30907e-05
17.6296 -0.00323305 -9.22129e-05
17.6851 -0.0032127 -9.13419e-05
17.7408 -0.00319245 -9.04776e-05
17.7969 -0.00317229 -8.962e-05
17.8532 -0.00315221 -8.87688e-05
17.9098 -0.00313222 -8.79241e-05
17.9667 -0.00311232 -8.70857e-05
18.0239 -0.0030925 -8.62534e-05
18.0815 -0.00307276 -8.54272e-05
18.1393 -0.0030531 -8.4607e-05
18.1975 -0.00303352 -8.37926e-05
18.256 -0.00301401 -8.29839e-05
18.3149 -0.00299457 -8.21809e-05
18.3742 -0.0029752 -8.13834e-05
18.4338 -0.0029559 -8.05913e-05
18.4938 -0.00293667 -7.98044e-05
18.5542 -0.0029175 -7.90228e-05
18.615 -0.00289839 -7.82461e-05
18.6762 -0.00287934 -7.74744e-05
18.7379 -0.00286034 -7.67075e-05
18.8 -0.0028414 -7.59453e-05
18.8625 -0.0028225 -7.51876e-05
18.9255 -0.00280365 -7.44343e-05
18.9891 -0.00278485 -7.36854e-05
19.0531 -0.00276609 -7.29405e-05
19.1177 -0.00274736 -7.21997e-05
19.1828 -0.00272867 -7.14627e-05
19.2484 -0.00271 -7.07294e-05
19.3147 -0.00269136 -6.99997e-05
19.3816 -0.00267275 -6.92734e-05
19.4491 -0.00265415 -6.85503e-05
19.5173 -0.00263556 -6.78302e-05
19.5862 -0.00261698 -6.71129e-05
19.6558 -0.0025984 -6.63983e-05
19.7262 -0.00257982 -6.56862e-05
19.7974 -0.00256123 -6.49762e-05
19.8694 -0.00254262 -6.42682e-05
19.9423 -0.00252399 -6.3562e-05
20.0162 -0.00250533 -6.28571e-05
20.091 -0.00248663 -6.21535e-05
20.1669 -0.00246788 -6.14506e-05
20.244 -0.00244907 -6.07482e-05
20.3222 -0.00243018 -6.00459e-05
20.4016 -0.00241122 -5.93432e-05
20.4825 -0.00239215 -5.86396e-05
20.5648 -0.00237297 -5.79347e-05
20.6487 -0.00235366 -5.72277e-05
20.7344 -0.00233419 -5.65179e-05
20.8219 -0.00231454 -5.58047e-05
20.9115 -0.00229468 -5.50868e-05
21.0034 -0.00227457 -5.43634e-05
21.0979 -0.00225418 -5.36329e-05
21.1952 -0.00223345 -5.28936e-05
21.2959 -0.00221231 -5.21435e-05
21.4004 -0.0021907 -5.138e-05
21.5093 -0.00216848 -5.05994e-05
21.6237 -0.00214553 -4.97969e-05
21.7448 -0.00212162 -4.89656e-05
21.8747 -0.00209643 -4.8095e-05
22.0165 -0.00206942 -4.71672e-05
22.1768 -0.00203952 -4.61473e-05
22.3723 -0.00200393 -4.49431e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.5Lambda0.5Nc1Classic/GApTwoLoop.txt <==
-22.3723 -0.00200167 4.48423e-05
-22.1768 -0.00203719 4.6042e-05
-22.0165 -0.00206701 4.7058e-05
-21.8747 -0.00209396 4.79822e-05
-21.7448 -0.00211909 4.88495e-05
-21.6237 -0.00214295 4.96774e-05
-21.5093 -0.00216585 5.04768e-05
-21.4004 -0.00218801 5.12542e-05
-21.2959 -0.00220957 5.20147e-05
-21.1952 -0.00223066 5.27617e-05
-21.0979 -0.00225134 5.34979e-05
-21.0034 -0.00227168 5.42253e-05
-20.9115 -0.00229173 5.49458e-05
-20.8219 -0.00231154 5.56605e-05
-20.7344 -0.00233114 5.63708e-05
-20.6487 -0.00235056 5.70774e-05
-20.5648 -0.00236982 5.77814e-05
-20.4825 -0.00238895 5.84832e-05
-20.4016 -0.00240797 5.91837e-05
-20.3222 -0.00242688 5.98832e-05
-20.244 -0.00244571 6.05824e-05
-20.1669 -0.00246447 6.12816e-05
-20.091 -0.00248317 6.19813e-05
-20.0162 -0.00250182 6.26817e-05
-19.9423 -0.00252043 6.33833e-05
-19.8694 -0.00253901 6.40862e-05
-19.7974 -0.00255757 6.47909e-05
-19.7262 -0.0025761 6.54974e-05
-19.6558 -0.00259463 6.62062e-05
-19.5862 -0.00261316 6.69173e-05
-19.5173 -0.00263168 6.76311e-05
-19.4491 -0.00265021 6.83477e-05
-19.3816 -0.00266876 6.90673e-05
-19.3147 -0.00268732 6.979e-05
-19.2484 -0.0027059 7.05161e-05
-19.1828 -0.00272451 7.12457e-05
-19.1177 -0.00274315 7.19789e-05
-19.0531 -0.00276182 7.2716e-05
-18.9891 -0.00278052 7.3457e-05
-18.9255 -0.00279927 7.42021e-05
-18.8625 -0.00281806 7.49515e-05
-18.8 -0.00283689 7.57052e-05
-18.7379 -0.00285578 7.64635e-05
-18.6762 -0.00287471 7.72263e-05
-18.615 -0.0028937 7.79939e-05
-18.5542 -0.00291275 7.87663e-05
-18.4938 -0.00293186 7.95438e-05
-18.4338 -0.00295103 8.03264e-05
-18.3742 -0.00297027 8.11142e-05
-18.3149 -0.00298957 8.19073e-05
-18.256 -0.00300894 8.27059e-05
-18.1975 -0.00302838 8.351e-05
-18.1393 -0.0030479 8.43199e-05
-18.0815 -0.0030675 8.51354e-05
-18.0239 -0.00308717 8.5957e-05
-17.9667 -0.00310692 8.67844e-05
-17.9098 -0.00312675 8.76181e-05
-17.8532 -0.00314667 8.84579e-05
-17.7969 -0.00316668 8.93041e-05
-17.7408 -0.00318677 9.01567e-05
-17.6851 -0.00320695 9.10159e-05
-17.6296 -0.00322723 9.18817e-05
-17.5744 -0.00324759 9.27544e-05
-17.5195 -0.00326806 9.36338e-05
-17.4648 -0.00328862 9.45203e-05
-17.4104 -0.00330928 9.54138e-05
-17.3562 -0.00333004 9.63146e-05
-17.3022 -0.0033509 9.72226e-05
-17.2485 -0.00337187 9.81382e-05
-17.195 -0.00339295 9.90612e-05
-17.1418 -0.00341413 9.99919e-05
-17.0887 -0.00343542 0.00010093
-17.0359 -0.00345683 0.000101877
-16.9833 -0.00347835 0.000102831
-16.9309 -0.00349998 0.000103793
-16.8787 -0.00352173 0.000104764
-16.8268 -0.0035436 0.000105743
-16.775 -0.00356558 0.00010673
-16.7234 -0.00358769 0.000107727
-16.672 -0.00360993 0.000108731
-16.6208 -0.00363229 0.000109745
-16.5697 -0.00365477 0.000110767
-16.5189 -0.00367739 0.000111799
-16.4682 -0.00370013 0.000112839
-16.4177 -0.00372301 0.00011389
-16.3674 -0.00374602 0.000114949
-16.3172 -0.00376917 0.000116018
-16.2672 -0.00379246 0.000117097
-16.2174 -0.00381588 0.000118186
-16.1677 -0.00383945 0.000119284
-16.1182 -0.00386316 0.000120393
-16.0689 -0.00388701 0.000121512
-16.0197 -0.00391101 0.000122641
-15.9706 -0.00393516 0.000123781
-15.9217 -0.00395946 0.000124931
-15.873 -0.00398391 0.000126093
-15.8243 -0.00400852 0.000127265
-15.7759 -0.00403328 0.000128448
-15.7276 -0.0040582 0.000129643
-15.6794 -0.00408328 0.000130849
-15.6313 -0.00410852 0.000132067
-15.5834 -0.00413392 0.000133296
-15.5356 -0.00415949 0.000134537
-15.488 -0.00418523 0.00013579
-15.4404 -0.00421113 0.000137055
-15.393 -0.00423721 0.000138333
-15.3458 -0.00426346 0.000139623
-15.2986 -0.00428989 0.000140926
-15.2516 -0.00431649 0.000142242
-15.2047 -0.00434327 0.000143571
-15.1579 -0.00437024 0.000144913
-15.1112 -0.00439739 0.000146268
-15.0647 -0.00442472 0.000147637
-15.0182 -0.00445225 0.00014902
-14.9719 -0.00447996 0.000150416
-14.9257 -0.00450787 0.000151827
-14.8796 -0.00453597 0.000153252
-14.8336 -0.00456426 0.000154692
-14.7877 -0.00459276 0.000156146
-14.7419 -0.00462146 0.000157615
-14.6962 -0.00465036 0.000159099
-14.6506 -0.00467947 0.000160599
-14.6052 -0.00470878 0.000162114
-14.5598 -0.00473831 0.000163645
-14.5145 -0.00476805 0.000165191
-14.4693 -0.00479801 0.000166754
-14.4243 -0.00482818 0.000168333
-14.3793 -0.00485858 0.000169929
-14.3344 -0.00488919 0.000171542
-14.2896 -0.00492004 0.000173172
-14.2449 -0.00495111 0.000174819
-14.2003 -0.00498241 0.000176483
-14.1558 -0.00501395 0.000178166
-14.1113 -0.00504572 0.000179866
-14.067 -0.00507774 0.000181585
-14.0227 -0.00510999 0.000183322
-13.9786 -0.00514249 0.000185078
-13.9345 -0.00517524 0.000186854
-13.8905 -0.00520823 0.000188648
-13.8466 -0.00524148 0.000190462
-13.8028 -0.00527499 0.000192296
-13.759 -0.00530875 0.00019415
-13.7153 -0.00534278 0.000196025
-13.6718 -0.00537707 0.00019792
-13.6283 -0.00541163 0.000199836
-13.5848 -0.00544646 0.000201774
-13.5415 -0.00548157 0.000203733
-13.4982 -0.00551695 0.000205714
-13.455 -0.00555262 0.000207718
-13.4119 -0.00558857 0.000209744
-13.3689 -0.0056248 0.000211793
-13.3259 -0.00566133 0.000213865
-13.283 -0.00569815 0.000215961
-13.2402 -0.00573527 0.000218081
-13.1974 -0.00577269 0.000220225
-13.1547 -0.00581042 0.000222393
-13.1121 -0.00584845 0.000224587
-13.0696 -0.0058868 0.000226805
-13.0271 -0.00592546 0.00022905
-12.9847 -0.00596444 0.000231321
-12.9424 -0.00600375 0.000233618
-12.9001 -0.00604338 0.000235942
-12.8579 -0.00608334 0.000238293
-12.8158 -0.00612364 0.000240672
-12.7737 -0.00616428 0.000243079
-12.7317 -0.00620526 0.000245515
-12.6898 -0.00624659 0.000247979
-12.6479 -0.00628827 0.000250473
-12.6061 -0.0063303 0.000252997
-12.5643 -0.0063727 0.00025555
-12.5226 -0.00641546 0.000258135
-12.481 -0.00645859 0.000260751
-12.4394 -0.00650209 0.000263398
-12.3979 -0.00654598 0.000266078
-12.3565 -0.00659024 0.00026879
-12.3151 -0.00663489 0.000271536
-12.2738 -0.00667994 0.000274315
-12.2325 -0.00672538 0.000277128
-12.1913 -0.00677122 0.000279976
-12.1501 -0.00681747 0.000282859
-12.109 -0.00686414 0.000285778
-12.068 -0.00691122 0.000288733
-12.027 -0.00695872 0.000291726
-11.986 -0.00700665 0.000294756
-11.9452 -0.00705501 0.000297824
-11.9043 -0.00710382 0.00030093
-11.8636 -0.00715306 0.000304076
-11.8228 -0.00720276 0.000307262
-11.7822 -0.00725292 0.000310488
-11.7415 -0.00730353 0.000313756
-11.701 -0.00735461 0.000317066
-11.6605 -0.00740617 0.000320418
-11.62 -0.00745821 0.000323813
-11.5796 -0.00751073 0.000327252
-11.5392 -0.00756374 0.000330737
-11.4989 -0.00761725 0.000334266
-11.4587 -0.00767127 0.000337842
-11.4184 -0.0077258 0.000341464
-11.3783 -0.00778085 0.000345135
-11.3381 -0.00783642 0.000348853
-11.2981 -0.00789253 0.000352621
-11.2581 -0.00794917 0.000356439
-11.2181 -0.00800636 0.000360308
-11.1781 -0.0080641 0.000364229
-11.1383 -0.00812241 0.000368203
-11.0984 -0.00818128 0.000372229
-11.0586 -0.00824073 0.000376311
-11.0189 -0.00830077 0.000380448
-10.9792 -0.00836139 0.000384641
-10.9395 -0.00842262 0.000388891
-10.8999 -0.00848445 0.0003932
-10.8603 -0.00854691 0.000397568
-10.8208 -0.00860998 0.000401996
-10.7813 -0.00867369 0.000406486
-10.7418 -0.00873804 0.000411038
-10.7024 -0.00880304 0.000415653
-10.6631 -0.00886871 0.000420333
-10.6238 -0.00893504 0.000425079
-10.5845 -0.00900205 0.000429892
-10.5452 -0.00906975 0.000434772
-10.506 -0.00913814 0.000439723
-10.4669 -0.00920725 0.000444743
-10.4278 -0.00927707 0.000449836
-10.3887 -0.00934762 0.000455001
-10.3496 -0.00941891 0.000460241
-10.3106 -0.00949094 0.000465556
-10.2717 -0.00956374 0.000470949
-10.2328 -0.00963731 0.00047642
-10.1939 -0.00971166 0.000481971
-10.155 -0.0097868 0.000487603
-10.1162 -0.00986275 0.000493319
-10.0774 -0.00993951 0.000499118
-10.0387 -0.0100171 0.000505004
-10 -0.0100955 0.000510977
-9.96134 -0.0101748 0.00051704
-9.92271 -0.010255 0.000523193
-9.88412 -0.010336 0.000529439
-9.84557 -0.0104179 0.000535779
-9.80704 -0.0105008 0.000542216
-9.76856 -0.0105845 0.00054875
-9.73011 -0.0106692 0.000555385
-9.69169 -0.0107548 0.00056212
-9.65331 -0.0108414 0.00056896
-9.61496 -0.0109289 0.000575906
-9.57664 -0.0110175 0.000582959
-9.53836 -0.0111071 0.000590122
-9.50011 -0.0111976 0.000597397
-9.46189 -0.0112893 0.000604786
-9.42371 -0.0113819 0.000612292
-9.38556 -0.0114757 0.000619916
-9.34744 -0.0115705 0.000627662
-9.30935 -0.0116664 0.000635531
-9.2713 -0.0117635 0.000643526
-9.23327 -0.0118617 0.000651649
-9.19528 -0.011961 0.000659904
-9.15732 -0.0120615 0.000668292
-9.11939 -0.0121633 0.000676818
-9.08149 -0.0122662 0.000685482
-9.04362 -0.0123704 0.000694288
-9.00578 -0.0124758 0.000703239
-8.96797 -0.0125825 0.000712339
-8.93019 -0.0126905 0.00072159
-8.89244 -0.0127998 0.000730995
-8.85471 -0.0129104 0.000740557
-8.81702 -0.0130224 0.000750281
-8.77936 -0.0131358 0.000760168
-8.74172 -0.0132506 0.000770224
-8.70412 -0.0133668 0.00078045
-8.66654 -0.0134845 0.000790853
-8.62899 -0.0136037 0.000801433
-8.59146 -0.0137243 0.000812196
-8.55397 -0.0138465 0.000823145
-8.5165 -0.0139703 0.000834286
-8.47906 -0.0140956 0.000845621
-8.44165 -0.0142225 0.000857155
-8.40426 -0.0143511 0.000868892
-8.3669 -0.0144814 0.000880839
-8.32956 -0.0146133 0.000892996
-8.29226 -0.014747 0.000905373
-8.25497 -0.0148824 0.00091797
-8.21772 -0.0150196 0.000930796
-8.18049 -0.0151586 0.000943853
-8.14328 -0.0152995 0.000957149
-8.1061 -0.0154423 0.000970688
-8.06895 -0.015587 0.000984476
-8.03182 -0.0157336 0.000998518
-7.99471 -0.0158823 0.00101282
-7.95763 -0.0160329 0.00102739
-7.92058 -0.0161857 0.00104223
-7.88355 -0.0163405 0.00105735
-7.84654 -0.0164975 0.00107276
-7.80955 -0.0166566 0.00108846
-7.77259 -0.016818 0.00110446
-7.73566 -0.0169817 0.00112077
-7.69874 -0.0171476 0.00113739
-7.66185 -0.0173159 0.00115433
-7.62498 -0.0174866 0.00117161
-7.58814 -0.0176598 0.00118922
-7.55132 -0.0178354 0.00120718
-7.51452 -0.0180136 0.00122549
-7.47774 -0.0181944 0.00124417
-7.44099 -0.0183778 0.00126322
-7.40425 -0.0185639 0.00128265
-7.36754 -0.0187528 0.00130247
-7.33085 -0.0189444 0.0013227
-7.29418 -0.0191389 0.00134333
-7.25754 -0.0193364 0.0013644
-7.22091 -0.0195368 0.00138589
-7.18431 -0.0197402 0.00140783
-7.14772 -0.0199467 0.00143023
-7.11116 -0.0201564 0.0014531
-7.07462 -0.0203694 0.00147644
-7.0381 -0.0205856 0.00150028
-7.00159 -0.0208052 0.00152463
-6.96511 -0.0210282 0.0015495
-6.92865 -0.0212547 0.00157491
-6.89221 -0.0214848 0.00160086
-6.85579 -0.0217186 0.00162738
-6.81938 -0.0219561 0.00165448
-6.783 -0.0221974 0.00168218
-6.74664 -0.0224427 0.00171049
-6.71029 -0.0226919 0.00173943
-6.67397 -0.0229452 0.00176902
-6.63766 -0.0232026 0.00179927
-6.60137 -0.0234644 0.00183021
-6.5651 -0.0237304 0.00186185
-6.52885 -0.024001 0.00189423
-6.49262 -0.024276 0.00192734
-6.4564 -0.0245558 0.00196123
-6.42021 -0.0248403 0.00199591
-6.38403 -0.0251297 0.00203141
-6.34786 -0.025424 0.00206774
-6.31172 -0.0257235 0.00210494
-6.27559 -0.0260282 0.00214302
-6.23949 -0.0263382 0.00218203
-6.20339 -0.0266538 0.00222198
-6.16732 -0.0269749 0.00226292
-6.13126 -0.0273018 0.00230485
-6.09522 -0.0276345 0.00234782
-6.05919 -0.0279733 0.00239186
-6.02319 -0.0283183 0.00243701
-5.9872 -0.0286695 0.0024833
-5.95122 -0.0290273 0.00253076
-5.91526 -0.0293917 0.00257944
-5.87932 -0.029763 0.00262938
-5.84339 -0.0301412 0.00268061
-5.80748 -0.0305266 0.00273318
-5.77158 -0.0309194 0.00278713
-5.7357 -0.0313197 0.00284251
-5.69984 -0.0317277 0.00289938
-5.66399 -0.0321437 0.00295777
-5.62815 -0.0325679 0.00301775
-5.59233 -0.0330004 0.00307937
-5.55653 -0.0334415 0.00314268
-5.52074 -0.0338915 0.00320775
-5.48497 -0.0343505 0.00327464
-5.4492 -0.0348189 0.00334342
-5.41346 -0.0352968 0.00341415
-5.37773 -0.0357846 0.0034869
-5.34201 -0.0362826 0.00356176
-5.30631 -0.0367909 0.0036388
-5.27062 -0.03731 0.0037181
-5.23494 -0.0378401 0.00379975
-5.19928 -0.0383815 0.00388383
-5.16363 -0.0389346 0.00397045
-5.128 -0.0394998 0.00405971
-5.09237 -0.0400773 0.0041517
-5.05677 -0.0406675 0.00424654
-5.02117 -0.0412709 0.00434435
-4.98559 -0.0418879 0.00444524
-4.95002 -0.0425187 0.00454934
-4.91446 -0.043164 0.00465679
-4.87892 -0.0438241 0.00476774
-4.84339 -0.0444995 0.00488231
-4.80787 -0.0451906 0.0050007
-4.77237 -0.0458981 0.00512303
-4.73687 -0.0466224 0.00524952
-4.70139 -0.047364 0.00538032
-4.66592 -0.0481236 0.00551566
-4.63046 -0.0489017 0.00565572
-4.59502 -0.049699 0.00580075
-4.55958 -0.050516 0.00595096
-4.52416 -0.0513536 0.00610662
-4.48875 -0.0522123 0.00626797
-4.45335 -0.0530929 0.00643533
-4.41797 -0.0539962 0.00660896
-4.38259 -0.0549229 0.00678922
-4.34722 -0.055874 0.00697641
-4.31187 -0.0568503 0.00717095
-4.27653 -0.0578526 0.00737318
-4.24119 -0.058882 0.00758356
-4.20587 -0.0599394 0.00780251
-4.17056 -0.0610259 0.00803054
-4.13526 -0.0621426 0.00826813
-4.09997 -0.0632905 0.00851589
-4.06469 -0.0644709 0.00877436
-4.02942 -0.065685 0.00904424
-3.99416 -0.066934 0.00932619
-3.95891 -0.0682194 0.00962098
-3.92367 -0.0695424 0.00992939
-3.88844 -0.0709046 0.0102523
-3.85322 -0.0723075 0.0105907
-3.81801 -0.0737525 0.0109456
-3.7828 -0.0752414 0.0113181
-3.74761 -0.0767757 0.0117093
-3.71243 -0.0783573 0.0121205
-3.67726 -0.0799878 0.0125532
-3.64209 -0.0816691 0.0130087
-3.60694 -0.0834031 0.0134888
-3.57179 -0.0851915 0.0139949
-3.53665 -0.0870363 0.014529
-3.50152 -0.0889395 0.0150929
-3.4664 -0.0909029 0.0156887
-3.43129 -0.0929286 0.0163183
-3.39619 -0.0950184 0.0169839
-3.36109 -0.0971744 0.0176878
-3.32601 -0.0993985 0.0184321
-3.29093 -0.101693 0.019219
-3.25586 -0.104059 0.0200508
-3.2208 -0.1065 0.0209296
-3.18574 -0.109018 0.0218575
-3.1507 -0.111615 0.0228364
-3.11566 -0.114294 0.0238683
-3.08063 -0.117058 0.0249549
-3.0456 -0.119912 0.0260982
-3.01059 -0.122859 0.0272998
-2.97558 -0.125904 0.028562
-2.94058 -0.129054 0.0298868
-2.90558 -0.132315 0.031277
-2.87059 -0.135694 0.0327357
-2.83561 -0.139199 0.0342668
-2.80064 -0.142841 0.0358751
-2.76567 -0.146627 0.0375663
-2.73071 -0.15057 0.0393472
-2.69576 -0.154679 0.0412258
-2.66081 -0.158967 0.0432113
-2.62587 -0.163447 0.0453144
-2.59094 -0.16813 0.047547
-2.55601 -0.17303 0.0499229
-2.52109 -0.178162 0.0524572
-2.48617 -0.183539 0.0551668
-2.45126 -0.189176 0.0580706
-2.41636 -0.19509 0.0611896
-2.38146 -0.201296 0.0645471
-2.34657 -0.207812 0.0681693
-2.31168 -0.214654 0.0720848
-2.2768 -0.221842 0.0763265
-2.24192 -0.229395 0.0809302
-2.20705 -0.237332 0.085937
-2.17219 -0.245673 0.0913922
-2.13733 -0.254438 0.0973478
-2.10247 -0.263647 0.103861
-2.06762 -0.273319 0.110999
-2.03278 -0.283473 0.118834
-1.99794 -0.294125 0.127451
-1.9631 -0.305288 0.136943
-1.92827 -0.31697 0.147419
-1.89345 -0.329173 0.158998
-1.85862 -0.341893 0.171816
-1.82381 -0.35511 0.186025
-1.78899 -0.368794 0.201795
-1.75419 -0.382892 0.219315
-1.71938 -0.397328 0.238792
-1.68458 -0.411996 0.260454
-1.64979 -0.426749 0.284545
-1.61499 -0.441398 0.311324
-1.58021 -0.455693 0.341058
-1.54542 -0.469325 0.374014
-1.51064 -0.481906 0.410453
-1.47586 -0.492971 0.450604
-1.44109 -0.501964 0.494656
-1.40632 -0.508249 0.542729
-1.37155 -0.511102 0.594852
-1.33679 -0.509737 0.650942
-1.30203 -0.50331 0.710771
-1.26727 -0.490963 0.773961
-1.23251 -0.47183 0.839962
-1.19776 -0.445096 0.908057
-1.16301 -0.409994 0.977351
-1.12827 -0.365861 1.04679
-1.09352 -0.312128 1.11515
-1.05878 -0.248378 1.18103
-1.02405 -0.174355 1.24283
-0.989309 -0.0900495 1.29879
-0.954576 0.00423002 1.34692
-0.919844 0.107732 1.38512
-0.885115 0.219142 1.41121
-0.850388 0.336498 1.42321
-0.815663 0.457156 1.41951
-0.78094 0.577923 1.39918
-0.746219 0.695258 1.36224
-0.711499 0.80568 1.30973
-0.676781 0.906105 1.2437
-0.642065 0.994257 1.16697
-0.60735 1.0688 1.08278
-0.572637 1.12944 0.994429
-0.537925 1.17673 0.904893
-0.503214 1.21192 0.816644
-0.468504 1.23662 0.731541
-0.433796 1.25262 0.650818
-0.399089 1.26169 0.575182
-0.364382 1.26547 0.504889
-0.329676 1.26539 0.43989
-0.294972 1.26269 0.379888
-0.260267 1.25835 0.324468
-0.225564 1.25317 0.273106
-0.190861 1.24779 0.225261
-0.156158 1.24269 0.180358
-0.121456 1.23822 0.137846
-0.0867541 1.23466 0.0971628
-0.0520524 1.23219 0.0577845
-0.0173508 1.23093 0.0191738
0.0173508 1.23093 -0.0191738
0.0520524 1.23219 -0.0577845
0.0867541 1.23466 -0.0971628
0.121456 1.23822 -0.137846
0.156158 1.24269 -0.180358
0.190861 1.24779 -0.225261
0.225564 1.25317 -0.273106
0.260267 1.25835 -0.324468
0.294972 1.26269 -0.379888
0.329676 1.26539 -0.43989
0.364382 1.26547 -0.504889
0.399089 1.26169 -0.575182
0.433796 1.25262 -0.650818
0.468504 1.23662 -0.731541
0.503214 1.21192 -0.816644
0.537925 1.17673 -0.904893
0.572637 1.12944 -0.994429
0.60735 1.0688 -1.08278
0.642065 0.994257 -1.16697
0.676781 0.906105 -1.2437
0.711499 0.80568 -1.30973
0.746219 0.695258 -1.36224
0.78094 0.577923 -1.39918
0.815663 0.457156 -1.41951
0.850388 0.336498 -1.42321
0.885115 0.219142 -1.41121
0.919844 0.107732 -1.38512
0.954576 0.00423002 -1.34692
0.989309 -0.0900495 -1.29879
1.02405 -0.174355 -1.24283
1.05878 -0.248378 -1.18103
1.09352 -0.312128 -1.11515
1.12827 -0.365861 -1.04679
1.16301 -0.409994 -0.977351
1.19776 -0.445096 -0.908057
1.23251 -0.47183 -0.839962
1.26727 -0.490963 -0.773961
1.30203 -0.50331 -0.710771
1.33679 -0.509737 -0.650942
1.37155 -0.511102 -0.594852
1.40632 -0.508249 -0.542729
1.44109 -0.501964 -0.494656
1.47586 -0.492971 -0.450604
1.51064 -0.481906 -0.410453
1.54542 -0.469325 -0.374014
1.58021 -0.455693 -0.341058
1.61499 -0.441398 -0.311324
1.64979 -0.426749 -0.284545
1.68458 -0.411996 -0.260454
1.71938 -0.397328 -0.238792
1.75419 -0.382892 -0.219315
1.78899 -0.368794 -0.201795
1.82381 -0.35511 -0.186025
1.85862 -0.341893 -0.171816
1.89345 -0.329173 -0.158998
1.92827 -0.31697 -0.147419
1.9631 -0.305288 -0.136943
1.99794 -0.294125 -0.127451
2.03278 -0.283473 -0.118834
2.06762 -0.273319 -0.110999
2.10247 -0.263647 -0.103861
2.13733 -0.254438 -0.0973478
2.17219 -0.245673 -0.0913922
2.20705 -0.237332 -0.085937
2.24192 -0.229395 -0.0809302
2.2768 -0.221842 -0.0763265
2.31168 -0.214654 -0.0720848
2.34657 -0.207812 -0.0681693
2.38146 -0.201296 -0.0645471
2.41636 -0.19509 -0.0611896
2.45126 -0.189176 -0.0580706
2.48617 -0.183539 -0.0551668
2.52109 -0.178162 -0.0524572
2.55601 -0.17303 -0.0499229
2.59094 -0.16813 -0.047547
2.62587 -0.163447 -0.0453144
2.66081 -0.158967 -0.0432113
2.69576 -0.154679 -0.0412258
2.73071 -0.15057 -0.0393472
2.76567 -0.146627 -0.0375663
2.80064 -0.142841 -0.0358751
2.83561 -0.139199 -0.0342668
2.87059 -0.135694 -0.0327357
2.90558 -0.132315 -0.031277
2.94058 -0.129054 -0.0298868
2.97558 -0.125904 -0.028562
3.01059 -0.122859 -0.0272998
3.0456 -0.119912 -0.0260982
3.08063 -0.117058 -0.0249549
3.11566 -0.114294 -0.0238683
3.1507 -0.111615 -0.0228364
3.18574 -0.109018 -0.0218575
3.2208 -0.1065 -0.0209296
3.25586 -0.104059 -0.0200508
3.29093 -0.101693 -0.019219
3.32601 -0.0993985 -0.0184321
3.36109 -0.0971744 -0.0176878
3.39619 -0.0950184 -0.0169839
3.43129 -0.0929286 -0.0163183
3.4664 -0.0909029 -0.0156887
3.50152 -0.0889395 -0.0150929
3.53665 -0.0870363 -0.014529
3.57179 -0.0851915 -0.0139949
3.60694 -0.0834031 -0.0134888
3.64209 -0.0816691 -0.0130087
3.67726 -0.0799878 -0.0125532
3.71243 -0.0783573 -0.0121205
3.74761 -0.0767757 -0.0117093
3.7828 -0.0752414 -0.0113181
3.81801 -0.0737525 -0.0109456
3.85322 -0.0723075 -0.0105907
3.88844 -0.0709046 -0.0102523
3.92367 -0.0695424 -0.00992939
3.95891 -0.0682194 -0.00962098
3.99416 -0.066934 -0.00932619
4.02942 -0.065685 -0.00904424
4.06469 -0.0644709 -0.00877436
4.09997 -0.0632905 -0.00851589
4.13526 -0.0621426 -0.00826813
4.17056 -0.0610259 -0.00803054
4.20587 -0.0599394 -0.00780251
4.24119 -0.058882 -0.00758356
4.27653 -0.0578526 -0.00737318
4.31187 -0.0568503 -0.00717095
4.34722 -0.055874 -0.00697641
4.38259 -0.0549229 -0.00678922
4.41797 -0.0539962 -0.00660896
4.45335 -0.0530929 -0.00643533
4.48875 -0.0522123 -0.00626797
4.52416 -0.0513536 -0.00610662
4.55958 -0.050516 -0.00595096
4.59502 -0.049699 -0.00580075
4.63046 -0.0489017 -0.00565572
4.66592 -0.0481236 -0.00551566
4.70139 -0.047364 -0.00538032
4.73687 -0.0466224 -0.00524952
4.77237 -0.0458981 -0.00512303
4.80787 -0.0451906 -0.0050007
4.84339 -0.0444995 -0.00488231
4.87892 -0.0438241 -0.00476774
4.91446 -0.043164 -0.00465679
4.95002 -0.0425187 -0.00454934
4.98559 -0.0418879 -0.00444524
5.02117 -0.0412709 -0.00434435
5.05677 -0.0406675 -0.00424654
5.09237 -0.0400773 -0.0041517
5.128 -0.0394998 -0.00405971
5.16363 -0.0389346 -0.00397045
5.19928 -0.0383815 -0.00388383
5.23494 -0.0378401 -0.00379975
5.27062 -0.03731 -0.0037181
5.30631 -0.0367909 -0.0036388
5.34201 -0.0362826 -0.00356176
5.37773 -0.0357846 -0.0034869
5.41346 -0.0352968 -0.00341415
5.4492 -0.0348189 -0.00334342
5.48497 -0.0343505 -0.00327464
5.52074 -0.0338915 -0.00320775
5.55653 -0.0334415 -0.00314268
5.59233 -0.0330004 -0.00307937
5.62815 -0.0325679 -0.00301775
5.66399 -0.0321437 -0.00295777
5.69984 -0.0317277 -0.00289938
5.7357 -0.0313197 -0.00284251
5.77158 -0.0309194 -0.00278713
5.80748 -0.0305266 -0.00273318
5.84339 -0.0301412 -0.00268061
5.87932 -0.029763 -0.00262938
5.91526 -0.0293917 -0.00257944
5.95122 -0.0290273 -0.00253076
5.9872 -0.0286695 -0.0024833
6.02319 -0.0283183 -0.00243701
6.05919 -0.0279733 -0.00239186
6.09522 -0.0276345 -0.00234782
6.13126 -0.0273018 -0.00230485
6.16732 -0.0269749 -0.00226292
6.20339 -0.0266538 -0.00222198
6.23949 -0.0263382 -0.00218203
6.27559 -0.0260282 -0.00214302
6.31172 -0.0257235 -0.00210494
6.34786 -0.025424 -0.00206774
6.38403 -0.0251297 -0.00203141
6.42021 -0.0248403 -0.00199591
6.4564 -0.0245558 -0.00196123
6.49262 -0.024276 -0.00192734
6.52885 -0.024001 -0.00189423
6.5651 -0.0237304 -0.00186185
6.60137 -0.0234644 -0.00183021
6.63766 -0.0232026 -0.00179927
6.67397 -0.0229452 -0.00176902
6.71029 -0.0226919 -0.00173943
6.74664 -0.0224427 -0.00171049
6.783 -0.0221974 -0.00168218
6.81938 -0.0219561 -0.00165448
6.85579 -0.0217186 -0.00162738
6.89221 -0.0214848 -0.00160086
6.92865 -0.0212547 -0.00157491
6.96511 -0.0210282 -0.0015495
7.00159 -0.0208052 -0.00152463
7.0381 -0.0205856 -0.00150028
7.07462 -0.0203694 -0.00147644
7.11116 -0.0201564 -0.0014531
7.14772 -0.0199467 -0.00143023
7.18431 -0.0197402 -0.00140783
7.22091 -0.0195368 -0.00138589
7.25754 -0.0193364 -0.0013644
7.29418 -0.0191389 -0.00134333
7.33085 -0.0189444 -0.0013227
7.36754 -0.0187528 -0.00130247
7.40425 -0.0185639 -0.00128265
7.44099 -0.0183778 -0.00126322
7.47774 -0.0181944 -0.00124417
7.51452 -0.0180136 -0.00122549
7.55132 -0.0178354 -0.00120718
7.58814 -0.0176598 -0.00118922
7.62498 -0.0174866 -0.00117161
7.66185 -0.0173159 -0.00115433
7.69874 -0.0171476 -0.00113739
7.73566 -0.0169817 -0.00112077
7.77259 -0.016818 -0.00110446
7.80955 -0.0166566 -0.00108846
7.84654 -0.0164975 -0.00107276
7.88355 -0.0163405 -0.00105735
7.92058 -0.0161857 -0.00104223
7.95763 -0.0160329 -0.00102739
7.99471 -0.0158823 -0.00101282
8.03182 -0.0157336 -0.000998518
8.06895 -0.015587 -0.000984476
8.1061 -0.0154423 -0.000970688
8.14328 -0.0152995 -0.000957149
8.18049 -0.0151586 -0.000943853
8.21772 -0.0150196 -0.000930796
8.25497 -0.0148824 -0.00091797
8.29226 -0.014747 -0.000905373
8.32956 -0.0146133 -0.000892996
8.3669 -0.0144814 -0.000880839
8.40426 -0.0143511 -0.000868892
8.44165 -0.0142225 -0.000857155
8.47906 -0.0140956 -0.000845621
8.5165 -0.0139703 -0.000834286
8.55397 -0.0138465 -0.000823145
8.59146 -0.0137243 -0.000812196
8.62899 -0.0136037 -0.000801433
8.66654 -0.0134845 -0.000790853
8.70412 -0.0133668 -0.00078045
8.74172 -0.0132506 -0.000770224
8.77936 -0.0131358 -0.000760168
8.81702 -0.0130224 -0.000750281
8.85471 -0.0129104 -0.000740557
8.89244 -0.0127998 -0.000730995
8.93019 -0.0126905 -0.00072159
8.96797 -0.0125825 -0.000712339
9.00578 -0.0124758 -0.000703239
9.04362 -0.0123704 -0.000694288
9.08149 -0.0122662 -0.000685482
9.11939 -0.0121633 -0.000676818
9.15732 -0.0120615 -0.000668292
9.19528 -0.011961 -0.000659904
9.23327 -0.0118617 -0.000651649
9.2713 -0.0117635 -0.000643526
9.30935 -0.0116664 -0.000635531
9.34744 -0.0115705 -0.000627662
9.38556 -0.0114757 -0.000619916
9.42371 -0.0113819 -0.000612292
9.46189 -0.0112893 -0.000604786
9.50011 -0.0111976 -0.000597397
9.53836 -0.0111071 -0.000590122
9.57664 -0.0110175 -0.000582959
9.61496 -0.0109289 -0.000575906
9.65331 -0.0108414 -0.00056896
9.69169 -0.0107548 -0.00056212
9.73011 -0.0106692 -0.000555385
9.76856 -0.0105845 -0.00054875
9.80704 -0.0105008 -0.000542216
9.84557 -0.0104179 -0.000535779
9.88412 -0.010336 -0.000529439
9.92271 -0.010255 -0.000523193
9.96134 -0.0101748 -0.00051704
10 -0.0100955 -0.000510977
10.0387 -0.0100171 -0.000505004
10.0774 -0.00993951 -0.000499118
10.1162 -0.00986275 -0.000493319
10.155 -0.0097868 -0.000487603
10.1939 -0.00971166 -0.000481971
10.2328 -0.00963731 -0.00047642
10.2717 -0.00956374 -0.000470949
10.3106 -0.00949094 -0.000465556
10.3496 -0.00941891 -0.000460241
10.3887 -0.00934762 -0.000455001
10.4278 -0.00927707 -0.000449836
10.4669 -0.00920725 -0.000444743
10.506 -0.00913814 -0.000439723
10.5452 -0.00906975 -0.000434772
10.5845 -0.00900205 -0.000429892
10.6238 -0.00893504 -0.000425079
10.6631 -0.00886871 -0.000420333
10.7024 -0.00880304 -0.000415653
10.7418 -0.00873804 -0.000411038
10.7813 -0.00867369 -0.000406486
10.8208 -0.00860998 -0.000401996
10.8603 -0.00854691 -0.000397568
10.8999 -0.00848445 -0.0003932
10.9395 -0.00842262 -0.000388891
10.9792 -0.00836139 -0.000384641
11.0189 -0.00830077 -0.000380448
11.0586 -0.00824073 -0.000376311
11.0984 -0.00818128 -0.000372229
11.1383 -0.00812241 -0.000368203
11.1781 -0.0080641 -0.000364229
11.2181 -0.00800636 -0.000360308
11.2581 -0.00794917 -0.000356439
11.2981 -0.00789253 -0.000352621
11.3381 -0.00783642 -0.000348853
11.3783 -0.00778085 -0.000345135
11.4184 -0.0077258 -0.000341464
11.4587 -0.00767127 -0.000337842
11.4989 -0.00761725 -0.000334266
11.5392 -0.00756374 -0.000330737
11.5796 -0.00751073 -0.000327252
11.62 -0.00745821 -0.000323813
11.6605 -0.00740617 -0.000320418
11.701 -0.00735461 -0.000317066
11.7415 -0.00730353 -0.000313756
11.7822 -0.00725292 -0.000310488
11.8228 -0.00720276 -0.000307262
11.8636 -0.00715306 -0.000304076
11.9043 -0.00710382 -0.00030093
11.9452 -0.00705501 -0.000297824
11.986 -0.00700665 -0.000294756
12.027 -0.00695872 -0.000291726
12.068 -0.00691122 -0.000288733
12.109 -0.00686414 -0.000285778
12.1501 -0.00681747 -0.000282859
12.1913 -0.00677122 -0.000279976
12.2325 -0.00672538 -0.000277128
12.2738 -0.00667994 -0.000274315
12.3151 -0.00663489 -0.000271536
12.3565 -0.00659024 -0.00026879
12.3979 -0.00654598 -0.000266078
12.4394 -0.00650209 -0.000263398
12.481 -0.00645859 -0.000260751
12.5226 -0.00641546 -0.000258135
12.5643 -0.0063727 -0.00025555
12.6061 -0.0063303 -0.000252997
12.6479 -0.00628827 -0.000250473
12.6898 -0.00624659 -0.000247979
12.7317 -0.00620526 -0.000245515
12.7737 -0.00616428 -0.000243079
12.8158 -0.00612364 -0.000240672
12.8579 -0.00608334 -0.000238293
12.9001 -0.00604338 -0.000235942
12.9424 -0.00600375 -0.000233618
12.9847 -0.00596444 -0.000231321
13.0271 -0.00592546 -0.00022905
13.0696 -0.0058868 -0.000226805
13.1121 -0.00584845 -0.000224587
13.1547 -0.00581042 -0.000222393
13.1974 -0.00577269 -0.000220225
13.2402 -0.00573527 -0.000218081
13.283 -0.00569815 -0.000215961
13.3259 -0.00566133 -0.000213865
13.3689 -0.0056248 -0.000211793
13.4119 -0.00558857 -0.000209744
13.455 -0.00555262 -0.000207718
13.4982 -0.00551695 -0.000205714
13.5415 -0.00548157 -0.000203733
13.5848 -0.00544646 -0.000201774
13.6283 -0.00541163 -0.000199836
13.6718 -0.00537707 -0.00019792
13.7153 -0.00534278 -0.000196025
13.759 -0.00530875 -0.00019415
13.8028 -0.00527499 -0.000192296
13.8466 -0.00524148 -0.000190462
13.8905 -0.00520823 -0.000188648
13.9345 -0.00517524 -0.000186854
13.9786 -0.00514249 -0.000185078
14.0227 -0.00510999 -0.000183322
14.067 -0.00507774 -0.000181585
14.1113 -0.00504572 -0.000179866
14.1558 -0.00501395 -0.000178166
14.2003 -0.00498241 -0.000176483
14.2449 -0.00495111 -0.000174819
14.2896 -0.00492004 -0.000173172
14.3344 -0.00488919 -0.000171542
14.3793 -0.00485858 -0.000169929
14.4243 -0.00482818 -0.000168333
14.4693 -0.00479801 -0.000166754
14.5145 -0.00476805 -0.000165191
14.5598 -0.00473831 -0.000163645
14.6052 -0.00470878 -0.000162114
14.6506 -0.00467947 -0.000160599
14.6962 -0.00465036 -0.000159099
14.7419 -0.00462146 -0.000157615
14.7877 -0.00459276 -0.000156146
14.8336 -0.00456426 -0.000154692
14.8796 -0.00453597 -0.000153252
14.9257 -0.00450787 -0.000151827
14.9719 -0.00447996 -0.000150416
15.0182 -0.00445225 -0.00014902
15.0647 -0.00442472 -0.000147637
15.1112 -0.00439739 -0.000146268
15.1579 -0.00437024 -0.000144913
15.2047 -0.00434327 -0.000143571
15.2516 -0.00431649 -0.000142242
15.2986 -0.00428989 -0.000140926
15.3458 -0.00426346 -0.000139623
15.393 -0.00423721 -0.000138333
15.4404 -0.00421113 -0.000137055
15.488 -0.00418523 -0.00013579
15.5356 -0.00415949 -0.000134537
15.5834 -0.00413392 -0.000133296
15.6313 -0.00410852 -0.000132067
15.6794 -0.00408328 -0.000130849
15.7276 -0.0040582 -0.000129643
15.7759 -0.00403328 -0.000128448
15.8243 -0.00400852 -0.000127265
15.873 -0.00398391 -0.000126093
15.9217 -0.00395946 -0.000124931
15.9706 -0.00393516 -0.000123781
16.0197 -0.00391101 -0.000122641
16.0689 -0.00388701 -0.000121512
16.1182 -0.00386316 -0.000120393
16.1677 -0.00383945 -0.000119284
16.2174 -0.00381588 -0.000118186
16.2672 -0.00379246 -0.000117097
16.3172 -0.00376917 -0.000116018
16.3674 -0.00374602 -0.000114949
16.4177 -0.00372301 -0.00011389
16.4682 -0.00370013 -0.000112839
16.5189 -0.00367739 -0.000111799
16.5697 -0.00365477 -0.000110767
16.6208 -0.00363229 -0.000109745
16.672 -0.00360993 -0.000108731
16.7234 -0.00358769 -0.000107727
16.775 -0.00356558 -0.00010673
16.8268 -0.0035436 -0.000105743
16.8787 -0.00352173 -0.000104764
16.9309 -0.00349998 -0.000103793
16.9833 -0.00347835 -0.000102831
17.0359 -0.00345683 -0.000101877
17.0887 -0.00343542 -0.00010093
17.1418 -0.00341413 -9.99919e-05
17.195 -0.00339295 -9.90612e-05
17.2485 -0.00337187 -9.81382e-05
17.3022 -0.0033509 -9.72226e-05
17.3562 -0.00333004 -9.63146e-05
17.4104 -0.00330928 -9.54138e-05
17.4648 -0.00328862 -9.45203e-05
17.5195 -0.00326806 -9.36338e-05
17.5744 -0.00324759 -9.27544e-05
17.6296 -0.00322723 -9.18817e-05
17.6851 -0.00320695 -9.10159e-05
17.7408 -0.00318677 -9.01567e-05
17.7969 -0.00316668 -8.93041e-05
17.8532 -0.00314667 -8.84579e-05
17.9098 -0.00312675 -8.76181e-05
17.9667 -0.00310692 -8.67844e-05
18.0239 -0.00308717 -8.5957e-05
18.0815 -0.0030675 -8.51354e-05
18.1393 -0.0030479 -8.43199e-05
18.1975 -0.00302838 -8.351e-05
18.256 -0.00300894 -8.27059e-05
18.3149 -0.00298957 -8.19073e-05
18.3742 -0.00297027 -8.11142e-05
18.4338 -0.00295103 -8.03264e-05
18.4938 -0.00293186 -7.95438e-05
18.5542 -0.00291275 -7.87663e-05
18.615 -0.0028937 -7.79939e-05
18.6762 -0.00287471 -7.72263e-05
18.7379 -0.00285578 -7.64635e-05
18.8 -0.00283689 -7.57052e-05
18.8625 -0.00281806 -7.49515e-05
18.9255 -0.00279927 -7.42021e-05
18.9891 -0.00278052 -7.3457e-05
19.0531 -0.00276182 -7.2716e-05
19.1177 -0.00274315 -7.19789e-05
19.1828 -0.00272451 -7.12457e-05
19.2484 -0.0027059 -7.05161e-05
19.3147 -0.00268732 -6.979e-05
19.3816 -0.00266876 -6.90673e-05
19.4491 -0.00265021 -6.83477e-05
19.5173 -0.00263168 -6.76311e-05
19.5862 -0.00261316 -6.69173e-05
19.6558 -0.00259463 -6.62062e-05
19.7262 -0.0025761 -6.54974e-05
19.7974 -0.00255757 -6.47909e-05
19.8694 -0.00253901 -6.40862e-05
19.9423 -0.00252043 -6.33833e-05
20.0162 -0.00250182 -6.26817e-05
20.091 -0.00248317 -6.19813e-05
20.1669 -0.00246447 -6.12816e-05
20.244 -0.00244571 -6.05824e-05
20.3222 -0.00242688 -5.98832e-05
20.4016 -0.00240797 -5.91837e-05
20.4825 -0.00238895 -5.84832e-05
20.5648 -0.00236982 -5.77814e-05
20.6487 -0.00235056 -5.70774e-05
20.7344 -0.00233114 -5.63708e-05
20.8219 -0.00231154 -5.56605e-05
20.9115 -0.00229173 -5.49458e-05
21.0034 -0.00227168 -5.42253e-05
21.0979 -0.00225134 -5.34979e-05
21.1952 -0.00223066 -5.27617e-05
21.2959 -0.00220957 -5.20147e-05
21.4004 -0.00218801 -5.12542e-05
21.5093 -0.00216585 -5.04768e-05
21.6237 -0.00214295 -4.96774e-05
21.7448 -0.00211909 -4.88495e-05
21.8747 -0.00209396 -4.79822e-05
22.0165 -0.00206701 -4.7058e-05
22.1768 -0.00203719 -4.6042e-05
22.3723 -0.00200167 -4.48423e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.5Lambda0.5Nc1Classic/GAp_FRG.txt <==
-22.3723 -0.00200296 4.48956e-05
-22.1768 -0.00203853 4.60995e-05
-22.0165 -0.0020684 4.71163e-05
-21.8747 -0.00209538 4.80431e-05
-21.7448 -0.00212054 4.89106e-05
-21.6237 -0.00214442 4.97403e-05
-21.5093 -0.00216734 5.05396e-05
-21.4004 -0.00218952 5.13189e-05
-21.2959 -0.00221111 5.208e-05
-21.1952 -0.00223222 5.28291e-05
-21.0979 -0.00225293 5.35658e-05
-21.0034 -0.0022733 5.42952e-05
-20.9115 -0.00229338 5.50161e-05
-20.8219 -0.00231322 5.57326e-05
-20.7344 -0.00233285 5.64433e-05
-20.6487 -0.00235229 5.71517e-05
-20.5648 -0.00237158 5.7856e-05
-20.4825 -0.00239074 5.85595e-05
-20.4016 -0.00240978 5.92604e-05
-20.3222 -0.00242872 5.99615e-05
-20.244 -0.00244758 6.06611e-05
-20.1669 -0.00246637 6.13618e-05
-20.091 -0.00248509 6.20618e-05
-20.0162 -0.00250377 6.27637e-05
-19.9423 -0.0025224 6.34655e-05
-19.8694 -0.00254101 6.41699e-05
-19.7974 -0.00255959 6.48747e-05
-19.7262 -0.00257815 6.55826e-05
-19.6558 -0.00259671 6.62915e-05
-19.5862 -0.00261526 6.70039e-05
-19.5173 -0.00263381 6.77178e-05
-19.4491 -0.00265237 6.84355e-05
-19.3816 -0.00267094 6.91551e-05
-19.3147 -0.00268952 6.98788e-05
-19.2484 -0.00270813 7.06048e-05
-19.1828 -0.00272676 7.13353e-05
-19.1177 -0.00274543 7.20683e-05
-19.0531 -0.00276412 7.28062e-05
-18.9891 -0.00278285 7.35469e-05
-18.9255 -0.00280162 7.42927e-05
-18.8625 -0.00282044 7.50415e-05
-18.8 -0.0028393 7.57957e-05
-18.7379 -0.00285821 7.65533e-05
-18.6762 -0.00287717 7.73165e-05
-18.615 -0.00289618 7.80832e-05
-18.5542 -0.00291525 7.88558e-05
-18.4938 -0.00293439 7.96322e-05
-18.4338 -0.00295358 8.04148e-05
-18.3742 -0.00297284 8.12013e-05
-18.3149 -0.00299217 8.19942e-05
-18.256 -0.00301156 8.27913e-05
-18.1975 -0.00303103 8.35951e-05
-18.1393 -0.00305057 8.44032e-05
-18.0815 -0.00307018 8.52182e-05
-18.0239 -0.00308988 8.60379e-05
-17.9667 -0.00310965 8.68646e-05
-17.9098 -0.0031295 8.76962e-05
-17.8532 -0.00314944 8.8535e-05
-17.7969 -0.00316947 8.9379e-05
-17.7408 -0.00318958 9.02304e-05
-17.6851 -0.00320978 9.10872e-05
-17.6296 -0.00323008 9.19517e-05
-17.5744 -0.00325046 9.28217e-05
-17.5195 -0.00327095 9.36997e-05
-17.4648 -0.00329153 9.45835e-05
-17.4104 -0.0033122 9.54755e-05
-17.3562 -0.00333298 9.63734e-05
-17.3022 -0.00335386 9.72798e-05
-17.2485 -0.00337485 9.81924e-05
-17.195 -0.00339594 9.91137e-05
-17.1418 -0.00341714 0.000100041
-17.0887 -0.00343845 0.000100978
-17.0359 -0.00345987 0.000101921
-16.9833 -0.0034814 0.000102874
-16.9309 -0.00350305 0.000103833
-16.8787 -0.00352481 0.000104802
-16.8268 -0.0035467 0.000105778
-16.775 -0.0035687 0.000106764
-16.7234 -0.00359082 0.000107757
-16.672 -0.00361307 0.00010876
-16.6208 -0.00363544 0.000109771
-16.5697 -0.00365794 0.000110792
-16.5189 -0.00368057 0.000111821
-16.4682 -0.00370333 0.00011286
-16.4177 -0.00372622 0.000113908
-16.3674 -0.00374925 0.000114966
-16.3172 -0.00377241 0.000116033
-16.2672 -0.00379571 0.00011711
-16.2174 -0.00381914 0.000118197
-16.1677 -0.00384272 0.000119295
-16.1182 -0.00386645 0.000120401
-16.0689 -0.00389031 0.00012152
-16.0197 -0.00391433 0.000122648
-15.9706 -0.00393849 0.000123787
-15.9217 -0.0039628 0.000124937
-15.873 -0.00398727 0.000126098
-15.8243 -0.00401189 0.000127269
-15.7759 -0.00403667 0.000128453
-15.7276 -0.0040616 0.000129647
-15.6794 -0.00408669 0.000130854
-15.6313 -0.00411195 0.000132071
-15.5834 -0.00413737 0.000133302
-15.5356 -0.00416296 0.000134543
-15.488 -0.00418871 0.000135798
-15.4404 -0.00421464 0.000137064
-15.393 -0.00424073 0.000138344
-15.3458 -0.004267 0.000139635
-15.2986 -0.00429345 0.00014094
-15.2516 -0.00432008 0.000142257
-15.2047 -0.00434688 0.000143589
-15.1579 -0.00437387 0.000144933
-15.1112 -0.00440104 0.000146291
-15.0647 -0.0044284 0.000147662
-15.0182 -0.00445595 0.000149049
-14.9719 -0.00448369 0.000150448
-14.9257 -0.00451162 0.000151863
-14.8796 -0.00453975 0.00015329
-14.8336 -0.00456808 0.000154734
-14.7877 -0.00459661 0.000156192
-14.7419 -0.00462534 0.000157666
-14.6962 -0.00465428 0.000159153
-14.6506 -0.00468342 0.000160658
-14.6052 -0.00471277 0.000162177
-14.5598 -0.00474234 0.000163714
-14.5145 -0.00477212 0.000165265
-14.4693 -0.00480211 0.000166834
-14.4243 -0.00483233 0.000168418
-14.3793 -0.00486277 0.000170021
-14.3344 -0.00489344 0.000171638
-14.2896 -0.00492433 0.000173275
-14.2449 -0.00495545 0.000174928
-14.2003 -0.00498681 0.0001766
-14.1558 -0.0050184 0.000178289
-14.1113 -0.00505023 0.000179997
-14.067 -0.0050823 0.000181723
-14.0227 -0.00511461 0.000183469
-13.9786 -0.00514718 0.000185232
-13.9345 -0.00517999 0.000187017
-13.8905 -0.00521305 0.000188819
-13.8466 -0.00524637 0.000190643
-13.8028 -0.00527995 0.000192485
-13.759 -0.00531379 0.000194351
-13.7153 -0.00534789 0.000196234
-13.6718 -0.00538226 0.000198141
-13.6283 -0.0054169 0.000200067
-13.5848 -0.00545182 0.000202017
-13.5415 -0.00548701 0.000203987
-13.4982 -0.00552249 0.000205982
-13.455 -0.00555824 0.000207997
-13.4119 -0.00559429 0.000210037
-13.3689 -0.00563062 0.000212098
-13.3259 -0.00566725 0.000214185
-13.283 -0.00570418 0.000216294
-13.2402 -0.0057414 0.00021843
-13.1974 -0.00577893 0.000220588
-13.1547 -0.00581677 0.000222774
-13.1121 -0.00585492 0.000224983
-13.0696 -0.00589339 0.00022722
-13.0271 -0.00593217 0.000229481
-12.9847 -0.00597128 0.000231771
-12.9424 -0.00601071 0.000234086
-12.9001 -0.00605048 0.00023643
-12.8579 -0.00609058 0.0002388
-12.8158 -0.00613102 0.000241201
-12.7737 -0.0061718 0.000243628
-12.7317 -0.00621292 0.000246087
-12.6898 -0.0062544 0.000248572
-12.6479 -0.00629624 0.000251091
-12.6061 -0.00633843 0.000253636
-12.5643 -0.00638099 0.000256216
-12.5226 -0.00642392 0.000258824
-12.481 -0.00646721 0.000261467
-12.4394 -0.00651089 0.00026414
-12.3979 -0.00655495 0.000266848
-12.3565 -0.0065994 0.000269587
-12.3151 -0.00664423 0.000272362
-12.2738 -0.00668947 0.000275169
-12.2325 -0.0067351 0.000278013
-12.1913 -0.00678114 0.00028089
-12.1501 -0.00682759 0.000283806
-12.109 -0.00687446 0.000286756
-12.068 -0.00692175 0.000289745
-12.027 -0.00696947 0.000292769
-11.986 -0.00701762 0.000295835
-11.9452 -0.0070662 0.000298936
-11.9043 -0.00711523 0.000302079
-11.8636 -0.00716471 0.00030526
-11.8228 -0.00721465 0.000308484
-11.7822 -0.00726504 0.000311747
-11.7415 -0.0073159 0.000315055
-11.701 -0.00736723 0.000318401
-11.6605 -0.00741904 0.000321796
-11.62 -0.00747134 0.00032523
-11.5796 -0.00752412 0.000328713
-11.5392 -0.0075774 0.000332237
-11.4989 -0.00763119 0.000335812
-11.4587 -0.00768548 0.00033943
-11.4184 -0.0077403 0.0003431
-11.3783 -0.00779563 0.000346814
-11.3381 -0.0078515 0.000350582
-11.2981 -0.0079079 0.000354395
-11.2581 -0.00796485 0.000358265
-11.2181 -0.00802235 0.000362182
-11.1781 -0.00808041 0.000366157
-11.1383 -0.00813903 0.000370181
-11.0984 -0.00819823 0.000374264
-11.0586 -0.00825802 0.000378399
-11.0189 -0.00831839 0.000382595
-10.9792 -0.00837936 0.000386844
-10.9395 -0.00844094 0.000391157
-10.8999 -0.00850313 0.000395525
-10.8603 -0.00856595 0.000399959
-10.8208 -0.0086294 0.000404449
-10.7813 -0.00869348 0.000409009
-10.7418 -0.00875822 0.000413627
-10.7024 -0.00882362 0.000418316
-10.6631 -0.00888968 0.000423067
-10.6238 -0.00895643 0.000427891
-10.5845 -0.00902386 0.000432779
-10.5452 -0.00909198 0.000437743
-10.506 -0.00916082 0.000442773
-10.4669 -0.00923037 0.000447882
-10.4278 -0.00930064 0.00045306
-10.3887 -0.00937166 0.000458319
-10.3496 -0.00944342 0.00046365
-10.3106 -0.00951595 0.000469066
-10.2717 -0.00958924 0.000474556
-10.2328 -0.00966332 0.000480134
-10.1939 -0.00973819 0.000485789
-10.155 -0.00981386 0.000491536
-10.1162 -0.00989036 0.000497362
-10.0774 -0.00996768 0.000503284
-10.0387 -0.0100458 0.000509289
-10 -0.0101249 0.000515392
-9.96134 -0.0102047 0.000521582
-9.92271 -0.0102855 0.000527874
-9.88412 -0.0103672 0.000534257
-9.84557 -0.0104497 0.000540745
-9.80704 -0.0105332 0.000547328
-9.76856 -0.0106177 0.000554021
-9.73011 -0.010703 0.000560812
-9.69169 -0.0107894 0.000567717
-9.65331 -0.0108767 0.000574725
-9.61496 -0.010965 0.000581851
-9.57664 -0.0110544 0.000589084
-9.53836 -0.0111447 0.000596441
-9.50011 -0.0112361 0.000603908
-9.46189 -0.0113286 0.000611504
-9.42371 -0.0114221 0.000619215
-9.38556 -0.0115167 0.000627061
-9.34744 -0.0116125 0.000635026
-9.30935 -0.0117093 0.000643131
-9.2713 -0.0118073 0.00065136
-9.23327 -0.0119065 0.000659735
-9.19528 -0.0120069 0.00066824
-9.15732 -0.0121085 0.000676895
-9.11939 -0.0122112 0.000685686
-9.08149 -0.0123153 0.000694633
-9.04362 -0.0124206 0.00070372
-9.00578 -0.0125271 0.00071297
-8.96797 -0.012635 0.000722366
-8.93019 -0.0127442 0.00073193
-8.89244 -0.0128548 0.000741645
-8.85471 -0.0129667 0.000751536
-8.81702 -0.01308 0.000761582
-8.77936 -0.0131947 0.000771809
-8.74172 -0.0133108 0.000782198
-8.70412 -0.0134285 0.000792774
-8.66654 -0.0135475 0.000803517
-8.62899 -0.0136682 0.000814453
-8.59146 -0.0137903 0.000825562
-8.55397 -0.013914 0.000836872
-8.5165 -0.0140393 0.00084836
-8.47906 -0.0141662 0.000860056
-8.44165 -0.0142948 0.000871937
-8.40426 -0.014425 0.000884033
-8.3669 -0.0145569 0.000896322
-8.32956 -0.0146906 0.000908834
-8.29226 -0.014826 0.000921546
-8.25497 -0.0149632 0.000934492
-8.21772 -0.0151022 0.000947647
-8.18049 -0.0152431 0.000961045
-8.14328 -0.0153859 0.000974662
-8.1061 -0.0155306 0.000988535
-8.06895 -0.0156773 0.00100264
-8.03182 -0.015826 0.00101701
-7.99471 -0.0159767 0.00103162
-7.95763 -0.0161295 0.00104652
-7.92058 -0.0162843 0.00106167
-7.88355 -0.0164414 0.00107712
-7.84654 -0.0166006 0.00109283
-7.80955 -0.0167621 0.00110887
-7.77259 -0.0169259 0.00112518
-7.73566 -0.0170919 0.00114183
-7.69874 -0.0172604 0.00115878
-7.66185 -0.0174312 0.00117607
-7.62498 -0.0176045 0.00119369
-7.58814 -0.0177803 0.00121167
-7.55132 -0.0179587 0.00122999
-7.51452 -0.0181396 0.00124869
-7.47774 -0.0183232 0.00126775
-7.44099 -0.0185096 0.00128722
-7.40425 -0.0186986 0.00130706
-7.36754 -0.0188905 0.00132732
-7.33085 -0.0190852 0.00134798
-7.29418 -0.0192829 0.00136909
-7.25754 -0.0194836 0.00139062
-7.22091 -0.0196872 0.00141261
-7.18431 -0.019894 0.00143504
-7.14772 -0.020104 0.00145796
-7.11116 -0.0203171 0.00148133
-7.07462 -0.0205336 0.00150522
-7.0381 -0.0207534 0.00152959
-7.00159 -0.0209767 0.0015545
-6.96511 -0.0212034 0.00157991
-6.92865 -0.0214337 0.00160589
-6.89221 -0.0216676 0.00163238
-6.85579 -0.0219053 0.00165947
-6.81938 -0.0221468 0.0016871
-6.783 -0.0223921 0.00171536
-6.74664 -0.0226414 0.00174418
-6.71029 -0.0228947 0.00177365
-6.67397 -0.0231521 0.00180373
-6.63766 -0.0234138 0.00183448
-6.60137 -0.0236798 0.00186586
-6.5651 -0.0239502 0.00189796
-6.52885 -0.0242251 0.00193073
-6.49262 -0.0245046 0.00196425
-6.4564 -0.0247888 0.00199848
-6.42021 -0.0250778 0.0020335
-6.38403 -0.0253718 0.00206928
-6.34786 -0.0256708 0.0021059
-6.31172 -0.0259749 0.00214333
-6.27559 -0.0262844 0.00218166
-6.23949 -0.0265992 0.00222085
-6.20339 -0.0269196 0.002261
-6.16732 -0.0272457 0.00230207
-6.13126 -0.0275776 0.00234418
-6.09522 -0.0279155 0.00238727
-6.05919 -0.0282594 0.00243146
-6.02319 -0.0286096 0.0024767
-5.9872 -0.0289662 0.00252313
-5.95122 -0.0293294 0.00257068
-5.91526 -0.0296993 0.00261949
-5.87932 -0.0300762 0.0026695
-5.84339 -0.0304601 0.00272086
-5.80748 -0.0308513 0.0027735
-5.77158 -0.0312499 0.00282758
-5.7357 -0.0316562 0.00288302
-5.69984 -0.0320703 0.00293999
-5.66399 -0.0324925 0.00299842
-5.62815 -0.032923 0.00305849
-5.59233 -0.0333619 0.00312011
-5.55653 -0.0338097 0.00318347
-5.52074 -0.0342664 0.00324849
-5.48497 -0.0347323 0.00331538
-5.4492 -0.0352077 0.00338404
-5.41346 -0.0356929 0.0034547
-5.37773 -0.0361881 0.00352726
-5.34201 -0.0366937 0.00360196
-5.30631 -0.0372099 0.00367871
-5.27062 -0.0377371 0.00375776
-5.23494 -0.0382755 0.00383901
-5.19928 -0.0388255 0.00392274
-5.16363 -0.0393875 0.00400887
-5.128 -0.0399619 0.00409766
-5.09237 -0.0405489 0.00418905
-5.05677 -0.0411491 0.00428334
-5.02117 -0.0417628 0.00438045
-4.98559 -0.0423905 0.00448072
-4.95002 -0.0430326 0.00458408
-4.91446 -0.0436895 0.00469088
-4.87892 -0.0443618 0.00480107
-4.84339 -0.04505 0.00491506
-4.80787 -0.0457546 0.00503277
-4.77237 -0.0464761 0.00515466
-4.73687 -0.0472152 0.00528068
-4.70139 -0.0479723 0.00541133
-4.66592 -0.0487482 0.00554657
-4.63046 -0.0495434 0.00568696
-4.59502 -0.0503587 0.00583247
-4.55958 -0.0511947 0.00598372
-4.52416 -0.0520521 0.00614071
-4.48875 -0.0529317 0.00630412
-4.45335 -0.0538342 0.00647398
-4.41797 -0.0547604 0.00665103
-4.38259 -0.0557112 0.00683533
-4.34722 -0.0566872 0.0070277
-4.31187 -0.0576896 0.00722821
-4.27653 -0.0587189 0.00743776
-4.24119 -0.0597763 0.00765646
-4.20587 -0.0608625 0.00788527
-4.17056 -0.0619786 0.00812432
-4.13526 -0.0631254 0.00837463
-4.09997 -0.0643041 0.00863635
-4.06469 -0.0655155 0.00891057
-4.02942 -0.0667608 0.00919741
-3.99416 -0.0680409 0.00949801
-3.95891 -0.0693569 0.00981246
-3.92367 -0.0707098 0.0101419
-3.88844 -0.0721009 0.0104863
-3.85322 -0.0735312 0.0108469
-3.81801 -0.075002 0.0112234
-3.7828 -0.0765146 0.0116168
-3.74761 -0.0780705 0.0120268
-3.71243 -0.0796712 0.0124542
-3.67726 -0.0813189 0.0128985
-3.64209 -0.0830154 0.0133605
-3.60694 -0.0847636 0.0138396
-3.57179 -0.0865662 0.0143367
-3.53665 -0.0884266 0.0148515
-3.50152 -0.0903483 0.0153855
-3.4664 -0.0923354 0.0159388
-3.43129 -0.0943918 0.0165137
-3.39619 -0.0965224 0.0171108
-3.36109 -0.0987312 0.0177333
-3.32601 -0.101023 0.0183825
-3.29093 -0.103403 0.0190622
-3.25586 -0.105877 0.0197743
-3.2208 -0.108447 0.0205232
-3.18574 -0.111122 0.0213113
-3.1507 -0.113905 0.0221437
-3.11566 -0.116802 0.023023
-3.08063 -0.11982 0.0239551
-3.0456 -0.122964 0.0249432
-3.01059 -0.126242 0.0259939
-2.97558 -0.129662 0.0271109
-2.94058 -0.133229 0.0283022
-2.90558 -0.136954 0.0295721
-2.87059 -0.140844 0.03093
-2.83561 -0.14491 0.0323814
-2.80064 -0.149161 0.0339373
-2.76567 -0.15361 0.0356049
-2.73071 -0.158267 0.0373973
-2.69576 -0.163146 0.0393235
-2.66081 -0.168261 0.0413996
-2.62587 -0.173626 0.0436372
-2.59094 -0.179257 0.0460559
-2.55601 -0.185173 0.0486708
-2.52109 -0.19139 0.0515061
-2.48617 -0.197931 0.0545812
-2.45126 -0.204814 0.0579265
-2.41636 -0.212065 0.0615672
-2.38146 -0.219706 0.0655416
-2.34657 -0.227766 0.0698826
-2.31168 -0.236271 0.0746387
-2.2768 -0.245254 0.0798535
-2.24192 -0.254742 0.0855892
-2.20705 -0.264774 0.0919033
-2.17219 -0.27538 0.0988763
-2.13733 -0.286602 0.106585
-2.10247 -0.298471 0.115135
-2.06762 -0.311035 0.12463
-2.03278 -0.324321 0.135209
-1.99794 -0.338377 0.147012
-1.9631 -0.353226 0.160225
-1.92827 -0.368907 0.17504
-1.89345 -0.385428 0.191708
-1.85862 -0.402811 0.210496
-1.82381 -0.421026 0.231742
-1.78899 -0.440053 0.255821
-1.75419 -0.459787 0.2832
-1.71938 -0.480116 0.314404
-1.68458 -0.500778 0.350082
-1.64979 -0.521461 0.390967
-1.61499 -0.541583 0.437948
-1.58021 -0.560394 0.49201
-1.54542 -0.57665 0.554267
-1.51064 -0.588704 0.625848
-1.47586 -0.594045 0.707759
-1.44109 -0.589444 0.800597
-1.40632 -0.570499 0.904011
-1.37155 -0.532192 1.01613
-1.33679 -0.469033 1.13258
-1.30203 -0.376767 1.24624
-1.26727 -0.25369 1.34693
-1.23251 -0.102888 1.42354
-1.19776 0.0673601 1.46589
-1.16301 0.244558 1.46868
-1.12827 0.414966 1.43218
-1.09352 0.567164 1.36274
-1.05878 0.693803 1.26961
-1.02405 0.792557 1.16304
-0.989309 0.864379 1.05167
-0.954576 0.912828 0.942057
-0.919844 0.941935 0.838416
-0.885115 0.956138 0.743079
-0.850388 0.959054 0.657049
-0.815663 0.953991 0.58035
-0.78094 0.943316 0.512581
-0.746219 0.929072 0.452932
-0.711499 0.912595 0.400619
-0.676781 0.895033 0.354696
-0.642065 0.877064 0.314412
-0.60735 0.859296 0.278933
-0.572637 0.842036 0.24766
-0.537925 0.825585 0.219926
-0.503214 0.810058 0.19529
-0.468504 0.795592 0.173236
-0.433796 0.782206 0.153452
-0.399089 0.769953 0.135541
-0.364382 0.758809 0.119288
-0.329676 0.748787 0.104382
-0.294972 0.739849 0.0906774
-0.260267 0.73199 0.0779267
-0.225564 0.725172 0.0660305
-0.190861 0.719382 0.0547849
-0.156158 0.714589 0.0441224
-0.121456 0.710782 0.0338676
-0.0867541 0.707939 0.023973
-0.0520524 0.706053 0.0142809
-0.0173508 0.70511 0.00475482
0.0173508 0.70511 -0.00475482
0.0520524 0.706053 -0.0142809
0.0867541 0.707939 -0.023973
0.121456 0.710782 -0.0338676
0.156158 0.714589 -0.0441224
0.190861 0.719382 -0.0547849
0.225564 0.725172 -0.0660305
0.260267 0.73199 -0.0779267
0.294972 0.739849 -0.0906774
0.329676 0.748787 -0.104382
0.364382 0.758809 -0.119288
0.399089 0.769953 -0.135541
0.433796 0.782206 -0.153452
0.468504 0.795592 -0.173236
0.503214 0.810058 -0.19529
0.537925 0.825585 -0.219926
0.572637 0.842036 -0.24766
0.60735 0.859296 -0.278933
0.642065 0.877064 -0.314412
0.676781 0.895033 -0.354696
0.711499 0.912595 -0.400619
0.746219 0.929072 -0.452932
0.78094 0.943316 -0.512581
0.815663 0.953991 -0.58035
0.850388 0.959054 -0.657049
0.885115 0.956138 -0.743079
0.919844 0.941935 -0.838416
0.954576 0.912828 -0.942057
0.989309 0.864379 -1.05167
1.02405 0.792557 -1.16304
1.05878 0.693803 -1.26961
1.09352 0.567164 -1.36274
1.12827 0.414966 -1.43218
1.16301 0.244558 -1.46868
1.19776 0.0673601 -1.46589
1.23251 -0.102888 -1.42354
1.26727 -0.25369 -1.34693
1.30203 -0.376767 -1.24624
1.33679 -0.469033 -1.13258
1.37155 -0.532192 -1.01613
1.40632 -0.570499 -0.904011
1.44109 -0.589444 -0.800597
1.47586 -0.594045 -0.707759
1.51064 -0.588704 -0.625848
1.54542 -0.57665 -0.554267
1.58021 -0.560394 -0.49201
1.61499 -0.541583 -0.437948
1.64979 -0.521461 -0.390967
1.68458 -0.500778 -0.350082
1.71938 -0.480116 -0.314404
1.75419 -0.459787 -0.2832
1.78899 -0.440053 -0.255821
1.82381 -0.421026 -0.231742
1.85862 -0.402811 -0.210496
1.89345 -0.385428 -0.191708
1.92827 -0.368907 -0.17504
1.9631 -0.353226 -0.160225
1.99794 -0.338377 -0.147012
2.03278 -0.324321 -0.135209
2.06762 -0.311035 -0.12463
2.10247 -0.298471 -0.115135
2.13733 -0.286602 -0.106585
2.17219 -0.27538 -0.0988763
2.20705 -0.264774 -0.0919033
2.24192 -0.254742 -0.0855892
2.2768 -0.245254 -0.0798535
2.31168 -0.236271 -0.0746387
2.34657 -0.227766 -0.0698826
2.38146 -0.219706 -0.0655416
2.41636 -0.212065 -0.0615672
2.45126 -0.204814 -0.0579265
2.48617 -0.197931 -0.0545812
2.52109 -0.19139 -0.0515061
2.55601 -0.185173 -0.0486708
2.59094 -0.179257 -0.0460559
2.62587 -0.173626 -0.0436372
2.66081 -0.168261 -0.0413996
2.69576 -0.163146 -0.0393235
2.73071 -0.158267 -0.0373973
2.76567 -0.15361 -0.0356049
2.80064 -0.149161 -0.0339373
2.83561 -0.14491 -0.0323814
2.87059 -0.140844 -0.03093
2.90558 -0.136954 -0.0295721
2.94058 -0.133229 -0.0283022
2.97558 -0.129662 -0.0271109
3.01059 -0.126242 -0.0259939
3.0456 -0.122964 -0.0249432
3.08063 -0.11982 -0.0239551
3.11566 -0.116802 -0.023023
3.1507 -0.113905 -0.0221437
3.18574 -0.111122 -0.0213113
3.2208 -0.108447 -0.0205232
3.25586 -0.105877 -0.0197743
3.29093 -0.103403 -0.0190622
3.32601 -0.101023 -0.0183825
3.36109 -0.0987312 -0.0177333
3.39619 -0.0965224 -0.0171108
3.43129 -0.0943918 -0.0165137
3.4664 -0.0923354 -0.0159388
3.50152 -0.0903483 -0.0153855
3.53665 -0.0884266 -0.0148515
3.57179 -0.0865662 -0.0143367
3.60694 -0.0847636 -0.0138396
3.64209 -0.0830154 -0.0133605
3.67726 -0.0813189 -0.0128985
3.71243 -0.0796712 -0.0124542
3.74761 -0.0780705 -0.0120268
3.7828 -0.0765146 -0.0116168
3.81801 -0.075002 -0.0112234
3.85322 -0.0735312 -0.0108469
3.88844 -0.0721009 -0.0104863
3.92367 -0.0707098 -0.0101419
3.95891 -0.0693569 -0.00981246
3.99416 -0.0680409 -0.00949801
4.02942 -0.0667608 -0.00919741
4.06469 -0.0655155 -0.00891057
4.09997 -0.0643041 -0.00863635
4.13526 -0.0631254 -0.00837463
4.17056 -0.0619786 -0.00812432
4.20587 -0.0608625 -0.00788527
4.24119 -0.0597763 -0.00765646
4.27653 -0.0587189 -0.00743776
4.31187 -0.0576896 -0.00722821
4.34722 -0.0566872 -0.0070277
4.38259 -0.0557112 -0.00683533
4.41797 -0.0547604 -0.00665103
4.45335 -0.0538342 -0.00647398
4.48875 -0.0529317 -0.00630412
4.52416 -0.0520521 -0.00614071
4.55958 -0.0511947 -0.00598372
4.59502 -0.0503587 -0.00583247
4.63046 -0.0495434 -0.00568696
4.66592 -0.0487482 -0.00554657
4.70139 -0.0479723 -0.00541133
4.73687 -0.0472152 -0.00528068
4.77237 -0.0464761 -0.00515466
4.80787 -0.0457546 -0.00503277
4.84339 -0.04505 -0.00491506
4.87892 -0.0443618 -0.00480107
4.91446 -0.0436895 -0.00469088
4.95002 -0.0430326 -0.00458408
4.98559 -0.0423905 -0.00448072
5.02117 -0.0417628 -0.00438045
5.05677 -0.0411491 -0.00428334
5.09237 -0.0405489 -0.00418905
5.128 -0.0399619 -0.00409766
5.16363 -0.0393875 -0.00400887
5.19928 -0.0388255 -0.00392274
5.23494 -0.0382755 -0.00383901
5.27062 -0.0377371 -0.00375776
5.30631 -0.0372099 -0.00367871
5.34201 -0.0366937 -0.00360196
5.37773 -0.0361881 -0.00352726
5.41346 -0.0356929 -0.0034547
5.4492 -0.0352077 -0.00338404
5.48497 -0.0347323 -0.00331538
5.52074 -0.0342664 -0.00324849
5.55653 -0.0338097 -0.00318347
5.59233 -0.0333619 -0.00312011
5.62815 -0.032923 -0.00305849
5.66399 -0.0324925 -0.00299842
5.69984 -0.0320703 -0.00293999
5.7357 -0.0316562 -0.00288302
5.77158 -0.0312499 -0.00282758
5.80748 -0.0308513 -0.0027735
5.84339 -0.0304601 -0.00272086
5.87932 -0.0300762 -0.0026695
5.91526 -0.0296993 -0.00261949
5.95122 -0.0293294 -0.00257068
5.9872 -0.0289662 -0.00252313
6.02319 -0.0286096 -0.0024767
6.05919 -0.0282594 -0.00243146
6.09522 -0.0279155 -0.00238727
6.13126 -0.0275776 -0.00234418
6.16732 -0.0272457 -0.00230207
6.20339 -0.0269196 -0.002261
6.23949 -0.0265992 -0.00222085
6.27559 -0.0262844 -0.00218166
6.31172 -0.0259749 -0.00214333
6.34786 -0.0256708 -0.0021059
6.38403 -0.0253718 -0.00206928
6.42021 -0.0250778 -0.0020335
6.4564 -0.0247888 -0.00199848
6.49262 -0.0245046 -0.00196425
6.52885 -0.0242251 -0.00193073
6.5651 -0.0239502 -0.00189796
6.60137 -0.0236798 -0.00186586
6.63766 -0.0234138 -0.00183448
6.67397 -0.0231521 -0.00180373
6.71029 -0.0228947 -0.00177365
6.74664 -0.0226414 -0.00174418
6.783 -0.0223921 -0.00171536
6.81938 -0.0221468 -0.0016871
6.85579 -0.0219053 -0.00165947
6.89221 -0.0216676 -0.00163238
6.92865 -0.0214337 -0.00160589
6.96511 -0.0212034 -0.00157991
7.00159 -0.0209767 -0.0015545
7.0381 -0.0207534 -0.00152959
7.07462 -0.0205336 -0.00150522
7.11116 -0.0203171 -0.00148133
7.14772 -0.020104 -0.00145796
7.18431 -0.019894 -0.00143504
7.22091 -0.0196872 -0.00141261
7.25754 -0.0194836 -0.00139062
7.29418 -0.0192829 -0.00136909
7.33085 -0.0190852 -0.00134798
7.36754 -0.0188905 -0.00132732
7.40425 -0.0186986 -0.00130706
7.44099 -0.0185096 -0.00128722
7.47774 -0.0183232 -0.00126775
7.51452 -0.0181396 -0.00124869
7.55132 -0.0179587 -0.00122999
7.58814 -0.0177803 -0.00121167
7.62498 -0.0176045 -0.00119369
7.66185 -0.0174312 -0.00117607
7.69874 -0.0172604 -0.00115878
7.73566 -0.0170919 -0.00114183
7.77259 -0.0169259 -0.00112518
7.80955 -0.0167621 -0.00110887
7.84654 -0.0166006 -0.00109283
7.88355 -0.0164414 -0.00107712
7.92058 -0.0162843 -0.00106167
7.95763 -0.0161295 -0.00104652
7.99471 -0.0159767 -0.00103162
8.03182 -0.015826 -0.00101701
8.06895 -0.0156773 -0.00100264
8.1061 -0.0155306 -0.000988535
8.14328 -0.0153859 -0.000974662
8.18049 -0.0152431 -0.000961045
8.21772 -0.0151022 -0.000947647
8.25497 -0.0149632 -0.000934492
8.29226 -0.014826 -0.000921546
8.32956 -0.0146906 -0.000908834
8.3669 -0.0145569 -0.000896322
8.40426 -0.014425 -0.000884033
8.44165 -0.0142948 -0.000871937
8.47906 -0.0141662 -0.000860056
8.5165 -0.0140393 -0.00084836
8.55397 -0.013914 -0.000836872
8.59146 -0.0137903 -0.000825562
8.62899 -0.0136682 -0.000814453
8.66654 -0.0135475 -0.000803517
8.70412 -0.0134285 -0.000792774
8.74172 -0.0133108 -0.000782198
8.77936 -0.0131947 -0.000771809
8.81702 -0.01308 -0.000761582
8.85471 -0.0129667 -0.000751536
8.89244 -0.0128548 -0.000741645
8.93019 -0.0127442 -0.00073193
8.96797 -0.012635 -0.000722366
9.00578 -0.0125271 -0.00071297
9.04362 -0.0124206 -0.00070372
9.08149 -0.0123153 -0.000694633
9.11939 -0.0122112 -0.000685686
9.15732 -0.0121085 -0.000676895
9.19528 -0.0120069 -0.00066824
9.23327 -0.0119065 -0.000659735
9.2713 -0.0118073 -0.00065136
9.30935 -0.0117093 -0.000643131
9.34744 -0.0116125 -0.000635026
9.38556 -0.0115167 -0.000627061
9.42371 -0.0114221 -0.000619215
9.46189 -0.0113286 -0.000611504
9.50011 -0.0112361 -0.000603908
9.53836 -0.0111447 -0.000596441
9.57664 -0.0110544 -0.000589084
9.61496 -0.010965 -0.000581851
9.65331 -0.0108767 -0.000574725
9.69169 -0.0107894 -0.000567717
9.73011 -0.010703 -0.000560812
9.76856 -0.0106177 -0.000554021
9.80704 -0.0105332 -0.000547328
9.84557 -0.0104497 -0.000540745
9.88412 -0.0103672 -0.000534257
9.92271 -0.0102855 -0.000527874
9.96134 -0.0102047 -0.000521582
10 -0.0101249 -0.000515392
10.0387 -0.0100458 -0.000509289
10.0774 -0.00996768 -0.000503284
10.1162 -0.00989036 -0.000497362
10.155 -0.00981386 -0.000491536
10.1939 -0.00973819 -0.000485789
10.2328 -0.00966332 -0.000480134
10.2717 -0.00958924 -0.000474556
10.3106 -0.00951595 -0.000469066
10.3496 -0.00944342 -0.00046365
10.3887 -0.00937166 -0.000458319
10.4278 -0.00930064 -0.00045306
10.4669 -0.00923037 -0.000447882
10.506 -0.00916082 -0.000442773
10.5452 -0.00909198 -0.000437743
10.5845 -0.00902386 -0.000432779
10.6238 -0.00895643 -0.000427891
10.6631 -0.00888968 -0.000423067
10.7024 -0.00882362 -0.000418316
10.7418 -0.00875822 -0.000413627
10.7813 -0.00869348 -0.000409009
10.8208 -0.0086294 -0.000404449
10.8603 -0.00856595 -0.000399959
10.8999 -0.00850313 -0.000395525
10.9395 -0.00844094 -0.000391157
10.9792 -0.00837936 -0.000386844
11.0189 -0.00831839 -0.000382595
11.0586 -0.00825802 -0.000378399
11.0984 -0.00819823 -0.000374264
11.1383 -0.00813903 -0.000370181
11.1781 -0.00808041 -0.000366157
11.2181 -0.00802235 -0.000362182
11.2581 -0.00796485 -0.000358265
11.2981 -0.0079079 -0.000354395
11.3381 -0.0078515 -0.000350582
11.3783 -0.00779563 -0.000346814
11.4184 -0.0077403 -0.0003431
11.4587 -0.00768548 -0.00033943
11.4989 -0.00763119 -0.000335812
11.5392 -0.0075774 -0.000332237
11.5796 -0.00752412 -0.000328713
11.62 -0.00747134 -0.00032523
11.6605 -0.00741904 -0.000321796
11.701 -0.00736723 -0.000318401
11.7415 -0.0073159 -0.000315055
11.7822 -0.00726504 -0.000311747
11.8228 -0.00721465 -0.000308484
11.8636 -0.00716471 -0.00030526
11.9043 -0.00711523 -0.000302079
11.9452 -0.0070662 -0.000298936
11.986 -0.00701762 -0.000295835
12.027 -0.00696947 -0.000292769
12.068 -0.00692175 -0.000289745
12.109 -0.00687446 -0.000286756
12.1501 -0.00682759 -0.000283806
12.1913 -0.00678114 -0.00028089
12.2325 -0.0067351 -0.000278013
12.2738 -0.00668947 -0.000275169
12.3151 -0.00664423 -0.000272362
12.3565 -0.0065994 -0.000269587
12.3979 -0.00655495 -0.000266848
12.4394 -0.00651089 -0.00026414
12.481 -0.00646721 -0.000261467
12.5226 -0.00642392 -0.000258824
12.5643 -0.00638099 -0.000256216
12.6061 -0.00633843 -0.000253636
12.6479 -0.00629624 -0.000251091
12.6898 -0.0062544 -0.000248572
12.7317 -0.00621292 -0.000246087
12.7737 -0.0061718 -0.000243628
12.8158 -0.00613102 -0.000241201
12.8579 -0.00609058 -0.0002388
12.9001 -0.00605048 -0.00023643
12.9424 -0.00601071 -0.000234086
12.9847 -0.00597128 -0.000231771
13.0271 -0.00593217 -0.000229481
13.0696 -0.00589339 -0.00022722
13.1121 -0.00585492 -0.000224983
13.1547 -0.00581677 -0.000222774
13.1974 -0.00577893 -0.000220588
13.2402 -0.0057414 -0.00021843
13.283 -0.00570418 -0.000216294
13.3259 -0.00566725 -0.000214185
13.3689 -0.00563062 -0.000212098
13.4119 -0.00559429 -0.000210037
13.455 -0.00555824 -0.000207997
13.4982 -0.00552249 -0.000205982
13.5415 -0.00548701 -0.000203987
13.5848 -0.00545182 -0.000202017
13.6283 -0.0054169 -0.000200067
13.6718 -0.00538226 -0.000198141
13.7153 -0.00534789 -0.000196234
13.759 -0.00531379 -0.000194351
13.8028 -0.00527995 -0.000192485
13.8466 -0.00524637 -0.000190643
13.8905 -0.00521305 -0.000188819
13.9345 -0.00517999 -0.000187017
13.9786 -0.00514718 -0.000185232
14.0227 -0.00511461 -0.000183469
14.067 -0.0050823 -0.000181723
14.1113 -0.00505023 -0.000179997
14.1558 -0.0050184 -0.000178289
14.2003 -0.00498681 -0.0001766
14.2449 -0.00495545 -0.000174928
14.2896 -0.00492433 -0.000173275
14.3344 -0.00489344 -0.000171638
14.3793 -0.00486277 -0.000170021
14.4243 -0.00483233 -0.000168418
14.4693 -0.00480211 -0.000166834
14.5145 -0.00477212 -0.000165265
14.5598 -0.00474234 -0.000163714
14.6052 -0.00471277 -0.000162177
14.6506 -0.00468342 -0.000160658
14.6962 -0.00465428 -0.000159153
14.7419 -0.00462534 -0.000157666
14.7877 -0.00459661 -0.000156192
14.8336 -0.00456808 -0.000154734
14.8796 -0.00453975 -0.00015329
14.9257 -0.00451162 -0.000151863
14.9719 -0.00448369 -0.000150448
15.0182 -0.00445595 -0.000149049
15.0647 -0.0044284 -0.000147662
15.1112 -0.00440104 -0.000146291
15.1579 -0.00437387 -0.000144933
15.2047 -0.00434688 -0.000143589
15.2516 -0.00432008 -0.000142257
15.2986 -0.00429345 -0.00014094
15.3458 -0.004267 -0.000139635
15.393 -0.00424073 -0.000138344
15.4404 -0.00421464 -0.000137064
15.488 -0.00418871 -0.000135798
15.5356 -0.00416296 -0.000134543
15.5834 -0.00413737 -0.000133302
15.6313 -0.00411195 -0.000132071
15.6794 -0.00408669 -0.000130854
15.7276 -0.0040616 -0.000129647
15.7759 -0.00403667 -0.000128453
15.8243 -0.00401189 -0.000127269
15.873 -0.00398727 -0.000126098
15.9217 -0.0039628 -0.000124937
15.9706 -0.00393849 -0.000123787
16.0197 -0.00391433 -0.000122648
16.0689 -0.00389031 -0.00012152
16.1182 -0.00386645 -0.000120401
16.1677 -0.00384272 -0.000119295
16.2174 -0.00381914 -0.000118197
16.2672 -0.00379571 -0.00011711
16.3172 -0.00377241 -0.000116033
16.3674 -0.00374925 -0.000114966
16.4177 -0.00372622 -0.000113908
16.4682 -0.00370333 -0.00011286
16.5189 -0.00368057 -0.000111821
16.5697 -0.00365794 -0.000110792
16.6208 -0.00363544 -0.000109771
16.672 -0.00361307 -0.00010876
16.7234 -0.00359082 -0.000107757
16.775 -0.0035687 -0.000106764
16.8268 -0.0035467 -0.000105778
16.8787 -0.00352481 -0.000104802
16.9309 -0.00350305 -0.000103833
16.9833 -0.0034814 -0.000102874
17.0359 -0.00345987 -0.000101921
17.0887 -0.00343845 -0.000100978
17.1418 -0.00341714 -0.000100041
17.195 -0.00339594 -9.91137e-05
17.2485 -0.00337485 -9.81924e-05
17.3022 -0.00335386 -9.72798e-05
17.3562 -0.00333298 -9.63734e-05
17.4104 -0.0033122 -9.54755e-05
17.4648 -0.00329153 -9.45835e-05
17.5195 -0.00327095 -9.36997e-05
17.5744 -0.00325046 -9.28217e-05
17.6296 -0.00323008 -9.19517e-05
17.6851 -0.00320978 -9.10872e-05
17.7408 -0.00318958 -9.02304e-05
17.7969 -0.00316947 -8.9379e-05
17.8532 -0.00314944 -8.8535e-05
17.9098 -0.0031295 -8.76962e-05
17.9667 -0.00310965 -8.68646e-05
18.0239 -0.00308988 -8.60379e-05
18.0815 -0.00307018 -8.52182e-05
18.1393 -0.00305057 -8.44032e-05
18.1975 -0.00303103 -8.35951e-05
18.256 -0.00301156 -8.27913e-05
18.3149 -0.00299217 -8.19942e-05
18.3742 -0.00297284 -8.12013e-05
18.4338 -0.00295358 -8.04148e-05
18.4938 -0.00293439 -7.96322e-05
18.5542 -0.00291525 -7.88558e-05
18.615 -0.00289618 -7.80832e-05
18.6762 -0.00287717 -7.73165e-05
18.7379 -0.00285821 -7.65533e-05
18.8 -0.0028393 -7.57957e-05
18.8625 -0.00282044 -7.50415e-05
18.9255 -0.00280162 -7.42927e-05
18.9891 -0.00278285 -7.35469e-05
19.0531 -0.00276412 -7.28062e-05
19.1177 -0.00274543 -7.20683e-05
19.1828 -0.00272676 -7.13353e-05
19.2484 -0.00270813 -7.06048e-05
19.3147 -0.00268952 -6.98788e-05
19.3816 -0.00267094 -6.91551e-05
19.4491 -0.00265237 -6.84355e-05
19.5173 -0.00263381 -6.77178e-05
19.5862 -0.00261526 -6.70039e-05
19.6558 -0.00259671 -6.62915e-05
19.7262 -0.00257815 -6.55826e-05
19.7974 -0.00255959 -6.48747e-05
19.8694 -0.00254101 -6.41699e-05
19.9423 -0.0025224 -6.34655e-05
20.0162 -0.00250377 -6.27637e-05
20.091 -0.00248509 -6.20618e-05
20.1669 -0.00246637 -6.13618e-05
20.244 -0.00244758 -6.06611e-05
20.3222 -0.00242872 -5.99615e-05
20.4016 -0.00240978 -5.92604e-05
20.4825 -0.00239074 -5.85595e-05
20.5648 -0.00237158 -5.7856e-05
20.6487 -0.00235229 -5.71517e-05
20.7344 -0.00233285 -5.64433e-05
20.8219 -0.00231322 -5.57326e-05
20.9115 -0.00229338 -5.50161e-05
21.0034 -0.0022733 -5.42952e-05
21.0979 -0.00225293 -5.35658e-05
21.1952 -0.00223222 -5.28291e-05
21.2959 -0.00221111 -5.208e-05
21.4004 -0.00218952 -5.13189e-05
21.5093 -0.00216734 -5.05396e-05
21.6237 -0.00214442 -4.97403e-05
21.7448 -0.00212054 -4.89106e-05
21.8747 -0.00209538 -4.80431e-05
22.0165 -0.0020684 -4.71163e-05
22.1768 -0.00203853 -4.60995e-05
22.3723 -0.00200296 -4.48956e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.5Lambda0.5Nc1Classic/GRpOneLoop.txt <==
-22.3723 -0.00200393 -4.49431e-05
-22.1768 -0.00203952 -4.61473e-05
-22.0165 -0.00206942 -4.71672e-05
-21.8747 -0.00209643 -4.8095e-05
-21.7448 -0.00212162 -4.89656e-05
-21.6237 -0.00214553 -4.97969e-05
-21.5093 -0.00216848 -5.05994e-05
-21.4004 -0.0021907 -5.138e-05
-21.2959 -0.00221231 -5.21435e-05
-21.1952 -0.00223345 -5.28936e-05
-21.0979 -0.00225418 -5.36329e-05
-21.0034 -0.00227457 -5.43634e-05
-20.9115 -0.00229468 -5.50868e-05
-20.8219 -0.00231454 -5.58047e-05
-20.7344 -0.00233419 -5.65179e-05
-20.6487 -0.00235366 -5.72277e-05
-20.5648 -0.00237297 -5.79347e-05
-20.4825 -0.00239215 -5.86396e-05
-20.4016 -0.00241122 -5.93432e-05
-20.3222 -0.00243018 -6.00459e-05
-20.244 -0.00244907 -6.07482e-05
-20.1669 -0.00246788 -6.14506e-05
-20.091 -0.00248663 -6.21535e-05
-20.0162 -0.00250533 -6.28571e-05
-19.9423 -0.00252399 -6.3562e-05
-19.8694 -0.00254262 -6.42682e-05
-19.7974 -0.00256123 -6.49762e-05
-19.7262 -0.00257982 -6.56862e-05
-19.6558 -0.0025984 -6.63983e-05
-19.5862 -0.00261698 -6.71129e-05
-19.5173 -0.00263556 -6.78302e-05
-19.4491 -0.00265415 -6.85503e-05
-19.3816 -0.00267275 -6.92734e-05
-19.3147 -0.00269136 -6.99997e-05
-19.2484 -0.00271 -7.07294e-05
-19.1828 -0.00272867 -7.14627e-05
-19.1177 -0.00274736 -7.21997e-05
-19.0531 -0.00276609 -7.29405e-05
-18.9891 -0.00278485 -7.36854e-05
-18.9255 -0.00280365 -7.44343e-05
-18.8625 -0.0028225 -7.51876e-05
-18.8 -0.0028414 -7.59453e-05
-18.7379 -0.00286034 -7.67075e-05
-18.6762 -0.00287934 -7.74744e-05
-18.615 -0.00289839 -7.82461e-05
-18.5542 -0.0029175 -7.90228e-05
-18.4938 -0.00293667 -7.98044e-05
-18.4338 -0.0029559 -8.05913e-05
-18.3742 -0.0029752 -8.13834e-05
-18.3149 -0.00299457 -8.21809e-05
-18.256 -0.00301401 -8.29839e-05
-18.1975 -0.00303352 -8.37926e-05
-18.1393 -0.0030531 -8.4607e-05
-18.0815 -0.00307276 -8.54272e-05
-18.0239 -0.0030925 -8.62534e-05
-17.9667 -0.00311232 -8.70857e-05
-17.9098 -0.00313222 -8.79241e-05
-17.8532 -0.00315221 -8.87688e-05
-17.7969 -0.00317229 -8.962e-05
-17.7408 -0.00319245 -9.04776e-05
-17.6851 -0.0032127 -9.13419e-05
-17.6296 -0.00323305 -9.22129e-05
-17.5744 -0.00325349 -9.30907e-05
-17.5195 -0.00327403 -9.39755e-05
-17.4648 -0.00329467 -9.48674e-05
-17.4104 -0.0033154 -9.57664e-05
-17.3562 -0.00333624 -9.66727e-05
-17.3022 -0.00335718 -9.75864e-05
-17.2485 -0.00337823 -9.85076e-05
-17.195 -0.00339939 -9.94364e-05
-17.1418 -0.00342065 -0.000100373
-17.0887 -0.00344202 -0.000101317
-17.0359 -0.00346351 -0.00010227
-16.9833 -0.00348511 -0.00010323
-16.9309 -0.00350683 -0.000104199
-16.8787 -0.00352866 -0.000105176
-16.8268 -0.00355061 -0.000106161
-16.775 -0.00357269 -0.000107155
-16.7234 -0.00359489 -0.000108158
-16.672 -0.00361721 -0.000109169
-16.6208 -0.00363966 -0.000110189
-16.5697 -0.00366224 -0.000111219
-16.5189 -0.00368494 -0.000112257
-16.4682 -0.00370778 -0.000113305
-16.4177 -0.00373076 -0.000114363
-16.3674 -0.00375386 -0.000115429
-16.3172 -0.00377711 -0.000116506
-16.2672 -0.00380049 -0.000117592
-16.2174 -0.00382402 -0.000118688
-16.1677 -0.00384768 -0.000119795
-16.1182 -0.00387149 -0.000120911
-16.0689 -0.00389545 -0.000122038
-16.0197 -0.00391956 -0.000123176
-15.9706 -0.00394381 -0.000124324
-15.9217 -0.00396822 -0.000125483
-15.873 -0.00399278 -0.000126653
-15.8243 -0.00401749 -0.000127834
-15.7759 -0.00404236 -0.000129026
-15.7276 -0.00406739 -0.000130229
-15.6794 -0.00409259 -0.000131444
-15.6313 -0.00411794 -0.000132671
-15.5834 -0.00414346 -0.00013391
-15.5356 -0.00416915 -0.00013516
-15.488 -0.00419501 -0.000136423
-15.4404 -0.00422103 -0.000137698
-15.393 -0.00424723 -0.000138986
-15.3458 -0.00427361 -0.000140286
-15.2986 -0.00430016 -0.0001416
-15.2516 -0.00432689 -0.000142926
-15.2047 -0.00435381 -0.000144265
-15.1579 -0.0043809 -0.000145618
-15.1112 -0.00440818 -0.000146984
-15.0647 -0.00443565 -0.000148364
-15.0182 -0.00446331 -0.000149758
-14.9719 -0.00449116 -0.000151167
-14.9257 -0.00451921 -0.000152589
-14.8796 -0.00454745 -0.000154026
-14.8336 -0.00457589 -0.000155477
-14.7877 -0.00460453 -0.000156944
-14.7419 -0.00463337 -0.000158426
-14.6962 -0.00466242 -0.000159923
-14.6506 -0.00469168 -0.000161435
-14.6052 -0.00472115 -0.000162963
-14.5598 -0.00475083 -0.000164507
-14.5145 -0.00478073 -0.000166068
-14.4693 -0.00481085 -0.000167644
-14.4243 -0.00484118 -0.000169237
-14.3793 -0.00487174 -0.000170848
-14.3344 -0.00490252 -0.000172475
-14.2896 -0.00493354 -0.000174119
-14.2449 -0.00496478 -0.000175781
-14.2003 -0.00499625 -0.000177461
-14.1558 -0.00502797 -0.000179159
-14.1113 -0.00505992 -0.000180875
-14.067 -0.00509211 -0.00018261
-14.0227 -0.00512455 -0.000184364
-13.9786 -0.00515723 -0.000186136
-13.9345 -0.00519016 -0.000187928
-13.8905 -0.00522335 -0.00018974
-13.8466 -0.00525679 -0.000191571
-13.8028 -0.00529049 -0.000193423
-13.759 -0.00532446 -0.000195295
-13.7153 -0.00535869 -0.000197188
-13.6718 -0.00539318 -0.000199102
-13.6283 -0.00542795 -0.000201037
-13.5848 -0.00546299 -0.000202994
-13.5415 -0.00549831 -0.000204973
-13.4982 -0.00553391 -0.000206975
-13.455 -0.00556979 -0.000208999
-13.4119 -0.00560596 -0.000211045
-13.3689 -0.00564242 -0.000213115
-13.3259 -0.00567918 -0.000215209
-13.283 -0.00571623 -0.000217327
-13.2402 -0.00575359 -0.000219469
-13.1974 -0.00579125 -0.000221635
-13.1547 -0.00582921 -0.000223827
-13.1121 -0.00586749 -0.000226044
-13.0696 -0.00590609 -0.000228287
-13.0271 -0.005945 -0.000230555
-12.9847 -0.00598424 -0.000232851
-12.9424 -0.00602381 -0.000235173
-12.9001 -0.0060637 -0.000237523
-12.8579 -0.00610393 -0.0002399
-12.8158 -0.00614451 -0.000242306
-12.7737 -0.00618542 -0.00024474
-12.7317 -0.00622668 -0.000247203
-12.6898 -0.00626829 -0.000249696
-12.6479 -0.00631026 -0.000252218
-12.6061 -0.00635259 -0.000254771
-12.5643 -0.00639529 -0.000257355
-12.5226 -0.00643835 -0.000259969
-12.481 -0.00648179 -0.000262616
-12.4394 -0.0065256 -0.000265295
-12.3979 -0.0065698 -0.000268007
-12.3565 -0.00661438 -0.000270752
-12.3151 -0.00665936 -0.00027353
-12.2738 -0.00670474 -0.000276343
-12.2325 -0.00675052 -0.000279191
-12.1913 -0.0067967 -0.000282074
-12.1501 -0.0068433 -0.000284993
-12.109 -0.00689031 -0.000287948
-12.068 -0.00693775 -0.000290941
-12.027 -0.00698562 -0.000293971
-11.986 -0.00703392 -0.00029704
-11.9452 -0.00708266 -0.000300147
-11.9043 -0.00713184 -0.000303294
-11.8636 -0.00718148 -0.00030648
-11.8228 -0.00723157 -0.000309708
-11.7822 -0.00728212 -0.000312977
-11.7415 -0.00733314 -0.000316288
-11.701 -0.00738464 -0.000319642
-11.6605 -0.00743661 -0.000323039
-11.62 -0.00748908 -0.000326481
-11.5796 -0.00754203 -0.000329967
-11.5392 -0.00759549 -0.000333499
-11.4989 -0.00764945 -0.000337077
-11.4587 -0.00770392 -0.000340703
-11.4184 -0.00775891 -0.000344376
-11.3783 -0.00781443 -0.000348098
-11.3381 -0.00787048 -0.000351869
-11.2981 -0.00792707 -0.000355691
-11.2581 -0.00798421 -0.000359564
-11.2181 -0.0080419 -0.00036349
-11.1781 -0.00810015 -0.000367468
-11.1383 -0.00815898 -0.0003715
-11.0984 -0.00821838 -0.000375586
-11.0586 -0.00827837 -0.000379729
-11.0189 -0.00833895 -0.000383927
-10.9792 -0.00840013 -0.000388184
-10.9395 -0.00846192 -0.000392499
-10.8999 -0.00852433 -0.000396874
-10.8603 -0.00858736 -0.000401309
-10.8208 -0.00865103 -0.000405807
-10.7813 -0.00871535 -0.000410367
-10.7418 -0.00878031 -0.00041499
-10.7024 -0.00884594 -0.000419679
-10.6631 -0.00891224 -0.000424434
-10.6238 -0.00897922 -0.000429256
-10.5845 -0.00904689 -0.000434147
-10.5452 -0.00911526 -0.000439108
-10.506 -0.00918434 -0.000444139
-10.4669 -0.00925414 -0.000449243
-10.4278 -0.00932467 -0.000454421
-10.3887 -0.00939594 -0.000459673
-10.3496 -0.00946796 -0.000465002
-10.3106 -0.00954074 -0.000470408
-10.2717 -0.0096143 -0.000475893
-10.2328 -0.00968864 -0.000481459
-10.1939 -0.00976377 -0.000487107
-10.155 -0.00983972 -0.000492838
-10.1162 -0.00991648 -0.000498655
-10.0774 -0.00999408 -0.000504558
-10.0387 -0.0100725 -0.00051055
-10 -0.0101518 -0.000516631
-9.96134 -0.010232 -0.000522804
-9.92271 -0.010313 -0.000529071
-9.88412 -0.010395 -0.000535432
-9.84557 -0.0104778 -0.000541891
-9.80704 -0.0105616 -0.000548448
-9.76856 -0.0106463 -0.000555107
-9.73011 -0.010732 -0.000561868
-9.69169 -0.0108186 -0.000568733
-9.65331 -0.0109062 -0.000575705
-9.61496 -0.0109948 -0.000582786
-9.57664 -0.0110844 -0.000589978
-9.53836 -0.011175 -0.000597283
-9.50011 -0.0112667 -0.000604703
-9.46189 -0.0113595 -0.000612241
-9.42371 -0.0114533 -0.000619899
-9.38556 -0.0115482 -0.000627679
-9.34744 -0.0116442 -0.000635585
-9.30935 -0.0117413 -0.000643617
-9.2713 -0.0118396 -0.000651779
-9.23327 -0.0119391 -0.000660074
-9.19528 -0.0120397 -0.000668504
-9.15732 -0.0121415 -0.000677072
-9.11939 -0.0122446 -0.000685781
-9.08149 -0.0123489 -0.000694634
-9.04362 -0.0124545 -0.000703633
-9.00578 -0.0125613 -0.000712783
-8.96797 -0.0126695 -0.000722085
-8.93019 -0.0127789 -0.000731543
-8.89244 -0.0128897 -0.000741161
-8.85471 -0.0130019 -0.000750942
-8.81702 -0.0131155 -0.000760889
-8.77936 -0.0132305 -0.000771006
-8.74172 -0.0133469 -0.000781296
-8.70412 -0.0134648 -0.000791764
-8.66654 -0.0135842 -0.000802412
-8.62899 -0.0137051 -0.000813246
-8.59146 -0.0138276 -0.000824269
-8.55397 -0.0139516 -0.000835485
-8.5165 -0.0140772 -0.000846899
-8.47906 -0.0142044 -0.000858514
-8.44165 -0.0143333 -0.000870336
-8.40426 -0.0144638 -0.000882369
-8.3669 -0.0145961 -0.000894617
-8.32956 -0.0147301 -0.000907086
-8.29226 -0.0148659 -0.000919781
-8.25497 -0.0150035 -0.000932706
-8.21772 -0.0151429 -0.000945868
-8.18049 -0.0152842 -0.000959271
-8.14328 -0.0154274 -0.000972921
-8.1061 -0.0155725 -0.000986823
-8.06895 -0.0157196 -0.00100098
-8.03182 -0.0158687 -0.00101541
-7.99471 -0.0160199 -0.00103011
-7.95763 -0.0161731 -0.00104508
-7.92058 -0.0163285 -0.00106034
-7.88355 -0.016486 -0.00107589
-7.84654 -0.0166457 -0.00109174
-7.80955 -0.0168077 -0.00110789
-7.77259 -0.016972 -0.00112435
-7.73566 -0.0171386 -0.00114114
-7.69874 -0.0173076 -0.00115825
-7.66185 -0.017479 -0.0011757
-7.62498 -0.0176528 -0.00119349
-7.58814 -0.0178292 -0.00121163
-7.55132 -0.0180082 -0.00123014
-7.51452 -0.0181898 -0.00124902
-7.47774 -0.018374 -0.00126827
-7.44099 -0.018561 -0.00128792
-7.40425 -0.0187507 -0.00130797
-7.36754 -0.0189433 -0.00132842
-7.33085 -0.0191388 -0.0013493
-7.29418 -0.0193373 -0.00137061
-7.25754 -0.0195387 -0.00139236
-7.22091 -0.0197432 -0.00141456
-7.18431 -0.0199509 -0.00143724
-7.14772 -0.0201618 -0.00146039
-7.11116 -0.0203759 -0.00148403
-7.07462 -0.0205934 -0.00150817
-7.0381 -0.0208143 -0.00153284
-7.00159 -0.0210386 -0.00155804
-6.96511 -0.0212666 -0.00158378
-6.92865 -0.0214981 -0.00161009
-6.89221 -0.0217334 -0.00163697
-6.85579 -0.0219725 -0.00166445
-6.81938 -0.0222154 -0.00169254
-6.783 -0.0224623 -0.00172125
-6.74664 -0.0227133 -0.00175061
-6.71029 -0.0229684 -0.00178063
-6.67397 -0.0232277 -0.00181134
-6.63766 -0.0234913 -0.00184274
-6.60137 -0.0237594 -0.00187487
-6.5651 -0.024032 -0.00190774
-6.52885 -0.0243093 -0.00194138
-6.49262 -0.0245912 -0.00197581
-6.4564 -0.024878 -0.00201104
-6.42021 -0.0251698 -0.00204712
-6.38403 -0.0254667 -0.00208405
-6.34786 -0.0257687 -0.00212187
-6.31172 -0.0260761 -0.0021606
-6.27559 -0.0263889 -0.00220027
-6.23949 -0.0267073 -0.00224092
-6.20339 -0.0270314 -0.00228256
-6.16732 -0.0273614 -0.00232524
-6.13126 -0.0276973 -0.00236898
-6.09522 -0.0280394 -0.00241382
-6.05919 -0.0283878 -0.00245979
-6.02319 -0.0287427 -0.00250693
-5.9872 -0.0291042 -0.00255528
-5.95122 -0.0294724 -0.00260488
-5.91526 -0.0298476 -0.00265576
-5.87932 -0.03023 -0.00270797
-5.84339 -0.0306197 -0.00276156
-5.80748 -0.0310169 -0.00281657
-5.77158 -0.0314218 -0.00287305
-5.7357 -0.0318346 -0.00293104
-5.69984 -0.0322556 -0.00299061
-5.66399 -0.0326849 -0.0030518
-5.62815 -0.0331227 -0.00311467
-5.59233 -0.0335694 -0.00317928
-5.55653 -0.0340251 -0.00324569
-5.52074 -0.0344901 -0.00331396
-5.48497 -0.0349647 -0.00338417
-5.4492 -0.0354491 -0.00345638
-5.41346 -0.0359435 -0.00353067
-5.37773 -0.0364484 -0.0036071
-5.34201 -0.0369639 -0.00368576
-5.30631 -0.0374905 -0.00376674
-5.27062 -0.0380283 -0.00385012
-5.23494 -0.0385778 -0.00393599
-5.19928 -0.0391392 -0.00402444
-5.16363 -0.039713 -0.00411558
-5.128 -0.0402996 -0.00420951
-5.09237 -0.0408992 -0.00430633
-5.05677 -0.0415123 -0.00440617
-5.02117 -0.0421393 -0.00450915
-4.98559 -0.0427807 -0.00461538
-4.95002 -0.0434368 -0.004725
-4.91446 -0.0441083 -0.00483816
-4.87892 -0.0447954 -0.00495499
-4.84339 -0.0454988 -0.00507564
-4.80787 -0.046219 -0.00520029
-4.77237 -0.0469565 -0.0053291
-4.73687 -0.0477119 -0.00546224
-4.70139 -0.0484858 -0.00559991
-4.66592 -0.0492788 -0.0057423
-4.63046 -0.0500916 -0.00588962
-4.59502 -0.0509248 -0.00604209
-4.55958 -0.0517791 -0.00619994
-4.52416 -0.0526553 -0.00636341
-4.48875 -0.0535542 -0.00653277
-4.45335 -0.0544765 -0.00670828
-4.41797 -0.055423 -0.00689023
-4.38259 -0.0563947 -0.00707893
-4.34722 -0.0573925 -0.0072747
-4.31187 -0.0584174 -0.00747788
-4.27653 -0.0594703 -0.00768883
-4.24119 -0.0605523 -0.00790794
-4.20587 -0.0616644 -0.00813561
-4.17056 -0.062808 -0.00837227
-4.13526 -0.0639842 -0.00861839
-4.09997 -0.0651942 -0.00887446
-4.06469 -0.0664394 -0.00914098
-4.02942 -0.0677213 -0.00941852
-3.99416 -0.0690412 -0.00970765
-3.95891 -0.0704008 -0.010009
-3.92367 -0.0718018 -0.0103233
-3.88844 -0.0732457 -0.0106512
-3.85322 -0.0747346 -0.0109934
-3.81801 -0.0762702 -0.0113509
-3.7828 -0.0778546 -0.0117244
-3.74761 -0.07949 -0.012115
-3.71243 -0.0811787 -0.0125235
-3.67726 -0.082923 -0.0129512
-3.64209 -0.0847254 -0.0133991
-3.60694 -0.0865887 -0.0138686
-3.57179 -0.0885156 -0.0143608
-3.53665 -0.0905093 -0.0148774
-3.50152 -0.0925728 -0.0154198
-3.4664 -0.0947097 -0.0159898
-3.43129 -0.0969234 -0.0165892
-3.39619 -0.0992179 -0.0172199
-3.36109 -0.101597 -0.0178841
-3.32601 -0.104066 -0.0185841
-3.29093 -0.106628 -0.0193225
-3.25586 -0.109289 -0.0201019
-3.2208 -0.112054 -0.0209254
-3.18574 -0.114929 -0.0217963
-3.1507 -0.117919 -0.0227181
-3.11566 -0.121032 -0.0236947
-3.08063 -0.124273 -0.0247304
-3.0456 -0.127651 -0.0258299
-3.01059 -0.131174 -0.0269983
-2.97558 -0.13485 -0.0282413
-2.94058 -0.138688 -0.0295653
-2.90558 -0.142699 -0.0309771
-2.87059 -0.146892 -0.0324844
-2.83561 -0.15128 -0.0340957
-2.80064 -0.155875 -0.0358205
-2.76567 -0.160691 -0.0376694
-2.73071 -0.165743 -0.0396541
-2.69576 -0.171045 -0.0417878
-2.66081 -0.176616 -0.0440852
-2.62587 -0.182474 -0.0465631
-2.59094 -0.18864 -0.0492402
-2.55601 -0.195135 -0.0521376
-2.52109 -0.201985 -0.0552795
-2.48617 -0.209215 -0.058693
-2.45126 -0.216853 -0.0624094
-2.41636 -0.224932 -0.0664643
-2.38146 -0.233486 -0.0708986
-2.34657 -0.242551 -0.0757594
-2.31168 -0.252169 -0.0811011
-2.2768 -0.262383 -0.0869868
-2.24192 -0.273242 -0.09349
-2.20705 -0.284798 -0.100697
-2.17219 -0.297108 -0.108707
-2.13733 -0.31023 -0.117641
-2.10247 -0.32423 -0.127638
-2.06762 -0.339175 -0.138865
-2.03278 -0.355133 -0.151522
-1.99794 -0.372174 -0.165847
-1.9631 -0.390361 -0.182129
-1.92827 -0.409749 -0.200715
-1.89345 -0.430377 -0.222025
-1.85862 -0.45225 -0.246573
-1.82381 -0.475323 -0.274982
-1.78899 -0.499469 -0.308012
-1.75419 -0.524433 -0.346583
-1.71938 -0.549763 -0.391805
-1.68458 -0.574712 -0.444994
-1.64979 -0.598088 -0.507675
-1.61499 -0.618051 -0.581528
-1.58021 -0.631837 -0.668245
-1.54542 -0.635441 -0.769211
-1.51064 -0.623308 -0.884891
-1.47586 -0.588254 -1.01381
-1.44109 -0.522 -1.15113
-1.40632 -0.416875 -1.28714
-1.37155 -0.26905 -1.40675
-1.33679 -0.0825836 -1.49155
-1.30203 0.128205 -1.52529
-1.26727 0.341095 -1.50067
-1.23251 0.53315 -1.42294
-1.19776 0.688389 -1.30729
-1.16301 0.801079 -1.17223
-1.12827 0.873986 -1.03363
-1.09352 0.914391 -0.902123
-1.05878 0.930623 -0.783287
-1.02405 0.93011 -0.679054
-0.989309 0.918686 -0.589208
-0.954576 0.900602 -0.512467
-0.919844 0.87881 -0.447166
-0.885115 0.855288 -0.391608
-0.850388 0.831325 -0.344238
-0.815663 0.807737 -0.303701
-0.78094 0.785019 -0.268853
-0.746219 0.76346 -0.238741
-0.711499 0.743209 -0.212578
-0.676781 0.724327 -0.189716
-0.642065 0.70682 -0.169623
-0.60735 0.69066 -0.15186
-0.572637 0.6758 -0.136064
-0.537925 0.662183 -0.121935
-0.503214 0.649746 -0.109222
-0.468504 0.638427 -0.0977153
-0.433796 0.628166 -0.087237
-0.399089 0.618907 -0.0776373
-0.364382 0.610596 -0.0687879
-0.329676 0.603187 -0.0605787
-0.294972 0.596636 -0.052914
-0.260267 0.590905 -0.0457105
-0.225564 0.58596 -0.0388942
-0.190861 0.581774 -0.0323997
-0.156158 0.578322 -0.0261675
-0.121456 0.575584 -0.0201436
-0.0867541 0.573544 -0.0142778
-0.0520524 0.57219 -0.0085229
-0.0173508 0.571515 -0.00283371
0.0173508 0.571515 0.00283371
0.0520524 0.57219 0.0085229
0.0867541 0.573544 0.0142778
0.121456 0.575584 0.0201436
0.156158 0.578322 0.0261675
0.190861 0.581774 0.0323997
0.225564 0.58596 0.0388942
0.260267 0.590905 0.0457105
0.294972 0.596636 0.052914
0.329676 0.603187 0.0605787
0.364382 0.610596 0.0687879
0.399089 0.618907 0.0776373
0.433796 0.628166 0.087237
0.468504 0.638427 0.0977153
0.503214 0.649746 0.109222
0.537925 0.662183 0.121935
0.572637 0.6758 0.136064
0.60735 0.69066 0.15186
0.642065 0.70682 0.169623
0.676781 0.724327 0.189716
0.711499 0.743209 0.212578
0.746219 0.76346 0.238741
0.78094 0.785019 0.268853
0.815663 0.807737 0.303701
0.850388 0.831325 0.344238
0.885115 0.855288 0.391608
0.919844 0.87881 0.447166
0.954576 0.900602 0.512467
0.989309 0.918686 0.589208
1.02405 0.93011 0.679054
1.05878 0.930623 0.783287
1.09352 0.914391 0.902123
1.12827 0.873986 1.03363
1.16301 0.801079 1.17223
1.19776 0.688389 1.30729
1.23251 0.53315 1.42294
1.26727 0.341095 1.50067
1.30203 0.128205 1.52529
1.33679 -0.0825836 1.49155
1.37155 -0.26905 1.40675
1.40632 -0.416875 1.28714
1.44109 -0.522 1.15113
1.47586 -0.588254 1.01381
1.51064 -0.623308 0.884891
1.54542 -0.635441 0.769211
1.58021 -0.631837 0.668245
1.61499 -0.618051 0.581528
1.64979 -0.598088 0.507675
1.68458 -0.574712 0.444994
1.71938 -0.549763 0.391805
1.75419 -0.524433 0.346583
1.78899 -0.499469 0.308012
1.82381 -0.475323 0.274982
1.85862 -0.45225 0.246573
1.89345 -0.430377 0.222025
1.92827 -0.409749 0.200715
1.9631 -0.390361 0.182129
1.99794 -0.372174 0.165847
2.03278 -0.355133 0.151522
2.06762 -0.339175 0.138865
2.10247 -0.32423 0.127638
2.13733 -0.31023 0.117641
2.17219 -0.297108 0.108707
2.20705 -0.284798 0.100697
2.24192 -0.273242 0.09349
2.2768 -0.262383 0.0869868
2.31168 -0.252169 0.0811011
2.34657 -0.242551 0.0757594
2.38146 -0.233486 0.0708986
2.41636 -0.224932 0.0664643
2.45126 -0.216853 0.0624094
2.48617 -0.209215 0.058693
2.52109 -0.201985 0.0552795
2.55601 -0.195135 0.0521376
2.59094 -0.18864 0.0492402
2.62587 -0.182474 0.0465631
2.66081 -0.176616 0.0440852
2.69576 -0.171045 0.0417878
2.73071 -0.165743 0.0396541
2.76567 -0.160691 0.0376694
2.80064 -0.155875 0.0358205
2.83561 -0.15128 0.0340957
2.87059 -0.146892 0.0324844
2.90558 -0.142699 0.0309771
2.94058 -0.138688 0.0295653
2.97558 -0.13485 0.0282413
3.01059 -0.131174 0.0269983
3.0456 -0.127651 0.0258299
3.08063 -0.124273 0.0247304
3.11566 -0.121032 0.0236947
3.1507 -0.117919 0.0227181
3.18574 -0.114929 0.0217963
3.2208 -0.112054 0.0209254
3.25586 -0.109289 0.0201019
3.29093 -0.106628 0.0193225
3.32601 -0.104066 0.0185841
3.36109 -0.101597 0.0178841
3.39619 -0.0992179 0.0172199
3.43129 -0.0969234 0.0165892
3.4664 -0.0947097 0.0159898
3.50152 -0.0925728 0.0154198
3.53665 -0.0905093 0.0148774
3.57179 -0.0885156 0.0143608
3.60694 -0.0865887 0.0138686
3.64209 -0.0847254 0.0133991
3.67726 -0.082923 0.0129512
3.71243 -0.0811787 0.0125235
3.74761 -0.07949 0.012115
3.7828 -0.0778546 0.0117244
3.81801 -0.0762702 0.0113509
3.85322 -0.0747346 0.0109934
3.88844 -0.0732457 0.0106512
3.92367 -0.0718018 0.0103233
3.95891 -0.0704008 0.010009
3.99416 -0.0690412 0.00970765
4.02942 -0.0677213 0.00941852
4.06469 -0.0664394 0.00914098
4.09997 -0.0651942 0.00887446
4.13526 -0.0639842 0.00861839
4.17056 -0.062808 0.00837227
4.20587 -0.0616644 0.00813561
4.24119 -0.0605523 0.00790794
4.27653 -0.0594703 0.00768883
4.31187 -0.0584174 0.00747788
4.34722 -0.0573925 0.0072747
4.38259 -0.0563947 0.00707893
4.41797 -0.055423 0.00689023
4.45335 -0.0544765 0.00670828
4.48875 -0.0535542 0.00653277
4.52416 -0.0526553 0.00636341
4.55958 -0.0517791 0.00619994
4.59502 -0.0509248 0.00604209
4.63046 -0.0500916 0.00588962
4.66592 -0.0492788 0.0057423
4.70139 -0.0484858 0.00559991
4.73687 -0.0477119 0.00546224
4.77237 -0.0469565 0.0053291
4.80787 -0.046219 0.00520029
4.84339 -0.0454988 0.00507564
4.87892 -0.0447954 0.00495499
4.91446 -0.0441083 0.00483816
4.95002 -0.0434368 0.004725
4.98559 -0.0427807 0.00461538
5.02117 -0.0421393 0.00450915
5.05677 -0.0415123 0.00440617
5.09237 -0.0408992 0.00430633
5.128 -0.0402996 0.00420951
5.16363 -0.039713 0.00411558
5.19928 -0.0391392 0.00402444
5.23494 -0.0385778 0.00393599
5.27062 -0.0380283 0.00385012
5.30631 -0.0374905 0.00376674
5.34201 -0.0369639 0.00368576
5.37773 -0.0364484 0.0036071
5.41346 -0.0359435 0.00353067
5.4492 -0.0354491 0.00345638
5.48497 -0.0349647 0.00338417
5.52074 -0.0344901 0.00331396
5.55653 -0.0340251 0.00324569
5.59233 -0.0335694 0.00317928
5.62815 -0.0331227 0.00311467
5.66399 -0.0326849 0.0030518
5.69984 -0.0322556 0.00299061
5.7357 -0.0318346 0.00293104
5.77158 -0.0314218 0.00287305
5.80748 -0.0310169 0.00281657
5.84339 -0.0306197 0.00276156
5.87932 -0.03023 0.00270797
5.91526 -0.0298476 0.00265576
5.95122 -0.0294724 0.00260488
5.9872 -0.0291042 0.00255528
6.02319 -0.0287427 0.00250693
6.05919 -0.0283878 0.00245979
6.09522 -0.0280394 0.00241382
6.13126 -0.0276973 0.00236898
6.16732 -0.0273614 0.00232524
6.20339 -0.0270314 0.00228256
6.23949 -0.0267073 0.00224092
6.27559 -0.0263889 0.00220027
6.31172 -0.0260761 0.0021606
6.34786 -0.0257687 0.00212187
6.38403 -0.0254667 0.00208405
6.42021 -0.0251698 0.00204712
6.4564 -0.024878 0.00201104
6.49262 -0.0245912 0.00197581
6.52885 -0.0243093 0.00194138
6.5651 -0.024032 0.00190774
6.60137 -0.0237594 0.00187487
6.63766 -0.0234913 0.00184274
6.67397 -0.0232277 0.00181134
6.71029 -0.0229684 0.00178063
6.74664 -0.0227133 0.00175061
6.783 -0.0224623 0.00172125
6.81938 -0.0222154 0.00169254
6.85579 -0.0219725 0.00166445
6.89221 -0.0217334 0.00163697
6.92865 -0.0214981 0.00161009
6.96511 -0.0212666 0.00158378
7.00159 -0.0210386 0.00155804
7.0381 -0.0208143 0.00153284
7.07462 -0.0205934 0.00150817
7.11116 -0.0203759 0.00148403
7.14772 -0.0201618 0.00146039
7.18431 -0.0199509 0.00143724
7.22091 -0.0197432 0.00141456
7.25754 -0.0195387 0.00139236
7.29418 -0.0193373 0.00137061
7.33085 -0.0191388 0.0013493
7.36754 -0.0189433 0.00132842
7.40425 -0.0187507 0.00130797
7.44099 -0.018561 0.00128792
7.47774 -0.018374 0.00126827
7.51452 -0.0181898 0.00124902
7.55132 -0.0180082 0.00123014
7.58814 -0.0178292 0.00121163
7.62498 -0.0176528 0.00119349
7.66185 -0.017479 0.0011757
7.69874 -0.0173076 0.00115825
7.73566 -0.0171386 0.00114114
7.77259 -0.016972 0.00112435
7.80955 -0.0168077 0.00110789
7.84654 -0.0166457 0.00109174
7.88355 -0.016486 0.00107589
7.92058 -0.0163285 0.00106034
7.95763 -0.0161731 0.00104508
7.99471 -0.0160199 0.00103011
8.03182 -0.0158687 0.00101541
8.06895 -0.0157196 0.00100098
8.1061 -0.0155725 0.000986823
8.14328 -0.0154274 0.000972921
8.18049 -0.0152842 0.000959271
8.21772 -0.0151429 0.000945868
8.25497 -0.0150035 0.000932706
8.29226 -0.0148659 0.000919781
8.32956 -0.0147301 0.000907086
8.3669 -0.0145961 0.000894617
8.40426 -0.0144638 0.000882369
8.44165 -0.0143333 0.000870336
8.47906 -0.0142044 0.000858514
8.5165 -0.0140772 0.000846899
8.55397 -0.0139516 0.000835485
8.59146 -0.0138276 0.000824269
8.62899 -0.0137051 0.000813246
8.66654 -0.0135842 0.000802412
8.70412 -0.0134648 0.000791764
8.74172 -0.0133469 0.000781296
8.77936 -0.0132305 0.000771006
8.81702 -0.0131155 0.000760889
8.85471 -0.0130019 0.000750942
8.89244 -0.0128897 0.000741161
8.93019 -0.0127789 0.000731543
8.96797 -0.0126695 0.000722085
9.00578 -0.0125613 0.000712783
9.04362 -0.0124545 0.000703633
9.08149 -0.0123489 0.000694634
9.11939 -0.0122446 0.000685781
9.15732 -0.0121415 0.000677072
9.19528 -0.0120397 0.000668504
9.23327 -0.0119391 0.000660074
9.2713 -0.0118396 0.000651779
9.30935 -0.0117413 0.000643617
9.34744 -0.0116442 0.000635585
9.38556 -0.0115482 0.000627679
9.42371 -0.0114533 0.000619899
9.46189 -0.0113595 0.000612241
9.50011 -0.0112667 0.000604703
9.53836 -0.011175 0.000597283
9.57664 -0.0110844 0.000589978
9.61496 -0.0109948 0.000582786
9.65331 -0.0109062 0.000575705
9.69169 -0.0108186 0.000568733
9.73011 -0.010732 0.000561868
9.76856 -0.0106463 0.000555107
9.80704 -0.0105616 0.000548448
9.84557 -0.0104778 0.000541891
9.88412 -0.010395 0.000535432
9.92271 -0.010313 0.000529071
9.96134 -0.010232 0.000522804
10 -0.0101518 0.000516631
10.0387 -0.0100725 0.00051055
10.0774 -0.00999408 0.000504558
10.1162 -0.00991648 0.000498655
10.155 -0.00983972 0.000492838
10.1939 -0.00976377 0.000487107
10.2328 -0.00968864 0.000481459
10.2717 -0.0096143 0.000475893
10.3106 -0.00954074 0.000470408
10.3496 -0.00946796 0.000465002
10.3887 -0.00939594 0.000459673
10.4278 -0.00932467 0.000454421
10.4669 -0.00925414 0.000449243
10.506 -0.00918434 0.000444139
10.5452 -0.00911526 0.000439108
10.5845 -0.00904689 0.000434147
10.6238 -0.00897922 0.000429256
10.6631 -0.00891224 0.000424434
10.7024 -0.00884594 0.000419679
10.7418 -0.00878031 0.00041499
10.7813 -0.00871535 0.000410367
10.8208 -0.00865103 0.000405807
10.8603 -0.00858736 0.000401309
10.8999 -0.00852433 0.000396874
10.9395 -0.00846192 0.000392499
10.9792 -0.00840013 0.000388184
11.0189 -0.00833895 0.000383927
11.0586 -0.00827837 0.000379729
11.0984 -0.00821838 0.000375586
11.1383 -0.00815898 0.0003715
11.1781 -0.00810015 0.000367468
11.2181 -0.0080419 0.00036349
11.2581 -0.00798421 0.000359564
11.2981 -0.00792707 0.000355691
11.3381 -0.00787048 0.000351869
11.3783 -0.00781443 0.000348098
11.4184 -0.00775891 0.000344376
11.4587 -0.00770392 0.000340703
11.4989 -0.00764945 0.000337077
11.5392 -0.00759549 0.000333499
11.5796 -0.00754203 0.000329967
11.62 -0.00748908 0.000326481
11.6605 -0.00743661 0.000323039
11.701 -0.00738464 0.000319642
11.7415 -0.00733314 0.000316288
11.7822 -0.00728212 0.000312977
11.8228 -0.00723157 0.000309708
11.8636 -0.00718148 0.00030648
11.9043 -0.00713184 0.000303294
11.9452 -0.00708266 0.000300147
11.986 -0.00703392 0.00029704
12.027 -0.00698562 0.000293971
12.068 -0.00693775 0.000290941
12.109 -0.00689031 0.000287948
12.1501 -0.0068433 0.000284993
12.1913 -0.0067967 0.000282074
12.2325 -0.00675052 0.000279191
12.2738 -0.00670474 0.000276343
12.3151 -0.00665936 0.00027353
12.3565 -0.00661438 0.000270752
12.3979 -0.0065698 0.000268007
12.4394 -0.0065256 0.000265295
12.481 -0.00648179 0.000262616
12.5226 -0.00643835 0.000259969
12.5643 -0.00639529 0.000257355
12.6061 -0.00635259 0.000254771
12.6479 -0.00631026 0.000252218
12.6898 -0.00626829 0.000249696
12.7317 -0.00622668 0.000247203
12.7737 -0.00618542 0.00024474
12.8158 -0.00614451 0.000242306
12.8579 -0.00610393 0.0002399
12.9001 -0.0060637 0.000237523
12.9424 -0.00602381 0.000235173
12.9847 -0.00598424 0.000232851
13.0271 -0.005945 0.000230555
13.0696 -0.00590609 0.000228287
13.1121 -0.00586749 0.000226044
13.1547 -0.00582921 0.000223827
13.1974 -0.00579125 0.000221635
13.2402 -0.00575359 0.000219469
13.283 -0.00571623 0.000217327
13.3259 -0.00567918 0.000215209
13.3689 -0.00564242 0.000213115
13.4119 -0.00560596 0.000211045
13.455 -0.00556979 0.000208999
13.4982 -0.00553391 0.000206975
13.5415 -0.00549831 0.000204973
13.5848 -0.00546299 0.000202994
13.6283 -0.00542795 0.000201037
13.6718 -0.00539318 0.000199102
13.7153 -0.00535869 0.000197188
13.759 -0.00532446 0.000195295
13.8028 -0.00529049 0.000193423
13.8466 -0.00525679 0.000191571
13.8905 -0.00522335 0.00018974
13.9345 -0.00519016 0.000187928
13.9786 -0.00515723 0.000186136
14.0227 -0.00512455 0.000184364
14.067 -0.00509211 0.00018261
14.1113 -0.00505992 0.000180875
14.1558 -0.00502797 0.000179159
14.2003 -0.00499625 0.000177461
14.2449 -0.00496478 0.000175781
14.2896 -0.00493354 0.000174119
14.3344 -0.00490252 0.000172475
14.3793 -0.00487174 0.000170848
14.4243 -0.00484118 0.000169237
14.4693 -0.00481085 0.000167644
14.5145 -0.00478073 0.000166068
14.5598 -0.00475083 0.000164507
14.6052 -0.00472115 0.000162963
14.6506 -0.00469168 0.000161435
14.6962 -0.00466242 0.000159923
14.7419 -0.00463337 0.000158426
14.7877 -0.00460453 0.000156944
14.8336 -0.00457589 0.000155477
14.8796 -0.00454745 0.000154026
14.9257 -0.00451921 0.000152589
14.9719 -0.00449116 0.000151167
15.0182 -0.00446331 0.000149758
15.0647 -0.00443565 0.000148364
15.1112 -0.00440818 0.000146984
15.1579 -0.0043809 0.000145618
15.2047 -0.00435381 0.000144265
15.2516 -0.00432689 0.000142926
15.2986 -0.00430016 0.0001416
15.3458 -0.00427361 0.000140286
15.393 -0.00424723 0.000138986
15.4404 -0.00422103 0.000137698
15.488 -0.00419501 0.000136423
15.5356 -0.00416915 0.00013516
15.5834 -0.00414346 0.00013391
15.6313 -0.00411794 0.000132671
15.6794 -0.00409259 0.000131444
15.7276 -0.00406739 0.000130229
15.7759 -0.00404236 0.000129026
15.8243 -0.00401749 0.000127834
15.873 -0.00399278 0.000126653
15.9217 -0.00396822 0.000125483
15.9706 -0.00394381 0.000124324
16.0197 -0.00391956 0.000123176
16.0689 -0.00389545 0.000122038
16.1182 -0.00387149 0.000120911
16.1677 -0.00384768 0.000119795
16.2174 -0.00382402 0.000118688
16.2672 -0.00380049 0.000117592
16.3172 -0.00377711 0.000116506
16.3674 -0.00375386 0.000115429
16.4177 -0.00373076 0.000114363
16.4682 -0.00370778 0.000113305
16.5189 -0.00368494 0.000112257
16.5697 -0.00366224 0.000111219
16.6208 -0.00363966 0.000110189
16.672 -0.00361721 0.000109169
16.7234 -0.00359489 0.000108158
16.775 -0.00357269 0.000107155
16.8268 -0.00355061 0.000106161
16.8787 -0.00352866 0.000105176
16.9309 -0.00350683 0.000104199
16.9833 -0.00348511 0.00010323
17.0359 -0.00346351 0.00010227
17.0887 -0.00344202 0.000101317
17.1418 -0.00342065 0.000100373
17.195 -0.00339939 9.94364e-05
17.2485 -0.00337823 9.85076e-05
17.3022 -0.00335718 9.75864e-05
17.3562 -0.00333624 9.66727e-05
17.4104 -0.0033154 9.57664e-05
17.4648 -0.00329467 9.48674e-05
17.5195 -0.00327403 9.39755e-05
17.5744 -0.00325349 9.30907e-05
17.6296 -0.00323305 9.22129e-05
17.6851 -0.0032127 9.13419e-05
17.7408 -0.00319245 9.04776e-05
17.7969 -0.00317229 8.962e-05
17.8532 -0.00315221 8.87688e-05
17.9098 -0.00313222 8.79241e-05
17.9667 -0.00311232 8.70857e-05
18.0239 -0.0030925 8.62534e-05
18.0815 -0.00307276 8.54272e-05
18.1393 -0.0030531 8.4607e-05
18.1975 -0.00303352 8.37926e-05
18.256 -0.00301401 8.29839e-05
18.3149 -0.00299457 8.21809e-05
18.3742 -0.0029752 8.13834e-05
18.4338 -0.0029559 8.05913e-05
18.4938 -0.00293667 7.98044e-05
18.5542 -0.0029175 7.90228e-05
18.615 -0.00289839 7.82461e-05
18.6762 -0.00287934 7.74744e-05
18.7379 -0.00286034 7.67075e-05
18.8 -0.0028414 7.59453e-05
18.8625 -0.0028225 7.51876e-05
18.9255 -0.00280365 7.44343e-05
18.9891 -0.00278485 7.36854e-05
19.0531 -0.00276609 7.29405e-05
19.1177 -0.00274736 7.21997e-05
19.1828 -0.00272867 7.14627e-05
19.2484 -0.00271 7.07294e-05
19.3147 -0.00269136 6.99997e-05
19.3816 -0.00267275 6.92734e-05
19.4491 -0.00265415 6.85503e-05
19.5173 -0.00263556 6.78302e-05
19.5862 -0.00261698 6.71129e-05
19.6558 -0.0025984 6.63983e-05
19.7262 -0.00257982 6.56862e-05
19.7974 -0.00256123 6.49762e-05
19.8694 -0.00254262 6.42682e-05
19.9423 -0.00252399 6.3562e-05
20.0162 -0.00250533 6.28571e-05
20.091 -0.00248663 6.21535e-05
20.1669 -0.00246788 6.14506e-05
20.244 -0.00244907 6.07482e-05
20.3222 -0.00243018 6.00459e-05
20.4016 -0.00241122 5.93432e-05
20.4825 -0.00239215 5.86396e-05
20.5648 -0.00237297 5.79347e-05
20.6487 -0.00235366 5.72277e-05
20.7344 -0.00233419 5.65179e-05
20.8219 -0.00231454 5.58047e-05
20.9115 -0.00229468 5.50868e-05
21.0034 -0.00227457 5.43634e-05
21.0979 -0.00225418 5.36329e-05
21.1952 -0.00223345 5.28936e-05
21.2959 -0.00221231 5.21435e-05
21.4004 -0.0021907 5.138e-05
21.5093 -0.00216848 5.05994e-05
21.6237 -0.00214553 4.97969e-05
21.7448 -0.00212162 4.89656e-05
21.8747 -0.00209643 4.8095e-05
22.0165 -0.00206942 4.71672e-05
22.1768 -0.00203952 4.61473e-05
22.3723 -0.00200393 4.49431e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.5Lambda0.5Nc1Classic/GRpTwoLoop.txt <==
-22.3723 -0.00200167 -4.48423e-05
-22.1768 -0.00203719 -4.6042e-05
-22.0165 -0.00206701 -4.7058e-05
-21.8747 -0.00209396 -4.79822e-05
-21.7448 -0.00211909 -4.88495e-05
-21.6237 -0.00214295 -4.96774e-05
-21.5093 -0.00216585 -5.04768e-05
-21.4004 -0.00218801 -5.12542e-05
-21.2959 -0.00220957 -5.20147e-05
-21.1952 -0.00223066 -5.27617e-05
-21.0979 -0.00225134 -5.34979e-05
-21.0034 -0.00227168 -5.42253e-05
-20.9115 -0.00229173 -5.49458e-05
-20.8219 -0.00231154 -5.56605e-05
-20.7344 -0.00233114 -5.63708e-05
-20.6487 -0.00235056 -5.70774e-05
-20.5648 -0.00236982 -5.77814e-05
-20.4825 -0.00238895 -5.84832e-05
-20.4016 -0.00240797 -5.91837e-05
-20.3222 -0.00242688 -5.98832e-05
-20.244 -0.00244571 -6.05824e-05
-20.1669 -0.00246447 -6.12816e-05
-20.091 -0.00248317 -6.19813e-05
-20.0162 -0.00250182 -6.26817e-05
-19.9423 -0.00252043 -6.33833e-05
-19.8694 -0.00253901 -6.40862e-05
-19.7974 -0.00255757 -6.47909e-05
-19.7262 -0.0025761 -6.54974e-05
-19.6558 -0.00259463 -6.62062e-05
-19.5862 -0.00261316 -6.69173e-05
-19.5173 -0.00263168 -6.76311e-05
-19.4491 -0.00265021 -6.83477e-05
-19.3816 -0.00266876 -6.90673e-05
-19.3147 -0.00268732 -6.979e-05
-19.2484 -0.0027059 -7.05161e-05
-19.1828 -0.00272451 -7.12457e-05
-19.1177 -0.00274315 -7.19789e-05
-19.0531 -0.00276182 -7.2716e-05
-18.9891 -0.00278052 -7.3457e-05
-18.9255 -0.00279927 -7.42021e-05
-18.8625 -0.00281806 -7.49515e-05
-18.8 -0.00283689 -7.57052e-05
-18.7379 -0.00285578 -7.64635e-05
-18.6762 -0.00287471 -7.72263e-05
-18.615 -0.0028937 -7.79939e-05
-18.5542 -0.00291275 -7.87663e-05
-18.4938 -0.00293186 -7.95438e-05
-18.4338 -0.00295103 -8.03264e-05
-18.3742 -0.00297027 -8.11142e-05
-18.3149 -0.00298957 -8.19073e-05
-18.256 -0.00300894 -8.27059e-05
-18.1975 -0.00302838 -8.351e-05
-18.1393 -0.0030479 -8.43199e-05
-18.0815 -0.0030675 -8.51354e-05
-18.0239 -0.00308717 -8.5957e-05
-17.9667 -0.00310692 -8.67844e-05
-17.9098 -0.00312675 -8.76181e-05
-17.8532 -0.00314667 -8.84579e-05
-17.7969 -0.00316668 -8.93041e-05
-17.7408 -0.00318677 -9.01567e-05
-17.6851 -0.00320695 -9.10159e-05
-17.6296 -0.00322723 -9.18817e-05
-17.5744 -0.00324759 -9.27544e-05
-17.5195 -0.00326806 -9.36338e-05
-17.4648 -0.00328862 -9.45203e-05
-17.4104 -0.00330928 -9.54138e-05
-17.3562 -0.00333004 -9.63146e-05
-17.3022 -0.0033509 -9.72226e-05
-17.2485 -0.00337187 -9.81382e-05
-17.195 -0.00339295 -9.90612e-05
-17.1418 -0.00341413 -9.99919e-05
-17.0887 -0.00343542 -0.00010093
-17.0359 -0.00345683 -0.000101877
-16.9833 -0.00347835 -0.000102831
-16.9309 -0.00349998 -0.000103793
-16.8787 -0.00352173 -0.000104764
-16.8268 -0.0035436 -0.000105743
-16.775 -0.00356558 -0.00010673
-16.7234 -0.00358769 -0.000107727
-16.672 -0.00360993 -0.000108731
-16.6208 -0.00363229 -0.000109745
-16.5697 -0.00365477 -0.000110767
-16.5189 -0.00367739 -0.000111799
-16.4682 -0.00370013 -0.000112839
-16.4177 -0.00372301 -0.00011389
-16.3674 -0.00374602 -0.000114949
-16.3172 -0.00376917 -0.000116018
-16.2672 -0.00379246 -0.000117097
-16.2174 -0.00381588 -0.000118186
-16.1677 -0.00383945 -0.000119284
-16.1182 -0.00386316 -0.000120393
-16.0689 -0.00388701 -0.000121512
-16.0197 -0.00391101 -0.000122641
-15.9706 -0.00393516 -0.000123781
-15.9217 -0.00395946 -0.000124931
-15.873 -0.00398391 -0.000126093
-15.8243 -0.00400852 -0.000127265
-15.7759 -0.00403328 -0.000128448
-15.7276 -0.0040582 -0.000129643
-15.6794 -0.00408328 -0.000130849
-15.6313 -0.00410852 -0.000132067
-15.5834 -0.00413392 -0.000133296
-15.5356 -0.00415949 -0.000134537
-15.488 -0.00418523 -0.00013579
-15.4404 -0.00421113 -0.000137055
-15.393 -0.00423721 -0.000138333
-15.3458 -0.00426346 -0.000139623
-15.2986 -0.00428989 -0.000140926
-15.2516 -0.00431649 -0.000142242
-15.2047 -0.00434327 -0.000143571
-15.1579 -0.00437024 -0.000144913
-15.1112 -0.00439739 -0.000146268
-15.0647 -0.00442472 -0.000147637
-15.0182 -0.00445225 -0.00014902
-14.9719 -0.00447996 -0.000150416
-14.9257 -0.00450787 -0.000151827
-14.8796 -0.00453597 -0.000153252
-14.8336 -0.00456426 -0.000154692
-14.7877 -0.00459276 -0.000156146
-14.7419 -0.00462146 -0.000157615
-14.6962 -0.00465036 -0.000159099
-14.6506 -0.00467947 -0.000160599
-14.6052 -0.00470878 -0.000162114
-14.5598 -0.00473831 -0.000163645
-14.5145 -0.00476805 -0.000165191
-14.4693 -0.00479801 -0.000166754
-14.4243 -0.00482818 -0.000168333
-14.3793 -0.00485858 -0.000169929
-14.3344 -0.00488919 -0.000171542
-14.2896 -0.00492004 -0.000173172
-14.2449 -0.00495111 -0.000174819
-14.2003 -0.00498241 -0.000176483
-14.1558 -0.00501395 -0.000178166
-14.1113 -0.00504572 -0.000179866
-14.067 -0.00507774 -0.000181585
-14.0227 -0.00510999 -0.000183322
-13.9786 -0.00514249 -0.000185078
-13.9345 -0.00517524 -0.000186854
-13.8905 -0.00520823 -0.000188648
-13.8466 -0.00524148 -0.000190462
-13.8028 -0.00527499 -0.000192296
-13.759 -0.00530875 -0.00019415
-13.7153 -0.00534278 -0.000196025
-13.6718 -0.00537707 -0.00019792
-13.6283 -0.00541163 -0.000199836
-13.5848 -0.00544646 -0.000201774
-13.5415 -0.00548157 -0.000203733
-13.4982 -0.00551695 -0.000205714
-13.455 -0.00555262 -0.000207718
-13.4119 -0.00558857 -0.000209744
-13.3689 -0.0056248 -0.000211793
-13.3259 -0.00566133 -0.000213865
-13.283 -0.00569815 -0.000215961
-13.2402 -0.00573527 -0.000218081
-13.1974 -0.00577269 -0.000220225
-13.1547 -0.00581042 -0.000222393
-13.1121 -0.00584845 -0.000224587
-13.0696 -0.0058868 -0.000226805
-13.0271 -0.00592546 -0.00022905
-12.9847 -0.00596444 -0.000231321
-12.9424 -0.00600375 -0.000233618
-12.9001 -0.00604338 -0.000235942
-12.8579 -0.00608334 -0.000238293
-12.8158 -0.00612364 -0.000240672
-12.7737 -0.00616428 -0.000243079
-12.7317 -0.00620526 -0.000245515
-12.6898 -0.00624659 -0.000247979
-12.6479 -0.00628827 -0.000250473
-12.6061 -0.0063303 -0.000252997
-12.5643 -0.0063727 -0.00025555
-12.5226 -0.00641546 -0.000258135
-12.481 -0.00645859 -0.000260751
-12.4394 -0.00650209 -0.000263398
-12.3979 -0.00654598 -0.000266078
-12.3565 -0.00659024 -0.00026879
-12.3151 -0.00663489 -0.000271536
-12.2738 -0.00667994 -0.000274315
-12.2325 -0.00672538 -0.000277128
-12.1913 -0.00677122 -0.000279976
-12.1501 -0.00681747 -0.000282859
-12.109 -0.00686414 -0.000285778
-12.068 -0.00691122 -0.000288733
-12.027 -0.00695872 -0.000291726
-11.986 -0.00700665 -0.000294756
-11.9452 -0.00705501 -0.000297824
-11.9043 -0.00710382 -0.00030093
-11.8636 -0.00715306 -0.000304076
-11.8228 -0.00720276 -0.000307262
-11.7822 -0.00725292 -0.000310488
-11.7415 -0.00730353 -0.000313756
-11.701 -0.00735461 -0.000317066
-11.6605 -0.00740617 -0.000320418
-11.62 -0.00745821 -0.000323813
-11.5796 -0.00751073 -0.000327252
-11.5392 -0.00756374 -0.000330737
-11.4989 -0.00761725 -0.000334266
-11.4587 -0.00767127 -0.000337842
-11.4184 -0.0077258 -0.000341464
-11.3783 -0.00778085 -0.000345135
-11.3381 -0.00783642 -0.000348853
-11.2981 -0.00789253 -0.000352621
-11.2581 -0.00794917 -0.000356439
-11.2181 -0.00800636 -0.000360308
-11.1781 -0.0080641 -0.000364229
-11.1383 -0.00812241 -0.000368203
-11.0984 -0.00818128 -0.000372229
-11.0586 -0.00824073 -0.000376311
-11.0189 -0.00830077 -0.000380448
-10.9792 -0.00836139 -0.000384641
-10.9395 -0.00842262 -0.000388891
-10.8999 -0.00848445 -0.0003932
-10.8603 -0.00854691 -0.000397568
-10.8208 -0.00860998 -0.000401996
-10.7813 -0.00867369 -0.000406486
-10.7418 -0.00873804 -0.000411038
-10.7024 -0.00880304 -0.000415653
-10.6631 -0.00886871 -0.000420333
-10.6238 -0.00893504 -0.000425079
-10.5845 -0.00900205 -0.000429892
-10.5452 -0.00906975 -0.000434772
-10.506 -0.00913814 -0.000439723
-10.4669 -0.00920725 -0.000444743
-10.4278 -0.00927707 -0.000449836
-10.3887 -0.00934762 -0.000455001
-10.3496 -0.00941891 -0.000460241
-10.3106 -0.00949094 -0.000465556
-10.2717 -0.00956374 -0.000470949
-10.2328 -0.00963731 -0.00047642
-10.1939 -0.00971166 -0.000481971
-10.155 -0.0097868 -0.000487603
-10.1162 -0.00986275 -0.000493319
-10.0774 -0.00993951 -0.000499118
-10.0387 -0.0100171 -0.000505004
-10 -0.0100955 -0.000510977
-9.96134 -0.0101748 -0.00051704
-9.92271 -0.010255 -0.000523193
-9.88412 -0.010336 -0.000529439
-9.84557 -0.0104179 -0.000535779
-9.80704 -0.0105008 -0.000542216
-9.76856 -0.0105845 -0.00054875
-9.73011 -0.0106692 -0.000555385
-9.69169 -0.0107548 -0.00056212
-9.65331 -0.0108414 -0.00056896
-9.61496 -0.0109289 -0.000575906
-9.57664 -0.0110175 -0.000582959
-9.53836 -0.0111071 -0.000590122
-9.50011 -0.0111976 -0.000597397
-9.46189 -0.0112893 -0.000604786
-9.42371 -0.0113819 -0.000612292
-9.38556 -0.0114757 -0.000619916
-9.34744 -0.0115705 -0.000627662
-9.30935 -0.0116664 -0.000635531
-9.2713 -0.0117635 -0.000643526
-9.23327 -0.0118617 -0.000651649
-9.19528 -0.011961 -0.000659904
-9.15732 -0.0120615 -0.000668292
-9.11939 -0.0121633 -0.000676818
-9.08149 -0.0122662 -0.000685482
-9.04362 -0.0123704 -0.000694288
-9.00578 -0.0124758 -0.000703239
-8.96797 -0.0125825 -0.000712339
-8.93019 -0.0126905 -0.00072159
-8.89244 -0.0127998 -0.000730995
-8.85471 -0.0129104 -0.000740557
-8.81702 -0.0130224 -0.000750281
-8.77936 -0.0131358 -0.000760168
-8.74172 -0.0132506 -0.000770224
-8.70412 -0.0133668 -0.00078045
-8.66654 -0.0134845 -0.000790853
-8.62899 -0.0136037 -0.000801433
-8.59146 -0.0137243 -0.000812196
-8.55397 -0.0138465 -0.000823145
-8.5165 -0.0139703 -0.000834286
-8.47906 -0.0140956 -0.000845621
-8.44165 -0.0142225 -0.000857155
-8.40426 -0.0143511 -0.000868892
-8.3669 -0.0144814 -0.000880839
-8.32956 -0.0146133 -0.000892996
-8.29226 -0.014747 -0.000905373
-8.25497 -0.0148824 -0.00091797
-8.21772 -0.0150196 -0.000930796
-8.18049 -0.0151586 -0.000943853
-8.14328 -0.0152995 -0.000957149
-8.1061 -0.0154423 -0.000970688
-8.06895 -0.015587 -0.000984476
-8.03182 -0.0157336 -0.000998518
-7.99471 -0.0158823 -0.00101282
-7.95763 -0.0160329 -0.00102739
-7.92058 -0.0161857 -0.00104223
-7.88355 -0.0163405 -0.00105735
-7.84654 -0.0164975 -0.00107276
-7.80955 -0.0166566 -0.00108846
-7.77259 -0.016818 -0.00110446
-7.73566 -0.0169817 -0.00112077
-7.69874 -0.0171476 -0.00113739
-7.66185 -0.0173159 -0.00115433
-7.62498 -0.0174866 -0.00117161
-7.58814 -0.0176598 -0.00118922
-7.55132 -0.0178354 -0.00120718
-7.51452 -0.0180136 -0.00122549
-7.47774 -0.0181944 -0.00124417
-7.44099 -0.0183778 -0.00126322
-7.40425 -0.0185639 -0.00128265
-7.36754 -0.0187528 -0.00130247
-7.33085 -0.0189444 -0.0013227
-7.29418 -0.0191389 -0.00134333
-7.25754 -0.0193364 -0.0013644
-7.22091 -0.0195368 -0.00138589
-7.18431 -0.0197402 -0.00140783
-7.14772 -0.0199467 -0.00143023
-7.11116 -0.0201564 -0.0014531
-7.07462 -0.0203694 -0.00147644
-7.0381 -0.0205856 -0.00150028
-7.00159 -0.0208052 -0.00152463
-6.96511 -0.0210282 -0.0015495
-6.92865 -0.0212547 -0.00157491
-6.89221 -0.0214848 -0.00160086
-6.85579 -0.0217186 -0.00162738
-6.81938 -0.0219561 -0.00165448
-6.783 -0.0221974 -0.00168218
-6.74664 -0.0224427 -0.00171049
-6.71029 -0.0226919 -0.00173943
-6.67397 -0.0229452 -0.00176902
-6.63766 -0.0232026 -0.00179927
-6.60137 -0.0234644 -0.00183021
-6.5651 -0.0237304 -0.00186185
-6.52885 -0.024001 -0.00189423
-6.49262 -0.024276 -0.00192734
-6.4564 -0.0245558 -0.00196123
-6.42021 -0.0248403 -0.00199591
-6.38403 -0.0251297 -0.00203141
-6.34786 -0.025424 -0.00206774
-6.31172 -0.0257235 -0.00210494
-6.27559 -0.0260282 -0.00214302
-6.23949 -0.0263382 -0.00218203
-6.20339 -0.0266538 -0.00222198
-6.16732 -0.0269749 -0.00226292
-6.13126 -0.0273018 -0.00230485
-6.09522 -0.0276345 -0.00234782
-6.05919 -0.0279733 -0.00239186
-6.02319 -0.0283183 -0.00243701
-5.9872 -0.0286695 -0.0024833
-5.95122 -0.0290273 -0.00253076
-5.91526 -0.0293917 -0.00257944
-5.87932 -0.029763 -0.00262938
-5.84339 -0.0301412 -0.00268061
-5.80748 -0.0305266 -0.00273318
-5.77158 -0.0309194 -0.00278713
-5.7357 -0.0313197 -0.00284251
-5.69984 -0.0317277 -0.00289938
-5.66399 -0.0321437 -0.00295777
-5.62815 -0.0325679 -0.00301775
-5.59233 -0.0330004 -0.00307937
-5.55653 -0.0334415 -0.00314268
-5.52074 -0.0338915 -0.00320775
-5.48497 -0.0343505 -0.00327464
-5.4492 -0.0348189 -0.00334342
-5.41346 -0.0352968 -0.00341415
-5.37773 -0.0357846 -0.0034869
-5.34201 -0.0362826 -0.00356176
-5.30631 -0.0367909 -0.0036388
-5.27062 -0.03731 -0.0037181
-5.23494 -0.0378401 -0.00379975
-5.19928 -0.0383815 -0.00388383
-5.16363 -0.0389346 -0.00397045
-5.128 -0.0394998 -0.00405971
-5.09237 -0.0400773 -0.0041517
-5.05677 -0.0406675 -0.00424654
-5.02117 -0.0412709 -0.00434435
-4.98559 -0.0418879 -0.00444524
-4.95002 -0.0425187 -0.00454934
-4.91446 -0.043164 -0.00465679
-4.87892 -0.0438241 -0.00476774
-4.84339 -0.0444995 -0.00488231
-4.80787 -0.0451906 -0.0050007
-4.77237 -0.0458981 -0.00512303
-4.73687 -0.0466224 -0.00524952
-4.70139 -0.047364 -0.00538032
-4.66592 -0.0481236 -0.00551566
-4.63046 -0.0489017 -0.00565572
-4.59502 -0.049699 -0.00580075
-4.55958 -0.050516 -0.00595096
-4.52416 -0.0513536 -0.00610662
-4.48875 -0.0522123 -0.00626797
-4.45335 -0.0530929 -0.00643533
-4.41797 -0.0539962 -0.00660896
-4.38259 -0.0549229 -0.00678922
-4.34722 -0.055874 -0.00697641
-4.31187 -0.0568503 -0.00717095
-4.27653 -0.0578526 -0.00737318
-4.24119 -0.058882 -0.00758356
-4.20587 -0.0599394 -0.00780251
-4.17056 -0.0610259 -0.00803054
-4.13526 -0.0621426 -0.00826813
-4.09997 -0.0632905 -0.00851589
-4.06469 -0.0644709 -0.00877436
-4.02942 -0.065685 -0.00904424
-3.99416 -0.066934 -0.00932619
-3.95891 -0.0682194 -0.00962098
-3.92367 -0.0695424 -0.00992939
-3.88844 -0.0709046 -0.0102523
-3.85322 -0.0723075 -0.0105907
-3.81801 -0.0737525 -0.0109456
-3.7828 -0.0752414 -0.0113181
-3.74761 -0.0767757 -0.0117093
-3.71243 -0.0783573 -0.0121205
-3.67726 -0.0799878 -0.0125532
-3.64209 -0.0816691 -0.0130087
-3.60694 -0.0834031 -0.0134888
-3.57179 -0.0851915 -0.0139949
-3.53665 -0.0870363 -0.014529
-3.50152 -0.0889395 -0.0150929
-3.4664 -0.0909029 -0.0156887
-3.43129 -0.0929286 -0.0163183
-3.39619 -0.0950184 -0.0169839
-3.36109 -0.0971744 -0.0176878
-3.32601 -0.0993985 -0.0184321
-3.29093 -0.101693 -0.019219
-3.25586 -0.104059 -0.0200508
-3.2208 -0.1065 -0.0209296
-3.18574 -0.109018 -0.0218575
-3.1507 -0.111615 -0.0228364
-3.11566 -0.114294 -0.0238683
-3.08063 -0.117058 -0.0249549
-3.0456 -0.119912 -0.0260982
-3.01059 -0.122859 -0.0272998
-2.97558 -0.125904 -0.028562
-2.94058 -0.129054 -0.0298868
-2.90558 -0.132315 -0.031277
-2.87059 -0.135694 -0.0327357
-2.83561 -0.139199 -0.0342668
-2.80064 -0.142841 -0.0358751
-2.76567 -0.146627 -0.0375663
-2.73071 -0.15057 -0.0393472
-2.69576 -0.154679 -0.0412258
-2.66081 -0.158967 -0.0432113
-2.62587 -0.163447 -0.0453144
-2.59094 -0.16813 -0.047547
-2.55601 -0.17303 -0.0499229
-2.52109 -0.178162 -0.0524572
-2.48617 -0.183539 -0.0551668
-2.45126 -0.189176 -0.0580706
-2.41636 -0.19509 -0.0611896
-2.38146 -0.201296 -0.0645471
-2.34657 -0.207812 -0.0681693
-2.31168 -0.214654 -0.0720848
-2.2768 -0.221842 -0.0763265
-2.24192 -0.229395 -0.0809302
-2.20705 -0.237332 -0.085937
-2.17219 -0.245673 -0.0913922
-2.13733 -0.254438 -0.0973478
-2.10247 -0.263647 -0.103861
-2.06762 -0.273319 -0.110999
-2.03278 -0.283473 -0.118834
-1.99794 -0.294125 -0.127451
-1.9631 -0.305288 -0.136943
-1.92827 -0.31697 -0.147419
-1.89345 -0.329173 -0.158998
-1.85862 -0.341893 -0.171816
-1.82381 -0.35511 -0.186025
-1.78899 -0.368794 -0.201795
-1.75419 -0.382892 -0.219315
-1.71938 -0.397328 -0.238792
-1.68458 -0.411996 -0.260454
-1.64979 -0.426749 -0.284545
-1.61499 -0.441398 -0.311324
-1.58021 -0.455693 -0.341058
-1.54542 -0.469325 -0.374014
-1.51064 -0.481906 -0.410453
-1.47586 -0.492971 -0.450604
-1.44109 -0.501964 -0.494656
-1.40632 -0.508249 -0.542729
-1.37155 -0.511102 -0.594852
-1.33679 -0.509737 -0.650942
-1.30203 -0.50331 -0.710771
-1.26727 -0.490963 -0.773961
-1.23251 -0.47183 -0.839962
-1.19776 -0.445096 -0.908057
-1.16301 -0.409994 -0.977351
-1.12827 -0.365861 -1.04679
-1.09352 -0.312128 -1.11515
-1.05878 -0.248378 -1.18103
-1.02405 -0.174355 -1.24283
-0.989309 -0.0900495 -1.29879
-0.954576 0.00423002 -1.34692
-0.919844 0.107732 -1.38512
-0.885115 0.219142 -1.41121
-0.850388 0.336498 -1.42321
-0.815663 0.457156 -1.41951
-0.78094 0.577923 -1.39918
-0.746219 0.695258 -1.36224
-0.711499 0.80568 -1.30973
-0.676781 0.906105 -1.2437
-0.642065 0.994257 -1.16697
-0.60735 1.0688 -1.08278
-0.572637 1.12944 -0.994429
-0.537925 1.17673 -0.904893
-0.503214 1.21192 -0.816644
-0.468504 1.23662 -0.731541
-0.433796 1.25262 -0.650818
-0.399089 1.26169 -0.575182
-0.364382 1.26547 -0.504889
-0.329676 1.26539 -0.43989
-0.294972 1.26269 -0.379888
-0.260267 1.25835 -0.324468
-0.225564 1.25317 -0.273106
-0.190861 1.24779 -0.225261
-0.156158 1.24269 -0.180358
-0.121456 1.23822 -0.137846
-0.0867541 1.23466 -0.0971628
-0.0520524 1.23219 -0.0577845
-0.0173508 1.23093 -0.0191738
0.0173508 1.23093 0.0191738
0.0520524 1.23219 0.0577845
0.0867541 1.23466 0.0971628
0.121456 1.23822 0.137846
0.156158 1.24269 0.180358
0.190861 1.24779 0.225261
0.225564 1.25317 0.273106
0.260267 1.25835 0.324468
0.294972 1.26269 0.379888
0.329676 1.26539 0.43989
0.364382 1.26547 0.504889
0.399089 1.26169 0.575182
0.433796 1.25262 0.650818
0.468504 1.23662 0.731541
0.503214 1.21192 0.816644
0.537925 1.17673 0.904893
0.572637 1.12944 0.994429
0.60735 1.0688 1.08278
0.642065 0.994257 1.16697
0.676781 0.906105 1.2437
0.711499 0.80568 1.30973
0.746219 0.695258 1.36224
0.78094 0.577923 1.39918
0.815663 0.457156 1.41951
0.850388 0.336498 1.42321
0.885115 0.219142 1.41121
0.919844 0.107732 1.38512
0.954576 0.00423002 1.34692
0.989309 -0.0900495 1.29879
1.02405 -0.174355 1.24283
1.05878 -0.248378 1.18103
1.09352 -0.312128 1.11515
1.12827 -0.365861 1.04679
1.16301 -0.409994 0.977351
1.19776 -0.445096 0.908057
1.23251 -0.47183 0.839962
1.26727 -0.490963 0.773961
1.30203 -0.50331 0.710771
1.33679 -0.509737 0.650942
1.37155 -0.511102 0.594852
1.40632 -0.508249 0.542729
1.44109 -0.501964 0.494656
1.47586 -0.492971 0.450604
1.51064 -0.481906 0.410453
1.54542 -0.469325 0.374014
1.58021 -0.455693 0.341058
1.61499 -0.441398 0.311324
1.64979 -0.426749 0.284545
1.68458 -0.411996 0.260454
1.71938 -0.397328 0.238792
1.75419 -0.382892 0.219315
1.78899 -0.368794 0.201795
1.82381 -0.35511 0.186025
1.85862 -0.341893 0.171816
1.89345 -0.329173 0.158998
1.92827 -0.31697 0.147419
1.9631 -0.305288 0.136943
1.99794 -0.294125 0.127451
2.03278 -0.283473 0.118834
2.06762 -0.273319 0.110999
2.10247 -0.263647 0.103861
2.13733 -0.254438 0.0973478
2.17219 -0.245673 0.0913922
2.20705 -0.237332 0.085937
2.24192 -0.229395 0.0809302
2.2768 -0.221842 0.0763265
2.31168 -0.214654 0.0720848
2.34657 -0.207812 0.0681693
2.38146 -0.201296 0.0645471
2.41636 -0.19509 0.0611896
2.45126 -0.189176 0.0580706
2.48617 -0.183539 0.0551668
2.52109 -0.178162 0.0524572
2.55601 -0.17303 0.0499229
2.59094 -0.16813 0.047547
2.62587 -0.163447 0.0453144
2.66081 -0.158967 0.0432113
2.69576 -0.154679 0.0412258
2.73071 -0.15057 0.0393472
2.76567 -0.146627 0.0375663
2.80064 -0.142841 0.0358751
2.83561 -0.139199 0.0342668
2.87059 -0.135694 0.0327357
2.90558 -0.132315 0.031277
2.94058 -0.129054 0.0298868
2.97558 -0.125904 0.028562
3.01059 -0.122859 0.0272998
3.0456 -0.119912 0.0260982
3.08063 -0.117058 0.0249549
3.11566 -0.114294 0.0238683
3.1507 -0.111615 0.0228364
3.18574 -0.109018 0.0218575
3.2208 -0.1065 0.0209296
3.25586 -0.104059 0.0200508
3.29093 -0.101693 0.019219
3.32601 -0.0993985 0.0184321
3.36109 -0.0971744 0.0176878
3.39619 -0.0950184 0.0169839
3.43129 -0.0929286 0.0163183
3.4664 -0.0909029 0.0156887
3.50152 -0.0889395 0.0150929
3.53665 -0.0870363 0.014529
3.57179 -0.0851915 0.0139949
3.60694 -0.0834031 0.0134888
3.64209 -0.0816691 0.0130087
3.67726 -0.0799878 0.0125532
3.71243 -0.0783573 0.0121205
3.74761 -0.0767757 0.0117093
3.7828 -0.0752414 0.0113181
3.81801 -0.0737525 0.0109456
3.85322 -0.0723075 0.0105907
3.88844 -0.0709046 0.0102523
3.92367 -0.0695424 0.00992939
3.95891 -0.0682194 0.00962098
3.99416 -0.066934 0.00932619
4.02942 -0.065685 0.00904424
4.06469 -0.0644709 0.00877436
4.09997 -0.0632905 0.00851589
4.13526 -0.0621426 0.00826813
4.17056 -0.0610259 0.00803054
4.20587 -0.0599394 0.00780251
4.24119 -0.058882 0.00758356
4.27653 -0.0578526 0.00737318
4.31187 -0.0568503 0.00717095
4.34722 -0.055874 0.00697641
4.38259 -0.0549229 0.00678922
4.41797 -0.0539962 0.00660896
4.45335 -0.0530929 0.00643533
4.48875 -0.0522123 0.00626797
4.52416 -0.0513536 0.00610662
4.55958 -0.050516 0.00595096
4.59502 -0.049699 0.00580075
4.63046 -0.0489017 0.00565572
4.66592 -0.0481236 0.00551566
4.70139 -0.047364 0.00538032
4.73687 -0.0466224 0.00524952
4.77237 -0.0458981 0.00512303
4.80787 -0.0451906 0.0050007
4.84339 -0.0444995 0.00488231
4.87892 -0.0438241 0.00476774
4.91446 -0.043164 0.00465679
4.95002 -0.0425187 0.00454934
4.98559 -0.0418879 0.00444524
5.02117 -0.0412709 0.00434435
5.05677 -0.0406675 0.00424654
5.09237 -0.0400773 0.0041517
5.128 -0.0394998 0.00405971
5.16363 -0.0389346 0.00397045
5.19928 -0.0383815 0.00388383
5.23494 -0.0378401 0.00379975
5.27062 -0.03731 0.0037181
5.30631 -0.0367909 0.0036388
5.34201 -0.0362826 0.00356176
5.37773 -0.0357846 0.0034869
5.41346 -0.0352968 0.00341415
5.4492 -0.0348189 0.00334342
5.48497 -0.0343505 0.00327464
5.52074 -0.0338915 0.00320775
5.55653 -0.0334415 0.00314268
5.59233 -0.0330004 0.00307937
5.62815 -0.0325679 0.00301775
5.66399 -0.0321437 0.00295777
5.69984 -0.0317277 0.00289938
5.7357 -0.0313197 0.00284251
5.77158 -0.0309194 0.00278713
5.80748 -0.0305266 0.00273318
5.84339 -0.0301412 0.00268061
5.87932 -0.029763 0.00262938
5.91526 -0.0293917 0.00257944
5.95122 -0.0290273 0.00253076
5.9872 -0.0286695 0.0024833
6.02319 -0.0283183 0.00243701
6.05919 -0.0279733 0.00239186
6.09522 -0.0276345 0.00234782
6.13126 -0.0273018 0.00230485
6.16732 -0.0269749 0.00226292
6.20339 -0.0266538 0.00222198
6.23949 -0.0263382 0.00218203
6.27559 -0.0260282 0.00214302
6.31172 -0.0257235 0.00210494
6.34786 -0.025424 0.00206774
6.38403 -0.0251297 0.00203141
6.42021 -0.0248403 0.00199591
6.4564 -0.0245558 0.00196123
6.49262 -0.024276 0.00192734
6.52885 -0.024001 0.00189423
6.5651 -0.0237304 0.00186185
6.60137 -0.0234644 0.00183021
6.63766 -0.0232026 0.00179927
6.67397 -0.0229452 0.00176902
6.71029 -0.0226919 0.00173943
6.74664 -0.0224427 0.00171049
6.783 -0.0221974 0.00168218
6.81938 -0.0219561 0.00165448
6.85579 -0.0217186 0.00162738
6.89221 -0.0214848 0.00160086
6.92865 -0.0212547 0.00157491
6.96511 -0.0210282 0.0015495
7.00159 -0.0208052 0.00152463
7.0381 -0.0205856 0.00150028
7.07462 -0.0203694 0.00147644
7.11116 -0.0201564 0.0014531
7.14772 -0.0199467 0.00143023
7.18431 -0.0197402 0.00140783
7.22091 -0.0195368 0.00138589
7.25754 -0.0193364 0.0013644
7.29418 -0.0191389 0.00134333
7.33085 -0.0189444 0.0013227
7.36754 -0.0187528 0.00130247
7.40425 -0.0185639 0.00128265
7.44099 -0.0183778 0.00126322
7.47774 -0.0181944 0.00124417
7.51452 -0.0180136 0.00122549
7.55132 -0.0178354 0.00120718
7.58814 -0.0176598 0.00118922
7.62498 -0.0174866 0.00117161
7.66185 -0.0173159 0.00115433
7.69874 -0.0171476 0.00113739
7.73566 -0.0169817 0.00112077
7.77259 -0.016818 0.00110446
7.80955 -0.0166566 0.00108846
7.84654 -0.0164975 0.00107276
7.88355 -0.0163405 0.00105735
7.92058 -0.0161857 0.00104223
7.95763 -0.0160329 0.00102739
7.99471 -0.0158823 0.00101282
8.03182 -0.0157336 0.000998518
8.06895 -0.015587 0.000984476
8.1061 -0.0154423 0.000970688
8.14328 -0.0152995 0.000957149
8.18049 -0.0151586 0.000943853
8.21772 -0.0150196 0.000930796
8.25497 -0.0148824 0.00091797
8.29226 -0.014747 0.000905373
8.32956 -0.0146133 0.000892996
8.3669 -0.0144814 0.000880839
8.40426 -0.0143511 0.000868892
8.44165 -0.0142225 0.000857155
8.47906 -0.0140956 0.000845621
8.5165 -0.0139703 0.000834286
8.55397 -0.0138465 0.000823145
8.59146 -0.0137243 0.000812196
8.62899 -0.0136037 0.000801433
8.66654 -0.0134845 0.000790853
8.70412 -0.0133668 0.00078045
8.74172 -0.0132506 0.000770224
8.77936 -0.0131358 0.000760168
8.81702 -0.0130224 0.000750281
8.85471 -0.0129104 0.000740557
8.89244 -0.0127998 0.000730995
8.93019 -0.0126905 0.00072159
8.96797 -0.0125825 0.000712339
9.00578 -0.0124758 0.000703239
9.04362 -0.0123704 0.000694288
9.08149 -0.0122662 0.000685482
9.11939 -0.0121633 0.000676818
9.15732 -0.0120615 0.000668292
9.19528 -0.011961 0.000659904
9.23327 -0.0118617 0.000651649
9.2713 -0.0117635 0.000643526
9.30935 -0.0116664 0.000635531
9.34744 -0.0115705 0.000627662
9.38556 -0.0114757 0.000619916
9.42371 -0.0113819 0.000612292
9.46189 -0.0112893 0.000604786
9.50011 -0.0111976 0.000597397
9.53836 -0.0111071 0.000590122
9.57664 -0.0110175 0.000582959
9.61496 -0.0109289 0.000575906
9.65331 -0.0108414 0.00056896
9.69169 -0.0107548 0.00056212
9.73011 -0.0106692 0.000555385
9.76856 -0.0105845 0.00054875
9.80704 -0.0105008 0.000542216
9.84557 -0.0104179 0.000535779
9.88412 -0.010336 0.000529439
9.92271 -0.010255 0.000523193
9.96134 -0.0101748 0.00051704
10 -0.0100955 0.000510977
10.0387 -0.0100171 0.000505004
10.0774 -0.00993951 0.000499118
10.1162 -0.00986275 0.000493319
10.155 -0.0097868 0.000487603
10.1939 -0.00971166 0.000481971
10.2328 -0.00963731 0.00047642
10.2717 -0.00956374 0.000470949
10.3106 -0.00949094 0.000465556
10.3496 -0.00941891 0.000460241
10.3887 -0.00934762 0.000455001
10.4278 -0.00927707 0.000449836
10.4669 -0.00920725 0.000444743
10.506 -0.00913814 0.000439723
10.5452 -0.00906975 0.000434772
10.5845 -0.00900205 0.000429892
10.6238 -0.00893504 0.000425079
10.6631 -0.00886871 0.000420333
10.7024 -0.00880304 0.000415653
10.7418 -0.00873804 0.000411038
10.7813 -0.00867369 0.000406486
10.8208 -0.00860998 0.000401996
10.8603 -0.00854691 0.000397568
10.8999 -0.00848445 0.0003932
10.9395 -0.00842262 0.000388891
10.9792 -0.00836139 0.000384641
11.0189 -0.00830077 0.000380448
11.0586 -0.00824073 0.000376311
11.0984 -0.00818128 0.000372229
11.1383 -0.00812241 0.000368203
11.1781 -0.0080641 0.000364229
11.2181 -0.00800636 0.000360308
11.2581 -0.00794917 0.000356439
11.2981 -0.00789253 0.000352621
11.3381 -0.00783642 0.000348853
11.3783 -0.00778085 0.000345135
11.4184 -0.0077258 0.000341464
11.4587 -0.00767127 0.000337842
11.4989 -0.00761725 0.000334266
11.5392 -0.00756374 0.000330737
11.5796 -0.00751073 0.000327252
11.62 -0.00745821 0.000323813
11.6605 -0.00740617 0.000320418
11.701 -0.00735461 0.000317066
11.7415 -0.00730353 0.000313756
11.7822 -0.00725292 0.000310488
11.8228 -0.00720276 0.000307262
11.8636 -0.00715306 0.000304076
11.9043 -0.00710382 0.00030093
11.9452 -0.00705501 0.000297824
11.986 -0.00700665 0.000294756
12.027 -0.00695872 0.000291726
12.068 -0.00691122 0.000288733
12.109 -0.00686414 0.000285778
12.1501 -0.00681747 0.000282859
12.1913 -0.00677122 0.000279976
12.2325 -0.00672538 0.000277128
12.2738 -0.00667994 0.000274315
12.3151 -0.00663489 0.000271536
12.3565 -0.00659024 0.00026879
12.3979 -0.00654598 0.000266078
12.4394 -0.00650209 0.000263398
12.481 -0.00645859 0.000260751
12.5226 -0.00641546 0.000258135
12.5643 -0.0063727 0.00025555
12.6061 -0.0063303 0.000252997
12.6479 -0.00628827 0.000250473
12.6898 -0.00624659 0.000247979
12.7317 -0.00620526 0.000245515
12.7737 -0.00616428 0.000243079
12.8158 -0.00612364 0.000240672
12.8579 -0.00608334 0.000238293
12.9001 -0.00604338 0.000235942
12.9424 -0.00600375 0.000233618
12.9847 -0.00596444 0.000231321
13.0271 -0.00592546 0.00022905
13.0696 -0.0058868 0.000226805
13.1121 -0.00584845 0.000224587
13.1547 -0.00581042 0.000222393
13.1974 -0.00577269 0.000220225
13.2402 -0.00573527 0.000218081
13.283 -0.00569815 0.000215961
13.3259 -0.00566133 0.000213865
13.3689 -0.0056248 0.000211793
13.4119 -0.00558857 0.000209744
13.455 -0.00555262 0.000207718
13.4982 -0.00551695 0.000205714
13.5415 -0.00548157 0.000203733
13.5848 -0.00544646 0.000201774
13.6283 -0.00541163 0.000199836
13.6718 -0.00537707 0.00019792
13.7153 -0.00534278 0.000196025
13.759 -0.00530875 0.00019415
13.8028 -0.00527499 0.000192296
13.8466 -0.00524148 0.000190462
13.8905 -0.00520823 0.000188648
13.9345 -0.00517524 0.000186854
13.9786 -0.00514249 0.000185078
14.0227 -0.00510999 0.000183322
14.067 -0.00507774 0.000181585
14.1113 -0.00504572 0.000179866
14.1558 -0.00501395 0.000178166
14.2003 -0.00498241 0.000176483
14.2449 -0.00495111 0.000174819
14.2896 -0.00492004 0.000173172
14.3344 -0.00488919 0.000171542
14.3793 -0.00485858 0.000169929
14.4243 -0.00482818 0.000168333
14.4693 -0.00479801 0.000166754
14.5145 -0.00476805 0.000165191
14.5598 -0.00473831 0.000163645
14.6052 -0.00470878 0.000162114
14.6506 -0.00467947 0.000160599
14.6962 -0.00465036 0.000159099
14.7419 -0.00462146 0.000157615
14.7877 -0.00459276 0.000156146
14.8336 -0.00456426 0.000154692
14.8796 -0.00453597 0.000153252
14.9257 -0.00450787 0.000151827
14.9719 -0.00447996 0.000150416
15.0182 -0.00445225 0.00014902
15.0647 -0.00442472 0.000147637
15.1112 -0.00439739 0.000146268
15.1579 -0.00437024 0.000144913
15.2047 -0.00434327 0.000143571
15.2516 -0.00431649 0.000142242
15.2986 -0.00428989 0.000140926
15.3458 -0.00426346 0.000139623
15.393 -0.00423721 0.000138333
15.4404 -0.00421113 0.000137055
15.488 -0.00418523 0.00013579
15.5356 -0.00415949 0.000134537
15.5834 -0.00413392 0.000133296
15.6313 -0.00410852 0.000132067
15.6794 -0.00408328 0.000130849
15.7276 -0.0040582 0.000129643
15.7759 -0.00403328 0.000128448
15.8243 -0.00400852 0.000127265
15.873 -0.00398391 0.000126093
15.9217 -0.00395946 0.000124931
15.9706 -0.00393516 0.000123781
16.0197 -0.00391101 0.000122641
16.0689 -0.00388701 0.000121512
16.1182 -0.00386316 0.000120393
16.1677 -0.00383945 0.000119284
16.2174 -0.00381588 0.000118186
16.2672 -0.00379246 0.000117097
16.3172 -0.00376917 0.000116018
16.3674 -0.00374602 0.000114949
16.4177 -0.00372301 0.00011389
16.4682 -0.00370013 0.000112839
16.5189 -0.00367739 0.000111799
16.5697 -0.00365477 0.000110767
16.6208 -0.00363229 0.000109745
16.672 -0.00360993 0.000108731
16.7234 -0.00358769 0.000107727
16.775 -0.00356558 0.00010673
16.8268 -0.0035436 0.000105743
16.8787 -0.00352173 0.000104764
16.9309 -0.00349998 0.000103793
16.9833 -0.00347835 0.000102831
17.0359 -0.00345683 0.000101877
17.0887 -0.00343542 0.00010093
17.1418 -0.00341413 9.99919e-05
17.195 -0.00339295 9.90612e-05
17.2485 -0.00337187 9.81382e-05
17.3022 -0.0033509 9.72226e-05
17.3562 -0.00333004 9.63146e-05
17.4104 -0.00330928 9.54138e-05
17.4648 -0.00328862 9.45203e-05
17.5195 -0.00326806 9.36338e-05
17.5744 -0.00324759 9.27544e-05
17.6296 -0.00322723 9.18817e-05
17.6851 -0.00320695 9.10159e-05
17.7408 -0.00318677 9.01567e-05
17.7969 -0.00316668 8.93041e-05
17.8532 -0.00314667 8.84579e-05
17.9098 -0.00312675 8.76181e-05
17.9667 -0.00310692 8.67844e-05
18.0239 -0.00308717 8.5957e-05
18.0815 -0.0030675 8.51354e-05
18.1393 -0.0030479 8.43199e-05
18.1975 -0.00302838 8.351e-05
18.256 -0.00300894 8.27059e-05
18.3149 -0.00298957 8.19073e-05
18.3742 -0.00297027 8.11142e-05
18.4338 -0.00295103 8.03264e-05
18.4938 -0.00293186 7.95438e-05
18.5542 -0.00291275 7.87663e-05
18.615 -0.0028937 7.79939e-05
18.6762 -0.00287471 7.72263e-05
18.7379 -0.00285578 7.64635e-05
18.8 -0.00283689 7.57052e-05
18.8625 -0.00281806 7.49515e-05
18.9255 -0.00279927 7.42021e-05
18.9891 -0.00278052 7.3457e-05
19.0531 -0.00276182 7.2716e-05
19.1177 -0.00274315 7.19789e-05
19.1828 -0.00272451 7.12457e-05
19.2484 -0.0027059 7.05161e-05
19.3147 -0.00268732 6.979e-05
19.3816 -0.00266876 6.90673e-05
19.4491 -0.00265021 6.83477e-05
19.5173 -0.00263168 6.76311e-05
19.5862 -0.00261316 6.69173e-05
19.6558 -0.00259463 6.62062e-05
19.7262 -0.0025761 6.54974e-05
19.7974 -0.00255757 6.47909e-05
19.8694 -0.00253901 6.40862e-05
19.9423 -0.00252043 6.33833e-05
20.0162 -0.00250182 6.26817e-05
20.091 -0.00248317 6.19813e-05
20.1669 -0.00246447 6.12816e-05
20.244 -0.00244571 6.05824e-05
20.3222 -0.00242688 5.98832e-05
20.4016 -0.00240797 5.91837e-05
20.4825 -0.00238895 5.84832e-05
20.5648 -0.00236982 5.77814e-05
20.6487 -0.00235056 5.70774e-05
20.7344 -0.00233114 5.63708e-05
20.8219 -0.00231154 5.56605e-05
20.9115 -0.00229173 5.49458e-05
21.0034 -0.00227168 5.42253e-05
21.0979 -0.00225134 5.34979e-05
21.1952 -0.00223066 5.27617e-05
21.2959 -0.00220957 5.20147e-05
21.4004 -0.00218801 5.12542e-05
21.5093 -0.00216585 5.04768e-05
21.6237 -0.00214295 4.96774e-05
21.7448 -0.00211909 4.88495e-05
21.8747 -0.00209396 4.79822e-05
22.0165 -0.00206701 4.7058e-05
22.1768 -0.00203719 4.6042e-05
22.3723 -0.00200167 4.48423e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.5Lambda0.5Nc1Classic/GRp_FRG.txt <==
-22.3723 -0.00200296 -4.48956e-05
-22.1768 -0.00203853 -4.60995e-05
-22.0165 -0.0020684 -4.71163e-05
-21.8747 -0.00209538 -4.80431e-05
-21.7448 -0.00212054 -4.89106e-05
-21.6237 -0.00214442 -4.97403e-05
-21.5093 -0.00216734 -5.05396e-05
-21.4004 -0.00218952 -5.13189e-05
-21.2959 -0.00221111 -5.208e-05
-21.1952 -0.00223222 -5.28291e-05
-21.0979 -0.00225293 -5.35658e-05
-21.0034 -0.0022733 -5.42952e-05
-20.9115 -0.00229338 -5.50161e-05
-20.8219 -0.00231322 -5.57326e-05
-20.7344 -0.00233285 -5.64433e-05
-20.6487 -0.00235229 -5.71517e-05
-20.5648 -0.00237158 -5.7856e-05
-20.4825 -0.00239074 -5.85595e-05
-20.4016 -0.00240978 -5.92604e-05
-20.3222 -0.00242872 -5.99615e-05
-20.244 -0.00244758 -6.06611e-05
-20.1669 -0.00246637 -6.13618e-05
-20.091 -0.00248509 -6.20618e-05
-20.0162 -0.00250377 -6.27637e-05
-19.9423 -0.0025224 -6.34655e-05
-19.8694 -0.00254101 -6.41699e-05
-19.7974 -0.00255959 -6.48747e-05
-19.7262 -0.00257815 -6.55826e-05
-19.6558 -0.00259671 -6.62915e-05
-19.5862 -0.00261526 -6.70039e-05
-19.5173 -0.00263381 -6.77178e-05
-19.4491 -0.00265237 -6.84355e-05
-19.3816 -0.00267094 -6.91551e-05
-19.3147 -0.00268952 -6.98788e-05
-19.2484 -0.00270813 -7.06048e-05
-19.1828 -0.00272676 -7.13353e-05
-19.1177 -0.00274543 -7.20683e-05
-19.0531 -0.00276412 -7.28062e-05
-18.9891 -0.00278285 -7.35469e-05
-18.9255 -0.00280162 -7.42927e-05
-18.8625 -0.00282044 -7.50415e-05
-18.8 -0.0028393 -7.57957e-05
-18.7379 -0.00285821 -7.65533e-05
-18.6762 -0.00287717 -7.73165e-05
-18.615 -0.00289618 -7.80832e-05
-18.5542 -0.00291525 -7.88558e-05
-18.4938 -0.00293439 -7.96322e-05
-18.4338 -0.00295358 -8.04148e-05
-18.3742 -0.00297284 -8.12013e-05
-18.3149 -0.00299217 -8.19942e-05
-18.256 -0.00301156 -8.27913e-05
-18.1975 -0.00303103 -8.35951e-05
-18.1393 -0.00305057 -8.44032e-05
-18.0815 -0.00307018 -8.52182e-05
-18.0239 -0.00308988 -8.60379e-05
-17.9667 -0.00310965 -8.68646e-05
-17.9098 -0.0031295 -8.76962e-05
-17.8532 -0.00314944 -8.8535e-05
-17.7969 -0.00316947 -8.9379e-05
-17.7408 -0.00318958 -9.02304e-05
-17.6851 -0.00320978 -9.10872e-05
-17.6296 -0.00323008 -9.19517e-05
-17.5744 -0.00325046 -9.28217e-05
-17.5195 -0.00327095 -9.36997e-05
-17.4648 -0.00329153 -9.45835e-05
-17.4104 -0.0033122 -9.54755e-05
-17.3562 -0.00333298 -9.63734e-05
-17.3022 -0.00335386 -9.72798e-05
-17.2485 -0.00337485 -9.81924e-05
-17.195 -0.00339594 -9.91137e-05
-17.1418 -0.00341714 -0.000100041
-17.0887 -0.00343845 -0.000100978
-17.0359 -0.00345987 -0.000101921
-16.9833 -0.0034814 -0.000102874
-16.9309 -0.00350305 -0.000103833
-16.8787 -0.00352481 -0.000104802
-16.8268 -0.0035467 -0.000105778
-16.775 -0.0035687 -0.000106764
-16.7234 -0.00359082 -0.000107757
-16.672 -0.00361307 -0.00010876
-16.6208 -0.00363544 -0.000109771
-16.5697 -0.00365794 -0.000110792
-16.5189 -0.00368057 -0.000111821
-16.4682 -0.00370333 -0.00011286
-16.4177 -0.00372622 -0.000113908
-16.3674 -0.00374925 -0.000114966
-16.3172 -0.00377241 -0.000116033
-16.2672 -0.00379571 -0.00011711
-16.2174 -0.00381914 -0.000118197
-16.1677 -0.00384272 -0.000119295
-16.1182 -0.00386645 -0.000120401
-16.0689 -0.00389031 -0.00012152
-16.0197 -0.00391433 -0.000122648
-15.9706 -0.00393849 -0.000123787
-15.9217 -0.0039628 -0.000124937
-15.873 -0.00398727 -0.000126098
-15.8243 -0.00401189 -0.000127269
-15.7759 -0.00403667 -0.000128453
-15.7276 -0.0040616 -0.000129647
-15.6794 -0.00408669 -0.000130854
-15.6313 -0.00411195 -0.000132071
-15.5834 -0.00413737 -0.000133302
-15.5356 -0.00416296 -0.000134543
-15.488 -0.00418871 -0.000135798
-15.4404 -0.00421464 -0.000137064
-15.393 -0.00424073 -0.000138344
-15.3458 -0.004267 -0.000139635
-15.2986 -0.00429345 -0.00014094
-15.2516 -0.00432008 -0.000142257
-15.2047 -0.00434688 -0.000143589
-15.1579 -0.00437387 -0.000144933
-15.1112 -0.00440104 -0.000146291
-15.0647 -0.0044284 -0.000147662
-15.0182 -0.00445595 -0.000149049
-14.9719 -0.00448369 -0.000150448
-14.9257 -0.00451162 -0.000151863
-14.8796 -0.00453975 -0.00015329
-14.8336 -0.00456808 -0.000154734
-14.7877 -0.00459661 -0.000156192
-14.7419 -0.00462534 -0.000157666
-14.6962 -0.00465428 -0.000159153
-14.6506 -0.00468342 -0.000160658
-14.6052 -0.00471277 -0.000162177
-14.5598 -0.00474234 -0.000163714
-14.5145 -0.00477212 -0.000165265
-14.4693 -0.00480211 -0.000166834
-14.4243 -0.00483233 -0.000168418
-14.3793 -0.00486277 -0.000170021
-14.3344 -0.00489344 -0.000171638
-14.2896 -0.00492433 -0.000173275
-14.2449 -0.00495545 -0.000174928
-14.2003 -0.00498681 -0.0001766
-14.1558 -0.0050184 -0.000178289
-14.1113 -0.00505023 -0.000179997
-14.067 -0.0050823 -0.000181723
-14.0227 -0.00511461 -0.000183469
-13.9786 -0.00514718 -0.000185232
-13.9345 -0.00517999 -0.000187017
-13.8905 -0.00521305 -0.000188819
-13.8466 -0.00524637 -0.000190643
-13.8028 -0.00527995 -0.000192485
-13.759 -0.00531379 -0.000194351
-13.7153 -0.00534789 -0.000196234
-13.6718 -0.00538226 -0.000198141
-13.6283 -0.0054169 -0.000200067
-13.5848 -0.00545182 -0.000202017
-13.5415 -0.00548701 -0.000203987
-13.4982 -0.00552249 -0.000205982
-13.455 -0.00555824 -0.000207997
-13.4119 -0.00559429 -0.000210037
-13.3689 -0.00563062 -0.000212098
-13.3259 -0.00566725 -0.000214185
-13.283 -0.00570418 -0.000216294
-13.2402 -0.0057414 -0.00021843
-13.1974 -0.00577893 -0.000220588
-13.1547 -0.00581677 -0.000222774
-13.1121 -0.00585492 -0.000224983
-13.0696 -0.00589339 -0.00022722
-13.0271 -0.00593217 -0.000229481
-12.9847 -0.00597128 -0.000231771
-12.9424 -0.00601071 -0.000234086
-12.9001 -0.00605048 -0.00023643
-12.8579 -0.00609058 -0.0002388
-12.8158 -0.00613102 -0.000241201
-12.7737 -0.0061718 -0.000243628
-12.7317 -0.00621292 -0.000246087
-12.6898 -0.0062544 -0.000248572
-12.6479 -0.00629624 -0.000251091
-12.6061 -0.00633843 -0.000253636
-12.5643 -0.00638099 -0.000256216
-12.5226 -0.00642392 -0.000258824
-12.481 -0.00646721 -0.000261467
-12.4394 -0.00651089 -0.00026414
-12.3979 -0.00655495 -0.000266848
-12.3565 -0.0065994 -0.000269587
-12.3151 -0.00664423 -0.000272362
-12.2738 -0.00668947 -0.000275169
-12.2325 -0.0067351 -0.000278013
-12.1913 -0.00678114 -0.00028089
-12.1501 -0.00682759 -0.000283806
-12.109 -0.00687446 -0.000286756
-12.068 -0.00692175 -0.000289745
-12.027 -0.00696947 -0.000292769
-11.986 -0.00701762 -0.000295835
-11.9452 -0.0070662 -0.000298936
-11.9043 -0.00711523 -0.000302079
-11.8636 -0.00716471 -0.00030526
-11.8228 -0.00721465 -0.000308484
-11.7822 -0.00726504 -0.000311747
-11.7415 -0.0073159 -0.000315055
-11.701 -0.00736723 -0.000318401
-11.6605 -0.00741904 -0.000321796
-11.62 -0.00747134 -0.00032523
-11.5796 -0.00752412 -0.000328713
-11.5392 -0.0075774 -0.000332237
-11.4989 -0.00763119 -0.000335812
-11.4587 -0.00768548 -0.00033943
-11.4184 -0.0077403 -0.0003431
-11.3783 -0.00779563 -0.000346814
-11.3381 -0.0078515 -0.000350582
-11.2981 -0.0079079 -0.000354395
-11.2581 -0.00796485 -0.000358265
-11.2181 -0.00802235 -0.000362182
-11.1781 -0.00808041 -0.000366157
-11.1383 -0.00813903 -0.000370181
-11.0984 -0.00819823 -0.000374264
-11.0586 -0.00825802 -0.000378399
-11.0189 -0.00831839 -0.000382595
-10.9792 -0.00837936 -0.000386844
-10.9395 -0.00844094 -0.000391157
-10.8999 -0.00850313 -0.000395525
-10.8603 -0.00856595 -0.000399959
-10.8208 -0.0086294 -0.000404449
-10.7813 -0.00869348 -0.000409009
-10.7418 -0.00875822 -0.000413627
-10.7024 -0.00882362 -0.000418316
-10.6631 -0.00888968 -0.000423067
-10.6238 -0.00895643 -0.000427891
-10.5845 -0.00902386 -0.000432779
-10.5452 -0.00909198 -0.000437743
-10.506 -0.00916082 -0.000442773
-10.4669 -0.00923037 -0.000447882
-10.4278 -0.00930064 -0.00045306
-10.3887 -0.00937166 -0.000458319
-10.3496 -0.00944342 -0.00046365
-10.3106 -0.00951595 -0.000469066
-10.2717 -0.00958924 -0.000474556
-10.2328 -0.00966332 -0.000480134
-10.1939 -0.00973819 -0.000485789
-10.155 -0.00981386 -0.000491536
-10.1162 -0.00989036 -0.000497362
-10.0774 -0.00996768 -0.000503284
-10.0387 -0.0100458 -0.000509289
-10 -0.0101249 -0.000515392
-9.96134 -0.0102047 -0.000521582
-9.92271 -0.0102855 -0.000527874
-9.88412 -0.0103672 -0.000534257
-9.84557 -0.0104497 -0.000540745
-9.80704 -0.0105332 -0.000547328
-9.76856 -0.0106177 -0.000554021
-9.73011 -0.010703 -0.000560812
-9.69169 -0.0107894 -0.000567717
-9.65331 -0.0108767 -0.000574725
-9.61496 -0.010965 -0.000581851
-9.57664 -0.0110544 -0.000589084
-9.53836 -0.0111447 -0.000596441
-9.50011 -0.0112361 -0.000603908
-9.46189 -0.0113286 -0.000611504
-9.42371 -0.0114221 -0.000619215
-9.38556 -0.0115167 -0.000627061
-9.34744 -0.0116125 -0.000635026
-9.30935 -0.0117093 -0.000643131
-9.2713 -0.0118073 -0.00065136
-9.23327 -0.0119065 -0.000659735
-9.19528 -0.0120069 -0.00066824
-9.15732 -0.0121085 -0.000676895
-9.11939 -0.0122112 -0.000685686
-9.08149 -0.0123153 -0.000694633
-9.04362 -0.0124206 -0.00070372
-9.00578 -0.0125271 -0.00071297
-8.96797 -0.012635 -0.000722366
-8.93019 -0.0127442 -0.00073193
-8.89244 -0.0128548 -0.000741645
-8.85471 -0.0129667 -0.000751536
-8.81702 -0.01308 -0.000761582
-8.77936 -0.0131947 -0.000771809
-8.74172 -0.0133108 -0.000782198
-8.70412 -0.0134285 -0.000792774
-8.66654 -0.0135475 -0.000803517
-8.62899 -0.0136682 -0.000814453
-8.59146 -0.0137903 -0.000825562
-8.55397 -0.013914 -0.000836872
-8.5165 -0.0140393 -0.00084836
-8.47906 -0.0141662 -0.000860056
-8.44165 -0.0142948 -0.000871937
-8.40426 -0.014425 -0.000884033
-8.3669 -0.0145569 -0.000896322
-8.32956 -0.0146906 -0.000908834
-8.29226 -0.014826 -0.000921546
-8.25497 -0.0149632 -0.000934492
-8.21772 -0.0151022 -0.000947647
-8.18049 -0.0152431 -0.000961045
-8.14328 -0.0153859 -0.000974662
-8.1061 -0.0155306 -0.000988535
-8.06895 -0.0156773 -0.00100264
-8.03182 -0.015826 -0.00101701
-7.99471 -0.0159767 -0.00103162
-7.95763 -0.0161295 -0.00104652
-7.92058 -0.0162843 -0.00106167
-7.88355 -0.0164414 -0.00107712
-7.84654 -0.0166006 -0.00109283
-7.80955 -0.0167621 -0.00110887
-7.77259 -0.0169259 -0.00112518
-7.73566 -0.0170919 -0.00114183
-7.69874 -0.0172604 -0.00115878
-7.66185 -0.0174312 -0.00117607
-7.62498 -0.0176045 -0.00119369
-7.58814 -0.0177803 -0.00121167
-7.55132 -0.0179587 -0.00122999
-7.51452 -0.0181396 -0.00124869
-7.47774 -0.0183232 -0.00126775
-7.44099 -0.0185096 -0.00128722
-7.40425 -0.0186986 -0.00130706
-7.36754 -0.0188905 -0.00132732
-7.33085 -0.0190852 -0.00134798
-7.29418 -0.0192829 -0.00136909
-7.25754 -0.0194836 -0.00139062
-7.22091 -0.0196872 -0.00141261
-7.18431 -0.019894 -0.00143504
-7.14772 -0.020104 -0.00145796
-7.11116 -0.0203171 -0.00148133
-7.07462 -0.0205336 -0.00150522
-7.0381 -0.0207534 -0.00152959
-7.00159 -0.0209767 -0.0015545
-6.96511 -0.0212034 -0.00157991
-6.92865 -0.0214337 -0.00160589
-6.89221 -0.0216676 -0.00163238
-6.85579 -0.0219053 -0.00165947
-6.81938 -0.0221468 -0.0016871
-6.783 -0.0223921 -0.00171536
-6.74664 -0.0226414 -0.00174418
-6.71029 -0.0228947 -0.00177365
-6.67397 -0.0231521 -0.00180373
-6.63766 -0.0234138 -0.00183448
-6.60137 -0.0236798 -0.00186586
-6.5651 -0.0239502 -0.00189796
-6.52885 -0.0242251 -0.00193073
-6.49262 -0.0245046 -0.00196425
-6.4564 -0.0247888 -0.00199848
-6.42021 -0.0250778 -0.0020335
-6.38403 -0.0253718 -0.00206928
-6.34786 -0.0256708 -0.0021059
-6.31172 -0.0259749 -0.00214333
-6.27559 -0.0262844 -0.00218166
-6.23949 -0.0265992 -0.00222085
-6.20339 -0.0269196 -0.002261
-6.16732 -0.0272457 -0.00230207
-6.13126 -0.0275776 -0.00234418
-6.09522 -0.0279155 -0.00238727
-6.05919 -0.0282594 -0.00243146
-6.02319 -0.0286096 -0.0024767
-5.9872 -0.0289662 -0.00252313
-5.95122 -0.0293294 -0.00257068
-5.91526 -0.0296993 -0.00261949
-5.87932 -0.0300762 -0.0026695
-5.84339 -0.0304601 -0.00272086
-5.80748 -0.0308513 -0.0027735
-5.77158 -0.0312499 -0.00282758
-5.7357 -0.0316562 -0.00288302
-5.69984 -0.0320703 -0.00293999
-5.66399 -0.0324925 -0.00299842
-5.62815 -0.032923 -0.00305849
-5.59233 -0.0333619 -0.00312011
-5.55653 -0.0338097 -0.00318347
-5.52074 -0.0342664 -0.00324849
-5.48497 -0.0347323 -0.00331538
-5.4492 -0.0352077 -0.00338404
-5.41346 -0.0356929 -0.0034547
-5.37773 -0.0361881 -0.00352726
-5.34201 -0.0366937 -0.00360196
-5.30631 -0.0372099 -0.00367871
-5.27062 -0.0377371 -0.00375776
-5.23494 -0.0382755 -0.00383901
-5.19928 -0.0388255 -0.00392274
-5.16363 -0.0393875 -0.00400887
-5.128 -0.0399619 -0.00409766
-5.09237 -0.0405489 -0.00418905
-5.05677 -0.0411491 -0.00428334
-5.02117 -0.0417628 -0.00438045
-4.98559 -0.0423905 -0.00448072
-4.95002 -0.0430326 -0.00458408
-4.91446 -0.0436895 -0.00469088
-4.87892 -0.0443618 -0.00480107
-4.84339 -0.04505 -0.00491506
-4.80787 -0.0457546 -0.00503277
-4.77237 -0.0464761 -0.00515466
-4.73687 -0.0472152 -0.00528068
-4.70139 -0.0479723 -0.00541133
-4.66592 -0.0487482 -0.00554657
-4.63046 -0.0495434 -0.00568696
-4.59502 -0.0503587 -0.00583247
-4.55958 -0.0511947 -0.00598372
-4.52416 -0.0520521 -0.00614071
-4.48875 -0.0529317 -0.00630412
-4.45335 -0.0538342 -0.00647398
-4.41797 -0.0547604 -0.00665103
-4.38259 -0.0557112 -0.00683533
-4.34722 -0.0566872 -0.0070277
-4.31187 -0.0576896 -0.00722821
-4.27653 -0.0587189 -0.00743776
-4.24119 -0.0597763 -0.00765646
-4.20587 -0.0608625 -0.00788527
-4.17056 -0.0619786 -0.00812432
-4.13526 -0.0631254 -0.00837463
-4.09997 -0.0643041 -0.00863635
-4.06469 -0.0655155 -0.00891057
-4.02942 -0.0667608 -0.00919741
-3.99416 -0.0680409 -0.00949801
-3.95891 -0.0693569 -0.00981246
-3.92367 -0.0707098 -0.0101419
-3.88844 -0.0721009 -0.0104863
-3.85322 -0.0735312 -0.0108469
-3.81801 -0.075002 -0.0112234
-3.7828 -0.0765146 -0.0116168
-3.74761 -0.0780705 -0.0120268
-3.71243 -0.0796712 -0.0124542
-3.67726 -0.0813189 -0.0128985
-3.64209 -0.0830154 -0.0133605
-3.60694 -0.0847636 -0.0138396
-3.57179 -0.0865662 -0.0143367
-3.53665 -0.0884266 -0.0148515
-3.50152 -0.0903483 -0.0153855
-3.4664 -0.0923354 -0.0159388
-3.43129 -0.0943918 -0.0165137
-3.39619 -0.0965224 -0.0171108
-3.36109 -0.0987312 -0.0177333
-3.32601 -0.101023 -0.0183825
-3.29093 -0.103403 -0.0190622
-3.25586 -0.105877 -0.0197743
-3.2208 -0.108447 -0.0205232
-3.18574 -0.111122 -0.0213113
-3.1507 -0.113905 -0.0221437
-3.11566 -0.116802 -0.023023
-3.08063 -0.11982 -0.0239551
-3.0456 -0.122964 -0.0249432
-3.01059 -0.126242 -0.0259939
-2.97558 -0.129662 -0.0271109
-2.94058 -0.133229 -0.0283022
-2.90558 -0.136954 -0.0295721
-2.87059 -0.140844 -0.03093
-2.83561 -0.14491 -0.0323814
-2.80064 -0.149161 -0.0339373
-2.76567 -0.15361 -0.0356049
-2.73071 -0.158267 -0.0373973
-2.69576 -0.163146 -0.0393235
-2.66081 -0.168261 -0.0413996
-2.62587 -0.173626 -0.0436372
-2.59094 -0.179257 -0.0460559
-2.55601 -0.185173 -0.0486708
-2.52109 -0.19139 -0.0515061
-2.48617 -0.197931 -0.0545812
-2.45126 -0.204814 -0.0579265
-2.41636 -0.212065 -0.0615672
-2.38146 -0.219706 -0.0655416
-2.34657 -0.227766 -0.0698826
-2.31168 -0.236271 -0.0746387
-2.2768 -0.245254 -0.0798535
-2.24192 -0.254742 -0.0855892
-2.20705 -0.264774 -0.0919033
-2.17219 -0.27538 -0.0988763
-2.13733 -0.286602 -0.106585
-2.10247 -0.298471 -0.115135
-2.06762 -0.311035 -0.12463
-2.03278 -0.324321 -0.135209
-1.99794 -0.338377 -0.147012
-1.9631 -0.353226 -0.160225
-1.92827 -0.368907 -0.17504
-1.89345 -0.385428 -0.191708
-1.85862 -0.402811 -0.210496
-1.82381 -0.421026 -0.231742
-1.78899 -0.440053 -0.255821
-1.75419 -0.459787 -0.2832
-1.71938 -0.480116 -0.314404
-1.68458 -0.500778 -0.350082
-1.64979 -0.521461 -0.390967
-1.61499 -0.541583 -0.437948
-1.58021 -0.560394 -0.49201
-1.54542 -0.57665 -0.554267
-1.51064 -0.588704 -0.625848
-1.47586 -0.594045 -0.707759
-1.44109 -0.589444 -0.800597
-1.40632 -0.570499 -0.904011
-1.37155 -0.532192 -1.01613
-1.33679 -0.469033 -1.13258
-1.30203 -0.376767 -1.24624
-1.26727 -0.25369 -1.34693
-1.23251 -0.102888 -1.42354
-1.19776 0.0673601 -1.46589
-1.16301 0.244558 -1.46868
-1.12827 0.414966 -1.43218
-1.09352 0.567164 -1.36274
-1.05878 0.693803 -1.26961
-1.02405 0.792557 -1.16304
-0.989309 0.864379 -1.05167
-0.954576 0.912828 -0.942057
-0.919844 0.941935 -0.838416
-0.885115 0.956138 -0.743079
-0.850388 0.959054 -0.657049
-0.815663 0.953991 -0.58035
-0.78094 0.943316 -0.512581
-0.746219 0.929072 -0.452932
-0.711499 0.912595 -0.400619
-0.676781 0.895033 -0.354696
-0.642065 0.877064 -0.314412
-0.60735 0.859296 -0.278933
-0.572637 0.842036 -0.24766
-0.537925 0.825585 -0.219926
-0.503214 0.810058 -0.19529
-0.468504 0.795592 -0.173236
-0.433796 0.782206 -0.153452
-0.399089 0.769953 -0.135541
-0.364382 0.758809 -0.119288
-0.329676 0.748787 -0.104382
-0.294972 0.739849 -0.0906774
-0.260267 0.73199 -0.0779267
-0.225564 0.725172 -0.0660305
-0.190861 0.719382 -0.0547849
-0.156158 0.714589 -0.0441224
-0.121456 0.710782 -0.0338676
-0.0867541 0.707939 -0.023973
-0.0520524 0.706053 -0.0142809
-0.0173508 0.70511 -0.00475482
0.0173508 0.70511 0.00475482
0.0520524 0.706053 0.0142809
0.0867541 0.707939 0.023973
0.121456 0.710782 0.0338676
0.156158 0.714589 0.0441224
0.190861 0.719382 0.0547849
0.225564 0.725172 0.0660305
0.260267 0.73199 0.0779267
0.294972 0.739849 0.0906774
0.329676 0.748787 0.104382
0.364382 0.758809 0.119288
0.399089 0.769953 0.135541
0.433796 0.782206 0.153452
0.468504 0.795592 0.173236
0.503214 0.810058 0.19529
0.537925 0.825585 0.219926
0.572637 0.842036 0.24766
0.60735 0.859296 0.278933
0.642065 0.877064 0.314412
0.676781 0.895033 0.354696
0.711499 0.912595 0.400619
0.746219 0.929072 0.452932
0.78094 0.943316 0.512581
0.815663 0.953991 0.58035
0.850388 0.959054 0.657049
0.885115 0.956138 0.743079
0.919844 0.941935 0.838416
0.954576 0.912828 0.942057
0.989309 0.864379 1.05167
1.02405 0.792557 1.16304
1.05878 0.693803 1.26961
1.09352 0.567164 1.36274
1.12827 0.414966 1.43218
1.16301 0.244558 1.46868
1.19776 0.0673601 1.46589
1.23251 -0.102888 1.42354
1.26727 -0.25369 1.34693
1.30203 -0.376767 1.24624
1.33679 -0.469033 1.13258
1.37155 -0.532192 1.01613
1.40632 -0.570499 0.904011
1.44109 -0.589444 0.800597
1.47586 -0.594045 0.707759
1.51064 -0.588704 0.625848
1.54542 -0.57665 0.554267
1.58021 -0.560394 0.49201
1.61499 -0.541583 0.437948
1.64979 -0.521461 0.390967
1.68458 -0.500778 0.350082
1.71938 -0.480116 0.314404
1.75419 -0.459787 0.2832
1.78899 -0.440053 0.255821
1.82381 -0.421026 0.231742
1.85862 -0.402811 0.210496
1.89345 -0.385428 0.191708
1.92827 -0.368907 0.17504
1.9631 -0.353226 0.160225
1.99794 -0.338377 0.147012
2.03278 -0.324321 0.135209
2.06762 -0.311035 0.12463
2.10247 -0.298471 0.115135
2.13733 -0.286602 0.106585
2.17219 -0.27538 0.0988763
2.20705 -0.264774 0.0919033
2.24192 -0.254742 0.0855892
2.2768 -0.245254 0.0798535
2.31168 -0.236271 0.0746387
2.34657 -0.227766 0.0698826
2.38146 -0.219706 0.0655416
2.41636 -0.212065 0.0615672
2.45126 -0.204814 0.0579265
2.48617 -0.197931 0.0545812
2.52109 -0.19139 0.0515061
2.55601 -0.185173 0.0486708
2.59094 -0.179257 0.0460559
2.62587 -0.173626 0.0436372
2.66081 -0.168261 0.0413996
2.69576 -0.163146 0.0393235
2.73071 -0.158267 0.0373973
2.76567 -0.15361 0.0356049
2.80064 -0.149161 0.0339373
2.83561 -0.14491 0.0323814
2.87059 -0.140844 0.03093
2.90558 -0.136954 0.0295721
2.94058 -0.133229 0.0283022
2.97558 -0.129662 0.0271109
3.01059 -0.126242 0.0259939
3.0456 -0.122964 0.0249432
3.08063 -0.11982 0.0239551
3.11566 -0.116802 0.023023
3.1507 -0.113905 0.0221437
3.18574 -0.111122 0.0213113
3.2208 -0.108447 0.0205232
3.25586 -0.105877 0.0197743
3.29093 -0.103403 0.0190622
3.32601 -0.101023 0.0183825
3.36109 -0.0987312 0.0177333
3.39619 -0.0965224 0.0171108
3.43129 -0.0943918 0.0165137
3.4664 -0.0923354 0.0159388
3.50152 -0.0903483 0.0153855
3.53665 -0.0884266 0.0148515
3.57179 -0.0865662 0.0143367
3.60694 -0.0847636 0.0138396
3.64209 -0.0830154 0.0133605
3.67726 -0.0813189 0.0128985
3.71243 -0.0796712 0.0124542
3.74761 -0.0780705 0.0120268
3.7828 -0.0765146 0.0116168
3.81801 -0.075002 0.0112234
3.85322 -0.0735312 0.0108469
3.88844 -0.0721009 0.0104863
3.92367 -0.0707098 0.0101419
3.95891 -0.0693569 0.00981246
3.99416 -0.0680409 0.00949801
4.02942 -0.0667608 0.00919741
4.06469 -0.0655155 0.00891057
4.09997 -0.0643041 0.00863635
4.13526 -0.0631254 0.00837463
4.17056 -0.0619786 0.00812432
4.20587 -0.0608625 0.00788527
4.24119 -0.0597763 0.00765646
4.27653 -0.0587189 0.00743776
4.31187 -0.0576896 0.00722821
4.34722 -0.0566872 0.0070277
4.38259 -0.0557112 0.00683533
4.41797 -0.0547604 0.00665103
4.45335 -0.0538342 0.00647398
4.48875 -0.0529317 0.00630412
4.52416 -0.0520521 0.00614071
4.55958 -0.0511947 0.00598372
4.59502 -0.0503587 0.00583247
4.63046 -0.0495434 0.00568696
4.66592 -0.0487482 0.00554657
4.70139 -0.0479723 0.00541133
4.73687 -0.0472152 0.00528068
4.77237 -0.0464761 0.00515466
4.80787 -0.0457546 0.00503277
4.84339 -0.04505 0.00491506
4.87892 -0.0443618 0.00480107
4.91446 -0.0436895 0.00469088
4.95002 -0.0430326 0.00458408
4.98559 -0.0423905 0.00448072
5.02117 -0.0417628 0.00438045
5.05677 -0.0411491 0.00428334
5.09237 -0.0405489 0.00418905
5.128 -0.0399619 0.00409766
5.16363 -0.0393875 0.00400887
5.19928 -0.0388255 0.00392274
5.23494 -0.0382755 0.00383901
5.27062 -0.0377371 0.00375776
5.30631 -0.0372099 0.00367871
5.34201 -0.0366937 0.00360196
5.37773 -0.0361881 0.00352726
5.41346 -0.0356929 0.0034547
5.4492 -0.0352077 0.00338404
5.48497 -0.0347323 0.00331538
5.52074 -0.0342664 0.00324849
5.55653 -0.0338097 0.00318347
5.59233 -0.0333619 0.00312011
5.62815 -0.032923 0.00305849
5.66399 -0.0324925 0.00299842
5.69984 -0.0320703 0.00293999
5.7357 -0.0316562 0.00288302
5.77158 -0.0312499 0.00282758
5.80748 -0.0308513 0.0027735
5.84339 -0.0304601 0.00272086
5.87932 -0.0300762 0.0026695
5.91526 -0.0296993 0.00261949
5.95122 -0.0293294 0.00257068
5.9872 -0.0289662 0.00252313
6.02319 -0.0286096 0.0024767
6.05919 -0.0282594 0.00243146
6.09522 -0.0279155 0.00238727
6.13126 -0.0275776 0.00234418
6.16732 -0.0272457 0.00230207
6.20339 -0.0269196 0.002261
6.23949 -0.0265992 0.00222085
6.27559 -0.0262844 0.00218166
6.31172 -0.0259749 0.00214333
6.34786 -0.0256708 0.0021059
6.38403 -0.0253718 0.00206928
6.42021 -0.0250778 0.0020335
6.4564 -0.0247888 0.00199848
6.49262 -0.0245046 0.00196425
6.52885 -0.0242251 0.00193073
6.5651 -0.0239502 0.00189796
6.60137 -0.0236798 0.00186586
6.63766 -0.0234138 0.00183448
6.67397 -0.0231521 0.00180373
6.71029 -0.0228947 0.00177365
6.74664 -0.0226414 0.00174418
6.783 -0.0223921 0.00171536
6.81938 -0.0221468 0.0016871
6.85579 -0.0219053 0.00165947
6.89221 -0.0216676 0.00163238
6.92865 -0.0214337 0.00160589
6.96511 -0.0212034 0.00157991
7.00159 -0.0209767 0.0015545
7.0381 -0.0207534 0.00152959
7.07462 -0.0205336 0.00150522
7.11116 -0.0203171 0.00148133
7.14772 -0.020104 0.00145796
7.18431 -0.019894 0.00143504
7.22091 -0.0196872 0.00141261
7.25754 -0.0194836 0.00139062
7.29418 -0.0192829 0.00136909
7.33085 -0.0190852 0.00134798
7.36754 -0.0188905 0.00132732
7.40425 -0.0186986 0.00130706
7.44099 -0.0185096 0.00128722
7.47774 -0.0183232 0.00126775
7.51452 -0.0181396 0.00124869
7.55132 -0.0179587 0.00122999
7.58814 -0.0177803 0.00121167
7.62498 -0.0176045 0.00119369
7.66185 -0.0174312 0.00117607
7.69874 -0.0172604 0.00115878
7.73566 -0.0170919 0.00114183
7.77259 -0.0169259 0.00112518
7.80955 -0.0167621 0.00110887
7.84654 -0.0166006 0.00109283
7.88355 -0.0164414 0.00107712
7.92058 -0.0162843 0.00106167
7.95763 -0.0161295 0.00104652
7.99471 -0.0159767 0.00103162
8.03182 -0.015826 0.00101701
8.06895 -0.0156773 0.00100264
8.1061 -0.0155306 0.000988535
8.14328 -0.0153859 0.000974662
8.18049 -0.0152431 0.000961045
8.21772 -0.0151022 0.000947647
8.25497 -0.0149632 0.000934492
8.29226 -0.014826 0.000921546
8.32956 -0.0146906 0.000908834
8.3669 -0.0145569 0.000896322
8.40426 -0.014425 0.000884033
8.44165 -0.0142948 0.000871937
8.47906 -0.0141662 0.000860056
8.5165 -0.0140393 0.00084836
8.55397 -0.013914 0.000836872
8.59146 -0.0137903 0.000825562
8.62899 -0.0136682 0.000814453
8.66654 -0.0135475 0.000803517
8.70412 -0.0134285 0.000792774
8.74172 -0.0133108 0.000782198
8.77936 -0.0131947 0.000771809
8.81702 -0.01308 0.000761582
8.85471 -0.0129667 0.000751536
8.89244 -0.0128548 0.000741645
8.93019 -0.0127442 0.00073193
8.96797 -0.012635 0.000722366
9.00578 -0.0125271 0.00071297
9.04362 -0.0124206 0.00070372
9.08149 -0.0123153 0.000694633
9.11939 -0.0122112 0.000685686
9.15732 -0.0121085 0.000676895
9.19528 -0.0120069 0.00066824
9.23327 -0.0119065 0.000659735
9.2713 -0.0118073 0.00065136
9.30935 -0.0117093 0.000643131
9.34744 -0.0116125 0.000635026
9.38556 -0.0115167 0.000627061
9.42371 -0.0114221 0.000619215
9.46189 -0.0113286 0.000611504
9.50011 -0.0112361 0.000603908
9.53836 -0.0111447 0.000596441
9.57664 -0.0110544 0.000589084
9.61496 -0.010965 0.000581851
9.65331 -0.0108767 0.000574725
9.69169 -0.0107894 0.000567717
9.73011 -0.010703 0.000560812
9.76856 -0.0106177 0.000554021
9.80704 -0.0105332 0.000547328
9.84557 -0.0104497 0.000540745
9.88412 -0.0103672 0.000534257
9.92271 -0.0102855 0.000527874
9.96134 -0.0102047 0.000521582
10 -0.0101249 0.000515392
10.0387 -0.0100458 0.000509289
10.0774 -0.00996768 0.000503284
10.1162 -0.00989036 0.000497362
10.155 -0.00981386 0.000491536
10.1939 -0.00973819 0.000485789
10.2328 -0.00966332 0.000480134
10.2717 -0.00958924 0.000474556
10.3106 -0.00951595 0.000469066
10.3496 -0.00944342 0.00046365
10.3887 -0.00937166 0.000458319
10.4278 -0.00930064 0.00045306
10.4669 -0.00923037 0.000447882
10.506 -0.00916082 0.000442773
10.5452 -0.00909198 0.000437743
10.5845 -0.00902386 0.000432779
10.6238 -0.00895643 0.000427891
10.6631 -0.00888968 0.000423067
10.7024 -0.00882362 0.000418316
10.7418 -0.00875822 0.000413627
10.7813 -0.00869348 0.000409009
10.8208 -0.0086294 0.000404449
10.8603 -0.00856595 0.000399959
10.8999 -0.00850313 0.000395525
10.9395 -0.00844094 0.000391157
10.9792 -0.00837936 0.000386844
11.0189 -0.00831839 0.000382595
11.0586 -0.00825802 0.000378399
11.0984 -0.00819823 0.000374264
11.1383 -0.00813903 0.000370181
11.1781 -0.00808041 0.000366157
11.2181 -0.00802235 0.000362182
11.2581 -0.00796485 0.000358265
11.2981 -0.0079079 0.000354395
11.3381 -0.0078515 0.000350582
11.3783 -0.00779563 0.000346814
11.4184 -0.0077403 0.0003431
11.4587 -0.00768548 0.00033943
11.4989 -0.00763119 0.000335812
11.5392 -0.0075774 0.000332237
11.5796 -0.00752412 0.000328713
11.62 -0.00747134 0.00032523
11.6605 -0.00741904 0.000321796
11.701 -0.00736723 0.000318401
11.7415 -0.0073159 0.000315055
11.7822 -0.00726504 0.000311747
11.8228 -0.00721465 0.000308484
11.8636 -0.00716471 0.00030526
11.9043 -0.00711523 0.000302079
11.9452 -0.0070662 0.000298936
11.986 -0.00701762 0.000295835
12.027 -0.00696947 0.000292769
12.068 -0.00692175 0.000289745
12.109 -0.00687446 0.000286756
12.1501 -0.00682759 0.000283806
12.1913 -0.00678114 0.00028089
12.2325 -0.0067351 0.000278013
12.2738 -0.00668947 0.000275169
12.3151 -0.00664423 0.000272362
12.3565 -0.0065994 0.000269587
12.3979 -0.00655495 0.000266848
12.4394 -0.00651089 0.00026414
12.481 -0.00646721 0.000261467
12.5226 -0.00642392 0.000258824
12.5643 -0.00638099 0.000256216
12.6061 -0.00633843 0.000253636
12.6479 -0.00629624 0.000251091
12.6898 -0.0062544 0.000248572
12.7317 -0.00621292 0.000246087
12.7737 -0.0061718 0.000243628
12.8158 -0.00613102 0.000241201
12.8579 -0.00609058 0.0002388
12.9001 -0.00605048 0.00023643
12.9424 -0.00601071 0.000234086
12.9847 -0.00597128 0.000231771
13.0271 -0.00593217 0.000229481
13.0696 -0.00589339 0.00022722
13.1121 -0.00585492 0.000224983
13.1547 -0.00581677 0.000222774
13.1974 -0.00577893 0.000220588
13.2402 -0.0057414 0.00021843
13.283 -0.00570418 0.000216294
13.3259 -0.00566725 0.000214185
13.3689 -0.00563062 0.000212098
13.4119 -0.00559429 0.000210037
13.455 -0.00555824 0.000207997
13.4982 -0.00552249 0.000205982
13.5415 -0.00548701 0.000203987
13.5848 -0.00545182 0.000202017
13.6283 -0.0054169 0.000200067
13.6718 -0.00538226 0.000198141
13.7153 -0.00534789 0.000196234
13.759 -0.00531379 0.000194351
13.8028 -0.00527995 0.000192485
13.8466 -0.00524637 0.000190643
13.8905 -0.00521305 0.000188819
13.9345 -0.00517999 0.000187017
13.9786 -0.00514718 0.000185232
14.0227 -0.00511461 0.000183469
14.067 -0.0050823 0.000181723
14.1113 -0.00505023 0.000179997
14.1558 -0.0050184 0.000178289
14.2003 -0.00498681 0.0001766
14.2449 -0.00495545 0.000174928
14.2896 -0.00492433 0.000173275
14.3344 -0.00489344 0.000171638
14.3793 -0.00486277 0.000170021
14.4243 -0.00483233 0.000168418
14.4693 -0.00480211 0.000166834
14.5145 -0.00477212 0.000165265
14.5598 -0.00474234 0.000163714
14.6052 -0.00471277 0.000162177
14.6506 -0.00468342 0.000160658
14.6962 -0.00465428 0.000159153
14.7419 -0.00462534 0.000157666
14.7877 -0.00459661 0.000156192
14.8336 -0.00456808 0.000154734
14.8796 -0.00453975 0.00015329
14.9257 -0.00451162 0.000151863
14.9719 -0.00448369 0.000150448
15.0182 -0.00445595 0.000149049
15.0647 -0.0044284 0.000147662
15.1112 -0.00440104 0.000146291
15.1579 -0.00437387 0.000144933
15.2047 -0.00434688 0.000143589
15.2516 -0.00432008 0.000142257
15.2986 -0.00429345 0.00014094
15.3458 -0.004267 0.000139635
15.393 -0.00424073 0.000138344
15.4404 -0.00421464 0.000137064
15.488 -0.00418871 0.000135798
15.5356 -0.00416296 0.000134543
15.5834 -0.00413737 0.000133302
15.6313 -0.00411195 0.000132071
15.6794 -0.00408669 0.000130854
15.7276 -0.0040616 0.000129647
15.7759 -0.00403667 0.000128453
15.8243 -0.00401189 0.000127269
15.873 -0.00398727 0.000126098
15.9217 -0.0039628 0.000124937
15.9706 -0.00393849 0.000123787
16.0197 -0.00391433 0.000122648
16.0689 -0.00389031 0.00012152
16.1182 -0.00386645 0.000120401
16.1677 -0.00384272 0.000119295
16.2174 -0.00381914 0.000118197
16.2672 -0.00379571 0.00011711
16.3172 -0.00377241 0.000116033
16.3674 -0.00374925 0.000114966
16.4177 -0.00372622 0.000113908
16.4682 -0.00370333 0.00011286
16.5189 -0.00368057 0.000111821
16.5697 -0.00365794 0.000110792
16.6208 -0.00363544 0.000109771
16.672 -0.00361307 0.00010876
16.7234 -0.00359082 0.000107757
16.775 -0.0035687 0.000106764
16.8268 -0.0035467 0.000105778
16.8787 -0.00352481 0.000104802
16.9309 -0.00350305 0.000103833
16.9833 -0.0034814 0.000102874
17.0359 -0.00345987 0.000101921
17.0887 -0.00343845 0.000100978
17.1418 -0.00341714 0.000100041
17.195 -0.00339594 9.91137e-05
17.2485 -0.00337485 9.81924e-05
17.3022 -0.00335386 9.72798e-05
17.3562 -0.00333298 9.63734e-05
17.4104 -0.0033122 9.54755e-05
17.4648 -0.00329153 9.45835e-05
17.5195 -0.00327095 9.36997e-05
17.5744 -0.00325046 9.28217e-05
17.6296 -0.00323008 9.19517e-05
17.6851 -0.00320978 9.10872e-05
17.7408 -0.00318958 9.02304e-05
17.7969 -0.00316947 8.9379e-05
17.8532 -0.00314944 8.8535e-05
17.9098 -0.0031295 8.76962e-05
17.9667 -0.00310965 8.68646e-05
18.0239 -0.00308988 8.60379e-05
18.0815 -0.00307018 8.52182e-05
18.1393 -0.00305057 8.44032e-05
18.1975 -0.00303103 8.35951e-05
18.256 -0.00301156 8.27913e-05
18.3149 -0.00299217 8.19942e-05
18.3742 -0.00297284 8.12013e-05
18.4338 -0.00295358 8.04148e-05
18.4938 -0.00293439 7.96322e-05
18.5542 -0.00291525 7.88558e-05
18.615 -0.00289618 7.80832e-05
18.6762 -0.00287717 7.73165e-05
18.7379 -0.00285821 7.65533e-05
18.8 -0.0028393 7.57957e-05
18.8625 -0.00282044 7.50415e-05
18.9255 -0.00280162 7.42927e-05
18.9891 -0.00278285 7.35469e-05
19.0531 -0.00276412 7.28062e-05
19.1177 -0.00274543 7.20683e-05
19.1828 -0.00272676 7.13353e-05
19.2484 -0.00270813 7.06048e-05
19.3147 -0.00268952 6.98788e-05
19.3816 -0.00267094 6.91551e-05
19.4491 -0.00265237 6.84355e-05
19.5173 -0.00263381 6.77178e-05
19.5862 -0.00261526 6.70039e-05
19.6558 -0.00259671 6.62915e-05
19.7262 -0.00257815 6.55826e-05
19.7974 -0.00255959 6.48747e-05
19.8694 -0.00254101 6.41699e-05
19.9423 -0.0025224 6.34655e-05
20.0162 -0.00250377 6.27637e-05
20.091 -0.00248509 6.20618e-05
20.1669 -0.00246637 6.13618e-05
20.244 -0.00244758 6.06611e-05
20.3222 -0.00242872 5.99615e-05
20.4016 -0.00240978 5.92604e-05
20.4825 -0.00239074 5.85595e-05
20.5648 -0.00237158 5.7856e-05
20.6487 -0.00235229 5.71517e-05
20.7344 -0.00233285 5.64433e-05
20.8219 -0.00231322 5.57326e-05
20.9115 -0.00229338 5.50161e-05
21.0034 -0.0022733 5.42952e-05
21.0979 -0.00225293 5.35658e-05
21.1952 -0.00223222 5.28291e-05
21.2959 -0.00221111 5.208e-05
21.4004 -0.00218952 5.13189e-05
21.5093 -0.00216734 5.05396e-05
21.6237 -0.00214442 4.97403e-05
21.7448 -0.00212054 4.89106e-05
21.8747 -0.00209538 4.80431e-05
22.0165 -0.0020684 4.71163e-05
22.1768 -0.00203853 4.60995e-05
22.3723 -0.00200296 4.48956e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.5Lambda0.5Nc1Classic/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.166667
#Lambda=0.5
#Beta=0.333333
#Nc=1
#QUANTUM=0

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=1024 aX=2 aP=0.5

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.5/LambdaOverBeta1.5Lambda0.5Nc1Classic/SigmaAOneLoop.txt <==
-22.3723 -0.749993 8.62004e-19
-22.1768 -0.749993 8.62004e-19
-22.0165 -0.749993 8.62004e-19
-21.8747 -0.749993 8.62004e-19
-21.7448 -0.749993 8.62004e-19
-21.6237 -0.749993 8.62004e-19
-21.5093 -0.749993 8.62004e-19
-21.4004 -0.749993 8.62004e-19
-21.2959 -0.749993 8.62004e-19
-21.1952 -0.749993 8.62004e-19
-21.0979 -0.749993 8.62004e-19
-21.0034 -0.749993 8.62004e-19
-20.9115 -0.749993 8.62004e-19
-20.8219 -0.749993 8.62004e-19
-20.7344 -0.749993 8.62004e-19
-20.6487 -0.749993 8.62004e-19
-20.5648 -0.749993 8.62004e-19
-20.4825 -0.749993 8.62004e-19
-20.4016 -0.749993 8.62004e-19
-20.3222 -0.749993 8.62004e-19
-20.244 -0.749993 8.62004e-19
-20.1669 -0.749993 8.62004e-19
-20.091 -0.749993 8.62004e-19
-20.0162 -0.749993 8.62004e-19
-19.9423 -0.749993 8.62004e-19
-19.8694 -0.749993 8.62004e-19
-19.7974 -0.749993 8.62004e-19
-19.7262 -0.749993 8.62004e-19
-19.6558 -0.749993 8.62004e-19
-19.5862 -0.749993 8.62004e-19
-19.5173 -0.749993 8.62004e-19
-19.4491 -0.749993 8.62004e-19
-19.3816 -0.749993 8.62004e-19
-19.3147 -0.749993 8.62004e-19
-19.2484 -0.749993 8.62004e-19
-19.1828 -0.749993 8.62004e-19
-19.1177 -0.749993 8.62004e-19
-19.0531 -0.749993 8.62004e-19
-18.9891 -0.749993 8.62004e-19
-18.9255 -0.749993 8.62004e-19
-18.8625 -0.749993 8.62004e-19
-18.8 -0.749993 8.62004e-19
-18.7379 -0.749993 8.62004e-19
-18.6762 -0.749993 8.62004e-19
-18.615 -0.749993 8.62004e-19
-18.5542 -0.749993 8.62004e-19
-18.4938 -0.749993 8.62004e-19
-18.4338 -0.749993 8.62004e-19
-18.3742 -0.749993 8.62004e-19
-18.3149 -0.749993 8.62004e-19
-18.256 -0.749993 8.62004e-19
-18.1975 -0.749993 8.62004e-19
-18.1393 -0.749993 8.62004e-19
-18.0815 -0.749993 8.62004e-19
-18.0239 -0.749993 8.62004e-19
-17.9667 -0.749993 8.62004e-19
-17.9098 -0.749993 8.62004e-19
-17.8532 -0.749993 8.62004e-19
-17.7969 -0.749993 8.62004e-19
-17.7408 -0.749993 8.62004e-19
-17.6851 -0.749993 8.62004e-19
-17.6296 -0.749993 8.62004e-19
-17.5744 -0.749993 8.62004e-19
-17.5195 -0.749993 8.62004e-19
-17.4648 -0.749993 8.62004e-19
-17.4104 -0.749993 8.62004e-19
-17.3562 -0.749993 8.62004e-19
-17.3022 -0.749993 8.62004e-19
-17.2485 -0.749993 8.62004e-19
-17.195 -0.749993 8.62004e-19
-17.1418 -0.749993 8.62004e-19
-17.0887 -0.749993 8.62004e-19
-17.0359 -0.749993 8.62004e-19
-16.9833 -0.749993 8.62004e-19
-16.9309 -0.749993 8.62004e-19
-16.8787 -0.749993 8.62004e-19
-16.8268 -0.749993 8.62004e-19
-16.775 -0.749993 8.62004e-19
-16.7234 -0.749993 8.62004e-19
-16.672 -0.749993 8.62004e-19
-16.6208 -0.749993 8.62004e-19
-16.5697 -0.749993 8.62004e-19
-16.5189 -0.749993 8.62004e-19
-16.4682 -0.749993 8.62004e-19
-16.4177 -0.749993 8.62004e-19
-16.3674 -0.749993 8.62004e-19
-16.3172 -0.749993 8.62004e-19
-16.2672 -0.749993 8.62004e-19
-16.2174 -0.749993 8.62004e-19
-16.1677 -0.749993 8.62004e-19
-16.1182 -0.749993 8.62004e-19
-16.0689 -0.749993 8.62004e-19
-16.0197 -0.749993 8.62004e-19
-15.9706 -0.749993 8.62004e-19
-15.9217 -0.749993 8.62004e-19
-15.873 -0.749993 8.62004e-19
-15.8243 -0.749993 8.62004e-19
-15.7759 -0.749993 8.62004e-19
-15.7276 -0.749993 8.62004e-19
-15.6794 -0.749993 8.62004e-19
-15.6313 -0.749993 8.62004e-19
-15.5834 -0.749993 8.62004e-19
-15.5356 -0.749993 8.62004e-19
-15.488 -0.749993 8.62004e-19
-15.4404 -0.749993 8.62004e-19
-15.393 -0.749993 8.62004e-19
-15.3458 -0.749993 8.62004e-19
-15.2986 -0.749993 8.62004e-19
-15.2516 -0.749993 8.62004e-19
-15.2047 -0.749993 8.62004e-19
-15.1579 -0.749993 8.62004e-19
-15.1112 -0.749993 8.62004e-19
-15.0647 -0.749993 8.62004e-19
-15.0182 -0.749993 8.62004e-19
-14.9719 -0.749993 8.62004e-19
-14.9257 -0.749993 8.62004e-19
-14.8796 -0.749993 8.62004e-19
-14.8336 -0.749993 8.62004e-19
-14.7877 -0.749993 8.62004e-19
-14.7419 -0.749993 8.62004e-19
-14.6962 -0.749993 8.62004e-19
-14.6506 -0.749993 8.62004e-19
-14.6052 -0.749993 8.62004e-19
-14.5598 -0.749993 8.62004e-19
-14.5145 -0.749993 8.62004e-19
-14.4693 -0.749993 8.62004e-19
-14.4243 -0.749993 8.62004e-19
-14.3793 -0.749993 8.62004e-19
-14.3344 -0.749993 8.62004e-19
-14.2896 -0.749993 8.62004e-19
-14.2449 -0.749993 8.62004e-19
-14.2003 -0.749993 8.62004e-19
-14.1558 -0.749993 8.62004e-19
-14.1113 -0.749993 8.62004e-19
-14.067 -0.749993 8.62004e-19
-14.0227 -0.749993 8.62004e-19
-13.9786 -0.749993 8.62004e-19
-13.9345 -0.749993 8.62004e-19
-13.8905 -0.749993 8.62004e-19
-13.8466 -0.749993 8.62004e-19
-13.8028 -0.749993 8.62004e-19
-13.759 -0.749993 8.62004e-19
-13.7153 -0.749993 8.62004e-19
-13.6718 -0.749993 8.62004e-19
-13.6283 -0.749993 8.62004e-19
-13.5848 -0.749993 8.62004e-19
-13.5415 -0.749993 8.62004e-19
-13.4982 -0.749993 8.62004e-19
-13.455 -0.749993 8.62004e-19
-13.4119 -0.749993 8.62004e-19
-13.3689 -0.749993 8.62004e-19
-13.3259 -0.749993 8.62004e-19
-13.283 -0.749993 8.62004e-19
-13.2402 -0.749993 8.62004e-19
-13.1974 -0.749993 8.62004e-19
-13.1547 -0.749993 8.62004e-19
-13.1121 -0.749993 8.62004e-19
-13.0696 -0.749993 8.62004e-19
-13.0271 -0.749993 8.62004e-19
-12.9847 -0.749993 8.62004e-19
-12.9424 -0.749993 8.62004e-19
-12.9001 -0.749993 8.62004e-19
-12.8579 -0.749993 8.62004e-19
-12.8158 -0.749993 8.62004e-19
-12.7737 -0.749993 8.62004e-19
-12.7317 -0.749993 8.62004e-19
-12.6898 -0.749993 8.62004e-19
-12.6479 -0.749993 8.62004e-19
-12.6061 -0.749993 8.62004e-19
-12.5643 -0.749993 8.62004e-19
-12.5226 -0.749993 8.62004e-19
-12.481 -0.749993 8.62004e-19
-12.4394 -0.749993 8.62004e-19
-12.3979 -0.749993 8.62004e-19
-12.3565 -0.749993 8.62004e-19
-12.3151 -0.749993 8.62004e-19
-12.2738 -0.749993 8.62004e-19
-12.2325 -0.749993 8.62004e-19
-12.1913 -0.749993 8.62004e-19
-12.1501 -0.749993 8.62004e-19
-12.109 -0.749993 8.62004e-19
-12.068 -0.749993 8.62004e-19
-12.027 -0.749993 8.62004e-19
-11.986 -0.749993 8.62004e-19
-11.9452 -0.749993 8.62004e-19
-11.9043 -0.749993 8.62004e-19
-11.8636 -0.749993 8.62004e-19
-11.8228 -0.749993 8.62004e-19
-11.7822 -0.749993 8.62004e-19
-11.7415 -0.749993 8.62004e-19
-11.701 -0.749993 8.62004e-19
-11.6605 -0.749993 8.62004e-19
-11.62 -0.749993 8.62004e-19
-11.5796 -0.749993 8.62004e-19
-11.5392 -0.749993 8.62004e-19
-11.4989 -0.749993 8.62004e-19
-11.4587 -0.749993 8.62004e-19
-11.4184 -0.749993 8.62004e-19
-11.3783 -0.749993 8.62004e-19
-11.3381 -0.749993 8.62004e-19
-11.2981 -0.749993 8.62004e-19
-11.2581 -0.749993 8.62004e-19
-11.2181 -0.749993 8.62004e-19
-11.1781 -0.749993 8.62004e-19
-11.1383 -0.749993 8.62004e-19
-11.0984 -0.749993 8.62004e-19
-11.0586 -0.749993 8.62004e-19
-11.0189 -0.749993 8.62004e-19
-10.9792 -0.749993 8.62004e-19
-10.9395 -0.749993 8.62004e-19
-10.8999 -0.749993 8.62004e-19
-10.8603 -0.749993 8.62004e-19
-10.8208 -0.749993 8.62004e-19
-10.7813 -0.749993 8.62004e-19
-10.7418 -0.749993 8.62004e-19
-10.7024 -0.749993 8.62004e-19
-10.6631 -0.749993 8.62004e-19
-10.6238 -0.749993 8.62004e-19
-10.5845 -0.749993 8.62004e-19
-10.5452 -0.749993 8.62004e-19
-10.506 -0.749993 8.62004e-19
-10.4669 -0.749993 8.62004e-19
-10.4278 -0.749993 8.62004e-19
-10.3887 -0.749993 8.62004e-19
-10.3496 -0.749993 8.62004e-19
-10.3106 -0.749993 8.62004e-19
-10.2717 -0.749993 8.62004e-19
-10.2328 -0.749993 8.62004e-19
-10.1939 -0.749993 8.62004e-19
-10.155 -0.749993 8.62004e-19
-10.1162 -0.749993 8.62004e-19
-10.0774 -0.749993 8.62004e-19
-10.0387 -0.749993 8.62004e-19
-10 -0.749993 8.62004e-19
-9.96134 -0.749993 8.62004e-19
-9.92271 -0.749993 8.62004e-19
-9.88412 -0.749993 8.62004e-19
-9.84557 -0.749993 8.62004e-19
-9.80704 -0.749993 8.62004e-19
-9.76856 -0.749993 8.62004e-19
-9.73011 -0.749993 8.62004e-19
-9.69169 -0.749993 8.62004e-19
-9.65331 -0.749993 8.62004e-19
-9.61496 -0.749993 8.62004e-19
-9.57664 -0.749993 8.62004e-19
-9.53836 -0.749993 8.62004e-19
-9.50011 -0.749993 8.62004e-19
-9.46189 -0.749993 8.62004e-19
-9.42371 -0.749993 8.62004e-19
-9.38556 -0.749993 8.62004e-19
-9.34744 -0.749993 8.62004e-19
-9.30935 -0.749993 8.62004e-19
-9.2713 -0.749993 8.62004e-19
-9.23327 -0.749993 8.62004e-19
-9.19528 -0.749993 8.62004e-19
-9.15732 -0.749993 8.62004e-19
-9.11939 -0.749993 8.62004e-19
-9.08149 -0.749993 8.62004e-19
-9.04362 -0.749993 8.62004e-19
-9.00578 -0.749993 8.62004e-19
-8.96797 -0.749993 8.62004e-19
-8.93019 -0.749993 8.62004e-19
-8.89244 -0.749993 8.62004e-19
-8.85471 -0.749993 8.62004e-19
-8.81702 -0.749993 8.62004e-19
-8.77936 -0.749993 8.62004e-19
-8.74172 -0.749993 8.62004e-19
-8.70412 -0.749993 8.62004e-19
-8.66654 -0.749993 8.62004e-19
-8.62899 -0.749993 8.62004e-19
-8.59146 -0.749993 8.62004e-19
-8.55397 -0.749993 8.62004e-19
-8.5165 -0.749993 8.62004e-19
-8.47906 -0.749993 8.62004e-19
-8.44165 -0.749993 8.62004e-19
-8.40426 -0.749993 8.62004e-19
-8.3669 -0.749993 8.62004e-19
-8.32956 -0.749993 8.62004e-19
-8.29226 -0.749993 8.62004e-19
-8.25497 -0.749993 8.62004e-19
-8.21772 -0.749993 8.62004e-19
-8.18049 -0.749993 8.62004e-19
-8.14328 -0.749993 8.62004e-19
-8.1061 -0.749993 8.62004e-19
-8.06895 -0.749993 8.62004e-19
-8.03182 -0.749993 8.62004e-19
-7.99471 -0.749993 8.62004e-19
-7.95763 -0.749993 8.62004e-19
-7.92058 -0.749993 8.62004e-19
-7.88355 -0.749993 8.62004e-19
-7.84654 -0.749993 8.62004e-19
-7.80955 -0.749993 8.62004e-19
-7.77259 -0.749993 8.62004e-19
-7.73566 -0.749993 8.62004e-19
-7.69874 -0.749993 8.62004e-19
-7.66185 -0.749993 8.62004e-19
-7.62498 -0.749993 8.62004e-19
-7.58814 -0.749993 8.62004e-19
-7.55132 -0.749993 8.62004e-19
-7.51452 -0.749993 8.62004e-19
-7.47774 -0.749993 8.62004e-19
-7.44099 -0.749993 8.62004e-19
-7.40425 -0.749993 8.62004e-19
-7.36754 -0.749993 8.62004e-19
-7.33085 -0.749993 8.62004e-19
-7.29418 -0.749993 8.62004e-19
-7.25754 -0.749993 8.62004e-19
-7.22091 -0.749993 8.62004e-19
-7.18431 -0.749993 8.62004e-19
-7.14772 -0.749993 8.62004e-19
-7.11116 -0.749993 8.62004e-19
-7.07462 -0.749993 8.62004e-19
-7.0381 -0.749993 8.62004e-19
-7.00159 -0.749993 8.62004e-19
-6.96511 -0.749993 8.62004e-19
-6.92865 -0.749993 8.62004e-19
-6.89221 -0.749993 8.62004e-19
-6.85579 -0.749993 8.62004e-19
-6.81938 -0.749993 8.62004e-19
-6.783 -0.749993 8.62004e-19
-6.74664 -0.749993 8.62004e-19
-6.71029 -0.749993 8.62004e-19
-6.67397 -0.749993 8.62004e-19
-6.63766 -0.749993 8.62004e-19
-6.60137 -0.749993 8.62004e-19
-6.5651 -0.749993 8.62004e-19
-6.52885 -0.749993 8.62004e-19
-6.49262 -0.749993 8.62004e-19
-6.4564 -0.749993 8.62004e-19
-6.42021 -0.749993 8.62004e-19
-6.38403 -0.749993 8.62004e-19
-6.34786 -0.749993 8.62004e-19
-6.31172 -0.749993 8.62004e-19
-6.27559 -0.749993 8.62004e-19
-6.23949 -0.749993 8.62004e-19
-6.20339 -0.749993 8.62004e-19
-6.16732 -0.749993 8.62004e-19
-6.13126 -0.749993 8.62004e-19
-6.09522 -0.749993 8.62004e-19
-6.05919 -0.749993 8.62004e-19
-6.02319 -0.749993 8.62004e-19
-5.9872 -0.749993 8.62004e-19
-5.95122 -0.749993 8.62004e-19
-5.91526 -0.749993 8.62004e-19
-5.87932 -0.749993 8.62004e-19
-5.84339 -0.749993 8.62004e-19
-5.80748 -0.749993 8.62004e-19
-5.77158 -0.749993 8.62004e-19
-5.7357 -0.749993 8.62004e-19
-5.69984 -0.749993 8.62004e-19
-5.66399 -0.749993 8.62004e-19
-5.62815 -0.749993 8.62004e-19
-5.59233 -0.749993 8.62004e-19
-5.55653 -0.749993 8.62004e-19
-5.52074 -0.749993 8.62004e-19
-5.48497 -0.749993 8.62004e-19
-5.4492 -0.749993 8.62004e-19
-5.41346 -0.749993 8.62004e-19
-5.37773 -0.749993 8.62004e-19
-5.34201 -0.749993 8.62004e-19
-5.30631 -0.749993 8.62004e-19
-5.27062 -0.749993 8.62004e-19
-5.23494 -0.749993 8.62004e-19
-5.19928 -0.749993 8.62004e-19
-5.16363 -0.749993 8.62004e-19
-5.128 -0.749993 8.62004e-19
-5.09237 -0.749993 8.62004e-19
-5.05677 -0.749993 8.62004e-19
-5.02117 -0.749993 8.62004e-19
-4.98559 -0.749993 8.62004e-19
-4.95002 -0.749993 8.62004e-19
-4.91446 -0.749993 8.62004e-19
-4.87892 -0.749993 8.62004e-19
-4.84339 -0.749993 8.62004e-19
-4.80787 -0.749993 8.62004e-19
-4.77237 -0.749993 8.62004e-19
-4.73687 -0.749993 8.62004e-19
-4.70139 -0.749993 8.62004e-19
-4.66592 -0.749993 8.62004e-19
-4.63046 -0.749993 8.62004e-19
-4.59502 -0.749993 8.62004e-19
-4.55958 -0.749993 8.62004e-19
-4.52416 -0.749993 8.62004e-19
-4.48875 -0.749993 8.62004e-19
-4.45335 -0.749993 8.62004e-19
-4.41797 -0.749993 8.62004e-19
-4.38259 -0.749993 8.62004e-19
-4.34722 -0.749993 8.62004e-19
-4.31187 -0.749993 8.62004e-19
-4.27653 -0.749993 8.62004e-19
-4.24119 -0.749993 8.62004e-19
-4.20587 -0.749993 8.62004e-19
-4.17056 -0.749993 8.62004e-19
-4.13526 -0.749993 8.62004e-19
-4.09997 -0.749993 8.62004e-19
-4.06469 -0.749993 8.62004e-19
-4.02942 -0.749993 8.62004e-19
-3.99416 -0.749993 8.62004e-19
-3.95891 -0.749993 8.62004e-19
-3.92367 -0.749993 8.62004e-19
-3.88844 -0.749993 8.62004e-19
-3.85322 -0.749993 8.62004e-19
-3.81801 -0.749993 8.62004e-19
-3.7828 -0.749993 8.62004e-19
-3.74761 -0.749993 8.62004e-19
-3.71243 -0.749993 8.62004e-19
-3.67726 -0.749993 8.62004e-19
-3.64209 -0.749993 8.62004e-19
-3.60694 -0.749993 8.62004e-19
-3.57179 -0.749993 8.62004e-19
-3.53665 -0.749993 8.62004e-19
-3.50152 -0.749993 8.62004e-19
-3.4664 -0.749993 8.62004e-19
-3.43129 -0.749993 8.62004e-19
-3.39619 -0.749993 8.62004e-19
-3.36109 -0.749993 8.62004e-19
-3.32601 -0.749993 8.62004e-19
-3.29093 -0.749993 8.62004e-19
-3.25586 -0.749993 8.62004e-19
-3.2208 -0.749993 8.62004e-19
-3.18574 -0.749993 8.62004e-19
-3.1507 -0.749993 8.62004e-19
-3.11566 -0.749993 8.62004e-19
-3.08063 -0.749993 8.62004e-19
-3.0456 -0.749993 8.62004e-19
-3.01059 -0.749993 8.62004e-19
-2.97558 -0.749993 8.62004e-19
-2.94058 -0.749993 8.62004e-19
-2.90558 -0.749993 8.62004e-19
-2.87059 -0.749993 8.62004e-19
-2.83561 -0.749993 8.62004e-19
-2.80064 -0.749993 8.62004e-19
-2.76567 -0.749993 8.62004e-19
-2.73071 -0.749993 8.62004e-19
-2.69576 -0.749993 8.62004e-19
-2.66081 -0.749993 8.62004e-19
-2.62587 -0.749993 8.62004e-19
-2.59094 -0.749993 8.62004e-19
-2.55601 -0.749993 8.62004e-19
-2.52109 -0.749993 8.62004e-19
-2.48617 -0.749993 8.62004e-19
-2.45126 -0.749993 8.62004e-19
-2.41636 -0.749993 8.62004e-19
-2.38146 -0.749993 8.62004e-19
-2.34657 -0.749993 8.62004e-19
-2.31168 -0.749993 8.62004e-19
-2.2768 -0.749993 8.62004e-19
-2.24192 -0.749993 8.62004e-19
-2.20705 -0.749993 8.62004e-19
-2.17219 -0.749993 8.62004e-19
-2.13733 -0.749993 8.62004e-19
-2.10247 -0.749993 8.62004e-19
-2.06762 -0.749993 8.62004e-19
-2.03278 -0.749993 8.62004e-19
-1.99794 -0.749993 8.62004e-19
-1.9631 -0.749993 8.62004e-19
-1.92827 -0.749993 8.62004e-19
-1.89345 -0.749993 8.62004e-19
-1.85862 -0.749993 8.62004e-19
-1.82381 -0.749993 8.62004e-19
-1.78899 -0.749993 8.62004e-19
-1.75419 -0.749993 8.62004e-19
-1.71938 -0.749993 8.62004e-19
-1.68458 -0.749993 8.62004e-19
-1.64979 -0.749993 8.62004e-19
-1.61499 -0.749993 8.62004e-19
-1.58021 -0.749993 8.62004e-19
-1.54542 -0.749993 8.62004e-19
-1.51064 -0.749993 8.62004e-19
-1.47586 -0.749993 8.62004e-19
-1.44109 -0.749993 8.62004e-19
-1.40632 -0.749993 8.62004e-19
-1.37155 -0.749993 8.62004e-19
-1.33679 -0.749993 8.62004e-19
-1.30203 -0.749993 8.62004e-19
-1.26727 -0.749993 8.62004e-19
-1.23251 -0.749993 8.62004e-19
-1.19776 -0.749993 8.62004e-19
-1.16301 -0.749993 8.62004e-19
-1.12827 -0.749993 8.62004e-19
-1.09352 -0.749993 8.62004e-19
-1.05878 -0.749993 8.62004e-19
-1.02405 -0.749993 8.62004e-19
-0.989309 -0.749993 8.62004e-19
-0.954576 -0.749993 8.62004e-19
-0.919844 -0.749993 8.62004e-19
-0.885115 -0.749993 8.62004e-19
-0.850388 -0.749993 8.62004e-19
-0.815663 -0.749993 8.62004e-19
-0.78094 -0.749993 8.62004e-19
-0.746219 -0.749993 8.62004e-19
-0.711499 -0.749993 8.62004e-19
-0.676781 -0.749993 8.62004e-19
-0.642065 -0.749993 8.62004e-19
-0.60735 -0.749993 8.62004e-19
-0.572637 -0.749993 8.62004e-19
-0.537925 -0.749993 8.62004e-19
-0.503214 -0.749993 8.62004e-19
-0.468504 -0.749993 8.62004e-19
-0.433796 -0.749993 8.62004e-19
-0.399089 -0.749993 8.62004e-19
-0.364382 -0.749993 8.62004e-19
-0.329676 -0.749993 8.62004e-19
-0.294972 -0.749993 8.62004e-19
-0.260267 -0.749993 8.62004e-19
-0.225564 -0.749993 8.62004e-19
-0.190861 -0.749993 8.62004e-19
-0.156158 -0.749993 8.62004e-19
-0.121456 -0.749993 8.62004e-19
-0.0867541 -0.749993 8.62004e-19
-0.0520524 -0.749993 8.62004e-19
-0.0173508 -0.749993 8.62004e-19
0.0173508 -0.749993 8.62004e-19
0.0520524 -0.749993 8.62004e-19
0.0867541 -0.749993 8.62004e-19
0.121456 -0.749993 8.62004e-19
0.156158 -0.749993 8.62004e-19
0.190861 -0.749993 8.62004e-19
0.225564 -0.749993 8.62004e-19
0.260267 -0.749993 8.62004e-19
0.294972 -0.749993 8.62004e-19
0.329676 -0.749993 8.62004e-19
0.364382 -0.749993 8.62004e-19
0.399089 -0.749993 8.62004e-19
0.433796 -0.749993 8.62004e-19
0.468504 -0.749993 8.62004e-19
0.503214 -0.749993 8.62004e-19
0.537925 -0.749993 8.62004e-19
0.572637 -0.749993 8.62004e-19
0.60735 -0.749993 8.62004e-19
0.642065 -0.749993 8.62004e-19
0.676781 -0.749993 8.62004e-19
0.711499 -0.749993 8.62004e-19
0.746219 -0.749993 8.62004e-19
0.78094 -0.749993 8.62004e-19
0.815663 -0.749993 8.62004e-19
0.850388 -0.749993 8.62004e-19
0.885115 -0.749993 8.62004e-19
0.919844 -0.749993 8.62004e-19
0.954576 -0.749993 8.62004e-19
0.989309 -0.749993 8.62004e-19
1.02405 -0.749993 8.62004e-19
1.05878 -0.749993 8.62004e-19
1.09352 -0.749993 8.62004e-19
1.12827 -0.749993 8.62004e-19
1.16301 -0.749993 8.62004e-19
1.19776 -0.749993 8.62004e-19
1.23251 -0.749993 8.62004e-19
1.26727 -0.749993 8.62004e-19
1.30203 -0.749993 8.62004e-19
1.33679 -0.749993 8.62004e-19
1.37155 -0.749993 8.62004e-19
1.40632 -0.749993 8.62004e-19
1.44109 -0.749993 8.62004e-19
1.47586 -0.749993 8.62004e-19
1.51064 -0.749993 8.62004e-19
1.54542 -0.749993 8.62004e-19
1.58021 -0.749993 8.62004e-19
1.61499 -0.749993 8.62004e-19
1.64979 -0.749993 8.62004e-19
1.68458 -0.749993 8.62004e-19
1.71938 -0.749993 8.62004e-19
1.75419 -0.749993 8.62004e-19
1.78899 -0.749993 8.62004e-19
1.82381 -0.749993 8.62004e-19
1.85862 -0.749993 8.62004e-19
1.89345 -0.749993 8.62004e-19
1.92827 -0.749993 8.62004e-19
1.9631 -0.749993 8.62004e-19
1.99794 -0.749993 8.62004e-19
2.03278 -0.749993 8.62004e-19
2.06762 -0.749993 8.62004e-19
2.10247 -0.749993 8.62004e-19
2.13733 -0.749993 8.62004e-19
2.17219 -0.749993 8.62004e-19
2.20705 -0.749993 8.62004e-19
2.24192 -0.749993 8.62004e-19
2.2768 -0.749993 8.62004e-19
2.31168 -0.749993 8.62004e-19
2.34657 -0.749993 8.62004e-19
2.38146 -0.749993 8.62004e-19
2.41636 -0.749993 8.62004e-19
2.45126 -0.749993 8.62004e-19
2.48617 -0.749993 8.62004e-19
2.52109 -0.749993 8.62004e-19
2.55601 -0.749993 8.62004e-19
2.59094 -0.749993 8.62004e-19
2.62587 -0.749993 8.62004e-19
2.66081 -0.749993 8.62004e-19
2.69576 -0.749993 8.62004e-19
2.73071 -0.749993 8.62004e-19
2.76567 -0.749993 8.62004e-19
2.80064 -0.749993 8.62004e-19
2.83561 -0.749993 8.62004e-19
2.87059 -0.749993 8.62004e-19
2.90558 -0.749993 8.62004e-19
2.94058 -0.749993 8.62004e-19
2.97558 -0.749993 8.62004e-19
3.01059 -0.749993 8.62004e-19
3.0456 -0.749993 8.62004e-19
3.08063 -0.749993 8.62004e-19
3.11566 -0.749993 8.62004e-19
3.1507 -0.749993 8.62004e-19
3.18574 -0.749993 8.62004e-19
3.2208 -0.749993 8.62004e-19
3.25586 -0.749993 8.62004e-19
3.29093 -0.749993 8.62004e-19
3.32601 -0.749993 8.62004e-19
3.36109 -0.749993 8.62004e-19
3.39619 -0.749993 8.62004e-19
3.43129 -0.749993 8.62004e-19
3.4664 -0.749993 8.62004e-19
3.50152 -0.749993 8.62004e-19
3.53665 -0.749993 8.62004e-19
3.57179 -0.749993 8.62004e-19
3.60694 -0.749993 8.62004e-19
3.64209 -0.749993 8.62004e-19
3.67726 -0.749993 8.62004e-19
3.71243 -0.749993 8.62004e-19
3.74761 -0.749993 8.62004e-19
3.7828 -0.749993 8.62004e-19
3.81801 -0.749993 8.62004e-19
3.85322 -0.749993 8.62004e-19
3.88844 -0.749993 8.62004e-19
3.92367 -0.749993 8.62004e-19
3.95891 -0.749993 8.62004e-19
3.99416 -0.749993 8.62004e-19
4.02942 -0.749993 8.62004e-19
4.06469 -0.749993 8.62004e-19
4.09997 -0.749993 8.62004e-19
4.13526 -0.749993 8.62004e-19
4.17056 -0.749993 8.62004e-19
4.20587 -0.749993 8.62004e-19
4.24119 -0.749993 8.62004e-19
4.27653 -0.749993 8.62004e-19
4.31187 -0.749993 8.62004e-19
4.34722 -0.749993 8.62004e-19
4.38259 -0.749993 8.62004e-19
4.41797 -0.749993 8.62004e-19
4.45335 -0.749993 8.62004e-19
4.48875 -0.749993 8.62004e-19
4.52416 -0.749993 8.62004e-19
4.55958 -0.749993 8.62004e-19
4.59502 -0.749993 8.62004e-19
4.63046 -0.749993 8.62004e-19
4.66592 -0.749993 8.62004e-19
4.70139 -0.749993 8.62004e-19
4.73687 -0.749993 8.62004e-19
4.77237 -0.749993 8.62004e-19
4.80787 -0.749993 8.62004e-19
4.84339 -0.749993 8.62004e-19
4.87892 -0.749993 8.62004e-19
4.91446 -0.749993 8.62004e-19
4.95002 -0.749993 8.62004e-19
4.98559 -0.749993 8.62004e-19
5.02117 -0.749993 8.62004e-19
5.05677 -0.749993 8.62004e-19
5.09237 -0.749993 8.62004e-19
5.128 -0.749993 8.62004e-19
5.16363 -0.749993 8.62004e-19
5.19928 -0.749993 8.62004e-19
5.23494 -0.749993 8.62004e-19
5.27062 -0.749993 8.62004e-19
5.30631 -0.749993 8.62004e-19
5.34201 -0.749993 8.62004e-19
5.37773 -0.749993 8.62004e-19
5.41346 -0.749993 8.62004e-19
5.4492 -0.749993 8.62004e-19
5.48497 -0.749993 8.62004e-19
5.52074 -0.749993 8.62004e-19
5.55653 -0.749993 8.62004e-19
5.59233 -0.749993 8.62004e-19
5.62815 -0.749993 8.62004e-19
5.66399 -0.749993 8.62004e-19
5.69984 -0.749993 8.62004e-19
5.7357 -0.749993 8.62004e-19
5.77158 -0.749993 8.62004e-19
5.80748 -0.749993 8.62004e-19
5.84339 -0.749993 8.62004e-19
5.87932 -0.749993 8.62004e-19
5.91526 -0.749993 8.62004e-19
5.95122 -0.749993 8.62004e-19
5.9872 -0.749993 8.62004e-19
6.02319 -0.749993 8.62004e-19
6.05919 -0.749993 8.62004e-19
6.09522 -0.749993 8.62004e-19
6.13126 -0.749993 8.62004e-19
6.16732 -0.749993 8.62004e-19
6.20339 -0.749993 8.62004e-19
6.23949 -0.749993 8.62004e-19
6.27559 -0.749993 8.62004e-19
6.31172 -0.749993 8.62004e-19
6.34786 -0.749993 8.62004e-19
6.38403 -0.749993 8.62004e-19
6.42021 -0.749993 8.62004e-19
6.4564 -0.749993 8.62004e-19
6.49262 -0.749993 8.62004e-19
6.52885 -0.749993 8.62004e-19
6.5651 -0.749993 8.62004e-19
6.60137 -0.749993 8.62004e-19
6.63766 -0.749993 8.62004e-19
6.67397 -0.749993 8.62004e-19
6.71029 -0.749993 8.62004e-19
6.74664 -0.749993 8.62004e-19
6.783 -0.749993 8.62004e-19
6.81938 -0.749993 8.62004e-19
6.85579 -0.749993 8.62004e-19
6.89221 -0.749993 8.62004e-19
6.92865 -0.749993 8.62004e-19
6.96511 -0.749993 8.62004e-19
7.00159 -0.749993 8.62004e-19
7.0381 -0.749993 8.62004e-19
7.07462 -0.749993 8.62004e-19
7.11116 -0.749993 8.62004e-19
7.14772 -0.749993 8.62004e-19
7.18431 -0.749993 8.62004e-19
7.22091 -0.749993 8.62004e-19
7.25754 -0.749993 8.62004e-19
7.29418 -0.749993 8.62004e-19
7.33085 -0.749993 8.62004e-19
7.36754 -0.749993 8.62004e-19
7.40425 -0.749993 8.62004e-19
7.44099 -0.749993 8.62004e-19
7.47774 -0.749993 8.62004e-19
7.51452 -0.749993 8.62004e-19
7.55132 -0.749993 8.62004e-19
7.58814 -0.749993 8.62004e-19
7.62498 -0.749993 8.62004e-19
7.66185 -0.749993 8.62004e-19
7.69874 -0.749993 8.62004e-19
7.73566 -0.749993 8.62004e-19
7.77259 -0.749993 8.62004e-19
7.80955 -0.749993 8.62004e-19
7.84654 -0.749993 8.62004e-19
7.88355 -0.749993 8.62004e-19
7.92058 -0.749993 8.62004e-19
7.95763 -0.749993 8.62004e-19
7.99471 -0.749993 8.62004e-19
8.03182 -0.749993 8.62004e-19
8.06895 -0.749993 8.62004e-19
8.1061 -0.749993 8.62004e-19
8.14328 -0.749993 8.62004e-19
8.18049 -0.749993 8.62004e-19
8.21772 -0.749993 8.62004e-19
8.25497 -0.749993 8.62004e-19
8.29226 -0.749993 8.62004e-19
8.32956 -0.749993 8.62004e-19
8.3669 -0.749993 8.62004e-19
8.40426 -0.749993 8.62004e-19
8.44165 -0.749993 8.62004e-19
8.47906 -0.749993 8.62004e-19
8.5165 -0.749993 8.62004e-19
8.55397 -0.749993 8.62004e-19
8.59146 -0.749993 8.62004e-19
8.62899 -0.749993 8.62004e-19
8.66654 -0.749993 8.62004e-19
8.70412 -0.749993 8.62004e-19
8.74172 -0.749993 8.62004e-19
8.77936 -0.749993 8.62004e-19
8.81702 -0.749993 8.62004e-19
8.85471 -0.749993 8.62004e-19
8.89244 -0.749993 8.62004e-19
8.93019 -0.749993 8.62004e-19
8.96797 -0.749993 8.62004e-19
9.00578 -0.749993 8.62004e-19
9.04362 -0.749993 8.62004e-19
9.08149 -0.749993 8.62004e-19
9.11939 -0.749993 8.62004e-19
9.15732 -0.749993 8.62004e-19
9.19528 -0.749993 8.62004e-19
9.23327 -0.749993 8.62004e-19
9.2713 -0.749993 8.62004e-19
9.30935 -0.749993 8.62004e-19
9.34744 -0.749993 8.62004e-19
9.38556 -0.749993 8.62004e-19
9.42371 -0.749993 8.62004e-19
9.46189 -0.749993 8.62004e-19
9.50011 -0.749993 8.62004e-19
9.53836 -0.749993 8.62004e-19
9.57664 -0.749993 8.62004e-19
9.61496 -0.749993 8.62004e-19
9.65331 -0.749993 8.62004e-19
9.69169 -0.749993 8.62004e-19
9.73011 -0.749993 8.62004e-19
9.76856 -0.749993 8.62004e-19
9.80704 -0.749993 8.62004e-19
9.84557 -0.749993 8.62004e-19
9.88412 -0.749993 8.62004e-19
9.92271 -0.749993 8.62004e-19
9.96134 -0.749993 8.62004e-19
10 -0.749993 8.62004e-19
10.0387 -0.749993 8.62004e-19
10.0774 -0.749993 8.62004e-19
10.1162 -0.749993 8.62004e-19
10.155 -0.749993 8.62004e-19
10.1939 -0.749993 8.62004e-19
10.2328 -0.749993 8.62004e-19
10.2717 -0.749993 8.62004e-19
10.3106 -0.749993 8.62004e-19
10.3496 -0.749993 8.62004e-19
10.3887 -0.749993 8.62004e-19
10.4278 -0.749993 8.62004e-19
10.4669 -0.749993 8.62004e-19
10.506 -0.749993 8.62004e-19
10.5452 -0.749993 8.62004e-19
10.5845 -0.749993 8.62004e-19
10.6238 -0.749993 8.62004e-19
10.6631 -0.749993 8.62004e-19
10.7024 -0.749993 8.62004e-19
10.7418 -0.749993 8.62004e-19
10.7813 -0.749993 8.62004e-19
10.8208 -0.749993 8.62004e-19
10.8603 -0.749993 8.62004e-19
10.8999 -0.749993 8.62004e-19
10.9395 -0.749993 8.62004e-19
10.9792 -0.749993 8.62004e-19
11.0189 -0.749993 8.62004e-19
11.0586 -0.749993 8.62004e-19
11.0984 -0.749993 8.62004e-19
11.1383 -0.749993 8.62004e-19
11.1781 -0.749993 8.62004e-19
11.2181 -0.749993 8.62004e-19
11.2581 -0.749993 8.62004e-19
11.2981 -0.749993 8.62004e-19
11.3381 -0.749993 8.62004e-19
11.3783 -0.749993 8.62004e-19
11.4184 -0.749993 8.62004e-19
11.4587 -0.749993 8.62004e-19
11.4989 -0.749993 8.62004e-19
11.5392 -0.749993 8.62004e-19
11.5796 -0.749993 8.62004e-19
11.62 -0.749993 8.62004e-19
11.6605 -0.749993 8.62004e-19
11.701 -0.749993 8.62004e-19
11.7415 -0.749993 8.62004e-19
11.7822 -0.749993 8.62004e-19
11.8228 -0.749993 8.62004e-19
11.8636 -0.749993 8.62004e-19
11.9043 -0.749993 8.62004e-19
11.9452 -0.749993 8.62004e-19
11.986 -0.749993 8.62004e-19
12.027 -0.749993 8.62004e-19
12.068 -0.749993 8.62004e-19
12.109 -0.749993 8.62004e-19
12.1501 -0.749993 8.62004e-19
12.1913 -0.749993 8.62004e-19
12.2325 -0.749993 8.62004e-19
12.2738 -0.749993 8.62004e-19
12.3151 -0.749993 8.62004e-19
12.3565 -0.749993 8.62004e-19
12.3979 -0.749993 8.62004e-19
12.4394 -0.749993 8.62004e-19
12.481 -0.749993 8.62004e-19
12.5226 -0.749993 8.62004e-19
12.5643 -0.749993 8.62004e-19
12.6061 -0.749993 8.62004e-19
12.6479 -0.749993 8.62004e-19
12.6898 -0.749993 8.62004e-19
12.7317 -0.749993 8.62004e-19
12.7737 -0.749993 8.62004e-19
12.8158 -0.749993 8.62004e-19
12.8579 -0.749993 8.62004e-19
12.9001 -0.749993 8.62004e-19
12.9424 -0.749993 8.62004e-19
12.9847 -0.749993 8.62004e-19
13.0271 -0.749993 8.62004e-19
13.0696 -0.749993 8.62004e-19
13.1121 -0.749993 8.62004e-19
13.1547 -0.749993 8.62004e-19
13.1974 -0.749993 8.62004e-19
13.2402 -0.749993 8.62004e-19
13.283 -0.749993 8.62004e-19
13.3259 -0.749993 8.62004e-19
13.3689 -0.749993 8.62004e-19
13.4119 -0.749993 8.62004e-19
13.455 -0.749993 8.62004e-19
13.4982 -0.749993 8.62004e-19
13.5415 -0.749993 8.62004e-19
13.5848 -0.749993 8.62004e-19
13.6283 -0.749993 8.62004e-19
13.6718 -0.749993 8.62004e-19
13.7153 -0.749993 8.62004e-19
13.759 -0.749993 8.62004e-19
13.8028 -0.749993 8.62004e-19
13.8466 -0.749993 8.62004e-19
13.8905 -0.749993 8.62004e-19
13.9345 -0.749993 8.62004e-19
13.9786 -0.749993 8.62004e-19
14.0227 -0.749993 8.62004e-19
14.067 -0.749993 8.62004e-19
14.1113 -0.749993 8.62004e-19
14.1558 -0.749993 8.62004e-19
14.2003 -0.749993 8.62004e-19
14.2449 -0.749993 8.62004e-19
14.2896 -0.749993 8.62004e-19
14.3344 -0.749993 8.62004e-19
14.3793 -0.749993 8.62004e-19
14.4243 -0.749993 8.62004e-19
14.4693 -0.749993 8.62004e-19
14.5145 -0.749993 8.62004e-19
14.5598 -0.749993 8.62004e-19
14.6052 -0.749993 8.62004e-19
14.6506 -0.749993 8.62004e-19
14.6962 -0.749993 8.62004e-19
14.7419 -0.749993 8.62004e-19
14.7877 -0.749993 8.62004e-19
14.8336 -0.749993 8.62004e-19
14.8796 -0.749993 8.62004e-19
14.9257 -0.749993 8.62004e-19
14.9719 -0.749993 8.62004e-19
15.0182 -0.749993 8.62004e-19
15.0647 -0.749993 8.62004e-19
15.1112 -0.749993 8.62004e-19
15.1579 -0.749993 8.62004e-19
15.2047 -0.749993 8.62004e-19
15.2516 -0.749993 8.62004e-19
15.2986 -0.749993 8.62004e-19
15.3458 -0.749993 8.62004e-19
15.393 -0.749993 8.62004e-19
15.4404 -0.749993 8.62004e-19
15.488 -0.749993 8.62004e-19
15.5356 -0.749993 8.62004e-19
15.5834 -0.749993 8.62004e-19
15.6313 -0.749993 8.62004e-19
15.6794 -0.749993 8.62004e-19
15.7276 -0.749993 8.62004e-19
15.7759 -0.749993 8.62004e-19
15.8243 -0.749993 8.62004e-19
15.873 -0.749993 8.62004e-19
15.9217 -0.749993 8.62004e-19
15.9706 -0.749993 8.62004e-19
16.0197 -0.749993 8.62004e-19
16.0689 -0.749993 8.62004e-19
16.1182 -0.749993 8.62004e-19
16.1677 -0.749993 8.62004e-19
16.2174 -0.749993 8.62004e-19
16.2672 -0.749993 8.62004e-19
16.3172 -0.749993 8.62004e-19
16.3674 -0.749993 8.62004e-19
16.4177 -0.749993 8.62004e-19
16.4682 -0.749993 8.62004e-19
16.5189 -0.749993 8.62004e-19
16.5697 -0.749993 8.62004e-19
16.6208 -0.749993 8.62004e-19
16.672 -0.749993 8.62004e-19
16.7234 -0.749993 8.62004e-19
16.775 -0.749993 8.62004e-19
16.8268 -0.749993 8.62004e-19
16.8787 -0.749993 8.62004e-19
16.9309 -0.749993 8.62004e-19
16.9833 -0.749993 8.62004e-19
17.0359 -0.749993 8.62004e-19
17.0887 -0.749993 8.62004e-19
17.1418 -0.749993 8.62004e-19
17.195 -0.749993 8.62004e-19
17.2485 -0.749993 8.62004e-19
17.3022 -0.749993 8.62004e-19
17.3562 -0.749993 8.62004e-19
17.4104 -0.749993 8.62004e-19
17.4648 -0.749993 8.62004e-19
17.5195 -0.749993 8.62004e-19
17.5744 -0.749993 8.62004e-19
17.6296 -0.749993 8.62004e-19
17.6851 -0.749993 8.62004e-19
17.7408 -0.749993 8.62004e-19
17.7969 -0.749993 8.62004e-19
17.8532 -0.749993 8.62004e-19
17.9098 -0.749993 8.62004e-19
17.9667 -0.749993 8.62004e-19
18.0239 -0.749993 8.62004e-19
18.0815 -0.749993 8.62004e-19
18.1393 -0.749993 8.62004e-19
18.1975 -0.749993 8.62004e-19
18.256 -0.749993 8.62004e-19
18.3149 -0.749993 8.62004e-19
18.3742 -0.749993 8.62004e-19
18.4338 -0.749993 8.62004e-19
18.4938 -0.749993 8.62004e-19
18.5542 -0.749993 8.62004e-19
18.615 -0.749993 8.62004e-19
18.6762 -0.749993 8.62004e-19
18.7379 -0.749993 8.62004e-19
18.8 -0.749993 8.62004e-19
18.8625 -0.749993 8.62004e-19
18.9255 -0.749993 8.62004e-19
18.9891 -0.749993 8.62004e-19
19.0531 -0.749993 8.62004e-19
19.1177 -0.749993 8.62004e-19
19.1828 -0.749993 8.62004e-19
19.2484 -0.749993 8.62004e-19
19.3147 -0.749993 8.62004e-19
19.3816 -0.749993 8.62004e-19
19.4491 -0.749993 8.62004e-19
19.5173 -0.749993 8.62004e-19
19.5862 -0.749993 8.62004e-19
19.6558 -0.749993 8.62004e-19
19.7262 -0.749993 8.62004e-19
19.7974 -0.749993 8.62004e-19
19.8694 -0.749993 8.62004e-19
19.9423 -0.749993 8.62004e-19
20.0162 -0.749993 8.62004e-19
20.091 -0.749993 8.62004e-19
20.1669 -0.749993 8.62004e-19
20.244 -0.749993 8.62004e-19
20.3222 -0.749993 8.62004e-19
20.4016 -0.749993 8.62004e-19
20.4825 -0.749993 8.62004e-19
20.5648 -0.749993 8.62004e-19
20.6487 -0.749993 8.62004e-19
20.7344 -0.749993 8.62004e-19
20.8219 -0.749993 8.62004e-19
20.9115 -0.749993 8.62004e-19
21.0034 -0.749993 8.62004e-19
21.0979 -0.749993 8.62004e-19
21.1952 -0.749993 8.62004e-19
21.2959 -0.749993 8.62004e-19
21.4004 -0.749993 8.62004e-19
21.5093 -0.749993 8.62004e-19
21.6237 -0.749993 8.62004e-19
21.7448 -0.749993 8.62004e-19
21.8747 -0.749993 8.62004e-19
22.0165 -0.749993 8.62004e-19
22.1768 -0.749993 8.62004e-19
22.3723 -0.749993 8.62004e-19


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.5Lambda0.5Nc1Classic/SigmaATwoLoop.txt <==
-22.3723 -0.187956 7.323e-05
-22.1768 -0.188268 4.77044e-05
-22.0165 -0.18846 6.84187e-05
-21.8747 -0.188616 5.25938e-05
-21.7448 -0.188742 6.77172e-05
-21.6237 -0.188856 5.5231e-05
-21.5093 -0.18896 6.77616e-05
-21.4004 -0.189061 5.71229e-05
-21.2959 -0.189159 6.80842e-05
-21.1952 -0.189257 5.86634e-05
-21.0979 -0.189354 6.85617e-05
-21.0034 -0.189453 6.00553e-05
-20.9115 -0.189552 6.92281e-05
-20.8219 -0.18965 6.15086e-05
-20.7344 -0.189743 7.02165e-05
-20.6487 -0.189832 6.32121e-05
-20.5648 -0.189913 7.15942e-05
-20.4825 -0.189986 6.51695e-05
-20.4016 -0.190049 7.32232e-05
-20.3222 -0.190105 6.72011e-05
-20.244 -0.190154 7.48998e-05
-20.1669 -0.190197 6.91727e-05
-20.091 -0.190236 7.65465e-05
-20.0162 -0.190272 7.10754e-05
-19.9423 -0.190304 7.81735e-05
-19.8694 -0.190335 7.2936e-05
-19.7974 -0.190364 7.97991e-05
-19.7262 -0.190392 7.47758e-05
-19.6558 -0.190418 8.14354e-05
-19.5862 -0.190444 7.66086e-05
-19.5173 -0.19047 8.30893e-05
-19.4491 -0.190494 7.84429e-05
-19.3816 -0.190519 8.47646e-05
-19.3147 -0.190543 8.02844e-05
-19.2484 -0.190567 8.64637e-05
-19.1828 -0.19059 8.21372e-05
-19.1177 -0.190613 8.81883e-05
-19.0531 -0.190637 8.40046e-05
-18.9891 -0.19066 8.99394e-05
-18.9255 -0.190683 8.5889e-05
-18.8625 -0.190706 9.17181e-05
-18.8 -0.190729 8.77927e-05
-18.7379 -0.190751 9.35253e-05
-18.6762 -0.190774 8.97176e-05
-18.615 -0.190797 9.5362e-05
-18.5542 -0.19082 9.16653e-05
-18.4938 -0.190843 9.7229e-05
-18.4338 -0.190866 9.36377e-05
-18.3742 -0.190889 9.91271e-05
-18.3149 -0.190912 9.5636e-05
-18.256 -0.190935 0.000101057
-18.1975 -0.190958 9.7662e-05
-18.1393 -0.190981 0.000103021
-18.0815 -0.191004 9.97168e-05
-18.0239 -0.191027 0.000105018
-17.9667 -0.191051 0.000101802
-17.9098 -0.191074 0.00010705
-17.8532 -0.191098 0.000103919
-17.7969 -0.191121 0.000109118
-17.7408 -0.191145 0.000106068
-17.6851 -0.191169 0.000111223
-17.6296 -0.191193 0.000108252
-17.5744 -0.191217 0.000113366
-17.5195 -0.191241 0.000110472
-17.4648 -0.191265 0.000115548
-17.4104 -0.191289 0.000112729
-17.3562 -0.191314 0.00011777
-17.3022 -0.191338 0.000115023
-17.2485 -0.191363 0.000120034
-17.195 -0.191388 0.000117357
-17.1418 -0.191413 0.00012234
-17.0887 -0.191438 0.000119733
-17.0359 -0.191463 0.000124689
-16.9833 -0.191488 0.00012215
-16.9309 -0.191514 0.000127084
-16.8787 -0.19154 0.000124611
-16.8268 -0.191565 0.000129524
-16.775 -0.191591 0.000127117
-16.7234 -0.191617 0.000132012
-16.672 -0.191643 0.000129669
-16.6208 -0.19167 0.000134548
-16.5697 -0.191696 0.000132269
-16.5189 -0.191723 0.000137135
-16.4682 -0.19175 0.000134918
-16.4177 -0.191777 0.000139773
-16.3674 -0.191804 0.000137619
-16.3172 -0.191831 0.000142464
-16.2672 -0.191858 0.000140371
-16.2174 -0.191886 0.000145209
-16.1677 -0.191914 0.000143178
-16.1182 -0.191942 0.000148011
-16.0689 -0.19197 0.00014604
-16.0197 -0.191998 0.000150869
-15.9706 -0.192027 0.000148959
-15.9217 -0.192056 0.000153787
-15.873 -0.192084 0.000151938
-15.8243 -0.192113 0.000156766
-15.7759 -0.192143 0.000154977
-15.7276 -0.192172 0.000159807
-15.6794 -0.192202 0.000158078
-15.6313 -0.192232 0.000162913
-15.5834 -0.192262 0.000161244
-15.5356 -0.192292 0.000166085
-15.488 -0.192322 0.000164476
-15.4404 -0.192353 0.000169325
-15.393 -0.192384 0.000167776
-15.3458 -0.192415 0.000172634
-15.2986 -0.192446 0.000171147
-15.2516 -0.192478 0.000176016
-15.2047 -0.19251 0.00017459
-15.1579 -0.192541 0.000179472
-15.1112 -0.192574 0.000178107
-15.0647 -0.192606 0.000183005
-15.0182 -0.192639 0.000181701
-14.9719 -0.192672 0.000186615
-14.9257 -0.192705 0.000185375
-14.8796 -0.192738 0.000190307
-14.8336 -0.192772 0.000189129
-14.7877 -0.192806 0.000194082
-14.7419 -0.19284 0.000192968
-14.6962 -0.192874 0.000197942
-14.6506 -0.192909 0.000196892
-14.6052 -0.192944 0.000201891
-14.5598 -0.192979 0.000200906
-14.5145 -0.193014 0.000205931
-14.4693 -0.19305 0.000205012
-14.4243 -0.193086 0.000210064
-14.3793 -0.193122 0.000209212
-14.3344 -0.193158 0.000214294
-14.2896 -0.193195 0.00021351
-14.2449 -0.193232 0.000218623
-14.2003 -0.19327 0.000217908
-14.1558 -0.193307 0.000223054
-14.1113 -0.193345 0.000222409
-14.067 -0.193384 0.000227591
-14.0227 -0.193422 0.000227017
-13.9786 -0.193461 0.000232237
-13.9345 -0.1935 0.000231736
-13.8905 -0.19354 0.000236996
-13.8466 -0.193579 0.000236568
-13.8028 -0.19362 0.000241869
-13.759 -0.19366 0.000241517
-13.7153 -0.193701 0.000246863
-13.6718 -0.193742 0.000246587
-13.6283 -0.193783 0.000251979
-13.5848 -0.193825 0.000251782
-13.5415 -0.193867 0.000257223
-13.4982 -0.19391 0.000257105
-13.455 -0.193953 0.000262598
-13.4119 -0.193996 0.000262562
-13.3689 -0.194039 0.000268108
-13.3259 -0.194083 0.000268156
-13.283 -0.194128 0.000273758
-13.2402 -0.194172 0.000273891
-13.1974 -0.194217 0.000279552
-13.1547 -0.194263 0.000279773
-13.1121 -0.194309 0.000285495
-13.0696 -0.194355 0.000285806
-13.0271 -0.194402 0.000291593
-12.9847 -0.194449 0.000291996
-12.9424 -0.194496 0.00029785
-12.9001 -0.194544 0.000298347
-12.8579 -0.194592 0.000304271
-12.8158 -0.194641 0.000304865
-12.7737 -0.19469 0.000310862
-12.7317 -0.19474 0.000311556
-12.6898 -0.19479 0.000317629
-12.6479 -0.19484 0.000318426
-12.6061 -0.194891 0.000324578
-12.5643 -0.194943 0.00032548
-12.5226 -0.194995 0.000331716
-12.481 -0.195047 0.000332725
-12.4394 -0.1951 0.000339048
-12.3979 -0.195153 0.000340169
-12.3565 -0.195207 0.000346581
-12.3151 -0.195261 0.000347817
-12.2738 -0.195316 0.000354324
-12.2325 -0.195372 0.000355677
-12.1913 -0.195428 0.000362282
-12.1501 -0.195484 0.000363757
-12.109 -0.195541 0.000370464
-12.068 -0.195598 0.000372065
-12.027 -0.195656 0.000378878
-11.986 -0.195715 0.000380608
-11.9452 -0.195774 0.000387532
-11.9043 -0.195834 0.000389396
-11.8636 -0.195894 0.000396436
-11.8228 -0.195955 0.000398437
-11.7822 -0.196017 0.000405597
-11.7415 -0.196079 0.000407741
-11.701 -0.196141 0.000415027
-11.6605 -0.196205 0.000417318
-11.62 -0.196269 0.000424734
-11.5796 -0.196333 0.000427178
-11.5392 -0.196398 0.00043473
-11.4989 -0.196464 0.000437332
-11.4587 -0.196531 0.000445026
-11.4184 -0.196598 0.00044779
-11.3783 -0.196666 0.000455632
-11.3381 -0.196735 0.000458565
-11.2981 -0.196804 0.000466562
-11.2581 -0.196874 0.00046967
-11.2181 -0.196945 0.000477826
-11.1781 -0.197016 0.000481116
-11.1383 -0.197088 0.00048944
-11.0984 -0.197161 0.000492918
-11.0586 -0.197235 0.000501417
-11.0189 -0.19731 0.000505089
-10.9792 -0.197385 0.00051377
-10.9395 -0.197461 0.000517645
-10.8999 -0.197538 0.000526516
-10.8603 -0.197616 0.000530602
-10.8208 -0.197694 0.000539671
-10.7813 -0.197774 0.000543975
-10.7418 -0.197854 0.000553251
-10.7024 -0.197935 0.000557781
-10.6631 -0.198017 0.000567273
-10.6238 -0.1981 0.00057204
-10.5845 -0.198184 0.000581758
-10.5452 -0.198269 0.00058677
-10.506 -0.198355 0.000596723
-10.4669 -0.198442 0.00060199
-10.4278 -0.198529 0.000612189
-10.3887 -0.198618 0.000617723
-10.3496 -0.198708 0.000628179
-10.3106 -0.198798 0.00063399
-10.2717 -0.19889 0.000644714
-10.2328 -0.198983 0.000650814
-10.1939 -0.199077 0.00066182
-10.155 -0.199172 0.00066822
-10.1162 -0.199268 0.00067952
-10.0774 -0.199365 0.000686235
-10.0387 -0.199464 0.000697842
-10 -0.199563 0.000704884
-9.96134 -0.199664 0.000716813
-9.92271 -0.199766 0.000724198
-9.88412 -0.199869 0.000736464
-9.84557 -0.199973 0.000744207
-9.80704 -0.200079 0.000756826
-9.76856 -0.200186 0.000764943
-9.73011 -0.200294 0.000777931
-9.69169 -0.200403 0.000786439
-9.65331 -0.200514 0.000799815
-9.61496 -0.200626 0.000808733
-9.57664 -0.20074 0.000822515
-9.53836 -0.200855 0.000831861
-9.50011 -0.200971 0.00084607
-9.46189 -0.201089 0.000855865
-9.42371 -0.201209 0.000870521
-9.38556 -0.20133 0.000880786
-9.34744 -0.201452 0.000895913
-9.30935 -0.201576 0.000906672
-9.2713 -0.201702 0.000922292
-9.23327 -0.201829 0.000933568
-9.19528 -0.201958 0.000949707
-9.15732 -0.202089 0.000961527
-9.11939 -0.202221 0.000978212
-9.08149 -0.202355 0.000990603
-9.04362 -0.202491 0.00100786
-9.00578 -0.202629 0.00102085
-8.96797 -0.202768 0.00103872
-8.93019 -0.20291 0.00105234
-8.89244 -0.203053 0.00107084
-8.85471 -0.203198 0.00108513
-8.81702 -0.203345 0.0011043
-8.77936 -0.203495 0.00111928
-8.74172 -0.203646 0.00113916
-8.70412 -0.203799 0.00115488
-8.66654 -0.203955 0.00117551
-8.62899 -0.204113 0.00119201
-8.59146 -0.204273 0.00121342
-8.55397 -0.204435 0.00123074
-8.5165 -0.2046 0.00125299
-8.47906 -0.204767 0.00127117
-8.44165 -0.204936 0.0012943
-8.40426 -0.205108 0.0013134
-8.3669 -0.205282 0.00133745
-8.32956 -0.205459 0.00135752
-8.29226 -0.205638 0.00138256
-8.25497 -0.205821 0.00140365
-8.21772 -0.206005 0.00142974
-8.18049 -0.206193 0.00145191
-8.14328 -0.206384 0.0014791
-8.1061 -0.206577 0.00150242
-8.06895 -0.206773 0.00153078
-8.03182 -0.206972 0.00155532
-7.99471 -0.207175 0.00158493
-7.95763 -0.20738 0.00161076
-7.92058 -0.207589 0.00164169
-7.88355 -0.207801 0.00166889
-7.84654 -0.208016 0.00170123
-7.80955 -0.208235 0.00172989
-7.77259 -0.208457 0.00176373
-7.73566 -0.208683 0.00179394
-7.69874 -0.208913 0.00182937
-7.66185 -0.209146 0.00186123
-7.62498 -0.209383 0.00189836
-7.58814 -0.209624 0.00193199
-7.55132 -0.209869 0.00197092
-7.51452 -0.210118 0.00200643
-7.47774 -0.210371 0.0020473
-7.44099 -0.210629 0.00208481
-7.40425 -0.21089 0.00212775
-7.36754 -0.211157 0.00216741
-7.33085 -0.211428 0.00221256
-7.29418 -0.211703 0.00225452
-7.25754 -0.211984 0.00230203
-7.22091 -0.212269 0.00234645
-7.18431 -0.212559 0.0023965
-7.14772 -0.212855 0.00244355
-7.11116 -0.213156 0.00249633
-7.07462 -0.213462 0.00254622
-7.0381 -0.213774 0.00260192
-7.00159 -0.214091 0.00265484
-6.96511 -0.214415 0.0027137
-6.92865 -0.214744 0.00276989
-6.89221 -0.215079 0.00283213
-6.85579 -0.215421 0.00289185
-6.81938 -0.215769 0.00295774
-6.783 -0.216124 0.00302126
-6.74664 -0.216486 0.00309109
-6.71029 -0.216855 0.00315872
-6.67397 -0.217231 0.00323281
-6.63766 -0.217614 0.00330487
-6.60137 -0.218005 0.00338358
-6.5651 -0.218403 0.00346044
-6.52885 -0.21881 0.00354414
-6.49262 -0.219225 0.00362621
-6.4564 -0.219648 0.00371533
-6.42021 -0.22008 0.00380306
-6.38403 -0.220521 0.00389806
-6.34786 -0.220971 0.00399194
-6.31172 -0.22143 0.00409335
-6.27559 -0.221899 0.00419392
-6.23949 -0.222379 0.00430232
-6.20339 -0.222868 0.00441019
-6.16732 -0.223368 0.00452621
-6.13126 -0.223879 0.00464206
-6.09522 -0.224401 0.00476642
-6.05919 -0.224935 0.00489099
-6.02319 -0.225481 0.00502448
-5.9872 -0.226039 0.00515862
-5.95122 -0.22661 0.00530212
-5.91526 -0.227193 0.00544677
-5.87932 -0.22779 0.00560128
-5.84339 -0.228402 0.00575748
-5.80748 -0.229027 0.00592411
-5.77158 -0.229667 0.00609305
-5.7357 -0.230323 0.00627305
-5.69984 -0.230994 0.00645605
-5.66399 -0.231682 0.00665084
-5.62815 -0.232386 0.0068494
-5.59233 -0.233108 0.00706057
-5.55653 -0.233847 0.00727638
-5.52074 -0.234606 0.00750573
-5.48497 -0.235383 0.00774071
-5.4492 -0.23618 0.00799028
-5.41346 -0.236998 0.00824662
-5.37773 -0.237837 0.00851874
-5.34201 -0.238698 0.00879892
-5.30631 -0.239582 0.00909624
-5.27062 -0.240489 0.00940308
-5.23494 -0.24142 0.00972863
-5.19928 -0.242376 0.0100654
-5.16363 -0.243359 0.0104226
-5.128 -0.244368 0.010793
-5.09237 -0.245406 0.011186
-5.05677 -0.246472 0.0115942
-5.02117 -0.247568 0.0120275
-4.98559 -0.248695 0.0124786
-4.95002 -0.249855 0.0129574
-4.91446 -0.251047 0.0134571
-4.87892 -0.252274 0.0139876
-4.84339 -0.253536 0.0145425
-4.80787 -0.254835 0.0151319
-4.77237 -0.256172 0.0157496
-4.73687 -0.257549 0.0164062
-4.70139 -0.258966 0.0170957
-4.66592 -0.260426 0.0178291
-4.63046 -0.261929 0.018601
-4.59502 -0.263476 0.0194225
-4.55958 -0.26507 0.0202889
-4.52416 -0.266712 0.0212119
-4.48875 -0.268402 0.0221872
-4.45335 -0.270143 0.0232271
-4.41797 -0.271935 0.0243282
-4.38259 -0.27378 0.0255034
-4.34722 -0.275679 0.02675
-4.31187 -0.277633 0.028082
-4.27653 -0.279643 0.0294975
-4.24119 -0.281709 0.0310115
-4.20587 -0.283831 0.0326232
-4.17056 -0.286011 0.0343489
-4.13526 -0.288246 0.036189
-4.09997 -0.290537 0.038161
-4.06469 -0.292883 0.0402669
-4.02942 -0.29528 0.0425257
-3.99416 -0.297726 0.0449409
-3.95891 -0.300218 0.0475332
-3.92367 -0.30275 0.0503077
-3.88844 -0.305315 0.0532868
-3.85322 -0.307907 0.0564773
-3.81801 -0.310515 0.059903
-3.7828 -0.313127 0.0635723
-3.74761 -0.315729 0.0675101
-3.71243 -0.318304 0.0717254
-3.67726 -0.320832 0.0762438
-3.64209 -0.32329 0.0810737
-3.60694 -0.325649 0.0862397
-3.57179 -0.327879 0.091748
-3.53665 -0.329943 0.0976194
-3.50152 -0.3318 0.103855
-3.4664 -0.333407 0.110469
-3.43129 -0.334712 0.117454
-3.39619 -0.335662 0.12481
-3.36109 -0.3362 0.132517
-3.32601 -0.336264 0.140558
-3.29093 -0.335796 0.148891
-3.25586 -0.334734 0.15748
-3.2208 -0.333024 0.166256
-3.18574 -0.330614 0.175159
-3.1507 -0.327464 0.184095
-3.11566 -0.323547 0.192979
-3.08063 -0.318851 0.201701
-3.0456 -0.313381 0.210159
-3.01059 -0.307165 0.218235
-2.97558 -0.30025 0.225832
-2.94058 -0.292705 0.232842
-2.90558 -0.284617 0.239189
-2.87059 -0.276087 0.244796
-2.83561 -0.26723 0.249624
-2.80064 -0.258165 0.253638
-2.76567 -0.249012 0.256846
-2.73071 -0.239887 0.259257
-2.69576 -0.230898 0.26092
-2.66081 -0.222139 0.261882
-2.62587 -0.213691 0.262219
-2.59094 -0.205618 0.262001
-2.55601 -0.197967 0.261318
-2.52109 -0.190772 0.260246
-2.48617 -0.184049 0.258877
-2.45126 -0.177802 0.257281
-2.41636 -0.172027 0.255541
-2.38146 -0.166706 0.253717
-2.34657 -0.161819 0.251878
-2.31168 -0.157335 0.250071
-2.2768 -0.153225 0.248352
-2.24192 -0.149452 0.246752
-2.20705 -0.14598 0.245317
-2.17219 -0.14277 0.244066
-2.13733 -0.139785 0.243033
-2.10247 -0.136985 0.242231
-2.06762 -0.134333 0.241684
-2.03278 -0.131788 0.241398
-1.99794 -0.129313 0.24139
-1.9631 -0.126869 0.24166
-1.92827 -0.124417 0.24222
-1.89345 -0.121918 0.243066
-1.85862 -0.119332 0.244205
-1.82381 -0.116619 0.245625
-1.78899 -0.113738 0.24733
-1.75419 -0.110646 0.249301
-1.71938 -0.107301 0.251534
-1.68458 -0.103658 0.254004
-1.64979 -0.099671 0.256697
-1.61499 -0.0952958 0.259578
-1.58021 -0.0904864 0.262621
-1.54542 -0.0851977 0.265778
-1.51064 -0.0793866 0.269008
-1.47586 -0.0730129 0.272247
-1.44109 -0.0660408 0.275437
-1.40632 -0.0584412 0.278495
-1.37155 -0.0501934 0.281347
-1.33679 -0.0412877 0.283892
-1.30203 -0.0317279 0.286041
-1.26727 -0.0215335 0.287682
-1.23251 -0.0107419 0.288718
-1.19776 0.000590244 0.28904
-1.16301 0.0123862 0.288556
-1.12827 0.0245495 0.287174
-1.09352 0.0369659 0.284831
-1.05878 0.0495062 0.281466
-1.02405 0.0620307 0.277061
-0.989309 0.0743945 0.271607
-0.954576 0.0864536 0.265137
-0.919844 0.0980716 0.257695
-0.885115 0.109125 0.249368
-0.850388 0.119508 0.240242
-0.815663 0.129137 0.230438
-0.78094 0.137953 0.220071
-0.746219 0.145922 0.209274
-0.711499 0.15303 0.198162
-0.676781 0.15929 0.186862
-0.642065 0.164729 0.175474
-0.60735 0.169392 0.1641
-0.572637 0.173333 0.152815
-0.537925 0.176616 0.141693
-0.503214 0.179307 0.130776
-0.468504 0.181476 0.120112
-0.433796 0.183191 0.109716
-0.399089 0.184518 0.0996113
-0.364382 0.185519 0.0897925
-0.329676 0.186251 0.0802632
-0.294972 0.186766 0.0710038
-0.260267 0.187111 0.062005
-0.225564 0.187327 0.0532368
-0.190861 0.187449 0.0446817
-0.156158 0.187506 0.0363033
-0.121456 0.187524 0.0280792
-0.0867541 0.18752 0.0199695
-0.0520524 0.18751 0.011949
-0.0173508 0.187503 0.00397593
0.0173508 0.187503 -0.00397593
0.0520524 0.18751 -0.011949
0.0867541 0.18752 -0.0199695
0.121456 0.187524 -0.0280792
0.156158 0.187506 -0.0363033
0.190861 0.187449 -0.0446817
0.225564 0.187327 -0.0532368
0.260267 0.187111 -0.062005
0.294972 0.186766 -0.0710038
0.329676 0.186251 -0.0802632
0.364382 0.185519 -0.0897925
0.399089 0.184518 -0.0996113
0.433796 0.183191 -0.109716
0.468504 0.181476 -0.120112
0.503214 0.179307 -0.130776
0.537925 0.176616 -0.141693
0.572637 0.173333 -0.152815
0.60735 0.169392 -0.1641
0.642065 0.164729 -0.175474
0.676781 0.15929 -0.186862
0.711499 0.15303 -0.198162
0.746219 0.145922 -0.209274
0.78094 0.137953 -0.220071
0.815663 0.129137 -0.230438
0.850388 0.119508 -0.240242
0.885115 0.109125 -0.249368
0.919844 0.0980716 -0.257695
0.954576 0.0864536 -0.265137
0.989309 0.0743945 -0.271607
1.02405 0.0620307 -0.277061
1.05878 0.0495062 -0.281466
1.09352 0.0369659 -0.284831
1.12827 0.0245495 -0.287174
1.16301 0.0123862 -0.288556
1.19776 0.000590244 -0.28904
1.23251 -0.0107419 -0.288718
1.26727 -0.0215335 -0.287682
1.30203 -0.0317279 -0.286041
1.33679 -0.0412877 -0.283892
1.37155 -0.0501934 -0.281347
1.40632 -0.0584412 -0.278495
1.44109 -0.0660408 -0.275437
1.47586 -0.0730129 -0.272247
1.51064 -0.0793866 -0.269008
1.54542 -0.0851977 -0.265778
1.58021 -0.0904864 -0.262621
1.61499 -0.0952958 -0.259578
1.64979 -0.099671 -0.256697
1.68458 -0.103658 -0.254004
1.71938 -0.107301 -0.251534
1.75419 -0.110646 -0.249301
1.78899 -0.113738 -0.24733
1.82381 -0.116619 -0.245625
1.85862 -0.119332 -0.244205
1.89345 -0.121918 -0.243066
1.92827 -0.124417 -0.24222
1.9631 -0.126869 -0.24166
1.99794 -0.129313 -0.24139
2.03278 -0.131788 -0.241398
2.06762 -0.134333 -0.241684
2.10247 -0.136985 -0.242231
2.13733 -0.139785 -0.243033
2.17219 -0.14277 -0.244066
2.20705 -0.14598 -0.245317
2.24192 -0.149452 -0.246752
2.2768 -0.153225 -0.248352
2.31168 -0.157335 -0.250071
2.34657 -0.161819 -0.251878
2.38146 -0.166706 -0.253717
2.41636 -0.172027 -0.255541
2.45126 -0.177802 -0.257281
2.48617 -0.184049 -0.258877
2.52109 -0.190772 -0.260246
2.55601 -0.197967 -0.261318
2.59094 -0.205618 -0.262001
2.62587 -0.213691 -0.262219
2.66081 -0.222139 -0.261882
2.69576 -0.230898 -0.26092
2.73071 -0.239887 -0.259257
2.76567 -0.249012 -0.256846
2.80064 -0.258165 -0.253638
2.83561 -0.26723 -0.249624
2.87059 -0.276087 -0.244796
2.90558 -0.284617 -0.239189
2.94058 -0.292705 -0.232842
2.97558 -0.30025 -0.225832
3.01059 -0.307165 -0.218235
3.0456 -0.313381 -0.210159
3.08063 -0.318851 -0.201701
3.11566 -0.323547 -0.192979
3.1507 -0.327464 -0.184095
3.18574 -0.330614 -0.175159
3.2208 -0.333024 -0.166256
3.25586 -0.334734 -0.15748
3.29093 -0.335796 -0.148891
3.32601 -0.336264 -0.140558
3.36109 -0.3362 -0.132517
3.39619 -0.335662 -0.12481
3.43129 -0.334712 -0.117454
3.4664 -0.333407 -0.110469
3.50152 -0.3318 -0.103855
3.53665 -0.329943 -0.0976194
3.57179 -0.327879 -0.091748
3.60694 -0.325649 -0.0862397
3.64209 -0.32329 -0.0810737
3.67726 -0.320832 -0.0762438
3.71243 -0.318304 -0.0717254
3.74761 -0.315729 -0.0675101
3.7828 -0.313127 -0.0635723
3.81801 -0.310515 -0.059903
3.85322 -0.307907 -0.0564773
3.88844 -0.305315 -0.0532868
3.92367 -0.30275 -0.0503077
3.95891 -0.300218 -0.0475332
3.99416 -0.297726 -0.0449409
4.02942 -0.29528 -0.0425257
4.06469 -0.292883 -0.0402669
4.09997 -0.290537 -0.038161
4.13526 -0.288246 -0.036189
4.17056 -0.286011 -0.0343489
4.20587 -0.283831 -0.0326232
4.24119 -0.281709 -0.0310115
4.27653 -0.279643 -0.0294975
4.31187 -0.277633 -0.028082
4.34722 -0.275679 -0.02675
4.38259 -0.27378 -0.0255034
4.41797 -0.271935 -0.0243282
4.45335 -0.270143 -0.0232271
4.48875 -0.268402 -0.0221872
4.52416 -0.266712 -0.0212119
4.55958 -0.26507 -0.0202889
4.59502 -0.263476 -0.0194225
4.63046 -0.261929 -0.018601
4.66592 -0.260426 -0.0178291
4.70139 -0.258966 -0.0170957
4.73687 -0.257549 -0.0164062
4.77237 -0.256172 -0.0157496
4.80787 -0.254835 -0.0151319
4.84339 -0.253536 -0.0145425
4.87892 -0.252274 -0.0139876
4.91446 -0.251047 -0.0134571
4.95002 -0.249855 -0.0129574
4.98559 -0.248695 -0.0124786
5.02117 -0.247568 -0.0120275
5.05677 -0.246472 -0.0115942
5.09237 -0.245406 -0.011186
5.128 -0.244368 -0.010793
5.16363 -0.243359 -0.0104226
5.19928 -0.242376 -0.0100654
5.23494 -0.24142 -0.00972863
5.27062 -0.240489 -0.00940308
5.30631 -0.239582 -0.00909624
5.34201 -0.238698 -0.00879892
5.37773 -0.237837 -0.00851874
5.41346 -0.236998 -0.00824662
5.4492 -0.23618 -0.00799028
5.48497 -0.235383 -0.00774071
5.52074 -0.234606 -0.00750573
5.55653 -0.233847 -0.00727638
5.59233 -0.233108 -0.00706057
5.62815 -0.232386 -0.0068494
5.66399 -0.231682 -0.00665084
5.69984 -0.230994 -0.00645605
5.7357 -0.230323 -0.00627305
5.77158 -0.229667 -0.00609305
5.80748 -0.229027 -0.00592411
5.84339 -0.228402 -0.00575748
5.87932 -0.22779 -0.00560128
5.91526 -0.227193 -0.00544677
5.95122 -0.22661 -0.00530212
5.9872 -0.226039 -0.00515862
6.02319 -0.225481 -0.00502448
6.05919 -0.224935 -0.00489099
6.09522 -0.224401 -0.00476642
6.13126 -0.223879 -0.00464206
6.16732 -0.223368 -0.00452621
6.20339 -0.222868 -0.00441019
6.23949 -0.222379 -0.00430232
6.27559 -0.221899 -0.00419392
6.31172 -0.22143 -0.00409335
6.34786 -0.220971 -0.00399194
6.38403 -0.220521 -0.00389806
6.42021 -0.22008 -0.00380306
6.4564 -0.219648 -0.00371533
6.49262 -0.219225 -0.00362621
6.52885 -0.21881 -0.00354414
6.5651 -0.218403 -0.00346044
6.60137 -0.218005 -0.00338358
6.63766 -0.217614 -0.00330487
6.67397 -0.217231 -0.00323281
6.71029 -0.216855 -0.00315872
6.74664 -0.216486 -0.00309109
6.783 -0.216124 -0.00302126
6.81938 -0.215769 -0.00295774
6.85579 -0.215421 -0.00289185
6.89221 -0.215079 -0.00283213
6.92865 -0.214744 -0.00276989
6.96511 -0.214415 -0.0027137
7.00159 -0.214091 -0.00265484
7.0381 -0.213774 -0.00260192
7.07462 -0.213462 -0.00254622
7.11116 -0.213156 -0.00249633
7.14772 -0.212855 -0.00244355
7.18431 -0.212559 -0.0023965
7.22091 -0.212269 -0.00234645
7.25754 -0.211984 -0.00230203
7.29418 -0.211703 -0.00225452
7.33085 -0.211428 -0.00221256
7.36754 -0.211157 -0.00216741
7.40425 -0.21089 -0.00212775
7.44099 -0.210629 -0.00208481
7.47774 -0.210371 -0.0020473
7.51452 -0.210118 -0.00200643
7.55132 -0.209869 -0.00197092
7.58814 -0.209624 -0.00193199
7.62498 -0.209383 -0.00189836
7.66185 -0.209146 -0.00186123
7.69874 -0.208913 -0.00182937
7.73566 -0.208683 -0.00179394
7.77259 -0.208457 -0.00176373
7.80955 -0.208235 -0.00172989
7.84654 -0.208016 -0.00170123
7.88355 -0.207801 -0.00166889
7.92058 -0.207589 -0.00164169
7.95763 -0.20738 -0.00161076
7.99471 -0.207175 -0.00158493
8.03182 -0.206972 -0.00155532
8.06895 -0.206773 -0.00153078
8.1061 -0.206577 -0.00150242
8.14328 -0.206384 -0.0014791
8.18049 -0.206193 -0.00145191
8.21772 -0.206005 -0.00142974
8.25497 -0.205821 -0.00140365
8.29226 -0.205638 -0.00138256
8.32956 -0.205459 -0.00135752
8.3669 -0.205282 -0.00133745
8.40426 -0.205108 -0.0013134
8.44165 -0.204936 -0.0012943
8.47906 -0.204767 -0.00127117
8.5165 -0.2046 -0.00125299
8.55397 -0.204435 -0.00123074
8.59146 -0.204273 -0.00121342
8.62899 -0.204113 -0.00119201
8.66654 -0.203955 -0.00117551
8.70412 -0.203799 -0.00115488
8.74172 -0.203646 -0.00113916
8.77936 -0.203495 -0.00111928
8.81702 -0.203345 -0.0011043
8.85471 -0.203198 -0.00108513
8.89244 -0.203053 -0.00107084
8.93019 -0.20291 -0.00105234
8.96797 -0.202768 -0.00103872
9.00578 -0.202629 -0.00102085
9.04362 -0.202491 -0.00100786
9.08149 -0.202355 -0.000990603
9.11939 -0.202221 -0.000978212
9.15732 -0.202089 -0.000961527
9.19528 -0.201958 -0.000949707
9.23327 -0.201829 -0.000933568
9.2713 -0.201702 -0.000922292
9.30935 -0.201576 -0.000906672
9.34744 -0.201452 -0.000895913
9.38556 -0.20133 -0.000880786
9.42371 -0.201209 -0.000870521
9.46189 -0.201089 -0.000855865
9.50011 -0.200971 -0.00084607
9.53836 -0.200855 -0.000831861
9.57664 -0.20074 -0.000822515
9.61496 -0.200626 -0.000808733
9.65331 -0.200514 -0.000799815
9.69169 -0.200403 -0.000786439
9.73011 -0.200294 -0.000777931
9.76856 -0.200186 -0.000764943
9.80704 -0.200079 -0.000756826
9.84557 -0.199973 -0.000744207
9.88412 -0.199869 -0.000736464
9.92271 -0.199766 -0.000724198
9.96134 -0.199664 -0.000716813
10 -0.199563 -0.000704884
10.0387 -0.199464 -0.000697842
10.0774 -0.199365 -0.000686235
10.1162 -0.199268 -0.00067952
10.155 -0.199172 -0.00066822
10.1939 -0.199077 -0.00066182
10.2328 -0.198983 -0.000650814
10.2717 -0.19889 -0.000644714
10.3106 -0.198798 -0.00063399
10.3496 -0.198708 -0.000628179
10.3887 -0.198618 -0.000617723
10.4278 -0.198529 -0.000612189
10.4669 -0.198442 -0.00060199
10.506 -0.198355 -0.000596723
10.5452 -0.198269 -0.00058677
10.5845 -0.198184 -0.000581758
10.6238 -0.1981 -0.00057204
10.6631 -0.198017 -0.000567273
10.7024 -0.197935 -0.000557781
10.7418 -0.197854 -0.000553251
10.7813 -0.197774 -0.000543975
10.8208 -0.197694 -0.000539671
10.8603 -0.197616 -0.000530602
10.8999 -0.197538 -0.000526516
10.9395 -0.197461 -0.000517645
10.9792 -0.197385 -0.00051377
11.0189 -0.19731 -0.000505089
11.0586 -0.197235 -0.000501417
11.0984 -0.197161 -0.000492918
11.1383 -0.197088 -0.00048944
11.1781 -0.197016 -0.000481116
11.2181 -0.196945 -0.000477826
11.2581 -0.196874 -0.00046967
11.2981 -0.196804 -0.000466562
11.3381 -0.196735 -0.000458565
11.3783 -0.196666 -0.000455632
11.4184 -0.196598 -0.00044779
11.4587 -0.196531 -0.000445026
11.4989 -0.196464 -0.000437332
11.5392 -0.196398 -0.00043473
11.5796 -0.196333 -0.000427178
11.62 -0.196269 -0.000424734
11.6605 -0.196205 -0.000417318
11.701 -0.196141 -0.000415027
11.7415 -0.196079 -0.000407741
11.7822 -0.196017 -0.000405597
11.8228 -0.195955 -0.000398437
11.8636 -0.195894 -0.000396436
11.9043 -0.195834 -0.000389396
11.9452 -0.195774 -0.000387532
11.986 -0.195715 -0.000380608
12.027 -0.195656 -0.000378878
12.068 -0.195598 -0.000372065
12.109 -0.195541 -0.000370464
12.1501 -0.195484 -0.000363757
12.1913 -0.195428 -0.000362282
12.2325 -0.195372 -0.000355677
12.2738 -0.195316 -0.000354324
12.3151 -0.195261 -0.000347817
12.3565 -0.195207 -0.000346581
12.3979 -0.195153 -0.000340169
12.4394 -0.1951 -0.000339048
12.481 -0.195047 -0.000332725
12.5226 -0.194995 -0.000331716
12.5643 -0.194943 -0.00032548
12.6061 -0.194891 -0.000324578
12.6479 -0.19484 -0.000318426
12.6898 -0.19479 -0.000317629
12.7317 -0.19474 -0.000311556
12.7737 -0.19469 -0.000310862
12.8158 -0.194641 -0.000304865
12.8579 -0.194592 -0.000304271
12.9001 -0.194544 -0.000298347
12.9424 -0.194496 -0.00029785
12.9847 -0.194449 -0.000291996
13.0271 -0.194402 -0.000291593
13.0696 -0.194355 -0.000285806
13.1121 -0.194309 -0.000285495
13.1547 -0.194263 -0.000279773
13.1974 -0.194217 -0.000279552
13.2402 -0.194172 -0.000273891
13.283 -0.194128 -0.000273758
13.3259 -0.194083 -0.000268156
13.3689 -0.194039 -0.000268108
13.4119 -0.193996 -0.000262562
13.455 -0.193953 -0.000262598
13.4982 -0.19391 -0.000257105
13.5415 -0.193867 -0.000257223
13.5848 -0.193825 -0.000251782
13.6283 -0.193783 -0.000251979
13.6718 -0.193742 -0.000246587
13.7153 -0.193701 -0.000246863
13.759 -0.19366 -0.000241517
13.8028 -0.19362 -0.000241869
13.8466 -0.193579 -0.000236568
13.8905 -0.19354 -0.000236996
13.9345 -0.1935 -0.000231736
13.9786 -0.193461 -0.000232237
14.0227 -0.193422 -0.000227017
14.067 -0.193384 -0.000227591
14.1113 -0.193345 -0.000222409
14.1558 -0.193307 -0.000223054
14.2003 -0.19327 -0.000217908
14.2449 -0.193232 -0.000218623
14.2896 -0.193195 -0.00021351
14.3344 -0.193158 -0.000214294
14.3793 -0.193122 -0.000209212
14.4243 -0.193086 -0.000210064
14.4693 -0.19305 -0.000205012
14.5145 -0.193014 -0.000205931
14.5598 -0.192979 -0.000200906
14.6052 -0.192944 -0.000201891
14.6506 -0.192909 -0.000196892
14.6962 -0.192874 -0.000197942
14.7419 -0.19284 -0.000192968
14.7877 -0.192806 -0.000194082
14.8336 -0.192772 -0.000189129
14.8796 -0.192738 -0.000190307
14.9257 -0.192705 -0.000185375
14.9719 -0.192672 -0.000186615
15.0182 -0.192639 -0.000181701
15.0647 -0.192606 -0.000183005
15.1112 -0.192574 -0.000178107
15.1579 -0.192541 -0.000179472
15.2047 -0.19251 -0.00017459
15.2516 -0.192478 -0.000176016
15.2986 -0.192446 -0.000171147
15.3458 -0.192415 -0.000172634
15.393 -0.192384 -0.000167776
15.4404 -0.192353 -0.000169325
15.488 -0.192322 -0.000164476
15.5356 -0.192292 -0.000166085
15.5834 -0.192262 -0.000161244
15.6313 -0.192232 -0.000162913
15.6794 -0.192202 -0.000158078
15.7276 -0.192172 -0.000159807
15.7759 -0.192143 -0.000154977
15.8243 -0.192113 -0.000156766
15.873 -0.192084 -0.000151938
15.9217 -0.192056 -0.000153787
15.9706 -0.192027 -0.000148959
16.0197 -0.191998 -0.000150869
16.0689 -0.19197 -0.00014604
16.1182 -0.191942 -0.000148011
16.1677 -0.191914 -0.000143178
16.2174 -0.191886 -0.000145209
16.2672 -0.191858 -0.000140371
16.3172 -0.191831 -0.000142464
16.3674 -0.191804 -0.000137619
16.4177 -0.191777 -0.000139773
16.4682 -0.19175 -0.000134918
16.5189 -0.191723 -0.000137135
16.5697 -0.191696 -0.000132269
16.6208 -0.19167 -0.000134548
16.672 -0.191643 -0.000129669
16.7234 -0.191617 -0.000132012
16.775 -0.191591 -0.000127117
16.8268 -0.191565 -0.000129524
16.8787 -0.19154 -0.000124611
16.9309 -0.191514 -0.000127084
16.9833 -0.191488 -0.00012215
17.0359 -0.191463 -0.000124689
17.0887 -0.191438 -0.000119733
17.1418 -0.191413 -0.00012234
17.195 -0.191388 -0.000117357
17.2485 -0.191363 -0.000120034
17.3022 -0.191338 -0.000115023
17.3562 -0.191314 -0.00011777
17.4104 -0.191289 -0.000112729
17.4648 -0.191265 -0.000115548
17.5195 -0.191241 -0.000110472
17.5744 -0.191217 -0.000113366
17.6296 -0.191193 -0.000108252
17.6851 -0.191169 -0.000111223
17.7408 -0.191145 -0.000106068
17.7969 -0.191121 -0.000109118
17.8532 -0.191098 -0.000103919
17.9098 -0.191074 -0.00010705
17.9667 -0.191051 -0.000101802
18.0239 -0.191027 -0.000105018
18.0815 -0.191004 -9.97168e-05
18.1393 -0.190981 -0.000103021
18.1975 -0.190958 -9.7662e-05
18.256 -0.190935 -0.000101057
18.3149 -0.190912 -9.5636e-05
18.3742 -0.190889 -9.91271e-05
18.4338 -0.190866 -9.36377e-05
18.4938 -0.190843 -9.7229e-05
18.5542 -0.19082 -9.16653e-05
18.615 -0.190797 -9.5362e-05
18.6762 -0.190774 -8.97176e-05
18.7379 -0.190751 -9.35253e-05
18.8 -0.190729 -8.77927e-05
18.8625 -0.190706 -9.17181e-05
18.9255 -0.190683 -8.5889e-05
18.9891 -0.19066 -8.99394e-05
19.0531 -0.190637 -8.40046e-05
19.1177 -0.190613 -8.81883e-05
19.1828 -0.19059 -8.21372e-05
19.2484 -0.190567 -8.64637e-05
19.3147 -0.190543 -8.02844e-05
19.3816 -0.190519 -8.47646e-05
19.4491 -0.190494 -7.84429e-05
19.5173 -0.19047 -8.30893e-05
19.5862 -0.190444 -7.66086e-05
19.6558 -0.190418 -8.14354e-05
19.7262 -0.190392 -7.47758e-05
19.7974 -0.190364 -7.97991e-05
19.8694 -0.190335 -7.2936e-05
19.9423 -0.190304 -7.81735e-05
20.0162 -0.190272 -7.10754e-05
20.091 -0.190236 -7.65465e-05
20.1669 -0.190197 -6.91727e-05
20.244 -0.190154 -7.48998e-05
20.3222 -0.190105 -6.72011e-05
20.4016 -0.190049 -7.32232e-05
20.4825 -0.189986 -6.51695e-05
20.5648 -0.189913 -7.15942e-05
20.6487 -0.189832 -6.32121e-05
20.7344 -0.189743 -7.02165e-05
20.8219 -0.18965 -6.15086e-05
20.9115 -0.189552 -6.92281e-05
21.0034 -0.189453 -6.00553e-05
21.0979 -0.189354 -6.85617e-05
21.1952 -0.189257 -5.86634e-05
21.2959 -0.189159 -6.80842e-05
21.4004 -0.189061 -5.71229e-05
21.5093 -0.18896 -6.77616e-05
21.6237 -0.188856 -5.5231e-05
21.7448 -0.188742 -6.77172e-05
21.8747 -0.188616 -5.25938e-05
22.0165 -0.18846 -6.84187e-05
22.1768 -0.188268 -4.77044e-05
22.3723 -0.187956 -7.323e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.5Lambda0.5Nc1Classic/SigmaROneLoop.txt <==
-22.3723 -0.749993 8.62004e-19
-22.1768 -0.749993 8.62004e-19
-22.0165 -0.749993 8.62004e-19
-21.8747 -0.749993 8.62004e-19
-21.7448 -0.749993 8.62004e-19
-21.6237 -0.749993 8.62004e-19
-21.5093 -0.749993 8.62004e-19
-21.4004 -0.749993 8.62004e-19
-21.2959 -0.749993 8.62004e-19
-21.1952 -0.749993 8.62004e-19
-21.0979 -0.749993 8.62004e-19
-21.0034 -0.749993 8.62004e-19
-20.9115 -0.749993 8.62004e-19
-20.8219 -0.749993 8.62004e-19
-20.7344 -0.749993 8.62004e-19
-20.6487 -0.749993 8.62004e-19
-20.5648 -0.749993 8.62004e-19
-20.4825 -0.749993 8.62004e-19
-20.4016 -0.749993 8.62004e-19
-20.3222 -0.749993 8.62004e-19
-20.244 -0.749993 8.62004e-19
-20.1669 -0.749993 8.62004e-19
-20.091 -0.749993 8.62004e-19
-20.0162 -0.749993 8.62004e-19
-19.9423 -0.749993 8.62004e-19
-19.8694 -0.749993 8.62004e-19
-19.7974 -0.749993 8.62004e-19
-19.7262 -0.749993 8.62004e-19
-19.6558 -0.749993 8.62004e-19
-19.5862 -0.749993 8.62004e-19
-19.5173 -0.749993 8.62004e-19
-19.4491 -0.749993 8.62004e-19
-19.3816 -0.749993 8.62004e-19
-19.3147 -0.749993 8.62004e-19
-19.2484 -0.749993 8.62004e-19
-19.1828 -0.749993 8.62004e-19
-19.1177 -0.749993 8.62004e-19
-19.0531 -0.749993 8.62004e-19
-18.9891 -0.749993 8.62004e-19
-18.9255 -0.749993 8.62004e-19
-18.8625 -0.749993 8.62004e-19
-18.8 -0.749993 8.62004e-19
-18.7379 -0.749993 8.62004e-19
-18.6762 -0.749993 8.62004e-19
-18.615 -0.749993 8.62004e-19
-18.5542 -0.749993 8.62004e-19
-18.4938 -0.749993 8.62004e-19
-18.4338 -0.749993 8.62004e-19
-18.3742 -0.749993 8.62004e-19
-18.3149 -0.749993 8.62004e-19
-18.256 -0.749993 8.62004e-19
-18.1975 -0.749993 8.62004e-19
-18.1393 -0.749993 8.62004e-19
-18.0815 -0.749993 8.62004e-19
-18.0239 -0.749993 8.62004e-19
-17.9667 -0.749993 8.62004e-19
-17.9098 -0.749993 8.62004e-19
-17.8532 -0.749993 8.62004e-19
-17.7969 -0.749993 8.62004e-19
-17.7408 -0.749993 8.62004e-19
-17.6851 -0.749993 8.62004e-19
-17.6296 -0.749993 8.62004e-19
-17.5744 -0.749993 8.62004e-19
-17.5195 -0.749993 8.62004e-19
-17.4648 -0.749993 8.62004e-19
-17.4104 -0.749993 8.62004e-19
-17.3562 -0.749993 8.62004e-19
-17.3022 -0.749993 8.62004e-19
-17.2485 -0.749993 8.62004e-19
-17.195 -0.749993 8.62004e-19
-17.1418 -0.749993 8.62004e-19
-17.0887 -0.749993 8.62004e-19
-17.0359 -0.749993 8.62004e-19
-16.9833 -0.749993 8.62004e-19
-16.9309 -0.749993 8.62004e-19
-16.8787 -0.749993 8.62004e-19
-16.8268 -0.749993 8.62004e-19
-16.775 -0.749993 8.62004e-19
-16.7234 -0.749993 8.62004e-19
-16.672 -0.749993 8.62004e-19
-16.6208 -0.749993 8.62004e-19
-16.5697 -0.749993 8.62004e-19
-16.5189 -0.749993 8.62004e-19
-16.4682 -0.749993 8.62004e-19
-16.4177 -0.749993 8.62004e-19
-16.3674 -0.749993 8.62004e-19
-16.3172 -0.749993 8.62004e-19
-16.2672 -0.749993 8.62004e-19
-16.2174 -0.749993 8.62004e-19
-16.1677 -0.749993 8.62004e-19
-16.1182 -0.749993 8.62004e-19
-16.0689 -0.749993 8.62004e-19
-16.0197 -0.749993 8.62004e-19
-15.9706 -0.749993 8.62004e-19
-15.9217 -0.749993 8.62004e-19
-15.873 -0.749993 8.62004e-19
-15.8243 -0.749993 8.62004e-19
-15.7759 -0.749993 8.62004e-19
-15.7276 -0.749993 8.62004e-19
-15.6794 -0.749993 8.62004e-19
-15.6313 -0.749993 8.62004e-19
-15.5834 -0.749993 8.62004e-19
-15.5356 -0.749993 8.62004e-19
-15.488 -0.749993 8.62004e-19
-15.4404 -0.749993 8.62004e-19
-15.393 -0.749993 8.62004e-19
-15.3458 -0.749993 8.62004e-19
-15.2986 -0.749993 8.62004e-19
-15.2516 -0.749993 8.62004e-19
-15.2047 -0.749993 8.62004e-19
-15.1579 -0.749993 8.62004e-19
-15.1112 -0.749993 8.62004e-19
-15.0647 -0.749993 8.62004e-19
-15.0182 -0.749993 8.62004e-19
-14.9719 -0.749993 8.62004e-19
-14.9257 -0.749993 8.62004e-19
-14.8796 -0.749993 8.62004e-19
-14.8336 -0.749993 8.62004e-19
-14.7877 -0.749993 8.62004e-19
-14.7419 -0.749993 8.62004e-19
-14.6962 -0.749993 8.62004e-19
-14.6506 -0.749993 8.62004e-19
-14.6052 -0.749993 8.62004e-19
-14.5598 -0.749993 8.62004e-19
-14.5145 -0.749993 8.62004e-19
-14.4693 -0.749993 8.62004e-19
-14.4243 -0.749993 8.62004e-19
-14.3793 -0.749993 8.62004e-19
-14.3344 -0.749993 8.62004e-19
-14.2896 -0.749993 8.62004e-19
-14.2449 -0.749993 8.62004e-19
-14.2003 -0.749993 8.62004e-19
-14.1558 -0.749993 8.62004e-19
-14.1113 -0.749993 8.62004e-19
-14.067 -0.749993 8.62004e-19
-14.0227 -0.749993 8.62004e-19
-13.9786 -0.749993 8.62004e-19
-13.9345 -0.749993 8.62004e-19
-13.8905 -0.749993 8.62004e-19
-13.8466 -0.749993 8.62004e-19
-13.8028 -0.749993 8.62004e-19
-13.759 -0.749993 8.62004e-19
-13.7153 -0.749993 8.62004e-19
-13.6718 -0.749993 8.62004e-19
-13.6283 -0.749993 8.62004e-19
-13.5848 -0.749993 8.62004e-19
-13.5415 -0.749993 8.62004e-19
-13.4982 -0.749993 8.62004e-19
-13.455 -0.749993 8.62004e-19
-13.4119 -0.749993 8.62004e-19
-13.3689 -0.749993 8.62004e-19
-13.3259 -0.749993 8.62004e-19
-13.283 -0.749993 8.62004e-19
-13.2402 -0.749993 8.62004e-19
-13.1974 -0.749993 8.62004e-19
-13.1547 -0.749993 8.62004e-19
-13.1121 -0.749993 8.62004e-19
-13.0696 -0.749993 8.62004e-19
-13.0271 -0.749993 8.62004e-19
-12.9847 -0.749993 8.62004e-19
-12.9424 -0.749993 8.62004e-19
-12.9001 -0.749993 8.62004e-19
-12.8579 -0.749993 8.62004e-19
-12.8158 -0.749993 8.62004e-19
-12.7737 -0.749993 8.62004e-19
-12.7317 -0.749993 8.62004e-19
-12.6898 -0.749993 8.62004e-19
-12.6479 -0.749993 8.62004e-19
-12.6061 -0.749993 8.62004e-19
-12.5643 -0.749993 8.62004e-19
-12.5226 -0.749993 8.62004e-19
-12.481 -0.749993 8.62004e-19
-12.4394 -0.749993 8.62004e-19
-12.3979 -0.749993 8.62004e-19
-12.3565 -0.749993 8.62004e-19
-12.3151 -0.749993 8.62004e-19
-12.2738 -0.749993 8.62004e-19
-12.2325 -0.749993 8.62004e-19
-12.1913 -0.749993 8.62004e-19
-12.1501 -0.749993 8.62004e-19
-12.109 -0.749993 8.62004e-19
-12.068 -0.749993 8.62004e-19
-12.027 -0.749993 8.62004e-19
-11.986 -0.749993 8.62004e-19
-11.9452 -0.749993 8.62004e-19
-11.9043 -0.749993 8.62004e-19
-11.8636 -0.749993 8.62004e-19
-11.8228 -0.749993 8.62004e-19
-11.7822 -0.749993 8.62004e-19
-11.7415 -0.749993 8.62004e-19
-11.701 -0.749993 8.62004e-19
-11.6605 -0.749993 8.62004e-19
-11.62 -0.749993 8.62004e-19
-11.5796 -0.749993 8.62004e-19
-11.5392 -0.749993 8.62004e-19
-11.4989 -0.749993 8.62004e-19
-11.4587 -0.749993 8.62004e-19
-11.4184 -0.749993 8.62004e-19
-11.3783 -0.749993 8.62004e-19
-11.3381 -0.749993 8.62004e-19
-11.2981 -0.749993 8.62004e-19
-11.2581 -0.749993 8.62004e-19
-11.2181 -0.749993 8.62004e-19
-11.1781 -0.749993 8.62004e-19
-11.1383 -0.749993 8.62004e-19
-11.0984 -0.749993 8.62004e-19
-11.0586 -0.749993 8.62004e-19
-11.0189 -0.749993 8.62004e-19
-10.9792 -0.749993 8.62004e-19
-10.9395 -0.749993 8.62004e-19
-10.8999 -0.749993 8.62004e-19
-10.8603 -0.749993 8.62004e-19
-10.8208 -0.749993 8.62004e-19
-10.7813 -0.749993 8.62004e-19
-10.7418 -0.749993 8.62004e-19
-10.7024 -0.749993 8.62004e-19
-10.6631 -0.749993 8.62004e-19
-10.6238 -0.749993 8.62004e-19
-10.5845 -0.749993 8.62004e-19
-10.5452 -0.749993 8.62004e-19
-10.506 -0.749993 8.62004e-19
-10.4669 -0.749993 8.62004e-19
-10.4278 -0.749993 8.62004e-19
-10.3887 -0.749993 8.62004e-19
-10.3496 -0.749993 8.62004e-19
-10.3106 -0.749993 8.62004e-19
-10.2717 -0.749993 8.62004e-19
-10.2328 -0.749993 8.62004e-19
-10.1939 -0.749993 8.62004e-19
-10.155 -0.749993 8.62004e-19
-10.1162 -0.749993 8.62004e-19
-10.0774 -0.749993 8.62004e-19
-10.0387 -0.749993 8.62004e-19
-10 -0.749993 8.62004e-19
-9.96134 -0.749993 8.62004e-19
-9.92271 -0.749993 8.62004e-19
-9.88412 -0.749993 8.62004e-19
-9.84557 -0.749993 8.62004e-19
-9.80704 -0.749993 8.62004e-19
-9.76856 -0.749993 8.62004e-19
-9.73011 -0.749993 8.62004e-19
-9.69169 -0.749993 8.62004e-19
-9.65331 -0.749993 8.62004e-19
-9.61496 -0.749993 8.62004e-19
-9.57664 -0.749993 8.62004e-19
-9.53836 -0.749993 8.62004e-19
-9.50011 -0.749993 8.62004e-19
-9.46189 -0.749993 8.62004e-19
-9.42371 -0.749993 8.62004e-19
-9.38556 -0.749993 8.62004e-19
-9.34744 -0.749993 8.62004e-19
-9.30935 -0.749993 8.62004e-19
-9.2713 -0.749993 8.62004e-19
-9.23327 -0.749993 8.62004e-19
-9.19528 -0.749993 8.62004e-19
-9.15732 -0.749993 8.62004e-19
-9.11939 -0.749993 8.62004e-19
-9.08149 -0.749993 8.62004e-19
-9.04362 -0.749993 8.62004e-19
-9.00578 -0.749993 8.62004e-19
-8.96797 -0.749993 8.62004e-19
-8.93019 -0.749993 8.62004e-19
-8.89244 -0.749993 8.62004e-19
-8.85471 -0.749993 8.62004e-19
-8.81702 -0.749993 8.62004e-19
-8.77936 -0.749993 8.62004e-19
-8.74172 -0.749993 8.62004e-19
-8.70412 -0.749993 8.62004e-19
-8.66654 -0.749993 8.62004e-19
-8.62899 -0.749993 8.62004e-19
-8.59146 -0.749993 8.62004e-19
-8.55397 -0.749993 8.62004e-19
-8.5165 -0.749993 8.62004e-19
-8.47906 -0.749993 8.62004e-19
-8.44165 -0.749993 8.62004e-19
-8.40426 -0.749993 8.62004e-19
-8.3669 -0.749993 8.62004e-19
-8.32956 -0.749993 8.62004e-19
-8.29226 -0.749993 8.62004e-19
-8.25497 -0.749993 8.62004e-19
-8.21772 -0.749993 8.62004e-19
-8.18049 -0.749993 8.62004e-19
-8.14328 -0.749993 8.62004e-19
-8.1061 -0.749993 8.62004e-19
-8.06895 -0.749993 8.62004e-19
-8.03182 -0.749993 8.62004e-19
-7.99471 -0.749993 8.62004e-19
-7.95763 -0.749993 8.62004e-19
-7.92058 -0.749993 8.62004e-19
-7.88355 -0.749993 8.62004e-19
-7.84654 -0.749993 8.62004e-19
-7.80955 -0.749993 8.62004e-19
-7.77259 -0.749993 8.62004e-19
-7.73566 -0.749993 8.62004e-19
-7.69874 -0.749993 8.62004e-19
-7.66185 -0.749993 8.62004e-19
-7.62498 -0.749993 8.62004e-19
-7.58814 -0.749993 8.62004e-19
-7.55132 -0.749993 8.62004e-19
-7.51452 -0.749993 8.62004e-19
-7.47774 -0.749993 8.62004e-19
-7.44099 -0.749993 8.62004e-19
-7.40425 -0.749993 8.62004e-19
-7.36754 -0.749993 8.62004e-19
-7.33085 -0.749993 8.62004e-19
-7.29418 -0.749993 8.62004e-19
-7.25754 -0.749993 8.62004e-19
-7.22091 -0.749993 8.62004e-19
-7.18431 -0.749993 8.62004e-19
-7.14772 -0.749993 8.62004e-19
-7.11116 -0.749993 8.62004e-19
-7.07462 -0.749993 8.62004e-19
-7.0381 -0.749993 8.62004e-19
-7.00159 -0.749993 8.62004e-19
-6.96511 -0.749993 8.62004e-19
-6.92865 -0.749993 8.62004e-19
-6.89221 -0.749993 8.62004e-19
-6.85579 -0.749993 8.62004e-19
-6.81938 -0.749993 8.62004e-19
-6.783 -0.749993 8.62004e-19
-6.74664 -0.749993 8.62004e-19
-6.71029 -0.749993 8.62004e-19
-6.67397 -0.749993 8.62004e-19
-6.63766 -0.749993 8.62004e-19
-6.60137 -0.749993 8.62004e-19
-6.5651 -0.749993 8.62004e-19
-6.52885 -0.749993 8.62004e-19
-6.49262 -0.749993 8.62004e-19
-6.4564 -0.749993 8.62004e-19
-6.42021 -0.749993 8.62004e-19
-6.38403 -0.749993 8.62004e-19
-6.34786 -0.749993 8.62004e-19
-6.31172 -0.749993 8.62004e-19
-6.27559 -0.749993 8.62004e-19
-6.23949 -0.749993 8.62004e-19
-6.20339 -0.749993 8.62004e-19
-6.16732 -0.749993 8.62004e-19
-6.13126 -0.749993 8.62004e-19
-6.09522 -0.749993 8.62004e-19
-6.05919 -0.749993 8.62004e-19
-6.02319 -0.749993 8.62004e-19
-5.9872 -0.749993 8.62004e-19
-5.95122 -0.749993 8.62004e-19
-5.91526 -0.749993 8.62004e-19
-5.87932 -0.749993 8.62004e-19
-5.84339 -0.749993 8.62004e-19
-5.80748 -0.749993 8.62004e-19
-5.77158 -0.749993 8.62004e-19
-5.7357 -0.749993 8.62004e-19
-5.69984 -0.749993 8.62004e-19
-5.66399 -0.749993 8.62004e-19
-5.62815 -0.749993 8.62004e-19
-5.59233 -0.749993 8.62004e-19
-5.55653 -0.749993 8.62004e-19
-5.52074 -0.749993 8.62004e-19
-5.48497 -0.749993 8.62004e-19
-5.4492 -0.749993 8.62004e-19
-5.41346 -0.749993 8.62004e-19
-5.37773 -0.749993 8.62004e-19
-5.34201 -0.749993 8.62004e-19
-5.30631 -0.749993 8.62004e-19
-5.27062 -0.749993 8.62004e-19
-5.23494 -0.749993 8.62004e-19
-5.19928 -0.749993 8.62004e-19
-5.16363 -0.749993 8.62004e-19
-5.128 -0.749993 8.62004e-19
-5.09237 -0.749993 8.62004e-19
-5.05677 -0.749993 8.62004e-19
-5.02117 -0.749993 8.62004e-19
-4.98559 -0.749993 8.62004e-19
-4.95002 -0.749993 8.62004e-19
-4.91446 -0.749993 8.62004e-19
-4.87892 -0.749993 8.62004e-19
-4.84339 -0.749993 8.62004e-19
-4.80787 -0.749993 8.62004e-19
-4.77237 -0.749993 8.62004e-19
-4.73687 -0.749993 8.62004e-19
-4.70139 -0.749993 8.62004e-19
-4.66592 -0.749993 8.62004e-19
-4.63046 -0.749993 8.62004e-19
-4.59502 -0.749993 8.62004e-19
-4.55958 -0.749993 8.62004e-19
-4.52416 -0.749993 8.62004e-19
-4.48875 -0.749993 8.62004e-19
-4.45335 -0.749993 8.62004e-19
-4.41797 -0.749993 8.62004e-19
-4.38259 -0.749993 8.62004e-19
-4.34722 -0.749993 8.62004e-19
-4.31187 -0.749993 8.62004e-19
-4.27653 -0.749993 8.62004e-19
-4.24119 -0.749993 8.62004e-19
-4.20587 -0.749993 8.62004e-19
-4.17056 -0.749993 8.62004e-19
-4.13526 -0.749993 8.62004e-19
-4.09997 -0.749993 8.62004e-19
-4.06469 -0.749993 8.62004e-19
-4.02942 -0.749993 8.62004e-19
-3.99416 -0.749993 8.62004e-19
-3.95891 -0.749993 8.62004e-19
-3.92367 -0.749993 8.62004e-19
-3.88844 -0.749993 8.62004e-19
-3.85322 -0.749993 8.62004e-19
-3.81801 -0.749993 8.62004e-19
-3.7828 -0.749993 8.62004e-19
-3.74761 -0.749993 8.62004e-19
-3.71243 -0.749993 8.62004e-19
-3.67726 -0.749993 8.62004e-19
-3.64209 -0.749993 8.62004e-19
-3.60694 -0.749993 8.62004e-19
-3.57179 -0.749993 8.62004e-19
-3.53665 -0.749993 8.62004e-19
-3.50152 -0.749993 8.62004e-19
-3.4664 -0.749993 8.62004e-19
-3.43129 -0.749993 8.62004e-19
-3.39619 -0.749993 8.62004e-19
-3.36109 -0.749993 8.62004e-19
-3.32601 -0.749993 8.62004e-19
-3.29093 -0.749993 8.62004e-19
-3.25586 -0.749993 8.62004e-19
-3.2208 -0.749993 8.62004e-19
-3.18574 -0.749993 8.62004e-19
-3.1507 -0.749993 8.62004e-19
-3.11566 -0.749993 8.62004e-19
-3.08063 -0.749993 8.62004e-19
-3.0456 -0.749993 8.62004e-19
-3.01059 -0.749993 8.62004e-19
-2.97558 -0.749993 8.62004e-19
-2.94058 -0.749993 8.62004e-19
-2.90558 -0.749993 8.62004e-19
-2.87059 -0.749993 8.62004e-19
-2.83561 -0.749993 8.62004e-19
-2.80064 -0.749993 8.62004e-19
-2.76567 -0.749993 8.62004e-19
-2.73071 -0.749993 8.62004e-19
-2.69576 -0.749993 8.62004e-19
-2.66081 -0.749993 8.62004e-19
-2.62587 -0.749993 8.62004e-19
-2.59094 -0.749993 8.62004e-19
-2.55601 -0.749993 8.62004e-19
-2.52109 -0.749993 8.62004e-19
-2.48617 -0.749993 8.62004e-19
-2.45126 -0.749993 8.62004e-19
-2.41636 -0.749993 8.62004e-19
-2.38146 -0.749993 8.62004e-19
-2.34657 -0.749993 8.62004e-19
-2.31168 -0.749993 8.62004e-19
-2.2768 -0.749993 8.62004e-19
-2.24192 -0.749993 8.62004e-19
-2.20705 -0.749993 8.62004e-19
-2.17219 -0.749993 8.62004e-19
-2.13733 -0.749993 8.62004e-19
-2.10247 -0.749993 8.62004e-19
-2.06762 -0.749993 8.62004e-19
-2.03278 -0.749993 8.62004e-19
-1.99794 -0.749993 8.62004e-19
-1.9631 -0.749993 8.62004e-19
-1.92827 -0.749993 8.62004e-19
-1.89345 -0.749993 8.62004e-19
-1.85862 -0.749993 8.62004e-19
-1.82381 -0.749993 8.62004e-19
-1.78899 -0.749993 8.62004e-19
-1.75419 -0.749993 8.62004e-19
-1.71938 -0.749993 8.62004e-19
-1.68458 -0.749993 8.62004e-19
-1.64979 -0.749993 8.62004e-19
-1.61499 -0.749993 8.62004e-19
-1.58021 -0.749993 8.62004e-19
-1.54542 -0.749993 8.62004e-19
-1.51064 -0.749993 8.62004e-19
-1.47586 -0.749993 8.62004e-19
-1.44109 -0.749993 8.62004e-19
-1.40632 -0.749993 8.62004e-19
-1.37155 -0.749993 8.62004e-19
-1.33679 -0.749993 8.62004e-19
-1.30203 -0.749993 8.62004e-19
-1.26727 -0.749993 8.62004e-19
-1.23251 -0.749993 8.62004e-19
-1.19776 -0.749993 8.62004e-19
-1.16301 -0.749993 8.62004e-19
-1.12827 -0.749993 8.62004e-19
-1.09352 -0.749993 8.62004e-19
-1.05878 -0.749993 8.62004e-19
-1.02405 -0.749993 8.62004e-19
-0.989309 -0.749993 8.62004e-19
-0.954576 -0.749993 8.62004e-19
-0.919844 -0.749993 8.62004e-19
-0.885115 -0.749993 8.62004e-19
-0.850388 -0.749993 8.62004e-19
-0.815663 -0.749993 8.62004e-19
-0.78094 -0.749993 8.62004e-19
-0.746219 -0.749993 8.62004e-19
-0.711499 -0.749993 8.62004e-19
-0.676781 -0.749993 8.62004e-19
-0.642065 -0.749993 8.62004e-19
-0.60735 -0.749993 8.62004e-19
-0.572637 -0.749993 8.62004e-19
-0.537925 -0.749993 8.62004e-19
-0.503214 -0.749993 8.62004e-19
-0.468504 -0.749993 8.62004e-19
-0.433796 -0.749993 8.62004e-19
-0.399089 -0.749993 8.62004e-19
-0.364382 -0.749993 8.62004e-19
-0.329676 -0.749993 8.62004e-19
-0.294972 -0.749993 8.62004e-19
-0.260267 -0.749993 8.62004e-19
-0.225564 -0.749993 8.62004e-19
-0.190861 -0.749993 8.62004e-19
-0.156158 -0.749993 8.62004e-19
-0.121456 -0.749993 8.62004e-19
-0.0867541 -0.749993 8.62004e-19
-0.0520524 -0.749993 8.62004e-19
-0.0173508 -0.749993 8.62004e-19
0.0173508 -0.749993 8.62004e-19
0.0520524 -0.749993 8.62004e-19
0.0867541 -0.749993 8.62004e-19
0.121456 -0.749993 8.62004e-19
0.156158 -0.749993 8.62004e-19
0.190861 -0.749993 8.62004e-19
0.225564 -0.749993 8.62004e-19
0.260267 -0.749993 8.62004e-19
0.294972 -0.749993 8.62004e-19
0.329676 -0.749993 8.62004e-19
0.364382 -0.749993 8.62004e-19
0.399089 -0.749993 8.62004e-19
0.433796 -0.749993 8.62004e-19
0.468504 -0.749993 8.62004e-19
0.503214 -0.749993 8.62004e-19
0.537925 -0.749993 8.62004e-19
0.572637 -0.749993 8.62004e-19
0.60735 -0.749993 8.62004e-19
0.642065 -0.749993 8.62004e-19
0.676781 -0.749993 8.62004e-19
0.711499 -0.749993 8.62004e-19
0.746219 -0.749993 8.62004e-19
0.78094 -0.749993 8.62004e-19
0.815663 -0.749993 8.62004e-19
0.850388 -0.749993 8.62004e-19
0.885115 -0.749993 8.62004e-19
0.919844 -0.749993 8.62004e-19
0.954576 -0.749993 8.62004e-19
0.989309 -0.749993 8.62004e-19
1.02405 -0.749993 8.62004e-19
1.05878 -0.749993 8.62004e-19
1.09352 -0.749993 8.62004e-19
1.12827 -0.749993 8.62004e-19
1.16301 -0.749993 8.62004e-19
1.19776 -0.749993 8.62004e-19
1.23251 -0.749993 8.62004e-19
1.26727 -0.749993 8.62004e-19
1.30203 -0.749993 8.62004e-19
1.33679 -0.749993 8.62004e-19
1.37155 -0.749993 8.62004e-19
1.40632 -0.749993 8.62004e-19
1.44109 -0.749993 8.62004e-19
1.47586 -0.749993 8.62004e-19
1.51064 -0.749993 8.62004e-19
1.54542 -0.749993 8.62004e-19
1.58021 -0.749993 8.62004e-19
1.61499 -0.749993 8.62004e-19
1.64979 -0.749993 8.62004e-19
1.68458 -0.749993 8.62004e-19
1.71938 -0.749993 8.62004e-19
1.75419 -0.749993 8.62004e-19
1.78899 -0.749993 8.62004e-19
1.82381 -0.749993 8.62004e-19
1.85862 -0.749993 8.62004e-19
1.89345 -0.749993 8.62004e-19
1.92827 -0.749993 8.62004e-19
1.9631 -0.749993 8.62004e-19
1.99794 -0.749993 8.62004e-19
2.03278 -0.749993 8.62004e-19
2.06762 -0.749993 8.62004e-19
2.10247 -0.749993 8.62004e-19
2.13733 -0.749993 8.62004e-19
2.17219 -0.749993 8.62004e-19
2.20705 -0.749993 8.62004e-19
2.24192 -0.749993 8.62004e-19
2.2768 -0.749993 8.62004e-19
2.31168 -0.749993 8.62004e-19
2.34657 -0.749993 8.62004e-19
2.38146 -0.749993 8.62004e-19
2.41636 -0.749993 8.62004e-19
2.45126 -0.749993 8.62004e-19
2.48617 -0.749993 8.62004e-19
2.52109 -0.749993 8.62004e-19
2.55601 -0.749993 8.62004e-19
2.59094 -0.749993 8.62004e-19
2.62587 -0.749993 8.62004e-19
2.66081 -0.749993 8.62004e-19
2.69576 -0.749993 8.62004e-19
2.73071 -0.749993 8.62004e-19
2.76567 -0.749993 8.62004e-19
2.80064 -0.749993 8.62004e-19
2.83561 -0.749993 8.62004e-19
2.87059 -0.749993 8.62004e-19
2.90558 -0.749993 8.62004e-19
2.94058 -0.749993 8.62004e-19
2.97558 -0.749993 8.62004e-19
3.01059 -0.749993 8.62004e-19
3.0456 -0.749993 8.62004e-19
3.08063 -0.749993 8.62004e-19
3.11566 -0.749993 8.62004e-19
3.1507 -0.749993 8.62004e-19
3.18574 -0.749993 8.62004e-19
3.2208 -0.749993 8.62004e-19
3.25586 -0.749993 8.62004e-19
3.29093 -0.749993 8.62004e-19
3.32601 -0.749993 8.62004e-19
3.36109 -0.749993 8.62004e-19
3.39619 -0.749993 8.62004e-19
3.43129 -0.749993 8.62004e-19
3.4664 -0.749993 8.62004e-19
3.50152 -0.749993 8.62004e-19
3.53665 -0.749993 8.62004e-19
3.57179 -0.749993 8.62004e-19
3.60694 -0.749993 8.62004e-19
3.64209 -0.749993 8.62004e-19
3.67726 -0.749993 8.62004e-19
3.71243 -0.749993 8.62004e-19
3.74761 -0.749993 8.62004e-19
3.7828 -0.749993 8.62004e-19
3.81801 -0.749993 8.62004e-19
3.85322 -0.749993 8.62004e-19
3.88844 -0.749993 8.62004e-19
3.92367 -0.749993 8.62004e-19
3.95891 -0.749993 8.62004e-19
3.99416 -0.749993 8.62004e-19
4.02942 -0.749993 8.62004e-19
4.06469 -0.749993 8.62004e-19
4.09997 -0.749993 8.62004e-19
4.13526 -0.749993 8.62004e-19
4.17056 -0.749993 8.62004e-19
4.20587 -0.749993 8.62004e-19
4.24119 -0.749993 8.62004e-19
4.27653 -0.749993 8.62004e-19
4.31187 -0.749993 8.62004e-19
4.34722 -0.749993 8.62004e-19
4.38259 -0.749993 8.62004e-19
4.41797 -0.749993 8.62004e-19
4.45335 -0.749993 8.62004e-19
4.48875 -0.749993 8.62004e-19
4.52416 -0.749993 8.62004e-19
4.55958 -0.749993 8.62004e-19
4.59502 -0.749993 8.62004e-19
4.63046 -0.749993 8.62004e-19
4.66592 -0.749993 8.62004e-19
4.70139 -0.749993 8.62004e-19
4.73687 -0.749993 8.62004e-19
4.77237 -0.749993 8.62004e-19
4.80787 -0.749993 8.62004e-19
4.84339 -0.749993 8.62004e-19
4.87892 -0.749993 8.62004e-19
4.91446 -0.749993 8.62004e-19
4.95002 -0.749993 8.62004e-19
4.98559 -0.749993 8.62004e-19
5.02117 -0.749993 8.62004e-19
5.05677 -0.749993 8.62004e-19
5.09237 -0.749993 8.62004e-19
5.128 -0.749993 8.62004e-19
5.16363 -0.749993 8.62004e-19
5.19928 -0.749993 8.62004e-19
5.23494 -0.749993 8.62004e-19
5.27062 -0.749993 8.62004e-19
5.30631 -0.749993 8.62004e-19
5.34201 -0.749993 8.62004e-19
5.37773 -0.749993 8.62004e-19
5.41346 -0.749993 8.62004e-19
5.4492 -0.749993 8.62004e-19
5.48497 -0.749993 8.62004e-19
5.52074 -0.749993 8.62004e-19
5.55653 -0.749993 8.62004e-19
5.59233 -0.749993 8.62004e-19
5.62815 -0.749993 8.62004e-19
5.66399 -0.749993 8.62004e-19
5.69984 -0.749993 8.62004e-19
5.7357 -0.749993 8.62004e-19
5.77158 -0.749993 8.62004e-19
5.80748 -0.749993 8.62004e-19
5.84339 -0.749993 8.62004e-19
5.87932 -0.749993 8.62004e-19
5.91526 -0.749993 8.62004e-19
5.95122 -0.749993 8.62004e-19
5.9872 -0.749993 8.62004e-19
6.02319 -0.749993 8.62004e-19
6.05919 -0.749993 8.62004e-19
6.09522 -0.749993 8.62004e-19
6.13126 -0.749993 8.62004e-19
6.16732 -0.749993 8.62004e-19
6.20339 -0.749993 8.62004e-19
6.23949 -0.749993 8.62004e-19
6.27559 -0.749993 8.62004e-19
6.31172 -0.749993 8.62004e-19
6.34786 -0.749993 8.62004e-19
6.38403 -0.749993 8.62004e-19
6.42021 -0.749993 8.62004e-19
6.4564 -0.749993 8.62004e-19
6.49262 -0.749993 8.62004e-19
6.52885 -0.749993 8.62004e-19
6.5651 -0.749993 8.62004e-19
6.60137 -0.749993 8.62004e-19
6.63766 -0.749993 8.62004e-19
6.67397 -0.749993 8.62004e-19
6.71029 -0.749993 8.62004e-19
6.74664 -0.749993 8.62004e-19
6.783 -0.749993 8.62004e-19
6.81938 -0.749993 8.62004e-19
6.85579 -0.749993 8.62004e-19
6.89221 -0.749993 8.62004e-19
6.92865 -0.749993 8.62004e-19
6.96511 -0.749993 8.62004e-19
7.00159 -0.749993 8.62004e-19
7.0381 -0.749993 8.62004e-19
7.07462 -0.749993 8.62004e-19
7.11116 -0.749993 8.62004e-19
7.14772 -0.749993 8.62004e-19
7.18431 -0.749993 8.62004e-19
7.22091 -0.749993 8.62004e-19
7.25754 -0.749993 8.62004e-19
7.29418 -0.749993 8.62004e-19
7.33085 -0.749993 8.62004e-19
7.36754 -0.749993 8.62004e-19
7.40425 -0.749993 8.62004e-19
7.44099 -0.749993 8.62004e-19
7.47774 -0.749993 8.62004e-19
7.51452 -0.749993 8.62004e-19
7.55132 -0.749993 8.62004e-19
7.58814 -0.749993 8.62004e-19
7.62498 -0.749993 8.62004e-19
7.66185 -0.749993 8.62004e-19
7.69874 -0.749993 8.62004e-19
7.73566 -0.749993 8.62004e-19
7.77259 -0.749993 8.62004e-19
7.80955 -0.749993 8.62004e-19
7.84654 -0.749993 8.62004e-19
7.88355 -0.749993 8.62004e-19
7.92058 -0.749993 8.62004e-19
7.95763 -0.749993 8.62004e-19
7.99471 -0.749993 8.62004e-19
8.03182 -0.749993 8.62004e-19
8.06895 -0.749993 8.62004e-19
8.1061 -0.749993 8.62004e-19
8.14328 -0.749993 8.62004e-19
8.18049 -0.749993 8.62004e-19
8.21772 -0.749993 8.62004e-19
8.25497 -0.749993 8.62004e-19
8.29226 -0.749993 8.62004e-19
8.32956 -0.749993 8.62004e-19
8.3669 -0.749993 8.62004e-19
8.40426 -0.749993 8.62004e-19
8.44165 -0.749993 8.62004e-19
8.47906 -0.749993 8.62004e-19
8.5165 -0.749993 8.62004e-19
8.55397 -0.749993 8.62004e-19
8.59146 -0.749993 8.62004e-19
8.62899 -0.749993 8.62004e-19
8.66654 -0.749993 8.62004e-19
8.70412 -0.749993 8.62004e-19
8.74172 -0.749993 8.62004e-19
8.77936 -0.749993 8.62004e-19
8.81702 -0.749993 8.62004e-19
8.85471 -0.749993 8.62004e-19
8.89244 -0.749993 8.62004e-19
8.93019 -0.749993 8.62004e-19
8.96797 -0.749993 8.62004e-19
9.00578 -0.749993 8.62004e-19
9.04362 -0.749993 8.62004e-19
9.08149 -0.749993 8.62004e-19
9.11939 -0.749993 8.62004e-19
9.15732 -0.749993 8.62004e-19
9.19528 -0.749993 8.62004e-19
9.23327 -0.749993 8.62004e-19
9.2713 -0.749993 8.62004e-19
9.30935 -0.749993 8.62004e-19
9.34744 -0.749993 8.62004e-19
9.38556 -0.749993 8.62004e-19
9.42371 -0.749993 8.62004e-19
9.46189 -0.749993 8.62004e-19
9.50011 -0.749993 8.62004e-19
9.53836 -0.749993 8.62004e-19
9.57664 -0.749993 8.62004e-19
9.61496 -0.749993 8.62004e-19
9.65331 -0.749993 8.62004e-19
9.69169 -0.749993 8.62004e-19
9.73011 -0.749993 8.62004e-19
9.76856 -0.749993 8.62004e-19
9.80704 -0.749993 8.62004e-19
9.84557 -0.749993 8.62004e-19
9.88412 -0.749993 8.62004e-19
9.92271 -0.749993 8.62004e-19
9.96134 -0.749993 8.62004e-19
10 -0.749993 8.62004e-19
10.0387 -0.749993 8.62004e-19
10.0774 -0.749993 8.62004e-19
10.1162 -0.749993 8.62004e-19
10.155 -0.749993 8.62004e-19
10.1939 -0.749993 8.62004e-19
10.2328 -0.749993 8.62004e-19
10.2717 -0.749993 8.62004e-19
10.3106 -0.749993 8.62004e-19
10.3496 -0.749993 8.62004e-19
10.3887 -0.749993 8.62004e-19
10.4278 -0.749993 8.62004e-19
10.4669 -0.749993 8.62004e-19
10.506 -0.749993 8.62004e-19
10.5452 -0.749993 8.62004e-19
10.5845 -0.749993 8.62004e-19
10.6238 -0.749993 8.62004e-19
10.6631 -0.749993 8.62004e-19
10.7024 -0.749993 8.62004e-19
10.7418 -0.749993 8.62004e-19
10.7813 -0.749993 8.62004e-19
10.8208 -0.749993 8.62004e-19
10.8603 -0.749993 8.62004e-19
10.8999 -0.749993 8.62004e-19
10.9395 -0.749993 8.62004e-19
10.9792 -0.749993 8.62004e-19
11.0189 -0.749993 8.62004e-19
11.0586 -0.749993 8.62004e-19
11.0984 -0.749993 8.62004e-19
11.1383 -0.749993 8.62004e-19
11.1781 -0.749993 8.62004e-19
11.2181 -0.749993 8.62004e-19
11.2581 -0.749993 8.62004e-19
11.2981 -0.749993 8.62004e-19
11.3381 -0.749993 8.62004e-19
11.3783 -0.749993 8.62004e-19
11.4184 -0.749993 8.62004e-19
11.4587 -0.749993 8.62004e-19
11.4989 -0.749993 8.62004e-19
11.5392 -0.749993 8.62004e-19
11.5796 -0.749993 8.62004e-19
11.62 -0.749993 8.62004e-19
11.6605 -0.749993 8.62004e-19
11.701 -0.749993 8.62004e-19
11.7415 -0.749993 8.62004e-19
11.7822 -0.749993 8.62004e-19
11.8228 -0.749993 8.62004e-19
11.8636 -0.749993 8.62004e-19
11.9043 -0.749993 8.62004e-19
11.9452 -0.749993 8.62004e-19
11.986 -0.749993 8.62004e-19
12.027 -0.749993 8.62004e-19
12.068 -0.749993 8.62004e-19
12.109 -0.749993 8.62004e-19
12.1501 -0.749993 8.62004e-19
12.1913 -0.749993 8.62004e-19
12.2325 -0.749993 8.62004e-19
12.2738 -0.749993 8.62004e-19
12.3151 -0.749993 8.62004e-19
12.3565 -0.749993 8.62004e-19
12.3979 -0.749993 8.62004e-19
12.4394 -0.749993 8.62004e-19
12.481 -0.749993 8.62004e-19
12.5226 -0.749993 8.62004e-19
12.5643 -0.749993 8.62004e-19
12.6061 -0.749993 8.62004e-19
12.6479 -0.749993 8.62004e-19
12.6898 -0.749993 8.62004e-19
12.7317 -0.749993 8.62004e-19
12.7737 -0.749993 8.62004e-19
12.8158 -0.749993 8.62004e-19
12.8579 -0.749993 8.62004e-19
12.9001 -0.749993 8.62004e-19
12.9424 -0.749993 8.62004e-19
12.9847 -0.749993 8.62004e-19
13.0271 -0.749993 8.62004e-19
13.0696 -0.749993 8.62004e-19
13.1121 -0.749993 8.62004e-19
13.1547 -0.749993 8.62004e-19
13.1974 -0.749993 8.62004e-19
13.2402 -0.749993 8.62004e-19
13.283 -0.749993 8.62004e-19
13.3259 -0.749993 8.62004e-19
13.3689 -0.749993 8.62004e-19
13.4119 -0.749993 8.62004e-19
13.455 -0.749993 8.62004e-19
13.4982 -0.749993 8.62004e-19
13.5415 -0.749993 8.62004e-19
13.5848 -0.749993 8.62004e-19
13.6283 -0.749993 8.62004e-19
13.6718 -0.749993 8.62004e-19
13.7153 -0.749993 8.62004e-19
13.759 -0.749993 8.62004e-19
13.8028 -0.749993 8.62004e-19
13.8466 -0.749993 8.62004e-19
13.8905 -0.749993 8.62004e-19
13.9345 -0.749993 8.62004e-19
13.9786 -0.749993 8.62004e-19
14.0227 -0.749993 8.62004e-19
14.067 -0.749993 8.62004e-19
14.1113 -0.749993 8.62004e-19
14.1558 -0.749993 8.62004e-19
14.2003 -0.749993 8.62004e-19
14.2449 -0.749993 8.62004e-19
14.2896 -0.749993 8.62004e-19
14.3344 -0.749993 8.62004e-19
14.3793 -0.749993 8.62004e-19
14.4243 -0.749993 8.62004e-19
14.4693 -0.749993 8.62004e-19
14.5145 -0.749993 8.62004e-19
14.5598 -0.749993 8.62004e-19
14.6052 -0.749993 8.62004e-19
14.6506 -0.749993 8.62004e-19
14.6962 -0.749993 8.62004e-19
14.7419 -0.749993 8.62004e-19
14.7877 -0.749993 8.62004e-19
14.8336 -0.749993 8.62004e-19
14.8796 -0.749993 8.62004e-19
14.9257 -0.749993 8.62004e-19
14.9719 -0.749993 8.62004e-19
15.0182 -0.749993 8.62004e-19
15.0647 -0.749993 8.62004e-19
15.1112 -0.749993 8.62004e-19
15.1579 -0.749993 8.62004e-19
15.2047 -0.749993 8.62004e-19
15.2516 -0.749993 8.62004e-19
15.2986 -0.749993 8.62004e-19
15.3458 -0.749993 8.62004e-19
15.393 -0.749993 8.62004e-19
15.4404 -0.749993 8.62004e-19
15.488 -0.749993 8.62004e-19
15.5356 -0.749993 8.62004e-19
15.5834 -0.749993 8.62004e-19
15.6313 -0.749993 8.62004e-19
15.6794 -0.749993 8.62004e-19
15.7276 -0.749993 8.62004e-19
15.7759 -0.749993 8.62004e-19
15.8243 -0.749993 8.62004e-19
15.873 -0.749993 8.62004e-19
15.9217 -0.749993 8.62004e-19
15.9706 -0.749993 8.62004e-19
16.0197 -0.749993 8.62004e-19
16.0689 -0.749993 8.62004e-19
16.1182 -0.749993 8.62004e-19
16.1677 -0.749993 8.62004e-19
16.2174 -0.749993 8.62004e-19
16.2672 -0.749993 8.62004e-19
16.3172 -0.749993 8.62004e-19
16.3674 -0.749993 8.62004e-19
16.4177 -0.749993 8.62004e-19
16.4682 -0.749993 8.62004e-19
16.5189 -0.749993 8.62004e-19
16.5697 -0.749993 8.62004e-19
16.6208 -0.749993 8.62004e-19
16.672 -0.749993 8.62004e-19
16.7234 -0.749993 8.62004e-19
16.775 -0.749993 8.62004e-19
16.8268 -0.749993 8.62004e-19
16.8787 -0.749993 8.62004e-19
16.9309 -0.749993 8.62004e-19
16.9833 -0.749993 8.62004e-19
17.0359 -0.749993 8.62004e-19
17.0887 -0.749993 8.62004e-19
17.1418 -0.749993 8.62004e-19
17.195 -0.749993 8.62004e-19
17.2485 -0.749993 8.62004e-19
17.3022 -0.749993 8.62004e-19
17.3562 -0.749993 8.62004e-19
17.4104 -0.749993 8.62004e-19
17.4648 -0.749993 8.62004e-19
17.5195 -0.749993 8.62004e-19
17.5744 -0.749993 8.62004e-19
17.6296 -0.749993 8.62004e-19
17.6851 -0.749993 8.62004e-19
17.7408 -0.749993 8.62004e-19
17.7969 -0.749993 8.62004e-19
17.8532 -0.749993 8.62004e-19
17.9098 -0.749993 8.62004e-19
17.9667 -0.749993 8.62004e-19
18.0239 -0.749993 8.62004e-19
18.0815 -0.749993 8.62004e-19
18.1393 -0.749993 8.62004e-19
18.1975 -0.749993 8.62004e-19
18.256 -0.749993 8.62004e-19
18.3149 -0.749993 8.62004e-19
18.3742 -0.749993 8.62004e-19
18.4338 -0.749993 8.62004e-19
18.4938 -0.749993 8.62004e-19
18.5542 -0.749993 8.62004e-19
18.615 -0.749993 8.62004e-19
18.6762 -0.749993 8.62004e-19
18.7379 -0.749993 8.62004e-19
18.8 -0.749993 8.62004e-19
18.8625 -0.749993 8.62004e-19
18.9255 -0.749993 8.62004e-19
18.9891 -0.749993 8.62004e-19
19.0531 -0.749993 8.62004e-19
19.1177 -0.749993 8.62004e-19
19.1828 -0.749993 8.62004e-19
19.2484 -0.749993 8.62004e-19
19.3147 -0.749993 8.62004e-19
19.3816 -0.749993 8.62004e-19
19.4491 -0.749993 8.62004e-19
19.5173 -0.749993 8.62004e-19
19.5862 -0.749993 8.62004e-19
19.6558 -0.749993 8.62004e-19
19.7262 -0.749993 8.62004e-19
19.7974 -0.749993 8.62004e-19
19.8694 -0.749993 8.62004e-19
19.9423 -0.749993 8.62004e-19
20.0162 -0.749993 8.62004e-19
20.091 -0.749993 8.62004e-19
20.1669 -0.749993 8.62004e-19
20.244 -0.749993 8.62004e-19
20.3222 -0.749993 8.62004e-19
20.4016 -0.749993 8.62004e-19
20.4825 -0.749993 8.62004e-19
20.5648 -0.749993 8.62004e-19
20.6487 -0.749993 8.62004e-19
20.7344 -0.749993 8.62004e-19
20.8219 -0.749993 8.62004e-19
20.9115 -0.749993 8.62004e-19
21.0034 -0.749993 8.62004e-19
21.0979 -0.749993 8.62004e-19
21.1952 -0.749993 8.62004e-19
21.2959 -0.749993 8.62004e-19
21.4004 -0.749993 8.62004e-19
21.5093 -0.749993 8.62004e-19
21.6237 -0.749993 8.62004e-19
21.7448 -0.749993 8.62004e-19
21.8747 -0.749993 8.62004e-19
22.0165 -0.749993 8.62004e-19
22.1768 -0.749993 8.62004e-19
22.3723 -0.749993 8.62004e-19


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.5Lambda0.5Nc1Classic/SigmaRTwoLoop.txt <==
-22.3723 -0.187956 -7.323e-05
-22.1768 -0.188268 -4.77044e-05
-22.0165 -0.18846 -6.84187e-05
-21.8747 -0.188616 -5.25938e-05
-21.7448 -0.188742 -6.77172e-05
-21.6237 -0.188856 -5.5231e-05
-21.5093 -0.18896 -6.77616e-05
-21.4004 -0.189061 -5.71229e-05
-21.2959 -0.189159 -6.80842e-05
-21.1952 -0.189257 -5.86634e-05
-21.0979 -0.189354 -6.85617e-05
-21.0034 -0.189453 -6.00553e-05
-20.9115 -0.189552 -6.92281e-05
-20.8219 -0.18965 -6.15086e-05
-20.7344 -0.189743 -7.02165e-05
-20.6487 -0.189832 -6.32121e-05
-20.5648 -0.189913 -7.15942e-05
-20.4825 -0.189986 -6.51695e-05
-20.4016 -0.190049 -7.32232e-05
-20.3222 -0.190105 -6.72011e-05
-20.244 -0.190154 -7.48998e-05
-20.1669 -0.190197 -6.91727e-05
-20.091 -0.190236 -7.65465e-05
-20.0162 -0.190272 -7.10754e-05
-19.9423 -0.190304 -7.81735e-05
-19.8694 -0.190335 -7.2936e-05
-19.7974 -0.190364 -7.97991e-05
-19.7262 -0.190392 -7.47758e-05
-19.6558 -0.190418 -8.14354e-05
-19.5862 -0.190444 -7.66086e-05
-19.5173 -0.19047 -8.30893e-05
-19.4491 -0.190494 -7.84429e-05
-19.3816 -0.190519 -8.47646e-05
-19.3147 -0.190543 -8.02844e-05
-19.2484 -0.190567 -8.64637e-05
-19.1828 -0.19059 -8.21372e-05
-19.1177 -0.190613 -8.81883e-05
-19.0531 -0.190637 -8.40046e-05
-18.9891 -0.19066 -8.99394e-05
-18.9255 -0.190683 -8.5889e-05
-18.8625 -0.190706 -9.17181e-05
-18.8 -0.190729 -8.77927e-05
-18.7379 -0.190751 -9.35253e-05
-18.6762 -0.190774 -8.97176e-05
-18.615 -0.190797 -9.5362e-05
-18.5542 -0.19082 -9.16653e-05
-18.4938 -0.190843 -9.7229e-05
-18.4338 -0.190866 -9.36377e-05
-18.3742 -0.190889 -9.91271e-05
-18.3149 -0.190912 -9.5636e-05
-18.256 -0.190935 -0.000101057
-18.1975 -0.190958 -9.7662e-05
-18.1393 -0.190981 -0.000103021
-18.0815 -0.191004 -9.97168e-05
-18.0239 -0.191027 -0.000105018
-17.9667 -0.191051 -0.000101802
-17.9098 -0.191074 -0.00010705
-17.8532 -0.191098 -0.000103919
-17.7969 -0.191121 -0.000109118
-17.7408 -0.191145 -0.000106068
-17.6851 -0.191169 -0.000111223
-17.6296 -0.191193 -0.000108252
-17.5744 -0.191217 -0.000113366
-17.5195 -0.191241 -0.000110472
-17.4648 -0.191265 -0.000115548
-17.4104 -0.191289 -0.000112729
-17.3562 -0.191314 -0.00011777
-17.3022 -0.191338 -0.000115023
-17.2485 -0.191363 -0.000120034
-17.195 -0.191388 -0.000117357
-17.1418 -0.191413 -0.00012234
-17.0887 -0.191438 -0.000119733
-17.0359 -0.191463 -0.000124689
-16.9833 -0.191488 -0.00012215
-16.9309 -0.191514 -0.000127084
-16.8787 -0.19154 -0.000124611
-16.8268 -0.191565 -0.000129524
-16.775 -0.191591 -0.000127117
-16.7234 -0.191617 -0.000132012
-16.672 -0.191643 -0.000129669
-16.6208 -0.19167 -0.000134548
-16.5697 -0.191696 -0.000132269
-16.5189 -0.191723 -0.000137135
-16.4682 -0.19175 -0.000134918
-16.4177 -0.191777 -0.000139773
-16.3674 -0.191804 -0.000137619
-16.3172 -0.191831 -0.000142464
-16.2672 -0.191858 -0.000140371
-16.2174 -0.191886 -0.000145209
-16.1677 -0.191914 -0.000143178
-16.1182 -0.191942 -0.000148011
-16.0689 -0.19197 -0.00014604
-16.0197 -0.191998 -0.000150869
-15.9706 -0.192027 -0.000148959
-15.9217 -0.192056 -0.000153787
-15.873 -0.192084 -0.000151938
-15.8243 -0.192113 -0.000156766
-15.7759 -0.192143 -0.000154977
-15.7276 -0.192172 -0.000159807
-15.6794 -0.192202 -0.000158078
-15.6313 -0.192232 -0.000162913
-15.5834 -0.192262 -0.000161244
-15.5356 -0.192292 -0.000166085
-15.488 -0.192322 -0.000164476
-15.4404 -0.192353 -0.000169325
-15.393 -0.192384 -0.000167776
-15.3458 -0.192415 -0.000172634
-15.2986 -0.192446 -0.000171147
-15.2516 -0.192478 -0.000176016
-15.2047 -0.19251 -0.00017459
-15.1579 -0.192541 -0.000179472
-15.1112 -0.192574 -0.000178107
-15.0647 -0.192606 -0.000183005
-15.0182 -0.192639 -0.000181701
-14.9719 -0.192672 -0.000186615
-14.9257 -0.192705 -0.000185375
-14.8796 -0.192738 -0.000190307
-14.8336 -0.192772 -0.000189129
-14.7877 -0.192806 -0.000194082
-14.7419 -0.19284 -0.000192968
-14.6962 -0.192874 -0.000197942
-14.6506 -0.192909 -0.000196892
-14.6052 -0.192944 -0.000201891
-14.5598 -0.192979 -0.000200906
-14.5145 -0.193014 -0.000205931
-14.4693 -0.19305 -0.000205012
-14.4243 -0.193086 -0.000210064
-14.3793 -0.193122 -0.000209212
-14.3344 -0.193158 -0.000214294
-14.2896 -0.193195 -0.00021351
-14.2449 -0.193232 -0.000218623
-14.2003 -0.19327 -0.000217908
-14.1558 -0.193307 -0.000223054
-14.1113 -0.193345 -0.000222409
-14.067 -0.193384 -0.000227591
-14.0227 -0.193422 -0.000227017
-13.9786 -0.193461 -0.000232237
-13.9345 -0.1935 -0.000231736
-13.8905 -0.19354 -0.000236996
-13.8466 -0.193579 -0.000236568
-13.8028 -0.19362 -0.000241869
-13.759 -0.19366 -0.000241517
-13.7153 -0.193701 -0.000246863
-13.6718 -0.193742 -0.000246587
-13.6283 -0.193783 -0.000251979
-13.5848 -0.193825 -0.000251782
-13.5415 -0.193867 -0.000257223
-13.4982 -0.19391 -0.000257105
-13.455 -0.193953 -0.000262598
-13.4119 -0.193996 -0.000262562
-13.3689 -0.194039 -0.000268108
-13.3259 -0.194083 -0.000268156
-13.283 -0.194128 -0.000273758
-13.2402 -0.194172 -0.000273891
-13.1974 -0.194217 -0.000279552
-13.1547 -0.194263 -0.000279773
-13.1121 -0.194309 -0.000285495
-13.0696 -0.194355 -0.000285806
-13.0271 -0.194402 -0.000291593
-12.9847 -0.194449 -0.000291996
-12.9424 -0.194496 -0.00029785
-12.9001 -0.194544 -0.000298347
-12.8579 -0.194592 -0.000304271
-12.8158 -0.194641 -0.000304865
-12.7737 -0.19469 -0.000310862
-12.7317 -0.19474 -0.000311556
-12.6898 -0.19479 -0.000317629
-12.6479 -0.19484 -0.000318426
-12.6061 -0.194891 -0.000324578
-12.5643 -0.194943 -0.00032548
-12.5226 -0.194995 -0.000331716
-12.481 -0.195047 -0.000332725
-12.4394 -0.1951 -0.000339048
-12.3979 -0.195153 -0.000340169
-12.3565 -0.195207 -0.000346581
-12.3151 -0.195261 -0.000347817
-12.2738 -0.195316 -0.000354324
-12.2325 -0.195372 -0.000355677
-12.1913 -0.195428 -0.000362282
-12.1501 -0.195484 -0.000363757
-12.109 -0.195541 -0.000370464
-12.068 -0.195598 -0.000372065
-12.027 -0.195656 -0.000378878
-11.986 -0.195715 -0.000380608
-11.9452 -0.195774 -0.000387532
-11.9043 -0.195834 -0.000389396
-11.8636 -0.195894 -0.000396436
-11.8228 -0.195955 -0.000398437
-11.7822 -0.196017 -0.000405597
-11.7415 -0.196079 -0.000407741
-11.701 -0.196141 -0.000415027
-11.6605 -0.196205 -0.000417318
-11.62 -0.196269 -0.000424734
-11.5796 -0.196333 -0.000427178
-11.5392 -0.196398 -0.00043473
-11.4989 -0.196464 -0.000437332
-11.4587 -0.196531 -0.000445026
-11.4184 -0.196598 -0.00044779
-11.3783 -0.196666 -0.000455632
-11.3381 -0.196735 -0.000458565
-11.2981 -0.196804 -0.000466562
-11.2581 -0.196874 -0.00046967
-11.2181 -0.196945 -0.000477826
-11.1781 -0.197016 -0.000481116
-11.1383 -0.197088 -0.00048944
-11.0984 -0.197161 -0.000492918
-11.0586 -0.197235 -0.000501417
-11.0189 -0.19731 -0.000505089
-10.9792 -0.197385 -0.00051377
-10.9395 -0.197461 -0.000517645
-10.8999 -0.197538 -0.000526516
-10.8603 -0.197616 -0.000530602
-10.8208 -0.197694 -0.000539671
-10.7813 -0.197774 -0.000543975
-10.7418 -0.197854 -0.000553251
-10.7024 -0.197935 -0.000557781
-10.6631 -0.198017 -0.000567273
-10.6238 -0.1981 -0.00057204
-10.5845 -0.198184 -0.000581758
-10.5452 -0.198269 -0.00058677
-10.506 -0.198355 -0.000596723
-10.4669 -0.198442 -0.00060199
-10.4278 -0.198529 -0.000612189
-10.3887 -0.198618 -0.000617723
-10.3496 -0.198708 -0.000628179
-10.3106 -0.198798 -0.00063399
-10.2717 -0.19889 -0.000644714
-10.2328 -0.198983 -0.000650814
-10.1939 -0.199077 -0.00066182
-10.155 -0.199172 -0.00066822
-10.1162 -0.199268 -0.00067952
-10.0774 -0.199365 -0.000686235
-10.0387 -0.199464 -0.000697842
-10 -0.199563 -0.000704884
-9.96134 -0.199664 -0.000716813
-9.92271 -0.199766 -0.000724198
-9.88412 -0.199869 -0.000736464
-9.84557 -0.199973 -0.000744207
-9.80704 -0.200079 -0.000756826
-9.76856 -0.200186 -0.000764943
-9.73011 -0.200294 -0.000777931
-9.69169 -0.200403 -0.000786439
-9.65331 -0.200514 -0.000799815
-9.61496 -0.200626 -0.000808733
-9.57664 -0.20074 -0.000822515
-9.53836 -0.200855 -0.000831861
-9.50011 -0.200971 -0.00084607
-9.46189 -0.201089 -0.000855865
-9.42371 -0.201209 -0.000870521
-9.38556 -0.20133 -0.000880786
-9.34744 -0.201452 -0.000895913
-9.30935 -0.201576 -0.000906672
-9.2713 -0.201702 -0.000922292
-9.23327 -0.201829 -0.000933568
-9.19528 -0.201958 -0.000949707
-9.15732 -0.202089 -0.000961527
-9.11939 -0.202221 -0.000978212
-9.08149 -0.202355 -0.000990603
-9.04362 -0.202491 -0.00100786
-9.00578 -0.202629 -0.00102085
-8.96797 -0.202768 -0.00103872
-8.93019 -0.20291 -0.00105234
-8.89244 -0.203053 -0.00107084
-8.85471 -0.203198 -0.00108513
-8.81702 -0.203345 -0.0011043
-8.77936 -0.203495 -0.00111928
-8.74172 -0.203646 -0.00113916
-8.70412 -0.203799 -0.00115488
-8.66654 -0.203955 -0.00117551
-8.62899 -0.204113 -0.00119201
-8.59146 -0.204273 -0.00121342
-8.55397 -0.204435 -0.00123074
-8.5165 -0.2046 -0.00125299
-8.47906 -0.204767 -0.00127117
-8.44165 -0.204936 -0.0012943
-8.40426 -0.205108 -0.0013134
-8.3669 -0.205282 -0.00133745
-8.32956 -0.205459 -0.00135752
-8.29226 -0.205638 -0.00138256
-8.25497 -0.205821 -0.00140365
-8.21772 -0.206005 -0.00142974
-8.18049 -0.206193 -0.00145191
-8.14328 -0.206384 -0.0014791
-8.1061 -0.206577 -0.00150242
-8.06895 -0.206773 -0.00153078
-8.03182 -0.206972 -0.00155532
-7.99471 -0.207175 -0.00158493
-7.95763 -0.20738 -0.00161076
-7.92058 -0.207589 -0.00164169
-7.88355 -0.207801 -0.00166889
-7.84654 -0.208016 -0.00170123
-7.80955 -0.208235 -0.00172989
-7.77259 -0.208457 -0.00176373
-7.73566 -0.208683 -0.00179394
-7.69874 -0.208913 -0.00182937
-7.66185 -0.209146 -0.00186123
-7.62498 -0.209383 -0.00189836
-7.58814 -0.209624 -0.00193199
-7.55132 -0.209869 -0.00197092
-7.51452 -0.210118 -0.00200643
-7.47774 -0.210371 -0.0020473
-7.44099 -0.210629 -0.00208481
-7.40425 -0.21089 -0.00212775
-7.36754 -0.211157 -0.00216741
-7.33085 -0.211428 -0.00221256
-7.29418 -0.211703 -0.00225452
-7.25754 -0.211984 -0.00230203
-7.22091 -0.212269 -0.00234645
-7.18431 -0.212559 -0.0023965
-7.14772 -0.212855 -0.00244355
-7.11116 -0.213156 -0.00249633
-7.07462 -0.213462 -0.00254622
-7.0381 -0.213774 -0.00260192
-7.00159 -0.214091 -0.00265484
-6.96511 -0.214415 -0.0027137
-6.92865 -0.214744 -0.00276989
-6.89221 -0.215079 -0.00283213
-6.85579 -0.215421 -0.00289185
-6.81938 -0.215769 -0.00295774
-6.783 -0.216124 -0.00302126
-6.74664 -0.216486 -0.00309109
-6.71029 -0.216855 -0.00315872
-6.67397 -0.217231 -0.00323281
-6.63766 -0.217614 -0.00330487
-6.60137 -0.218005 -0.00338358
-6.5651 -0.218403 -0.00346044
-6.52885 -0.21881 -0.00354414
-6.49262 -0.219225 -0.00362621
-6.4564 -0.219648 -0.00371533
-6.42021 -0.22008 -0.00380306
-6.38403 -0.220521 -0.00389806
-6.34786 -0.220971 -0.00399194
-6.31172 -0.22143 -0.00409335
-6.27559 -0.221899 -0.00419392
-6.23949 -0.222379 -0.00430232
-6.20339 -0.222868 -0.00441019
-6.16732 -0.223368 -0.00452621
-6.13126 -0.223879 -0.00464206
-6.09522 -0.224401 -0.00476642
-6.05919 -0.224935 -0.00489099
-6.02319 -0.225481 -0.00502448
-5.9872 -0.226039 -0.00515862
-5.95122 -0.22661 -0.00530212
-5.91526 -0.227193 -0.00544677
-5.87932 -0.22779 -0.00560128
-5.84339 -0.228402 -0.00575748
-5.80748 -0.229027 -0.00592411
-5.77158 -0.229667 -0.00609305
-5.7357 -0.230323 -0.00627305
-5.69984 -0.230994 -0.00645605
-5.66399 -0.231682 -0.00665084
-5.62815 -0.232386 -0.0068494
-5.59233 -0.233108 -0.00706057
-5.55653 -0.233847 -0.00727638
-5.52074 -0.234606 -0.00750573
-5.48497 -0.235383 -0.00774071
-5.4492 -0.23618 -0.00799028
-5.41346 -0.236998 -0.00824662
-5.37773 -0.237837 -0.00851874
-5.34201 -0.238698 -0.00879892
-5.30631 -0.239582 -0.00909624
-5.27062 -0.240489 -0.00940308
-5.23494 -0.24142 -0.00972863
-5.19928 -0.242376 -0.0100654
-5.16363 -0.243359 -0.0104226
-5.128 -0.244368 -0.010793
-5.09237 -0.245406 -0.011186
-5.05677 -0.246472 -0.0115942
-5.02117 -0.247568 -0.0120275
-4.98559 -0.248695 -0.0124786
-4.95002 -0.249855 -0.0129574
-4.91446 -0.251047 -0.0134571
-4.87892 -0.252274 -0.0139876
-4.84339 -0.253536 -0.0145425
-4.80787 -0.254835 -0.0151319
-4.77237 -0.256172 -0.0157496
-4.73687 -0.257549 -0.0164062
-4.70139 -0.258966 -0.0170957
-4.66592 -0.260426 -0.0178291
-4.63046 -0.261929 -0.018601
-4.59502 -0.263476 -0.0194225
-4.55958 -0.26507 -0.0202889
-4.52416 -0.266712 -0.0212119
-4.48875 -0.268402 -0.0221872
-4.45335 -0.270143 -0.0232271
-4.41797 -0.271935 -0.0243282
-4.38259 -0.27378 -0.0255034
-4.34722 -0.275679 -0.02675
-4.31187 -0.277633 -0.028082
-4.27653 -0.279643 -0.0294975
-4.24119 -0.281709 -0.0310115
-4.20587 -0.283831 -0.0326232
-4.17056 -0.286011 -0.0343489
-4.13526 -0.288246 -0.036189
-4.09997 -0.290537 -0.038161
-4.06469 -0.292883 -0.0402669
-4.02942 -0.29528 -0.0425257
-3.99416 -0.297726 -0.0449409
-3.95891 -0.300218 -0.0475332
-3.92367 -0.30275 -0.0503077
-3.88844 -0.305315 -0.0532868
-3.85322 -0.307907 -0.0564773
-3.81801 -0.310515 -0.059903
-3.7828 -0.313127 -0.0635723
-3.74761 -0.315729 -0.0675101
-3.71243 -0.318304 -0.0717254
-3.67726 -0.320832 -0.0762438
-3.64209 -0.32329 -0.0810737
-3.60694 -0.325649 -0.0862397
-3.57179 -0.327879 -0.091748
-3.53665 -0.329943 -0.0976194
-3.50152 -0.3318 -0.103855
-3.4664 -0.333407 -0.110469
-3.43129 -0.334712 -0.117454
-3.39619 -0.335662 -0.12481
-3.36109 -0.3362 -0.132517
-3.32601 -0.336264 -0.140558
-3.29093 -0.335796 -0.148891
-3.25586 -0.334734 -0.15748
-3.2208 -0.333024 -0.166256
-3.18574 -0.330614 -0.175159
-3.1507 -0.327464 -0.184095
-3.11566 -0.323547 -0.192979
-3.08063 -0.318851 -0.201701
-3.0456 -0.313381 -0.210159
-3.01059 -0.307165 -0.218235
-2.97558 -0.30025 -0.225832
-2.94058 -0.292705 -0.232842
-2.90558 -0.284617 -0.239189
-2.87059 -0.276087 -0.244796
-2.83561 -0.26723 -0.249624
-2.80064 -0.258165 -0.253638
-2.76567 -0.249012 -0.256846
-2.73071 -0.239887 -0.259257
-2.69576 -0.230898 -0.26092
-2.66081 -0.222139 -0.261882
-2.62587 -0.213691 -0.262219
-2.59094 -0.205618 -0.262001
-2.55601 -0.197967 -0.261318
-2.52109 -0.190772 -0.260246
-2.48617 -0.184049 -0.258877
-2.45126 -0.177802 -0.257281
-2.41636 -0.172027 -0.255541
-2.38146 -0.166706 -0.253717
-2.34657 -0.161819 -0.251878
-2.31168 -0.157335 -0.250071
-2.2768 -0.153225 -0.248352
-2.24192 -0.149452 -0.246752
-2.20705 -0.14598 -0.245317
-2.17219 -0.14277 -0.244066
-2.13733 -0.139785 -0.243033
-2.10247 -0.136985 -0.242231
-2.06762 -0.134333 -0.241684
-2.03278 -0.131788 -0.241398
-1.99794 -0.129313 -0.24139
-1.9631 -0.126869 -0.24166
-1.92827 -0.124417 -0.24222
-1.89345 -0.121918 -0.243066
-1.85862 -0.119332 -0.244205
-1.82381 -0.116619 -0.245625
-1.78899 -0.113738 -0.24733
-1.75419 -0.110646 -0.249301
-1.71938 -0.107301 -0.251534
-1.68458 -0.103658 -0.254004
-1.64979 -0.099671 -0.256697
-1.61499 -0.0952958 -0.259578
-1.58021 -0.0904864 -0.262621
-1.54542 -0.0851977 -0.265778
-1.51064 -0.0793866 -0.269008
-1.47586 -0.0730129 -0.272247
-1.44109 -0.0660408 -0.275437
-1.40632 -0.0584412 -0.278495
-1.37155 -0.0501934 -0.281347
-1.33679 -0.0412877 -0.283892
-1.30203 -0.0317279 -0.286041
-1.26727 -0.0215335 -0.287682
-1.23251 -0.0107419 -0.288718
-1.19776 0.000590244 -0.28904
-1.16301 0.0123862 -0.288556
-1.12827 0.0245495 -0.287174
-1.09352 0.0369659 -0.284831
-1.05878 0.0495062 -0.281466
-1.02405 0.0620307 -0.277061
-0.989309 0.0743945 -0.271607
-0.954576 0.0864536 -0.265137
-0.919844 0.0980716 -0.257695
-0.885115 0.109125 -0.249368
-0.850388 0.119508 -0.240242
-0.815663 0.129137 -0.230438
-0.78094 0.137953 -0.220071
-0.746219 0.145922 -0.209274
-0.711499 0.15303 -0.198162
-0.676781 0.15929 -0.186862
-0.642065 0.164729 -0.175474
-0.60735 0.169392 -0.1641
-0.572637 0.173333 -0.152815
-0.537925 0.176616 -0.141693
-0.503214 0.179307 -0.130776
-0.468504 0.181476 -0.120112
-0.433796 0.183191 -0.109716
-0.399089 0.184518 -0.0996113
-0.364382 0.185519 -0.0897925
-0.329676 0.186251 -0.0802632
-0.294972 0.186766 -0.0710038
-0.260267 0.187111 -0.062005
-0.225564 0.187327 -0.0532368
-0.190861 0.187449 -0.0446817
-0.156158 0.187506 -0.0363033
-0.121456 0.187524 -0.0280792
-0.0867541 0.18752 -0.0199695
-0.0520524 0.18751 -0.011949
-0.0173508 0.187503 -0.00397593
0.0173508 0.187503 0.00397593
0.0520524 0.18751 0.011949
0.0867541 0.18752 0.0199695
0.121456 0.187524 0.0280792
0.156158 0.187506 0.0363033
0.190861 0.187449 0.0446817
0.225564 0.187327 0.0532368
0.260267 0.187111 0.062005
0.294972 0.186766 0.0710038
0.329676 0.186251 0.0802632
0.364382 0.185519 0.0897925
0.399089 0.184518 0.0996113
0.433796 0.183191 0.109716
0.468504 0.181476 0.120112
0.503214 0.179307 0.130776
0.537925 0.176616 0.141693
0.572637 0.173333 0.152815
0.60735 0.169392 0.1641
0.642065 0.164729 0.175474
0.676781 0.15929 0.186862
0.711499 0.15303 0.198162
0.746219 0.145922 0.209274
0.78094 0.137953 0.220071
0.815663 0.129137 0.230438
0.850388 0.119508 0.240242
0.885115 0.109125 0.249368
0.919844 0.0980716 0.257695
0.954576 0.0864536 0.265137
0.989309 0.0743945 0.271607
1.02405 0.0620307 0.277061
1.05878 0.0495062 0.281466
1.09352 0.0369659 0.284831
1.12827 0.0245495 0.287174
1.16301 0.0123862 0.288556
1.19776 0.000590244 0.28904
1.23251 -0.0107419 0.288718
1.26727 -0.0215335 0.287682
1.30203 -0.0317279 0.286041
1.33679 -0.0412877 0.283892
1.37155 -0.0501934 0.281347
1.40632 -0.0584412 0.278495
1.44109 -0.0660408 0.275437
1.47586 -0.0730129 0.272247
1.51064 -0.0793866 0.269008
1.54542 -0.0851977 0.265778
1.58021 -0.0904864 0.262621
1.61499 -0.0952958 0.259578
1.64979 -0.099671 0.256697
1.68458 -0.103658 0.254004
1.71938 -0.107301 0.251534
1.75419 -0.110646 0.249301
1.78899 -0.113738 0.24733
1.82381 -0.116619 0.245625
1.85862 -0.119332 0.244205
1.89345 -0.121918 0.243066
1.92827 -0.124417 0.24222
1.9631 -0.126869 0.24166
1.99794 -0.129313 0.24139
2.03278 -0.131788 0.241398
2.06762 -0.134333 0.241684
2.10247 -0.136985 0.242231
2.13733 -0.139785 0.243033
2.17219 -0.14277 0.244066
2.20705 -0.14598 0.245317
2.24192 -0.149452 0.246752
2.2768 -0.153225 0.248352
2.31168 -0.157335 0.250071
2.34657 -0.161819 0.251878
2.38146 -0.166706 0.253717
2.41636 -0.172027 0.255541
2.45126 -0.177802 0.257281
2.48617 -0.184049 0.258877
2.52109 -0.190772 0.260246
2.55601 -0.197967 0.261318
2.59094 -0.205618 0.262001
2.62587 -0.213691 0.262219
2.66081 -0.222139 0.261882
2.69576 -0.230898 0.26092
2.73071 -0.239887 0.259257
2.76567 -0.249012 0.256846
2.80064 -0.258165 0.253638
2.83561 -0.26723 0.249624
2.87059 -0.276087 0.244796
2.90558 -0.284617 0.239189
2.94058 -0.292705 0.232842
2.97558 -0.30025 0.225832
3.01059 -0.307165 0.218235
3.0456 -0.313381 0.210159
3.08063 -0.318851 0.201701
3.11566 -0.323547 0.192979
3.1507 -0.327464 0.184095
3.18574 -0.330614 0.175159
3.2208 -0.333024 0.166256
3.25586 -0.334734 0.15748
3.29093 -0.335796 0.148891
3.32601 -0.336264 0.140558
3.36109 -0.3362 0.132517
3.39619 -0.335662 0.12481
3.43129 -0.334712 0.117454
3.4664 -0.333407 0.110469
3.50152 -0.3318 0.103855
3.53665 -0.329943 0.0976194
3.57179 -0.327879 0.091748
3.60694 -0.325649 0.0862397
3.64209 -0.32329 0.0810737
3.67726 -0.320832 0.0762438
3.71243 -0.318304 0.0717254
3.74761 -0.315729 0.0675101
3.7828 -0.313127 0.0635723
3.81801 -0.310515 0.059903
3.85322 -0.307907 0.0564773
3.88844 -0.305315 0.0532868
3.92367 -0.30275 0.0503077
3.95891 -0.300218 0.0475332
3.99416 -0.297726 0.0449409
4.02942 -0.29528 0.0425257
4.06469 -0.292883 0.0402669
4.09997 -0.290537 0.038161
4.13526 -0.288246 0.036189
4.17056 -0.286011 0.0343489
4.20587 -0.283831 0.0326232
4.24119 -0.281709 0.0310115
4.27653 -0.279643 0.0294975
4.31187 -0.277633 0.028082
4.34722 -0.275679 0.02675
4.38259 -0.27378 0.0255034
4.41797 -0.271935 0.0243282
4.45335 -0.270143 0.0232271
4.48875 -0.268402 0.0221872
4.52416 -0.266712 0.0212119
4.55958 -0.26507 0.0202889
4.59502 -0.263476 0.0194225
4.63046 -0.261929 0.018601
4.66592 -0.260426 0.0178291
4.70139 -0.258966 0.0170957
4.73687 -0.257549 0.0164062
4.77237 -0.256172 0.0157496
4.80787 -0.254835 0.0151319
4.84339 -0.253536 0.0145425
4.87892 -0.252274 0.0139876
4.91446 -0.251047 0.0134571
4.95002 -0.249855 0.0129574
4.98559 -0.248695 0.0124786
5.02117 -0.247568 0.0120275
5.05677 -0.246472 0.0115942
5.09237 -0.245406 0.011186
5.128 -0.244368 0.010793
5.16363 -0.243359 0.0104226
5.19928 -0.242376 0.0100654
5.23494 -0.24142 0.00972863
5.27062 -0.240489 0.00940308
5.30631 -0.239582 0.00909624
5.34201 -0.238698 0.00879892
5.37773 -0.237837 0.00851874
5.41346 -0.236998 0.00824662
5.4492 -0.23618 0.00799028
5.48497 -0.235383 0.00774071
5.52074 -0.234606 0.00750573
5.55653 -0.233847 0.00727638
5.59233 -0.233108 0.00706057
5.62815 -0.232386 0.0068494
5.66399 -0.231682 0.00665084
5.69984 -0.230994 0.00645605
5.7357 -0.230323 0.00627305
5.77158 -0.229667 0.00609305
5.80748 -0.229027 0.00592411
5.84339 -0.228402 0.00575748
5.87932 -0.22779 0.00560128
5.91526 -0.227193 0.00544677
5.95122 -0.22661 0.00530212
5.9872 -0.226039 0.00515862
6.02319 -0.225481 0.00502448
6.05919 -0.224935 0.00489099
6.09522 -0.224401 0.00476642
6.13126 -0.223879 0.00464206
6.16732 -0.223368 0.00452621
6.20339 -0.222868 0.00441019
6.23949 -0.222379 0.00430232
6.27559 -0.221899 0.00419392
6.31172 -0.22143 0.00409335
6.34786 -0.220971 0.00399194
6.38403 -0.220521 0.00389806
6.42021 -0.22008 0.00380306
6.4564 -0.219648 0.00371533
6.49262 -0.219225 0.00362621
6.52885 -0.21881 0.00354414
6.5651 -0.218403 0.00346044
6.60137 -0.218005 0.00338358
6.63766 -0.217614 0.00330487
6.67397 -0.217231 0.00323281
6.71029 -0.216855 0.00315872
6.74664 -0.216486 0.00309109
6.783 -0.216124 0.00302126
6.81938 -0.215769 0.00295774
6.85579 -0.215421 0.00289185
6.89221 -0.215079 0.00283213
6.92865 -0.214744 0.00276989
6.96511 -0.214415 0.0027137
7.00159 -0.214091 0.00265484
7.0381 -0.213774 0.00260192
7.07462 -0.213462 0.00254622
7.11116 -0.213156 0.00249633
7.14772 -0.212855 0.00244355
7.18431 -0.212559 0.0023965
7.22091 -0.212269 0.00234645
7.25754 -0.211984 0.00230203
7.29418 -0.211703 0.00225452
7.33085 -0.211428 0.00221256
7.36754 -0.211157 0.00216741
7.40425 -0.21089 0.00212775
7.44099 -0.210629 0.00208481
7.47774 -0.210371 0.0020473
7.51452 -0.210118 0.00200643
7.55132 -0.209869 0.00197092
7.58814 -0.209624 0.00193199
7.62498 -0.209383 0.00189836
7.66185 -0.209146 0.00186123
7.69874 -0.208913 0.00182937
7.73566 -0.208683 0.00179394
7.77259 -0.208457 0.00176373
7.80955 -0.208235 0.00172989
7.84654 -0.208016 0.00170123
7.88355 -0.207801 0.00166889
7.92058 -0.207589 0.00164169
7.95763 -0.20738 0.00161076
7.99471 -0.207175 0.00158493
8.03182 -0.206972 0.00155532
8.06895 -0.206773 0.00153078
8.1061 -0.206577 0.00150242
8.14328 -0.206384 0.0014791
8.18049 -0.206193 0.00145191
8.21772 -0.206005 0.00142974
8.25497 -0.205821 0.00140365
8.29226 -0.205638 0.00138256
8.32956 -0.205459 0.00135752
8.3669 -0.205282 0.00133745
8.40426 -0.205108 0.0013134
8.44165 -0.204936 0.0012943
8.47906 -0.204767 0.00127117
8.5165 -0.2046 0.00125299
8.55397 -0.204435 0.00123074
8.59146 -0.204273 0.00121342
8.62899 -0.204113 0.00119201
8.66654 -0.203955 0.00117551
8.70412 -0.203799 0.00115488
8.74172 -0.203646 0.00113916
8.77936 -0.203495 0.00111928
8.81702 -0.203345 0.0011043
8.85471 -0.203198 0.00108513
8.89244 -0.203053 0.00107084
8.93019 -0.20291 0.00105234
8.96797 -0.202768 0.00103872
9.00578 -0.202629 0.00102085
9.04362 -0.202491 0.00100786
9.08149 -0.202355 0.000990603
9.11939 -0.202221 0.000978212
9.15732 -0.202089 0.000961527
9.19528 -0.201958 0.000949707
9.23327 -0.201829 0.000933568
9.2713 -0.201702 0.000922292
9.30935 -0.201576 0.000906672
9.34744 -0.201452 0.000895913
9.38556 -0.20133 0.000880786
9.42371 -0.201209 0.000870521
9.46189 -0.201089 0.000855865
9.50011 -0.200971 0.00084607
9.53836 -0.200855 0.000831861
9.57664 -0.20074 0.000822515
9.61496 -0.200626 0.000808733
9.65331 -0.200514 0.000799815
9.69169 -0.200403 0.000786439
9.73011 -0.200294 0.000777931
9.76856 -0.200186 0.000764943
9.80704 -0.200079 0.000756826
9.84557 -0.199973 0.000744207
9.88412 -0.199869 0.000736464
9.92271 -0.199766 0.000724198
9.96134 -0.199664 0.000716813
10 -0.199563 0.000704884
10.0387 -0.199464 0.000697842
10.0774 -0.199365 0.000686235
10.1162 -0.199268 0.00067952
10.155 -0.199172 0.00066822
10.1939 -0.199077 0.00066182
10.2328 -0.198983 0.000650814
10.2717 -0.19889 0.000644714
10.3106 -0.198798 0.00063399
10.3496 -0.198708 0.000628179
10.3887 -0.198618 0.000617723
10.4278 -0.198529 0.000612189
10.4669 -0.198442 0.00060199
10.506 -0.198355 0.000596723
10.5452 -0.198269 0.00058677
10.5845 -0.198184 0.000581758
10.6238 -0.1981 0.00057204
10.6631 -0.198017 0.000567273
10.7024 -0.197935 0.000557781
10.7418 -0.197854 0.000553251
10.7813 -0.197774 0.000543975
10.8208 -0.197694 0.000539671
10.8603 -0.197616 0.000530602
10.8999 -0.197538 0.000526516
10.9395 -0.197461 0.000517645
10.9792 -0.197385 0.00051377
11.0189 -0.19731 0.000505089
11.0586 -0.197235 0.000501417
11.0984 -0.197161 0.000492918
11.1383 -0.197088 0.00048944
11.1781 -0.197016 0.000481116
11.2181 -0.196945 0.000477826
11.2581 -0.196874 0.00046967
11.2981 -0.196804 0.000466562
11.3381 -0.196735 0.000458565
11.3783 -0.196666 0.000455632
11.4184 -0.196598 0.00044779
11.4587 -0.196531 0.000445026
11.4989 -0.196464 0.000437332
11.5392 -0.196398 0.00043473
11.5796 -0.196333 0.000427178
11.62 -0.196269 0.000424734
11.6605 -0.196205 0.000417318
11.701 -0.196141 0.000415027
11.7415 -0.196079 0.000407741
11.7822 -0.196017 0.000405597
11.8228 -0.195955 0.000398437
11.8636 -0.195894 0.000396436
11.9043 -0.195834 0.000389396
11.9452 -0.195774 0.000387532
11.986 -0.195715 0.000380608
12.027 -0.195656 0.000378878
12.068 -0.195598 0.000372065
12.109 -0.195541 0.000370464
12.1501 -0.195484 0.000363757
12.1913 -0.195428 0.000362282
12.2325 -0.195372 0.000355677
12.2738 -0.195316 0.000354324
12.3151 -0.195261 0.000347817
12.3565 -0.195207 0.000346581
12.3979 -0.195153 0.000340169
12.4394 -0.1951 0.000339048
12.481 -0.195047 0.000332725
12.5226 -0.194995 0.000331716
12.5643 -0.194943 0.00032548
12.6061 -0.194891 0.000324578
12.6479 -0.19484 0.000318426
12.6898 -0.19479 0.000317629
12.7317 -0.19474 0.000311556
12.7737 -0.19469 0.000310862
12.8158 -0.194641 0.000304865
12.8579 -0.194592 0.000304271
12.9001 -0.194544 0.000298347
12.9424 -0.194496 0.00029785
12.9847 -0.194449 0.000291996
13.0271 -0.194402 0.000291593
13.0696 -0.194355 0.000285806
13.1121 -0.194309 0.000285495
13.1547 -0.194263 0.000279773
13.1974 -0.194217 0.000279552
13.2402 -0.194172 0.000273891
13.283 -0.194128 0.000273758
13.3259 -0.194083 0.000268156
13.3689 -0.194039 0.000268108
13.4119 -0.193996 0.000262562
13.455 -0.193953 0.000262598
13.4982 -0.19391 0.000257105
13.5415 -0.193867 0.000257223
13.5848 -0.193825 0.000251782
13.6283 -0.193783 0.000251979
13.6718 -0.193742 0.000246587
13.7153 -0.193701 0.000246863
13.759 -0.19366 0.000241517
13.8028 -0.19362 0.000241869
13.8466 -0.193579 0.000236568
13.8905 -0.19354 0.000236996
13.9345 -0.1935 0.000231736
13.9786 -0.193461 0.000232237
14.0227 -0.193422 0.000227017
14.067 -0.193384 0.000227591
14.1113 -0.193345 0.000222409
14.1558 -0.193307 0.000223054
14.2003 -0.19327 0.000217908
14.2449 -0.193232 0.000218623
14.2896 -0.193195 0.00021351
14.3344 -0.193158 0.000214294
14.3793 -0.193122 0.000209212
14.4243 -0.193086 0.000210064
14.4693 -0.19305 0.000205012
14.5145 -0.193014 0.000205931
14.5598 -0.192979 0.000200906
14.6052 -0.192944 0.000201891
14.6506 -0.192909 0.000196892
14.6962 -0.192874 0.000197942
14.7419 -0.19284 0.000192968
14.7877 -0.192806 0.000194082
14.8336 -0.192772 0.000189129
14.8796 -0.192738 0.000190307
14.9257 -0.192705 0.000185375
14.9719 -0.192672 0.000186615
15.0182 -0.192639 0.000181701
15.0647 -0.192606 0.000183005
15.1112 -0.192574 0.000178107
15.1579 -0.192541 0.000179472
15.2047 -0.19251 0.00017459
15.2516 -0.192478 0.000176016
15.2986 -0.192446 0.000171147
15.3458 -0.192415 0.000172634
15.393 -0.192384 0.000167776
15.4404 -0.192353 0.000169325
15.488 -0.192322 0.000164476
15.5356 -0.192292 0.000166085
15.5834 -0.192262 0.000161244
15.6313 -0.192232 0.000162913
15.6794 -0.192202 0.000158078
15.7276 -0.192172 0.000159807
15.7759 -0.192143 0.000154977
15.8243 -0.192113 0.000156766
15.873 -0.192084 0.000151938
15.9217 -0.192056 0.000153787
15.9706 -0.192027 0.000148959
16.0197 -0.191998 0.000150869
16.0689 -0.19197 0.00014604
16.1182 -0.191942 0.000148011
16.1677 -0.191914 0.000143178
16.2174 -0.191886 0.000145209
16.2672 -0.191858 0.000140371
16.3172 -0.191831 0.000142464
16.3674 -0.191804 0.000137619
16.4177 -0.191777 0.000139773
16.4682 -0.19175 0.000134918
16.5189 -0.191723 0.000137135
16.5697 -0.191696 0.000132269
16.6208 -0.19167 0.000134548
16.672 -0.191643 0.000129669
16.7234 -0.191617 0.000132012
16.775 -0.191591 0.000127117
16.8268 -0.191565 0.000129524
16.8787 -0.19154 0.000124611
16.9309 -0.191514 0.000127084
16.9833 -0.191488 0.00012215
17.0359 -0.191463 0.000124689
17.0887 -0.191438 0.000119733
17.1418 -0.191413 0.00012234
17.195 -0.191388 0.000117357
17.2485 -0.191363 0.000120034
17.3022 -0.191338 0.000115023
17.3562 -0.191314 0.00011777
17.4104 -0.191289 0.000112729
17.4648 -0.191265 0.000115548
17.5195 -0.191241 0.000110472
17.5744 -0.191217 0.000113366
17.6296 -0.191193 0.000108252
17.6851 -0.191169 0.000111223
17.7408 -0.191145 0.000106068
17.7969 -0.191121 0.000109118
17.8532 -0.191098 0.000103919
17.9098 -0.191074 0.00010705
17.9667 -0.191051 0.000101802
18.0239 -0.191027 0.000105018
18.0815 -0.191004 9.97168e-05
18.1393 -0.190981 0.000103021
18.1975 -0.190958 9.7662e-05
18.256 -0.190935 0.000101057
18.3149 -0.190912 9.5636e-05
18.3742 -0.190889 9.91271e-05
18.4338 -0.190866 9.36377e-05
18.4938 -0.190843 9.7229e-05
18.5542 -0.19082 9.16653e-05
18.615 -0.190797 9.5362e-05
18.6762 -0.190774 8.97176e-05
18.7379 -0.190751 9.35253e-05
18.8 -0.190729 8.77927e-05
18.8625 -0.190706 9.17181e-05
18.9255 -0.190683 8.5889e-05
18.9891 -0.19066 8.99394e-05
19.0531 -0.190637 8.40046e-05
19.1177 -0.190613 8.81883e-05
19.1828 -0.19059 8.21372e-05
19.2484 -0.190567 8.64637e-05
19.3147 -0.190543 8.02844e-05
19.3816 -0.190519 8.47646e-05
19.4491 -0.190494 7.84429e-05
19.5173 -0.19047 8.30893e-05
19.5862 -0.190444 7.66086e-05
19.6558 -0.190418 8.14354e-05
19.7262 -0.190392 7.47758e-05
19.7974 -0.190364 7.97991e-05
19.8694 -0.190335 7.2936e-05
19.9423 -0.190304 7.81735e-05
20.0162 -0.190272 7.10754e-05
20.091 -0.190236 7.65465e-05
20.1669 -0.190197 6.91727e-05
20.244 -0.190154 7.48998e-05
20.3222 -0.190105 6.72011e-05
20.4016 -0.190049 7.32232e-05
20.4825 -0.189986 6.51695e-05
20.5648 -0.189913 7.15942e-05
20.6487 -0.189832 6.32121e-05
20.7344 -0.189743 7.02165e-05
20.8219 -0.18965 6.15086e-05
20.9115 -0.189552 6.92281e-05
21.0034 -0.189453 6.00553e-05
21.0979 -0.189354 6.85617e-05
21.1952 -0.189257 5.86634e-05
21.2959 -0.189159 6.80842e-05
21.4004 -0.189061 5.71229e-05
21.5093 -0.18896 6.77616e-05
21.6237 -0.188856 5.5231e-05
21.7448 -0.188742 6.77172e-05
21.8747 -0.188616 5.25938e-05
22.0165 -0.18846 6.84187e-05
22.1768 -0.188268 4.77044e-05
22.3723 -0.187956 7.323e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.5Lambda0.5Nc1Classic/iFpOneLoop.txt <==
-22.3723 -2.90097e-23 1.20532e-05
-22.1768 -3.18386e-23 1.24853e-05
-22.0165 -9.79151e-24 1.28541e-05
-21.8747 1.20074e-24 1.3192e-05
-21.7448 1.37424e-23 1.3511e-05
-21.6237 -1.39253e-23 1.38173e-05
-21.5093 1.0504e-23 1.41146e-05
-21.4004 -7.76138e-24 1.44054e-05
-21.2959 2.51798e-23 1.46912e-05
-21.1952 5.32098e-23 1.49733e-05
-21.0979 -3.92003e-23 1.52526e-05
-21.0034 8.85135e-24 1.55299e-05
-20.9115 -2.10824e-23 1.58057e-05
-20.8219 4.17993e-24 1.60806e-05
-20.7344 3.00681e-23 1.63549e-05
-20.6487 -1.89104e-23 1.66289e-05
-20.5648 2.29323e-23 1.6903e-05
-20.4825 -8.16962e-24 1.71775e-05
-20.4016 -1.64354e-23 1.74525e-05
-20.3222 -2.3656e-23 1.77282e-05
-20.244 -2.45519e-23 1.80048e-05
-20.1669 -4.42433e-23 1.82826e-05
-20.091 -1.60672e-23 1.85615e-05
-20.0162 1.52945e-23 1.88419e-05
-19.9423 -3.4631e-23 1.91237e-05
-19.8694 5.26581e-23 1.94072e-05
-19.7974 7.45909e-24 1.96924e-05
-19.7262 2.23321e-23 1.99794e-05
-19.6558 -4.02385e-23 2.02683e-05
-19.5862 1.61223e-23 2.05593e-05
-19.5173 -2.91865e-23 2.08523e-05
-19.4491 4.41897e-23 2.11476e-05
-19.3816 1.94907e-24 2.14451e-05
-19.3147 -2.10769e-23 2.1745e-05
-19.2484 2.71787e-24 2.20473e-05
-19.1828 4.87312e-23 2.23522e-05
-19.1177 1.08433e-23 2.26596e-05
-19.0531 -6.68798e-24 2.29697e-05
-18.9891 7.9588e-23 2.32825e-05
-18.9255 2.45736e-23 2.35981e-05
-18.8625 -4.67572e-24 2.39165e-05
-18.8 -5.82123e-23 2.42379e-05
-18.7379 -4.83717e-23 2.45623e-05
-18.6762 -7.99983e-23 2.48898e-05
-18.615 -3.40648e-24 2.52204e-05
-18.5542 -1.19341e-22 2.55542e-05
-18.4938 1.71718e-23 2.58912e-05
-18.4338 1.1919e-22 2.62316e-05
-18.3742 -1.21622e-22 2.65754e-05
-18.3149 -9.13285e-24 2.69226e-05
-18.256 -8.3899e-23 2.72734e-05
-18.1975 1.17045e-23 2.76277e-05
-18.1393 -6.06652e-23 2.79857e-05
-18.0815 -4.96758e-23 2.83475e-05
-18.0239 -1.0573e-22 2.8713e-05
-17.9667 6.15767e-23 2.90824e-05
-17.9098 5.64461e-24 2.94556e-05
-17.8532 -1.1003e-22 2.98329e-05
-17.7969 -2.81925e-23 3.02143e-05
-17.7408 5.35261e-23 3.05998e-05
-17.6851 2.60548e-23 3.09894e-05
-17.6296 8.53218e-23 3.13834e-05
-17.5744 -5.21593e-23 3.17817e-05
-17.5195 1.92142e-24 3.21843e-05
-17.4648 5.84482e-23 3.25915e-05
-17.4104 -5.96884e-23 3.30032e-05
-17.3562 9.93548e-24 3.34196e-05
-17.3022 -4.16439e-23 3.38406e-05
-17.2485 -2.73989e-23 3.42664e-05
-17.195 2.0194e-22 3.46971e-05
-17.1418 -1.95891e-22 3.51327e-05
-17.0887 1.01008e-22 3.55734e-05
-17.0359 -1.38345e-23 3.60191e-05
-16.9833 5.67406e-23 3.64699e-05
-16.9309 5.83719e-23 3.69261e-05
-16.8787 6.83398e-23 3.73875e-05
-16.8268 7.03006e-23 3.78544e-05
-16.775 -1.39267e-22 3.83268e-05
-16.7234 -1.10557e-22 3.88048e-05
-16.672 -8.0352e-23 3.92884e-05
-16.6208 7.74742e-23 3.97778e-05
-16.5697 -3.24059e-23 4.02731e-05
-16.5189 1.93463e-23 4.07743e-05
-16.4682 -1.74769e-22 4.12815e-05
-16.4177 -3.07147e-23 4.17949e-05
-16.3674 -5.11524e-24 4.23145e-05
-16.3172 2.96126e-23 4.28404e-05
-16.2672 3.27621e-23 4.33727e-05
-16.2174 2.13724e-23 4.39116e-05
-16.1677 8.51842e-24 4.4457e-05
-16.1182 -4.9834e-23 4.50093e-05
-16.0689 1.19076e-22 4.55683e-05
-16.0197 1.22562e-23 4.61343e-05
-15.9706 -6.08965e-23 4.67073e-05
-15.9217 -1.2905e-22 4.72875e-05
-15.873 1.46257e-23 4.78749e-05
-15.8243 1.8029e-22 4.84697e-05
-15.7759 -2.40672e-23 4.9072e-05
-15.7276 -4.9461e-23 4.9682e-05
-15.6794 -3.86842e-23 5.02996e-05
-15.6313 1.37997e-22 5.09252e-05
-15.5834 1.20843e-22 5.15586e-05
-15.5356 -1.38261e-22 5.22002e-05
-15.488 -4.71694e-23 5.28501e-05
-15.4404 5.86419e-23 5.35083e-05
-15.393 1.16298e-22 5.41749e-05
-15.3458 -2.61793e-24 5.48502e-05
-15.2986 9.96153e-23 5.55343e-05
-15.2516 5.24292e-23 5.62273e-05
-15.2047 -1.03611e-23 5.69293e-05
-15.1579 5.12655e-24 5.76405e-05
-15.1112 2.26038e-23 5.8361e-05
-15.0647 -2.17538e-23 5.9091e-05
-15.0182 -4.38977e-23 5.98307e-05
-14.9719 -5.91065e-23 6.05801e-05
-14.9257 7.09384e-23 6.13395e-05
-14.8796 -7.68846e-23 6.2109e-05
-14.8336 -1.22129e-22 6.28888e-05
-14.7877 -8.32409e-23 6.3679e-05
-14.7419 8.70706e-23 6.44798e-05
-14.6962 2.36638e-22 6.52913e-05
-14.6506 1.10755e-22 6.61138e-05
-14.6052 2.09509e-22 6.69475e-05
-14.5598 -2.04471e-23 6.77925e-05
-14.5145 -5.03535e-22 6.86489e-05
-14.4693 -1.04099e-22 6.9517e-05
-14.4243 3.29999e-22 7.0397e-05
-14.3793 -2.76361e-22 7.12891e-05
-14.3344 -4.83656e-22 7.21935e-05
-14.2896 -1.63319e-23 7.31103e-05
-14.2449 -9.89446e-23 7.40398e-05
-14.2003 1.48794e-22 7.49822e-05
-14.1558 1.17684e-22 7.59376e-05
-14.1113 1.19716e-22 7.69064e-05
-14.067 -2.37983e-23 7.78888e-05
-14.0227 -1.43938e-23 7.88849e-05
-13.9786 -2.58144e-22 7.9895e-05
-13.9345 4.34712e-22 8.09194e-05
-13.8905 -2.41224e-22 8.19582e-05
-13.8466 3.73883e-22 8.30117e-05
-13.8028 -1.39637e-22 8.40802e-05
-13.759 1.50101e-22 8.5164e-05
-13.7153 -4.36048e-22 8.62632e-05
-13.6718 2.34142e-22 8.73781e-05
-13.6283 -1.47997e-22 8.85091e-05
-13.5848 -3.63641e-22 8.96564e-05
-13.5415 -3.43851e-23 9.08202e-05
-13.4982 -1.2944e-22 9.20009e-05
-13.455 1.05084e-22 9.31988e-05
-13.4119 5.72622e-22 9.44141e-05
-13.3689 -5.23889e-22 9.56471e-05
-13.3259 -2.75886e-22 9.68982e-05
-13.283 -1.66915e-22 9.81676e-05
-13.2402 2.60147e-23 9.94558e-05
-13.1974 -3.10553e-22 0.000100763
-13.1547 -1.46647e-22 0.000102089
-13.1121 -2.09497e-22 0.000103436
-13.0696 -5.2075e-22 0.000104802
-13.0271 1.90299e-22 0.000106189
-12.9847 4.66417e-22 0.000107596
-12.9424 -9.0407e-22 0.000109025
-12.9001 3.20113e-22 0.000110475
-12.8579 3.91591e-22 0.000111947
-12.8158 -2.74759e-22 0.000113441
-12.7737 6.88677e-22 0.000114958
-12.7317 -7.28037e-22 0.000116498
-12.6898 -8.2354e-23 0.000118062
-12.6479 -1.33847e-22 0.000119649
-12.6061 -2.12682e-22 0.000121261
-12.5643 -8.32304e-22 0.000122898
-12.5226 -3.77468e-22 0.00012456
-12.481 -2.65466e-22 0.000126248
-12.4394 -3.45546e-22 0.000127962
-12.3979 -3.62195e-22 0.000129702
-12.3565 3.85848e-22 0.00013147
-12.3151 -3.97805e-22 0.000133266
-12.2738 -4.7568e-22 0.00013509
-12.2325 -1.85429e-22 0.000136942
-12.1913 6.7932e-22 0.000138824
-12.1501 -8.05147e-23 0.000140736
-12.109 1.95097e-22 0.000142678
-12.068 3.3551e-22 0.000144651
-12.027 5.77957e-22 0.000146656
-11.986 4.19716e-22 0.000148693
-11.9452 1.03306e-21 0.000150762
-11.9043 1.43535e-22 0.000152866
-11.8636 -2.56611e-22 0.000155003
-11.8228 4.99441e-22 0.000157175
-11.7822 1.47222e-22 0.000159382
-11.7415 9.90814e-22 0.000161625
-11.701 7.97642e-23 0.000163905
-11.6605 6.29641e-22 0.000166223
-11.62 1.37412e-21 0.000168579
-11.5796 8.76053e-22 0.000170973
-11.5392 1.66379e-22 0.000173408
-11.4989 -4.70443e-22 0.000175883
-11.4587 3.50308e-22 0.000178399
-11.4184 -6.35028e-22 0.000180958
-11.3783 -4.33508e-22 0.000183559
-11.3381 4.63324e-22 0.000186205
-11.2981 3.23199e-22 0.000188895
-11.2581 -6.55996e-22 0.000191631
-11.2181 -3.37163e-23 0.000194413
-11.1781 -1.16495e-21 0.000197243
-11.1383 1.58206e-21 0.000200121
-11.0984 8.12418e-23 0.000203049
-11.0586 -1.30519e-21 0.000206027
-11.0189 -2.55686e-22 0.000209056
-10.9792 -2.87832e-22 0.000212139
-10.9395 -5.13295e-22 0.000215274
-10.8999 -1.26556e-21 0.000218465
-10.8603 1.03331e-21 0.000221712
-10.8208 -7.16793e-22 0.000225015
-10.7813 -5.70051e-22 0.000228377
-10.7418 -1.102e-21 0.000231798
-10.7024 -1.36537e-21 0.00023528
-10.6631 5.70117e-22 0.000238824
-10.6238 -1.91988e-23 0.000242432
-10.5845 1.48943e-21 0.000246104
-10.5452 3.23172e-22 0.000249842
-10.506 -9.63929e-22 0.000253648
-10.4669 -1.59776e-21 0.000257523
-10.4278 -5.79755e-22 0.000261468
-10.3887 7.28815e-22 0.000265485
-10.3496 -6.40079e-22 0.000269575
-10.3106 -5.69236e-22 0.000273741
-10.2717 1.14969e-21 0.000277984
-10.2328 -9.42165e-22 0.000282304
-10.1939 -9.50276e-22 0.000286706
-10.155 1.42541e-23 0.000291189
-10.1162 -2.0013e-21 0.000295756
-10.0774 2.00665e-21 0.000300408
-10.0387 1.39183e-21 0.000305149
-10 4.14277e-22 0.000309978
-9.96134 -1.54303e-21 0.0003149
-9.92271 1.31236e-21 0.000319915
-9.88412 2.39294e-21 0.000325026
-9.84557 -2.17822e-21 0.000330235
-9.80704 2.73533e-21 0.000335544
-9.76856 1.78876e-21 0.000340955
-9.73011 -1.26044e-21 0.000346472
-9.69169 1.25325e-21 0.000352095
-9.65331 1.72532e-21 0.000357829
-9.61496 1.91416e-21 0.000363675
-9.57664 5.5825e-23 0.000369636
-9.53836 4.27692e-23 0.000375714
-9.50011 7.53625e-22 0.000381914
-9.46189 1.08043e-21 0.000388236
-9.42371 -2.37611e-21 0.000394685
-9.38556 2.16218e-21 0.000401263
-9.34744 -1.53897e-21 0.000407973
-9.30935 -3.03178e-22 0.00041482
-9.2713 -2.90695e-21 0.000421805
-9.23327 -4.50302e-21 0.000428932
-9.19528 2.65509e-21 0.000436205
-9.15732 1.02376e-21 0.000443627
-9.11939 4.45131e-22 0.000451202
-9.08149 -2.53027e-21 0.000458934
-9.04362 1.08282e-21 0.000466826
-9.00578 2.44951e-22 0.000474884
-8.96797 -1.5631e-21 0.000483109
-8.93019 -2.07094e-21 0.000491508
-8.89244 2.06191e-21 0.000500084
-8.85471 2.87935e-22 0.000508842
-8.81702 2.06816e-21 0.000517786
-8.77936 -8.39081e-23 0.000526922
-8.74172 -2.43867e-21 0.000536253
-8.70412 2.81991e-21 0.000545786
-8.66654 -4.59306e-21 0.000555524
-8.62899 4.56894e-21 0.000565475
-8.59146 -3.67979e-21 0.000575643
-8.55397 2.35183e-21 0.000586033
-8.5165 -2.40223e-21 0.000596652
-8.47906 1.23261e-21 0.000607506
-8.44165 2.32594e-21 0.000618601
-8.40426 3.07487e-21 0.000629944
-8.3669 3.67584e-21 0.00064154
-8.32956 2.87169e-21 0.000653398
-8.29226 -4.04157e-21 0.000665523
-8.25497 -3.83385e-21 0.000677923
-8.21772 -2.67779e-21 0.000690606
-8.18049 -2.13169e-22 0.00070358
-8.14328 2.7891e-21 0.000716851
-8.1061 1.60782e-21 0.00073043
-8.06895 3.28178e-23 0.000744323
-8.03182 1.46257e-21 0.000758541
-7.99471 -5.92671e-21 0.000773092
-7.95763 4.61107e-21 0.000787985
-7.92058 -1.97121e-21 0.00080323
-7.88355 -2.18141e-21 0.000818837
-7.84654 3.42716e-21 0.000834816
-7.80955 6.74932e-24 0.000851179
-7.77259 -5.46104e-21 0.000867936
-7.73566 6.1336e-21 0.000885099
-7.69874 2.36904e-21 0.000902679
-7.66185 8.6292e-21 0.000920688
-7.62498 -8.96523e-21 0.00093914
-7.58814 -7.38766e-21 0.000958047
-7.55132 3.73079e-21 0.000977423
-7.51452 7.06406e-21 0.000997282
-7.47774 -1.16082e-20 0.00101764
-7.44099 -2.90517e-21 0.00103851
-7.40425 2.28815e-21 0.0010599
-7.36754 4.41283e-23 0.00108184
-7.33085 2.68992e-21 0.00110435
-7.29418 -9.53119e-22 0.00112743
-7.25754 -3.26394e-21 0.0011511
-7.22091 6.93925e-21 0.00117539
-7.18431 2.29674e-21 0.00120031
-7.14772 -4.96312e-21 0.00122589
-7.11116 1.39841e-20 0.00125214
-7.07462 6.42093e-21 0.00127909
-7.0381 -3.11019e-21 0.00130675
-7.00159 -4.62696e-21 0.00133516
-6.96511 5.84654e-21 0.00136433
-6.92865 1.08528e-20 0.00139429
-6.89221 1.04918e-20 0.00142506
-6.85579 -1.45535e-20 0.00145668
-6.81938 6.29286e-21 0.00148917
-6.783 7.46937e-21 0.00152256
-6.74664 -9.83828e-22 0.00155687
-6.71029 1.82131e-21 0.00159215
-6.67397 -1.84924e-20 0.00162842
-6.63766 1.25849e-20 0.00166572
-6.60137 -3.26412e-21 0.00170408
-6.5651 -1.54682e-20 0.00174353
-6.52885 -1.48467e-20 0.00178413
-6.49262 -1.7839e-20 0.0018259
-6.4564 -2.23706e-21 0.00186888
-6.42021 -1.35789e-21 0.00191313
-6.38403 -4.54448e-21 0.00195868
-6.34786 5.73802e-22 0.00200559
-6.31172 5.68162e-21 0.00205389
-6.27559 8.57655e-21 0.00210365
-6.23949 -5.22425e-21 0.0021549
-6.20339 7.29706e-21 0.00220772
-6.16732 -1.89096e-20 0.00226215
-6.13126 1.96769e-20 0.00231826
-6.09522 2.43986e-21 0.00237611
-6.05919 1.83874e-20 0.00243576
-6.02319 6.80526e-21 0.00249728
-5.9872 -5.14425e-22 0.00256075
-5.95122 1.84369e-20 0.00262623
-5.91526 -3.53492e-21 0.0026938
-5.87932 -1.0411e-21 0.00276356
-5.84339 -1.28046e-20 0.00283557
-5.80748 -9.53571e-21 0.00290994
-5.77158 -1.9068e-20 0.00298675
-5.7357 1.42489e-21 0.0030661
-5.69984 -1.23779e-20 0.0031481
-5.66399 -1.07891e-20 0.00323284
-5.62815 4.21872e-21 0.00332045
-5.59233 2.32588e-20 0.00341104
-5.55653 -1.45296e-20 0.00350473
-5.52074 1.761e-20 0.00360165
-5.48497 -1.70173e-20 0.00370194
-5.4492 2.51088e-21 0.00380575
-5.41346 3.23801e-20 0.00391321
-5.37773 9.88819e-21 0.00402449
-5.34201 -1.71488e-20 0.00413975
-5.30631 4.88662e-20 0.00425917
-5.27062 -4.27381e-21 0.00438292
-5.23494 -3.43722e-20 0.00451121
-5.19928 -1.53525e-20 0.00464423
-5.16363 3.96001e-20 0.00478219
-5.128 4.74462e-20 0.00492532
-5.09237 1.85971e-20 0.00507386
-5.05677 5.12413e-20 0.00522805
-5.02117 -1.10865e-20 0.00538816
-4.98559 -9.09114e-22 0.00555446
-4.95002 4.76713e-21 0.00572725
-4.91446 6.96375e-21 0.00590684
-4.87892 -9.1083e-20 0.00609354
-4.84339 2.48638e-20 0.00628772
-4.80787 -1.00652e-20 0.00648972
-4.77237 -3.55027e-20 0.00669995
-4.73687 4.48931e-20 0.0069188
-4.70139 7.43429e-20 0.00714671
-4.66592 -6.23516e-21 0.00738414
-4.63046 -5.47539e-21 0.00763157
-4.59502 -7.03838e-20 0.00788953
-4.55958 -6.33784e-20 0.00815855
-4.52416 7.41904e-20 0.00843923
-4.48875 1.23813e-22 0.00873218
-4.45335 6.82359e-20 0.00903806
-4.41797 1.00567e-19 0.00935756
-4.38259 -9.62591e-21 0.00969143
-4.34722 9.35501e-20 0.0100405
-4.31187 -2.28353e-19 0.0104055
-4.27653 9.32906e-20 0.0107875
-4.24119 2.99349e-20 0.0111873
-4.20587 -1.7093e-20 0.0116061
-4.17056 -1.547e-19 0.0120448
-4.13526 2.92817e-20 0.0125048
-4.09997 9.23052e-20 0.0129871
-4.06469 -1.38678e-19 0.0134933
-4.02942 1.00525e-19 0.0140246
-3.99416 -4.88436e-20 0.0145828
-3.95891 3.53711e-19 0.0151694
-3.92367 -8.40954e-20 0.0157862
-3.88844 1.13332e-19 0.0164351
-3.85322 2.07787e-21 0.0171183
-3.81801 2.2213e-19 0.0178379
-3.7828 3.2741e-19 0.0185964
-3.74761 3.42357e-19 0.0193963
-3.71243 -5.19381e-19 0.0202405
-3.67726 1.89418e-19 0.0211318
-3.64209 -2.83591e-19 0.0220738
-3.60694 -4.93403e-19 0.0230698
-3.57179 -6.24736e-19 0.0241237
-3.53665 -4.83271e-19 0.0252398
-3.50152 2.33806e-19 0.0264225
-3.4664 3.99895e-19 0.0276768
-3.43129 2.56323e-19 0.0290081
-3.39619 -1.34504e-19 0.0304222
-3.36109 9.62831e-19 0.0319255
-3.32601 4.56144e-19 0.0335251
-3.29093 5.49088e-19 0.0352286
-3.25586 -9.75604e-20 0.0370445
-3.2208 -1.51072e-18 0.0389819
-3.18574 -7.49531e-19 0.041051
-3.1507 7.39557e-19 0.043263
-3.11566 -8.99305e-19 0.0456302
-3.08063 -3.25505e-19 0.0481663
-3.0456 1.76482e-18 0.0508862
-3.01059 6.16623e-19 0.0538067
-2.97558 -1.65806e-20 0.0569463
-2.94058 3.29754e-19 0.0603255
-2.90558 6.37754e-19 0.0639674
-2.87059 1.07249e-18 0.0678976
-2.83561 -1.03665e-18 0.0721446
-2.80064 -1.68888e-19 0.0767408
-2.76567 -1.20359e-18 0.081722
-2.73071 -5.78058e-21 0.0871291
-2.69576 4.40095e-19 0.0930078
-2.66081 2.2398e-18 0.0994101
-2.62587 -1.88416e-18 0.106395
-2.59094 -4.97485e-18 0.114029
-2.55601 -5.08857e-18 0.122388
-2.52109 -3.42939e-19 0.131561
-2.48617 1.57709e-18 0.141647
-2.45126 1.29119e-20 0.152761
-2.41636 1.61541e-18 0.165036
-2.38146 -5.9069e-18 0.178627
-2.34657 -2.06743e-18 0.193711
-2.31168 -9.82497e-20 0.210499
-2.2768 4.10701e-18 0.229235
-2.24192 1.11123e-17 0.250205
-2.20705 -4.81315e-18 0.273749
-2.17219 -4.0586e-18 0.30027
-2.13733 6.46724e-18 0.330246
-2.10247 2.50835e-18 0.36425
-2.06762 1.25852e-17 0.40297
-2.03278 -6.41867e-18 0.447236
-1.99794 -7.94392e-20 0.498056
-1.9631 -8.37878e-18 0.556657
-1.92827 2.4863e-17 0.624543
-1.89345 2.58998e-17 0.703559
-1.85862 4.84849e-18 0.795986
-1.82381 -2.42342e-17 0.904643
-1.78899 3.4678e-17 1.03302
-1.75419 -7.3656e-18 1.18545
-1.71938 -7.44949e-17 1.36725
-1.68458 5.56805e-17 1.58494
-1.64979 1.5817e-17 1.84633
-1.61499 -3.22714e-17 2.16048
-1.58021 3.82166e-17 2.53731
-1.54542 -1.66325e-17 2.98641
-1.51064 2.6684e-18 3.51463
-1.47586 -2.44943e-17 4.12157
-1.44109 6.46951e-18 4.79275
-1.40632 -1.15647e-16 5.49152
-1.37155 -7.9031e-17 6.15396
-1.33679 -4.55628e-18 6.69464
-1.30203 5.21389e-17 7.02885
-1.26727 -1.87612e-16 7.10505
-1.23251 -2.3566e-16 6.92699
-1.19776 -6.86041e-17 6.54866
-1.16301 4.95473e-17 6.04753
-1.12827 -1.44658e-16 5.49672
-1.09352 2.42214e-16 4.94981
-1.05878 1.25236e-16 4.43879
-1.02405 -9.13294e-18 3.97866
-0.989309 5.79755e-17 3.57345
-0.954576 1.21022e-17 3.22112
-0.919844 1.13694e-16 2.91679
-0.885115 4.82865e-17 2.65462
-0.850388 -1.23686e-16 2.4288
-0.815663 2.65807e-17 2.23402
-0.78094 1.92258e-18 2.06561
-0.746219 -2.3003e-17 1.91961
-0.711499 6.71448e-17 1.79265
-0.676781 5.8844e-17 1.68193
-0.642065 5.08586e-17 1.5851
-0.60735 -6.81738e-18 1.50022
-0.572637 4.63259e-18 1.42566
-0.537925 -1.73595e-17 1.36006
-0.503214 2.98268e-17 1.3023
-0.468504 1.73468e-17 1.25141
-0.433796 -6.0356e-19 1.20661
-0.399089 8.32571e-18 1.16722
-0.364382 5.56039e-18 1.13268
-0.329676 2.58143e-18 1.10251
-0.294972 -2.89477e-18 1.07632
-0.260267 -5.84061e-18 1.05377
-0.225564 -3.82797e-18 1.03459
-0.190861 5.68525e-18 1.01853
-0.156158 -3.84473e-18 1.00542
-0.121456 1.20065e-18 0.995107
-0.0867541 -7.77838e-20 0.987468
-0.0520524 9.31811e-19 0.982422
-0.0173508 -5.72946e-19 0.979913
0.0173508 5.50265e-20 0.979913
0.0520524 -5.74553e-19 0.982422
0.0867541 -2.71581e-19 0.987468
0.121456 -1.91434e-18 0.995107
0.156158 6.08619e-18 1.00542
0.190861 1.69666e-18 1.01853
0.225564 4.65179e-18 1.03459
0.260267 1.01783e-18 1.05377
0.294972 -6.64903e-18 1.07632
0.329676 -7.23919e-18 1.10251
0.364382 1.2742e-17 1.13268
0.399089 -2.89242e-18 1.16722
0.433796 -4.13584e-18 1.20661
0.468504 -4.30947e-18 1.25141
0.503214 -1.86454e-17 1.3023
0.537925 -4.45762e-18 1.36006
0.572637 -2.00538e-17 1.42566
0.60735 2.46346e-17 1.50022
0.642065 -7.49214e-18 1.5851
0.676781 -4.91559e-17 1.68193
0.711499 -3.51866e-17 1.79265
0.746219 -1.83352e-17 1.91961
0.78094 -5.80773e-17 2.06561
0.815663 -8.79864e-18 2.23402
0.850388 3.77131e-17 2.4288
0.885115 1.38074e-16 2.65462
0.919844 -3.19529e-17 2.91679
0.954576 1.18742e-16 3.22112
0.989309 -8.80597e-17 3.57345
1.02405 4.03858e-18 3.97866
1.05878 1.30348e-16 4.43879
1.09352 2.79196e-16 4.94981
1.12827 1.28365e-16 5.49672
1.16301 2.3409e-16 6.04753
1.19776 1.73082e-17 6.54866
1.23251 9.33527e-17 6.92699
1.26727 -1.10895e-16 7.10505
1.30203 -1.60309e-17 7.02885
1.33679 -3.83688e-17 6.69464
1.37155 -1.56452e-16 6.15396
1.40632 -4.48029e-17 5.49152
1.44109 7.11904e-17 4.79275
1.47586 3.94394e-17 4.12157
1.51064 1.34629e-16 3.51463
1.54542 6.28401e-17 2.98641
1.58021 1.54247e-16 2.53731
1.61499 6.07165e-17 2.16048
1.64979 -4.60536e-18 1.84633
1.68458 1.42287e-17 1.58494
1.71938 -3.7783e-17 1.36725
1.75419 -1.11216e-17 1.18545
1.78899 1.96975e-18 1.03302
1.82381 -2.32966e-17 0.904643
1.85862 -2.46643e-17 0.795986
1.89345 1.04111e-18 0.703559
1.92827 1.09238e-17 0.624543
1.9631 -1.27075e-17 0.556657
1.99794 -1.26487e-17 0.498056
2.03278 1.59579e-17 0.447236
2.06762 8.39334e-18 0.40297
2.10247 -1.85247e-18 0.36425
2.13733 5.6311e-18 0.330246
2.17219 1.03279e-17 0.30027
2.20705 8.79389e-18 0.273749
2.24192 -2.74359e-18 0.250205
2.2768 1.50621e-17 0.229235
2.31168 4.85248e-18 0.210499
2.34657 -1.9238e-18 0.193711
2.38146 8.86301e-19 0.178627
2.41636 3.7291e-18 0.165036
2.45126 1.1428e-18 0.152761
2.48617 -4.12696e-18 0.141647
2.52109 1.28799e-18 0.131561
2.55601 -2.08132e-18 0.122388
2.59094 1.35803e-19 0.114029
2.62587 2.63471e-18 0.106395
2.66081 -5.30905e-19 0.0994101
2.69576 7.1857e-19 0.0930078
2.73071 2.55377e-18 0.0871291
2.76567 5.51407e-19 0.081722
2.80064 -2.32124e-19 0.0767408
2.83561 -1.3004e-18 0.0721446
2.87059 5.03396e-20 0.0678976
2.90558 1.36725e-18 0.0639674
2.94058 9.89605e-19 0.0603255
2.97558 1.46303e-18 0.0569463
3.01059 -7.09761e-19 0.0538067
3.0456 6.42831e-19 0.0508862
3.08063 -1.50464e-18 0.0481663
3.11566 -2.95604e-19 0.0456302
3.1507 -1.56318e-18 0.043263
3.18574 -1.29857e-18 0.041051
3.2208 6.77832e-19 0.0389819
3.25586 -2.92705e-19 0.0370445
3.29093 -6.37258e-20 0.0352286
3.32601 4.7988e-20 0.0335251
3.36109 -9.58929e-20 0.0319255
3.39619 4.44157e-19 0.0304222
3.43129 -8.20866e-19 0.0290081
3.4664 6.20086e-19 0.0276768
3.50152 -5.48067e-20 0.0264225
3.53665 -7.86314e-20 0.0252398
3.57179 2.39028e-19 0.0241237
3.60694 -5.17636e-19 0.0230698
3.64209 4.49121e-20 0.0220738
3.67726 -4.36988e-19 0.0211318
3.71243 -1.02765e-19 0.0202405
3.74761 1.52423e-19 0.0193963
3.7828 1.62525e-19 0.0185964
3.81801 -1.913e-19 0.0178379
3.85322 3.07218e-19 0.0171183
3.88844 -2.70647e-20 0.0164351
3.92367 -8.40987e-20 0.0157862
3.95891 1.305e-19 0.0151694
3.99416 3.14651e-20 0.0145828
4.02942 -1.60552e-19 0.0140246
4.06469 6.27868e-20 0.0134933
4.09997 1.7296e-19 0.0129871
4.13526 2.44802e-19 0.0125048
4.17056 5.19592e-20 0.0120448
4.20587 -6.17854e-20 0.0116061
4.24119 9.16967e-20 0.0111873
4.27653 -9.98784e-20 0.0107875
4.31187 -1.44645e-19 0.0104055
4.34722 -1.45282e-19 0.0100405
4.38259 2.32129e-20 0.00969143
4.41797 7.91365e-20 0.00935756
4.45335 -4.0253e-20 0.00903806
4.48875 -1.96973e-20 0.00873218
4.52416 4.57856e-20 0.00843923
4.55958 -1.0515e-20 0.00815855
4.59502 5.82866e-20 0.00788953
4.63046 7.91288e-20 0.00763157
4.66592 -9.25703e-20 0.00738414
4.70139 -5.7605e-20 0.00714671
4.73687 -1.4691e-21 0.0069188
4.77237 -7.75308e-20 0.00669995
4.80787 -5.24811e-20 0.00648972
4.84339 5.05036e-20 0.00628772
4.87892 6.41185e-23 0.00609354
4.91446 1.9704e-20 0.00590684
4.95002 1.32652e-20 0.00572725
4.98559 3.15112e-21 0.00555446
5.02117 7.54302e-21 0.00538816
5.05677 3.90979e-20 0.00522805
5.09237 5.07764e-20 0.00507386
5.128 4.29124e-20 0.00492532
5.16363 -1.33754e-20 0.00478219
5.19928 2.51388e-20 0.00464423
5.23494 1.53214e-20 0.00451121
5.27062 3.15202e-20 0.00438292
5.30631 4.95096e-20 0.00425917
5.34201 1.33e-21 0.00413975
5.37773 -9.8367e-21 0.00402449
5.41346 1.82889e-20 0.00391321
5.4492 6.8154e-21 0.00380575
5.48497 -3.82615e-20 0.00370194
5.52074 -2.25673e-20 0.00360165
5.55653 3.24402e-20 0.00350473
5.59233 -4.1917e-20 0.00341104
5.62815 2.49617e-20 0.00332045
5.66399 -6.72205e-21 0.00323284
5.69984 -3.15873e-20 0.0031481
5.7357 4.8766e-20 0.0030661
5.77158 3.40884e-20 0.00298675
5.80748 -4.07157e-20 0.00290994
5.84339 -2.21431e-20 0.00283557
5.87932 -3.33304e-20 0.00276356
5.91526 3.34598e-20 0.0026938
5.95122 2.13229e-21 0.00262623
5.9872 2.51615e-20 0.00256075
6.02319 -1.68282e-20 0.00249728
6.05919 -1.246e-22 0.00243576
6.09522 1.60871e-20 0.00237611
6.13126 3.18572e-21 0.00231826
6.16732 -2.52652e-21 0.00226215
6.20339 -9.04212e-21 0.00220772
6.23949 2.52011e-20 0.0021549
6.27559 -2.84485e-20 0.00210365
6.31172 1.10976e-20 0.00205389
6.34786 4.11813e-21 0.00200559
6.38403 7.85347e-21 0.00195868
6.42021 -1.91293e-20 0.00191313
6.4564 1.4524e-20 0.00186888
6.49262 -8.17152e-21 0.0018259
6.52885 -2.35009e-20 0.00178413
6.5651 -2.10092e-20 0.00174353
6.60137 -1.16956e-20 0.00170408
6.63766 -1.33414e-20 0.00166572
6.67397 -5.42734e-21 0.00162842
6.71029 2.67739e-21 0.00159215
6.74664 5.3999e-21 0.00155687
6.783 -9.92354e-21 0.00152256
6.81938 -7.9561e-21 0.00148917
6.85579 1.24246e-20 0.00145668
6.89221 5.48473e-21 0.00142506
6.92865 -1.53496e-21 0.00139429
6.96511 2.30303e-21 0.00136433
7.00159 1.41069e-20 0.00133516
7.0381 2.58212e-21 0.00130675
7.07462 -9.26002e-21 0.00127909
7.11116 -3.77793e-21 0.00125214
7.14772 -7.88766e-21 0.00122589
7.18431 2.30792e-21 0.00120031
7.22091 -3.06711e-21 0.00117539
7.25754 -2.33535e-21 0.0011511
7.29418 5.98257e-21 0.00112743
7.33085 -1.63386e-20 0.00110435
7.36754 3.20208e-21 0.00108184
7.40425 4.01718e-21 0.0010599
7.44099 -6.13326e-21 0.00103851
7.47774 -5.63529e-21 0.00101764
7.51452 2.00007e-21 0.000997282
7.55132 4.95655e-21 0.000977423
7.58814 2.19694e-21 0.000958047
7.62498 -2.98496e-21 0.00093914
7.66185 1.96558e-21 0.000920688
7.69874 -1.28834e-21 0.000902679
7.73566 4.33579e-21 0.000885099
7.77259 1.77884e-21 0.000867936
7.80955 5.25321e-22 0.000851179
7.84654 5.1996e-21 0.000834816
7.88355 7.19258e-21 0.000818837
7.92058 -2.89614e-21 0.00080323
7.95763 -7.73249e-21 0.000787985
7.99471 -7.97185e-22 0.000773092
8.03182 1.35958e-21 0.000758541
8.06895 -1.03364e-21 0.000744323
8.1061 4.89209e-21 0.00073043
8.14328 -1.39536e-21 0.000716851
8.18049 -8.05866e-22 0.00070358
8.21772 -2.41243e-21 0.000690606
8.25497 1.66714e-21 0.000677923
8.29226 -7.88155e-22 0.000665523
8.32956 -9.71494e-22 0.000653398
8.3669 5.39894e-21 0.00064154
8.40426 1.2498e-21 0.000629944
8.44165 1.13165e-22 0.000618601
8.47906 1.6995e-22 0.000607506
8.5165 4.95215e-21 0.000596652
8.55397 -7.1127e-22 0.000586033
8.59146 -4.18097e-21 0.000575643
8.62899 -7.88283e-24 0.000565475
8.66654 1.91782e-21 0.000555524
8.70412 -3.05891e-21 0.000545786
8.74172 2.23983e-22 0.000536253
8.77936 -2.27764e-21 0.000526922
8.81702 -3.57088e-22 0.000517786
8.85471 1.6145e-21 0.000508842
8.89244 -2.92995e-21 0.000500084
8.93019 2.52416e-21 0.000491508
8.96797 -1.36778e-21 0.000483109
9.00578 2.3566e-21 0.000474884
9.04362 -9.71201e-22 0.000466826
9.08149 2.80554e-21 0.000458934
9.11939 9.27666e-22 0.000451202
9.15732 1.65105e-21 0.000443627
9.19528 1.58554e-21 0.000436205
9.23327 -2.18429e-21 0.000428932
9.2713 1.38834e-21 0.000421805
9.30935 3.27194e-22 0.00041482
9.34744 -1.19164e-21 0.000407973
9.38556 2.96559e-21 0.000401263
9.42371 1.46225e-22 0.000394685
9.46189 3.03274e-21 0.000388236
9.50011 3.02418e-22 0.000381914
9.53836 8.83306e-22 0.000375714
9.57664 -2.15584e-21 0.000369636
9.61496 -3.40886e-21 0.000363675
9.65331 9.44259e-23 0.000357829
9.69169 6.48892e-22 0.000352095
9.73011 9.31874e-22 0.000346472
9.76856 2.53598e-21 0.000340955
9.80704 -7.37027e-22 0.000335544
9.84557 -1.0068e-21 0.000330235
9.88412 -5.18482e-22 0.000325026
9.92271 1.83974e-21 0.000319915
9.96134 -4.9157e-22 0.0003149
10 -1.72196e-21 0.000309978
10.0387 -6.00259e-22 0.000305149
10.0774 5.26864e-22 0.000300408
10.1162 5.64369e-22 0.000295756
10.155 6.14251e-22 0.000291189
10.1939 1.47367e-22 0.000286706
10.2328 1.11722e-21 0.000282304
10.2717 8.20269e-22 0.000277984
10.3106 6.52471e-22 0.000273741
10.3496 1.51537e-21 0.000269575
10.3887 -9.42115e-22 0.000265485
10.4278 5.43564e-22 0.000261468
10.4669 8.36056e-23 0.000257523
10.506 -3.83535e-22 0.000253648
10.5452 -3.25451e-22 0.000249842
10.5845 -8.08242e-22 0.000246104
10.6238 -6.64185e-23 0.000242432
10.6631 -4.20053e-22 0.000238824
10.7024 -5.65671e-22 0.00023528
10.7418 -1.55179e-22 0.000231798
10.7813 7.19389e-22 0.000228377
10.8208 1.33698e-22 0.000225015
10.8603 -4.10985e-22 0.000221712
10.8999 1.15967e-21 0.000218465
10.9395 -5.50908e-22 0.000215274
10.9792 1.41876e-22 0.000212139
11.0189 -8.07568e-22 0.000209056
11.0586 8.05088e-22 0.000206027
11.0984 4.63453e-22 0.000203049
11.1383 1.03903e-21 0.000200121
11.1781 7.73949e-22 0.000197243
11.2181 2.25867e-22 0.000194413
11.2581 8.68698e-22 0.000191631
11.2981 -5.06831e-22 0.000188895
11.3381 2.26762e-22 0.000186205
11.3783 2.2099e-22 0.000183559
11.4184 -7.31977e-23 0.000180958
11.4587 1.18355e-22 0.000178399
11.4989 -1.16463e-22 0.000175883
11.5392 8.52429e-23 0.000173408
11.5796 -5.19562e-22 0.000170973
11.62 1.9332e-22 0.000168579
11.6605 9.84419e-22 0.000166223
11.701 7.18993e-22 0.000163905
11.7415 -4.50909e-22 0.000161625
11.7822 5.07423e-22 0.000159382
11.8228 2.20597e-22 0.000157175
11.8636 -1.74994e-22 0.000155003
11.9043 3.13358e-22 0.000152866
11.9452 2.52831e-22 0.000150762
11.986 -2.60299e-22 0.000148693
12.027 8.86939e-23 0.000146656
12.068 -7.78526e-22 0.000144651
12.109 -5.77528e-23 0.000142678
12.1501 -5.59294e-22 0.000140736
12.1913 5.26527e-22 0.000138824
12.2325 -4.82284e-22 0.000136942
12.2738 6.55754e-22 0.00013509
12.3151 3.02824e-22 0.000133266
12.3565 -2.6381e-22 0.00013147
12.3979 -6.40354e-22 0.000129702
12.4394 8.67967e-23 0.000127962
12.481 6.59363e-22 0.000126248
12.5226 7.2014e-22 0.00012456
12.5643 -4.57494e-22 0.000122898
12.6061 -6.60147e-22 0.000121261
12.6479 -5.62113e-22 0.000119649
12.6898 3.56415e-22 0.000118062
12.7317 2.40228e-23 0.000116498
12.7737 5.86653e-22 0.000114958
12.8158 -1.40615e-22 0.000113441
12.8579 1.22732e-22 0.000111947
12.9001 9.77427e-23 0.000110475
12.9424 8.81563e-23 0.000109025
12.9847 -5.87814e-22 0.000107596
13.0271 3.68607e-22 0.000106189
13.0696 2.71313e-22 0.000104802
13.1121 -3.52403e-22 0.000103436
13.1547 2.97423e-22 0.000102089
13.1974 -1.84138e-23 0.000100763
13.2402 -5.29497e-23 9.94558e-05
13.283 -1.82777e-22 9.81676e-05
13.3259 -3.67491e-23 9.68982e-05
13.3689 -2.16699e-22 9.56471e-05
13.4119 -4.59923e-22 9.44141e-05
13.455 3.55313e-22 9.31988e-05
13.4982 8.80553e-23 9.20009e-05
13.5415 -3.10243e-22 9.08202e-05
13.5848 -4.28095e-22 8.96564e-05
13.6283 -6.21686e-22 8.85091e-05
13.6718 2.00063e-22 8.73781e-05
13.7153 3.1283e-22 8.62632e-05
13.759 -2.42843e-22 8.5164e-05
13.8028 -3.8759e-22 8.40802e-05
13.8466 -1.59587e-22 8.30117e-05
13.8905 5.87484e-23 8.19582e-05
13.9345 -8.59187e-23 8.09194e-05
13.9786 3.18495e-22 7.9895e-05
14.0227 1.21071e-22 7.88849e-05
14.067 -2.88288e-22 7.78888e-05
14.1113 -2.81993e-22 7.69064e-05
14.1558 -1.93788e-23 7.59376e-05
14.2003 6.19095e-23 7.49822e-05
14.2449 -2.72027e-22 7.40398e-05
14.2896 -1.02718e-22 7.31103e-05
14.3344 1.05507e-22 7.21935e-05
14.3793 1.22416e-22 7.12891e-05
14.4243 -2.62166e-23 7.0397e-05
14.4693 -8.40915e-23 6.9517e-05
14.5145 -4.13111e-22 6.86489e-05
14.5598 1.82673e-22 6.77925e-05
14.6052 2.46605e-22 6.69475e-05
14.6506 2.52645e-22 6.61138e-05
14.6962 -1.53563e-23 6.52913e-05
14.7419 1.00822e-22 6.44798e-05
14.7877 -1.0508e-22 6.3679e-05
14.8336 2.72061e-22 6.28888e-05
14.8796 1.20599e-22 6.2109e-05
14.9257 -1.59536e-22 6.13395e-05
14.9719 3.20113e-23 6.05801e-05
15.0182 1.03124e-22 5.98307e-05
15.0647 7.38212e-23 5.9091e-05
15.1112 2.34071e-22 5.8361e-05
15.1579 -4.75118e-23 5.76405e-05
15.2047 1.27722e-22 5.69293e-05
15.2516 2.35567e-22 5.62273e-05
15.2986 1.94162e-23 5.55343e-05
15.3458 5.75965e-23 5.48502e-05
15.393 9.8898e-23 5.41749e-05
15.4404 1.16135e-22 5.35083e-05
15.488 -1.79008e-22 5.28501e-05
15.5356 -1.15528e-22 5.22002e-05
15.5834 1.40452e-22 5.15586e-05
15.6313 -9.49807e-23 5.09252e-05
15.6794 -2.25187e-23 5.02996e-05
15.7276 4.58775e-23 4.9682e-05
15.7759 8.70946e-23 4.9072e-05
15.8243 1.64317e-22 4.84697e-05
15.873 -2.87035e-23 4.78749e-05
15.9217 -1.01878e-22 4.72875e-05
15.9706 2.61932e-23 4.67073e-05
16.0197 -1.8685e-23 4.61343e-05
16.0689 1.30255e-22 4.55683e-05
16.1182 4.81409e-25 4.50093e-05
16.1677 1.36538e-22 4.4457e-05
16.2174 1.06842e-22 4.39116e-05
16.2672 -9.45794e-23 4.33727e-05
16.3172 -6.95902e-23 4.28404e-05
16.3674 2.07567e-22 4.23145e-05
16.4177 -1.76972e-22 4.17949e-05
16.4682 -7.70996e-23 4.12815e-05
16.5189 8.60564e-23 4.07743e-05
16.5697 2.11414e-23 4.02731e-05
16.6208 -1.73503e-23 3.97778e-05
16.672 -2.56579e-23 3.92884e-05
16.7234 -8.00218e-23 3.88048e-05
16.775 -1.57827e-22 3.83268e-05
16.8268 -5.47407e-23 3.78544e-05
16.8787 1.24323e-23 3.73875e-05
16.9309 3.7109e-24 3.69261e-05
16.9833 -3.77774e-24 3.64699e-05
17.0359 -2.61432e-23 3.60191e-05
17.0887 -5.45807e-23 3.55734e-05
17.1418 -5.0662e-23 3.51327e-05
17.195 5.98058e-23 3.46971e-05
17.2485 -2.41125e-22 3.42664e-05
17.3022 -8.90445e-23 3.38406e-05
17.3562 -1.14038e-22 3.34196e-05
17.4104 -1.68721e-23 3.30032e-05
17.4648 -1.64419e-22 3.25915e-05
17.5195 3.57586e-23 3.21843e-05
17.5744 6.17737e-23 3.17817e-05
17.6296 -2.90039e-23 3.13834e-05
17.6851 3.53807e-23 3.09894e-05
17.7408 -1.73188e-23 3.05998e-05
17.7969 -1.2086e-22 3.02143e-05
17.8532 -2.21583e-23 2.98329e-05
17.9098 8.5211e-23 2.94556e-05
17.9667 -1.43793e-24 2.90824e-05
18.0239 7.49229e-23 2.8713e-05
18.0815 1.456e-23 2.83475e-05
18.1393 -6.21337e-23 2.79857e-05
18.1975 6.92153e-23 2.76277e-05
18.256 9.9753e-23 2.72734e-05
18.3149 -1.24618e-22 2.69226e-05
18.3742 2.62371e-23 2.65754e-05
18.4338 3.42666e-23 2.62316e-05
18.4938 6.08947e-24 2.58912e-05
18.5542 -4.19664e-23 2.55542e-05
18.615 -3.03398e-23 2.52204e-05
18.6762 3.99985e-23 2.48898e-05
18.7379 5.04335e-23 2.45623e-05
18.8 -7.51997e-23 2.42379e-05
18.8625 -1.79257e-23 2.39165e-05
18.9255 1.10988e-23 2.35981e-05
18.9891 -8.80873e-23 2.32825e-05
19.0531 2.17511e-23 2.29697e-05
19.1177 4.22458e-23 2.26596e-05
19.1828 9.51085e-24 2.23522e-05
19.2484 -3.42496e-23 2.20473e-05
19.3147 -1.21748e-22 2.1745e-05
19.3816 1.57945e-24 2.14451e-05
19.4491 -5.69969e-24 2.11476e-05
19.5173 1.95958e-24 2.08523e-05
19.5862 2.52076e-23 2.05593e-05
19.6558 7.86683e-23 2.02683e-05
19.7262 -9.8143e-24 1.99794e-05
19.7974 -6.59364e-25 1.96924e-05
19.8694 5.93449e-23 1.94072e-05
19.9423 -6.79198e-23 1.91237e-05
20.0162 -2.4009e-24 1.88419e-05
20.091 -2.07124e-23 1.85615e-05
20.1669 -3.4558e-23 1.82826e-05
20.244 -3.25047e-23 1.80048e-05
20.3222 2.41337e-23 1.77282e-05
20.4016 3.07044e-23 1.74525e-05
20.4825 6.38747e-23 1.71775e-05
20.5648 1.58159e-23 1.6903e-05
20.6487 3.58391e-23 1.66289e-05
20.7344 -8.32987e-24 1.63549e-05
20.8219 -2.55472e-23 1.60806e-05
20.9115 -3.19366e-23 1.58057e-05
21.0034 -5.52729e-24 1.55299e-05
21.0979 3.54434e-23 1.52526e-05
21.1952 -2.85217e-23 1.49733e-05
21.2959 5.25706e-24 1.46912e-05
21.4004 6.37207e-24 1.44054e-05
21.5093 2.38402e-23 1.41146e-05
21.6237 8.26085e-24 1.38173e-05
21.7448 -1.62022e-23 1.3511e-05
21.8747 2.90774e-24 1.3192e-05
22.0165 -4.99463e-24 1.28541e-05
22.1768 -6.00962e-23 1.24853e-05
22.3723 9.74875e-25 1.20532e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.5Lambda0.5Nc1Classic/iFpTwoLoop.txt <==
-22.3723 9.74174e-22 1.20262e-05
-22.1768 7.40965e-22 1.24568e-05
-22.0165 1.30313e-21 1.28244e-05
-21.8747 1.03113e-21 1.3161e-05
-21.7448 1.3173e-21 1.34789e-05
-21.6237 9.59063e-22 1.37842e-05
-21.5093 1.29062e-21 1.40804e-05
-21.4004 9.92484e-22 1.43701e-05
-21.2959 1.15755e-21 1.46549e-05
-21.1952 9.05714e-22 1.49359e-05
-21.0979 1.29833e-21 1.52142e-05
-21.0034 1.59846e-21 1.54904e-05
-20.9115 1.66508e-21 1.57652e-05
-20.8219 1.99913e-21 1.6039e-05
-20.7344 2.13148e-21 1.63123e-05
-20.6487 2.29578e-21 1.65853e-05
-20.5648 2.43103e-21 1.68583e-05
-20.4825 2.7849e-21 1.71317e-05
-20.4016 3.40795e-21 1.74056e-05
-20.3222 3.65636e-21 1.76802e-05
-20.244 4.27017e-21 1.79557e-05
-20.1669 3.83233e-21 1.82323e-05
-20.091 4.75052e-21 1.85101e-05
-20.0162 4.12519e-21 1.87893e-05
-19.9423 4.63157e-21 1.907e-05
-19.8694 3.5904e-21 1.93522e-05
-19.7974 4.05087e-21 1.96362e-05
-19.7262 4.09348e-21 1.9922e-05
-19.6558 4.0627e-21 2.02097e-05
-19.5862 4.3025e-21 2.04993e-05
-19.5173 4.26688e-21 2.07911e-05
-19.4491 4.53052e-21 2.10851e-05
-19.3816 4.05036e-21 2.13813e-05
-19.3147 4.07602e-21 2.16798e-05
-19.2484 3.88371e-21 2.19808e-05
-19.1828 4.72536e-21 2.22843e-05
-19.1177 4.64062e-21 2.25903e-05
-19.0531 4.08918e-21 2.28989e-05
-18.9891 4.89723e-21 2.32103e-05
-18.9255 3.79633e-21 2.35244e-05
-18.8625 4.36145e-21 2.38414e-05
-18.8 4.17836e-21 2.41613e-05
-18.7379 3.73542e-21 2.44842e-05
-18.6762 3.50975e-21 2.481e-05
-18.615 3.12597e-21 2.51391e-05
-18.5542 3.63349e-21 2.54712e-05
-18.4938 2.88538e-21 2.58067e-05
-18.4338 2.30929e-21 2.61454e-05
-18.3742 2.58924e-21 2.64875e-05
-18.3149 9.00539e-22 2.6833e-05
-18.256 1.54718e-21 2.7182e-05
-18.1975 3.91885e-22 2.75345e-05
-18.1393 5.6502e-22 2.78908e-05
-18.0815 -5.26873e-23 2.82506e-05
-18.0239 -7.0191e-22 2.86143e-05
-17.9667 -1.08705e-21 2.89818e-05
-17.9098 -6.33559e-22 2.93531e-05
-17.8532 -1.31785e-21 2.97284e-05
-17.7969 -6.71368e-22 3.01078e-05
-17.7408 -5.86419e-22 3.04912e-05
-17.6851 -1.10035e-21 3.08788e-05
-17.6296 -2.23659e-22 3.12707e-05
-17.5744 9.47292e-22 3.16668e-05
-17.5195 5.64399e-22 3.20673e-05
-17.4648 9.86519e-22 3.24723e-05
-17.4104 2.07295e-21 3.28817e-05
-17.3562 1.9603e-21 3.32958e-05
-17.3022 2.21098e-21 3.37145e-05
-17.2485 -2.98992e-22 3.4138e-05
-17.195 -1.74757e-22 3.45662e-05
-17.1418 8.5272e-22 3.49994e-05
-17.0887 2.83669e-23 3.54375e-05
-17.0359 5.41126e-22 3.58806e-05
-16.9833 -5.71661e-22 3.63289e-05
-16.9309 -3.51895e-22 3.67824e-05
-16.8787 -3.05203e-21 3.72412e-05
-16.8268 -4.75219e-21 3.77053e-05
-16.775 -2.76415e-21 3.81749e-05
-16.7234 -4.57219e-21 3.865e-05
-16.672 -5.8705e-21 3.91308e-05
-16.6208 -5.05282e-21 3.96173e-05
-16.5697 -6.35321e-21 4.01095e-05
-16.5189 -8.27654e-21 4.06077e-05
-16.4682 -8.09112e-21 4.11118e-05
-16.4177 -8.97334e-21 4.1622e-05
-16.3674 -1.00975e-20 4.21384e-05
-16.3172 -1.26431e-20 4.2661e-05
-16.2672 -1.31596e-20 4.319e-05
-16.2174 -1.35155e-20 4.37255e-05
-16.1677 -1.1953e-20 4.42675e-05
-16.1182 -1.16549e-20 4.48162e-05
-16.0689 -1.13109e-20 4.53717e-05
-16.0197 -1.14747e-20 4.5934e-05
-15.9706 -1.21258e-20 4.65033e-05
-15.9217 -9.95355e-21 4.70797e-05
-15.873 -9.63479e-21 4.76632e-05
-15.8243 -7.53999e-21 4.82541e-05
-15.7759 -7.59712e-21 4.88524e-05
-15.7276 -5.92996e-21 4.94583e-05
-15.6794 -9.59792e-21 5.00718e-05
-15.6313 -7.03334e-21 5.06931e-05
-15.5834 -3.84709e-21 5.13222e-05
-15.5356 -3.34208e-21 5.19595e-05
-15.488 -1.01577e-21 5.26048e-05
-15.4404 -2.4826e-21 5.32584e-05
-15.393 -1.16017e-21 5.39204e-05
-15.3458 3.44446e-22 5.4591e-05
-15.2986 -3.86716e-21 5.52702e-05
-15.2516 -6.1404e-22 5.59583e-05
-15.2047 -1.33593e-22 5.66552e-05
-15.1579 1.0899e-21 5.73613e-05
-15.1112 -2.19692e-21 5.80766e-05
-15.0647 -2.11638e-21 5.88014e-05
-15.0182 5.70776e-22 5.95356e-05
-14.9719 5.51844e-22 6.02795e-05
-14.9257 -3.50226e-21 6.10332e-05
-14.8796 1.57174e-21 6.1797e-05
-14.8336 3.71026e-22 6.25709e-05
-14.7877 1.25138e-22 6.33551e-05
-14.7419 4.01978e-22 6.41498e-05
-14.6962 5.93489e-23 6.49552e-05
-14.6506 1.26531e-21 6.57714e-05
-14.6052 3.12989e-21 6.65986e-05
-14.5598 1.56099e-22 6.74369e-05
-14.5145 4.2589e-21 6.82867e-05
-14.4693 6.92587e-21 6.9148e-05
-14.4243 3.50911e-21 7.0021e-05
-14.3793 8.00869e-21 7.09059e-05
-14.3344 8.24572e-21 7.18031e-05
-14.2896 9.45607e-21 7.27124e-05
-14.2449 8.01331e-21 7.36344e-05
-14.2003 1.27358e-20 7.4569e-05
-14.1558 1.46531e-20 7.55167e-05
-14.1113 1.21311e-20 7.64774e-05
-14.067 1.32944e-20 7.74516e-05
-14.0227 1.43828e-20 7.84394e-05
-13.9786 1.60775e-20 7.9441e-05
-13.9345 1.68454e-20 8.04566e-05
-13.8905 1.77932e-20 8.14866e-05
-13.8466 1.6964e-20 8.2531e-05
-13.8028 1.82405e-20 8.35904e-05
-13.759 1.40391e-20 8.46646e-05
-13.7153 1.8922e-20 8.57543e-05
-13.6718 1.47805e-20 8.68594e-05
-13.6283 1.1653e-20 8.79803e-05
-13.5848 1.07346e-20 8.91173e-05
-13.5415 1.24505e-20 9.02708e-05
-13.4982 9.14285e-21 9.14408e-05
-13.455 6.725e-21 9.26278e-05
-13.4119 7.14876e-21 9.38319e-05
-13.3689 6.27788e-21 9.50536e-05
-13.3259 3.56854e-21 9.62931e-05
-13.283 1.24151e-20 9.75508e-05
-13.2402 -7.16105e-22 9.88268e-05
-13.1974 4.59532e-21 0.000100122
-13.1547 -1.08514e-21 0.000101436
-13.1121 6.54184e-21 0.000102769
-13.0696 -1.83212e-22 0.000104122
-13.0271 3.771e-21 0.000105495
-12.9847 7.71062e-21 0.000106889
-12.9424 4.2185e-21 0.000108304
-12.9001 7.18933e-21 0.000109739
-12.8579 9.01928e-21 0.000111197
-12.8158 1.25604e-20 0.000112676
-12.7737 1.3327e-20 0.000114178
-12.7317 9.4059e-21 0.000115702
-12.6898 1.15706e-20 0.00011725
-12.6479 1.41409e-20 0.000118821
-12.6061 2.00413e-20 0.000120416
-12.5643 2.15169e-20 0.000122036
-12.5226 1.4023e-20 0.000123681
-12.481 2.04226e-20 0.000125351
-12.4394 2.29261e-20 0.000127047
-12.3979 2.09193e-20 0.000128769
-12.3565 1.66883e-20 0.000130518
-12.3151 3.83869e-21 0.000132294
-12.2738 2.73646e-20 0.000134098
-12.2325 1.71147e-20 0.00013593
-12.1913 1.05807e-20 0.000137792
-12.1501 1.09092e-20 0.000139682
-12.109 7.44912e-21 0.000141603
-12.068 1.29215e-20 0.000143554
-12.027 3.80477e-21 0.000145536
-11.986 1.99375e-20 0.000147549
-11.9452 7.7257e-21 0.000149595
-11.9043 -8.99348e-21 0.000151674
-11.8636 -1.44239e-20 0.000153787
-11.8228 -1.138e-20 0.000155933
-11.7822 -9.9404e-21 0.000158114
-11.7415 -1.54751e-20 0.000160331
-11.701 -1.42189e-20 0.000162584
-11.6605 -4.46214e-20 0.000164874
-11.62 -1.98721e-20 0.000167201
-11.5796 -2.76306e-20 0.000169567
-11.5392 -2.47767e-20 0.000171972
-11.4989 -3.36741e-20 0.000174416
-11.4587 -3.01635e-20 0.000176901
-11.4184 -1.68718e-20 0.000179428
-11.3783 -4.56929e-20 0.000181997
-11.3381 -5.38287e-20 0.000184608
-11.2981 -5.32955e-20 0.000187264
-11.2581 -3.5942e-20 0.000189965
-11.2181 -4.17511e-20 0.000192711
-11.1781 -5.83471e-20 0.000195504
-11.1383 -6.27046e-20 0.000198345
-11.0984 -2.57246e-20 0.000201234
-11.0586 -5.14173e-20 0.000204172
-11.0189 -5.08148e-20 0.000207161
-10.9792 -6.15169e-20 0.000210202
-10.9395 -3.9929e-20 0.000213295
-10.8999 -6.26119e-20 0.000216443
-10.8603 -4.35557e-20 0.000219644
-10.8208 -5.14676e-20 0.000222902
-10.7813 -6.9611e-20 0.000226217
-10.7418 -4.89219e-20 0.000229591
-10.7024 -6.69755e-20 0.000233023
-10.6631 -3.27856e-20 0.000236517
-10.6238 -6.09816e-20 0.000240073
-10.5845 -4.94098e-20 0.000243692
-10.5452 -5.94834e-20 0.000247375
-10.506 -7.26934e-20 0.000251126
-10.4669 -9.62032e-20 0.000254943
-10.4278 -9.18215e-20 0.000258829
-10.3887 -9.3339e-20 0.000262786
-10.3496 -8.58242e-20 0.000266815
-10.3106 -9.64021e-20 0.000270918
-10.2717 -7.41025e-20 0.000275095
-10.2328 -8.32534e-20 0.00027935
-10.1939 -7.46558e-20 0.000283683
-10.155 -8.38529e-20 0.000288096
-10.1162 -9.11889e-20 0.000292591
-10.0774 -1.44441e-19 0.000297169
-10.0387 -6.94459e-20 0.000301834
-10 -1.12987e-19 0.000306586
-9.96134 -1.16173e-19 0.000311428
-9.92271 -1.43667e-19 0.000316361
-9.88412 -1.06435e-19 0.000321388
-9.84557 -1.10387e-19 0.00032651
-9.80704 -1.07646e-19 0.000331731
-9.76856 -1.13076e-19 0.000337051
-9.73011 -1.04202e-19 0.000342474
-9.69169 -1.22708e-19 0.000348002
-9.65331 -1.34036e-19 0.000353637
-9.61496 -1.20567e-19 0.000359381
-9.57664 -1.08601e-19 0.000365238
-9.53836 -1.37921e-19 0.00037121
-9.50011 -7.96332e-20 0.000377299
-9.46189 -1.03687e-19 0.000383508
-9.42371 -9.69138e-20 0.000389841
-9.38556 -1.43473e-19 0.0003963
-9.34744 -9.84092e-20 0.000402888
-9.30935 -6.20541e-20 0.000409608
-9.2713 -7.39611e-20 0.000416463
-9.23327 -9.21934e-20 0.000423457
-9.19528 -4.94199e-20 0.000430593
-9.15732 -9.25561e-20 0.000437874
-9.11939 -1.43054e-19 0.000445305
-9.08149 -5.47423e-20 0.000452887
-9.04362 -1.7882e-19 0.000460626
-9.00578 -1.17446e-19 0.000468526
-8.96797 -1.50578e-19 0.000476589
-8.93019 -1.99222e-19 0.000484821
-8.89244 -2.01319e-19 0.000493225
-8.85471 -1.77915e-19 0.000501805
-8.81702 -1.98164e-19 0.000510568
-8.77936 -1.54007e-19 0.000519515
-8.74172 -1.9408e-19 0.000528654
-8.70412 -2.00037e-19 0.000537987
-8.66654 -2.74925e-19 0.000547521
-8.62899 -2.58731e-19 0.000557261
-8.59146 -1.4402e-19 0.000567211
-8.55397 -3.05236e-19 0.000577378
-8.5165 -3.02207e-19 0.000587767
-8.47906 -3.19309e-19 0.000598383
-8.44165 -2.582e-19 0.000609233
-8.40426 -3.15671e-19 0.000620323
-8.3669 -2.77682e-19 0.00063166
-8.32956 -3.5629e-19 0.000643248
-8.29226 -3.18837e-19 0.000655097
-8.25497 -2.76134e-19 0.000667212
-8.21772 -3.11472e-19 0.000679602
-8.18049 -3.45272e-19 0.000692272
-8.14328 -1.71958e-19 0.000705231
-8.1061 -3.11815e-19 0.000718487
-8.06895 -2.84925e-19 0.000732048
-8.03182 -3.35292e-19 0.000745922
-7.99471 -2.30748e-19 0.000760118
-7.95763 -2.80133e-19 0.000774645
-7.92058 -2.98873e-19 0.000789513
-7.88355 -3.23134e-19 0.00080473
-7.84654 -3.22514e-19 0.000820307
-7.80955 -2.77485e-19 0.000836254
-7.77259 -3.28616e-19 0.000852582
-7.73566 -1.57506e-19 0.000869301
-7.69874 -1.43659e-19 0.000886423
-7.66185 -1.83213e-19 0.000903959
-7.62498 -2.96366e-19 0.000921923
-7.58814 -1.84157e-19 0.000940324
-7.55132 -1.15227e-19 0.000959179
-7.51452 -2.62326e-19 0.000978497
-7.47774 -2.77082e-19 0.000998296
-7.44099 -2.46219e-19 0.00101859
-7.40425 -2.63767e-19 0.00103939
-7.36754 -2.29068e-19 0.00106071
-7.33085 -3.3283e-19 0.00108257
-7.29418 -2.95903e-19 0.00110499
-7.25754 -4.03063e-19 0.00112798
-7.22091 -3.86141e-19 0.00115156
-7.18431 -2.79294e-19 0.00117576
-7.14772 -2.52737e-19 0.00120057
-7.11116 -2.94759e-19 0.00122604
-7.07462 -3.62696e-19 0.00125217
-7.0381 -3.88882e-19 0.001279
-7.00159 -4.68779e-19 0.00130653
-6.96511 -3.26607e-19 0.0013348
-6.92865 -2.87036e-19 0.00136382
-6.89221 -3.34955e-19 0.00139363
-6.85579 -4.09237e-19 0.00142424
-6.81938 -3.08654e-19 0.00145569
-6.783 -2.99651e-19 0.00148799
-6.74664 -3.74453e-19 0.00152119
-6.71029 -8.72025e-20 0.00155531
-6.67397 -4.0696e-19 0.00159037
-6.63766 -4.04762e-19 0.00162642
-6.60137 -2.78967e-19 0.00166348
-6.5651 -1.73484e-19 0.00170159
-6.52885 -6.20927e-19 0.00174079
-6.49262 -4.21078e-19 0.00178111
-6.4564 -4.14299e-20 0.00182259
-6.42021 -2.22716e-19 0.00186528
-6.38403 1.99167e-20 0.00190921
-6.34786 -2.31821e-19 0.00195442
-6.31172 -5.30719e-20 0.00200098
-6.27559 -2.80542e-19 0.00204891
-6.23949 2.74555e-19 0.00209828
-6.20339 -3.58634e-19 0.00214913
-6.16732 5.73845e-19 0.00220152
-6.13126 9.0945e-21 0.00225551
-6.09522 8.38054e-19 0.00231115
-6.05919 -4.92444e-19 0.0023685
-6.02319 7.79285e-19 0.00242763
-5.9872 -2.06486e-19 0.00248861
-5.95122 5.51313e-19 0.00255151
-5.91526 1.08202e-18 0.00261639
-5.87932 7.31166e-19 0.00268335
-5.84339 1.13005e-18 0.00275245
-5.80748 1.0811e-18 0.00282378
-5.77158 3.92294e-19 0.00289743
-5.7357 1.35237e-19 0.0029735
-5.69984 9.58872e-19 0.00305206
-5.66399 1.6001e-18 0.00313324
-5.62815 7.02763e-19 0.00321713
-5.59233 1.18667e-18 0.00330385
-5.55653 6.92132e-20 0.0033935
-5.52074 5.21196e-19 0.00348622
-5.48497 1.42685e-18 0.00358213
-5.4492 2.04874e-19 0.00368137
-5.41346 5.71746e-19 0.00378406
-5.37773 1.18371e-18 0.00389039
-5.34201 6.53291e-19 0.00400047
-5.30631 5.71785e-19 0.0041145
-5.27062 8.63374e-19 0.00423263
-5.23494 6.4494e-19 0.00435506
-5.19928 5.60634e-19 0.00448196
-5.16363 1.76419e-18 0.00461356
-5.128 -7.43764e-19 0.00475005
-5.09237 3.93241e-18 0.00489167
-5.05677 -2.25532e-20 0.00503865
-5.02117 4.45474e-18 0.00519124
-4.98559 -6.6978e-19 0.0053497
-4.95002 4.08354e-18 0.00551433
-4.91446 3.88293e-18 0.00568541
-4.87892 3.25572e-18 0.00586327
-4.84339 1.52531e-18 0.00604822
-4.80787 5.19188e-18 0.00624064
-4.77237 3.84436e-18 0.00644087
-4.73687 2.97931e-18 0.00664935
-4.70139 3.43007e-18 0.00686647
-4.66592 2.89445e-18 0.0070927
-4.63046 4.95086e-18 0.0073285
-4.59502 5.90851e-18 0.0075744
-4.55958 5.02983e-18 0.00783092
-4.52416 3.41739e-18 0.00809867
-4.48875 7.4134e-18 0.00837824
-4.45335 6.05007e-18 0.00867031
-4.41797 8.21256e-18 0.00897557
-4.38259 2.58294e-18 0.0092948
-4.34722 1.21486e-17 0.00962879
-4.31187 8.6225e-18 0.00997843
-4.27653 1.04031e-18 0.0103446
-4.24119 1.0023e-17 0.0107284
-4.20587 9.2256e-18 0.0111309
-4.17056 9.44649e-18 0.0115532
-4.13526 4.96665e-18 0.0119965
-4.09997 1.32487e-17 0.0124624
-4.06469 5.59524e-18 0.0129521
-4.02942 9.28055e-18 0.0134673
-3.99416 5.04716e-18 0.0140097
-3.95891 1.29461e-17 0.0145813
-3.92367 6.09539e-18 0.0151838
-3.88844 1.99249e-17 0.0158197
-3.85322 3.05017e-18 0.0164913
-3.81801 7.82141e-18 0.0172011
-3.7828 -2.18715e-19 0.0179519
-3.74761 1.68282e-17 0.0187468
-3.71243 1.92422e-17 0.0195891
-3.67726 1.05194e-18 0.0204824
-3.64209 9.98748e-18 0.0214307
-3.60694 1.16365e-17 0.022438
-3.57179 1.37076e-17 0.0235091
-3.53665 3.4986e-17 0.0246488
-3.50152 4.10734e-19 0.0258623
-3.4664 2.29959e-17 0.0271555
-3.43129 2.16139e-17 0.0285343
-3.39619 6.07202e-18 0.0300053
-3.36109 -7.08169e-19 0.031575
-3.32601 5.69137e-17 0.0332508
-3.29093 2.76101e-17 0.0350399
-3.25586 2.8324e-18 0.0369502
-3.2208 8.57484e-17 0.0389895
-3.18574 4.92306e-18 0.0411661
-3.1507 2.52037e-17 0.0434882
-3.11566 6.15052e-17 0.0459645
-3.08063 1.62285e-17 0.0486036
-3.0456 -1.36194e-17 0.0514148
-3.01059 7.52309e-17 0.0544077
-2.97558 2.59867e-17 0.0575929
-2.94058 -2.48215e-17 0.0609815
-2.90558 1.96464e-17 0.0645867
-2.87059 -1.11665e-17 0.0684228
-2.83561 1.298e-16 0.0725067
-2.80064 -1.73387e-16 0.0768577
-2.76567 1.12683e-16 0.0814985
-2.73071 -3.71569e-18 0.0864548
-2.69576 5.13628e-17 0.091757
-2.66081 9.00797e-17 0.0974393
-2.62587 -1.14414e-16 0.103541
-2.59094 -1.60822e-16 0.110108
-2.55601 2.79574e-16 0.11719
-2.52109 -7.17577e-17 0.124844
-2.48617 1.37707e-16 0.133137
-2.45126 -4.13252e-16 0.142141
-2.41636 -1.83491e-16 0.151939
-2.38146 2.05131e-17 0.162624
-2.34657 -4.1196e-16 0.174304
-2.31168 -4.26157e-16 0.187097
-2.2768 -3.33398e-16 0.201142
-2.24192 1.46651e-16 0.216591
-2.20705 1.13936e-16 0.233625
-2.17219 -8.49431e-17 0.252443
-2.13733 -1.38022e-16 0.273279
-2.10247 -1.27573e-15 0.296398
-2.06762 -1.25366e-15 0.322106
-2.03278 9.27701e-16 0.350754
-1.99794 -3.07804e-17 0.382747
-1.9631 -9.18629e-16 0.418552
-1.92827 -2.68789e-15 0.458709
-1.89345 -1.62071e-15 0.503837
-1.85862 -1.27586e-15 0.554656
-1.82381 3.5764e-15 0.611989
-1.78899 -6.83756e-15 0.676788
-1.75419 -1.5639e-15 0.750141
-1.71938 -6.21691e-15 0.833295
-1.68458 6.08723e-15 0.927663
-1.64979 -2.27941e-14 1.03484
-1.61499 2.47368e-14 1.15663
-1.58021 -4.05388e-14 1.29499
-1.54542 1.5197e-15 1.45209
-1.51064 -9.141e-15 1.63025
-1.47586 5.04065e-14 1.83189
-1.44109 2.24631e-14 2.05951
-1.40632 -7.90282e-14 2.31553
-1.37155 5.32193e-14 2.60225
-1.33679 -3.84588e-14 2.92167
-1.30203 1.43344e-13 3.27538
-1.26727 -8.93485e-14 3.66439
-1.23251 1.83737e-13 4.08902
-1.19776 -7.10419e-14 4.54876
-1.16301 -8.4253e-14 5.04216
-1.12827 -1.89841e-13 5.56672
-1.09352 1.79858e-13 6.11864
-1.05878 -4.63594e-13 6.69274
-1.02405 2.39548e-13 7.2819
-0.989309 -3.1354e-13 7.87698
-0.954576 -6.67455e-13 8.46612
-0.919844 1.047e-12 9.03492
-0.885115 -2.14254e-13 9.5663
-0.850388 1.71788e-13 10.0416
-0.815663 1.24071e-12 10.4419
-0.78094 -1.33015e-12 10.75
-0.746219 1.27566e-12 10.9531
-0.711499 -3.1048e-14 11.0448
-0.676781 3.41853e-13 11.026
-0.642065 3.42013e-13 10.9051
-0.60735 -9.39978e-14 10.6968
-0.572637 -6.02406e-13 10.4195
-0.537925 7.3087e-13 10.0932
-0.503214 4.16351e-13 9.73714
-0.468504 -6.43687e-14 9.36864
-0.433796 3.59171e-13 9.00171
-0.399089 6.91175e-14 8.64744
-0.364382 -5.22439e-14 8.31362
-0.329676 1.46473e-13 8.00585
-0.294972 -2.15498e-13 7.72729
-0.260267 4.171e-14 7.48003
-0.225564 3.23054e-13 7.26461
-0.190861 -6.08032e-13 7.08142
-0.156158 -1.07406e-13 6.9298
-0.121456 -1.04241e-13 6.80966
-0.0867541 -7.83614e-14 6.71988
-0.0520524 -2.43456e-13 6.66073
-0.0173508 -7.7116e-13 6.63042
0.0173508 5.97567e-13 6.63042
0.0520524 3.94147e-13 6.66073
0.0867541 2.23651e-13 6.71988
0.121456 2.46492e-14 6.80966
0.156158 1.07411e-13 6.9298
0.190861 2.23066e-13 7.08142
0.225564 -1.84877e-13 7.26461
0.260267 3.87945e-13 7.48003
0.294972 -4.25145e-13 7.72729
0.329676 2.72969e-13 8.00585
0.364382 -4.47016e-13 8.31362
0.399089 4.54968e-13 8.64744
0.433796 -3.52913e-13 9.00171
0.468504 5.56647e-13 9.36864
0.503214 -8.57885e-13 9.73714
0.537925 8.14485e-13 10.0932
0.572637 9.23717e-13 10.4195
0.60735 -2.63466e-13 10.6968
0.642065 3.73185e-14 10.9051
0.676781 -4.00107e-13 11.026
0.711499 -3.89245e-13 11.0448
0.746219 6.53388e-13 10.9531
0.78094 2.48332e-13 10.75
0.815663 -5.95544e-13 10.4419
0.850388 -5.87747e-13 10.0416
0.885115 -3.56069e-13 9.5663
0.919844 5.49315e-13 9.03492
0.954576 1.82139e-13 8.46612
0.989309 1.03722e-12 7.87698
1.02405 4.02208e-13 7.2819
1.05878 1.35272e-13 6.69274
1.09352 3.02264e-13 6.11864
1.12827 -1.41608e-13 5.56672
1.16301 -1.30302e-13 5.04216
1.19776 1.35061e-13 4.54876
1.23251 6.57555e-14 4.08902
1.26727 1.5918e-13 3.66439
1.30203 -5.20354e-14 3.27538
1.33679 1.47996e-13 2.92167
1.37155 -4.11581e-14 2.60225
1.40632 4.48326e-14 2.31553
1.44109 4.20064e-14 2.05951
1.47586 -1.39572e-14 1.83189
1.51064 2.70965e-14 1.63025
1.54542 -1.52202e-14 1.45209
1.58021 4.62338e-15 1.29499
1.61499 1.20386e-14 1.15663
1.64979 2.05988e-15 1.03484
1.68458 8.28583e-15 0.927663
1.71938 -5.39823e-15 0.833295
1.75419 1.6765e-15 0.750141
1.78899 2.60294e-15 0.676788
1.82381 8.67089e-17 0.611989
1.85862 -1.50824e-15 0.554656
1.89345 4.69579e-15 0.503837
1.92827 -1.56596e-15 0.458709
1.9631 -5.9239e-16 0.418552
1.99794 -1.17121e-15 0.382747
2.03278 1.3838e-15 0.350754
2.06762 1.82665e-15 0.322106
2.10247 1.74103e-15 0.296398
2.13733 -9.44108e-17 0.273279
2.17219 -4.05913e-16 0.252443
2.20705 6.08495e-17 0.233625
2.24192 -1.04493e-15 0.216591
2.2768 -1.85931e-16 0.201142
2.31168 3.62505e-16 0.187097
2.34657 6.38793e-16 0.174304
2.38146 -1.86687e-16 0.162624
2.41636 5.09174e-16 0.151939
2.45126 1.89463e-16 0.142141
2.48617 -1.05441e-16 0.133137
2.52109 -3.67096e-17 0.124844
2.55601 2.71208e-16 0.11719
2.59094 -1.20635e-16 0.110108
2.62587 2.03016e-16 0.103541
2.66081 -8.8461e-18 0.0974393
2.69576 -5.20209e-17 0.091757
2.73071 2.39561e-16 0.0864548
2.76567 -2.87844e-17 0.0814985
2.80064 -2.66809e-17 0.0768577
2.83561 -3.9524e-17 0.0725067
2.87059 -8.76063e-17 0.0684228
2.90558 -8.44781e-18 0.0645867
2.94058 2.3515e-17 0.0609815
2.97558 -3.66365e-17 0.0575929
3.01059 6.16874e-18 0.0544077
3.0456 -2.01704e-18 0.0514148
3.08063 6.75545e-18 0.0486036
3.11566 1.75351e-17 0.0459645
3.1507 -2.14082e-17 0.0434882
3.18574 -9.55945e-18 0.0411661
3.2208 -6.09368e-17 0.0389895
3.25586 9.84572e-18 0.0369502
3.29093 -2.94236e-17 0.0350399
3.32601 7.37467e-18 0.0332508
3.36109 -2.28305e-17 0.031575
3.39619 -1.60109e-17 0.0300053
3.43129 -1.96855e-18 0.0285343
3.4664 -3.48427e-17 0.0271555
3.50152 2.93753e-18 0.0258623
3.53665 -3.78146e-17 0.0246488
3.57179 -1.61878e-17 0.0235091
3.60694 7.60573e-18 0.022438
3.64209 -2.99755e-17 0.0214307
3.67726 -1.32565e-17 0.0204824
3.71243 -4.18073e-18 0.0195891
3.74761 -1.41998e-17 0.0187468
3.7828 -6.37993e-18 0.0179519
3.81801 -5.47391e-18 0.0172011
3.85322 -9.85187e-18 0.0164913
3.88844 -1.67405e-17 0.0158197
3.92367 2.99886e-18 0.0151838
3.95891 -1.84404e-17 0.0145813
3.99416 -4.89175e-18 0.0140097
4.02942 -1.03933e-17 0.0134673
4.06469 -6.37464e-18 0.0129521
4.09997 -5.90938e-18 0.0124624
4.13526 -1.40301e-17 0.0119965
4.17056 -5.60338e-18 0.0115532
4.20587 -1.10243e-17 0.0111309
4.24119 -1.13927e-17 0.0107284
4.27653 -3.8691e-19 0.0103446
4.31187 -6.46093e-18 0.00997843
4.34722 -1.04904e-17 0.00962879
4.38259 -5.83562e-18 0.0092948
4.41797 -8.76541e-18 0.00897557
4.45335 -3.75581e-18 0.00867031
4.48875 -6.72166e-18 0.00837824
4.52416 -5.10844e-18 0.00809867
4.55958 -5.87133e-18 0.00783092
4.59502 -6.12307e-18 0.0075744
4.63046 -9.29713e-19 0.0073285
4.66592 -5.46305e-18 0.0070927
4.70139 -5.31056e-18 0.00686647
4.73687 -1.22965e-18 0.00664935
4.77237 -6.23792e-18 0.00644087
4.80787 -2.99766e-18 0.00624064
4.84339 -3.1602e-18 0.00604822
4.87892 -5.91205e-20 0.00586327
4.91446 -3.98272e-18 0.00568541
4.95002 -1.09745e-18 0.00551433
4.98559 -2.63435e-18 0.0053497
5.02117 -2.62179e-18 0.00519124
5.05677 -2.92584e-18 0.00503865
5.09237 -1.50341e-18 0.00489167
5.128 -4.59366e-19 0.00475005
5.16363 -3.15941e-18 0.00461356
5.19928 -5.86419e-19 0.00448196
5.23494 2.43087e-19 0.00435506
5.27062 -1.71909e-18 0.00423263
5.30631 -3.49639e-19 0.0041145
5.34201 -5.3157e-19 0.00400047
5.37773 -4.59676e-19 0.00389039
5.41346 -7.91461e-19 0.00378406
5.4492 -4.53458e-19 0.00368137
5.48497 -6.79775e-19 0.00358213
5.52074 -1.4687e-18 0.00348622
5.55653 -7.42908e-19 0.0033935
5.59233 -4.54462e-19 0.00330385
5.62815 -7.43266e-19 0.00321713
5.66399 -1.13402e-18 0.00313324
5.69984 -1.26216e-18 0.00305206
5.7357 1.76668e-19 0.0029735
5.77158 -6.88449e-19 0.00289743
5.80748 -1.21824e-18 0.00282378
5.84339 -5.38041e-19 0.00275245
5.87932 -1.71786e-19 0.00268335
5.91526 -5.72668e-19 0.00261639
5.95122 -4.1599e-19 0.00255151
5.9872 -3.17417e-19 0.00248861
6.02319 -1.03533e-20 0.00242763
6.05919 -2.66448e-19 0.0023685
6.09522 -3.60583e-19 0.00231115
6.13126 -3.1033e-21 0.00225551
6.16732 -4.44651e-19 0.00220152
6.20339 -3.2025e-21 0.00214913
6.23949 3.56262e-19 0.00209828
6.27559 3.18117e-19 0.00204891
6.31172 1.5181e-19 0.00200098
6.34786 -6.16062e-20 0.00195442
6.38403 2.6966e-19 0.00190921
6.42021 1.8493e-21 0.00186528
6.4564 2.66776e-19 0.00182259
6.49262 -1.44763e-19 0.00178111
6.52885 4.65937e-19 0.00174079
6.5651 6.63953e-20 0.00170159
6.60137 1.87614e-19 0.00166348
6.63766 2.80345e-19 0.00162642
6.67397 2.99696e-19 0.00159037
6.71029 2.1678e-19 0.00155531
6.74664 4.8423e-20 0.00152119
6.783 5.21598e-19 0.00148799
6.81938 5.39618e-19 0.00145569
6.85579 3.6182e-19 0.00142424
6.89221 4.79249e-19 0.00139363
6.92865 2.55797e-19 0.00136382
6.96511 5.06317e-19 0.0013348
7.00159 2.29684e-19 0.00130653
7.0381 2.62459e-19 0.001279
7.07462 3.23645e-19 0.00125217
7.11116 3.51774e-19 0.00122604
7.14772 1.68736e-19 0.00120057
7.18431 2.98255e-19 0.00117576
7.22091 2.54718e-19 0.00115156
7.25754 3.95974e-19 0.00112798
7.29418 4.42543e-19 0.00110499
7.33085 3.62688e-19 0.00108257
7.36754 3.36088e-19 0.00106071
7.40425 2.21085e-19 0.00103939
7.44099 2.76163e-19 0.00101859
7.47774 1.40489e-19 0.000998296
7.51452 2.57662e-19 0.000978497
7.55132 6.64036e-20 0.000959179
7.58814 4.18918e-19 0.000940324
7.62498 3.28934e-19 0.000921923
7.66185 1.65186e-19 0.000903959
7.69874 2.02361e-19 0.000886423
7.73566 1.60042e-19 0.000869301
7.77259 3.41567e-19 0.000852582
7.80955 2.24821e-19 0.000836254
7.84654 1.80402e-19 0.000820307
7.88355 2.01726e-19 0.00080473
7.92058 3.01642e-19 0.000789513
7.95763 2.25256e-19 0.000774645
7.99471 2.71587e-19 0.000760118
8.03182 3.02809e-19 0.000745922
8.06895 1.36484e-19 0.000732048
8.1061 3.31246e-19 0.000718487
8.14328 2.65248e-19 0.000705231
8.18049 3.6161e-19 0.000692272
8.21772 2.79366e-19 0.000679602
8.25497 3.27136e-19 0.000667212
8.29226 3.13543e-19 0.000655097
8.32956 2.91277e-19 0.000643248
8.3669 3.55367e-19 0.00063166
8.40426 3.33052e-19 0.000620323
8.44165 3.18387e-19 0.000609233
8.47906 3.10582e-19 0.000598383
8.5165 3.47336e-19 0.000587767
8.55397 2.44622e-19 0.000577378
8.59146 2.71398e-19 0.000567211
8.62899 2.03726e-19 0.000557261
8.66654 3.41149e-19 0.000547521
8.70412 2.52695e-19 0.000537987
8.74172 2.16924e-19 0.000528654
8.77936 2.38163e-19 0.000519515
8.81702 2.33956e-19 0.000510568
8.85471 1.37203e-19 0.000501805
8.89244 2.04565e-19 0.000493225
8.93019 1.67728e-19 0.000484821
8.96797 1.16996e-19 0.000476589
9.00578 1.63649e-19 0.000468526
9.04362 1.34502e-19 0.000460626
9.08149 9.35983e-20 0.000452887
9.11939 1.29748e-19 0.000445305
9.15732 1.37502e-19 0.000437874
9.19528 8.75449e-20 0.000430593
9.23327 1.10974e-19 0.000423457
9.2713 9.04711e-20 0.000416463
9.30935 8.03913e-20 0.000409608
9.34744 9.70753e-20 0.000402888
9.38556 1.41717e-19 0.0003963
9.42371 8.04011e-20 0.000389841
9.46189 8.85259e-20 0.000383508
9.50011 1.04551e-19 0.000377299
9.53836 1.24212e-19 0.00037121
9.57664 1.31354e-19 0.000365238
9.61496 1.42264e-19 0.000359381
9.65331 1.25158e-19 0.000353637
9.69169 1.1419e-19 0.000348002
9.73011 1.3453e-19 0.000342474
9.76856 8.81351e-20 0.000337051
9.80704 1.45226e-19 0.000331731
9.84557 9.57825e-20 0.00032651
9.88412 1.20879e-19 0.000321388
9.92271 1.31436e-19 0.000316361
9.96134 9.80735e-20 0.000311428
10 1.07285e-19 0.000306586
10.0387 1.05404e-19 0.000301834
10.0774 1.13618e-19 0.000297169
10.1162 1.23518e-19 0.000292591
10.155 8.55025e-20 0.000288096
10.1939 6.21209e-20 0.000283683
10.2328 8.24782e-20 0.00027935
10.2717 9.31824e-20 0.000275095
10.3106 6.71755e-20 0.000270918
10.3496 8.11662e-20 0.000266815
10.3887 8.17875e-20 0.000262786
10.4278 6.83293e-20 0.000258829
10.4669 9.43697e-20 0.000254943
10.506 7.5481e-20 0.000251126
10.5452 7.21732e-20 0.000247375
10.5845 5.54762e-20 0.000243692
10.6238 5.18271e-20 0.000240073
10.6631 5.80563e-20 0.000236517
10.7024 5.55757e-20 0.000233023
10.7418 5.70797e-20 0.000229591
10.7813 6.48218e-20 0.000226217
10.8208 4.80012e-20 0.000222902
10.8603 4.9592e-20 0.000219644
10.8999 6.37785e-20 0.000216443
10.9395 4.48494e-20 0.000213295
10.9792 5.45641e-20 0.000210202
11.0189 4.8608e-20 0.000207161
11.0586 5.63636e-20 0.000204172
11.0984 3.48431e-20 0.000201234
11.1383 4.68054e-20 0.000198345
11.1781 4.64035e-20 0.000195504
11.2181 3.89508e-20 0.000192711
11.2581 5.13108e-20 0.000189965
11.2981 3.97469e-20 0.000187264
11.3381 5.21715e-20 0.000184608
11.3783 4.13978e-20 0.000181997
11.4184 3.6725e-20 0.000179428
11.4587 2.97315e-20 0.000176901
11.4989 3.27056e-20 0.000174416
11.5392 4.17562e-20 0.000171972
11.5796 2.33802e-20 0.000169567
11.62 2.92675e-20 0.000167201
11.6605 2.41788e-20 0.000164874
11.701 1.86967e-20 0.000162584
11.7415 1.68546e-20 0.000160331
11.7822 1.34134e-20 0.000158114
11.8228 8.22922e-21 0.000155933
11.8636 6.68943e-21 0.000153787
11.9043 1.4853e-20 0.000151674
11.9452 -6.03688e-21 0.000149595
11.986 -5.40111e-21 0.000147549
12.027 -2.07836e-20 0.000145536
12.068 -6.8062e-21 0.000143554
12.109 -1.153e-20 0.000141603
12.1501 -1.77597e-20 0.000139682
12.1913 -2.00121e-20 0.000137792
12.2325 -6.78095e-21 0.00013593
12.2738 -2.65154e-20 0.000134098
12.3151 -6.27834e-21 0.000132294
12.3565 -1.67506e-20 0.000130518
12.3979 -1.55812e-20 0.000128769
12.4394 -1.7353e-20 0.000127047
12.481 -2.08273e-20 0.000125351
12.5226 -2.0885e-20 0.000123681
12.5643 -2.01607e-20 0.000122036
12.6061 -2.13618e-20 0.000120416
12.6479 -1.65293e-20 0.000118821
12.6898 -9.5542e-21 0.00011725
12.7317 -1.09591e-20 0.000115702
12.7737 -9.57799e-21 0.000114178
12.8158 -1.70131e-20 0.000112676
12.8579 -1.07598e-20 0.000111197
12.9001 -4.22668e-21 0.000109739
12.9424 -3.43886e-21 0.000108304
12.9847 8.03493e-22 0.000106889
13.0271 -9.51914e-22 0.000105495
13.0696 -5.38547e-21 0.000104122
13.1121 5.76205e-21 0.000102769
13.1547 -3.76923e-21 0.000101436
13.1974 2.4297e-22 0.000100122
13.2402 -3.16908e-21 9.88268e-05
13.283 -6.40056e-21 9.75508e-05
13.3259 -2.89456e-21 9.62931e-05
13.3689 -3.45206e-21 9.50536e-05
13.4119 -1.27312e-20 9.38319e-05
13.455 -3.00533e-21 9.26278e-05
13.4982 -1.25274e-20 9.14408e-05
13.5415 -1.12061e-20 9.02708e-05
13.5848 -1.24711e-20 8.91173e-05
13.6283 -8.54668e-21 8.79803e-05
13.6718 -1.19398e-20 8.68594e-05
13.7153 -1.48791e-20 8.57543e-05
13.759 -1.67507e-20 8.46646e-05
13.8028 -1.43123e-20 8.35904e-05
13.8466 -1.77878e-20 8.2531e-05
13.8905 -1.66621e-20 8.14866e-05
13.9345 -1.41613e-20 8.04566e-05
13.9786 -1.11662e-20 7.9441e-05
14.0227 -1.44661e-20 7.84394e-05
14.067 -1.23709e-20 7.74516e-05
14.1113 -1.23386e-20 7.64774e-05
14.1558 -1.57461e-20 7.55167e-05
14.2003 -9.19393e-21 7.4569e-05
14.2449 -1.1439e-20 7.36344e-05
14.2896 -9.23784e-21 7.27124e-05
14.3344 -9.25257e-21 7.18031e-05
14.3793 -4.94685e-21 7.09059e-05
14.4243 -5.64884e-21 7.0021e-05
14.4693 -5.77724e-21 6.9148e-05
14.5145 -5.29551e-21 6.82867e-05
14.5598 -3.68845e-21 6.74369e-05
14.6052 -9.38742e-22 6.65986e-05
14.6506 1.07167e-21 6.57714e-05
14.6962 -1.54126e-21 6.49552e-05
14.7419 -1.06102e-21 6.41498e-05
14.7877 -5.27775e-22 6.33551e-05
14.8336 -1.40626e-21 6.25709e-05
14.8796 -1.5411e-21 6.1797e-05
14.9257 3.01831e-21 6.10332e-05
14.9719 5.74211e-22 6.02795e-05
15.0182 -1.10309e-21 5.95356e-05
15.0647 1.04553e-21 5.88014e-05
15.1112 5.00072e-22 5.80766e-05
15.1579 2.36833e-21 5.73613e-05
15.2047 -3.11376e-22 5.66552e-05
15.2516 -7.58906e-22 5.59583e-05
15.2986 2.30856e-21 5.52702e-05
15.3458 9.49743e-22 5.4591e-05
15.393 -2.2854e-23 5.39204e-05
15.4404 1.68693e-22 5.32584e-05
15.488 9.14549e-22 5.26048e-05
15.5356 2.64674e-21 5.19595e-05
15.5834 3.40483e-21 5.13222e-05
15.6313 3.51722e-21 5.06931e-05
15.6794 9.52648e-21 5.00718e-05
15.7276 6.46845e-21 4.94583e-05
15.7759 8.36586e-21 4.88524e-05
15.8243 7.35833e-21 4.82541e-05
15.873 6.86059e-21 4.76632e-05
15.9217 1.145e-20 4.70797e-05
15.9706 1.30421e-20 4.65033e-05
16.0197 1.35906e-20 4.5934e-05
16.0689 1.21349e-20 4.53717e-05
16.1182 1.10104e-20 4.48162e-05
16.1677 1.39001e-20 4.42675e-05
16.2174 1.36533e-20 4.37255e-05
16.2672 1.17877e-20 4.319e-05
16.3172 1.17728e-20 4.2661e-05
16.3674 9.77081e-21 4.21384e-05
16.4177 1.11265e-20 4.1622e-05
16.4682 8.09737e-21 4.11118e-05
16.5189 9.01551e-21 4.06077e-05
16.5697 5.90251e-21 4.01095e-05
16.6208 6.44393e-21 3.96173e-05
16.672 4.60492e-21 3.91308e-05
16.7234 5.20536e-21 3.865e-05
16.775 3.06922e-21 3.81749e-05
16.8268 2.86212e-21 3.77053e-05
16.8787 1.63022e-21 3.72412e-05
16.9309 7.52971e-22 3.67824e-05
16.9833 1.89877e-21 3.63289e-05
17.0359 3.83864e-22 3.58806e-05
17.0887 2.07583e-22 3.54375e-05
17.1418 -7.44087e-22 3.49994e-05
17.195 -9.33022e-22 3.45662e-05
17.2485 -1.11187e-21 3.4138e-05
17.3022 -2.07622e-21 3.37145e-05
17.3562 -2.4442e-21 3.32958e-05
17.4104 -2.32667e-21 3.28817e-05
17.4648 -1.24778e-21 3.24723e-05
17.5195 -2.02867e-21 3.20673e-05
17.5744 5.75518e-22 3.16668e-05
17.6296 2.69465e-22 3.12707e-05
17.6851 7.97567e-24 3.08788e-05
17.7408 1.9727e-22 3.04912e-05
17.7969 1.52491e-21 3.01078e-05
17.8532 5.85544e-22 2.97284e-05
17.9098 9.878e-22 2.93531e-05
17.9667 1.40354e-21 2.89818e-05
18.0239 2.90017e-22 2.86143e-05
18.0815 6.25421e-23 2.82506e-05
18.1393 3.40175e-22 2.78908e-05
18.1975 -1.06426e-21 2.75345e-05
18.256 -2.08088e-21 2.7182e-05
18.3149 -1.88779e-21 2.6833e-05
18.3742 -1.68171e-21 2.64875e-05
18.4338 -2.56451e-21 2.61454e-05
18.4938 -1.96275e-21 2.58067e-05
18.5542 -2.17581e-21 2.54712e-05
18.615 -3.414e-21 2.51391e-05
18.6762 -3.71722e-21 2.481e-05
18.7379 -4.10336e-21 2.44842e-05
18.8 -3.68535e-21 2.41613e-05
18.8625 -4.10127e-21 2.38414e-05
18.9255 -3.71977e-21 2.35244e-05
18.9891 -5.11526e-21 2.32103e-05
19.0531 -4.40321e-21 2.28989e-05
19.1177 -5.04685e-21 2.25903e-05
19.1828 -4.54619e-21 2.22843e-05
19.2484 -3.60283e-21 2.19808e-05
19.3147 -4.36974e-21 2.16798e-05
19.3816 -4.18391e-21 2.13813e-05
19.4491 -4.33849e-21 2.10851e-05
19.5173 -4.22632e-21 2.07911e-05
19.5862 -4.31106e-21 2.04993e-05
19.6558 -4.17214e-21 2.02097e-05
19.7262 -3.87672e-21 1.9922e-05
19.7974 -4.1026e-21 1.96362e-05
19.8694 -4.0265e-21 1.93522e-05
19.9423 -4.31553e-21 1.907e-05
20.0162 -3.95553e-21 1.87893e-05
20.091 -4.31808e-21 1.85101e-05
20.1669 -3.70474e-21 1.82323e-05
20.244 -4.05671e-21 1.79557e-05
20.3222 -3.49863e-21 1.76802e-05
20.4016 -2.98814e-21 1.74056e-05
20.4825 -2.64624e-21 1.71317e-05
20.5648 -2.56175e-21 1.68583e-05
20.6487 -2.30442e-21 1.65853e-05
20.7344 -2.13667e-21 1.63123e-05
20.8219 -2.06993e-21 1.6039e-05
20.9115 -1.35055e-21 1.57652e-05
21.0034 -1.16257e-21 1.54904e-05
21.0979 -1.19117e-21 1.52142e-05
21.1952 -8.91194e-22 1.49359e-05
21.2959 -9.21014e-22 1.46549e-05
21.4004 -7.80098e-22 1.43701e-05
21.5093 -1.28362e-21 1.40804e-05
21.6237 -9.7036e-22 1.37842e-05
21.7448 -1.39746e-21 1.34789e-05
21.8747 -1.16816e-21 1.3161e-05
22.0165 -1.10912e-21 1.28244e-05
22.1768 -5.30895e-22 1.24568e-05
22.3723 -1.05068e-21 1.20262e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.5Lambda0.5Nc1Classic/iFp_FRG.txt <==
-22.3723 1.8853e-21 1.20414e-05
-22.1768 -1.73394e-21 1.24726e-05
-22.0165 -2.91732e-21 1.28407e-05
-21.8747 2.65186e-22 1.31778e-05
-21.7448 4.91948e-22 1.34961e-05
-21.6237 6.27013e-22 1.38016e-05
-21.5093 -9.02424e-22 1.40982e-05
-21.4004 4.22306e-22 1.43883e-05
-21.2959 -1.34995e-22 1.46734e-05
-21.1952 1.32829e-21 1.49549e-05
-21.0979 3.19151e-21 1.52337e-05
-21.0034 4.62651e-21 1.55103e-05
-20.9115 6.87884e-21 1.57855e-05
-20.8219 8.66769e-21 1.60597e-05
-20.7344 9.39004e-21 1.63334e-05
-20.6487 1.05143e-20 1.66067e-05
-20.5648 1.18085e-20 1.68802e-05
-20.4825 1.37568e-20 1.71539e-05
-20.4016 1.24182e-20 1.74282e-05
-20.3222 1.1348e-20 1.77032e-05
-20.244 8.70088e-21 1.79791e-05
-20.1669 9.71115e-21 1.82561e-05
-20.091 1.03951e-20 1.85343e-05
-20.0162 1.23726e-20 1.88138e-05
-19.9423 1.45028e-20 1.90948e-05
-19.8694 1.65867e-20 1.93774e-05
-19.7974 1.52671e-20 1.96617e-05
-19.7262 1.32521e-20 1.99478e-05
-19.6558 9.95738e-21 2.02358e-05
-19.5862 4.55776e-21 2.05258e-05
-19.5173 4.01218e-21 2.08179e-05
-19.4491 2.28761e-21 2.11121e-05
-19.3816 7.19742e-21 2.14086e-05
-19.3147 7.80202e-21 2.17074e-05
-19.2484 1.21277e-20 2.20086e-05
-19.1828 1.44357e-20 2.23122e-05
-19.1177 1.27629e-20 2.26185e-05
-19.0531 1.39933e-20 2.29273e-05
-18.9891 1.54636e-20 2.32388e-05
-18.9255 1.90544e-20 2.35531e-05
-18.8625 1.84543e-20 2.38701e-05
-18.8 2.09708e-20 2.41901e-05
-18.7379 2.266e-20 2.4513e-05
-18.6762 2.4028e-20 2.48389e-05
-18.615 2.30106e-20 2.51679e-05
-18.5542 2.36475e-20 2.55001e-05
-18.4938 2.32745e-20 2.58354e-05
-18.4338 2.63019e-20 2.6174e-05
-18.3742 2.72862e-20 2.6516e-05
-18.3149 3.50329e-20 2.68613e-05
-18.256 3.77646e-20 2.72102e-05
-18.1975 4.51823e-20 2.75625e-05
-18.1393 4.58968e-20 2.79184e-05
-18.0815 5.12125e-20 2.8278e-05
-18.0239 5.03828e-20 2.86413e-05
-17.9667 5.47328e-20 2.90084e-05
-17.9098 5.50282e-20 2.93794e-05
-17.8532 5.40721e-20 2.97543e-05
-17.7969 5.17328e-20 3.01331e-05
-17.7408 5.52998e-20 3.05161e-05
-17.6851 5.25499e-20 3.09031e-05
-17.6296 5.30668e-20 3.12944e-05
-17.5744 5.22648e-20 3.16899e-05
-17.5195 5.48486e-20 3.20898e-05
-17.4648 5.29747e-20 3.24941e-05
-17.4104 5.60403e-20 3.29029e-05
-17.3562 5.7935e-20 3.33162e-05
-17.3022 5.85042e-20 3.37342e-05
-17.2485 5.75295e-20 3.41569e-05
-17.195 5.96414e-20 3.45844e-05
-17.1418 5.93189e-20 3.50168e-05
-17.0887 5.90502e-20 3.54541e-05
-17.0359 5.51751e-20 3.58965e-05
-16.9833 5.35501e-20 3.6344e-05
-16.9309 5.37102e-20 3.67967e-05
-16.8787 5.49083e-20 3.72546e-05
-16.8268 5.83318e-20 3.7718e-05
-16.775 6.25816e-20 3.81868e-05
-16.7234 6.67066e-20 3.86611e-05
-16.672 7.0897e-20 3.91411e-05
-16.6208 7.99272e-20 3.96268e-05
-16.5697 7.94198e-20 4.01183e-05
-16.5189 8.29373e-20 4.06157e-05
-16.4682 8.58687e-20 4.11192e-05
-16.4177 8.97892e-20 4.16287e-05
-16.3674 9.3245e-20 4.21444e-05
-16.3172 1.02804e-19 4.26665e-05
-16.2672 1.07653e-19 4.31949e-05
-16.2174 1.11491e-19 4.37298e-05
-16.1677 1.13725e-19 4.42713e-05
-16.1182 1.2095e-19 4.48196e-05
-16.0689 1.25395e-19 4.53746e-05
-16.0197 1.33534e-19 4.59366e-05
-15.9706 1.36516e-19 4.65056e-05
-15.9217 1.36459e-19 4.70818e-05
-15.873 1.48095e-19 4.76652e-05
-15.8243 1.48416e-19 4.82559e-05
-15.7759 1.57152e-19 4.88542e-05
-15.7276 1.57863e-19 4.94601e-05
-15.6794 1.67513e-19 5.00737e-05
-15.6313 1.72424e-19 5.06951e-05
-15.5834 1.86019e-19 5.13245e-05
-15.5356 1.90528e-19 5.19621e-05
-15.488 1.973e-19 5.26078e-05
-15.4404 2.06793e-19 5.32619e-05
-15.393 2.12262e-19 5.39245e-05
-15.3458 2.1475e-19 5.45957e-05
-15.2986 2.20533e-19 5.52756e-05
-15.2516 2.23907e-19 5.59645e-05
-15.2047 2.2973e-19 5.66623e-05
-15.1579 2.32399e-19 5.73694e-05
-15.1112 2.32408e-19 5.80857e-05
-15.0647 2.36108e-19 5.88116e-05
-15.0182 2.38623e-19 5.9547e-05
-14.9719 2.44195e-19 6.02922e-05
-14.9257 2.4306e-19 6.10474e-05
-14.8796 2.45989e-19 6.18126e-05
-14.8336 2.43709e-19 6.2588e-05
-14.7877 2.45257e-19 6.33739e-05
-14.7419 2.45741e-19 6.41704e-05
-14.6962 2.49862e-19 6.49775e-05
-14.6506 2.45679e-19 6.57957e-05
-14.6052 2.51338e-19 6.66249e-05
-14.5598 2.46225e-19 6.74654e-05
-14.5145 2.49515e-19 6.83173e-05
-14.4693 2.57543e-19 6.91809e-05
-14.4243 2.48928e-19 7.00563e-05
-14.3793 2.55338e-19 7.09438e-05
-14.3344 2.58486e-19 7.18435e-05
-14.2896 2.58912e-19 7.27557e-05
-14.2449 2.61497e-19 7.36805e-05
-14.2003 2.66304e-19 7.46182e-05
-14.1558 2.6987e-19 7.55689e-05
-14.1113 2.77156e-19 7.6533e-05
-14.067 2.77723e-19 7.75105e-05
-14.0227 2.80838e-19 7.85018e-05
-13.9786 2.84327e-19 7.95071e-05
-13.9345 2.81197e-19 8.05266e-05
-13.8905 2.77702e-19 8.15606e-05
-13.8466 2.84772e-19 8.26093e-05
-13.8028 2.81589e-19 8.36729e-05
-13.759 2.89975e-19 8.47517e-05
-13.7153 2.87804e-19 8.58461e-05
-13.6718 3.05441e-19 8.69561e-05
-13.6283 3.0563e-19 8.80822e-05
-13.5848 3.09719e-19 8.92246e-05
-13.5415 3.28451e-19 9.03835e-05
-13.4982 3.33654e-19 9.15593e-05
-13.455 3.40594e-19 9.27522e-05
-13.4119 3.46291e-19 9.39626e-05
-13.3689 3.54628e-19 9.51908e-05
-13.3259 3.7268e-19 9.6437e-05
-13.283 3.75735e-19 9.77016e-05
-13.2402 3.84275e-19 9.8985e-05
-13.1974 3.90115e-19 0.000100287
-13.1547 4.02748e-19 0.000101609
-13.1121 4.06791e-19 0.000102951
-13.0696 4.0921e-19 0.000104312
-13.0271 4.13008e-19 0.000105694
-12.9847 4.31531e-19 0.000107097
-12.9424 4.41343e-19 0.000108521
-12.9001 4.59251e-19 0.000109966
-12.8579 4.67622e-19 0.000111434
-12.8158 4.87073e-19 0.000112923
-12.7737 4.88726e-19 0.000114436
-12.7317 5.01348e-19 0.000115971
-12.6898 4.92624e-19 0.000117531
-12.6479 5.12525e-19 0.000119114
-12.6061 5.07579e-19 0.000120721
-12.5643 4.93994e-19 0.000122354
-12.5226 5.02586e-19 0.000124011
-12.481 4.80031e-19 0.000125695
-12.4394 4.99075e-19 0.000127405
-12.3979 4.80741e-19 0.000129141
-12.3565 4.92987e-19 0.000130905
-12.3151 4.88855e-19 0.000132696
-12.2738 4.76706e-19 0.000134516
-12.2325 4.71465e-19 0.000136364
-12.1913 4.93118e-19 0.000138242
-12.1501 4.91729e-19 0.000140149
-12.109 4.73112e-19 0.000142087
-12.068 4.92058e-19 0.000144056
-12.027 4.69618e-19 0.000146057
-11.986 4.64263e-19 0.000148089
-11.9452 4.71881e-19 0.000150154
-11.9043 4.5687e-19 0.000152253
-11.8636 4.456e-19 0.000154386
-11.8228 4.64219e-19 0.000156553
-11.7822 4.43121e-19 0.000158756
-11.7415 4.50655e-19 0.000160994
-11.701 4.56588e-19 0.00016327
-11.6605 4.55742e-19 0.000165582
-11.62 4.52143e-19 0.000167933
-11.5796 4.31513e-19 0.000170323
-11.5392 4.10542e-19 0.000172752
-11.4989 4.25821e-19 0.000175222
-11.4587 4.27069e-19 0.000177733
-11.4184 3.89723e-19 0.000180287
-11.3783 3.95231e-19 0.000182883
-11.3381 3.79572e-19 0.000185523
-11.2981 3.86201e-19 0.000188207
-11.2581 3.81249e-19 0.000190937
-11.2181 3.70653e-19 0.000193714
-11.1781 3.79487e-19 0.000196538
-11.1383 3.43265e-19 0.000199411
-11.0984 3.59744e-19 0.000202333
-11.0586 3.52193e-19 0.000205306
-11.0189 3.41193e-19 0.00020833
-10.9792 3.25483e-19 0.000211407
-10.9395 3.29971e-19 0.000214537
-10.8999 3.11218e-19 0.000217723
-10.8603 2.98318e-19 0.000220964
-10.8208 3.15809e-19 0.000224263
-10.7813 3.03738e-19 0.000227621
-10.7418 3.29225e-19 0.000231038
-10.7024 2.80357e-19 0.000234516
-10.6631 2.74128e-19 0.000238056
-10.6238 2.64257e-19 0.00024166
-10.5845 2.66271e-19 0.000245329
-10.5452 2.55816e-19 0.000249065
-10.506 2.70357e-19 0.000252868
-10.4669 2.6931e-19 0.000256741
-10.4278 3.04265e-19 0.000260685
-10.3887 2.74878e-19 0.000264702
-10.3496 2.96286e-19 0.000268793
-10.3106 3.17818e-19 0.000272959
-10.2717 3.82699e-19 0.000277203
-10.2328 3.93306e-19 0.000281527
-10.1939 3.87068e-19 0.000285931
-10.155 4.29073e-19 0.000290418
-10.1162 4.78796e-19 0.00029499
-10.0774 4.83757e-19 0.000299649
-10.0387 4.96218e-19 0.000304396
-10 4.79594e-19 0.000309234
-9.96134 5.07836e-19 0.000314165
-9.92271 5.40778e-19 0.00031919
-9.88412 5.26309e-19 0.000324313
-9.84557 5.0795e-19 0.000329535
-9.80704 4.56071e-19 0.000334859
-9.76856 3.98396e-19 0.000340287
-9.73011 4.00482e-19 0.000345822
-9.69169 3.62754e-19 0.000351465
-9.65331 2.91207e-19 0.000357221
-9.61496 2.59008e-19 0.00036309
-9.57664 1.36605e-19 0.000369077
-9.53836 -1.3518e-20 0.000375183
-9.50011 -7.87294e-20 0.000381412
-9.46189 -1.20905e-19 0.000387767
-9.42371 -2.6892e-19 0.000394251
-9.38556 -2.83656e-19 0.000400866
-9.34744 -3.9598e-19 0.000407616
-9.30935 -4.89809e-19 0.000414505
-9.2713 -6.77351e-19 0.000421535
-9.23327 -7.22902e-19 0.00042871
-9.19528 -8.53891e-19 0.000436034
-9.15732 -9.42961e-19 0.000443509
-9.11939 -1.10372e-18 0.000451141
-9.08149 -1.16522e-18 0.000458932
-9.04362 -1.33131e-18 0.000466886
-9.00578 -1.48268e-18 0.000475007
-8.96797 -1.60635e-18 0.000483299
-8.93019 -1.74559e-18 0.000491766
-8.89244 -1.82539e-18 0.000500413
-8.85471 -2.03688e-18 0.000509242
-8.81702 -2.18172e-18 0.00051826
-8.77936 -2.34768e-18 0.000527469
-8.74172 -2.4208e-18 0.000536874
-8.70412 -2.555e-18 0.00054648
-8.66654 -2.72867e-18 0.000556291
-8.62899 -2.97337e-18 0.000566312
-8.59146 -3.0584e-18 0.000576548
-8.55397 -3.30525e-18 0.000587004
-8.5165 -3.37243e-18 0.000597685
-8.47906 -3.58285e-18 0.000608595
-8.44165 -3.7285e-18 0.000619742
-8.40426 -3.80425e-18 0.00063113
-8.3669 -3.93788e-18 0.000642765
-8.32956 -4.06685e-18 0.000654654
-8.29226 -4.17743e-18 0.000666803
-8.25497 -4.35458e-18 0.000679218
-8.21772 -4.56671e-18 0.000691908
-8.18049 -4.6645e-18 0.000704878
-8.14328 -4.88465e-18 0.000718138
-8.1061 -4.98717e-18 0.000731694
-8.06895 -5.251e-18 0.000745556
-8.03182 -5.5291e-18 0.000759732
-7.99471 -5.88872e-18 0.000774231
-7.95763 -6.21474e-18 0.000789064
-7.92058 -6.59355e-18 0.000804239
-7.88355 -6.87725e-18 0.000819767
-7.84654 -7.12497e-18 0.00083566
-7.80955 -7.64348e-18 0.000851927
-7.77259 -7.89517e-18 0.000868581
-7.73566 -8.43042e-18 0.000885632
-7.69874 -8.60808e-18 0.000903095
-7.66185 -8.99051e-18 0.000920981
-7.62498 -9.4411e-18 0.000939302
-7.58814 -9.66575e-18 0.000958074
-7.55132 -1.00585e-17 0.000977309
-7.51452 -1.02605e-17 0.000997021
-7.47774 -1.03969e-17 0.00101723
-7.44099 -1.06891e-17 0.00103794
-7.40425 -1.09719e-17 0.00105917
-7.36754 -1.13006e-17 0.00108095
-7.33085 -1.12358e-17 0.00110327
-7.29418 -1.14252e-17 0.00112617
-7.25754 -1.14826e-17 0.00114966
-7.22091 -1.1513e-17 0.00117376
-7.18431 -1.17296e-17 0.00119848
-7.14772 -1.14895e-17 0.00122384
-7.11116 -1.14734e-17 0.00124987
-7.07462 -1.14745e-17 0.00127658
-7.0381 -1.16218e-17 0.00130399
-7.00159 -1.16031e-17 0.00133212
-6.96511 -1.18499e-17 0.001361
-6.92865 -1.21854e-17 0.00139064
-6.89221 -1.25179e-17 0.00142107
-6.85579 -1.28976e-17 0.00145232
-6.81938 -1.32453e-17 0.0014844
-6.783 -1.37455e-17 0.00151734
-6.74664 -1.44979e-17 0.00155116
-6.71029 -1.48679e-17 0.0015859
-6.67397 -1.58558e-17 0.00162159
-6.63766 -1.65564e-17 0.00165824
-6.60137 -1.72789e-17 0.0016959
-6.5651 -1.80177e-17 0.00173459
-6.52885 -1.90307e-17 0.00177434
-6.49262 -2.03907e-17 0.00181521
-6.4564 -2.09467e-17 0.00185721
-6.42021 -2.18515e-17 0.0019004
-6.38403 -2.26182e-17 0.00194481
-6.34786 -2.31927e-17 0.00199049
-6.31172 -2.39044e-17 0.00203749
-6.27559 -2.46396e-17 0.00208584
-6.23949 -2.44542e-17 0.00213562
-6.20339 -2.45608e-17 0.00218686
-6.16732 -2.44518e-17 0.00223963
-6.13126 -2.41921e-17 0.00229398
-6.09522 -2.32214e-17 0.00234998
-6.05919 -2.3609e-17 0.00240769
-6.02319 -2.17588e-17 0.00246718
-5.9872 -2.1406e-17 0.00252851
-5.95122 -2.0135e-17 0.00259176
-5.91526 -1.94508e-17 0.002657
-5.87932 -1.83443e-17 0.00272431
-5.84339 -1.68736e-17 0.00279377
-5.80748 -1.58268e-17 0.00286546
-5.77158 -1.47497e-17 0.00293947
-5.7357 -1.2916e-17 0.00301588
-5.69984 -1.28454e-17 0.0030948
-5.66399 -1.23176e-17 0.00317632
-5.62815 -1.05096e-17 0.00326054
-5.59233 -1.04528e-17 0.00334757
-5.55653 -9.88899e-18 0.00343752
-5.52074 -1.00761e-17 0.00353052
-5.48497 -8.66067e-18 0.00362667
-5.4492 -8.61972e-18 0.00372611
-5.41346 -9.15743e-18 0.00382899
-5.37773 -8.86285e-18 0.00393543
-5.34201 -8.04972e-18 0.0040456
-5.30631 -8.45711e-18 0.00415965
-5.27062 -7.55777e-18 0.00427776
-5.23494 -7.9339e-18 0.00440009
-5.19928 -7.83783e-18 0.00452685
-5.16363 -7.40168e-18 0.00465822
-5.128 -6.34142e-18 0.00479443
-5.09237 -6.68466e-18 0.0049357
-5.05677 -5.62824e-18 0.00508228
-5.02117 -5.29149e-18 0.00523441
-4.98559 -2.36119e-18 0.00539237
-4.95002 -4.76286e-19 0.00555647
-4.91446 1.75615e-18 0.005727
-4.87892 6.74462e-18 0.0059043
-4.84339 8.84843e-18 0.00608874
-4.80787 1.18554e-17 0.0062807
-4.77237 1.83215e-17 0.00648059
-4.73687 2.36602e-17 0.00668886
-4.70139 3.13977e-17 0.00690599
-4.66592 3.81196e-17 0.00713249
-4.63046 5.05668e-17 0.00736892
-4.59502 6.20431e-17 0.00761587
-4.55958 7.83451e-17 0.00787398
-4.52416 9.54868e-17 0.00814395
-4.48875 1.17642e-16 0.0084265
-4.45335 1.41442e-16 0.00872245
-4.41797 1.64458e-16 0.00903265
-4.38259 1.87144e-16 0.00935801
-4.34722 2.07736e-16 0.0096995
-4.31187 2.29941e-16 0.0100582
-4.27653 2.43197e-16 0.0104352
-4.24119 2.61795e-16 0.0108316
-4.20587 2.75823e-16 0.0112489
-4.17056 2.85047e-16 0.0116882
-4.13526 2.94173e-16 0.012151
-4.09997 3.02781e-16 0.0126388
-4.06469 3.1394e-16 0.013153
-4.02942 3.22484e-16 0.0136955
-3.99416 3.34813e-16 0.0142677
-3.95891 3.46056e-16 0.0148716
-3.92367 3.61727e-16 0.0155087
-3.88844 3.66297e-16 0.0161809
-3.85322 3.71504e-16 0.01689
-3.81801 3.70063e-16 0.0176377
-3.7828 3.46546e-16 0.0184256
-3.74761 2.87932e-16 0.0192553
-3.71243 2.30598e-16 0.0201283
-3.67726 1.51499e-16 0.021046
-3.64209 5.31185e-17 0.02201
-3.60694 -5.00981e-17 0.0230218
-3.57179 -1.61144e-16 0.024083
-3.53665 -2.37512e-16 0.0251961
-3.50152 -3.18539e-16 0.0263635
-3.4664 -3.85948e-16 0.0275887
-3.43129 -4.20891e-16 0.0288758
-3.39619 -4.46959e-16 0.0302297
-3.36109 -4.45547e-16 0.031656
-3.32601 -3.83491e-16 0.0331616
-3.29093 -3.41631e-16 0.0347538
-3.25586 -2.93673e-16 0.0364409
-3.2208 -2.02639e-16 0.0382322
-3.18574 -1.01008e-16 0.0401379
-3.1507 3.61208e-17 0.0421688
-3.11566 1.58561e-16 0.0443371
-3.08063 2.86467e-16 0.0466559
-3.0456 4.0869e-16 0.0491398
-3.01059 5.35833e-16 0.0518044
-2.97558 7.08547e-16 0.0546674
-2.94058 9.48377e-16 0.0577476
-2.90558 1.12083e-15 0.0610668
-2.87059 1.46239e-15 0.064648
-2.83561 1.79293e-15 0.068518
-2.80064 1.9628e-15 0.0727056
-2.76567 2.28164e-15 0.077244
-2.73071 2.47666e-15 0.0821695
-2.69576 2.65275e-15 0.087524
-2.66081 2.69997e-15 0.0933531
-2.62587 2.91955e-15 0.0997102
-2.59094 2.77609e-15 0.106654
-2.55601 2.98088e-15 0.114252
-2.52109 2.72405e-15 0.122579
-2.48617 2.55862e-15 0.131725
-2.45126 2.16139e-15 0.141786
-2.41636 2.05166e-15 0.152878
-2.38146 1.84922e-15 0.165128
-2.34657 1.74971e-15 0.178687
-2.31168 1.47186e-15 0.193724
-2.2768 1.68001e-15 0.210439
-2.24192 1.53497e-15 0.229057
-2.20705 1.71827e-15 0.249848
-2.17219 9.24618e-16 0.273112
-2.13733 -2.64235e-16 0.299215
-2.10247 -6.31144e-16 0.328567
-2.06762 -1.61715e-15 0.361667
-2.03278 -2.92676e-15 0.399081
-1.99794 -5.83766e-15 0.441497
-1.9631 -7.67792e-15 0.489702
-1.92827 -1.06926e-14 0.544662
-1.89345 -1.05953e-14 0.607482
-1.85862 -1.57662e-14 0.67953
-1.82381 -1.84037e-14 0.76238
-1.78899 -2.63592e-14 0.857995
-1.75419 -4.34249e-14 0.968641
-1.71938 -5.77561e-14 1.09717
-1.68458 -7.18377e-14 1.24687
-1.64979 -8.2269e-14 1.42191
-1.61499 -1.12325e-13 1.62703
-1.58021 -1.33846e-13 1.86818
-1.54542 -2.13137e-13 2.15187
-1.51064 -3.29153e-13 2.4858
-1.47586 -3.90884e-13 2.87729
-1.44109 -4.56824e-13 3.33336
-1.40632 -5.2296e-13 3.85686
-1.37155 -6.24268e-13 4.44526
-1.33679 -7.76365e-13 5.08336
-1.30203 -5.30504e-13 5.74302
-1.26727 -8.53685e-14 6.37706
-1.23251 5.02101e-13 6.93006
-1.19776 1.30763e-12 7.343
-1.16301 2.18728e-12 7.5771
-1.12827 2.36992e-12 7.61599
-1.09352 2.70237e-12 7.47731
-1.05878 1.87959e-12 7.19457
-1.02405 1.54127e-12 6.81458
-0.989309 5.87422e-13 6.37802
-0.954576 3.21251e-14 5.92147
-0.919844 -4.37775e-13 5.4687
-0.885115 -5.28269e-13 5.03731
-0.850388 -6.85627e-13 4.63574
-0.815663 -8.23569e-13 4.26917
-0.78094 -8.16634e-13 3.93806
-0.746219 -7.63422e-13 3.64194
-0.711499 -7.70187e-13 3.37826
-0.676781 -7.30882e-13 3.14468
-0.642065 -6.76969e-13 2.93802
-0.60735 -6.45594e-13 2.75569
-0.572637 -5.75156e-13 2.59483
-0.537925 -5.26664e-13 2.45317
-0.503214 -4.75804e-13 2.32839
-0.468504 -4.4054e-13 2.21871
-0.433796 -3.93467e-13 2.12233
-0.399089 -3.84148e-13 2.03789
-0.364382 -3.90995e-13 1.96408
-0.329676 -3.52045e-13 1.89987
-0.294972 -3.30124e-13 1.8443
-0.260267 -3.27354e-13 1.79664
-0.225564 -3.04729e-13 1.75621
-0.190861 -2.80409e-13 1.72249
-0.156158 -2.89389e-13 1.69501
-0.121456 -2.87517e-13 1.67344
-0.0867541 -2.84833e-13 1.6575
-0.0520524 -2.78479e-13 1.64698
-0.0173508 -2.35534e-13 1.64175
0.0173508 -2.70567e-13 1.64175
0.0520524 -2.84596e-13 1.64698
0.0867541 -2.90113e-13 1.6575
0.121456 -2.8072e-13 1.67344
0.156158 -2.77523e-13 1.69501
0.190861 -3.07948e-13 1.72249
0.225564 -3.15292e-13 1.75621
0.260267 -3.21879e-13 1.79664
0.294972 -3.46823e-13 1.8443
0.329676 -3.64121e-13 1.89987
0.364382 -3.73421e-13 1.96408
0.399089 -3.96654e-13 2.03789
0.433796 -4.33083e-13 2.12233
0.468504 -4.49132e-13 2.21871
0.503214 -4.96646e-13 2.32839
0.537925 -5.40932e-13 2.45317
0.572637 -5.7332e-13 2.59483
0.60735 -6.04456e-13 2.75569
0.642065 -6.34044e-13 2.93802
0.676781 -7.12306e-13 3.14468
0.711499 -7.50611e-13 3.37826
0.746219 -8.19434e-13 3.64194
0.78094 -8.54817e-13 3.93806
0.815663 -7.04568e-13 4.26917
0.850388 -6.86496e-13 4.63574
0.885115 -5.53306e-13 5.03731
0.919844 -2.90105e-13 5.4687
0.954576 1.31911e-13 5.92147
0.989309 6.87828e-13 6.37802
1.02405 1.39538e-12 6.81458
1.05878 1.88141e-12 7.19457
1.09352 2.43207e-12 7.47731
1.12827 2.52086e-12 7.61599
1.16301 2.0242e-12 7.5771
1.19776 1.45417e-12 7.343
1.23251 3.60576e-13 6.93006
1.26727 2.90269e-14 6.37706
1.30203 -6.38086e-13 5.74302
1.33679 -6.937e-13 5.08336
1.37155 -6.28275e-13 4.44526
1.40632 -6.85277e-13 3.85686
1.44109 -5.00954e-13 3.33336
1.47586 -4.72444e-13 2.87729
1.51064 -3.12543e-13 2.4858
1.54542 -2.01461e-13 2.15187
1.58021 -1.56586e-13 1.86818
1.61499 -1.11103e-13 1.62703
1.64979 -9.58082e-14 1.42191
1.68458 -6.44974e-14 1.24687
1.71938 -6.16468e-14 1.09717
1.75419 -4.15454e-14 0.968641
1.78899 -2.77136e-14 0.857995
1.82381 -1.76225e-14 0.76238
1.85862 -1.81735e-14 0.67953
1.89345 -1.39732e-14 0.607482
1.92827 -1.00838e-14 0.544662
1.9631 -8.3455e-15 0.489702
1.99794 -4.68065e-15 0.441497
2.03278 -2.95119e-15 0.399081
2.06762 -2.05018e-15 0.361667
2.10247 3.24468e-16 0.328567
2.13733 -4.11254e-17 0.299215
2.17219 1.04875e-15 0.273112
2.20705 8.39942e-16 0.249848
2.24192 8.95516e-16 0.229057
2.2768 1.48406e-15 0.210439
2.31168 1.63664e-15 0.193724
2.34657 1.57985e-15 0.178687
2.38146 1.69264e-15 0.165128
2.41636 1.84851e-15 0.152878
2.45126 2.19417e-15 0.141786
2.48617 2.42458e-15 0.131725
2.52109 2.5085e-15 0.122579
2.55601 2.73028e-15 0.114252
2.59094 2.82613e-15 0.106654
2.62587 2.72956e-15 0.0997102
2.66081 2.75102e-15 0.0933531
2.69576 2.55085e-15 0.087524
2.73071 2.2963e-15 0.0821695
2.76567 2.1184e-15 0.077244
2.80064 1.94153e-15 0.0727056
2.83561 1.63567e-15 0.068518
2.87059 1.34576e-15 0.064648
2.90558 1.17629e-15 0.0610668
2.94058 8.43183e-16 0.0577476
2.97558 6.44478e-16 0.0546674
3.01059 5.09068e-16 0.0518044
3.0456 3.62272e-16 0.0491398
3.08063 2.28778e-16 0.0466559
3.11566 1.30943e-16 0.0443371
3.1507 1.86555e-17 0.0421688
3.18574 -1.10684e-16 0.0401379
3.2208 -1.97195e-16 0.0382322
3.25586 -2.82382e-16 0.0364409
3.29093 -3.69578e-16 0.0347538
3.32601 -4.29872e-16 0.0331616
3.36109 -4.40414e-16 0.031656
3.39619 -4.30592e-16 0.0302297
3.43129 -4.46129e-16 0.0288758
3.4664 -3.975e-16 0.0275887
3.50152 -3.43994e-16 0.0263635
3.53665 -2.53293e-16 0.0251961
3.57179 -1.49986e-16 0.024083
3.60694 -5.03919e-17 0.0230218
3.64209 4.74945e-17 0.02201
3.67726 1.30597e-16 0.021046
3.71243 2.17059e-16 0.0201283
3.74761 2.85224e-16 0.0192553
3.7828 3.21127e-16 0.0184256
3.81801 3.55691e-16 0.0176377
3.85322 3.60667e-16 0.01689
3.88844 3.64147e-16 0.0161809
3.92367 3.5347e-16 0.0155087
3.95891 3.43099e-16 0.0148716
3.99416 3.25535e-16 0.0142677
4.02942 3.15994e-16 0.0136955
4.06469 3.08547e-16 0.013153
4.09997 2.95938e-16 0.0126388
4.13526 2.86989e-16 0.012151
4.17056 2.77294e-16 0.0116882
4.20587 2.6691e-16 0.0112489
4.24119 2.56579e-16 0.0108316
4.27653 2.44242e-16 0.0104352
4.31187 2.23718e-16 0.0100582
4.34722 2.0619e-16 0.0096995
4.38259 1.82409e-16 0.00935801
4.41797 1.5925e-16 0.00903265
4.45335 1.3752e-16 0.00872245
4.48875 1.15817e-16 0.0084265
4.52416 9.29353e-17 0.00814395
4.55958 7.39732e-17 0.00787398
4.59502 6.04816e-17 0.00761587
4.63046 4.66424e-17 0.00736892
4.66592 3.73386e-17 0.00713249
4.70139 2.71222e-17 0.00690599
4.73687 2.0364e-17 0.00668886
4.77237 1.50428e-17 0.00648059
4.80787 1.18038e-17 0.0062807
4.84339 7.03331e-18 0.00608874
4.87892 3.05621e-18 0.0059043
4.91446 1.6305e-18 0.005727
4.95002 -5.20773e-19 0.00555647
4.98559 -3.32587e-18 0.00539237
5.02117 -3.44238e-18 0.00523441
5.05677 -4.90211e-18 0.00508228
5.09237 -5.65965e-18 0.0049357
5.128 -5.8696e-18 0.00479443
5.16363 -7.30145e-18 0.00465822
5.19928 -6.77255e-18 0.00452685
5.23494 -6.7408e-18 0.00440009
5.27062 -7.25485e-18 0.00427776
5.30631 -5.98331e-18 0.00415965
5.34201 -7.28489e-18 0.0040456
5.37773 -7.32815e-18 0.00393543
5.41346 -8.52196e-18 0.00382899
5.4492 -8.1896e-18 0.00372611
5.48497 -9.40179e-18 0.00362667
5.52074 -8.68128e-18 0.00353052
5.55653 -9.58028e-18 0.00343752
5.59233 -9.6637e-18 0.00334757
5.62815 -1.05637e-17 0.00326054
5.66399 -1.05137e-17 0.00317632
5.69984 -1.16258e-17 0.0030948
5.7357 -1.32892e-17 0.00301588
5.77158 -1.37625e-17 0.00293947
5.80748 -1.48845e-17 0.00286546
5.84339 -1.55212e-17 0.00279377
5.87932 -1.70514e-17 0.00272431
5.91526 -1.77154e-17 0.002657
5.95122 -1.9071e-17 0.00259176
5.9872 -2.02648e-17 0.00252851
6.02319 -2.17087e-17 0.00246718
6.05919 -2.16043e-17 0.00240769
6.09522 -2.26577e-17 0.00234998
6.13126 -2.3259e-17 0.00229398
6.16732 -2.37903e-17 0.00223963
6.20339 -2.3974e-17 0.00218686
6.23949 -2.41936e-17 0.00213562
6.27559 -2.32834e-17 0.00208584
6.31172 -2.34713e-17 0.00203749
6.34786 -2.29343e-17 0.00199049
6.38403 -2.23736e-17 0.00194481
6.42021 -2.13595e-17 0.0019004
6.4564 -2.06909e-17 0.00185721
6.49262 -1.95272e-17 0.00181521
6.52885 -1.88362e-17 0.00177434
6.5651 -1.7922e-17 0.00173459
6.60137 -1.70153e-17 0.0016959
6.63766 -1.58439e-17 0.00165824
6.67397 -1.50063e-17 0.00162159
6.71029 -1.43363e-17 0.0015859
6.74664 -1.36891e-17 0.00155116
6.783 -1.31163e-17 0.00151734
6.81938 -1.27283e-17 0.0014844
6.85579 -1.23615e-17 0.00145232
6.89221 -1.2167e-17 0.00142107
6.92865 -1.18431e-17 0.00139064
6.96511 -1.17763e-17 0.001361
7.00159 -1.15826e-17 0.00133212
7.0381 -1.13696e-17 0.00130399
7.07462 -1.15162e-17 0.00127658
7.11116 -1.1422e-17 0.00124987
7.14772 -1.14821e-17 0.00122384
7.18431 -1.13245e-17 0.00119848
7.22091 -1.14786e-17 0.00117376
7.25754 -1.14484e-17 0.00114966
7.29418 -1.13906e-17 0.00112617
7.33085 -1.13433e-17 0.00110327
7.36754 -1.11188e-17 0.00108095
7.40425 -1.10218e-17 0.00105917
7.44099 -1.10534e-17 0.00103794
7.47774 -1.07381e-17 0.00101723
7.51452 -1.04429e-17 0.000997021
7.55132 -1.02028e-17 0.000977309
7.58814 -9.86741e-18 0.000958074
7.62498 -9.6378e-18 0.000939302
7.66185 -9.26763e-18 0.000920981
7.69874 -8.91421e-18 0.000903095
7.73566 -8.40447e-18 0.000885632
7.77259 -8.1648e-18 0.000868581
7.80955 -7.80378e-18 0.000851927
7.84654 -7.48568e-18 0.00083566
7.88355 -7.24555e-18 0.000819767
7.92058 -6.77095e-18 0.000804239
7.95763 -6.39188e-18 0.000789064
7.99471 -6.32803e-18 0.000774231
8.03182 -5.99728e-18 0.000759732
8.06895 -5.6746e-18 0.000745556
8.1061 -5.58301e-18 0.000731694
8.14328 -5.30857e-18 0.000718138
8.18049 -5.01598e-18 0.000704878
8.21772 -4.9046e-18 0.000691908
8.25497 -4.77628e-18 0.000679218
8.29226 -4.56834e-18 0.000666803
8.32956 -4.43096e-18 0.000654654
8.3669 -4.23473e-18 0.000642765
8.40426 -4.0663e-18 0.00063113
8.44165 -3.92826e-18 0.000619742
8.47906 -3.78254e-18 0.000608595
8.5165 -3.7146e-18 0.000597685
8.55397 -3.52169e-18 0.000587004
8.59146 -3.365e-18 0.000576548
8.62899 -3.16411e-18 0.000566312
8.66654 -3.08586e-18 0.000556291
8.70412 -2.92196e-18 0.00054648
8.74172 -2.7582e-18 0.000536874
8.77936 -2.5512e-18 0.000527469
8.81702 -2.47423e-18 0.00051826
8.85471 -2.33789e-18 0.000509242
8.89244 -2.23307e-18 0.000500413
8.93019 -2.06079e-18 0.000491766
8.96797 -1.93269e-18 0.000483299
9.00578 -1.84701e-18 0.000475007
9.04362 -1.77181e-18 0.000466886
9.08149 -1.62288e-18 0.000458932
9.11939 -1.48804e-18 0.000451141
9.15732 -1.40591e-18 0.000443509
9.19528 -1.22913e-18 0.000436034
9.23327 -1.15135e-18 0.00042871
9.2713 -9.70786e-19 0.000421535
9.30935 -9.82183e-19 0.000414505
9.34744 -8.83738e-19 0.000407616
9.38556 -8.2885e-19 0.000400866
9.42371 -6.24526e-19 0.000394251
9.46189 -6.24358e-19 0.000387767
9.50011 -5.14385e-19 0.000381412
9.53836 -4.26124e-19 0.000375183
9.57664 -3.61168e-19 0.000369077
9.61496 -3.81718e-19 0.00036309
9.65331 -2.93851e-19 0.000357221
9.69169 -2.24787e-19 0.000351465
9.73011 -1.75327e-19 0.000345822
9.76856 -1.03897e-19 0.000340287
9.80704 -1.36129e-19 0.000334859
9.84557 -1.57919e-19 0.000329535
9.88412 -1.12725e-19 0.000324313
9.92271 -1.15334e-19 0.00031919
9.96134 -1.08666e-19 0.000314165
10 -1.25332e-19 0.000309234
10.0387 -1.56297e-19 0.000304396
10.0774 -1.56201e-19 0.000299649
10.1162 -1.85368e-19 0.00029499
10.155 -1.74266e-19 0.000290418
10.1939 -1.54853e-19 0.000285931
10.2328 -2.25816e-19 0.000281527
10.2717 -2.33454e-19 0.000277203
10.3106 -2.42828e-19 0.000272959
10.3496 -2.34225e-19 0.000268793
10.3887 -2.54418e-19 0.000264702
10.4278 -3.04097e-19 0.000260685
10.4669 -2.74031e-19 0.000256741
10.506 -2.89304e-19 0.000252868
10.5452 -2.88092e-19 0.000249065
10.5845 -2.94712e-19 0.000245329
10.6238 -2.80653e-19 0.00024166
10.6631 -2.83273e-19 0.000238056
10.7024 -2.51901e-19 0.000234516
10.7418 -2.57975e-19 0.000231038
10.7813 -2.1448e-19 0.000227621
10.8208 -1.84722e-19 0.000224263
10.8603 -1.38104e-19 0.000220964
10.8999 -1.22445e-19 0.000217723
10.9395 -9.96657e-20 0.000214537
10.9792 -5.86164e-20 0.000211407
11.0189 -4.38679e-20 0.00020833
11.0586 -1.60542e-20 0.000205306
11.0984 1.91059e-20 0.000202333
11.1383 6.21438e-20 0.000199411
11.1781 5.91124e-20 0.000196538
11.2181 7.69251e-20 0.000193714
11.2581 1.00089e-19 0.000190937
11.2981 1.30232e-19 0.000188207
11.3381 1.51409e-19 0.000185523
11.3783 1.57513e-19 0.000182883
11.4184 1.77362e-19 0.000180287
11.4587 1.58243e-19 0.000177733
11.4989 1.90934e-19 0.000175222
11.5392 2.13419e-19 0.000172752
11.5796 1.85378e-19 0.000170323
11.62 1.82288e-19 0.000167933
11.6605 1.89026e-19 0.000165582
11.701 2.05542e-19 0.00016327
11.7415 1.98564e-19 0.000160994
11.7822 2.10197e-19 0.000158756
11.8228 1.95714e-19 0.000156553
11.8636 2.15383e-19 0.000154386
11.9043 2.09511e-19 0.000152253
11.9452 1.96794e-19 0.000150154
11.986 1.9214e-19 0.000148089
12.027 1.92633e-19 0.000146057
12.068 1.74307e-19 0.000144056
12.109 1.90245e-19 0.000142087
12.1501 1.6505e-19 0.000140149
12.1913 1.70121e-19 0.000138242
12.2325 1.88224e-19 0.000136364
12.2738 1.8109e-19 0.000134516
12.3151 1.71237e-19 0.000132696
12.3565 1.68983e-19 0.000130905
12.3979 1.82406e-19 0.000129141
12.4394 1.61465e-19 0.000127405
12.481 1.77189e-19 0.000125695
12.5226 1.61856e-19 0.000124011
12.5643 1.68722e-19 0.000122354
12.6061 1.67645e-19 0.000120721
12.6479 1.59128e-19 0.000119114
12.6898 1.77852e-19 0.000117531
12.7317 1.64749e-19 0.000115971
12.7737 1.77215e-19 0.000114436
12.8158 1.77384e-19 0.000112923
12.8579 1.8453e-19 0.000111434
12.9001 1.9006e-19 0.000109966
12.9424 1.95595e-19 0.000108521
12.9847 2.03245e-19 0.000107097
13.0271 2.11515e-19 0.000105694
13.0696 2.04678e-19 0.000104312
13.1121 2.0033e-19 0.000102951
13.1547 1.93245e-19 0.000101609
13.1974 1.96945e-19 0.000100287
13.2402 1.98099e-19 9.8985e-05
13.283 1.9725e-19 9.77016e-05
13.3259 1.91983e-19 9.6437e-05
13.3689 2.01577e-19 9.51908e-05
13.4119 2.04748e-19 9.39626e-05
13.455 2.0212e-19 9.27522e-05
13.4982 2.00562e-19 9.15593e-05
13.5415 2.0239e-19 9.03835e-05
13.5848 2.1266e-19 8.92246e-05
13.6283 2.08925e-19 8.80822e-05
13.6718 2.07908e-19 8.69561e-05
13.7153 2.12159e-19 8.58461e-05
13.759 2.06062e-19 8.47517e-05
13.8028 2.07154e-19 8.36729e-05
13.8466 1.98296e-19 8.26093e-05
13.8905 1.99166e-19 8.15606e-05
13.9345 1.91373e-19 8.05266e-05
13.9786 1.88547e-19 7.95071e-05
14.0227 1.84058e-19 7.85018e-05
14.067 1.83372e-19 7.75105e-05
14.1113 1.79253e-19 7.6533e-05
14.1558 1.77069e-19 7.55689e-05
14.2003 1.7241e-19 7.46182e-05
14.2449 1.76531e-19 7.36805e-05
14.2896 1.73673e-19 7.27557e-05
14.3344 1.69267e-19 7.18435e-05
14.3793 1.67709e-19 7.09438e-05
14.4243 1.68162e-19 7.00563e-05
14.4693 1.56089e-19 6.91809e-05
14.5145 1.53934e-19 6.83173e-05
14.5598 1.53236e-19 6.74654e-05
14.6052 1.44561e-19 6.66249e-05
14.6506 1.41692e-19 6.57957e-05
14.6962 1.3441e-19 6.49775e-05
14.7419 1.30847e-19 6.41704e-05
14.7877 1.24438e-19 6.33739e-05
14.8336 1.19667e-19 6.2588e-05
14.8796 1.09679e-19 6.18126e-05
14.9257 1.05428e-19 6.10474e-05
14.9719 9.68754e-20 6.02922e-05
15.0182 9.43563e-20 5.9547e-05
15.0647 8.84813e-20 5.88116e-05
15.1112 8.46431e-20 5.80857e-05
15.1579 7.66932e-20 5.73694e-05
15.2047 7.42706e-20 5.66623e-05
15.2516 7.01228e-20 5.59645e-05
15.2986 6.82059e-20 5.52756e-05
15.3458 6.52049e-20 5.45957e-05
15.393 5.92212e-20 5.39245e-05
15.4404 5.94269e-20 5.32619e-05
15.488 5.94785e-20 5.26078e-05
15.5356 5.9067e-20 5.19621e-05
15.5834 5.67026e-20 5.13245e-05
15.6313 6.37761e-20 5.06951e-05
15.6794 6.06432e-20 5.00737e-05
15.7276 6.22065e-20 4.94601e-05
15.7759 5.62193e-20 4.88542e-05
15.8243 5.78692e-20 4.82559e-05
15.873 4.93348e-20 4.76652e-05
15.9217 5.54162e-20 4.70818e-05
15.9706 4.90638e-20 4.65056e-05
16.0197 4.68906e-20 4.59366e-05
16.0689 4.75617e-20 4.53746e-05
16.1182 4.58661e-20 4.48196e-05
16.1677 4.788e-20 4.42713e-05
16.2174 4.45527e-20 4.37298e-05
16.2672 4.16426e-20 4.31949e-05
16.3172 4.20368e-20 4.26665e-05
16.3674 4.28848e-20 4.21444e-05
16.4177 4.17303e-20 4.16287e-05
16.4682 3.83129e-20 4.11192e-05
16.5189 3.55885e-20 4.06157e-05
16.5697 3.18286e-20 4.01183e-05
16.6208 2.58976e-20 3.96268e-05
16.672 2.99579e-20 3.91411e-05
16.7234 2.78024e-20 3.86611e-05
16.775 2.65543e-20 3.81868e-05
16.8268 2.53949e-20 3.7718e-05
16.8787 2.33209e-20 3.72546e-05
16.9309 1.79471e-20 3.67967e-05
16.9833 1.33235e-20 3.6344e-05
17.0359 6.75676e-21 3.58965e-05
17.0887 -1.668e-21 3.54541e-05
17.1418 -8.54152e-21 3.50168e-05
17.195 -1.22862e-20 3.45844e-05
17.2485 -1.60224e-20 3.41569e-05
17.3022 -2.04811e-20 3.37342e-05
17.3562 -2.4243e-20 3.33162e-05
17.4104 -2.53273e-20 3.29029e-05
17.4648 -2.47164e-20 3.24941e-05
17.5195 -2.85616e-20 3.20898e-05
17.5744 -2.84611e-20 3.16899e-05
17.6296 -3.13866e-20 3.12944e-05
17.6851 -3.19537e-20 3.09031e-05
17.7408 -3.50992e-20 3.05161e-05
17.7969 -3.34337e-20 3.01331e-05
17.8532 -3.65025e-20 2.97543e-05
17.9098 -3.69925e-20 2.93794e-05
17.9667 -3.7779e-20 2.90084e-05
18.0239 -3.36326e-20 2.86413e-05
18.0815 -3.70541e-20 2.8278e-05
18.1393 -3.24068e-20 2.79184e-05
18.1975 -3.10275e-20 2.75625e-05
18.256 -2.42962e-20 2.72102e-05
18.3149 -2.35382e-20 2.68613e-05
18.3742 -1.48349e-20 2.6516e-05
18.4338 -1.48164e-20 2.6174e-05
18.4938 -1.16091e-20 2.58354e-05
18.5542 -1.13236e-20 2.55001e-05
18.615 -1.12813e-20 2.51679e-05
18.6762 -1.26921e-20 2.48389e-05
18.7379 -1.18242e-20 2.4513e-05
18.8 -1.10566e-20 2.41901e-05
18.8625 -9.45831e-21 2.38701e-05
18.9255 -1.06667e-20 2.35531e-05
18.9891 -8.82285e-21 2.32388e-05
19.0531 -9.32138e-21 2.29273e-05
19.1177 -9.65469e-21 2.26185e-05
19.1828 -1.29064e-20 2.23122e-05
19.2484 -1.25109e-20 2.20086e-05
19.3147 -9.07076e-21 2.17074e-05
19.3816 -1.05779e-20 2.14086e-05
19.4491 -6.13574e-21 2.11121e-05
19.5173 -8.13937e-21 2.08179e-05
19.5862 -9.0672e-21 2.05258e-05
19.6558 -1.42527e-20 2.02358e-05
19.7262 -1.80042e-20 1.99478e-05
19.7974 -1.99125e-20 1.96617e-05
19.8694 -2.10144e-20 1.93774e-05
19.9423 -1.88333e-20 1.90948e-05
20.0162 -1.60889e-20 1.88138e-05
20.091 -1.36521e-20 1.85343e-05
20.1669 -1.29714e-20 1.82561e-05
20.244 -1.14392e-20 1.79791e-05
20.3222 -1.33982e-20 1.77032e-05
20.4016 -1.34431e-20 1.74282e-05
20.4825 -1.36427e-20 1.71539e-05
20.5648 -1.13423e-20 1.68802e-05
20.6487 -9.27432e-21 1.66067e-05
20.7344 -7.89106e-21 1.63334e-05
20.8219 -6.88611e-21 1.60597e-05
20.9115 -5.11086e-21 1.57855e-05
21.0034 -2.72626e-21 1.55103e-05
21.0979 -1.13035e-21 1.52337e-05
21.1952 3.234e-23 1.49549e-05
21.2959 6.61002e-22 1.46734e-05
21.4004 -1.17082e-21 1.43883e-05
21.5093 2.23831e-22 1.40982e-05
21.6237 -8.84456e-22 1.38016e-05
21.7448 -3.97756e-22 1.34961e-05
21.8747 3.09765e-23 1.31778e-05
22.0165 3.06402e-21 1.28407e-05
22.1768 1.69641e-21 1.24726e-05
22.3723 -1.86154e-21 1.20414e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.5Lambda0.5Nc1Classic/vANODiaP_FRG.txt <==
-22.3723 -8.17881e-16 -0.000228031
-22.1768 -7.71351e-16 -0.000277181
-22.0165 -7.92568e-16 -0.00032183
-21.8747 -6.76136e-16 -0.000364592
-21.7448 -6.78019e-16 -0.000406317
-21.6237 -5.13108e-16 -0.000447793
-21.5093 -5.39064e-16 -0.000489141
-21.4004 -2.81847e-16 -0.000530677
-21.2959 -2.40953e-16 -0.000572515
-21.1952 -1.52968e-16 -0.000614907
-21.0979 -1.28267e-16 -0.000657813
-21.0034 -9.31644e-17 -0.000701531
-20.9115 9.55648e-17 -0.000745914
-20.8219 1.09473e-16 -0.000791153
-20.7344 8.97298e-17 -0.000837157
-20.6487 2.31871e-16 -0.000884078
-20.5648 6.01022e-17 -0.000931821
-20.4825 1.9183e-17 -0.000980526
-20.4016 -4.08137e-18 -0.00103012
-20.3222 2.90655e-17 -0.00108073
-20.244 1.32392e-17 -0.00113226
-20.1669 -3.07085e-17 -0.00118486
-20.091 -9.60999e-17 -0.00123844
-20.0162 -2.87623e-16 -0.00129312
-19.9423 -5.26864e-16 -0.00134882
-19.8694 -5.8049e-16 -0.00140564
-19.7974 -4.39981e-16 -0.00146351
-19.7262 -7.909e-16 -0.00152253
-19.6558 -6.77137e-16 -0.00158263
-19.5862 -8.71583e-16 -0.00164392
-19.5173 -9.47053e-16 -0.00170633
-19.4491 -1.05654e-15 -0.00176998
-19.3816 -1.1017e-15 -0.00183479
-19.3147 -1.14485e-15 -0.00190089
-19.2484 -8.97623e-16 -0.0019682
-19.1828 -7.96655e-16 -0.00203687
-19.1177 -7.36078e-16 -0.00210685
-19.0531 -5.04217e-16 -0.00217828
-18.9891 -3.6505e-16 -0.00225112
-18.9255 -3.90474e-16 -0.00232552
-18.8625 -6.26293e-17 -0.00240145
-18.8 1.74395e-17 -0.00247909
-18.7379 1.22481e-16 -0.00255844
-18.6762 4.22158e-16 -0.00263965
-18.615 6.84664e-16 -0.00272274
-18.5542 9.45234e-16 -0.00280789
-18.4938 9.70833e-16 -0.00289513
-18.4338 1.20323e-15 -0.00298464
-18.3742 1.50453e-15 -0.00307647
-18.3149 1.42075e-15 -0.00317082
-18.256 1.70469e-15 -0.00326772
-18.1975 1.88348e-15 -0.00336737
-18.1393 2.04043e-15 -0.00346983
-18.0815 2.44415e-15 -0.00357528
-18.0239 2.34974e-15 -0.00368373
-17.9667 2.28713e-15 -0.00379537
-17.9098 2.74363e-15 -0.0039102
-17.8532 2.51971e-15 -0.00402836
-17.7969 2.59202e-15 -0.0041498
-17.7408 2.86069e-15 -0.00427464
-17.6851 2.73317e-15 -0.00440274
-17.6296 2.81497e-15 -0.00453414
-17.5744 2.74919e-15 -0.00466868
-17.5195 2.43581e-15 -0.00480632
-17.4648 2.91902e-15 -0.00494675
-17.4104 2.54434e-15 -0.00508986
-17.3562 3.05962e-15 -0.00523532
-17.3022 3.10405e-15 -0.00538288
-17.2485 2.54046e-15 -0.00553206
-17.195 3.14519e-15 -0.00568256
-17.1418 2.88294e-15 -0.00583388
-17.0887 2.85413e-15 -0.00598559
-17.0359 2.9143e-15 -0.00613703
-16.9833 3.24201e-15 -0.00628776
-16.9309 3.01229e-15 -0.00643717
-16.8787 3.39653e-15 -0.00658467
-16.8268 3.67671e-15 -0.00672956
-16.775 4.05786e-15 -0.00687133
-16.7234 4.26955e-15 -0.00700935
-16.672 4.15286e-15 -0.00714297
-16.6208 5.03736e-15 -0.00727159
-16.5697 4.81669e-15 -0.00739477
-16.5189 5.31542e-15 -0.00751186
-16.4682 6.44668e-15 -0.00762247
-16.4177 5.84775e-15 -0.00772608
-16.3674 6.56779e-15 -0.00782242
-16.3172 6.86609e-15 -0.00791105
-16.2672 7.57565e-15 -0.00799174
-16.2174 7.79917e-15 -0.0080643
-16.1677 8.54931e-15 -0.00812857
-16.1182 8.90878e-15 -0.00818436
-16.0689 9.16932e-15 -0.00823179
-16.0197 9.71726e-15 -0.00827078
-15.9706 1.01381e-14 -0.00830139
-15.9217 1.0993e-14 -0.00832379
-15.873 1.08825e-14 -0.00833821
-15.8243 1.15342e-14 -0.00834468
-15.7759 1.2108e-14 -0.00834366
-15.7276 1.2582e-14 -0.00833535
-15.6794 1.28596e-14 -0.00832005
-15.6313 1.33892e-14 -0.00829807
-15.5834 1.33315e-14 -0.00826991
-15.5356 1.4072e-14 -0.0082358
-15.488 1.4161e-14 -0.00819616
-15.4404 1.42908e-14 -0.00815144
-15.393 1.46107e-14 -0.00810198
-15.3458 1.46557e-14 -0.00804813
-15.2986 1.48642e-14 -0.00799038
-15.2516 1.47244e-14 -0.007929
-15.2047 1.4852e-14 -0.0078644
-15.1579 1.50077e-14 -0.00779692
-15.1112 1.48667e-14 -0.00772689
-15.0647 1.49624e-14 -0.0076546
-15.0182 1.49199e-14 -0.0075804
-14.9719 1.47436e-14 -0.00750446
-14.9257 1.45717e-14 -0.00742715
-14.8796 1.45777e-14 -0.00734857
-14.8336 1.43366e-14 -0.00726906
-14.7877 1.42009e-14 -0.00718866
-14.7419 1.40304e-14 -0.00710762
-14.6962 1.39097e-14 -0.00702602
-14.6506 1.36461e-14 -0.00694401
-14.6052 1.33864e-14 -0.00686161
-14.5598 1.31422e-14 -0.00677893
-14.5145 1.30283e-14 -0.00669595
-14.4693 1.28215e-14 -0.0066127
-14.4243 1.26364e-14 -0.00652919
-14.3793 1.24443e-14 -0.00644533
-14.3344 1.23032e-14 -0.00636104
-14.2896 1.22427e-14 -0.00627632
-14.2449 1.19947e-14 -0.00619096
-14.2003 1.19562e-14 -0.00610486
-14.1558 1.18173e-14 -0.00601791
-14.1113 1.17955e-14 -0.00592989
-14.067 1.18149e-14 -0.00584055
-14.0227 1.18106e-14 -0.00574989
-13.9786 1.18241e-14 -0.0056574
-13.9345 1.18018e-14 -0.00556312
-13.8905 1.19531e-14 -0.00546661
-13.8466 1.19368e-14 -0.00536769
-13.8028 1.21195e-14 -0.00526612
-13.759 1.21641e-14 -0.00516159
-13.7153 1.22332e-14 -0.00505384
-13.6718 1.23636e-14 -0.00494265
-13.6283 1.2513e-14 -0.00482765
-13.5848 1.26695e-14 -0.00470874
-13.5415 1.28391e-14 -0.00458556
-13.4982 1.28926e-14 -0.00445788
-13.455 1.30702e-14 -0.00432571
-13.4119 1.31494e-14 -0.0041885
-13.3689 1.34596e-14 -0.00404646
-13.3259 1.35217e-14 -0.00389925
-13.283 1.36594e-14 -0.0037467
-13.2402 1.3842e-14 -0.00358909
-13.1974 1.38363e-14 -0.00342582
-13.1547 1.39762e-14 -0.00325742
-13.1121 1.41359e-14 -0.00308343
-13.0696 1.41118e-14 -0.00290411
-13.0271 1.41834e-14 -0.00271943
-12.9847 1.40245e-14 -0.00252945
-12.9424 1.41026e-14 -0.00233438
-12.9001 1.41358e-14 -0.00213462
-12.8579 1.39815e-14 -0.00193099
-12.8158 1.37936e-14 -0.00172479
-12.7737 1.4015e-14 -0.00151836
-12.7317 1.36754e-14 -0.00131335
-12.6898 1.35893e-14 -0.00111119
-12.6479 1.35816e-14 -0.000911687
-12.6061 1.33625e-14 -0.00071318
-12.5643 1.28303e-14 -0.000515745
-12.5226 1.27467e-14 -0.000317366
-12.481 1.24023e-14 -0.000119706
-12.4394 1.21157e-14 7.80965e-05
-12.3979 1.19346e-14 0.000275044
-12.3565 1.17051e-14 0.000470186
-12.3151 1.13185e-14 0.000664156
-12.2738 1.10988e-14 0.000854776
-12.2325 1.07619e-14 0.00104336
-12.1913 1.03748e-14 0.0012281
-12.1501 9.95765e-15 0.00140946
-12.109 9.59605e-15 0.00158731
-12.068 9.45619e-15 0.00176051
-12.027 8.91725e-15 0.00193048
-11.986 8.90602e-15 0.00209512
-11.9452 8.43112e-15 0.00225649
-11.9043 8.3761e-15 0.00241259
-11.8636 8.0329e-15 0.00256488
-11.8228 7.46193e-15 0.00271288
-11.7822 6.99651e-15 0.00285621
-11.7415 6.73705e-15 0.00299642
-11.701 6.34411e-15 0.00313142
-11.6605 5.9734e-15 0.00326397
-11.62 5.37436e-15 0.00339167
-11.5796 5.34997e-15 0.00351676
-11.5392 4.98624e-15 0.00363836
-11.4989 5.00734e-15 0.00375654
-11.4587 4.5744e-15 0.00387299
-11.4184 4.16755e-15 0.00398533
-11.3783 4.02127e-15 0.00409715
-11.3381 3.70502e-15 0.004205
-11.2981 3.40862e-15 0.00431259
-11.2581 3.40225e-15 0.00441733
-11.2181 3.04696e-15 0.00452118
-11.1781 3.18448e-15 0.00462402
-11.1383 2.57539e-15 0.00472507
-11.0984 2.70843e-15 0.00482675
-11.0586 2.77465e-15 0.00492623
-11.0189 2.51262e-15 0.00502723
-10.9792 2.68476e-15 0.00512639
-10.9395 2.65263e-15 0.00522716
-10.8999 2.3758e-15 0.0053271
-10.8603 2.48796e-15 0.00542817
-10.8208 2.38163e-15 0.00552997
-10.7813 2.5062e-15 0.00563209
-10.7418 2.52315e-15 0.00573653
-10.7024 2.82809e-15 0.00584059
-10.6631 2.58474e-15 0.00594803
-10.6238 2.80593e-15 0.00605509
-10.5845 2.73374e-15 0.00616565
-10.5452 2.87814e-15 0.00627693
-10.506 2.82944e-15 0.00639082
-10.4669 3.01703e-15 0.00650724
-10.4278 3.07426e-15 0.00662505
-10.3887 3.09985e-15 0.00674709
-10.3496 3.01299e-15 0.00686967
-10.3106 2.82047e-15 0.00699751
-10.2717 3.13719e-15 0.0071256
-10.2328 2.70157e-15 0.00725926
-10.1939 2.6302e-15 0.00739368
-10.155 2.38607e-15 0.00753316
-10.1162 2.494e-15 0.00767466
-10.0774 1.97891e-15 0.00782001
-10.0387 1.80614e-15 0.00796917
-10 1.7486e-15 0.00812066
-9.96134 1.33535e-15 0.00827766
-9.92271 1.07621e-15 0.00843588
-9.88412 7.96096e-16 0.00860055
-9.84557 2.85433e-16 0.00876612
-9.80704 -2.84432e-16 0.00893826
-9.76856 -7.20274e-16 0.00911176
-9.73011 -1.16598e-15 0.00929113
-9.69169 -1.69791e-15 0.00947295
-9.65331 -2.1974e-15 0.00965942
-9.61496 -2.79181e-15 0.00984987
-9.57664 -3.23554e-15 0.0100435
-9.53836 -3.86288e-15 0.0102427
-9.50011 -4.32434e-15 0.0104435
-9.46189 -4.63002e-15 0.0106513
-9.42371 -4.83433e-15 0.0108597
-9.38556 -5.35635e-15 0.0110759
-9.34744 -5.14658e-15 0.0112919
-9.30935 -5.35212e-15 0.011516
-9.2713 -5.27529e-15 0.0117399
-9.23327 -5.03549e-15 0.0119712
-9.19528 -4.88198e-15 0.0122033
-9.15732 -4.59363e-15 0.0124412
-9.11939 -4.57279e-15 0.0126815
-9.08149 -3.71567e-15 0.0129252
-9.04362 -3.7836e-15 0.0131733
-9.00578 -3.43082e-15 0.0134224
-8.96797 -3.5242e-15 0.0136774
-8.93019 -3.49774e-15 0.0139318
-8.89244 -3.23343e-15 0.0141924
-8.85471 -3.75706e-15 0.0144519
-8.81702 -3.62113e-15 0.0147161
-8.77936 -4.42194e-15 0.0149797
-8.74172 -4.47253e-15 0.0152462
-8.70412 -5.33717e-15 0.0155122
-8.66654 -5.39953e-15 0.0157799
-8.62899 -6.87281e-15 0.0160463
-8.59146 -7.42558e-15 0.0163132
-8.55397 -8.82443e-15 0.0165781
-8.5165 -9.47004e-15 0.0168411
-8.47906 -1.12593e-14 0.0171026
-8.44165 -1.20677e-14 0.017359
-8.40426 -1.29679e-14 0.0176147
-8.3669 -1.38655e-14 0.0178616
-8.32956 -1.49436e-14 0.0181078
-8.29226 -1.52643e-14 0.0183424
-8.25497 -1.5837e-14 0.0185752
-8.21772 -1.67276e-14 0.0187941
-8.18049 -1.69297e-14 0.0190099
-8.14328 -1.70556e-14 0.0192098
-8.1061 -1.76218e-14 0.0194047
-8.06895 -1.76939e-14 0.0195816
-8.03182 -1.77096e-14 0.0197512
-7.99471 -1.71396e-14 0.0199012
-7.95763 -1.74326e-14 0.0200411
-7.92058 -1.77257e-14 0.0201598
-7.88355 -1.72571e-14 0.0202654
-7.84654 -1.68504e-14 0.0203485
-7.80955 -1.7406e-14 0.0204141
-7.77259 -1.72531e-14 0.0204561
-7.73566 -1.74189e-14 0.0204748
-7.69874 -1.7351e-14 0.0204688
-7.66185 -1.86544e-14 0.0204324
-7.62498 -1.95582e-14 0.0203699
-7.58814 -1.9708e-14 0.0202686
-7.55132 -2.10639e-14 0.0201388
-7.51452 -2.31948e-14 0.0199619
-7.47774 -2.44057e-14 0.0197525
-7.44099 -2.5318e-14 0.0194887
-7.40425 -2.68297e-14 0.0191873
-7.36754 -2.8879e-14 0.0188262
-7.33085 -2.98584e-14 0.0184228
-7.29418 -3.05479e-14 0.0179565
-7.25754 -3.17835e-14 0.0174459
-7.22091 -3.31785e-14 0.0168719
-7.18431 -3.40111e-14 0.0162551
-7.14772 -3.44269e-14 0.0155782
-7.11116 -3.48147e-14 0.0148635
-7.07462 -3.54418e-14 0.0140964
-7.0381 -3.55636e-14 0.0132993
-7.00159 -3.49195e-14 0.0124615
-6.96511 -3.45405e-14 0.011603
-6.92865 -3.37098e-14 0.0107189
-6.89221 -3.33202e-14 0.00982336
-6.85579 -3.14871e-14 0.00891853
-6.81938 -3.03853e-14 0.00801014
-6.783 -2.89095e-14 0.00710851
-6.74664 -2.82291e-14 0.00620891
-6.71029 -2.60709e-14 0.00533001
-6.67397 -2.47811e-14 0.00445624
-6.63766 -2.34208e-14 0.00361384
-6.60137 -2.25656e-14 0.00277737
-6.5651 -2.10161e-14 0.00197925
-6.52885 -1.93728e-14 0.0011861
-6.49262 -1.88172e-14 0.000434716
-6.4564 -1.75718e-14 -0.000313709
-6.42021 -1.69187e-14 -0.00101984
-6.38403 -1.55309e-14 -0.00172537
-6.34786 -1.56719e-14 -0.00238999
-6.31172 -1.49767e-14 -0.00305604
-6.27559 -1.46217e-14 -0.00368359
-6.23949 -1.40591e-14 -0.00431357
-6.20339 -1.50738e-14 -0.00490784
-6.16732 -1.36566e-14 -0.00550391
-6.13126 -1.41816e-14 -0.00606699
-6.09522 -1.3702e-14 -0.00662918
-6.05919 -1.50477e-14 -0.00716085
-6.02319 -1.35064e-14 -0.0076866
-5.9872 -1.46759e-14 -0.00818412
-5.95122 -1.42819e-14 -0.00866835
-5.91526 -1.53347e-14 -0.00912656
-5.87932 -1.50478e-14 -0.00956219
-5.84339 -1.53701e-14 -0.00997393
-5.80748 -1.56121e-14 -0.0103529
-5.77158 -1.57814e-14 -0.0107102
-5.7357 -1.61922e-14 -0.0110247
-5.69984 -1.52404e-14 -0.0113201
-5.66399 -1.65038e-14 -0.0115636
-5.62815 -1.52755e-14 -0.0117918
-5.59233 -1.65087e-14 -0.0119611
-5.55653 -1.54237e-14 -0.0121207
-5.52074 -1.75108e-14 -0.012217
-5.48497 -1.6329e-14 -0.0123122
-5.4492 -1.85085e-14 -0.0123429
-5.41346 -1.73339e-14 -0.0123846
-5.37773 -2.04674e-14 -0.0123647
-5.34201 -1.8839e-14 -0.0123714
-5.30631 -2.14098e-14 -0.0123237
-5.27062 -2.00135e-14 -0.0123219
-5.23494 -2.34553e-14 -0.012277
-5.19928 -2.12084e-14 -0.0123
-5.16363 -2.36346e-14 -0.0122951
-5.128 -2.33899e-14 -0.0123811
-5.09237 -2.50743e-14 -0.0124572
-5.05677 -2.49379e-14 -0.0126467
-5.02117 -2.47949e-14 -0.0128449
-4.98559 -2.55893e-14 -0.013177
-4.95002 -2.48348e-14 -0.0135345
-4.91446 -2.52708e-14 -0.014043
-4.87892 -2.43903e-14 -0.0145896
-4.84339 -2.42652e-14 -0.0152998
-4.80787 -2.3414e-14 -0.0160559
-4.77237 -2.31073e-14 -0.0169826
-4.73687 -2.18763e-14 -0.0179585
-4.70139 -2.1654e-14 -0.0191055
-4.66592 -2.16602e-14 -0.0203014
-4.63046 -1.94614e-14 -0.0216631
-4.59502 -1.9188e-14 -0.0230707
-4.55958 -1.73762e-14 -0.0246339
-4.52416 -1.67761e-14 -0.0262384
-4.48875 -1.42673e-14 -0.0279845
-4.45335 -1.44625e-14 -0.0297665
-4.41797 -1.11765e-14 -0.0316731
-4.38259 -1.10719e-14 -0.0336103
-4.34722 -7.7861e-15 -0.0356521
-4.31187 -6.37748e-15 -0.0377194
-4.27653 -3.24186e-15 -0.039869
-4.24119 -1.07981e-16 -0.0420389
-4.20587 2.55886e-15 -0.044266
-4.17056 6.75328e-15 -0.0465078
-4.13526 1.00729e-14 -0.0487787
-4.09997 1.43078e-14 -0.0510575
-4.06469 1.82218e-14 -0.0533338
-4.02942 2.23282e-14 -0.055609
-3.99416 2.75338e-14 -0.0578458
-3.95891 3.26008e-14 -0.060069
-3.92367 3.82255e-14 -0.0622122
-3.88844 4.37219e-14 -0.0643251
-3.85322 5.07287e-14 -0.066309
-3.81801 5.6169e-14 -0.0682409
-3.7828 6.18479e-14 -0.0699847
-3.74761 6.79112e-14 -0.0716485
-3.71243 7.08313e-14 -0.0730546
-3.67726 7.77415e-14 -0.0743416
-3.64209 7.34167e-14 -0.0752909
-3.60694 7.89917e-14 -0.0760681
-3.57179 7.07704e-14 -0.076416
-3.53665 7.59262e-14 -0.0765277
-3.50152 7.06032e-14 -0.0760994
-3.4664 7.25406e-14 -0.0753681
-3.43129 7.68956e-14 -0.0739603
-3.39619 7.88949e-14 -0.0721835
-3.36109 9.3468e-14 -0.0695715
-3.32601 9.21727e-14 -0.0665214
-3.29093 1.09527e-13 -0.0624715
-3.25586 1.12499e-13 -0.0579075
-3.2208 1.25793e-13 -0.0521921
-3.18574 1.25839e-13 -0.0458837
-3.1507 1.24156e-13 -0.0383049
-3.11566 1.26031e-13 -0.030065
-3.08063 1.1918e-13 -0.020487
-3.0456 1.04845e-13 -0.0102161
-3.01059 8.41079e-14 0.00138855
-2.97558 7.51809e-14 0.013647
-2.94058 6.24237e-14 0.0271367
-2.90558 4.86784e-14 0.0411338
-2.87059 2.44056e-14 0.0561194
-2.83561 2.89425e-14 0.0713226
-2.80064 1.82662e-14 0.0870776
-2.76567 1.03117e-15 0.102581
-2.73071 -3.0001e-14 0.117965
-2.69576 -3.4417e-14 0.132436
-2.66081 -6.93e-14 0.145903
-2.62587 -9.06871e-14 0.157674
-2.59094 -1.52058e-13 0.167486
-2.55601 -1.41048e-13 0.174906
-2.52109 -1.85366e-13 0.179623
-2.48617 -1.89027e-13 0.181635
-2.45126 -1.99882e-13 0.180728
-2.41636 -1.7577e-13 0.177381
-2.38146 -1.75854e-13 0.171561
-2.34657 -1.28104e-13 0.164067
-2.31168 -1.29469e-13 0.155
-2.2768 -5.95756e-14 0.145208
-2.24192 -8.36039e-14 0.134795
-2.20705 -1.8562e-14 0.124456
-2.17219 -3.22478e-14 0.114199
-2.13733 2.0794e-14 0.104516
-2.10247 -2.52972e-15 0.0953063
-2.06762 3.82632e-14 0.0869042
-2.03278 3.06857e-14 0.0791293
-1.99794 5.90919e-14 0.0722206
-1.9631 4.30893e-14 0.0659567
-1.92827 5.88949e-14 0.0605213
-1.89345 5.64051e-14 0.0556814
-1.85862 6.57051e-14 0.0515887
-1.82381 5.55284e-14 0.0480154
-1.78899 5.93783e-14 0.0450945
-1.75419 5.5442e-14 0.0426109
-1.71938 6.05475e-14 0.0406881
-1.68458 4.80694e-14 0.0391255
-1.64979 5.05564e-14 0.0380417
-1.61499 4.09568e-14 0.0372519
-1.58021 4.58764e-14 0.0368714
-1.54542 3.07922e-14 0.0367311
-1.51064 3.48291e-14 0.0369438
-1.47586 2.14639e-14 0.0373553
-1.44109 2.98039e-14 0.038076
-1.40632 1.29187e-14 0.0389652
-1.37155 2.1939e-14 0.0401322
-1.33679 5.60598e-15 0.0414467
-1.30203 1.81503e-14 0.0430194
-1.26727 1.72477e-16 0.0447263
-1.23251 1.18438e-14 0.0466828
-1.19776 -5.65273e-15 0.0487669
-1.16301 8.52883e-15 0.0511028
-1.12827 -9.10514e-15 0.0535651
-1.09352 3.75967e-15 0.056291
-1.05878 -1.3915e-14 0.0591472
-1.02405 5.94591e-16 0.0622882
-0.989309 -1.717e-14 0.0655673
-0.954576 -4.24151e-15 0.0691611
-0.919844 -2.22912e-14 0.0729039
-0.885115 -6.97915e-15 0.0769998
-0.850388 -2.54154e-14 0.0812563
-0.815663 -1.08082e-14 0.0859125
-0.78094 -3.21071e-14 0.0907397
-0.746219 -1.30275e-14 0.09602
-0.711499 -3.88978e-14 0.101477
-0.676781 -2.02544e-14 0.107446
-0.642065 -5.14042e-14 0.113588
-0.60735 -2.9202e-14 0.120303
-0.572637 -6.42528e-14 0.12717
-0.537925 -4.84307e-14 0.134671
-0.503214 -8.2011e-14 0.142278
-0.468504 -6.62484e-14 0.150568
-0.433796 -1.05596e-13 0.158881
-0.399089 -8.67691e-14 0.167907
-0.364382 -1.44821e-13 0.176816
-0.329676 -9.01363e-14 0.186421
-0.294972 -1.89203e-13 0.195694
-0.260267 -1.09175e-13 0.205548
-0.225564 -2.36763e-13 0.21473
-0.190861 -1.43969e-13 0.224234
-0.156158 -3.31263e-13 0.232511
-0.121456 -1.6248e-13 0.240493
-0.0867541 -5.78041e-13 0.246567
-0.0520524 1.55968e-13 0.251309
-0.0173508 -2.03958e-12 0.253312
0.0173508 -2.03958e-12 0.253312
0.0520524 1.55968e-13 0.251309
0.0867541 -5.78041e-13 0.246567
0.121456 -1.6248e-13 0.240493
0.156158 -3.31263e-13 0.232511
0.190861 -1.43969e-13 0.224234
0.225564 -2.36763e-13 0.21473
0.260267 -1.09175e-13 0.205548
0.294972 -1.89203e-13 0.195694
0.329676 -9.01363e-14 0.186421
0.364382 -1.44821e-13 0.176816
0.399089 -8.67691e-14 0.167907
0.433796 -1.05596e-13 0.158881
0.468504 -6.62484e-14 0.150568
0.503214 -8.2011e-14 0.142278
0.537925 -4.84307e-14 0.134671
0.572637 -6.42528e-14 0.12717
0.60735 -2.9202e-14 0.120303
0.642065 -5.14042e-14 0.113588
0.676781 -2.02544e-14 0.107446
0.711499 -3.88978e-14 0.101477
0.746219 -1.30275e-14 0.09602
0.78094 -3.21071e-14 0.0907397
0.815663 -1.08082e-14 0.0859125
0.850388 -2.54154e-14 0.0812563
0.885115 -6.97915e-15 0.0769998
0.919844 -2.22912e-14 0.0729039
0.954576 -4.24151e-15 0.0691611
0.989309 -1.717e-14 0.0655673
1.02405 5.94591e-16 0.0622882
1.05878 -1.3915e-14 0.0591472
1.09352 3.75967e-15 0.056291
1.12827 -9.10514e-15 0.0535651
1.16301 8.52883e-15 0.0511028
1.19776 -5.65273e-15 0.0487669
1.23251 1.18438e-14 0.0466828
1.26727 1.72477e-16 0.0447263
1.30203 1.81503e-14 0.0430194
1.33679 5.60598e-15 0.0414467
1.37155 2.1939e-14 0.0401322
1.40632 1.29187e-14 0.0389652
1.44109 2.98039e-14 0.038076
1.47586 2.14639e-14 0.0373553
1.51064 3.48291e-14 0.0369438
1.54542 3.07922e-14 0.0367311
1.58021 4.58764e-14 0.0368714
1.61499 4.09568e-14 0.0372519
1.64979 5.05564e-14 0.0380417
1.68458 4.80694e-14 0.0391255
1.71938 6.05475e-14 0.0406881
1.75419 5.5442e-14 0.0426109
1.78899 5.93783e-14 0.0450945
1.82381 5.55284e-14 0.0480154
1.85862 6.57051e-14 0.0515887
1.89345 5.64051e-14 0.0556814
1.92827 5.88949e-14 0.0605213
1.9631 4.30893e-14 0.0659567
1.99794 5.90919e-14 0.0722206
2.03278 3.06857e-14 0.0791293
2.06762 3.82632e-14 0.0869042
2.10247 -2.52972e-15 0.0953063
2.13733 2.0794e-14 0.104516
2.17219 -3.22478e-14 0.114199
2.20705 -1.8562e-14 0.124456
2.24192 -8.36039e-14 0.134795
2.2768 -5.95756e-14 0.145208
2.31168 -1.29469e-13 0.155
2.34657 -1.28104e-13 0.164067
2.38146 -1.75854e-13 0.171561
2.41636 -1.7577e-13 0.177381
2.45126 -1.99882e-13 0.180728
2.48617 -1.89027e-13 0.181635
2.52109 -1.85366e-13 0.179623
2.55601 -1.41048e-13 0.174906
2.59094 -1.52058e-13 0.167486
2.62587 -9.06871e-14 0.157674
2.66081 -6.93e-14 0.145903
2.69576 -3.4417e-14 0.132436
2.73071 -3.0001e-14 0.117965
2.76567 1.03117e-15 0.102581
2.80064 1.82662e-14 0.0870776
2.83561 2.89425e-14 0.0713226
2.87059 2.44056e-14 0.0561194
2.90558 4.86784e-14 0.0411338
2.94058 6.24237e-14 0.0271367
2.97558 7.51809e-14 0.013647
3.01059 8.41079e-14 0.00138855
3.0456 1.04845e-13 -0.0102161
3.08063 1.1918e-13 -0.020487
3.11566 1.26031e-13 -0.030065
3.1507 1.24156e-13 -0.0383049
3.18574 1.25839e-13 -0.0458837
3.2208 1.25793e-13 -0.0521921
3.25586 1.12499e-13 -0.0579075
3.29093 1.09527e-13 -0.0624715
3.32601 9.21727e-14 -0.0665214
3.36109 9.3468e-14 -0.0695715
3.39619 7.88949e-14 -0.0721835
3.43129 7.68956e-14 -0.0739603
3.4664 7.25406e-14 -0.0753681
3.50152 7.06032e-14 -0.0760994
3.53665 7.59262e-14 -0.0765277
3.57179 7.07704e-14 -0.076416
3.60694 7.89917e-14 -0.0760681
3.64209 7.34167e-14 -0.0752909
3.67726 7.77415e-14 -0.0743416
3.71243 7.08313e-14 -0.0730546
3.74761 6.79112e-14 -0.0716485
3.7828 6.18479e-14 -0.0699847
3.81801 5.6169e-14 -0.0682409
3.85322 5.07287e-14 -0.066309
3.88844 4.37219e-14 -0.0643251
3.92367 3.82255e-14 -0.0622122
3.95891 3.26008e-14 -0.060069
3.99416 2.75338e-14 -0.0578458
4.02942 2.23282e-14 -0.055609
4.06469 1.82218e-14 -0.0533338
4.09997 1.43078e-14 -0.0510575
4.13526 1.00729e-14 -0.0487787
4.17056 6.75328e-15 -0.0465078
4.20587 2.55886e-15 -0.044266
4.24119 -1.07981e-16 -0.0420389
4.27653 -3.24186e-15 -0.039869
4.31187 -6.37748e-15 -0.0377194
4.34722 -7.7861e-15 -0.0356521
4.38259 -1.10719e-14 -0.0336103
4.41797 -1.11765e-14 -0.0316731
4.45335 -1.44625e-14 -0.0297665
4.48875 -1.42673e-14 -0.0279845
4.52416 -1.67761e-14 -0.0262384
4.55958 -1.73762e-14 -0.0246339
4.59502 -1.9188e-14 -0.0230707
4.63046 -1.94614e-14 -0.0216631
4.66592 -2.16602e-14 -0.0203014
4.70139 -2.1654e-14 -0.0191055
4.73687 -2.18763e-14 -0.0179585
4.77237 -2.31073e-14 -0.0169826
4.80787 -2.3414e-14 -0.0160559
4.84339 -2.42652e-14 -0.0152998
4.87892 -2.43903e-14 -0.0145896
4.91446 -2.52708e-14 -0.014043
4.95002 -2.48348e-14 -0.0135345
4.98559 -2.55893e-14 -0.013177
5.02117 -2.47949e-14 -0.0128449
5.05677 -2.49379e-14 -0.0126467
5.09237 -2.50743e-14 -0.0124572
5.128 -2.33899e-14 -0.0123811
5.16363 -2.36346e-14 -0.0122951
5.19928 -2.12084e-14 -0.0123
5.23494 -2.34553e-14 -0.012277
5.27062 -2.00135e-14 -0.0123219
5.30631 -2.14098e-14 -0.0123237
5.34201 -1.8839e-14 -0.0123714
5.37773 -2.04674e-14 -0.0123647
5.41346 -1.73339e-14 -0.0123846
5.4492 -1.85085e-14 -0.0123429
5.48497 -1.6329e-14 -0.0123122
5.52074 -1.75108e-14 -0.012217
5.55653 -1.54237e-14 -0.0121207
5.59233 -1.65087e-14 -0.0119611
5.62815 -1.52755e-14 -0.0117918
5.66399 -1.65038e-14 -0.0115636
5.69984 -1.52404e-14 -0.0113201
5.7357 -1.61922e-14 -0.0110247
5.77158 -1.57814e-14 -0.0107102
5.80748 -1.56121e-14 -0.0103529
5.84339 -1.53701e-14 -0.00997393
5.87932 -1.50478e-14 -0.00956219
5.91526 -1.53347e-14 -0.00912656
5.95122 -1.42819e-14 -0.00866835
5.9872 -1.46759e-14 -0.00818412
6.02319 -1.35064e-14 -0.0076866
6.05919 -1.50477e-14 -0.00716085
6.09522 -1.3702e-14 -0.00662918
6.13126 -1.41816e-14 -0.00606699
6.16732 -1.36566e-14 -0.00550391
6.20339 -1.50738e-14 -0.00490784
6.23949 -1.40591e-14 -0.00431357
6.27559 -1.46217e-14 -0.00368359
6.31172 -1.49767e-14 -0.00305604
6.34786 -1.56719e-14 -0.00238999
6.38403 -1.55309e-14 -0.00172537
6.42021 -1.69187e-14 -0.00101984
6.4564 -1.75718e-14 -0.000313709
6.49262 -1.88172e-14 0.000434716
6.52885 -1.93728e-14 0.0011861
6.5651 -2.10161e-14 0.00197925
6.60137 -2.25656e-14 0.00277737
6.63766 -2.34208e-14 0.00361384
6.67397 -2.47811e-14 0.00445624
6.71029 -2.60709e-14 0.00533001
6.74664 -2.82291e-14 0.00620891
6.783 -2.89095e-14 0.00710851
6.81938 -3.03853e-14 0.00801014
6.85579 -3.14871e-14 0.00891853
6.89221 -3.33202e-14 0.00982336
6.92865 -3.37098e-14 0.0107189
6.96511 -3.45405e-14 0.011603
7.00159 -3.49195e-14 0.0124615
7.0381 -3.55636e-14 0.0132993
7.07462 -3.54418e-14 0.0140964
7.11116 -3.48147e-14 0.0148635
7.14772 -3.44269e-14 0.0155782
7.18431 -3.40111e-14 0.0162551
7.22091 -3.31785e-14 0.0168719
7.25754 -3.17835e-14 0.0174459
7.29418 -3.05479e-14 0.0179565
7.33085 -2.98584e-14 0.0184228
7.36754 -2.8879e-14 0.0188262
7.40425 -2.68297e-14 0.0191873
7.44099 -2.5318e-14 0.0194887
7.47774 -2.44057e-14 0.0197525
7.51452 -2.31948e-14 0.0199619
7.55132 -2.10639e-14 0.0201388
7.58814 -1.9708e-14 0.0202686
7.62498 -1.95582e-14 0.0203699
7.66185 -1.86544e-14 0.0204324
7.69874 -1.7351e-14 0.0204688
7.73566 -1.74189e-14 0.0204748
7.77259 -1.72531e-14 0.0204561
7.80955 -1.7406e-14 0.0204141
7.84654 -1.68504e-14 0.0203485
7.88355 -1.72571e-14 0.0202654
7.92058 -1.77257e-14 0.0201598
7.95763 -1.74326e-14 0.0200411
7.99471 -1.71396e-14 0.0199012
8.03182 -1.77096e-14 0.0197512
8.06895 -1.76939e-14 0.0195816
8.1061 -1.76218e-14 0.0194047
8.14328 -1.70556e-14 0.0192098
8.18049 -1.69297e-14 0.0190099
8.21772 -1.67276e-14 0.0187941
8.25497 -1.5837e-14 0.0185752
8.29226 -1.52643e-14 0.0183424
8.32956 -1.49436e-14 0.0181078
8.3669 -1.38655e-14 0.0178616
8.40426 -1.29679e-14 0.0176147
8.44165 -1.20677e-14 0.017359
8.47906 -1.12593e-14 0.0171026
8.5165 -9.47004e-15 0.0168411
8.55397 -8.82443e-15 0.0165781
8.59146 -7.42558e-15 0.0163132
8.62899 -6.87281e-15 0.0160463
8.66654 -5.39953e-15 0.0157799
8.70412 -5.33717e-15 0.0155122
8.74172 -4.47253e-15 0.0152462
8.77936 -4.42194e-15 0.0149797
8.81702 -3.62113e-15 0.0147161
8.85471 -3.75706e-15 0.0144519
8.89244 -3.23343e-15 0.0141924
8.93019 -3.49774e-15 0.0139318
8.96797 -3.5242e-15 0.0136774
9.00578 -3.43082e-15 0.0134224
9.04362 -3.7836e-15 0.0131733
9.08149 -3.71567e-15 0.0129252
9.11939 -4.57279e-15 0.0126815
9.15732 -4.59363e-15 0.0124412
9.19528 -4.88198e-15 0.0122033
9.23327 -5.03549e-15 0.0119712
9.2713 -5.27529e-15 0.0117399
9.30935 -5.35212e-15 0.011516
9.34744 -5.14658e-15 0.0112919
9.38556 -5.35635e-15 0.0110759
9.42371 -4.83433e-15 0.0108597
9.46189 -4.63002e-15 0.0106513
9.50011 -4.32434e-15 0.0104435
9.53836 -3.86288e-15 0.0102427
9.57664 -3.23554e-15 0.0100435
9.61496 -2.79181e-15 0.00984987
9.65331 -2.1974e-15 0.00965942
9.69169 -1.69791e-15 0.00947295
9.73011 -1.16598e-15 0.00929113
9.76856 -7.20274e-16 0.00911176
9.80704 -2.84432e-16 0.00893826
9.84557 2.85433e-16 0.00876612
9.88412 7.96096e-16 0.00860055
9.92271 1.07621e-15 0.00843588
9.96134 1.33535e-15 0.00827766
10 1.7486e-15 0.00812066
10.0387 1.80614e-15 0.00796917
10.0774 1.97891e-15 0.00782001
10.1162 2.494e-15 0.00767466
10.155 2.38607e-15 0.00753316
10.1939 2.6302e-15 0.00739368
10.2328 2.70157e-15 0.00725926
10.2717 3.13719e-15 0.0071256
10.3106 2.82047e-15 0.00699751
10.3496 3.01299e-15 0.00686967
10.3887 3.09985e-15 0.00674709
10.4278 3.07426e-15 0.00662505
10.4669 3.01703e-15 0.00650724
10.506 2.82944e-15 0.00639082
10.5452 2.87814e-15 0.00627693
10.5845 2.73374e-15 0.00616565
10.6238 2.80593e-15 0.00605509
10.6631 2.58474e-15 0.00594803
10.7024 2.82809e-15 0.00584059
10.7418 2.52315e-15 0.00573653
10.7813 2.5062e-15 0.00563209
10.8208 2.38163e-15 0.00552997
10.8603 2.48796e-15 0.00542817
10.8999 2.3758e-15 0.0053271
10.9395 2.65263e-15 0.00522716
10.9792 2.68476e-15 0.00512639
11.0189 2.51262e-15 0.00502723
11.0586 2.77465e-15 0.00492623
11.0984 2.70843e-15 0.00482675
11.1383 2.57539e-15 0.00472507
11.1781 3.18448e-15 0.00462402
11.2181 3.04696e-15 0.00452118
11.2581 3.40225e-15 0.00441733
11.2981 3.40862e-15 0.00431259
11.3381 3.70502e-15 0.004205
11.3783 4.02127e-15 0.00409715
11.4184 4.16755e-15 0.00398533
11.4587 4.5744e-15 0.00387299
11.4989 5.00734e-15 0.00375654
11.5392 4.98624e-15 0.00363836
11.5796 5.34997e-15 0.00351676
11.62 5.37436e-15 0.00339167
11.6605 5.9734e-15 0.00326397
11.701 6.34411e-15 0.00313142
11.7415 6.73705e-15 0.00299642
11.7822 6.99651e-15 0.00285621
11.8228 7.46193e-15 0.00271288
11.8636 8.0329e-15 0.00256488
11.9043 8.3761e-15 0.00241259
11.9452 8.43112e-15 0.00225649
11.986 8.90602e-15 0.00209512
12.027 8.91725e-15 0.00193048
12.068 9.45619e-15 0.00176051
12.109 9.59605e-15 0.00158731
12.1501 9.95765e-15 0.00140946
12.1913 1.03748e-14 0.0012281
12.2325 1.07619e-14 0.00104336
12.2738 1.10988e-14 0.000854776
12.3151 1.13185e-14 0.000664156
12.3565 1.17051e-14 0.000470186
12.3979 1.19346e-14 0.000275044
12.4394 1.21157e-14 7.80965e-05
12.481 1.24023e-14 -0.000119706
12.5226 1.27467e-14 -0.000317366
12.5643 1.28303e-14 -0.000515745
12.6061 1.33625e-14 -0.00071318
12.6479 1.35816e-14 -0.000911687
12.6898 1.35893e-14 -0.00111119
12.7317 1.36754e-14 -0.00131335
12.7737 1.4015e-14 -0.00151836
12.8158 1.37936e-14 -0.00172479
12.8579 1.39815e-14 -0.00193099
12.9001 1.41358e-14 -0.00213462
12.9424 1.41026e-14 -0.00233438
12.9847 1.40245e-14 -0.00252945
13.0271 1.41834e-14 -0.00271943
13.0696 1.41118e-14 -0.00290411
13.1121 1.41359e-14 -0.00308343
13.1547 1.39762e-14 -0.00325742
13.1974 1.38363e-14 -0.00342582
13.2402 1.3842e-14 -0.00358909
13.283 1.36594e-14 -0.0037467
13.3259 1.35217e-14 -0.00389925
13.3689 1.34596e-14 -0.00404646
13.4119 1.31494e-14 -0.0041885
13.455 1.30702e-14 -0.00432571
13.4982 1.28926e-14 -0.00445788
13.5415 1.28391e-14 -0.00458556
13.5848 1.26695e-14 -0.00470874
13.6283 1.2513e-14 -0.00482765
13.6718 1.23636e-14 -0.00494265
13.7153 1.22332e-14 -0.00505384
13.759 1.21641e-14 -0.00516159
13.8028 1.21195e-14 -0.00526612
13.8466 1.19368e-14 -0.00536769
13.8905 1.19531e-14 -0.00546661
13.9345 1.18018e-14 -0.00556312
13.9786 1.18241e-14 -0.0056574
14.0227 1.18106e-14 -0.00574989
14.067 1.18149e-14 -0.00584055
14.1113 1.17955e-14 -0.00592989
14.1558 1.18173e-14 -0.00601791
14.2003 1.19562e-14 -0.00610486
14.2449 1.19947e-14 -0.00619096
14.2896 1.22427e-14 -0.00627632
14.3344 1.23032e-14 -0.00636104
14.3793 1.24443e-14 -0.00644533
14.4243 1.26364e-14 -0.00652919
14.4693 1.28215e-14 -0.0066127
14.5145 1.30283e-14 -0.00669595
14.5598 1.31422e-14 -0.00677893
14.6052 1.33864e-14 -0.00686161
14.6506 1.36461e-14 -0.00694401
14.6962 1.39097e-14 -0.00702602
14.7419 1.40304e-14 -0.00710762
14.7877 1.42009e-14 -0.00718866
14.8336 1.43366e-14 -0.00726906
14.8796 1.45777e-14 -0.00734857
14.9257 1.45717e-14 -0.00742715
14.9719 1.47436e-14 -0.00750446
15.0182 1.49199e-14 -0.0075804
15.0647 1.49624e-14 -0.0076546
15.1112 1.48667e-14 -0.00772689
15.1579 1.50077e-14 -0.00779692
15.2047 1.4852e-14 -0.0078644
15.2516 1.47244e-14 -0.007929
15.2986 1.48642e-14 -0.00799038
15.3458 1.46557e-14 -0.00804813
15.393 1.46107e-14 -0.00810198
15.4404 1.42908e-14 -0.00815144
15.488 1.4161e-14 -0.00819616
15.5356 1.4072e-14 -0.0082358
15.5834 1.33315e-14 -0.00826991
15.6313 1.33892e-14 -0.00829807
15.6794 1.28596e-14 -0.00832005
15.7276 1.2582e-14 -0.00833535
15.7759 1.2108e-14 -0.00834366
15.8243 1.15342e-14 -0.00834468
15.873 1.08825e-14 -0.00833821
15.9217 1.0993e-14 -0.00832379
15.9706 1.01381e-14 -0.00830139
16.0197 9.71726e-15 -0.00827078
16.0689 9.16932e-15 -0.00823179
16.1182 8.90878e-15 -0.00818436
16.1677 8.54931e-15 -0.00812857
16.2174 7.79917e-15 -0.0080643
16.2672 7.57565e-15 -0.00799174
16.3172 6.86609e-15 -0.00791105
16.3674 6.56779e-15 -0.00782242
16.4177 5.84775e-15 -0.00772608
16.4682 6.44668e-15 -0.00762247
16.5189 5.31542e-15 -0.00751186
16.5697 4.81669e-15 -0.00739477
16.6208 5.03736e-15 -0.00727159
16.672 4.15286e-15 -0.00714297
16.7234 4.26955e-15 -0.00700935
16.775 4.05786e-15 -0.00687133
16.8268 3.67671e-15 -0.00672956
16.8787 3.39653e-15 -0.00658467
16.9309 3.01229e-15 -0.00643717
16.9833 3.24201e-15 -0.00628776
17.0359 2.9143e-15 -0.00613703
17.0887 2.85413e-15 -0.00598559
17.1418 2.88294e-15 -0.00583388
17.195 3.14519e-15 -0.00568256
17.2485 2.54046e-15 -0.00553206
17.3022 3.10405e-15 -0.00538288
17.3562 3.05962e-15 -0.00523532
17.4104 2.54434e-15 -0.00508986
17.4648 2.91902e-15 -0.00494675
17.5195 2.43581e-15 -0.00480632
17.5744 2.74919e-15 -0.00466868
17.6296 2.81497e-15 -0.00453414
17.6851 2.73317e-15 -0.00440274
17.7408 2.86069e-15 -0.00427464
17.7969 2.59202e-15 -0.0041498
17.8532 2.51971e-15 -0.00402836
17.9098 2.74363e-15 -0.0039102
17.9667 2.28713e-15 -0.00379537
18.0239 2.34974e-15 -0.00368373
18.0815 2.44415e-15 -0.00357528
18.1393 2.04043e-15 -0.00346983
18.1975 1.88348e-15 -0.00336737
18.256 1.70469e-15 -0.00326772
18.3149 1.42075e-15 -0.00317082
18.3742 1.50453e-15 -0.00307647
18.4338 1.20323e-15 -0.00298464
18.4938 9.70833e-16 -0.00289513
18.5542 9.45234e-16 -0.00280789
18.615 6.84664e-16 -0.00272274
18.6762 4.22158e-16 -0.00263965
18.7379 1.22481e-16 -0.00255844
18.8 1.74395e-17 -0.00247909
18.8625 -6.26293e-17 -0.00240145
18.9255 -3.90474e-16 -0.00232552
18.9891 -3.6505e-16 -0.00225112
19.0531 -5.04217e-16 -0.00217828
19.1177 -7.36078e-16 -0.00210685
19.1828 -7.96655e-16 -0.00203687
19.2484 -8.97623e-16 -0.0019682
19.3147 -1.14485e-15 -0.00190089
19.3816 -1.1017e-15 -0.00183479
19.4491 -1.05654e-15 -0.00176998
19.5173 -9.47053e-16 -0.00170633
19.5862 -8.71583e-16 -0.00164392
19.6558 -6.77137e-16 -0.00158263
19.7262 -7.909e-16 -0.00152253
19.7974 -4.39981e-16 -0.00146351
19.8694 -5.8049e-16 -0.00140564
19.9423 -5.26864e-16 -0.00134882
20.0162 -2.87623e-16 -0.00129312
20.091 -9.60999e-17 -0.00123844
20.1669 -3.07085e-17 -0.00118486
20.244 1.32392e-17 -0.00113226
20.3222 2.90655e-17 -0.00108073
20.4016 -4.08137e-18 -0.00103012
20.4825 1.9183e-17 -0.000980526
20.5648 6.01022e-17 -0.000931821
20.6487 2.31871e-16 -0.000884078
20.7344 8.97298e-17 -0.000837157
20.8219 1.09473e-16 -0.000791153
20.9115 9.55648e-17 -0.000745914
21.0034 -9.31644e-17 -0.000701531
21.0979 -1.28267e-16 -0.000657813
21.1952 -1.52968e-16 -0.000614907
21.2959 -2.40953e-16 -0.000572515
21.4004 -2.81847e-16 -0.000530677
21.5093 -5.39064e-16 -0.000489141
21.6237 -5.13108e-16 -0.000447793
21.7448 -6.78019e-16 -0.000406317
21.8747 -6.76136e-16 -0.000364592
22.0165 -7.92568e-16 -0.00032183
22.1768 -7.71351e-16 -0.000277181
22.3723 -8.17881e-16 -0.000228031


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.5Lambda0.5Nc1Classic/vANOOffP_FRG.txt <==
-22.3723 -8.16485e-16 -0.000228183
-22.1768 -7.70412e-16 -0.000277279
-22.0165 -7.91149e-16 -0.000321972
-21.8747 -6.74709e-16 -0.0003647
-21.7448 -6.76583e-16 -0.000406457
-21.6237 -5.12145e-16 -0.000447906
-21.5093 -5.37854e-16 -0.000489281
-21.4004 -2.80875e-16 -0.000530795
-21.2959 -2.39487e-16 -0.000572657
-21.1952 -1.51986e-16 -0.000615029
-21.0979 -1.26541e-16 -0.000657957
-21.0034 -9.19255e-17 -0.000701656
-20.9115 9.68091e-17 -0.000746061
-20.8219 1.10972e-16 -0.000791282
-20.7344 9.12358e-17 -0.000837306
-20.6487 2.33383e-16 -0.000884211
-20.5648 6.16206e-17 -0.000931973
-20.4825 2.05804e-17 -0.000980663
-20.4016 -2.42331e-18 -0.00103027
-20.3222 3.0602e-17 -0.00108087
-20.244 1.49102e-17 -0.00113242
-20.1669 -2.92892e-17 -0.001185
-20.091 -9.45457e-17 -0.0012386
-20.0162 -2.86193e-16 -0.00129327
-19.9423 -5.25298e-16 -0.00134898
-19.8694 -5.79045e-16 -0.0014058
-19.7974 -4.38339e-16 -0.00146368
-19.7262 -7.89416e-16 -0.00152269
-19.6558 -6.75416e-16 -0.0015828
-19.5862 -8.70121e-16 -0.00164408
-19.5173 -9.45386e-16 -0.00170651
-19.4491 -1.05506e-15 -0.00177015
-19.3816 -1.09996e-15 -0.00183497
-19.3147 -1.14324e-15 -0.00190106
-19.2484 -8.95731e-16 -0.00196839
-19.1828 -7.95027e-16 -0.00203705
-19.1177 -7.34172e-16 -0.00210704
-19.0531 -5.02578e-16 -0.00217846
-18.9891 -3.63406e-16 -0.00225132
-18.9255 -3.89099e-16 -0.00232571
-18.8625 -6.0698e-17 -0.00240166
-18.8 1.91005e-17 -0.00247929
-18.7379 1.24148e-16 -0.00255865
-18.6762 4.24109e-16 -0.00263985
-18.615 6.86062e-16 -0.00272296
-18.5542 9.46917e-16 -0.0028081
-18.4938 9.72522e-16 -0.00289535
-18.4338 1.20549e-15 -0.00298486
-18.3742 1.50623e-15 -0.0030767
-18.3149 1.42245e-15 -0.00317104
-18.256 1.7064e-15 -0.00326796
-18.1975 1.8852e-15 -0.0033676
-18.1393 2.04215e-15 -0.00347008
-18.0815 2.44588e-15 -0.00357552
-18.0239 2.35205e-15 -0.00368399
-17.9667 2.28886e-15 -0.00379562
-17.9098 2.74595e-15 -0.00391047
-17.8532 2.52204e-15 -0.00402862
-17.7969 2.59435e-15 -0.00415008
-17.7408 2.86304e-15 -0.00427491
-17.6851 2.73552e-15 -0.00440302
-17.6296 2.81734e-15 -0.00453442
-17.5744 2.75156e-15 -0.00466898
-17.5195 2.43819e-15 -0.00480661
-17.4648 2.9214e-15 -0.00494706
-17.4104 2.54673e-15 -0.00509017
-17.3562 3.06202e-15 -0.00523564
-17.3022 3.10646e-15 -0.0053832
-17.2485 2.54287e-15 -0.00553239
-17.195 3.14762e-15 -0.00568289
-17.1418 2.88659e-15 -0.00583423
-17.0887 2.85656e-15 -0.00598593
-17.0359 2.91674e-15 -0.00613739
-16.9833 3.24446e-15 -0.00628812
-16.9309 3.01475e-15 -0.00643754
-16.8787 3.399e-15 -0.00658504
-16.8268 3.67919e-15 -0.00672995
-16.775 4.06035e-15 -0.00687173
-16.7234 4.27204e-15 -0.00700976
-16.672 4.15535e-15 -0.00714338
-16.6208 5.04237e-15 -0.00727202
-16.5697 4.8192e-15 -0.0073952
-16.5189 5.31794e-15 -0.00751231
-16.4682 6.4492e-15 -0.00762292
-16.4177 5.85029e-15 -0.00772655
-16.3674 6.57033e-15 -0.00782289
-16.3172 6.86864e-15 -0.00791155
-16.2672 7.57309e-15 -0.00799223
-16.2174 7.79917e-15 -0.00806482
-16.1677 8.54931e-15 -0.00812909
-16.1182 8.90619e-15 -0.0081849
-16.0689 9.16932e-15 -0.00823234
-16.0197 9.71986e-15 -0.00827136
-15.9706 1.01407e-14 -0.00830197
-15.9217 1.09982e-14 -0.0083244
-15.873 1.08877e-14 -0.00833884
-15.8243 1.15368e-14 -0.00834534
-15.7759 1.21106e-14 -0.00834433
-15.7276 1.25846e-14 -0.00833604
-15.6794 1.28623e-14 -0.00832076
-15.6313 1.33945e-14 -0.00829882
-15.5834 1.33342e-14 -0.00827067
-15.5356 1.40773e-14 -0.00823659
-15.488 1.41717e-14 -0.00819697
-15.4404 1.42908e-14 -0.00815229
-15.393 1.46161e-14 -0.00810285
-15.3458 1.46612e-14 -0.00804904
-15.2986 1.48696e-14 -0.00799131
-15.2516 1.47244e-14 -0.00792997
-15.2047 1.48574e-14 -0.00786541
-15.1579 1.50187e-14 -0.00779797
-15.1112 1.48722e-14 -0.00772798
-15.0647 1.49734e-14 -0.00765574
-15.0182 1.49199e-14 -0.00758157
-14.9719 1.47492e-14 -0.00750569
-14.9257 1.45773e-14 -0.00742842
-14.8796 1.45777e-14 -0.00734991
-14.8336 1.43366e-14 -0.00727044
-14.7877 1.42066e-14 -0.00719012
-14.7419 1.40304e-14 -0.00710914
-14.6962 1.39097e-14 -0.00702762
-14.6506 1.36461e-14 -0.00694567
-14.6052 1.33864e-14 -0.00686336
-14.5598 1.31422e-14 -0.00678076
-14.5145 1.3034e-14 -0.00669789
-14.4693 1.28272e-14 -0.00661473
-14.4243 1.26364e-14 -0.00653133
-14.3793 1.24501e-14 -0.00644758
-14.3344 1.2309e-14 -0.00636342
-14.2896 1.22485e-14 -0.00627883
-14.2449 1.20006e-14 -0.00619363
-14.2003 1.19562e-14 -0.00610768
-14.1558 1.18291e-14 -0.00602092
-14.1113 1.18073e-14 -0.00593308
-14.067 1.18208e-14 -0.00584397
-14.0227 1.18225e-14 -0.00575353
-13.9786 1.1836e-14 -0.00566131
-13.9345 1.18137e-14 -0.0055673
-13.8905 1.1965e-14 -0.00547111
-13.8466 1.19429e-14 -0.00537254
-13.8028 1.21316e-14 -0.00527137
-13.759 1.21762e-14 -0.00516727
-13.7153 1.22393e-14 -0.00506002
-13.6718 1.23757e-14 -0.00494938
-13.6283 1.25313e-14 -0.00483503
-13.5848 1.26878e-14 -0.00471684
-13.5415 1.28514e-14 -0.00459451
-13.4982 1.29173e-14 -0.00446777
-13.455 1.30887e-14 -0.00433674
-13.4119 1.31805e-14 -0.00420082
-13.3689 1.34907e-14 -0.00406032
-13.3259 1.3553e-14 -0.00391491
-13.283 1.36908e-14 -0.00376454
-13.2402 1.38797e-14 -0.00360953
-13.1974 1.38805e-14 -0.00344942
-13.1547 1.40268e-14 -0.00328485
-13.1121 1.41804e-14 -0.00311558
-13.0696 1.41564e-14 -0.00294203
-13.0271 1.42345e-14 -0.00276447
-12.9847 1.40758e-14 -0.00258313
-12.9424 1.41476e-14 -0.00239837
-12.9001 1.41681e-14 -0.0022104
-12.8579 1.40074e-14 -0.00201929
-12.8158 1.3813e-14 -0.00182461
-12.7737 1.40541e-14 -0.00162633
-12.7317 1.37015e-14 -0.00142379
-12.6898 1.36156e-14 -0.00121771
-12.6479 1.35948e-14 -0.00100917
-12.6061 1.33559e-14 -0.000798973
-12.5643 1.28171e-14 -0.000589383
-12.5226 1.27268e-14 -0.000379798
-12.481 1.23756e-14 -0.000172419
-12.4394 1.2109e-14 3.34945e-05
-12.3979 1.19279e-14 0.000237134
-12.3565 1.16917e-14 0.000437732
-12.3151 1.1305e-14 0.000636184
-12.2738 1.1092e-14 0.000830468
-12.2325 1.07483e-14 0.0010221
-12.1913 1.03611e-14 0.00120936
-12.1501 9.95765e-15 0.00139284
-12.109 9.58574e-15 0.00157247
-12.068 9.44929e-15 0.00174719
-12.027 8.91033e-15 0.00191845
-11.986 8.8956e-15 0.00208422
-11.9452 8.42067e-15 0.00224655
-11.9043 8.36911e-15 0.00240351
-11.8636 8.02237e-15 0.00255653
-11.8228 7.45488e-15 0.00270519
-11.7822 6.98591e-15 0.00284909
-11.7415 6.72996e-15 0.00298982
-11.701 6.33699e-15 0.00312527
-11.6605 5.96269e-15 0.00325824
-11.62 5.36719e-15 0.0033863
-11.5796 5.34278e-15 0.00351174
-11.5392 4.97541e-15 0.00363363
-11.4989 4.99647e-15 0.00375209
-11.4587 4.56713e-15 0.00386878
-11.4184 4.16026e-15 0.00398136
-11.3783 4.01395e-15 0.00409338
-11.3381 3.69768e-15 0.00420143
-11.2981 3.40125e-15 0.00430919
-11.2581 3.39115e-15 0.0044141
-11.2181 3.03582e-15 0.00451808
-11.1781 3.17703e-15 0.00462107
-11.1383 2.56792e-15 0.00472224
-11.0984 2.70093e-15 0.00482406
-11.0586 2.76712e-15 0.00492364
-11.0189 2.50884e-15 0.00502476
-10.9792 2.67338e-15 0.005124
-10.9395 2.64502e-15 0.00522487
-10.8999 2.36434e-15 0.00532489
-10.8603 2.4803e-15 0.00542604
-10.8208 2.37393e-15 0.00552791
-10.7813 2.49847e-15 0.00563011
-10.7418 2.5154e-15 0.0057346
-10.7024 2.82031e-15 0.00583874
-10.6631 2.57303e-15 0.00594623
-10.6238 2.79809e-15 0.00605335
-10.5845 2.72587e-15 0.00616396
-10.5452 2.87025e-15 0.0062753
-10.506 2.82151e-15 0.00638923
-10.4669 3.00709e-15 0.0065057
-10.4278 3.06428e-15 0.00662355
-10.3887 3.09384e-15 0.00674563
-10.3496 3.00494e-15 0.00686824
-10.3106 2.8124e-15 0.00699613
-10.2717 3.12908e-15 0.00712425
-10.2328 2.69547e-15 0.00725795
-10.1939 2.62407e-15 0.00739238
-10.155 2.37992e-15 0.00753191
-10.1162 2.48782e-15 0.00767343
-10.0774 1.97272e-15 0.00781881
-10.0387 1.79785e-15 0.00796799
-10 1.74236e-15 0.00811952
-9.96134 1.32908e-15 0.00827653
-9.92271 1.06992e-15 0.00843478
-9.88412 7.91883e-16 0.00859946
-9.84557 2.7909e-16 0.00876507
-9.80704 -2.908e-16 0.00893722
-9.76856 -7.24536e-16 0.00911075
-9.73011 -1.17026e-15 0.00929012
-9.69169 -1.70328e-15 0.00947198
-9.65331 -2.20387e-15 0.00965845
-9.61496 -2.7983e-15 0.00984893
-9.57664 -3.24206e-15 0.0100425
-9.53836 -3.86943e-15 0.0102418
-9.50011 -4.33092e-15 0.0104426
-9.46189 -4.63662e-15 0.0106505
-9.42371 -4.84096e-15 0.0108588
-9.38556 -5.363e-15 0.011075
-9.34744 -5.15326e-15 0.0112911
-9.30935 -5.35882e-15 0.0115152
-9.2713 -5.28203e-15 0.0117391
-9.23327 -5.04225e-15 0.0119704
-9.19528 -4.88821e-15 0.0122025
-9.15732 -4.60045e-15 0.0124404
-9.11939 -4.57849e-15 0.0126807
-9.08149 -3.72255e-15 0.0129244
-9.04362 -3.78993e-15 0.0131725
-9.00578 -3.43717e-15 0.0134216
-8.96797 -3.53059e-15 0.0136767
-8.93019 -3.50473e-15 0.0139311
-8.89244 -3.23986e-15 0.0141917
-8.85471 -3.76382e-15 0.0144512
-8.81702 -3.62777e-15 0.0147154
-8.77936 -4.42787e-15 0.014979
-8.74172 -4.47863e-15 0.0152455
-8.70412 -5.34375e-15 0.0155115
-8.66654 -5.40618e-15 0.0157792
-8.62899 -6.87885e-15 0.0160456
-8.59146 -7.43225e-15 0.0163125
-8.55397 -8.83173e-15 0.0165774
-8.5165 -9.47738e-15 0.0168405
-8.47906 -1.12678e-14 0.017102
-8.44165 -1.20739e-14 0.0173584
-8.40426 -1.29753e-14 0.0176141
-8.3669 -1.38717e-14 0.017861
-8.32956 -1.49479e-14 0.0181072
-8.29226 -1.52706e-14 0.0183417
-8.25497 -1.58446e-14 0.0185745
-8.21772 -1.6734e-14 0.0187935
-8.18049 -1.69374e-14 0.0190093
-8.14328 -1.70633e-14 0.0192091
-8.1061 -1.76295e-14 0.019404
-8.06895 -1.77004e-14 0.019581
-8.03182 -1.77174e-14 0.0197506
-7.99471 -1.71448e-14 0.0199005
-7.95763 -1.74405e-14 0.0200405
-7.92058 -1.7731e-14 0.0201592
-7.88355 -1.72624e-14 0.0202648
-7.84654 -1.68583e-14 0.0203479
-7.80955 -1.7414e-14 0.0204135
-7.77259 -1.72584e-14 0.0204555
-7.73566 -1.74243e-14 0.0204742
-7.69874 -1.73591e-14 0.0204682
-7.66185 -1.86626e-14 0.0204318
-7.62498 -1.95636e-14 0.0203693
-7.58814 -1.97162e-14 0.020268
-7.55132 -2.10722e-14 0.0201383
-7.51452 -2.32059e-14 0.0199613
-7.47774 -2.44113e-14 0.0197519
-7.44099 -2.53264e-14 0.0194881
-7.40425 -2.68353e-14 0.0191867
-7.36754 -2.88847e-14 0.0188256
-7.33085 -2.98697e-14 0.0184222
-7.29418 -3.05564e-14 0.0179559
-7.25754 -3.17921e-14 0.0174453
-7.22091 -3.31872e-14 0.0168714
-7.18431 -3.40111e-14 0.0162545
-7.14772 -3.44327e-14 0.0155777
-7.11116 -3.48205e-14 0.014863
-7.07462 -3.54477e-14 0.0140958
-7.0381 -3.55754e-14 0.0132987
-7.00159 -3.49195e-14 0.0124609
-6.96511 -3.45465e-14 0.0116025
-6.92865 -3.37158e-14 0.0107183
-6.89221 -3.33323e-14 0.00982278
-6.85579 -3.14932e-14 0.00891796
-6.81938 -3.03914e-14 0.00800956
-6.783 -2.89218e-14 0.00710794
-6.74664 -2.82322e-14 0.00620832
-6.71029 -2.60833e-14 0.00532944
-6.67397 -2.47874e-14 0.00445565
-6.63766 -2.3427e-14 0.00361327
-6.60137 -2.25751e-14 0.00277678
-6.5651 -2.10225e-14 0.00197868
-6.52885 -1.93824e-14 0.00118552
-6.49262 -1.88269e-14 0.000434142
-6.4564 -1.75815e-14 -0.0003143
-6.42021 -1.69284e-14 -0.00102041
-6.38403 -1.55407e-14 -0.00172596
-6.34786 -1.56784e-14 -0.00239057
-6.31172 -1.49866e-14 -0.00305664
-6.27559 -1.46317e-14 -0.00368417
-6.23949 -1.40691e-14 -0.00431418
-6.20339 -1.50838e-14 -0.00490843
-6.16732 -1.36667e-14 -0.00550452
-6.13126 -1.41918e-14 -0.00606758
-6.09522 -1.37122e-14 -0.00662979
-6.05919 -1.50615e-14 -0.00716145
-6.02319 -1.35133e-14 -0.00768722
-5.9872 -1.46898e-14 -0.00818473
-5.95122 -1.42924e-14 -0.00866897
-5.91526 -1.53417e-14 -0.00912717
-5.87932 -1.50584e-14 -0.00956282
-5.84339 -1.53772e-14 -0.00997454
-5.80748 -1.56193e-14 -0.0103536
-5.77158 -1.57886e-14 -0.0107108
-5.7357 -1.62031e-14 -0.0110254
-5.69984 -1.52514e-14 -0.0113207
-5.66399 -1.65148e-14 -0.0115643
-5.62815 -1.52866e-14 -0.0117925
-5.59233 -1.65236e-14 -0.0119617
-5.55653 -1.54349e-14 -0.0121214
-5.52074 -1.75221e-14 -0.0122176
-5.48497 -1.63384e-14 -0.0123128
-5.4492 -1.85181e-14 -0.0123436
-5.41346 -1.73435e-14 -0.0123852
-5.37773 -2.04771e-14 -0.0123653
-5.34201 -1.88488e-14 -0.0123721
-5.30631 -2.14216e-14 -0.0123244
-5.27062 -2.00233e-14 -0.0123226
-5.23494 -2.34692e-14 -0.0122777
-5.19928 -2.12204e-14 -0.0123007
-5.16363 -2.36477e-14 -0.0122958
-5.128 -2.34036e-14 -0.0123818
-5.09237 -2.50865e-14 -0.0124579
-5.05677 -2.49512e-14 -0.0126474
-5.02117 -2.48084e-14 -0.0128457
-4.98559 -2.56018e-14 -0.0131777
-4.95002 -2.48485e-14 -0.0135352
-4.91446 -2.52845e-14 -0.0140437
-4.87892 -2.44031e-14 -0.0145903
-4.84339 -2.42792e-14 -0.0153005
-4.80787 -2.3427e-14 -0.0160567
-4.77237 -2.31204e-14 -0.0169834
-4.73687 -2.18895e-14 -0.0179592
-4.70139 -2.16695e-14 -0.0191063
-4.66592 -2.16736e-14 -0.0203022
-4.63046 -1.94749e-14 -0.0216639
-4.59502 -1.92016e-14 -0.0230715
-4.55958 -1.73945e-14 -0.0246348
-4.52416 -1.67922e-14 -0.0262392
-4.48875 -1.42812e-14 -0.0279854
-4.45335 -1.44812e-14 -0.0297674
-4.41797 -1.11906e-14 -0.0316739
-4.38259 -1.10862e-14 -0.0336112
-4.34722 -7.80047e-15 -0.035653
-4.31187 -6.39196e-15 -0.0377203
-4.27653 -3.25647e-15 -0.0398699
-4.24119 -1.22705e-16 -0.0420398
-4.20587 2.54401e-15 -0.0442669
-4.17056 6.73831e-15 -0.0465087
-4.13526 1.00578e-14 -0.0487796
-4.09997 1.42925e-14 -0.0510585
-4.06469 1.82064e-14 -0.0533348
-4.02942 2.23076e-14 -0.05561
-3.99416 2.75182e-14 -0.0578468
-3.95891 3.25745e-14 -0.06007
-3.92367 3.82043e-14 -0.0622133
-3.88844 4.37005e-14 -0.0643262
-3.85322 5.07071e-14 -0.06631
-3.81801 5.61417e-14 -0.0682419
-3.7828 6.18259e-14 -0.0699858
-3.74761 6.78889e-14 -0.0716497
-3.71243 7.08089e-14 -0.0730557
-3.67726 7.77189e-14 -0.0743428
-3.64209 7.33938e-14 -0.0752921
-3.60694 7.89686e-14 -0.0760693
-3.57179 7.07471e-14 -0.0764172
-3.53665 7.59027e-14 -0.0765289
-3.50152 7.05765e-14 -0.0761006
-3.4664 7.25166e-14 -0.0753694
-3.43129 7.68714e-14 -0.0739615
-3.39619 7.88673e-14 -0.0721848
-3.36109 9.34417e-14 -0.0695728
-3.32601 9.21461e-14 -0.0665228
-3.29093 1.09499e-13 -0.0624729
-3.25586 1.12477e-13 -0.0579089
-3.2208 1.25767e-13 -0.0521935
-3.18574 1.2581e-13 -0.0458852
-3.1507 1.24126e-13 -0.0383064
-3.11566 1.26001e-13 -0.0300665
-3.08063 1.1915e-13 -0.0204885
-3.0456 1.04815e-13 -0.0102177
-3.01059 8.40733e-14 0.00138697
-2.97558 7.51459e-14 0.0136454
-2.94058 6.23918e-14 0.0271351
-2.90558 4.86426e-14 0.0411321
-2.87059 2.43693e-14 0.0561177
-2.83561 2.89021e-14 0.0713208
-2.80064 1.8229e-14 0.0870758
-2.76567 9.93539e-16 0.102579
-2.73071 -3.00391e-14 0.117963
-2.69576 -3.44634e-14 0.132434
-2.66081 -6.9343e-14 0.145901
-2.62587 -9.07267e-14 0.157672
-2.59094 -1.52103e-13 0.167484
-2.55601 -1.41088e-13 0.174904
-2.52109 -1.85412e-13 0.179621
-2.48617 -1.89073e-13 0.181633
-2.45126 -1.99929e-13 0.180726
-2.41636 -1.75813e-13 0.177379
-2.38146 -1.75907e-13 0.171558
-2.34657 -1.28148e-13 0.164064
-2.31168 -1.29524e-13 0.154997
-2.2768 -5.96259e-14 0.145206
-2.24192 -8.36596e-14 0.134793
-2.20705 -1.86091e-14 0.124453
-2.17219 -3.23053e-14 0.114196
-2.13733 2.07356e-14 0.104513
-2.10247 -2.58913e-15 0.0953032
-2.06762 3.82078e-14 0.086901
-2.03278 3.06191e-14 0.079126
-1.99794 5.90346e-14 0.0722172
-1.9631 4.30256e-14 0.0659532
-1.92827 5.88248e-14 0.0605177
-1.89345 5.63391e-14 0.0556777
-1.85862 6.56323e-14 0.0515848
-1.82381 5.54542e-14 0.0480114
-1.78899 5.92969e-14 0.0450903
-1.75419 5.5347e-14 0.0426067
-1.71938 6.04506e-14 0.0406836
-1.68458 4.79675e-14 0.0391209
-1.64979 5.04523e-14 0.0380369
-1.61499 4.08473e-14 0.0372469
-1.58021 4.57644e-14 0.0368661
-1.54542 3.06744e-14 0.0367257
-1.51064 3.47119e-14 0.036938
-1.47586 2.13334e-14 0.0373493
-1.44109 2.96666e-14 0.0380697
-1.40632 1.27743e-14 0.0389587
-1.37155 2.17835e-14 0.0401253
-1.33679 5.44247e-15 0.0414395
-1.30203 1.79744e-14 0.0430118
-1.26727 -2.0533e-17 0.0447183
-1.23251 1.16496e-14 0.0466744
-1.19776 -5.86128e-15 0.0487581
-1.16301 8.30509e-15 0.0510934
-1.12827 -9.3496e-15 0.0535552
-1.09352 3.49792e-15 0.0562805
-1.05878 -1.41952e-14 0.0591361
-1.02405 2.99836e-16 0.0622762
-0.989309 -1.74961e-14 0.0655547
-0.954576 -4.57952e-15 0.0691475
-0.919844 -2.26589e-14 0.0728894
-0.885115 -7.37309e-15 0.0769841
-0.850388 -2.58437e-14 0.0812396
-0.815663 -1.12548e-14 0.0858943
-0.78094 -3.26002e-14 0.0907202
-0.746219 -1.35576e-14 0.0959988
-0.711499 -3.94684e-14 0.101454
-0.676781 -2.08696e-14 0.107421
-0.642065 -5.20527e-14 0.11356
-0.60735 -2.99046e-14 0.120272
-0.572637 -6.4998e-14 0.127137
-0.537925 -4.92434e-14 0.134633
-0.503214 -8.29004e-14 0.142236
-0.468504 -6.72704e-14 0.150522
-0.433796 -1.06796e-13 0.158829
-0.399089 -8.81514e-14 0.167847
-0.364382 -1.46478e-13 0.176748
-0.329676 -9.21885e-14 0.186343
-0.294972 -1.91673e-13 0.195605
-0.260267 -1.11815e-13 0.205445
-0.225564 -2.39347e-13 0.214611
-0.190861 -1.46641e-13 0.224097
-0.156158 -3.34729e-13 0.232355
-0.121456 -1.67794e-13 0.240316
-0.0867541 -5.87639e-13 0.246371
-0.0520524 1.40771e-13 0.251097
-0.0173508 -2.05758e-12 0.253095
0.0173508 -2.05758e-12 0.253095
0.0520524 1.40771e-13 0.251097
0.0867541 -5.87639e-13 0.246371
0.121456 -1.67794e-13 0.240316
0.156158 -3.34729e-13 0.232355
0.190861 -1.46641e-13 0.224097
0.225564 -2.39347e-13 0.214611
0.260267 -1.11815e-13 0.205445
0.294972 -1.91673e-13 0.195605
0.329676 -9.21885e-14 0.186343
0.364382 -1.46478e-13 0.176748
0.399089 -8.81514e-14 0.167847
0.433796 -1.06796e-13 0.158829
0.468504 -6.72704e-14 0.150522
0.503214 -8.29004e-14 0.142236
0.537925 -4.92434e-14 0.134633
0.572637 -6.4998e-14 0.127137
0.60735 -2.99046e-14 0.120272
0.642065 -5.20527e-14 0.11356
0.676781 -2.08696e-14 0.107421
0.711499 -3.94684e-14 0.101454
0.746219 -1.35576e-14 0.0959988
0.78094 -3.26002e-14 0.0907202
0.815663 -1.12548e-14 0.0858943
0.850388 -2.58437e-14 0.0812396
0.885115 -7.37309e-15 0.0769841
0.919844 -2.26589e-14 0.0728894
0.954576 -4.57952e-15 0.0691475
0.989309 -1.74961e-14 0.0655547
1.02405 2.99836e-16 0.0622762
1.05878 -1.41952e-14 0.0591361
1.09352 3.49792e-15 0.0562805
1.12827 -9.3496e-15 0.0535552
1.16301 8.30509e-15 0.0510934
1.19776 -5.86128e-15 0.0487581
1.23251 1.16496e-14 0.0466744
1.26727 -2.0533e-17 0.0447183
1.30203 1.79744e-14 0.0430118
1.33679 5.44247e-15 0.0414395
1.37155 2.17835e-14 0.0401253
1.40632 1.27743e-14 0.0389587
1.44109 2.96666e-14 0.0380697
1.47586 2.13334e-14 0.0373493
1.51064 3.47119e-14 0.036938
1.54542 3.06744e-14 0.0367257
1.58021 4.57644e-14 0.0368661
1.61499 4.08473e-14 0.0372469
1.64979 5.04523e-14 0.0380369
1.68458 4.79675e-14 0.0391209
1.71938 6.04506e-14 0.0406836
1.75419 5.5347e-14 0.0426067
1.78899 5.92969e-14 0.0450903
1.82381 5.54542e-14 0.0480114
1.85862 6.56323e-14 0.0515848
1.89345 5.63391e-14 0.0556777
1.92827 5.88248e-14 0.0605177
1.9631 4.30256e-14 0.0659532
1.99794 5.90346e-14 0.0722172
2.03278 3.06191e-14 0.079126
2.06762 3.82078e-14 0.086901
2.10247 -2.58913e-15 0.0953032
2.13733 2.07356e-14 0.104513
2.17219 -3.23053e-14 0.114196
2.20705 -1.86091e-14 0.124453
2.24192 -8.36596e-14 0.134793
2.2768 -5.96259e-14 0.145206
2.31168 -1.29524e-13 0.154997
2.34657 -1.28148e-13 0.164064
2.38146 -1.75907e-13 0.171558
2.41636 -1.75813e-13 0.177379
2.45126 -1.99929e-13 0.180726
2.48617 -1.89073e-13 0.181633
2.52109 -1.85412e-13 0.179621
2.55601 -1.41088e-13 0.174904
2.59094 -1.52103e-13 0.167484
2.62587 -9.07267e-14 0.157672
2.66081 -6.9343e-14 0.145901
2.69576 -3.44634e-14 0.132434
2.73071 -3.00391e-14 0.117963
2.76567 9.93539e-16 0.102579
2.80064 1.8229e-14 0.0870758
2.83561 2.89021e-14 0.0713208
2.87059 2.43693e-14 0.0561177
2.90558 4.86426e-14 0.0411321
2.94058 6.23918e-14 0.0271351
2.97558 7.51459e-14 0.0136454
3.01059 8.40733e-14 0.00138697
3.0456 1.04815e-13 -0.0102177
3.08063 1.1915e-13 -0.0204885
3.11566 1.26001e-13 -0.0300665
3.1507 1.24126e-13 -0.0383064
3.18574 1.2581e-13 -0.0458852
3.2208 1.25767e-13 -0.0521935
3.25586 1.12477e-13 -0.0579089
3.29093 1.09499e-13 -0.0624729
3.32601 9.21461e-14 -0.0665228
3.36109 9.34417e-14 -0.0695728
3.39619 7.88673e-14 -0.0721848
3.43129 7.68714e-14 -0.0739615
3.4664 7.25166e-14 -0.0753694
3.50152 7.05765e-14 -0.0761006
3.53665 7.59027e-14 -0.0765289
3.57179 7.07471e-14 -0.0764172
3.60694 7.89686e-14 -0.0760693
3.64209 7.33938e-14 -0.0752921
3.67726 7.77189e-14 -0.0743428
3.71243 7.08089e-14 -0.0730557
3.74761 6.78889e-14 -0.0716497
3.7828 6.18259e-14 -0.0699858
3.81801 5.61417e-14 -0.0682419
3.85322 5.07071e-14 -0.06631
3.88844 4.37005e-14 -0.0643262
3.92367 3.82043e-14 -0.0622133
3.95891 3.25745e-14 -0.06007
3.99416 2.75182e-14 -0.0578468
4.02942 2.23076e-14 -0.05561
4.06469 1.82064e-14 -0.0533348
4.09997 1.42925e-14 -0.0510585
4.13526 1.00578e-14 -0.0487796
4.17056 6.73831e-15 -0.0465087
4.20587 2.54401e-15 -0.0442669
4.24119 -1.22705e-16 -0.0420398
4.27653 -3.25647e-15 -0.0398699
4.31187 -6.39196e-15 -0.0377203
4.34722 -7.80047e-15 -0.035653
4.38259 -1.10862e-14 -0.0336112
4.41797 -1.11906e-14 -0.0316739
4.45335 -1.44812e-14 -0.0297674
4.48875 -1.42812e-14 -0.0279854
4.52416 -1.67922e-14 -0.0262392
4.55958 -1.73945e-14 -0.0246348
4.59502 -1.92016e-14 -0.0230715
4.63046 -1.94749e-14 -0.0216639
4.66592 -2.16736e-14 -0.0203022
4.70139 -2.16695e-14 -0.0191063
4.73687 -2.18895e-14 -0.0179592
4.77237 -2.31204e-14 -0.0169834
4.80787 -2.3427e-14 -0.0160567
4.84339 -2.42792e-14 -0.0153005
4.87892 -2.44031e-14 -0.0145903
4.91446 -2.52845e-14 -0.0140437
4.95002 -2.48485e-14 -0.0135352
4.98559 -2.56018e-14 -0.0131777
5.02117 -2.48084e-14 -0.0128457
5.05677 -2.49512e-14 -0.0126474
5.09237 -2.50865e-14 -0.0124579
5.128 -2.34036e-14 -0.0123818
5.16363 -2.36477e-14 -0.0122958
5.19928 -2.12204e-14 -0.0123007
5.23494 -2.34692e-14 -0.0122777
5.27062 -2.00233e-14 -0.0123226
5.30631 -2.14216e-14 -0.0123244
5.34201 -1.88488e-14 -0.0123721
5.37773 -2.04771e-14 -0.0123653
5.41346 -1.73435e-14 -0.0123852
5.4492 -1.85181e-14 -0.0123436
5.48497 -1.63384e-14 -0.0123128
5.52074 -1.75221e-14 -0.0122176
5.55653 -1.54349e-14 -0.0121214
5.59233 -1.65236e-14 -0.0119617
5.62815 -1.52866e-14 -0.0117925
5.66399 -1.65148e-14 -0.0115643
5.69984 -1.52514e-14 -0.0113207
5.7357 -1.62031e-14 -0.0110254
5.77158 -1.57886e-14 -0.0107108
5.80748 -1.56193e-14 -0.0103536
5.84339 -1.53772e-14 -0.00997454
5.87932 -1.50584e-14 -0.00956282
5.91526 -1.53417e-14 -0.00912717
5.95122 -1.42924e-14 -0.00866897
5.9872 -1.46898e-14 -0.00818473
6.02319 -1.35133e-14 -0.00768722
6.05919 -1.50615e-14 -0.00716145
6.09522 -1.37122e-14 -0.00662979
6.13126 -1.41918e-14 -0.00606758
6.16732 -1.36667e-14 -0.00550452
6.20339 -1.50838e-14 -0.00490843
6.23949 -1.40691e-14 -0.00431418
6.27559 -1.46317e-14 -0.00368417
6.31172 -1.49866e-14 -0.00305664
6.34786 -1.56784e-14 -0.00239057
6.38403 -1.55407e-14 -0.00172596
6.42021 -1.69284e-14 -0.00102041
6.4564 -1.75815e-14 -0.0003143
6.49262 -1.88269e-14 0.000434142
6.52885 -1.93824e-14 0.00118552
6.5651 -2.10225e-14 0.00197868
6.60137 -2.25751e-14 0.00277678
6.63766 -2.3427e-14 0.00361327
6.67397 -2.47874e-14 0.00445565
6.71029 -2.60833e-14 0.00532944
6.74664 -2.82322e-14 0.00620832
6.783 -2.89218e-14 0.00710794
6.81938 -3.03914e-14 0.00800956
6.85579 -3.14932e-14 0.00891796
6.89221 -3.33323e-14 0.00982278
6.92865 -3.37158e-14 0.0107183
6.96511 -3.45465e-14 0.0116025
7.00159 -3.49195e-14 0.0124609
7.0381 -3.55754e-14 0.0132987
7.07462 -3.54477e-14 0.0140958
7.11116 -3.48205e-14 0.014863
7.14772 -3.44327e-14 0.0155777
7.18431 -3.40111e-14 0.0162545
7.22091 -3.31872e-14 0.0168714
7.25754 -3.17921e-14 0.0174453
7.29418 -3.05564e-14 0.0179559
7.33085 -2.98697e-14 0.0184222
7.36754 -2.88847e-14 0.0188256
7.40425 -2.68353e-14 0.0191867
7.44099 -2.53264e-14 0.0194881
7.47774 -2.44113e-14 0.0197519
7.51452 -2.32059e-14 0.0199613
7.55132 -2.10722e-14 0.0201383
7.58814 -1.97162e-14 0.020268
7.62498 -1.95636e-14 0.0203693
7.66185 -1.86626e-14 0.0204318
7.69874 -1.73591e-14 0.0204682
7.73566 -1.74243e-14 0.0204742
7.77259 -1.72584e-14 0.0204555
7.80955 -1.7414e-14 0.0204135
7.84654 -1.68583e-14 0.0203479
7.88355 -1.72624e-14 0.0202648
7.92058 -1.7731e-14 0.0201592
7.95763 -1.74405e-14 0.0200405
7.99471 -1.71448e-14 0.0199005
8.03182 -1.77174e-14 0.0197506
8.06895 -1.77004e-14 0.019581
8.1061 -1.76295e-14 0.019404
8.14328 -1.70633e-14 0.0192091
8.18049 -1.69374e-14 0.0190093
8.21772 -1.6734e-14 0.0187935
8.25497 -1.58446e-14 0.0185745
8.29226 -1.52706e-14 0.0183417
8.32956 -1.49479e-14 0.0181072
8.3669 -1.38717e-14 0.017861
8.40426 -1.29753e-14 0.0176141
8.44165 -1.20739e-14 0.0173584
8.47906 -1.12678e-14 0.017102
8.5165 -9.47738e-15 0.0168405
8.55397 -8.83173e-15 0.0165774
8.59146 -7.43225e-15 0.0163125
8.62899 -6.87885e-15 0.0160456
8.66654 -5.40618e-15 0.0157792
8.70412 -5.34375e-15 0.0155115
8.74172 -4.47863e-15 0.0152455
8.77936 -4.42787e-15 0.014979
8.81702 -3.62777e-15 0.0147154
8.85471 -3.76382e-15 0.0144512
8.89244 -3.23986e-15 0.0141917
8.93019 -3.50473e-15 0.0139311
8.96797 -3.53059e-15 0.0136767
9.00578 -3.43717e-15 0.0134216
9.04362 -3.78993e-15 0.0131725
9.08149 -3.72255e-15 0.0129244
9.11939 -4.57849e-15 0.0126807
9.15732 -4.60045e-15 0.0124404
9.19528 -4.88821e-15 0.0122025
9.23327 -5.04225e-15 0.0119704
9.2713 -5.28203e-15 0.0117391
9.30935 -5.35882e-15 0.0115152
9.34744 -5.15326e-15 0.0112911
9.38556 -5.363e-15 0.011075
9.42371 -4.84096e-15 0.0108588
9.46189 -4.63662e-15 0.0106505
9.50011 -4.33092e-15 0.0104426
9.53836 -3.86943e-15 0.0102418
9.57664 -3.24206e-15 0.0100425
9.61496 -2.7983e-15 0.00984893
9.65331 -2.20387e-15 0.00965845
9.69169 -1.70328e-15 0.00947198
9.73011 -1.17026e-15 0.00929012
9.76856 -7.24536e-16 0.00911075
9.80704 -2.908e-16 0.00893722
9.84557 2.7909e-16 0.00876507
9.88412 7.91883e-16 0.00859946
9.92271 1.06992e-15 0.00843478
9.96134 1.32908e-15 0.00827653
10 1.74236e-15 0.00811952
10.0387 1.79785e-15 0.00796799
10.0774 1.97272e-15 0.00781881
10.1162 2.48782e-15 0.00767343
10.155 2.37992e-15 0.00753191
10.1939 2.62407e-15 0.00739238
10.2328 2.69547e-15 0.00725795
10.2717 3.12908e-15 0.00712425
10.3106 2.8124e-15 0.00699613
10.3496 3.00494e-15 0.00686824
10.3887 3.09384e-15 0.00674563
10.4278 3.06428e-15 0.00662355
10.4669 3.00709e-15 0.0065057
10.506 2.82151e-15 0.00638923
10.5452 2.87025e-15 0.0062753
10.5845 2.72587e-15 0.00616396
10.6238 2.79809e-15 0.00605335
10.6631 2.57303e-15 0.00594623
10.7024 2.82031e-15 0.00583874
10.7418 2.5154e-15 0.0057346
10.7813 2.49847e-15 0.00563011
10.8208 2.37393e-15 0.00552791
10.8603 2.4803e-15 0.00542604
10.8999 2.36434e-15 0.00532489
10.9395 2.64502e-15 0.00522487
10.9792 2.67338e-15 0.005124
11.0189 2.50884e-15 0.00502476
11.0586 2.76712e-15 0.00492364
11.0984 2.70093e-15 0.00482406
11.1383 2.56792e-15 0.00472224
11.1781 3.17703e-15 0.00462107
11.2181 3.03582e-15 0.00451808
11.2581 3.39115e-15 0.0044141
11.2981 3.40125e-15 0.00430919
11.3381 3.69768e-15 0.00420143
11.3783 4.01395e-15 0.00409338
11.4184 4.16026e-15 0.00398136
11.4587 4.56713e-15 0.00386878
11.4989 4.99647e-15 0.00375209
11.5392 4.97541e-15 0.00363363
11.5796 5.34278e-15 0.00351174
11.62 5.36719e-15 0.0033863
11.6605 5.96269e-15 0.00325824
11.701 6.33699e-15 0.00312527
11.7415 6.72996e-15 0.00298982
11.7822 6.98591e-15 0.00284909
11.8228 7.45488e-15 0.00270519
11.8636 8.02237e-15 0.00255653
11.9043 8.36911e-15 0.00240351
11.9452 8.42067e-15 0.00224655
11.986 8.8956e-15 0.00208422
12.027 8.91033e-15 0.00191845
12.068 9.44929e-15 0.00174719
12.109 9.58574e-15 0.00157247
12.1501 9.95765e-15 0.00139284
12.1913 1.03611e-14 0.00120936
12.2325 1.07483e-14 0.0010221
12.2738 1.1092e-14 0.000830468
12.3151 1.1305e-14 0.000636184
12.3565 1.16917e-14 0.000437732
12.3979 1.19279e-14 0.000237134
12.4394 1.2109e-14 3.34945e-05
12.481 1.23756e-14 -0.000172419
12.5226 1.27268e-14 -0.000379798
12.5643 1.28171e-14 -0.000589383
12.6061 1.33559e-14 -0.000798973
12.6479 1.35948e-14 -0.00100917
12.6898 1.36156e-14 -0.00121771
12.7317 1.37015e-14 -0.00142379
12.7737 1.40541e-14 -0.00162633
12.8158 1.3813e-14 -0.00182461
12.8579 1.40074e-14 -0.00201929
12.9001 1.41681e-14 -0.0022104
12.9424 1.41476e-14 -0.00239837
12.9847 1.40758e-14 -0.00258313
13.0271 1.42345e-14 -0.00276447
13.0696 1.41564e-14 -0.00294203
13.1121 1.41804e-14 -0.00311558
13.1547 1.40268e-14 -0.00328485
13.1974 1.38805e-14 -0.00344942
13.2402 1.38797e-14 -0.00360953
13.283 1.36908e-14 -0.00376454
13.3259 1.3553e-14 -0.00391491
13.3689 1.34907e-14 -0.00406032
13.4119 1.31805e-14 -0.00420082
13.455 1.30887e-14 -0.00433674
13.4982 1.29173e-14 -0.00446777
13.5415 1.28514e-14 -0.00459451
13.5848 1.26878e-14 -0.00471684
13.6283 1.25313e-14 -0.00483503
13.6718 1.23757e-14 -0.00494938
13.7153 1.22393e-14 -0.00506002
13.759 1.21762e-14 -0.00516727
13.8028 1.21316e-14 -0.00527137
13.8466 1.19429e-14 -0.00537254
13.8905 1.1965e-14 -0.00547111
13.9345 1.18137e-14 -0.0055673
13.9786 1.1836e-14 -0.00566131
14.0227 1.18225e-14 -0.00575353
14.067 1.18208e-14 -0.00584397
14.1113 1.18073e-14 -0.00593308
14.1558 1.18291e-14 -0.00602092
14.2003 1.19562e-14 -0.00610768
14.2449 1.20006e-14 -0.00619363
14.2896 1.22485e-14 -0.00627883
14.3344 1.2309e-14 -0.00636342
14.3793 1.24501e-14 -0.00644758
14.4243 1.26364e-14 -0.00653133
14.4693 1.28272e-14 -0.00661473
14.5145 1.3034e-14 -0.00669789
14.5598 1.31422e-14 -0.00678076
14.6052 1.33864e-14 -0.00686336
14.6506 1.36461e-14 -0.00694567
14.6962 1.39097e-14 -0.00702762
14.7419 1.40304e-14 -0.00710914
14.7877 1.42066e-14 -0.00719012
14.8336 1.43366e-14 -0.00727044
14.8796 1.45777e-14 -0.00734991
14.9257 1.45773e-14 -0.00742842
14.9719 1.47492e-14 -0.00750569
15.0182 1.49199e-14 -0.00758157
15.0647 1.49734e-14 -0.00765574
15.1112 1.48722e-14 -0.00772798
15.1579 1.50187e-14 -0.00779797
15.2047 1.48574e-14 -0.00786541
15.2516 1.47244e-14 -0.00792997
15.2986 1.48696e-14 -0.00799131
15.3458 1.46612e-14 -0.00804904
15.393 1.46161e-14 -0.00810285
15.4404 1.42908e-14 -0.00815229
15.488 1.41717e-14 -0.00819697
15.5356 1.40773e-14 -0.00823659
15.5834 1.33342e-14 -0.00827067
15.6313 1.33945e-14 -0.00829882
15.6794 1.28623e-14 -0.00832076
15.7276 1.25846e-14 -0.00833604
15.7759 1.21106e-14 -0.00834433
15.8243 1.15368e-14 -0.00834534
15.873 1.08877e-14 -0.00833884
15.9217 1.09982e-14 -0.0083244
15.9706 1.01407e-14 -0.00830197
16.0197 9.71986e-15 -0.00827136
16.0689 9.16932e-15 -0.00823234
16.1182 8.90619e-15 -0.0081849
16.1677 8.54931e-15 -0.00812909
16.2174 7.79917e-15 -0.00806482
16.2672 7.57309e-15 -0.00799223
16.3172 6.86864e-15 -0.00791155
16.3674 6.57033e-15 -0.00782289
16.4177 5.85029e-15 -0.00772655
16.4682 6.4492e-15 -0.00762292
16.5189 5.31794e-15 -0.00751231
16.5697 4.8192e-15 -0.0073952
16.6208 5.04237e-15 -0.00727202
16.672 4.15535e-15 -0.00714338
16.7234 4.27204e-15 -0.00700976
16.775 4.06035e-15 -0.00687173
16.8268 3.67919e-15 -0.00672995
16.8787 3.399e-15 -0.00658504
16.9309 3.01475e-15 -0.00643754
16.9833 3.24446e-15 -0.00628812
17.0359 2.91674e-15 -0.00613739
17.0887 2.85656e-15 -0.00598593
17.1418 2.88659e-15 -0.00583423
17.195 3.14762e-15 -0.00568289
17.2485 2.54287e-15 -0.00553239
17.3022 3.10646e-15 -0.0053832
17.3562 3.06202e-15 -0.00523564
17.4104 2.54673e-15 -0.00509017
17.4648 2.9214e-15 -0.00494706
17.5195 2.43819e-15 -0.00480661
17.5744 2.75156e-15 -0.00466898
17.6296 2.81734e-15 -0.00453442
17.6851 2.73552e-15 -0.00440302
17.7408 2.86304e-15 -0.00427491
17.7969 2.59435e-15 -0.00415008
17.8532 2.52204e-15 -0.00402862
17.9098 2.74595e-15 -0.00391047
17.9667 2.28886e-15 -0.00379562
18.0239 2.35205e-15 -0.00368399
18.0815 2.44588e-15 -0.00357552
18.1393 2.04215e-15 -0.00347008
18.1975 1.8852e-15 -0.0033676
18.256 1.7064e-15 -0.00326796
18.3149 1.42245e-15 -0.00317104
18.3742 1.50623e-15 -0.0030767
18.4338 1.20549e-15 -0.00298486
18.4938 9.72522e-16 -0.00289535
18.5542 9.46917e-16 -0.0028081
18.615 6.86062e-16 -0.00272296
18.6762 4.24109e-16 -0.00263985
18.7379 1.24148e-16 -0.00255865
18.8 1.91005e-17 -0.00247929
18.8625 -6.0698e-17 -0.00240166
18.9255 -3.89099e-16 -0.00232571
18.9891 -3.63406e-16 -0.00225132
19.0531 -5.02578e-16 -0.00217846
19.1177 -7.34172e-16 -0.00210704
19.1828 -7.95027e-16 -0.00203705
19.2484 -8.95731e-16 -0.00196839
19.3147 -1.14324e-15 -0.00190106
19.3816 -1.09996e-15 -0.00183497
19.4491 -1.05506e-15 -0.00177015
19.5173 -9.45386e-16 -0.00170651
19.5862 -8.70121e-16 -0.00164408
19.6558 -6.75416e-16 -0.0015828
19.7262 -7.89416e-16 -0.00152269
19.7974 -4.38339e-16 -0.00146368
19.8694 -5.79045e-16 -0.0014058
19.9423 -5.25298e-16 -0.00134898
20.0162 -2.86193e-16 -0.00129327
20.091 -9.45457e-17 -0.0012386
20.1669 -2.92892e-17 -0.001185
20.244 1.49102e-17 -0.00113242
20.3222 3.0602e-17 -0.00108087
20.4016 -2.42331e-18 -0.00103027
20.4825 2.05804e-17 -0.000980663
20.5648 6.16206e-17 -0.000931973
20.6487 2.33383e-16 -0.000884211
20.7344 9.12358e-17 -0.000837306
20.8219 1.10972e-16 -0.000791282
20.9115 9.68091e-17 -0.000746061
21.0034 -9.19255e-17 -0.000701656
21.0979 -1.26541e-16 -0.000657957
21.1952 -1.51986e-16 -0.000615029
21.2959 -2.39487e-16 -0.000572657
21.4004 -2.80875e-16 -0.000530795
21.5093 -5.37854e-16 -0.000489281
21.6237 -5.12145e-16 -0.000447906
21.7448 -6.76583e-16 -0.000406457
21.8747 -6.74709e-16 -0.0003647
22.0165 -7.91149e-16 -0.000321972
22.1768 -7.70412e-16 -0.000277279
22.3723 -8.16485e-16 -0.000228183


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.5Lambda0.5Nc1Classic/vCLADiaP_FRG_K.txt <==
-22.3723 -0.0148947 -0.000850261
-22.1768 -0.0142572 -0.0010245
-22.0165 -0.0136221 -0.00118093
-21.8747 -0.0130211 -0.00132922
-21.7448 -0.0124411 -0.00147255
-21.6237 -0.011873 -0.00161382
-21.5093 -0.0113149 -0.00175352
-21.4004 -0.0107732 -0.00189278
-21.2959 -0.0102352 -0.00203204
-21.1952 -0.00970105 -0.00217218
-21.0979 -0.00916842 -0.00231308
-21.0034 -0.00861881 -0.00245575
-20.9115 -0.00806338 -0.0025997
-20.8219 -0.00750269 -0.00274555
-20.7344 -0.00693674 -0.00289299
-20.6487 -0.00636539 -0.00304251
-20.5648 -0.00578808 -0.00319379
-20.4825 -0.00520428 -0.00334727
-20.4016 -0.00461337 -0.00350268
-20.3222 -0.00401478 -0.00366045
-20.244 -0.003408 -0.00382024
-20.1669 -0.00279233 -0.00398249
-20.091 -0.00216707 -0.00414691
-20.0162 -0.00153147 -0.00431388
-19.9423 -0.000884705 -0.0044831
-19.8694 -0.000225922 -0.00465489
-19.7974 0.000445354 -0.00482895
-19.7262 0.00112993 -0.00500562
-19.6558 0.00182858 -0.00518464
-19.5862 0.00254209 -0.00536634
-19.5173 0.00327122 -0.00555049
-19.4491 0.00401682 -0.00573742
-19.3816 0.0047796 -0.00592686
-19.3147 0.00556043 -0.00611917
-19.2484 0.00636018 -0.00631414
-19.1828 0.00717975 -0.00651213
-19.1177 0.00802014 -0.006713
-19.0531 0.00888224 -0.00691715
-18.9891 0.00976711 -0.00712444
-18.9255 0.0106758 -0.00733528
-18.8625 0.0116092 -0.00754958
-18.8 0.0125684 -0.00776781
-18.7379 0.0135544 -0.00798994
-18.6762 0.0145684 -0.00821644
-18.615 0.0156115 -0.00844731
-18.5542 0.0166847 -0.00868303
-18.4938 0.0177889 -0.00892365
-18.4338 0.0189254 -0.00916971
-18.3742 0.0200949 -0.00942127
-18.3149 0.0212986 -0.00967889
-18.256 0.0225376 -0.0099426
-18.1975 0.0238128 -0.010213
-18.1393 0.0251251 -0.0104901
-18.0815 0.0264755 -0.0107744
-18.0239 0.0278649 -0.0110659
-17.9667 0.0292935 -0.011365
-17.9098 0.0307622 -0.0116718
-17.8532 0.0322716 -0.0119865
-17.7969 0.0338226 -0.0123089
-17.7408 0.0354154 -0.0126393
-17.6851 0.0370494 -0.0129771
-17.6296 0.0387252 -0.0133225
-17.5744 0.0404431 -0.0136749
-17.5195 0.0422027 -0.0140341
-17.4648 0.0440028 -0.014399
-17.4104 0.0458435 -0.0147694
-17.3562 0.0477239 -0.0151442
-17.3022 0.0496429 -0.0155227
-17.2485 0.0515991 -0.0159033
-17.195 0.0535912 -0.0162853
-17.1418 0.0556179 -0.0166672
-17.0887 0.0576774 -0.0170477
-17.0359 0.0597675 -0.017425
-16.9833 0.0618863 -0.0177979
-16.9309 0.0640318 -0.0181645
-16.8787 0.0662019 -0.0185235
-16.8268 0.0683934 -0.0188728
-16.775 0.0706041 -0.0192111
-16.7234 0.0728322 -0.0195366
-16.672 0.0750741 -0.0198479
-16.6208 0.0773268 -0.0201432
-16.5697 0.0795884 -0.0204215
-16.5189 0.0818562 -0.0206812
-16.4682 0.0841267 -0.0209214
-16.4177 0.0863972 -0.0211407
-16.3674 0.0886658 -0.0213387
-16.3172 0.0909295 -0.0215144
-16.2672 0.0931852 -0.0216672
-16.2174 0.0954311 -0.021797
-16.1677 0.0976652 -0.0219034
-16.1182 0.0998846 -0.0219862
-16.0689 0.102087 -0.0220459
-16.0197 0.104272 -0.0220825
-15.9706 0.106436 -0.0220964
-15.9217 0.108577 -0.0220881
-15.873 0.110694 -0.0220587
-15.8243 0.112785 -0.0220082
-15.7759 0.114849 -0.0219381
-15.7276 0.116884 -0.0218491
-15.6794 0.11889 -0.0217422
-15.6313 0.120864 -0.0216183
-15.5834 0.122806 -0.0214789
-15.5356 0.124715 -0.0213247
-15.488 0.126589 -0.021157
-15.4404 0.128429 -0.020977
-15.393 0.130234 -0.0207857
-15.3458 0.132003 -0.0205841
-15.2986 0.133734 -0.0203736
-15.2516 0.135429 -0.020155
-15.2047 0.137085 -0.0199293
-15.1579 0.138703 -0.0196975
-15.1112 0.140283 -0.0194605
-15.0647 0.141822 -0.019219
-15.0182 0.143322 -0.018974
-14.9719 0.144783 -0.018726
-14.9257 0.146202 -0.0184759
-14.8796 0.14758 -0.0182239
-14.8336 0.148918 -0.017971
-14.7877 0.150212 -0.0177173
-14.7419 0.151463 -0.0174633
-14.6962 0.152672 -0.0172093
-14.6506 0.153836 -0.0169557
-14.6052 0.154956 -0.0167025
-14.5598 0.156031 -0.01645
-14.5145 0.157059 -0.0161981
-14.4693 0.158041 -0.0159469
-14.4243 0.158975 -0.0156964
-14.3793 0.159859 -0.0154465
-14.3344 0.160695 -0.0151969
-14.2896 0.16148 -0.0149477
-14.2449 0.162212 -0.0146982
-14.2003 0.162893 -0.0144484
-14.1558 0.163519 -0.014198
-14.1113 0.16409 -0.0139464
-14.067 0.164606 -0.0136932
-14.0227 0.165064 -0.0134382
-13.9786 0.165463 -0.0131804
-13.9345 0.165804 -0.0129199
-13.8905 0.166083 -0.0126556
-13.8466 0.166301 -0.0123874
-13.8028 0.166456 -0.0121145
-13.759 0.166547 -0.0118364
-13.7153 0.166574 -0.0115525
-13.6718 0.166536 -0.0112624
-13.6283 0.166432 -0.0109654
-13.5848 0.16626 -0.0106612
-13.5415 0.166022 -0.0103492
-13.4982 0.165715 -0.0100289
-13.455 0.165341 -0.00970042
-13.4119 0.164898 -0.00936262
-13.3689 0.164388 -0.0090161
-13.3259 0.16381 -0.00866015
-13.283 0.163164 -0.00829456
-13.2402 0.162452 -0.00792003
-13.1974 0.161672 -0.00753532
-13.1547 0.160829 -0.00714175
-13.1121 0.159921 -0.00673839
-13.0696 0.158951 -0.00632593
-13.0271 0.157921 -0.0059044
-12.9847 0.156832 -0.00547404
-12.9424 0.155688 -0.0050354
-12.9001 0.154491 -0.00458947
-12.8579 0.153246 -0.0041381
-12.8158 0.151957 -0.00368409
-12.7737 0.150624 -0.00323252
-12.7317 0.149249 -0.00278687
-12.6898 0.147829 -0.00235012
-12.6479 0.146363 -0.00192182
-12.6061 0.144854 -0.0014984
-12.5643 0.143299 -0.00108
-12.5226 0.141709 -0.000662376
-12.481 0.140082 -0.000249009
-12.4394 0.138426 0.000161913
-12.3979 0.136744 0.00056833
-12.3565 0.135036 0.000968308
-12.3151 0.133311 0.00136319
-12.2738 0.131566 0.00174855
-12.2325 0.129806 0.00212715
-12.1913 0.128033 0.00249536
-12.1501 0.126248 0.00285418
-12.109 0.124456 0.00320346
-12.068 0.122655 0.00354096
-12.027 0.120851 0.00386964
-11.986 0.119042 0.00418537
-11.9452 0.117232 0.00449235
-11.9043 0.115422 0.00478671
-11.8636 0.113612 0.00507143
-11.8228 0.111807 0.00534565
-11.7822 0.110003 0.00560873
-11.7415 0.108206 0.00586376
-11.701 0.106414 0.00610678
-11.6605 0.104628 0.00634324
-11.62 0.102852 0.00656853
-11.5796 0.101082 0.00678711
-11.5392 0.0993236 0.00699732
-11.4989 0.0975721 0.00719936
-11.4587 0.0958334 0.00739654
-11.4184 0.0941046 0.00758438
-11.3783 0.0923862 0.00776975
-11.3381 0.0906821 0.00794616
-11.2981 0.0889858 0.00812067
-11.2581 0.0873068 0.00828842
-11.2181 0.0856356 0.00845315
-11.1781 0.0839809 0.00861465
-11.1383 0.0823377 0.0087715
-11.0984 0.0807066 0.00892822
-11.0586 0.079092 0.00907956
-11.0189 0.0774858 0.00923241
-10.9792 0.0758985 0.00938058
-10.9395 0.0743202 0.00953042
-10.8999 0.0727582 0.00967746
-10.8603 0.071209 0.00982527
-10.8208 0.0696722 0.0099731
-10.7813 0.0681513 0.0101202
-10.7418 0.0666406 0.0102701
-10.7024 0.0651465 0.0104181
-10.6631 0.0636621 0.0105707
-10.6238 0.0621943 0.0107213
-10.5845 0.0607365 0.0108767
-10.5452 0.0592944 0.011032
-10.506 0.0578637 0.0111904
-10.4669 0.0564458 0.0113518
-10.4278 0.0550421 0.0115141
-10.3887 0.0536476 0.0116822
-10.3496 0.0522697 0.0118498
-10.3106 0.0508993 0.0120248
-10.2717 0.0495454 0.0121987
-10.2328 0.0481997 0.0123804
-10.1939 0.046868 0.0125617
-10.155 0.0455468 0.0127499
-10.1162 0.0442359 0.0129398
-10.0774 0.0429383 0.0131343
-10.0387 0.0416479 0.0133334
-10 0.0403721 0.0135344
-9.96134 0.0391022 0.0137428
-9.92271 0.0378464 0.0139511
-9.88412 0.0365971 0.0141681
-9.84557 0.0353593 0.0143846
-9.80704 0.0341298 0.0146097
-9.76856 0.0329079 0.0148348
-9.73011 0.0316969 0.0150673
-9.69169 0.0304896 0.0153015
-9.65331 0.029295 0.0155409
-9.61496 0.0281022 0.0157843
-9.57664 0.0269206 0.0160304
-9.53836 0.025742 0.0162831
-9.50011 0.0245702 0.0165357
-9.46189 0.0234048 0.016797
-9.42371 0.0222405 0.0170564
-9.38556 0.0210858 0.0173256
-9.34744 0.019927 0.0175918
-9.30935 0.0187795 0.0178677
-9.2713 0.0176254 0.0181407
-9.23327 0.0164819 0.0184222
-9.19528 0.0153318 0.0187021
-9.15732 0.0141885 0.018988
-9.11939 0.0130411 0.0192745
-9.08149 0.0118946 0.0195633
-9.04362 0.0107476 0.0198557
-9.00578 0.0095963 0.0201464
-8.96797 0.00844673 0.0204431
-8.93019 0.00728881 0.0207356
-8.89244 0.00613323 0.0210342
-8.85471 0.0049666 0.0213279
-8.81702 0.00380271 0.0216254
-8.77936 0.00262559 0.0219187
-8.74172 0.0014513 0.022213
-8.70412 0.000262841 0.0225033
-8.66654 -0.000925379 0.0227928
-8.62899 -0.00212499 0.0230772
-8.59146 -0.00333084 0.023359
-8.55397 -0.00454196 0.0236347
-8.5165 -0.0057674 0.0239046
-8.47906 -0.00699232 0.0241691
-8.44165 -0.00823703 0.0244231
-8.40426 -0.00947857 0.0246731
-8.3669 -0.0107413 0.0249077
-8.32956 -0.0120014 0.0251384
-8.29226 -0.0132813 0.0253499
-8.25497 -0.0145602 0.0255563
-8.21772 -0.0158568 0.0257408
-8.18049 -0.0171538 0.0259184
-8.14328 -0.0184657 0.0260717
-8.1061 -0.0197801 0.026216
-8.06895 -0.0211048 0.0263339
-8.03182 -0.0224351 0.0264397
-7.99471 -0.0237682 0.0265173
-7.95763 -0.0251105 0.02658
-7.92058 -0.0264458 0.0266129
-7.88355 -0.0277942 0.0266272
-7.84654 -0.0291249 0.0266109
-7.80955 -0.0304699 0.0265708
-7.77259 -0.0317864 0.0264995
-7.73566 -0.0331147 0.0263977
-7.69874 -0.0344039 0.026264
-7.66185 -0.0356987 0.0260916
-7.62498 -0.0369459 0.0258867
-7.58814 -0.0381871 0.0256335
-7.55132 -0.0393755 0.0253458
-7.51452 -0.0405414 0.0250006
-7.47774 -0.0416516 0.0246174
-7.44099 -0.0427215 0.0241691
-7.40425 -0.043734 0.023678
-7.36754 -0.044689 0.0231171
-7.33085 -0.0455859 0.0225092
-7.29418 -0.0464107 0.0218297
-7.25754 -0.0471767 0.0211024
-7.22091 -0.0478598 0.0203051
-7.18431 -0.0484833 0.0194636
-7.14772 -0.0490172 0.0185581
-7.11116 -0.0494905 0.0176162
-7.07462 -0.0498701 0.0166211
-7.0381 -0.0501888 0.0156002
-7.00159 -0.0504112 0.0145417
-6.96511 -0.0505728 0.0134694
-6.92865 -0.0506374 0.0123779
-6.89221 -0.0506403 0.0112841
-6.85579 -0.0505482 0.0101906
-6.81938 -0.0503925 0.00910404
-6.783 -0.0501458 0.00803617
-6.74664 -0.0498333 0.00698154
-6.71029 -0.0494364 0.00596099
-6.67397 -0.0489718 0.0049568
-6.63766 -0.048432 0.00399791
-6.60137 -0.0478229 0.00305574
-6.5651 -0.0471507 0.00216566
-6.52885 -0.0464089 0.00129065
-6.49262 -0.0456179 0.000470407
-6.4564 -0.0447593 -0.000337572
-6.42021 -0.0438661 -0.00109126
-6.38403 -0.0429096 -0.0018358
-6.34786 -0.041933 -0.00252855
-6.31172 -0.0408995 -0.00321481
-6.27559 -0.0398594 -0.00385279
-6.23949 -0.0387708 -0.00448575
-6.20339 -0.0376875 -0.00507421
-6.16732 -0.0365648 -0.0056574
-6.13126 -0.0354575 -0.00619972
-6.09522 -0.03432 -0.00673438
-6.05919 -0.0332057 -0.0072315
-6.02319 -0.0320693 -0.00771631
-5.9872 -0.0309612 -0.00816666
-5.95122 -0.0298379 -0.00859788
-5.91526 -0.0287449 -0.00899767
-5.87932 -0.027642 -0.00936986
-5.84339 -0.0265675 -0.00971359
-5.80748 -0.0254864 -0.0100208
-5.77158 -0.0244285 -0.0103025
-5.7357 -0.023365 -0.0105391
-5.69984 -0.0223158 -0.0107537
-5.66399 -0.0212602 -0.010916
-5.62815 -0.0202069 -0.011061
-5.59233 -0.0191444 -0.0111484
-5.55653 -0.0180699 -0.0112249
-5.52074 -0.0169817 -0.0112411
-5.48497 -0.0158659 -0.0112553
-5.4492 -0.0147308 -0.0112098
-5.41346 -0.0135524 -0.0111739
-5.37773 -0.0123488 -0.0110823
-5.34201 -0.0110872 -0.0110147
-5.30631 -0.00979551 -0.0108989
-5.27062 -0.00843345 -0.010824
-5.23494 -0.00703885 -0.0107116
-5.19928 -0.00556459 -0.0106586
-5.16363 -0.00405915 -0.0105812
-5.128 -0.00246898 -0.0105817
-5.09237 -0.000852973 -0.0105728
-5.05677 0.000847348 -0.0106586
-5.02117 0.00256472 -0.0107494
-4.98559 0.00435983 -0.0109492
-4.95002 0.00616034 -0.011166
-4.91446 0.00802661 -0.0115023
-4.87892 0.00988407 -0.0118636
-4.84339 0.0117922 -0.0123505
-4.80787 0.0136752 -0.0128658
-4.77237 0.0155927 -0.0135079
-4.73687 0.0174679 -0.0141778
-4.70139 0.0193621 -0.0149704
-4.66592 0.0211969 -0.0157874
-4.63046 0.0230362 -0.0167184
-4.59502 0.0248006 -0.0176684
-4.55958 0.0265562 -0.0187201
-4.52416 0.0282231 -0.0197844
-4.48875 0.0298686 -0.0209359
-4.45335 0.0314139 -0.0220935
-4.41797 0.0329248 -0.0233218
-4.38259 0.0343267 -0.02455
-4.34722 0.0356796 -0.0258313
-4.31187 0.0369173 -0.0271069
-4.27653 0.0380892 -0.0284168
-4.24119 0.0391415 -0.0297158
-4.20587 0.0401092 -0.0310295
-4.17056 0.0409532 -0.0323272
-4.13526 0.0416929 -0.0336187
-4.09997 0.0423036 -0.034889
-4.06469 0.0427905 -0.0361309
-4.02942 0.0431404 -0.0373453
-3.99416 0.0433486 -0.0385075
-3.95891 0.0434077 -0.0396346
-3.92367 0.0433104 -0.0406834
-3.88844 0.0430465 -0.0416874
-3.85322 0.0426162 -0.0425838
-3.81801 0.041997 -0.043424
-3.7828 0.0412055 -0.0441231
-3.74761 0.0402017 -0.0447518
-3.71243 0.0390215 -0.0452017
-3.67726 0.0376086 -0.0455622
-3.64209 0.0360168 -0.0457027
-3.60694 0.0341753 -0.0457288
-3.57179 0.0321582 -0.0454903
-3.53665 0.0298774 -0.0451086
-3.50152 0.0274346 -0.0444106
-3.4664 0.0247215 -0.0435427
-3.43129 0.0218703 -0.0422966
-3.39619 0.0187587 -0.0408581
-3.36109 0.0155411 -0.0389728
-3.32601 0.0120959 -0.0368751
-3.29093 0.00858969 -0.0342649
-3.25586 0.00491203 -0.0314231
-3.2208 0.00123969 -0.0280167
-3.18574 -0.00252618 -0.0243623
-3.1507 -0.00619109 -0.0201145
-3.11566 -0.00985195 -0.015612
-3.08063 -0.0132828 -0.0105188
-3.0456 -0.0165949 -0.00518571
-3.01059 -0.0195151 0.000696724
-2.97558 -0.0221897 0.00676795
-2.94058 -0.0242832 0.0132996
-2.90558 -0.0260024 0.0199196
-2.87059 -0.0269369 0.0268493
-2.83561 -0.027384 0.0337072
-2.80064 -0.0268552 0.0406455
-2.76567 -0.0257659 0.0472842
-2.73071 -0.0235758 0.0536882
-2.69576 -0.0208281 0.0595024
-2.66081 -0.0169964 0.0647036
-2.62587 -0.0127346 0.0690051
-2.59094 -0.00761021 0.0723243
-2.55601 -0.00234001 0.0745103
-2.52109 0.00337153 0.0754742
-2.48617 0.00882767 0.0752626
-2.45126 0.0142127 0.0738354
-2.41636 0.0189518 0.071436
-2.38146 0.0231954 0.068094
-2.34657 0.0265603 0.0641656
-2.31168 0.0292346 0.0597182
-2.2768 0.0310172 0.0551017
-2.24192 0.0321513 0.0503668
-2.20705 0.0325469 0.0457802
-2.17219 0.0324703 0.0413436
-2.13733 0.0318717 0.0372309
-2.10247 0.0309997 0.0333965
-2.06762 0.0298086 0.0299475
-2.03278 0.0285063 0.0268087
-1.99794 0.0270426 0.0240487
-1.9631 0.0255802 0.0215799
-1.92827 0.0240651 0.0194503
-1.89345 0.0226218 0.0175716
-1.85862 0.0211931 0.0159807
-1.82381 0.0198773 0.0145951
-1.78899 0.0186112 0.0134456
-1.75419 0.0174802 0.0124579
-1.71938 0.0164112 0.0116597
-1.68458 0.015488 0.010985
-1.64979 0.0146247 0.0104601
-1.61499 0.0139102 0.0100269
-1.58021 0.0132462 0.00971073
-1.54542 0.0127285 0.00946085
-1.51064 0.0122491 0.00930145
-1.47586 0.0119103 0.00918854
-1.44109 0.0115971 0.00914514
-1.40632 0.0114173 0.0091329
-1.37155 0.011251 0.0091739
-1.33679 0.0112108 0.00923423
-1.30203 0.0111728 0.00933539
-1.26727 0.0112548 0.0094467
-1.23251 0.0113288 0.00958954
-1.19776 0.011518 0.0097352
-1.16301 0.0116901 0.00990554
-1.12827 0.0119744 0.0100726
-1.09352 0.0122333 0.0102593
-1.05878 0.0126034 0.0104373
-1.02405 0.0129404 0.010631
-0.989309 0.0133897 0.0108111
-0.954576 0.0137985 0.0110033
-0.919844 0.0143229 0.0111767
-0.885115 0.0147996 0.0113589
-0.850388 0.015397 0.0115166
-0.815663 0.0159396 0.0116793
-0.78094 0.0166094 0.0118104
-0.746219 0.0172171 0.011942
-0.711499 0.0179596 0.0120335
-0.676781 0.0186319 0.0121196
-0.642065 0.0194471 0.0121551
-0.60735 0.0201827 0.0121777
-0.572637 0.0210689 0.0121371
-0.537925 0.0218639 0.0120738
-0.503214 0.0228156 0.0119327
-0.468504 0.0236616 0.011757
-0.433796 0.0246666 0.011487
-0.399089 0.0255481 0.0111683
-0.364382 0.0265843 0.0107381
-0.329676 0.0274764 0.0102431
-0.294972 0.0285074 0.00962071
-0.260267 0.0293723 0.00891625
-0.225564 0.0303462 0.00807254
-0.190861 0.0311164 0.00713291
-0.156158 0.0319505 0.00605141
-0.121456 0.032558 0.00486823
-0.0867541 0.0331299 0.00356511
-0.0520524 0.033488 0.00218021
-0.0173508 0.0336945 0.000732527
0.0173508 0.0336945 -0.000732527
0.0520524 0.033488 -0.00218021
0.0867541 0.0331299 -0.00356511
0.121456 0.032558 -0.00486823
0.156158 0.0319505 -0.00605141
0.190861 0.0311164 -0.00713291
0.225564 0.0303462 -0.00807254
0.260267 0.0293723 -0.00891625
0.294972 0.0285074 -0.00962071
0.329676 0.0274764 -0.0102431
0.364382 0.0265843 -0.0107381
0.399089 0.0255481 -0.0111683
0.433796 0.0246666 -0.011487
0.468504 0.0236616 -0.011757
0.503214 0.0228156 -0.0119327
0.537925 0.0218639 -0.0120738
0.572637 0.0210689 -0.0121371
0.60735 0.0201827 -0.0121777
0.642065 0.0194471 -0.0121551
0.676781 0.0186319 -0.0121196
0.711499 0.0179596 -0.0120335
0.746219 0.0172171 -0.011942
0.78094 0.0166094 -0.0118104
0.815663 0.0159396 -0.0116793
0.850388 0.015397 -0.0115166
0.885115 0.0147996 -0.0113589
0.919844 0.0143229 -0.0111767
0.954576 0.0137985 -0.0110033
0.989309 0.0133897 -0.0108111
1.02405 0.0129404 -0.010631
1.05878 0.0126034 -0.0104373
1.09352 0.0122333 -0.0102593
1.12827 0.0119744 -0.0100726
1.16301 0.0116901 -0.00990554
1.19776 0.011518 -0.0097352
1.23251 0.0113288 -0.00958954
1.26727 0.0112548 -0.0094467
1.30203 0.0111728 -0.00933539
1.33679 0.0112108 -0.00923423
1.37155 0.011251 -0.0091739
1.40632 0.0114173 -0.0091329
1.44109 0.0115971 -0.00914514
1.47586 0.0119103 -0.00918854
1.51064 0.0122491 -0.00930145
1.54542 0.0127285 -0.00946085
1.58021 0.0132462 -0.00971073
1.61499 0.0139102 -0.0100269
1.64979 0.0146247 -0.0104601
1.68458 0.015488 -0.010985
1.71938 0.0164112 -0.0116597
1.75419 0.0174802 -0.0124579
1.78899 0.0186112 -0.0134456
1.82381 0.0198773 -0.0145951
1.85862 0.0211931 -0.0159807
1.89345 0.0226218 -0.0175716
1.92827 0.0240651 -0.0194503
1.9631 0.0255802 -0.0215799
1.99794 0.0270426 -0.0240487
2.03278 0.0285063 -0.0268087
2.06762 0.0298086 -0.0299475
2.10247 0.0309997 -0.0333965
2.13733 0.0318717 -0.0372309
2.17219 0.0324703 -0.0413436
2.20705 0.0325469 -0.0457802
2.24192 0.0321513 -0.0503668
2.2768 0.0310172 -0.0551017
2.31168 0.0292346 -0.0597182
2.34657 0.0265603 -0.0641656
2.38146 0.0231954 -0.068094
2.41636 0.0189518 -0.071436
2.45126 0.0142127 -0.0738354
2.48617 0.00882767 -0.0752626
2.52109 0.00337153 -0.0754742
2.55601 -0.00234001 -0.0745103
2.59094 -0.00761021 -0.0723243
2.62587 -0.0127346 -0.0690051
2.66081 -0.0169964 -0.0647036
2.69576 -0.0208281 -0.0595024
2.73071 -0.0235758 -0.0536882
2.76567 -0.0257659 -0.0472842
2.80064 -0.0268552 -0.0406455
2.83561 -0.027384 -0.0337072
2.87059 -0.0269369 -0.0268493
2.90558 -0.0260024 -0.0199196
2.94058 -0.0242832 -0.0132996
2.97558 -0.0221897 -0.00676795
3.01059 -0.0195151 -0.000696724
3.0456 -0.0165949 0.00518571
3.08063 -0.0132828 0.0105188
3.11566 -0.00985195 0.015612
3.1507 -0.00619109 0.0201145
3.18574 -0.00252618 0.0243623
3.2208 0.00123969 0.0280167
3.25586 0.00491203 0.0314231
3.29093 0.00858969 0.0342649
3.32601 0.0120959 0.0368751
3.36109 0.0155411 0.0389728
3.39619 0.0187587 0.0408581
3.43129 0.0218703 0.0422966
3.4664 0.0247215 0.0435427
3.50152 0.0274346 0.0444106
3.53665 0.0298774 0.0451086
3.57179 0.0321582 0.0454903
3.60694 0.0341753 0.0457288
3.64209 0.0360168 0.0457027
3.67726 0.0376086 0.0455622
3.71243 0.0390215 0.0452017
3.74761 0.0402017 0.0447518
3.7828 0.0412055 0.0441231
3.81801 0.041997 0.043424
3.85322 0.0426162 0.0425838
3.88844 0.0430465 0.0416874
3.92367 0.0433104 0.0406834
3.95891 0.0434077 0.0396346
3.99416 0.0433486 0.0385075
4.02942 0.0431404 0.0373453
4.06469 0.0427905 0.0361309
4.09997 0.0423036 0.034889
4.13526 0.0416929 0.0336187
4.17056 0.0409532 0.0323272
4.20587 0.0401092 0.0310295
4.24119 0.0391415 0.0297158
4.27653 0.0380892 0.0284168
4.31187 0.0369173 0.0271069
4.34722 0.0356796 0.0258313
4.38259 0.0343267 0.02455
4.41797 0.0329248 0.0233218
4.45335 0.0314139 0.0220935
4.48875 0.0298686 0.0209359
4.52416 0.0282231 0.0197844
4.55958 0.0265562 0.0187201
4.59502 0.0248006 0.0176684
4.63046 0.0230362 0.0167184
4.66592 0.0211969 0.0157874
4.70139 0.0193621 0.0149704
4.73687 0.0174679 0.0141778
4.77237 0.0155927 0.0135079
4.80787 0.0136752 0.0128658
4.84339 0.0117922 0.0123505
4.87892 0.00988407 0.0118636
4.91446 0.00802661 0.0115023
4.95002 0.00616034 0.011166
4.98559 0.00435983 0.0109492
5.02117 0.00256472 0.0107494
5.05677 0.000847348 0.0106586
5.09237 -0.000852973 0.0105728
5.128 -0.00246898 0.0105817
5.16363 -0.00405915 0.0105812
5.19928 -0.00556459 0.0106586
5.23494 -0.00703885 0.0107116
5.27062 -0.00843345 0.010824
5.30631 -0.00979551 0.0108989
5.34201 -0.0110872 0.0110147
5.37773 -0.0123488 0.0110823
5.41346 -0.0135524 0.0111739
5.4492 -0.0147308 0.0112098
5.48497 -0.0158659 0.0112553
5.52074 -0.0169817 0.0112411
5.55653 -0.0180699 0.0112249
5.59233 -0.0191444 0.0111484
5.62815 -0.0202069 0.011061
5.66399 -0.0212602 0.010916
5.69984 -0.0223158 0.0107537
5.7357 -0.023365 0.0105391
5.77158 -0.0244285 0.0103025
5.80748 -0.0254864 0.0100208
5.84339 -0.0265675 0.00971359
5.87932 -0.027642 0.00936986
5.91526 -0.0287449 0.00899767
5.95122 -0.0298379 0.00859788
5.9872 -0.0309612 0.00816666
6.02319 -0.0320693 0.00771631
6.05919 -0.0332057 0.0072315
6.09522 -0.03432 0.00673438
6.13126 -0.0354575 0.00619972
6.16732 -0.0365648 0.0056574
6.20339 -0.0376875 0.00507421
6.23949 -0.0387708 0.00448575
6.27559 -0.0398594 0.00385279
6.31172 -0.0408995 0.00321481
6.34786 -0.041933 0.00252855
6.38403 -0.0429096 0.0018358
6.42021 -0.0438661 0.00109126
6.4564 -0.0447593 0.000337572
6.49262 -0.0456179 -0.000470407
6.52885 -0.0464089 -0.00129065
6.5651 -0.0471507 -0.00216566
6.60137 -0.0478229 -0.00305574
6.63766 -0.048432 -0.00399791
6.67397 -0.0489718 -0.0049568
6.71029 -0.0494364 -0.00596099
6.74664 -0.0498333 -0.00698154
6.783 -0.0501458 -0.00803617
6.81938 -0.0503925 -0.00910404
6.85579 -0.0505482 -0.0101906
6.89221 -0.0506403 -0.0112841
6.92865 -0.0506374 -0.0123779
6.96511 -0.0505728 -0.0134694
7.00159 -0.0504112 -0.0145417
7.0381 -0.0501888 -0.0156002
7.07462 -0.0498701 -0.0166211
7.11116 -0.0494905 -0.0176162
7.14772 -0.0490172 -0.0185581
7.18431 -0.0484833 -0.0194636
7.22091 -0.0478598 -0.0203051
7.25754 -0.0471767 -0.0211024
7.29418 -0.0464107 -0.0218297
7.33085 -0.0455859 -0.0225092
7.36754 -0.044689 -0.0231171
7.40425 -0.043734 -0.023678
7.44099 -0.0427215 -0.0241691
7.47774 -0.0416516 -0.0246174
7.51452 -0.0405414 -0.0250006
7.55132 -0.0393755 -0.0253458
7.58814 -0.0381871 -0.0256335
7.62498 -0.0369459 -0.0258867
7.66185 -0.0356987 -0.0260916
7.69874 -0.0344039 -0.026264
7.73566 -0.0331147 -0.0263977
7.77259 -0.0317864 -0.0264995
7.80955 -0.0304699 -0.0265708
7.84654 -0.0291249 -0.0266109
7.88355 -0.0277942 -0.0266272
7.92058 -0.0264458 -0.0266129
7.95763 -0.0251105 -0.02658
7.99471 -0.0237682 -0.0265173
8.03182 -0.0224351 -0.0264397
8.06895 -0.0211048 -0.0263339
8.1061 -0.0197801 -0.026216
8.14328 -0.0184657 -0.0260717
8.18049 -0.0171538 -0.0259184
8.21772 -0.0158568 -0.0257408
8.25497 -0.0145602 -0.0255563
8.29226 -0.0132813 -0.0253499
8.32956 -0.0120014 -0.0251384
8.3669 -0.0107413 -0.0249077
8.40426 -0.00947857 -0.0246731
8.44165 -0.00823703 -0.0244231
8.47906 -0.00699232 -0.0241691
8.5165 -0.0057674 -0.0239046
8.55397 -0.00454196 -0.0236347
8.59146 -0.00333084 -0.023359
8.62899 -0.00212499 -0.0230772
8.66654 -0.000925379 -0.0227928
8.70412 0.000262841 -0.0225033
8.74172 0.0014513 -0.022213
8.77936 0.00262559 -0.0219187
8.81702 0.00380271 -0.0216254
8.85471 0.0049666 -0.0213279
8.89244 0.00613323 -0.0210342
8.93019 0.00728881 -0.0207356
8.96797 0.00844673 -0.0204431
9.00578 0.0095963 -0.0201464
9.04362 0.0107476 -0.0198557
9.08149 0.0118946 -0.0195633
9.11939 0.0130411 -0.0192745
9.15732 0.0141885 -0.018988
9.19528 0.0153318 -0.0187021
9.23327 0.0164819 -0.0184222
9.2713 0.0176254 -0.0181407
9.30935 0.0187795 -0.0178677
9.34744 0.019927 -0.0175918
9.38556 0.0210858 -0.0173256
9.42371 0.0222405 -0.0170564
9.46189 0.0234048 -0.016797
9.50011 0.0245702 -0.0165357
9.53836 0.025742 -0.0162831
9.57664 0.0269206 -0.0160304
9.61496 0.0281022 -0.0157843
9.65331 0.029295 -0.0155409
9.69169 0.0304896 -0.0153015
9.73011 0.0316969 -0.0150673
9.76856 0.0329079 -0.0148348
9.80704 0.0341298 -0.0146097
9.84557 0.0353593 -0.0143846
9.88412 0.0365971 -0.0141681
9.92271 0.0378464 -0.0139511
9.96134 0.0391022 -0.0137428
10 0.0403721 -0.0135344
10.0387 0.0416479 -0.0133334
10.0774 0.0429383 -0.0131343
10.1162 0.0442359 -0.0129398
10.155 0.0455468 -0.0127499
10.1939 0.046868 -0.0125617
10.2328 0.0481997 -0.0123804
10.2717 0.0495454 -0.0121987
10.3106 0.0508993 -0.0120248
10.3496 0.0522697 -0.0118498
10.3887 0.0536476 -0.0116822
10.4278 0.0550421 -0.0115141
10.4669 0.0564458 -0.0113518
10.506 0.0578637 -0.0111904
10.5452 0.0592944 -0.011032
10.5845 0.0607365 -0.0108767
10.6238 0.0621943 -0.0107213
10.6631 0.0636621 -0.0105707
10.7024 0.0651465 -0.0104181
10.7418 0.0666406 -0.0102701
10.7813 0.0681513 -0.0101202
10.8208 0.0696722 -0.0099731
10.8603 0.071209 -0.00982527
10.8999 0.0727582 -0.00967746
10.9395 0.0743202 -0.00953042
10.9792 0.0758985 -0.00938058
11.0189 0.0774858 -0.00923241
11.0586 0.079092 -0.00907956
11.0984 0.0807066 -0.00892822
11.1383 0.0823377 -0.0087715
11.1781 0.0839809 -0.00861465
11.2181 0.0856356 -0.00845315
11.2581 0.0873068 -0.00828842
11.2981 0.0889858 -0.00812067
11.3381 0.0906821 -0.00794616
11.3783 0.0923862 -0.00776975
11.4184 0.0941046 -0.00758438
11.4587 0.0958334 -0.00739654
11.4989 0.0975721 -0.00719936
11.5392 0.0993236 -0.00699732
11.5796 0.101082 -0.00678711
11.62 0.102852 -0.00656853
11.6605 0.104628 -0.00634324
11.701 0.106414 -0.00610678
11.7415 0.108206 -0.00586376
11.7822 0.110003 -0.00560873
11.8228 0.111807 -0.00534565
11.8636 0.113612 -0.00507143
11.9043 0.115422 -0.00478671
11.9452 0.117232 -0.00449235
11.986 0.119042 -0.00418537
12.027 0.120851 -0.00386964
12.068 0.122655 -0.00354096
12.109 0.124456 -0.00320346
12.1501 0.126248 -0.00285418
12.1913 0.128033 -0.00249536
12.2325 0.129806 -0.00212715
12.2738 0.131566 -0.00174855
12.3151 0.133311 -0.00136319
12.3565 0.135036 -0.000968308
12.3979 0.136744 -0.00056833
12.4394 0.138426 -0.000161913
12.481 0.140082 0.000249009
12.5226 0.141709 0.000662376
12.5643 0.143299 0.00108
12.6061 0.144854 0.0014984
12.6479 0.146363 0.00192182
12.6898 0.147829 0.00235012
12.7317 0.149249 0.00278687
12.7737 0.150624 0.00323252
12.8158 0.151957 0.00368409
12.8579 0.153246 0.0041381
12.9001 0.154491 0.00458947
12.9424 0.155688 0.0050354
12.9847 0.156832 0.00547404
13.0271 0.157921 0.0059044
13.0696 0.158951 0.00632593
13.1121 0.159921 0.00673839
13.1547 0.160829 0.00714175
13.1974 0.161672 0.00753532
13.2402 0.162452 0.00792003
13.283 0.163164 0.00829456
13.3259 0.16381 0.00866015
13.3689 0.164388 0.0090161
13.4119 0.164898 0.00936262
13.455 0.165341 0.00970042
13.4982 0.165715 0.0100289
13.5415 0.166022 0.0103492
13.5848 0.16626 0.0106612
13.6283 0.166432 0.0109654
13.6718 0.166536 0.0112624
13.7153 0.166574 0.0115525
13.759 0.166547 0.0118364
13.8028 0.166456 0.0121145
13.8466 0.166301 0.0123874
13.8905 0.166083 0.0126556
13.9345 0.165804 0.0129199
13.9786 0.165463 0.0131804
14.0227 0.165064 0.0134382
14.067 0.164606 0.0136932
14.1113 0.16409 0.0139464
14.1558 0.163519 0.014198
14.2003 0.162893 0.0144484
14.2449 0.162212 0.0146982
14.2896 0.16148 0.0149477
14.3344 0.160695 0.0151969
14.3793 0.159859 0.0154465
14.4243 0.158975 0.0156964
14.4693 0.158041 0.0159469
14.5145 0.157059 0.0161981
14.5598 0.156031 0.01645
14.6052 0.154956 0.0167025
14.6506 0.153836 0.0169557
14.6962 0.152672 0.0172093
14.7419 0.151463 0.0174633
14.7877 0.150212 0.0177173
14.8336 0.148918 0.017971
14.8796 0.14758 0.0182239
14.9257 0.146202 0.0184759
14.9719 0.144783 0.018726
15.0182 0.143322 0.018974
15.0647 0.141822 0.019219
15.1112 0.140283 0.0194605
15.1579 0.138703 0.0196975
15.2047 0.137085 0.0199293
15.2516 0.135429 0.020155
15.2986 0.133734 0.0203736
15.3458 0.132003 0.0205841
15.393 0.130234 0.0207857
15.4404 0.128429 0.020977
15.488 0.126589 0.021157
15.5356 0.124715 0.0213247
15.5834 0.122806 0.0214789
15.6313 0.120864 0.0216183
15.6794 0.11889 0.0217422
15.7276 0.116884 0.0218491
15.7759 0.114849 0.0219381
15.8243 0.112785 0.0220082
15.873 0.110694 0.0220587
15.9217 0.108577 0.0220881
15.9706 0.106436 0.0220964
16.0197 0.104272 0.0220825
16.0689 0.102087 0.0220459
16.1182 0.0998846 0.0219862
16.1677 0.0976652 0.0219034
16.2174 0.0954311 0.021797
16.2672 0.0931852 0.0216672
16.3172 0.0909295 0.0215144
16.3674 0.0886658 0.0213387
16.4177 0.0863972 0.0211407
16.4682 0.0841267 0.0209214
16.5189 0.0818562 0.0206812
16.5697 0.0795884 0.0204215
16.6208 0.0773268 0.0201432
16.672 0.0750741 0.0198479
16.7234 0.0728322 0.0195366
16.775 0.0706041 0.0192111
16.8268 0.0683934 0.0188728
16.8787 0.0662019 0.0185235
16.9309 0.0640318 0.0181645
16.9833 0.0618863 0.0177979
17.0359 0.0597675 0.017425
17.0887 0.0576774 0.0170477
17.1418 0.0556179 0.0166672
17.195 0.0535912 0.0162853
17.2485 0.0515991 0.0159033
17.3022 0.0496429 0.0155227
17.3562 0.0477239 0.0151442
17.4104 0.0458435 0.0147694
17.4648 0.0440028 0.014399
17.5195 0.0422027 0.0140341
17.5744 0.0404431 0.0136749
17.6296 0.0387252 0.0133225
17.6851 0.0370494 0.0129771
17.7408 0.0354154 0.0126393
17.7969 0.0338226 0.0123089
17.8532 0.0322716 0.0119865
17.9098 0.0307622 0.0116718
17.9667 0.0292935 0.011365
18.0239 0.0278649 0.0110659
18.0815 0.0264755 0.0107744
18.1393 0.0251251 0.0104901
18.1975 0.0238128 0.010213
18.256 0.0225376 0.0099426
18.3149 0.0212986 0.00967889
18.3742 0.0200949 0.00942127
18.4338 0.0189254 0.00916971
18.4938 0.0177889 0.00892365
18.5542 0.0166847 0.00868303
18.615 0.0156115 0.00844731
18.6762 0.0145684 0.00821644
18.7379 0.0135544 0.00798994
18.8 0.0125684 0.00776781
18.8625 0.0116092 0.00754958
18.9255 0.0106758 0.00733528
18.9891 0.00976711 0.00712444
19.0531 0.00888224 0.00691715
19.1177 0.00802014 0.006713
19.1828 0.00717975 0.00651213
19.2484 0.00636018 0.00631414
19.3147 0.00556043 0.00611917
19.3816 0.0047796 0.00592686
19.4491 0.00401682 0.00573742
19.5173 0.00327122 0.00555049
19.5862 0.00254209 0.00536634
19.6558 0.00182858 0.00518464
19.7262 0.00112993 0.00500562
19.7974 0.000445354 0.00482895
19.8694 -0.000225922 0.00465489
19.9423 -0.000884705 0.0044831
20.0162 -0.00153147 0.00431388
20.091 -0.00216707 0.00414691
20.1669 -0.00279233 0.00398249
20.244 -0.003408 0.00382024
20.3222 -0.00401478 0.00366045
20.4016 -0.00461337 0.00350268
20.4825 -0.00520428 0.00334727
20.5648 -0.00578808 0.00319379
20.6487 -0.00636539 0.00304251
20.7344 -0.00693674 0.00289299
20.8219 -0.00750269 0.00274555
20.9115 -0.00806338 0.0025997
21.0034 -0.00861881 0.00245575
21.0979 -0.00916842 0.00231308
21.1952 -0.00970105 0.00217218
21.2959 -0.0102352 0.00203204
21.4004 -0.0107732 0.00189278
21.5093 -0.0113149 0.00175352
21.6237 -0.011873 0.00161382
21.7448 -0.0124411 0.00147255
21.8747 -0.0130211 0.00132922
22.0165 -0.0136221 0.00118093
22.1768 -0.0142572 0.0010245
22.3723 -0.0148947 0.000850261


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.5Lambda0.5Nc1Classic/vCLAOffP_FRG_K.txt <==
-22.3723 -0.0148944 -0.00085083
-22.1768 -0.0142566 -0.00102486
-22.0165 -0.0136213 -0.00118145
-21.8747 -0.0130202 -0.00132961
-21.7448 -0.01244 -0.00147306
-21.6237 -0.0118717 -0.00161423
-21.5093 -0.0113135 -0.00175402
-21.4004 -0.0107716 -0.0018932
-21.2959 -0.0102335 -0.00203254
-21.1952 -0.00969925 -0.00217261
-21.0979 -0.0091665 -0.00231358
-21.0034 -0.00861676 -0.00245619
-20.9115 -0.0080612 -0.00260021
-20.8219 -0.00750039 -0.002746
-20.7344 -0.00693433 -0.0028935
-20.6487 -0.00636287 -0.00304297
-20.5648 -0.00578544 -0.00319431
-20.4825 -0.00520152 -0.00334774
-20.4016 -0.0046105 -0.00350321
-20.3222 -0.0040118 -0.00366092
-20.244 -0.00340491 -0.00382078
-20.1669 -0.00278913 -0.00398298
-20.091 -0.00216376 -0.00414745
-20.0162 -0.00152804 -0.00431438
-19.9423 -0.000881172 -0.00448365
-19.8694 -0.000222279 -0.0046554
-19.7974 0.000449106 -0.0048295
-19.7262 0.00113379 -0.00500614
-19.6558 0.00183255 -0.00518521
-19.5862 0.00254617 -0.00536688
-19.5173 0.00327541 -0.00555107
-19.4491 0.00402112 -0.00573796
-19.3816 0.00478401 -0.00592745
-19.3147 0.00556495 -0.00611973
-19.2484 0.00636481 -0.00631474
-19.1828 0.0071845 -0.0065127
-19.1177 0.008025 -0.00671362
-19.0531 0.00888721 -0.00691774
-18.9891 0.00977219 -0.00712507
-18.9255 0.010681 -0.00733587
-18.8625 0.0116145 -0.00755022
-18.8 0.0125738 -0.00776842
-18.7379 0.01356 -0.0079906
-18.6762 0.0145741 -0.00821707
-18.615 0.0156173 -0.00844798
-18.5542 0.0166906 -0.00868367
-18.4938 0.017795 -0.00892434
-18.4338 0.0189315 -0.00917038
-18.3742 0.0201012 -0.00942198
-18.3149 0.021305 -0.00967957
-18.256 0.0225442 -0.00994332
-18.1975 0.0238195 -0.0102137
-18.1393 0.0251319 -0.0104908
-18.0815 0.0264824 -0.0107751
-18.0239 0.0278719 -0.0110667
-17.9667 0.0293007 -0.0113658
-17.9098 0.0307695 -0.0116726
-17.8532 0.0322791 -0.0119873
-17.7969 0.0338302 -0.0123097
-17.7408 0.0354231 -0.0126401
-17.6851 0.0370572 -0.012978
-17.6296 0.0387332 -0.0133234
-17.5744 0.0404513 -0.0136758
-17.5195 0.042211 -0.0140349
-17.4648 0.0440113 -0.0143999
-17.4104 0.0458521 -0.0147703
-17.3562 0.0477327 -0.0151451
-17.3022 0.0496519 -0.0155236
-17.2485 0.0516082 -0.0159043
-17.195 0.0536005 -0.0162863
-17.1418 0.0556273 -0.0166682
-17.0887 0.0576871 -0.0170487
-17.0359 0.0597773 -0.017426
-16.9833 0.0618963 -0.0177989
-16.9309 0.0640421 -0.0181656
-16.8787 0.0662124 -0.0185245
-16.8268 0.0684041 -0.0188739
-16.775 0.0706151 -0.0192122
-16.7234 0.0728433 -0.0195378
-16.672 0.0750855 -0.019849
-16.6208 0.0773385 -0.0201444
-16.5697 0.0796005 -0.0204227
-16.5189 0.0818687 -0.0206825
-16.4682 0.0841396 -0.0209226
-16.4177 0.0864106 -0.021142
-16.3674 0.0886798 -0.02134
-16.3172 0.0909441 -0.0215157
-16.2672 0.0932005 -0.0216686
-16.2174 0.0954471 -0.0217984
-16.1677 0.0976818 -0.0219048
-16.1182 0.099902 -0.0219877
-16.0689 0.102105 -0.0220474
-16.0197 0.10429 -0.022084
-15.9706 0.106455 -0.0220979
-15.9217 0.108596 -0.0220898
-15.873 0.110714 -0.0220603
-15.8243 0.112806 -0.0220099
-15.7759 0.11487 -0.0219398
-15.7276 0.116905 -0.0218509
-15.6794 0.118911 -0.021744
-15.6313 0.120885 -0.0216202
-15.5834 0.122827 -0.0214809
-15.5356 0.124737 -0.0213268
-15.488 0.126612 -0.0211591
-15.4404 0.128452 -0.0209791
-15.393 0.130258 -0.0207879
-15.3458 0.132026 -0.0205864
-15.2986 0.133758 -0.020376
-15.2516 0.135453 -0.0201574
-15.2047 0.13711 -0.0199318
-15.1579 0.138728 -0.0197001
-15.1112 0.140309 -0.0194632
-15.0647 0.141849 -0.0192219
-15.0182 0.143349 -0.018977
-14.9719 0.14481 -0.0187291
-14.9257 0.14623 -0.018479
-14.8796 0.147609 -0.0182272
-14.8336 0.148947 -0.0179744
-14.7877 0.150241 -0.0177209
-14.7419 0.151493 -0.017467
-14.6962 0.152703 -0.0172132
-14.6506 0.153868 -0.0169598
-14.6052 0.154988 -0.0167067
-14.5598 0.156064 -0.0164544
-14.5145 0.157093 -0.0162028
-14.4693 0.158075 -0.0159518
-14.4243 0.15901 -0.0157016
-14.3793 0.159895 -0.0154519
-14.3344 0.160732 -0.0152026
-14.2896 0.161518 -0.0149536
-14.2449 0.162251 -0.0147046
-14.2003 0.162933 -0.0144551
-14.1558 0.163561 -0.0142051
-14.1113 0.164133 -0.0139539
-14.067 0.16465 -0.0137012
-14.0227 0.165109 -0.0134467
-13.9786 0.165509 -0.0131895
-13.9345 0.165852 -0.0129296
-13.8905 0.166132 -0.0126661
-13.8466 0.166352 -0.0123986
-13.8028 0.166509 -0.0121266
-13.759 0.166602 -0.0118494
-13.7153 0.166632 -0.0115667
-13.6718 0.166595 -0.0112778
-13.6283 0.166493 -0.0109822
-13.5848 0.166325 -0.0106796
-13.5415 0.166089 -0.0103694
-13.4982 0.165785 -0.0100512
-13.455 0.165415 -0.00972514
-13.4119 0.164975 -0.00939015
-13.3689 0.164469 -0.00904698
-13.3259 0.163895 -0.00869495
-13.283 0.163253 -0.00833407
-13.2402 0.162546 -0.00796514
-13.1974 0.161771 -0.00758723
-13.1547 0.160933 -0.00720189
-13.1121 0.16003 -0.00680864
-13.0696 0.159064 -0.00640853
-13.0271 0.158038 -0.00600217
-12.9847 0.156951 -0.00559019
-12.9424 0.155805 -0.00517344
-12.9001 0.154601 -0.00475241
-12.8579 0.15334 -0.0043273
-12.8158 0.152026 -0.0038973
-12.7737 0.150658 -0.00346238
-12.7317 0.149243 -0.00302121
-12.6898 0.147785 -0.00257541
-12.6479 0.146288 -0.00212731
-12.6061 0.144757 -0.00167865
-12.5643 0.14319 -0.0012342
-12.5226 0.141594 -0.000792679
-12.481 0.139967 -0.000358661
-12.4394 0.138313 6.94423e-05
-12.3979 0.136636 0.000489996
-12.3565 0.134933 0.000901471
-12.3151 0.133212 0.00130578
-12.2738 0.131472 0.00169883
-12.2325 0.129716 0.00208381
-12.1913 0.127948 0.00245727
-12.1501 0.126167 0.00282053
-12.109 0.12438 0.0031735
-12.068 0.122582 0.00351418
-12.027 0.120782 0.00384553
-11.986 0.118976 0.0041636
-11.9452 0.117169 0.00447257
-11.9043 0.115362 0.0047687
-11.8636 0.113554 0.00505492
-11.8228 0.111751 0.0053305
-11.7822 0.10995 0.00559475
-11.7415 0.108155 0.00585085
-11.701 0.106365 0.00609479
-11.6605 0.104581 0.00633211
-11.62 0.102807 0.00655813
-11.5796 0.101037 0.00677741
-11.5392 0.0992807 0.00698821
-11.4989 0.0975305 0.00719083
-11.4587 0.0957931 0.0073885
-11.4184 0.0940655 0.00757682
-11.3783 0.0923483 0.00776259
-11.3381 0.0906453 0.00793941
-11.2981 0.08895 0.00811426
-11.2581 0.087272 0.00828236
-11.2181 0.0856018 0.00844737
-11.1781 0.0839479 0.00860917
-11.1383 0.0823056 0.00876626
-11.0984 0.0806753 0.00892324
-11.0586 0.0790615 0.00907479
-11.0189 0.0774561 0.00922786
-10.9792 0.0758694 0.0093762
-10.9395 0.0742918 0.00952625
-10.8999 0.0727304 0.00967344
-10.8603 0.0711818 0.00982142
-10.8208 0.0696457 0.00996939
-10.7813 0.0681253 0.0101167
-10.7418 0.0666152 0.0102667
-10.7024 0.0651216 0.0104148
-10.6631 0.0636377 0.0105675
-10.6238 0.0621704 0.0107182
-10.5845 0.0607131 0.0108737
-10.5452 0.0592714 0.0110291
-10.506 0.0578412 0.0111876
-10.4669 0.0564237 0.0113491
-10.4278 0.0550204 0.0115115
-10.3887 0.0536263 0.0116797
-10.3496 0.0522488 0.0118473
-10.3106 0.0508788 0.0120224
-10.2717 0.0495253 0.0121963
-10.2328 0.0481799 0.0123781
-10.1939 0.0468485 0.0125595
-10.155 0.0455276 0.0127478
-10.1162 0.0442171 0.0129377
-10.0774 0.0429198 0.0131323
-10.0387 0.0416297 0.0133314
-10 0.0403542 0.0135325
-9.96134 0.0390845 0.0137409
-9.92271 0.0378291 0.0139493
-9.88412 0.03658 0.0141664
-9.84557 0.0353424 0.0143828
-9.80704 0.0341133 0.014608
-9.76856 0.0328916 0.0148331
-9.73011 0.0316808 0.0150656
-9.69169 0.0304738 0.0152999
-9.65331 0.0292794 0.0155393
-9.61496 0.0280868 0.0157828
-9.57664 0.0269054 0.0160289
-9.53836 0.025727 0.0162816
-9.50011 0.0245554 0.0165343
-9.46189 0.0233903 0.0167956
-9.42371 0.0222261 0.017055
-9.38556 0.0210716 0.0173242
-9.34744 0.019913 0.0175904
-9.30935 0.0187657 0.0178664
-9.2713 0.0176118 0.0181394
-9.23327 0.0164684 0.018421
-9.19528 0.0153185 0.0187008
-9.15732 0.0141754 0.0189868
-9.11939 0.0130281 0.0192733
-9.08149 0.0118818 0.0195621
-9.04362 0.010735 0.0198546
-9.00578 0.00958385 0.0201453
-8.96797 0.00843443 0.020442
-8.93019 0.00727666 0.0207345
-8.89244 0.00612123 0.0210331
-8.85471 0.00495474 0.0213269
-8.81702 0.00379098 0.0216244
-8.77936 0.00261401 0.0219177
-8.74172 0.00143984 0.022212
-8.70412 0.000251518 0.0225023
-8.66654 -0.000936573 0.0227918
-8.62899 -0.00213606 0.0230763
-8.59146 -0.00334178 0.023358
-8.55397 -0.00455278 0.0236338
-8.5165 -0.00577811 0.0239036
-8.47906 -0.0070029 0.0241681
-8.44165 -0.0082475 0.0244222
-8.40426 -0.00948893 0.0246722
-8.3669 -0.0107516 0.0249068
-8.32956 -0.0120115 0.0251375
-8.29226 -0.0132914 0.025349
-8.25497 -0.0145702 0.0255554
-8.21772 -0.0158666 0.0257399
-8.18049 -0.0171635 0.0259175
-8.14328 -0.0184753 0.0260709
-8.1061 -0.0197896 0.0262152
-8.06895 -0.0211142 0.026333
-8.03182 -0.0224444 0.0264389
-7.99471 -0.0237774 0.0265165
-7.95763 -0.0251197 0.0265792
-7.92058 -0.0264549 0.0266121
-7.88355 -0.0278032 0.0266265
-7.84654 -0.0291338 0.0266101
-7.80955 -0.0304787 0.02657
-7.77259 -0.0317951 0.0264987
-7.73566 -0.0331234 0.0263969
-7.69874 -0.0344125 0.0262633
-7.66185 -0.0357072 0.0260909
-7.62498 -0.0369543 0.0258859
-7.58814 -0.0381954 0.0256327
-7.55132 -0.0393837 0.0253451
-7.51452 -0.0405496 0.0249999
-7.47774 -0.0416597 0.0246166
-7.44099 -0.0427295 0.0241684
-7.40425 -0.0437419 0.0236773
-7.36754 -0.0446969 0.0231164
-7.33085 -0.0455937 0.0225085
-7.29418 -0.0464184 0.021829
-7.25754 -0.0471843 0.0211017
-7.22091 -0.0478674 0.0203044
-7.18431 -0.0484908 0.0194629
-7.14772 -0.0490246 0.0185575
-7.11116 -0.0494979 0.0176155
-7.07462 -0.0498774 0.0166204
-7.0381 -0.050196 0.0155996
-7.00159 -0.0504184 0.014541
-6.96511 -0.0505799 0.0134687
-6.92865 -0.0506445 0.0123773
-6.89221 -0.0506473 0.0112834
-6.85579 -0.0505551 0.0101899
-6.81938 -0.0503994 0.00910338
-6.783 -0.0501526 0.00803553
-6.74664 -0.04984 0.00698089
-6.71029 -0.0494432 0.00596035
-6.67397 -0.0489784 0.00495615
-6.63766 -0.0484386 0.00399728
-6.60137 -0.0478295 0.0030551
-6.5651 -0.0471572 0.00216504
-6.52885 -0.0464153 0.00129001
-6.49262 -0.0456243 0.000469786
-6.4564 -0.0447657 -0.000338208
-6.42021 -0.0438724 -0.00109188
-6.38403 -0.0429159 -0.00183643
-6.34786 -0.0419392 -0.00252917
-6.31172 -0.0409057 -0.00321544
-6.27559 -0.0398655 -0.0038534
-6.23949 -0.0387768 -0.00448637
-6.20339 -0.0376935 -0.00507482
-6.16732 -0.0365708 -0.00565802
-6.13126 -0.0354635 -0.00620032
-6.09522 -0.0343259 -0.006735
-6.05919 -0.0332115 -0.0072321
-6.02319 -0.032075 -0.00771692
-5.9872 -0.030967 -0.00816726
-5.95122 -0.0298436 -0.00859849
-5.91526 -0.0287506 -0.00899826
-5.87932 -0.0276476 -0.00937047
-5.84339 -0.0265731 -0.00971419
-5.80748 -0.025492 -0.0100214
-5.77158 -0.024434 -0.0103031
-5.7357 -0.0233704 -0.0105397
-5.69984 -0.0223213 -0.0107543
-5.66399 -0.0212655 -0.0109167
-5.62815 -0.0202123 -0.0110616
-5.59233 -0.0191497 -0.011149
-5.55653 -0.0180752 -0.0112255
-5.52074 -0.016987 -0.0112417
-5.48497 -0.0158711 -0.0112559
-5.4492 -0.014736 -0.0112104
-5.41346 -0.0135575 -0.0111745
-5.37773 -0.0123539 -0.0110829
-5.34201 -0.0110923 -0.0110153
-5.30631 -0.00980054 -0.0108995
-5.27062 -0.00843845 -0.0108246
-5.23494 -0.00704382 -0.0107122
-5.19928 -0.00556953 -0.0106592
-5.16363 -0.00406405 -0.0105818
-5.128 -0.00247385 -0.0105823
-5.09237 -0.000857812 -0.0105734
-5.05677 0.00084254 -0.0106592
-5.02117 0.00255995 -0.0107501
-4.98559 0.00435508 -0.0109498
-4.95002 0.00615562 -0.0111666
-4.91446 0.00802192 -0.0115029
-4.87892 0.00987941 -0.0118642
-4.84339 0.0117875 -0.0123511
-4.80787 0.0136706 -0.0128664
-4.77237 0.0155881 -0.0135085
-4.73687 0.0174633 -0.0141784
-4.70139 0.0193575 -0.014971
-4.66592 0.0211924 -0.0157881
-4.63046 0.0230318 -0.016719
-4.59502 0.0247962 -0.017669
-4.55958 0.0265518 -0.0187207
-4.52416 0.0282187 -0.0197851
-4.48875 0.0298642 -0.0209365
-4.45335 0.0314095 -0.0220941
-4.41797 0.0329204 -0.0233224
-4.38259 0.0343224 -0.0245506
-4.34722 0.0356753 -0.0258319
-4.31187 0.0369131 -0.0271075
-4.27653 0.038085 -0.0284174
-4.24119 0.0391373 -0.0297165
-4.20587 0.040105 -0.0310301
-4.17056 0.0409491 -0.0323279
-4.13526 0.0416888 -0.0336194
-4.09997 0.0422995 -0.0348897
-4.06469 0.0427864 -0.0361316
-4.02942 0.0431364 -0.037346
-3.99416 0.0433446 -0.0385082
-3.95891 0.0434037 -0.0396353
-3.92367 0.0433064 -0.040684
-3.88844 0.0430426 -0.0416881
-3.85322 0.0426123 -0.0425845
-3.81801 0.0419931 -0.0434247
-3.7828 0.0412016 -0.0441238
-3.74761 0.0401977 -0.0447525
-3.71243 0.0390176 -0.0452023
-3.67726 0.0376048 -0.0455629
-3.64209 0.0360129 -0.0457034
-3.60694 0.0341715 -0.0457296
-3.57179 0.0321544 -0.045491
-3.53665 0.0298736 -0.0451094
-3.50152 0.0274308 -0.0444113
-3.4664 0.0247178 -0.0435435
-3.43129 0.0218665 -0.0422973
-3.39619 0.018755 -0.0408589
-3.36109 0.0155374 -0.0389735
-3.32601 0.0120922 -0.0368759
-3.29093 0.00858601 -0.0342656
-3.25586 0.00490837 -0.0314239
-3.2208 0.00123605 -0.0280175
-3.18574 -0.00252981 -0.0243631
-3.1507 -0.00619471 -0.0201153
-3.11566 -0.00985555 -0.0156128
-3.08063 -0.0132864 -0.0105196
-3.0456 -0.0165985 -0.00518651
-3.01059 -0.0195186 0.00069593
-2.97558 -0.0221932 0.00676713
-2.94058 -0.0242868 0.0132988
-2.90558 -0.026006 0.0199188
-2.87059 -0.0269404 0.0268485
-2.83561 -0.0273875 0.0337064
-2.80064 -0.0268586 0.0406446
-2.76567 -0.0257694 0.0472833
-2.73071 -0.0235793 0.0536873
-2.69576 -0.0208316 0.0595015
-2.66081 -0.0169999 0.0647027
-2.62587 -0.012738 0.0690042
-2.59094 -0.00761363 0.0723234
-2.55601 -0.00234342 0.0745094
-2.52109 0.00336814 0.0754733
-2.48617 0.00882429 0.0752617
-2.45126 0.0142093 0.0738344
-2.41636 0.0189484 0.071435
-2.38146 0.0231921 0.0680931
-2.34657 0.0265569 0.0641646
-2.31168 0.0292312 0.0597172
-2.2768 0.0310138 0.0551007
-2.24192 0.0321479 0.0503658
-2.20705 0.0325436 0.0457792
-2.17219 0.032467 0.0413426
-2.13733 0.0318684 0.0372299
-2.10247 0.0309964 0.0333954
-2.06762 0.0298054 0.0299464
-2.03278 0.028503 0.0268076
-1.99794 0.0270394 0.0240476
-1.9631 0.0255769 0.0215788
-1.92827 0.0240618 0.0194491
-1.89345 0.0226186 0.0175705
-1.85862 0.0211898 0.0159795
-1.82381 0.019874 0.0145939
-1.78899 0.0186079 0.0134444
-1.75419 0.0174769 0.0124567
-1.71938 0.016408 0.0116584
-1.68458 0.0154847 0.0109837
-1.64979 0.0146215 0.0104588
-1.61499 0.0139069 0.0100256
-1.58021 0.0132429 0.00970934
-1.54542 0.0127252 0.00945945
-1.51064 0.0122458 0.00930001
-1.47586 0.0119071 0.00918708
-1.44109 0.0115939 0.00914363
-1.40632 0.011414 0.00913138
-1.37155 0.0112477 0.00917233
-1.33679 0.0112075 0.00923264
-1.30203 0.0111695 0.00933375
-1.26727 0.0112514 0.00944503
-1.23251 0.0113255 0.00958781
-1.19776 0.0115147 0.00973344
-1.16301 0.0116868 0.00990372
-1.12827 0.011971 0.0100708
-1.09352 0.0122299 0.0102573
-1.05878 0.0126 0.0104354
-1.02405 0.0129369 0.0106289
-0.989309 0.0133863 0.010809
-0.954576 0.013795 0.0110011
-0.919844 0.0143194 0.0111745
-0.885115 0.014796 0.0113566
-0.850388 0.0153934 0.0115142
-0.815663 0.0159359 0.0116768
-0.78094 0.0166057 0.0118078
-0.746219 0.0172133 0.0119393
-0.711499 0.0179557 0.0120307
-0.676781 0.0186279 0.0121167
-0.642065 0.0194431 0.0121521
-0.60735 0.0201786 0.0121746
-0.572637 0.0210646 0.0121338
-0.537925 0.0218595 0.0120704
-0.503214 0.022811 0.0119292
-0.468504 0.0236568 0.0117533
-0.433796 0.0246616 0.0114832
-0.399089 0.0255428 0.0111643
-0.364382 0.0265786 0.010734
-0.329676 0.0274704 0.0102388
-0.294972 0.0285009 0.00961633
-0.260267 0.0293653 0.00891179
-0.225564 0.0303385 0.00806809
-0.190861 0.031108 0.00712856
-0.156158 0.0319413 0.00604735
-0.121456 0.032548 0.00486465
-0.0867541 0.0331191 0.00356229
-0.0520524 0.0334766 0.00217837
-0.0173508 0.0336827 0.000731899
0.0173508 0.0336827 -0.000731899
0.0520524 0.0334766 -0.00217837
0.0867541 0.0331191 -0.00356229
0.121456 0.032548 -0.00486465
0.156158 0.0319413 -0.00604735
0.190861 0.031108 -0.00712856
0.225564 0.0303385 -0.00806809
0.260267 0.0293653 -0.00891179
0.294972 0.0285009 -0.00961633
0.329676 0.0274704 -0.0102388
0.364382 0.0265786 -0.010734
0.399089 0.0255428 -0.0111643
0.433796 0.0246616 -0.0114832
0.468504 0.0236568 -0.0117533
0.503214 0.022811 -0.0119292
0.537925 0.0218595 -0.0120704
0.572637 0.0210646 -0.0121338
0.60735 0.0201786 -0.0121746
0.642065 0.0194431 -0.0121521
0.676781 0.0186279 -0.0121167
0.711499 0.0179557 -0.0120307
0.746219 0.0172133 -0.0119393
0.78094 0.0166057 -0.0118078
0.815663 0.0159359 -0.0116768
0.850388 0.0153934 -0.0115142
0.885115 0.014796 -0.0113566
0.919844 0.0143194 -0.0111745
0.954576 0.013795 -0.0110011
0.989309 0.0133863 -0.010809
1.02405 0.0129369 -0.0106289
1.05878 0.0126 -0.0104354
1.09352 0.0122299 -0.0102573
1.12827 0.011971 -0.0100708
1.16301 0.0116868 -0.00990372
1.19776 0.0115147 -0.00973344
1.23251 0.0113255 -0.00958781
1.26727 0.0112514 -0.00944503
1.30203 0.0111695 -0.00933375
1.33679 0.0112075 -0.00923264
1.37155 0.0112477 -0.00917233
1.40632 0.011414 -0.00913138
1.44109 0.0115939 -0.00914363
1.47586 0.0119071 -0.00918708
1.51064 0.0122458 -0.00930001
1.54542 0.0127252 -0.00945945
1.58021 0.0132429 -0.00970934
1.61499 0.0139069 -0.0100256
1.64979 0.0146215 -0.0104588
1.68458 0.0154847 -0.0109837
1.71938 0.016408 -0.0116584
1.75419 0.0174769 -0.0124567
1.78899 0.0186079 -0.0134444
1.82381 0.019874 -0.0145939
1.85862 0.0211898 -0.0159795
1.89345 0.0226186 -0.0175705
1.92827 0.0240618 -0.0194491
1.9631 0.0255769 -0.0215788
1.99794 0.0270394 -0.0240476
2.03278 0.028503 -0.0268076
2.06762 0.0298054 -0.0299464
2.10247 0.0309964 -0.0333954
2.13733 0.0318684 -0.0372299
2.17219 0.032467 -0.0413426
2.20705 0.0325436 -0.0457792
2.24192 0.0321479 -0.0503658
2.2768 0.0310138 -0.0551007
2.31168 0.0292312 -0.0597172
2.34657 0.0265569 -0.0641646
2.38146 0.0231921 -0.0680931
2.41636 0.0189484 -0.071435
2.45126 0.0142093 -0.0738344
2.48617 0.00882429 -0.0752617
2.52109 0.00336814 -0.0754733
2.55601 -0.00234342 -0.0745094
2.59094 -0.00761363 -0.0723234
2.62587 -0.012738 -0.0690042
2.66081 -0.0169999 -0.0647027
2.69576 -0.0208316 -0.0595015
2.73071 -0.0235793 -0.0536873
2.76567 -0.0257694 -0.0472833
2.80064 -0.0268586 -0.0406446
2.83561 -0.0273875 -0.0337064
2.87059 -0.0269404 -0.0268485
2.90558 -0.026006 -0.0199188
2.94058 -0.0242868 -0.0132988
2.97558 -0.0221932 -0.00676713
3.01059 -0.0195186 -0.00069593
3.0456 -0.0165985 0.00518651
3.08063 -0.0132864 0.0105196
3.11566 -0.00985555 0.0156128
3.1507 -0.00619471 0.0201153
3.18574 -0.00252981 0.0243631
3.2208 0.00123605 0.0280175
3.25586 0.00490837 0.0314239
3.29093 0.00858601 0.0342656
3.32601 0.0120922 0.0368759
3.36109 0.0155374 0.0389735
3.39619 0.018755 0.0408589
3.43129 0.0218665 0.0422973
3.4664 0.0247178 0.0435435
3.50152 0.0274308 0.0444113
3.53665 0.0298736 0.0451094
3.57179 0.0321544 0.045491
3.60694 0.0341715 0.0457296
3.64209 0.0360129 0.0457034
3.67726 0.0376048 0.0455629
3.71243 0.0390176 0.0452023
3.74761 0.0401977 0.0447525
3.7828 0.0412016 0.0441238
3.81801 0.0419931 0.0434247
3.85322 0.0426123 0.0425845
3.88844 0.0430426 0.0416881
3.92367 0.0433064 0.040684
3.95891 0.0434037 0.0396353
3.99416 0.0433446 0.0385082
4.02942 0.0431364 0.037346
4.06469 0.0427864 0.0361316
4.09997 0.0422995 0.0348897
4.13526 0.0416888 0.0336194
4.17056 0.0409491 0.0323279
4.20587 0.040105 0.0310301
4.24119 0.0391373 0.0297165
4.27653 0.038085 0.0284174
4.31187 0.0369131 0.0271075
4.34722 0.0356753 0.0258319
4.38259 0.0343224 0.0245506
4.41797 0.0329204 0.0233224
4.45335 0.0314095 0.0220941
4.48875 0.0298642 0.0209365
4.52416 0.0282187 0.0197851
4.55958 0.0265518 0.0187207
4.59502 0.0247962 0.017669
4.63046 0.0230318 0.016719
4.66592 0.0211924 0.0157881
4.70139 0.0193575 0.014971
4.73687 0.0174633 0.0141784
4.77237 0.0155881 0.0135085
4.80787 0.0136706 0.0128664
4.84339 0.0117875 0.0123511
4.87892 0.00987941 0.0118642
4.91446 0.00802192 0.0115029
4.95002 0.00615562 0.0111666
4.98559 0.00435508 0.0109498
5.02117 0.00255995 0.0107501
5.05677 0.00084254 0.0106592
5.09237 -0.000857812 0.0105734
5.128 -0.00247385 0.0105823
5.16363 -0.00406405 0.0105818
5.19928 -0.00556953 0.0106592
5.23494 -0.00704382 0.0107122
5.27062 -0.00843845 0.0108246
5.30631 -0.00980054 0.0108995
5.34201 -0.0110923 0.0110153
5.37773 -0.0123539 0.0110829
5.41346 -0.0135575 0.0111745
5.4492 -0.014736 0.0112104
5.48497 -0.0158711 0.0112559
5.52074 -0.016987 0.0112417
5.55653 -0.0180752 0.0112255
5.59233 -0.0191497 0.011149
5.62815 -0.0202123 0.0110616
5.66399 -0.0212655 0.0109167
5.69984 -0.0223213 0.0107543
5.7357 -0.0233704 0.0105397
5.77158 -0.024434 0.0103031
5.80748 -0.025492 0.0100214
5.84339 -0.0265731 0.00971419
5.87932 -0.0276476 0.00937047
5.91526 -0.0287506 0.00899826
5.95122 -0.0298436 0.00859849
5.9872 -0.030967 0.00816726
6.02319 -0.032075 0.00771692
6.05919 -0.0332115 0.0072321
6.09522 -0.0343259 0.006735
6.13126 -0.0354635 0.00620032
6.16732 -0.0365708 0.00565802
6.20339 -0.0376935 0.00507482
6.23949 -0.0387768 0.00448637
6.27559 -0.0398655 0.0038534
6.31172 -0.0409057 0.00321544
6.34786 -0.0419392 0.00252917
6.38403 -0.0429159 0.00183643
6.42021 -0.0438724 0.00109188
6.4564 -0.0447657 0.000338208
6.49262 -0.0456243 -0.000469786
6.52885 -0.0464153 -0.00129001
6.5651 -0.0471572 -0.00216504
6.60137 -0.0478295 -0.0030551
6.63766 -0.0484386 -0.00399728
6.67397 -0.0489784 -0.00495615
6.71029 -0.0494432 -0.00596035
6.74664 -0.04984 -0.00698089
6.783 -0.0501526 -0.00803553
6.81938 -0.0503994 -0.00910338
6.85579 -0.0505551 -0.0101899
6.89221 -0.0506473 -0.0112834
6.92865 -0.0506445 -0.0123773
6.96511 -0.0505799 -0.0134687
7.00159 -0.0504184 -0.014541
7.0381 -0.050196 -0.0155996
7.07462 -0.0498774 -0.0166204
7.11116 -0.0494979 -0.0176155
7.14772 -0.0490246 -0.0185575
7.18431 -0.0484908 -0.0194629
7.22091 -0.0478674 -0.0203044
7.25754 -0.0471843 -0.0211017
7.29418 -0.0464184 -0.021829
7.33085 -0.0455937 -0.0225085
7.36754 -0.0446969 -0.0231164
7.40425 -0.0437419 -0.0236773
7.44099 -0.0427295 -0.0241684
7.47774 -0.0416597 -0.0246166
7.51452 -0.0405496 -0.0249999
7.55132 -0.0393837 -0.0253451
7.58814 -0.0381954 -0.0256327
7.62498 -0.0369543 -0.0258859
7.66185 -0.0357072 -0.0260909
7.69874 -0.0344125 -0.0262633
7.73566 -0.0331234 -0.0263969
7.77259 -0.0317951 -0.0264987
7.80955 -0.0304787 -0.02657
7.84654 -0.0291338 -0.0266101
7.88355 -0.0278032 -0.0266265
7.92058 -0.0264549 -0.0266121
7.95763 -0.0251197 -0.0265792
7.99471 -0.0237774 -0.0265165
8.03182 -0.0224444 -0.0264389
8.06895 -0.0211142 -0.026333
8.1061 -0.0197896 -0.0262152
8.14328 -0.0184753 -0.0260709
8.18049 -0.0171635 -0.0259175
8.21772 -0.0158666 -0.0257399
8.25497 -0.0145702 -0.0255554
8.29226 -0.0132914 -0.025349
8.32956 -0.0120115 -0.0251375
8.3669 -0.0107516 -0.0249068
8.40426 -0.00948893 -0.0246722
8.44165 -0.0082475 -0.0244222
8.47906 -0.0070029 -0.0241681
8.5165 -0.00577811 -0.0239036
8.55397 -0.00455278 -0.0236338
8.59146 -0.00334178 -0.023358
8.62899 -0.00213606 -0.0230763
8.66654 -0.000936573 -0.0227918
8.70412 0.000251518 -0.0225023
8.74172 0.00143984 -0.022212
8.77936 0.00261401 -0.0219177
8.81702 0.00379098 -0.0216244
8.85471 0.00495474 -0.0213269
8.89244 0.00612123 -0.0210331
8.93019 0.00727666 -0.0207345
8.96797 0.00843443 -0.020442
9.00578 0.00958385 -0.0201453
9.04362 0.010735 -0.0198546
9.08149 0.0118818 -0.0195621
9.11939 0.0130281 -0.0192733
9.15732 0.0141754 -0.0189868
9.19528 0.0153185 -0.0187008
9.23327 0.0164684 -0.018421
9.2713 0.0176118 -0.0181394
9.30935 0.0187657 -0.0178664
9.34744 0.019913 -0.0175904
9.38556 0.0210716 -0.0173242
9.42371 0.0222261 -0.017055
9.46189 0.0233903 -0.0167956
9.50011 0.0245554 -0.0165343
9.53836 0.025727 -0.0162816
9.57664 0.0269054 -0.0160289
9.61496 0.0280868 -0.0157828
9.65331 0.0292794 -0.0155393
9.69169 0.0304738 -0.0152999
9.73011 0.0316808 -0.0150656
9.76856 0.0328916 -0.0148331
9.80704 0.0341133 -0.014608
9.84557 0.0353424 -0.0143828
9.88412 0.03658 -0.0141664
9.92271 0.0378291 -0.0139493
9.96134 0.0390845 -0.0137409
10 0.0403542 -0.0135325
10.0387 0.0416297 -0.0133314
10.0774 0.0429198 -0.0131323
10.1162 0.0442171 -0.0129377
10.155 0.0455276 -0.0127478
10.1939 0.0468485 -0.0125595
10.2328 0.0481799 -0.0123781
10.2717 0.0495253 -0.0121963
10.3106 0.0508788 -0.0120224
10.3496 0.0522488 -0.0118473
10.3887 0.0536263 -0.0116797
10.4278 0.0550204 -0.0115115
10.4669 0.0564237 -0.0113491
10.506 0.0578412 -0.0111876
10.5452 0.0592714 -0.0110291
10.5845 0.0607131 -0.0108737
10.6238 0.0621704 -0.0107182
10.6631 0.0636377 -0.0105675
10.7024 0.0651216 -0.0104148
10.7418 0.0666152 -0.0102667
10.7813 0.0681253 -0.0101167
10.8208 0.0696457 -0.00996939
10.8603 0.0711818 -0.00982142
10.8999 0.0727304 -0.00967344
10.9395 0.0742918 -0.00952625
10.9792 0.0758694 -0.0093762
11.0189 0.0774561 -0.00922786
11.0586 0.0790615 -0.00907479
11.0984 0.0806753 -0.00892324
11.1383 0.0823056 -0.00876626
11.1781 0.0839479 -0.00860917
11.2181 0.0856018 -0.00844737
11.2581 0.087272 -0.00828236
11.2981 0.08895 -0.00811426
11.3381 0.0906453 -0.00793941
11.3783 0.0923483 -0.00776259
11.4184 0.0940655 -0.00757682
11.4587 0.0957931 -0.0073885
11.4989 0.0975305 -0.00719083
11.5392 0.0992807 -0.00698821
11.5796 0.101037 -0.00677741
11.62 0.102807 -0.00655813
11.6605 0.104581 -0.00633211
11.701 0.106365 -0.00609479
11.7415 0.108155 -0.00585085
11.7822 0.10995 -0.00559475
11.8228 0.111751 -0.0053305
11.8636 0.113554 -0.00505492
11.9043 0.115362 -0.0047687
11.9452 0.117169 -0.00447257
11.986 0.118976 -0.0041636
12.027 0.120782 -0.00384553
12.068 0.122582 -0.00351418
12.109 0.12438 -0.0031735
12.1501 0.126167 -0.00282053
12.1913 0.127948 -0.00245727
12.2325 0.129716 -0.00208381
12.2738 0.131472 -0.00169883
12.3151 0.133212 -0.00130578
12.3565 0.134933 -0.000901471
12.3979 0.136636 -0.000489996
12.4394 0.138313 -6.94423e-05
12.481 0.139967 0.000358661
12.5226 0.141594 0.000792679
12.5643 0.14319 0.0012342
12.6061 0.144757 0.00167865
12.6479 0.146288 0.00212731
12.6898 0.147785 0.00257541
12.7317 0.149243 0.00302121
12.7737 0.150658 0.00346238
12.8158 0.152026 0.0038973
12.8579 0.15334 0.0043273
12.9001 0.154601 0.00475241
12.9424 0.155805 0.00517344
12.9847 0.156951 0.00559019
13.0271 0.158038 0.00600217
13.0696 0.159064 0.00640853
13.1121 0.16003 0.00680864
13.1547 0.160933 0.00720189
13.1974 0.161771 0.00758723
13.2402 0.162546 0.00796514
13.283 0.163253 0.00833407
13.3259 0.163895 0.00869495
13.3689 0.164469 0.00904698
13.4119 0.164975 0.00939015
13.455 0.165415 0.00972514
13.4982 0.165785 0.0100512
13.5415 0.166089 0.0103694
13.5848 0.166325 0.0106796
13.6283 0.166493 0.0109822
13.6718 0.166595 0.0112778
13.7153 0.166632 0.0115667
13.759 0.166602 0.0118494
13.8028 0.166509 0.0121266
13.8466 0.166352 0.0123986
13.8905 0.166132 0.0126661
13.9345 0.165852 0.0129296
13.9786 0.165509 0.0131895
14.0227 0.165109 0.0134467
14.067 0.16465 0.0137012
14.1113 0.164133 0.0139539
14.1558 0.163561 0.0142051
14.2003 0.162933 0.0144551
14.2449 0.162251 0.0147046
14.2896 0.161518 0.0149536
14.3344 0.160732 0.0152026
14.3793 0.159895 0.0154519
14.4243 0.15901 0.0157016
14.4693 0.158075 0.0159518
14.5145 0.157093 0.0162028
14.5598 0.156064 0.0164544
14.6052 0.154988 0.0167067
14.6506 0.153868 0.0169598
14.6962 0.152703 0.0172132
14.7419 0.151493 0.017467
14.7877 0.150241 0.0177209
14.8336 0.148947 0.0179744
14.8796 0.147609 0.0182272
14.9257 0.14623 0.018479
14.9719 0.14481 0.0187291
15.0182 0.143349 0.018977
15.0647 0.141849 0.0192219
15.1112 0.140309 0.0194632
15.1579 0.138728 0.0197001
15.2047 0.13711 0.0199318
15.2516 0.135453 0.0201574
15.2986 0.133758 0.020376
15.3458 0.132026 0.0205864
15.393 0.130258 0.0207879
15.4404 0.128452 0.0209791
15.488 0.126612 0.0211591
15.5356 0.124737 0.0213268
15.5834 0.122827 0.0214809
15.6313 0.120885 0.0216202
15.6794 0.118911 0.021744
15.7276 0.116905 0.0218509
15.7759 0.11487 0.0219398
15.8243 0.112806 0.0220099
15.873 0.110714 0.0220603
15.9217 0.108596 0.0220898
15.9706 0.106455 0.0220979
16.0197 0.10429 0.022084
16.0689 0.102105 0.0220474
16.1182 0.099902 0.0219877
16.1677 0.0976818 0.0219048
16.2174 0.0954471 0.0217984
16.2672 0.0932005 0.0216686
16.3172 0.0909441 0.0215157
16.3674 0.0886798 0.02134
16.4177 0.0864106 0.021142
16.4682 0.0841396 0.0209226
16.5189 0.0818687 0.0206825
16.5697 0.0796005 0.0204227
16.6208 0.0773385 0.0201444
16.672 0.0750855 0.019849
16.7234 0.0728433 0.0195378
16.775 0.0706151 0.0192122
16.8268 0.0684041 0.0188739
16.8787 0.0662124 0.0185245
16.9309 0.0640421 0.0181656
16.9833 0.0618963 0.0177989
17.0359 0.0597773 0.017426
17.0887 0.0576871 0.0170487
17.1418 0.0556273 0.0166682
17.195 0.0536005 0.0162863
17.2485 0.0516082 0.0159043
17.3022 0.0496519 0.0155236
17.3562 0.0477327 0.0151451
17.4104 0.0458521 0.0147703
17.4648 0.0440113 0.0143999
17.5195 0.042211 0.0140349
17.5744 0.0404513 0.0136758
17.6296 0.0387332 0.0133234
17.6851 0.0370572 0.012978
17.7408 0.0354231 0.0126401
17.7969 0.0338302 0.0123097
17.8532 0.0322791 0.0119873
17.9098 0.0307695 0.0116726
17.9667 0.0293007 0.0113658
18.0239 0.0278719 0.0110667
18.0815 0.0264824 0.0107751
18.1393 0.0251319 0.0104908
18.1975 0.0238195 0.0102137
18.256 0.0225442 0.00994332
18.3149 0.021305 0.00967957
18.3742 0.0201012 0.00942198
18.4338 0.0189315 0.00917038
18.4938 0.017795 0.00892434
18.5542 0.0166906 0.00868367
18.615 0.0156173 0.00844798
18.6762 0.0145741 0.00821707
18.7379 0.01356 0.0079906
18.8 0.0125738 0.00776842
18.8625 0.0116145 0.00755022
18.9255 0.010681 0.00733587
18.9891 0.00977219 0.00712507
19.0531 0.00888721 0.00691774
19.1177 0.008025 0.00671362
19.1828 0.0071845 0.0065127
19.2484 0.00636481 0.00631474
19.3147 0.00556495 0.00611973
19.3816 0.00478401 0.00592745
19.4491 0.00402112 0.00573796
19.5173 0.00327541 0.00555107
19.5862 0.00254617 0.00536688
19.6558 0.00183255 0.00518521
19.7262 0.00113379 0.00500614
19.7974 0.000449106 0.0048295
19.8694 -0.000222279 0.0046554
19.9423 -0.000881172 0.00448365
20.0162 -0.00152804 0.00431438
20.091 -0.00216376 0.00414745
20.1669 -0.00278913 0.00398298
20.244 -0.00340491 0.00382078
20.3222 -0.0040118 0.00366092
20.4016 -0.0046105 0.00350321
20.4825 -0.00520152 0.00334774
20.5648 -0.00578544 0.00319431
20.6487 -0.00636287 0.00304297
20.7344 -0.00693433 0.0028935
20.8219 -0.00750039 0.002746
20.9115 -0.0080612 0.00260021
21.0034 -0.00861676 0.00245619
21.0979 -0.0091665 0.00231358
21.1952 -0.00969925 0.00217261
21.2959 -0.0102335 0.00203254
21.4004 -0.0107716 0.0018932
21.5093 -0.0113135 0.00175402
21.6237 -0.0118717 0.00161423
21.7448 -0.01244 0.00147306
21.8747 -0.0130202 0.00132961
22.0165 -0.0136213 0.00118145
22.1768 -0.0142566 0.00102486
22.3723 -0.0148944 0.00085083


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.5Lambda0.5Nc1Classic/vCLRDiaP_FRG.txt <==
-22.3723 -0.0148947 0.000850261
-22.1768 -0.0142572 0.0010245
-22.0165 -0.0136221 0.00118093
-21.8747 -0.0130211 0.00132922
-21.7448 -0.0124411 0.00147255
-21.6237 -0.011873 0.00161382
-21.5093 -0.0113149 0.00175352
-21.4004 -0.0107732 0.00189278
-21.2959 -0.0102352 0.00203204
-21.1952 -0.00970105 0.00217218
-21.0979 -0.00916842 0.00231308
-21.0034 -0.00861881 0.00245575
-20.9115 -0.00806338 0.0025997
-20.8219 -0.00750269 0.00274555
-20.7344 -0.00693674 0.00289299
-20.6487 -0.00636539 0.00304251
-20.5648 -0.00578808 0.00319379
-20.4825 -0.00520428 0.00334727
-20.4016 -0.00461337 0.00350268
-20.3222 -0.00401478 0.00366045
-20.244 -0.003408 0.00382024
-20.1669 -0.00279233 0.00398249
-20.091 -0.00216707 0.00414691
-20.0162 -0.00153147 0.00431388
-19.9423 -0.000884705 0.0044831
-19.8694 -0.000225922 0.00465489
-19.7974 0.000445354 0.00482895
-19.7262 0.00112993 0.00500562
-19.6558 0.00182858 0.00518464
-19.5862 0.00254209 0.00536634
-19.5173 0.00327122 0.00555049
-19.4491 0.00401682 0.00573742
-19.3816 0.0047796 0.00592686
-19.3147 0.00556043 0.00611917
-19.2484 0.00636018 0.00631414
-19.1828 0.00717975 0.00651213
-19.1177 0.00802014 0.006713
-19.0531 0.00888224 0.00691715
-18.9891 0.00976711 0.00712444
-18.9255 0.0106758 0.00733528
-18.8625 0.0116092 0.00754958
-18.8 0.0125684 0.00776781
-18.7379 0.0135544 0.00798994
-18.6762 0.0145684 0.00821644
-18.615 0.0156115 0.00844731
-18.5542 0.0166847 0.00868303
-18.4938 0.0177889 0.00892365
-18.4338 0.0189254 0.00916971
-18.3742 0.0200949 0.00942127
-18.3149 0.0212986 0.00967889
-18.256 0.0225376 0.0099426
-18.1975 0.0238128 0.010213
-18.1393 0.0251251 0.0104901
-18.0815 0.0264755 0.0107744
-18.0239 0.0278649 0.0110659
-17.9667 0.0292935 0.011365
-17.9098 0.0307622 0.0116718
-17.8532 0.0322716 0.0119865
-17.7969 0.0338226 0.0123089
-17.7408 0.0354154 0.0126393
-17.6851 0.0370494 0.0129771
-17.6296 0.0387252 0.0133225
-17.5744 0.0404431 0.0136749
-17.5195 0.0422027 0.0140341
-17.4648 0.0440028 0.014399
-17.4104 0.0458435 0.0147694
-17.3562 0.0477239 0.0151442
-17.3022 0.0496429 0.0155227
-17.2485 0.0515991 0.0159033
-17.195 0.0535912 0.0162853
-17.1418 0.0556179 0.0166672
-17.0887 0.0576774 0.0170477
-17.0359 0.0597675 0.017425
-16.9833 0.0618863 0.0177979
-16.9309 0.0640318 0.0181645
-16.8787 0.0662019 0.0185235
-16.8268 0.0683934 0.0188728
-16.775 0.0706041 0.0192111
-16.7234 0.0728322 0.0195366
-16.672 0.0750741 0.0198479
-16.6208 0.0773268 0.0201432
-16.5697 0.0795884 0.0204215
-16.5189 0.0818562 0.0206812
-16.4682 0.0841267 0.0209214
-16.4177 0.0863972 0.0211407
-16.3674 0.0886658 0.0213387
-16.3172 0.0909295 0.0215144
-16.2672 0.0931852 0.0216672
-16.2174 0.0954311 0.021797
-16.1677 0.0976652 0.0219034
-16.1182 0.0998846 0.0219862
-16.0689 0.102087 0.0220459
-16.0197 0.104272 0.0220825
-15.9706 0.106436 0.0220964
-15.9217 0.108577 0.0220881
-15.873 0.110694 0.0220587
-15.8243 0.112785 0.0220082
-15.7759 0.114849 0.0219381
-15.7276 0.116884 0.0218491
-15.6794 0.11889 0.0217422
-15.6313 0.120864 0.0216183
-15.5834 0.122806 0.0214789
-15.5356 0.124715 0.0213247
-15.488 0.126589 0.021157
-15.4404 0.128429 0.020977
-15.393 0.130234 0.0207857
-15.3458 0.132003 0.0205841
-15.2986 0.133734 0.0203736
-15.2516 0.135429 0.020155
-15.2047 0.137085 0.0199293
-15.1579 0.138703 0.0196975
-15.1112 0.140283 0.0194605
-15.0647 0.141822 0.019219
-15.0182 0.143322 0.018974
-14.9719 0.144783 0.018726
-14.9257 0.146202 0.0184759
-14.8796 0.14758 0.0182239
-14.8336 0.148918 0.017971
-14.7877 0.150212 0.0177173
-14.7419 0.151463 0.0174633
-14.6962 0.152672 0.0172093
-14.6506 0.153836 0.0169557
-14.6052 0.154956 0.0167025
-14.5598 0.156031 0.01645
-14.5145 0.157059 0.0161981
-14.4693 0.158041 0.0159469
-14.4243 0.158975 0.0156964
-14.3793 0.159859 0.0154465
-14.3344 0.160695 0.0151969
-14.2896 0.16148 0.0149477
-14.2449 0.162212 0.0146982
-14.2003 0.162893 0.0144484
-14.1558 0.163519 0.014198
-14.1113 0.16409 0.0139464
-14.067 0.164606 0.0136932
-14.0227 0.165064 0.0134382
-13.9786 0.165463 0.0131804
-13.9345 0.165804 0.0129199
-13.8905 0.166083 0.0126556
-13.8466 0.166301 0.0123874
-13.8028 0.166456 0.0121145
-13.759 0.166547 0.0118364
-13.7153 0.166574 0.0115525
-13.6718 0.166536 0.0112624
-13.6283 0.166432 0.0109654
-13.5848 0.16626 0.0106612
-13.5415 0.166022 0.0103492
-13.4982 0.165715 0.0100289
-13.455 0.165341 0.00970042
-13.4119 0.164898 0.00936262
-13.3689 0.164388 0.0090161
-13.3259 0.16381 0.00866015
-13.283 0.163164 0.00829456
-13.2402 0.162452 0.00792003
-13.1974 0.161672 0.00753532
-13.1547 0.160829 0.00714175
-13.1121 0.159921 0.00673839
-13.0696 0.158951 0.00632593
-13.0271 0.157921 0.0059044
-12.9847 0.156832 0.00547404
-12.9424 0.155688 0.0050354
-12.9001 0.154491 0.00458947
-12.8579 0.153246 0.0041381
-12.8158 0.151957 0.00368409
-12.7737 0.150624 0.00323252
-12.7317 0.149249 0.00278687
-12.6898 0.147829 0.00235012
-12.6479 0.146363 0.00192182
-12.6061 0.144854 0.0014984
-12.5643 0.143299 0.00108
-12.5226 0.141709 0.000662376
-12.481 0.140082 0.000249009
-12.4394 0.138426 -0.000161913
-12.3979 0.136744 -0.00056833
-12.3565 0.135036 -0.000968308
-12.3151 0.133311 -0.00136319
-12.2738 0.131566 -0.00174855
-12.2325 0.129806 -0.00212715
-12.1913 0.128033 -0.00249536
-12.1501 0.126248 -0.00285418
-12.109 0.124456 -0.00320346
-12.068 0.122655 -0.00354096
-12.027 0.120851 -0.00386964
-11.986 0.119042 -0.00418537
-11.9452 0.117232 -0.00449235
-11.9043 0.115422 -0.00478671
-11.8636 0.113612 -0.00507143
-11.8228 0.111807 -0.00534565
-11.7822 0.110003 -0.00560873
-11.7415 0.108206 -0.00586376
-11.701 0.106414 -0.00610678
-11.6605 0.104628 -0.00634324
-11.62 0.102852 -0.00656853
-11.5796 0.101082 -0.00678711
-11.5392 0.0993236 -0.00699732
-11.4989 0.0975721 -0.00719936
-11.4587 0.0958334 -0.00739654
-11.4184 0.0941046 -0.00758438
-11.3783 0.0923862 -0.00776975
-11.3381 0.0906821 -0.00794616
-11.2981 0.0889858 -0.00812067
-11.2581 0.0873068 -0.00828842
-11.2181 0.0856356 -0.00845315
-11.1781 0.0839809 -0.00861465
-11.1383 0.0823377 -0.0087715
-11.0984 0.0807066 -0.00892822
-11.0586 0.079092 -0.00907956
-11.0189 0.0774858 -0.00923241
-10.9792 0.0758985 -0.00938058
-10.9395 0.0743202 -0.00953042
-10.8999 0.0727582 -0.00967746
-10.8603 0.071209 -0.00982527
-10.8208 0.0696722 -0.0099731
-10.7813 0.0681513 -0.0101202
-10.7418 0.0666406 -0.0102701
-10.7024 0.0651465 -0.0104181
-10.6631 0.0636621 -0.0105707
-10.6238 0.0621943 -0.0107213
-10.5845 0.0607365 -0.0108767
-10.5452 0.0592944 -0.011032
-10.506 0.0578637 -0.0111904
-10.4669 0.0564458 -0.0113518
-10.4278 0.0550421 -0.0115141
-10.3887 0.0536476 -0.0116822
-10.3496 0.0522697 -0.0118498
-10.3106 0.0508993 -0.0120248
-10.2717 0.0495454 -0.0121987
-10.2328 0.0481997 -0.0123804
-10.1939 0.046868 -0.0125617
-10.155 0.0455468 -0.0127499
-10.1162 0.0442359 -0.0129398
-10.0774 0.0429383 -0.0131343
-10.0387 0.0416479 -0.0133334
-10 0.0403721 -0.0135344
-9.96134 0.0391022 -0.0137428
-9.92271 0.0378464 -0.0139511
-9.88412 0.0365971 -0.0141681
-9.84557 0.0353593 -0.0143846
-9.80704 0.0341298 -0.0146097
-9.76856 0.0329079 -0.0148348
-9.73011 0.0316969 -0.0150673
-9.69169 0.0304896 -0.0153015
-9.65331 0.029295 -0.0155409
-9.61496 0.0281022 -0.0157843
-9.57664 0.0269206 -0.0160304
-9.53836 0.025742 -0.0162831
-9.50011 0.0245702 -0.0165357
-9.46189 0.0234048 -0.016797
-9.42371 0.0222405 -0.0170564
-9.38556 0.0210858 -0.0173256
-9.34744 0.019927 -0.0175918
-9.30935 0.0187795 -0.0178677
-9.2713 0.0176254 -0.0181407
-9.23327 0.0164819 -0.0184222
-9.19528 0.0153318 -0.0187021
-9.15732 0.0141885 -0.018988
-9.11939 0.0130411 -0.0192745
-9.08149 0.0118946 -0.0195633
-9.04362 0.0107476 -0.0198557
-9.00578 0.0095963 -0.0201464
-8.96797 0.00844673 -0.0204431
-8.93019 0.00728881 -0.0207356
-8.89244 0.00613323 -0.0210342
-8.85471 0.0049666 -0.0213279
-8.81702 0.00380271 -0.0216254
-8.77936 0.00262559 -0.0219187
-8.74172 0.0014513 -0.022213
-8.70412 0.000262841 -0.0225033
-8.66654 -0.000925379 -0.0227928
-8.62899 -0.00212499 -0.0230772
-8.59146 -0.00333084 -0.023359
-8.55397 -0.00454196 -0.0236347
-8.5165 -0.0057674 -0.0239046
-8.47906 -0.00699232 -0.0241691
-8.44165 -0.00823703 -0.0244231
-8.40426 -0.00947857 -0.0246731
-8.3669 -0.0107413 -0.0249077
-8.32956 -0.0120014 -0.0251384
-8.29226 -0.0132813 -0.0253499
-8.25497 -0.0145602 -0.0255563
-8.21772 -0.0158568 -0.0257408
-8.18049 -0.0171538 -0.0259184
-8.14328 -0.0184657 -0.0260717
-8.1061 -0.0197801 -0.026216
-8.06895 -0.0211048 -0.0263339
-8.03182 -0.0224351 -0.0264397
-7.99471 -0.0237682 -0.0265173
-7.95763 -0.0251105 -0.02658
-7.92058 -0.0264458 -0.0266129
-7.88355 -0.0277942 -0.0266272
-7.84654 -0.0291249 -0.0266109
-7.80955 -0.0304699 -0.0265708
-7.77259 -0.0317864 -0.0264995
-7.73566 -0.0331147 -0.0263977
-7.69874 -0.0344039 -0.026264
-7.66185 -0.0356987 -0.0260916
-7.62498 -0.0369459 -0.0258867
-7.58814 -0.0381871 -0.0256335
-7.55132 -0.0393755 -0.0253458
-7.51452 -0.0405414 -0.0250006
-7.47774 -0.0416516 -0.0246174
-7.44099 -0.0427215 -0.0241691
-7.40425 -0.043734 -0.023678
-7.36754 -0.044689 -0.0231171
-7.33085 -0.0455859 -0.0225092
-7.29418 -0.0464107 -0.0218297
-7.25754 -0.0471767 -0.0211024
-7.22091 -0.0478598 -0.0203051
-7.18431 -0.0484833 -0.0194636
-7.14772 -0.0490172 -0.0185581
-7.11116 -0.0494905 -0.0176162
-7.07462 -0.0498701 -0.0166211
-7.0381 -0.0501888 -0.0156002
-7.00159 -0.0504112 -0.0145417
-6.96511 -0.0505728 -0.0134694
-6.92865 -0.0506374 -0.0123779
-6.89221 -0.0506403 -0.0112841
-6.85579 -0.0505482 -0.0101906
-6.81938 -0.0503925 -0.00910404
-6.783 -0.0501458 -0.00803617
-6.74664 -0.0498333 -0.00698154
-6.71029 -0.0494364 -0.00596099
-6.67397 -0.0489718 -0.0049568
-6.63766 -0.048432 -0.00399791
-6.60137 -0.0478229 -0.00305574
-6.5651 -0.0471507 -0.00216566
-6.52885 -0.0464089 -0.00129065
-6.49262 -0.0456179 -0.000470407
-6.4564 -0.0447593 0.000337572
-6.42021 -0.0438661 0.00109126
-6.38403 -0.0429096 0.0018358
-6.34786 -0.041933 0.00252855
-6.31172 -0.0408995 0.00321481
-6.27559 -0.0398594 0.00385279
-6.23949 -0.0387708 0.00448575
-6.20339 -0.0376875 0.00507421
-6.16732 -0.0365648 0.0056574
-6.13126 -0.0354575 0.00619972
-6.09522 -0.03432 0.00673438
-6.05919 -0.0332057 0.0072315
-6.02319 -0.0320693 0.00771631
-5.9872 -0.0309612 0.00816666
-5.95122 -0.0298379 0.00859788
-5.91526 -0.0287449 0.00899767
-5.87932 -0.027642 0.00936986
-5.84339 -0.0265675 0.00971359
-5.80748 -0.0254864 0.0100208
-5.77158 -0.0244285 0.0103025
-5.7357 -0.023365 0.0105391
-5.69984 -0.0223158 0.0107537
-5.66399 -0.0212602 0.010916
-5.62815 -0.0202069 0.011061
-5.59233 -0.0191444 0.0111484
-5.55653 -0.0180699 0.0112249
-5.52074 -0.0169817 0.0112411
-5.48497 -0.0158659 0.0112553
-5.4492 -0.0147308 0.0112098
-5.41346 -0.0135524 0.0111739
-5.37773 -0.0123488 0.0110823
-5.34201 -0.0110872 0.0110147
-5.30631 -0.00979551 0.0108989
-5.27062 -0.00843345 0.010824
-5.23494 -0.00703885 0.0107116
-5.19928 -0.00556459 0.0106586
-5.16363 -0.00405915 0.0105812
-5.128 -0.00246898 0.0105817
-5.09237 -0.000852973 0.0105728
-5.05677 0.000847348 0.0106586
-5.02117 0.00256472 0.0107494
-4.98559 0.00435983 0.0109492
-4.95002 0.00616034 0.011166
-4.91446 0.00802661 0.0115023
-4.87892 0.00988407 0.0118636
-4.84339 0.0117922 0.0123505
-4.80787 0.0136752 0.0128658
-4.77237 0.0155927 0.0135079
-4.73687 0.0174679 0.0141778
-4.70139 0.0193621 0.0149704
-4.66592 0.0211969 0.0157874
-4.63046 0.0230362 0.0167184
-4.59502 0.0248006 0.0176684
-4.55958 0.0265562 0.0187201
-4.52416 0.0282231 0.0197844
-4.48875 0.0298686 0.0209359
-4.45335 0.0314139 0.0220935
-4.41797 0.0329248 0.0233218
-4.38259 0.0343267 0.02455
-4.34722 0.0356796 0.0258313
-4.31187 0.0369173 0.0271069
-4.27653 0.0380892 0.0284168
-4.24119 0.0391415 0.0297158
-4.20587 0.0401092 0.0310295
-4.17056 0.0409532 0.0323272
-4.13526 0.0416929 0.0336187
-4.09997 0.0423036 0.034889
-4.06469 0.0427905 0.0361309
-4.02942 0.0431404 0.0373453
-3.99416 0.0433486 0.0385075
-3.95891 0.0434077 0.0396346
-3.92367 0.0433104 0.0406834
-3.88844 0.0430465 0.0416874
-3.85322 0.0426162 0.0425838
-3.81801 0.041997 0.043424
-3.7828 0.0412055 0.0441231
-3.74761 0.0402017 0.0447518
-3.71243 0.0390215 0.0452017
-3.67726 0.0376086 0.0455622
-3.64209 0.0360168 0.0457027
-3.60694 0.0341753 0.0457288
-3.57179 0.0321582 0.0454903
-3.53665 0.0298774 0.0451086
-3.50152 0.0274346 0.0444106
-3.4664 0.0247215 0.0435427
-3.43129 0.0218703 0.0422966
-3.39619 0.0187587 0.0408581
-3.36109 0.0155411 0.0389728
-3.32601 0.0120959 0.0368751
-3.29093 0.00858969 0.0342649
-3.25586 0.00491203 0.0314231
-3.2208 0.00123969 0.0280167
-3.18574 -0.00252618 0.0243623
-3.1507 -0.00619109 0.0201145
-3.11566 -0.00985195 0.015612
-3.08063 -0.0132828 0.0105188
-3.0456 -0.0165949 0.00518571
-3.01059 -0.0195151 -0.000696724
-2.97558 -0.0221897 -0.00676795
-2.94058 -0.0242832 -0.0132996
-2.90558 -0.0260024 -0.0199196
-2.87059 -0.0269369 -0.0268493
-2.83561 -0.027384 -0.0337072
-2.80064 -0.0268552 -0.0406455
-2.76567 -0.0257659 -0.0472842
-2.73071 -0.0235758 -0.0536882
-2.69576 -0.0208281 -0.0595024
-2.66081 -0.0169964 -0.0647036
-2.62587 -0.0127346 -0.0690051
-2.59094 -0.00761021 -0.0723243
-2.55601 -0.00234001 -0.0745103
-2.52109 0.00337153 -0.0754742
-2.48617 0.00882767 -0.0752626
-2.45126 0.0142127 -0.0738354
-2.41636 0.0189518 -0.071436
-2.38146 0.0231954 -0.068094
-2.34657 0.0265603 -0.0641656
-2.31168 0.0292346 -0.0597182
-2.2768 0.0310172 -0.0551017
-2.24192 0.0321513 -0.0503668
-2.20705 0.0325469 -0.0457802
-2.17219 0.0324703 -0.0413436
-2.13733 0.0318717 -0.0372309
-2.10247 0.0309997 -0.0333965
-2.06762 0.0298086 -0.0299475
-2.03278 0.0285063 -0.0268087
-1.99794 0.0270426 -0.0240487
-1.9631 0.0255802 -0.0215799
-1.92827 0.0240651 -0.0194503
-1.89345 0.0226218 -0.0175716
-1.85862 0.0211931 -0.0159807
-1.82381 0.0198773 -0.0145951
-1.78899 0.0186112 -0.0134456
-1.75419 0.0174802 -0.0124579
-1.71938 0.0164112 -0.0116597
-1.68458 0.015488 -0.010985
-1.64979 0.0146247 -0.0104601
-1.61499 0.0139102 -0.0100269
-1.58021 0.0132462 -0.00971073
-1.54542 0.0127285 -0.00946085
-1.51064 0.0122491 -0.00930145
-1.47586 0.0119103 -0.00918854
-1.44109 0.0115971 -0.00914514
-1.40632 0.0114173 -0.0091329
-1.37155 0.011251 -0.0091739
-1.33679 0.0112108 -0.00923423
-1.30203 0.0111728 -0.00933539
-1.26727 0.0112548 -0.0094467
-1.23251 0.0113288 -0.00958954
-1.19776 0.011518 -0.0097352
-1.16301 0.0116901 -0.00990554
-1.12827 0.0119744 -0.0100726
-1.09352 0.0122333 -0.0102593
-1.05878 0.0126034 -0.0104373
-1.02405 0.0129404 -0.010631
-0.989309 0.0133897 -0.0108111
-0.954576 0.0137985 -0.0110033
-0.919844 0.0143229 -0.0111767
-0.885115 0.0147996 -0.0113589
-0.850388 0.015397 -0.0115166
-0.815663 0.0159396 -0.0116793
-0.78094 0.0166094 -0.0118104
-0.746219 0.0172171 -0.011942
-0.711499 0.0179596 -0.0120335
-0.676781 0.0186319 -0.0121196
-0.642065 0.0194471 -0.0121551
-0.60735 0.0201827 -0.0121777
-0.572637 0.0210689 -0.0121371
-0.537925 0.0218639 -0.0120738
-0.503214 0.0228156 -0.0119327
-0.468504 0.0236616 -0.011757
-0.433796 0.0246666 -0.011487
-0.399089 0.0255481 -0.0111683
-0.364382 0.0265843 -0.0107381
-0.329676 0.0274764 -0.0102431
-0.294972 0.0285074 -0.00962071
-0.260267 0.0293723 -0.00891625
-0.225564 0.0303462 -0.00807254
-0.190861 0.0311164 -0.00713291
-0.156158 0.0319505 -0.00605141
-0.121456 0.032558 -0.00486823
-0.0867541 0.0331299 -0.00356511
-0.0520524 0.033488 -0.00218021
-0.0173508 0.0336945 -0.000732527
0.0173508 0.0336945 0.000732527
0.0520524 0.033488 0.00218021
0.0867541 0.0331299 0.00356511
0.121456 0.032558 0.00486823
0.156158 0.0319505 0.00605141
0.190861 0.0311164 0.00713291
0.225564 0.0303462 0.00807254
0.260267 0.0293723 0.00891625
0.294972 0.0285074 0.00962071
0.329676 0.0274764 0.0102431
0.364382 0.0265843 0.0107381
0.399089 0.0255481 0.0111683
0.433796 0.0246666 0.011487
0.468504 0.0236616 0.011757
0.503214 0.0228156 0.0119327
0.537925 0.0218639 0.0120738
0.572637 0.0210689 0.0121371
0.60735 0.0201827 0.0121777
0.642065 0.0194471 0.0121551
0.676781 0.0186319 0.0121196
0.711499 0.0179596 0.0120335
0.746219 0.0172171 0.011942
0.78094 0.0166094 0.0118104
0.815663 0.0159396 0.0116793
0.850388 0.015397 0.0115166
0.885115 0.0147996 0.0113589
0.919844 0.0143229 0.0111767
0.954576 0.0137985 0.0110033
0.989309 0.0133897 0.0108111
1.02405 0.0129404 0.010631
1.05878 0.0126034 0.0104373
1.09352 0.0122333 0.0102593
1.12827 0.0119744 0.0100726
1.16301 0.0116901 0.00990554
1.19776 0.011518 0.0097352
1.23251 0.0113288 0.00958954
1.26727 0.0112548 0.0094467
1.30203 0.0111728 0.00933539
1.33679 0.0112108 0.00923423
1.37155 0.011251 0.0091739
1.40632 0.0114173 0.0091329
1.44109 0.0115971 0.00914514
1.47586 0.0119103 0.00918854
1.51064 0.0122491 0.00930145
1.54542 0.0127285 0.00946085
1.58021 0.0132462 0.00971073
1.61499 0.0139102 0.0100269
1.64979 0.0146247 0.0104601
1.68458 0.015488 0.010985
1.71938 0.0164112 0.0116597
1.75419 0.0174802 0.0124579
1.78899 0.0186112 0.0134456
1.82381 0.0198773 0.0145951
1.85862 0.0211931 0.0159807
1.89345 0.0226218 0.0175716
1.92827 0.0240651 0.0194503
1.9631 0.0255802 0.0215799
1.99794 0.0270426 0.0240487
2.03278 0.0285063 0.0268087
2.06762 0.0298086 0.0299475
2.10247 0.0309997 0.0333965
2.13733 0.0318717 0.0372309
2.17219 0.0324703 0.0413436
2.20705 0.0325469 0.0457802
2.24192 0.0321513 0.0503668
2.2768 0.0310172 0.0551017
2.31168 0.0292346 0.0597182
2.34657 0.0265603 0.0641656
2.38146 0.0231954 0.068094
2.41636 0.0189518 0.071436
2.45126 0.0142127 0.0738354
2.48617 0.00882767 0.0752626
2.52109 0.00337153 0.0754742
2.55601 -0.00234001 0.0745103
2.59094 -0.00761021 0.0723243
2.62587 -0.0127346 0.0690051
2.66081 -0.0169964 0.0647036
2.69576 -0.0208281 0.0595024
2.73071 -0.0235758 0.0536882
2.76567 -0.0257659 0.0472842
2.80064 -0.0268552 0.0406455
2.83561 -0.027384 0.0337072
2.87059 -0.0269369 0.0268493
2.90558 -0.0260024 0.0199196
2.94058 -0.0242832 0.0132996
2.97558 -0.0221897 0.00676795
3.01059 -0.0195151 0.000696724
3.0456 -0.0165949 -0.00518571
3.08063 -0.0132828 -0.0105188
3.11566 -0.00985195 -0.015612
3.1507 -0.00619109 -0.0201145
3.18574 -0.00252618 -0.0243623
3.2208 0.00123969 -0.0280167
3.25586 0.00491203 -0.0314231
3.29093 0.00858969 -0.0342649
3.32601 0.0120959 -0.0368751
3.36109 0.0155411 -0.0389728
3.39619 0.0187587 -0.0408581
3.43129 0.0218703 -0.0422966
3.4664 0.0247215 -0.0435427
3.50152 0.0274346 -0.0444106
3.53665 0.0298774 -0.0451086
3.57179 0.0321582 -0.0454903
3.60694 0.0341753 -0.0457288
3.64209 0.0360168 -0.0457027
3.67726 0.0376086 -0.0455622
3.71243 0.0390215 -0.0452017
3.74761 0.0402017 -0.0447518
3.7828 0.0412055 -0.0441231
3.81801 0.041997 -0.043424
3.85322 0.0426162 -0.0425838
3.88844 0.0430465 -0.0416874
3.92367 0.0433104 -0.0406834
3.95891 0.0434077 -0.0396346
3.99416 0.0433486 -0.0385075
4.02942 0.0431404 -0.0373453
4.06469 0.0427905 -0.0361309
4.09997 0.0423036 -0.034889
4.13526 0.0416929 -0.0336187
4.17056 0.0409532 -0.0323272
4.20587 0.0401092 -0.0310295
4.24119 0.0391415 -0.0297158
4.27653 0.0380892 -0.0284168
4.31187 0.0369173 -0.0271069
4.34722 0.0356796 -0.0258313
4.38259 0.0343267 -0.02455
4.41797 0.0329248 -0.0233218
4.45335 0.0314139 -0.0220935
4.48875 0.0298686 -0.0209359
4.52416 0.0282231 -0.0197844
4.55958 0.0265562 -0.0187201
4.59502 0.0248006 -0.0176684
4.63046 0.0230362 -0.0167184
4.66592 0.0211969 -0.0157874
4.70139 0.0193621 -0.0149704
4.73687 0.0174679 -0.0141778
4.77237 0.0155927 -0.0135079
4.80787 0.0136752 -0.0128658
4.84339 0.0117922 -0.0123505
4.87892 0.00988407 -0.0118636
4.91446 0.00802661 -0.0115023
4.95002 0.00616034 -0.011166
4.98559 0.00435983 -0.0109492
5.02117 0.00256472 -0.0107494
5.05677 0.000847348 -0.0106586
5.09237 -0.000852973 -0.0105728
5.128 -0.00246898 -0.0105817
5.16363 -0.00405915 -0.0105812
5.19928 -0.00556459 -0.0106586
5.23494 -0.00703885 -0.0107116
5.27062 -0.00843345 -0.010824
5.30631 -0.00979551 -0.0108989
5.34201 -0.0110872 -0.0110147
5.37773 -0.0123488 -0.0110823
5.41346 -0.0135524 -0.0111739
5.4492 -0.0147308 -0.0112098
5.48497 -0.0158659 -0.0112553
5.52074 -0.0169817 -0.0112411
5.55653 -0.0180699 -0.0112249
5.59233 -0.0191444 -0.0111484
5.62815 -0.0202069 -0.011061
5.66399 -0.0212602 -0.010916
5.69984 -0.0223158 -0.0107537
5.7357 -0.023365 -0.0105391
5.77158 -0.0244285 -0.0103025
5.80748 -0.0254864 -0.0100208
5.84339 -0.0265675 -0.00971359
5.87932 -0.027642 -0.00936986
5.91526 -0.0287449 -0.00899767
5.95122 -0.0298379 -0.00859788
5.9872 -0.0309612 -0.00816666
6.02319 -0.0320693 -0.00771631
6.05919 -0.0332057 -0.0072315
6.09522 -0.03432 -0.00673438
6.13126 -0.0354575 -0.00619972
6.16732 -0.0365648 -0.0056574
6.20339 -0.0376875 -0.00507421
6.23949 -0.0387708 -0.00448575
6.27559 -0.0398594 -0.00385279
6.31172 -0.0408995 -0.00321481
6.34786 -0.041933 -0.00252855
6.38403 -0.0429096 -0.0018358
6.42021 -0.0438661 -0.00109126
6.4564 -0.0447593 -0.000337572
6.49262 -0.0456179 0.000470407
6.52885 -0.0464089 0.00129065
6.5651 -0.0471507 0.00216566
6.60137 -0.0478229 0.00305574
6.63766 -0.048432 0.00399791
6.67397 -0.0489718 0.0049568
6.71029 -0.0494364 0.00596099
6.74664 -0.0498333 0.00698154
6.783 -0.0501458 0.00803617
6.81938 -0.0503925 0.00910404
6.85579 -0.0505482 0.0101906
6.89221 -0.0506403 0.0112841
6.92865 -0.0506374 0.0123779
6.96511 -0.0505728 0.0134694
7.00159 -0.0504112 0.0145417
7.0381 -0.0501888 0.0156002
7.07462 -0.0498701 0.0166211
7.11116 -0.0494905 0.0176162
7.14772 -0.0490172 0.0185581
7.18431 -0.0484833 0.0194636
7.22091 -0.0478598 0.0203051
7.25754 -0.0471767 0.0211024
7.29418 -0.0464107 0.0218297
7.33085 -0.0455859 0.0225092
7.36754 -0.044689 0.0231171
7.40425 -0.043734 0.023678
7.44099 -0.0427215 0.0241691
7.47774 -0.0416516 0.0246174
7.51452 -0.0405414 0.0250006
7.55132 -0.0393755 0.0253458
7.58814 -0.0381871 0.0256335
7.62498 -0.0369459 0.0258867
7.66185 -0.0356987 0.0260916
7.69874 -0.0344039 0.026264
7.73566 -0.0331147 0.0263977
7.77259 -0.0317864 0.0264995
7.80955 -0.0304699 0.0265708
7.84654 -0.0291249 0.0266109
7.88355 -0.0277942 0.0266272
7.92058 -0.0264458 0.0266129
7.95763 -0.0251105 0.02658
7.99471 -0.0237682 0.0265173
8.03182 -0.0224351 0.0264397
8.06895 -0.0211048 0.0263339
8.1061 -0.0197801 0.026216
8.14328 -0.0184657 0.0260717
8.18049 -0.0171538 0.0259184
8.21772 -0.0158568 0.0257408
8.25497 -0.0145602 0.0255563
8.29226 -0.0132813 0.0253499
8.32956 -0.0120014 0.0251384
8.3669 -0.0107413 0.0249077
8.40426 -0.00947857 0.0246731
8.44165 -0.00823703 0.0244231
8.47906 -0.00699232 0.0241691
8.5165 -0.0057674 0.0239046
8.55397 -0.00454196 0.0236347
8.59146 -0.00333084 0.023359
8.62899 -0.00212499 0.0230772
8.66654 -0.000925379 0.0227928
8.70412 0.000262841 0.0225033
8.74172 0.0014513 0.022213
8.77936 0.00262559 0.0219187
8.81702 0.00380271 0.0216254
8.85471 0.0049666 0.0213279
8.89244 0.00613323 0.0210342
8.93019 0.00728881 0.0207356
8.96797 0.00844673 0.0204431
9.00578 0.0095963 0.0201464
9.04362 0.0107476 0.0198557
9.08149 0.0118946 0.0195633
9.11939 0.0130411 0.0192745
9.15732 0.0141885 0.018988
9.19528 0.0153318 0.0187021
9.23327 0.0164819 0.0184222
9.2713 0.0176254 0.0181407
9.30935 0.0187795 0.0178677
9.34744 0.019927 0.0175918
9.38556 0.0210858 0.0173256
9.42371 0.0222405 0.0170564
9.46189 0.0234048 0.016797
9.50011 0.0245702 0.0165357
9.53836 0.025742 0.0162831
9.57664 0.0269206 0.0160304
9.61496 0.0281022 0.0157843
9.65331 0.029295 0.0155409
9.69169 0.0304896 0.0153015
9.73011 0.0316969 0.0150673
9.76856 0.0329079 0.0148348
9.80704 0.0341298 0.0146097
9.84557 0.0353593 0.0143846
9.88412 0.0365971 0.0141681
9.92271 0.0378464 0.0139511
9.96134 0.0391022 0.0137428
10 0.0403721 0.0135344
10.0387 0.0416479 0.0133334
10.0774 0.0429383 0.0131343
10.1162 0.0442359 0.0129398
10.155 0.0455468 0.0127499
10.1939 0.046868 0.0125617
10.2328 0.0481997 0.0123804
10.2717 0.0495454 0.0121987
10.3106 0.0508993 0.0120248
10.3496 0.0522697 0.0118498
10.3887 0.0536476 0.0116822
10.4278 0.0550421 0.0115141
10.4669 0.0564458 0.0113518
10.506 0.0578637 0.0111904
10.5452 0.0592944 0.011032
10.5845 0.0607365 0.0108767
10.6238 0.0621943 0.0107213
10.6631 0.0636621 0.0105707
10.7024 0.0651465 0.0104181
10.7418 0.0666406 0.0102701
10.7813 0.0681513 0.0101202
10.8208 0.0696722 0.0099731
10.8603 0.071209 0.00982527
10.8999 0.0727582 0.00967746
10.9395 0.0743202 0.00953042
10.9792 0.0758985 0.00938058
11.0189 0.0774858 0.00923241
11.0586 0.079092 0.00907956
11.0984 0.0807066 0.00892822
11.1383 0.0823377 0.0087715
11.1781 0.0839809 0.00861465
11.2181 0.0856356 0.00845315
11.2581 0.0873068 0.00828842
11.2981 0.0889858 0.00812067
11.3381 0.0906821 0.00794616
11.3783 0.0923862 0.00776975
11.4184 0.0941046 0.00758438
11.4587 0.0958334 0.00739654
11.4989 0.0975721 0.00719936
11.5392 0.0993236 0.00699732
11.5796 0.101082 0.00678711
11.62 0.102852 0.00656853
11.6605 0.104628 0.00634324
11.701 0.106414 0.00610678
11.7415 0.108206 0.00586376
11.7822 0.110003 0.00560873
11.8228 0.111807 0.00534565
11.8636 0.113612 0.00507143
11.9043 0.115422 0.00478671
11.9452 0.117232 0.00449235
11.986 0.119042 0.00418537
12.027 0.120851 0.00386964
12.068 0.122655 0.00354096
12.109 0.124456 0.00320346
12.1501 0.126248 0.00285418
12.1913 0.128033 0.00249536
12.2325 0.129806 0.00212715
12.2738 0.131566 0.00174855
12.3151 0.133311 0.00136319
12.3565 0.135036 0.000968308
12.3979 0.136744 0.00056833
12.4394 0.138426 0.000161913
12.481 0.140082 -0.000249009
12.5226 0.141709 -0.000662376
12.5643 0.143299 -0.00108
12.6061 0.144854 -0.0014984
12.6479 0.146363 -0.00192182
12.6898 0.147829 -0.00235012
12.7317 0.149249 -0.00278687
12.7737 0.150624 -0.00323252
12.8158 0.151957 -0.00368409
12.8579 0.153246 -0.0041381
12.9001 0.154491 -0.00458947
12.9424 0.155688 -0.0050354
12.9847 0.156832 -0.00547404
13.0271 0.157921 -0.0059044
13.0696 0.158951 -0.00632593
13.1121 0.159921 -0.00673839
13.1547 0.160829 -0.00714175
13.1974 0.161672 -0.00753532
13.2402 0.162452 -0.00792003
13.283 0.163164 -0.00829456
13.3259 0.16381 -0.00866015
13.3689 0.164388 -0.0090161
13.4119 0.164898 -0.00936262
13.455 0.165341 -0.00970042
13.4982 0.165715 -0.0100289
13.5415 0.166022 -0.0103492
13.5848 0.16626 -0.0106612
13.6283 0.166432 -0.0109654
13.6718 0.166536 -0.0112624
13.7153 0.166574 -0.0115525
13.759 0.166547 -0.0118364
13.8028 0.166456 -0.0121145
13.8466 0.166301 -0.0123874
13.8905 0.166083 -0.0126556
13.9345 0.165804 -0.0129199
13.9786 0.165463 -0.0131804
14.0227 0.165064 -0.0134382
14.067 0.164606 -0.0136932
14.1113 0.16409 -0.0139464
14.1558 0.163519 -0.014198
14.2003 0.162893 -0.0144484
14.2449 0.162212 -0.0146982
14.2896 0.16148 -0.0149477
14.3344 0.160695 -0.0151969
14.3793 0.159859 -0.0154465
14.4243 0.158975 -0.0156964
14.4693 0.158041 -0.0159469
14.5145 0.157059 -0.0161981
14.5598 0.156031 -0.01645
14.6052 0.154956 -0.0167025
14.6506 0.153836 -0.0169557
14.6962 0.152672 -0.0172093
14.7419 0.151463 -0.0174633
14.7877 0.150212 -0.0177173
14.8336 0.148918 -0.017971
14.8796 0.14758 -0.0182239
14.9257 0.146202 -0.0184759
14.9719 0.144783 -0.018726
15.0182 0.143322 -0.018974
15.0647 0.141822 -0.019219
15.1112 0.140283 -0.0194605
15.1579 0.138703 -0.0196975
15.2047 0.137085 -0.0199293
15.2516 0.135429 -0.020155
15.2986 0.133734 -0.0203736
15.3458 0.132003 -0.0205841
15.393 0.130234 -0.0207857
15.4404 0.128429 -0.020977
15.488 0.126589 -0.021157
15.5356 0.124715 -0.0213247
15.5834 0.122806 -0.0214789
15.6313 0.120864 -0.0216183
15.6794 0.11889 -0.0217422
15.7276 0.116884 -0.0218491
15.7759 0.114849 -0.0219381
15.8243 0.112785 -0.0220082
15.873 0.110694 -0.0220587
15.9217 0.108577 -0.0220881
15.9706 0.106436 -0.0220964
16.0197 0.104272 -0.0220825
16.0689 0.102087 -0.0220459
16.1182 0.0998846 -0.0219862
16.1677 0.0976652 -0.0219034
16.2174 0.0954311 -0.021797
16.2672 0.0931852 -0.0216672
16.3172 0.0909295 -0.0215144
16.3674 0.0886658 -0.0213387
16.4177 0.0863972 -0.0211407
16.4682 0.0841267 -0.0209214
16.5189 0.0818562 -0.0206812
16.5697 0.0795884 -0.0204215
16.6208 0.0773268 -0.0201432
16.672 0.0750741 -0.0198479
16.7234 0.0728322 -0.0195366
16.775 0.0706041 -0.0192111
16.8268 0.0683934 -0.0188728
16.8787 0.0662019 -0.0185235
16.9309 0.0640318 -0.0181645
16.9833 0.0618863 -0.0177979
17.0359 0.0597675 -0.017425
17.0887 0.0576774 -0.0170477
17.1418 0.0556179 -0.0166672
17.195 0.0535912 -0.0162853
17.2485 0.0515991 -0.0159033
17.3022 0.0496429 -0.0155227
17.3562 0.0477239 -0.0151442
17.4104 0.0458435 -0.0147694
17.4648 0.0440028 -0.014399
17.5195 0.0422027 -0.0140341
17.5744 0.0404431 -0.0136749
17.6296 0.0387252 -0.0133225
17.6851 0.0370494 -0.0129771
17.7408 0.0354154 -0.0126393
17.7969 0.0338226 -0.0123089
17.8532 0.0322716 -0.0119865
17.9098 0.0307622 -0.0116718
17.9667 0.0292935 -0.011365
18.0239 0.0278649 -0.0110659
18.0815 0.0264755 -0.0107744
18.1393 0.0251251 -0.0104901
18.1975 0.0238128 -0.010213
18.256 0.0225376 -0.0099426
18.3149 0.0212986 -0.00967889
18.3742 0.0200949 -0.00942127
18.4338 0.0189254 -0.00916971
18.4938 0.0177889 -0.00892365
18.5542 0.0166847 -0.00868303
18.615 0.0156115 -0.00844731
18.6762 0.0145684 -0.00821644
18.7379 0.0135544 -0.00798994
18.8 0.0125684 -0.00776781
18.8625 0.0116092 -0.00754958
18.9255 0.0106758 -0.00733528
18.9891 0.00976711 -0.00712444
19.0531 0.00888224 -0.00691715
19.1177 0.00802014 -0.006713
19.1828 0.00717975 -0.00651213
19.2484 0.00636018 -0.00631414
19.3147 0.00556043 -0.00611917
19.3816 0.0047796 -0.00592686
19.4491 0.00401682 -0.00573742
19.5173 0.00327122 -0.00555049
19.5862 0.00254209 -0.00536634
19.6558 0.00182858 -0.00518464
19.7262 0.00112993 -0.00500562
19.7974 0.000445354 -0.00482895
19.8694 -0.000225922 -0.00465489
19.9423 -0.000884705 -0.0044831
20.0162 -0.00153147 -0.00431388
20.091 -0.00216707 -0.00414691
20.1669 -0.00279233 -0.00398249
20.244 -0.003408 -0.00382024
20.3222 -0.00401478 -0.00366045
20.4016 -0.00461337 -0.00350268
20.4825 -0.00520428 -0.00334727
20.5648 -0.00578808 -0.00319379
20.6487 -0.00636539 -0.00304251
20.7344 -0.00693674 -0.00289299
20.8219 -0.00750269 -0.00274555
20.9115 -0.00806338 -0.0025997
21.0034 -0.00861881 -0.00245575
21.0979 -0.00916842 -0.00231308
21.1952 -0.00970105 -0.00217218
21.2959 -0.0102352 -0.00203204
21.4004 -0.0107732 -0.00189278
21.5093 -0.0113149 -0.00175352
21.6237 -0.011873 -0.00161382
21.7448 -0.0124411 -0.00147255
21.8747 -0.0130211 -0.00132922
22.0165 -0.0136221 -0.00118093
22.1768 -0.0142572 -0.0010245
22.3723 -0.0148947 -0.000850261


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.5Lambda0.5Nc1Classic/vCLROffP_FRG.txt <==
-22.3723 -0.0148944 0.00085083
-22.1768 -0.0142566 0.00102486
-22.0165 -0.0136213 0.00118145
-21.8747 -0.0130202 0.00132961
-21.7448 -0.01244 0.00147306
-21.6237 -0.0118717 0.00161423
-21.5093 -0.0113135 0.00175402
-21.4004 -0.0107716 0.0018932
-21.2959 -0.0102335 0.00203254
-21.1952 -0.00969925 0.00217261
-21.0979 -0.0091665 0.00231358
-21.0034 -0.00861676 0.00245619
-20.9115 -0.0080612 0.00260021
-20.8219 -0.00750039 0.002746
-20.7344 -0.00693433 0.0028935
-20.6487 -0.00636287 0.00304297
-20.5648 -0.00578544 0.00319431
-20.4825 -0.00520152 0.00334774
-20.4016 -0.0046105 0.00350321
-20.3222 -0.0040118 0.00366092
-20.244 -0.00340491 0.00382078
-20.1669 -0.00278913 0.00398298
-20.091 -0.00216376 0.00414745
-20.0162 -0.00152804 0.00431438
-19.9423 -0.000881172 0.00448365
-19.8694 -0.000222279 0.0046554
-19.7974 0.000449106 0.0048295
-19.7262 0.00113379 0.00500614
-19.6558 0.00183255 0.00518521
-19.5862 0.00254617 0.00536688
-19.5173 0.00327541 0.00555107
-19.4491 0.00402112 0.00573796
-19.3816 0.00478401 0.00592745
-19.3147 0.00556495 0.00611973
-19.2484 0.00636481 0.00631474
-19.1828 0.0071845 0.0065127
-19.1177 0.008025 0.00671362
-19.0531 0.00888721 0.00691774
-18.9891 0.00977219 0.00712507
-18.9255 0.010681 0.00733587
-18.8625 0.0116145 0.00755022
-18.8 0.0125738 0.00776842
-18.7379 0.01356 0.0079906
-18.6762 0.0145741 0.00821707
-18.615 0.0156173 0.00844798
-18.5542 0.0166906 0.00868367
-18.4938 0.017795 0.00892434
-18.4338 0.0189315 0.00917038
-18.3742 0.0201012 0.00942198
-18.3149 0.021305 0.00967957
-18.256 0.0225442 0.00994332
-18.1975 0.0238195 0.0102137
-18.1393 0.0251319 0.0104908
-18.0815 0.0264824 0.0107751
-18.0239 0.0278719 0.0110667
-17.9667 0.0293007 0.0113658
-17.9098 0.0307695 0.0116726
-17.8532 0.0322791 0.0119873
-17.7969 0.0338302 0.0123097
-17.7408 0.0354231 0.0126401
-17.6851 0.0370572 0.012978
-17.6296 0.0387332 0.0133234
-17.5744 0.0404513 0.0136758
-17.5195 0.042211 0.0140349
-17.4648 0.0440113 0.0143999
-17.4104 0.0458521 0.0147703
-17.3562 0.0477327 0.0151451
-17.3022 0.0496519 0.0155236
-17.2485 0.0516082 0.0159043
-17.195 0.0536005 0.0162863
-17.1418 0.0556273 0.0166682
-17.0887 0.0576871 0.0170487
-17.0359 0.0597773 0.017426
-16.9833 0.0618963 0.0177989
-16.9309 0.0640421 0.0181656
-16.8787 0.0662124 0.0185245
-16.8268 0.0684041 0.0188739
-16.775 0.0706151 0.0192122
-16.7234 0.0728433 0.0195378
-16.672 0.0750855 0.019849
-16.6208 0.0773385 0.0201444
-16.5697 0.0796005 0.0204227
-16.5189 0.0818687 0.0206825
-16.4682 0.0841396 0.0209226
-16.4177 0.0864106 0.021142
-16.3674 0.0886798 0.02134
-16.3172 0.0909441 0.0215157
-16.2672 0.0932005 0.0216686
-16.2174 0.0954471 0.0217984
-16.1677 0.0976818 0.0219048
-16.1182 0.099902 0.0219877
-16.0689 0.102105 0.0220474
-16.0197 0.10429 0.022084
-15.9706 0.106455 0.0220979
-15.9217 0.108596 0.0220898
-15.873 0.110714 0.0220603
-15.8243 0.112806 0.0220099
-15.7759 0.11487 0.0219398
-15.7276 0.116905 0.0218509
-15.6794 0.118911 0.021744
-15.6313 0.120885 0.0216202
-15.5834 0.122827 0.0214809
-15.5356 0.124737 0.0213268
-15.488 0.126612 0.0211591
-15.4404 0.128452 0.0209791
-15.393 0.130258 0.0207879
-15.3458 0.132026 0.0205864
-15.2986 0.133758 0.020376
-15.2516 0.135453 0.0201574
-15.2047 0.13711 0.0199318
-15.1579 0.138728 0.0197001
-15.1112 0.140309 0.0194632
-15.0647 0.141849 0.0192219
-15.0182 0.143349 0.018977
-14.9719 0.14481 0.0187291
-14.9257 0.14623 0.018479
-14.8796 0.147609 0.0182272
-14.8336 0.148947 0.0179744
-14.7877 0.150241 0.0177209
-14.7419 0.151493 0.017467
-14.6962 0.152703 0.0172132
-14.6506 0.153868 0.0169598
-14.6052 0.154988 0.0167067
-14.5598 0.156064 0.0164544
-14.5145 0.157093 0.0162028
-14.4693 0.158075 0.0159518
-14.4243 0.15901 0.0157016
-14.3793 0.159895 0.0154519
-14.3344 0.160732 0.0152026
-14.2896 0.161518 0.0149536
-14.2449 0.162251 0.0147046
-14.2003 0.162933 0.0144551
-14.1558 0.163561 0.0142051
-14.1113 0.164133 0.0139539
-14.067 0.16465 0.0137012
-14.0227 0.165109 0.0134467
-13.9786 0.165509 0.0131895
-13.9345 0.165852 0.0129296
-13.8905 0.166132 0.0126661
-13.8466 0.166352 0.0123986
-13.8028 0.166509 0.0121266
-13.759 0.166602 0.0118494
-13.7153 0.166632 0.0115667
-13.6718 0.166595 0.0112778
-13.6283 0.166493 0.0109822
-13.5848 0.166325 0.0106796
-13.5415 0.166089 0.0103694
-13.4982 0.165785 0.0100512
-13.455 0.165415 0.00972514
-13.4119 0.164975 0.00939015
-13.3689 0.164469 0.00904698
-13.3259 0.163895 0.00869495
-13.283 0.163253 0.00833407
-13.2402 0.162546 0.00796514
-13.1974 0.161771 0.00758723
-13.1547 0.160933 0.00720189
-13.1121 0.16003 0.00680864
-13.0696 0.159064 0.00640853
-13.0271 0.158038 0.00600217
-12.9847 0.156951 0.00559019
-12.9424 0.155805 0.00517344
-12.9001 0.154601 0.00475241
-12.8579 0.15334 0.0043273
-12.8158 0.152026 0.0038973
-12.7737 0.150658 0.00346238
-12.7317 0.149243 0.00302121
-12.6898 0.147785 0.00257541
-12.6479 0.146288 0.00212731
-12.6061 0.144757 0.00167865
-12.5643 0.14319 0.0012342
-12.5226 0.141594 0.000792679
-12.481 0.139967 0.000358661
-12.4394 0.138313 -6.94423e-05
-12.3979 0.136636 -0.000489996
-12.3565 0.134933 -0.000901471
-12.3151 0.133212 -0.00130578
-12.2738 0.131472 -0.00169883
-12.2325 0.129716 -0.00208381
-12.1913 0.127948 -0.00245727
-12.1501 0.126167 -0.00282053
-12.109 0.12438 -0.0031735
-12.068 0.122582 -0.00351418
-12.027 0.120782 -0.00384553
-11.986 0.118976 -0.0041636
-11.9452 0.117169 -0.00447257
-11.9043 0.115362 -0.0047687
-11.8636 0.113554 -0.00505492
-11.8228 0.111751 -0.0053305
-11.7822 0.10995 -0.00559475
-11.7415 0.108155 -0.00585085
-11.701 0.106365 -0.00609479
-11.6605 0.104581 -0.00633211
-11.62 0.102807 -0.00655813
-11.5796 0.101037 -0.00677741
-11.5392 0.0992807 -0.00698821
-11.4989 0.0975305 -0.00719083
-11.4587 0.0957931 -0.0073885
-11.4184 0.0940655 -0.00757682
-11.3783 0.0923483 -0.00776259
-11.3381 0.0906453 -0.00793941
-11.2981 0.08895 -0.00811426
-11.2581 0.087272 -0.00828236
-11.2181 0.0856018 -0.00844737
-11.1781 0.0839479 -0.00860917
-11.1383 0.0823056 -0.00876626
-11.0984 0.0806753 -0.00892324
-11.0586 0.0790615 -0.00907479
-11.0189 0.0774561 -0.00922786
-10.9792 0.0758694 -0.0093762
-10.9395 0.0742918 -0.00952625
-10.8999 0.0727304 -0.00967344
-10.8603 0.0711818 -0.00982142
-10.8208 0.0696457 -0.00996939
-10.7813 0.0681253 -0.0101167
-10.7418 0.0666152 -0.0102667
-10.7024 0.0651216 -0.0104148
-10.6631 0.0636377 -0.0105675
-10.6238 0.0621704 -0.0107182
-10.5845 0.0607131 -0.0108737
-10.5452 0.0592714 -0.0110291
-10.506 0.0578412 -0.0111876
-10.4669 0.0564237 -0.0113491
-10.4278 0.0550204 -0.0115115
-10.3887 0.0536263 -0.0116797
-10.3496 0.0522488 -0.0118473
-10.3106 0.0508788 -0.0120224
-10.2717 0.0495253 -0.0121963
-10.2328 0.0481799 -0.0123781
-10.1939 0.0468485 -0.0125595
-10.155 0.0455276 -0.0127478
-10.1162 0.0442171 -0.0129377
-10.0774 0.0429198 -0.0131323
-10.0387 0.0416297 -0.0133314
-10 0.0403542 -0.0135325
-9.96134 0.0390845 -0.0137409
-9.92271 0.0378291 -0.0139493
-9.88412 0.03658 -0.0141664
-9.84557 0.0353424 -0.0143828
-9.80704 0.0341133 -0.014608
-9.76856 0.0328916 -0.0148331
-9.73011 0.0316808 -0.0150656
-9.69169 0.0304738 -0.0152999
-9.65331 0.0292794 -0.0155393
-9.61496 0.0280868 -0.0157828
-9.57664 0.0269054 -0.0160289
-9.53836 0.025727 -0.0162816
-9.50011 0.0245554 -0.0165343
-9.46189 0.0233903 -0.0167956
-9.42371 0.0222261 -0.017055
-9.38556 0.0210716 -0.0173242
-9.34744 0.019913 -0.0175904
-9.30935 0.0187657 -0.0178664
-9.2713 0.0176118 -0.0181394
-9.23327 0.0164684 -0.018421
-9.19528 0.0153185 -0.0187008
-9.15732 0.0141754 -0.0189868
-9.11939 0.0130281 -0.0192733
-9.08149 0.0118818 -0.0195621
-9.04362 0.010735 -0.0198546
-9.00578 0.00958385 -0.0201453
-8.96797 0.00843443 -0.020442
-8.93019 0.00727666 -0.0207345
-8.89244 0.00612123 -0.0210331
-8.85471 0.00495474 -0.0213269
-8.81702 0.00379098 -0.0216244
-8.77936 0.00261401 -0.0219177
-8.74172 0.00143984 -0.022212
-8.70412 0.000251518 -0.0225023
-8.66654 -0.000936573 -0.0227918
-8.62899 -0.00213606 -0.0230763
-8.59146 -0.00334178 -0.023358
-8.55397 -0.00455278 -0.0236338
-8.5165 -0.00577811 -0.0239036
-8.47906 -0.0070029 -0.0241681
-8.44165 -0.0082475 -0.0244222
-8.40426 -0.00948893 -0.0246722
-8.3669 -0.0107516 -0.0249068
-8.32956 -0.0120115 -0.0251375
-8.29226 -0.0132914 -0.025349
-8.25497 -0.0145702 -0.0255554
-8.21772 -0.0158666 -0.0257399
-8.18049 -0.0171635 -0.0259175
-8.14328 -0.0184753 -0.0260709
-8.1061 -0.0197896 -0.0262152
-8.06895 -0.0211142 -0.026333
-8.03182 -0.0224444 -0.0264389
-7.99471 -0.0237774 -0.0265165
-7.95763 -0.0251197 -0.0265792
-7.92058 -0.0264549 -0.0266121
-7.88355 -0.0278032 -0.0266265
-7.84654 -0.0291338 -0.0266101
-7.80955 -0.0304787 -0.02657
-7.77259 -0.0317951 -0.0264987
-7.73566 -0.0331234 -0.0263969
-7.69874 -0.0344125 -0.0262633
-7.66185 -0.0357072 -0.0260909
-7.62498 -0.0369543 -0.0258859
-7.58814 -0.0381954 -0.0256327
-7.55132 -0.0393837 -0.0253451
-7.51452 -0.0405496 -0.0249999
-7.47774 -0.0416597 -0.0246166
-7.44099 -0.0427295 -0.0241684
-7.40425 -0.0437419 -0.0236773
-7.36754 -0.0446969 -0.0231164
-7.33085 -0.0455937 -0.0225085
-7.29418 -0.0464184 -0.021829
-7.25754 -0.0471843 -0.0211017
-7.22091 -0.0478674 -0.0203044
-7.18431 -0.0484908 -0.0194629
-7.14772 -0.0490246 -0.0185575
-7.11116 -0.0494979 -0.0176155
-7.07462 -0.0498774 -0.0166204
-7.0381 -0.050196 -0.0155996
-7.00159 -0.0504184 -0.014541
-6.96511 -0.0505799 -0.0134687
-6.92865 -0.0506445 -0.0123773
-6.89221 -0.0506473 -0.0112834
-6.85579 -0.0505551 -0.0101899
-6.81938 -0.0503994 -0.00910338
-6.783 -0.0501526 -0.00803553
-6.74664 -0.04984 -0.00698089
-6.71029 -0.0494432 -0.00596035
-6.67397 -0.0489784 -0.00495615
-6.63766 -0.0484386 -0.00399728
-6.60137 -0.0478295 -0.0030551
-6.5651 -0.0471572 -0.00216504
-6.52885 -0.0464153 -0.00129001
-6.49262 -0.0456243 -0.000469786
-6.4564 -0.0447657 0.000338208
-6.42021 -0.0438724 0.00109188
-6.38403 -0.0429159 0.00183643
-6.34786 -0.0419392 0.00252917
-6.31172 -0.0409057 0.00321544
-6.27559 -0.0398655 0.0038534
-6.23949 -0.0387768 0.00448637
-6.20339 -0.0376935 0.00507482
-6.16732 -0.0365708 0.00565802
-6.13126 -0.0354635 0.00620032
-6.09522 -0.0343259 0.006735
-6.05919 -0.0332115 0.0072321
-6.02319 -0.032075 0.00771692
-5.9872 -0.030967 0.00816726
-5.95122 -0.0298436 0.00859849
-5.91526 -0.0287506 0.00899826
-5.87932 -0.0276476 0.00937047
-5.84339 -0.0265731 0.00971419
-5.80748 -0.025492 0.0100214
-5.77158 -0.024434 0.0103031
-5.7357 -0.0233704 0.0105397
-5.69984 -0.0223213 0.0107543
-5.66399 -0.0212655 0.0109167
-5.62815 -0.0202123 0.0110616
-5.59233 -0.0191497 0.011149
-5.55653 -0.0180752 0.0112255
-5.52074 -0.016987 0.0112417
-5.48497 -0.0158711 0.0112559
-5.4492 -0.014736 0.0112104
-5.41346 -0.0135575 0.0111745
-5.37773 -0.0123539 0.0110829
-5.34201 -0.0110923 0.0110153
-5.30631 -0.00980054 0.0108995
-5.27062 -0.00843845 0.0108246
-5.23494 -0.00704382 0.0107122
-5.19928 -0.00556953 0.0106592
-5.16363 -0.00406405 0.0105818
-5.128 -0.00247385 0.0105823
-5.09237 -0.000857812 0.0105734
-5.05677 0.00084254 0.0106592
-5.02117 0.00255995 0.0107501
-4.98559 0.00435508 0.0109498
-4.95002 0.00615562 0.0111666
-4.91446 0.00802192 0.0115029
-4.87892 0.00987941 0.0118642
-4.84339 0.0117875 0.0123511
-4.80787 0.0136706 0.0128664
-4.77237 0.0155881 0.0135085
-4.73687 0.0174633 0.0141784
-4.70139 0.0193575 0.014971
-4.66592 0.0211924 0.0157881
-4.63046 0.0230318 0.016719
-4.59502 0.0247962 0.017669
-4.55958 0.0265518 0.0187207
-4.52416 0.0282187 0.0197851
-4.48875 0.0298642 0.0209365
-4.45335 0.0314095 0.0220941
-4.41797 0.0329204 0.0233224
-4.38259 0.0343224 0.0245506
-4.34722 0.0356753 0.0258319
-4.31187 0.0369131 0.0271075
-4.27653 0.038085 0.0284174
-4.24119 0.0391373 0.0297165
-4.20587 0.040105 0.0310301
-4.17056 0.0409491 0.0323279
-4.13526 0.0416888 0.0336194
-4.09997 0.0422995 0.0348897
-4.06469 0.0427864 0.0361316
-4.02942 0.0431364 0.037346
-3.99416 0.0433446 0.0385082
-3.95891 0.0434037 0.0396353
-3.92367 0.0433064 0.040684
-3.88844 0.0430426 0.0416881
-3.85322 0.0426123 0.0425845
-3.81801 0.0419931 0.0434247
-3.7828 0.0412016 0.0441238
-3.74761 0.0401977 0.0447525
-3.71243 0.0390176 0.0452023
-3.67726 0.0376048 0.0455629
-3.64209 0.0360129 0.0457034
-3.60694 0.0341715 0.0457296
-3.57179 0.0321544 0.045491
-3.53665 0.0298736 0.0451094
-3.50152 0.0274308 0.0444113
-3.4664 0.0247178 0.0435435
-3.43129 0.0218665 0.0422973
-3.39619 0.018755 0.0408589
-3.36109 0.0155374 0.0389735
-3.32601 0.0120922 0.0368759
-3.29093 0.00858601 0.0342656
-3.25586 0.00490837 0.0314239
-3.2208 0.00123605 0.0280175
-3.18574 -0.00252981 0.0243631
-3.1507 -0.00619471 0.0201153
-3.11566 -0.00985555 0.0156128
-3.08063 -0.0132864 0.0105196
-3.0456 -0.0165985 0.00518651
-3.01059 -0.0195186 -0.00069593
-2.97558 -0.0221932 -0.00676713
-2.94058 -0.0242868 -0.0132988
-2.90558 -0.026006 -0.0199188
-2.87059 -0.0269404 -0.0268485
-2.83561 -0.0273875 -0.0337064
-2.80064 -0.0268586 -0.0406446
-2.76567 -0.0257694 -0.0472833
-2.73071 -0.0235793 -0.0536873
-2.69576 -0.0208316 -0.0595015
-2.66081 -0.0169999 -0.0647027
-2.62587 -0.012738 -0.0690042
-2.59094 -0.00761363 -0.0723234
-2.55601 -0.00234342 -0.0745094
-2.52109 0.00336814 -0.0754733
-2.48617 0.00882429 -0.0752617
-2.45126 0.0142093 -0.0738344
-2.41636 0.0189484 -0.071435
-2.38146 0.0231921 -0.0680931
-2.34657 0.0265569 -0.0641646
-2.31168 0.0292312 -0.0597172
-2.2768 0.0310138 -0.0551007
-2.24192 0.0321479 -0.0503658
-2.20705 0.0325436 -0.0457792
-2.17219 0.032467 -0.0413426
-2.13733 0.0318684 -0.0372299
-2.10247 0.0309964 -0.0333954
-2.06762 0.0298054 -0.0299464
-2.03278 0.028503 -0.0268076
-1.99794 0.0270394 -0.0240476
-1.9631 0.0255769 -0.0215788
-1.92827 0.0240618 -0.0194491
-1.89345 0.0226186 -0.0175705
-1.85862 0.0211898 -0.0159795
-1.82381 0.019874 -0.0145939
-1.78899 0.0186079 -0.0134444
-1.75419 0.0174769 -0.0124567
-1.71938 0.016408 -0.0116584
-1.68458 0.0154847 -0.0109837
-1.64979 0.0146215 -0.0104588
-1.61499 0.0139069 -0.0100256
-1.58021 0.0132429 -0.00970934
-1.54542 0.0127252 -0.00945945
-1.51064 0.0122458 -0.00930001
-1.47586 0.0119071 -0.00918708
-1.44109 0.0115939 -0.00914363
-1.40632 0.011414 -0.00913138
-1.37155 0.0112477 -0.00917233
-1.33679 0.0112075 -0.00923264
-1.30203 0.0111695 -0.00933375
-1.26727 0.0112514 -0.00944503
-1.23251 0.0113255 -0.00958781
-1.19776 0.0115147 -0.00973344
-1.16301 0.0116868 -0.00990372
-1.12827 0.011971 -0.0100708
-1.09352 0.0122299 -0.0102573
-1.05878 0.0126 -0.0104354
-1.02405 0.0129369 -0.0106289
-0.989309 0.0133863 -0.010809
-0.954576 0.013795 -0.0110011
-0.919844 0.0143194 -0.0111745
-0.885115 0.014796 -0.0113566
-0.850388 0.0153934 -0.0115142
-0.815663 0.0159359 -0.0116768
-0.78094 0.0166057 -0.0118078
-0.746219 0.0172133 -0.0119393
-0.711499 0.0179557 -0.0120307
-0.676781 0.0186279 -0.0121167
-0.642065 0.0194431 -0.0121521
-0.60735 0.0201786 -0.0121746
-0.572637 0.0210646 -0.0121338
-0.537925 0.0218595 -0.0120704
-0.503214 0.022811 -0.0119292
-0.468504 0.0236568 -0.0117533
-0.433796 0.0246616 -0.0114832
-0.399089 0.0255428 -0.0111643
-0.364382 0.0265786 -0.010734
-0.329676 0.0274704 -0.0102388
-0.294972 0.0285009 -0.00961633
-0.260267 0.0293653 -0.00891179
-0.225564 0.0303385 -0.00806809
-0.190861 0.031108 -0.00712856
-0.156158 0.0319413 -0.00604735
-0.121456 0.032548 -0.00486465
-0.0867541 0.0331191 -0.00356229
-0.0520524 0.0334766 -0.00217837
-0.0173508 0.0336827 -0.000731899
0.0173508 0.0336827 0.000731899
0.0520524 0.0334766 0.00217837
0.0867541 0.0331191 0.00356229
0.121456 0.032548 0.00486465
0.156158 0.0319413 0.00604735
0.190861 0.031108 0.00712856
0.225564 0.0303385 0.00806809
0.260267 0.0293653 0.00891179
0.294972 0.0285009 0.00961633
0.329676 0.0274704 0.0102388
0.364382 0.0265786 0.010734
0.399089 0.0255428 0.0111643
0.433796 0.0246616 0.0114832
0.468504 0.0236568 0.0117533
0.503214 0.022811 0.0119292
0.537925 0.0218595 0.0120704
0.572637 0.0210646 0.0121338
0.60735 0.0201786 0.0121746
0.642065 0.0194431 0.0121521
0.676781 0.0186279 0.0121167
0.711499 0.0179557 0.0120307
0.746219 0.0172133 0.0119393
0.78094 0.0166057 0.0118078
0.815663 0.0159359 0.0116768
0.850388 0.0153934 0.0115142
0.885115 0.014796 0.0113566
0.919844 0.0143194 0.0111745
0.954576 0.013795 0.0110011
0.989309 0.0133863 0.010809
1.02405 0.0129369 0.0106289
1.05878 0.0126 0.0104354
1.09352 0.0122299 0.0102573
1.12827 0.011971 0.0100708
1.16301 0.0116868 0.00990372
1.19776 0.0115147 0.00973344
1.23251 0.0113255 0.00958781
1.26727 0.0112514 0.00944503
1.30203 0.0111695 0.00933375
1.33679 0.0112075 0.00923264
1.37155 0.0112477 0.00917233
1.40632 0.011414 0.00913138
1.44109 0.0115939 0.00914363
1.47586 0.0119071 0.00918708
1.51064 0.0122458 0.00930001
1.54542 0.0127252 0.00945945
1.58021 0.0132429 0.00970934
1.61499 0.0139069 0.0100256
1.64979 0.0146215 0.0104588
1.68458 0.0154847 0.0109837
1.71938 0.016408 0.0116584
1.75419 0.0174769 0.0124567
1.78899 0.0186079 0.0134444
1.82381 0.019874 0.0145939
1.85862 0.0211898 0.0159795
1.89345 0.0226186 0.0175705
1.92827 0.0240618 0.0194491
1.9631 0.0255769 0.0215788
1.99794 0.0270394 0.0240476
2.03278 0.028503 0.0268076
2.06762 0.0298054 0.0299464
2.10247 0.0309964 0.0333954
2.13733 0.0318684 0.0372299
2.17219 0.032467 0.0413426
2.20705 0.0325436 0.0457792
2.24192 0.0321479 0.0503658
2.2768 0.0310138 0.0551007
2.31168 0.0292312 0.0597172
2.34657 0.0265569 0.0641646
2.38146 0.0231921 0.0680931
2.41636 0.0189484 0.071435
2.45126 0.0142093 0.0738344
2.48617 0.00882429 0.0752617
2.52109 0.00336814 0.0754733
2.55601 -0.00234342 0.0745094
2.59094 -0.00761363 0.0723234
2.62587 -0.012738 0.0690042
2.66081 -0.0169999 0.0647027
2.69576 -0.0208316 0.0595015
2.73071 -0.0235793 0.0536873
2.76567 -0.0257694 0.0472833
2.80064 -0.0268586 0.0406446
2.83561 -0.0273875 0.0337064
2.87059 -0.0269404 0.0268485
2.90558 -0.026006 0.0199188
2.94058 -0.0242868 0.0132988
2.97558 -0.0221932 0.00676713
3.01059 -0.0195186 0.00069593
3.0456 -0.0165985 -0.00518651
3.08063 -0.0132864 -0.0105196
3.11566 -0.00985555 -0.0156128
3.1507 -0.00619471 -0.0201153
3.18574 -0.00252981 -0.0243631
3.2208 0.00123605 -0.0280175
3.25586 0.00490837 -0.0314239
3.29093 0.00858601 -0.0342656
3.32601 0.0120922 -0.0368759
3.36109 0.0155374 -0.0389735
3.39619 0.018755 -0.0408589
3.43129 0.0218665 -0.0422973
3.4664 0.0247178 -0.0435435
3.50152 0.0274308 -0.0444113
3.53665 0.0298736 -0.0451094
3.57179 0.0321544 -0.045491
3.60694 0.0341715 -0.0457296
3.64209 0.0360129 -0.0457034
3.67726 0.0376048 -0.0455629
3.71243 0.0390176 -0.0452023
3.74761 0.0401977 -0.0447525
3.7828 0.0412016 -0.0441238
3.81801 0.0419931 -0.0434247
3.85322 0.0426123 -0.0425845
3.88844 0.0430426 -0.0416881
3.92367 0.0433064 -0.040684
3.95891 0.0434037 -0.0396353
3.99416 0.0433446 -0.0385082
4.02942 0.0431364 -0.037346
4.06469 0.0427864 -0.0361316
4.09997 0.0422995 -0.0348897
4.13526 0.0416888 -0.0336194
4.17056 0.0409491 -0.0323279
4.20587 0.040105 -0.0310301
4.24119 0.0391373 -0.0297165
4.27653 0.038085 -0.0284174
4.31187 0.0369131 -0.0271075
4.34722 0.0356753 -0.0258319
4.38259 0.0343224 -0.0245506
4.41797 0.0329204 -0.0233224
4.45335 0.0314095 -0.0220941
4.48875 0.0298642 -0.0209365
4.52416 0.0282187 -0.0197851
4.55958 0.0265518 -0.0187207
4.59502 0.0247962 -0.017669
4.63046 0.0230318 -0.016719
4.66592 0.0211924 -0.0157881
4.70139 0.0193575 -0.014971
4.73687 0.0174633 -0.0141784
4.77237 0.0155881 -0.0135085
4.80787 0.0136706 -0.0128664
4.84339 0.0117875 -0.0123511
4.87892 0.00987941 -0.0118642
4.91446 0.00802192 -0.0115029
4.95002 0.00615562 -0.0111666
4.98559 0.00435508 -0.0109498
5.02117 0.00255995 -0.0107501
5.05677 0.00084254 -0.0106592
5.09237 -0.000857812 -0.0105734
5.128 -0.00247385 -0.0105823
5.16363 -0.00406405 -0.0105818
5.19928 -0.00556953 -0.0106592
5.23494 -0.00704382 -0.0107122
5.27062 -0.00843845 -0.0108246
5.30631 -0.00980054 -0.0108995
5.34201 -0.0110923 -0.0110153
5.37773 -0.0123539 -0.0110829
5.41346 -0.0135575 -0.0111745
5.4492 -0.014736 -0.0112104
5.48497 -0.0158711 -0.0112559
5.52074 -0.016987 -0.0112417
5.55653 -0.0180752 -0.0112255
5.59233 -0.0191497 -0.011149
5.62815 -0.0202123 -0.0110616
5.66399 -0.0212655 -0.0109167
5.69984 -0.0223213 -0.0107543
5.7357 -0.0233704 -0.0105397
5.77158 -0.024434 -0.0103031
5.80748 -0.025492 -0.0100214
5.84339 -0.0265731 -0.00971419
5.87932 -0.0276476 -0.00937047
5.91526 -0.0287506 -0.00899826
5.95122 -0.0298436 -0.00859849
5.9872 -0.030967 -0.00816726
6.02319 -0.032075 -0.00771692
6.05919 -0.0332115 -0.0072321
6.09522 -0.0343259 -0.006735
6.13126 -0.0354635 -0.00620032
6.16732 -0.0365708 -0.00565802
6.20339 -0.0376935 -0.00507482
6.23949 -0.0387768 -0.00448637
6.27559 -0.0398655 -0.0038534
6.31172 -0.0409057 -0.00321544
6.34786 -0.0419392 -0.00252917
6.38403 -0.0429159 -0.00183643
6.42021 -0.0438724 -0.00109188
6.4564 -0.0447657 -0.000338208
6.49262 -0.0456243 0.000469786
6.52885 -0.0464153 0.00129001
6.5651 -0.0471572 0.00216504
6.60137 -0.0478295 0.0030551
6.63766 -0.0484386 0.00399728
6.67397 -0.0489784 0.00495615
6.71029 -0.0494432 0.00596035
6.74664 -0.04984 0.00698089
6.783 -0.0501526 0.00803553
6.81938 -0.0503994 0.00910338
6.85579 -0.0505551 0.0101899
6.89221 -0.0506473 0.0112834
6.92865 -0.0506445 0.0123773
6.96511 -0.0505799 0.0134687
7.00159 -0.0504184 0.014541
7.0381 -0.050196 0.0155996
7.07462 -0.0498774 0.0166204
7.11116 -0.0494979 0.0176155
7.14772 -0.0490246 0.0185575
7.18431 -0.0484908 0.0194629
7.22091 -0.0478674 0.0203044
7.25754 -0.0471843 0.0211017
7.29418 -0.0464184 0.021829
7.33085 -0.0455937 0.0225085
7.36754 -0.0446969 0.0231164
7.40425 -0.0437419 0.0236773
7.44099 -0.0427295 0.0241684
7.47774 -0.0416597 0.0246166
7.51452 -0.0405496 0.0249999
7.55132 -0.0393837 0.0253451
7.58814 -0.0381954 0.0256327
7.62498 -0.0369543 0.0258859
7.66185 -0.0357072 0.0260909
7.69874 -0.0344125 0.0262633
7.73566 -0.0331234 0.0263969
7.77259 -0.0317951 0.0264987
7.80955 -0.0304787 0.02657
7.84654 -0.0291338 0.0266101
7.88355 -0.0278032 0.0266265
7.92058 -0.0264549 0.0266121
7.95763 -0.0251197 0.0265792
7.99471 -0.0237774 0.0265165
8.03182 -0.0224444 0.0264389
8.06895 -0.0211142 0.026333
8.1061 -0.0197896 0.0262152
8.14328 -0.0184753 0.0260709
8.18049 -0.0171635 0.0259175
8.21772 -0.0158666 0.0257399
8.25497 -0.0145702 0.0255554
8.29226 -0.0132914 0.025349
8.32956 -0.0120115 0.0251375
8.3669 -0.0107516 0.0249068
8.40426 -0.00948893 0.0246722
8.44165 -0.0082475 0.0244222
8.47906 -0.0070029 0.0241681
8.5165 -0.00577811 0.0239036
8.55397 -0.00455278 0.0236338
8.59146 -0.00334178 0.023358
8.62899 -0.00213606 0.0230763
8.66654 -0.000936573 0.0227918
8.70412 0.000251518 0.0225023
8.74172 0.00143984 0.022212
8.77936 0.00261401 0.0219177
8.81702 0.00379098 0.0216244
8.85471 0.00495474 0.0213269
8.89244 0.00612123 0.0210331
8.93019 0.00727666 0.0207345
8.96797 0.00843443 0.020442
9.00578 0.00958385 0.0201453
9.04362 0.010735 0.0198546
9.08149 0.0118818 0.0195621
9.11939 0.0130281 0.0192733
9.15732 0.0141754 0.0189868
9.19528 0.0153185 0.0187008
9.23327 0.0164684 0.018421
9.2713 0.0176118 0.0181394
9.30935 0.0187657 0.0178664
9.34744 0.019913 0.0175904
9.38556 0.0210716 0.0173242
9.42371 0.0222261 0.017055
9.46189 0.0233903 0.0167956
9.50011 0.0245554 0.0165343
9.53836 0.025727 0.0162816
9.57664 0.0269054 0.0160289
9.61496 0.0280868 0.0157828
9.65331 0.0292794 0.0155393
9.69169 0.0304738 0.0152999
9.73011 0.0316808 0.0150656
9.76856 0.0328916 0.0148331
9.80704 0.0341133 0.014608
9.84557 0.0353424 0.0143828
9.88412 0.03658 0.0141664
9.92271 0.0378291 0.0139493
9.96134 0.0390845 0.0137409
10 0.0403542 0.0135325
10.0387 0.0416297 0.0133314
10.0774 0.0429198 0.0131323
10.1162 0.0442171 0.0129377
10.155 0.0455276 0.0127478
10.1939 0.0468485 0.0125595
10.2328 0.0481799 0.0123781
10.2717 0.0495253 0.0121963
10.3106 0.0508788 0.0120224
10.3496 0.0522488 0.0118473
10.3887 0.0536263 0.0116797
10.4278 0.0550204 0.0115115
10.4669 0.0564237 0.0113491
10.506 0.0578412 0.0111876
10.5452 0.0592714 0.0110291
10.5845 0.0607131 0.0108737
10.6238 0.0621704 0.0107182
10.6631 0.0636377 0.0105675
10.7024 0.0651216 0.0104148
10.7418 0.0666152 0.0102667
10.7813 0.0681253 0.0101167
10.8208 0.0696457 0.00996939
10.8603 0.0711818 0.00982142
10.8999 0.0727304 0.00967344
10.9395 0.0742918 0.00952625
10.9792 0.0758694 0.0093762
11.0189 0.0774561 0.00922786
11.0586 0.0790615 0.00907479
11.0984 0.0806753 0.00892324
11.1383 0.0823056 0.00876626
11.1781 0.0839479 0.00860917
11.2181 0.0856018 0.00844737
11.2581 0.087272 0.00828236
11.2981 0.08895 0.00811426
11.3381 0.0906453 0.00793941
11.3783 0.0923483 0.00776259
11.4184 0.0940655 0.00757682
11.4587 0.0957931 0.0073885
11.4989 0.0975305 0.00719083
11.5392 0.0992807 0.00698821
11.5796 0.101037 0.00677741
11.62 0.102807 0.00655813
11.6605 0.104581 0.00633211
11.701 0.106365 0.00609479
11.7415 0.108155 0.00585085
11.7822 0.10995 0.00559475
11.8228 0.111751 0.0053305
11.8636 0.113554 0.00505492
11.9043 0.115362 0.0047687
11.9452 0.117169 0.00447257
11.986 0.118976 0.0041636
12.027 0.120782 0.00384553
12.068 0.122582 0.00351418
12.109 0.12438 0.0031735
12.1501 0.126167 0.00282053
12.1913 0.127948 0.00245727
12.2325 0.129716 0.00208381
12.2738 0.131472 0.00169883
12.3151 0.133212 0.00130578
12.3565 0.134933 0.000901471
12.3979 0.136636 0.000489996
12.4394 0.138313 6.94423e-05
12.481 0.139967 -0.000358661
12.5226 0.141594 -0.000792679
12.5643 0.14319 -0.0012342
12.6061 0.144757 -0.00167865
12.6479 0.146288 -0.00212731
12.6898 0.147785 -0.00257541
12.7317 0.149243 -0.00302121
12.7737 0.150658 -0.00346238
12.8158 0.152026 -0.0038973
12.8579 0.15334 -0.0043273
12.9001 0.154601 -0.00475241
12.9424 0.155805 -0.00517344
12.9847 0.156951 -0.00559019
13.0271 0.158038 -0.00600217
13.0696 0.159064 -0.00640853
13.1121 0.16003 -0.00680864
13.1547 0.160933 -0.00720189
13.1974 0.161771 -0.00758723
13.2402 0.162546 -0.00796514
13.283 0.163253 -0.00833407
13.3259 0.163895 -0.00869495
13.3689 0.164469 -0.00904698
13.4119 0.164975 -0.00939015
13.455 0.165415 -0.00972514
13.4982 0.165785 -0.0100512
13.5415 0.166089 -0.0103694
13.5848 0.166325 -0.0106796
13.6283 0.166493 -0.0109822
13.6718 0.166595 -0.0112778
13.7153 0.166632 -0.0115667
13.759 0.166602 -0.0118494
13.8028 0.166509 -0.0121266
13.8466 0.166352 -0.0123986
13.8905 0.166132 -0.0126661
13.9345 0.165852 -0.0129296
13.9786 0.165509 -0.0131895
14.0227 0.165109 -0.0134467
14.067 0.16465 -0.0137012
14.1113 0.164133 -0.0139539
14.1558 0.163561 -0.0142051
14.2003 0.162933 -0.0144551
14.2449 0.162251 -0.0147046
14.2896 0.161518 -0.0149536
14.3344 0.160732 -0.0152026
14.3793 0.159895 -0.0154519
14.4243 0.15901 -0.0157016
14.4693 0.158075 -0.0159518
14.5145 0.157093 -0.0162028
14.5598 0.156064 -0.0164544
14.6052 0.154988 -0.0167067
14.6506 0.153868 -0.0169598
14.6962 0.152703 -0.0172132
14.7419 0.151493 -0.017467
14.7877 0.150241 -0.0177209
14.8336 0.148947 -0.0179744
14.8796 0.147609 -0.0182272
14.9257 0.14623 -0.018479
14.9719 0.14481 -0.0187291
15.0182 0.143349 -0.018977
15.0647 0.141849 -0.0192219
15.1112 0.140309 -0.0194632
15.1579 0.138728 -0.0197001
15.2047 0.13711 -0.0199318
15.2516 0.135453 -0.0201574
15.2986 0.133758 -0.020376
15.3458 0.132026 -0.0205864
15.393 0.130258 -0.0207879
15.4404 0.128452 -0.0209791
15.488 0.126612 -0.0211591
15.5356 0.124737 -0.0213268
15.5834 0.122827 -0.0214809
15.6313 0.120885 -0.0216202
15.6794 0.118911 -0.021744
15.7276 0.116905 -0.0218509
15.7759 0.11487 -0.0219398
15.8243 0.112806 -0.0220099
15.873 0.110714 -0.0220603
15.9217 0.108596 -0.0220898
15.9706 0.106455 -0.0220979
16.0197 0.10429 -0.022084
16.0689 0.102105 -0.0220474
16.1182 0.099902 -0.0219877
16.1677 0.0976818 -0.0219048
16.2174 0.0954471 -0.0217984
16.2672 0.0932005 -0.0216686
16.3172 0.0909441 -0.0215157
16.3674 0.0886798 -0.02134
16.4177 0.0864106 -0.021142
16.4682 0.0841396 -0.0209226
16.5189 0.0818687 -0.0206825
16.5697 0.0796005 -0.0204227
16.6208 0.0773385 -0.0201444
16.672 0.0750855 -0.019849
16.7234 0.0728433 -0.0195378
16.775 0.0706151 -0.0192122
16.8268 0.0684041 -0.0188739
16.8787 0.0662124 -0.0185245
16.9309 0.0640421 -0.0181656
16.9833 0.0618963 -0.0177989
17.0359 0.0597773 -0.017426
17.0887 0.0576871 -0.0170487
17.1418 0.0556273 -0.0166682
17.195 0.0536005 -0.0162863
17.2485 0.0516082 -0.0159043
17.3022 0.0496519 -0.0155236
17.3562 0.0477327 -0.0151451
17.4104 0.0458521 -0.0147703
17.4648 0.0440113 -0.0143999
17.5195 0.042211 -0.0140349
17.5744 0.0404513 -0.0136758
17.6296 0.0387332 -0.0133234
17.6851 0.0370572 -0.012978
17.7408 0.0354231 -0.0126401
17.7969 0.0338302 -0.0123097
17.8532 0.0322791 -0.0119873
17.9098 0.0307695 -0.0116726
17.9667 0.0293007 -0.0113658
18.0239 0.0278719 -0.0110667
18.0815 0.0264824 -0.0107751
18.1393 0.0251319 -0.0104908
18.1975 0.0238195 -0.0102137
18.256 0.0225442 -0.00994332
18.3149 0.021305 -0.00967957
18.3742 0.0201012 -0.00942198
18.4338 0.0189315 -0.00917038
18.4938 0.017795 -0.00892434
18.5542 0.0166906 -0.00868367
18.615 0.0156173 -0.00844798
18.6762 0.0145741 -0.00821707
18.7379 0.01356 -0.0079906
18.8 0.0125738 -0.00776842
18.8625 0.0116145 -0.00755022
18.9255 0.010681 -0.00733587
18.9891 0.00977219 -0.00712507
19.0531 0.00888721 -0.00691774
19.1177 0.008025 -0.00671362
19.1828 0.0071845 -0.0065127
19.2484 0.00636481 -0.00631474
19.3147 0.00556495 -0.00611973
19.3816 0.00478401 -0.00592745
19.4491 0.00402112 -0.00573796
19.5173 0.00327541 -0.00555107
19.5862 0.00254617 -0.00536688
19.6558 0.00183255 -0.00518521
19.7262 0.00113379 -0.00500614
19.7974 0.000449106 -0.0048295
19.8694 -0.000222279 -0.0046554
19.9423 -0.000881172 -0.00448365
20.0162 -0.00152804 -0.00431438
20.091 -0.00216376 -0.00414745
20.1669 -0.00278913 -0.00398298
20.244 -0.00340491 -0.00382078
20.3222 -0.0040118 -0.00366092
20.4016 -0.0046105 -0.00350321
20.4825 -0.00520152 -0.00334774
20.5648 -0.00578544 -0.00319431
20.6487 -0.00636287 -0.00304297
20.7344 -0.00693433 -0.0028935
20.8219 -0.00750039 -0.002746
20.9115 -0.0080612 -0.00260021
21.0034 -0.00861676 -0.00245619
21.0979 -0.0091665 -0.00231358
21.1952 -0.00969925 -0.00217261
21.2959 -0.0102335 -0.00203254
21.4004 -0.0107716 -0.0018932
21.5093 -0.0113135 -0.00175402
21.6237 -0.0118717 -0.00161423
21.7448 -0.01244 -0.00147306
21.8747 -0.0130202 -0.00132961
22.0165 -0.0136213 -0.00118145
22.1768 -0.0142566 -0.00102486
22.3723 -0.0148944 -0.00085083


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.5Lambda0.5Nc1ClassicOneLoop/DeltaGammaFX_0_FRG.txt <==
9.995 0.00177455 0.00177212
9.99 0.00177718 0.00177475
9.985 0.00177982 0.00177739
9.98 0.00178246 0.00178003
9.975 0.00178511 0.00178267
9.97 0.00178777 0.00178532
9.965 0.00179043 0.00178798
9.96 0.00179309 0.00179064
9.955 0.00179576 0.00179331
9.95 0.00179844 0.00179598
9.945 0.00180112 0.00179866
9.94 0.00180381 0.00180134
9.935 0.0018065 0.00180403
9.93 0.0018092 0.00180672
9.925 0.0018119 0.00180942
9.92 0.00181461 0.00181213
9.915 0.00181732 0.00181483
9.91 0.00182004 0.00181755
9.905 0.00182276 0.00182027
9.9 0.00182549 0.00182299
9.895 0.00182822 0.00182572
9.89 0.00183096 0.00182846
9.885 0.00183371 0.0018312
9.88 0.00183646 0.00183395
9.875 0.00183922 0.0018367
9.87 0.00184198 0.00183946
9.865 0.00184475 0.00184223
9.86 0.00184752 0.001845
9.855 0.0018503 0.00184777
9.85 0.00185309 0.00185055
9.845 0.00185588 0.00185334
9.84 0.00185867 0.00185613
9.835 0.00186147 0.00185893
9.83 0.00186428 0.00186173
9.825 0.00186709 0.00186454
9.82 0.00186991 0.00186735
9.815 0.00187273 0.00187017
9.81 0.00187556 0.001873
9.805 0.0018784 0.00187583
9.8 0.00188124 0.00187867
9.795 0.00188409 0.00188151
9.79 0.00188694 0.00188436
9.785 0.0018898 0.00188721
9.78 0.00189266 0.00189007
9.775 0.00189553 0.00189294
9.77 0.0018984 0.00189581
9.765 0.00190128 0.00189868
9.76 0.00190417 0.00190157
9.755 0.00190707 0.00190446
9.75 0.00190996 0.00190735
9.745 0.00191287 0.00191025
9.74 0.00191578 0.00191316
9.735 0.00191869 0.00191607
9.73 0.00192162 0.00191899
9.725 0.00192454 0.00192191
9.72 0.00192748 0.00192484
9.715 0.00193042 0.00192778
9.71 0.00193336 0.00193072
9.705 0.00193632 0.00193367
9.7 0.00193927 0.00193662
9.695 0.00194224 0.00193958
9.69 0.00194521 0.00194255
9.685 0.00194818 0.00194552
9.68 0.00195117 0.0019485
9.675 0.00195415 0.00195148
9.67 0.00195715 0.00195447
9.665 0.00196015 0.00195747
9.66 0.00196315 0.00196047
9.655 0.00196616 0.00196348
9.65 0.00196918 0.00196649
9.645 0.00197221 0.00196951
9.64 0.00197524 0.00197254
9.635 0.00197828 0.00197557
9.63 0.00198132 0.00197861
9.625 0.00198437 0.00198166
9.62 0.00198743 0.00198471
9.615 0.00199049 0.00198776
9.61 0.00199355 0.00199083
9.605 0.00199663 0.0019939
9.6 0.00199971 0.00199697
9.595 0.0020028 0.00200006
9.59 0.00200589 0.00200315
9.585 0.00200899 0.00200624
9.58 0.0020121 0.00200935
9.575 0.00201521 0.00201246
9.57 0.00201833 0.00201557
9.565 0.00202146 0.00201869
9.56 0.00202459 0.00202182
9.555 0.00202772 0.00202495
9.55 0.00203087 0.00202809
9.545 0.00203402 0.00203124
9.54 0.00203718 0.00203439
9.535 0.00204034 0.00203755
9.53 0.00204351 0.00204072
9.525 0.00204669 0.00204389
9.52 0.00204988 0.00204707
9.515 0.00205307 0.00205026
9.51 0.00205626 0.00205345
9.505 0.00205947 0.00205665
9.5 0.00206268 0.00205986
9.495 0.00206589 0.00206307
9.49 0.00206912 0.00206629
9.485 0.00207235 0.00206951
9.48 0.00207558 0.00207275
9.475 0.00207883 0.00207599
9.47 0.00208208 0.00207923
9.465 0.00208534 0.00208249
9.46 0.0020886 0.00208575
9.455 0.00209187 0.00208901
9.45 0.00209515 0.00209229
9.445 0.00209843 0.00209556
9.44 0.00210173 0.00209885
9.435 0.00210502 0.00210214
9.43 0.00210833 0.00210544
9.425 0.00211164 0.00210875
9.42 0.00211496 0.00211207
9.415 0.00211829 0.00211539
9.41 0.00212162 0.00211872
9.405 0.00212496 0.00212205
9.4 0.00212831 0.0021254
9.395 0.00213166 0.00212874
9.39 0.00213502 0.0021321
9.385 0.00213839 0.00213546
9.38 0.00214176 0.00213883
9.375 0.00214514 0.00214221
9.37 0.00214853 0.00214559
9.365 0.00215193 0.00214899
9.36 0.00215533 0.00215239
9.355 0.00215874 0.00215579
9.35 0.00216216 0.00215921
9.345 0.00216559 0.00216263
9.34 0.00216902 0.00216605
9.335 0.00217246 0.00216949
9.33 0.0021759 0.00217293
9.325 0.00217936 0.00217638
9.32 0.00218282 0.00217983
9.315 0.00218629 0.0021833
9.31 0.00218976 0.00218677
9.305 0.00219325 0.00219025
9.3 0.00219674 0.00219373
9.295 0.00220024 0.00219723
9.29 0.00220374 0.00220073
9.285 0.00220725 0.00220424
9.28 0.00221077 0.00220775
9.275 0.0022143 0.00221127
9.27 0.00221784 0.0022148
9.265 0.00222138 0.00221834
9.26 0.00222493 0.00222188
9.255 0.00222848 0.00222544
9.25 0.00223205 0.002229
9.245 0.00223562 0.00223257
9.24 0.00223921 0.00223614
9.235 0.00224279 0.00223973
9.23 0.00224639 0.00224332
9.225 0.00224999 0.00224692
9.22 0.0022536 0.00225052
9.215 0.00225722 0.00225413
9.21 0.00226085 0.00225775
9.205 0.00226448 0.00226138
9.2 0.00226812 0.00226502
9.195 0.00227177 0.00226867
9.19 0.00227543 0.00227232
9.185 0.0022791 0.00227598
9.18 0.00228277 0.00227965
9.175 0.00228645 0.00228332
9.17 0.00229014 0.00228701
9.165 0.00229384 0.0022907
9.16 0.00229754 0.0022944
9.155 0.00230125 0.00229811
9.15 0.00230497 0.00230182
9.145 0.0023087 0.00230554
9.14 0.00231244 0.00230928
9.135 0.00231618 0.00231302
9.13 0.00231994 0.00231676
9.125 0.0023237 0.00232052
9.12 0.00232747 0.00232429
9.115 0.00233125 0.00232806
9.11 0.00233503 0.00233184
9.105 0.00233882 0.00233562
9.1 0.00234262 0.00233942
9.095 0.00234643 0.00234322
9.09 0.00235025 0.00234704
9.085 0.00235408 0.00235086
9.08 0.00235791 0.00235469
9.075 0.00236176 0.00235853
9.07 0.00236561 0.00236237
9.065 0.00236947 0.00236623
9.06 0.00237334 0.00237009
9.055 0.00237721 0.00237396
9.05 0.0023811 0.00237784
9.045 0.00238499 0.00238173
9.04 0.00238889 0.00238562
9.035 0.0023928 0.00238953
9.03 0.00239672 0.00239344
9.025 0.00240065 0.00239736
9.02 0.00240458 0.00240129
9.015 0.00240853 0.00240523
9.01 0.00241248 0.00240918
9.005 0.00241644 0.00241314
9 0.00242041 0.0024171
8.995 0.00242439 0.00242108
8.99 0.00242838 0.00242506
8.985 0.00243237 0.00242905
8.98 0.00243638 0.00243305
8.975 0.00244039 0.00243705
8.97 0.00244441 0.00244107
8.965 0.00244845 0.0024451
8.96 0.00245249 0.00244913
8.955 0.00245654 0.00245318
8.95 0.00246059 0.00245723
8.945 0.00246466 0.00246129
8.94 0.00246874 0.00246536
8.935 0.00247282 0.00246944
8.93 0.00247691 0.00247353
8.925 0.00248102 0.00247762
8.92 0.00248513 0.00248173
8.915 0.00248925 0.00248584
8.91 0.00249338 0.00248997
8.905 0.00249752 0.0024941
8.9 0.00250167 0.00249825
8.895 0.00250583 0.0025024
8.89 0.00250999 0.00250656
8.885 0.00251417 0.00251073
8.88 0.00251835 0.00251491
8.875 0.00252255 0.0025191
8.87 0.00252675 0.00252329
8.865 0.00253096 0.0025275
8.86 0.00253518 0.00253171
8.855 0.00253941 0.00253594
8.85 0.00254365 0.00254018
8.845 0.00254791 0.00254442
8.84 0.00255217 0.00254868
8.835 0.00255644 0.00255294
8.83 0.00256071 0.00255721
8.825 0.002565 0.00256149
8.82 0.0025693 0.00256578
8.815 0.00257361 0.00257009
8.81 0.00257792 0.0025744
8.805 0.00258225 0.00257872
8.8 0.00258658 0.00258305
8.795 0.00259093 0.00258739
8.79 0.00259529 0.00259174
8.785 0.00259965 0.0025961
8.78 0.00260403 0.00260047
8.775 0.00260841 0.00260484
8.77 0.00261281 0.00260923
8.765 0.00261721 0.00261363
8.76 0.00262162 0.00261804
8.755 0.00262605 0.00262246
8.75 0.00263048 0.00262688
8.745 0.00263492 0.00263132
8.74 0.00263938 0.00263577
8.735 0.00264384 0.00264023
8.73 0.00264832 0.0026447
8.725 0.0026528 0.00264917
8.72 0.0026573 0.00265366
8.715 0.0026618 0.00265816
8.71 0.00266632 0.00266267
8.705 0.00267084 0.00266719
8.7 0.00267537 0.00267171
8.695 0.00267992 0.00267625
8.69 0.00268447 0.0026808
8.685 0.00268904 0.00268536
8.68 0.00269361 0.00268993
8.675 0.0026982 0.00269451
8.67 0.0027028 0.0026991
8.665 0.00270741 0.0027037
8.66 0.00271202 0.00270831
8.655 0.00271665 0.00271294
8.65 0.00272129 0.00271757
8.645 0.00272594 0.00272221
8.64 0.0027306 0.00272686
8.635 0.00273527 0.00273152
8.63 0.00273995 0.0027362
8.625 0.00274464 0.00274088
8.62 0.00274934 0.00274558
8.615 0.00275405 0.00275029
8.61 0.00275878 0.002755
8.605 0.00276351 0.00275973
8.6 0.00276826 0.00276447
8.595 0.00277301 0.00276922
8.59 0.00277778 0.00277398
8.585 0.00278256 0.00277875
8.58 0.00278734 0.00278353
8.575 0.00279214 0.00278832
8.57 0.00279695 0.00279313
8.565 0.00280177 0.00279794
8.56 0.00280661 0.00280277
8.555 0.00281145 0.00280761
8.55 0.00281631 0.00281245
8.545 0.00282117 0.00281731
8.54 0.00282605 0.00282218
8.535 0.00283094 0.00282706
8.53 0.00283583 0.00283196
8.525 0.00284074 0.00283686
8.52 0.00284567 0.00284177
8.515 0.0028506 0.0028467
8.51 0.00285554 0.00285164
8.505 0.0028605 0.00285659
8.5 0.00286547 0.00286155
8.495 0.00287045 0.00286652
8.49 0.00287544 0.00287151
8.485 0.00288044 0.0028765
8.48 0.00288545 0.00288151
8.475 0.00289048 0.00288652
8.47 0.00289551 0.00289155
8.465 0.00290056 0.00289659
8.46 0.00290562 0.00290165
8.455 0.00291069 0.00290671
8.45 0.00291578 0.00291179
8.445 0.00292087 0.00291688
8.44 0.00292598 0.00292198
8.435 0.0029311 0.00292709
8.43 0.00293623 0.00293221
8.425 0.00294137 0.00293735
8.42 0.00294653 0.0029425
8.415 0.00295169 0.00294766
8.41 0.00295687 0.00295283
8.405 0.00296206 0.00295801
8.4 0.00296726 0.00296321
8.395 0.00297248 0.00296841
8.39 0.00297771 0.00297363
8.385 0.00298295 0.00297887
8.38 0.0029882 0.00298411
8.375 0.00299346 0.00298937
8.37 0.00299874 0.00299464
8.365 0.00300403 0.00299992
8.36 0.00300933 0.00300521
8.355 0.00301464 0.00301052
8.35 0.00301997 0.00301583
8.345 0.0030253 0.00302117
8.34 0.00303066 0.00302651
8.335 0.00303602 0.00303187
8.33 0.0030414 0.00303724
8.325 0.00304679 0.00304262
8.32 0.00305219 0.00304801
8.315 0.0030576 0.00305342
8.31 0.00306303 0.00305884
8.305 0.00306847 0.00306427
8.3 0.00307392 0.00306971
8.295 0.00307938 0.00307517
8.29 0.00308486 0.00308064
8.285 0.00309035 0.00308612
8.28 0.00309586 0.00309162
8.275 0.00310137 0.00309713
8.27 0.00310691 0.00310266
8.265 0.00311245 0.00310819
8.26 0.00311801 0.00311374
8.255 0.00312357 0.0031193
8.25 0.00312916 0.00312488
8.245 0.00313475 0.00313046
8.24 0.00314036 0.00313607
8.235 0.00314598 0.00314168
8.23 0.00315162 0.00314731
8.225 0.00315727 0.00315295
8.22 0.00316293 0.00315861
8.215 0.00316861 0.00316428
8.21 0.0031743 0.00316996
8.205 0.00318 0.00317565
8.2 0.00318572 0.00318136
8.195 0.00319145 0.00318709
8.19 0.00319719 0.00319282
8.185 0.00320295 0.00319857
8.18 0.00320872 0.00320433
8.175 0.00321451 0.00321011
8.17 0.00322031 0.0032159
8.165 0.00322612 0.00322171
8.16 0.00323195 0.00322753
8.155 0.00323779 0.00323337
8.15 0.00324365 0.00323921
8.145 0.00324952 0.00324507
8.14 0.0032554 0.00325095
8.135 0.0032613 0.00325684
8.13 0.00326721 0.00326274
8.125 0.00327314 0.00326866
8.12 0.00327908 0.00327459
8.115 0.00328503 0.00328054
8.11 0.003291 0.0032865
8.105 0.00329698 0.00329248
8.1 0.00330298 0.00329847
8.095 0.003309 0.00330447
8.09 0.00331502 0.00331049
8.085 0.00332106 0.00331652
8.08 0.00332712 0.00332257
8.075 0.00333319 0.00332863
8.07 0.00333927 0.00333471
8.065 0.00334537 0.0033408
8.06 0.00335149 0.00334691
8.055 0.00335762 0.00335303
8.05 0.00336377 0.00335916
8.045 0.00336993 0.00336532
8.04 0.0033761 0.00337148
8.035 0.00338229 0.00337766
8.03 0.0033885 0.00338386
8.025 0.00339471 0.00339007
8.02 0.00340095 0.0033963
8.015 0.0034072 0.00340254
8.01 0.00341346 0.00340879
8.005 0.00341974 0.00341507
8 0.00342604 0.00342135
7.995 0.00343235 0.00342766
7.99 0.00343868 0.00343398
7.985 0.00344502 0.00344031
7.98 0.00345138 0.00344666
7.975 0.00345776 0.00345303
7.97 0.00346414 0.00345941
7.965 0.00347055 0.0034658
7.96 0.00347697 0.00347221
7.955 0.0034834 0.00347864
7.95 0.00348986 0.00348508
7.945 0.00349632 0.00349154
7.94 0.00350281 0.00349802
7.935 0.00350931 0.00350451
7.93 0.00351582 0.00351102
7.925 0.00352236 0.00351754
7.92 0.00352891 0.00352408
7.915 0.00353547 0.00353063
7.91 0.00354205 0.0035372
7.905 0.00354864 0.00354379
7.9 0.00355526 0.00355039
7.895 0.00356189 0.00355701
7.89 0.00356853 0.00356365
7.885 0.00357519 0.0035703
7.88 0.00358187 0.00357697
7.875 0.00358857 0.00358366
7.87 0.00359528 0.00359036
7.865 0.00360201 0.00359708
7.86 0.00360876 0.00360382
7.855 0.00361552 0.00361057
7.85 0.0036223 0.00361734
7.845 0.00362909 0.00362413
7.84 0.0036359 0.00363093
7.835 0.00364273 0.00363775
7.83 0.00364958 0.00364459
7.825 0.00365644 0.00365144
7.82 0.00366332 0.00365831
7.815 0.00367022 0.0036652
7.81 0.00367714 0.00367211
7.805 0.00368407 0.00367903
7.8 0.00369102 0.00368597
7.795 0.00369799 0.00369293
7.79 0.00370497 0.0036999
7.785 0.00371197 0.00370689
7.78 0.00371899 0.0037139
7.775 0.00372603 0.00372093
7.77 0.00373308 0.00372798
7.765 0.00374016 0.00373504
7.76 0.00374725 0.00374212
7.755 0.00375436 0.00374922
7.75 0.00376149 0.00375634
7.745 0.00376863 0.00376347
7.74 0.00377579 0.00377063
7.735 0.00378297 0.0037778
7.73 0.00379017 0.00378498
7.725 0.00379738 0.00379219
7.72 0.00380462 0.00379941
7.715 0.00381187 0.00380666
7.71 0.00381914 0.00381392
7.705 0.00382644 0.0038212
7.7 0.00383374 0.0038285
7.695 0.00384107 0.00383582
7.69 0.00384842 0.00384315
7.685 0.00385578 0.00385051
7.68 0.00386316 0.00385788
7.675 0.00387056 0.00386527
7.67 0.00387798 0.00387268
7.665 0.00388542 0.00388011
7.66 0.00389288 0.00388756
7.655 0.00390036 0.00389502
7.65 0.00390786 0.00390251
7.645 0.00391537 0.00391002
7.64 0.00392291 0.00391754
7.635 0.00393046 0.00392508
7.63 0.00393803 0.00393265
7.625 0.00394562 0.00394023
7.62 0.00395323 0.00394783
7.615 0.00396087 0.00395545
7.61 0.00396852 0.00396309
7.605 0.00397619 0.00397075
7.6 0.00398388 0.00397843
7.595 0.00399159 0.00398613
7.59 0.00399932 0.00399385
7.585 0.00400707 0.00400159
7.58 0.00401484 0.00400935
7.575 0.00402263 0.00401712
7.57 0.00403044 0.00402492
7.565 0.00403826 0.00403274
7.56 0.00404611 0.00404058
7.555 0.00405398 0.00404844
7.55 0.00406187 0.00405632
7.545 0.00406978 0.00406422
7.54 0.00407772 0.00407214
7.535 0.00408567 0.00408008
7.53 0.00409364 0.00408804
7.525 0.00410163 0.00409602
7.52 0.00410965 0.00410403
7.515 0.00411768 0.00411205
7.51 0.00412574 0.00412009
7.505 0.00413381 0.00412816
7.5 0.00414191 0.00413624
7.495 0.00415003 0.00414435
7.49 0.00415816 0.00415248
7.485 0.00416633 0.00416063
7.48 0.00417451 0.0041688
7.475 0.00418271 0.00417699
7.47 0.00419094 0.0041852
7.465 0.00419918 0.00419344
7.46 0.00420745 0.00420169
7.455 0.00421574 0.00420997
7.45 0.00422405 0.00421827
7.445 0.00423238 0.00422659
7.44 0.00424073 0.00423493
7.435 0.00424911 0.0042433
7.43 0.00425751 0.00425168
7.425 0.00426593 0.00426009
7.42 0.00427437 0.00426852
7.415 0.00428283 0.00427698
7.41 0.00429132 0.00428545
7.405 0.00429983 0.00429395
7.4 0.00430836 0.00430247
7.395 0.00431691 0.00431101
7.39 0.00432549 0.00431957
7.385 0.00433408 0.00432816
7.38 0.00434271 0.00433676
7.375 0.00435135 0.0043454
7.37 0.00436002 0.00435405
7.365 0.00436871 0.00436273
7.36 0.00437742 0.00437143
7.355 0.00438616 0.00438016
7.35 0.00439492 0.0043889
7.345 0.0044037 0.00439767
7.34 0.0044125 0.00440647
7.335 0.00442133 0.00441528
7.33 0.00443018 0.00442412
7.325 0.00443906 0.00443298
7.32 0.00444796 0.00444187
7.315 0.00445688 0.00445078
7.31 0.00446583 0.00445972
7.305 0.0044748 0.00446868
7.3 0.00448379 0.00447766
7.295 0.00449281 0.00448666
7.29 0.00450185 0.00449569
7.285 0.00451092 0.00450475
7.28 0.00452001 0.00451382
7.275 0.00452912 0.00452292
7.27 0.00453826 0.00453205
7.265 0.00454742 0.0045412
7.26 0.00455661 0.00455038
7.255 0.00456583 0.00455958
7.25 0.00457506 0.00456881
7.245 0.00458433 0.00457806
7.24 0.00459361 0.00458733
7.235 0.00460293 0.00459663
7.23 0.00461226 0.00460595
7.225 0.00462162 0.0046153
7.22 0.00463101 0.00462467
7.215 0.00464042 0.00463407
7.21 0.00464986 0.0046435
7.205 0.00465932 0.00465295
7.2 0.00466881 0.00466243
7.195 0.00467833 0.00467193
7.19 0.00468787 0.00468146
7.185 0.00469744 0.00469101
7.18 0.00470703 0.00470059
7.175 0.00471665 0.00471019
7.17 0.00472629 0.00471982
7.165 0.00473596 0.00472948
7.16 0.00474565 0.00473916
7.155 0.00475538 0.00474887
7.15 0.00476513 0.00475861
7.145 0.0047749 0.00476837
7.14 0.00478471 0.00477816
7.135 0.00479453 0.00478798
7.13 0.00480439 0.00479782
7.125 0.00481427 0.00480769
7.12 0.00482418 0.00481758
7.115 0.00483412 0.0048275
7.11 0.00484408 0.00483745
7.105 0.00485407 0.00484743
7.1 0.00486409 0.00485743
7.095 0.00487413 0.00486747
7.09 0.00488421 0.00487753
7.085 0.00489431 0.00488761
7.08 0.00490444 0.00489773
7.075 0.00491459 0.00490787
7.07 0.00492478 0.00491804
7.065 0.00493499 0.00492824
7.06 0.00494523 0.00493846
7.055 0.0049555 0.00494872
7.05 0.00496579 0.004959
7.045 0.00497612 0.00496931
7.04 0.00498647 0.00497965
7.035 0.00499685 0.00499002
7.03 0.00500726 0.00500041
7.025 0.0050177 0.00501084
7.02 0.00502817 0.00502129
7.015 0.00503867 0.00503178
7.01 0.00504919 0.00504229
7.005 0.00505975 0.00505283
7 0.00507033 0.0050634
6.995 0.00508095 0.00507399
6.99 0.00509159 0.00508462
6.985 0.00510226 0.00509528
6.98 0.00511296 0.00510597
6.975 0.0051237 0.00511669
6.97 0.00513446 0.00512743
6.965 0.00514525 0.00513821
6.96 0.00515607 0.00514902
6.955 0.00516693 0.00515986
6.95 0.00517781 0.00517072
6.945 0.00518872 0.00518162
6.94 0.00519966 0.00519255
6.935 0.00521063 0.00520351
6.93 0.00522164 0.00521449
6.925 0.00523267 0.00522552
6.92 0.00524374 0.00523657
6.915 0.00525484 0.00524765
6.91 0.00526597 0.00525876
6.905 0.00527713 0.00526991
6.9 0.00528832 0.00528108
6.895 0.00529954 0.00529229
6.89 0.00531079 0.00530353
6.885 0.00532208 0.0053148
6.88 0.00533339 0.0053261
6.875 0.00534474 0.00533743
6.87 0.00535612 0.0053488
6.865 0.00536754 0.00536019
6.86 0.00537898 0.00537162
6.855 0.00539046 0.00538309
6.85 0.00540197 0.00539458
6.845 0.00541352 0.00540611
6.84 0.00542509 0.00541767
6.835 0.0054367 0.00542926
6.83 0.00544834 0.00544089
6.825 0.00546001 0.00545254
6.82 0.00547172 0.00546423
6.815 0.00548346 0.00547596
6.81 0.00549523 0.00548772
6.805 0.00550704 0.00549951
6.8 0.00551888 0.00551133
6.795 0.00553076 0.00552319
6.79 0.00554267 0.00553508
6.785 0.00555461 0.00554701
6.78 0.00556659 0.00555897
6.775 0.0055786 0.00557096
6.77 0.00559064 0.00558299
6.765 0.00560272 0.00559505
6.76 0.00561483 0.00560715
6.755 0.00562698 0.00561928
6.75 0.00563917 0.00563145
6.745 0.00565139 0.00564365
6.74 0.00566364 0.00565589
6.735 0.00567593 0.00566816
6.73 0.00568825 0.00568047
6.725 0.00570061 0.00569281
6.72 0.00571301 0.00570519
6.715 0.00572544 0.0057176
6.71 0.0057379 0.00573005
6.705 0.0057504 0.00574254
6.7 0.00576294 0.00575506
6.695 0.00577552 0.00576762
6.69 0.00578813 0.00578021
6.685 0.00580078 0.00579284
6.68 0.00581346 0.00580551
6.675 0.00582618 0.00581821
6.67 0.00583894 0.00583095
6.665 0.00585174 0.00584373
6.66 0.00586457 0.00585654
6.655 0.00587744 0.00586939
6.65 0.00589034 0.00588228
6.645 0.00590329 0.00589521
6.64 0.00591627 0.00590817
6.635 0.00592929 0.00592118
6.63 0.00594235 0.00593422
6.625 0.00595544 0.00594729
6.62 0.00596858 0.00596041
6.615 0.00598175 0.00597356
6.61 0.00599496 0.00598676
6.605 0.00600821 0.00599999
6.6 0.00602149 0.00601326
6.595 0.00603482 0.00602656
6.59 0.00604819 0.00603991
6.585 0.00606159 0.0060533
6.58 0.00607504 0.00606672
6.575 0.00608852 0.00608019
6.57 0.00610205 0.0060937
6.565 0.00611561 0.00610724
6.56 0.00612921 0.00612083
6.555 0.00614285 0.00613445
6.55 0.00615654 0.00614811
6.545 0.00617026 0.00616182
6.54 0.00618402 0.00617556
6.535 0.00619783 0.00618935
6.53 0.00621167 0.00620317
6.525 0.00622556 0.00621704
6.52 0.00623949 0.00623095
6.515 0.00625346 0.0062449
6.51 0.00626747 0.0062589
6.505 0.00628152 0.00627293
6.5 0.00629562 0.006287
6.495 0.00630975 0.00630112
6.49 0.00632393 0.00631527
6.485 0.00633815 0.00632947
6.48 0.00635241 0.00634372
6.475 0.00636671 0.006358
6.47 0.00638106 0.00637233
6.465 0.00639545 0.0063867
6.46 0.00640988 0.00640111
6.455 0.00642436 0.00641557
6.45 0.00643888 0.00643007
6.445 0.00645344 0.00644461
6.44 0.00646805 0.0064592
6.435 0.0064827 0.00647383
6.43 0.00649739 0.0064885
6.425 0.00651213 0.00650321
6.42 0.00652691 0.00651798
6.415 0.00654173 0.00653278
6.41 0.00655661 0.00654763
6.405 0.00657152 0.00656253
6.4 0.00658648 0.00657747
6.395 0.00660149 0.00659246
6.39 0.00661654 0.00660749
6.385 0.00663164 0.00662256
6.38 0.00664678 0.00663768
6.375 0.00666196 0.00665285
6.37 0.0066772 0.00666806
6.365 0.00669248 0.00668332
6.36 0.0067078 0.00669862
6.355 0.00672317 0.00671398
6.35 0.00673859 0.00672937
6.345 0.00675406 0.00674482
6.34 0.00676957 0.00676031
6.335 0.00678513 0.00677585
6.33 0.00680074 0.00679143
6.325 0.00681639 0.00680707
6.32 0.0068321 0.00682275
6.315 0.00684784 0.00683847
6.31 0.00686364 0.00685425
6.305 0.00687949 0.00687007
6.3 0.00689538 0.00688595
6.295 0.00691133 0.00690187
6.29 0.00692732 0.00691784
6.285 0.00694336 0.00693386
6.28 0.00695945 0.00694993
6.275 0.00697559 0.00696605
6.27 0.00699178 0.00698221
6.265 0.00700802 0.00699843
6.26 0.0070243 0.00701469
6.255 0.00704064 0.00703101
6.25 0.00705703 0.00704737
6.245 0.00707347 0.00706379
6.24 0.00708996 0.00708026
6.235 0.0071065 0.00709678
6.23 0.0071231 0.00711335
6.225 0.00713974 0.00712997
6.22 0.00715643 0.00714664
6.215 0.00717318 0.00716336
6.21 0.00718997 0.00718014
6.205 0.00720682 0.00719696
6.2 0.00722372 0.00721384
6.195 0.00724068 0.00723077
6.19 0.00725769 0.00724775
6.185 0.00727475 0.00726479
6.18 0.00729186 0.00728188
6.175 0.00730903 0.00729902
6.17 0.00732625 0.00731622
6.165 0.00734352 0.00733347
6.16 0.00736085 0.00735077
6.155 0.00737823 0.00736813
6.15 0.00739566 0.00738554
6.145 0.00741315 0.007403
6.14 0.00743069 0.00742052
6.135 0.00744829 0.0074381
6.13 0.00746595 0.00745573
6.125 0.00748366 0.00747342
6.12 0.00750142 0.00749116
6.115 0.00751925 0.00750896
6.11 0.00753712 0.00752681
6.105 0.00755506 0.00754472
6.1 0.00757304 0.00756268
6.095 0.00759109 0.0075807
6.09 0.00760919 0.00759878
6.085 0.00762735 0.00761691
6.08 0.00764557 0.0076351
6.075 0.00766384 0.00765335
6.07 0.00768218 0.00767166
6.065 0.00770057 0.00769003
6.06 0.00771902 0.00770845
6.055 0.00773752 0.00772694
6.05 0.00775609 0.00774548
6.045 0.00777471 0.00776407
6.04 0.0077934 0.00778273
6.035 0.00781214 0.00780145
6.03 0.00783094 0.00782022
6.025 0.0078498 0.00783906
6.02 0.00786872 0.00785796
6.015 0.00788771 0.00787691
6.01 0.00790675 0.00789593
6.005 0.00792586 0.00791501
6 0.00794502 0.00793415
5.995 0.00796425 0.00795335
5.99 0.00798353 0.00797261
5.985 0.00800288 0.00799193
5.98 0.00802229 0.00801131
5.975 0.00804177 0.00803076
5.97 0.0080613 0.00805027
5.965 0.0080809 0.00806984
5.96 0.00810056 0.00808947
5.955 0.00812029 0.00810917
5.95 0.00814008 0.00812894
5.945 0.00815993 0.00814876
5.94 0.00817984 0.00816865
5.935 0.00819982 0.0081886
5.93 0.00821987 0.00820862
5.925 0.00823998 0.0082287
5.92 0.00826015 0.00824884
5.915 0.00828039 0.00826905
5.91 0.00830069 0.00828933
5.905 0.00832106 0.00830967
5.9 0.0083415 0.00833008
5.895 0.008362 0.00835056
5.89 0.00838257 0.0083711
5.885 0.00840321 0.00839171
5.88 0.00842391 0.00841238
5.875 0.00844468 0.00843313
5.87 0.00846552 0.00845393
5.865 0.00848643 0.00847481
5.86 0.0085074 0.00849576
5.855 0.00852844 0.00851677
5.85 0.00854955 0.00853785
5.845 0.00857074 0.008559
5.84 0.00859199 0.00858023
5.835 0.00861331 0.00860152
5.83 0.0086347 0.00862288
5.825 0.00865616 0.00864431
5.82 0.00867768 0.00866581
5.815 0.00869928 0.00868738
5.81 0.00872095 0.00870902
5.805 0.0087427 0.00873073
5.8 0.00876451 0.00875251
5.795 0.0087864 0.00877437
5.79 0.00880835 0.0087963
5.785 0.00883039 0.0088183
5.78 0.00885249 0.00884037
5.775 0.00887467 0.00886252
5.77 0.00889692 0.00888474
5.765 0.00891924 0.00890703
5.76 0.00894164 0.0089294
5.755 0.00896411 0.00895184
5.75 0.00898665 0.00897435
5.745 0.00900927 0.00899694
5.74 0.00903197 0.00901961
5.735 0.00905474 0.00904235
5.73 0.00907759 0.00906516
5.725 0.00910051 0.00908806
5.72 0.00912351 0.00911103
5.715 0.00914659 0.00913407
5.71 0.00916974 0.00915719
5.705 0.00919297 0.00918039
5.7 0.00921628 0.00920367
5.695 0.00923967 0.00922702
5.69 0.00926313 0.00925045
5.685 0.00928667 0.00927396
5.68 0.0093103 0.00929755
5.675 0.009334 0.00932122
5.67 0.00935778 0.00934497
5.665 0.00938164 0.0093688
5.66 0.00940558 0.00939271
5.655 0.00942961 0.0094167
5.65 0.00945371 0.00944077
5.645 0.00947789 0.00946492
5.64 0.00950216 0.00948915
5.635 0.0095265 0.00951346
5.63 0.00955093 0.00953786
5.625 0.00957544 0.00956234
5.62 0.00960004 0.0095869
5.615 0.00962472 0.00961154
5.61 0.00964948 0.00963627
5.605 0.00967433 0.00966109
5.6 0.00969926 0.00968598
5.595 0.00972428 0.00971097
5.59 0.00974938 0.00973603
5.585 0.00977456 0.00976118
5.58 0.00979983 0.00978642
5.575 0.00982519 0.00981174
5.57 0.00985063 0.00983715
5.565 0.00987617 0.00986265
5.56 0.00990179 0.00988823
5.555 0.00992749 0.0099139
5.55 0.00995329 0.00993966
5.545 0.00997917 0.00996551
5.54 0.0100051 0.00999145
5.535 0.0100312 0.0100175
5.53 0.0100574 0.0100436
5.525 0.0100836 0.0100698
5.52 0.0101099 0.0100961
5.515 0.0101363 0.0101225
5.51 0.0101629 0.0101489
5.505 0.0101895 0.0101755
5.5 0.0102162 0.0102022
5.495 0.0102429 0.0102289
5.49 0.0102698 0.0102558
5.485 0.0102968 0.0102827
5.48 0.0103239 0.0103097
5.475 0.010351 0.0103368
5.47 0.0103783 0.0103641
5.465 0.0104056 0.0103914
5.46 0.0104331 0.0104188
5.455 0.0104606 0.0104463
5.45 0.0104882 0.0104739
5.445 0.010516 0.0105016
5.44 0.0105438 0.0105294
5.435 0.0105717 0.0105572
5.43 0.0105997 0.0105852
5.425 0.0106279 0.0106133
5.42 0.0106561 0.0106415
5.415 0.0106844 0.0106698
5.41 0.0107128 0.0106981
5.405 0.0107413 0.0107266
5.4 0.0107699 0.0107552
5.395 0.0107987 0.0107839
5.39 0.0108275 0.0108127
5.385 0.0108564 0.0108415
5.38 0.0108854 0.0108705
5.375 0.0109145 0.0108996
5.37 0.0109438 0.0109288
5.365 0.0109731 0.0109581
5.36 0.0110025 0.0109875
5.355 0.0110321 0.0110169
5.35 0.0110617 0.0110465
5.345 0.0110914 0.0110763
5.34 0.0111213 0.0111061
5.335 0.0111512 0.011136
5.33 0.0111813 0.011166
5.325 0.0112115 0.0111961
5.32 0.0112418 0.0112264
5.315 0.0112721 0.0112567
5.31 0.0113026 0.0112871
5.305 0.0113332 0.0113177
5.3 0.0113639 0.0113484
5.295 0.0113947 0.0113791
5.29 0.0114257 0.01141
5.285 0.0114567 0.011441
5.28 0.0114879 0.0114721
5.275 0.0115191 0.0115034
5.27 0.0115505 0.0115347
5.265 0.011582 0.0115661
5.26 0.0116136 0.0115977
5.255 0.0116453 0.0116294
5.25 0.0116771 0.0116611
5.245 0.0117091 0.011693
5.24 0.0117411 0.011725
5.235 0.0117733 0.0117572
5.23 0.0118056 0.0117894
5.225 0.011838 0.0118218
5.22 0.0118705 0.0118543
5.215 0.0119031 0.0118868
5.21 0.0119359 0.0119196
5.205 0.0119688 0.0119524
5.2 0.0120018 0.0119853
5.195 0.0120349 0.0120184
5.19 0.0120681 0.0120516
5.185 0.0121015 0.0120849
5.18 0.0121349 0.0121183
5.175 0.0121685 0.0121519
5.17 0.0122023 0.0121856
5.165 0.0122361 0.0122194
5.16 0.0122701 0.0122533
5.155 0.0123042 0.0122873
5.15 0.0123384 0.0123215
5.145 0.0123727 0.0123558
5.14 0.0124072 0.0123902
5.135 0.0124418 0.0124247
5.13 0.0124765 0.0124594
5.125 0.0125113 0.0124942
5.12 0.0125463 0.0125291
5.115 0.0125814 0.0125642
5.11 0.0126167 0.0125994
5.105 0.012652 0.0126347
5.1 0.0126875 0.0126701
5.095 0.0127231 0.0127057
5.09 0.0127589 0.0127414
5.085 0.0127948 0.0127773
5.08 0.0128308 0.0128132
5.075 0.0128669 0.0128493
5.07 0.0129032 0.0128856
5.065 0.0129397 0.0129219
5.06 0.0129762 0.0129584
5.055 0.0130129 0.0129951
5.05 0.0130497 0.0130319
5.045 0.0130867 0.0130688
5.04 0.0131238 0.0131058
5.035 0.013161 0.013143
5.03 0.0131984 0.0131803
5.025 0.0132359 0.0132178
5.02 0.0132736 0.0132554
5.015 0.0133114 0.0132932
5.01 0.0133493 0.0133311
5.005 0.0133874 0.0133691
5 0.0134256 0.0134073
4.995 0.013464 0.0134456
4.99 0.0135025 0.013484
4.985 0.0135412 0.0135226
4.98 0.01358 0.0135614
4.975 0.0136189 0.0136003
4.97 0.013658 0.0136393
4.965 0.0136973 0.0136785
4.96 0.0137367 0.0137179
4.955 0.0137762 0.0137573
4.95 0.0138159 0.013797
4.945 0.0138557 0.0138368
4.94 0.0138957 0.0138767
4.935 0.0139359 0.0139168
4.93 0.0139762 0.013957
4.925 0.0140166 0.0139974
4.92 0.0140572 0.014038
4.915 0.014098 0.0140787
4.91 0.0141389 0.0141195
4.905 0.01418 0.0141605
4.9 0.0142212 0.0142017
4.895 0.0142626 0.014243
4.89 0.0143041 0.0142845
4.885 0.0143458 0.0143262
4.88 0.0143877 0.014368
4.875 0.0144297 0.0144099
4.87 0.0144719 0.014452
4.865 0.0145142 0.0144943
4.86 0.0145567 0.0145368
4.855 0.0145994 0.0145794
4.85 0.0146422 0.0146221
4.845 0.0146852 0.0146651
4.84 0.0147284 0.0147082
4.835 0.0147717 0.0147514
4.83 0.0148152 0.0147949
4.825 0.0148588 0.0148385
4.82 0.0149027 0.0148823
4.815 0.0149467 0.0149262
4.81 0.0149908 0.0149703
4.805 0.0150352 0.0150146
4.8 0.0150797 0.015059
4.795 0.0151244 0.0151037
4.79 0.0151692 0.0151485
4.785 0.0152143 0.0151934
4.78 0.0152595 0.0152386
4.775 0.0153049 0.0152839
4.77 0.0153504 0.0153294
4.765 0.0153962 0.0153751
4.76 0.0154421 0.0154209
4.755 0.0154882 0.015467
4.75 0.0155345 0.0155132
4.745 0.0155809 0.0155596
4.74 0.0156276 0.0156062
4.735 0.0156744 0.0156529
4.73 0.0157214 0.0156999
4.725 0.0157686 0.015747
4.72 0.015816 0.0157943
4.715 0.0158636 0.0158418
4.71 0.0159113 0.0158895
4.705 0.0159593 0.0159374
4.7 0.0160074 0.0159855
4.695 0.0160557 0.0160337
4.69 0.0161042 0.0160822
4.685 0.0161529 0.0161308
4.68 0.0162018 0.0161796
4.675 0.0162509 0.0162287
4.67 0.0163002 0.0162779
4.665 0.0163497 0.0163273
4.66 0.0163994 0.0163769
4.655 0.0164493 0.0164267
4.65 0.0164993 0.0164767
4.645 0.0165496 0.0165269
4.64 0.0166001 0.0165773
4.635 0.0166508 0.0166279
4.63 0.0167016 0.0166788
4.625 0.0167527 0.0167298
4.62 0.016804 0.016781
4.615 0.0168555 0.0168324
4.61 0.0169072 0.016884
4.605 0.0169591 0.0169359
4.6 0.0170112 0.0169879
4.595 0.0170636 0.0170402
4.59 0.0171161 0.0170926
4.585 0.0171688 0.0171453
4.58 0.0172218 0.0171982
4.575 0.017275 0.0172513
4.57 0.0173284 0.0173046
4.565 0.017382 0.0173581
4.56 0.0174358 0.0174119
4.555 0.0174898 0.0174659
4.55 0.0175441 0.01752
4.545 0.0175986 0.0175744
4.54 0.0176533 0.0176291
4.535 0.0177082 0.0176839
4.53 0.0177633 0.017739
4.525 0.0178187 0.0177943
4.52 0.0178743 0.0178498
4.515 0.0179301 0.0179056
4.51 0.0179862 0.0179615
4.505 0.0180425 0.0180177
4.5 0.018099 0.0180742
4.495 0.0181557 0.0181308
4.49 0.0182127 0.0181877
4.485 0.0182699 0.0182448
4.48 0.0183273 0.0183022
4.475 0.018385 0.0183598
4.47 0.0184429 0.0184177
4.465 0.0185011 0.0184757
4.46 0.0185595 0.018534
4.455 0.0186181 0.0185926
4.45 0.018677 0.0186514
4.445 0.0187361 0.0187104
4.44 0.0187955 0.0187697
4.435 0.0188551 0.0188292
4.43 0.0189149 0.018889
4.425 0.018975 0.018949
4.42 0.0190354 0.0190093
4.415 0.019096 0.0190698
4.41 0.0191569 0.0191306
4.405 0.019218 0.0191916
4.4 0.0192793 0.0192529
4.395 0.019341 0.0193144
4.39 0.0194028 0.0193762
4.385 0.019465 0.0194383
4.38 0.0195274 0.0195006
4.375 0.01959 0.0195632
4.37 0.0196529 0.019626
4.365 0.0197161 0.0196891
4.36 0.0197796 0.0197525
4.355 0.0198433 0.0198161
4.35 0.0199073 0.01988
4.345 0.0199715 0.0199441
4.34 0.020036 0.0200086
4.335 0.0201008 0.0200733
4.33 0.0201659 0.0201382
4.325 0.0202312 0.0202035
4.32 0.0202969 0.020269
4.315 0.0203628 0.0203348
4.31 0.0204289 0.0204009
4.305 0.0204954 0.0204673
4.3 0.0205621 0.0205339
4.295 0.0206291 0.0206008
4.29 0.0206964 0.0206681
4.285 0.020764 0.0207356
4.28 0.0208319 0.0208033
4.275 0.0209001 0.0208714
4.27 0.0209685 0.0209398
4.265 0.0210373 0.0210084
4.26 0.0211063 0.0210774
4.255 0.0211757 0.0211466
4.25 0.0212453 0.0212162
4.245 0.0213152 0.021286
4.24 0.0213855 0.0213561
4.235 0.021456 0.0214266
4.23 0.0215268 0.0214973
4.225 0.021598 0.0215684
4.22 0.0216694 0.0216397
4.215 0.0217412 0.0217114
4.21 0.0218132 0.0217833
4.205 0.0218856 0.0218556
4.2 0.0219583 0.0219282
4.195 0.0220313 0.0220011
4.19 0.0221046 0.0220743
4.185 0.0221783 0.0221479
4.18 0.0222522 0.0222217
4.175 0.0223265 0.0222959
4.17 0.0224011 0.0223704
4.165 0.022476 0.0224452
4.16 0.0225513 0.0225203
4.155 0.0226269 0.0225958
4.15 0.0227028 0.0226716
4.145 0.022779 0.0227477
4.14 0.0228556 0.0228242
4.135 0.0229325 0.022901
4.13 0.0230097 0.0229781
4.125 0.0230873 0.0230556
4.12 0.0231652 0.0231334
4.115 0.0232435 0.0232116
4.11 0.0233221 0.0232901
4.105 0.023401 0.0233689
4.1 0.0234803 0.0234481
4.095 0.02356 0.0235276
4.09 0.02364 0.0236075
4.085 0.0237203 0.0236878
4.08 0.023801 0.0237684
4.075 0.0238821 0.0238493
4.07 0.0239635 0.0239306
4.065 0.0240453 0.0240123
4.06 0.0241274 0.0240943
4.055 0.0242099 0.0241767
4.05 0.0242928 0.0242595
4.045 0.0243761 0.0243426
4.04 0.0244597 0.0244261
4.035 0.0245437 0.02451
4.03 0.024628 0.0245942
4.025 0.0247127 0.0246788
4.02 0.0247979 0.0247638
4.015 0.0248834 0.0248492
4.01 0.0249692 0.024935
4.005 0.0250555 0.0250211
4 0.0251421 0.0251076
3.995 0.0252292 0.0251945
3.99 0.0253166 0.0252819
3.985 0.0254044 0.0253695
3.98 0.0254926 0.0254576
3.975 0.0255812 0.0255461
3.97 0.0256703 0.025635
3.965 0.0257597 0.0257243
3.96 0.0258495 0.025814
3.955 0.0259397 0.0259041
3.95 0.0260303 0.0259946
3.945 0.0261214 0.0260855
3.94 0.0262128 0.0261768
3.935 0.0263047 0.0262686
3.93 0.026397 0.0263607
3.925 0.0264897 0.0264533
3.92 0.0265828 0.0265463
3.915 0.0266763 0.0266397
3.91 0.0267703 0.0267336
3.905 0.0268647 0.0268278
3.9 0.0269596 0.0269225
3.895 0.0270548 0.0270177
3.89 0.0271505 0.0271133
3.885 0.0272467 0.0272093
3.88 0.0273433 0.0273057
3.875 0.0274403 0.0274026
3.87 0.0275377 0.0274999
3.865 0.0276357 0.0275977
3.86 0.027734 0.0276959
3.855 0.0278328 0.0277946
3.85 0.0279321 0.0278938
3.845 0.0280319 0.0279934
3.84 0.028132 0.0280934
3.835 0.0282327 0.0281939
3.83 0.0283338 0.0282949
3.825 0.0284354 0.0283964
3.82 0.0285375 0.0284983
3.815 0.02864 0.0286007
3.81 0.028743 0.0287035
3.805 0.0288465 0.0288069
3.8 0.0289505 0.0289107
3.795 0.0290549 0.029015
3.79 0.0291599 0.0291198
3.785 0.0292653 0.0292251
3.78 0.0293712 0.0293309
3.775 0.0294776 0.0294371
3.77 0.0295845 0.0295439
3.765 0.0296919 0.0296511
3.76 0.0297998 0.0297589
3.755 0.0299083 0.0298672
3.75 0.0300172 0.029976
3.745 0.0301266 0.0300852
3.74 0.0302366 0.030195
3.735 0.0303471 0.0303054
3.73 0.0304581 0.0304162
3.725 0.0305696 0.0305276
3.72 0.0306816 0.0306395
3.715 0.0307942 0.0307519
3.71 0.0309073 0.0308648
3.705 0.0310209 0.0309783
3.7 0.0311351 0.0310923
3.695 0.0312498 0.0312069
3.69 0.0313651 0.031322
3.685 0.0314809 0.0314376
3.68 0.0315973 0.0315538
3.675 0.0317142 0.0316706
3.67 0.0318316 0.0317879
3.665 0.0319497 0.0319058
3.66 0.0320683 0.0320242
3.655 0.0321874 0.0321432
3.65 0.0323071 0.0322627
3.645 0.0324274 0.0323829
3.64 0.0325483 0.0325036
3.635 0.0326698 0.0326249
3.63 0.0327918 0.0327467
3.625 0.0329144 0.0328692
3.62 0.0330377 0.0329922
3.615 0.0331615 0.0331159
3.61 0.0332859 0.0332401
3.605 0.0334109 0.0333649
3.6 0.0335365 0.0334904
3.595 0.0336627 0.0336164
3.59 0.0337895 0.033743
3.585 0.0339169 0.0338703
3.58 0.034045 0.0339982
3.575 0.0341736 0.0341267
3.57 0.0343029 0.0342558
3.565 0.0344329 0.0343855
3.56 0.0345634 0.0345159
3.555 0.0346946 0.0346469
3.55 0.0348264 0.0347785
3.545 0.0349589 0.0349108
3.54 0.035092 0.0350437
3.535 0.0352258 0.0351773
3.53 0.0353602 0.0353116
3.525 0.0354953 0.0354464
3.52 0.035631 0.035582
3.515 0.0357674 0.0357182
3.51 0.0359045 0.0358551
3.505 0.0360422 0.0359926
3.5 0.0361806 0.0361309
3.495 0.0363197 0.0362698
3.49 0.0364595 0.0364093
3.485 0.0366 0.0365496
3.48 0.0367411 0.0366906
3.475 0.036883 0.0368322
3.47 0.0370256 0.0369746
3.465 0.0371688 0.0371177
3.46 0.0373128 0.0372614
3.455 0.0374575 0.0374059
3.45 0.0376029 0.0375511
3.445 0.037749 0.037697
3.44 0.0378958 0.0378437
3.435 0.0380434 0.0379911
3.43 0.0381917 0.0381392
3.425 0.0383408 0.038288
3.42 0.0384906 0.0384376
3.415 0.0386411 0.0385879
3.41 0.0387924 0.038739
3.405 0.0389444 0.0388908
3.4 0.0390972 0.0390434
3.395 0.0392508 0.0391968
3.39 0.0394051 0.0393509
3.385 0.0395602 0.0395058
3.38 0.0397161 0.0396615
3.375 0.0398728 0.0398179
3.37 0.0400303 0.0399752
3.365 0.0401885 0.0401332
3.36 0.0403476 0.040292
3.355 0.0405074 0.0404516
3.35 0.0406681 0.0406121
3.345 0.0408295 0.0407733
3.34 0.0409918 0.0409354
3.335 0.0411549 0.0410982
3.33 0.0413188 0.0412619
3.325 0.0414836 0.0414265
3.32 0.0416492 0.0415918
3.315 0.0418156 0.041758
3.31 0.0419829 0.0419251
3.305 0.042151 0.0420929
3.3 0.04232 0.0422617
3.295 0.0424898 0.0424313
3.29 0.0426605 0.0426018
3.285 0.0428321 0.0427731
3.28 0.0430046 0.0429453
3.275 0.0431779 0.0431184
3.27 0.0433521 0.0432924
3.265 0.0435272 0.0434672
3.26 0.0437032 0.043643
3.255 0.0438801 0.0438197
3.25 0.044058 0.0439972
3.245 0.0442367 0.0441757
3.24 0.0444163 0.0443551
3.235 0.0445969 0.0445354
3.23 0.0447784 0.0447167
3.225 0.0449608 0.0448988
3.22 0.0451442 0.045082
3.215 0.0453285 0.045266
3.21 0.0455138 0.045451
3.205 0.0457 0.045637
3.2 0.0458872 0.0458239
3.195 0.0460754 0.0460118
3.19 0.0462645 0.0462007
3.185 0.0464546 0.0463906
3.18 0.0466457 0.0465814
3.175 0.0468378 0.0467732
3.17 0.0470309 0.046966
3.165 0.047225 0.0471599
3.16 0.0474201 0.0473547
3.155 0.0476162 0.0475506
3.15 0.0478134 0.0477474
3.145 0.0480116 0.0479453
3.14 0.0482108 0.0481443
3.135 0.048411 0.0483442
3.13 0.0486123 0.0485452
3.125 0.0488147 0.0487473
3.12 0.0490181 0.0489504
3.115 0.0492225 0.0491546
3.11 0.0494281 0.0493599
3.105 0.0496347 0.0495662
3.1 0.0498424 0.0497737
3.095 0.0500512 0.0499822
3.09 0.0502612 0.0501918
3.085 0.0504722 0.0504025
3.08 0.0506843 0.0506143
3.075 0.0508975 0.0508273
3.07 0.0511119 0.0510413
3.065 0.0513274 0.0512565
3.06 0.051544 0.0514729
3.055 0.0517618 0.0516904
3.05 0.0519808 0.051909
3.045 0.0522009 0.0521288
3.04 0.0524221 0.0523497
3.035 0.0526446 0.0525719
3.03 0.0528682 0.0527952
3.025 0.053093 0.0530197
3.02 0.053319 0.0532454
3.015 0.0535462 0.0534722
3.01 0.0537746 0.0537003
3.005 0.0540043 0.0539297
3 0.0542351 0.0541602
2.995 0.0544672 0.054392
2.99 0.0547005 0.054625
2.985 0.0549351 0.0548592
2.98 0.055171 0.0550947
2.975 0.0554081 0.0553315
2.97 0.0556464 0.0555695
2.965 0.0558861 0.0558088
2.96 0.056127 0.0560494
2.955 0.0563692 0.0562913
2.95 0.0566127 0.0565345
2.945 0.0568576 0.056779
2.94 0.0571037 0.0570248
2.935 0.0573512 0.0572719
2.93 0.0576 0.0575204
2.925 0.0578501 0.0577702
2.92 0.0581016 0.0580213
2.915 0.0583545 0.0582738
2.91 0.0586087 0.0585277
2.905 0.0588643 0.0587829
2.9 0.0591213 0.0590395
2.895 0.0593796 0.0592975
2.89 0.0596394 0.0595569
2.885 0.0599006 0.0598177
2.88 0.0601632 0.0600799
2.875 0.0604272 0.0603436
2.87 0.0606926 0.0606086
2.865 0.0609595 0.0608751
2.86 0.0612278 0.0611431
2.855 0.0614976 0.0614125
2.85 0.0617689 0.0616834
2.845 0.0620416 0.0619557
2.84 0.0623159 0.0622296
2.835 0.0625916 0.0625049
2.83 0.0628688 0.0627817
2.825 0.0631475 0.0630601
2.82 0.0634278 0.0633399
2.815 0.0637096 0.0636213
2.81 0.0639929 0.0639043
2.805 0.0642778 0.0641887
2.8 0.0645642 0.0644748
2.795 0.0648522 0.0647624
2.79 0.0651418 0.0650515
2.785 0.065433 0.0653423
2.78 0.0657257 0.0656347
2.775 0.0660201 0.0659286
2.77 0.0663161 0.0662242
2.765 0.0666137 0.0665214
2.76 0.0669129 0.0668202
2.755 0.0672138 0.0671207
2.75 0.0675164 0.0674228
2.745 0.0678206 0.0677266
2.74 0.0681265 0.068032
2.735 0.068434 0.0683392
2.73 0.0687433 0.068648
2.725 0.0690543 0.0689585
2.72 0.069367 0.0692708
2.715 0.0696814 0.0695847
2.71 0.0699975 0.0699004
2.705 0.0703154 0.0702179
2.7 0.0706351 0.0705371
2.695 0.0709565 0.070858
2.69 0.0712797 0.0711808
2.685 0.0716047 0.0715053
2.68 0.0719314 0.0718316
2.675 0.07226 0.0721597
2.67 0.0725904 0.0724897
2.665 0.0729227 0.0728214
2.66 0.0732568 0.073155
2.655 0.0735927 0.0734905
2.65 0.0739305 0.0738278
2.645 0.0742702 0.074167
2.64 0.0746117 0.0745081
2.635 0.0749552 0.074851
2.63 0.0753005 0.0751959
2.625 0.0756478 0.0755427
2.62 0.075997 0.0758914
2.615 0.0763481 0.0762421
2.61 0.0767013 0.0765947
2.605 0.0770563 0.0769492
2.6 0.0774134 0.0773057
2.595 0.0777724 0.0776643
2.59 0.0781334 0.0780248
2.585 0.0784964 0.0783873
2.58 0.0788615 0.0787518
2.575 0.0792286 0.0791184
2.57 0.0795977 0.079487
2.565 0.0799689 0.0798577
2.56 0.0803422 0.0802304
2.555 0.0807175 0.0806052
2.55 0.0810949 0.0809821
2.545 0.0814745 0.0813611
2.54 0.0818561 0.0817422
2.535 0.0822399 0.0821254
2.53 0.0826258 0.0825108
2.525 0.0830139 0.0828983
2.52 0.0834041 0.083288
2.515 0.0837966 0.0836799
2.51 0.0841912 0.0840739
2.505 0.084588 0.0844701
2.5 0.084987 0.0848686
2.495 0.0853882 0.0852693
2.49 0.0857917 0.0856722
2.485 0.0861975 0.0860773
2.48 0.0866055 0.0864847
2.475 0.0870157 0.0868944
2.47 0.0874283 0.0873064
2.465 0.0878432 0.0877207
2.46 0.0882604 0.0881373
2.455 0.0886799 0.0885562
2.45 0.0891017 0.0889774
2.445 0.0895259 0.089401
2.44 0.0899525 0.089827
2.435 0.0903814 0.0902553
2.43 0.0908128 0.090686
2.425 0.0912465 0.0911192
2.42 0.0916827 0.0915547
2.415 0.0921213 0.0919927
2.41 0.0925623 0.0924331
2.405 0.0930058 0.0928759
2.4 0.0934518 0.0933213
2.395 0.0939002 0.0937691
2.39 0.0943512 0.0942194
2.385 0.0948046 0.0946721
2.38 0.0952606 0.0951275
2.375 0.0957191 0.0955853
2.37 0.0961802 0.0960457
2.365 0.0966438 0.0965087
2.36 0.09711 0.0969742
2.355 0.0975787 0.0974423
2.35 0.0980501 0.097913
2.345 0.0985241 0.0983863
2.34 0.0990008 0.0988622
2.335 0.09948 0.0993408
2.33 0.0999619 0.099822
2.325 0.100447 0.100306
2.32 0.100934 0.100792
2.315 0.101424 0.101282
2.31 0.101916 0.101774
2.305 0.102412 0.102268
2.3 0.10291 0.102766
2.295 0.103411 0.103266
2.29 0.103914 0.103769
2.285 0.104421 0.104275
2.28 0.10493 0.104783
2.275 0.105442 0.105294
2.27 0.105957 0.105808
2.265 0.106474 0.106325
2.26 0.106995 0.106845
2.255 0.107518 0.107367
2.25 0.108044 0.107893
2.245 0.108574 0.108421
2.24 0.109106 0.108952
2.235 0.10964 0.109486
2.23 0.110178 0.110023
2.225 0.110719 0.110563
2.22 0.111263 0.111106
2.215 0.111809 0.111652
2.21 0.112359 0.112201
2.205 0.112911 0.112753
2.2 0.113467 0.113307
2.195 0.114025 0.113865
2.19 0.114587 0.114426
2.185 0.115152 0.11499
2.18 0.115719 0.115556
2.175 0.11629 0.116126
2.17 0.116864 0.116699
2.165 0.11744 0.117275
2.16 0.11802 0.117854
2.155 0.118603 0.118436
2.15 0.11919 0.119022
2.145 0.119779 0.11961
2.14 0.120371 0.120202
2.135 0.120967 0.120796
2.13 0.121566 0.121394
2.125 0.122167 0.121995
2.12 0.122772 0.122599
2.115 0.123381 0.123207
2.11 0.123992 0.123817
2.105 0.124607 0.124431
2.1 0.125225 0.125048
2.095 0.125846 0.125668
2.09 0.12647 0.126291
2.085 0.127098 0.126918
2.08 0.127729 0.127548
2.075 0.128363 0.128181
2.07 0.129 0.128818
2.065 0.129641 0.129457
2.06 0.130285 0.1301
2.055 0.130932 0.130747
2.05 0.131583 0.131396
2.045 0.132236 0.132049
2.04 0.132894 0.132706
2.035 0.133554 0.133365
2.03 0.134218 0.134028
2.025 0.134885 0.134694
2.02 0.135556 0.135364
2.015 0.13623 0.136037
2.01 0.136907 0.136713
2.005 0.137588 0.137393
2 0.138272 0.138076
1.995 0.138959 0.138762
1.99 0.13965 0.139452
1.985 0.140344 0.140145
1.98 0.141042 0.140842
1.975 0.141743 0.141541
1.97 0.142447 0.142245
1.965 0.143155 0.142951
1.96 0.143866 0.143662
1.955 0.144581 0.144375
1.95 0.145299 0.145092
1.945 0.14602 0.145812
1.94 0.146745 0.146536
1.935 0.147473 0.147263
1.93 0.148204 0.147993
1.925 0.148939 0.148727
1.92 0.149677 0.149464
1.915 0.150419 0.150205
1.91 0.151164 0.150949
1.905 0.151913 0.151696
1.9 0.152664 0.152446
1.895 0.15342 0.1532
1.89 0.154178 0.153958
1.885 0.15494 0.154719
1.88 0.155705 0.155483
1.875 0.156474 0.15625
1.87 0.157246 0.157021
1.865 0.158021 0.157795
1.86 0.158799 0.158572
1.855 0.159581 0.159352
1.85 0.160366 0.160136
1.845 0.161154 0.160923
1.84 0.161946 0.161713
1.835 0.16274 0.162507
1.83 0.163538 0.163304
1.825 0.164339 0.164104
1.82 0.165144 0.164907
1.815 0.165951 0.165713
1.81 0.166762 0.166522
1.805 0.167575 0.167335
1.8 0.168392 0.16815
1.795 0.169212 0.168968
1.79 0.170035 0.16979
1.785 0.170861 0.170615
1.78 0.171689 0.171442
1.775 0.172521 0.172272
1.77 0.173356 0.173106
1.765 0.174193 0.173942
1.76 0.175033 0.174781
1.755 0.175877 0.175623
1.75 0.176722 0.176467
1.745 0.177571 0.177314
1.74 0.178422 0.178164
1.735 0.179276 0.179017
1.73 0.180132 0.179872
1.725 0.180991 0.180729
1.72 0.181853 0.181589
1.715 0.182716 0.182452
1.71 0.183583 0.183316
1.705 0.184451 0.184183
1.7 0.185322 0.185053
1.695 0.186195 0.185924
1.69 0.18707 0.186798
1.685 0.187947 0.187674
1.68 0.188826 0.188551
1.675 0.189707 0.189431
1.67 0.19059 0.190312
1.665 0.191474 0.191195
1.66 0.192361 0.19208
1.655 0.193248 0.192966
1.65 0.194138 0.193854
1.645 0.195029 0.194744
1.64 0.195921 0.195634
1.635 0.196814 0.196526
1.63 0.197708 0.197419
1.625 0.198604 0.198313
1.62 0.1995 0.199208
1.615 0.200397 0.200103
1.61 0.201295 0.200999
1.605 0.202193 0.201896
1.6 0.203092 0.202794
1.595 0.203991 0.203691
1.59 0.20489 0.204589
1.585 0.20579 0.205486
1.58 0.206689 0.206384
1.575 0.207588 0.207281
1.57 0.208486 0.208178
1.565 0.209384 0.209075
1.56 0.210281 0.20997
1.555 0.211177 0.210865
1.55 0.212072 0.211758
1.545 0.212966 0.212651
1.54 0.213859 0.213542
1.535 0.21475 0.214431
1.53 0.215638 0.215318
1.525 0.216525 0.216203
1.52 0.21741 0.217086
1.515 0.218292 0.217967
1.51 0.219171 0.218844
1.505 0.220048 0.219719
1.5 0.220921 0.220591
1.495 0.22179 0.221459
1.49 0.222656 0.222323
1.485 0.223518 0.223183
1.48 0.224376 0.224039
1.475 0.225229 0.224891
1.47 0.226077 0.225738
1.465 0.226921 0.226579
1.46 0.227758 0.227415
1.455 0.22859 0.228245
1.45 0.229416 0.229069
1.445 0.230235 0.229887
1.44 0.231047 0.230697
1.435 0.231852 0.231501
1.43 0.23265 0.232297
1.425 0.233439 0.233084
1.42 0.23422 0.233864
1.415 0.234992 0.234634
1.41 0.235755 0.235395
1.405 0.236508 0.236147
1.4 0.237251 0.236888
1.395 0.237983 0.237619
1.39 0.238705 0.238339
1.385 0.239414 0.239047
1.38 0.240111 0.239742
1.375 0.240796 0.240425
1.37 0.241468 0.241095
1.365 0.242125 0.241751
1.36 0.242768 0.242393
1.355 0.243396 0.243019
1.35 0.244009 0.24363
1.345 0.244605 0.244225
1.34 0.245184 0.244802
1.335 0.245746 0.245362
1.33 0.246289 0.245904
1.325 0.246814 0.246427
1.32 0.247318 0.24693
1.315 0.247802 0.247413
1.31 0.248265 0.247874
1.305 0.248706 0.248313
1.3 0.249123 0.248729
1.295 0.249517 0.249122
1.29 0.249887 0.24949
1.285 0.250231 0.249833
1.28 0.250549 0.250149
1.275 0.250839 0.250438
1.27 0.251101 0.250698
1.265 0.251334 0.25093
1.26 0.251536 0.251131
1.255 0.251707 0.251301
1.25 0.251846 0.251439
1.245 0.251952 0.251543
1.24 0.252023 0.251613
1.235 0.252059 0.251647
1.23 0.252058 0.251645
1.225 0.252019 0.251605
1.22 0.251941 0.251526
1.215 0.251822 0.251406
1.21 0.251663 0.251245
1.205 0.25146 0.251042
1.2 0.251214 0.250795
1.195 0.250922 0.250502
1.19 0.250584 0.250163
1.185 0.250197 0.249775
1.18 0.249762 0.249339
1.175 0.249276 0.248852
1.17 0.248738 0.248313
1.165 0.248146 0.247721
1.16 0.2475 0.247074
1.155 0.246797 0.246371
1.15 0.246037 0.24561
1.145 0.245218 0.244791
1.14 0.244338 0.24391
1.135 0.243396 0.242968
1.13 0.242391 0.241963
1.125 0.241321 0.240893
1.12 0.240185 0.239756
1.115 0.238981 0.238552
1.11 0.237708 0.237279
1.105 0.236364 0.235935
1.1 0.234949 0.23452
1.095 0.23346 0.233031
1.09 0.231896 0.231468
1.085 0.230256 0.229828
1.08 0.228539 0.228111
1.075 0.226744 0.226316
1.07 0.224868 0.224441
1.065 0.222912 0.222485
1.06 0.220873 0.220447
1.055 0.218751 0.218326
1.05 0.216545 0.216121
1.045 0.214253 0.21383
1.04 0.211875 0.211453
1.035 0.209411 0.20899
1.03 0.206858 0.206438
1.025 0.204217 0.203799
1.02 0.201487 0.20107
1.015 0.198668 0.198252
1.01 0.195758 0.195345
1.005 0.192759 0.192347
1 0.189669 0.189259
0.995 0.186489 0.18608
0.99 0.183218 0.182812
0.985 0.179857 0.179453
0.98 0.176407 0.176005
0.975 0.172867 0.172467
0.97 0.169238 0.168841
0.965 0.165521 0.165127
0.96 0.161717 0.161326
0.955 0.157827 0.157439
0.95 0.153853 0.153467
0.945 0.149795 0.149412
0.94 0.145655 0.145275
0.935 0.141435 0.141058
0.93 0.137136 0.136763
0.925 0.132762 0.132392
0.92 0.128314 0.127947
0.915 0.123794 0.123431
0.91 0.119205 0.118846
0.905 0.114551 0.114196
0.9 0.109833 0.109482
0.895 0.105055 0.104708
0.89 0.100221 0.0998779
0.885 0.0953337 0.0949948
0.88 0.090397 0.0900624
0.875 0.0854148 0.0850846
0.87 0.080391 0.0800653
0.865 0.07533 0.0750087
0.86 0.0702359 0.0699192
0.855 0.0651134 0.0648014
0.85 0.0599669 0.0596597
0.845 0.0548015 0.054499
0.84 0.0496218 0.0493242
0.835 0.0444331 0.0441403
0.83 0.0392403 0.0389525
0.825 0.0340489 0.0337661
0.82 0.0288641 0.0285863
0.815 0.0236914 0.0234187
0.81 0.0185364 0.0182688
0.805 0.0134045 0.0131421
0.8 0.00830154 0.00804422
0.795 0.00323312 0.00298096
0.79 -0.00179503 -0.00204202
0.785 -0.00677716 -0.00701897
0.78 -0.0117075 -0.0119442
0.775 -0.0165804 -0.0168118
0.77 -0.02139 -0.0216163
0.765 -0.0261308 -0.0263519
0.76 -0.0307969 -0.031013
0.755 -0.035383 -0.035594
0.75 -0.0398835 -0.0400894
0.745 -0.044293 -0.0444938
0.74 -0.0486061 -0.0488019
0.735 -0.0528178 -0.0530086
0.73 -0.0569229 -0.0571089
0.725 -0.0609166 -0.0610977
0.72 -0.0647942 -0.0649705
0.715 -0.068551 -0.0687226
0.71 -0.0721828 -0.0723498
0.705 -0.0756855 -0.0758478
0.7 -0.079055 -0.0792128
0.695 -0.0822876 -0.082441
0.69 -0.08538 -0.0855291
0.685 -0.088329 -0.0884738
0.68 -0.0911316 -0.0912722
0.675 -0.0937852 -0.0939217
0.67 -0.0962874 -0.0964199
0.665 -0.0986363 -0.0987649
0.66 -0.10083 -0.100955
0.655 -0.102867 -0.102988
0.65 -0.104747 -0.104864
0.645 -0.106468 -0.106582
0.64 -0.108031 -0.108142
0.635 -0.109435 -0.109542
0.63 -0.11068 -0.110784
0.625 -0.111768 -0.111869
0.62 -0.112698 -0.112796
0.615 -0.113474 -0.113569
0.61 -0.114095 -0.114187
0.605 -0.114564 -0.114654
0.6 -0.114885 -0.114972
0.595 -0.115058 -0.115142
0.59 -0.115087 -0.11517
0.585 -0.114976 -0.115056
0.58 -0.114729 -0.114806
0.575 -0.114348 -0.114424
0.57 -0.113839 -0.113912
0.565 -0.113205 -0.113277
0.56 -0.112452 -0.112522
0.555 -0.111584 -0.111652
0.55 -0.110607 -0.110673
0.545 -0.109525 -0.10959
0.54 -0.108345 -0.108409
0.535 -0.107071 -0.107134
0.53 -0.105711 -0.105772
0.525 -0.104268 -0.104328
0.52 -0.102751 -0.102809
0.515 -0.101163 -0.101221
0.51 -0.0995122 -0.0995688
0.505 -0.0978037 -0.0978594
0.5 -0.0960438 -0.0960985
0.495 -0.0942383 -0.0942922
0.49 -0.0923931 -0.0924463
0.485 -0.0905143 -0.0905667
0.48 -0.0886073 -0.0886591
0.475 -0.0866779 -0.0867291
0.47 -0.0847315 -0.0847821
0.465 -0.0827734 -0.0828235
0.46 -0.0808087 -0.0808582
0.455 -0.0788422 -0.0788913
0.45 -0.0768786 -0.0769273
0.445 -0.0749224 -0.0749706
0.44 -0.0729776 -0.0730255
0.435 -0.0710482 -0.0710958
0.43 -0.0691379 -0.0691851
0.425 -0.0672499 -0.0672968
0.42 -0.0653873 -0.065434
0.415 -0.0635529 -0.0635992
0.41 -0.061749 -0.0617951
0.405 -0.0599779 -0.0600237
0.4 -0.0582413 -0.0582869
0.395 -0.0565408 -0.0565861
0.39 -0.0548776 -0.0549227
0.385 -0.0532527 -0.0532975
0.38 -0.0516667 -0.0517113
0.375 -0.0501201 -0.0501644
0.37 -0.0486129 -0.0486569
0.365 -0.0471452 -0.0471889
0.36 -0.0457165 -0.0457599
0.355 -0.0443264 -0.0443695
0.35 -0.0429742 -0.043017
0.345 -0.0416591 -0.0417014
0.34 -0.0403799 -0.0404219
0.335 -0.0391357 -0.0391773
0.33 -0.0379253 -0.0379664
0.325 -0.0367472 -0.0367879
0.32 -0.0356003 -0.0356405
0.315 -0.0344832 -0.0345228
0.31 -0.0333944 -0.0334335
0.305 -0.0323327 -0.0323712
0.3 -0.0312967 -0.0313346
0.295 -0.0302851 -0.0303223
0.29 -0.0292967 -0.0293333
0.285 -0.0283303 -0.0283662
0.28 -0.0273848 -0.02742
0.275 -0.0264592 -0.0264936
0.27 -0.0255526 -0.0255863
0.265 -0.0246641 -0.024697
0.26 -0.0237931 -0.0238251
0.255 -0.0229387 -0.02297
0.25 -0.0221006 -0.022131
0.245 -0.0212781 -0.0213076
0.24 -0.0204709 -0.0204995
0.235 -0.0196786 -0.0197064
0.23 -0.0189011 -0.0189279
0.225 -0.018138 -0.0181639
0.22 -0.0173893 -0.0174143
0.215 -0.0166549 -0.016679
0.21 -0.0159347 -0.0159579
0.205 -0.0152288 -0.0152511
0.2 -0.0145372 -0.0145585
0.195 -0.0138599 -0.0138803
0.19 -0.013197 -0.0132166
0.185 -0.0125487 -0.0125674
0.18 -0.0119151 -0.0119329
0.175 -0.0112963 -0.0113132
0.17 -0.0106925 -0.0107085
0.165 -0.0101038 -0.0101189
0.16 -0.0095304 -0.0095447
0.155 -0.00897244 -0.00898592
0.15 -0.00843011 -0.00844279
0.145 -0.00790356 -0.00791545
0.14 -0.00739295 -0.00740408
0.135 -0.00689844 -0.00690883
0.13 -0.00642018 -0.00642985
0.125 -0.00595832 -0.00596729
0.12 -0.00551299 -0.00552128
0.115 -0.00508432 -0.00509197
0.11 -0.00467244 -0.00467946
0.105 -0.00427747 -0.00428389
0.1 -0.00389951 -0.00390535
0.095 -0.00353865 -0.00354395
0.09 -0.003195 -0.00319977
0.085 -0.00286862 -0.0028729
0.08 -0.0025596 -0.00256341
0.075 -0.00226799 -0.00227137
0.07 -0.00199386 -0.00199683
0.065 -0.00173726 -0.00173984
0.06 -0.00149823 -0.00150044
0.055 -0.0012768 -0.00127868
0.05 -0.001073 -0.00107458
0.045 -0.00088686 -0.000888167
0.04 -0.000718422 -0.00071948
0.035 -0.000568087 -0.000568922
0.03 -0.000438711 -0.000439355
0.025 -0.000340189 -0.000340688
0.02 -0.000275594 -0.000275998
0.015 -0.000190884 -0.000191163
0.01 -3.97081e-05 -3.9766e-05
0.005 4.60994e-05 4.61666e-05
-1.63468e-13 7.19924e-08 7.20975e-08


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.5Lambda0.5Nc1ClassicOneLoop/DeltaGammaFX_0_OneLoopFRG.txt <==
9.995 0.00177487 0.00177244
9.99 0.00177751 0.00177508
9.985 0.00178015 0.00177771
9.98 0.00178279 0.00178036
9.975 0.00178545 0.001783
9.97 0.0017881 0.00178566
9.965 0.00179076 0.00178831
9.96 0.00179343 0.00179098
9.955 0.0017961 0.00179364
9.95 0.00179878 0.00179632
9.945 0.00180146 0.001799
9.94 0.00180415 0.00180168
9.935 0.00180684 0.00180437
9.93 0.00180954 0.00180707
9.925 0.00181224 0.00180977
9.92 0.00181495 0.00181247
9.915 0.00181767 0.00181518
9.91 0.00182039 0.0018179
9.905 0.00182311 0.00182062
9.9 0.00182584 0.00182335
9.895 0.00182858 0.00182608
9.89 0.00183132 0.00182882
9.885 0.00183407 0.00183156
9.88 0.00183682 0.00183431
9.875 0.00183958 0.00183707
9.87 0.00184235 0.00183983
9.865 0.00184511 0.00184259
9.86 0.00184789 0.00184536
9.855 0.00185067 0.00184814
9.85 0.00185346 0.00185092
9.845 0.00185625 0.00185371
9.84 0.00185904 0.0018565
9.835 0.00186184 0.0018593
9.83 0.00186465 0.0018621
9.825 0.00186747 0.00186491
9.82 0.00187029 0.00186773
9.815 0.00187311 0.00187055
9.81 0.00187595 0.00187338
9.805 0.00187878 0.00187621
9.8 0.00188163 0.00187905
9.795 0.00188447 0.0018819
9.79 0.00188733 0.00188475
9.785 0.00189018 0.0018876
9.78 0.00189305 0.00189046
9.775 0.00189592 0.00189333
9.77 0.0018988 0.0018962
9.765 0.00190168 0.00189908
9.76 0.00190457 0.00190197
9.755 0.00190747 0.00190486
9.75 0.00191037 0.00190775
9.745 0.00191327 0.00191066
9.74 0.00191618 0.00191356
9.735 0.0019191 0.00191648
9.73 0.00192202 0.0019194
9.725 0.00192495 0.00192232
9.72 0.00192789 0.00192525
9.715 0.00193083 0.00192819
9.71 0.00193378 0.00193113
9.705 0.00193673 0.00193408
9.7 0.00193969 0.00193704
9.695 0.00194266 0.00194
9.69 0.00194563 0.00194297
9.685 0.00194861 0.00194594
9.68 0.00195159 0.00194892
9.675 0.00195458 0.00195191
9.67 0.00195758 0.0019549
9.665 0.00196058 0.0019579
9.66 0.00196358 0.0019609
9.655 0.0019666 0.00196391
9.65 0.00196962 0.00196693
9.645 0.00197265 0.00196995
9.64 0.00197568 0.00197298
9.635 0.00197872 0.00197601
9.63 0.00198177 0.00197906
9.625 0.00198482 0.0019821
9.62 0.00198787 0.00198516
9.615 0.00199094 0.00198821
9.61 0.00199401 0.00199128
9.605 0.00199708 0.00199435
9.6 0.00200017 0.00199743
9.595 0.00200326 0.00200052
9.59 0.00200635 0.00200361
9.585 0.00200945 0.00200671
9.58 0.00201256 0.00200981
9.575 0.00201568 0.00201292
9.57 0.0020188 0.00201604
9.565 0.00202193 0.00201916
9.56 0.00202506 0.00202229
9.555 0.0020282 0.00202542
9.55 0.00203134 0.00202857
9.545 0.0020345 0.00203172
9.54 0.00203766 0.00203487
9.535 0.00204082 0.00203803
9.53 0.002044 0.0020412
9.525 0.00204718 0.00204438
9.52 0.00205037 0.00204756
9.515 0.00205356 0.00205075
9.51 0.00205676 0.00205394
9.505 0.00205996 0.00205715
9.5 0.00206317 0.00206035
9.495 0.00206639 0.00206357
9.49 0.00206962 0.00206679
9.485 0.00207285 0.00207002
9.48 0.00207609 0.00207325
9.475 0.00207934 0.00207649
9.47 0.00208259 0.00207974
9.465 0.00208585 0.002083
9.46 0.00208912 0.00208626
9.455 0.00209239 0.00208953
9.45 0.00209567 0.0020928
9.445 0.00209896 0.00209609
9.44 0.00210225 0.00209937
9.435 0.00210555 0.00210267
9.43 0.00210886 0.00210597
9.425 0.00211217 0.00210928
9.42 0.00211549 0.0021126
9.415 0.00211882 0.00211592
9.41 0.00212216 0.00211926
9.405 0.0021255 0.00212259
9.4 0.00212885 0.00212594
9.395 0.0021322 0.00212929
9.39 0.00213557 0.00213265
9.385 0.00213894 0.00213601
9.38 0.00214231 0.00213938
9.375 0.0021457 0.00214276
9.37 0.00214909 0.00214615
9.365 0.00215249 0.00214954
9.36 0.00215589 0.00215295
9.355 0.00215931 0.00215636
9.35 0.00216273 0.00215977
9.345 0.00216616 0.00216319
9.34 0.00216959 0.00216662
9.335 0.00217303 0.00217006
9.33 0.00217648 0.0021735
9.325 0.00217994 0.00217695
9.32 0.0021834 0.00218041
9.315 0.00218687 0.00218388
9.31 0.00219035 0.00218735
9.305 0.00219383 0.00219084
9.3 0.00219733 0.00219432
9.295 0.00220083 0.00219782
9.29 0.00220434 0.00220132
9.285 0.00220785 0.00220483
9.28 0.00221138 0.00220835
9.275 0.00221491 0.00221188
9.27 0.00221844 0.00221541
9.265 0.00222199 0.00221895
9.26 0.00222554 0.0022225
9.255 0.0022291 0.00222605
9.25 0.00223267 0.00222962
9.245 0.00223624 0.00223319
9.24 0.00223983 0.00223677
9.235 0.00224342 0.00224035
9.23 0.00224702 0.00224395
9.225 0.00225062 0.00224755
9.22 0.00225424 0.00225115
9.215 0.00225786 0.00225477
9.21 0.00226149 0.00225839
9.205 0.00226512 0.00226203
9.2 0.00226877 0.00226566
9.195 0.00227242 0.00226931
9.19 0.00227608 0.00227297
9.185 0.00227975 0.00227663
9.18 0.00228343 0.0022803
9.175 0.00228711 0.00228398
9.17 0.0022908 0.00228767
9.165 0.0022945 0.00229136
9.16 0.00229821 0.00229507
9.155 0.00230192 0.00229878
9.15 0.00230565 0.00230249
9.145 0.00230938 0.00230622
9.14 0.00231312 0.00230996
9.135 0.00231687 0.0023137
9.13 0.00232062 0.00231745
9.125 0.00232439 0.00232121
9.12 0.00232816 0.00232498
9.115 0.00233194 0.00232875
9.11 0.00233573 0.00233253
9.105 0.00233952 0.00233633
9.1 0.00234333 0.00234012
9.095 0.00234714 0.00234393
9.09 0.00235096 0.00234775
9.085 0.00235479 0.00235157
9.08 0.00235863 0.0023554
9.075 0.00236248 0.00235925
9.07 0.00236633 0.0023631
9.065 0.00237019 0.00236695
9.06 0.00237407 0.00237082
9.055 0.00237795 0.00237469
9.05 0.00238183 0.00237858
9.045 0.00238573 0.00238247
9.04 0.00238963 0.00238637
9.035 0.00239355 0.00239027
9.03 0.00239747 0.00239419
9.025 0.0024014 0.00239811
9.02 0.00240534 0.00240205
9.015 0.00240929 0.00240599
9.01 0.00241324 0.00240994
9.005 0.00241721 0.0024139
9 0.00242118 0.00241787
8.995 0.00242516 0.00242185
8.99 0.00242915 0.00242583
8.985 0.00243315 0.00242983
8.98 0.00243716 0.00243383
8.975 0.00244118 0.00243784
8.97 0.0024452 0.00244186
8.965 0.00244924 0.00244589
8.96 0.00245328 0.00244993
8.955 0.00245734 0.00245398
8.95 0.0024614 0.00245803
8.945 0.00246547 0.0024621
8.94 0.00246955 0.00246617
8.935 0.00247364 0.00247025
8.93 0.00247773 0.00247435
8.925 0.00248184 0.00247845
8.92 0.00248595 0.00248255
8.915 0.00249008 0.00248667
8.91 0.00249421 0.0024908
8.905 0.00249836 0.00249494
8.9 0.00250251 0.00249909
8.895 0.00250667 0.00250324
8.89 0.00251084 0.00250741
8.885 0.00251502 0.00251158
8.88 0.00251921 0.00251576
8.875 0.00252341 0.00251995
8.87 0.00252761 0.00252416
8.865 0.00253183 0.00252837
8.86 0.00253605 0.00253259
8.855 0.00254029 0.00253682
8.85 0.00254453 0.00254105
8.845 0.00254879 0.0025453
8.84 0.00255305 0.00254956
8.835 0.00255733 0.00255383
8.83 0.00256161 0.00255811
8.825 0.0025659 0.00256239
8.82 0.0025702 0.00256669
8.815 0.00257451 0.00257099
8.81 0.00257883 0.00257531
8.805 0.00258316 0.00257963
8.8 0.0025875 0.00258397
8.795 0.00259185 0.00258831
8.79 0.00259621 0.00259266
8.785 0.00260058 0.00259703
8.78 0.00260496 0.0026014
8.775 0.00260935 0.00260579
8.77 0.00261375 0.00261018
8.765 0.00261816 0.00261458
8.76 0.00262258 0.00261899
8.755 0.00262701 0.00262341
8.75 0.00263144 0.00262784
8.745 0.00263589 0.00263229
8.74 0.00264035 0.00263674
8.735 0.00264482 0.0026412
8.73 0.0026493 0.00264568
8.725 0.00265379 0.00265016
8.72 0.00265829 0.00265465
8.715 0.0026628 0.00265915
8.71 0.00266731 0.00266367
8.705 0.00267184 0.00266819
8.7 0.00267638 0.00267272
8.695 0.00268093 0.00267726
8.69 0.00268549 0.00268182
8.685 0.00269006 0.00268638
8.68 0.00269464 0.00269096
8.675 0.00269923 0.00269554
8.67 0.00270383 0.00270014
8.665 0.00270845 0.00270474
8.66 0.00271307 0.00270936
8.655 0.0027177 0.00271398
8.65 0.00272234 0.00271862
8.645 0.002727 0.00272327
8.64 0.00273166 0.00272792
8.635 0.00273633 0.00273259
8.63 0.00274102 0.00273727
8.625 0.00274572 0.00274196
8.62 0.00275042 0.00274666
8.615 0.00275514 0.00275137
8.61 0.00275987 0.0027561
8.605 0.00276461 0.00276083
8.6 0.00276936 0.00276557
8.595 0.00277412 0.00277033
8.59 0.00277889 0.00277509
8.585 0.00278367 0.00277987
8.58 0.00278847 0.00278465
8.575 0.00279327 0.00278945
8.57 0.00279809 0.00279426
8.565 0.00280291 0.00279908
8.56 0.00280775 0.00280391
8.555 0.0028126 0.00280875
8.55 0.00281746 0.00281361
8.545 0.00282233 0.00281847
8.54 0.00282721 0.00282335
8.535 0.00283211 0.00282823
8.53 0.00283701 0.00283313
8.525 0.00284193 0.00283804
8.52 0.00284685 0.00284296
8.515 0.00285179 0.00284789
8.51 0.00285674 0.00285284
8.505 0.0028617 0.00285779
8.5 0.00286668 0.00286276
8.495 0.00287166 0.00286774
8.49 0.00287666 0.00287272
8.485 0.00288167 0.00287773
8.48 0.00288668 0.00288274
8.475 0.00289171 0.00288776
8.47 0.00289676 0.00289279
8.465 0.00290181 0.00289784
8.46 0.00290687 0.0029029
8.455 0.00291195 0.00290797
8.45 0.00291704 0.00291305
8.445 0.00292214 0.00291815
8.44 0.00292726 0.00292325
8.435 0.00293238 0.00292837
8.43 0.00293752 0.0029335
8.425 0.00294267 0.00293864
8.42 0.00294783 0.0029438
8.415 0.002953 0.00294896
8.41 0.00295818 0.00295414
8.405 0.00296338 0.00295933
8.4 0.00296859 0.00296453
8.395 0.00297381 0.00296974
8.39 0.00297904 0.00297497
8.385 0.00298429 0.00298021
8.38 0.00298955 0.00298546
8.375 0.00299482 0.00299072
8.37 0.0030001 0.002996
8.365 0.0030054 0.00300129
8.36 0.0030107 0.00300659
8.355 0.00301602 0.0030119
8.35 0.00302135 0.00301722
8.345 0.0030267 0.00302256
8.34 0.00303206 0.00302791
8.335 0.00303743 0.00303327
8.33 0.00304281 0.00303865
8.325 0.00304821 0.00304404
8.32 0.00305361 0.00304944
8.315 0.00305903 0.00305485
8.31 0.00306447 0.00306028
8.305 0.00306991 0.00306572
8.3 0.00307537 0.00307117
8.295 0.00308084 0.00307663
8.29 0.00308633 0.00308211
8.285 0.00309183 0.0030876
8.28 0.00309734 0.0030931
8.275 0.00310286 0.00309862
8.27 0.0031084 0.00310415
8.265 0.00311395 0.00310969
8.26 0.00311952 0.00311525
8.255 0.00312509 0.00312082
8.25 0.00313068 0.0031264
8.245 0.00313628 0.00313199
8.24 0.0031419 0.0031376
8.235 0.00314753 0.00314322
8.23 0.00315317 0.00314886
8.225 0.00315883 0.00315451
8.22 0.0031645 0.00316017
8.215 0.00317018 0.00316585
8.21 0.00317588 0.00317154
8.205 0.00318159 0.00317724
8.2 0.00318732 0.00318296
8.195 0.00319306 0.00318869
8.19 0.00319881 0.00319443
8.185 0.00320457 0.00320019
8.18 0.00321035 0.00320596
8.175 0.00321614 0.00321175
8.17 0.00322195 0.00321755
8.165 0.00322777 0.00322336
8.16 0.00323361 0.00322919
8.155 0.00323946 0.00323503
8.15 0.00324532 0.00324089
8.145 0.0032512 0.00324676
8.14 0.00325709 0.00325264
8.135 0.003263 0.00325853
8.13 0.00326892 0.00326445
8.125 0.00327485 0.00327037
8.12 0.0032808 0.00327631
8.115 0.00328676 0.00328227
8.11 0.00329274 0.00328824
8.105 0.00329873 0.00329422
8.1 0.00330474 0.00330022
8.095 0.00331076 0.00330623
8.09 0.00331679 0.00331226
8.085 0.00332284 0.0033183
8.08 0.00332891 0.00332436
8.075 0.00333499 0.00333043
8.07 0.00334108 0.00333651
8.065 0.00334719 0.00334261
8.06 0.00335331 0.00334873
8.055 0.00335945 0.00335486
8.05 0.00336561 0.003361
8.045 0.00337178 0.00336716
8.04 0.00337796 0.00337334
8.035 0.00338416 0.00337953
8.03 0.00339037 0.00338574
8.025 0.0033966 0.00339195
8.02 0.00340284 0.00339819
8.015 0.0034091 0.00340444
8.01 0.00341538 0.0034107
8.005 0.00342167 0.00341699
8 0.00342797 0.00342328
7.995 0.00343429 0.0034296
7.99 0.00344063 0.00343592
7.985 0.00344698 0.00344227
7.98 0.00345335 0.00344863
7.975 0.00345973 0.003455
7.97 0.00346613 0.00346139
7.965 0.00347254 0.0034678
7.96 0.00347897 0.00347422
7.955 0.00348542 0.00348065
7.95 0.00349188 0.00348711
7.945 0.00349836 0.00349357
7.94 0.00350485 0.00350006
7.935 0.00351136 0.00350656
7.93 0.00351789 0.00351308
7.925 0.00352443 0.00351961
7.92 0.00353099 0.00352616
7.915 0.00353756 0.00353273
7.91 0.00354415 0.00353931
7.905 0.00355076 0.0035459
7.9 0.00355738 0.00355252
7.895 0.00356402 0.00355915
7.89 0.00357068 0.00356579
7.885 0.00357735 0.00357246
7.88 0.00358404 0.00357914
7.875 0.00359075 0.00358584
7.87 0.00359747 0.00359255
7.865 0.00360421 0.00359928
7.86 0.00361096 0.00360603
7.855 0.00361774 0.00361279
7.85 0.00362453 0.00361957
7.845 0.00363133 0.00362637
7.84 0.00363815 0.00363318
7.835 0.00364499 0.00364001
7.83 0.00365185 0.00364686
7.825 0.00365873 0.00365372
7.82 0.00366562 0.00366061
7.815 0.00367253 0.00366751
7.81 0.00367946 0.00367443
7.805 0.0036864 0.00368136
7.8 0.00369336 0.00368831
7.795 0.00370034 0.00369528
7.79 0.00370733 0.00370227
7.785 0.00371435 0.00370927
7.78 0.00372138 0.00371629
7.775 0.00372843 0.00372333
7.77 0.0037355 0.00373039
7.765 0.00374258 0.00373746
7.76 0.00374968 0.00374456
7.755 0.0037568 0.00375167
7.75 0.00376394 0.0037588
7.745 0.0037711 0.00376594
7.74 0.00377827 0.00377311
7.735 0.00378546 0.00378029
7.73 0.00379267 0.00378749
7.725 0.0037999 0.00379471
7.72 0.00380715 0.00380194
7.715 0.00381442 0.0038092
7.71 0.0038217 0.00381648
7.705 0.003829 0.00382377
7.7 0.00383633 0.00383108
7.695 0.00384367 0.00383841
7.69 0.00385102 0.00384576
7.685 0.0038584 0.00385312
7.68 0.00386579 0.00386051
7.675 0.00387321 0.00386791
7.67 0.00388064 0.00387533
7.665 0.00388809 0.00388278
7.66 0.00389557 0.00389024
7.655 0.00390306 0.00389772
7.65 0.00391057 0.00390522
7.645 0.0039181 0.00391274
7.64 0.00392564 0.00392028
7.635 0.00393321 0.00392783
7.63 0.0039408 0.00393541
7.625 0.0039484 0.003943
7.62 0.00395603 0.00395062
7.615 0.00396367 0.00395825
7.61 0.00397134 0.00396591
7.605 0.00397902 0.00397358
7.6 0.00398673 0.00398128
7.595 0.00399445 0.00398899
7.59 0.0040022 0.00399672
7.585 0.00400996 0.00400448
7.58 0.00401774 0.00401225
7.575 0.00402555 0.00402004
7.57 0.00403337 0.00402786
7.565 0.00404121 0.00403569
7.56 0.00404908 0.00404354
7.555 0.00405696 0.00405141
7.55 0.00406487 0.00405931
7.545 0.00407279 0.00406722
7.54 0.00408074 0.00407516
7.535 0.00408871 0.00408312
7.53 0.0040967 0.00409109
7.525 0.0041047 0.00409909
7.52 0.00411273 0.00410711
7.515 0.00412078 0.00411515
7.51 0.00412885 0.00412321
7.505 0.00413694 0.00413129
7.5 0.00414506 0.00413939
7.495 0.00415319 0.00414751
7.49 0.00416134 0.00415565
7.485 0.00416952 0.00416382
7.48 0.00417772 0.00417201
7.475 0.00418594 0.00418022
7.47 0.00419418 0.00418845
7.465 0.00420244 0.0041967
7.46 0.00421073 0.00420497
7.455 0.00421903 0.00421326
7.45 0.00422736 0.00422158
7.445 0.0042357 0.00422991
7.44 0.00424407 0.00423827
7.435 0.00425247 0.00424665
7.43 0.00426088 0.00425506
7.425 0.00426932 0.00426348
7.42 0.00427778 0.00427193
7.415 0.00428626 0.0042804
7.41 0.00429477 0.00428889
7.405 0.00430329 0.00429741
7.4 0.00431184 0.00430594
7.395 0.00432041 0.0043145
7.39 0.004329 0.00432308
7.385 0.00433762 0.00433169
7.38 0.00434626 0.00434031
7.375 0.00435492 0.00434897
7.37 0.00436361 0.00435764
7.365 0.00437231 0.00436634
7.36 0.00438105 0.00437506
7.355 0.0043898 0.0043838
7.35 0.00439858 0.00439256
7.345 0.00440738 0.00440135
7.34 0.0044162 0.00441016
7.335 0.00442505 0.004419
7.33 0.00443392 0.00442785
7.325 0.00444281 0.00443674
7.32 0.00445173 0.00444564
7.315 0.00446067 0.00445457
7.31 0.00446964 0.00446353
7.305 0.00447863 0.00447251
7.3 0.00448764 0.00448151
7.295 0.00449668 0.00449053
7.29 0.00450574 0.00449958
7.285 0.00451483 0.00450866
7.28 0.00452394 0.00451775
7.275 0.00453307 0.00452687
7.27 0.00454223 0.00453602
7.265 0.00455142 0.00454519
7.26 0.00456063 0.00455439
7.255 0.00456986 0.00456361
7.25 0.00457912 0.00457286
7.245 0.0045884 0.00458213
7.24 0.00459771 0.00459142
7.235 0.00460704 0.00460074
7.23 0.0046164 0.00461009
7.225 0.00462578 0.00461946
7.22 0.00463519 0.00462885
7.215 0.00464463 0.00463827
7.21 0.00465409 0.00464772
7.205 0.00466357 0.00465719
7.2 0.00467308 0.00466669
7.195 0.00468262 0.00467622
7.19 0.00469218 0.00468577
7.185 0.00470177 0.00469534
7.18 0.00471139 0.00470494
7.175 0.00472103 0.00471457
7.17 0.00473069 0.00472422
7.165 0.00474038 0.0047339
7.16 0.0047501 0.00474361
7.155 0.00475985 0.00475334
7.15 0.00476962 0.0047631
7.145 0.00477942 0.00477289
7.14 0.00478925 0.0047827
7.135 0.0047991 0.00479254
7.13 0.00480898 0.00480241
7.125 0.00481889 0.0048123
7.12 0.00482882 0.00482222
7.115 0.00483878 0.00483216
7.11 0.00484877 0.00484214
7.105 0.00485878 0.00485214
7.1 0.00486882 0.00486217
7.095 0.0048789 0.00487222
7.09 0.00488899 0.00488231
7.085 0.00489912 0.00489242
7.08 0.00490927 0.00490256
7.075 0.00491946 0.00491273
7.07 0.00492967 0.00492293
7.065 0.0049399 0.00493315
7.06 0.00495017 0.0049434
7.055 0.00496046 0.00495368
7.05 0.00497078 0.00496399
7.045 0.00498113 0.00497432
7.04 0.00499151 0.00498469
7.035 0.00500192 0.00499508
7.03 0.00501236 0.00500551
7.025 0.00502283 0.00501596
7.02 0.00503332 0.00502644
7.015 0.00504385 0.00503695
7.01 0.0050544 0.00504749
7.005 0.00506498 0.00505806
7 0.00507559 0.00506865
6.995 0.00508623 0.00507928
6.99 0.0050969 0.00508993
6.985 0.0051076 0.00510062
6.98 0.00511834 0.00511134
6.975 0.0051291 0.00512208
6.97 0.00513989 0.00513286
6.965 0.00515071 0.00514367
6.96 0.00516156 0.0051545
6.955 0.00517244 0.00516537
6.95 0.00518335 0.00517627
6.945 0.00519429 0.00518719
6.94 0.00520527 0.00519815
6.935 0.00521627 0.00520914
6.93 0.0052273 0.00522016
6.925 0.00523837 0.00523121
6.92 0.00524947 0.00524229
6.915 0.0052606 0.0052534
6.91 0.00527175 0.00526455
6.905 0.00528295 0.00527572
6.9 0.00529417 0.00528693
6.895 0.00530542 0.00529817
6.89 0.0053167 0.00530943
6.885 0.00532802 0.00532074
6.88 0.00533937 0.00533207
6.875 0.00535075 0.00534343
6.87 0.00536216 0.00535483
6.865 0.00537361 0.00536626
6.86 0.00538509 0.00537773
6.855 0.0053966 0.00538922
6.85 0.00540814 0.00540075
6.845 0.00541972 0.00541231
6.84 0.00543133 0.0054239
6.835 0.00544297 0.00543553
6.83 0.00545464 0.00544718
6.825 0.00546635 0.00545888
6.82 0.00547809 0.0054706
6.815 0.00548987 0.00548236
6.81 0.00550168 0.00549415
6.805 0.00551352 0.00550598
6.8 0.0055254 0.00551784
6.795 0.00553731 0.00552973
6.79 0.00554925 0.00554166
6.785 0.00556123 0.00555362
6.78 0.00557324 0.00556562
6.775 0.00558529 0.00557765
6.77 0.00559737 0.00558971
6.765 0.00560948 0.00560181
6.76 0.00562163 0.00561394
6.755 0.00563382 0.00562611
6.75 0.00564604 0.00563832
6.745 0.0056583 0.00565056
6.74 0.00567059 0.00566283
6.735 0.00568292 0.00567514
6.73 0.00569528 0.00568749
6.725 0.00570767 0.00569987
6.72 0.00572011 0.00571229
6.715 0.00573258 0.00572474
6.71 0.00574508 0.00573723
6.705 0.00575762 0.00574975
6.7 0.0057702 0.00576231
6.695 0.00578282 0.00577491
6.69 0.00579547 0.00578754
6.685 0.00580816 0.00580021
6.68 0.00582088 0.00581292
6.675 0.00583364 0.00582567
6.67 0.00584644 0.00583845
6.665 0.00585928 0.00585126
6.66 0.00587215 0.00586412
6.655 0.00588506 0.00587701
6.65 0.00589801 0.00588994
6.645 0.00591099 0.00590291
6.64 0.00592402 0.00591592
6.635 0.00593708 0.00592896
6.63 0.00595018 0.00594205
6.625 0.00596332 0.00595517
6.62 0.0059765 0.00596833
6.615 0.00598972 0.00598152
6.61 0.00600297 0.00599476
6.605 0.00601626 0.00600803
6.6 0.00602959 0.00602135
6.595 0.00604296 0.0060347
6.59 0.00605638 0.00604809
6.585 0.00606983 0.00606153
6.58 0.00608332 0.006075
6.575 0.00609685 0.00608851
6.57 0.00611042 0.00610206
6.565 0.00612403 0.00611565
6.56 0.00613768 0.00612929
6.555 0.00615137 0.00614296
6.55 0.0061651 0.00615667
6.545 0.00617887 0.00617042
6.54 0.00619268 0.00618421
6.535 0.00620653 0.00619805
6.53 0.00622043 0.00621192
6.525 0.00623436 0.00622584
6.52 0.00624834 0.0062398
6.515 0.00626236 0.0062538
6.51 0.00627642 0.00626784
6.505 0.00629052 0.00628192
6.5 0.00630467 0.00629605
6.495 0.00631885 0.00631021
6.49 0.00633308 0.00632442
6.485 0.00634735 0.00633867
6.48 0.00636166 0.00635296
6.475 0.00637602 0.0063673
6.47 0.00639042 0.00638168
6.465 0.00640486 0.00639611
6.46 0.00641935 0.00641057
6.455 0.00643388 0.00642508
6.45 0.00644845 0.00643963
6.445 0.00646307 0.00645423
6.44 0.00647773 0.00646887
6.435 0.00649243 0.00648355
6.43 0.00650718 0.00649828
6.425 0.00652197 0.00651305
6.42 0.00653681 0.00652787
6.415 0.00655169 0.00654273
6.41 0.00656662 0.00655764
6.405 0.00658159 0.00657259
6.4 0.00659661 0.00658759
6.395 0.00661168 0.00660264
6.39 0.00662679 0.00661772
6.385 0.00664194 0.00663286
6.38 0.00665714 0.00664804
6.375 0.00667238 0.00666326
6.37 0.00668768 0.00667853
6.365 0.00670302 0.00669385
6.36 0.0067184 0.00670921
6.355 0.00673383 0.00672463
6.35 0.00674932 0.00674009
6.345 0.00676484 0.00675559
6.34 0.00678042 0.00677115
6.335 0.00679604 0.00678675
6.33 0.00681171 0.00680239
6.325 0.00682743 0.00681809
6.32 0.00684319 0.00683383
6.315 0.006859 0.00684962
6.31 0.00687486 0.00686546
6.305 0.00689077 0.00688135
6.3 0.00690674 0.00689729
6.295 0.00692274 0.00691328
6.29 0.0069388 0.00692931
6.285 0.00695491 0.0069454
6.28 0.00697107 0.00696154
6.275 0.00698727 0.00697772
6.27 0.00700353 0.00699395
6.265 0.00701983 0.00701023
6.26 0.00703619 0.00702657
6.255 0.0070526 0.00704295
6.25 0.00706905 0.00705939
6.245 0.00708556 0.00707587
6.24 0.00710212 0.00709241
6.235 0.00711874 0.007109
6.23 0.0071354 0.00712564
6.225 0.00715211 0.00714233
6.22 0.00716888 0.00715908
6.215 0.0071857 0.00717587
6.21 0.00720257 0.00719272
6.205 0.00721949 0.00720962
6.2 0.00723646 0.00722657
6.195 0.00725349 0.00724357
6.19 0.00727057 0.00726063
6.185 0.00728771 0.00727774
6.18 0.0073049 0.00729491
6.175 0.00732214 0.00731213
6.17 0.00733944 0.0073294
6.165 0.00735679 0.00734673
6.16 0.00737419 0.00736411
6.155 0.00739165 0.00738154
6.15 0.00740916 0.00739903
6.145 0.00742673 0.00741658
6.14 0.00744436 0.00743418
6.135 0.00746204 0.00745183
6.13 0.00747977 0.00746954
6.125 0.00749756 0.00748731
6.12 0.00751541 0.00750513
6.115 0.00753331 0.00752301
6.11 0.00755127 0.00754095
6.105 0.00756929 0.00755894
6.1 0.00758736 0.00757699
6.095 0.00760549 0.00759509
6.09 0.00762368 0.00761326
6.085 0.00764192 0.00763148
6.08 0.00766023 0.00764975
6.075 0.00767859 0.00766809
6.07 0.00769701 0.00768649
6.065 0.00771549 0.00770494
6.06 0.00773403 0.00772345
6.055 0.00775262 0.00774202
6.05 0.00777128 0.00776065
6.045 0.00778999 0.00777934
6.04 0.00780877 0.00779809
6.035 0.0078276 0.0078169
6.03 0.00784649 0.00783576
6.025 0.00786545 0.00785469
6.02 0.00788446 0.00787368
6.015 0.00790354 0.00789273
6.01 0.00792268 0.00791185
6.005 0.00794188 0.00793102
6 0.00796114 0.00795026
5.995 0.00798046 0.00796955
5.99 0.00799985 0.00798891
5.985 0.00801929 0.00800833
5.98 0.0080388 0.00802781
5.975 0.00805837 0.00804735
5.97 0.00807801 0.00806696
5.965 0.00809771 0.00808664
5.96 0.00811747 0.00810637
5.955 0.0081373 0.00812617
5.95 0.00815719 0.00814604
5.945 0.00817715 0.00816596
5.94 0.00819716 0.00818596
5.935 0.00821725 0.00820601
5.93 0.0082374 0.00822613
5.925 0.00825761 0.00824632
5.92 0.00827789 0.00826657
5.915 0.00829824 0.00828689
5.91 0.00831865 0.00830727
5.905 0.00833913 0.00832773
5.9 0.00835968 0.00834825
5.895 0.00838029 0.00836883
5.89 0.00840097 0.00838948
5.885 0.00842172 0.0084102
5.88 0.00844254 0.00843099
5.875 0.00846342 0.00845185
5.87 0.00848437 0.00847277
5.865 0.00850539 0.00849376
5.86 0.00852648 0.00851482
5.855 0.00854764 0.00853595
5.85 0.00856887 0.00855715
5.845 0.00859017 0.00857842
5.84 0.00861154 0.00859976
5.835 0.00863298 0.00862117
5.83 0.00865449 0.00864265
5.825 0.00867607 0.0086642
5.82 0.00869772 0.00868582
5.815 0.00871944 0.00870752
5.81 0.00874123 0.00872928
5.805 0.0087631 0.00875112
5.8 0.00878504 0.00877303
5.795 0.00880705 0.00879501
5.79 0.00882914 0.00881707
5.785 0.0088513 0.0088392
5.78 0.00887353 0.0088614
5.775 0.00889584 0.00888367
5.77 0.00891822 0.00890602
5.765 0.00894067 0.00892845
5.76 0.0089632 0.00895095
5.755 0.00898581 0.00897352
5.75 0.00900849 0.00899617
5.745 0.00903124 0.00901889
5.74 0.00905407 0.00904169
5.735 0.00907698 0.00906457
5.73 0.00909997 0.00908753
5.725 0.00912303 0.00911056
5.72 0.00914617 0.00913367
5.715 0.00916939 0.00915685
5.71 0.00919269 0.00918012
5.705 0.00921606 0.00920346
5.7 0.00923951 0.00922687
5.695 0.00926304 0.00925037
5.69 0.00928665 0.00927395
5.685 0.00931034 0.00929761
5.68 0.00933411 0.00932135
5.675 0.00935796 0.00934517
5.67 0.00938189 0.00936907
5.665 0.00940591 0.00939305
5.66 0.00943 0.00941711
5.655 0.00945418 0.00944125
5.65 0.00947843 0.00946547
5.645 0.00950277 0.00948978
5.64 0.00952719 0.00951416
5.635 0.0095517 0.00953864
5.63 0.00957629 0.00956319
5.625 0.00960096 0.00958783
5.62 0.00962572 0.00961255
5.615 0.00965056 0.00963736
5.61 0.00967548 0.00966225
5.605 0.0097005 0.00968723
5.6 0.00972559 0.00971229
5.595 0.00975077 0.00973744
5.59 0.00977604 0.00976267
5.585 0.0098014 0.00978799
5.58 0.00982684 0.0098134
5.575 0.00985237 0.00983889
5.57 0.00987798 0.00986448
5.565 0.00990369 0.00989015
5.56 0.00992948 0.00991591
5.555 0.00995537 0.00994176
5.55 0.00998134 0.00996769
5.545 0.0100074 0.00999372
5.54 0.0100336 0.0100198
5.535 0.0100598 0.010046
5.53 0.0100861 0.0100723
5.525 0.0101126 0.0100987
5.52 0.0101391 0.0101252
5.515 0.0101657 0.0101518
5.51 0.0101924 0.0101784
5.505 0.0102192 0.0102052
5.5 0.0102461 0.010232
5.495 0.010273 0.010259
5.49 0.0103001 0.010286
5.485 0.0103273 0.0103132
5.48 0.0103545 0.0103404
5.475 0.0103819 0.0103677
5.47 0.0104093 0.0103951
5.465 0.0104369 0.0104226
5.46 0.0104645 0.0104502
5.455 0.0104923 0.0104779
5.45 0.0105201 0.0105057
5.445 0.0105481 0.0105336
5.44 0.0105761 0.0105616
5.435 0.0106042 0.0105897
5.43 0.0106325 0.0106179
5.425 0.0106608 0.0106462
5.42 0.0106892 0.0106746
5.415 0.0107178 0.0107031
5.41 0.0107464 0.0107317
5.405 0.0107751 0.0107604
5.4 0.010804 0.0107892
5.395 0.0108329 0.0108181
5.39 0.0108619 0.0108471
5.385 0.0108911 0.0108762
5.38 0.0109203 0.0109054
5.375 0.0109497 0.0109347
5.37 0.0109791 0.0109641
5.365 0.0110087 0.0109936
5.36 0.0110384 0.0110233
5.355 0.0110681 0.011053
5.35 0.011098 0.0110828
5.345 0.011128 0.0111128
5.34 0.0111581 0.0111428
5.335 0.0111883 0.011173
5.33 0.0112186 0.0112032
5.325 0.011249 0.0112336
5.32 0.0112795 0.0112641
5.315 0.0113102 0.0112947
5.31 0.0113409 0.0113254
5.305 0.0113718 0.0113562
5.3 0.0114027 0.0113871
5.295 0.0114338 0.0114182
5.29 0.011465 0.0114493
5.285 0.0114963 0.0114806
5.28 0.0115277 0.0115119
5.275 0.0115592 0.0115434
5.27 0.0115909 0.011575
5.265 0.0116226 0.0116067
5.26 0.0116545 0.0116386
5.255 0.0116865 0.0116705
5.25 0.0117186 0.0117026
5.245 0.0117508 0.0117347
5.24 0.0117831 0.011767
5.235 0.0118156 0.0117994
5.23 0.0118481 0.0118319
5.225 0.0118808 0.0118646
5.22 0.0119136 0.0118974
5.215 0.0119466 0.0119302
5.21 0.0119796 0.0119632
5.205 0.0120128 0.0119964
5.2 0.0120461 0.0120296
5.195 0.0120795 0.012063
5.19 0.012113 0.0120965
5.185 0.0121467 0.0121301
5.18 0.0121805 0.0121638
5.175 0.0122144 0.0121977
5.17 0.0122484 0.0122317
5.165 0.0122826 0.0122658
5.16 0.0123168 0.0123
5.155 0.0123513 0.0123344
5.15 0.0123858 0.0123689
5.145 0.0124204 0.0124035
5.14 0.0124552 0.0124382
5.135 0.0124902 0.0124731
5.13 0.0125252 0.0125081
5.125 0.0125604 0.0125432
5.12 0.0125957 0.0125785
5.115 0.0126311 0.0126139
5.11 0.0126667 0.0126494
5.105 0.0127024 0.012685
5.1 0.0127382 0.0127208
5.095 0.0127742 0.0127567
5.09 0.0128103 0.0127928
5.085 0.0128466 0.012829
5.08 0.0128829 0.0128653
5.075 0.0129194 0.0129018
5.07 0.0129561 0.0129384
5.065 0.0129929 0.0129751
5.06 0.0130298 0.013012
5.055 0.0130669 0.013049
5.05 0.0131041 0.0130861
5.045 0.0131414 0.0131234
5.04 0.0131789 0.0131609
5.035 0.0132165 0.0131984
5.03 0.0132543 0.0132361
5.025 0.0132922 0.013274
5.02 0.0133302 0.013312
5.015 0.0133684 0.0133501
5.01 0.0134067 0.0133884
5.005 0.0134452 0.0134268
5 0.0134839 0.0134654
4.995 0.0135226 0.0135041
4.99 0.0135616 0.013543
4.985 0.0136006 0.013582
4.98 0.0136398 0.0136212
4.975 0.0136792 0.0136605
4.97 0.0137187 0.0137
4.965 0.0137584 0.0137396
4.96 0.0137982 0.0137794
4.955 0.0138382 0.0138193
4.95 0.0138783 0.0138593
4.945 0.0139186 0.0138996
4.94 0.013959 0.0139399
4.935 0.0139996 0.0139805
4.93 0.0140404 0.0140212
4.925 0.0140813 0.014062
4.92 0.0141223 0.014103
4.915 0.0141635 0.0141442
4.91 0.0142049 0.0141855
4.905 0.0142464 0.014227
4.9 0.0142881 0.0142686
4.895 0.01433 0.0143104
4.89 0.014372 0.0143524
4.885 0.0144142 0.0143945
4.88 0.0144565 0.0144368
4.875 0.014499 0.0144792
4.87 0.0145417 0.0145218
4.865 0.0145845 0.0145646
4.86 0.0146276 0.0146075
4.855 0.0146707 0.0146507
4.85 0.0147141 0.0146939
4.845 0.0147576 0.0147374
4.84 0.0148012 0.014781
4.835 0.0148451 0.0148248
4.83 0.0148891 0.0148688
4.825 0.0149333 0.0149129
4.82 0.0149777 0.0149572
4.815 0.0150222 0.0150017
4.81 0.0150669 0.0150463
4.805 0.0151118 0.0150912
4.8 0.0151569 0.0151362
4.795 0.0152021 0.0151813
4.79 0.0152475 0.0152267
4.785 0.0152931 0.0152722
4.78 0.0153389 0.0153179
4.775 0.0153849 0.0153638
4.77 0.015431 0.0154099
4.765 0.0154774 0.0154562
4.76 0.0155239 0.0155026
4.755 0.0155706 0.0155493
4.75 0.0156174 0.0155961
4.745 0.0156645 0.0156431
4.74 0.0157117 0.0156903
4.735 0.0157592 0.0157376
4.73 0.0158068 0.0157852
4.725 0.0158546 0.0158329
4.72 0.0159026 0.0158809
4.715 0.0159508 0.015929
4.71 0.0159992 0.0159774
4.705 0.0160478 0.0160259
4.7 0.0160966 0.0160746
4.695 0.0161456 0.0161235
4.69 0.0161947 0.0161726
4.685 0.0162441 0.0162219
4.68 0.0162937 0.0162714
4.675 0.0163434 0.0163211
4.67 0.0163934 0.016371
4.665 0.0164436 0.0164211
4.66 0.016494 0.0164714
4.655 0.0165445 0.0165219
4.65 0.0165953 0.0165726
4.645 0.0166463 0.0166235
4.64 0.0166975 0.0166747
4.635 0.0167489 0.016726
4.63 0.0168005 0.0167775
4.625 0.0168523 0.0168293
4.62 0.0169043 0.0168812
4.615 0.0169566 0.0169334
4.61 0.017009 0.0169858
4.605 0.0170617 0.0170384
4.6 0.0171146 0.0170912
4.595 0.0171677 0.0171442
4.59 0.017221 0.0171975
4.585 0.0172745 0.0172509
4.58 0.0173283 0.0173046
4.575 0.0173823 0.0173585
4.57 0.0174364 0.0174126
4.565 0.0174909 0.0174669
4.56 0.0175455 0.0175215
4.555 0.0176004 0.0175763
4.55 0.0176555 0.0176313
4.545 0.0177108 0.0176866
4.54 0.0177663 0.017742
4.535 0.0178221 0.0177977
4.53 0.0178781 0.0178537
4.525 0.0179343 0.0179098
4.52 0.0179908 0.0179662
4.515 0.0180475 0.0180228
4.51 0.0181045 0.0180797
4.505 0.0181616 0.0181368
4.5 0.018219 0.0181941
4.495 0.0182767 0.0182517
4.49 0.0183346 0.0183095
4.485 0.0183927 0.0183676
4.48 0.0184511 0.0184259
4.475 0.0185097 0.0184844
4.47 0.0185686 0.0185432
4.465 0.0186277 0.0186023
4.46 0.0186871 0.0186615
4.455 0.0187467 0.0187211
4.45 0.0188066 0.0187808
4.445 0.0188667 0.0188409
4.44 0.018927 0.0189012
4.435 0.0189877 0.0189617
4.43 0.0190485 0.0190225
4.425 0.0191097 0.0190835
4.42 0.0191711 0.0191448
4.415 0.0192327 0.0192064
4.41 0.0192946 0.0192682
4.405 0.0193568 0.0193303
4.4 0.0194192 0.0193927
4.395 0.0194819 0.0194553
4.39 0.0195449 0.0195182
4.385 0.0196081 0.0195813
4.38 0.0196717 0.0196448
4.375 0.0197354 0.0197084
4.37 0.0197995 0.0197724
4.365 0.0198638 0.0198366
4.36 0.0199284 0.0199012
4.355 0.0199933 0.0199659
4.35 0.0200584 0.020031
4.345 0.0201239 0.0200963
4.34 0.0201896 0.020162
4.335 0.0202556 0.0202279
4.33 0.0203218 0.0202941
4.325 0.0203884 0.0203605
4.32 0.0204553 0.0204273
4.315 0.0205224 0.0204943
4.31 0.0205898 0.0205617
4.305 0.0206576 0.0206293
4.3 0.0207256 0.0206972
4.295 0.0207939 0.0207655
4.29 0.0208625 0.020834
4.285 0.0209314 0.0209028
4.28 0.0210006 0.0209719
4.275 0.0210701 0.0210413
4.27 0.0211399 0.021111
4.265 0.02121 0.021181
4.26 0.0212804 0.0212513
4.255 0.0213511 0.021322
4.25 0.0214222 0.0213929
4.245 0.0214935 0.0214641
4.24 0.0215652 0.0215357
4.235 0.0216371 0.0216076
4.23 0.0217094 0.0216797
4.225 0.021782 0.0217522
4.22 0.021855 0.0218251
4.215 0.0219282 0.0218982
4.21 0.0220018 0.0219717
4.205 0.0220757 0.0220455
4.2 0.0221499 0.0221196
4.195 0.0222244 0.022194
4.19 0.0222993 0.0222688
4.185 0.0223745 0.0223439
4.18 0.02245 0.0224193
4.175 0.0225259 0.0224951
4.17 0.0226021 0.0225712
4.165 0.0226787 0.0226477
4.16 0.0227556 0.0227244
4.155 0.0228328 0.0228016
4.15 0.0229104 0.022879
4.145 0.0229883 0.0229569
4.14 0.0230666 0.023035
4.135 0.0231452 0.0231135
4.13 0.0232242 0.0231924
4.125 0.0233035 0.0232716
4.12 0.0233832 0.0233512
4.115 0.0234632 0.0234311
4.11 0.0235436 0.0235114
4.105 0.0236244 0.0235921
4.1 0.0237055 0.0236731
4.095 0.023787 0.0237545
4.09 0.0238689 0.0238362
4.085 0.0239511 0.0239183
4.08 0.0240337 0.0240008
4.075 0.0241167 0.0240837
4.07 0.0242 0.0241669
4.065 0.0242838 0.0242506
4.06 0.0243679 0.0243346
4.055 0.0244524 0.0244189
4.05 0.0245373 0.0245037
4.045 0.0246225 0.0245889
4.04 0.0247082 0.0246744
4.035 0.0247942 0.0247603
4.03 0.0248807 0.0248467
4.025 0.0249675 0.0249334
4.02 0.0250548 0.0250205
4.015 0.0251424 0.025108
4.01 0.0252304 0.0251959
4.005 0.0253189 0.0252842
4 0.0254077 0.025373
3.995 0.025497 0.0254621
3.99 0.0255866 0.0255517
3.985 0.0256767 0.0256416
3.98 0.0257672 0.025732
3.975 0.0258581 0.0258228
3.97 0.0259495 0.025914
3.965 0.0260413 0.0260056
3.96 0.0261334 0.0260977
3.955 0.0262261 0.0261902
3.95 0.0263191 0.0262831
3.945 0.0264126 0.0263765
3.94 0.0265065 0.0264703
3.935 0.0266009 0.0265645
3.93 0.0266957 0.0266591
3.925 0.0267909 0.0267543
3.92 0.0268866 0.0268498
3.915 0.0269827 0.0269458
3.91 0.0270793 0.0270423
3.905 0.0271763 0.0271392
3.9 0.0272738 0.0272365
3.895 0.0273718 0.0273343
3.89 0.0274702 0.0274326
3.885 0.0275691 0.0275314
3.88 0.0276684 0.0276306
3.875 0.0277682 0.0277302
3.87 0.0278685 0.0278304
3.865 0.0279693 0.027931
3.86 0.0280705 0.0280321
3.855 0.0281722 0.0281337
3.85 0.0282744 0.0282358
3.845 0.0283771 0.0283383
3.84 0.0284803 0.0284413
3.835 0.028584 0.0285449
3.83 0.0286881 0.0286489
3.825 0.0287928 0.0287534
3.82 0.0288979 0.0288584
3.815 0.0290036 0.0289639
3.81 0.0291098 0.02907
3.805 0.0292164 0.0291765
3.8 0.0293236 0.0292835
3.795 0.0294314 0.0293911
3.79 0.0295396 0.0294992
3.785 0.0296483 0.0296078
3.78 0.0297576 0.0297169
3.775 0.0298674 0.0298266
3.77 0.0299777 0.0299367
3.765 0.0300886 0.0300474
3.76 0.0302 0.0301587
3.755 0.0303119 0.0302705
3.75 0.0304244 0.0303828
3.745 0.0305374 0.0304957
3.74 0.030651 0.0306091
3.735 0.0307652 0.0307231
3.73 0.0308798 0.0308376
3.725 0.0309951 0.0309527
3.72 0.0311109 0.0310684
3.715 0.0312273 0.0311846
3.71 0.0313442 0.0313014
3.705 0.0314618 0.0314187
3.7 0.0315799 0.0315367
3.695 0.0316985 0.0316552
3.69 0.0318178 0.0317743
3.685 0.0319377 0.031894
3.68 0.0320581 0.0320143
3.675 0.0321791 0.0321351
3.67 0.0323008 0.0322566
3.665 0.032423 0.0323787
3.66 0.0325459 0.0325014
3.655 0.0326693 0.0326246
3.65 0.0327934 0.0327485
3.645 0.032918 0.032873
3.64 0.0330433 0.0329982
3.635 0.0331693 0.0331239
3.63 0.0332958 0.0332503
3.625 0.033423 0.0333773
3.62 0.0335508 0.033505
3.615 0.0336793 0.0336332
3.61 0.0338084 0.0337622
3.605 0.0339381 0.0338917
3.6 0.0340685 0.034022
3.595 0.0341996 0.0341528
3.59 0.0343313 0.0342844
3.585 0.0344637 0.0344166
3.58 0.0345967 0.0345494
3.575 0.0347304 0.034683
3.57 0.0348648 0.0348172
3.565 0.0349999 0.0349521
3.56 0.0351357 0.0350876
3.555 0.0352721 0.0352239
3.55 0.0354092 0.0353608
3.545 0.0355471 0.0354985
3.54 0.0356856 0.0356368
3.535 0.0358249 0.0357759
3.53 0.0359648 0.0359156
3.525 0.0361055 0.0360561
3.52 0.0362468 0.0361973
3.515 0.036389 0.0363392
3.51 0.0365318 0.0364818
3.505 0.0366754 0.0366252
3.5 0.0368197 0.0367693
3.495 0.0369647 0.0369142
3.49 0.0371105 0.0370598
3.485 0.037257 0.0372061
3.48 0.0374043 0.0373532
3.475 0.0375524 0.037501
3.47 0.0377012 0.0376497
3.465 0.0378508 0.0377991
3.46 0.0380012 0.0379492
3.455 0.0381523 0.0381002
3.45 0.0383043 0.0382519
3.445 0.038457 0.0384044
3.44 0.0386105 0.0385577
3.435 0.0387648 0.0387118
3.43 0.0389199 0.0388667
3.425 0.0390759 0.0390224
3.42 0.0392326 0.039179
3.415 0.0393902 0.0393363
3.41 0.0395486 0.0394945
3.405 0.0397078 0.0396535
3.4 0.0398679 0.0398134
3.395 0.0400288 0.039974
3.39 0.0401905 0.0401356
3.385 0.0403531 0.040298
3.38 0.0405166 0.0404612
3.375 0.0406809 0.0406253
3.37 0.0408461 0.0407903
3.365 0.0410122 0.0409561
3.36 0.0411791 0.0411228
3.355 0.041347 0.0412904
3.35 0.0415157 0.0414589
3.345 0.0416853 0.0416283
3.34 0.0418558 0.0417986
3.335 0.0420273 0.0419698
3.33 0.0421996 0.0421419
3.325 0.0423729 0.042315
3.32 0.0425471 0.0424889
3.315 0.0427222 0.0426638
3.31 0.0428983 0.0428396
3.305 0.0430753 0.0430164
3.3 0.0432533 0.0431941
3.295 0.0434322 0.0433728
3.29 0.0436121 0.0435525
3.285 0.043793 0.0437331
3.28 0.0439748 0.0439147
3.275 0.0441576 0.0440973
3.27 0.0443415 0.0442808
3.265 0.0445263 0.0444654
3.26 0.0447121 0.0446509
3.255 0.0448989 0.0448375
3.25 0.0450867 0.0450251
3.245 0.0452756 0.0452137
3.24 0.0454655 0.0454033
3.235 0.0456564 0.045594
3.23 0.0458484 0.0457857
3.225 0.0460414 0.0459784
3.22 0.0462355 0.0461722
3.215 0.0464306 0.0463671
3.21 0.0466268 0.0465631
3.205 0.0468241 0.0467601
3.2 0.0470225 0.0469582
3.195 0.047222 0.0471574
3.19 0.0474225 0.0473577
3.185 0.0476242 0.0475591
3.18 0.047827 0.0477616
3.175 0.0480309 0.0479653
3.17 0.048236 0.04817
3.165 0.0484422 0.0483759
3.16 0.0486495 0.048583
3.155 0.048858 0.0487912
3.15 0.0490676 0.0490006
3.145 0.0492785 0.0492111
3.14 0.0494905 0.0494228
3.135 0.0497036 0.0496357
3.13 0.049918 0.0498498
3.125 0.0501336 0.050065
3.12 0.0503504 0.0502815
3.115 0.0505684 0.0504992
3.11 0.0507876 0.0507182
3.105 0.0510081 0.0509383
3.1 0.0512298 0.0511597
3.095 0.0514527 0.0513824
3.09 0.0516769 0.0516063
3.085 0.0519024 0.0518315
3.08 0.0521292 0.0520579
3.075 0.0523572 0.0522856
3.07 0.0525866 0.0525147
3.065 0.0528172 0.052745
3.06 0.0530492 0.0529766
3.055 0.0532825 0.0532096
3.05 0.0535171 0.0534439
3.045 0.053753 0.0536795
3.04 0.0539903 0.0539165
3.035 0.054229 0.0541549
3.03 0.054469 0.0543946
3.025 0.0547104 0.0546356
3.02 0.0549532 0.0548781
3.015 0.0551974 0.055122
3.01 0.055443 0.0553672
3.005 0.0556901 0.0556139
3 0.0559385 0.055862
2.995 0.0561884 0.0561115
2.99 0.0564397 0.0563625
2.985 0.0566925 0.056615
2.98 0.0569468 0.0568689
2.975 0.0572025 0.0571243
2.97 0.0574597 0.0573811
2.965 0.0577184 0.0576395
2.96 0.0579786 0.0578994
2.955 0.0582404 0.0581607
2.95 0.0585037 0.0584237
2.945 0.0587685 0.0586881
2.94 0.0590348 0.0589541
2.935 0.0593028 0.0592217
2.93 0.0595723 0.0594908
2.925 0.0598434 0.0597616
2.92 0.0601161 0.0600339
2.915 0.0603904 0.0603078
2.91 0.0606663 0.0605833
2.905 0.0609438 0.0608605
2.9 0.061223 0.0611393
2.895 0.0615039 0.0614198
2.89 0.0617864 0.0617019
2.885 0.0620706 0.0619857
2.88 0.0623565 0.0622712
2.875 0.062644 0.0625584
2.87 0.0629333 0.0628473
2.865 0.0632244 0.0631379
2.86 0.0635171 0.0634303
2.855 0.0638116 0.0637244
2.85 0.0641079 0.0640203
2.845 0.064406 0.0643179
2.84 0.0647058 0.0646174
2.835 0.0650075 0.0649186
2.83 0.065311 0.0652217
2.825 0.0656163 0.0655265
2.82 0.0659234 0.0658333
2.815 0.0662324 0.0661419
2.81 0.0665433 0.0664523
2.805 0.066856 0.0667646
2.8 0.0671707 0.0670789
2.795 0.0674873 0.067395
2.79 0.0678058 0.067713
2.785 0.0681262 0.068033
2.78 0.0684486 0.068355
2.775 0.0687729 0.0686789
2.77 0.0690993 0.0690048
2.765 0.0694276 0.0693327
2.76 0.0697579 0.0696626
2.755 0.0700903 0.0699945
2.75 0.0704247 0.0703284
2.745 0.0707612 0.0706644
2.74 0.0710997 0.0710025
2.735 0.0714404 0.0713427
2.73 0.0717831 0.071685
2.725 0.072128 0.0720293
2.72 0.0724749 0.0723758
2.715 0.0728241 0.0727245
2.71 0.0731754 0.0730753
2.705 0.0735289 0.0734283
2.7 0.0738846 0.0737835
2.695 0.0742425 0.074141
2.69 0.0746026 0.0745006
2.685 0.074965 0.0748625
2.68 0.0753296 0.0752266
2.675 0.0756966 0.0755931
2.67 0.0760658 0.0759618
2.665 0.0764373 0.0763328
2.66 0.0768112 0.0767062
2.655 0.0771875 0.0770819
2.65 0.0775661 0.07746
2.645 0.0779471 0.0778405
2.64 0.0783305 0.0782234
2.635 0.0787163 0.0786087
2.63 0.0791046 0.0789964
2.625 0.0794953 0.0793866
2.62 0.0798885 0.0797793
2.615 0.0802842 0.0801744
2.61 0.0806824 0.0805721
2.605 0.0810832 0.0809723
2.6 0.0814865 0.0813751
2.595 0.0818924 0.0817804
2.59 0.0823009 0.0821883
2.585 0.082712 0.0825989
2.58 0.0831257 0.0830121
2.575 0.0835421 0.0834279
2.57 0.0839612 0.0838464
2.565 0.084383 0.0842676
2.56 0.0848075 0.0846915
2.555 0.0852347 0.0851181
2.55 0.0856647 0.0855475
2.545 0.0860974 0.0859797
2.54 0.086533 0.0864147
2.535 0.0869714 0.0868525
2.53 0.0874126 0.0872931
2.525 0.0878567 0.0877366
2.52 0.0883037 0.088183
2.515 0.0887536 0.0886323
2.51 0.0892065 0.0890845
2.505 0.0896623 0.0895397
2.5 0.0901211 0.0899978
2.495 0.0905829 0.090459
2.49 0.0910477 0.0909232
2.485 0.0915156 0.0913904
2.48 0.0919865 0.0918607
2.475 0.0924605 0.0923341
2.47 0.0929377 0.0928106
2.465 0.093418 0.0932903
2.46 0.0939015 0.0937731
2.455 0.0943882 0.0942592
2.45 0.0948781 0.0947484
2.445 0.0953713 0.0952409
2.44 0.0958677 0.0957367
2.435 0.0963675 0.0962357
2.43 0.0968705 0.0967381
2.425 0.097377 0.0972438
2.42 0.0978868 0.0977529
2.415 0.0984 0.0982654
2.41 0.0989166 0.0987813
2.405 0.0994367 0.0993007
2.4 0.0999603 0.0998236
2.395 0.100487 0.10035
2.39 0.101018 0.10088
2.385 0.101552 0.101413
2.38 0.10209 0.10195
2.375 0.102632 0.102491
2.37 0.103177 0.103036
2.365 0.103725 0.103584
2.36 0.104278 0.104135
2.355 0.104834 0.104691
2.35 0.105394 0.10525
2.345 0.105958 0.105813
2.34 0.106526 0.10638
2.335 0.107097 0.106951
2.33 0.107673 0.107526
2.325 0.108252 0.108104
2.32 0.108836 0.108687
2.315 0.109423 0.109273
2.31 0.110014 0.109864
2.305 0.11061 0.110458
2.3 0.111209 0.111057
2.295 0.111813 0.11166
2.29 0.112421 0.112267
2.285 0.113033 0.112878
2.28 0.113649 0.113494
2.275 0.114269 0.114113
2.27 0.114894 0.114737
2.265 0.115523 0.115365
2.26 0.116157 0.115998
2.255 0.116795 0.116635
2.25 0.117437 0.117277
2.245 0.118084 0.117923
2.24 0.118735 0.118573
2.235 0.119391 0.119228
2.23 0.120052 0.119888
2.225 0.120717 0.120552
2.22 0.121387 0.121221
2.215 0.122061 0.121894
2.21 0.12274 0.122572
2.205 0.123424 0.123255
2.2 0.124113 0.123943
2.195 0.124807 0.124636
2.19 0.125505 0.125334
2.185 0.126209 0.126036
2.18 0.126917 0.126744
2.175 0.127631 0.127456
2.17 0.128349 0.128174
2.165 0.129073 0.128896
2.16 0.129802 0.129624
2.155 0.130536 0.130357
2.15 0.131275 0.131095
2.145 0.132019 0.131839
2.14 0.132769 0.132588
2.135 0.133524 0.133342
2.13 0.134285 0.134101
2.125 0.135051 0.134866
2.12 0.135823 0.135637
2.115 0.1366 0.136413
2.11 0.137382 0.137195
2.105 0.138171 0.137982
2.1 0.138965 0.138775
2.095 0.139764 0.139573
2.09 0.14057 0.140378
2.085 0.141381 0.141188
2.08 0.142199 0.142004
2.075 0.143022 0.142826
2.07 0.143851 0.143654
2.065 0.144686 0.144488
2.06 0.145527 0.145328
2.055 0.146375 0.146175
2.05 0.147228 0.147027
2.045 0.148088 0.147885
2.04 0.148954 0.14875
2.035 0.149826 0.149622
2.03 0.150705 0.150499
2.025 0.15159 0.151383
2.02 0.152482 0.152274
2.015 0.153381 0.153171
2.01 0.154285 0.154074
2.005 0.155197 0.154985
2 0.156115 0.155902
1.995 0.15704 0.156826
1.99 0.157972 0.157756
1.985 0.158911 0.158694
1.98 0.159857 0.159638
1.975 0.160809 0.16059
1.97 0.161769 0.161548
1.965 0.162736 0.162514
1.96 0.16371 0.163487
1.955 0.164692 0.164467
1.95 0.16568 0.165454
1.945 0.166677 0.166449
1.94 0.16768 0.167451
1.935 0.168691 0.16846
1.93 0.16971 0.169477
1.925 0.170736 0.170502
1.92 0.17177 0.171535
1.915 0.172811 0.172575
1.91 0.173861 0.173623
1.905 0.174918 0.174679
1.9 0.175983 0.175743
1.895 0.177057 0.176814
1.89 0.178138 0.177894
1.885 0.179228 0.178982
1.88 0.180325 0.180079
1.875 0.181431 0.181183
1.87 0.182546 0.182296
1.865 0.183669 0.183417
1.86 0.1848 0.184547
1.855 0.18594 0.185686
1.85 0.187089 0.186833
1.845 0.188246 0.187988
1.84 0.189412 0.189153
1.835 0.190587 0.190326
1.83 0.191771 0.191509
1.825 0.192964 0.1927
1.82 0.194166 0.1939
1.815 0.195377 0.19511
1.81 0.196597 0.196329
1.805 0.197827 0.197557
1.8 0.199066 0.198794
1.795 0.200315 0.200041
1.79 0.201573 0.201298
1.785 0.202841 0.202564
1.78 0.204119 0.20384
1.775 0.205406 0.205125
1.77 0.206703 0.206421
1.765 0.208011 0.207726
1.76 0.209328 0.209042
1.755 0.210655 0.210367
1.75 0.211993 0.211703
1.745 0.213341 0.213049
1.74 0.214699 0.214405
1.735 0.216068 0.215772
1.73 0.217447 0.21715
1.725 0.218837 0.218538
1.72 0.220237 0.219936
1.715 0.221649 0.221346
1.71 0.223071 0.222766
1.705 0.224505 0.224198
1.7 0.225949 0.22564
1.695 0.227405 0.227094
1.69 0.228871 0.228558
1.685 0.23035 0.230035
1.68 0.231839 0.231522
1.675 0.23334 0.233021
1.67 0.234853 0.234532
1.665 0.236377 0.236054
1.66 0.237914 0.237588
1.655 0.239462 0.239134
1.65 0.241022 0.240692
1.645 0.242594 0.242262
1.64 0.244178 0.243845
1.635 0.245775 0.245439
1.63 0.247384 0.247046
1.625 0.249005 0.248665
1.62 0.250639 0.250297
1.615 0.252286 0.251941
1.61 0.253945 0.253598
1.605 0.255617 0.255268
1.6 0.257302 0.256951
1.595 0.259001 0.258646
1.59 0.260712 0.260355
1.585 0.262436 0.262077
1.58 0.264174 0.263813
1.575 0.265925 0.265561
1.57 0.26769 0.267324
1.565 0.269468 0.269099
1.56 0.27126 0.270889
1.555 0.273065 0.272692
1.55 0.274885 0.274509
1.545 0.276718 0.27634
1.54 0.278566 0.278185
1.535 0.280428 0.280044
1.53 0.282304 0.281918
1.525 0.284194 0.283805
1.52 0.286099 0.285707
1.515 0.288018 0.287624
1.51 0.289952 0.289555
1.505 0.2919 0.291501
1.5 0.293863 0.293462
1.495 0.295842 0.295437
1.49 0.297835 0.297428
1.485 0.299843 0.299433
1.48 0.301866 0.301454
1.475 0.303905 0.303489
1.47 0.305959 0.30554
1.465 0.308028 0.307607
1.46 0.310113 0.309688
1.455 0.312213 0.311786
1.45 0.314329 0.313899
1.445 0.31646 0.316027
1.44 0.318607 0.318172
1.435 0.32077 0.320332
1.43 0.322949 0.322508
1.425 0.325144 0.324699
1.42 0.327355 0.326907
1.415 0.329582 0.329131
1.41 0.331825 0.331371
1.405 0.334084 0.333627
1.4 0.336359 0.335899
1.395 0.338651 0.338188
1.39 0.340959 0.340493
1.385 0.343283 0.342814
1.38 0.345624 0.345152
1.375 0.347981 0.347506
1.37 0.350355 0.349876
1.365 0.352745 0.352263
1.36 0.355151 0.354666
1.355 0.357574 0.357085
1.35 0.360014 0.359522
1.345 0.36247 0.361974
1.34 0.364942 0.364443
1.335 0.367431 0.366929
1.33 0.369936 0.36943
1.325 0.372458 0.371949
1.32 0.374996 0.374483
1.315 0.37755 0.377034
1.31 0.380121 0.379601
1.305 0.382708 0.382184
1.3 0.385311 0.384784
1.295 0.38793 0.387399
1.29 0.390565 0.390031
1.285 0.393215 0.392678
1.28 0.395882 0.395341
1.275 0.398564 0.398019
1.27 0.401262 0.400713
1.265 0.403975 0.403423
1.26 0.406703 0.406147
1.255 0.409447 0.408887
1.25 0.412205 0.411641
1.245 0.414977 0.41441
1.24 0.417764 0.417193
1.235 0.420566 0.419991
1.23 0.423381 0.422802
1.225 0.42621 0.425627
1.22 0.429052 0.428465
1.215 0.431907 0.431316
1.21 0.434775 0.43418
1.205 0.437655 0.437056
1.2 0.440547 0.439945
1.195 0.443451 0.442844
1.19 0.446366 0.445755
1.185 0.449291 0.448677
1.18 0.452227 0.451609
1.175 0.455173 0.45455
1.17 0.458128 0.457501
1.165 0.461091 0.460461
1.16 0.464063 0.463428
1.155 0.467042 0.466403
1.15 0.470027 0.469385
1.145 0.473019 0.472373
1.14 0.476017 0.475366
1.135 0.479018 0.478363
1.13 0.482024 0.481365
1.125 0.485033 0.484369
1.12 0.488043 0.487376
1.115 0.491055 0.490384
1.11 0.494067 0.493391
1.105 0.497078 0.496398
1.1 0.500087 0.499403
1.095 0.503093 0.502405
1.09 0.506095 0.505403
1.085 0.509092 0.508396
1.08 0.512081 0.511381
1.075 0.515063 0.514359
1.07 0.518035 0.517327
1.065 0.520996 0.520283
1.06 0.523944 0.523228
1.055 0.526879 0.526158
1.05 0.529797 0.529073
1.045 0.532698 0.53197
1.04 0.53558 0.534848
1.035 0.53844 0.537704
1.03 0.541277 0.540537
1.025 0.544089 0.543345
1.02 0.546873 0.546126
1.015 0.549628 0.548877
1.01 0.552351 0.551595
1.005 0.555039 0.55428
1 0.55769 0.556928
0.995 0.560302 0.559536
0.99 0.562872 0.562102
0.985 0.565396 0.564623
0.98 0.567873 0.567096
0.975 0.570299 0.569519
0.97 0.57267 0.571887
0.965 0.574985 0.574199
0.96 0.577239 0.57645
0.955 0.579429 0.578637
0.95 0.581551 0.580756
0.945 0.583603 0.582805
0.94 0.585579 0.584778
0.935 0.587476 0.586673
0.93 0.589291 0.588485
0.925 0.591019 0.590211
0.92 0.592655 0.591845
0.915 0.594196 0.593383
0.91 0.595637 0.594822
0.905 0.596973 0.596156
0.9 0.5982 0.597382
0.895 0.599312 0.598493
0.89 0.600306 0.599485
0.885 0.601176 0.600354
0.88 0.601916 0.601093
0.875 0.602522 0.601698
0.87 0.602989 0.602164
0.865 0.603311 0.602486
0.86 0.603482 0.602657
0.855 0.603497 0.602672
0.85 0.603351 0.602526
0.845 0.603038 0.602213
0.84 0.602552 0.601728
0.835 0.601888 0.601065
0.83 0.601039 0.600218
0.825 0.600002 0.599181
0.82 0.598768 0.59795
0.815 0.597334 0.596517
0.81 0.595693 0.594879
0.805 0.593841 0.593029
0.8 0.591771 0.590962
0.795 0.589478 0.588672
0.79 0.586958 0.586155
0.785 0.584204 0.583406
0.78 0.581214 0.580419
0.775 0.577981 0.577191
0.77 0.574502 0.573716
0.765 0.570772 0.569991
0.76 0.566788 0.566013
0.755 0.562546 0.561777
0.75 0.558044 0.557281
0.745 0.553278 0.552521
0.74 0.548246 0.547496
0.735 0.542947 0.542204
0.73 0.537379 0.536644
0.725 0.531541 0.530814
0.72 0.525433 0.524715
0.715 0.519056 0.518347
0.71 0.512411 0.51171
0.705 0.505498 0.504807
0.7 0.49832 0.497639
0.695 0.490881 0.49021
0.69 0.483184 0.482523
0.685 0.475234 0.474584
0.68 0.467035 0.466396
0.675 0.458594 0.457967
0.67 0.449917 0.449302
0.665 0.441013 0.44041
0.66 0.43189 0.431299
0.655 0.422556 0.421979
0.65 0.413023 0.412459
0.645 0.403302 0.40275
0.64 0.393403 0.392865
0.635 0.38334 0.382816
0.63 0.373126 0.372616
0.625 0.362776 0.36228
0.62 0.352303 0.351822
0.615 0.341725 0.341257
0.61 0.331056 0.330603
0.605 0.320314 0.319876
0.6 0.309516 0.309093
0.595 0.298681 0.298272
0.59 0.287826 0.287432
0.585 0.27697 0.276591
0.58 0.266132 0.265768
0.575 0.255332 0.254983
0.57 0.244589 0.244255
0.565 0.233922 0.233603
0.56 0.223352 0.223046
0.555 0.212896 0.212605
0.55 0.202575 0.202298
0.545 0.192407 0.192144
0.54 0.182411 0.182162
0.535 0.172606 0.17237
0.53 0.163008 0.162785
0.525 0.153634 0.153424
0.52 0.144501 0.144303
0.515 0.135624 0.135439
0.51 0.127018 0.126845
0.505 0.118696 0.118534
0.5 0.110671 0.11052
0.495 0.102955 0.102814
0.49 0.0955565 0.0954259
0.485 0.0884859 0.0883649
0.48 0.0817507 0.0816389
0.475 0.0753574 0.0752543
0.47 0.0693109 0.0692162
0.465 0.0636152 0.0635282
0.46 0.0582725 0.0581928
0.455 0.0532835 0.0532107
0.45 0.0486478 0.0485813
0.445 0.0443634 0.0443027
0.44 0.0404267 0.0403714
0.435 0.0368328 0.0367824
0.43 0.0335755 0.0335296
0.425 0.0306471 0.0306052
0.42 0.0280386 0.0280003
0.415 0.0257399 0.0257047
0.41 0.0237393 0.0237068
0.405 0.0220243 0.0219942
0.4 0.0205813 0.0205532
0.395 0.0193957 0.0193691
0.39 0.0184519 0.0184266
0.385 0.0177336 0.0177094
0.38 0.0172241 0.0172005
0.375 0.0169058 0.0168827
0.37 0.0167609 0.016738
0.365 0.0167714 0.0167484
0.36 0.0169189 0.0168958
0.355 0.0171854 0.0171619
0.35 0.0175529 0.0175289
0.345 0.0180035 0.0179789
0.34 0.01852 0.0184947
0.335 0.0190858 0.0190597
0.33 0.019685 0.019658
0.325 0.0203023 0.0202745
0.32 0.0209237 0.0208951
0.315 0.0215361 0.0215067
0.31 0.0221275 0.0220973
0.305 0.0226873 0.0226563
0.3 0.0232059 0.0231742
0.295 0.0236753 0.0236429
0.29 0.0240884 0.0240555
0.285 0.0244399 0.0244065
0.28 0.0247254 0.0246915
0.275 0.0249418 0.0249077
0.27 0.0250872 0.0250529
0.265 0.0251609 0.0251265
0.26 0.025163 0.0251286
0.255 0.0250945 0.0250602
0.25 0.0249573 0.0249232
0.245 0.024754 0.0247201
0.24 0.0244875 0.024454
0.235 0.0241614 0.0241284
0.23 0.0237795 0.023747
0.225 0.023346 0.023314
0.22 0.0228649 0.0228337
0.215 0.0223408 0.0223103
0.21 0.0217779 0.0217481
0.205 0.0211804 0.0211515
0.2 0.0205526 0.0205245
0.195 0.0198986 0.0198714
0.19 0.0192222 0.0191959
0.185 0.0185272 0.0185019
0.18 0.0178171 0.0177928
0.175 0.0170954 0.017072
0.17 0.0163651 0.0163427
0.165 0.0156293 0.015608
0.16 0.0148909 0.0148705
0.155 0.0141524 0.014133
0.15 0.0134163 0.013398
0.145 0.012685 0.0126677
0.14 0.0119606 0.0119443
0.135 0.0112452 0.0112299
0.13 0.0105407 0.0105263
0.125 0.00984882 0.00983535
0.12 0.00917124 0.0091587
0.115 0.00850952 0.00849789
0.11 0.00786511 0.00785436
0.105 0.00723937 0.00722947
0.1 0.00663355 0.00662448
0.095 0.00604883 0.00604056
0.09 0.00548631 0.00547881
0.085 0.00494701 0.00494024
0.08 0.00443187 0.00442581
0.075 0.00394179 0.0039364
0.07 0.00347757 0.00347281
0.065 0.00303996 0.0030358
0.06 0.00262966 0.00262607
0.055 0.0022473 0.00224423
0.05 0.00189346 0.00189087
0.045 0.00156864 0.00156649
0.04 0.00127336 0.00127161
0.035 0.00100873 0.00100735
0.03 0.000780192 0.000779126
0.025 0.000605854 0.000605026
0.02 0.00049191 0.000491237
0.015 0.000341522 0.000341055
0.01 7.1105e-05 7.10077e-05
0.005 -8.25529e-05 -8.244e-05
-1.63468e-13 -1.2892e-07 -1.28743e-07


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.5Lambda0.5Nc1ClassicOneLoop/GApOneLoop.txt <==
-22.3723 -0.00200393 4.49431e-05
-22.1768 -0.00203952 4.61473e-05
-22.0165 -0.00206942 4.71672e-05
-21.8747 -0.00209643 4.8095e-05
-21.7448 -0.00212162 4.89656e-05
-21.6237 -0.00214553 4.97969e-05
-21.5093 -0.00216848 5.05994e-05
-21.4004 -0.0021907 5.138e-05
-21.2959 -0.00221231 5.21435e-05
-21.1952 -0.00223345 5.28936e-05
-21.0979 -0.00225418 5.36329e-05
-21.0034 -0.00227457 5.43634e-05
-20.9115 -0.00229468 5.50868e-05
-20.8219 -0.00231454 5.58047e-05
-20.7344 -0.00233419 5.65179e-05
-20.6487 -0.00235366 5.72277e-05
-20.5648 -0.00237297 5.79347e-05
-20.4825 -0.00239215 5.86396e-05
-20.4016 -0.00241122 5.93432e-05
-20.3222 -0.00243018 6.00459e-05
-20.244 -0.00244907 6.07482e-05
-20.1669 -0.00246788 6.14506e-05
-20.091 -0.00248663 6.21535e-05
-20.0162 -0.00250533 6.28571e-05
-19.9423 -0.00252399 6.3562e-05
-19.8694 -0.00254262 6.42682e-05
-19.7974 -0.00256123 6.49762e-05
-19.7262 -0.00257982 6.56862e-05
-19.6558 -0.0025984 6.63983e-05
-19.5862 -0.00261698 6.71129e-05
-19.5173 -0.00263556 6.78302e-05
-19.4491 -0.00265415 6.85503e-05
-19.3816 -0.00267275 6.92734e-05
-19.3147 -0.00269136 6.99997e-05
-19.2484 -0.00271 7.07294e-05
-19.1828 -0.00272867 7.14627e-05
-19.1177 -0.00274736 7.21997e-05
-19.0531 -0.00276609 7.29405e-05
-18.9891 -0.00278485 7.36854e-05
-18.9255 -0.00280365 7.44343e-05
-18.8625 -0.0028225 7.51876e-05
-18.8 -0.0028414 7.59453e-05
-18.7379 -0.00286034 7.67075e-05
-18.6762 -0.00287934 7.74744e-05
-18.615 -0.00289839 7.82461e-05
-18.5542 -0.0029175 7.90228e-05
-18.4938 -0.00293667 7.98044e-05
-18.4338 -0.0029559 8.05913e-05
-18.3742 -0.0029752 8.13834e-05
-18.3149 -0.00299457 8.21809e-05
-18.256 -0.00301401 8.29839e-05
-18.1975 -0.00303352 8.37926e-05
-18.1393 -0.0030531 8.4607e-05
-18.0815 -0.00307276 8.54272e-05
-18.0239 -0.0030925 8.62534e-05
-17.9667 -0.00311232 8.70857e-05
-17.9098 -0.00313222 8.79241e-05
-17.8532 -0.00315221 8.87688e-05
-17.7969 -0.00317229 8.962e-05
-17.7408 -0.00319245 9.04776e-05
-17.6851 -0.0032127 9.13419e-05
-17.6296 -0.00323305 9.22129e-05
-17.5744 -0.00325349 9.30907e-05
-17.5195 -0.00327403 9.39755e-05
-17.4648 -0.00329467 9.48674e-05
-17.4104 -0.0033154 9.57664e-05
-17.3562 -0.00333624 9.66727e-05
-17.3022 -0.00335718 9.75864e-05
-17.2485 -0.00337823 9.85076e-05
-17.195 -0.00339939 9.94364e-05
-17.1418 -0.00342065 0.000100373
-17.0887 -0.00344202 0.000101317
-17.0359 -0.00346351 0.00010227
-16.9833 -0.00348511 0.00010323
-16.9309 -0.00350683 0.000104199
-16.8787 -0.00352866 0.000105176
-16.8268 -0.00355061 0.000106161
-16.775 -0.00357269 0.000107155
-16.7234 -0.00359489 0.000108158
-16.672 -0.00361721 0.000109169
-16.6208 -0.00363966 0.000110189
-16.5697 -0.00366224 0.000111219
-16.5189 -0.00368494 0.000112257
-16.4682 -0.00370778 0.000113305
-16.4177 -0.00373076 0.000114363
-16.3674 -0.00375386 0.000115429
-16.3172 -0.00377711 0.000116506
-16.2672 -0.00380049 0.000117592
-16.2174 -0.00382402 0.000118688
-16.1677 -0.00384768 0.000119795
-16.1182 -0.00387149 0.000120911
-16.0689 -0.00389545 0.000122038
-16.0197 -0.00391956 0.000123176
-15.9706 -0.00394381 0.000124324
-15.9217 -0.00396822 0.000125483
-15.873 -0.00399278 0.000126653
-15.8243 -0.00401749 0.000127834
-15.7759 -0.00404236 0.000129026
-15.7276 -0.00406739 0.000130229
-15.6794 -0.00409259 0.000131444
-15.6313 -0.00411794 0.000132671
-15.5834 -0.00414346 0.00013391
-15.5356 -0.00416915 0.00013516
-15.488 -0.00419501 0.000136423
-15.4404 -0.00422103 0.000137698
-15.393 -0.00424723 0.000138986
-15.3458 -0.00427361 0.000140286
-15.2986 -0.00430016 0.0001416
-15.2516 -0.00432689 0.000142926
-15.2047 -0.00435381 0.000144265
-15.1579 -0.0043809 0.000145618
-15.1112 -0.00440818 0.000146984
-15.0647 -0.00443565 0.000148364
-15.0182 -0.00446331 0.000149758
-14.9719 -0.00449116 0.000151167
-14.9257 -0.00451921 0.000152589
-14.8796 -0.00454745 0.000154026
-14.8336 -0.00457589 0.000155477
-14.7877 -0.00460453 0.000156944
-14.7419 -0.00463337 0.000158426
-14.6962 -0.00466242 0.000159923
-14.6506 -0.00469168 0.000161435
-14.6052 -0.00472115 0.000162963
-14.5598 -0.00475083 0.000164507
-14.5145 -0.00478073 0.000166068
-14.4693 -0.00481085 0.000167644
-14.4243 -0.00484118 0.000169237
-14.3793 -0.00487174 0.000170848
-14.3344 -0.00490252 0.000172475
-14.2896 -0.00493354 0.000174119
-14.2449 -0.00496478 0.000175781
-14.2003 -0.00499625 0.000177461
-14.1558 -0.00502797 0.000179159
-14.1113 -0.00505992 0.000180875
-14.067 -0.00509211 0.00018261
-14.0227 -0.00512455 0.000184364
-13.9786 -0.00515723 0.000186136
-13.9345 -0.00519016 0.000187928
-13.8905 -0.00522335 0.00018974
-13.8466 -0.00525679 0.000191571
-13.8028 -0.00529049 0.000193423
-13.759 -0.00532446 0.000195295
-13.7153 -0.00535869 0.000197188
-13.6718 -0.00539318 0.000199102
-13.6283 -0.00542795 0.000201037
-13.5848 -0.00546299 0.000202994
-13.5415 -0.00549831 0.000204973
-13.4982 -0.00553391 0.000206975
-13.455 -0.00556979 0.000208999
-13.4119 -0.00560596 0.000211045
-13.3689 -0.00564242 0.000213115
-13.3259 -0.00567918 0.000215209
-13.283 -0.00571623 0.000217327
-13.2402 -0.00575359 0.000219469
-13.1974 -0.00579125 0.000221635
-13.1547 -0.00582921 0.000223827
-13.1121 -0.00586749 0.000226044
-13.0696 -0.00590609 0.000228287
-13.0271 -0.005945 0.000230555
-12.9847 -0.00598424 0.000232851
-12.9424 -0.00602381 0.000235173
-12.9001 -0.0060637 0.000237523
-12.8579 -0.00610393 0.0002399
-12.8158 -0.00614451 0.000242306
-12.7737 -0.00618542 0.00024474
-12.7317 -0.00622668 0.000247203
-12.6898 -0.00626829 0.000249696
-12.6479 -0.00631026 0.000252218
-12.6061 -0.00635259 0.000254771
-12.5643 -0.00639529 0.000257355
-12.5226 -0.00643835 0.000259969
-12.481 -0.00648179 0.000262616
-12.4394 -0.0065256 0.000265295
-12.3979 -0.0065698 0.000268007
-12.3565 -0.00661438 0.000270752
-12.3151 -0.00665936 0.00027353
-12.2738 -0.00670474 0.000276343
-12.2325 -0.00675052 0.000279191
-12.1913 -0.0067967 0.000282074
-12.1501 -0.0068433 0.000284993
-12.109 -0.00689031 0.000287948
-12.068 -0.00693775 0.000290941
-12.027 -0.00698562 0.000293971
-11.986 -0.00703392 0.00029704
-11.9452 -0.00708266 0.000300147
-11.9043 -0.00713184 0.000303294
-11.8636 -0.00718148 0.00030648
-11.8228 -0.00723157 0.000309708
-11.7822 -0.00728212 0.000312977
-11.7415 -0.00733314 0.000316288
-11.701 -0.00738464 0.000319642
-11.6605 -0.00743661 0.000323039
-11.62 -0.00748908 0.000326481
-11.5796 -0.00754203 0.000329967
-11.5392 -0.00759549 0.000333499
-11.4989 -0.00764945 0.000337077
-11.4587 -0.00770392 0.000340703
-11.4184 -0.00775891 0.000344376
-11.3783 -0.00781443 0.000348098
-11.3381 -0.00787048 0.000351869
-11.2981 -0.00792707 0.000355691
-11.2581 -0.00798421 0.000359564
-11.2181 -0.0080419 0.00036349
-11.1781 -0.00810015 0.000367468
-11.1383 -0.00815898 0.0003715
-11.0984 -0.00821838 0.000375586
-11.0586 -0.00827837 0.000379729
-11.0189 -0.00833895 0.000383927
-10.9792 -0.00840013 0.000388184
-10.9395 -0.00846192 0.000392499
-10.8999 -0.00852433 0.000396874
-10.8603 -0.00858736 0.000401309
-10.8208 -0.00865103 0.000405807
-10.7813 -0.00871535 0.000410367
-10.7418 -0.00878031 0.00041499
-10.7024 -0.00884594 0.000419679
-10.6631 -0.00891224 0.000424434
-10.6238 -0.00897922 0.000429256
-10.5845 -0.00904689 0.000434147
-10.5452 -0.00911526 0.000439108
-10.506 -0.00918434 0.000444139
-10.4669 -0.00925414 0.000449243
-10.4278 -0.00932467 0.000454421
-10.3887 -0.00939594 0.000459673
-10.3496 -0.00946796 0.000465002
-10.3106 -0.00954074 0.000470408
-10.2717 -0.0096143 0.000475893
-10.2328 -0.00968864 0.000481459
-10.1939 -0.00976377 0.000487107
-10.155 -0.00983972 0.000492838
-10.1162 -0.00991648 0.000498655
-10.0774 -0.00999408 0.000504558
-10.0387 -0.0100725 0.00051055
-10 -0.0101518 0.000516631
-9.96134 -0.010232 0.000522804
-9.92271 -0.010313 0.000529071
-9.88412 -0.010395 0.000535432
-9.84557 -0.0104778 0.000541891
-9.80704 -0.0105616 0.000548448
-9.76856 -0.0106463 0.000555107
-9.73011 -0.010732 0.000561868
-9.69169 -0.0108186 0.000568733
-9.65331 -0.0109062 0.000575705
-9.61496 -0.0109948 0.000582786
-9.57664 -0.0110844 0.000589978
-9.53836 -0.011175 0.000597283
-9.50011 -0.0112667 0.000604703
-9.46189 -0.0113595 0.000612241
-9.42371 -0.0114533 0.000619899
-9.38556 -0.0115482 0.000627679
-9.34744 -0.0116442 0.000635585
-9.30935 -0.0117413 0.000643617
-9.2713 -0.0118396 0.000651779
-9.23327 -0.0119391 0.000660074
-9.19528 -0.0120397 0.000668504
-9.15732 -0.0121415 0.000677072
-9.11939 -0.0122446 0.000685781
-9.08149 -0.0123489 0.000694634
-9.04362 -0.0124545 0.000703633
-9.00578 -0.0125613 0.000712783
-8.96797 -0.0126695 0.000722085
-8.93019 -0.0127789 0.000731543
-8.89244 -0.0128897 0.000741161
-8.85471 -0.0130019 0.000750942
-8.81702 -0.0131155 0.000760889
-8.77936 -0.0132305 0.000771006
-8.74172 -0.0133469 0.000781296
-8.70412 -0.0134648 0.000791764
-8.66654 -0.0135842 0.000802412
-8.62899 -0.0137051 0.000813246
-8.59146 -0.0138276 0.000824269
-8.55397 -0.0139516 0.000835485
-8.5165 -0.0140772 0.000846899
-8.47906 -0.0142044 0.000858514
-8.44165 -0.0143333 0.000870336
-8.40426 -0.0144638 0.000882369
-8.3669 -0.0145961 0.000894617
-8.32956 -0.0147301 0.000907086
-8.29226 -0.0148659 0.000919781
-8.25497 -0.0150035 0.000932706
-8.21772 -0.0151429 0.000945868
-8.18049 -0.0152842 0.000959271
-8.14328 -0.0154274 0.000972921
-8.1061 -0.0155725 0.000986823
-8.06895 -0.0157196 0.00100098
-8.03182 -0.0158687 0.00101541
-7.99471 -0.0160199 0.00103011
-7.95763 -0.0161731 0.00104508
-7.92058 -0.0163285 0.00106034
-7.88355 -0.016486 0.00107589
-7.84654 -0.0166457 0.00109174
-7.80955 -0.0168077 0.00110789
-7.77259 -0.016972 0.00112435
-7.73566 -0.0171386 0.00114114
-7.69874 -0.0173076 0.00115825
-7.66185 -0.017479 0.0011757
-7.62498 -0.0176528 0.00119349
-7.58814 -0.0178292 0.00121163
-7.55132 -0.0180082 0.00123014
-7.51452 -0.0181898 0.00124902
-7.47774 -0.018374 0.00126827
-7.44099 -0.018561 0.00128792
-7.40425 -0.0187507 0.00130797
-7.36754 -0.0189433 0.00132842
-7.33085 -0.0191388 0.0013493
-7.29418 -0.0193373 0.00137061
-7.25754 -0.0195387 0.00139236
-7.22091 -0.0197432 0.00141456
-7.18431 -0.0199509 0.00143724
-7.14772 -0.0201618 0.00146039
-7.11116 -0.0203759 0.00148403
-7.07462 -0.0205934 0.00150817
-7.0381 -0.0208143 0.00153284
-7.00159 -0.0210386 0.00155804
-6.96511 -0.0212666 0.00158378
-6.92865 -0.0214981 0.00161009
-6.89221 -0.0217334 0.00163697
-6.85579 -0.0219725 0.00166445
-6.81938 -0.0222154 0.00169254
-6.783 -0.0224623 0.00172125
-6.74664 -0.0227133 0.00175061
-6.71029 -0.0229684 0.00178063
-6.67397 -0.0232277 0.00181134
-6.63766 -0.0234913 0.00184274
-6.60137 -0.0237594 0.00187487
-6.5651 -0.024032 0.00190774
-6.52885 -0.0243093 0.00194138
-6.49262 -0.0245912 0.00197581
-6.4564 -0.024878 0.00201104
-6.42021 -0.0251698 0.00204712
-6.38403 -0.0254667 0.00208405
-6.34786 -0.0257687 0.00212187
-6.31172 -0.0260761 0.0021606
-6.27559 -0.0263889 0.00220027
-6.23949 -0.0267073 0.00224092
-6.20339 -0.0270314 0.00228256
-6.16732 -0.0273614 0.00232524
-6.13126 -0.0276973 0.00236898
-6.09522 -0.0280394 0.00241382
-6.05919 -0.0283878 0.00245979
-6.02319 -0.0287427 0.00250693
-5.9872 -0.0291042 0.00255528
-5.95122 -0.0294724 0.00260488
-5.91526 -0.0298476 0.00265576
-5.87932 -0.03023 0.00270797
-5.84339 -0.0306197 0.00276156
-5.80748 -0.0310169 0.00281657
-5.77158 -0.0314218 0.00287305
-5.7357 -0.0318346 0.00293104
-5.69984 -0.0322556 0.00299061
-5.66399 -0.0326849 0.0030518
-5.62815 -0.0331227 0.00311467
-5.59233 -0.0335694 0.00317928
-5.55653 -0.0340251 0.00324569
-5.52074 -0.0344901 0.00331396
-5.48497 -0.0349647 0.00338417
-5.4492 -0.0354491 0.00345638
-5.41346 -0.0359435 0.00353067
-5.37773 -0.0364484 0.0036071
-5.34201 -0.0369639 0.00368576
-5.30631 -0.0374905 0.00376674
-5.27062 -0.0380283 0.00385012
-5.23494 -0.0385778 0.00393599
-5.19928 -0.0391392 0.00402444
-5.16363 -0.039713 0.00411558
-5.128 -0.0402996 0.00420951
-5.09237 -0.0408992 0.00430633
-5.05677 -0.0415123 0.00440617
-5.02117 -0.0421393 0.00450915
-4.98559 -0.0427807 0.00461538
-4.95002 -0.0434368 0.004725
-4.91446 -0.0441083 0.00483816
-4.87892 -0.0447954 0.00495499
-4.84339 -0.0454988 0.00507564
-4.80787 -0.046219 0.00520029
-4.77237 -0.0469565 0.0053291
-4.73687 -0.0477119 0.00546224
-4.70139 -0.0484858 0.00559991
-4.66592 -0.0492788 0.0057423
-4.63046 -0.0500916 0.00588962
-4.59502 -0.0509248 0.00604209
-4.55958 -0.0517791 0.00619994
-4.52416 -0.0526553 0.00636341
-4.48875 -0.0535542 0.00653277
-4.45335 -0.0544765 0.00670828
-4.41797 -0.055423 0.00689023
-4.38259 -0.0563947 0.00707893
-4.34722 -0.0573925 0.0072747
-4.31187 -0.0584174 0.00747788
-4.27653 -0.0594703 0.00768883
-4.24119 -0.0605523 0.00790794
-4.20587 -0.0616644 0.00813561
-4.17056 -0.062808 0.00837227
-4.13526 -0.0639842 0.00861839
-4.09997 -0.0651942 0.00887446
-4.06469 -0.0664394 0.00914098
-4.02942 -0.0677213 0.00941852
-3.99416 -0.0690412 0.00970765
-3.95891 -0.0704008 0.010009
-3.92367 -0.0718018 0.0103233
-3.88844 -0.0732457 0.0106512
-3.85322 -0.0747346 0.0109934
-3.81801 -0.0762702 0.0113509
-3.7828 -0.0778546 0.0117244
-3.74761 -0.07949 0.012115
-3.71243 -0.0811787 0.0125235
-3.67726 -0.082923 0.0129512
-3.64209 -0.0847254 0.0133991
-3.60694 -0.0865887 0.0138686
-3.57179 -0.0885156 0.0143608
-3.53665 -0.0905093 0.0148774
-3.50152 -0.0925728 0.0154198
-3.4664 -0.0947097 0.0159898
-3.43129 -0.0969234 0.0165892
-3.39619 -0.0992179 0.0172199
-3.36109 -0.101597 0.0178841
-3.32601 -0.104066 0.0185841
-3.29093 -0.106628 0.0193225
-3.25586 -0.109289 0.0201019
-3.2208 -0.112054 0.0209254
-3.18574 -0.114929 0.0217963
-3.1507 -0.117919 0.0227181
-3.11566 -0.121032 0.0236947
-3.08063 -0.124273 0.0247304
-3.0456 -0.127651 0.0258299
-3.01059 -0.131174 0.0269983
-2.97558 -0.13485 0.0282413
-2.94058 -0.138688 0.0295653
-2.90558 -0.142699 0.0309771
-2.87059 -0.146892 0.0324844
-2.83561 -0.15128 0.0340957
-2.80064 -0.155875 0.0358205
-2.76567 -0.160691 0.0376694
-2.73071 -0.165743 0.0396541
-2.69576 -0.171045 0.0417878
-2.66081 -0.176616 0.0440852
-2.62587 -0.182474 0.0465631
-2.59094 -0.18864 0.0492402
-2.55601 -0.195135 0.0521376
-2.52109 -0.201985 0.0552795
-2.48617 -0.209215 0.058693
-2.45126 -0.216853 0.0624094
-2.41636 -0.224932 0.0664643
-2.38146 -0.233486 0.0708986
-2.34657 -0.242551 0.0757594
-2.31168 -0.252169 0.0811011
-2.2768 -0.262383 0.0869868
-2.24192 -0.273242 0.09349
-2.20705 -0.284798 0.100697
-2.17219 -0.297108 0.108707
-2.13733 -0.31023 0.117641
-2.10247 -0.32423 0.127638
-2.06762 -0.339175 0.138865
-2.03278 -0.355133 0.151522
-1.99794 -0.372174 0.165847
-1.9631 -0.390361 0.182129
-1.92827 -0.409749 0.200715
-1.89345 -0.430377 0.222025
-1.85862 -0.45225 0.246573
-1.82381 -0.475323 0.274982
-1.78899 -0.499469 0.308012
-1.75419 -0.524433 0.346583
-1.71938 -0.549763 0.391805
-1.68458 -0.574712 0.444994
-1.64979 -0.598088 0.507675
-1.61499 -0.618051 0.581528
-1.58021 -0.631837 0.668245
-1.54542 -0.635441 0.769211
-1.51064 -0.623308 0.884891
-1.47586 -0.588254 1.01381
-1.44109 -0.522 1.15113
-1.40632 -0.416875 1.28714
-1.37155 -0.26905 1.40675
-1.33679 -0.0825836 1.49155
-1.30203 0.128205 1.52529
-1.26727 0.341095 1.50067
-1.23251 0.53315 1.42294
-1.19776 0.688389 1.30729
-1.16301 0.801079 1.17223
-1.12827 0.873986 1.03363
-1.09352 0.914391 0.902123
-1.05878 0.930623 0.783287
-1.02405 0.93011 0.679054
-0.989309 0.918686 0.589208
-0.954576 0.900602 0.512467
-0.919844 0.87881 0.447166
-0.885115 0.855288 0.391608
-0.850388 0.831325 0.344238
-0.815663 0.807737 0.303701
-0.78094 0.785019 0.268853
-0.746219 0.76346 0.238741
-0.711499 0.743209 0.212578
-0.676781 0.724327 0.189716
-0.642065 0.70682 0.169623
-0.60735 0.69066 0.15186
-0.572637 0.6758 0.136064
-0.537925 0.662183 0.121935
-0.503214 0.649746 0.109222
-0.468504 0.638427 0.0977153
-0.433796 0.628166 0.087237
-0.399089 0.618907 0.0776373
-0.364382 0.610596 0.0687879
-0.329676 0.603187 0.0605787
-0.294972 0.596636 0.052914
-0.260267 0.590905 0.0457105
-0.225564 0.58596 0.0388942
-0.190861 0.581774 0.0323997
-0.156158 0.578322 0.0261675
-0.121456 0.575584 0.0201436
-0.0867541 0.573544 0.0142778
-0.0520524 0.57219 0.0085229
-0.0173508 0.571515 0.00283371
0.0173508 0.571515 -0.00283371
0.0520524 0.57219 -0.0085229
0.0867541 0.573544 -0.0142778
0.121456 0.575584 -0.0201436
0.156158 0.578322 -0.0261675
0.190861 0.581774 -0.0323997
0.225564 0.58596 -0.0388942
0.260267 0.590905 -0.0457105
0.294972 0.596636 -0.052914
0.329676 0.603187 -0.0605787
0.364382 0.610596 -0.0687879
0.399089 0.618907 -0.0776373
0.433796 0.628166 -0.087237
0.468504 0.638427 -0.0977153
0.503214 0.649746 -0.109222
0.537925 0.662183 -0.121935
0.572637 0.6758 -0.136064
0.60735 0.69066 -0.15186
0.642065 0.70682 -0.169623
0.676781 0.724327 -0.189716
0.711499 0.743209 -0.212578
0.746219 0.76346 -0.238741
0.78094 0.785019 -0.268853
0.815663 0.807737 -0.303701
0.850388 0.831325 -0.344238
0.885115 0.855288 -0.391608
0.919844 0.87881 -0.447166
0.954576 0.900602 -0.512467
0.989309 0.918686 -0.589208
1.02405 0.93011 -0.679054
1.05878 0.930623 -0.783287
1.09352 0.914391 -0.902123
1.12827 0.873986 -1.03363
1.16301 0.801079 -1.17223
1.19776 0.688389 -1.30729
1.23251 0.53315 -1.42294
1.26727 0.341095 -1.50067
1.30203 0.128205 -1.52529
1.33679 -0.0825836 -1.49155
1.37155 -0.26905 -1.40675
1.40632 -0.416875 -1.28714
1.44109 -0.522 -1.15113
1.47586 -0.588254 -1.01381
1.51064 -0.623308 -0.884891
1.54542 -0.635441 -0.769211
1.58021 -0.631837 -0.668245
1.61499 -0.618051 -0.581528
1.64979 -0.598088 -0.507675
1.68458 -0.574712 -0.444994
1.71938 -0.549763 -0.391805
1.75419 -0.524433 -0.346583
1.78899 -0.499469 -0.308012
1.82381 -0.475323 -0.274982
1.85862 -0.45225 -0.246573
1.89345 -0.430377 -0.222025
1.92827 -0.409749 -0.200715
1.9631 -0.390361 -0.182129
1.99794 -0.372174 -0.165847
2.03278 -0.355133 -0.151522
2.06762 -0.339175 -0.138865
2.10247 -0.32423 -0.127638
2.13733 -0.31023 -0.117641
2.17219 -0.297108 -0.108707
2.20705 -0.284798 -0.100697
2.24192 -0.273242 -0.09349
2.2768 -0.262383 -0.0869868
2.31168 -0.252169 -0.0811011
2.34657 -0.242551 -0.0757594
2.38146 -0.233486 -0.0708986
2.41636 -0.224932 -0.0664643
2.45126 -0.216853 -0.0624094
2.48617 -0.209215 -0.058693
2.52109 -0.201985 -0.0552795
2.55601 -0.195135 -0.0521376
2.59094 -0.18864 -0.0492402
2.62587 -0.182474 -0.0465631
2.66081 -0.176616 -0.0440852
2.69576 -0.171045 -0.0417878
2.73071 -0.165743 -0.0396541
2.76567 -0.160691 -0.0376694
2.80064 -0.155875 -0.0358205
2.83561 -0.15128 -0.0340957
2.87059 -0.146892 -0.0324844
2.90558 -0.142699 -0.0309771
2.94058 -0.138688 -0.0295653
2.97558 -0.13485 -0.0282413
3.01059 -0.131174 -0.0269983
3.0456 -0.127651 -0.0258299
3.08063 -0.124273 -0.0247304
3.11566 -0.121032 -0.0236947
3.1507 -0.117919 -0.0227181
3.18574 -0.114929 -0.0217963
3.2208 -0.112054 -0.0209254
3.25586 -0.109289 -0.0201019
3.29093 -0.106628 -0.0193225
3.32601 -0.104066 -0.0185841
3.36109 -0.101597 -0.0178841
3.39619 -0.0992179 -0.0172199
3.43129 -0.0969234 -0.0165892
3.4664 -0.0947097 -0.0159898
3.50152 -0.0925728 -0.0154198
3.53665 -0.0905093 -0.0148774
3.57179 -0.0885156 -0.0143608
3.60694 -0.0865887 -0.0138686
3.64209 -0.0847254 -0.0133991
3.67726 -0.082923 -0.0129512
3.71243 -0.0811787 -0.0125235
3.74761 -0.07949 -0.012115
3.7828 -0.0778546 -0.0117244
3.81801 -0.0762702 -0.0113509
3.85322 -0.0747346 -0.0109934
3.88844 -0.0732457 -0.0106512
3.92367 -0.0718018 -0.0103233
3.95891 -0.0704008 -0.010009
3.99416 -0.0690412 -0.00970765
4.02942 -0.0677213 -0.00941852
4.06469 -0.0664394 -0.00914098
4.09997 -0.0651942 -0.00887446
4.13526 -0.0639842 -0.00861839
4.17056 -0.062808 -0.00837227
4.20587 -0.0616644 -0.00813561
4.24119 -0.0605523 -0.00790794
4.27653 -0.0594703 -0.00768883
4.31187 -0.0584174 -0.00747788
4.34722 -0.0573925 -0.0072747
4.38259 -0.0563947 -0.00707893
4.41797 -0.055423 -0.00689023
4.45335 -0.0544765 -0.00670828
4.48875 -0.0535542 -0.00653277
4.52416 -0.0526553 -0.00636341
4.55958 -0.0517791 -0.00619994
4.59502 -0.0509248 -0.00604209
4.63046 -0.0500916 -0.00588962
4.66592 -0.0492788 -0.0057423
4.70139 -0.0484858 -0.00559991
4.73687 -0.0477119 -0.00546224
4.77237 -0.0469565 -0.0053291
4.80787 -0.046219 -0.00520029
4.84339 -0.0454988 -0.00507564
4.87892 -0.0447954 -0.00495499
4.91446 -0.0441083 -0.00483816
4.95002 -0.0434368 -0.004725
4.98559 -0.0427807 -0.00461538
5.02117 -0.0421393 -0.00450915
5.05677 -0.0415123 -0.00440617
5.09237 -0.0408992 -0.00430633
5.128 -0.0402996 -0.00420951
5.16363 -0.039713 -0.00411558
5.19928 -0.0391392 -0.00402444
5.23494 -0.0385778 -0.00393599
5.27062 -0.0380283 -0.00385012
5.30631 -0.0374905 -0.00376674
5.34201 -0.0369639 -0.00368576
5.37773 -0.0364484 -0.0036071
5.41346 -0.0359435 -0.00353067
5.4492 -0.0354491 -0.00345638
5.48497 -0.0349647 -0.00338417
5.52074 -0.0344901 -0.00331396
5.55653 -0.0340251 -0.00324569
5.59233 -0.0335694 -0.00317928
5.62815 -0.0331227 -0.00311467
5.66399 -0.0326849 -0.0030518
5.69984 -0.0322556 -0.00299061
5.7357 -0.0318346 -0.00293104
5.77158 -0.0314218 -0.00287305
5.80748 -0.0310169 -0.00281657
5.84339 -0.0306197 -0.00276156
5.87932 -0.03023 -0.00270797
5.91526 -0.0298476 -0.00265576
5.95122 -0.0294724 -0.00260488
5.9872 -0.0291042 -0.00255528
6.02319 -0.0287427 -0.00250693
6.05919 -0.0283878 -0.00245979
6.09522 -0.0280394 -0.00241382
6.13126 -0.0276973 -0.00236898
6.16732 -0.0273614 -0.00232524
6.20339 -0.0270314 -0.00228256
6.23949 -0.0267073 -0.00224092
6.27559 -0.0263889 -0.00220027
6.31172 -0.0260761 -0.0021606
6.34786 -0.0257687 -0.00212187
6.38403 -0.0254667 -0.00208405
6.42021 -0.0251698 -0.00204712
6.4564 -0.024878 -0.00201104
6.49262 -0.0245912 -0.00197581
6.52885 -0.0243093 -0.00194138
6.5651 -0.024032 -0.00190774
6.60137 -0.0237594 -0.00187487
6.63766 -0.0234913 -0.00184274
6.67397 -0.0232277 -0.00181134
6.71029 -0.0229684 -0.00178063
6.74664 -0.0227133 -0.00175061
6.783 -0.0224623 -0.00172125
6.81938 -0.0222154 -0.00169254
6.85579 -0.0219725 -0.00166445
6.89221 -0.0217334 -0.00163697
6.92865 -0.0214981 -0.00161009
6.96511 -0.0212666 -0.00158378
7.00159 -0.0210386 -0.00155804
7.0381 -0.0208143 -0.00153284
7.07462 -0.0205934 -0.00150817
7.11116 -0.0203759 -0.00148403
7.14772 -0.0201618 -0.00146039
7.18431 -0.0199509 -0.00143724
7.22091 -0.0197432 -0.00141456
7.25754 -0.0195387 -0.00139236
7.29418 -0.0193373 -0.00137061
7.33085 -0.0191388 -0.0013493
7.36754 -0.0189433 -0.00132842
7.40425 -0.0187507 -0.00130797
7.44099 -0.018561 -0.00128792
7.47774 -0.018374 -0.00126827
7.51452 -0.0181898 -0.00124902
7.55132 -0.0180082 -0.00123014
7.58814 -0.0178292 -0.00121163
7.62498 -0.0176528 -0.00119349
7.66185 -0.017479 -0.0011757
7.69874 -0.0173076 -0.00115825
7.73566 -0.0171386 -0.00114114
7.77259 -0.016972 -0.00112435
7.80955 -0.0168077 -0.00110789
7.84654 -0.0166457 -0.00109174
7.88355 -0.016486 -0.00107589
7.92058 -0.0163285 -0.00106034
7.95763 -0.0161731 -0.00104508
7.99471 -0.0160199 -0.00103011
8.03182 -0.0158687 -0.00101541
8.06895 -0.0157196 -0.00100098
8.1061 -0.0155725 -0.000986823
8.14328 -0.0154274 -0.000972921
8.18049 -0.0152842 -0.000959271
8.21772 -0.0151429 -0.000945868
8.25497 -0.0150035 -0.000932706
8.29226 -0.0148659 -0.000919781
8.32956 -0.0147301 -0.000907086
8.3669 -0.0145961 -0.000894617
8.40426 -0.0144638 -0.000882369
8.44165 -0.0143333 -0.000870336
8.47906 -0.0142044 -0.000858514
8.5165 -0.0140772 -0.000846899
8.55397 -0.0139516 -0.000835485
8.59146 -0.0138276 -0.000824269
8.62899 -0.0137051 -0.000813246
8.66654 -0.0135842 -0.000802412
8.70412 -0.0134648 -0.000791764
8.74172 -0.0133469 -0.000781296
8.77936 -0.0132305 -0.000771006
8.81702 -0.0131155 -0.000760889
8.85471 -0.0130019 -0.000750942
8.89244 -0.0128897 -0.000741161
8.93019 -0.0127789 -0.000731543
8.96797 -0.0126695 -0.000722085
9.00578 -0.0125613 -0.000712783
9.04362 -0.0124545 -0.000703633
9.08149 -0.0123489 -0.000694634
9.11939 -0.0122446 -0.000685781
9.15732 -0.0121415 -0.000677072
9.19528 -0.0120397 -0.000668504
9.23327 -0.0119391 -0.000660074
9.2713 -0.0118396 -0.000651779
9.30935 -0.0117413 -0.000643617
9.34744 -0.0116442 -0.000635585
9.38556 -0.0115482 -0.000627679
9.42371 -0.0114533 -0.000619899
9.46189 -0.0113595 -0.000612241
9.50011 -0.0112667 -0.000604703
9.53836 -0.011175 -0.000597283
9.57664 -0.0110844 -0.000589978
9.61496 -0.0109948 -0.000582786
9.65331 -0.0109062 -0.000575705
9.69169 -0.0108186 -0.000568733
9.73011 -0.010732 -0.000561868
9.76856 -0.0106463 -0.000555107
9.80704 -0.0105616 -0.000548448
9.84557 -0.0104778 -0.000541891
9.88412 -0.010395 -0.000535432
9.92271 -0.010313 -0.000529071
9.96134 -0.010232 -0.000522804
10 -0.0101518 -0.000516631
10.0387 -0.0100725 -0.00051055
10.0774 -0.00999408 -0.000504558
10.1162 -0.00991648 -0.000498655
10.155 -0.00983972 -0.000492838
10.1939 -0.00976377 -0.000487107
10.2328 -0.00968864 -0.000481459
10.2717 -0.0096143 -0.000475893
10.3106 -0.00954074 -0.000470408
10.3496 -0.00946796 -0.000465002
10.3887 -0.00939594 -0.000459673
10.4278 -0.00932467 -0.000454421
10.4669 -0.00925414 -0.000449243
10.506 -0.00918434 -0.000444139
10.5452 -0.00911526 -0.000439108
10.5845 -0.00904689 -0.000434147
10.6238 -0.00897922 -0.000429256
10.6631 -0.00891224 -0.000424434
10.7024 -0.00884594 -0.000419679
10.7418 -0.00878031 -0.00041499
10.7813 -0.00871535 -0.000410367
10.8208 -0.00865103 -0.000405807
10.8603 -0.00858736 -0.000401309
10.8999 -0.00852433 -0.000396874
10.9395 -0.00846192 -0.000392499
10.9792 -0.00840013 -0.000388184
11.0189 -0.00833895 -0.000383927
11.0586 -0.00827837 -0.000379729
11.0984 -0.00821838 -0.000375586
11.1383 -0.00815898 -0.0003715
11.1781 -0.00810015 -0.000367468
11.2181 -0.0080419 -0.00036349
11.2581 -0.00798421 -0.000359564
11.2981 -0.00792707 -0.000355691
11.3381 -0.00787048 -0.000351869
11.3783 -0.00781443 -0.000348098
11.4184 -0.00775891 -0.000344376
11.4587 -0.00770392 -0.000340703
11.4989 -0.00764945 -0.000337077
11.5392 -0.00759549 -0.000333499
11.5796 -0.00754203 -0.000329967
11.62 -0.00748908 -0.000326481
11.6605 -0.00743661 -0.000323039
11.701 -0.00738464 -0.000319642
11.7415 -0.00733314 -0.000316288
11.7822 -0.00728212 -0.000312977
11.8228 -0.00723157 -0.000309708
11.8636 -0.00718148 -0.00030648
11.9043 -0.00713184 -0.000303294
11.9452 -0.00708266 -0.000300147
11.986 -0.00703392 -0.00029704
12.027 -0.00698562 -0.000293971
12.068 -0.00693775 -0.000290941
12.109 -0.00689031 -0.000287948
12.1501 -0.0068433 -0.000284993
12.1913 -0.0067967 -0.000282074
12.2325 -0.00675052 -0.000279191
12.2738 -0.00670474 -0.000276343
12.3151 -0.00665936 -0.00027353
12.3565 -0.00661438 -0.000270752
12.3979 -0.0065698 -0.000268007
12.4394 -0.0065256 -0.000265295
12.481 -0.00648179 -0.000262616
12.5226 -0.00643835 -0.000259969
12.5643 -0.00639529 -0.000257355
12.6061 -0.00635259 -0.000254771
12.6479 -0.00631026 -0.000252218
12.6898 -0.00626829 -0.000249696
12.7317 -0.00622668 -0.000247203
12.7737 -0.00618542 -0.00024474
12.8158 -0.00614451 -0.000242306
12.8579 -0.00610393 -0.0002399
12.9001 -0.0060637 -0.000237523
12.9424 -0.00602381 -0.000235173
12.9847 -0.00598424 -0.000232851
13.0271 -0.005945 -0.000230555
13.0696 -0.00590609 -0.000228287
13.1121 -0.00586749 -0.000226044
13.1547 -0.00582921 -0.000223827
13.1974 -0.00579125 -0.000221635
13.2402 -0.00575359 -0.000219469
13.283 -0.00571623 -0.000217327
13.3259 -0.00567918 -0.000215209
13.3689 -0.00564242 -0.000213115
13.4119 -0.00560596 -0.000211045
13.455 -0.00556979 -0.000208999
13.4982 -0.00553391 -0.000206975
13.5415 -0.00549831 -0.000204973
13.5848 -0.00546299 -0.000202994
13.6283 -0.00542795 -0.000201037
13.6718 -0.00539318 -0.000199102
13.7153 -0.00535869 -0.000197188
13.759 -0.00532446 -0.000195295
13.8028 -0.00529049 -0.000193423
13.8466 -0.00525679 -0.000191571
13.8905 -0.00522335 -0.00018974
13.9345 -0.00519016 -0.000187928
13.9786 -0.00515723 -0.000186136
14.0227 -0.00512455 -0.000184364
14.067 -0.00509211 -0.00018261
14.1113 -0.00505992 -0.000180875
14.1558 -0.00502797 -0.000179159
14.2003 -0.00499625 -0.000177461
14.2449 -0.00496478 -0.000175781
14.2896 -0.00493354 -0.000174119
14.3344 -0.00490252 -0.000172475
14.3793 -0.00487174 -0.000170848
14.4243 -0.00484118 -0.000169237
14.4693 -0.00481085 -0.000167644
14.5145 -0.00478073 -0.000166068
14.5598 -0.00475083 -0.000164507
14.6052 -0.00472115 -0.000162963
14.6506 -0.00469168 -0.000161435
14.6962 -0.00466242 -0.000159923
14.7419 -0.00463337 -0.000158426
14.7877 -0.00460453 -0.000156944
14.8336 -0.00457589 -0.000155477
14.8796 -0.00454745 -0.000154026
14.9257 -0.00451921 -0.000152589
14.9719 -0.00449116 -0.000151167
15.0182 -0.00446331 -0.000149758
15.0647 -0.00443565 -0.000148364
15.1112 -0.00440818 -0.000146984
15.1579 -0.0043809 -0.000145618
15.2047 -0.00435381 -0.000144265
15.2516 -0.00432689 -0.000142926
15.2986 -0.00430016 -0.0001416
15.3458 -0.00427361 -0.000140286
15.393 -0.00424723 -0.000138986
15.4404 -0.00422103 -0.000137698
15.488 -0.00419501 -0.000136423
15.5356 -0.00416915 -0.00013516
15.5834 -0.00414346 -0.00013391
15.6313 -0.00411794 -0.000132671
15.6794 -0.00409259 -0.000131444
15.7276 -0.00406739 -0.000130229
15.7759 -0.00404236 -0.000129026
15.8243 -0.00401749 -0.000127834
15.873 -0.00399278 -0.000126653
15.9217 -0.00396822 -0.000125483
15.9706 -0.00394381 -0.000124324
16.0197 -0.00391956 -0.000123176
16.0689 -0.00389545 -0.000122038
16.1182 -0.00387149 -0.000120911
16.1677 -0.00384768 -0.000119795
16.2174 -0.00382402 -0.000118688
16.2672 -0.00380049 -0.000117592
16.3172 -0.00377711 -0.000116506
16.3674 -0.00375386 -0.000115429
16.4177 -0.00373076 -0.000114363
16.4682 -0.00370778 -0.000113305
16.5189 -0.00368494 -0.000112257
16.5697 -0.00366224 -0.000111219
16.6208 -0.00363966 -0.000110189
16.672 -0.00361721 -0.000109169
16.7234 -0.00359489 -0.000108158
16.775 -0.00357269 -0.000107155
16.8268 -0.00355061 -0.000106161
16.8787 -0.00352866 -0.000105176
16.9309 -0.00350683 -0.000104199
16.9833 -0.00348511 -0.00010323
17.0359 -0.00346351 -0.00010227
17.0887 -0.00344202 -0.000101317
17.1418 -0.00342065 -0.000100373
17.195 -0.00339939 -9.94364e-05
17.2485 -0.00337823 -9.85076e-05
17.3022 -0.00335718 -9.75864e-05
17.3562 -0.00333624 -9.66727e-05
17.4104 -0.0033154 -9.57664e-05
17.4648 -0.00329467 -9.48674e-05
17.5195 -0.00327403 -9.39755e-05
17.5744 -0.00325349 -9.30907e-05
17.6296 -0.00323305 -9.22129e-05
17.6851 -0.0032127 -9.13419e-05
17.7408 -0.00319245 -9.04776e-05
17.7969 -0.00317229 -8.962e-05
17.8532 -0.00315221 -8.87688e-05
17.9098 -0.00313222 -8.79241e-05
17.9667 -0.00311232 -8.70857e-05
18.0239 -0.0030925 -8.62534e-05
18.0815 -0.00307276 -8.54272e-05
18.1393 -0.0030531 -8.4607e-05
18.1975 -0.00303352 -8.37926e-05
18.256 -0.00301401 -8.29839e-05
18.3149 -0.00299457 -8.21809e-05
18.3742 -0.0029752 -8.13834e-05
18.4338 -0.0029559 -8.05913e-05
18.4938 -0.00293667 -7.98044e-05
18.5542 -0.0029175 -7.90228e-05
18.615 -0.00289839 -7.82461e-05
18.6762 -0.00287934 -7.74744e-05
18.7379 -0.00286034 -7.67075e-05
18.8 -0.0028414 -7.59453e-05
18.8625 -0.0028225 -7.51876e-05
18.9255 -0.00280365 -7.44343e-05
18.9891 -0.00278485 -7.36854e-05
19.0531 -0.00276609 -7.29405e-05
19.1177 -0.00274736 -7.21997e-05
19.1828 -0.00272867 -7.14627e-05
19.2484 -0.00271 -7.07294e-05
19.3147 -0.00269136 -6.99997e-05
19.3816 -0.00267275 -6.92734e-05
19.4491 -0.00265415 -6.85503e-05
19.5173 -0.00263556 -6.78302e-05
19.5862 -0.00261698 -6.71129e-05
19.6558 -0.0025984 -6.63983e-05
19.7262 -0.00257982 -6.56862e-05
19.7974 -0.00256123 -6.49762e-05
19.8694 -0.00254262 -6.42682e-05
19.9423 -0.00252399 -6.3562e-05
20.0162 -0.00250533 -6.28571e-05
20.091 -0.00248663 -6.21535e-05
20.1669 -0.00246788 -6.14506e-05
20.244 -0.00244907 -6.07482e-05
20.3222 -0.00243018 -6.00459e-05
20.4016 -0.00241122 -5.93432e-05
20.4825 -0.00239215 -5.86396e-05
20.5648 -0.00237297 -5.79347e-05
20.6487 -0.00235366 -5.72277e-05
20.7344 -0.00233419 -5.65179e-05
20.8219 -0.00231454 -5.58047e-05
20.9115 -0.00229468 -5.50868e-05
21.0034 -0.00227457 -5.43634e-05
21.0979 -0.00225418 -5.36329e-05
21.1952 -0.00223345 -5.28936e-05
21.2959 -0.00221231 -5.21435e-05
21.4004 -0.0021907 -5.138e-05
21.5093 -0.00216848 -5.05994e-05
21.6237 -0.00214553 -4.97969e-05
21.7448 -0.00212162 -4.89656e-05
21.8747 -0.00209643 -4.8095e-05
22.0165 -0.00206942 -4.71672e-05
22.1768 -0.00203952 -4.61473e-05
22.3723 -0.00200393 -4.49431e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.5Lambda0.5Nc1ClassicOneLoop/GApTwoLoop.txt <==
-22.3723 -0.00200167 4.48423e-05
-22.1768 -0.00203719 4.6042e-05
-22.0165 -0.00206701 4.7058e-05
-21.8747 -0.00209396 4.79822e-05
-21.7448 -0.00211909 4.88495e-05
-21.6237 -0.00214295 4.96774e-05
-21.5093 -0.00216585 5.04768e-05
-21.4004 -0.00218801 5.12542e-05
-21.2959 -0.00220957 5.20147e-05
-21.1952 -0.00223066 5.27617e-05
-21.0979 -0.00225134 5.34979e-05
-21.0034 -0.00227168 5.42253e-05
-20.9115 -0.00229173 5.49458e-05
-20.8219 -0.00231154 5.56605e-05
-20.7344 -0.00233114 5.63708e-05
-20.6487 -0.00235056 5.70774e-05
-20.5648 -0.00236982 5.77814e-05
-20.4825 -0.00238895 5.84832e-05
-20.4016 -0.00240797 5.91837e-05
-20.3222 -0.00242688 5.98832e-05
-20.244 -0.00244571 6.05824e-05
-20.1669 -0.00246447 6.12816e-05
-20.091 -0.00248317 6.19813e-05
-20.0162 -0.00250182 6.26817e-05
-19.9423 -0.00252043 6.33833e-05
-19.8694 -0.00253901 6.40862e-05
-19.7974 -0.00255757 6.47909e-05
-19.7262 -0.0025761 6.54974e-05
-19.6558 -0.00259463 6.62062e-05
-19.5862 -0.00261316 6.69173e-05
-19.5173 -0.00263168 6.76311e-05
-19.4491 -0.00265021 6.83477e-05
-19.3816 -0.00266876 6.90673e-05
-19.3147 -0.00268732 6.979e-05
-19.2484 -0.0027059 7.05161e-05
-19.1828 -0.00272451 7.12457e-05
-19.1177 -0.00274315 7.19789e-05
-19.0531 -0.00276182 7.2716e-05
-18.9891 -0.00278052 7.3457e-05
-18.9255 -0.00279927 7.42021e-05
-18.8625 -0.00281806 7.49515e-05
-18.8 -0.00283689 7.57052e-05
-18.7379 -0.00285578 7.64635e-05
-18.6762 -0.00287471 7.72263e-05
-18.615 -0.0028937 7.79939e-05
-18.5542 -0.00291275 7.87663e-05
-18.4938 -0.00293186 7.95438e-05
-18.4338 -0.00295103 8.03264e-05
-18.3742 -0.00297027 8.11142e-05
-18.3149 -0.00298957 8.19073e-05
-18.256 -0.00300894 8.27059e-05
-18.1975 -0.00302838 8.351e-05
-18.1393 -0.0030479 8.43199e-05
-18.0815 -0.0030675 8.51354e-05
-18.0239 -0.00308717 8.5957e-05
-17.9667 -0.00310692 8.67844e-05
-17.9098 -0.00312675 8.76181e-05
-17.8532 -0.00314667 8.84579e-05
-17.7969 -0.00316668 8.93041e-05
-17.7408 -0.00318677 9.01567e-05
-17.6851 -0.00320695 9.10159e-05
-17.6296 -0.00322723 9.18817e-05
-17.5744 -0.00324759 9.27544e-05
-17.5195 -0.00326806 9.36338e-05
-17.4648 -0.00328862 9.45203e-05
-17.4104 -0.00330928 9.54138e-05
-17.3562 -0.00333004 9.63146e-05
-17.3022 -0.0033509 9.72226e-05
-17.2485 -0.00337187 9.81382e-05
-17.195 -0.00339295 9.90612e-05
-17.1418 -0.00341413 9.99919e-05
-17.0887 -0.00343542 0.00010093
-17.0359 -0.00345683 0.000101877
-16.9833 -0.00347835 0.000102831
-16.9309 -0.00349998 0.000103793
-16.8787 -0.00352173 0.000104764
-16.8268 -0.0035436 0.000105743
-16.775 -0.00356558 0.00010673
-16.7234 -0.00358769 0.000107727
-16.672 -0.00360993 0.000108731
-16.6208 -0.00363229 0.000109745
-16.5697 -0.00365477 0.000110767
-16.5189 -0.00367739 0.000111799
-16.4682 -0.00370013 0.000112839
-16.4177 -0.00372301 0.00011389
-16.3674 -0.00374602 0.000114949
-16.3172 -0.00376917 0.000116018
-16.2672 -0.00379246 0.000117097
-16.2174 -0.00381588 0.000118186
-16.1677 -0.00383945 0.000119284
-16.1182 -0.00386316 0.000120393
-16.0689 -0.00388701 0.000121512
-16.0197 -0.00391101 0.000122641
-15.9706 -0.00393516 0.000123781
-15.9217 -0.00395946 0.000124931
-15.873 -0.00398391 0.000126093
-15.8243 -0.00400852 0.000127265
-15.7759 -0.00403328 0.000128448
-15.7276 -0.0040582 0.000129643
-15.6794 -0.00408328 0.000130849
-15.6313 -0.00410852 0.000132067
-15.5834 -0.00413392 0.000133296
-15.5356 -0.00415949 0.000134537
-15.488 -0.00418523 0.00013579
-15.4404 -0.00421113 0.000137055
-15.393 -0.00423721 0.000138333
-15.3458 -0.00426346 0.000139623
-15.2986 -0.00428989 0.000140926
-15.2516 -0.00431649 0.000142242
-15.2047 -0.00434327 0.000143571
-15.1579 -0.00437024 0.000144913
-15.1112 -0.00439739 0.000146268
-15.0647 -0.00442472 0.000147637
-15.0182 -0.00445225 0.00014902
-14.9719 -0.00447996 0.000150416
-14.9257 -0.00450787 0.000151827
-14.8796 -0.00453597 0.000153252
-14.8336 -0.00456426 0.000154692
-14.7877 -0.00459276 0.000156146
-14.7419 -0.00462146 0.000157615
-14.6962 -0.00465036 0.000159099
-14.6506 -0.00467947 0.000160599
-14.6052 -0.00470878 0.000162114
-14.5598 -0.00473831 0.000163645
-14.5145 -0.00476805 0.000165191
-14.4693 -0.00479801 0.000166754
-14.4243 -0.00482818 0.000168333
-14.3793 -0.00485858 0.000169929
-14.3344 -0.00488919 0.000171542
-14.2896 -0.00492004 0.000173172
-14.2449 -0.00495111 0.000174819
-14.2003 -0.00498241 0.000176483
-14.1558 -0.00501395 0.000178166
-14.1113 -0.00504572 0.000179866
-14.067 -0.00507774 0.000181585
-14.0227 -0.00510999 0.000183322
-13.9786 -0.00514249 0.000185078
-13.9345 -0.00517524 0.000186854
-13.8905 -0.00520823 0.000188648
-13.8466 -0.00524148 0.000190462
-13.8028 -0.00527499 0.000192296
-13.759 -0.00530875 0.00019415
-13.7153 -0.00534278 0.000196025
-13.6718 -0.00537707 0.00019792
-13.6283 -0.00541163 0.000199836
-13.5848 -0.00544646 0.000201774
-13.5415 -0.00548157 0.000203733
-13.4982 -0.00551695 0.000205714
-13.455 -0.00555262 0.000207718
-13.4119 -0.00558857 0.000209744
-13.3689 -0.0056248 0.000211793
-13.3259 -0.00566133 0.000213865
-13.283 -0.00569815 0.000215961
-13.2402 -0.00573527 0.000218081
-13.1974 -0.00577269 0.000220225
-13.1547 -0.00581042 0.000222393
-13.1121 -0.00584845 0.000224587
-13.0696 -0.0058868 0.000226805
-13.0271 -0.00592546 0.00022905
-12.9847 -0.00596444 0.000231321
-12.9424 -0.00600375 0.000233618
-12.9001 -0.00604338 0.000235942
-12.8579 -0.00608334 0.000238293
-12.8158 -0.00612364 0.000240672
-12.7737 -0.00616428 0.000243079
-12.7317 -0.00620526 0.000245515
-12.6898 -0.00624659 0.000247979
-12.6479 -0.00628827 0.000250473
-12.6061 -0.0063303 0.000252997
-12.5643 -0.0063727 0.00025555
-12.5226 -0.00641546 0.000258135
-12.481 -0.00645859 0.000260751
-12.4394 -0.00650209 0.000263398
-12.3979 -0.00654598 0.000266078
-12.3565 -0.00659024 0.00026879
-12.3151 -0.00663489 0.000271536
-12.2738 -0.00667994 0.000274315
-12.2325 -0.00672538 0.000277128
-12.1913 -0.00677122 0.000279976
-12.1501 -0.00681747 0.000282859
-12.109 -0.00686414 0.000285778
-12.068 -0.00691122 0.000288733
-12.027 -0.00695872 0.000291726
-11.986 -0.00700665 0.000294756
-11.9452 -0.00705501 0.000297824
-11.9043 -0.00710382 0.00030093
-11.8636 -0.00715306 0.000304076
-11.8228 -0.00720276 0.000307262
-11.7822 -0.00725292 0.000310488
-11.7415 -0.00730353 0.000313756
-11.701 -0.00735461 0.000317066
-11.6605 -0.00740617 0.000320418
-11.62 -0.00745821 0.000323813
-11.5796 -0.00751073 0.000327252
-11.5392 -0.00756374 0.000330737
-11.4989 -0.00761725 0.000334266
-11.4587 -0.00767127 0.000337842
-11.4184 -0.0077258 0.000341464
-11.3783 -0.00778085 0.000345135
-11.3381 -0.00783642 0.000348853
-11.2981 -0.00789253 0.000352621
-11.2581 -0.00794917 0.000356439
-11.2181 -0.00800636 0.000360308
-11.1781 -0.0080641 0.000364229
-11.1383 -0.00812241 0.000368203
-11.0984 -0.00818128 0.000372229
-11.0586 -0.00824073 0.000376311
-11.0189 -0.00830077 0.000380448
-10.9792 -0.00836139 0.000384641
-10.9395 -0.00842262 0.000388891
-10.8999 -0.00848445 0.0003932
-10.8603 -0.00854691 0.000397568
-10.8208 -0.00860998 0.000401996
-10.7813 -0.00867369 0.000406486
-10.7418 -0.00873804 0.000411038
-10.7024 -0.00880304 0.000415653
-10.6631 -0.00886871 0.000420333
-10.6238 -0.00893504 0.000425079
-10.5845 -0.00900205 0.000429892
-10.5452 -0.00906975 0.000434772
-10.506 -0.00913814 0.000439723
-10.4669 -0.00920725 0.000444743
-10.4278 -0.00927707 0.000449836
-10.3887 -0.00934762 0.000455001
-10.3496 -0.00941891 0.000460241
-10.3106 -0.00949094 0.000465556
-10.2717 -0.00956374 0.000470949
-10.2328 -0.00963731 0.00047642
-10.1939 -0.00971166 0.000481971
-10.155 -0.0097868 0.000487603
-10.1162 -0.00986275 0.000493319
-10.0774 -0.00993951 0.000499118
-10.0387 -0.0100171 0.000505004
-10 -0.0100955 0.000510977
-9.96134 -0.0101748 0.00051704
-9.92271 -0.010255 0.000523193
-9.88412 -0.010336 0.000529439
-9.84557 -0.0104179 0.000535779
-9.80704 -0.0105008 0.000542216
-9.76856 -0.0105845 0.00054875
-9.73011 -0.0106692 0.000555385
-9.69169 -0.0107548 0.00056212
-9.65331 -0.0108414 0.00056896
-9.61496 -0.0109289 0.000575906
-9.57664 -0.0110175 0.000582959
-9.53836 -0.0111071 0.000590122
-9.50011 -0.0111976 0.000597397
-9.46189 -0.0112893 0.000604786
-9.42371 -0.0113819 0.000612292
-9.38556 -0.0114757 0.000619916
-9.34744 -0.0115705 0.000627662
-9.30935 -0.0116664 0.000635531
-9.2713 -0.0117635 0.000643526
-9.23327 -0.0118617 0.000651649
-9.19528 -0.011961 0.000659904
-9.15732 -0.0120615 0.000668292
-9.11939 -0.0121633 0.000676818
-9.08149 -0.0122662 0.000685482
-9.04362 -0.0123704 0.000694288
-9.00578 -0.0124758 0.000703239
-8.96797 -0.0125825 0.000712339
-8.93019 -0.0126905 0.00072159
-8.89244 -0.0127998 0.000730995
-8.85471 -0.0129104 0.000740557
-8.81702 -0.0130224 0.000750281
-8.77936 -0.0131358 0.000760168
-8.74172 -0.0132506 0.000770224
-8.70412 -0.0133668 0.00078045
-8.66654 -0.0134845 0.000790853
-8.62899 -0.0136037 0.000801433
-8.59146 -0.0137243 0.000812196
-8.55397 -0.0138465 0.000823145
-8.5165 -0.0139703 0.000834286
-8.47906 -0.0140956 0.000845621
-8.44165 -0.0142225 0.000857155
-8.40426 -0.0143511 0.000868892
-8.3669 -0.0144814 0.000880839
-8.32956 -0.0146133 0.000892996
-8.29226 -0.014747 0.000905373
-8.25497 -0.0148824 0.00091797
-8.21772 -0.0150196 0.000930796
-8.18049 -0.0151586 0.000943853
-8.14328 -0.0152995 0.000957149
-8.1061 -0.0154423 0.000970688
-8.06895 -0.015587 0.000984476
-8.03182 -0.0157336 0.000998518
-7.99471 -0.0158823 0.00101282
-7.95763 -0.0160329 0.00102739
-7.92058 -0.0161857 0.00104223
-7.88355 -0.0163405 0.00105735
-7.84654 -0.0164975 0.00107276
-7.80955 -0.0166566 0.00108846
-7.77259 -0.016818 0.00110446
-7.73566 -0.0169817 0.00112077
-7.69874 -0.0171476 0.00113739
-7.66185 -0.0173159 0.00115433
-7.62498 -0.0174866 0.00117161
-7.58814 -0.0176598 0.00118922
-7.55132 -0.0178354 0.00120718
-7.51452 -0.0180136 0.00122549
-7.47774 -0.0181944 0.00124417
-7.44099 -0.0183778 0.00126322
-7.40425 -0.0185639 0.00128265
-7.36754 -0.0187528 0.00130247
-7.33085 -0.0189444 0.0013227
-7.29418 -0.0191389 0.00134333
-7.25754 -0.0193364 0.0013644
-7.22091 -0.0195368 0.00138589
-7.18431 -0.0197402 0.00140783
-7.14772 -0.0199467 0.00143023
-7.11116 -0.0201564 0.0014531
-7.07462 -0.0203694 0.00147644
-7.0381 -0.0205856 0.00150028
-7.00159 -0.0208052 0.00152463
-6.96511 -0.0210282 0.0015495
-6.92865 -0.0212547 0.00157491
-6.89221 -0.0214848 0.00160086
-6.85579 -0.0217186 0.00162738
-6.81938 -0.0219561 0.00165448
-6.783 -0.0221974 0.00168218
-6.74664 -0.0224427 0.00171049
-6.71029 -0.0226919 0.00173943
-6.67397 -0.0229452 0.00176902
-6.63766 -0.0232026 0.00179927
-6.60137 -0.0234644 0.00183021
-6.5651 -0.0237304 0.00186185
-6.52885 -0.024001 0.00189423
-6.49262 -0.024276 0.00192734
-6.4564 -0.0245558 0.00196123
-6.42021 -0.0248403 0.00199591
-6.38403 -0.0251297 0.00203141
-6.34786 -0.025424 0.00206774
-6.31172 -0.0257235 0.00210494
-6.27559 -0.0260282 0.00214302
-6.23949 -0.0263382 0.00218203
-6.20339 -0.0266538 0.00222198
-6.16732 -0.0269749 0.00226292
-6.13126 -0.0273018 0.00230485
-6.09522 -0.0276345 0.00234782
-6.05919 -0.0279733 0.00239186
-6.02319 -0.0283183 0.00243701
-5.9872 -0.0286695 0.0024833
-5.95122 -0.0290273 0.00253076
-5.91526 -0.0293917 0.00257944
-5.87932 -0.029763 0.00262938
-5.84339 -0.0301412 0.00268061
-5.80748 -0.0305266 0.00273318
-5.77158 -0.0309194 0.00278713
-5.7357 -0.0313197 0.00284251
-5.69984 -0.0317277 0.00289938
-5.66399 -0.0321437 0.00295777
-5.62815 -0.0325679 0.00301775
-5.59233 -0.0330004 0.00307937
-5.55653 -0.0334415 0.00314268
-5.52074 -0.0338915 0.00320775
-5.48497 -0.0343505 0.00327464
-5.4492 -0.0348189 0.00334342
-5.41346 -0.0352968 0.00341415
-5.37773 -0.0357846 0.0034869
-5.34201 -0.0362826 0.00356176
-5.30631 -0.0367909 0.0036388
-5.27062 -0.03731 0.0037181
-5.23494 -0.0378401 0.00379975
-5.19928 -0.0383815 0.00388383
-5.16363 -0.0389346 0.00397045
-5.128 -0.0394998 0.00405971
-5.09237 -0.0400773 0.0041517
-5.05677 -0.0406675 0.00424654
-5.02117 -0.0412709 0.00434435
-4.98559 -0.0418879 0.00444524
-4.95002 -0.0425187 0.00454934
-4.91446 -0.043164 0.00465679
-4.87892 -0.0438241 0.00476774
-4.84339 -0.0444995 0.00488231
-4.80787 -0.0451906 0.0050007
-4.77237 -0.0458981 0.00512303
-4.73687 -0.0466224 0.00524952
-4.70139 -0.047364 0.00538032
-4.66592 -0.0481236 0.00551566
-4.63046 -0.0489017 0.00565572
-4.59502 -0.049699 0.00580075
-4.55958 -0.050516 0.00595096
-4.52416 -0.0513536 0.00610662
-4.48875 -0.0522123 0.00626797
-4.45335 -0.0530929 0.00643533
-4.41797 -0.0539962 0.00660896
-4.38259 -0.0549229 0.00678922
-4.34722 -0.055874 0.00697641
-4.31187 -0.0568503 0.00717095
-4.27653 -0.0578526 0.00737318
-4.24119 -0.058882 0.00758356
-4.20587 -0.0599394 0.00780251
-4.17056 -0.0610259 0.00803054
-4.13526 -0.0621426 0.00826813
-4.09997 -0.0632905 0.00851589
-4.06469 -0.0644709 0.00877436
-4.02942 -0.065685 0.00904424
-3.99416 -0.066934 0.00932619
-3.95891 -0.0682194 0.00962098
-3.92367 -0.0695424 0.00992939
-3.88844 -0.0709046 0.0102523
-3.85322 -0.0723075 0.0105907
-3.81801 -0.0737525 0.0109456
-3.7828 -0.0752414 0.0113181
-3.74761 -0.0767757 0.0117093
-3.71243 -0.0783573 0.0121205
-3.67726 -0.0799878 0.0125532
-3.64209 -0.0816691 0.0130087
-3.60694 -0.0834031 0.0134888
-3.57179 -0.0851915 0.0139949
-3.53665 -0.0870363 0.014529
-3.50152 -0.0889395 0.0150929
-3.4664 -0.0909029 0.0156887
-3.43129 -0.0929286 0.0163183
-3.39619 -0.0950184 0.0169839
-3.36109 -0.0971744 0.0176878
-3.32601 -0.0993985 0.0184321
-3.29093 -0.101693 0.019219
-3.25586 -0.104059 0.0200508
-3.2208 -0.1065 0.0209296
-3.18574 -0.109018 0.0218575
-3.1507 -0.111615 0.0228364
-3.11566 -0.114294 0.0238683
-3.08063 -0.117058 0.0249549
-3.0456 -0.119912 0.0260982
-3.01059 -0.122859 0.0272998
-2.97558 -0.125904 0.028562
-2.94058 -0.129054 0.0298868
-2.90558 -0.132315 0.031277
-2.87059 -0.135694 0.0327357
-2.83561 -0.139199 0.0342668
-2.80064 -0.142841 0.0358751
-2.76567 -0.146627 0.0375663
-2.73071 -0.15057 0.0393472
-2.69576 -0.154679 0.0412258
-2.66081 -0.158967 0.0432113
-2.62587 -0.163447 0.0453144
-2.59094 -0.16813 0.047547
-2.55601 -0.17303 0.0499229
-2.52109 -0.178162 0.0524572
-2.48617 -0.183539 0.0551668
-2.45126 -0.189176 0.0580706
-2.41636 -0.19509 0.0611896
-2.38146 -0.201296 0.0645471
-2.34657 -0.207812 0.0681693
-2.31168 -0.214654 0.0720848
-2.2768 -0.221842 0.0763265
-2.24192 -0.229395 0.0809302
-2.20705 -0.237332 0.085937
-2.17219 -0.245673 0.0913922
-2.13733 -0.254438 0.0973478
-2.10247 -0.263647 0.103861
-2.06762 -0.273319 0.110999
-2.03278 -0.283473 0.118834
-1.99794 -0.294125 0.127451
-1.9631 -0.305288 0.136943
-1.92827 -0.31697 0.147419
-1.89345 -0.329173 0.158998
-1.85862 -0.341893 0.171816
-1.82381 -0.35511 0.186025
-1.78899 -0.368794 0.201795
-1.75419 -0.382892 0.219315
-1.71938 -0.397328 0.238792
-1.68458 -0.411996 0.260454
-1.64979 -0.426749 0.284545
-1.61499 -0.441398 0.311324
-1.58021 -0.455693 0.341058
-1.54542 -0.469325 0.374014
-1.51064 -0.481906 0.410453
-1.47586 -0.492971 0.450604
-1.44109 -0.501964 0.494656
-1.40632 -0.508249 0.542729
-1.37155 -0.511102 0.594852
-1.33679 -0.509737 0.650942
-1.30203 -0.50331 0.710771
-1.26727 -0.490963 0.773961
-1.23251 -0.47183 0.839962
-1.19776 -0.445096 0.908057
-1.16301 -0.409994 0.977351
-1.12827 -0.365861 1.04679
-1.09352 -0.312128 1.11515
-1.05878 -0.248378 1.18103
-1.02405 -0.174355 1.24283
-0.989309 -0.0900495 1.29879
-0.954576 0.00423002 1.34692
-0.919844 0.107732 1.38512
-0.885115 0.219142 1.41121
-0.850388 0.336498 1.42321
-0.815663 0.457156 1.41951
-0.78094 0.577923 1.39918
-0.746219 0.695258 1.36224
-0.711499 0.80568 1.30973
-0.676781 0.906105 1.2437
-0.642065 0.994257 1.16697
-0.60735 1.0688 1.08278
-0.572637 1.12944 0.994429
-0.537925 1.17673 0.904893
-0.503214 1.21192 0.816644
-0.468504 1.23662 0.731541
-0.433796 1.25262 0.650818
-0.399089 1.26169 0.575182
-0.364382 1.26547 0.504889
-0.329676 1.26539 0.43989
-0.294972 1.26269 0.379888
-0.260267 1.25835 0.324468
-0.225564 1.25317 0.273106
-0.190861 1.24779 0.225261
-0.156158 1.24269 0.180358
-0.121456 1.23822 0.137846
-0.0867541 1.23466 0.0971628
-0.0520524 1.23219 0.0577845
-0.0173508 1.23093 0.0191738
0.0173508 1.23093 -0.0191738
0.0520524 1.23219 -0.0577845
0.0867541 1.23466 -0.0971628
0.121456 1.23822 -0.137846
0.156158 1.24269 -0.180358
0.190861 1.24779 -0.225261
0.225564 1.25317 -0.273106
0.260267 1.25835 -0.324468
0.294972 1.26269 -0.379888
0.329676 1.26539 -0.43989
0.364382 1.26547 -0.504889
0.399089 1.26169 -0.575182
0.433796 1.25262 -0.650818
0.468504 1.23662 -0.731541
0.503214 1.21192 -0.816644
0.537925 1.17673 -0.904893
0.572637 1.12944 -0.994429
0.60735 1.0688 -1.08278
0.642065 0.994257 -1.16697
0.676781 0.906105 -1.2437
0.711499 0.80568 -1.30973
0.746219 0.695258 -1.36224
0.78094 0.577923 -1.39918
0.815663 0.457156 -1.41951
0.850388 0.336498 -1.42321
0.885115 0.219142 -1.41121
0.919844 0.107732 -1.38512
0.954576 0.00423002 -1.34692
0.989309 -0.0900495 -1.29879
1.02405 -0.174355 -1.24283
1.05878 -0.248378 -1.18103
1.09352 -0.312128 -1.11515
1.12827 -0.365861 -1.04679
1.16301 -0.409994 -0.977351
1.19776 -0.445096 -0.908057
1.23251 -0.47183 -0.839962
1.26727 -0.490963 -0.773961
1.30203 -0.50331 -0.710771
1.33679 -0.509737 -0.650942
1.37155 -0.511102 -0.594852
1.40632 -0.508249 -0.542729
1.44109 -0.501964 -0.494656
1.47586 -0.492971 -0.450604
1.51064 -0.481906 -0.410453
1.54542 -0.469325 -0.374014
1.58021 -0.455693 -0.341058
1.61499 -0.441398 -0.311324
1.64979 -0.426749 -0.284545
1.68458 -0.411996 -0.260454
1.71938 -0.397328 -0.238792
1.75419 -0.382892 -0.219315
1.78899 -0.368794 -0.201795
1.82381 -0.35511 -0.186025
1.85862 -0.341893 -0.171816
1.89345 -0.329173 -0.158998
1.92827 -0.31697 -0.147419
1.9631 -0.305288 -0.136943
1.99794 -0.294125 -0.127451
2.03278 -0.283473 -0.118834
2.06762 -0.273319 -0.110999
2.10247 -0.263647 -0.103861
2.13733 -0.254438 -0.0973478
2.17219 -0.245673 -0.0913922
2.20705 -0.237332 -0.085937
2.24192 -0.229395 -0.0809302
2.2768 -0.221842 -0.0763265
2.31168 -0.214654 -0.0720848
2.34657 -0.207812 -0.0681693
2.38146 -0.201296 -0.0645471
2.41636 -0.19509 -0.0611896
2.45126 -0.189176 -0.0580706
2.48617 -0.183539 -0.0551668
2.52109 -0.178162 -0.0524572
2.55601 -0.17303 -0.0499229
2.59094 -0.16813 -0.047547
2.62587 -0.163447 -0.0453144
2.66081 -0.158967 -0.0432113
2.69576 -0.154679 -0.0412258
2.73071 -0.15057 -0.0393472
2.76567 -0.146627 -0.0375663
2.80064 -0.142841 -0.0358751
2.83561 -0.139199 -0.0342668
2.87059 -0.135694 -0.0327357
2.90558 -0.132315 -0.031277
2.94058 -0.129054 -0.0298868
2.97558 -0.125904 -0.028562
3.01059 -0.122859 -0.0272998
3.0456 -0.119912 -0.0260982
3.08063 -0.117058 -0.0249549
3.11566 -0.114294 -0.0238683
3.1507 -0.111615 -0.0228364
3.18574 -0.109018 -0.0218575
3.2208 -0.1065 -0.0209296
3.25586 -0.104059 -0.0200508
3.29093 -0.101693 -0.019219
3.32601 -0.0993985 -0.0184321
3.36109 -0.0971744 -0.0176878
3.39619 -0.0950184 -0.0169839
3.43129 -0.0929286 -0.0163183
3.4664 -0.0909029 -0.0156887
3.50152 -0.0889395 -0.0150929
3.53665 -0.0870363 -0.014529
3.57179 -0.0851915 -0.0139949
3.60694 -0.0834031 -0.0134888
3.64209 -0.0816691 -0.0130087
3.67726 -0.0799878 -0.0125532
3.71243 -0.0783573 -0.0121205
3.74761 -0.0767757 -0.0117093
3.7828 -0.0752414 -0.0113181
3.81801 -0.0737525 -0.0109456
3.85322 -0.0723075 -0.0105907
3.88844 -0.0709046 -0.0102523
3.92367 -0.0695424 -0.00992939
3.95891 -0.0682194 -0.00962098
3.99416 -0.066934 -0.00932619
4.02942 -0.065685 -0.00904424
4.06469 -0.0644709 -0.00877436
4.09997 -0.0632905 -0.00851589
4.13526 -0.0621426 -0.00826813
4.17056 -0.0610259 -0.00803054
4.20587 -0.0599394 -0.00780251
4.24119 -0.058882 -0.00758356
4.27653 -0.0578526 -0.00737318
4.31187 -0.0568503 -0.00717095
4.34722 -0.055874 -0.00697641
4.38259 -0.0549229 -0.00678922
4.41797 -0.0539962 -0.00660896
4.45335 -0.0530929 -0.00643533
4.48875 -0.0522123 -0.00626797
4.52416 -0.0513536 -0.00610662
4.55958 -0.050516 -0.00595096
4.59502 -0.049699 -0.00580075
4.63046 -0.0489017 -0.00565572
4.66592 -0.0481236 -0.00551566
4.70139 -0.047364 -0.00538032
4.73687 -0.0466224 -0.00524952
4.77237 -0.0458981 -0.00512303
4.80787 -0.0451906 -0.0050007
4.84339 -0.0444995 -0.00488231
4.87892 -0.0438241 -0.00476774
4.91446 -0.043164 -0.00465679
4.95002 -0.0425187 -0.00454934
4.98559 -0.0418879 -0.00444524
5.02117 -0.0412709 -0.00434435
5.05677 -0.0406675 -0.00424654
5.09237 -0.0400773 -0.0041517
5.128 -0.0394998 -0.00405971
5.16363 -0.0389346 -0.00397045
5.19928 -0.0383815 -0.00388383
5.23494 -0.0378401 -0.00379975
5.27062 -0.03731 -0.0037181
5.30631 -0.0367909 -0.0036388
5.34201 -0.0362826 -0.00356176
5.37773 -0.0357846 -0.0034869
5.41346 -0.0352968 -0.00341415
5.4492 -0.0348189 -0.00334342
5.48497 -0.0343505 -0.00327464
5.52074 -0.0338915 -0.00320775
5.55653 -0.0334415 -0.00314268
5.59233 -0.0330004 -0.00307937
5.62815 -0.0325679 -0.00301775
5.66399 -0.0321437 -0.00295777
5.69984 -0.0317277 -0.00289938
5.7357 -0.0313197 -0.00284251
5.77158 -0.0309194 -0.00278713
5.80748 -0.0305266 -0.00273318
5.84339 -0.0301412 -0.00268061
5.87932 -0.029763 -0.00262938
5.91526 -0.0293917 -0.00257944
5.95122 -0.0290273 -0.00253076
5.9872 -0.0286695 -0.0024833
6.02319 -0.0283183 -0.00243701
6.05919 -0.0279733 -0.00239186
6.09522 -0.0276345 -0.00234782
6.13126 -0.0273018 -0.00230485
6.16732 -0.0269749 -0.00226292
6.20339 -0.0266538 -0.00222198
6.23949 -0.0263382 -0.00218203
6.27559 -0.0260282 -0.00214302
6.31172 -0.0257235 -0.00210494
6.34786 -0.025424 -0.00206774
6.38403 -0.0251297 -0.00203141
6.42021 -0.0248403 -0.00199591
6.4564 -0.0245558 -0.00196123
6.49262 -0.024276 -0.00192734
6.52885 -0.024001 -0.00189423
6.5651 -0.0237304 -0.00186185
6.60137 -0.0234644 -0.00183021
6.63766 -0.0232026 -0.00179927
6.67397 -0.0229452 -0.00176902
6.71029 -0.0226919 -0.00173943
6.74664 -0.0224427 -0.00171049
6.783 -0.0221974 -0.00168218
6.81938 -0.0219561 -0.00165448
6.85579 -0.0217186 -0.00162738
6.89221 -0.0214848 -0.00160086
6.92865 -0.0212547 -0.00157491
6.96511 -0.0210282 -0.0015495
7.00159 -0.0208052 -0.00152463
7.0381 -0.0205856 -0.00150028
7.07462 -0.0203694 -0.00147644
7.11116 -0.0201564 -0.0014531
7.14772 -0.0199467 -0.00143023
7.18431 -0.0197402 -0.00140783
7.22091 -0.0195368 -0.00138589
7.25754 -0.0193364 -0.0013644
7.29418 -0.0191389 -0.00134333
7.33085 -0.0189444 -0.0013227
7.36754 -0.0187528 -0.00130247
7.40425 -0.0185639 -0.00128265
7.44099 -0.0183778 -0.00126322
7.47774 -0.0181944 -0.00124417
7.51452 -0.0180136 -0.00122549
7.55132 -0.0178354 -0.00120718
7.58814 -0.0176598 -0.00118922
7.62498 -0.0174866 -0.00117161
7.66185 -0.0173159 -0.00115433
7.69874 -0.0171476 -0.00113739
7.73566 -0.0169817 -0.00112077
7.77259 -0.016818 -0.00110446
7.80955 -0.0166566 -0.00108846
7.84654 -0.0164975 -0.00107276
7.88355 -0.0163405 -0.00105735
7.92058 -0.0161857 -0.00104223
7.95763 -0.0160329 -0.00102739
7.99471 -0.0158823 -0.00101282
8.03182 -0.0157336 -0.000998518
8.06895 -0.015587 -0.000984476
8.1061 -0.0154423 -0.000970688
8.14328 -0.0152995 -0.000957149
8.18049 -0.0151586 -0.000943853
8.21772 -0.0150196 -0.000930796
8.25497 -0.0148824 -0.00091797
8.29226 -0.014747 -0.000905373
8.32956 -0.0146133 -0.000892996
8.3669 -0.0144814 -0.000880839
8.40426 -0.0143511 -0.000868892
8.44165 -0.0142225 -0.000857155
8.47906 -0.0140956 -0.000845621
8.5165 -0.0139703 -0.000834286
8.55397 -0.0138465 -0.000823145
8.59146 -0.0137243 -0.000812196
8.62899 -0.0136037 -0.000801433
8.66654 -0.0134845 -0.000790853
8.70412 -0.0133668 -0.00078045
8.74172 -0.0132506 -0.000770224
8.77936 -0.0131358 -0.000760168
8.81702 -0.0130224 -0.000750281
8.85471 -0.0129104 -0.000740557
8.89244 -0.0127998 -0.000730995
8.93019 -0.0126905 -0.00072159
8.96797 -0.0125825 -0.000712339
9.00578 -0.0124758 -0.000703239
9.04362 -0.0123704 -0.000694288
9.08149 -0.0122662 -0.000685482
9.11939 -0.0121633 -0.000676818
9.15732 -0.0120615 -0.000668292
9.19528 -0.011961 -0.000659904
9.23327 -0.0118617 -0.000651649
9.2713 -0.0117635 -0.000643526
9.30935 -0.0116664 -0.000635531
9.34744 -0.0115705 -0.000627662
9.38556 -0.0114757 -0.000619916
9.42371 -0.0113819 -0.000612292
9.46189 -0.0112893 -0.000604786
9.50011 -0.0111976 -0.000597397
9.53836 -0.0111071 -0.000590122
9.57664 -0.0110175 -0.000582959
9.61496 -0.0109289 -0.000575906
9.65331 -0.0108414 -0.00056896
9.69169 -0.0107548 -0.00056212
9.73011 -0.0106692 -0.000555385
9.76856 -0.0105845 -0.00054875
9.80704 -0.0105008 -0.000542216
9.84557 -0.0104179 -0.000535779
9.88412 -0.010336 -0.000529439
9.92271 -0.010255 -0.000523193
9.96134 -0.0101748 -0.00051704
10 -0.0100955 -0.000510977
10.0387 -0.0100171 -0.000505004
10.0774 -0.00993951 -0.000499118
10.1162 -0.00986275 -0.000493319
10.155 -0.0097868 -0.000487603
10.1939 -0.00971166 -0.000481971
10.2328 -0.00963731 -0.00047642
10.2717 -0.00956374 -0.000470949
10.3106 -0.00949094 -0.000465556
10.3496 -0.00941891 -0.000460241
10.3887 -0.00934762 -0.000455001
10.4278 -0.00927707 -0.000449836
10.4669 -0.00920725 -0.000444743
10.506 -0.00913814 -0.000439723
10.5452 -0.00906975 -0.000434772
10.5845 -0.00900205 -0.000429892
10.6238 -0.00893504 -0.000425079
10.6631 -0.00886871 -0.000420333
10.7024 -0.00880304 -0.000415653
10.7418 -0.00873804 -0.000411038
10.7813 -0.00867369 -0.000406486
10.8208 -0.00860998 -0.000401996
10.8603 -0.00854691 -0.000397568
10.8999 -0.00848445 -0.0003932
10.9395 -0.00842262 -0.000388891
10.9792 -0.00836139 -0.000384641
11.0189 -0.00830077 -0.000380448
11.0586 -0.00824073 -0.000376311
11.0984 -0.00818128 -0.000372229
11.1383 -0.00812241 -0.000368203
11.1781 -0.0080641 -0.000364229
11.2181 -0.00800636 -0.000360308
11.2581 -0.00794917 -0.000356439
11.2981 -0.00789253 -0.000352621
11.3381 -0.00783642 -0.000348853
11.3783 -0.00778085 -0.000345135
11.4184 -0.0077258 -0.000341464
11.4587 -0.00767127 -0.000337842
11.4989 -0.00761725 -0.000334266
11.5392 -0.00756374 -0.000330737
11.5796 -0.00751073 -0.000327252
11.62 -0.00745821 -0.000323813
11.6605 -0.00740617 -0.000320418
11.701 -0.00735461 -0.000317066
11.7415 -0.00730353 -0.000313756
11.7822 -0.00725292 -0.000310488
11.8228 -0.00720276 -0.000307262
11.8636 -0.00715306 -0.000304076
11.9043 -0.00710382 -0.00030093
11.9452 -0.00705501 -0.000297824
11.986 -0.00700665 -0.000294756
12.027 -0.00695872 -0.000291726
12.068 -0.00691122 -0.000288733
12.109 -0.00686414 -0.000285778
12.1501 -0.00681747 -0.000282859
12.1913 -0.00677122 -0.000279976
12.2325 -0.00672538 -0.000277128
12.2738 -0.00667994 -0.000274315
12.3151 -0.00663489 -0.000271536
12.3565 -0.00659024 -0.00026879
12.3979 -0.00654598 -0.000266078
12.4394 -0.00650209 -0.000263398
12.481 -0.00645859 -0.000260751
12.5226 -0.00641546 -0.000258135
12.5643 -0.0063727 -0.00025555
12.6061 -0.0063303 -0.000252997
12.6479 -0.00628827 -0.000250473
12.6898 -0.00624659 -0.000247979
12.7317 -0.00620526 -0.000245515
12.7737 -0.00616428 -0.000243079
12.8158 -0.00612364 -0.000240672
12.8579 -0.00608334 -0.000238293
12.9001 -0.00604338 -0.000235942
12.9424 -0.00600375 -0.000233618
12.9847 -0.00596444 -0.000231321
13.0271 -0.00592546 -0.00022905
13.0696 -0.0058868 -0.000226805
13.1121 -0.00584845 -0.000224587
13.1547 -0.00581042 -0.000222393
13.1974 -0.00577269 -0.000220225
13.2402 -0.00573527 -0.000218081
13.283 -0.00569815 -0.000215961
13.3259 -0.00566133 -0.000213865
13.3689 -0.0056248 -0.000211793
13.4119 -0.00558857 -0.000209744
13.455 -0.00555262 -0.000207718
13.4982 -0.00551695 -0.000205714
13.5415 -0.00548157 -0.000203733
13.5848 -0.00544646 -0.000201774
13.6283 -0.00541163 -0.000199836
13.6718 -0.00537707 -0.00019792
13.7153 -0.00534278 -0.000196025
13.759 -0.00530875 -0.00019415
13.8028 -0.00527499 -0.000192296
13.8466 -0.00524148 -0.000190462
13.8905 -0.00520823 -0.000188648
13.9345 -0.00517524 -0.000186854
13.9786 -0.00514249 -0.000185078
14.0227 -0.00510999 -0.000183322
14.067 -0.00507774 -0.000181585
14.1113 -0.00504572 -0.000179866
14.1558 -0.00501395 -0.000178166
14.2003 -0.00498241 -0.000176483
14.2449 -0.00495111 -0.000174819
14.2896 -0.00492004 -0.000173172
14.3344 -0.00488919 -0.000171542
14.3793 -0.00485858 -0.000169929
14.4243 -0.00482818 -0.000168333
14.4693 -0.00479801 -0.000166754
14.5145 -0.00476805 -0.000165191
14.5598 -0.00473831 -0.000163645
14.6052 -0.00470878 -0.000162114
14.6506 -0.00467947 -0.000160599
14.6962 -0.00465036 -0.000159099
14.7419 -0.00462146 -0.000157615
14.7877 -0.00459276 -0.000156146
14.8336 -0.00456426 -0.000154692
14.8796 -0.00453597 -0.000153252
14.9257 -0.00450787 -0.000151827
14.9719 -0.00447996 -0.000150416
15.0182 -0.00445225 -0.00014902
15.0647 -0.00442472 -0.000147637
15.1112 -0.00439739 -0.000146268
15.1579 -0.00437024 -0.000144913
15.2047 -0.00434327 -0.000143571
15.2516 -0.00431649 -0.000142242
15.2986 -0.00428989 -0.000140926
15.3458 -0.00426346 -0.000139623
15.393 -0.00423721 -0.000138333
15.4404 -0.00421113 -0.000137055
15.488 -0.00418523 -0.00013579
15.5356 -0.00415949 -0.000134537
15.5834 -0.00413392 -0.000133296
15.6313 -0.00410852 -0.000132067
15.6794 -0.00408328 -0.000130849
15.7276 -0.0040582 -0.000129643
15.7759 -0.00403328 -0.000128448
15.8243 -0.00400852 -0.000127265
15.873 -0.00398391 -0.000126093
15.9217 -0.00395946 -0.000124931
15.9706 -0.00393516 -0.000123781
16.0197 -0.00391101 -0.000122641
16.0689 -0.00388701 -0.000121512
16.1182 -0.00386316 -0.000120393
16.1677 -0.00383945 -0.000119284
16.2174 -0.00381588 -0.000118186
16.2672 -0.00379246 -0.000117097
16.3172 -0.00376917 -0.000116018
16.3674 -0.00374602 -0.000114949
16.4177 -0.00372301 -0.00011389
16.4682 -0.00370013 -0.000112839
16.5189 -0.00367739 -0.000111799
16.5697 -0.00365477 -0.000110767
16.6208 -0.00363229 -0.000109745
16.672 -0.00360993 -0.000108731
16.7234 -0.00358769 -0.000107727
16.775 -0.00356558 -0.00010673
16.8268 -0.0035436 -0.000105743
16.8787 -0.00352173 -0.000104764
16.9309 -0.00349998 -0.000103793
16.9833 -0.00347835 -0.000102831
17.0359 -0.00345683 -0.000101877
17.0887 -0.00343542 -0.00010093
17.1418 -0.00341413 -9.99919e-05
17.195 -0.00339295 -9.90612e-05
17.2485 -0.00337187 -9.81382e-05
17.3022 -0.0033509 -9.72226e-05
17.3562 -0.00333004 -9.63146e-05
17.4104 -0.00330928 -9.54138e-05
17.4648 -0.00328862 -9.45203e-05
17.5195 -0.00326806 -9.36338e-05
17.5744 -0.00324759 -9.27544e-05
17.6296 -0.00322723 -9.18817e-05
17.6851 -0.00320695 -9.10159e-05
17.7408 -0.00318677 -9.01567e-05
17.7969 -0.00316668 -8.93041e-05
17.8532 -0.00314667 -8.84579e-05
17.9098 -0.00312675 -8.76181e-05
17.9667 -0.00310692 -8.67844e-05
18.0239 -0.00308717 -8.5957e-05
18.0815 -0.0030675 -8.51354e-05
18.1393 -0.0030479 -8.43199e-05
18.1975 -0.00302838 -8.351e-05
18.256 -0.00300894 -8.27059e-05
18.3149 -0.00298957 -8.19073e-05
18.3742 -0.00297027 -8.11142e-05
18.4338 -0.00295103 -8.03264e-05
18.4938 -0.00293186 -7.95438e-05
18.5542 -0.00291275 -7.87663e-05
18.615 -0.0028937 -7.79939e-05
18.6762 -0.00287471 -7.72263e-05
18.7379 -0.00285578 -7.64635e-05
18.8 -0.00283689 -7.57052e-05
18.8625 -0.00281806 -7.49515e-05
18.9255 -0.00279927 -7.42021e-05
18.9891 -0.00278052 -7.3457e-05
19.0531 -0.00276182 -7.2716e-05
19.1177 -0.00274315 -7.19789e-05
19.1828 -0.00272451 -7.12457e-05
19.2484 -0.0027059 -7.05161e-05
19.3147 -0.00268732 -6.979e-05
19.3816 -0.00266876 -6.90673e-05
19.4491 -0.00265021 -6.83477e-05
19.5173 -0.00263168 -6.76311e-05
19.5862 -0.00261316 -6.69173e-05
19.6558 -0.00259463 -6.62062e-05
19.7262 -0.0025761 -6.54974e-05
19.7974 -0.00255757 -6.47909e-05
19.8694 -0.00253901 -6.40862e-05
19.9423 -0.00252043 -6.33833e-05
20.0162 -0.00250182 -6.26817e-05
20.091 -0.00248317 -6.19813e-05
20.1669 -0.00246447 -6.12816e-05
20.244 -0.00244571 -6.05824e-05
20.3222 -0.00242688 -5.98832e-05
20.4016 -0.00240797 -5.91837e-05
20.4825 -0.00238895 -5.84832e-05
20.5648 -0.00236982 -5.77814e-05
20.6487 -0.00235056 -5.70774e-05
20.7344 -0.00233114 -5.63708e-05
20.8219 -0.00231154 -5.56605e-05
20.9115 -0.00229173 -5.49458e-05
21.0034 -0.00227168 -5.42253e-05
21.0979 -0.00225134 -5.34979e-05
21.1952 -0.00223066 -5.27617e-05
21.2959 -0.00220957 -5.20147e-05
21.4004 -0.00218801 -5.12542e-05
21.5093 -0.00216585 -5.04768e-05
21.6237 -0.00214295 -4.96774e-05
21.7448 -0.00211909 -4.88495e-05
21.8747 -0.00209396 -4.79822e-05
22.0165 -0.00206701 -4.7058e-05
22.1768 -0.00203719 -4.6042e-05
22.3723 -0.00200167 -4.48423e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.5Lambda0.5Nc1ClassicOneLoop/GAp_FRG.txt <==
-22.3723 -0.00200294 4.48989e-05
-22.1768 -0.00203849 4.61011e-05
-22.0165 -0.00206836 4.71193e-05
-21.8747 -0.00209535 4.80455e-05
-21.7448 -0.00212051 4.89147e-05
-21.6237 -0.0021444 4.97445e-05
-21.5093 -0.00216733 5.05456e-05
-21.4004 -0.00218952 5.13248e-05
-21.2959 -0.00221111 5.20871e-05
-21.1952 -0.00223222 5.28358e-05
-21.0979 -0.00225293 5.35737e-05
-21.0034 -0.0022733 5.43028e-05
-20.9115 -0.00229338 5.5025e-05
-20.8219 -0.00231322 5.57414e-05
-20.7344 -0.00233285 5.64534e-05
-20.6487 -0.0023523 5.71618e-05
-20.5648 -0.00237159 5.78674e-05
-20.4825 -0.00239075 5.8571e-05
-20.4016 -0.00240979 5.92732e-05
-20.3222 -0.00242874 5.99746e-05
-20.244 -0.0024476 6.06755e-05
-20.1669 -0.00246639 6.13765e-05
-20.091 -0.00248511 6.2078e-05
-20.0162 -0.00250379 6.27802e-05
-19.9423 -0.00252243 6.34836e-05
-19.8694 -0.00254104 6.41884e-05
-19.7974 -0.00255962 6.4895e-05
-19.7262 -0.00257819 6.56034e-05
-19.6558 -0.00259675 6.63141e-05
-19.5862 -0.0026153 6.70272e-05
-19.5173 -0.00263386 6.77429e-05
-19.4491 -0.00265242 6.84615e-05
-19.3816 -0.002671 6.91831e-05
-19.3147 -0.00268959 6.99078e-05
-19.2484 -0.0027082 7.06359e-05
-19.1828 -0.00272684 7.13676e-05
-19.1177 -0.00274551 7.21029e-05
-19.0531 -0.00276421 7.28421e-05
-18.9891 -0.00278295 7.35853e-05
-18.9255 -0.00280173 7.43326e-05
-18.8625 -0.00282055 7.50842e-05
-18.8 -0.00283942 7.58401e-05
-18.7379 -0.00285834 7.66006e-05
-18.6762 -0.00287731 7.73657e-05
-18.615 -0.00289634 7.81356e-05
-18.5542 -0.00291542 7.89104e-05
-18.4938 -0.00293456 7.96903e-05
-18.4338 -0.00295377 8.04752e-05
-18.3742 -0.00297304 8.12655e-05
-18.3149 -0.00299238 8.2061e-05
-18.256 -0.00301179 8.28621e-05
-18.1975 -0.00303127 8.36688e-05
-18.1393 -0.00305082 8.44812e-05
-18.0815 -0.00307045 8.52994e-05
-18.0239 -0.00309016 8.61235e-05
-17.9667 -0.00310995 8.69537e-05
-17.9098 -0.00312983 8.77901e-05
-17.8532 -0.00314978 8.86326e-05
-17.7969 -0.00316983 8.94816e-05
-17.7408 -0.00318996 9.0337e-05
-17.6851 -0.00321018 9.11991e-05
-17.6296 -0.0032305 9.20678e-05
-17.5744 -0.00325091 9.29434e-05
-17.5195 -0.00327141 9.38258e-05
-17.4648 -0.00329202 9.47153e-05
-17.4104 -0.00331272 9.56119e-05
-17.3562 -0.00333352 9.65158e-05
-17.3022 -0.00335443 9.74271e-05
-17.2485 -0.00337544 9.83458e-05
-17.195 -0.00339656 9.92721e-05
-17.1418 -0.00341779 0.000100206
-17.0887 -0.00343913 0.000101148
-17.0359 -0.00346058 0.000102098
-16.9833 -0.00348215 0.000103055
-16.9309 -0.00350383 0.000104021
-16.8787 -0.00352562 0.000104995
-16.8268 -0.00354754 0.000105978
-16.775 -0.00356958 0.000106969
-16.7234 -0.00359174 0.000107969
-16.672 -0.00361402 0.000108977
-16.6208 -0.00363643 0.000109995
-16.5697 -0.00365897 0.000111021
-16.5189 -0.00368163 0.000112057
-16.4682 -0.00370443 0.000113101
-16.4177 -0.00372736 0.000114155
-16.3674 -0.00375043 0.000115219
-16.3172 -0.00377363 0.000116292
-16.2672 -0.00379697 0.000117375
-16.2174 -0.00382045 0.000118468
-16.1677 -0.00384407 0.000119571
-16.1182 -0.00386784 0.000120684
-16.0689 -0.00389175 0.000121808
-16.0197 -0.00391581 0.000122942
-15.9706 -0.00394002 0.000124086
-15.9217 -0.00396438 0.000125241
-15.873 -0.00398889 0.000126407
-15.8243 -0.00401356 0.000127585
-15.7759 -0.00403838 0.000128773
-15.7276 -0.00406336 0.000129973
-15.6794 -0.00408851 0.000131184
-15.6313 -0.00411381 0.000132406
-15.5834 -0.00413928 0.000133641
-15.5356 -0.00416492 0.000134887
-15.488 -0.00419072 0.000136146
-15.4404 -0.0042167 0.000137417
-15.393 -0.00424284 0.0001387
-15.3458 -0.00426916 0.000139996
-15.2986 -0.00429566 0.000141305
-15.2516 -0.00432234 0.000142626
-15.2047 -0.00434919 0.000143961
-15.1579 -0.00437623 0.000145309
-15.1112 -0.00440345 0.000146671
-15.0647 -0.00443086 0.000148046
-15.0182 -0.00445846 0.000149435
-14.9719 -0.00448625 0.000150838
-14.9257 -0.00451424 0.000152255
-14.8796 -0.00454242 0.000153687
-14.8336 -0.0045708 0.000155133
-14.7877 -0.00459937 0.000156595
-14.7419 -0.00462815 0.000158071
-14.6962 -0.00465714 0.000159562
-14.6506 -0.00468633 0.000161069
-14.6052 -0.00471573 0.000162591
-14.5598 -0.00474535 0.00016413
-14.5145 -0.00477518 0.000165684
-14.4693 -0.00480522 0.000167255
-14.4243 -0.00483549 0.000168842
-14.3793 -0.00486597 0.000170446
-14.3344 -0.00489668 0.000172067
-14.2896 -0.00492762 0.000173705
-14.2449 -0.00495879 0.00017536
-14.2003 -0.00499019 0.000177033
-14.1558 -0.00502183 0.000178724
-14.1113 -0.0050537 0.000180434
-14.067 -0.00508581 0.000182162
-14.0227 -0.00511817 0.000183908
-13.9786 -0.00515077 0.000185673
-13.9345 -0.00518363 0.000187458
-13.8905 -0.00521673 0.000189262
-13.8466 -0.00525009 0.000191086
-13.8028 -0.0052837 0.00019293
-13.759 -0.00531758 0.000194794
-13.7153 -0.00535172 0.000196679
-13.6718 -0.00538613 0.000198585
-13.6283 -0.0054208 0.000200512
-13.5848 -0.00545575 0.00020246
-13.5415 -0.00549098 0.000204431
-13.4982 -0.00552648 0.000206423
-13.455 -0.00556227 0.000208438
-13.4119 -0.00559834 0.000210476
-13.3689 -0.00563471 0.000212537
-13.3259 -0.00567136 0.000214621
-13.283 -0.00570831 0.000216729
-13.2402 -0.00574557 0.000218861
-13.1974 -0.00578312 0.000221018
-13.1547 -0.00582098 0.0002232
-13.1121 -0.00585915 0.000225406
-13.0696 -0.00589764 0.000227639
-13.0271 -0.00593645 0.000229897
-12.9847 -0.00597557 0.000232182
-12.9424 -0.00601502 0.000234493
-12.9001 -0.0060548 0.000236831
-12.8579 -0.00609492 0.000239197
-12.8158 -0.00613537 0.000241591
-12.7737 -0.00617616 0.000244014
-12.7317 -0.0062173 0.000246465
-12.6898 -0.00625879 0.000248945
-12.6479 -0.00630063 0.000251455
-12.6061 -0.00634283 0.000253995
-12.5643 -0.0063854 0.000256566
-12.5226 -0.00642833 0.000259167
-12.481 -0.00647163 0.000261801
-12.4394 -0.00651531 0.000264466
-12.3979 -0.00655937 0.000267163
-12.3565 -0.00660381 0.000269894
-12.3151 -0.00664865 0.000272658
-12.2738 -0.00669388 0.000275456
-12.2325 -0.00673951 0.000278289
-12.1913 -0.00678555 0.000281157
-12.1501 -0.00683199 0.00028406
-12.109 -0.00687885 0.000287
-12.068 -0.00692614 0.000289976
-12.027 -0.00697384 0.00029299
-11.986 -0.00702198 0.000296041
-11.9452 -0.00707056 0.000299132
-11.9043 -0.00711958 0.000302261
-11.8636 -0.00716904 0.00030543
-11.8228 -0.00721896 0.000308639
-11.7822 -0.00726934 0.00031189
-11.7415 -0.00732018 0.000315182
-11.701 -0.0073715 0.000318516
-11.6605 -0.00742329 0.000321894
-11.62 -0.00747557 0.000325315
-11.5796 -0.00752833 0.000328781
-11.5392 -0.00758159 0.000332292
-11.4989 -0.00763536 0.000335849
-11.4587 -0.00768963 0.000339453
-11.4184 -0.00774442 0.000343104
-11.3783 -0.00779973 0.000346804
-11.3381 -0.00785557 0.000350552
-11.2981 -0.00791195 0.00035435
-11.2581 -0.00796887 0.0003582
-11.2181 -0.00802635 0.0003621
-11.1781 -0.00808438 0.000366053
-11.1383 -0.00814298 0.00037006
-11.0984 -0.00820215 0.00037412
-11.0586 -0.0082619 0.000378236
-11.0189 -0.00832224 0.000382408
-10.9792 -0.00838318 0.000386637
-10.9395 -0.00844473 0.000390924
-10.8999 -0.00850688 0.00039527
-10.8603 -0.00856966 0.000399676
-10.8208 -0.00863307 0.000404143
-10.7813 -0.00869712 0.000408673
-10.7418 -0.00876182 0.000413265
-10.7024 -0.00882717 0.000417922
-10.6631 -0.0088932 0.000422645
-10.6238 -0.00895989 0.000427434
-10.5845 -0.00902727 0.000432291
-10.5452 -0.00909535 0.000437216
-10.506 -0.00916413 0.000442213
-10.4669 -0.00923363 0.00044728
-10.4278 -0.00930385 0.000452421
-10.3887 -0.0093748 0.000457635
-10.3496 -0.00944651 0.000462925
-10.3106 -0.00951896 0.000468292
-10.2717 -0.00959219 0.000473737
-10.2328 -0.00966619 0.000479262
-10.1939 -0.00974098 0.000484868
-10.155 -0.00981658 0.000490556
-10.1162 -0.00989299 0.000496329
-10.0774 -0.00997022 0.000502187
-10.0387 -0.0100483 0.000508132
-10 -0.0101272 0.000514167
-9.96134 -0.010207 0.000520292
-9.92271 -0.0102876 0.000526509
-9.88412 -0.0103692 0.000532821
-9.84557 -0.0104516 0.000539228
-9.80704 -0.010535 0.000545733
-9.76856 -0.0106193 0.000552337
-9.73011 -0.0107045 0.000559044
-9.69169 -0.0107907 0.000565853
-9.65331 -0.0108779 0.000572768
-9.61496 -0.010966 0.00057979
-9.57664 -0.0110552 0.000586922
-9.53836 -0.0111453 0.000594165
-9.50011 -0.0112365 0.000601523
-9.46189 -0.0113288 0.000608996
-9.42371 -0.0114221 0.000616588
-9.38556 -0.0115165 0.000624301
-9.34744 -0.011612 0.000632137
-9.30935 -0.0117086 0.000640098
-9.2713 -0.0118064 0.000648189
-9.23327 -0.0119053 0.000656409
-9.19528 -0.0120053 0.000664764
-9.15732 -0.0121066 0.000673254
-9.11939 -0.0122091 0.000681883
-9.08149 -0.0123128 0.000690654
-9.04362 -0.0124177 0.000699571
-9.00578 -0.012524 0.000708634
-8.96797 -0.0126315 0.000717849
-8.93019 -0.0127403 0.000727218
-8.89244 -0.0128505 0.000736744
-8.85471 -0.012962 0.00074643
-8.81702 -0.0130749 0.000756281
-8.77936 -0.0131892 0.000766299
-8.74172 -0.0133049 0.000776488
-8.70412 -0.0134221 0.000786852
-8.66654 -0.0135407 0.000797394
-8.62899 -0.0136608 0.000808119
-8.59146 -0.0137825 0.00081903
-8.55397 -0.0139057 0.000830131
-8.5165 -0.0140305 0.000841427
-8.47906 -0.0141569 0.000852922
-8.44165 -0.014285 0.000864621
-8.40426 -0.0144147 0.000876526
-8.3669 -0.0145461 0.000888645
-8.32956 -0.0146792 0.00090098
-8.29226 -0.014814 0.000913538
-8.25497 -0.0149507 0.000926323
-8.21772 -0.0150891 0.000939341
-8.18049 -0.0152294 0.000952595
-8.14328 -0.0153716 0.000966094
-8.1061 -0.0155157 0.00097984
-8.06895 -0.0156618 0.000993842
-8.03182 -0.0158098 0.0010081
-7.99471 -0.0159599 0.00102263
-7.95763 -0.016112 0.00103743
-7.92058 -0.0162662 0.00105251
-7.88355 -0.0164226 0.00106788
-7.84654 -0.0165811 0.00108354
-7.80955 -0.0167419 0.0010995
-7.77259 -0.0169049 0.00111577
-7.73566 -0.0170702 0.00113235
-7.69874 -0.0172379 0.00114925
-7.66185 -0.017408 0.00116648
-7.62498 -0.0175805 0.00118405
-7.58814 -0.0177554 0.00120197
-7.55132 -0.017933 0.00122025
-7.51452 -0.0181131 0.00123888
-7.47774 -0.0182958 0.0012579
-7.44099 -0.0184813 0.00127729
-7.40425 -0.0186694 0.00129708
-7.36754 -0.0188604 0.00131726
-7.33085 -0.0190543 0.00133787
-7.29418 -0.019251 0.00135889
-7.25754 -0.0194507 0.00138035
-7.22091 -0.0196535 0.00140226
-7.18431 -0.0198593 0.00142462
-7.14772 -0.0200683 0.00144746
-7.11116 -0.0202805 0.00147077
-7.07462 -0.020496 0.00149458
-7.0381 -0.0207149 0.0015189
-7.00159 -0.0209372 0.00154375
-6.96511 -0.021163 0.00156913
-6.92865 -0.0213924 0.00159505
-6.89221 -0.0216255 0.00162155
-6.85579 -0.0218623 0.00164863
-6.81938 -0.0221029 0.00167631
-6.783 -0.0223474 0.0017046
-6.74664 -0.0225959 0.00173352
-6.71029 -0.0228485 0.0017631
-6.67397 -0.0231052 0.00179334
-6.63766 -0.0233662 0.00182428
-6.60137 -0.0236315 0.00185592
-6.5651 -0.0239013 0.00188828
-6.52885 -0.0241757 0.0019214
-6.49262 -0.0244547 0.0019553
-6.4564 -0.0247385 0.00198998
-6.42021 -0.0250272 0.00202549
-6.38403 -0.0253208 0.00206184
-6.34786 -0.0256196 0.00209905
-6.31172 -0.0259236 0.00213717
-6.27559 -0.0262329 0.0021762
-6.23949 -0.0265478 0.00221619
-6.20339 -0.0268682 0.00225716
-6.16732 -0.0271944 0.00229914
-6.13126 -0.0275265 0.00234217
-6.09522 -0.0278647 0.00238627
-6.05919 -0.028209 0.00243148
-6.02319 -0.0285596 0.00247784
-5.9872 -0.0289168 0.00252538
-5.95122 -0.0292806 0.00257415
-5.91526 -0.0296512 0.00262418
-5.87932 -0.0300289 0.00267552
-5.84339 -0.0304137 0.0027282
-5.80748 -0.0308059 0.00278228
-5.77158 -0.0312057 0.00283781
-5.7357 -0.0316133 0.00289482
-5.69984 -0.0320288 0.00295337
-5.66399 -0.0324525 0.00301353
-5.62815 -0.0328846 0.00307533
-5.59233 -0.0333253 0.00313885
-5.55653 -0.0337749 0.00320414
-5.52074 -0.0342336 0.00327127
-5.48497 -0.0347017 0.0033403
-5.4492 -0.0351794 0.0034113
-5.41346 -0.035667 0.00348435
-5.37773 -0.0361647 0.00355953
-5.34201 -0.0366729 0.0036369
-5.30631 -0.0371919 0.00371656
-5.27062 -0.0377219 0.0037986
-5.23494 -0.0382634 0.00388311
-5.19928 -0.0388166 0.00397018
-5.16363 -0.0393818 0.00405992
-5.128 -0.0399595 0.00415243
-5.09237 -0.04055 0.00424783
-5.05677 -0.0411537 0.00434623
-5.02117 -0.041771 0.00444776
-4.98559 -0.0424024 0.00455255
-4.95002 -0.0430482 0.00466074
-4.91446 -0.0437089 0.00477247
-4.87892 -0.044385 0.00488791
-4.84339 -0.045077 0.0050072
-4.80787 -0.0457853 0.00513053
-4.77237 -0.0465106 0.00525807
-4.73687 -0.0472533 0.00539002
-4.70139 -0.0480141 0.00552658
-4.66592 -0.0487935 0.00566798
-4.63046 -0.0495922 0.00581442
-4.59502 -0.0504107 0.00596617
-4.55958 -0.0512499 0.00612348
-4.52416 -0.0521103 0.00628663
-4.48875 -0.0529927 0.0064559
-4.45335 -0.0538978 0.00663161
-4.41797 -0.0548265 0.00681409
-4.38259 -0.0557796 0.0070037
-4.34722 -0.0567579 0.0072008
-4.31187 -0.0577624 0.0074058
-4.27653 -0.0587938 0.00761913
-4.24119 -0.0598533 0.00784124
-4.20587 -0.0609417 0.0080726
-4.17056 -0.0620601 0.00831375
-4.13526 -0.0632097 0.00856522
-4.09997 -0.0643914 0.0088276
-4.06469 -0.0656065 0.00910148
-4.02942 -0.0668561 0.00938754
-3.99416 -0.0681415 0.00968642
-3.95891 -0.0694639 0.00999888
-3.92367 -0.0708246 0.0103256
-3.88844 -0.072225 0.0106675
-3.85322 -0.0736664 0.0110252
-3.81801 -0.0751504 0.0113996
-3.7828 -0.0766785 0.0117915
-3.74761 -0.0782521 0.0122018
-3.71243 -0.079873 0.0126313
-3.67726 -0.081543 0.0130809
-3.64209 -0.0832639 0.0135513
-3.60694 -0.0850377 0.0140434
-3.57179 -0.0868667 0.0145581
-3.53665 -0.0887534 0.0150961
-3.50152 -0.0907003 0.0156585
-3.4664 -0.0927104 0.0162461
-3.43129 -0.0947869 0.0168599
-3.39619 -0.0969334 0.0175013
-3.36109 -0.0991538 0.0181717
-3.32601 -0.101452 0.0188725
-3.29093 -0.103833 0.0196058
-3.25586 -0.106301 0.0203737
-3.2208 -0.108862 0.0211788
-3.18574 -0.11152 0.0220239
-3.1507 -0.114282 0.0229122
-3.11566 -0.117153 0.0238474
-3.08063 -0.12014 0.0248334
-3.0456 -0.12325 0.0258748
-3.01059 -0.126488 0.0269762
-2.97558 -0.129864 0.028143
-2.94058 -0.133384 0.029381
-2.90558 -0.137056 0.0306965
-2.87059 -0.140891 0.0320965
-2.83561 -0.144896 0.0335884
-2.80064 -0.149082 0.0351806
-2.76567 -0.153459 0.0368823
-2.73071 -0.15804 0.0387034
-2.69576 -0.162836 0.0406553
-2.66081 -0.167862 0.0427502
-2.62587 -0.17313 0.045002
-2.59094 -0.178658 0.047426
-2.55601 -0.18446 0.0500394
-2.52109 -0.190556 0.0528615
-2.48617 -0.196965 0.0559139
-2.45126 -0.203707 0.0592211
-2.41636 -0.210804 0.0628108
-2.38146 -0.218282 0.066714
-2.34657 -0.226165 0.0709665
-2.31168 -0.234482 0.0756085
-2.2768 -0.243262 0.0806863
-2.24192 -0.252537 0.0862527
-2.20705 -0.262341 0.0923684
-2.17219 -0.272707 0.099103
-2.13733 -0.283674 0.106537
-2.10247 -0.29528 0.114764
-2.06762 -0.307564 0.123891
-2.03278 -0.320563 0.134044
-1.99794 -0.334315 0.145368
-1.9631 -0.348853 0.158035
-1.92827 -0.364205 0.172243
-1.89345 -0.380388 0.188226
-1.85862 -0.397402 0.206256
-1.82381 -0.415228 0.226654
-1.78899 -0.433808 0.249793
-1.75419 -0.453041 0.276109
-1.71938 -0.472754 0.306107
-1.68458 -0.492682 0.340367
-1.64979 -0.512429 0.379547
-1.61499 -0.531423 0.424377
-1.58021 -0.548855 0.47564
-1.54542 -0.563612 0.534135
-1.51064 -0.574186 0.600603
-1.47586 -0.578605 0.675604
-1.44109 -0.574354 0.75933
-1.40632 -0.558386 0.851343
-1.37155 -0.527208 0.950228
-1.33679 -0.477198 1.05322
-1.30203 -0.405128 1.1559
-1.26727 -0.309008 1.25211
-1.23251 -0.189033 1.33436
-1.19776 -0.0484258 1.39481
-1.16301 0.10634 1.42681
-1.12827 0.266224 1.4265
-1.09352 0.421212 1.3939
-1.05878 0.562284 1.33286
-1.02405 0.682982 1.25003
-0.989309 0.780122 1.15321
-0.954576 0.853509 1.04987
-0.919844 0.905144 0.946107
-0.885115 0.938217 0.846304
-0.850388 0.95633 0.753198
-0.815663 0.962924 0.668191
-0.78094 0.961021 0.591726
-0.746219 0.953101 0.523624
-0.711499 0.941128 0.463343
-0.676781 0.926598 0.410164
-0.642065 0.910634 0.363303
-0.60735 0.894049 0.321993
-0.572637 0.877434 0.285509
-0.537925 0.861197 0.253201
-0.503214 0.845624 0.224484
-0.468504 0.830903 0.198853
-0.433796 0.817157 0.175861
-0.399089 0.804458 0.155128
-0.364382 0.792848 0.136319
-0.329676 0.782342 0.119148
-0.294972 0.772944 0.103363
-0.260267 0.764645 0.0887492
-0.225564 0.757432 0.0751116
-0.190861 0.751289 0.0622834
-0.156158 0.7462 0.0501102
-0.121456 0.742149 0.0384571
-0.0867541 0.739123 0.0271953
-0.0520524 0.737112 0.0162094
-0.0173508 0.736109 0.0053848
0.0173508 0.736109 -0.0053848
0.0520524 0.737112 -0.0162094
0.0867541 0.739123 -0.0271953
0.121456 0.742149 -0.0384571
0.156158 0.7462 -0.0501102
0.190861 0.751289 -0.0622834
0.225564 0.757432 -0.0751116
0.260267 0.764645 -0.0887492
0.294972 0.772944 -0.103363
0.329676 0.782342 -0.119148
0.364382 0.792848 -0.136319
0.399089 0.804458 -0.155128
0.433796 0.817157 -0.175861
0.468504 0.830903 -0.198853
0.503214 0.845624 -0.224484
0.537925 0.861197 -0.253201
0.572637 0.877434 -0.285509
0.60735 0.894049 -0.321993
0.642065 0.910634 -0.363303
0.676781 0.926598 -0.410164
0.711499 0.941128 -0.463343
0.746219 0.953101 -0.523624
0.78094 0.961021 -0.591726
0.815663 0.962924 -0.668191
0.850388 0.95633 -0.753198
0.885115 0.938217 -0.846304
0.919844 0.905144 -0.946107
0.954576 0.853509 -1.04987
0.989309 0.780122 -1.15321
1.02405 0.682982 -1.25003
1.05878 0.562284 -1.33286
1.09352 0.421212 -1.3939
1.12827 0.266224 -1.4265
1.16301 0.10634 -1.42681
1.19776 -0.0484258 -1.39481
1.23251 -0.189033 -1.33436
1.26727 -0.309008 -1.25211
1.30203 -0.405128 -1.1559
1.33679 -0.477198 -1.05322
1.37155 -0.527208 -0.950228
1.40632 -0.558386 -0.851343
1.44109 -0.574354 -0.75933
1.47586 -0.578605 -0.675604
1.51064 -0.574186 -0.600603
1.54542 -0.563612 -0.534135
1.58021 -0.548855 -0.47564
1.61499 -0.531423 -0.424377
1.64979 -0.512429 -0.379547
1.68458 -0.492682 -0.340367
1.71938 -0.472754 -0.306107
1.75419 -0.453041 -0.276109
1.78899 -0.433808 -0.249793
1.82381 -0.415228 -0.226654
1.85862 -0.397402 -0.206256
1.89345 -0.380388 -0.188226
1.92827 -0.364205 -0.172243
1.9631 -0.348853 -0.158035
1.99794 -0.334315 -0.145368
2.03278 -0.320563 -0.134044
2.06762 -0.307564 -0.123891
2.10247 -0.29528 -0.114764
2.13733 -0.283674 -0.106537
2.17219 -0.272707 -0.099103
2.20705 -0.262341 -0.0923684
2.24192 -0.252537 -0.0862527
2.2768 -0.243262 -0.0806863
2.31168 -0.234482 -0.0756085
2.34657 -0.226165 -0.0709665
2.38146 -0.218282 -0.066714
2.41636 -0.210804 -0.0628108
2.45126 -0.203707 -0.0592211
2.48617 -0.196965 -0.0559139
2.52109 -0.190556 -0.0528615
2.55601 -0.18446 -0.0500394
2.59094 -0.178658 -0.047426
2.62587 -0.17313 -0.045002
2.66081 -0.167862 -0.0427502
2.69576 -0.162836 -0.0406553
2.73071 -0.15804 -0.0387034
2.76567 -0.153459 -0.0368823
2.80064 -0.149082 -0.0351806
2.83561 -0.144896 -0.0335884
2.87059 -0.140891 -0.0320965
2.90558 -0.137056 -0.0306965
2.94058 -0.133384 -0.029381
2.97558 -0.129864 -0.028143
3.01059 -0.126488 -0.0269762
3.0456 -0.12325 -0.0258748
3.08063 -0.12014 -0.0248334
3.11566 -0.117153 -0.0238474
3.1507 -0.114282 -0.0229122
3.18574 -0.11152 -0.0220239
3.2208 -0.108862 -0.0211788
3.25586 -0.106301 -0.0203737
3.29093 -0.103833 -0.0196058
3.32601 -0.101452 -0.0188725
3.36109 -0.0991538 -0.0181717
3.39619 -0.0969334 -0.0175013
3.43129 -0.0947869 -0.0168599
3.4664 -0.0927104 -0.0162461
3.50152 -0.0907003 -0.0156585
3.53665 -0.0887534 -0.0150961
3.57179 -0.0868667 -0.0145581
3.60694 -0.0850377 -0.0140434
3.64209 -0.0832639 -0.0135513
3.67726 -0.081543 -0.0130809
3.71243 -0.079873 -0.0126313
3.74761 -0.0782521 -0.0122018
3.7828 -0.0766785 -0.0117915
3.81801 -0.0751504 -0.0113996
3.85322 -0.0736664 -0.0110252
3.88844 -0.072225 -0.0106675
3.92367 -0.0708246 -0.0103256
3.95891 -0.0694639 -0.00999888
3.99416 -0.0681415 -0.00968642
4.02942 -0.0668561 -0.00938754
4.06469 -0.0656065 -0.00910148
4.09997 -0.0643914 -0.0088276
4.13526 -0.0632097 -0.00856522
4.17056 -0.0620601 -0.00831375
4.20587 -0.0609417 -0.0080726
4.24119 -0.0598533 -0.00784124
4.27653 -0.0587938 -0.00761913
4.31187 -0.0577624 -0.0074058
4.34722 -0.0567579 -0.0072008
4.38259 -0.0557796 -0.0070037
4.41797 -0.0548265 -0.00681409
4.45335 -0.0538978 -0.00663161
4.48875 -0.0529927 -0.0064559
4.52416 -0.0521103 -0.00628663
4.55958 -0.0512499 -0.00612348
4.59502 -0.0504107 -0.00596617
4.63046 -0.0495922 -0.00581442
4.66592 -0.0487935 -0.00566798
4.70139 -0.0480141 -0.00552658
4.73687 -0.0472533 -0.00539002
4.77237 -0.0465106 -0.00525807
4.80787 -0.0457853 -0.00513053
4.84339 -0.045077 -0.0050072
4.87892 -0.044385 -0.00488791
4.91446 -0.0437089 -0.00477247
4.95002 -0.0430482 -0.00466074
4.98559 -0.0424024 -0.00455255
5.02117 -0.041771 -0.00444776
5.05677 -0.0411537 -0.00434623
5.09237 -0.04055 -0.00424783
5.128 -0.0399595 -0.00415243
5.16363 -0.0393818 -0.00405992
5.19928 -0.0388166 -0.00397018
5.23494 -0.0382634 -0.00388311
5.27062 -0.0377219 -0.0037986
5.30631 -0.0371919 -0.00371656
5.34201 -0.0366729 -0.0036369
5.37773 -0.0361647 -0.00355953
5.41346 -0.035667 -0.00348435
5.4492 -0.0351794 -0.0034113
5.48497 -0.0347017 -0.0033403
5.52074 -0.0342336 -0.00327127
5.55653 -0.0337749 -0.00320414
5.59233 -0.0333253 -0.00313885
5.62815 -0.0328846 -0.00307533
5.66399 -0.0324525 -0.00301353
5.69984 -0.0320288 -0.00295337
5.7357 -0.0316133 -0.00289482
5.77158 -0.0312057 -0.00283781
5.80748 -0.0308059 -0.00278228
5.84339 -0.0304137 -0.0027282
5.87932 -0.0300289 -0.00267552
5.91526 -0.0296512 -0.00262418
5.95122 -0.0292806 -0.00257415
5.9872 -0.0289168 -0.00252538
6.02319 -0.0285596 -0.00247784
6.05919 -0.028209 -0.00243148
6.09522 -0.0278647 -0.00238627
6.13126 -0.0275265 -0.00234217
6.16732 -0.0271944 -0.00229914
6.20339 -0.0268682 -0.00225716
6.23949 -0.0265478 -0.00221619
6.27559 -0.0262329 -0.0021762
6.31172 -0.0259236 -0.00213717
6.34786 -0.0256196 -0.00209905
6.38403 -0.0253208 -0.00206184
6.42021 -0.0250272 -0.00202549
6.4564 -0.0247385 -0.00198998
6.49262 -0.0244547 -0.0019553
6.52885 -0.0241757 -0.0019214
6.5651 -0.0239013 -0.00188828
6.60137 -0.0236315 -0.00185592
6.63766 -0.0233662 -0.00182428
6.67397 -0.0231052 -0.00179334
6.71029 -0.0228485 -0.0017631
6.74664 -0.0225959 -0.00173352
6.783 -0.0223474 -0.0017046
6.81938 -0.0221029 -0.00167631
6.85579 -0.0218623 -0.00164863
6.89221 -0.0216255 -0.00162155
6.92865 -0.0213924 -0.00159505
6.96511 -0.021163 -0.00156913
7.00159 -0.0209372 -0.00154375
7.0381 -0.0207149 -0.0015189
7.07462 -0.020496 -0.00149458
7.11116 -0.0202805 -0.00147077
7.14772 -0.0200683 -0.00144746
7.18431 -0.0198593 -0.00142462
7.22091 -0.0196535 -0.00140226
7.25754 -0.0194507 -0.00138035
7.29418 -0.019251 -0.00135889
7.33085 -0.0190543 -0.00133787
7.36754 -0.0188604 -0.00131726
7.40425 -0.0186694 -0.00129708
7.44099 -0.0184813 -0.00127729
7.47774 -0.0182958 -0.0012579
7.51452 -0.0181131 -0.00123888
7.55132 -0.017933 -0.00122025
7.58814 -0.0177554 -0.00120197
7.62498 -0.0175805 -0.00118405
7.66185 -0.017408 -0.00116648
7.69874 -0.0172379 -0.00114925
7.73566 -0.0170702 -0.00113235
7.77259 -0.0169049 -0.00111577
7.80955 -0.0167419 -0.0010995
7.84654 -0.0165811 -0.00108354
7.88355 -0.0164226 -0.00106788
7.92058 -0.0162662 -0.00105251
7.95763 -0.016112 -0.00103743
7.99471 -0.0159599 -0.00102263
8.03182 -0.0158098 -0.0010081
8.06895 -0.0156618 -0.000993842
8.1061 -0.0155157 -0.00097984
8.14328 -0.0153716 -0.000966094
8.18049 -0.0152294 -0.000952595
8.21772 -0.0150891 -0.000939341
8.25497 -0.0149507 -0.000926323
8.29226 -0.014814 -0.000913538
8.32956 -0.0146792 -0.00090098
8.3669 -0.0145461 -0.000888645
8.40426 -0.0144147 -0.000876526
8.44165 -0.014285 -0.000864621
8.47906 -0.0141569 -0.000852922
8.5165 -0.0140305 -0.000841427
8.55397 -0.0139057 -0.000830131
8.59146 -0.0137825 -0.00081903
8.62899 -0.0136608 -0.000808119
8.66654 -0.0135407 -0.000797394
8.70412 -0.0134221 -0.000786852
8.74172 -0.0133049 -0.000776488
8.77936 -0.0131892 -0.000766299
8.81702 -0.0130749 -0.000756281
8.85471 -0.012962 -0.00074643
8.89244 -0.0128505 -0.000736744
8.93019 -0.0127403 -0.000727218
8.96797 -0.0126315 -0.000717849
9.00578 -0.012524 -0.000708634
9.04362 -0.0124177 -0.000699571
9.08149 -0.0123128 -0.000690654
9.11939 -0.0122091 -0.000681883
9.15732 -0.0121066 -0.000673254
9.19528 -0.0120053 -0.000664764
9.23327 -0.0119053 -0.000656409
9.2713 -0.0118064 -0.000648189
9.30935 -0.0117086 -0.000640098
9.34744 -0.011612 -0.000632137
9.38556 -0.0115165 -0.000624301
9.42371 -0.0114221 -0.000616588
9.46189 -0.0113288 -0.000608996
9.50011 -0.0112365 -0.000601523
9.53836 -0.0111453 -0.000594165
9.57664 -0.0110552 -0.000586922
9.61496 -0.010966 -0.00057979
9.65331 -0.0108779 -0.000572768
9.69169 -0.0107907 -0.000565853
9.73011 -0.0107045 -0.000559044
9.76856 -0.0106193 -0.000552337
9.80704 -0.010535 -0.000545733
9.84557 -0.0104516 -0.000539228
9.88412 -0.0103692 -0.000532821
9.92271 -0.0102876 -0.000526509
9.96134 -0.010207 -0.000520292
10 -0.0101272 -0.000514167
10.0387 -0.0100483 -0.000508132
10.0774 -0.00997022 -0.000502187
10.1162 -0.00989299 -0.000496329
10.155 -0.00981658 -0.000490556
10.1939 -0.00974098 -0.000484868
10.2328 -0.00966619 -0.000479262
10.2717 -0.00959219 -0.000473737
10.3106 -0.00951896 -0.000468292
10.3496 -0.00944651 -0.000462925
10.3887 -0.0093748 -0.000457635
10.4278 -0.00930385 -0.000452421
10.4669 -0.00923363 -0.00044728
10.506 -0.00916413 -0.000442213
10.5452 -0.00909535 -0.000437216
10.5845 -0.00902727 -0.000432291
10.6238 -0.00895989 -0.000427434
10.6631 -0.0088932 -0.000422645
10.7024 -0.00882717 -0.000417922
10.7418 -0.00876182 -0.000413265
10.7813 -0.00869712 -0.000408673
10.8208 -0.00863307 -0.000404143
10.8603 -0.00856966 -0.000399676
10.8999 -0.00850688 -0.00039527
10.9395 -0.00844473 -0.000390924
10.9792 -0.00838318 -0.000386637
11.0189 -0.00832224 -0.000382408
11.0586 -0.0082619 -0.000378236
11.0984 -0.00820215 -0.00037412
11.1383 -0.00814298 -0.00037006
11.1781 -0.00808438 -0.000366053
11.2181 -0.00802635 -0.0003621
11.2581 -0.00796887 -0.0003582
11.2981 -0.00791195 -0.00035435
11.3381 -0.00785557 -0.000350552
11.3783 -0.00779973 -0.000346804
11.4184 -0.00774442 -0.000343104
11.4587 -0.00768963 -0.000339453
11.4989 -0.00763536 -0.000335849
11.5392 -0.00758159 -0.000332292
11.5796 -0.00752833 -0.000328781
11.62 -0.00747557 -0.000325315
11.6605 -0.00742329 -0.000321894
11.701 -0.0073715 -0.000318516
11.7415 -0.00732018 -0.000315182
11.7822 -0.00726934 -0.00031189
11.8228 -0.00721896 -0.000308639
11.8636 -0.00716904 -0.00030543
11.9043 -0.00711958 -0.000302261
11.9452 -0.00707056 -0.000299132
11.986 -0.00702198 -0.000296041
12.027 -0.00697384 -0.00029299
12.068 -0.00692614 -0.000289976
12.109 -0.00687885 -0.000287
12.1501 -0.00683199 -0.00028406
12.1913 -0.00678555 -0.000281157
12.2325 -0.00673951 -0.000278289
12.2738 -0.00669388 -0.000275456
12.3151 -0.00664865 -0.000272658
12.3565 -0.00660381 -0.000269894
12.3979 -0.00655937 -0.000267163
12.4394 -0.00651531 -0.000264466
12.481 -0.00647163 -0.000261801
12.5226 -0.00642833 -0.000259167
12.5643 -0.0063854 -0.000256566
12.6061 -0.00634283 -0.000253995
12.6479 -0.00630063 -0.000251455
12.6898 -0.00625879 -0.000248945
12.7317 -0.0062173 -0.000246465
12.7737 -0.00617616 -0.000244014
12.8158 -0.00613537 -0.000241591
12.8579 -0.00609492 -0.000239197
12.9001 -0.0060548 -0.000236831
12.9424 -0.00601502 -0.000234493
12.9847 -0.00597557 -0.000232182
13.0271 -0.00593645 -0.000229897
13.0696 -0.00589764 -0.000227639
13.1121 -0.00585915 -0.000225406
13.1547 -0.00582098 -0.0002232
13.1974 -0.00578312 -0.000221018
13.2402 -0.00574557 -0.000218861
13.283 -0.00570831 -0.000216729
13.3259 -0.00567136 -0.000214621
13.3689 -0.00563471 -0.000212537
13.4119 -0.00559834 -0.000210476
13.455 -0.00556227 -0.000208438
13.4982 -0.00552648 -0.000206423
13.5415 -0.00549098 -0.000204431
13.5848 -0.00545575 -0.00020246
13.6283 -0.0054208 -0.000200512
13.6718 -0.00538613 -0.000198585
13.7153 -0.00535172 -0.000196679
13.759 -0.00531758 -0.000194794
13.8028 -0.0052837 -0.00019293
13.8466 -0.00525009 -0.000191086
13.8905 -0.00521673 -0.000189262
13.9345 -0.00518363 -0.000187458
13.9786 -0.00515077 -0.000185673
14.0227 -0.00511817 -0.000183908
14.067 -0.00508581 -0.000182162
14.1113 -0.0050537 -0.000180434
14.1558 -0.00502183 -0.000178724
14.2003 -0.00499019 -0.000177033
14.2449 -0.00495879 -0.00017536
14.2896 -0.00492762 -0.000173705
14.3344 -0.00489668 -0.000172067
14.3793 -0.00486597 -0.000170446
14.4243 -0.00483549 -0.000168842
14.4693 -0.00480522 -0.000167255
14.5145 -0.00477518 -0.000165684
14.5598 -0.00474535 -0.00016413
14.6052 -0.00471573 -0.000162591
14.6506 -0.00468633 -0.000161069
14.6962 -0.00465714 -0.000159562
14.7419 -0.00462815 -0.000158071
14.7877 -0.00459937 -0.000156595
14.8336 -0.0045708 -0.000155133
14.8796 -0.00454242 -0.000153687
14.9257 -0.00451424 -0.000152255
14.9719 -0.00448625 -0.000150838
15.0182 -0.00445846 -0.000149435
15.0647 -0.00443086 -0.000148046
15.1112 -0.00440345 -0.000146671
15.1579 -0.00437623 -0.000145309
15.2047 -0.00434919 -0.000143961
15.2516 -0.00432234 -0.000142626
15.2986 -0.00429566 -0.000141305
15.3458 -0.00426916 -0.000139996
15.393 -0.00424284 -0.0001387
15.4404 -0.0042167 -0.000137417
15.488 -0.00419072 -0.000136146
15.5356 -0.00416492 -0.000134887
15.5834 -0.00413928 -0.000133641
15.6313 -0.00411381 -0.000132406
15.6794 -0.00408851 -0.000131184
15.7276 -0.00406336 -0.000129973
15.7759 -0.00403838 -0.000128773
15.8243 -0.00401356 -0.000127585
15.873 -0.00398889 -0.000126407
15.9217 -0.00396438 -0.000125241
15.9706 -0.00394002 -0.000124086
16.0197 -0.00391581 -0.000122942
16.0689 -0.00389175 -0.000121808
16.1182 -0.00386784 -0.000120684
16.1677 -0.00384407 -0.000119571
16.2174 -0.00382045 -0.000118468
16.2672 -0.00379697 -0.000117375
16.3172 -0.00377363 -0.000116292
16.3674 -0.00375043 -0.000115219
16.4177 -0.00372736 -0.000114155
16.4682 -0.00370443 -0.000113101
16.5189 -0.00368163 -0.000112057
16.5697 -0.00365897 -0.000111021
16.6208 -0.00363643 -0.000109995
16.672 -0.00361402 -0.000108977
16.7234 -0.00359174 -0.000107969
16.775 -0.00356958 -0.000106969
16.8268 -0.00354754 -0.000105978
16.8787 -0.00352562 -0.000104995
16.9309 -0.00350383 -0.000104021
16.9833 -0.00348215 -0.000103055
17.0359 -0.00346058 -0.000102098
17.0887 -0.00343913 -0.000101148
17.1418 -0.00341779 -0.000100206
17.195 -0.00339656 -9.92721e-05
17.2485 -0.00337544 -9.83458e-05
17.3022 -0.00335443 -9.74271e-05
17.3562 -0.00333352 -9.65158e-05
17.4104 -0.00331272 -9.56119e-05
17.4648 -0.00329202 -9.47153e-05
17.5195 -0.00327141 -9.38258e-05
17.5744 -0.00325091 -9.29434e-05
17.6296 -0.0032305 -9.20678e-05
17.6851 -0.00321018 -9.11991e-05
17.7408 -0.00318996 -9.0337e-05
17.7969 -0.00316983 -8.94816e-05
17.8532 -0.00314978 -8.86326e-05
17.9098 -0.00312983 -8.77901e-05
17.9667 -0.00310995 -8.69537e-05
18.0239 -0.00309016 -8.61235e-05
18.0815 -0.00307045 -8.52994e-05
18.1393 -0.00305082 -8.44812e-05
18.1975 -0.00303127 -8.36688e-05
18.256 -0.00301179 -8.28621e-05
18.3149 -0.00299238 -8.2061e-05
18.3742 -0.00297304 -8.12655e-05
18.4338 -0.00295377 -8.04752e-05
18.4938 -0.00293456 -7.96903e-05
18.5542 -0.00291542 -7.89104e-05
18.615 -0.00289634 -7.81356e-05
18.6762 -0.00287731 -7.73657e-05
18.7379 -0.00285834 -7.66006e-05
18.8 -0.00283942 -7.58401e-05
18.8625 -0.00282055 -7.50842e-05
18.9255 -0.00280173 -7.43326e-05
18.9891 -0.00278295 -7.35853e-05
19.0531 -0.00276421 -7.28421e-05
19.1177 -0.00274551 -7.21029e-05
19.1828 -0.00272684 -7.13676e-05
19.2484 -0.0027082 -7.06359e-05
19.3147 -0.00268959 -6.99078e-05
19.3816 -0.002671 -6.91831e-05
19.4491 -0.00265242 -6.84615e-05
19.5173 -0.00263386 -6.77429e-05
19.5862 -0.0026153 -6.70272e-05
19.6558 -0.00259675 -6.63141e-05
19.7262 -0.00257819 -6.56034e-05
19.7974 -0.00255962 -6.4895e-05
19.8694 -0.00254104 -6.41884e-05
19.9423 -0.00252243 -6.34836e-05
20.0162 -0.00250379 -6.27802e-05
20.091 -0.00248511 -6.2078e-05
20.1669 -0.00246639 -6.13765e-05
20.244 -0.0024476 -6.06755e-05
20.3222 -0.00242874 -5.99746e-05
20.4016 -0.00240979 -5.92732e-05
20.4825 -0.00239075 -5.8571e-05
20.5648 -0.00237159 -5.78674e-05
20.6487 -0.0023523 -5.71618e-05
20.7344 -0.00233285 -5.64534e-05
20.8219 -0.00231322 -5.57414e-05
20.9115 -0.00229338 -5.5025e-05
21.0034 -0.0022733 -5.43028e-05
21.0979 -0.00225293 -5.35737e-05
21.1952 -0.00223222 -5.28358e-05
21.2959 -0.00221111 -5.20871e-05
21.4004 -0.00218952 -5.13248e-05
21.5093 -0.00216733 -5.05456e-05
21.6237 -0.0021444 -4.97445e-05
21.7448 -0.00212051 -4.89147e-05
21.8747 -0.00209535 -4.80455e-05
22.0165 -0.00206836 -4.71193e-05
22.1768 -0.00203849 -4.61011e-05
22.3723 -0.00200294 -4.48989e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.5Lambda0.5Nc1ClassicOneLoop/GAp_OneLoopFRG.txt <==
-22.3723 -0.00200389 4.49415e-05
-22.1768 -0.00203948 4.61456e-05
-22.0165 -0.00206938 4.71654e-05
-21.8747 -0.00209639 4.80932e-05
-21.7448 -0.00212158 4.89637e-05
-21.6237 -0.00214549 4.9795e-05
-21.5093 -0.00216844 5.05974e-05
-21.4004 -0.00219065 5.1378e-05
-21.2959 -0.00221227 5.21415e-05
-21.1952 -0.0022334 5.28915e-05
-21.0979 -0.00225413 5.36307e-05
-21.0034 -0.00227452 5.43612e-05
-20.9115 -0.00229463 5.50846e-05
-20.8219 -0.00231449 5.58023e-05
-20.7344 -0.00233414 5.65156e-05
-20.6487 -0.00235361 5.72253e-05
-20.5648 -0.00237292 5.79322e-05
-20.4825 -0.0023921 5.86371e-05
-20.4016 -0.00241116 5.93406e-05
-20.3222 -0.00243013 6.00433e-05
-20.244 -0.00244901 6.07456e-05
-20.1669 -0.00246782 6.14479e-05
-20.091 -0.00248657 6.21507e-05
-20.0162 -0.00250527 6.28543e-05
-19.9423 -0.00252394 6.35591e-05
-19.8694 -0.00254257 6.42653e-05
-19.7974 -0.00256117 6.49732e-05
-19.7262 -0.00257976 6.56831e-05
-19.6558 -0.00259834 6.63952e-05
-19.5862 -0.00261692 6.71098e-05
-19.5173 -0.0026355 6.7827e-05
-19.4491 -0.00265408 6.8547e-05
-19.3816 -0.00267268 6.92701e-05
-19.3147 -0.0026913 6.99963e-05
-19.2484 -0.00270994 7.0726e-05
-19.1828 -0.0027286 7.14592e-05
-19.1177 -0.00274729 7.21961e-05
-19.0531 -0.00276602 7.29369e-05
-18.9891 -0.00278478 7.36817e-05
-18.9255 -0.00280358 7.44306e-05
-18.8625 -0.00282243 7.51838e-05
-18.8 -0.00284133 7.59414e-05
-18.7379 -0.00286027 7.67036e-05
-18.6762 -0.00287926 7.74704e-05
-18.615 -0.00289832 7.82421e-05
-18.5542 -0.00291742 7.90186e-05
-18.4938 -0.00293659 7.98002e-05
-18.4338 -0.00295583 8.0587e-05
-18.3742 -0.00297512 8.13791e-05
-18.3149 -0.00299449 8.21765e-05
-18.256 -0.00301393 8.29795e-05
-18.1975 -0.00303343 8.3788e-05
-18.1393 -0.00305302 8.46023e-05
-18.0815 -0.00307268 8.54225e-05
-18.0239 -0.00309241 8.62486e-05
-17.9667 -0.00311223 8.70808e-05
-17.9098 -0.00313214 8.79192e-05
-17.8532 -0.00315212 8.87638e-05
-17.7969 -0.0031722 8.96149e-05
-17.7408 -0.00319236 9.04725e-05
-17.6851 -0.00321261 9.13366e-05
-17.6296 -0.00323296 9.22076e-05
-17.5744 -0.0032534 9.30853e-05
-17.5195 -0.00327394 9.397e-05
-17.4648 -0.00329457 9.48618e-05
-17.4104 -0.00331531 9.57607e-05
-17.3562 -0.00333614 9.66669e-05
-17.3022 -0.00335708 9.75805e-05
-17.2485 -0.00337813 9.85016e-05
-17.195 -0.00339928 9.94304e-05
-17.1418 -0.00342054 0.000100367
-17.0887 -0.00344192 0.000101311
-17.0359 -0.0034634 0.000102263
-16.9833 -0.003485 0.000103224
-16.9309 -0.00350672 0.000104192
-16.8787 -0.00352855 0.000105169
-16.8268 -0.0035505 0.000106154
-16.775 -0.00357258 0.000107148
-16.7234 -0.00359477 0.000108151
-16.672 -0.00361709 0.000109162
-16.6208 -0.00363954 0.000110182
-16.5697 -0.00366212 0.000111212
-16.5189 -0.00368482 0.00011225
-16.4682 -0.00370766 0.000113298
-16.4177 -0.00373063 0.000114355
-16.3674 -0.00375374 0.000115422
-16.3172 -0.00377698 0.000116498
-16.2672 -0.00380036 0.000117584
-16.2174 -0.00382389 0.00011868
-16.1677 -0.00384755 0.000119787
-16.1182 -0.00387136 0.000120903
-16.0689 -0.00389532 0.00012203
-16.0197 -0.00391942 0.000123167
-15.9706 -0.00394367 0.000124315
-15.9217 -0.00396808 0.000125474
-15.873 -0.00399263 0.000126644
-15.8243 -0.00401735 0.000127824
-15.7759 -0.00404222 0.000129016
-15.7276 -0.00406725 0.00013022
-15.6794 -0.00409244 0.000131435
-15.6313 -0.00411779 0.000132661
-15.5834 -0.00414331 0.0001339
-15.5356 -0.004169 0.00013515
-15.488 -0.00419485 0.000136413
-15.4404 -0.00422087 0.000137688
-15.393 -0.00424707 0.000138976
-15.3458 -0.00427345 0.000140276
-15.2986 -0.0043 0.000141589
-15.2516 -0.00432673 0.000142915
-15.2047 -0.00435364 0.000144254
-15.1579 -0.00438073 0.000145607
-15.1112 -0.00440801 0.000146973
-15.0647 -0.00443548 0.000148353
-15.0182 -0.00446313 0.000149746
-14.9719 -0.00449098 0.000151154
-14.9257 -0.00451902 0.000152577
-14.8796 -0.00454726 0.000154013
-14.8336 -0.0045757 0.000155465
-14.7877 -0.00460434 0.000156931
-14.7419 -0.00463318 0.000158412
-14.6962 -0.00466223 0.000159909
-14.6506 -0.00469149 0.000161421
-14.6052 -0.00472095 0.000162949
-14.5598 -0.00475063 0.000164493
-14.5145 -0.00478053 0.000166053
-14.4693 -0.00481064 0.00016763
-14.4243 -0.00484097 0.000169223
-14.3793 -0.00487153 0.000170833
-14.3344 -0.00490231 0.00017246
-14.2896 -0.00493332 0.000174104
-14.2449 -0.00496456 0.000175766
-14.2003 -0.00499603 0.000177445
-14.1558 -0.00502774 0.000179143
-14.1113 -0.00505969 0.000180859
-14.067 -0.00509188 0.000182593
-14.0227 -0.00512431 0.000184347
-13.9786 -0.00515699 0.000186119
-13.9345 -0.00518992 0.000187911
-13.8905 -0.00522311 0.000189722
-13.8466 -0.00525655 0.000191553
-13.8028 -0.00529024 0.000193405
-13.759 -0.0053242 0.000195277
-13.7153 -0.00535843 0.000197169
-13.6718 -0.00539292 0.000199083
-13.6283 -0.00542769 0.000201018
-13.5848 -0.00546272 0.000202975
-13.5415 -0.00549804 0.000204953
-13.4982 -0.00553363 0.000206954
-13.455 -0.00556951 0.000208978
-13.4119 -0.00560568 0.000211024
-13.3689 -0.00564214 0.000213094
-13.3259 -0.00567889 0.000215187
-13.283 -0.00571594 0.000217304
-13.2402 -0.00575329 0.000219446
-13.1974 -0.00579095 0.000221612
-13.1547 -0.00582891 0.000223803
-13.1121 -0.00586719 0.00022602
-13.0696 -0.00590578 0.000228262
-13.0271 -0.00594469 0.000230531
-12.9847 -0.00598392 0.000232826
-12.9424 -0.00602348 0.000235148
-12.9001 -0.00606337 0.000237497
-12.8579 -0.0061036 0.000239874
-12.8158 -0.00614417 0.000242279
-12.7737 -0.00618508 0.000244713
-12.7317 -0.00622633 0.000247176
-12.6898 -0.00626794 0.000249668
-12.6479 -0.00630991 0.00025219
-12.6061 -0.00635223 0.000254742
-12.5643 -0.00639492 0.000257325
-12.5226 -0.00643798 0.00025994
-12.481 -0.00648141 0.000262586
-12.4394 -0.00652522 0.000265264
-12.3979 -0.00656941 0.000267975
-12.3565 -0.00661399 0.00027072
-12.3151 -0.00665897 0.000273498
-12.2738 -0.00670434 0.00027631
-12.2325 -0.00675011 0.000279157
-12.1913 -0.00679629 0.00028204
-12.1501 -0.00684288 0.000284958
-12.109 -0.00688989 0.000287913
-12.068 -0.00693732 0.000290905
-12.027 -0.00698518 0.000293934
-11.986 -0.00703348 0.000297002
-11.9452 -0.00708221 0.000300109
-11.9043 -0.00713139 0.000303255
-11.8636 -0.00718102 0.000306441
-11.8228 -0.0072311 0.000309668
-11.7822 -0.00728165 0.000312936
-11.7415 -0.00733266 0.000316247
-11.701 -0.00738415 0.0003196
-11.6605 -0.00743612 0.000322996
-11.62 -0.00748858 0.000326437
-11.5796 -0.00754152 0.000329922
-11.5392 -0.00759497 0.000333454
-11.4989 -0.00764892 0.000337031
-11.4587 -0.00770339 0.000340656
-11.4184 -0.00775837 0.000344328
-11.3783 -0.00781388 0.000348049
-11.3381 -0.00786993 0.00035182
-11.2981 -0.00792651 0.000355641
-11.2581 -0.00798364 0.000359513
-11.2181 -0.00804132 0.000363437
-11.1781 -0.00809957 0.000367414
-11.1383 -0.00815838 0.000371445
-11.0984 -0.00821778 0.000375531
-11.0586 -0.00827776 0.000379672
-11.0189 -0.00833833 0.00038387
-10.9792 -0.0083995 0.000388126
-10.9395 -0.00846128 0.00039244
-10.8999 -0.00852368 0.000396814
-10.8603 -0.0085867 0.000401248
-10.8208 -0.00865036 0.000405744
-10.7813 -0.00871467 0.000410303
-10.7418 -0.00877962 0.000414925
-10.7024 -0.00884524 0.000419613
-10.6631 -0.00891153 0.000424367
-10.6238 -0.0089785 0.000429188
-10.5845 -0.00904616 0.000434077
-10.5452 -0.00911452 0.000439036
-10.506 -0.00918359 0.000444067
-10.4669 -0.00925337 0.000449169
-10.4278 -0.00932389 0.000454345
-10.3887 -0.00939515 0.000459596
-10.3496 -0.00946716 0.000464923
-10.3106 -0.00953993 0.000470328
-10.2717 -0.00961347 0.000475811
-10.2328 -0.0096878 0.000481376
-10.1939 -0.00976292 0.000487022
-10.155 -0.00983886 0.000492752
-10.1162 -0.00991561 0.000498567
-10.0774 -0.00999319 0.000504468
-10.0387 -0.0100716 0.000510458
-10 -0.0101509 0.000516537
-9.96134 -0.010231 0.000522709
-9.92271 -0.0103121 0.000528973
-9.88412 -0.010394 0.000535333
-9.84557 -0.0104768 0.00054179
-9.80704 -0.0105606 0.000548345
-9.76856 -0.0106453 0.000555001
-9.73011 -0.0107309 0.00056176
-9.69169 -0.0108175 0.000568623
-9.65331 -0.0109051 0.000575593
-9.61496 -0.0109937 0.000582672
-9.57664 -0.0110833 0.000589861
-9.53836 -0.0111739 0.000597164
-9.50011 -0.0112656 0.000604582
-9.46189 -0.0113583 0.000612117
-9.42371 -0.0114521 0.000619772
-9.38556 -0.011547 0.00062755
-9.34744 -0.011643 0.000635452
-9.30935 -0.0117401 0.000643482
-9.2713 -0.0118384 0.000651641
-9.23327 -0.0119378 0.000659933
-9.19528 -0.0120384 0.00066836
-9.15732 -0.0121402 0.000676925
-9.11939 -0.0122433 0.000685631
-9.08149 -0.0123475 0.00069448
-9.04362 -0.0124531 0.000703477
-9.00578 -0.0125599 0.000712623
-8.96797 -0.012668 0.000721921
-8.93019 -0.0127775 0.000731376
-8.89244 -0.0128883 0.00074099
-8.85471 -0.0130004 0.000750767
-8.81702 -0.013114 0.00076071
-8.77936 -0.0132289 0.000770823
-8.74172 -0.0133453 0.00078111
-8.70412 -0.0134632 0.000791573
-8.66654 -0.0135826 0.000802217
-8.62899 -0.0137034 0.000813047
-8.59146 -0.0138259 0.000824065
-8.55397 -0.0139498 0.000835277
-8.5165 -0.0140754 0.000846685
-8.47906 -0.0142026 0.000858296
-8.44165 -0.0143315 0.000870113
-8.40426 -0.014462 0.00088214
-8.3669 -0.0145942 0.000894384
-8.32956 -0.0147282 0.000906847
-8.29226 -0.0148639 0.000919536
-8.25497 -0.0150015 0.000932456
-8.21772 -0.0151409 0.000945612
-8.18049 -0.0152821 0.000959009
-8.14328 -0.0154253 0.000972652
-8.1061 -0.0155703 0.000986549
-8.06895 -0.0157174 0.0010007
-8.03182 -0.0158665 0.00101512
-7.99471 -0.0160176 0.00102981
-7.95763 -0.0161708 0.00104478
-7.92058 -0.0163261 0.00106003
-7.88355 -0.0164836 0.00107557
-7.84654 -0.0166433 0.00109141
-7.80955 -0.0168052 0.00110756
-7.77259 -0.0169694 0.00112401
-7.73566 -0.017136 0.00114079
-7.69874 -0.0173049 0.00115789
-7.66185 -0.0174762 0.00117533
-7.62498 -0.0176501 0.00119311
-7.58814 -0.0178264 0.00121125
-7.55132 -0.0180053 0.00122974
-7.51452 -0.0181868 0.00124861
-7.47774 -0.018371 0.00126786
-7.44099 -0.0185579 0.00128749
-7.40425 -0.0187476 0.00130753
-7.36754 -0.0189402 0.00132797
-7.33085 -0.0191356 0.00134884
-7.29418 -0.0193339 0.00137013
-7.25754 -0.0195353 0.00139187
-7.22091 -0.0197398 0.00141407
-7.18431 -0.0199474 0.00143672
-7.14772 -0.0201582 0.00145986
-7.11116 -0.0203722 0.00148349
-7.07462 -0.0205896 0.00150762
-7.0381 -0.0208104 0.00153227
-7.00159 -0.0210347 0.00155745
-6.96511 -0.0212626 0.00158318
-6.92865 -0.021494 0.00160947
-6.89221 -0.0217292 0.00163634
-6.85579 -0.0219682 0.00166379
-6.81938 -0.022211 0.00169186
-6.783 -0.0224578 0.00172056
-6.74664 -0.0227087 0.0017499
-6.71029 -0.0229637 0.0017799
-6.67397 -0.0232229 0.00181058
-6.63766 -0.0234864 0.00184197
-6.60137 -0.0237544 0.00187408
-6.5651 -0.0240269 0.00190693
-6.52885 -0.024304 0.00194054
-6.49262 -0.0245859 0.00197494
-6.4564 -0.0248725 0.00201015
-6.42021 -0.0251642 0.00204619
-6.38403 -0.0254609 0.0020831
-6.34786 -0.0257628 0.00212089
-6.31172 -0.0260701 0.00215959
-6.27559 -0.0263827 0.00219923
-6.23949 -0.026701 0.00223985
-6.20339 -0.0270249 0.00228146
-6.16732 -0.0273547 0.0023241
-6.13126 -0.0276905 0.00236781
-6.09522 -0.0280325 0.00241261
-6.05919 -0.0283807 0.00245854
-6.02319 -0.0287354 0.00250564
-5.9872 -0.0290967 0.00255395
-5.95122 -0.0294647 0.0026035
-5.91526 -0.0298397 0.00265434
-5.87932 -0.0302219 0.00270651
-5.84339 -0.0306114 0.00276005
-5.80748 -0.0310084 0.00281501
-5.77158 -0.031413 0.00287143
-5.7357 -0.0318256 0.00292937
-5.69984 -0.0322464 0.00298888
-5.66399 -0.0326754 0.00305001
-5.62815 -0.033113 0.00311282
-5.59233 -0.0335594 0.00317737
-5.55653 -0.0340149 0.00324372
-5.52074 -0.0344796 0.00331192
-5.48497 -0.0349539 0.00338206
-5.4492 -0.0354379 0.00345419
-5.41346 -0.0359321 0.0035284
-5.37773 -0.0364366 0.00360475
-5.34201 -0.0369518 0.00368333
-5.30631 -0.037478 0.00376422
-5.27062 -0.0380155 0.0038475
-5.23494 -0.0385646 0.00393327
-5.19928 -0.0391257 0.00402162
-5.16363 -0.0396991 0.00411266
-5.128 -0.0402852 0.00420647
-5.09237 -0.0408844 0.00430319
-5.05677 -0.0414971 0.0044029
-5.02117 -0.0421236 0.00450575
-4.98559 -0.0427645 0.00461185
-4.95002 -0.0434202 0.00472134
-4.91446 -0.0440911 0.00483434
-4.87892 -0.0447777 0.00495102
-4.84339 -0.0454806 0.00507152
-4.80787 -0.0462002 0.005196
-4.77237 -0.0469371 0.00532463
-4.73687 -0.0476919 0.00545759
-4.70139 -0.0484651 0.00559506
-4.66592 -0.0492574 0.00573724
-4.63046 -0.0500695 0.00588435
-4.59502 -0.050902 0.00603659
-4.55958 -0.0517555 0.0061942
-4.52416 -0.0526309 0.00635742
-4.48875 -0.0535289 0.00652651
-4.45335 -0.0544503 0.00670175
-4.41797 -0.055396 0.00688341
-4.38259 -0.0563668 0.0070718
-4.34722 -0.0573636 0.00726724
-4.31187 -0.0583874 0.00747007
-4.27653 -0.0594392 0.00768066
-4.24119 -0.0605201 0.00789938
-4.20587 -0.0616311 0.00812665
-4.17056 -0.0627734 0.00836288
-4.13526 -0.0639483 0.00860854
-4.09997 -0.0651569 0.00886412
-4.06469 -0.0664007 0.00913013
-4.02942 -0.0676811 0.00940712
-3.99416 -0.0689995 0.00969568
-3.95891 -0.0703574 0.00999644
-3.92367 -0.0717566 0.0103101
-3.88844 -0.0731988 0.0106372
-3.85322 -0.0746857 0.0109788
-3.81801 -0.0762194 0.0113354
-3.7828 -0.0778017 0.0117081
-3.74761 -0.0794349 0.0120978
-3.71243 -0.0811212 0.0125054
-3.67726 -0.082863 0.012932
-3.64209 -0.0846629 0.0133789
-3.60694 -0.0865234 0.0138471
-3.57179 -0.0884475 0.0143381
-3.53665 -0.0904381 0.0148534
-3.50152 -0.0924984 0.0153944
-3.4664 -0.0946318 0.0159628
-3.43129 -0.096842 0.0165605
-3.39619 -0.0991326 0.0171894
-3.36109 -0.101508 0.0178517
-3.32601 -0.103972 0.0185496
-3.29093 -0.10653 0.0192857
-3.25586 -0.109186 0.0200627
-3.2208 -0.111946 0.0208836
-3.18574 -0.114815 0.0217516
-3.1507 -0.117799 0.0226703
-3.11566 -0.120906 0.0236435
-3.08063 -0.124141 0.0246755
-3.0456 -0.127512 0.025771
-3.01059 -0.131027 0.0269351
-2.97558 -0.134695 0.0281734
-2.94058 -0.138524 0.0294921
-2.90558 -0.142525 0.0308982
-2.87059 -0.146709 0.0323992
-2.83561 -0.151086 0.0340037
-2.80064 -0.15567 0.0357209
-2.76567 -0.160473 0.0375614
-2.73071 -0.165511 0.0395368
-2.69576 -0.170799 0.0416603
-2.66081 -0.176355 0.0439464
-2.62587 -0.182196 0.0464116
-2.59094 -0.188344 0.0490745
-2.55601 -0.19482 0.0519562
-2.52109 -0.201648 0.0550804
-2.48617 -0.208855 0.0584741
-2.45126 -0.216468 0.0621681
-2.41636 -0.22452 0.0661978
-2.38146 -0.233044 0.0706036
-2.34657 -0.242077 0.0754319
-2.31168 -0.25166 0.0807367
-2.2768 -0.261836 0.0865801
-2.24192 -0.272654 0.0930349
-2.20705 -0.284165 0.100186
-2.17219 -0.296425 0.108132
-2.13733 -0.309495 0.116991
-2.10247 -0.323438 0.126901
-2.06762 -0.338321 0.138026
-2.03278 -0.354213 0.150564
-1.99794 -0.371183 0.164749
-1.9631 -0.389297 0.180864
-1.92827 -0.40861 0.199252
-1.89345 -0.429163 0.220326
-1.85862 -0.450966 0.24459
-1.82381 -0.47398 0.272659
-1.78899 -0.498086 0.305278
-1.75419 -0.523045 0.343353
-1.71938 -0.548427 0.387977
-1.68458 -0.573518 0.44045
-1.64979 -0.597175 0.50228
-1.61499 -0.617628 0.57514
-1.58021 -0.632214 0.660737
-1.54542 -0.637052 0.760511
-1.51064 -0.626738 0.875057
-1.47586 -0.59422 1.00315
-1.44109 -0.531255 1.14034
-1.40632 -0.429971 1.27743
-1.37155 -0.285965 1.39978
-1.33679 -0.102362 1.48909
-1.30203 0.107488 1.52851
-1.26727 0.321825 1.50959
-1.23251 0.517346 1.43636
-1.19776 0.677091 1.32335
-1.16301 0.794307 1.18906
-1.12827 0.871091 1.04988
-1.09352 0.914471 0.916993
-1.05878 0.932806 0.796444
-1.02405 0.933682 0.690463
-0.989309 0.923112 0.598988
-0.954576 0.905506 0.520808
-0.919844 0.883938 0.454268
-0.885115 0.860475 0.397661
-0.850388 0.836466 0.349408
-0.815663 0.812769 0.308132
-0.78094 0.789907 0.272665
-0.746219 0.768186 0.242032
-0.711499 0.747768 0.21543
-0.676781 0.728719 0.192196
-0.642065 0.711052 0.171786
-0.60735 0.694741 0.153752
-0.572637 0.679739 0.137723
-0.537925 0.66599 0.123392
-0.503214 0.653433 0.110502
-0.468504 0.642004 0.0988401
-0.433796 0.631644 0.0882249
-0.399089 0.622295 0.0785035
-0.364382 0.613904 0.069545
-0.329676 0.606423 0.0612373
-0.294972 0.599809 0.053483
-0.260267 0.594023 0.0461972
-0.225564 0.589032 0.0393049
-0.190861 0.584806 0.0327393
-0.156158 0.581321 0.0264402
-0.121456 0.578557 0.0203525
-0.0867541 0.576497 0.0144254
-0.0520524 0.575131 0.00861076
-0.0173508 0.57445 0.00286288
0.0173508 0.57445 -0.00286288
0.0520524 0.575131 -0.00861076
0.0867541 0.576497 -0.0144254
0.121456 0.578557 -0.0203525
0.156158 0.581321 -0.0264402
0.190861 0.584806 -0.0327393
0.225564 0.589032 -0.0393049
0.260267 0.594023 -0.0461972
0.294972 0.599809 -0.053483
0.329676 0.606423 -0.0612373
0.364382 0.613904 -0.069545
0.399089 0.622295 -0.0785035
0.433796 0.631644 -0.0882249
0.468504 0.642004 -0.0988401
0.503214 0.653433 -0.110502
0.537925 0.66599 -0.123392
0.572637 0.679739 -0.137723
0.60735 0.694741 -0.153752
0.642065 0.711052 -0.171786
0.676781 0.728719 -0.192196
0.711499 0.747768 -0.21543
0.746219 0.768186 -0.242032
0.78094 0.789907 -0.272665
0.815663 0.812769 -0.308132
0.850388 0.836466 -0.349408
0.885115 0.860475 -0.397661
0.919844 0.883938 -0.454268
0.954576 0.905506 -0.520808
0.989309 0.923112 -0.598988
1.02405 0.933682 -0.690463
1.05878 0.932806 -0.796444
1.09352 0.914471 -0.916993
1.12827 0.871091 -1.04988
1.16301 0.794307 -1.18906
1.19776 0.677091 -1.32335
1.23251 0.517346 -1.43636
1.26727 0.321825 -1.50959
1.30203 0.107488 -1.52851
1.33679 -0.102362 -1.48909
1.37155 -0.285965 -1.39978
1.40632 -0.429971 -1.27743
1.44109 -0.531255 -1.14034
1.47586 -0.59422 -1.00315
1.51064 -0.626738 -0.875057
1.54542 -0.637052 -0.760511
1.58021 -0.632214 -0.660737
1.61499 -0.617628 -0.57514
1.64979 -0.597175 -0.50228
1.68458 -0.573518 -0.44045
1.71938 -0.548427 -0.387977
1.75419 -0.523045 -0.343353
1.78899 -0.498086 -0.305278
1.82381 -0.47398 -0.272659
1.85862 -0.450966 -0.24459
1.89345 -0.429163 -0.220326
1.92827 -0.40861 -0.199252
1.9631 -0.389297 -0.180864
1.99794 -0.371183 -0.164749
2.03278 -0.354213 -0.150564
2.06762 -0.338321 -0.138026
2.10247 -0.323438 -0.126901
2.13733 -0.309495 -0.116991
2.17219 -0.296425 -0.108132
2.20705 -0.284165 -0.100186
2.24192 -0.272654 -0.0930349
2.2768 -0.261836 -0.0865801
2.31168 -0.25166 -0.0807367
2.34657 -0.242077 -0.0754319
2.38146 -0.233044 -0.0706036
2.41636 -0.22452 -0.0661978
2.45126 -0.216468 -0.0621681
2.48617 -0.208855 -0.0584741
2.52109 -0.201648 -0.0550804
2.55601 -0.19482 -0.0519562
2.59094 -0.188344 -0.0490745
2.62587 -0.182196 -0.0464116
2.66081 -0.176355 -0.0439464
2.69576 -0.170799 -0.0416603
2.73071 -0.165511 -0.0395368
2.76567 -0.160473 -0.0375614
2.80064 -0.15567 -0.0357209
2.83561 -0.151086 -0.0340037
2.87059 -0.146709 -0.0323992
2.90558 -0.142525 -0.0308982
2.94058 -0.138524 -0.0294921
2.97558 -0.134695 -0.0281734
3.01059 -0.131027 -0.0269351
3.0456 -0.127512 -0.025771
3.08063 -0.124141 -0.0246755
3.11566 -0.120906 -0.0236435
3.1507 -0.117799 -0.0226703
3.18574 -0.114815 -0.0217516
3.2208 -0.111946 -0.0208836
3.25586 -0.109186 -0.0200627
3.29093 -0.10653 -0.0192857
3.32601 -0.103972 -0.0185496
3.36109 -0.101508 -0.0178517
3.39619 -0.0991326 -0.0171894
3.43129 -0.096842 -0.0165605
3.4664 -0.0946318 -0.0159628
3.50152 -0.0924984 -0.0153944
3.53665 -0.0904381 -0.0148534
3.57179 -0.0884475 -0.0143381
3.60694 -0.0865234 -0.0138471
3.64209 -0.0846629 -0.0133789
3.67726 -0.082863 -0.012932
3.71243 -0.0811212 -0.0125054
3.74761 -0.0794349 -0.0120978
3.7828 -0.0778017 -0.0117081
3.81801 -0.0762194 -0.0113354
3.85322 -0.0746857 -0.0109788
3.88844 -0.0731988 -0.0106372
3.92367 -0.0717566 -0.0103101
3.95891 -0.0703574 -0.00999644
3.99416 -0.0689995 -0.00969568
4.02942 -0.0676811 -0.00940712
4.06469 -0.0664007 -0.00913013
4.09997 -0.0651569 -0.00886412
4.13526 -0.0639483 -0.00860854
4.17056 -0.0627734 -0.00836288
4.20587 -0.0616311 -0.00812665
4.24119 -0.0605201 -0.00789938
4.27653 -0.0594392 -0.00768066
4.31187 -0.0583874 -0.00747007
4.34722 -0.0573636 -0.00726724
4.38259 -0.0563668 -0.0070718
4.41797 -0.055396 -0.00688341
4.45335 -0.0544503 -0.00670175
4.48875 -0.0535289 -0.00652651
4.52416 -0.0526309 -0.00635742
4.55958 -0.0517555 -0.0061942
4.59502 -0.050902 -0.00603659
4.63046 -0.0500695 -0.00588435
4.66592 -0.0492574 -0.00573724
4.70139 -0.0484651 -0.00559506
4.73687 -0.0476919 -0.00545759
4.77237 -0.0469371 -0.00532463
4.80787 -0.0462002 -0.005196
4.84339 -0.0454806 -0.00507152
4.87892 -0.0447777 -0.00495102
4.91446 -0.0440911 -0.00483434
4.95002 -0.0434202 -0.00472134
4.98559 -0.0427645 -0.00461185
5.02117 -0.0421236 -0.00450575
5.05677 -0.0414971 -0.0044029
5.09237 -0.0408844 -0.00430319
5.128 -0.0402852 -0.00420647
5.16363 -0.0396991 -0.00411266
5.19928 -0.0391257 -0.00402162
5.23494 -0.0385646 -0.00393327
5.27062 -0.0380155 -0.0038475
5.30631 -0.037478 -0.00376422
5.34201 -0.0369518 -0.00368333
5.37773 -0.0364366 -0.00360475
5.41346 -0.0359321 -0.0035284
5.4492 -0.0354379 -0.00345419
5.48497 -0.0349539 -0.00338206
5.52074 -0.0344796 -0.00331192
5.55653 -0.0340149 -0.00324372
5.59233 -0.0335594 -0.00317737
5.62815 -0.033113 -0.00311282
5.66399 -0.0326754 -0.00305001
5.69984 -0.0322464 -0.00298888
5.7357 -0.0318256 -0.00292937
5.77158 -0.031413 -0.00287143
5.80748 -0.0310084 -0.00281501
5.84339 -0.0306114 -0.00276005
5.87932 -0.0302219 -0.00270651
5.91526 -0.0298397 -0.00265434
5.95122 -0.0294647 -0.0026035
5.9872 -0.0290967 -0.00255395
6.02319 -0.0287354 -0.00250564
6.05919 -0.0283807 -0.00245854
6.09522 -0.0280325 -0.00241261
6.13126 -0.0276905 -0.00236781
6.16732 -0.0273547 -0.0023241
6.20339 -0.0270249 -0.00228146
6.23949 -0.026701 -0.00223985
6.27559 -0.0263827 -0.00219923
6.31172 -0.0260701 -0.00215959
6.34786 -0.0257628 -0.00212089
6.38403 -0.0254609 -0.0020831
6.42021 -0.0251642 -0.00204619
6.4564 -0.0248725 -0.00201015
6.49262 -0.0245859 -0.00197494
6.52885 -0.024304 -0.00194054
6.5651 -0.0240269 -0.00190693
6.60137 -0.0237544 -0.00187408
6.63766 -0.0234864 -0.00184197
6.67397 -0.0232229 -0.00181058
6.71029 -0.0229637 -0.0017799
6.74664 -0.0227087 -0.0017499
6.783 -0.0224578 -0.00172056
6.81938 -0.022211 -0.00169186
6.85579 -0.0219682 -0.00166379
6.89221 -0.0217292 -0.00163634
6.92865 -0.021494 -0.00160947
6.96511 -0.0212626 -0.00158318
7.00159 -0.0210347 -0.00155745
7.0381 -0.0208104 -0.00153227
7.07462 -0.0205896 -0.00150762
7.11116 -0.0203722 -0.00148349
7.14772 -0.0201582 -0.00145986
7.18431 -0.0199474 -0.00143672
7.22091 -0.0197398 -0.00141407
7.25754 -0.0195353 -0.00139187
7.29418 -0.0193339 -0.00137013
7.33085 -0.0191356 -0.00134884
7.36754 -0.0189402 -0.00132797
7.40425 -0.0187476 -0.00130753
7.44099 -0.0185579 -0.00128749
7.47774 -0.018371 -0.00126786
7.51452 -0.0181868 -0.00124861
7.55132 -0.0180053 -0.00122974
7.58814 -0.0178264 -0.00121125
7.62498 -0.0176501 -0.00119311
7.66185 -0.0174762 -0.00117533
7.69874 -0.0173049 -0.00115789
7.73566 -0.017136 -0.00114079
7.77259 -0.0169694 -0.00112401
7.80955 -0.0168052 -0.00110756
7.84654 -0.0166433 -0.00109141
7.88355 -0.0164836 -0.00107557
7.92058 -0.0163261 -0.00106003
7.95763 -0.0161708 -0.00104478
7.99471 -0.0160176 -0.00102981
8.03182 -0.0158665 -0.00101512
8.06895 -0.0157174 -0.0010007
8.1061 -0.0155703 -0.000986549
8.14328 -0.0154253 -0.000972652
8.18049 -0.0152821 -0.000959009
8.21772 -0.0151409 -0.000945612
8.25497 -0.0150015 -0.000932456
8.29226 -0.0148639 -0.000919536
8.32956 -0.0147282 -0.000906847
8.3669 -0.0145942 -0.000894384
8.40426 -0.014462 -0.00088214
8.44165 -0.0143315 -0.000870113
8.47906 -0.0142026 -0.000858296
8.5165 -0.0140754 -0.000846685
8.55397 -0.0139498 -0.000835277
8.59146 -0.0138259 -0.000824065
8.62899 -0.0137034 -0.000813047
8.66654 -0.0135826 -0.000802217
8.70412 -0.0134632 -0.000791573
8.74172 -0.0133453 -0.00078111
8.77936 -0.0132289 -0.000770823
8.81702 -0.013114 -0.00076071
8.85471 -0.0130004 -0.000750767
8.89244 -0.0128883 -0.00074099
8.93019 -0.0127775 -0.000731376
8.96797 -0.012668 -0.000721921
9.00578 -0.0125599 -0.000712623
9.04362 -0.0124531 -0.000703477
9.08149 -0.0123475 -0.00069448
9.11939 -0.0122433 -0.000685631
9.15732 -0.0121402 -0.000676925
9.19528 -0.0120384 -0.00066836
9.23327 -0.0119378 -0.000659933
9.2713 -0.0118384 -0.000651641
9.30935 -0.0117401 -0.000643482
9.34744 -0.011643 -0.000635452
9.38556 -0.011547 -0.00062755
9.42371 -0.0114521 -0.000619772
9.46189 -0.0113583 -0.000612117
9.50011 -0.0112656 -0.000604582
9.53836 -0.0111739 -0.000597164
9.57664 -0.0110833 -0.000589861
9.61496 -0.0109937 -0.000582672
9.65331 -0.0109051 -0.000575593
9.69169 -0.0108175 -0.000568623
9.73011 -0.0107309 -0.00056176
9.76856 -0.0106453 -0.000555001
9.80704 -0.0105606 -0.000548345
9.84557 -0.0104768 -0.00054179
9.88412 -0.010394 -0.000535333
9.92271 -0.0103121 -0.000528973
9.96134 -0.010231 -0.000522709
10 -0.0101509 -0.000516537
10.0387 -0.0100716 -0.000510458
10.0774 -0.00999319 -0.000504468
10.1162 -0.00991561 -0.000498567
10.155 -0.00983886 -0.000492752
10.1939 -0.00976292 -0.000487022
10.2328 -0.0096878 -0.000481376
10.2717 -0.00961347 -0.000475811
10.3106 -0.00953993 -0.000470328
10.3496 -0.00946716 -0.000464923
10.3887 -0.00939515 -0.000459596
10.4278 -0.00932389 -0.000454345
10.4669 -0.00925337 -0.000449169
10.506 -0.00918359 -0.000444067
10.5452 -0.00911452 -0.000439036
10.5845 -0.00904616 -0.000434077
10.6238 -0.0089785 -0.000429188
10.6631 -0.00891153 -0.000424367
10.7024 -0.00884524 -0.000419613
10.7418 -0.00877962 -0.000414925
10.7813 -0.00871467 -0.000410303
10.8208 -0.00865036 -0.000405744
10.8603 -0.0085867 -0.000401248
10.8999 -0.00852368 -0.000396814
10.9395 -0.00846128 -0.00039244
10.9792 -0.0083995 -0.000388126
11.0189 -0.00833833 -0.00038387
11.0586 -0.00827776 -0.000379672
11.0984 -0.00821778 -0.000375531
11.1383 -0.00815838 -0.000371445
11.1781 -0.00809957 -0.000367414
11.2181 -0.00804132 -0.000363437
11.2581 -0.00798364 -0.000359513
11.2981 -0.00792651 -0.000355641
11.3381 -0.00786993 -0.00035182
11.3783 -0.00781388 -0.000348049
11.4184 -0.00775837 -0.000344328
11.4587 -0.00770339 -0.000340656
11.4989 -0.00764892 -0.000337031
11.5392 -0.00759497 -0.000333454
11.5796 -0.00754152 -0.000329922
11.62 -0.00748858 -0.000326437
11.6605 -0.00743612 -0.000322996
11.701 -0.00738415 -0.0003196
11.7415 -0.00733266 -0.000316247
11.7822 -0.00728165 -0.000312936
11.8228 -0.0072311 -0.000309668
11.8636 -0.00718102 -0.000306441
11.9043 -0.00713139 -0.000303255
11.9452 -0.00708221 -0.000300109
11.986 -0.00703348 -0.000297002
12.027 -0.00698518 -0.000293934
12.068 -0.00693732 -0.000290905
12.109 -0.00688989 -0.000287913
12.1501 -0.00684288 -0.000284958
12.1913 -0.00679629 -0.00028204
12.2325 -0.00675011 -0.000279157
12.2738 -0.00670434 -0.00027631
12.3151 -0.00665897 -0.000273498
12.3565 -0.00661399 -0.00027072
12.3979 -0.00656941 -0.000267975
12.4394 -0.00652522 -0.000265264
12.481 -0.00648141 -0.000262586
12.5226 -0.00643798 -0.00025994
12.5643 -0.00639492 -0.000257325
12.6061 -0.00635223 -0.000254742
12.6479 -0.00630991 -0.00025219
12.6898 -0.00626794 -0.000249668
12.7317 -0.00622633 -0.000247176
12.7737 -0.00618508 -0.000244713
12.8158 -0.00614417 -0.000242279
12.8579 -0.0061036 -0.000239874
12.9001 -0.00606337 -0.000237497
12.9424 -0.00602348 -0.000235148
12.9847 -0.00598392 -0.000232826
13.0271 -0.00594469 -0.000230531
13.0696 -0.00590578 -0.000228262
13.1121 -0.00586719 -0.00022602
13.1547 -0.00582891 -0.000223803
13.1974 -0.00579095 -0.000221612
13.2402 -0.00575329 -0.000219446
13.283 -0.00571594 -0.000217304
13.3259 -0.00567889 -0.000215187
13.3689 -0.00564214 -0.000213094
13.4119 -0.00560568 -0.000211024
13.455 -0.00556951 -0.000208978
13.4982 -0.00553363 -0.000206954
13.5415 -0.00549804 -0.000204953
13.5848 -0.00546272 -0.000202975
13.6283 -0.00542769 -0.000201018
13.6718 -0.00539292 -0.000199083
13.7153 -0.00535843 -0.000197169
13.759 -0.0053242 -0.000195277
13.8028 -0.00529024 -0.000193405
13.8466 -0.00525655 -0.000191553
13.8905 -0.00522311 -0.000189722
13.9345 -0.00518992 -0.000187911
13.9786 -0.00515699 -0.000186119
14.0227 -0.00512431 -0.000184347
14.067 -0.00509188 -0.000182593
14.1113 -0.00505969 -0.000180859
14.1558 -0.00502774 -0.000179143
14.2003 -0.00499603 -0.000177445
14.2449 -0.00496456 -0.000175766
14.2896 -0.00493332 -0.000174104
14.3344 -0.00490231 -0.00017246
14.3793 -0.00487153 -0.000170833
14.4243 -0.00484097 -0.000169223
14.4693 -0.00481064 -0.00016763
14.5145 -0.00478053 -0.000166053
14.5598 -0.00475063 -0.000164493
14.6052 -0.00472095 -0.000162949
14.6506 -0.00469149 -0.000161421
14.6962 -0.00466223 -0.000159909
14.7419 -0.00463318 -0.000158412
14.7877 -0.00460434 -0.000156931
14.8336 -0.0045757 -0.000155465
14.8796 -0.00454726 -0.000154013
14.9257 -0.00451902 -0.000152577
14.9719 -0.00449098 -0.000151154
15.0182 -0.00446313 -0.000149746
15.0647 -0.00443548 -0.000148353
15.1112 -0.00440801 -0.000146973
15.1579 -0.00438073 -0.000145607
15.2047 -0.00435364 -0.000144254
15.2516 -0.00432673 -0.000142915
15.2986 -0.0043 -0.000141589
15.3458 -0.00427345 -0.000140276
15.393 -0.00424707 -0.000138976
15.4404 -0.00422087 -0.000137688
15.488 -0.00419485 -0.000136413
15.5356 -0.004169 -0.00013515
15.5834 -0.00414331 -0.0001339
15.6313 -0.00411779 -0.000132661
15.6794 -0.00409244 -0.000131435
15.7276 -0.00406725 -0.00013022
15.7759 -0.00404222 -0.000129016
15.8243 -0.00401735 -0.000127824
15.873 -0.00399263 -0.000126644
15.9217 -0.00396808 -0.000125474
15.9706 -0.00394367 -0.000124315
16.0197 -0.00391942 -0.000123167
16.0689 -0.00389532 -0.00012203
16.1182 -0.00387136 -0.000120903
16.1677 -0.00384755 -0.000119787
16.2174 -0.00382389 -0.00011868
16.2672 -0.00380036 -0.000117584
16.3172 -0.00377698 -0.000116498
16.3674 -0.00375374 -0.000115422
16.4177 -0.00373063 -0.000114355
16.4682 -0.00370766 -0.000113298
16.5189 -0.00368482 -0.00011225
16.5697 -0.00366212 -0.000111212
16.6208 -0.00363954 -0.000110182
16.672 -0.00361709 -0.000109162
16.7234 -0.00359477 -0.000108151
16.775 -0.00357258 -0.000107148
16.8268 -0.0035505 -0.000106154
16.8787 -0.00352855 -0.000105169
16.9309 -0.00350672 -0.000104192
16.9833 -0.003485 -0.000103224
17.0359 -0.0034634 -0.000102263
17.0887 -0.00344192 -0.000101311
17.1418 -0.00342054 -0.000100367
17.195 -0.00339928 -9.94304e-05
17.2485 -0.00337813 -9.85016e-05
17.3022 -0.00335708 -9.75805e-05
17.3562 -0.00333614 -9.66669e-05
17.4104 -0.00331531 -9.57607e-05
17.4648 -0.00329457 -9.48618e-05
17.5195 -0.00327394 -9.397e-05
17.5744 -0.0032534 -9.30853e-05
17.6296 -0.00323296 -9.22076e-05
17.6851 -0.00321261 -9.13366e-05
17.7408 -0.00319236 -9.04725e-05
17.7969 -0.0031722 -8.96149e-05
17.8532 -0.00315212 -8.87638e-05
17.9098 -0.00313214 -8.79192e-05
17.9667 -0.00311223 -8.70808e-05
18.0239 -0.00309241 -8.62486e-05
18.0815 -0.00307268 -8.54225e-05
18.1393 -0.00305302 -8.46023e-05
18.1975 -0.00303343 -8.3788e-05
18.256 -0.00301393 -8.29795e-05
18.3149 -0.00299449 -8.21765e-05
18.3742 -0.00297512 -8.13791e-05
18.4338 -0.00295583 -8.0587e-05
18.4938 -0.00293659 -7.98002e-05
18.5542 -0.00291742 -7.90186e-05
18.615 -0.00289832 -7.82421e-05
18.6762 -0.00287926 -7.74704e-05
18.7379 -0.00286027 -7.67036e-05
18.8 -0.00284133 -7.59414e-05
18.8625 -0.00282243 -7.51838e-05
18.9255 -0.00280358 -7.44306e-05
18.9891 -0.00278478 -7.36817e-05
19.0531 -0.00276602 -7.29369e-05
19.1177 -0.00274729 -7.21961e-05
19.1828 -0.0027286 -7.14592e-05
19.2484 -0.00270994 -7.0726e-05
19.3147 -0.0026913 -6.99963e-05
19.3816 -0.00267268 -6.92701e-05
19.4491 -0.00265408 -6.8547e-05
19.5173 -0.0026355 -6.7827e-05
19.5862 -0.00261692 -6.71098e-05
19.6558 -0.00259834 -6.63952e-05
19.7262 -0.00257976 -6.56831e-05
19.7974 -0.00256117 -6.49732e-05
19.8694 -0.00254257 -6.42653e-05
19.9423 -0.00252394 -6.35591e-05
20.0162 -0.00250527 -6.28543e-05
20.091 -0.00248657 -6.21507e-05
20.1669 -0.00246782 -6.14479e-05
20.244 -0.00244901 -6.07456e-05
20.3222 -0.00243013 -6.00433e-05
20.4016 -0.00241116 -5.93406e-05
20.4825 -0.0023921 -5.86371e-05
20.5648 -0.00237292 -5.79322e-05
20.6487 -0.00235361 -5.72253e-05
20.7344 -0.00233414 -5.65156e-05
20.8219 -0.00231449 -5.58023e-05
20.9115 -0.00229463 -5.50846e-05
21.0034 -0.00227452 -5.43612e-05
21.0979 -0.00225413 -5.36307e-05
21.1952 -0.0022334 -5.28915e-05
21.2959 -0.00221227 -5.21415e-05
21.4004 -0.00219065 -5.1378e-05
21.5093 -0.00216844 -5.05974e-05
21.6237 -0.00214549 -4.9795e-05
21.7448 -0.00212158 -4.89637e-05
21.8747 -0.00209639 -4.80932e-05
22.0165 -0.00206938 -4.71654e-05
22.1768 -0.00203948 -4.61456e-05
22.3723 -0.00200389 -4.49415e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.5Lambda0.5Nc1ClassicOneLoop/GRpOneLoop.txt <==
-22.3723 -0.00200393 -4.49431e-05
-22.1768 -0.00203952 -4.61473e-05
-22.0165 -0.00206942 -4.71672e-05
-21.8747 -0.00209643 -4.8095e-05
-21.7448 -0.00212162 -4.89656e-05
-21.6237 -0.00214553 -4.97969e-05
-21.5093 -0.00216848 -5.05994e-05
-21.4004 -0.0021907 -5.138e-05
-21.2959 -0.00221231 -5.21435e-05
-21.1952 -0.00223345 -5.28936e-05
-21.0979 -0.00225418 -5.36329e-05
-21.0034 -0.00227457 -5.43634e-05
-20.9115 -0.00229468 -5.50868e-05
-20.8219 -0.00231454 -5.58047e-05
-20.7344 -0.00233419 -5.65179e-05
-20.6487 -0.00235366 -5.72277e-05
-20.5648 -0.00237297 -5.79347e-05
-20.4825 -0.00239215 -5.86396e-05
-20.4016 -0.00241122 -5.93432e-05
-20.3222 -0.00243018 -6.00459e-05
-20.244 -0.00244907 -6.07482e-05
-20.1669 -0.00246788 -6.14506e-05
-20.091 -0.00248663 -6.21535e-05
-20.0162 -0.00250533 -6.28571e-05
-19.9423 -0.00252399 -6.3562e-05
-19.8694 -0.00254262 -6.42682e-05
-19.7974 -0.00256123 -6.49762e-05
-19.7262 -0.00257982 -6.56862e-05
-19.6558 -0.0025984 -6.63983e-05
-19.5862 -0.00261698 -6.71129e-05
-19.5173 -0.00263556 -6.78302e-05
-19.4491 -0.00265415 -6.85503e-05
-19.3816 -0.00267275 -6.92734e-05
-19.3147 -0.00269136 -6.99997e-05
-19.2484 -0.00271 -7.07294e-05
-19.1828 -0.00272867 -7.14627e-05
-19.1177 -0.00274736 -7.21997e-05
-19.0531 -0.00276609 -7.29405e-05
-18.9891 -0.00278485 -7.36854e-05
-18.9255 -0.00280365 -7.44343e-05
-18.8625 -0.0028225 -7.51876e-05
-18.8 -0.0028414 -7.59453e-05
-18.7379 -0.00286034 -7.67075e-05
-18.6762 -0.00287934 -7.74744e-05
-18.615 -0.00289839 -7.82461e-05
-18.5542 -0.0029175 -7.90228e-05
-18.4938 -0.00293667 -7.98044e-05
-18.4338 -0.0029559 -8.05913e-05
-18.3742 -0.0029752 -8.13834e-05
-18.3149 -0.00299457 -8.21809e-05
-18.256 -0.00301401 -8.29839e-05
-18.1975 -0.00303352 -8.37926e-05
-18.1393 -0.0030531 -8.4607e-05
-18.0815 -0.00307276 -8.54272e-05
-18.0239 -0.0030925 -8.62534e-05
-17.9667 -0.00311232 -8.70857e-05
-17.9098 -0.00313222 -8.79241e-05
-17.8532 -0.00315221 -8.87688e-05
-17.7969 -0.00317229 -8.962e-05
-17.7408 -0.00319245 -9.04776e-05
-17.6851 -0.0032127 -9.13419e-05
-17.6296 -0.00323305 -9.22129e-05
-17.5744 -0.00325349 -9.30907e-05
-17.5195 -0.00327403 -9.39755e-05
-17.4648 -0.00329467 -9.48674e-05
-17.4104 -0.0033154 -9.57664e-05
-17.3562 -0.00333624 -9.66727e-05
-17.3022 -0.00335718 -9.75864e-05
-17.2485 -0.00337823 -9.85076e-05
-17.195 -0.00339939 -9.94364e-05
-17.1418 -0.00342065 -0.000100373
-17.0887 -0.00344202 -0.000101317
-17.0359 -0.00346351 -0.00010227
-16.9833 -0.00348511 -0.00010323
-16.9309 -0.00350683 -0.000104199
-16.8787 -0.00352866 -0.000105176
-16.8268 -0.00355061 -0.000106161
-16.775 -0.00357269 -0.000107155
-16.7234 -0.00359489 -0.000108158
-16.672 -0.00361721 -0.000109169
-16.6208 -0.00363966 -0.000110189
-16.5697 -0.00366224 -0.000111219
-16.5189 -0.00368494 -0.000112257
-16.4682 -0.00370778 -0.000113305
-16.4177 -0.00373076 -0.000114363
-16.3674 -0.00375386 -0.000115429
-16.3172 -0.00377711 -0.000116506
-16.2672 -0.00380049 -0.000117592
-16.2174 -0.00382402 -0.000118688
-16.1677 -0.00384768 -0.000119795
-16.1182 -0.00387149 -0.000120911
-16.0689 -0.00389545 -0.000122038
-16.0197 -0.00391956 -0.000123176
-15.9706 -0.00394381 -0.000124324
-15.9217 -0.00396822 -0.000125483
-15.873 -0.00399278 -0.000126653
-15.8243 -0.00401749 -0.000127834
-15.7759 -0.00404236 -0.000129026
-15.7276 -0.00406739 -0.000130229
-15.6794 -0.00409259 -0.000131444
-15.6313 -0.00411794 -0.000132671
-15.5834 -0.00414346 -0.00013391
-15.5356 -0.00416915 -0.00013516
-15.488 -0.00419501 -0.000136423
-15.4404 -0.00422103 -0.000137698
-15.393 -0.00424723 -0.000138986
-15.3458 -0.00427361 -0.000140286
-15.2986 -0.00430016 -0.0001416
-15.2516 -0.00432689 -0.000142926
-15.2047 -0.00435381 -0.000144265
-15.1579 -0.0043809 -0.000145618
-15.1112 -0.00440818 -0.000146984
-15.0647 -0.00443565 -0.000148364
-15.0182 -0.00446331 -0.000149758
-14.9719 -0.00449116 -0.000151167
-14.9257 -0.00451921 -0.000152589
-14.8796 -0.00454745 -0.000154026
-14.8336 -0.00457589 -0.000155477
-14.7877 -0.00460453 -0.000156944
-14.7419 -0.00463337 -0.000158426
-14.6962 -0.00466242 -0.000159923
-14.6506 -0.00469168 -0.000161435
-14.6052 -0.00472115 -0.000162963
-14.5598 -0.00475083 -0.000164507
-14.5145 -0.00478073 -0.000166068
-14.4693 -0.00481085 -0.000167644
-14.4243 -0.00484118 -0.000169237
-14.3793 -0.00487174 -0.000170848
-14.3344 -0.00490252 -0.000172475
-14.2896 -0.00493354 -0.000174119
-14.2449 -0.00496478 -0.000175781
-14.2003 -0.00499625 -0.000177461
-14.1558 -0.00502797 -0.000179159
-14.1113 -0.00505992 -0.000180875
-14.067 -0.00509211 -0.00018261
-14.0227 -0.00512455 -0.000184364
-13.9786 -0.00515723 -0.000186136
-13.9345 -0.00519016 -0.000187928
-13.8905 -0.00522335 -0.00018974
-13.8466 -0.00525679 -0.000191571
-13.8028 -0.00529049 -0.000193423
-13.759 -0.00532446 -0.000195295
-13.7153 -0.00535869 -0.000197188
-13.6718 -0.00539318 -0.000199102
-13.6283 -0.00542795 -0.000201037
-13.5848 -0.00546299 -0.000202994
-13.5415 -0.00549831 -0.000204973
-13.4982 -0.00553391 -0.000206975
-13.455 -0.00556979 -0.000208999
-13.4119 -0.00560596 -0.000211045
-13.3689 -0.00564242 -0.000213115
-13.3259 -0.00567918 -0.000215209
-13.283 -0.00571623 -0.000217327
-13.2402 -0.00575359 -0.000219469
-13.1974 -0.00579125 -0.000221635
-13.1547 -0.00582921 -0.000223827
-13.1121 -0.00586749 -0.000226044
-13.0696 -0.00590609 -0.000228287
-13.0271 -0.005945 -0.000230555
-12.9847 -0.00598424 -0.000232851
-12.9424 -0.00602381 -0.000235173
-12.9001 -0.0060637 -0.000237523
-12.8579 -0.00610393 -0.0002399
-12.8158 -0.00614451 -0.000242306
-12.7737 -0.00618542 -0.00024474
-12.7317 -0.00622668 -0.000247203
-12.6898 -0.00626829 -0.000249696
-12.6479 -0.00631026 -0.000252218
-12.6061 -0.00635259 -0.000254771
-12.5643 -0.00639529 -0.000257355
-12.5226 -0.00643835 -0.000259969
-12.481 -0.00648179 -0.000262616
-12.4394 -0.0065256 -0.000265295
-12.3979 -0.0065698 -0.000268007
-12.3565 -0.00661438 -0.000270752
-12.3151 -0.00665936 -0.00027353
-12.2738 -0.00670474 -0.000276343
-12.2325 -0.00675052 -0.000279191
-12.1913 -0.0067967 -0.000282074
-12.1501 -0.0068433 -0.000284993
-12.109 -0.00689031 -0.000287948
-12.068 -0.00693775 -0.000290941
-12.027 -0.00698562 -0.000293971
-11.986 -0.00703392 -0.00029704
-11.9452 -0.00708266 -0.000300147
-11.9043 -0.00713184 -0.000303294
-11.8636 -0.00718148 -0.00030648
-11.8228 -0.00723157 -0.000309708
-11.7822 -0.00728212 -0.000312977
-11.7415 -0.00733314 -0.000316288
-11.701 -0.00738464 -0.000319642
-11.6605 -0.00743661 -0.000323039
-11.62 -0.00748908 -0.000326481
-11.5796 -0.00754203 -0.000329967
-11.5392 -0.00759549 -0.000333499
-11.4989 -0.00764945 -0.000337077
-11.4587 -0.00770392 -0.000340703
-11.4184 -0.00775891 -0.000344376
-11.3783 -0.00781443 -0.000348098
-11.3381 -0.00787048 -0.000351869
-11.2981 -0.00792707 -0.000355691
-11.2581 -0.00798421 -0.000359564
-11.2181 -0.0080419 -0.00036349
-11.1781 -0.00810015 -0.000367468
-11.1383 -0.00815898 -0.0003715
-11.0984 -0.00821838 -0.000375586
-11.0586 -0.00827837 -0.000379729
-11.0189 -0.00833895 -0.000383927
-10.9792 -0.00840013 -0.000388184
-10.9395 -0.00846192 -0.000392499
-10.8999 -0.00852433 -0.000396874
-10.8603 -0.00858736 -0.000401309
-10.8208 -0.00865103 -0.000405807
-10.7813 -0.00871535 -0.000410367
-10.7418 -0.00878031 -0.00041499
-10.7024 -0.00884594 -0.000419679
-10.6631 -0.00891224 -0.000424434
-10.6238 -0.00897922 -0.000429256
-10.5845 -0.00904689 -0.000434147
-10.5452 -0.00911526 -0.000439108
-10.506 -0.00918434 -0.000444139
-10.4669 -0.00925414 -0.000449243
-10.4278 -0.00932467 -0.000454421
-10.3887 -0.00939594 -0.000459673
-10.3496 -0.00946796 -0.000465002
-10.3106 -0.00954074 -0.000470408
-10.2717 -0.0096143 -0.000475893
-10.2328 -0.00968864 -0.000481459
-10.1939 -0.00976377 -0.000487107
-10.155 -0.00983972 -0.000492838
-10.1162 -0.00991648 -0.000498655
-10.0774 -0.00999408 -0.000504558
-10.0387 -0.0100725 -0.00051055
-10 -0.0101518 -0.000516631
-9.96134 -0.010232 -0.000522804
-9.92271 -0.010313 -0.000529071
-9.88412 -0.010395 -0.000535432
-9.84557 -0.0104778 -0.000541891
-9.80704 -0.0105616 -0.000548448
-9.76856 -0.0106463 -0.000555107
-9.73011 -0.010732 -0.000561868
-9.69169 -0.0108186 -0.000568733
-9.65331 -0.0109062 -0.000575705
-9.61496 -0.0109948 -0.000582786
-9.57664 -0.0110844 -0.000589978
-9.53836 -0.011175 -0.000597283
-9.50011 -0.0112667 -0.000604703
-9.46189 -0.0113595 -0.000612241
-9.42371 -0.0114533 -0.000619899
-9.38556 -0.0115482 -0.000627679
-9.34744 -0.0116442 -0.000635585
-9.30935 -0.0117413 -0.000643617
-9.2713 -0.0118396 -0.000651779
-9.23327 -0.0119391 -0.000660074
-9.19528 -0.0120397 -0.000668504
-9.15732 -0.0121415 -0.000677072
-9.11939 -0.0122446 -0.000685781
-9.08149 -0.0123489 -0.000694634
-9.04362 -0.0124545 -0.000703633
-9.00578 -0.0125613 -0.000712783
-8.96797 -0.0126695 -0.000722085
-8.93019 -0.0127789 -0.000731543
-8.89244 -0.0128897 -0.000741161
-8.85471 -0.0130019 -0.000750942
-8.81702 -0.0131155 -0.000760889
-8.77936 -0.0132305 -0.000771006
-8.74172 -0.0133469 -0.000781296
-8.70412 -0.0134648 -0.000791764
-8.66654 -0.0135842 -0.000802412
-8.62899 -0.0137051 -0.000813246
-8.59146 -0.0138276 -0.000824269
-8.55397 -0.0139516 -0.000835485
-8.5165 -0.0140772 -0.000846899
-8.47906 -0.0142044 -0.000858514
-8.44165 -0.0143333 -0.000870336
-8.40426 -0.0144638 -0.000882369
-8.3669 -0.0145961 -0.000894617
-8.32956 -0.0147301 -0.000907086
-8.29226 -0.0148659 -0.000919781
-8.25497 -0.0150035 -0.000932706
-8.21772 -0.0151429 -0.000945868
-8.18049 -0.0152842 -0.000959271
-8.14328 -0.0154274 -0.000972921
-8.1061 -0.0155725 -0.000986823
-8.06895 -0.0157196 -0.00100098
-8.03182 -0.0158687 -0.00101541
-7.99471 -0.0160199 -0.00103011
-7.95763 -0.0161731 -0.00104508
-7.92058 -0.0163285 -0.00106034
-7.88355 -0.016486 -0.00107589
-7.84654 -0.0166457 -0.00109174
-7.80955 -0.0168077 -0.00110789
-7.77259 -0.016972 -0.00112435
-7.73566 -0.0171386 -0.00114114
-7.69874 -0.0173076 -0.00115825
-7.66185 -0.017479 -0.0011757
-7.62498 -0.0176528 -0.00119349
-7.58814 -0.0178292 -0.00121163
-7.55132 -0.0180082 -0.00123014
-7.51452 -0.0181898 -0.00124902
-7.47774 -0.018374 -0.00126827
-7.44099 -0.018561 -0.00128792
-7.40425 -0.0187507 -0.00130797
-7.36754 -0.0189433 -0.00132842
-7.33085 -0.0191388 -0.0013493
-7.29418 -0.0193373 -0.00137061
-7.25754 -0.0195387 -0.00139236
-7.22091 -0.0197432 -0.00141456
-7.18431 -0.0199509 -0.00143724
-7.14772 -0.0201618 -0.00146039
-7.11116 -0.0203759 -0.00148403
-7.07462 -0.0205934 -0.00150817
-7.0381 -0.0208143 -0.00153284
-7.00159 -0.0210386 -0.00155804
-6.96511 -0.0212666 -0.00158378
-6.92865 -0.0214981 -0.00161009
-6.89221 -0.0217334 -0.00163697
-6.85579 -0.0219725 -0.00166445
-6.81938 -0.0222154 -0.00169254
-6.783 -0.0224623 -0.00172125
-6.74664 -0.0227133 -0.00175061
-6.71029 -0.0229684 -0.00178063
-6.67397 -0.0232277 -0.00181134
-6.63766 -0.0234913 -0.00184274
-6.60137 -0.0237594 -0.00187487
-6.5651 -0.024032 -0.00190774
-6.52885 -0.0243093 -0.00194138
-6.49262 -0.0245912 -0.00197581
-6.4564 -0.024878 -0.00201104
-6.42021 -0.0251698 -0.00204712
-6.38403 -0.0254667 -0.00208405
-6.34786 -0.0257687 -0.00212187
-6.31172 -0.0260761 -0.0021606
-6.27559 -0.0263889 -0.00220027
-6.23949 -0.0267073 -0.00224092
-6.20339 -0.0270314 -0.00228256
-6.16732 -0.0273614 -0.00232524
-6.13126 -0.0276973 -0.00236898
-6.09522 -0.0280394 -0.00241382
-6.05919 -0.0283878 -0.00245979
-6.02319 -0.0287427 -0.00250693
-5.9872 -0.0291042 -0.00255528
-5.95122 -0.0294724 -0.00260488
-5.91526 -0.0298476 -0.00265576
-5.87932 -0.03023 -0.00270797
-5.84339 -0.0306197 -0.00276156
-5.80748 -0.0310169 -0.00281657
-5.77158 -0.0314218 -0.00287305
-5.7357 -0.0318346 -0.00293104
-5.69984 -0.0322556 -0.00299061
-5.66399 -0.0326849 -0.0030518
-5.62815 -0.0331227 -0.00311467
-5.59233 -0.0335694 -0.00317928
-5.55653 -0.0340251 -0.00324569
-5.52074 -0.0344901 -0.00331396
-5.48497 -0.0349647 -0.00338417
-5.4492 -0.0354491 -0.00345638
-5.41346 -0.0359435 -0.00353067
-5.37773 -0.0364484 -0.0036071
-5.34201 -0.0369639 -0.00368576
-5.30631 -0.0374905 -0.00376674
-5.27062 -0.0380283 -0.00385012
-5.23494 -0.0385778 -0.00393599
-5.19928 -0.0391392 -0.00402444
-5.16363 -0.039713 -0.00411558
-5.128 -0.0402996 -0.00420951
-5.09237 -0.0408992 -0.00430633
-5.05677 -0.0415123 -0.00440617
-5.02117 -0.0421393 -0.00450915
-4.98559 -0.0427807 -0.00461538
-4.95002 -0.0434368 -0.004725
-4.91446 -0.0441083 -0.00483816
-4.87892 -0.0447954 -0.00495499
-4.84339 -0.0454988 -0.00507564
-4.80787 -0.046219 -0.00520029
-4.77237 -0.0469565 -0.0053291
-4.73687 -0.0477119 -0.00546224
-4.70139 -0.0484858 -0.00559991
-4.66592 -0.0492788 -0.0057423
-4.63046 -0.0500916 -0.00588962
-4.59502 -0.0509248 -0.00604209
-4.55958 -0.0517791 -0.00619994
-4.52416 -0.0526553 -0.00636341
-4.48875 -0.0535542 -0.00653277
-4.45335 -0.0544765 -0.00670828
-4.41797 -0.055423 -0.00689023
-4.38259 -0.0563947 -0.00707893
-4.34722 -0.0573925 -0.0072747
-4.31187 -0.0584174 -0.00747788
-4.27653 -0.0594703 -0.00768883
-4.24119 -0.0605523 -0.00790794
-4.20587 -0.0616644 -0.00813561
-4.17056 -0.062808 -0.00837227
-4.13526 -0.0639842 -0.00861839
-4.09997 -0.0651942 -0.00887446
-4.06469 -0.0664394 -0.00914098
-4.02942 -0.0677213 -0.00941852
-3.99416 -0.0690412 -0.00970765
-3.95891 -0.0704008 -0.010009
-3.92367 -0.0718018 -0.0103233
-3.88844 -0.0732457 -0.0106512
-3.85322 -0.0747346 -0.0109934
-3.81801 -0.0762702 -0.0113509
-3.7828 -0.0778546 -0.0117244
-3.74761 -0.07949 -0.012115
-3.71243 -0.0811787 -0.0125235
-3.67726 -0.082923 -0.0129512
-3.64209 -0.0847254 -0.0133991
-3.60694 -0.0865887 -0.0138686
-3.57179 -0.0885156 -0.0143608
-3.53665 -0.0905093 -0.0148774
-3.50152 -0.0925728 -0.0154198
-3.4664 -0.0947097 -0.0159898
-3.43129 -0.0969234 -0.0165892
-3.39619 -0.0992179 -0.0172199
-3.36109 -0.101597 -0.0178841
-3.32601 -0.104066 -0.0185841
-3.29093 -0.106628 -0.0193225
-3.25586 -0.109289 -0.0201019
-3.2208 -0.112054 -0.0209254
-3.18574 -0.114929 -0.0217963
-3.1507 -0.117919 -0.0227181
-3.11566 -0.121032 -0.0236947
-3.08063 -0.124273 -0.0247304
-3.0456 -0.127651 -0.0258299
-3.01059 -0.131174 -0.0269983
-2.97558 -0.13485 -0.0282413
-2.94058 -0.138688 -0.0295653
-2.90558 -0.142699 -0.0309771
-2.87059 -0.146892 -0.0324844
-2.83561 -0.15128 -0.0340957
-2.80064 -0.155875 -0.0358205
-2.76567 -0.160691 -0.0376694
-2.73071 -0.165743 -0.0396541
-2.69576 -0.171045 -0.0417878
-2.66081 -0.176616 -0.0440852
-2.62587 -0.182474 -0.0465631
-2.59094 -0.18864 -0.0492402
-2.55601 -0.195135 -0.0521376
-2.52109 -0.201985 -0.0552795
-2.48617 -0.209215 -0.058693
-2.45126 -0.216853 -0.0624094
-2.41636 -0.224932 -0.0664643
-2.38146 -0.233486 -0.0708986
-2.34657 -0.242551 -0.0757594
-2.31168 -0.252169 -0.0811011
-2.2768 -0.262383 -0.0869868
-2.24192 -0.273242 -0.09349
-2.20705 -0.284798 -0.100697
-2.17219 -0.297108 -0.108707
-2.13733 -0.31023 -0.117641
-2.10247 -0.32423 -0.127638
-2.06762 -0.339175 -0.138865
-2.03278 -0.355133 -0.151522
-1.99794 -0.372174 -0.165847
-1.9631 -0.390361 -0.182129
-1.92827 -0.409749 -0.200715
-1.89345 -0.430377 -0.222025
-1.85862 -0.45225 -0.246573
-1.82381 -0.475323 -0.274982
-1.78899 -0.499469 -0.308012
-1.75419 -0.524433 -0.346583
-1.71938 -0.549763 -0.391805
-1.68458 -0.574712 -0.444994
-1.64979 -0.598088 -0.507675
-1.61499 -0.618051 -0.581528
-1.58021 -0.631837 -0.668245
-1.54542 -0.635441 -0.769211
-1.51064 -0.623308 -0.884891
-1.47586 -0.588254 -1.01381
-1.44109 -0.522 -1.15113
-1.40632 -0.416875 -1.28714
-1.37155 -0.26905 -1.40675
-1.33679 -0.0825836 -1.49155
-1.30203 0.128205 -1.52529
-1.26727 0.341095 -1.50067
-1.23251 0.53315 -1.42294
-1.19776 0.688389 -1.30729
-1.16301 0.801079 -1.17223
-1.12827 0.873986 -1.03363
-1.09352 0.914391 -0.902123
-1.05878 0.930623 -0.783287
-1.02405 0.93011 -0.679054
-0.989309 0.918686 -0.589208
-0.954576 0.900602 -0.512467
-0.919844 0.87881 -0.447166
-0.885115 0.855288 -0.391608
-0.850388 0.831325 -0.344238
-0.815663 0.807737 -0.303701
-0.78094 0.785019 -0.268853
-0.746219 0.76346 -0.238741
-0.711499 0.743209 -0.212578
-0.676781 0.724327 -0.189716
-0.642065 0.70682 -0.169623
-0.60735 0.69066 -0.15186
-0.572637 0.6758 -0.136064
-0.537925 0.662183 -0.121935
-0.503214 0.649746 -0.109222
-0.468504 0.638427 -0.0977153
-0.433796 0.628166 -0.087237
-0.399089 0.618907 -0.0776373
-0.364382 0.610596 -0.0687879
-0.329676 0.603187 -0.0605787
-0.294972 0.596636 -0.052914
-0.260267 0.590905 -0.0457105
-0.225564 0.58596 -0.0388942
-0.190861 0.581774 -0.0323997
-0.156158 0.578322 -0.0261675
-0.121456 0.575584 -0.0201436
-0.0867541 0.573544 -0.0142778
-0.0520524 0.57219 -0.0085229
-0.0173508 0.571515 -0.00283371
0.0173508 0.571515 0.00283371
0.0520524 0.57219 0.0085229
0.0867541 0.573544 0.0142778
0.121456 0.575584 0.0201436
0.156158 0.578322 0.0261675
0.190861 0.581774 0.0323997
0.225564 0.58596 0.0388942
0.260267 0.590905 0.0457105
0.294972 0.596636 0.052914
0.329676 0.603187 0.0605787
0.364382 0.610596 0.0687879
0.399089 0.618907 0.0776373
0.433796 0.628166 0.087237
0.468504 0.638427 0.0977153
0.503214 0.649746 0.109222
0.537925 0.662183 0.121935
0.572637 0.6758 0.136064
0.60735 0.69066 0.15186
0.642065 0.70682 0.169623
0.676781 0.724327 0.189716
0.711499 0.743209 0.212578
0.746219 0.76346 0.238741
0.78094 0.785019 0.268853
0.815663 0.807737 0.303701
0.850388 0.831325 0.344238
0.885115 0.855288 0.391608
0.919844 0.87881 0.447166
0.954576 0.900602 0.512467
0.989309 0.918686 0.589208
1.02405 0.93011 0.679054
1.05878 0.930623 0.783287
1.09352 0.914391 0.902123
1.12827 0.873986 1.03363
1.16301 0.801079 1.17223
1.19776 0.688389 1.30729
1.23251 0.53315 1.42294
1.26727 0.341095 1.50067
1.30203 0.128205 1.52529
1.33679 -0.0825836 1.49155
1.37155 -0.26905 1.40675
1.40632 -0.416875 1.28714
1.44109 -0.522 1.15113
1.47586 -0.588254 1.01381
1.51064 -0.623308 0.884891
1.54542 -0.635441 0.769211
1.58021 -0.631837 0.668245
1.61499 -0.618051 0.581528
1.64979 -0.598088 0.507675
1.68458 -0.574712 0.444994
1.71938 -0.549763 0.391805
1.75419 -0.524433 0.346583
1.78899 -0.499469 0.308012
1.82381 -0.475323 0.274982
1.85862 -0.45225 0.246573
1.89345 -0.430377 0.222025
1.92827 -0.409749 0.200715
1.9631 -0.390361 0.182129
1.99794 -0.372174 0.165847
2.03278 -0.355133 0.151522
2.06762 -0.339175 0.138865
2.10247 -0.32423 0.127638
2.13733 -0.31023 0.117641
2.17219 -0.297108 0.108707
2.20705 -0.284798 0.100697
2.24192 -0.273242 0.09349
2.2768 -0.262383 0.0869868
2.31168 -0.252169 0.0811011
2.34657 -0.242551 0.0757594
2.38146 -0.233486 0.0708986
2.41636 -0.224932 0.0664643
2.45126 -0.216853 0.0624094
2.48617 -0.209215 0.058693
2.52109 -0.201985 0.0552795
2.55601 -0.195135 0.0521376
2.59094 -0.18864 0.0492402
2.62587 -0.182474 0.0465631
2.66081 -0.176616 0.0440852
2.69576 -0.171045 0.0417878
2.73071 -0.165743 0.0396541
2.76567 -0.160691 0.0376694
2.80064 -0.155875 0.0358205
2.83561 -0.15128 0.0340957
2.87059 -0.146892 0.0324844
2.90558 -0.142699 0.0309771
2.94058 -0.138688 0.0295653
2.97558 -0.13485 0.0282413
3.01059 -0.131174 0.0269983
3.0456 -0.127651 0.0258299
3.08063 -0.124273 0.0247304
3.11566 -0.121032 0.0236947
3.1507 -0.117919 0.0227181
3.18574 -0.114929 0.0217963
3.2208 -0.112054 0.0209254
3.25586 -0.109289 0.0201019
3.29093 -0.106628 0.0193225
3.32601 -0.104066 0.0185841
3.36109 -0.101597 0.0178841
3.39619 -0.0992179 0.0172199
3.43129 -0.0969234 0.0165892
3.4664 -0.0947097 0.0159898
3.50152 -0.0925728 0.0154198
3.53665 -0.0905093 0.0148774
3.57179 -0.0885156 0.0143608
3.60694 -0.0865887 0.0138686
3.64209 -0.0847254 0.0133991
3.67726 -0.082923 0.0129512
3.71243 -0.0811787 0.0125235
3.74761 -0.07949 0.012115
3.7828 -0.0778546 0.0117244
3.81801 -0.0762702 0.0113509
3.85322 -0.0747346 0.0109934
3.88844 -0.0732457 0.0106512
3.92367 -0.0718018 0.0103233
3.95891 -0.0704008 0.010009
3.99416 -0.0690412 0.00970765
4.02942 -0.0677213 0.00941852
4.06469 -0.0664394 0.00914098
4.09997 -0.0651942 0.00887446
4.13526 -0.0639842 0.00861839
4.17056 -0.062808 0.00837227
4.20587 -0.0616644 0.00813561
4.24119 -0.0605523 0.00790794
4.27653 -0.0594703 0.00768883
4.31187 -0.0584174 0.00747788
4.34722 -0.0573925 0.0072747
4.38259 -0.0563947 0.00707893
4.41797 -0.055423 0.00689023
4.45335 -0.0544765 0.00670828
4.48875 -0.0535542 0.00653277
4.52416 -0.0526553 0.00636341
4.55958 -0.0517791 0.00619994
4.59502 -0.0509248 0.00604209
4.63046 -0.0500916 0.00588962
4.66592 -0.0492788 0.0057423
4.70139 -0.0484858 0.00559991
4.73687 -0.0477119 0.00546224
4.77237 -0.0469565 0.0053291
4.80787 -0.046219 0.00520029
4.84339 -0.0454988 0.00507564
4.87892 -0.0447954 0.00495499
4.91446 -0.0441083 0.00483816
4.95002 -0.0434368 0.004725
4.98559 -0.0427807 0.00461538
5.02117 -0.0421393 0.00450915
5.05677 -0.0415123 0.00440617
5.09237 -0.0408992 0.00430633
5.128 -0.0402996 0.00420951
5.16363 -0.039713 0.00411558
5.19928 -0.0391392 0.00402444
5.23494 -0.0385778 0.00393599
5.27062 -0.0380283 0.00385012
5.30631 -0.0374905 0.00376674
5.34201 -0.0369639 0.00368576
5.37773 -0.0364484 0.0036071
5.41346 -0.0359435 0.00353067
5.4492 -0.0354491 0.00345638
5.48497 -0.0349647 0.00338417
5.52074 -0.0344901 0.00331396
5.55653 -0.0340251 0.00324569
5.59233 -0.0335694 0.00317928
5.62815 -0.0331227 0.00311467
5.66399 -0.0326849 0.0030518
5.69984 -0.0322556 0.00299061
5.7357 -0.0318346 0.00293104
5.77158 -0.0314218 0.00287305
5.80748 -0.0310169 0.00281657
5.84339 -0.0306197 0.00276156
5.87932 -0.03023 0.00270797
5.91526 -0.0298476 0.00265576
5.95122 -0.0294724 0.00260488
5.9872 -0.0291042 0.00255528
6.02319 -0.0287427 0.00250693
6.05919 -0.0283878 0.00245979
6.09522 -0.0280394 0.00241382
6.13126 -0.0276973 0.00236898
6.16732 -0.0273614 0.00232524
6.20339 -0.0270314 0.00228256
6.23949 -0.0267073 0.00224092
6.27559 -0.0263889 0.00220027
6.31172 -0.0260761 0.0021606
6.34786 -0.0257687 0.00212187
6.38403 -0.0254667 0.00208405
6.42021 -0.0251698 0.00204712
6.4564 -0.024878 0.00201104
6.49262 -0.0245912 0.00197581
6.52885 -0.0243093 0.00194138
6.5651 -0.024032 0.00190774
6.60137 -0.0237594 0.00187487
6.63766 -0.0234913 0.00184274
6.67397 -0.0232277 0.00181134
6.71029 -0.0229684 0.00178063
6.74664 -0.0227133 0.00175061
6.783 -0.0224623 0.00172125
6.81938 -0.0222154 0.00169254
6.85579 -0.0219725 0.00166445
6.89221 -0.0217334 0.00163697
6.92865 -0.0214981 0.00161009
6.96511 -0.0212666 0.00158378
7.00159 -0.0210386 0.00155804
7.0381 -0.0208143 0.00153284
7.07462 -0.0205934 0.00150817
7.11116 -0.0203759 0.00148403
7.14772 -0.0201618 0.00146039
7.18431 -0.0199509 0.00143724
7.22091 -0.0197432 0.00141456
7.25754 -0.0195387 0.00139236
7.29418 -0.0193373 0.00137061
7.33085 -0.0191388 0.0013493
7.36754 -0.0189433 0.00132842
7.40425 -0.0187507 0.00130797
7.44099 -0.018561 0.00128792
7.47774 -0.018374 0.00126827
7.51452 -0.0181898 0.00124902
7.55132 -0.0180082 0.00123014
7.58814 -0.0178292 0.00121163
7.62498 -0.0176528 0.00119349
7.66185 -0.017479 0.0011757
7.69874 -0.0173076 0.00115825
7.73566 -0.0171386 0.00114114
7.77259 -0.016972 0.00112435
7.80955 -0.0168077 0.00110789
7.84654 -0.0166457 0.00109174
7.88355 -0.016486 0.00107589
7.92058 -0.0163285 0.00106034
7.95763 -0.0161731 0.00104508
7.99471 -0.0160199 0.00103011
8.03182 -0.0158687 0.00101541
8.06895 -0.0157196 0.00100098
8.1061 -0.0155725 0.000986823
8.14328 -0.0154274 0.000972921
8.18049 -0.0152842 0.000959271
8.21772 -0.0151429 0.000945868
8.25497 -0.0150035 0.000932706
8.29226 -0.0148659 0.000919781
8.32956 -0.0147301 0.000907086
8.3669 -0.0145961 0.000894617
8.40426 -0.0144638 0.000882369
8.44165 -0.0143333 0.000870336
8.47906 -0.0142044 0.000858514
8.5165 -0.0140772 0.000846899
8.55397 -0.0139516 0.000835485
8.59146 -0.0138276 0.000824269
8.62899 -0.0137051 0.000813246
8.66654 -0.0135842 0.000802412
8.70412 -0.0134648 0.000791764
8.74172 -0.0133469 0.000781296
8.77936 -0.0132305 0.000771006
8.81702 -0.0131155 0.000760889
8.85471 -0.0130019 0.000750942
8.89244 -0.0128897 0.000741161
8.93019 -0.0127789 0.000731543
8.96797 -0.0126695 0.000722085
9.00578 -0.0125613 0.000712783
9.04362 -0.0124545 0.000703633
9.08149 -0.0123489 0.000694634
9.11939 -0.0122446 0.000685781
9.15732 -0.0121415 0.000677072
9.19528 -0.0120397 0.000668504
9.23327 -0.0119391 0.000660074
9.2713 -0.0118396 0.000651779
9.30935 -0.0117413 0.000643617
9.34744 -0.0116442 0.000635585
9.38556 -0.0115482 0.000627679
9.42371 -0.0114533 0.000619899
9.46189 -0.0113595 0.000612241
9.50011 -0.0112667 0.000604703
9.53836 -0.011175 0.000597283
9.57664 -0.0110844 0.000589978
9.61496 -0.0109948 0.000582786
9.65331 -0.0109062 0.000575705
9.69169 -0.0108186 0.000568733
9.73011 -0.010732 0.000561868
9.76856 -0.0106463 0.000555107
9.80704 -0.0105616 0.000548448
9.84557 -0.0104778 0.000541891
9.88412 -0.010395 0.000535432
9.92271 -0.010313 0.000529071
9.96134 -0.010232 0.000522804
10 -0.0101518 0.000516631
10.0387 -0.0100725 0.00051055
10.0774 -0.00999408 0.000504558
10.1162 -0.00991648 0.000498655
10.155 -0.00983972 0.000492838
10.1939 -0.00976377 0.000487107
10.2328 -0.00968864 0.000481459
10.2717 -0.0096143 0.000475893
10.3106 -0.00954074 0.000470408
10.3496 -0.00946796 0.000465002
10.3887 -0.00939594 0.000459673
10.4278 -0.00932467 0.000454421
10.4669 -0.00925414 0.000449243
10.506 -0.00918434 0.000444139
10.5452 -0.00911526 0.000439108
10.5845 -0.00904689 0.000434147
10.6238 -0.00897922 0.000429256
10.6631 -0.00891224 0.000424434
10.7024 -0.00884594 0.000419679
10.7418 -0.00878031 0.00041499
10.7813 -0.00871535 0.000410367
10.8208 -0.00865103 0.000405807
10.8603 -0.00858736 0.000401309
10.8999 -0.00852433 0.000396874
10.9395 -0.00846192 0.000392499
10.9792 -0.00840013 0.000388184
11.0189 -0.00833895 0.000383927
11.0586 -0.00827837 0.000379729
11.0984 -0.00821838 0.000375586
11.1383 -0.00815898 0.0003715
11.1781 -0.00810015 0.000367468
11.2181 -0.0080419 0.00036349
11.2581 -0.00798421 0.000359564
11.2981 -0.00792707 0.000355691
11.3381 -0.00787048 0.000351869
11.3783 -0.00781443 0.000348098
11.4184 -0.00775891 0.000344376
11.4587 -0.00770392 0.000340703
11.4989 -0.00764945 0.000337077
11.5392 -0.00759549 0.000333499
11.5796 -0.00754203 0.000329967
11.62 -0.00748908 0.000326481
11.6605 -0.00743661 0.000323039
11.701 -0.00738464 0.000319642
11.7415 -0.00733314 0.000316288
11.7822 -0.00728212 0.000312977
11.8228 -0.00723157 0.000309708
11.8636 -0.00718148 0.00030648
11.9043 -0.00713184 0.000303294
11.9452 -0.00708266 0.000300147
11.986 -0.00703392 0.00029704
12.027 -0.00698562 0.000293971
12.068 -0.00693775 0.000290941
12.109 -0.00689031 0.000287948
12.1501 -0.0068433 0.000284993
12.1913 -0.0067967 0.000282074
12.2325 -0.00675052 0.000279191
12.2738 -0.00670474 0.000276343
12.3151 -0.00665936 0.00027353
12.3565 -0.00661438 0.000270752
12.3979 -0.0065698 0.000268007
12.4394 -0.0065256 0.000265295
12.481 -0.00648179 0.000262616
12.5226 -0.00643835 0.000259969
12.5643 -0.00639529 0.000257355
12.6061 -0.00635259 0.000254771
12.6479 -0.00631026 0.000252218
12.6898 -0.00626829 0.000249696
12.7317 -0.00622668 0.000247203
12.7737 -0.00618542 0.00024474
12.8158 -0.00614451 0.000242306
12.8579 -0.00610393 0.0002399
12.9001 -0.0060637 0.000237523
12.9424 -0.00602381 0.000235173
12.9847 -0.00598424 0.000232851
13.0271 -0.005945 0.000230555
13.0696 -0.00590609 0.000228287
13.1121 -0.00586749 0.000226044
13.1547 -0.00582921 0.000223827
13.1974 -0.00579125 0.000221635
13.2402 -0.00575359 0.000219469
13.283 -0.00571623 0.000217327
13.3259 -0.00567918 0.000215209
13.3689 -0.00564242 0.000213115
13.4119 -0.00560596 0.000211045
13.455 -0.00556979 0.000208999
13.4982 -0.00553391 0.000206975
13.5415 -0.00549831 0.000204973
13.5848 -0.00546299 0.000202994
13.6283 -0.00542795 0.000201037
13.6718 -0.00539318 0.000199102
13.7153 -0.00535869 0.000197188
13.759 -0.00532446 0.000195295
13.8028 -0.00529049 0.000193423
13.8466 -0.00525679 0.000191571
13.8905 -0.00522335 0.00018974
13.9345 -0.00519016 0.000187928
13.9786 -0.00515723 0.000186136
14.0227 -0.00512455 0.000184364
14.067 -0.00509211 0.00018261
14.1113 -0.00505992 0.000180875
14.1558 -0.00502797 0.000179159
14.2003 -0.00499625 0.000177461
14.2449 -0.00496478 0.000175781
14.2896 -0.00493354 0.000174119
14.3344 -0.00490252 0.000172475
14.3793 -0.00487174 0.000170848
14.4243 -0.00484118 0.000169237
14.4693 -0.00481085 0.000167644
14.5145 -0.00478073 0.000166068
14.5598 -0.00475083 0.000164507
14.6052 -0.00472115 0.000162963
14.6506 -0.00469168 0.000161435
14.6962 -0.00466242 0.000159923
14.7419 -0.00463337 0.000158426
14.7877 -0.00460453 0.000156944
14.8336 -0.00457589 0.000155477
14.8796 -0.00454745 0.000154026
14.9257 -0.00451921 0.000152589
14.9719 -0.00449116 0.000151167
15.0182 -0.00446331 0.000149758
15.0647 -0.00443565 0.000148364
15.1112 -0.00440818 0.000146984
15.1579 -0.0043809 0.000145618
15.2047 -0.00435381 0.000144265
15.2516 -0.00432689 0.000142926
15.2986 -0.00430016 0.0001416
15.3458 -0.00427361 0.000140286
15.393 -0.00424723 0.000138986
15.4404 -0.00422103 0.000137698
15.488 -0.00419501 0.000136423
15.5356 -0.00416915 0.00013516
15.5834 -0.00414346 0.00013391
15.6313 -0.00411794 0.000132671
15.6794 -0.00409259 0.000131444
15.7276 -0.00406739 0.000130229
15.7759 -0.00404236 0.000129026
15.8243 -0.00401749 0.000127834
15.873 -0.00399278 0.000126653
15.9217 -0.00396822 0.000125483
15.9706 -0.00394381 0.000124324
16.0197 -0.00391956 0.000123176
16.0689 -0.00389545 0.000122038
16.1182 -0.00387149 0.000120911
16.1677 -0.00384768 0.000119795
16.2174 -0.00382402 0.000118688
16.2672 -0.00380049 0.000117592
16.3172 -0.00377711 0.000116506
16.3674 -0.00375386 0.000115429
16.4177 -0.00373076 0.000114363
16.4682 -0.00370778 0.000113305
16.5189 -0.00368494 0.000112257
16.5697 -0.00366224 0.000111219
16.6208 -0.00363966 0.000110189
16.672 -0.00361721 0.000109169
16.7234 -0.00359489 0.000108158
16.775 -0.00357269 0.000107155
16.8268 -0.00355061 0.000106161
16.8787 -0.00352866 0.000105176
16.9309 -0.00350683 0.000104199
16.9833 -0.00348511 0.00010323
17.0359 -0.00346351 0.00010227
17.0887 -0.00344202 0.000101317
17.1418 -0.00342065 0.000100373
17.195 -0.00339939 9.94364e-05
17.2485 -0.00337823 9.85076e-05
17.3022 -0.00335718 9.75864e-05
17.3562 -0.00333624 9.66727e-05
17.4104 -0.0033154 9.57664e-05
17.4648 -0.00329467 9.48674e-05
17.5195 -0.00327403 9.39755e-05
17.5744 -0.00325349 9.30907e-05
17.6296 -0.00323305 9.22129e-05
17.6851 -0.0032127 9.13419e-05
17.7408 -0.00319245 9.04776e-05
17.7969 -0.00317229 8.962e-05
17.8532 -0.00315221 8.87688e-05
17.9098 -0.00313222 8.79241e-05
17.9667 -0.00311232 8.70857e-05
18.0239 -0.0030925 8.62534e-05
18.0815 -0.00307276 8.54272e-05
18.1393 -0.0030531 8.4607e-05
18.1975 -0.00303352 8.37926e-05
18.256 -0.00301401 8.29839e-05
18.3149 -0.00299457 8.21809e-05
18.3742 -0.0029752 8.13834e-05
18.4338 -0.0029559 8.05913e-05
18.4938 -0.00293667 7.98044e-05
18.5542 -0.0029175 7.90228e-05
18.615 -0.00289839 7.82461e-05
18.6762 -0.00287934 7.74744e-05
18.7379 -0.00286034 7.67075e-05
18.8 -0.0028414 7.59453e-05
18.8625 -0.0028225 7.51876e-05
18.9255 -0.00280365 7.44343e-05
18.9891 -0.00278485 7.36854e-05
19.0531 -0.00276609 7.29405e-05
19.1177 -0.00274736 7.21997e-05
19.1828 -0.00272867 7.14627e-05
19.2484 -0.00271 7.07294e-05
19.3147 -0.00269136 6.99997e-05
19.3816 -0.00267275 6.92734e-05
19.4491 -0.00265415 6.85503e-05
19.5173 -0.00263556 6.78302e-05
19.5862 -0.00261698 6.71129e-05
19.6558 -0.0025984 6.63983e-05
19.7262 -0.00257982 6.56862e-05
19.7974 -0.00256123 6.49762e-05
19.8694 -0.00254262 6.42682e-05
19.9423 -0.00252399 6.3562e-05
20.0162 -0.00250533 6.28571e-05
20.091 -0.00248663 6.21535e-05
20.1669 -0.00246788 6.14506e-05
20.244 -0.00244907 6.07482e-05
20.3222 -0.00243018 6.00459e-05
20.4016 -0.00241122 5.93432e-05
20.4825 -0.00239215 5.86396e-05
20.5648 -0.00237297 5.79347e-05
20.6487 -0.00235366 5.72277e-05
20.7344 -0.00233419 5.65179e-05
20.8219 -0.00231454 5.58047e-05
20.9115 -0.00229468 5.50868e-05
21.0034 -0.00227457 5.43634e-05
21.0979 -0.00225418 5.36329e-05
21.1952 -0.00223345 5.28936e-05
21.2959 -0.00221231 5.21435e-05
21.4004 -0.0021907 5.138e-05
21.5093 -0.00216848 5.05994e-05
21.6237 -0.00214553 4.97969e-05
21.7448 -0.00212162 4.89656e-05
21.8747 -0.00209643 4.8095e-05
22.0165 -0.00206942 4.71672e-05
22.1768 -0.00203952 4.61473e-05
22.3723 -0.00200393 4.49431e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.5Lambda0.5Nc1ClassicOneLoop/GRpTwoLoop.txt <==
-22.3723 -0.00200167 -4.48423e-05
-22.1768 -0.00203719 -4.6042e-05
-22.0165 -0.00206701 -4.7058e-05
-21.8747 -0.00209396 -4.79822e-05
-21.7448 -0.00211909 -4.88495e-05
-21.6237 -0.00214295 -4.96774e-05
-21.5093 -0.00216585 -5.04768e-05
-21.4004 -0.00218801 -5.12542e-05
-21.2959 -0.00220957 -5.20147e-05
-21.1952 -0.00223066 -5.27617e-05
-21.0979 -0.00225134 -5.34979e-05
-21.0034 -0.00227168 -5.42253e-05
-20.9115 -0.00229173 -5.49458e-05
-20.8219 -0.00231154 -5.56605e-05
-20.7344 -0.00233114 -5.63708e-05
-20.6487 -0.00235056 -5.70774e-05
-20.5648 -0.00236982 -5.77814e-05
-20.4825 -0.00238895 -5.84832e-05
-20.4016 -0.00240797 -5.91837e-05
-20.3222 -0.00242688 -5.98832e-05
-20.244 -0.00244571 -6.05824e-05
-20.1669 -0.00246447 -6.12816e-05
-20.091 -0.00248317 -6.19813e-05
-20.0162 -0.00250182 -6.26817e-05
-19.9423 -0.00252043 -6.33833e-05
-19.8694 -0.00253901 -6.40862e-05
-19.7974 -0.00255757 -6.47909e-05
-19.7262 -0.0025761 -6.54974e-05
-19.6558 -0.00259463 -6.62062e-05
-19.5862 -0.00261316 -6.69173e-05
-19.5173 -0.00263168 -6.76311e-05
-19.4491 -0.00265021 -6.83477e-05
-19.3816 -0.00266876 -6.90673e-05
-19.3147 -0.00268732 -6.979e-05
-19.2484 -0.0027059 -7.05161e-05
-19.1828 -0.00272451 -7.12457e-05
-19.1177 -0.00274315 -7.19789e-05
-19.0531 -0.00276182 -7.2716e-05
-18.9891 -0.00278052 -7.3457e-05
-18.9255 -0.00279927 -7.42021e-05
-18.8625 -0.00281806 -7.49515e-05
-18.8 -0.00283689 -7.57052e-05
-18.7379 -0.00285578 -7.64635e-05
-18.6762 -0.00287471 -7.72263e-05
-18.615 -0.0028937 -7.79939e-05
-18.5542 -0.00291275 -7.87663e-05
-18.4938 -0.00293186 -7.95438e-05
-18.4338 -0.00295103 -8.03264e-05
-18.3742 -0.00297027 -8.11142e-05
-18.3149 -0.00298957 -8.19073e-05
-18.256 -0.00300894 -8.27059e-05
-18.1975 -0.00302838 -8.351e-05
-18.1393 -0.0030479 -8.43199e-05
-18.0815 -0.0030675 -8.51354e-05
-18.0239 -0.00308717 -8.5957e-05
-17.9667 -0.00310692 -8.67844e-05
-17.9098 -0.00312675 -8.76181e-05
-17.8532 -0.00314667 -8.84579e-05
-17.7969 -0.00316668 -8.93041e-05
-17.7408 -0.00318677 -9.01567e-05
-17.6851 -0.00320695 -9.10159e-05
-17.6296 -0.00322723 -9.18817e-05
-17.5744 -0.00324759 -9.27544e-05
-17.5195 -0.00326806 -9.36338e-05
-17.4648 -0.00328862 -9.45203e-05
-17.4104 -0.00330928 -9.54138e-05
-17.3562 -0.00333004 -9.63146e-05
-17.3022 -0.0033509 -9.72226e-05
-17.2485 -0.00337187 -9.81382e-05
-17.195 -0.00339295 -9.90612e-05
-17.1418 -0.00341413 -9.99919e-05
-17.0887 -0.00343542 -0.00010093
-17.0359 -0.00345683 -0.000101877
-16.9833 -0.00347835 -0.000102831
-16.9309 -0.00349998 -0.000103793
-16.8787 -0.00352173 -0.000104764
-16.8268 -0.0035436 -0.000105743
-16.775 -0.00356558 -0.00010673
-16.7234 -0.00358769 -0.000107727
-16.672 -0.00360993 -0.000108731
-16.6208 -0.00363229 -0.000109745
-16.5697 -0.00365477 -0.000110767
-16.5189 -0.00367739 -0.000111799
-16.4682 -0.00370013 -0.000112839
-16.4177 -0.00372301 -0.00011389
-16.3674 -0.00374602 -0.000114949
-16.3172 -0.00376917 -0.000116018
-16.2672 -0.00379246 -0.000117097
-16.2174 -0.00381588 -0.000118186
-16.1677 -0.00383945 -0.000119284
-16.1182 -0.00386316 -0.000120393
-16.0689 -0.00388701 -0.000121512
-16.0197 -0.00391101 -0.000122641
-15.9706 -0.00393516 -0.000123781
-15.9217 -0.00395946 -0.000124931
-15.873 -0.00398391 -0.000126093
-15.8243 -0.00400852 -0.000127265
-15.7759 -0.00403328 -0.000128448
-15.7276 -0.0040582 -0.000129643
-15.6794 -0.00408328 -0.000130849
-15.6313 -0.00410852 -0.000132067
-15.5834 -0.00413392 -0.000133296
-15.5356 -0.00415949 -0.000134537
-15.488 -0.00418523 -0.00013579
-15.4404 -0.00421113 -0.000137055
-15.393 -0.00423721 -0.000138333
-15.3458 -0.00426346 -0.000139623
-15.2986 -0.00428989 -0.000140926
-15.2516 -0.00431649 -0.000142242
-15.2047 -0.00434327 -0.000143571
-15.1579 -0.00437024 -0.000144913
-15.1112 -0.00439739 -0.000146268
-15.0647 -0.00442472 -0.000147637
-15.0182 -0.00445225 -0.00014902
-14.9719 -0.00447996 -0.000150416
-14.9257 -0.00450787 -0.000151827
-14.8796 -0.00453597 -0.000153252
-14.8336 -0.00456426 -0.000154692
-14.7877 -0.00459276 -0.000156146
-14.7419 -0.00462146 -0.000157615
-14.6962 -0.00465036 -0.000159099
-14.6506 -0.00467947 -0.000160599
-14.6052 -0.00470878 -0.000162114
-14.5598 -0.00473831 -0.000163645
-14.5145 -0.00476805 -0.000165191
-14.4693 -0.00479801 -0.000166754
-14.4243 -0.00482818 -0.000168333
-14.3793 -0.00485858 -0.000169929
-14.3344 -0.00488919 -0.000171542
-14.2896 -0.00492004 -0.000173172
-14.2449 -0.00495111 -0.000174819
-14.2003 -0.00498241 -0.000176483
-14.1558 -0.00501395 -0.000178166
-14.1113 -0.00504572 -0.000179866
-14.067 -0.00507774 -0.000181585
-14.0227 -0.00510999 -0.000183322
-13.9786 -0.00514249 -0.000185078
-13.9345 -0.00517524 -0.000186854
-13.8905 -0.00520823 -0.000188648
-13.8466 -0.00524148 -0.000190462
-13.8028 -0.00527499 -0.000192296
-13.759 -0.00530875 -0.00019415
-13.7153 -0.00534278 -0.000196025
-13.6718 -0.00537707 -0.00019792
-13.6283 -0.00541163 -0.000199836
-13.5848 -0.00544646 -0.000201774
-13.5415 -0.00548157 -0.000203733
-13.4982 -0.00551695 -0.000205714
-13.455 -0.00555262 -0.000207718
-13.4119 -0.00558857 -0.000209744
-13.3689 -0.0056248 -0.000211793
-13.3259 -0.00566133 -0.000213865
-13.283 -0.00569815 -0.000215961
-13.2402 -0.00573527 -0.000218081
-13.1974 -0.00577269 -0.000220225
-13.1547 -0.00581042 -0.000222393
-13.1121 -0.00584845 -0.000224587
-13.0696 -0.0058868 -0.000226805
-13.0271 -0.00592546 -0.00022905
-12.9847 -0.00596444 -0.000231321
-12.9424 -0.00600375 -0.000233618
-12.9001 -0.00604338 -0.000235942
-12.8579 -0.00608334 -0.000238293
-12.8158 -0.00612364 -0.000240672
-12.7737 -0.00616428 -0.000243079
-12.7317 -0.00620526 -0.000245515
-12.6898 -0.00624659 -0.000247979
-12.6479 -0.00628827 -0.000250473
-12.6061 -0.0063303 -0.000252997
-12.5643 -0.0063727 -0.00025555
-12.5226 -0.00641546 -0.000258135
-12.481 -0.00645859 -0.000260751
-12.4394 -0.00650209 -0.000263398
-12.3979 -0.00654598 -0.000266078
-12.3565 -0.00659024 -0.00026879
-12.3151 -0.00663489 -0.000271536
-12.2738 -0.00667994 -0.000274315
-12.2325 -0.00672538 -0.000277128
-12.1913 -0.00677122 -0.000279976
-12.1501 -0.00681747 -0.000282859
-12.109 -0.00686414 -0.000285778
-12.068 -0.00691122 -0.000288733
-12.027 -0.00695872 -0.000291726
-11.986 -0.00700665 -0.000294756
-11.9452 -0.00705501 -0.000297824
-11.9043 -0.00710382 -0.00030093
-11.8636 -0.00715306 -0.000304076
-11.8228 -0.00720276 -0.000307262
-11.7822 -0.00725292 -0.000310488
-11.7415 -0.00730353 -0.000313756
-11.701 -0.00735461 -0.000317066
-11.6605 -0.00740617 -0.000320418
-11.62 -0.00745821 -0.000323813
-11.5796 -0.00751073 -0.000327252
-11.5392 -0.00756374 -0.000330737
-11.4989 -0.00761725 -0.000334266
-11.4587 -0.00767127 -0.000337842
-11.4184 -0.0077258 -0.000341464
-11.3783 -0.00778085 -0.000345135
-11.3381 -0.00783642 -0.000348853
-11.2981 -0.00789253 -0.000352621
-11.2581 -0.00794917 -0.000356439
-11.2181 -0.00800636 -0.000360308
-11.1781 -0.0080641 -0.000364229
-11.1383 -0.00812241 -0.000368203
-11.0984 -0.00818128 -0.000372229
-11.0586 -0.00824073 -0.000376311
-11.0189 -0.00830077 -0.000380448
-10.9792 -0.00836139 -0.000384641
-10.9395 -0.00842262 -0.000388891
-10.8999 -0.00848445 -0.0003932
-10.8603 -0.00854691 -0.000397568
-10.8208 -0.00860998 -0.000401996
-10.7813 -0.00867369 -0.000406486
-10.7418 -0.00873804 -0.000411038
-10.7024 -0.00880304 -0.000415653
-10.6631 -0.00886871 -0.000420333
-10.6238 -0.00893504 -0.000425079
-10.5845 -0.00900205 -0.000429892
-10.5452 -0.00906975 -0.000434772
-10.506 -0.00913814 -0.000439723
-10.4669 -0.00920725 -0.000444743
-10.4278 -0.00927707 -0.000449836
-10.3887 -0.00934762 -0.000455001
-10.3496 -0.00941891 -0.000460241
-10.3106 -0.00949094 -0.000465556
-10.2717 -0.00956374 -0.000470949
-10.2328 -0.00963731 -0.00047642
-10.1939 -0.00971166 -0.000481971
-10.155 -0.0097868 -0.000487603
-10.1162 -0.00986275 -0.000493319
-10.0774 -0.00993951 -0.000499118
-10.0387 -0.0100171 -0.000505004
-10 -0.0100955 -0.000510977
-9.96134 -0.0101748 -0.00051704
-9.92271 -0.010255 -0.000523193
-9.88412 -0.010336 -0.000529439
-9.84557 -0.0104179 -0.000535779
-9.80704 -0.0105008 -0.000542216
-9.76856 -0.0105845 -0.00054875
-9.73011 -0.0106692 -0.000555385
-9.69169 -0.0107548 -0.00056212
-9.65331 -0.0108414 -0.00056896
-9.61496 -0.0109289 -0.000575906
-9.57664 -0.0110175 -0.000582959
-9.53836 -0.0111071 -0.000590122
-9.50011 -0.0111976 -0.000597397
-9.46189 -0.0112893 -0.000604786
-9.42371 -0.0113819 -0.000612292
-9.38556 -0.0114757 -0.000619916
-9.34744 -0.0115705 -0.000627662
-9.30935 -0.0116664 -0.000635531
-9.2713 -0.0117635 -0.000643526
-9.23327 -0.0118617 -0.000651649
-9.19528 -0.011961 -0.000659904
-9.15732 -0.0120615 -0.000668292
-9.11939 -0.0121633 -0.000676818
-9.08149 -0.0122662 -0.000685482
-9.04362 -0.0123704 -0.000694288
-9.00578 -0.0124758 -0.000703239
-8.96797 -0.0125825 -0.000712339
-8.93019 -0.0126905 -0.00072159
-8.89244 -0.0127998 -0.000730995
-8.85471 -0.0129104 -0.000740557
-8.81702 -0.0130224 -0.000750281
-8.77936 -0.0131358 -0.000760168
-8.74172 -0.0132506 -0.000770224
-8.70412 -0.0133668 -0.00078045
-8.66654 -0.0134845 -0.000790853
-8.62899 -0.0136037 -0.000801433
-8.59146 -0.0137243 -0.000812196
-8.55397 -0.0138465 -0.000823145
-8.5165 -0.0139703 -0.000834286
-8.47906 -0.0140956 -0.000845621
-8.44165 -0.0142225 -0.000857155
-8.40426 -0.0143511 -0.000868892
-8.3669 -0.0144814 -0.000880839
-8.32956 -0.0146133 -0.000892996
-8.29226 -0.014747 -0.000905373
-8.25497 -0.0148824 -0.00091797
-8.21772 -0.0150196 -0.000930796
-8.18049 -0.0151586 -0.000943853
-8.14328 -0.0152995 -0.000957149
-8.1061 -0.0154423 -0.000970688
-8.06895 -0.015587 -0.000984476
-8.03182 -0.0157336 -0.000998518
-7.99471 -0.0158823 -0.00101282
-7.95763 -0.0160329 -0.00102739
-7.92058 -0.0161857 -0.00104223
-7.88355 -0.0163405 -0.00105735
-7.84654 -0.0164975 -0.00107276
-7.80955 -0.0166566 -0.00108846
-7.77259 -0.016818 -0.00110446
-7.73566 -0.0169817 -0.00112077
-7.69874 -0.0171476 -0.00113739
-7.66185 -0.0173159 -0.00115433
-7.62498 -0.0174866 -0.00117161
-7.58814 -0.0176598 -0.00118922
-7.55132 -0.0178354 -0.00120718
-7.51452 -0.0180136 -0.00122549
-7.47774 -0.0181944 -0.00124417
-7.44099 -0.0183778 -0.00126322
-7.40425 -0.0185639 -0.00128265
-7.36754 -0.0187528 -0.00130247
-7.33085 -0.0189444 -0.0013227
-7.29418 -0.0191389 -0.00134333
-7.25754 -0.0193364 -0.0013644
-7.22091 -0.0195368 -0.00138589
-7.18431 -0.0197402 -0.00140783
-7.14772 -0.0199467 -0.00143023
-7.11116 -0.0201564 -0.0014531
-7.07462 -0.0203694 -0.00147644
-7.0381 -0.0205856 -0.00150028
-7.00159 -0.0208052 -0.00152463
-6.96511 -0.0210282 -0.0015495
-6.92865 -0.0212547 -0.00157491
-6.89221 -0.0214848 -0.00160086
-6.85579 -0.0217186 -0.00162738
-6.81938 -0.0219561 -0.00165448
-6.783 -0.0221974 -0.00168218
-6.74664 -0.0224427 -0.00171049
-6.71029 -0.0226919 -0.00173943
-6.67397 -0.0229452 -0.00176902
-6.63766 -0.0232026 -0.00179927
-6.60137 -0.0234644 -0.00183021
-6.5651 -0.0237304 -0.00186185
-6.52885 -0.024001 -0.00189423
-6.49262 -0.024276 -0.00192734
-6.4564 -0.0245558 -0.00196123
-6.42021 -0.0248403 -0.00199591
-6.38403 -0.0251297 -0.00203141
-6.34786 -0.025424 -0.00206774
-6.31172 -0.0257235 -0.00210494
-6.27559 -0.0260282 -0.00214302
-6.23949 -0.0263382 -0.00218203
-6.20339 -0.0266538 -0.00222198
-6.16732 -0.0269749 -0.00226292
-6.13126 -0.0273018 -0.00230485
-6.09522 -0.0276345 -0.00234782
-6.05919 -0.0279733 -0.00239186
-6.02319 -0.0283183 -0.00243701
-5.9872 -0.0286695 -0.0024833
-5.95122 -0.0290273 -0.00253076
-5.91526 -0.0293917 -0.00257944
-5.87932 -0.029763 -0.00262938
-5.84339 -0.0301412 -0.00268061
-5.80748 -0.0305266 -0.00273318
-5.77158 -0.0309194 -0.00278713
-5.7357 -0.0313197 -0.00284251
-5.69984 -0.0317277 -0.00289938
-5.66399 -0.0321437 -0.00295777
-5.62815 -0.0325679 -0.00301775
-5.59233 -0.0330004 -0.00307937
-5.55653 -0.0334415 -0.00314268
-5.52074 -0.0338915 -0.00320775
-5.48497 -0.0343505 -0.00327464
-5.4492 -0.0348189 -0.00334342
-5.41346 -0.0352968 -0.00341415
-5.37773 -0.0357846 -0.0034869
-5.34201 -0.0362826 -0.00356176
-5.30631 -0.0367909 -0.0036388
-5.27062 -0.03731 -0.0037181
-5.23494 -0.0378401 -0.00379975
-5.19928 -0.0383815 -0.00388383
-5.16363 -0.0389346 -0.00397045
-5.128 -0.0394998 -0.00405971
-5.09237 -0.0400773 -0.0041517
-5.05677 -0.0406675 -0.00424654
-5.02117 -0.0412709 -0.00434435
-4.98559 -0.0418879 -0.00444524
-4.95002 -0.0425187 -0.00454934
-4.91446 -0.043164 -0.00465679
-4.87892 -0.0438241 -0.00476774
-4.84339 -0.0444995 -0.00488231
-4.80787 -0.0451906 -0.0050007
-4.77237 -0.0458981 -0.00512303
-4.73687 -0.0466224 -0.00524952
-4.70139 -0.047364 -0.00538032
-4.66592 -0.0481236 -0.00551566
-4.63046 -0.0489017 -0.00565572
-4.59502 -0.049699 -0.00580075
-4.55958 -0.050516 -0.00595096
-4.52416 -0.0513536 -0.00610662
-4.48875 -0.0522123 -0.00626797
-4.45335 -0.0530929 -0.00643533
-4.41797 -0.0539962 -0.00660896
-4.38259 -0.0549229 -0.00678922
-4.34722 -0.055874 -0.00697641
-4.31187 -0.0568503 -0.00717095
-4.27653 -0.0578526 -0.00737318
-4.24119 -0.058882 -0.00758356
-4.20587 -0.0599394 -0.00780251
-4.17056 -0.0610259 -0.00803054
-4.13526 -0.0621426 -0.00826813
-4.09997 -0.0632905 -0.00851589
-4.06469 -0.0644709 -0.00877436
-4.02942 -0.065685 -0.00904424
-3.99416 -0.066934 -0.00932619
-3.95891 -0.0682194 -0.00962098
-3.92367 -0.0695424 -0.00992939
-3.88844 -0.0709046 -0.0102523
-3.85322 -0.0723075 -0.0105907
-3.81801 -0.0737525 -0.0109456
-3.7828 -0.0752414 -0.0113181
-3.74761 -0.0767757 -0.0117093
-3.71243 -0.0783573 -0.0121205
-3.67726 -0.0799878 -0.0125532
-3.64209 -0.0816691 -0.0130087
-3.60694 -0.0834031 -0.0134888
-3.57179 -0.0851915 -0.0139949
-3.53665 -0.0870363 -0.014529
-3.50152 -0.0889395 -0.0150929
-3.4664 -0.0909029 -0.0156887
-3.43129 -0.0929286 -0.0163183
-3.39619 -0.0950184 -0.0169839
-3.36109 -0.0971744 -0.0176878
-3.32601 -0.0993985 -0.0184321
-3.29093 -0.101693 -0.019219
-3.25586 -0.104059 -0.0200508
-3.2208 -0.1065 -0.0209296
-3.18574 -0.109018 -0.0218575
-3.1507 -0.111615 -0.0228364
-3.11566 -0.114294 -0.0238683
-3.08063 -0.117058 -0.0249549
-3.0456 -0.119912 -0.0260982
-3.01059 -0.122859 -0.0272998
-2.97558 -0.125904 -0.028562
-2.94058 -0.129054 -0.0298868
-2.90558 -0.132315 -0.031277
-2.87059 -0.135694 -0.0327357
-2.83561 -0.139199 -0.0342668
-2.80064 -0.142841 -0.0358751
-2.76567 -0.146627 -0.0375663
-2.73071 -0.15057 -0.0393472
-2.69576 -0.154679 -0.0412258
-2.66081 -0.158967 -0.0432113
-2.62587 -0.163447 -0.0453144
-2.59094 -0.16813 -0.047547
-2.55601 -0.17303 -0.0499229
-2.52109 -0.178162 -0.0524572
-2.48617 -0.183539 -0.0551668
-2.45126 -0.189176 -0.0580706
-2.41636 -0.19509 -0.0611896
-2.38146 -0.201296 -0.0645471
-2.34657 -0.207812 -0.0681693
-2.31168 -0.214654 -0.0720848
-2.2768 -0.221842 -0.0763265
-2.24192 -0.229395 -0.0809302
-2.20705 -0.237332 -0.085937
-2.17219 -0.245673 -0.0913922
-2.13733 -0.254438 -0.0973478
-2.10247 -0.263647 -0.103861
-2.06762 -0.273319 -0.110999
-2.03278 -0.283473 -0.118834
-1.99794 -0.294125 -0.127451
-1.9631 -0.305288 -0.136943
-1.92827 -0.31697 -0.147419
-1.89345 -0.329173 -0.158998
-1.85862 -0.341893 -0.171816
-1.82381 -0.35511 -0.186025
-1.78899 -0.368794 -0.201795
-1.75419 -0.382892 -0.219315
-1.71938 -0.397328 -0.238792
-1.68458 -0.411996 -0.260454
-1.64979 -0.426749 -0.284545
-1.61499 -0.441398 -0.311324
-1.58021 -0.455693 -0.341058
-1.54542 -0.469325 -0.374014
-1.51064 -0.481906 -0.410453
-1.47586 -0.492971 -0.450604
-1.44109 -0.501964 -0.494656
-1.40632 -0.508249 -0.542729
-1.37155 -0.511102 -0.594852
-1.33679 -0.509737 -0.650942
-1.30203 -0.50331 -0.710771
-1.26727 -0.490963 -0.773961
-1.23251 -0.47183 -0.839962
-1.19776 -0.445096 -0.908057
-1.16301 -0.409994 -0.977351
-1.12827 -0.365861 -1.04679
-1.09352 -0.312128 -1.11515
-1.05878 -0.248378 -1.18103
-1.02405 -0.174355 -1.24283
-0.989309 -0.0900495 -1.29879
-0.954576 0.00423002 -1.34692
-0.919844 0.107732 -1.38512
-0.885115 0.219142 -1.41121
-0.850388 0.336498 -1.42321
-0.815663 0.457156 -1.41951
-0.78094 0.577923 -1.39918
-0.746219 0.695258 -1.36224
-0.711499 0.80568 -1.30973
-0.676781 0.906105 -1.2437
-0.642065 0.994257 -1.16697
-0.60735 1.0688 -1.08278
-0.572637 1.12944 -0.994429
-0.537925 1.17673 -0.904893
-0.503214 1.21192 -0.816644
-0.468504 1.23662 -0.731541
-0.433796 1.25262 -0.650818
-0.399089 1.26169 -0.575182
-0.364382 1.26547 -0.504889
-0.329676 1.26539 -0.43989
-0.294972 1.26269 -0.379888
-0.260267 1.25835 -0.324468
-0.225564 1.25317 -0.273106
-0.190861 1.24779 -0.225261
-0.156158 1.24269 -0.180358
-0.121456 1.23822 -0.137846
-0.0867541 1.23466 -0.0971628
-0.0520524 1.23219 -0.0577845
-0.0173508 1.23093 -0.0191738
0.0173508 1.23093 0.0191738
0.0520524 1.23219 0.0577845
0.0867541 1.23466 0.0971628
0.121456 1.23822 0.137846
0.156158 1.24269 0.180358
0.190861 1.24779 0.225261
0.225564 1.25317 0.273106
0.260267 1.25835 0.324468
0.294972 1.26269 0.379888
0.329676 1.26539 0.43989
0.364382 1.26547 0.504889
0.399089 1.26169 0.575182
0.433796 1.25262 0.650818
0.468504 1.23662 0.731541
0.503214 1.21192 0.816644
0.537925 1.17673 0.904893
0.572637 1.12944 0.994429
0.60735 1.0688 1.08278
0.642065 0.994257 1.16697
0.676781 0.906105 1.2437
0.711499 0.80568 1.30973
0.746219 0.695258 1.36224
0.78094 0.577923 1.39918
0.815663 0.457156 1.41951
0.850388 0.336498 1.42321
0.885115 0.219142 1.41121
0.919844 0.107732 1.38512
0.954576 0.00423002 1.34692
0.989309 -0.0900495 1.29879
1.02405 -0.174355 1.24283
1.05878 -0.248378 1.18103
1.09352 -0.312128 1.11515
1.12827 -0.365861 1.04679
1.16301 -0.409994 0.977351
1.19776 -0.445096 0.908057
1.23251 -0.47183 0.839962
1.26727 -0.490963 0.773961
1.30203 -0.50331 0.710771
1.33679 -0.509737 0.650942
1.37155 -0.511102 0.594852
1.40632 -0.508249 0.542729
1.44109 -0.501964 0.494656
1.47586 -0.492971 0.450604
1.51064 -0.481906 0.410453
1.54542 -0.469325 0.374014
1.58021 -0.455693 0.341058
1.61499 -0.441398 0.311324
1.64979 -0.426749 0.284545
1.68458 -0.411996 0.260454
1.71938 -0.397328 0.238792
1.75419 -0.382892 0.219315
1.78899 -0.368794 0.201795
1.82381 -0.35511 0.186025
1.85862 -0.341893 0.171816
1.89345 -0.329173 0.158998
1.92827 -0.31697 0.147419
1.9631 -0.305288 0.136943
1.99794 -0.294125 0.127451
2.03278 -0.283473 0.118834
2.06762 -0.273319 0.110999
2.10247 -0.263647 0.103861
2.13733 -0.254438 0.0973478
2.17219 -0.245673 0.0913922
2.20705 -0.237332 0.085937
2.24192 -0.229395 0.0809302
2.2768 -0.221842 0.0763265
2.31168 -0.214654 0.0720848
2.34657 -0.207812 0.0681693
2.38146 -0.201296 0.0645471
2.41636 -0.19509 0.0611896
2.45126 -0.189176 0.0580706
2.48617 -0.183539 0.0551668
2.52109 -0.178162 0.0524572
2.55601 -0.17303 0.0499229
2.59094 -0.16813 0.047547
2.62587 -0.163447 0.0453144
2.66081 -0.158967 0.0432113
2.69576 -0.154679 0.0412258
2.73071 -0.15057 0.0393472
2.76567 -0.146627 0.0375663
2.80064 -0.142841 0.0358751
2.83561 -0.139199 0.0342668
2.87059 -0.135694 0.0327357
2.90558 -0.132315 0.031277
2.94058 -0.129054 0.0298868
2.97558 -0.125904 0.028562
3.01059 -0.122859 0.0272998
3.0456 -0.119912 0.0260982
3.08063 -0.117058 0.0249549
3.11566 -0.114294 0.0238683
3.1507 -0.111615 0.0228364
3.18574 -0.109018 0.0218575
3.2208 -0.1065 0.0209296
3.25586 -0.104059 0.0200508
3.29093 -0.101693 0.019219
3.32601 -0.0993985 0.0184321
3.36109 -0.0971744 0.0176878
3.39619 -0.0950184 0.0169839
3.43129 -0.0929286 0.0163183
3.4664 -0.0909029 0.0156887
3.50152 -0.0889395 0.0150929
3.53665 -0.0870363 0.014529
3.57179 -0.0851915 0.0139949
3.60694 -0.0834031 0.0134888
3.64209 -0.0816691 0.0130087
3.67726 -0.0799878 0.0125532
3.71243 -0.0783573 0.0121205
3.74761 -0.0767757 0.0117093
3.7828 -0.0752414 0.0113181
3.81801 -0.0737525 0.0109456
3.85322 -0.0723075 0.0105907
3.88844 -0.0709046 0.0102523
3.92367 -0.0695424 0.00992939
3.95891 -0.0682194 0.00962098
3.99416 -0.066934 0.00932619
4.02942 -0.065685 0.00904424
4.06469 -0.0644709 0.00877436
4.09997 -0.0632905 0.00851589
4.13526 -0.0621426 0.00826813
4.17056 -0.0610259 0.00803054
4.20587 -0.0599394 0.00780251
4.24119 -0.058882 0.00758356
4.27653 -0.0578526 0.00737318
4.31187 -0.0568503 0.00717095
4.34722 -0.055874 0.00697641
4.38259 -0.0549229 0.00678922
4.41797 -0.0539962 0.00660896
4.45335 -0.0530929 0.00643533
4.48875 -0.0522123 0.00626797
4.52416 -0.0513536 0.00610662
4.55958 -0.050516 0.00595096
4.59502 -0.049699 0.00580075
4.63046 -0.0489017 0.00565572
4.66592 -0.0481236 0.00551566
4.70139 -0.047364 0.00538032
4.73687 -0.0466224 0.00524952
4.77237 -0.0458981 0.00512303
4.80787 -0.0451906 0.0050007
4.84339 -0.0444995 0.00488231
4.87892 -0.0438241 0.00476774
4.91446 -0.043164 0.00465679
4.95002 -0.0425187 0.00454934
4.98559 -0.0418879 0.00444524
5.02117 -0.0412709 0.00434435
5.05677 -0.0406675 0.00424654
5.09237 -0.0400773 0.0041517
5.128 -0.0394998 0.00405971
5.16363 -0.0389346 0.00397045
5.19928 -0.0383815 0.00388383
5.23494 -0.0378401 0.00379975
5.27062 -0.03731 0.0037181
5.30631 -0.0367909 0.0036388
5.34201 -0.0362826 0.00356176
5.37773 -0.0357846 0.0034869
5.41346 -0.0352968 0.00341415
5.4492 -0.0348189 0.00334342
5.48497 -0.0343505 0.00327464
5.52074 -0.0338915 0.00320775
5.55653 -0.0334415 0.00314268
5.59233 -0.0330004 0.00307937
5.62815 -0.0325679 0.00301775
5.66399 -0.0321437 0.00295777
5.69984 -0.0317277 0.00289938
5.7357 -0.0313197 0.00284251
5.77158 -0.0309194 0.00278713
5.80748 -0.0305266 0.00273318
5.84339 -0.0301412 0.00268061
5.87932 -0.029763 0.00262938
5.91526 -0.0293917 0.00257944
5.95122 -0.0290273 0.00253076
5.9872 -0.0286695 0.0024833
6.02319 -0.0283183 0.00243701
6.05919 -0.0279733 0.00239186
6.09522 -0.0276345 0.00234782
6.13126 -0.0273018 0.00230485
6.16732 -0.0269749 0.00226292
6.20339 -0.0266538 0.00222198
6.23949 -0.0263382 0.00218203
6.27559 -0.0260282 0.00214302
6.31172 -0.0257235 0.00210494
6.34786 -0.025424 0.00206774
6.38403 -0.0251297 0.00203141
6.42021 -0.0248403 0.00199591
6.4564 -0.0245558 0.00196123
6.49262 -0.024276 0.00192734
6.52885 -0.024001 0.00189423
6.5651 -0.0237304 0.00186185
6.60137 -0.0234644 0.00183021
6.63766 -0.0232026 0.00179927
6.67397 -0.0229452 0.00176902
6.71029 -0.0226919 0.00173943
6.74664 -0.0224427 0.00171049
6.783 -0.0221974 0.00168218
6.81938 -0.0219561 0.00165448
6.85579 -0.0217186 0.00162738
6.89221 -0.0214848 0.00160086
6.92865 -0.0212547 0.00157491
6.96511 -0.0210282 0.0015495
7.00159 -0.0208052 0.00152463
7.0381 -0.0205856 0.00150028
7.07462 -0.0203694 0.00147644
7.11116 -0.0201564 0.0014531
7.14772 -0.0199467 0.00143023
7.18431 -0.0197402 0.00140783
7.22091 -0.0195368 0.00138589
7.25754 -0.0193364 0.0013644
7.29418 -0.0191389 0.00134333
7.33085 -0.0189444 0.0013227
7.36754 -0.0187528 0.00130247
7.40425 -0.0185639 0.00128265
7.44099 -0.0183778 0.00126322
7.47774 -0.0181944 0.00124417
7.51452 -0.0180136 0.00122549
7.55132 -0.0178354 0.00120718
7.58814 -0.0176598 0.00118922
7.62498 -0.0174866 0.00117161
7.66185 -0.0173159 0.00115433
7.69874 -0.0171476 0.00113739
7.73566 -0.0169817 0.00112077
7.77259 -0.016818 0.00110446
7.80955 -0.0166566 0.00108846
7.84654 -0.0164975 0.00107276
7.88355 -0.0163405 0.00105735
7.92058 -0.0161857 0.00104223
7.95763 -0.0160329 0.00102739
7.99471 -0.0158823 0.00101282
8.03182 -0.0157336 0.000998518
8.06895 -0.015587 0.000984476
8.1061 -0.0154423 0.000970688
8.14328 -0.0152995 0.000957149
8.18049 -0.0151586 0.000943853
8.21772 -0.0150196 0.000930796
8.25497 -0.0148824 0.00091797
8.29226 -0.014747 0.000905373
8.32956 -0.0146133 0.000892996
8.3669 -0.0144814 0.000880839
8.40426 -0.0143511 0.000868892
8.44165 -0.0142225 0.000857155
8.47906 -0.0140956 0.000845621
8.5165 -0.0139703 0.000834286
8.55397 -0.0138465 0.000823145
8.59146 -0.0137243 0.000812196
8.62899 -0.0136037 0.000801433
8.66654 -0.0134845 0.000790853
8.70412 -0.0133668 0.00078045
8.74172 -0.0132506 0.000770224
8.77936 -0.0131358 0.000760168
8.81702 -0.0130224 0.000750281
8.85471 -0.0129104 0.000740557
8.89244 -0.0127998 0.000730995
8.93019 -0.0126905 0.00072159
8.96797 -0.0125825 0.000712339
9.00578 -0.0124758 0.000703239
9.04362 -0.0123704 0.000694288
9.08149 -0.0122662 0.000685482
9.11939 -0.0121633 0.000676818
9.15732 -0.0120615 0.000668292
9.19528 -0.011961 0.000659904
9.23327 -0.0118617 0.000651649
9.2713 -0.0117635 0.000643526
9.30935 -0.0116664 0.000635531
9.34744 -0.0115705 0.000627662
9.38556 -0.0114757 0.000619916
9.42371 -0.0113819 0.000612292
9.46189 -0.0112893 0.000604786
9.50011 -0.0111976 0.000597397
9.53836 -0.0111071 0.000590122
9.57664 -0.0110175 0.000582959
9.61496 -0.0109289 0.000575906
9.65331 -0.0108414 0.00056896
9.69169 -0.0107548 0.00056212
9.73011 -0.0106692 0.000555385
9.76856 -0.0105845 0.00054875
9.80704 -0.0105008 0.000542216
9.84557 -0.0104179 0.000535779
9.88412 -0.010336 0.000529439
9.92271 -0.010255 0.000523193
9.96134 -0.0101748 0.00051704
10 -0.0100955 0.000510977
10.0387 -0.0100171 0.000505004
10.0774 -0.00993951 0.000499118
10.1162 -0.00986275 0.000493319
10.155 -0.0097868 0.000487603
10.1939 -0.00971166 0.000481971
10.2328 -0.00963731 0.00047642
10.2717 -0.00956374 0.000470949
10.3106 -0.00949094 0.000465556
10.3496 -0.00941891 0.000460241
10.3887 -0.00934762 0.000455001
10.4278 -0.00927707 0.000449836
10.4669 -0.00920725 0.000444743
10.506 -0.00913814 0.000439723
10.5452 -0.00906975 0.000434772
10.5845 -0.00900205 0.000429892
10.6238 -0.00893504 0.000425079
10.6631 -0.00886871 0.000420333
10.7024 -0.00880304 0.000415653
10.7418 -0.00873804 0.000411038
10.7813 -0.00867369 0.000406486
10.8208 -0.00860998 0.000401996
10.8603 -0.00854691 0.000397568
10.8999 -0.00848445 0.0003932
10.9395 -0.00842262 0.000388891
10.9792 -0.00836139 0.000384641
11.0189 -0.00830077 0.000380448
11.0586 -0.00824073 0.000376311
11.0984 -0.00818128 0.000372229
11.1383 -0.00812241 0.000368203
11.1781 -0.0080641 0.000364229
11.2181 -0.00800636 0.000360308
11.2581 -0.00794917 0.000356439
11.2981 -0.00789253 0.000352621
11.3381 -0.00783642 0.000348853
11.3783 -0.00778085 0.000345135
11.4184 -0.0077258 0.000341464
11.4587 -0.00767127 0.000337842
11.4989 -0.00761725 0.000334266
11.5392 -0.00756374 0.000330737
11.5796 -0.00751073 0.000327252
11.62 -0.00745821 0.000323813
11.6605 -0.00740617 0.000320418
11.701 -0.00735461 0.000317066
11.7415 -0.00730353 0.000313756
11.7822 -0.00725292 0.000310488
11.8228 -0.00720276 0.000307262
11.8636 -0.00715306 0.000304076
11.9043 -0.00710382 0.00030093
11.9452 -0.00705501 0.000297824
11.986 -0.00700665 0.000294756
12.027 -0.00695872 0.000291726
12.068 -0.00691122 0.000288733
12.109 -0.00686414 0.000285778
12.1501 -0.00681747 0.000282859
12.1913 -0.00677122 0.000279976
12.2325 -0.00672538 0.000277128
12.2738 -0.00667994 0.000274315
12.3151 -0.00663489 0.000271536
12.3565 -0.00659024 0.00026879
12.3979 -0.00654598 0.000266078
12.4394 -0.00650209 0.000263398
12.481 -0.00645859 0.000260751
12.5226 -0.00641546 0.000258135
12.5643 -0.0063727 0.00025555
12.6061 -0.0063303 0.000252997
12.6479 -0.00628827 0.000250473
12.6898 -0.00624659 0.000247979
12.7317 -0.00620526 0.000245515
12.7737 -0.00616428 0.000243079
12.8158 -0.00612364 0.000240672
12.8579 -0.00608334 0.000238293
12.9001 -0.00604338 0.000235942
12.9424 -0.00600375 0.000233618
12.9847 -0.00596444 0.000231321
13.0271 -0.00592546 0.00022905
13.0696 -0.0058868 0.000226805
13.1121 -0.00584845 0.000224587
13.1547 -0.00581042 0.000222393
13.1974 -0.00577269 0.000220225
13.2402 -0.00573527 0.000218081
13.283 -0.00569815 0.000215961
13.3259 -0.00566133 0.000213865
13.3689 -0.0056248 0.000211793
13.4119 -0.00558857 0.000209744
13.455 -0.00555262 0.000207718
13.4982 -0.00551695 0.000205714
13.5415 -0.00548157 0.000203733
13.5848 -0.00544646 0.000201774
13.6283 -0.00541163 0.000199836
13.6718 -0.00537707 0.00019792
13.7153 -0.00534278 0.000196025
13.759 -0.00530875 0.00019415
13.8028 -0.00527499 0.000192296
13.8466 -0.00524148 0.000190462
13.8905 -0.00520823 0.000188648
13.9345 -0.00517524 0.000186854
13.9786 -0.00514249 0.000185078
14.0227 -0.00510999 0.000183322
14.067 -0.00507774 0.000181585
14.1113 -0.00504572 0.000179866
14.1558 -0.00501395 0.000178166
14.2003 -0.00498241 0.000176483
14.2449 -0.00495111 0.000174819
14.2896 -0.00492004 0.000173172
14.3344 -0.00488919 0.000171542
14.3793 -0.00485858 0.000169929
14.4243 -0.00482818 0.000168333
14.4693 -0.00479801 0.000166754
14.5145 -0.00476805 0.000165191
14.5598 -0.00473831 0.000163645
14.6052 -0.00470878 0.000162114
14.6506 -0.00467947 0.000160599
14.6962 -0.00465036 0.000159099
14.7419 -0.00462146 0.000157615
14.7877 -0.00459276 0.000156146
14.8336 -0.00456426 0.000154692
14.8796 -0.00453597 0.000153252
14.9257 -0.00450787 0.000151827
14.9719 -0.00447996 0.000150416
15.0182 -0.00445225 0.00014902
15.0647 -0.00442472 0.000147637
15.1112 -0.00439739 0.000146268
15.1579 -0.00437024 0.000144913
15.2047 -0.00434327 0.000143571
15.2516 -0.00431649 0.000142242
15.2986 -0.00428989 0.000140926
15.3458 -0.00426346 0.000139623
15.393 -0.00423721 0.000138333
15.4404 -0.00421113 0.000137055
15.488 -0.00418523 0.00013579
15.5356 -0.00415949 0.000134537
15.5834 -0.00413392 0.000133296
15.6313 -0.00410852 0.000132067
15.6794 -0.00408328 0.000130849
15.7276 -0.0040582 0.000129643
15.7759 -0.00403328 0.000128448
15.8243 -0.00400852 0.000127265
15.873 -0.00398391 0.000126093
15.9217 -0.00395946 0.000124931
15.9706 -0.00393516 0.000123781
16.0197 -0.00391101 0.000122641
16.0689 -0.00388701 0.000121512
16.1182 -0.00386316 0.000120393
16.1677 -0.00383945 0.000119284
16.2174 -0.00381588 0.000118186
16.2672 -0.00379246 0.000117097
16.3172 -0.00376917 0.000116018
16.3674 -0.00374602 0.000114949
16.4177 -0.00372301 0.00011389
16.4682 -0.00370013 0.000112839
16.5189 -0.00367739 0.000111799
16.5697 -0.00365477 0.000110767
16.6208 -0.00363229 0.000109745
16.672 -0.00360993 0.000108731
16.7234 -0.00358769 0.000107727
16.775 -0.00356558 0.00010673
16.8268 -0.0035436 0.000105743
16.8787 -0.00352173 0.000104764
16.9309 -0.00349998 0.000103793
16.9833 -0.00347835 0.000102831
17.0359 -0.00345683 0.000101877
17.0887 -0.00343542 0.00010093
17.1418 -0.00341413 9.99919e-05
17.195 -0.00339295 9.90612e-05
17.2485 -0.00337187 9.81382e-05
17.3022 -0.0033509 9.72226e-05
17.3562 -0.00333004 9.63146e-05
17.4104 -0.00330928 9.54138e-05
17.4648 -0.00328862 9.45203e-05
17.5195 -0.00326806 9.36338e-05
17.5744 -0.00324759 9.27544e-05
17.6296 -0.00322723 9.18817e-05
17.6851 -0.00320695 9.10159e-05
17.7408 -0.00318677 9.01567e-05
17.7969 -0.00316668 8.93041e-05
17.8532 -0.00314667 8.84579e-05
17.9098 -0.00312675 8.76181e-05
17.9667 -0.00310692 8.67844e-05
18.0239 -0.00308717 8.5957e-05
18.0815 -0.0030675 8.51354e-05
18.1393 -0.0030479 8.43199e-05
18.1975 -0.00302838 8.351e-05
18.256 -0.00300894 8.27059e-05
18.3149 -0.00298957 8.19073e-05
18.3742 -0.00297027 8.11142e-05
18.4338 -0.00295103 8.03264e-05
18.4938 -0.00293186 7.95438e-05
18.5542 -0.00291275 7.87663e-05
18.615 -0.0028937 7.79939e-05
18.6762 -0.00287471 7.72263e-05
18.7379 -0.00285578 7.64635e-05
18.8 -0.00283689 7.57052e-05
18.8625 -0.00281806 7.49515e-05
18.9255 -0.00279927 7.42021e-05
18.9891 -0.00278052 7.3457e-05
19.0531 -0.00276182 7.2716e-05
19.1177 -0.00274315 7.19789e-05
19.1828 -0.00272451 7.12457e-05
19.2484 -0.0027059 7.05161e-05
19.3147 -0.00268732 6.979e-05
19.3816 -0.00266876 6.90673e-05
19.4491 -0.00265021 6.83477e-05
19.5173 -0.00263168 6.76311e-05
19.5862 -0.00261316 6.69173e-05
19.6558 -0.00259463 6.62062e-05
19.7262 -0.0025761 6.54974e-05
19.7974 -0.00255757 6.47909e-05
19.8694 -0.00253901 6.40862e-05
19.9423 -0.00252043 6.33833e-05
20.0162 -0.00250182 6.26817e-05
20.091 -0.00248317 6.19813e-05
20.1669 -0.00246447 6.12816e-05
20.244 -0.00244571 6.05824e-05
20.3222 -0.00242688 5.98832e-05
20.4016 -0.00240797 5.91837e-05
20.4825 -0.00238895 5.84832e-05
20.5648 -0.00236982 5.77814e-05
20.6487 -0.00235056 5.70774e-05
20.7344 -0.00233114 5.63708e-05
20.8219 -0.00231154 5.56605e-05
20.9115 -0.00229173 5.49458e-05
21.0034 -0.00227168 5.42253e-05
21.0979 -0.00225134 5.34979e-05
21.1952 -0.00223066 5.27617e-05
21.2959 -0.00220957 5.20147e-05
21.4004 -0.00218801 5.12542e-05
21.5093 -0.00216585 5.04768e-05
21.6237 -0.00214295 4.96774e-05
21.7448 -0.00211909 4.88495e-05
21.8747 -0.00209396 4.79822e-05
22.0165 -0.00206701 4.7058e-05
22.1768 -0.00203719 4.6042e-05
22.3723 -0.00200167 4.48423e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.5Lambda0.5Nc1ClassicOneLoop/GRp_FRG.txt <==
-22.3723 -0.00200294 -4.48989e-05
-22.1768 -0.00203849 -4.61011e-05
-22.0165 -0.00206836 -4.71193e-05
-21.8747 -0.00209535 -4.80455e-05
-21.7448 -0.00212051 -4.89147e-05
-21.6237 -0.0021444 -4.97445e-05
-21.5093 -0.00216733 -5.05456e-05
-21.4004 -0.00218952 -5.13248e-05
-21.2959 -0.00221111 -5.20871e-05
-21.1952 -0.00223222 -5.28358e-05
-21.0979 -0.00225293 -5.35737e-05
-21.0034 -0.0022733 -5.43028e-05
-20.9115 -0.00229338 -5.5025e-05
-20.8219 -0.00231322 -5.57414e-05
-20.7344 -0.00233285 -5.64534e-05
-20.6487 -0.0023523 -5.71618e-05
-20.5648 -0.00237159 -5.78674e-05
-20.4825 -0.00239075 -5.8571e-05
-20.4016 -0.00240979 -5.92732e-05
-20.3222 -0.00242874 -5.99746e-05
-20.244 -0.0024476 -6.06755e-05
-20.1669 -0.00246639 -6.13765e-05
-20.091 -0.00248511 -6.2078e-05
-20.0162 -0.00250379 -6.27802e-05
-19.9423 -0.00252243 -6.34836e-05
-19.8694 -0.00254104 -6.41884e-05
-19.7974 -0.00255962 -6.4895e-05
-19.7262 -0.00257819 -6.56034e-05
-19.6558 -0.00259675 -6.63141e-05
-19.5862 -0.0026153 -6.70272e-05
-19.5173 -0.00263386 -6.77429e-05
-19.4491 -0.00265242 -6.84615e-05
-19.3816 -0.002671 -6.91831e-05
-19.3147 -0.00268959 -6.99078e-05
-19.2484 -0.0027082 -7.06359e-05
-19.1828 -0.00272684 -7.13676e-05
-19.1177 -0.00274551 -7.21029e-05
-19.0531 -0.00276421 -7.28421e-05
-18.9891 -0.00278295 -7.35853e-05
-18.9255 -0.00280173 -7.43326e-05
-18.8625 -0.00282055 -7.50842e-05
-18.8 -0.00283942 -7.58401e-05
-18.7379 -0.00285834 -7.66006e-05
-18.6762 -0.00287731 -7.73657e-05
-18.615 -0.00289634 -7.81356e-05
-18.5542 -0.00291542 -7.89104e-05
-18.4938 -0.00293456 -7.96903e-05
-18.4338 -0.00295377 -8.04752e-05
-18.3742 -0.00297304 -8.12655e-05
-18.3149 -0.00299238 -8.2061e-05
-18.256 -0.00301179 -8.28621e-05
-18.1975 -0.00303127 -8.36688e-05
-18.1393 -0.00305082 -8.44812e-05
-18.0815 -0.00307045 -8.52994e-05
-18.0239 -0.00309016 -8.61235e-05
-17.9667 -0.00310995 -8.69537e-05
-17.9098 -0.00312983 -8.77901e-05
-17.8532 -0.00314978 -8.86326e-05
-17.7969 -0.00316983 -8.94816e-05
-17.7408 -0.00318996 -9.0337e-05
-17.6851 -0.00321018 -9.11991e-05
-17.6296 -0.0032305 -9.20678e-05
-17.5744 -0.00325091 -9.29434e-05
-17.5195 -0.00327141 -9.38258e-05
-17.4648 -0.00329202 -9.47153e-05
-17.4104 -0.00331272 -9.56119e-05
-17.3562 -0.00333352 -9.65158e-05
-17.3022 -0.00335443 -9.74271e-05
-17.2485 -0.00337544 -9.83458e-05
-17.195 -0.00339656 -9.92721e-05
-17.1418 -0.00341779 -0.000100206
-17.0887 -0.00343913 -0.000101148
-17.0359 -0.00346058 -0.000102098
-16.9833 -0.00348215 -0.000103055
-16.9309 -0.00350383 -0.000104021
-16.8787 -0.00352562 -0.000104995
-16.8268 -0.00354754 -0.000105978
-16.775 -0.00356958 -0.000106969
-16.7234 -0.00359174 -0.000107969
-16.672 -0.00361402 -0.000108977
-16.6208 -0.00363643 -0.000109995
-16.5697 -0.00365897 -0.000111021
-16.5189 -0.00368163 -0.000112057
-16.4682 -0.00370443 -0.000113101
-16.4177 -0.00372736 -0.000114155
-16.3674 -0.00375043 -0.000115219
-16.3172 -0.00377363 -0.000116292
-16.2672 -0.00379697 -0.000117375
-16.2174 -0.00382045 -0.000118468
-16.1677 -0.00384407 -0.000119571
-16.1182 -0.00386784 -0.000120684
-16.0689 -0.00389175 -0.000121808
-16.0197 -0.00391581 -0.000122942
-15.9706 -0.00394002 -0.000124086
-15.9217 -0.00396438 -0.000125241
-15.873 -0.00398889 -0.000126407
-15.8243 -0.00401356 -0.000127585
-15.7759 -0.00403838 -0.000128773
-15.7276 -0.00406336 -0.000129973
-15.6794 -0.00408851 -0.000131184
-15.6313 -0.00411381 -0.000132406
-15.5834 -0.00413928 -0.000133641
-15.5356 -0.00416492 -0.000134887
-15.488 -0.00419072 -0.000136146
-15.4404 -0.0042167 -0.000137417
-15.393 -0.00424284 -0.0001387
-15.3458 -0.00426916 -0.000139996
-15.2986 -0.00429566 -0.000141305
-15.2516 -0.00432234 -0.000142626
-15.2047 -0.00434919 -0.000143961
-15.1579 -0.00437623 -0.000145309
-15.1112 -0.00440345 -0.000146671
-15.0647 -0.00443086 -0.000148046
-15.0182 -0.00445846 -0.000149435
-14.9719 -0.00448625 -0.000150838
-14.9257 -0.00451424 -0.000152255
-14.8796 -0.00454242 -0.000153687
-14.8336 -0.0045708 -0.000155133
-14.7877 -0.00459937 -0.000156595
-14.7419 -0.00462815 -0.000158071
-14.6962 -0.00465714 -0.000159562
-14.6506 -0.00468633 -0.000161069
-14.6052 -0.00471573 -0.000162591
-14.5598 -0.00474535 -0.00016413
-14.5145 -0.00477518 -0.000165684
-14.4693 -0.00480522 -0.000167255
-14.4243 -0.00483549 -0.000168842
-14.3793 -0.00486597 -0.000170446
-14.3344 -0.00489668 -0.000172067
-14.2896 -0.00492762 -0.000173705
-14.2449 -0.00495879 -0.00017536
-14.2003 -0.00499019 -0.000177033
-14.1558 -0.00502183 -0.000178724
-14.1113 -0.0050537 -0.000180434
-14.067 -0.00508581 -0.000182162
-14.0227 -0.00511817 -0.000183908
-13.9786 -0.00515077 -0.000185673
-13.9345 -0.00518363 -0.000187458
-13.8905 -0.00521673 -0.000189262
-13.8466 -0.00525009 -0.000191086
-13.8028 -0.0052837 -0.00019293
-13.759 -0.00531758 -0.000194794
-13.7153 -0.00535172 -0.000196679
-13.6718 -0.00538613 -0.000198585
-13.6283 -0.0054208 -0.000200512
-13.5848 -0.00545575 -0.00020246
-13.5415 -0.00549098 -0.000204431
-13.4982 -0.00552648 -0.000206423
-13.455 -0.00556227 -0.000208438
-13.4119 -0.00559834 -0.000210476
-13.3689 -0.00563471 -0.000212537
-13.3259 -0.00567136 -0.000214621
-13.283 -0.00570831 -0.000216729
-13.2402 -0.00574557 -0.000218861
-13.1974 -0.00578312 -0.000221018
-13.1547 -0.00582098 -0.0002232
-13.1121 -0.00585915 -0.000225406
-13.0696 -0.00589764 -0.000227639
-13.0271 -0.00593645 -0.000229897
-12.9847 -0.00597557 -0.000232182
-12.9424 -0.00601502 -0.000234493
-12.9001 -0.0060548 -0.000236831
-12.8579 -0.00609492 -0.000239197
-12.8158 -0.00613537 -0.000241591
-12.7737 -0.00617616 -0.000244014
-12.7317 -0.0062173 -0.000246465
-12.6898 -0.00625879 -0.000248945
-12.6479 -0.00630063 -0.000251455
-12.6061 -0.00634283 -0.000253995
-12.5643 -0.0063854 -0.000256566
-12.5226 -0.00642833 -0.000259167
-12.481 -0.00647163 -0.000261801
-12.4394 -0.00651531 -0.000264466
-12.3979 -0.00655937 -0.000267163
-12.3565 -0.00660381 -0.000269894
-12.3151 -0.00664865 -0.000272658
-12.2738 -0.00669388 -0.000275456
-12.2325 -0.00673951 -0.000278289
-12.1913 -0.00678555 -0.000281157
-12.1501 -0.00683199 -0.00028406
-12.109 -0.00687885 -0.000287
-12.068 -0.00692614 -0.000289976
-12.027 -0.00697384 -0.00029299
-11.986 -0.00702198 -0.000296041
-11.9452 -0.00707056 -0.000299132
-11.9043 -0.00711958 -0.000302261
-11.8636 -0.00716904 -0.00030543
-11.8228 -0.00721896 -0.000308639
-11.7822 -0.00726934 -0.00031189
-11.7415 -0.00732018 -0.000315182
-11.701 -0.0073715 -0.000318516
-11.6605 -0.00742329 -0.000321894
-11.62 -0.00747557 -0.000325315
-11.5796 -0.00752833 -0.000328781
-11.5392 -0.00758159 -0.000332292
-11.4989 -0.00763536 -0.000335849
-11.4587 -0.00768963 -0.000339453
-11.4184 -0.00774442 -0.000343104
-11.3783 -0.00779973 -0.000346804
-11.3381 -0.00785557 -0.000350552
-11.2981 -0.00791195 -0.00035435
-11.2581 -0.00796887 -0.0003582
-11.2181 -0.00802635 -0.0003621
-11.1781 -0.00808438 -0.000366053
-11.1383 -0.00814298 -0.00037006
-11.0984 -0.00820215 -0.00037412
-11.0586 -0.0082619 -0.000378236
-11.0189 -0.00832224 -0.000382408
-10.9792 -0.00838318 -0.000386637
-10.9395 -0.00844473 -0.000390924
-10.8999 -0.00850688 -0.00039527
-10.8603 -0.00856966 -0.000399676
-10.8208 -0.00863307 -0.000404143
-10.7813 -0.00869712 -0.000408673
-10.7418 -0.00876182 -0.000413265
-10.7024 -0.00882717 -0.000417922
-10.6631 -0.0088932 -0.000422645
-10.6238 -0.00895989 -0.000427434
-10.5845 -0.00902727 -0.000432291
-10.5452 -0.00909535 -0.000437216
-10.506 -0.00916413 -0.000442213
-10.4669 -0.00923363 -0.00044728
-10.4278 -0.00930385 -0.000452421
-10.3887 -0.0093748 -0.000457635
-10.3496 -0.00944651 -0.000462925
-10.3106 -0.00951896 -0.000468292
-10.2717 -0.00959219 -0.000473737
-10.2328 -0.00966619 -0.000479262
-10.1939 -0.00974098 -0.000484868
-10.155 -0.00981658 -0.000490556
-10.1162 -0.00989299 -0.000496329
-10.0774 -0.00997022 -0.000502187
-10.0387 -0.0100483 -0.000508132
-10 -0.0101272 -0.000514167
-9.96134 -0.010207 -0.000520292
-9.92271 -0.0102876 -0.000526509
-9.88412 -0.0103692 -0.000532821
-9.84557 -0.0104516 -0.000539228
-9.80704 -0.010535 -0.000545733
-9.76856 -0.0106193 -0.000552337
-9.73011 -0.0107045 -0.000559044
-9.69169 -0.0107907 -0.000565853
-9.65331 -0.0108779 -0.000572768
-9.61496 -0.010966 -0.00057979
-9.57664 -0.0110552 -0.000586922
-9.53836 -0.0111453 -0.000594165
-9.50011 -0.0112365 -0.000601523
-9.46189 -0.0113288 -0.000608996
-9.42371 -0.0114221 -0.000616588
-9.38556 -0.0115165 -0.000624301
-9.34744 -0.011612 -0.000632137
-9.30935 -0.0117086 -0.000640098
-9.2713 -0.0118064 -0.000648189
-9.23327 -0.0119053 -0.000656409
-9.19528 -0.0120053 -0.000664764
-9.15732 -0.0121066 -0.000673254
-9.11939 -0.0122091 -0.000681883
-9.08149 -0.0123128 -0.000690654
-9.04362 -0.0124177 -0.000699571
-9.00578 -0.012524 -0.000708634
-8.96797 -0.0126315 -0.000717849
-8.93019 -0.0127403 -0.000727218
-8.89244 -0.0128505 -0.000736744
-8.85471 -0.012962 -0.00074643
-8.81702 -0.0130749 -0.000756281
-8.77936 -0.0131892 -0.000766299
-8.74172 -0.0133049 -0.000776488
-8.70412 -0.0134221 -0.000786852
-8.66654 -0.0135407 -0.000797394
-8.62899 -0.0136608 -0.000808119
-8.59146 -0.0137825 -0.00081903
-8.55397 -0.0139057 -0.000830131
-8.5165 -0.0140305 -0.000841427
-8.47906 -0.0141569 -0.000852922
-8.44165 -0.014285 -0.000864621
-8.40426 -0.0144147 -0.000876526
-8.3669 -0.0145461 -0.000888645
-8.32956 -0.0146792 -0.00090098
-8.29226 -0.014814 -0.000913538
-8.25497 -0.0149507 -0.000926323
-8.21772 -0.0150891 -0.000939341
-8.18049 -0.0152294 -0.000952595
-8.14328 -0.0153716 -0.000966094
-8.1061 -0.0155157 -0.00097984
-8.06895 -0.0156618 -0.000993842
-8.03182 -0.0158098 -0.0010081
-7.99471 -0.0159599 -0.00102263
-7.95763 -0.016112 -0.00103743
-7.92058 -0.0162662 -0.00105251
-7.88355 -0.0164226 -0.00106788
-7.84654 -0.0165811 -0.00108354
-7.80955 -0.0167419 -0.0010995
-7.77259 -0.0169049 -0.00111577
-7.73566 -0.0170702 -0.00113235
-7.69874 -0.0172379 -0.00114925
-7.66185 -0.017408 -0.00116648
-7.62498 -0.0175805 -0.00118405
-7.58814 -0.0177554 -0.00120197
-7.55132 -0.017933 -0.00122025
-7.51452 -0.0181131 -0.00123888
-7.47774 -0.0182958 -0.0012579
-7.44099 -0.0184813 -0.00127729
-7.40425 -0.0186694 -0.00129708
-7.36754 -0.0188604 -0.00131726
-7.33085 -0.0190543 -0.00133787
-7.29418 -0.019251 -0.00135889
-7.25754 -0.0194507 -0.00138035
-7.22091 -0.0196535 -0.00140226
-7.18431 -0.0198593 -0.00142462
-7.14772 -0.0200683 -0.00144746
-7.11116 -0.0202805 -0.00147077
-7.07462 -0.020496 -0.00149458
-7.0381 -0.0207149 -0.0015189
-7.00159 -0.0209372 -0.00154375
-6.96511 -0.021163 -0.00156913
-6.92865 -0.0213924 -0.00159505
-6.89221 -0.0216255 -0.00162155
-6.85579 -0.0218623 -0.00164863
-6.81938 -0.0221029 -0.00167631
-6.783 -0.0223474 -0.0017046
-6.74664 -0.0225959 -0.00173352
-6.71029 -0.0228485 -0.0017631
-6.67397 -0.0231052 -0.00179334
-6.63766 -0.0233662 -0.00182428
-6.60137 -0.0236315 -0.00185592
-6.5651 -0.0239013 -0.00188828
-6.52885 -0.0241757 -0.0019214
-6.49262 -0.0244547 -0.0019553
-6.4564 -0.0247385 -0.00198998
-6.42021 -0.0250272 -0.00202549
-6.38403 -0.0253208 -0.00206184
-6.34786 -0.0256196 -0.00209905
-6.31172 -0.0259236 -0.00213717
-6.27559 -0.0262329 -0.0021762
-6.23949 -0.0265478 -0.00221619
-6.20339 -0.0268682 -0.00225716
-6.16732 -0.0271944 -0.00229914
-6.13126 -0.0275265 -0.00234217
-6.09522 -0.0278647 -0.00238627
-6.05919 -0.028209 -0.00243148
-6.02319 -0.0285596 -0.00247784
-5.9872 -0.0289168 -0.00252538
-5.95122 -0.0292806 -0.00257415
-5.91526 -0.0296512 -0.00262418
-5.87932 -0.0300289 -0.00267552
-5.84339 -0.0304137 -0.0027282
-5.80748 -0.0308059 -0.00278228
-5.77158 -0.0312057 -0.00283781
-5.7357 -0.0316133 -0.00289482
-5.69984 -0.0320288 -0.00295337
-5.66399 -0.0324525 -0.00301353
-5.62815 -0.0328846 -0.00307533
-5.59233 -0.0333253 -0.00313885
-5.55653 -0.0337749 -0.00320414
-5.52074 -0.0342336 -0.00327127
-5.48497 -0.0347017 -0.0033403
-5.4492 -0.0351794 -0.0034113
-5.41346 -0.035667 -0.00348435
-5.37773 -0.0361647 -0.00355953
-5.34201 -0.0366729 -0.0036369
-5.30631 -0.0371919 -0.00371656
-5.27062 -0.0377219 -0.0037986
-5.23494 -0.0382634 -0.00388311
-5.19928 -0.0388166 -0.00397018
-5.16363 -0.0393818 -0.00405992
-5.128 -0.0399595 -0.00415243
-5.09237 -0.04055 -0.00424783
-5.05677 -0.0411537 -0.00434623
-5.02117 -0.041771 -0.00444776
-4.98559 -0.0424024 -0.00455255
-4.95002 -0.0430482 -0.00466074
-4.91446 -0.0437089 -0.00477247
-4.87892 -0.044385 -0.00488791
-4.84339 -0.045077 -0.0050072
-4.80787 -0.0457853 -0.00513053
-4.77237 -0.0465106 -0.00525807
-4.73687 -0.0472533 -0.00539002
-4.70139 -0.0480141 -0.00552658
-4.66592 -0.0487935 -0.00566798
-4.63046 -0.0495922 -0.00581442
-4.59502 -0.0504107 -0.00596617
-4.55958 -0.0512499 -0.00612348
-4.52416 -0.0521103 -0.00628663
-4.48875 -0.0529927 -0.0064559
-4.45335 -0.0538978 -0.00663161
-4.41797 -0.0548265 -0.00681409
-4.38259 -0.0557796 -0.0070037
-4.34722 -0.0567579 -0.0072008
-4.31187 -0.0577624 -0.0074058
-4.27653 -0.0587938 -0.00761913
-4.24119 -0.0598533 -0.00784124
-4.20587 -0.0609417 -0.0080726
-4.17056 -0.0620601 -0.00831375
-4.13526 -0.0632097 -0.00856522
-4.09997 -0.0643914 -0.0088276
-4.06469 -0.0656065 -0.00910148
-4.02942 -0.0668561 -0.00938754
-3.99416 -0.0681415 -0.00968642
-3.95891 -0.0694639 -0.00999888
-3.92367 -0.0708246 -0.0103256
-3.88844 -0.072225 -0.0106675
-3.85322 -0.0736664 -0.0110252
-3.81801 -0.0751504 -0.0113996
-3.7828 -0.0766785 -0.0117915
-3.74761 -0.0782521 -0.0122018
-3.71243 -0.079873 -0.0126313
-3.67726 -0.081543 -0.0130809
-3.64209 -0.0832639 -0.0135513
-3.60694 -0.0850377 -0.0140434
-3.57179 -0.0868667 -0.0145581
-3.53665 -0.0887534 -0.0150961
-3.50152 -0.0907003 -0.0156585
-3.4664 -0.0927104 -0.0162461
-3.43129 -0.0947869 -0.0168599
-3.39619 -0.0969334 -0.0175013
-3.36109 -0.0991538 -0.0181717
-3.32601 -0.101452 -0.0188725
-3.29093 -0.103833 -0.0196058
-3.25586 -0.106301 -0.0203737
-3.2208 -0.108862 -0.0211788
-3.18574 -0.11152 -0.0220239
-3.1507 -0.114282 -0.0229122
-3.11566 -0.117153 -0.0238474
-3.08063 -0.12014 -0.0248334
-3.0456 -0.12325 -0.0258748
-3.01059 -0.126488 -0.0269762
-2.97558 -0.129864 -0.028143
-2.94058 -0.133384 -0.029381
-2.90558 -0.137056 -0.0306965
-2.87059 -0.140891 -0.0320965
-2.83561 -0.144896 -0.0335884
-2.80064 -0.149082 -0.0351806
-2.76567 -0.153459 -0.0368823
-2.73071 -0.15804 -0.0387034
-2.69576 -0.162836 -0.0406553
-2.66081 -0.167862 -0.0427502
-2.62587 -0.17313 -0.045002
-2.59094 -0.178658 -0.047426
-2.55601 -0.18446 -0.0500394
-2.52109 -0.190556 -0.0528615
-2.48617 -0.196965 -0.0559139
-2.45126 -0.203707 -0.0592211
-2.41636 -0.210804 -0.0628108
-2.38146 -0.218282 -0.066714
-2.34657 -0.226165 -0.0709665
-2.31168 -0.234482 -0.0756085
-2.2768 -0.243262 -0.0806863
-2.24192 -0.252537 -0.0862527
-2.20705 -0.262341 -0.0923684
-2.17219 -0.272707 -0.099103
-2.13733 -0.283674 -0.106537
-2.10247 -0.29528 -0.114764
-2.06762 -0.307564 -0.123891
-2.03278 -0.320563 -0.134044
-1.99794 -0.334315 -0.145368
-1.9631 -0.348853 -0.158035
-1.92827 -0.364205 -0.172243
-1.89345 -0.380388 -0.188226
-1.85862 -0.397402 -0.206256
-1.82381 -0.415228 -0.226654
-1.78899 -0.433808 -0.249793
-1.75419 -0.453041 -0.276109
-1.71938 -0.472754 -0.306107
-1.68458 -0.492682 -0.340367
-1.64979 -0.512429 -0.379547
-1.61499 -0.531423 -0.424377
-1.58021 -0.548855 -0.47564
-1.54542 -0.563612 -0.534135
-1.51064 -0.574186 -0.600603
-1.47586 -0.578605 -0.675604
-1.44109 -0.574354 -0.75933
-1.40632 -0.558386 -0.851343
-1.37155 -0.527208 -0.950228
-1.33679 -0.477198 -1.05322
-1.30203 -0.405128 -1.1559
-1.26727 -0.309008 -1.25211
-1.23251 -0.189033 -1.33436
-1.19776 -0.0484258 -1.39481
-1.16301 0.10634 -1.42681
-1.12827 0.266224 -1.4265
-1.09352 0.421212 -1.3939
-1.05878 0.562284 -1.33286
-1.02405 0.682982 -1.25003
-0.989309 0.780122 -1.15321
-0.954576 0.853509 -1.04987
-0.919844 0.905144 -0.946107
-0.885115 0.938217 -0.846304
-0.850388 0.95633 -0.753198
-0.815663 0.962924 -0.668191
-0.78094 0.961021 -0.591726
-0.746219 0.953101 -0.523624
-0.711499 0.941128 -0.463343
-0.676781 0.926598 -0.410164
-0.642065 0.910634 -0.363303
-0.60735 0.894049 -0.321993
-0.572637 0.877434 -0.285509
-0.537925 0.861197 -0.253201
-0.503214 0.845624 -0.224484
-0.468504 0.830903 -0.198853
-0.433796 0.817157 -0.175861
-0.399089 0.804458 -0.155128
-0.364382 0.792848 -0.136319
-0.329676 0.782342 -0.119148
-0.294972 0.772944 -0.103363
-0.260267 0.764645 -0.0887492
-0.225564 0.757432 -0.0751116
-0.190861 0.751289 -0.0622834
-0.156158 0.7462 -0.0501102
-0.121456 0.742149 -0.0384571
-0.0867541 0.739123 -0.0271953
-0.0520524 0.737112 -0.0162094
-0.0173508 0.736109 -0.0053848
0.0173508 0.736109 0.0053848
0.0520524 0.737112 0.0162094
0.0867541 0.739123 0.0271953
0.121456 0.742149 0.0384571
0.156158 0.7462 0.0501102
0.190861 0.751289 0.0622834
0.225564 0.757432 0.0751116
0.260267 0.764645 0.0887492
0.294972 0.772944 0.103363
0.329676 0.782342 0.119148
0.364382 0.792848 0.136319
0.399089 0.804458 0.155128
0.433796 0.817157 0.175861
0.468504 0.830903 0.198853
0.503214 0.845624 0.224484
0.537925 0.861197 0.253201
0.572637 0.877434 0.285509
0.60735 0.894049 0.321993
0.642065 0.910634 0.363303
0.676781 0.926598 0.410164
0.711499 0.941128 0.463343
0.746219 0.953101 0.523624
0.78094 0.961021 0.591726
0.815663 0.962924 0.668191
0.850388 0.95633 0.753198
0.885115 0.938217 0.846304
0.919844 0.905144 0.946107
0.954576 0.853509 1.04987
0.989309 0.780122 1.15321
1.02405 0.682982 1.25003
1.05878 0.562284 1.33286
1.09352 0.421212 1.3939
1.12827 0.266224 1.4265
1.16301 0.10634 1.42681
1.19776 -0.0484258 1.39481
1.23251 -0.189033 1.33436
1.26727 -0.309008 1.25211
1.30203 -0.405128 1.1559
1.33679 -0.477198 1.05322
1.37155 -0.527208 0.950228
1.40632 -0.558386 0.851343
1.44109 -0.574354 0.75933
1.47586 -0.578605 0.675604
1.51064 -0.574186 0.600603
1.54542 -0.563612 0.534135
1.58021 -0.548855 0.47564
1.61499 -0.531423 0.424377
1.64979 -0.512429 0.379547
1.68458 -0.492682 0.340367
1.71938 -0.472754 0.306107
1.75419 -0.453041 0.276109
1.78899 -0.433808 0.249793
1.82381 -0.415228 0.226654
1.85862 -0.397402 0.206256
1.89345 -0.380388 0.188226
1.92827 -0.364205 0.172243
1.9631 -0.348853 0.158035
1.99794 -0.334315 0.145368
2.03278 -0.320563 0.134044
2.06762 -0.307564 0.123891
2.10247 -0.29528 0.114764
2.13733 -0.283674 0.106537
2.17219 -0.272707 0.099103
2.20705 -0.262341 0.0923684
2.24192 -0.252537 0.0862527
2.2768 -0.243262 0.0806863
2.31168 -0.234482 0.0756085
2.34657 -0.226165 0.0709665
2.38146 -0.218282 0.066714
2.41636 -0.210804 0.0628108
2.45126 -0.203707 0.0592211
2.48617 -0.196965 0.0559139
2.52109 -0.190556 0.0528615
2.55601 -0.18446 0.0500394
2.59094 -0.178658 0.047426
2.62587 -0.17313 0.045002
2.66081 -0.167862 0.0427502
2.69576 -0.162836 0.0406553
2.73071 -0.15804 0.0387034
2.76567 -0.153459 0.0368823
2.80064 -0.149082 0.0351806
2.83561 -0.144896 0.0335884
2.87059 -0.140891 0.0320965
2.90558 -0.137056 0.0306965
2.94058 -0.133384 0.029381
2.97558 -0.129864 0.028143
3.01059 -0.126488 0.0269762
3.0456 -0.12325 0.0258748
3.08063 -0.12014 0.0248334
3.11566 -0.117153 0.0238474
3.1507 -0.114282 0.0229122
3.18574 -0.11152 0.0220239
3.2208 -0.108862 0.0211788
3.25586 -0.106301 0.0203737
3.29093 -0.103833 0.0196058
3.32601 -0.101452 0.0188725
3.36109 -0.0991538 0.0181717
3.39619 -0.0969334 0.0175013
3.43129 -0.0947869 0.0168599
3.4664 -0.0927104 0.0162461
3.50152 -0.0907003 0.0156585
3.53665 -0.0887534 0.0150961
3.57179 -0.0868667 0.0145581
3.60694 -0.0850377 0.0140434
3.64209 -0.0832639 0.0135513
3.67726 -0.081543 0.0130809
3.71243 -0.079873 0.0126313
3.74761 -0.0782521 0.0122018
3.7828 -0.0766785 0.0117915
3.81801 -0.0751504 0.0113996
3.85322 -0.0736664 0.0110252
3.88844 -0.072225 0.0106675
3.92367 -0.0708246 0.0103256
3.95891 -0.0694639 0.00999888
3.99416 -0.0681415 0.00968642
4.02942 -0.0668561 0.00938754
4.06469 -0.0656065 0.00910148
4.09997 -0.0643914 0.0088276
4.13526 -0.0632097 0.00856522
4.17056 -0.0620601 0.00831375
4.20587 -0.0609417 0.0080726
4.24119 -0.0598533 0.00784124
4.27653 -0.0587938 0.00761913
4.31187 -0.0577624 0.0074058
4.34722 -0.0567579 0.0072008
4.38259 -0.0557796 0.0070037
4.41797 -0.0548265 0.00681409
4.45335 -0.0538978 0.00663161
4.48875 -0.0529927 0.0064559
4.52416 -0.0521103 0.00628663
4.55958 -0.0512499 0.00612348
4.59502 -0.0504107 0.00596617
4.63046 -0.0495922 0.00581442
4.66592 -0.0487935 0.00566798
4.70139 -0.0480141 0.00552658
4.73687 -0.0472533 0.00539002
4.77237 -0.0465106 0.00525807
4.80787 -0.0457853 0.00513053
4.84339 -0.045077 0.0050072
4.87892 -0.044385 0.00488791
4.91446 -0.0437089 0.00477247
4.95002 -0.0430482 0.00466074
4.98559 -0.0424024 0.00455255
5.02117 -0.041771 0.00444776
5.05677 -0.0411537 0.00434623
5.09237 -0.04055 0.00424783
5.128 -0.0399595 0.00415243
5.16363 -0.0393818 0.00405992
5.19928 -0.0388166 0.00397018
5.23494 -0.0382634 0.00388311
5.27062 -0.0377219 0.0037986
5.30631 -0.0371919 0.00371656
5.34201 -0.0366729 0.0036369
5.37773 -0.0361647 0.00355953
5.41346 -0.035667 0.00348435
5.4492 -0.0351794 0.0034113
5.48497 -0.0347017 0.0033403
5.52074 -0.0342336 0.00327127
5.55653 -0.0337749 0.00320414
5.59233 -0.0333253 0.00313885
5.62815 -0.0328846 0.00307533
5.66399 -0.0324525 0.00301353
5.69984 -0.0320288 0.00295337
5.7357 -0.0316133 0.00289482
5.77158 -0.0312057 0.00283781
5.80748 -0.0308059 0.00278228
5.84339 -0.0304137 0.0027282
5.87932 -0.0300289 0.00267552
5.91526 -0.0296512 0.00262418
5.95122 -0.0292806 0.00257415
5.9872 -0.0289168 0.00252538
6.02319 -0.0285596 0.00247784
6.05919 -0.028209 0.00243148
6.09522 -0.0278647 0.00238627
6.13126 -0.0275265 0.00234217
6.16732 -0.0271944 0.00229914
6.20339 -0.0268682 0.00225716
6.23949 -0.0265478 0.00221619
6.27559 -0.0262329 0.0021762
6.31172 -0.0259236 0.00213717
6.34786 -0.0256196 0.00209905
6.38403 -0.0253208 0.00206184
6.42021 -0.0250272 0.00202549
6.4564 -0.0247385 0.00198998
6.49262 -0.0244547 0.0019553
6.52885 -0.0241757 0.0019214
6.5651 -0.0239013 0.00188828
6.60137 -0.0236315 0.00185592
6.63766 -0.0233662 0.00182428
6.67397 -0.0231052 0.00179334
6.71029 -0.0228485 0.0017631
6.74664 -0.0225959 0.00173352
6.783 -0.0223474 0.0017046
6.81938 -0.0221029 0.00167631
6.85579 -0.0218623 0.00164863
6.89221 -0.0216255 0.00162155
6.92865 -0.0213924 0.00159505
6.96511 -0.021163 0.00156913
7.00159 -0.0209372 0.00154375
7.0381 -0.0207149 0.0015189
7.07462 -0.020496 0.00149458
7.11116 -0.0202805 0.00147077
7.14772 -0.0200683 0.00144746
7.18431 -0.0198593 0.00142462
7.22091 -0.0196535 0.00140226
7.25754 -0.0194507 0.00138035
7.29418 -0.019251 0.00135889
7.33085 -0.0190543 0.00133787
7.36754 -0.0188604 0.00131726
7.40425 -0.0186694 0.00129708
7.44099 -0.0184813 0.00127729
7.47774 -0.0182958 0.0012579
7.51452 -0.0181131 0.00123888
7.55132 -0.017933 0.00122025
7.58814 -0.0177554 0.00120197
7.62498 -0.0175805 0.00118405
7.66185 -0.017408 0.00116648
7.69874 -0.0172379 0.00114925
7.73566 -0.0170702 0.00113235
7.77259 -0.0169049 0.00111577
7.80955 -0.0167419 0.0010995
7.84654 -0.0165811 0.00108354
7.88355 -0.0164226 0.00106788
7.92058 -0.0162662 0.00105251
7.95763 -0.016112 0.00103743
7.99471 -0.0159599 0.00102263
8.03182 -0.0158098 0.0010081
8.06895 -0.0156618 0.000993842
8.1061 -0.0155157 0.00097984
8.14328 -0.0153716 0.000966094
8.18049 -0.0152294 0.000952595
8.21772 -0.0150891 0.000939341
8.25497 -0.0149507 0.000926323
8.29226 -0.014814 0.000913538
8.32956 -0.0146792 0.00090098
8.3669 -0.0145461 0.000888645
8.40426 -0.0144147 0.000876526
8.44165 -0.014285 0.000864621
8.47906 -0.0141569 0.000852922
8.5165 -0.0140305 0.000841427
8.55397 -0.0139057 0.000830131
8.59146 -0.0137825 0.00081903
8.62899 -0.0136608 0.000808119
8.66654 -0.0135407 0.000797394
8.70412 -0.0134221 0.000786852
8.74172 -0.0133049 0.000776488
8.77936 -0.0131892 0.000766299
8.81702 -0.0130749 0.000756281
8.85471 -0.012962 0.00074643
8.89244 -0.0128505 0.000736744
8.93019 -0.0127403 0.000727218
8.96797 -0.0126315 0.000717849
9.00578 -0.012524 0.000708634
9.04362 -0.0124177 0.000699571
9.08149 -0.0123128 0.000690654
9.11939 -0.0122091 0.000681883
9.15732 -0.0121066 0.000673254
9.19528 -0.0120053 0.000664764
9.23327 -0.0119053 0.000656409
9.2713 -0.0118064 0.000648189
9.30935 -0.0117086 0.000640098
9.34744 -0.011612 0.000632137
9.38556 -0.0115165 0.000624301
9.42371 -0.0114221 0.000616588
9.46189 -0.0113288 0.000608996
9.50011 -0.0112365 0.000601523
9.53836 -0.0111453 0.000594165
9.57664 -0.0110552 0.000586922
9.61496 -0.010966 0.00057979
9.65331 -0.0108779 0.000572768
9.69169 -0.0107907 0.000565853
9.73011 -0.0107045 0.000559044
9.76856 -0.0106193 0.000552337
9.80704 -0.010535 0.000545733
9.84557 -0.0104516 0.000539228
9.88412 -0.0103692 0.000532821
9.92271 -0.0102876 0.000526509
9.96134 -0.010207 0.000520292
10 -0.0101272 0.000514167
10.0387 -0.0100483 0.000508132
10.0774 -0.00997022 0.000502187
10.1162 -0.00989299 0.000496329
10.155 -0.00981658 0.000490556
10.1939 -0.00974098 0.000484868
10.2328 -0.00966619 0.000479262
10.2717 -0.00959219 0.000473737
10.3106 -0.00951896 0.000468292
10.3496 -0.00944651 0.000462925
10.3887 -0.0093748 0.000457635
10.4278 -0.00930385 0.000452421
10.4669 -0.00923363 0.00044728
10.506 -0.00916413 0.000442213
10.5452 -0.00909535 0.000437216
10.5845 -0.00902727 0.000432291
10.6238 -0.00895989 0.000427434
10.6631 -0.0088932 0.000422645
10.7024 -0.00882717 0.000417922
10.7418 -0.00876182 0.000413265
10.7813 -0.00869712 0.000408673
10.8208 -0.00863307 0.000404143
10.8603 -0.00856966 0.000399676
10.8999 -0.00850688 0.00039527
10.9395 -0.00844473 0.000390924
10.9792 -0.00838318 0.000386637
11.0189 -0.00832224 0.000382408
11.0586 -0.0082619 0.000378236
11.0984 -0.00820215 0.00037412
11.1383 -0.00814298 0.00037006
11.1781 -0.00808438 0.000366053
11.2181 -0.00802635 0.0003621
11.2581 -0.00796887 0.0003582
11.2981 -0.00791195 0.00035435
11.3381 -0.00785557 0.000350552
11.3783 -0.00779973 0.000346804
11.4184 -0.00774442 0.000343104
11.4587 -0.00768963 0.000339453
11.4989 -0.00763536 0.000335849
11.5392 -0.00758159 0.000332292
11.5796 -0.00752833 0.000328781
11.62 -0.00747557 0.000325315
11.6605 -0.00742329 0.000321894
11.701 -0.0073715 0.000318516
11.7415 -0.00732018 0.000315182
11.7822 -0.00726934 0.00031189
11.8228 -0.00721896 0.000308639
11.8636 -0.00716904 0.00030543
11.9043 -0.00711958 0.000302261
11.9452 -0.00707056 0.000299132
11.986 -0.00702198 0.000296041
12.027 -0.00697384 0.00029299
12.068 -0.00692614 0.000289976
12.109 -0.00687885 0.000287
12.1501 -0.00683199 0.00028406
12.1913 -0.00678555 0.000281157
12.2325 -0.00673951 0.000278289
12.2738 -0.00669388 0.000275456
12.3151 -0.00664865 0.000272658
12.3565 -0.00660381 0.000269894
12.3979 -0.00655937 0.000267163
12.4394 -0.00651531 0.000264466
12.481 -0.00647163 0.000261801
12.5226 -0.00642833 0.000259167
12.5643 -0.0063854 0.000256566
12.6061 -0.00634283 0.000253995
12.6479 -0.00630063 0.000251455
12.6898 -0.00625879 0.000248945
12.7317 -0.0062173 0.000246465
12.7737 -0.00617616 0.000244014
12.8158 -0.00613537 0.000241591
12.8579 -0.00609492 0.000239197
12.9001 -0.0060548 0.000236831
12.9424 -0.00601502 0.000234493
12.9847 -0.00597557 0.000232182
13.0271 -0.00593645 0.000229897
13.0696 -0.00589764 0.000227639
13.1121 -0.00585915 0.000225406
13.1547 -0.00582098 0.0002232
13.1974 -0.00578312 0.000221018
13.2402 -0.00574557 0.000218861
13.283 -0.00570831 0.000216729
13.3259 -0.00567136 0.000214621
13.3689 -0.00563471 0.000212537
13.4119 -0.00559834 0.000210476
13.455 -0.00556227 0.000208438
13.4982 -0.00552648 0.000206423
13.5415 -0.00549098 0.000204431
13.5848 -0.00545575 0.00020246
13.6283 -0.0054208 0.000200512
13.6718 -0.00538613 0.000198585
13.7153 -0.00535172 0.000196679
13.759 -0.00531758 0.000194794
13.8028 -0.0052837 0.00019293
13.8466 -0.00525009 0.000191086
13.8905 -0.00521673 0.000189262
13.9345 -0.00518363 0.000187458
13.9786 -0.00515077 0.000185673
14.0227 -0.00511817 0.000183908
14.067 -0.00508581 0.000182162
14.1113 -0.0050537 0.000180434
14.1558 -0.00502183 0.000178724
14.2003 -0.00499019 0.000177033
14.2449 -0.00495879 0.00017536
14.2896 -0.00492762 0.000173705
14.3344 -0.00489668 0.000172067
14.3793 -0.00486597 0.000170446
14.4243 -0.00483549 0.000168842
14.4693 -0.00480522 0.000167255
14.5145 -0.00477518 0.000165684
14.5598 -0.00474535 0.00016413
14.6052 -0.00471573 0.000162591
14.6506 -0.00468633 0.000161069
14.6962 -0.00465714 0.000159562
14.7419 -0.00462815 0.000158071
14.7877 -0.00459937 0.000156595
14.8336 -0.0045708 0.000155133
14.8796 -0.00454242 0.000153687
14.9257 -0.00451424 0.000152255
14.9719 -0.00448625 0.000150838
15.0182 -0.00445846 0.000149435
15.0647 -0.00443086 0.000148046
15.1112 -0.00440345 0.000146671
15.1579 -0.00437623 0.000145309
15.2047 -0.00434919 0.000143961
15.2516 -0.00432234 0.000142626
15.2986 -0.00429566 0.000141305
15.3458 -0.00426916 0.000139996
15.393 -0.00424284 0.0001387
15.4404 -0.0042167 0.000137417
15.488 -0.00419072 0.000136146
15.5356 -0.00416492 0.000134887
15.5834 -0.00413928 0.000133641
15.6313 -0.00411381 0.000132406
15.6794 -0.00408851 0.000131184
15.7276 -0.00406336 0.000129973
15.7759 -0.00403838 0.000128773
15.8243 -0.00401356 0.000127585
15.873 -0.00398889 0.000126407
15.9217 -0.00396438 0.000125241
15.9706 -0.00394002 0.000124086
16.0197 -0.00391581 0.000122942
16.0689 -0.00389175 0.000121808
16.1182 -0.00386784 0.000120684
16.1677 -0.00384407 0.000119571
16.2174 -0.00382045 0.000118468
16.2672 -0.00379697 0.000117375
16.3172 -0.00377363 0.000116292
16.3674 -0.00375043 0.000115219
16.4177 -0.00372736 0.000114155
16.4682 -0.00370443 0.000113101
16.5189 -0.00368163 0.000112057
16.5697 -0.00365897 0.000111021
16.6208 -0.00363643 0.000109995
16.672 -0.00361402 0.000108977
16.7234 -0.00359174 0.000107969
16.775 -0.00356958 0.000106969
16.8268 -0.00354754 0.000105978
16.8787 -0.00352562 0.000104995
16.9309 -0.00350383 0.000104021
16.9833 -0.00348215 0.000103055
17.0359 -0.00346058 0.000102098
17.0887 -0.00343913 0.000101148
17.1418 -0.00341779 0.000100206
17.195 -0.00339656 9.92721e-05
17.2485 -0.00337544 9.83458e-05
17.3022 -0.00335443 9.74271e-05
17.3562 -0.00333352 9.65158e-05
17.4104 -0.00331272 9.56119e-05
17.4648 -0.00329202 9.47153e-05
17.5195 -0.00327141 9.38258e-05
17.5744 -0.00325091 9.29434e-05
17.6296 -0.0032305 9.20678e-05
17.6851 -0.00321018 9.11991e-05
17.7408 -0.00318996 9.0337e-05
17.7969 -0.00316983 8.94816e-05
17.8532 -0.00314978 8.86326e-05
17.9098 -0.00312983 8.77901e-05
17.9667 -0.00310995 8.69537e-05
18.0239 -0.00309016 8.61235e-05
18.0815 -0.00307045 8.52994e-05
18.1393 -0.00305082 8.44812e-05
18.1975 -0.00303127 8.36688e-05
18.256 -0.00301179 8.28621e-05
18.3149 -0.00299238 8.2061e-05
18.3742 -0.00297304 8.12655e-05
18.4338 -0.00295377 8.04752e-05
18.4938 -0.00293456 7.96903e-05
18.5542 -0.00291542 7.89104e-05
18.615 -0.00289634 7.81356e-05
18.6762 -0.00287731 7.73657e-05
18.7379 -0.00285834 7.66006e-05
18.8 -0.00283942 7.58401e-05
18.8625 -0.00282055 7.50842e-05
18.9255 -0.00280173 7.43326e-05
18.9891 -0.00278295 7.35853e-05
19.0531 -0.00276421 7.28421e-05
19.1177 -0.00274551 7.21029e-05
19.1828 -0.00272684 7.13676e-05
19.2484 -0.0027082 7.06359e-05
19.3147 -0.00268959 6.99078e-05
19.3816 -0.002671 6.91831e-05
19.4491 -0.00265242 6.84615e-05
19.5173 -0.00263386 6.77429e-05
19.5862 -0.0026153 6.70272e-05
19.6558 -0.00259675 6.63141e-05
19.7262 -0.00257819 6.56034e-05
19.7974 -0.00255962 6.4895e-05
19.8694 -0.00254104 6.41884e-05
19.9423 -0.00252243 6.34836e-05
20.0162 -0.00250379 6.27802e-05
20.091 -0.00248511 6.2078e-05
20.1669 -0.00246639 6.13765e-05
20.244 -0.0024476 6.06755e-05
20.3222 -0.00242874 5.99746e-05
20.4016 -0.00240979 5.92732e-05
20.4825 -0.00239075 5.8571e-05
20.5648 -0.00237159 5.78674e-05
20.6487 -0.0023523 5.71618e-05
20.7344 -0.00233285 5.64534e-05
20.8219 -0.00231322 5.57414e-05
20.9115 -0.00229338 5.5025e-05
21.0034 -0.0022733 5.43028e-05
21.0979 -0.00225293 5.35737e-05
21.1952 -0.00223222 5.28358e-05
21.2959 -0.00221111 5.20871e-05
21.4004 -0.00218952 5.13248e-05
21.5093 -0.00216733 5.05456e-05
21.6237 -0.0021444 4.97445e-05
21.7448 -0.00212051 4.89147e-05
21.8747 -0.00209535 4.80455e-05
22.0165 -0.00206836 4.71193e-05
22.1768 -0.00203849 4.61011e-05
22.3723 -0.00200294 4.48989e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.5Lambda0.5Nc1ClassicOneLoop/GRp_OneLoopFRG.txt <==
-22.3723 -0.00200389 -4.49415e-05
-22.1768 -0.00203948 -4.61456e-05
-22.0165 -0.00206938 -4.71654e-05
-21.8747 -0.00209639 -4.80932e-05
-21.7448 -0.00212158 -4.89637e-05
-21.6237 -0.00214549 -4.9795e-05
-21.5093 -0.00216844 -5.05974e-05
-21.4004 -0.00219065 -5.1378e-05
-21.2959 -0.00221227 -5.21415e-05
-21.1952 -0.0022334 -5.28915e-05
-21.0979 -0.00225413 -5.36307e-05
-21.0034 -0.00227452 -5.43612e-05
-20.9115 -0.00229463 -5.50846e-05
-20.8219 -0.00231449 -5.58023e-05
-20.7344 -0.00233414 -5.65156e-05
-20.6487 -0.00235361 -5.72253e-05
-20.5648 -0.00237292 -5.79322e-05
-20.4825 -0.0023921 -5.86371e-05
-20.4016 -0.00241116 -5.93406e-05
-20.3222 -0.00243013 -6.00433e-05
-20.244 -0.00244901 -6.07456e-05
-20.1669 -0.00246782 -6.14479e-05
-20.091 -0.00248657 -6.21507e-05
-20.0162 -0.00250527 -6.28543e-05
-19.9423 -0.00252394 -6.35591e-05
-19.8694 -0.00254257 -6.42653e-05
-19.7974 -0.00256117 -6.49732e-05
-19.7262 -0.00257976 -6.56831e-05
-19.6558 -0.00259834 -6.63952e-05
-19.5862 -0.00261692 -6.71098e-05
-19.5173 -0.0026355 -6.7827e-05
-19.4491 -0.00265408 -6.8547e-05
-19.3816 -0.00267268 -6.92701e-05
-19.3147 -0.0026913 -6.99963e-05
-19.2484 -0.00270994 -7.0726e-05
-19.1828 -0.0027286 -7.14592e-05
-19.1177 -0.00274729 -7.21961e-05
-19.0531 -0.00276602 -7.29369e-05
-18.9891 -0.00278478 -7.36817e-05
-18.9255 -0.00280358 -7.44306e-05
-18.8625 -0.00282243 -7.51838e-05
-18.8 -0.00284133 -7.59414e-05
-18.7379 -0.00286027 -7.67036e-05
-18.6762 -0.00287926 -7.74704e-05
-18.615 -0.00289832 -7.82421e-05
-18.5542 -0.00291742 -7.90186e-05
-18.4938 -0.00293659 -7.98002e-05
-18.4338 -0.00295583 -8.0587e-05
-18.3742 -0.00297512 -8.13791e-05
-18.3149 -0.00299449 -8.21765e-05
-18.256 -0.00301393 -8.29795e-05
-18.1975 -0.00303343 -8.3788e-05
-18.1393 -0.00305302 -8.46023e-05
-18.0815 -0.00307268 -8.54225e-05
-18.0239 -0.00309241 -8.62486e-05
-17.9667 -0.00311223 -8.70808e-05
-17.9098 -0.00313214 -8.79192e-05
-17.8532 -0.00315212 -8.87638e-05
-17.7969 -0.0031722 -8.96149e-05
-17.7408 -0.00319236 -9.04725e-05
-17.6851 -0.00321261 -9.13366e-05
-17.6296 -0.00323296 -9.22076e-05
-17.5744 -0.0032534 -9.30853e-05
-17.5195 -0.00327394 -9.397e-05
-17.4648 -0.00329457 -9.48618e-05
-17.4104 -0.00331531 -9.57607e-05
-17.3562 -0.00333614 -9.66669e-05
-17.3022 -0.00335708 -9.75805e-05
-17.2485 -0.00337813 -9.85016e-05
-17.195 -0.00339928 -9.94304e-05
-17.1418 -0.00342054 -0.000100367
-17.0887 -0.00344192 -0.000101311
-17.0359 -0.0034634 -0.000102263
-16.9833 -0.003485 -0.000103224
-16.9309 -0.00350672 -0.000104192
-16.8787 -0.00352855 -0.000105169
-16.8268 -0.0035505 -0.000106154
-16.775 -0.00357258 -0.000107148
-16.7234 -0.00359477 -0.000108151
-16.672 -0.00361709 -0.000109162
-16.6208 -0.00363954 -0.000110182
-16.5697 -0.00366212 -0.000111212
-16.5189 -0.00368482 -0.00011225
-16.4682 -0.00370766 -0.000113298
-16.4177 -0.00373063 -0.000114355
-16.3674 -0.00375374 -0.000115422
-16.3172 -0.00377698 -0.000116498
-16.2672 -0.00380036 -0.000117584
-16.2174 -0.00382389 -0.00011868
-16.1677 -0.00384755 -0.000119787
-16.1182 -0.00387136 -0.000120903
-16.0689 -0.00389532 -0.00012203
-16.0197 -0.00391942 -0.000123167
-15.9706 -0.00394367 -0.000124315
-15.9217 -0.00396808 -0.000125474
-15.873 -0.00399263 -0.000126644
-15.8243 -0.00401735 -0.000127824
-15.7759 -0.00404222 -0.000129016
-15.7276 -0.00406725 -0.00013022
-15.6794 -0.00409244 -0.000131435
-15.6313 -0.00411779 -0.000132661
-15.5834 -0.00414331 -0.0001339
-15.5356 -0.004169 -0.00013515
-15.488 -0.00419485 -0.000136413
-15.4404 -0.00422087 -0.000137688
-15.393 -0.00424707 -0.000138976
-15.3458 -0.00427345 -0.000140276
-15.2986 -0.0043 -0.000141589
-15.2516 -0.00432673 -0.000142915
-15.2047 -0.00435364 -0.000144254
-15.1579 -0.00438073 -0.000145607
-15.1112 -0.00440801 -0.000146973
-15.0647 -0.00443548 -0.000148353
-15.0182 -0.00446313 -0.000149746
-14.9719 -0.00449098 -0.000151154
-14.9257 -0.00451902 -0.000152577
-14.8796 -0.00454726 -0.000154013
-14.8336 -0.0045757 -0.000155465
-14.7877 -0.00460434 -0.000156931
-14.7419 -0.00463318 -0.000158412
-14.6962 -0.00466223 -0.000159909
-14.6506 -0.00469149 -0.000161421
-14.6052 -0.00472095 -0.000162949
-14.5598 -0.00475063 -0.000164493
-14.5145 -0.00478053 -0.000166053
-14.4693 -0.00481064 -0.00016763
-14.4243 -0.00484097 -0.000169223
-14.3793 -0.00487153 -0.000170833
-14.3344 -0.00490231 -0.00017246
-14.2896 -0.00493332 -0.000174104
-14.2449 -0.00496456 -0.000175766
-14.2003 -0.00499603 -0.000177445
-14.1558 -0.00502774 -0.000179143
-14.1113 -0.00505969 -0.000180859
-14.067 -0.00509188 -0.000182593
-14.0227 -0.00512431 -0.000184347
-13.9786 -0.00515699 -0.000186119
-13.9345 -0.00518992 -0.000187911
-13.8905 -0.00522311 -0.000189722
-13.8466 -0.00525655 -0.000191553
-13.8028 -0.00529024 -0.000193405
-13.759 -0.0053242 -0.000195277
-13.7153 -0.00535843 -0.000197169
-13.6718 -0.00539292 -0.000199083
-13.6283 -0.00542769 -0.000201018
-13.5848 -0.00546272 -0.000202975
-13.5415 -0.00549804 -0.000204953
-13.4982 -0.00553363 -0.000206954
-13.455 -0.00556951 -0.000208978
-13.4119 -0.00560568 -0.000211024
-13.3689 -0.00564214 -0.000213094
-13.3259 -0.00567889 -0.000215187
-13.283 -0.00571594 -0.000217304
-13.2402 -0.00575329 -0.000219446
-13.1974 -0.00579095 -0.000221612
-13.1547 -0.00582891 -0.000223803
-13.1121 -0.00586719 -0.00022602
-13.0696 -0.00590578 -0.000228262
-13.0271 -0.00594469 -0.000230531
-12.9847 -0.00598392 -0.000232826
-12.9424 -0.00602348 -0.000235148
-12.9001 -0.00606337 -0.000237497
-12.8579 -0.0061036 -0.000239874
-12.8158 -0.00614417 -0.000242279
-12.7737 -0.00618508 -0.000244713
-12.7317 -0.00622633 -0.000247176
-12.6898 -0.00626794 -0.000249668
-12.6479 -0.00630991 -0.00025219
-12.6061 -0.00635223 -0.000254742
-12.5643 -0.00639492 -0.000257325
-12.5226 -0.00643798 -0.00025994
-12.481 -0.00648141 -0.000262586
-12.4394 -0.00652522 -0.000265264
-12.3979 -0.00656941 -0.000267975
-12.3565 -0.00661399 -0.00027072
-12.3151 -0.00665897 -0.000273498
-12.2738 -0.00670434 -0.00027631
-12.2325 -0.00675011 -0.000279157
-12.1913 -0.00679629 -0.00028204
-12.1501 -0.00684288 -0.000284958
-12.109 -0.00688989 -0.000287913
-12.068 -0.00693732 -0.000290905
-12.027 -0.00698518 -0.000293934
-11.986 -0.00703348 -0.000297002
-11.9452 -0.00708221 -0.000300109
-11.9043 -0.00713139 -0.000303255
-11.8636 -0.00718102 -0.000306441
-11.8228 -0.0072311 -0.000309668
-11.7822 -0.00728165 -0.000312936
-11.7415 -0.00733266 -0.000316247
-11.701 -0.00738415 -0.0003196
-11.6605 -0.00743612 -0.000322996
-11.62 -0.00748858 -0.000326437
-11.5796 -0.00754152 -0.000329922
-11.5392 -0.00759497 -0.000333454
-11.4989 -0.00764892 -0.000337031
-11.4587 -0.00770339 -0.000340656
-11.4184 -0.00775837 -0.000344328
-11.3783 -0.00781388 -0.000348049
-11.3381 -0.00786993 -0.00035182
-11.2981 -0.00792651 -0.000355641
-11.2581 -0.00798364 -0.000359513
-11.2181 -0.00804132 -0.000363437
-11.1781 -0.00809957 -0.000367414
-11.1383 -0.00815838 -0.000371445
-11.0984 -0.00821778 -0.000375531
-11.0586 -0.00827776 -0.000379672
-11.0189 -0.00833833 -0.00038387
-10.9792 -0.0083995 -0.000388126
-10.9395 -0.00846128 -0.00039244
-10.8999 -0.00852368 -0.000396814
-10.8603 -0.0085867 -0.000401248
-10.8208 -0.00865036 -0.000405744
-10.7813 -0.00871467 -0.000410303
-10.7418 -0.00877962 -0.000414925
-10.7024 -0.00884524 -0.000419613
-10.6631 -0.00891153 -0.000424367
-10.6238 -0.0089785 -0.000429188
-10.5845 -0.00904616 -0.000434077
-10.5452 -0.00911452 -0.000439036
-10.506 -0.00918359 -0.000444067
-10.4669 -0.00925337 -0.000449169
-10.4278 -0.00932389 -0.000454345
-10.3887 -0.00939515 -0.000459596
-10.3496 -0.00946716 -0.000464923
-10.3106 -0.00953993 -0.000470328
-10.2717 -0.00961347 -0.000475811
-10.2328 -0.0096878 -0.000481376
-10.1939 -0.00976292 -0.000487022
-10.155 -0.00983886 -0.000492752
-10.1162 -0.00991561 -0.000498567
-10.0774 -0.00999319 -0.000504468
-10.0387 -0.0100716 -0.000510458
-10 -0.0101509 -0.000516537
-9.96134 -0.010231 -0.000522709
-9.92271 -0.0103121 -0.000528973
-9.88412 -0.010394 -0.000535333
-9.84557 -0.0104768 -0.00054179
-9.80704 -0.0105606 -0.000548345
-9.76856 -0.0106453 -0.000555001
-9.73011 -0.0107309 -0.00056176
-9.69169 -0.0108175 -0.000568623
-9.65331 -0.0109051 -0.000575593
-9.61496 -0.0109937 -0.000582672
-9.57664 -0.0110833 -0.000589861
-9.53836 -0.0111739 -0.000597164
-9.50011 -0.0112656 -0.000604582
-9.46189 -0.0113583 -0.000612117
-9.42371 -0.0114521 -0.000619772
-9.38556 -0.011547 -0.00062755
-9.34744 -0.011643 -0.000635452
-9.30935 -0.0117401 -0.000643482
-9.2713 -0.0118384 -0.000651641
-9.23327 -0.0119378 -0.000659933
-9.19528 -0.0120384 -0.00066836
-9.15732 -0.0121402 -0.000676925
-9.11939 -0.0122433 -0.000685631
-9.08149 -0.0123475 -0.00069448
-9.04362 -0.0124531 -0.000703477
-9.00578 -0.0125599 -0.000712623
-8.96797 -0.012668 -0.000721921
-8.93019 -0.0127775 -0.000731376
-8.89244 -0.0128883 -0.00074099
-8.85471 -0.0130004 -0.000750767
-8.81702 -0.013114 -0.00076071
-8.77936 -0.0132289 -0.000770823
-8.74172 -0.0133453 -0.00078111
-8.70412 -0.0134632 -0.000791573
-8.66654 -0.0135826 -0.000802217
-8.62899 -0.0137034 -0.000813047
-8.59146 -0.0138259 -0.000824065
-8.55397 -0.0139498 -0.000835277
-8.5165 -0.0140754 -0.000846685
-8.47906 -0.0142026 -0.000858296
-8.44165 -0.0143315 -0.000870113
-8.40426 -0.014462 -0.00088214
-8.3669 -0.0145942 -0.000894384
-8.32956 -0.0147282 -0.000906847
-8.29226 -0.0148639 -0.000919536
-8.25497 -0.0150015 -0.000932456
-8.21772 -0.0151409 -0.000945612
-8.18049 -0.0152821 -0.000959009
-8.14328 -0.0154253 -0.000972652
-8.1061 -0.0155703 -0.000986549
-8.06895 -0.0157174 -0.0010007
-8.03182 -0.0158665 -0.00101512
-7.99471 -0.0160176 -0.00102981
-7.95763 -0.0161708 -0.00104478
-7.92058 -0.0163261 -0.00106003
-7.88355 -0.0164836 -0.00107557
-7.84654 -0.0166433 -0.00109141
-7.80955 -0.0168052 -0.00110756
-7.77259 -0.0169694 -0.00112401
-7.73566 -0.017136 -0.00114079
-7.69874 -0.0173049 -0.00115789
-7.66185 -0.0174762 -0.00117533
-7.62498 -0.0176501 -0.00119311
-7.58814 -0.0178264 -0.00121125
-7.55132 -0.0180053 -0.00122974
-7.51452 -0.0181868 -0.00124861
-7.47774 -0.018371 -0.00126786
-7.44099 -0.0185579 -0.00128749
-7.40425 -0.0187476 -0.00130753
-7.36754 -0.0189402 -0.00132797
-7.33085 -0.0191356 -0.00134884
-7.29418 -0.0193339 -0.00137013
-7.25754 -0.0195353 -0.00139187
-7.22091 -0.0197398 -0.00141407
-7.18431 -0.0199474 -0.00143672
-7.14772 -0.0201582 -0.00145986
-7.11116 -0.0203722 -0.00148349
-7.07462 -0.0205896 -0.00150762
-7.0381 -0.0208104 -0.00153227
-7.00159 -0.0210347 -0.00155745
-6.96511 -0.0212626 -0.00158318
-6.92865 -0.021494 -0.00160947
-6.89221 -0.0217292 -0.00163634
-6.85579 -0.0219682 -0.00166379
-6.81938 -0.022211 -0.00169186
-6.783 -0.0224578 -0.00172056
-6.74664 -0.0227087 -0.0017499
-6.71029 -0.0229637 -0.0017799
-6.67397 -0.0232229 -0.00181058
-6.63766 -0.0234864 -0.00184197
-6.60137 -0.0237544 -0.00187408
-6.5651 -0.0240269 -0.00190693
-6.52885 -0.024304 -0.00194054
-6.49262 -0.0245859 -0.00197494
-6.4564 -0.0248725 -0.00201015
-6.42021 -0.0251642 -0.00204619
-6.38403 -0.0254609 -0.0020831
-6.34786 -0.0257628 -0.00212089
-6.31172 -0.0260701 -0.00215959
-6.27559 -0.0263827 -0.00219923
-6.23949 -0.026701 -0.00223985
-6.20339 -0.0270249 -0.00228146
-6.16732 -0.0273547 -0.0023241
-6.13126 -0.0276905 -0.00236781
-6.09522 -0.0280325 -0.00241261
-6.05919 -0.0283807 -0.00245854
-6.02319 -0.0287354 -0.00250564
-5.9872 -0.0290967 -0.00255395
-5.95122 -0.0294647 -0.0026035
-5.91526 -0.0298397 -0.00265434
-5.87932 -0.0302219 -0.00270651
-5.84339 -0.0306114 -0.00276005
-5.80748 -0.0310084 -0.00281501
-5.77158 -0.031413 -0.00287143
-5.7357 -0.0318256 -0.00292937
-5.69984 -0.0322464 -0.00298888
-5.66399 -0.0326754 -0.00305001
-5.62815 -0.033113 -0.00311282
-5.59233 -0.0335594 -0.00317737
-5.55653 -0.0340149 -0.00324372
-5.52074 -0.0344796 -0.00331192
-5.48497 -0.0349539 -0.00338206
-5.4492 -0.0354379 -0.00345419
-5.41346 -0.0359321 -0.0035284
-5.37773 -0.0364366 -0.00360475
-5.34201 -0.0369518 -0.00368333
-5.30631 -0.037478 -0.00376422
-5.27062 -0.0380155 -0.0038475
-5.23494 -0.0385646 -0.00393327
-5.19928 -0.0391257 -0.00402162
-5.16363 -0.0396991 -0.00411266
-5.128 -0.0402852 -0.00420647
-5.09237 -0.0408844 -0.00430319
-5.05677 -0.0414971 -0.0044029
-5.02117 -0.0421236 -0.00450575
-4.98559 -0.0427645 -0.00461185
-4.95002 -0.0434202 -0.00472134
-4.91446 -0.0440911 -0.00483434
-4.87892 -0.0447777 -0.00495102
-4.84339 -0.0454806 -0.00507152
-4.80787 -0.0462002 -0.005196
-4.77237 -0.0469371 -0.00532463
-4.73687 -0.0476919 -0.00545759
-4.70139 -0.0484651 -0.00559506
-4.66592 -0.0492574 -0.00573724
-4.63046 -0.0500695 -0.00588435
-4.59502 -0.050902 -0.00603659
-4.55958 -0.0517555 -0.0061942
-4.52416 -0.0526309 -0.00635742
-4.48875 -0.0535289 -0.00652651
-4.45335 -0.0544503 -0.00670175
-4.41797 -0.055396 -0.00688341
-4.38259 -0.0563668 -0.0070718
-4.34722 -0.0573636 -0.00726724
-4.31187 -0.0583874 -0.00747007
-4.27653 -0.0594392 -0.00768066
-4.24119 -0.0605201 -0.00789938
-4.20587 -0.0616311 -0.00812665
-4.17056 -0.0627734 -0.00836288
-4.13526 -0.0639483 -0.00860854
-4.09997 -0.0651569 -0.00886412
-4.06469 -0.0664007 -0.00913013
-4.02942 -0.0676811 -0.00940712
-3.99416 -0.0689995 -0.00969568
-3.95891 -0.0703574 -0.00999644
-3.92367 -0.0717566 -0.0103101
-3.88844 -0.0731988 -0.0106372
-3.85322 -0.0746857 -0.0109788
-3.81801 -0.0762194 -0.0113354
-3.7828 -0.0778017 -0.0117081
-3.74761 -0.0794349 -0.0120978
-3.71243 -0.0811212 -0.0125054
-3.67726 -0.082863 -0.012932
-3.64209 -0.0846629 -0.0133789
-3.60694 -0.0865234 -0.0138471
-3.57179 -0.0884475 -0.0143381
-3.53665 -0.0904381 -0.0148534
-3.50152 -0.0924984 -0.0153944
-3.4664 -0.0946318 -0.0159628
-3.43129 -0.096842 -0.0165605
-3.39619 -0.0991326 -0.0171894
-3.36109 -0.101508 -0.0178517
-3.32601 -0.103972 -0.0185496
-3.29093 -0.10653 -0.0192857
-3.25586 -0.109186 -0.0200627
-3.2208 -0.111946 -0.0208836
-3.18574 -0.114815 -0.0217516
-3.1507 -0.117799 -0.0226703
-3.11566 -0.120906 -0.0236435
-3.08063 -0.124141 -0.0246755
-3.0456 -0.127512 -0.025771
-3.01059 -0.131027 -0.0269351
-2.97558 -0.134695 -0.0281734
-2.94058 -0.138524 -0.0294921
-2.90558 -0.142525 -0.0308982
-2.87059 -0.146709 -0.0323992
-2.83561 -0.151086 -0.0340037
-2.80064 -0.15567 -0.0357209
-2.76567 -0.160473 -0.0375614
-2.73071 -0.165511 -0.0395368
-2.69576 -0.170799 -0.0416603
-2.66081 -0.176355 -0.0439464
-2.62587 -0.182196 -0.0464116
-2.59094 -0.188344 -0.0490745
-2.55601 -0.19482 -0.0519562
-2.52109 -0.201648 -0.0550804
-2.48617 -0.208855 -0.0584741
-2.45126 -0.216468 -0.0621681
-2.41636 -0.22452 -0.0661978
-2.38146 -0.233044 -0.0706036
-2.34657 -0.242077 -0.0754319
-2.31168 -0.25166 -0.0807367
-2.2768 -0.261836 -0.0865801
-2.24192 -0.272654 -0.0930349
-2.20705 -0.284165 -0.100186
-2.17219 -0.296425 -0.108132
-2.13733 -0.309495 -0.116991
-2.10247 -0.323438 -0.126901
-2.06762 -0.338321 -0.138026
-2.03278 -0.354213 -0.150564
-1.99794 -0.371183 -0.164749
-1.9631 -0.389297 -0.180864
-1.92827 -0.40861 -0.199252
-1.89345 -0.429163 -0.220326
-1.85862 -0.450966 -0.24459
-1.82381 -0.47398 -0.272659
-1.78899 -0.498086 -0.305278
-1.75419 -0.523045 -0.343353
-1.71938 -0.548427 -0.387977
-1.68458 -0.573518 -0.44045
-1.64979 -0.597175 -0.50228
-1.61499 -0.617628 -0.57514
-1.58021 -0.632214 -0.660737
-1.54542 -0.637052 -0.760511
-1.51064 -0.626738 -0.875057
-1.47586 -0.59422 -1.00315
-1.44109 -0.531255 -1.14034
-1.40632 -0.429971 -1.27743
-1.37155 -0.285965 -1.39978
-1.33679 -0.102362 -1.48909
-1.30203 0.107488 -1.52851
-1.26727 0.321825 -1.50959
-1.23251 0.517346 -1.43636
-1.19776 0.677091 -1.32335
-1.16301 0.794307 -1.18906
-1.12827 0.871091 -1.04988
-1.09352 0.914471 -0.916993
-1.05878 0.932806 -0.796444
-1.02405 0.933682 -0.690463
-0.989309 0.923112 -0.598988
-0.954576 0.905506 -0.520808
-0.919844 0.883938 -0.454268
-0.885115 0.860475 -0.397661
-0.850388 0.836466 -0.349408
-0.815663 0.812769 -0.308132
-0.78094 0.789907 -0.272665
-0.746219 0.768186 -0.242032
-0.711499 0.747768 -0.21543
-0.676781 0.728719 -0.192196
-0.642065 0.711052 -0.171786
-0.60735 0.694741 -0.153752
-0.572637 0.679739 -0.137723
-0.537925 0.66599 -0.123392
-0.503214 0.653433 -0.110502
-0.468504 0.642004 -0.0988401
-0.433796 0.631644 -0.0882249
-0.399089 0.622295 -0.0785035
-0.364382 0.613904 -0.069545
-0.329676 0.606423 -0.0612373
-0.294972 0.599809 -0.053483
-0.260267 0.594023 -0.0461972
-0.225564 0.589032 -0.0393049
-0.190861 0.584806 -0.0327393
-0.156158 0.581321 -0.0264402
-0.121456 0.578557 -0.0203525
-0.0867541 0.576497 -0.0144254
-0.0520524 0.575131 -0.00861076
-0.0173508 0.57445 -0.00286288
0.0173508 0.57445 0.00286288
0.0520524 0.575131 0.00861076
0.0867541 0.576497 0.0144254
0.121456 0.578557 0.0203525
0.156158 0.581321 0.0264402
0.190861 0.584806 0.0327393
0.225564 0.589032 0.0393049
0.260267 0.594023 0.0461972
0.294972 0.599809 0.053483
0.329676 0.606423 0.0612373
0.364382 0.613904 0.069545
0.399089 0.622295 0.0785035
0.433796 0.631644 0.0882249
0.468504 0.642004 0.0988401
0.503214 0.653433 0.110502
0.537925 0.66599 0.123392
0.572637 0.679739 0.137723
0.60735 0.694741 0.153752
0.642065 0.711052 0.171786
0.676781 0.728719 0.192196
0.711499 0.747768 0.21543
0.746219 0.768186 0.242032
0.78094 0.789907 0.272665
0.815663 0.812769 0.308132
0.850388 0.836466 0.349408
0.885115 0.860475 0.397661
0.919844 0.883938 0.454268
0.954576 0.905506 0.520808
0.989309 0.923112 0.598988
1.02405 0.933682 0.690463
1.05878 0.932806 0.796444
1.09352 0.914471 0.916993
1.12827 0.871091 1.04988
1.16301 0.794307 1.18906
1.19776 0.677091 1.32335
1.23251 0.517346 1.43636
1.26727 0.321825 1.50959
1.30203 0.107488 1.52851
1.33679 -0.102362 1.48909
1.37155 -0.285965 1.39978
1.40632 -0.429971 1.27743
1.44109 -0.531255 1.14034
1.47586 -0.59422 1.00315
1.51064 -0.626738 0.875057
1.54542 -0.637052 0.760511
1.58021 -0.632214 0.660737
1.61499 -0.617628 0.57514
1.64979 -0.597175 0.50228
1.68458 -0.573518 0.44045
1.71938 -0.548427 0.387977
1.75419 -0.523045 0.343353
1.78899 -0.498086 0.305278
1.82381 -0.47398 0.272659
1.85862 -0.450966 0.24459
1.89345 -0.429163 0.220326
1.92827 -0.40861 0.199252
1.9631 -0.389297 0.180864
1.99794 -0.371183 0.164749
2.03278 -0.354213 0.150564
2.06762 -0.338321 0.138026
2.10247 -0.323438 0.126901
2.13733 -0.309495 0.116991
2.17219 -0.296425 0.108132
2.20705 -0.284165 0.100186
2.24192 -0.272654 0.0930349
2.2768 -0.261836 0.0865801
2.31168 -0.25166 0.0807367
2.34657 -0.242077 0.0754319
2.38146 -0.233044 0.0706036
2.41636 -0.22452 0.0661978
2.45126 -0.216468 0.0621681
2.48617 -0.208855 0.0584741
2.52109 -0.201648 0.0550804
2.55601 -0.19482 0.0519562
2.59094 -0.188344 0.0490745
2.62587 -0.182196 0.0464116
2.66081 -0.176355 0.0439464
2.69576 -0.170799 0.0416603
2.73071 -0.165511 0.0395368
2.76567 -0.160473 0.0375614
2.80064 -0.15567 0.0357209
2.83561 -0.151086 0.0340037
2.87059 -0.146709 0.0323992
2.90558 -0.142525 0.0308982
2.94058 -0.138524 0.0294921
2.97558 -0.134695 0.0281734
3.01059 -0.131027 0.0269351
3.0456 -0.127512 0.025771
3.08063 -0.124141 0.0246755
3.11566 -0.120906 0.0236435
3.1507 -0.117799 0.0226703
3.18574 -0.114815 0.0217516
3.2208 -0.111946 0.0208836
3.25586 -0.109186 0.0200627
3.29093 -0.10653 0.0192857
3.32601 -0.103972 0.0185496
3.36109 -0.101508 0.0178517
3.39619 -0.0991326 0.0171894
3.43129 -0.096842 0.0165605
3.4664 -0.0946318 0.0159628
3.50152 -0.0924984 0.0153944
3.53665 -0.0904381 0.0148534
3.57179 -0.0884475 0.0143381
3.60694 -0.0865234 0.0138471
3.64209 -0.0846629 0.0133789
3.67726 -0.082863 0.012932
3.71243 -0.0811212 0.0125054
3.74761 -0.0794349 0.0120978
3.7828 -0.0778017 0.0117081
3.81801 -0.0762194 0.0113354
3.85322 -0.0746857 0.0109788
3.88844 -0.0731988 0.0106372
3.92367 -0.0717566 0.0103101
3.95891 -0.0703574 0.00999644
3.99416 -0.0689995 0.00969568
4.02942 -0.0676811 0.00940712
4.06469 -0.0664007 0.00913013
4.09997 -0.0651569 0.00886412
4.13526 -0.0639483 0.00860854
4.17056 -0.0627734 0.00836288
4.20587 -0.0616311 0.00812665
4.24119 -0.0605201 0.00789938
4.27653 -0.0594392 0.00768066
4.31187 -0.0583874 0.00747007
4.34722 -0.0573636 0.00726724
4.38259 -0.0563668 0.0070718
4.41797 -0.055396 0.00688341
4.45335 -0.0544503 0.00670175
4.48875 -0.0535289 0.00652651
4.52416 -0.0526309 0.00635742
4.55958 -0.0517555 0.0061942
4.59502 -0.050902 0.00603659
4.63046 -0.0500695 0.00588435
4.66592 -0.0492574 0.00573724
4.70139 -0.0484651 0.00559506
4.73687 -0.0476919 0.00545759
4.77237 -0.0469371 0.00532463
4.80787 -0.0462002 0.005196
4.84339 -0.0454806 0.00507152
4.87892 -0.0447777 0.00495102
4.91446 -0.0440911 0.00483434
4.95002 -0.0434202 0.00472134
4.98559 -0.0427645 0.00461185
5.02117 -0.0421236 0.00450575
5.05677 -0.0414971 0.0044029
5.09237 -0.0408844 0.00430319
5.128 -0.0402852 0.00420647
5.16363 -0.0396991 0.00411266
5.19928 -0.0391257 0.00402162
5.23494 -0.0385646 0.00393327
5.27062 -0.0380155 0.0038475
5.30631 -0.037478 0.00376422
5.34201 -0.0369518 0.00368333
5.37773 -0.0364366 0.00360475
5.41346 -0.0359321 0.0035284
5.4492 -0.0354379 0.00345419
5.48497 -0.0349539 0.00338206
5.52074 -0.0344796 0.00331192
5.55653 -0.0340149 0.00324372
5.59233 -0.0335594 0.00317737
5.62815 -0.033113 0.00311282
5.66399 -0.0326754 0.00305001
5.69984 -0.0322464 0.00298888
5.7357 -0.0318256 0.00292937
5.77158 -0.031413 0.00287143
5.80748 -0.0310084 0.00281501
5.84339 -0.0306114 0.00276005
5.87932 -0.0302219 0.00270651
5.91526 -0.0298397 0.00265434
5.95122 -0.0294647 0.0026035
5.9872 -0.0290967 0.00255395
6.02319 -0.0287354 0.00250564
6.05919 -0.0283807 0.00245854
6.09522 -0.0280325 0.00241261
6.13126 -0.0276905 0.00236781
6.16732 -0.0273547 0.0023241
6.20339 -0.0270249 0.00228146
6.23949 -0.026701 0.00223985
6.27559 -0.0263827 0.00219923
6.31172 -0.0260701 0.00215959
6.34786 -0.0257628 0.00212089
6.38403 -0.0254609 0.0020831
6.42021 -0.0251642 0.00204619
6.4564 -0.0248725 0.00201015
6.49262 -0.0245859 0.00197494
6.52885 -0.024304 0.00194054
6.5651 -0.0240269 0.00190693
6.60137 -0.0237544 0.00187408
6.63766 -0.0234864 0.00184197
6.67397 -0.0232229 0.00181058
6.71029 -0.0229637 0.0017799
6.74664 -0.0227087 0.0017499
6.783 -0.0224578 0.00172056
6.81938 -0.022211 0.00169186
6.85579 -0.0219682 0.00166379
6.89221 -0.0217292 0.00163634
6.92865 -0.021494 0.00160947
6.96511 -0.0212626 0.00158318
7.00159 -0.0210347 0.00155745
7.0381 -0.0208104 0.00153227
7.07462 -0.0205896 0.00150762
7.11116 -0.0203722 0.00148349
7.14772 -0.0201582 0.00145986
7.18431 -0.0199474 0.00143672
7.22091 -0.0197398 0.00141407
7.25754 -0.0195353 0.00139187
7.29418 -0.0193339 0.00137013
7.33085 -0.0191356 0.00134884
7.36754 -0.0189402 0.00132797
7.40425 -0.0187476 0.00130753
7.44099 -0.0185579 0.00128749
7.47774 -0.018371 0.00126786
7.51452 -0.0181868 0.00124861
7.55132 -0.0180053 0.00122974
7.58814 -0.0178264 0.00121125
7.62498 -0.0176501 0.00119311
7.66185 -0.0174762 0.00117533
7.69874 -0.0173049 0.00115789
7.73566 -0.017136 0.00114079
7.77259 -0.0169694 0.00112401
7.80955 -0.0168052 0.00110756
7.84654 -0.0166433 0.00109141
7.88355 -0.0164836 0.00107557
7.92058 -0.0163261 0.00106003
7.95763 -0.0161708 0.00104478
7.99471 -0.0160176 0.00102981
8.03182 -0.0158665 0.00101512
8.06895 -0.0157174 0.0010007
8.1061 -0.0155703 0.000986549
8.14328 -0.0154253 0.000972652
8.18049 -0.0152821 0.000959009
8.21772 -0.0151409 0.000945612
8.25497 -0.0150015 0.000932456
8.29226 -0.0148639 0.000919536
8.32956 -0.0147282 0.000906847
8.3669 -0.0145942 0.000894384
8.40426 -0.014462 0.00088214
8.44165 -0.0143315 0.000870113
8.47906 -0.0142026 0.000858296
8.5165 -0.0140754 0.000846685
8.55397 -0.0139498 0.000835277
8.59146 -0.0138259 0.000824065
8.62899 -0.0137034 0.000813047
8.66654 -0.0135826 0.000802217
8.70412 -0.0134632 0.000791573
8.74172 -0.0133453 0.00078111
8.77936 -0.0132289 0.000770823
8.81702 -0.013114 0.00076071
8.85471 -0.0130004 0.000750767
8.89244 -0.0128883 0.00074099
8.93019 -0.0127775 0.000731376
8.96797 -0.012668 0.000721921
9.00578 -0.0125599 0.000712623
9.04362 -0.0124531 0.000703477
9.08149 -0.0123475 0.00069448
9.11939 -0.0122433 0.000685631
9.15732 -0.0121402 0.000676925
9.19528 -0.0120384 0.00066836
9.23327 -0.0119378 0.000659933
9.2713 -0.0118384 0.000651641
9.30935 -0.0117401 0.000643482
9.34744 -0.011643 0.000635452
9.38556 -0.011547 0.00062755
9.42371 -0.0114521 0.000619772
9.46189 -0.0113583 0.000612117
9.50011 -0.0112656 0.000604582
9.53836 -0.0111739 0.000597164
9.57664 -0.0110833 0.000589861
9.61496 -0.0109937 0.000582672
9.65331 -0.0109051 0.000575593
9.69169 -0.0108175 0.000568623
9.73011 -0.0107309 0.00056176
9.76856 -0.0106453 0.000555001
9.80704 -0.0105606 0.000548345
9.84557 -0.0104768 0.00054179
9.88412 -0.010394 0.000535333
9.92271 -0.0103121 0.000528973
9.96134 -0.010231 0.000522709
10 -0.0101509 0.000516537
10.0387 -0.0100716 0.000510458
10.0774 -0.00999319 0.000504468
10.1162 -0.00991561 0.000498567
10.155 -0.00983886 0.000492752
10.1939 -0.00976292 0.000487022
10.2328 -0.0096878 0.000481376
10.2717 -0.00961347 0.000475811
10.3106 -0.00953993 0.000470328
10.3496 -0.00946716 0.000464923
10.3887 -0.00939515 0.000459596
10.4278 -0.00932389 0.000454345
10.4669 -0.00925337 0.000449169
10.506 -0.00918359 0.000444067
10.5452 -0.00911452 0.000439036
10.5845 -0.00904616 0.000434077
10.6238 -0.0089785 0.000429188
10.6631 -0.00891153 0.000424367
10.7024 -0.00884524 0.000419613
10.7418 -0.00877962 0.000414925
10.7813 -0.00871467 0.000410303
10.8208 -0.00865036 0.000405744
10.8603 -0.0085867 0.000401248
10.8999 -0.00852368 0.000396814
10.9395 -0.00846128 0.00039244
10.9792 -0.0083995 0.000388126
11.0189 -0.00833833 0.00038387
11.0586 -0.00827776 0.000379672
11.0984 -0.00821778 0.000375531
11.1383 -0.00815838 0.000371445
11.1781 -0.00809957 0.000367414
11.2181 -0.00804132 0.000363437
11.2581 -0.00798364 0.000359513
11.2981 -0.00792651 0.000355641
11.3381 -0.00786993 0.00035182
11.3783 -0.00781388 0.000348049
11.4184 -0.00775837 0.000344328
11.4587 -0.00770339 0.000340656
11.4989 -0.00764892 0.000337031
11.5392 -0.00759497 0.000333454
11.5796 -0.00754152 0.000329922
11.62 -0.00748858 0.000326437
11.6605 -0.00743612 0.000322996
11.701 -0.00738415 0.0003196
11.7415 -0.00733266 0.000316247
11.7822 -0.00728165 0.000312936
11.8228 -0.0072311 0.000309668
11.8636 -0.00718102 0.000306441
11.9043 -0.00713139 0.000303255
11.9452 -0.00708221 0.000300109
11.986 -0.00703348 0.000297002
12.027 -0.00698518 0.000293934
12.068 -0.00693732 0.000290905
12.109 -0.00688989 0.000287913
12.1501 -0.00684288 0.000284958
12.1913 -0.00679629 0.00028204
12.2325 -0.00675011 0.000279157
12.2738 -0.00670434 0.00027631
12.3151 -0.00665897 0.000273498
12.3565 -0.00661399 0.00027072
12.3979 -0.00656941 0.000267975
12.4394 -0.00652522 0.000265264
12.481 -0.00648141 0.000262586
12.5226 -0.00643798 0.00025994
12.5643 -0.00639492 0.000257325
12.6061 -0.00635223 0.000254742
12.6479 -0.00630991 0.00025219
12.6898 -0.00626794 0.000249668
12.7317 -0.00622633 0.000247176
12.7737 -0.00618508 0.000244713
12.8158 -0.00614417 0.000242279
12.8579 -0.0061036 0.000239874
12.9001 -0.00606337 0.000237497
12.9424 -0.00602348 0.000235148
12.9847 -0.00598392 0.000232826
13.0271 -0.00594469 0.000230531
13.0696 -0.00590578 0.000228262
13.1121 -0.00586719 0.00022602
13.1547 -0.00582891 0.000223803
13.1974 -0.00579095 0.000221612
13.2402 -0.00575329 0.000219446
13.283 -0.00571594 0.000217304
13.3259 -0.00567889 0.000215187
13.3689 -0.00564214 0.000213094
13.4119 -0.00560568 0.000211024
13.455 -0.00556951 0.000208978
13.4982 -0.00553363 0.000206954
13.5415 -0.00549804 0.000204953
13.5848 -0.00546272 0.000202975
13.6283 -0.00542769 0.000201018
13.6718 -0.00539292 0.000199083
13.7153 -0.00535843 0.000197169
13.759 -0.0053242 0.000195277
13.8028 -0.00529024 0.000193405
13.8466 -0.00525655 0.000191553
13.8905 -0.00522311 0.000189722
13.9345 -0.00518992 0.000187911
13.9786 -0.00515699 0.000186119
14.0227 -0.00512431 0.000184347
14.067 -0.00509188 0.000182593
14.1113 -0.00505969 0.000180859
14.1558 -0.00502774 0.000179143
14.2003 -0.00499603 0.000177445
14.2449 -0.00496456 0.000175766
14.2896 -0.00493332 0.000174104
14.3344 -0.00490231 0.00017246
14.3793 -0.00487153 0.000170833
14.4243 -0.00484097 0.000169223
14.4693 -0.00481064 0.00016763
14.5145 -0.00478053 0.000166053
14.5598 -0.00475063 0.000164493
14.6052 -0.00472095 0.000162949
14.6506 -0.00469149 0.000161421
14.6962 -0.00466223 0.000159909
14.7419 -0.00463318 0.000158412
14.7877 -0.00460434 0.000156931
14.8336 -0.0045757 0.000155465
14.8796 -0.00454726 0.000154013
14.9257 -0.00451902 0.000152577
14.9719 -0.00449098 0.000151154
15.0182 -0.00446313 0.000149746
15.0647 -0.00443548 0.000148353
15.1112 -0.00440801 0.000146973
15.1579 -0.00438073 0.000145607
15.2047 -0.00435364 0.000144254
15.2516 -0.00432673 0.000142915
15.2986 -0.0043 0.000141589
15.3458 -0.00427345 0.000140276
15.393 -0.00424707 0.000138976
15.4404 -0.00422087 0.000137688
15.488 -0.00419485 0.000136413
15.5356 -0.004169 0.00013515
15.5834 -0.00414331 0.0001339
15.6313 -0.00411779 0.000132661
15.6794 -0.00409244 0.000131435
15.7276 -0.00406725 0.00013022
15.7759 -0.00404222 0.000129016
15.8243 -0.00401735 0.000127824
15.873 -0.00399263 0.000126644
15.9217 -0.00396808 0.000125474
15.9706 -0.00394367 0.000124315
16.0197 -0.00391942 0.000123167
16.0689 -0.00389532 0.00012203
16.1182 -0.00387136 0.000120903
16.1677 -0.00384755 0.000119787
16.2174 -0.00382389 0.00011868
16.2672 -0.00380036 0.000117584
16.3172 -0.00377698 0.000116498
16.3674 -0.00375374 0.000115422
16.4177 -0.00373063 0.000114355
16.4682 -0.00370766 0.000113298
16.5189 -0.00368482 0.00011225
16.5697 -0.00366212 0.000111212
16.6208 -0.00363954 0.000110182
16.672 -0.00361709 0.000109162
16.7234 -0.00359477 0.000108151
16.775 -0.00357258 0.000107148
16.8268 -0.0035505 0.000106154
16.8787 -0.00352855 0.000105169
16.9309 -0.00350672 0.000104192
16.9833 -0.003485 0.000103224
17.0359 -0.0034634 0.000102263
17.0887 -0.00344192 0.000101311
17.1418 -0.00342054 0.000100367
17.195 -0.00339928 9.94304e-05
17.2485 -0.00337813 9.85016e-05
17.3022 -0.00335708 9.75805e-05
17.3562 -0.00333614 9.66669e-05
17.4104 -0.00331531 9.57607e-05
17.4648 -0.00329457 9.48618e-05
17.5195 -0.00327394 9.397e-05
17.5744 -0.0032534 9.30853e-05
17.6296 -0.00323296 9.22076e-05
17.6851 -0.00321261 9.13366e-05
17.7408 -0.00319236 9.04725e-05
17.7969 -0.0031722 8.96149e-05
17.8532 -0.00315212 8.87638e-05
17.9098 -0.00313214 8.79192e-05
17.9667 -0.00311223 8.70808e-05
18.0239 -0.00309241 8.62486e-05
18.0815 -0.00307268 8.54225e-05
18.1393 -0.00305302 8.46023e-05
18.1975 -0.00303343 8.3788e-05
18.256 -0.00301393 8.29795e-05
18.3149 -0.00299449 8.21765e-05
18.3742 -0.00297512 8.13791e-05
18.4338 -0.00295583 8.0587e-05
18.4938 -0.00293659 7.98002e-05
18.5542 -0.00291742 7.90186e-05
18.615 -0.00289832 7.82421e-05
18.6762 -0.00287926 7.74704e-05
18.7379 -0.00286027 7.67036e-05
18.8 -0.00284133 7.59414e-05
18.8625 -0.00282243 7.51838e-05
18.9255 -0.00280358 7.44306e-05
18.9891 -0.00278478 7.36817e-05
19.0531 -0.00276602 7.29369e-05
19.1177 -0.00274729 7.21961e-05
19.1828 -0.0027286 7.14592e-05
19.2484 -0.00270994 7.0726e-05
19.3147 -0.0026913 6.99963e-05
19.3816 -0.00267268 6.92701e-05
19.4491 -0.00265408 6.8547e-05
19.5173 -0.0026355 6.7827e-05
19.5862 -0.00261692 6.71098e-05
19.6558 -0.00259834 6.63952e-05
19.7262 -0.00257976 6.56831e-05
19.7974 -0.00256117 6.49732e-05
19.8694 -0.00254257 6.42653e-05
19.9423 -0.00252394 6.35591e-05
20.0162 -0.00250527 6.28543e-05
20.091 -0.00248657 6.21507e-05
20.1669 -0.00246782 6.14479e-05
20.244 -0.00244901 6.07456e-05
20.3222 -0.00243013 6.00433e-05
20.4016 -0.00241116 5.93406e-05
20.4825 -0.0023921 5.86371e-05
20.5648 -0.00237292 5.79322e-05
20.6487 -0.00235361 5.72253e-05
20.7344 -0.00233414 5.65156e-05
20.8219 -0.00231449 5.58023e-05
20.9115 -0.00229463 5.50846e-05
21.0034 -0.00227452 5.43612e-05
21.0979 -0.00225413 5.36307e-05
21.1952 -0.0022334 5.28915e-05
21.2959 -0.00221227 5.21415e-05
21.4004 -0.00219065 5.1378e-05
21.5093 -0.00216844 5.05974e-05
21.6237 -0.00214549 4.9795e-05
21.7448 -0.00212158 4.89637e-05
21.8747 -0.00209639 4.80932e-05
22.0165 -0.00206938 4.71654e-05
22.1768 -0.00203948 4.61456e-05
22.3723 -0.00200389 4.49415e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.5Lambda0.5Nc1ClassicOneLoop/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.166667
#Lambda=0.5
#Beta=0.333333
#Nc=1
#QUANTUM=0

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=1024 aX=2 aP=0.5

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.5/LambdaOverBeta1.5Lambda0.5Nc1ClassicOneLoop/SigmaAOneLoop.txt <==
-22.3723 -0.749993 -9.64272e-19
-22.1768 -0.749993 -9.64272e-19
-22.0165 -0.749993 -9.64272e-19
-21.8747 -0.749993 -9.64272e-19
-21.7448 -0.749993 -9.64272e-19
-21.6237 -0.749993 -9.64272e-19
-21.5093 -0.749993 -9.64272e-19
-21.4004 -0.749993 -9.64272e-19
-21.2959 -0.749993 -9.64272e-19
-21.1952 -0.749993 -9.64272e-19
-21.0979 -0.749993 -9.64272e-19
-21.0034 -0.749993 -9.64272e-19
-20.9115 -0.749993 -9.64272e-19
-20.8219 -0.749993 -9.64272e-19
-20.7344 -0.749993 -9.64272e-19
-20.6487 -0.749993 -9.64272e-19
-20.5648 -0.749993 -9.64272e-19
-20.4825 -0.749993 -9.64272e-19
-20.4016 -0.749993 -9.64272e-19
-20.3222 -0.749993 -9.64272e-19
-20.244 -0.749993 -9.64272e-19
-20.1669 -0.749993 -9.64272e-19
-20.091 -0.749993 -9.64272e-19
-20.0162 -0.749993 -9.64272e-19
-19.9423 -0.749993 -9.64272e-19
-19.8694 -0.749993 -9.64272e-19
-19.7974 -0.749993 -9.64272e-19
-19.7262 -0.749993 -9.64272e-19
-19.6558 -0.749993 -9.64272e-19
-19.5862 -0.749993 -9.64272e-19
-19.5173 -0.749993 -9.64272e-19
-19.4491 -0.749993 -9.64272e-19
-19.3816 -0.749993 -9.64272e-19
-19.3147 -0.749993 -9.64272e-19
-19.2484 -0.749993 -9.64272e-19
-19.1828 -0.749993 -9.64272e-19
-19.1177 -0.749993 -9.64272e-19
-19.0531 -0.749993 -9.64272e-19
-18.9891 -0.749993 -9.64272e-19
-18.9255 -0.749993 -9.64272e-19
-18.8625 -0.749993 -9.64272e-19
-18.8 -0.749993 -9.64272e-19
-18.7379 -0.749993 -9.64272e-19
-18.6762 -0.749993 -9.64272e-19
-18.615 -0.749993 -9.64272e-19
-18.5542 -0.749993 -9.64272e-19
-18.4938 -0.749993 -9.64272e-19
-18.4338 -0.749993 -9.64272e-19
-18.3742 -0.749993 -9.64272e-19
-18.3149 -0.749993 -9.64272e-19
-18.256 -0.749993 -9.64272e-19
-18.1975 -0.749993 -9.64272e-19
-18.1393 -0.749993 -9.64272e-19
-18.0815 -0.749993 -9.64272e-19
-18.0239 -0.749993 -9.64272e-19
-17.9667 -0.749993 -9.64272e-19
-17.9098 -0.749993 -9.64272e-19
-17.8532 -0.749993 -9.64272e-19
-17.7969 -0.749993 -9.64272e-19
-17.7408 -0.749993 -9.64272e-19
-17.6851 -0.749993 -9.64272e-19
-17.6296 -0.749993 -9.64272e-19
-17.5744 -0.749993 -9.64272e-19
-17.5195 -0.749993 -9.64272e-19
-17.4648 -0.749993 -9.64272e-19
-17.4104 -0.749993 -9.64272e-19
-17.3562 -0.749993 -9.64272e-19
-17.3022 -0.749993 -9.64272e-19
-17.2485 -0.749993 -9.64272e-19
-17.195 -0.749993 -9.64272e-19
-17.1418 -0.749993 -9.64272e-19
-17.0887 -0.749993 -9.64272e-19
-17.0359 -0.749993 -9.64272e-19
-16.9833 -0.749993 -9.64272e-19
-16.9309 -0.749993 -9.64272e-19
-16.8787 -0.749993 -9.64272e-19
-16.8268 -0.749993 -9.64272e-19
-16.775 -0.749993 -9.64272e-19
-16.7234 -0.749993 -9.64272e-19
-16.672 -0.749993 -9.64272e-19
-16.6208 -0.749993 -9.64272e-19
-16.5697 -0.749993 -9.64272e-19
-16.5189 -0.749993 -9.64272e-19
-16.4682 -0.749993 -9.64272e-19
-16.4177 -0.749993 -9.64272e-19
-16.3674 -0.749993 -9.64272e-19
-16.3172 -0.749993 -9.64272e-19
-16.2672 -0.749993 -9.64272e-19
-16.2174 -0.749993 -9.64272e-19
-16.1677 -0.749993 -9.64272e-19
-16.1182 -0.749993 -9.64272e-19
-16.0689 -0.749993 -9.64272e-19
-16.0197 -0.749993 -9.64272e-19
-15.9706 -0.749993 -9.64272e-19
-15.9217 -0.749993 -9.64272e-19
-15.873 -0.749993 -9.64272e-19
-15.8243 -0.749993 -9.64272e-19
-15.7759 -0.749993 -9.64272e-19
-15.7276 -0.749993 -9.64272e-19
-15.6794 -0.749993 -9.64272e-19
-15.6313 -0.749993 -9.64272e-19
-15.5834 -0.749993 -9.64272e-19
-15.5356 -0.749993 -9.64272e-19
-15.488 -0.749993 -9.64272e-19
-15.4404 -0.749993 -9.64272e-19
-15.393 -0.749993 -9.64272e-19
-15.3458 -0.749993 -9.64272e-19
-15.2986 -0.749993 -9.64272e-19
-15.2516 -0.749993 -9.64272e-19
-15.2047 -0.749993 -9.64272e-19
-15.1579 -0.749993 -9.64272e-19
-15.1112 -0.749993 -9.64272e-19
-15.0647 -0.749993 -9.64272e-19
-15.0182 -0.749993 -9.64272e-19
-14.9719 -0.749993 -9.64272e-19
-14.9257 -0.749993 -9.64272e-19
-14.8796 -0.749993 -9.64272e-19
-14.8336 -0.749993 -9.64272e-19
-14.7877 -0.749993 -9.64272e-19
-14.7419 -0.749993 -9.64272e-19
-14.6962 -0.749993 -9.64272e-19
-14.6506 -0.749993 -9.64272e-19
-14.6052 -0.749993 -9.64272e-19
-14.5598 -0.749993 -9.64272e-19
-14.5145 -0.749993 -9.64272e-19
-14.4693 -0.749993 -9.64272e-19
-14.4243 -0.749993 -9.64272e-19
-14.3793 -0.749993 -9.64272e-19
-14.3344 -0.749993 -9.64272e-19
-14.2896 -0.749993 -9.64272e-19
-14.2449 -0.749993 -9.64272e-19
-14.2003 -0.749993 -9.64272e-19
-14.1558 -0.749993 -9.64272e-19
-14.1113 -0.749993 -9.64272e-19
-14.067 -0.749993 -9.64272e-19
-14.0227 -0.749993 -9.64272e-19
-13.9786 -0.749993 -9.64272e-19
-13.9345 -0.749993 -9.64272e-19
-13.8905 -0.749993 -9.64272e-19
-13.8466 -0.749993 -9.64272e-19
-13.8028 -0.749993 -9.64272e-19
-13.759 -0.749993 -9.64272e-19
-13.7153 -0.749993 -9.64272e-19
-13.6718 -0.749993 -9.64272e-19
-13.6283 -0.749993 -9.64272e-19
-13.5848 -0.749993 -9.64272e-19
-13.5415 -0.749993 -9.64272e-19
-13.4982 -0.749993 -9.64272e-19
-13.455 -0.749993 -9.64272e-19
-13.4119 -0.749993 -9.64272e-19
-13.3689 -0.749993 -9.64272e-19
-13.3259 -0.749993 -9.64272e-19
-13.283 -0.749993 -9.64272e-19
-13.2402 -0.749993 -9.64272e-19
-13.1974 -0.749993 -9.64272e-19
-13.1547 -0.749993 -9.64272e-19
-13.1121 -0.749993 -9.64272e-19
-13.0696 -0.749993 -9.64272e-19
-13.0271 -0.749993 -9.64272e-19
-12.9847 -0.749993 -9.64272e-19
-12.9424 -0.749993 -9.64272e-19
-12.9001 -0.749993 -9.64272e-19
-12.8579 -0.749993 -9.64272e-19
-12.8158 -0.749993 -9.64272e-19
-12.7737 -0.749993 -9.64272e-19
-12.7317 -0.749993 -9.64272e-19
-12.6898 -0.749993 -9.64272e-19
-12.6479 -0.749993 -9.64272e-19
-12.6061 -0.749993 -9.64272e-19
-12.5643 -0.749993 -9.64272e-19
-12.5226 -0.749993 -9.64272e-19
-12.481 -0.749993 -9.64272e-19
-12.4394 -0.749993 -9.64272e-19
-12.3979 -0.749993 -9.64272e-19
-12.3565 -0.749993 -9.64272e-19
-12.3151 -0.749993 -9.64272e-19
-12.2738 -0.749993 -9.64272e-19
-12.2325 -0.749993 -9.64272e-19
-12.1913 -0.749993 -9.64272e-19
-12.1501 -0.749993 -9.64272e-19
-12.109 -0.749993 -9.64272e-19
-12.068 -0.749993 -9.64272e-19
-12.027 -0.749993 -9.64272e-19
-11.986 -0.749993 -9.64272e-19
-11.9452 -0.749993 -9.64272e-19
-11.9043 -0.749993 -9.64272e-19
-11.8636 -0.749993 -9.64272e-19
-11.8228 -0.749993 -9.64272e-19
-11.7822 -0.749993 -9.64272e-19
-11.7415 -0.749993 -9.64272e-19
-11.701 -0.749993 -9.64272e-19
-11.6605 -0.749993 -9.64272e-19
-11.62 -0.749993 -9.64272e-19
-11.5796 -0.749993 -9.64272e-19
-11.5392 -0.749993 -9.64272e-19
-11.4989 -0.749993 -9.64272e-19
-11.4587 -0.749993 -9.64272e-19
-11.4184 -0.749993 -9.64272e-19
-11.3783 -0.749993 -9.64272e-19
-11.3381 -0.749993 -9.64272e-19
-11.2981 -0.749993 -9.64272e-19
-11.2581 -0.749993 -9.64272e-19
-11.2181 -0.749993 -9.64272e-19
-11.1781 -0.749993 -9.64272e-19
-11.1383 -0.749993 -9.64272e-19
-11.0984 -0.749993 -9.64272e-19
-11.0586 -0.749993 -9.64272e-19
-11.0189 -0.749993 -9.64272e-19
-10.9792 -0.749993 -9.64272e-19
-10.9395 -0.749993 -9.64272e-19
-10.8999 -0.749993 -9.64272e-19
-10.8603 -0.749993 -9.64272e-19
-10.8208 -0.749993 -9.64272e-19
-10.7813 -0.749993 -9.64272e-19
-10.7418 -0.749993 -9.64272e-19
-10.7024 -0.749993 -9.64272e-19
-10.6631 -0.749993 -9.64272e-19
-10.6238 -0.749993 -9.64272e-19
-10.5845 -0.749993 -9.64272e-19
-10.5452 -0.749993 -9.64272e-19
-10.506 -0.749993 -9.64272e-19
-10.4669 -0.749993 -9.64272e-19
-10.4278 -0.749993 -9.64272e-19
-10.3887 -0.749993 -9.64272e-19
-10.3496 -0.749993 -9.64272e-19
-10.3106 -0.749993 -9.64272e-19
-10.2717 -0.749993 -9.64272e-19
-10.2328 -0.749993 -9.64272e-19
-10.1939 -0.749993 -9.64272e-19
-10.155 -0.749993 -9.64272e-19
-10.1162 -0.749993 -9.64272e-19
-10.0774 -0.749993 -9.64272e-19
-10.0387 -0.749993 -9.64272e-19
-10 -0.749993 -9.64272e-19
-9.96134 -0.749993 -9.64272e-19
-9.92271 -0.749993 -9.64272e-19
-9.88412 -0.749993 -9.64272e-19
-9.84557 -0.749993 -9.64272e-19
-9.80704 -0.749993 -9.64272e-19
-9.76856 -0.749993 -9.64272e-19
-9.73011 -0.749993 -9.64272e-19
-9.69169 -0.749993 -9.64272e-19
-9.65331 -0.749993 -9.64272e-19
-9.61496 -0.749993 -9.64272e-19
-9.57664 -0.749993 -9.64272e-19
-9.53836 -0.749993 -9.64272e-19
-9.50011 -0.749993 -9.64272e-19
-9.46189 -0.749993 -9.64272e-19
-9.42371 -0.749993 -9.64272e-19
-9.38556 -0.749993 -9.64272e-19
-9.34744 -0.749993 -9.64272e-19
-9.30935 -0.749993 -9.64272e-19
-9.2713 -0.749993 -9.64272e-19
-9.23327 -0.749993 -9.64272e-19
-9.19528 -0.749993 -9.64272e-19
-9.15732 -0.749993 -9.64272e-19
-9.11939 -0.749993 -9.64272e-19
-9.08149 -0.749993 -9.64272e-19
-9.04362 -0.749993 -9.64272e-19
-9.00578 -0.749993 -9.64272e-19
-8.96797 -0.749993 -9.64272e-19
-8.93019 -0.749993 -9.64272e-19
-8.89244 -0.749993 -9.64272e-19
-8.85471 -0.749993 -9.64272e-19
-8.81702 -0.749993 -9.64272e-19
-8.77936 -0.749993 -9.64272e-19
-8.74172 -0.749993 -9.64272e-19
-8.70412 -0.749993 -9.64272e-19
-8.66654 -0.749993 -9.64272e-19
-8.62899 -0.749993 -9.64272e-19
-8.59146 -0.749993 -9.64272e-19
-8.55397 -0.749993 -9.64272e-19
-8.5165 -0.749993 -9.64272e-19
-8.47906 -0.749993 -9.64272e-19
-8.44165 -0.749993 -9.64272e-19
-8.40426 -0.749993 -9.64272e-19
-8.3669 -0.749993 -9.64272e-19
-8.32956 -0.749993 -9.64272e-19
-8.29226 -0.749993 -9.64272e-19
-8.25497 -0.749993 -9.64272e-19
-8.21772 -0.749993 -9.64272e-19
-8.18049 -0.749993 -9.64272e-19
-8.14328 -0.749993 -9.64272e-19
-8.1061 -0.749993 -9.64272e-19
-8.06895 -0.749993 -9.64272e-19
-8.03182 -0.749993 -9.64272e-19
-7.99471 -0.749993 -9.64272e-19
-7.95763 -0.749993 -9.64272e-19
-7.92058 -0.749993 -9.64272e-19
-7.88355 -0.749993 -9.64272e-19
-7.84654 -0.749993 -9.64272e-19
-7.80955 -0.749993 -9.64272e-19
-7.77259 -0.749993 -9.64272e-19
-7.73566 -0.749993 -9.64272e-19
-7.69874 -0.749993 -9.64272e-19
-7.66185 -0.749993 -9.64272e-19
-7.62498 -0.749993 -9.64272e-19
-7.58814 -0.749993 -9.64272e-19
-7.55132 -0.749993 -9.64272e-19
-7.51452 -0.749993 -9.64272e-19
-7.47774 -0.749993 -9.64272e-19
-7.44099 -0.749993 -9.64272e-19
-7.40425 -0.749993 -9.64272e-19
-7.36754 -0.749993 -9.64272e-19
-7.33085 -0.749993 -9.64272e-19
-7.29418 -0.749993 -9.64272e-19
-7.25754 -0.749993 -9.64272e-19
-7.22091 -0.749993 -9.64272e-19
-7.18431 -0.749993 -9.64272e-19
-7.14772 -0.749993 -9.64272e-19
-7.11116 -0.749993 -9.64272e-19
-7.07462 -0.749993 -9.64272e-19
-7.0381 -0.749993 -9.64272e-19
-7.00159 -0.749993 -9.64272e-19
-6.96511 -0.749993 -9.64272e-19
-6.92865 -0.749993 -9.64272e-19
-6.89221 -0.749993 -9.64272e-19
-6.85579 -0.749993 -9.64272e-19
-6.81938 -0.749993 -9.64272e-19
-6.783 -0.749993 -9.64272e-19
-6.74664 -0.749993 -9.64272e-19
-6.71029 -0.749993 -9.64272e-19
-6.67397 -0.749993 -9.64272e-19
-6.63766 -0.749993 -9.64272e-19
-6.60137 -0.749993 -9.64272e-19
-6.5651 -0.749993 -9.64272e-19
-6.52885 -0.749993 -9.64272e-19
-6.49262 -0.749993 -9.64272e-19
-6.4564 -0.749993 -9.64272e-19
-6.42021 -0.749993 -9.64272e-19
-6.38403 -0.749993 -9.64272e-19
-6.34786 -0.749993 -9.64272e-19
-6.31172 -0.749993 -9.64272e-19
-6.27559 -0.749993 -9.64272e-19
-6.23949 -0.749993 -9.64272e-19
-6.20339 -0.749993 -9.64272e-19
-6.16732 -0.749993 -9.64272e-19
-6.13126 -0.749993 -9.64272e-19
-6.09522 -0.749993 -9.64272e-19
-6.05919 -0.749993 -9.64272e-19
-6.02319 -0.749993 -9.64272e-19
-5.9872 -0.749993 -9.64272e-19
-5.95122 -0.749993 -9.64272e-19
-5.91526 -0.749993 -9.64272e-19
-5.87932 -0.749993 -9.64272e-19
-5.84339 -0.749993 -9.64272e-19
-5.80748 -0.749993 -9.64272e-19
-5.77158 -0.749993 -9.64272e-19
-5.7357 -0.749993 -9.64272e-19
-5.69984 -0.749993 -9.64272e-19
-5.66399 -0.749993 -9.64272e-19
-5.62815 -0.749993 -9.64272e-19
-5.59233 -0.749993 -9.64272e-19
-5.55653 -0.749993 -9.64272e-19
-5.52074 -0.749993 -9.64272e-19
-5.48497 -0.749993 -9.64272e-19
-5.4492 -0.749993 -9.64272e-19
-5.41346 -0.749993 -9.64272e-19
-5.37773 -0.749993 -9.64272e-19
-5.34201 -0.749993 -9.64272e-19
-5.30631 -0.749993 -9.64272e-19
-5.27062 -0.749993 -9.64272e-19
-5.23494 -0.749993 -9.64272e-19
-5.19928 -0.749993 -9.64272e-19
-5.16363 -0.749993 -9.64272e-19
-5.128 -0.749993 -9.64272e-19
-5.09237 -0.749993 -9.64272e-19
-5.05677 -0.749993 -9.64272e-19
-5.02117 -0.749993 -9.64272e-19
-4.98559 -0.749993 -9.64272e-19
-4.95002 -0.749993 -9.64272e-19
-4.91446 -0.749993 -9.64272e-19
-4.87892 -0.749993 -9.64272e-19
-4.84339 -0.749993 -9.64272e-19
-4.80787 -0.749993 -9.64272e-19
-4.77237 -0.749993 -9.64272e-19
-4.73687 -0.749993 -9.64272e-19
-4.70139 -0.749993 -9.64272e-19
-4.66592 -0.749993 -9.64272e-19
-4.63046 -0.749993 -9.64272e-19
-4.59502 -0.749993 -9.64272e-19
-4.55958 -0.749993 -9.64272e-19
-4.52416 -0.749993 -9.64272e-19
-4.48875 -0.749993 -9.64272e-19
-4.45335 -0.749993 -9.64272e-19
-4.41797 -0.749993 -9.64272e-19
-4.38259 -0.749993 -9.64272e-19
-4.34722 -0.749993 -9.64272e-19
-4.31187 -0.749993 -9.64272e-19
-4.27653 -0.749993 -9.64272e-19
-4.24119 -0.749993 -9.64272e-19
-4.20587 -0.749993 -9.64272e-19
-4.17056 -0.749993 -9.64272e-19
-4.13526 -0.749993 -9.64272e-19
-4.09997 -0.749993 -9.64272e-19
-4.06469 -0.749993 -9.64272e-19
-4.02942 -0.749993 -9.64272e-19
-3.99416 -0.749993 -9.64272e-19
-3.95891 -0.749993 -9.64272e-19
-3.92367 -0.749993 -9.64272e-19
-3.88844 -0.749993 -9.64272e-19
-3.85322 -0.749993 -9.64272e-19
-3.81801 -0.749993 -9.64272e-19
-3.7828 -0.749993 -9.64272e-19
-3.74761 -0.749993 -9.64272e-19
-3.71243 -0.749993 -9.64272e-19
-3.67726 -0.749993 -9.64272e-19
-3.64209 -0.749993 -9.64272e-19
-3.60694 -0.749993 -9.64272e-19
-3.57179 -0.749993 -9.64272e-19
-3.53665 -0.749993 -9.64272e-19
-3.50152 -0.749993 -9.64272e-19
-3.4664 -0.749993 -9.64272e-19
-3.43129 -0.749993 -9.64272e-19
-3.39619 -0.749993 -9.64272e-19
-3.36109 -0.749993 -9.64272e-19
-3.32601 -0.749993 -9.64272e-19
-3.29093 -0.749993 -9.64272e-19
-3.25586 -0.749993 -9.64272e-19
-3.2208 -0.749993 -9.64272e-19
-3.18574 -0.749993 -9.64272e-19
-3.1507 -0.749993 -9.64272e-19
-3.11566 -0.749993 -9.64272e-19
-3.08063 -0.749993 -9.64272e-19
-3.0456 -0.749993 -9.64272e-19
-3.01059 -0.749993 -9.64272e-19
-2.97558 -0.749993 -9.64272e-19
-2.94058 -0.749993 -9.64272e-19
-2.90558 -0.749993 -9.64272e-19
-2.87059 -0.749993 -9.64272e-19
-2.83561 -0.749993 -9.64272e-19
-2.80064 -0.749993 -9.64272e-19
-2.76567 -0.749993 -9.64272e-19
-2.73071 -0.749993 -9.64272e-19
-2.69576 -0.749993 -9.64272e-19
-2.66081 -0.749993 -9.64272e-19
-2.62587 -0.749993 -9.64272e-19
-2.59094 -0.749993 -9.64272e-19
-2.55601 -0.749993 -9.64272e-19
-2.52109 -0.749993 -9.64272e-19
-2.48617 -0.749993 -9.64272e-19
-2.45126 -0.749993 -9.64272e-19
-2.41636 -0.749993 -9.64272e-19
-2.38146 -0.749993 -9.64272e-19
-2.34657 -0.749993 -9.64272e-19
-2.31168 -0.749993 -9.64272e-19
-2.2768 -0.749993 -9.64272e-19
-2.24192 -0.749993 -9.64272e-19
-2.20705 -0.749993 -9.64272e-19
-2.17219 -0.749993 -9.64272e-19
-2.13733 -0.749993 -9.64272e-19
-2.10247 -0.749993 -9.64272e-19
-2.06762 -0.749993 -9.64272e-19
-2.03278 -0.749993 -9.64272e-19
-1.99794 -0.749993 -9.64272e-19
-1.9631 -0.749993 -9.64272e-19
-1.92827 -0.749993 -9.64272e-19
-1.89345 -0.749993 -9.64272e-19
-1.85862 -0.749993 -9.64272e-19
-1.82381 -0.749993 -9.64272e-19
-1.78899 -0.749993 -9.64272e-19
-1.75419 -0.749993 -9.64272e-19
-1.71938 -0.749993 -9.64272e-19
-1.68458 -0.749993 -9.64272e-19
-1.64979 -0.749993 -9.64272e-19
-1.61499 -0.749993 -9.64272e-19
-1.58021 -0.749993 -9.64272e-19
-1.54542 -0.749993 -9.64272e-19
-1.51064 -0.749993 -9.64272e-19
-1.47586 -0.749993 -9.64272e-19
-1.44109 -0.749993 -9.64272e-19
-1.40632 -0.749993 -9.64272e-19
-1.37155 -0.749993 -9.64272e-19
-1.33679 -0.749993 -9.64272e-19
-1.30203 -0.749993 -9.64272e-19
-1.26727 -0.749993 -9.64272e-19
-1.23251 -0.749993 -9.64272e-19
-1.19776 -0.749993 -9.64272e-19
-1.16301 -0.749993 -9.64272e-19
-1.12827 -0.749993 -9.64272e-19
-1.09352 -0.749993 -9.64272e-19
-1.05878 -0.749993 -9.64272e-19
-1.02405 -0.749993 -9.64272e-19
-0.989309 -0.749993 -9.64272e-19
-0.954576 -0.749993 -9.64272e-19
-0.919844 -0.749993 -9.64272e-19
-0.885115 -0.749993 -9.64272e-19
-0.850388 -0.749993 -9.64272e-19
-0.815663 -0.749993 -9.64272e-19
-0.78094 -0.749993 -9.64272e-19
-0.746219 -0.749993 -9.64272e-19
-0.711499 -0.749993 -9.64272e-19
-0.676781 -0.749993 -9.64272e-19
-0.642065 -0.749993 -9.64272e-19
-0.60735 -0.749993 -9.64272e-19
-0.572637 -0.749993 -9.64272e-19
-0.537925 -0.749993 -9.64272e-19
-0.503214 -0.749993 -9.64272e-19
-0.468504 -0.749993 -9.64272e-19
-0.433796 -0.749993 -9.64272e-19
-0.399089 -0.749993 -9.64272e-19
-0.364382 -0.749993 -9.64272e-19
-0.329676 -0.749993 -9.64272e-19
-0.294972 -0.749993 -9.64272e-19
-0.260267 -0.749993 -9.64272e-19
-0.225564 -0.749993 -9.64272e-19
-0.190861 -0.749993 -9.64272e-19
-0.156158 -0.749993 -9.64272e-19
-0.121456 -0.749993 -9.64272e-19
-0.0867541 -0.749993 -9.64272e-19
-0.0520524 -0.749993 -9.64272e-19
-0.0173508 -0.749993 -9.64272e-19
0.0173508 -0.749993 -9.64272e-19
0.0520524 -0.749993 -9.64272e-19
0.0867541 -0.749993 -9.64272e-19
0.121456 -0.749993 -9.64272e-19
0.156158 -0.749993 -9.64272e-19
0.190861 -0.749993 -9.64272e-19
0.225564 -0.749993 -9.64272e-19
0.260267 -0.749993 -9.64272e-19
0.294972 -0.749993 -9.64272e-19
0.329676 -0.749993 -9.64272e-19
0.364382 -0.749993 -9.64272e-19
0.399089 -0.749993 -9.64272e-19
0.433796 -0.749993 -9.64272e-19
0.468504 -0.749993 -9.64272e-19
0.503214 -0.749993 -9.64272e-19
0.537925 -0.749993 -9.64272e-19
0.572637 -0.749993 -9.64272e-19
0.60735 -0.749993 -9.64272e-19
0.642065 -0.749993 -9.64272e-19
0.676781 -0.749993 -9.64272e-19
0.711499 -0.749993 -9.64272e-19
0.746219 -0.749993 -9.64272e-19
0.78094 -0.749993 -9.64272e-19
0.815663 -0.749993 -9.64272e-19
0.850388 -0.749993 -9.64272e-19
0.885115 -0.749993 -9.64272e-19
0.919844 -0.749993 -9.64272e-19
0.954576 -0.749993 -9.64272e-19
0.989309 -0.749993 -9.64272e-19
1.02405 -0.749993 -9.64272e-19
1.05878 -0.749993 -9.64272e-19
1.09352 -0.749993 -9.64272e-19
1.12827 -0.749993 -9.64272e-19
1.16301 -0.749993 -9.64272e-19
1.19776 -0.749993 -9.64272e-19
1.23251 -0.749993 -9.64272e-19
1.26727 -0.749993 -9.64272e-19
1.30203 -0.749993 -9.64272e-19
1.33679 -0.749993 -9.64272e-19
1.37155 -0.749993 -9.64272e-19
1.40632 -0.749993 -9.64272e-19
1.44109 -0.749993 -9.64272e-19
1.47586 -0.749993 -9.64272e-19
1.51064 -0.749993 -9.64272e-19
1.54542 -0.749993 -9.64272e-19
1.58021 -0.749993 -9.64272e-19
1.61499 -0.749993 -9.64272e-19
1.64979 -0.749993 -9.64272e-19
1.68458 -0.749993 -9.64272e-19
1.71938 -0.749993 -9.64272e-19
1.75419 -0.749993 -9.64272e-19
1.78899 -0.749993 -9.64272e-19
1.82381 -0.749993 -9.64272e-19
1.85862 -0.749993 -9.64272e-19
1.89345 -0.749993 -9.64272e-19
1.92827 -0.749993 -9.64272e-19
1.9631 -0.749993 -9.64272e-19
1.99794 -0.749993 -9.64272e-19
2.03278 -0.749993 -9.64272e-19
2.06762 -0.749993 -9.64272e-19
2.10247 -0.749993 -9.64272e-19
2.13733 -0.749993 -9.64272e-19
2.17219 -0.749993 -9.64272e-19
2.20705 -0.749993 -9.64272e-19
2.24192 -0.749993 -9.64272e-19
2.2768 -0.749993 -9.64272e-19
2.31168 -0.749993 -9.64272e-19
2.34657 -0.749993 -9.64272e-19
2.38146 -0.749993 -9.64272e-19
2.41636 -0.749993 -9.64272e-19
2.45126 -0.749993 -9.64272e-19
2.48617 -0.749993 -9.64272e-19
2.52109 -0.749993 -9.64272e-19
2.55601 -0.749993 -9.64272e-19
2.59094 -0.749993 -9.64272e-19
2.62587 -0.749993 -9.64272e-19
2.66081 -0.749993 -9.64272e-19
2.69576 -0.749993 -9.64272e-19
2.73071 -0.749993 -9.64272e-19
2.76567 -0.749993 -9.64272e-19
2.80064 -0.749993 -9.64272e-19
2.83561 -0.749993 -9.64272e-19
2.87059 -0.749993 -9.64272e-19
2.90558 -0.749993 -9.64272e-19
2.94058 -0.749993 -9.64272e-19
2.97558 -0.749993 -9.64272e-19
3.01059 -0.749993 -9.64272e-19
3.0456 -0.749993 -9.64272e-19
3.08063 -0.749993 -9.64272e-19
3.11566 -0.749993 -9.64272e-19
3.1507 -0.749993 -9.64272e-19
3.18574 -0.749993 -9.64272e-19
3.2208 -0.749993 -9.64272e-19
3.25586 -0.749993 -9.64272e-19
3.29093 -0.749993 -9.64272e-19
3.32601 -0.749993 -9.64272e-19
3.36109 -0.749993 -9.64272e-19
3.39619 -0.749993 -9.64272e-19
3.43129 -0.749993 -9.64272e-19
3.4664 -0.749993 -9.64272e-19
3.50152 -0.749993 -9.64272e-19
3.53665 -0.749993 -9.64272e-19
3.57179 -0.749993 -9.64272e-19
3.60694 -0.749993 -9.64272e-19
3.64209 -0.749993 -9.64272e-19
3.67726 -0.749993 -9.64272e-19
3.71243 -0.749993 -9.64272e-19
3.74761 -0.749993 -9.64272e-19
3.7828 -0.749993 -9.64272e-19
3.81801 -0.749993 -9.64272e-19
3.85322 -0.749993 -9.64272e-19
3.88844 -0.749993 -9.64272e-19
3.92367 -0.749993 -9.64272e-19
3.95891 -0.749993 -9.64272e-19
3.99416 -0.749993 -9.64272e-19
4.02942 -0.749993 -9.64272e-19
4.06469 -0.749993 -9.64272e-19
4.09997 -0.749993 -9.64272e-19
4.13526 -0.749993 -9.64272e-19
4.17056 -0.749993 -9.64272e-19
4.20587 -0.749993 -9.64272e-19
4.24119 -0.749993 -9.64272e-19
4.27653 -0.749993 -9.64272e-19
4.31187 -0.749993 -9.64272e-19
4.34722 -0.749993 -9.64272e-19
4.38259 -0.749993 -9.64272e-19
4.41797 -0.749993 -9.64272e-19
4.45335 -0.749993 -9.64272e-19
4.48875 -0.749993 -9.64272e-19
4.52416 -0.749993 -9.64272e-19
4.55958 -0.749993 -9.64272e-19
4.59502 -0.749993 -9.64272e-19
4.63046 -0.749993 -9.64272e-19
4.66592 -0.749993 -9.64272e-19
4.70139 -0.749993 -9.64272e-19
4.73687 -0.749993 -9.64272e-19
4.77237 -0.749993 -9.64272e-19
4.80787 -0.749993 -9.64272e-19
4.84339 -0.749993 -9.64272e-19
4.87892 -0.749993 -9.64272e-19
4.91446 -0.749993 -9.64272e-19
4.95002 -0.749993 -9.64272e-19
4.98559 -0.749993 -9.64272e-19
5.02117 -0.749993 -9.64272e-19
5.05677 -0.749993 -9.64272e-19
5.09237 -0.749993 -9.64272e-19
5.128 -0.749993 -9.64272e-19
5.16363 -0.749993 -9.64272e-19
5.19928 -0.749993 -9.64272e-19
5.23494 -0.749993 -9.64272e-19
5.27062 -0.749993 -9.64272e-19
5.30631 -0.749993 -9.64272e-19
5.34201 -0.749993 -9.64272e-19
5.37773 -0.749993 -9.64272e-19
5.41346 -0.749993 -9.64272e-19
5.4492 -0.749993 -9.64272e-19
5.48497 -0.749993 -9.64272e-19
5.52074 -0.749993 -9.64272e-19
5.55653 -0.749993 -9.64272e-19
5.59233 -0.749993 -9.64272e-19
5.62815 -0.749993 -9.64272e-19
5.66399 -0.749993 -9.64272e-19
5.69984 -0.749993 -9.64272e-19
5.7357 -0.749993 -9.64272e-19
5.77158 -0.749993 -9.64272e-19
5.80748 -0.749993 -9.64272e-19
5.84339 -0.749993 -9.64272e-19
5.87932 -0.749993 -9.64272e-19
5.91526 -0.749993 -9.64272e-19
5.95122 -0.749993 -9.64272e-19
5.9872 -0.749993 -9.64272e-19
6.02319 -0.749993 -9.64272e-19
6.05919 -0.749993 -9.64272e-19
6.09522 -0.749993 -9.64272e-19
6.13126 -0.749993 -9.64272e-19
6.16732 -0.749993 -9.64272e-19
6.20339 -0.749993 -9.64272e-19
6.23949 -0.749993 -9.64272e-19
6.27559 -0.749993 -9.64272e-19
6.31172 -0.749993 -9.64272e-19
6.34786 -0.749993 -9.64272e-19
6.38403 -0.749993 -9.64272e-19
6.42021 -0.749993 -9.64272e-19
6.4564 -0.749993 -9.64272e-19
6.49262 -0.749993 -9.64272e-19
6.52885 -0.749993 -9.64272e-19
6.5651 -0.749993 -9.64272e-19
6.60137 -0.749993 -9.64272e-19
6.63766 -0.749993 -9.64272e-19
6.67397 -0.749993 -9.64272e-19
6.71029 -0.749993 -9.64272e-19
6.74664 -0.749993 -9.64272e-19
6.783 -0.749993 -9.64272e-19
6.81938 -0.749993 -9.64272e-19
6.85579 -0.749993 -9.64272e-19
6.89221 -0.749993 -9.64272e-19
6.92865 -0.749993 -9.64272e-19
6.96511 -0.749993 -9.64272e-19
7.00159 -0.749993 -9.64272e-19
7.0381 -0.749993 -9.64272e-19
7.07462 -0.749993 -9.64272e-19
7.11116 -0.749993 -9.64272e-19
7.14772 -0.749993 -9.64272e-19
7.18431 -0.749993 -9.64272e-19
7.22091 -0.749993 -9.64272e-19
7.25754 -0.749993 -9.64272e-19
7.29418 -0.749993 -9.64272e-19
7.33085 -0.749993 -9.64272e-19
7.36754 -0.749993 -9.64272e-19
7.40425 -0.749993 -9.64272e-19
7.44099 -0.749993 -9.64272e-19
7.47774 -0.749993 -9.64272e-19
7.51452 -0.749993 -9.64272e-19
7.55132 -0.749993 -9.64272e-19
7.58814 -0.749993 -9.64272e-19
7.62498 -0.749993 -9.64272e-19
7.66185 -0.749993 -9.64272e-19
7.69874 -0.749993 -9.64272e-19
7.73566 -0.749993 -9.64272e-19
7.77259 -0.749993 -9.64272e-19
7.80955 -0.749993 -9.64272e-19
7.84654 -0.749993 -9.64272e-19
7.88355 -0.749993 -9.64272e-19
7.92058 -0.749993 -9.64272e-19
7.95763 -0.749993 -9.64272e-19
7.99471 -0.749993 -9.64272e-19
8.03182 -0.749993 -9.64272e-19
8.06895 -0.749993 -9.64272e-19
8.1061 -0.749993 -9.64272e-19
8.14328 -0.749993 -9.64272e-19
8.18049 -0.749993 -9.64272e-19
8.21772 -0.749993 -9.64272e-19
8.25497 -0.749993 -9.64272e-19
8.29226 -0.749993 -9.64272e-19
8.32956 -0.749993 -9.64272e-19
8.3669 -0.749993 -9.64272e-19
8.40426 -0.749993 -9.64272e-19
8.44165 -0.749993 -9.64272e-19
8.47906 -0.749993 -9.64272e-19
8.5165 -0.749993 -9.64272e-19
8.55397 -0.749993 -9.64272e-19
8.59146 -0.749993 -9.64272e-19
8.62899 -0.749993 -9.64272e-19
8.66654 -0.749993 -9.64272e-19
8.70412 -0.749993 -9.64272e-19
8.74172 -0.749993 -9.64272e-19
8.77936 -0.749993 -9.64272e-19
8.81702 -0.749993 -9.64272e-19
8.85471 -0.749993 -9.64272e-19
8.89244 -0.749993 -9.64272e-19
8.93019 -0.749993 -9.64272e-19
8.96797 -0.749993 -9.64272e-19
9.00578 -0.749993 -9.64272e-19
9.04362 -0.749993 -9.64272e-19
9.08149 -0.749993 -9.64272e-19
9.11939 -0.749993 -9.64272e-19
9.15732 -0.749993 -9.64272e-19
9.19528 -0.749993 -9.64272e-19
9.23327 -0.749993 -9.64272e-19
9.2713 -0.749993 -9.64272e-19
9.30935 -0.749993 -9.64272e-19
9.34744 -0.749993 -9.64272e-19
9.38556 -0.749993 -9.64272e-19
9.42371 -0.749993 -9.64272e-19
9.46189 -0.749993 -9.64272e-19
9.50011 -0.749993 -9.64272e-19
9.53836 -0.749993 -9.64272e-19
9.57664 -0.749993 -9.64272e-19
9.61496 -0.749993 -9.64272e-19
9.65331 -0.749993 -9.64272e-19
9.69169 -0.749993 -9.64272e-19
9.73011 -0.749993 -9.64272e-19
9.76856 -0.749993 -9.64272e-19
9.80704 -0.749993 -9.64272e-19
9.84557 -0.749993 -9.64272e-19
9.88412 -0.749993 -9.64272e-19
9.92271 -0.749993 -9.64272e-19
9.96134 -0.749993 -9.64272e-19
10 -0.749993 -9.64272e-19
10.0387 -0.749993 -9.64272e-19
10.0774 -0.749993 -9.64272e-19
10.1162 -0.749993 -9.64272e-19
10.155 -0.749993 -9.64272e-19
10.1939 -0.749993 -9.64272e-19
10.2328 -0.749993 -9.64272e-19
10.2717 -0.749993 -9.64272e-19
10.3106 -0.749993 -9.64272e-19
10.3496 -0.749993 -9.64272e-19
10.3887 -0.749993 -9.64272e-19
10.4278 -0.749993 -9.64272e-19
10.4669 -0.749993 -9.64272e-19
10.506 -0.749993 -9.64272e-19
10.5452 -0.749993 -9.64272e-19
10.5845 -0.749993 -9.64272e-19
10.6238 -0.749993 -9.64272e-19
10.6631 -0.749993 -9.64272e-19
10.7024 -0.749993 -9.64272e-19
10.7418 -0.749993 -9.64272e-19
10.7813 -0.749993 -9.64272e-19
10.8208 -0.749993 -9.64272e-19
10.8603 -0.749993 -9.64272e-19
10.8999 -0.749993 -9.64272e-19
10.9395 -0.749993 -9.64272e-19
10.9792 -0.749993 -9.64272e-19
11.0189 -0.749993 -9.64272e-19
11.0586 -0.749993 -9.64272e-19
11.0984 -0.749993 -9.64272e-19
11.1383 -0.749993 -9.64272e-19
11.1781 -0.749993 -9.64272e-19
11.2181 -0.749993 -9.64272e-19
11.2581 -0.749993 -9.64272e-19
11.2981 -0.749993 -9.64272e-19
11.3381 -0.749993 -9.64272e-19
11.3783 -0.749993 -9.64272e-19
11.4184 -0.749993 -9.64272e-19
11.4587 -0.749993 -9.64272e-19
11.4989 -0.749993 -9.64272e-19
11.5392 -0.749993 -9.64272e-19
11.5796 -0.749993 -9.64272e-19
11.62 -0.749993 -9.64272e-19
11.6605 -0.749993 -9.64272e-19
11.701 -0.749993 -9.64272e-19
11.7415 -0.749993 -9.64272e-19
11.7822 -0.749993 -9.64272e-19
11.8228 -0.749993 -9.64272e-19
11.8636 -0.749993 -9.64272e-19
11.9043 -0.749993 -9.64272e-19
11.9452 -0.749993 -9.64272e-19
11.986 -0.749993 -9.64272e-19
12.027 -0.749993 -9.64272e-19
12.068 -0.749993 -9.64272e-19
12.109 -0.749993 -9.64272e-19
12.1501 -0.749993 -9.64272e-19
12.1913 -0.749993 -9.64272e-19
12.2325 -0.749993 -9.64272e-19
12.2738 -0.749993 -9.64272e-19
12.3151 -0.749993 -9.64272e-19
12.3565 -0.749993 -9.64272e-19
12.3979 -0.749993 -9.64272e-19
12.4394 -0.749993 -9.64272e-19
12.481 -0.749993 -9.64272e-19
12.5226 -0.749993 -9.64272e-19
12.5643 -0.749993 -9.64272e-19
12.6061 -0.749993 -9.64272e-19
12.6479 -0.749993 -9.64272e-19
12.6898 -0.749993 -9.64272e-19
12.7317 -0.749993 -9.64272e-19
12.7737 -0.749993 -9.64272e-19
12.8158 -0.749993 -9.64272e-19
12.8579 -0.749993 -9.64272e-19
12.9001 -0.749993 -9.64272e-19
12.9424 -0.749993 -9.64272e-19
12.9847 -0.749993 -9.64272e-19
13.0271 -0.749993 -9.64272e-19
13.0696 -0.749993 -9.64272e-19
13.1121 -0.749993 -9.64272e-19
13.1547 -0.749993 -9.64272e-19
13.1974 -0.749993 -9.64272e-19
13.2402 -0.749993 -9.64272e-19
13.283 -0.749993 -9.64272e-19
13.3259 -0.749993 -9.64272e-19
13.3689 -0.749993 -9.64272e-19
13.4119 -0.749993 -9.64272e-19
13.455 -0.749993 -9.64272e-19
13.4982 -0.749993 -9.64272e-19
13.5415 -0.749993 -9.64272e-19
13.5848 -0.749993 -9.64272e-19
13.6283 -0.749993 -9.64272e-19
13.6718 -0.749993 -9.64272e-19
13.7153 -0.749993 -9.64272e-19
13.759 -0.749993 -9.64272e-19
13.8028 -0.749993 -9.64272e-19
13.8466 -0.749993 -9.64272e-19
13.8905 -0.749993 -9.64272e-19
13.9345 -0.749993 -9.64272e-19
13.9786 -0.749993 -9.64272e-19
14.0227 -0.749993 -9.64272e-19
14.067 -0.749993 -9.64272e-19
14.1113 -0.749993 -9.64272e-19
14.1558 -0.749993 -9.64272e-19
14.2003 -0.749993 -9.64272e-19
14.2449 -0.749993 -9.64272e-19
14.2896 -0.749993 -9.64272e-19
14.3344 -0.749993 -9.64272e-19
14.3793 -0.749993 -9.64272e-19
14.4243 -0.749993 -9.64272e-19
14.4693 -0.749993 -9.64272e-19
14.5145 -0.749993 -9.64272e-19
14.5598 -0.749993 -9.64272e-19
14.6052 -0.749993 -9.64272e-19
14.6506 -0.749993 -9.64272e-19
14.6962 -0.749993 -9.64272e-19
14.7419 -0.749993 -9.64272e-19
14.7877 -0.749993 -9.64272e-19
14.8336 -0.749993 -9.64272e-19
14.8796 -0.749993 -9.64272e-19
14.9257 -0.749993 -9.64272e-19
14.9719 -0.749993 -9.64272e-19
15.0182 -0.749993 -9.64272e-19
15.0647 -0.749993 -9.64272e-19
15.1112 -0.749993 -9.64272e-19
15.1579 -0.749993 -9.64272e-19
15.2047 -0.749993 -9.64272e-19
15.2516 -0.749993 -9.64272e-19
15.2986 -0.749993 -9.64272e-19
15.3458 -0.749993 -9.64272e-19
15.393 -0.749993 -9.64272e-19
15.4404 -0.749993 -9.64272e-19
15.488 -0.749993 -9.64272e-19
15.5356 -0.749993 -9.64272e-19
15.5834 -0.749993 -9.64272e-19
15.6313 -0.749993 -9.64272e-19
15.6794 -0.749993 -9.64272e-19
15.7276 -0.749993 -9.64272e-19
15.7759 -0.749993 -9.64272e-19
15.8243 -0.749993 -9.64272e-19
15.873 -0.749993 -9.64272e-19
15.9217 -0.749993 -9.64272e-19
15.9706 -0.749993 -9.64272e-19
16.0197 -0.749993 -9.64272e-19
16.0689 -0.749993 -9.64272e-19
16.1182 -0.749993 -9.64272e-19
16.1677 -0.749993 -9.64272e-19
16.2174 -0.749993 -9.64272e-19
16.2672 -0.749993 -9.64272e-19
16.3172 -0.749993 -9.64272e-19
16.3674 -0.749993 -9.64272e-19
16.4177 -0.749993 -9.64272e-19
16.4682 -0.749993 -9.64272e-19
16.5189 -0.749993 -9.64272e-19
16.5697 -0.749993 -9.64272e-19
16.6208 -0.749993 -9.64272e-19
16.672 -0.749993 -9.64272e-19
16.7234 -0.749993 -9.64272e-19
16.775 -0.749993 -9.64272e-19
16.8268 -0.749993 -9.64272e-19
16.8787 -0.749993 -9.64272e-19
16.9309 -0.749993 -9.64272e-19
16.9833 -0.749993 -9.64272e-19
17.0359 -0.749993 -9.64272e-19
17.0887 -0.749993 -9.64272e-19
17.1418 -0.749993 -9.64272e-19
17.195 -0.749993 -9.64272e-19
17.2485 -0.749993 -9.64272e-19
17.3022 -0.749993 -9.64272e-19
17.3562 -0.749993 -9.64272e-19
17.4104 -0.749993 -9.64272e-19
17.4648 -0.749993 -9.64272e-19
17.5195 -0.749993 -9.64272e-19
17.5744 -0.749993 -9.64272e-19
17.6296 -0.749993 -9.64272e-19
17.6851 -0.749993 -9.64272e-19
17.7408 -0.749993 -9.64272e-19
17.7969 -0.749993 -9.64272e-19
17.8532 -0.749993 -9.64272e-19
17.9098 -0.749993 -9.64272e-19
17.9667 -0.749993 -9.64272e-19
18.0239 -0.749993 -9.64272e-19
18.0815 -0.749993 -9.64272e-19
18.1393 -0.749993 -9.64272e-19
18.1975 -0.749993 -9.64272e-19
18.256 -0.749993 -9.64272e-19
18.3149 -0.749993 -9.64272e-19
18.3742 -0.749993 -9.64272e-19
18.4338 -0.749993 -9.64272e-19
18.4938 -0.749993 -9.64272e-19
18.5542 -0.749993 -9.64272e-19
18.615 -0.749993 -9.64272e-19
18.6762 -0.749993 -9.64272e-19
18.7379 -0.749993 -9.64272e-19
18.8 -0.749993 -9.64272e-19
18.8625 -0.749993 -9.64272e-19
18.9255 -0.749993 -9.64272e-19
18.9891 -0.749993 -9.64272e-19
19.0531 -0.749993 -9.64272e-19
19.1177 -0.749993 -9.64272e-19
19.1828 -0.749993 -9.64272e-19
19.2484 -0.749993 -9.64272e-19
19.3147 -0.749993 -9.64272e-19
19.3816 -0.749993 -9.64272e-19
19.4491 -0.749993 -9.64272e-19
19.5173 -0.749993 -9.64272e-19
19.5862 -0.749993 -9.64272e-19
19.6558 -0.749993 -9.64272e-19
19.7262 -0.749993 -9.64272e-19
19.7974 -0.749993 -9.64272e-19
19.8694 -0.749993 -9.64272e-19
19.9423 -0.749993 -9.64272e-19
20.0162 -0.749993 -9.64272e-19
20.091 -0.749993 -9.64272e-19
20.1669 -0.749993 -9.64272e-19
20.244 -0.749993 -9.64272e-19
20.3222 -0.749993 -9.64272e-19
20.4016 -0.749993 -9.64272e-19
20.4825 -0.749993 -9.64272e-19
20.5648 -0.749993 -9.64272e-19
20.6487 -0.749993 -9.64272e-19
20.7344 -0.749993 -9.64272e-19
20.8219 -0.749993 -9.64272e-19
20.9115 -0.749993 -9.64272e-19
21.0034 -0.749993 -9.64272e-19
21.0979 -0.749993 -9.64272e-19
21.1952 -0.749993 -9.64272e-19
21.2959 -0.749993 -9.64272e-19
21.4004 -0.749993 -9.64272e-19
21.5093 -0.749993 -9.64272e-19
21.6237 -0.749993 -9.64272e-19
21.7448 -0.749993 -9.64272e-19
21.8747 -0.749993 -9.64272e-19
22.0165 -0.749993 -9.64272e-19
22.1768 -0.749993 -9.64272e-19
22.3723 -0.749993 -9.64272e-19


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.5Lambda0.5Nc1ClassicOneLoop/SigmaATwoLoop.txt <==
-22.3723 -0.187956 7.323e-05
-22.1768 -0.188268 4.77044e-05
-22.0165 -0.18846 6.84187e-05
-21.8747 -0.188616 5.25938e-05
-21.7448 -0.188742 6.77172e-05
-21.6237 -0.188856 5.5231e-05
-21.5093 -0.18896 6.77616e-05
-21.4004 -0.189061 5.71229e-05
-21.2959 -0.189159 6.80842e-05
-21.1952 -0.189257 5.86634e-05
-21.0979 -0.189354 6.85617e-05
-21.0034 -0.189453 6.00553e-05
-20.9115 -0.189552 6.92281e-05
-20.8219 -0.18965 6.15086e-05
-20.7344 -0.189743 7.02165e-05
-20.6487 -0.189832 6.32121e-05
-20.5648 -0.189913 7.15942e-05
-20.4825 -0.189986 6.51695e-05
-20.4016 -0.190049 7.32232e-05
-20.3222 -0.190105 6.72011e-05
-20.244 -0.190154 7.48998e-05
-20.1669 -0.190197 6.91727e-05
-20.091 -0.190236 7.65465e-05
-20.0162 -0.190272 7.10754e-05
-19.9423 -0.190304 7.81735e-05
-19.8694 -0.190335 7.2936e-05
-19.7974 -0.190364 7.97991e-05
-19.7262 -0.190392 7.47758e-05
-19.6558 -0.190418 8.14354e-05
-19.5862 -0.190444 7.66086e-05
-19.5173 -0.19047 8.30893e-05
-19.4491 -0.190494 7.84429e-05
-19.3816 -0.190519 8.47646e-05
-19.3147 -0.190543 8.02844e-05
-19.2484 -0.190567 8.64637e-05
-19.1828 -0.19059 8.21372e-05
-19.1177 -0.190613 8.81883e-05
-19.0531 -0.190637 8.40046e-05
-18.9891 -0.19066 8.99394e-05
-18.9255 -0.190683 8.5889e-05
-18.8625 -0.190706 9.17181e-05
-18.8 -0.190729 8.77927e-05
-18.7379 -0.190751 9.35253e-05
-18.6762 -0.190774 8.97176e-05
-18.615 -0.190797 9.5362e-05
-18.5542 -0.19082 9.16653e-05
-18.4938 -0.190843 9.7229e-05
-18.4338 -0.190866 9.36377e-05
-18.3742 -0.190889 9.91271e-05
-18.3149 -0.190912 9.5636e-05
-18.256 -0.190935 0.000101057
-18.1975 -0.190958 9.7662e-05
-18.1393 -0.190981 0.000103021
-18.0815 -0.191004 9.97168e-05
-18.0239 -0.191027 0.000105018
-17.9667 -0.191051 0.000101802
-17.9098 -0.191074 0.00010705
-17.8532 -0.191098 0.000103919
-17.7969 -0.191121 0.000109118
-17.7408 -0.191145 0.000106068
-17.6851 -0.191169 0.000111223
-17.6296 -0.191193 0.000108252
-17.5744 -0.191217 0.000113366
-17.5195 -0.191241 0.000110472
-17.4648 -0.191265 0.000115548
-17.4104 -0.191289 0.000112729
-17.3562 -0.191314 0.00011777
-17.3022 -0.191338 0.000115023
-17.2485 -0.191363 0.000120034
-17.195 -0.191388 0.000117357
-17.1418 -0.191413 0.00012234
-17.0887 -0.191438 0.000119733
-17.0359 -0.191463 0.000124689
-16.9833 -0.191488 0.00012215
-16.9309 -0.191514 0.000127084
-16.8787 -0.19154 0.000124611
-16.8268 -0.191565 0.000129524
-16.775 -0.191591 0.000127117
-16.7234 -0.191617 0.000132012
-16.672 -0.191643 0.000129669
-16.6208 -0.19167 0.000134548
-16.5697 -0.191696 0.000132269
-16.5189 -0.191723 0.000137135
-16.4682 -0.19175 0.000134918
-16.4177 -0.191777 0.000139773
-16.3674 -0.191804 0.000137619
-16.3172 -0.191831 0.000142464
-16.2672 -0.191858 0.000140371
-16.2174 -0.191886 0.000145209
-16.1677 -0.191914 0.000143178
-16.1182 -0.191942 0.000148011
-16.0689 -0.19197 0.00014604
-16.0197 -0.191998 0.000150869
-15.9706 -0.192027 0.000148959
-15.9217 -0.192056 0.000153787
-15.873 -0.192084 0.000151938
-15.8243 -0.192113 0.000156766
-15.7759 -0.192143 0.000154977
-15.7276 -0.192172 0.000159807
-15.6794 -0.192202 0.000158078
-15.6313 -0.192232 0.000162913
-15.5834 -0.192262 0.000161244
-15.5356 -0.192292 0.000166085
-15.488 -0.192322 0.000164476
-15.4404 -0.192353 0.000169325
-15.393 -0.192384 0.000167776
-15.3458 -0.192415 0.000172634
-15.2986 -0.192446 0.000171147
-15.2516 -0.192478 0.000176016
-15.2047 -0.19251 0.00017459
-15.1579 -0.192541 0.000179472
-15.1112 -0.192574 0.000178107
-15.0647 -0.192606 0.000183005
-15.0182 -0.192639 0.000181701
-14.9719 -0.192672 0.000186615
-14.9257 -0.192705 0.000185375
-14.8796 -0.192738 0.000190307
-14.8336 -0.192772 0.000189129
-14.7877 -0.192806 0.000194082
-14.7419 -0.19284 0.000192968
-14.6962 -0.192874 0.000197942
-14.6506 -0.192909 0.000196892
-14.6052 -0.192944 0.000201891
-14.5598 -0.192979 0.000200906
-14.5145 -0.193014 0.000205931
-14.4693 -0.19305 0.000205012
-14.4243 -0.193086 0.000210064
-14.3793 -0.193122 0.000209212
-14.3344 -0.193158 0.000214294
-14.2896 -0.193195 0.00021351
-14.2449 -0.193232 0.000218623
-14.2003 -0.19327 0.000217908
-14.1558 -0.193307 0.000223054
-14.1113 -0.193345 0.000222409
-14.067 -0.193384 0.000227591
-14.0227 -0.193422 0.000227017
-13.9786 -0.193461 0.000232237
-13.9345 -0.1935 0.000231736
-13.8905 -0.19354 0.000236996
-13.8466 -0.193579 0.000236568
-13.8028 -0.19362 0.000241869
-13.759 -0.19366 0.000241517
-13.7153 -0.193701 0.000246863
-13.6718 -0.193742 0.000246587
-13.6283 -0.193783 0.000251979
-13.5848 -0.193825 0.000251782
-13.5415 -0.193867 0.000257223
-13.4982 -0.19391 0.000257105
-13.455 -0.193953 0.000262598
-13.4119 -0.193996 0.000262562
-13.3689 -0.194039 0.000268108
-13.3259 -0.194083 0.000268156
-13.283 -0.194128 0.000273758
-13.2402 -0.194172 0.000273891
-13.1974 -0.194217 0.000279552
-13.1547 -0.194263 0.000279773
-13.1121 -0.194309 0.000285495
-13.0696 -0.194355 0.000285806
-13.0271 -0.194402 0.000291593
-12.9847 -0.194449 0.000291996
-12.9424 -0.194496 0.00029785
-12.9001 -0.194544 0.000298347
-12.8579 -0.194592 0.000304271
-12.8158 -0.194641 0.000304865
-12.7737 -0.19469 0.000310862
-12.7317 -0.19474 0.000311556
-12.6898 -0.19479 0.000317629
-12.6479 -0.19484 0.000318426
-12.6061 -0.194891 0.000324578
-12.5643 -0.194943 0.00032548
-12.5226 -0.194995 0.000331716
-12.481 -0.195047 0.000332725
-12.4394 -0.1951 0.000339048
-12.3979 -0.195153 0.000340169
-12.3565 -0.195207 0.000346581
-12.3151 -0.195261 0.000347817
-12.2738 -0.195316 0.000354324
-12.2325 -0.195372 0.000355677
-12.1913 -0.195428 0.000362282
-12.1501 -0.195484 0.000363757
-12.109 -0.195541 0.000370464
-12.068 -0.195598 0.000372065
-12.027 -0.195656 0.000378878
-11.986 -0.195715 0.000380608
-11.9452 -0.195774 0.000387532
-11.9043 -0.195834 0.000389396
-11.8636 -0.195894 0.000396436
-11.8228 -0.195955 0.000398437
-11.7822 -0.196017 0.000405597
-11.7415 -0.196079 0.000407741
-11.701 -0.196141 0.000415027
-11.6605 -0.196205 0.000417318
-11.62 -0.196269 0.000424734
-11.5796 -0.196333 0.000427178
-11.5392 -0.196398 0.00043473
-11.4989 -0.196464 0.000437332
-11.4587 -0.196531 0.000445026
-11.4184 -0.196598 0.00044779
-11.3783 -0.196666 0.000455632
-11.3381 -0.196735 0.000458565
-11.2981 -0.196804 0.000466562
-11.2581 -0.196874 0.00046967
-11.2181 -0.196945 0.000477826
-11.1781 -0.197016 0.000481116
-11.1383 -0.197088 0.00048944
-11.0984 -0.197161 0.000492918
-11.0586 -0.197235 0.000501417
-11.0189 -0.19731 0.000505089
-10.9792 -0.197385 0.00051377
-10.9395 -0.197461 0.000517645
-10.8999 -0.197538 0.000526516
-10.8603 -0.197616 0.000530602
-10.8208 -0.197694 0.000539671
-10.7813 -0.197774 0.000543975
-10.7418 -0.197854 0.000553251
-10.7024 -0.197935 0.000557781
-10.6631 -0.198017 0.000567273
-10.6238 -0.1981 0.00057204
-10.5845 -0.198184 0.000581758
-10.5452 -0.198269 0.00058677
-10.506 -0.198355 0.000596723
-10.4669 -0.198442 0.00060199
-10.4278 -0.198529 0.000612189
-10.3887 -0.198618 0.000617723
-10.3496 -0.198708 0.000628179
-10.3106 -0.198798 0.00063399
-10.2717 -0.19889 0.000644714
-10.2328 -0.198983 0.000650814
-10.1939 -0.199077 0.00066182
-10.155 -0.199172 0.00066822
-10.1162 -0.199268 0.00067952
-10.0774 -0.199365 0.000686235
-10.0387 -0.199464 0.000697842
-10 -0.199563 0.000704884
-9.96134 -0.199664 0.000716813
-9.92271 -0.199766 0.000724198
-9.88412 -0.199869 0.000736464
-9.84557 -0.199973 0.000744207
-9.80704 -0.200079 0.000756826
-9.76856 -0.200186 0.000764943
-9.73011 -0.200294 0.000777931
-9.69169 -0.200403 0.000786439
-9.65331 -0.200514 0.000799815
-9.61496 -0.200626 0.000808733
-9.57664 -0.20074 0.000822515
-9.53836 -0.200855 0.000831861
-9.50011 -0.200971 0.00084607
-9.46189 -0.201089 0.000855865
-9.42371 -0.201209 0.000870521
-9.38556 -0.20133 0.000880786
-9.34744 -0.201452 0.000895913
-9.30935 -0.201576 0.000906672
-9.2713 -0.201702 0.000922292
-9.23327 -0.201829 0.000933568
-9.19528 -0.201958 0.000949707
-9.15732 -0.202089 0.000961527
-9.11939 -0.202221 0.000978212
-9.08149 -0.202355 0.000990603
-9.04362 -0.202491 0.00100786
-9.00578 -0.202629 0.00102085
-8.96797 -0.202768 0.00103872
-8.93019 -0.20291 0.00105234
-8.89244 -0.203053 0.00107084
-8.85471 -0.203198 0.00108513
-8.81702 -0.203345 0.0011043
-8.77936 -0.203495 0.00111928
-8.74172 -0.203646 0.00113916
-8.70412 -0.203799 0.00115488
-8.66654 -0.203955 0.00117551
-8.62899 -0.204113 0.00119201
-8.59146 -0.204273 0.00121342
-8.55397 -0.204435 0.00123074
-8.5165 -0.2046 0.00125299
-8.47906 -0.204767 0.00127117
-8.44165 -0.204936 0.0012943
-8.40426 -0.205108 0.0013134
-8.3669 -0.205282 0.00133745
-8.32956 -0.205459 0.00135752
-8.29226 -0.205638 0.00138256
-8.25497 -0.205821 0.00140365
-8.21772 -0.206005 0.00142974
-8.18049 -0.206193 0.00145191
-8.14328 -0.206384 0.0014791
-8.1061 -0.206577 0.00150242
-8.06895 -0.206773 0.00153078
-8.03182 -0.206972 0.00155532
-7.99471 -0.207175 0.00158493
-7.95763 -0.20738 0.00161076
-7.92058 -0.207589 0.00164169
-7.88355 -0.207801 0.00166889
-7.84654 -0.208016 0.00170123
-7.80955 -0.208235 0.00172989
-7.77259 -0.208457 0.00176373
-7.73566 -0.208683 0.00179394
-7.69874 -0.208913 0.00182937
-7.66185 -0.209146 0.00186123
-7.62498 -0.209383 0.00189836
-7.58814 -0.209624 0.00193199
-7.55132 -0.209869 0.00197092
-7.51452 -0.210118 0.00200643
-7.47774 -0.210371 0.0020473
-7.44099 -0.210629 0.00208481
-7.40425 -0.21089 0.00212775
-7.36754 -0.211157 0.00216741
-7.33085 -0.211428 0.00221256
-7.29418 -0.211703 0.00225452
-7.25754 -0.211984 0.00230203
-7.22091 -0.212269 0.00234645
-7.18431 -0.212559 0.0023965
-7.14772 -0.212855 0.00244355
-7.11116 -0.213156 0.00249633
-7.07462 -0.213462 0.00254622
-7.0381 -0.213774 0.00260192
-7.00159 -0.214091 0.00265484
-6.96511 -0.214415 0.0027137
-6.92865 -0.214744 0.00276989
-6.89221 -0.215079 0.00283213
-6.85579 -0.215421 0.00289185
-6.81938 -0.215769 0.00295774
-6.783 -0.216124 0.00302126
-6.74664 -0.216486 0.00309109
-6.71029 -0.216855 0.00315872
-6.67397 -0.217231 0.00323281
-6.63766 -0.217614 0.00330487
-6.60137 -0.218005 0.00338358
-6.5651 -0.218403 0.00346044
-6.52885 -0.21881 0.00354414
-6.49262 -0.219225 0.00362621
-6.4564 -0.219648 0.00371533
-6.42021 -0.22008 0.00380306
-6.38403 -0.220521 0.00389806
-6.34786 -0.220971 0.00399194
-6.31172 -0.22143 0.00409335
-6.27559 -0.221899 0.00419392
-6.23949 -0.222379 0.00430232
-6.20339 -0.222868 0.00441019
-6.16732 -0.223368 0.00452621
-6.13126 -0.223879 0.00464206
-6.09522 -0.224401 0.00476642
-6.05919 -0.224935 0.00489099
-6.02319 -0.225481 0.00502448
-5.9872 -0.226039 0.00515862
-5.95122 -0.22661 0.00530212
-5.91526 -0.227193 0.00544677
-5.87932 -0.22779 0.00560128
-5.84339 -0.228402 0.00575748
-5.80748 -0.229027 0.00592411
-5.77158 -0.229667 0.00609305
-5.7357 -0.230323 0.00627305
-5.69984 -0.230994 0.00645605
-5.66399 -0.231682 0.00665084
-5.62815 -0.232386 0.0068494
-5.59233 -0.233108 0.00706057
-5.55653 -0.233847 0.00727638
-5.52074 -0.234606 0.00750573
-5.48497 -0.235383 0.00774071
-5.4492 -0.23618 0.00799028
-5.41346 -0.236998 0.00824662
-5.37773 -0.237837 0.00851874
-5.34201 -0.238698 0.00879892
-5.30631 -0.239582 0.00909624
-5.27062 -0.240489 0.00940308
-5.23494 -0.24142 0.00972863
-5.19928 -0.242376 0.0100654
-5.16363 -0.243359 0.0104226
-5.128 -0.244368 0.010793
-5.09237 -0.245406 0.011186
-5.05677 -0.246472 0.0115942
-5.02117 -0.247568 0.0120275
-4.98559 -0.248695 0.0124786
-4.95002 -0.249855 0.0129574
-4.91446 -0.251047 0.0134571
-4.87892 -0.252274 0.0139876
-4.84339 -0.253536 0.0145425
-4.80787 -0.254835 0.0151319
-4.77237 -0.256172 0.0157496
-4.73687 -0.257549 0.0164062
-4.70139 -0.258966 0.0170957
-4.66592 -0.260426 0.0178291
-4.63046 -0.261929 0.018601
-4.59502 -0.263476 0.0194225
-4.55958 -0.26507 0.0202889
-4.52416 -0.266712 0.0212119
-4.48875 -0.268402 0.0221872
-4.45335 -0.270143 0.0232271
-4.41797 -0.271935 0.0243282
-4.38259 -0.27378 0.0255034
-4.34722 -0.275679 0.02675
-4.31187 -0.277633 0.028082
-4.27653 -0.279643 0.0294975
-4.24119 -0.281709 0.0310115
-4.20587 -0.283831 0.0326232
-4.17056 -0.286011 0.0343489
-4.13526 -0.288246 0.036189
-4.09997 -0.290537 0.038161
-4.06469 -0.292883 0.0402669
-4.02942 -0.29528 0.0425257
-3.99416 -0.297726 0.0449409
-3.95891 -0.300218 0.0475332
-3.92367 -0.30275 0.0503077
-3.88844 -0.305315 0.0532868
-3.85322 -0.307907 0.0564773
-3.81801 -0.310515 0.059903
-3.7828 -0.313127 0.0635723
-3.74761 -0.315729 0.0675101
-3.71243 -0.318304 0.0717254
-3.67726 -0.320832 0.0762438
-3.64209 -0.32329 0.0810737
-3.60694 -0.325649 0.0862397
-3.57179 -0.327879 0.091748
-3.53665 -0.329943 0.0976194
-3.50152 -0.3318 0.103855
-3.4664 -0.333407 0.110469
-3.43129 -0.334712 0.117454
-3.39619 -0.335662 0.12481
-3.36109 -0.3362 0.132517
-3.32601 -0.336264 0.140558
-3.29093 -0.335796 0.148891
-3.25586 -0.334734 0.15748
-3.2208 -0.333024 0.166256
-3.18574 -0.330614 0.175159
-3.1507 -0.327464 0.184095
-3.11566 -0.323547 0.192979
-3.08063 -0.318851 0.201701
-3.0456 -0.313381 0.210159
-3.01059 -0.307165 0.218235
-2.97558 -0.30025 0.225832
-2.94058 -0.292705 0.232842
-2.90558 -0.284617 0.239189
-2.87059 -0.276087 0.244796
-2.83561 -0.26723 0.249624
-2.80064 -0.258165 0.253638
-2.76567 -0.249012 0.256846
-2.73071 -0.239887 0.259257
-2.69576 -0.230898 0.26092
-2.66081 -0.222139 0.261882
-2.62587 -0.213691 0.262219
-2.59094 -0.205618 0.262001
-2.55601 -0.197967 0.261318
-2.52109 -0.190772 0.260246
-2.48617 -0.184049 0.258877
-2.45126 -0.177802 0.257281
-2.41636 -0.172027 0.255541
-2.38146 -0.166706 0.253717
-2.34657 -0.161819 0.251878
-2.31168 -0.157335 0.250071
-2.2768 -0.153225 0.248352
-2.24192 -0.149452 0.246752
-2.20705 -0.14598 0.245317
-2.17219 -0.14277 0.244066
-2.13733 -0.139785 0.243033
-2.10247 -0.136985 0.242231
-2.06762 -0.134333 0.241684
-2.03278 -0.131788 0.241398
-1.99794 -0.129313 0.24139
-1.9631 -0.126869 0.24166
-1.92827 -0.124417 0.24222
-1.89345 -0.121918 0.243066
-1.85862 -0.119332 0.244205
-1.82381 -0.116619 0.245625
-1.78899 -0.113738 0.24733
-1.75419 -0.110646 0.249301
-1.71938 -0.107301 0.251534
-1.68458 -0.103658 0.254004
-1.64979 -0.099671 0.256697
-1.61499 -0.0952958 0.259578
-1.58021 -0.0904864 0.262621
-1.54542 -0.0851977 0.265778
-1.51064 -0.0793866 0.269008
-1.47586 -0.0730129 0.272247
-1.44109 -0.0660408 0.275437
-1.40632 -0.0584412 0.278495
-1.37155 -0.0501934 0.281347
-1.33679 -0.0412877 0.283892
-1.30203 -0.0317279 0.286041
-1.26727 -0.0215335 0.287682
-1.23251 -0.0107419 0.288718
-1.19776 0.000590244 0.28904
-1.16301 0.0123862 0.288556
-1.12827 0.0245495 0.287174
-1.09352 0.0369659 0.284831
-1.05878 0.0495062 0.281466
-1.02405 0.0620307 0.277061
-0.989309 0.0743945 0.271607
-0.954576 0.0864536 0.265137
-0.919844 0.0980716 0.257695
-0.885115 0.109125 0.249368
-0.850388 0.119508 0.240242
-0.815663 0.129137 0.230438
-0.78094 0.137953 0.220071
-0.746219 0.145922 0.209274
-0.711499 0.15303 0.198162
-0.676781 0.15929 0.186862
-0.642065 0.164729 0.175474
-0.60735 0.169392 0.1641
-0.572637 0.173333 0.152815
-0.537925 0.176616 0.141693
-0.503214 0.179307 0.130776
-0.468504 0.181476 0.120112
-0.433796 0.183191 0.109716
-0.399089 0.184518 0.0996113
-0.364382 0.185519 0.0897925
-0.329676 0.186251 0.0802632
-0.294972 0.186766 0.0710038
-0.260267 0.187111 0.062005
-0.225564 0.187327 0.0532368
-0.190861 0.187449 0.0446817
-0.156158 0.187506 0.0363033
-0.121456 0.187524 0.0280792
-0.0867541 0.18752 0.0199695
-0.0520524 0.18751 0.011949
-0.0173508 0.187503 0.00397593
0.0173508 0.187503 -0.00397593
0.0520524 0.18751 -0.011949
0.0867541 0.18752 -0.0199695
0.121456 0.187524 -0.0280792
0.156158 0.187506 -0.0363033
0.190861 0.187449 -0.0446817
0.225564 0.187327 -0.0532368
0.260267 0.187111 -0.062005
0.294972 0.186766 -0.0710038
0.329676 0.186251 -0.0802632
0.364382 0.185519 -0.0897925
0.399089 0.184518 -0.0996113
0.433796 0.183191 -0.109716
0.468504 0.181476 -0.120112
0.503214 0.179307 -0.130776
0.537925 0.176616 -0.141693
0.572637 0.173333 -0.152815
0.60735 0.169392 -0.1641
0.642065 0.164729 -0.175474
0.676781 0.15929 -0.186862
0.711499 0.15303 -0.198162
0.746219 0.145922 -0.209274
0.78094 0.137953 -0.220071
0.815663 0.129137 -0.230438
0.850388 0.119508 -0.240242
0.885115 0.109125 -0.249368
0.919844 0.0980716 -0.257695
0.954576 0.0864536 -0.265137
0.989309 0.0743945 -0.271607
1.02405 0.0620307 -0.277061
1.05878 0.0495062 -0.281466
1.09352 0.0369659 -0.284831
1.12827 0.0245495 -0.287174
1.16301 0.0123862 -0.288556
1.19776 0.000590244 -0.28904
1.23251 -0.0107419 -0.288718
1.26727 -0.0215335 -0.287682
1.30203 -0.0317279 -0.286041
1.33679 -0.0412877 -0.283892
1.37155 -0.0501934 -0.281347
1.40632 -0.0584412 -0.278495
1.44109 -0.0660408 -0.275437
1.47586 -0.0730129 -0.272247
1.51064 -0.0793866 -0.269008
1.54542 -0.0851977 -0.265778
1.58021 -0.0904864 -0.262621
1.61499 -0.0952958 -0.259578
1.64979 -0.099671 -0.256697
1.68458 -0.103658 -0.254004
1.71938 -0.107301 -0.251534
1.75419 -0.110646 -0.249301
1.78899 -0.113738 -0.24733
1.82381 -0.116619 -0.245625
1.85862 -0.119332 -0.244205
1.89345 -0.121918 -0.243066
1.92827 -0.124417 -0.24222
1.9631 -0.126869 -0.24166
1.99794 -0.129313 -0.24139
2.03278 -0.131788 -0.241398
2.06762 -0.134333 -0.241684
2.10247 -0.136985 -0.242231
2.13733 -0.139785 -0.243033
2.17219 -0.14277 -0.244066
2.20705 -0.14598 -0.245317
2.24192 -0.149452 -0.246752
2.2768 -0.153225 -0.248352
2.31168 -0.157335 -0.250071
2.34657 -0.161819 -0.251878
2.38146 -0.166706 -0.253717
2.41636 -0.172027 -0.255541
2.45126 -0.177802 -0.257281
2.48617 -0.184049 -0.258877
2.52109 -0.190772 -0.260246
2.55601 -0.197967 -0.261318
2.59094 -0.205618 -0.262001
2.62587 -0.213691 -0.262219
2.66081 -0.222139 -0.261882
2.69576 -0.230898 -0.26092
2.73071 -0.239887 -0.259257
2.76567 -0.249012 -0.256846
2.80064 -0.258165 -0.253638
2.83561 -0.26723 -0.249624
2.87059 -0.276087 -0.244796
2.90558 -0.284617 -0.239189
2.94058 -0.292705 -0.232842
2.97558 -0.30025 -0.225832
3.01059 -0.307165 -0.218235
3.0456 -0.313381 -0.210159
3.08063 -0.318851 -0.201701
3.11566 -0.323547 -0.192979
3.1507 -0.327464 -0.184095
3.18574 -0.330614 -0.175159
3.2208 -0.333024 -0.166256
3.25586 -0.334734 -0.15748
3.29093 -0.335796 -0.148891
3.32601 -0.336264 -0.140558
3.36109 -0.3362 -0.132517
3.39619 -0.335662 -0.12481
3.43129 -0.334712 -0.117454
3.4664 -0.333407 -0.110469
3.50152 -0.3318 -0.103855
3.53665 -0.329943 -0.0976194
3.57179 -0.327879 -0.091748
3.60694 -0.325649 -0.0862397
3.64209 -0.32329 -0.0810737
3.67726 -0.320832 -0.0762438
3.71243 -0.318304 -0.0717254
3.74761 -0.315729 -0.0675101
3.7828 -0.313127 -0.0635723
3.81801 -0.310515 -0.059903
3.85322 -0.307907 -0.0564773
3.88844 -0.305315 -0.0532868
3.92367 -0.30275 -0.0503077
3.95891 -0.300218 -0.0475332
3.99416 -0.297726 -0.0449409
4.02942 -0.29528 -0.0425257
4.06469 -0.292883 -0.0402669
4.09997 -0.290537 -0.038161
4.13526 -0.288246 -0.036189
4.17056 -0.286011 -0.0343489
4.20587 -0.283831 -0.0326232
4.24119 -0.281709 -0.0310115
4.27653 -0.279643 -0.0294975
4.31187 -0.277633 -0.028082
4.34722 -0.275679 -0.02675
4.38259 -0.27378 -0.0255034
4.41797 -0.271935 -0.0243282
4.45335 -0.270143 -0.0232271
4.48875 -0.268402 -0.0221872
4.52416 -0.266712 -0.0212119
4.55958 -0.26507 -0.0202889
4.59502 -0.263476 -0.0194225
4.63046 -0.261929 -0.018601
4.66592 -0.260426 -0.0178291
4.70139 -0.258966 -0.0170957
4.73687 -0.257549 -0.0164062
4.77237 -0.256172 -0.0157496
4.80787 -0.254835 -0.0151319
4.84339 -0.253536 -0.0145425
4.87892 -0.252274 -0.0139876
4.91446 -0.251047 -0.0134571
4.95002 -0.249855 -0.0129574
4.98559 -0.248695 -0.0124786
5.02117 -0.247568 -0.0120275
5.05677 -0.246472 -0.0115942
5.09237 -0.245406 -0.011186
5.128 -0.244368 -0.010793
5.16363 -0.243359 -0.0104226
5.19928 -0.242376 -0.0100654
5.23494 -0.24142 -0.00972863
5.27062 -0.240489 -0.00940308
5.30631 -0.239582 -0.00909624
5.34201 -0.238698 -0.00879892
5.37773 -0.237837 -0.00851874
5.41346 -0.236998 -0.00824662
5.4492 -0.23618 -0.00799028
5.48497 -0.235383 -0.00774071
5.52074 -0.234606 -0.00750573
5.55653 -0.233847 -0.00727638
5.59233 -0.233108 -0.00706057
5.62815 -0.232386 -0.0068494
5.66399 -0.231682 -0.00665084
5.69984 -0.230994 -0.00645605
5.7357 -0.230323 -0.00627305
5.77158 -0.229667 -0.00609305
5.80748 -0.229027 -0.00592411
5.84339 -0.228402 -0.00575748
5.87932 -0.22779 -0.00560128
5.91526 -0.227193 -0.00544677
5.95122 -0.22661 -0.00530212
5.9872 -0.226039 -0.00515862
6.02319 -0.225481 -0.00502448
6.05919 -0.224935 -0.00489099
6.09522 -0.224401 -0.00476642
6.13126 -0.223879 -0.00464206
6.16732 -0.223368 -0.00452621
6.20339 -0.222868 -0.00441019
6.23949 -0.222379 -0.00430232
6.27559 -0.221899 -0.00419392
6.31172 -0.22143 -0.00409335
6.34786 -0.220971 -0.00399194
6.38403 -0.220521 -0.00389806
6.42021 -0.22008 -0.00380306
6.4564 -0.219648 -0.00371533
6.49262 -0.219225 -0.00362621
6.52885 -0.21881 -0.00354414
6.5651 -0.218403 -0.00346044
6.60137 -0.218005 -0.00338358
6.63766 -0.217614 -0.00330487
6.67397 -0.217231 -0.00323281
6.71029 -0.216855 -0.00315872
6.74664 -0.216486 -0.00309109
6.783 -0.216124 -0.00302126
6.81938 -0.215769 -0.00295774
6.85579 -0.215421 -0.00289185
6.89221 -0.215079 -0.00283213
6.92865 -0.214744 -0.00276989
6.96511 -0.214415 -0.0027137
7.00159 -0.214091 -0.00265484
7.0381 -0.213774 -0.00260192
7.07462 -0.213462 -0.00254622
7.11116 -0.213156 -0.00249633
7.14772 -0.212855 -0.00244355
7.18431 -0.212559 -0.0023965
7.22091 -0.212269 -0.00234645
7.25754 -0.211984 -0.00230203
7.29418 -0.211703 -0.00225452
7.33085 -0.211428 -0.00221256
7.36754 -0.211157 -0.00216741
7.40425 -0.21089 -0.00212775
7.44099 -0.210629 -0.00208481
7.47774 -0.210371 -0.0020473
7.51452 -0.210118 -0.00200643
7.55132 -0.209869 -0.00197092
7.58814 -0.209624 -0.00193199
7.62498 -0.209383 -0.00189836
7.66185 -0.209146 -0.00186123
7.69874 -0.208913 -0.00182937
7.73566 -0.208683 -0.00179394
7.77259 -0.208457 -0.00176373
7.80955 -0.208235 -0.00172989
7.84654 -0.208016 -0.00170123
7.88355 -0.207801 -0.00166889
7.92058 -0.207589 -0.00164169
7.95763 -0.20738 -0.00161076
7.99471 -0.207175 -0.00158493
8.03182 -0.206972 -0.00155532
8.06895 -0.206773 -0.00153078
8.1061 -0.206577 -0.00150242
8.14328 -0.206384 -0.0014791
8.18049 -0.206193 -0.00145191
8.21772 -0.206005 -0.00142974
8.25497 -0.205821 -0.00140365
8.29226 -0.205638 -0.00138256
8.32956 -0.205459 -0.00135752
8.3669 -0.205282 -0.00133745
8.40426 -0.205108 -0.0013134
8.44165 -0.204936 -0.0012943
8.47906 -0.204767 -0.00127117
8.5165 -0.2046 -0.00125299
8.55397 -0.204435 -0.00123074
8.59146 -0.204273 -0.00121342
8.62899 -0.204113 -0.00119201
8.66654 -0.203955 -0.00117551
8.70412 -0.203799 -0.00115488
8.74172 -0.203646 -0.00113916
8.77936 -0.203495 -0.00111928
8.81702 -0.203345 -0.0011043
8.85471 -0.203198 -0.00108513
8.89244 -0.203053 -0.00107084
8.93019 -0.20291 -0.00105234
8.96797 -0.202768 -0.00103872
9.00578 -0.202629 -0.00102085
9.04362 -0.202491 -0.00100786
9.08149 -0.202355 -0.000990603
9.11939 -0.202221 -0.000978212
9.15732 -0.202089 -0.000961527
9.19528 -0.201958 -0.000949707
9.23327 -0.201829 -0.000933568
9.2713 -0.201702 -0.000922292
9.30935 -0.201576 -0.000906672
9.34744 -0.201452 -0.000895913
9.38556 -0.20133 -0.000880786
9.42371 -0.201209 -0.000870521
9.46189 -0.201089 -0.000855865
9.50011 -0.200971 -0.00084607
9.53836 -0.200855 -0.000831861
9.57664 -0.20074 -0.000822515
9.61496 -0.200626 -0.000808733
9.65331 -0.200514 -0.000799815
9.69169 -0.200403 -0.000786439
9.73011 -0.200294 -0.000777931
9.76856 -0.200186 -0.000764943
9.80704 -0.200079 -0.000756826
9.84557 -0.199973 -0.000744207
9.88412 -0.199869 -0.000736464
9.92271 -0.199766 -0.000724198
9.96134 -0.199664 -0.000716813
10 -0.199563 -0.000704884
10.0387 -0.199464 -0.000697842
10.0774 -0.199365 -0.000686235
10.1162 -0.199268 -0.00067952
10.155 -0.199172 -0.00066822
10.1939 -0.199077 -0.00066182
10.2328 -0.198983 -0.000650814
10.2717 -0.19889 -0.000644714
10.3106 -0.198798 -0.00063399
10.3496 -0.198708 -0.000628179
10.3887 -0.198618 -0.000617723
10.4278 -0.198529 -0.000612189
10.4669 -0.198442 -0.00060199
10.506 -0.198355 -0.000596723
10.5452 -0.198269 -0.00058677
10.5845 -0.198184 -0.000581758
10.6238 -0.1981 -0.00057204
10.6631 -0.198017 -0.000567273
10.7024 -0.197935 -0.000557781
10.7418 -0.197854 -0.000553251
10.7813 -0.197774 -0.000543975
10.8208 -0.197694 -0.000539671
10.8603 -0.197616 -0.000530602
10.8999 -0.197538 -0.000526516
10.9395 -0.197461 -0.000517645
10.9792 -0.197385 -0.00051377
11.0189 -0.19731 -0.000505089
11.0586 -0.197235 -0.000501417
11.0984 -0.197161 -0.000492918
11.1383 -0.197088 -0.00048944
11.1781 -0.197016 -0.000481116
11.2181 -0.196945 -0.000477826
11.2581 -0.196874 -0.00046967
11.2981 -0.196804 -0.000466562
11.3381 -0.196735 -0.000458565
11.3783 -0.196666 -0.000455632
11.4184 -0.196598 -0.00044779
11.4587 -0.196531 -0.000445026
11.4989 -0.196464 -0.000437332
11.5392 -0.196398 -0.00043473
11.5796 -0.196333 -0.000427178
11.62 -0.196269 -0.000424734
11.6605 -0.196205 -0.000417318
11.701 -0.196141 -0.000415027
11.7415 -0.196079 -0.000407741
11.7822 -0.196017 -0.000405597
11.8228 -0.195955 -0.000398437
11.8636 -0.195894 -0.000396436
11.9043 -0.195834 -0.000389396
11.9452 -0.195774 -0.000387532
11.986 -0.195715 -0.000380608
12.027 -0.195656 -0.000378878
12.068 -0.195598 -0.000372065
12.109 -0.195541 -0.000370464
12.1501 -0.195484 -0.000363757
12.1913 -0.195428 -0.000362282
12.2325 -0.195372 -0.000355677
12.2738 -0.195316 -0.000354324
12.3151 -0.195261 -0.000347817
12.3565 -0.195207 -0.000346581
12.3979 -0.195153 -0.000340169
12.4394 -0.1951 -0.000339048
12.481 -0.195047 -0.000332725
12.5226 -0.194995 -0.000331716
12.5643 -0.194943 -0.00032548
12.6061 -0.194891 -0.000324578
12.6479 -0.19484 -0.000318426
12.6898 -0.19479 -0.000317629
12.7317 -0.19474 -0.000311556
12.7737 -0.19469 -0.000310862
12.8158 -0.194641 -0.000304865
12.8579 -0.194592 -0.000304271
12.9001 -0.194544 -0.000298347
12.9424 -0.194496 -0.00029785
12.9847 -0.194449 -0.000291996
13.0271 -0.194402 -0.000291593
13.0696 -0.194355 -0.000285806
13.1121 -0.194309 -0.000285495
13.1547 -0.194263 -0.000279773
13.1974 -0.194217 -0.000279552
13.2402 -0.194172 -0.000273891
13.283 -0.194128 -0.000273758
13.3259 -0.194083 -0.000268156
13.3689 -0.194039 -0.000268108
13.4119 -0.193996 -0.000262562
13.455 -0.193953 -0.000262598
13.4982 -0.19391 -0.000257105
13.5415 -0.193867 -0.000257223
13.5848 -0.193825 -0.000251782
13.6283 -0.193783 -0.000251979
13.6718 -0.193742 -0.000246587
13.7153 -0.193701 -0.000246863
13.759 -0.19366 -0.000241517
13.8028 -0.19362 -0.000241869
13.8466 -0.193579 -0.000236568
13.8905 -0.19354 -0.000236996
13.9345 -0.1935 -0.000231736
13.9786 -0.193461 -0.000232237
14.0227 -0.193422 -0.000227017
14.067 -0.193384 -0.000227591
14.1113 -0.193345 -0.000222409
14.1558 -0.193307 -0.000223054
14.2003 -0.19327 -0.000217908
14.2449 -0.193232 -0.000218623
14.2896 -0.193195 -0.00021351
14.3344 -0.193158 -0.000214294
14.3793 -0.193122 -0.000209212
14.4243 -0.193086 -0.000210064
14.4693 -0.19305 -0.000205012
14.5145 -0.193014 -0.000205931
14.5598 -0.192979 -0.000200906
14.6052 -0.192944 -0.000201891
14.6506 -0.192909 -0.000196892
14.6962 -0.192874 -0.000197942
14.7419 -0.19284 -0.000192968
14.7877 -0.192806 -0.000194082
14.8336 -0.192772 -0.000189129
14.8796 -0.192738 -0.000190307
14.9257 -0.192705 -0.000185375
14.9719 -0.192672 -0.000186615
15.0182 -0.192639 -0.000181701
15.0647 -0.192606 -0.000183005
15.1112 -0.192574 -0.000178107
15.1579 -0.192541 -0.000179472
15.2047 -0.19251 -0.00017459
15.2516 -0.192478 -0.000176016
15.2986 -0.192446 -0.000171147
15.3458 -0.192415 -0.000172634
15.393 -0.192384 -0.000167776
15.4404 -0.192353 -0.000169325
15.488 -0.192322 -0.000164476
15.5356 -0.192292 -0.000166085
15.5834 -0.192262 -0.000161244
15.6313 -0.192232 -0.000162913
15.6794 -0.192202 -0.000158078
15.7276 -0.192172 -0.000159807
15.7759 -0.192143 -0.000154977
15.8243 -0.192113 -0.000156766
15.873 -0.192084 -0.000151938
15.9217 -0.192056 -0.000153787
15.9706 -0.192027 -0.000148959
16.0197 -0.191998 -0.000150869
16.0689 -0.19197 -0.00014604
16.1182 -0.191942 -0.000148011
16.1677 -0.191914 -0.000143178
16.2174 -0.191886 -0.000145209
16.2672 -0.191858 -0.000140371
16.3172 -0.191831 -0.000142464
16.3674 -0.191804 -0.000137619
16.4177 -0.191777 -0.000139773
16.4682 -0.19175 -0.000134918
16.5189 -0.191723 -0.000137135
16.5697 -0.191696 -0.000132269
16.6208 -0.19167 -0.000134548
16.672 -0.191643 -0.000129669
16.7234 -0.191617 -0.000132012
16.775 -0.191591 -0.000127117
16.8268 -0.191565 -0.000129524
16.8787 -0.19154 -0.000124611
16.9309 -0.191514 -0.000127084
16.9833 -0.191488 -0.00012215
17.0359 -0.191463 -0.000124689
17.0887 -0.191438 -0.000119733
17.1418 -0.191413 -0.00012234
17.195 -0.191388 -0.000117357
17.2485 -0.191363 -0.000120034
17.3022 -0.191338 -0.000115023
17.3562 -0.191314 -0.00011777
17.4104 -0.191289 -0.000112729
17.4648 -0.191265 -0.000115548
17.5195 -0.191241 -0.000110472
17.5744 -0.191217 -0.000113366
17.6296 -0.191193 -0.000108252
17.6851 -0.191169 -0.000111223
17.7408 -0.191145 -0.000106068
17.7969 -0.191121 -0.000109118
17.8532 -0.191098 -0.000103919
17.9098 -0.191074 -0.00010705
17.9667 -0.191051 -0.000101802
18.0239 -0.191027 -0.000105018
18.0815 -0.191004 -9.97168e-05
18.1393 -0.190981 -0.000103021
18.1975 -0.190958 -9.7662e-05
18.256 -0.190935 -0.000101057
18.3149 -0.190912 -9.5636e-05
18.3742 -0.190889 -9.91271e-05
18.4338 -0.190866 -9.36377e-05
18.4938 -0.190843 -9.7229e-05
18.5542 -0.19082 -9.16653e-05
18.615 -0.190797 -9.5362e-05
18.6762 -0.190774 -8.97176e-05
18.7379 -0.190751 -9.35253e-05
18.8 -0.190729 -8.77927e-05
18.8625 -0.190706 -9.17181e-05
18.9255 -0.190683 -8.5889e-05
18.9891 -0.19066 -8.99394e-05
19.0531 -0.190637 -8.40046e-05
19.1177 -0.190613 -8.81883e-05
19.1828 -0.19059 -8.21372e-05
19.2484 -0.190567 -8.64637e-05
19.3147 -0.190543 -8.02844e-05
19.3816 -0.190519 -8.47646e-05
19.4491 -0.190494 -7.84429e-05
19.5173 -0.19047 -8.30893e-05
19.5862 -0.190444 -7.66086e-05
19.6558 -0.190418 -8.14354e-05
19.7262 -0.190392 -7.47758e-05
19.7974 -0.190364 -7.97991e-05
19.8694 -0.190335 -7.2936e-05
19.9423 -0.190304 -7.81735e-05
20.0162 -0.190272 -7.10754e-05
20.091 -0.190236 -7.65465e-05
20.1669 -0.190197 -6.91727e-05
20.244 -0.190154 -7.48998e-05
20.3222 -0.190105 -6.72011e-05
20.4016 -0.190049 -7.32232e-05
20.4825 -0.189986 -6.51695e-05
20.5648 -0.189913 -7.15942e-05
20.6487 -0.189832 -6.32121e-05
20.7344 -0.189743 -7.02165e-05
20.8219 -0.18965 -6.15086e-05
20.9115 -0.189552 -6.92281e-05
21.0034 -0.189453 -6.00553e-05
21.0979 -0.189354 -6.85617e-05
21.1952 -0.189257 -5.86634e-05
21.2959 -0.189159 -6.80842e-05
21.4004 -0.189061 -5.71229e-05
21.5093 -0.18896 -6.77616e-05
21.6237 -0.188856 -5.5231e-05
21.7448 -0.188742 -6.77172e-05
21.8747 -0.188616 -5.25938e-05
22.0165 -0.18846 -6.84187e-05
22.1768 -0.188268 -4.77044e-05
22.3723 -0.187956 -7.323e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.5Lambda0.5Nc1ClassicOneLoop/SigmaROneLoop.txt <==
-22.3723 -0.749993 -9.64272e-19
-22.1768 -0.749993 -9.64272e-19
-22.0165 -0.749993 -9.64272e-19
-21.8747 -0.749993 -9.64272e-19
-21.7448 -0.749993 -9.64272e-19
-21.6237 -0.749993 -9.64272e-19
-21.5093 -0.749993 -9.64272e-19
-21.4004 -0.749993 -9.64272e-19
-21.2959 -0.749993 -9.64272e-19
-21.1952 -0.749993 -9.64272e-19
-21.0979 -0.749993 -9.64272e-19
-21.0034 -0.749993 -9.64272e-19
-20.9115 -0.749993 -9.64272e-19
-20.8219 -0.749993 -9.64272e-19
-20.7344 -0.749993 -9.64272e-19
-20.6487 -0.749993 -9.64272e-19
-20.5648 -0.749993 -9.64272e-19
-20.4825 -0.749993 -9.64272e-19
-20.4016 -0.749993 -9.64272e-19
-20.3222 -0.749993 -9.64272e-19
-20.244 -0.749993 -9.64272e-19
-20.1669 -0.749993 -9.64272e-19
-20.091 -0.749993 -9.64272e-19
-20.0162 -0.749993 -9.64272e-19
-19.9423 -0.749993 -9.64272e-19
-19.8694 -0.749993 -9.64272e-19
-19.7974 -0.749993 -9.64272e-19
-19.7262 -0.749993 -9.64272e-19
-19.6558 -0.749993 -9.64272e-19
-19.5862 -0.749993 -9.64272e-19
-19.5173 -0.749993 -9.64272e-19
-19.4491 -0.749993 -9.64272e-19
-19.3816 -0.749993 -9.64272e-19
-19.3147 -0.749993 -9.64272e-19
-19.2484 -0.749993 -9.64272e-19
-19.1828 -0.749993 -9.64272e-19
-19.1177 -0.749993 -9.64272e-19
-19.0531 -0.749993 -9.64272e-19
-18.9891 -0.749993 -9.64272e-19
-18.9255 -0.749993 -9.64272e-19
-18.8625 -0.749993 -9.64272e-19
-18.8 -0.749993 -9.64272e-19
-18.7379 -0.749993 -9.64272e-19
-18.6762 -0.749993 -9.64272e-19
-18.615 -0.749993 -9.64272e-19
-18.5542 -0.749993 -9.64272e-19
-18.4938 -0.749993 -9.64272e-19
-18.4338 -0.749993 -9.64272e-19
-18.3742 -0.749993 -9.64272e-19
-18.3149 -0.749993 -9.64272e-19
-18.256 -0.749993 -9.64272e-19
-18.1975 -0.749993 -9.64272e-19
-18.1393 -0.749993 -9.64272e-19
-18.0815 -0.749993 -9.64272e-19
-18.0239 -0.749993 -9.64272e-19
-17.9667 -0.749993 -9.64272e-19
-17.9098 -0.749993 -9.64272e-19
-17.8532 -0.749993 -9.64272e-19
-17.7969 -0.749993 -9.64272e-19
-17.7408 -0.749993 -9.64272e-19
-17.6851 -0.749993 -9.64272e-19
-17.6296 -0.749993 -9.64272e-19
-17.5744 -0.749993 -9.64272e-19
-17.5195 -0.749993 -9.64272e-19
-17.4648 -0.749993 -9.64272e-19
-17.4104 -0.749993 -9.64272e-19
-17.3562 -0.749993 -9.64272e-19
-17.3022 -0.749993 -9.64272e-19
-17.2485 -0.749993 -9.64272e-19
-17.195 -0.749993 -9.64272e-19
-17.1418 -0.749993 -9.64272e-19
-17.0887 -0.749993 -9.64272e-19
-17.0359 -0.749993 -9.64272e-19
-16.9833 -0.749993 -9.64272e-19
-16.9309 -0.749993 -9.64272e-19
-16.8787 -0.749993 -9.64272e-19
-16.8268 -0.749993 -9.64272e-19
-16.775 -0.749993 -9.64272e-19
-16.7234 -0.749993 -9.64272e-19
-16.672 -0.749993 -9.64272e-19
-16.6208 -0.749993 -9.64272e-19
-16.5697 -0.749993 -9.64272e-19
-16.5189 -0.749993 -9.64272e-19
-16.4682 -0.749993 -9.64272e-19
-16.4177 -0.749993 -9.64272e-19
-16.3674 -0.749993 -9.64272e-19
-16.3172 -0.749993 -9.64272e-19
-16.2672 -0.749993 -9.64272e-19
-16.2174 -0.749993 -9.64272e-19
-16.1677 -0.749993 -9.64272e-19
-16.1182 -0.749993 -9.64272e-19
-16.0689 -0.749993 -9.64272e-19
-16.0197 -0.749993 -9.64272e-19
-15.9706 -0.749993 -9.64272e-19
-15.9217 -0.749993 -9.64272e-19
-15.873 -0.749993 -9.64272e-19
-15.8243 -0.749993 -9.64272e-19
-15.7759 -0.749993 -9.64272e-19
-15.7276 -0.749993 -9.64272e-19
-15.6794 -0.749993 -9.64272e-19
-15.6313 -0.749993 -9.64272e-19
-15.5834 -0.749993 -9.64272e-19
-15.5356 -0.749993 -9.64272e-19
-15.488 -0.749993 -9.64272e-19
-15.4404 -0.749993 -9.64272e-19
-15.393 -0.749993 -9.64272e-19
-15.3458 -0.749993 -9.64272e-19
-15.2986 -0.749993 -9.64272e-19
-15.2516 -0.749993 -9.64272e-19
-15.2047 -0.749993 -9.64272e-19
-15.1579 -0.749993 -9.64272e-19
-15.1112 -0.749993 -9.64272e-19
-15.0647 -0.749993 -9.64272e-19
-15.0182 -0.749993 -9.64272e-19
-14.9719 -0.749993 -9.64272e-19
-14.9257 -0.749993 -9.64272e-19
-14.8796 -0.749993 -9.64272e-19
-14.8336 -0.749993 -9.64272e-19
-14.7877 -0.749993 -9.64272e-19
-14.7419 -0.749993 -9.64272e-19
-14.6962 -0.749993 -9.64272e-19
-14.6506 -0.749993 -9.64272e-19
-14.6052 -0.749993 -9.64272e-19
-14.5598 -0.749993 -9.64272e-19
-14.5145 -0.749993 -9.64272e-19
-14.4693 -0.749993 -9.64272e-19
-14.4243 -0.749993 -9.64272e-19
-14.3793 -0.749993 -9.64272e-19
-14.3344 -0.749993 -9.64272e-19
-14.2896 -0.749993 -9.64272e-19
-14.2449 -0.749993 -9.64272e-19
-14.2003 -0.749993 -9.64272e-19
-14.1558 -0.749993 -9.64272e-19
-14.1113 -0.749993 -9.64272e-19
-14.067 -0.749993 -9.64272e-19
-14.0227 -0.749993 -9.64272e-19
-13.9786 -0.749993 -9.64272e-19
-13.9345 -0.749993 -9.64272e-19
-13.8905 -0.749993 -9.64272e-19
-13.8466 -0.749993 -9.64272e-19
-13.8028 -0.749993 -9.64272e-19
-13.759 -0.749993 -9.64272e-19
-13.7153 -0.749993 -9.64272e-19
-13.6718 -0.749993 -9.64272e-19
-13.6283 -0.749993 -9.64272e-19
-13.5848 -0.749993 -9.64272e-19
-13.5415 -0.749993 -9.64272e-19
-13.4982 -0.749993 -9.64272e-19
-13.455 -0.749993 -9.64272e-19
-13.4119 -0.749993 -9.64272e-19
-13.3689 -0.749993 -9.64272e-19
-13.3259 -0.749993 -9.64272e-19
-13.283 -0.749993 -9.64272e-19
-13.2402 -0.749993 -9.64272e-19
-13.1974 -0.749993 -9.64272e-19
-13.1547 -0.749993 -9.64272e-19
-13.1121 -0.749993 -9.64272e-19
-13.0696 -0.749993 -9.64272e-19
-13.0271 -0.749993 -9.64272e-19
-12.9847 -0.749993 -9.64272e-19
-12.9424 -0.749993 -9.64272e-19
-12.9001 -0.749993 -9.64272e-19
-12.8579 -0.749993 -9.64272e-19
-12.8158 -0.749993 -9.64272e-19
-12.7737 -0.749993 -9.64272e-19
-12.7317 -0.749993 -9.64272e-19
-12.6898 -0.749993 -9.64272e-19
-12.6479 -0.749993 -9.64272e-19
-12.6061 -0.749993 -9.64272e-19
-12.5643 -0.749993 -9.64272e-19
-12.5226 -0.749993 -9.64272e-19
-12.481 -0.749993 -9.64272e-19
-12.4394 -0.749993 -9.64272e-19
-12.3979 -0.749993 -9.64272e-19
-12.3565 -0.749993 -9.64272e-19
-12.3151 -0.749993 -9.64272e-19
-12.2738 -0.749993 -9.64272e-19
-12.2325 -0.749993 -9.64272e-19
-12.1913 -0.749993 -9.64272e-19
-12.1501 -0.749993 -9.64272e-19
-12.109 -0.749993 -9.64272e-19
-12.068 -0.749993 -9.64272e-19
-12.027 -0.749993 -9.64272e-19
-11.986 -0.749993 -9.64272e-19
-11.9452 -0.749993 -9.64272e-19
-11.9043 -0.749993 -9.64272e-19
-11.8636 -0.749993 -9.64272e-19
-11.8228 -0.749993 -9.64272e-19
-11.7822 -0.749993 -9.64272e-19
-11.7415 -0.749993 -9.64272e-19
-11.701 -0.749993 -9.64272e-19
-11.6605 -0.749993 -9.64272e-19
-11.62 -0.749993 -9.64272e-19
-11.5796 -0.749993 -9.64272e-19
-11.5392 -0.749993 -9.64272e-19
-11.4989 -0.749993 -9.64272e-19
-11.4587 -0.749993 -9.64272e-19
-11.4184 -0.749993 -9.64272e-19
-11.3783 -0.749993 -9.64272e-19
-11.3381 -0.749993 -9.64272e-19
-11.2981 -0.749993 -9.64272e-19
-11.2581 -0.749993 -9.64272e-19
-11.2181 -0.749993 -9.64272e-19
-11.1781 -0.749993 -9.64272e-19
-11.1383 -0.749993 -9.64272e-19
-11.0984 -0.749993 -9.64272e-19
-11.0586 -0.749993 -9.64272e-19
-11.0189 -0.749993 -9.64272e-19
-10.9792 -0.749993 -9.64272e-19
-10.9395 -0.749993 -9.64272e-19
-10.8999 -0.749993 -9.64272e-19
-10.8603 -0.749993 -9.64272e-19
-10.8208 -0.749993 -9.64272e-19
-10.7813 -0.749993 -9.64272e-19
-10.7418 -0.749993 -9.64272e-19
-10.7024 -0.749993 -9.64272e-19
-10.6631 -0.749993 -9.64272e-19
-10.6238 -0.749993 -9.64272e-19
-10.5845 -0.749993 -9.64272e-19
-10.5452 -0.749993 -9.64272e-19
-10.506 -0.749993 -9.64272e-19
-10.4669 -0.749993 -9.64272e-19
-10.4278 -0.749993 -9.64272e-19
-10.3887 -0.749993 -9.64272e-19
-10.3496 -0.749993 -9.64272e-19
-10.3106 -0.749993 -9.64272e-19
-10.2717 -0.749993 -9.64272e-19
-10.2328 -0.749993 -9.64272e-19
-10.1939 -0.749993 -9.64272e-19
-10.155 -0.749993 -9.64272e-19
-10.1162 -0.749993 -9.64272e-19
-10.0774 -0.749993 -9.64272e-19
-10.0387 -0.749993 -9.64272e-19
-10 -0.749993 -9.64272e-19
-9.96134 -0.749993 -9.64272e-19
-9.92271 -0.749993 -9.64272e-19
-9.88412 -0.749993 -9.64272e-19
-9.84557 -0.749993 -9.64272e-19
-9.80704 -0.749993 -9.64272e-19
-9.76856 -0.749993 -9.64272e-19
-9.73011 -0.749993 -9.64272e-19
-9.69169 -0.749993 -9.64272e-19
-9.65331 -0.749993 -9.64272e-19
-9.61496 -0.749993 -9.64272e-19
-9.57664 -0.749993 -9.64272e-19
-9.53836 -0.749993 -9.64272e-19
-9.50011 -0.749993 -9.64272e-19
-9.46189 -0.749993 -9.64272e-19
-9.42371 -0.749993 -9.64272e-19
-9.38556 -0.749993 -9.64272e-19
-9.34744 -0.749993 -9.64272e-19
-9.30935 -0.749993 -9.64272e-19
-9.2713 -0.749993 -9.64272e-19
-9.23327 -0.749993 -9.64272e-19
-9.19528 -0.749993 -9.64272e-19
-9.15732 -0.749993 -9.64272e-19
-9.11939 -0.749993 -9.64272e-19
-9.08149 -0.749993 -9.64272e-19
-9.04362 -0.749993 -9.64272e-19
-9.00578 -0.749993 -9.64272e-19
-8.96797 -0.749993 -9.64272e-19
-8.93019 -0.749993 -9.64272e-19
-8.89244 -0.749993 -9.64272e-19
-8.85471 -0.749993 -9.64272e-19
-8.81702 -0.749993 -9.64272e-19
-8.77936 -0.749993 -9.64272e-19
-8.74172 -0.749993 -9.64272e-19
-8.70412 -0.749993 -9.64272e-19
-8.66654 -0.749993 -9.64272e-19
-8.62899 -0.749993 -9.64272e-19
-8.59146 -0.749993 -9.64272e-19
-8.55397 -0.749993 -9.64272e-19
-8.5165 -0.749993 -9.64272e-19
-8.47906 -0.749993 -9.64272e-19
-8.44165 -0.749993 -9.64272e-19
-8.40426 -0.749993 -9.64272e-19
-8.3669 -0.749993 -9.64272e-19
-8.32956 -0.749993 -9.64272e-19
-8.29226 -0.749993 -9.64272e-19
-8.25497 -0.749993 -9.64272e-19
-8.21772 -0.749993 -9.64272e-19
-8.18049 -0.749993 -9.64272e-19
-8.14328 -0.749993 -9.64272e-19
-8.1061 -0.749993 -9.64272e-19
-8.06895 -0.749993 -9.64272e-19
-8.03182 -0.749993 -9.64272e-19
-7.99471 -0.749993 -9.64272e-19
-7.95763 -0.749993 -9.64272e-19
-7.92058 -0.749993 -9.64272e-19
-7.88355 -0.749993 -9.64272e-19
-7.84654 -0.749993 -9.64272e-19
-7.80955 -0.749993 -9.64272e-19
-7.77259 -0.749993 -9.64272e-19
-7.73566 -0.749993 -9.64272e-19
-7.69874 -0.749993 -9.64272e-19
-7.66185 -0.749993 -9.64272e-19
-7.62498 -0.749993 -9.64272e-19
-7.58814 -0.749993 -9.64272e-19
-7.55132 -0.749993 -9.64272e-19
-7.51452 -0.749993 -9.64272e-19
-7.47774 -0.749993 -9.64272e-19
-7.44099 -0.749993 -9.64272e-19
-7.40425 -0.749993 -9.64272e-19
-7.36754 -0.749993 -9.64272e-19
-7.33085 -0.749993 -9.64272e-19
-7.29418 -0.749993 -9.64272e-19
-7.25754 -0.749993 -9.64272e-19
-7.22091 -0.749993 -9.64272e-19
-7.18431 -0.749993 -9.64272e-19
-7.14772 -0.749993 -9.64272e-19
-7.11116 -0.749993 -9.64272e-19
-7.07462 -0.749993 -9.64272e-19
-7.0381 -0.749993 -9.64272e-19
-7.00159 -0.749993 -9.64272e-19
-6.96511 -0.749993 -9.64272e-19
-6.92865 -0.749993 -9.64272e-19
-6.89221 -0.749993 -9.64272e-19
-6.85579 -0.749993 -9.64272e-19
-6.81938 -0.749993 -9.64272e-19
-6.783 -0.749993 -9.64272e-19
-6.74664 -0.749993 -9.64272e-19
-6.71029 -0.749993 -9.64272e-19
-6.67397 -0.749993 -9.64272e-19
-6.63766 -0.749993 -9.64272e-19
-6.60137 -0.749993 -9.64272e-19
-6.5651 -0.749993 -9.64272e-19
-6.52885 -0.749993 -9.64272e-19
-6.49262 -0.749993 -9.64272e-19
-6.4564 -0.749993 -9.64272e-19
-6.42021 -0.749993 -9.64272e-19
-6.38403 -0.749993 -9.64272e-19
-6.34786 -0.749993 -9.64272e-19
-6.31172 -0.749993 -9.64272e-19
-6.27559 -0.749993 -9.64272e-19
-6.23949 -0.749993 -9.64272e-19
-6.20339 -0.749993 -9.64272e-19
-6.16732 -0.749993 -9.64272e-19
-6.13126 -0.749993 -9.64272e-19
-6.09522 -0.749993 -9.64272e-19
-6.05919 -0.749993 -9.64272e-19
-6.02319 -0.749993 -9.64272e-19
-5.9872 -0.749993 -9.64272e-19
-5.95122 -0.749993 -9.64272e-19
-5.91526 -0.749993 -9.64272e-19
-5.87932 -0.749993 -9.64272e-19
-5.84339 -0.749993 -9.64272e-19
-5.80748 -0.749993 -9.64272e-19
-5.77158 -0.749993 -9.64272e-19
-5.7357 -0.749993 -9.64272e-19
-5.69984 -0.749993 -9.64272e-19
-5.66399 -0.749993 -9.64272e-19
-5.62815 -0.749993 -9.64272e-19
-5.59233 -0.749993 -9.64272e-19
-5.55653 -0.749993 -9.64272e-19
-5.52074 -0.749993 -9.64272e-19
-5.48497 -0.749993 -9.64272e-19
-5.4492 -0.749993 -9.64272e-19
-5.41346 -0.749993 -9.64272e-19
-5.37773 -0.749993 -9.64272e-19
-5.34201 -0.749993 -9.64272e-19
-5.30631 -0.749993 -9.64272e-19
-5.27062 -0.749993 -9.64272e-19
-5.23494 -0.749993 -9.64272e-19
-5.19928 -0.749993 -9.64272e-19
-5.16363 -0.749993 -9.64272e-19
-5.128 -0.749993 -9.64272e-19
-5.09237 -0.749993 -9.64272e-19
-5.05677 -0.749993 -9.64272e-19
-5.02117 -0.749993 -9.64272e-19
-4.98559 -0.749993 -9.64272e-19
-4.95002 -0.749993 -9.64272e-19
-4.91446 -0.749993 -9.64272e-19
-4.87892 -0.749993 -9.64272e-19
-4.84339 -0.749993 -9.64272e-19
-4.80787 -0.749993 -9.64272e-19
-4.77237 -0.749993 -9.64272e-19
-4.73687 -0.749993 -9.64272e-19
-4.70139 -0.749993 -9.64272e-19
-4.66592 -0.749993 -9.64272e-19
-4.63046 -0.749993 -9.64272e-19
-4.59502 -0.749993 -9.64272e-19
-4.55958 -0.749993 -9.64272e-19
-4.52416 -0.749993 -9.64272e-19
-4.48875 -0.749993 -9.64272e-19
-4.45335 -0.749993 -9.64272e-19
-4.41797 -0.749993 -9.64272e-19
-4.38259 -0.749993 -9.64272e-19
-4.34722 -0.749993 -9.64272e-19
-4.31187 -0.749993 -9.64272e-19
-4.27653 -0.749993 -9.64272e-19
-4.24119 -0.749993 -9.64272e-19
-4.20587 -0.749993 -9.64272e-19
-4.17056 -0.749993 -9.64272e-19
-4.13526 -0.749993 -9.64272e-19
-4.09997 -0.749993 -9.64272e-19
-4.06469 -0.749993 -9.64272e-19
-4.02942 -0.749993 -9.64272e-19
-3.99416 -0.749993 -9.64272e-19
-3.95891 -0.749993 -9.64272e-19
-3.92367 -0.749993 -9.64272e-19
-3.88844 -0.749993 -9.64272e-19
-3.85322 -0.749993 -9.64272e-19
-3.81801 -0.749993 -9.64272e-19
-3.7828 -0.749993 -9.64272e-19
-3.74761 -0.749993 -9.64272e-19
-3.71243 -0.749993 -9.64272e-19
-3.67726 -0.749993 -9.64272e-19
-3.64209 -0.749993 -9.64272e-19
-3.60694 -0.749993 -9.64272e-19
-3.57179 -0.749993 -9.64272e-19
-3.53665 -0.749993 -9.64272e-19
-3.50152 -0.749993 -9.64272e-19
-3.4664 -0.749993 -9.64272e-19
-3.43129 -0.749993 -9.64272e-19
-3.39619 -0.749993 -9.64272e-19
-3.36109 -0.749993 -9.64272e-19
-3.32601 -0.749993 -9.64272e-19
-3.29093 -0.749993 -9.64272e-19
-3.25586 -0.749993 -9.64272e-19
-3.2208 -0.749993 -9.64272e-19
-3.18574 -0.749993 -9.64272e-19
-3.1507 -0.749993 -9.64272e-19
-3.11566 -0.749993 -9.64272e-19
-3.08063 -0.749993 -9.64272e-19
-3.0456 -0.749993 -9.64272e-19
-3.01059 -0.749993 -9.64272e-19
-2.97558 -0.749993 -9.64272e-19
-2.94058 -0.749993 -9.64272e-19
-2.90558 -0.749993 -9.64272e-19
-2.87059 -0.749993 -9.64272e-19
-2.83561 -0.749993 -9.64272e-19
-2.80064 -0.749993 -9.64272e-19
-2.76567 -0.749993 -9.64272e-19
-2.73071 -0.749993 -9.64272e-19
-2.69576 -0.749993 -9.64272e-19
-2.66081 -0.749993 -9.64272e-19
-2.62587 -0.749993 -9.64272e-19
-2.59094 -0.749993 -9.64272e-19
-2.55601 -0.749993 -9.64272e-19
-2.52109 -0.749993 -9.64272e-19
-2.48617 -0.749993 -9.64272e-19
-2.45126 -0.749993 -9.64272e-19
-2.41636 -0.749993 -9.64272e-19
-2.38146 -0.749993 -9.64272e-19
-2.34657 -0.749993 -9.64272e-19
-2.31168 -0.749993 -9.64272e-19
-2.2768 -0.749993 -9.64272e-19
-2.24192 -0.749993 -9.64272e-19
-2.20705 -0.749993 -9.64272e-19
-2.17219 -0.749993 -9.64272e-19
-2.13733 -0.749993 -9.64272e-19
-2.10247 -0.749993 -9.64272e-19
-2.06762 -0.749993 -9.64272e-19
-2.03278 -0.749993 -9.64272e-19
-1.99794 -0.749993 -9.64272e-19
-1.9631 -0.749993 -9.64272e-19
-1.92827 -0.749993 -9.64272e-19
-1.89345 -0.749993 -9.64272e-19
-1.85862 -0.749993 -9.64272e-19
-1.82381 -0.749993 -9.64272e-19
-1.78899 -0.749993 -9.64272e-19
-1.75419 -0.749993 -9.64272e-19
-1.71938 -0.749993 -9.64272e-19
-1.68458 -0.749993 -9.64272e-19
-1.64979 -0.749993 -9.64272e-19
-1.61499 -0.749993 -9.64272e-19
-1.58021 -0.749993 -9.64272e-19
-1.54542 -0.749993 -9.64272e-19
-1.51064 -0.749993 -9.64272e-19
-1.47586 -0.749993 -9.64272e-19
-1.44109 -0.749993 -9.64272e-19
-1.40632 -0.749993 -9.64272e-19
-1.37155 -0.749993 -9.64272e-19
-1.33679 -0.749993 -9.64272e-19
-1.30203 -0.749993 -9.64272e-19
-1.26727 -0.749993 -9.64272e-19
-1.23251 -0.749993 -9.64272e-19
-1.19776 -0.749993 -9.64272e-19
-1.16301 -0.749993 -9.64272e-19
-1.12827 -0.749993 -9.64272e-19
-1.09352 -0.749993 -9.64272e-19
-1.05878 -0.749993 -9.64272e-19
-1.02405 -0.749993 -9.64272e-19
-0.989309 -0.749993 -9.64272e-19
-0.954576 -0.749993 -9.64272e-19
-0.919844 -0.749993 -9.64272e-19
-0.885115 -0.749993 -9.64272e-19
-0.850388 -0.749993 -9.64272e-19
-0.815663 -0.749993 -9.64272e-19
-0.78094 -0.749993 -9.64272e-19
-0.746219 -0.749993 -9.64272e-19
-0.711499 -0.749993 -9.64272e-19
-0.676781 -0.749993 -9.64272e-19
-0.642065 -0.749993 -9.64272e-19
-0.60735 -0.749993 -9.64272e-19
-0.572637 -0.749993 -9.64272e-19
-0.537925 -0.749993 -9.64272e-19
-0.503214 -0.749993 -9.64272e-19
-0.468504 -0.749993 -9.64272e-19
-0.433796 -0.749993 -9.64272e-19
-0.399089 -0.749993 -9.64272e-19
-0.364382 -0.749993 -9.64272e-19
-0.329676 -0.749993 -9.64272e-19
-0.294972 -0.749993 -9.64272e-19
-0.260267 -0.749993 -9.64272e-19
-0.225564 -0.749993 -9.64272e-19
-0.190861 -0.749993 -9.64272e-19
-0.156158 -0.749993 -9.64272e-19
-0.121456 -0.749993 -9.64272e-19
-0.0867541 -0.749993 -9.64272e-19
-0.0520524 -0.749993 -9.64272e-19
-0.0173508 -0.749993 -9.64272e-19
0.0173508 -0.749993 -9.64272e-19
0.0520524 -0.749993 -9.64272e-19
0.0867541 -0.749993 -9.64272e-19
0.121456 -0.749993 -9.64272e-19
0.156158 -0.749993 -9.64272e-19
0.190861 -0.749993 -9.64272e-19
0.225564 -0.749993 -9.64272e-19
0.260267 -0.749993 -9.64272e-19
0.294972 -0.749993 -9.64272e-19
0.329676 -0.749993 -9.64272e-19
0.364382 -0.749993 -9.64272e-19
0.399089 -0.749993 -9.64272e-19
0.433796 -0.749993 -9.64272e-19
0.468504 -0.749993 -9.64272e-19
0.503214 -0.749993 -9.64272e-19
0.537925 -0.749993 -9.64272e-19
0.572637 -0.749993 -9.64272e-19
0.60735 -0.749993 -9.64272e-19
0.642065 -0.749993 -9.64272e-19
0.676781 -0.749993 -9.64272e-19
0.711499 -0.749993 -9.64272e-19
0.746219 -0.749993 -9.64272e-19
0.78094 -0.749993 -9.64272e-19
0.815663 -0.749993 -9.64272e-19
0.850388 -0.749993 -9.64272e-19
0.885115 -0.749993 -9.64272e-19
0.919844 -0.749993 -9.64272e-19
0.954576 -0.749993 -9.64272e-19
0.989309 -0.749993 -9.64272e-19
1.02405 -0.749993 -9.64272e-19
1.05878 -0.749993 -9.64272e-19
1.09352 -0.749993 -9.64272e-19
1.12827 -0.749993 -9.64272e-19
1.16301 -0.749993 -9.64272e-19
1.19776 -0.749993 -9.64272e-19
1.23251 -0.749993 -9.64272e-19
1.26727 -0.749993 -9.64272e-19
1.30203 -0.749993 -9.64272e-19
1.33679 -0.749993 -9.64272e-19
1.37155 -0.749993 -9.64272e-19
1.40632 -0.749993 -9.64272e-19
1.44109 -0.749993 -9.64272e-19
1.47586 -0.749993 -9.64272e-19
1.51064 -0.749993 -9.64272e-19
1.54542 -0.749993 -9.64272e-19
1.58021 -0.749993 -9.64272e-19
1.61499 -0.749993 -9.64272e-19
1.64979 -0.749993 -9.64272e-19
1.68458 -0.749993 -9.64272e-19
1.71938 -0.749993 -9.64272e-19
1.75419 -0.749993 -9.64272e-19
1.78899 -0.749993 -9.64272e-19
1.82381 -0.749993 -9.64272e-19
1.85862 -0.749993 -9.64272e-19
1.89345 -0.749993 -9.64272e-19
1.92827 -0.749993 -9.64272e-19
1.9631 -0.749993 -9.64272e-19
1.99794 -0.749993 -9.64272e-19
2.03278 -0.749993 -9.64272e-19
2.06762 -0.749993 -9.64272e-19
2.10247 -0.749993 -9.64272e-19
2.13733 -0.749993 -9.64272e-19
2.17219 -0.749993 -9.64272e-19
2.20705 -0.749993 -9.64272e-19
2.24192 -0.749993 -9.64272e-19
2.2768 -0.749993 -9.64272e-19
2.31168 -0.749993 -9.64272e-19
2.34657 -0.749993 -9.64272e-19
2.38146 -0.749993 -9.64272e-19
2.41636 -0.749993 -9.64272e-19
2.45126 -0.749993 -9.64272e-19
2.48617 -0.749993 -9.64272e-19
2.52109 -0.749993 -9.64272e-19
2.55601 -0.749993 -9.64272e-19
2.59094 -0.749993 -9.64272e-19
2.62587 -0.749993 -9.64272e-19
2.66081 -0.749993 -9.64272e-19
2.69576 -0.749993 -9.64272e-19
2.73071 -0.749993 -9.64272e-19
2.76567 -0.749993 -9.64272e-19
2.80064 -0.749993 -9.64272e-19
2.83561 -0.749993 -9.64272e-19
2.87059 -0.749993 -9.64272e-19
2.90558 -0.749993 -9.64272e-19
2.94058 -0.749993 -9.64272e-19
2.97558 -0.749993 -9.64272e-19
3.01059 -0.749993 -9.64272e-19
3.0456 -0.749993 -9.64272e-19
3.08063 -0.749993 -9.64272e-19
3.11566 -0.749993 -9.64272e-19
3.1507 -0.749993 -9.64272e-19
3.18574 -0.749993 -9.64272e-19
3.2208 -0.749993 -9.64272e-19
3.25586 -0.749993 -9.64272e-19
3.29093 -0.749993 -9.64272e-19
3.32601 -0.749993 -9.64272e-19
3.36109 -0.749993 -9.64272e-19
3.39619 -0.749993 -9.64272e-19
3.43129 -0.749993 -9.64272e-19
3.4664 -0.749993 -9.64272e-19
3.50152 -0.749993 -9.64272e-19
3.53665 -0.749993 -9.64272e-19
3.57179 -0.749993 -9.64272e-19
3.60694 -0.749993 -9.64272e-19
3.64209 -0.749993 -9.64272e-19
3.67726 -0.749993 -9.64272e-19
3.71243 -0.749993 -9.64272e-19
3.74761 -0.749993 -9.64272e-19
3.7828 -0.749993 -9.64272e-19
3.81801 -0.749993 -9.64272e-19
3.85322 -0.749993 -9.64272e-19
3.88844 -0.749993 -9.64272e-19
3.92367 -0.749993 -9.64272e-19
3.95891 -0.749993 -9.64272e-19
3.99416 -0.749993 -9.64272e-19
4.02942 -0.749993 -9.64272e-19
4.06469 -0.749993 -9.64272e-19
4.09997 -0.749993 -9.64272e-19
4.13526 -0.749993 -9.64272e-19
4.17056 -0.749993 -9.64272e-19
4.20587 -0.749993 -9.64272e-19
4.24119 -0.749993 -9.64272e-19
4.27653 -0.749993 -9.64272e-19
4.31187 -0.749993 -9.64272e-19
4.34722 -0.749993 -9.64272e-19
4.38259 -0.749993 -9.64272e-19
4.41797 -0.749993 -9.64272e-19
4.45335 -0.749993 -9.64272e-19
4.48875 -0.749993 -9.64272e-19
4.52416 -0.749993 -9.64272e-19
4.55958 -0.749993 -9.64272e-19
4.59502 -0.749993 -9.64272e-19
4.63046 -0.749993 -9.64272e-19
4.66592 -0.749993 -9.64272e-19
4.70139 -0.749993 -9.64272e-19
4.73687 -0.749993 -9.64272e-19
4.77237 -0.749993 -9.64272e-19
4.80787 -0.749993 -9.64272e-19
4.84339 -0.749993 -9.64272e-19
4.87892 -0.749993 -9.64272e-19
4.91446 -0.749993 -9.64272e-19
4.95002 -0.749993 -9.64272e-19
4.98559 -0.749993 -9.64272e-19
5.02117 -0.749993 -9.64272e-19
5.05677 -0.749993 -9.64272e-19
5.09237 -0.749993 -9.64272e-19
5.128 -0.749993 -9.64272e-19
5.16363 -0.749993 -9.64272e-19
5.19928 -0.749993 -9.64272e-19
5.23494 -0.749993 -9.64272e-19
5.27062 -0.749993 -9.64272e-19
5.30631 -0.749993 -9.64272e-19
5.34201 -0.749993 -9.64272e-19
5.37773 -0.749993 -9.64272e-19
5.41346 -0.749993 -9.64272e-19
5.4492 -0.749993 -9.64272e-19
5.48497 -0.749993 -9.64272e-19
5.52074 -0.749993 -9.64272e-19
5.55653 -0.749993 -9.64272e-19
5.59233 -0.749993 -9.64272e-19
5.62815 -0.749993 -9.64272e-19
5.66399 -0.749993 -9.64272e-19
5.69984 -0.749993 -9.64272e-19
5.7357 -0.749993 -9.64272e-19
5.77158 -0.749993 -9.64272e-19
5.80748 -0.749993 -9.64272e-19
5.84339 -0.749993 -9.64272e-19
5.87932 -0.749993 -9.64272e-19
5.91526 -0.749993 -9.64272e-19
5.95122 -0.749993 -9.64272e-19
5.9872 -0.749993 -9.64272e-19
6.02319 -0.749993 -9.64272e-19
6.05919 -0.749993 -9.64272e-19
6.09522 -0.749993 -9.64272e-19
6.13126 -0.749993 -9.64272e-19
6.16732 -0.749993 -9.64272e-19
6.20339 -0.749993 -9.64272e-19
6.23949 -0.749993 -9.64272e-19
6.27559 -0.749993 -9.64272e-19
6.31172 -0.749993 -9.64272e-19
6.34786 -0.749993 -9.64272e-19
6.38403 -0.749993 -9.64272e-19
6.42021 -0.749993 -9.64272e-19
6.4564 -0.749993 -9.64272e-19
6.49262 -0.749993 -9.64272e-19
6.52885 -0.749993 -9.64272e-19
6.5651 -0.749993 -9.64272e-19
6.60137 -0.749993 -9.64272e-19
6.63766 -0.749993 -9.64272e-19
6.67397 -0.749993 -9.64272e-19
6.71029 -0.749993 -9.64272e-19
6.74664 -0.749993 -9.64272e-19
6.783 -0.749993 -9.64272e-19
6.81938 -0.749993 -9.64272e-19
6.85579 -0.749993 -9.64272e-19
6.89221 -0.749993 -9.64272e-19
6.92865 -0.749993 -9.64272e-19
6.96511 -0.749993 -9.64272e-19
7.00159 -0.749993 -9.64272e-19
7.0381 -0.749993 -9.64272e-19
7.07462 -0.749993 -9.64272e-19
7.11116 -0.749993 -9.64272e-19
7.14772 -0.749993 -9.64272e-19
7.18431 -0.749993 -9.64272e-19
7.22091 -0.749993 -9.64272e-19
7.25754 -0.749993 -9.64272e-19
7.29418 -0.749993 -9.64272e-19
7.33085 -0.749993 -9.64272e-19
7.36754 -0.749993 -9.64272e-19
7.40425 -0.749993 -9.64272e-19
7.44099 -0.749993 -9.64272e-19
7.47774 -0.749993 -9.64272e-19
7.51452 -0.749993 -9.64272e-19
7.55132 -0.749993 -9.64272e-19
7.58814 -0.749993 -9.64272e-19
7.62498 -0.749993 -9.64272e-19
7.66185 -0.749993 -9.64272e-19
7.69874 -0.749993 -9.64272e-19
7.73566 -0.749993 -9.64272e-19
7.77259 -0.749993 -9.64272e-19
7.80955 -0.749993 -9.64272e-19
7.84654 -0.749993 -9.64272e-19
7.88355 -0.749993 -9.64272e-19
7.92058 -0.749993 -9.64272e-19
7.95763 -0.749993 -9.64272e-19
7.99471 -0.749993 -9.64272e-19
8.03182 -0.749993 -9.64272e-19
8.06895 -0.749993 -9.64272e-19
8.1061 -0.749993 -9.64272e-19
8.14328 -0.749993 -9.64272e-19
8.18049 -0.749993 -9.64272e-19
8.21772 -0.749993 -9.64272e-19
8.25497 -0.749993 -9.64272e-19
8.29226 -0.749993 -9.64272e-19
8.32956 -0.749993 -9.64272e-19
8.3669 -0.749993 -9.64272e-19
8.40426 -0.749993 -9.64272e-19
8.44165 -0.749993 -9.64272e-19
8.47906 -0.749993 -9.64272e-19
8.5165 -0.749993 -9.64272e-19
8.55397 -0.749993 -9.64272e-19
8.59146 -0.749993 -9.64272e-19
8.62899 -0.749993 -9.64272e-19
8.66654 -0.749993 -9.64272e-19
8.70412 -0.749993 -9.64272e-19
8.74172 -0.749993 -9.64272e-19
8.77936 -0.749993 -9.64272e-19
8.81702 -0.749993 -9.64272e-19
8.85471 -0.749993 -9.64272e-19
8.89244 -0.749993 -9.64272e-19
8.93019 -0.749993 -9.64272e-19
8.96797 -0.749993 -9.64272e-19
9.00578 -0.749993 -9.64272e-19
9.04362 -0.749993 -9.64272e-19
9.08149 -0.749993 -9.64272e-19
9.11939 -0.749993 -9.64272e-19
9.15732 -0.749993 -9.64272e-19
9.19528 -0.749993 -9.64272e-19
9.23327 -0.749993 -9.64272e-19
9.2713 -0.749993 -9.64272e-19
9.30935 -0.749993 -9.64272e-19
9.34744 -0.749993 -9.64272e-19
9.38556 -0.749993 -9.64272e-19
9.42371 -0.749993 -9.64272e-19
9.46189 -0.749993 -9.64272e-19
9.50011 -0.749993 -9.64272e-19
9.53836 -0.749993 -9.64272e-19
9.57664 -0.749993 -9.64272e-19
9.61496 -0.749993 -9.64272e-19
9.65331 -0.749993 -9.64272e-19
9.69169 -0.749993 -9.64272e-19
9.73011 -0.749993 -9.64272e-19
9.76856 -0.749993 -9.64272e-19
9.80704 -0.749993 -9.64272e-19
9.84557 -0.749993 -9.64272e-19
9.88412 -0.749993 -9.64272e-19
9.92271 -0.749993 -9.64272e-19
9.96134 -0.749993 -9.64272e-19
10 -0.749993 -9.64272e-19
10.0387 -0.749993 -9.64272e-19
10.0774 -0.749993 -9.64272e-19
10.1162 -0.749993 -9.64272e-19
10.155 -0.749993 -9.64272e-19
10.1939 -0.749993 -9.64272e-19
10.2328 -0.749993 -9.64272e-19
10.2717 -0.749993 -9.64272e-19
10.3106 -0.749993 -9.64272e-19
10.3496 -0.749993 -9.64272e-19
10.3887 -0.749993 -9.64272e-19
10.4278 -0.749993 -9.64272e-19
10.4669 -0.749993 -9.64272e-19
10.506 -0.749993 -9.64272e-19
10.5452 -0.749993 -9.64272e-19
10.5845 -0.749993 -9.64272e-19
10.6238 -0.749993 -9.64272e-19
10.6631 -0.749993 -9.64272e-19
10.7024 -0.749993 -9.64272e-19
10.7418 -0.749993 -9.64272e-19
10.7813 -0.749993 -9.64272e-19
10.8208 -0.749993 -9.64272e-19
10.8603 -0.749993 -9.64272e-19
10.8999 -0.749993 -9.64272e-19
10.9395 -0.749993 -9.64272e-19
10.9792 -0.749993 -9.64272e-19
11.0189 -0.749993 -9.64272e-19
11.0586 -0.749993 -9.64272e-19
11.0984 -0.749993 -9.64272e-19
11.1383 -0.749993 -9.64272e-19
11.1781 -0.749993 -9.64272e-19
11.2181 -0.749993 -9.64272e-19
11.2581 -0.749993 -9.64272e-19
11.2981 -0.749993 -9.64272e-19
11.3381 -0.749993 -9.64272e-19
11.3783 -0.749993 -9.64272e-19
11.4184 -0.749993 -9.64272e-19
11.4587 -0.749993 -9.64272e-19
11.4989 -0.749993 -9.64272e-19
11.5392 -0.749993 -9.64272e-19
11.5796 -0.749993 -9.64272e-19
11.62 -0.749993 -9.64272e-19
11.6605 -0.749993 -9.64272e-19
11.701 -0.749993 -9.64272e-19
11.7415 -0.749993 -9.64272e-19
11.7822 -0.749993 -9.64272e-19
11.8228 -0.749993 -9.64272e-19
11.8636 -0.749993 -9.64272e-19
11.9043 -0.749993 -9.64272e-19
11.9452 -0.749993 -9.64272e-19
11.986 -0.749993 -9.64272e-19
12.027 -0.749993 -9.64272e-19
12.068 -0.749993 -9.64272e-19
12.109 -0.749993 -9.64272e-19
12.1501 -0.749993 -9.64272e-19
12.1913 -0.749993 -9.64272e-19
12.2325 -0.749993 -9.64272e-19
12.2738 -0.749993 -9.64272e-19
12.3151 -0.749993 -9.64272e-19
12.3565 -0.749993 -9.64272e-19
12.3979 -0.749993 -9.64272e-19
12.4394 -0.749993 -9.64272e-19
12.481 -0.749993 -9.64272e-19
12.5226 -0.749993 -9.64272e-19
12.5643 -0.749993 -9.64272e-19
12.6061 -0.749993 -9.64272e-19
12.6479 -0.749993 -9.64272e-19
12.6898 -0.749993 -9.64272e-19
12.7317 -0.749993 -9.64272e-19
12.7737 -0.749993 -9.64272e-19
12.8158 -0.749993 -9.64272e-19
12.8579 -0.749993 -9.64272e-19
12.9001 -0.749993 -9.64272e-19
12.9424 -0.749993 -9.64272e-19
12.9847 -0.749993 -9.64272e-19
13.0271 -0.749993 -9.64272e-19
13.0696 -0.749993 -9.64272e-19
13.1121 -0.749993 -9.64272e-19
13.1547 -0.749993 -9.64272e-19
13.1974 -0.749993 -9.64272e-19
13.2402 -0.749993 -9.64272e-19
13.283 -0.749993 -9.64272e-19
13.3259 -0.749993 -9.64272e-19
13.3689 -0.749993 -9.64272e-19
13.4119 -0.749993 -9.64272e-19
13.455 -0.749993 -9.64272e-19
13.4982 -0.749993 -9.64272e-19
13.5415 -0.749993 -9.64272e-19
13.5848 -0.749993 -9.64272e-19
13.6283 -0.749993 -9.64272e-19
13.6718 -0.749993 -9.64272e-19
13.7153 -0.749993 -9.64272e-19
13.759 -0.749993 -9.64272e-19
13.8028 -0.749993 -9.64272e-19
13.8466 -0.749993 -9.64272e-19
13.8905 -0.749993 -9.64272e-19
13.9345 -0.749993 -9.64272e-19
13.9786 -0.749993 -9.64272e-19
14.0227 -0.749993 -9.64272e-19
14.067 -0.749993 -9.64272e-19
14.1113 -0.749993 -9.64272e-19
14.1558 -0.749993 -9.64272e-19
14.2003 -0.749993 -9.64272e-19
14.2449 -0.749993 -9.64272e-19
14.2896 -0.749993 -9.64272e-19
14.3344 -0.749993 -9.64272e-19
14.3793 -0.749993 -9.64272e-19
14.4243 -0.749993 -9.64272e-19
14.4693 -0.749993 -9.64272e-19
14.5145 -0.749993 -9.64272e-19
14.5598 -0.749993 -9.64272e-19
14.6052 -0.749993 -9.64272e-19
14.6506 -0.749993 -9.64272e-19
14.6962 -0.749993 -9.64272e-19
14.7419 -0.749993 -9.64272e-19
14.7877 -0.749993 -9.64272e-19
14.8336 -0.749993 -9.64272e-19
14.8796 -0.749993 -9.64272e-19
14.9257 -0.749993 -9.64272e-19
14.9719 -0.749993 -9.64272e-19
15.0182 -0.749993 -9.64272e-19
15.0647 -0.749993 -9.64272e-19
15.1112 -0.749993 -9.64272e-19
15.1579 -0.749993 -9.64272e-19
15.2047 -0.749993 -9.64272e-19
15.2516 -0.749993 -9.64272e-19
15.2986 -0.749993 -9.64272e-19
15.3458 -0.749993 -9.64272e-19
15.393 -0.749993 -9.64272e-19
15.4404 -0.749993 -9.64272e-19
15.488 -0.749993 -9.64272e-19
15.5356 -0.749993 -9.64272e-19
15.5834 -0.749993 -9.64272e-19
15.6313 -0.749993 -9.64272e-19
15.6794 -0.749993 -9.64272e-19
15.7276 -0.749993 -9.64272e-19
15.7759 -0.749993 -9.64272e-19
15.8243 -0.749993 -9.64272e-19
15.873 -0.749993 -9.64272e-19
15.9217 -0.749993 -9.64272e-19
15.9706 -0.749993 -9.64272e-19
16.0197 -0.749993 -9.64272e-19
16.0689 -0.749993 -9.64272e-19
16.1182 -0.749993 -9.64272e-19
16.1677 -0.749993 -9.64272e-19
16.2174 -0.749993 -9.64272e-19
16.2672 -0.749993 -9.64272e-19
16.3172 -0.749993 -9.64272e-19
16.3674 -0.749993 -9.64272e-19
16.4177 -0.749993 -9.64272e-19
16.4682 -0.749993 -9.64272e-19
16.5189 -0.749993 -9.64272e-19
16.5697 -0.749993 -9.64272e-19
16.6208 -0.749993 -9.64272e-19
16.672 -0.749993 -9.64272e-19
16.7234 -0.749993 -9.64272e-19
16.775 -0.749993 -9.64272e-19
16.8268 -0.749993 -9.64272e-19
16.8787 -0.749993 -9.64272e-19
16.9309 -0.749993 -9.64272e-19
16.9833 -0.749993 -9.64272e-19
17.0359 -0.749993 -9.64272e-19
17.0887 -0.749993 -9.64272e-19
17.1418 -0.749993 -9.64272e-19
17.195 -0.749993 -9.64272e-19
17.2485 -0.749993 -9.64272e-19
17.3022 -0.749993 -9.64272e-19
17.3562 -0.749993 -9.64272e-19
17.4104 -0.749993 -9.64272e-19
17.4648 -0.749993 -9.64272e-19
17.5195 -0.749993 -9.64272e-19
17.5744 -0.749993 -9.64272e-19
17.6296 -0.749993 -9.64272e-19
17.6851 -0.749993 -9.64272e-19
17.7408 -0.749993 -9.64272e-19
17.7969 -0.749993 -9.64272e-19
17.8532 -0.749993 -9.64272e-19
17.9098 -0.749993 -9.64272e-19
17.9667 -0.749993 -9.64272e-19
18.0239 -0.749993 -9.64272e-19
18.0815 -0.749993 -9.64272e-19
18.1393 -0.749993 -9.64272e-19
18.1975 -0.749993 -9.64272e-19
18.256 -0.749993 -9.64272e-19
18.3149 -0.749993 -9.64272e-19
18.3742 -0.749993 -9.64272e-19
18.4338 -0.749993 -9.64272e-19
18.4938 -0.749993 -9.64272e-19
18.5542 -0.749993 -9.64272e-19
18.615 -0.749993 -9.64272e-19
18.6762 -0.749993 -9.64272e-19
18.7379 -0.749993 -9.64272e-19
18.8 -0.749993 -9.64272e-19
18.8625 -0.749993 -9.64272e-19
18.9255 -0.749993 -9.64272e-19
18.9891 -0.749993 -9.64272e-19
19.0531 -0.749993 -9.64272e-19
19.1177 -0.749993 -9.64272e-19
19.1828 -0.749993 -9.64272e-19
19.2484 -0.749993 -9.64272e-19
19.3147 -0.749993 -9.64272e-19
19.3816 -0.749993 -9.64272e-19
19.4491 -0.749993 -9.64272e-19
19.5173 -0.749993 -9.64272e-19
19.5862 -0.749993 -9.64272e-19
19.6558 -0.749993 -9.64272e-19
19.7262 -0.749993 -9.64272e-19
19.7974 -0.749993 -9.64272e-19
19.8694 -0.749993 -9.64272e-19
19.9423 -0.749993 -9.64272e-19
20.0162 -0.749993 -9.64272e-19
20.091 -0.749993 -9.64272e-19
20.1669 -0.749993 -9.64272e-19
20.244 -0.749993 -9.64272e-19
20.3222 -0.749993 -9.64272e-19
20.4016 -0.749993 -9.64272e-19
20.4825 -0.749993 -9.64272e-19
20.5648 -0.749993 -9.64272e-19
20.6487 -0.749993 -9.64272e-19
20.7344 -0.749993 -9.64272e-19
20.8219 -0.749993 -9.64272e-19
20.9115 -0.749993 -9.64272e-19
21.0034 -0.749993 -9.64272e-19
21.0979 -0.749993 -9.64272e-19
21.1952 -0.749993 -9.64272e-19
21.2959 -0.749993 -9.64272e-19
21.4004 -0.749993 -9.64272e-19
21.5093 -0.749993 -9.64272e-19
21.6237 -0.749993 -9.64272e-19
21.7448 -0.749993 -9.64272e-19
21.8747 -0.749993 -9.64272e-19
22.0165 -0.749993 -9.64272e-19
22.1768 -0.749993 -9.64272e-19
22.3723 -0.749993 -9.64272e-19


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.5Lambda0.5Nc1ClassicOneLoop/SigmaRTwoLoop.txt <==
-22.3723 -0.187956 -7.323e-05
-22.1768 -0.188268 -4.77044e-05
-22.0165 -0.18846 -6.84187e-05
-21.8747 -0.188616 -5.25938e-05
-21.7448 -0.188742 -6.77172e-05
-21.6237 -0.188856 -5.5231e-05
-21.5093 -0.18896 -6.77616e-05
-21.4004 -0.189061 -5.71229e-05
-21.2959 -0.189159 -6.80842e-05
-21.1952 -0.189257 -5.86634e-05
-21.0979 -0.189354 -6.85617e-05
-21.0034 -0.189453 -6.00553e-05
-20.9115 -0.189552 -6.92281e-05
-20.8219 -0.18965 -6.15086e-05
-20.7344 -0.189743 -7.02165e-05
-20.6487 -0.189832 -6.32121e-05
-20.5648 -0.189913 -7.15942e-05
-20.4825 -0.189986 -6.51695e-05
-20.4016 -0.190049 -7.32232e-05
-20.3222 -0.190105 -6.72011e-05
-20.244 -0.190154 -7.48998e-05
-20.1669 -0.190197 -6.91727e-05
-20.091 -0.190236 -7.65465e-05
-20.0162 -0.190272 -7.10754e-05
-19.9423 -0.190304 -7.81735e-05
-19.8694 -0.190335 -7.2936e-05
-19.7974 -0.190364 -7.97991e-05
-19.7262 -0.190392 -7.47758e-05
-19.6558 -0.190418 -8.14354e-05
-19.5862 -0.190444 -7.66086e-05
-19.5173 -0.19047 -8.30893e-05
-19.4491 -0.190494 -7.84429e-05
-19.3816 -0.190519 -8.47646e-05
-19.3147 -0.190543 -8.02844e-05
-19.2484 -0.190567 -8.64637e-05
-19.1828 -0.19059 -8.21372e-05
-19.1177 -0.190613 -8.81883e-05
-19.0531 -0.190637 -8.40046e-05
-18.9891 -0.19066 -8.99394e-05
-18.9255 -0.190683 -8.5889e-05
-18.8625 -0.190706 -9.17181e-05
-18.8 -0.190729 -8.77927e-05
-18.7379 -0.190751 -9.35253e-05
-18.6762 -0.190774 -8.97176e-05
-18.615 -0.190797 -9.5362e-05
-18.5542 -0.19082 -9.16653e-05
-18.4938 -0.190843 -9.7229e-05
-18.4338 -0.190866 -9.36377e-05
-18.3742 -0.190889 -9.91271e-05
-18.3149 -0.190912 -9.5636e-05
-18.256 -0.190935 -0.000101057
-18.1975 -0.190958 -9.7662e-05
-18.1393 -0.190981 -0.000103021
-18.0815 -0.191004 -9.97168e-05
-18.0239 -0.191027 -0.000105018
-17.9667 -0.191051 -0.000101802
-17.9098 -0.191074 -0.00010705
-17.8532 -0.191098 -0.000103919
-17.7969 -0.191121 -0.000109118
-17.7408 -0.191145 -0.000106068
-17.6851 -0.191169 -0.000111223
-17.6296 -0.191193 -0.000108252
-17.5744 -0.191217 -0.000113366
-17.5195 -0.191241 -0.000110472
-17.4648 -0.191265 -0.000115548
-17.4104 -0.191289 -0.000112729
-17.3562 -0.191314 -0.00011777
-17.3022 -0.191338 -0.000115023
-17.2485 -0.191363 -0.000120034
-17.195 -0.191388 -0.000117357
-17.1418 -0.191413 -0.00012234
-17.0887 -0.191438 -0.000119733
-17.0359 -0.191463 -0.000124689
-16.9833 -0.191488 -0.00012215
-16.9309 -0.191514 -0.000127084
-16.8787 -0.19154 -0.000124611
-16.8268 -0.191565 -0.000129524
-16.775 -0.191591 -0.000127117
-16.7234 -0.191617 -0.000132012
-16.672 -0.191643 -0.000129669
-16.6208 -0.19167 -0.000134548
-16.5697 -0.191696 -0.000132269
-16.5189 -0.191723 -0.000137135
-16.4682 -0.19175 -0.000134918
-16.4177 -0.191777 -0.000139773
-16.3674 -0.191804 -0.000137619
-16.3172 -0.191831 -0.000142464
-16.2672 -0.191858 -0.000140371
-16.2174 -0.191886 -0.000145209
-16.1677 -0.191914 -0.000143178
-16.1182 -0.191942 -0.000148011
-16.0689 -0.19197 -0.00014604
-16.0197 -0.191998 -0.000150869
-15.9706 -0.192027 -0.000148959
-15.9217 -0.192056 -0.000153787
-15.873 -0.192084 -0.000151938
-15.8243 -0.192113 -0.000156766
-15.7759 -0.192143 -0.000154977
-15.7276 -0.192172 -0.000159807
-15.6794 -0.192202 -0.000158078
-15.6313 -0.192232 -0.000162913
-15.5834 -0.192262 -0.000161244
-15.5356 -0.192292 -0.000166085
-15.488 -0.192322 -0.000164476
-15.4404 -0.192353 -0.000169325
-15.393 -0.192384 -0.000167776
-15.3458 -0.192415 -0.000172634
-15.2986 -0.192446 -0.000171147
-15.2516 -0.192478 -0.000176016
-15.2047 -0.19251 -0.00017459
-15.1579 -0.192541 -0.000179472
-15.1112 -0.192574 -0.000178107
-15.0647 -0.192606 -0.000183005
-15.0182 -0.192639 -0.000181701
-14.9719 -0.192672 -0.000186615
-14.9257 -0.192705 -0.000185375
-14.8796 -0.192738 -0.000190307
-14.8336 -0.192772 -0.000189129
-14.7877 -0.192806 -0.000194082
-14.7419 -0.19284 -0.000192968
-14.6962 -0.192874 -0.000197942
-14.6506 -0.192909 -0.000196892
-14.6052 -0.192944 -0.000201891
-14.5598 -0.192979 -0.000200906
-14.5145 -0.193014 -0.000205931
-14.4693 -0.19305 -0.000205012
-14.4243 -0.193086 -0.000210064
-14.3793 -0.193122 -0.000209212
-14.3344 -0.193158 -0.000214294
-14.2896 -0.193195 -0.00021351
-14.2449 -0.193232 -0.000218623
-14.2003 -0.19327 -0.000217908
-14.1558 -0.193307 -0.000223054
-14.1113 -0.193345 -0.000222409
-14.067 -0.193384 -0.000227591
-14.0227 -0.193422 -0.000227017
-13.9786 -0.193461 -0.000232237
-13.9345 -0.1935 -0.000231736
-13.8905 -0.19354 -0.000236996
-13.8466 -0.193579 -0.000236568
-13.8028 -0.19362 -0.000241869
-13.759 -0.19366 -0.000241517
-13.7153 -0.193701 -0.000246863
-13.6718 -0.193742 -0.000246587
-13.6283 -0.193783 -0.000251979
-13.5848 -0.193825 -0.000251782
-13.5415 -0.193867 -0.000257223
-13.4982 -0.19391 -0.000257105
-13.455 -0.193953 -0.000262598
-13.4119 -0.193996 -0.000262562
-13.3689 -0.194039 -0.000268108
-13.3259 -0.194083 -0.000268156
-13.283 -0.194128 -0.000273758
-13.2402 -0.194172 -0.000273891
-13.1974 -0.194217 -0.000279552
-13.1547 -0.194263 -0.000279773
-13.1121 -0.194309 -0.000285495
-13.0696 -0.194355 -0.000285806
-13.0271 -0.194402 -0.000291593
-12.9847 -0.194449 -0.000291996
-12.9424 -0.194496 -0.00029785
-12.9001 -0.194544 -0.000298347
-12.8579 -0.194592 -0.000304271
-12.8158 -0.194641 -0.000304865
-12.7737 -0.19469 -0.000310862
-12.7317 -0.19474 -0.000311556
-12.6898 -0.19479 -0.000317629
-12.6479 -0.19484 -0.000318426
-12.6061 -0.194891 -0.000324578
-12.5643 -0.194943 -0.00032548
-12.5226 -0.194995 -0.000331716
-12.481 -0.195047 -0.000332725
-12.4394 -0.1951 -0.000339048
-12.3979 -0.195153 -0.000340169
-12.3565 -0.195207 -0.000346581
-12.3151 -0.195261 -0.000347817
-12.2738 -0.195316 -0.000354324
-12.2325 -0.195372 -0.000355677
-12.1913 -0.195428 -0.000362282
-12.1501 -0.195484 -0.000363757
-12.109 -0.195541 -0.000370464
-12.068 -0.195598 -0.000372065
-12.027 -0.195656 -0.000378878
-11.986 -0.195715 -0.000380608
-11.9452 -0.195774 -0.000387532
-11.9043 -0.195834 -0.000389396
-11.8636 -0.195894 -0.000396436
-11.8228 -0.195955 -0.000398437
-11.7822 -0.196017 -0.000405597
-11.7415 -0.196079 -0.000407741
-11.701 -0.196141 -0.000415027
-11.6605 -0.196205 -0.000417318
-11.62 -0.196269 -0.000424734
-11.5796 -0.196333 -0.000427178
-11.5392 -0.196398 -0.00043473
-11.4989 -0.196464 -0.000437332
-11.4587 -0.196531 -0.000445026
-11.4184 -0.196598 -0.00044779
-11.3783 -0.196666 -0.000455632
-11.3381 -0.196735 -0.000458565
-11.2981 -0.196804 -0.000466562
-11.2581 -0.196874 -0.00046967
-11.2181 -0.196945 -0.000477826
-11.1781 -0.197016 -0.000481116
-11.1383 -0.197088 -0.00048944
-11.0984 -0.197161 -0.000492918
-11.0586 -0.197235 -0.000501417
-11.0189 -0.19731 -0.000505089
-10.9792 -0.197385 -0.00051377
-10.9395 -0.197461 -0.000517645
-10.8999 -0.197538 -0.000526516
-10.8603 -0.197616 -0.000530602
-10.8208 -0.197694 -0.000539671
-10.7813 -0.197774 -0.000543975
-10.7418 -0.197854 -0.000553251
-10.7024 -0.197935 -0.000557781
-10.6631 -0.198017 -0.000567273
-10.6238 -0.1981 -0.00057204
-10.5845 -0.198184 -0.000581758
-10.5452 -0.198269 -0.00058677
-10.506 -0.198355 -0.000596723
-10.4669 -0.198442 -0.00060199
-10.4278 -0.198529 -0.000612189
-10.3887 -0.198618 -0.000617723
-10.3496 -0.198708 -0.000628179
-10.3106 -0.198798 -0.00063399
-10.2717 -0.19889 -0.000644714
-10.2328 -0.198983 -0.000650814
-10.1939 -0.199077 -0.00066182
-10.155 -0.199172 -0.00066822
-10.1162 -0.199268 -0.00067952
-10.0774 -0.199365 -0.000686235
-10.0387 -0.199464 -0.000697842
-10 -0.199563 -0.000704884
-9.96134 -0.199664 -0.000716813
-9.92271 -0.199766 -0.000724198
-9.88412 -0.199869 -0.000736464
-9.84557 -0.199973 -0.000744207
-9.80704 -0.200079 -0.000756826
-9.76856 -0.200186 -0.000764943
-9.73011 -0.200294 -0.000777931
-9.69169 -0.200403 -0.000786439
-9.65331 -0.200514 -0.000799815
-9.61496 -0.200626 -0.000808733
-9.57664 -0.20074 -0.000822515
-9.53836 -0.200855 -0.000831861
-9.50011 -0.200971 -0.00084607
-9.46189 -0.201089 -0.000855865
-9.42371 -0.201209 -0.000870521
-9.38556 -0.20133 -0.000880786
-9.34744 -0.201452 -0.000895913
-9.30935 -0.201576 -0.000906672
-9.2713 -0.201702 -0.000922292
-9.23327 -0.201829 -0.000933568
-9.19528 -0.201958 -0.000949707
-9.15732 -0.202089 -0.000961527
-9.11939 -0.202221 -0.000978212
-9.08149 -0.202355 -0.000990603
-9.04362 -0.202491 -0.00100786
-9.00578 -0.202629 -0.00102085
-8.96797 -0.202768 -0.00103872
-8.93019 -0.20291 -0.00105234
-8.89244 -0.203053 -0.00107084
-8.85471 -0.203198 -0.00108513
-8.81702 -0.203345 -0.0011043
-8.77936 -0.203495 -0.00111928
-8.74172 -0.203646 -0.00113916
-8.70412 -0.203799 -0.00115488
-8.66654 -0.203955 -0.00117551
-8.62899 -0.204113 -0.00119201
-8.59146 -0.204273 -0.00121342
-8.55397 -0.204435 -0.00123074
-8.5165 -0.2046 -0.00125299
-8.47906 -0.204767 -0.00127117
-8.44165 -0.204936 -0.0012943
-8.40426 -0.205108 -0.0013134
-8.3669 -0.205282 -0.00133745
-8.32956 -0.205459 -0.00135752
-8.29226 -0.205638 -0.00138256
-8.25497 -0.205821 -0.00140365
-8.21772 -0.206005 -0.00142974
-8.18049 -0.206193 -0.00145191
-8.14328 -0.206384 -0.0014791
-8.1061 -0.206577 -0.00150242
-8.06895 -0.206773 -0.00153078
-8.03182 -0.206972 -0.00155532
-7.99471 -0.207175 -0.00158493
-7.95763 -0.20738 -0.00161076
-7.92058 -0.207589 -0.00164169
-7.88355 -0.207801 -0.00166889
-7.84654 -0.208016 -0.00170123
-7.80955 -0.208235 -0.00172989
-7.77259 -0.208457 -0.00176373
-7.73566 -0.208683 -0.00179394
-7.69874 -0.208913 -0.00182937
-7.66185 -0.209146 -0.00186123
-7.62498 -0.209383 -0.00189836
-7.58814 -0.209624 -0.00193199
-7.55132 -0.209869 -0.00197092
-7.51452 -0.210118 -0.00200643
-7.47774 -0.210371 -0.0020473
-7.44099 -0.210629 -0.00208481
-7.40425 -0.21089 -0.00212775
-7.36754 -0.211157 -0.00216741
-7.33085 -0.211428 -0.00221256
-7.29418 -0.211703 -0.00225452
-7.25754 -0.211984 -0.00230203
-7.22091 -0.212269 -0.00234645
-7.18431 -0.212559 -0.0023965
-7.14772 -0.212855 -0.00244355
-7.11116 -0.213156 -0.00249633
-7.07462 -0.213462 -0.00254622
-7.0381 -0.213774 -0.00260192
-7.00159 -0.214091 -0.00265484
-6.96511 -0.214415 -0.0027137
-6.92865 -0.214744 -0.00276989
-6.89221 -0.215079 -0.00283213
-6.85579 -0.215421 -0.00289185
-6.81938 -0.215769 -0.00295774
-6.783 -0.216124 -0.00302126
-6.74664 -0.216486 -0.00309109
-6.71029 -0.216855 -0.00315872
-6.67397 -0.217231 -0.00323281
-6.63766 -0.217614 -0.00330487
-6.60137 -0.218005 -0.00338358
-6.5651 -0.218403 -0.00346044
-6.52885 -0.21881 -0.00354414
-6.49262 -0.219225 -0.00362621
-6.4564 -0.219648 -0.00371533
-6.42021 -0.22008 -0.00380306
-6.38403 -0.220521 -0.00389806
-6.34786 -0.220971 -0.00399194
-6.31172 -0.22143 -0.00409335
-6.27559 -0.221899 -0.00419392
-6.23949 -0.222379 -0.00430232
-6.20339 -0.222868 -0.00441019
-6.16732 -0.223368 -0.00452621
-6.13126 -0.223879 -0.00464206
-6.09522 -0.224401 -0.00476642
-6.05919 -0.224935 -0.00489099
-6.02319 -0.225481 -0.00502448
-5.9872 -0.226039 -0.00515862
-5.95122 -0.22661 -0.00530212
-5.91526 -0.227193 -0.00544677
-5.87932 -0.22779 -0.00560128
-5.84339 -0.228402 -0.00575748
-5.80748 -0.229027 -0.00592411
-5.77158 -0.229667 -0.00609305
-5.7357 -0.230323 -0.00627305
-5.69984 -0.230994 -0.00645605
-5.66399 -0.231682 -0.00665084
-5.62815 -0.232386 -0.0068494
-5.59233 -0.233108 -0.00706057
-5.55653 -0.233847 -0.00727638
-5.52074 -0.234606 -0.00750573
-5.48497 -0.235383 -0.00774071
-5.4492 -0.23618 -0.00799028
-5.41346 -0.236998 -0.00824662
-5.37773 -0.237837 -0.00851874
-5.34201 -0.238698 -0.00879892
-5.30631 -0.239582 -0.00909624
-5.27062 -0.240489 -0.00940308
-5.23494 -0.24142 -0.00972863
-5.19928 -0.242376 -0.0100654
-5.16363 -0.243359 -0.0104226
-5.128 -0.244368 -0.010793
-5.09237 -0.245406 -0.011186
-5.05677 -0.246472 -0.0115942
-5.02117 -0.247568 -0.0120275
-4.98559 -0.248695 -0.0124786
-4.95002 -0.249855 -0.0129574
-4.91446 -0.251047 -0.0134571
-4.87892 -0.252274 -0.0139876
-4.84339 -0.253536 -0.0145425
-4.80787 -0.254835 -0.0151319
-4.77237 -0.256172 -0.0157496
-4.73687 -0.257549 -0.0164062
-4.70139 -0.258966 -0.0170957
-4.66592 -0.260426 -0.0178291
-4.63046 -0.261929 -0.018601
-4.59502 -0.263476 -0.0194225
-4.55958 -0.26507 -0.0202889
-4.52416 -0.266712 -0.0212119
-4.48875 -0.268402 -0.0221872
-4.45335 -0.270143 -0.0232271
-4.41797 -0.271935 -0.0243282
-4.38259 -0.27378 -0.0255034
-4.34722 -0.275679 -0.02675
-4.31187 -0.277633 -0.028082
-4.27653 -0.279643 -0.0294975
-4.24119 -0.281709 -0.0310115
-4.20587 -0.283831 -0.0326232
-4.17056 -0.286011 -0.0343489
-4.13526 -0.288246 -0.036189
-4.09997 -0.290537 -0.038161
-4.06469 -0.292883 -0.0402669
-4.02942 -0.29528 -0.0425257
-3.99416 -0.297726 -0.0449409
-3.95891 -0.300218 -0.0475332
-3.92367 -0.30275 -0.0503077
-3.88844 -0.305315 -0.0532868
-3.85322 -0.307907 -0.0564773
-3.81801 -0.310515 -0.059903
-3.7828 -0.313127 -0.0635723
-3.74761 -0.315729 -0.0675101
-3.71243 -0.318304 -0.0717254
-3.67726 -0.320832 -0.0762438
-3.64209 -0.32329 -0.0810737
-3.60694 -0.325649 -0.0862397
-3.57179 -0.327879 -0.091748
-3.53665 -0.329943 -0.0976194
-3.50152 -0.3318 -0.103855
-3.4664 -0.333407 -0.110469
-3.43129 -0.334712 -0.117454
-3.39619 -0.335662 -0.12481
-3.36109 -0.3362 -0.132517
-3.32601 -0.336264 -0.140558
-3.29093 -0.335796 -0.148891
-3.25586 -0.334734 -0.15748
-3.2208 -0.333024 -0.166256
-3.18574 -0.330614 -0.175159
-3.1507 -0.327464 -0.184095
-3.11566 -0.323547 -0.192979
-3.08063 -0.318851 -0.201701
-3.0456 -0.313381 -0.210159
-3.01059 -0.307165 -0.218235
-2.97558 -0.30025 -0.225832
-2.94058 -0.292705 -0.232842
-2.90558 -0.284617 -0.239189
-2.87059 -0.276087 -0.244796
-2.83561 -0.26723 -0.249624
-2.80064 -0.258165 -0.253638
-2.76567 -0.249012 -0.256846
-2.73071 -0.239887 -0.259257
-2.69576 -0.230898 -0.26092
-2.66081 -0.222139 -0.261882
-2.62587 -0.213691 -0.262219
-2.59094 -0.205618 -0.262001
-2.55601 -0.197967 -0.261318
-2.52109 -0.190772 -0.260246
-2.48617 -0.184049 -0.258877
-2.45126 -0.177802 -0.257281
-2.41636 -0.172027 -0.255541
-2.38146 -0.166706 -0.253717
-2.34657 -0.161819 -0.251878
-2.31168 -0.157335 -0.250071
-2.2768 -0.153225 -0.248352
-2.24192 -0.149452 -0.246752
-2.20705 -0.14598 -0.245317
-2.17219 -0.14277 -0.244066
-2.13733 -0.139785 -0.243033
-2.10247 -0.136985 -0.242231
-2.06762 -0.134333 -0.241684
-2.03278 -0.131788 -0.241398
-1.99794 -0.129313 -0.24139
-1.9631 -0.126869 -0.24166
-1.92827 -0.124417 -0.24222
-1.89345 -0.121918 -0.243066
-1.85862 -0.119332 -0.244205
-1.82381 -0.116619 -0.245625
-1.78899 -0.113738 -0.24733
-1.75419 -0.110646 -0.249301
-1.71938 -0.107301 -0.251534
-1.68458 -0.103658 -0.254004
-1.64979 -0.099671 -0.256697
-1.61499 -0.0952958 -0.259578
-1.58021 -0.0904864 -0.262621
-1.54542 -0.0851977 -0.265778
-1.51064 -0.0793866 -0.269008
-1.47586 -0.0730129 -0.272247
-1.44109 -0.0660408 -0.275437
-1.40632 -0.0584412 -0.278495
-1.37155 -0.0501934 -0.281347
-1.33679 -0.0412877 -0.283892
-1.30203 -0.0317279 -0.286041
-1.26727 -0.0215335 -0.287682
-1.23251 -0.0107419 -0.288718
-1.19776 0.000590244 -0.28904
-1.16301 0.0123862 -0.288556
-1.12827 0.0245495 -0.287174
-1.09352 0.0369659 -0.284831
-1.05878 0.0495062 -0.281466
-1.02405 0.0620307 -0.277061
-0.989309 0.0743945 -0.271607
-0.954576 0.0864536 -0.265137
-0.919844 0.0980716 -0.257695
-0.885115 0.109125 -0.249368
-0.850388 0.119508 -0.240242
-0.815663 0.129137 -0.230438
-0.78094 0.137953 -0.220071
-0.746219 0.145922 -0.209274
-0.711499 0.15303 -0.198162
-0.676781 0.15929 -0.186862
-0.642065 0.164729 -0.175474
-0.60735 0.169392 -0.1641
-0.572637 0.173333 -0.152815
-0.537925 0.176616 -0.141693
-0.503214 0.179307 -0.130776
-0.468504 0.181476 -0.120112
-0.433796 0.183191 -0.109716
-0.399089 0.184518 -0.0996113
-0.364382 0.185519 -0.0897925
-0.329676 0.186251 -0.0802632
-0.294972 0.186766 -0.0710038
-0.260267 0.187111 -0.062005
-0.225564 0.187327 -0.0532368
-0.190861 0.187449 -0.0446817
-0.156158 0.187506 -0.0363033
-0.121456 0.187524 -0.0280792
-0.0867541 0.18752 -0.0199695
-0.0520524 0.18751 -0.011949
-0.0173508 0.187503 -0.00397593
0.0173508 0.187503 0.00397593
0.0520524 0.18751 0.011949
0.0867541 0.18752 0.0199695
0.121456 0.187524 0.0280792
0.156158 0.187506 0.0363033
0.190861 0.187449 0.0446817
0.225564 0.187327 0.0532368
0.260267 0.187111 0.062005
0.294972 0.186766 0.0710038
0.329676 0.186251 0.0802632
0.364382 0.185519 0.0897925
0.399089 0.184518 0.0996113
0.433796 0.183191 0.109716
0.468504 0.181476 0.120112
0.503214 0.179307 0.130776
0.537925 0.176616 0.141693
0.572637 0.173333 0.152815
0.60735 0.169392 0.1641
0.642065 0.164729 0.175474
0.676781 0.15929 0.186862
0.711499 0.15303 0.198162
0.746219 0.145922 0.209274
0.78094 0.137953 0.220071
0.815663 0.129137 0.230438
0.850388 0.119508 0.240242
0.885115 0.109125 0.249368
0.919844 0.0980716 0.257695
0.954576 0.0864536 0.265137
0.989309 0.0743945 0.271607
1.02405 0.0620307 0.277061
1.05878 0.0495062 0.281466
1.09352 0.0369659 0.284831
1.12827 0.0245495 0.287174
1.16301 0.0123862 0.288556
1.19776 0.000590244 0.28904
1.23251 -0.0107419 0.288718
1.26727 -0.0215335 0.287682
1.30203 -0.0317279 0.286041
1.33679 -0.0412877 0.283892
1.37155 -0.0501934 0.281347
1.40632 -0.0584412 0.278495
1.44109 -0.0660408 0.275437
1.47586 -0.0730129 0.272247
1.51064 -0.0793866 0.269008
1.54542 -0.0851977 0.265778
1.58021 -0.0904864 0.262621
1.61499 -0.0952958 0.259578
1.64979 -0.099671 0.256697
1.68458 -0.103658 0.254004
1.71938 -0.107301 0.251534
1.75419 -0.110646 0.249301
1.78899 -0.113738 0.24733
1.82381 -0.116619 0.245625
1.85862 -0.119332 0.244205
1.89345 -0.121918 0.243066
1.92827 -0.124417 0.24222
1.9631 -0.126869 0.24166
1.99794 -0.129313 0.24139
2.03278 -0.131788 0.241398
2.06762 -0.134333 0.241684
2.10247 -0.136985 0.242231
2.13733 -0.139785 0.243033
2.17219 -0.14277 0.244066
2.20705 -0.14598 0.245317
2.24192 -0.149452 0.246752
2.2768 -0.153225 0.248352
2.31168 -0.157335 0.250071
2.34657 -0.161819 0.251878
2.38146 -0.166706 0.253717
2.41636 -0.172027 0.255541
2.45126 -0.177802 0.257281
2.48617 -0.184049 0.258877
2.52109 -0.190772 0.260246
2.55601 -0.197967 0.261318
2.59094 -0.205618 0.262001
2.62587 -0.213691 0.262219
2.66081 -0.222139 0.261882
2.69576 -0.230898 0.26092
2.73071 -0.239887 0.259257
2.76567 -0.249012 0.256846
2.80064 -0.258165 0.253638
2.83561 -0.26723 0.249624
2.87059 -0.276087 0.244796
2.90558 -0.284617 0.239189
2.94058 -0.292705 0.232842
2.97558 -0.30025 0.225832
3.01059 -0.307165 0.218235
3.0456 -0.313381 0.210159
3.08063 -0.318851 0.201701
3.11566 -0.323547 0.192979
3.1507 -0.327464 0.184095
3.18574 -0.330614 0.175159
3.2208 -0.333024 0.166256
3.25586 -0.334734 0.15748
3.29093 -0.335796 0.148891
3.32601 -0.336264 0.140558
3.36109 -0.3362 0.132517
3.39619 -0.335662 0.12481
3.43129 -0.334712 0.117454
3.4664 -0.333407 0.110469
3.50152 -0.3318 0.103855
3.53665 -0.329943 0.0976194
3.57179 -0.327879 0.091748
3.60694 -0.325649 0.0862397
3.64209 -0.32329 0.0810737
3.67726 -0.320832 0.0762438
3.71243 -0.318304 0.0717254
3.74761 -0.315729 0.0675101
3.7828 -0.313127 0.0635723
3.81801 -0.310515 0.059903
3.85322 -0.307907 0.0564773
3.88844 -0.305315 0.0532868
3.92367 -0.30275 0.0503077
3.95891 -0.300218 0.0475332
3.99416 -0.297726 0.0449409
4.02942 -0.29528 0.0425257
4.06469 -0.292883 0.0402669
4.09997 -0.290537 0.038161
4.13526 -0.288246 0.036189
4.17056 -0.286011 0.0343489
4.20587 -0.283831 0.0326232
4.24119 -0.281709 0.0310115
4.27653 -0.279643 0.0294975
4.31187 -0.277633 0.028082
4.34722 -0.275679 0.02675
4.38259 -0.27378 0.0255034
4.41797 -0.271935 0.0243282
4.45335 -0.270143 0.0232271
4.48875 -0.268402 0.0221872
4.52416 -0.266712 0.0212119
4.55958 -0.26507 0.0202889
4.59502 -0.263476 0.0194225
4.63046 -0.261929 0.018601
4.66592 -0.260426 0.0178291
4.70139 -0.258966 0.0170957
4.73687 -0.257549 0.0164062
4.77237 -0.256172 0.0157496
4.80787 -0.254835 0.0151319
4.84339 -0.253536 0.0145425
4.87892 -0.252274 0.0139876
4.91446 -0.251047 0.0134571
4.95002 -0.249855 0.0129574
4.98559 -0.248695 0.0124786
5.02117 -0.247568 0.0120275
5.05677 -0.246472 0.0115942
5.09237 -0.245406 0.011186
5.128 -0.244368 0.010793
5.16363 -0.243359 0.0104226
5.19928 -0.242376 0.0100654
5.23494 -0.24142 0.00972863
5.27062 -0.240489 0.00940308
5.30631 -0.239582 0.00909624
5.34201 -0.238698 0.00879892
5.37773 -0.237837 0.00851874
5.41346 -0.236998 0.00824662
5.4492 -0.23618 0.00799028
5.48497 -0.235383 0.00774071
5.52074 -0.234606 0.00750573
5.55653 -0.233847 0.00727638
5.59233 -0.233108 0.00706057
5.62815 -0.232386 0.0068494
5.66399 -0.231682 0.00665084
5.69984 -0.230994 0.00645605
5.7357 -0.230323 0.00627305
5.77158 -0.229667 0.00609305
5.80748 -0.229027 0.00592411
5.84339 -0.228402 0.00575748
5.87932 -0.22779 0.00560128
5.91526 -0.227193 0.00544677
5.95122 -0.22661 0.00530212
5.9872 -0.226039 0.00515862
6.02319 -0.225481 0.00502448
6.05919 -0.224935 0.00489099
6.09522 -0.224401 0.00476642
6.13126 -0.223879 0.00464206
6.16732 -0.223368 0.00452621
6.20339 -0.222868 0.00441019
6.23949 -0.222379 0.00430232
6.27559 -0.221899 0.00419392
6.31172 -0.22143 0.00409335
6.34786 -0.220971 0.00399194
6.38403 -0.220521 0.00389806
6.42021 -0.22008 0.00380306
6.4564 -0.219648 0.00371533
6.49262 -0.219225 0.00362621
6.52885 -0.21881 0.00354414
6.5651 -0.218403 0.00346044
6.60137 -0.218005 0.00338358
6.63766 -0.217614 0.00330487
6.67397 -0.217231 0.00323281
6.71029 -0.216855 0.00315872
6.74664 -0.216486 0.00309109
6.783 -0.216124 0.00302126
6.81938 -0.215769 0.00295774
6.85579 -0.215421 0.00289185
6.89221 -0.215079 0.00283213
6.92865 -0.214744 0.00276989
6.96511 -0.214415 0.0027137
7.00159 -0.214091 0.00265484
7.0381 -0.213774 0.00260192
7.07462 -0.213462 0.00254622
7.11116 -0.213156 0.00249633
7.14772 -0.212855 0.00244355
7.18431 -0.212559 0.0023965
7.22091 -0.212269 0.00234645
7.25754 -0.211984 0.00230203
7.29418 -0.211703 0.00225452
7.33085 -0.211428 0.00221256
7.36754 -0.211157 0.00216741
7.40425 -0.21089 0.00212775
7.44099 -0.210629 0.00208481
7.47774 -0.210371 0.0020473
7.51452 -0.210118 0.00200643
7.55132 -0.209869 0.00197092
7.58814 -0.209624 0.00193199
7.62498 -0.209383 0.00189836
7.66185 -0.209146 0.00186123
7.69874 -0.208913 0.00182937
7.73566 -0.208683 0.00179394
7.77259 -0.208457 0.00176373
7.80955 -0.208235 0.00172989
7.84654 -0.208016 0.00170123
7.88355 -0.207801 0.00166889
7.92058 -0.207589 0.00164169
7.95763 -0.20738 0.00161076
7.99471 -0.207175 0.00158493
8.03182 -0.206972 0.00155532
8.06895 -0.206773 0.00153078
8.1061 -0.206577 0.00150242
8.14328 -0.206384 0.0014791
8.18049 -0.206193 0.00145191
8.21772 -0.206005 0.00142974
8.25497 -0.205821 0.00140365
8.29226 -0.205638 0.00138256
8.32956 -0.205459 0.00135752
8.3669 -0.205282 0.00133745
8.40426 -0.205108 0.0013134
8.44165 -0.204936 0.0012943
8.47906 -0.204767 0.00127117
8.5165 -0.2046 0.00125299
8.55397 -0.204435 0.00123074
8.59146 -0.204273 0.00121342
8.62899 -0.204113 0.00119201
8.66654 -0.203955 0.00117551
8.70412 -0.203799 0.00115488
8.74172 -0.203646 0.00113916
8.77936 -0.203495 0.00111928
8.81702 -0.203345 0.0011043
8.85471 -0.203198 0.00108513
8.89244 -0.203053 0.00107084
8.93019 -0.20291 0.00105234
8.96797 -0.202768 0.00103872
9.00578 -0.202629 0.00102085
9.04362 -0.202491 0.00100786
9.08149 -0.202355 0.000990603
9.11939 -0.202221 0.000978212
9.15732 -0.202089 0.000961527
9.19528 -0.201958 0.000949707
9.23327 -0.201829 0.000933568
9.2713 -0.201702 0.000922292
9.30935 -0.201576 0.000906672
9.34744 -0.201452 0.000895913
9.38556 -0.20133 0.000880786
9.42371 -0.201209 0.000870521
9.46189 -0.201089 0.000855865
9.50011 -0.200971 0.00084607
9.53836 -0.200855 0.000831861
9.57664 -0.20074 0.000822515
9.61496 -0.200626 0.000808733
9.65331 -0.200514 0.000799815
9.69169 -0.200403 0.000786439
9.73011 -0.200294 0.000777931
9.76856 -0.200186 0.000764943
9.80704 -0.200079 0.000756826
9.84557 -0.199973 0.000744207
9.88412 -0.199869 0.000736464
9.92271 -0.199766 0.000724198
9.96134 -0.199664 0.000716813
10 -0.199563 0.000704884
10.0387 -0.199464 0.000697842
10.0774 -0.199365 0.000686235
10.1162 -0.199268 0.00067952
10.155 -0.199172 0.00066822
10.1939 -0.199077 0.00066182
10.2328 -0.198983 0.000650814
10.2717 -0.19889 0.000644714
10.3106 -0.198798 0.00063399
10.3496 -0.198708 0.000628179
10.3887 -0.198618 0.000617723
10.4278 -0.198529 0.000612189
10.4669 -0.198442 0.00060199
10.506 -0.198355 0.000596723
10.5452 -0.198269 0.00058677
10.5845 -0.198184 0.000581758
10.6238 -0.1981 0.00057204
10.6631 -0.198017 0.000567273
10.7024 -0.197935 0.000557781
10.7418 -0.197854 0.000553251
10.7813 -0.197774 0.000543975
10.8208 -0.197694 0.000539671
10.8603 -0.197616 0.000530602
10.8999 -0.197538 0.000526516
10.9395 -0.197461 0.000517645
10.9792 -0.197385 0.00051377
11.0189 -0.19731 0.000505089
11.0586 -0.197235 0.000501417
11.0984 -0.197161 0.000492918
11.1383 -0.197088 0.00048944
11.1781 -0.197016 0.000481116
11.2181 -0.196945 0.000477826
11.2581 -0.196874 0.00046967
11.2981 -0.196804 0.000466562
11.3381 -0.196735 0.000458565
11.3783 -0.196666 0.000455632
11.4184 -0.196598 0.00044779
11.4587 -0.196531 0.000445026
11.4989 -0.196464 0.000437332
11.5392 -0.196398 0.00043473
11.5796 -0.196333 0.000427178
11.62 -0.196269 0.000424734
11.6605 -0.196205 0.000417318
11.701 -0.196141 0.000415027
11.7415 -0.196079 0.000407741
11.7822 -0.196017 0.000405597
11.8228 -0.195955 0.000398437
11.8636 -0.195894 0.000396436
11.9043 -0.195834 0.000389396
11.9452 -0.195774 0.000387532
11.986 -0.195715 0.000380608
12.027 -0.195656 0.000378878
12.068 -0.195598 0.000372065
12.109 -0.195541 0.000370464
12.1501 -0.195484 0.000363757
12.1913 -0.195428 0.000362282
12.2325 -0.195372 0.000355677
12.2738 -0.195316 0.000354324
12.3151 -0.195261 0.000347817
12.3565 -0.195207 0.000346581
12.3979 -0.195153 0.000340169
12.4394 -0.1951 0.000339048
12.481 -0.195047 0.000332725
12.5226 -0.194995 0.000331716
12.5643 -0.194943 0.00032548
12.6061 -0.194891 0.000324578
12.6479 -0.19484 0.000318426
12.6898 -0.19479 0.000317629
12.7317 -0.19474 0.000311556
12.7737 -0.19469 0.000310862
12.8158 -0.194641 0.000304865
12.8579 -0.194592 0.000304271
12.9001 -0.194544 0.000298347
12.9424 -0.194496 0.00029785
12.9847 -0.194449 0.000291996
13.0271 -0.194402 0.000291593
13.0696 -0.194355 0.000285806
13.1121 -0.194309 0.000285495
13.1547 -0.194263 0.000279773
13.1974 -0.194217 0.000279552
13.2402 -0.194172 0.000273891
13.283 -0.194128 0.000273758
13.3259 -0.194083 0.000268156
13.3689 -0.194039 0.000268108
13.4119 -0.193996 0.000262562
13.455 -0.193953 0.000262598
13.4982 -0.19391 0.000257105
13.5415 -0.193867 0.000257223
13.5848 -0.193825 0.000251782
13.6283 -0.193783 0.000251979
13.6718 -0.193742 0.000246587
13.7153 -0.193701 0.000246863
13.759 -0.19366 0.000241517
13.8028 -0.19362 0.000241869
13.8466 -0.193579 0.000236568
13.8905 -0.19354 0.000236996
13.9345 -0.1935 0.000231736
13.9786 -0.193461 0.000232237
14.0227 -0.193422 0.000227017
14.067 -0.193384 0.000227591
14.1113 -0.193345 0.000222409
14.1558 -0.193307 0.000223054
14.2003 -0.19327 0.000217908
14.2449 -0.193232 0.000218623
14.2896 -0.193195 0.00021351
14.3344 -0.193158 0.000214294
14.3793 -0.193122 0.000209212
14.4243 -0.193086 0.000210064
14.4693 -0.19305 0.000205012
14.5145 -0.193014 0.000205931
14.5598 -0.192979 0.000200906
14.6052 -0.192944 0.000201891
14.6506 -0.192909 0.000196892
14.6962 -0.192874 0.000197942
14.7419 -0.19284 0.000192968
14.7877 -0.192806 0.000194082
14.8336 -0.192772 0.000189129
14.8796 -0.192738 0.000190307
14.9257 -0.192705 0.000185375
14.9719 -0.192672 0.000186615
15.0182 -0.192639 0.000181701
15.0647 -0.192606 0.000183005
15.1112 -0.192574 0.000178107
15.1579 -0.192541 0.000179472
15.2047 -0.19251 0.00017459
15.2516 -0.192478 0.000176016
15.2986 -0.192446 0.000171147
15.3458 -0.192415 0.000172634
15.393 -0.192384 0.000167776
15.4404 -0.192353 0.000169325
15.488 -0.192322 0.000164476
15.5356 -0.192292 0.000166085
15.5834 -0.192262 0.000161244
15.6313 -0.192232 0.000162913
15.6794 -0.192202 0.000158078
15.7276 -0.192172 0.000159807
15.7759 -0.192143 0.000154977
15.8243 -0.192113 0.000156766
15.873 -0.192084 0.000151938
15.9217 -0.192056 0.000153787
15.9706 -0.192027 0.000148959
16.0197 -0.191998 0.000150869
16.0689 -0.19197 0.00014604
16.1182 -0.191942 0.000148011
16.1677 -0.191914 0.000143178
16.2174 -0.191886 0.000145209
16.2672 -0.191858 0.000140371
16.3172 -0.191831 0.000142464
16.3674 -0.191804 0.000137619
16.4177 -0.191777 0.000139773
16.4682 -0.19175 0.000134918
16.5189 -0.191723 0.000137135
16.5697 -0.191696 0.000132269
16.6208 -0.19167 0.000134548
16.672 -0.191643 0.000129669
16.7234 -0.191617 0.000132012
16.775 -0.191591 0.000127117
16.8268 -0.191565 0.000129524
16.8787 -0.19154 0.000124611
16.9309 -0.191514 0.000127084
16.9833 -0.191488 0.00012215
17.0359 -0.191463 0.000124689
17.0887 -0.191438 0.000119733
17.1418 -0.191413 0.00012234
17.195 -0.191388 0.000117357
17.2485 -0.191363 0.000120034
17.3022 -0.191338 0.000115023
17.3562 -0.191314 0.00011777
17.4104 -0.191289 0.000112729
17.4648 -0.191265 0.000115548
17.5195 -0.191241 0.000110472
17.5744 -0.191217 0.000113366
17.6296 -0.191193 0.000108252
17.6851 -0.191169 0.000111223
17.7408 -0.191145 0.000106068
17.7969 -0.191121 0.000109118
17.8532 -0.191098 0.000103919
17.9098 -0.191074 0.00010705
17.9667 -0.191051 0.000101802
18.0239 -0.191027 0.000105018
18.0815 -0.191004 9.97168e-05
18.1393 -0.190981 0.000103021
18.1975 -0.190958 9.7662e-05
18.256 -0.190935 0.000101057
18.3149 -0.190912 9.5636e-05
18.3742 -0.190889 9.91271e-05
18.4338 -0.190866 9.36377e-05
18.4938 -0.190843 9.7229e-05
18.5542 -0.19082 9.16653e-05
18.615 -0.190797 9.5362e-05
18.6762 -0.190774 8.97176e-05
18.7379 -0.190751 9.35253e-05
18.8 -0.190729 8.77927e-05
18.8625 -0.190706 9.17181e-05
18.9255 -0.190683 8.5889e-05
18.9891 -0.19066 8.99394e-05
19.0531 -0.190637 8.40046e-05
19.1177 -0.190613 8.81883e-05
19.1828 -0.19059 8.21372e-05
19.2484 -0.190567 8.64637e-05
19.3147 -0.190543 8.02844e-05
19.3816 -0.190519 8.47646e-05
19.4491 -0.190494 7.84429e-05
19.5173 -0.19047 8.30893e-05
19.5862 -0.190444 7.66086e-05
19.6558 -0.190418 8.14354e-05
19.7262 -0.190392 7.47758e-05
19.7974 -0.190364 7.97991e-05
19.8694 -0.190335 7.2936e-05
19.9423 -0.190304 7.81735e-05
20.0162 -0.190272 7.10754e-05
20.091 -0.190236 7.65465e-05
20.1669 -0.190197 6.91727e-05
20.244 -0.190154 7.48998e-05
20.3222 -0.190105 6.72011e-05
20.4016 -0.190049 7.32232e-05
20.4825 -0.189986 6.51695e-05
20.5648 -0.189913 7.15942e-05
20.6487 -0.189832 6.32121e-05
20.7344 -0.189743 7.02165e-05
20.8219 -0.18965 6.15086e-05
20.9115 -0.189552 6.92281e-05
21.0034 -0.189453 6.00553e-05
21.0979 -0.189354 6.85617e-05
21.1952 -0.189257 5.86634e-05
21.2959 -0.189159 6.80842e-05
21.4004 -0.189061 5.71229e-05
21.5093 -0.18896 6.77616e-05
21.6237 -0.188856 5.5231e-05
21.7448 -0.188742 6.77172e-05
21.8747 -0.188616 5.25938e-05
22.0165 -0.18846 6.84187e-05
22.1768 -0.188268 4.77044e-05
22.3723 -0.187956 7.323e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.5Lambda0.5Nc1ClassicOneLoop/iFpOneLoop.txt <==
-22.3723 1.57183e-23 1.20532e-05
-22.1768 2.56343e-23 1.24853e-05
-22.0165 -1.23045e-23 1.28541e-05
-21.8747 6.61951e-24 1.3192e-05
-21.7448 -1.25339e-23 1.3511e-05
-21.6237 9.43997e-24 1.38173e-05
-21.5093 -2.51233e-23 1.41146e-05
-21.4004 8.38736e-24 1.44054e-05
-21.2959 -2.87573e-23 1.46912e-05
-21.1952 2.55407e-23 1.49733e-05
-21.0979 -3.35472e-23 1.52526e-05
-21.0034 -8.86115e-24 1.55299e-05
-20.9115 -4.33563e-23 1.58057e-05
-20.8219 4.46973e-23 1.60806e-05
-20.7344 1.14721e-23 1.63549e-05
-20.6487 -4.50446e-23 1.66289e-05
-20.5648 -2.28605e-24 1.6903e-05
-20.4825 2.65163e-23 1.71775e-05
-20.4016 5.68942e-24 1.74525e-05
-20.3222 -3.76233e-24 1.77282e-05
-20.244 -3.80487e-23 1.80048e-05
-20.1669 2.10095e-23 1.82826e-05
-20.091 7.04546e-23 1.85615e-05
-20.0162 9.38025e-24 1.88419e-05
-19.9423 2.00762e-23 1.91237e-05
-19.8694 3.87593e-24 1.94072e-05
-19.7974 3.60679e-23 1.96924e-05
-19.7262 -1.55722e-23 1.99794e-05
-19.6558 5.80448e-23 2.02683e-05
-19.5862 -3.14202e-23 2.05593e-05
-19.5173 5.81182e-23 2.08523e-05
-19.4491 1.76253e-23 2.11476e-05
-19.3816 7.13179e-23 2.14451e-05
-19.3147 8.02342e-23 2.1745e-05
-19.2484 5.69e-23 2.20473e-05
-19.1828 -1.02601e-23 2.23522e-05
-19.1177 -1.25633e-22 2.26596e-05
-19.0531 -7.47565e-23 2.29697e-05
-18.9891 -2.17459e-23 2.32825e-05
-18.9255 -8.12428e-24 2.35981e-05
-18.8625 3.67422e-23 2.39165e-05
-18.8 5.90153e-24 2.42379e-05
-18.7379 1.11223e-23 2.45623e-05
-18.6762 2.34542e-23 2.48898e-05
-18.615 1.77467e-23 2.52204e-05
-18.5542 -1.14255e-23 2.55542e-05
-18.4938 4.83705e-24 2.58912e-05
-18.4338 -8.89959e-23 2.62316e-05
-18.3742 1.43381e-22 2.65754e-05
-18.3149 -1.11899e-23 2.69226e-05
-18.256 -1.57348e-24 2.72734e-05
-18.1975 4.39464e-23 2.76277e-05
-18.1393 3.62002e-23 2.79857e-05
-18.0815 -1.36182e-24 2.83475e-05
-18.0239 6.36721e-25 2.8713e-05
-17.9667 -2.3441e-23 2.90824e-05
-17.9098 -5.12948e-23 2.94556e-05
-17.8532 -2.30888e-23 2.98329e-05
-17.7969 -2.52176e-23 3.02143e-05
-17.7408 -9.14521e-23 3.05998e-05
-17.6851 -4.97731e-23 3.09894e-05
-17.6296 1.13922e-22 3.13834e-05
-17.5744 8.93848e-23 3.17817e-05
-17.5195 5.99461e-23 3.21843e-05
-17.4648 -6.07414e-23 3.25915e-05
-17.4104 -1.25629e-22 3.30032e-05
-17.3562 2.16406e-23 3.34196e-05
-17.3022 -1.11618e-22 3.38406e-05
-17.2485 1.04706e-22 3.42664e-05
-17.195 2.99018e-23 3.46971e-05
-17.1418 6.93955e-24 3.51327e-05
-17.0887 6.64796e-23 3.55734e-05
-17.0359 7.24207e-23 3.60191e-05
-16.9833 1.45698e-23 3.64699e-05
-16.9309 -1.40392e-22 3.69261e-05
-16.8787 -4.39436e-23 3.73875e-05
-16.8268 1.02099e-22 3.78544e-05
-16.775 1.07189e-22 3.83268e-05
-16.7234 -1.35519e-23 3.88048e-05
-16.672 4.87331e-23 3.92884e-05
-16.6208 2.67139e-23 3.97778e-05
-16.5697 7.09966e-23 4.02731e-05
-16.5189 -1.15942e-23 4.07743e-05
-16.4682 6.03335e-23 4.12815e-05
-16.4177 6.84737e-23 4.17949e-05
-16.3674 3.97944e-23 4.23145e-05
-16.3172 2.96126e-23 4.28404e-05
-16.2672 -5.54624e-23 4.33727e-05
-16.2174 -1.73583e-23 4.39116e-05
-16.1677 5.01252e-24 4.4457e-05
-16.1182 -6.65571e-23 4.50093e-05
-16.0689 1.33965e-22 4.55683e-05
-16.0197 3.2412e-23 4.61343e-05
-15.9706 -2.1776e-22 4.67073e-05
-15.9217 7.37256e-24 4.72875e-05
-15.873 1.20036e-22 4.78749e-05
-15.8243 1.36382e-23 4.84697e-05
-15.7759 -1.73894e-22 4.9072e-05
-15.7276 7.60248e-23 4.9682e-05
-15.6794 5.67215e-23 5.02996e-05
-15.6313 1.15715e-22 5.09252e-05
-15.5834 -3.76365e-23 5.15586e-05
-15.5356 -1.48508e-22 5.22002e-05
-15.488 -4.12567e-23 5.28501e-05
-15.4404 -6.78694e-23 5.35083e-05
-15.393 -7.99402e-23 5.41749e-05
-15.3458 1.27523e-22 5.48502e-05
-15.2986 1.78021e-22 5.55343e-05
-15.2516 -1.75961e-22 5.62273e-05
-15.2047 -8.96788e-23 5.69293e-05
-15.1579 1.09723e-24 5.76405e-05
-15.1112 2.70462e-22 5.8361e-05
-15.0647 3.49172e-22 5.9091e-05
-15.0182 -9.14923e-23 5.98307e-05
-14.9719 7.55979e-23 6.05801e-05
-14.9257 -1.1296e-22 6.13395e-05
-14.8796 5.4325e-23 6.2109e-05
-14.8336 -1.98307e-22 6.28888e-05
-14.7877 -8.20488e-23 6.3679e-05
-14.7419 1.06411e-23 6.44798e-05
-14.6962 7.7862e-23 6.52913e-05
-14.6506 -7.20008e-23 6.61138e-05
-14.6052 7.86514e-23 6.69475e-05
-14.5598 1.18388e-22 6.77925e-05
-14.5145 -9.57328e-23 6.86489e-05
-14.4693 2.90047e-22 6.9517e-05
-14.4243 3.98688e-23 7.0397e-05
-14.3793 2.58622e-22 7.12891e-05
-14.3344 -3.41714e-22 7.21935e-05
-14.2896 -9.45683e-23 7.31103e-05
-14.2449 1.27173e-22 7.40398e-05
-14.2003 -3.34975e-22 7.49822e-05
-14.1558 5.35877e-22 7.59376e-05
-14.1113 -3.26979e-22 7.69064e-05
-14.067 1.48244e-22 7.78888e-05
-14.0227 7.6053e-23 7.88849e-05
-13.9786 1.18546e-22 7.9895e-05
-13.9345 -3.3027e-22 8.09194e-05
-13.8905 -1.47749e-22 8.19582e-05
-13.8466 1.88325e-22 8.30117e-05
-13.8028 1.19809e-23 8.40802e-05
-13.759 4.93493e-23 8.5164e-05
-13.7153 6.43576e-23 8.62632e-05
-13.6718 4.1088e-22 8.73781e-05
-13.6283 -2.37777e-24 8.85091e-05
-13.5848 -4.94418e-23 8.96564e-05
-13.5415 -2.68346e-22 9.08202e-05
-13.4982 4.57834e-22 9.20009e-05
-13.455 -8.01869e-23 9.31988e-05
-13.4119 -2.97423e-22 9.44141e-05
-13.3689 -5.63533e-22 9.56471e-05
-13.3259 -1.83045e-22 9.68982e-05
-13.283 2.04151e-22 9.81676e-05
-13.2402 -9.69624e-23 9.94558e-05
-13.1974 3.60526e-22 0.000100763
-13.1547 1.72889e-22 0.000102089
-13.1121 1.02367e-23 0.000103436
-13.0696 -5.41552e-22 0.000104802
-13.0271 -1.013e-22 0.000106189
-12.9847 2.8969e-22 0.000107596
-12.9424 5.47452e-22 0.000109025
-12.9001 -3.71478e-22 0.000110475
-12.8579 -2.40043e-22 0.000111947
-12.8158 -5.8345e-22 0.000113441
-12.7737 2.72814e-22 0.000114958
-12.7317 -2.71854e-22 0.000116498
-12.6898 8.47407e-22 0.000118062
-12.6479 8.7567e-22 0.000119649
-12.6061 3.65079e-22 0.000121261
-12.5643 4.65488e-22 0.000122898
-12.5226 1.00582e-21 0.00012456
-12.481 1.09694e-22 0.000126248
-12.4394 -2.85601e-22 0.000127962
-12.3979 -6.50132e-23 0.000129702
-12.3565 3.58946e-22 0.00013147
-12.3151 1.59718e-22 0.000133266
-12.2738 -1.3096e-22 0.00013509
-12.2325 -2.79998e-22 0.000136942
-12.1913 -1.58393e-22 0.000138824
-12.1501 8.79515e-22 0.000140736
-12.109 -4.09528e-22 0.000142678
-12.068 4.21852e-22 0.000144651
-12.027 -3.5118e-22 0.000146656
-11.986 2.12833e-23 0.000148693
-11.9452 7.65563e-22 0.000150762
-11.9043 -2.80527e-22 0.000152866
-11.8636 5.30811e-23 0.000155003
-11.8228 -2.06002e-22 0.000157175
-11.7822 -1.60398e-22 0.000159382
-11.7415 -4.59175e-22 0.000161625
-11.701 -4.68155e-22 0.000163905
-11.6605 5.90559e-22 0.000166223
-11.62 9.80745e-23 0.000168579
-11.5796 6.54348e-22 0.000170973
-11.5392 -4.03917e-22 0.000173408
-11.4989 5.7801e-22 0.000175883
-11.4587 -7.6131e-24 0.000178399
-11.4184 -1.1677e-21 0.000180958
-11.3783 -2.44795e-22 0.000183559
-11.3381 -1.93163e-22 0.000186205
-11.2981 6.55903e-22 0.000188895
-11.2581 8.88481e-22 0.000191631
-11.2181 -1.07423e-21 0.000194413
-11.1781 5.90168e-22 0.000197243
-11.1383 3.817e-22 0.000200121
-11.0984 -2.01287e-23 0.000203049
-11.0586 1.19077e-21 0.000206027
-11.0189 9.312e-22 0.000209056
-10.9792 -1.2489e-22 0.000212139
-10.9395 8.10142e-23 0.000215274
-10.8999 -9.52431e-23 0.000218465
-10.8603 -3.86444e-22 0.000221712
-10.8208 -1.20857e-21 0.000225015
-10.7813 -9.12967e-22 0.000228377
-10.7418 1.09127e-21 0.000231798
-10.7024 4.86005e-22 0.00023528
-10.6631 1.9282e-23 0.000238824
-10.6238 -3.45144e-22 0.000242432
-10.5845 6.21912e-23 0.000246104
-10.5452 -2.15528e-22 0.000249842
-10.506 -3.57084e-22 0.000253648
-10.4669 -3.55735e-22 0.000257523
-10.4278 -7.24575e-22 0.000261468
-10.3887 -1.77981e-21 0.000265485
-10.3496 7.69513e-22 0.000269575
-10.3106 -1.81599e-22 0.000273741
-10.2717 7.38611e-22 0.000277984
-10.2328 -1.77771e-22 0.000282304
-10.1939 -2.15163e-21 0.000286706
-10.155 -1.11951e-22 0.000291189
-10.1162 5.99658e-22 0.000295756
-10.0774 -1.54329e-21 0.000300408
-10.0387 -3.65268e-22 0.000305149
-10 -1.66284e-21 0.000309978
-9.96134 5.86785e-22 0.0003149
-9.92271 4.93395e-22 0.000319915
-9.88412 -7.57819e-22 0.000325026
-9.84557 2.73309e-23 0.000330235
-9.80704 3.99765e-22 0.000335544
-9.76856 1.18139e-22 0.000340955
-9.73011 -8.63077e-22 0.000346472
-9.69169 1.2416e-21 0.000352095
-9.65331 5.26936e-22 0.000357829
-9.61496 3.44313e-21 0.000363675
-9.57664 -3.3962e-22 0.000369636
-9.53836 -3.63474e-21 0.000375714
-9.50011 -2.75143e-21 0.000381914
-9.46189 -2.01128e-21 0.000388236
-9.42371 -3.14126e-21 0.000394685
-9.38556 -2.2193e-21 0.000401263
-9.34744 2.43951e-22 0.000407973
-9.30935 -1.52756e-22 0.00041482
-9.2713 4.17495e-21 0.000421805
-9.23327 3.82273e-21 0.000428932
-9.19528 -4.32036e-21 0.000436205
-9.15732 -2.18761e-21 0.000443627
-9.11939 -1.7101e-21 0.000451202
-9.08149 -1.4819e-21 0.000458934
-9.04362 1.2146e-21 0.000466826
-9.00578 4.63582e-23 0.000474884
-8.96797 -2.61487e-21 0.000483109
-8.93019 -5.68831e-21 0.000491508
-8.89244 2.41532e-21 0.000500084
-8.85471 3.50691e-21 0.000508842
-8.81702 1.40224e-21 0.000517786
-8.77936 2.80407e-22 0.000526922
-8.74172 -1.3752e-21 0.000536253
-8.70412 -2.22106e-21 0.000545786
-8.66654 4.68232e-21 0.000555524
-8.62899 -3.51002e-21 0.000565475
-8.59146 -4.13768e-21 0.000575643
-8.55397 2.65734e-21 0.000586033
-8.5165 1.27896e-21 0.000596652
-8.47906 -4.21446e-21 0.000607506
-8.44165 -1.4845e-21 0.000618601
-8.40426 1.76746e-21 0.000629944
-8.3669 -9.08908e-22 0.00064154
-8.32956 5.05198e-21 0.000653398
-8.29226 1.51843e-21 0.000665523
-8.25497 -1.07121e-21 0.000677923
-8.21772 -2.82795e-21 0.000690606
-8.18049 3.08464e-21 0.00070358
-8.14328 3.10033e-21 0.000716851
-8.1061 1.26087e-21 0.00073043
-8.06895 2.92835e-21 0.000744323
-8.03182 1.83656e-21 0.000758541
-7.99471 -2.04899e-21 0.000773092
-7.95763 -4.17594e-21 0.000787985
-7.92058 5.15918e-21 0.00080323
-7.88355 1.70723e-21 0.000818837
-7.84654 -3.459e-21 0.000834816
-7.80955 5.3939e-21 0.000851179
-7.77259 -3.52242e-21 0.000867936
-7.73566 4.41545e-21 0.000885099
-7.69874 -2.9188e-21 0.000902679
-7.66185 6.39954e-21 0.000920688
-7.62498 1.34827e-20 0.00093914
-7.58814 -3.76554e-21 0.000958047
-7.55132 -1.03027e-20 0.000977423
-7.51452 5.40084e-21 0.000997282
-7.47774 -2.80469e-21 0.00101764
-7.44099 -1.89582e-21 0.00103851
-7.40425 3.87945e-21 0.0010599
-7.36754 9.6494e-22 0.00108184
-7.33085 -3.52996e-21 0.00110435
-7.29418 8.42685e-21 0.00112743
-7.25754 8.38182e-21 0.0011511
-7.22091 -1.63952e-21 0.00117539
-7.18431 1.40464e-22 0.00120031
-7.14772 1.04286e-21 0.00122589
-7.11116 1.63137e-20 0.00125214
-7.07462 -4.56988e-21 0.00127909
-7.0381 -7.50062e-21 0.00130675
-7.00159 1.63629e-22 0.00133516
-6.96511 -7.22251e-21 0.00136433
-6.92865 -2.74271e-21 0.00139429
-6.89221 9.04969e-21 0.00142506
-6.85579 1.57223e-20 0.00145668
-6.81938 -2.93026e-21 0.00148917
-6.783 1.02988e-20 0.00152256
-6.74664 -2.42236e-22 0.00155687
-6.71029 -7.76319e-21 0.00159215
-6.67397 4.03768e-21 0.00162842
-6.63766 -6.83943e-24 0.00166572
-6.60137 1.62896e-20 0.00170408
-6.5651 6.86917e-21 0.00174353
-6.52885 -1.81051e-20 0.00178413
-6.49262 -7.96485e-21 0.0018259
-6.4564 5.42308e-21 0.00186888
-6.42021 1.9814e-21 0.00191313
-6.38403 -1.63907e-20 0.00195868
-6.34786 2.5295e-20 0.00200559
-6.31172 -2.56199e-20 0.00205389
-6.27559 2.06138e-20 0.00210365
-6.23949 -1.90906e-20 0.0021549
-6.20339 1.22249e-20 0.00220772
-6.16732 -1.07633e-20 0.00226215
-6.13126 1.00719e-20 0.00231826
-6.09522 -1.06069e-20 0.00237611
-6.05919 6.46983e-21 0.00243576
-6.02319 1.13046e-20 0.00249728
-5.9872 1.70312e-20 0.00256075
-5.95122 -1.3654e-20 0.00262623
-5.91526 9.37625e-21 0.0026938
-5.87932 -2.4213e-20 0.00276356
-5.84339 5.18215e-20 0.00283557
-5.80748 4.75878e-21 0.00290994
-5.77158 -3.94724e-20 0.00298675
-5.7357 -2.58598e-20 0.0030661
-5.69984 -3.2133e-20 0.0031481
-5.66399 3.93318e-20 0.00323284
-5.62815 1.01436e-20 0.00332045
-5.59233 -1.43334e-21 0.00341104
-5.55653 5.06249e-20 0.00350473
-5.52074 9.07207e-21 0.00360165
-5.48497 -4.99903e-20 0.00370194
-5.4492 2.82836e-21 0.00380575
-5.41346 -9.57735e-21 0.00391321
-5.37773 4.46456e-20 0.00402449
-5.34201 6.35075e-20 0.00413975
-5.30631 2.33977e-20 0.00425917
-5.27062 2.42536e-20 0.00438292
-5.23494 4.86259e-20 0.00451121
-5.19928 -1.80044e-20 0.00464423
-5.16363 4.4229e-20 0.00478219
-5.128 -4.7669e-20 0.00492532
-5.09237 -1.14053e-20 0.00507386
-5.05677 5.83419e-20 0.00522805
-5.02117 2.51678e-20 0.00538816
-4.98559 -9.99833e-20 0.00555446
-4.95002 5.21805e-21 0.00572725
-4.91446 7.52165e-20 0.00590684
-4.87892 -1.76501e-20 0.00609354
-4.84339 2.22858e-20 0.00628772
-4.80787 4.62009e-20 0.00648972
-4.77237 1.33858e-19 0.00669995
-4.73687 9.17121e-20 0.0069188
-4.70139 -9.22434e-20 0.00714671
-4.66592 2.67496e-20 0.00738414
-4.63046 -7.79253e-20 0.00763157
-4.59502 1.15278e-19 0.00788953
-4.55958 7.75167e-20 0.00815855
-4.52416 4.05483e-20 0.00843923
-4.48875 5.59267e-20 0.00873218
-4.45335 1.05097e-20 0.00903806
-4.41797 -5.28219e-20 0.00935756
-4.38259 1.93031e-19 0.00969143
-4.34722 -2.13898e-20 0.0100405
-4.31187 -6.7579e-20 0.0104055
-4.27653 -6.45071e-20 0.0107875
-4.24119 1.73725e-19 0.0111873
-4.20587 -2.35241e-19 0.0116061
-4.17056 -1.62563e-19 0.0120448
-4.13526 -8.05147e-20 0.0125048
-4.09997 1.21971e-19 0.0129871
-4.06469 1.45474e-19 0.0134933
-4.02942 6.43374e-20 0.0140246
-3.99416 1.02664e-19 0.0145828
-3.95891 -1.40484e-19 0.0151694
-3.92367 1.2764e-19 0.0157862
-3.88844 2.47501e-19 0.0164351
-3.85322 -1.05442e-19 0.0171183
-3.81801 4.03263e-19 0.0178379
-3.7828 2.37448e-19 0.0185964
-3.74761 -3.05052e-19 0.0193963
-3.71243 -2.71022e-19 0.0202405
-3.67726 -3.27362e-19 0.0211318
-3.64209 3.43525e-19 0.0220738
-3.60694 -7.92151e-20 0.0230698
-3.57179 -3.75062e-19 0.0241237
-3.53665 5.74717e-20 0.0252398
-3.50152 5.47881e-19 0.0264225
-3.4664 -2.68643e-20 0.0276768
-3.43129 -9.6212e-20 0.0290081
-3.39619 -8.99189e-19 0.0304222
-3.36109 2.52417e-19 0.0319255
-3.32601 -5.93908e-19 0.0335251
-3.29093 -8.69775e-19 0.0352286
-3.25586 4.43271e-19 0.0370445
-3.2208 -3.58594e-19 0.0389819
-3.18574 7.75414e-19 0.041051
-3.1507 1.28775e-19 0.043263
-3.11566 4.22696e-19 0.0456302
-3.08063 1.74755e-18 0.0481663
-3.0456 -1.3878e-18 0.0508862
-3.01059 5.90464e-19 0.0538067
-2.97558 1.07869e-18 0.0569463
-2.94058 2.05951e-19 0.0603255
-2.90558 9.9015e-19 0.0639674
-2.87059 9.3637e-19 0.0678976
-2.83561 4.91798e-19 0.0721446
-2.80064 -7.37386e-19 0.0767408
-2.76567 2.14249e-18 0.081722
-2.73071 1.77494e-18 0.0871291
-2.69576 2.06048e-18 0.0930078
-2.66081 -3.21313e-18 0.0994101
-2.62587 -1.71585e-18 0.106395
-2.59094 9.13889e-19 0.114029
-2.55601 2.68662e-18 0.122388
-2.52109 9.54682e-19 0.131561
-2.48617 3.21981e-18 0.141647
-2.45126 -2.65581e-18 0.152761
-2.41636 2.43309e-18 0.165036
-2.38146 2.60109e-18 0.178627
-2.34657 -1.76885e-18 0.193711
-2.31168 -5.53787e-19 0.210499
-2.2768 6.07361e-18 0.229235
-2.24192 -1.47519e-18 0.250205
-2.20705 -8.41096e-18 0.273749
-2.17219 -1.74005e-18 0.30027
-2.13733 -7.28822e-18 0.330246
-2.10247 -7.92802e-18 0.36425
-2.06762 -1.39851e-17 0.40297
-2.03278 -2.93955e-18 0.447236
-1.99794 -1.09724e-17 0.498056
-1.9631 -6.97104e-19 0.556657
-1.92827 -3.16577e-17 0.624543
-1.89345 -4.87671e-18 0.703559
-1.85862 6.80138e-18 0.795986
-1.82381 -2.66335e-19 0.904643
-1.78899 1.90436e-17 1.03302
-1.75419 -9.02855e-17 1.18545
-1.71938 2.04082e-17 1.36725
-1.68458 2.80868e-17 1.58494
-1.64979 4.40804e-17 1.84633
-1.61499 -9.94343e-17 2.16048
-1.58021 -7.29512e-17 2.53731
-1.54542 8.45108e-17 2.98641
-1.51064 -9.58816e-17 3.51463
-1.47586 -1.67729e-16 4.12157
-1.44109 -2.73032e-17 4.79275
-1.40632 1.13471e-16 5.49152
-1.37155 -1.52579e-16 6.15396
-1.33679 2.76329e-17 6.69464
-1.30203 -5.86515e-17 7.02885
-1.26727 -5.40586e-17 7.10505
-1.23251 -1.64533e-16 6.92699
-1.19776 -1.90208e-16 6.54866
-1.16301 1.40231e-16 6.04753
-1.12827 2.90124e-16 5.49672
-1.09352 -4.54812e-17 4.94981
-1.05878 -1.94958e-17 4.43879
-1.02405 -3.34478e-16 3.97866
-0.989309 6.07003e-17 3.57345
-0.954576 -9.38846e-18 3.22112
-0.919844 -7.89357e-17 2.91679
-0.885115 -7.30639e-17 2.65462
-0.850388 4.88055e-17 2.4288
-0.815663 -2.20264e-17 2.23402
-0.78094 -7.47722e-17 2.06561
-0.746219 -3.5551e-17 1.91961
-0.711499 1.09227e-17 1.79265
-0.676781 -1.11139e-17 1.68193
-0.642065 3.98888e-17 1.5851
-0.60735 3.82863e-17 1.50022
-0.572637 -6.50968e-19 1.42566
-0.537925 1.39263e-17 1.36006
-0.503214 9.93704e-18 1.3023
-0.468504 -8.6335e-18 1.25141
-0.433796 -5.26129e-18 1.20661
-0.399089 3.77016e-18 1.16722
-0.364382 1.63825e-17 1.13268
-0.329676 4.27017e-18 1.10251
-0.294972 4.84364e-18 1.07632
-0.260267 3.03883e-18 1.05377
-0.225564 -7.94319e-19 1.03459
-0.190861 7.15603e-18 1.01853
-0.156158 1.22943e-18 1.00542
-0.121456 -7.37762e-19 0.995107
-0.0867541 -9.03928e-19 0.987468
-0.0520524 4.91297e-19 0.982422
-0.0173508 -4.52713e-19 0.979913
0.0173508 6.46321e-19 0.979913
0.0520524 1.54743e-18 0.982422
0.0867541 8.71133e-19 0.987468
0.121456 -1.08252e-18 0.995107
0.156158 2.03755e-18 1.00542
0.190861 -2.91932e-18 1.01853
0.225564 1.45948e-18 1.03459
0.260267 -7.66131e-18 1.05377
0.294972 8.74096e-18 1.07632
0.329676 -8.88071e-18 1.10251
0.364382 3.51731e-18 1.13268
0.399089 1.74989e-17 1.16722
0.433796 1.46858e-17 1.20661
0.468504 2.79173e-18 1.25141
0.503214 3.08176e-17 1.3023
0.537925 -2.05581e-17 1.36006
0.572637 -7.46233e-18 1.42566
0.60735 -1.49484e-17 1.50022
0.642065 2.19062e-17 1.5851
0.676781 4.6915e-17 1.68193
0.711499 5.08917e-17 1.79265
0.746219 6.68147e-17 1.91961
0.78094 -2.85748e-17 2.06561
0.815663 -1.17558e-17 2.23402
0.850388 8.89014e-17 2.4288
0.885115 -5.6495e-17 2.65462
0.919844 6.9548e-17 2.91679
0.954576 6.51362e-17 3.22112
0.989309 -5.91005e-17 3.57345
1.02405 -2.48796e-16 3.97866
1.05878 -5.79797e-17 4.43879
1.09352 1.43587e-16 4.94981
1.12827 -2.76871e-17 5.49672
1.16301 8.94963e-17 6.04753
1.19776 -2.38044e-16 6.54866
1.23251 -4.81463e-16 6.92699
1.26727 3.61323e-16 7.10505
1.30203 5.27461e-17 7.02885
1.33679 3.81237e-18 6.69464
1.37155 9.57794e-17 6.15396
1.40632 5.66095e-17 5.49152
1.44109 1.48959e-16 4.79275
1.47586 7.00268e-17 4.12157
1.51064 -1.58787e-17 3.51463
1.54542 2.57057e-17 2.98641
1.58021 -1.76559e-16 2.53731
1.61499 1.23582e-18 2.16048
1.64979 -1.91403e-17 1.84633
1.68458 3.29048e-18 1.58494
1.71938 2.05314e-17 1.36725
1.75419 -7.12603e-17 1.18545
1.78899 -3.86959e-17 1.03302
1.82381 2.21378e-17 0.904643
1.85862 -2.20908e-17 0.795986
1.89345 -4.32157e-18 0.703559
1.92827 -1.37779e-17 0.624543
1.9631 2.54198e-17 0.556657
1.99794 -1.6058e-17 0.498056
2.03278 3.7597e-18 0.447236
2.06762 3.28153e-18 0.40297
2.10247 -6.42784e-18 0.36425
2.13733 5.77318e-18 0.330246
2.17219 -9.0107e-18 0.30027
2.20705 6.74606e-19 0.273749
2.24192 1.07049e-17 0.250205
2.2768 9.37776e-18 0.229235
2.31168 8.97263e-18 0.210499
2.34657 8.88081e-18 0.193711
2.38146 -6.54821e-18 0.178627
2.41636 1.90471e-18 0.165036
2.45126 -5.10966e-18 0.152761
2.48617 -1.06895e-18 0.141647
2.52109 4.56693e-19 0.131561
2.55601 1.63202e-18 0.122388
2.59094 2.86109e-18 0.114029
2.62587 5.06151e-18 0.106395
2.66081 -3.76362e-18 0.0994101
2.69576 1.69556e-18 0.0930078
2.73071 -3.32896e-19 0.0871291
2.76567 2.07152e-18 0.081722
2.80064 -1.33039e-18 0.0767408
2.83561 4.51465e-19 0.0721446
2.87059 -5.90962e-19 0.0678976
2.90558 -8.8742e-19 0.0639674
2.94058 -3.47608e-19 0.0603255
2.97558 1.09934e-18 0.0569463
3.01059 2.23976e-18 0.0538067
3.0456 -1.51335e-19 0.0508862
3.08063 7.87382e-20 0.0481663
3.11566 1.96838e-18 0.0456302
3.1507 -3.99328e-19 0.043263
3.18574 -3.44245e-19 0.041051
3.2208 -7.70604e-20 0.0389819
3.25586 -9.18437e-20 0.0370445
3.29093 -2.41638e-19 0.0352286
3.32601 6.66073e-19 0.0335251
3.36109 -1.58835e-19 0.0319255
3.39619 -5.76873e-19 0.0304222
3.43129 -2.78384e-19 0.0290081
3.4664 1.19968e-19 0.0276768
3.50152 -2.81363e-19 0.0264225
3.53665 -1.49134e-19 0.0252398
3.57179 -2.0336e-19 0.0241237
3.60694 3.52122e-19 0.0230698
3.64209 8.2828e-20 0.0220738
3.67726 -1.61302e-19 0.0211318
3.71243 3.48874e-19 0.0202405
3.74761 -5.46599e-19 0.0193963
3.7828 8.22134e-20 0.0185964
3.81801 -1.88934e-20 0.0178379
3.85322 -2.48058e-20 0.0171183
3.88844 4.23901e-19 0.0164351
3.92367 2.04911e-19 0.0157862
3.95891 -3.56871e-19 0.0151694
3.99416 5.60084e-20 0.0145828
4.02942 6.10451e-20 0.0140246
4.06469 -1.0317e-19 0.0134933
4.09997 1.67902e-20 0.0129871
4.13526 1.83792e-20 0.0125048
4.17056 -3.50651e-20 0.0120448
4.20587 -6.48961e-20 0.0116061
4.24119 9.70871e-20 0.0111873
4.27653 -8.83164e-20 0.0107875
4.31187 -1.24595e-19 0.0104055
4.34722 1.58682e-20 0.0100405
4.38259 8.87117e-20 0.00969143
4.41797 -1.62129e-19 0.00935756
4.45335 2.3289e-20 0.00903806
4.48875 3.05144e-20 0.00873218
4.52416 1.28688e-19 0.00843923
4.55958 3.32192e-21 0.00815855
4.59502 -2.11989e-20 0.00788953
4.63046 8.02216e-20 0.00763157
4.66592 6.97324e-20 0.00738414
4.70139 1.93515e-20 0.00714671
4.73687 -5.64649e-21 0.0069188
4.77237 2.05713e-20 0.00669995
4.80787 3.30113e-20 0.00648972
4.84339 -2.65859e-20 0.00628772
4.87892 -5.1144e-20 0.00609354
4.91446 7.01369e-20 0.00590684
4.95002 4.86142e-20 0.00572725
4.98559 -1.79854e-20 0.00555446
5.02117 1.13163e-19 0.00538816
5.05677 1.04663e-20 0.00522805
5.09237 -5.80205e-21 0.00507386
5.128 4.43581e-20 0.00492532
5.16363 1.27563e-20 0.00478219
5.19928 -1.02476e-20 0.00464423
5.23494 4.45966e-20 0.00451121
5.27062 -3.38676e-20 0.00438292
5.30631 -1.32634e-20 0.00425917
5.34201 -5.63233e-20 0.00413975
5.37773 -7.19521e-21 0.00402449
5.41346 -4.3241e-20 0.00391321
5.4492 -9.57795e-21 0.00380575
5.48497 3.92132e-20 0.00370194
5.52074 -8.40135e-21 0.00360165
5.55653 3.81148e-20 0.00350473
5.59233 -1.65722e-20 0.00341104
5.62815 4.21476e-20 0.00332045
5.66399 4.52014e-22 0.00323284
5.69984 -4.64023e-22 0.0031481
5.7357 2.69818e-20 0.0030661
5.77158 -2.90099e-20 0.00298675
5.80748 -1.37269e-20 0.00290994
5.84339 4.83888e-20 0.00283557
5.87932 2.07001e-20 0.00276356
5.91526 -3.4042e-20 0.0026938
5.95122 1.32101e-21 0.00262623
5.9872 2.72243e-21 0.00256075
6.02319 2.64574e-20 0.00249728
6.05919 -1.80988e-20 0.00243576
6.09522 -1.21557e-22 0.00237611
6.13126 1.93804e-20 0.00231826
6.16732 -4.36071e-21 0.00226215
6.20339 4.52535e-21 0.00220772
6.23949 2.01932e-20 0.0021549
6.27559 2.57794e-21 0.00210365
6.31172 -1.78521e-20 0.00205389
6.34786 -6.37332e-21 0.00200559
6.38403 -2.65825e-21 0.00195868
6.42021 -1.21201e-20 0.00191313
6.4564 6.3687e-21 0.00186888
6.49262 9.70995e-21 0.0018259
6.52885 -9.29202e-21 0.00178413
6.5651 -1.34465e-20 0.00174353
6.60137 5.32266e-21 0.00170408
6.63766 -7.83149e-21 0.00166572
6.67397 -7.75883e-21 0.00162842
6.71029 -1.38836e-20 0.00159215
6.74664 1.0247e-20 0.00155687
6.783 1.0388e-20 0.00152256
6.81938 1.51838e-20 0.00148917
6.85579 -2.75565e-22 0.00145668
6.89221 1.99827e-20 0.00142506
6.92865 7.98452e-22 0.00139429
6.96511 5.1115e-21 0.00136433
7.00159 6.67296e-21 0.00133516
7.0381 -6.52753e-21 0.00130675
7.07462 1.35655e-21 0.00127909
7.11116 9.94068e-21 0.00125214
7.14772 4.45269e-21 0.00122589
7.18431 -2.96924e-21 0.00120031
7.22091 8.98647e-22 0.00117539
7.25754 3.37383e-21 0.0011511
7.29418 -8.58329e-21 0.00112743
7.33085 8.80998e-21 0.00110435
7.36754 -8.40771e-21 0.00108184
7.40425 -3.3163e-21 0.0010599
7.44099 6.74054e-21 0.00103851
7.47774 -4.1222e-21 0.00101764
7.51452 3.81537e-21 0.000997282
7.55132 7.97042e-21 0.000977423
7.58814 5.31659e-21 0.000958047
7.62498 -1.03035e-20 0.00093914
7.66185 -5.0339e-21 0.000920688
7.69874 -1.98282e-21 0.000902679
7.73566 -2.07321e-21 0.000885099
7.77259 3.18423e-21 0.000867936
7.80955 -5.92134e-21 0.000851179
7.84654 8.56475e-22 0.000834816
7.88355 -4.16009e-21 0.000818837
7.92058 -1.80578e-21 0.00080323
7.95763 5.5164e-21 0.000787985
7.99471 -2.66762e-23 0.000773092
8.03182 -8.51631e-22 0.000758541
8.06895 3.3603e-21 0.000744323
8.1061 1.28153e-21 0.00073043
8.14328 -1.32745e-22 0.000716851
8.18049 3.76861e-22 0.00070358
8.21772 3.80671e-22 0.000690606
8.25497 1.6126e-21 0.000677923
8.29226 -5.97621e-22 0.000665523
8.32956 1.8867e-21 0.000653398
8.3669 4.22951e-21 0.00064154
8.40426 -8.18207e-21 0.000629944
8.44165 -1.30625e-21 0.000618601
8.47906 -2.94772e-21 0.000607506
8.5165 -4.74411e-22 0.000596652
8.55397 2.13694e-21 0.000586033
8.59146 -3.5732e-21 0.000575643
8.62899 -7.96935e-21 0.000565475
8.66654 1.8388e-21 0.000555524
8.70412 -4.62989e-22 0.000545786
8.74172 1.06049e-21 0.000536253
8.77936 -1.03549e-21 0.000526922
8.81702 -1.2837e-21 0.000517786
8.85471 3.7442e-21 0.000508842
8.89244 3.49602e-21 0.000500084
8.93019 -1.55279e-21 0.000491508
8.96797 1.6986e-21 0.000483109
9.00578 -1.34884e-21 0.000474884
9.04362 -7.52252e-22 0.000466826
9.08149 -3.18189e-21 0.000458934
9.11939 4.45581e-22 0.000451202
9.15732 -4.60352e-21 0.000443627
9.19528 4.36456e-21 0.000436205
9.23327 -4.9107e-22 0.000428932
9.2713 -3.80323e-21 0.000421805
9.30935 -2.65457e-22 0.00041482
9.34744 6.4497e-22 0.000407973
9.38556 2.06008e-22 0.000401263
9.42371 -1.72335e-21 0.000394685
9.46189 2.19424e-21 0.000388236
9.50011 -2.4445e-21 0.000381914
9.53836 -2.11998e-21 0.000375714
9.57664 2.55693e-21 0.000369636
9.61496 -1.1873e-21 0.000363675
9.65331 -2.92705e-21 0.000357829
9.69169 -2.24939e-21 0.000352095
9.73011 6.75962e-22 0.000346472
9.76856 -1.82215e-21 0.000340955
9.80704 -2.88376e-21 0.000335544
9.84557 2.01427e-21 0.000330235
9.88412 -6.68449e-22 0.000325026
9.92271 9.10897e-22 0.000319915
9.96134 4.1088e-22 0.0003149
10 7.02999e-22 0.000309978
10.0387 -3.15236e-22 0.000305149
10.0774 3.50989e-22 0.000300408
10.1162 8.19188e-22 0.000295756
10.155 -6.36975e-23 0.000291189
10.1939 -1.30564e-21 0.000286706
10.2328 1.16575e-21 0.000282304
10.2717 2.23773e-22 0.000277984
10.3106 5.73409e-22 0.000273741
10.3496 -1.38564e-21 0.000269575
10.3887 -3.31074e-22 0.000265485
10.4278 4.72134e-22 0.000261468
10.4669 -3.38846e-22 0.000257523
10.506 1.14171e-21 0.000253648
10.5452 7.69009e-22 0.000249842
10.5845 -7.91195e-22 0.000246104
10.6238 -1.05674e-21 0.000242432
10.6631 -7.68114e-22 0.000238824
10.7024 3.27081e-22 0.00023528
10.7418 3.61595e-22 0.000231798
10.7813 4.29339e-22 0.000228377
10.8208 -4.78704e-22 0.000225015
10.8603 6.33206e-22 0.000221712
10.8999 3.95912e-22 0.000218465
10.9395 2.42502e-22 0.000215274
10.9792 6.72573e-23 0.000212139
11.0189 5.8327e-22 0.000209056
11.0586 -1.39512e-21 0.000206027
11.0984 1.8984e-21 0.000203049
11.1383 5.67893e-22 0.000200121
11.1781 -4.69081e-22 0.000197243
11.2181 -2.01008e-22 0.000194413
11.2581 -6.83939e-22 0.000191631
11.2981 -4.65489e-22 0.000188895
11.3381 -3.57225e-22 0.000186205
11.3783 -4.94428e-22 0.000183559
11.4184 -7.21503e-22 0.000180958
11.4587 -5.46979e-22 0.000178399
11.4989 1.42128e-21 0.000175883
11.5392 1.35454e-21 0.000173408
11.5796 -2.43041e-22 0.000170973
11.62 -3.86696e-22 0.000168579
11.6605 -2.48999e-22 0.000166223
11.701 3.98744e-23 0.000163905
11.7415 -3.46754e-22 0.000161625
11.7822 2.65119e-22 0.000159382
11.8228 5.83703e-22 0.000157175
11.8636 -2.35048e-22 0.000155003
11.9043 1.93193e-23 0.000152866
11.9452 5.90886e-22 0.000150762
11.986 -2.74592e-22 0.000148693
12.027 -6.80056e-22 0.000146656
12.068 -6.81661e-22 0.000144651
12.109 -2.68552e-22 0.000142678
12.1501 3.5646e-22 0.000140736
12.1913 1.12485e-22 0.000138824
12.2325 -5.08076e-22 0.000136942
12.2738 9.37952e-23 0.00013509
12.3151 -1.56363e-22 0.000133266
12.3565 3.5912e-22 0.00013147
12.3979 4.68973e-22 0.000129702
12.4394 -6.59681e-22 0.000127962
12.481 -3.51976e-22 0.000126248
12.5226 -1.99746e-22 0.00012456
12.5643 4.91041e-22 0.000122898
12.6061 -4.64211e-23 0.000121261
12.6479 -3.07747e-22 0.000119649
12.6898 4.58231e-22 0.000118062
12.7317 1.59911e-22 0.000116498
12.7737 1.99988e-22 0.000114958
12.8158 3.261e-23 0.000113441
12.8579 2.28532e-23 0.000111947
12.9001 1.09939e-22 0.000110475
12.9424 -2.70672e-22 0.000109025
12.9847 -7.65683e-22 0.000107596
13.0271 8.01018e-22 0.000106189
13.0696 1.71091e-22 0.000104802
13.1121 6.91017e-22 0.000103436
13.1547 2.71275e-22 0.000102089
13.1974 -3.54046e-23 0.000100763
13.2402 -1.20938e-22 9.94558e-05
13.283 -8.67546e-23 9.81676e-05
13.3259 -2.94204e-22 9.68982e-05
13.3689 9.4787e-24 9.56471e-05
13.4119 7.08574e-23 9.44141e-05
13.455 3.22686e-22 9.31988e-05
13.4982 1.34067e-22 9.20009e-05
13.5415 -2.54936e-22 9.08202e-05
13.5848 -3.881e-23 8.96564e-05
13.6283 -2.13214e-22 8.85091e-05
13.6718 -2.86148e-22 8.73781e-05
13.7153 4.68653e-23 8.62632e-05
13.759 1.52799e-22 8.5164e-05
13.8028 2.16349e-22 8.40802e-05
13.8466 3.73451e-22 8.30117e-05
13.8905 -4.34695e-22 8.19582e-05
13.9345 -2.97944e-22 8.09194e-05
13.9786 -3.16999e-23 7.9895e-05
14.0227 1.83548e-22 7.88849e-05
14.067 7.66782e-23 7.78888e-05
14.1113 -1.85156e-22 7.69064e-05
14.1558 -1.56977e-22 7.59376e-05
14.2003 1.30111e-22 7.49822e-05
14.2449 1.42893e-22 7.40398e-05
14.2896 -3.48444e-22 7.31103e-05
14.3344 -3.02965e-23 7.21935e-05
14.3793 1.22962e-22 7.12891e-05
14.4243 2.69705e-22 7.0397e-05
14.4693 3.37754e-22 6.9517e-05
14.5145 -7.94017e-23 6.86489e-05
14.5598 -1.18471e-22 6.77925e-05
14.6052 1.24461e-22 6.69475e-05
14.6506 2.40049e-22 6.61138e-05
14.6962 -2.14407e-22 6.52913e-05
14.7419 1.84455e-22 6.44798e-05
14.7877 -9.64582e-23 6.3679e-05
14.8336 -1.43514e-22 6.28888e-05
14.8796 -4.69407e-24 6.2109e-05
14.9257 -1.10003e-22 6.13395e-05
14.9719 3.37531e-22 6.05801e-05
15.0182 -1.06343e-22 5.98307e-05
15.0647 3.73502e-24 5.9091e-05
15.1112 8.92579e-23 5.8361e-05
15.1579 1.70716e-22 5.76405e-05
15.2047 -1.16612e-22 5.69293e-05
15.2516 4.54715e-23 5.62273e-05
15.2986 -3.5646e-23 5.55343e-05
15.3458 -3.186e-23 5.48502e-05
15.393 -1.494e-22 5.41749e-05
15.4404 -4.05366e-23 5.35083e-05
15.488 3.7796e-23 5.28501e-05
15.5356 1.34766e-22 5.22002e-05
15.5834 1.11037e-22 5.15586e-05
15.6313 -8.68522e-23 5.09252e-05
15.6794 9.20125e-23 5.02996e-05
15.7276 -6.81844e-23 4.9682e-05
15.7759 8.74561e-26 4.9072e-05
15.8243 1.85512e-23 4.84697e-05
15.873 1.5228e-22 4.78749e-05
15.9217 1.48343e-22 4.72875e-05
15.9706 8.92786e-24 4.67073e-05
16.0197 -7.0988e-24 4.61343e-05
16.0689 7.74132e-24 4.55683e-05
16.1182 -1.23803e-23 4.50093e-05
16.1677 -9.45415e-23 4.4457e-05
16.2174 -1.2061e-22 4.39116e-05
16.2672 -1.11351e-22 4.33727e-05
16.3172 -2.73715e-23 4.28404e-05
16.3674 3.77628e-23 4.23145e-05
16.4177 -8.67912e-23 4.17949e-05
16.4682 9.36232e-25 4.12815e-05
16.5189 -1.24489e-22 4.07743e-05
16.5697 -1.01901e-24 4.02731e-05
16.6208 -1.79207e-22 3.97778e-05
16.672 8.54957e-23 3.92884e-05
16.7234 -1.79836e-22 3.88048e-05
16.775 3.73792e-23 3.83268e-05
16.8268 6.08531e-23 3.78544e-05
16.8787 -5.4372e-23 3.73875e-05
16.9309 3.31514e-23 3.69261e-05
16.9833 -1.73e-22 3.64699e-05
17.0359 -6.05218e-24 3.60191e-05
17.0887 -1.14021e-22 3.55734e-05
17.1418 9.19368e-23 3.51327e-05
17.195 -8.4195e-23 3.46971e-05
17.2485 -1.66338e-23 3.42664e-05
17.3022 1.09513e-22 3.38406e-05
17.3562 -1.82868e-23 3.34196e-05
17.4104 -3.86957e-24 3.30032e-05
17.4648 6.13215e-23 3.25915e-05
17.5195 5.36746e-23 3.21843e-05
17.5744 2.99554e-23 3.17817e-05
17.6296 -7.52084e-23 3.13834e-05
17.6851 1.18657e-22 3.09894e-05
17.7408 6.98495e-23 3.05998e-05
17.7969 -1.39986e-23 3.02143e-05
17.8532 4.47909e-24 2.98329e-05
17.9098 -1.38571e-22 2.94556e-05
17.9667 -5.57759e-23 2.90824e-05
18.0239 3.11109e-23 2.8713e-05
18.0815 9.08342e-24 2.83475e-05
18.1393 -5.19668e-23 2.79857e-05
18.1975 -5.56777e-23 2.76277e-05
18.256 3.03635e-23 2.72734e-05
18.3149 -1.48807e-22 2.69226e-05
18.3742 -2.80787e-23 2.65754e-05
18.4338 2.27194e-23 2.62316e-05
18.4938 -7.0203e-23 2.58912e-05
18.5542 -7.37355e-23 2.55542e-05
18.615 5.41269e-23 2.52204e-05
18.6762 1.93264e-23 2.48898e-05
18.7379 -7.16363e-23 2.45623e-05
18.8 3.57233e-23 2.42379e-05
18.8625 -2.67009e-23 2.39165e-05
18.9255 -1.07284e-22 2.35981e-05
18.9891 -3.90336e-23 2.32825e-05
19.0531 1.01148e-22 2.29697e-05
19.1177 -1.03548e-22 2.26596e-05
19.1828 4.75543e-24 2.23522e-05
19.2484 -1.47648e-23 2.20473e-05
19.3147 1.88563e-23 2.1745e-05
19.3816 4.78558e-23 2.14451e-05
19.4491 3.82756e-23 2.11476e-05
19.5173 -7.49042e-23 2.08523e-05
19.5862 -4.42143e-23 2.05593e-05
19.6558 2.18761e-23 2.02683e-05
19.7262 2.50839e-23 1.99794e-05
19.7974 2.18437e-23 1.96924e-05
19.8694 4.50011e-23 1.94072e-05
19.9423 -1.58953e-23 1.91237e-05
20.0162 -1.34063e-23 1.88419e-05
20.091 2.01671e-23 1.85615e-05
20.1669 -1.90275e-23 1.82826e-05
20.244 -5.15461e-23 1.80048e-05
20.3222 5.11874e-23 1.77282e-05
20.4016 1.97552e-23 1.74525e-05
20.4825 -4.53744e-24 1.71775e-05
20.5648 7.52546e-24 1.6903e-05
20.6487 6.07075e-24 1.66289e-05
20.7344 -2.78984e-23 1.63549e-05
20.8219 2.50933e-23 1.60806e-05
20.9115 -1.26592e-24 1.58057e-05
21.0034 2.00786e-23 1.55299e-05
21.0979 -5.73123e-24 1.52526e-05
21.1952 -3.20179e-23 1.49733e-05
21.2959 2.94642e-23 1.46912e-05
21.4004 2.40271e-23 1.44054e-05
21.5093 1.44073e-23 1.41146e-05
21.6237 2.57008e-23 1.38173e-05
21.7448 1.8952e-23 1.3511e-05
21.8747 9.4476e-24 1.3192e-05
22.0165 3.56724e-24 1.28541e-05
22.1768 1.5738e-23 1.24853e-05
22.3723 1.03943e-23 1.20532e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.5Lambda0.5Nc1ClassicOneLoop/iFpTwoLoop.txt <==
-22.3723 1.06454e-21 1.20262e-05
-22.1768 4.96645e-22 1.24568e-05
-22.0165 1.31976e-21 1.28244e-05
-21.8747 1.00918e-21 1.3161e-05
-21.7448 1.27703e-21 1.34789e-05
-21.6237 1.21751e-21 1.37842e-05
-21.5093 1.34555e-21 1.40804e-05
-21.4004 1.02863e-21 1.43701e-05
-21.2959 1.34435e-21 1.46549e-05
-21.1952 1.1284e-21 1.49359e-05
-21.0979 1.14903e-21 1.52142e-05
-21.0034 1.39781e-21 1.54904e-05
-20.9115 1.64546e-21 1.57652e-05
-20.8219 1.80537e-21 1.6039e-05
-20.7344 2.39552e-21 1.63123e-05
-20.6487 2.07826e-21 1.65853e-05
-20.5648 2.6364e-21 1.68583e-05
-20.4825 2.85486e-21 1.71317e-05
-20.4016 3.35812e-21 1.74056e-05
-20.3222 3.53322e-21 1.76802e-05
-20.244 3.70662e-21 1.79557e-05
-20.1669 3.97622e-21 1.82323e-05
-20.091 4.36249e-21 1.85101e-05
-20.0162 4.28372e-21 1.87893e-05
-19.9423 4.43094e-21 1.907e-05
-19.8694 3.62349e-21 1.93522e-05
-19.7974 4.07406e-21 1.96362e-05
-19.7262 3.26572e-21 1.9922e-05
-19.6558 4.25151e-21 2.02097e-05
-19.5862 3.88117e-21 2.04993e-05
-19.5173 4.11644e-21 2.07911e-05
-19.4491 3.852e-21 2.10851e-05
-19.3816 4.80199e-21 2.13813e-05
-19.3147 3.85639e-21 2.16798e-05
-19.2484 4.35575e-21 2.19808e-05
-19.1828 4.31563e-21 2.22843e-05
-19.1177 4.34377e-21 2.25903e-05
-19.0531 4.64382e-21 2.28989e-05
-18.9891 4.467e-21 2.32103e-05
-18.9255 3.9247e-21 2.35244e-05
-18.8625 3.6451e-21 2.38414e-05
-18.8 4.00542e-21 2.41613e-05
-18.7379 4.18555e-21 2.44842e-05
-18.6762 3.10112e-21 2.481e-05
-18.615 3.9553e-21 2.51391e-05
-18.5542 3.0522e-21 2.54712e-05
-18.4938 2.82522e-21 2.58067e-05
-18.4338 1.86273e-21 2.61454e-05
-18.3742 2.37911e-21 2.64875e-05
-18.3149 2.13132e-21 2.6833e-05
-18.256 1.51123e-21 2.7182e-05
-18.1975 8.99398e-22 2.75345e-05
-18.1393 1.37102e-22 2.78908e-05
-18.0815 -8.78665e-22 2.82506e-05
-18.0239 -1.23564e-21 2.86143e-05
-17.9667 -1.58644e-21 2.89818e-05
-17.9098 -1.02292e-21 2.93531e-05
-17.8532 -2.17436e-21 2.97284e-05
-17.7969 -2.21356e-21 3.01078e-05
-17.7408 -1.28007e-21 3.04912e-05
-17.6851 -1.48994e-21 3.08788e-05
-17.6296 -4.60792e-22 3.12707e-05
-17.5744 -2.96382e-22 3.16668e-05
-17.5195 -4.15529e-22 3.20673e-05
-17.4648 5.17291e-22 3.24723e-05
-17.4104 3.01886e-22 3.28817e-05
-17.3562 -3.66517e-22 3.32958e-05
-17.3022 8.4354e-22 3.37145e-05
-17.2485 1.24219e-21 3.4138e-05
-17.195 3.10424e-22 3.45662e-05
-17.1418 8.55184e-22 3.49994e-05
-17.0887 -1.22033e-21 3.54375e-05
-17.0359 -1.48381e-21 3.58806e-05
-16.9833 -2.54406e-21 3.63289e-05
-16.9309 -2.6159e-21 3.67824e-05
-16.8787 -3.02506e-21 3.72412e-05
-16.8268 -2.56969e-21 3.77053e-05
-16.775 -4.74781e-21 3.81749e-05
-16.7234 -4.21608e-21 3.865e-05
-16.672 -5.94779e-21 3.91308e-05
-16.6208 -6.44017e-21 3.96173e-05
-16.5697 -8.46937e-21 4.01095e-05
-16.5189 -7.25351e-21 4.06077e-05
-16.4682 -9.94963e-21 4.11118e-05
-16.4177 -1.12917e-20 4.1622e-05
-16.3674 -1.08178e-20 4.21384e-05
-16.3172 -1.2731e-20 4.2661e-05
-16.2672 -1.30694e-20 4.319e-05
-16.2174 -1.35025e-20 4.37255e-05
-16.1677 -1.4028e-20 4.42675e-05
-16.1182 -1.21419e-20 4.48162e-05
-16.0689 -1.38215e-20 4.53717e-05
-16.0197 -1.25917e-20 4.5934e-05
-15.9706 -1.34874e-20 4.65033e-05
-15.9217 -8.70632e-21 4.70797e-05
-15.873 -1.16562e-20 4.76632e-05
-15.8243 -1.0284e-20 4.82541e-05
-15.7759 -9.01539e-21 4.88524e-05
-15.7276 -9.25748e-21 4.94583e-05
-15.6794 -6.43704e-21 5.00718e-05
-15.6313 -6.41466e-21 5.06931e-05
-15.5834 -5.74481e-21 5.13222e-05
-15.5356 -3.82563e-21 5.19595e-05
-15.488 -2.0186e-21 5.26048e-05
-15.4404 -2.08162e-21 5.32584e-05
-15.393 -3.49087e-21 5.39204e-05
-15.3458 -7.02859e-22 5.4591e-05
-15.2986 2.70426e-22 5.52702e-05
-15.2516 9.78492e-22 5.59583e-05
-15.2047 -1.14399e-21 5.66552e-05
-15.1579 1.73835e-22 5.73613e-05
-15.1112 1.19493e-21 5.80766e-05
-15.0647 5.68239e-22 5.88014e-05
-15.0182 -8.53838e-22 5.95356e-05
-14.9719 -1.28291e-21 6.02795e-05
-14.9257 1.47415e-21 6.10332e-05
-14.8796 1.39238e-21 6.1797e-05
-14.8336 1.55713e-21 6.25709e-05
-14.7877 3.66228e-21 6.33551e-05
-14.7419 5.55136e-22 6.41498e-05
-14.6962 4.30312e-22 6.49552e-05
-14.6506 3.95624e-21 6.57714e-05
-14.6052 1.14156e-21 6.65986e-05
-14.5598 4.41337e-21 6.74369e-05
-14.5145 7.71227e-21 6.82867e-05
-14.4693 8.3717e-21 6.9148e-05
-14.4243 1.02221e-20 7.0021e-05
-14.3793 1.10166e-20 7.09059e-05
-14.3344 1.25916e-20 7.18031e-05
-14.2896 1.28041e-20 7.27124e-05
-14.2449 1.52403e-20 7.36344e-05
-14.2003 1.49143e-20 7.4569e-05
-14.1558 1.55807e-20 7.55167e-05
-14.1113 1.28947e-20 7.64774e-05
-14.067 2.16017e-20 7.74516e-05
-14.0227 1.50536e-20 7.84394e-05
-13.9786 2.26684e-20 7.9441e-05
-13.9345 1.68632e-20 8.04566e-05
-13.8905 2.14777e-20 8.14866e-05
-13.8466 2.07783e-20 8.2531e-05
-13.8028 2.26121e-20 8.35904e-05
-13.759 2.39757e-20 8.46646e-05
-13.7153 2.06932e-20 8.57543e-05
-13.6718 1.95761e-20 8.68594e-05
-13.6283 2.43746e-20 8.79803e-05
-13.5848 1.86612e-20 8.91173e-05
-13.5415 1.74332e-20 9.02708e-05
-13.4982 1.51938e-20 9.14408e-05
-13.455 1.81374e-20 9.26278e-05
-13.4119 1.71433e-20 9.38319e-05
-13.3689 1.30301e-20 9.50536e-05
-13.3259 1.70993e-20 9.62931e-05
-13.283 1.1731e-20 9.75508e-05
-13.2402 1.78597e-20 9.88268e-05
-13.1974 1.2644e-20 0.000100122
-13.1547 8.20036e-21 0.000101436
-13.1121 1.55464e-20 0.000102769
-13.0696 1.91003e-20 0.000104122
-13.0271 1.47623e-20 0.000105495
-12.9847 1.62174e-20 0.000106889
-12.9424 1.06859e-20 0.000108304
-12.9001 1.93086e-20 0.000109739
-12.8579 2.50703e-20 0.000111197
-12.8158 2.14075e-20 0.000112676
-12.7737 2.53183e-20 0.000114178
-12.7317 2.39711e-20 0.000115702
-12.6898 3.40671e-20 0.00011725
-12.6479 3.09567e-20 0.000118821
-12.6061 2.84023e-20 0.000120416
-12.5643 2.61061e-20 0.000122036
-12.5226 2.62549e-20 0.000123681
-12.481 3.9106e-20 0.000125351
-12.4394 3.2571e-20 0.000127047
-12.3979 4.07918e-20 0.000128769
-12.3565 3.4833e-20 0.000130518
-12.3151 2.93969e-20 0.000132294
-12.2738 3.65304e-20 0.000134098
-12.2325 2.83234e-20 0.00013593
-12.1913 2.70559e-20 0.000137792
-12.1501 2.49525e-20 0.000139682
-12.109 3.2244e-20 0.000141603
-12.068 2.65628e-20 0.000143554
-12.027 2.45066e-20 0.000145536
-11.986 2.6276e-20 0.000147549
-11.9452 1.94745e-20 0.000149595
-11.9043 1.35038e-20 0.000151674
-11.8636 1.45446e-20 0.000153787
-11.8228 1.24295e-20 0.000155933
-11.7822 1.68424e-21 0.000158114
-11.7415 -5.4782e-22 0.000160331
-11.701 -4.07953e-22 0.000162584
-11.6605 -1.67448e-21 0.000164874
-11.62 -1.88329e-20 0.000167201
-11.5796 -2.82659e-20 0.000169567
-11.5392 -1.14995e-20 0.000171972
-11.4989 -2.25261e-20 0.000174416
-11.4587 -2.86501e-20 0.000176901
-11.4184 -2.34712e-20 0.000179428
-11.3783 -2.69156e-20 0.000181997
-11.3381 -3.16752e-20 0.000184608
-11.2981 -4.4195e-20 0.000187264
-11.2581 -4.03563e-20 0.000189965
-11.2181 -3.10998e-20 0.000192711
-11.1781 -5.00714e-20 0.000195504
-11.1383 -2.74124e-20 0.000198345
-11.0984 -4.3806e-20 0.000201234
-11.0586 -4.22438e-20 0.000204172
-11.0189 -3.85347e-20 0.000207161
-10.9792 -4.32253e-20 0.000210202
-10.9395 -5.95155e-20 0.000213295
-10.8999 -6.10349e-20 0.000216443
-10.8603 -4.67861e-20 0.000219644
-10.8208 -6.47412e-20 0.000222902
-10.7813 -5.67318e-20 0.000226217
-10.7418 -8.00565e-20 0.000229591
-10.7024 -5.58715e-20 0.000233023
-10.6631 -5.94717e-20 0.000236517
-10.6238 -6.54627e-20 0.000240073
-10.5845 -8.25302e-20 0.000243692
-10.5452 -4.76592e-20 0.000247375
-10.506 -9.18352e-20 0.000251126
-10.4669 -7.53984e-20 0.000254943
-10.4278 -7.08188e-20 0.000258829
-10.3887 -1.16534e-19 0.000262786
-10.3496 -7.25528e-20 0.000266815
-10.3106 -1.12482e-19 0.000270918
-10.2717 -1.14784e-19 0.000275095
-10.2328 -1.03811e-19 0.00027935
-10.1939 -1.1401e-19 0.000283683
-10.155 -1.14335e-19 0.000288096
-10.1162 -1.20851e-19 0.000292591
-10.0774 -1.31072e-19 0.000297169
-10.0387 -1.10745e-19 0.000301834
-10 -1.42709e-19 0.000306586
-9.96134 -1.51115e-19 0.000311428
-9.92271 -1.49443e-19 0.000316361
-9.88412 -1.24635e-19 0.000321388
-9.84557 -1.86832e-19 0.00032651
-9.80704 -1.31066e-19 0.000331731
-9.76856 -1.68949e-19 0.000337051
-9.73011 -1.60411e-19 0.000342474
-9.69169 -1.43362e-19 0.000348002
-9.65331 -1.6937e-19 0.000353637
-9.61496 -1.30532e-19 0.000359381
-9.57664 -1.61695e-19 0.000365238
-9.53836 -1.85385e-19 0.00037121
-9.50011 -1.27516e-19 0.000377299
-9.46189 -1.51787e-19 0.000383508
-9.42371 -1.67999e-19 0.000389841
-9.38556 -1.72739e-19 0.0003963
-9.34744 -1.7075e-19 0.000402888
-9.30935 -1.17484e-19 0.000409608
-9.2713 -1.24715e-19 0.000416463
-9.23327 -1.89087e-19 0.000423457
-9.19528 -1.89855e-19 0.000430593
-9.15732 -1.82969e-19 0.000437874
-9.11939 -1.6446e-19 0.000445305
-9.08149 -2.02099e-19 0.000452887
-9.04362 -1.78468e-19 0.000460626
-9.00578 -2.12324e-19 0.000468526
-8.96797 -1.56478e-19 0.000476589
-8.93019 -2.61382e-19 0.000484821
-8.89244 -2.8322e-19 0.000493225
-8.85471 -2.52545e-19 0.000501805
-8.81702 -2.73066e-19 0.000510568
-8.77936 -2.56983e-19 0.000519515
-8.74172 -2.25667e-19 0.000528654
-8.70412 -3.14028e-19 0.000537987
-8.66654 -2.65246e-19 0.000547521
-8.62899 -3.07435e-19 0.000557261
-8.59146 -3.83108e-19 0.000567211
-8.55397 -3.30862e-19 0.000577378
-8.5165 -4.08915e-19 0.000587767
-8.47906 -2.94109e-19 0.000598383
-8.44165 -3.87252e-19 0.000609233
-8.40426 -3.74918e-19 0.000620323
-8.3669 -3.56052e-19 0.00063166
-8.32956 -4.21975e-19 0.000643248
-8.29226 -2.86162e-19 0.000655097
-8.25497 -4.63944e-19 0.000667212
-8.21772 -3.61732e-19 0.000679602
-8.18049 -3.91168e-19 0.000692272
-8.14328 -3.53886e-19 0.000705231
-8.1061 -3.4414e-19 0.000718487
-8.06895 -4.05651e-19 0.000732048
-8.03182 -2.65411e-19 0.000745922
-7.99471 -3.37827e-19 0.000760118
-7.95763 -4.05357e-19 0.000774645
-7.92058 -2.35525e-19 0.000789513
-7.88355 -4.77649e-19 0.00080473
-7.84654 -1.83437e-19 0.000820307
-7.80955 -4.98395e-19 0.000836254
-7.77259 -3.05254e-19 0.000852582
-7.73566 -2.9136e-19 0.000869301
-7.69874 -2.41908e-19 0.000886423
-7.66185 -3.02634e-19 0.000903959
-7.62498 -1.74624e-19 0.000921923
-7.58814 -2.88149e-19 0.000940324
-7.55132 -3.14565e-19 0.000959179
-7.51452 -2.10792e-19 0.000978497
-7.47774 -4.3558e-19 0.000998296
-7.44099 -1.56287e-19 0.00101859
-7.40425 -3.18852e-19 0.00103939
-7.36754 -3.24342e-19 0.00106071
-7.33085 -1.11334e-19 0.00108257
-7.29418 -2.46632e-19 0.00110499
-7.25754 -3.58409e-19 0.00112798
-7.22091 -2.54311e-19 0.00115156
-7.18431 -6.02169e-21 0.00117576
-7.14772 -2.4475e-19 0.00120057
-7.11116 -3.87831e-20 0.00122604
-7.07462 -4.92704e-19 0.00125217
-7.0381 -6.03367e-20 0.001279
-7.00159 -3.40474e-19 0.00130653
-6.96511 -5.72069e-19 0.0013348
-6.92865 -1.85668e-19 0.00136382
-6.89221 -2.58151e-19 0.00139363
-6.85579 -5.09821e-19 0.00142424
-6.81938 -1.44274e-19 0.00145569
-6.783 -2.97881e-19 0.00148799
-6.74664 -4.76325e-19 0.00152119
-6.71029 -1.36107e-19 0.00155531
-6.67397 -6.06035e-19 0.00159037
-6.63766 1.27562e-20 0.00162642
-6.60137 -3.26646e-19 0.00166348
-6.5651 -5.67862e-19 0.00170159
-6.52885 -3.79738e-20 0.00174079
-6.49262 -3.49876e-19 0.00178111
-6.4564 -9.38504e-20 0.00182259
-6.42021 -1.60779e-19 0.00186528
-6.38403 -2.40515e-19 0.00190921
-6.34786 8.48712e-20 0.00195442
-6.31172 -2.00132e-20 0.00200098
-6.27559 1.47714e-20 0.00204891
-6.23949 -1.11133e-19 0.00209828
-6.20339 4.12551e-19 0.00214913
-6.16732 4.48375e-19 0.00220152
-6.13126 3.28753e-19 0.00225551
-6.09522 -1.34923e-19 0.00231115
-6.05919 -2.58386e-19 0.0023685
-6.02319 4.45638e-19 0.00242763
-5.9872 4.20689e-19 0.00248861
-5.95122 1.41772e-19 0.00255151
-5.91526 1.41303e-18 0.00261639
-5.87932 4.31808e-19 0.00268335
-5.84339 1.289e-18 0.00275245
-5.80748 4.31359e-19 0.00282378
-5.77158 2.99282e-19 0.00289743
-5.7357 1.25014e-18 0.0029735
-5.69984 9.01521e-19 0.00305206
-5.66399 7.23628e-19 0.00313324
-5.62815 7.10107e-19 0.00321713
-5.59233 1.64313e-18 0.00330385
-5.55653 -9.55544e-20 0.0033935
-5.52074 2.74131e-19 0.00348622
-5.48497 1.11429e-18 0.00358213
-5.4492 1.1595e-19 0.00368137
-5.41346 1.78736e-18 0.00378406
-5.37773 -8.14567e-20 0.00389039
-5.34201 2.43033e-18 0.00400047
-5.30631 1.37516e-20 0.0041145
-5.27062 6.17062e-20 0.00423263
-5.23494 1.2831e-18 0.00435506
-5.19928 1.05666e-18 0.00448196
-5.16363 1.4206e-18 0.00461356
-5.128 5.02533e-19 0.00475005
-5.09237 6.17731e-19 0.00489167
-5.05677 1.02896e-18 0.00503865
-5.02117 7.98194e-19 0.00519124
-4.98559 1.07877e-18 0.0053497
-4.95002 1.46045e-18 0.00551433
-4.91446 4.08468e-18 0.00568541
-4.87892 1.74047e-19 0.00586327
-4.84339 4.25909e-18 0.00604822
-4.80787 2.8708e-18 0.00624064
-4.77237 1.75928e-18 0.00644087
-4.73687 1.50332e-18 0.00664935
-4.70139 6.05274e-18 0.00686647
-4.66592 4.0684e-18 0.0070927
-4.63046 2.15107e-18 0.0073285
-4.59502 5.83475e-18 0.0075744
-4.55958 7.0182e-18 0.00783092
-4.52416 2.29295e-18 0.00809867
-4.48875 5.68831e-18 0.00837824
-4.45335 6.40929e-18 0.00867031
-4.41797 3.3902e-18 0.00897557
-4.38259 4.06149e-18 0.0092948
-4.34722 7.99011e-18 0.00962879
-4.31187 7.66517e-18 0.00997843
-4.27653 1.75646e-18 0.0103446
-4.24119 6.70267e-18 0.0107284
-4.20587 4.61463e-18 0.0111309
-4.17056 1.24656e-17 0.0115532
-4.13526 6.20735e-18 0.0119965
-4.09997 9.21439e-18 0.0124624
-4.06469 2.38457e-18 0.0129521
-4.02942 1.31908e-17 0.0134673
-3.99416 8.13111e-18 0.0140097
-3.95891 -7.79602e-19 0.0145813
-3.92367 1.2119e-17 0.0151838
-3.88844 6.40727e-18 0.0158197
-3.85322 3.57317e-18 0.0164913
-3.81801 -1.65575e-18 0.0172011
-3.7828 3.19315e-18 0.0179519
-3.74761 2.35712e-17 0.0187468
-3.71243 2.30534e-18 0.0195891
-3.67726 1.26091e-17 0.0204824
-3.64209 -3.31149e-18 0.0214307
-3.60694 -1.18471e-17 0.022438
-3.57179 1.75114e-17 0.0235091
-3.53665 1.58065e-17 0.0246488
-3.50152 -1.75027e-17 0.0258623
-3.4664 4.03143e-17 0.0271555
-3.43129 5.76973e-18 0.0285343
-3.39619 3.05427e-18 0.0300053
-3.36109 3.4383e-17 0.031575
-3.32601 3.2439e-18 0.0332508
-3.29093 4.51027e-17 0.0350399
-3.25586 -8.96628e-18 0.0369502
-3.2208 5.34205e-17 0.0389895
-3.18574 -4.11735e-17 0.0411661
-3.1507 6.21946e-17 0.0434882
-3.11566 -1.24519e-17 0.0459645
-3.08063 9.35336e-19 0.0486036
-3.0456 3.48586e-17 0.0514148
-3.01059 -2.85338e-17 0.0544077
-2.97558 -7.54787e-17 0.0575929
-2.94058 6.21638e-17 0.0609815
-2.90558 -3.56763e-17 0.0645867
-2.87059 6.80569e-17 0.0684228
-2.83561 2.88232e-17 0.0725067
-2.80064 -5.72466e-17 0.0768577
-2.76567 -2.15746e-17 0.0814985
-2.73071 6.12341e-17 0.0864548
-2.69576 -9.16329e-17 0.091757
-2.66081 7.69557e-17 0.0974393
-2.62587 1.95984e-16 0.103541
-2.59094 -1.58994e-16 0.110108
-2.55601 7.73518e-17 0.11719
-2.52109 -1.5402e-16 0.124844
-2.48617 -1.75156e-17 0.133137
-2.45126 -3.31442e-16 0.142141
-2.41636 2.05503e-16 0.151939
-2.38146 1.30381e-16 0.162624
-2.34657 4.39859e-16 0.174304
-2.31168 -3.27789e-16 0.187097
-2.2768 2.51531e-16 0.201142
-2.24192 2.50238e-16 0.216591
-2.20705 -1.42159e-15 0.233625
-2.17219 4.78382e-16 0.252443
-2.13733 -3.02098e-15 0.273279
-2.10247 2.26313e-15 0.296398
-2.06762 -1.25733e-15 0.322106
-2.03278 1.42824e-15 0.350754
-1.99794 -9.27169e-16 0.382747
-1.9631 7.06096e-16 0.418552
-1.92827 -5.99188e-15 0.458709
-1.89345 2.40127e-15 0.503837
-1.85862 -4.45708e-15 0.554656
-1.82381 -2.60769e-15 0.611989
-1.78899 -9.14454e-18 0.676788
-1.75419 -2.08364e-15 0.750141
-1.71938 3.44444e-15 0.833295
-1.68458 -2.49715e-15 0.927663
-1.64979 -5.27878e-15 1.03484
-1.61499 -1.88773e-15 1.15663
-1.58021 6.6851e-15 1.29499
-1.54542 -1.87851e-14 1.45209
-1.51064 4.04272e-14 1.63025
-1.47586 -3.68119e-15 1.83189
-1.44109 1.07002e-14 2.05951
-1.40632 6.70262e-14 2.31553
-1.37155 -6.74992e-14 2.60225
-1.33679 3.62686e-14 2.92167
-1.30203 -7.44256e-15 3.27538
-1.26727 -4.22051e-14 3.66439
-1.23251 -1.61471e-13 4.08902
-1.19776 -1.85402e-13 4.54876
-1.16301 2.72277e-13 5.04216
-1.12827 -9.99713e-14 5.56672
-1.09352 2.90851e-13 6.11864
-1.05878 8.89103e-13 6.69274
-1.02405 -9.10386e-13 7.2819
-0.989309 1.34918e-13 7.87698
-0.954576 -9.49884e-15 8.46612
-0.919844 3.41442e-13 9.03492
-0.885115 3.7416e-13 9.5663
-0.850388 1.14445e-14 10.0416
-0.815663 -6.76954e-13 10.4419
-0.78094 4.63112e-13 10.75
-0.746219 -1.09919e-12 10.9531
-0.711499 -4.02277e-13 11.0448
-0.676781 3.17693e-13 11.026
-0.642065 4.44483e-13 10.9051
-0.60735 -7.03882e-13 10.6968
-0.572637 -1.17822e-12 10.4195
-0.537925 7.91897e-13 10.0932
-0.503214 6.30046e-13 9.73714
-0.468504 1.96167e-13 9.36864
-0.433796 -7.4825e-13 9.00171
-0.399089 2.98678e-13 8.64744
-0.364382 -2.35787e-13 8.31362
-0.329676 1.7376e-13 8.00585
-0.294972 4.52103e-13 7.72729
-0.260267 -3.38381e-14 7.48003
-0.225564 1.99902e-13 7.26461
-0.190861 -7.9073e-14 7.08142
-0.156158 -2.12156e-13 6.9298
-0.121456 -1.77735e-13 6.80966
-0.0867541 -5.95726e-14 6.71988
-0.0520524 -2.82213e-13 6.66073
-0.0173508 -6.53435e-13 6.63042
0.0173508 1.02583e-13 6.63042
0.0520524 2.04287e-13 6.66073
0.0867541 1.43403e-14 6.71988
0.121456 -8.63103e-14 6.80966
0.156158 -3.0605e-14 6.9298
0.190861 -2.66581e-13 7.08142
0.225564 2.24282e-13 7.26461
0.260267 -1.29862e-13 7.48003
0.294972 2.52547e-13 7.72729
0.329676 2.30925e-13 8.00585
0.364382 -4.83162e-13 8.31362
0.399089 2.55704e-13 8.64744
0.433796 3.72873e-13 9.00171
0.468504 -6.62395e-15 9.36864
0.503214 9.94801e-14 9.73714
0.537925 -5.37011e-13 10.0932
0.572637 5.6213e-13 10.4195
0.60735 -3.22871e-13 10.6968
0.642065 1.13777e-12 10.9051
0.676781 8.37307e-13 11.026
0.711499 4.38224e-13 11.0448
0.746219 1.27686e-12 10.9531
0.78094 -8.78229e-13 10.75
0.815663 8.49679e-13 10.4419
0.850388 -5.96635e-13 10.0416
0.885115 7.82146e-13 9.5663
0.919844 -8.79334e-13 9.03492
0.954576 8.19299e-13 8.46612
0.989309 -2.82583e-13 7.87698
1.02405 5.21381e-13 7.2819
1.05878 -9.64663e-14 6.69274
1.09352 2.24672e-16 6.11864
1.12827 9.44316e-14 5.56672
1.16301 -2.70341e-13 5.04216
1.19776 4.11215e-13 4.54876
1.23251 -2.33489e-13 4.08902
1.26727 -7.95175e-14 3.66439
1.30203 1.25654e-14 3.27538
1.33679 -1.58322e-14 2.92167
1.37155 5.52107e-15 2.60225
1.40632 -3.38386e-14 2.31553
1.44109 -2.7551e-14 2.05951
1.47586 6.58367e-14 1.83189
1.51064 -1.39497e-14 1.63025
1.54542 -1.6139e-14 1.45209
1.58021 1.12344e-16 1.29499
1.61499 1.77323e-14 1.15663
1.64979 -5.34109e-15 1.03484
1.68458 2.1678e-14 0.927663
1.71938 -1.87632e-15 0.833295
1.75419 2.06855e-15 0.750141
1.78899 4.04937e-15 0.676788
1.82381 -1.45025e-16 0.611989
1.85862 4.42057e-15 0.554656
1.89345 -3.95027e-15 0.503837
1.92827 3.84e-15 0.458709
1.9631 -3.14362e-15 0.418552
1.99794 -9.49702e-16 0.382747
2.03278 -1.11711e-15 0.350754
2.06762 7.98659e-16 0.322106
2.10247 7.69397e-17 0.296398
2.13733 1.03703e-15 0.273279
2.17219 -3.19895e-16 0.252443
2.20705 2.71059e-16 0.233625
2.24192 -6.76112e-16 0.216591
2.2768 1.75296e-16 0.201142
2.31168 2.17595e-16 0.187097
2.34657 3.02385e-16 0.174304
2.38146 -9.61822e-17 0.162624
2.41636 -2.55907e-16 0.151939
2.45126 7.84246e-17 0.142141
2.48617 -1.5599e-16 0.133137
2.52109 1.76813e-16 0.124844
2.55601 -3.2066e-16 0.11719
2.59094 3.2676e-16 0.110108
2.62587 -4.86493e-16 0.103541
2.66081 4.52843e-16 0.0974393
2.69576 -4.79846e-16 0.091757
2.73071 6.19438e-17 0.0864548
2.76567 4.35473e-17 0.0814985
2.80064 7.13697e-17 0.0768577
2.83561 -7.10093e-17 0.0725067
2.87059 -1.91558e-17 0.0684228
2.90558 1.17683e-18 0.0645867
2.94058 -2.44759e-17 0.0609815
2.97558 6.0551e-17 0.0575929
3.01059 -8.47131e-17 0.0544077
3.0456 5.55995e-17 0.0514148
3.08063 -2.05363e-17 0.0486036
3.11566 -3.01246e-18 0.0459645
3.1507 -5.20047e-17 0.0434882
3.18574 3.76327e-17 0.0411661
3.2208 -5.27502e-17 0.0389895
3.25586 2.51668e-17 0.0369502
3.29093 -3.63713e-17 0.0350399
3.32601 5.95192e-20 0.0332508
3.36109 -2.71207e-17 0.031575
3.39619 -3.26143e-18 0.0300053
3.43129 -1.07496e-17 0.0285343
3.4664 -1.36201e-17 0.0271555
3.50152 -1.43918e-17 0.0258623
3.53665 -4.27821e-18 0.0246488
3.57179 -5.78502e-18 0.0235091
3.60694 -1.19519e-17 0.022438
3.64209 -3.44992e-18 0.0214307
3.67726 2.64133e-18 0.0204824
3.71243 -1.22802e-17 0.0195891
3.74761 -2.16685e-17 0.0187468
3.7828 -3.51196e-18 0.0179519
3.81801 -7.14969e-18 0.0172011
3.85322 -1.1033e-17 0.0164913
3.88844 -1.16205e-18 0.0158197
3.92367 -1.3593e-17 0.0151838
3.95891 -1.30145e-19 0.0145813
3.99416 -1.51103e-17 0.0140097
4.02942 -7.98142e-20 0.0134673
4.06469 -8.54702e-18 0.0129521
4.09997 -7.45033e-18 0.0124624
4.13526 -6.91389e-18 0.0119965
4.17056 -6.61517e-18 0.0115532
4.20587 -5.80113e-18 0.0111309
4.24119 -4.76038e-18 0.0107284
4.27653 -2.66136e-18 0.0103446
4.31187 -9.09783e-18 0.00997843
4.34722 -2.57826e-18 0.00962879
4.38259 -6.0689e-18 0.0092948
4.41797 -5.43544e-18 0.00897557
4.45335 -7.33275e-18 0.00867031
4.48875 -2.09095e-18 0.00837824
4.52416 -5.67286e-18 0.00809867
4.55958 -4.15865e-18 0.00783092
4.59502 -2.57788e-18 0.0075744
4.63046 -4.25164e-18 0.0073285
4.66592 -4.35972e-18 0.0070927
4.70139 -5.96554e-18 0.00686647
4.73687 -2.01988e-18 0.00664935
4.77237 -2.4345e-18 0.00644087
4.80787 -3.03205e-18 0.00624064
4.84339 -2.59158e-18 0.00604822
4.87892 -2.84502e-18 0.00586327
4.91446 -1.71055e-18 0.00568541
4.95002 -1.57508e-18 0.00551433
4.98559 -1.28491e-18 0.0053497
5.02117 -1.81707e-18 0.00519124
5.05677 -1.74734e-18 0.00503865
5.09237 -1.88126e-18 0.00489167
5.128 -2.36716e-18 0.00475005
5.16363 -7.15738e-19 0.00461356
5.19928 -1.97839e-18 0.00448196
5.23494 8.19425e-19 0.00435506
5.27062 -1.42365e-18 0.00423263
5.30631 -1.81284e-18 0.0041145
5.34201 1.41162e-19 0.00400047
5.37773 -7.52323e-19 0.00389039
5.41346 -1.12703e-18 0.00378406
5.4492 -9.50946e-19 0.00368137
5.48497 1.2593e-19 0.00358213
5.52074 -1.34448e-18 0.00348622
5.55653 -1.3062e-19 0.0033935
5.59233 -9.52373e-19 0.00330385
5.62815 -1.40851e-18 0.00321713
5.66399 -5.74529e-19 0.00313324
5.69984 -6.03705e-19 0.00305206
5.7357 -2.09894e-19 0.0029735
5.77158 -1.11208e-18 0.00289743
5.80748 -9.271e-19 0.00282378
5.84339 -1.87046e-19 0.00275245
5.87932 -1.10147e-18 0.00268335
5.91526 -7.98252e-19 0.00261639
5.95122 -3.35568e-19 0.00255151
5.9872 -5.70277e-19 0.00248861
6.02319 6.59431e-20 0.00242763
6.05919 -6.0947e-19 0.0023685
6.09522 -3.85736e-19 0.00231115
6.13126 -2.67818e-19 0.00225551
6.16732 -3.39039e-19 0.00220152
6.20339 2.58589e-20 0.00214913
6.23949 -1.64723e-19 0.00209828
6.27559 -1.59536e-19 0.00204891
6.31172 1.1515e-20 0.00200098
6.34786 1.44524e-19 0.00195442
6.38403 2.6826e-19 0.00190921
6.42021 2.76492e-19 0.00186528
6.4564 4.29841e-19 0.00182259
6.49262 2.61038e-19 0.00178111
6.52885 4.01354e-19 0.00174079
6.5651 4.06982e-19 0.00170159
6.60137 2.91388e-19 0.00166348
6.63766 5.49281e-19 0.00162642
6.67397 3.25019e-19 0.00159037
6.71029 2.66486e-19 0.00155531
6.74664 2.20428e-19 0.00152119
6.783 6.91951e-19 0.00148799
6.81938 4.97851e-20 0.00145569
6.85579 3.4362e-19 0.00142424
6.89221 3.93406e-19 0.00139363
6.92865 5.73267e-19 0.00136382
6.96511 4.39935e-19 0.0013348
7.00159 4.63907e-19 0.00130653
7.0381 3.08026e-19 0.001279
7.07462 4.65527e-19 0.00125217
7.11116 1.9769e-19 0.00122604
7.14772 2.46852e-19 0.00120057
7.18431 3.19577e-19 0.00117576
7.22091 4.57236e-19 0.00115156
7.25754 1.32627e-19 0.00112798
7.29418 2.30359e-19 0.00110499
7.33085 2.29726e-19 0.00108257
7.36754 3.28095e-19 0.00106071
7.40425 1.99657e-19 0.00103939
7.44099 3.7052e-19 0.00101859
7.47774 1.97118e-19 0.000998296
7.51452 1.2429e-19 0.000978497
7.55132 2.60444e-19 0.000959179
7.58814 3.78337e-19 0.000940324
7.62498 3.0353e-19 0.000921923
7.66185 2.25956e-19 0.000903959
7.69874 4.11667e-19 0.000886423
7.73566 8.08908e-20 0.000869301
7.77259 4.10463e-19 0.000852582
7.80955 2.59862e-19 0.000836254
7.84654 1.90627e-19 0.000820307
7.88355 3.01572e-19 0.00080473
7.92058 3.82534e-19 0.000789513
7.95763 2.46665e-19 0.000774645
7.99471 4.21568e-19 0.000760118
8.03182 3.118e-19 0.000745922
8.06895 4.09429e-19 0.000732048
8.1061 4.31997e-19 0.000718487
8.14328 4.00503e-19 0.000705231
8.18049 4.17321e-19 0.000692272
8.21772 3.50148e-19 0.000679602
8.25497 3.12711e-19 0.000667212
8.29226 3.32853e-19 0.000655097
8.32956 3.9877e-19 0.000643248
8.3669 3.50846e-19 0.00063166
8.40426 4.45568e-19 0.000620323
8.44165 3.50807e-19 0.000609233
8.47906 4.01276e-19 0.000598383
8.5165 3.25185e-19 0.000587767
8.55397 3.40369e-19 0.000577378
8.59146 3.20268e-19 0.000567211
8.62899 3.44353e-19 0.000557261
8.66654 3.23945e-19 0.000547521
8.70412 2.98999e-19 0.000537987
8.74172 2.71629e-19 0.000528654
8.77936 2.91622e-19 0.000519515
8.81702 3.56955e-19 0.000510568
8.85471 2.61479e-19 0.000501805
8.89244 2.06493e-19 0.000493225
8.93019 2.50769e-19 0.000484821
8.96797 1.95826e-19 0.000476589
9.00578 1.76055e-19 0.000468526
9.04362 2.07097e-19 0.000460626
9.08149 1.87353e-19 0.000452887
9.11939 1.7378e-19 0.000445305
9.15732 1.42057e-19 0.000437874
9.19528 1.74014e-19 0.000430593
9.23327 1.61941e-19 0.000423457
9.2713 1.50545e-19 0.000416463
9.30935 8.98781e-20 0.000409608
9.34744 1.17812e-19 0.000402888
9.38556 1.28747e-19 0.0003963
9.42371 1.21708e-19 0.000389841
9.46189 1.21566e-19 0.000383508
9.50011 1.83838e-19 0.000377299
9.53836 1.14672e-19 0.00037121
9.57664 1.82659e-19 0.000365238
9.61496 1.61015e-19 0.000359381
9.65331 1.58845e-19 0.000353637
9.69169 1.25944e-19 0.000348002
9.73011 1.73529e-19 0.000342474
9.76856 1.82722e-19 0.000337051
9.80704 1.58106e-19 0.000331731
9.84557 1.14277e-19 0.00032651
9.88412 1.41788e-19 0.000321388
9.92271 1.22569e-19 0.000316361
9.96134 1.82574e-19 0.000311428
10 1.55289e-19 0.000306586
10.0387 1.39087e-19 0.000301834
10.0774 1.37335e-19 0.000297169
10.1162 1.39395e-19 0.000292591
10.155 1.11661e-19 0.000288096
10.1939 1.09943e-19 0.000283683
10.2328 1.18503e-19 0.00027935
10.2717 1.11358e-19 0.000275095
10.3106 1.14656e-19 0.000270918
10.3496 9.05702e-20 0.000266815
10.3887 8.95502e-20 0.000262786
10.4278 8.90208e-20 0.000258829
10.4669 8.06828e-20 0.000254943
10.506 8.2846e-20 0.000251126
10.5452 4.91694e-20 0.000247375
10.5845 7.51479e-20 0.000243692
10.6238 7.11069e-20 0.000240073
10.6631 6.88268e-20 0.000236517
10.7024 6.04162e-20 0.000233023
10.7418 4.92072e-20 0.000229591
10.7813 7.47436e-20 0.000226217
10.8208 4.53017e-20 0.000222902
10.8603 5.16954e-20 0.000219644
10.8999 5.40919e-20 0.000216443
10.9395 3.84794e-20 0.000213295
10.9792 5.93439e-20 0.000210202
11.0189 3.79475e-20 0.000207161
11.0586 4.87067e-20 0.000204172
11.0984 2.9182e-20 0.000201234
11.1383 4.09042e-20 0.000198345
11.1781 5.07341e-20 0.000195504
11.2181 3.66738e-20 0.000192711
11.2581 3.19847e-20 0.000189965
11.2981 4.84226e-20 0.000187264
11.3381 3.04665e-20 0.000184608
11.3783 4.05359e-20 0.000181997
11.4184 3.36959e-20 0.000179428
11.4587 2.47041e-20 0.000176901
11.4989 2.57942e-20 0.000174416
11.5392 1.51238e-20 0.000171972
11.5796 1.83298e-20 0.000169567
11.62 2.03163e-20 0.000167201
11.6605 1.11181e-20 0.000164874
11.701 -2.43468e-21 0.000162584
11.7415 -1.96102e-21 0.000160331
11.7822 -2.03955e-21 0.000158114
11.8228 3.26446e-21 0.000155933
11.8636 -1.91242e-20 0.000153787
11.9043 -9.78488e-21 0.000151674
11.9452 -1.60658e-20 0.000149595
11.986 -2.99998e-20 0.000147549
12.027 -2.54361e-20 0.000145536
12.068 -1.98933e-20 0.000143554
12.109 -3.29256e-20 0.000141603
12.1501 -2.07914e-20 0.000139682
12.1913 -4.06805e-20 0.000137792
12.2325 -3.53477e-20 0.00013593
12.2738 -4.07488e-20 0.000134098
12.3151 -2.49741e-20 0.000132294
12.3565 -3.81878e-20 0.000130518
12.3979 -3.04895e-20 0.000128769
12.4394 -3.72291e-20 0.000127047
12.481 -3.08574e-20 0.000125351
12.5226 -3.43468e-20 0.000123681
12.5643 -3.42887e-20 0.000122036
12.6061 -3.32565e-20 0.000120416
12.6479 -2.71555e-20 0.000118821
12.6898 -2.32016e-20 0.00011725
12.7317 -2.86619e-20 0.000115702
12.7737 -2.60904e-20 0.000114178
12.8158 -1.93284e-20 0.000112676
12.8579 -1.89363e-20 0.000111197
12.9001 -1.59382e-20 0.000109739
12.9424 -1.82145e-20 0.000108304
12.9847 -1.25467e-20 0.000106889
13.0271 -1.05923e-20 0.000105495
13.0696 -1.84195e-20 0.000104122
13.1121 -1.77927e-20 0.000102769
13.1547 -1.0967e-20 0.000101436
13.1974 -2.00303e-20 0.000100122
13.2402 -1.27578e-20 9.88268e-05
13.283 -1.15512e-20 9.75508e-05
13.3259 -1.62019e-20 9.62931e-05
13.3689 -1.13846e-20 9.50536e-05
13.4119 -1.71397e-20 9.38319e-05
13.455 -1.82653e-20 9.26278e-05
13.4982 -2.46281e-20 9.14408e-05
13.5415 -1.69683e-20 9.02708e-05
13.5848 -1.5747e-20 8.91173e-05
13.6283 -1.80377e-20 8.79803e-05
13.6718 -2.07712e-20 8.68594e-05
13.7153 -2.3416e-20 8.57543e-05
13.759 -2.38709e-20 8.46646e-05
13.8028 -1.96646e-20 8.35904e-05
13.8466 -2.26693e-20 8.2531e-05
13.8905 -1.74875e-20 8.14866e-05
13.9345 -1.66402e-20 8.04566e-05
13.9786 -1.9688e-20 7.9441e-05
14.0227 -1.54607e-20 7.84394e-05
14.067 -1.88989e-20 7.74516e-05
14.1113 -1.7297e-20 7.64774e-05
14.1558 -1.47106e-20 7.55167e-05
14.2003 -1.39813e-20 7.4569e-05
14.2449 -1.10906e-20 7.36344e-05
14.2896 -1.28026e-20 7.27124e-05
14.3344 -8.96008e-21 7.18031e-05
14.3793 -1.03736e-20 7.09059e-05
14.4243 -8.73821e-21 7.0021e-05
14.4693 -8.95028e-21 6.9148e-05
14.5145 -1.00666e-20 6.82867e-05
14.5598 -3.9972e-21 6.74369e-05
14.6052 -2.00527e-21 6.65986e-05
14.6506 -2.27499e-21 6.57714e-05
14.6962 -3.7911e-21 6.49552e-05
14.7419 4.09066e-22 6.41498e-05
14.7877 -4.538e-22 6.33551e-05
14.8336 2.28135e-23 6.25709e-05
14.8796 -1.75813e-21 6.1797e-05
14.9257 -3.21512e-21 6.10332e-05
14.9719 1.08333e-22 6.02795e-05
15.0182 -1.3874e-21 5.95356e-05
15.0647 -8.14313e-22 5.88014e-05
15.1112 -4.58376e-22 5.80766e-05
15.1579 3.0447e-21 5.73613e-05
15.2047 1.19513e-21 5.66552e-05
15.2516 -8.09989e-22 5.59583e-05
15.2986 2.76826e-23 5.52702e-05
15.3458 1.84058e-21 5.4591e-05
15.393 9.66311e-22 5.39204e-05
15.4404 2.83896e-21 5.32584e-05
15.488 1.25646e-21 5.26048e-05
15.5356 5.28593e-21 5.19595e-05
15.5834 5.21875e-21 5.13222e-05
15.6313 6.26918e-21 5.06931e-05
15.6794 9.10325e-21 5.00718e-05
15.7276 7.73281e-21 4.94583e-05
15.7759 9.4118e-21 4.88524e-05
15.8243 1.04861e-20 4.82541e-05
15.873 1.22653e-20 4.76632e-05
15.9217 1.19455e-20 4.70797e-05
15.9706 1.30109e-20 4.65033e-05
16.0197 1.30146e-20 4.5934e-05
16.0689 1.46987e-20 4.53717e-05
16.1182 1.68748e-20 4.48162e-05
16.1677 1.47814e-20 4.42675e-05
16.2174 1.30664e-20 4.37255e-05
16.2672 1.38792e-20 4.319e-05
16.3172 1.18317e-20 4.2661e-05
16.3674 1.08042e-20 4.21384e-05
16.4177 9.49088e-21 4.1622e-05
16.4682 9.06183e-21 4.11118e-05
16.5189 8.18925e-21 4.06077e-05
16.5697 9.35232e-21 4.01095e-05
16.6208 6.28316e-21 3.96173e-05
16.672 5.11959e-21 3.91308e-05
16.7234 4.436e-21 3.865e-05
16.775 2.36406e-21 3.81749e-05
16.8268 3.06458e-21 3.77053e-05
16.8787 3.56275e-21 3.72412e-05
16.9309 2.26599e-21 3.67824e-05
16.9833 2.8881e-21 3.63289e-05
17.0359 -1.12061e-21 3.58806e-05
17.0887 -2.52302e-22 3.54375e-05
17.1418 -4.15373e-22 3.49994e-05
17.195 -2.48571e-22 3.45662e-05
17.2485 -7.27431e-22 3.4138e-05
17.3022 -6.06071e-22 3.37145e-05
17.3562 -7.71524e-22 3.32958e-05
17.4104 7.40836e-23 3.28817e-05
17.4648 -3.98066e-22 3.24723e-05
17.5195 8.21244e-22 3.20673e-05
17.5744 8.88725e-22 3.16668e-05
17.6296 1.58143e-21 3.12707e-05
17.6851 1.1425e-21 3.08788e-05
17.7408 1.40994e-21 3.04912e-05
17.7969 1.504e-21 3.01078e-05
17.8532 1.33684e-21 2.97284e-05
17.9098 2.04551e-21 2.93531e-05
17.9667 1.93339e-21 2.89818e-05
18.0239 9.60233e-22 2.86143e-05
18.0815 1.07881e-21 2.82506e-05
18.1393 6.51405e-22 2.78908e-05
18.1975 3.93464e-22 2.75345e-05
18.256 -1.01662e-21 2.7182e-05
18.3149 -1.4566e-21 2.6833e-05
18.3742 -1.71414e-21 2.64875e-05
18.4338 -2.54865e-21 2.61454e-05
18.4938 -2.86447e-21 2.58067e-05
18.5542 -2.25699e-21 2.54712e-05
18.615 -3.69271e-21 2.51391e-05
18.6762 -2.93618e-21 2.481e-05
18.7379 -4.15545e-21 2.44842e-05
18.8 -3.5612e-21 2.41613e-05
18.8625 -3.62721e-21 2.38414e-05
18.9255 -3.38497e-21 2.35244e-05
18.9891 -4.56686e-21 2.32103e-05
19.0531 -3.49363e-21 2.28989e-05
19.1177 -2.95279e-21 2.25903e-05
19.1828 -4.25727e-21 2.22843e-05
19.2484 -4.39621e-21 2.19808e-05
19.3147 -4.12851e-21 2.16798e-05
19.3816 -4.17964e-21 2.13813e-05
19.4491 -4.01766e-21 2.10851e-05
19.5173 -3.40994e-21 2.07911e-05
19.5862 -3.99191e-21 2.04993e-05
19.6558 -4.10033e-21 2.02097e-05
19.7262 -3.96153e-21 1.9922e-05
19.7974 -3.78229e-21 1.96362e-05
19.8694 -3.91934e-21 1.93522e-05
19.9423 -4.35317e-21 1.907e-05
20.0162 -3.84364e-21 1.87893e-05
20.091 -4.22155e-21 1.85101e-05
20.1669 -3.99973e-21 1.82323e-05
20.244 -3.84702e-21 1.79557e-05
20.3222 -2.99076e-21 1.76802e-05
20.4016 -3.1755e-21 1.74056e-05
20.4825 -2.46148e-21 1.71317e-05
20.5648 -2.63619e-21 1.68583e-05
20.6487 -2.21298e-21 1.65853e-05
20.7344 -2.47861e-21 1.63123e-05
20.8219 -1.98297e-21 1.6039e-05
20.9115 -1.97066e-21 1.57652e-05
21.0034 -1.1071e-21 1.54904e-05
21.0979 -1.36126e-21 1.52142e-05
21.1952 -1.04647e-21 1.49359e-05
21.2959 -1.45107e-21 1.46549e-05
21.4004 -9.80151e-22 1.43701e-05
21.5093 -1.33459e-21 1.40804e-05
21.6237 -1.03125e-21 1.37842e-05
21.7448 -1.44409e-21 1.34789e-05
21.8747 -8.82746e-22 1.3161e-05
22.0165 -1.01859e-21 1.28244e-05
22.1768 -5.2549e-22 1.24568e-05
22.3723 -1.13966e-21 1.20262e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.5Lambda0.5Nc1ClassicOneLoop/iFp_FRG.txt <==
-22.3723 1.75885e-21 1.20413e-05
-22.1768 4.47586e-21 1.24728e-05
-22.0165 3.41995e-21 1.2841e-05
-21.8747 3.04294e-21 1.31784e-05
-21.7448 1.33725e-21 1.34969e-05
-21.6237 5.44215e-22 1.38027e-05
-21.5093 -1.3674e-21 1.40996e-05
-21.4004 -2.21261e-21 1.43899e-05
-21.2959 -2.64711e-21 1.46752e-05
-21.1952 -7.31607e-22 1.49569e-05
-21.0979 1.80247e-21 1.52357e-05
-21.0034 4.86381e-21 1.55126e-05
-20.9115 6.48817e-21 1.5788e-05
-20.8219 8.08708e-21 1.60624e-05
-20.7344 8.78677e-21 1.63362e-05
-20.6487 1.02252e-20 1.66098e-05
-20.5648 1.13103e-20 1.68834e-05
-20.4825 1.40405e-20 1.71574e-05
-20.4016 1.60977e-20 1.74319e-05
-20.3222 1.90937e-20 1.77071e-05
-20.244 2.1107e-20 1.79833e-05
-20.1669 2.29044e-20 1.82605e-05
-20.091 2.31684e-20 1.8539e-05
-20.0162 2.35845e-20 1.88188e-05
-19.9423 2.29559e-20 1.91002e-05
-19.8694 2.2268e-20 1.93831e-05
-19.7974 2.05042e-20 1.96677e-05
-19.7262 1.89599e-20 1.99542e-05
-19.6558 1.59895e-20 2.02426e-05
-19.5862 1.3828e-20 2.0533e-05
-19.5173 1.14e-20 2.08255e-05
-19.4491 9.58615e-21 2.11202e-05
-19.3816 7.36927e-21 2.14171e-05
-19.3147 7.05455e-21 2.17164e-05
-19.2484 6.11576e-21 2.20182e-05
-19.1828 7.49662e-21 2.23224e-05
-19.1177 8.58927e-21 2.26292e-05
-19.0531 1.12383e-20 2.29387e-05
-18.9891 1.40589e-20 2.32508e-05
-18.9255 1.80338e-20 2.35658e-05
-18.8625 2.18758e-20 2.38836e-05
-18.8 2.59211e-20 2.42043e-05
-18.7379 2.876e-20 2.45281e-05
-18.6762 3.19902e-20 2.48548e-05
-18.615 3.40471e-20 2.51847e-05
-18.5542 3.52788e-20 2.55178e-05
-18.4938 3.62249e-20 2.58542e-05
-18.4338 3.71422e-20 2.61938e-05
-18.3742 3.81057e-20 2.65368e-05
-18.3149 4.01344e-20 2.68833e-05
-18.256 4.22227e-20 2.72333e-05
-18.1975 4.41224e-20 2.75869e-05
-18.1393 4.58908e-20 2.79441e-05
-18.0815 4.74556e-20 2.8305e-05
-18.0239 4.89915e-20 2.86697e-05
-17.9667 5.01452e-20 2.90383e-05
-17.9098 5.0465e-20 2.94107e-05
-17.8532 5.08478e-20 2.97872e-05
-17.7969 5.04457e-20 3.01676e-05
-17.7408 5.02079e-20 3.05522e-05
-17.6851 4.9193e-20 3.0941e-05
-17.6296 4.80736e-20 3.1334e-05
-17.5744 4.69211e-20 3.17313e-05
-17.5195 4.509e-20 3.21331e-05
-17.4648 4.26661e-20 3.25393e-05
-17.4104 4.121e-20 3.295e-05
-17.3562 3.87384e-20 3.33653e-05
-17.3022 3.92028e-20 3.37854e-05
-17.2485 3.76706e-20 3.42102e-05
-17.195 3.71719e-20 3.46398e-05
-17.1418 3.55406e-20 3.50743e-05
-17.0887 3.56429e-20 3.55138e-05
-17.0359 3.43057e-20 3.59584e-05
-16.9833 3.43693e-20 3.64082e-05
-16.9309 3.42906e-20 3.68631e-05
-16.8787 3.52503e-20 3.73234e-05
-16.8268 3.47322e-20 3.77891e-05
-16.775 3.66997e-20 3.82603e-05
-16.7234 3.81681e-20 3.8737e-05
-16.672 4.00906e-20 3.92194e-05
-16.6208 4.01026e-20 3.97075e-05
-16.5697 4.30126e-20 4.02014e-05
-16.5189 4.4443e-20 4.07013e-05
-16.4682 4.53223e-20 4.12072e-05
-16.4177 4.55887e-20 4.17192e-05
-16.3674 4.72441e-20 4.22374e-05
-16.3172 4.78132e-20 4.27618e-05
-16.2672 4.83511e-20 4.32927e-05
-16.2174 4.83275e-20 4.38301e-05
-16.1677 4.95858e-20 4.43741e-05
-16.1182 4.98951e-20 4.49247e-05
-16.0689 5.05416e-20 4.54822e-05
-16.0197 4.99212e-20 4.60466e-05
-15.9706 5.23037e-20 4.6618e-05
-15.9217 5.28662e-20 4.71965e-05
-15.873 5.49129e-20 4.77822e-05
-15.8243 5.6597e-20 4.83753e-05
-15.7759 5.64187e-20 4.89759e-05
-15.7276 5.90983e-20 4.9584e-05
-15.6794 6.23541e-20 5.01999e-05
-15.6313 6.16515e-20 5.08235e-05
-15.5834 6.52543e-20 5.14551e-05
-15.5356 6.36429e-20 5.20948e-05
-15.488 6.84599e-20 5.27427e-05
-15.4404 6.97619e-20 5.33989e-05
-15.393 7.32652e-20 5.40635e-05
-15.3458 7.2907e-20 5.47367e-05
-15.2986 7.81766e-20 5.54187e-05
-15.2516 7.86423e-20 5.61095e-05
-15.2047 8.23588e-20 5.68093e-05
-15.1579 8.34915e-20 5.75183e-05
-15.1112 8.72882e-20 5.82365e-05
-15.0647 8.83631e-20 5.89642e-05
-15.0182 9.12411e-20 5.97015e-05
-14.9719 9.3364e-20 6.04485e-05
-14.9257 8.93863e-20 6.12054e-05
-14.8796 8.92733e-20 6.19724e-05
-14.8336 8.79064e-20 6.27496e-05
-14.7877 8.39745e-20 6.35372e-05
-14.7419 8.23012e-20 6.43353e-05
-14.6962 8.055e-20 6.51442e-05
-14.6506 7.83731e-20 6.59639e-05
-14.6052 7.63645e-20 6.67948e-05
-14.5598 7.30774e-20 6.76369e-05
-14.5145 6.94968e-20 6.84904e-05
-14.4693 7.01829e-20 6.93555e-05
-14.4243 6.62457e-20 7.02325e-05
-14.3793 6.78166e-20 7.11214e-05
-14.3344 6.66777e-20 7.20226e-05
-14.2896 6.70682e-20 7.29362e-05
-14.2449 6.63586e-20 7.38624e-05
-14.2003 6.41448e-20 7.48014e-05
-14.1558 6.6614e-20 7.57534e-05
-14.1113 6.73854e-20 7.67187e-05
-14.067 6.53511e-20 7.76975e-05
-14.0227 6.95574e-20 7.86899e-05
-13.9786 6.83994e-20 7.96963e-05
-13.9345 6.86433e-20 8.07169e-05
-13.8905 7.39013e-20 8.17518e-05
-13.8466 7.35626e-20 8.28014e-05
-13.8028 7.32075e-20 8.38659e-05
-13.759 7.61596e-20 8.49455e-05
-13.7153 7.8604e-20 8.60405e-05
-13.6718 8.09109e-20 8.71512e-05
-13.6283 8.469e-20 8.82778e-05
-13.5848 8.75191e-20 8.94206e-05
-13.5415 9.08312e-20 9.05798e-05
-13.4982 9.78486e-20 9.17559e-05
-13.455 1.03116e-19 9.2949e-05
-13.4119 1.07051e-19 9.41594e-05
-13.3689 1.13871e-19 9.53875e-05
-13.3259 1.23125e-19 9.66335e-05
-13.283 1.25731e-19 9.78978e-05
-13.2402 1.36074e-19 9.91807e-05
-13.1974 1.4346e-19 0.000100482
-13.1547 1.51932e-19 0.000101803
-13.1121 1.63996e-19 0.000103144
-13.0696 1.73706e-19 0.000104505
-13.0271 1.77298e-19 0.000105885
-12.9847 1.91823e-19 0.000107287
-12.9424 2.03787e-19 0.000108709
-12.9001 2.1418e-19 0.000110153
-12.8579 2.2097e-19 0.000111619
-12.8158 2.27562e-19 0.000113106
-12.7737 2.36502e-19 0.000114617
-12.7317 2.4119e-19 0.00011615
-12.6898 2.43112e-19 0.000117707
-12.6479 2.44079e-19 0.000119287
-12.6061 2.36234e-19 0.000120892
-12.5643 2.39289e-19 0.000122521
-12.5226 2.35501e-19 0.000124175
-12.481 2.32142e-19 0.000125855
-12.4394 2.22956e-19 0.000127562
-12.3979 2.24162e-19 0.000129294
-12.3565 2.17887e-19 0.000131054
-12.3151 2.20033e-19 0.000132841
-12.2738 2.16356e-19 0.000134656
-12.2325 2.15237e-19 0.0001365
-12.1913 2.11505e-19 0.000138373
-12.1501 2.15484e-19 0.000140275
-12.109 2.09857e-19 0.000142208
-12.068 2.14117e-19 0.000144171
-12.027 2.11003e-19 0.000146166
-11.986 2.17346e-19 0.000148193
-11.9452 2.137e-19 0.000150252
-11.9043 2.10708e-19 0.000152345
-11.8636 2.14134e-19 0.000154471
-11.8228 2.1812e-19 0.000156632
-11.7822 2.18351e-19 0.000158828
-11.7415 2.16216e-19 0.00016106
-11.701 2.18479e-19 0.000163328
-11.6605 2.18135e-19 0.000165633
-11.62 2.27578e-19 0.000167977
-11.5796 2.21819e-19 0.000170359
-11.5392 2.25955e-19 0.00017278
-11.4989 2.32715e-19 0.000175242
-11.4587 2.28305e-19 0.000177745
-11.4184 2.38659e-19 0.00018029
-11.3783 2.38646e-19 0.000182877
-11.3381 2.4609e-19 0.000185508
-11.2981 2.43552e-19 0.000188183
-11.2581 2.51635e-19 0.000190903
-11.2181 2.61375e-19 0.00019367
-11.1781 2.66446e-19 0.000196483
-11.1383 2.64872e-19 0.000199345
-11.0984 2.81743e-19 0.000202256
-11.0586 2.85448e-19 0.000205217
-11.0189 2.8428e-19 0.000208229
-10.9792 3.0735e-19 0.000211293
-10.9395 3.24842e-19 0.000214411
-10.8999 3.35203e-19 0.000217582
-10.8603 3.48334e-19 0.000220809
-10.8208 3.63281e-19 0.000224093
-10.7813 3.69881e-19 0.000227434
-10.7418 3.8453e-19 0.000230835
-10.7024 4.06059e-19 0.000234295
-10.6631 4.12409e-19 0.000237818
-10.6238 4.39192e-19 0.000241402
-10.5845 4.42052e-19 0.000245051
-10.5452 4.45319e-19 0.000248766
-10.506 4.53254e-19 0.000252547
-10.4669 4.63381e-19 0.000256397
-10.4278 4.68006e-19 0.000260317
-10.3887 4.57207e-19 0.000264308
-10.3496 4.5558e-19 0.000268371
-10.3106 4.44613e-19 0.00027251
-10.2717 4.39545e-19 0.000276724
-10.2328 4.32529e-19 0.000281016
-10.1939 4.15689e-19 0.000285387
-10.155 4.13635e-19 0.00028984
-10.1162 4.03312e-19 0.000294376
-10.0774 4.03817e-19 0.000298996
-10.0387 3.8555e-19 0.000303704
-10 3.96684e-19 0.0003085
-9.96134 3.94875e-19 0.000313387
-9.92271 3.91874e-19 0.000318366
-9.88412 3.70345e-19 0.00032344
-9.84557 3.88024e-19 0.000328612
-9.80704 3.72101e-19 0.000333882
-9.76856 3.89162e-19 0.000339254
-9.73011 3.66926e-19 0.00034473
-9.69169 3.80422e-19 0.000350312
-9.65331 3.84502e-19 0.000356003
-9.61496 3.65762e-19 0.000361805
-9.57664 3.7479e-19 0.000367721
-9.53836 3.61418e-19 0.000373753
-9.50011 3.60451e-19 0.000379905
-9.46189 3.76903e-19 0.000386178
-9.42371 3.77907e-19 0.000392577
-9.38556 4.00761e-19 0.000399103
-9.34744 4.15299e-19 0.00040576
-9.30935 3.70475e-19 0.000412552
-9.2713 3.85418e-19 0.000419481
-9.23327 3.84543e-19 0.00042655
-9.19528 3.84271e-19 0.000433764
-9.15732 3.58601e-19 0.000441125
-9.11939 3.61539e-19 0.000448638
-9.08149 3.56081e-19 0.000456305
-9.04362 3.30904e-19 0.000464131
-9.00578 3.61233e-19 0.00047212
-8.96797 3.39394e-19 0.000480276
-8.93019 3.34901e-19 0.000488602
-8.89244 3.35065e-19 0.000497104
-8.85471 3.31671e-19 0.000505785
-8.81702 3.34478e-19 0.000514651
-8.77936 3.32718e-19 0.000523705
-8.74172 3.35609e-19 0.000532953
-8.70412 3.41523e-19 0.0005424
-8.66654 3.27273e-19 0.00055205
-8.62899 3.48991e-19 0.00056191
-8.59146 3.49842e-19 0.000571984
-8.55397 3.62331e-19 0.000582278
-8.5165 3.29565e-19 0.000592798
-8.47906 3.50179e-19 0.00060355
-8.44165 3.39127e-19 0.000614539
-8.40426 3.56106e-19 0.000625773
-8.3669 3.08303e-19 0.000637257
-8.32956 3.70762e-19 0.000648999
-8.29226 3.28968e-19 0.000661006
-8.25497 3.8752e-19 0.000673284
-8.21772 3.27956e-19 0.00068584
-8.18049 2.78935e-19 0.000698684
-8.14328 2.68571e-19 0.000711821
-8.1061 3.35644e-19 0.000725261
-8.06895 2.21797e-19 0.000739012
-8.03182 2.17602e-19 0.000753082
-7.99471 2.03008e-19 0.000767481
-7.95763 1.44821e-19 0.000782218
-7.92058 1.83533e-19 0.000797301
-7.88355 2.56061e-19 0.000812741
-7.84654 1.36194e-19 0.000828549
-7.80955 1.03999e-19 0.000844734
-7.77259 6.93898e-20 0.000861308
-7.73566 8.76872e-20 0.000878281
-7.69874 1.54884e-19 0.000895666
-7.66185 4.91825e-20 0.000913473
-7.62498 1.53211e-19 0.000931717
-7.58814 1.01845e-19 0.000950409
-7.55132 3.47468e-20 0.000969563
-7.51452 6.78545e-20 0.000989192
-7.47774 9.84863e-20 0.00100931
-7.44099 1.62444e-20 0.00102994
-7.40425 1.74234e-19 0.00105108
-7.36754 1.12306e-19 0.00107276
-7.33085 2.03219e-19 0.00109499
-7.29418 9.54873e-20 0.00111779
-7.25754 2.04989e-19 0.00114117
-7.22091 2.18843e-19 0.00116516
-7.18431 1.07272e-19 0.00118978
-7.14772 2.21873e-19 0.00121504
-7.11116 2.19589e-19 0.00124096
-7.07462 1.42644e-19 0.00126756
-7.0381 4.79745e-20 0.00129487
-7.00159 1.06127e-19 0.00132291
-6.96511 1.33249e-19 0.0013517
-6.92865 1.12553e-19 0.00138127
-6.89221 -2.63481e-20 0.00141164
-6.85579 -7.94957e-20 0.00144284
-6.81938 -4.30923e-20 0.00147489
-6.783 -5.16314e-20 0.00150783
-6.74664 -1.58573e-19 0.00154168
-6.71029 1.19719e-20 0.00157647
-6.67397 -8.78146e-20 0.00161224
-6.63766 -2.49345e-19 0.00164902
-6.60137 -1.85797e-19 0.00168685
-6.5651 -3.37968e-19 0.00172575
-6.52885 -4.29627e-19 0.00176577
-6.49262 -9.34596e-20 0.00180694
-6.4564 -3.35073e-19 0.00184931
-6.42021 -5.24119e-19 0.00189292
-6.38403 -2.96197e-19 0.00193781
-6.34786 -2.84954e-19 0.00198403
-6.31172 -4.41593e-19 0.00203162
-6.27559 -4.30916e-19 0.00208064
-6.23949 -3.98058e-19 0.00213113
-6.20339 -4.58359e-19 0.00218316
-6.16732 -3.39056e-19 0.00223677
-6.13126 -2.96369e-19 0.00229203
-6.09522 -3.59284e-19 0.00234899
-6.05919 -7.46879e-19 0.00240773
-6.02319 -1.78e-19 0.0024683
-5.9872 -5.10024e-19 0.00253079
-5.95122 -8.0588e-19 0.00259525
-5.91526 -6.21793e-19 0.00266178
-5.87932 -3.78551e-19 0.00273044
-5.84339 -8.40532e-19 0.00280132
-5.80748 -3.32114e-19 0.00287452
-5.77158 -4.067e-19 0.00295011
-5.7357 -2.40613e-19 0.00302821
-5.69984 -7.92985e-19 0.0031089
-5.66399 -2.49554e-19 0.0031923
-5.62815 -4.42514e-19 0.00327852
-5.59233 -8.4069e-20 0.00336766
-5.55653 -8.66268e-19 0.00345987
-5.52074 -4.68992e-19 0.00355525
-5.48497 -1.86224e-20 0.00365395
-5.4492 -5.0284e-19 0.00375611
-5.41346 -5.26891e-19 0.00386188
-5.37773 -2.15606e-19 0.00397141
-5.34201 -5.10104e-21 0.00408487
-5.30631 -4.96835e-19 0.00420243
-5.27062 -3.58626e-19 0.00432428
-5.23494 -7.01647e-19 0.00445061
-5.19928 -1.17437e-19 0.00458161
-5.16363 -1.46242e-19 0.00471752
-5.128 -2.52201e-19 0.00485854
-5.09237 -2.21469e-19 0.00500493
-5.05677 -6.22827e-19 0.00515693
-5.02117 -9.20358e-19 0.00531481
-4.98559 1.65822e-20 0.00547885
-4.95002 -1.76506e-19 0.00564936
-4.91446 -1.82646e-19 0.00582664
-4.87892 -5.94258e-19 0.00601105
-4.84339 -2.37217e-19 0.00620293
-4.80787 7.47649e-19 0.00640266
-4.77237 -1.98556e-19 0.00661065
-4.73687 -6.52339e-19 0.00682732
-4.70139 8.58061e-19 0.00705313
-4.66592 -5.14043e-19 0.00728856
-4.63046 -1.08046e-18 0.00753413
-4.59502 5.92226e-22 0.0077904
-4.55958 -1.93508e-20 0.00805795
-4.52416 -5.60184e-20 0.0083374
-4.48875 -5.91921e-19 0.00862944
-4.45335 -8.19158e-19 0.00893476
-4.41797 6.95056e-19 0.00925416
-4.38259 -2.15942e-18 0.00958844
-4.34722 1.59862e-18 0.00993848
-4.31187 -2.27627e-19 0.0103052
-4.27653 4.44719e-19 0.0106897
-4.24119 3.48877e-19 0.011093
-4.20587 1.1454e-19 0.0115162
-4.17056 3.54054e-19 0.0119606
-4.13526 -9.35941e-19 0.0124276
-4.09997 1.18309e-18 0.0129185
-4.06469 2.04552e-18 0.013435
-4.02942 3.19795e-18 0.0139785
-3.99416 2.11764e-19 0.0145509
-3.95891 -1.81145e-18 0.015154
-3.92367 -6.27576e-19 0.0157898
-3.88844 4.50113e-18 0.0164603
-3.85322 7.13317e-18 0.0171678
-3.81801 1.39606e-18 0.0179145
-3.7828 2.6975e-18 0.0187028
-3.74761 6.62182e-18 0.0195354
-3.71243 5.21106e-18 0.0204146
-3.67726 9.31226e-18 0.0213434
-3.64209 5.53806e-18 0.0223245
-3.60694 6.40004e-18 0.0233607
-3.57179 2.02609e-17 0.0244551
-3.53665 6.64657e-18 0.0256109
-3.50152 3.97052e-18 0.0268314
-3.4664 -5.32951e-19 0.0281203
-3.43129 5.81272e-18 0.0294815
-3.39619 1.29925e-17 0.0309194
-3.36109 8.00913e-18 0.0324388
-3.32601 1.52263e-17 0.0340453
-3.29093 1.67364e-17 0.0357452
-3.25586 6.02743e-18 0.0375454
-3.2208 1.68417e-17 0.0394538
-3.18574 2.72147e-17 0.0414796
-3.1507 2.00745e-17 0.0436327
-3.11566 4.65579e-17 0.0459243
-3.08063 -1.90875e-17 0.048367
-3.0456 -1.99993e-18 0.0509747
-3.01059 2.3678e-17 0.0537626
-2.97558 2.34e-17 0.056748
-2.94058 6.06228e-17 0.0599495
-2.90558 2.92291e-17 0.0633881
-2.87059 -1.20706e-17 0.0670868
-2.83561 2.55059e-17 0.0710712
-2.80064 -2.4329e-17 0.0753698
-2.76567 -1.87473e-17 0.0800144
-2.73071 2.21739e-17 0.0850403
-2.69576 6.51641e-17 0.0904873
-2.66081 -3.76645e-17 0.0963997
-2.62587 -3.90204e-17 0.102828
-2.59094 6.04498e-17 0.109828
-2.55601 -1.5393e-17 0.117463
-2.52109 1.09696e-16 0.125806
-2.48617 1.27994e-16 0.13494
-2.45126 -1.25889e-16 0.144957
-2.41636 6.007e-17 0.155964
-2.38146 -8.06301e-18 0.168084
-2.34657 1.32961e-16 0.181456
-2.31168 5.4227e-17 0.196243
-2.2768 -3.68609e-16 0.212631
-2.24192 -1.27111e-16 0.230836
-2.20705 3.92321e-16 0.251109
-2.17219 -6.27701e-16 0.273742
-2.13733 5.32483e-16 0.299076
-2.10247 3.80202e-17 0.327511
-2.06762 1.22556e-15 0.359517
-2.03278 1.40901e-16 0.395647
-1.99794 6.29765e-16 0.436555
-1.9631 -3.24234e-16 0.483016
-1.92827 2.14372e-15 0.535951
-1.89345 1.35478e-15 0.596455
-1.85862 -2.20859e-15 0.665835
-1.82381 2.63082e-15 0.745652
-1.78899 2.08947e-15 0.837766
-1.75419 -2.10215e-15 0.944402
-1.71938 4.28096e-15 1.0682
-1.68458 -2.91662e-15 1.21229
-1.64979 9.84702e-15 1.38035
-1.61499 1.38572e-14 1.57664
-1.58021 -1.87802e-15 1.80599
-1.54542 -1.72958e-15 2.07375
-1.51064 -1.11129e-14 2.38549
-1.47586 2.30458e-14 2.74661
-1.44109 5.87385e-16 3.16148
-1.40632 1.05819e-15 3.63222
-1.37155 2.89553e-14 4.15687
-1.33679 1.36888e-13 4.72726
-1.30203 -7.80181e-14 5.32662
-1.26727 -1.04769e-13 5.92825
-1.23251 3.01151e-15 6.49578
-1.19776 1.41567e-13 6.98708
-1.16301 1.51796e-13 7.3609
-1.12827 5.11511e-15 7.58599
-1.09352 3.70298e-15 7.64811
-1.05878 1.4423e-13 7.55317
-1.02405 1.10469e-13 7.32405
-0.989309 1.29769e-13 6.99406
-0.954576 -8.7946e-14 6.59897
-0.919844 1.44466e-14 6.17131
-0.885115 1.37929e-13 5.7369
-0.850388 4.17617e-14 5.31427
-0.815663 -8.16654e-14 4.9152
-0.78094 -3.81416e-14 4.54626
-0.746219 2.98712e-14 4.21022
-0.711499 4.37087e-14 3.90733
-0.676781 2.73679e-16 3.6363
-0.642065 9.46314e-17 3.39502
-0.60735 5.59908e-14 3.18096
-0.572637 -2.16782e-15 2.99153
-0.537925 4.37524e-14 2.82419
-0.503214 -1.13423e-14 2.67661
-0.468504 2.03962e-14 2.54665
-0.433796 -5.98199e-15 2.43241
-0.399089 -1.18662e-14 2.33223
-0.364382 -1.24622e-14 2.24466
-0.329676 -1.43562e-15 2.16845
-0.294972 -3.48235e-16 2.10251
-0.260267 -8.49453e-15 2.04595
-0.225564 -9.31674e-15 1.99798
-0.190861 -6.29818e-15 1.95796
-0.156158 -3.69733e-15 1.92537
-0.121456 -1.79382e-14 1.89979
-0.0867541 3.47632e-15 1.88088
-0.0520524 -1.24579e-14 1.8684
-0.0173508 -2.00581e-16 1.8622
0.0173508 -1.96809e-14 1.8622
0.0520524 -5.06364e-15 1.8684
0.0867541 -1.41643e-15 1.88088
0.121456 -1.37771e-14 1.89979
0.156158 -2.84191e-15 1.92537
0.190861 -8.91947e-15 1.95796
0.225564 6.93712e-15 1.99798
0.260267 -1.20712e-14 2.04595
0.294972 1.51031e-15 2.10251
0.329676 6.7675e-15 2.16845
0.364382 -1.05956e-15 2.24466
0.399089 -4.7988e-16 2.33223
0.433796 -1.79971e-15 2.43241
0.468504 -1.35592e-14 2.54665
0.503214 -1.51139e-15 2.67661
0.537925 -2.76449e-14 2.82419
0.572637 1.03032e-16 2.99153
0.60735 -3.07528e-14 3.18096
0.642065 1.46001e-15 3.39502
0.676781 3.24167e-15 3.6363
0.711499 6.03586e-14 3.90733
0.746219 -2.21385e-14 4.21022
0.78094 -8.04848e-15 4.54626
0.815663 3.0774e-14 4.9152
0.850388 -1.10742e-14 5.31427
0.885115 -6.66966e-15 5.7369
0.919844 -1.09813e-14 6.17131
0.954576 9.88374e-14 6.59897
0.989309 9.71987e-14 6.99406
1.02405 -1.22362e-13 7.32405
1.05878 1.29016e-13 7.55317
1.09352 -6.973e-15 7.64811
1.12827 -8.08304e-15 7.58599
1.16301 -1.52271e-13 7.3609
1.19776 -3.22678e-15 6.98708
1.23251 -2.64864e-15 6.49578
1.26727 -1.04734e-13 5.92825
1.30203 -4.14838e-15 5.32662
1.33679 -4.14337e-15 4.72726
1.37155 -2.70319e-14 4.15687
1.40632 -8.47221e-14 3.63222
1.44109 -3.43114e-14 3.16148
1.47586 -5.40868e-14 2.74661
1.51064 -2.18409e-14 2.38549
1.54542 2.06124e-14 2.07375
1.58021 -2.25041e-14 1.80599
1.61499 -4.08484e-15 1.57664
1.64979 -2.7162e-15 1.38035
1.68458 7.13642e-15 1.21229
1.71938 3.73058e-15 1.0682
1.75419 1.5436e-15 0.944402
1.78899 -3.77252e-15 0.837766
1.82381 9.85183e-16 0.745652
1.85862 4.53325e-15 0.665835
1.89345 -1.21188e-15 0.596455
1.92827 -1.72847e-15 0.535951
1.9631 8.01992e-16 0.483016
1.99794 -1.50036e-16 0.436555
2.03278 3.81048e-16 0.395647
2.06762 -1.26269e-15 0.359517
2.10247 -6.35226e-17 0.327511
2.13733 1.9062e-16 0.299076
2.17219 2.65889e-16 0.273742
2.20705 -2.45421e-16 0.251109
2.24192 2.93119e-16 0.230836
2.2768 3.44648e-16 0.212631
2.31168 -2.78191e-16 0.196243
2.34657 -7.90505e-17 0.181456
2.38146 -2.49557e-16 0.168084
2.41636 -8.51377e-17 0.155964
2.45126 1.80194e-16 0.144957
2.48617 2.54235e-17 0.13494
2.52109 -1.74973e-16 0.125806
2.55601 7.51285e-17 0.117463
2.59094 -7.32191e-17 0.109828
2.62587 2.8298e-17 0.102828
2.66081 2.81796e-17 0.0963997
2.69576 -8.83956e-18 0.0904873
2.73071 -2.31762e-17 0.0850403
2.76567 -4.82031e-17 0.0800144
2.80064 -5.71732e-17 0.0753698
2.83561 -2.7733e-18 0.0710712
2.87059 2.32264e-18 0.0670868
2.90558 -4.36102e-17 0.0633881
2.94058 -2.6721e-17 0.0599495
2.97558 -6.6843e-18 0.056748
3.01059 -1.28727e-17 0.0537626
3.0456 -2.03215e-17 0.0509747
3.08063 3.91141e-18 0.048367
3.11566 -2.61382e-17 0.0459243
3.1507 -1.23525e-17 0.0436327
3.18574 7.89163e-19 0.0414796
3.2208 -9.75885e-18 0.0394538
3.25586 -1.6766e-17 0.0375454
3.29093 -1.8771e-17 0.0357452
3.32601 -1.14348e-18 0.0340453
3.36109 -1.66455e-17 0.0324388
3.39619 -6.70102e-18 0.0309194
3.43129 -1.1628e-17 0.0294815
3.4664 -8.51111e-19 0.0281203
3.50152 -7.00432e-18 0.0268314
3.53665 1.30181e-18 0.0256109
3.57179 -1.60403e-17 0.0244551
3.60694 -5.80158e-18 0.0233607
3.64209 -6.63922e-18 0.0223245
3.67726 -1.10252e-17 0.0213434
3.71243 -7.22707e-18 0.0204146
3.74761 -6.4654e-18 0.0195354
3.7828 -7.2719e-18 0.0187028
3.81801 -3.54709e-18 0.0179145
3.85322 -3.6412e-18 0.0171678
3.88844 -6.81935e-19 0.0164603
3.92367 2.81006e-18 0.0157898
3.95891 1.48368e-19 0.015154
3.99416 -3.28461e-19 0.0145509
4.02942 -1.87035e-18 0.0139785
4.06469 -7.41961e-21 0.013435
4.09997 -8.51094e-19 0.0129185
4.13526 2.76369e-19 0.0124276
4.17056 -4.41372e-19 0.0119606
4.20587 -7.00241e-19 0.0115162
4.24119 1.18201e-18 0.011093
4.27653 1.7388e-18 0.0106897
4.31187 6.2485e-19 0.0103052
4.34722 -3.89298e-19 0.00993848
4.38259 -2.89945e-19 0.00958844
4.41797 -2.2376e-19 0.00925416
4.45335 -1.24027e-18 0.00893476
4.48875 -2.36363e-19 0.00862944
4.52416 1.49483e-18 0.0083374
4.55958 -3.52191e-20 0.00805795
4.59502 1.00758e-19 0.0077904
4.63046 8.34213e-19 0.00753413
4.66592 8.19044e-19 0.00728856
4.70139 -8.60793e-19 0.00705313
4.73687 9.03955e-19 0.00682732
4.77237 -1.39649e-19 0.00661065
4.80787 3.71818e-19 0.00640266
4.84339 -2.65172e-19 0.00620293
4.87892 -8.22794e-20 0.00601105
4.91446 -4.30743e-19 0.00582664
4.95002 -2.68874e-20 0.00564936
4.98559 3.67803e-19 0.00547885
5.02117 -1.3705e-19 0.00531481
5.05677 7.61475e-19 0.00515693
5.09237 1.35641e-18 0.00500493
5.128 7.13289e-19 0.00485854
5.16363 -5.56013e-20 0.00471752
5.19928 5.75703e-19 0.00458161
5.23494 4.87144e-19 0.00445061
5.27062 3.41202e-19 0.00432428
5.30631 2.14133e-19 0.00420243
5.34201 8.94279e-19 0.00408487
5.37773 1.32075e-19 0.00397141
5.41346 9.52107e-19 0.00386188
5.4492 5.66724e-19 0.00375611
5.48497 -1.758e-19 0.00365395
5.52074 7.47852e-19 0.00355525
5.55653 6.70999e-19 0.00345987
5.59233 3.62614e-19 0.00336766
5.62815 6.30911e-19 0.00327852
5.66399 2.24026e-19 0.0031923
5.69984 7.22133e-19 0.0031089
5.7357 5.85192e-19 0.00302821
5.77158 7.05794e-19 0.00295011
5.80748 2.5181e-19 0.00287452
5.84339 4.94623e-19 0.00280132
5.87932 4.83184e-19 0.00273044
5.91526 6.16113e-19 0.00266178
5.95122 5.83972e-19 0.00259525
5.9872 6.74033e-19 0.00253079
6.02319 5.11786e-19 0.0024683
6.05919 8.91836e-19 0.00240773
6.09522 4.79256e-19 0.00234899
6.13126 3.93237e-19 0.00229203
6.16732 2.6182e-19 0.00223677
6.20339 4.05037e-19 0.00218316
6.23949 5.19882e-19 0.00213113
6.27559 5.27265e-19 0.00208064
6.31172 3.93291e-19 0.00203162
6.34786 2.07732e-19 0.00198403
6.38403 3.37961e-19 0.00193781
6.42021 3.72178e-19 0.00189292
6.4564 4.06883e-19 0.00184931
6.49262 3.02678e-19 0.00180694
6.52885 2.91084e-19 0.00176577
6.5651 2.0773e-19 0.00172575
6.60137 2.04714e-19 0.00168685
6.63766 3.50267e-19 0.00164902
6.67397 1.09259e-19 0.00161224
6.71029 1.76181e-20 0.00157647
6.74664 1.1239e-19 0.00154168
6.783 2.80754e-20 0.00150783
6.81938 1.41142e-19 0.00147489
6.85579 -7.27838e-20 0.00144284
6.89221 -1.32143e-19 0.00141164
6.92865 -5.49154e-20 0.00138127
6.96511 -1.098e-19 0.0013517
7.00159 -2.1575e-19 0.00132291
7.0381 -2.53945e-20 0.00129487
7.07462 -3.56221e-19 0.00126756
7.11116 -1.55513e-19 0.00124096
7.14772 -2.27651e-19 0.00121504
7.18431 -2.0514e-19 0.00118978
7.22091 -1.41289e-19 0.00116516
7.25754 -1.66544e-19 0.00114117
7.29418 -1.9756e-19 0.00111779
7.33085 -1.17329e-19 0.00109499
7.36754 -1.48427e-19 0.00107276
7.40425 -1.36743e-19 0.00105108
7.44099 -6.63589e-20 0.00102994
7.47774 -8.68731e-20 0.00100931
7.51452 -4.88277e-20 0.000989192
7.55132 -1.59301e-19 0.000969563
7.58814 -1.99089e-19 0.000950409
7.62498 -1.43151e-19 0.000931717
7.66185 -5.06765e-20 0.000913473
7.69874 -1.41874e-19 0.000895666
7.73566 -4.36955e-20 0.000878281
7.77259 -1.31059e-19 0.000861308
7.80955 -1.20055e-19 0.000844734
7.84654 -1.62404e-19 0.000828549
7.88355 -1.66811e-19 0.000812741
7.92058 -1.94365e-19 0.000797301
7.95763 -1.71825e-19 0.000782218
7.99471 -2.0851e-19 0.000767481
8.03182 -1.88872e-19 0.000753082
8.06895 -2.15235e-19 0.000739012
8.1061 -2.21519e-19 0.000725261
8.14328 -2.86939e-19 0.000711821
8.18049 -2.76263e-19 0.000698684
8.21772 -3.20023e-19 0.00068584
8.25497 -3.99366e-19 0.000673284
8.29226 -3.20998e-19 0.000661006
8.32956 -3.30675e-19 0.000648999
8.3669 -2.98337e-19 0.000637257
8.40426 -3.31275e-19 0.000625773
8.44165 -3.263e-19 0.000614539
8.47906 -3.71712e-19 0.00060355
8.5165 -3.35821e-19 0.000592798
8.55397 -3.69474e-19 0.000582278
8.59146 -3.2901e-19 0.000571984
8.62899 -3.31454e-19 0.00056191
8.66654 -3.36301e-19 0.00055205
8.70412 -3.57586e-19 0.0005424
8.74172 -3.15001e-19 0.000532953
8.77936 -3.09112e-19 0.000523705
8.81702 -3.31241e-19 0.000514651
8.85471 -3.17991e-19 0.000505785
8.89244 -3.36053e-19 0.000497104
8.93019 -3.18577e-19 0.000488602
8.96797 -3.31255e-19 0.000480276
9.00578 -3.49638e-19 0.00047212
9.04362 -3.61171e-19 0.000464131
9.08149 -3.56036e-19 0.000456305
9.11939 -3.56628e-19 0.000448638
9.15732 -3.84361e-19 0.000441125
9.19528 -3.80248e-19 0.000433764
9.23327 -3.74996e-19 0.00042655
9.2713 -3.9763e-19 0.000419481
9.30935 -3.91239e-19 0.000412552
9.34744 -4.01714e-19 0.00040576
9.38556 -3.84808e-19 0.000399103
9.42371 -3.79162e-19 0.000392577
9.46189 -3.67876e-19 0.000386178
9.50011 -3.83057e-19 0.000379905
9.53836 -4.12025e-19 0.000373753
9.57664 -3.75948e-19 0.000367721
9.61496 -3.57964e-19 0.000361805
9.65331 -3.83855e-19 0.000356003
9.69169 -3.87828e-19 0.000350312
9.73011 -3.78802e-19 0.00034473
9.76856 -3.67719e-19 0.000339254
9.80704 -3.762e-19 0.000333882
9.84557 -3.73586e-19 0.000328612
9.88412 -3.7009e-19 0.00032344
9.92271 -3.68594e-19 0.000318366
9.96134 -3.86932e-19 0.000313387
10 -3.89003e-19 0.0003085
10.0387 -3.93947e-19 0.000303704
10.0774 -4.06055e-19 0.000298996
10.1162 -4.09678e-19 0.000294376
10.155 -4.16201e-19 0.00028984
10.1939 -4.02512e-19 0.000285387
10.2328 -4.31352e-19 0.000281016
10.2717 -4.25949e-19 0.000276724
10.3106 -4.46987e-19 0.00027251
10.3496 -4.49088e-19 0.000268371
10.3887 -4.63912e-19 0.000264308
10.4278 -4.45961e-19 0.000260317
10.4669 -4.7189e-19 0.000256397
10.506 -4.54635e-19 0.000252547
10.5452 -4.38297e-19 0.000248766
10.5845 -4.42707e-19 0.000245051
10.6238 -4.40377e-19 0.000241402
10.6631 -4.21254e-19 0.000237818
10.7024 -4.12494e-19 0.000234295
10.7418 -3.9868e-19 0.000230835
10.7813 -3.68444e-19 0.000227434
10.8208 -3.65612e-19 0.000224093
10.8603 -3.4555e-19 0.000220809
10.8999 -3.29574e-19 0.000217582
10.9395 -3.08123e-19 0.000214411
10.9792 -3.09001e-19 0.000211293
11.0189 -2.87483e-19 0.000208229
11.0586 -2.88884e-19 0.000205217
11.0984 -2.7732e-19 0.000202256
11.1383 -2.61424e-19 0.000199345
11.1781 -2.63634e-19 0.000196483
11.2181 -2.61824e-19 0.00019367
11.2581 -2.51109e-19 0.000190903
11.2981 -2.41215e-19 0.000188183
11.3381 -2.49541e-19 0.000185508
11.3783 -2.34138e-19 0.000182877
11.4184 -2.36139e-19 0.00018029
11.4587 -2.2684e-19 0.000177745
11.4989 -2.30524e-19 0.000175242
11.5392 -2.25934e-19 0.00017278
11.5796 -2.22415e-19 0.000170359
11.62 -2.22399e-19 0.000167977
11.6605 -2.18853e-19 0.000165633
11.701 -2.20445e-19 0.000163328
11.7415 -2.16291e-19 0.00016106
11.7822 -2.14997e-19 0.000158828
11.8228 -2.15479e-19 0.000156632
11.8636 -2.14215e-19 0.000154471
11.9043 -2.11582e-19 0.000152345
11.9452 -2.12986e-19 0.000150252
11.986 -2.11465e-19 0.000148193
12.027 -2.11555e-19 0.000146166
12.068 -2.10728e-19 0.000144171
12.109 -2.13143e-19 0.000142208
12.1501 -2.13599e-19 0.000140275
12.1913 -2.12675e-19 0.000138373
12.2325 -2.09576e-19 0.0001365
12.2738 -2.14365e-19 0.000134656
12.3151 -2.17084e-19 0.000132841
12.3565 -2.12659e-19 0.000131054
12.3979 -2.2302e-19 0.000129294
12.4394 -2.25107e-19 0.000127562
12.481 -2.33703e-19 0.000125855
12.5226 -2.31235e-19 0.000124175
12.5643 -2.35737e-19 0.000122521
12.6061 -2.42694e-19 0.000120892
12.6479 -2.43459e-19 0.000119287
12.6898 -2.39844e-19 0.000117707
12.7317 -2.4159e-19 0.00011615
12.7737 -2.34134e-19 0.000114617
12.8158 -2.32501e-19 0.000113106
12.8579 -2.22779e-19 0.000111619
12.9001 -2.11644e-19 0.000110153
12.9424 -2.04063e-19 0.000108709
12.9847 -1.91815e-19 0.000107287
13.0271 -1.79902e-19 0.000105885
13.0696 -1.71534e-19 0.000104505
13.1121 -1.61477e-19 0.000103144
13.1547 -1.52893e-19 0.000101803
13.1974 -1.43964e-19 0.000100482
13.2402 -1.38173e-19 9.91807e-05
13.283 -1.24708e-19 9.78978e-05
13.3259 -1.21064e-19 9.66335e-05
13.3689 -1.12253e-19 9.53875e-05
13.4119 -1.10095e-19 9.41594e-05
13.455 -1.035e-19 9.2949e-05
13.4982 -9.84514e-20 9.17559e-05
13.5415 -9.16136e-20 9.05798e-05
13.5848 -8.82866e-20 8.94206e-05
13.6283 -8.41174e-20 8.82778e-05
13.6718 -8.14001e-20 8.71512e-05
13.7153 -8.04122e-20 8.60405e-05
13.759 -7.78418e-20 8.49455e-05
13.8028 -7.16419e-20 8.38659e-05
13.8466 -7.0462e-20 8.28014e-05
13.8905 -7.13608e-20 8.17518e-05
13.9345 -7.1141e-20 8.07169e-05
13.9786 -6.85907e-20 7.96963e-05
14.0227 -7.02613e-20 7.86899e-05
14.067 -6.5677e-20 7.76975e-05
14.1113 -6.52904e-20 7.67187e-05
14.1558 -6.59946e-20 7.57534e-05
14.2003 -6.35623e-20 7.48014e-05
14.2449 -6.66342e-20 7.38624e-05
14.2896 -6.58507e-20 7.29362e-05
14.3344 -6.5322e-20 7.20226e-05
14.3793 -6.75682e-20 7.11214e-05
14.4243 -6.94704e-20 7.02325e-05
14.4693 -6.91038e-20 6.93555e-05
14.5145 -6.98304e-20 6.84904e-05
14.5598 -7.29705e-20 6.76369e-05
14.6052 -7.67768e-20 6.67948e-05
14.6506 -7.94323e-20 6.59639e-05
14.6962 -7.76845e-20 6.51442e-05
14.7419 -8.22779e-20 6.43353e-05
14.7877 -8.48016e-20 6.35372e-05
14.8336 -8.61966e-20 6.27496e-05
14.8796 -8.91491e-20 6.19724e-05
14.9257 -9.07882e-20 6.12054e-05
14.9719 -9.3777e-20 6.04485e-05
15.0182 -9.20523e-20 5.97015e-05
15.0647 -8.85558e-20 5.89642e-05
15.1112 -8.7667e-20 5.82365e-05
15.1579 -8.56189e-20 5.75183e-05
15.2047 -8.32209e-20 5.68093e-05
15.2516 -8.00157e-20 5.61095e-05
15.2986 -7.77835e-20 5.54187e-05
15.3458 -7.30174e-20 5.47367e-05
15.393 -7.22085e-20 5.40635e-05
15.4404 -6.97175e-20 5.33989e-05
15.488 -6.83963e-20 5.27427e-05
15.5356 -6.46737e-20 5.20948e-05
15.5834 -6.47472e-20 5.14551e-05
15.6313 -6.11727e-20 5.08235e-05
15.6794 -6.07839e-20 5.01999e-05
15.7276 -5.94359e-20 4.9584e-05
15.7759 -5.76809e-20 4.89759e-05
15.8243 -5.59331e-20 4.83753e-05
15.873 -5.43451e-20 4.77822e-05
15.9217 -5.28367e-20 4.71965e-05
15.9706 -5.18759e-20 4.6618e-05
16.0197 -5.11685e-20 4.60466e-05
16.0689 -5.04842e-20 4.54822e-05
16.1182 -4.96602e-20 4.49247e-05
16.1677 -5.06993e-20 4.43741e-05
16.2174 -4.84799e-20 4.38301e-05
16.2672 -4.81868e-20 4.32927e-05
16.3172 -4.6867e-20 4.27618e-05
16.3674 -4.69073e-20 4.22374e-05
16.4177 -4.62524e-20 4.17192e-05
16.4682 -4.52572e-20 4.12072e-05
16.5189 -4.30081e-20 4.07013e-05
16.5697 -4.274e-20 4.02014e-05
16.6208 -4.09415e-20 3.97075e-05
16.672 -3.90195e-20 3.92194e-05
16.7234 -3.73372e-20 3.8737e-05
16.775 -3.59083e-20 3.82603e-05
16.8268 -3.48339e-20 3.77891e-05
16.8787 -3.47439e-20 3.73234e-05
16.9309 -3.42094e-20 3.68631e-05
16.9833 -3.44887e-20 3.64082e-05
17.0359 -3.35426e-20 3.59584e-05
17.0887 -3.58218e-20 3.55138e-05
17.1418 -3.61391e-20 3.50743e-05
17.195 -3.79666e-20 3.46398e-05
17.2485 -3.76758e-20 3.42102e-05
17.3022 -3.86223e-20 3.37854e-05
17.3562 -4.00509e-20 3.33653e-05
17.4104 -4.17653e-20 3.295e-05
17.4648 -4.21764e-20 3.25393e-05
17.5195 -4.53307e-20 3.21331e-05
17.5744 -4.66e-20 3.17313e-05
17.6296 -4.85149e-20 3.1334e-05
17.6851 -4.90147e-20 3.0941e-05
17.7408 -5.0997e-20 3.05522e-05
17.7969 -5.09757e-20 3.01676e-05
17.8532 -5.15466e-20 2.97872e-05
17.9098 -5.04594e-20 2.94107e-05
17.9667 -5.03865e-20 2.90383e-05
18.0239 -4.90396e-20 2.86697e-05
18.0815 -4.75734e-20 2.8305e-05
18.1393 -4.52859e-20 2.79441e-05
18.1975 -4.42595e-20 2.75869e-05
18.256 -4.20886e-20 2.72333e-05
18.3149 -4.05154e-20 2.68833e-05
18.3742 -3.77615e-20 2.65368e-05
18.4338 -3.73747e-20 2.61938e-05
18.4938 -3.62432e-20 2.58542e-05
18.5542 -3.56207e-20 2.55178e-05
18.615 -3.34201e-20 2.51847e-05
18.6762 -3.16317e-20 2.48548e-05
18.7379 -2.87831e-20 2.45281e-05
18.8 -2.59136e-20 2.42043e-05
18.8625 -2.1893e-20 2.38836e-05
18.9255 -1.81233e-20 2.35658e-05
18.9891 -1.38012e-20 2.32508e-05
19.0531 -1.1377e-20 2.29387e-05
19.1177 -8.18127e-21 2.26292e-05
19.1828 -7.13768e-21 2.23224e-05
19.2484 -6.49691e-21 2.20182e-05
19.3147 -6.89367e-21 2.17164e-05
19.3816 -7.40288e-21 2.14171e-05
19.4491 -9.65082e-21 2.11202e-05
19.5173 -1.09349e-20 2.08255e-05
19.5862 -1.39773e-20 2.0533e-05
19.6558 -1.62321e-20 2.02426e-05
19.7262 -1.87899e-20 1.99542e-05
19.7974 -2.07438e-20 1.96677e-05
19.8694 -2.25651e-20 1.93831e-05
19.9423 -2.28886e-20 1.91002e-05
20.0162 -2.36017e-20 1.88188e-05
20.091 -2.32315e-20 1.8539e-05
20.1669 -2.26593e-20 1.82605e-05
20.244 -2.11266e-20 1.79833e-05
20.3222 -1.92366e-20 1.77071e-05
20.4016 -1.62205e-20 1.74319e-05
20.4825 -1.41882e-20 1.71574e-05
20.5648 -1.14238e-20 1.68834e-05
20.6487 -1.02371e-20 1.66098e-05
20.7344 -8.68338e-21 1.63362e-05
20.8219 -8.31509e-21 1.60624e-05
20.9115 -6.55533e-21 1.5788e-05
21.0034 -4.894e-21 1.55126e-05
21.0979 -1.71435e-21 1.52357e-05
21.1952 4.90178e-22 1.49569e-05
21.2959 2.58318e-21 1.46752e-05
21.4004 2.24131e-21 1.43899e-05
21.5093 1.42566e-21 1.40996e-05
21.6237 -5.52444e-22 1.38027e-05
21.7448 -1.23577e-21 1.34969e-05
21.8747 -3.04266e-21 1.31784e-05
22.0165 -3.35162e-21 1.2841e-05
22.1768 -4.47156e-21 1.24728e-05
22.3723 -1.7836e-21 1.20413e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.5Lambda0.5Nc1ClassicOneLoop/iFp_OneLoopFRG.txt <==
-22.3723 -1.95579e-23 1.20528e-05
-22.1768 2.93332e-23 1.24848e-05
-22.0165 5.66296e-24 1.28536e-05
-21.8747 -7.11531e-24 1.31915e-05
-21.7448 -3.01866e-23 1.35104e-05
-21.6237 -8.06831e-24 1.38168e-05
-21.5093 -1.43606e-23 1.41141e-05
-21.4004 -3.86195e-23 1.44048e-05
-21.2959 -5.76871e-24 1.46906e-05
-21.1952 2.84156e-25 1.49727e-05
-21.0979 1.6879e-23 1.5252e-05
-21.0034 6.08818e-23 1.55293e-05
-20.9115 -4.02027e-23 1.58051e-05
-20.8219 -5.73744e-23 1.60799e-05
-20.7344 -1.17457e-23 1.63542e-05
-20.6487 -6.21222e-23 1.66282e-05
-20.5648 -1.69877e-23 1.69023e-05
-20.4825 -4.37228e-23 1.71767e-05
-20.4016 -1.74182e-23 1.74517e-05
-20.3222 -3.09571e-23 1.77274e-05
-20.244 5.15407e-24 1.80041e-05
-20.1669 -2.80338e-23 1.82818e-05
-20.091 7.39567e-24 1.85607e-05
-20.0162 -3.06875e-23 1.8841e-05
-19.9423 -4.27353e-23 1.91229e-05
-19.8694 3.64218e-23 1.94063e-05
-19.7974 6.66372e-24 1.96915e-05
-19.7262 5.08922e-24 1.99784e-05
-19.6558 1.21386e-23 2.02674e-05
-19.5862 4.45727e-23 2.05583e-05
-19.5173 -6.0772e-24 2.08513e-05
-19.4491 -4.30004e-25 2.11466e-05
-19.3816 6.28815e-24 2.14441e-05
-19.3147 -1.67104e-23 2.1744e-05
-19.2484 4.82175e-23 2.20463e-05
-19.1828 5.64115e-23 2.23511e-05
-19.1177 -8.47396e-24 2.26585e-05
-19.0531 -1.16286e-23 2.29685e-05
-18.9891 9.28305e-23 2.32813e-05
-18.9255 2.55793e-23 2.35969e-05
-18.8625 5.68778e-23 2.39153e-05
-18.8 -5.16305e-24 2.42367e-05
-18.7379 -3.48694e-23 2.45611e-05
-18.6762 7.97393e-24 2.48885e-05
-18.615 -3.41678e-25 2.52191e-05
-18.5542 -1.33062e-23 2.55528e-05
-18.4938 -5.47224e-25 2.58898e-05
-18.4338 2.31657e-23 2.62302e-05
-18.3742 3.65265e-23 2.6574e-05
-18.3149 9.03965e-23 2.69212e-05
-18.256 -1.01943e-23 2.72719e-05
-18.1975 1.23351e-23 2.76262e-05
-18.1393 5.94643e-23 2.79842e-05
-18.0815 -3.46057e-24 2.83459e-05
-18.0239 2.65416e-23 2.87114e-05
-17.9667 -8.77572e-23 2.90807e-05
-17.9098 -2.06787e-23 2.9454e-05
-17.8532 5.35735e-24 2.98313e-05
-17.7969 -1.13008e-23 3.02126e-05
-17.7408 -1.36746e-22 3.0598e-05
-17.6851 -3.38659e-23 3.09877e-05
-17.6296 3.57707e-23 3.13816e-05
-17.5744 6.09448e-23 3.17798e-05
-17.5195 4.47173e-23 3.21825e-05
-17.4648 -6.28588e-23 3.25896e-05
-17.4104 -3.4534e-23 3.30013e-05
-17.3562 7.7176e-23 3.34176e-05
-17.3022 5.20329e-23 3.38386e-05
-17.2485 -3.58317e-23 3.42644e-05
-17.195 -3.99643e-23 3.4695e-05
-17.1418 -1.45343e-23 3.51306e-05
-17.0887 1.09503e-22 3.55712e-05
-17.0359 1.28807e-22 3.60168e-05
-16.9833 1.28684e-22 3.64677e-05
-16.9309 -1.1793e-22 3.69238e-05
-16.8787 6.53722e-23 3.73852e-05
-16.8268 5.08174e-23 3.7852e-05
-16.775 -1.66626e-23 3.83243e-05
-16.7234 -3.15041e-23 3.88023e-05
-16.672 1.43461e-22 3.92859e-05
-16.6208 -1.21379e-22 3.97752e-05
-16.5697 2.18443e-23 4.02704e-05
-16.5189 7.93797e-23 4.07716e-05
-16.4682 1.59573e-22 4.12788e-05
-16.4177 -1.19855e-22 4.17921e-05
-16.3674 -3.43381e-23 4.23116e-05
-16.3172 -4.28443e-23 4.28375e-05
-16.2672 6.92989e-23 4.33698e-05
-16.2174 -2.91741e-23 4.39086e-05
-16.1677 -1.88147e-22 4.4454e-05
-16.1182 -9.50286e-23 4.50061e-05
-16.0689 3.80554e-23 4.55651e-05
-16.0197 -1.65619e-22 4.6131e-05
-15.9706 -4.18312e-25 4.6704e-05
-15.9217 1.82672e-22 4.72841e-05
-15.873 1.04976e-22 4.78715e-05
-15.8243 3.67015e-23 4.84662e-05
-15.7759 -1.71701e-22 4.90685e-05
-15.7276 7.34696e-24 4.96784e-05
-15.6794 -8.77943e-23 5.0296e-05
-15.6313 2.5447e-22 5.09214e-05
-15.5834 1.4264e-22 5.15548e-05
-15.5356 9.318e-23 5.21964e-05
-15.488 6.8173e-23 5.28461e-05
-15.4404 -6.75139e-24 5.35042e-05
-15.393 -6.37903e-23 5.41708e-05
-15.3458 -4.23341e-23 5.48461e-05
-15.2986 -5.96698e-23 5.553e-05
-15.2516 1.82039e-22 5.62229e-05
-15.2047 -1.25464e-22 5.69249e-05
-15.1579 7.89592e-23 5.7636e-05
-15.1112 -1.87659e-23 5.83564e-05
-15.0647 4.46313e-23 5.90864e-05
-15.0182 -6.22761e-23 5.98259e-05
-14.9719 -2.06383e-22 6.05753e-05
-14.9257 1.36838e-22 6.13346e-05
-14.8796 -6.24116e-23 6.2104e-05
-14.8336 -4.69985e-23 6.28836e-05
-14.7877 -1.36249e-22 6.36737e-05
-14.7419 6.01354e-23 6.44744e-05
-14.6962 1.21341e-22 6.52859e-05
-14.6506 1.5527e-22 6.61083e-05
-14.6052 -2.08676e-23 6.69418e-05
-14.5598 3.32642e-22 6.77867e-05
-14.5145 -1.56574e-22 6.8643e-05
-14.4693 4.56676e-23 6.95111e-05
-14.4243 -3.89701e-22 7.0391e-05
-14.3793 -1.68526e-22 7.12829e-05
-14.3344 1.08936e-22 7.21871e-05
-14.2896 -1.14474e-22 7.31038e-05
-14.2449 2.75923e-22 7.40332e-05
-14.2003 -4.43647e-23 7.49755e-05
-14.1558 -2.00919e-23 7.59308e-05
-14.1113 9.26393e-23 7.68995e-05
-14.067 5.42561e-22 7.78817e-05
-14.0227 -2.52797e-22 7.88777e-05
-13.9786 -2.17233e-22 7.98876e-05
-13.9345 3.38605e-22 8.09118e-05
-13.8905 6.91549e-23 8.19505e-05
-13.8466 7.09858e-23 8.30039e-05
-13.8028 -1.31446e-22 8.40723e-05
-13.759 3.98523e-22 8.51559e-05
-13.7153 -4.68815e-22 8.62549e-05
-13.6718 5.9257e-23 8.73697e-05
-13.6283 2.32789e-22 8.85005e-05
-13.5848 1.54861e-22 8.96476e-05
-13.5415 4.11259e-23 9.08113e-05
-13.4982 8.11939e-23 9.19918e-05
-13.455 -7.32135e-23 9.31895e-05
-13.4119 1.66235e-22 9.44046e-05
-13.3689 2.22549e-22 9.56374e-05
-13.3259 -7.16804e-23 9.68883e-05
-13.283 1.50844e-22 9.81576e-05
-13.2402 6.01076e-22 9.94456e-05
-13.1974 3.576e-22 0.000100753
-13.1547 2.06617e-22 0.000102079
-13.1121 -3.96753e-22 0.000103425
-13.0696 -3.61848e-22 0.000104791
-13.0271 3.93639e-23 0.000106177
-12.9847 -9.21647e-22 0.000107585
-12.9424 -5.41992e-23 0.000109013
-12.9001 7.13893e-24 0.000110463
-12.8579 -6.43727e-22 0.000111934
-12.8158 -1.8779e-22 0.000113429
-12.7737 2.97414e-22 0.000114945
-12.7317 1.03172e-21 0.000116485
-12.6898 3.63157e-22 0.000118048
-12.6479 1.74213e-22 0.000119636
-12.6061 -2.17329e-22 0.000121247
-12.5643 -1.29544e-22 0.000122884
-12.5226 -9.18423e-23 0.000124545
-12.481 6.7837e-22 0.000126233
-12.4394 -9.27695e-23 0.000127947
-12.3979 6.19691e-25 0.000129687
-12.3565 -5.62211e-23 0.000131455
-12.3151 4.69496e-22 0.00013325
-12.2738 4.67007e-22 0.000135073
-12.2325 2.46595e-23 0.000136926
-12.1913 5.01726e-22 0.000138807
-12.1501 -4.30001e-24 0.000140719
-12.109 -2.39938e-22 0.00014266
-12.068 -4.54048e-22 0.000144633
-12.027 -2.10761e-22 0.000146638
-11.986 2.87187e-22 0.000148674
-11.9452 1.85341e-22 0.000150743
-11.9043 -1.72785e-22 0.000152846
-11.8636 8.44545e-22 0.000154983
-11.8228 1.67947e-22 0.000157154
-11.7822 -1.54695e-22 0.000159361
-11.7415 -4.02627e-22 0.000161604
-11.701 -3.44541e-22 0.000163884
-11.6605 4.53578e-22 0.000166201
-11.62 -3.74167e-22 0.000168556
-11.5796 -1.69867e-22 0.00017095
-11.5392 -2.98253e-22 0.000173384
-11.4989 -5.65424e-22 0.000175859
-11.4587 2.42733e-22 0.000178375
-11.4184 -2.51588e-22 0.000180933
-11.3783 1.41854e-21 0.000183534
-11.3381 1.21626e-21 0.000186179
-11.2981 -5.0088e-22 0.000188868
-11.2581 8.80049e-23 0.000191603
-11.2181 2.32262e-22 0.000194385
-11.1781 -1.29666e-21 0.000197214
-11.1383 5.59806e-22 0.000200092
-11.0984 7.83107e-22 0.000203019
-11.0586 2.51458e-22 0.000205996
-11.0189 1.39685e-21 0.000209025
-10.9792 6.87331e-22 0.000212107
-10.9395 8.17742e-22 0.000215242
-10.8999 1.42868e-21 0.000218432
-10.8603 6.85974e-22 0.000221678
-10.8208 -1.11078e-22 0.00022498
-10.7813 -2.24055e-22 0.000228341
-10.7418 1.01177e-21 0.000231762
-10.7024 -2.26505e-21 0.000235243
-10.6631 -2.7832e-22 0.000238786
-10.6238 1.07011e-21 0.000242393
-10.5845 -8.27117e-23 0.000246064
-10.5452 1.03386e-21 0.000249802
-10.506 1.05951e-21 0.000253606
-10.4669 4.04299e-22 0.00025748
-10.4278 -1.56266e-23 0.000261424
-10.3887 9.45668e-22 0.00026544
-10.3496 1.10433e-21 0.00026953
-10.3106 -1.99662e-22 0.000273694
-10.2717 -2.90736e-22 0.000277936
-10.2328 -1.57536e-21 0.000282256
-10.1939 4.34105e-22 0.000286656
-10.155 3.66738e-22 0.000291138
-10.1162 9.69294e-23 0.000295703
-10.0774 -2.48468e-22 0.000300355
-10.0387 -2.02657e-21 0.000305094
-10 8.86647e-22 0.000309922
-9.96134 -4.41362e-22 0.000314842
-9.92271 1.0365e-22 0.000319856
-9.88412 -6.97632e-22 0.000324965
-9.84557 1.03251e-21 0.000330173
-9.80704 2.16309e-22 0.00033548
-9.76856 8.22556e-22 0.00034089
-9.73011 4.3721e-22 0.000346405
-9.69169 3.1731e-21 0.000352027
-9.65331 -3.0065e-21 0.000357759
-9.61496 -1.58515e-21 0.000363603
-9.57664 1.48956e-21 0.000369563
-9.53836 -2.18199e-21 0.000375639
-9.50011 -5.46268e-23 0.000381837
-9.46189 -1.3988e-21 0.000388157
-9.42371 -4.42657e-21 0.000394604
-9.38556 2.35617e-22 0.00040118
-9.34744 1.57631e-21 0.000407889
-9.30935 1.91692e-21 0.000414733
-9.2713 8.86898e-22 0.000421715
-9.23327 -3.36738e-21 0.00042884
-9.19528 5.76134e-21 0.000436111
-9.15732 -5.13236e-21 0.000443531
-9.11939 2.60715e-21 0.000451103
-9.08149 2.69074e-21 0.000458833
-9.04362 -5.02316e-21 0.000466723
-9.00578 7.62593e-22 0.000474777
-8.96797 4.89569e-22 0.000483
-8.93019 -4.10175e-22 0.000491396
-8.89244 9.43703e-22 0.000499969
-8.85471 -5.69471e-21 0.000508724
-8.81702 -7.4954e-22 0.000517665
-8.77936 1.6176e-21 0.000526797
-8.74172 -8.70951e-22 0.000536125
-8.70412 6.63515e-21 0.000545654
-8.66654 8.87824e-22 0.00055539
-8.62899 1.55244e-21 0.000565336
-8.59146 2.20104e-21 0.0005755
-8.55397 -7.70501e-22 0.000585887
-8.5165 9.2216e-22 0.000596502
-8.47906 -2.12193e-21 0.000607352
-8.44165 -4.17155e-21 0.000618443
-8.40426 5.36749e-22 0.000629781
-8.3669 2.72146e-21 0.000641373
-8.32956 3.92047e-21 0.000653226
-8.29226 1.95334e-22 0.000665346
-8.25497 1.28123e-21 0.000677741
-8.21772 4.45012e-21 0.000690419
-8.18049 -6.10149e-21 0.000703387
-8.14328 -5.9789e-22 0.000716654
-8.1061 -4.6024e-21 0.000730227
-8.06895 6.94163e-22 0.000744114
-8.03182 -1.27164e-21 0.000758326
-7.99471 -2.286e-22 0.00077287
-7.95763 -1.51623e-21 0.000787757
-7.92058 -1.68687e-21 0.000802995
-7.88355 4.53166e-21 0.000818596
-7.84654 -2.14217e-21 0.000834568
-7.80955 4.41493e-21 0.000850924
-7.77259 1.49089e-21 0.000867673
-7.73566 9.79966e-22 0.000884828
-7.69874 -1.1112e-21 0.000902399
-7.66185 1.70755e-21 0.000920401
-7.62498 -1.07622e-20 0.000938844
-7.58814 3.4628e-21 0.000957742
-7.55132 -1.51475e-21 0.000977109
-7.51452 2.07327e-21 0.000996958
-7.47774 -6.25548e-21 0.0010173
-7.44099 -1.22873e-21 0.00103816
-7.40425 6.12115e-21 0.00105955
-7.36754 -6.58483e-21 0.00108148
-7.33085 5.96742e-21 0.00110397
-7.29418 -1.78242e-21 0.00112704
-7.25754 -1.2233e-20 0.0011507
-7.22091 4.80098e-22 0.00117498
-7.18431 8.06475e-21 0.00119988
-7.14772 -1.51621e-20 0.00122545
-7.11116 3.44386e-21 0.00125168
-7.07462 -2.97193e-21 0.00127862
-7.0381 -1.3375e-20 0.00130626
-7.00159 3.39196e-21 0.00133465
-6.96511 4.03807e-22 0.00136381
-6.92865 -1.09025e-20 0.00139375
-6.89221 1.49521e-20 0.00142451
-6.85579 -5.3032e-21 0.00145611
-6.81938 8.77746e-21 0.00148858
-6.783 -7.69119e-21 0.00152194
-6.74664 2.48644e-21 0.00155624
-6.71029 1.01232e-20 0.0015915
-6.67397 5.55363e-21 0.00162774
-6.63766 7.16242e-22 0.00166502
-6.60137 -1.67855e-20 0.00170335
-6.5651 -7.68993e-21 0.00174278
-6.52885 -1.08388e-20 0.00178335
-6.49262 2.68337e-21 0.00182509
-6.4564 -3.80044e-21 0.00186805
-6.42021 3.37921e-23 0.00191227
-6.38403 1.59272e-20 0.00195779
-6.34786 -3.45487e-21 0.00200466
-6.31172 1.36596e-20 0.00205293
-6.27559 -2.32572e-20 0.00210265
-6.23949 8.0046e-21 0.00215388
-6.20339 1.06796e-20 0.00220665
-6.16732 1.53386e-22 0.00226105
-6.13126 1.01478e-20 0.00231711
-6.09522 -1.31573e-20 0.00237492
-6.05919 -3.32334e-22 0.00243452
-6.02319 -1.40347e-20 0.002496
-5.9872 1.73815e-20 0.00255941
-5.95122 -3.68546e-22 0.00262484
-5.91526 -1.26144e-20 0.00269237
-5.87932 -2.29565e-20 0.00276207
-5.84339 3.35396e-20 0.00283402
-5.80748 4.77518e-22 0.00290833
-5.77158 6.87528e-21 0.00298507
-5.7357 -2.10572e-20 0.00306436
-5.69984 -2.57494e-20 0.00314628
-5.66399 5.16659e-20 0.00323095
-5.62815 3.49045e-20 0.00331848
-5.59233 2.08881e-20 0.00340899
-5.55653 -2.54647e-20 0.0035026
-5.52074 -3.32012e-20 0.00359943
-5.48497 3.69745e-20 0.00369963
-5.4492 6.56636e-20 0.00380334
-5.41346 -5.22592e-20 0.0039107
-5.37773 3.43202e-20 0.00402187
-5.34201 -1.00274e-20 0.00413702
-5.30631 -1.50089e-20 0.00425631
-5.27062 2.90541e-22 0.00437995
-5.23494 1.93193e-22 0.0045081
-5.19928 2.23064e-20 0.00464098
-5.16363 -5.84478e-20 0.0047788
-5.128 7.26733e-20 0.00492178
-5.09237 -3.63454e-20 0.00507015
-5.05677 -1.04706e-20 0.00522417
-5.02117 5.71191e-21 0.0053841
-4.98559 2.49208e-20 0.00555022
-4.95002 2.00211e-20 0.00572281
-4.91446 -2.26133e-20 0.00590218
-4.87892 -6.21187e-20 0.00608867
-4.84339 2.35666e-20 0.00628261
-4.80787 2.46568e-20 0.00648436
-4.77237 4.26657e-20 0.00669433
-4.73687 -2.75546e-20 0.0069129
-4.70139 1.05309e-19 0.00714052
-4.66592 3.24999e-20 0.00737764
-4.63046 2.01388e-20 0.00762474
-4.59502 -1.67488e-19 0.00788235
-4.55958 -3.92285e-20 0.00815101
-4.52416 2.5473e-19 0.00843129
-4.48875 8.1917e-20 0.00872383
-4.45335 1.35657e-19 0.00902926
-4.41797 -6.61178e-20 0.00934829
-4.38259 3.83856e-20 0.00968167
-4.34722 -8.46599e-20 0.0100302
-4.31187 8.72548e-20 0.0103947
-4.27653 4.34366e-20 0.010776
-4.24119 -1.34904e-19 0.0111752
-4.20587 2.60528e-20 0.0115933
-4.17056 -2.19861e-19 0.0120313
-4.13526 2.51097e-19 0.0124905
-4.09997 -1.51623e-19 0.012972
-4.06469 -1.70507e-21 0.0134772
-4.02942 -8.59346e-20 0.0140077
-3.99416 2.60989e-19 0.0145648
-3.95891 -1.02098e-19 0.0151503
-3.92367 -2.57519e-19 0.0157659
-3.88844 1.26419e-19 0.0164136
-3.85322 -1.83643e-19 0.0170955
-3.81801 3.76387e-19 0.0178137
-3.7828 -2.89819e-19 0.0185706
-3.74761 2.17741e-19 0.0193688
-3.71243 2.56202e-19 0.0202111
-3.67726 -9.24561e-20 0.0211006
-3.64209 1.50291e-19 0.0220404
-3.60694 -6.83508e-20 0.0230341
-3.57179 1.50414e-19 0.0240856
-3.53665 2.52486e-19 0.025199
-3.50152 1.26021e-19 0.0263788
-3.4664 4.10058e-19 0.02763
-3.43129 4.33611e-19 0.0289579
-3.39619 -1.67239e-20 0.0303683
-3.36109 -6.52578e-19 0.0318676
-3.32601 -3.88261e-19 0.0334628
-3.29093 -6.76575e-19 0.0351615
-3.25586 1.23527e-19 0.0369722
-3.2208 -1.18495e-18 0.0389039
-3.18574 -2.29676e-19 0.0409668
-3.1507 -6.93523e-19 0.0431719
-3.11566 4.33304e-19 0.0455316
-3.08063 -3.22142e-19 0.0480594
-3.0456 -1.32992e-19 0.0507703
-3.01059 6.76101e-19 0.0536807
-2.97558 -3.76428e-19 0.0568092
-2.94058 7.80271e-19 0.0601762
-2.90558 -8.13051e-20 0.0638045
-2.87059 2.05933e-19 0.0677196
-2.83561 -5.09831e-19 0.0719499
-2.80064 1.58306e-18 0.0765274
-2.76567 1.75771e-18 0.0814878
-2.73071 -3.30216e-18 0.0868715
-2.69576 2.99515e-19 0.092724
-2.66081 -2.77522e-19 0.0990969
-2.62587 2.3725e-18 0.106048
-2.59094 1.24917e-18 0.113645
-2.55601 -2.12386e-18 0.121963
-2.52109 5.06004e-18 0.131087
-2.48617 -3.66025e-19 0.141118
-2.45126 -2.01072e-18 0.15217
-2.41636 -2.51003e-18 0.164374
-2.38146 -3.30501e-18 0.177883
-2.34657 6.69407e-18 0.192874
-2.31168 -2.58834e-18 0.209553
-2.2768 1.23007e-17 0.228163
-2.24192 1.12732e-17 0.248987
-2.20705 8.46394e-18 0.272361
-2.17219 5.39669e-18 0.298681
-2.13733 7.0214e-18 0.328422
-2.10247 6.74816e-18 0.362147
-2.06762 3.95907e-18 0.400537
-2.03278 1.13353e-17 0.444409
-1.99794 2.90649e-18 0.494757
-1.9631 1.37719e-17 0.552791
-1.92827 3.02004e-17 0.61999
-1.89345 6.73991e-18 0.698174
-1.85862 -2.67865e-17 0.789586
-1.82381 1.05645e-17 0.896999
-1.78899 1.3982e-17 1.02385
-1.75419 -4.5792e-17 1.1744
-1.71938 -7.97598e-17 1.3539
-1.68458 5.41307e-17 1.56876
-1.64979 9.18402e-17 1.82671
-1.61499 5.98779e-17 2.13675
-1.58021 -1.11579e-16 2.5088
-1.54542 3.35804e-17 2.95264
-1.51064 -7.99547e-17 3.47558
-1.47586 2.34297e-17 4.07823
-1.44109 -1.43985e-16 4.74784
-1.40632 -3.7488e-17 5.4501
-1.37155 -5.34093e-17 6.1235
-1.33679 -4.01796e-17 6.68358
-1.30203 3.17782e-18 7.04367
-1.26727 -1.56595e-16 7.14728
-1.23251 1.73931e-16 6.99235
-1.19776 -1.23437e-17 6.62909
-1.16301 9.78678e-17 6.1344
-1.12827 -2.01642e-16 5.58314
-1.09352 3.97041e-17 5.0314
-1.05878 9.04278e-17 4.51335
-1.02405 -3.34376e-16 4.0455
-0.989309 -1.82456e-16 3.63277
-0.954576 -2.26394e-16 3.27355
-0.919844 -9.79467e-17 2.96312
-0.885115 4.44577e-17 2.69565
-0.850388 -1.06151e-17 2.46528
-0.815663 1.17394e-16 2.26661
-0.78094 5.23257e-17 2.0949
-0.746219 1.13153e-17 1.94607
-0.711499 1.57616e-17 1.8167
-0.676781 -2.64972e-17 1.70391
-0.642065 6.97232e-17 1.60532
-0.60735 3.8063e-17 1.51891
-0.572637 -1.43768e-17 1.44304
-0.537925 -1.30459e-17 1.37631
-0.503214 2.09341e-17 1.31756
-0.468504 1.68616e-17 1.26582
-0.433796 -3.153e-17 1.22027
-0.399089 1.20152e-17 1.18024
-0.364382 8.99953e-18 1.14514
-0.329676 9.97929e-18 1.1145
-0.294972 1.34422e-17 1.08789
-0.260267 -1.25138e-18 1.06499
-0.225564 9.83572e-18 1.04551
-0.190861 6.89053e-18 1.02921
-0.156158 4.69384e-18 1.0159
-0.121456 4.75083e-19 1.00543
-0.0867541 -1.85734e-18 0.997672
-0.0520524 -7.9267e-19 0.99255
-0.0173508 -2.80558e-19 0.990002
0.0173508 -5.27973e-19 0.990002
0.0520524 1.10771e-19 0.99255
0.0867541 1.97519e-18 0.997672
0.121456 -2.3417e-18 1.00543
0.156158 5.57782e-18 1.0159
0.190861 -2.13078e-19 1.02921
0.225564 5.37859e-18 1.04551
0.260267 -1.87883e-18 1.06499
0.294972 4.34555e-18 1.08789
0.329676 -9.50864e-18 1.1145
0.364382 -6.33869e-18 1.14514
0.399089 6.76972e-18 1.18024
0.433796 2.35455e-18 1.22027
0.468504 2.029e-17 1.26582
0.503214 -3.72625e-18 1.31756
0.537925 1.01741e-17 1.37631
0.572637 -3.64045e-18 1.44304
0.60735 -1.80952e-17 1.51891
0.642065 3.41731e-17 1.60532
0.676781 -7.4742e-17 1.70391
0.711499 3.05409e-19 1.8167
0.746219 -2.97184e-17 1.94607
0.78094 5.11851e-17 2.0949
0.815663 1.02441e-16 2.26661
0.850388 5.714e-17 2.46528
0.885115 -8.87903e-18 2.69565
0.919844 2.32383e-17 2.96312
0.954576 -1.86148e-17 3.27355
0.989309 2.61329e-16 3.63277
1.02405 2.34923e-16 4.0455
1.05878 5.94636e-17 4.51335
1.09352 -1.30066e-16 5.0314
1.12827 3.76258e-18 5.58314
1.16301 -1.67758e-16 6.1344
1.19776 2.57734e-16 6.62909
1.23251 -2.63367e-17 6.99235
1.26727 2.3085e-16 7.14728
1.30203 -2.32937e-17 7.04367
1.33679 2.73118e-17 6.68358
1.37155 -5.67464e-17 6.1235
1.40632 -1.84258e-16 5.4501
1.44109 -5.13548e-17 4.74784
1.47586 -9.87559e-17 4.07823
1.51064 -1.64025e-16 3.47558
1.54542 -1.61914e-16 2.95264
1.58021 -1.13615e-16 2.5088
1.61499 3.37377e-17 2.13675
1.64979 -4.9184e-17 1.82671
1.68458 -6.84783e-17 1.56876
1.71938 4.4279e-17 1.3539
1.75419 6.03255e-17 1.1744
1.78899 -3.64734e-18 1.02385
1.82381 4.3588e-18 0.896999
1.85862 -1.237e-17 0.789586
1.89345 2.41357e-17 0.698174
1.92827 4.46689e-19 0.61999
1.9631 -3.44982e-17 0.552791
1.99794 7.58766e-18 0.494757
2.03278 -1.84778e-17 0.444409
2.06762 1.10425e-17 0.400537
2.10247 8.51603e-18 0.362147
2.13733 2.15022e-18 0.328422
2.17219 -1.20566e-17 0.298681
2.20705 1.84952e-18 0.272361
2.24192 1.36796e-18 0.248987
2.2768 4.58468e-18 0.228163
2.31168 8.72449e-19 0.209553
2.34657 -6.01397e-19 0.192874
2.38146 -5.73278e-18 0.177883
2.41636 4.3133e-18 0.164374
2.45126 3.81732e-18 0.15217
2.48617 2.15641e-18 0.141118
2.52109 3.34065e-18 0.131087
2.55601 -3.85677e-19 0.121963
2.59094 -2.50573e-19 0.113645
2.62587 -6.94993e-20 0.106048
2.66081 -1.59089e-18 0.0990969
2.69576 2.09386e-18 0.092724
2.73071 -1.79847e-18 0.0868715
2.76567 -1.46769e-18 0.0814878
2.80064 1.17218e-18 0.0765274
2.83561 1.95361e-19 0.0719499
2.87059 -4.72945e-19 0.0677196
2.90558 2.35763e-19 0.0638045
2.94058 5.43221e-19 0.0601762
2.97558 7.87416e-20 0.0568092
3.01059 3.48008e-19 0.0536807
3.0456 -3.81125e-19 0.0507703
3.08063 -7.54685e-19 0.0480594
3.11566 -1.02359e-18 0.0455316
3.1507 5.92944e-19 0.0431719
3.18574 2.25173e-19 0.0409668
3.2208 7.64785e-19 0.0389039
3.25586 -8.27305e-20 0.0369722
3.29093 1.04859e-19 0.0351615
3.32601 5.37948e-20 0.0334628
3.36109 1.97134e-19 0.0318676
3.39619 -2.14697e-19 0.0303683
3.43129 -4.11515e-19 0.0289579
3.4664 3.47208e-19 0.02763
3.50152 4.0807e-19 0.0263788
3.53665 -2.00955e-20 0.025199
3.57179 1.42227e-19 0.0240856
3.60694 -1.53331e-19 0.0230341
3.64209 3.45227e-19 0.0220404
3.67726 1.05806e-19 0.0211006
3.71243 9.11608e-21 0.0202111
3.74761 -1.34222e-19 0.0193688
3.7828 2.09917e-20 0.0185706
3.81801 -3.27659e-21 0.0178137
3.85322 7.04054e-20 0.0170955
3.88844 2.36595e-19 0.0164136
3.92367 9.33367e-20 0.0157659
3.95891 2.08845e-20 0.0151503
3.99416 -1.84629e-19 0.0145648
4.02942 9.26486e-21 0.0140077
4.06469 -4.54449e-20 0.0134772
4.09997 -7.8026e-20 0.012972
4.13526 4.26138e-20 0.0124905
4.17056 -6.92856e-20 0.0120313
4.20587 -9.64453e-20 0.0115933
4.24119 -1.24375e-19 0.0111752
4.27653 6.40256e-20 0.010776
4.31187 -4.21699e-20 0.0103947
4.34722 6.84972e-21 0.0100302
4.38259 -1.81102e-19 0.00968167
4.41797 2.13039e-20 0.00934829
4.45335 -1.05702e-19 0.00902926
4.48875 -6.68754e-20 0.00872383
4.52416 -1.46008e-19 0.00843129
4.55958 1.29925e-19 0.00815101
4.59502 -2.09501e-20 0.00788235
4.63046 7.19437e-20 0.00762474
4.66592 4.55892e-20 0.00737764
4.70139 7.83184e-20 0.00714052
4.73687 -3.56657e-20 0.0069129
4.77237 2.41061e-20 0.00669433
4.80787 1.05365e-19 0.00648436
4.84339 -3.03043e-20 0.00628261
4.87892 7.5909e-20 0.00608867
4.91446 1.44221e-20 0.00590218
4.95002 -8.7947e-20 0.00572281
4.98559 1.33535e-20 0.00555022
5.02117 -7.874e-21 0.0053841
5.05677 -5.45664e-20 0.00522417
5.09237 3.089e-20 0.00507015
5.128 -3.23572e-21 0.00492178
5.16363 1.56943e-20 0.0047788
5.19928 -1.93552e-20 0.00464098
5.23494 -2.00974e-20 0.0045081
5.27062 -4.14427e-22 0.00437995
5.30631 3.14564e-20 0.00425631
5.34201 2.94996e-20 0.00413702
5.37773 -4.13421e-20 0.00402187
5.41346 -1.55841e-20 0.0039107
5.4492 -2.45893e-21 0.00380334
5.48497 -4.31338e-20 0.00369963
5.52074 1.29096e-20 0.00359943
5.55653 2.59793e-20 0.0035026
5.59233 2.05907e-20 0.00340899
5.62815 -4.7805e-20 0.00331848
5.66399 1.84715e-20 0.00323095
5.69984 1.7725e-20 0.00314628
5.7357 1.07394e-20 0.00306436
5.77158 -8.18437e-21 0.00298507
5.80748 -3.7272e-20 0.00290833
5.84339 -4.02586e-21 0.00283402
5.87932 2.49282e-20 0.00276207
5.91526 -5.91479e-21 0.00269237
5.95122 -1.54684e-20 0.00262484
5.9872 1.17982e-20 0.00255941
6.02319 1.8084e-20 0.002496
6.05919 -7.19478e-21 0.00243452
6.09522 1.2481e-20 0.00237492
6.13126 -1.48984e-20 0.00231711
6.16732 -4.30542e-21 0.00226105
6.20339 8.32923e-23 0.00220665
6.23949 -8.0338e-21 0.00215388
6.27559 -2.33152e-21 0.00210265
6.31172 1.52002e-21 0.00205293
6.34786 -1.07724e-20 0.00200466
6.38403 -1.59804e-20 0.00195779
6.42021 -1.82625e-21 0.00191227
6.4564 -2.36422e-20 0.00186805
6.49262 -1.47896e-20 0.00182509
6.52885 -1.37331e-20 0.00178335
6.5651 -1.03813e-20 0.00174278
6.60137 8.26006e-21 0.00170335
6.63766 4.40659e-21 0.00166502
6.67397 6.56535e-21 0.00162774
6.71029 7.87405e-21 0.0015915
6.74664 1.49218e-20 0.00155624
6.783 -1.77958e-21 0.00152194
6.81938 4.69204e-21 0.00148858
6.85579 -6.75867e-21 0.00145611
6.89221 -7.86133e-21 0.00142451
6.92865 -1.07033e-20 0.00139375
6.96511 -6.14285e-21 0.00136381
7.00159 -3.42417e-21 0.00133465
7.0381 -7.8537e-21 0.00130626
7.07462 -1.0447e-21 0.00127862
7.11116 -1.33726e-22 0.00125168
7.14772 -8.50141e-21 0.00122545
7.18431 -5.82859e-21 0.00119988
7.22091 -9.31567e-21 0.00117498
7.25754 -2.41917e-21 0.0011507
7.29418 1.87845e-22 0.00112704
7.33085 -1.62721e-21 0.00110397
7.36754 -2.98852e-21 0.00108148
7.40425 7.84242e-22 0.00105955
7.44099 -1.59863e-21 0.00103816
7.47774 -2.71457e-21 0.0010173
7.51452 -2.02044e-21 0.000996958
7.55132 9.84724e-21 0.000977109
7.58814 -9.015e-21 0.000957742
7.62498 -5.47182e-21 0.000938844
7.66185 5.43064e-21 0.000920401
7.69874 4.25064e-21 0.000902399
7.73566 1.63e-22 0.000884828
7.77259 1.72087e-22 0.000867673
7.80955 -5.81498e-21 0.000850924
7.84654 5.28132e-22 0.000834568
7.88355 -3.97097e-21 0.000818596
7.92058 3.34182e-21 0.000802995
7.95763 6.54217e-22 0.000787757
7.99471 1.78399e-21 0.00077287
8.03182 -2.51917e-21 0.000758326
8.06895 -5.68688e-21 0.000744114
8.1061 3.37585e-22 0.000730227
8.14328 2.08919e-22 0.000716654
8.18049 1.12863e-21 0.000703387
8.21772 -6.94197e-22 0.000690419
8.25497 -7.58664e-22 0.000677741
8.29226 -5.61522e-21 0.000665346
8.32956 -3.73387e-21 0.000653226
8.3669 7.15071e-21 0.000641373
8.40426 -4.73322e-21 0.000629781
8.44165 -3.227e-21 0.000618443
8.47906 8.22976e-21 0.000607352
8.5165 4.87035e-21 0.000596502
8.55397 6.24985e-21 0.000585887
8.59146 4.9025e-21 0.0005755
8.62899 -3.44073e-21 0.000565336
8.66654 -2.27409e-21 0.00055539
8.70412 4.34182e-21 0.000545654
8.74172 -2.11957e-21 0.000536125
8.77936 4.2257e-23 0.000526797
8.81702 -1.08805e-21 0.000517665
8.85471 -4.14646e-21 0.000508724
8.89244 3.9405e-22 0.000499969
8.93019 -6.65852e-22 0.000491396
8.96797 -1.64876e-21 0.000483
9.00578 -1.05894e-21 0.000474777
9.04362 4.19278e-21 0.000466723
9.08149 -3.66149e-21 0.000458833
9.11939 -3.4343e-21 0.000451103
9.15732 9.85684e-22 0.000443531
9.19528 2.70201e-22 0.000436111
9.23327 7.995e-22 0.00042884
9.2713 -1.85742e-21 0.000421715
9.30935 -1.1936e-21 0.000414733
9.34744 -1.64721e-21 0.000407889
9.38556 -7.76552e-22 0.00040118
9.42371 8.30293e-22 0.000394604
9.46189 -2.11131e-21 0.000388157
9.50011 2.46548e-22 0.000381837
9.53836 1.46788e-21 0.000375639
9.57664 -2.20727e-21 0.000369563
9.61496 -2.15929e-21 0.000363603
9.65331 1.48799e-21 0.000357759
9.69169 -4.40361e-22 0.000352027
9.73011 -2.04361e-21 0.000346405
9.76856 -8.93032e-22 0.00034089
9.80704 1.16281e-21 0.00033548
9.84557 -7.33188e-22 0.000330173
9.88412 -8.79435e-22 0.000324965
9.92271 1.23166e-21 0.000319856
9.96134 -1.73045e-21 0.000314842
10 1.83882e-22 0.000309922
10.0387 6.01477e-22 0.000305094
10.0774 4.64763e-23 0.000300355
10.1162 -1.35557e-21 0.000295703
10.155 -2.31135e-22 0.000291138
10.1939 3.13729e-22 0.000286656
10.2328 1.17249e-21 0.000282256
10.2717 -8.06669e-22 0.000277936
10.3106 8.07456e-22 0.000273694
10.3496 1.14575e-21 0.00026953
10.3887 1.44001e-21 0.00026544
10.4278 -9.30631e-22 0.000261424
10.4669 4.34763e-22 0.00025748
10.506 2.35434e-21 0.000253606
10.5452 -9.83582e-23 0.000249802
10.5845 -1.15484e-21 0.000246064
10.6238 -1.47088e-21 0.000242393
10.6631 2.85221e-22 0.000238786
10.7024 -3.51848e-22 0.000235243
10.7418 5.78392e-22 0.000231762
10.7813 1.32536e-22 0.000228341
10.8208 7.94375e-22 0.00022498
10.8603 -6.18657e-22 0.000221678
10.8999 6.13766e-22 0.000218432
10.9395 -2.43704e-22 0.000215242
10.9792 2.00417e-22 0.000212107
11.0189 9.38304e-22 0.000209025
11.0586 6.66402e-22 0.000205996
11.0984 2.52748e-22 0.000203019
11.1383 8.20481e-22 0.000200092
11.1781 -5.9514e-22 0.000197214
11.2181 6.13641e-22 0.000194385
11.2581 2.60491e-23 0.000191603
11.2981 2.67592e-23 0.000188868
11.3381 -1.43963e-21 0.000186179
11.3783 6.31795e-22 0.000183534
11.4184 7.8034e-22 0.000180933
11.4587 7.32145e-22 0.000178375
11.4989 -2.74976e-22 0.000175859
11.5392 -1.13895e-22 0.000173384
11.5796 -2.90064e-22 0.00017095
11.62 -6.44663e-22 0.000168556
11.6605 1.19941e-23 0.000166201
11.701 9.40989e-22 0.000163884
11.7415 -3.24023e-22 0.000161604
11.7822 -9.45187e-23 0.000159361
11.8228 -2.35748e-22 0.000157154
11.8636 9.05772e-22 0.000154983
11.9043 8.88243e-25 0.000152846
11.9452 -5.64288e-22 0.000150743
11.986 -4.87775e-22 0.000148674
12.027 8.51866e-23 0.000146638
12.068 -3.06835e-22 0.000144633
12.109 2.13833e-22 0.00014266
12.1501 1.45719e-22 0.000140719
12.1913 1.15829e-22 0.000138807
12.2325 -7.01678e-22 0.000136926
12.2738 8.71414e-23 0.000135073
12.3151 -6.70656e-22 0.00013325
12.3565 9.22827e-22 0.000131455
12.3979 6.47236e-22 0.000129687
12.4394 5.46398e-22 0.000127947
12.481 -8.16381e-22 0.000126233
12.5226 -3.16711e-23 0.000124545
12.5643 2.03924e-22 0.000122884
12.6061 7.21542e-22 0.000121247
12.6479 -2.78294e-22 0.000119636
12.6898 -8.00075e-22 0.000118048
12.7317 6.15203e-22 0.000116485
12.7737 -2.08731e-22 0.000114945
12.8158 1.00611e-22 0.000113429
12.8579 1.46097e-22 0.000111934
12.9001 -2.55951e-22 0.000110463
12.9424 3.53407e-22 0.000109013
12.9847 9.099e-23 0.000107585
13.0271 5.87631e-22 0.000106177
13.0696 2.41378e-22 0.000104791
13.1121 -3.83649e-22 0.000103425
13.1547 2.56599e-22 0.000102079
13.1974 -1.62895e-22 0.000100753
13.2402 -3.16818e-22 9.94456e-05
13.283 5.37085e-23 9.81576e-05
13.3259 -1.05498e-22 9.68883e-05
13.3689 -2.00243e-23 9.56374e-05
13.4119 -3.95402e-22 9.44046e-05
13.455 -3.97122e-22 9.31895e-05
13.4982 -1.68179e-22 9.19918e-05
13.5415 2.88231e-22 9.08113e-05
13.5848 -3.66361e-22 8.96476e-05
13.6283 3.83151e-23 8.85005e-05
13.6718 -2.2988e-22 8.73697e-05
13.7153 3.54072e-23 8.62549e-05
13.759 3.28278e-22 8.51559e-05
13.8028 3.21308e-22 8.40723e-05
13.8466 3.31342e-22 8.30039e-05
13.8905 -3.68247e-22 8.19505e-05
13.9345 1.2233e-22 8.09118e-05
13.9786 -3.69413e-22 7.98876e-05
14.0227 -3.5044e-22 7.88777e-05
14.067 2.32211e-22 7.78817e-05
14.1113 1.74417e-22 7.68995e-05
14.1558 2.06516e-22 7.59308e-05
14.2003 1.8918e-22 7.49755e-05
14.2449 -4.25445e-23 7.40332e-05
14.2896 1.04523e-22 7.31038e-05
14.3344 8.5744e-24 7.21871e-05
14.3793 1.33162e-22 7.12829e-05
14.4243 -5.85772e-23 7.0391e-05
14.4693 7.45288e-23 6.95111e-05
14.5145 3.681e-22 6.8643e-05
14.5598 8.03773e-23 6.77867e-05
14.6052 -2.95697e-23 6.69418e-05
14.6506 1.63318e-23 6.61083e-05
14.6962 6.44111e-23 6.52859e-05
14.7419 3.07421e-23 6.44744e-05
14.7877 1.34734e-22 6.36737e-05
14.8336 2.1969e-22 6.28836e-05
14.8796 -6.49956e-23 6.2104e-05
14.9257 -1.93156e-22 6.13346e-05
14.9719 -2.55954e-23 6.05753e-05
15.0182 -2.47827e-22 5.98259e-05
15.0647 -1.89309e-22 5.90864e-05
15.1112 -1.60075e-22 5.83564e-05
15.1579 8.5108e-23 5.7636e-05
15.2047 3.76102e-23 5.69249e-05
15.2516 8.34555e-23 5.62229e-05
15.2986 -1.57321e-22 5.553e-05
15.3458 -1.05714e-22 5.48461e-05
15.393 2.79811e-23 5.41708e-05
15.4404 1.58155e-22 5.35042e-05
15.488 9.63509e-24 5.28461e-05
15.5356 6.4161e-23 5.21964e-05
15.5834 1.32714e-23 5.15548e-05
15.6313 -8.04332e-23 5.09214e-05
15.6794 -1.63677e-22 5.0296e-05
15.7276 -1.29697e-22 4.96784e-05
15.7759 -1.56033e-22 4.90685e-05
15.8243 -9.6653e-23 4.84662e-05
15.873 -1.09562e-22 4.78715e-05
15.9217 1.35525e-22 4.72841e-05
15.9706 1.08836e-22 4.6704e-05
16.0197 3.53786e-23 4.6131e-05
16.0689 4.61263e-23 4.55651e-05
16.1182 9.96623e-23 4.50061e-05
16.1677 -3.72374e-23 4.4454e-05
16.2174 -3.95611e-24 4.39086e-05
16.2672 -3.09957e-25 4.33698e-05
16.3172 2.17446e-23 4.28375e-05
16.3674 2.34773e-22 4.23116e-05
16.4177 -3.67605e-23 4.17921e-05
16.4682 -3.85318e-23 4.12788e-05
16.5189 -1.66347e-23 4.07716e-05
16.5697 -8.19605e-23 4.02704e-05
16.6208 7.06959e-23 3.97752e-05
16.672 1.33439e-22 3.92859e-05
16.7234 -1.09309e-22 3.88023e-05
16.775 -2.61402e-23 3.83243e-05
16.8268 -1.15059e-22 3.7852e-05
16.8787 3.01467e-23 3.73852e-05
16.9309 7.54188e-23 3.69238e-05
16.9833 -9.58325e-23 3.64677e-05
17.0359 1.79751e-22 3.60168e-05
17.0887 1.54086e-22 3.55712e-05
17.1418 1.31948e-22 3.51306e-05
17.195 -4.48421e-23 3.4695e-05
17.2485 -1.26729e-22 3.42644e-05
17.3022 -2.02625e-22 3.38386e-05
17.3562 1.67976e-22 3.34176e-05
17.4104 -8.24612e-23 3.30013e-05
17.4648 5.19297e-23 3.25896e-05
17.5195 1.9543e-22 3.21825e-05
17.5744 -1.69282e-23 3.17798e-05
17.6296 -7.22404e-23 3.13816e-05
17.6851 1.01892e-23 3.09877e-05
17.7408 -2.33641e-23 3.0598e-05
17.7969 2.87899e-23 3.02126e-05
17.8532 -1.04744e-22 2.98313e-05
17.9098 4.17695e-23 2.9454e-05
17.9667 3.75095e-23 2.90807e-05
18.0239 2.45788e-23 2.87114e-05
18.0815 9.79988e-23 2.83459e-05
18.1393 6.84693e-24 2.79842e-05
18.1975 -7.46675e-23 2.76262e-05
18.256 -2.88555e-23 2.72719e-05
18.3149 1.19042e-22 2.69212e-05
18.3742 -6.61813e-24 2.6574e-05
18.4338 3.22871e-23 2.62302e-05
18.4938 -1.63132e-23 2.58898e-05
18.5542 -2.78256e-23 2.55528e-05
18.615 6.54156e-23 2.52191e-05
18.6762 5.63439e-23 2.48885e-05
18.7379 5.44936e-23 2.45611e-05
18.8 -2.50554e-23 2.42367e-05
18.8625 7.74451e-23 2.39153e-05
18.9255 4.48389e-23 2.35969e-05
18.9891 6.36938e-23 2.32813e-05
19.0531 -9.72931e-23 2.29685e-05
19.1177 -5.27671e-23 2.26585e-05
19.1828 2.20127e-23 2.23511e-05
19.2484 -1.70239e-23 2.20463e-05
19.3147 -2.31043e-23 2.1744e-05
19.3816 6.85156e-23 2.14441e-05
19.4491 -1.23181e-23 2.11466e-05
19.5173 -3.30155e-23 2.08513e-05
19.5862 -3.04758e-23 2.05583e-05
19.6558 4.89688e-23 2.02674e-05
19.7262 -4.97121e-24 1.99784e-05
19.7974 3.24445e-23 1.96915e-05
19.8694 4.2692e-23 1.94063e-05
19.9423 -2.01501e-23 1.91229e-05
20.0162 -2.83378e-23 1.8841e-05
20.091 -3.50955e-23 1.85607e-05
20.1669 -1.34325e-23 1.82818e-05
20.244 -2.93233e-23 1.80041e-05
20.3222 -4.47926e-23 1.77274e-05
20.4016 -6.75134e-24 1.74517e-05
20.4825 -2.85323e-23 1.71767e-05
20.5648 -1.85573e-23 1.69023e-05
20.6487 -2.56465e-23 1.66282e-05
20.7344 -2.02025e-23 1.63542e-05
20.8219 -3.02458e-23 1.60799e-05
20.9115 -2.65556e-23 1.58051e-05
21.0034 2.7495e-23 1.55293e-05
21.0979 -1.41092e-23 1.5252e-05
21.1952 2.57588e-23 1.49727e-05
21.2959 -1.71755e-23 1.46906e-05
21.4004 2.08631e-23 1.44048e-05
21.5093 1.95082e-23 1.41141e-05
21.6237 -2.53371e-23 1.38168e-05
21.7448 5.17037e-23 1.35104e-05
21.8747 4.41245e-23 1.31915e-05
22.0165 1.11741e-23 1.28536e-05
22.1768 -1.94348e-23 1.24848e-05
22.3723 4.27316e-23 1.20528e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.5Lambda0.5Nc1ClassicOneLoop/vCLAx_FRG.txt <==
-89.4891 2.41265e-16 -4.68789e-21
-88.7073 -2.90555e-16 9.94611e-22
-88.0661 1.41031e-16 -1.62406e-21
-87.4987 4.8041e-17 -3.22076e-21
-86.9793 -2.03484e-16 4.73418e-21
-86.4949 2.76125e-16 -5.53073e-21
-86.0373 -2.68604e-16 4.59863e-21
-85.6014 1.95839e-16 -3.74136e-21
-85.1835 -9.07538e-17 2.79669e-22
-84.7809 -2.03993e-17 7.09316e-22
-84.3914 1.12325e-16 -3.695e-21
-84.0136 -1.72916e-16 3.6586e-21
-83.646 1.9568e-16 -5.16158e-21
-83.2875 -1.84407e-16 3.42472e-21
-82.9374 1.45731e-16 -3.74963e-21
-82.5949 -9.0949e-17 1.10644e-21
-82.2593 2.99243e-17 -8.80588e-22
-81.93 2.69529e-17 -1.55965e-21
-81.6066 -7.33822e-17 1.55978e-21
-81.2887 1.04147e-16 -3.22233e-21
-80.9758 -1.18478e-16 2.50641e-21
-80.6678 1.16434e-16 -3.3575e-21
-80.3642 -1.01372e-16 1.93572e-21
-80.0648 7.63847e-17 -2.25975e-21
-79.7693 -4.63412e-17 4.78478e-22
-79.4776 1.47695e-17 -7.00828e-22
-79.1895 1.42169e-17 -1.08924e-21
-78.9048 -3.83648e-17 5.79967e-22
-78.6232 5.55098e-17 -2.12963e-21
-78.3448 -6.52108e-17 1.19649e-21
-78.0692 6.73082e-17 -2.36418e-21
-77.7964 -6.28612e-17 1.0948e-21
-77.5263 5.3e-17 -1.91316e-21
-77.2588 -3.95858e-17 4.64483e-22
-76.9937 2.41004e-17 -1.10747e-21
-76.731 -8.47045e-18 -3.62982e-22
-76.4706 -6.18387e-18 -2.93535e-22
-76.2124 1.84307e-17 -1.06501e-21
-75.9562 -2.78237e-17 2.73936e-22
-75.7022 3.36846e-17 -1.44648e-21
-75.45 -3.62263e-17 4.76794e-22
-75.1998 3.54561e-17 -1.46727e-21
-74.9514 -3.20658e-17 3.38196e-22
-74.7048 2.64569e-17 -1.20485e-21
-74.46 -1.95642e-17 -2.27412e-23
-74.2168 1.18538e-17 -8.0131e-22
-73.9752 -4.25552e-18 -4.53421e-22
-73.7352 -2.91421e-18 -4.02778e-22
-73.4967 8.94957e-18 -8.17998e-22
-73.2597 -1.37481e-17 -1.16943e-22
-73.0242 1.6953e-17 -1.03216e-21
-72.79 -1.86532e-17 4.47519e-24
-72.5573 1.88219e-17 -1.07356e-21
-72.3258 -1.77061e-17 -3.46384e-23
-72.0957 1.54654e-17 -9.70968e-22
-71.8668 -1.24793e-17 -1.8997e-22
-71.6392 8.91882e-18 -7.83432e-22
-71.4127 -5.24494e-18 -3.98175e-22
-71.1875 1.53152e-18 -5.77043e-22
-70.9634 1.7736e-18 -5.96778e-22
-70.7404 -4.70424e-18 -4.06604e-22
-70.5185 6.93173e-18 -7.39767e-22
-70.2977 -8.55332e-18 -3.05797e-22
-70.0779 9.41303e-18 -8.05398e-22
-69.8592 -9.64154e-18 -2.84756e-22
-69.6415 9.2192e-18 -7.95457e-22
-69.4247 -8.32326e-18 -3.33136e-22
-69.2089 6.97168e-18 -7.29264e-22
-68.9941 -5.41479e-18 -4.2708e-22
-68.7802 3.61851e-18 -6.34477e-22
-68.5671 -1.89599e-18 -5.36882e-22
-68.355 1.379e-19 -5.38739e-22
-68.1437 1.34363e-18 -6.35458e-22
-67.9333 -2.69081e-18 -4.64135e-22
-67.7237 3.6735e-18 -7.04518e-22
-67.515 -4.41122e-18 -4.23436e-22
-67.307 4.79454e-18 -7.36099e-22
-67.0999 -4.90727e-18 -4.19702e-22
-66.8935 4.72578e-18 -7.3185e-22
-66.6879 -4.34003e-18 -4.47943e-22
-66.483 3.72759e-18 -7.00358e-22
-66.2789 -3.04283e-18 -4.9813e-22
-66.0755 2.19082e-18 -6.53838e-22
-65.8728 -1.41111e-18 -5.58298e-22
-65.6708 5.23266e-19 -6.04814e-22
-65.4694 1.88514e-19 -6.16567e-22
-65.2688 -9.3994e-19 -5.63771e-22
-65.0688 1.47856e-18 -6.63372e-22
-64.8695 -1.98584e-18 -5.37817e-22
-64.6709 2.29889e-18 -6.93045e-22
-64.4728 -2.53104e-18 -5.3e-22
-64.2754 2.60634e-18 -7.04003e-22
-64.0786 -2.59729e-18 -5.39837e-22
-63.8824 2.45219e-18 -6.97982e-22
-63.6868 -2.27168e-18 -5.64693e-22
-63.4918 1.94651e-18 -6.79024e-22
-63.2974 -1.66737e-18 -6.00792e-22
-63.1035 1.21965e-18 -6.52329e-22
-62.9102 -8.94987e-19 -6.43446e-22
-62.7175 3.91432e-19 -6.23418e-22
-62.5252 -4.86548e-20 -6.87444e-22
-62.3336 -4.45287e-19 -5.97367e-22
-62.1424 7.94639e-19 -7.27715e-22
-61.9518 -1.2251e-18 -5.78159e-22
-61.7617 1.56659e-18 -7.59862e-22
-61.5721 -1.89851e-18 -5.6842e-22
-61.383 2.19627e-18 -7.80798e-22
-61.1944 -2.41494e-18 -5.69723e-22
-61.0063 2.60313e-18 -7.89143e-22
-60.8187 -2.70782e-18 -5.82133e-22
-60.6316 2.70015e-18 -7.85741e-22
-60.4449 -2.68863e-18 -6.04459e-22
-60.2587 2.40861e-18 -7.73456e-22
-60.0729 -2.2565e-18 -6.34167e-22
-59.8876 1.68007e-18 -7.56504e-22
-59.7027 -1.32802e-18 -6.67521e-22
-59.5183 5.16713e-19 -7.3957e-22
-59.3343 1.14548e-19 -7.00278e-22
-59.1507 -1.0166e-18 -7.26967e-22
-58.9676 1.96959e-18 -7.28137e-22
-58.7848 -2.78779e-18 -7.22266e-22
-58.6025 3.98196e-18 -7.47369e-22
-58.4206 -4.59183e-18 -7.28077e-22
-58.2391 5.75645e-18 -7.55858e-22
-58.058 -6.1367e-18 -7.4546e-22
-57.8773 6.8329e-18 -7.53687e-22
-57.697 -7.03008e-18 -7.73653e-22
-57.5171 6.80617e-18 -7.43009e-22
-57.3375 -6.79807e-18 -8.09804e-22
-57.1583 5.44288e-18 -7.27469e-22
-56.9795 -4.97754e-18 -8.49998e-22
-56.8011 2.73755e-18 -7.11776e-22
-56.623 -1.3003e-18 -8.89017e-22
-56.4453 -1.11777e-18 -7.01302e-22
-56.2679 4.07305e-18 -9.20705e-22
-56.0909 -5.81376e-18 -7.01457e-22
-55.9143 1.03815e-17 -9.38476e-22
-55.7379 -1.09627e-17 -7.17194e-22
-55.562 1.62943e-17 -9.37264e-22
-55.3863 -1.60099e-17 -7.51817e-22
-55.211 2.02233e-17 -9.15039e-22
-55.036 -2.00258e-17 -8.05986e-22
-54.8614 2.08457e-17 -8.73753e-22
-54.687 -2.15337e-17 -8.77036e-22
-54.513 1.75987e-17 -8.19461e-22
-54.3393 -1.86346e-17 -9.59042e-22
-54.1659 1.08405e-17 -7.61907e-22
-53.9928 -9.62826e-18 -1.04237e-21
-53.8201 1.50876e-18 -7.13367e-22
-53.6476 5.93496e-18 -1.11487e-21
-53.4754 -9.56561e-18 -6.86634e-22
-53.3036 2.62245e-17 -1.16241e-21
-53.132 -2.21828e-17 -6.92967e-22
-52.9607 4.68351e-17 -1.17178e-21
-52.7897 -3.65272e-17 -7.39916e-22
-52.619 6.18083e-17 -1.1339e-21
-52.4485 -5.18974e-17 -8.30417e-22
-52.2784 6.59187e-17 -1.04713e-21
-52.1085 -6.49343e-17 -9.61821e-22
-51.9389 5.72656e-17 -9.2027e-22
-51.7695 -6.86555e-17 -1.12489e-21
-51.6005 3.85671e-17 -7.72572e-22
-51.4317 -5.37963e-17 -1.30218e-21
-51.2631 1.57946e-17 -6.30132e-22
-51.0949 -1.30677e-17 -1.46771e-21
-50.9268 -5.83736e-18 -5.23084e-22
-50.7591 5.29338e-17 -1.59157e-21
-50.5916 -2.64812e-17 -4.81014e-22
-50.4243 1.31398e-16 -1.64397e-21
-50.2573 -5.33376e-17 -5.27099e-22
-50.0906 1.98425e-16 -1.5988e-21
-49.924 -9.63615e-17 -6.73715e-22
-49.7578 2.27619e-16 -1.44215e-21
-49.5917 -1.58031e-16 -9.22056e-22
-49.4259 2.03915e-16 -1.17853e-21
-49.2604 -2.21943e-16 -1.25733e-21
-49.0951 1.35607e-16 -8.35007e-22
-48.93 -2.48682e-16 -1.64988e-21
-48.7651 5.54695e-17 -4.58347e-22
-48.6005 -1.86783e-16 -2.05098e-21
-48.4361 5.29023e-18 -1.10836e-22
-48.2719 1.50562e-19 -2.39976e-21
-48.1079 7.44105e-18 1.35059e-22
-47.9442 3.00276e-16 -2.63278e-21
-47.7806 3.83592e-17 2.09067e-22
-47.6173 6.34169e-16 -2.68767e-21
-47.4542 2.50428e-17 5.99233e-23
-47.2913 8.69985e-16 -2.51086e-21
-47.1287 -1.20298e-16 -3.35775e-22
-46.9662 8.80344e-16 -2.0728e-21
-46.8039 -4.32278e-16 -9.65963e-22
-46.6419 6.22892e-16 -1.38241e-21
-46.48 -8.22852e-16 -1.77912e-21
-46.3184 2.01111e-16 -4.94634e-22
-46.1569 -1.06048e-15 -2.68892e-21
-45.9957 -1.45864e-16 4.81157e-22
-45.8346 -8.40514e-16 -3.58912e-21
-45.6737 -1.51665e-16 1.38084e-21
-45.5131 5.18758e-17 -4.36225e-21
-45.3526 2.9828e-16 2.01451e-21
-45.1923 1.54874e-15 -4.87332e-21
-45.0322 1.00802e-15 2.21193e-21
-44.8723 3.19199e-15 -4.9731e-21
-44.7126 1.45571e-15 1.85668e-21
-44.553 4.22865e-15 -4.52316e-21
-44.3937 1.00795e-15 9.09017e-22
-44.2345 3.94788e-15 -3.4365e-21
-44.0755 -6.64338e-16 -5.99097e-22
-43.9167 2.15587e-15 -1.73043e-21
-43.758 -3.15084e-15 -2.57018e-21
-43.5996 -4.60278e-16 4.41961e-22
-43.4413 -5.13784e-15 -4.84087e-21
-43.2831 -2.37776e-15 2.79944e-21
-43.1252 -4.77242e-15 -7.17628e-21
-42.9674 -1.86459e-15 4.96932e-21
-42.8098 -5.89123e-16 -9.25498e-21
-42.6523 1.94408e-15 6.56464e-21
-42.495 7.32558e-15 -1.06815e-20
-42.3379 8.01883e-15 7.23473e-21
-42.181 1.65789e-14 -1.10507e-20
-42.0242 1.31757e-14 6.69804e-21
-41.8675 2.28336e-14 -1.00377e-20
-41.7111 1.31523e-14 4.7832e-21
-41.5548 2.16135e-14 -7.47732e-21
-41.3986 4.99127e-15 1.46027e-21
-41.2426 1.11023e-14 -3.43242e-21
-41.0867 -1.01756e-14 -3.12676e-21
-40.9311 -5.38951e-15 1.76332e-21
-40.7755 -2.55756e-14 -8.62525e-21
-40.6201 -1.90529e-14 7.53723e-21
-40.4649 -3.0129e-14 -1.44363e-20
-40.3098 -1.85874e-14 1.31427e-20
-40.1548 -1.32845e-14 -1.97756e-20
-40 3.68257e-15 1.76888e-20
-39.8454 2.79803e-14 -2.37418e-20
-39.6909 4.49929e-14 2.02733e-20
-39.5365 8.33927e-14 -2.5406e-20
-39.3823 8.86884e-14 2.01149e-20
-39.2282 1.29161e-13 -2.39679e-20
-39.0742 1.08061e-13 1.66537e-20
-38.9204 1.36214e-13 -1.89368e-20
-38.7668 7.86998e-14 9.63956e-21
-38.6132 8.59042e-14 -1.02803e-20
-38.4598 -4.23647e-15 -6.96931e-22
-38.3066 -1.30327e-14 1.53175e-21
-38.1534 -1.12342e-13 -1.3619e-20
-38.0004 -1.16328e-13 1.54296e-20
-37.8476 -1.84348e-13 -2.79105e-20
-37.6948 -1.54317e-13 2.97417e-20
-37.5422 -1.47413e-13 -4.1872e-20
-37.3898 -6.30326e-14 4.24435e-20
-37.2374 4.35443e-14 -5.34541e-20
-37.0852 1.72865e-13 5.13262e-20
-36.9331 3.64017e-13 -6.04398e-20
-36.7811 4.86321e-13 5.43121e-20
-36.6293 7.00327e-13 -6.07206e-20
-36.4775 7.28928e-13 4.97595e-20
-36.3259 8.75461e-13 -5.27044e-20
-36.1745 7.23457e-13 3.67201e-20
-36.0231 7.2686e-13 -3.5667e-20
-35.8719 3.60971e-13 1.51313e-20
-35.7207 2.13932e-13 -1.00723e-20
-35.5697 -2.95247e-13 -1.37598e-20
-35.4189 -4.95956e-13 2.23891e-20
-35.2681 -9.59441e-13 -4.74419e-20
-35.1174 -1.02619e-12 5.86528e-20
-34.9669 -1.18415e-12 -8.21697e-20
-34.8165 -9.16538e-13 9.44835e-20
-34.6661 -5.4982e-13 -1.13296e-19
-34.5159 1.38501e-13 1.24781e-19
-34.3659 1.06848e-12 -1.35589e-19
-34.2159 2.02844e-12 1.43896e-19
-34.066 3.28073e-12 -1.44524e-19
-33.9162 4.08966e-12 1.46102e-19
-33.7666 5.16391e-12 -1.36219e-19
-33.617 5.23649e-12 1.27425e-19
-33.4676 5.55613e-12 -1.08027e-19
-33.3183 4.41325e-12 8.58036e-20
-33.169 3.63922e-12 -5.94841e-20
-33.0199 1.25324e-12 2.23491e-20
-32.8709 -3.97803e-13 7.7281e-21
-32.722 -3.34823e-12 -5.85192e-20
-32.5731 -4.9706e-12 8.87935e-20
-32.4244 -7.13077e-12 -1.48753e-19
-32.2758 -7.35136e-12 1.76284e-19
-32.1273 -7.12643e-12 -2.37631e-19
-31.9789 -4.72173e-12 2.59578e-19
-31.8305 -1.05876e-12 -3.12949e-19
-31.6823 4.20824e-12 3.26106e-19
-31.5342 1.09831e-11 -3.61642e-19
-31.3862 1.76977e-11 3.62516e-19
-31.2382 2.54489e-11 -3.72726e-19
-31.0904 3.05326e-11 3.55203e-19
-30.9426 3.57347e-11 -3.38525e-19
-30.795 3.54184e-11 2.94472e-19
-30.6474 3.45848e-11 -2.54364e-19
-30.4999 2.62827e-11 1.77099e-19
-30.3526 1.80465e-11 -1.19806e-19
-30.2053 2.48236e-12 8.43413e-21
-30.0581 -1.05747e-11 6.00854e-20
-29.911 -2.80997e-11 -1.97625e-19
-29.7639 -3.90629e-11 2.73758e-19
-29.617 -4.94052e-11 -4.17456e-19
-29.4702 -4.90078e-11 5.03513e-19
-29.3234 -4.24596e-11 -6.23095e-19
-29.1767 -2.3417e-11 7.20905e-19
-29.0301 5.13956e-12 -7.86122e-19
-28.8836 4.28217e-11 8.91864e-19
-28.7372 8.89431e-11 -8.79159e-19
-28.5909 1.34298e-10 9.77911e-19
-28.4446 1.82123e-10 -8.80548e-19
-28.2985 2.14111e-10 9.4544e-19
-28.1524 2.40157e-10 -7.7273e-19
-28.0064 2.34825e-10 7.70138e-19
-27.8604 2.17947e-10 -5.49174e-19
-27.7146 1.60805e-10 4.45617e-19
-27.5688 9.55443e-11 -2.10762e-19
-27.4231 -5.36835e-12 -1.27516e-20
-27.2775 -9.80542e-11 2.29271e-19
-27.132 -2.05505e-10 -5.64155e-19
-26.9865 -2.77519e-10 7.44157e-19
-26.8412 -3.31637e-10 -1.14814e-18
-26.6959 -3.22222e-10 1.28601e-18
-26.5506 -2.62875e-10 -1.69382e-18
-26.4055 -1.27328e-10 1.78966e-18
-26.2604 7.27806e-11 -2.12519e-18
-26.1154 3.29645e-10 2.17046e-18
-25.9705 6.34703e-10 -2.37445e-18
-25.8256 9.37036e-10 2.34225e-18
-25.6808 1.23903e-09 -2.37934e-18
-25.5361 1.4483e-09 2.22581e-18
-25.3915 1.59419e-09 -2.0983e-18
-25.2469 1.55709e-09 1.77025e-18
-25.1024 1.41417e-09 -1.5024e-18
-24.9579 1.0421e-09 9.7085e-19
-24.8136 5.82998e-10 -5.93798e-19
-24.6693 -6.61112e-11 -1.31417e-19
-24.525 -6.97296e-10 5.92509e-19
-24.3809 -1.37938e-09 -1.44313e-18
-24.2368 -1.86547e-09 1.97524e-18
-24.0927 -2.19492e-09 -2.82537e-18
-23.9488 -2.14036e-09 3.42783e-18
-23.8049 -1.73386e-09 -4.1121e-18
-23.661 -8.48437e-10 4.77641e-18
-23.5173 4.64815e-10 -5.12131e-18
-23.3736 2.15315e-09 5.81582e-18
-23.2299 4.13991e-09 -5.6806e-18
-23.0863 6.1478e-09 6.32713e-18
-22.9428 8.11259e-09 -5.63841e-18
-22.7994 9.55156e-09 6.11682e-18
-22.656 1.05067e-08 -4.89312e-18
-22.5126 1.03827e-08 5.03906e-18
-22.3693 9.46021e-09 -3.40423e-18
-22.2261 7.17507e-09 3.03421e-18
-22.083 4.16688e-09 -1.20771e-18
-21.9399 4.27442e-11 1.80029e-19
-21.7968 -4.16743e-09 1.58967e-18
-21.6538 -8.61885e-09 -3.32725e-18
-21.5109 -1.20206e-08 4.77455e-18
-21.368 -1.43502e-08 -7.14443e-18
-21.2252 -1.43746e-08 8.07575e-18
-21.0825 -1.20769e-08 -1.08075e-17
-20.9398 -6.74067e-09 1.11291e-17
-20.7971 1.42217e-09 -1.37879e-17
-20.6545 1.21531e-08 1.35193e-17
-20.512 2.48993e-08 -1.55736e-17
-20.3695 3.81677e-08 1.47573e-17
-20.2271 5.12306e-08 -1.57454e-17
-20.0847 6.14822e-08 1.4378e-17
-19.9424 6.85546e-08 -1.40211e-17
-19.8001 6.92982e-08 1.20075e-17
-19.6579 6.45308e-08 -1.02775e-17
-19.5157 5.14461e-08 7.47193e-18
-19.3736 3.28715e-08 -4.60435e-18
-19.2315 7.21348e-09 8.81077e-19
-19.0895 -2.03286e-08 2.72013e-18
-18.9475 -4.97311e-08 -7.33812e-18
-18.8056 -7.39874e-08 1.11833e-17
-18.6637 -9.18745e-08 -1.63965e-17
-18.5219 -9.63012e-08 2.00764e-17
-18.3801 -8.61152e-08 -2.52108e-17
-18.2383 -5.6786e-08 2.84878e-17
-18.0967 -8.88947e-09 -3.25717e-17
-17.955 5.67717e-08 3.52845e-17
-17.8134 1.36781e-07 -3.72338e-17
-17.6719 2.23301e-07 3.92436e-17
-17.5304 3.10604e-07 -3.8158e-17
-17.3889 3.84357e-07 3.91709e-17
-17.2475 4.39414e-07 -3.45437e-17
-17.1061 4.58259e-07 3.40288e-17
-16.9648 4.41326e-07 -2.612e-17
-16.8235 3.7336e-07 2.32898e-17
-16.6822 2.65901e-07 -1.29444e-17
-16.541 1.11549e-07 7.07061e-18
-16.3999 -6.37415e-08 4.31715e-18
-16.2587 -2.56561e-07 -1.3617e-17
-16.1177 -4.28461e-07 2.46613e-17
-15.9766 -5.67402e-07 -3.69448e-17
-15.8356 -6.31419e-07 4.63085e-17
-15.6947 -6.07815e-07 -6.05404e-17
-15.5537 -4.66295e-07 6.66451e-17
-15.4129 -2.04911e-07 -8.18769e-17
-15.272 1.77871e-07 8.27084e-17
-15.1312 6.63897e-07 -9.79487e-17
-14.9905 1.21409e-06 9.12942e-17
-14.8497 1.78995e-06 -1.05993e-16
-14.709 2.31274e-06 8.99172e-17
-14.5684 2.738e-06 -1.02852e-16
-14.4277 2.96543e-06 7.70189e-17
-14.2872 2.97372e-06 -8.63359e-17
-14.1466 2.67366e-06 5.24249e-17
-14.0061 2.10302e-06 -5.47315e-17
-13.8656 1.22004e-06 1.75301e-17
-13.7252 1.48286e-07 -8.38808e-18
-13.5848 -1.08372e-06 -2.54421e-17
-13.4444 -2.26805e-06 4.98319e-17
-13.304 -3.31367e-06 -7.37273e-17
-13.1637 -3.97199e-06 1.13866e-16
-13.0234 -4.13532e-06 -1.24148e-16
-12.8832 -3.59952e-06 1.75141e-16
-12.743 -2.31411e-06 -1.72649e-16
-12.6028 -2.24127e-07 2.24451e-16
-12.4626 2.59264e-06 -2.13766e-16
-12.3225 5.9588e-06 2.52807e-16
-12.1824 9.64391e-06 -2.40198e-16
-12.0423 1.3225e-05 2.5447e-16
-11.9023 1.63809e-05 -2.43098e-16
-11.7623 1.85335e-05 2.26607e-16
-11.6223 1.94315e-05 -2.13667e-16
-11.4824 1.85307e-05 1.70089e-16
-11.3424 1.58733e-05 -1.4655e-16
-11.2026 1.11807e-05 8.70637e-17
-11.0627 4.98701e-06 -4.17507e-17
-10.9228 -2.54802e-06 -1.90301e-17
-10.783 -1.03431e-05 9.28147e-17
-10.6432 -1.77992e-05 -1.4394e-16
-10.5035 -2.3476e-05 2.42004e-16
-10.3637 -2.6575e-05 -2.81136e-16
-10.224 -2.57532e-05 3.86689e-16
-10.0843 -2.04608e-05 -4.19483e-16
-9.94468 -1.00771e-05 5.06566e-16
-9.80504 5.20205e-06 -5.42436e-16
-9.66542 2.47081e-05 5.84085e-16
-9.52583 4.72147e-05 -6.28472e-16
-9.38626 7.05532e-05 6.05434e-16
-9.24671 9.26646e-05 -6.54559e-16
-9.10719 0.00011027 5.61921e-16
-8.96769 0.000121299 -6.00037e-16
-8.82821 0.0001224 4.50215e-16
-8.68874 0.000112809 -4.52425e-16
-8.54931 9.05206e-05 2.70212e-16
-8.40989 5.74393e-05 -2.11864e-16
-8.27049 1.41404e-05 2.70469e-17
-8.13111 -3.41019e-05 1.06454e-16
-7.99175 -8.37942e-05 -2.69174e-16
-7.85241 -0.000126928 4.72866e-16
-7.71309 -0.000158185 -6.00066e-16
-7.57378 -0.000169114 8.47365e-16
-7.4345 -0.000155099 -9.34661e-16
-7.29523 -0.00011081 1.18684e-15
-7.15598 -3.55329e-05 -1.23231e-15
-7.01674 6.92751e-05 1.44613e-15
-6.87753 0.000198013 -1.44476e-15
-6.73833 0.000340397 1.58366e-15
-6.59914 0.000484601 -1.52478e-15
-6.45997 0.000612757 1.56147e-15
-6.32082 0.000710595 -1.43414e-15
-6.18168 0.000757899 1.35164e-15
-6.04256 0.000745229 -1.14942e-15
-5.90345 0.000658221 9.42267e-16
-5.76435 0.000500866 -6.63985e-16
-5.62527 0.000272825 3.44445e-16
-5.4862 -2.4497e-06 1.77843e-18
-5.34715 -0.000307348 -4.07531e-16
-5.20811 -0.000599847 8.04736e-16
-5.06908 -0.000848422 -1.25537e-15
-4.93006 -0.00100298 1.67075e-15
-4.79105 -0.00103109 -2.12e-15
-4.65206 -0.000893698 2.50653e-15
-4.51307 -0.000576224 -2.90262e-15
-4.3741 -7.26985e-05 3.20377e-15
-4.23513 0.00059675 -3.49623e-15
-4.09618 0.00138929 3.65796e-15
-3.95724 0.00224504 -3.78361e-15
-3.8183 0.00307309 3.7683e-15
-3.67938 0.00378888 -3.67685e-15
-3.54046 0.00427676 3.45738e-15
-3.40155 0.00446449 -3.10635e-15
-3.26265 0.00425486 2.67691e-15
-3.12376 0.00363777 -2.06366e-15
-2.98487 0.00258322 1.42131e-15
-2.846 0.00118541 -5.94402e-16
-2.70712 -0.000487648 -2.55216e-16
-2.56826 -0.00222861 1.20181e-15
-2.4294 -0.00388168 -2.23332e-15
-2.29055 -0.00516966 3.16568e-15
-2.1517 -0.0059096 -4.31488e-15
-2.01286 -0.00584928 5.1209e-15
-1.87402 -0.00487545 -6.2699e-15
-1.73518 -0.00288142 6.82081e-15
-1.59635 8.15389e-05 -7.83941e-15
-1.45753 0.00387339 8.03863e-15
-1.31871 0.00823794 -8.77392e-15
-1.17989 0.0127569 8.52517e-15
-1.04107 0.0170327 -8.85042e-15
-0.902255 0.0204401 8.10388e-15
-0.763443 0.0226349 -7.90928e-15
-0.624633 0.0229461 6.66423e-15
-0.485824 0.0213946 -5.87434e-15
-0.347016 0.0174117 4.21712e-15
-0.208209 0.0118021 -2.82715e-15
-0.0694031 0.00388676 8.76147e-16
0.0694031 -0.000267055 1.41896e-16
0.208209 0.000146236 9.9954e-17
0.347016 -9.32161e-05 1.76921e-16
0.485824 6.39852e-05 1.45101e-16
0.624633 -4.51303e-05 1.98978e-16
0.763443 3.32239e-05 1.53906e-16
0.902255 -2.28971e-05 1.72871e-16
1.04107 1.66855e-05 1.21808e-16
1.17989 -1.02764e-05 1.09301e-16
1.31871 6.493e-06 6.05875e-17
1.45753 -2.64868e-06 3.68563e-17
1.59635 5.95167e-08 6.26503e-18
1.73518 1.93594e-06 -1.91788e-17
1.87402 -3.76072e-06 -2.58917e-17
2.01286 4.51511e-06 -4.41024e-17
2.1517 -5.67366e-06 -2.80267e-17
2.29055 5.70003e-06 -3.92567e-17
2.4294 -6.23766e-06 -7.90115e-18
2.56826 5.8878e-06 -1.94363e-17
2.70712 -5.91544e-06 1.46837e-17
2.846 5.38362e-06 3.97896e-18
2.98487 -5.06784e-06 3.60855e-17
3.12376 4.45359e-06 2.32423e-17
3.26265 -3.95972e-06 4.76615e-17
3.40155 3.32779e-06 3.33077e-17
3.54046 -2.78127e-06 4.79163e-17
3.67938 2.18676e-06 3.13135e-17
3.8183 -1.66795e-06 3.5628e-17
3.95724 1.15497e-06 2.04402e-17
4.09618 -7.10792e-07 1.80258e-17
4.23513 3.05816e-07 7.18649e-18
4.3741 3.90121e-08 8.01806e-19
4.51307 -3.27966e-07 -3.46262e-18
4.65206 5.65099e-07 -1.00212e-17
4.79105 -7.43947e-07 -5.98656e-18
4.93006 8.78297e-07 -1.07826e-17
5.06908 -9.6147e-07 9.96692e-20
5.20811 1.00771e-06 -3.63592e-18
5.34715 -1.01418e-06 9.22171e-18
5.4862 9.92493e-07 4.01524e-18
5.62527 -9.43116e-07 1.49757e-17
5.76435 8.75206e-07 5.95006e-18
5.90345 -7.90678e-07 1.2033e-17
6.04256 6.96863e-07 8.04108e-19
6.18168 -5.9587e-07 3.34326e-18
6.32082 4.93385e-07 -7.0554e-18
6.45997 -3.91232e-07 -5.63913e-18
6.59914 2.93392e-07 -1.14528e-17
6.73833 -2.01282e-07 -7.68444e-18
6.87753 1.17241e-07 -7.16675e-18
7.01674 -4.2208e-08 -2.0579e-18
7.15598 -2.28398e-08 2.97151e-18
7.29523 7.75149e-08 8.00242e-18
7.4345 -1.21811e-07 1.47528e-17
7.57378 1.55902e-07 1.73814e-17
7.71309 -1.80385e-07 2.31756e-17
7.85241 1.95902e-07 2.17616e-17
7.99175 -2.03376e-07 2.46446e-17
8.13111 2.03753e-07 1.9842e-17
8.27049 -1.98079e-07 2.00159e-17
8.40989 1.87427e-07 1.29063e-17
8.54931 -1.72827e-07 1.13259e-17
8.68874 1.55318e-07 3.83356e-18
8.82821 -1.3582e-07 2.30127e-18
8.96769 1.15226e-07 -3.56086e-18
9.10719 -9.42841e-08 -3.65725e-18
9.24671 7.36811e-08 -6.47385e-18
9.38626 -5.39616e-08 -4.89427e-18
9.52583 3.55861e-08 -4.78403e-18
9.66542 -1.88929e-08 -2.23241e-18
9.80504 4.12822e-09 -2.94529e-19
9.94468 8.55753e-09 1.71933e-18
10.0843 -1.90988e-08 3.63706e-18
10.224 2.74999e-08 3.72778e-18
10.3637 -3.38325e-08 4.48752e-18
10.5035 3.82139e-08 2.27379e-18
10.6432 -4.08071e-08 1.7538e-18
10.783 4.1799e-08 -1.88207e-18
10.9228 -4.14011e-08 -2.92449e-18
11.0627 3.98305e-08 -6.76644e-18
11.2026 -3.73108e-08 -7.53131e-18
11.3424 3.40572e-08 -1.01812e-17
11.4824 -3.02781e-08 -9.79835e-18
11.6223 2.61633e-08 -1.10079e-17
11.7623 -2.18872e-08 -9.38607e-18
11.9023 1.76007e-08 -9.00498e-18
12.0423 -1.34343e-08 -6.68192e-18
12.1824 9.49388e-09 -5.36828e-18
12.3225 -5.86402e-09 -3.05908e-18
12.4626 2.60627e-09 -1.4132e-18
12.6028 2.3736e-10 3.71264e-19
12.743 -2.64428e-09 1.86254e-18
12.8832 4.6078e-09 2.81662e-18
13.0234 -6.13608e-09 3.87933e-18
13.1637 7.24863e-09 3.95173e-18
13.304 -7.97503e-09 4.53758e-18
13.4444 8.35153e-09 4.03841e-18
13.5848 -8.41992e-09 4.32472e-18
13.7252 8.22454e-09 3.51793e-18
13.8656 -7.8114e-09 3.55868e-18
14.0061 7.22574e-09 2.63859e-18
14.1466 -6.51154e-09 2.62955e-18
14.2872 5.70969e-09 1.68462e-18
14.4277 -4.85782e-09 1.62968e-18
14.5684 3.98912e-09 9.31491e-19
14.709 -3.13251e-09 9.22657e-19
14.8497 2.31194e-09 4.6263e-19
14.9905 -1.54684e-09 4.23359e-19
15.1312 8.51805e-10 1.97426e-19
15.272 -2.37299e-10 1.43422e-19
15.4129 -2.9043e-10 1.12859e-19
15.5537 7.28548e-10 4.14994e-20
15.6947 -1.07752e-09 1.84944e-19
15.8356 1.3403e-09 8.88019e-20
15.9766 -1.52215e-09 3.21095e-19
16.1177 1.62986e-09 1.75759e-19
16.2587 -1.67153e-09 4.0915e-19
16.3999 1.65596e-09 1.71444e-19
16.541 -1.59242e-09 3.09409e-19
16.6822 1.49016e-09 -7.68463e-22
16.8235 -1.35823e-09 1.17637e-19
16.9648 1.20519e-09 -1.70798e-19
17.1061 -1.03894e-09 -6.76174e-20
17.2475 8.66563e-10 -2.71642e-19
17.3889 -6.94268e-10 -1.58248e-19
17.5304 5.27279e-10 -2.51338e-19
17.6719 -3.69897e-10 -1.34117e-19
17.8134 2.25433e-10 -1.24572e-19
17.955 -9.63359e-11 -1.28201e-20
18.0967 -1.58304e-11 7.55408e-20
18.2383 1.10217e-10 1.61166e-19
18.3801 -1.86689e-10 2.97756e-19
18.5219 2.4564e-10 3.42874e-19
18.6637 -2.87978e-10 4.86931e-19
18.8056 3.14941e-10 4.74578e-19
18.9475 -3.28086e-10 6.02674e-19
19.0895 3.29115e-10 5.44595e-19
19.2315 -3.19881e-10 6.29419e-19
19.3736 3.02225e-10 5.32613e-19
19.5157 -2.78005e-10 5.85439e-19
19.6579 2.48956e-10 4.66083e-19
19.8001 -2.1673e-10 4.74088e-19
19.9424 1.82793e-10 3.4736e-19
20.0847 -1.48464e-10 3.27717e-19
20.2271 1.14848e-10 2.18016e-19
20.3695 -8.28824e-11 1.85504e-19
20.512 5.32868e-11 1.08975e-19
20.6545 -2.66176e-11 7.48727e-20
20.7971 3.23927e-12 3.59969e-20
20.9398 1.66271e-11 -3.54051e-22
21.0825 -3.2914e-11 -9.59199e-21
21.2252 4.56652e-11 -4.99791e-20
21.368 -5.50341e-11 -4.12741e-20
21.5109 6.1249e-11 -8.37027e-20
21.6538 -6.4605e-11 -5.96929e-20
21.7968 6.54367e-11 -9.96757e-20
21.9399 -6.41077e-11 -6.26961e-20
22.083 6.0991e-11 -9.3911e-20
22.2261 -5.64587e-11 -5.21164e-20
22.3693 5.08689e-11 -7.83331e-20
22.5126 -4.4558e-11 -3.65969e-20
22.656 3.78326e-11 -5.00187e-20
22.7994 -3.09658e-11 -1.34647e-20
22.9428 2.41924e-11 -2.09656e-20
23.0863 -1.77095e-11 5.76858e-21
23.2299 1.16733e-11 3.06533e-21
23.3736 -6.20426e-12 1.51256e-20
23.5173 1.38445e-12 1.43936e-20
23.661 2.73419e-12 1.49022e-20
23.8049 -6.13246e-12 1.75199e-20
23.9488 8.81322e-12 1.02237e-20
24.0927 -1.08048e-11 1.78112e-20
24.2368 1.21489e-11 8.36388e-21
24.3809 -1.29049e-11 2.1908e-20
24.525 1.31376e-11 1.23466e-20
24.6693 -1.2922e-11 3.06492e-20
24.8136 1.23318e-11 2.51397e-20
24.9579 -1.14451e-11 4.3972e-20
25.1024 1.03334e-11 3.80406e-20
25.2469 -9.06801e-12 5.3706e-20
25.3915 7.71073e-12 4.63721e-20
25.5361 -6.31993e-12 5.38141e-20
25.6808 4.94327e-12 4.32797e-20
25.8256 -3.6232e-12 4.2074e-20
25.9705 2.3917e-12 3.01966e-20
26.1154 -1.27493e-12 2.26641e-20
26.2604 2.89891e-13 1.16044e-20
26.4055 5.51907e-13 6.60328e-22
26.5506 -1.24624e-12 -6.39495e-21
26.6959 1.79343e-12 -1.66216e-20
26.8412 -2.19893e-12 -1.74772e-20
26.9865 2.47154e-12 -2.46874e-20
27.132 -2.62306e-12 -1.94587e-20
27.2775 2.6673e-12 -2.31968e-20
27.4231 -2.61932e-12 -1.38294e-20
27.5688 2.49492e-12 -1.48483e-20
27.7146 -2.30975e-12 -4.17749e-21
27.8604 2.0792e-12 -4.05456e-21
28.0064 -1.81754e-12 6.11234e-21
28.1524 1.53806e-12 5.42942e-21
28.2985 -1.25239e-12 1.20198e-20
28.4446 9.70737e-13 1.01041e-20
28.5909 -7.01518e-13 1.26653e-20
28.7372 4.51474e-13 9.18153e-21
28.8836 -2.25767e-13 8.07438e-21
29.0301 2.78388e-14 4.62817e-21
29.1767 1.4008e-13 2.00979e-21
29.3234 -2.77343e-13 3.42509e-22
29.4702 3.84067e-13 -2.0071e-21
29.617 -4.61717e-13 -1.02809e-21
29.7639 5.12055e-13 -2.28496e-21
29.911 -5.37909e-13 7.58558e-22
30.0581 5.42002e-13 2.4324e-22
30.2053 -5.27822e-13 4.38514e-21
30.3526 4.98437e-13 4.40898e-21
30.4999 -4.57411e-13 8.51318e-21
30.6474 4.07686e-13 8.11584e-21
30.795 -3.5246e-13 1.08177e-20
30.9426 2.94225e-13 9.33862e-21
31.0904 -2.35543e-13 1.02047e-20
31.2382 1.78277e-13 8.09209e-21
31.3862 -1.2423e-13 7.54232e-21
31.5342 7.45836e-14 5.3703e-21
31.6823 -3.03856e-14 3.80758e-21
31.8305 -7.81706e-15 1.96916e-21
31.9789 3.96438e-14 7.1206e-23
32.1273 -6.50692e-14 -8.97809e-22
32.2758 8.42352e-14 -2.49443e-21
32.4244 -9.74941e-14 -2.31804e-21
32.5731 1.05343e-13 -3.21758e-21
32.722 -1.08362e-13 -1.96448e-21
32.8709 1.0724e-13 -2.28112e-21
33.0199 -1.02652e-13 -4.87118e-22
33.169 9.53341e-14 -4.18163e-22
33.3183 -8.59468e-14 1.38306e-21
33.4676 7.51706e-14 1.30035e-21
33.617 -6.35741e-14 2.58876e-21
33.7666 5.17093e-14 2.21598e-21
33.9162 -4.00127e-14 2.87029e-21
34.066 2.88722e-14 2.24779e-21
34.2159 -1.85786e-14 2.25636e-21
34.3659 9.35132e-15 1.58634e-21
34.5159 -1.34363e-15 1.28359e-21
34.6661 -5.37535e-15 8.72001e-22
34.8165 1.07663e-14 5.021e-22
34.9669 -1.48787e-14 4.06382e-22
35.1174 1.7756e-14 8.74795e-23
35.2681 -1.95279e-14 3.28155e-22
35.4189 2.02883e-14 1.20049e-22
35.5697 -2.0209e-14 5.90428e-22
35.7207 1.94054e-14 4.52244e-22
35.8719 -1.80585e-14 9.87525e-22
36.0231 1.62818e-14 8.6524e-22
36.1745 -1.42405e-14 1.30114e-21
36.3259 1.20304e-14 1.14534e-21
36.4775 -9.78494e-15 1.39138e-21
36.6293 7.57369e-15 1.14758e-21
36.7811 -5.49061e-15 1.18664e-21
36.9331 3.57705e-15 9.25679e-22
37.0852 -1.88701e-15 8.13502e-22
37.2374 4.36234e-16 5.84011e-22
37.3898 7.56418e-16 3.96733e-22
37.5422 -1.6952e-15 2.70834e-22
37.6948 2.38839e-15 1.00109e-22
37.8476 -2.85338e-15 1.21451e-22
38.0004 3.11629e-15 3.41727e-24
38.1534 -3.20092e-15 1.47645e-22
38.3066 3.1422e-15 9.06249e-23
38.4598 -2.96473e-15 2.88286e-22
38.6132 2.70457e-15 2.44219e-22
38.7668 -2.3832e-15 4.34422e-22
38.9204 2.03213e-15 3.66736e-22
39.0742 -1.66753e-15 4.88109e-22
39.2282 1.31297e-15 3.94321e-22
39.3823 -9.78633e-16 4.39132e-22
39.5365 6.78865e-16 3.26261e-22
39.6909 -4.18407e-16 3.12631e-22
39.8454 2.0282e-16 2.17722e-22
40 -3.26158e-17 1.70273e-22
40.1548 -9.37514e-17 1.13114e-22
40.3098 1.78479e-16 5.76507e-23
40.4649 -2.27934e-16 4.91778e-23
40.6201 2.45526e-16 -3.57917e-25
40.7755 -2.4006e-16 2.98324e-23
40.9311 2.14917e-16 -2.18024e-23
41.0867 -1.79258e-16 2.62973e-23
41.2426 1.35573e-16 -2.54392e-23
41.3986 -9.18487e-17 2.37713e-23
41.5548 4.92366e-17 -2.36794e-23
41.7111 -1.36428e-17 1.95782e-23
41.8675 -1.51633e-17 -2.02475e-23
42.0242 3.36857e-17 1.19205e-23
42.181 -4.32572e-17 -1.92814e-23
42.3379 4.26752e-17 -7.17116e-24
42.495 -3.38765e-17 -3.26871e-23
42.6523 1.7547e-17 -4.54099e-23
42.8098 4.35594e-18 -7.04782e-23
42.9674 -2.98089e-17 -1.08896e-22
43.1252 5.73653e-17 -1.32898e-22
43.2831 -8.42523e-17 -1.86078e-22
43.4413 1.09902e-16 -1.99401e-22
43.5996 -1.31342e-16 -2.47398e-22
43.758 1.49022e-16 -2.43868e-22
43.9167 -1.6023e-16 -2.74856e-22
44.0755 1.66345e-16 -2.5378e-22
44.2345 -1.65242e-16 -2.62319e-22
44.3937 1.58963e-16 -2.32475e-22
44.553 -1.46144e-16 -2.24043e-22
44.7126 1.29141e-16 -2.00973e-22
44.8723 -1.07351e-16 -1.86978e-22
45.0322 8.3108e-17 -1.8467e-22
45.1923 -5.64196e-17 -1.72834e-22
45.3526 2.9343e-17 -1.93709e-22
45.5131 -2.23601e-18 -1.85425e-22
45.6737 -2.3255e-17 -2.22272e-22
45.8346 4.67228e-17 -2.12681e-22
45.9957 -6.69647e-17 -2.53247e-22
46.1569 8.37812e-17 -2.39131e-22
46.3184 -9.63817e-17 -2.74239e-22
46.48 1.04928e-16 -2.56948e-22
46.6419 -1.08986e-16 -2.8264e-22
46.8039 1.09105e-16 -2.65259e-22
46.9662 -1.05143e-16 -2.7928e-22
47.1287 9.79585e-17 -2.65497e-22
47.2913 -8.76349e-17 -2.69011e-22
47.4542 7.52033e-17 -2.63333e-22
47.6173 -6.08806e-17 -2.60424e-22
47.7806 4.57429e-17 -2.65619e-22
47.9442 -3.00174e-17 -2.59477e-22
48.1079 1.47446e-17 -2.74969e-22
48.2719 -1.6863e-20 -2.66509e-22
48.4361 -1.31844e-17 -2.87881e-22
48.6005 2.5035e-17 -2.77802e-22
48.7651 -3.46027e-17 -3.01149e-22
48.93 4.24094e-17 -2.91007e-22
49.0951 -4.75636e-17 -3.1222e-22
49.2604 5.09252e-17 -3.02901e-22
49.4259 -5.16625e-17 -3.17812e-22
49.5917 5.08765e-17 -3.10189e-22
49.7578 -4.78417e-17 -3.16907e-22
49.924 4.3749e-17 -3.14032e-22
50.0906 -3.80265e-17 -3.12468e-22
50.2573 3.18031e-17 -3.16348e-22
50.4243 -2.4675e-17 -3.08338e-22
50.5916 1.76089e-17 -3.20264e-22
50.7591 -1.03272e-17 -3.07438e-22
50.9268 3.61177e-18 -3.25962e-22
51.0949 2.78083e-18 -3.09602e-22
51.2631 -8.20987e-18 -3.32424e-22
51.4317 1.29915e-17 -3.14312e-22
51.6005 -1.65562e-17 -3.38838e-22
51.7695 1.93679e-17 -3.20701e-22
51.9389 -2.08769e-17 -3.43492e-22
52.1085 2.17049e-17 -3.26829e-22
52.2784 -2.13159e-17 -3.44862e-22
52.4485 2.04307e-17 -3.31781e-22
52.619 -1.85603e-17 -3.4338e-22
52.7897 1.64297e-17 -3.35805e-22
52.9607 -1.36367e-17 -3.40782e-22
53.132 1.08274e-17 -3.39729e-22
53.3036 -7.69459e-18 -3.38882e-22
53.4754 4.77468e-18 -3.43984e-22
53.6476 -1.81342e-18 -3.38561e-22
53.8201 -7.32937e-19 -3.48315e-22
53.9928 3.14427e-18 -3.39804e-22
54.1659 -4.97932e-18 -3.52104e-22
54.3393 6.62016e-18 -3.41948e-22
54.513 -7.58392e-18 -3.54707e-22
54.687 8.38706e-18 -3.44092e-22
54.8614 -8.49355e-18 -3.56044e-22
55.036 8.52192e-18 -3.4585e-22
55.211 -7.92362e-18 -3.56622e-22
55.3863 7.33768e-18 -3.4726e-22
55.562 -6.2693e-18 -3.57126e-22
55.7379 5.29013e-18 -3.48385e-22
55.9143 -4.00771e-18 -3.58149e-22
56.0909 2.87817e-18 -3.49372e-22
56.2679 -1.60876e-18 -3.60089e-22
56.4453 5.54563e-19 -3.50218e-22
56.623 5.33774e-19 -3.63086e-22
56.8011 -1.33894e-18 -3.50662e-22
56.9795 2.14574e-18 -3.66761e-22
57.1583 -2.60426e-18 -3.50435e-22
57.3375 3.09021e-18 -3.70396e-22
57.5171 -3.18745e-18 -3.49613e-22
57.697 3.36179e-18 -3.73665e-22
57.8773 -3.15338e-18 -3.48571e-22
58.058 3.06196e-18 -3.76504e-22
58.2391 -2.64597e-18 -3.47305e-22
58.4206 2.36154e-18 -3.79066e-22
58.6025 -1.84533e-18 -3.45428e-22
58.7848 1.45767e-18 -3.81588e-22
58.9676 -9.30982e-19 -3.42696e-22
59.1507 5.33722e-19 -3.8434e-22
59.3343 -5.57385e-20 -3.3902e-22
59.5183 -2.69957e-19 -3.87456e-22
59.7027 6.69037e-19 -3.34533e-22
59.8876 -8.69846e-19 -3.91069e-22
60.0729 1.17823e-18 -3.29608e-22
60.2587 -1.23703e-18 -3.95218e-22
60.4449 1.45e-18 -3.24949e-22
60.6316 -1.38322e-18 -3.99628e-22
60.8187 1.49715e-18 -3.21475e-22
61.0063 -1.34178e-18 -4.03663e-22
61.1944 1.35511e-18 -3.20025e-22
61.383 -1.15073e-18 -4.0634e-22
61.5721 1.06949e-18 -3.21138e-22
61.7617 -8.42353e-19 -4.06495e-22
61.9518 6.86251e-19 -3.25099e-22
62.1424 -4.41522e-19 -4.02975e-22
62.3336 2.4651e-19 -3.31806e-22
62.5252 2.80079e-20 -3.94805e-22
62.7175 -2.13952e-19 -3.41203e-22
62.9102 5.3224e-19 -3.81789e-22
63.1035 -6.61628e-19 -3.5333e-22
63.2974 1.01601e-18 -3.64984e-22
63.4918 -1.0598e-18 -3.68263e-22
63.6868 1.40012e-18 -3.46797e-22
63.8824 -1.36097e-18 -3.85695e-22
64.0786 1.59353e-18 -3.30432e-22
64.2754 -1.49902e-18 -4.0403e-22
64.4728 1.52066e-18 -3.18914e-22
64.6709 -1.38844e-18 -4.19267e-22
64.8695 1.15287e-18 -3.14006e-22
65.0688 -9.43451e-19 -4.24957e-22
65.2688 5.24261e-19 -3.15981e-22
65.4694 -1.26625e-19 -4.14596e-22
65.6708 -2.82293e-19 -3.24954e-22
65.8728 9.83651e-19 -3.85884e-22
66.0755 -1.16915e-18 -3.42955e-22
66.2789 2.14854e-18 -3.44075e-22
66.483 -2.04064e-18 -3.74183e-22
66.6879 3.00483e-18 -3.01274e-22
66.8935 -2.76532e-18 -4.21006e-22
67.0999 3.20775e-18 -2.70373e-22
67.307 -3.09765e-18 -4.7619e-22
67.515 2.6216e-18 -2.56375e-22
67.7237 -2.65483e-18 -5.17651e-22
67.9333 1.41525e-18 -2.52816e-22
68.1437 -1.07504e-18 -5.14901e-22
68.355 -6.44171e-20 -2.50541e-22
68.5671 1.62562e-18 -4.49812e-22
68.7802 -1.59282e-18 -2.56012e-22
68.9941 4.71976e-18 -3.39589e-22
69.2089 -3.25084e-18 -3.00361e-22
69.4247 6.86081e-18 -2.37228e-22
69.6415 -5.14916e-18 -4.17357e-22
69.8592 6.83566e-18 -1.93542e-22
70.0779 -6.7257e-18 -5.92857e-22
70.2977 4.60662e-18 -2.03214e-22
70.5185 -6.31198e-18 -7.28785e-22
70.7404 1.64129e-18 -1.91313e-22
70.9634 -1.95165e-18 -6.82655e-22
71.1875 -3.00673e-19 -8.90802e-23
71.4127 6.40127e-18 -3.97862e-22
71.6392 -1.31546e-18 3.90553e-23
71.8668 1.50363e-17 -2.32187e-23
72.0957 -4.03402e-18 -3.70585e-23
72.3258 1.78419e-17 1.4678e-22
72.5573 -1.05856e-17 -5.14883e-22
72.79 1.17208e-17 -3.15183e-23
73.0242 -1.73218e-17 -1.21598e-21
73.2597 1.8277e-18 -2.59694e-22
73.4967 -1.37562e-17 -1.4865e-21
73.7352 -9.9302e-19 4.04879e-23
73.9752 8.25854e-18 -7.20897e-22
74.2168 7.14867e-18 9.76314e-22
74.46 3.9785e-17 7.47934e-22
74.7048 1.22559e-17 1.54586e-21
74.9514 5.29558e-17 1.47573e-21
75.1998 -6.85311e-18 3.0044e-22
75.45 2.71935e-17 3.64287e-22
75.7022 -4.44202e-17 -2.56296e-21
75.9562 -1.42709e-17 -1.24715e-21
76.2124 -4.86802e-17 -3.94842e-21
76.4706 -1.08281e-17 2.54899e-23
76.731 3.10989e-17 -5.34443e-22
76.9937 5.78554e-17 5.05615e-21
77.2588 1.51049e-16 5.69062e-21
77.5263 1.00584e-16 8.05387e-21
77.7964 1.63969e-16 6.67686e-21
78.0692 -2.97571e-18 1.43652e-21
78.3448 1.20245e-18 -1.44668e-21
78.6232 -1.73852e-16 -1.06537e-20
78.9048 -1.26093e-16 -6.88776e-21
79.1895 -8.97449e-17 -9.28043e-21
79.4776 8.71146e-17 7.29447e-21
79.7693 3.66706e-16 1.39857e-20
80.0648 4.60633e-16 3.01953e-20
80.3642 6.33519e-16 2.93134e-20
80.6678 2.75852e-16 1.95712e-20
80.9758 7.97716e-17 1.28734e-21
81.2887 -4.97202e-16 -2.87712e-20
81.6066 -5.36088e-16 -2.97243e-20
81.93 -3.3874e-16 -2.98293e-20
82.2593 4.066e-16 2.51975e-20
82.5949 1.44988e-15 6.20832e-20
82.9374 1.85303e-15 1.08425e-19
83.2875 1.82983e-15 8.7997e-20
83.646 2.61201e-16 2.01294e-20
84.0136 -1.03323e-15 -5.82414e-20
84.3914 -1.91106e-15 -1.20782e-19
84.7809 -4.78094e-16 -3.18951e-20
85.1835 2.66171e-15 9.00133e-20
85.6014 5.11288e-15 2.65592e-19
86.0373 5.0728e-15 2.31939e-19
86.4949 4.49414e-16 3.039e-20
86.9793 -3.29898e-15 -1.7491e-19
87.4987 -1.69525e-15 -1.73146e-19
88.0661 5.83221e-15 2.32749e-19
88.7073 9.99984e-15 3.70497e-19
89.4891 2.78148e-15 1.49345e-19


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.75Lambda0.5Nc1Classic/DeltaGammaFX_0_FRG.txt <==
9.995 0.00207024 0.00206741
9.99 0.00207331 0.00207048
9.985 0.00207639 0.00207355
9.98 0.00207948 0.00207663
9.975 0.00208257 0.00207972
9.97 0.00208566 0.00208281
9.965 0.00208877 0.00208591
9.96 0.00209188 0.00208901
9.955 0.00209499 0.00209213
9.95 0.00209811 0.00209524
9.945 0.00210124 0.00209837
9.94 0.00210437 0.0021015
9.935 0.00210751 0.00210463
9.93 0.00211066 0.00210777
9.925 0.00211381 0.00211092
9.92 0.00211697 0.00211408
9.915 0.00212014 0.00211724
9.91 0.00212331 0.00212041
9.905 0.00212649 0.00212358
9.9 0.00212967 0.00212676
9.895 0.00213286 0.00212994
9.89 0.00213606 0.00213313
9.885 0.00213926 0.00213633
9.88 0.00214247 0.00213954
9.875 0.00214569 0.00214275
9.87 0.00214891 0.00214597
9.865 0.00215214 0.00214919
9.86 0.00215537 0.00215243
9.855 0.00215861 0.00215566
9.85 0.00216186 0.00215891
9.845 0.00216512 0.00216215
9.84 0.00216838 0.00216541
9.835 0.00217164 0.00216867
9.83 0.00217492 0.00217194
9.825 0.0021782 0.00217522
9.82 0.00218149 0.0021785
9.815 0.00218478 0.00218179
9.81 0.00218808 0.00218509
9.805 0.00219139 0.00218839
9.8 0.0021947 0.0021917
9.795 0.00219802 0.00219502
9.79 0.00220135 0.00219834
9.785 0.00220468 0.00220167
9.78 0.00220802 0.00220501
9.775 0.00221137 0.00220835
9.77 0.00221473 0.0022117
9.765 0.00221809 0.00221505
9.76 0.00222146 0.00221842
9.755 0.00222483 0.00222179
9.75 0.00222821 0.00222517
9.745 0.0022316 0.00222855
9.74 0.00223499 0.00223194
9.735 0.0022384 0.00223533
9.73 0.0022418 0.00223874
9.725 0.00224522 0.00224215
9.72 0.00224864 0.00224557
9.715 0.00225207 0.00224899
9.71 0.00225551 0.00225242
9.705 0.00225895 0.00225586
9.7 0.0022624 0.00225931
9.695 0.00226586 0.00226276
9.69 0.00226932 0.00226622
9.685 0.0022728 0.00226969
9.68 0.00227627 0.00227316
9.675 0.00227976 0.00227664
9.67 0.00228325 0.00228013
9.665 0.00228675 0.00228362
9.66 0.00229026 0.00228713
9.655 0.00229377 0.00229064
9.65 0.00229729 0.00229415
9.645 0.00230082 0.00229768
9.64 0.00230436 0.00230121
9.635 0.0023079 0.00230475
9.63 0.00231145 0.00230829
9.625 0.00231501 0.00231184
9.62 0.00231857 0.0023154
9.615 0.00232214 0.00231897
9.61 0.00232572 0.00232254
9.605 0.00232931 0.00232612
9.6 0.0023329 0.00232971
9.595 0.0023365 0.00233331
9.59 0.00234011 0.00233691
9.585 0.00234373 0.00234053
9.58 0.00234735 0.00234414
9.575 0.00235099 0.00234777
9.57 0.00235462 0.0023514
9.565 0.00235827 0.00235504
9.56 0.00236192 0.00235869
9.555 0.00236558 0.00236235
9.55 0.00236925 0.00236601
9.545 0.00237293 0.00236968
9.54 0.00237661 0.00237336
9.535 0.0023803 0.00237705
9.53 0.002384 0.00238074
9.525 0.00238771 0.00238444
9.52 0.00239142 0.00238815
9.515 0.00239514 0.00239187
9.51 0.00239887 0.00239559
9.505 0.00240261 0.00239933
9.5 0.00240635 0.00240306
9.495 0.00241011 0.00240681
9.49 0.00241387 0.00241057
9.485 0.00241764 0.00241433
9.48 0.00242141 0.0024181
9.475 0.0024252 0.00242188
9.47 0.00242899 0.00242567
9.465 0.00243279 0.00242946
9.46 0.0024366 0.00243327
9.455 0.00244041 0.00243708
9.45 0.00244424 0.00244089
9.445 0.00244807 0.00244472
9.44 0.00245191 0.00244855
9.435 0.00245575 0.00245239
9.43 0.00245961 0.00245625
9.425 0.00246347 0.0024601
9.42 0.00246734 0.00246397
9.415 0.00247122 0.00246785
9.41 0.00247511 0.00247173
9.405 0.00247901 0.00247562
9.4 0.00248291 0.00247952
9.395 0.00248682 0.00248342
9.39 0.00249074 0.00248734
9.385 0.00249467 0.00249126
9.38 0.00249861 0.00249519
9.375 0.00250255 0.00249913
9.37 0.00250651 0.00250308
9.365 0.00251047 0.00250704
9.36 0.00251444 0.002511
9.355 0.00251842 0.00251498
9.35 0.00252241 0.00251896
9.345 0.0025264 0.00252295
9.34 0.00253041 0.00252694
9.335 0.00253442 0.00253095
9.33 0.00253844 0.00253497
9.325 0.00254247 0.00253899
9.32 0.0025465 0.00254302
9.315 0.00255055 0.00254706
9.31 0.0025546 0.00255111
9.305 0.00255867 0.00255517
9.3 0.00256274 0.00255923
9.295 0.00256682 0.00256331
9.29 0.00257091 0.00256739
9.285 0.00257501 0.00257148
9.28 0.00257911 0.00257558
9.275 0.00258323 0.00257969
9.27 0.00258735 0.00258381
9.265 0.00259148 0.00258794
9.26 0.00259562 0.00259207
9.255 0.00259977 0.00259622
9.25 0.00260393 0.00260037
9.245 0.0026081 0.00260453
9.24 0.00261228 0.00260871
9.235 0.00261646 0.00261288
9.23 0.00262066 0.00261707
9.225 0.00262486 0.00262127
9.22 0.00262907 0.00262548
9.215 0.00263329 0.00262969
9.21 0.00263752 0.00263392
9.205 0.00264176 0.00263815
9.2 0.00264601 0.00264239
9.195 0.00265027 0.00264664
9.19 0.00265453 0.0026509
9.185 0.00265881 0.00265517
9.18 0.0026631 0.00265945
9.175 0.00266739 0.00266374
9.17 0.00267169 0.00266804
9.165 0.002676 0.00267234
9.16 0.00268033 0.00267666
9.155 0.00268466 0.00268098
9.15 0.002689 0.00268532
9.145 0.00269335 0.00268966
9.14 0.0026977 0.00269402
9.135 0.00270207 0.00269838
9.13 0.00270645 0.00270275
9.125 0.00271084 0.00270713
9.12 0.00271524 0.00271152
9.115 0.00271964 0.00271592
9.11 0.00272406 0.00272033
9.105 0.00272848 0.00272475
9.1 0.00273291 0.00272918
9.095 0.00273736 0.00273362
9.09 0.00274181 0.00273806
9.085 0.00274628 0.00274252
9.08 0.00275075 0.00274699
9.075 0.00275523 0.00275146
9.07 0.00275973 0.00275595
9.065 0.00276423 0.00276045
9.06 0.00276874 0.00276495
9.055 0.00277326 0.00276947
9.05 0.00277779 0.00277399
9.045 0.00278233 0.00277853
9.04 0.00278688 0.00278307
9.035 0.00279145 0.00278763
9.03 0.00279602 0.00279219
9.025 0.0028006 0.00279677
9.02 0.00280519 0.00280135
9.015 0.00280979 0.00280595
9.01 0.0028144 0.00281055
9.005 0.00281902 0.00281517
9 0.00282365 0.00281979
8.995 0.00282829 0.00282443
8.99 0.00283294 0.00282907
8.985 0.00283761 0.00283373
8.98 0.00284228 0.00283839
8.975 0.00284696 0.00284307
8.97 0.00285165 0.00284775
8.965 0.00285636 0.00285245
8.96 0.00286107 0.00285716
8.955 0.00286579 0.00286187
8.95 0.00287053 0.0028666
8.945 0.00287527 0.00287134
8.94 0.00288002 0.00287608
8.935 0.00288479 0.00288084
8.93 0.00288956 0.00288561
8.925 0.00289435 0.00289039
8.92 0.00289914 0.00289518
8.915 0.00290395 0.00289998
8.91 0.00290877 0.00290479
8.905 0.0029136 0.00290961
8.9 0.00291844 0.00291444
8.895 0.00292329 0.00291929
8.89 0.00292815 0.00292414
8.885 0.00293302 0.002929
8.88 0.0029379 0.00293388
8.875 0.00294279 0.00293876
8.87 0.00294769 0.00294366
8.865 0.00295261 0.00294857
8.86 0.00295753 0.00295349
8.855 0.00296247 0.00295841
8.85 0.00296741 0.00296336
8.845 0.00297237 0.00296831
8.84 0.00297734 0.00297327
8.835 0.00298232 0.00297824
8.83 0.00298731 0.00298323
8.825 0.00299231 0.00298822
8.82 0.00299732 0.00299323
8.815 0.00300235 0.00299824
8.81 0.00300738 0.00300327
8.805 0.00301243 0.00300831
8.8 0.00301749 0.00301336
8.795 0.00302256 0.00301842
8.79 0.00302764 0.0030235
8.785 0.00303273 0.00302858
8.78 0.00303783 0.00303368
8.775 0.00304295 0.00303879
8.77 0.00304807 0.00304391
8.765 0.00305321 0.00304904
8.76 0.00305836 0.00305418
8.755 0.00306352 0.00305933
8.75 0.00306869 0.0030645
8.745 0.00307388 0.00306967
8.74 0.00307907 0.00307486
8.735 0.00308428 0.00308006
8.73 0.0030895 0.00308527
8.725 0.00309473 0.0030905
8.72 0.00309997 0.00309573
8.715 0.00310522 0.00310098
8.71 0.00311049 0.00310624
8.705 0.00311577 0.00311151
8.7 0.00312106 0.00311679
8.695 0.00312636 0.00312208
8.69 0.00313167 0.00312739
8.685 0.003137 0.00313271
8.68 0.00314233 0.00313804
8.675 0.00314768 0.00314338
8.67 0.00315305 0.00314873
8.665 0.00315842 0.0031541
8.66 0.00316381 0.00315948
8.655 0.0031692 0.00316487
8.65 0.00317461 0.00317027
8.645 0.00318004 0.00317569
8.64 0.00318547 0.00318111
8.635 0.00319092 0.00318655
8.63 0.00319638 0.00319201
8.625 0.00320185 0.00319747
8.62 0.00320734 0.00320295
8.615 0.00321283 0.00320844
8.61 0.00321834 0.00321394
8.605 0.00322386 0.00321946
8.6 0.0032294 0.00322498
8.595 0.00323495 0.00323052
8.59 0.0032405 0.00323607
8.585 0.00324608 0.00324164
8.58 0.00325166 0.00324722
8.575 0.00325726 0.00325281
8.57 0.00326287 0.00325841
8.565 0.0032685 0.00326403
8.56 0.00327413 0.00326966
8.555 0.00327978 0.0032753
8.55 0.00328545 0.00328095
8.545 0.00329112 0.00328662
8.54 0.00329681 0.0032923
8.535 0.00330251 0.00329799
8.53 0.00330822 0.0033037
8.525 0.00331395 0.00330942
8.52 0.00331969 0.00331515
8.515 0.00332545 0.0033209
8.51 0.00333122 0.00332666
8.505 0.003337 0.00333243
8.5 0.00334279 0.00333822
8.495 0.0033486 0.00334402
8.49 0.00335442 0.00334983
8.485 0.00336025 0.00335566
8.48 0.0033661 0.0033615
8.475 0.00337196 0.00336735
8.47 0.00337783 0.00337322
8.465 0.00338372 0.0033791
8.46 0.00338963 0.00338499
8.455 0.00339554 0.0033909
8.45 0.00340147 0.00339682
8.445 0.00340741 0.00340275
8.44 0.00341337 0.0034087
8.435 0.00341934 0.00341467
8.43 0.00342533 0.00342064
8.425 0.00343132 0.00342663
8.42 0.00343734 0.00343263
8.415 0.00344336 0.00343865
8.41 0.0034494 0.00344469
8.405 0.00345546 0.00345073
8.4 0.00346153 0.00345679
8.395 0.00346761 0.00346287
8.39 0.00347371 0.00346896
8.385 0.00347982 0.00347506
8.38 0.00348594 0.00348118
8.375 0.00349208 0.00348731
8.37 0.00349824 0.00349345
8.365 0.0035044 0.00349961
8.36 0.00351059 0.00350579
8.355 0.00351679 0.00351198
8.35 0.003523 0.00351818
8.345 0.00352922 0.0035244
8.34 0.00353547 0.00353063
8.335 0.00354172 0.00353688
8.33 0.00354799 0.00354314
8.325 0.00355428 0.00354942
8.32 0.00356058 0.00355571
8.315 0.00356689 0.00356201
8.31 0.00357322 0.00356833
8.305 0.00357957 0.00357467
8.3 0.00358593 0.00358102
8.295 0.0035923 0.00358739
8.29 0.00359869 0.00359377
8.285 0.0036051 0.00360017
8.28 0.00361152 0.00360658
8.275 0.00361795 0.003613
8.27 0.0036244 0.00361944
8.265 0.00363087 0.0036259
8.26 0.00363735 0.00363237
8.255 0.00364384 0.00363886
8.25 0.00365035 0.00364536
8.245 0.00365688 0.00365188
8.24 0.00366343 0.00365841
8.235 0.00366998 0.00366496
8.23 0.00367656 0.00367153
8.225 0.00368315 0.00367811
8.22 0.00368975 0.00368471
8.215 0.00369637 0.00369132
8.21 0.00370301 0.00369795
8.205 0.00370966 0.00370459
8.2 0.00371633 0.00371125
8.195 0.00372301 0.00371792
8.19 0.00372971 0.00372461
8.185 0.00373643 0.00373132
8.18 0.00374316 0.00373804
8.175 0.00374991 0.00374478
8.17 0.00375668 0.00375154
8.165 0.00376346 0.00375831
8.16 0.00377025 0.0037651
8.155 0.00377707 0.0037719
8.15 0.0037839 0.00377872
8.145 0.00379074 0.00378556
8.14 0.0037976 0.00379241
8.135 0.00380448 0.00379928
8.13 0.00381138 0.00380617
8.125 0.00381829 0.00381307
8.12 0.00382522 0.00381999
8.115 0.00383217 0.00382692
8.11 0.00383913 0.00383388
8.105 0.00384611 0.00384085
8.1 0.0038531 0.00384783
8.095 0.00386011 0.00385484
8.09 0.00386714 0.00386185
8.085 0.00387419 0.00386889
8.08 0.00388125 0.00387594
8.075 0.00388833 0.00388302
8.07 0.00389543 0.0038901
8.065 0.00390255 0.00389721
8.06 0.00390968 0.00390433
8.055 0.00391683 0.00391147
8.05 0.003924 0.00391863
8.045 0.00393118 0.00392581
8.04 0.00393838 0.003933
8.035 0.0039456 0.00394021
8.03 0.00395284 0.00394743
8.025 0.00396009 0.00395468
8.02 0.00396736 0.00396194
8.015 0.00397466 0.00396922
8.01 0.00398196 0.00397652
8.005 0.00398929 0.00398383
8 0.00399663 0.00399117
7.995 0.004004 0.00399852
7.99 0.00401137 0.00400589
7.985 0.00401877 0.00401328
7.98 0.00402619 0.00402068
7.975 0.00403362 0.0040281
7.97 0.00404107 0.00403554
7.965 0.00404854 0.004043
7.96 0.00405603 0.00405048
7.955 0.00406354 0.00405798
7.95 0.00407106 0.0040655
7.945 0.00407861 0.00407303
7.94 0.00408617 0.00408058
7.935 0.00409375 0.00408815
7.93 0.00410135 0.00409574
7.925 0.00410897 0.00410335
7.92 0.0041166 0.00411097
7.915 0.00412426 0.00411862
7.91 0.00413193 0.00412628
7.905 0.00413963 0.00413397
7.9 0.00414734 0.00414167
7.895 0.00415508 0.00414939
7.89 0.00416283 0.00415713
7.885 0.0041706 0.00416489
7.88 0.00417839 0.00417267
7.875 0.0041862 0.00418047
7.87 0.00419402 0.00418829
7.865 0.00420187 0.00419612
7.86 0.00420974 0.00420398
7.855 0.00421762 0.00421185
7.85 0.00422553 0.00421975
7.845 0.00423345 0.00422766
7.84 0.0042414 0.0042356
7.835 0.00424937 0.00424356
7.83 0.00425735 0.00425153
7.825 0.00426536 0.00425952
7.82 0.00427338 0.00426754
7.815 0.00428143 0.00427557
7.81 0.00428949 0.00428362
7.805 0.00429758 0.0042917
7.8 0.00430568 0.00429979
7.795 0.00431381 0.00430791
7.79 0.00432195 0.00431604
7.785 0.00433012 0.0043242
7.78 0.00433831 0.00433238
7.775 0.00434652 0.00434057
7.77 0.00435475 0.00434879
7.765 0.004363 0.00435703
7.76 0.00437126 0.00436529
7.755 0.00437955 0.00437356
7.75 0.00438786 0.00438186
7.745 0.0043962 0.00439018
7.74 0.00440455 0.00439852
7.735 0.00441292 0.00440689
7.73 0.00442132 0.00441527
7.725 0.00442974 0.00442368
7.72 0.00443818 0.00443211
7.715 0.00444664 0.00444055
7.71 0.00445512 0.00444902
7.705 0.00446362 0.00445751
7.7 0.00447214 0.00446602
7.695 0.00448069 0.00447456
7.69 0.00448925 0.00448311
7.685 0.00449784 0.00449169
7.68 0.00450645 0.00450029
7.675 0.00451508 0.00450891
7.67 0.00452374 0.00451755
7.665 0.00453242 0.00452622
7.66 0.00454111 0.0045349
7.655 0.00454983 0.00454361
7.65 0.00455858 0.00455234
7.645 0.00456734 0.00456109
7.64 0.00457613 0.00456987
7.635 0.00458494 0.00457866
7.63 0.00459377 0.00458748
7.625 0.00460262 0.00459633
7.62 0.0046115 0.00460519
7.615 0.0046204 0.00461408
7.61 0.00462933 0.00462299
7.605 0.00463827 0.00463193
7.6 0.00464724 0.00464088
7.595 0.00465623 0.00464986
7.59 0.00466525 0.00465887
7.585 0.00467428 0.00466789
7.58 0.00468334 0.00467694
7.575 0.00469243 0.00468601
7.57 0.00470153 0.0046951
7.565 0.00471067 0.00470422
7.56 0.00471982 0.00471337
7.555 0.004729 0.00472253
7.55 0.00473821 0.00473172
7.545 0.00474743 0.00474094
7.54 0.00475668 0.00475017
7.535 0.00476595 0.00475944
7.53 0.00477525 0.00476872
7.525 0.00478457 0.00477803
7.52 0.00479392 0.00478736
7.515 0.00480329 0.00479672
7.51 0.00481268 0.0048061
7.505 0.0048221 0.0048155
7.5 0.00483154 0.00482494
7.495 0.00484101 0.00483439
7.49 0.00485051 0.00484387
7.485 0.00486002 0.00485337
7.48 0.00486956 0.0048629
7.475 0.00487913 0.00487245
7.47 0.00488872 0.00488203
7.465 0.00489833 0.00489163
7.46 0.00490798 0.00490126
7.455 0.00491764 0.00491092
7.45 0.00492733 0.00492059
7.445 0.00493705 0.0049303
7.44 0.0049468 0.00494003
7.435 0.00495657 0.00494979
7.43 0.00496636 0.00495957
7.425 0.00497618 0.00496937
7.42 0.00498602 0.0049792
7.415 0.00499589 0.00498906
7.41 0.00500579 0.00499894
7.405 0.00501571 0.00500885
7.4 0.00502566 0.00501878
7.395 0.00503563 0.00502875
7.39 0.00504564 0.00503874
7.385 0.00505567 0.00504875
7.38 0.00506572 0.00505879
7.375 0.0050758 0.00506886
7.37 0.00508591 0.00507895
7.365 0.00509604 0.00508907
7.36 0.0051062 0.00509922
7.355 0.00511639 0.00510939
7.35 0.0051266 0.00511959
7.345 0.00513684 0.00512982
7.34 0.00514711 0.00514007
7.335 0.00515741 0.00515035
7.33 0.00516773 0.00516067
7.325 0.00517809 0.005171
7.32 0.00518846 0.00518137
7.315 0.00519887 0.00519176
7.31 0.0052093 0.00520218
7.305 0.00521976 0.00521262
7.3 0.00523025 0.00522309
7.295 0.00524076 0.0052336
7.29 0.00525131 0.00524413
7.285 0.00526188 0.00525468
7.28 0.00527248 0.00526527
7.275 0.00528312 0.00527589
7.27 0.00529378 0.00528653
7.265 0.00530446 0.00529721
7.26 0.00531518 0.00530791
7.255 0.00532592 0.00531863
7.25 0.00533669 0.00532939
7.245 0.00534749 0.00534018
7.24 0.00535832 0.00535099
7.235 0.00536918 0.00536183
7.23 0.00538007 0.00537271
7.225 0.00539099 0.00538361
7.22 0.00540194 0.00539455
7.215 0.00541291 0.00540551
7.21 0.00542392 0.0054165
7.205 0.00543496 0.00542752
7.2 0.00544602 0.00543857
7.195 0.00545712 0.00544965
7.19 0.00546824 0.00546076
7.185 0.00547939 0.0054719
7.18 0.00549058 0.00548307
7.175 0.0055018 0.00549427
7.17 0.00551304 0.0055055
7.165 0.00552432 0.00551676
7.16 0.00553563 0.00552806
7.155 0.00554697 0.00553938
7.15 0.00555834 0.00555073
7.145 0.00556974 0.00556212
7.14 0.00558117 0.00557353
7.135 0.00559263 0.00558498
7.13 0.00560412 0.00559645
7.125 0.00561564 0.00560796
7.12 0.0056272 0.0056195
7.115 0.00563878 0.00563107
7.11 0.0056504 0.00564267
7.105 0.00566206 0.00565431
7.1 0.00567374 0.00566598
7.095 0.00568546 0.00567768
7.09 0.0056972 0.00568941
7.085 0.00570898 0.00570117
7.08 0.00572079 0.00571296
7.075 0.00573263 0.00572479
7.07 0.00574451 0.00573665
7.065 0.00575641 0.00574854
7.06 0.00576835 0.00576046
7.055 0.00578033 0.00577242
7.05 0.00579234 0.00578441
7.045 0.00580438 0.00579644
7.04 0.00581645 0.0058085
7.035 0.00582856 0.00582059
7.03 0.0058407 0.00583271
7.025 0.00585287 0.00584486
7.02 0.00586508 0.00585705
7.015 0.00587731 0.00586927
7.01 0.00588959 0.00588153
7.005 0.0059019 0.00589382
7 0.00591424 0.00590615
6.995 0.00592662 0.00591851
6.99 0.00593903 0.00593091
6.985 0.00595148 0.00594334
6.98 0.00596396 0.0059558
6.975 0.00597647 0.0059683
6.97 0.00598902 0.00598083
6.965 0.0060016 0.00599339
6.96 0.00601422 0.00600599
6.955 0.00602687 0.00601863
6.95 0.00603956 0.0060313
6.945 0.00605229 0.00604401
6.94 0.00606505 0.00605675
6.935 0.00607785 0.00606953
6.93 0.00609068 0.00608235
6.925 0.00610355 0.0060952
6.92 0.00611645 0.00610809
6.915 0.00612939 0.00612101
6.91 0.00614237 0.00613396
6.905 0.00615538 0.00614696
6.9 0.00616843 0.00615999
6.895 0.00618151 0.00617305
6.89 0.00619463 0.00618616
6.885 0.00620779 0.0061993
6.88 0.00622099 0.00621248
6.875 0.00623423 0.0062257
6.87 0.0062475 0.00623895
6.865 0.00626081 0.00625224
6.86 0.00627416 0.00626557
6.855 0.00628754 0.00627894
6.85 0.00630096 0.00629234
6.845 0.00631441 0.00630578
6.84 0.00632791 0.00631925
6.835 0.00634145 0.00633277
6.83 0.00635502 0.00634633
6.825 0.00636864 0.00635992
6.82 0.00638229 0.00637356
6.815 0.00639598 0.00638723
6.81 0.00640971 0.00640094
6.805 0.00642348 0.00641469
6.8 0.00643728 0.00642848
6.795 0.00645113 0.0064423
6.79 0.00646501 0.00645617
6.785 0.00647893 0.00647007
6.78 0.0064929 0.00648402
6.775 0.0065069 0.006498
6.77 0.00652095 0.00651203
6.765 0.00653504 0.0065261
6.76 0.00654917 0.00654021
6.755 0.00656333 0.00655435
6.75 0.00657754 0.00656854
6.745 0.00659178 0.00658277
6.74 0.00660607 0.00659703
6.735 0.00662039 0.00661134
6.73 0.00663476 0.00662569
6.725 0.00664917 0.00664008
6.72 0.00666363 0.00665451
6.715 0.00667812 0.00666899
6.71 0.00669266 0.00668351
6.705 0.00670724 0.00669807
6.7 0.00672186 0.00671267
6.695 0.00673653 0.00672731
6.69 0.00675123 0.00674199
6.685 0.00676597 0.00675672
6.68 0.00678076 0.00677148
6.675 0.00679559 0.00678629
6.67 0.00681046 0.00680115
6.665 0.00682538 0.00681604
6.66 0.00684035 0.00683099
6.655 0.00685535 0.00684598
6.65 0.00687041 0.00686101
6.645 0.0068855 0.00687608
6.64 0.00690064 0.0068912
6.635 0.00691582 0.00690635
6.63 0.00693104 0.00692156
6.625 0.0069463 0.0069368
6.62 0.00696162 0.00695209
6.615 0.00697697 0.00696743
6.61 0.00699237 0.00698281
6.605 0.00700782 0.00699823
6.6 0.00702332 0.00701371
6.595 0.00703886 0.00702923
6.59 0.00705445 0.00704479
6.585 0.00707008 0.0070604
6.58 0.00708575 0.00707606
6.575 0.00710147 0.00709175
6.57 0.00711723 0.0071075
6.565 0.00713305 0.00712329
6.56 0.0071489 0.00713912
6.555 0.00716481 0.00715501
6.55 0.00718076 0.00717094
6.545 0.00719677 0.00718692
6.54 0.00721282 0.00720295
6.535 0.00722892 0.00721903
6.53 0.00724506 0.00723515
6.525 0.00726125 0.00725132
6.52 0.00727749 0.00726753
6.515 0.00729377 0.00728379
6.51 0.0073101 0.0073001
6.505 0.00732648 0.00731646
6.5 0.00734291 0.00733287
6.495 0.00735939 0.00734932
6.49 0.00737592 0.00736583
6.485 0.00739251 0.00738239
6.48 0.00740914 0.007399
6.475 0.00742582 0.00741566
6.47 0.00744255 0.00743236
6.465 0.00745932 0.00744912
6.46 0.00747615 0.00746592
6.455 0.00749302 0.00748277
6.45 0.00750994 0.00749967
6.445 0.00752692 0.00751662
6.44 0.00754395 0.00753362
6.435 0.00756103 0.00755068
6.43 0.00757816 0.00756779
6.425 0.00759535 0.00758496
6.42 0.00761259 0.00760217
6.415 0.00762987 0.00761943
6.41 0.00764721 0.00763674
6.405 0.00766459 0.00765411
6.4 0.00768203 0.00767152
6.395 0.00769952 0.00768899
6.39 0.00771707 0.00770651
6.385 0.00773467 0.00772408
6.38 0.00775232 0.00774171
6.375 0.00777003 0.0077594
6.37 0.00778779 0.00777714
6.365 0.00780561 0.00779493
6.36 0.00782348 0.00781277
6.355 0.0078414 0.00783067
6.35 0.00785937 0.00784862
6.345 0.0078774 0.00786662
6.34 0.00789548 0.00788468
6.335 0.00791362 0.00790279
6.33 0.00793181 0.00792096
6.325 0.00795006 0.00793918
6.32 0.00796837 0.00795746
6.315 0.00798674 0.00797581
6.31 0.00800516 0.0079942
6.305 0.00802363 0.00801265
6.3 0.00804216 0.00803116
6.295 0.00806075 0.00804972
6.29 0.00807939 0.00806833
6.285 0.00809808 0.008087
6.28 0.00811684 0.00810573
6.275 0.00813565 0.00812452
6.27 0.00815452 0.00814336
6.265 0.00817345 0.00816227
6.26 0.00819245 0.00818124
6.255 0.0082115 0.00820026
6.25 0.00823061 0.00821934
6.245 0.00824977 0.00823848
6.24 0.00826899 0.00825768
6.235 0.00828827 0.00827693
6.23 0.00830761 0.00829624
6.225 0.00832701 0.00831561
6.22 0.00834646 0.00833504
6.215 0.00836598 0.00835454
6.21 0.00838557 0.00837409
6.205 0.00840521 0.00839371
6.2 0.00842492 0.00841339
6.195 0.00844469 0.00843314
6.19 0.00846452 0.00845293
6.185 0.0084844 0.00847279
6.18 0.00850435 0.00849271
6.175 0.00852436 0.00851269
6.17 0.00854442 0.00853273
6.165 0.00856456 0.00855284
6.16 0.00858475 0.008573
6.155 0.00860501 0.00859324
6.15 0.00862534 0.00861354
6.145 0.00864574 0.00863391
6.14 0.00866619 0.00865433
6.135 0.00868671 0.00867482
6.13 0.00870729 0.00869537
6.125 0.00872793 0.00871599
6.12 0.00874864 0.00873666
6.115 0.0087694 0.0087574
6.11 0.00879024 0.00877821
6.105 0.00881114 0.00879908
6.1 0.00883211 0.00882002
6.095 0.00885315 0.00884103
6.09 0.00887426 0.00886211
6.085 0.00889543 0.00888326
6.08 0.00891667 0.00890447
6.075 0.00893797 0.00892574
6.07 0.00895934 0.00894708
6.065 0.00898077 0.00896848
6.06 0.00900227 0.00898995
6.055 0.00902384 0.00901149
6.05 0.00904547 0.0090331
6.045 0.00906718 0.00905477
6.04 0.00908896 0.00907652
6.035 0.00911081 0.00909835
6.03 0.00913274 0.00912024
6.025 0.00915473 0.0091422
6.02 0.00917679 0.00916423
6.015 0.00919891 0.00918632
6.01 0.00922111 0.00920849
6.005 0.00924337 0.00923072
6 0.0092657 0.00925302
5.995 0.00928811 0.00927539
5.99 0.00931059 0.00929784
5.985 0.00933314 0.00932037
5.98 0.00935577 0.00934296
5.975 0.00937848 0.00936564
5.97 0.00940125 0.00938839
5.965 0.0094241 0.0094112
5.96 0.00944702 0.00943409
5.955 0.00947 0.00945704
5.95 0.00949306 0.00948007
5.945 0.00951619 0.00950317
5.94 0.0095394 0.00952635
5.935 0.00956269 0.0095496
5.93 0.00958605 0.00957293
5.925 0.00960949 0.00959634
5.92 0.00963301 0.00961983
5.915 0.00965661 0.00964339
5.91 0.00968028 0.00966703
5.905 0.00970402 0.00969074
5.9 0.00972784 0.00971452
5.895 0.00975173 0.00973838
5.89 0.0097757 0.00976232
5.885 0.00979974 0.00978633
5.88 0.00982387 0.00981042
5.875 0.00984808 0.0098346
5.87 0.00987237 0.00985885
5.865 0.00989674 0.00988319
5.86 0.00992119 0.00990762
5.855 0.00994572 0.00993211
5.85 0.00997033 0.00995668
5.845 0.00999501 0.00998133
5.84 0.0100198 0.0100061
5.835 0.0100446 0.0100309
5.83 0.0100695 0.0100558
5.825 0.0100945 0.0100807
5.82 0.0101196 0.0101058
5.815 0.0101448 0.0101309
5.81 0.0101701 0.0101562
5.805 0.0101954 0.0101815
5.8 0.0102209 0.0102069
5.795 0.0102464 0.0102323
5.79 0.010272 0.0102579
5.785 0.0102976 0.0102835
5.78 0.0103234 0.0103092
5.775 0.0103492 0.010335
5.77 0.0103751 0.0103609
5.765 0.0104012 0.0103869
5.76 0.0104273 0.010413
5.755 0.0104534 0.0104391
5.75 0.0104797 0.0104654
5.745 0.0105061 0.0104917
5.74 0.0105326 0.0105181
5.735 0.0105591 0.0105446
5.73 0.0105857 0.0105712
5.725 0.0106124 0.0105979
5.72 0.0106392 0.0106247
5.715 0.0106661 0.0106515
5.71 0.0106931 0.0106784
5.705 0.0107202 0.0107055
5.7 0.0107473 0.0107326
5.695 0.0107746 0.0107598
5.69 0.0108019 0.0107872
5.685 0.0108294 0.0108146
5.68 0.0108569 0.010842
5.675 0.0108845 0.0108696
5.67 0.0109122 0.0108973
5.665 0.01094 0.0109251
5.66 0.0109679 0.0109529
5.655 0.0109959 0.0109809
5.65 0.011024 0.0110089
5.645 0.0110522 0.011037
5.64 0.0110805 0.0110653
5.635 0.0111088 0.0110936
5.63 0.0111373 0.0111221
5.625 0.0111659 0.0111506
5.62 0.0111945 0.0111792
5.615 0.0112233 0.0112079
5.61 0.0112521 0.0112367
5.605 0.0112811 0.0112656
5.6 0.0113101 0.0112947
5.595 0.0113393 0.0113238
5.59 0.0113685 0.011353
5.585 0.0113979 0.0113823
5.58 0.0114273 0.0114117
5.575 0.0114569 0.0114412
5.57 0.0114866 0.0114708
5.565 0.0115163 0.0115005
5.56 0.0115462 0.0115303
5.555 0.0115761 0.0115603
5.55 0.0116061 0.0115903
5.545 0.0116363 0.0116204
5.54 0.0116666 0.0116506
5.535 0.0116969 0.0116809
5.53 0.0117274 0.0117113
5.525 0.011758 0.0117419
5.52 0.0117887 0.0117725
5.515 0.0118195 0.0118033
5.51 0.0118504 0.0118341
5.505 0.0118813 0.0118651
5.5 0.0119124 0.0118961
5.495 0.0119436 0.0119273
5.49 0.0119749 0.0119586
5.485 0.0120064 0.0119899
5.48 0.0120379 0.0120214
5.475 0.0120695 0.012053
5.47 0.0121013 0.0120847
5.465 0.0121332 0.0121166
5.46 0.0121652 0.0121485
5.455 0.0121973 0.0121806
5.45 0.0122295 0.0122127
5.445 0.0122618 0.012245
5.44 0.0122942 0.0122773
5.435 0.0123267 0.0123098
5.43 0.0123593 0.0123424
5.425 0.0123921 0.0123751
5.42 0.012425 0.012408
5.415 0.012458 0.0124409
5.41 0.0124911 0.012474
5.405 0.0125243 0.0125072
5.4 0.0125577 0.0125405
5.395 0.0125911 0.0125739
5.39 0.0126247 0.0126074
5.385 0.0126584 0.012641
5.38 0.0126922 0.0126748
5.375 0.0127261 0.0127087
5.37 0.0127601 0.0127426
5.365 0.0127943 0.0127768
5.36 0.0128286 0.012811
5.355 0.012863 0.0128454
5.35 0.0128975 0.0128799
5.345 0.0129322 0.0129145
5.34 0.012967 0.0129492
5.335 0.0130019 0.0129841
5.33 0.0130369 0.013019
5.325 0.013072 0.0130541
5.32 0.0131073 0.0130893
5.315 0.0131427 0.0131247
5.31 0.0131782 0.0131601
5.305 0.0132138 0.0131957
5.3 0.0132496 0.0132315
5.295 0.0132855 0.0132673
5.29 0.0133216 0.0133033
5.285 0.0133577 0.0133394
5.28 0.013394 0.0133757
5.275 0.0134304 0.013412
5.27 0.013467 0.0134485
5.265 0.0135036 0.0134851
5.26 0.0135404 0.0135219
5.255 0.0135773 0.0135588
5.25 0.0136144 0.0135958
5.245 0.0136516 0.0136329
5.24 0.013689 0.0136702
5.235 0.0137265 0.0137077
5.23 0.0137641 0.0137453
5.225 0.0138018 0.0137829
5.22 0.0138397 0.0138208
5.215 0.0138777 0.0138587
5.21 0.0139159 0.0138968
5.205 0.0139541 0.013935
5.2 0.0139926 0.0139734
5.195 0.0140311 0.0140119
5.19 0.0140698 0.0140506
5.185 0.0141087 0.0140894
5.18 0.0141477 0.0141283
5.175 0.0141869 0.0141674
5.17 0.0142261 0.0142067
5.165 0.0142656 0.014246
5.16 0.0143051 0.0142855
5.155 0.0143448 0.0143252
5.15 0.0143846 0.0143649
5.145 0.0144246 0.0144049
5.14 0.0144648 0.0144449
5.135 0.014505 0.0144852
5.13 0.0145455 0.0145256
5.125 0.0145861 0.0145661
5.12 0.0146269 0.0146068
5.115 0.0146677 0.0146477
5.11 0.0147088 0.0146886
5.105 0.0147499 0.0147297
5.1 0.0147913 0.014771
5.095 0.0148327 0.0148124
5.09 0.0148744 0.014854
5.085 0.0149162 0.0148957
5.08 0.0149581 0.0149376
5.075 0.0150002 0.0149797
5.07 0.0150425 0.0150219
5.065 0.0150849 0.0150643
5.06 0.0151275 0.0151068
5.055 0.0151702 0.0151495
5.05 0.0152131 0.0151923
5.045 0.0152562 0.0152353
5.04 0.0152993 0.0152784
5.035 0.0153427 0.0153217
5.03 0.0153862 0.0153651
5.025 0.0154299 0.0154088
5.02 0.0154738 0.0154526
5.015 0.0155178 0.0154965
5.01 0.015562 0.0155407
5.005 0.0156064 0.015585
5 0.0156509 0.0156294
4.995 0.0156956 0.0156741
4.99 0.0157404 0.0157188
4.985 0.0157854 0.0157638
4.98 0.0158306 0.0158089
4.975 0.0158759 0.0158541
4.97 0.0159214 0.0158996
4.965 0.0159671 0.0159452
4.96 0.016013 0.0159911
4.955 0.0160591 0.0160371
4.95 0.0161053 0.0160832
4.945 0.0161517 0.0161296
4.94 0.0161983 0.0161761
4.935 0.016245 0.0162227
4.93 0.0162919 0.0162696
4.925 0.016339 0.0163166
4.92 0.0163862 0.0163638
4.915 0.0164337 0.0164112
4.91 0.0164813 0.0164587
4.905 0.0165291 0.0165065
4.9 0.0165771 0.0165544
4.895 0.0166253 0.0166026
4.89 0.0166737 0.0166509
4.885 0.0167223 0.0166994
4.88 0.016771 0.016748
4.875 0.0168199 0.0167968
4.87 0.016869 0.0168459
4.865 0.0169183 0.0168951
4.86 0.0169677 0.0169445
4.855 0.0170174 0.0169941
4.85 0.0170673 0.0170439
4.845 0.0171173 0.0170939
4.84 0.0171676 0.0171441
4.835 0.0172181 0.0171945
4.83 0.0172687 0.017245
4.825 0.0173195 0.0172958
4.82 0.0173705 0.0173467
4.815 0.0174217 0.0173979
4.81 0.0174731 0.0174492
4.805 0.0175247 0.0175007
4.8 0.0175766 0.0175525
4.795 0.0176286 0.0176044
4.79 0.0176808 0.0176566
4.785 0.0177333 0.017709
4.78 0.0177859 0.0177616
4.775 0.0178388 0.0178143
4.77 0.0178918 0.0178673
4.765 0.017945 0.0179205
4.76 0.0179985 0.0179738
4.755 0.0180521 0.0180274
4.75 0.018106 0.0180811
4.745 0.01816 0.0181351
4.74 0.0182143 0.0181894
4.735 0.0182688 0.0182438
4.73 0.0183236 0.0182985
4.725 0.0183785 0.0183534
4.72 0.0184337 0.0184084
4.715 0.0184891 0.0184637
4.71 0.0185446 0.0185192
4.705 0.0186004 0.0185749
4.7 0.0186564 0.0186308
4.695 0.0187126 0.018687
4.69 0.0187691 0.0187434
4.685 0.0188258 0.0188
4.68 0.0188827 0.0188568
4.675 0.0189398 0.0189139
4.67 0.0189972 0.0189712
4.665 0.0190548 0.0190287
4.66 0.0191127 0.0190865
4.655 0.0191707 0.0191444
4.65 0.019229 0.0192026
4.645 0.0192874 0.019261
4.64 0.0193462 0.0193196
4.635 0.0194051 0.0193785
4.63 0.0194643 0.0194376
4.625 0.0195238 0.019497
4.62 0.0195835 0.0195566
4.615 0.0196434 0.0196165
4.61 0.0197036 0.0196766
4.605 0.019764 0.0197369
4.6 0.0198247 0.0197975
4.595 0.0198855 0.0198583
4.59 0.0199467 0.0199193
4.585 0.020008 0.0199806
4.58 0.0200696 0.0200421
4.575 0.0201315 0.0201039
4.57 0.0201936 0.0201659
4.565 0.020256 0.0202282
4.56 0.0203186 0.0202908
4.555 0.0203815 0.0203536
4.55 0.0204447 0.0204167
4.545 0.0205081 0.02048
4.54 0.0205717 0.0205435
4.535 0.0206356 0.0206073
4.53 0.0206997 0.0206713
4.525 0.0207641 0.0207356
4.52 0.0208288 0.0208002
4.515 0.0208937 0.0208651
4.51 0.0209589 0.0209302
4.505 0.0210244 0.0209956
4.5 0.0210902 0.0210613
4.495 0.0211563 0.0211273
4.49 0.0212226 0.0211935
4.485 0.0212891 0.0212599
4.48 0.0213559 0.0213266
4.475 0.021423 0.0213936
4.47 0.0214903 0.0214608
4.465 0.0215579 0.0215284
4.46 0.0216258 0.0215962
4.455 0.0216941 0.0216643
4.45 0.0217626 0.0217327
4.445 0.0218314 0.0218014
4.44 0.0219005 0.0218704
4.435 0.0219698 0.0219397
4.43 0.0220394 0.0220092
4.425 0.0221093 0.022079
4.42 0.0221795 0.0221491
4.415 0.02225 0.0222195
4.41 0.0223207 0.0222901
4.405 0.0223918 0.0223611
4.4 0.0224631 0.0224323
4.395 0.0225348 0.0225039
4.39 0.0226068 0.0225758
4.385 0.0226791 0.022648
4.38 0.0227517 0.0227205
4.375 0.0228246 0.0227933
4.37 0.0228978 0.0228664
4.365 0.0229712 0.0229397
4.36 0.023045 0.0230134
4.355 0.023119 0.0230873
4.35 0.0231934 0.0231616
4.345 0.0232681 0.0232362
4.34 0.0233432 0.0233111
4.335 0.0234185 0.0233864
4.33 0.0234942 0.023462
4.325 0.0235703 0.0235379
4.32 0.0236466 0.0236141
4.315 0.0237232 0.0236907
4.31 0.0238001 0.0237675
4.305 0.0238774 0.0238446
4.3 0.0239549 0.0239221
4.295 0.0240328 0.0239998
4.29 0.024111 0.024078
4.285 0.0241896 0.0241564
4.28 0.0242686 0.0242353
4.275 0.0243478 0.0243144
4.27 0.0244275 0.024394
4.265 0.0245075 0.0244739
4.26 0.0245878 0.024554
4.255 0.0246684 0.0246345
4.25 0.0247493 0.0247153
4.245 0.0248305 0.0247965
4.24 0.0249121 0.024878
4.235 0.0249941 0.0249598
4.23 0.0250764 0.025042
4.225 0.0251591 0.0251246
4.22 0.0252422 0.0252076
4.215 0.0253257 0.025291
4.21 0.0254095 0.0253747
4.205 0.0254937 0.0254587
4.2 0.0255782 0.0255431
4.195 0.025663 0.0256278
4.19 0.0257482 0.0257129
4.185 0.0258337 0.0257983
4.18 0.0259196 0.0258841
4.175 0.026006 0.0259703
4.17 0.0260926 0.0260568
4.165 0.0261797 0.0261438
4.16 0.0262672 0.0262312
4.155 0.0263552 0.026319
4.15 0.0264434 0.0264071
4.145 0.026532 0.0264956
4.14 0.026621 0.0265845
4.135 0.0267103 0.0266737
4.13 0.0268001 0.0267633
4.125 0.0268902 0.0268532
4.12 0.0269807 0.0269436
4.115 0.0270716 0.0270344
4.11 0.0271629 0.0271256
4.105 0.0272547 0.0272173
4.1 0.0273469 0.0273094
4.095 0.0274395 0.0274019
4.09 0.0275325 0.0274947
4.085 0.0276259 0.027588
4.08 0.0277196 0.0276816
4.075 0.0278138 0.0277756
4.07 0.0279083 0.02787
4.065 0.0280033 0.0279648
4.06 0.0280987 0.0280601
4.055 0.0281945 0.0281558
4.05 0.0282908 0.028252
4.045 0.0283876 0.0283486
4.04 0.0284848 0.0284457
4.035 0.0285824 0.0285432
4.03 0.0286804 0.028641
4.025 0.0287788 0.0287393
4.02 0.0288777 0.028838
4.015 0.0289769 0.0289371
4.01 0.0290766 0.0290367
4.005 0.0291768 0.0291367
4 0.0292774 0.0292372
3.995 0.0293785 0.0293381
3.99 0.02948 0.0294396
3.985 0.0295821 0.0295415
3.98 0.0296847 0.0296439
3.975 0.0297876 0.0297467
3.97 0.029891 0.0298499
3.965 0.0299948 0.0299536
3.96 0.0300991 0.0300577
3.955 0.0302038 0.0301623
3.95 0.030309 0.0302673
3.945 0.0304146 0.0303729
3.94 0.0305208 0.0304789
3.935 0.0306275 0.0305854
3.93 0.0307347 0.0306925
3.925 0.0308425 0.0308001
3.92 0.0309507 0.0309082
3.915 0.0310593 0.0310166
3.91 0.0311684 0.0311256
3.905 0.031278 0.031235
3.9 0.031388 0.0313449
3.895 0.0314985 0.0314553
3.89 0.0316096 0.0315662
3.885 0.0317212 0.0316776
3.88 0.0318333 0.0317896
3.875 0.031946 0.0319021
3.87 0.0320592 0.0320152
3.865 0.032173 0.0321288
3.86 0.0322872 0.0322428
3.855 0.0324019 0.0323574
3.85 0.0325171 0.0324724
3.845 0.0326328 0.032588
3.84 0.032749 0.032704
3.835 0.0328658 0.0328206
3.83 0.0329831 0.0329378
3.825 0.033101 0.0330555
3.82 0.0332194 0.0331738
3.815 0.0333385 0.0332927
3.81 0.0334582 0.0334122
3.805 0.0335784 0.0335322
3.8 0.033699 0.0336527
3.795 0.0338202 0.0337737
3.79 0.0339419 0.0338953
3.785 0.0340642 0.0340174
3.78 0.034187 0.03414
3.775 0.0343104 0.0342633
3.77 0.0344344 0.0343871
3.765 0.034559 0.0345115
3.76 0.0346843 0.0346366
3.755 0.0348102 0.0347623
3.75 0.0349367 0.0348886
3.745 0.0350637 0.0350155
3.74 0.0351912 0.0351429
3.735 0.0353194 0.0352708
3.73 0.035448 0.0353993
3.725 0.0355773 0.0355284
3.72 0.0357072 0.0356581
3.715 0.0358377 0.0357884
3.71 0.0359689 0.0359194
3.705 0.0361007 0.036051
3.7 0.0362332 0.0361833
3.695 0.0363664 0.0363164
3.69 0.0365002 0.03645
3.685 0.0366345 0.0365841
3.68 0.0367694 0.0367189
3.675 0.036905 0.0368542
3.67 0.0370411 0.0369902
3.665 0.0371779 0.0371267
3.66 0.0373153 0.037264
3.655 0.0374534 0.0374019
3.65 0.0375922 0.0375405
3.645 0.0377317 0.0376798
3.64 0.037872 0.0378199
3.635 0.038013 0.0379607
3.63 0.0381545 0.038102
3.625 0.0382967 0.038244
3.62 0.0384395 0.0383866
3.615 0.0385829 0.0385299
3.61 0.038727 0.0386738
3.605 0.0388718 0.0388183
3.6 0.0390173 0.0389637
3.595 0.0391636 0.0391097
3.59 0.0393106 0.0392565
3.585 0.0394583 0.039404
3.58 0.0396069 0.0395524
3.575 0.0397562 0.0397015
3.57 0.0399061 0.0398511
3.565 0.0400566 0.0400015
3.56 0.0402079 0.0401525
3.555 0.0403598 0.0403042
3.55 0.0405124 0.0404567
3.545 0.0406658 0.0406098
3.54 0.0408199 0.0407638
3.535 0.0409749 0.0409185
3.53 0.0411306 0.041074
3.525 0.0412872 0.0412304
3.52 0.0414447 0.0413876
3.515 0.0416028 0.0415456
3.51 0.0417616 0.0417042
3.505 0.0419212 0.0418635
3.5 0.0420814 0.0420235
3.495 0.0422424 0.0421843
3.49 0.0424042 0.0423458
3.485 0.0425668 0.0425082
3.48 0.0427302 0.0426714
3.475 0.0428945 0.0428354
3.47 0.0430596 0.0430003
3.465 0.0432256 0.0431661
3.46 0.0433926 0.0433328
3.455 0.0435602 0.0435002
3.45 0.0437286 0.0436683
3.445 0.0438977 0.0438372
3.44 0.0440676 0.0440069
3.435 0.0442383 0.0441774
3.43 0.0444099 0.0443487
3.425 0.0445824 0.0445209
3.42 0.0447557 0.044694
3.415 0.04493 0.0448681
3.41 0.0451051 0.045043
3.405 0.0452813 0.0452189
3.4 0.0454584 0.0453957
3.395 0.0456362 0.0455733
3.39 0.0458148 0.0457517
3.385 0.0459942 0.0459309
3.38 0.0461745 0.0461109
3.375 0.0463557 0.0462918
3.37 0.0465377 0.0464736
3.365 0.0467207 0.0466564
3.36 0.0469047 0.0468401
3.355 0.0470897 0.0470248
3.35 0.0472756 0.0472105
3.345 0.0474627 0.0473973
3.34 0.0476506 0.047585
3.335 0.0478394 0.0477734
3.33 0.048029 0.0479628
3.325 0.0482194 0.048153
3.32 0.0484108 0.0483441
3.315 0.0486032 0.0485361
3.31 0.0487965 0.0487292
3.305 0.0489908 0.0489233
3.3 0.0491862 0.0491184
3.295 0.0493826 0.0493145
3.29 0.0495801 0.0495118
3.285 0.0497788 0.0497102
3.28 0.0499784 0.0499094
3.275 0.0501788 0.0501096
3.27 0.0503802 0.0503107
3.265 0.0505825 0.0505127
3.26 0.0507858 0.0507157
3.255 0.0509901 0.0509197
3.25 0.0511955 0.0511248
3.245 0.051402 0.051331
3.24 0.0516096 0.0515384
3.235 0.0518183 0.0517468
3.23 0.0520282 0.0519564
3.225 0.0522393 0.0521672
3.22 0.0524514 0.052379
3.215 0.0526644 0.0525917
3.21 0.0528783 0.0528054
3.205 0.0530934 0.0530201
3.2 0.0533094 0.0532359
3.195 0.0535266 0.0534527
3.19 0.053745 0.0536708
3.185 0.0539645 0.05389
3.18 0.0541852 0.0541104
3.175 0.0544071 0.054332
3.17 0.0546304 0.054555
3.165 0.0548548 0.0547791
3.16 0.0550803 0.0550042
3.155 0.0553067 0.0552304
3.15 0.0555343 0.0554576
3.145 0.0557629 0.0556859
3.14 0.0559927 0.0559154
3.135 0.0562237 0.056146
3.13 0.0564559 0.0563779
3.125 0.0566894 0.0566111
3.12 0.0569242 0.0568456
3.115 0.0571603 0.0570813
3.11 0.0573979 0.0573186
3.105 0.0576366 0.057557
3.1 0.0578765 0.0577965
3.095 0.0581174 0.0580371
3.09 0.0583595 0.0582789
3.085 0.0586028 0.0585218
3.08 0.0588473 0.058766
3.075 0.0590931 0.0590114
3.07 0.0593402 0.0592582
3.065 0.0595887 0.0595064
3.06 0.0598386 0.0597559
3.055 0.0600899 0.0600068
3.05 0.0603428 0.0602594
3.045 0.060597 0.0605132
3.04 0.0608522 0.0607681
3.035 0.0611087 0.0610242
3.03 0.0613664 0.0612815
3.025 0.0616254 0.0615402
3.02 0.0618857 0.0618001
3.015 0.0621474 0.0620614
3.01 0.0624105 0.0623242
3.005 0.0626751 0.0625884
3 0.0629412 0.0628541
2.995 0.0632088 0.0631214
2.99 0.0634782 0.0633904
2.985 0.0637489 0.0636607
2.98 0.0640207 0.0639321
2.975 0.0642939 0.0642049
2.97 0.0645684 0.064479
2.965 0.0648442 0.0647544
2.96 0.0651215 0.0650313
2.955 0.0654002 0.0653097
2.95 0.0656805 0.0655896
2.945 0.0659624 0.0658711
2.94 0.0662459 0.0661541
2.935 0.066531 0.0664389
2.93 0.066818 0.0667255
2.925 0.0671064 0.0670135
2.92 0.0673961 0.0673027
2.915 0.0676871 0.0675934
2.91 0.0679796 0.0678854
2.905 0.0682735 0.0681789
2.9 0.068569 0.068474
2.895 0.0688661 0.0687707
2.89 0.0691648 0.069069
2.885 0.0694653 0.069369
2.88 0.0697674 0.0696707
2.875 0.0700713 0.0699742
2.87 0.0703772 0.0702797
2.865 0.0706846 0.0705866
2.86 0.0709934 0.070895
2.855 0.0713037 0.0712048
2.85 0.0716155 0.0715162
2.845 0.0719289 0.0718291
2.84 0.0722439 0.0721437
2.835 0.0725606 0.07246
2.83 0.0728791 0.072778
2.825 0.0731994 0.0730979
2.82 0.0735216 0.0734196
2.815 0.0738456 0.0737431
2.81 0.0741718 0.0740689
2.805 0.0744996 0.0743963
2.8 0.074829 0.0747251
2.795 0.0751599 0.0750556
2.79 0.0754924 0.0753877
2.785 0.0758267 0.0757214
2.78 0.0761627 0.0760569
2.775 0.0765005 0.0763943
2.77 0.0768402 0.0767335
2.765 0.0771818 0.0770746
2.76 0.0775254 0.0774177
2.755 0.077871 0.0777629
2.75 0.0782189 0.0781102
2.745 0.0785687 0.0784595
2.74 0.0789201 0.0788105
2.735 0.0792732 0.079163
2.73 0.079628 0.0795173
2.725 0.0799845 0.0798734
2.72 0.080343 0.0802314
2.715 0.0807035 0.0805913
2.71 0.0810659 0.0809532
2.705 0.0814304 0.0813172
2.7 0.081797 0.0816832
2.695 0.0821657 0.0820515
2.69 0.0825367 0.082422
2.685 0.0829101 0.0827948
2.68 0.0832852 0.0831694
2.675 0.083662 0.0835457
2.67 0.0840407 0.0839238
2.665 0.0844213 0.0843038
2.66 0.0848039 0.0846859
2.655 0.0851886 0.08507
2.65 0.0855753 0.0854562
2.645 0.0859643 0.0858447
2.64 0.0863556 0.0862353
2.635 0.0867491 0.0866283
2.63 0.087145 0.0870237
2.625 0.0875437 0.0874218
2.62 0.0879442 0.0878217
2.615 0.0883465 0.0882235
2.61 0.0887508 0.0886272
2.605 0.0891571 0.0890329
2.6 0.0895655 0.0894407
2.595 0.0899761 0.0898507
2.59 0.090389 0.090263
2.585 0.0908042 0.0906776
2.58 0.0912218 0.0910946
2.575 0.0916418 0.091514
2.57 0.0920644 0.091936
2.565 0.0924898 0.0923608
2.56 0.0929175 0.0927879
2.555 0.0933472 0.093217
2.55 0.0937789 0.0936481
2.545 0.0942128 0.0940813
2.54 0.0946488 0.0945167
2.535 0.0950872 0.0949545
2.53 0.095528 0.0953947
2.525 0.0959712 0.0958373
2.52 0.096417 0.0962824
2.515 0.0968654 0.0967301
2.51 0.0973164 0.0971805
2.505 0.0977702 0.0976337
2.5 0.0982271 0.0980899
2.495 0.0986861 0.0985482
2.49 0.0991472 0.0990086
2.485 0.0996105 0.0994713
2.48 0.100076 0.0999362
2.475 0.100544 0.100404
2.47 0.101015 0.100874
2.465 0.101488 0.101346
2.46 0.101964 0.101821
2.455 0.102442 0.102299
2.45 0.102924 0.10278
2.445 0.103408 0.103264
2.44 0.103896 0.10375
2.435 0.104386 0.10424
2.43 0.104879 0.104732
2.425 0.105374 0.105226
2.42 0.105871 0.105723
2.415 0.106371 0.106222
2.41 0.106873 0.106723
2.405 0.107378 0.107228
2.4 0.107886 0.107735
2.395 0.108397 0.108245
2.39 0.108911 0.108758
2.385 0.109428 0.109274
2.38 0.109948 0.109794
2.375 0.110471 0.110317
2.37 0.110998 0.110842
2.365 0.111526 0.11137
2.36 0.112057 0.1119
2.355 0.112591 0.112433
2.35 0.113127 0.112968
2.345 0.113666 0.113507
2.34 0.114209 0.114048
2.335 0.114754 0.114593
2.33 0.115302 0.11514
2.325 0.115853 0.115691
2.32 0.116408 0.116244
2.315 0.116966 0.116802
2.31 0.117528 0.117363
2.305 0.118092 0.117926
2.3 0.118659 0.118493
2.295 0.119229 0.119061
2.29 0.119802 0.119633
2.285 0.120377 0.120208
2.28 0.120956 0.120785
2.275 0.121537 0.121366
2.27 0.122122 0.12195
2.265 0.12271 0.122537
2.26 0.123301 0.123128
2.255 0.123896 0.123722
2.25 0.124495 0.12432
2.245 0.125098 0.124921
2.24 0.125703 0.125526
2.235 0.126311 0.126133
2.23 0.126922 0.126743
2.225 0.127536 0.127356
2.22 0.128153 0.127972
2.215 0.128773 0.128591
2.21 0.129397 0.129214
2.205 0.130024 0.12984
2.2 0.130654 0.130469
2.195 0.131288 0.131102
2.19 0.131926 0.131739
2.185 0.132567 0.13238
2.18 0.133213 0.133025
2.175 0.133862 0.133673
2.17 0.134513 0.134323
2.165 0.135168 0.134977
2.16 0.135826 0.135634
2.155 0.136487 0.136294
2.15 0.137151 0.136957
2.145 0.137819 0.137624
2.14 0.138491 0.138295
2.135 0.139166 0.138969
2.13 0.139844 0.139647
2.125 0.140527 0.140328
2.12 0.141214 0.141014
2.115 0.141905 0.141704
2.11 0.1426 0.142398
2.105 0.143298 0.143095
2.1 0.143999 0.143795
2.095 0.144703 0.144498
2.09 0.14541 0.145204
2.085 0.146121 0.145914
2.08 0.146836 0.146628
2.075 0.147554 0.147345
2.07 0.148276 0.148066
2.065 0.149002 0.148791
2.06 0.149732 0.149519
2.055 0.150466 0.150253
2.05 0.151205 0.15099
2.045 0.151948 0.151732
2.04 0.152694 0.152477
2.035 0.153443 0.153225
2.03 0.154196 0.153977
2.025 0.154952 0.154732
2.02 0.155712 0.15549
2.015 0.156476 0.156253
2.01 0.157243 0.157019
2.005 0.158014 0.157789
2 0.158789 0.158563
1.995 0.159568 0.159341
1.99 0.160351 0.160123
1.985 0.161139 0.160909
1.98 0.161932 0.161701
1.975 0.162728 0.162496
1.97 0.163528 0.163295
1.965 0.164332 0.164097
1.96 0.165139 0.164903
1.955 0.165949 0.165712
1.95 0.166763 0.166525
1.945 0.167581 0.167342
1.94 0.168403 0.168162
1.935 0.169229 0.168987
1.93 0.170059 0.169815
1.925 0.170893 0.170648
1.92 0.171731 0.171485
1.915 0.172574 0.172326
1.91 0.173421 0.173173
1.905 0.174274 0.174024
1.9 0.175129 0.174878
1.895 0.175988 0.175736
1.89 0.176851 0.176597
1.885 0.177717 0.177462
1.88 0.178587 0.17833
1.875 0.17946 0.179203
1.87 0.180338 0.180079
1.865 0.18122 0.180959
1.86 0.182105 0.181843
1.855 0.182995 0.182731
1.85 0.183889 0.183624
1.845 0.184787 0.184521
1.84 0.18569 0.185423
1.835 0.186599 0.18633
1.83 0.187511 0.18724
1.825 0.188426 0.188154
1.82 0.189345 0.189071
1.815 0.190267 0.189992
1.81 0.191192 0.190916
1.805 0.192122 0.191844
1.8 0.193055 0.192776
1.795 0.193992 0.193712
1.79 0.194933 0.194651
1.785 0.195878 0.195595
1.78 0.196827 0.196542
1.775 0.19778 0.197494
1.77 0.198738 0.198449
1.765 0.1997 0.19941
1.76 0.200667 0.200376
1.755 0.201637 0.201345
1.75 0.202611 0.202316
1.745 0.203587 0.203291
1.74 0.204567 0.20427
1.735 0.205551 0.205252
1.73 0.206538 0.206237
1.725 0.207528 0.207226
1.72 0.208522 0.208218
1.715 0.209519 0.209214
1.71 0.21052 0.210213
1.705 0.211524 0.211216
1.7 0.212533 0.212222
1.695 0.213545 0.213233
1.69 0.21456 0.214247
1.685 0.215581 0.215266
1.68 0.216606 0.216289
1.675 0.217632 0.217314
1.67 0.218662 0.218342
1.665 0.219694 0.219372
1.66 0.220729 0.220405
1.655 0.221767 0.221441
1.65 0.222807 0.22248
1.645 0.22385 0.223522
1.64 0.224896 0.224566
1.635 0.225945 0.225613
1.63 0.226996 0.226662
1.625 0.22805 0.227715
1.62 0.229107 0.22877
1.615 0.230167 0.229828
1.61 0.23123 0.230889
1.605 0.232296 0.231953
1.6 0.233365 0.23302
1.595 0.234435 0.234089
1.59 0.235507 0.235159
1.585 0.23658 0.236231
1.58 0.237655 0.237304
1.575 0.238732 0.238378
1.57 0.239809 0.239454
1.565 0.240888 0.240531
1.56 0.241968 0.241609
1.555 0.243048 0.242688
1.55 0.24413 0.243768
1.545 0.245213 0.244849
1.54 0.246297 0.245931
1.535 0.247382 0.247014
1.53 0.248467 0.248097
1.525 0.249553 0.249181
1.52 0.25064 0.250266
1.515 0.251727 0.251351
1.51 0.252813 0.252436
1.505 0.253899 0.253519
1.5 0.254983 0.254602
1.495 0.256066 0.255683
1.49 0.257147 0.256762
1.485 0.258227 0.25784
1.48 0.259304 0.258915
1.475 0.26038 0.259989
1.47 0.261453 0.26106
1.465 0.262524 0.262129
1.46 0.263592 0.263196
1.455 0.264657 0.264259
1.45 0.265719 0.265318
1.445 0.266777 0.266374
1.44 0.267831 0.267426
1.435 0.268881 0.268474
1.43 0.269926 0.269518
1.425 0.270968 0.270557
1.42 0.272003 0.27159
1.415 0.273032 0.272617
1.41 0.274054 0.273638
1.405 0.275069 0.274651
1.4 0.276076 0.275656
1.395 0.277075 0.276653
1.39 0.278066 0.277642
1.385 0.279048 0.278622
1.38 0.28002 0.279593
1.375 0.280983 0.280553
1.37 0.281935 0.281504
1.365 0.282876 0.282443
1.36 0.283806 0.283371
1.355 0.284724 0.284287
1.35 0.285628 0.285189
1.345 0.286519 0.286079
1.34 0.287396 0.286954
1.335 0.288259 0.287815
1.33 0.289107 0.28866
1.325 0.289938 0.28949
1.32 0.290752 0.290302
1.315 0.291548 0.291096
1.31 0.292324 0.291871
1.305 0.293081 0.292626
1.3 0.293817 0.29336
1.295 0.294531 0.294073
1.29 0.295223 0.294763
1.285 0.295892 0.29543
1.28 0.296536 0.296073
1.275 0.297155 0.29669
1.27 0.297748 0.297282
1.265 0.298313 0.297845
1.26 0.29885 0.298381
1.255 0.299358 0.298886
1.25 0.299834 0.299362
1.245 0.300279 0.299805
1.24 0.300691 0.300216
1.235 0.301069 0.300593
1.23 0.301412 0.300934
1.225 0.301719 0.301239
1.22 0.301988 0.301507
1.215 0.302218 0.301736
1.21 0.302408 0.301925
1.205 0.302555 0.302071
1.2 0.30266 0.302174
1.195 0.302719 0.302233
1.19 0.302732 0.302245
1.185 0.302698 0.30221
1.18 0.302615 0.302127
1.175 0.302482 0.301993
1.17 0.302297 0.301807
1.165 0.302059 0.301568
1.16 0.301766 0.301275
1.155 0.301418 0.300925
1.15 0.301011 0.300519
1.145 0.300546 0.300053
1.14 0.300021 0.299527
1.135 0.299433 0.298939
1.13 0.298782 0.298288
1.125 0.298067 0.297573
1.12 0.297285 0.296791
1.115 0.296436 0.295942
1.11 0.295518 0.295024
1.105 0.294529 0.294035
1.1 0.293469 0.292975
1.095 0.292336 0.291843
1.09 0.291128 0.290636
1.085 0.289845 0.289353
1.08 0.288484 0.287993
1.075 0.287046 0.286555
1.07 0.285528 0.285038
1.065 0.283929 0.28344
1.06 0.282249 0.281761
1.055 0.280487 0.28
1.05 0.278641 0.278156
1.045 0.276711 0.276227
1.04 0.274696 0.274214
1.035 0.272596 0.272115
1.03 0.270409 0.269929
1.025 0.268135 0.267657
1.02 0.265773 0.265298
1.015 0.263324 0.262851
1.01 0.260787 0.260315
1.005 0.258161 0.257692
1 0.255447 0.25498
0.995 0.252644 0.25218
0.99 0.249753 0.249291
0.985 0.246773 0.246314
0.98 0.243706 0.243249
0.975 0.24055 0.240097
0.97 0.237307 0.236857
0.965 0.233978 0.233531
0.96 0.230562 0.230119
0.955 0.227062 0.226621
0.95 0.223477 0.22304
0.945 0.219809 0.219376
0.94 0.216059 0.21563
0.935 0.212229 0.211803
0.93 0.208319 0.207898
0.925 0.204332 0.203915
0.92 0.20027 0.199856
0.915 0.196133 0.195724
0.91 0.191924 0.191519
0.905 0.187646 0.187245
0.9 0.183299 0.182904
0.895 0.178888 0.178496
0.89 0.174413 0.174027
0.885 0.169878 0.169496
0.88 0.165286 0.164909
0.875 0.160639 0.160267
0.87 0.15594 0.155573
0.865 0.151193 0.150831
0.86 0.1464 0.146044
0.855 0.141566 0.141215
0.85 0.136693 0.136348
0.845 0.131786 0.131446
0.84 0.126848 0.126513
0.835 0.121882 0.121553
0.83 0.116894 0.11657
0.825 0.111886 0.111568
0.82 0.106864 0.106552
0.815 0.101831 0.101524
0.81 0.0967915 0.0964907
0.805 0.0917506 0.0914555
0.8 0.0867124 0.0864232
0.795 0.0816817 0.0813984
0.79 0.0766632 0.0763857
0.785 0.0716617 0.07139
0.78 0.0666818 0.0664161
0.775 0.0617285 0.0614687
0.77 0.0568068 0.0565528
0.765 0.0519215 0.0516734
0.76 0.0470776 0.0468354
0.755 0.0422801 0.0420438
0.75 0.037534 0.0373035
0.745 0.0328442 0.0326196
0.74 0.0282158 0.0279969
0.735 0.0236535 0.0234405
0.73 0.0191624 0.0189551
0.725 0.0147472 0.0145456
0.72 0.0104127 0.0102167
0.715 0.00616351 0.00597314
0.71 0.00200428 0.00181946
0.705 -0.00206054 -0.00223986
0.7 -0.00602659 -0.00620047
0.695 -0.00988964 -0.0100582
0.69 -0.0136456 -0.0138088
0.685 -0.0172906 -0.0174486
0.68 -0.0208209 -0.0209737
0.675 -0.0242329 -0.0243806
0.67 -0.0275232 -0.0276659
0.665 -0.0306887 -0.0308265
0.66 -0.0337265 -0.0338595
0.655 -0.0366338 -0.0367621
0.65 -0.0394082 -0.0395319
0.645 -0.0420474 -0.0421667
0.64 -0.0445496 -0.0446644
0.635 -0.0469131 -0.0470236
0.63 -0.0491363 -0.0492427
0.625 -0.0512183 -0.0513206
0.62 -0.0531582 -0.0532565
0.615 -0.0549554 -0.0550499
0.61 -0.0566098 -0.0567005
0.605 -0.0581213 -0.0582085
0.6 -0.0594904 -0.0595741
0.595 -0.0607178 -0.0607982
0.59 -0.0618044 -0.0618816
0.585 -0.0627516 -0.0628257
0.58 -0.0635609 -0.063632
0.575 -0.0642342 -0.0643025
0.57 -0.0647737 -0.0648394
0.565 -0.065182 -0.0652451
0.56 -0.0654617 -0.0655225
0.555 -0.0656161 -0.0656745
0.55 -0.0656482 -0.0657046
0.545 -0.0655619 -0.0656162
0.54 -0.0653608 -0.0654133
0.535 -0.0650492 -0.0650999
0.53 -0.0646312 -0.0646803
0.525 -0.0641114 -0.064159
0.52 -0.0634946 -0.0635408
0.515 -0.0627855 -0.0628305
0.51 -0.0619893 -0.0620332
0.505 -0.0611112 -0.0611541
0.5 -0.0601565 -0.0601985
0.495 -0.0591306 -0.0591718
0.49 -0.058039 -0.0580796
0.485 -0.0568873 -0.0569273
0.48 -0.0556812 -0.0557207
0.475 -0.0544262 -0.0544653
0.47 -0.0531281 -0.0531669
0.465 -0.0517925 -0.051831
0.46 -0.0504248 -0.0504632
0.455 -0.0490307 -0.049069
0.45 -0.0476155 -0.0476537
0.445 -0.0461844 -0.0462226
0.44 -0.0447426 -0.0447809
0.435 -0.0432951 -0.0433336
0.43 -0.0418467 -0.0418852
0.425 -0.0404018 -0.0404406
0.42 -0.0389649 -0.0390038
0.415 -0.03754 -0.0375792
0.41 -0.036131 -0.0361704
0.405 -0.0347414 -0.034781
0.4 -0.0333745 -0.0334144
0.395 -0.0320333 -0.0320734
0.39 -0.0307204 -0.0307607
0.385 -0.0294382 -0.0294787
0.38 -0.0281887 -0.0282294
0.375 -0.0269737 -0.0270146
0.37 -0.0257947 -0.0258358
0.365 -0.0246528 -0.0246939
0.36 -0.0235487 -0.02359
0.355 -0.0224832 -0.0225245
0.35 -0.0214565 -0.0214978
0.345 -0.0204687 -0.0205099
0.34 -0.0195196 -0.0195607
0.335 -0.0186088 -0.0186499
0.33 -0.0177358 -0.0177767
0.325 -0.0168999 -0.0169406
0.32 -0.0161002 -0.0161406
0.315 -0.0153356 -0.0153758
0.31 -0.0146051 -0.0146449
0.305 -0.0139076 -0.013947
0.3 -0.0132417 -0.0132807
0.295 -0.0126061 -0.0126447
0.29 -0.0119997 -0.0120377
0.285 -0.011421 -0.0114584
0.28 -0.0108687 -0.0109056
0.275 -0.0103416 -0.0103778
0.27 -0.00983833 -0.00987395
0.265 -0.00935775 -0.00939269
0.26 -0.00889863 -0.00893286
0.255 -0.00845986 -0.00849336
0.25 -0.00804034 -0.00807308
0.245 -0.00763906 -0.00767102
0.24 -0.00725505 -0.0072862
0.235 -0.00688739 -0.00691772
0.23 -0.00653523 -0.00656473
0.225 -0.00619778 -0.00622644
0.22 -0.0058743 -0.0059021
0.215 -0.0055641 -0.00559102
0.21 -0.00526653 -0.00529256
0.205 -0.00498099 -0.00500615
0.2 -0.00470696 -0.00473121
0.195 -0.00444391 -0.00446727
0.19 -0.00419138 -0.00421384
0.185 -0.00394894 -0.0039705
0.18 -0.0037162 -0.00373685
0.175 -0.00349278 -0.00351254
0.17 -0.00327836 -0.00329722
0.165 -0.00307262 -0.0030906
0.16 -0.00287529 -0.00289238
0.155 -0.0026861 -0.00270231
0.15 -0.0025048 -0.00252015
0.145 -0.00233119 -0.00234568
0.14 -0.00216505 -0.0021787
0.135 -0.00200619 -0.00201901
0.13 -0.00185444 -0.00186645
0.125 -0.00170964 -0.00172084
0.12 -0.00157163 -0.00158204
0.115 -0.00144026 -0.00144992
0.11 -0.00131541 -0.00132432
0.105 -0.00119695 -0.00120514
0.1 -0.00108475 -0.00109224
0.095 -0.000978701 -0.000985514
0.09 -0.000878691 -0.000884855
0.085 -0.000784612 -0.000790155
0.08 -0.000696362 -0.000701311
0.075 -0.000613837 -0.000618224
0.07 -0.000536942 -0.000540796
0.065 -0.000465579 -0.000468932
0.06 -0.000399654 -0.000402537
0.055 -0.000339073 -0.000341517
0.05 -0.000283746 -0.00028578
0.045 -0.000233586 -0.000235239
0.04 -0.000188515 -0.000189817
0.035 -0.000148561 -0.000149549
0.03 -0.000114403 -0.000115131
0.025 -8.84956e-05 -8.90427e-05
0.02 -7.14112e-05 -7.18615e-05
0.015 -4.92382e-05 -4.95609e-05
0.01 -1.02257e-05 -1.02936e-05
0.005 1.18704e-05 1.19493e-05
-1.63468e-13 1.85379e-08 1.86612e-08


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.75Lambda0.5Nc1Classic/GApOneLoop.txt <==
-22.3723 -0.00200443 4.49656e-05
-22.1768 -0.00204004 4.61709e-05
-22.0165 -0.00206995 4.71916e-05
-21.8747 -0.00209698 4.81202e-05
-21.7448 -0.00212218 4.89916e-05
-21.6237 -0.0021461 4.98236e-05
-21.5093 -0.00216907 5.06268e-05
-21.4004 -0.0021913 5.14081e-05
-21.2959 -0.00221293 5.21724e-05
-21.1952 -0.00223407 5.29232e-05
-21.0979 -0.00225481 5.36631e-05
-21.0034 -0.00227522 5.43943e-05
-20.9115 -0.00229533 5.51185e-05
-20.8219 -0.00231521 5.5837e-05
-20.7344 -0.00233487 5.65509e-05
-20.6487 -0.00235435 5.72614e-05
-20.5648 -0.00237367 5.7969e-05
-20.4825 -0.00239287 5.86747e-05
-20.4016 -0.00241194 5.9379e-05
-20.3222 -0.00243092 6.00824e-05
-20.244 -0.00244982 6.07854e-05
-20.1669 -0.00246864 6.14885e-05
-20.091 -0.0024874 6.21921e-05
-20.0162 -0.00250611 6.28965e-05
-19.9423 -0.00252479 6.36021e-05
-19.8694 -0.00254343 6.43091e-05
-19.7974 -0.00256205 6.50178e-05
-19.7262 -0.00258065 6.57285e-05
-19.6558 -0.00259925 6.64415e-05
-19.5862 -0.00261784 6.71568e-05
-19.5173 -0.00263643 6.78749e-05
-19.4491 -0.00265503 6.85958e-05
-19.3816 -0.00267364 6.93197e-05
-19.3147 -0.00269227 7.00468e-05
-19.2484 -0.00271092 7.07774e-05
-19.1828 -0.0027296 7.15115e-05
-19.1177 -0.0027483 7.22493e-05
-19.0531 -0.00276704 7.2991e-05
-18.9891 -0.00278582 7.37367e-05
-18.9255 -0.00280464 7.44865e-05
-18.8625 -0.0028235 7.52407e-05
-18.8 -0.00284241 7.59993e-05
-18.7379 -0.00286136 7.67624e-05
-18.6762 -0.00288037 7.75302e-05
-18.615 -0.00289944 7.83029e-05
-18.5542 -0.00291856 7.90804e-05
-18.4938 -0.00293775 7.98631e-05
-18.4338 -0.002957 8.06509e-05
-18.3742 -0.00297631 8.1444e-05
-18.3149 -0.00299569 8.22425e-05
-18.256 -0.00301514 8.30465e-05
-18.1975 -0.00303467 8.38562e-05
-18.1393 -0.00305426 8.46716e-05
-18.0815 -0.00307394 8.54929e-05
-18.0239 -0.00309369 8.63201e-05
-17.9667 -0.00311353 8.71535e-05
-17.9098 -0.00313345 8.7993e-05
-17.8532 -0.00315345 8.88388e-05
-17.7969 -0.00317354 8.96911e-05
-17.7408 -0.00319372 9.05499e-05
-17.6851 -0.00321399 9.14153e-05
-17.6296 -0.00323436 9.22875e-05
-17.5744 -0.00325482 9.31665e-05
-17.5195 -0.00327537 9.40525e-05
-17.4648 -0.00329602 9.49455e-05
-17.4104 -0.00331678 9.58458e-05
-17.3562 -0.00333763 9.67534e-05
-17.3022 -0.00335859 9.76683e-05
-17.2485 -0.00337966 9.85908e-05
-17.195 -0.00340083 9.9521e-05
-17.1418 -0.00342211 0.000100459
-17.0887 -0.0034435 0.000101405
-17.0359 -0.00346501 0.000102358
-16.9833 -0.00348663 0.00010332
-16.9309 -0.00350836 0.00010429
-16.8787 -0.00353022 0.000105269
-16.8268 -0.00355219 0.000106255
-16.775 -0.00357428 0.000107251
-16.7234 -0.0035965 0.000108255
-16.672 -0.00361885 0.000109268
-16.6208 -0.00364132 0.00011029
-16.5697 -0.00366391 0.000111321
-16.5189 -0.00368664 0.000112361
-16.4682 -0.0037095 0.00011341
-16.4177 -0.0037325 0.000114469
-16.3674 -0.00375562 0.000115538
-16.3172 -0.00377889 0.000116616
-16.2672 -0.0038023 0.000117704
-16.2174 -0.00382584 0.000118802
-16.1677 -0.00384953 0.00011991
-16.1182 -0.00387337 0.000121029
-16.0689 -0.00389735 0.000122157
-16.0197 -0.00392148 0.000123297
-15.9706 -0.00394575 0.000124447
-15.9217 -0.00397018 0.000125607
-15.873 -0.00399477 0.000126779
-15.8243 -0.00401951 0.000127962
-15.7759 -0.0040444 0.000129156
-15.7276 -0.00406946 0.000130362
-15.6794 -0.00409468 0.000131579
-15.6313 -0.00412006 0.000132808
-15.5834 -0.00414561 0.000134049
-15.5356 -0.00417132 0.000135301
-15.488 -0.00419721 0.000136566
-15.4404 -0.00422326 0.000137844
-15.393 -0.00424949 0.000139134
-15.3458 -0.00427589 0.000140436
-15.2986 -0.00430247 0.000141752
-15.2516 -0.00432923 0.000143081
-15.2047 -0.00435617 0.000144422
-15.1579 -0.0043833 0.000145778
-15.1112 -0.00441061 0.000147146
-15.0647 -0.00443811 0.000148529
-15.0182 -0.0044658 0.000149926
-14.9719 -0.00449368 0.000151336
-14.9257 -0.00452176 0.000152762
-14.8796 -0.00455003 0.000154201
-14.8336 -0.0045785 0.000155656
-14.7877 -0.00460718 0.000157125
-14.7419 -0.00463606 0.000158609
-14.6962 -0.00466514 0.000160109
-14.6506 -0.00469443 0.000161624
-14.6052 -0.00472394 0.000163156
-14.5598 -0.00475365 0.000164703
-14.5145 -0.00478359 0.000166266
-14.4693 -0.00481374 0.000167846
-14.4243 -0.00484411 0.000169442
-14.3793 -0.00487471 0.000171056
-14.3344 -0.00490553 0.000172686
-14.2896 -0.00493658 0.000174334
-14.2449 -0.00496786 0.000176
-14.2003 -0.00499937 0.000177683
-14.1558 -0.00503112 0.000179384
-14.1113 -0.00506312 0.000181104
-14.067 -0.00509535 0.000182843
-14.0227 -0.00512783 0.0001846
-13.9786 -0.00516055 0.000186376
-13.9345 -0.00519353 0.000188172
-13.8905 -0.00522676 0.000189988
-13.8466 -0.00526025 0.000191823
-13.8028 -0.00529399 0.000193679
-13.759 -0.005328 0.000195555
-13.7153 -0.00536227 0.000197453
-13.6718 -0.00539681 0.000199371
-13.6283 -0.00543163 0.000201311
-13.5848 -0.00546672 0.000203272
-13.5415 -0.00550208 0.000205255
-13.4982 -0.00553773 0.000207261
-13.455 -0.00557367 0.00020929
-13.4119 -0.00560989 0.000211341
-13.3689 -0.0056464 0.000213416
-13.3259 -0.00568321 0.000215515
-13.283 -0.00572031 0.000217638
-13.2402 -0.00575772 0.000219785
-13.1974 -0.00579544 0.000221956
-13.1547 -0.00583346 0.000224153
-13.1121 -0.00587179 0.000226376
-13.0696 -0.00591045 0.000228624
-13.0271 -0.00594942 0.000230898
-12.9847 -0.00598871 0.0002332
-12.9424 -0.00602834 0.000235528
-12.9001 -0.0060683 0.000237883
-12.8579 -0.00610859 0.000240267
-12.8158 -0.00614922 0.000242678
-12.7737 -0.0061902 0.000245119
-12.7317 -0.00623152 0.000247588
-12.6898 -0.0062732 0.000250087
-12.6479 -0.00631524 0.000252617
-12.6061 -0.00635763 0.000255176
-12.5643 -0.00640039 0.000257767
-12.5226 -0.00644353 0.000260388
-12.481 -0.00648703 0.000263042
-12.4394 -0.00653092 0.000265728
-12.3979 -0.00657519 0.000268447
-12.3565 -0.00661985 0.0002712
-12.3151 -0.0066649 0.000273986
-12.2738 -0.00671035 0.000276807
-12.2325 -0.00675621 0.000279663
-12.1913 -0.00680247 0.000282554
-12.1501 -0.00684915 0.000285481
-12.109 -0.00689624 0.000288445
-12.068 -0.00694376 0.000291446
-12.027 -0.00699171 0.000294485
-11.986 -0.0070401 0.000297563
-11.9452 -0.00708892 0.000300679
-11.9043 -0.0071382 0.000303835
-11.8636 -0.00718792 0.000307031
-11.8228 -0.0072381 0.000310269
-11.7822 -0.00728875 0.000313548
-11.7415 -0.00733986 0.000316869
-11.701 -0.00739145 0.000320233
-11.6605 -0.00744352 0.000323641
-11.62 -0.00749608 0.000327093
-11.5796 -0.00754914 0.00033059
-11.5392 -0.00760269 0.000334133
-11.4989 -0.00765675 0.000337723
-11.4587 -0.00771133 0.00034136
-11.4184 -0.00776643 0.000345045
-11.3783 -0.00782205 0.000348779
-11.3381 -0.00787821 0.000352563
-11.2981 -0.00793492 0.000356397
-11.2581 -0.00799217 0.000360283
-11.2181 -0.00804997 0.000364221
-11.1781 -0.00810835 0.000368213
-11.1383 -0.00816729 0.000372258
-11.0984 -0.00822681 0.000376359
-11.0586 -0.00828692 0.000380516
-11.0189 -0.00834763 0.000384729
-10.9792 -0.00840894 0.000389001
-10.9395 -0.00847086 0.000393331
-10.8999 -0.0085334 0.000397721
-10.8603 -0.00859657 0.000402172
-10.8208 -0.00866038 0.000406686
-10.7813 -0.00872483 0.000411262
-10.7418 -0.00878994 0.000415903
-10.7024 -0.00885571 0.000420609
-10.6631 -0.00892216 0.000425381
-10.6238 -0.00898929 0.000430222
-10.5845 -0.00905711 0.000435131
-10.5452 -0.00912563 0.00044011
-10.506 -0.00919487 0.000445161
-10.4669 -0.00926483 0.000450284
-10.4278 -0.00933552 0.000455482
-10.3887 -0.00940696 0.000460755
-10.3496 -0.00947915 0.000466104
-10.3106 -0.0095521 0.000471532
-10.2717 -0.00962584 0.000477039
-10.2328 -0.00970036 0.000482627
-10.1939 -0.00977568 0.000488298
-10.155 -0.00985181 0.000494053
-10.1162 -0.00992876 0.000499894
-10.0774 -0.0100065 0.000505821
-10.0387 -0.0100852 0.000511838
-10 -0.0101647 0.000517945
-9.96134 -0.010245 0.000524144
-9.92271 -0.0103263 0.000530437
-9.88412 -0.0104085 0.000536827
-9.84557 -0.0104915 0.000543313
-9.80704 -0.0105755 0.000549899
-9.76856 -0.0106604 0.000556587
-9.73011 -0.0107463 0.000563378
-9.69169 -0.0108332 0.000570274
-9.65331 -0.010921 0.000577278
-9.61496 -0.0110099 0.000584391
-9.57664 -0.0110997 0.000591616
-9.53836 -0.0111906 0.000598955
-9.50011 -0.0112826 0.00060641
-9.46189 -0.0113756 0.000613984
-9.42371 -0.0114696 0.000621678
-9.38556 -0.0115648 0.000629496
-9.34744 -0.0116611 0.000637439
-9.30935 -0.0117585 0.00064551
-9.2713 -0.0118571 0.000653713
-9.23327 -0.0119569 0.000662049
-9.19528 -0.0120578 0.000670521
-9.15732 -0.0121599 0.000679132
-9.11939 -0.0122633 0.000687885
-9.08149 -0.0123679 0.000696783
-9.04362 -0.0124738 0.000705829
-9.00578 -0.012581 0.000715026
-8.96797 -0.0126895 0.000724377
-8.93019 -0.0127993 0.000733886
-8.89244 -0.0129105 0.000743555
-8.85471 -0.013023 0.000753389
-8.81702 -0.013137 0.00076339
-8.77936 -0.0132523 0.000773562
-8.74172 -0.0133692 0.000783909
-8.70412 -0.0134875 0.000794436
-8.66654 -0.0136072 0.000805144
-8.62899 -0.0137286 0.00081604
-8.59146 -0.0138514 0.000827126
-8.55397 -0.0139759 0.000838407
-8.5165 -0.0141019 0.000849887
-8.47906 -0.0142296 0.000861571
-8.44165 -0.0143589 0.000873463
-8.40426 -0.0144899 0.000885568
-8.3669 -0.0146227 0.00089789
-8.32956 -0.0147572 0.000910436
-8.29226 -0.0148935 0.000923209
-8.25497 -0.0150316 0.000936215
-8.21772 -0.0151715 0.000949459
-8.18049 -0.0153133 0.000962947
-8.14328 -0.0154571 0.000976684
-8.1061 -0.0156028 0.000990676
-8.06895 -0.0157504 0.00100493
-8.03182 -0.0159001 0.00101945
-7.99471 -0.0160519 0.00103425
-7.95763 -0.0162057 0.00104932
-7.92058 -0.0163617 0.00106468
-7.88355 -0.0165199 0.00108034
-7.84654 -0.0166803 0.00109629
-7.80955 -0.0168429 0.00111256
-7.77259 -0.0170079 0.00112914
-7.73566 -0.0171752 0.00114604
-7.69874 -0.0173449 0.00116328
-7.66185 -0.0175171 0.00118085
-7.62498 -0.0176917 0.00119877
-7.58814 -0.0178689 0.00121705
-7.55132 -0.0180486 0.0012357
-7.51452 -0.018231 0.00125472
-7.47774 -0.0184161 0.00127412
-7.44099 -0.0186039 0.00129392
-7.40425 -0.0187946 0.00131412
-7.36754 -0.0189881 0.00133474
-7.33085 -0.0191845 0.00135578
-7.29418 -0.0193839 0.00137726
-7.25754 -0.0195863 0.00139918
-7.22091 -0.0197918 0.00142157
-7.18431 -0.0200005 0.00144443
-7.14772 -0.0202124 0.00146778
-7.11116 -0.0204277 0.00149162
-7.07462 -0.0206462 0.00151597
-7.0381 -0.0208683 0.00154085
-7.00159 -0.0210938 0.00156626
-6.96511 -0.0213229 0.00159224
-6.92865 -0.0215557 0.00161878
-6.89221 -0.0217923 0.0016459
-6.85579 -0.0220326 0.00167363
-6.81938 -0.0222769 0.00170197
-6.783 -0.0225252 0.00173096
-6.74664 -0.0227776 0.00176059
-6.71029 -0.0230341 0.0017909
-6.67397 -0.0232949 0.0018219
-6.63766 -0.0235601 0.00185361
-6.60137 -0.0238297 0.00188606
-6.5651 -0.024104 0.00191926
-6.52885 -0.0243829 0.00195323
-6.49262 -0.0246666 0.00198801
-6.4564 -0.0249551 0.00202361
-6.42021 -0.0252487 0.00206006
-6.38403 -0.0255474 0.00209738
-6.34786 -0.0258514 0.0021356
-6.31172 -0.0261608 0.00217475
-6.27559 -0.0264756 0.00221486
-6.23949 -0.0267961 0.00225595
-6.20339 -0.0271224 0.00229806
-6.16732 -0.0274546 0.00234122
-6.13126 -0.0277928 0.00238547
-6.09522 -0.0281373 0.00243083
-6.05919 -0.0284882 0.00247734
-6.02319 -0.0288455 0.00252504
-5.9872 -0.0292096 0.00257397
-5.95122 -0.0295805 0.00262418
-5.91526 -0.0299585 0.00267569
-5.87932 -0.0303437 0.00272856
-5.84339 -0.0307364 0.00278282
-5.80748 -0.0311366 0.00283854
-5.77158 -0.0315447 0.00289575
-5.7357 -0.0319607 0.00295451
-5.69984 -0.032385 0.00301487
-5.66399 -0.0328178 0.00307689
-5.62815 -0.0332592 0.00314062
-5.59233 -0.0337096 0.00320613
-5.55653 -0.0341691 0.00327347
-5.52074 -0.0346381 0.00334272
-5.48497 -0.0351167 0.00341395
-5.4492 -0.0356053 0.00348722
-5.41346 -0.0361042 0.00356261
-5.37773 -0.0366136 0.00364019
-5.34201 -0.0371338 0.00372006
-5.30631 -0.0376652 0.00380229
-5.27062 -0.038208 0.00388698
-5.23494 -0.0387627 0.00397422
-5.19928 -0.0393296 0.00406411
-5.16363 -0.039909 0.00415674
-5.128 -0.0405013 0.00425224
-5.09237 -0.041107 0.0043507
-5.05677 -0.0417263 0.00445226
-5.02117 -0.0423599 0.00455703
-4.98559 -0.043008 0.00466514
-4.95002 -0.0436711 0.00477673
-4.91446 -0.0443498 0.00489195
-4.87892 -0.0450445 0.00501094
-4.84339 -0.0457558 0.00513387
-4.80787 -0.0464842 0.0052609
-4.77237 -0.0472302 0.00539221
-4.73687 -0.0479944 0.00552798
-4.70139 -0.0487775 0.00566841
-4.66592 -0.0495801 0.0058137
-4.63046 -0.0504028 0.00596407
-4.59502 -0.0512464 0.00611975
-4.55958 -0.0521116 0.00628097
-4.52416 -0.052999 0.00644801
-4.48875 -0.0539096 0.00662111
-4.45335 -0.0548442 0.00680057
-4.41797 -0.0558036 0.00698669
-4.38259 -0.0567887 0.00717979
-4.34722 -0.0578005 0.0073802
-4.31187 -0.0588399 0.00758829
-4.27653 -0.0599081 0.00780442
-4.24119 -0.0610061 0.00802901
-4.20587 -0.062135 0.00826248
-4.17056 -0.063296 0.00850529
-4.13526 -0.0644905 0.00875792
-4.09997 -0.0657197 0.00902087
-4.06469 -0.0669851 0.00929471
-4.02942 -0.068288 0.00958001
-3.99416 -0.0696301 0.00987739
-3.95891 -0.071013 0.0101875
-3.92367 -0.0724383 0.0105111
-3.88844 -0.0739079 0.0108489
-3.85322 -0.0754237 0.0112017
-3.81801 -0.0769877 0.0115704
-3.7828 -0.078602 0.011956
-3.74761 -0.0802689 0.0123593
-3.71243 -0.0819907 0.0127816
-3.67726 -0.0837698 0.0132239
-3.64209 -0.0856091 0.0136875
-3.60694 -0.0875113 0.0141737
-3.57179 -0.0894793 0.0146839
-3.53665 -0.0915164 0.0152198
-3.50152 -0.0936258 0.0157829
-3.4664 -0.0958112 0.0163752
-3.43129 -0.0980764 0.0169985
-3.39619 -0.100425 0.017655
-3.36109 -0.102862 0.0183471
-3.32601 -0.105392 0.0190771
-3.29093 -0.10802 0.0198479
-3.25586 -0.11075 0.0206625
-3.2208 -0.113589 0.021524
-3.18574 -0.116542 0.0224362
-3.1507 -0.119616 0.0234027
-3.11566 -0.122817 0.024428
-3.08063 -0.126154 0.0255167
-3.0456 -0.129634 0.026674
-3.01059 -0.133265 0.0279056
-2.97558 -0.137057 0.0292177
-2.94058 -0.14102 0.0306172
-2.90558 -0.145164 0.032112
-2.87059 -0.1495 0.0337104
-2.83561 -0.154042 0.035422
-2.80064 -0.158803 0.0372575
-2.76567 -0.163797 0.0392286
-2.73071 -0.16904 0.0413486
-2.69576 -0.174549 0.0436324
-2.66081 -0.180343 0.0460967
-2.62587 -0.186443 0.0487605
-2.59094 -0.19287 0.0516451
-2.55601 -0.199648 0.0547748
-2.52109 -0.206804 0.0581773
-2.48617 -0.214367 0.0618841
-2.45126 -0.222366 0.0659313
-2.41636 -0.230838 0.0703604
-2.38146 -0.239818 0.0752193
-2.34657 -0.249348 0.0805633
-2.31168 -0.259471 0.0864567
-2.2768 -0.270235 0.0929745
-2.24192 -0.281692 0.100204
-2.20705 -0.293898 0.108249
-2.17219 -0.306913 0.117231
-2.13733 -0.320798 0.127294
-2.10247 -0.335621 0.13861
-2.06762 -0.351448 0.151383
-2.03278 -0.368343 0.165861
-1.99794 -0.386368 0.18234
-1.9631 -0.40557 0.201179
-1.92827 -0.425977 0.222814
-1.89345 -0.447579 0.247776
-1.85862 -0.470309 0.276712
-1.82381 -0.494005 0.310405
-1.78899 -0.518364 0.349809
-1.75419 -0.542861 0.396064
-1.71938 -0.566639 0.450515
-1.68458 -0.588349 0.514695
-1.64979 -0.605931 0.590254
-1.61499 -0.616325 0.678767
-1.58021 -0.615157 0.781338
-1.54542 -0.596488 0.897882
-1.51064 -0.552902 1.02598
-1.47586 -0.476351 1.15943
-1.44109 -0.360332 1.28695
-1.40632 -0.203449 1.39243
-1.37155 -0.0130988 1.45809
-1.33679 0.193604 1.47064
-1.30203 0.394018 1.42729
-1.26727 0.567716 1.33716
-1.23251 0.702752 1.21685
-1.19776 0.79692 1.08381
-1.16301 0.854917 0.951664
-1.12827 0.884447 0.82881
-1.09352 0.893378 0.719181
-1.05878 0.888355 0.623749
-1.02405 0.874437 0.541836
-0.989309 0.855239 0.472015
-0.954576 0.833234 0.41264
-0.919844 0.810065 0.36211
-0.885115 0.786788 0.318991
-0.850388 0.764064 0.282051
-0.815663 0.742291 0.250255
-0.78094 0.721688 0.222743
-0.746219 0.702365 0.198808
-0.711499 0.684358 0.177869
-0.676781 0.667658 0.159447
-0.642065 0.65223 0.143147
-0.60735 0.638021 0.128643
-0.572637 0.624973 0.115664
-0.537925 0.613026 0.103985
-0.503214 0.602118 0.0934149
-0.468504 0.592192 0.083795
-0.433796 0.583192 0.0749894
-0.399089 0.575067 0.0668823
-0.364382 0.567772 0.0593743
-0.329676 0.561265 0.0523794
-0.294972 0.555509 0.0458224
-0.260267 0.550472 0.0396375
-0.225564 0.546124 0.033766
-0.190861 0.542441 0.0281553
-0.156158 0.539403 0.022758
-0.121456 0.536993 0.0175303
-0.0867541 0.535196 0.0124314
-0.0520524 0.534004 0.00742308
-0.0173508 0.53341 0.00246843
0.0173508 0.53341 -0.00246843
0.0520524 0.534004 -0.00742308
0.0867541 0.535196 -0.0124314
0.121456 0.536993 -0.0175303
0.156158 0.539403 -0.022758
0.190861 0.542441 -0.0281553
0.225564 0.546124 -0.033766
0.260267 0.550472 -0.0396375
0.294972 0.555509 -0.0458224
0.329676 0.561265 -0.0523794
0.364382 0.567772 -0.0593743
0.399089 0.575067 -0.0668823
0.433796 0.583192 -0.0749894
0.468504 0.592192 -0.083795
0.503214 0.602118 -0.0934149
0.537925 0.613026 -0.103985
0.572637 0.624973 -0.115664
0.60735 0.638021 -0.128643
0.642065 0.65223 -0.143147
0.676781 0.667658 -0.159447
0.711499 0.684358 -0.177869
0.746219 0.702365 -0.198808
0.78094 0.721688 -0.222743
0.815663 0.742291 -0.250255
0.850388 0.764064 -0.282051
0.885115 0.786788 -0.318991
0.919844 0.810065 -0.36211
0.954576 0.833234 -0.41264
0.989309 0.855239 -0.472015
1.02405 0.874437 -0.541836
1.05878 0.888355 -0.623749
1.09352 0.893378 -0.719181
1.12827 0.884447 -0.82881
1.16301 0.854917 -0.951664
1.19776 0.79692 -1.08381
1.23251 0.702752 -1.21685
1.26727 0.567716 -1.33716
1.30203 0.394018 -1.42729
1.33679 0.193604 -1.47064
1.37155 -0.0130988 -1.45809
1.40632 -0.203449 -1.39243
1.44109 -0.360332 -1.28695
1.47586 -0.476351 -1.15943
1.51064 -0.552902 -1.02598
1.54542 -0.596488 -0.897882
1.58021 -0.615157 -0.781338
1.61499 -0.616325 -0.678767
1.64979 -0.605931 -0.590254
1.68458 -0.588349 -0.514695
1.71938 -0.566639 -0.450515
1.75419 -0.542861 -0.396064
1.78899 -0.518364 -0.349809
1.82381 -0.494005 -0.310405
1.85862 -0.470309 -0.276712
1.89345 -0.447579 -0.247776
1.92827 -0.425977 -0.222814
1.9631 -0.40557 -0.201179
1.99794 -0.386368 -0.18234
2.03278 -0.368343 -0.165861
2.06762 -0.351448 -0.151383
2.10247 -0.335621 -0.13861
2.13733 -0.320798 -0.127294
2.17219 -0.306913 -0.117231
2.20705 -0.293898 -0.108249
2.24192 -0.281692 -0.100204
2.2768 -0.270235 -0.0929745
2.31168 -0.259471 -0.0864567
2.34657 -0.249348 -0.0805633
2.38146 -0.239818 -0.0752193
2.41636 -0.230838 -0.0703604
2.45126 -0.222366 -0.0659313
2.48617 -0.214367 -0.0618841
2.52109 -0.206804 -0.0581773
2.55601 -0.199648 -0.0547748
2.59094 -0.19287 -0.0516451
2.62587 -0.186443 -0.0487605
2.66081 -0.180343 -0.0460967
2.69576 -0.174549 -0.0436324
2.73071 -0.16904 -0.0413486
2.76567 -0.163797 -0.0392286
2.80064 -0.158803 -0.0372575
2.83561 -0.154042 -0.035422
2.87059 -0.1495 -0.0337104
2.90558 -0.145164 -0.032112
2.94058 -0.14102 -0.0306172
2.97558 -0.137057 -0.0292177
3.01059 -0.133265 -0.0279056
3.0456 -0.129634 -0.026674
3.08063 -0.126154 -0.0255167
3.11566 -0.122817 -0.024428
3.1507 -0.119616 -0.0234027
3.18574 -0.116542 -0.0224362
3.2208 -0.113589 -0.021524
3.25586 -0.11075 -0.0206625
3.29093 -0.10802 -0.0198479
3.32601 -0.105392 -0.0190771
3.36109 -0.102862 -0.0183471
3.39619 -0.100425 -0.017655
3.43129 -0.0980764 -0.0169985
3.4664 -0.0958112 -0.0163752
3.50152 -0.0936258 -0.0157829
3.53665 -0.0915164 -0.0152198
3.57179 -0.0894793 -0.0146839
3.60694 -0.0875113 -0.0141737
3.64209 -0.0856091 -0.0136875
3.67726 -0.0837698 -0.0132239
3.71243 -0.0819907 -0.0127816
3.74761 -0.0802689 -0.0123593
3.7828 -0.078602 -0.011956
3.81801 -0.0769877 -0.0115704
3.85322 -0.0754237 -0.0112017
3.88844 -0.0739079 -0.0108489
3.92367 -0.0724383 -0.0105111
3.95891 -0.071013 -0.0101875
3.99416 -0.0696301 -0.00987739
4.02942 -0.068288 -0.00958001
4.06469 -0.0669851 -0.00929471
4.09997 -0.0657197 -0.00902087
4.13526 -0.0644905 -0.00875792
4.17056 -0.063296 -0.00850529
4.20587 -0.062135 -0.00826248
4.24119 -0.0610061 -0.00802901
4.27653 -0.0599081 -0.00780442
4.31187 -0.0588399 -0.00758829
4.34722 -0.0578005 -0.0073802
4.38259 -0.0567887 -0.00717979
4.41797 -0.0558036 -0.00698669
4.45335 -0.0548442 -0.00680057
4.48875 -0.0539096 -0.00662111
4.52416 -0.052999 -0.00644801
4.55958 -0.0521116 -0.00628097
4.59502 -0.0512464 -0.00611975
4.63046 -0.0504028 -0.00596407
4.66592 -0.0495801 -0.0058137
4.70139 -0.0487775 -0.00566841
4.73687 -0.0479944 -0.00552798
4.77237 -0.0472302 -0.00539221
4.80787 -0.0464842 -0.0052609
4.84339 -0.0457558 -0.00513387
4.87892 -0.0450445 -0.00501094
4.91446 -0.0443498 -0.00489195
4.95002 -0.0436711 -0.00477673
4.98559 -0.043008 -0.00466514
5.02117 -0.0423599 -0.00455703
5.05677 -0.0417263 -0.00445226
5.09237 -0.041107 -0.0043507
5.128 -0.0405013 -0.00425224
5.16363 -0.039909 -0.00415674
5.19928 -0.0393296 -0.00406411
5.23494 -0.0387627 -0.00397422
5.27062 -0.038208 -0.00388698
5.30631 -0.0376652 -0.00380229
5.34201 -0.0371338 -0.00372006
5.37773 -0.0366136 -0.00364019
5.41346 -0.0361042 -0.00356261
5.4492 -0.0356053 -0.00348722
5.48497 -0.0351167 -0.00341395
5.52074 -0.0346381 -0.00334272
5.55653 -0.0341691 -0.00327347
5.59233 -0.0337096 -0.00320613
5.62815 -0.0332592 -0.00314062
5.66399 -0.0328178 -0.00307689
5.69984 -0.032385 -0.00301487
5.7357 -0.0319607 -0.00295451
5.77158 -0.0315447 -0.00289575
5.80748 -0.0311366 -0.00283854
5.84339 -0.0307364 -0.00278282
5.87932 -0.0303437 -0.00272856
5.91526 -0.0299585 -0.00267569
5.95122 -0.0295805 -0.00262418
5.9872 -0.0292096 -0.00257397
6.02319 -0.0288455 -0.00252504
6.05919 -0.0284882 -0.00247734
6.09522 -0.0281373 -0.00243083
6.13126 -0.0277928 -0.00238547
6.16732 -0.0274546 -0.00234122
6.20339 -0.0271224 -0.00229806
6.23949 -0.0267961 -0.00225595
6.27559 -0.0264756 -0.00221486
6.31172 -0.0261608 -0.00217475
6.34786 -0.0258514 -0.0021356
6.38403 -0.0255474 -0.00209738
6.42021 -0.0252487 -0.00206006
6.4564 -0.0249551 -0.00202361
6.49262 -0.0246666 -0.00198801
6.52885 -0.0243829 -0.00195323
6.5651 -0.024104 -0.00191926
6.60137 -0.0238297 -0.00188606
6.63766 -0.0235601 -0.00185361
6.67397 -0.0232949 -0.0018219
6.71029 -0.0230341 -0.0017909
6.74664 -0.0227776 -0.00176059
6.783 -0.0225252 -0.00173096
6.81938 -0.0222769 -0.00170197
6.85579 -0.0220326 -0.00167363
6.89221 -0.0217923 -0.0016459
6.92865 -0.0215557 -0.00161878
6.96511 -0.0213229 -0.00159224
7.00159 -0.0210938 -0.00156626
7.0381 -0.0208683 -0.00154085
7.07462 -0.0206462 -0.00151597
7.11116 -0.0204277 -0.00149162
7.14772 -0.0202124 -0.00146778
7.18431 -0.0200005 -0.00144443
7.22091 -0.0197918 -0.00142157
7.25754 -0.0195863 -0.00139918
7.29418 -0.0193839 -0.00137726
7.33085 -0.0191845 -0.00135578
7.36754 -0.0189881 -0.00133474
7.40425 -0.0187946 -0.00131412
7.44099 -0.0186039 -0.00129392
7.47774 -0.0184161 -0.00127412
7.51452 -0.018231 -0.00125472
7.55132 -0.0180486 -0.0012357
7.58814 -0.0178689 -0.00121705
7.62498 -0.0176917 -0.00119877
7.66185 -0.0175171 -0.00118085
7.69874 -0.0173449 -0.00116328
7.73566 -0.0171752 -0.00114604
7.77259 -0.0170079 -0.00112914
7.80955 -0.0168429 -0.00111256
7.84654 -0.0166803 -0.00109629
7.88355 -0.0165199 -0.00108034
7.92058 -0.0163617 -0.00106468
7.95763 -0.0162057 -0.00104932
7.99471 -0.0160519 -0.00103425
8.03182 -0.0159001 -0.00101945
8.06895 -0.0157504 -0.00100493
8.1061 -0.0156028 -0.000990676
8.14328 -0.0154571 -0.000976684
8.18049 -0.0153133 -0.000962947
8.21772 -0.0151715 -0.000949459
8.25497 -0.0150316 -0.000936215
8.29226 -0.0148935 -0.000923209
8.32956 -0.0147572 -0.000910436
8.3669 -0.0146227 -0.00089789
8.40426 -0.0144899 -0.000885568
8.44165 -0.0143589 -0.000873463
8.47906 -0.0142296 -0.000861571
8.5165 -0.0141019 -0.000849887
8.55397 -0.0139759 -0.000838407
8.59146 -0.0138514 -0.000827126
8.62899 -0.0137286 -0.00081604
8.66654 -0.0136072 -0.000805144
8.70412 -0.0134875 -0.000794436
8.74172 -0.0133692 -0.000783909
8.77936 -0.0132523 -0.000773562
8.81702 -0.013137 -0.00076339
8.85471 -0.013023 -0.000753389
8.89244 -0.0129105 -0.000743555
8.93019 -0.0127993 -0.000733886
8.96797 -0.0126895 -0.000724377
9.00578 -0.012581 -0.000715026
9.04362 -0.0124738 -0.000705829
9.08149 -0.0123679 -0.000696783
9.11939 -0.0122633 -0.000687885
9.15732 -0.0121599 -0.000679132
9.19528 -0.0120578 -0.000670521
9.23327 -0.0119569 -0.000662049
9.2713 -0.0118571 -0.000653713
9.30935 -0.0117585 -0.00064551
9.34744 -0.0116611 -0.000637439
9.38556 -0.0115648 -0.000629496
9.42371 -0.0114696 -0.000621678
9.46189 -0.0113756 -0.000613984
9.50011 -0.0112826 -0.00060641
9.53836 -0.0111906 -0.000598955
9.57664 -0.0110997 -0.000591616
9.61496 -0.0110099 -0.000584391
9.65331 -0.010921 -0.000577278
9.69169 -0.0108332 -0.000570274
9.73011 -0.0107463 -0.000563378
9.76856 -0.0106604 -0.000556587
9.80704 -0.0105755 -0.000549899
9.84557 -0.0104915 -0.000543313
9.88412 -0.0104085 -0.000536827
9.92271 -0.0103263 -0.000530437
9.96134 -0.010245 -0.000524144
10 -0.0101647 -0.000517945
10.0387 -0.0100852 -0.000511838
10.0774 -0.0100065 -0.000505821
10.1162 -0.00992876 -0.000499894
10.155 -0.00985181 -0.000494053
10.1939 -0.00977568 -0.000488298
10.2328 -0.00970036 -0.000482627
10.2717 -0.00962584 -0.000477039
10.3106 -0.0095521 -0.000471532
10.3496 -0.00947915 -0.000466104
10.3887 -0.00940696 -0.000460755
10.4278 -0.00933552 -0.000455482
10.4669 -0.00926483 -0.000450284
10.506 -0.00919487 -0.000445161
10.5452 -0.00912563 -0.00044011
10.5845 -0.00905711 -0.000435131
10.6238 -0.00898929 -0.000430222
10.6631 -0.00892216 -0.000425381
10.7024 -0.00885571 -0.000420609
10.7418 -0.00878994 -0.000415903
10.7813 -0.00872483 -0.000411262
10.8208 -0.00866038 -0.000406686
10.8603 -0.00859657 -0.000402172
10.8999 -0.0085334 -0.000397721
10.9395 -0.00847086 -0.000393331
10.9792 -0.00840894 -0.000389001
11.0189 -0.00834763 -0.000384729
11.0586 -0.00828692 -0.000380516
11.0984 -0.00822681 -0.000376359
11.1383 -0.00816729 -0.000372258
11.1781 -0.00810835 -0.000368213
11.2181 -0.00804997 -0.000364221
11.2581 -0.00799217 -0.000360283
11.2981 -0.00793492 -0.000356397
11.3381 -0.00787821 -0.000352563
11.3783 -0.00782205 -0.000348779
11.4184 -0.00776643 -0.000345045
11.4587 -0.00771133 -0.00034136
11.4989 -0.00765675 -0.000337723
11.5392 -0.00760269 -0.000334133
11.5796 -0.00754914 -0.00033059
11.62 -0.00749608 -0.000327093
11.6605 -0.00744352 -0.000323641
11.701 -0.00739145 -0.000320233
11.7415 -0.00733986 -0.000316869
11.7822 -0.00728875 -0.000313548
11.8228 -0.0072381 -0.000310269
11.8636 -0.00718792 -0.000307031
11.9043 -0.0071382 -0.000303835
11.9452 -0.00708892 -0.000300679
11.986 -0.0070401 -0.000297563
12.027 -0.00699171 -0.000294485
12.068 -0.00694376 -0.000291446
12.109 -0.00689624 -0.000288445
12.1501 -0.00684915 -0.000285481
12.1913 -0.00680247 -0.000282554
12.2325 -0.00675621 -0.000279663
12.2738 -0.00671035 -0.000276807
12.3151 -0.0066649 -0.000273986
12.3565 -0.00661985 -0.0002712
12.3979 -0.00657519 -0.000268447
12.4394 -0.00653092 -0.000265728
12.481 -0.00648703 -0.000263042
12.5226 -0.00644353 -0.000260388
12.5643 -0.00640039 -0.000257767
12.6061 -0.00635763 -0.000255176
12.6479 -0.00631524 -0.000252617
12.6898 -0.0062732 -0.000250087
12.7317 -0.00623152 -0.000247588
12.7737 -0.0061902 -0.000245119
12.8158 -0.00614922 -0.000242678
12.8579 -0.00610859 -0.000240267
12.9001 -0.0060683 -0.000237883
12.9424 -0.00602834 -0.000235528
12.9847 -0.00598871 -0.0002332
13.0271 -0.00594942 -0.000230898
13.0696 -0.00591045 -0.000228624
13.1121 -0.00587179 -0.000226376
13.1547 -0.00583346 -0.000224153
13.1974 -0.00579544 -0.000221956
13.2402 -0.00575772 -0.000219785
13.283 -0.00572031 -0.000217638
13.3259 -0.00568321 -0.000215515
13.3689 -0.0056464 -0.000213416
13.4119 -0.00560989 -0.000211341
13.455 -0.00557367 -0.00020929
13.4982 -0.00553773 -0.000207261
13.5415 -0.00550208 -0.000205255
13.5848 -0.00546672 -0.000203272
13.6283 -0.00543163 -0.000201311
13.6718 -0.00539681 -0.000199371
13.7153 -0.00536227 -0.000197453
13.759 -0.005328 -0.000195555
13.8028 -0.00529399 -0.000193679
13.8466 -0.00526025 -0.000191823
13.8905 -0.00522676 -0.000189988
13.9345 -0.00519353 -0.000188172
13.9786 -0.00516055 -0.000186376
14.0227 -0.00512783 -0.0001846
14.067 -0.00509535 -0.000182843
14.1113 -0.00506312 -0.000181104
14.1558 -0.00503112 -0.000179384
14.2003 -0.00499937 -0.000177683
14.2449 -0.00496786 -0.000176
14.2896 -0.00493658 -0.000174334
14.3344 -0.00490553 -0.000172686
14.3793 -0.00487471 -0.000171056
14.4243 -0.00484411 -0.000169442
14.4693 -0.00481374 -0.000167846
14.5145 -0.00478359 -0.000166266
14.5598 -0.00475365 -0.000164703
14.6052 -0.00472394 -0.000163156
14.6506 -0.00469443 -0.000161624
14.6962 -0.00466514 -0.000160109
14.7419 -0.00463606 -0.000158609
14.7877 -0.00460718 -0.000157125
14.8336 -0.0045785 -0.000155656
14.8796 -0.00455003 -0.000154201
14.9257 -0.00452176 -0.000152762
14.9719 -0.00449368 -0.000151336
15.0182 -0.0044658 -0.000149926
15.0647 -0.00443811 -0.000148529
15.1112 -0.00441061 -0.000147146
15.1579 -0.0043833 -0.000145778
15.2047 -0.00435617 -0.000144422
15.2516 -0.00432923 -0.000143081
15.2986 -0.00430247 -0.000141752
15.3458 -0.00427589 -0.000140436
15.393 -0.00424949 -0.000139134
15.4404 -0.00422326 -0.000137844
15.488 -0.00419721 -0.000136566
15.5356 -0.00417132 -0.000135301
15.5834 -0.00414561 -0.000134049
15.6313 -0.00412006 -0.000132808
15.6794 -0.00409468 -0.000131579
15.7276 -0.00406946 -0.000130362
15.7759 -0.0040444 -0.000129156
15.8243 -0.00401951 -0.000127962
15.873 -0.00399477 -0.000126779
15.9217 -0.00397018 -0.000125607
15.9706 -0.00394575 -0.000124447
16.0197 -0.00392148 -0.000123297
16.0689 -0.00389735 -0.000122157
16.1182 -0.00387337 -0.000121029
16.1677 -0.00384953 -0.00011991
16.2174 -0.00382584 -0.000118802
16.2672 -0.0038023 -0.000117704
16.3172 -0.00377889 -0.000116616
16.3674 -0.00375562 -0.000115538
16.4177 -0.0037325 -0.000114469
16.4682 -0.0037095 -0.00011341
16.5189 -0.00368664 -0.000112361
16.5697 -0.00366391 -0.000111321
16.6208 -0.00364132 -0.00011029
16.672 -0.00361885 -0.000109268
16.7234 -0.0035965 -0.000108255
16.775 -0.00357428 -0.000107251
16.8268 -0.00355219 -0.000106255
16.8787 -0.00353022 -0.000105269
16.9309 -0.00350836 -0.00010429
16.9833 -0.00348663 -0.00010332
17.0359 -0.00346501 -0.000102358
17.0887 -0.0034435 -0.000101405
17.1418 -0.00342211 -0.000100459
17.195 -0.00340083 -9.9521e-05
17.2485 -0.00337966 -9.85908e-05
17.3022 -0.00335859 -9.76683e-05
17.3562 -0.00333763 -9.67534e-05
17.4104 -0.00331678 -9.58458e-05
17.4648 -0.00329602 -9.49455e-05
17.5195 -0.00327537 -9.40525e-05
17.5744 -0.00325482 -9.31665e-05
17.6296 -0.00323436 -9.22875e-05
17.6851 -0.00321399 -9.14153e-05
17.7408 -0.00319372 -9.05499e-05
17.7969 -0.00317354 -8.96911e-05
17.8532 -0.00315345 -8.88388e-05
17.9098 -0.00313345 -8.7993e-05
17.9667 -0.00311353 -8.71535e-05
18.0239 -0.00309369 -8.63201e-05
18.0815 -0.00307394 -8.54929e-05
18.1393 -0.00305426 -8.46716e-05
18.1975 -0.00303467 -8.38562e-05
18.256 -0.00301514 -8.30465e-05
18.3149 -0.00299569 -8.22425e-05
18.3742 -0.00297631 -8.1444e-05
18.4338 -0.002957 -8.06509e-05
18.4938 -0.00293775 -7.98631e-05
18.5542 -0.00291856 -7.90804e-05
18.615 -0.00289944 -7.83029e-05
18.6762 -0.00288037 -7.75302e-05
18.7379 -0.00286136 -7.67624e-05
18.8 -0.00284241 -7.59993e-05
18.8625 -0.0028235 -7.52407e-05
18.9255 -0.00280464 -7.44865e-05
18.9891 -0.00278582 -7.37367e-05
19.0531 -0.00276704 -7.2991e-05
19.1177 -0.0027483 -7.22493e-05
19.1828 -0.0027296 -7.15115e-05
19.2484 -0.00271092 -7.07774e-05
19.3147 -0.00269227 -7.00468e-05
19.3816 -0.00267364 -6.93197e-05
19.4491 -0.00265503 -6.85958e-05
19.5173 -0.00263643 -6.78749e-05
19.5862 -0.00261784 -6.71568e-05
19.6558 -0.00259925 -6.64415e-05
19.7262 -0.00258065 -6.57285e-05
19.7974 -0.00256205 -6.50178e-05
19.8694 -0.00254343 -6.43091e-05
19.9423 -0.00252479 -6.36021e-05
20.0162 -0.00250611 -6.28965e-05
20.091 -0.0024874 -6.21921e-05
20.1669 -0.00246864 -6.14885e-05
20.244 -0.00244982 -6.07854e-05
20.3222 -0.00243092 -6.00824e-05
20.4016 -0.00241194 -5.9379e-05
20.4825 -0.00239287 -5.86747e-05
20.5648 -0.00237367 -5.7969e-05
20.6487 -0.00235435 -5.72614e-05
20.7344 -0.00233487 -5.65509e-05
20.8219 -0.00231521 -5.5837e-05
20.9115 -0.00229533 -5.51185e-05
21.0034 -0.00227522 -5.43943e-05
21.0979 -0.00225481 -5.36631e-05
21.1952 -0.00223407 -5.29232e-05
21.2959 -0.00221293 -5.21724e-05
21.4004 -0.0021913 -5.14081e-05
21.5093 -0.00216907 -5.06268e-05
21.6237 -0.0021461 -4.98236e-05
21.7448 -0.00212218 -4.89916e-05
21.8747 -0.00209698 -4.81202e-05
22.0165 -0.00206995 -4.71916e-05
22.1768 -0.00204004 -4.61709e-05
22.3723 -0.00200443 -4.49656e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.75Lambda0.5Nc1Classic/GApTwoLoop.txt <==
-22.3723 -0.00200136 4.48284e-05
-22.1768 -0.00203686 4.60274e-05
-22.0165 -0.00206668 4.7043e-05
-21.8747 -0.00209362 4.79666e-05
-21.7448 -0.00211875 4.88335e-05
-21.6237 -0.00214259 4.9661e-05
-21.5093 -0.00216549 5.04599e-05
-21.4004 -0.00218764 5.12369e-05
-21.2959 -0.0022092 5.1997e-05
-21.1952 -0.00223027 5.27435e-05
-21.0979 -0.00225094 5.34794e-05
-21.0034 -0.00227128 5.42064e-05
-20.9115 -0.00229132 5.49264e-05
-20.8219 -0.00231113 5.56407e-05
-20.7344 -0.00233072 5.63506e-05
-20.6487 -0.00235013 5.70568e-05
-20.5648 -0.00236939 5.77604e-05
-20.4825 -0.00238851 5.84618e-05
-20.4016 -0.00240752 5.91618e-05
-20.3222 -0.00242643 5.98609e-05
-20.244 -0.00244525 6.05597e-05
-20.1669 -0.00246401 6.12585e-05
-20.091 -0.0024827 6.19577e-05
-20.0162 -0.00250134 6.26577e-05
-19.9423 -0.00251994 6.33588e-05
-19.8694 -0.00253852 6.40613e-05
-19.7974 -0.00255706 6.47655e-05
-19.7262 -0.00257559 6.54716e-05
-19.6558 -0.00259411 6.61799e-05
-19.5862 -0.00261263 6.68906e-05
-19.5173 -0.00263115 6.76039e-05
-19.4491 -0.00264967 6.832e-05
-19.3816 -0.00266821 6.90391e-05
-19.3147 -0.00268676 6.97613e-05
-19.2484 -0.00270534 7.04869e-05
-19.1828 -0.00272394 7.1216e-05
-19.1177 -0.00274257 7.19488e-05
-19.0531 -0.00276123 7.26853e-05
-18.9891 -0.00277993 7.34259e-05
-18.9255 -0.00279867 7.41704e-05
-18.8625 -0.00281745 7.49193e-05
-18.8 -0.00283627 7.56724e-05
-18.7379 -0.00285515 7.64301e-05
-18.6762 -0.00287408 7.71924e-05
-18.615 -0.00289306 7.79595e-05
-18.5542 -0.0029121 7.87313e-05
-18.4938 -0.0029312 7.95083e-05
-18.4338 -0.00295036 8.02902e-05
-18.3742 -0.00296959 8.10775e-05
-18.3149 -0.00298888 8.18699e-05
-18.256 -0.00300824 8.2668e-05
-18.1975 -0.00302768 8.34715e-05
-18.1393 -0.00304719 8.42807e-05
-18.0815 -0.00306677 8.50956e-05
-18.0239 -0.00308644 8.59166e-05
-17.9667 -0.00310618 8.67434e-05
-17.9098 -0.003126 8.75764e-05
-17.8532 -0.00314591 8.84155e-05
-17.7969 -0.00316591 8.92611e-05
-17.7408 -0.00318599 9.0113e-05
-17.6851 -0.00320616 9.09715e-05
-17.6296 -0.00322643 9.18366e-05
-17.5744 -0.00324678 9.27086e-05
-17.5195 -0.00326724 9.35873e-05
-17.4648 -0.00328779 9.4473e-05
-17.4104 -0.00330844 9.53658e-05
-17.3562 -0.00332919 9.62659e-05
-17.3022 -0.00335004 9.71731e-05
-17.2485 -0.003371 9.80879e-05
-17.195 -0.00339207 9.90101e-05
-17.1418 -0.00341324 9.99401e-05
-17.0887 -0.00343452 0.000100878
-17.0359 -0.00345591 0.000101823
-16.9833 -0.00347742 0.000102777
-16.9309 -0.00349904 0.000103738
-16.8787 -0.00352078 0.000104708
-16.8268 -0.00354263 0.000105686
-16.775 -0.00356461 0.000106673
-16.7234 -0.00358671 0.000107668
-16.672 -0.00360893 0.000108672
-16.6208 -0.00363128 0.000109684
-16.5697 -0.00365375 0.000110706
-16.5189 -0.00367635 0.000111737
-16.4682 -0.00369908 0.000112776
-16.4177 -0.00372195 0.000113825
-16.3674 -0.00374495 0.000114884
-16.3172 -0.00376808 0.000115952
-16.2672 -0.00379136 0.00011703
-16.2174 -0.00381477 0.000118117
-16.1677 -0.00383832 0.000119215
-16.1182 -0.00386202 0.000120322
-16.0689 -0.00388586 0.00012144
-16.0197 -0.00390984 0.000122569
-15.9706 -0.00393398 0.000123707
-15.9217 -0.00395826 0.000124857
-15.873 -0.0039827 0.000126017
-15.8243 -0.00400729 0.000127188
-15.7759 -0.00403204 0.00012837
-15.7276 -0.00405694 0.000129564
-15.6794 -0.004082 0.000130768
-15.6313 -0.00410723 0.000131985
-15.5834 -0.00413262 0.000133213
-15.5356 -0.00415817 0.000134453
-15.488 -0.00418389 0.000135704
-15.4404 -0.00420978 0.000136968
-15.393 -0.00423584 0.000138245
-15.3458 -0.00426207 0.000139534
-15.2986 -0.00428848 0.000140835
-15.2516 -0.00431507 0.00014215
-15.2047 -0.00434184 0.000143477
-15.1579 -0.00436878 0.000144817
-15.1112 -0.00439592 0.000146171
-15.0647 -0.00442323 0.000147539
-15.0182 -0.00445074 0.00014892
-14.9719 -0.00447843 0.000150315
-14.9257 -0.00450632 0.000151724
-14.8796 -0.0045344 0.000153148
-14.8336 -0.00456268 0.000154585
-14.7877 -0.00459115 0.000156038
-14.7419 -0.00461983 0.000157505
-14.6962 -0.00464871 0.000158988
-14.6506 -0.0046778 0.000160486
-14.6052 -0.0047071 0.000161999
-14.5598 -0.0047366 0.000163528
-14.5145 -0.00476632 0.000165073
-14.4693 -0.00479626 0.000166634
-14.4243 -0.00482641 0.000168212
-14.3793 -0.00485678 0.000169805
-14.3344 -0.00488738 0.000171416
-14.2896 -0.0049182 0.000173044
-14.2449 -0.00494925 0.000174689
-14.2003 -0.00498053 0.000176352
-14.1558 -0.00501204 0.000178032
-14.1113 -0.00504379 0.00017973
-14.067 -0.00507578 0.000181447
-14.0227 -0.00510801 0.000183182
-13.9786 -0.00514048 0.000184936
-13.9345 -0.0051732 0.000186709
-13.8905 -0.00520618 0.000188501
-13.8466 -0.0052394 0.000190313
-13.8028 -0.00527288 0.000192145
-13.759 -0.00530662 0.000193996
-13.7153 -0.00534062 0.000195868
-13.6718 -0.00537488 0.000197761
-13.6283 -0.00540941 0.000199675
-13.5848 -0.00544422 0.00020161
-13.5415 -0.0054793 0.000203567
-13.4982 -0.00551465 0.000205545
-13.455 -0.00555029 0.000207546
-13.4119 -0.0055862 0.000209569
-13.3689 -0.00562241 0.000211616
-13.3259 -0.00565891 0.000213685
-13.283 -0.0056957 0.000215778
-13.2402 -0.00573279 0.000217895
-13.1974 -0.00577017 0.000220036
-13.1547 -0.00580787 0.000222201
-13.1121 -0.00584587 0.000224392
-13.0696 -0.00588418 0.000226607
-13.0271 -0.00592281 0.000228849
-12.9847 -0.00596176 0.000231116
-12.9424 -0.00600103 0.00023341
-12.9001 -0.00604062 0.00023573
-12.8579 -0.00608055 0.000238078
-12.8158 -0.00612081 0.000240454
-12.7737 -0.00616141 0.000242857
-12.7317 -0.00620236 0.000245289
-12.6898 -0.00624365 0.00024775
-12.6479 -0.00628529 0.00025024
-12.6061 -0.00632729 0.00025276
-12.5643 -0.00636964 0.00025531
-12.5226 -0.00641236 0.00025789
-12.481 -0.00645545 0.000260502
-12.4394 -0.00649891 0.000263146
-12.3979 -0.00654275 0.000265821
-12.3565 -0.00658697 0.000268529
-12.3151 -0.00663158 0.00027127
-12.2738 -0.00667658 0.000274045
-12.2325 -0.00672198 0.000276853
-12.1913 -0.00676778 0.000279697
-12.1501 -0.00681398 0.000282575
-12.109 -0.0068606 0.00028549
-12.068 -0.00690763 0.00028844
-12.027 -0.00695509 0.000291428
-11.986 -0.00700297 0.000294452
-11.9452 -0.00705128 0.000297515
-11.9043 -0.00710003 0.000300616
-11.8636 -0.00714923 0.000303757
-11.8228 -0.00719888 0.000306937
-11.7822 -0.00724898 0.000310158
-11.7415 -0.00729954 0.00031342
-11.701 -0.00735057 0.000316724
-11.6605 -0.00740207 0.00032007
-11.62 -0.00745405 0.00032346
-11.5796 -0.00750651 0.000326893
-11.5392 -0.00755946 0.000330371
-11.4989 -0.00761292 0.000333894
-11.4587 -0.00766688 0.000337464
-11.4184 -0.00772134 0.000341079
-11.3783 -0.00777633 0.000344743
-11.3381 -0.00783184 0.000348455
-11.2981 -0.00788788 0.000352216
-11.2581 -0.00794446 0.000356027
-11.2181 -0.00800158 0.000359889
-11.1781 -0.00805926 0.000363802
-11.1383 -0.0081175 0.000367768
-11.0984 -0.0081763 0.000371787
-11.0586 -0.00823568 0.000375861
-11.0189 -0.00829564 0.00037999
-10.9792 -0.0083562 0.000384175
-10.9395 -0.00841735 0.000388417
-10.8999 -0.00847911 0.000392717
-10.8603 -0.00854148 0.000397076
-10.8208 -0.00860448 0.000401496
-10.7813 -0.00866811 0.000405976
-10.7418 -0.00873238 0.000410519
-10.7024 -0.0087973 0.000415125
-10.6631 -0.00886287 0.000419796
-10.6238 -0.00892912 0.000424532
-10.5845 -0.00899605 0.000429335
-10.5452 -0.00906366 0.000434205
-10.506 -0.00913196 0.000439145
-10.4669 -0.00920098 0.000444155
-10.4278 -0.00927071 0.000449236
-10.3887 -0.00934116 0.00045439
-10.3496 -0.00941235 0.000459619
-10.3106 -0.00948429 0.000464923
-10.2717 -0.00955699 0.000470304
-10.2328 -0.00963046 0.000475763
-10.1939 -0.0097047 0.000481302
-10.155 -0.00977974 0.000486922
-10.1162 -0.00985558 0.000492624
-10.0774 -0.00993224 0.000498411
-10.0387 -0.0100097 0.000504283
-10 -0.010088 0.000510243
-9.96134 -0.0101672 0.000516292
-9.92271 -0.0102472 0.00052243
-9.88412 -0.0103282 0.000528662
-9.84557 -0.01041 0.000534987
-9.80704 -0.0104927 0.000541409
-9.76856 -0.0105763 0.000547928
-9.73011 -0.0106608 0.000554546
-9.69169 -0.0107463 0.000561266
-9.65331 -0.0108328 0.000568089
-9.61496 -0.0109202 0.000575018
-9.57664 -0.0110086 0.000582054
-9.53836 -0.011098 0.000589199
-9.50011 -0.0111885 0.000596456
-9.46189 -0.01128 0.000603827
-9.42371 -0.0113725 0.000611314
-9.38556 -0.0114661 0.000618919
-9.34744 -0.0115607 0.000626645
-9.30935 -0.0116565 0.000634493
-9.2713 -0.0117534 0.000642468
-9.23327 -0.0118514 0.00065057
-9.19528 -0.0119506 0.000658804
-9.15732 -0.012051 0.00066717
-9.11939 -0.0121525 0.000675672
-9.08149 -0.0122553 0.000684313
-9.04362 -0.0123593 0.000693096
-9.00578 -0.0124645 0.000702023
-8.96797 -0.012571 0.000711099
-8.93019 -0.0126788 0.000720323
-8.89244 -0.0127879 0.000729703
-8.85471 -0.0128984 0.000739239
-8.81702 -0.0130102 0.000748935
-8.77936 -0.0131234 0.000758795
-8.74172 -0.013238 0.000768822
-8.70412 -0.013354 0.00077902
-8.66654 -0.0134714 0.000789392
-8.62899 -0.0135904 0.000799941
-8.59146 -0.0137108 0.000810674
-8.55397 -0.0138328 0.000821591
-8.5165 -0.0139563 0.000832699
-8.47906 -0.0140814 0.000844
-8.44165 -0.0142081 0.000855501
-8.40426 -0.0143364 0.000867203
-8.3669 -0.0144664 0.000879113
-8.32956 -0.0145981 0.000891234
-8.29226 -0.0147315 0.000903572
-8.25497 -0.0148666 0.000916131
-8.21772 -0.0150036 0.000928917
-8.18049 -0.0151423 0.000941934
-8.14328 -0.0152829 0.000955189
-8.1061 -0.0154254 0.000968684
-8.06895 -0.0155698 0.000982429
-8.03182 -0.0157161 0.000996426
-7.99471 -0.0158644 0.00101068
-7.95763 -0.0160148 0.00102521
-7.92058 -0.0161672 0.00104
-7.88355 -0.0163217 0.00105507
-7.84654 -0.0164783 0.00107043
-7.80955 -0.0166371 0.00108608
-7.77259 -0.0167981 0.00110203
-7.73566 -0.0169614 0.00111828
-7.69874 -0.017127 0.00113484
-7.66185 -0.0172949 0.00115173
-7.62498 -0.0174652 0.00116894
-7.58814 -0.017638 0.00118649
-7.55132 -0.0178132 0.00120439
-7.51452 -0.017991 0.00122264
-7.47774 -0.0181714 0.00124125
-7.44099 -0.0183543 0.00126023
-7.40425 -0.01854 0.0012796
-7.36754 -0.0187284 0.00129935
-7.33085 -0.0189196 0.00131951
-7.29418 -0.0191136 0.00134007
-7.25754 -0.0193106 0.00136106
-7.22091 -0.0195105 0.00138247
-7.18431 -0.0197134 0.00140434
-7.14772 -0.0199194 0.00142665
-7.11116 -0.0201286 0.00144943
-7.07462 -0.020341 0.00147269
-7.0381 -0.0205566 0.00149645
-7.00159 -0.0207757 0.00152071
-6.96511 -0.0209981 0.00154548
-6.92865 -0.021224 0.00157079
-6.89221 -0.0214535 0.00159665
-6.85579 -0.0216867 0.00162307
-6.81938 -0.0219235 0.00165007
-6.783 -0.0221642 0.00167766
-6.74664 -0.0224088 0.00170586
-6.71029 -0.0226573 0.00173469
-6.67397 -0.0229099 0.00176417
-6.63766 -0.0231666 0.0017943
-6.60137 -0.0234276 0.00182513
-6.5651 -0.0236929 0.00185665
-6.52885 -0.0239627 0.0018889
-6.49262 -0.0242369 0.00192189
-6.4564 -0.0245159 0.00195564
-6.42021 -0.0247995 0.00199019
-6.38403 -0.0250881 0.00202554
-6.34786 -0.0253815 0.00206173
-6.31172 -0.0256801 0.00209879
-6.27559 -0.0259839 0.00213673
-6.23949 -0.026293 0.00217559
-6.20339 -0.0266075 0.00221538
-6.16732 -0.0269277 0.00225616
-6.13126 -0.0272535 0.00229793
-6.09522 -0.0275853 0.00234074
-6.05919 -0.027923 0.00238461
-6.02319 -0.0282668 0.00242959
-5.9872 -0.028617 0.0024757
-5.95122 -0.0289736 0.00252298
-5.91526 -0.0293369 0.00257148
-5.87932 -0.0297069 0.00262123
-5.84339 -0.0300839 0.00267226
-5.80748 -0.030468 0.00272464
-5.77158 -0.0308595 0.0027784
-5.7357 -0.0312584 0.00283359
-5.69984 -0.0316651 0.00289024
-5.66399 -0.0320797 0.00294844
-5.62815 -0.0325024 0.00300821
-5.59233 -0.0329334 0.00306962
-5.55653 -0.0333731 0.00313272
-5.52074 -0.0338215 0.00319758
-5.48497 -0.0342789 0.00326425
-5.4492 -0.0347456 0.00333282
-5.41346 -0.0352219 0.00340333
-5.37773 -0.035708 0.00347588
-5.34201 -0.0362042 0.00355052
-5.30631 -0.0367107 0.00362735
-5.27062 -0.0372279 0.00370644
-5.23494 -0.0377561 0.00378789
-5.19928 -0.0382956 0.00387178
-5.16363 -0.0388467 0.00395822
-5.128 -0.0394098 0.00404729
-5.09237 -0.0399852 0.00413912
-5.05677 -0.0405734 0.0042338
-5.02117 -0.0411745 0.00433147
-4.98559 -0.0417892 0.00443223
-4.95002 -0.0424178 0.00453623
-4.91446 -0.0430607 0.0046436
-4.87892 -0.0437183 0.00475449
-4.84339 -0.0443913 0.00486904
-4.80787 -0.0450799 0.00498743
-4.77237 -0.0457848 0.00510982
-4.73687 -0.0465064 0.00523641
-4.70139 -0.0472453 0.00536736
-4.66592 -0.0480021 0.00550291
-4.63046 -0.0487774 0.00564325
-4.59502 -0.0495717 0.00578864
-4.55958 -0.0503858 0.00593929
-4.52416 -0.0512203 0.00609549
-4.48875 -0.052076 0.0062575
-4.45335 -0.0529534 0.00642564
-4.41797 -0.0538535 0.00660019
-4.38259 -0.0547769 0.00678154
-4.34722 -0.0557247 0.00697
-4.31187 -0.0566975 0.00716602
-4.27653 -0.0576963 0.00736995
-4.24119 -0.0587221 0.00758231
-4.20587 -0.0597758 0.00780352
-4.17056 -0.0608585 0.00803415
-4.13526 -0.0619713 0.00827471
-4.09997 -0.0631152 0.00852586
-4.06469 -0.0642914 0.00878821
-4.02942 -0.0655013 0.00906249
-3.99416 -0.0667459 0.00934944
-3.95891 -0.0680266 0.00964992
-3.92367 -0.0693449 0.00996477
-3.88844 -0.070702 0.010295
-3.85322 -0.0720995 0.0106416
-3.81801 -0.0735388 0.0110059
-3.7828 -0.0750215 0.0113888
-3.74761 -0.0765492 0.0117919
-3.71243 -0.0781235 0.0122164
-3.67726 -0.0797459 0.0126641
-3.64209 -0.0814183 0.0131364
-3.60694 -0.0831421 0.0136352
-3.57179 -0.0849191 0.0141623
-3.53665 -0.0867509 0.0147198
-3.50152 -0.0886392 0.0153097
-3.4664 -0.0905854 0.0159342
-3.43129 -0.0925911 0.0165955
-3.39619 -0.0946577 0.017296
-3.36109 -0.0967867 0.0180379
-3.32601 -0.0989793 0.0188236
-3.29093 -0.101237 0.0196553
-3.25586 -0.103561 0.0205351
-3.2208 -0.105953 0.0214649
-3.18574 -0.108413 0.0224466
-3.1507 -0.110945 0.0234818
-3.11566 -0.11355 0.0245718
-3.08063 -0.11623 0.0257177
-3.0456 -0.118988 0.0269208
-3.01059 -0.121828 0.0281818
-2.97558 -0.124755 0.029502
-2.94058 -0.127773 0.0308825
-2.90558 -0.13089 0.0323251
-2.87059 -0.134111 0.0338321
-2.83561 -0.137447 0.0354066
-2.80064 -0.140904 0.0370525
-2.76567 -0.144493 0.0387749
-2.73071 -0.148225 0.0405801
-2.69576 -0.152109 0.0424757
-2.66081 -0.156158 0.0444705
-2.62587 -0.160383 0.046575
-2.59094 -0.164795 0.0488007
-2.55601 -0.169408 0.0511611
-2.52109 -0.174232 0.0536708
-2.48617 -0.179282 0.0563465
-2.45126 -0.18457 0.059206
-2.41636 -0.19011 0.0622698
-2.38146 -0.195914 0.0655596
-2.34657 -0.201996 0.0691004
-2.31168 -0.208371 0.0729189
-2.2768 -0.215052 0.0770453
-2.24192 -0.222055 0.0815126
-2.20705 -0.229392 0.0863582
-2.17219 -0.237078 0.0916227
-2.13733 -0.245126 0.0973524
-2.10247 -0.253549 0.103598
-2.06762 -0.262358 0.110416
-2.03278 -0.271561 0.117871
-1.99794 -0.281164 0.126032
-1.9631 -0.29117 0.134978
-1.92827 -0.301575 0.144796
-1.89345 -0.312369 0.155582
-1.85862 -0.323533 0.167441
-1.82381 -0.33504 0.180488
-1.78899 -0.346843 0.194848
-1.75419 -0.358887 0.210653
-1.71938 -0.371091 0.228046
-1.68458 -0.383355 0.247174
-1.64979 -0.395548 0.268185
-1.61499 -0.407516 0.291228
-1.58021 -0.419067 0.316443
-1.54542 -0.42998 0.343956
-1.51064 -0.439996 0.373874
-1.47586 -0.448835 0.406271
-1.44109 -0.456181 0.441185
-1.40632 -0.461714 0.47861
-1.37155 -0.4651 0.518493
-1.33679 -0.466023 0.560738
-1.30203 -0.464178 0.605205
-1.26727 -0.459299 0.651735
-1.23251 -0.451145 0.700153
-1.19776 -0.439515 0.750303
-1.16301 -0.424208 0.80205
-1.12827 -0.405025 0.855314
-1.09352 -0.381708 0.910048
-1.05878 -0.353928 0.966253
-1.02405 -0.321216 1.02392
-0.989309 -0.282958 1.08302
-0.954576 -0.238345 1.14339
-0.919844 -0.186398 1.2047
-0.885115 -0.125971 1.26628
-0.850388 -0.0558499 1.3271
-0.815663 0.0251422 1.38558
-0.78094 0.117942 1.43959
-0.746219 0.223 1.48641
-0.711499 0.340008 1.52289
-0.676781 0.467615 1.54564
-0.642065 0.603311 1.55153
-0.60735 0.743412 1.5381
-0.572637 0.883426 1.50413
-0.537925 1.01849 1.44989
-0.503214 1.14412 1.37725
-0.468504 1.2567 1.28936
-0.433796 1.35397 1.19015
-0.399089 1.43505 1.08378
-0.364382 1.50035 0.974061
-0.329676 1.55118 0.864184
-0.294972 1.58947 0.756481
-0.260267 1.61734 0.6525
-0.225564 1.63693 0.553022
-0.190861 1.65018 0.458292
-0.156158 1.65877 0.36807
-0.121456 1.66407 0.281858
-0.0867541 1.66716 0.1989
-0.0520524 1.66879 0.118365
-0.0173508 1.66949 0.0392851
0.0173508 1.66949 -0.0392851
0.0520524 1.66879 -0.118365
0.0867541 1.66716 -0.1989
0.121456 1.66407 -0.281858
0.156158 1.65877 -0.36807
0.190861 1.65018 -0.458292
0.225564 1.63693 -0.553022
0.260267 1.61734 -0.6525
0.294972 1.58947 -0.756481
0.329676 1.55118 -0.864184
0.364382 1.50035 -0.974061
0.399089 1.43505 -1.08378
0.433796 1.35397 -1.19015
0.468504 1.2567 -1.28936
0.503214 1.14412 -1.37725
0.537925 1.01849 -1.44989
0.572637 0.883426 -1.50413
0.60735 0.743412 -1.5381
0.642065 0.603311 -1.55153
0.676781 0.467615 -1.54564
0.711499 0.340008 -1.52289
0.746219 0.223 -1.48641
0.78094 0.117942 -1.43959
0.815663 0.0251422 -1.38558
0.850388 -0.0558499 -1.3271
0.885115 -0.125971 -1.26628
0.919844 -0.186398 -1.2047
0.954576 -0.238345 -1.14339
0.989309 -0.282958 -1.08302
1.02405 -0.321216 -1.02392
1.05878 -0.353928 -0.966253
1.09352 -0.381708 -0.910048
1.12827 -0.405025 -0.855314
1.16301 -0.424208 -0.80205
1.19776 -0.439515 -0.750303
1.23251 -0.451145 -0.700153
1.26727 -0.459299 -0.651735
1.30203 -0.464178 -0.605205
1.33679 -0.466023 -0.560738
1.37155 -0.4651 -0.518493
1.40632 -0.461714 -0.47861
1.44109 -0.456181 -0.441185
1.47586 -0.448835 -0.406271
1.51064 -0.439996 -0.373874
1.54542 -0.42998 -0.343956
1.58021 -0.419067 -0.316443
1.61499 -0.407516 -0.291228
1.64979 -0.395548 -0.268185
1.68458 -0.383355 -0.247174
1.71938 -0.371091 -0.228046
1.75419 -0.358887 -0.210653
1.78899 -0.346843 -0.194848
1.82381 -0.33504 -0.180488
1.85862 -0.323533 -0.167441
1.89345 -0.312369 -0.155582
1.92827 -0.301575 -0.144796
1.9631 -0.29117 -0.134978
1.99794 -0.281164 -0.126032
2.03278 -0.271561 -0.117871
2.06762 -0.262358 -0.110416
2.10247 -0.253549 -0.103598
2.13733 -0.245126 -0.0973524
2.17219 -0.237078 -0.0916227
2.20705 -0.229392 -0.0863582
2.24192 -0.222055 -0.0815126
2.2768 -0.215052 -0.0770453
2.31168 -0.208371 -0.0729189
2.34657 -0.201996 -0.0691004
2.38146 -0.195914 -0.0655596
2.41636 -0.19011 -0.0622698
2.45126 -0.18457 -0.059206
2.48617 -0.179282 -0.0563465
2.52109 -0.174232 -0.0536708
2.55601 -0.169408 -0.0511611
2.59094 -0.164795 -0.0488007
2.62587 -0.160383 -0.046575
2.66081 -0.156158 -0.0444705
2.69576 -0.152109 -0.0424757
2.73071 -0.148225 -0.0405801
2.76567 -0.144493 -0.0387749
2.80064 -0.140904 -0.0370525
2.83561 -0.137447 -0.0354066
2.87059 -0.134111 -0.0338321
2.90558 -0.13089 -0.0323251
2.94058 -0.127773 -0.0308825
2.97558 -0.124755 -0.029502
3.01059 -0.121828 -0.0281818
3.0456 -0.118988 -0.0269208
3.08063 -0.11623 -0.0257177
3.11566 -0.11355 -0.0245718
3.1507 -0.110945 -0.0234818
3.18574 -0.108413 -0.0224466
3.2208 -0.105953 -0.0214649
3.25586 -0.103561 -0.0205351
3.29093 -0.101237 -0.0196553
3.32601 -0.0989793 -0.0188236
3.36109 -0.0967867 -0.0180379
3.39619 -0.0946577 -0.017296
3.43129 -0.0925911 -0.0165955
3.4664 -0.0905854 -0.0159342
3.50152 -0.0886392 -0.0153097
3.53665 -0.0867509 -0.0147198
3.57179 -0.0849191 -0.0141623
3.60694 -0.0831421 -0.0136352
3.64209 -0.0814183 -0.0131364
3.67726 -0.0797459 -0.0126641
3.71243 -0.0781235 -0.0122164
3.74761 -0.0765492 -0.0117919
3.7828 -0.0750215 -0.0113888
3.81801 -0.0735388 -0.0110059
3.85322 -0.0720995 -0.0106416
3.88844 -0.070702 -0.010295
3.92367 -0.0693449 -0.00996477
3.95891 -0.0680266 -0.00964992
3.99416 -0.0667459 -0.00934944
4.02942 -0.0655013 -0.00906249
4.06469 -0.0642914 -0.00878821
4.09997 -0.0631152 -0.00852586
4.13526 -0.0619713 -0.00827471
4.17056 -0.0608585 -0.00803415
4.20587 -0.0597758 -0.00780352
4.24119 -0.0587221 -0.00758231
4.27653 -0.0576963 -0.00736995
4.31187 -0.0566975 -0.00716602
4.34722 -0.0557247 -0.00697
4.38259 -0.0547769 -0.00678154
4.41797 -0.0538535 -0.00660019
4.45335 -0.0529534 -0.00642564
4.48875 -0.052076 -0.0062575
4.52416 -0.0512203 -0.00609549
4.55958 -0.0503858 -0.00593929
4.59502 -0.0495717 -0.00578864
4.63046 -0.0487774 -0.00564325
4.66592 -0.0480021 -0.00550291
4.70139 -0.0472453 -0.00536736
4.73687 -0.0465064 -0.00523641
4.77237 -0.0457848 -0.00510982
4.80787 -0.0450799 -0.00498743
4.84339 -0.0443913 -0.00486904
4.87892 -0.0437183 -0.00475449
4.91446 -0.0430607 -0.0046436
4.95002 -0.0424178 -0.00453623
4.98559 -0.0417892 -0.00443223
5.02117 -0.0411745 -0.00433147
5.05677 -0.0405734 -0.0042338
5.09237 -0.0399852 -0.00413912
5.128 -0.0394098 -0.00404729
5.16363 -0.0388467 -0.00395822
5.19928 -0.0382956 -0.00387178
5.23494 -0.0377561 -0.00378789
5.27062 -0.0372279 -0.00370644
5.30631 -0.0367107 -0.00362735
5.34201 -0.0362042 -0.00355052
5.37773 -0.035708 -0.00347588
5.41346 -0.0352219 -0.00340333
5.4492 -0.0347456 -0.00333282
5.48497 -0.0342789 -0.00326425
5.52074 -0.0338215 -0.00319758
5.55653 -0.0333731 -0.00313272
5.59233 -0.0329334 -0.00306962
5.62815 -0.0325024 -0.00300821
5.66399 -0.0320797 -0.00294844
5.69984 -0.0316651 -0.00289024
5.7357 -0.0312584 -0.00283359
5.77158 -0.0308595 -0.0027784
5.80748 -0.030468 -0.00272464
5.84339 -0.0300839 -0.00267226
5.87932 -0.0297069 -0.00262123
5.91526 -0.0293369 -0.00257148
5.95122 -0.0289736 -0.00252298
5.9872 -0.028617 -0.0024757
6.02319 -0.0282668 -0.00242959
6.05919 -0.027923 -0.00238461
6.09522 -0.0275853 -0.00234074
6.13126 -0.0272535 -0.00229793
6.16732 -0.0269277 -0.00225616
6.20339 -0.0266075 -0.00221538
6.23949 -0.026293 -0.00217559
6.27559 -0.0259839 -0.00213673
6.31172 -0.0256801 -0.00209879
6.34786 -0.0253815 -0.00206173
6.38403 -0.0250881 -0.00202554
6.42021 -0.0247995 -0.00199019
6.4564 -0.0245159 -0.00195564
6.49262 -0.0242369 -0.00192189
6.52885 -0.0239627 -0.0018889
6.5651 -0.0236929 -0.00185665
6.60137 -0.0234276 -0.00182513
6.63766 -0.0231666 -0.0017943
6.67397 -0.0229099 -0.00176417
6.71029 -0.0226573 -0.00173469
6.74664 -0.0224088 -0.00170586
6.783 -0.0221642 -0.00167766
6.81938 -0.0219235 -0.00165007
6.85579 -0.0216867 -0.00162307
6.89221 -0.0214535 -0.00159665
6.92865 -0.021224 -0.00157079
6.96511 -0.0209981 -0.00154548
7.00159 -0.0207757 -0.00152071
7.0381 -0.0205566 -0.00149645
7.07462 -0.020341 -0.00147269
7.11116 -0.0201286 -0.00144943
7.14772 -0.0199194 -0.00142665
7.18431 -0.0197134 -0.00140434
7.22091 -0.0195105 -0.00138247
7.25754 -0.0193106 -0.00136106
7.29418 -0.0191136 -0.00134007
7.33085 -0.0189196 -0.00131951
7.36754 -0.0187284 -0.00129935
7.40425 -0.01854 -0.0012796
7.44099 -0.0183543 -0.00126023
7.47774 -0.0181714 -0.00124125
7.51452 -0.017991 -0.00122264
7.55132 -0.0178132 -0.00120439
7.58814 -0.017638 -0.00118649
7.62498 -0.0174652 -0.00116894
7.66185 -0.0172949 -0.00115173
7.69874 -0.017127 -0.00113484
7.73566 -0.0169614 -0.00111828
7.77259 -0.0167981 -0.00110203
7.80955 -0.0166371 -0.00108608
7.84654 -0.0164783 -0.00107043
7.88355 -0.0163217 -0.00105507
7.92058 -0.0161672 -0.00104
7.95763 -0.0160148 -0.00102521
7.99471 -0.0158644 -0.00101068
8.03182 -0.0157161 -0.000996426
8.06895 -0.0155698 -0.000982429
8.1061 -0.0154254 -0.000968684
8.14328 -0.0152829 -0.000955189
8.18049 -0.0151423 -0.000941934
8.21772 -0.0150036 -0.000928917
8.25497 -0.0148666 -0.000916131
8.29226 -0.0147315 -0.000903572
8.32956 -0.0145981 -0.000891234
8.3669 -0.0144664 -0.000879113
8.40426 -0.0143364 -0.000867203
8.44165 -0.0142081 -0.000855501
8.47906 -0.0140814 -0.000844
8.5165 -0.0139563 -0.000832699
8.55397 -0.0138328 -0.000821591
8.59146 -0.0137108 -0.000810674
8.62899 -0.0135904 -0.000799941
8.66654 -0.0134714 -0.000789392
8.70412 -0.013354 -0.00077902
8.74172 -0.013238 -0.000768822
8.77936 -0.0131234 -0.000758795
8.81702 -0.0130102 -0.000748935
8.85471 -0.0128984 -0.000739239
8.89244 -0.0127879 -0.000729703
8.93019 -0.0126788 -0.000720323
8.96797 -0.012571 -0.000711099
9.00578 -0.0124645 -0.000702023
9.04362 -0.0123593 -0.000693096
9.08149 -0.0122553 -0.000684313
9.11939 -0.0121525 -0.000675672
9.15732 -0.012051 -0.00066717
9.19528 -0.0119506 -0.000658804
9.23327 -0.0118514 -0.00065057
9.2713 -0.0117534 -0.000642468
9.30935 -0.0116565 -0.000634493
9.34744 -0.0115607 -0.000626645
9.38556 -0.0114661 -0.000618919
9.42371 -0.0113725 -0.000611314
9.46189 -0.01128 -0.000603827
9.50011 -0.0111885 -0.000596456
9.53836 -0.011098 -0.000589199
9.57664 -0.0110086 -0.000582054
9.61496 -0.0109202 -0.000575018
9.65331 -0.0108328 -0.000568089
9.69169 -0.0107463 -0.000561266
9.73011 -0.0106608 -0.000554546
9.76856 -0.0105763 -0.000547928
9.80704 -0.0104927 -0.000541409
9.84557 -0.01041 -0.000534987
9.88412 -0.0103282 -0.000528662
9.92271 -0.0102472 -0.00052243
9.96134 -0.0101672 -0.000516292
10 -0.010088 -0.000510243
10.0387 -0.0100097 -0.000504283
10.0774 -0.00993224 -0.000498411
10.1162 -0.00985558 -0.000492624
10.155 -0.00977974 -0.000486922
10.1939 -0.0097047 -0.000481302
10.2328 -0.00963046 -0.000475763
10.2717 -0.00955699 -0.000470304
10.3106 -0.00948429 -0.000464923
10.3496 -0.00941235 -0.000459619
10.3887 -0.00934116 -0.00045439
10.4278 -0.00927071 -0.000449236
10.4669 -0.00920098 -0.000444155
10.506 -0.00913196 -0.000439145
10.5452 -0.00906366 -0.000434205
10.5845 -0.00899605 -0.000429335
10.6238 -0.00892912 -0.000424532
10.6631 -0.00886287 -0.000419796
10.7024 -0.0087973 -0.000415125
10.7418 -0.00873238 -0.000410519
10.7813 -0.00866811 -0.000405976
10.8208 -0.00860448 -0.000401496
10.8603 -0.00854148 -0.000397076
10.8999 -0.00847911 -0.000392717
10.9395 -0.00841735 -0.000388417
10.9792 -0.0083562 -0.000384175
11.0189 -0.00829564 -0.00037999
11.0586 -0.00823568 -0.000375861
11.0984 -0.0081763 -0.000371787
11.1383 -0.0081175 -0.000367768
11.1781 -0.00805926 -0.000363802
11.2181 -0.00800158 -0.000359889
11.2581 -0.00794446 -0.000356027
11.2981 -0.00788788 -0.000352216
11.3381 -0.00783184 -0.000348455
11.3783 -0.00777633 -0.000344743
11.4184 -0.00772134 -0.000341079
11.4587 -0.00766688 -0.000337464
11.4989 -0.00761292 -0.000333894
11.5392 -0.00755946 -0.000330371
11.5796 -0.00750651 -0.000326893
11.62 -0.00745405 -0.00032346
11.6605 -0.00740207 -0.00032007
11.701 -0.00735057 -0.000316724
11.7415 -0.00729954 -0.00031342
11.7822 -0.00724898 -0.000310158
11.8228 -0.00719888 -0.000306937
11.8636 -0.00714923 -0.000303757
11.9043 -0.00710003 -0.000300616
11.9452 -0.00705128 -0.000297515
11.986 -0.00700297 -0.000294452
12.027 -0.00695509 -0.000291428
12.068 -0.00690763 -0.00028844
12.109 -0.0068606 -0.00028549
12.1501 -0.00681398 -0.000282575
12.1913 -0.00676778 -0.000279697
12.2325 -0.00672198 -0.000276853
12.2738 -0.00667658 -0.000274045
12.3151 -0.00663158 -0.00027127
12.3565 -0.00658697 -0.000268529
12.3979 -0.00654275 -0.000265821
12.4394 -0.00649891 -0.000263146
12.481 -0.00645545 -0.000260502
12.5226 -0.00641236 -0.00025789
12.5643 -0.00636964 -0.00025531
12.6061 -0.00632729 -0.00025276
12.6479 -0.00628529 -0.00025024
12.6898 -0.00624365 -0.00024775
12.7317 -0.00620236 -0.000245289
12.7737 -0.00616141 -0.000242857
12.8158 -0.00612081 -0.000240454
12.8579 -0.00608055 -0.000238078
12.9001 -0.00604062 -0.00023573
12.9424 -0.00600103 -0.00023341
12.9847 -0.00596176 -0.000231116
13.0271 -0.00592281 -0.000228849
13.0696 -0.00588418 -0.000226607
13.1121 -0.00584587 -0.000224392
13.1547 -0.00580787 -0.000222201
13.1974 -0.00577017 -0.000220036
13.2402 -0.00573279 -0.000217895
13.283 -0.0056957 -0.000215778
13.3259 -0.00565891 -0.000213685
13.3689 -0.00562241 -0.000211616
13.4119 -0.0055862 -0.000209569
13.455 -0.00555029 -0.000207546
13.4982 -0.00551465 -0.000205545
13.5415 -0.0054793 -0.000203567
13.5848 -0.00544422 -0.00020161
13.6283 -0.00540941 -0.000199675
13.6718 -0.00537488 -0.000197761
13.7153 -0.00534062 -0.000195868
13.759 -0.00530662 -0.000193996
13.8028 -0.00527288 -0.000192145
13.8466 -0.0052394 -0.000190313
13.8905 -0.00520618 -0.000188501
13.9345 -0.0051732 -0.000186709
13.9786 -0.00514048 -0.000184936
14.0227 -0.00510801 -0.000183182
14.067 -0.00507578 -0.000181447
14.1113 -0.00504379 -0.00017973
14.1558 -0.00501204 -0.000178032
14.2003 -0.00498053 -0.000176352
14.2449 -0.00494925 -0.000174689
14.2896 -0.0049182 -0.000173044
14.3344 -0.00488738 -0.000171416
14.3793 -0.00485678 -0.000169805
14.4243 -0.00482641 -0.000168212
14.4693 -0.00479626 -0.000166634
14.5145 -0.00476632 -0.000165073
14.5598 -0.0047366 -0.000163528
14.6052 -0.0047071 -0.000161999
14.6506 -0.0046778 -0.000160486
14.6962 -0.00464871 -0.000158988
14.7419 -0.00461983 -0.000157505
14.7877 -0.00459115 -0.000156038
14.8336 -0.00456268 -0.000154585
14.8796 -0.0045344 -0.000153148
14.9257 -0.00450632 -0.000151724
14.9719 -0.00447843 -0.000150315
15.0182 -0.00445074 -0.00014892
15.0647 -0.00442323 -0.000147539
15.1112 -0.00439592 -0.000146171
15.1579 -0.00436878 -0.000144817
15.2047 -0.00434184 -0.000143477
15.2516 -0.00431507 -0.00014215
15.2986 -0.00428848 -0.000140835
15.3458 -0.00426207 -0.000139534
15.393 -0.00423584 -0.000138245
15.4404 -0.00420978 -0.000136968
15.488 -0.00418389 -0.000135704
15.5356 -0.00415817 -0.000134453
15.5834 -0.00413262 -0.000133213
15.6313 -0.00410723 -0.000131985
15.6794 -0.004082 -0.000130768
15.7276 -0.00405694 -0.000129564
15.7759 -0.00403204 -0.00012837
15.8243 -0.00400729 -0.000127188
15.873 -0.0039827 -0.000126017
15.9217 -0.00395826 -0.000124857
15.9706 -0.00393398 -0.000123707
16.0197 -0.00390984 -0.000122569
16.0689 -0.00388586 -0.00012144
16.1182 -0.00386202 -0.000120322
16.1677 -0.00383832 -0.000119215
16.2174 -0.00381477 -0.000118117
16.2672 -0.00379136 -0.00011703
16.3172 -0.00376808 -0.000115952
16.3674 -0.00374495 -0.000114884
16.4177 -0.00372195 -0.000113825
16.4682 -0.00369908 -0.000112776
16.5189 -0.00367635 -0.000111737
16.5697 -0.00365375 -0.000110706
16.6208 -0.00363128 -0.000109684
16.672 -0.00360893 -0.000108672
16.7234 -0.00358671 -0.000107668
16.775 -0.00356461 -0.000106673
16.8268 -0.00354263 -0.000105686
16.8787 -0.00352078 -0.000104708
16.9309 -0.00349904 -0.000103738
16.9833 -0.00347742 -0.000102777
17.0359 -0.00345591 -0.000101823
17.0887 -0.00343452 -0.000100878
17.1418 -0.00341324 -9.99401e-05
17.195 -0.00339207 -9.90101e-05
17.2485 -0.003371 -9.80879e-05
17.3022 -0.00335004 -9.71731e-05
17.3562 -0.00332919 -9.62659e-05
17.4104 -0.00330844 -9.53658e-05
17.4648 -0.00328779 -9.4473e-05
17.5195 -0.00326724 -9.35873e-05
17.5744 -0.00324678 -9.27086e-05
17.6296 -0.00322643 -9.18366e-05
17.6851 -0.00320616 -9.09715e-05
17.7408 -0.00318599 -9.0113e-05
17.7969 -0.00316591 -8.92611e-05
17.8532 -0.00314591 -8.84155e-05
17.9098 -0.003126 -8.75764e-05
17.9667 -0.00310618 -8.67434e-05
18.0239 -0.00308644 -8.59166e-05
18.0815 -0.00306677 -8.50956e-05
18.1393 -0.00304719 -8.42807e-05
18.1975 -0.00302768 -8.34715e-05
18.256 -0.00300824 -8.2668e-05
18.3149 -0.00298888 -8.18699e-05
18.3742 -0.00296959 -8.10775e-05
18.4338 -0.00295036 -8.02902e-05
18.4938 -0.0029312 -7.95083e-05
18.5542 -0.0029121 -7.87313e-05
18.615 -0.00289306 -7.79595e-05
18.6762 -0.00287408 -7.71924e-05
18.7379 -0.00285515 -7.64301e-05
18.8 -0.00283627 -7.56724e-05
18.8625 -0.00281745 -7.49193e-05
18.9255 -0.00279867 -7.41704e-05
18.9891 -0.00277993 -7.34259e-05
19.0531 -0.00276123 -7.26853e-05
19.1177 -0.00274257 -7.19488e-05
19.1828 -0.00272394 -7.1216e-05
19.2484 -0.00270534 -7.04869e-05
19.3147 -0.00268676 -6.97613e-05
19.3816 -0.00266821 -6.90391e-05
19.4491 -0.00264967 -6.832e-05
19.5173 -0.00263115 -6.76039e-05
19.5862 -0.00261263 -6.68906e-05
19.6558 -0.00259411 -6.61799e-05
19.7262 -0.00257559 -6.54716e-05
19.7974 -0.00255706 -6.47655e-05
19.8694 -0.00253852 -6.40613e-05
19.9423 -0.00251994 -6.33588e-05
20.0162 -0.00250134 -6.26577e-05
20.091 -0.0024827 -6.19577e-05
20.1669 -0.00246401 -6.12585e-05
20.244 -0.00244525 -6.05597e-05
20.3222 -0.00242643 -5.98609e-05
20.4016 -0.00240752 -5.91618e-05
20.4825 -0.00238851 -5.84618e-05
20.5648 -0.00236939 -5.77604e-05
20.6487 -0.00235013 -5.70568e-05
20.7344 -0.00233072 -5.63506e-05
20.8219 -0.00231113 -5.56407e-05
20.9115 -0.00229132 -5.49264e-05
21.0034 -0.00227128 -5.42064e-05
21.0979 -0.00225094 -5.34794e-05
21.1952 -0.00223027 -5.27435e-05
21.2959 -0.0022092 -5.1997e-05
21.4004 -0.00218764 -5.12369e-05
21.5093 -0.00216549 -5.04599e-05
21.6237 -0.00214259 -4.9661e-05
21.7448 -0.00211875 -4.88335e-05
21.8747 -0.00209362 -4.79666e-05
22.0165 -0.00206668 -4.7043e-05
22.1768 -0.00203686 -4.60274e-05
22.3723 -0.00200136 -4.48284e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.75Lambda0.5Nc1Classic/GAp_FRG.txt <==
-22.3723 -0.00200322 4.49057e-05
-22.1768 -0.0020388 4.61108e-05
-22.0165 -0.00206869 4.71277e-05
-21.8747 -0.00209568 4.80553e-05
-21.7448 -0.00212085 4.89228e-05
-21.6237 -0.00214473 4.97529e-05
-21.5093 -0.00216766 5.05518e-05
-21.4004 -0.00218984 5.13311e-05
-21.2959 -0.00221144 5.20918e-05
-21.1952 -0.00223256 5.28411e-05
-21.0979 -0.00225327 5.35777e-05
-21.0034 -0.00227365 5.43072e-05
-20.9115 -0.00229374 5.50278e-05
-20.8219 -0.00231358 5.57444e-05
-20.7344 -0.00233321 5.64547e-05
-20.6487 -0.00235266 5.71631e-05
-20.5648 -0.00237196 5.7867e-05
-20.4825 -0.00239112 5.85705e-05
-20.4016 -0.00241017 5.92709e-05
-20.3222 -0.00242911 5.99719e-05
-20.244 -0.00244798 6.06709e-05
-20.1669 -0.00246677 6.13715e-05
-20.091 -0.0024855 6.20708e-05
-20.0162 -0.00250418 6.27725e-05
-19.9423 -0.00252282 6.34736e-05
-19.8694 -0.00254142 6.41776e-05
-19.7974 -0.00256001 6.48816e-05
-19.7262 -0.00257858 6.5589e-05
-19.6558 -0.00259713 6.6297e-05
-19.5862 -0.00261569 6.70088e-05
-19.5173 -0.00263424 6.77216e-05
-19.4491 -0.0026528 6.84386e-05
-19.3816 -0.00267137 6.91569e-05
-19.3147 -0.00268996 6.98797e-05
-19.2484 -0.00270857 7.06043e-05
-19.1828 -0.00272721 7.13337e-05
-19.1177 -0.00274587 7.20651e-05
-19.0531 -0.00276457 7.28016e-05
-18.9891 -0.0027833 7.35405e-05
-18.9255 -0.00280207 7.42847e-05
-18.8625 -0.00282088 7.50315e-05
-18.8 -0.00283974 7.5784e-05
-18.7379 -0.00285865 7.65392e-05
-18.6762 -0.00287761 7.73003e-05
-18.615 -0.00289662 7.80645e-05
-18.5542 -0.00291569 7.88348e-05
-18.4938 -0.00293482 7.96084e-05
-18.4338 -0.00295401 8.03884e-05
-18.3742 -0.00297327 8.11718e-05
-18.3149 -0.00299259 8.19619e-05
-18.256 -0.00301198 8.27557e-05
-18.1975 -0.00303144 8.35563e-05
-18.1393 -0.00305097 8.43608e-05
-18.0815 -0.00307058 8.51725e-05
-18.0239 -0.00309027 8.59883e-05
-17.9667 -0.00311004 8.68114e-05
-17.9098 -0.00312988 8.76389e-05
-17.8532 -0.00314982 8.8474e-05
-17.7969 -0.00316983 8.93136e-05
-17.7408 -0.00318994 9.01611e-05
-17.6851 -0.00321013 9.10133e-05
-17.6296 -0.00323041 9.18737e-05
-17.5744 -0.00325079 9.27391e-05
-17.5195 -0.00327126 9.36128e-05
-17.4648 -0.00329183 9.44918e-05
-17.4104 -0.0033125 9.53793e-05
-17.3562 -0.00333326 9.62724e-05
-17.3022 -0.00335413 9.71743e-05
-17.2485 -0.00337511 9.80818e-05
-17.195 -0.00339618 9.89986e-05
-17.1418 -0.00341737 9.99212e-05
-17.0887 -0.00343866 0.000100853
-17.0359 -0.00346007 0.000101792
-16.9833 -0.00348159 0.000102739
-16.9309 -0.00350322 0.000103694
-16.8787 -0.00352497 0.000104658
-16.8268 -0.00354684 0.000105629
-16.775 -0.00356883 0.00010661
-16.7234 -0.00359093 0.000107598
-16.672 -0.00361316 0.000108597
-16.6208 -0.00363552 0.000109603
-16.5697 -0.003658 0.000110619
-16.5189 -0.00368062 0.000111643
-16.4682 -0.00370336 0.000112678
-16.4177 -0.00372623 0.000113721
-16.3674 -0.00374924 0.000114775
-16.3172 -0.00377238 0.000115838
-16.2672 -0.00379567 0.000116912
-16.2174 -0.00381909 0.000117994
-16.1677 -0.00384265 0.000119088
-16.1182 -0.00386635 0.00012019
-16.0689 -0.0038902 0.000121305
-16.0197 -0.0039142 0.000122429
-15.9706 -0.00393835 0.000123565
-15.9217 -0.00396264 0.000124711
-15.873 -0.00398709 0.000125869
-15.8243 -0.00401169 0.000127037
-15.7759 -0.00403645 0.000128218
-15.7276 -0.00406137 0.000129408
-15.6794 -0.00408645 0.000130613
-15.6313 -0.00411169 0.000131827
-15.5834 -0.00413709 0.000133055
-15.5356 -0.00416266 0.000134293
-15.488 -0.0041884 0.000135545
-15.4404 -0.00421431 0.000136808
-15.393 -0.00424039 0.000138086
-15.3458 -0.00426664 0.000139374
-15.2986 -0.00429307 0.000140677
-15.2516 -0.00431968 0.000141992
-15.2047 -0.00434647 0.000143321
-15.1579 -0.00437345 0.000144662
-15.1112 -0.00440061 0.000146019
-15.0647 -0.00442795 0.000147387
-15.0182 -0.00445549 0.000148772
-14.9719 -0.00448322 0.000150169
-14.9257 -0.00451114 0.000151582
-14.8796 -0.00453925 0.000153007
-14.8336 -0.00456757 0.00015445
-14.7877 -0.00459609 0.000155905
-14.7419 -0.00462481 0.000157378
-14.6962 -0.00465373 0.000158863
-14.6506 -0.00468287 0.000160367
-14.6052 -0.00471221 0.000161884
-14.5598 -0.00474177 0.00016342
-14.5145 -0.00477154 0.000164969
-14.4693 -0.00480154 0.000166537
-14.4243 -0.00483175 0.00016812
-14.3793 -0.00486218 0.000169722
-14.3344 -0.00489284 0.000171339
-14.2896 -0.00492373 0.000172975
-14.2449 -0.00495485 0.000174627
-14.2003 -0.00498621 0.0001763
-14.1558 -0.0050178 0.000177988
-14.1113 -0.00504963 0.000179697
-14.067 -0.0050817 0.000181423
-14.0227 -0.00511402 0.00018317
-13.9786 -0.00514659 0.000184934
-13.9345 -0.0051794 0.00018672
-13.8905 -0.00521247 0.000188523
-13.8466 -0.0052458 0.000190349
-13.8028 -0.00527938 0.000192193
-13.759 -0.00531323 0.000194061
-13.7153 -0.00534735 0.000195946
-13.6718 -0.00538173 0.000197857
-13.6283 -0.00541639 0.000199785
-13.5848 -0.00545132 0.000201739
-13.5415 -0.00548652 0.000203713
-13.4982 -0.00552201 0.000205712
-13.455 -0.00555779 0.000207731
-13.4119 -0.00559385 0.000209776
-13.3689 -0.00563021 0.000211842
-13.3259 -0.00566686 0.000213936
-13.283 -0.00570381 0.00021605
-13.2402 -0.00574106 0.000218193
-13.1974 -0.00577862 0.000220357
-13.1547 -0.00581648 0.000222551
-13.1121 -0.00585466 0.000224766
-13.0696 -0.00589316 0.000227012
-13.0271 -0.00593198 0.000229281
-12.9847 -0.00597112 0.00023158
-12.9424 -0.00601059 0.000233903
-12.9001 -0.00605039 0.000236258
-12.8579 -0.00609053 0.000238638
-12.8158 -0.006131 0.00024105
-12.7737 -0.00617183 0.000243487
-12.7317 -0.006213 0.000245957
-12.6898 -0.00625452 0.000248454
-12.6479 -0.0062964 0.000250985
-12.6061 -0.00633864 0.000253543
-12.5643 -0.00638124 0.000256136
-12.5226 -0.00642422 0.000258757
-12.481 -0.00646757 0.000261415
-12.4394 -0.0065113 0.0002641
-12.3979 -0.00655541 0.000266823
-12.3565 -0.00659991 0.000269576
-12.3151 -0.0066448 0.000272367
-12.2738 -0.00669009 0.000275188
-12.2325 -0.00673578 0.000278049
-12.1913 -0.00678188 0.000280941
-12.1501 -0.0068284 0.000283874
-12.109 -0.00687533 0.000286839
-12.068 -0.00692268 0.000289846
-12.027 -0.00697046 0.000292887
-11.986 -0.00701867 0.00029597
-11.9452 -0.00706732 0.000299088
-11.9043 -0.00711642 0.00030225
-11.8636 -0.00716596 0.000305448
-11.8228 -0.00721597 0.000308691
-11.7822 -0.00726643 0.000311971
-11.7415 -0.00731736 0.000315299
-11.701 -0.00736876 0.000318664
-11.6605 -0.00742064 0.000322079
-11.62 -0.00747301 0.000325532
-11.5796 -0.00752587 0.000329036
-11.5392 -0.00757923 0.00033258
-11.4989 -0.00763309 0.000336177
-11.4587 -0.00768746 0.000339815
-11.4184 -0.00774235 0.000343508
-11.3783 -0.00779776 0.000347244
-11.3381 -0.00785371 0.000351035
-11.2981 -0.0079102 0.000354872
-11.2581 -0.00796723 0.000358767
-11.2181 -0.00802481 0.000362708
-11.1781 -0.00808296 0.000366709
-11.1383 -0.00814167 0.000370759
-11.0984 -0.00820096 0.00037487
-11.0586 -0.00826083 0.000379032
-11.0189 -0.0083213 0.000383258
-10.9792 -0.00838236 0.000387536
-10.9395 -0.00844403 0.00039188
-10.8999 -0.00850632 0.000396279
-10.8603 -0.00856924 0.000400747
-10.8208 -0.00863279 0.000405271
-10.7813 -0.00869698 0.000409866
-10.7418 -0.00876182 0.000414519
-10.7024 -0.00882733 0.000419247
-10.6631 -0.0088935 0.000424035
-10.6238 -0.00896036 0.000428901
-10.5845 -0.00902791 0.000433829
-10.5452 -0.00909615 0.000438836
-10.506 -0.00916511 0.00044391
-10.4669 -0.00923479 0.000449065
-10.4278 -0.00930519 0.000454289
-10.3887 -0.00937634 0.000459599
-10.3496 -0.00944825 0.000464979
-10.3106 -0.00952091 0.000470448
-10.2717 -0.00959435 0.000475991
-10.2328 -0.00966858 0.000481626
-10.1939 -0.00974361 0.000487338
-10.155 -0.00981944 0.000493146
-10.1162 -0.0098961 0.000499033
-10.0774 -0.00997359 0.00050502
-10.0387 -0.0100519 0.00051109
-10 -0.0101311 0.000517263
-9.96134 -0.0102112 0.000523523
-9.92271 -0.0102922 0.00052989
-9.88412 -0.010374 0.000536347
-9.84557 -0.0104568 0.000542917
-9.80704 -0.0105405 0.00054958
-9.76856 -0.0106252 0.000556359
-9.73011 -0.0107108 0.000563237
-9.69169 -0.0107974 0.000570235
-9.65331 -0.0108849 0.000577336
-9.61496 -0.0109735 0.000584563
-9.57664 -0.0110631 0.000591896
-9.53836 -0.0111537 0.000599361
-9.50011 -0.0112454 0.000606936
-9.46189 -0.0113382 0.000614648
-9.42371 -0.011432 0.000622476
-9.38556 -0.0115269 0.000630445
-9.34744 -0.011623 0.000638535
-9.30935 -0.0117202 0.000646773
-9.2713 -0.0118186 0.000655135
-9.23327 -0.0119181 0.00066365
-9.19528 -0.0120188 0.000672295
-9.15732 -0.0121207 0.000681099
-9.11939 -0.0122239 0.000690036
-9.08149 -0.0123283 0.000699137
-9.04362 -0.0124339 0.000708377
-9.00578 -0.0125409 0.000717786
-8.96797 -0.0126492 0.000727337
-8.93019 -0.0127588 0.000737062
-8.89244 -0.0128697 0.000746934
-8.85471 -0.0129821 0.000756984
-8.81702 -0.0130958 0.000767185
-8.77936 -0.0132109 0.000777568
-8.74172 -0.0133275 0.000788107
-8.70412 -0.0134455 0.000798834
-8.66654 -0.0135651 0.00080972
-8.62899 -0.0136861 0.000820799
-8.59146 -0.0138087 0.000832042
-8.55397 -0.0139329 0.000843484
-8.5165 -0.0140586 0.000855096
-8.47906 -0.014186 0.000866914
-8.44165 -0.014315 0.000878907
-8.40426 -0.0144458 0.000891114
-8.3669 -0.0145782 0.000903505
-8.32956 -0.0147123 0.00091612
-8.29226 -0.0148483 0.000928926
-8.25497 -0.014986 0.000941967
-8.21772 -0.0151256 0.000955209
-8.18049 -0.015267 0.000968699
-8.14328 -0.0154104 0.000982402
-8.1061 -0.0155557 0.000996365
-8.06895 -0.0157029 0.00101055
-8.03182 -0.0158522 0.00102502
-7.99471 -0.0160035 0.00103972
-7.95763 -0.016157 0.00105472
-7.92058 -0.0163125 0.00106997
-7.88355 -0.0164702 0.00108552
-7.84654 -0.0166302 0.00110135
-7.80955 -0.0167923 0.00111751
-7.77259 -0.0169568 0.00113395
-7.73566 -0.0171236 0.00115073
-7.69874 -0.0172928 0.00116782
-7.66185 -0.0174644 0.00118527
-7.62498 -0.0176385 0.00120304
-7.58814 -0.0178151 0.00122119
-7.55132 -0.0179943 0.00123968
-7.51452 -0.0181761 0.00125857
-7.47774 -0.0183606 0.00127782
-7.44099 -0.0185477 0.00129748
-7.40425 -0.0187377 0.00131753
-7.36754 -0.0189304 0.00133801
-7.33085 -0.0191261 0.00135888
-7.29418 -0.0193246 0.00138021
-7.25754 -0.0195262 0.00140195
-7.22091 -0.0197308 0.00142418
-7.18431 -0.0199385 0.00144682
-7.14772 -0.0201493 0.00146997
-7.11116 -0.0203634 0.00149356
-7.07462 -0.0205808 0.00151766
-7.0381 -0.0208015 0.00154222
-7.00159 -0.0210257 0.00156733
-6.96511 -0.0212533 0.0015929
-6.92865 -0.0214845 0.00161904
-6.89221 -0.0217193 0.00164566
-6.85579 -0.0219578 0.00167287
-6.81938 -0.0222001 0.00170059
-6.783 -0.0224463 0.00172891
-6.74664 -0.0226964 0.00175776
-6.71029 -0.0229505 0.00178725
-6.67397 -0.0232088 0.00181729
-6.63766 -0.0234713 0.001848
-6.60137 -0.023738 0.00187929
-6.5651 -0.0240092 0.00191129
-6.52885 -0.0242849 0.00194392
-6.49262 -0.0245652 0.00197729
-6.4564 -0.0248502 0.00201133
-6.42021 -0.02514 0.00204616
-6.38403 -0.0254348 0.00208172
-6.34786 -0.0257346 0.00211813
-6.31172 -0.0260396 0.00215532
-6.27559 -0.0263498 0.00219342
-6.23949 -0.0266655 0.00223236
-6.20339 -0.0269868 0.00227228
-6.16732 -0.0273137 0.00231309
-6.13126 -0.0276465 0.00235497
-6.09522 -0.0279852 0.0023978
-6.05919 -0.0283301 0.00244177
-6.02319 -0.0286812 0.00248676
-5.9872 -0.0290387 0.00253296
-5.95122 -0.0294028 0.00258026
-5.91526 -0.0297737 0.00262884
-5.87932 -0.0301515 0.00267859
-5.84339 -0.0305363 0.0027297
-5.80748 -0.0309285 0.00278206
-5.77158 -0.0313282 0.00283586
-5.7357 -0.0317355 0.00289099
-5.69984 -0.0321507 0.00294765
-5.66399 -0.032574 0.00300573
-5.62815 -0.0330055 0.00306544
-5.59233 -0.0334457 0.00312666
-5.55653 -0.0338946 0.00318961
-5.52074 -0.0343525 0.00325417
-5.48497 -0.0348197 0.00332059
-5.4492 -0.0352965 0.00338872
-5.41346 -0.035783 0.00345884
-5.37773 -0.0362797 0.00353081
-5.34201 -0.0367868 0.0036049
-5.30631 -0.0373046 0.00368098
-5.27062 -0.0378334 0.00375935
-5.23494 -0.0383735 0.00383987
-5.19928 -0.0389254 0.00392286
-5.16363 -0.0394894 0.00400819
-5.128 -0.0400659 0.0040962
-5.09237 -0.0406552 0.00418676
-5.05677 -0.0412577 0.00428025
-5.02117 -0.041874 0.00437653
-4.98559 -0.0425045 0.00447602
-4.95002 -0.0431495 0.00457858
-4.91446 -0.0438097 0.00468469
-4.87892 -0.0444854 0.00479421
-4.84339 -0.0451773 0.00490765
-4.80787 -0.0458859 0.00502491
-4.77237 -0.0466117 0.00514653
-4.73687 -0.0473554 0.00527243
-4.70139 -0.0481174 0.00540323
-4.66592 -0.0488986 0.00553884
-4.63046 -0.0496995 0.00567995
-4.59502 -0.0505209 0.00582651
-4.55958 -0.0513632 0.00597927
-4.52416 -0.0522275 0.0061382
-4.48875 -0.0531142 0.00630414
-4.45335 -0.0540243 0.00647708
-4.41797 -0.0549583 0.00665793
-4.38259 -0.0559173 0.0068467
-4.34722 -0.0569018 0.00704439
-4.31187 -0.0579128 0.00725102
-4.27653 -0.058951 0.00746768
-4.24119 -0.0600173 0.0076944
-4.20587 -0.0611125 0.00793231
-4.17056 -0.0622375 0.00818145
-4.13526 -0.063393 0.00844304
-4.09997 -0.06458 0.00871705
-4.06469 -0.0657992 0.00900473
-4.02942 -0.0670516 0.009306
-3.99416 -0.0683378 0.00962208
-3.95891 -0.0696588 0.00995273
-3.92367 -0.0710154 0.0102991
-3.88844 -0.0724085 0.0106606
-3.85322 -0.0738391 0.0110382
-3.81801 -0.0753086 0.011431
-3.7828 -0.0768179 0.0118397
-3.74761 -0.0783692 0.0122632
-3.71243 -0.0799643 0.0127021
-3.67726 -0.0816058 0.0131551
-3.64209 -0.0832963 0.013623
-3.60694 -0.0850396 0.0141049
-3.57179 -0.086839 0.0146024
-3.53665 -0.0886987 0.015115
-3.50152 -0.0906227 0.0156452
-3.4664 -0.0926156 0.0161933
-3.43129 -0.0946814 0.0167627
-3.39619 -0.0968252 0.0173543
-3.36109 -0.0990509 0.0179723
-3.32601 -0.101364 0.0186181
-3.29093 -0.103767 0.0192963
-3.25586 -0.106268 0.0200088
-3.2208 -0.108869 0.0207607
-3.18574 -0.111576 0.0215542
-3.1507 -0.114395 0.0223951
-3.11566 -0.117331 0.0232858
-3.08063 -0.120391 0.0242329
-3.0456 -0.12358 0.0252394
-3.01059 -0.126906 0.0263127
-2.97558 -0.130377 0.0274564
-2.94058 -0.133999 0.0286794
-2.90558 -0.137782 0.029986
-2.87059 -0.141734 0.0313868
-2.83561 -0.145867 0.0328873
-2.80064 -0.150189 0.0345001
-2.76567 -0.154713 0.0362323
-2.73071 -0.159451 0.0380991
-2.69576 -0.164416 0.0401098
-2.66081 -0.169622 0.0422827
-2.62587 -0.175084 0.04463
-2.59094 -0.180819 0.0471741
-2.55601 -0.186844 0.0499307
-2.52109 -0.193176 0.0529278
-2.48617 -0.199839 0.0561857
-2.45126 -0.206849 0.0597391
-2.41636 -0.214233 0.0636147
-2.38146 -0.222012 0.0678559
-2.34657 -0.230215 0.0724979
-2.31168 -0.238864 0.0775953
-2.2768 -0.247993 0.0831945
-2.24192 -0.257625 0.089365
-2.20705 -0.267799 0.0961682
-2.17219 -0.278538 0.103694
-2.13733 -0.289883 0.112022
-2.10247 -0.301857 0.121271
-2.06762 -0.314501 0.131548
-2.03278 -0.327834 0.143006
-1.99794 -0.341895 0.155791
-1.9631 -0.356689 0.170103
-1.92827 -0.372247 0.186144
-1.89345 -0.388549 0.204179
-1.85862 -0.405603 0.224485
-1.82381 -0.423341 0.247421
-1.78899 -0.44172 0.27337
-1.75419 -0.460579 0.302826
-1.71938 -0.479766 0.336329
-1.68458 -0.498932 0.374558
-1.64979 -0.517679 0.418274
-1.61499 -0.535264 0.46839
-1.58021 -0.550753 0.525898
-1.54542 -0.562588 0.591864
-1.51064 -0.568762 0.66727
-1.47586 -0.566261 0.752753
-1.44109 -0.551405 0.848247
-1.40632 -0.519449 0.952252
-1.37155 -0.465603 1.06135
-1.33679 -0.385473 1.16932
-1.30203 -0.277188 1.26768
-1.26727 -0.14245 1.34612
-1.23251 0.0121793 1.39559
-1.19776 0.176321 1.40984
-1.16301 0.337997 1.38828
-1.12827 0.486303 1.33473
-1.09352 0.613916 1.25694
-1.05878 0.717069 1.16337
-1.02405 0.795846 1.06223
-0.989309 0.852093 0.959814
-0.954576 0.889343 0.860738
-0.919844 0.910959 0.767828
-0.885115 0.920609 0.68258
-0.850388 0.921105 0.605603
-0.815663 0.915135 0.536771
-0.78094 0.90454 0.475725
-0.746219 0.89102 0.421738
-0.711499 0.875631 0.37418
-0.676781 0.859362 0.332222
-0.642065 0.842759 0.295262
-0.60735 0.826365 0.262557
-0.572637 0.810429 0.233623
-0.537925 0.795235 0.207855
-0.503214 0.780872 0.184895
-0.468504 0.767478 0.164263
-0.433796 0.755064 0.145709
-0.399089 0.743689 0.128854
-0.364382 0.733329 0.11353
-0.329676 0.724004 0.0994337
-0.294972 0.715676 0.086455
-0.260267 0.70835 0.074347
-0.225564 0.701986 0.0630402
-0.190861 0.69658 0.0523267
-0.156158 0.692101 0.0421644
-0.121456 0.688543 0.0323715
-0.0867541 0.685884 0.0229235
-0.0520524 0.684119 0.0136544
-0.0173508 0.683238 0.00454952
0.0173508 0.683238 -0.00454952
0.0520524 0.684119 -0.0136544
0.0867541 0.685884 -0.0229235
0.121456 0.688543 -0.0323715
0.156158 0.692101 -0.0421644
0.190861 0.69658 -0.0523267
0.225564 0.701986 -0.0630402
0.260267 0.70835 -0.074347
0.294972 0.715676 -0.086455
0.329676 0.724004 -0.0994337
0.364382 0.733329 -0.11353
0.399089 0.743689 -0.128854
0.433796 0.755064 -0.145709
0.468504 0.767478 -0.164263
0.503214 0.780872 -0.184895
0.537925 0.795235 -0.207855
0.572637 0.810429 -0.233623
0.60735 0.826365 -0.262557
0.642065 0.842759 -0.295262
0.676781 0.859362 -0.332222
0.711499 0.875631 -0.37418
0.746219 0.89102 -0.421738
0.78094 0.90454 -0.475725
0.815663 0.915135 -0.536771
0.850388 0.921105 -0.605603
0.885115 0.920609 -0.68258
0.919844 0.910959 -0.767828
0.954576 0.889343 -0.860738
0.989309 0.852093 -0.959814
1.02405 0.795846 -1.06223
1.05878 0.717069 -1.16337
1.09352 0.613916 -1.25694
1.12827 0.486303 -1.33473
1.16301 0.337997 -1.38828
1.19776 0.176321 -1.40984
1.23251 0.0121793 -1.39559
1.26727 -0.14245 -1.34612
1.30203 -0.277188 -1.26768
1.33679 -0.385473 -1.16932
1.37155 -0.465603 -1.06135
1.40632 -0.519449 -0.952252
1.44109 -0.551405 -0.848247
1.47586 -0.566261 -0.752753
1.51064 -0.568762 -0.66727
1.54542 -0.562588 -0.591864
1.58021 -0.550753 -0.525898
1.61499 -0.535264 -0.46839
1.64979 -0.517679 -0.418274
1.68458 -0.498932 -0.374558
1.71938 -0.479766 -0.336329
1.75419 -0.460579 -0.302826
1.78899 -0.44172 -0.27337
1.82381 -0.423341 -0.247421
1.85862 -0.405603 -0.224485
1.89345 -0.388549 -0.204179
1.92827 -0.372247 -0.186144
1.9631 -0.356689 -0.170103
1.99794 -0.341895 -0.155791
2.03278 -0.327834 -0.143006
2.06762 -0.314501 -0.131548
2.10247 -0.301857 -0.121271
2.13733 -0.289883 -0.112022
2.17219 -0.278538 -0.103694
2.20705 -0.267799 -0.0961682
2.24192 -0.257625 -0.089365
2.2768 -0.247993 -0.0831945
2.31168 -0.238864 -0.0775953
2.34657 -0.230215 -0.0724979
2.38146 -0.222012 -0.0678559
2.41636 -0.214233 -0.0636147
2.45126 -0.206849 -0.0597391
2.48617 -0.199839 -0.0561857
2.52109 -0.193176 -0.0529278
2.55601 -0.186844 -0.0499307
2.59094 -0.180819 -0.0471741
2.62587 -0.175084 -0.04463
2.66081 -0.169622 -0.0422827
2.69576 -0.164416 -0.0401098
2.73071 -0.159451 -0.0380991
2.76567 -0.154713 -0.0362323
2.80064 -0.150189 -0.0345001
2.83561 -0.145867 -0.0328873
2.87059 -0.141734 -0.0313868
2.90558 -0.137782 -0.029986
2.94058 -0.133999 -0.0286794
2.97558 -0.130377 -0.0274564
3.01059 -0.126906 -0.0263127
3.0456 -0.12358 -0.0252394
3.08063 -0.120391 -0.0242329
3.11566 -0.117331 -0.0232858
3.1507 -0.114395 -0.0223951
3.18574 -0.111576 -0.0215542
3.2208 -0.108869 -0.0207607
3.25586 -0.106268 -0.0200088
3.29093 -0.103767 -0.0192963
3.32601 -0.101364 -0.0186181
3.36109 -0.0990509 -0.0179723
3.39619 -0.0968252 -0.0173543
3.43129 -0.0946814 -0.0167627
3.4664 -0.0926156 -0.0161933
3.50152 -0.0906227 -0.0156452
3.53665 -0.0886987 -0.015115
3.57179 -0.086839 -0.0146024
3.60694 -0.0850396 -0.0141049
3.64209 -0.0832963 -0.013623
3.67726 -0.0816058 -0.0131551
3.71243 -0.0799643 -0.0127021
3.74761 -0.0783692 -0.0122632
3.7828 -0.0768179 -0.0118397
3.81801 -0.0753086 -0.011431
3.85322 -0.0738391 -0.0110382
3.88844 -0.0724085 -0.0106606
3.92367 -0.0710154 -0.0102991
3.95891 -0.0696588 -0.00995273
3.99416 -0.0683378 -0.00962208
4.02942 -0.0670516 -0.009306
4.06469 -0.0657992 -0.00900473
4.09997 -0.06458 -0.00871705
4.13526 -0.063393 -0.00844304
4.17056 -0.0622375 -0.00818145
4.20587 -0.0611125 -0.00793231
4.24119 -0.0600173 -0.0076944
4.27653 -0.058951 -0.00746768
4.31187 -0.0579128 -0.00725102
4.34722 -0.0569018 -0.00704439
4.38259 -0.0559173 -0.0068467
4.41797 -0.0549583 -0.00665793
4.45335 -0.0540243 -0.00647708
4.48875 -0.0531142 -0.00630414
4.52416 -0.0522275 -0.0061382
4.55958 -0.0513632 -0.00597927
4.59502 -0.0505209 -0.00582651
4.63046 -0.0496995 -0.00567995
4.66592 -0.0488986 -0.00553884
4.70139 -0.0481174 -0.00540323
4.73687 -0.0473554 -0.00527243
4.77237 -0.0466117 -0.00514653
4.80787 -0.0458859 -0.00502491
4.84339 -0.0451773 -0.00490765
4.87892 -0.0444854 -0.00479421
4.91446 -0.0438097 -0.00468469
4.95002 -0.0431495 -0.00457858
4.98559 -0.0425045 -0.00447602
5.02117 -0.041874 -0.00437653
5.05677 -0.0412577 -0.00428025
5.09237 -0.0406552 -0.00418676
5.128 -0.0400659 -0.0040962
5.16363 -0.0394894 -0.00400819
5.19928 -0.0389254 -0.00392286
5.23494 -0.0383735 -0.00383987
5.27062 -0.0378334 -0.00375935
5.30631 -0.0373046 -0.00368098
5.34201 -0.0367868 -0.0036049
5.37773 -0.0362797 -0.00353081
5.41346 -0.035783 -0.00345884
5.4492 -0.0352965 -0.00338872
5.48497 -0.0348197 -0.00332059
5.52074 -0.0343525 -0.00325417
5.55653 -0.0338946 -0.00318961
5.59233 -0.0334457 -0.00312666
5.62815 -0.0330055 -0.00306544
5.66399 -0.032574 -0.00300573
5.69984 -0.0321507 -0.00294765
5.7357 -0.0317355 -0.00289099
5.77158 -0.0313282 -0.00283586
5.80748 -0.0309285 -0.00278206
5.84339 -0.0305363 -0.0027297
5.87932 -0.0301515 -0.00267859
5.91526 -0.0297737 -0.00262884
5.95122 -0.0294028 -0.00258026
5.9872 -0.0290387 -0.00253296
6.02319 -0.0286812 -0.00248676
6.05919 -0.0283301 -0.00244177
6.09522 -0.0279852 -0.0023978
6.13126 -0.0276465 -0.00235497
6.16732 -0.0273137 -0.00231309
6.20339 -0.0269868 -0.00227228
6.23949 -0.0266655 -0.00223236
6.27559 -0.0263498 -0.00219342
6.31172 -0.0260396 -0.00215532
6.34786 -0.0257346 -0.00211813
6.38403 -0.0254348 -0.00208172
6.42021 -0.02514 -0.00204616
6.4564 -0.0248502 -0.00201133
6.49262 -0.0245652 -0.00197729
6.52885 -0.0242849 -0.00194392
6.5651 -0.0240092 -0.00191129
6.60137 -0.023738 -0.00187929
6.63766 -0.0234713 -0.001848
6.67397 -0.0232088 -0.00181729
6.71029 -0.0229505 -0.00178725
6.74664 -0.0226964 -0.00175776
6.783 -0.0224463 -0.00172891
6.81938 -0.0222001 -0.00170059
6.85579 -0.0219578 -0.00167287
6.89221 -0.0217193 -0.00164566
6.92865 -0.0214845 -0.00161904
6.96511 -0.0212533 -0.0015929
7.00159 -0.0210257 -0.00156733
7.0381 -0.0208015 -0.00154222
7.07462 -0.0205808 -0.00151766
7.11116 -0.0203634 -0.00149356
7.14772 -0.0201493 -0.00146997
7.18431 -0.0199385 -0.00144682
7.22091 -0.0197308 -0.00142418
7.25754 -0.0195262 -0.00140195
7.29418 -0.0193246 -0.00138021
7.33085 -0.0191261 -0.00135888
7.36754 -0.0189304 -0.00133801
7.40425 -0.0187377 -0.00131753
7.44099 -0.0185477 -0.00129748
7.47774 -0.0183606 -0.00127782
7.51452 -0.0181761 -0.00125857
7.55132 -0.0179943 -0.00123968
7.58814 -0.0178151 -0.00122119
7.62498 -0.0176385 -0.00120304
7.66185 -0.0174644 -0.00118527
7.69874 -0.0172928 -0.00116782
7.73566 -0.0171236 -0.00115073
7.77259 -0.0169568 -0.00113395
7.80955 -0.0167923 -0.00111751
7.84654 -0.0166302 -0.00110135
7.88355 -0.0164702 -0.00108552
7.92058 -0.0163125 -0.00106997
7.95763 -0.016157 -0.00105472
7.99471 -0.0160035 -0.00103972
8.03182 -0.0158522 -0.00102502
8.06895 -0.0157029 -0.00101055
8.1061 -0.0155557 -0.000996365
8.14328 -0.0154104 -0.000982402
8.18049 -0.015267 -0.000968699
8.21772 -0.0151256 -0.000955209
8.25497 -0.014986 -0.000941967
8.29226 -0.0148483 -0.000928926
8.32956 -0.0147123 -0.00091612
8.3669 -0.0145782 -0.000903505
8.40426 -0.0144458 -0.000891114
8.44165 -0.014315 -0.000878907
8.47906 -0.014186 -0.000866914
8.5165 -0.0140586 -0.000855096
8.55397 -0.0139329 -0.000843484
8.59146 -0.0138087 -0.000832042
8.62899 -0.0136861 -0.000820799
8.66654 -0.0135651 -0.00080972
8.70412 -0.0134455 -0.000798834
8.74172 -0.0133275 -0.000788107
8.77936 -0.0132109 -0.000777568
8.81702 -0.0130958 -0.000767185
8.85471 -0.0129821 -0.000756984
8.89244 -0.0128697 -0.000746934
8.93019 -0.0127588 -0.000737062
8.96797 -0.0126492 -0.000727337
9.00578 -0.0125409 -0.000717786
9.04362 -0.0124339 -0.000708377
9.08149 -0.0123283 -0.000699137
9.11939 -0.0122239 -0.000690036
9.15732 -0.0121207 -0.000681099
9.19528 -0.0120188 -0.000672295
9.23327 -0.0119181 -0.00066365
9.2713 -0.0118186 -0.000655135
9.30935 -0.0117202 -0.000646773
9.34744 -0.011623 -0.000638535
9.38556 -0.0115269 -0.000630445
9.42371 -0.011432 -0.000622476
9.46189 -0.0113382 -0.000614648
9.50011 -0.0112454 -0.000606936
9.53836 -0.0111537 -0.000599361
9.57664 -0.0110631 -0.000591896
9.61496 -0.0109735 -0.000584563
9.65331 -0.0108849 -0.000577336
9.69169 -0.0107974 -0.000570235
9.73011 -0.0107108 -0.000563237
9.76856 -0.0106252 -0.000556359
9.80704 -0.0105405 -0.00054958
9.84557 -0.0104568 -0.000542917
9.88412 -0.010374 -0.000536347
9.92271 -0.0102922 -0.00052989
9.96134 -0.0102112 -0.000523523
10 -0.0101311 -0.000517263
10.0387 -0.0100519 -0.00051109
10.0774 -0.00997359 -0.00050502
10.1162 -0.0098961 -0.000499033
10.155 -0.00981944 -0.000493146
10.1939 -0.00974361 -0.000487338
10.2328 -0.00966858 -0.000481626
10.2717 -0.00959435 -0.000475991
10.3106 -0.00952091 -0.000470448
10.3496 -0.00944825 -0.000464979
10.3887 -0.00937634 -0.000459599
10.4278 -0.00930519 -0.000454289
10.4669 -0.00923479 -0.000449065
10.506 -0.00916511 -0.00044391
10.5452 -0.00909615 -0.000438836
10.5845 -0.00902791 -0.000433829
10.6238 -0.00896036 -0.000428901
10.6631 -0.0088935 -0.000424035
10.7024 -0.00882733 -0.000419247
10.7418 -0.00876182 -0.000414519
10.7813 -0.00869698 -0.000409866
10.8208 -0.00863279 -0.000405271
10.8603 -0.00856924 -0.000400747
10.8999 -0.00850632 -0.000396279
10.9395 -0.00844403 -0.00039188
10.9792 -0.00838236 -0.000387536
11.0189 -0.0083213 -0.000383258
11.0586 -0.00826083 -0.000379032
11.0984 -0.00820096 -0.00037487
11.1383 -0.00814167 -0.000370759
11.1781 -0.00808296 -0.000366709
11.2181 -0.00802481 -0.000362708
11.2581 -0.00796723 -0.000358767
11.2981 -0.0079102 -0.000354872
11.3381 -0.00785371 -0.000351035
11.3783 -0.00779776 -0.000347244
11.4184 -0.00774235 -0.000343508
11.4587 -0.00768746 -0.000339815
11.4989 -0.00763309 -0.000336177
11.5392 -0.00757923 -0.00033258
11.5796 -0.00752587 -0.000329036
11.62 -0.00747301 -0.000325532
11.6605 -0.00742064 -0.000322079
11.701 -0.00736876 -0.000318664
11.7415 -0.00731736 -0.000315299
11.7822 -0.00726643 -0.000311971
11.8228 -0.00721597 -0.000308691
11.8636 -0.00716596 -0.000305448
11.9043 -0.00711642 -0.00030225
11.9452 -0.00706732 -0.000299088
11.986 -0.00701867 -0.00029597
12.027 -0.00697046 -0.000292887
12.068 -0.00692268 -0.000289846
12.109 -0.00687533 -0.000286839
12.1501 -0.0068284 -0.000283874
12.1913 -0.00678188 -0.000280941
12.2325 -0.00673578 -0.000278049
12.2738 -0.00669009 -0.000275188
12.3151 -0.0066448 -0.000272367
12.3565 -0.00659991 -0.000269576
12.3979 -0.00655541 -0.000266823
12.4394 -0.0065113 -0.0002641
12.481 -0.00646757 -0.000261415
12.5226 -0.00642422 -0.000258757
12.5643 -0.00638124 -0.000256136
12.6061 -0.00633864 -0.000253543
12.6479 -0.0062964 -0.000250985
12.6898 -0.00625452 -0.000248454
12.7317 -0.006213 -0.000245957
12.7737 -0.00617183 -0.000243487
12.8158 -0.006131 -0.00024105
12.8579 -0.00609053 -0.000238638
12.9001 -0.00605039 -0.000236258
12.9424 -0.00601059 -0.000233903
12.9847 -0.00597112 -0.00023158
13.0271 -0.00593198 -0.000229281
13.0696 -0.00589316 -0.000227012
13.1121 -0.00585466 -0.000224766
13.1547 -0.00581648 -0.000222551
13.1974 -0.00577862 -0.000220357
13.2402 -0.00574106 -0.000218193
13.283 -0.00570381 -0.00021605
13.3259 -0.00566686 -0.000213936
13.3689 -0.00563021 -0.000211842
13.4119 -0.00559385 -0.000209776
13.455 -0.00555779 -0.000207731
13.4982 -0.00552201 -0.000205712
13.5415 -0.00548652 -0.000203713
13.5848 -0.00545132 -0.000201739
13.6283 -0.00541639 -0.000199785
13.6718 -0.00538173 -0.000197857
13.7153 -0.00534735 -0.000195946
13.759 -0.00531323 -0.000194061
13.8028 -0.00527938 -0.000192193
13.8466 -0.0052458 -0.000190349
13.8905 -0.00521247 -0.000188523
13.9345 -0.0051794 -0.00018672
13.9786 -0.00514659 -0.000184934
14.0227 -0.00511402 -0.00018317
14.067 -0.0050817 -0.000181423
14.1113 -0.00504963 -0.000179697
14.1558 -0.0050178 -0.000177988
14.2003 -0.00498621 -0.0001763
14.2449 -0.00495485 -0.000174627
14.2896 -0.00492373 -0.000172975
14.3344 -0.00489284 -0.000171339
14.3793 -0.00486218 -0.000169722
14.4243 -0.00483175 -0.00016812
14.4693 -0.00480154 -0.000166537
14.5145 -0.00477154 -0.000164969
14.5598 -0.00474177 -0.00016342
14.6052 -0.00471221 -0.000161884
14.6506 -0.00468287 -0.000160367
14.6962 -0.00465373 -0.000158863
14.7419 -0.00462481 -0.000157378
14.7877 -0.00459609 -0.000155905
14.8336 -0.00456757 -0.00015445
14.8796 -0.00453925 -0.000153007
14.9257 -0.00451114 -0.000151582
14.9719 -0.00448322 -0.000150169
15.0182 -0.00445549 -0.000148772
15.0647 -0.00442795 -0.000147387
15.1112 -0.00440061 -0.000146019
15.1579 -0.00437345 -0.000144662
15.2047 -0.00434647 -0.000143321
15.2516 -0.00431968 -0.000141992
15.2986 -0.00429307 -0.000140677
15.3458 -0.00426664 -0.000139374
15.393 -0.00424039 -0.000138086
15.4404 -0.00421431 -0.000136808
15.488 -0.0041884 -0.000135545
15.5356 -0.00416266 -0.000134293
15.5834 -0.00413709 -0.000133055
15.6313 -0.00411169 -0.000131827
15.6794 -0.00408645 -0.000130613
15.7276 -0.00406137 -0.000129408
15.7759 -0.00403645 -0.000128218
15.8243 -0.00401169 -0.000127037
15.873 -0.00398709 -0.000125869
15.9217 -0.00396264 -0.000124711
15.9706 -0.00393835 -0.000123565
16.0197 -0.0039142 -0.000122429
16.0689 -0.0038902 -0.000121305
16.1182 -0.00386635 -0.00012019
16.1677 -0.00384265 -0.000119088
16.2174 -0.00381909 -0.000117994
16.2672 -0.00379567 -0.000116912
16.3172 -0.00377238 -0.000115838
16.3674 -0.00374924 -0.000114775
16.4177 -0.00372623 -0.000113721
16.4682 -0.00370336 -0.000112678
16.5189 -0.00368062 -0.000111643
16.5697 -0.003658 -0.000110619
16.6208 -0.00363552 -0.000109603
16.672 -0.00361316 -0.000108597
16.7234 -0.00359093 -0.000107598
16.775 -0.00356883 -0.00010661
16.8268 -0.00354684 -0.000105629
16.8787 -0.00352497 -0.000104658
16.9309 -0.00350322 -0.000103694
16.9833 -0.00348159 -0.000102739
17.0359 -0.00346007 -0.000101792
17.0887 -0.00343866 -0.000100853
17.1418 -0.00341737 -9.99212e-05
17.195 -0.00339618 -9.89986e-05
17.2485 -0.00337511 -9.80818e-05
17.3022 -0.00335413 -9.71743e-05
17.3562 -0.00333326 -9.62724e-05
17.4104 -0.0033125 -9.53793e-05
17.4648 -0.00329183 -9.44918e-05
17.5195 -0.00327126 -9.36128e-05
17.5744 -0.00325079 -9.27391e-05
17.6296 -0.00323041 -9.18737e-05
17.6851 -0.00321013 -9.10133e-05
17.7408 -0.00318994 -9.01611e-05
17.7969 -0.00316983 -8.93136e-05
17.8532 -0.00314982 -8.8474e-05
17.9098 -0.00312988 -8.76389e-05
17.9667 -0.00311004 -8.68114e-05
18.0239 -0.00309027 -8.59883e-05
18.0815 -0.00307058 -8.51725e-05
18.1393 -0.00305097 -8.43608e-05
18.1975 -0.00303144 -8.35563e-05
18.256 -0.00301198 -8.27557e-05
18.3149 -0.00299259 -8.19619e-05
18.3742 -0.00297327 -8.11718e-05
18.4338 -0.00295401 -8.03884e-05
18.4938 -0.00293482 -7.96084e-05
18.5542 -0.00291569 -7.88348e-05
18.615 -0.00289662 -7.80645e-05
18.6762 -0.00287761 -7.73003e-05
18.7379 -0.00285865 -7.65392e-05
18.8 -0.00283974 -7.5784e-05
18.8625 -0.00282088 -7.50315e-05
18.9255 -0.00280207 -7.42847e-05
18.9891 -0.0027833 -7.35405e-05
19.0531 -0.00276457 -7.28016e-05
19.1177 -0.00274587 -7.20651e-05
19.1828 -0.00272721 -7.13337e-05
19.2484 -0.00270857 -7.06043e-05
19.3147 -0.00268996 -6.98797e-05
19.3816 -0.00267137 -6.91569e-05
19.4491 -0.0026528 -6.84386e-05
19.5173 -0.00263424 -6.77216e-05
19.5862 -0.00261569 -6.70088e-05
19.6558 -0.00259713 -6.6297e-05
19.7262 -0.00257858 -6.5589e-05
19.7974 -0.00256001 -6.48816e-05
19.8694 -0.00254142 -6.41776e-05
19.9423 -0.00252282 -6.34736e-05
20.0162 -0.00250418 -6.27725e-05
20.091 -0.0024855 -6.20708e-05
20.1669 -0.00246677 -6.13715e-05
20.244 -0.00244798 -6.06709e-05
20.3222 -0.00242911 -5.99719e-05
20.4016 -0.00241017 -5.92709e-05
20.4825 -0.00239112 -5.85705e-05
20.5648 -0.00237196 -5.7867e-05
20.6487 -0.00235266 -5.71631e-05
20.7344 -0.00233321 -5.64547e-05
20.8219 -0.00231358 -5.57444e-05
20.9115 -0.00229374 -5.50278e-05
21.0034 -0.00227365 -5.43072e-05
21.0979 -0.00225327 -5.35777e-05
21.1952 -0.00223256 -5.28411e-05
21.2959 -0.00221144 -5.20918e-05
21.4004 -0.00218984 -5.13311e-05
21.5093 -0.00216766 -5.05518e-05
21.6237 -0.00214473 -4.97529e-05
21.7448 -0.00212085 -4.89228e-05
21.8747 -0.00209568 -4.80553e-05
22.0165 -0.00206869 -4.71277e-05
22.1768 -0.0020388 -4.61108e-05
22.3723 -0.00200322 -4.49057e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.75Lambda0.5Nc1Classic/GRpOneLoop.txt <==
-22.3723 -0.00200443 -4.49656e-05
-22.1768 -0.00204004 -4.61709e-05
-22.0165 -0.00206995 -4.71916e-05
-21.8747 -0.00209698 -4.81202e-05
-21.7448 -0.00212218 -4.89916e-05
-21.6237 -0.0021461 -4.98236e-05
-21.5093 -0.00216907 -5.06268e-05
-21.4004 -0.0021913 -5.14081e-05
-21.2959 -0.00221293 -5.21724e-05
-21.1952 -0.00223407 -5.29232e-05
-21.0979 -0.00225481 -5.36631e-05
-21.0034 -0.00227522 -5.43943e-05
-20.9115 -0.00229533 -5.51185e-05
-20.8219 -0.00231521 -5.5837e-05
-20.7344 -0.00233487 -5.65509e-05
-20.6487 -0.00235435 -5.72614e-05
-20.5648 -0.00237367 -5.7969e-05
-20.4825 -0.00239287 -5.86747e-05
-20.4016 -0.00241194 -5.9379e-05
-20.3222 -0.00243092 -6.00824e-05
-20.244 -0.00244982 -6.07854e-05
-20.1669 -0.00246864 -6.14885e-05
-20.091 -0.0024874 -6.21921e-05
-20.0162 -0.00250611 -6.28965e-05
-19.9423 -0.00252479 -6.36021e-05
-19.8694 -0.00254343 -6.43091e-05
-19.7974 -0.00256205 -6.50178e-05
-19.7262 -0.00258065 -6.57285e-05
-19.6558 -0.00259925 -6.64415e-05
-19.5862 -0.00261784 -6.71568e-05
-19.5173 -0.00263643 -6.78749e-05
-19.4491 -0.00265503 -6.85958e-05
-19.3816 -0.00267364 -6.93197e-05
-19.3147 -0.00269227 -7.00468e-05
-19.2484 -0.00271092 -7.07774e-05
-19.1828 -0.0027296 -7.15115e-05
-19.1177 -0.0027483 -7.22493e-05
-19.0531 -0.00276704 -7.2991e-05
-18.9891 -0.00278582 -7.37367e-05
-18.9255 -0.00280464 -7.44865e-05
-18.8625 -0.0028235 -7.52407e-05
-18.8 -0.00284241 -7.59993e-05
-18.7379 -0.00286136 -7.67624e-05
-18.6762 -0.00288037 -7.75302e-05
-18.615 -0.00289944 -7.83029e-05
-18.5542 -0.00291856 -7.90804e-05
-18.4938 -0.00293775 -7.98631e-05
-18.4338 -0.002957 -8.06509e-05
-18.3742 -0.00297631 -8.1444e-05
-18.3149 -0.00299569 -8.22425e-05
-18.256 -0.00301514 -8.30465e-05
-18.1975 -0.00303467 -8.38562e-05
-18.1393 -0.00305426 -8.46716e-05
-18.0815 -0.00307394 -8.54929e-05
-18.0239 -0.00309369 -8.63201e-05
-17.9667 -0.00311353 -8.71535e-05
-17.9098 -0.00313345 -8.7993e-05
-17.8532 -0.00315345 -8.88388e-05
-17.7969 -0.00317354 -8.96911e-05
-17.7408 -0.00319372 -9.05499e-05
-17.6851 -0.00321399 -9.14153e-05
-17.6296 -0.00323436 -9.22875e-05
-17.5744 -0.00325482 -9.31665e-05
-17.5195 -0.00327537 -9.40525e-05
-17.4648 -0.00329602 -9.49455e-05
-17.4104 -0.00331678 -9.58458e-05
-17.3562 -0.00333763 -9.67534e-05
-17.3022 -0.00335859 -9.76683e-05
-17.2485 -0.00337966 -9.85908e-05
-17.195 -0.00340083 -9.9521e-05
-17.1418 -0.00342211 -0.000100459
-17.0887 -0.0034435 -0.000101405
-17.0359 -0.00346501 -0.000102358
-16.9833 -0.00348663 -0.00010332
-16.9309 -0.00350836 -0.00010429
-16.8787 -0.00353022 -0.000105269
-16.8268 -0.00355219 -0.000106255
-16.775 -0.00357428 -0.000107251
-16.7234 -0.0035965 -0.000108255
-16.672 -0.00361885 -0.000109268
-16.6208 -0.00364132 -0.00011029
-16.5697 -0.00366391 -0.000111321
-16.5189 -0.00368664 -0.000112361
-16.4682 -0.0037095 -0.00011341
-16.4177 -0.0037325 -0.000114469
-16.3674 -0.00375562 -0.000115538
-16.3172 -0.00377889 -0.000116616
-16.2672 -0.0038023 -0.000117704
-16.2174 -0.00382584 -0.000118802
-16.1677 -0.00384953 -0.00011991
-16.1182 -0.00387337 -0.000121029
-16.0689 -0.00389735 -0.000122157
-16.0197 -0.00392148 -0.000123297
-15.9706 -0.00394575 -0.000124447
-15.9217 -0.00397018 -0.000125607
-15.873 -0.00399477 -0.000126779
-15.8243 -0.00401951 -0.000127962
-15.7759 -0.0040444 -0.000129156
-15.7276 -0.00406946 -0.000130362
-15.6794 -0.00409468 -0.000131579
-15.6313 -0.00412006 -0.000132808
-15.5834 -0.00414561 -0.000134049
-15.5356 -0.00417132 -0.000135301
-15.488 -0.00419721 -0.000136566
-15.4404 -0.00422326 -0.000137844
-15.393 -0.00424949 -0.000139134
-15.3458 -0.00427589 -0.000140436
-15.2986 -0.00430247 -0.000141752
-15.2516 -0.00432923 -0.000143081
-15.2047 -0.00435617 -0.000144422
-15.1579 -0.0043833 -0.000145778
-15.1112 -0.00441061 -0.000147146
-15.0647 -0.00443811 -0.000148529
-15.0182 -0.0044658 -0.000149926
-14.9719 -0.00449368 -0.000151336
-14.9257 -0.00452176 -0.000152762
-14.8796 -0.00455003 -0.000154201
-14.8336 -0.0045785 -0.000155656
-14.7877 -0.00460718 -0.000157125
-14.7419 -0.00463606 -0.000158609
-14.6962 -0.00466514 -0.000160109
-14.6506 -0.00469443 -0.000161624
-14.6052 -0.00472394 -0.000163156
-14.5598 -0.00475365 -0.000164703
-14.5145 -0.00478359 -0.000166266
-14.4693 -0.00481374 -0.000167846
-14.4243 -0.00484411 -0.000169442
-14.3793 -0.00487471 -0.000171056
-14.3344 -0.00490553 -0.000172686
-14.2896 -0.00493658 -0.000174334
-14.2449 -0.00496786 -0.000176
-14.2003 -0.00499937 -0.000177683
-14.1558 -0.00503112 -0.000179384
-14.1113 -0.00506312 -0.000181104
-14.067 -0.00509535 -0.000182843
-14.0227 -0.00512783 -0.0001846
-13.9786 -0.00516055 -0.000186376
-13.9345 -0.00519353 -0.000188172
-13.8905 -0.00522676 -0.000189988
-13.8466 -0.00526025 -0.000191823
-13.8028 -0.00529399 -0.000193679
-13.759 -0.005328 -0.000195555
-13.7153 -0.00536227 -0.000197453
-13.6718 -0.00539681 -0.000199371
-13.6283 -0.00543163 -0.000201311
-13.5848 -0.00546672 -0.000203272
-13.5415 -0.00550208 -0.000205255
-13.4982 -0.00553773 -0.000207261
-13.455 -0.00557367 -0.00020929
-13.4119 -0.00560989 -0.000211341
-13.3689 -0.0056464 -0.000213416
-13.3259 -0.00568321 -0.000215515
-13.283 -0.00572031 -0.000217638
-13.2402 -0.00575772 -0.000219785
-13.1974 -0.00579544 -0.000221956
-13.1547 -0.00583346 -0.000224153
-13.1121 -0.00587179 -0.000226376
-13.0696 -0.00591045 -0.000228624
-13.0271 -0.00594942 -0.000230898
-12.9847 -0.00598871 -0.0002332
-12.9424 -0.00602834 -0.000235528
-12.9001 -0.0060683 -0.000237883
-12.8579 -0.00610859 -0.000240267
-12.8158 -0.00614922 -0.000242678
-12.7737 -0.0061902 -0.000245119
-12.7317 -0.00623152 -0.000247588
-12.6898 -0.0062732 -0.000250087
-12.6479 -0.00631524 -0.000252617
-12.6061 -0.00635763 -0.000255176
-12.5643 -0.00640039 -0.000257767
-12.5226 -0.00644353 -0.000260388
-12.481 -0.00648703 -0.000263042
-12.4394 -0.00653092 -0.000265728
-12.3979 -0.00657519 -0.000268447
-12.3565 -0.00661985 -0.0002712
-12.3151 -0.0066649 -0.000273986
-12.2738 -0.00671035 -0.000276807
-12.2325 -0.00675621 -0.000279663
-12.1913 -0.00680247 -0.000282554
-12.1501 -0.00684915 -0.000285481
-12.109 -0.00689624 -0.000288445
-12.068 -0.00694376 -0.000291446
-12.027 -0.00699171 -0.000294485
-11.986 -0.0070401 -0.000297563
-11.9452 -0.00708892 -0.000300679
-11.9043 -0.0071382 -0.000303835
-11.8636 -0.00718792 -0.000307031
-11.8228 -0.0072381 -0.000310269
-11.7822 -0.00728875 -0.000313548
-11.7415 -0.00733986 -0.000316869
-11.701 -0.00739145 -0.000320233
-11.6605 -0.00744352 -0.000323641
-11.62 -0.00749608 -0.000327093
-11.5796 -0.00754914 -0.00033059
-11.5392 -0.00760269 -0.000334133
-11.4989 -0.00765675 -0.000337723
-11.4587 -0.00771133 -0.00034136
-11.4184 -0.00776643 -0.000345045
-11.3783 -0.00782205 -0.000348779
-11.3381 -0.00787821 -0.000352563
-11.2981 -0.00793492 -0.000356397
-11.2581 -0.00799217 -0.000360283
-11.2181 -0.00804997 -0.000364221
-11.1781 -0.00810835 -0.000368213
-11.1383 -0.00816729 -0.000372258
-11.0984 -0.00822681 -0.000376359
-11.0586 -0.00828692 -0.000380516
-11.0189 -0.00834763 -0.000384729
-10.9792 -0.00840894 -0.000389001
-10.9395 -0.00847086 -0.000393331
-10.8999 -0.0085334 -0.000397721
-10.8603 -0.00859657 -0.000402172
-10.8208 -0.00866038 -0.000406686
-10.7813 -0.00872483 -0.000411262
-10.7418 -0.00878994 -0.000415903
-10.7024 -0.00885571 -0.000420609
-10.6631 -0.00892216 -0.000425381
-10.6238 -0.00898929 -0.000430222
-10.5845 -0.00905711 -0.000435131
-10.5452 -0.00912563 -0.00044011
-10.506 -0.00919487 -0.000445161
-10.4669 -0.00926483 -0.000450284
-10.4278 -0.00933552 -0.000455482
-10.3887 -0.00940696 -0.000460755
-10.3496 -0.00947915 -0.000466104
-10.3106 -0.0095521 -0.000471532
-10.2717 -0.00962584 -0.000477039
-10.2328 -0.00970036 -0.000482627
-10.1939 -0.00977568 -0.000488298
-10.155 -0.00985181 -0.000494053
-10.1162 -0.00992876 -0.000499894
-10.0774 -0.0100065 -0.000505821
-10.0387 -0.0100852 -0.000511838
-10 -0.0101647 -0.000517945
-9.96134 -0.010245 -0.000524144
-9.92271 -0.0103263 -0.000530437
-9.88412 -0.0104085 -0.000536827
-9.84557 -0.0104915 -0.000543313
-9.80704 -0.0105755 -0.000549899
-9.76856 -0.0106604 -0.000556587
-9.73011 -0.0107463 -0.000563378
-9.69169 -0.0108332 -0.000570274
-9.65331 -0.010921 -0.000577278
-9.61496 -0.0110099 -0.000584391
-9.57664 -0.0110997 -0.000591616
-9.53836 -0.0111906 -0.000598955
-9.50011 -0.0112826 -0.00060641
-9.46189 -0.0113756 -0.000613984
-9.42371 -0.0114696 -0.000621678
-9.38556 -0.0115648 -0.000629496
-9.34744 -0.0116611 -0.000637439
-9.30935 -0.0117585 -0.00064551
-9.2713 -0.0118571 -0.000653713
-9.23327 -0.0119569 -0.000662049
-9.19528 -0.0120578 -0.000670521
-9.15732 -0.0121599 -0.000679132
-9.11939 -0.0122633 -0.000687885
-9.08149 -0.0123679 -0.000696783
-9.04362 -0.0124738 -0.000705829
-9.00578 -0.012581 -0.000715026
-8.96797 -0.0126895 -0.000724377
-8.93019 -0.0127993 -0.000733886
-8.89244 -0.0129105 -0.000743555
-8.85471 -0.013023 -0.000753389
-8.81702 -0.013137 -0.00076339
-8.77936 -0.0132523 -0.000773562
-8.74172 -0.0133692 -0.000783909
-8.70412 -0.0134875 -0.000794436
-8.66654 -0.0136072 -0.000805144
-8.62899 -0.0137286 -0.00081604
-8.59146 -0.0138514 -0.000827126
-8.55397 -0.0139759 -0.000838407
-8.5165 -0.0141019 -0.000849887
-8.47906 -0.0142296 -0.000861571
-8.44165 -0.0143589 -0.000873463
-8.40426 -0.0144899 -0.000885568
-8.3669 -0.0146227 -0.00089789
-8.32956 -0.0147572 -0.000910436
-8.29226 -0.0148935 -0.000923209
-8.25497 -0.0150316 -0.000936215
-8.21772 -0.0151715 -0.000949459
-8.18049 -0.0153133 -0.000962947
-8.14328 -0.0154571 -0.000976684
-8.1061 -0.0156028 -0.000990676
-8.06895 -0.0157504 -0.00100493
-8.03182 -0.0159001 -0.00101945
-7.99471 -0.0160519 -0.00103425
-7.95763 -0.0162057 -0.00104932
-7.92058 -0.0163617 -0.00106468
-7.88355 -0.0165199 -0.00108034
-7.84654 -0.0166803 -0.00109629
-7.80955 -0.0168429 -0.00111256
-7.77259 -0.0170079 -0.00112914
-7.73566 -0.0171752 -0.00114604
-7.69874 -0.0173449 -0.00116328
-7.66185 -0.0175171 -0.00118085
-7.62498 -0.0176917 -0.00119877
-7.58814 -0.0178689 -0.00121705
-7.55132 -0.0180486 -0.0012357
-7.51452 -0.018231 -0.00125472
-7.47774 -0.0184161 -0.00127412
-7.44099 -0.0186039 -0.00129392
-7.40425 -0.0187946 -0.00131412
-7.36754 -0.0189881 -0.00133474
-7.33085 -0.0191845 -0.00135578
-7.29418 -0.0193839 -0.00137726
-7.25754 -0.0195863 -0.00139918
-7.22091 -0.0197918 -0.00142157
-7.18431 -0.0200005 -0.00144443
-7.14772 -0.0202124 -0.00146778
-7.11116 -0.0204277 -0.00149162
-7.07462 -0.0206462 -0.00151597
-7.0381 -0.0208683 -0.00154085
-7.00159 -0.0210938 -0.00156626
-6.96511 -0.0213229 -0.00159224
-6.92865 -0.0215557 -0.00161878
-6.89221 -0.0217923 -0.0016459
-6.85579 -0.0220326 -0.00167363
-6.81938 -0.0222769 -0.00170197
-6.783 -0.0225252 -0.00173096
-6.74664 -0.0227776 -0.00176059
-6.71029 -0.0230341 -0.0017909
-6.67397 -0.0232949 -0.0018219
-6.63766 -0.0235601 -0.00185361
-6.60137 -0.0238297 -0.00188606
-6.5651 -0.024104 -0.00191926
-6.52885 -0.0243829 -0.00195323
-6.49262 -0.0246666 -0.00198801
-6.4564 -0.0249551 -0.00202361
-6.42021 -0.0252487 -0.00206006
-6.38403 -0.0255474 -0.00209738
-6.34786 -0.0258514 -0.0021356
-6.31172 -0.0261608 -0.00217475
-6.27559 -0.0264756 -0.00221486
-6.23949 -0.0267961 -0.00225595
-6.20339 -0.0271224 -0.00229806
-6.16732 -0.0274546 -0.00234122
-6.13126 -0.0277928 -0.00238547
-6.09522 -0.0281373 -0.00243083
-6.05919 -0.0284882 -0.00247734
-6.02319 -0.0288455 -0.00252504
-5.9872 -0.0292096 -0.00257397
-5.95122 -0.0295805 -0.00262418
-5.91526 -0.0299585 -0.00267569
-5.87932 -0.0303437 -0.00272856
-5.84339 -0.0307364 -0.00278282
-5.80748 -0.0311366 -0.00283854
-5.77158 -0.0315447 -0.00289575
-5.7357 -0.0319607 -0.00295451
-5.69984 -0.032385 -0.00301487
-5.66399 -0.0328178 -0.00307689
-5.62815 -0.0332592 -0.00314062
-5.59233 -0.0337096 -0.00320613
-5.55653 -0.0341691 -0.00327347
-5.52074 -0.0346381 -0.00334272
-5.48497 -0.0351167 -0.00341395
-5.4492 -0.0356053 -0.00348722
-5.41346 -0.0361042 -0.00356261
-5.37773 -0.0366136 -0.00364019
-5.34201 -0.0371338 -0.00372006
-5.30631 -0.0376652 -0.00380229
-5.27062 -0.038208 -0.00388698
-5.23494 -0.0387627 -0.00397422
-5.19928 -0.0393296 -0.00406411
-5.16363 -0.039909 -0.00415674
-5.128 -0.0405013 -0.00425224
-5.09237 -0.041107 -0.0043507
-5.05677 -0.0417263 -0.00445226
-5.02117 -0.0423599 -0.00455703
-4.98559 -0.043008 -0.00466514
-4.95002 -0.0436711 -0.00477673
-4.91446 -0.0443498 -0.00489195
-4.87892 -0.0450445 -0.00501094
-4.84339 -0.0457558 -0.00513387
-4.80787 -0.0464842 -0.0052609
-4.77237 -0.0472302 -0.00539221
-4.73687 -0.0479944 -0.00552798
-4.70139 -0.0487775 -0.00566841
-4.66592 -0.0495801 -0.0058137
-4.63046 -0.0504028 -0.00596407
-4.59502 -0.0512464 -0.00611975
-4.55958 -0.0521116 -0.00628097
-4.52416 -0.052999 -0.00644801
-4.48875 -0.0539096 -0.00662111
-4.45335 -0.0548442 -0.00680057
-4.41797 -0.0558036 -0.00698669
-4.38259 -0.0567887 -0.00717979
-4.34722 -0.0578005 -0.0073802
-4.31187 -0.0588399 -0.00758829
-4.27653 -0.0599081 -0.00780442
-4.24119 -0.0610061 -0.00802901
-4.20587 -0.062135 -0.00826248
-4.17056 -0.063296 -0.00850529
-4.13526 -0.0644905 -0.00875792
-4.09997 -0.0657197 -0.00902087
-4.06469 -0.0669851 -0.00929471
-4.02942 -0.068288 -0.00958001
-3.99416 -0.0696301 -0.00987739
-3.95891 -0.071013 -0.0101875
-3.92367 -0.0724383 -0.0105111
-3.88844 -0.0739079 -0.0108489
-3.85322 -0.0754237 -0.0112017
-3.81801 -0.0769877 -0.0115704
-3.7828 -0.078602 -0.011956
-3.74761 -0.0802689 -0.0123593
-3.71243 -0.0819907 -0.0127816
-3.67726 -0.0837698 -0.0132239
-3.64209 -0.0856091 -0.0136875
-3.60694 -0.0875113 -0.0141737
-3.57179 -0.0894793 -0.0146839
-3.53665 -0.0915164 -0.0152198
-3.50152 -0.0936258 -0.0157829
-3.4664 -0.0958112 -0.0163752
-3.43129 -0.0980764 -0.0169985
-3.39619 -0.100425 -0.017655
-3.36109 -0.102862 -0.0183471
-3.32601 -0.105392 -0.0190771
-3.29093 -0.10802 -0.0198479
-3.25586 -0.11075 -0.0206625
-3.2208 -0.113589 -0.021524
-3.18574 -0.116542 -0.0224362
-3.1507 -0.119616 -0.0234027
-3.11566 -0.122817 -0.024428
-3.08063 -0.126154 -0.0255167
-3.0456 -0.129634 -0.026674
-3.01059 -0.133265 -0.0279056
-2.97558 -0.137057 -0.0292177
-2.94058 -0.14102 -0.0306172
-2.90558 -0.145164 -0.032112
-2.87059 -0.1495 -0.0337104
-2.83561 -0.154042 -0.035422
-2.80064 -0.158803 -0.0372575
-2.76567 -0.163797 -0.0392286
-2.73071 -0.16904 -0.0413486
-2.69576 -0.174549 -0.0436324
-2.66081 -0.180343 -0.0460967
-2.62587 -0.186443 -0.0487605
-2.59094 -0.19287 -0.0516451
-2.55601 -0.199648 -0.0547748
-2.52109 -0.206804 -0.0581773
-2.48617 -0.214367 -0.0618841
-2.45126 -0.222366 -0.0659313
-2.41636 -0.230838 -0.0703604
-2.38146 -0.239818 -0.0752193
-2.34657 -0.249348 -0.0805633
-2.31168 -0.259471 -0.0864567
-2.2768 -0.270235 -0.0929745
-2.24192 -0.281692 -0.100204
-2.20705 -0.293898 -0.108249
-2.17219 -0.306913 -0.117231
-2.13733 -0.320798 -0.127294
-2.10247 -0.335621 -0.13861
-2.06762 -0.351448 -0.151383
-2.03278 -0.368343 -0.165861
-1.99794 -0.386368 -0.18234
-1.9631 -0.40557 -0.201179
-1.92827 -0.425977 -0.222814
-1.89345 -0.447579 -0.247776
-1.85862 -0.470309 -0.276712
-1.82381 -0.494005 -0.310405
-1.78899 -0.518364 -0.349809
-1.75419 -0.542861 -0.396064
-1.71938 -0.566639 -0.450515
-1.68458 -0.588349 -0.514695
-1.64979 -0.605931 -0.590254
-1.61499 -0.616325 -0.678767
-1.58021 -0.615157 -0.781338
-1.54542 -0.596488 -0.897882
-1.51064 -0.552902 -1.02598
-1.47586 -0.476351 -1.15943
-1.44109 -0.360332 -1.28695
-1.40632 -0.203449 -1.39243
-1.37155 -0.0130988 -1.45809
-1.33679 0.193604 -1.47064
-1.30203 0.394018 -1.42729
-1.26727 0.567716 -1.33716
-1.23251 0.702752 -1.21685
-1.19776 0.79692 -1.08381
-1.16301 0.854917 -0.951664
-1.12827 0.884447 -0.82881
-1.09352 0.893378 -0.719181
-1.05878 0.888355 -0.623749
-1.02405 0.874437 -0.541836
-0.989309 0.855239 -0.472015
-0.954576 0.833234 -0.41264
-0.919844 0.810065 -0.36211
-0.885115 0.786788 -0.318991
-0.850388 0.764064 -0.282051
-0.815663 0.742291 -0.250255
-0.78094 0.721688 -0.222743
-0.746219 0.702365 -0.198808
-0.711499 0.684358 -0.177869
-0.676781 0.667658 -0.159447
-0.642065 0.65223 -0.143147
-0.60735 0.638021 -0.128643
-0.572637 0.624973 -0.115664
-0.537925 0.613026 -0.103985
-0.503214 0.602118 -0.0934149
-0.468504 0.592192 -0.083795
-0.433796 0.583192 -0.0749894
-0.399089 0.575067 -0.0668823
-0.364382 0.567772 -0.0593743
-0.329676 0.561265 -0.0523794
-0.294972 0.555509 -0.0458224
-0.260267 0.550472 -0.0396375
-0.225564 0.546124 -0.033766
-0.190861 0.542441 -0.0281553
-0.156158 0.539403 -0.022758
-0.121456 0.536993 -0.0175303
-0.0867541 0.535196 -0.0124314
-0.0520524 0.534004 -0.00742308
-0.0173508 0.53341 -0.00246843
0.0173508 0.53341 0.00246843
0.0520524 0.534004 0.00742308
0.0867541 0.535196 0.0124314
0.121456 0.536993 0.0175303
0.156158 0.539403 0.022758
0.190861 0.542441 0.0281553
0.225564 0.546124 0.033766
0.260267 0.550472 0.0396375
0.294972 0.555509 0.0458224
0.329676 0.561265 0.0523794
0.364382 0.567772 0.0593743
0.399089 0.575067 0.0668823
0.433796 0.583192 0.0749894
0.468504 0.592192 0.083795
0.503214 0.602118 0.0934149
0.537925 0.613026 0.103985
0.572637 0.624973 0.115664
0.60735 0.638021 0.128643
0.642065 0.65223 0.143147
0.676781 0.667658 0.159447
0.711499 0.684358 0.177869
0.746219 0.702365 0.198808
0.78094 0.721688 0.222743
0.815663 0.742291 0.250255
0.850388 0.764064 0.282051
0.885115 0.786788 0.318991
0.919844 0.810065 0.36211
0.954576 0.833234 0.41264
0.989309 0.855239 0.472015
1.02405 0.874437 0.541836
1.05878 0.888355 0.623749
1.09352 0.893378 0.719181
1.12827 0.884447 0.82881
1.16301 0.854917 0.951664
1.19776 0.79692 1.08381
1.23251 0.702752 1.21685
1.26727 0.567716 1.33716
1.30203 0.394018 1.42729
1.33679 0.193604 1.47064
1.37155 -0.0130988 1.45809
1.40632 -0.203449 1.39243
1.44109 -0.360332 1.28695
1.47586 -0.476351 1.15943
1.51064 -0.552902 1.02598
1.54542 -0.596488 0.897882
1.58021 -0.615157 0.781338
1.61499 -0.616325 0.678767
1.64979 -0.605931 0.590254
1.68458 -0.588349 0.514695
1.71938 -0.566639 0.450515
1.75419 -0.542861 0.396064
1.78899 -0.518364 0.349809
1.82381 -0.494005 0.310405
1.85862 -0.470309 0.276712
1.89345 -0.447579 0.247776
1.92827 -0.425977 0.222814
1.9631 -0.40557 0.201179
1.99794 -0.386368 0.18234
2.03278 -0.368343 0.165861
2.06762 -0.351448 0.151383
2.10247 -0.335621 0.13861
2.13733 -0.320798 0.127294
2.17219 -0.306913 0.117231
2.20705 -0.293898 0.108249
2.24192 -0.281692 0.100204
2.2768 -0.270235 0.0929745
2.31168 -0.259471 0.0864567
2.34657 -0.249348 0.0805633
2.38146 -0.239818 0.0752193
2.41636 -0.230838 0.0703604
2.45126 -0.222366 0.0659313
2.48617 -0.214367 0.0618841
2.52109 -0.206804 0.0581773
2.55601 -0.199648 0.0547748
2.59094 -0.19287 0.0516451
2.62587 -0.186443 0.0487605
2.66081 -0.180343 0.0460967
2.69576 -0.174549 0.0436324
2.73071 -0.16904 0.0413486
2.76567 -0.163797 0.0392286
2.80064 -0.158803 0.0372575
2.83561 -0.154042 0.035422
2.87059 -0.1495 0.0337104
2.90558 -0.145164 0.032112
2.94058 -0.14102 0.0306172
2.97558 -0.137057 0.0292177
3.01059 -0.133265 0.0279056
3.0456 -0.129634 0.026674
3.08063 -0.126154 0.0255167
3.11566 -0.122817 0.024428
3.1507 -0.119616 0.0234027
3.18574 -0.116542 0.0224362
3.2208 -0.113589 0.021524
3.25586 -0.11075 0.0206625
3.29093 -0.10802 0.0198479
3.32601 -0.105392 0.0190771
3.36109 -0.102862 0.0183471
3.39619 -0.100425 0.017655
3.43129 -0.0980764 0.0169985
3.4664 -0.0958112 0.0163752
3.50152 -0.0936258 0.0157829
3.53665 -0.0915164 0.0152198
3.57179 -0.0894793 0.0146839
3.60694 -0.0875113 0.0141737
3.64209 -0.0856091 0.0136875
3.67726 -0.0837698 0.0132239
3.71243 -0.0819907 0.0127816
3.74761 -0.0802689 0.0123593
3.7828 -0.078602 0.011956
3.81801 -0.0769877 0.0115704
3.85322 -0.0754237 0.0112017
3.88844 -0.0739079 0.0108489
3.92367 -0.0724383 0.0105111
3.95891 -0.071013 0.0101875
3.99416 -0.0696301 0.00987739
4.02942 -0.068288 0.00958001
4.06469 -0.0669851 0.00929471
4.09997 -0.0657197 0.00902087
4.13526 -0.0644905 0.00875792
4.17056 -0.063296 0.00850529
4.20587 -0.062135 0.00826248
4.24119 -0.0610061 0.00802901
4.27653 -0.0599081 0.00780442
4.31187 -0.0588399 0.00758829
4.34722 -0.0578005 0.0073802
4.38259 -0.0567887 0.00717979
4.41797 -0.0558036 0.00698669
4.45335 -0.0548442 0.00680057
4.48875 -0.0539096 0.00662111
4.52416 -0.052999 0.00644801
4.55958 -0.0521116 0.00628097
4.59502 -0.0512464 0.00611975
4.63046 -0.0504028 0.00596407
4.66592 -0.0495801 0.0058137
4.70139 -0.0487775 0.00566841
4.73687 -0.0479944 0.00552798
4.77237 -0.0472302 0.00539221
4.80787 -0.0464842 0.0052609
4.84339 -0.0457558 0.00513387
4.87892 -0.0450445 0.00501094
4.91446 -0.0443498 0.00489195
4.95002 -0.0436711 0.00477673
4.98559 -0.043008 0.00466514
5.02117 -0.0423599 0.00455703
5.05677 -0.0417263 0.00445226
5.09237 -0.041107 0.0043507
5.128 -0.0405013 0.00425224
5.16363 -0.039909 0.00415674
5.19928 -0.0393296 0.00406411
5.23494 -0.0387627 0.00397422
5.27062 -0.038208 0.00388698
5.30631 -0.0376652 0.00380229
5.34201 -0.0371338 0.00372006
5.37773 -0.0366136 0.00364019
5.41346 -0.0361042 0.00356261
5.4492 -0.0356053 0.00348722
5.48497 -0.0351167 0.00341395
5.52074 -0.0346381 0.00334272
5.55653 -0.0341691 0.00327347
5.59233 -0.0337096 0.00320613
5.62815 -0.0332592 0.00314062
5.66399 -0.0328178 0.00307689
5.69984 -0.032385 0.00301487
5.7357 -0.0319607 0.00295451
5.77158 -0.0315447 0.00289575
5.80748 -0.0311366 0.00283854
5.84339 -0.0307364 0.00278282
5.87932 -0.0303437 0.00272856
5.91526 -0.0299585 0.00267569
5.95122 -0.0295805 0.00262418
5.9872 -0.0292096 0.00257397
6.02319 -0.0288455 0.00252504
6.05919 -0.0284882 0.00247734
6.09522 -0.0281373 0.00243083
6.13126 -0.0277928 0.00238547
6.16732 -0.0274546 0.00234122
6.20339 -0.0271224 0.00229806
6.23949 -0.0267961 0.00225595
6.27559 -0.0264756 0.00221486
6.31172 -0.0261608 0.00217475
6.34786 -0.0258514 0.0021356
6.38403 -0.0255474 0.00209738
6.42021 -0.0252487 0.00206006
6.4564 -0.0249551 0.00202361
6.49262 -0.0246666 0.00198801
6.52885 -0.0243829 0.00195323
6.5651 -0.024104 0.00191926
6.60137 -0.0238297 0.00188606
6.63766 -0.0235601 0.00185361
6.67397 -0.0232949 0.0018219
6.71029 -0.0230341 0.0017909
6.74664 -0.0227776 0.00176059
6.783 -0.0225252 0.00173096
6.81938 -0.0222769 0.00170197
6.85579 -0.0220326 0.00167363
6.89221 -0.0217923 0.0016459
6.92865 -0.0215557 0.00161878
6.96511 -0.0213229 0.00159224
7.00159 -0.0210938 0.00156626
7.0381 -0.0208683 0.00154085
7.07462 -0.0206462 0.00151597
7.11116 -0.0204277 0.00149162
7.14772 -0.0202124 0.00146778
7.18431 -0.0200005 0.00144443
7.22091 -0.0197918 0.00142157
7.25754 -0.0195863 0.00139918
7.29418 -0.0193839 0.00137726
7.33085 -0.0191845 0.00135578
7.36754 -0.0189881 0.00133474
7.40425 -0.0187946 0.00131412
7.44099 -0.0186039 0.00129392
7.47774 -0.0184161 0.00127412
7.51452 -0.018231 0.00125472
7.55132 -0.0180486 0.0012357
7.58814 -0.0178689 0.00121705
7.62498 -0.0176917 0.00119877
7.66185 -0.0175171 0.00118085
7.69874 -0.0173449 0.00116328
7.73566 -0.0171752 0.00114604
7.77259 -0.0170079 0.00112914
7.80955 -0.0168429 0.00111256
7.84654 -0.0166803 0.00109629
7.88355 -0.0165199 0.00108034
7.92058 -0.0163617 0.00106468
7.95763 -0.0162057 0.00104932
7.99471 -0.0160519 0.00103425
8.03182 -0.0159001 0.00101945
8.06895 -0.0157504 0.00100493
8.1061 -0.0156028 0.000990676
8.14328 -0.0154571 0.000976684
8.18049 -0.0153133 0.000962947
8.21772 -0.0151715 0.000949459
8.25497 -0.0150316 0.000936215
8.29226 -0.0148935 0.000923209
8.32956 -0.0147572 0.000910436
8.3669 -0.0146227 0.00089789
8.40426 -0.0144899 0.000885568
8.44165 -0.0143589 0.000873463
8.47906 -0.0142296 0.000861571
8.5165 -0.0141019 0.000849887
8.55397 -0.0139759 0.000838407
8.59146 -0.0138514 0.000827126
8.62899 -0.0137286 0.00081604
8.66654 -0.0136072 0.000805144
8.70412 -0.0134875 0.000794436
8.74172 -0.0133692 0.000783909
8.77936 -0.0132523 0.000773562
8.81702 -0.013137 0.00076339
8.85471 -0.013023 0.000753389
8.89244 -0.0129105 0.000743555
8.93019 -0.0127993 0.000733886
8.96797 -0.0126895 0.000724377
9.00578 -0.012581 0.000715026
9.04362 -0.0124738 0.000705829
9.08149 -0.0123679 0.000696783
9.11939 -0.0122633 0.000687885
9.15732 -0.0121599 0.000679132
9.19528 -0.0120578 0.000670521
9.23327 -0.0119569 0.000662049
9.2713 -0.0118571 0.000653713
9.30935 -0.0117585 0.00064551
9.34744 -0.0116611 0.000637439
9.38556 -0.0115648 0.000629496
9.42371 -0.0114696 0.000621678
9.46189 -0.0113756 0.000613984
9.50011 -0.0112826 0.00060641
9.53836 -0.0111906 0.000598955
9.57664 -0.0110997 0.000591616
9.61496 -0.0110099 0.000584391
9.65331 -0.010921 0.000577278
9.69169 -0.0108332 0.000570274
9.73011 -0.0107463 0.000563378
9.76856 -0.0106604 0.000556587
9.80704 -0.0105755 0.000549899
9.84557 -0.0104915 0.000543313
9.88412 -0.0104085 0.000536827
9.92271 -0.0103263 0.000530437
9.96134 -0.010245 0.000524144
10 -0.0101647 0.000517945
10.0387 -0.0100852 0.000511838
10.0774 -0.0100065 0.000505821
10.1162 -0.00992876 0.000499894
10.155 -0.00985181 0.000494053
10.1939 -0.00977568 0.000488298
10.2328 -0.00970036 0.000482627
10.2717 -0.00962584 0.000477039
10.3106 -0.0095521 0.000471532
10.3496 -0.00947915 0.000466104
10.3887 -0.00940696 0.000460755
10.4278 -0.00933552 0.000455482
10.4669 -0.00926483 0.000450284
10.506 -0.00919487 0.000445161
10.5452 -0.00912563 0.00044011
10.5845 -0.00905711 0.000435131
10.6238 -0.00898929 0.000430222
10.6631 -0.00892216 0.000425381
10.7024 -0.00885571 0.000420609
10.7418 -0.00878994 0.000415903
10.7813 -0.00872483 0.000411262
10.8208 -0.00866038 0.000406686
10.8603 -0.00859657 0.000402172
10.8999 -0.0085334 0.000397721
10.9395 -0.00847086 0.000393331
10.9792 -0.00840894 0.000389001
11.0189 -0.00834763 0.000384729
11.0586 -0.00828692 0.000380516
11.0984 -0.00822681 0.000376359
11.1383 -0.00816729 0.000372258
11.1781 -0.00810835 0.000368213
11.2181 -0.00804997 0.000364221
11.2581 -0.00799217 0.000360283
11.2981 -0.00793492 0.000356397
11.3381 -0.00787821 0.000352563
11.3783 -0.00782205 0.000348779
11.4184 -0.00776643 0.000345045
11.4587 -0.00771133 0.00034136
11.4989 -0.00765675 0.000337723
11.5392 -0.00760269 0.000334133
11.5796 -0.00754914 0.00033059
11.62 -0.00749608 0.000327093
11.6605 -0.00744352 0.000323641
11.701 -0.00739145 0.000320233
11.7415 -0.00733986 0.000316869
11.7822 -0.00728875 0.000313548
11.8228 -0.0072381 0.000310269
11.8636 -0.00718792 0.000307031
11.9043 -0.0071382 0.000303835
11.9452 -0.00708892 0.000300679
11.986 -0.0070401 0.000297563
12.027 -0.00699171 0.000294485
12.068 -0.00694376 0.000291446
12.109 -0.00689624 0.000288445
12.1501 -0.00684915 0.000285481
12.1913 -0.00680247 0.000282554
12.2325 -0.00675621 0.000279663
12.2738 -0.00671035 0.000276807
12.3151 -0.0066649 0.000273986
12.3565 -0.00661985 0.0002712
12.3979 -0.00657519 0.000268447
12.4394 -0.00653092 0.000265728
12.481 -0.00648703 0.000263042
12.5226 -0.00644353 0.000260388
12.5643 -0.00640039 0.000257767
12.6061 -0.00635763 0.000255176
12.6479 -0.00631524 0.000252617
12.6898 -0.0062732 0.000250087
12.7317 -0.00623152 0.000247588
12.7737 -0.0061902 0.000245119
12.8158 -0.00614922 0.000242678
12.8579 -0.00610859 0.000240267
12.9001 -0.0060683 0.000237883
12.9424 -0.00602834 0.000235528
12.9847 -0.00598871 0.0002332
13.0271 -0.00594942 0.000230898
13.0696 -0.00591045 0.000228624
13.1121 -0.00587179 0.000226376
13.1547 -0.00583346 0.000224153
13.1974 -0.00579544 0.000221956
13.2402 -0.00575772 0.000219785
13.283 -0.00572031 0.000217638
13.3259 -0.00568321 0.000215515
13.3689 -0.0056464 0.000213416
13.4119 -0.00560989 0.000211341
13.455 -0.00557367 0.00020929
13.4982 -0.00553773 0.000207261
13.5415 -0.00550208 0.000205255
13.5848 -0.00546672 0.000203272
13.6283 -0.00543163 0.000201311
13.6718 -0.00539681 0.000199371
13.7153 -0.00536227 0.000197453
13.759 -0.005328 0.000195555
13.8028 -0.00529399 0.000193679
13.8466 -0.00526025 0.000191823
13.8905 -0.00522676 0.000189988
13.9345 -0.00519353 0.000188172
13.9786 -0.00516055 0.000186376
14.0227 -0.00512783 0.0001846
14.067 -0.00509535 0.000182843
14.1113 -0.00506312 0.000181104
14.1558 -0.00503112 0.000179384
14.2003 -0.00499937 0.000177683
14.2449 -0.00496786 0.000176
14.2896 -0.00493658 0.000174334
14.3344 -0.00490553 0.000172686
14.3793 -0.00487471 0.000171056
14.4243 -0.00484411 0.000169442
14.4693 -0.00481374 0.000167846
14.5145 -0.00478359 0.000166266
14.5598 -0.00475365 0.000164703
14.6052 -0.00472394 0.000163156
14.6506 -0.00469443 0.000161624
14.6962 -0.00466514 0.000160109
14.7419 -0.00463606 0.000158609
14.7877 -0.00460718 0.000157125
14.8336 -0.0045785 0.000155656
14.8796 -0.00455003 0.000154201
14.9257 -0.00452176 0.000152762
14.9719 -0.00449368 0.000151336
15.0182 -0.0044658 0.000149926
15.0647 -0.00443811 0.000148529
15.1112 -0.00441061 0.000147146
15.1579 -0.0043833 0.000145778
15.2047 -0.00435617 0.000144422
15.2516 -0.00432923 0.000143081
15.2986 -0.00430247 0.000141752
15.3458 -0.00427589 0.000140436
15.393 -0.00424949 0.000139134
15.4404 -0.00422326 0.000137844
15.488 -0.00419721 0.000136566
15.5356 -0.00417132 0.000135301
15.5834 -0.00414561 0.000134049
15.6313 -0.00412006 0.000132808
15.6794 -0.00409468 0.000131579
15.7276 -0.00406946 0.000130362
15.7759 -0.0040444 0.000129156
15.8243 -0.00401951 0.000127962
15.873 -0.00399477 0.000126779
15.9217 -0.00397018 0.000125607
15.9706 -0.00394575 0.000124447
16.0197 -0.00392148 0.000123297
16.0689 -0.00389735 0.000122157
16.1182 -0.00387337 0.000121029
16.1677 -0.00384953 0.00011991
16.2174 -0.00382584 0.000118802
16.2672 -0.0038023 0.000117704
16.3172 -0.00377889 0.000116616
16.3674 -0.00375562 0.000115538
16.4177 -0.0037325 0.000114469
16.4682 -0.0037095 0.00011341
16.5189 -0.00368664 0.000112361
16.5697 -0.00366391 0.000111321
16.6208 -0.00364132 0.00011029
16.672 -0.00361885 0.000109268
16.7234 -0.0035965 0.000108255
16.775 -0.00357428 0.000107251
16.8268 -0.00355219 0.000106255
16.8787 -0.00353022 0.000105269
16.9309 -0.00350836 0.00010429
16.9833 -0.00348663 0.00010332
17.0359 -0.00346501 0.000102358
17.0887 -0.0034435 0.000101405
17.1418 -0.00342211 0.000100459
17.195 -0.00340083 9.9521e-05
17.2485 -0.00337966 9.85908e-05
17.3022 -0.00335859 9.76683e-05
17.3562 -0.00333763 9.67534e-05
17.4104 -0.00331678 9.58458e-05
17.4648 -0.00329602 9.49455e-05
17.5195 -0.00327537 9.40525e-05
17.5744 -0.00325482 9.31665e-05
17.6296 -0.00323436 9.22875e-05
17.6851 -0.00321399 9.14153e-05
17.7408 -0.00319372 9.05499e-05
17.7969 -0.00317354 8.96911e-05
17.8532 -0.00315345 8.88388e-05
17.9098 -0.00313345 8.7993e-05
17.9667 -0.00311353 8.71535e-05
18.0239 -0.00309369 8.63201e-05
18.0815 -0.00307394 8.54929e-05
18.1393 -0.00305426 8.46716e-05
18.1975 -0.00303467 8.38562e-05
18.256 -0.00301514 8.30465e-05
18.3149 -0.00299569 8.22425e-05
18.3742 -0.00297631 8.1444e-05
18.4338 -0.002957 8.06509e-05
18.4938 -0.00293775 7.98631e-05
18.5542 -0.00291856 7.90804e-05
18.615 -0.00289944 7.83029e-05
18.6762 -0.00288037 7.75302e-05
18.7379 -0.00286136 7.67624e-05
18.8 -0.00284241 7.59993e-05
18.8625 -0.0028235 7.52407e-05
18.9255 -0.00280464 7.44865e-05
18.9891 -0.00278582 7.37367e-05
19.0531 -0.00276704 7.2991e-05
19.1177 -0.0027483 7.22493e-05
19.1828 -0.0027296 7.15115e-05
19.2484 -0.00271092 7.07774e-05
19.3147 -0.00269227 7.00468e-05
19.3816 -0.00267364 6.93197e-05
19.4491 -0.00265503 6.85958e-05
19.5173 -0.00263643 6.78749e-05
19.5862 -0.00261784 6.71568e-05
19.6558 -0.00259925 6.64415e-05
19.7262 -0.00258065 6.57285e-05
19.7974 -0.00256205 6.50178e-05
19.8694 -0.00254343 6.43091e-05
19.9423 -0.00252479 6.36021e-05
20.0162 -0.00250611 6.28965e-05
20.091 -0.0024874 6.21921e-05
20.1669 -0.00246864 6.14885e-05
20.244 -0.00244982 6.07854e-05
20.3222 -0.00243092 6.00824e-05
20.4016 -0.00241194 5.9379e-05
20.4825 -0.00239287 5.86747e-05
20.5648 -0.00237367 5.7969e-05
20.6487 -0.00235435 5.72614e-05
20.7344 -0.00233487 5.65509e-05
20.8219 -0.00231521 5.5837e-05
20.9115 -0.00229533 5.51185e-05
21.0034 -0.00227522 5.43943e-05
21.0979 -0.00225481 5.36631e-05
21.1952 -0.00223407 5.29232e-05
21.2959 -0.00221293 5.21724e-05
21.4004 -0.0021913 5.14081e-05
21.5093 -0.00216907 5.06268e-05
21.6237 -0.0021461 4.98236e-05
21.7448 -0.00212218 4.89916e-05
21.8747 -0.00209698 4.81202e-05
22.0165 -0.00206995 4.71916e-05
22.1768 -0.00204004 4.61709e-05
22.3723 -0.00200443 4.49656e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.75Lambda0.5Nc1Classic/GRpTwoLoop.txt <==
-22.3723 -0.00200136 -4.48284e-05
-22.1768 -0.00203686 -4.60274e-05
-22.0165 -0.00206668 -4.7043e-05
-21.8747 -0.00209362 -4.79666e-05
-21.7448 -0.00211875 -4.88335e-05
-21.6237 -0.00214259 -4.9661e-05
-21.5093 -0.00216549 -5.04599e-05
-21.4004 -0.00218764 -5.12369e-05
-21.2959 -0.0022092 -5.1997e-05
-21.1952 -0.00223027 -5.27435e-05
-21.0979 -0.00225094 -5.34794e-05
-21.0034 -0.00227128 -5.42064e-05
-20.9115 -0.00229132 -5.49264e-05
-20.8219 -0.00231113 -5.56407e-05
-20.7344 -0.00233072 -5.63506e-05
-20.6487 -0.00235013 -5.70568e-05
-20.5648 -0.00236939 -5.77604e-05
-20.4825 -0.00238851 -5.84618e-05
-20.4016 -0.00240752 -5.91618e-05
-20.3222 -0.00242643 -5.98609e-05
-20.244 -0.00244525 -6.05597e-05
-20.1669 -0.00246401 -6.12585e-05
-20.091 -0.0024827 -6.19577e-05
-20.0162 -0.00250134 -6.26577e-05
-19.9423 -0.00251994 -6.33588e-05
-19.8694 -0.00253852 -6.40613e-05
-19.7974 -0.00255706 -6.47655e-05
-19.7262 -0.00257559 -6.54716e-05
-19.6558 -0.00259411 -6.61799e-05
-19.5862 -0.00261263 -6.68906e-05
-19.5173 -0.00263115 -6.76039e-05
-19.4491 -0.00264967 -6.832e-05
-19.3816 -0.00266821 -6.90391e-05
-19.3147 -0.00268676 -6.97613e-05
-19.2484 -0.00270534 -7.04869e-05
-19.1828 -0.00272394 -7.1216e-05
-19.1177 -0.00274257 -7.19488e-05
-19.0531 -0.00276123 -7.26853e-05
-18.9891 -0.00277993 -7.34259e-05
-18.9255 -0.00279867 -7.41704e-05
-18.8625 -0.00281745 -7.49193e-05
-18.8 -0.00283627 -7.56724e-05
-18.7379 -0.00285515 -7.64301e-05
-18.6762 -0.00287408 -7.71924e-05
-18.615 -0.00289306 -7.79595e-05
-18.5542 -0.0029121 -7.87313e-05
-18.4938 -0.0029312 -7.95083e-05
-18.4338 -0.00295036 -8.02902e-05
-18.3742 -0.00296959 -8.10775e-05
-18.3149 -0.00298888 -8.18699e-05
-18.256 -0.00300824 -8.2668e-05
-18.1975 -0.00302768 -8.34715e-05
-18.1393 -0.00304719 -8.42807e-05
-18.0815 -0.00306677 -8.50956e-05
-18.0239 -0.00308644 -8.59166e-05
-17.9667 -0.00310618 -8.67434e-05
-17.9098 -0.003126 -8.75764e-05
-17.8532 -0.00314591 -8.84155e-05
-17.7969 -0.00316591 -8.92611e-05
-17.7408 -0.00318599 -9.0113e-05
-17.6851 -0.00320616 -9.09715e-05
-17.6296 -0.00322643 -9.18366e-05
-17.5744 -0.00324678 -9.27086e-05
-17.5195 -0.00326724 -9.35873e-05
-17.4648 -0.00328779 -9.4473e-05
-17.4104 -0.00330844 -9.53658e-05
-17.3562 -0.00332919 -9.62659e-05
-17.3022 -0.00335004 -9.71731e-05
-17.2485 -0.003371 -9.80879e-05
-17.195 -0.00339207 -9.90101e-05
-17.1418 -0.00341324 -9.99401e-05
-17.0887 -0.00343452 -0.000100878
-17.0359 -0.00345591 -0.000101823
-16.9833 -0.00347742 -0.000102777
-16.9309 -0.00349904 -0.000103738
-16.8787 -0.00352078 -0.000104708
-16.8268 -0.00354263 -0.000105686
-16.775 -0.00356461 -0.000106673
-16.7234 -0.00358671 -0.000107668
-16.672 -0.00360893 -0.000108672
-16.6208 -0.00363128 -0.000109684
-16.5697 -0.00365375 -0.000110706
-16.5189 -0.00367635 -0.000111737
-16.4682 -0.00369908 -0.000112776
-16.4177 -0.00372195 -0.000113825
-16.3674 -0.00374495 -0.000114884
-16.3172 -0.00376808 -0.000115952
-16.2672 -0.00379136 -0.00011703
-16.2174 -0.00381477 -0.000118117
-16.1677 -0.00383832 -0.000119215
-16.1182 -0.00386202 -0.000120322
-16.0689 -0.00388586 -0.00012144
-16.0197 -0.00390984 -0.000122569
-15.9706 -0.00393398 -0.000123707
-15.9217 -0.00395826 -0.000124857
-15.873 -0.0039827 -0.000126017
-15.8243 -0.00400729 -0.000127188
-15.7759 -0.00403204 -0.00012837
-15.7276 -0.00405694 -0.000129564
-15.6794 -0.004082 -0.000130768
-15.6313 -0.00410723 -0.000131985
-15.5834 -0.00413262 -0.000133213
-15.5356 -0.00415817 -0.000134453
-15.488 -0.00418389 -0.000135704
-15.4404 -0.00420978 -0.000136968
-15.393 -0.00423584 -0.000138245
-15.3458 -0.00426207 -0.000139534
-15.2986 -0.00428848 -0.000140835
-15.2516 -0.00431507 -0.00014215
-15.2047 -0.00434184 -0.000143477
-15.1579 -0.00436878 -0.000144817
-15.1112 -0.00439592 -0.000146171
-15.0647 -0.00442323 -0.000147539
-15.0182 -0.00445074 -0.00014892
-14.9719 -0.00447843 -0.000150315
-14.9257 -0.00450632 -0.000151724
-14.8796 -0.0045344 -0.000153148
-14.8336 -0.00456268 -0.000154585
-14.7877 -0.00459115 -0.000156038
-14.7419 -0.00461983 -0.000157505
-14.6962 -0.00464871 -0.000158988
-14.6506 -0.0046778 -0.000160486
-14.6052 -0.0047071 -0.000161999
-14.5598 -0.0047366 -0.000163528
-14.5145 -0.00476632 -0.000165073
-14.4693 -0.00479626 -0.000166634
-14.4243 -0.00482641 -0.000168212
-14.3793 -0.00485678 -0.000169805
-14.3344 -0.00488738 -0.000171416
-14.2896 -0.0049182 -0.000173044
-14.2449 -0.00494925 -0.000174689
-14.2003 -0.00498053 -0.000176352
-14.1558 -0.00501204 -0.000178032
-14.1113 -0.00504379 -0.00017973
-14.067 -0.00507578 -0.000181447
-14.0227 -0.00510801 -0.000183182
-13.9786 -0.00514048 -0.000184936
-13.9345 -0.0051732 -0.000186709
-13.8905 -0.00520618 -0.000188501
-13.8466 -0.0052394 -0.000190313
-13.8028 -0.00527288 -0.000192145
-13.759 -0.00530662 -0.000193996
-13.7153 -0.00534062 -0.000195868
-13.6718 -0.00537488 -0.000197761
-13.6283 -0.00540941 -0.000199675
-13.5848 -0.00544422 -0.00020161
-13.5415 -0.0054793 -0.000203567
-13.4982 -0.00551465 -0.000205545
-13.455 -0.00555029 -0.000207546
-13.4119 -0.0055862 -0.000209569
-13.3689 -0.00562241 -0.000211616
-13.3259 -0.00565891 -0.000213685
-13.283 -0.0056957 -0.000215778
-13.2402 -0.00573279 -0.000217895
-13.1974 -0.00577017 -0.000220036
-13.1547 -0.00580787 -0.000222201
-13.1121 -0.00584587 -0.000224392
-13.0696 -0.00588418 -0.000226607
-13.0271 -0.00592281 -0.000228849
-12.9847 -0.00596176 -0.000231116
-12.9424 -0.00600103 -0.00023341
-12.9001 -0.00604062 -0.00023573
-12.8579 -0.00608055 -0.000238078
-12.8158 -0.00612081 -0.000240454
-12.7737 -0.00616141 -0.000242857
-12.7317 -0.00620236 -0.000245289
-12.6898 -0.00624365 -0.00024775
-12.6479 -0.00628529 -0.00025024
-12.6061 -0.00632729 -0.00025276
-12.5643 -0.00636964 -0.00025531
-12.5226 -0.00641236 -0.00025789
-12.481 -0.00645545 -0.000260502
-12.4394 -0.00649891 -0.000263146
-12.3979 -0.00654275 -0.000265821
-12.3565 -0.00658697 -0.000268529
-12.3151 -0.00663158 -0.00027127
-12.2738 -0.00667658 -0.000274045
-12.2325 -0.00672198 -0.000276853
-12.1913 -0.00676778 -0.000279697
-12.1501 -0.00681398 -0.000282575
-12.109 -0.0068606 -0.00028549
-12.068 -0.00690763 -0.00028844
-12.027 -0.00695509 -0.000291428
-11.986 -0.00700297 -0.000294452
-11.9452 -0.00705128 -0.000297515
-11.9043 -0.00710003 -0.000300616
-11.8636 -0.00714923 -0.000303757
-11.8228 -0.00719888 -0.000306937
-11.7822 -0.00724898 -0.000310158
-11.7415 -0.00729954 -0.00031342
-11.701 -0.00735057 -0.000316724
-11.6605 -0.00740207 -0.00032007
-11.62 -0.00745405 -0.00032346
-11.5796 -0.00750651 -0.000326893
-11.5392 -0.00755946 -0.000330371
-11.4989 -0.00761292 -0.000333894
-11.4587 -0.00766688 -0.000337464
-11.4184 -0.00772134 -0.000341079
-11.3783 -0.00777633 -0.000344743
-11.3381 -0.00783184 -0.000348455
-11.2981 -0.00788788 -0.000352216
-11.2581 -0.00794446 -0.000356027
-11.2181 -0.00800158 -0.000359889
-11.1781 -0.00805926 -0.000363802
-11.1383 -0.0081175 -0.000367768
-11.0984 -0.0081763 -0.000371787
-11.0586 -0.00823568 -0.000375861
-11.0189 -0.00829564 -0.00037999
-10.9792 -0.0083562 -0.000384175
-10.9395 -0.00841735 -0.000388417
-10.8999 -0.00847911 -0.000392717
-10.8603 -0.00854148 -0.000397076
-10.8208 -0.00860448 -0.000401496
-10.7813 -0.00866811 -0.000405976
-10.7418 -0.00873238 -0.000410519
-10.7024 -0.0087973 -0.000415125
-10.6631 -0.00886287 -0.000419796
-10.6238 -0.00892912 -0.000424532
-10.5845 -0.00899605 -0.000429335
-10.5452 -0.00906366 -0.000434205
-10.506 -0.00913196 -0.000439145
-10.4669 -0.00920098 -0.000444155
-10.4278 -0.00927071 -0.000449236
-10.3887 -0.00934116 -0.00045439
-10.3496 -0.00941235 -0.000459619
-10.3106 -0.00948429 -0.000464923
-10.2717 -0.00955699 -0.000470304
-10.2328 -0.00963046 -0.000475763
-10.1939 -0.0097047 -0.000481302
-10.155 -0.00977974 -0.000486922
-10.1162 -0.00985558 -0.000492624
-10.0774 -0.00993224 -0.000498411
-10.0387 -0.0100097 -0.000504283
-10 -0.010088 -0.000510243
-9.96134 -0.0101672 -0.000516292
-9.92271 -0.0102472 -0.00052243
-9.88412 -0.0103282 -0.000528662
-9.84557 -0.01041 -0.000534987
-9.80704 -0.0104927 -0.000541409
-9.76856 -0.0105763 -0.000547928
-9.73011 -0.0106608 -0.000554546
-9.69169 -0.0107463 -0.000561266
-9.65331 -0.0108328 -0.000568089
-9.61496 -0.0109202 -0.000575018
-9.57664 -0.0110086 -0.000582054
-9.53836 -0.011098 -0.000589199
-9.50011 -0.0111885 -0.000596456
-9.46189 -0.01128 -0.000603827
-9.42371 -0.0113725 -0.000611314
-9.38556 -0.0114661 -0.000618919
-9.34744 -0.0115607 -0.000626645
-9.30935 -0.0116565 -0.000634493
-9.2713 -0.0117534 -0.000642468
-9.23327 -0.0118514 -0.00065057
-9.19528 -0.0119506 -0.000658804
-9.15732 -0.012051 -0.00066717
-9.11939 -0.0121525 -0.000675672
-9.08149 -0.0122553 -0.000684313
-9.04362 -0.0123593 -0.000693096
-9.00578 -0.0124645 -0.000702023
-8.96797 -0.012571 -0.000711099
-8.93019 -0.0126788 -0.000720323
-8.89244 -0.0127879 -0.000729703
-8.85471 -0.0128984 -0.000739239
-8.81702 -0.0130102 -0.000748935
-8.77936 -0.0131234 -0.000758795
-8.74172 -0.013238 -0.000768822
-8.70412 -0.013354 -0.00077902
-8.66654 -0.0134714 -0.000789392
-8.62899 -0.0135904 -0.000799941
-8.59146 -0.0137108 -0.000810674
-8.55397 -0.0138328 -0.000821591
-8.5165 -0.0139563 -0.000832699
-8.47906 -0.0140814 -0.000844
-8.44165 -0.0142081 -0.000855501
-8.40426 -0.0143364 -0.000867203
-8.3669 -0.0144664 -0.000879113
-8.32956 -0.0145981 -0.000891234
-8.29226 -0.0147315 -0.000903572
-8.25497 -0.0148666 -0.000916131
-8.21772 -0.0150036 -0.000928917
-8.18049 -0.0151423 -0.000941934
-8.14328 -0.0152829 -0.000955189
-8.1061 -0.0154254 -0.000968684
-8.06895 -0.0155698 -0.000982429
-8.03182 -0.0157161 -0.000996426
-7.99471 -0.0158644 -0.00101068
-7.95763 -0.0160148 -0.00102521
-7.92058 -0.0161672 -0.00104
-7.88355 -0.0163217 -0.00105507
-7.84654 -0.0164783 -0.00107043
-7.80955 -0.0166371 -0.00108608
-7.77259 -0.0167981 -0.00110203
-7.73566 -0.0169614 -0.00111828
-7.69874 -0.017127 -0.00113484
-7.66185 -0.0172949 -0.00115173
-7.62498 -0.0174652 -0.00116894
-7.58814 -0.017638 -0.00118649
-7.55132 -0.0178132 -0.00120439
-7.51452 -0.017991 -0.00122264
-7.47774 -0.0181714 -0.00124125
-7.44099 -0.0183543 -0.00126023
-7.40425 -0.01854 -0.0012796
-7.36754 -0.0187284 -0.00129935
-7.33085 -0.0189196 -0.00131951
-7.29418 -0.0191136 -0.00134007
-7.25754 -0.0193106 -0.00136106
-7.22091 -0.0195105 -0.00138247
-7.18431 -0.0197134 -0.00140434
-7.14772 -0.0199194 -0.00142665
-7.11116 -0.0201286 -0.00144943
-7.07462 -0.020341 -0.00147269
-7.0381 -0.0205566 -0.00149645
-7.00159 -0.0207757 -0.00152071
-6.96511 -0.0209981 -0.00154548
-6.92865 -0.021224 -0.00157079
-6.89221 -0.0214535 -0.00159665
-6.85579 -0.0216867 -0.00162307
-6.81938 -0.0219235 -0.00165007
-6.783 -0.0221642 -0.00167766
-6.74664 -0.0224088 -0.00170586
-6.71029 -0.0226573 -0.00173469
-6.67397 -0.0229099 -0.00176417
-6.63766 -0.0231666 -0.0017943
-6.60137 -0.0234276 -0.00182513
-6.5651 -0.0236929 -0.00185665
-6.52885 -0.0239627 -0.0018889
-6.49262 -0.0242369 -0.00192189
-6.4564 -0.0245159 -0.00195564
-6.42021 -0.0247995 -0.00199019
-6.38403 -0.0250881 -0.00202554
-6.34786 -0.0253815 -0.00206173
-6.31172 -0.0256801 -0.00209879
-6.27559 -0.0259839 -0.00213673
-6.23949 -0.026293 -0.00217559
-6.20339 -0.0266075 -0.00221538
-6.16732 -0.0269277 -0.00225616
-6.13126 -0.0272535 -0.00229793
-6.09522 -0.0275853 -0.00234074
-6.05919 -0.027923 -0.00238461
-6.02319 -0.0282668 -0.00242959
-5.9872 -0.028617 -0.0024757
-5.95122 -0.0289736 -0.00252298
-5.91526 -0.0293369 -0.00257148
-5.87932 -0.0297069 -0.00262123
-5.84339 -0.0300839 -0.00267226
-5.80748 -0.030468 -0.00272464
-5.77158 -0.0308595 -0.0027784
-5.7357 -0.0312584 -0.00283359
-5.69984 -0.0316651 -0.00289024
-5.66399 -0.0320797 -0.00294844
-5.62815 -0.0325024 -0.00300821
-5.59233 -0.0329334 -0.00306962
-5.55653 -0.0333731 -0.00313272
-5.52074 -0.0338215 -0.00319758
-5.48497 -0.0342789 -0.00326425
-5.4492 -0.0347456 -0.00333282
-5.41346 -0.0352219 -0.00340333
-5.37773 -0.035708 -0.00347588
-5.34201 -0.0362042 -0.00355052
-5.30631 -0.0367107 -0.00362735
-5.27062 -0.0372279 -0.00370644
-5.23494 -0.0377561 -0.00378789
-5.19928 -0.0382956 -0.00387178
-5.16363 -0.0388467 -0.00395822
-5.128 -0.0394098 -0.00404729
-5.09237 -0.0399852 -0.00413912
-5.05677 -0.0405734 -0.0042338
-5.02117 -0.0411745 -0.00433147
-4.98559 -0.0417892 -0.00443223
-4.95002 -0.0424178 -0.00453623
-4.91446 -0.0430607 -0.0046436
-4.87892 -0.0437183 -0.00475449
-4.84339 -0.0443913 -0.00486904
-4.80787 -0.0450799 -0.00498743
-4.77237 -0.0457848 -0.00510982
-4.73687 -0.0465064 -0.00523641
-4.70139 -0.0472453 -0.00536736
-4.66592 -0.0480021 -0.00550291
-4.63046 -0.0487774 -0.00564325
-4.59502 -0.0495717 -0.00578864
-4.55958 -0.0503858 -0.00593929
-4.52416 -0.0512203 -0.00609549
-4.48875 -0.052076 -0.0062575
-4.45335 -0.0529534 -0.00642564
-4.41797 -0.0538535 -0.00660019
-4.38259 -0.0547769 -0.00678154
-4.34722 -0.0557247 -0.00697
-4.31187 -0.0566975 -0.00716602
-4.27653 -0.0576963 -0.00736995
-4.24119 -0.0587221 -0.00758231
-4.20587 -0.0597758 -0.00780352
-4.17056 -0.0608585 -0.00803415
-4.13526 -0.0619713 -0.00827471
-4.09997 -0.0631152 -0.00852586
-4.06469 -0.0642914 -0.00878821
-4.02942 -0.0655013 -0.00906249
-3.99416 -0.0667459 -0.00934944
-3.95891 -0.0680266 -0.00964992
-3.92367 -0.0693449 -0.00996477
-3.88844 -0.070702 -0.010295
-3.85322 -0.0720995 -0.0106416
-3.81801 -0.0735388 -0.0110059
-3.7828 -0.0750215 -0.0113888
-3.74761 -0.0765492 -0.0117919
-3.71243 -0.0781235 -0.0122164
-3.67726 -0.0797459 -0.0126641
-3.64209 -0.0814183 -0.0131364
-3.60694 -0.0831421 -0.0136352
-3.57179 -0.0849191 -0.0141623
-3.53665 -0.0867509 -0.0147198
-3.50152 -0.0886392 -0.0153097
-3.4664 -0.0905854 -0.0159342
-3.43129 -0.0925911 -0.0165955
-3.39619 -0.0946577 -0.017296
-3.36109 -0.0967867 -0.0180379
-3.32601 -0.0989793 -0.0188236
-3.29093 -0.101237 -0.0196553
-3.25586 -0.103561 -0.0205351
-3.2208 -0.105953 -0.0214649
-3.18574 -0.108413 -0.0224466
-3.1507 -0.110945 -0.0234818
-3.11566 -0.11355 -0.0245718
-3.08063 -0.11623 -0.0257177
-3.0456 -0.118988 -0.0269208
-3.01059 -0.121828 -0.0281818
-2.97558 -0.124755 -0.029502
-2.94058 -0.127773 -0.0308825
-2.90558 -0.13089 -0.0323251
-2.87059 -0.134111 -0.0338321
-2.83561 -0.137447 -0.0354066
-2.80064 -0.140904 -0.0370525
-2.76567 -0.144493 -0.0387749
-2.73071 -0.148225 -0.0405801
-2.69576 -0.152109 -0.0424757
-2.66081 -0.156158 -0.0444705
-2.62587 -0.160383 -0.046575
-2.59094 -0.164795 -0.0488007
-2.55601 -0.169408 -0.0511611
-2.52109 -0.174232 -0.0536708
-2.48617 -0.179282 -0.0563465
-2.45126 -0.18457 -0.059206
-2.41636 -0.19011 -0.0622698
-2.38146 -0.195914 -0.0655596
-2.34657 -0.201996 -0.0691004
-2.31168 -0.208371 -0.0729189
-2.2768 -0.215052 -0.0770453
-2.24192 -0.222055 -0.0815126
-2.20705 -0.229392 -0.0863582
-2.17219 -0.237078 -0.0916227
-2.13733 -0.245126 -0.0973524
-2.10247 -0.253549 -0.103598
-2.06762 -0.262358 -0.110416
-2.03278 -0.271561 -0.117871
-1.99794 -0.281164 -0.126032
-1.9631 -0.29117 -0.134978
-1.92827 -0.301575 -0.144796
-1.89345 -0.312369 -0.155582
-1.85862 -0.323533 -0.167441
-1.82381 -0.33504 -0.180488
-1.78899 -0.346843 -0.194848
-1.75419 -0.358887 -0.210653
-1.71938 -0.371091 -0.228046
-1.68458 -0.383355 -0.247174
-1.64979 -0.395548 -0.268185
-1.61499 -0.407516 -0.291228
-1.58021 -0.419067 -0.316443
-1.54542 -0.42998 -0.343956
-1.51064 -0.439996 -0.373874
-1.47586 -0.448835 -0.406271
-1.44109 -0.456181 -0.441185
-1.40632 -0.461714 -0.47861
-1.37155 -0.4651 -0.518493
-1.33679 -0.466023 -0.560738
-1.30203 -0.464178 -0.605205
-1.26727 -0.459299 -0.651735
-1.23251 -0.451145 -0.700153
-1.19776 -0.439515 -0.750303
-1.16301 -0.424208 -0.80205
-1.12827 -0.405025 -0.855314
-1.09352 -0.381708 -0.910048
-1.05878 -0.353928 -0.966253
-1.02405 -0.321216 -1.02392
-0.989309 -0.282958 -1.08302
-0.954576 -0.238345 -1.14339
-0.919844 -0.186398 -1.2047
-0.885115 -0.125971 -1.26628
-0.850388 -0.0558499 -1.3271
-0.815663 0.0251422 -1.38558
-0.78094 0.117942 -1.43959
-0.746219 0.223 -1.48641
-0.711499 0.340008 -1.52289
-0.676781 0.467615 -1.54564
-0.642065 0.603311 -1.55153
-0.60735 0.743412 -1.5381
-0.572637 0.883426 -1.50413
-0.537925 1.01849 -1.44989
-0.503214 1.14412 -1.37725
-0.468504 1.2567 -1.28936
-0.433796 1.35397 -1.19015
-0.399089 1.43505 -1.08378
-0.364382 1.50035 -0.974061
-0.329676 1.55118 -0.864184
-0.294972 1.58947 -0.756481
-0.260267 1.61734 -0.6525
-0.225564 1.63693 -0.553022
-0.190861 1.65018 -0.458292
-0.156158 1.65877 -0.36807
-0.121456 1.66407 -0.281858
-0.0867541 1.66716 -0.1989
-0.0520524 1.66879 -0.118365
-0.0173508 1.66949 -0.0392851
0.0173508 1.66949 0.0392851
0.0520524 1.66879 0.118365
0.0867541 1.66716 0.1989
0.121456 1.66407 0.281858
0.156158 1.65877 0.36807
0.190861 1.65018 0.458292
0.225564 1.63693 0.553022
0.260267 1.61734 0.6525
0.294972 1.58947 0.756481
0.329676 1.55118 0.864184
0.364382 1.50035 0.974061
0.399089 1.43505 1.08378
0.433796 1.35397 1.19015
0.468504 1.2567 1.28936
0.503214 1.14412 1.37725
0.537925 1.01849 1.44989
0.572637 0.883426 1.50413
0.60735 0.743412 1.5381
0.642065 0.603311 1.55153
0.676781 0.467615 1.54564
0.711499 0.340008 1.52289
0.746219 0.223 1.48641
0.78094 0.117942 1.43959
0.815663 0.0251422 1.38558
0.850388 -0.0558499 1.3271
0.885115 -0.125971 1.26628
0.919844 -0.186398 1.2047
0.954576 -0.238345 1.14339
0.989309 -0.282958 1.08302
1.02405 -0.321216 1.02392
1.05878 -0.353928 0.966253
1.09352 -0.381708 0.910048
1.12827 -0.405025 0.855314
1.16301 -0.424208 0.80205
1.19776 -0.439515 0.750303
1.23251 -0.451145 0.700153
1.26727 -0.459299 0.651735
1.30203 -0.464178 0.605205
1.33679 -0.466023 0.560738
1.37155 -0.4651 0.518493
1.40632 -0.461714 0.47861
1.44109 -0.456181 0.441185
1.47586 -0.448835 0.406271
1.51064 -0.439996 0.373874
1.54542 -0.42998 0.343956
1.58021 -0.419067 0.316443
1.61499 -0.407516 0.291228
1.64979 -0.395548 0.268185
1.68458 -0.383355 0.247174
1.71938 -0.371091 0.228046
1.75419 -0.358887 0.210653
1.78899 -0.346843 0.194848
1.82381 -0.33504 0.180488
1.85862 -0.323533 0.167441
1.89345 -0.312369 0.155582
1.92827 -0.301575 0.144796
1.9631 -0.29117 0.134978
1.99794 -0.281164 0.126032
2.03278 -0.271561 0.117871
2.06762 -0.262358 0.110416
2.10247 -0.253549 0.103598
2.13733 -0.245126 0.0973524
2.17219 -0.237078 0.0916227
2.20705 -0.229392 0.0863582
2.24192 -0.222055 0.0815126
2.2768 -0.215052 0.0770453
2.31168 -0.208371 0.0729189
2.34657 -0.201996 0.0691004
2.38146 -0.195914 0.0655596
2.41636 -0.19011 0.0622698
2.45126 -0.18457 0.059206
2.48617 -0.179282 0.0563465
2.52109 -0.174232 0.0536708
2.55601 -0.169408 0.0511611
2.59094 -0.164795 0.0488007
2.62587 -0.160383 0.046575
2.66081 -0.156158 0.0444705
2.69576 -0.152109 0.0424757
2.73071 -0.148225 0.0405801
2.76567 -0.144493 0.0387749
2.80064 -0.140904 0.0370525
2.83561 -0.137447 0.0354066
2.87059 -0.134111 0.0338321
2.90558 -0.13089 0.0323251
2.94058 -0.127773 0.0308825
2.97558 -0.124755 0.029502
3.01059 -0.121828 0.0281818
3.0456 -0.118988 0.0269208
3.08063 -0.11623 0.0257177
3.11566 -0.11355 0.0245718
3.1507 -0.110945 0.0234818
3.18574 -0.108413 0.0224466
3.2208 -0.105953 0.0214649
3.25586 -0.103561 0.0205351
3.29093 -0.101237 0.0196553
3.32601 -0.0989793 0.0188236
3.36109 -0.0967867 0.0180379
3.39619 -0.0946577 0.017296
3.43129 -0.0925911 0.0165955
3.4664 -0.0905854 0.0159342
3.50152 -0.0886392 0.0153097
3.53665 -0.0867509 0.0147198
3.57179 -0.0849191 0.0141623
3.60694 -0.0831421 0.0136352
3.64209 -0.0814183 0.0131364
3.67726 -0.0797459 0.0126641
3.71243 -0.0781235 0.0122164
3.74761 -0.0765492 0.0117919
3.7828 -0.0750215 0.0113888
3.81801 -0.0735388 0.0110059
3.85322 -0.0720995 0.0106416
3.88844 -0.070702 0.010295
3.92367 -0.0693449 0.00996477
3.95891 -0.0680266 0.00964992
3.99416 -0.0667459 0.00934944
4.02942 -0.0655013 0.00906249
4.06469 -0.0642914 0.00878821
4.09997 -0.0631152 0.00852586
4.13526 -0.0619713 0.00827471
4.17056 -0.0608585 0.00803415
4.20587 -0.0597758 0.00780352
4.24119 -0.0587221 0.00758231
4.27653 -0.0576963 0.00736995
4.31187 -0.0566975 0.00716602
4.34722 -0.0557247 0.00697
4.38259 -0.0547769 0.00678154
4.41797 -0.0538535 0.00660019
4.45335 -0.0529534 0.00642564
4.48875 -0.052076 0.0062575
4.52416 -0.0512203 0.00609549
4.55958 -0.0503858 0.00593929
4.59502 -0.0495717 0.00578864
4.63046 -0.0487774 0.00564325
4.66592 -0.0480021 0.00550291
4.70139 -0.0472453 0.00536736
4.73687 -0.0465064 0.00523641
4.77237 -0.0457848 0.00510982
4.80787 -0.0450799 0.00498743
4.84339 -0.0443913 0.00486904
4.87892 -0.0437183 0.00475449
4.91446 -0.0430607 0.0046436
4.95002 -0.0424178 0.00453623
4.98559 -0.0417892 0.00443223
5.02117 -0.0411745 0.00433147
5.05677 -0.0405734 0.0042338
5.09237 -0.0399852 0.00413912
5.128 -0.0394098 0.00404729
5.16363 -0.0388467 0.00395822
5.19928 -0.0382956 0.00387178
5.23494 -0.0377561 0.00378789
5.27062 -0.0372279 0.00370644
5.30631 -0.0367107 0.00362735
5.34201 -0.0362042 0.00355052
5.37773 -0.035708 0.00347588
5.41346 -0.0352219 0.00340333
5.4492 -0.0347456 0.00333282
5.48497 -0.0342789 0.00326425
5.52074 -0.0338215 0.00319758
5.55653 -0.0333731 0.00313272
5.59233 -0.0329334 0.00306962
5.62815 -0.0325024 0.00300821
5.66399 -0.0320797 0.00294844
5.69984 -0.0316651 0.00289024
5.7357 -0.0312584 0.00283359
5.77158 -0.0308595 0.0027784
5.80748 -0.030468 0.00272464
5.84339 -0.0300839 0.00267226
5.87932 -0.0297069 0.00262123
5.91526 -0.0293369 0.00257148
5.95122 -0.0289736 0.00252298
5.9872 -0.028617 0.0024757
6.02319 -0.0282668 0.00242959
6.05919 -0.027923 0.00238461
6.09522 -0.0275853 0.00234074
6.13126 -0.0272535 0.00229793
6.16732 -0.0269277 0.00225616
6.20339 -0.0266075 0.00221538
6.23949 -0.026293 0.00217559
6.27559 -0.0259839 0.00213673
6.31172 -0.0256801 0.00209879
6.34786 -0.0253815 0.00206173
6.38403 -0.0250881 0.00202554
6.42021 -0.0247995 0.00199019
6.4564 -0.0245159 0.00195564
6.49262 -0.0242369 0.00192189
6.52885 -0.0239627 0.0018889
6.5651 -0.0236929 0.00185665
6.60137 -0.0234276 0.00182513
6.63766 -0.0231666 0.0017943
6.67397 -0.0229099 0.00176417
6.71029 -0.0226573 0.00173469
6.74664 -0.0224088 0.00170586
6.783 -0.0221642 0.00167766
6.81938 -0.0219235 0.00165007
6.85579 -0.0216867 0.00162307
6.89221 -0.0214535 0.00159665
6.92865 -0.021224 0.00157079
6.96511 -0.0209981 0.00154548
7.00159 -0.0207757 0.00152071
7.0381 -0.0205566 0.00149645
7.07462 -0.020341 0.00147269
7.11116 -0.0201286 0.00144943
7.14772 -0.0199194 0.00142665
7.18431 -0.0197134 0.00140434
7.22091 -0.0195105 0.00138247
7.25754 -0.0193106 0.00136106
7.29418 -0.0191136 0.00134007
7.33085 -0.0189196 0.00131951
7.36754 -0.0187284 0.00129935
7.40425 -0.01854 0.0012796
7.44099 -0.0183543 0.00126023
7.47774 -0.0181714 0.00124125
7.51452 -0.017991 0.00122264
7.55132 -0.0178132 0.00120439
7.58814 -0.017638 0.00118649
7.62498 -0.0174652 0.00116894
7.66185 -0.0172949 0.00115173
7.69874 -0.017127 0.00113484
7.73566 -0.0169614 0.00111828
7.77259 -0.0167981 0.00110203
7.80955 -0.0166371 0.00108608
7.84654 -0.0164783 0.00107043
7.88355 -0.0163217 0.00105507
7.92058 -0.0161672 0.00104
7.95763 -0.0160148 0.00102521
7.99471 -0.0158644 0.00101068
8.03182 -0.0157161 0.000996426
8.06895 -0.0155698 0.000982429
8.1061 -0.0154254 0.000968684
8.14328 -0.0152829 0.000955189
8.18049 -0.0151423 0.000941934
8.21772 -0.0150036 0.000928917
8.25497 -0.0148666 0.000916131
8.29226 -0.0147315 0.000903572
8.32956 -0.0145981 0.000891234
8.3669 -0.0144664 0.000879113
8.40426 -0.0143364 0.000867203
8.44165 -0.0142081 0.000855501
8.47906 -0.0140814 0.000844
8.5165 -0.0139563 0.000832699
8.55397 -0.0138328 0.000821591
8.59146 -0.0137108 0.000810674
8.62899 -0.0135904 0.000799941
8.66654 -0.0134714 0.000789392
8.70412 -0.013354 0.00077902
8.74172 -0.013238 0.000768822
8.77936 -0.0131234 0.000758795
8.81702 -0.0130102 0.000748935
8.85471 -0.0128984 0.000739239
8.89244 -0.0127879 0.000729703
8.93019 -0.0126788 0.000720323
8.96797 -0.012571 0.000711099
9.00578 -0.0124645 0.000702023
9.04362 -0.0123593 0.000693096
9.08149 -0.0122553 0.000684313
9.11939 -0.0121525 0.000675672
9.15732 -0.012051 0.00066717
9.19528 -0.0119506 0.000658804
9.23327 -0.0118514 0.00065057
9.2713 -0.0117534 0.000642468
9.30935 -0.0116565 0.000634493
9.34744 -0.0115607 0.000626645
9.38556 -0.0114661 0.000618919
9.42371 -0.0113725 0.000611314
9.46189 -0.01128 0.000603827
9.50011 -0.0111885 0.000596456
9.53836 -0.011098 0.000589199
9.57664 -0.0110086 0.000582054
9.61496 -0.0109202 0.000575018
9.65331 -0.0108328 0.000568089
9.69169 -0.0107463 0.000561266
9.73011 -0.0106608 0.000554546
9.76856 -0.0105763 0.000547928
9.80704 -0.0104927 0.000541409
9.84557 -0.01041 0.000534987
9.88412 -0.0103282 0.000528662
9.92271 -0.0102472 0.00052243
9.96134 -0.0101672 0.000516292
10 -0.010088 0.000510243
10.0387 -0.0100097 0.000504283
10.0774 -0.00993224 0.000498411
10.1162 -0.00985558 0.000492624
10.155 -0.00977974 0.000486922
10.1939 -0.0097047 0.000481302
10.2328 -0.00963046 0.000475763
10.2717 -0.00955699 0.000470304
10.3106 -0.00948429 0.000464923
10.3496 -0.00941235 0.000459619
10.3887 -0.00934116 0.00045439
10.4278 -0.00927071 0.000449236
10.4669 -0.00920098 0.000444155
10.506 -0.00913196 0.000439145
10.5452 -0.00906366 0.000434205
10.5845 -0.00899605 0.000429335
10.6238 -0.00892912 0.000424532
10.6631 -0.00886287 0.000419796
10.7024 -0.0087973 0.000415125
10.7418 -0.00873238 0.000410519
10.7813 -0.00866811 0.000405976
10.8208 -0.00860448 0.000401496
10.8603 -0.00854148 0.000397076
10.8999 -0.00847911 0.000392717
10.9395 -0.00841735 0.000388417
10.9792 -0.0083562 0.000384175
11.0189 -0.00829564 0.00037999
11.0586 -0.00823568 0.000375861
11.0984 -0.0081763 0.000371787
11.1383 -0.0081175 0.000367768
11.1781 -0.00805926 0.000363802
11.2181 -0.00800158 0.000359889
11.2581 -0.00794446 0.000356027
11.2981 -0.00788788 0.000352216
11.3381 -0.00783184 0.000348455
11.3783 -0.00777633 0.000344743
11.4184 -0.00772134 0.000341079
11.4587 -0.00766688 0.000337464
11.4989 -0.00761292 0.000333894
11.5392 -0.00755946 0.000330371
11.5796 -0.00750651 0.000326893
11.62 -0.00745405 0.00032346
11.6605 -0.00740207 0.00032007
11.701 -0.00735057 0.000316724
11.7415 -0.00729954 0.00031342
11.7822 -0.00724898 0.000310158
11.8228 -0.00719888 0.000306937
11.8636 -0.00714923 0.000303757
11.9043 -0.00710003 0.000300616
11.9452 -0.00705128 0.000297515
11.986 -0.00700297 0.000294452
12.027 -0.00695509 0.000291428
12.068 -0.00690763 0.00028844
12.109 -0.0068606 0.00028549
12.1501 -0.00681398 0.000282575
12.1913 -0.00676778 0.000279697
12.2325 -0.00672198 0.000276853
12.2738 -0.00667658 0.000274045
12.3151 -0.00663158 0.00027127
12.3565 -0.00658697 0.000268529
12.3979 -0.00654275 0.000265821
12.4394 -0.00649891 0.000263146
12.481 -0.00645545 0.000260502
12.5226 -0.00641236 0.00025789
12.5643 -0.00636964 0.00025531
12.6061 -0.00632729 0.00025276
12.6479 -0.00628529 0.00025024
12.6898 -0.00624365 0.00024775
12.7317 -0.00620236 0.000245289
12.7737 -0.00616141 0.000242857
12.8158 -0.00612081 0.000240454
12.8579 -0.00608055 0.000238078
12.9001 -0.00604062 0.00023573
12.9424 -0.00600103 0.00023341
12.9847 -0.00596176 0.000231116
13.0271 -0.00592281 0.000228849
13.0696 -0.00588418 0.000226607
13.1121 -0.00584587 0.000224392
13.1547 -0.00580787 0.000222201
13.1974 -0.00577017 0.000220036
13.2402 -0.00573279 0.000217895
13.283 -0.0056957 0.000215778
13.3259 -0.00565891 0.000213685
13.3689 -0.00562241 0.000211616
13.4119 -0.0055862 0.000209569
13.455 -0.00555029 0.000207546
13.4982 -0.00551465 0.000205545
13.5415 -0.0054793 0.000203567
13.5848 -0.00544422 0.00020161
13.6283 -0.00540941 0.000199675
13.6718 -0.00537488 0.000197761
13.7153 -0.00534062 0.000195868
13.759 -0.00530662 0.000193996
13.8028 -0.00527288 0.000192145
13.8466 -0.0052394 0.000190313
13.8905 -0.00520618 0.000188501
13.9345 -0.0051732 0.000186709
13.9786 -0.00514048 0.000184936
14.0227 -0.00510801 0.000183182
14.067 -0.00507578 0.000181447
14.1113 -0.00504379 0.00017973
14.1558 -0.00501204 0.000178032
14.2003 -0.00498053 0.000176352
14.2449 -0.00494925 0.000174689
14.2896 -0.0049182 0.000173044
14.3344 -0.00488738 0.000171416
14.3793 -0.00485678 0.000169805
14.4243 -0.00482641 0.000168212
14.4693 -0.00479626 0.000166634
14.5145 -0.00476632 0.000165073
14.5598 -0.0047366 0.000163528
14.6052 -0.0047071 0.000161999
14.6506 -0.0046778 0.000160486
14.6962 -0.00464871 0.000158988
14.7419 -0.00461983 0.000157505
14.7877 -0.00459115 0.000156038
14.8336 -0.00456268 0.000154585
14.8796 -0.0045344 0.000153148
14.9257 -0.00450632 0.000151724
14.9719 -0.00447843 0.000150315
15.0182 -0.00445074 0.00014892
15.0647 -0.00442323 0.000147539
15.1112 -0.00439592 0.000146171
15.1579 -0.00436878 0.000144817
15.2047 -0.00434184 0.000143477
15.2516 -0.00431507 0.00014215
15.2986 -0.00428848 0.000140835
15.3458 -0.00426207 0.000139534
15.393 -0.00423584 0.000138245
15.4404 -0.00420978 0.000136968
15.488 -0.00418389 0.000135704
15.5356 -0.00415817 0.000134453
15.5834 -0.00413262 0.000133213
15.6313 -0.00410723 0.000131985
15.6794 -0.004082 0.000130768
15.7276 -0.00405694 0.000129564
15.7759 -0.00403204 0.00012837
15.8243 -0.00400729 0.000127188
15.873 -0.0039827 0.000126017
15.9217 -0.00395826 0.000124857
15.9706 -0.00393398 0.000123707
16.0197 -0.00390984 0.000122569
16.0689 -0.00388586 0.00012144
16.1182 -0.00386202 0.000120322
16.1677 -0.00383832 0.000119215
16.2174 -0.00381477 0.000118117
16.2672 -0.00379136 0.00011703
16.3172 -0.00376808 0.000115952
16.3674 -0.00374495 0.000114884
16.4177 -0.00372195 0.000113825
16.4682 -0.00369908 0.000112776
16.5189 -0.00367635 0.000111737
16.5697 -0.00365375 0.000110706
16.6208 -0.00363128 0.000109684
16.672 -0.00360893 0.000108672
16.7234 -0.00358671 0.000107668
16.775 -0.00356461 0.000106673
16.8268 -0.00354263 0.000105686
16.8787 -0.00352078 0.000104708
16.9309 -0.00349904 0.000103738
16.9833 -0.00347742 0.000102777
17.0359 -0.00345591 0.000101823
17.0887 -0.00343452 0.000100878
17.1418 -0.00341324 9.99401e-05
17.195 -0.00339207 9.90101e-05
17.2485 -0.003371 9.80879e-05
17.3022 -0.00335004 9.71731e-05
17.3562 -0.00332919 9.62659e-05
17.4104 -0.00330844 9.53658e-05
17.4648 -0.00328779 9.4473e-05
17.5195 -0.00326724 9.35873e-05
17.5744 -0.00324678 9.27086e-05
17.6296 -0.00322643 9.18366e-05
17.6851 -0.00320616 9.09715e-05
17.7408 -0.00318599 9.0113e-05
17.7969 -0.00316591 8.92611e-05
17.8532 -0.00314591 8.84155e-05
17.9098 -0.003126 8.75764e-05
17.9667 -0.00310618 8.67434e-05
18.0239 -0.00308644 8.59166e-05
18.0815 -0.00306677 8.50956e-05
18.1393 -0.00304719 8.42807e-05
18.1975 -0.00302768 8.34715e-05
18.256 -0.00300824 8.2668e-05
18.3149 -0.00298888 8.18699e-05
18.3742 -0.00296959 8.10775e-05
18.4338 -0.00295036 8.02902e-05
18.4938 -0.0029312 7.95083e-05
18.5542 -0.0029121 7.87313e-05
18.615 -0.00289306 7.79595e-05
18.6762 -0.00287408 7.71924e-05
18.7379 -0.00285515 7.64301e-05
18.8 -0.00283627 7.56724e-05
18.8625 -0.00281745 7.49193e-05
18.9255 -0.00279867 7.41704e-05
18.9891 -0.00277993 7.34259e-05
19.0531 -0.00276123 7.26853e-05
19.1177 -0.00274257 7.19488e-05
19.1828 -0.00272394 7.1216e-05
19.2484 -0.00270534 7.04869e-05
19.3147 -0.00268676 6.97613e-05
19.3816 -0.00266821 6.90391e-05
19.4491 -0.00264967 6.832e-05
19.5173 -0.00263115 6.76039e-05
19.5862 -0.00261263 6.68906e-05
19.6558 -0.00259411 6.61799e-05
19.7262 -0.00257559 6.54716e-05
19.7974 -0.00255706 6.47655e-05
19.8694 -0.00253852 6.40613e-05
19.9423 -0.00251994 6.33588e-05
20.0162 -0.00250134 6.26577e-05
20.091 -0.0024827 6.19577e-05
20.1669 -0.00246401 6.12585e-05
20.244 -0.00244525 6.05597e-05
20.3222 -0.00242643 5.98609e-05
20.4016 -0.00240752 5.91618e-05
20.4825 -0.00238851 5.84618e-05
20.5648 -0.00236939 5.77604e-05
20.6487 -0.00235013 5.70568e-05
20.7344 -0.00233072 5.63506e-05
20.8219 -0.00231113 5.56407e-05
20.9115 -0.00229132 5.49264e-05
21.0034 -0.00227128 5.42064e-05
21.0979 -0.00225094 5.34794e-05
21.1952 -0.00223027 5.27435e-05
21.2959 -0.0022092 5.1997e-05
21.4004 -0.00218764 5.12369e-05
21.5093 -0.00216549 5.04599e-05
21.6237 -0.00214259 4.9661e-05
21.7448 -0.00211875 4.88335e-05
21.8747 -0.00209362 4.79666e-05
22.0165 -0.00206668 4.7043e-05
22.1768 -0.00203686 4.60274e-05
22.3723 -0.00200136 4.48284e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.75Lambda0.5Nc1Classic/GRp_FRG.txt <==
-22.3723 -0.00200322 -4.49057e-05
-22.1768 -0.0020388 -4.61108e-05
-22.0165 -0.00206869 -4.71277e-05
-21.8747 -0.00209568 -4.80553e-05
-21.7448 -0.00212085 -4.89228e-05
-21.6237 -0.00214473 -4.97529e-05
-21.5093 -0.00216766 -5.05518e-05
-21.4004 -0.00218984 -5.13311e-05
-21.2959 -0.00221144 -5.20918e-05
-21.1952 -0.00223256 -5.28411e-05
-21.0979 -0.00225327 -5.35777e-05
-21.0034 -0.00227365 -5.43072e-05
-20.9115 -0.00229374 -5.50278e-05
-20.8219 -0.00231358 -5.57444e-05
-20.7344 -0.00233321 -5.64547e-05
-20.6487 -0.00235266 -5.71631e-05
-20.5648 -0.00237196 -5.7867e-05
-20.4825 -0.00239112 -5.85705e-05
-20.4016 -0.00241017 -5.92709e-05
-20.3222 -0.00242911 -5.99719e-05
-20.244 -0.00244798 -6.06709e-05
-20.1669 -0.00246677 -6.13715e-05
-20.091 -0.0024855 -6.20708e-05
-20.0162 -0.00250418 -6.27725e-05
-19.9423 -0.00252282 -6.34736e-05
-19.8694 -0.00254142 -6.41776e-05
-19.7974 -0.00256001 -6.48816e-05
-19.7262 -0.00257858 -6.5589e-05
-19.6558 -0.00259713 -6.6297e-05
-19.5862 -0.00261569 -6.70088e-05
-19.5173 -0.00263424 -6.77216e-05
-19.4491 -0.0026528 -6.84386e-05
-19.3816 -0.00267137 -6.91569e-05
-19.3147 -0.00268996 -6.98797e-05
-19.2484 -0.00270857 -7.06043e-05
-19.1828 -0.00272721 -7.13337e-05
-19.1177 -0.00274587 -7.20651e-05
-19.0531 -0.00276457 -7.28016e-05
-18.9891 -0.0027833 -7.35405e-05
-18.9255 -0.00280207 -7.42847e-05
-18.8625 -0.00282088 -7.50315e-05
-18.8 -0.00283974 -7.5784e-05
-18.7379 -0.00285865 -7.65392e-05
-18.6762 -0.00287761 -7.73003e-05
-18.615 -0.00289662 -7.80645e-05
-18.5542 -0.00291569 -7.88348e-05
-18.4938 -0.00293482 -7.96084e-05
-18.4338 -0.00295401 -8.03884e-05
-18.3742 -0.00297327 -8.11718e-05
-18.3149 -0.00299259 -8.19619e-05
-18.256 -0.00301198 -8.27557e-05
-18.1975 -0.00303144 -8.35563e-05
-18.1393 -0.00305097 -8.43608e-05
-18.0815 -0.00307058 -8.51725e-05
-18.0239 -0.00309027 -8.59883e-05
-17.9667 -0.00311004 -8.68114e-05
-17.9098 -0.00312988 -8.76389e-05
-17.8532 -0.00314982 -8.8474e-05
-17.7969 -0.00316983 -8.93136e-05
-17.7408 -0.00318994 -9.01611e-05
-17.6851 -0.00321013 -9.10133e-05
-17.6296 -0.00323041 -9.18737e-05
-17.5744 -0.00325079 -9.27391e-05
-17.5195 -0.00327126 -9.36128e-05
-17.4648 -0.00329183 -9.44918e-05
-17.4104 -0.0033125 -9.53793e-05
-17.3562 -0.00333326 -9.62724e-05
-17.3022 -0.00335413 -9.71743e-05
-17.2485 -0.00337511 -9.80818e-05
-17.195 -0.00339618 -9.89986e-05
-17.1418 -0.00341737 -9.99212e-05
-17.0887 -0.00343866 -0.000100853
-17.0359 -0.00346007 -0.000101792
-16.9833 -0.00348159 -0.000102739
-16.9309 -0.00350322 -0.000103694
-16.8787 -0.00352497 -0.000104658
-16.8268 -0.00354684 -0.000105629
-16.775 -0.00356883 -0.00010661
-16.7234 -0.00359093 -0.000107598
-16.672 -0.00361316 -0.000108597
-16.6208 -0.00363552 -0.000109603
-16.5697 -0.003658 -0.000110619
-16.5189 -0.00368062 -0.000111643
-16.4682 -0.00370336 -0.000112678
-16.4177 -0.00372623 -0.000113721
-16.3674 -0.00374924 -0.000114775
-16.3172 -0.00377238 -0.000115838
-16.2672 -0.00379567 -0.000116912
-16.2174 -0.00381909 -0.000117994
-16.1677 -0.00384265 -0.000119088
-16.1182 -0.00386635 -0.00012019
-16.0689 -0.0038902 -0.000121305
-16.0197 -0.0039142 -0.000122429
-15.9706 -0.00393835 -0.000123565
-15.9217 -0.00396264 -0.000124711
-15.873 -0.00398709 -0.000125869
-15.8243 -0.00401169 -0.000127037
-15.7759 -0.00403645 -0.000128218
-15.7276 -0.00406137 -0.000129408
-15.6794 -0.00408645 -0.000130613
-15.6313 -0.00411169 -0.000131827
-15.5834 -0.00413709 -0.000133055
-15.5356 -0.00416266 -0.000134293
-15.488 -0.0041884 -0.000135545
-15.4404 -0.00421431 -0.000136808
-15.393 -0.00424039 -0.000138086
-15.3458 -0.00426664 -0.000139374
-15.2986 -0.00429307 -0.000140677
-15.2516 -0.00431968 -0.000141992
-15.2047 -0.00434647 -0.000143321
-15.1579 -0.00437345 -0.000144662
-15.1112 -0.00440061 -0.000146019
-15.0647 -0.00442795 -0.000147387
-15.0182 -0.00445549 -0.000148772
-14.9719 -0.00448322 -0.000150169
-14.9257 -0.00451114 -0.000151582
-14.8796 -0.00453925 -0.000153007
-14.8336 -0.00456757 -0.00015445
-14.7877 -0.00459609 -0.000155905
-14.7419 -0.00462481 -0.000157378
-14.6962 -0.00465373 -0.000158863
-14.6506 -0.00468287 -0.000160367
-14.6052 -0.00471221 -0.000161884
-14.5598 -0.00474177 -0.00016342
-14.5145 -0.00477154 -0.000164969
-14.4693 -0.00480154 -0.000166537
-14.4243 -0.00483175 -0.00016812
-14.3793 -0.00486218 -0.000169722
-14.3344 -0.00489284 -0.000171339
-14.2896 -0.00492373 -0.000172975
-14.2449 -0.00495485 -0.000174627
-14.2003 -0.00498621 -0.0001763
-14.1558 -0.0050178 -0.000177988
-14.1113 -0.00504963 -0.000179697
-14.067 -0.0050817 -0.000181423
-14.0227 -0.00511402 -0.00018317
-13.9786 -0.00514659 -0.000184934
-13.9345 -0.0051794 -0.00018672
-13.8905 -0.00521247 -0.000188523
-13.8466 -0.0052458 -0.000190349
-13.8028 -0.00527938 -0.000192193
-13.759 -0.00531323 -0.000194061
-13.7153 -0.00534735 -0.000195946
-13.6718 -0.00538173 -0.000197857
-13.6283 -0.00541639 -0.000199785
-13.5848 -0.00545132 -0.000201739
-13.5415 -0.00548652 -0.000203713
-13.4982 -0.00552201 -0.000205712
-13.455 -0.00555779 -0.000207731
-13.4119 -0.00559385 -0.000209776
-13.3689 -0.00563021 -0.000211842
-13.3259 -0.00566686 -0.000213936
-13.283 -0.00570381 -0.00021605
-13.2402 -0.00574106 -0.000218193
-13.1974 -0.00577862 -0.000220357
-13.1547 -0.00581648 -0.000222551
-13.1121 -0.00585466 -0.000224766
-13.0696 -0.00589316 -0.000227012
-13.0271 -0.00593198 -0.000229281
-12.9847 -0.00597112 -0.00023158
-12.9424 -0.00601059 -0.000233903
-12.9001 -0.00605039 -0.000236258
-12.8579 -0.00609053 -0.000238638
-12.8158 -0.006131 -0.00024105
-12.7737 -0.00617183 -0.000243487
-12.7317 -0.006213 -0.000245957
-12.6898 -0.00625452 -0.000248454
-12.6479 -0.0062964 -0.000250985
-12.6061 -0.00633864 -0.000253543
-12.5643 -0.00638124 -0.000256136
-12.5226 -0.00642422 -0.000258757
-12.481 -0.00646757 -0.000261415
-12.4394 -0.0065113 -0.0002641
-12.3979 -0.00655541 -0.000266823
-12.3565 -0.00659991 -0.000269576
-12.3151 -0.0066448 -0.000272367
-12.2738 -0.00669009 -0.000275188
-12.2325 -0.00673578 -0.000278049
-12.1913 -0.00678188 -0.000280941
-12.1501 -0.0068284 -0.000283874
-12.109 -0.00687533 -0.000286839
-12.068 -0.00692268 -0.000289846
-12.027 -0.00697046 -0.000292887
-11.986 -0.00701867 -0.00029597
-11.9452 -0.00706732 -0.000299088
-11.9043 -0.00711642 -0.00030225
-11.8636 -0.00716596 -0.000305448
-11.8228 -0.00721597 -0.000308691
-11.7822 -0.00726643 -0.000311971
-11.7415 -0.00731736 -0.000315299
-11.701 -0.00736876 -0.000318664
-11.6605 -0.00742064 -0.000322079
-11.62 -0.00747301 -0.000325532
-11.5796 -0.00752587 -0.000329036
-11.5392 -0.00757923 -0.00033258
-11.4989 -0.00763309 -0.000336177
-11.4587 -0.00768746 -0.000339815
-11.4184 -0.00774235 -0.000343508
-11.3783 -0.00779776 -0.000347244
-11.3381 -0.00785371 -0.000351035
-11.2981 -0.0079102 -0.000354872
-11.2581 -0.00796723 -0.000358767
-11.2181 -0.00802481 -0.000362708
-11.1781 -0.00808296 -0.000366709
-11.1383 -0.00814167 -0.000370759
-11.0984 -0.00820096 -0.00037487
-11.0586 -0.00826083 -0.000379032
-11.0189 -0.0083213 -0.000383258
-10.9792 -0.00838236 -0.000387536
-10.9395 -0.00844403 -0.00039188
-10.8999 -0.00850632 -0.000396279
-10.8603 -0.00856924 -0.000400747
-10.8208 -0.00863279 -0.000405271
-10.7813 -0.00869698 -0.000409866
-10.7418 -0.00876182 -0.000414519
-10.7024 -0.00882733 -0.000419247
-10.6631 -0.0088935 -0.000424035
-10.6238 -0.00896036 -0.000428901
-10.5845 -0.00902791 -0.000433829
-10.5452 -0.00909615 -0.000438836
-10.506 -0.00916511 -0.00044391
-10.4669 -0.00923479 -0.000449065
-10.4278 -0.00930519 -0.000454289
-10.3887 -0.00937634 -0.000459599
-10.3496 -0.00944825 -0.000464979
-10.3106 -0.00952091 -0.000470448
-10.2717 -0.00959435 -0.000475991
-10.2328 -0.00966858 -0.000481626
-10.1939 -0.00974361 -0.000487338
-10.155 -0.00981944 -0.000493146
-10.1162 -0.0098961 -0.000499033
-10.0774 -0.00997359 -0.00050502
-10.0387 -0.0100519 -0.00051109
-10 -0.0101311 -0.000517263
-9.96134 -0.0102112 -0.000523523
-9.92271 -0.0102922 -0.00052989
-9.88412 -0.010374 -0.000536347
-9.84557 -0.0104568 -0.000542917
-9.80704 -0.0105405 -0.00054958
-9.76856 -0.0106252 -0.000556359
-9.73011 -0.0107108 -0.000563237
-9.69169 -0.0107974 -0.000570235
-9.65331 -0.0108849 -0.000577336
-9.61496 -0.0109735 -0.000584563
-9.57664 -0.0110631 -0.000591896
-9.53836 -0.0111537 -0.000599361
-9.50011 -0.0112454 -0.000606936
-9.46189 -0.0113382 -0.000614648
-9.42371 -0.011432 -0.000622476
-9.38556 -0.0115269 -0.000630445
-9.34744 -0.011623 -0.000638535
-9.30935 -0.0117202 -0.000646773
-9.2713 -0.0118186 -0.000655135
-9.23327 -0.0119181 -0.00066365
-9.19528 -0.0120188 -0.000672295
-9.15732 -0.0121207 -0.000681099
-9.11939 -0.0122239 -0.000690036
-9.08149 -0.0123283 -0.000699137
-9.04362 -0.0124339 -0.000708377
-9.00578 -0.0125409 -0.000717786
-8.96797 -0.0126492 -0.000727337
-8.93019 -0.0127588 -0.000737062
-8.89244 -0.0128697 -0.000746934
-8.85471 -0.0129821 -0.000756984
-8.81702 -0.0130958 -0.000767185
-8.77936 -0.0132109 -0.000777568
-8.74172 -0.0133275 -0.000788107
-8.70412 -0.0134455 -0.000798834
-8.66654 -0.0135651 -0.00080972
-8.62899 -0.0136861 -0.000820799
-8.59146 -0.0138087 -0.000832042
-8.55397 -0.0139329 -0.000843484
-8.5165 -0.0140586 -0.000855096
-8.47906 -0.014186 -0.000866914
-8.44165 -0.014315 -0.000878907
-8.40426 -0.0144458 -0.000891114
-8.3669 -0.0145782 -0.000903505
-8.32956 -0.0147123 -0.00091612
-8.29226 -0.0148483 -0.000928926
-8.25497 -0.014986 -0.000941967
-8.21772 -0.0151256 -0.000955209
-8.18049 -0.015267 -0.000968699
-8.14328 -0.0154104 -0.000982402
-8.1061 -0.0155557 -0.000996365
-8.06895 -0.0157029 -0.00101055
-8.03182 -0.0158522 -0.00102502
-7.99471 -0.0160035 -0.00103972
-7.95763 -0.016157 -0.00105472
-7.92058 -0.0163125 -0.00106997
-7.88355 -0.0164702 -0.00108552
-7.84654 -0.0166302 -0.00110135
-7.80955 -0.0167923 -0.00111751
-7.77259 -0.0169568 -0.00113395
-7.73566 -0.0171236 -0.00115073
-7.69874 -0.0172928 -0.00116782
-7.66185 -0.0174644 -0.00118527
-7.62498 -0.0176385 -0.00120304
-7.58814 -0.0178151 -0.00122119
-7.55132 -0.0179943 -0.00123968
-7.51452 -0.0181761 -0.00125857
-7.47774 -0.0183606 -0.00127782
-7.44099 -0.0185477 -0.00129748
-7.40425 -0.0187377 -0.00131753
-7.36754 -0.0189304 -0.00133801
-7.33085 -0.0191261 -0.00135888
-7.29418 -0.0193246 -0.00138021
-7.25754 -0.0195262 -0.00140195
-7.22091 -0.0197308 -0.00142418
-7.18431 -0.0199385 -0.00144682
-7.14772 -0.0201493 -0.00146997
-7.11116 -0.0203634 -0.00149356
-7.07462 -0.0205808 -0.00151766
-7.0381 -0.0208015 -0.00154222
-7.00159 -0.0210257 -0.00156733
-6.96511 -0.0212533 -0.0015929
-6.92865 -0.0214845 -0.00161904
-6.89221 -0.0217193 -0.00164566
-6.85579 -0.0219578 -0.00167287
-6.81938 -0.0222001 -0.00170059
-6.783 -0.0224463 -0.00172891
-6.74664 -0.0226964 -0.00175776
-6.71029 -0.0229505 -0.00178725
-6.67397 -0.0232088 -0.00181729
-6.63766 -0.0234713 -0.001848
-6.60137 -0.023738 -0.00187929
-6.5651 -0.0240092 -0.00191129
-6.52885 -0.0242849 -0.00194392
-6.49262 -0.0245652 -0.00197729
-6.4564 -0.0248502 -0.00201133
-6.42021 -0.02514 -0.00204616
-6.38403 -0.0254348 -0.00208172
-6.34786 -0.0257346 -0.00211813
-6.31172 -0.0260396 -0.00215532
-6.27559 -0.0263498 -0.00219342
-6.23949 -0.0266655 -0.00223236
-6.20339 -0.0269868 -0.00227228
-6.16732 -0.0273137 -0.00231309
-6.13126 -0.0276465 -0.00235497
-6.09522 -0.0279852 -0.0023978
-6.05919 -0.0283301 -0.00244177
-6.02319 -0.0286812 -0.00248676
-5.9872 -0.0290387 -0.00253296
-5.95122 -0.0294028 -0.00258026
-5.91526 -0.0297737 -0.00262884
-5.87932 -0.0301515 -0.00267859
-5.84339 -0.0305363 -0.0027297
-5.80748 -0.0309285 -0.00278206
-5.77158 -0.0313282 -0.00283586
-5.7357 -0.0317355 -0.00289099
-5.69984 -0.0321507 -0.00294765
-5.66399 -0.032574 -0.00300573
-5.62815 -0.0330055 -0.00306544
-5.59233 -0.0334457 -0.00312666
-5.55653 -0.0338946 -0.00318961
-5.52074 -0.0343525 -0.00325417
-5.48497 -0.0348197 -0.00332059
-5.4492 -0.0352965 -0.00338872
-5.41346 -0.035783 -0.00345884
-5.37773 -0.0362797 -0.00353081
-5.34201 -0.0367868 -0.0036049
-5.30631 -0.0373046 -0.00368098
-5.27062 -0.0378334 -0.00375935
-5.23494 -0.0383735 -0.00383987
-5.19928 -0.0389254 -0.00392286
-5.16363 -0.0394894 -0.00400819
-5.128 -0.0400659 -0.0040962
-5.09237 -0.0406552 -0.00418676
-5.05677 -0.0412577 -0.00428025
-5.02117 -0.041874 -0.00437653
-4.98559 -0.0425045 -0.00447602
-4.95002 -0.0431495 -0.00457858
-4.91446 -0.0438097 -0.00468469
-4.87892 -0.0444854 -0.00479421
-4.84339 -0.0451773 -0.00490765
-4.80787 -0.0458859 -0.00502491
-4.77237 -0.0466117 -0.00514653
-4.73687 -0.0473554 -0.00527243
-4.70139 -0.0481174 -0.00540323
-4.66592 -0.0488986 -0.00553884
-4.63046 -0.0496995 -0.00567995
-4.59502 -0.0505209 -0.00582651
-4.55958 -0.0513632 -0.00597927
-4.52416 -0.0522275 -0.0061382
-4.48875 -0.0531142 -0.00630414
-4.45335 -0.0540243 -0.00647708
-4.41797 -0.0549583 -0.00665793
-4.38259 -0.0559173 -0.0068467
-4.34722 -0.0569018 -0.00704439
-4.31187 -0.0579128 -0.00725102
-4.27653 -0.058951 -0.00746768
-4.24119 -0.0600173 -0.0076944
-4.20587 -0.0611125 -0.00793231
-4.17056 -0.0622375 -0.00818145
-4.13526 -0.063393 -0.00844304
-4.09997 -0.06458 -0.00871705
-4.06469 -0.0657992 -0.00900473
-4.02942 -0.0670516 -0.009306
-3.99416 -0.0683378 -0.00962208
-3.95891 -0.0696588 -0.00995273
-3.92367 -0.0710154 -0.0102991
-3.88844 -0.0724085 -0.0106606
-3.85322 -0.0738391 -0.0110382
-3.81801 -0.0753086 -0.011431
-3.7828 -0.0768179 -0.0118397
-3.74761 -0.0783692 -0.0122632
-3.71243 -0.0799643 -0.0127021
-3.67726 -0.0816058 -0.0131551
-3.64209 -0.0832963 -0.013623
-3.60694 -0.0850396 -0.0141049
-3.57179 -0.086839 -0.0146024
-3.53665 -0.0886987 -0.015115
-3.50152 -0.0906227 -0.0156452
-3.4664 -0.0926156 -0.0161933
-3.43129 -0.0946814 -0.0167627
-3.39619 -0.0968252 -0.0173543
-3.36109 -0.0990509 -0.0179723
-3.32601 -0.101364 -0.0186181
-3.29093 -0.103767 -0.0192963
-3.25586 -0.106268 -0.0200088
-3.2208 -0.108869 -0.0207607
-3.18574 -0.111576 -0.0215542
-3.1507 -0.114395 -0.0223951
-3.11566 -0.117331 -0.0232858
-3.08063 -0.120391 -0.0242329
-3.0456 -0.12358 -0.0252394
-3.01059 -0.126906 -0.0263127
-2.97558 -0.130377 -0.0274564
-2.94058 -0.133999 -0.0286794
-2.90558 -0.137782 -0.029986
-2.87059 -0.141734 -0.0313868
-2.83561 -0.145867 -0.0328873
-2.80064 -0.150189 -0.0345001
-2.76567 -0.154713 -0.0362323
-2.73071 -0.159451 -0.0380991
-2.69576 -0.164416 -0.0401098
-2.66081 -0.169622 -0.0422827
-2.62587 -0.175084 -0.04463
-2.59094 -0.180819 -0.0471741
-2.55601 -0.186844 -0.0499307
-2.52109 -0.193176 -0.0529278
-2.48617 -0.199839 -0.0561857
-2.45126 -0.206849 -0.0597391
-2.41636 -0.214233 -0.0636147
-2.38146 -0.222012 -0.0678559
-2.34657 -0.230215 -0.0724979
-2.31168 -0.238864 -0.0775953
-2.2768 -0.247993 -0.0831945
-2.24192 -0.257625 -0.089365
-2.20705 -0.267799 -0.0961682
-2.17219 -0.278538 -0.103694
-2.13733 -0.289883 -0.112022
-2.10247 -0.301857 -0.121271
-2.06762 -0.314501 -0.131548
-2.03278 -0.327834 -0.143006
-1.99794 -0.341895 -0.155791
-1.9631 -0.356689 -0.170103
-1.92827 -0.372247 -0.186144
-1.89345 -0.388549 -0.204179
-1.85862 -0.405603 -0.224485
-1.82381 -0.423341 -0.247421
-1.78899 -0.44172 -0.27337
-1.75419 -0.460579 -0.302826
-1.71938 -0.479766 -0.336329
-1.68458 -0.498932 -0.374558
-1.64979 -0.517679 -0.418274
-1.61499 -0.535264 -0.46839
-1.58021 -0.550753 -0.525898
-1.54542 -0.562588 -0.591864
-1.51064 -0.568762 -0.66727
-1.47586 -0.566261 -0.752753
-1.44109 -0.551405 -0.848247
-1.40632 -0.519449 -0.952252
-1.37155 -0.465603 -1.06135
-1.33679 -0.385473 -1.16932
-1.30203 -0.277188 -1.26768
-1.26727 -0.14245 -1.34612
-1.23251 0.0121793 -1.39559
-1.19776 0.176321 -1.40984
-1.16301 0.337997 -1.38828
-1.12827 0.486303 -1.33473
-1.09352 0.613916 -1.25694
-1.05878 0.717069 -1.16337
-1.02405 0.795846 -1.06223
-0.989309 0.852093 -0.959814
-0.954576 0.889343 -0.860738
-0.919844 0.910959 -0.767828
-0.885115 0.920609 -0.68258
-0.850388 0.921105 -0.605603
-0.815663 0.915135 -0.536771
-0.78094 0.90454 -0.475725
-0.746219 0.89102 -0.421738
-0.711499 0.875631 -0.37418
-0.676781 0.859362 -0.332222
-0.642065 0.842759 -0.295262
-0.60735 0.826365 -0.262557
-0.572637 0.810429 -0.233623
-0.537925 0.795235 -0.207855
-0.503214 0.780872 -0.184895
-0.468504 0.767478 -0.164263
-0.433796 0.755064 -0.145709
-0.399089 0.743689 -0.128854
-0.364382 0.733329 -0.11353
-0.329676 0.724004 -0.0994337
-0.294972 0.715676 -0.086455
-0.260267 0.70835 -0.074347
-0.225564 0.701986 -0.0630402
-0.190861 0.69658 -0.0523267
-0.156158 0.692101 -0.0421644
-0.121456 0.688543 -0.0323715
-0.0867541 0.685884 -0.0229235
-0.0520524 0.684119 -0.0136544
-0.0173508 0.683238 -0.00454952
0.0173508 0.683238 0.00454952
0.0520524 0.684119 0.0136544
0.0867541 0.685884 0.0229235
0.121456 0.688543 0.0323715
0.156158 0.692101 0.0421644
0.190861 0.69658 0.0523267
0.225564 0.701986 0.0630402
0.260267 0.70835 0.074347
0.294972 0.715676 0.086455
0.329676 0.724004 0.0994337
0.364382 0.733329 0.11353
0.399089 0.743689 0.128854
0.433796 0.755064 0.145709
0.468504 0.767478 0.164263
0.503214 0.780872 0.184895
0.537925 0.795235 0.207855
0.572637 0.810429 0.233623
0.60735 0.826365 0.262557
0.642065 0.842759 0.295262
0.676781 0.859362 0.332222
0.711499 0.875631 0.37418
0.746219 0.89102 0.421738
0.78094 0.90454 0.475725
0.815663 0.915135 0.536771
0.850388 0.921105 0.605603
0.885115 0.920609 0.68258
0.919844 0.910959 0.767828
0.954576 0.889343 0.860738
0.989309 0.852093 0.959814
1.02405 0.795846 1.06223
1.05878 0.717069 1.16337
1.09352 0.613916 1.25694
1.12827 0.486303 1.33473
1.16301 0.337997 1.38828
1.19776 0.176321 1.40984
1.23251 0.0121793 1.39559
1.26727 -0.14245 1.34612
1.30203 -0.277188 1.26768
1.33679 -0.385473 1.16932
1.37155 -0.465603 1.06135
1.40632 -0.519449 0.952252
1.44109 -0.551405 0.848247
1.47586 -0.566261 0.752753
1.51064 -0.568762 0.66727
1.54542 -0.562588 0.591864
1.58021 -0.550753 0.525898
1.61499 -0.535264 0.46839
1.64979 -0.517679 0.418274
1.68458 -0.498932 0.374558
1.71938 -0.479766 0.336329
1.75419 -0.460579 0.302826
1.78899 -0.44172 0.27337
1.82381 -0.423341 0.247421
1.85862 -0.405603 0.224485
1.89345 -0.388549 0.204179
1.92827 -0.372247 0.186144
1.9631 -0.356689 0.170103
1.99794 -0.341895 0.155791
2.03278 -0.327834 0.143006
2.06762 -0.314501 0.131548
2.10247 -0.301857 0.121271
2.13733 -0.289883 0.112022
2.17219 -0.278538 0.103694
2.20705 -0.267799 0.0961682
2.24192 -0.257625 0.089365
2.2768 -0.247993 0.0831945
2.31168 -0.238864 0.0775953
2.34657 -0.230215 0.0724979
2.38146 -0.222012 0.0678559
2.41636 -0.214233 0.0636147
2.45126 -0.206849 0.0597391
2.48617 -0.199839 0.0561857
2.52109 -0.193176 0.0529278
2.55601 -0.186844 0.0499307
2.59094 -0.180819 0.0471741
2.62587 -0.175084 0.04463
2.66081 -0.169622 0.0422827
2.69576 -0.164416 0.0401098
2.73071 -0.159451 0.0380991
2.76567 -0.154713 0.0362323
2.80064 -0.150189 0.0345001
2.83561 -0.145867 0.0328873
2.87059 -0.141734 0.0313868
2.90558 -0.137782 0.029986
2.94058 -0.133999 0.0286794
2.97558 -0.130377 0.0274564
3.01059 -0.126906 0.0263127
3.0456 -0.12358 0.0252394
3.08063 -0.120391 0.0242329
3.11566 -0.117331 0.0232858
3.1507 -0.114395 0.0223951
3.18574 -0.111576 0.0215542
3.2208 -0.108869 0.0207607
3.25586 -0.106268 0.0200088
3.29093 -0.103767 0.0192963
3.32601 -0.101364 0.0186181
3.36109 -0.0990509 0.0179723
3.39619 -0.0968252 0.0173543
3.43129 -0.0946814 0.0167627
3.4664 -0.0926156 0.0161933
3.50152 -0.0906227 0.0156452
3.53665 -0.0886987 0.015115
3.57179 -0.086839 0.0146024
3.60694 -0.0850396 0.0141049
3.64209 -0.0832963 0.013623
3.67726 -0.0816058 0.0131551
3.71243 -0.0799643 0.0127021
3.74761 -0.0783692 0.0122632
3.7828 -0.0768179 0.0118397
3.81801 -0.0753086 0.011431
3.85322 -0.0738391 0.0110382
3.88844 -0.0724085 0.0106606
3.92367 -0.0710154 0.0102991
3.95891 -0.0696588 0.00995273
3.99416 -0.0683378 0.00962208
4.02942 -0.0670516 0.009306
4.06469 -0.0657992 0.00900473
4.09997 -0.06458 0.00871705
4.13526 -0.063393 0.00844304
4.17056 -0.0622375 0.00818145
4.20587 -0.0611125 0.00793231
4.24119 -0.0600173 0.0076944
4.27653 -0.058951 0.00746768
4.31187 -0.0579128 0.00725102
4.34722 -0.0569018 0.00704439
4.38259 -0.0559173 0.0068467
4.41797 -0.0549583 0.00665793
4.45335 -0.0540243 0.00647708
4.48875 -0.0531142 0.00630414
4.52416 -0.0522275 0.0061382
4.55958 -0.0513632 0.00597927
4.59502 -0.0505209 0.00582651
4.63046 -0.0496995 0.00567995
4.66592 -0.0488986 0.00553884
4.70139 -0.0481174 0.00540323
4.73687 -0.0473554 0.00527243
4.77237 -0.0466117 0.00514653
4.80787 -0.0458859 0.00502491
4.84339 -0.0451773 0.00490765
4.87892 -0.0444854 0.00479421
4.91446 -0.0438097 0.00468469
4.95002 -0.0431495 0.00457858
4.98559 -0.0425045 0.00447602
5.02117 -0.041874 0.00437653
5.05677 -0.0412577 0.00428025
5.09237 -0.0406552 0.00418676
5.128 -0.0400659 0.0040962
5.16363 -0.0394894 0.00400819
5.19928 -0.0389254 0.00392286
5.23494 -0.0383735 0.00383987
5.27062 -0.0378334 0.00375935
5.30631 -0.0373046 0.00368098
5.34201 -0.0367868 0.0036049
5.37773 -0.0362797 0.00353081
5.41346 -0.035783 0.00345884
5.4492 -0.0352965 0.00338872
5.48497 -0.0348197 0.00332059
5.52074 -0.0343525 0.00325417
5.55653 -0.0338946 0.00318961
5.59233 -0.0334457 0.00312666
5.62815 -0.0330055 0.00306544
5.66399 -0.032574 0.00300573
5.69984 -0.0321507 0.00294765
5.7357 -0.0317355 0.00289099
5.77158 -0.0313282 0.00283586
5.80748 -0.0309285 0.00278206
5.84339 -0.0305363 0.0027297
5.87932 -0.0301515 0.00267859
5.91526 -0.0297737 0.00262884
5.95122 -0.0294028 0.00258026
5.9872 -0.0290387 0.00253296
6.02319 -0.0286812 0.00248676
6.05919 -0.0283301 0.00244177
6.09522 -0.0279852 0.0023978
6.13126 -0.0276465 0.00235497
6.16732 -0.0273137 0.00231309
6.20339 -0.0269868 0.00227228
6.23949 -0.0266655 0.00223236
6.27559 -0.0263498 0.00219342
6.31172 -0.0260396 0.00215532
6.34786 -0.0257346 0.00211813
6.38403 -0.0254348 0.00208172
6.42021 -0.02514 0.00204616
6.4564 -0.0248502 0.00201133
6.49262 -0.0245652 0.00197729
6.52885 -0.0242849 0.00194392
6.5651 -0.0240092 0.00191129
6.60137 -0.023738 0.00187929
6.63766 -0.0234713 0.001848
6.67397 -0.0232088 0.00181729
6.71029 -0.0229505 0.00178725
6.74664 -0.0226964 0.00175776
6.783 -0.0224463 0.00172891
6.81938 -0.0222001 0.00170059
6.85579 -0.0219578 0.00167287
6.89221 -0.0217193 0.00164566
6.92865 -0.0214845 0.00161904
6.96511 -0.0212533 0.0015929
7.00159 -0.0210257 0.00156733
7.0381 -0.0208015 0.00154222
7.07462 -0.0205808 0.00151766
7.11116 -0.0203634 0.00149356
7.14772 -0.0201493 0.00146997
7.18431 -0.0199385 0.00144682
7.22091 -0.0197308 0.00142418
7.25754 -0.0195262 0.00140195
7.29418 -0.0193246 0.00138021
7.33085 -0.0191261 0.00135888
7.36754 -0.0189304 0.00133801
7.40425 -0.0187377 0.00131753
7.44099 -0.0185477 0.00129748
7.47774 -0.0183606 0.00127782
7.51452 -0.0181761 0.00125857
7.55132 -0.0179943 0.00123968
7.58814 -0.0178151 0.00122119
7.62498 -0.0176385 0.00120304
7.66185 -0.0174644 0.00118527
7.69874 -0.0172928 0.00116782
7.73566 -0.0171236 0.00115073
7.77259 -0.0169568 0.00113395
7.80955 -0.0167923 0.00111751
7.84654 -0.0166302 0.00110135
7.88355 -0.0164702 0.00108552
7.92058 -0.0163125 0.00106997
7.95763 -0.016157 0.00105472
7.99471 -0.0160035 0.00103972
8.03182 -0.0158522 0.00102502
8.06895 -0.0157029 0.00101055
8.1061 -0.0155557 0.000996365
8.14328 -0.0154104 0.000982402
8.18049 -0.015267 0.000968699
8.21772 -0.0151256 0.000955209
8.25497 -0.014986 0.000941967
8.29226 -0.0148483 0.000928926
8.32956 -0.0147123 0.00091612
8.3669 -0.0145782 0.000903505
8.40426 -0.0144458 0.000891114
8.44165 -0.014315 0.000878907
8.47906 -0.014186 0.000866914
8.5165 -0.0140586 0.000855096
8.55397 -0.0139329 0.000843484
8.59146 -0.0138087 0.000832042
8.62899 -0.0136861 0.000820799
8.66654 -0.0135651 0.00080972
8.70412 -0.0134455 0.000798834
8.74172 -0.0133275 0.000788107
8.77936 -0.0132109 0.000777568
8.81702 -0.0130958 0.000767185
8.85471 -0.0129821 0.000756984
8.89244 -0.0128697 0.000746934
8.93019 -0.0127588 0.000737062
8.96797 -0.0126492 0.000727337
9.00578 -0.0125409 0.000717786
9.04362 -0.0124339 0.000708377
9.08149 -0.0123283 0.000699137
9.11939 -0.0122239 0.000690036
9.15732 -0.0121207 0.000681099
9.19528 -0.0120188 0.000672295
9.23327 -0.0119181 0.00066365
9.2713 -0.0118186 0.000655135
9.30935 -0.0117202 0.000646773
9.34744 -0.011623 0.000638535
9.38556 -0.0115269 0.000630445
9.42371 -0.011432 0.000622476
9.46189 -0.0113382 0.000614648
9.50011 -0.0112454 0.000606936
9.53836 -0.0111537 0.000599361
9.57664 -0.0110631 0.000591896
9.61496 -0.0109735 0.000584563
9.65331 -0.0108849 0.000577336
9.69169 -0.0107974 0.000570235
9.73011 -0.0107108 0.000563237
9.76856 -0.0106252 0.000556359
9.80704 -0.0105405 0.00054958
9.84557 -0.0104568 0.000542917
9.88412 -0.010374 0.000536347
9.92271 -0.0102922 0.00052989
9.96134 -0.0102112 0.000523523
10 -0.0101311 0.000517263
10.0387 -0.0100519 0.00051109
10.0774 -0.00997359 0.00050502
10.1162 -0.0098961 0.000499033
10.155 -0.00981944 0.000493146
10.1939 -0.00974361 0.000487338
10.2328 -0.00966858 0.000481626
10.2717 -0.00959435 0.000475991
10.3106 -0.00952091 0.000470448
10.3496 -0.00944825 0.000464979
10.3887 -0.00937634 0.000459599
10.4278 -0.00930519 0.000454289
10.4669 -0.00923479 0.000449065
10.506 -0.00916511 0.00044391
10.5452 -0.00909615 0.000438836
10.5845 -0.00902791 0.000433829
10.6238 -0.00896036 0.000428901
10.6631 -0.0088935 0.000424035
10.7024 -0.00882733 0.000419247
10.7418 -0.00876182 0.000414519
10.7813 -0.00869698 0.000409866
10.8208 -0.00863279 0.000405271
10.8603 -0.00856924 0.000400747
10.8999 -0.00850632 0.000396279
10.9395 -0.00844403 0.00039188
10.9792 -0.00838236 0.000387536
11.0189 -0.0083213 0.000383258
11.0586 -0.00826083 0.000379032
11.0984 -0.00820096 0.00037487
11.1383 -0.00814167 0.000370759
11.1781 -0.00808296 0.000366709
11.2181 -0.00802481 0.000362708
11.2581 -0.00796723 0.000358767
11.2981 -0.0079102 0.000354872
11.3381 -0.00785371 0.000351035
11.3783 -0.00779776 0.000347244
11.4184 -0.00774235 0.000343508
11.4587 -0.00768746 0.000339815
11.4989 -0.00763309 0.000336177
11.5392 -0.00757923 0.00033258
11.5796 -0.00752587 0.000329036
11.62 -0.00747301 0.000325532
11.6605 -0.00742064 0.000322079
11.701 -0.00736876 0.000318664
11.7415 -0.00731736 0.000315299
11.7822 -0.00726643 0.000311971
11.8228 -0.00721597 0.000308691
11.8636 -0.00716596 0.000305448
11.9043 -0.00711642 0.00030225
11.9452 -0.00706732 0.000299088
11.986 -0.00701867 0.00029597
12.027 -0.00697046 0.000292887
12.068 -0.00692268 0.000289846
12.109 -0.00687533 0.000286839
12.1501 -0.0068284 0.000283874
12.1913 -0.00678188 0.000280941
12.2325 -0.00673578 0.000278049
12.2738 -0.00669009 0.000275188
12.3151 -0.0066448 0.000272367
12.3565 -0.00659991 0.000269576
12.3979 -0.00655541 0.000266823
12.4394 -0.0065113 0.0002641
12.481 -0.00646757 0.000261415
12.5226 -0.00642422 0.000258757
12.5643 -0.00638124 0.000256136
12.6061 -0.00633864 0.000253543
12.6479 -0.0062964 0.000250985
12.6898 -0.00625452 0.000248454
12.7317 -0.006213 0.000245957
12.7737 -0.00617183 0.000243487
12.8158 -0.006131 0.00024105
12.8579 -0.00609053 0.000238638
12.9001 -0.00605039 0.000236258
12.9424 -0.00601059 0.000233903
12.9847 -0.00597112 0.00023158
13.0271 -0.00593198 0.000229281
13.0696 -0.00589316 0.000227012
13.1121 -0.00585466 0.000224766
13.1547 -0.00581648 0.000222551
13.1974 -0.00577862 0.000220357
13.2402 -0.00574106 0.000218193
13.283 -0.00570381 0.00021605
13.3259 -0.00566686 0.000213936
13.3689 -0.00563021 0.000211842
13.4119 -0.00559385 0.000209776
13.455 -0.00555779 0.000207731
13.4982 -0.00552201 0.000205712
13.5415 -0.00548652 0.000203713
13.5848 -0.00545132 0.000201739
13.6283 -0.00541639 0.000199785
13.6718 -0.00538173 0.000197857
13.7153 -0.00534735 0.000195946
13.759 -0.00531323 0.000194061
13.8028 -0.00527938 0.000192193
13.8466 -0.0052458 0.000190349
13.8905 -0.00521247 0.000188523
13.9345 -0.0051794 0.00018672
13.9786 -0.00514659 0.000184934
14.0227 -0.00511402 0.00018317
14.067 -0.0050817 0.000181423
14.1113 -0.00504963 0.000179697
14.1558 -0.0050178 0.000177988
14.2003 -0.00498621 0.0001763
14.2449 -0.00495485 0.000174627
14.2896 -0.00492373 0.000172975
14.3344 -0.00489284 0.000171339
14.3793 -0.00486218 0.000169722
14.4243 -0.00483175 0.00016812
14.4693 -0.00480154 0.000166537
14.5145 -0.00477154 0.000164969
14.5598 -0.00474177 0.00016342
14.6052 -0.00471221 0.000161884
14.6506 -0.00468287 0.000160367
14.6962 -0.00465373 0.000158863
14.7419 -0.00462481 0.000157378
14.7877 -0.00459609 0.000155905
14.8336 -0.00456757 0.00015445
14.8796 -0.00453925 0.000153007
14.9257 -0.00451114 0.000151582
14.9719 -0.00448322 0.000150169
15.0182 -0.00445549 0.000148772
15.0647 -0.00442795 0.000147387
15.1112 -0.00440061 0.000146019
15.1579 -0.00437345 0.000144662
15.2047 -0.00434647 0.000143321
15.2516 -0.00431968 0.000141992
15.2986 -0.00429307 0.000140677
15.3458 -0.00426664 0.000139374
15.393 -0.00424039 0.000138086
15.4404 -0.00421431 0.000136808
15.488 -0.0041884 0.000135545
15.5356 -0.00416266 0.000134293
15.5834 -0.00413709 0.000133055
15.6313 -0.00411169 0.000131827
15.6794 -0.00408645 0.000130613
15.7276 -0.00406137 0.000129408
15.7759 -0.00403645 0.000128218
15.8243 -0.00401169 0.000127037
15.873 -0.00398709 0.000125869
15.9217 -0.00396264 0.000124711
15.9706 -0.00393835 0.000123565
16.0197 -0.0039142 0.000122429
16.0689 -0.0038902 0.000121305
16.1182 -0.00386635 0.00012019
16.1677 -0.00384265 0.000119088
16.2174 -0.00381909 0.000117994
16.2672 -0.00379567 0.000116912
16.3172 -0.00377238 0.000115838
16.3674 -0.00374924 0.000114775
16.4177 -0.00372623 0.000113721
16.4682 -0.00370336 0.000112678
16.5189 -0.00368062 0.000111643
16.5697 -0.003658 0.000110619
16.6208 -0.00363552 0.000109603
16.672 -0.00361316 0.000108597
16.7234 -0.00359093 0.000107598
16.775 -0.00356883 0.00010661
16.8268 -0.00354684 0.000105629
16.8787 -0.00352497 0.000104658
16.9309 -0.00350322 0.000103694
16.9833 -0.00348159 0.000102739
17.0359 -0.00346007 0.000101792
17.0887 -0.00343866 0.000100853
17.1418 -0.00341737 9.99212e-05
17.195 -0.00339618 9.89986e-05
17.2485 -0.00337511 9.80818e-05
17.3022 -0.00335413 9.71743e-05
17.3562 -0.00333326 9.62724e-05
17.4104 -0.0033125 9.53793e-05
17.4648 -0.00329183 9.44918e-05
17.5195 -0.00327126 9.36128e-05
17.5744 -0.00325079 9.27391e-05
17.6296 -0.00323041 9.18737e-05
17.6851 -0.00321013 9.10133e-05
17.7408 -0.00318994 9.01611e-05
17.7969 -0.00316983 8.93136e-05
17.8532 -0.00314982 8.8474e-05
17.9098 -0.00312988 8.76389e-05
17.9667 -0.00311004 8.68114e-05
18.0239 -0.00309027 8.59883e-05
18.0815 -0.00307058 8.51725e-05
18.1393 -0.00305097 8.43608e-05
18.1975 -0.00303144 8.35563e-05
18.256 -0.00301198 8.27557e-05
18.3149 -0.00299259 8.19619e-05
18.3742 -0.00297327 8.11718e-05
18.4338 -0.00295401 8.03884e-05
18.4938 -0.00293482 7.96084e-05
18.5542 -0.00291569 7.88348e-05
18.615 -0.00289662 7.80645e-05
18.6762 -0.00287761 7.73003e-05
18.7379 -0.00285865 7.65392e-05
18.8 -0.00283974 7.5784e-05
18.8625 -0.00282088 7.50315e-05
18.9255 -0.00280207 7.42847e-05
18.9891 -0.0027833 7.35405e-05
19.0531 -0.00276457 7.28016e-05
19.1177 -0.00274587 7.20651e-05
19.1828 -0.00272721 7.13337e-05
19.2484 -0.00270857 7.06043e-05
19.3147 -0.00268996 6.98797e-05
19.3816 -0.00267137 6.91569e-05
19.4491 -0.0026528 6.84386e-05
19.5173 -0.00263424 6.77216e-05
19.5862 -0.00261569 6.70088e-05
19.6558 -0.00259713 6.6297e-05
19.7262 -0.00257858 6.5589e-05
19.7974 -0.00256001 6.48816e-05
19.8694 -0.00254142 6.41776e-05
19.9423 -0.00252282 6.34736e-05
20.0162 -0.00250418 6.27725e-05
20.091 -0.0024855 6.20708e-05
20.1669 -0.00246677 6.13715e-05
20.244 -0.00244798 6.06709e-05
20.3222 -0.00242911 5.99719e-05
20.4016 -0.00241017 5.92709e-05
20.4825 -0.00239112 5.85705e-05
20.5648 -0.00237196 5.7867e-05
20.6487 -0.00235266 5.71631e-05
20.7344 -0.00233321 5.64547e-05
20.8219 -0.00231358 5.57444e-05
20.9115 -0.00229374 5.50278e-05
21.0034 -0.00227365 5.43072e-05
21.0979 -0.00225327 5.35777e-05
21.1952 -0.00223256 5.28411e-05
21.2959 -0.00221144 5.20918e-05
21.4004 -0.00218984 5.13311e-05
21.5093 -0.00216766 5.05518e-05
21.6237 -0.00214473 4.97529e-05
21.7448 -0.00212085 4.89228e-05
21.8747 -0.00209568 4.80553e-05
22.0165 -0.00206869 4.71277e-05
22.1768 -0.0020388 4.61108e-05
22.3723 -0.00200322 4.49057e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.75Lambda0.5Nc1Classic/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.142857
#Lambda=0.5
#Beta=0.285714
#Nc=1
#QUANTUM=0

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=1024 aX=2 aP=0.5

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.5/LambdaOverBeta1.75Lambda0.5Nc1Classic/SigmaAOneLoop.txt <==
-22.3723 -0.874992 4.68877e-19
-22.1768 -0.874992 4.68877e-19
-22.0165 -0.874992 4.68877e-19
-21.8747 -0.874992 4.68877e-19
-21.7448 -0.874992 4.68877e-19
-21.6237 -0.874992 4.68877e-19
-21.5093 -0.874992 4.68877e-19
-21.4004 -0.874992 4.68877e-19
-21.2959 -0.874992 4.68877e-19
-21.1952 -0.874992 4.68877e-19
-21.0979 -0.874992 4.68877e-19
-21.0034 -0.874992 4.68877e-19
-20.9115 -0.874992 4.68877e-19
-20.8219 -0.874992 4.68877e-19
-20.7344 -0.874992 4.68877e-19
-20.6487 -0.874992 4.68877e-19
-20.5648 -0.874992 4.68877e-19
-20.4825 -0.874992 4.68877e-19
-20.4016 -0.874992 4.68877e-19
-20.3222 -0.874992 4.68877e-19
-20.244 -0.874992 4.68877e-19
-20.1669 -0.874992 4.68877e-19
-20.091 -0.874992 4.68877e-19
-20.0162 -0.874992 4.68877e-19
-19.9423 -0.874992 4.68877e-19
-19.8694 -0.874992 4.68877e-19
-19.7974 -0.874992 4.68877e-19
-19.7262 -0.874992 4.68877e-19
-19.6558 -0.874992 4.68877e-19
-19.5862 -0.874992 4.68877e-19
-19.5173 -0.874992 4.68877e-19
-19.4491 -0.874992 4.68877e-19
-19.3816 -0.874992 4.68877e-19
-19.3147 -0.874992 4.68877e-19
-19.2484 -0.874992 4.68877e-19
-19.1828 -0.874992 4.68877e-19
-19.1177 -0.874992 4.68877e-19
-19.0531 -0.874992 4.68877e-19
-18.9891 -0.874992 4.68877e-19
-18.9255 -0.874992 4.68877e-19
-18.8625 -0.874992 4.68877e-19
-18.8 -0.874992 4.68877e-19
-18.7379 -0.874992 4.68877e-19
-18.6762 -0.874992 4.68877e-19
-18.615 -0.874992 4.68877e-19
-18.5542 -0.874992 4.68877e-19
-18.4938 -0.874992 4.68877e-19
-18.4338 -0.874992 4.68877e-19
-18.3742 -0.874992 4.68877e-19
-18.3149 -0.874992 4.68877e-19
-18.256 -0.874992 4.68877e-19
-18.1975 -0.874992 4.68877e-19
-18.1393 -0.874992 4.68877e-19
-18.0815 -0.874992 4.68877e-19
-18.0239 -0.874992 4.68877e-19
-17.9667 -0.874992 4.68877e-19
-17.9098 -0.874992 4.68877e-19
-17.8532 -0.874992 4.68877e-19
-17.7969 -0.874992 4.68877e-19
-17.7408 -0.874992 4.68877e-19
-17.6851 -0.874992 4.68877e-19
-17.6296 -0.874992 4.68877e-19
-17.5744 -0.874992 4.68877e-19
-17.5195 -0.874992 4.68877e-19
-17.4648 -0.874992 4.68877e-19
-17.4104 -0.874992 4.68877e-19
-17.3562 -0.874992 4.68877e-19
-17.3022 -0.874992 4.68877e-19
-17.2485 -0.874992 4.68877e-19
-17.195 -0.874992 4.68877e-19
-17.1418 -0.874992 4.68877e-19
-17.0887 -0.874992 4.68877e-19
-17.0359 -0.874992 4.68877e-19
-16.9833 -0.874992 4.68877e-19
-16.9309 -0.874992 4.68877e-19
-16.8787 -0.874992 4.68877e-19
-16.8268 -0.874992 4.68877e-19
-16.775 -0.874992 4.68877e-19
-16.7234 -0.874992 4.68877e-19
-16.672 -0.874992 4.68877e-19
-16.6208 -0.874992 4.68877e-19
-16.5697 -0.874992 4.68877e-19
-16.5189 -0.874992 4.68877e-19
-16.4682 -0.874992 4.68877e-19
-16.4177 -0.874992 4.68877e-19
-16.3674 -0.874992 4.68877e-19
-16.3172 -0.874992 4.68877e-19
-16.2672 -0.874992 4.68877e-19
-16.2174 -0.874992 4.68877e-19
-16.1677 -0.874992 4.68877e-19
-16.1182 -0.874992 4.68877e-19
-16.0689 -0.874992 4.68877e-19
-16.0197 -0.874992 4.68877e-19
-15.9706 -0.874992 4.68877e-19
-15.9217 -0.874992 4.68877e-19
-15.873 -0.874992 4.68877e-19
-15.8243 -0.874992 4.68877e-19
-15.7759 -0.874992 4.68877e-19
-15.7276 -0.874992 4.68877e-19
-15.6794 -0.874992 4.68877e-19
-15.6313 -0.874992 4.68877e-19
-15.5834 -0.874992 4.68877e-19
-15.5356 -0.874992 4.68877e-19
-15.488 -0.874992 4.68877e-19
-15.4404 -0.874992 4.68877e-19
-15.393 -0.874992 4.68877e-19
-15.3458 -0.874992 4.68877e-19
-15.2986 -0.874992 4.68877e-19
-15.2516 -0.874992 4.68877e-19
-15.2047 -0.874992 4.68877e-19
-15.1579 -0.874992 4.68877e-19
-15.1112 -0.874992 4.68877e-19
-15.0647 -0.874992 4.68877e-19
-15.0182 -0.874992 4.68877e-19
-14.9719 -0.874992 4.68877e-19
-14.9257 -0.874992 4.68877e-19
-14.8796 -0.874992 4.68877e-19
-14.8336 -0.874992 4.68877e-19
-14.7877 -0.874992 4.68877e-19
-14.7419 -0.874992 4.68877e-19
-14.6962 -0.874992 4.68877e-19
-14.6506 -0.874992 4.68877e-19
-14.6052 -0.874992 4.68877e-19
-14.5598 -0.874992 4.68877e-19
-14.5145 -0.874992 4.68877e-19
-14.4693 -0.874992 4.68877e-19
-14.4243 -0.874992 4.68877e-19
-14.3793 -0.874992 4.68877e-19
-14.3344 -0.874992 4.68877e-19
-14.2896 -0.874992 4.68877e-19
-14.2449 -0.874992 4.68877e-19
-14.2003 -0.874992 4.68877e-19
-14.1558 -0.874992 4.68877e-19
-14.1113 -0.874992 4.68877e-19
-14.067 -0.874992 4.68877e-19
-14.0227 -0.874992 4.68877e-19
-13.9786 -0.874992 4.68877e-19
-13.9345 -0.874992 4.68877e-19
-13.8905 -0.874992 4.68877e-19
-13.8466 -0.874992 4.68877e-19
-13.8028 -0.874992 4.68877e-19
-13.759 -0.874992 4.68877e-19
-13.7153 -0.874992 4.68877e-19
-13.6718 -0.874992 4.68877e-19
-13.6283 -0.874992 4.68877e-19
-13.5848 -0.874992 4.68877e-19
-13.5415 -0.874992 4.68877e-19
-13.4982 -0.874992 4.68877e-19
-13.455 -0.874992 4.68877e-19
-13.4119 -0.874992 4.68877e-19
-13.3689 -0.874992 4.68877e-19
-13.3259 -0.874992 4.68877e-19
-13.283 -0.874992 4.68877e-19
-13.2402 -0.874992 4.68877e-19
-13.1974 -0.874992 4.68877e-19
-13.1547 -0.874992 4.68877e-19
-13.1121 -0.874992 4.68877e-19
-13.0696 -0.874992 4.68877e-19
-13.0271 -0.874992 4.68877e-19
-12.9847 -0.874992 4.68877e-19
-12.9424 -0.874992 4.68877e-19
-12.9001 -0.874992 4.68877e-19
-12.8579 -0.874992 4.68877e-19
-12.8158 -0.874992 4.68877e-19
-12.7737 -0.874992 4.68877e-19
-12.7317 -0.874992 4.68877e-19
-12.6898 -0.874992 4.68877e-19
-12.6479 -0.874992 4.68877e-19
-12.6061 -0.874992 4.68877e-19
-12.5643 -0.874992 4.68877e-19
-12.5226 -0.874992 4.68877e-19
-12.481 -0.874992 4.68877e-19
-12.4394 -0.874992 4.68877e-19
-12.3979 -0.874992 4.68877e-19
-12.3565 -0.874992 4.68877e-19
-12.3151 -0.874992 4.68877e-19
-12.2738 -0.874992 4.68877e-19
-12.2325 -0.874992 4.68877e-19
-12.1913 -0.874992 4.68877e-19
-12.1501 -0.874992 4.68877e-19
-12.109 -0.874992 4.68877e-19
-12.068 -0.874992 4.68877e-19
-12.027 -0.874992 4.68877e-19
-11.986 -0.874992 4.68877e-19
-11.9452 -0.874992 4.68877e-19
-11.9043 -0.874992 4.68877e-19
-11.8636 -0.874992 4.68877e-19
-11.8228 -0.874992 4.68877e-19
-11.7822 -0.874992 4.68877e-19
-11.7415 -0.874992 4.68877e-19
-11.701 -0.874992 4.68877e-19
-11.6605 -0.874992 4.68877e-19
-11.62 -0.874992 4.68877e-19
-11.5796 -0.874992 4.68877e-19
-11.5392 -0.874992 4.68877e-19
-11.4989 -0.874992 4.68877e-19
-11.4587 -0.874992 4.68877e-19
-11.4184 -0.874992 4.68877e-19
-11.3783 -0.874992 4.68877e-19
-11.3381 -0.874992 4.68877e-19
-11.2981 -0.874992 4.68877e-19
-11.2581 -0.874992 4.68877e-19
-11.2181 -0.874992 4.68877e-19
-11.1781 -0.874992 4.68877e-19
-11.1383 -0.874992 4.68877e-19
-11.0984 -0.874992 4.68877e-19
-11.0586 -0.874992 4.68877e-19
-11.0189 -0.874992 4.68877e-19
-10.9792 -0.874992 4.68877e-19
-10.9395 -0.874992 4.68877e-19
-10.8999 -0.874992 4.68877e-19
-10.8603 -0.874992 4.68877e-19
-10.8208 -0.874992 4.68877e-19
-10.7813 -0.874992 4.68877e-19
-10.7418 -0.874992 4.68877e-19
-10.7024 -0.874992 4.68877e-19
-10.6631 -0.874992 4.68877e-19
-10.6238 -0.874992 4.68877e-19
-10.5845 -0.874992 4.68877e-19
-10.5452 -0.874992 4.68877e-19
-10.506 -0.874992 4.68877e-19
-10.4669 -0.874992 4.68877e-19
-10.4278 -0.874992 4.68877e-19
-10.3887 -0.874992 4.68877e-19
-10.3496 -0.874992 4.68877e-19
-10.3106 -0.874992 4.68877e-19
-10.2717 -0.874992 4.68877e-19
-10.2328 -0.874992 4.68877e-19
-10.1939 -0.874992 4.68877e-19
-10.155 -0.874992 4.68877e-19
-10.1162 -0.874992 4.68877e-19
-10.0774 -0.874992 4.68877e-19
-10.0387 -0.874992 4.68877e-19
-10 -0.874992 4.68877e-19
-9.96134 -0.874992 4.68877e-19
-9.92271 -0.874992 4.68877e-19
-9.88412 -0.874992 4.68877e-19
-9.84557 -0.874992 4.68877e-19
-9.80704 -0.874992 4.68877e-19
-9.76856 -0.874992 4.68877e-19
-9.73011 -0.874992 4.68877e-19
-9.69169 -0.874992 4.68877e-19
-9.65331 -0.874992 4.68877e-19
-9.61496 -0.874992 4.68877e-19
-9.57664 -0.874992 4.68877e-19
-9.53836 -0.874992 4.68877e-19
-9.50011 -0.874992 4.68877e-19
-9.46189 -0.874992 4.68877e-19
-9.42371 -0.874992 4.68877e-19
-9.38556 -0.874992 4.68877e-19
-9.34744 -0.874992 4.68877e-19
-9.30935 -0.874992 4.68877e-19
-9.2713 -0.874992 4.68877e-19
-9.23327 -0.874992 4.68877e-19
-9.19528 -0.874992 4.68877e-19
-9.15732 -0.874992 4.68877e-19
-9.11939 -0.874992 4.68877e-19
-9.08149 -0.874992 4.68877e-19
-9.04362 -0.874992 4.68877e-19
-9.00578 -0.874992 4.68877e-19
-8.96797 -0.874992 4.68877e-19
-8.93019 -0.874992 4.68877e-19
-8.89244 -0.874992 4.68877e-19
-8.85471 -0.874992 4.68877e-19
-8.81702 -0.874992 4.68877e-19
-8.77936 -0.874992 4.68877e-19
-8.74172 -0.874992 4.68877e-19
-8.70412 -0.874992 4.68877e-19
-8.66654 -0.874992 4.68877e-19
-8.62899 -0.874992 4.68877e-19
-8.59146 -0.874992 4.68877e-19
-8.55397 -0.874992 4.68877e-19
-8.5165 -0.874992 4.68877e-19
-8.47906 -0.874992 4.68877e-19
-8.44165 -0.874992 4.68877e-19
-8.40426 -0.874992 4.68877e-19
-8.3669 -0.874992 4.68877e-19
-8.32956 -0.874992 4.68877e-19
-8.29226 -0.874992 4.68877e-19
-8.25497 -0.874992 4.68877e-19
-8.21772 -0.874992 4.68877e-19
-8.18049 -0.874992 4.68877e-19
-8.14328 -0.874992 4.68877e-19
-8.1061 -0.874992 4.68877e-19
-8.06895 -0.874992 4.68877e-19
-8.03182 -0.874992 4.68877e-19
-7.99471 -0.874992 4.68877e-19
-7.95763 -0.874992 4.68877e-19
-7.92058 -0.874992 4.68877e-19
-7.88355 -0.874992 4.68877e-19
-7.84654 -0.874992 4.68877e-19
-7.80955 -0.874992 4.68877e-19
-7.77259 -0.874992 4.68877e-19
-7.73566 -0.874992 4.68877e-19
-7.69874 -0.874992 4.68877e-19
-7.66185 -0.874992 4.68877e-19
-7.62498 -0.874992 4.68877e-19
-7.58814 -0.874992 4.68877e-19
-7.55132 -0.874992 4.68877e-19
-7.51452 -0.874992 4.68877e-19
-7.47774 -0.874992 4.68877e-19
-7.44099 -0.874992 4.68877e-19
-7.40425 -0.874992 4.68877e-19
-7.36754 -0.874992 4.68877e-19
-7.33085 -0.874992 4.68877e-19
-7.29418 -0.874992 4.68877e-19
-7.25754 -0.874992 4.68877e-19
-7.22091 -0.874992 4.68877e-19
-7.18431 -0.874992 4.68877e-19
-7.14772 -0.874992 4.68877e-19
-7.11116 -0.874992 4.68877e-19
-7.07462 -0.874992 4.68877e-19
-7.0381 -0.874992 4.68877e-19
-7.00159 -0.874992 4.68877e-19
-6.96511 -0.874992 4.68877e-19
-6.92865 -0.874992 4.68877e-19
-6.89221 -0.874992 4.68877e-19
-6.85579 -0.874992 4.68877e-19
-6.81938 -0.874992 4.68877e-19
-6.783 -0.874992 4.68877e-19
-6.74664 -0.874992 4.68877e-19
-6.71029 -0.874992 4.68877e-19
-6.67397 -0.874992 4.68877e-19
-6.63766 -0.874992 4.68877e-19
-6.60137 -0.874992 4.68877e-19
-6.5651 -0.874992 4.68877e-19
-6.52885 -0.874992 4.68877e-19
-6.49262 -0.874992 4.68877e-19
-6.4564 -0.874992 4.68877e-19
-6.42021 -0.874992 4.68877e-19
-6.38403 -0.874992 4.68877e-19
-6.34786 -0.874992 4.68877e-19
-6.31172 -0.874992 4.68877e-19
-6.27559 -0.874992 4.68877e-19
-6.23949 -0.874992 4.68877e-19
-6.20339 -0.874992 4.68877e-19
-6.16732 -0.874992 4.68877e-19
-6.13126 -0.874992 4.68877e-19
-6.09522 -0.874992 4.68877e-19
-6.05919 -0.874992 4.68877e-19
-6.02319 -0.874992 4.68877e-19
-5.9872 -0.874992 4.68877e-19
-5.95122 -0.874992 4.68877e-19
-5.91526 -0.874992 4.68877e-19
-5.87932 -0.874992 4.68877e-19
-5.84339 -0.874992 4.68877e-19
-5.80748 -0.874992 4.68877e-19
-5.77158 -0.874992 4.68877e-19
-5.7357 -0.874992 4.68877e-19
-5.69984 -0.874992 4.68877e-19
-5.66399 -0.874992 4.68877e-19
-5.62815 -0.874992 4.68877e-19
-5.59233 -0.874992 4.68877e-19
-5.55653 -0.874992 4.68877e-19
-5.52074 -0.874992 4.68877e-19
-5.48497 -0.874992 4.68877e-19
-5.4492 -0.874992 4.68877e-19
-5.41346 -0.874992 4.68877e-19
-5.37773 -0.874992 4.68877e-19
-5.34201 -0.874992 4.68877e-19
-5.30631 -0.874992 4.68877e-19
-5.27062 -0.874992 4.68877e-19
-5.23494 -0.874992 4.68877e-19
-5.19928 -0.874992 4.68877e-19
-5.16363 -0.874992 4.68877e-19
-5.128 -0.874992 4.68877e-19
-5.09237 -0.874992 4.68877e-19
-5.05677 -0.874992 4.68877e-19
-5.02117 -0.874992 4.68877e-19
-4.98559 -0.874992 4.68877e-19
-4.95002 -0.874992 4.68877e-19
-4.91446 -0.874992 4.68877e-19
-4.87892 -0.874992 4.68877e-19
-4.84339 -0.874992 4.68877e-19
-4.80787 -0.874992 4.68877e-19
-4.77237 -0.874992 4.68877e-19
-4.73687 -0.874992 4.68877e-19
-4.70139 -0.874992 4.68877e-19
-4.66592 -0.874992 4.68877e-19
-4.63046 -0.874992 4.68877e-19
-4.59502 -0.874992 4.68877e-19
-4.55958 -0.874992 4.68877e-19
-4.52416 -0.874992 4.68877e-19
-4.48875 -0.874992 4.68877e-19
-4.45335 -0.874992 4.68877e-19
-4.41797 -0.874992 4.68877e-19
-4.38259 -0.874992 4.68877e-19
-4.34722 -0.874992 4.68877e-19
-4.31187 -0.874992 4.68877e-19
-4.27653 -0.874992 4.68877e-19
-4.24119 -0.874992 4.68877e-19
-4.20587 -0.874992 4.68877e-19
-4.17056 -0.874992 4.68877e-19
-4.13526 -0.874992 4.68877e-19
-4.09997 -0.874992 4.68877e-19
-4.06469 -0.874992 4.68877e-19
-4.02942 -0.874992 4.68877e-19
-3.99416 -0.874992 4.68877e-19
-3.95891 -0.874992 4.68877e-19
-3.92367 -0.874992 4.68877e-19
-3.88844 -0.874992 4.68877e-19
-3.85322 -0.874992 4.68877e-19
-3.81801 -0.874992 4.68877e-19
-3.7828 -0.874992 4.68877e-19
-3.74761 -0.874992 4.68877e-19
-3.71243 -0.874992 4.68877e-19
-3.67726 -0.874992 4.68877e-19
-3.64209 -0.874992 4.68877e-19
-3.60694 -0.874992 4.68877e-19
-3.57179 -0.874992 4.68877e-19
-3.53665 -0.874992 4.68877e-19
-3.50152 -0.874992 4.68877e-19
-3.4664 -0.874992 4.68877e-19
-3.43129 -0.874992 4.68877e-19
-3.39619 -0.874992 4.68877e-19
-3.36109 -0.874992 4.68877e-19
-3.32601 -0.874992 4.68877e-19
-3.29093 -0.874992 4.68877e-19
-3.25586 -0.874992 4.68877e-19
-3.2208 -0.874992 4.68877e-19
-3.18574 -0.874992 4.68877e-19
-3.1507 -0.874992 4.68877e-19
-3.11566 -0.874992 4.68877e-19
-3.08063 -0.874992 4.68877e-19
-3.0456 -0.874992 4.68877e-19
-3.01059 -0.874992 4.68877e-19
-2.97558 -0.874992 4.68877e-19
-2.94058 -0.874992 4.68877e-19
-2.90558 -0.874992 4.68877e-19
-2.87059 -0.874992 4.68877e-19
-2.83561 -0.874992 4.68877e-19
-2.80064 -0.874992 4.68877e-19
-2.76567 -0.874992 4.68877e-19
-2.73071 -0.874992 4.68877e-19
-2.69576 -0.874992 4.68877e-19
-2.66081 -0.874992 4.68877e-19
-2.62587 -0.874992 4.68877e-19
-2.59094 -0.874992 4.68877e-19
-2.55601 -0.874992 4.68877e-19
-2.52109 -0.874992 4.68877e-19
-2.48617 -0.874992 4.68877e-19
-2.45126 -0.874992 4.68877e-19
-2.41636 -0.874992 4.68877e-19
-2.38146 -0.874992 4.68877e-19
-2.34657 -0.874992 4.68877e-19
-2.31168 -0.874992 4.68877e-19
-2.2768 -0.874992 4.68877e-19
-2.24192 -0.874992 4.68877e-19
-2.20705 -0.874992 4.68877e-19
-2.17219 -0.874992 4.68877e-19
-2.13733 -0.874992 4.68877e-19
-2.10247 -0.874992 4.68877e-19
-2.06762 -0.874992 4.68877e-19
-2.03278 -0.874992 4.68877e-19
-1.99794 -0.874992 4.68877e-19
-1.9631 -0.874992 4.68877e-19
-1.92827 -0.874992 4.68877e-19
-1.89345 -0.874992 4.68877e-19
-1.85862 -0.874992 4.68877e-19
-1.82381 -0.874992 4.68877e-19
-1.78899 -0.874992 4.68877e-19
-1.75419 -0.874992 4.68877e-19
-1.71938 -0.874992 4.68877e-19
-1.68458 -0.874992 4.68877e-19
-1.64979 -0.874992 4.68877e-19
-1.61499 -0.874992 4.68877e-19
-1.58021 -0.874992 4.68877e-19
-1.54542 -0.874992 4.68877e-19
-1.51064 -0.874992 4.68877e-19
-1.47586 -0.874992 4.68877e-19
-1.44109 -0.874992 4.68877e-19
-1.40632 -0.874992 4.68877e-19
-1.37155 -0.874992 4.68877e-19
-1.33679 -0.874992 4.68877e-19
-1.30203 -0.874992 4.68877e-19
-1.26727 -0.874992 4.68877e-19
-1.23251 -0.874992 4.68877e-19
-1.19776 -0.874992 4.68877e-19
-1.16301 -0.874992 4.68877e-19
-1.12827 -0.874992 4.68877e-19
-1.09352 -0.874992 4.68877e-19
-1.05878 -0.874992 4.68877e-19
-1.02405 -0.874992 4.68877e-19
-0.989309 -0.874992 4.68877e-19
-0.954576 -0.874992 4.68877e-19
-0.919844 -0.874992 4.68877e-19
-0.885115 -0.874992 4.68877e-19
-0.850388 -0.874992 4.68877e-19
-0.815663 -0.874992 4.68877e-19
-0.78094 -0.874992 4.68877e-19
-0.746219 -0.874992 4.68877e-19
-0.711499 -0.874992 4.68877e-19
-0.676781 -0.874992 4.68877e-19
-0.642065 -0.874992 4.68877e-19
-0.60735 -0.874992 4.68877e-19
-0.572637 -0.874992 4.68877e-19
-0.537925 -0.874992 4.68877e-19
-0.503214 -0.874992 4.68877e-19
-0.468504 -0.874992 4.68877e-19
-0.433796 -0.874992 4.68877e-19
-0.399089 -0.874992 4.68877e-19
-0.364382 -0.874992 4.68877e-19
-0.329676 -0.874992 4.68877e-19
-0.294972 -0.874992 4.68877e-19
-0.260267 -0.874992 4.68877e-19
-0.225564 -0.874992 4.68877e-19
-0.190861 -0.874992 4.68877e-19
-0.156158 -0.874992 4.68877e-19
-0.121456 -0.874992 4.68877e-19
-0.0867541 -0.874992 4.68877e-19
-0.0520524 -0.874992 4.68877e-19
-0.0173508 -0.874992 4.68877e-19
0.0173508 -0.874992 4.68877e-19
0.0520524 -0.874992 4.68877e-19
0.0867541 -0.874992 4.68877e-19
0.121456 -0.874992 4.68877e-19
0.156158 -0.874992 4.68877e-19
0.190861 -0.874992 4.68877e-19
0.225564 -0.874992 4.68877e-19
0.260267 -0.874992 4.68877e-19
0.294972 -0.874992 4.68877e-19
0.329676 -0.874992 4.68877e-19
0.364382 -0.874992 4.68877e-19
0.399089 -0.874992 4.68877e-19
0.433796 -0.874992 4.68877e-19
0.468504 -0.874992 4.68877e-19
0.503214 -0.874992 4.68877e-19
0.537925 -0.874992 4.68877e-19
0.572637 -0.874992 4.68877e-19
0.60735 -0.874992 4.68877e-19
0.642065 -0.874992 4.68877e-19
0.676781 -0.874992 4.68877e-19
0.711499 -0.874992 4.68877e-19
0.746219 -0.874992 4.68877e-19
0.78094 -0.874992 4.68877e-19
0.815663 -0.874992 4.68877e-19
0.850388 -0.874992 4.68877e-19
0.885115 -0.874992 4.68877e-19
0.919844 -0.874992 4.68877e-19
0.954576 -0.874992 4.68877e-19
0.989309 -0.874992 4.68877e-19
1.02405 -0.874992 4.68877e-19
1.05878 -0.874992 4.68877e-19
1.09352 -0.874992 4.68877e-19
1.12827 -0.874992 4.68877e-19
1.16301 -0.874992 4.68877e-19
1.19776 -0.874992 4.68877e-19
1.23251 -0.874992 4.68877e-19
1.26727 -0.874992 4.68877e-19
1.30203 -0.874992 4.68877e-19
1.33679 -0.874992 4.68877e-19
1.37155 -0.874992 4.68877e-19
1.40632 -0.874992 4.68877e-19
1.44109 -0.874992 4.68877e-19
1.47586 -0.874992 4.68877e-19
1.51064 -0.874992 4.68877e-19
1.54542 -0.874992 4.68877e-19
1.58021 -0.874992 4.68877e-19
1.61499 -0.874992 4.68877e-19
1.64979 -0.874992 4.68877e-19
1.68458 -0.874992 4.68877e-19
1.71938 -0.874992 4.68877e-19
1.75419 -0.874992 4.68877e-19
1.78899 -0.874992 4.68877e-19
1.82381 -0.874992 4.68877e-19
1.85862 -0.874992 4.68877e-19
1.89345 -0.874992 4.68877e-19
1.92827 -0.874992 4.68877e-19
1.9631 -0.874992 4.68877e-19
1.99794 -0.874992 4.68877e-19
2.03278 -0.874992 4.68877e-19
2.06762 -0.874992 4.68877e-19
2.10247 -0.874992 4.68877e-19
2.13733 -0.874992 4.68877e-19
2.17219 -0.874992 4.68877e-19
2.20705 -0.874992 4.68877e-19
2.24192 -0.874992 4.68877e-19
2.2768 -0.874992 4.68877e-19
2.31168 -0.874992 4.68877e-19
2.34657 -0.874992 4.68877e-19
2.38146 -0.874992 4.68877e-19
2.41636 -0.874992 4.68877e-19
2.45126 -0.874992 4.68877e-19
2.48617 -0.874992 4.68877e-19
2.52109 -0.874992 4.68877e-19
2.55601 -0.874992 4.68877e-19
2.59094 -0.874992 4.68877e-19
2.62587 -0.874992 4.68877e-19
2.66081 -0.874992 4.68877e-19
2.69576 -0.874992 4.68877e-19
2.73071 -0.874992 4.68877e-19
2.76567 -0.874992 4.68877e-19
2.80064 -0.874992 4.68877e-19
2.83561 -0.874992 4.68877e-19
2.87059 -0.874992 4.68877e-19
2.90558 -0.874992 4.68877e-19
2.94058 -0.874992 4.68877e-19
2.97558 -0.874992 4.68877e-19
3.01059 -0.874992 4.68877e-19
3.0456 -0.874992 4.68877e-19
3.08063 -0.874992 4.68877e-19
3.11566 -0.874992 4.68877e-19
3.1507 -0.874992 4.68877e-19
3.18574 -0.874992 4.68877e-19
3.2208 -0.874992 4.68877e-19
3.25586 -0.874992 4.68877e-19
3.29093 -0.874992 4.68877e-19
3.32601 -0.874992 4.68877e-19
3.36109 -0.874992 4.68877e-19
3.39619 -0.874992 4.68877e-19
3.43129 -0.874992 4.68877e-19
3.4664 -0.874992 4.68877e-19
3.50152 -0.874992 4.68877e-19
3.53665 -0.874992 4.68877e-19
3.57179 -0.874992 4.68877e-19
3.60694 -0.874992 4.68877e-19
3.64209 -0.874992 4.68877e-19
3.67726 -0.874992 4.68877e-19
3.71243 -0.874992 4.68877e-19
3.74761 -0.874992 4.68877e-19
3.7828 -0.874992 4.68877e-19
3.81801 -0.874992 4.68877e-19
3.85322 -0.874992 4.68877e-19
3.88844 -0.874992 4.68877e-19
3.92367 -0.874992 4.68877e-19
3.95891 -0.874992 4.68877e-19
3.99416 -0.874992 4.68877e-19
4.02942 -0.874992 4.68877e-19
4.06469 -0.874992 4.68877e-19
4.09997 -0.874992 4.68877e-19
4.13526 -0.874992 4.68877e-19
4.17056 -0.874992 4.68877e-19
4.20587 -0.874992 4.68877e-19
4.24119 -0.874992 4.68877e-19
4.27653 -0.874992 4.68877e-19
4.31187 -0.874992 4.68877e-19
4.34722 -0.874992 4.68877e-19
4.38259 -0.874992 4.68877e-19
4.41797 -0.874992 4.68877e-19
4.45335 -0.874992 4.68877e-19
4.48875 -0.874992 4.68877e-19
4.52416 -0.874992 4.68877e-19
4.55958 -0.874992 4.68877e-19
4.59502 -0.874992 4.68877e-19
4.63046 -0.874992 4.68877e-19
4.66592 -0.874992 4.68877e-19
4.70139 -0.874992 4.68877e-19
4.73687 -0.874992 4.68877e-19
4.77237 -0.874992 4.68877e-19
4.80787 -0.874992 4.68877e-19
4.84339 -0.874992 4.68877e-19
4.87892 -0.874992 4.68877e-19
4.91446 -0.874992 4.68877e-19
4.95002 -0.874992 4.68877e-19
4.98559 -0.874992 4.68877e-19
5.02117 -0.874992 4.68877e-19
5.05677 -0.874992 4.68877e-19
5.09237 -0.874992 4.68877e-19
5.128 -0.874992 4.68877e-19
5.16363 -0.874992 4.68877e-19
5.19928 -0.874992 4.68877e-19
5.23494 -0.874992 4.68877e-19
5.27062 -0.874992 4.68877e-19
5.30631 -0.874992 4.68877e-19
5.34201 -0.874992 4.68877e-19
5.37773 -0.874992 4.68877e-19
5.41346 -0.874992 4.68877e-19
5.4492 -0.874992 4.68877e-19
5.48497 -0.874992 4.68877e-19
5.52074 -0.874992 4.68877e-19
5.55653 -0.874992 4.68877e-19
5.59233 -0.874992 4.68877e-19
5.62815 -0.874992 4.68877e-19
5.66399 -0.874992 4.68877e-19
5.69984 -0.874992 4.68877e-19
5.7357 -0.874992 4.68877e-19
5.77158 -0.874992 4.68877e-19
5.80748 -0.874992 4.68877e-19
5.84339 -0.874992 4.68877e-19
5.87932 -0.874992 4.68877e-19
5.91526 -0.874992 4.68877e-19
5.95122 -0.874992 4.68877e-19
5.9872 -0.874992 4.68877e-19
6.02319 -0.874992 4.68877e-19
6.05919 -0.874992 4.68877e-19
6.09522 -0.874992 4.68877e-19
6.13126 -0.874992 4.68877e-19
6.16732 -0.874992 4.68877e-19
6.20339 -0.874992 4.68877e-19
6.23949 -0.874992 4.68877e-19
6.27559 -0.874992 4.68877e-19
6.31172 -0.874992 4.68877e-19
6.34786 -0.874992 4.68877e-19
6.38403 -0.874992 4.68877e-19
6.42021 -0.874992 4.68877e-19
6.4564 -0.874992 4.68877e-19
6.49262 -0.874992 4.68877e-19
6.52885 -0.874992 4.68877e-19
6.5651 -0.874992 4.68877e-19
6.60137 -0.874992 4.68877e-19
6.63766 -0.874992 4.68877e-19
6.67397 -0.874992 4.68877e-19
6.71029 -0.874992 4.68877e-19
6.74664 -0.874992 4.68877e-19
6.783 -0.874992 4.68877e-19
6.81938 -0.874992 4.68877e-19
6.85579 -0.874992 4.68877e-19
6.89221 -0.874992 4.68877e-19
6.92865 -0.874992 4.68877e-19
6.96511 -0.874992 4.68877e-19
7.00159 -0.874992 4.68877e-19
7.0381 -0.874992 4.68877e-19
7.07462 -0.874992 4.68877e-19
7.11116 -0.874992 4.68877e-19
7.14772 -0.874992 4.68877e-19
7.18431 -0.874992 4.68877e-19
7.22091 -0.874992 4.68877e-19
7.25754 -0.874992 4.68877e-19
7.29418 -0.874992 4.68877e-19
7.33085 -0.874992 4.68877e-19
7.36754 -0.874992 4.68877e-19
7.40425 -0.874992 4.68877e-19
7.44099 -0.874992 4.68877e-19
7.47774 -0.874992 4.68877e-19
7.51452 -0.874992 4.68877e-19
7.55132 -0.874992 4.68877e-19
7.58814 -0.874992 4.68877e-19
7.62498 -0.874992 4.68877e-19
7.66185 -0.874992 4.68877e-19
7.69874 -0.874992 4.68877e-19
7.73566 -0.874992 4.68877e-19
7.77259 -0.874992 4.68877e-19
7.80955 -0.874992 4.68877e-19
7.84654 -0.874992 4.68877e-19
7.88355 -0.874992 4.68877e-19
7.92058 -0.874992 4.68877e-19
7.95763 -0.874992 4.68877e-19
7.99471 -0.874992 4.68877e-19
8.03182 -0.874992 4.68877e-19
8.06895 -0.874992 4.68877e-19
8.1061 -0.874992 4.68877e-19
8.14328 -0.874992 4.68877e-19
8.18049 -0.874992 4.68877e-19
8.21772 -0.874992 4.68877e-19
8.25497 -0.874992 4.68877e-19
8.29226 -0.874992 4.68877e-19
8.32956 -0.874992 4.68877e-19
8.3669 -0.874992 4.68877e-19
8.40426 -0.874992 4.68877e-19
8.44165 -0.874992 4.68877e-19
8.47906 -0.874992 4.68877e-19
8.5165 -0.874992 4.68877e-19
8.55397 -0.874992 4.68877e-19
8.59146 -0.874992 4.68877e-19
8.62899 -0.874992 4.68877e-19
8.66654 -0.874992 4.68877e-19
8.70412 -0.874992 4.68877e-19
8.74172 -0.874992 4.68877e-19
8.77936 -0.874992 4.68877e-19
8.81702 -0.874992 4.68877e-19
8.85471 -0.874992 4.68877e-19
8.89244 -0.874992 4.68877e-19
8.93019 -0.874992 4.68877e-19
8.96797 -0.874992 4.68877e-19
9.00578 -0.874992 4.68877e-19
9.04362 -0.874992 4.68877e-19
9.08149 -0.874992 4.68877e-19
9.11939 -0.874992 4.68877e-19
9.15732 -0.874992 4.68877e-19
9.19528 -0.874992 4.68877e-19
9.23327 -0.874992 4.68877e-19
9.2713 -0.874992 4.68877e-19
9.30935 -0.874992 4.68877e-19
9.34744 -0.874992 4.68877e-19
9.38556 -0.874992 4.68877e-19
9.42371 -0.874992 4.68877e-19
9.46189 -0.874992 4.68877e-19
9.50011 -0.874992 4.68877e-19
9.53836 -0.874992 4.68877e-19
9.57664 -0.874992 4.68877e-19
9.61496 -0.874992 4.68877e-19
9.65331 -0.874992 4.68877e-19
9.69169 -0.874992 4.68877e-19
9.73011 -0.874992 4.68877e-19
9.76856 -0.874992 4.68877e-19
9.80704 -0.874992 4.68877e-19
9.84557 -0.874992 4.68877e-19
9.88412 -0.874992 4.68877e-19
9.92271 -0.874992 4.68877e-19
9.96134 -0.874992 4.68877e-19
10 -0.874992 4.68877e-19
10.0387 -0.874992 4.68877e-19
10.0774 -0.874992 4.68877e-19
10.1162 -0.874992 4.68877e-19
10.155 -0.874992 4.68877e-19
10.1939 -0.874992 4.68877e-19
10.2328 -0.874992 4.68877e-19
10.2717 -0.874992 4.68877e-19
10.3106 -0.874992 4.68877e-19
10.3496 -0.874992 4.68877e-19
10.3887 -0.874992 4.68877e-19
10.4278 -0.874992 4.68877e-19
10.4669 -0.874992 4.68877e-19
10.506 -0.874992 4.68877e-19
10.5452 -0.874992 4.68877e-19
10.5845 -0.874992 4.68877e-19
10.6238 -0.874992 4.68877e-19
10.6631 -0.874992 4.68877e-19
10.7024 -0.874992 4.68877e-19
10.7418 -0.874992 4.68877e-19
10.7813 -0.874992 4.68877e-19
10.8208 -0.874992 4.68877e-19
10.8603 -0.874992 4.68877e-19
10.8999 -0.874992 4.68877e-19
10.9395 -0.874992 4.68877e-19
10.9792 -0.874992 4.68877e-19
11.0189 -0.874992 4.68877e-19
11.0586 -0.874992 4.68877e-19
11.0984 -0.874992 4.68877e-19
11.1383 -0.874992 4.68877e-19
11.1781 -0.874992 4.68877e-19
11.2181 -0.874992 4.68877e-19
11.2581 -0.874992 4.68877e-19
11.2981 -0.874992 4.68877e-19
11.3381 -0.874992 4.68877e-19
11.3783 -0.874992 4.68877e-19
11.4184 -0.874992 4.68877e-19
11.4587 -0.874992 4.68877e-19
11.4989 -0.874992 4.68877e-19
11.5392 -0.874992 4.68877e-19
11.5796 -0.874992 4.68877e-19
11.62 -0.874992 4.68877e-19
11.6605 -0.874992 4.68877e-19
11.701 -0.874992 4.68877e-19
11.7415 -0.874992 4.68877e-19
11.7822 -0.874992 4.68877e-19
11.8228 -0.874992 4.68877e-19
11.8636 -0.874992 4.68877e-19
11.9043 -0.874992 4.68877e-19
11.9452 -0.874992 4.68877e-19
11.986 -0.874992 4.68877e-19
12.027 -0.874992 4.68877e-19
12.068 -0.874992 4.68877e-19
12.109 -0.874992 4.68877e-19
12.1501 -0.874992 4.68877e-19
12.1913 -0.874992 4.68877e-19
12.2325 -0.874992 4.68877e-19
12.2738 -0.874992 4.68877e-19
12.3151 -0.874992 4.68877e-19
12.3565 -0.874992 4.68877e-19
12.3979 -0.874992 4.68877e-19
12.4394 -0.874992 4.68877e-19
12.481 -0.874992 4.68877e-19
12.5226 -0.874992 4.68877e-19
12.5643 -0.874992 4.68877e-19
12.6061 -0.874992 4.68877e-19
12.6479 -0.874992 4.68877e-19
12.6898 -0.874992 4.68877e-19
12.7317 -0.874992 4.68877e-19
12.7737 -0.874992 4.68877e-19
12.8158 -0.874992 4.68877e-19
12.8579 -0.874992 4.68877e-19
12.9001 -0.874992 4.68877e-19
12.9424 -0.874992 4.68877e-19
12.9847 -0.874992 4.68877e-19
13.0271 -0.874992 4.68877e-19
13.0696 -0.874992 4.68877e-19
13.1121 -0.874992 4.68877e-19
13.1547 -0.874992 4.68877e-19
13.1974 -0.874992 4.68877e-19
13.2402 -0.874992 4.68877e-19
13.283 -0.874992 4.68877e-19
13.3259 -0.874992 4.68877e-19
13.3689 -0.874992 4.68877e-19
13.4119 -0.874992 4.68877e-19
13.455 -0.874992 4.68877e-19
13.4982 -0.874992 4.68877e-19
13.5415 -0.874992 4.68877e-19
13.5848 -0.874992 4.68877e-19
13.6283 -0.874992 4.68877e-19
13.6718 -0.874992 4.68877e-19
13.7153 -0.874992 4.68877e-19
13.759 -0.874992 4.68877e-19
13.8028 -0.874992 4.68877e-19
13.8466 -0.874992 4.68877e-19
13.8905 -0.874992 4.68877e-19
13.9345 -0.874992 4.68877e-19
13.9786 -0.874992 4.68877e-19
14.0227 -0.874992 4.68877e-19
14.067 -0.874992 4.68877e-19
14.1113 -0.874992 4.68877e-19
14.1558 -0.874992 4.68877e-19
14.2003 -0.874992 4.68877e-19
14.2449 -0.874992 4.68877e-19
14.2896 -0.874992 4.68877e-19
14.3344 -0.874992 4.68877e-19
14.3793 -0.874992 4.68877e-19
14.4243 -0.874992 4.68877e-19
14.4693 -0.874992 4.68877e-19
14.5145 -0.874992 4.68877e-19
14.5598 -0.874992 4.68877e-19
14.6052 -0.874992 4.68877e-19
14.6506 -0.874992 4.68877e-19
14.6962 -0.874992 4.68877e-19
14.7419 -0.874992 4.68877e-19
14.7877 -0.874992 4.68877e-19
14.8336 -0.874992 4.68877e-19
14.8796 -0.874992 4.68877e-19
14.9257 -0.874992 4.68877e-19
14.9719 -0.874992 4.68877e-19
15.0182 -0.874992 4.68877e-19
15.0647 -0.874992 4.68877e-19
15.1112 -0.874992 4.68877e-19
15.1579 -0.874992 4.68877e-19
15.2047 -0.874992 4.68877e-19
15.2516 -0.874992 4.68877e-19
15.2986 -0.874992 4.68877e-19
15.3458 -0.874992 4.68877e-19
15.393 -0.874992 4.68877e-19
15.4404 -0.874992 4.68877e-19
15.488 -0.874992 4.68877e-19
15.5356 -0.874992 4.68877e-19
15.5834 -0.874992 4.68877e-19
15.6313 -0.874992 4.68877e-19
15.6794 -0.874992 4.68877e-19
15.7276 -0.874992 4.68877e-19
15.7759 -0.874992 4.68877e-19
15.8243 -0.874992 4.68877e-19
15.873 -0.874992 4.68877e-19
15.9217 -0.874992 4.68877e-19
15.9706 -0.874992 4.68877e-19
16.0197 -0.874992 4.68877e-19
16.0689 -0.874992 4.68877e-19
16.1182 -0.874992 4.68877e-19
16.1677 -0.874992 4.68877e-19
16.2174 -0.874992 4.68877e-19
16.2672 -0.874992 4.68877e-19
16.3172 -0.874992 4.68877e-19
16.3674 -0.874992 4.68877e-19
16.4177 -0.874992 4.68877e-19
16.4682 -0.874992 4.68877e-19
16.5189 -0.874992 4.68877e-19
16.5697 -0.874992 4.68877e-19
16.6208 -0.874992 4.68877e-19
16.672 -0.874992 4.68877e-19
16.7234 -0.874992 4.68877e-19
16.775 -0.874992 4.68877e-19
16.8268 -0.874992 4.68877e-19
16.8787 -0.874992 4.68877e-19
16.9309 -0.874992 4.68877e-19
16.9833 -0.874992 4.68877e-19
17.0359 -0.874992 4.68877e-19
17.0887 -0.874992 4.68877e-19
17.1418 -0.874992 4.68877e-19
17.195 -0.874992 4.68877e-19
17.2485 -0.874992 4.68877e-19
17.3022 -0.874992 4.68877e-19
17.3562 -0.874992 4.68877e-19
17.4104 -0.874992 4.68877e-19
17.4648 -0.874992 4.68877e-19
17.5195 -0.874992 4.68877e-19
17.5744 -0.874992 4.68877e-19
17.6296 -0.874992 4.68877e-19
17.6851 -0.874992 4.68877e-19
17.7408 -0.874992 4.68877e-19
17.7969 -0.874992 4.68877e-19
17.8532 -0.874992 4.68877e-19
17.9098 -0.874992 4.68877e-19
17.9667 -0.874992 4.68877e-19
18.0239 -0.874992 4.68877e-19
18.0815 -0.874992 4.68877e-19
18.1393 -0.874992 4.68877e-19
18.1975 -0.874992 4.68877e-19
18.256 -0.874992 4.68877e-19
18.3149 -0.874992 4.68877e-19
18.3742 -0.874992 4.68877e-19
18.4338 -0.874992 4.68877e-19
18.4938 -0.874992 4.68877e-19
18.5542 -0.874992 4.68877e-19
18.615 -0.874992 4.68877e-19
18.6762 -0.874992 4.68877e-19
18.7379 -0.874992 4.68877e-19
18.8 -0.874992 4.68877e-19
18.8625 -0.874992 4.68877e-19
18.9255 -0.874992 4.68877e-19
18.9891 -0.874992 4.68877e-19
19.0531 -0.874992 4.68877e-19
19.1177 -0.874992 4.68877e-19
19.1828 -0.874992 4.68877e-19
19.2484 -0.874992 4.68877e-19
19.3147 -0.874992 4.68877e-19
19.3816 -0.874992 4.68877e-19
19.4491 -0.874992 4.68877e-19
19.5173 -0.874992 4.68877e-19
19.5862 -0.874992 4.68877e-19
19.6558 -0.874992 4.68877e-19
19.7262 -0.874992 4.68877e-19
19.7974 -0.874992 4.68877e-19
19.8694 -0.874992 4.68877e-19
19.9423 -0.874992 4.68877e-19
20.0162 -0.874992 4.68877e-19
20.091 -0.874992 4.68877e-19
20.1669 -0.874992 4.68877e-19
20.244 -0.874992 4.68877e-19
20.3222 -0.874992 4.68877e-19
20.4016 -0.874992 4.68877e-19
20.4825 -0.874992 4.68877e-19
20.5648 -0.874992 4.68877e-19
20.6487 -0.874992 4.68877e-19
20.7344 -0.874992 4.68877e-19
20.8219 -0.874992 4.68877e-19
20.9115 -0.874992 4.68877e-19
21.0034 -0.874992 4.68877e-19
21.0979 -0.874992 4.68877e-19
21.1952 -0.874992 4.68877e-19
21.2959 -0.874992 4.68877e-19
21.4004 -0.874992 4.68877e-19
21.5093 -0.874992 4.68877e-19
21.6237 -0.874992 4.68877e-19
21.7448 -0.874992 4.68877e-19
21.8747 -0.874992 4.68877e-19
22.0165 -0.874992 4.68877e-19
22.1768 -0.874992 4.68877e-19
22.3723 -0.874992 4.68877e-19


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.75Lambda0.5Nc1Classic/SigmaATwoLoop.txt <==
-22.3723 -0.109998 9.96741e-05
-22.1768 -0.110422 6.49311e-05
-22.0165 -0.110683 9.31254e-05
-21.8747 -0.110896 7.15861e-05
-21.7448 -0.111067 9.21706e-05
-21.6237 -0.111223 7.51755e-05
-21.5093 -0.111364 9.22311e-05
-21.4004 -0.111501 7.77506e-05
-21.2959 -0.111634 9.26701e-05
-21.1952 -0.111767 7.98475e-05
-21.0979 -0.1119 9.33201e-05
-21.0034 -0.112035 8.17419e-05
-20.9115 -0.112169 9.42271e-05
-20.8219 -0.112302 8.372e-05
-20.7344 -0.11243 9.55724e-05
-20.6487 -0.112551 8.60387e-05
-20.5648 -0.112661 9.74476e-05
-20.4825 -0.11276 8.87029e-05
-20.4016 -0.112846 9.96648e-05
-20.3222 -0.112922 9.14682e-05
-20.244 -0.112989 0.000101947
-20.1669 -0.113048 9.41517e-05
-20.091 -0.1131 0.000104188
-20.0162 -0.113149 9.67415e-05
-19.9423 -0.113193 0.000106403
-19.8694 -0.113235 9.9274e-05
-19.7974 -0.113274 0.000108615
-19.7262 -0.113312 0.000101778
-19.6558 -0.113349 0.000110843
-19.5862 -0.113384 0.000104273
-19.5173 -0.113418 0.000113094
-19.4491 -0.113452 0.000106769
-19.3816 -0.113485 0.000115374
-19.3147 -0.113518 0.000109276
-19.2484 -0.11355 0.000117687
-19.1828 -0.113582 0.000111798
-19.1177 -0.113614 0.000120034
-19.0531 -0.113646 0.00011434
-18.9891 -0.113677 0.000122417
-18.9255 -0.113708 0.000116905
-18.8625 -0.11374 0.000124839
-18.8 -0.113771 0.000119496
-18.7379 -0.113802 0.000127298
-18.6762 -0.113833 0.000122116
-18.615 -0.113864 0.000129798
-18.5542 -0.113895 0.000124767
-18.4938 -0.113926 0.000132339
-18.4338 -0.113957 0.000127451
-18.3742 -0.113989 0.000134923
-18.3149 -0.11402 0.000130171
-18.256 -0.114051 0.00013755
-18.1975 -0.114083 0.000132929
-18.1393 -0.114114 0.000140223
-18.0815 -0.114146 0.000135726
-18.0239 -0.114178 0.000142941
-17.9667 -0.114209 0.000138564
-17.9098 -0.114241 0.000145707
-17.8532 -0.114273 0.000141445
-17.7969 -0.114305 0.000148522
-17.7408 -0.114338 0.000144371
-17.6851 -0.11437 0.000151387
-17.6296 -0.114403 0.000147344
-17.5744 -0.114435 0.000154304
-17.5195 -0.114468 0.000150365
-17.4648 -0.114501 0.000157274
-17.4104 -0.114534 0.000153436
-17.3562 -0.114567 0.000160299
-17.3022 -0.114601 0.000156559
-17.2485 -0.114635 0.000163379
-17.195 -0.114668 0.000159737
-17.1418 -0.114702 0.000166518
-17.0887 -0.114736 0.000162969
-17.0359 -0.114771 0.000169716
-16.9833 -0.114805 0.000166259
-16.9309 -0.11484 0.000172975
-16.8787 -0.114875 0.000169609
-16.8268 -0.11491 0.000176297
-16.775 -0.114945 0.00017302
-16.7234 -0.11498 0.000179683
-16.672 -0.115016 0.000176494
-16.6208 -0.115052 0.000183135
-16.5697 -0.115088 0.000180033
-16.5189 -0.115124 0.000186656
-16.4682 -0.115161 0.000183639
-16.4177 -0.115197 0.000190247
-16.3674 -0.115234 0.000187314
-16.3172 -0.115271 0.000193909
-16.2672 -0.115309 0.000191061
-16.2174 -0.115346 0.000197646
-16.1677 -0.115384 0.000194881
-16.1182 -0.115422 0.000201459
-16.0689 -0.115461 0.000198777
-16.0197 -0.115499 0.00020535
-15.9706 -0.115538 0.00020275
-15.9217 -0.115577 0.000209322
-15.873 -0.115616 0.000206804
-15.8243 -0.115656 0.000213376
-15.7759 -0.115696 0.00021094
-15.7276 -0.115736 0.000217516
-15.6794 -0.115776 0.000215162
-15.6313 -0.115817 0.000221743
-15.5834 -0.115858 0.000219471
-15.5356 -0.115899 0.00022606
-15.488 -0.11594 0.00022387
-15.4404 -0.115982 0.00023047
-15.393 -0.116024 0.000228362
-15.3458 -0.116066 0.000234975
-15.2986 -0.116109 0.00023295
-15.2516 -0.116152 0.000239578
-15.2047 -0.116195 0.000237636
-15.1579 -0.116238 0.000244282
-15.1112 -0.116282 0.000242424
-15.0647 -0.116326 0.00024909
-15.0182 -0.116371 0.000247316
-14.9719 -0.116416 0.000254004
-14.9257 -0.116461 0.000252315
-14.8796 -0.116506 0.000259029
-14.8336 -0.116552 0.000257426
-14.7877 -0.116598 0.000264167
-14.7419 -0.116644 0.00026265
-14.6962 -0.116691 0.000269422
-14.6506 -0.116738 0.000267993
-14.6052 -0.116786 0.000274796
-14.5598 -0.116834 0.000273456
-14.5145 -0.116882 0.000280295
-14.4693 -0.11693 0.000279044
-14.4243 -0.116979 0.000285921
-14.3793 -0.117029 0.000284761
-14.3344 -0.117078 0.000291678
-14.2896 -0.117128 0.00029061
-14.2449 -0.117179 0.00029757
-14.2003 -0.11723 0.000296596
-14.1558 -0.117281 0.000303602
-14.1113 -0.117332 0.000302723
-14.067 -0.117385 0.000309777
-14.0227 -0.117437 0.000308996
-13.9786 -0.11749 0.000316101
-13.9345 -0.117543 0.000315418
-13.8905 -0.117597 0.000322577
-13.8466 -0.117651 0.000321995
-13.8028 -0.117706 0.000329211
-13.759 -0.117761 0.000328731
-13.7153 -0.117816 0.000336008
-13.6718 -0.117872 0.000335632
-13.6283 -0.117929 0.000342972
-13.5848 -0.117986 0.000342703
-13.5415 -0.118043 0.000350109
-13.4982 -0.118101 0.000349949
-13.455 -0.118159 0.000357424
-13.4119 -0.118218 0.000357376
-13.3689 -0.118277 0.000364924
-13.3259 -0.118337 0.00036499
-13.283 -0.118397 0.000372615
-13.2402 -0.118458 0.000372796
-13.1974 -0.118519 0.000380501
-13.1547 -0.118581 0.000380802
-13.1121 -0.118644 0.000388591
-13.0696 -0.118707 0.000389014
-13.0271 -0.11877 0.00039689
-12.9847 -0.118834 0.000397439
-12.9424 -0.118899 0.000405406
-12.9001 -0.118964 0.000406084
-12.8579 -0.11903 0.000414146
-12.8158 -0.119096 0.000414955
-12.7737 -0.119163 0.000423118
-12.7317 -0.119231 0.000424062
-12.6898 -0.119299 0.000432329
-12.6479 -0.119368 0.000433413
-12.6061 -0.119437 0.000441787
-12.5643 -0.119507 0.000443014
-12.5226 -0.119578 0.000451502
-12.481 -0.119649 0.000452876
-12.4394 -0.119721 0.000461482
-12.3979 -0.119793 0.000463007
-12.3565 -0.119867 0.000471736
-12.3151 -0.119941 0.000473417
-12.2738 -0.120015 0.000482274
-12.2325 -0.120091 0.000484116
-12.1913 -0.120167 0.000493106
-12.1501 -0.120243 0.000495114
-12.109 -0.120321 0.000504243
-12.068 -0.120399 0.000506421
-12.027 -0.120478 0.000515695
-11.986 -0.120558 0.00051805
-11.9452 -0.120638 0.000527474
-11.9043 -0.12072 0.000530011
-11.8636 -0.120802 0.000539593
-11.8228 -0.120885 0.000542317
-11.7822 -0.120968 0.000552063
-11.7415 -0.121053 0.000554981
-11.701 -0.121138 0.000564898
-11.6605 -0.121224 0.000568016
-11.62 -0.121311 0.000578111
-11.5796 -0.121399 0.000581437
-11.5392 -0.121488 0.000591716
-11.4989 -0.121578 0.000595257
-11.4587 -0.121668 0.00060573
-11.4184 -0.12176 0.000609492
-11.3783 -0.121852 0.000620166
-11.3381 -0.121946 0.000624158
-11.2981 -0.12204 0.000635042
-11.2581 -0.122135 0.000639273
-11.2181 -0.122232 0.000650375
-11.1781 -0.122329 0.000654852
-11.1383 -0.122427 0.000666183
-11.0984 -0.122527 0.000670916
-11.0586 -0.122627 0.000682484
-11.0189 -0.122728 0.000687483
-10.9792 -0.122831 0.000699299
-10.9395 -0.122935 0.000704573
-10.8999 -0.123039 0.000716647
-10.8603 -0.123145 0.000722208
-10.8208 -0.123252 0.000734552
-10.7813 -0.12336 0.00074041
-10.7418 -0.123469 0.000753036
-10.7024 -0.12358 0.000759202
-10.6631 -0.123692 0.000772122
-10.6238 -0.123805 0.00077861
-10.5845 -0.123919 0.000791837
-10.5452 -0.124034 0.000798659
-10.506 -0.124151 0.000812206
-10.4669 -0.124269 0.000819376
-10.4278 -0.124388 0.000833258
-10.3887 -0.124509 0.000840789
-10.3496 -0.124631 0.000855021
-10.3106 -0.124755 0.00086293
-10.2717 -0.12488 0.000877528
-10.2328 -0.125006 0.00088583
-10.1939 -0.125134 0.00090081
-10.155 -0.125263 0.000909522
-10.1162 -0.125394 0.000924902
-10.0774 -0.125526 0.000934042
-10.0387 -0.12566 0.00094984
-10 -0.125795 0.000959426
-9.96134 -0.125933 0.000975662
-9.92271 -0.126071 0.000985715
-9.88412 -0.126212 0.00100241
-9.84557 -0.126354 0.00101295
-9.80704 -0.126497 0.00103012
-9.76856 -0.126643 0.00104117
-9.73011 -0.12679 0.00105885
-9.69169 -0.126939 0.00107043
-9.65331 -0.12709 0.00108864
-9.61496 -0.127243 0.00110077
-9.57664 -0.127397 0.00111953
-9.53836 -0.127554 0.00113226
-9.50011 -0.127712 0.00115159
-9.46189 -0.127873 0.00116493
-9.42371 -0.128035 0.00118488
-9.38556 -0.1282 0.00119885
-9.34744 -0.128367 0.00121944
-9.30935 -0.128536 0.00123408
-9.2713 -0.128707 0.00125534
-9.23327 -0.12888 0.00127069
-9.19528 -0.129055 0.00129266
-9.15732 -0.129233 0.00130875
-9.11939 -0.129413 0.00133146
-9.08149 -0.129596 0.00134832
-9.04362 -0.129781 0.00137181
-9.00578 -0.129968 0.00138949
-8.96797 -0.130158 0.00141381
-8.93019 -0.13035 0.00143235
-8.89244 -0.130546 0.00145753
-8.85471 -0.130743 0.00147698
-8.81702 -0.130944 0.00150307
-8.77936 -0.131147 0.00152347
-8.74172 -0.131353 0.00155053
-8.70412 -0.131562 0.00157193
-8.66654 -0.131774 0.0016
-8.62899 -0.131988 0.00162246
-8.59146 -0.132206 0.0016516
-8.55397 -0.132427 0.00167518
-8.5165 -0.132651 0.00170546
-8.47906 -0.132878 0.00173021
-8.44165 -0.133109 0.00176168
-8.40426 -0.133343 0.00178768
-8.3669 -0.13358 0.00182042
-8.32956 -0.133821 0.00184774
-8.29226 -0.134065 0.00188182
-8.25497 -0.134313 0.00191053
-8.21772 -0.134564 0.00194603
-8.18049 -0.13482 0.00197621
-8.14328 -0.135079 0.00201322
-8.1061 -0.135342 0.00204496
-8.06895 -0.135609 0.00208357
-8.03182 -0.135881 0.00211697
-7.99471 -0.136156 0.00215727
-7.95763 -0.136436 0.00219242
-7.92058 -0.13672 0.00223453
-7.88355 -0.137008 0.00227155
-7.84654 -0.137301 0.00231557
-7.80955 -0.137599 0.00235458
-7.77259 -0.137902 0.00240063
-7.73566 -0.138209 0.00244175
-7.69874 -0.138521 0.00248997
-7.66185 -0.138839 0.00253334
-7.62498 -0.139162 0.00258387
-7.58814 -0.139489 0.00262965
-7.55132 -0.139823 0.00268264
-7.51452 -0.140162 0.00273097
-7.47774 -0.140506 0.0027866
-7.44099 -0.140857 0.00283766
-7.40425 -0.141213 0.00289611
-7.36754 -0.141576 0.00295009
-7.33085 -0.141944 0.00301154
-7.29418 -0.14232 0.00306865
-7.25754 -0.142701 0.00313332
-7.22091 -0.14309 0.00319378
-7.18431 -0.143485 0.00326191
-7.14772 -0.143887 0.00332595
-7.11116 -0.144297 0.00339779
-7.07462 -0.144713 0.00346568
-7.0381 -0.145138 0.0035415
-7.00159 -0.14557 0.00361354
-6.96511 -0.14601 0.00369364
-6.92865 -0.146458 0.00377013
-6.89221 -0.146915 0.00385484
-6.85579 -0.14738 0.00393613
-6.81938 -0.147854 0.00402581
-6.783 -0.148337 0.00411227
-6.74664 -0.14883 0.00420732
-6.71029 -0.149332 0.00429937
-6.67397 -0.149843 0.00440022
-6.63766 -0.150365 0.0044983
-6.60137 -0.150897 0.00460542
-6.5651 -0.151439 0.00471005
-6.52885 -0.151993 0.00482397
-6.49262 -0.152557 0.00493568
-6.4564 -0.153133 0.00505698
-6.42021 -0.153721 0.00517638
-6.38403 -0.154321 0.0053057
-6.34786 -0.154934 0.00543347
-6.31172 -0.155559 0.00557151
-6.27559 -0.156198 0.0057084
-6.23949 -0.15685 0.00585594
-6.20339 -0.157516 0.00600276
-6.16732 -0.158197 0.00616068
-6.13126 -0.158892 0.00631836
-6.09522 -0.159603 0.00648762
-6.05919 -0.16033 0.00665719
-6.02319 -0.161072 0.00683887
-5.9872 -0.161832 0.00702146
-5.95122 -0.162609 0.00721678
-5.91526 -0.163403 0.00741366
-5.87932 -0.164216 0.00762396
-5.84339 -0.165048 0.00783657
-5.80748 -0.165899 0.00806337
-5.77158 -0.166771 0.00829331
-5.7357 -0.167663 0.00853832
-5.69984 -0.168577 0.0087874
-5.66399 -0.169512 0.00905253
-5.62815 -0.170471 0.00932279
-5.59233 -0.171454 0.00961022
-5.55653 -0.17246 0.00990396
-5.52074 -0.173492 0.0102161
-5.48497 -0.174551 0.010536
-5.4492 -0.175636 0.0108757
-5.41346 -0.176749 0.0112246
-5.37773 -0.177891 0.011595
-5.34201 -0.179062 0.0119763
-5.30631 -0.180265 0.012381
-5.27062 -0.1815 0.0127986
-5.23494 -0.182767 0.0132417
-5.19928 -0.184069 0.0137001
-5.16363 -0.185407 0.0141864
-5.128 -0.186781 0.0146905
-5.09237 -0.188193 0.0152253
-5.05677 -0.189644 0.0157811
-5.02117 -0.191136 0.0163707
-4.98559 -0.19267 0.0169848
-4.95002 -0.194248 0.0176365
-4.91446 -0.195871 0.0183166
-4.87892 -0.197541 0.0190387
-4.84339 -0.199259 0.019794
-4.80787 -0.201027 0.0205962
-4.77237 -0.202847 0.021437
-4.73687 -0.204721 0.0223307
-4.70139 -0.20665 0.0232692
-4.66592 -0.208637 0.0242674
-4.63046 -0.210682 0.025318
-4.59502 -0.212789 0.0264362
-4.55958 -0.214958 0.0276155
-4.52416 -0.217192 0.0288718
-4.48875 -0.219493 0.0301992
-4.45335 -0.221863 0.0316147
-4.41797 -0.224302 0.0331133
-4.38259 -0.226813 0.034713
-4.34722 -0.229398 0.0364097
-4.31187 -0.232058 0.0382227
-4.27653 -0.234793 0.0401493
-4.24119 -0.237605 0.0422101
-4.20587 -0.240494 0.0444038
-4.17056 -0.24346 0.0467527
-4.13526 -0.246503 0.0492572
-4.09997 -0.249622 0.0519413
-4.06469 -0.252814 0.0548077
-4.02942 -0.256077 0.0578822
-3.99416 -0.259406 0.0611695
-3.95891 -0.262798 0.0646979
-3.92367 -0.266244 0.0684744
-3.88844 -0.269736 0.0725293
-3.85322 -0.273264 0.0768718
-3.81801 -0.276813 0.0815347
-3.7828 -0.280369 0.0865289
-3.74761 -0.28391 0.0918887
-3.71243 -0.287415 0.0976263
-3.67726 -0.290856 0.103776
-3.64209 -0.294201 0.11035
-3.60694 -0.297412 0.117382
-3.57179 -0.300447 0.124879
-3.53665 -0.303257 0.132871
-3.50152 -0.305785 0.141359
-3.4664 -0.307972 0.150361
-3.43129 -0.309748 0.159868
-3.39619 -0.311041 0.169881
-3.36109 -0.311773 0.18037
-3.32601 -0.311861 0.191315
-3.29093 -0.311224 0.202658
-3.25586 -0.309779 0.214347
-3.2208 -0.30745 0.226294
-3.18574 -0.30417 0.23841
-3.1507 -0.299883 0.250574
-3.11566 -0.294552 0.262666
-3.08063 -0.288159 0.274537
-3.0456 -0.280714 0.286049
-3.01059 -0.272254 0.297042
-2.97558 -0.262842 0.307382
-2.94058 -0.252572 0.316924
-2.90558 -0.241563 0.325563
-2.87059 -0.229954 0.333195
-2.83561 -0.217898 0.339765
-2.80064 -0.205559 0.34523
-2.76567 -0.193101 0.349595
-2.73071 -0.180681 0.352878
-2.69576 -0.168445 0.355141
-2.66081 -0.156524 0.35645
-2.62587 -0.145025 0.356909
-2.59094 -0.134037 0.356612
-2.55601 -0.123624 0.355682
-2.52109 -0.11383 0.354224
-2.48617 -0.104679 0.35236
-2.45126 -0.0961767 0.350188
-2.41636 -0.0883154 0.34782
-2.38146 -0.0810737 0.345337
-2.34657 -0.074421 0.342834
-2.31168 -0.068319 0.340375
-2.2768 -0.0627241 0.338034
-2.24192 -0.0575885 0.335857
-2.20705 -0.0528624 0.333903
-2.17219 -0.0484939 0.332201
-2.13733 -0.0444308 0.330795
-2.10247 -0.0406202 0.329704
-2.06762 -0.0370095 0.328959
-2.03278 -0.033546 0.328569
-1.99794 -0.0301772 0.328558
-1.9631 -0.0268504 0.328926
-1.92827 -0.023513 0.329689
-1.89345 -0.0201115 0.33084
-1.85862 -0.016592 0.33239
-1.82381 -0.0128995 0.334323
-1.78899 -0.00897799 0.336643
-1.75419 -0.00476993 0.339326
-1.71938 -0.000216479 0.342365
-1.68458 0.00474259 0.345727
-1.64979 0.0101686 0.349393
-1.61499 0.0161237 0.353314
-1.58021 0.02267 0.357456
-1.54542 0.0298684 0.361753
-1.51064 0.037778 0.36615
-1.47586 0.0464533 0.370558
-1.44109 0.055943 0.3749
-1.40632 0.066287 0.379063
-1.37155 0.0775132 0.382945
-1.33679 0.0896348 0.386409
-1.30203 0.102647 0.389333
-1.26727 0.116522 0.391567
-1.23251 0.131211 0.392978
-1.19776 0.146635 0.393415
-1.16301 0.162691 0.392757
-1.12827 0.179247 0.390876
-1.09352 0.196147 0.387686
-1.05878 0.213215 0.383106
-1.02405 0.230263 0.377111
-0.989309 0.247091 0.369687
-0.954576 0.263505 0.360881
-0.919844 0.279318 0.350752
-0.885115 0.294363 0.339417
-0.850388 0.308495 0.326996
-0.815663 0.321602 0.313652
-0.78094 0.333602 0.299541
-0.746219 0.344447 0.284845
-0.711499 0.354123 0.26972
-0.676781 0.362643 0.25434
-0.642065 0.370047 0.238839
-0.60735 0.376393 0.223359
-0.572637 0.381758 0.207999
-0.537925 0.386226 0.19286
-0.503214 0.389889 0.178001
-0.468504 0.392842 0.163486
-0.433796 0.395176 0.149336
-0.399089 0.396982 0.135582
-0.364382 0.398344 0.122218
-0.329676 0.39934 0.109247
-0.294972 0.400041 0.0966441
-0.260267 0.400511 0.0843957
-0.225564 0.400805 0.0724612
-0.190861 0.400971 0.0608167
-0.156158 0.401049 0.0494128
-0.121456 0.401073 0.0382189
-0.0867541 0.401068 0.0271807
-0.0520524 0.401054 0.0162639
-0.0173508 0.401044 0.00541169
0.0173508 0.401044 -0.00541169
0.0520524 0.401054 -0.0162639
0.0867541 0.401068 -0.0271807
0.121456 0.401073 -0.0382189
0.156158 0.401049 -0.0494128
0.190861 0.400971 -0.0608167
0.225564 0.400805 -0.0724612
0.260267 0.400511 -0.0843957
0.294972 0.400041 -0.0966441
0.329676 0.39934 -0.109247
0.364382 0.398344 -0.122218
0.399089 0.396982 -0.135582
0.433796 0.395176 -0.149336
0.468504 0.392842 -0.163486
0.503214 0.389889 -0.178001
0.537925 0.386226 -0.19286
0.572637 0.381758 -0.207999
0.60735 0.376393 -0.223359
0.642065 0.370047 -0.238839
0.676781 0.362643 -0.25434
0.711499 0.354123 -0.26972
0.746219 0.344447 -0.284845
0.78094 0.333602 -0.299541
0.815663 0.321602 -0.313652
0.850388 0.308495 -0.326996
0.885115 0.294363 -0.339417
0.919844 0.279318 -0.350752
0.954576 0.263505 -0.360881
0.989309 0.247091 -0.369687
1.02405 0.230263 -0.377111
1.05878 0.213215 -0.383106
1.09352 0.196147 -0.387686
1.12827 0.179247 -0.390876
1.16301 0.162691 -0.392757
1.19776 0.146635 -0.393415
1.23251 0.131211 -0.392978
1.26727 0.116522 -0.391567
1.30203 0.102647 -0.389333
1.33679 0.0896348 -0.386409
1.37155 0.0775132 -0.382945
1.40632 0.066287 -0.379063
1.44109 0.055943 -0.3749
1.47586 0.0464533 -0.370558
1.51064 0.037778 -0.36615
1.54542 0.0298684 -0.361753
1.58021 0.02267 -0.357456
1.61499 0.0161237 -0.353314
1.64979 0.0101686 -0.349393
1.68458 0.00474259 -0.345727
1.71938 -0.000216479 -0.342365
1.75419 -0.00476993 -0.339326
1.78899 -0.00897799 -0.336643
1.82381 -0.0128995 -0.334323
1.85862 -0.016592 -0.33239
1.89345 -0.0201115 -0.33084
1.92827 -0.023513 -0.329689
1.9631 -0.0268504 -0.328926
1.99794 -0.0301772 -0.328558
2.03278 -0.033546 -0.328569
2.06762 -0.0370095 -0.328959
2.10247 -0.0406202 -0.329704
2.13733 -0.0444308 -0.330795
2.17219 -0.0484939 -0.332201
2.20705 -0.0528624 -0.333903
2.24192 -0.0575885 -0.335857
2.2768 -0.0627241 -0.338034
2.31168 -0.068319 -0.340375
2.34657 -0.074421 -0.342834
2.38146 -0.0810737 -0.345337
2.41636 -0.0883154 -0.34782
2.45126 -0.0961767 -0.350188
2.48617 -0.104679 -0.35236
2.52109 -0.11383 -0.354224
2.55601 -0.123624 -0.355682
2.59094 -0.134037 -0.356612
2.62587 -0.145025 -0.356909
2.66081 -0.156524 -0.35645
2.69576 -0.168445 -0.355141
2.73071 -0.180681 -0.352878
2.76567 -0.193101 -0.349595
2.80064 -0.205559 -0.34523
2.83561 -0.217898 -0.339765
2.87059 -0.229954 -0.333195
2.90558 -0.241563 -0.325563
2.94058 -0.252572 -0.316924
2.97558 -0.262842 -0.307382
3.01059 -0.272254 -0.297042
3.0456 -0.280714 -0.286049
3.08063 -0.288159 -0.274537
3.11566 -0.294552 -0.262666
3.1507 -0.299883 -0.250574
3.18574 -0.30417 -0.23841
3.2208 -0.30745 -0.226294
3.25586 -0.309779 -0.214347
3.29093 -0.311224 -0.202658
3.32601 -0.311861 -0.191315
3.36109 -0.311773 -0.18037
3.39619 -0.311041 -0.169881
3.43129 -0.309748 -0.159868
3.4664 -0.307972 -0.150361
3.50152 -0.305785 -0.141359
3.53665 -0.303257 -0.132871
3.57179 -0.300447 -0.124879
3.60694 -0.297412 -0.117382
3.64209 -0.294201 -0.11035
3.67726 -0.290856 -0.103776
3.71243 -0.287415 -0.0976263
3.74761 -0.28391 -0.0918887
3.7828 -0.280369 -0.0865289
3.81801 -0.276813 -0.0815347
3.85322 -0.273264 -0.0768718
3.88844 -0.269736 -0.0725293
3.92367 -0.266244 -0.0684744
3.95891 -0.262798 -0.0646979
3.99416 -0.259406 -0.0611695
4.02942 -0.256077 -0.0578822
4.06469 -0.252814 -0.0548077
4.09997 -0.249622 -0.0519413
4.13526 -0.246503 -0.0492572
4.17056 -0.24346 -0.0467527
4.20587 -0.240494 -0.0444038
4.24119 -0.237605 -0.0422101
4.27653 -0.234793 -0.0401493
4.31187 -0.232058 -0.0382227
4.34722 -0.229398 -0.0364097
4.38259 -0.226813 -0.034713
4.41797 -0.224302 -0.0331133
4.45335 -0.221863 -0.0316147
4.48875 -0.219493 -0.0301992
4.52416 -0.217192 -0.0288718
4.55958 -0.214958 -0.0276155
4.59502 -0.212789 -0.0264362
4.63046 -0.210682 -0.025318
4.66592 -0.208637 -0.0242674
4.70139 -0.20665 -0.0232692
4.73687 -0.204721 -0.0223307
4.77237 -0.202847 -0.021437
4.80787 -0.201027 -0.0205962
4.84339 -0.199259 -0.019794
4.87892 -0.197541 -0.0190387
4.91446 -0.195871 -0.0183166
4.95002 -0.194248 -0.0176365
4.98559 -0.19267 -0.0169848
5.02117 -0.191136 -0.0163707
5.05677 -0.189644 -0.0157811
5.09237 -0.188193 -0.0152253
5.128 -0.186781 -0.0146905
5.16363 -0.185407 -0.0141864
5.19928 -0.184069 -0.0137001
5.23494 -0.182767 -0.0132417
5.27062 -0.1815 -0.0127986
5.30631 -0.180265 -0.012381
5.34201 -0.179062 -0.0119763
5.37773 -0.177891 -0.011595
5.41346 -0.176749 -0.0112246
5.4492 -0.175636 -0.0108757
5.48497 -0.174551 -0.010536
5.52074 -0.173492 -0.0102161
5.55653 -0.17246 -0.00990396
5.59233 -0.171454 -0.00961022
5.62815 -0.170471 -0.00932279
5.66399 -0.169512 -0.00905253
5.69984 -0.168577 -0.0087874
5.7357 -0.167663 -0.00853832
5.77158 -0.166771 -0.00829331
5.80748 -0.165899 -0.00806337
5.84339 -0.165048 -0.00783657
5.87932 -0.164216 -0.00762396
5.91526 -0.163403 -0.00741366
5.95122 -0.162609 -0.00721678
5.9872 -0.161832 -0.00702146
6.02319 -0.161072 -0.00683887
6.05919 -0.16033 -0.00665719
6.09522 -0.159603 -0.00648762
6.13126 -0.158892 -0.00631836
6.16732 -0.158197 -0.00616068
6.20339 -0.157516 -0.00600276
6.23949 -0.15685 -0.00585594
6.27559 -0.156198 -0.0057084
6.31172 -0.155559 -0.00557151
6.34786 -0.154934 -0.00543347
6.38403 -0.154321 -0.0053057
6.42021 -0.153721 -0.00517638
6.4564 -0.153133 -0.00505698
6.49262 -0.152557 -0.00493568
6.52885 -0.151993 -0.00482397
6.5651 -0.151439 -0.00471005
6.60137 -0.150897 -0.00460542
6.63766 -0.150365 -0.0044983
6.67397 -0.149843 -0.00440022
6.71029 -0.149332 -0.00429937
6.74664 -0.14883 -0.00420732
6.783 -0.148337 -0.00411227
6.81938 -0.147854 -0.00402581
6.85579 -0.14738 -0.00393613
6.89221 -0.146915 -0.00385484
6.92865 -0.146458 -0.00377013
6.96511 -0.14601 -0.00369364
7.00159 -0.14557 -0.00361354
7.0381 -0.145138 -0.0035415
7.07462 -0.144713 -0.00346568
7.11116 -0.144297 -0.00339779
7.14772 -0.143887 -0.00332595
7.18431 -0.143485 -0.00326191
7.22091 -0.14309 -0.00319378
7.25754 -0.142701 -0.00313332
7.29418 -0.14232 -0.00306865
7.33085 -0.141944 -0.00301154
7.36754 -0.141576 -0.00295009
7.40425 -0.141213 -0.00289611
7.44099 -0.140857 -0.00283766
7.47774 -0.140506 -0.0027866
7.51452 -0.140162 -0.00273097
7.55132 -0.139823 -0.00268264
7.58814 -0.139489 -0.00262965
7.62498 -0.139162 -0.00258387
7.66185 -0.138839 -0.00253334
7.69874 -0.138521 -0.00248997
7.73566 -0.138209 -0.00244175
7.77259 -0.137902 -0.00240063
7.80955 -0.137599 -0.00235458
7.84654 -0.137301 -0.00231557
7.88355 -0.137008 -0.00227155
7.92058 -0.13672 -0.00223453
7.95763 -0.136436 -0.00219242
7.99471 -0.136156 -0.00215727
8.03182 -0.135881 -0.00211697
8.06895 -0.135609 -0.00208357
8.1061 -0.135342 -0.00204496
8.14328 -0.135079 -0.00201322
8.18049 -0.13482 -0.00197621
8.21772 -0.134564 -0.00194603
8.25497 -0.134313 -0.00191053
8.29226 -0.134065 -0.00188182
8.32956 -0.133821 -0.00184774
8.3669 -0.13358 -0.00182042
8.40426 -0.133343 -0.00178768
8.44165 -0.133109 -0.00176168
8.47906 -0.132878 -0.00173021
8.5165 -0.132651 -0.00170546
8.55397 -0.132427 -0.00167518
8.59146 -0.132206 -0.0016516
8.62899 -0.131988 -0.00162246
8.66654 -0.131774 -0.0016
8.70412 -0.131562 -0.00157193
8.74172 -0.131353 -0.00155053
8.77936 -0.131147 -0.00152347
8.81702 -0.130944 -0.00150307
8.85471 -0.130743 -0.00147698
8.89244 -0.130546 -0.00145753
8.93019 -0.13035 -0.00143235
8.96797 -0.130158 -0.00141381
9.00578 -0.129968 -0.00138949
9.04362 -0.129781 -0.00137181
9.08149 -0.129596 -0.00134832
9.11939 -0.129413 -0.00133146
9.15732 -0.129233 -0.00130875
9.19528 -0.129055 -0.00129266
9.23327 -0.12888 -0.00127069
9.2713 -0.128707 -0.00125534
9.30935 -0.128536 -0.00123408
9.34744 -0.128367 -0.00121944
9.38556 -0.1282 -0.00119885
9.42371 -0.128035 -0.00118488
9.46189 -0.127873 -0.00116493
9.50011 -0.127712 -0.00115159
9.53836 -0.127554 -0.00113226
9.57664 -0.127397 -0.00111953
9.61496 -0.127243 -0.00110077
9.65331 -0.12709 -0.00108864
9.69169 -0.126939 -0.00107043
9.73011 -0.12679 -0.00105885
9.76856 -0.126643 -0.00104117
9.80704 -0.126497 -0.00103012
9.84557 -0.126354 -0.00101295
9.88412 -0.126212 -0.00100241
9.92271 -0.126071 -0.000985715
9.96134 -0.125933 -0.000975662
10 -0.125795 -0.000959426
10.0387 -0.12566 -0.00094984
10.0774 -0.125526 -0.000934042
10.1162 -0.125394 -0.000924902
10.155 -0.125263 -0.000909522
10.1939 -0.125134 -0.00090081
10.2328 -0.125006 -0.00088583
10.2717 -0.12488 -0.000877528
10.3106 -0.124755 -0.00086293
10.3496 -0.124631 -0.000855021
10.3887 -0.124509 -0.000840789
10.4278 -0.124388 -0.000833258
10.4669 -0.124269 -0.000819376
10.506 -0.124151 -0.000812206
10.5452 -0.124034 -0.000798659
10.5845 -0.123919 -0.000791837
10.6238 -0.123805 -0.00077861
10.6631 -0.123692 -0.000772122
10.7024 -0.12358 -0.000759202
10.7418 -0.123469 -0.000753036
10.7813 -0.12336 -0.00074041
10.8208 -0.123252 -0.000734552
10.8603 -0.123145 -0.000722208
10.8999 -0.123039 -0.000716647
10.9395 -0.122935 -0.000704573
10.9792 -0.122831 -0.000699299
11.0189 -0.122728 -0.000687483
11.0586 -0.122627 -0.000682484
11.0984 -0.122527 -0.000670916
11.1383 -0.122427 -0.000666183
11.1781 -0.122329 -0.000654852
11.2181 -0.122232 -0.000650375
11.2581 -0.122135 -0.000639273
11.2981 -0.12204 -0.000635042
11.3381 -0.121946 -0.000624158
11.3783 -0.121852 -0.000620166
11.4184 -0.12176 -0.000609492
11.4587 -0.121668 -0.00060573
11.4989 -0.121578 -0.000595257
11.5392 -0.121488 -0.000591716
11.5796 -0.121399 -0.000581437
11.62 -0.121311 -0.000578111
11.6605 -0.121224 -0.000568016
11.701 -0.121138 -0.000564898
11.7415 -0.121053 -0.000554981
11.7822 -0.120968 -0.000552063
11.8228 -0.120885 -0.000542317
11.8636 -0.120802 -0.000539593
11.9043 -0.12072 -0.000530011
11.9452 -0.120638 -0.000527474
11.986 -0.120558 -0.00051805
12.027 -0.120478 -0.000515695
12.068 -0.120399 -0.000506421
12.109 -0.120321 -0.000504243
12.1501 -0.120243 -0.000495114
12.1913 -0.120167 -0.000493106
12.2325 -0.120091 -0.000484116
12.2738 -0.120015 -0.000482274
12.3151 -0.119941 -0.000473417
12.3565 -0.119867 -0.000471736
12.3979 -0.119793 -0.000463007
12.4394 -0.119721 -0.000461482
12.481 -0.119649 -0.000452876
12.5226 -0.119578 -0.000451502
12.5643 -0.119507 -0.000443014
12.6061 -0.119437 -0.000441787
12.6479 -0.119368 -0.000433413
12.6898 -0.119299 -0.000432329
12.7317 -0.119231 -0.000424062
12.7737 -0.119163 -0.000423118
12.8158 -0.119096 -0.000414955
12.8579 -0.11903 -0.000414146
12.9001 -0.118964 -0.000406084
12.9424 -0.118899 -0.000405406
12.9847 -0.118834 -0.000397439
13.0271 -0.11877 -0.00039689
13.0696 -0.118707 -0.000389014
13.1121 -0.118644 -0.000388591
13.1547 -0.118581 -0.000380802
13.1974 -0.118519 -0.000380501
13.2402 -0.118458 -0.000372796
13.283 -0.118397 -0.000372615
13.3259 -0.118337 -0.00036499
13.3689 -0.118277 -0.000364924
13.4119 -0.118218 -0.000357376
13.455 -0.118159 -0.000357424
13.4982 -0.118101 -0.000349949
13.5415 -0.118043 -0.000350109
13.5848 -0.117986 -0.000342703
13.6283 -0.117929 -0.000342972
13.6718 -0.117872 -0.000335632
13.7153 -0.117816 -0.000336008
13.759 -0.117761 -0.000328731
13.8028 -0.117706 -0.000329211
13.8466 -0.117651 -0.000321995
13.8905 -0.117597 -0.000322577
13.9345 -0.117543 -0.000315418
13.9786 -0.11749 -0.000316101
14.0227 -0.117437 -0.000308996
14.067 -0.117385 -0.000309777
14.1113 -0.117332 -0.000302723
14.1558 -0.117281 -0.000303602
14.2003 -0.11723 -0.000296596
14.2449 -0.117179 -0.00029757
14.2896 -0.117128 -0.00029061
14.3344 -0.117078 -0.000291678
14.3793 -0.117029 -0.000284761
14.4243 -0.116979 -0.000285921
14.4693 -0.11693 -0.000279044
14.5145 -0.116882 -0.000280295
14.5598 -0.116834 -0.000273456
14.6052 -0.116786 -0.000274796
14.6506 -0.116738 -0.000267993
14.6962 -0.116691 -0.000269422
14.7419 -0.116644 -0.00026265
14.7877 -0.116598 -0.000264167
14.8336 -0.116552 -0.000257426
14.8796 -0.116506 -0.000259029
14.9257 -0.116461 -0.000252315
14.9719 -0.116416 -0.000254004
15.0182 -0.116371 -0.000247316
15.0647 -0.116326 -0.00024909
15.1112 -0.116282 -0.000242424
15.1579 -0.116238 -0.000244282
15.2047 -0.116195 -0.000237636
15.2516 -0.116152 -0.000239578
15.2986 -0.116109 -0.00023295
15.3458 -0.116066 -0.000234975
15.393 -0.116024 -0.000228362
15.4404 -0.115982 -0.00023047
15.488 -0.11594 -0.00022387
15.5356 -0.115899 -0.00022606
15.5834 -0.115858 -0.000219471
15.6313 -0.115817 -0.000221743
15.6794 -0.115776 -0.000215162
15.7276 -0.115736 -0.000217516
15.7759 -0.115696 -0.00021094
15.8243 -0.115656 -0.000213376
15.873 -0.115616 -0.000206804
15.9217 -0.115577 -0.000209322
15.9706 -0.115538 -0.00020275
16.0197 -0.115499 -0.00020535
16.0689 -0.115461 -0.000198777
16.1182 -0.115422 -0.000201459
16.1677 -0.115384 -0.000194881
16.2174 -0.115346 -0.000197646
16.2672 -0.115309 -0.000191061
16.3172 -0.115271 -0.000193909
16.3674 -0.115234 -0.000187314
16.4177 -0.115197 -0.000190247
16.4682 -0.115161 -0.000183639
16.5189 -0.115124 -0.000186656
16.5697 -0.115088 -0.000180033
16.6208 -0.115052 -0.000183135
16.672 -0.115016 -0.000176494
16.7234 -0.11498 -0.000179683
16.775 -0.114945 -0.00017302
16.8268 -0.11491 -0.000176297
16.8787 -0.114875 -0.000169609
16.9309 -0.11484 -0.000172975
16.9833 -0.114805 -0.000166259
17.0359 -0.114771 -0.000169716
17.0887 -0.114736 -0.000162969
17.1418 -0.114702 -0.000166518
17.195 -0.114668 -0.000159737
17.2485 -0.114635 -0.000163379
17.3022 -0.114601 -0.000156559
17.3562 -0.114567 -0.000160299
17.4104 -0.114534 -0.000153436
17.4648 -0.114501 -0.000157274
17.5195 -0.114468 -0.000150365
17.5744 -0.114435 -0.000154304
17.6296 -0.114403 -0.000147344
17.6851 -0.11437 -0.000151387
17.7408 -0.114338 -0.000144371
17.7969 -0.114305 -0.000148522
17.8532 -0.114273 -0.000141445
17.9098 -0.114241 -0.000145707
17.9667 -0.114209 -0.000138564
18.0239 -0.114178 -0.000142941
18.0815 -0.114146 -0.000135726
18.1393 -0.114114 -0.000140223
18.1975 -0.114083 -0.000132929
18.256 -0.114051 -0.00013755
18.3149 -0.11402 -0.000130171
18.3742 -0.113989 -0.000134923
18.4338 -0.113957 -0.000127451
18.4938 -0.113926 -0.000132339
18.5542 -0.113895 -0.000124767
18.615 -0.113864 -0.000129798
18.6762 -0.113833 -0.000122116
18.7379 -0.113802 -0.000127298
18.8 -0.113771 -0.000119496
18.8625 -0.11374 -0.000124839
18.9255 -0.113708 -0.000116905
18.9891 -0.113677 -0.000122417
19.0531 -0.113646 -0.00011434
19.1177 -0.113614 -0.000120034
19.1828 -0.113582 -0.000111798
19.2484 -0.11355 -0.000117687
19.3147 -0.113518 -0.000109276
19.3816 -0.113485 -0.000115374
19.4491 -0.113452 -0.000106769
19.5173 -0.113418 -0.000113094
19.5862 -0.113384 -0.000104273
19.6558 -0.113349 -0.000110843
19.7262 -0.113312 -0.000101778
19.7974 -0.113274 -0.000108615
19.8694 -0.113235 -9.9274e-05
19.9423 -0.113193 -0.000106403
20.0162 -0.113149 -9.67415e-05
20.091 -0.1131 -0.000104188
20.1669 -0.113048 -9.41517e-05
20.244 -0.112989 -0.000101947
20.3222 -0.112922 -9.14682e-05
20.4016 -0.112846 -9.96648e-05
20.4825 -0.11276 -8.87029e-05
20.5648 -0.112661 -9.74476e-05
20.6487 -0.112551 -8.60387e-05
20.7344 -0.11243 -9.55724e-05
20.8219 -0.112302 -8.372e-05
20.9115 -0.112169 -9.42271e-05
21.0034 -0.112035 -8.17419e-05
21.0979 -0.1119 -9.33201e-05
21.1952 -0.111767 -7.98475e-05
21.2959 -0.111634 -9.26701e-05
21.4004 -0.111501 -7.77506e-05
21.5093 -0.111364 -9.22311e-05
21.6237 -0.111223 -7.51755e-05
21.7448 -0.111067 -9.21706e-05
21.8747 -0.110896 -7.15861e-05
22.0165 -0.110683 -9.31254e-05
22.1768 -0.110422 -6.49311e-05
22.3723 -0.109998 -9.96741e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.75Lambda0.5Nc1Classic/SigmaROneLoop.txt <==
-22.3723 -0.874992 4.68877e-19
-22.1768 -0.874992 4.68877e-19
-22.0165 -0.874992 4.68877e-19
-21.8747 -0.874992 4.68877e-19
-21.7448 -0.874992 4.68877e-19
-21.6237 -0.874992 4.68877e-19
-21.5093 -0.874992 4.68877e-19
-21.4004 -0.874992 4.68877e-19
-21.2959 -0.874992 4.68877e-19
-21.1952 -0.874992 4.68877e-19
-21.0979 -0.874992 4.68877e-19
-21.0034 -0.874992 4.68877e-19
-20.9115 -0.874992 4.68877e-19
-20.8219 -0.874992 4.68877e-19
-20.7344 -0.874992 4.68877e-19
-20.6487 -0.874992 4.68877e-19
-20.5648 -0.874992 4.68877e-19
-20.4825 -0.874992 4.68877e-19
-20.4016 -0.874992 4.68877e-19
-20.3222 -0.874992 4.68877e-19
-20.244 -0.874992 4.68877e-19
-20.1669 -0.874992 4.68877e-19
-20.091 -0.874992 4.68877e-19
-20.0162 -0.874992 4.68877e-19
-19.9423 -0.874992 4.68877e-19
-19.8694 -0.874992 4.68877e-19
-19.7974 -0.874992 4.68877e-19
-19.7262 -0.874992 4.68877e-19
-19.6558 -0.874992 4.68877e-19
-19.5862 -0.874992 4.68877e-19
-19.5173 -0.874992 4.68877e-19
-19.4491 -0.874992 4.68877e-19
-19.3816 -0.874992 4.68877e-19
-19.3147 -0.874992 4.68877e-19
-19.2484 -0.874992 4.68877e-19
-19.1828 -0.874992 4.68877e-19
-19.1177 -0.874992 4.68877e-19
-19.0531 -0.874992 4.68877e-19
-18.9891 -0.874992 4.68877e-19
-18.9255 -0.874992 4.68877e-19
-18.8625 -0.874992 4.68877e-19
-18.8 -0.874992 4.68877e-19
-18.7379 -0.874992 4.68877e-19
-18.6762 -0.874992 4.68877e-19
-18.615 -0.874992 4.68877e-19
-18.5542 -0.874992 4.68877e-19
-18.4938 -0.874992 4.68877e-19
-18.4338 -0.874992 4.68877e-19
-18.3742 -0.874992 4.68877e-19
-18.3149 -0.874992 4.68877e-19
-18.256 -0.874992 4.68877e-19
-18.1975 -0.874992 4.68877e-19
-18.1393 -0.874992 4.68877e-19
-18.0815 -0.874992 4.68877e-19
-18.0239 -0.874992 4.68877e-19
-17.9667 -0.874992 4.68877e-19
-17.9098 -0.874992 4.68877e-19
-17.8532 -0.874992 4.68877e-19
-17.7969 -0.874992 4.68877e-19
-17.7408 -0.874992 4.68877e-19
-17.6851 -0.874992 4.68877e-19
-17.6296 -0.874992 4.68877e-19
-17.5744 -0.874992 4.68877e-19
-17.5195 -0.874992 4.68877e-19
-17.4648 -0.874992 4.68877e-19
-17.4104 -0.874992 4.68877e-19
-17.3562 -0.874992 4.68877e-19
-17.3022 -0.874992 4.68877e-19
-17.2485 -0.874992 4.68877e-19
-17.195 -0.874992 4.68877e-19
-17.1418 -0.874992 4.68877e-19
-17.0887 -0.874992 4.68877e-19
-17.0359 -0.874992 4.68877e-19
-16.9833 -0.874992 4.68877e-19
-16.9309 -0.874992 4.68877e-19
-16.8787 -0.874992 4.68877e-19
-16.8268 -0.874992 4.68877e-19
-16.775 -0.874992 4.68877e-19
-16.7234 -0.874992 4.68877e-19
-16.672 -0.874992 4.68877e-19
-16.6208 -0.874992 4.68877e-19
-16.5697 -0.874992 4.68877e-19
-16.5189 -0.874992 4.68877e-19
-16.4682 -0.874992 4.68877e-19
-16.4177 -0.874992 4.68877e-19
-16.3674 -0.874992 4.68877e-19
-16.3172 -0.874992 4.68877e-19
-16.2672 -0.874992 4.68877e-19
-16.2174 -0.874992 4.68877e-19
-16.1677 -0.874992 4.68877e-19
-16.1182 -0.874992 4.68877e-19
-16.0689 -0.874992 4.68877e-19
-16.0197 -0.874992 4.68877e-19
-15.9706 -0.874992 4.68877e-19
-15.9217 -0.874992 4.68877e-19
-15.873 -0.874992 4.68877e-19
-15.8243 -0.874992 4.68877e-19
-15.7759 -0.874992 4.68877e-19
-15.7276 -0.874992 4.68877e-19
-15.6794 -0.874992 4.68877e-19
-15.6313 -0.874992 4.68877e-19
-15.5834 -0.874992 4.68877e-19
-15.5356 -0.874992 4.68877e-19
-15.488 -0.874992 4.68877e-19
-15.4404 -0.874992 4.68877e-19
-15.393 -0.874992 4.68877e-19
-15.3458 -0.874992 4.68877e-19
-15.2986 -0.874992 4.68877e-19
-15.2516 -0.874992 4.68877e-19
-15.2047 -0.874992 4.68877e-19
-15.1579 -0.874992 4.68877e-19
-15.1112 -0.874992 4.68877e-19
-15.0647 -0.874992 4.68877e-19
-15.0182 -0.874992 4.68877e-19
-14.9719 -0.874992 4.68877e-19
-14.9257 -0.874992 4.68877e-19
-14.8796 -0.874992 4.68877e-19
-14.8336 -0.874992 4.68877e-19
-14.7877 -0.874992 4.68877e-19
-14.7419 -0.874992 4.68877e-19
-14.6962 -0.874992 4.68877e-19
-14.6506 -0.874992 4.68877e-19
-14.6052 -0.874992 4.68877e-19
-14.5598 -0.874992 4.68877e-19
-14.5145 -0.874992 4.68877e-19
-14.4693 -0.874992 4.68877e-19
-14.4243 -0.874992 4.68877e-19
-14.3793 -0.874992 4.68877e-19
-14.3344 -0.874992 4.68877e-19
-14.2896 -0.874992 4.68877e-19
-14.2449 -0.874992 4.68877e-19
-14.2003 -0.874992 4.68877e-19
-14.1558 -0.874992 4.68877e-19
-14.1113 -0.874992 4.68877e-19
-14.067 -0.874992 4.68877e-19
-14.0227 -0.874992 4.68877e-19
-13.9786 -0.874992 4.68877e-19
-13.9345 -0.874992 4.68877e-19
-13.8905 -0.874992 4.68877e-19
-13.8466 -0.874992 4.68877e-19
-13.8028 -0.874992 4.68877e-19
-13.759 -0.874992 4.68877e-19
-13.7153 -0.874992 4.68877e-19
-13.6718 -0.874992 4.68877e-19
-13.6283 -0.874992 4.68877e-19
-13.5848 -0.874992 4.68877e-19
-13.5415 -0.874992 4.68877e-19
-13.4982 -0.874992 4.68877e-19
-13.455 -0.874992 4.68877e-19
-13.4119 -0.874992 4.68877e-19
-13.3689 -0.874992 4.68877e-19
-13.3259 -0.874992 4.68877e-19
-13.283 -0.874992 4.68877e-19
-13.2402 -0.874992 4.68877e-19
-13.1974 -0.874992 4.68877e-19
-13.1547 -0.874992 4.68877e-19
-13.1121 -0.874992 4.68877e-19
-13.0696 -0.874992 4.68877e-19
-13.0271 -0.874992 4.68877e-19
-12.9847 -0.874992 4.68877e-19
-12.9424 -0.874992 4.68877e-19
-12.9001 -0.874992 4.68877e-19
-12.8579 -0.874992 4.68877e-19
-12.8158 -0.874992 4.68877e-19
-12.7737 -0.874992 4.68877e-19
-12.7317 -0.874992 4.68877e-19
-12.6898 -0.874992 4.68877e-19
-12.6479 -0.874992 4.68877e-19
-12.6061 -0.874992 4.68877e-19
-12.5643 -0.874992 4.68877e-19
-12.5226 -0.874992 4.68877e-19
-12.481 -0.874992 4.68877e-19
-12.4394 -0.874992 4.68877e-19
-12.3979 -0.874992 4.68877e-19
-12.3565 -0.874992 4.68877e-19
-12.3151 -0.874992 4.68877e-19
-12.2738 -0.874992 4.68877e-19
-12.2325 -0.874992 4.68877e-19
-12.1913 -0.874992 4.68877e-19
-12.1501 -0.874992 4.68877e-19
-12.109 -0.874992 4.68877e-19
-12.068 -0.874992 4.68877e-19
-12.027 -0.874992 4.68877e-19
-11.986 -0.874992 4.68877e-19
-11.9452 -0.874992 4.68877e-19
-11.9043 -0.874992 4.68877e-19
-11.8636 -0.874992 4.68877e-19
-11.8228 -0.874992 4.68877e-19
-11.7822 -0.874992 4.68877e-19
-11.7415 -0.874992 4.68877e-19
-11.701 -0.874992 4.68877e-19
-11.6605 -0.874992 4.68877e-19
-11.62 -0.874992 4.68877e-19
-11.5796 -0.874992 4.68877e-19
-11.5392 -0.874992 4.68877e-19
-11.4989 -0.874992 4.68877e-19
-11.4587 -0.874992 4.68877e-19
-11.4184 -0.874992 4.68877e-19
-11.3783 -0.874992 4.68877e-19
-11.3381 -0.874992 4.68877e-19
-11.2981 -0.874992 4.68877e-19
-11.2581 -0.874992 4.68877e-19
-11.2181 -0.874992 4.68877e-19
-11.1781 -0.874992 4.68877e-19
-11.1383 -0.874992 4.68877e-19
-11.0984 -0.874992 4.68877e-19
-11.0586 -0.874992 4.68877e-19
-11.0189 -0.874992 4.68877e-19
-10.9792 -0.874992 4.68877e-19
-10.9395 -0.874992 4.68877e-19
-10.8999 -0.874992 4.68877e-19
-10.8603 -0.874992 4.68877e-19
-10.8208 -0.874992 4.68877e-19
-10.7813 -0.874992 4.68877e-19
-10.7418 -0.874992 4.68877e-19
-10.7024 -0.874992 4.68877e-19
-10.6631 -0.874992 4.68877e-19
-10.6238 -0.874992 4.68877e-19
-10.5845 -0.874992 4.68877e-19
-10.5452 -0.874992 4.68877e-19
-10.506 -0.874992 4.68877e-19
-10.4669 -0.874992 4.68877e-19
-10.4278 -0.874992 4.68877e-19
-10.3887 -0.874992 4.68877e-19
-10.3496 -0.874992 4.68877e-19
-10.3106 -0.874992 4.68877e-19
-10.2717 -0.874992 4.68877e-19
-10.2328 -0.874992 4.68877e-19
-10.1939 -0.874992 4.68877e-19
-10.155 -0.874992 4.68877e-19
-10.1162 -0.874992 4.68877e-19
-10.0774 -0.874992 4.68877e-19
-10.0387 -0.874992 4.68877e-19
-10 -0.874992 4.68877e-19
-9.96134 -0.874992 4.68877e-19
-9.92271 -0.874992 4.68877e-19
-9.88412 -0.874992 4.68877e-19
-9.84557 -0.874992 4.68877e-19
-9.80704 -0.874992 4.68877e-19
-9.76856 -0.874992 4.68877e-19
-9.73011 -0.874992 4.68877e-19
-9.69169 -0.874992 4.68877e-19
-9.65331 -0.874992 4.68877e-19
-9.61496 -0.874992 4.68877e-19
-9.57664 -0.874992 4.68877e-19
-9.53836 -0.874992 4.68877e-19
-9.50011 -0.874992 4.68877e-19
-9.46189 -0.874992 4.68877e-19
-9.42371 -0.874992 4.68877e-19
-9.38556 -0.874992 4.68877e-19
-9.34744 -0.874992 4.68877e-19
-9.30935 -0.874992 4.68877e-19
-9.2713 -0.874992 4.68877e-19
-9.23327 -0.874992 4.68877e-19
-9.19528 -0.874992 4.68877e-19
-9.15732 -0.874992 4.68877e-19
-9.11939 -0.874992 4.68877e-19
-9.08149 -0.874992 4.68877e-19
-9.04362 -0.874992 4.68877e-19
-9.00578 -0.874992 4.68877e-19
-8.96797 -0.874992 4.68877e-19
-8.93019 -0.874992 4.68877e-19
-8.89244 -0.874992 4.68877e-19
-8.85471 -0.874992 4.68877e-19
-8.81702 -0.874992 4.68877e-19
-8.77936 -0.874992 4.68877e-19
-8.74172 -0.874992 4.68877e-19
-8.70412 -0.874992 4.68877e-19
-8.66654 -0.874992 4.68877e-19
-8.62899 -0.874992 4.68877e-19
-8.59146 -0.874992 4.68877e-19
-8.55397 -0.874992 4.68877e-19
-8.5165 -0.874992 4.68877e-19
-8.47906 -0.874992 4.68877e-19
-8.44165 -0.874992 4.68877e-19
-8.40426 -0.874992 4.68877e-19
-8.3669 -0.874992 4.68877e-19
-8.32956 -0.874992 4.68877e-19
-8.29226 -0.874992 4.68877e-19
-8.25497 -0.874992 4.68877e-19
-8.21772 -0.874992 4.68877e-19
-8.18049 -0.874992 4.68877e-19
-8.14328 -0.874992 4.68877e-19
-8.1061 -0.874992 4.68877e-19
-8.06895 -0.874992 4.68877e-19
-8.03182 -0.874992 4.68877e-19
-7.99471 -0.874992 4.68877e-19
-7.95763 -0.874992 4.68877e-19
-7.92058 -0.874992 4.68877e-19
-7.88355 -0.874992 4.68877e-19
-7.84654 -0.874992 4.68877e-19
-7.80955 -0.874992 4.68877e-19
-7.77259 -0.874992 4.68877e-19
-7.73566 -0.874992 4.68877e-19
-7.69874 -0.874992 4.68877e-19
-7.66185 -0.874992 4.68877e-19
-7.62498 -0.874992 4.68877e-19
-7.58814 -0.874992 4.68877e-19
-7.55132 -0.874992 4.68877e-19
-7.51452 -0.874992 4.68877e-19
-7.47774 -0.874992 4.68877e-19
-7.44099 -0.874992 4.68877e-19
-7.40425 -0.874992 4.68877e-19
-7.36754 -0.874992 4.68877e-19
-7.33085 -0.874992 4.68877e-19
-7.29418 -0.874992 4.68877e-19
-7.25754 -0.874992 4.68877e-19
-7.22091 -0.874992 4.68877e-19
-7.18431 -0.874992 4.68877e-19
-7.14772 -0.874992 4.68877e-19
-7.11116 -0.874992 4.68877e-19
-7.07462 -0.874992 4.68877e-19
-7.0381 -0.874992 4.68877e-19
-7.00159 -0.874992 4.68877e-19
-6.96511 -0.874992 4.68877e-19
-6.92865 -0.874992 4.68877e-19
-6.89221 -0.874992 4.68877e-19
-6.85579 -0.874992 4.68877e-19
-6.81938 -0.874992 4.68877e-19
-6.783 -0.874992 4.68877e-19
-6.74664 -0.874992 4.68877e-19
-6.71029 -0.874992 4.68877e-19
-6.67397 -0.874992 4.68877e-19
-6.63766 -0.874992 4.68877e-19
-6.60137 -0.874992 4.68877e-19
-6.5651 -0.874992 4.68877e-19
-6.52885 -0.874992 4.68877e-19
-6.49262 -0.874992 4.68877e-19
-6.4564 -0.874992 4.68877e-19
-6.42021 -0.874992 4.68877e-19
-6.38403 -0.874992 4.68877e-19
-6.34786 -0.874992 4.68877e-19
-6.31172 -0.874992 4.68877e-19
-6.27559 -0.874992 4.68877e-19
-6.23949 -0.874992 4.68877e-19
-6.20339 -0.874992 4.68877e-19
-6.16732 -0.874992 4.68877e-19
-6.13126 -0.874992 4.68877e-19
-6.09522 -0.874992 4.68877e-19
-6.05919 -0.874992 4.68877e-19
-6.02319 -0.874992 4.68877e-19
-5.9872 -0.874992 4.68877e-19
-5.95122 -0.874992 4.68877e-19
-5.91526 -0.874992 4.68877e-19
-5.87932 -0.874992 4.68877e-19
-5.84339 -0.874992 4.68877e-19
-5.80748 -0.874992 4.68877e-19
-5.77158 -0.874992 4.68877e-19
-5.7357 -0.874992 4.68877e-19
-5.69984 -0.874992 4.68877e-19
-5.66399 -0.874992 4.68877e-19
-5.62815 -0.874992 4.68877e-19
-5.59233 -0.874992 4.68877e-19
-5.55653 -0.874992 4.68877e-19
-5.52074 -0.874992 4.68877e-19
-5.48497 -0.874992 4.68877e-19
-5.4492 -0.874992 4.68877e-19
-5.41346 -0.874992 4.68877e-19
-5.37773 -0.874992 4.68877e-19
-5.34201 -0.874992 4.68877e-19
-5.30631 -0.874992 4.68877e-19
-5.27062 -0.874992 4.68877e-19
-5.23494 -0.874992 4.68877e-19
-5.19928 -0.874992 4.68877e-19
-5.16363 -0.874992 4.68877e-19
-5.128 -0.874992 4.68877e-19
-5.09237 -0.874992 4.68877e-19
-5.05677 -0.874992 4.68877e-19
-5.02117 -0.874992 4.68877e-19
-4.98559 -0.874992 4.68877e-19
-4.95002 -0.874992 4.68877e-19
-4.91446 -0.874992 4.68877e-19
-4.87892 -0.874992 4.68877e-19
-4.84339 -0.874992 4.68877e-19
-4.80787 -0.874992 4.68877e-19
-4.77237 -0.874992 4.68877e-19
-4.73687 -0.874992 4.68877e-19
-4.70139 -0.874992 4.68877e-19
-4.66592 -0.874992 4.68877e-19
-4.63046 -0.874992 4.68877e-19
-4.59502 -0.874992 4.68877e-19
-4.55958 -0.874992 4.68877e-19
-4.52416 -0.874992 4.68877e-19
-4.48875 -0.874992 4.68877e-19
-4.45335 -0.874992 4.68877e-19
-4.41797 -0.874992 4.68877e-19
-4.38259 -0.874992 4.68877e-19
-4.34722 -0.874992 4.68877e-19
-4.31187 -0.874992 4.68877e-19
-4.27653 -0.874992 4.68877e-19
-4.24119 -0.874992 4.68877e-19
-4.20587 -0.874992 4.68877e-19
-4.17056 -0.874992 4.68877e-19
-4.13526 -0.874992 4.68877e-19
-4.09997 -0.874992 4.68877e-19
-4.06469 -0.874992 4.68877e-19
-4.02942 -0.874992 4.68877e-19
-3.99416 -0.874992 4.68877e-19
-3.95891 -0.874992 4.68877e-19
-3.92367 -0.874992 4.68877e-19
-3.88844 -0.874992 4.68877e-19
-3.85322 -0.874992 4.68877e-19
-3.81801 -0.874992 4.68877e-19
-3.7828 -0.874992 4.68877e-19
-3.74761 -0.874992 4.68877e-19
-3.71243 -0.874992 4.68877e-19
-3.67726 -0.874992 4.68877e-19
-3.64209 -0.874992 4.68877e-19
-3.60694 -0.874992 4.68877e-19
-3.57179 -0.874992 4.68877e-19
-3.53665 -0.874992 4.68877e-19
-3.50152 -0.874992 4.68877e-19
-3.4664 -0.874992 4.68877e-19
-3.43129 -0.874992 4.68877e-19
-3.39619 -0.874992 4.68877e-19
-3.36109 -0.874992 4.68877e-19
-3.32601 -0.874992 4.68877e-19
-3.29093 -0.874992 4.68877e-19
-3.25586 -0.874992 4.68877e-19
-3.2208 -0.874992 4.68877e-19
-3.18574 -0.874992 4.68877e-19
-3.1507 -0.874992 4.68877e-19
-3.11566 -0.874992 4.68877e-19
-3.08063 -0.874992 4.68877e-19
-3.0456 -0.874992 4.68877e-19
-3.01059 -0.874992 4.68877e-19
-2.97558 -0.874992 4.68877e-19
-2.94058 -0.874992 4.68877e-19
-2.90558 -0.874992 4.68877e-19
-2.87059 -0.874992 4.68877e-19
-2.83561 -0.874992 4.68877e-19
-2.80064 -0.874992 4.68877e-19
-2.76567 -0.874992 4.68877e-19
-2.73071 -0.874992 4.68877e-19
-2.69576 -0.874992 4.68877e-19
-2.66081 -0.874992 4.68877e-19
-2.62587 -0.874992 4.68877e-19
-2.59094 -0.874992 4.68877e-19
-2.55601 -0.874992 4.68877e-19
-2.52109 -0.874992 4.68877e-19
-2.48617 -0.874992 4.68877e-19
-2.45126 -0.874992 4.68877e-19
-2.41636 -0.874992 4.68877e-19
-2.38146 -0.874992 4.68877e-19
-2.34657 -0.874992 4.68877e-19
-2.31168 -0.874992 4.68877e-19
-2.2768 -0.874992 4.68877e-19
-2.24192 -0.874992 4.68877e-19
-2.20705 -0.874992 4.68877e-19
-2.17219 -0.874992 4.68877e-19
-2.13733 -0.874992 4.68877e-19
-2.10247 -0.874992 4.68877e-19
-2.06762 -0.874992 4.68877e-19
-2.03278 -0.874992 4.68877e-19
-1.99794 -0.874992 4.68877e-19
-1.9631 -0.874992 4.68877e-19
-1.92827 -0.874992 4.68877e-19
-1.89345 -0.874992 4.68877e-19
-1.85862 -0.874992 4.68877e-19
-1.82381 -0.874992 4.68877e-19
-1.78899 -0.874992 4.68877e-19
-1.75419 -0.874992 4.68877e-19
-1.71938 -0.874992 4.68877e-19
-1.68458 -0.874992 4.68877e-19
-1.64979 -0.874992 4.68877e-19
-1.61499 -0.874992 4.68877e-19
-1.58021 -0.874992 4.68877e-19
-1.54542 -0.874992 4.68877e-19
-1.51064 -0.874992 4.68877e-19
-1.47586 -0.874992 4.68877e-19
-1.44109 -0.874992 4.68877e-19
-1.40632 -0.874992 4.68877e-19
-1.37155 -0.874992 4.68877e-19
-1.33679 -0.874992 4.68877e-19
-1.30203 -0.874992 4.68877e-19
-1.26727 -0.874992 4.68877e-19
-1.23251 -0.874992 4.68877e-19
-1.19776 -0.874992 4.68877e-19
-1.16301 -0.874992 4.68877e-19
-1.12827 -0.874992 4.68877e-19
-1.09352 -0.874992 4.68877e-19
-1.05878 -0.874992 4.68877e-19
-1.02405 -0.874992 4.68877e-19
-0.989309 -0.874992 4.68877e-19
-0.954576 -0.874992 4.68877e-19
-0.919844 -0.874992 4.68877e-19
-0.885115 -0.874992 4.68877e-19
-0.850388 -0.874992 4.68877e-19
-0.815663 -0.874992 4.68877e-19
-0.78094 -0.874992 4.68877e-19
-0.746219 -0.874992 4.68877e-19
-0.711499 -0.874992 4.68877e-19
-0.676781 -0.874992 4.68877e-19
-0.642065 -0.874992 4.68877e-19
-0.60735 -0.874992 4.68877e-19
-0.572637 -0.874992 4.68877e-19
-0.537925 -0.874992 4.68877e-19
-0.503214 -0.874992 4.68877e-19
-0.468504 -0.874992 4.68877e-19
-0.433796 -0.874992 4.68877e-19
-0.399089 -0.874992 4.68877e-19
-0.364382 -0.874992 4.68877e-19
-0.329676 -0.874992 4.68877e-19
-0.294972 -0.874992 4.68877e-19
-0.260267 -0.874992 4.68877e-19
-0.225564 -0.874992 4.68877e-19
-0.190861 -0.874992 4.68877e-19
-0.156158 -0.874992 4.68877e-19
-0.121456 -0.874992 4.68877e-19
-0.0867541 -0.874992 4.68877e-19
-0.0520524 -0.874992 4.68877e-19
-0.0173508 -0.874992 4.68877e-19
0.0173508 -0.874992 4.68877e-19
0.0520524 -0.874992 4.68877e-19
0.0867541 -0.874992 4.68877e-19
0.121456 -0.874992 4.68877e-19
0.156158 -0.874992 4.68877e-19
0.190861 -0.874992 4.68877e-19
0.225564 -0.874992 4.68877e-19
0.260267 -0.874992 4.68877e-19
0.294972 -0.874992 4.68877e-19
0.329676 -0.874992 4.68877e-19
0.364382 -0.874992 4.68877e-19
0.399089 -0.874992 4.68877e-19
0.433796 -0.874992 4.68877e-19
0.468504 -0.874992 4.68877e-19
0.503214 -0.874992 4.68877e-19
0.537925 -0.874992 4.68877e-19
0.572637 -0.874992 4.68877e-19
0.60735 -0.874992 4.68877e-19
0.642065 -0.874992 4.68877e-19
0.676781 -0.874992 4.68877e-19
0.711499 -0.874992 4.68877e-19
0.746219 -0.874992 4.68877e-19
0.78094 -0.874992 4.68877e-19
0.815663 -0.874992 4.68877e-19
0.850388 -0.874992 4.68877e-19
0.885115 -0.874992 4.68877e-19
0.919844 -0.874992 4.68877e-19
0.954576 -0.874992 4.68877e-19
0.989309 -0.874992 4.68877e-19
1.02405 -0.874992 4.68877e-19
1.05878 -0.874992 4.68877e-19
1.09352 -0.874992 4.68877e-19
1.12827 -0.874992 4.68877e-19
1.16301 -0.874992 4.68877e-19
1.19776 -0.874992 4.68877e-19
1.23251 -0.874992 4.68877e-19
1.26727 -0.874992 4.68877e-19
1.30203 -0.874992 4.68877e-19
1.33679 -0.874992 4.68877e-19
1.37155 -0.874992 4.68877e-19
1.40632 -0.874992 4.68877e-19
1.44109 -0.874992 4.68877e-19
1.47586 -0.874992 4.68877e-19
1.51064 -0.874992 4.68877e-19
1.54542 -0.874992 4.68877e-19
1.58021 -0.874992 4.68877e-19
1.61499 -0.874992 4.68877e-19
1.64979 -0.874992 4.68877e-19
1.68458 -0.874992 4.68877e-19
1.71938 -0.874992 4.68877e-19
1.75419 -0.874992 4.68877e-19
1.78899 -0.874992 4.68877e-19
1.82381 -0.874992 4.68877e-19
1.85862 -0.874992 4.68877e-19
1.89345 -0.874992 4.68877e-19
1.92827 -0.874992 4.68877e-19
1.9631 -0.874992 4.68877e-19
1.99794 -0.874992 4.68877e-19
2.03278 -0.874992 4.68877e-19
2.06762 -0.874992 4.68877e-19
2.10247 -0.874992 4.68877e-19
2.13733 -0.874992 4.68877e-19
2.17219 -0.874992 4.68877e-19
2.20705 -0.874992 4.68877e-19
2.24192 -0.874992 4.68877e-19
2.2768 -0.874992 4.68877e-19
2.31168 -0.874992 4.68877e-19
2.34657 -0.874992 4.68877e-19
2.38146 -0.874992 4.68877e-19
2.41636 -0.874992 4.68877e-19
2.45126 -0.874992 4.68877e-19
2.48617 -0.874992 4.68877e-19
2.52109 -0.874992 4.68877e-19
2.55601 -0.874992 4.68877e-19
2.59094 -0.874992 4.68877e-19
2.62587 -0.874992 4.68877e-19
2.66081 -0.874992 4.68877e-19
2.69576 -0.874992 4.68877e-19
2.73071 -0.874992 4.68877e-19
2.76567 -0.874992 4.68877e-19
2.80064 -0.874992 4.68877e-19
2.83561 -0.874992 4.68877e-19
2.87059 -0.874992 4.68877e-19
2.90558 -0.874992 4.68877e-19
2.94058 -0.874992 4.68877e-19
2.97558 -0.874992 4.68877e-19
3.01059 -0.874992 4.68877e-19
3.0456 -0.874992 4.68877e-19
3.08063 -0.874992 4.68877e-19
3.11566 -0.874992 4.68877e-19
3.1507 -0.874992 4.68877e-19
3.18574 -0.874992 4.68877e-19
3.2208 -0.874992 4.68877e-19
3.25586 -0.874992 4.68877e-19
3.29093 -0.874992 4.68877e-19
3.32601 -0.874992 4.68877e-19
3.36109 -0.874992 4.68877e-19
3.39619 -0.874992 4.68877e-19
3.43129 -0.874992 4.68877e-19
3.4664 -0.874992 4.68877e-19
3.50152 -0.874992 4.68877e-19
3.53665 -0.874992 4.68877e-19
3.57179 -0.874992 4.68877e-19
3.60694 -0.874992 4.68877e-19
3.64209 -0.874992 4.68877e-19
3.67726 -0.874992 4.68877e-19
3.71243 -0.874992 4.68877e-19
3.74761 -0.874992 4.68877e-19
3.7828 -0.874992 4.68877e-19
3.81801 -0.874992 4.68877e-19
3.85322 -0.874992 4.68877e-19
3.88844 -0.874992 4.68877e-19
3.92367 -0.874992 4.68877e-19
3.95891 -0.874992 4.68877e-19
3.99416 -0.874992 4.68877e-19
4.02942 -0.874992 4.68877e-19
4.06469 -0.874992 4.68877e-19
4.09997 -0.874992 4.68877e-19
4.13526 -0.874992 4.68877e-19
4.17056 -0.874992 4.68877e-19
4.20587 -0.874992 4.68877e-19
4.24119 -0.874992 4.68877e-19
4.27653 -0.874992 4.68877e-19
4.31187 -0.874992 4.68877e-19
4.34722 -0.874992 4.68877e-19
4.38259 -0.874992 4.68877e-19
4.41797 -0.874992 4.68877e-19
4.45335 -0.874992 4.68877e-19
4.48875 -0.874992 4.68877e-19
4.52416 -0.874992 4.68877e-19
4.55958 -0.874992 4.68877e-19
4.59502 -0.874992 4.68877e-19
4.63046 -0.874992 4.68877e-19
4.66592 -0.874992 4.68877e-19
4.70139 -0.874992 4.68877e-19
4.73687 -0.874992 4.68877e-19
4.77237 -0.874992 4.68877e-19
4.80787 -0.874992 4.68877e-19
4.84339 -0.874992 4.68877e-19
4.87892 -0.874992 4.68877e-19
4.91446 -0.874992 4.68877e-19
4.95002 -0.874992 4.68877e-19
4.98559 -0.874992 4.68877e-19
5.02117 -0.874992 4.68877e-19
5.05677 -0.874992 4.68877e-19
5.09237 -0.874992 4.68877e-19
5.128 -0.874992 4.68877e-19
5.16363 -0.874992 4.68877e-19
5.19928 -0.874992 4.68877e-19
5.23494 -0.874992 4.68877e-19
5.27062 -0.874992 4.68877e-19
5.30631 -0.874992 4.68877e-19
5.34201 -0.874992 4.68877e-19
5.37773 -0.874992 4.68877e-19
5.41346 -0.874992 4.68877e-19
5.4492 -0.874992 4.68877e-19
5.48497 -0.874992 4.68877e-19
5.52074 -0.874992 4.68877e-19
5.55653 -0.874992 4.68877e-19
5.59233 -0.874992 4.68877e-19
5.62815 -0.874992 4.68877e-19
5.66399 -0.874992 4.68877e-19
5.69984 -0.874992 4.68877e-19
5.7357 -0.874992 4.68877e-19
5.77158 -0.874992 4.68877e-19
5.80748 -0.874992 4.68877e-19
5.84339 -0.874992 4.68877e-19
5.87932 -0.874992 4.68877e-19
5.91526 -0.874992 4.68877e-19
5.95122 -0.874992 4.68877e-19
5.9872 -0.874992 4.68877e-19
6.02319 -0.874992 4.68877e-19
6.05919 -0.874992 4.68877e-19
6.09522 -0.874992 4.68877e-19
6.13126 -0.874992 4.68877e-19
6.16732 -0.874992 4.68877e-19
6.20339 -0.874992 4.68877e-19
6.23949 -0.874992 4.68877e-19
6.27559 -0.874992 4.68877e-19
6.31172 -0.874992 4.68877e-19
6.34786 -0.874992 4.68877e-19
6.38403 -0.874992 4.68877e-19
6.42021 -0.874992 4.68877e-19
6.4564 -0.874992 4.68877e-19
6.49262 -0.874992 4.68877e-19
6.52885 -0.874992 4.68877e-19
6.5651 -0.874992 4.68877e-19
6.60137 -0.874992 4.68877e-19
6.63766 -0.874992 4.68877e-19
6.67397 -0.874992 4.68877e-19
6.71029 -0.874992 4.68877e-19
6.74664 -0.874992 4.68877e-19
6.783 -0.874992 4.68877e-19
6.81938 -0.874992 4.68877e-19
6.85579 -0.874992 4.68877e-19
6.89221 -0.874992 4.68877e-19
6.92865 -0.874992 4.68877e-19
6.96511 -0.874992 4.68877e-19
7.00159 -0.874992 4.68877e-19
7.0381 -0.874992 4.68877e-19
7.07462 -0.874992 4.68877e-19
7.11116 -0.874992 4.68877e-19
7.14772 -0.874992 4.68877e-19
7.18431 -0.874992 4.68877e-19
7.22091 -0.874992 4.68877e-19
7.25754 -0.874992 4.68877e-19
7.29418 -0.874992 4.68877e-19
7.33085 -0.874992 4.68877e-19
7.36754 -0.874992 4.68877e-19
7.40425 -0.874992 4.68877e-19
7.44099 -0.874992 4.68877e-19
7.47774 -0.874992 4.68877e-19
7.51452 -0.874992 4.68877e-19
7.55132 -0.874992 4.68877e-19
7.58814 -0.874992 4.68877e-19
7.62498 -0.874992 4.68877e-19
7.66185 -0.874992 4.68877e-19
7.69874 -0.874992 4.68877e-19
7.73566 -0.874992 4.68877e-19
7.77259 -0.874992 4.68877e-19
7.80955 -0.874992 4.68877e-19
7.84654 -0.874992 4.68877e-19
7.88355 -0.874992 4.68877e-19
7.92058 -0.874992 4.68877e-19
7.95763 -0.874992 4.68877e-19
7.99471 -0.874992 4.68877e-19
8.03182 -0.874992 4.68877e-19
8.06895 -0.874992 4.68877e-19
8.1061 -0.874992 4.68877e-19
8.14328 -0.874992 4.68877e-19
8.18049 -0.874992 4.68877e-19
8.21772 -0.874992 4.68877e-19
8.25497 -0.874992 4.68877e-19
8.29226 -0.874992 4.68877e-19
8.32956 -0.874992 4.68877e-19
8.3669 -0.874992 4.68877e-19
8.40426 -0.874992 4.68877e-19
8.44165 -0.874992 4.68877e-19
8.47906 -0.874992 4.68877e-19
8.5165 -0.874992 4.68877e-19
8.55397 -0.874992 4.68877e-19
8.59146 -0.874992 4.68877e-19
8.62899 -0.874992 4.68877e-19
8.66654 -0.874992 4.68877e-19
8.70412 -0.874992 4.68877e-19
8.74172 -0.874992 4.68877e-19
8.77936 -0.874992 4.68877e-19
8.81702 -0.874992 4.68877e-19
8.85471 -0.874992 4.68877e-19
8.89244 -0.874992 4.68877e-19
8.93019 -0.874992 4.68877e-19
8.96797 -0.874992 4.68877e-19
9.00578 -0.874992 4.68877e-19
9.04362 -0.874992 4.68877e-19
9.08149 -0.874992 4.68877e-19
9.11939 -0.874992 4.68877e-19
9.15732 -0.874992 4.68877e-19
9.19528 -0.874992 4.68877e-19
9.23327 -0.874992 4.68877e-19
9.2713 -0.874992 4.68877e-19
9.30935 -0.874992 4.68877e-19
9.34744 -0.874992 4.68877e-19
9.38556 -0.874992 4.68877e-19
9.42371 -0.874992 4.68877e-19
9.46189 -0.874992 4.68877e-19
9.50011 -0.874992 4.68877e-19
9.53836 -0.874992 4.68877e-19
9.57664 -0.874992 4.68877e-19
9.61496 -0.874992 4.68877e-19
9.65331 -0.874992 4.68877e-19
9.69169 -0.874992 4.68877e-19
9.73011 -0.874992 4.68877e-19
9.76856 -0.874992 4.68877e-19
9.80704 -0.874992 4.68877e-19
9.84557 -0.874992 4.68877e-19
9.88412 -0.874992 4.68877e-19
9.92271 -0.874992 4.68877e-19
9.96134 -0.874992 4.68877e-19
10 -0.874992 4.68877e-19
10.0387 -0.874992 4.68877e-19
10.0774 -0.874992 4.68877e-19
10.1162 -0.874992 4.68877e-19
10.155 -0.874992 4.68877e-19
10.1939 -0.874992 4.68877e-19
10.2328 -0.874992 4.68877e-19
10.2717 -0.874992 4.68877e-19
10.3106 -0.874992 4.68877e-19
10.3496 -0.874992 4.68877e-19
10.3887 -0.874992 4.68877e-19
10.4278 -0.874992 4.68877e-19
10.4669 -0.874992 4.68877e-19
10.506 -0.874992 4.68877e-19
10.5452 -0.874992 4.68877e-19
10.5845 -0.874992 4.68877e-19
10.6238 -0.874992 4.68877e-19
10.6631 -0.874992 4.68877e-19
10.7024 -0.874992 4.68877e-19
10.7418 -0.874992 4.68877e-19
10.7813 -0.874992 4.68877e-19
10.8208 -0.874992 4.68877e-19
10.8603 -0.874992 4.68877e-19
10.8999 -0.874992 4.68877e-19
10.9395 -0.874992 4.68877e-19
10.9792 -0.874992 4.68877e-19
11.0189 -0.874992 4.68877e-19
11.0586 -0.874992 4.68877e-19
11.0984 -0.874992 4.68877e-19
11.1383 -0.874992 4.68877e-19
11.1781 -0.874992 4.68877e-19
11.2181 -0.874992 4.68877e-19
11.2581 -0.874992 4.68877e-19
11.2981 -0.874992 4.68877e-19
11.3381 -0.874992 4.68877e-19
11.3783 -0.874992 4.68877e-19
11.4184 -0.874992 4.68877e-19
11.4587 -0.874992 4.68877e-19
11.4989 -0.874992 4.68877e-19
11.5392 -0.874992 4.68877e-19
11.5796 -0.874992 4.68877e-19
11.62 -0.874992 4.68877e-19
11.6605 -0.874992 4.68877e-19
11.701 -0.874992 4.68877e-19
11.7415 -0.874992 4.68877e-19
11.7822 -0.874992 4.68877e-19
11.8228 -0.874992 4.68877e-19
11.8636 -0.874992 4.68877e-19
11.9043 -0.874992 4.68877e-19
11.9452 -0.874992 4.68877e-19
11.986 -0.874992 4.68877e-19
12.027 -0.874992 4.68877e-19
12.068 -0.874992 4.68877e-19
12.109 -0.874992 4.68877e-19
12.1501 -0.874992 4.68877e-19
12.1913 -0.874992 4.68877e-19
12.2325 -0.874992 4.68877e-19
12.2738 -0.874992 4.68877e-19
12.3151 -0.874992 4.68877e-19
12.3565 -0.874992 4.68877e-19
12.3979 -0.874992 4.68877e-19
12.4394 -0.874992 4.68877e-19
12.481 -0.874992 4.68877e-19
12.5226 -0.874992 4.68877e-19
12.5643 -0.874992 4.68877e-19
12.6061 -0.874992 4.68877e-19
12.6479 -0.874992 4.68877e-19
12.6898 -0.874992 4.68877e-19
12.7317 -0.874992 4.68877e-19
12.7737 -0.874992 4.68877e-19
12.8158 -0.874992 4.68877e-19
12.8579 -0.874992 4.68877e-19
12.9001 -0.874992 4.68877e-19
12.9424 -0.874992 4.68877e-19
12.9847 -0.874992 4.68877e-19
13.0271 -0.874992 4.68877e-19
13.0696 -0.874992 4.68877e-19
13.1121 -0.874992 4.68877e-19
13.1547 -0.874992 4.68877e-19
13.1974 -0.874992 4.68877e-19
13.2402 -0.874992 4.68877e-19
13.283 -0.874992 4.68877e-19
13.3259 -0.874992 4.68877e-19
13.3689 -0.874992 4.68877e-19
13.4119 -0.874992 4.68877e-19
13.455 -0.874992 4.68877e-19
13.4982 -0.874992 4.68877e-19
13.5415 -0.874992 4.68877e-19
13.5848 -0.874992 4.68877e-19
13.6283 -0.874992 4.68877e-19
13.6718 -0.874992 4.68877e-19
13.7153 -0.874992 4.68877e-19
13.759 -0.874992 4.68877e-19
13.8028 -0.874992 4.68877e-19
13.8466 -0.874992 4.68877e-19
13.8905 -0.874992 4.68877e-19
13.9345 -0.874992 4.68877e-19
13.9786 -0.874992 4.68877e-19
14.0227 -0.874992 4.68877e-19
14.067 -0.874992 4.68877e-19
14.1113 -0.874992 4.68877e-19
14.1558 -0.874992 4.68877e-19
14.2003 -0.874992 4.68877e-19
14.2449 -0.874992 4.68877e-19
14.2896 -0.874992 4.68877e-19
14.3344 -0.874992 4.68877e-19
14.3793 -0.874992 4.68877e-19
14.4243 -0.874992 4.68877e-19
14.4693 -0.874992 4.68877e-19
14.5145 -0.874992 4.68877e-19
14.5598 -0.874992 4.68877e-19
14.6052 -0.874992 4.68877e-19
14.6506 -0.874992 4.68877e-19
14.6962 -0.874992 4.68877e-19
14.7419 -0.874992 4.68877e-19
14.7877 -0.874992 4.68877e-19
14.8336 -0.874992 4.68877e-19
14.8796 -0.874992 4.68877e-19
14.9257 -0.874992 4.68877e-19
14.9719 -0.874992 4.68877e-19
15.0182 -0.874992 4.68877e-19
15.0647 -0.874992 4.68877e-19
15.1112 -0.874992 4.68877e-19
15.1579 -0.874992 4.68877e-19
15.2047 -0.874992 4.68877e-19
15.2516 -0.874992 4.68877e-19
15.2986 -0.874992 4.68877e-19
15.3458 -0.874992 4.68877e-19
15.393 -0.874992 4.68877e-19
15.4404 -0.874992 4.68877e-19
15.488 -0.874992 4.68877e-19
15.5356 -0.874992 4.68877e-19
15.5834 -0.874992 4.68877e-19
15.6313 -0.874992 4.68877e-19
15.6794 -0.874992 4.68877e-19
15.7276 -0.874992 4.68877e-19
15.7759 -0.874992 4.68877e-19
15.8243 -0.874992 4.68877e-19
15.873 -0.874992 4.68877e-19
15.9217 -0.874992 4.68877e-19
15.9706 -0.874992 4.68877e-19
16.0197 -0.874992 4.68877e-19
16.0689 -0.874992 4.68877e-19
16.1182 -0.874992 4.68877e-19
16.1677 -0.874992 4.68877e-19
16.2174 -0.874992 4.68877e-19
16.2672 -0.874992 4.68877e-19
16.3172 -0.874992 4.68877e-19
16.3674 -0.874992 4.68877e-19
16.4177 -0.874992 4.68877e-19
16.4682 -0.874992 4.68877e-19
16.5189 -0.874992 4.68877e-19
16.5697 -0.874992 4.68877e-19
16.6208 -0.874992 4.68877e-19
16.672 -0.874992 4.68877e-19
16.7234 -0.874992 4.68877e-19
16.775 -0.874992 4.68877e-19
16.8268 -0.874992 4.68877e-19
16.8787 -0.874992 4.68877e-19
16.9309 -0.874992 4.68877e-19
16.9833 -0.874992 4.68877e-19
17.0359 -0.874992 4.68877e-19
17.0887 -0.874992 4.68877e-19
17.1418 -0.874992 4.68877e-19
17.195 -0.874992 4.68877e-19
17.2485 -0.874992 4.68877e-19
17.3022 -0.874992 4.68877e-19
17.3562 -0.874992 4.68877e-19
17.4104 -0.874992 4.68877e-19
17.4648 -0.874992 4.68877e-19
17.5195 -0.874992 4.68877e-19
17.5744 -0.874992 4.68877e-19
17.6296 -0.874992 4.68877e-19
17.6851 -0.874992 4.68877e-19
17.7408 -0.874992 4.68877e-19
17.7969 -0.874992 4.68877e-19
17.8532 -0.874992 4.68877e-19
17.9098 -0.874992 4.68877e-19
17.9667 -0.874992 4.68877e-19
18.0239 -0.874992 4.68877e-19
18.0815 -0.874992 4.68877e-19
18.1393 -0.874992 4.68877e-19
18.1975 -0.874992 4.68877e-19
18.256 -0.874992 4.68877e-19
18.3149 -0.874992 4.68877e-19
18.3742 -0.874992 4.68877e-19
18.4338 -0.874992 4.68877e-19
18.4938 -0.874992 4.68877e-19
18.5542 -0.874992 4.68877e-19
18.615 -0.874992 4.68877e-19
18.6762 -0.874992 4.68877e-19
18.7379 -0.874992 4.68877e-19
18.8 -0.874992 4.68877e-19
18.8625 -0.874992 4.68877e-19
18.9255 -0.874992 4.68877e-19
18.9891 -0.874992 4.68877e-19
19.0531 -0.874992 4.68877e-19
19.1177 -0.874992 4.68877e-19
19.1828 -0.874992 4.68877e-19
19.2484 -0.874992 4.68877e-19
19.3147 -0.874992 4.68877e-19
19.3816 -0.874992 4.68877e-19
19.4491 -0.874992 4.68877e-19
19.5173 -0.874992 4.68877e-19
19.5862 -0.874992 4.68877e-19
19.6558 -0.874992 4.68877e-19
19.7262 -0.874992 4.68877e-19
19.7974 -0.874992 4.68877e-19
19.8694 -0.874992 4.68877e-19
19.9423 -0.874992 4.68877e-19
20.0162 -0.874992 4.68877e-19
20.091 -0.874992 4.68877e-19
20.1669 -0.874992 4.68877e-19
20.244 -0.874992 4.68877e-19
20.3222 -0.874992 4.68877e-19
20.4016 -0.874992 4.68877e-19
20.4825 -0.874992 4.68877e-19
20.5648 -0.874992 4.68877e-19
20.6487 -0.874992 4.68877e-19
20.7344 -0.874992 4.68877e-19
20.8219 -0.874992 4.68877e-19
20.9115 -0.874992 4.68877e-19
21.0034 -0.874992 4.68877e-19
21.0979 -0.874992 4.68877e-19
21.1952 -0.874992 4.68877e-19
21.2959 -0.874992 4.68877e-19
21.4004 -0.874992 4.68877e-19
21.5093 -0.874992 4.68877e-19
21.6237 -0.874992 4.68877e-19
21.7448 -0.874992 4.68877e-19
21.8747 -0.874992 4.68877e-19
22.0165 -0.874992 4.68877e-19
22.1768 -0.874992 4.68877e-19
22.3723 -0.874992 4.68877e-19


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.75Lambda0.5Nc1Classic/SigmaRTwoLoop.txt <==
-22.3723 -0.109998 -9.96741e-05
-22.1768 -0.110422 -6.49311e-05
-22.0165 -0.110683 -9.31254e-05
-21.8747 -0.110896 -7.15861e-05
-21.7448 -0.111067 -9.21706e-05
-21.6237 -0.111223 -7.51755e-05
-21.5093 -0.111364 -9.22311e-05
-21.4004 -0.111501 -7.77506e-05
-21.2959 -0.111634 -9.26701e-05
-21.1952 -0.111767 -7.98475e-05
-21.0979 -0.1119 -9.33201e-05
-21.0034 -0.112035 -8.17419e-05
-20.9115 -0.112169 -9.42271e-05
-20.8219 -0.112302 -8.372e-05
-20.7344 -0.11243 -9.55724e-05
-20.6487 -0.112551 -8.60387e-05
-20.5648 -0.112661 -9.74476e-05
-20.4825 -0.11276 -8.87029e-05
-20.4016 -0.112846 -9.96648e-05
-20.3222 -0.112922 -9.14682e-05
-20.244 -0.112989 -0.000101947
-20.1669 -0.113048 -9.41517e-05
-20.091 -0.1131 -0.000104188
-20.0162 -0.113149 -9.67415e-05
-19.9423 -0.113193 -0.000106403
-19.8694 -0.113235 -9.9274e-05
-19.7974 -0.113274 -0.000108615
-19.7262 -0.113312 -0.000101778
-19.6558 -0.113349 -0.000110843
-19.5862 -0.113384 -0.000104273
-19.5173 -0.113418 -0.000113094
-19.4491 -0.113452 -0.000106769
-19.3816 -0.113485 -0.000115374
-19.3147 -0.113518 -0.000109276
-19.2484 -0.11355 -0.000117687
-19.1828 -0.113582 -0.000111798
-19.1177 -0.113614 -0.000120034
-19.0531 -0.113646 -0.00011434
-18.9891 -0.113677 -0.000122417
-18.9255 -0.113708 -0.000116905
-18.8625 -0.11374 -0.000124839
-18.8 -0.113771 -0.000119496
-18.7379 -0.113802 -0.000127298
-18.6762 -0.113833 -0.000122116
-18.615 -0.113864 -0.000129798
-18.5542 -0.113895 -0.000124767
-18.4938 -0.113926 -0.000132339
-18.4338 -0.113957 -0.000127451
-18.3742 -0.113989 -0.000134923
-18.3149 -0.11402 -0.000130171
-18.256 -0.114051 -0.00013755
-18.1975 -0.114083 -0.000132929
-18.1393 -0.114114 -0.000140223
-18.0815 -0.114146 -0.000135726
-18.0239 -0.114178 -0.000142941
-17.9667 -0.114209 -0.000138564
-17.9098 -0.114241 -0.000145707
-17.8532 -0.114273 -0.000141445
-17.7969 -0.114305 -0.000148522
-17.7408 -0.114338 -0.000144371
-17.6851 -0.11437 -0.000151387
-17.6296 -0.114403 -0.000147344
-17.5744 -0.114435 -0.000154304
-17.5195 -0.114468 -0.000150365
-17.4648 -0.114501 -0.000157274
-17.4104 -0.114534 -0.000153436
-17.3562 -0.114567 -0.000160299
-17.3022 -0.114601 -0.000156559
-17.2485 -0.114635 -0.000163379
-17.195 -0.114668 -0.000159737
-17.1418 -0.114702 -0.000166518
-17.0887 -0.114736 -0.000162969
-17.0359 -0.114771 -0.000169716
-16.9833 -0.114805 -0.000166259
-16.9309 -0.11484 -0.000172975
-16.8787 -0.114875 -0.000169609
-16.8268 -0.11491 -0.000176297
-16.775 -0.114945 -0.00017302
-16.7234 -0.11498 -0.000179683
-16.672 -0.115016 -0.000176494
-16.6208 -0.115052 -0.000183135
-16.5697 -0.115088 -0.000180033
-16.5189 -0.115124 -0.000186656
-16.4682 -0.115161 -0.000183639
-16.4177 -0.115197 -0.000190247
-16.3674 -0.115234 -0.000187314
-16.3172 -0.115271 -0.000193909
-16.2672 -0.115309 -0.000191061
-16.2174 -0.115346 -0.000197646
-16.1677 -0.115384 -0.000194881
-16.1182 -0.115422 -0.000201459
-16.0689 -0.115461 -0.000198777
-16.0197 -0.115499 -0.00020535
-15.9706 -0.115538 -0.00020275
-15.9217 -0.115577 -0.000209322
-15.873 -0.115616 -0.000206804
-15.8243 -0.115656 -0.000213376
-15.7759 -0.115696 -0.00021094
-15.7276 -0.115736 -0.000217516
-15.6794 -0.115776 -0.000215162
-15.6313 -0.115817 -0.000221743
-15.5834 -0.115858 -0.000219471
-15.5356 -0.115899 -0.00022606
-15.488 -0.11594 -0.00022387
-15.4404 -0.115982 -0.00023047
-15.393 -0.116024 -0.000228362
-15.3458 -0.116066 -0.000234975
-15.2986 -0.116109 -0.00023295
-15.2516 -0.116152 -0.000239578
-15.2047 -0.116195 -0.000237636
-15.1579 -0.116238 -0.000244282
-15.1112 -0.116282 -0.000242424
-15.0647 -0.116326 -0.00024909
-15.0182 -0.116371 -0.000247316
-14.9719 -0.116416 -0.000254004
-14.9257 -0.116461 -0.000252315
-14.8796 -0.116506 -0.000259029
-14.8336 -0.116552 -0.000257426
-14.7877 -0.116598 -0.000264167
-14.7419 -0.116644 -0.00026265
-14.6962 -0.116691 -0.000269422
-14.6506 -0.116738 -0.000267993
-14.6052 -0.116786 -0.000274796
-14.5598 -0.116834 -0.000273456
-14.5145 -0.116882 -0.000280295
-14.4693 -0.11693 -0.000279044
-14.4243 -0.116979 -0.000285921
-14.3793 -0.117029 -0.000284761
-14.3344 -0.117078 -0.000291678
-14.2896 -0.117128 -0.00029061
-14.2449 -0.117179 -0.00029757
-14.2003 -0.11723 -0.000296596
-14.1558 -0.117281 -0.000303602
-14.1113 -0.117332 -0.000302723
-14.067 -0.117385 -0.000309777
-14.0227 -0.117437 -0.000308996
-13.9786 -0.11749 -0.000316101
-13.9345 -0.117543 -0.000315418
-13.8905 -0.117597 -0.000322577
-13.8466 -0.117651 -0.000321995
-13.8028 -0.117706 -0.000329211
-13.759 -0.117761 -0.000328731
-13.7153 -0.117816 -0.000336008
-13.6718 -0.117872 -0.000335632
-13.6283 -0.117929 -0.000342972
-13.5848 -0.117986 -0.000342703
-13.5415 -0.118043 -0.000350109
-13.4982 -0.118101 -0.000349949
-13.455 -0.118159 -0.000357424
-13.4119 -0.118218 -0.000357376
-13.3689 -0.118277 -0.000364924
-13.3259 -0.118337 -0.00036499
-13.283 -0.118397 -0.000372615
-13.2402 -0.118458 -0.000372796
-13.1974 -0.118519 -0.000380501
-13.1547 -0.118581 -0.000380802
-13.1121 -0.118644 -0.000388591
-13.0696 -0.118707 -0.000389014
-13.0271 -0.11877 -0.00039689
-12.9847 -0.118834 -0.000397439
-12.9424 -0.118899 -0.000405406
-12.9001 -0.118964 -0.000406084
-12.8579 -0.11903 -0.000414146
-12.8158 -0.119096 -0.000414955
-12.7737 -0.119163 -0.000423118
-12.7317 -0.119231 -0.000424062
-12.6898 -0.119299 -0.000432329
-12.6479 -0.119368 -0.000433413
-12.6061 -0.119437 -0.000441787
-12.5643 -0.119507 -0.000443014
-12.5226 -0.119578 -0.000451502
-12.481 -0.119649 -0.000452876
-12.4394 -0.119721 -0.000461482
-12.3979 -0.119793 -0.000463007
-12.3565 -0.119867 -0.000471736
-12.3151 -0.119941 -0.000473417
-12.2738 -0.120015 -0.000482274
-12.2325 -0.120091 -0.000484116
-12.1913 -0.120167 -0.000493106
-12.1501 -0.120243 -0.000495114
-12.109 -0.120321 -0.000504243
-12.068 -0.120399 -0.000506421
-12.027 -0.120478 -0.000515695
-11.986 -0.120558 -0.00051805
-11.9452 -0.120638 -0.000527474
-11.9043 -0.12072 -0.000530011
-11.8636 -0.120802 -0.000539593
-11.8228 -0.120885 -0.000542317
-11.7822 -0.120968 -0.000552063
-11.7415 -0.121053 -0.000554981
-11.701 -0.121138 -0.000564898
-11.6605 -0.121224 -0.000568016
-11.62 -0.121311 -0.000578111
-11.5796 -0.121399 -0.000581437
-11.5392 -0.121488 -0.000591716
-11.4989 -0.121578 -0.000595257
-11.4587 -0.121668 -0.00060573
-11.4184 -0.12176 -0.000609492
-11.3783 -0.121852 -0.000620166
-11.3381 -0.121946 -0.000624158
-11.2981 -0.12204 -0.000635042
-11.2581 -0.122135 -0.000639273
-11.2181 -0.122232 -0.000650375
-11.1781 -0.122329 -0.000654852
-11.1383 -0.122427 -0.000666183
-11.0984 -0.122527 -0.000670916
-11.0586 -0.122627 -0.000682484
-11.0189 -0.122728 -0.000687483
-10.9792 -0.122831 -0.000699299
-10.9395 -0.122935 -0.000704573
-10.8999 -0.123039 -0.000716647
-10.8603 -0.123145 -0.000722208
-10.8208 -0.123252 -0.000734552
-10.7813 -0.12336 -0.00074041
-10.7418 -0.123469 -0.000753036
-10.7024 -0.12358 -0.000759202
-10.6631 -0.123692 -0.000772122
-10.6238 -0.123805 -0.00077861
-10.5845 -0.123919 -0.000791837
-10.5452 -0.124034 -0.000798659
-10.506 -0.124151 -0.000812206
-10.4669 -0.124269 -0.000819376
-10.4278 -0.124388 -0.000833258
-10.3887 -0.124509 -0.000840789
-10.3496 -0.124631 -0.000855021
-10.3106 -0.124755 -0.00086293
-10.2717 -0.12488 -0.000877528
-10.2328 -0.125006 -0.00088583
-10.1939 -0.125134 -0.00090081
-10.155 -0.125263 -0.000909522
-10.1162 -0.125394 -0.000924902
-10.0774 -0.125526 -0.000934042
-10.0387 -0.12566 -0.00094984
-10 -0.125795 -0.000959426
-9.96134 -0.125933 -0.000975662
-9.92271 -0.126071 -0.000985715
-9.88412 -0.126212 -0.00100241
-9.84557 -0.126354 -0.00101295
-9.80704 -0.126497 -0.00103012
-9.76856 -0.126643 -0.00104117
-9.73011 -0.12679 -0.00105885
-9.69169 -0.126939 -0.00107043
-9.65331 -0.12709 -0.00108864
-9.61496 -0.127243 -0.00110077
-9.57664 -0.127397 -0.00111953
-9.53836 -0.127554 -0.00113226
-9.50011 -0.127712 -0.00115159
-9.46189 -0.127873 -0.00116493
-9.42371 -0.128035 -0.00118488
-9.38556 -0.1282 -0.00119885
-9.34744 -0.128367 -0.00121944
-9.30935 -0.128536 -0.00123408
-9.2713 -0.128707 -0.00125534
-9.23327 -0.12888 -0.00127069
-9.19528 -0.129055 -0.00129266
-9.15732 -0.129233 -0.00130875
-9.11939 -0.129413 -0.00133146
-9.08149 -0.129596 -0.00134832
-9.04362 -0.129781 -0.00137181
-9.00578 -0.129968 -0.00138949
-8.96797 -0.130158 -0.00141381
-8.93019 -0.13035 -0.00143235
-8.89244 -0.130546 -0.00145753
-8.85471 -0.130743 -0.00147698
-8.81702 -0.130944 -0.00150307
-8.77936 -0.131147 -0.00152347
-8.74172 -0.131353 -0.00155053
-8.70412 -0.131562 -0.00157193
-8.66654 -0.131774 -0.0016
-8.62899 -0.131988 -0.00162246
-8.59146 -0.132206 -0.0016516
-8.55397 -0.132427 -0.00167518
-8.5165 -0.132651 -0.00170546
-8.47906 -0.132878 -0.00173021
-8.44165 -0.133109 -0.00176168
-8.40426 -0.133343 -0.00178768
-8.3669 -0.13358 -0.00182042
-8.32956 -0.133821 -0.00184774
-8.29226 -0.134065 -0.00188182
-8.25497 -0.134313 -0.00191053
-8.21772 -0.134564 -0.00194603
-8.18049 -0.13482 -0.00197621
-8.14328 -0.135079 -0.00201322
-8.1061 -0.135342 -0.00204496
-8.06895 -0.135609 -0.00208357
-8.03182 -0.135881 -0.00211697
-7.99471 -0.136156 -0.00215727
-7.95763 -0.136436 -0.00219242
-7.92058 -0.13672 -0.00223453
-7.88355 -0.137008 -0.00227155
-7.84654 -0.137301 -0.00231557
-7.80955 -0.137599 -0.00235458
-7.77259 -0.137902 -0.00240063
-7.73566 -0.138209 -0.00244175
-7.69874 -0.138521 -0.00248997
-7.66185 -0.138839 -0.00253334
-7.62498 -0.139162 -0.00258387
-7.58814 -0.139489 -0.00262965
-7.55132 -0.139823 -0.00268264
-7.51452 -0.140162 -0.00273097
-7.47774 -0.140506 -0.0027866
-7.44099 -0.140857 -0.00283766
-7.40425 -0.141213 -0.00289611
-7.36754 -0.141576 -0.00295009
-7.33085 -0.141944 -0.00301154
-7.29418 -0.14232 -0.00306865
-7.25754 -0.142701 -0.00313332
-7.22091 -0.14309 -0.00319378
-7.18431 -0.143485 -0.00326191
-7.14772 -0.143887 -0.00332595
-7.11116 -0.144297 -0.00339779
-7.07462 -0.144713 -0.00346568
-7.0381 -0.145138 -0.0035415
-7.00159 -0.14557 -0.00361354
-6.96511 -0.14601 -0.00369364
-6.92865 -0.146458 -0.00377013
-6.89221 -0.146915 -0.00385484
-6.85579 -0.14738 -0.00393613
-6.81938 -0.147854 -0.00402581
-6.783 -0.148337 -0.00411227
-6.74664 -0.14883 -0.00420732
-6.71029 -0.149332 -0.00429937
-6.67397 -0.149843 -0.00440022
-6.63766 -0.150365 -0.0044983
-6.60137 -0.150897 -0.00460542
-6.5651 -0.151439 -0.00471005
-6.52885 -0.151993 -0.00482397
-6.49262 -0.152557 -0.00493568
-6.4564 -0.153133 -0.00505698
-6.42021 -0.153721 -0.00517638
-6.38403 -0.154321 -0.0053057
-6.34786 -0.154934 -0.00543347
-6.31172 -0.155559 -0.00557151
-6.27559 -0.156198 -0.0057084
-6.23949 -0.15685 -0.00585594
-6.20339 -0.157516 -0.00600276
-6.16732 -0.158197 -0.00616068
-6.13126 -0.158892 -0.00631836
-6.09522 -0.159603 -0.00648762
-6.05919 -0.16033 -0.00665719
-6.02319 -0.161072 -0.00683887
-5.9872 -0.161832 -0.00702146
-5.95122 -0.162609 -0.00721678
-5.91526 -0.163403 -0.00741366
-5.87932 -0.164216 -0.00762396
-5.84339 -0.165048 -0.00783657
-5.80748 -0.165899 -0.00806337
-5.77158 -0.166771 -0.00829331
-5.7357 -0.167663 -0.00853832
-5.69984 -0.168577 -0.0087874
-5.66399 -0.169512 -0.00905253
-5.62815 -0.170471 -0.00932279
-5.59233 -0.171454 -0.00961022
-5.55653 -0.17246 -0.00990396
-5.52074 -0.173492 -0.0102161
-5.48497 -0.174551 -0.010536
-5.4492 -0.175636 -0.0108757
-5.41346 -0.176749 -0.0112246
-5.37773 -0.177891 -0.011595
-5.34201 -0.179062 -0.0119763
-5.30631 -0.180265 -0.012381
-5.27062 -0.1815 -0.0127986
-5.23494 -0.182767 -0.0132417
-5.19928 -0.184069 -0.0137001
-5.16363 -0.185407 -0.0141864
-5.128 -0.186781 -0.0146905
-5.09237 -0.188193 -0.0152253
-5.05677 -0.189644 -0.0157811
-5.02117 -0.191136 -0.0163707
-4.98559 -0.19267 -0.0169848
-4.95002 -0.194248 -0.0176365
-4.91446 -0.195871 -0.0183166
-4.87892 -0.197541 -0.0190387
-4.84339 -0.199259 -0.019794
-4.80787 -0.201027 -0.0205962
-4.77237 -0.202847 -0.021437
-4.73687 -0.204721 -0.0223307
-4.70139 -0.20665 -0.0232692
-4.66592 -0.208637 -0.0242674
-4.63046 -0.210682 -0.025318
-4.59502 -0.212789 -0.0264362
-4.55958 -0.214958 -0.0276155
-4.52416 -0.217192 -0.0288718
-4.48875 -0.219493 -0.0301992
-4.45335 -0.221863 -0.0316147
-4.41797 -0.224302 -0.0331133
-4.38259 -0.226813 -0.034713
-4.34722 -0.229398 -0.0364097
-4.31187 -0.232058 -0.0382227
-4.27653 -0.234793 -0.0401493
-4.24119 -0.237605 -0.0422101
-4.20587 -0.240494 -0.0444038
-4.17056 -0.24346 -0.0467527
-4.13526 -0.246503 -0.0492572
-4.09997 -0.249622 -0.0519413
-4.06469 -0.252814 -0.0548077
-4.02942 -0.256077 -0.0578822
-3.99416 -0.259406 -0.0611695
-3.95891 -0.262798 -0.0646979
-3.92367 -0.266244 -0.0684744
-3.88844 -0.269736 -0.0725293
-3.85322 -0.273264 -0.0768718
-3.81801 -0.276813 -0.0815347
-3.7828 -0.280369 -0.0865289
-3.74761 -0.28391 -0.0918887
-3.71243 -0.287415 -0.0976263
-3.67726 -0.290856 -0.103776
-3.64209 -0.294201 -0.11035
-3.60694 -0.297412 -0.117382
-3.57179 -0.300447 -0.124879
-3.53665 -0.303257 -0.132871
-3.50152 -0.305785 -0.141359
-3.4664 -0.307972 -0.150361
-3.43129 -0.309748 -0.159868
-3.39619 -0.311041 -0.169881
-3.36109 -0.311773 -0.18037
-3.32601 -0.311861 -0.191315
-3.29093 -0.311224 -0.202658
-3.25586 -0.309779 -0.214347
-3.2208 -0.30745 -0.226294
-3.18574 -0.30417 -0.23841
-3.1507 -0.299883 -0.250574
-3.11566 -0.294552 -0.262666
-3.08063 -0.288159 -0.274537
-3.0456 -0.280714 -0.286049
-3.01059 -0.272254 -0.297042
-2.97558 -0.262842 -0.307382
-2.94058 -0.252572 -0.316924
-2.90558 -0.241563 -0.325563
-2.87059 -0.229954 -0.333195
-2.83561 -0.217898 -0.339765
-2.80064 -0.205559 -0.34523
-2.76567 -0.193101 -0.349595
-2.73071 -0.180681 -0.352878
-2.69576 -0.168445 -0.355141
-2.66081 -0.156524 -0.35645
-2.62587 -0.145025 -0.356909
-2.59094 -0.134037 -0.356612
-2.55601 -0.123624 -0.355682
-2.52109 -0.11383 -0.354224
-2.48617 -0.104679 -0.35236
-2.45126 -0.0961767 -0.350188
-2.41636 -0.0883154 -0.34782
-2.38146 -0.0810737 -0.345337
-2.34657 -0.074421 -0.342834
-2.31168 -0.068319 -0.340375
-2.2768 -0.0627241 -0.338034
-2.24192 -0.0575885 -0.335857
-2.20705 -0.0528624 -0.333903
-2.17219 -0.0484939 -0.332201
-2.13733 -0.0444308 -0.330795
-2.10247 -0.0406202 -0.329704
-2.06762 -0.0370095 -0.328959
-2.03278 -0.033546 -0.328569
-1.99794 -0.0301772 -0.328558
-1.9631 -0.0268504 -0.328926
-1.92827 -0.023513 -0.329689
-1.89345 -0.0201115 -0.33084
-1.85862 -0.016592 -0.33239
-1.82381 -0.0128995 -0.334323
-1.78899 -0.00897799 -0.336643
-1.75419 -0.00476993 -0.339326
-1.71938 -0.000216479 -0.342365
-1.68458 0.00474259 -0.345727
-1.64979 0.0101686 -0.349393
-1.61499 0.0161237 -0.353314
-1.58021 0.02267 -0.357456
-1.54542 0.0298684 -0.361753
-1.51064 0.037778 -0.36615
-1.47586 0.0464533 -0.370558
-1.44109 0.055943 -0.3749
-1.40632 0.066287 -0.379063
-1.37155 0.0775132 -0.382945
-1.33679 0.0896348 -0.386409
-1.30203 0.102647 -0.389333
-1.26727 0.116522 -0.391567
-1.23251 0.131211 -0.392978
-1.19776 0.146635 -0.393415
-1.16301 0.162691 -0.392757
-1.12827 0.179247 -0.390876
-1.09352 0.196147 -0.387686
-1.05878 0.213215 -0.383106
-1.02405 0.230263 -0.377111
-0.989309 0.247091 -0.369687
-0.954576 0.263505 -0.360881
-0.919844 0.279318 -0.350752
-0.885115 0.294363 -0.339417
-0.850388 0.308495 -0.326996
-0.815663 0.321602 -0.313652
-0.78094 0.333602 -0.299541
-0.746219 0.344447 -0.284845
-0.711499 0.354123 -0.26972
-0.676781 0.362643 -0.25434
-0.642065 0.370047 -0.238839
-0.60735 0.376393 -0.223359
-0.572637 0.381758 -0.207999
-0.537925 0.386226 -0.19286
-0.503214 0.389889 -0.178001
-0.468504 0.392842 -0.163486
-0.433796 0.395176 -0.149336
-0.399089 0.396982 -0.135582
-0.364382 0.398344 -0.122218
-0.329676 0.39934 -0.109247
-0.294972 0.400041 -0.0966441
-0.260267 0.400511 -0.0843957
-0.225564 0.400805 -0.0724612
-0.190861 0.400971 -0.0608167
-0.156158 0.401049 -0.0494128
-0.121456 0.401073 -0.0382189
-0.0867541 0.401068 -0.0271807
-0.0520524 0.401054 -0.0162639
-0.0173508 0.401044 -0.00541169
0.0173508 0.401044 0.00541169
0.0520524 0.401054 0.0162639
0.0867541 0.401068 0.0271807
0.121456 0.401073 0.0382189
0.156158 0.401049 0.0494128
0.190861 0.400971 0.0608167
0.225564 0.400805 0.0724612
0.260267 0.400511 0.0843957
0.294972 0.400041 0.0966441
0.329676 0.39934 0.109247
0.364382 0.398344 0.122218
0.399089 0.396982 0.135582
0.433796 0.395176 0.149336
0.468504 0.392842 0.163486
0.503214 0.389889 0.178001
0.537925 0.386226 0.19286
0.572637 0.381758 0.207999
0.60735 0.376393 0.223359
0.642065 0.370047 0.238839
0.676781 0.362643 0.25434
0.711499 0.354123 0.26972
0.746219 0.344447 0.284845
0.78094 0.333602 0.299541
0.815663 0.321602 0.313652
0.850388 0.308495 0.326996
0.885115 0.294363 0.339417
0.919844 0.279318 0.350752
0.954576 0.263505 0.360881
0.989309 0.247091 0.369687
1.02405 0.230263 0.377111
1.05878 0.213215 0.383106
1.09352 0.196147 0.387686
1.12827 0.179247 0.390876
1.16301 0.162691 0.392757
1.19776 0.146635 0.393415
1.23251 0.131211 0.392978
1.26727 0.116522 0.391567
1.30203 0.102647 0.389333
1.33679 0.0896348 0.386409
1.37155 0.0775132 0.382945
1.40632 0.066287 0.379063
1.44109 0.055943 0.3749
1.47586 0.0464533 0.370558
1.51064 0.037778 0.36615
1.54542 0.0298684 0.361753
1.58021 0.02267 0.357456
1.61499 0.0161237 0.353314
1.64979 0.0101686 0.349393
1.68458 0.00474259 0.345727
1.71938 -0.000216479 0.342365
1.75419 -0.00476993 0.339326
1.78899 -0.00897799 0.336643
1.82381 -0.0128995 0.334323
1.85862 -0.016592 0.33239
1.89345 -0.0201115 0.33084
1.92827 -0.023513 0.329689
1.9631 -0.0268504 0.328926
1.99794 -0.0301772 0.328558
2.03278 -0.033546 0.328569
2.06762 -0.0370095 0.328959
2.10247 -0.0406202 0.329704
2.13733 -0.0444308 0.330795
2.17219 -0.0484939 0.332201
2.20705 -0.0528624 0.333903
2.24192 -0.0575885 0.335857
2.2768 -0.0627241 0.338034
2.31168 -0.068319 0.340375
2.34657 -0.074421 0.342834
2.38146 -0.0810737 0.345337
2.41636 -0.0883154 0.34782
2.45126 -0.0961767 0.350188
2.48617 -0.104679 0.35236
2.52109 -0.11383 0.354224
2.55601 -0.123624 0.355682
2.59094 -0.134037 0.356612
2.62587 -0.145025 0.356909
2.66081 -0.156524 0.35645
2.69576 -0.168445 0.355141
2.73071 -0.180681 0.352878
2.76567 -0.193101 0.349595
2.80064 -0.205559 0.34523
2.83561 -0.217898 0.339765
2.87059 -0.229954 0.333195
2.90558 -0.241563 0.325563
2.94058 -0.252572 0.316924
2.97558 -0.262842 0.307382
3.01059 -0.272254 0.297042
3.0456 -0.280714 0.286049
3.08063 -0.288159 0.274537
3.11566 -0.294552 0.262666
3.1507 -0.299883 0.250574
3.18574 -0.30417 0.23841
3.2208 -0.30745 0.226294
3.25586 -0.309779 0.214347
3.29093 -0.311224 0.202658
3.32601 -0.311861 0.191315
3.36109 -0.311773 0.18037
3.39619 -0.311041 0.169881
3.43129 -0.309748 0.159868
3.4664 -0.307972 0.150361
3.50152 -0.305785 0.141359
3.53665 -0.303257 0.132871
3.57179 -0.300447 0.124879
3.60694 -0.297412 0.117382
3.64209 -0.294201 0.11035
3.67726 -0.290856 0.103776
3.71243 -0.287415 0.0976263
3.74761 -0.28391 0.0918887
3.7828 -0.280369 0.0865289
3.81801 -0.276813 0.0815347
3.85322 -0.273264 0.0768718
3.88844 -0.269736 0.0725293
3.92367 -0.266244 0.0684744
3.95891 -0.262798 0.0646979
3.99416 -0.259406 0.0611695
4.02942 -0.256077 0.0578822
4.06469 -0.252814 0.0548077
4.09997 -0.249622 0.0519413
4.13526 -0.246503 0.0492572
4.17056 -0.24346 0.0467527
4.20587 -0.240494 0.0444038
4.24119 -0.237605 0.0422101
4.27653 -0.234793 0.0401493
4.31187 -0.232058 0.0382227
4.34722 -0.229398 0.0364097
4.38259 -0.226813 0.034713
4.41797 -0.224302 0.0331133
4.45335 -0.221863 0.0316147
4.48875 -0.219493 0.0301992
4.52416 -0.217192 0.0288718
4.55958 -0.214958 0.0276155
4.59502 -0.212789 0.0264362
4.63046 -0.210682 0.025318
4.66592 -0.208637 0.0242674
4.70139 -0.20665 0.0232692
4.73687 -0.204721 0.0223307
4.77237 -0.202847 0.021437
4.80787 -0.201027 0.0205962
4.84339 -0.199259 0.019794
4.87892 -0.197541 0.0190387
4.91446 -0.195871 0.0183166
4.95002 -0.194248 0.0176365
4.98559 -0.19267 0.0169848
5.02117 -0.191136 0.0163707
5.05677 -0.189644 0.0157811
5.09237 -0.188193 0.0152253
5.128 -0.186781 0.0146905
5.16363 -0.185407 0.0141864
5.19928 -0.184069 0.0137001
5.23494 -0.182767 0.0132417
5.27062 -0.1815 0.0127986
5.30631 -0.180265 0.012381
5.34201 -0.179062 0.0119763
5.37773 -0.177891 0.011595
5.41346 -0.176749 0.0112246
5.4492 -0.175636 0.0108757
5.48497 -0.174551 0.010536
5.52074 -0.173492 0.0102161
5.55653 -0.17246 0.00990396
5.59233 -0.171454 0.00961022
5.62815 -0.170471 0.00932279
5.66399 -0.169512 0.00905253
5.69984 -0.168577 0.0087874
5.7357 -0.167663 0.00853832
5.77158 -0.166771 0.00829331
5.80748 -0.165899 0.00806337
5.84339 -0.165048 0.00783657
5.87932 -0.164216 0.00762396
5.91526 -0.163403 0.00741366
5.95122 -0.162609 0.00721678
5.9872 -0.161832 0.00702146
6.02319 -0.161072 0.00683887
6.05919 -0.16033 0.00665719
6.09522 -0.159603 0.00648762
6.13126 -0.158892 0.00631836
6.16732 -0.158197 0.00616068
6.20339 -0.157516 0.00600276
6.23949 -0.15685 0.00585594
6.27559 -0.156198 0.0057084
6.31172 -0.155559 0.00557151
6.34786 -0.154934 0.00543347
6.38403 -0.154321 0.0053057
6.42021 -0.153721 0.00517638
6.4564 -0.153133 0.00505698
6.49262 -0.152557 0.00493568
6.52885 -0.151993 0.00482397
6.5651 -0.151439 0.00471005
6.60137 -0.150897 0.00460542
6.63766 -0.150365 0.0044983
6.67397 -0.149843 0.00440022
6.71029 -0.149332 0.00429937
6.74664 -0.14883 0.00420732
6.783 -0.148337 0.00411227
6.81938 -0.147854 0.00402581
6.85579 -0.14738 0.00393613
6.89221 -0.146915 0.00385484
6.92865 -0.146458 0.00377013
6.96511 -0.14601 0.00369364
7.00159 -0.14557 0.00361354
7.0381 -0.145138 0.0035415
7.07462 -0.144713 0.00346568
7.11116 -0.144297 0.00339779
7.14772 -0.143887 0.00332595
7.18431 -0.143485 0.00326191
7.22091 -0.14309 0.00319378
7.25754 -0.142701 0.00313332
7.29418 -0.14232 0.00306865
7.33085 -0.141944 0.00301154
7.36754 -0.141576 0.00295009
7.40425 -0.141213 0.00289611
7.44099 -0.140857 0.00283766
7.47774 -0.140506 0.0027866
7.51452 -0.140162 0.00273097
7.55132 -0.139823 0.00268264
7.58814 -0.139489 0.00262965
7.62498 -0.139162 0.00258387
7.66185 -0.138839 0.00253334
7.69874 -0.138521 0.00248997
7.73566 -0.138209 0.00244175
7.77259 -0.137902 0.00240063
7.80955 -0.137599 0.00235458
7.84654 -0.137301 0.00231557
7.88355 -0.137008 0.00227155
7.92058 -0.13672 0.00223453
7.95763 -0.136436 0.00219242
7.99471 -0.136156 0.00215727
8.03182 -0.135881 0.00211697
8.06895 -0.135609 0.00208357
8.1061 -0.135342 0.00204496
8.14328 -0.135079 0.00201322
8.18049 -0.13482 0.00197621
8.21772 -0.134564 0.00194603
8.25497 -0.134313 0.00191053
8.29226 -0.134065 0.00188182
8.32956 -0.133821 0.00184774
8.3669 -0.13358 0.00182042
8.40426 -0.133343 0.00178768
8.44165 -0.133109 0.00176168
8.47906 -0.132878 0.00173021
8.5165 -0.132651 0.00170546
8.55397 -0.132427 0.00167518
8.59146 -0.132206 0.0016516
8.62899 -0.131988 0.00162246
8.66654 -0.131774 0.0016
8.70412 -0.131562 0.00157193
8.74172 -0.131353 0.00155053
8.77936 -0.131147 0.00152347
8.81702 -0.130944 0.00150307
8.85471 -0.130743 0.00147698
8.89244 -0.130546 0.00145753
8.93019 -0.13035 0.00143235
8.96797 -0.130158 0.00141381
9.00578 -0.129968 0.00138949
9.04362 -0.129781 0.00137181
9.08149 -0.129596 0.00134832
9.11939 -0.129413 0.00133146
9.15732 -0.129233 0.00130875
9.19528 -0.129055 0.00129266
9.23327 -0.12888 0.00127069
9.2713 -0.128707 0.00125534
9.30935 -0.128536 0.00123408
9.34744 -0.128367 0.00121944
9.38556 -0.1282 0.00119885
9.42371 -0.128035 0.00118488
9.46189 -0.127873 0.00116493
9.50011 -0.127712 0.00115159
9.53836 -0.127554 0.00113226
9.57664 -0.127397 0.00111953
9.61496 -0.127243 0.00110077
9.65331 -0.12709 0.00108864
9.69169 -0.126939 0.00107043
9.73011 -0.12679 0.00105885
9.76856 -0.126643 0.00104117
9.80704 -0.126497 0.00103012
9.84557 -0.126354 0.00101295
9.88412 -0.126212 0.00100241
9.92271 -0.126071 0.000985715
9.96134 -0.125933 0.000975662
10 -0.125795 0.000959426
10.0387 -0.12566 0.00094984
10.0774 -0.125526 0.000934042
10.1162 -0.125394 0.000924902
10.155 -0.125263 0.000909522
10.1939 -0.125134 0.00090081
10.2328 -0.125006 0.00088583
10.2717 -0.12488 0.000877528
10.3106 -0.124755 0.00086293
10.3496 -0.124631 0.000855021
10.3887 -0.124509 0.000840789
10.4278 -0.124388 0.000833258
10.4669 -0.124269 0.000819376
10.506 -0.124151 0.000812206
10.5452 -0.124034 0.000798659
10.5845 -0.123919 0.000791837
10.6238 -0.123805 0.00077861
10.6631 -0.123692 0.000772122
10.7024 -0.12358 0.000759202
10.7418 -0.123469 0.000753036
10.7813 -0.12336 0.00074041
10.8208 -0.123252 0.000734552
10.8603 -0.123145 0.000722208
10.8999 -0.123039 0.000716647
10.9395 -0.122935 0.000704573
10.9792 -0.122831 0.000699299
11.0189 -0.122728 0.000687483
11.0586 -0.122627 0.000682484
11.0984 -0.122527 0.000670916
11.1383 -0.122427 0.000666183
11.1781 -0.122329 0.000654852
11.2181 -0.122232 0.000650375
11.2581 -0.122135 0.000639273
11.2981 -0.12204 0.000635042
11.3381 -0.121946 0.000624158
11.3783 -0.121852 0.000620166
11.4184 -0.12176 0.000609492
11.4587 -0.121668 0.00060573
11.4989 -0.121578 0.000595257
11.5392 -0.121488 0.000591716
11.5796 -0.121399 0.000581437
11.62 -0.121311 0.000578111
11.6605 -0.121224 0.000568016
11.701 -0.121138 0.000564898
11.7415 -0.121053 0.000554981
11.7822 -0.120968 0.000552063
11.8228 -0.120885 0.000542317
11.8636 -0.120802 0.000539593
11.9043 -0.12072 0.000530011
11.9452 -0.120638 0.000527474
11.986 -0.120558 0.00051805
12.027 -0.120478 0.000515695
12.068 -0.120399 0.000506421
12.109 -0.120321 0.000504243
12.1501 -0.120243 0.000495114
12.1913 -0.120167 0.000493106
12.2325 -0.120091 0.000484116
12.2738 -0.120015 0.000482274
12.3151 -0.119941 0.000473417
12.3565 -0.119867 0.000471736
12.3979 -0.119793 0.000463007
12.4394 -0.119721 0.000461482
12.481 -0.119649 0.000452876
12.5226 -0.119578 0.000451502
12.5643 -0.119507 0.000443014
12.6061 -0.119437 0.000441787
12.6479 -0.119368 0.000433413
12.6898 -0.119299 0.000432329
12.7317 -0.119231 0.000424062
12.7737 -0.119163 0.000423118
12.8158 -0.119096 0.000414955
12.8579 -0.11903 0.000414146
12.9001 -0.118964 0.000406084
12.9424 -0.118899 0.000405406
12.9847 -0.118834 0.000397439
13.0271 -0.11877 0.00039689
13.0696 -0.118707 0.000389014
13.1121 -0.118644 0.000388591
13.1547 -0.118581 0.000380802
13.1974 -0.118519 0.000380501
13.2402 -0.118458 0.000372796
13.283 -0.118397 0.000372615
13.3259 -0.118337 0.00036499
13.3689 -0.118277 0.000364924
13.4119 -0.118218 0.000357376
13.455 -0.118159 0.000357424
13.4982 -0.118101 0.000349949
13.5415 -0.118043 0.000350109
13.5848 -0.117986 0.000342703
13.6283 -0.117929 0.000342972
13.6718 -0.117872 0.000335632
13.7153 -0.117816 0.000336008
13.759 -0.117761 0.000328731
13.8028 -0.117706 0.000329211
13.8466 -0.117651 0.000321995
13.8905 -0.117597 0.000322577
13.9345 -0.117543 0.000315418
13.9786 -0.11749 0.000316101
14.0227 -0.117437 0.000308996
14.067 -0.117385 0.000309777
14.1113 -0.117332 0.000302723
14.1558 -0.117281 0.000303602
14.2003 -0.11723 0.000296596
14.2449 -0.117179 0.00029757
14.2896 -0.117128 0.00029061
14.3344 -0.117078 0.000291678
14.3793 -0.117029 0.000284761
14.4243 -0.116979 0.000285921
14.4693 -0.11693 0.000279044
14.5145 -0.116882 0.000280295
14.5598 -0.116834 0.000273456
14.6052 -0.116786 0.000274796
14.6506 -0.116738 0.000267993
14.6962 -0.116691 0.000269422
14.7419 -0.116644 0.00026265
14.7877 -0.116598 0.000264167
14.8336 -0.116552 0.000257426
14.8796 -0.116506 0.000259029
14.9257 -0.116461 0.000252315
14.9719 -0.116416 0.000254004
15.0182 -0.116371 0.000247316
15.0647 -0.116326 0.00024909
15.1112 -0.116282 0.000242424
15.1579 -0.116238 0.000244282
15.2047 -0.116195 0.000237636
15.2516 -0.116152 0.000239578
15.2986 -0.116109 0.00023295
15.3458 -0.116066 0.000234975
15.393 -0.116024 0.000228362
15.4404 -0.115982 0.00023047
15.488 -0.11594 0.00022387
15.5356 -0.115899 0.00022606
15.5834 -0.115858 0.000219471
15.6313 -0.115817 0.000221743
15.6794 -0.115776 0.000215162
15.7276 -0.115736 0.000217516
15.7759 -0.115696 0.00021094
15.8243 -0.115656 0.000213376
15.873 -0.115616 0.000206804
15.9217 -0.115577 0.000209322
15.9706 -0.115538 0.00020275
16.0197 -0.115499 0.00020535
16.0689 -0.115461 0.000198777
16.1182 -0.115422 0.000201459
16.1677 -0.115384 0.000194881
16.2174 -0.115346 0.000197646
16.2672 -0.115309 0.000191061
16.3172 -0.115271 0.000193909
16.3674 -0.115234 0.000187314
16.4177 -0.115197 0.000190247
16.4682 -0.115161 0.000183639
16.5189 -0.115124 0.000186656
16.5697 -0.115088 0.000180033
16.6208 -0.115052 0.000183135
16.672 -0.115016 0.000176494
16.7234 -0.11498 0.000179683
16.775 -0.114945 0.00017302
16.8268 -0.11491 0.000176297
16.8787 -0.114875 0.000169609
16.9309 -0.11484 0.000172975
16.9833 -0.114805 0.000166259
17.0359 -0.114771 0.000169716
17.0887 -0.114736 0.000162969
17.1418 -0.114702 0.000166518
17.195 -0.114668 0.000159737
17.2485 -0.114635 0.000163379
17.3022 -0.114601 0.000156559
17.3562 -0.114567 0.000160299
17.4104 -0.114534 0.000153436
17.4648 -0.114501 0.000157274
17.5195 -0.114468 0.000150365
17.5744 -0.114435 0.000154304
17.6296 -0.114403 0.000147344
17.6851 -0.11437 0.000151387
17.7408 -0.114338 0.000144371
17.7969 -0.114305 0.000148522
17.8532 -0.114273 0.000141445
17.9098 -0.114241 0.000145707
17.9667 -0.114209 0.000138564
18.0239 -0.114178 0.000142941
18.0815 -0.114146 0.000135726
18.1393 -0.114114 0.000140223
18.1975 -0.114083 0.000132929
18.256 -0.114051 0.00013755
18.3149 -0.11402 0.000130171
18.3742 -0.113989 0.000134923
18.4338 -0.113957 0.000127451
18.4938 -0.113926 0.000132339
18.5542 -0.113895 0.000124767
18.615 -0.113864 0.000129798
18.6762 -0.113833 0.000122116
18.7379 -0.113802 0.000127298
18.8 -0.113771 0.000119496
18.8625 -0.11374 0.000124839
18.9255 -0.113708 0.000116905
18.9891 -0.113677 0.000122417
19.0531 -0.113646 0.00011434
19.1177 -0.113614 0.000120034
19.1828 -0.113582 0.000111798
19.2484 -0.11355 0.000117687
19.3147 -0.113518 0.000109276
19.3816 -0.113485 0.000115374
19.4491 -0.113452 0.000106769
19.5173 -0.113418 0.000113094
19.5862 -0.113384 0.000104273
19.6558 -0.113349 0.000110843
19.7262 -0.113312 0.000101778
19.7974 -0.113274 0.000108615
19.8694 -0.113235 9.9274e-05
19.9423 -0.113193 0.000106403
20.0162 -0.113149 9.67415e-05
20.091 -0.1131 0.000104188
20.1669 -0.113048 9.41517e-05
20.244 -0.112989 0.000101947
20.3222 -0.112922 9.14682e-05
20.4016 -0.112846 9.96648e-05
20.4825 -0.11276 8.87029e-05
20.5648 -0.112661 9.74476e-05
20.6487 -0.112551 8.60387e-05
20.7344 -0.11243 9.55724e-05
20.8219 -0.112302 8.372e-05
20.9115 -0.112169 9.42271e-05
21.0034 -0.112035 8.17419e-05
21.0979 -0.1119 9.33201e-05
21.1952 -0.111767 7.98475e-05
21.2959 -0.111634 9.26701e-05
21.4004 -0.111501 7.77506e-05
21.5093 -0.111364 9.22311e-05
21.6237 -0.111223 7.51755e-05
21.7448 -0.111067 9.21706e-05
21.8747 -0.110896 7.15861e-05
22.0165 -0.110683 9.31254e-05
22.1768 -0.110422 6.49311e-05
22.3723 -0.109998 9.96741e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.75Lambda0.5Nc1Classic/iFpOneLoop.txt <==
-22.3723 -3.23782e-24 1.40692e-05
-22.1768 3.00944e-23 1.45736e-05
-22.0165 1.58515e-23 1.50042e-05
-21.8747 5.33564e-23 1.53987e-05
-21.7448 2.01727e-23 1.57711e-05
-21.6237 2.80151e-23 1.61288e-05
-21.5093 -4.73766e-24 1.6476e-05
-21.4004 -8.17789e-24 1.68155e-05
-21.2959 1.19127e-23 1.71492e-05
-21.1952 2.16777e-23 1.74786e-05
-21.0979 -1.15658e-23 1.78047e-05
-21.0034 -2.15167e-23 1.81285e-05
-20.9115 3.07483e-23 1.84506e-05
-20.8219 1.75032e-23 1.87715e-05
-20.7344 2.38949e-24 1.90918e-05
-20.6487 8.26954e-24 1.94118e-05
-20.5648 -4.28669e-24 1.97319e-05
-20.4825 4.16674e-23 2.00524e-05
-20.4016 9.84623e-24 2.03735e-05
-20.3222 -4.35031e-23 2.06955e-05
-20.244 -6.84191e-23 2.10185e-05
-20.1669 -2.34553e-23 2.13428e-05
-20.091 2.07589e-23 2.16686e-05
-20.0162 -1.56948e-23 2.1996e-05
-19.9423 -1.0013e-22 2.23251e-05
-19.8694 4.08756e-23 2.26561e-05
-19.7974 -3.22413e-23 2.29891e-05
-19.7262 6.98778e-23 2.33243e-05
-19.6558 -3.89229e-24 2.36617e-05
-19.5862 -6.32794e-23 2.40015e-05
-19.5173 3.54697e-23 2.43437e-05
-19.4491 3.60908e-25 2.46886e-05
-19.3816 1.94111e-23 2.5036e-05
-19.3147 2.95247e-23 2.53862e-05
-19.2484 -7.84562e-23 2.57393e-05
-19.1828 1.15683e-22 2.60953e-05
-19.1177 -2.91855e-23 2.64544e-05
-19.0531 1.20164e-22 2.68165e-05
-18.9891 8.18533e-23 2.71818e-05
-18.9255 1.67895e-22 2.75504e-05
-18.8625 -5.11247e-23 2.79223e-05
-18.8 -2.87609e-23 2.82977e-05
-18.7379 3.76788e-23 2.86765e-05
-18.6762 7.56804e-23 2.9059e-05
-18.615 -5.95257e-23 2.94451e-05
-18.5542 7.60342e-23 2.98349e-05
-18.4938 -4.21523e-23 3.02286e-05
-18.4338 -1.01774e-22 3.06261e-05
-18.3742 -5.32964e-23 3.10277e-05
-18.3149 -8.74827e-23 3.14332e-05
-18.256 4.35983e-23 3.18429e-05
-18.1975 7.44949e-23 3.22568e-05
-18.1393 9.2822e-23 3.26749e-05
-18.0815 -4.72887e-23 3.30975e-05
-18.0239 -1.2219e-22 3.35244e-05
-17.9667 3.60974e-23 3.39558e-05
-17.9098 -2.05792e-23 3.43918e-05
-17.8532 -1.7018e-22 3.48325e-05
-17.7969 4.70205e-23 3.5278e-05
-17.7408 -3.15648e-24 3.57282e-05
-17.6851 4.59261e-24 3.61834e-05
-17.6296 1.37126e-22 3.66435e-05
-17.5744 -6.59313e-23 3.71088e-05
-17.5195 -1.85402e-22 3.75791e-05
-17.4648 -1.22538e-23 3.80548e-05
-17.4104 3.16328e-23 3.85357e-05
-17.3562 -5.54944e-23 3.9022e-05
-17.3022 -9.03487e-23 3.95139e-05
-17.2485 -5.18364e-23 4.00113e-05
-17.195 -5.33868e-23 4.05144e-05
-17.1418 2.13827e-23 4.10233e-05
-17.0887 1.04576e-23 4.1538e-05
-17.0359 -5.11285e-23 4.20587e-05
-16.9833 -7.89528e-24 4.25854e-05
-16.9309 4.28006e-23 4.31182e-05
-16.8787 1.65123e-23 4.36573e-05
-16.8268 -4.73303e-24 4.42027e-05
-16.775 -2.8993e-23 4.47546e-05
-16.7234 -4.37812e-24 4.53129e-05
-16.672 -2.33368e-22 4.58779e-05
-16.6208 -1.34437e-22 4.64497e-05
-16.5697 -4.78559e-24 4.70283e-05
-16.5189 6.23311e-23 4.76138e-05
-16.4682 -8.87243e-23 4.82064e-05
-16.4177 4.81725e-23 4.88062e-05
-16.3674 -1.50096e-23 4.94132e-05
-16.3172 -5.39946e-24 5.00277e-05
-16.2672 -8.32626e-23 5.06496e-05
-16.2174 -1.47939e-22 5.12792e-05
-16.1677 1.44987e-23 5.19165e-05
-16.1182 1.44304e-22 5.25617e-05
-16.0689 -1.17004e-22 5.32148e-05
-16.0197 1.86164e-23 5.38761e-05
-15.9706 1.32842e-22 5.45456e-05
-15.9217 -2.69062e-23 5.52235e-05
-15.873 2.47153e-22 5.59098e-05
-15.8243 2.13879e-22 5.66049e-05
-15.7759 -1.41212e-22 5.73086e-05
-15.7276 8.63241e-23 5.80213e-05
-15.6794 1.77491e-22 5.8743e-05
-15.6313 5.54686e-23 5.94739e-05
-15.5834 -2.18754e-22 6.02141e-05
-15.5356 -1.98137e-22 6.09638e-05
-15.488 -1.04897e-22 6.17231e-05
-15.4404 -1.28334e-22 6.24922e-05
-15.393 -1.48754e-22 6.32713e-05
-15.3458 -1.39644e-22 6.40604e-05
-15.2986 -1.95384e-22 6.48597e-05
-15.2516 -2.26158e-22 6.56695e-05
-15.2047 1.03431e-23 6.64899e-05
-15.1579 1.04154e-22 6.7321e-05
-15.1112 -1.22849e-22 6.8163e-05
-15.0647 3.51291e-23 6.90161e-05
-15.0182 -2.72741e-22 6.98804e-05
-14.9719 -1.45028e-22 7.07562e-05
-14.9257 3.90236e-22 7.16437e-05
-14.8796 -1.67966e-22 7.2543e-05
-14.8336 1.01158e-22 7.34542e-05
-14.7877 4.52281e-23 7.43777e-05
-14.7419 -1.61425e-22 7.53136e-05
-14.6962 1.87732e-22 7.62621e-05
-14.6506 6.60546e-23 7.72234e-05
-14.6052 -1.05506e-22 7.81977e-05
-14.5598 2.70216e-22 7.91852e-05
-14.5145 1.05222e-22 8.01862e-05
-14.4693 -4.09818e-22 8.12008e-05
-14.4243 -8.87897e-23 8.22294e-05
-14.3793 -8.73144e-23 8.3272e-05
-14.3344 -1.13877e-22 8.4329e-05
-14.2896 -2.51818e-22 8.54006e-05
-14.2449 3.27392e-23 8.64871e-05
-14.2003 -2.88939e-22 8.75886e-05
-14.1558 -1.19826e-22 8.87054e-05
-14.1113 3.99666e-22 8.98378e-05
-14.067 3.29089e-22 9.0986e-05
-14.0227 -3.23208e-23 9.21504e-05
-13.9786 -3.57154e-22 9.33311e-05
-13.9345 1.2203e-23 9.45285e-05
-13.8905 -4.42725e-22 9.57429e-05
-13.8466 2.03369e-22 9.69744e-05
-13.8028 -2.71062e-23 9.82235e-05
-13.759 -3.51593e-22 9.94903e-05
-13.7153 -1.19858e-23 0.000100775
-13.6718 -3.84905e-23 0.000102079
-13.6283 2.08565e-22 0.000103401
-13.5848 1.96194e-22 0.000104742
-13.5415 2.40294e-22 0.000106103
-13.4982 -2.63085e-22 0.000107483
-13.455 -3.36894e-22 0.000108883
-13.4119 -2.92246e-22 0.000110304
-13.3689 -1.29976e-22 0.000111746
-13.3259 8.72632e-23 0.000113209
-13.283 -1.6996e-22 0.000114693
-13.2402 -2.45285e-22 0.000116199
-13.1974 -1.78303e-22 0.000117727
-13.1547 8.81938e-23 0.000119278
-13.1121 -9.59714e-22 0.000120852
-13.0696 9.73365e-22 0.00012245
-13.0271 -4.74079e-22 0.000124071
-12.9847 -2.09716e-24 0.000125717
-12.9424 -3.29907e-22 0.000127387
-12.9001 3.27569e-22 0.000129083
-12.8579 1.30659e-22 0.000130804
-12.8158 4.71096e-22 0.000132551
-12.7737 2.36806e-22 0.000134325
-12.7317 3.93013e-22 0.000136126
-12.6898 4.17137e-22 0.000137955
-12.6479 -6.98372e-24 0.000139811
-12.6061 -3.22113e-22 0.000141696
-12.5643 1.58773e-23 0.00014361
-12.5226 -9.47987e-23 0.000145554
-12.481 5.87599e-22 0.000147528
-12.4394 -7.26563e-22 0.000149532
-12.3979 -8.68382e-23 0.000151568
-12.3565 -1.41124e-22 0.000153636
-12.3151 4.38393e-22 0.000155736
-12.2738 -2.16869e-23 0.000157869
-12.2325 1.57673e-22 0.000160036
-12.1913 -2.58923e-22 0.000162237
-12.1501 1.02652e-21 0.000164473
-12.109 -1.42443e-22 0.000166745
-12.068 8.8114e-22 0.000169053
-12.027 2.77181e-23 0.000171398
-11.986 -1.60896e-22 0.00017378
-11.9452 -7.70415e-22 0.000176201
-11.9043 -6.32319e-22 0.000178662
-11.8636 -7.07452e-22 0.000181162
-11.8228 2.45824e-22 0.000183702
-11.7822 -2.20244e-24 0.000186284
-11.7415 1.31287e-22 0.000188909
-11.701 5.68647e-22 0.000191576
-11.6605 3.90028e-23 0.000194288
-11.62 -2.44772e-22 0.000197044
-11.5796 -1.35274e-21 0.000199846
-11.5392 4.34823e-22 0.000202694
-11.4989 1.77443e-21 0.00020559
-11.4587 -3.08691e-22 0.000208534
-11.4184 -2.16507e-22 0.000211528
-11.3783 -7.64448e-23 0.000214572
-11.3381 -1.94762e-22 0.000217667
-11.2981 9.53896e-22 0.000220815
-11.2581 -5.41734e-22 0.000224016
-11.2181 -1.94988e-22 0.000227272
-11.1781 4.35917e-22 0.000230583
-11.1383 5.68327e-23 0.000233951
-11.0984 -7.18718e-22 0.000237377
-11.0586 5.50399e-23 0.000240863
-11.0189 3.75637e-22 0.000244408
-10.9792 -7.1245e-22 0.000248016
-10.9395 -2.22363e-22 0.000251686
-10.8999 -1.22978e-21 0.00025542
-10.8603 7.25592e-22 0.00025922
-10.8208 -1.83503e-22 0.000263086
-10.7813 1.54032e-21 0.000267021
-10.7418 -3.61718e-23 0.000271026
-10.7024 -6.92323e-22 0.000275102
-10.6631 -5.71168e-22 0.00027925
-10.6238 -1.83462e-21 0.000283473
-10.5845 -7.43384e-22 0.000287772
-10.5452 -1.11577e-23 0.000292148
-10.506 -2.79193e-22 0.000296603
-10.4669 -1.40455e-21 0.000301139
-10.4278 -1.73994e-22 0.000305758
-10.3887 1.61934e-21 0.000310461
-10.3496 -1.25326e-23 0.00031525
-10.3106 -9.6103e-22 0.000320128
-10.2717 -9.72861e-22 0.000325095
-10.2328 -1.52262e-21 0.000330154
-10.1939 -8.80163e-22 0.000335308
-10.155 -7.69734e-22 0.000340558
-10.1162 -1.51671e-21 0.000345905
-10.0774 1.23285e-21 0.000351354
-10.0387 -1.374e-21 0.000356905
-10 -1.28154e-21 0.000362561
-9.96134 2.40856e-21 0.000368325
-9.92271 -8.7938e-22 0.000374198
-9.88412 -3.9474e-22 0.000380184
-9.84557 -1.95279e-21 0.000386285
-9.80704 -7.60619e-22 0.000392503
-9.76856 -1.2997e-21 0.000398842
-9.73011 2.58119e-21 0.000405304
-9.69169 2.56073e-22 0.000411891
-9.65331 9.46686e-22 0.000418608
-9.61496 1.73792e-21 0.000425456
-9.57664 -2.04752e-21 0.000432439
-9.53836 -2.43538e-21 0.000439561
-9.50011 1.51778e-21 0.000446823
-9.46189 1.7819e-21 0.000454231
-9.42371 -4.76435e-21 0.000461787
-9.38556 -1.08622e-21 0.000469495
-9.34744 -2.04236e-21 0.000477358
-9.30935 -6.13186e-22 0.00048538
-9.2713 4.92527e-21 0.000493565
-9.23327 -2.31653e-21 0.000501917
-9.19528 -2.78892e-21 0.000510441
-9.15732 -1.75503e-21 0.000519139
-9.11939 -2.56542e-21 0.000528018
-9.08149 1.06116e-21 0.00053708
-9.04362 3.79351e-21 0.000546331
-9.00578 -1.1439e-21 0.000555775
-8.96797 2.29807e-21 0.000565417
-8.93019 2.90224e-21 0.000575262
-8.89244 -3.83038e-22 0.000585316
-8.85471 1.72541e-21 0.000595583
-8.81702 -1.92045e-21 0.000606069
-8.77936 1.00003e-21 0.00061678
-8.74172 -2.33938e-21 0.000627721
-8.70412 9.57941e-22 0.000638899
-8.66654 6.92308e-21 0.000650319
-8.62899 -1.53734e-21 0.000661987
-8.59146 2.35912e-22 0.000673911
-8.55397 2.7065e-21 0.000686096
-8.5165 3.47317e-21 0.000698551
-8.47906 -1.56763e-21 0.000711281
-8.44165 1.15586e-21 0.000724295
-8.40426 -3.39827e-21 0.000737599
-8.3669 -5.70255e-21 0.000751202
-8.32956 -2.30701e-21 0.000765112
-8.29226 -3.9967e-21 0.000779337
-8.25497 -5.05184e-21 0.000793885
-8.21772 -2.57226e-21 0.000808766
-8.18049 1.57368e-21 0.000823988
-8.14328 -1.15301e-21 0.000839561
-8.1061 -5.76095e-21 0.000855495
-8.06895 -3.71826e-21 0.0008718
-8.03182 1.64433e-22 0.000888486
-7.99471 -3.01045e-21 0.000905563
-7.95763 -2.86628e-21 0.000923044
-7.92058 1.03665e-21 0.000940938
-7.88355 3.81857e-21 0.000959259
-7.84654 9.94216e-22 0.000978018
-7.80955 -3.42709e-21 0.000997228
-7.77259 2.80375e-21 0.0010169
-7.73566 -2.30894e-22 0.00103705
-7.69874 1.48023e-20 0.0010577
-7.66185 2.43604e-21 0.00107885
-7.62498 -1.00072e-21 0.00110051
-7.58814 -6.11561e-21 0.00112272
-7.55132 -1.94605e-21 0.00114548
-7.51452 4.51725e-21 0.00116881
-7.47774 -2.3551e-21 0.00119272
-7.44099 -1.13725e-20 0.00121723
-7.40425 9.9154e-21 0.00124237
-7.36754 6.99779e-21 0.00126815
-7.33085 -8.95524e-21 0.00129459
-7.29418 -1.04162e-20 0.00132171
-7.25754 7.43733e-21 0.00134953
-7.22091 -1.0387e-20 0.00137808
-7.18431 -5.02628e-22 0.00140738
-7.14772 -6.15337e-21 0.00143744
-7.11116 2.87428e-21 0.0014683
-7.07462 -3.50153e-21 0.00149998
-7.0381 -1.21942e-20 0.00153251
-7.00159 -2.30976e-20 0.00156591
-6.96511 -1.90068e-20 0.00160021
-6.92865 -1.29581e-20 0.00163545
-6.89221 -4.10881e-22 0.00167164
-6.85579 -5.36237e-21 0.00170883
-6.81938 -6.067e-22 0.00174705
-6.783 2.19142e-20 0.00178633
-6.74664 1.64024e-20 0.00182671
-6.71029 1.57528e-20 0.00186822
-6.67397 -1.66398e-20 0.0019109
-6.63766 5.58839e-21 0.0019548
-6.60137 -1.3703e-20 0.00199995
-6.5651 -6.07663e-21 0.0020464
-6.52885 -6.45039e-21 0.00209419
-6.49262 3.33698e-21 0.00214337
-6.4564 7.53131e-21 0.00219399
-6.42021 -1.56934e-20 0.0022461
-6.38403 3.2675e-21 0.00229975
-6.34786 2.2714e-20 0.002355
-6.31172 5.248e-21 0.0024119
-6.27559 -1.52421e-20 0.00247053
-6.23949 8.12905e-21 0.00253092
-6.20339 -2.60954e-22 0.00259317
-6.16732 7.76458e-21 0.00265732
-6.13126 1.88707e-20 0.00272346
-6.09522 2.58657e-20 0.00279166
-6.05919 -2.16035e-20 0.00286199
-6.02319 -3.0012e-20 0.00293454
-5.9872 -4.14971e-20 0.00300939
-5.95122 3.29755e-20 0.00308663
-5.91526 1.44976e-20 0.00316635
-5.87932 1.96079e-21 0.00324866
-5.84339 -9.01614e-21 0.00333364
-5.80748 -3.9582e-20 0.00342141
-5.77158 -3.40355e-20 0.00351208
-5.7357 1.00105e-20 0.00360576
-5.69984 -7.19075e-21 0.00370258
-5.66399 -3.03596e-20 0.00380266
-5.62815 -1.68602e-20 0.00390614
-5.59233 -2.36166e-20 0.00401315
-5.55653 -1.68986e-20 0.00412385
-5.52074 5.41963e-21 0.00423839
-5.48497 -2.28278e-20 0.00435694
-5.4492 3.78177e-20 0.00447965
-5.41346 2.49478e-20 0.00460671
-5.37773 4.52961e-21 0.00473831
-5.34201 -5.68372e-20 0.00487465
-5.30631 3.39238e-20 0.00501593
-5.27062 -1.16916e-19 0.00516237
-5.23494 -4.92836e-20 0.00531421
-5.19928 4.95314e-20 0.00547167
-5.16363 1.96817e-20 0.00563503
-5.128 -1.0238e-19 0.00580454
-5.09237 1.56259e-20 0.00598049
-5.05677 3.33042e-20 0.00616319
-5.02117 -3.25509e-20 0.00635294
-4.98559 -5.00132e-22 0.00655007
-4.95002 -5.25322e-20 0.00675495
-4.91446 7.11213e-20 0.00696793
-4.87892 1.34421e-19 0.00718942
-4.84339 -2.81138e-20 0.00741983
-4.80787 1.52813e-20 0.00765959
-4.77237 4.17747e-20 0.00790917
-4.73687 -2.53607e-21 0.00816908
-4.70139 -1.18366e-19 0.00843981
-4.66592 -2.25457e-19 0.00872194
-4.63046 -2.30198e-21 0.00901605
-4.59502 -1.69372e-19 0.00932275
-4.55958 -8.37383e-20 0.00964273
-4.52416 -8.86262e-20 0.00997666
-4.48875 -1.2177e-20 0.0103253
-4.45335 -5.21079e-20 0.0106895
-4.41797 1.63769e-20 0.01107
-4.38259 7.06938e-20 0.0114678
-4.34722 -9.1166e-20 0.0118838
-4.31187 1.49566e-19 0.012319
-4.27653 1.16433e-19 0.0127746
-4.24119 -5.71168e-20 0.0132517
-4.20587 -9.13226e-20 0.0137516
-4.17056 1.21946e-20 0.0142756
-4.13526 -7.67534e-20 0.014825
-4.09997 -2.14622e-19 0.0154016
-4.06469 2.71602e-19 0.0160069
-4.02942 1.36966e-19 0.0166426
-3.99416 -3.30453e-19 0.0173107
-3.95891 -3.6785e-19 0.0180132
-3.92367 -2.01842e-19 0.0187523
-3.88844 -3.70618e-19 0.0195303
-3.85322 -1.43157e-20 0.0203498
-3.81801 -5.70243e-19 0.0212135
-3.7828 -4.23927e-19 0.0221243
-3.74761 3.91731e-19 0.0230855
-3.71243 1.18239e-19 0.0241004
-3.67726 -1.41443e-19 0.0251729
-3.64209 2.74557e-19 0.0263069
-3.60694 9.67466e-20 0.0275069
-3.57179 -2.99057e-19 0.0287776
-3.53665 2.44469e-19 0.0301241
-3.50152 4.12748e-19 0.0315521
-3.4664 -3.5886e-19 0.0330678
-3.43129 5.99544e-19 0.0346778
-3.39619 1.81661e-19 0.0363894
-3.36109 -2.01658e-19 0.0382106
-3.32601 1.94223e-19 0.0401501
-3.29093 2.21352e-19 0.0422177
-3.25586 9.10565e-19 0.0444237
-3.2208 1.7973e-19 0.0467798
-3.18574 8.23787e-19 0.0492987
-3.1507 4.49039e-19 0.0519946
-3.11566 -2.6998e-19 0.0548828
-3.08063 5.50535e-19 0.0579808
-3.0456 1.08379e-18 0.0613075
-3.01059 7.06653e-19 0.064884
-2.97558 -4.51866e-19 0.0687341
-2.94058 7.43742e-19 0.0728839
-2.90558 4.26122e-19 0.0773627
-2.87059 8.44246e-19 0.0822035
-2.83561 1.24791e-18 0.087443
-2.80064 -2.81423e-20 0.0931225
-2.76567 -1.35327e-18 0.0992888
-2.73071 -8.0493e-19 0.105994
-2.69576 -1.23657e-18 0.113299
-2.66081 7.89965e-19 0.12127
-2.62587 4.32519e-19 0.129985
-2.59094 -4.12113e-21 0.139531
-2.55601 4.60839e-18 0.150009
-2.52109 -2.22961e-18 0.161534
-2.48617 9.89377e-19 0.174239
-2.45126 7.1098e-18 0.188278
-2.41636 1.23436e-18 0.203829
-2.38146 -6.01405e-19 0.221098
-2.34657 3.44255e-19 0.240327
-2.31168 2.2949e-18 0.2618
-2.2768 -5.58892e-18 0.285849
-2.24192 -1.39554e-18 0.31287
-2.20705 4.4244e-18 0.34333
-2.17219 -9.07859e-19 0.377785
-2.13733 -1.09537e-17 0.416904
-2.10247 2.43292e-17 0.46149
-2.06762 -2.00603e-17 0.512513
-2.03278 -2.35662e-17 0.571153
-1.99794 9.64835e-19 0.638848
-1.9631 -1.48608e-17 0.71736
-1.92827 -1.91041e-17 0.808858
-1.89345 -5.00636e-18 0.91602
-1.85862 6.83192e-17 1.04216
-1.82381 6.83741e-17 1.19137
-1.78899 -3.93865e-17 1.36874
-1.75419 6.8625e-17 1.58048
-1.71938 -7.62662e-17 1.83415
-1.68458 -1.80418e-17 2.13873
-1.64979 5.46061e-17 2.50444
-1.61499 3.50866e-17 2.94204
-1.58021 2.76382e-16 3.46118
-1.54542 1.55997e-16 4.06697
-1.51064 -3.57652e-17 4.75421
-1.47586 -3.24518e-16 5.49917
-1.44109 -1.86015e-16 6.25128
-1.40632 -7.98776e-17 6.93086
-1.37155 -4.48194e-18 7.44165
-1.33679 -1.01024e-17 7.7009
-1.30203 -4.0082e-17 7.67347
-1.26727 1.55436e-16 7.38607
-1.23251 -4.22353e-17 6.91102
-1.19776 4.03651e-16 6.33401
-1.16301 2.1163e-16 5.72792
-1.12827 2.27257e-16 5.1421
-1.09352 -1.13316e-16 4.60371
-1.05878 -2.7433e-17 4.12383
-1.02405 3.84263e-19 3.70379
-0.989309 9.30573e-18 3.33981
-0.954576 -1.91211e-17 3.02593
-0.919844 9.4557e-17 2.75565
-0.885115 -1.51584e-16 2.52276
-0.850388 6.27512e-17 2.32171
-0.815663 3.97728e-17 2.14768
-0.78094 -1.19724e-17 1.99657
-0.746219 3.2196e-17 1.86495
-0.711499 -2.88955e-18 1.74994
-0.676781 -6.09204e-18 1.64917
-0.642065 4.72454e-17 1.56063
-0.60735 -1.85912e-17 1.48267
-0.572637 -6.15549e-17 1.41389
-0.537925 -1.85227e-17 1.35315
-0.503214 -1.42087e-18 1.29946
-0.468504 7.32003e-18 1.25199
-0.433796 -2.38812e-17 1.21008
-0.399089 -9.06154e-18 1.17311
-0.364382 5.3307e-18 1.14062
-0.329676 2.38678e-18 1.11217
-0.294972 2.78715e-18 1.08742
-0.260267 3.65691e-18 1.06607
-0.225564 -1.49069e-19 1.04787
-0.190861 2.99144e-19 1.03262
-0.156158 2.26336e-18 1.02016
-0.121456 -1.82278e-18 1.01034
-0.0867541 8.3636e-19 1.00306
-0.0520524 1.1242e-18 0.998255
-0.0173508 5.35497e-19 0.995863
0.0173508 2.22377e-20 0.995863
0.0520524 -1.62366e-18 0.998255
0.0867541 -1.39098e-18 1.00306
0.121456 -4.58284e-18 1.01034
0.156158 6.60532e-18 1.02016
0.190861 -7.85781e-19 1.03262
0.225564 -4.06784e-18 1.04787
0.260267 -8.66635e-18 1.06607
0.294972 -1.44947e-17 1.08742
0.329676 -4.06219e-18 1.11217
0.364382 -4.76488e-18 1.14062
0.399089 -2.04646e-18 1.17311
0.433796 -6.45616e-18 1.21008
0.468504 1.10906e-17 1.25199
0.503214 2.3411e-18 1.29946
0.537925 -3.95751e-18 1.35315
0.572637 -1.04787e-17 1.41389
0.60735 -4.46674e-17 1.48267
0.642065 1.64236e-17 1.56063
0.676781 6.8697e-17 1.64917
0.711499 3.49198e-18 1.74994
0.746219 -1.55953e-17 1.86495
0.78094 2.11829e-17 1.99657
0.815663 4.12481e-17 2.14768
0.850388 8.97135e-17 2.32171
0.885115 8.28686e-17 2.52276
0.919844 5.62745e-18 2.75565
0.954576 6.53367e-17 3.02593
0.989309 -2.70588e-17 3.33981
1.02405 6.96302e-17 3.70379
1.05878 1.79626e-16 4.12383
1.09352 -2.40123e-16 4.60371
1.12827 1.39131e-16 5.1421
1.16301 -1.54593e-16 5.72792
1.19776 -9.0784e-17 6.33401
1.23251 4.21952e-16 6.91102
1.26727 1.24339e-16 7.38607
1.30203 -1.67653e-16 7.67347
1.33679 9.41919e-17 7.7009
1.37155 4.94153e-19 7.44165
1.40632 6.67104e-17 6.93086
1.44109 -1.74788e-16 6.25128
1.47586 8.86214e-17 5.49917
1.51064 1.27388e-17 4.75421
1.54542 -1.01645e-16 4.06697
1.58021 7.21209e-17 3.46118
1.61499 2.68868e-16 2.94204
1.64979 1.11155e-17 2.50444
1.68458 -6.65507e-17 2.13873
1.71938 -1.04776e-16 1.83415
1.75419 5.33953e-17 1.58048
1.78899 7.69755e-17 1.36874
1.82381 -5.33188e-17 1.19137
1.85862 3.29931e-17 1.04216
1.89345 3.39744e-17 0.91602
1.92827 7.3055e-18 0.808858
1.9631 1.08591e-17 0.71736
1.99794 3.46422e-17 0.638848
2.03278 -1.23744e-17 0.571153
2.06762 -6.78757e-19 0.512513
2.10247 3.35959e-18 0.46149
2.13733 -4.72708e-18 0.416904
2.17219 -4.28593e-18 0.377785
2.20705 1.04855e-17 0.34333
2.24192 1.15208e-17 0.31287
2.2768 3.23564e-18 0.285849
2.31168 -9.80027e-18 0.2618
2.34657 -1.21492e-17 0.240327
2.38146 1.17571e-17 0.221098
2.41636 -3.35777e-18 0.203829
2.45126 3.61923e-18 0.188278
2.48617 -1.83828e-18 0.174239
2.52109 -4.5638e-18 0.161534
2.55601 6.38875e-18 0.150009
2.59094 -6.24964e-18 0.139531
2.62587 -1.49859e-18 0.129985
2.66081 -1.79451e-19 0.12127
2.69576 -1.29696e-18 0.113299
2.73071 -6.87317e-19 0.105994
2.76567 -1.21955e-18 0.0992888
2.80064 -2.66579e-18 0.0931225
2.83561 6.82688e-19 0.087443
2.87059 5.72908e-19 0.0822035
2.90558 -6.14004e-20 0.0773627
2.94058 1.10821e-18 0.0728839
2.97558 -2.03565e-18 0.0687341
3.01059 2.99879e-19 0.064884
3.0456 1.22112e-19 0.0613075
3.08063 8.30105e-19 0.0579808
3.11566 -5.19324e-20 0.0548828
3.1507 4.21538e-19 0.0519946
3.18574 9.81013e-19 0.0492987
3.2208 1.88058e-18 0.0467798
3.25586 -5.44585e-19 0.0444237
3.29093 2.6485e-19 0.0422177
3.32601 2.2015e-19 0.0401501
3.36109 3.64734e-19 0.0382106
3.39619 -2.01911e-19 0.0363894
3.43129 9.8937e-19 0.0346778
3.4664 2.55561e-20 0.0330678
3.50152 2.48932e-19 0.0315521
3.53665 -2.86037e-19 0.0301241
3.57179 1.91443e-19 0.0287776
3.60694 -1.24837e-19 0.0275069
3.64209 -2.38812e-19 0.0263069
3.67726 -2.53802e-19 0.0251729
3.71243 -6.09982e-20 0.0241004
3.74761 4.4068e-19 0.0230855
3.7828 1.55599e-19 0.0221243
3.81801 -5.16881e-19 0.0212135
3.85322 -2.02903e-19 0.0203498
3.88844 -1.32041e-19 0.0195303
3.92367 -3.98577e-19 0.0187523
3.95891 -9.30394e-20 0.0180132
3.99416 -9.68256e-20 0.0173107
4.02942 -5.05596e-20 0.0166426
4.06469 5.72801e-20 0.0160069
4.09997 4.18188e-19 0.0154016
4.13526 -3.16637e-20 0.014825
4.17056 1.13089e-19 0.0142756
4.20587 5.35562e-21 0.0137516
4.24119 -5.88306e-20 0.0132517
4.27653 2.81368e-21 0.0127746
4.31187 -1.86144e-19 0.012319
4.34722 -9.19974e-20 0.0118838
4.38259 2.04414e-19 0.0114678
4.41797 -4.84934e-20 0.01107
4.45335 -1.63731e-19 0.0106895
4.48875 -9.05855e-20 0.0103253
4.52416 -1.14328e-19 0.00997666
4.55958 4.4229e-20 0.00964273
4.59502 -4.76634e-20 0.00932275
4.63046 1.23829e-19 0.00901605
4.66592 -1.10323e-19 0.00872194
4.70139 -5.95877e-20 0.00843981
4.73687 3.56676e-20 0.00816908
4.77237 1.76149e-19 0.00790917
4.80787 -6.73215e-20 0.00765959
4.84339 1.57892e-20 0.00741983
4.87892 4.74924e-20 0.00718942
4.91446 -1.14474e-19 0.00696793
4.95002 -4.22283e-20 0.00675495
4.98559 6.02704e-20 0.00655007
5.02117 5.63411e-20 0.00635294
5.05677 8.45055e-20 0.00616319
5.09237 -4.09355e-21 0.00598049
5.128 2.50999e-20 0.00580454
5.16363 -1.72615e-20 0.00563503
5.19928 -1.28402e-20 0.00547167
5.23494 4.48136e-20 0.00531421
5.27062 -3.92936e-20 0.00516237
5.30631 -2.32329e-20 0.00501593
5.34201 2.98112e-20 0.00487465
5.37773 4.41245e-20 0.00473831
5.41346 7.85534e-20 0.00460671
5.4492 -8.50364e-22 0.00447965
5.48497 1.21724e-20 0.00435694
5.52074 1.07916e-20 0.00423839
5.55653 2.51862e-20 0.00412385
5.59233 -4.76817e-20 0.00401315
5.62815 2.56205e-20 0.00390614
5.66399 -3.60697e-20 0.00380266
5.69984 3.02555e-20 0.00370258
5.7357 -1.83675e-20 0.00360576
5.77158 -2.64864e-20 0.00351208
5.80748 2.443e-22 0.00342141
5.84339 -7.7755e-21 0.00333364
5.87932 6.10534e-21 0.00324866
5.91526 7.4668e-22 0.00316635
5.95122 1.2297e-20 0.00308663
5.9872 2.05841e-24 0.00300939
6.02319 -1.62746e-20 0.00293454
6.05919 2.77693e-20 0.00286199
6.09522 1.15028e-20 0.00279166
6.13126 -1.72015e-20 0.00272346
6.16732 3.55723e-20 0.00265732
6.20339 2.65405e-20 0.00259317
6.23949 -6.92684e-23 0.00253092
6.27559 2.10156e-20 0.00247053
6.31172 1.13815e-20 0.0024119
6.34786 1.81393e-20 0.002355
6.38403 -8.88924e-21 0.00229975
6.42021 1.52853e-20 0.0022461
6.4564 -9.99725e-21 0.00219399
6.49262 1.33132e-20 0.00214337
6.52885 2.77285e-21 0.00209419
6.5651 -3.32581e-21 0.0020464
6.60137 -1.86267e-20 0.00199995
6.63766 -5.79698e-21 0.0019548
6.67397 -1.89157e-21 0.0019109
6.71029 -8.24853e-21 0.00186822
6.74664 -2.18624e-20 0.00182671
6.783 -2.48967e-20 0.00178633
6.81938 6.85319e-21 0.00174705
6.85579 1.59384e-20 0.00170883
6.89221 -1.27805e-21 0.00167164
6.92865 2.81378e-20 0.00163545
6.96511 9.51549e-21 0.00160021
7.00159 -2.01833e-20 0.00156591
7.0381 -5.68739e-21 0.00153251
7.07462 -1.0225e-20 0.00149998
7.11116 -3.70825e-21 0.0014683
7.14772 -7.56454e-21 0.00143744
7.18431 -9.14493e-21 0.00140738
7.22091 2.93481e-21 0.00137808
7.25754 -4.63258e-21 0.00134953
7.29418 -7.7335e-21 0.00132171
7.33085 4.16401e-21 0.00129459
7.36754 4.56268e-21 0.00126815
7.40425 -1.0263e-21 0.00124237
7.44099 -1.29137e-20 0.00121723
7.47774 -1.48677e-21 0.00119272
7.51452 1.17542e-20 0.00116881
7.55132 1.0911e-20 0.00114548
7.58814 -7.65563e-21 0.00112272
7.62498 -4.41012e-21 0.00110051
7.66185 -1.15173e-20 0.00107885
7.69874 8.58305e-21 0.0010577
7.73566 2.36306e-21 0.00103705
7.77259 -2.78558e-21 0.0010169
7.80955 -4.24624e-21 0.000997228
7.84654 4.87343e-22 0.000978018
7.88355 1.26913e-20 0.000959259
7.92058 -2.60961e-22 0.000940938
7.95763 3.88971e-21 0.000923044
7.99471 2.46573e-21 0.000905563
8.03182 -3.04904e-21 0.000888486
8.06895 5.0216e-21 0.0008718
8.1061 -1.53768e-21 0.000855495
8.14328 -4.50377e-22 0.000839561
8.18049 9.78258e-22 0.000823988
8.21772 1.18032e-21 0.000808766
8.25497 5.28058e-21 0.000793885
8.29226 -6.5005e-22 0.000779337
8.32956 1.61847e-21 0.000765112
8.3669 4.08234e-21 0.000751202
8.40426 -5.48303e-21 0.000737599
8.44165 -2.85611e-21 0.000724295
8.47906 2.29194e-21 0.000711281
8.5165 -8.28237e-22 0.000698551
8.55397 6.11382e-21 0.000686096
8.59146 5.68513e-22 0.000673911
8.62899 -5.57307e-22 0.000661987
8.66654 6.52354e-22 0.000650319
8.70412 6.98178e-21 0.000638899
8.74172 -1.21777e-21 0.000627721
8.77936 2.85414e-21 0.00061678
8.81702 -1.00851e-21 0.000606069
8.85471 -1.44802e-22 0.000595583
8.89244 -4.37593e-23 0.000585316
8.93019 -1.33231e-21 0.000575262
8.96797 3.45182e-21 0.000565417
9.00578 4.04441e-23 0.000555775
9.04362 7.82768e-22 0.000546331
9.08149 4.46513e-22 0.00053708
9.11939 5.36856e-21 0.000528018
9.15732 2.75739e-22 0.000519139
9.19528 1.23223e-22 0.000510441
9.23327 -1.72429e-21 0.000501917
9.2713 3.32769e-21 0.000493565
9.30935 -1.05855e-21 0.00048538
9.34744 -3.51207e-21 0.000477358
9.38556 1.85289e-21 0.000469495
9.42371 -8.435e-23 0.000461787
9.46189 -1.53075e-21 0.000454231
9.50011 -4.6516e-22 0.000446823
9.53836 2.84964e-21 0.000439561
9.57664 3.72642e-21 0.000432439
9.61496 -1.14732e-21 0.000425456
9.65331 -2.87154e-21 0.000418608
9.69169 3.50111e-21 0.000411891
9.73011 2.16354e-21 0.000405304
9.76856 -1.78004e-21 0.000398842
9.80704 4.7278e-22 0.000392503
9.84557 -3.49459e-21 0.000386285
9.88412 -1.433e-21 0.000380184
9.92271 -1.28489e-21 0.000374198
9.96134 -3.8832e-21 0.000368325
10 -4.53852e-22 0.000362561
10.0387 4.29744e-22 0.000356905
10.0774 1.56951e-21 0.000351354
10.1162 1.09882e-21 0.000345905
10.155 -1.44107e-21 0.000340558
10.1939 3.28146e-21 0.000335308
10.2328 -2.19937e-22 0.000330154
10.2717 -6.84731e-22 0.000325095
10.3106 7.25731e-22 0.000320128
10.3496 7.95561e-22 0.00031525
10.3887 2.46944e-22 0.000310461
10.4278 -1.71248e-21 0.000305758
10.4669 -1.22405e-23 0.000301139
10.506 -1.9348e-21 0.000296603
10.5452 -1.17524e-21 0.000292148
10.5845 6.14301e-22 0.000287772
10.6238 -1.88948e-21 0.000283473
10.6631 -1.33548e-21 0.00027925
10.7024 1.86185e-21 0.000275102
10.7418 1.24254e-21 0.000271026
10.7813 -1.73448e-21 0.000267021
10.8208 1.27491e-21 0.000263086
10.8603 5.03587e-22 0.00025922
10.8999 4.56933e-22 0.00025542
10.9395 -1.71058e-21 0.000251686
10.9792 -7.25951e-22 0.000248016
11.0189 -8.49952e-22 0.000244408
11.0586 -1.16207e-21 0.000240863
11.0984 8.97332e-22 0.000237377
11.1383 4.87086e-22 0.000233951
11.1781 2.08229e-22 0.000230583
11.2181 5.90007e-23 0.000227272
11.2581 -1.2335e-21 0.000224016
11.2981 -5.07579e-22 0.000220815
11.3381 7.9707e-22 0.000217667
11.3783 7.3512e-22 0.000214572
11.4184 -1.88122e-22 0.000211528
11.4587 9.91906e-22 0.000208534
11.4989 4.06374e-22 0.00020559
11.5392 9.93052e-22 0.000202694
11.5796 3.19528e-22 0.000199846
11.62 -3.61736e-22 0.000197044
11.6605 6.261e-22 0.000194288
11.701 -2.57575e-22 0.000191576
11.7415 2.37247e-22 0.000188909
11.7822 -1.3739e-21 0.000186284
11.8228 1.67679e-23 0.000183702
11.8636 -1.00326e-22 0.000181162
11.9043 -2.34949e-22 0.000178662
11.9452 -8.14638e-22 0.000176201
11.986 1.83423e-22 0.00017378
12.027 1.10556e-21 0.000171398
12.068 -1.07343e-21 0.000169053
12.109 3.32727e-22 0.000166745
12.1501 -3.97571e-22 0.000164473
12.1913 4.52723e-22 0.000162237
12.2325 1.25559e-22 0.000160036
12.2738 6.35304e-22 0.000157869
12.3151 -9.35091e-23 0.000155736
12.3565 -1.24633e-22 0.000153636
12.3979 -2.39454e-23 0.000151568
12.4394 -1.92525e-22 0.000149532
12.481 9.60242e-23 0.000147528
12.5226 6.89764e-23 0.000145554
12.5643 -4.52142e-22 0.00014361
12.6061 5.73409e-22 0.000141696
12.6479 8.29685e-24 0.000139811
12.6898 -1.83386e-23 0.000137955
12.7317 2.85948e-22 0.000136126
12.7737 -2.84232e-22 0.000134325
12.8158 -3.80853e-22 0.000132551
12.8579 5.82059e-22 0.000130804
12.9001 3.59371e-22 0.000129083
12.9424 -2.11775e-22 0.000127387
12.9847 -2.18251e-22 0.000125717
13.0271 5.73792e-23 0.000124071
13.0696 1.18741e-22 0.00012245
13.1121 2.05486e-22 0.000120852
13.1547 -5.0681e-22 0.000119278
13.1974 -6.56647e-22 0.000117727
13.2402 4.76541e-22 0.000116199
13.283 -2.01224e-23 0.000114693
13.3259 -1.62277e-23 0.000113209
13.3689 3.24481e-22 0.000111746
13.4119 4.57506e-22 0.000110304
13.455 2.59682e-22 0.000108883
13.4982 -7.81524e-22 0.000107483
13.5415 -1.7628e-22 0.000106103
13.5848 -1.27252e-22 0.000104742
13.6283 -5.12829e-23 0.000103401
13.6718 -2.05168e-22 0.000102079
13.7153 1.35831e-23 0.000100775
13.759 2.23596e-22 9.94903e-05
13.8028 -2.83288e-23 9.82235e-05
13.8466 -4.23975e-22 9.69744e-05
13.8905 4.78407e-22 9.57429e-05
13.9345 1.98948e-23 9.45285e-05
13.9786 1.9213e-22 9.33311e-05
14.0227 -6.71007e-23 9.21504e-05
14.067 6.64771e-23 9.0986e-05
14.1113 2.47592e-22 8.98378e-05
14.1558 2.17237e-22 8.87054e-05
14.2003 -4.36582e-22 8.75886e-05
14.2449 -2.87041e-22 8.64871e-05
14.2896 1.83022e-22 8.54006e-05
14.3344 1.16517e-22 8.4329e-05
14.3793 -1.78833e-22 8.3272e-05
14.4243 -5.0605e-23 8.22294e-05
14.4693 7.40248e-23 8.12008e-05
14.5145 6.45678e-23 8.01862e-05
14.5598 -5.47741e-22 7.91852e-05
14.6052 3.54437e-22 7.81977e-05
14.6506 -2.28278e-22 7.72234e-05
14.6962 -2.44909e-22 7.62621e-05
14.7419 -2.10985e-22 7.53136e-05
14.7877 3.15065e-22 7.43777e-05
14.8336 -1.39525e-22 7.34542e-05
14.8796 7.50179e-23 7.2543e-05
14.9257 1.06729e-22 7.16437e-05
14.9719 7.4155e-23 7.07562e-05
15.0182 -3.89261e-22 6.98804e-05
15.0647 2.62647e-22 6.90161e-05
15.1112 8.15939e-23 6.8163e-05
15.1579 2.2091e-22 6.7321e-05
15.2047 2.9762e-22 6.64899e-05
15.2516 -3.26066e-22 6.56695e-05
15.2986 -3.20142e-22 6.48597e-05
15.3458 3.55185e-22 6.40604e-05
15.393 -2.41201e-22 6.32713e-05
15.4404 3.02477e-23 6.24922e-05
15.488 -1.38777e-22 6.17231e-05
15.5356 -6.31321e-23 6.09638e-05
15.5834 -2.81838e-22 6.02141e-05
15.6313 2.27434e-22 5.94739e-05
15.6794 -8.65021e-23 5.8743e-05
15.7276 -8.3098e-23 5.80213e-05
15.7759 7.75266e-23 5.73086e-05
15.8243 1.71564e-23 5.66049e-05
15.873 -2.11971e-22 5.59098e-05
15.9217 -1.31701e-22 5.52235e-05
15.9706 -7.49592e-23 5.45456e-05
16.0197 1.50341e-22 5.38761e-05
16.0689 -7.35773e-23 5.32148e-05
16.1182 1.61721e-22 5.25617e-05
16.1677 3.17721e-23 5.19165e-05
16.2174 -5.99679e-23 5.12792e-05
16.2672 9.02965e-23 5.06496e-05
16.3172 -1.54911e-22 5.00277e-05
16.3674 1.53775e-22 4.94132e-05
16.4177 3.91801e-23 4.88062e-05
16.4682 -1.24204e-22 4.82064e-05
16.5189 5.69118e-23 4.76138e-05
16.5697 -5.60555e-23 4.70283e-05
16.6208 -6.83605e-23 4.64497e-05
16.672 -3.84918e-23 4.58779e-05
16.7234 -1.56155e-23 4.53129e-05
16.775 -1.87947e-23 4.47546e-05
16.8268 1.93031e-22 4.42027e-05
16.8787 1.15038e-22 4.36573e-05
16.9309 -6.20179e-23 4.31182e-05
16.9833 -2.9606e-23 4.25854e-05
17.0359 -5.02342e-23 4.20587e-05
17.0887 2.13591e-22 4.1538e-05
17.1418 1.08784e-22 4.10233e-05
17.195 -1.09552e-23 4.05144e-05
17.2485 1.91782e-23 4.00113e-05
17.3022 3.55797e-23 3.95139e-05
17.3562 -1.1608e-22 3.9022e-05
17.4104 -6.33932e-23 3.85357e-05
17.4648 3.04076e-23 3.80548e-05
17.5195 -1.16878e-22 3.75791e-05
17.5744 -1.52858e-23 3.71088e-05
17.6296 1.3947e-23 3.66435e-05
17.6851 -1.63082e-22 3.61834e-05
17.7408 1.16296e-22 3.57282e-05
17.7969 -6.27188e-23 3.5278e-05
17.8532 -1.31994e-22 3.48325e-05
17.9098 1.41313e-22 3.43918e-05
17.9667 -7.06229e-23 3.39558e-05
18.0239 6.38082e-23 3.35244e-05
18.0815 -2.34939e-23 3.30975e-05
18.1393 1.15996e-22 3.26749e-05
18.1975 1.20612e-22 3.22568e-05
18.256 -3.2743e-23 3.18429e-05
18.3149 2.67418e-23 3.14332e-05
18.3742 6.07765e-23 3.10277e-05
18.4338 3.77834e-23 3.06261e-05
18.4938 -6.03812e-23 3.02286e-05
18.5542 5.76372e-23 2.98349e-05
18.615 -1.62853e-23 2.94451e-05
18.6762 -2.6814e-23 2.9059e-05
18.7379 -2.87176e-23 2.86765e-05
18.8 -1.27788e-22 2.82977e-05
18.8625 4.8536e-23 2.79223e-05
18.9255 7.40172e-23 2.75504e-05
18.9891 -1.03344e-23 2.71818e-05
19.0531 -7.52885e-23 2.68165e-05
19.1177 -3.12724e-23 2.64544e-05
19.1828 5.71176e-24 2.60953e-05
19.2484 -7.16812e-24 2.57393e-05
19.3147 -8.19191e-24 2.53862e-05
19.3816 -2.00259e-23 2.5036e-05
19.4491 8.71204e-23 2.46886e-05
19.5173 -4.90945e-23 2.43437e-05
19.5862 5.1057e-23 2.40015e-05
19.6558 4.8513e-23 2.36617e-05
19.7262 -8.37145e-23 2.33243e-05
19.7974 -1.23331e-23 2.29891e-05
19.8694 1.37968e-23 2.26561e-05
19.9423 -7.08425e-23 2.23251e-05
20.0162 -1.29497e-23 2.1996e-05
20.091 3.52679e-23 2.16686e-05
20.1669 2.14999e-23 2.13428e-05
20.244 -9.12975e-24 2.10185e-05
20.3222 2.79605e-23 2.06955e-05
20.4016 1.23676e-23 2.03735e-05
20.4825 8.28444e-23 2.00524e-05
20.5648 -2.4941e-23 1.97319e-05
20.6487 3.11222e-23 1.94118e-05
20.7344 4.26482e-23 1.90918e-05
20.8219 5.39263e-24 1.87715e-05
20.9115 1.3462e-23 1.84506e-05
21.0034 -5.36207e-24 1.81285e-05
21.0979 -3.00244e-23 1.78047e-05
21.1952 2.77816e-23 1.74786e-05
21.2959 6.72515e-23 1.71492e-05
21.4004 2.9829e-23 1.68155e-05
21.5093 5.59188e-24 1.6476e-05
21.6237 -2.15645e-24 1.61288e-05
21.7448 8.49843e-24 1.57711e-05
21.8747 2.32087e-23 1.53987e-05
22.0165 -1.35687e-24 1.50042e-05
22.1768 1.10546e-23 1.45736e-05
22.3723 -2.93316e-23 1.40692e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.75Lambda0.5Nc1Classic/iFpTwoLoop.txt <==
-22.3723 1.83676e-21 1.40262e-05
-22.1768 9.25782e-22 1.45283e-05
-22.0165 1.57112e-21 1.4957e-05
-21.8747 1.62913e-21 1.53496e-05
-21.7448 2.24964e-21 1.57203e-05
-21.6237 1.73336e-21 1.60762e-05
-21.5093 1.82345e-21 1.64217e-05
-21.4004 1.37235e-21 1.67595e-05
-21.2959 1.74477e-21 1.70915e-05
-21.1952 9.76163e-22 1.74193e-05
-21.0979 1.70558e-21 1.77438e-05
-21.0034 2.06173e-21 1.80659e-05
-20.9115 2.6319e-21 1.83863e-05
-20.8219 2.77133e-21 1.87056e-05
-20.7344 4.0428e-21 1.90242e-05
-20.6487 3.40509e-21 1.93425e-05
-20.5648 4.16667e-21 1.96609e-05
-20.4825 4.37887e-21 1.99796e-05
-20.4016 5.58197e-21 2.0299e-05
-20.3222 4.90339e-21 2.06192e-05
-20.244 6.44401e-21 2.09405e-05
-20.1669 6.08396e-21 2.1263e-05
-20.091 6.96013e-21 2.15869e-05
-20.0162 6.60139e-21 2.19124e-05
-19.9423 6.67395e-21 2.22397e-05
-19.8694 6.24752e-21 2.25688e-05
-19.7974 6.70675e-21 2.28999e-05
-19.7262 6.31607e-21 2.32331e-05
-19.6558 6.53537e-21 2.35686e-05
-19.5862 6.84357e-21 2.39063e-05
-19.5173 6.71962e-21 2.42466e-05
-19.4491 5.88499e-21 2.45893e-05
-19.3816 6.22971e-21 2.49347e-05
-19.3147 6.37064e-21 2.52828e-05
-19.2484 5.94847e-21 2.56337e-05
-19.1828 7.47608e-21 2.59875e-05
-19.1177 6.70392e-21 2.63443e-05
-19.0531 7.17858e-21 2.67042e-05
-18.9891 6.75557e-21 2.70672e-05
-18.9255 6.3961e-21 2.74334e-05
-18.8625 6.74253e-21 2.7803e-05
-18.8 5.79954e-21 2.8176e-05
-18.7379 5.83535e-21 2.85524e-05
-18.6762 5.24967e-21 2.89324e-05
-18.615 5.50377e-21 2.9316e-05
-18.5542 5.18277e-21 2.97032e-05
-18.4938 5.06953e-21 3.00943e-05
-18.4338 4.30437e-21 3.04892e-05
-18.3742 3.74576e-21 3.0888e-05
-18.3149 8.40488e-22 3.12908e-05
-18.256 2.54587e-21 3.16978e-05
-18.1975 2.82599e-22 3.21088e-05
-18.1393 4.83889e-22 3.25241e-05
-18.0815 1.18194e-21 3.29437e-05
-18.0239 -5.22599e-22 3.33677e-05
-17.9667 -2.92321e-21 3.37961e-05
-17.9098 -7.07867e-22 3.4229e-05
-17.8532 -1.68398e-21 3.46666e-05
-17.7969 -1.8173e-21 3.51088e-05
-17.7408 -3.19727e-22 3.55558e-05
-17.6851 -3.86282e-23 3.60077e-05
-17.6296 -1.65804e-22 3.64645e-05
-17.5744 5.24709e-22 3.69264e-05
-17.5195 6.56618e-23 3.73933e-05
-17.4648 2.5752e-21 3.78654e-05
-17.4104 1.95156e-21 3.83427e-05
-17.3562 2.20239e-21 3.88254e-05
-17.3022 3.0204e-21 3.93135e-05
-17.2485 9.20556e-22 3.98072e-05
-17.195 1.73618e-21 4.03064e-05
-17.1418 3.48465e-21 4.08114e-05
-17.0887 -2.87512e-22 4.13221e-05
-17.0359 2.30193e-21 4.18388e-05
-16.9833 -6.988e-22 4.23613e-05
-16.9309 -1.71972e-21 4.289e-05
-16.8787 -4.77759e-21 4.34248e-05
-16.8268 -3.27369e-21 4.39659e-05
-16.775 -6.70902e-21 4.45133e-05
-16.7234 -7.65481e-21 4.50672e-05
-16.672 -6.67569e-21 4.56276e-05
-16.6208 -1.03254e-20 4.61947e-05
-16.5697 -1.13041e-20 4.67685e-05
-16.5189 -1.15997e-20 4.73492e-05
-16.4682 -1.50179e-20 4.79369e-05
-16.4177 -1.57545e-20 4.85317e-05
-16.3674 -2.01621e-20 4.91336e-05
-16.3172 -1.715e-20 4.97428e-05
-16.2672 -2.16972e-20 5.03594e-05
-16.2174 -2.14145e-20 5.09836e-05
-16.1677 -2.24877e-20 5.16154e-05
-16.1182 -1.87442e-20 5.2255e-05
-16.0689 -2.05988e-20 5.29025e-05
-16.0197 -1.90947e-20 5.3558e-05
-15.9706 -2.02899e-20 5.42215e-05
-15.9217 -1.77013e-20 5.48934e-05
-15.873 -1.54214e-20 5.55736e-05
-15.8243 -1.61987e-20 5.62624e-05
-15.7759 -1.06176e-20 5.69598e-05
-15.7276 -8.6553e-21 5.7666e-05
-15.6794 -1.28648e-20 5.83811e-05
-15.6313 -6.88929e-21 5.91053e-05
-15.5834 -6.11499e-21 5.98386e-05
-15.5356 -7.33799e-21 6.05813e-05
-15.488 -3.986e-21 6.13335e-05
-15.4404 -1.49379e-21 6.20954e-05
-15.393 -1.38286e-21 6.2867e-05
-15.3458 -6.01583e-21 6.36486e-05
-15.2986 -1.49499e-21 6.44402e-05
-15.2516 1.15273e-21 6.52422e-05
-15.2047 -4.84667e-22 6.60545e-05
-15.1579 1.03665e-22 6.68775e-05
-15.1112 -9.36483e-22 6.77112e-05
-15.0647 -2.36339e-21 6.85559e-05
-15.0182 -5.10282e-22 6.94116e-05
-14.9719 -3.63654e-21 7.02787e-05
-14.9257 -1.61595e-21 7.11571e-05
-14.8796 1.72104e-21 7.20473e-05
-14.8336 1.05307e-21 7.29493e-05
-14.7877 -6.53146e-22 7.38633e-05
-14.7419 -5.56171e-22 7.47895e-05
-14.6962 8.4445e-22 7.57281e-05
-14.6506 -1.59218e-21 7.66793e-05
-14.6052 2.48819e-21 7.76434e-05
-14.5598 4.62604e-21 7.86205e-05
-14.5145 1.19568e-20 7.96108e-05
-14.4693 9.50586e-21 8.06146e-05
-14.4243 8.315e-21 8.1632e-05
-14.3793 1.17867e-20 8.26633e-05
-14.3344 1.34048e-20 8.37089e-05
-14.2896 1.66799e-20 8.47686e-05
-14.2449 1.165e-20 8.58431e-05
-14.2003 1.89478e-20 8.69323e-05
-14.1558 2.36348e-20 8.80367e-05
-14.1113 2.24215e-20 8.91563e-05
-14.067 2.35623e-20 9.02916e-05
-14.0227 1.9747e-20 9.14426e-05
-13.9786 2.47332e-20 9.26099e-05
-13.9345 2.59909e-20 9.37934e-05
-13.8905 2.6857e-20 9.49937e-05
-13.8466 2.79271e-20 9.62108e-05
-13.8028 2.17311e-20 9.74452e-05
-13.759 2.40468e-20 9.86971e-05
-13.7153 1.6982e-20 9.99668e-05
-13.6718 2.74499e-20 0.000101255
-13.6283 2.58511e-20 0.000102561
-13.5848 1.71683e-20 0.000103886
-13.5415 1.52058e-20 0.00010523
-13.4982 1.51383e-20 0.000106593
-13.455 8.01448e-21 0.000107976
-13.4119 1.95339e-20 0.000109379
-13.3689 1.09403e-20 0.000110803
-13.3259 7.44304e-21 0.000112247
-13.283 1.17352e-20 0.000113713
-13.2402 2.8728e-21 0.0001152
-13.1974 6.50584e-22 0.000116708
-13.1547 -9.42694e-22 0.000118239
-13.1121 6.9683e-21 0.000119793
-13.0696 8.4976e-21 0.00012137
-13.0271 8.16267e-21 0.00012297
-12.9847 1.24488e-20 0.000124593
-12.9424 1.90692e-22 0.000126242
-12.9001 2.25452e-21 0.000127914
-12.8579 1.21683e-20 0.000129613
-12.8158 1.29495e-20 0.000131336
-12.7737 1.62384e-20 0.000133086
-12.7317 1.41553e-20 0.000134862
-12.6898 2.70812e-20 0.000136665
-12.6479 2.97003e-20 0.000138496
-12.6061 3.51647e-20 0.000140354
-12.5643 2.90697e-20 0.000142241
-12.5226 3.30229e-20 0.000144158
-12.481 2.85432e-20 0.000146103
-12.4394 3.18419e-20 0.000148079
-12.3979 1.52207e-20 0.000150085
-12.3565 3.54479e-20 0.000152123
-12.3151 1.81463e-20 0.000154192
-12.2738 2.97755e-20 0.000156294
-12.2325 1.94255e-20 0.000158428
-12.1913 2.36052e-20 0.000160597
-12.1501 3.01635e-20 0.000162799
-12.109 1.10404e-20 0.000165036
-12.068 7.86814e-21 0.000167309
-12.027 9.19344e-21 0.000169618
-11.986 1.42817e-20 0.000171964
-11.9452 3.81073e-21 0.000174347
-11.9043 -6.84495e-21 0.000176769
-11.8636 -9.98167e-21 0.000179229
-11.8228 -2.01714e-21 0.00018173
-11.7822 -1.56715e-20 0.000184271
-11.7415 -2.95701e-20 0.000186853
-11.701 -8.32118e-21 0.000189477
-11.6605 -4.04321e-20 0.000192144
-11.62 -3.5465e-20 0.000194855
-11.5796 -2.79715e-20 0.000197611
-11.5392 -5.42548e-20 0.000200412
-11.4989 -4.70217e-20 0.000203259
-11.4587 -4.95055e-20 0.000206154
-11.4184 -6.13471e-20 0.000209096
-11.3783 -6.22877e-20 0.000212089
-11.3381 -7.40211e-20 0.000215131
-11.2981 -7.71949e-20 0.000218224
-11.2581 -6.11964e-20 0.000221369
-11.2181 -7.42745e-20 0.000224568
-11.1781 -8.85932e-20 0.000227821
-11.1383 -7.17682e-20 0.000231129
-11.0984 -5.96166e-20 0.000234494
-11.0586 -9.84425e-20 0.000237916
-11.0189 -8.68123e-20 0.000241397
-10.9792 -8.95982e-20 0.000244939
-10.9395 -8.80235e-20 0.000248541
-10.8999 -1.01756e-19 0.000252206
-10.8603 -8.15833e-20 0.000255935
-10.8208 -7.78403e-20 0.000259729
-10.7813 -4.79447e-20 0.000263589
-10.7418 -1.04877e-19 0.000267518
-10.7024 -7.75046e-20 0.000271515
-10.6631 -6.30647e-20 0.000275584
-10.6238 -7.82552e-20 0.000279724
-10.5845 -8.75035e-20 0.000283939
-10.5452 -1.01256e-19 0.000288228
-10.506 -8.89399e-20 0.000292595
-10.4669 -1.33764e-19 0.00029704
-10.4278 -1.29178e-19 0.000301565
-10.3887 -1.4893e-19 0.000306173
-10.3496 -1.17325e-19 0.000310864
-10.3106 -1.05015e-19 0.000315641
-10.2717 -1.53738e-19 0.000320505
-10.2328 -1.47086e-19 0.000325459
-10.1939 -1.28955e-19 0.000330504
-10.155 -1.20965e-19 0.000335642
-10.1162 -1.96796e-19 0.000340875
-10.0774 -1.5546e-19 0.000346206
-10.0387 -1.58845e-19 0.000351637
-10 -1.81586e-19 0.00035717
-9.96134 -1.78249e-19 0.000362807
-9.92271 -1.92918e-19 0.00036855
-9.88412 -1.94653e-19 0.000374402
-9.84557 -1.79546e-19 0.000380365
-9.80704 -1.79257e-19 0.000386443
-9.76856 -1.80893e-19 0.000392637
-9.73011 -1.73339e-19 0.00039895
-9.69169 -2.02524e-19 0.000405385
-9.65331 -1.25596e-19 0.000411945
-9.61496 -1.81702e-19 0.000418631
-9.57664 -1.62048e-19 0.00042545
-9.53836 -2.01448e-19 0.000432401
-9.50011 -1.63949e-19 0.000439489
-9.46189 -1.83012e-19 0.000446717
-9.42371 -9.20912e-20 0.000454088
-9.38556 -2.59418e-19 0.000461606
-9.34744 -1.43861e-19 0.000469274
-9.30935 -1.49051e-19 0.000477096
-9.2713 -1.1831e-19 0.000485075
-9.23327 -1.65503e-19 0.000493215
-9.19528 -1.081e-19 0.000501521
-9.15732 -7.97358e-20 0.000509995
-9.11939 -1.66945e-19 0.000518643
-9.08149 -1.59802e-19 0.000527468
-9.04362 -2.64198e-19 0.000536475
-9.00578 -1.69327e-19 0.000545668
-8.96797 -1.98791e-19 0.000555052
-8.93019 -2.65047e-19 0.000564631
-8.89244 -3.30607e-19 0.000574412
-8.85471 -2.83999e-19 0.000584397
-8.81702 -3.27853e-19 0.000594594
-8.77936 -2.5904e-19 0.000605006
-8.74172 -2.72443e-19 0.00061564
-8.70412 -3.21337e-19 0.000626501
-8.66654 -3.78928e-19 0.000637595
-8.62899 -3.48648e-19 0.000648928
-8.59146 -3.97152e-19 0.000660506
-8.55397 -4.68167e-19 0.000672336
-8.5165 -4.20655e-19 0.000684424
-8.47906 -4.1969e-19 0.000696775
-8.44165 -4.24005e-19 0.0007094
-8.40426 -5.98836e-19 0.000722303
-8.3669 -4.82821e-19 0.000735492
-8.32956 -5.59231e-19 0.000748975
-8.29226 -4.43424e-19 0.000762761
-8.25497 -4.21909e-19 0.000776855
-8.21772 -5.2474e-19 0.000791269
-8.18049 -5.4877e-19 0.000806008
-8.14328 -5.25389e-19 0.000821084
-8.1061 -4.45298e-19 0.000836504
-8.06895 -5.42616e-19 0.00085228
-8.03182 -3.48899e-19 0.000868419
-7.99471 -5.60597e-19 0.000884933
-7.95763 -3.47628e-19 0.000901831
-7.92058 -4.80582e-19 0.000919125
-7.88355 -4.00614e-19 0.000936825
-7.84654 -5.50144e-19 0.000954944
-7.80955 -4.47134e-19 0.000973492
-7.77259 -4.0434e-19 0.000992484
-7.73566 -2.88122e-19 0.00101193
-7.69874 -2.42916e-19 0.00103184
-7.66185 -3.93508e-19 0.00105224
-7.62498 -4.98444e-19 0.00107313
-7.58814 -2.92879e-19 0.00109453
-7.55132 -2.17618e-20 0.00111646
-7.51452 -4.88745e-19 0.00113893
-7.47774 -5.59515e-19 0.00116195
-7.44099 -3.23412e-19 0.00118555
-7.40425 -6.19702e-19 0.00120974
-7.36754 -6.33679e-19 0.00123453
-7.33085 -3.65265e-19 0.00125996
-7.29418 -3.35411e-19 0.00128602
-7.25754 -6.15624e-19 0.00131276
-7.22091 -4.4032e-19 0.00134018
-7.18431 -3.32932e-19 0.00136831
-7.14772 -4.00343e-19 0.00139716
-7.11116 -5.28935e-19 0.00142678
-7.07462 -5.49225e-19 0.00145716
-7.0381 -6.2586e-19 0.00148835
-7.00159 -3.93068e-19 0.00152036
-6.96511 -7.9249e-19 0.00155323
-6.92865 -4.26328e-19 0.00158697
-6.89221 -6.37768e-19 0.00162162
-6.85579 -3.49091e-19 0.00165721
-6.81938 -5.76703e-19 0.00169377
-6.783 -5.61242e-19 0.00173133
-6.74664 -5.76851e-19 0.00176992
-6.71029 -2.68323e-19 0.00180958
-6.67397 -5.39296e-19 0.00185035
-6.63766 -5.00872e-19 0.00189225
-6.60137 -4.44162e-19 0.00193534
-6.5651 -6.00167e-19 0.00197964
-6.52885 -5.23964e-19 0.00202521
-6.49262 -2.7827e-19 0.00207208
-6.4564 -4.71152e-19 0.0021203
-6.42021 1.1828e-19 0.00216991
-6.38403 -4.87565e-19 0.00222098
-6.34786 -3.76805e-19 0.00227354
-6.31172 -2.31738e-19 0.00232766
-6.27559 -3.2443e-19 0.00238338
-6.23949 -2.59417e-19 0.00244076
-6.20339 9.00939e-20 0.00249987
-6.16732 -5.38288e-20 0.00256077
-6.13126 1.12854e-18 0.00262352
-6.09522 2.81849e-19 0.0026882
-6.05919 6.05269e-19 0.00275487
-6.02319 4.82378e-19 0.00282361
-5.9872 -2.73416e-19 0.00289449
-5.95122 6.75124e-19 0.00296761
-5.91526 1.08721e-18 0.00304303
-5.87932 1.11586e-18 0.00312087
-5.84339 8.81442e-19 0.0032012
-5.80748 2.17362e-19 0.00328413
-5.77158 1.44696e-18 0.00336975
-5.7357 -3.86586e-21 0.00345818
-5.69984 1.14388e-18 0.00354952
-5.66399 1.73487e-18 0.00364391
-5.62815 1.17155e-18 0.00374145
-5.59233 6.8427e-19 0.00384228
-5.55653 1.30225e-18 0.00394653
-5.52074 2.85831e-19 0.00405436
-5.48497 1.68307e-18 0.00416589
-5.4492 6.95514e-19 0.00428131
-5.41346 1.96098e-18 0.00440076
-5.37773 1.15602e-18 0.00452443
-5.34201 2.25456e-18 0.00465249
-5.30631 3.56591e-18 0.00478515
-5.27062 -1.3583e-18 0.00492259
-5.23494 2.97419e-18 0.00506505
-5.19928 1.28675e-18 0.00521274
-5.16363 1.19252e-18 0.0053659
-5.128 3.00693e-18 0.00552478
-5.09237 3.59139e-18 0.00568965
-5.05677 3.54661e-18 0.00586078
-5.02117 3.19089e-18 0.00603849
-4.98559 3.59458e-18 0.00622305
-4.95002 3.13046e-18 0.00641485
-4.91446 4.44023e-18 0.00661418
-4.87892 4.20511e-18 0.00682147
-4.84339 2.97815e-18 0.00703707
-4.80787 9.26983e-18 0.00726143
-4.77237 3.18489e-18 0.00749497
-4.73687 6.55543e-18 0.0077382
-4.70139 6.69694e-18 0.00799158
-4.66592 6.54901e-18 0.00825569
-4.63046 7.26182e-18 0.00853106
-4.59502 7.60331e-18 0.00881835
-4.55958 8.65432e-18 0.00911816
-4.52416 7.08218e-18 0.00943123
-4.48875 5.76883e-18 0.00975828
-4.45335 1.4504e-17 0.0101001
-4.41797 4.58269e-18 0.0104576
-4.38259 1.48176e-17 0.0108317
-4.34722 6.26778e-18 0.0112233
-4.31187 6.78197e-18 0.0116335
-4.27653 2.03962e-17 0.0120635
-4.24119 8.47243e-18 0.0125144
-4.20587 1.22275e-17 0.0129877
-4.17056 1.53257e-17 0.0134848
-4.13526 7.47737e-18 0.0140071
-4.09997 1.32766e-17 0.0145565
-4.06469 1.19543e-17 0.0151346
-4.02942 1.50317e-17 0.0157436
-3.99416 1.90556e-17 0.0163855
-3.95891 1.28743e-17 0.0170626
-3.92367 1.46052e-17 0.0177776
-3.88844 1.58753e-18 0.0185332
-3.85322 2.71579e-17 0.0193323
-3.81801 1.51601e-17 0.0201783
-3.7828 1.76876e-17 0.0210747
-3.74761 2.30867e-17 0.0220255
-3.71243 3.12314e-17 0.0230348
-3.67726 7.43893e-18 0.0241072
-3.64209 2.71746e-18 0.0252478
-3.60694 3.05332e-18 0.0264619
-3.57179 3.56236e-17 0.0277554
-3.53665 2.8287e-17 0.0291345
-3.50152 2.99023e-17 0.0306061
-3.4664 -1.21874e-18 0.0321773
-3.43129 4.541e-17 0.0338556
-3.39619 -3.71521e-19 0.0356494
-3.36109 2.95069e-17 0.0375668
-3.32601 2.47022e-17 0.0396167
-3.29093 4.91623e-17 0.0418079
-3.25586 4.22542e-17 0.0441498
-3.2208 5.77992e-18 0.0466512
-3.18574 6.10232e-17 0.0493217
-3.1507 2.4043e-17 0.0521701
-3.11566 3.74968e-17 0.0552058
-3.08063 8.0165e-17 0.0584375
-3.0456 -3.21768e-17 0.0618746
-3.01059 1.36776e-16 0.0655263
-2.97558 -1.64459e-17 0.0694029
-2.94058 7.85156e-17 0.0735153
-2.90558 -2.36296e-17 0.0778763
-2.87059 5.23161e-17 0.0825003
-2.83561 -6.22301e-17 0.0874049
-2.80064 8.87579e-17 0.09261
-2.76567 -4.54662e-17 0.0981405
-2.73071 -9.19644e-18 0.104024
-2.69576 2.11593e-16 0.110295
-2.66081 -4.80637e-16 0.116992
-2.62587 1.54262e-16 0.124159
-2.59094 8.2658e-17 0.131846
-2.55601 -9.14252e-17 0.140112
-2.52109 -2.32641e-16 0.149021
-2.48617 -8.68501e-18 0.158648
-2.45126 7.93099e-17 0.169073
-2.41636 -1.795e-16 0.180391
-2.38146 2.95649e-16 0.192704
-2.34657 -4.76853e-16 0.206132
-2.31168 -6.15974e-17 0.220806
-2.2768 -2.40804e-16 0.236875
-2.24192 -9.16936e-16 0.254509
-2.20705 2.45736e-16 0.273898
-2.17219 5.23127e-16 0.29526
-2.13733 -4.42311e-18 0.318841
-2.10247 -2.15239e-16 0.34492
-2.06762 -2.76993e-16 0.373818
-2.03278 -7.58683e-16 0.405895
-1.99794 -5.95363e-16 0.441567
-1.9631 1.04356e-16 0.481303
-1.92827 3.59111e-16 0.525639
-1.89345 2.85785e-15 0.575181
-1.85862 -2.46332e-15 0.630621
-1.82381 3.54641e-15 0.692734
-1.78899 -5.53562e-15 0.762402
-1.75419 2.44547e-15 0.840602
-1.71938 -3.73414e-15 0.92843
-1.68458 5.89988e-16 1.02709
-1.64979 3.40131e-15 1.1379
-1.61499 -1.32917e-15 1.26229
-1.58021 -2.85347e-15 1.40178
-1.54542 -2.23805e-14 1.55795
-1.51064 -1.04717e-14 1.73246
-1.47586 1.1395e-14 1.92694
-1.44109 1.49769e-15 2.14303
-1.40632 -1.21975e-14 2.3823
-1.37155 5.9529e-14 2.64624
-1.33679 9.4364e-14 2.93627
-1.30203 -1.25434e-14 3.25373
-1.26727 -1.65812e-13 3.59998
-1.23251 2.1364e-13 3.97648
-1.19776 -1.52973e-13 4.38494
-1.16301 9.7081e-14 4.82742
-1.12827 -7.83507e-14 5.30654
-1.09352 5.59841e-14 5.82551
-1.05878 -2.81273e-13 6.38824
-1.02405 -2.45908e-13 6.99915
-0.989309 1.04492e-12 7.66308
-0.954576 3.76208e-13 8.38462
-0.919844 4.42296e-13 9.16775
-0.885115 -5.79822e-13 10.0145
-0.850388 -1.07127e-12 10.9241
-0.815663 1.87869e-13 11.891
-0.78094 2.16883e-13 12.9038
-0.746219 8.52405e-13 13.9434
-0.711499 -7.18807e-14 14.9827
-0.676781 2.08711e-12 15.9866
-0.642065 1.33865e-12 16.9153
-0.60735 -1.60292e-12 17.7273
-0.572637 -2.34589e-12 18.3867
-0.537925 -8.72931e-13 18.8674
-0.503214 -7.77044e-13 19.1584
-0.468504 -1.70508e-12 19.2645
-0.433796 1.30372e-12 19.205
-0.399089 4.10837e-13 19.0094
-0.364382 -1.11999e-12 18.7123
-0.329676 1.66713e-12 18.3492
-0.294972 -1.06295e-12 17.9521
-0.260267 5.93801e-13 17.5493
-0.225564 -9.74191e-13 17.1621
-0.190861 -1.03995e-12 16.8083
-0.156158 -9.04773e-13 16.4992
-0.121456 -7.99382e-13 16.2446
-0.0867541 -4.29777e-13 16.0488
-0.0520524 -7.7543e-13 15.9177
-0.0173508 -2.68431e-12 15.8492
0.0173508 3.32676e-12 15.8492
0.0520524 9.36012e-13 15.9177
0.0867541 4.75098e-13 16.0488
0.121456 1.82349e-13 16.2446
0.156158 -5.39566e-13 16.4992
0.190861 1.15563e-12 16.8083
0.225564 2.12294e-13 17.1621
0.260267 2.61139e-12 17.5493
0.294972 -6.03282e-13 17.9521
0.329676 9.39548e-13 18.3492
0.364382 -8.12977e-13 18.7123
0.399089 1.25484e-12 19.0094
0.433796 1.98317e-13 19.205
0.468504 -6.83644e-13 19.2645
0.503214 -4.28952e-13 19.1584
0.537925 -1.50681e-12 18.8674
0.572637 7.41861e-14 18.3867
0.60735 -1.43336e-12 17.7273
0.642065 2.83917e-14 16.9153
0.676781 2.15187e-12 15.9866
0.711499 3.39825e-14 14.9827
0.746219 -1.12265e-12 13.9434
0.78094 3.08962e-13 12.9038
0.815663 7.47349e-13 11.891
0.850388 -5.78052e-13 10.9241
0.885115 7.61873e-13 10.0145
0.919844 6.53898e-13 9.16775
0.954576 -2.36327e-13 8.38462
0.989309 1.91513e-14 7.66308
1.02405 -2.66398e-13 6.99915
1.05878 2.62501e-14 6.38824
1.09352 1.1558e-14 5.82551
1.12827 -3.5312e-13 5.30654
1.16301 -3.71702e-14 4.82742
1.19776 -7.68978e-14 4.38494
1.23251 1.37366e-13 3.97648
1.26727 4.60171e-14 3.59998
1.30203 1.35697e-14 3.25373
1.33679 -1.34398e-13 2.93627
1.37155 5.78864e-14 2.64624
1.40632 -7.97439e-14 2.3823
1.44109 5.59664e-14 2.14303
1.47586 -3.36401e-14 1.92694
1.51064 2.76788e-14 1.73246
1.54542 2.30274e-14 1.55795
1.58021 -3.97578e-16 1.40178
1.61499 -1.59169e-14 1.26229
1.64979 1.95185e-14 1.1379
1.68458 -1.80527e-14 1.02709
1.71938 7.0955e-15 0.92843
1.75419 4.29754e-15 0.840602
1.78899 -1.01137e-14 0.762402
1.82381 6.45462e-15 0.692734
1.85862 -2.13246e-15 0.630621
1.89345 1.46275e-15 0.575181
1.92827 -1.72858e-15 0.525639
1.9631 2.65005e-15 0.481303
1.99794 -3.51477e-17 0.441567
2.03278 2.26071e-15 0.405895
2.06762 8.66028e-16 0.373818
2.10247 -1.76885e-15 0.34492
2.13733 7.07467e-17 0.318841
2.17219 1.20182e-16 0.29526
2.20705 -1.62384e-16 0.273898
2.24192 6.21823e-16 0.254509
2.2768 4.39092e-16 0.236875
2.31168 -7.55595e-17 0.220806
2.34657 5.44282e-16 0.206132
2.38146 -1.83202e-16 0.192704
2.41636 -8.93458e-17 0.180391
2.45126 -1.72328e-16 0.169073
2.48617 -2.96881e-16 0.158648
2.52109 -2.76289e-17 0.149021
2.55601 2.00317e-16 0.140112
2.59094 -3.45236e-16 0.131846
2.62587 4.22043e-16 0.124159
2.66081 -3.37618e-17 0.116992
2.69576 1.33001e-16 0.110295
2.73071 4.50828e-17 0.104024
2.76567 8.71546e-18 0.0981405
2.80064 3.01866e-17 0.09261
2.83561 -6.39161e-17 0.0874049
2.87059 -7.74957e-17 0.0825003
2.90558 8.03556e-17 0.0778763
2.94058 -3.5783e-17 0.0735153
2.97558 -1.77193e-17 0.0694029
3.01059 -5.32391e-17 0.0655263
3.0456 -3.14682e-17 0.0618746
3.08063 -5.92048e-17 0.0584375
3.11566 4.70519e-18 0.0552058
3.1507 -7.45298e-18 0.0521701
3.18574 -6.90633e-17 0.0493217
3.2208 -2.2905e-17 0.0466512
3.25586 -2.57518e-17 0.0441498
3.29093 -2.09343e-17 0.0418079
3.32601 -3.56023e-17 0.0396167
3.36109 -2.34289e-17 0.0375668
3.39619 -4.6403e-18 0.0356494
3.43129 -5.10263e-17 0.0338556
3.4664 -2.61305e-17 0.0321773
3.50152 -2.10527e-17 0.0306061
3.53665 -1.52141e-17 0.0291345
3.57179 -3.19622e-17 0.0277554
3.60694 -1.02539e-17 0.0264619
3.64209 -4.18838e-17 0.0252478
3.67726 5.12662e-18 0.0241072
3.71243 -3.97755e-17 0.0230348
3.74761 3.07731e-18 0.0220255
3.7828 -3.77297e-17 0.0210747
3.81801 -2.08276e-17 0.0201783
3.85322 -1.12513e-17 0.0193323
3.88844 -1.64331e-17 0.0185332
3.92367 -1.61483e-17 0.0177776
3.95891 -1.96452e-17 0.0170626
3.99416 -7.84667e-18 0.0163855
4.02942 -1.9072e-17 0.0157436
4.06469 -1.86294e-17 0.0151346
4.09997 -2.03433e-17 0.0145565
4.13526 -7.51594e-18 0.0140071
4.17056 -1.12699e-17 0.0134848
4.20587 -1.38555e-17 0.0129877
4.24119 -1.17085e-17 0.0125144
4.27653 -1.53611e-17 0.0120635
4.31187 -1.15623e-18 0.0116335
4.34722 -1.56462e-17 0.0112233
4.38259 -1.25927e-17 0.0108317
4.41797 -1.04846e-17 0.0104576
4.45335 -9.28614e-18 0.0101001
4.48875 -1.11877e-17 0.00975828
4.52416 -9.83725e-18 0.00943123
4.55958 -4.7722e-18 0.00911816
4.59502 -6.77044e-18 0.00881835
4.63046 -1.35476e-17 0.00853106
4.66592 -6.31325e-18 0.00825569
4.70139 -3.49569e-18 0.00799158
4.73687 -8.98038e-18 0.0077382
4.77237 -8.52506e-18 0.00749497
4.80787 -3.78688e-18 0.00726143
4.84339 -6.21002e-18 0.00703707
4.87892 -2.8633e-18 0.00682147
4.91446 -6.51565e-18 0.00661418
4.95002 -9.10119e-19 0.00641485
4.98559 -3.23645e-18 0.00622305
5.02117 -2.98517e-18 0.00603849
5.05677 -3.42872e-18 0.00586078
5.09237 -2.55238e-18 0.00568965
5.128 -3.32446e-18 0.00552478
5.16363 -4.726e-19 0.0053659
5.19928 -1.88059e-18 0.00521274
5.23494 -2.85749e-18 0.00506505
5.27062 -1.55385e-18 0.00492259
5.30631 -1.06084e-18 0.00478515
5.34201 -1.77616e-18 0.00465249
5.37773 -2.05406e-18 0.00452443
5.41346 -1.26075e-19 0.00440076
5.4492 -1.97085e-18 0.00428131
5.48497 2.47523e-19 0.00416589
5.52074 -1.89245e-18 0.00405436
5.55653 -9.10396e-19 0.00394653
5.59233 -1.10708e-18 0.00384228
5.62815 -1.507e-18 0.00374145
5.66399 -1.02358e-18 0.00364391
5.69984 -1.67891e-18 0.00354952
5.7357 3.70316e-19 0.00345818
5.77158 -2.2902e-18 0.00336975
5.80748 -2.25887e-19 0.00328413
5.84339 -1.58173e-18 0.0032012
5.87932 -7.92255e-19 0.00312087
5.91526 -1.73779e-18 0.00304303
5.95122 9.41895e-20 0.00296761
5.9872 -1.3139e-19 0.00289449
6.02319 -1.92236e-19 0.00282361
6.05919 -5.79563e-19 0.00275487
6.09522 -1.03255e-18 0.0026882
6.13126 -3.36524e-19 0.00262352
6.16732 -8.0352e-19 0.00256077
6.20339 -1.26425e-19 0.00249987
6.23949 -2.21114e-19 0.00244076
6.27559 3.54833e-19 0.00238338
6.31172 4.05801e-19 0.00232766
6.34786 1.21703e-19 0.00227354
6.38403 -9.79786e-20 0.00222098
6.42021 4.3752e-20 0.00216991
6.4564 1.13417e-19 0.0021203
6.49262 3.23374e-19 0.00207208
6.52885 6.75665e-19 0.00202521
6.5651 2.16845e-19 0.00197964
6.60137 4.14499e-19 0.00193534
6.63766 5.44832e-19 0.00189225
6.67397 4.39697e-19 0.00185035
6.71029 5.41297e-19 0.00180958
6.74664 3.68143e-19 0.00176992
6.783 1.21655e-19 0.00173133
6.81938 9.64921e-19 0.00169377
6.85579 1.04634e-19 0.00165721
6.89221 8.06029e-19 0.00162162
6.92865 4.02492e-19 0.00158697
6.96511 7.22633e-19 0.00155323
7.00159 4.394e-19 0.00152036
7.0381 6.89112e-19 0.00148835
7.07462 5.60174e-19 0.00145716
7.11116 5.80282e-19 0.00142678
7.14772 3.82111e-19 0.00139716
7.18431 1.27353e-19 0.00136831
7.22091 6.56912e-19 0.00134018
7.25754 5.66039e-19 0.00131276
7.29418 6.47755e-19 0.00128602
7.33085 5.93574e-19 0.00125996
7.36754 3.93115e-19 0.00123453
7.40425 5.52019e-19 0.00120974
7.44099 2.74615e-19 0.00118555
7.47774 3.24254e-19 0.00116195
7.51452 2.82172e-19 0.00113893
7.55132 3.28378e-19 0.00111646
7.58814 4.18674e-19 0.00109453
7.62498 5.82285e-19 0.00107313
7.66185 2.32113e-19 0.00105224
7.69874 3.33587e-19 0.00103184
7.73566 3.53965e-19 0.00101193
7.77259 4.23575e-19 0.000992484
7.80955 3.93041e-19 0.000973492
7.84654 3.38817e-19 0.000954944
7.88355 4.48102e-19 0.000936825
7.92058 4.42888e-19 0.000919125
7.95763 3.82956e-19 0.000901831
7.99471 4.93011e-19 0.000884933
8.03182 4.76049e-19 0.000868419
8.06895 5.40922e-19 0.00085228
8.1061 4.13653e-19 0.000836504
8.14328 3.34204e-19 0.000821084
8.18049 6.28823e-19 0.000806008
8.21772 4.12966e-19 0.000791269
8.25497 6.0906e-19 0.000776855
8.29226 4.83709e-19 0.000762761
8.32956 5.30304e-19 0.000748975
8.3669 4.98123e-19 0.000735492
8.40426 4.06253e-19 0.000722303
8.44165 4.74679e-19 0.0007094
8.47906 5.17175e-19 0.000696775
8.5165 3.93003e-19 0.000684424
8.55397 4.19965e-19 0.000672336
8.59146 3.51752e-19 0.000660506
8.62899 3.18928e-19 0.000648928
8.66654 4.80791e-19 0.000637595
8.70412 3.69583e-19 0.000626501
8.74172 2.88995e-19 0.00061564
8.77936 2.24357e-19 0.000605006
8.81702 3.22709e-19 0.000594594
8.85471 2.86342e-19 0.000584397
8.89244 3.02749e-19 0.000574412
8.93019 2.71033e-19 0.000564631
8.96797 2.14775e-19 0.000555052
9.00578 1.47546e-19 0.000545668
9.04362 1.90211e-19 0.000536475
9.08149 1.66701e-19 0.000527468
9.11939 2.16262e-19 0.000518643
9.15732 1.25386e-19 0.000509995
9.19528 1.73099e-19 0.000501521
9.23327 1.39119e-19 0.000493215
9.2713 1.63942e-19 0.000485075
9.30935 1.07684e-19 0.000477096
9.34744 1.48065e-19 0.000469274
9.38556 1.42811e-19 0.000461606
9.42371 1.59848e-19 0.000454088
9.46189 7.78854e-20 0.000446717
9.50011 1.54958e-19 0.000439489
9.53836 1.91653e-19 0.000432401
9.57664 2.10953e-19 0.00042545
9.61496 1.34206e-19 0.000418631
9.65331 1.63679e-19 0.000411945
9.69169 1.81505e-19 0.000405385
9.73011 1.94206e-19 0.00039895
9.76856 1.3221e-19 0.000392637
9.80704 2.12169e-19 0.000386443
9.84557 1.28349e-19 0.000380365
9.88412 1.94802e-19 0.000374402
9.92271 1.71422e-19 0.00036855
9.96134 1.87315e-19 0.000362807
10 1.68945e-19 0.00035717
10.0387 1.50386e-19 0.000351637
10.0774 1.60791e-19 0.000346206
10.1162 2.05493e-19 0.000340875
10.155 1.2627e-19 0.000335642
10.1939 1.24729e-19 0.000330504
10.2328 1.05857e-19 0.000325459
10.2717 1.46026e-19 0.000320505
10.3106 1.68973e-19 0.000315641
10.3496 1.2757e-19 0.000310864
10.3887 1.4486e-19 0.000306173
10.4278 1.33282e-19 0.000301565
10.4669 1.37976e-19 0.00029704
10.506 1.63109e-19 0.000292595
10.5452 6.94611e-20 0.000288228
10.5845 9.29431e-20 0.000283939
10.6238 7.85447e-20 0.000279724
10.6631 9.09696e-20 0.000275584
10.7024 6.12787e-20 0.000271515
10.7418 8.54363e-20 0.000267518
10.7813 8.39898e-20 0.000263589
10.8208 7.90248e-20 0.000259729
10.8603 7.9137e-20 0.000255935
10.8999 8.85656e-20 0.000252206
10.9395 6.64655e-20 0.000248541
10.9792 5.80014e-20 0.000244939
11.0189 7.02748e-20 0.000241397
11.0586 8.30599e-20 0.000237916
11.0984 6.74626e-20 0.000234494
11.1383 6.98869e-20 0.000231129
11.1781 7.79049e-20 0.000227821
11.2181 8.69473e-20 0.000224568
11.2581 7.06783e-20 0.000221369
11.2981 6.1665e-20 0.000218224
11.3381 7.10014e-20 0.000215131
11.3783 7.90068e-20 0.000212089
11.4184 5.13348e-20 0.000209096
11.4587 6.48881e-20 0.000206154
11.4989 6.70331e-20 0.000203259
11.5392 5.79068e-20 0.000200412
11.5796 3.12974e-20 0.000197611
11.62 4.15933e-20 0.000194855
11.6605 4.52423e-20 0.000192144
11.701 2.19316e-20 0.000189477
11.7415 2.14945e-20 0.000186853
11.7822 2.37752e-20 0.000184271
11.8228 1.3626e-20 0.00018173
11.8636 1.84567e-20 0.000179229
11.9043 7.03121e-21 0.000176769
11.9452 -1.08752e-20 0.000174347
11.986 -6.66342e-21 0.000171964
12.027 -1.75868e-20 0.000169618
12.068 -9.79292e-21 0.000167309
12.109 1.80953e-21 0.000165036
12.1501 -2.10097e-20 0.000162799
12.1913 -3.58713e-20 0.000160597
12.2325 -2.59909e-20 0.000158428
12.2738 -2.59015e-20 0.000156294
12.3151 -2.6795e-20 0.000154192
12.3565 -2.27321e-20 0.000152123
12.3979 -1.66546e-20 0.000150085
12.4394 -1.82957e-20 0.000148079
12.481 -3.7303e-20 0.000146103
12.5226 -2.79937e-20 0.000144158
12.5643 -3.05237e-20 0.000142241
12.6061 -2.1244e-20 0.000140354
12.6479 -3.17137e-20 0.000138496
12.6898 -1.53363e-20 0.000136665
12.7317 -2.25953e-20 0.000134862
12.7737 -2.21351e-20 0.000133086
12.8158 -1.75761e-20 0.000131336
12.8579 -5.79263e-21 0.000129613
12.9001 -6.02194e-21 0.000127914
12.9424 -3.88424e-21 0.000126242
12.9847 -7.82726e-21 0.000124593
13.0271 -9.36328e-21 0.00012297
13.0696 -8.22993e-21 0.00012137
13.1121 -2.42704e-21 0.000119793
13.1547 -4.2395e-21 0.000118239
13.1974 5.14128e-21 0.000116708
13.2402 1.18146e-21 0.0001152
13.283 -1.20377e-20 0.000113713
13.3259 -1.10602e-21 0.000112247
13.3689 -7.5372e-21 0.000110803
13.4119 -1.53862e-20 0.000109379
13.455 -1.27785e-20 0.000107976
13.4982 -1.63302e-20 0.000106593
13.5415 -1.0158e-20 0.00010523
13.5848 -2.00461e-20 0.000103886
13.6283 -2.03867e-20 0.000102561
13.6718 -2.28744e-20 0.000101255
13.7153 -2.10975e-20 9.99668e-05
13.759 -2.24024e-20 9.86971e-05
13.8028 -2.67143e-20 9.74452e-05
13.8466 -2.98071e-20 9.62108e-05
13.8905 -2.70135e-20 9.49937e-05
13.9345 -3.04672e-20 9.37934e-05
13.9786 -1.71765e-20 9.26099e-05
14.0227 -2.55934e-20 9.14426e-05
14.067 -1.91179e-20 9.02916e-05
14.1113 -2.21141e-20 8.91563e-05
14.1558 -2.20151e-20 8.80367e-05
14.2003 -1.67303e-20 8.69323e-05
14.2449 -1.63484e-20 8.58431e-05
14.2896 -1.81135e-20 8.47686e-05
14.3344 -1.45697e-20 8.37089e-05
14.3793 -1.01134e-20 8.26633e-05
14.4243 -1.34135e-20 8.1632e-05
14.4693 -8.12391e-21 8.06146e-05
14.5145 -9.13908e-21 7.96108e-05
14.5598 -5.5164e-21 7.86205e-05
14.6052 -2.08938e-21 7.76434e-05
14.6506 1.11546e-21 7.66793e-05
14.6962 -1.1104e-22 7.57281e-05
14.7419 1.01305e-21 7.47895e-05
14.7877 -1.35441e-22 7.38633e-05
14.8336 1.91986e-21 7.29493e-05
14.8796 3.41602e-22 7.20473e-05
14.9257 2.68277e-21 7.11571e-05
14.9719 1.51381e-21 7.02787e-05
15.0182 5.3219e-22 6.94116e-05
15.0647 5.05043e-22 6.85559e-05
15.1112 2.24854e-21 6.77112e-05
15.1579 -2.49208e-21 6.68775e-05
15.2047 1.69765e-22 6.60545e-05
15.2516 7.21888e-22 6.52422e-05
15.2986 3.69701e-21 6.44402e-05
15.3458 1.2892e-21 6.36486e-05
15.393 2.18942e-21 6.2867e-05
15.4404 2.10994e-22 6.20954e-05
15.488 2.23532e-21 6.13335e-05
15.5356 4.51235e-21 6.05813e-05
15.5834 9.04351e-21 5.98386e-05
15.6313 5.76484e-21 5.91053e-05
15.6794 1.11033e-20 5.83811e-05
15.7276 1.18982e-20 5.7666e-05
15.7759 9.72875e-21 5.69598e-05
15.8243 1.61376e-20 5.62624e-05
15.873 1.21559e-20 5.55736e-05
15.9217 1.70874e-20 5.48934e-05
15.9706 1.88105e-20 5.42215e-05
16.0197 1.82203e-20 5.3558e-05
16.0689 2.12701e-20 5.29025e-05
16.1182 1.74178e-20 5.2255e-05
16.1677 2.33305e-20 5.16154e-05
16.2174 1.85717e-20 5.09836e-05
16.2672 1.82954e-20 5.03594e-05
16.3172 2.05023e-20 4.97428e-05
16.3674 1.74444e-20 4.91336e-05
16.4177 1.674e-20 4.85317e-05
16.4682 1.39277e-20 4.79369e-05
16.5189 1.37656e-20 4.73492e-05
16.5697 1.09114e-20 4.67685e-05
16.6208 6.99089e-21 4.61947e-05
16.672 6.93784e-21 4.56276e-05
16.7234 7.60814e-21 4.50672e-05
16.775 4.46116e-21 4.45133e-05
16.8268 5.24248e-21 4.39659e-05
16.8787 4.09709e-21 4.34248e-05
16.9309 -4.9193e-22 4.289e-05
16.9833 1.79177e-21 4.23613e-05
17.0359 -1.30086e-22 4.18388e-05
17.0887 -1.58947e-21 4.13221e-05
17.1418 -7.56733e-22 4.08114e-05
17.195 -1.05939e-21 4.03064e-05
17.2485 -1.90131e-21 3.98072e-05
17.3022 -3.17064e-21 3.93135e-05
17.3562 -2.43309e-21 3.88254e-05
17.4104 -1.88878e-21 3.83427e-05
17.4648 -2.68665e-21 3.78654e-05
17.5195 -1.89918e-21 3.73933e-05
17.5744 -7.35203e-22 3.69264e-05
17.6296 1.24956e-22 3.64645e-05
17.6851 1.86006e-21 3.60077e-05
17.7408 7.96537e-22 3.55558e-05
17.7969 2.29718e-21 3.51088e-05
17.8532 1.94742e-21 3.46666e-05
17.9098 4.09608e-22 3.4229e-05
17.9667 3.72305e-21 3.37961e-05
18.0239 1.99345e-21 3.33677e-05
18.0815 -8.27421e-22 3.29437e-05
18.1393 -3.50908e-22 3.25241e-05
18.1975 -3.3156e-22 3.21088e-05
18.256 -2.2567e-21 3.16978e-05
18.3149 -1.8182e-21 3.12908e-05
18.3742 -3.31622e-21 3.0888e-05
18.4338 -4.17128e-21 3.04892e-05
18.4938 -4.95419e-21 3.00943e-05
18.5542 -5.48397e-21 2.97032e-05
18.615 -5.10397e-21 2.9316e-05
18.6762 -5.69432e-21 2.89324e-05
18.7379 -6.44399e-21 2.85524e-05
18.8 -5.6984e-21 2.8176e-05
18.8625 -7.12434e-21 2.7803e-05
18.9255 -6.05997e-21 2.74334e-05
18.9891 -7.56489e-21 2.70672e-05
19.0531 -6.29645e-21 2.67042e-05
19.1177 -6.89122e-21 2.63443e-05
19.1828 -7.50984e-21 2.59875e-05
19.2484 -5.80022e-21 2.56337e-05
19.3147 -6.61924e-21 2.52828e-05
19.3816 -6.40848e-21 2.49347e-05
19.4491 -6.62842e-21 2.45893e-05
19.5173 -6.79982e-21 2.42466e-05
19.5862 -6.45718e-21 2.39063e-05
19.6558 -5.50755e-21 2.35686e-05
19.7262 -7.06983e-21 2.32331e-05
19.7974 -6.40718e-21 2.28999e-05
19.8694 -6.29459e-21 2.25688e-05
19.9423 -6.85804e-21 2.22397e-05
20.0162 -6.65642e-21 2.19124e-05
20.091 -7.00927e-21 2.15869e-05
20.1669 -6.29167e-21 2.1263e-05
20.244 -5.86997e-21 2.09405e-05
20.3222 -4.98068e-21 2.06192e-05
20.4016 -5.84313e-21 2.0299e-05
20.4825 -4.62991e-21 1.99796e-05
20.5648 -4.07634e-21 1.96609e-05
20.6487 -3.27576e-21 1.93425e-05
20.7344 -3.71867e-21 1.90242e-05
20.8219 -2.85896e-21 1.87056e-05
20.9115 -2.58338e-21 1.83863e-05
21.0034 -2.0461e-21 1.80659e-05
21.0979 -1.76651e-21 1.77438e-05
21.1952 -1.01934e-21 1.74193e-05
21.2959 -1.75902e-21 1.70915e-05
21.4004 -1.07288e-21 1.67595e-05
21.5093 -1.84393e-21 1.64217e-05
21.6237 -1.83579e-21 1.60762e-05
21.7448 -2.22856e-21 1.57203e-05
21.8747 -1.47068e-21 1.53496e-05
22.0165 -1.87487e-21 1.4957e-05
22.1768 -9.17275e-22 1.45283e-05
22.3723 -1.88967e-21 1.40262e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.75Lambda0.5Nc1Classic/iFp_FRG.txt <==
-22.3723 -1.96097e-21 1.40519e-05
-22.1768 -8.61816e-21 1.45553e-05
-22.0165 -1.07869e-20 1.49849e-05
-21.8747 -6.99367e-21 1.53783e-05
-21.7448 -7.22117e-21 1.57496e-05
-21.6237 -6.47799e-21 1.6106e-05
-21.5093 -7.84063e-21 1.6452e-05
-21.4004 -5.26817e-21 1.67903e-05
-21.2959 -4.91764e-21 1.7123e-05
-21.1952 -2.92278e-22 1.74514e-05
-21.0979 4.99443e-21 1.77766e-05
-21.0034 9.86883e-21 1.80993e-05
-20.9115 1.41552e-20 1.84204e-05
-20.8219 1.72759e-20 1.87403e-05
-20.7344 1.74514e-20 1.90595e-05
-20.6487 1.87845e-20 1.93784e-05
-20.5648 2.12426e-20 1.96973e-05
-20.4825 2.5682e-20 2.00166e-05
-20.4016 2.67352e-20 2.03365e-05
-20.3222 2.64129e-20 2.06573e-05
-20.244 2.45543e-20 2.09791e-05
-20.1669 2.69816e-20 2.13021e-05
-20.091 2.87434e-20 2.16265e-05
-20.0162 3.30291e-20 2.19525e-05
-19.9423 3.81415e-20 2.22801e-05
-19.8694 4.39041e-20 2.26096e-05
-19.7974 4.41123e-20 2.29411e-05
-19.7262 4.35191e-20 2.32747e-05
-19.6558 4.02573e-20 2.36104e-05
-19.5862 3.33066e-20 2.39485e-05
-19.5173 3.40292e-20 2.42889e-05
-19.4491 3.29737e-20 2.46318e-05
-19.3816 4.23124e-20 2.49774e-05
-19.3147 4.4264e-20 2.53256e-05
-19.2484 5.27573e-20 2.56765e-05
-19.1828 5.96865e-20 2.60303e-05
-19.1177 6.07677e-20 2.6387e-05
-19.0531 6.5581e-20 2.67468e-05
-18.9891 6.86254e-20 2.71096e-05
-18.9255 7.61997e-20 2.74756e-05
-18.8625 7.93908e-20 2.78448e-05
-18.8 8.60108e-20 2.82174e-05
-18.7379 8.99503e-20 2.85933e-05
-18.6762 9.53998e-20 2.89727e-05
-18.615 9.61991e-20 2.93556e-05
-18.5542 9.98909e-20 2.97421e-05
-18.4938 1.0259e-19 3.01324e-05
-18.4338 1.11277e-19 3.05263e-05
-18.3742 1.1419e-19 3.09241e-05
-18.3149 1.31049e-19 3.13259e-05
-18.256 1.37937e-19 3.17315e-05
-18.1975 1.54153e-19 3.21413e-05
-18.1393 1.61032e-19 3.25552e-05
-18.0815 1.73656e-19 3.29733e-05
-18.0239 1.76911e-19 3.33957e-05
-17.9667 1.87381e-19 3.38224e-05
-17.9098 1.93411e-19 3.42536e-05
-17.8532 1.97265e-19 3.46893e-05
-17.7969 2.00377e-19 3.51297e-05
-17.7408 2.1067e-19 3.55747e-05
-17.6851 2.10759e-19 3.60245e-05
-17.6296 2.1835e-19 3.64791e-05
-17.5744 2.22191e-19 3.69387e-05
-17.5195 2.31295e-19 3.74033e-05
-17.4648 2.36225e-19 3.7873e-05
-17.4104 2.48203e-19 3.8348e-05
-17.3562 2.5961e-19 3.88282e-05
-17.3022 2.67153e-19 3.93138e-05
-17.2485 2.75482e-19 3.98049e-05
-17.195 2.84878e-19 4.03016e-05
-17.1418 2.93282e-19 4.08039e-05
-17.0887 3.02649e-19 4.1312e-05
-17.0359 3.01986e-19 4.18259e-05
-16.9833 3.04837e-19 4.23458e-05
-16.9309 3.10149e-19 4.28718e-05
-16.8787 3.17477e-19 4.34039e-05
-16.8268 3.27254e-19 4.39423e-05
-16.775 3.41241e-19 4.4487e-05
-16.7234 3.51019e-19 4.50382e-05
-16.672 3.63675e-19 4.5596e-05
-16.6208 3.79841e-19 4.61605e-05
-16.5697 3.80919e-19 4.67317e-05
-16.5189 3.91086e-19 4.73099e-05
-16.4682 3.98593e-19 4.78951e-05
-16.4177 4.0715e-19 4.84874e-05
-16.3674 4.15421e-19 4.9087e-05
-16.3172 4.29998e-19 4.9694e-05
-16.2672 4.41286e-19 5.03084e-05
-16.2174 4.49188e-19 5.09304e-05
-16.1677 4.49636e-19 5.15602e-05
-16.1182 4.62223e-19 5.21979e-05
-16.0689 4.71454e-19 5.28435e-05
-16.0197 4.80741e-19 5.34972e-05
-15.9706 4.87979e-19 5.41592e-05
-15.9217 4.88258e-19 5.48295e-05
-15.873 5.06649e-19 5.55084e-05
-15.8243 5.0718e-19 5.61958e-05
-15.7759 5.22381e-19 5.68921e-05
-15.7276 5.27679e-19 5.75972e-05
-15.6794 5.45355e-19 5.83114e-05
-15.6313 5.56308e-19 5.90348e-05
-15.5834 5.83108e-19 5.97675e-05
-15.5356 5.98355e-19 6.05097e-05
-15.488 6.11473e-19 6.12614e-05
-15.4404 6.32801e-19 6.2023e-05
-15.393 6.48004e-19 6.27945e-05
-15.3458 6.58035e-19 6.3576e-05
-15.2986 6.69118e-19 6.43678e-05
-15.2516 6.83088e-19 6.517e-05
-15.2047 6.94716e-19 6.59827e-05
-15.1579 7.05892e-19 6.68061e-05
-15.1112 7.14343e-19 6.76405e-05
-15.0647 7.22265e-19 6.84859e-05
-15.0182 7.33485e-19 6.93425e-05
-14.9719 7.4247e-19 7.02105e-05
-14.9257 7.43875e-19 7.10902e-05
-14.8796 7.53321e-19 7.19816e-05
-14.8336 7.54079e-19 7.2885e-05
-14.7877 7.59996e-19 7.38005e-05
-14.7419 7.64997e-19 7.47285e-05
-14.6962 7.7242e-19 7.5669e-05
-14.6506 7.70778e-19 7.66223e-05
-14.6052 7.79938e-19 7.75885e-05
-14.5598 7.83526e-19 7.8568e-05
-14.5145 7.92158e-19 7.95609e-05
-14.4693 8.01532e-19 8.05674e-05
-14.4243 7.93198e-19 8.15878e-05
-14.3793 8.05305e-19 8.26224e-05
-14.3344 8.15289e-19 8.36712e-05
-14.2896 8.20038e-19 8.47347e-05
-14.2449 8.29681e-19 8.5813e-05
-14.2003 8.46105e-19 8.69064e-05
-14.1558 8.56851e-19 8.80151e-05
-14.1113 8.72106e-19 8.91395e-05
-14.067 8.83412e-19 9.02797e-05
-14.0227 8.97331e-19 9.14361e-05
-13.9786 9.15402e-19 9.26089e-05
-13.9345 9.29122e-19 9.37984e-05
-13.8905 9.42767e-19 9.5005e-05
-13.8466 9.62938e-19 9.62288e-05
-13.8028 9.73549e-19 9.74702e-05
-13.759 1.00631e-18 9.87295e-05
-13.7153 1.0169e-18 0.000100007
-13.6718 1.05368e-18 0.000101303
-13.6283 1.07099e-18 0.000102618
-13.5848 1.09883e-18 0.000103952
-13.5415 1.13912e-18 0.000105306
-13.4982 1.16797e-18 0.000106679
-13.455 1.19521e-18 0.000108073
-13.4119 1.21529e-18 0.000109487
-13.3689 1.24339e-18 0.000110922
-13.3259 1.27581e-18 0.000112378
-13.283 1.29367e-18 0.000113857
-13.2402 1.30261e-18 0.000115357
-13.1974 1.3237e-18 0.000116879
-13.1547 1.34373e-18 0.000118425
-13.1121 1.34754e-18 0.000119994
-13.0696 1.34966e-18 0.000121586
-13.0271 1.3654e-18 0.000123202
-12.9847 1.38527e-18 0.000124843
-12.9424 1.40309e-18 0.000126509
-12.9001 1.41962e-18 0.000128201
-12.8579 1.42715e-18 0.000129918
-12.8158 1.4461e-18 0.000131661
-12.7737 1.43868e-18 0.000133431
-12.7317 1.45377e-18 0.000135229
-12.6898 1.42243e-18 0.000137054
-12.6479 1.43993e-18 0.000138908
-12.6061 1.41864e-18 0.00014079
-12.5643 1.39486e-18 0.000142701
-12.5226 1.38541e-18 0.000144643
-12.481 1.3579e-18 0.000146614
-12.4394 1.35714e-18 0.000148617
-12.3979 1.31671e-18 0.000150651
-12.3565 1.32655e-18 0.000152717
-12.3151 1.30962e-18 0.000154815
-12.2738 1.28433e-18 0.000156947
-12.2325 1.26226e-18 0.000159112
-12.1913 1.28429e-18 0.000161312
-12.1501 1.27599e-18 0.000163547
-12.109 1.25167e-18 0.000165817
-12.068 1.25609e-18 0.000168124
-12.027 1.21266e-18 0.000170468
-11.986 1.18384e-18 0.00017285
-11.9452 1.20494e-18 0.00017527
-11.9043 1.16928e-18 0.000177729
-11.8636 1.13138e-18 0.000180228
-11.8228 1.15377e-18 0.000182768
-11.7822 1.11165e-18 0.000185349
-11.7415 1.11685e-18 0.000187972
-11.701 1.07649e-18 0.000190639
-11.6605 1.08351e-18 0.000193349
-11.62 1.04922e-18 0.000196104
-11.5796 1.01834e-18 0.000198905
-11.5392 9.40526e-19 0.000201753
-11.4989 9.43423e-19 0.000204648
-11.4587 9.11008e-19 0.000207591
-11.4184 8.56329e-19 0.000210584
-11.3783 8.20079e-19 0.000213628
-11.3381 7.33033e-19 0.000216723
-11.2981 6.90961e-19 0.000219871
-11.2581 6.4764e-19 0.000223072
-11.2181 5.94815e-19 0.000226328
-11.1781 5.20732e-19 0.00022964
-11.1383 4.10235e-19 0.00023301
-11.0984 3.66121e-19 0.000236437
-11.0586 3.16453e-19 0.000239925
-11.0189 2.36177e-19 0.000243473
-10.9792 1.60303e-19 0.000247083
-10.9395 9.00313e-20 0.000250756
-10.8999 1.88042e-20 0.000254495
-10.8603 -8.23476e-20 0.0002583
-10.8208 -1.13816e-19 0.000262172
-10.7813 -1.97074e-19 0.000266114
-10.7418 -2.32874e-19 0.000270126
-10.7024 -3.50623e-19 0.00027421
-10.6631 -4.58955e-19 0.000278368
-10.6238 -5.18493e-19 0.000282601
-10.5845 -6.24148e-19 0.000286912
-10.5452 -7.04688e-19 0.000291301
-10.506 -7.61099e-19 0.000295771
-10.4669 -8.58914e-19 0.000300323
-10.4278 -9.06694e-19 0.000304959
-10.3887 -1.04878e-18 0.000309681
-10.3496 -1.12037e-18 0.000314491
-10.3106 -1.21382e-18 0.000319391
-10.2717 -1.24542e-18 0.000324382
-10.2328 -1.31178e-18 0.000329468
-10.1939 -1.42761e-18 0.00033465
-10.155 -1.4788e-18 0.00033993
-10.1162 -1.50876e-18 0.000345311
-10.0774 -1.63718e-18 0.000350795
-10.0387 -1.71658e-18 0.000356385
-10 -1.76661e-18 0.000362082
-9.96134 -1.81531e-18 0.00036789
-9.92271 -1.84691e-18 0.00037381
-9.88412 -1.84893e-18 0.000379846
-9.84557 -1.8886e-18 0.000386001
-9.80704 -2.00527e-18 0.000392277
-9.76856 -2.06102e-18 0.000398677
-9.73011 -2.07678e-18 0.000405204
-9.69169 -2.13107e-18 0.000411861
-9.65331 -2.18847e-18 0.000418652
-9.61496 -2.24651e-18 0.000425579
-9.57664 -2.39797e-18 0.000432646
-9.53836 -2.53373e-18 0.000439856
-9.50011 -2.54385e-18 0.000447213
-9.46189 -2.68055e-18 0.00045472
-9.42371 -2.915e-18 0.000462382
-9.38556 -2.96591e-18 0.000470201
-9.34744 -3.16606e-18 0.000478181
-9.30935 -3.47931e-18 0.000486327
-9.2713 -3.91868e-18 0.000494641
-9.23327 -4.16596e-18 0.000503129
-9.19528 -4.67545e-18 0.000511794
-9.15732 -4.98965e-18 0.00052064
-9.11939 -5.57058e-18 0.000529671
-9.08149 -6.13918e-18 0.000538892
-9.04362 -6.68061e-18 0.000548305
-9.00578 -7.28972e-18 0.000557917
-8.96797 -7.98623e-18 0.00056773
-8.93019 -8.63726e-18 0.000577749
-8.89244 -9.27068e-18 0.000587978
-8.85471 -1.0015e-17 0.000598422
-8.81702 -1.06189e-17 0.000609085
-8.77936 -1.14604e-17 0.000619972
-8.74172 -1.20138e-17 0.000631086
-8.70412 -1.26356e-17 0.000642433
-8.66654 -1.33277e-17 0.000654018
-8.62899 -1.41249e-17 0.000665845
-8.59146 -1.44761e-17 0.00067792
-8.55397 -1.5298e-17 0.000690248
-8.5165 -1.55916e-17 0.000702836
-8.47906 -1.61551e-17 0.000715688
-8.44165 -1.67099e-17 0.000728813
-8.40426 -1.71566e-17 0.000742215
-8.3669 -1.75713e-17 0.000755904
-8.32956 -1.79157e-17 0.000769885
-8.29226 -1.8183e-17 0.000784167
-8.25497 -1.85745e-17 0.000798759
-8.21772 -1.88702e-17 0.000813669
-8.18049 -1.92276e-17 0.000828906
-8.14328 -1.95974e-17 0.000844481
-8.1061 -1.97582e-17 0.000860403
-8.06895 -2.01232e-17 0.000876684
-8.03182 -2.04376e-17 0.000893333
-7.99471 -2.08404e-17 0.000910363
-7.95763 -2.13973e-17 0.000927786
-7.92058 -2.16641e-17 0.000945614
-7.88355 -2.20779e-17 0.00096386
-7.84654 -2.24886e-17 0.000982536
-7.80955 -2.28239e-17 0.00100166
-7.77259 -2.32148e-17 0.00102124
-7.73566 -2.36015e-17 0.00104129
-7.69874 -2.37674e-17 0.00106183
-7.66185 -2.41733e-17 0.00108287
-7.62498 -2.44794e-17 0.00110443
-7.58814 -2.46534e-17 0.00112653
-7.55132 -2.52071e-17 0.00114918
-7.51452 -2.54989e-17 0.00117239
-7.47774 -2.59373e-17 0.00119618
-7.44099 -2.65839e-17 0.00122058
-7.40425 -2.73515e-17 0.0012456
-7.36754 -2.78699e-17 0.00127125
-7.33085 -2.88089e-17 0.00129756
-7.29418 -2.98091e-17 0.00132454
-7.25754 -3.06946e-17 0.00135221
-7.22091 -3.17559e-17 0.0013806
-7.18431 -3.34352e-17 0.00140971
-7.14772 -3.42508e-17 0.00143958
-7.11116 -3.57552e-17 0.00147022
-7.07462 -3.71488e-17 0.00150165
-7.0381 -3.86252e-17 0.00153389
-7.00159 -3.97294e-17 0.00156696
-6.96511 -4.13314e-17 0.00160089
-6.92865 -4.25284e-17 0.0016357
-6.89221 -4.38976e-17 0.00167141
-6.85579 -4.47852e-17 0.00170805
-6.81938 -4.63803e-17 0.00174564
-6.783 -4.73779e-17 0.00178421
-6.74664 -4.83403e-17 0.00182378
-6.71029 -4.86083e-17 0.0018644
-6.67397 -4.96752e-17 0.00190608
-6.63766 -5.04274e-17 0.00194887
-6.60137 -5.07936e-17 0.00199279
-6.5651 -5.11997e-17 0.00203789
-6.52885 -5.17077e-17 0.00208421
-6.49262 -5.1874e-17 0.00213179
-6.4564 -5.28815e-17 0.00218069
-6.42021 -5.29671e-17 0.00223093
-6.38403 -5.25532e-17 0.00228259
-6.34786 -5.24112e-17 0.00233572
-6.31172 -5.20677e-17 0.00239036
-6.27559 -5.14074e-17 0.00244659
-6.23949 -5.08836e-17 0.00250447
-6.20339 -4.92252e-17 0.00256405
-6.16732 -4.73311e-17 0.00262541
-6.13126 -4.53391e-17 0.00268862
-6.09522 -4.36143e-17 0.00275375
-6.05919 -4.08693e-17 0.00282088
-6.02319 -3.76431e-17 0.00289007
-5.9872 -3.54859e-17 0.00296142
-5.95122 -3.15819e-17 0.003035
-5.91526 -2.82641e-17 0.00311089
-5.87932 -2.4315e-17 0.00318919
-5.84339 -2.13631e-17 0.00326997
-5.80748 -1.64738e-17 0.00335335
-5.77158 -1.20388e-17 0.00343941
-5.7357 -7.65537e-18 0.00352826
-5.69984 -3.24411e-18 0.00362
-5.66399 1.79783e-18 0.00371474
-5.62815 7.97758e-18 0.00381261
-5.59233 1.31366e-17 0.00391371
-5.55653 1.92386e-17 0.00401817
-5.52074 2.47024e-17 0.00412614
-5.48497 3.2333e-17 0.00423775
-5.4492 3.93719e-17 0.00435316
-5.41346 4.67202e-17 0.0044725
-5.37773 5.41853e-17 0.00459596
-5.34201 6.16302e-17 0.00472371
-5.30631 7.02282e-17 0.00485593
-5.27062 7.85774e-17 0.00499282
-5.23494 8.73229e-17 0.0051346
-5.19928 9.72642e-17 0.00528147
-5.16363 1.05661e-16 0.00543369
-5.128 1.1554e-16 0.0055915
-5.09237 1.23806e-16 0.00575519
-5.05677 1.30898e-16 0.00592503
-5.02117 1.39087e-16 0.00610135
-4.98559 1.47416e-16 0.00628448
-4.95002 1.52724e-16 0.00647479
-4.91446 1.60392e-16 0.00667266
-4.87892 1.63746e-16 0.00687852
-4.84339 1.69153e-16 0.00709282
-4.80787 1.68176e-16 0.00731606
-4.77237 1.70617e-16 0.00754876
-4.73687 1.69872e-16 0.0077915
-4.70139 1.71866e-16 0.00804491
-4.66592 1.68174e-16 0.00830966
-4.63046 1.68693e-16 0.00858646
-4.59502 1.72105e-16 0.00887612
-4.55958 1.73052e-16 0.00917946
-4.52416 1.87458e-16 0.0094974
-4.48875 1.99309e-16 0.00983092
-4.45335 2.21435e-16 0.0101811
-4.41797 2.45055e-16 0.010549
-4.38259 2.76742e-16 0.0109358
-4.34722 3.15639e-16 0.0113429
-4.31187 3.57761e-16 0.0117716
-4.27653 4.04929e-16 0.0122233
-4.24119 4.62815e-16 0.0126996
-4.20587 5.17665e-16 0.0132019
-4.17056 5.67719e-16 0.0137321
-4.13526 6.22841e-16 0.0142919
-4.09997 6.63444e-16 0.014883
-4.06469 7.0816e-16 0.0155073
-4.02942 7.27661e-16 0.0161668
-3.99416 7.4301e-16 0.0168631
-3.95891 7.27272e-16 0.0175982
-3.92367 7.15746e-16 0.0183738
-3.88844 6.88525e-16 0.0191914
-3.85322 6.41861e-16 0.0200524
-3.81801 5.81348e-16 0.020958
-3.7828 5.14997e-16 0.021909
-3.74761 4.43176e-16 0.0229062
-3.71243 3.62778e-16 0.0239503
-3.67726 2.82281e-16 0.0250421
-3.64209 2.10786e-16 0.0261827
-3.60694 1.52485e-16 0.0273738
-3.57179 1.29481e-16 0.0286174
-3.53665 1.0161e-16 0.029917
-3.50152 1.11544e-16 0.0312764
-3.4664 9.77197e-17 0.0327009
-3.43129 1.66429e-16 0.0341963
-3.39619 2.17224e-16 0.03577
-3.36109 3.21337e-16 0.0374297
-3.32601 4.30214e-16 0.0391845
-3.29093 6.03544e-16 0.0410439
-3.25586 7.83922e-16 0.0430187
-3.2208 9.98636e-16 0.0451203
-3.18574 1.20954e-15 0.0473614
-3.1507 1.49267e-15 0.0497553
-3.11566 1.76862e-15 0.0523172
-3.08063 1.96723e-15 0.055063
-3.0456 2.19306e-15 0.0580108
-3.01059 2.43426e-15 0.0611796
-2.97558 2.67996e-15 0.0645915
-2.94058 2.93119e-15 0.06827
-2.90558 3.30963e-15 0.0722419
-2.87059 3.60602e-15 0.0765363
-2.83561 4.12241e-15 0.0811867
-2.80064 4.425e-15 0.0862294
-2.76567 4.93752e-15 0.0917064
-2.73071 5.45905e-15 0.0976633
-2.69576 5.73489e-15 0.104154
-2.66081 6.21737e-15 0.111235
-2.62587 6.41676e-15 0.118976
-2.59094 6.4341e-15 0.12745
-2.55601 6.40817e-15 0.136745
-2.52109 6.66056e-15 0.146956
-2.48617 6.16399e-15 0.158197
-2.45126 6.94621e-15 0.170593
-2.41636 6.57307e-15 0.18429
-2.38146 6.81357e-15 0.199451
-2.34657 6.48673e-15 0.216271
-2.31168 5.75914e-15 0.234963
-2.2768 4.69419e-15 0.255785
-2.24192 4.49439e-15 0.279022
-2.20705 3.19087e-15 0.305017
-2.17219 4.09452e-15 0.334153
-2.13733 2.92273e-15 0.366893
-2.10247 1.36968e-15 0.403754
-2.06762 1.09038e-16 0.445368
-2.03278 -1.46195e-15 0.492441
-1.99794 -7.59993e-15 0.54584
-1.9631 -1.02739e-14 0.606541
-1.92827 -1.50593e-14 0.675751
-1.89345 -2.20797e-14 0.754829
-1.85862 -2.8374e-14 0.845477
-1.82381 -4.92637e-14 0.949613
-1.78899 -7.85225e-14 1.06967
-1.75419 -1.17213e-13 1.20839
-1.71938 -1.85642e-13 1.3693
-1.68458 -2.49099e-13 1.55638
-1.64979 -3.23496e-13 1.77476
-1.61499 -4.11824e-13 2.03014
-1.58021 -5.0852e-13 2.32968
-1.54542 -5.99239e-13 2.6808
-1.51064 -8.0735e-13 3.09206
-1.47586 -8.63613e-13 3.57022
-1.44109 -8.48727e-13 4.1204
-1.40632 -7.8646e-13 4.73975
-1.37155 -7.65692e-13 5.41697
-1.33679 -5.47515e-13 6.12293
-1.30203 4.13035e-14 6.81554
-1.26727 7.01099e-13 7.43538
-1.23251 2.05551e-12 7.92641
-1.19776 2.23381e-12 8.2392
-1.16301 2.63586e-12 8.35607
-1.12827 2.59025e-12 8.28067
-1.09352 2.19089e-12 8.04632
-1.05878 1.31609e-12 7.69123
-1.02405 9.72985e-13 7.26122
-0.989309 3.70342e-13 6.79108
-0.954576 -1.08615e-13 6.31209
-0.919844 -2.51556e-13 5.84295
-0.885115 -5.34479e-13 5.39844
-0.850388 -7.85739e-13 4.98485
-0.815663 -7.38277e-13 4.60674
-0.78094 -7.16099e-13 4.264
-0.746219 -8.53164e-13 3.95634
-0.711499 -7.96621e-13 3.68115
-0.676781 -7.02143e-13 3.43637
-0.642065 -7.02454e-13 3.21887
-0.60735 -6.62159e-13 3.02626
-0.572637 -6.45097e-13 2.85568
-0.537925 -5.89473e-13 2.70498
-0.503214 -5.55235e-13 2.57182
-0.468504 -5.57465e-13 2.45446
-0.433796 -4.83192e-13 2.35107
-0.399089 -4.55767e-13 2.2603
-0.364382 -4.29163e-13 2.18078
-0.329676 -4.24971e-13 2.11149
-0.294972 -3.87728e-13 2.05143
-0.260267 -3.53668e-13 1.99986
-0.225564 -3.52626e-13 1.95605
-0.190861 -3.88784e-13 1.91948
-0.156158 -3.33376e-13 1.88966
-0.121456 -3.49998e-13 1.86624
-0.0867541 -3.62192e-13 1.84891
-0.0520524 -3.6469e-13 1.83747
-0.0173508 -3.59014e-13 1.83179
0.0173508 -3.59501e-13 1.83179
0.0520524 -3.37645e-13 1.83747
0.0867541 -3.60359e-13 1.84891
0.121456 -3.46703e-13 1.86624
0.156158 -3.30752e-13 1.88966
0.190861 -3.70979e-13 1.91948
0.225564 -3.83588e-13 1.95605
0.260267 -3.63829e-13 1.99986
0.294972 -4.10919e-13 2.05143
0.329676 -4.16679e-13 2.11149
0.364382 -4.44446e-13 2.18078
0.399089 -4.75825e-13 2.2603
0.433796 -4.8922e-13 2.35107
0.468504 -5.76421e-13 2.45446
0.503214 -5.4747e-13 2.57182
0.537925 -6.32541e-13 2.70498
0.572637 -6.4182e-13 2.85568
0.60735 -7.0603e-13 3.02626
0.642065 -7.19418e-13 3.21887
0.676781 -8.17264e-13 3.43637
0.711499 -7.90787e-13 3.68115
0.746219 -8.33632e-13 3.95634
0.78094 -8.75475e-13 4.264
0.815663 -8.66224e-13 4.60674
0.850388 -7.28678e-13 4.98485
0.885115 -5.88551e-13 5.39844
0.919844 -5.06026e-13 5.84295
0.954576 6.54424e-14 6.31209
0.989309 1.01416e-13 6.79108
1.02405 1.16635e-12 7.26122
1.05878 1.18822e-12 7.69123
1.09352 2.03661e-12 8.04632
1.12827 2.12363e-12 8.28067
1.16301 2.63631e-12 8.35607
1.19776 2.21981e-12 8.2392
1.23251 1.73159e-12 7.92641
1.26727 9.7238e-13 7.43538
1.30203 8.70045e-14 6.81554
1.33679 -3.97142e-13 6.12293
1.37155 -7.77102e-13 5.41697
1.40632 -1.06282e-12 4.73975
1.44109 -9.16711e-13 4.1204
1.47586 -7.98952e-13 3.57022
1.51064 -7.33735e-13 3.09206
1.54542 -6.58399e-13 2.6808
1.58021 -5.73838e-13 2.32968
1.61499 -4.2448e-13 2.03014
1.64979 -3.19481e-13 1.77476
1.68458 -2.56767e-13 1.55638
1.71938 -1.66224e-13 1.3693
1.75419 -1.29692e-13 1.20839
1.78899 -6.95887e-14 1.06967
1.82381 -5.04504e-14 0.949613
1.85862 -2.977e-14 0.845477
1.89345 -1.99381e-14 0.754829
1.92827 -1.12757e-14 0.675751
1.9631 -9.14699e-15 0.606541
1.99794 -8.23383e-15 0.54584
2.03278 -4.95678e-15 0.492441
2.06762 -1.18089e-15 0.445368
2.10247 1.00322e-15 0.403754
2.13733 1.485e-15 0.366893
2.17219 2.1547e-15 0.334153
2.20705 3.78903e-15 0.305017
2.24192 3.9086e-15 0.279022
2.2768 4.88607e-15 0.255785
2.31168 5.49925e-15 0.234963
2.34657 6.45993e-15 0.216271
2.38146 6.79386e-15 0.199451
2.41636 6.61811e-15 0.18429
2.45126 6.19744e-15 0.170593
2.48617 6.5138e-15 0.158197
2.52109 6.08802e-15 0.146956
2.55601 6.33228e-15 0.136745
2.59094 6.33283e-15 0.12745
2.62587 6.1718e-15 0.118976
2.66081 5.92709e-15 0.111235
2.69576 5.72977e-15 0.104154
2.73071 5.12117e-15 0.0976633
2.76567 4.70417e-15 0.0917064
2.80064 4.42319e-15 0.0862294
2.83561 3.84561e-15 0.0811867
2.87059 3.54496e-15 0.0765363
2.90558 3.15256e-15 0.0722419
2.94058 2.85312e-15 0.06827
2.97558 2.56978e-15 0.0645915
3.01059 2.3652e-15 0.0611796
3.0456 2.13448e-15 0.0580108
3.08063 1.89438e-15 0.055063
3.11566 1.6374e-15 0.0523172
3.1507 1.41134e-15 0.0497553
3.18574 1.2171e-15 0.0473614
3.2208 9.63106e-16 0.0451203
3.25586 7.22253e-16 0.0430187
3.29093 5.56183e-16 0.0410439
3.32601 4.48004e-16 0.0391845
3.36109 3.28814e-16 0.0374297
3.39619 2.06648e-16 0.03577
3.43129 1.28507e-16 0.0341963
3.4664 9.6071e-17 0.0327009
3.50152 5.83144e-17 0.0312764
3.53665 6.70945e-17 0.029917
3.57179 9.90835e-17 0.0286174
3.60694 1.4878e-16 0.0273738
3.64209 2.01571e-16 0.0261827
3.67726 2.59259e-16 0.0250421
3.71243 3.46115e-16 0.0239503
3.74761 4.1287e-16 0.0229062
3.7828 4.8733e-16 0.021909
3.81801 5.58973e-16 0.020958
3.85322 6.25485e-16 0.0200524
3.88844 6.66954e-16 0.0191914
3.92367 6.96741e-16 0.0183738
3.95891 7.16045e-16 0.0175982
3.99416 7.26977e-16 0.0168631
4.02942 7.11103e-16 0.0161668
4.06469 6.86148e-16 0.0155073
4.09997 6.56202e-16 0.014883
4.13526 6.05545e-16 0.0142919
4.17056 5.56213e-16 0.0137321
4.20587 4.99448e-16 0.0132019
4.24119 4.46966e-16 0.0126996
4.27653 3.99629e-16 0.0122233
4.31187 3.49628e-16 0.0117716
4.34722 3.04701e-16 0.0113429
4.38259 2.68122e-16 0.0109358
4.41797 2.40034e-16 0.010549
4.45335 2.15982e-16 0.0101811
4.48875 1.95079e-16 0.00983092
4.52416 1.80382e-16 0.0094974
4.55958 1.7422e-16 0.00917946
4.59502 1.65707e-16 0.00887612
4.63046 1.66342e-16 0.00858646
4.66592 1.66309e-16 0.00830966
4.70139 1.66548e-16 0.00804491
4.73687 1.67174e-16 0.0077915
4.77237 1.67425e-16 0.00754876
4.80787 1.67132e-16 0.00731606
4.84339 1.65804e-16 0.00709282
4.87892 1.63468e-16 0.00687852
4.91446 1.57559e-16 0.00667266
4.95002 1.5462e-16 0.00647479
4.98559 1.45059e-16 0.00628448
5.02117 1.40394e-16 0.00610135
5.05677 1.35307e-16 0.00592503
5.09237 1.25944e-16 0.00575519
5.128 1.16366e-16 0.0055915
5.16363 1.07281e-16 0.00543369
5.19928 9.7766e-17 0.00528147
5.23494 8.9433e-17 0.0051346
5.27062 7.90251e-17 0.00499282
5.30631 7.20971e-17 0.00485593
5.34201 6.35116e-17 0.00472371
5.37773 5.54776e-17 0.00459596
5.41346 4.71196e-17 0.0044725
5.4492 3.95061e-17 0.00435316
5.48497 3.28676e-17 0.00423775
5.52074 2.61295e-17 0.00412614
5.55653 1.94114e-17 0.00401817
5.59233 1.28368e-17 0.00391371
5.62815 7.17344e-18 0.00381261
5.66399 3.06697e-18 0.00371474
5.69984 -1.64995e-18 0.00362
5.7357 -7.3141e-18 0.00352826
5.77158 -1.15167e-17 0.00343941
5.80748 -1.48977e-17 0.00335335
5.84339 -1.90332e-17 0.00326997
5.87932 -2.30935e-17 0.00318919
5.91526 -2.65257e-17 0.00311089
5.95122 -3.07732e-17 0.003035
5.9872 -3.25274e-17 0.00296142
6.02319 -3.69128e-17 0.00289007
6.05919 -3.8927e-17 0.00282088
6.09522 -4.16822e-17 0.00275375
6.13126 -4.43835e-17 0.00268862
6.16732 -4.61763e-17 0.00262541
6.20339 -4.77102e-17 0.00256405
6.23949 -4.86662e-17 0.00250447
6.27559 -5.02215e-17 0.00244659
6.31172 -5.09587e-17 0.00239036
6.34786 -5.18766e-17 0.00233572
6.38403 -5.15768e-17 0.00228259
6.42021 -5.15243e-17 0.00223093
6.4564 -5.14705e-17 0.00218069
6.49262 -5.13918e-17 0.00213179
6.52885 -5.12935e-17 0.00208421
6.5651 -5.02185e-17 0.00203789
6.60137 -4.979e-17 0.00199279
6.63766 -4.90665e-17 0.00194887
6.67397 -4.844e-17 0.00190608
6.71029 -4.8183e-17 0.0018644
6.74664 -4.68793e-17 0.00182378
6.783 -4.58277e-17 0.00178421
6.81938 -4.52663e-17 0.00174564
6.85579 -4.46747e-17 0.00170805
6.89221 -4.32375e-17 0.00167141
6.92865 -4.23789e-17 0.0016357
6.96511 -4.09861e-17 0.00160089
7.00159 -3.96026e-17 0.00156696
7.0381 -3.82226e-17 0.00153389
7.07462 -3.69288e-17 0.00150165
7.11116 -3.57971e-17 0.00147022
7.14772 -3.44158e-17 0.00143958
7.18431 -3.2688e-17 0.00140971
7.22091 -3.17561e-17 0.0013806
7.25754 -3.0678e-17 0.00135221
7.29418 -2.96652e-17 0.00132454
7.33085 -2.87786e-17 0.00129756
7.36754 -2.7941e-17 0.00127125
7.40425 -2.70889e-17 0.0012456
7.44099 -2.67804e-17 0.00122058
7.47774 -2.63789e-17 0.00119618
7.51452 -2.60121e-17 0.00117239
7.55132 -2.53296e-17 0.00114918
7.58814 -2.50883e-17 0.00112653
7.62498 -2.50644e-17 0.00110443
7.66185 -2.44798e-17 0.00108287
7.69874 -2.4216e-17 0.00106183
7.73566 -2.37064e-17 0.00104129
7.77259 -2.36002e-17 0.00102124
7.80955 -2.31157e-17 0.00100166
7.84654 -2.28438e-17 0.000982536
7.88355 -2.24777e-17 0.00096386
7.92058 -2.20519e-17 0.000945614
7.95763 -2.1761e-17 0.000927786
7.99471 -2.15167e-17 0.000910363
8.03182 -2.11689e-17 0.000893333
8.06895 -2.07318e-17 0.000876684
8.1061 -2.05935e-17 0.000860403
8.14328 -2.01387e-17 0.000844481
8.18049 -1.98771e-17 0.000828906
8.21772 -1.94765e-17 0.000813669
8.25497 -1.91367e-17 0.000798759
8.29226 -1.88389e-17 0.000784167
8.32956 -1.82661e-17 0.000769885
8.3669 -1.78392e-17 0.000755904
8.40426 -1.73829e-17 0.000742215
8.44165 -1.70524e-17 0.000728813
8.47906 -1.66032e-17 0.000715688
8.5165 -1.61669e-17 0.000702836
8.55397 -1.54166e-17 0.000690248
8.59146 -1.50837e-17 0.00067792
8.62899 -1.43369e-17 0.000665845
8.66654 -1.38314e-17 0.000654018
8.70412 -1.31828e-17 0.000642433
8.74172 -1.24625e-17 0.000631086
8.77936 -1.17216e-17 0.000619972
8.81702 -1.11664e-17 0.000609085
8.85471 -1.0433e-17 0.000598422
8.89244 -9.79061e-18 0.000587978
8.93019 -9.14175e-18 0.000577749
8.96797 -8.48655e-18 0.00056773
9.00578 -7.87897e-18 0.000557917
9.04362 -7.28786e-18 0.000548305
9.08149 -6.66624e-18 0.000538892
9.11939 -6.12878e-18 0.000529671
9.15732 -5.75337e-18 0.00052064
9.19528 -5.15693e-18 0.000511794
9.23327 -4.84501e-18 0.000503129
9.2713 -4.40442e-18 0.000494641
9.30935 -4.17864e-18 0.000486327
9.34744 -3.94834e-18 0.000478181
9.38556 -3.72943e-18 0.000470201
9.42371 -3.44234e-18 0.000462382
9.46189 -3.38972e-18 0.00045472
9.50011 -3.31188e-18 0.000447213
9.53836 -3.14458e-18 0.000439856
9.57664 -3.14199e-18 0.000432646
9.61496 -3.14831e-18 0.000425579
9.65331 -3.03387e-18 0.000418652
9.69169 -3.01974e-18 0.000411861
9.73011 -2.9965e-18 0.000405204
9.76856 -2.95202e-18 0.000398677
9.80704 -2.92477e-18 0.000392277
9.84557 -2.92559e-18 0.000386001
9.88412 -2.92093e-18 0.000379846
9.92271 -2.83495e-18 0.00037381
9.96134 -2.81642e-18 0.00036789
10 -2.75015e-18 0.000362082
10.0387 -2.69074e-18 0.000356385
10.0774 -2.63702e-18 0.000350795
10.1162 -2.58588e-18 0.000345311
10.155 -2.46488e-18 0.00033993
10.1939 -2.31821e-18 0.00033465
10.2328 -2.29584e-18 0.000329468
10.2717 -2.18587e-18 0.000324382
10.3106 -2.03054e-18 0.000319391
10.3496 -1.96049e-18 0.000314491
10.3887 -1.88686e-18 0.000309681
10.4278 -1.83734e-18 0.000304959
10.4669 -1.69196e-18 0.000300323
10.506 -1.60733e-18 0.000295771
10.5452 -1.50397e-18 0.000291301
10.5845 -1.41671e-18 0.000286912
10.6238 -1.3303e-18 0.000282601
10.6631 -1.21874e-18 0.000278368
10.7024 -1.13195e-18 0.00027421
10.7418 -1.08072e-18 0.000270126
10.7813 -9.39682e-19 0.000266114
10.8208 -8.57078e-19 0.000262172
10.8603 -7.00914e-19 0.0002583
10.8999 -6.04352e-19 0.000254495
10.9395 -4.74258e-19 0.000250756
10.9792 -3.75145e-19 0.000247083
11.0189 -2.78619e-19 0.000243473
11.0586 -1.67821e-19 0.000239925
11.0984 -6.07505e-20 0.000236437
11.1383 5.67847e-20 0.00023301
11.1781 1.04143e-19 0.00022964
11.2181 1.7832e-19 0.000226328
11.2581 2.62549e-19 0.000223072
11.2981 3.41373e-19 0.000219871
11.3381 4.17074e-19 0.000216723
11.3783 4.50598e-19 0.000213628
11.4184 5.05522e-19 0.000210584
11.4587 5.26627e-19 0.000207591
11.4989 5.80112e-19 0.000204648
11.5392 6.56951e-19 0.000201753
11.5796 6.43225e-19 0.000198905
11.62 6.60115e-19 0.000196104
11.6605 6.92893e-19 0.000193349
11.701 7.30493e-19 0.000190639
11.7415 7.25539e-19 0.000187972
11.7822 7.55249e-19 0.000185349
11.8228 7.46458e-19 0.000182768
11.8636 7.85192e-19 0.000180228
11.9043 7.69192e-19 0.000177729
11.9452 7.52398e-19 0.00017527
11.986 7.85793e-19 0.00017285
12.027 7.82816e-19 0.000170468
12.068 7.60258e-19 0.000168124
12.109 7.88232e-19 0.000165817
12.1501 7.80569e-19 0.000163547
12.1913 8.02992e-19 0.000161312
12.2325 8.40243e-19 0.000159112
12.2738 8.45378e-19 0.000156947
12.3151 8.46413e-19 0.000154815
12.3565 8.60542e-19 0.000152717
12.3979 8.90682e-19 0.000150651
12.4394 8.91794e-19 0.000148617
12.481 9.06531e-19 0.000146614
12.5226 9.14086e-19 0.000144643
12.5643 9.34637e-19 0.000142701
12.6061 9.3093e-19 0.00014079
12.6479 9.43702e-19 0.000138908
12.6898 9.86529e-19 0.000137054
12.7317 9.73291e-19 0.000135229
12.7737 1.00481e-18 0.000133431
12.8158 1.00885e-18 0.000131661
12.8579 1.03593e-18 0.000129918
12.9001 1.04659e-18 0.000128201
12.9424 1.06572e-18 0.000126509
12.9847 1.07536e-18 0.000124843
13.0271 1.08595e-18 0.000123202
13.0696 1.07838e-18 0.000121586
13.1121 1.0685e-18 0.000119994
13.1547 1.05685e-18 0.000118425
13.1974 1.05129e-18 0.000116879
13.2402 1.04266e-18 0.000115357
13.283 1.02559e-18 0.000113857
13.3259 1.00958e-18 0.000112378
13.3689 1.00815e-18 0.000110922
13.4119 1.00147e-18 0.000109487
13.455 9.8257e-19 0.000108073
13.4982 9.68605e-19 0.000106679
13.5415 9.5547e-19 0.000105306
13.5848 9.50599e-19 0.000103952
13.6283 9.32629e-19 0.000102618
13.6718 9.10914e-19 0.000101303
13.7153 9.07125e-19 0.000100007
13.759 8.79381e-19 9.87295e-05
13.8028 8.72175e-19 9.74702e-05
13.8466 8.42407e-19 9.62288e-05
13.8905 8.29344e-19 9.5005e-05
13.9345 8.04844e-19 9.37984e-05
13.9786 7.93432e-19 9.26089e-05
14.0227 7.76799e-19 9.14361e-05
14.067 7.69847e-19 9.02797e-05
14.1113 7.52983e-19 8.91395e-05
14.1558 7.44496e-19 8.80151e-05
14.2003 7.29605e-19 8.69064e-05
14.2449 7.26889e-19 8.5813e-05
14.2896 7.16865e-19 8.47347e-05
14.3344 7.05184e-19 8.36712e-05
14.3793 6.98796e-19 8.26224e-05
14.4243 6.92756e-19 8.15878e-05
14.4693 6.70137e-19 8.05674e-05
14.5145 6.64681e-19 7.95609e-05
14.5598 6.57513e-19 7.8568e-05
14.6052 6.40864e-19 7.75885e-05
14.6506 6.36745e-19 7.66223e-05
14.6962 6.1623e-19 7.5669e-05
14.7419 6.06429e-19 7.47285e-05
14.7877 5.92546e-19 7.38005e-05
14.8336 5.76594e-19 7.2885e-05
14.8796 5.58745e-19 7.19816e-05
14.9257 5.47641e-19 7.10902e-05
14.9719 5.22792e-19 7.02105e-05
15.0182 5.09875e-19 6.93425e-05
15.0647 4.97134e-19 6.84859e-05
15.1112 4.81709e-19 6.76405e-05
15.1579 4.67317e-19 6.68061e-05
15.2047 4.53416e-19 6.59827e-05
15.2516 4.47315e-19 6.517e-05
15.2986 4.30778e-19 6.43678e-05
15.3458 4.23792e-19 6.3576e-05
15.393 4.11544e-19 6.27945e-05
15.4404 4.04533e-19 6.2023e-05
15.488 4.04254e-19 6.12614e-05
15.5356 3.97883e-19 6.05097e-05
15.5834 3.91005e-19 5.97675e-05
15.6313 3.95999e-19 5.90348e-05
15.6794 3.91775e-19 5.83114e-05
15.7276 3.9124e-19 5.75972e-05
15.7759 3.8138e-19 5.68921e-05
15.8243 3.81811e-19 5.61958e-05
15.873 3.69606e-19 5.55084e-05
15.9217 3.73393e-19 5.48295e-05
15.9706 3.63106e-19 5.41592e-05
16.0197 3.59765e-19 5.34972e-05
16.0689 3.59319e-19 5.28435e-05
16.1182 3.56491e-19 5.21979e-05
16.1677 3.61664e-19 5.15602e-05
16.2174 3.51781e-19 5.09304e-05
16.2672 3.50177e-19 5.03084e-05
16.3172 3.50863e-19 4.9694e-05
16.3674 3.53399e-19 4.9087e-05
16.4177 3.49082e-19 4.84874e-05
16.4682 3.43833e-19 4.78951e-05
16.5189 3.35827e-19 4.73099e-05
16.5697 3.29293e-19 4.67317e-05
16.6208 3.16772e-19 4.61605e-05
16.672 3.1405e-19 4.5596e-05
16.7234 3.0621e-19 4.50382e-05
16.775 2.97618e-19 4.4487e-05
16.8268 2.89576e-19 4.39423e-05
16.8787 2.7975e-19 4.34039e-05
16.9309 2.63989e-19 4.28718e-05
16.9833 2.48703e-19 4.23458e-05
17.0359 2.29479e-19 4.18259e-05
17.0887 2.07988e-19 4.1312e-05
17.1418 1.93476e-19 4.08039e-05
17.195 1.7932e-19 4.03016e-05
17.2485 1.6673e-19 3.98049e-05
17.3022 1.53752e-19 3.93138e-05
17.3562 1.4203e-19 3.88282e-05
17.4104 1.31807e-19 3.8348e-05
17.4648 1.25439e-19 3.7873e-05
17.5195 1.11304e-19 3.74033e-05
17.5744 1.02614e-19 3.69387e-05
17.6296 9.23655e-20 3.64791e-05
17.6851 8.44049e-20 3.60245e-05
17.7408 7.31389e-20 3.55747e-05
17.7969 7.01401e-20 3.51297e-05
17.8532 6.00375e-20 3.46893e-05
17.9098 5.46935e-20 3.42536e-05
17.9667 4.90689e-20 3.38224e-05
18.0239 4.98963e-20 3.33957e-05
18.0815 4.3204e-20 3.29733e-05
18.1393 4.72863e-20 3.25552e-05
18.1975 4.43278e-20 3.21413e-05
18.256 5.34803e-20 3.17315e-05
18.3149 5.27815e-20 3.13259e-05
18.3742 6.05391e-20 3.09241e-05
18.4338 5.67983e-20 3.05263e-05
18.4938 5.771e-20 3.01324e-05
18.5542 5.29623e-20 2.97421e-05
18.615 5.07429e-20 2.93556e-05
18.6762 4.38318e-20 2.89727e-05
18.7379 4.08361e-20 2.85933e-05
18.8 3.86918e-20 2.82174e-05
18.8625 3.81011e-20 2.78448e-05
18.9255 3.38198e-20 2.74756e-05
18.9891 3.36059e-20 2.71096e-05
19.0531 2.88403e-20 2.67468e-05
19.1177 2.5495e-20 2.6387e-05
19.1828 1.88454e-20 2.60303e-05
19.2484 1.76261e-20 2.56765e-05
19.3147 1.96401e-20 2.53256e-05
19.3816 1.6147e-20 2.49774e-05
19.4491 2.06217e-20 2.46318e-05
19.5173 1.47157e-20 2.42889e-05
19.5862 1.19248e-20 2.39485e-05
19.6558 1.63982e-21 2.36104e-05
19.7262 -5.1892e-21 2.32747e-05
19.7974 -9.34008e-21 2.29411e-05
19.8694 -1.12014e-20 2.26096e-05
19.9423 -7.26347e-21 2.22801e-05
20.0162 -4.82003e-21 2.19525e-05
20.091 -3.25849e-21 2.16265e-05
20.1669 -3.60394e-21 2.13021e-05
20.244 -3.40352e-21 2.09791e-05
20.3222 -7.38684e-21 2.06573e-05
20.4016 -8.91945e-21 2.03365e-05
20.4825 -9.46614e-21 2.00166e-05
20.5648 -7.603e-21 1.96973e-05
20.6487 -7.1202e-21 1.93784e-05
20.7344 -8.50937e-21 1.90595e-05
20.8219 -1.10583e-20 1.87403e-05
20.9115 -1.17672e-20 1.84204e-05
21.0034 -1.04309e-20 1.80993e-05
21.0979 -8.58341e-21 1.77766e-05
21.1952 -7.0331e-21 1.74514e-05
21.2959 -6.82184e-21 1.7123e-05
21.4004 -9.76565e-21 1.67903e-05
21.5093 -7.81465e-21 1.6452e-05
21.6237 -8.55496e-21 1.6106e-05
21.7448 -6.54524e-21 1.57496e-05
21.8747 -4.78732e-21 1.53783e-05
22.0165 9.38675e-22 1.49849e-05
22.1768 7.72765e-22 1.45553e-05
22.3723 -2.62017e-21 1.40519e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.75Lambda0.5Nc1Classic/vANODiaP_FRG.txt <==
-22.3723 -2.86638e-15 -3.4036e-05
-22.1768 -2.8807e-15 -0.000123257
-22.0165 -2.78033e-15 -0.000209524
-21.8747 -2.58131e-15 -0.000295502
-21.7448 -2.39624e-15 -0.000381948
-21.6237 -2.12944e-15 -0.000469669
-21.5093 -1.96068e-15 -0.000558643
-21.4004 -1.54793e-15 -0.000649169
-21.2959 -1.34341e-15 -0.000741296
-21.1952 -1.08911e-15 -0.000835264
-21.0979 -8.65353e-16 -0.000930975
-21.0034 -6.03586e-16 -0.00102877
-20.9115 -1.53302e-16 -0.00112844
-20.8219 8.77697e-17 -0.00123017
-20.7344 2.96339e-16 -0.0013338
-20.6487 7.62737e-16 -0.00143951
-20.5648 8.11907e-16 -0.00154713
-20.4825 1.06832e-15 -0.00165682
-20.4016 1.37253e-15 -0.00176843
-20.3222 1.76928e-15 -0.00188213
-20.244 2.11082e-15 -0.00199778
-20.1669 2.43862e-15 -0.00211553
-20.091 2.75078e-15 -0.00223527
-20.0162 2.87543e-15 -0.00235717
-19.9423 2.91393e-15 -0.00248111
-19.8694 3.22638e-15 -0.00260724
-19.7974 3.84957e-15 -0.00273546
-19.7262 3.62362e-15 -0.00286592
-19.6558 4.1502e-15 -0.00299855
-19.5862 4.12152e-15 -0.00313352
-19.5173 4.27008e-15 -0.0032708
-19.4491 4.33869e-15 -0.00341059
-19.3816 4.48694e-15 -0.00355287
-19.3147 4.58649e-15 -0.00369789
-19.2484 5.13409e-15 -0.00384566
-19.1828 5.38114e-15 -0.00399648
-19.1177 5.51523e-15 -0.00415042
-19.0531 5.95774e-15 -0.00430782
-18.9891 6.18086e-15 -0.00446879
-18.9255 6.0704e-15 -0.00463372
-18.8625 6.58992e-15 -0.0048028
-18.8 6.63543e-15 -0.00497647
-18.7379 6.76694e-15 -0.00515498
-18.6762 7.30682e-15 -0.00533878
-18.615 7.75487e-15 -0.00552817
-18.5542 8.19194e-15 -0.00572362
-18.4938 8.25021e-15 -0.00592541
-18.4338 8.78297e-15 -0.00613405
-18.3742 9.47301e-15 -0.00634984
-18.3149 9.40752e-15 -0.0065733
-18.256 1.01383e-14 -0.00680463
-18.1975 1.07688e-14 -0.00704423
-18.1393 1.13603e-14 -0.00729231
-18.0815 1.25437e-14 -0.00754917
-18.0239 1.28088e-14 -0.00781488
-17.9667 1.31929e-14 -0.00808958
-17.9098 1.46546e-14 -0.00837312
-17.8532 1.48547e-14 -0.0086655
-17.7969 1.56769e-14 -0.00896641
-17.7408 1.68913e-14 -0.00927565
-17.6851 1.73497e-14 -0.00959257
-17.6296 1.82694e-14 -0.00991671
-17.5744 1.88657e-14 -0.0102473
-17.5195 1.90386e-14 -0.0105837
-17.4648 2.08086e-14 -0.0109248
-17.4104 2.08374e-14 -0.0112696
-17.3562 2.26123e-14 -0.011617
-17.3022 2.33987e-14 -0.0119659
-17.2485 2.30351e-14 -0.0123147
-17.195 2.48468e-14 -0.0126623
-17.1418 2.49212e-14 -0.0130073
-17.0887 2.54362e-14 -0.0133484
-17.0359 2.60939e-14 -0.0136839
-16.9833 2.71328e-14 -0.0140126
-16.9309 2.71221e-14 -0.0143332
-16.8787 2.82131e-14 -0.0146444
-16.8268 2.90624e-14 -0.0149448
-16.775 2.98962e-14 -0.0152335
-16.7234 3.05752e-14 -0.0155093
-16.672 3.04655e-14 -0.0157713
-16.6208 3.21053e-14 -0.0160187
-16.5697 3.17352e-14 -0.0162508
-16.5189 3.26444e-14 -0.016467
-16.4682 3.4491e-14 -0.016667
-16.4177 3.32716e-14 -0.0168503
-16.3674 3.45195e-14 -0.0170169
-16.3172 3.46553e-14 -0.0171667
-16.2672 3.5586e-14 -0.0172996
-16.2174 3.56054e-14 -0.017416
-16.1677 3.64599e-14 -0.0175162
-16.1182 3.67346e-14 -0.0176003
-16.0689 3.66721e-14 -0.0176691
-16.0197 3.71425e-14 -0.017723
-15.9706 3.73052e-14 -0.0177625
-15.9217 3.81154e-14 -0.0177883
-15.873 3.74736e-14 -0.0178013
-15.8243 3.7957e-14 -0.0178018
-15.7759 3.82707e-14 -0.0177909
-15.7276 3.86291e-14 -0.0177692
-15.6794 3.83637e-14 -0.0177375
-15.6313 3.8724e-14 -0.0176963
-15.5834 3.81137e-14 -0.0176468
-15.5356 3.8725e-14 -0.0175894
-15.488 3.83423e-14 -0.0175249
-15.4404 3.82401e-14 -0.017454
-15.393 3.82064e-14 -0.0173774
-15.3458 3.79127e-14 -0.0172954
-15.2986 3.78834e-14 -0.017209
-15.2516 3.74652e-14 -0.0171186
-15.2047 3.7568e-14 -0.0170246
-15.1579 3.7575e-14 -0.0169275
-15.1112 3.72668e-14 -0.0168278
-15.0647 3.75174e-14 -0.0167258
-15.0182 3.74846e-14 -0.0166218
-14.9719 3.73021e-14 -0.0165162
-14.9257 3.72094e-14 -0.0164092
-14.8796 3.74814e-14 -0.0163007
-14.8336 3.74863e-14 -0.0161914
-14.7877 3.7642e-14 -0.0160809
-14.7419 3.78775e-14 -0.0159694
-14.6962 3.81671e-14 -0.015857
-14.6506 3.81732e-14 -0.0157435
-14.6052 3.84849e-14 -0.0156288
-14.5598 3.86782e-14 -0.0155128
-14.5145 3.90398e-14 -0.0153952
-14.4693 3.93497e-14 -0.0152758
-14.4243 3.94727e-14 -0.0151544
-14.3793 3.98664e-14 -0.0150304
-14.3344 4.01268e-14 -0.0149035
-14.2896 4.05925e-14 -0.0147733
-14.2449 4.06926e-14 -0.0146392
-14.2003 4.1053e-14 -0.0145008
-14.1558 4.12782e-14 -0.0143574
-14.1113 4.1477e-14 -0.0142085
-14.067 4.17735e-14 -0.0140534
-14.0227 4.19885e-14 -0.0138917
-13.9786 4.20725e-14 -0.0137224
-13.9345 4.22056e-14 -0.0135451
-13.8905 4.22553e-14 -0.0133591
-13.8466 4.22701e-14 -0.0131637
-13.8028 4.22494e-14 -0.0129583
-13.759 4.21084e-14 -0.0127426
-13.7153 4.22425e-14 -0.0125156
-13.6718 4.18513e-14 -0.0122773
-13.6283 4.16214e-14 -0.0120268
-13.5848 4.13826e-14 -0.0117642
-13.5415 4.09411e-14 -0.011489
-13.4982 4.0655e-14 -0.0112009
-13.455 4.00996e-14 -0.0109003
-13.4119 3.94897e-14 -0.0105865
-13.3689 3.92099e-14 -0.0102603
-13.3259 3.85053e-14 -0.00992148
-13.283 3.80226e-14 -0.00957019
-13.2402 3.7544e-14 -0.00920753
-13.1974 3.66056e-14 -0.00883296
-13.1547 3.60819e-14 -0.00844797
-13.1121 3.56065e-14 -0.00805251
-13.0696 3.46446e-14 -0.00764754
-13.0271 3.39522e-14 -0.00723374
-12.9847 3.30755e-14 -0.00681193
-12.9424 3.24331e-14 -0.00638279
-12.9001 3.18089e-14 -0.00594799
-12.8579 3.09538e-14 -0.00550887
-12.8158 2.98579e-14 -0.00506792
-12.7737 2.98726e-14 -0.00462919
-12.7317 2.8735e-14 -0.00419474
-12.6898 2.78961e-14 -0.00376795
-12.6479 2.75583e-14 -0.00334806
-12.6061 2.67635e-14 -0.00293374
-12.5643 2.52365e-14 -0.00252515
-12.5226 2.47542e-14 -0.00211961
-12.481 2.36537e-14 -0.00171997
-12.4394 2.28347e-14 -0.00132448
-12.3979 2.20649e-14 -0.000935273
-12.3565 2.13842e-14 -0.000552781
-12.3151 2.02334e-14 -0.000176841
-12.2738 1.95417e-14 0.000190336
-12.2325 1.85276e-14 0.00055042
-12.1913 1.74667e-14 0.000901041
-12.1501 1.65024e-14 0.00124349
-12.109 1.54995e-14 0.00157729
-12.068 1.49404e-14 0.00190164
-12.027 1.35616e-14 0.00221847
-11.986 1.31622e-14 0.00252515
-11.9452 1.20443e-14 0.002825
-11.9043 1.14491e-14 0.00311529
-11.8636 1.06614e-14 0.00339841
-11.8228 9.38346e-15 0.00367399
-11.7822 8.33574e-15 0.00394146
-11.7415 7.5455e-15 0.00420348
-11.701 6.6501e-15 0.00445717
-11.6605 5.74846e-15 0.00470648
-11.62 4.41414e-15 0.00494856
-11.5796 4.45471e-15 0.00518613
-11.5392 3.48531e-15 0.00541864
-11.4989 3.41727e-15 0.00564592
-11.4587 2.43738e-15 0.0058705
-11.4184 1.71855e-15 0.00608945
-11.3783 1.39592e-15 0.00630734
-11.3381 6.64015e-16 0.00651998
-11.2981 8.16841e-17 0.00673218
-11.2581 -1.85521e-16 0.0069406
-11.2181 -8.22666e-16 0.0071481
-11.1781 -9.38582e-16 0.00735437
-11.1383 -2.11065e-15 0.00755861
-11.0984 -2.11385e-15 0.00776407
-11.0586 -2.31911e-15 0.0079669
-11.0189 -2.8873e-15 0.00817244
-10.9792 -3.14107e-15 0.0083758
-10.9395 -3.19242e-15 0.00858217
-10.8999 -4.12646e-15 0.00878789
-10.8603 -4.08782e-15 0.00899582
-10.8208 -4.71772e-15 0.0092056
-10.7813 -4.71248e-15 0.00941633
-10.7418 -4.96943e-15 0.00963117
-10.7024 -4.76081e-15 0.00984623
-10.6631 -5.37967e-15 0.0100668
-10.6238 -5.36757e-15 0.0102876
-10.5845 -5.64448e-15 0.0105144
-10.5452 -5.753e-15 0.0107423
-10.506 -5.97788e-15 0.0109755
-10.4669 -6.07914e-15 0.0112119
-10.4278 -6.074e-15 0.0114518
-10.3887 -6.35867e-15 0.0116977
-10.3496 -6.55161e-15 0.0119451
-10.3106 -7.22414e-15 0.0122004
-10.2717 -6.94181e-15 0.0124568
-10.2328 -7.88196e-15 0.012721
-10.1939 -8.3766e-15 0.0129874
-10.155 -8.88934e-15 0.0132603
-10.1162 -9.1155e-15 0.0135375
-10.0774 -1.00615e-14 0.0138191
-10.0387 -1.0681e-14 0.0141073
-10 -1.09482e-14 0.014398
-9.96134 -1.19927e-14 0.014697
-9.92271 -1.24237e-14 0.0149973
-9.88412 -1.32068e-14 0.0153067
-9.84557 -1.40898e-14 0.0156171
-9.80704 -1.53116e-14 0.0159365
-9.76856 -1.5986e-14 0.0162572
-9.73011 -1.68454e-14 0.0165862
-9.69169 -1.76539e-14 0.0169172
-9.65331 -1.84285e-14 0.0172551
-9.61496 -1.92825e-14 0.017597
-9.57664 -1.99505e-14 0.0179432
-9.53836 -2.07881e-14 0.018296
-9.50011 -2.13831e-14 0.0186501
-9.46189 -2.17261e-14 0.0190132
-9.42371 -2.19623e-14 0.0193751
-9.38556 -2.27476e-14 0.0197477
-9.34744 -2.23273e-14 0.0201176
-9.30935 -2.24838e-14 0.0204983
-9.2713 -2.23561e-14 0.0208765
-9.23327 -2.17728e-14 0.0212631
-9.19528 -2.13682e-14 0.0216497
-9.15732 -2.08807e-14 0.0220408
-9.11939 -2.05287e-14 0.0224344
-9.08149 -1.90383e-14 0.0228294
-9.04362 -1.87214e-14 0.0232282
-9.00578 -1.77797e-14 0.0236264
-8.96797 -1.76427e-14 0.0240285
-8.93019 -1.66608e-14 0.0244281
-8.89244 -1.61702e-14 0.024832
-8.85471 -1.56295e-14 0.0252309
-8.81702 -1.50566e-14 0.0256342
-8.77936 -1.45918e-14 0.0260303
-8.74172 -1.41451e-14 0.0264295
-8.70412 -1.34906e-14 0.026821
-8.66654 -1.2721e-14 0.0272128
-8.62899 -1.28291e-14 0.0275974
-8.59146 -1.26117e-14 0.0279789
-8.55397 -1.23064e-14 0.0283541
-8.5165 -1.22849e-14 0.0287223
-8.47906 -1.26199e-14 0.0290855
-8.44165 -1.30023e-14 0.0294378
-8.40426 -1.21571e-14 0.0297869
-8.3669 -1.31301e-14 0.0301216
-8.32956 -1.30694e-14 0.0304545
-8.29226 -1.35309e-14 0.0307706
-8.25497 -1.32566e-14 0.0310849
-8.21772 -1.54712e-14 0.0313821
-8.18049 -1.52982e-14 0.0316759
-8.14328 -1.66027e-14 0.0319534
-8.1061 -1.81559e-14 0.0322262
-8.06895 -1.98348e-14 0.0324825
-8.03182 -2.13899e-14 0.0327335
-7.99471 -2.19965e-14 0.032966
-7.95763 -2.4684e-14 0.0331919
-7.92058 -2.69489e-14 0.0333969
-7.88355 -2.84679e-14 0.0335898
-7.84654 -2.92707e-14 0.0337602
-7.80955 -3.18879e-14 0.0339077
-7.77259 -3.34362e-14 0.0340306
-7.73566 -3.46915e-14 0.0341153
-7.69874 -3.55298e-14 0.0341705
-7.66185 -3.77358e-14 0.0341703
-7.62498 -3.96796e-14 0.0341317
-7.58814 -3.98275e-14 0.0340207
-7.55132 -4.11345e-14 0.0338595
-7.51452 -4.36241e-14 0.0336109
-7.47774 -4.48325e-14 0.0332998
-7.44099 -4.56153e-14 0.0328904
-7.40425 -4.6373e-14 0.0324089
-7.36754 -4.78765e-14 0.0318231
-7.33085 -4.88581e-14 0.0311623
-7.29418 -4.88973e-14 0.0303965
-7.25754 -4.93852e-14 0.0295614
-7.22091 -4.95751e-14 0.0286266
-7.18431 -5.09838e-14 0.027635
-7.14772 -5.04225e-14 0.0265557
-7.11116 -5.07023e-14 0.0254357
-7.07462 -5.01952e-14 0.024246
-7.0381 -5.16634e-14 0.0230314
-7.00159 -5.02262e-14 0.0217693
-6.96511 -4.96733e-14 0.0204953
-6.92865 -4.88551e-14 0.0191971
-6.89221 -4.93953e-14 0.0178958
-6.85579 -4.74189e-14 0.0165915
-6.81938 -4.62333e-14 0.0152886
-6.783 -4.55933e-14 0.0140001
-6.74664 -4.52271e-14 0.0127136
-6.71029 -4.30834e-14 0.0114541
-6.67397 -4.18405e-14 0.0101945
-6.63766 -4.04302e-14 0.00897001
-6.60137 -4.02477e-14 0.0077416
-6.5651 -3.86796e-14 0.00655314
-6.52885 -3.63687e-14 0.00535647
-6.49262 -3.59245e-14 0.0042024
-6.4564 -3.3997e-14 0.00303676
-6.42021 -3.32467e-14 0.0019153
-6.38403 -3.06086e-14 0.000780912
-6.34786 -3.07983e-14 -0.00030773
-6.31172 -2.89007e-14 -0.00140782
-6.27559 -2.80338e-14 -0.00245995
-6.23949 -2.63355e-14 -0.00351868
-6.20339 -2.70564e-14 -0.00452627
-6.16732 -2.42061e-14 -0.00553205
-6.13126 -2.38375e-14 -0.00648267
-6.09522 -2.27672e-14 -0.00741961
-6.05919 -2.32713e-14 -0.00829702
-6.02319 -2.05879e-14 -0.00914591
-5.9872 -2.10443e-14 -0.00993138
-5.95122 -1.96412e-14 -0.0106714
-5.91526 -2.02943e-14 -0.0113454
-5.87932 -1.86422e-14 -0.0119564
-5.84339 -1.85989e-14 -0.012501
-5.80748 -1.77186e-14 -0.0129664
-5.77158 -1.74964e-14 -0.0133681
-5.7357 -1.61874e-14 -0.0136779
-5.69984 -1.51004e-14 -0.0139307
-5.66399 -1.43363e-14 -0.0140842
-5.62815 -1.37846e-14 -0.0141926
-5.59233 -1.22965e-14 -0.0142008
-5.55653 -1.27123e-14 -0.0141822
-5.52074 -1.23724e-14 -0.0140696
-5.48497 -1.29689e-14 -0.0139556
-5.4492 -1.26596e-14 -0.0137612
-5.41346 -1.38939e-14 -0.0135972
-5.37773 -1.48172e-14 -0.0133734
-5.34201 -1.60392e-14 -0.0132176
-5.30631 -1.52992e-14 -0.0130278
-5.27062 -1.75628e-14 -0.0129471
-5.23494 -1.77161e-14 -0.0128613
-5.19928 -1.81733e-14 -0.0129264
-5.16363 -1.63963e-14 -0.0130153
-5.128 -1.9345e-14 -0.013294
-5.09237 -1.68353e-14 -0.0136229
-5.05677 -1.82482e-14 -0.014174
-5.02117 -1.34631e-14 -0.0147961
-4.98559 -1.49846e-14 -0.0156641
-4.95002 -1.02185e-14 -0.0166164
-4.91446 -9.48078e-15 -0.0178288
-4.87892 -6.22221e-15 -0.0191308
-4.84339 -3.50248e-15 -0.0206977
-4.80787 -2.32866e-15 -0.0223526
-4.77237 9.0837e-16 -0.0242685
-4.73687 1.58426e-15 -0.0262663
-4.70139 3.4972e-15 -0.0285137
-4.66592 2.76125e-15 -0.0308346
-4.63046 6.49838e-15 -0.0333876
-4.59502 7.24617e-15 -0.0360046
-4.55958 1.00935e-14 -0.0388323
-4.52416 1.22876e-14 -0.041714
-4.48875 1.70104e-14 -0.0447823
-4.45335 1.82145e-14 -0.0478944
-4.41797 2.43193e-14 -0.0511662
-4.38259 2.56516e-14 -0.0544723
-4.34722 3.09944e-14 -0.0579081
-4.31187 3.2972e-14 -0.0613684
-4.27653 3.83442e-14 -0.0649255
-4.24119 4.13779e-14 -0.0684964
-4.20587 4.66509e-14 -0.0721269
-4.17056 5.04816e-14 -0.0757585
-4.13526 5.63979e-14 -0.0794075
-4.09997 6.10061e-14 -0.0830415
-4.06469 6.72834e-14 -0.0866439
-4.02942 7.24832e-14 -0.0902114
-3.99416 8.04864e-14 -0.0936884
-3.95891 8.71536e-14 -0.0971066
-3.92367 9.53206e-14 -0.100363
-3.88844 1.04066e-13 -0.103529
-3.85322 1.10879e-13 -0.10645
-3.81801 1.23192e-13 -0.109236
-3.7828 1.24474e-13 -0.111681
-3.74761 1.394e-13 -0.113928
-3.71243 1.36123e-13 -0.115726
-3.67726 1.51334e-13 -0.117242
-3.64209 1.40585e-13 -0.118183
-3.60694 1.50332e-13 -0.118748
-3.57179 1.35445e-13 -0.118577
-3.53665 1.44735e-13 -0.117932
-3.50152 1.29985e-13 -0.116353
-3.4664 1.37674e-13 -0.114204
-3.43129 1.24071e-13 -0.110891
-3.39619 1.42158e-13 -0.106904
-3.36109 1.30028e-13 -0.10152
-3.32601 1.51264e-13 -0.0953449
-3.29093 1.36836e-13 -0.0875613
-3.25586 1.61284e-13 -0.0788689
-3.2208 1.50253e-13 -0.0684072
-3.18574 1.54907e-13 -0.0569402
-3.1507 1.34698e-13 -0.0436241
-3.11566 1.34976e-13 -0.0292677
-3.08063 1.30015e-13 -0.0130931
-3.0456 1.08556e-13 0.00404513
-3.01059 9.49677e-14 0.0228228
-2.97558 8.52217e-14 0.0423285
-2.94058 8.00666e-14 0.063095
-2.90558 4.81363e-14 0.0841559
-2.87059 2.36466e-15 0.10584
-2.83561 -1.43544e-14 0.127153
-2.80064 -4.61505e-14 0.148159
-2.76567 -1.00835e-13 0.16789
-2.73071 -1.40578e-13 0.186137
-2.69576 -1.66038e-13 0.202072
-2.66081 -1.7022e-13 0.215281
-2.62587 -2.10449e-13 0.225282
-2.59094 -2.21143e-13 0.231607
-2.55601 -2.14304e-13 0.234346
-2.52109 -2.09334e-13 0.233159
-2.48617 -2.24348e-13 0.228771
-2.45126 -1.74741e-13 0.221074
-2.41636 -2.04412e-13 0.211215
-2.38146 -1.24895e-13 0.19926
-2.34657 -1.8233e-13 0.186402
-2.31168 -7.49802e-14 0.172717
-2.2768 -1.25367e-13 0.159163
-2.24192 -4.65049e-14 0.145708
-2.20705 -8.11426e-14 0.133012
-2.17219 -3.13054e-15 0.120916
-2.13733 -2.41006e-14 0.109861
-2.10247 1.84589e-14 0.099602
-2.06762 5.6263e-15 0.0904483
-2.03278 4.97843e-14 0.0821144
-1.99794 3.97914e-14 0.0748396
-1.9631 6.044e-14 0.0683263
-1.92827 4.48878e-14 0.062776
-1.89345 7.59068e-14 0.0578945
-1.85862 5.63764e-14 0.053863
-1.82381 7.56026e-14 0.0503985
-1.78899 4.97942e-14 0.0476709
-1.75419 7.63187e-14 0.0454134
-1.71938 5.18067e-14 0.0437883
-1.68458 6.78991e-14 0.0425484
-1.64979 4.02319e-14 0.041849
-1.61499 5.96667e-14 0.0414644
-1.58021 3.49375e-14 0.0415431
-1.54542 4.86887e-14 0.0418808
-1.51064 2.18563e-14 0.0426199
-1.47586 3.93041e-14 0.043575
-1.44109 1.50199e-14 0.0448848
-1.40632 3.15812e-14 0.0463789
-1.37155 4.22756e-15 0.0481955
-1.33679 2.44944e-14 0.0501745
-1.30203 -2.23831e-15 0.0524574
-1.26727 1.92743e-14 0.0548889
-1.23251 -1.19212e-14 0.0576188
-1.19776 1.27943e-14 0.0604907
-1.16301 -1.8277e-14 0.0636674
-1.12827 9.53564e-15 0.0669858
-1.09352 -2.61012e-14 0.0706266
-1.05878 4.21481e-15 0.074414
-1.02405 -3.23425e-14 0.0785519
-0.989309 2.70034e-16 0.0828455
-0.954576 -4.04843e-14 0.0875279
-0.919844 -6.5346e-15 0.0923771
-0.885115 -4.57466e-14 0.0976629
-0.850388 -1.05025e-14 0.103127
-0.815663 -5.33861e-14 0.109084
-0.78094 -1.82704e-14 0.115227
-0.746219 -6.08603e-14 0.121927
-0.711499 -2.35694e-14 0.128814
-0.676781 -7.68293e-14 0.136328
-0.642065 -3.27943e-14 0.144017
-0.60735 -9.75284e-14 0.152405
-0.572637 -3.7767e-14 0.160935
-0.537925 -1.35534e-13 0.170236
-0.503214 -4.01058e-14 0.179616
-0.468504 -1.80524e-13 0.189828
-0.433796 -3.79019e-14 0.200013
-0.399089 -2.45272e-13 0.211066
-0.364382 -3.62244e-14 0.221928
-0.329676 -3.18313e-13 0.233639
-0.294972 -3.11222e-14 0.244909
-0.260267 -4.45379e-13 0.256896
-0.225564 -6.05097e-14 0.26804
-0.190861 -5.78075e-13 0.279604
-0.156158 -1.98758e-13 0.28965
-0.121456 -6.49264e-13 0.299389
-0.0867541 -5.19573e-13 0.306754
-0.0520524 -3.55527e-13 0.312593
-0.0173508 -1.71885e-12 0.314884
0.0173508 -1.71885e-12 0.314884
0.0520524 -3.55527e-13 0.312593
0.0867541 -5.19573e-13 0.306754
0.121456 -6.49264e-13 0.299389
0.156158 -1.98758e-13 0.28965
0.190861 -5.78075e-13 0.279604
0.225564 -6.05097e-14 0.26804
0.260267 -4.45379e-13 0.256896
0.294972 -3.11222e-14 0.244909
0.329676 -3.18313e-13 0.233639
0.364382 -3.62244e-14 0.221928
0.399089 -2.45272e-13 0.211066
0.433796 -3.79019e-14 0.200013
0.468504 -1.80524e-13 0.189828
0.503214 -4.01058e-14 0.179616
0.537925 -1.35534e-13 0.170236
0.572637 -3.7767e-14 0.160935
0.60735 -9.75284e-14 0.152405
0.642065 -3.27943e-14 0.144017
0.676781 -7.68293e-14 0.136328
0.711499 -2.35694e-14 0.128814
0.746219 -6.08603e-14 0.121927
0.78094 -1.82704e-14 0.115227
0.815663 -5.33861e-14 0.109084
0.850388 -1.05025e-14 0.103127
0.885115 -4.57466e-14 0.0976629
0.919844 -6.5346e-15 0.0923771
0.954576 -4.04843e-14 0.0875279
0.989309 2.70034e-16 0.0828455
1.02405 -3.23425e-14 0.0785519
1.05878 4.21481e-15 0.074414
1.09352 -2.61012e-14 0.0706266
1.12827 9.53564e-15 0.0669858
1.16301 -1.8277e-14 0.0636674
1.19776 1.27943e-14 0.0604907
1.23251 -1.19212e-14 0.0576188
1.26727 1.92743e-14 0.0548889
1.30203 -2.23831e-15 0.0524574
1.33679 2.44944e-14 0.0501745
1.37155 4.22756e-15 0.0481955
1.40632 3.15812e-14 0.0463789
1.44109 1.50199e-14 0.0448848
1.47586 3.93041e-14 0.043575
1.51064 2.18563e-14 0.0426199
1.54542 4.86887e-14 0.0418808
1.58021 3.49375e-14 0.0415431
1.61499 5.96667e-14 0.0414644
1.64979 4.02319e-14 0.041849
1.68458 6.78991e-14 0.0425484
1.71938 5.18067e-14 0.0437883
1.75419 7.63187e-14 0.0454134
1.78899 4.97942e-14 0.0476709
1.82381 7.56026e-14 0.0503985
1.85862 5.63764e-14 0.053863
1.89345 7.59068e-14 0.0578945
1.92827 4.48878e-14 0.062776
1.9631 6.044e-14 0.0683263
1.99794 3.97914e-14 0.0748396
2.03278 4.97843e-14 0.0821144
2.06762 5.6263e-15 0.0904483
2.10247 1.84589e-14 0.099602
2.13733 -2.41006e-14 0.109861
2.17219 -3.13054e-15 0.120916
2.20705 -8.11426e-14 0.133012
2.24192 -4.65049e-14 0.145708
2.2768 -1.25367e-13 0.159163
2.31168 -7.49802e-14 0.172717
2.34657 -1.8233e-13 0.186402
2.38146 -1.24895e-13 0.19926
2.41636 -2.04412e-13 0.211215
2.45126 -1.74741e-13 0.221074
2.48617 -2.24348e-13 0.228771
2.52109 -2.09334e-13 0.233159
2.55601 -2.14304e-13 0.234346
2.59094 -2.21143e-13 0.231607
2.62587 -2.10449e-13 0.225282
2.66081 -1.7022e-13 0.215281
2.69576 -1.66038e-13 0.202072
2.73071 -1.40578e-13 0.186137
2.76567 -1.00835e-13 0.16789
2.80064 -4.61505e-14 0.148159
2.83561 -1.43544e-14 0.127153
2.87059 2.36466e-15 0.10584
2.90558 4.81363e-14 0.0841559
2.94058 8.00666e-14 0.063095
2.97558 8.52217e-14 0.0423285
3.01059 9.49677e-14 0.0228228
3.0456 1.08556e-13 0.00404513
3.08063 1.30015e-13 -0.0130931
3.11566 1.34976e-13 -0.0292677
3.1507 1.34698e-13 -0.0436241
3.18574 1.54907e-13 -0.0569402
3.2208 1.50253e-13 -0.0684072
3.25586 1.61284e-13 -0.0788689
3.29093 1.36836e-13 -0.0875613
3.32601 1.51264e-13 -0.0953449
3.36109 1.30028e-13 -0.10152
3.39619 1.42158e-13 -0.106904
3.43129 1.24071e-13 -0.110891
3.4664 1.37674e-13 -0.114204
3.50152 1.29985e-13 -0.116353
3.53665 1.44735e-13 -0.117932
3.57179 1.35445e-13 -0.118577
3.60694 1.50332e-13 -0.118748
3.64209 1.40585e-13 -0.118183
3.67726 1.51334e-13 -0.117242
3.71243 1.36123e-13 -0.115726
3.74761 1.394e-13 -0.113928
3.7828 1.24474e-13 -0.111681
3.81801 1.23192e-13 -0.109236
3.85322 1.10879e-13 -0.10645
3.88844 1.04066e-13 -0.103529
3.92367 9.53206e-14 -0.100363
3.95891 8.71536e-14 -0.0971066
3.99416 8.04864e-14 -0.0936884
4.02942 7.24832e-14 -0.0902114
4.06469 6.72834e-14 -0.0866439
4.09997 6.10061e-14 -0.0830415
4.13526 5.63979e-14 -0.0794075
4.17056 5.04816e-14 -0.0757585
4.20587 4.66509e-14 -0.0721269
4.24119 4.13779e-14 -0.0684964
4.27653 3.83442e-14 -0.0649255
4.31187 3.2972e-14 -0.0613684
4.34722 3.09944e-14 -0.0579081
4.38259 2.56516e-14 -0.0544723
4.41797 2.43193e-14 -0.0511662
4.45335 1.82145e-14 -0.0478944
4.48875 1.70104e-14 -0.0447823
4.52416 1.22876e-14 -0.041714
4.55958 1.00935e-14 -0.0388323
4.59502 7.24617e-15 -0.0360046
4.63046 6.49838e-15 -0.0333876
4.66592 2.76125e-15 -0.0308346
4.70139 3.4972e-15 -0.0285137
4.73687 1.58426e-15 -0.0262663
4.77237 9.0837e-16 -0.0242685
4.80787 -2.32866e-15 -0.0223526
4.84339 -3.50248e-15 -0.0206977
4.87892 -6.22221e-15 -0.0191308
4.91446 -9.48078e-15 -0.0178288
4.95002 -1.02185e-14 -0.0166164
4.98559 -1.49846e-14 -0.0156641
5.02117 -1.34631e-14 -0.0147961
5.05677 -1.82482e-14 -0.014174
5.09237 -1.68353e-14 -0.0136229
5.128 -1.9345e-14 -0.013294
5.16363 -1.63963e-14 -0.0130153
5.19928 -1.81733e-14 -0.0129264
5.23494 -1.77161e-14 -0.0128613
5.27062 -1.75628e-14 -0.0129471
5.30631 -1.52992e-14 -0.0130278
5.34201 -1.60392e-14 -0.0132176
5.37773 -1.48172e-14 -0.0133734
5.41346 -1.38939e-14 -0.0135972
5.4492 -1.26596e-14 -0.0137612
5.48497 -1.29689e-14 -0.0139556
5.52074 -1.23724e-14 -0.0140696
5.55653 -1.27123e-14 -0.0141822
5.59233 -1.22965e-14 -0.0142008
5.62815 -1.37846e-14 -0.0141926
5.66399 -1.43363e-14 -0.0140842
5.69984 -1.51004e-14 -0.0139307
5.7357 -1.61874e-14 -0.0136779
5.77158 -1.74964e-14 -0.0133681
5.80748 -1.77186e-14 -0.0129664
5.84339 -1.85989e-14 -0.012501
5.87932 -1.86422e-14 -0.0119564
5.91526 -2.02943e-14 -0.0113454
5.95122 -1.96412e-14 -0.0106714
5.9872 -2.10443e-14 -0.00993138
6.02319 -2.05879e-14 -0.00914591
6.05919 -2.32713e-14 -0.00829702
6.09522 -2.27672e-14 -0.00741961
6.13126 -2.38375e-14 -0.00648267
6.16732 -2.42061e-14 -0.00553205
6.20339 -2.70564e-14 -0.00452627
6.23949 -2.63355e-14 -0.00351868
6.27559 -2.80338e-14 -0.00245995
6.31172 -2.89007e-14 -0.00140782
6.34786 -3.07983e-14 -0.00030773
6.38403 -3.06086e-14 0.000780912
6.42021 -3.32467e-14 0.0019153
6.4564 -3.3997e-14 0.00303676
6.49262 -3.59245e-14 0.0042024
6.52885 -3.63687e-14 0.00535647
6.5651 -3.86796e-14 0.00655314
6.60137 -4.02477e-14 0.0077416
6.63766 -4.04302e-14 0.00897001
6.67397 -4.18405e-14 0.0101945
6.71029 -4.30834e-14 0.0114541
6.74664 -4.52271e-14 0.0127136
6.783 -4.55933e-14 0.0140001
6.81938 -4.62333e-14 0.0152886
6.85579 -4.74189e-14 0.0165915
6.89221 -4.93953e-14 0.0178958
6.92865 -4.88551e-14 0.0191971
6.96511 -4.96733e-14 0.0204953
7.00159 -5.02262e-14 0.0217693
7.0381 -5.16634e-14 0.0230314
7.07462 -5.01952e-14 0.024246
7.11116 -5.07023e-14 0.0254357
7.14772 -5.04225e-14 0.0265557
7.18431 -5.09838e-14 0.027635
7.22091 -4.95751e-14 0.0286266
7.25754 -4.93852e-14 0.0295614
7.29418 -4.88973e-14 0.0303965
7.33085 -4.88581e-14 0.0311623
7.36754 -4.78765e-14 0.0318231
7.40425 -4.6373e-14 0.0324089
7.44099 -4.56153e-14 0.0328904
7.47774 -4.48325e-14 0.0332998
7.51452 -4.36241e-14 0.0336109
7.55132 -4.11345e-14 0.0338595
7.58814 -3.98275e-14 0.0340207
7.62498 -3.96796e-14 0.0341317
7.66185 -3.77358e-14 0.0341703
7.69874 -3.55298e-14 0.0341705
7.73566 -3.46915e-14 0.0341153
7.77259 -3.34362e-14 0.0340306
7.80955 -3.18879e-14 0.0339077
7.84654 -2.92707e-14 0.0337602
7.88355 -2.84679e-14 0.0335898
7.92058 -2.69489e-14 0.0333969
7.95763 -2.4684e-14 0.0331919
7.99471 -2.19965e-14 0.032966
8.03182 -2.13899e-14 0.0327335
8.06895 -1.98348e-14 0.0324825
8.1061 -1.81559e-14 0.0322262
8.14328 -1.66027e-14 0.0319534
8.18049 -1.52982e-14 0.0316759
8.21772 -1.54712e-14 0.0313821
8.25497 -1.32566e-14 0.0310849
8.29226 -1.35309e-14 0.0307706
8.32956 -1.30694e-14 0.0304545
8.3669 -1.31301e-14 0.0301216
8.40426 -1.21571e-14 0.0297869
8.44165 -1.30023e-14 0.0294378
8.47906 -1.26199e-14 0.0290855
8.5165 -1.22849e-14 0.0287223
8.55397 -1.23064e-14 0.0283541
8.59146 -1.26117e-14 0.0279789
8.62899 -1.28291e-14 0.0275974
8.66654 -1.2721e-14 0.0272128
8.70412 -1.34906e-14 0.026821
8.74172 -1.41451e-14 0.0264295
8.77936 -1.45918e-14 0.0260303
8.81702 -1.50566e-14 0.0256342
8.85471 -1.56295e-14 0.0252309
8.89244 -1.61702e-14 0.024832
8.93019 -1.66608e-14 0.0244281
8.96797 -1.76427e-14 0.0240285
9.00578 -1.77797e-14 0.0236264
9.04362 -1.87214e-14 0.0232282
9.08149 -1.90383e-14 0.0228294
9.11939 -2.05287e-14 0.0224344
9.15732 -2.08807e-14 0.0220408
9.19528 -2.13682e-14 0.0216497
9.23327 -2.17728e-14 0.0212631
9.2713 -2.23561e-14 0.0208765
9.30935 -2.24838e-14 0.0204983
9.34744 -2.23273e-14 0.0201176
9.38556 -2.27476e-14 0.0197477
9.42371 -2.19623e-14 0.0193751
9.46189 -2.17261e-14 0.0190132
9.50011 -2.13831e-14 0.0186501
9.53836 -2.07881e-14 0.018296
9.57664 -1.99505e-14 0.0179432
9.61496 -1.92825e-14 0.017597
9.65331 -1.84285e-14 0.0172551
9.69169 -1.76539e-14 0.0169172
9.73011 -1.68454e-14 0.0165862
9.76856 -1.5986e-14 0.0162572
9.80704 -1.53116e-14 0.0159365
9.84557 -1.40898e-14 0.0156171
9.88412 -1.32068e-14 0.0153067
9.92271 -1.24237e-14 0.0149973
9.96134 -1.19927e-14 0.014697
10 -1.09482e-14 0.014398
10.0387 -1.0681e-14 0.0141073
10.0774 -1.00615e-14 0.0138191
10.1162 -9.1155e-15 0.0135375
10.155 -8.88934e-15 0.0132603
10.1939 -8.3766e-15 0.0129874
10.2328 -7.88196e-15 0.012721
10.2717 -6.94181e-15 0.0124568
10.3106 -7.22414e-15 0.0122004
10.3496 -6.55161e-15 0.0119451
10.3887 -6.35867e-15 0.0116977
10.4278 -6.074e-15 0.0114518
10.4669 -6.07914e-15 0.0112119
10.506 -5.97788e-15 0.0109755
10.5452 -5.753e-15 0.0107423
10.5845 -5.64448e-15 0.0105144
10.6238 -5.36757e-15 0.0102876
10.6631 -5.37967e-15 0.0100668
10.7024 -4.76081e-15 0.00984623
10.7418 -4.96943e-15 0.00963117
10.7813 -4.71248e-15 0.00941633
10.8208 -4.71772e-15 0.0092056
10.8603 -4.08782e-15 0.00899582
10.8999 -4.12646e-15 0.00878789
10.9395 -3.19242e-15 0.00858217
10.9792 -3.14107e-15 0.0083758
11.0189 -2.8873e-15 0.00817244
11.0586 -2.31911e-15 0.0079669
11.0984 -2.11385e-15 0.00776407
11.1383 -2.11065e-15 0.00755861
11.1781 -9.38582e-16 0.00735437
11.2181 -8.22666e-16 0.0071481
11.2581 -1.85521e-16 0.0069406
11.2981 8.16841e-17 0.00673218
11.3381 6.64015e-16 0.00651998
11.3783 1.39592e-15 0.00630734
11.4184 1.71855e-15 0.00608945
11.4587 2.43738e-15 0.0058705
11.4989 3.41727e-15 0.00564592
11.5392 3.48531e-15 0.00541864
11.5796 4.45471e-15 0.00518613
11.62 4.41414e-15 0.00494856
11.6605 5.74846e-15 0.00470648
11.701 6.6501e-15 0.00445717
11.7415 7.5455e-15 0.00420348
11.7822 8.33574e-15 0.00394146
11.8228 9.38346e-15 0.00367399
11.8636 1.06614e-14 0.00339841
11.9043 1.14491e-14 0.00311529
11.9452 1.20443e-14 0.002825
11.986 1.31622e-14 0.00252515
12.027 1.35616e-14 0.00221847
12.068 1.49404e-14 0.00190164
12.109 1.54995e-14 0.00157729
12.1501 1.65024e-14 0.00124349
12.1913 1.74667e-14 0.000901041
12.2325 1.85276e-14 0.00055042
12.2738 1.95417e-14 0.000190336
12.3151 2.02334e-14 -0.000176841
12.3565 2.13842e-14 -0.000552781
12.3979 2.20649e-14 -0.000935273
12.4394 2.28347e-14 -0.00132448
12.481 2.36537e-14 -0.00171997
12.5226 2.47542e-14 -0.00211961
12.5643 2.52365e-14 -0.00252515
12.6061 2.67635e-14 -0.00293374
12.6479 2.75583e-14 -0.00334806
12.6898 2.78961e-14 -0.00376795
12.7317 2.8735e-14 -0.00419474
12.7737 2.98726e-14 -0.00462919
12.8158 2.98579e-14 -0.00506792
12.8579 3.09538e-14 -0.00550887
12.9001 3.18089e-14 -0.00594799
12.9424 3.24331e-14 -0.00638279
12.9847 3.30755e-14 -0.00681193
13.0271 3.39522e-14 -0.00723374
13.0696 3.46446e-14 -0.00764754
13.1121 3.56065e-14 -0.00805251
13.1547 3.60819e-14 -0.00844797
13.1974 3.66056e-14 -0.00883296
13.2402 3.7544e-14 -0.00920753
13.283 3.80226e-14 -0.00957019
13.3259 3.85053e-14 -0.00992148
13.3689 3.92099e-14 -0.0102603
13.4119 3.94897e-14 -0.0105865
13.455 4.00996e-14 -0.0109003
13.4982 4.0655e-14 -0.0112009
13.5415 4.09411e-14 -0.011489
13.5848 4.13826e-14 -0.0117642
13.6283 4.16214e-14 -0.0120268
13.6718 4.18513e-14 -0.0122773
13.7153 4.22425e-14 -0.0125156
13.759 4.21084e-14 -0.0127426
13.8028 4.22494e-14 -0.0129583
13.8466 4.22701e-14 -0.0131637
13.8905 4.22553e-14 -0.0133591
13.9345 4.22056e-14 -0.0135451
13.9786 4.20725e-14 -0.0137224
14.0227 4.19885e-14 -0.0138917
14.067 4.17735e-14 -0.0140534
14.1113 4.1477e-14 -0.0142085
14.1558 4.12782e-14 -0.0143574
14.2003 4.1053e-14 -0.0145008
14.2449 4.06926e-14 -0.0146392
14.2896 4.05925e-14 -0.0147733
14.3344 4.01268e-14 -0.0149035
14.3793 3.98664e-14 -0.0150304
14.4243 3.94727e-14 -0.0151544
14.4693 3.93497e-14 -0.0152758
14.5145 3.90398e-14 -0.0153952
14.5598 3.86782e-14 -0.0155128
14.6052 3.84849e-14 -0.0156288
14.6506 3.81732e-14 -0.0157435
14.6962 3.81671e-14 -0.015857
14.7419 3.78775e-14 -0.0159694
14.7877 3.7642e-14 -0.0160809
14.8336 3.74863e-14 -0.0161914
14.8796 3.74814e-14 -0.0163007
14.9257 3.72094e-14 -0.0164092
14.9719 3.73021e-14 -0.0165162
15.0182 3.74846e-14 -0.0166218
15.0647 3.75174e-14 -0.0167258
15.1112 3.72668e-14 -0.0168278
15.1579 3.7575e-14 -0.0169275
15.2047 3.7568e-14 -0.0170246
15.2516 3.74652e-14 -0.0171186
15.2986 3.78834e-14 -0.017209
15.3458 3.79127e-14 -0.0172954
15.393 3.82064e-14 -0.0173774
15.4404 3.82401e-14 -0.017454
15.488 3.83423e-14 -0.0175249
15.5356 3.8725e-14 -0.0175894
15.5834 3.81137e-14 -0.0176468
15.6313 3.8724e-14 -0.0176963
15.6794 3.83637e-14 -0.0177375
15.7276 3.86291e-14 -0.0177692
15.7759 3.82707e-14 -0.0177909
15.8243 3.7957e-14 -0.0178018
15.873 3.74736e-14 -0.0178013
15.9217 3.81154e-14 -0.0177883
15.9706 3.73052e-14 -0.0177625
16.0197 3.71425e-14 -0.017723
16.0689 3.66721e-14 -0.0176691
16.1182 3.67346e-14 -0.0176003
16.1677 3.64599e-14 -0.0175162
16.2174 3.56054e-14 -0.017416
16.2672 3.5586e-14 -0.0172996
16.3172 3.46553e-14 -0.0171667
16.3674 3.45195e-14 -0.0170169
16.4177 3.32716e-14 -0.0168503
16.4682 3.4491e-14 -0.016667
16.5189 3.26444e-14 -0.016467
16.5697 3.17352e-14 -0.0162508
16.6208 3.21053e-14 -0.0160187
16.672 3.04655e-14 -0.0157713
16.7234 3.05752e-14 -0.0155093
16.775 2.98962e-14 -0.0152335
16.8268 2.90624e-14 -0.0149448
16.8787 2.82131e-14 -0.0146444
16.9309 2.71221e-14 -0.0143332
16.9833 2.71328e-14 -0.0140126
17.0359 2.60939e-14 -0.0136839
17.0887 2.54362e-14 -0.0133484
17.1418 2.49212e-14 -0.0130073
17.195 2.48468e-14 -0.0126623
17.2485 2.30351e-14 -0.0123147
17.3022 2.33987e-14 -0.0119659
17.3562 2.26123e-14 -0.011617
17.4104 2.08374e-14 -0.0112696
17.4648 2.08086e-14 -0.0109248
17.5195 1.90386e-14 -0.0105837
17.5744 1.88657e-14 -0.0102473
17.6296 1.82694e-14 -0.00991671
17.6851 1.73497e-14 -0.00959257
17.7408 1.68913e-14 -0.00927565
17.7969 1.56769e-14 -0.00896641
17.8532 1.48547e-14 -0.0086655
17.9098 1.46546e-14 -0.00837312
17.9667 1.31929e-14 -0.00808958
18.0239 1.28088e-14 -0.00781488
18.0815 1.25437e-14 -0.00754917
18.1393 1.13603e-14 -0.00729231
18.1975 1.07688e-14 -0.00704423
18.256 1.01383e-14 -0.00680463
18.3149 9.40752e-15 -0.0065733
18.3742 9.47301e-15 -0.00634984
18.4338 8.78297e-15 -0.00613405
18.4938 8.25021e-15 -0.00592541
18.5542 8.19194e-15 -0.00572362
18.615 7.75487e-15 -0.00552817
18.6762 7.30682e-15 -0.00533878
18.7379 6.76694e-15 -0.00515498
18.8 6.63543e-15 -0.00497647
18.8625 6.58992e-15 -0.0048028
18.9255 6.0704e-15 -0.00463372
18.9891 6.18086e-15 -0.00446879
19.0531 5.95774e-15 -0.00430782
19.1177 5.51523e-15 -0.00415042
19.1828 5.38114e-15 -0.00399648
19.2484 5.13409e-15 -0.00384566
19.3147 4.58649e-15 -0.00369789
19.3816 4.48694e-15 -0.00355287
19.4491 4.33869e-15 -0.00341059
19.5173 4.27008e-15 -0.0032708
19.5862 4.12152e-15 -0.00313352
19.6558 4.1502e-15 -0.00299855
19.7262 3.62362e-15 -0.00286592
19.7974 3.84957e-15 -0.00273546
19.8694 3.22638e-15 -0.00260724
19.9423 2.91393e-15 -0.00248111
20.0162 2.87543e-15 -0.00235717
20.091 2.75078e-15 -0.00223527
20.1669 2.43862e-15 -0.00211553
20.244 2.11082e-15 -0.00199778
20.3222 1.76928e-15 -0.00188213
20.4016 1.37253e-15 -0.00176843
20.4825 1.06832e-15 -0.00165682
20.5648 8.11907e-16 -0.00154713
20.6487 7.62737e-16 -0.00143951
20.7344 2.96339e-16 -0.0013338
20.8219 8.77697e-17 -0.00123017
20.9115 -1.53302e-16 -0.00112844
21.0034 -6.03586e-16 -0.00102877
21.0979 -8.65353e-16 -0.000930975
21.1952 -1.08911e-15 -0.000835264
21.2959 -1.34341e-15 -0.000741296
21.4004 -1.54793e-15 -0.000649169
21.5093 -1.96068e-15 -0.000558643
21.6237 -2.12944e-15 -0.000469669
21.7448 -2.39624e-15 -0.000381948
21.8747 -2.58131e-15 -0.000295502
22.0165 -2.78033e-15 -0.000209524
22.1768 -2.8807e-15 -0.000123257
22.3723 -2.86638e-15 -3.4036e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.75Lambda0.5Nc1Classic/vANOOffP_FRG.txt <==
-22.3723 -2.86475e-15 -3.42438e-05
-22.1768 -2.8796e-15 -0.000123391
-22.0165 -2.77812e-15 -0.000209717
-21.8747 -2.57964e-15 -0.000295649
-21.7448 -2.39401e-15 -0.000382139
-21.6237 -2.12776e-15 -0.000469823
-21.5093 -1.95898e-15 -0.000558834
-21.4004 -1.54623e-15 -0.000649329
-21.2959 -1.3417e-15 -0.000741489
-21.1952 -1.08739e-15 -0.000835429
-21.0979 -8.63051e-16 -0.000931171
-21.0034 -6.0243e-16 -0.00102894
-20.9115 -1.5156e-16 -0.00112864
-20.8219 8.89361e-17 -0.00123034
-20.7344 2.98095e-16 -0.001334
-20.6487 7.64502e-16 -0.00143969
-20.5648 8.13973e-16 -0.00154734
-20.4825 1.0701e-15 -0.00165701
-20.4016 1.37461e-15 -0.00176864
-20.3222 1.77137e-15 -0.00188232
-20.244 2.11292e-15 -0.00199799
-20.1669 2.44027e-15 -0.00211573
-20.091 2.7529e-15 -0.00223549
-20.0162 2.87755e-15 -0.00235737
-19.9423 2.91606e-15 -0.00248133
-19.8694 3.22852e-15 -0.00260745
-19.7974 3.85187e-15 -0.00273569
-19.7262 3.62546e-15 -0.00286614
-19.6558 4.15252e-15 -0.00299879
-19.5862 4.12338e-15 -0.00313374
-19.5173 4.2723e-15 -0.00327104
-19.4491 4.3408e-15 -0.00341081
-19.3816 4.48914e-15 -0.00355312
-19.3147 4.58869e-15 -0.00369812
-19.2484 5.13646e-15 -0.00384592
-19.1828 5.38352e-15 -0.00399672
-19.1177 5.51745e-15 -0.00415068
-19.0531 5.95965e-15 -0.00430807
-18.9891 6.18342e-15 -0.00446906
-18.9255 6.07264e-15 -0.00463398
-18.8625 6.5925e-15 -0.00480308
-18.8 6.63736e-15 -0.00497674
-18.7379 6.76953e-15 -0.00515526
-18.6762 7.30877e-15 -0.00533906
-18.615 7.75813e-15 -0.00552847
-18.5542 8.1939e-15 -0.0057239
-18.4938 8.25283e-15 -0.00592571
-18.4338 8.78561e-15 -0.00613435
-18.3742 9.47565e-15 -0.00635016
-18.3149 9.4095e-15 -0.0065736
-18.256 1.01423e-14 -0.00680495
-18.1975 1.07714e-14 -0.00704455
-18.1393 1.1363e-14 -0.00729264
-18.0815 1.25464e-14 -0.0075495
-18.0239 1.28128e-14 -0.00781523
-17.9667 1.31956e-14 -0.00808992
-17.9098 1.46573e-14 -0.00837348
-17.8532 1.48575e-14 -0.00866586
-17.7969 1.56782e-14 -0.00896679
-17.7408 1.68941e-14 -0.00927602
-17.6851 1.73538e-14 -0.00959296
-17.6296 1.82721e-14 -0.00991709
-17.5744 1.88685e-14 -0.0102477
-17.5195 1.90413e-14 -0.0105841
-17.4648 2.08114e-14 -0.0109252
-17.4104 2.08402e-14 -0.01127
-17.3562 2.26179e-14 -0.0116174
-17.3022 2.34043e-14 -0.0119663
-17.2485 2.30407e-14 -0.0123152
-17.195 2.48496e-14 -0.0126628
-17.1418 2.49268e-14 -0.0130078
-17.0887 2.54362e-14 -0.0133489
-17.0359 2.60967e-14 -0.0136844
-16.9833 2.71356e-14 -0.0140131
-16.9309 2.71278e-14 -0.0143337
-16.8787 2.82189e-14 -0.0146449
-16.8268 2.90624e-14 -0.0149454
-16.775 2.98991e-14 -0.015234
-16.7234 3.0581e-14 -0.0155099
-16.672 3.04655e-14 -0.0157719
-16.6208 3.21053e-14 -0.0160192
-16.5697 3.17293e-14 -0.0162514
-16.5189 3.26503e-14 -0.0164677
-16.4682 3.4491e-14 -0.0166676
-16.4177 3.32776e-14 -0.0168509
-16.3674 3.45135e-14 -0.0170175
-16.3172 3.46553e-14 -0.0171673
-16.2672 3.558e-14 -0.0173002
-16.2174 3.56054e-14 -0.0174167
-16.1677 3.64599e-14 -0.0175169
-16.1182 3.67346e-14 -0.0176011
-16.0689 3.66661e-14 -0.0176699
-16.0197 3.71425e-14 -0.0177238
-15.9706 3.73052e-14 -0.0177633
-15.9217 3.81154e-14 -0.0177891
-15.873 3.74797e-14 -0.0178021
-15.8243 3.79631e-14 -0.0178027
-15.7759 3.82707e-14 -0.0177918
-15.7276 3.86291e-14 -0.0177701
-15.6794 3.83637e-14 -0.0177384
-15.6313 3.87302e-14 -0.0176973
-15.5834 3.812e-14 -0.0176478
-15.5356 3.8725e-14 -0.0175905
-15.488 3.83423e-14 -0.017526
-15.4404 3.82401e-14 -0.0174551
-15.393 3.82127e-14 -0.0173785
-15.3458 3.7919e-14 -0.0172967
-15.2986 3.78898e-14 -0.0172103
-15.2516 3.74716e-14 -0.0171199
-15.2047 3.75808e-14 -0.0170259
-15.1579 3.7575e-14 -0.0169289
-15.1112 3.72668e-14 -0.0168293
-15.0647 3.75238e-14 -0.0167273
-15.0182 3.74911e-14 -0.0166234
-14.9719 3.73021e-14 -0.0165179
-14.9257 3.72159e-14 -0.0164109
-14.8796 3.74879e-14 -0.0163026
-14.8336 3.74928e-14 -0.0161933
-14.7877 3.76486e-14 -0.0160828
-14.7419 3.78775e-14 -0.0159715
-14.6962 3.81738e-14 -0.0158591
-14.6506 3.81864e-14 -0.0157457
-14.6052 3.84916e-14 -0.0156312
-14.5598 3.86849e-14 -0.0155153
-14.5145 3.90398e-14 -0.0153979
-14.4693 3.93631e-14 -0.0152786
-14.4243 3.94862e-14 -0.0151573
-14.3793 3.98664e-14 -0.0150335
-14.3344 4.01268e-14 -0.0149067
-14.2896 4.05993e-14 -0.0147767
-14.2449 4.06994e-14 -0.0146428
-14.2003 4.10599e-14 -0.0145046
-14.1558 4.12919e-14 -0.0143615
-14.1113 4.14839e-14 -0.0142129
-14.067 4.17804e-14 -0.0140581
-14.0227 4.19954e-14 -0.0138966
-13.9786 4.20864e-14 -0.0137277
-13.9345 4.22125e-14 -0.0135508
-13.8905 4.22693e-14 -0.0133652
-13.8466 4.22841e-14 -0.0131703
-13.8028 4.22635e-14 -0.0129655
-13.759 4.21225e-14 -0.0127503
-13.7153 4.22637e-14 -0.012524
-13.6718 4.18655e-14 -0.0122864
-13.6283 4.16428e-14 -0.0120368
-13.5848 4.1404e-14 -0.0117752
-13.5415 4.09698e-14 -0.0115012
-13.4982 4.06766e-14 -0.0112143
-13.455 4.01285e-14 -0.0109154
-13.4119 3.95259e-14 -0.0106033
-13.3689 3.92463e-14 -0.0102792
-13.3259 3.8549e-14 -0.00994281
-13.283 3.80811e-14 -0.00959448
-13.2402 3.75953e-14 -0.00923535
-13.1974 3.66719e-14 -0.00886508
-13.1547 3.61484e-14 -0.00848531
-13.1121 3.56731e-14 -0.00809627
-13.0696 3.47115e-14 -0.00769915
-13.0271 3.40267e-14 -0.00729503
-12.9847 3.31578e-14 -0.00688498
-12.9424 3.24931e-14 -0.0064699
-12.9001 3.18465e-14 -0.00605114
-12.8579 3.0984e-14 -0.00562905
-12.8158 2.98882e-14 -0.00520378
-12.7737 2.99106e-14 -0.00477615
-12.7317 2.87808e-14 -0.00434506
-12.6898 2.79267e-14 -0.00391294
-12.6479 2.7566e-14 -0.00348075
-12.6061 2.67558e-14 -0.00305051
-12.5643 2.52133e-14 -0.00262538
-12.5226 2.47309e-14 -0.00220459
-12.481 2.36381e-14 -0.00179171
-12.4394 2.28112e-14 -0.00138518
-12.3979 2.2057e-14 -0.000986873
-12.3565 2.13763e-14 -0.000596955
-12.3151 2.02176e-14 -0.000214914
-12.2738 1.95258e-14 0.00015725
-12.2325 1.85117e-14 0.00052148
-12.1913 1.74507e-14 0.000875525
-12.1501 1.64864e-14 0.00122087
-12.109 1.54834e-14 0.00155709
-12.068 1.49404e-14 0.00188351
-12.027 1.35536e-14 0.0022021
-11.986 1.31541e-14 0.00251031
-11.9452 1.2028e-14 0.00281147
-11.9043 1.14409e-14 0.00310293
-11.8636 1.06532e-14 0.00338704
-11.8228 9.36702e-15 0.00366352
-11.7822 8.31925e-15 0.00393176
-11.7415 7.52895e-15 0.0041945
-11.701 6.6418e-15 0.0044488
-11.6605 5.74013e-15 0.00469869
-11.62 4.40578e-15 0.00494125
-11.5796 4.43793e-15 0.00517929
-11.5392 3.47269e-15 0.00541219
-11.4989 3.40038e-15 0.00563987
-11.4587 2.42466e-15 0.00586477
-11.4184 1.70579e-15 0.00608404
-11.3783 1.38738e-15 0.0063022
-11.3381 6.55447e-16 0.00651512
-11.2981 7.30857e-17 0.00672754
-11.2581 -1.98465e-16 0.00693621
-11.2181 -8.35655e-16 0.00714389
-11.1781 -9.47273e-16 0.00735036
-11.1383 -2.11937e-15 0.00755477
-11.0984 -2.12698e-15 0.00776041
-11.0586 -2.32789e-15 0.00796337
-11.0189 -2.89612e-15 0.00816907
-10.9792 -3.15434e-15 0.00837254
-10.9395 -3.20574e-15 0.00857905
-10.8999 -4.13982e-15 0.00878488
-10.8603 -4.10124e-15 0.00899293
-10.8208 -4.73119e-15 0.00920279
-10.7813 -4.72149e-15 0.00941364
-10.7418 -4.97848e-15 0.00962855
-10.7024 -4.76989e-15 0.00984371
-10.6631 -5.39333e-15 0.0100643
-10.6238 -5.37672e-15 0.0102852
-10.5845 -5.65366e-15 0.0105121
-10.5452 -5.76221e-15 0.0107401
-10.506 -5.98713e-15 0.0109733
-10.4669 -6.08378e-15 0.0112098
-10.4278 -6.08331e-15 0.0114497
-10.3887 -6.36802e-15 0.0116957
-10.3496 -6.56334e-15 0.0119432
-10.3106 -7.23356e-15 0.0121985
-10.2717 -6.95127e-15 0.0124549
-10.2328 -7.89383e-15 0.0127192
-10.1939 -8.38851e-15 0.0129857
-10.155 -8.89652e-15 0.0132586
-10.1162 -9.12511e-15 0.0135359
-10.0774 -1.00712e-14 0.0138175
-10.0387 -1.06882e-14 0.0141057
-10 -1.09579e-14 0.0143964
-9.96134 -1.2e-14 0.0146954
-9.92271 -1.24334e-14 0.0149958
-9.88412 -1.32167e-14 0.0153052
-9.84557 -1.40972e-14 0.0156156
-9.80704 -1.53215e-14 0.0159351
-9.76856 -1.59909e-14 0.0162558
-9.73011 -1.68478e-14 0.0165848
-9.69169 -1.76626e-14 0.0169159
-9.65331 -1.84373e-14 0.0172538
-9.61496 -1.92901e-14 0.0175957
-9.57664 -1.99594e-14 0.0179419
-9.53836 -2.07957e-14 0.0182947
-9.50011 -2.1392e-14 0.0186489
-9.46189 -2.17351e-14 0.019012
-9.42371 -2.19713e-14 0.0193739
-9.38556 -2.2758e-14 0.0197465
-9.34744 -2.23364e-14 0.0201164
-9.30935 -2.2493e-14 0.0204971
-9.2713 -2.23653e-14 0.0208754
-9.23327 -2.17814e-14 0.021262
-9.19528 -2.13775e-14 0.0216486
-9.15732 -2.08886e-14 0.0220397
-9.11939 -2.05377e-14 0.0224334
-9.08149 -1.90483e-14 0.0228284
-9.04362 -1.87318e-14 0.0232272
-9.00578 -1.77873e-14 0.0236254
-8.96797 -1.76522e-14 0.0240275
-8.93019 -1.66696e-14 0.0244271
-8.89244 -1.61784e-14 0.024831
-8.85471 -1.56384e-14 0.0252299
-8.81702 -1.50655e-14 0.0256332
-8.77936 -1.46021e-14 0.0260294
-8.74172 -1.41535e-14 0.0264286
-8.70412 -1.34989e-14 0.0268201
-8.66654 -1.27294e-14 0.0272118
-8.62899 -1.28376e-14 0.0275965
-8.59146 -1.26223e-14 0.027978
-8.55397 -1.23149e-14 0.0283532
-8.5165 -1.22921e-14 0.0287214
-8.47906 -1.26285e-14 0.0290846
-8.44165 -1.30124e-14 0.0294369
-8.40426 -1.21687e-14 0.029786
-8.3669 -1.31388e-14 0.0301207
-8.32956 -1.30782e-14 0.0304536
-8.29226 -1.35397e-14 0.0307697
-8.25497 -1.32655e-14 0.031084
-8.21772 -1.5483e-14 0.0313812
-8.18049 -1.531e-14 0.031675
-8.14328 -1.66147e-14 0.0319525
-8.1061 -1.81649e-14 0.0322254
-8.06895 -1.98438e-14 0.0324816
-8.03182 -2.1402e-14 0.0327327
-7.99471 -2.20056e-14 0.0329652
-7.95763 -2.46932e-14 0.0331911
-7.92058 -2.69581e-14 0.0333961
-7.88355 -2.84741e-14 0.033589
-7.84654 -2.92831e-14 0.0337594
-7.80955 -3.19003e-14 0.0339069
-7.77259 -3.34487e-14 0.0340298
-7.73566 -3.47041e-14 0.0341145
-7.69874 -3.55361e-14 0.0341697
-7.66185 -3.77422e-14 0.0341695
-7.62498 -3.9686e-14 0.0341309
-7.58814 -3.98339e-14 0.0340199
-7.55132 -4.11409e-14 0.0338587
-7.51452 -4.36306e-14 0.0336101
-7.47774 -4.48455e-14 0.033299
-7.44099 -4.56218e-14 0.0328896
-7.40425 -4.63795e-14 0.0324081
-7.36754 -4.7883e-14 0.0318223
-7.33085 -4.8878e-14 0.0311615
-7.29418 -4.89106e-14 0.0303958
-7.25754 -4.93919e-14 0.0295606
-7.22091 -4.95886e-14 0.0286259
-7.18431 -5.09973e-14 0.0276342
-7.14772 -5.04293e-14 0.026555
-7.11116 -5.07159e-14 0.0254349
-7.07462 -5.02021e-14 0.0242452
-7.0381 -5.16703e-14 0.0230306
-7.00159 -5.024e-14 0.0217686
-6.96511 -4.96873e-14 0.0204945
-6.92865 -4.88691e-14 0.0191963
-6.89221 -4.94024e-14 0.017895
-6.85579 -4.74331e-14 0.0165907
-6.81938 -4.62475e-14 0.0152878
-6.783 -4.56005e-14 0.0139993
-6.74664 -4.52415e-14 0.0127128
-6.71029 -4.30979e-14 0.0114533
-6.67397 -4.18477e-14 0.0101937
-6.63766 -4.04375e-14 0.00896924
-6.60137 -4.02698e-14 0.0077408
-6.5651 -3.8687e-14 0.00655236
-6.52885 -3.63835e-14 0.00535567
-6.49262 -3.59395e-14 0.00420162
-6.4564 -3.4012e-14 0.00303595
-6.42021 -3.32543e-14 0.00191451
-6.38403 -3.06238e-14 0.000780103
-6.34786 -3.08136e-14 -0.00030852
-6.31172 -2.89238e-14 -0.00140864
-6.27559 -2.80415e-14 -0.00246074
-6.23949 -2.63355e-14 -0.0035195
-6.20339 -2.7076e-14 -0.00452707
-6.16732 -2.4214e-14 -0.00553288
-6.13126 -2.38454e-14 -0.00648347
-6.09522 -2.27791e-14 -0.00742044
-6.05919 -2.32833e-14 -0.00829783
-6.02319 -2.06e-14 -0.00914675
-5.9872 -2.10605e-14 -0.0099322
-5.95122 -1.96575e-14 -0.0106722
-5.91526 -2.03067e-14 -0.0113463
-5.87932 -1.86587e-14 -0.0119572
-5.84339 -1.86113e-14 -0.0125019
-5.80748 -1.77311e-14 -0.0129673
-5.77158 -1.75132e-14 -0.0133689
-5.7357 -1.61979e-14 -0.0136788
-5.69984 -1.51175e-14 -0.0139315
-5.66399 -1.43535e-14 -0.0140851
-5.62815 -1.37933e-14 -0.0141935
-5.59233 -1.23095e-14 -0.0142017
-5.55653 -1.27298e-14 -0.0141831
-5.52074 -1.23856e-14 -0.0140705
-5.48497 -1.29822e-14 -0.0139565
-5.4492 -1.26774e-14 -0.0137621
-5.41346 -1.39119e-14 -0.0135981
-5.37773 -1.48307e-14 -0.0133743
-5.34201 -1.60551e-14 -0.0132185
-5.30631 -1.53175e-14 -0.0130288
-5.27062 -1.75812e-14 -0.012948
-5.23494 -1.77346e-14 -0.0128623
-5.19928 -1.81914e-14 -0.0129273
-5.16363 -1.64128e-14 -0.0130163
-5.128 -1.93625e-14 -0.013295
-5.09237 -1.68532e-14 -0.0136239
-5.05677 -1.82662e-14 -0.014175
-5.02117 -1.34806e-14 -0.0147971
-4.98559 -1.50023e-14 -0.0156651
-4.95002 -1.02369e-14 -0.0166174
-4.91446 -9.49931e-15 -0.0178299
-4.87892 -6.24087e-15 -0.0191318
-4.84339 -3.52253e-15 -0.0206987
-4.80787 -2.34634e-15 -0.0223536
-4.77237 8.88014e-16 -0.0242695
-4.73687 1.56631e-15 -0.0262674
-4.70139 3.47912e-15 -0.0285148
-4.66592 2.74304e-15 -0.0308357
-4.63046 6.4774e-15 -0.0333887
-4.59502 7.23031e-15 -0.0360057
-4.55958 1.00722e-14 -0.0388334
-4.52416 1.22661e-14 -0.0417152
-4.48875 1.69888e-14 -0.0447834
-4.45335 1.81872e-14 -0.0478956
-4.41797 2.43028e-14 -0.0511674
-4.38259 2.56295e-14 -0.0544735
-4.34722 3.0972e-14 -0.0579093
-4.31187 3.29495e-14 -0.0613697
-4.27653 3.83272e-14 -0.0649267
-4.24119 4.13493e-14 -0.0684976
-4.20587 4.6622e-14 -0.0721282
-4.17056 5.04641e-14 -0.0757597
-4.13526 5.63744e-14 -0.0794088
-4.09997 6.09824e-14 -0.0830429
-4.06469 6.72595e-14 -0.0866452
-4.02942 7.24591e-14 -0.0902128
-3.99416 8.04621e-14 -0.0936897
-3.95891 8.71229e-14 -0.097108
-3.92367 9.52897e-14 -0.100364
-3.88844 1.04041e-13 -0.103531
-3.85322 1.10854e-13 -0.106451
-3.81801 1.23173e-13 -0.109237
-3.7828 1.24442e-13 -0.111682
-3.74761 1.39368e-13 -0.113929
-3.71243 1.36096e-13 -0.115727
-3.67726 1.51301e-13 -0.117244
-3.64209 1.40559e-13 -0.118185
-3.60694 1.50305e-13 -0.118749
-3.57179 1.35404e-13 -0.118578
-3.53665 1.44701e-13 -0.117934
-3.50152 1.29951e-13 -0.116355
-3.4664 1.37643e-13 -0.114205
-3.43129 1.24036e-13 -0.110893
-3.39619 1.4213e-13 -0.106906
-3.36109 1.29993e-13 -0.101522
-3.32601 1.51231e-13 -0.0953467
-3.29093 1.36802e-13 -0.0875632
-3.25586 1.61245e-13 -0.0788708
-3.2208 1.50211e-13 -0.0684092
-3.18574 1.54869e-13 -0.0569422
-3.1507 1.3466e-13 -0.0436261
-3.11566 1.34933e-13 -0.0292698
-3.08063 1.29971e-13 -0.0130952
-3.0456 1.08516e-13 0.00404298
-3.01059 9.49193e-14 0.0228206
-2.97558 8.51809e-14 0.0423263
-2.94058 8.00171e-14 0.0630927
-2.90558 4.80945e-14 0.0841535
-2.87059 2.3139e-15 0.105838
-2.83561 -1.44144e-14 0.12715
-2.80064 -4.62112e-14 0.148156
-2.76567 -1.00897e-13 0.167888
-2.73071 -1.40632e-13 0.186135
-2.69576 -1.66093e-13 0.20207
-2.66081 -1.70275e-13 0.215278
-2.62587 -2.10505e-13 0.225279
-2.59094 -2.21199e-13 0.231604
-2.55601 -2.14365e-13 0.234343
-2.52109 -2.09392e-13 0.233156
-2.48617 -2.24407e-13 0.228768
-2.45126 -1.748e-13 0.221071
-2.41636 -2.04482e-13 0.211212
-2.38146 -1.24966e-13 0.199256
-2.34657 -1.82392e-13 0.186398
-2.31168 -7.50537e-14 0.172713
-2.2768 -1.25431e-13 0.159159
-2.24192 -4.65807e-14 0.145704
-2.20705 -8.12196e-14 0.133008
-2.17219 -3.19762e-15 0.120912
-2.13733 -2.41802e-14 0.109857
-2.10247 1.83665e-14 0.0995978
-2.06762 5.5382e-15 0.090444
-2.03278 4.96947e-14 0.08211
-1.99794 3.96941e-14 0.0748349
-1.9631 6.03472e-14 0.0683216
-1.92827 4.47933e-14 0.0627711
-1.89345 7.58041e-14 0.0578895
-1.85862 5.62784e-14 0.0538577
-1.82381 7.55027e-14 0.0503931
-1.78899 4.96924e-14 0.0476652
-1.75419 7.62011e-14 0.0454076
-1.71938 5.1676e-14 0.0437822
-1.68458 6.77621e-14 0.0425421
-1.64979 4.0092e-14 0.0418424
-1.61499 5.952e-14 0.0414576
-1.58021 3.47877e-14 0.0415359
-1.54542 4.85276e-14 0.0418734
-1.51064 2.16875e-14 0.0426121
-1.47586 3.91313e-14 0.0435669
-1.44109 1.48387e-14 0.0448763
-1.40632 3.13913e-14 0.0463701
-1.37155 4.0195e-15 0.0481862
-1.33679 2.42764e-14 0.0501648
-1.30203 -2.48079e-15 0.052447
-1.26727 1.90156e-14 0.0548782
-1.23251 -1.21873e-14 0.0576073
-1.19776 1.25104e-14 0.0604788
-1.16301 -1.85798e-14 0.0636546
-1.12827 9.20738e-15 0.0669724
-1.09352 -2.6451e-14 0.0706122
-1.05878 3.83634e-15 0.0743989
-1.02405 -3.27516e-14 0.0785357
-0.989309 -1.7184e-16 0.0828284
-0.954576 -4.09486e-14 0.0875094
-0.919844 -7.03625e-15 0.0923575
-0.885115 -4.62817e-14 0.0976416
-0.850388 -1.1088e-14 0.103104
-0.815663 -5.40262e-14 0.109059
-0.78094 -1.8939e-14 0.1152
-0.746219 -6.15925e-14 0.121898
-0.711499 -2.43203e-14 0.128782
-0.676781 -7.76546e-14 0.136294
-0.642065 -3.36832e-14 0.143979
-0.60735 -9.84881e-14 0.152363
-0.572637 -3.87637e-14 0.16089
-0.537925 -1.3664e-13 0.170185
-0.503214 -4.13606e-14 0.17956
-0.468504 -1.81924e-13 0.189764
-0.433796 -3.94975e-14 0.199941
-0.399089 -2.47128e-13 0.210984
-0.364382 -3.84572e-14 0.221836
-0.329676 -3.21113e-13 0.233533
-0.294972 -3.44567e-14 0.244788
-0.260267 -4.49018e-13 0.256756
-0.225564 -6.40628e-14 0.267879
-0.190861 -5.81765e-13 0.279418
-0.156158 -2.03424e-13 0.289438
-0.121456 -6.56663e-13 0.299148
-0.0867541 -5.3217e-13 0.306488
-0.0520524 -3.76056e-13 0.312305
-0.0173508 -1.74404e-12 0.314589
0.0173508 -1.74404e-12 0.314589
0.0520524 -3.76056e-13 0.312305
0.0867541 -5.3217e-13 0.306488
0.121456 -6.56663e-13 0.299148
0.156158 -2.03424e-13 0.289438
0.190861 -5.81765e-13 0.279418
0.225564 -6.40628e-14 0.267879
0.260267 -4.49018e-13 0.256756
0.294972 -3.44567e-14 0.244788
0.329676 -3.21113e-13 0.233533
0.364382 -3.84572e-14 0.221836
0.399089 -2.47128e-13 0.210984
0.433796 -3.94975e-14 0.199941
0.468504 -1.81924e-13 0.189764
0.503214 -4.13606e-14 0.17956
0.537925 -1.3664e-13 0.170185
0.572637 -3.87637e-14 0.16089
0.60735 -9.84881e-14 0.152363
0.642065 -3.36832e-14 0.143979
0.676781 -7.76546e-14 0.136294
0.711499 -2.43203e-14 0.128782
0.746219 -6.15925e-14 0.121898
0.78094 -1.8939e-14 0.1152
0.815663 -5.40262e-14 0.109059
0.850388 -1.1088e-14 0.103104
0.885115 -4.62817e-14 0.0976416
0.919844 -7.03625e-15 0.0923575
0.954576 -4.09486e-14 0.0875094
0.989309 -1.7184e-16 0.0828284
1.02405 -3.27516e-14 0.0785357
1.05878 3.83634e-15 0.0743989
1.09352 -2.6451e-14 0.0706122
1.12827 9.20738e-15 0.0669724
1.16301 -1.85798e-14 0.0636546
1.19776 1.25104e-14 0.0604788
1.23251 -1.21873e-14 0.0576073
1.26727 1.90156e-14 0.0548782
1.30203 -2.48079e-15 0.052447
1.33679 2.42764e-14 0.0501648
1.37155 4.0195e-15 0.0481862
1.40632 3.13913e-14 0.0463701
1.44109 1.48387e-14 0.0448763
1.47586 3.91313e-14 0.0435669
1.51064 2.16875e-14 0.0426121
1.54542 4.85276e-14 0.0418734
1.58021 3.47877e-14 0.0415359
1.61499 5.952e-14 0.0414576
1.64979 4.0092e-14 0.0418424
1.68458 6.77621e-14 0.0425421
1.71938 5.1676e-14 0.0437822
1.75419 7.62011e-14 0.0454076
1.78899 4.96924e-14 0.0476652
1.82381 7.55027e-14 0.0503931
1.85862 5.62784e-14 0.0538577
1.89345 7.58041e-14 0.0578895
1.92827 4.47933e-14 0.0627711
1.9631 6.03472e-14 0.0683216
1.99794 3.96941e-14 0.0748349
2.03278 4.96947e-14 0.08211
2.06762 5.5382e-15 0.090444
2.10247 1.83665e-14 0.0995978
2.13733 -2.41802e-14 0.109857
2.17219 -3.19762e-15 0.120912
2.20705 -8.12196e-14 0.133008
2.24192 -4.65807e-14 0.145704
2.2768 -1.25431e-13 0.159159
2.31168 -7.50537e-14 0.172713
2.34657 -1.82392e-13 0.186398
2.38146 -1.24966e-13 0.199256
2.41636 -2.04482e-13 0.211212
2.45126 -1.748e-13 0.221071
2.48617 -2.24407e-13 0.228768
2.52109 -2.09392e-13 0.233156
2.55601 -2.14365e-13 0.234343
2.59094 -2.21199e-13 0.231604
2.62587 -2.10505e-13 0.225279
2.66081 -1.70275e-13 0.215278
2.69576 -1.66093e-13 0.20207
2.73071 -1.40632e-13 0.186135
2.76567 -1.00897e-13 0.167888
2.80064 -4.62112e-14 0.148156
2.83561 -1.44144e-14 0.12715
2.87059 2.3139e-15 0.105838
2.90558 4.80945e-14 0.0841535
2.94058 8.00171e-14 0.0630927
2.97558 8.51809e-14 0.0423263
3.01059 9.49193e-14 0.0228206
3.0456 1.08516e-13 0.00404298
3.08063 1.29971e-13 -0.0130952
3.11566 1.34933e-13 -0.0292698
3.1507 1.3466e-13 -0.0436261
3.18574 1.54869e-13 -0.0569422
3.2208 1.50211e-13 -0.0684092
3.25586 1.61245e-13 -0.0788708
3.29093 1.36802e-13 -0.0875632
3.32601 1.51231e-13 -0.0953467
3.36109 1.29993e-13 -0.101522
3.39619 1.4213e-13 -0.106906
3.43129 1.24036e-13 -0.110893
3.4664 1.37643e-13 -0.114205
3.50152 1.29951e-13 -0.116355
3.53665 1.44701e-13 -0.117934
3.57179 1.35404e-13 -0.118578
3.60694 1.50305e-13 -0.118749
3.64209 1.40559e-13 -0.118185
3.67726 1.51301e-13 -0.117244
3.71243 1.36096e-13 -0.115727
3.74761 1.39368e-13 -0.113929
3.7828 1.24442e-13 -0.111682
3.81801 1.23173e-13 -0.109237
3.85322 1.10854e-13 -0.106451
3.88844 1.04041e-13 -0.103531
3.92367 9.52897e-14 -0.100364
3.95891 8.71229e-14 -0.097108
3.99416 8.04621e-14 -0.0936897
4.02942 7.24591e-14 -0.0902128
4.06469 6.72595e-14 -0.0866452
4.09997 6.09824e-14 -0.0830429
4.13526 5.63744e-14 -0.0794088
4.17056 5.04641e-14 -0.0757597
4.20587 4.6622e-14 -0.0721282
4.24119 4.13493e-14 -0.0684976
4.27653 3.83272e-14 -0.0649267
4.31187 3.29495e-14 -0.0613697
4.34722 3.0972e-14 -0.0579093
4.38259 2.56295e-14 -0.0544735
4.41797 2.43028e-14 -0.0511674
4.45335 1.81872e-14 -0.0478956
4.48875 1.69888e-14 -0.0447834
4.52416 1.22661e-14 -0.0417152
4.55958 1.00722e-14 -0.0388334
4.59502 7.23031e-15 -0.0360057
4.63046 6.4774e-15 -0.0333887
4.66592 2.74304e-15 -0.0308357
4.70139 3.47912e-15 -0.0285148
4.73687 1.56631e-15 -0.0262674
4.77237 8.88014e-16 -0.0242695
4.80787 -2.34634e-15 -0.0223536
4.84339 -3.52253e-15 -0.0206987
4.87892 -6.24087e-15 -0.0191318
4.91446 -9.49931e-15 -0.0178299
4.95002 -1.02369e-14 -0.0166174
4.98559 -1.50023e-14 -0.0156651
5.02117 -1.34806e-14 -0.0147971
5.05677 -1.82662e-14 -0.014175
5.09237 -1.68532e-14 -0.0136239
5.128 -1.93625e-14 -0.013295
5.16363 -1.64128e-14 -0.0130163
5.19928 -1.81914e-14 -0.0129273
5.23494 -1.77346e-14 -0.0128623
5.27062 -1.75812e-14 -0.012948
5.30631 -1.53175e-14 -0.0130288
5.34201 -1.60551e-14 -0.0132185
5.37773 -1.48307e-14 -0.0133743
5.41346 -1.39119e-14 -0.0135981
5.4492 -1.26774e-14 -0.0137621
5.48497 -1.29822e-14 -0.0139565
5.52074 -1.23856e-14 -0.0140705
5.55653 -1.27298e-14 -0.0141831
5.59233 -1.23095e-14 -0.0142017
5.62815 -1.37933e-14 -0.0141935
5.66399 -1.43535e-14 -0.0140851
5.69984 -1.51175e-14 -0.0139315
5.7357 -1.61979e-14 -0.0136788
5.77158 -1.75132e-14 -0.0133689
5.80748 -1.77311e-14 -0.0129673
5.84339 -1.86113e-14 -0.0125019
5.87932 -1.86587e-14 -0.0119572
5.91526 -2.03067e-14 -0.0113463
5.95122 -1.96575e-14 -0.0106722
5.9872 -2.10605e-14 -0.0099322
6.02319 -2.06e-14 -0.00914675
6.05919 -2.32833e-14 -0.00829783
6.09522 -2.27791e-14 -0.00742044
6.13126 -2.38454e-14 -0.00648347
6.16732 -2.4214e-14 -0.00553288
6.20339 -2.7076e-14 -0.00452707
6.23949 -2.63355e-14 -0.0035195
6.27559 -2.80415e-14 -0.00246074
6.31172 -2.89238e-14 -0.00140864
6.34786 -3.08136e-14 -0.00030852
6.38403 -3.06238e-14 0.000780103
6.42021 -3.32543e-14 0.00191451
6.4564 -3.4012e-14 0.00303595
6.49262 -3.59395e-14 0.00420162
6.52885 -3.63835e-14 0.00535567
6.5651 -3.8687e-14 0.00655236
6.60137 -4.02698e-14 0.0077408
6.63766 -4.04375e-14 0.00896924
6.67397 -4.18477e-14 0.0101937
6.71029 -4.30979e-14 0.0114533
6.74664 -4.52415e-14 0.0127128
6.783 -4.56005e-14 0.0139993
6.81938 -4.62475e-14 0.0152878
6.85579 -4.74331e-14 0.0165907
6.89221 -4.94024e-14 0.017895
6.92865 -4.88691e-14 0.0191963
6.96511 -4.96873e-14 0.0204945
7.00159 -5.024e-14 0.0217686
7.0381 -5.16703e-14 0.0230306
7.07462 -5.02021e-14 0.0242452
7.11116 -5.07159e-14 0.0254349
7.14772 -5.04293e-14 0.026555
7.18431 -5.09973e-14 0.0276342
7.22091 -4.95886e-14 0.0286259
7.25754 -4.93919e-14 0.0295606
7.29418 -4.89106e-14 0.0303958
7.33085 -4.8878e-14 0.0311615
7.36754 -4.7883e-14 0.0318223
7.40425 -4.63795e-14 0.0324081
7.44099 -4.56218e-14 0.0328896
7.47774 -4.48455e-14 0.033299
7.51452 -4.36306e-14 0.0336101
7.55132 -4.11409e-14 0.0338587
7.58814 -3.98339e-14 0.0340199
7.62498 -3.9686e-14 0.0341309
7.66185 -3.77422e-14 0.0341695
7.69874 -3.55361e-14 0.0341697
7.73566 -3.47041e-14 0.0341145
7.77259 -3.34487e-14 0.0340298
7.80955 -3.19003e-14 0.0339069
7.84654 -2.92831e-14 0.0337594
7.88355 -2.84741e-14 0.033589
7.92058 -2.69581e-14 0.0333961
7.95763 -2.46932e-14 0.0331911
7.99471 -2.20056e-14 0.0329652
8.03182 -2.1402e-14 0.0327327
8.06895 -1.98438e-14 0.0324816
8.1061 -1.81649e-14 0.0322254
8.14328 -1.66147e-14 0.0319525
8.18049 -1.531e-14 0.031675
8.21772 -1.5483e-14 0.0313812
8.25497 -1.32655e-14 0.031084
8.29226 -1.35397e-14 0.0307697
8.32956 -1.30782e-14 0.0304536
8.3669 -1.31388e-14 0.0301207
8.40426 -1.21687e-14 0.029786
8.44165 -1.30124e-14 0.0294369
8.47906 -1.26285e-14 0.0290846
8.5165 -1.22921e-14 0.0287214
8.55397 -1.23149e-14 0.0283532
8.59146 -1.26223e-14 0.027978
8.62899 -1.28376e-14 0.0275965
8.66654 -1.27294e-14 0.0272118
8.70412 -1.34989e-14 0.0268201
8.74172 -1.41535e-14 0.0264286
8.77936 -1.46021e-14 0.0260294
8.81702 -1.50655e-14 0.0256332
8.85471 -1.56384e-14 0.0252299
8.89244 -1.61784e-14 0.024831
8.93019 -1.66696e-14 0.0244271
8.96797 -1.76522e-14 0.0240275
9.00578 -1.77873e-14 0.0236254
9.04362 -1.87318e-14 0.0232272
9.08149 -1.90483e-14 0.0228284
9.11939 -2.05377e-14 0.0224334
9.15732 -2.08886e-14 0.0220397
9.19528 -2.13775e-14 0.0216486
9.23327 -2.17814e-14 0.021262
9.2713 -2.23653e-14 0.0208754
9.30935 -2.2493e-14 0.0204971
9.34744 -2.23364e-14 0.0201164
9.38556 -2.2758e-14 0.0197465
9.42371 -2.19713e-14 0.0193739
9.46189 -2.17351e-14 0.019012
9.50011 -2.1392e-14 0.0186489
9.53836 -2.07957e-14 0.0182947
9.57664 -1.99594e-14 0.0179419
9.61496 -1.92901e-14 0.0175957
9.65331 -1.84373e-14 0.0172538
9.69169 -1.76626e-14 0.0169159
9.73011 -1.68478e-14 0.0165848
9.76856 -1.59909e-14 0.0162558
9.80704 -1.53215e-14 0.0159351
9.84557 -1.40972e-14 0.0156156
9.88412 -1.32167e-14 0.0153052
9.92271 -1.24334e-14 0.0149958
9.96134 -1.2e-14 0.0146954
10 -1.09579e-14 0.0143964
10.0387 -1.06882e-14 0.0141057
10.0774 -1.00712e-14 0.0138175
10.1162 -9.12511e-15 0.0135359
10.155 -8.89652e-15 0.0132586
10.1939 -8.38851e-15 0.0129857
10.2328 -7.89383e-15 0.0127192
10.2717 -6.95127e-15 0.0124549
10.3106 -7.23356e-15 0.0121985
10.3496 -6.56334e-15 0.0119432
10.3887 -6.36802e-15 0.0116957
10.4278 -6.08331e-15 0.0114497
10.4669 -6.08378e-15 0.0112098
10.506 -5.98713e-15 0.0109733
10.5452 -5.76221e-15 0.0107401
10.5845 -5.65366e-15 0.0105121
10.6238 -5.37672e-15 0.0102852
10.6631 -5.39333e-15 0.0100643
10.7024 -4.76989e-15 0.00984371
10.7418 -4.97848e-15 0.00962855
10.7813 -4.72149e-15 0.00941364
10.8208 -4.73119e-15 0.00920279
10.8603 -4.10124e-15 0.00899293
10.8999 -4.13982e-15 0.00878488
10.9395 -3.20574e-15 0.00857905
10.9792 -3.15434e-15 0.00837254
11.0189 -2.89612e-15 0.00816907
11.0586 -2.32789e-15 0.00796337
11.0984 -2.12698e-15 0.00776041
11.1383 -2.11937e-15 0.00755477
11.1781 -9.47273e-16 0.00735036
11.2181 -8.35655e-16 0.00714389
11.2581 -1.98465e-16 0.00693621
11.2981 7.30857e-17 0.00672754
11.3381 6.55447e-16 0.00651512
11.3783 1.38738e-15 0.0063022
11.4184 1.70579e-15 0.00608404
11.4587 2.42466e-15 0.00586477
11.4989 3.40038e-15 0.00563987
11.5392 3.47269e-15 0.00541219
11.5796 4.43793e-15 0.00517929
11.62 4.40578e-15 0.00494125
11.6605 5.74013e-15 0.00469869
11.701 6.6418e-15 0.0044488
11.7415 7.52895e-15 0.0041945
11.7822 8.31925e-15 0.00393176
11.8228 9.36702e-15 0.00366352
11.8636 1.06532e-14 0.00338704
11.9043 1.14409e-14 0.00310293
11.9452 1.2028e-14 0.00281147
11.986 1.31541e-14 0.00251031
12.027 1.35536e-14 0.0022021
12.068 1.49404e-14 0.00188351
12.109 1.54834e-14 0.00155709
12.1501 1.64864e-14 0.00122087
12.1913 1.74507e-14 0.000875525
12.2325 1.85117e-14 0.00052148
12.2738 1.95258e-14 0.00015725
12.3151 2.02176e-14 -0.000214914
12.3565 2.13763e-14 -0.000596955
12.3979 2.2057e-14 -0.000986873
12.4394 2.28112e-14 -0.00138518
12.481 2.36381e-14 -0.00179171
12.5226 2.47309e-14 -0.00220459
12.5643 2.52133e-14 -0.00262538
12.6061 2.67558e-14 -0.00305051
12.6479 2.7566e-14 -0.00348075
12.6898 2.79267e-14 -0.00391294
12.7317 2.87808e-14 -0.00434506
12.7737 2.99106e-14 -0.00477615
12.8158 2.98882e-14 -0.00520378
12.8579 3.0984e-14 -0.00562905
12.9001 3.18465e-14 -0.00605114
12.9424 3.24931e-14 -0.0064699
12.9847 3.31578e-14 -0.00688498
13.0271 3.40267e-14 -0.00729503
13.0696 3.47115e-14 -0.00769915
13.1121 3.56731e-14 -0.00809627
13.1547 3.61484e-14 -0.00848531
13.1974 3.66719e-14 -0.00886508
13.2402 3.75953e-14 -0.00923535
13.283 3.80811e-14 -0.00959448
13.3259 3.8549e-14 -0.00994281
13.3689 3.92463e-14 -0.0102792
13.4119 3.95259e-14 -0.0106033
13.455 4.01285e-14 -0.0109154
13.4982 4.06766e-14 -0.0112143
13.5415 4.09698e-14 -0.0115012
13.5848 4.1404e-14 -0.0117752
13.6283 4.16428e-14 -0.0120368
13.6718 4.18655e-14 -0.0122864
13.7153 4.22637e-14 -0.012524
13.759 4.21225e-14 -0.0127503
13.8028 4.22635e-14 -0.0129655
13.8466 4.22841e-14 -0.0131703
13.8905 4.22693e-14 -0.0133652
13.9345 4.22125e-14 -0.0135508
13.9786 4.20864e-14 -0.0137277
14.0227 4.19954e-14 -0.0138966
14.067 4.17804e-14 -0.0140581
14.1113 4.14839e-14 -0.0142129
14.1558 4.12919e-14 -0.0143615
14.2003 4.10599e-14 -0.0145046
14.2449 4.06994e-14 -0.0146428
14.2896 4.05993e-14 -0.0147767
14.3344 4.01268e-14 -0.0149067
14.3793 3.98664e-14 -0.0150335
14.4243 3.94862e-14 -0.0151573
14.4693 3.93631e-14 -0.0152786
14.5145 3.90398e-14 -0.0153979
14.5598 3.86849e-14 -0.0155153
14.6052 3.84916e-14 -0.0156312
14.6506 3.81864e-14 -0.0157457
14.6962 3.81738e-14 -0.0158591
14.7419 3.78775e-14 -0.0159715
14.7877 3.76486e-14 -0.0160828
14.8336 3.74928e-14 -0.0161933
14.8796 3.74879e-14 -0.0163026
14.9257 3.72159e-14 -0.0164109
14.9719 3.73021e-14 -0.0165179
15.0182 3.74911e-14 -0.0166234
15.0647 3.75238e-14 -0.0167273
15.1112 3.72668e-14 -0.0168293
15.1579 3.7575e-14 -0.0169289
15.2047 3.75808e-14 -0.0170259
15.2516 3.74716e-14 -0.0171199
15.2986 3.78898e-14 -0.0172103
15.3458 3.7919e-14 -0.0172967
15.393 3.82127e-14 -0.0173785
15.4404 3.82401e-14 -0.0174551
15.488 3.83423e-14 -0.017526
15.5356 3.8725e-14 -0.0175905
15.5834 3.812e-14 -0.0176478
15.6313 3.87302e-14 -0.0176973
15.6794 3.83637e-14 -0.0177384
15.7276 3.86291e-14 -0.0177701
15.7759 3.82707e-14 -0.0177918
15.8243 3.79631e-14 -0.0178027
15.873 3.74797e-14 -0.0178021
15.9217 3.81154e-14 -0.0177891
15.9706 3.73052e-14 -0.0177633
16.0197 3.71425e-14 -0.0177238
16.0689 3.66661e-14 -0.0176699
16.1182 3.67346e-14 -0.0176011
16.1677 3.64599e-14 -0.0175169
16.2174 3.56054e-14 -0.0174167
16.2672 3.558e-14 -0.0173002
16.3172 3.46553e-14 -0.0171673
16.3674 3.45135e-14 -0.0170175
16.4177 3.32776e-14 -0.0168509
16.4682 3.4491e-14 -0.0166676
16.5189 3.26503e-14 -0.0164677
16.5697 3.17293e-14 -0.0162514
16.6208 3.21053e-14 -0.0160192
16.672 3.04655e-14 -0.0157719
16.7234 3.0581e-14 -0.0155099
16.775 2.98991e-14 -0.015234
16.8268 2.90624e-14 -0.0149454
16.8787 2.82189e-14 -0.0146449
16.9309 2.71278e-14 -0.0143337
16.9833 2.71356e-14 -0.0140131
17.0359 2.60967e-14 -0.0136844
17.0887 2.54362e-14 -0.0133489
17.1418 2.49268e-14 -0.0130078
17.195 2.48496e-14 -0.0126628
17.2485 2.30407e-14 -0.0123152
17.3022 2.34043e-14 -0.0119663
17.3562 2.26179e-14 -0.0116174
17.4104 2.08402e-14 -0.01127
17.4648 2.08114e-14 -0.0109252
17.5195 1.90413e-14 -0.0105841
17.5744 1.88685e-14 -0.0102477
17.6296 1.82721e-14 -0.00991709
17.6851 1.73538e-14 -0.00959296
17.7408 1.68941e-14 -0.00927602
17.7969 1.56782e-14 -0.00896679
17.8532 1.48575e-14 -0.00866586
17.9098 1.46573e-14 -0.00837348
17.9667 1.31956e-14 -0.00808992
18.0239 1.28128e-14 -0.00781523
18.0815 1.25464e-14 -0.0075495
18.1393 1.1363e-14 -0.00729264
18.1975 1.07714e-14 -0.00704455
18.256 1.01423e-14 -0.00680495
18.3149 9.4095e-15 -0.0065736
18.3742 9.47565e-15 -0.00635016
18.4338 8.78561e-15 -0.00613435
18.4938 8.25283e-15 -0.00592571
18.5542 8.1939e-15 -0.0057239
18.615 7.75813e-15 -0.00552847
18.6762 7.30877e-15 -0.00533906
18.7379 6.76953e-15 -0.00515526
18.8 6.63736e-15 -0.00497674
18.8625 6.5925e-15 -0.00480308
18.9255 6.07264e-15 -0.00463398
18.9891 6.18342e-15 -0.00446906
19.0531 5.95965e-15 -0.00430807
19.1177 5.51745e-15 -0.00415068
19.1828 5.38352e-15 -0.00399672
19.2484 5.13646e-15 -0.00384592
19.3147 4.58869e-15 -0.00369812
19.3816 4.48914e-15 -0.00355312
19.4491 4.3408e-15 -0.00341081
19.5173 4.2723e-15 -0.00327104
19.5862 4.12338e-15 -0.00313374
19.6558 4.15252e-15 -0.00299879
19.7262 3.62546e-15 -0.00286614
19.7974 3.85187e-15 -0.00273569
19.8694 3.22852e-15 -0.00260745
19.9423 2.91606e-15 -0.00248133
20.0162 2.87755e-15 -0.00235737
20.091 2.7529e-15 -0.00223549
20.1669 2.44027e-15 -0.00211573
20.244 2.11292e-15 -0.00199799
20.3222 1.77137e-15 -0.00188232
20.4016 1.37461e-15 -0.00176864
20.4825 1.0701e-15 -0.00165701
20.5648 8.13973e-16 -0.00154734
20.6487 7.64502e-16 -0.00143969
20.7344 2.98095e-16 -0.001334
20.8219 8.89361e-17 -0.00123034
20.9115 -1.5156e-16 -0.00112864
21.0034 -6.0243e-16 -0.00102894
21.0979 -8.63051e-16 -0.000931171
21.1952 -1.08739e-15 -0.000835429
21.2959 -1.3417e-15 -0.000741489
21.4004 -1.54623e-15 -0.000649329
21.5093 -1.95898e-15 -0.000558834
21.6237 -2.12776e-15 -0.000469823
21.7448 -2.39401e-15 -0.000382139
21.8747 -2.57964e-15 -0.000295649
22.0165 -2.77812e-15 -0.000209717
22.1768 -2.8796e-15 -0.000123391
22.3723 -2.86475e-15 -3.42438e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.75Lambda0.5Nc1Classic/vCLADiaP_FRG_K.txt <==
-22.3723 -0.0179182 -0.00010878
-22.1768 -0.018137 -0.000390494
-22.0165 -0.0180841 -0.000658998
-21.8747 -0.0179173 -0.000923431
-21.7448 -0.0176706 -0.00118649
-21.6237 -0.0173602 -0.00145085
-21.5093 -0.0169999 -0.00171658
-21.4004 -0.0166065 -0.00198463
-21.2959 -0.0161757 -0.00225522
-21.1952 -0.0157147 -0.00252908
-21.0979 -0.0152263 -0.00280594
-21.0034 -0.014689 -0.00308681
-20.9115 -0.0141187 -0.00337106
-20.8219 -0.0135183 -0.0036592
-20.7344 -0.0128898 -0.00395077
-20.6487 -0.0122345 -0.00424629
-20.5648 -0.0115529 -0.00454521
-20.4825 -0.0108453 -0.00484797
-20.4016 -0.010112 -0.00515414
-20.3222 -0.00935266 -0.00546414
-20.244 -0.00856729 -0.00577756
-20.1669 -0.0077554 -0.00609482
-20.091 -0.00691642 -0.00641556
-20.0162 -0.00604962 -0.00674021
-19.9423 -0.00515406 -0.00706843
-19.8694 -0.00422858 -0.00740062
-19.7974 -0.00327245 -0.00773641
-19.7262 -0.00228449 -0.00807625
-19.6558 -0.00126352 -0.00841984
-19.5862 -0.000208306 -0.00876768
-19.5173 0.000882467 -0.00911959
-19.4491 0.00201035 -0.00947612
-19.3816 0.00317676 -0.00983717
-19.3147 0.0043833 -0.0102034
-19.2484 0.00563162 -0.0105747
-19.1828 0.00692344 -0.0109519
-19.1177 0.00826062 -0.0113352
-19.0531 0.00964482 -0.0117253
-18.9891 0.0110778 -0.0121226
-18.9255 0.0125615 -0.012528
-18.8625 0.0140977 -0.0129418
-18.8 0.0156883 -0.0133654
-18.7379 0.0173353 -0.013799
-18.6762 0.0190408 -0.014244
-18.615 0.0208068 -0.014701
-18.5542 0.0226349 -0.015171
-18.4938 0.0245268 -0.0156547
-18.4338 0.0264842 -0.0161534
-18.3742 0.0285086 -0.0166676
-18.3149 0.0306014 -0.0171985
-18.256 0.0327643 -0.0177465
-18.1975 0.0349978 -0.0183125
-18.1393 0.0373032 -0.0188968
-18.0815 0.039681 -0.0195
-18.0239 0.0421317 -0.0201221
-17.9667 0.0446556 -0.0207633
-17.9098 0.0472519 -0.021423
-17.8532 0.0499202 -0.022101
-17.7969 0.0526598 -0.0227963
-17.7408 0.05547 -0.0235083
-17.6851 0.0583481 -0.0242351
-17.6296 0.0612927 -0.0249754
-17.5744 0.0643018 -0.0257273
-17.5195 0.0673729 -0.0264888
-17.4648 0.0705027 -0.0272571
-17.4104 0.0736878 -0.0280297
-17.3562 0.0769252 -0.0288038
-17.3022 0.0802115 -0.0295766
-17.2485 0.0835422 -0.0303444
-17.195 0.0869125 -0.0311042
-17.1418 0.0903188 -0.0318526
-17.0887 0.0937573 -0.0325868
-17.0359 0.0972227 -0.0333026
-16.9833 0.10071 -0.0339973
-16.9309 0.104215 -0.0346678
-16.8787 0.107734 -0.0353114
-16.8268 0.111261 -0.0359247
-16.775 0.114792 -0.0365059
-16.7234 0.118324 -0.0370526
-16.672 0.121852 -0.0375627
-16.6208 0.125371 -0.0380346
-16.5697 0.128879 -0.0384673
-16.5189 0.132371 -0.0388596
-16.4682 0.135844 -0.0392107
-16.4177 0.139294 -0.0395203
-16.3674 0.142719 -0.0397888
-16.3172 0.146116 -0.040016
-16.2672 0.149481 -0.0402022
-16.2174 0.152813 -0.0403489
-16.1677 0.15611 -0.0404568
-16.1182 0.159369 -0.0405265
-16.0689 0.162588 -0.0405603
-16.0197 0.165768 -0.0405595
-15.9706 0.168905 -0.0405255
-15.9217 0.171997 -0.04046
-15.873 0.175045 -0.0403655
-15.8243 0.178047 -0.0402432
-15.7759 0.181 -0.0400952
-15.7276 0.183906 -0.0399236
-15.6794 0.186763 -0.0397303
-15.6313 0.18957 -0.0395167
-15.5834 0.192325 -0.0392853
-15.5356 0.19503 -0.0390375
-15.488 0.197682 -0.038775
-15.4404 0.20028 -0.0384996
-15.393 0.202826 -0.0382129
-15.3458 0.205316 -0.0379159
-15.2986 0.207751 -0.0376106
-15.2516 0.210129 -0.0372979
-15.2047 0.212451 -0.036979
-15.1579 0.214713 -0.036655
-15.1112 0.216916 -0.0363269
-15.0647 0.219059 -0.0359955
-15.0182 0.221139 -0.0356615
-14.9719 0.223157 -0.0353255
-14.9257 0.225111 -0.0349883
-14.8796 0.226997 -0.0346497
-14.8336 0.228817 -0.0343109
-14.7877 0.230566 -0.0339712
-14.7419 0.232244 -0.0336314
-14.6962 0.23385 -0.033291
-14.6506 0.23538 -0.0329503
-14.6052 0.236833 -0.0326087
-14.5598 0.238207 -0.0322661
-14.5145 0.239498 -0.031922
-14.4693 0.240707 -0.0315759
-14.4243 0.241829 -0.0312272
-14.3793 0.242861 -0.0308752
-14.3344 0.243803 -0.0305188
-14.2896 0.244652 -0.0301578
-14.2449 0.245403 -0.0297905
-14.2003 0.246058 -0.0294164
-14.1558 0.246611 -0.0290343
-14.1113 0.24706 -0.028643
-14.067 0.247406 -0.0282413
-14.0227 0.247643 -0.0278284
-13.9786 0.247773 -0.0274028
-13.9345 0.24779 -0.0269634
-13.8905 0.247696 -0.0265092
-13.8466 0.247489 -0.0260389
-13.8028 0.247166 -0.0255515
-13.759 0.246728 -0.0250465
-13.7153 0.246174 -0.0245222
-13.6718 0.245503 -0.0239788
-13.6283 0.244716 -0.0234148
-13.5848 0.243812 -0.0228306
-13.5415 0.242795 -0.0222255
-13.4982 0.241661 -0.0215988
-13.455 0.240416 -0.0209521
-13.4119 0.239059 -0.0202836
-13.3689 0.237594 -0.0195955
-13.3259 0.236023 -0.0188875
-13.283 0.234348 -0.0181601
-13.2402 0.232573 -0.0174156
-13.1974 0.230701 -0.0166532
-13.1547 0.228737 -0.0158758
-13.1121 0.226684 -0.0150837
-13.0696 0.224546 -0.0142786
-13.0271 0.222329 -0.0134621
-12.9847 0.220038 -0.0126359
-12.9424 0.21768 -0.0118012
-12.9001 0.215259 -0.0109614
-12.8579 0.212784 -0.0101189
-12.8158 0.21026 -0.00927848
-12.7737 0.207693 -0.00844742
-12.7317 0.205085 -0.00762946
-12.6898 0.202435 -0.00683063
-12.6479 0.199743 -0.00604942
-12.6061 0.197014 -0.00528328
-12.5643 0.194247 -0.0045324
-12.5226 0.191454 -0.00379188
-12.481 0.188636 -0.0030667
-12.4394 0.185801 -0.00235368
-12.3979 0.182955 -0.00165649
-12.3565 0.180098 -0.000975776
-12.3151 0.177239 -0.000311116
-12.2738 0.174376 0.000333735
-12.2325 0.171516 0.000961859
-12.1913 0.168661 0.00156926
-12.1501 0.16581 0.00215836
-12.109 0.162972 0.00272849
-12.068 0.16014 0.00327841
-12.027 0.157325 0.00381165
-11.986 0.154522 0.00432379
-11.9452 0.151735 0.00482072
-11.9043 0.148967 0.00529792
-11.8636 0.146215 0.0057596
-11.8228 0.143486 0.00620528
-11.7822 0.140774 0.00663413
-11.7415 0.138086 0.00705076
-11.701 0.135419 0.00745047
-11.6605 0.132773 0.00783997
-11.62 0.130154 0.00821462
-11.5796 0.127554 0.00857904
-11.5392 0.124983 0.00893241
-11.4989 0.122431 0.00927457
-11.4587 0.119908 0.00960971
-11.4184 0.117408 0.00993314
-11.3783 0.114931 0.0102524
-11.3381 0.112483 0.0105606
-11.2981 0.110054 0.0108658
-11.2581 0.107656 0.0111625
-11.2181 0.105278 0.0114554
-11.1781 0.102927 0.011744
-11.1383 0.100601 0.0120271
-11.0984 0.0982964 0.0123098
-11.0586 0.0960214 0.0125861
-11.0189 0.0937643 0.0128644
-10.9792 0.0915367 0.013137
-10.9395 0.0893286 0.0134121
-10.8999 0.0871464 0.0136839
-10.8603 0.0849871 0.0139568
-10.8208 0.0828495 0.0142302
-10.7813 0.0807376 0.0145029
-10.7418 0.0786439 0.0147795
-10.7024 0.0765777 0.0150541
-10.6631 0.0745277 0.0153347
-10.6238 0.0725057 0.0156133
-10.5845 0.0704995 0.0158985
-10.5452 0.0685199 0.0161829
-10.506 0.0665572 0.0164727
-10.4669 0.0646179 0.0167648
-10.4278 0.0626984 0.0170595
-10.3887 0.0607978 0.0173605
-10.3496 0.0589205 0.0176611
-10.3106 0.0570583 0.0179706
-10.2717 0.0552212 0.0182789
-10.2328 0.0533981 0.0185958
-10.1939 0.0515977 0.0189132
-10.155 0.049814 0.019237
-10.1162 0.0480477 0.0195641
-10.0774 0.046302 0.0198945
-10.0387 0.0445689 0.0202313
-10 0.0428584 0.0205686
-9.96134 0.0411586 0.0209145
-9.92271 0.0394798 0.0212592
-9.88412 0.0378132 0.0216133
-9.84557 0.0361624 0.0219656
-9.80704 0.0345273 0.0223272
-9.76856 0.0329016 0.022687
-9.73011 0.0312947 0.023055
-9.69169 0.0296924 0.0234224
-9.65331 0.0281099 0.0237956
-9.61496 0.0265301 0.0241706
-9.57664 0.024967 0.024548
-9.53836 0.023408 0.0249305
-9.50011 0.0218597 0.0253111
-9.46189 0.0203187 0.0257002
-9.42371 0.018782 0.0260836
-9.38556 0.0172543 0.0264776
-9.34744 0.0157266 0.0268639
-9.30935 0.0142063 0.0272608
-9.2713 0.0126845 0.0276504
-9.23327 0.011167 0.0280469
-9.19528 0.00964756 0.0284393
-9.15732 0.00812861 0.0288335
-9.11939 0.00660758 0.0292269
-9.08149 0.00508189 0.0296179
-9.04362 0.00355594 0.0300096
-9.00578 0.00201773 0.0303963
-8.96797 0.000483244 0.0307839
-8.93019 -0.00107267 0.0311639
-8.89244 -0.0026213 0.0315453
-8.85471 -0.00419824 0.031916
-8.81702 -0.00576769 0.0322882
-8.77936 -0.00736763 0.0326471
-8.74172 -0.00896463 0.0330057
-8.70412 -0.0105897 0.0333504
-8.66654 -0.0122203 0.0336915
-8.62899 -0.0138739 0.0340196
-8.59146 -0.0155424 0.03434
-8.55397 -0.0172295 0.0346486
-8.5165 -0.0189383 0.0349448
-8.47906 -0.0206627 0.0352311
-8.44165 -0.0224141 0.0355005
-8.40426 -0.0241787 0.0357624
-8.3669 -0.0259739 0.0360035
-8.32956 -0.0277811 0.0362389
-8.29226 -0.0296198 0.0364511
-8.25497 -0.0314705 0.0366578
-8.21772 -0.0333503 0.0368413
-8.18049 -0.0352414 0.0370177
-8.14328 -0.0371567 0.0371722
-8.1061 -0.0390813 0.0373184
-8.06895 -0.0410215 0.0374428
-8.03182 -0.0429699 0.0375586
-7.99471 -0.0449183 0.0376506
-7.95763 -0.0468746 0.0377328
-7.92058 -0.0488088 0.037789
-7.88355 -0.0507484 0.0378296
-7.84654 -0.0526421 0.037843
-7.80955 -0.054532 0.0378291
-7.77259 -0.0563545 0.0377866
-7.73566 -0.0581565 0.0377006
-7.69874 -0.0598719 0.0375815
-7.66185 -0.0615459 0.0374011
-7.62498 -0.0631169 0.0371791
-7.58814 -0.0646239 0.0368791
-7.55132 -0.0660163 0.0365262
-7.51452 -0.0673227 0.0360814
-7.47774 -0.0685082 0.0355725
-7.44099 -0.0695884 0.0349624
-7.40425 -0.0705461 0.0342806
-7.36754 -0.0713846 0.033494
-7.33085 -0.0721026 0.0326352
-7.29418 -0.0726922 0.031674
-7.25754 -0.0731675 0.030649
-7.22091 -0.0735082 0.02953
-7.18431 -0.0737434 0.0283626
-7.14772 -0.0738411 0.0271162
-7.11116 -0.0738423 0.0258396
-7.07462 -0.0737065 0.0245045
-7.0381 -0.0734818 0.0231567
-7.00159 -0.0731237 0.0217743
-6.96511 -0.0726826 0.0203932
-6.92865 -0.072115 0.0190014
-6.89221 -0.071469 0.0176202
-6.85579 -0.0707068 0.0162497
-6.81938 -0.0698702 0.0148941
-6.783 -0.0689307 0.0135661
-6.74664 -0.0679215 0.0122535
-6.71029 -0.0668257 0.01098
-6.67397 -0.0656658 0.00971969
-6.63766 -0.0644383 0.0085057
-6.60137 -0.0631531 0.00730074
-6.5651 -0.061822 0.006146
-6.52885 -0.0604404 0.00499594
-6.49262 -0.0590355 0.0038978
-6.4564 -0.0575887 0.00280093
-6.42021 -0.0561399 0.00175666
-6.38403 -0.0546592 0.000712195
-6.34786 -0.0531955 -0.000279061
-6.31172 -0.0517104 -0.0012694
-6.27559 -0.0502582 -0.00220538
-6.23949 -0.0487945 -0.0031364
-6.20339 -0.047376 -0.00401118
-6.16732 -0.0459542 -0.00487399
-6.13126 -0.0445858 -0.00567813
-6.09522 -0.0432196 -0.00646059
-6.05919 -0.0419104 -0.00718189
-6.02319 -0.040606 -0.00786965
-5.9872 -0.0393567 -0.00849445
-5.95122 -0.0381114 -0.00907253
-5.91526 -0.0369143 -0.00958732
-5.87932 -0.0357166 -0.0100422
-5.84339 -0.0345551 -0.0104355
-5.80748 -0.0333851 -0.0107575
-5.77158 -0.0322342 -0.0110222
-5.7357 -0.0310645 -0.0112075
-5.69984 -0.029893 -0.0113432
-5.66399 -0.0286906 -0.0113961
-5.62815 -0.0274626 -0.0114112
-5.59233 -0.0261913 -0.0113451
-5.55653 -0.0248697 -0.0112577
-5.52074 -0.0234926 -0.0110964
-5.48497 -0.0220423 -0.0109351
-5.4492 -0.020526 -0.0107125
-5.41346 -0.0189173 -0.0105154
-5.37773 -0.0172357 -0.0102741
-5.34201 -0.0154478 -0.0100869
-5.30631 -0.0135855 -0.00987565
-5.27062 -0.0116097 -0.00974845
-5.23494 -0.00956441 -0.00961832
-5.19928 -0.00740559 -0.00960111
-5.16363 -0.00518951 -0.00960092
-5.128 -0.00286671 -0.00973883
-5.09237 -0.000504943 -0.00991041
-5.05677 0.00195037 -0.0102392
-5.02117 0.00442234 -0.0106134
-4.98559 0.00696973 -0.0111564
-4.95002 0.00950971 -0.0117502
-4.91446 0.0121044 -0.012517
-4.87892 0.0146673 -0.0133339
-4.84339 0.0172643 -0.014321
-4.80787 0.0198061 -0.0153526
-4.77237 0.0223634 -0.0165454
-4.73687 0.0248439 -0.0177743
-4.70139 0.0273236 -0.0191506
-4.66592 0.0297077 -0.0205531
-4.63046 0.0320762 -0.0220857
-4.59502 0.0343332 -0.0236345
-4.55958 0.0365601 -0.0252942
-4.52416 0.0386628 -0.0269602
-4.48875 0.0407199 -0.0287166
-4.45335 0.0426428 -0.0304701
-4.41797 0.0445027 -0.032293
-4.38259 0.0462208 -0.0341042
-4.34722 0.0478554 -0.0359628
-4.31187 0.0493427 -0.0378018
-4.27653 0.0507231 -0.0396651
-4.24119 0.0519508 -0.0415009
-4.20587 0.0530467 -0.0433367
-4.17056 0.0539823 -0.0451364
-4.13526 0.0547617 -0.0469101
-4.09997 0.0553693 -0.0486382
-4.06469 0.0557986 -0.0503115
-4.02942 0.0560386 -0.0519285
-3.99416 0.0560825 -0.053458
-3.95891 0.0559133 -0.0549194
-3.92367 0.0555346 -0.0562558
-3.88844 0.0549153 -0.0575097
-3.85322 0.0540758 -0.0585963
-3.81801 0.0529682 -0.0595805
-3.7828 0.0516316 -0.0603524
-3.74761 0.0500015 -0.0609938
-3.71243 0.0481378 -0.0613748
-3.67726 0.0459568 -0.0615901
-3.64209 0.043547 -0.0614907
-3.60694 0.0407995 -0.0611879
-3.57179 0.0378405 -0.0605044
-3.53665 0.0345348 -0.0595835
-3.50152 0.0310455 -0.0582019
-3.4664 0.0272237 -0.0565537
-3.43129 0.0232561 -0.0543572
-3.39619 0.0189998 -0.0518666
-3.36109 0.0146526 -0.0487454
-3.32601 0.0100905 -0.0453025
-3.29093 0.0055212 -0.0411655
-3.25586 0.00083871 -0.0366837
-3.2208 -0.00372926 -0.0314751
-3.18574 -0.00828341 -0.0259138
-3.1507 -0.0125598 -0.0196352
-3.11566 -0.0166747 -0.0130269
-3.08063 -0.0203101 -0.00576213
-3.0456 -0.0236244 0.00175998
-3.01059 -0.0262291 0.00981571
-2.97558 -0.0283578 0.0179931
-2.94058 -0.0295368 0.0265051
-2.90558 -0.0301139 0.0349317
-2.87059 -0.029525 0.0434033
-2.83561 -0.0282649 0.051508
-2.80064 -0.0257086 0.0592769
-2.76567 -0.0225039 0.0663328
-2.73071 -0.0180427 0.0726124
-2.69576 -0.0130973 0.0778197
-2.66081 -0.0071693 0.0818317
-2.62587 -0.00109617 0.0845087
-2.59094 0.0054617 0.0857255
-2.55601 0.0116986 0.0855701
-2.52109 0.017823 0.0839734
-2.48617 0.0231797 0.0812521
-2.45126 0.0279328 0.0774157
-2.41636 0.0316586 0.0729102
-2.38146 0.0345605 0.0677898
-2.34657 0.0364333 0.0624863
-2.31168 0.0375406 0.0570379
-2.2768 0.0378078 0.0517689
-2.24192 0.037523 0.0466664
-2.20705 0.0366537 0.0419377
-2.17219 0.0354668 0.0375218
-2.13733 0.0339292 0.0335442
-2.10247 0.0322615 0.0299158
-2.06762 0.0304217 0.0267161
-2.03278 0.0285802 0.0238457
-1.99794 0.0266894 0.0213607
-1.9631 0.0248778 0.0191617
-1.92827 0.0230932 0.0172927
-1.89345 0.0214361 0.01566
-1.85862 0.0198464 0.0143016
-1.82381 0.0184115 0.013131
-1.78899 0.0170591 0.0121833
-1.75419 0.0158745 0.0113805
-1.71938 0.0147714 0.0107555
-1.68458 0.0138397 0.0102395
-1.64979 0.0129797 0.00986312
-1.61499 0.0122877 0.00956639
-1.58021 0.0116537 0.00937809
-1.54542 0.0111804 0.00924621
-1.51064 0.0107503 0.00919762
-1.47586 0.0104714 0.00918724
-1.44109 0.0102211 0.00924043
-1.40632 0.0101126 0.00931765
-1.37155 0.0100189 0.00944323
-1.33679 0.0100585 0.00958181
-1.30203 0.0101001 0.00975727
-1.26727 0.0102681 0.00993701
-1.23251 0.0104266 0.0101451
-1.19776 0.0107066 0.0103505
-1.16301 0.0109667 0.010578
-1.12827 0.0113454 0.0107968
-1.09352 0.0116949 0.0110331
-1.05878 0.0121621 0.0112555
-1.02405 0.0125916 0.0114915
-0.989309 0.0131403 0.0117086
-0.954576 0.0136431 0.011936
-0.919844 0.0142688 0.0121389
-0.885115 0.0148407 0.012349
-0.850388 0.0155407 0.0125282
-0.815663 0.0161792 0.0127108
-0.78094 0.0169527 0.012855
-0.746219 0.0176564 0.0129977
-0.711499 0.018503 0.013093
-0.676781 0.0192705 0.0131806
-0.642065 0.0201892 0.0132097
-0.60735 0.0210179 0.0132233
-0.572637 0.0220056 0.0131654
-0.537925 0.0228902 0.013082
-0.503214 0.0239397 0.0129122
-0.468504 0.0248699 0.012705
-0.433796 0.0259672 0.012395
-0.399089 0.0269257 0.0120334
-0.364382 0.0280469 0.0115524
-0.329676 0.0290071 0.0110036
-0.294972 0.0301141 0.0103202
-0.260267 0.0310374 0.00955166
-0.225564 0.0320768 0.00863715
-0.190861 0.0328936 0.00762364
-0.156158 0.0337804 0.00646161
-0.121456 0.0344222 0.00519466
-0.0867541 0.0350287 0.00380174
-0.0520524 0.0354069 0.00232446
-0.0173508 0.0356256 0.000780498
0.0173508 0.0356256 -0.000780498
0.0520524 0.0354069 -0.00232446
0.0867541 0.0350287 -0.00380174
0.121456 0.0344222 -0.00519466
0.156158 0.0337804 -0.00646161
0.190861 0.0328936 -0.00762364
0.225564 0.0320768 -0.00863715
0.260267 0.0310374 -0.00955166
0.294972 0.0301141 -0.0103202
0.329676 0.0290071 -0.0110036
0.364382 0.0280469 -0.0115524
0.399089 0.0269257 -0.0120334
0.433796 0.0259672 -0.012395
0.468504 0.0248699 -0.012705
0.503214 0.0239397 -0.0129122
0.537925 0.0228902 -0.013082
0.572637 0.0220056 -0.0131654
0.60735 0.0210179 -0.0132233
0.642065 0.0201892 -0.0132097
0.676781 0.0192705 -0.0131806
0.711499 0.018503 -0.013093
0.746219 0.0176564 -0.0129977
0.78094 0.0169527 -0.012855
0.815663 0.0161792 -0.0127108
0.850388 0.0155407 -0.0125282
0.885115 0.0148407 -0.012349
0.919844 0.0142688 -0.0121389
0.954576 0.0136431 -0.011936
0.989309 0.0131403 -0.0117086
1.02405 0.0125916 -0.0114915
1.05878 0.0121621 -0.0112555
1.09352 0.0116949 -0.0110331
1.12827 0.0113454 -0.0107968
1.16301 0.0109667 -0.010578
1.19776 0.0107066 -0.0103505
1.23251 0.0104266 -0.0101451
1.26727 0.0102681 -0.00993701
1.30203 0.0101001 -0.00975727
1.33679 0.0100585 -0.00958181
1.37155 0.0100189 -0.00944323
1.40632 0.0101126 -0.00931765
1.44109 0.0102211 -0.00924043
1.47586 0.0104714 -0.00918724
1.51064 0.0107503 -0.00919762
1.54542 0.0111804 -0.00924621
1.58021 0.0116537 -0.00937809
1.61499 0.0122877 -0.00956639
1.64979 0.0129797 -0.00986312
1.68458 0.0138397 -0.0102395
1.71938 0.0147714 -0.0107555
1.75419 0.0158745 -0.0113805
1.78899 0.0170591 -0.0121833
1.82381 0.0184115 -0.013131
1.85862 0.0198464 -0.0143016
1.89345 0.0214361 -0.01566
1.92827 0.0230932 -0.0172927
1.9631 0.0248778 -0.0191617
1.99794 0.0266894 -0.0213607
2.03278 0.0285802 -0.0238457
2.06762 0.0304217 -0.0267161
2.10247 0.0322615 -0.0299158
2.13733 0.0339292 -0.0335442
2.17219 0.0354668 -0.0375218
2.20705 0.0366537 -0.0419377
2.24192 0.037523 -0.0466664
2.2768 0.0378078 -0.0517689
2.31168 0.0375406 -0.0570379
2.34657 0.0364333 -0.0624863
2.38146 0.0345605 -0.0677898
2.41636 0.0316586 -0.0729102
2.45126 0.0279328 -0.0774157
2.48617 0.0231797 -0.0812521
2.52109 0.017823 -0.0839734
2.55601 0.0116986 -0.0855701
2.59094 0.0054617 -0.0857255
2.62587 -0.00109617 -0.0845087
2.66081 -0.0071693 -0.0818317
2.69576 -0.0130973 -0.0778197
2.73071 -0.0180427 -0.0726124
2.76567 -0.0225039 -0.0663328
2.80064 -0.0257086 -0.0592769
2.83561 -0.0282649 -0.051508
2.87059 -0.029525 -0.0434033
2.90558 -0.0301139 -0.0349317
2.94058 -0.0295368 -0.0265051
2.97558 -0.0283578 -0.0179931
3.01059 -0.0262291 -0.00981571
3.0456 -0.0236244 -0.00175998
3.08063 -0.0203101 0.00576213
3.11566 -0.0166747 0.0130269
3.1507 -0.0125598 0.0196352
3.18574 -0.00828341 0.0259138
3.2208 -0.00372926 0.0314751
3.25586 0.00083871 0.0366837
3.29093 0.0055212 0.0411655
3.32601 0.0100905 0.0453025
3.36109 0.0146526 0.0487454
3.39619 0.0189998 0.0518666
3.43129 0.0232561 0.0543572
3.4664 0.0272237 0.0565537
3.50152 0.0310455 0.0582019
3.53665 0.0345348 0.0595835
3.57179 0.0378405 0.0605044
3.60694 0.0407995 0.0611879
3.64209 0.043547 0.0614907
3.67726 0.0459568 0.0615901
3.71243 0.0481378 0.0613748
3.74761 0.0500015 0.0609938
3.7828 0.0516316 0.0603524
3.81801 0.0529682 0.0595805
3.85322 0.0540758 0.0585963
3.88844 0.0549153 0.0575097
3.92367 0.0555346 0.0562558
3.95891 0.0559133 0.0549194
3.99416 0.0560825 0.053458
4.02942 0.0560386 0.0519285
4.06469 0.0557986 0.0503115
4.09997 0.0553693 0.0486382
4.13526 0.0547617 0.0469101
4.17056 0.0539823 0.0451364
4.20587 0.0530467 0.0433367
4.24119 0.0519508 0.0415009
4.27653 0.0507231 0.0396651
4.31187 0.0493427 0.0378018
4.34722 0.0478554 0.0359628
4.38259 0.0462208 0.0341042
4.41797 0.0445027 0.032293
4.45335 0.0426428 0.0304701
4.48875 0.0407199 0.0287166
4.52416 0.0386628 0.0269602
4.55958 0.0365601 0.0252942
4.59502 0.0343332 0.0236345
4.63046 0.0320762 0.0220857
4.66592 0.0297077 0.0205531
4.70139 0.0273236 0.0191506
4.73687 0.0248439 0.0177743
4.77237 0.0223634 0.0165454
4.80787 0.0198061 0.0153526
4.84339 0.0172643 0.014321
4.87892 0.0146673 0.0133339
4.91446 0.0121044 0.012517
4.95002 0.00950971 0.0117502
4.98559 0.00696973 0.0111564
5.02117 0.00442234 0.0106134
5.05677 0.00195037 0.0102392
5.09237 -0.000504943 0.00991041
5.128 -0.00286671 0.00973883
5.16363 -0.00518951 0.00960092
5.19928 -0.00740559 0.00960111
5.23494 -0.00956441 0.00961832
5.27062 -0.0116097 0.00974845
5.30631 -0.0135855 0.00987565
5.34201 -0.0154478 0.0100869
5.37773 -0.0172357 0.0102741
5.41346 -0.0189173 0.0105154
5.4492 -0.020526 0.0107125
5.48497 -0.0220423 0.0109351
5.52074 -0.0234926 0.0110964
5.55653 -0.0248697 0.0112577
5.59233 -0.0261913 0.0113451
5.62815 -0.0274626 0.0114112
5.66399 -0.0286906 0.0113961
5.69984 -0.029893 0.0113432
5.7357 -0.0310645 0.0112075
5.77158 -0.0322342 0.0110222
5.80748 -0.0333851 0.0107575
5.84339 -0.0345551 0.0104355
5.87932 -0.0357166 0.0100422
5.91526 -0.0369143 0.00958732
5.95122 -0.0381114 0.00907253
5.9872 -0.0393567 0.00849445
6.02319 -0.040606 0.00786965
6.05919 -0.0419104 0.00718189
6.09522 -0.0432196 0.00646059
6.13126 -0.0445858 0.00567813
6.16732 -0.0459542 0.00487399
6.20339 -0.047376 0.00401118
6.23949 -0.0487945 0.0031364
6.27559 -0.0502582 0.00220538
6.31172 -0.0517104 0.0012694
6.34786 -0.0531955 0.000279061
6.38403 -0.0546592 -0.000712195
6.42021 -0.0561399 -0.00175666
6.4564 -0.0575887 -0.00280093
6.49262 -0.0590355 -0.0038978
6.52885 -0.0604404 -0.00499594
6.5651 -0.061822 -0.006146
6.60137 -0.0631531 -0.00730074
6.63766 -0.0644383 -0.0085057
6.67397 -0.0656658 -0.00971969
6.71029 -0.0668257 -0.01098
6.74664 -0.0679215 -0.0122535
6.783 -0.0689307 -0.0135661
6.81938 -0.0698702 -0.0148941
6.85579 -0.0707068 -0.0162497
6.89221 -0.071469 -0.0176202
6.92865 -0.072115 -0.0190014
6.96511 -0.0726826 -0.0203932
7.00159 -0.0731237 -0.0217743
7.0381 -0.0734818 -0.0231567
7.07462 -0.0737065 -0.0245045
7.11116 -0.0738423 -0.0258396
7.14772 -0.0738411 -0.0271162
7.18431 -0.0737434 -0.0283626
7.22091 -0.0735082 -0.02953
7.25754 -0.0731675 -0.030649
7.29418 -0.0726922 -0.031674
7.33085 -0.0721026 -0.0326352
7.36754 -0.0713846 -0.033494
7.40425 -0.0705461 -0.0342806
7.44099 -0.0695884 -0.0349624
7.47774 -0.0685082 -0.0355725
7.51452 -0.0673227 -0.0360814
7.55132 -0.0660163 -0.0365262
7.58814 -0.0646239 -0.0368791
7.62498 -0.0631169 -0.0371791
7.66185 -0.0615459 -0.0374011
7.69874 -0.0598719 -0.0375815
7.73566 -0.0581565 -0.0377006
7.77259 -0.0563545 -0.0377866
7.80955 -0.054532 -0.0378291
7.84654 -0.0526421 -0.037843
7.88355 -0.0507484 -0.0378296
7.92058 -0.0488088 -0.037789
7.95763 -0.0468746 -0.0377328
7.99471 -0.0449183 -0.0376506
8.03182 -0.0429699 -0.0375586
8.06895 -0.0410215 -0.0374428
8.1061 -0.0390813 -0.0373184
8.14328 -0.0371567 -0.0371722
8.18049 -0.0352414 -0.0370177
8.21772 -0.0333503 -0.0368413
8.25497 -0.0314705 -0.0366578
8.29226 -0.0296198 -0.0364511
8.32956 -0.0277811 -0.0362389
8.3669 -0.0259739 -0.0360035
8.40426 -0.0241787 -0.0357624
8.44165 -0.0224141 -0.0355005
8.47906 -0.0206627 -0.0352311
8.5165 -0.0189383 -0.0349448
8.55397 -0.0172295 -0.0346486
8.59146 -0.0155424 -0.03434
8.62899 -0.0138739 -0.0340196
8.66654 -0.0122203 -0.0336915
8.70412 -0.0105897 -0.0333504
8.74172 -0.00896463 -0.0330057
8.77936 -0.00736763 -0.0326471
8.81702 -0.00576769 -0.0322882
8.85471 -0.00419824 -0.031916
8.89244 -0.0026213 -0.0315453
8.93019 -0.00107267 -0.0311639
8.96797 0.000483244 -0.0307839
9.00578 0.00201773 -0.0303963
9.04362 0.00355594 -0.0300096
9.08149 0.00508189 -0.0296179
9.11939 0.00660758 -0.0292269
9.15732 0.00812861 -0.0288335
9.19528 0.00964756 -0.0284393
9.23327 0.011167 -0.0280469
9.2713 0.0126845 -0.0276504
9.30935 0.0142063 -0.0272608
9.34744 0.0157266 -0.0268639
9.38556 0.0172543 -0.0264776
9.42371 0.018782 -0.0260836
9.46189 0.0203187 -0.0257002
9.50011 0.0218597 -0.0253111
9.53836 0.023408 -0.0249305
9.57664 0.024967 -0.024548
9.61496 0.0265301 -0.0241706
9.65331 0.0281099 -0.0237956
9.69169 0.0296924 -0.0234224
9.73011 0.0312947 -0.023055
9.76856 0.0329016 -0.022687
9.80704 0.0345273 -0.0223272
9.84557 0.0361624 -0.0219656
9.88412 0.0378132 -0.0216133
9.92271 0.0394798 -0.0212592
9.96134 0.0411586 -0.0209145
10 0.0428584 -0.0205686
10.0387 0.0445689 -0.0202313
10.0774 0.046302 -0.0198945
10.1162 0.0480477 -0.0195641
10.155 0.049814 -0.019237
10.1939 0.0515977 -0.0189132
10.2328 0.0533981 -0.0185958
10.2717 0.0552212 -0.0182789
10.3106 0.0570583 -0.0179706
10.3496 0.0589205 -0.0176611
10.3887 0.0607978 -0.0173605
10.4278 0.0626984 -0.0170595
10.4669 0.0646179 -0.0167648
10.506 0.0665572 -0.0164727
10.5452 0.0685199 -0.0161829
10.5845 0.0704995 -0.0158985
10.6238 0.0725057 -0.0156133
10.6631 0.0745277 -0.0153347
10.7024 0.0765777 -0.0150541
10.7418 0.0786439 -0.0147795
10.7813 0.0807376 -0.0145029
10.8208 0.0828495 -0.0142302
10.8603 0.0849871 -0.0139568
10.8999 0.0871464 -0.0136839
10.9395 0.0893286 -0.0134121
10.9792 0.0915367 -0.013137
11.0189 0.0937643 -0.0128644
11.0586 0.0960214 -0.0125861
11.0984 0.0982964 -0.0123098
11.1383 0.100601 -0.0120271
11.1781 0.102927 -0.011744
11.2181 0.105278 -0.0114554
11.2581 0.107656 -0.0111625
11.2981 0.110054 -0.0108658
11.3381 0.112483 -0.0105606
11.3783 0.114931 -0.0102524
11.4184 0.117408 -0.00993314
11.4587 0.119908 -0.00960971
11.4989 0.122431 -0.00927457
11.5392 0.124983 -0.00893241
11.5796 0.127554 -0.00857904
11.62 0.130154 -0.00821462
11.6605 0.132773 -0.00783997
11.701 0.135419 -0.00745047
11.7415 0.138086 -0.00705076
11.7822 0.140774 -0.00663413
11.8228 0.143486 -0.00620528
11.8636 0.146215 -0.0057596
11.9043 0.148967 -0.00529792
11.9452 0.151735 -0.00482072
11.986 0.154522 -0.00432379
12.027 0.157325 -0.00381165
12.068 0.16014 -0.00327841
12.109 0.162972 -0.00272849
12.1501 0.16581 -0.00215836
12.1913 0.168661 -0.00156926
12.2325 0.171516 -0.000961859
12.2738 0.174376 -0.000333735
12.3151 0.177239 0.000311116
12.3565 0.180098 0.000975776
12.3979 0.182955 0.00165649
12.4394 0.185801 0.00235368
12.481 0.188636 0.0030667
12.5226 0.191454 0.00379188
12.5643 0.194247 0.0045324
12.6061 0.197014 0.00528328
12.6479 0.199743 0.00604942
12.6898 0.202435 0.00683063
12.7317 0.205085 0.00762946
12.7737 0.207693 0.00844742
12.8158 0.21026 0.00927848
12.8579 0.212784 0.0101189
12.9001 0.215259 0.0109614
12.9424 0.21768 0.0118012
12.9847 0.220038 0.0126359
13.0271 0.222329 0.0134621
13.0696 0.224546 0.0142786
13.1121 0.226684 0.0150837
13.1547 0.228737 0.0158758
13.1974 0.230701 0.0166532
13.2402 0.232573 0.0174156
13.283 0.234348 0.0181601
13.3259 0.236023 0.0188875
13.3689 0.237594 0.0195955
13.4119 0.239059 0.0202836
13.455 0.240416 0.0209521
13.4982 0.241661 0.0215988
13.5415 0.242795 0.0222255
13.5848 0.243812 0.0228306
13.6283 0.244716 0.0234148
13.6718 0.245503 0.0239788
13.7153 0.246174 0.0245222
13.759 0.246728 0.0250465
13.8028 0.247166 0.0255515
13.8466 0.247489 0.0260389
13.8905 0.247696 0.0265092
13.9345 0.24779 0.0269634
13.9786 0.247773 0.0274028
14.0227 0.247643 0.0278284
14.067 0.247406 0.0282413
14.1113 0.24706 0.028643
14.1558 0.246611 0.0290343
14.2003 0.246058 0.0294164
14.2449 0.245403 0.0297905
14.2896 0.244652 0.0301578
14.3344 0.243803 0.0305188
14.3793 0.242861 0.0308752
14.4243 0.241829 0.0312272
14.4693 0.240707 0.0315759
14.5145 0.239498 0.031922
14.5598 0.238207 0.0322661
14.6052 0.236833 0.0326087
14.6506 0.23538 0.0329503
14.6962 0.23385 0.033291
14.7419 0.232244 0.0336314
14.7877 0.230566 0.0339712
14.8336 0.228817 0.0343109
14.8796 0.226997 0.0346497
14.9257 0.225111 0.0349883
14.9719 0.223157 0.0353255
15.0182 0.221139 0.0356615
15.0647 0.219059 0.0359955
15.1112 0.216916 0.0363269
15.1579 0.214713 0.036655
15.2047 0.212451 0.036979
15.2516 0.210129 0.0372979
15.2986 0.207751 0.0376106
15.3458 0.205316 0.0379159
15.393 0.202826 0.0382129
15.4404 0.20028 0.0384996
15.488 0.197682 0.038775
15.5356 0.19503 0.0390375
15.5834 0.192325 0.0392853
15.6313 0.18957 0.0395167
15.6794 0.186763 0.0397303
15.7276 0.183906 0.0399236
15.7759 0.181 0.0400952
15.8243 0.178047 0.0402432
15.873 0.175045 0.0403655
15.9217 0.171997 0.04046
15.9706 0.168905 0.0405255
16.0197 0.165768 0.0405595
16.0689 0.162588 0.0405603
16.1182 0.159369 0.0405265
16.1677 0.15611 0.0404568
16.2174 0.152813 0.0403489
16.2672 0.149481 0.0402022
16.3172 0.146116 0.040016
16.3674 0.142719 0.0397888
16.4177 0.139294 0.0395203
16.4682 0.135844 0.0392107
16.5189 0.132371 0.0388596
16.5697 0.128879 0.0384673
16.6208 0.125371 0.0380346
16.672 0.121852 0.0375627
16.7234 0.118324 0.0370526
16.775 0.114792 0.0365059
16.8268 0.111261 0.0359247
16.8787 0.107734 0.0353114
16.9309 0.104215 0.0346678
16.9833 0.10071 0.0339973
17.0359 0.0972227 0.0333026
17.0887 0.0937573 0.0325868
17.1418 0.0903188 0.0318526
17.195 0.0869125 0.0311042
17.2485 0.0835422 0.0303444
17.3022 0.0802115 0.0295766
17.3562 0.0769252 0.0288038
17.4104 0.0736878 0.0280297
17.4648 0.0705027 0.0272571
17.5195 0.0673729 0.0264888
17.5744 0.0643018 0.0257273
17.6296 0.0612927 0.0249754
17.6851 0.0583481 0.0242351
17.7408 0.05547 0.0235083
17.7969 0.0526598 0.0227963
17.8532 0.0499202 0.022101
17.9098 0.0472519 0.021423
17.9667 0.0446556 0.0207633
18.0239 0.0421317 0.0201221
18.0815 0.039681 0.0195
18.1393 0.0373032 0.0188968
18.1975 0.0349978 0.0183125
18.256 0.0327643 0.0177465
18.3149 0.0306014 0.0171985
18.3742 0.0285086 0.0166676
18.4338 0.0264842 0.0161534
18.4938 0.0245268 0.0156547
18.5542 0.0226349 0.015171
18.615 0.0208068 0.014701
18.6762 0.0190408 0.014244
18.7379 0.0173353 0.013799
18.8 0.0156883 0.0133654
18.8625 0.0140977 0.0129418
18.9255 0.0125615 0.012528
18.9891 0.0110778 0.0121226
19.0531 0.00964482 0.0117253
19.1177 0.00826062 0.0113352
19.1828 0.00692344 0.0109519
19.2484 0.00563162 0.0105747
19.3147 0.0043833 0.0102034
19.3816 0.00317676 0.00983717
19.4491 0.00201035 0.00947612
19.5173 0.000882467 0.00911959
19.5862 -0.000208306 0.00876768
19.6558 -0.00126352 0.00841984
19.7262 -0.00228449 0.00807625
19.7974 -0.00327245 0.00773641
19.8694 -0.00422858 0.00740062
19.9423 -0.00515406 0.00706843
20.0162 -0.00604962 0.00674021
20.091 -0.00691642 0.00641556
20.1669 -0.0077554 0.00609482
20.244 -0.00856729 0.00577756
20.3222 -0.00935266 0.00546414
20.4016 -0.010112 0.00515414
20.4825 -0.0108453 0.00484797
20.5648 -0.0115529 0.00454521
20.6487 -0.0122345 0.00424629
20.7344 -0.0128898 0.00395077
20.8219 -0.0135183 0.0036592
20.9115 -0.0141187 0.00337106
21.0034 -0.014689 0.00308681
21.0979 -0.0152263 0.00280594
21.1952 -0.0157147 0.00252908
21.2959 -0.0161757 0.00225522
21.4004 -0.0166065 0.00198463
21.5093 -0.0169999 0.00171658
21.6237 -0.0173602 0.00145085
21.7448 -0.0176706 0.00118649
21.8747 -0.0179173 0.000923431
22.0165 -0.0180841 0.000658998
22.1768 -0.018137 0.000390494
22.3723 -0.0179182 0.00010878


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.75Lambda0.5Nc1Classic/vCLAOffP_FRG_K.txt <==
-22.3723 -0.0179178 -0.000109445
-22.1768 -0.0181364 -0.000390916
-22.0165 -0.0180832 -0.000659604
-21.8747 -0.0179162 -0.000923888
-21.7448 -0.0176693 -0.00118708
-21.6237 -0.0173588 -0.00145133
-21.5093 -0.0169983 -0.00171716
-21.4004 -0.0166047 -0.00198512
-21.2959 -0.0161737 -0.00225581
-21.1952 -0.0157126 -0.00252959
-21.0979 -0.015224 -0.00280653
-21.0034 -0.0146866 -0.00308733
-20.9115 -0.0141162 -0.00337166
-20.8219 -0.0135156 -0.00365972
-20.7344 -0.012887 -0.00395137
-20.6487 -0.0122316 -0.00424682
-20.5648 -0.0115498 -0.00454581
-20.4825 -0.0108421 -0.00484851
-20.4016 -0.0101086 -0.00515475
-20.3222 -0.00934919 -0.0054647
-20.244 -0.00856368 -0.00577818
-20.1669 -0.00775166 -0.00609539
-20.091 -0.00691255 -0.00641619
-20.0162 -0.00604562 -0.00674079
-19.9423 -0.00514994 -0.00706907
-19.8694 -0.00422433 -0.00740121
-19.7974 -0.00326808 -0.00773706
-19.7262 -0.00227999 -0.00807685
-19.6558 -0.00125889 -0.00842051
-19.5862 -0.000203545 -0.0087683
-19.5173 0.000887356 -0.00912026
-19.4491 0.00201537 -0.00947675
-19.3816 0.0031819 -0.00983786
-19.3147 0.00438858 -0.010204
-19.2484 0.00563702 -0.0105754
-19.1828 0.00692898 -0.0109526
-19.1177 0.00826629 -0.0113359
-19.0531 0.00965062 -0.011726
-18.9891 0.0110838 -0.0121233
-18.9255 0.0125676 -0.0125287
-18.8625 0.0141039 -0.0129426
-18.8 0.0156946 -0.0133661
-18.7379 0.0173418 -0.0137998
-18.6762 0.0190474 -0.0142448
-18.615 0.0208135 -0.0147018
-18.5542 0.0226418 -0.0151718
-18.4938 0.0245338 -0.0156556
-18.4338 0.0264914 -0.0161542
-18.3742 0.0285159 -0.0166684
-18.3149 0.0306089 -0.0171993
-18.256 0.0327719 -0.0177474
-18.1975 0.0350056 -0.0183133
-18.1393 0.0373111 -0.0188976
-18.0815 0.039689 -0.0195008
-18.0239 0.0421399 -0.020123
-17.9667 0.0446639 -0.0207642
-17.9098 0.0472604 -0.0214239
-17.8532 0.0499289 -0.0221019
-17.7969 0.0526687 -0.0227973
-17.7408 0.055479 -0.0235092
-17.6851 0.0583573 -0.0242361
-17.6296 0.061302 -0.0249764
-17.5744 0.0643113 -0.0257283
-17.5195 0.0673826 -0.0264898
-17.4648 0.0705126 -0.0272581
-17.4104 0.0736979 -0.0280308
-17.3562 0.0769355 -0.0288049
-17.3022 0.0802219 -0.0295777
-17.2485 0.0835529 -0.0303455
-17.195 0.0869234 -0.0311053
-17.1418 0.0903299 -0.0318538
-17.0887 0.0937686 -0.0325879
-17.0359 0.0972342 -0.0333038
-16.9833 0.100721 -0.0339985
-16.9309 0.104227 -0.034669
-16.8787 0.107746 -0.0353126
-16.8268 0.111274 -0.035926
-16.775 0.114805 -0.0365071
-16.7234 0.118337 -0.0370539
-16.672 0.121866 -0.0375641
-16.6208 0.125385 -0.038036
-16.5697 0.128893 -0.0384687
-16.5189 0.132386 -0.038861
-16.4682 0.135859 -0.0392122
-16.4177 0.13931 -0.0395218
-16.3674 0.142735 -0.0397903
-16.3172 0.146133 -0.0400175
-16.2672 0.149499 -0.0402038
-16.2174 0.152831 -0.0403505
-16.1677 0.156129 -0.0404584
-16.1182 0.159389 -0.0405282
-16.0689 0.162609 -0.040562
-16.0197 0.165789 -0.0405614
-15.9706 0.168927 -0.0405273
-15.9217 0.17202 -0.0404619
-15.873 0.175068 -0.0403675
-15.8243 0.17807 -0.0402452
-15.7759 0.181024 -0.0400973
-15.7276 0.18393 -0.0399258
-15.6794 0.186788 -0.0397325
-15.6313 0.189595 -0.0395189
-15.5834 0.192351 -0.0392876
-15.5356 0.195056 -0.0390399
-15.488 0.197708 -0.0387774
-15.4404 0.200307 -0.0385021
-15.393 0.202853 -0.0382155
-15.3458 0.205344 -0.0379186
-15.2986 0.207779 -0.0376134
-15.2516 0.210158 -0.0373008
-15.2047 0.21248 -0.036982
-15.1579 0.214743 -0.0366581
-15.1112 0.216947 -0.0363301
-15.0647 0.21909 -0.0359988
-15.0182 0.221171 -0.0356649
-14.9719 0.223189 -0.0353291
-14.9257 0.225143 -0.0349919
-14.8796 0.22703 -0.0346536
-14.8336 0.22885 -0.0343148
-14.7877 0.230601 -0.0339754
-14.7419 0.232279 -0.0336357
-14.6962 0.233886 -0.0332956
-14.6506 0.235417 -0.032955
-14.6052 0.23687 -0.0326137
-14.5598 0.238246 -0.0322713
-14.5145 0.239538 -0.0319275
-14.4693 0.240747 -0.0315816
-14.4243 0.24187 -0.0312332
-14.3793 0.242904 -0.0308814
-14.3344 0.243847 -0.0305255
-14.2896 0.244696 -0.0301647
-14.2449 0.245449 -0.0297979
-14.2003 0.246104 -0.0294242
-14.1558 0.246659 -0.0290425
-14.1113 0.24711 -0.0286517
-14.067 0.247457 -0.0282507
-14.0227 0.247696 -0.0278384
-13.9786 0.247827 -0.0274134
-13.9345 0.247846 -0.0269748
-13.8905 0.247754 -0.0265213
-13.8466 0.247549 -0.0260519
-13.8028 0.247228 -0.0255656
-13.759 0.246792 -0.0250617
-13.7153 0.24624 -0.0245387
-13.6718 0.245572 -0.0239968
-13.6283 0.244788 -0.0234344
-13.5848 0.243887 -0.022852
-13.5415 0.242873 -0.022249
-13.4982 0.241743 -0.0216248
-13.455 0.240502 -0.0209809
-13.4119 0.239149 -0.0203157
-13.3689 0.237688 -0.0196315
-13.3259 0.236122 -0.0189281
-13.283 0.234452 -0.0182062
-13.2402 0.232683 -0.0174682
-13.1974 0.230817 -0.0167137
-13.1547 0.228858 -0.015946
-13.1121 0.226811 -0.0151656
-13.0696 0.224678 -0.014375
-13.0271 0.222466 -0.0135762
-12.9847 0.220177 -0.0127714
-12.9424 0.217816 -0.0119623
-12.9001 0.215387 -0.0111515
-12.8579 0.212894 -0.0103397
-12.8158 0.210341 -0.00952722
-12.7737 0.207733 -0.0087156
-12.7317 0.205079 -0.00790286
-12.6898 0.202384 -0.00709347
-12.6479 0.199655 -0.00628916
-12.6061 0.1969 -0.00549357
-12.5643 0.194119 -0.00471231
-12.5226 0.19132 -0.0039439
-12.481 0.188502 -0.00319463
-12.4394 0.18567 -0.00246156
-12.3979 0.182828 -0.00174788
-12.3565 0.179977 -0.00105375
-12.3151 0.177124 -0.000378097
-12.2738 0.174267 0.000275722
-12.2325 0.171412 0.000911286
-12.1913 0.168562 0.00152482
-12.1501 0.165717 0.00211909
-12.109 0.162883 0.00269354
-12.068 0.160055 0.00324716
-12.027 0.157244 0.00378352
-11.986 0.154445 0.00429839
-11.9452 0.151662 0.00479764
-11.9043 0.148897 0.0052769
-11.8636 0.146148 0.00574033
-11.8228 0.143421 0.0061876
-11.7822 0.140712 0.00661781
-11.7415 0.138026 0.0070357
-11.701 0.135361 0.00743648
-11.6605 0.132718 0.00782698
-11.62 0.130101 0.00820248
-11.5796 0.127502 0.00856773
-11.5392 0.124933 0.00892179
-11.4989 0.122383 0.00926462
-11.4587 0.119861 0.00960033
-11.4184 0.117362 0.00992432
-11.3783 0.114887 0.010244
-11.3381 0.11244 0.0105528
-11.2981 0.110012 0.0108583
-11.2581 0.107615 0.0111555
-11.2181 0.105238 0.0114487
-11.1781 0.102889 0.0117376
-11.1383 0.100564 0.012021
-11.0984 0.0982599 0.012304
-11.0586 0.0959858 0.0125806
-11.0189 0.0937295 0.0128591
-10.9792 0.0915027 0.0131319
-10.9395 0.0892955 0.0134072
-10.8999 0.087114 0.0136792
-10.8603 0.0849554 0.0139523
-10.8208 0.0828185 0.0142259
-10.7813 0.0807073 0.0144987
-10.7418 0.0786143 0.0147755
-10.7024 0.0765486 0.0150503
-10.6631 0.0744993 0.0153309
-10.6238 0.0724779 0.0156097
-10.5845 0.0704722 0.015895
-10.5452 0.0684931 0.0161795
-10.506 0.0665309 0.0164695
-10.4669 0.0645921 0.0167617
-10.4278 0.0626731 0.0170564
-10.3887 0.0607729 0.0173575
-10.3496 0.0588962 0.0176582
-10.3106 0.0570344 0.0179678
-10.2717 0.0551977 0.0182762
-10.2328 0.053375 0.0185932
-10.1939 0.051575 0.0189106
-10.155 0.0497916 0.0192346
-10.1162 0.0480257 0.0195617
-10.0774 0.0462804 0.0198921
-10.0387 0.0445477 0.020229
-10 0.0428375 0.0205663
-9.96134 0.041138 0.0209123
-9.92271 0.0394595 0.021257
-9.88412 0.0377932 0.0216113
-9.84557 0.0361428 0.0219635
-9.80704 0.034508 0.0223252
-9.76856 0.0328826 0.0226851
-9.73011 0.0312759 0.0230531
-9.69169 0.0296739 0.0234205
-9.65331 0.0280917 0.0237937
-9.61496 0.0265121 0.0241688
-9.57664 0.0249493 0.0245462
-9.53836 0.0233906 0.0249288
-9.50011 0.0218425 0.0253095
-9.46189 0.0203017 0.0256985
-9.42371 0.0187653 0.0260819
-9.38556 0.0172378 0.026476
-9.34744 0.0157103 0.0268624
-9.30935 0.0141902 0.0272593
-9.2713 0.0126686 0.0276489
-9.23327 0.0111513 0.0280455
-9.19528 0.00963209 0.0284378
-9.15732 0.00811334 0.0288321
-9.11939 0.0065925 0.0292255
-9.08149 0.005067 0.0296165
-9.04362 0.00354123 0.0300082
-9.00578 0.0020032 0.030395
-8.96797 0.000468892 0.0307826
-8.93019 -0.00108685 0.0311626
-8.89244 -0.00263531 0.031544
-8.85471 -0.00421208 0.0319148
-8.81702 -0.00578137 0.032287
-8.77936 -0.00738115 0.0326459
-8.74172 -0.008978 0.0330044
-8.70412 -0.0106029 0.0333493
-8.66654 -0.0122334 0.0336903
-8.62899 -0.0138868 0.0340185
-8.59146 -0.0155552 0.0343389
-8.55397 -0.0172421 0.0346475
-8.5165 -0.0189507 0.0349437
-8.47906 -0.0206751 0.03523
-8.44165 -0.0224263 0.0354994
-8.40426 -0.0241908 0.0357613
-8.3669 -0.0259859 0.0360024
-8.32956 -0.0277929 0.0362379
-8.29226 -0.0296314 0.0364501
-8.25497 -0.0314821 0.0366568
-8.21772 -0.0333617 0.0368403
-8.18049 -0.0352527 0.0370167
-8.14328 -0.0371679 0.0371712
-8.1061 -0.0390924 0.0373175
-8.06895 -0.0410325 0.0374418
-8.03182 -0.0429807 0.0375576
-7.99471 -0.0449291 0.0376496
-7.95763 -0.0468853 0.0377318
-7.92058 -0.0488194 0.037788
-7.88355 -0.0507588 0.0378287
-7.84654 -0.0526525 0.0378421
-7.80955 -0.0545422 0.0378283
-7.77259 -0.0563647 0.0377857
-7.73566 -0.0581666 0.0376997
-7.69874 -0.0598819 0.0375806
-7.66185 -0.0615558 0.0374002
-7.62498 -0.0631266 0.0371782
-7.58814 -0.0646336 0.0368782
-7.55132 -0.0660259 0.0365254
-7.51452 -0.0673322 0.0360805
-7.47774 -0.0685176 0.0355717
-7.44099 -0.0695977 0.0349616
-7.40425 -0.0705553 0.0342797
-7.36754 -0.0713938 0.0334932
-7.33085 -0.0721117 0.0326344
-7.29418 -0.0727011 0.0316732
-7.25754 -0.0731764 0.0306482
-7.22091 -0.073517 0.0295293
-7.18431 -0.0737522 0.0283618
-7.14772 -0.0738498 0.0271154
-7.11116 -0.0738509 0.0258388
-7.07462 -0.073715 0.0245037
-7.0381 -0.0734902 0.0231559
-7.00159 -0.0731321 0.0217735
-6.96511 -0.0726909 0.0203924
-6.92865 -0.0721232 0.0190007
-6.89221 -0.0714772 0.0176194
-6.85579 -0.0707149 0.0162489
-6.81938 -0.0698782 0.0148934
-6.783 -0.0689387 0.0135653
-6.74664 -0.0679294 0.0122527
-6.71029 -0.0668335 0.0109793
-6.67397 -0.0656736 0.00971893
-6.63766 -0.064446 0.00850496
-6.60137 -0.0631608 0.00729999
-6.5651 -0.0618296 0.00614527
-6.52885 -0.060448 0.0049952
-6.49262 -0.059043 0.00389708
-6.4564 -0.0575961 0.00280019
-6.42021 -0.0561473 0.00175594
-6.38403 -0.0546665 0.000711457
-6.34786 -0.0532027 -0.000279777
-6.31172 -0.0517175 -0.00127013
-6.27559 -0.0502653 -0.00220609
-6.23949 -0.0488015 -0.00313713
-6.20339 -0.047383 -0.00401189
-6.16732 -0.0459611 -0.00487472
-6.13126 -0.0445927 -0.00567884
-6.09522 -0.0432265 -0.00646132
-6.05919 -0.0419172 -0.0071826
-6.02319 -0.0406127 -0.00787037
-5.9872 -0.0393634 -0.00849515
-5.95122 -0.038118 -0.00907324
-5.91526 -0.0369209 -0.00958802
-5.87932 -0.0357232 -0.0100429
-5.84339 -0.0345616 -0.0104362
-5.80748 -0.0333915 -0.0107582
-5.77158 -0.0322406 -0.0110229
-5.7357 -0.0310709 -0.0112082
-5.69984 -0.0298993 -0.0113439
-5.66399 -0.0286969 -0.0113968
-5.62815 -0.0274689 -0.0114119
-5.59233 -0.0261975 -0.0113458
-5.55653 -0.0248759 -0.0112584
-5.52074 -0.0234987 -0.0110971
-5.48497 -0.0220483 -0.0109358
-5.4492 -0.020532 -0.0107132
-5.41346 -0.0189233 -0.0105161
-5.37773 -0.0172416 -0.0102748
-5.34201 -0.0154537 -0.0100876
-5.30631 -0.0135913 -0.00987636
-5.27062 -0.0116155 -0.00974915
-5.23494 -0.00957021 -0.00961904
-5.19928 -0.00741134 -0.0096018
-5.16363 -0.00519523 -0.00960163
-5.128 -0.00287239 -0.00973953
-5.09237 -0.000510589 -0.00991113
-5.05677 0.00194476 -0.0102399
-5.02117 0.00441677 -0.0106141
-4.98559 0.0069642 -0.0111571
-4.95002 0.00950421 -0.0117509
-4.91446 0.0120989 -0.0125177
-4.87892 0.0146618 -0.0133347
-4.84339 0.0172589 -0.0143217
-4.80787 0.0198007 -0.0153533
-4.77237 0.022358 -0.0165461
-4.73687 0.0248386 -0.0177751
-4.70139 0.0273184 -0.0191513
-4.66592 0.0297025 -0.0205538
-4.63046 0.032071 -0.0220864
-4.59502 0.034328 -0.0236353
-4.55958 0.0365549 -0.0252949
-4.52416 0.0386577 -0.0269609
-4.48875 0.0407148 -0.0287174
-4.45335 0.0426378 -0.0304709
-4.41797 0.0444977 -0.0322937
-4.38259 0.0462158 -0.034105
-4.34722 0.0478505 -0.0359635
-4.31187 0.0493377 -0.0378026
-4.27653 0.0507182 -0.0396658
-4.24119 0.0519459 -0.0415017
-4.20587 0.0530418 -0.0433374
-4.17056 0.0539775 -0.0451372
-4.13526 0.0547569 -0.0469108
-4.09997 0.0553645 -0.048639
-4.06469 0.0557939 -0.0503122
-4.02942 0.0560339 -0.0519293
-3.99416 0.0560778 -0.0534588
-3.95891 0.0559087 -0.0549202
-3.92367 0.0555299 -0.0562566
-3.88844 0.0549107 -0.0575105
-3.85322 0.0540712 -0.0585971
-3.81801 0.0529636 -0.0595813
-3.7828 0.051627 -0.0603532
-3.74761 0.0499969 -0.0609946
-3.71243 0.0481332 -0.0613756
-3.67726 0.0459523 -0.0615909
-3.64209 0.0435426 -0.0614915
-3.60694 0.040795 -0.0611887
-3.57179 0.0378361 -0.0605052
-3.53665 0.0345304 -0.0595843
-3.50152 0.0310411 -0.0582027
-3.4664 0.0272194 -0.0565545
-3.43129 0.0232517 -0.0543581
-3.39619 0.0189955 -0.0518675
-3.36109 0.0146483 -0.0487463
-3.32601 0.0100862 -0.0453034
-3.29093 0.00551691 -0.0411663
-3.25586 0.00083444 -0.0366846
-3.2208 -0.00373352 -0.031476
-3.18574 -0.00828765 -0.0259147
-3.1507 -0.012564 -0.0196361
-3.11566 -0.0166789 -0.0130278
-3.08063 -0.0203143 -0.00576304
-3.0456 -0.0236285 0.00175904
-3.01059 -0.0262333 0.00981479
-2.97558 -0.028362 0.0179922
-2.94058 -0.029541 0.0265041
-2.90558 -0.030118 0.0349307
-2.87059 -0.0295291 0.0434024
-2.83561 -0.0282689 0.051507
-2.80064 -0.0257127 0.059276
-2.76567 -0.022508 0.0663318
-2.73071 -0.0180467 0.0726114
-2.69576 -0.0131013 0.0778187
-2.66081 -0.00717331 0.0818307
-2.62587 -0.00110017 0.0845076
-2.59094 0.00545771 0.0857244
-2.55601 0.0116947 0.0855691
-2.52109 0.0178191 0.0839723
-2.48617 0.0231757 0.081251
-2.45126 0.0279289 0.0774146
-2.41636 0.0316547 0.0729091
-2.38146 0.0345566 0.0677887
-2.34657 0.0364293 0.0624851
-2.31168 0.0375367 0.0570367
-2.2768 0.0378039 0.0517677
-2.24192 0.0375191 0.0466652
-2.20705 0.0366498 0.0419365
-2.17219 0.035463 0.0375206
-2.13733 0.0339254 0.033543
-2.10247 0.0322577 0.0299145
-2.06762 0.0304179 0.0267148
-2.03278 0.0285763 0.0238445
-1.99794 0.0266855 0.0213594
-1.9631 0.0248739 0.0191603
-1.92827 0.0230893 0.0172914
-1.89345 0.0214323 0.0156587
-1.85862 0.0198426 0.0143002
-1.82381 0.0184077 0.0131296
-1.78899 0.0170553 0.0121818
-1.75419 0.0158707 0.011379
-1.71938 0.0147676 0.010754
-1.68458 0.0138359 0.0102379
-1.64979 0.0129759 0.00986156
-1.61499 0.0122839 0.00956482
-1.58021 0.0116499 0.00937647
-1.54542 0.0111766 0.00924458
-1.51064 0.0107464 0.00919593
-1.47586 0.0104676 0.00918554
-1.44109 0.0102173 0.00923867
-1.40632 0.0101088 0.00931587
-1.37155 0.0100151 0.0094414
-1.33679 0.0100546 0.00957995
-1.30203 0.0100962 0.00975534
-1.26727 0.0102642 0.00993506
-1.23251 0.0104227 0.0101431
-1.19776 0.0107027 0.0103485
-1.16301 0.0109628 0.0105759
-1.12827 0.0113415 0.0107947
-1.09352 0.0116909 0.0110309
-1.05878 0.0121582 0.0112532
-1.02405 0.0125876 0.0114892
-0.989309 0.0131363 0.0117061
-0.954576 0.0136391 0.0119335
-0.919844 0.0142646 0.0121364
-0.885115 0.0148365 0.0123463
-0.850388 0.0155365 0.0125255
-0.815663 0.016175 0.0127079
-0.78094 0.0169484 0.012852
-0.746219 0.017652 0.0129946
-0.711499 0.0184985 0.0130898
-0.676781 0.0192659 0.0131773
-0.642065 0.0201845 0.0132063
-0.60735 0.0210131 0.0132197
-0.572637 0.0220006 0.0131616
-0.537925 0.022885 0.0130781
-0.503214 0.0239343 0.0129081
-0.468504 0.0248643 0.0127007
-0.433796 0.0259614 0.0123905
-0.399089 0.0269195 0.0120288
-0.364382 0.0280403 0.0115476
-0.329676 0.0290001 0.0109986
-0.294972 0.0301065 0.0103151
-0.260267 0.0310292 0.00954645
-0.225564 0.0320678 0.00863197
-0.190861 0.0328838 0.00761856
-0.156158 0.0337697 0.00645688
-0.121456 0.0344105 0.00519048
-0.0867541 0.0350161 0.00379844
-0.0520524 0.0353935 0.00232231
-0.0173508 0.0356119 0.000779766
0.0173508 0.0356119 -0.000779766
0.0520524 0.0353935 -0.00232231
0.0867541 0.0350161 -0.00379844
0.121456 0.0344105 -0.00519048
0.156158 0.0337697 -0.00645688
0.190861 0.0328838 -0.00761856
0.225564 0.0320678 -0.00863197
0.260267 0.0310292 -0.00954645
0.294972 0.0301065 -0.0103151
0.329676 0.0290001 -0.0109986
0.364382 0.0280403 -0.0115476
0.399089 0.0269195 -0.0120288
0.433796 0.0259614 -0.0123905
0.468504 0.0248643 -0.0127007
0.503214 0.0239343 -0.0129081
0.537925 0.022885 -0.0130781
0.572637 0.0220006 -0.0131616
0.60735 0.0210131 -0.0132197
0.642065 0.0201845 -0.0132063
0.676781 0.0192659 -0.0131773
0.711499 0.0184985 -0.0130898
0.746219 0.017652 -0.0129946
0.78094 0.0169484 -0.012852
0.815663 0.016175 -0.0127079
0.850388 0.0155365 -0.0125255
0.885115 0.0148365 -0.0123463
0.919844 0.0142646 -0.0121364
0.954576 0.0136391 -0.0119335
0.989309 0.0131363 -0.0117061
1.02405 0.0125876 -0.0114892
1.05878 0.0121582 -0.0112532
1.09352 0.0116909 -0.0110309
1.12827 0.0113415 -0.0107947
1.16301 0.0109628 -0.0105759
1.19776 0.0107027 -0.0103485
1.23251 0.0104227 -0.0101431
1.26727 0.0102642 -0.00993506
1.30203 0.0100962 -0.00975534
1.33679 0.0100546 -0.00957995
1.37155 0.0100151 -0.0094414
1.40632 0.0101088 -0.00931587
1.44109 0.0102173 -0.00923867
1.47586 0.0104676 -0.00918554
1.51064 0.0107464 -0.00919593
1.54542 0.0111766 -0.00924458
1.58021 0.0116499 -0.00937647
1.61499 0.0122839 -0.00956482
1.64979 0.0129759 -0.00986156
1.68458 0.0138359 -0.0102379
1.71938 0.0147676 -0.010754
1.75419 0.0158707 -0.011379
1.78899 0.0170553 -0.0121818
1.82381 0.0184077 -0.0131296
1.85862 0.0198426 -0.0143002
1.89345 0.0214323 -0.0156587
1.92827 0.0230893 -0.0172914
1.9631 0.0248739 -0.0191603
1.99794 0.0266855 -0.0213594
2.03278 0.0285763 -0.0238445
2.06762 0.0304179 -0.0267148
2.10247 0.0322577 -0.0299145
2.13733 0.0339254 -0.033543
2.17219 0.035463 -0.0375206
2.20705 0.0366498 -0.0419365
2.24192 0.0375191 -0.0466652
2.2768 0.0378039 -0.0517677
2.31168 0.0375367 -0.0570367
2.34657 0.0364293 -0.0624851
2.38146 0.0345566 -0.0677887
2.41636 0.0316547 -0.0729091
2.45126 0.0279289 -0.0774146
2.48617 0.0231757 -0.081251
2.52109 0.0178191 -0.0839723
2.55601 0.0116947 -0.0855691
2.59094 0.00545771 -0.0857244
2.62587 -0.00110017 -0.0845076
2.66081 -0.00717331 -0.0818307
2.69576 -0.0131013 -0.0778187
2.73071 -0.0180467 -0.0726114
2.76567 -0.022508 -0.0663318
2.80064 -0.0257127 -0.059276
2.83561 -0.0282689 -0.051507
2.87059 -0.0295291 -0.0434024
2.90558 -0.030118 -0.0349307
2.94058 -0.029541 -0.0265041
2.97558 -0.028362 -0.0179922
3.01059 -0.0262333 -0.00981479
3.0456 -0.0236285 -0.00175904
3.08063 -0.0203143 0.00576304
3.11566 -0.0166789 0.0130278
3.1507 -0.012564 0.0196361
3.18574 -0.00828765 0.0259147
3.2208 -0.00373352 0.031476
3.25586 0.00083444 0.0366846
3.29093 0.00551691 0.0411663
3.32601 0.0100862 0.0453034
3.36109 0.0146483 0.0487463
3.39619 0.0189955 0.0518675
3.43129 0.0232517 0.0543581
3.4664 0.0272194 0.0565545
3.50152 0.0310411 0.0582027
3.53665 0.0345304 0.0595843
3.57179 0.0378361 0.0605052
3.60694 0.040795 0.0611887
3.64209 0.0435426 0.0614915
3.67726 0.0459523 0.0615909
3.71243 0.0481332 0.0613756
3.74761 0.0499969 0.0609946
3.7828 0.051627 0.0603532
3.81801 0.0529636 0.0595813
3.85322 0.0540712 0.0585971
3.88844 0.0549107 0.0575105
3.92367 0.0555299 0.0562566
3.95891 0.0559087 0.0549202
3.99416 0.0560778 0.0534588
4.02942 0.0560339 0.0519293
4.06469 0.0557939 0.0503122
4.09997 0.0553645 0.048639
4.13526 0.0547569 0.0469108
4.17056 0.0539775 0.0451372
4.20587 0.0530418 0.0433374
4.24119 0.0519459 0.0415017
4.27653 0.0507182 0.0396658
4.31187 0.0493377 0.0378026
4.34722 0.0478505 0.0359635
4.38259 0.0462158 0.034105
4.41797 0.0444977 0.0322937
4.45335 0.0426378 0.0304709
4.48875 0.0407148 0.0287174
4.52416 0.0386577 0.0269609
4.55958 0.0365549 0.0252949
4.59502 0.034328 0.0236353
4.63046 0.032071 0.0220864
4.66592 0.0297025 0.0205538
4.70139 0.0273184 0.0191513
4.73687 0.0248386 0.0177751
4.77237 0.022358 0.0165461
4.80787 0.0198007 0.0153533
4.84339 0.0172589 0.0143217
4.87892 0.0146618 0.0133347
4.91446 0.0120989 0.0125177
4.95002 0.00950421 0.0117509
4.98559 0.0069642 0.0111571
5.02117 0.00441677 0.0106141
5.05677 0.00194476 0.0102399
5.09237 -0.000510589 0.00991113
5.128 -0.00287239 0.00973953
5.16363 -0.00519523 0.00960163
5.19928 -0.00741134 0.0096018
5.23494 -0.00957021 0.00961904
5.27062 -0.0116155 0.00974915
5.30631 -0.0135913 0.00987636
5.34201 -0.0154537 0.0100876
5.37773 -0.0172416 0.0102748
5.41346 -0.0189233 0.0105161
5.4492 -0.020532 0.0107132
5.48497 -0.0220483 0.0109358
5.52074 -0.0234987 0.0110971
5.55653 -0.0248759 0.0112584
5.59233 -0.0261975 0.0113458
5.62815 -0.0274689 0.0114119
5.66399 -0.0286969 0.0113968
5.69984 -0.0298993 0.0113439
5.7357 -0.0310709 0.0112082
5.77158 -0.0322406 0.0110229
5.80748 -0.0333915 0.0107582
5.84339 -0.0345616 0.0104362
5.87932 -0.0357232 0.0100429
5.91526 -0.0369209 0.00958802
5.95122 -0.038118 0.00907324
5.9872 -0.0393634 0.00849515
6.02319 -0.0406127 0.00787037
6.05919 -0.0419172 0.0071826
6.09522 -0.0432265 0.00646132
6.13126 -0.0445927 0.00567884
6.16732 -0.0459611 0.00487472
6.20339 -0.047383 0.00401189
6.23949 -0.0488015 0.00313713
6.27559 -0.0502653 0.00220609
6.31172 -0.0517175 0.00127013
6.34786 -0.0532027 0.000279777
6.38403 -0.0546665 -0.000711457
6.42021 -0.0561473 -0.00175594
6.4564 -0.0575961 -0.00280019
6.49262 -0.059043 -0.00389708
6.52885 -0.060448 -0.0049952
6.5651 -0.0618296 -0.00614527
6.60137 -0.0631608 -0.00729999
6.63766 -0.064446 -0.00850496
6.67397 -0.0656736 -0.00971893
6.71029 -0.0668335 -0.0109793
6.74664 -0.0679294 -0.0122527
6.783 -0.0689387 -0.0135653
6.81938 -0.0698782 -0.0148934
6.85579 -0.0707149 -0.0162489
6.89221 -0.0714772 -0.0176194
6.92865 -0.0721232 -0.0190007
6.96511 -0.0726909 -0.0203924
7.00159 -0.0731321 -0.0217735
7.0381 -0.0734902 -0.0231559
7.07462 -0.073715 -0.0245037
7.11116 -0.0738509 -0.0258388
7.14772 -0.0738498 -0.0271154
7.18431 -0.0737522 -0.0283618
7.22091 -0.073517 -0.0295293
7.25754 -0.0731764 -0.0306482
7.29418 -0.0727011 -0.0316732
7.33085 -0.0721117 -0.0326344
7.36754 -0.0713938 -0.0334932
7.40425 -0.0705553 -0.0342797
7.44099 -0.0695977 -0.0349616
7.47774 -0.0685176 -0.0355717
7.51452 -0.0673322 -0.0360805
7.55132 -0.0660259 -0.0365254
7.58814 -0.0646336 -0.0368782
7.62498 -0.0631266 -0.0371782
7.66185 -0.0615558 -0.0374002
7.69874 -0.0598819 -0.0375806
7.73566 -0.0581666 -0.0376997
7.77259 -0.0563647 -0.0377857
7.80955 -0.0545422 -0.0378283
7.84654 -0.0526525 -0.0378421
7.88355 -0.0507588 -0.0378287
7.92058 -0.0488194 -0.037788
7.95763 -0.0468853 -0.0377318
7.99471 -0.0449291 -0.0376496
8.03182 -0.0429807 -0.0375576
8.06895 -0.0410325 -0.0374418
8.1061 -0.0390924 -0.0373175
8.14328 -0.0371679 -0.0371712
8.18049 -0.0352527 -0.0370167
8.21772 -0.0333617 -0.0368403
8.25497 -0.0314821 -0.0366568
8.29226 -0.0296314 -0.0364501
8.32956 -0.0277929 -0.0362379
8.3669 -0.0259859 -0.0360024
8.40426 -0.0241908 -0.0357613
8.44165 -0.0224263 -0.0354994
8.47906 -0.0206751 -0.03523
8.5165 -0.0189507 -0.0349437
8.55397 -0.0172421 -0.0346475
8.59146 -0.0155552 -0.0343389
8.62899 -0.0138868 -0.0340185
8.66654 -0.0122334 -0.0336903
8.70412 -0.0106029 -0.0333493
8.74172 -0.008978 -0.0330044
8.77936 -0.00738115 -0.0326459
8.81702 -0.00578137 -0.032287
8.85471 -0.00421208 -0.0319148
8.89244 -0.00263531 -0.031544
8.93019 -0.00108685 -0.0311626
8.96797 0.000468892 -0.0307826
9.00578 0.0020032 -0.030395
9.04362 0.00354123 -0.0300082
9.08149 0.005067 -0.0296165
9.11939 0.0065925 -0.0292255
9.15732 0.00811334 -0.0288321
9.19528 0.00963209 -0.0284378
9.23327 0.0111513 -0.0280455
9.2713 0.0126686 -0.0276489
9.30935 0.0141902 -0.0272593
9.34744 0.0157103 -0.0268624
9.38556 0.0172378 -0.026476
9.42371 0.0187653 -0.0260819
9.46189 0.0203017 -0.0256985
9.50011 0.0218425 -0.0253095
9.53836 0.0233906 -0.0249288
9.57664 0.0249493 -0.0245462
9.61496 0.0265121 -0.0241688
9.65331 0.0280917 -0.0237937
9.69169 0.0296739 -0.0234205
9.73011 0.0312759 -0.0230531
9.76856 0.0328826 -0.0226851
9.80704 0.034508 -0.0223252
9.84557 0.0361428 -0.0219635
9.88412 0.0377932 -0.0216113
9.92271 0.0394595 -0.021257
9.96134 0.041138 -0.0209123
10 0.0428375 -0.0205663
10.0387 0.0445477 -0.020229
10.0774 0.0462804 -0.0198921
10.1162 0.0480257 -0.0195617
10.155 0.0497916 -0.0192346
10.1939 0.051575 -0.0189106
10.2328 0.053375 -0.0185932
10.2717 0.0551977 -0.0182762
10.3106 0.0570344 -0.0179678
10.3496 0.0588962 -0.0176582
10.3887 0.0607729 -0.0173575
10.4278 0.0626731 -0.0170564
10.4669 0.0645921 -0.0167617
10.506 0.0665309 -0.0164695
10.5452 0.0684931 -0.0161795
10.5845 0.0704722 -0.015895
10.6238 0.0724779 -0.0156097
10.6631 0.0744993 -0.0153309
10.7024 0.0765486 -0.0150503
10.7418 0.0786143 -0.0147755
10.7813 0.0807073 -0.0144987
10.8208 0.0828185 -0.0142259
10.8603 0.0849554 -0.0139523
10.8999 0.087114 -0.0136792
10.9395 0.0892955 -0.0134072
10.9792 0.0915027 -0.0131319
11.0189 0.0937295 -0.0128591
11.0586 0.0959858 -0.0125806
11.0984 0.0982599 -0.012304
11.1383 0.100564 -0.012021
11.1781 0.102889 -0.0117376
11.2181 0.105238 -0.0114487
11.2581 0.107615 -0.0111555
11.2981 0.110012 -0.0108583
11.3381 0.11244 -0.0105528
11.3783 0.114887 -0.010244
11.4184 0.117362 -0.00992432
11.4587 0.119861 -0.00960033
11.4989 0.122383 -0.00926462
11.5392 0.124933 -0.00892179
11.5796 0.127502 -0.00856773
11.62 0.130101 -0.00820248
11.6605 0.132718 -0.00782698
11.701 0.135361 -0.00743648
11.7415 0.138026 -0.0070357
11.7822 0.140712 -0.00661781
11.8228 0.143421 -0.0061876
11.8636 0.146148 -0.00574033
11.9043 0.148897 -0.0052769
11.9452 0.151662 -0.00479764
11.986 0.154445 -0.00429839
12.027 0.157244 -0.00378352
12.068 0.160055 -0.00324716
12.109 0.162883 -0.00269354
12.1501 0.165717 -0.00211909
12.1913 0.168562 -0.00152482
12.2325 0.171412 -0.000911286
12.2738 0.174267 -0.000275722
12.3151 0.177124 0.000378097
12.3565 0.179977 0.00105375
12.3979 0.182828 0.00174788
12.4394 0.18567 0.00246156
12.481 0.188502 0.00319463
12.5226 0.19132 0.0039439
12.5643 0.194119 0.00471231
12.6061 0.1969 0.00549357
12.6479 0.199655 0.00628916
12.6898 0.202384 0.00709347
12.7317 0.205079 0.00790286
12.7737 0.207733 0.0087156
12.8158 0.210341 0.00952722
12.8579 0.212894 0.0103397
12.9001 0.215387 0.0111515
12.9424 0.217816 0.0119623
12.9847 0.220177 0.0127714
13.0271 0.222466 0.0135762
13.0696 0.224678 0.014375
13.1121 0.226811 0.0151656
13.1547 0.228858 0.015946
13.1974 0.230817 0.0167137
13.2402 0.232683 0.0174682
13.283 0.234452 0.0182062
13.3259 0.236122 0.0189281
13.3689 0.237688 0.0196315
13.4119 0.239149 0.0203157
13.455 0.240502 0.0209809
13.4982 0.241743 0.0216248
13.5415 0.242873 0.022249
13.5848 0.243887 0.022852
13.6283 0.244788 0.0234344
13.6718 0.245572 0.0239968
13.7153 0.24624 0.0245387
13.759 0.246792 0.0250617
13.8028 0.247228 0.0255656
13.8466 0.247549 0.0260519
13.8905 0.247754 0.0265213
13.9345 0.247846 0.0269748
13.9786 0.247827 0.0274134
14.0227 0.247696 0.0278384
14.067 0.247457 0.0282507
14.1113 0.24711 0.0286517
14.1558 0.246659 0.0290425
14.2003 0.246104 0.0294242
14.2449 0.245449 0.0297979
14.2896 0.244696 0.0301647
14.3344 0.243847 0.0305255
14.3793 0.242904 0.0308814
14.4243 0.24187 0.0312332
14.4693 0.240747 0.0315816
14.5145 0.239538 0.0319275
14.5598 0.238246 0.0322713
14.6052 0.23687 0.0326137
14.6506 0.235417 0.032955
14.6962 0.233886 0.0332956
14.7419 0.232279 0.0336357
14.7877 0.230601 0.0339754
14.8336 0.22885 0.0343148
14.8796 0.22703 0.0346536
14.9257 0.225143 0.0349919
14.9719 0.223189 0.0353291
15.0182 0.221171 0.0356649
15.0647 0.21909 0.0359988
15.1112 0.216947 0.0363301
15.1579 0.214743 0.0366581
15.2047 0.21248 0.036982
15.2516 0.210158 0.0373008
15.2986 0.207779 0.0376134
15.3458 0.205344 0.0379186
15.393 0.202853 0.0382155
15.4404 0.200307 0.0385021
15.488 0.197708 0.0387774
15.5356 0.195056 0.0390399
15.5834 0.192351 0.0392876
15.6313 0.189595 0.0395189
15.6794 0.186788 0.0397325
15.7276 0.18393 0.0399258
15.7759 0.181024 0.0400973
15.8243 0.17807 0.0402452
15.873 0.175068 0.0403675
15.9217 0.17202 0.0404619
15.9706 0.168927 0.0405273
16.0197 0.165789 0.0405614
16.0689 0.162609 0.040562
16.1182 0.159389 0.0405282
16.1677 0.156129 0.0404584
16.2174 0.152831 0.0403505
16.2672 0.149499 0.0402038
16.3172 0.146133 0.0400175
16.3674 0.142735 0.0397903
16.4177 0.13931 0.0395218
16.4682 0.135859 0.0392122
16.5189 0.132386 0.038861
16.5697 0.128893 0.0384687
16.6208 0.125385 0.038036
16.672 0.121866 0.0375641
16.7234 0.118337 0.0370539
16.775 0.114805 0.0365071
16.8268 0.111274 0.035926
16.8787 0.107746 0.0353126
16.9309 0.104227 0.034669
16.9833 0.100721 0.0339985
17.0359 0.0972342 0.0333038
17.0887 0.0937686 0.0325879
17.1418 0.0903299 0.0318538
17.195 0.0869234 0.0311053
17.2485 0.0835529 0.0303455
17.3022 0.0802219 0.0295777
17.3562 0.0769355 0.0288049
17.4104 0.0736979 0.0280308
17.4648 0.0705126 0.0272581
17.5195 0.0673826 0.0264898
17.5744 0.0643113 0.0257283
17.6296 0.061302 0.0249764
17.6851 0.0583573 0.0242361
17.7408 0.055479 0.0235092
17.7969 0.0526687 0.0227973
17.8532 0.0499289 0.0221019
17.9098 0.0472604 0.0214239
17.9667 0.0446639 0.0207642
18.0239 0.0421399 0.020123
18.0815 0.039689 0.0195008
18.1393 0.0373111 0.0188976
18.1975 0.0350056 0.0183133
18.256 0.0327719 0.0177474
18.3149 0.0306089 0.0171993
18.3742 0.0285159 0.0166684
18.4338 0.0264914 0.0161542
18.4938 0.0245338 0.0156556
18.5542 0.0226418 0.0151718
18.615 0.0208135 0.0147018
18.6762 0.0190474 0.0142448
18.7379 0.0173418 0.0137998
18.8 0.0156946 0.0133661
18.8625 0.0141039 0.0129426
18.9255 0.0125676 0.0125287
18.9891 0.0110838 0.0121233
19.0531 0.00965062 0.011726
19.1177 0.00826629 0.0113359
19.1828 0.00692898 0.0109526
19.2484 0.00563702 0.0105754
19.3147 0.00438858 0.010204
19.3816 0.0031819 0.00983786
19.4491 0.00201537 0.00947675
19.5173 0.000887356 0.00912026
19.5862 -0.000203545 0.0087683
19.6558 -0.00125889 0.00842051
19.7262 -0.00227999 0.00807685
19.7974 -0.00326808 0.00773706
19.8694 -0.00422433 0.00740121
19.9423 -0.00514994 0.00706907
20.0162 -0.00604562 0.00674079
20.091 -0.00691255 0.00641619
20.1669 -0.00775166 0.00609539
20.244 -0.00856368 0.00577818
20.3222 -0.00934919 0.0054647
20.4016 -0.0101086 0.00515475
20.4825 -0.0108421 0.00484851
20.5648 -0.0115498 0.00454581
20.6487 -0.0122316 0.00424682
20.7344 -0.012887 0.00395137
20.8219 -0.0135156 0.00365972
20.9115 -0.0141162 0.00337166
21.0034 -0.0146866 0.00308733
21.0979 -0.015224 0.00280653
21.1952 -0.0157126 0.00252959
21.2959 -0.0161737 0.00225581
21.4004 -0.0166047 0.00198512
21.5093 -0.0169983 0.00171716
21.6237 -0.0173588 0.00145133
21.7448 -0.0176693 0.00118708
21.8747 -0.0179162 0.000923888
22.0165 -0.0180832 0.000659604
22.1768 -0.0181364 0.000390916
22.3723 -0.0179178 0.000109445


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.75Lambda0.5Nc1Classic/vCLRDiaP_FRG.txt <==
-22.3723 -0.0179182 0.00010878
-22.1768 -0.018137 0.000390494
-22.0165 -0.0180841 0.000658998
-21.8747 -0.0179173 0.000923431
-21.7448 -0.0176706 0.00118649
-21.6237 -0.0173602 0.00145085
-21.5093 -0.0169999 0.00171658
-21.4004 -0.0166065 0.00198463
-21.2959 -0.0161757 0.00225522
-21.1952 -0.0157147 0.00252908
-21.0979 -0.0152263 0.00280594
-21.0034 -0.014689 0.00308681
-20.9115 -0.0141187 0.00337106
-20.8219 -0.0135183 0.0036592
-20.7344 -0.0128898 0.00395077
-20.6487 -0.0122345 0.00424629
-20.5648 -0.0115529 0.00454521
-20.4825 -0.0108453 0.00484797
-20.4016 -0.010112 0.00515414
-20.3222 -0.00935266 0.00546414
-20.244 -0.00856729 0.00577756
-20.1669 -0.0077554 0.00609482
-20.091 -0.00691642 0.00641556
-20.0162 -0.00604962 0.00674021
-19.9423 -0.00515406 0.00706843
-19.8694 -0.00422858 0.00740062
-19.7974 -0.00327245 0.00773641
-19.7262 -0.00228449 0.00807625
-19.6558 -0.00126352 0.00841984
-19.5862 -0.000208306 0.00876768
-19.5173 0.000882467 0.00911959
-19.4491 0.00201035 0.00947612
-19.3816 0.00317676 0.00983717
-19.3147 0.0043833 0.0102034
-19.2484 0.00563162 0.0105747
-19.1828 0.00692344 0.0109519
-19.1177 0.00826062 0.0113352
-19.0531 0.00964482 0.0117253
-18.9891 0.0110778 0.0121226
-18.9255 0.0125615 0.012528
-18.8625 0.0140977 0.0129418
-18.8 0.0156883 0.0133654
-18.7379 0.0173353 0.013799
-18.6762 0.0190408 0.014244
-18.615 0.0208068 0.014701
-18.5542 0.0226349 0.015171
-18.4938 0.0245268 0.0156547
-18.4338 0.0264842 0.0161534
-18.3742 0.0285086 0.0166676
-18.3149 0.0306014 0.0171985
-18.256 0.0327643 0.0177465
-18.1975 0.0349978 0.0183125
-18.1393 0.0373032 0.0188968
-18.0815 0.039681 0.0195
-18.0239 0.0421317 0.0201221
-17.9667 0.0446556 0.0207633
-17.9098 0.0472519 0.021423
-17.8532 0.0499202 0.022101
-17.7969 0.0526598 0.0227963
-17.7408 0.05547 0.0235083
-17.6851 0.0583481 0.0242351
-17.6296 0.0612927 0.0249754
-17.5744 0.0643018 0.0257273
-17.5195 0.0673729 0.0264888
-17.4648 0.0705027 0.0272571
-17.4104 0.0736878 0.0280297
-17.3562 0.0769252 0.0288038
-17.3022 0.0802115 0.0295766
-17.2485 0.0835422 0.0303444
-17.195 0.0869125 0.0311042
-17.1418 0.0903188 0.0318526
-17.0887 0.0937573 0.0325868
-17.0359 0.0972227 0.0333026
-16.9833 0.10071 0.0339973
-16.9309 0.104215 0.0346678
-16.8787 0.107734 0.0353114
-16.8268 0.111261 0.0359247
-16.775 0.114792 0.0365059
-16.7234 0.118324 0.0370526
-16.672 0.121852 0.0375627
-16.6208 0.125371 0.0380346
-16.5697 0.128879 0.0384673
-16.5189 0.132371 0.0388596
-16.4682 0.135844 0.0392107
-16.4177 0.139294 0.0395203
-16.3674 0.142719 0.0397888
-16.3172 0.146116 0.040016
-16.2672 0.149481 0.0402022
-16.2174 0.152813 0.0403489
-16.1677 0.15611 0.0404568
-16.1182 0.159369 0.0405265
-16.0689 0.162588 0.0405603
-16.0197 0.165768 0.0405595
-15.9706 0.168905 0.0405255
-15.9217 0.171997 0.04046
-15.873 0.175045 0.0403655
-15.8243 0.178047 0.0402432
-15.7759 0.181 0.0400952
-15.7276 0.183906 0.0399236
-15.6794 0.186763 0.0397303
-15.6313 0.18957 0.0395167
-15.5834 0.192325 0.0392853
-15.5356 0.19503 0.0390375
-15.488 0.197682 0.038775
-15.4404 0.20028 0.0384996
-15.393 0.202826 0.0382129
-15.3458 0.205316 0.0379159
-15.2986 0.207751 0.0376106
-15.2516 0.210129 0.0372979
-15.2047 0.212451 0.036979
-15.1579 0.214713 0.036655
-15.1112 0.216916 0.0363269
-15.0647 0.219059 0.0359955
-15.0182 0.221139 0.0356615
-14.9719 0.223157 0.0353255
-14.9257 0.225111 0.0349883
-14.8796 0.226997 0.0346497
-14.8336 0.228817 0.0343109
-14.7877 0.230566 0.0339712
-14.7419 0.232244 0.0336314
-14.6962 0.23385 0.033291
-14.6506 0.23538 0.0329503
-14.6052 0.236833 0.0326087
-14.5598 0.238207 0.0322661
-14.5145 0.239498 0.031922
-14.4693 0.240707 0.0315759
-14.4243 0.241829 0.0312272
-14.3793 0.242861 0.0308752
-14.3344 0.243803 0.0305188
-14.2896 0.244652 0.0301578
-14.2449 0.245403 0.0297905
-14.2003 0.246058 0.0294164
-14.1558 0.246611 0.0290343
-14.1113 0.24706 0.028643
-14.067 0.247406 0.0282413
-14.0227 0.247643 0.0278284
-13.9786 0.247773 0.0274028
-13.9345 0.24779 0.0269634
-13.8905 0.247696 0.0265092
-13.8466 0.247489 0.0260389
-13.8028 0.247166 0.0255515
-13.759 0.246728 0.0250465
-13.7153 0.246174 0.0245222
-13.6718 0.245503 0.0239788
-13.6283 0.244716 0.0234148
-13.5848 0.243812 0.0228306
-13.5415 0.242795 0.0222255
-13.4982 0.241661 0.0215988
-13.455 0.240416 0.0209521
-13.4119 0.239059 0.0202836
-13.3689 0.237594 0.0195955
-13.3259 0.236023 0.0188875
-13.283 0.234348 0.0181601
-13.2402 0.232573 0.0174156
-13.1974 0.230701 0.0166532
-13.1547 0.228737 0.0158758
-13.1121 0.226684 0.0150837
-13.0696 0.224546 0.0142786
-13.0271 0.222329 0.0134621
-12.9847 0.220038 0.0126359
-12.9424 0.21768 0.0118012
-12.9001 0.215259 0.0109614
-12.8579 0.212784 0.0101189
-12.8158 0.21026 0.00927848
-12.7737 0.207693 0.00844742
-12.7317 0.205085 0.00762946
-12.6898 0.202435 0.00683063
-12.6479 0.199743 0.00604942
-12.6061 0.197014 0.00528328
-12.5643 0.194247 0.0045324
-12.5226 0.191454 0.00379188
-12.481 0.188636 0.0030667
-12.4394 0.185801 0.00235368
-12.3979 0.182955 0.00165649
-12.3565 0.180098 0.000975776
-12.3151 0.177239 0.000311116
-12.2738 0.174376 -0.000333735
-12.2325 0.171516 -0.000961859
-12.1913 0.168661 -0.00156926
-12.1501 0.16581 -0.00215836
-12.109 0.162972 -0.00272849
-12.068 0.16014 -0.00327841
-12.027 0.157325 -0.00381165
-11.986 0.154522 -0.00432379
-11.9452 0.151735 -0.00482072
-11.9043 0.148967 -0.00529792
-11.8636 0.146215 -0.0057596
-11.8228 0.143486 -0.00620528
-11.7822 0.140774 -0.00663413
-11.7415 0.138086 -0.00705076
-11.701 0.135419 -0.00745047
-11.6605 0.132773 -0.00783997
-11.62 0.130154 -0.00821462
-11.5796 0.127554 -0.00857904
-11.5392 0.124983 -0.00893241
-11.4989 0.122431 -0.00927457
-11.4587 0.119908 -0.00960971
-11.4184 0.117408 -0.00993314
-11.3783 0.114931 -0.0102524
-11.3381 0.112483 -0.0105606
-11.2981 0.110054 -0.0108658
-11.2581 0.107656 -0.0111625
-11.2181 0.105278 -0.0114554
-11.1781 0.102927 -0.011744
-11.1383 0.100601 -0.0120271
-11.0984 0.0982964 -0.0123098
-11.0586 0.0960214 -0.0125861
-11.0189 0.0937643 -0.0128644
-10.9792 0.0915367 -0.013137
-10.9395 0.0893286 -0.0134121
-10.8999 0.0871464 -0.0136839
-10.8603 0.0849871 -0.0139568
-10.8208 0.0828495 -0.0142302
-10.7813 0.0807376 -0.0145029
-10.7418 0.0786439 -0.0147795
-10.7024 0.0765777 -0.0150541
-10.6631 0.0745277 -0.0153347
-10.6238 0.0725057 -0.0156133
-10.5845 0.0704995 -0.0158985
-10.5452 0.0685199 -0.0161829
-10.506 0.0665572 -0.0164727
-10.4669 0.0646179 -0.0167648
-10.4278 0.0626984 -0.0170595
-10.3887 0.0607978 -0.0173605
-10.3496 0.0589205 -0.0176611
-10.3106 0.0570583 -0.0179706
-10.2717 0.0552212 -0.0182789
-10.2328 0.0533981 -0.0185958
-10.1939 0.0515977 -0.0189132
-10.155 0.049814 -0.019237
-10.1162 0.0480477 -0.0195641
-10.0774 0.046302 -0.0198945
-10.0387 0.0445689 -0.0202313
-10 0.0428584 -0.0205686
-9.96134 0.0411586 -0.0209145
-9.92271 0.0394798 -0.0212592
-9.88412 0.0378132 -0.0216133
-9.84557 0.0361624 -0.0219656
-9.80704 0.0345273 -0.0223272
-9.76856 0.0329016 -0.022687
-9.73011 0.0312947 -0.023055
-9.69169 0.0296924 -0.0234224
-9.65331 0.0281099 -0.0237956
-9.61496 0.0265301 -0.0241706
-9.57664 0.024967 -0.024548
-9.53836 0.023408 -0.0249305
-9.50011 0.0218597 -0.0253111
-9.46189 0.0203187 -0.0257002
-9.42371 0.018782 -0.0260836
-9.38556 0.0172543 -0.0264776
-9.34744 0.0157266 -0.0268639
-9.30935 0.0142063 -0.0272608
-9.2713 0.0126845 -0.0276504
-9.23327 0.011167 -0.0280469
-9.19528 0.00964756 -0.0284393
-9.15732 0.00812861 -0.0288335
-9.11939 0.00660758 -0.0292269
-9.08149 0.00508189 -0.0296179
-9.04362 0.00355594 -0.0300096
-9.00578 0.00201773 -0.0303963
-8.96797 0.000483244 -0.0307839
-8.93019 -0.00107267 -0.0311639
-8.89244 -0.0026213 -0.0315453
-8.85471 -0.00419824 -0.031916
-8.81702 -0.00576769 -0.0322882
-8.77936 -0.00736763 -0.0326471
-8.74172 -0.00896463 -0.0330057
-8.70412 -0.0105897 -0.0333504
-8.66654 -0.0122203 -0.0336915
-8.62899 -0.0138739 -0.0340196
-8.59146 -0.0155424 -0.03434
-8.55397 -0.0172295 -0.0346486
-8.5165 -0.0189383 -0.0349448
-8.47906 -0.0206627 -0.0352311
-8.44165 -0.0224141 -0.0355005
-8.40426 -0.0241787 -0.0357624
-8.3669 -0.0259739 -0.0360035
-8.32956 -0.0277811 -0.0362389
-8.29226 -0.0296198 -0.0364511
-8.25497 -0.0314705 -0.0366578
-8.21772 -0.0333503 -0.0368413
-8.18049 -0.0352414 -0.0370177
-8.14328 -0.0371567 -0.0371722
-8.1061 -0.0390813 -0.0373184
-8.06895 -0.0410215 -0.0374428
-8.03182 -0.0429699 -0.0375586
-7.99471 -0.0449183 -0.0376506
-7.95763 -0.0468746 -0.0377328
-7.92058 -0.0488088 -0.037789
-7.88355 -0.0507484 -0.0378296
-7.84654 -0.0526421 -0.037843
-7.80955 -0.054532 -0.0378291
-7.77259 -0.0563545 -0.0377866
-7.73566 -0.0581565 -0.0377006
-7.69874 -0.0598719 -0.0375815
-7.66185 -0.0615459 -0.0374011
-7.62498 -0.0631169 -0.0371791
-7.58814 -0.0646239 -0.0368791
-7.55132 -0.0660163 -0.0365262
-7.51452 -0.0673227 -0.0360814
-7.47774 -0.0685082 -0.0355725
-7.44099 -0.0695884 -0.0349624
-7.40425 -0.0705461 -0.0342806
-7.36754 -0.0713846 -0.033494
-7.33085 -0.0721026 -0.0326352
-7.29418 -0.0726922 -0.031674
-7.25754 -0.0731675 -0.030649
-7.22091 -0.0735082 -0.02953
-7.18431 -0.0737434 -0.0283626
-7.14772 -0.0738411 -0.0271162
-7.11116 -0.0738423 -0.0258396
-7.07462 -0.0737065 -0.0245045
-7.0381 -0.0734818 -0.0231567
-7.00159 -0.0731237 -0.0217743
-6.96511 -0.0726826 -0.0203932
-6.92865 -0.072115 -0.0190014
-6.89221 -0.071469 -0.0176202
-6.85579 -0.0707068 -0.0162497
-6.81938 -0.0698702 -0.0148941
-6.783 -0.0689307 -0.0135661
-6.74664 -0.0679215 -0.0122535
-6.71029 -0.0668257 -0.01098
-6.67397 -0.0656658 -0.00971969
-6.63766 -0.0644383 -0.0085057
-6.60137 -0.0631531 -0.00730074
-6.5651 -0.061822 -0.006146
-6.52885 -0.0604404 -0.00499594
-6.49262 -0.0590355 -0.0038978
-6.4564 -0.0575887 -0.00280093
-6.42021 -0.0561399 -0.00175666
-6.38403 -0.0546592 -0.000712195
-6.34786 -0.0531955 0.000279061
-6.31172 -0.0517104 0.0012694
-6.27559 -0.0502582 0.00220538
-6.23949 -0.0487945 0.0031364
-6.20339 -0.047376 0.00401118
-6.16732 -0.0459542 0.00487399
-6.13126 -0.0445858 0.00567813
-6.09522 -0.0432196 0.00646059
-6.05919 -0.0419104 0.00718189
-6.02319 -0.040606 0.00786965
-5.9872 -0.0393567 0.00849445
-5.95122 -0.0381114 0.00907253
-5.91526 -0.0369143 0.00958732
-5.87932 -0.0357166 0.0100422
-5.84339 -0.0345551 0.0104355
-5.80748 -0.0333851 0.0107575
-5.77158 -0.0322342 0.0110222
-5.7357 -0.0310645 0.0112075
-5.69984 -0.029893 0.0113432
-5.66399 -0.0286906 0.0113961
-5.62815 -0.0274626 0.0114112
-5.59233 -0.0261913 0.0113451
-5.55653 -0.0248697 0.0112577
-5.52074 -0.0234926 0.0110964
-5.48497 -0.0220423 0.0109351
-5.4492 -0.020526 0.0107125
-5.41346 -0.0189173 0.0105154
-5.37773 -0.0172357 0.0102741
-5.34201 -0.0154478 0.0100869
-5.30631 -0.0135855 0.00987565
-5.27062 -0.0116097 0.00974845
-5.23494 -0.00956441 0.00961832
-5.19928 -0.00740559 0.00960111
-5.16363 -0.00518951 0.00960092
-5.128 -0.00286671 0.00973883
-5.09237 -0.000504943 0.00991041
-5.05677 0.00195037 0.0102392
-5.02117 0.00442234 0.0106134
-4.98559 0.00696973 0.0111564
-4.95002 0.00950971 0.0117502
-4.91446 0.0121044 0.012517
-4.87892 0.0146673 0.0133339
-4.84339 0.0172643 0.014321
-4.80787 0.0198061 0.0153526
-4.77237 0.0223634 0.0165454
-4.73687 0.0248439 0.0177743
-4.70139 0.0273236 0.0191506
-4.66592 0.0297077 0.0205531
-4.63046 0.0320762 0.0220857
-4.59502 0.0343332 0.0236345
-4.55958 0.0365601 0.0252942
-4.52416 0.0386628 0.0269602
-4.48875 0.0407199 0.0287166
-4.45335 0.0426428 0.0304701
-4.41797 0.0445027 0.032293
-4.38259 0.0462208 0.0341042
-4.34722 0.0478554 0.0359628
-4.31187 0.0493427 0.0378018
-4.27653 0.0507231 0.0396651
-4.24119 0.0519508 0.0415009
-4.20587 0.0530467 0.0433367
-4.17056 0.0539823 0.0451364
-4.13526 0.0547617 0.0469101
-4.09997 0.0553693 0.0486382
-4.06469 0.0557986 0.0503115
-4.02942 0.0560386 0.0519285
-3.99416 0.0560825 0.053458
-3.95891 0.0559133 0.0549194
-3.92367 0.0555346 0.0562558
-3.88844 0.0549153 0.0575097
-3.85322 0.0540758 0.0585963
-3.81801 0.0529682 0.0595805
-3.7828 0.0516316 0.0603524
-3.74761 0.0500015 0.0609938
-3.71243 0.0481378 0.0613748
-3.67726 0.0459568 0.0615901
-3.64209 0.043547 0.0614907
-3.60694 0.0407995 0.0611879
-3.57179 0.0378405 0.0605044
-3.53665 0.0345348 0.0595835
-3.50152 0.0310455 0.0582019
-3.4664 0.0272237 0.0565537
-3.43129 0.0232561 0.0543572
-3.39619 0.0189998 0.0518666
-3.36109 0.0146526 0.0487454
-3.32601 0.0100905 0.0453025
-3.29093 0.0055212 0.0411655
-3.25586 0.00083871 0.0366837
-3.2208 -0.00372926 0.0314751
-3.18574 -0.00828341 0.0259138
-3.1507 -0.0125598 0.0196352
-3.11566 -0.0166747 0.0130269
-3.08063 -0.0203101 0.00576213
-3.0456 -0.0236244 -0.00175998
-3.01059 -0.0262291 -0.00981571
-2.97558 -0.0283578 -0.0179931
-2.94058 -0.0295368 -0.0265051
-2.90558 -0.0301139 -0.0349317
-2.87059 -0.029525 -0.0434033
-2.83561 -0.0282649 -0.051508
-2.80064 -0.0257086 -0.0592769
-2.76567 -0.0225039 -0.0663328
-2.73071 -0.0180427 -0.0726124
-2.69576 -0.0130973 -0.0778197
-2.66081 -0.0071693 -0.0818317
-2.62587 -0.00109617 -0.0845087
-2.59094 0.0054617 -0.0857255
-2.55601 0.0116986 -0.0855701
-2.52109 0.017823 -0.0839734
-2.48617 0.0231797 -0.0812521
-2.45126 0.0279328 -0.0774157
-2.41636 0.0316586 -0.0729102
-2.38146 0.0345605 -0.0677898
-2.34657 0.0364333 -0.0624863
-2.31168 0.0375406 -0.0570379
-2.2768 0.0378078 -0.0517689
-2.24192 0.037523 -0.0466664
-2.20705 0.0366537 -0.0419377
-2.17219 0.0354668 -0.0375218
-2.13733 0.0339292 -0.0335442
-2.10247 0.0322615 -0.0299158
-2.06762 0.0304217 -0.0267161
-2.03278 0.0285802 -0.0238457
-1.99794 0.0266894 -0.0213607
-1.9631 0.0248778 -0.0191617
-1.92827 0.0230932 -0.0172927
-1.89345 0.0214361 -0.01566
-1.85862 0.0198464 -0.0143016
-1.82381 0.0184115 -0.013131
-1.78899 0.0170591 -0.0121833
-1.75419 0.0158745 -0.0113805
-1.71938 0.0147714 -0.0107555
-1.68458 0.0138397 -0.0102395
-1.64979 0.0129797 -0.00986312
-1.61499 0.0122877 -0.00956639
-1.58021 0.0116537 -0.00937809
-1.54542 0.0111804 -0.00924621
-1.51064 0.0107503 -0.00919762
-1.47586 0.0104714 -0.00918724
-1.44109 0.0102211 -0.00924043
-1.40632 0.0101126 -0.00931765
-1.37155 0.0100189 -0.00944323
-1.33679 0.0100585 -0.00958181
-1.30203 0.0101001 -0.00975727
-1.26727 0.0102681 -0.00993701
-1.23251 0.0104266 -0.0101451
-1.19776 0.0107066 -0.0103505
-1.16301 0.0109667 -0.010578
-1.12827 0.0113454 -0.0107968
-1.09352 0.0116949 -0.0110331
-1.05878 0.0121621 -0.0112555
-1.02405 0.0125916 -0.0114915
-0.989309 0.0131403 -0.0117086
-0.954576 0.0136431 -0.011936
-0.919844 0.0142688 -0.0121389
-0.885115 0.0148407 -0.012349
-0.850388 0.0155407 -0.0125282
-0.815663 0.0161792 -0.0127108
-0.78094 0.0169527 -0.012855
-0.746219 0.0176564 -0.0129977
-0.711499 0.018503 -0.013093
-0.676781 0.0192705 -0.0131806
-0.642065 0.0201892 -0.0132097
-0.60735 0.0210179 -0.0132233
-0.572637 0.0220056 -0.0131654
-0.537925 0.0228902 -0.013082
-0.503214 0.0239397 -0.0129122
-0.468504 0.0248699 -0.012705
-0.433796 0.0259672 -0.012395
-0.399089 0.0269257 -0.0120334
-0.364382 0.0280469 -0.0115524
-0.329676 0.0290071 -0.0110036
-0.294972 0.0301141 -0.0103202
-0.260267 0.0310374 -0.00955166
-0.225564 0.0320768 -0.00863715
-0.190861 0.0328936 -0.00762364
-0.156158 0.0337804 -0.00646161
-0.121456 0.0344222 -0.00519466
-0.0867541 0.0350287 -0.00380174
-0.0520524 0.0354069 -0.00232446
-0.0173508 0.0356256 -0.000780498
0.0173508 0.0356256 0.000780498
0.0520524 0.0354069 0.00232446
0.0867541 0.0350287 0.00380174
0.121456 0.0344222 0.00519466
0.156158 0.0337804 0.00646161
0.190861 0.0328936 0.00762364
0.225564 0.0320768 0.00863715
0.260267 0.0310374 0.00955166
0.294972 0.0301141 0.0103202
0.329676 0.0290071 0.0110036
0.364382 0.0280469 0.0115524
0.399089 0.0269257 0.0120334
0.433796 0.0259672 0.012395
0.468504 0.0248699 0.012705
0.503214 0.0239397 0.0129122
0.537925 0.0228902 0.013082
0.572637 0.0220056 0.0131654
0.60735 0.0210179 0.0132233
0.642065 0.0201892 0.0132097
0.676781 0.0192705 0.0131806
0.711499 0.018503 0.013093
0.746219 0.0176564 0.0129977
0.78094 0.0169527 0.012855
0.815663 0.0161792 0.0127108
0.850388 0.0155407 0.0125282
0.885115 0.0148407 0.012349
0.919844 0.0142688 0.0121389
0.954576 0.0136431 0.011936
0.989309 0.0131403 0.0117086
1.02405 0.0125916 0.0114915
1.05878 0.0121621 0.0112555
1.09352 0.0116949 0.0110331
1.12827 0.0113454 0.0107968
1.16301 0.0109667 0.010578
1.19776 0.0107066 0.0103505
1.23251 0.0104266 0.0101451
1.26727 0.0102681 0.00993701
1.30203 0.0101001 0.00975727
1.33679 0.0100585 0.00958181
1.37155 0.0100189 0.00944323
1.40632 0.0101126 0.00931765
1.44109 0.0102211 0.00924043
1.47586 0.0104714 0.00918724
1.51064 0.0107503 0.00919762
1.54542 0.0111804 0.00924621
1.58021 0.0116537 0.00937809
1.61499 0.0122877 0.00956639
1.64979 0.0129797 0.00986312
1.68458 0.0138397 0.0102395
1.71938 0.0147714 0.0107555
1.75419 0.0158745 0.0113805
1.78899 0.0170591 0.0121833
1.82381 0.0184115 0.013131
1.85862 0.0198464 0.0143016
1.89345 0.0214361 0.01566
1.92827 0.0230932 0.0172927
1.9631 0.0248778 0.0191617
1.99794 0.0266894 0.0213607
2.03278 0.0285802 0.0238457
2.06762 0.0304217 0.0267161
2.10247 0.0322615 0.0299158
2.13733 0.0339292 0.0335442
2.17219 0.0354668 0.0375218
2.20705 0.0366537 0.0419377
2.24192 0.037523 0.0466664
2.2768 0.0378078 0.0517689
2.31168 0.0375406 0.0570379
2.34657 0.0364333 0.0624863
2.38146 0.0345605 0.0677898
2.41636 0.0316586 0.0729102
2.45126 0.0279328 0.0774157
2.48617 0.0231797 0.0812521
2.52109 0.017823 0.0839734
2.55601 0.0116986 0.0855701
2.59094 0.0054617 0.0857255
2.62587 -0.00109617 0.0845087
2.66081 -0.0071693 0.0818317
2.69576 -0.0130973 0.0778197
2.73071 -0.0180427 0.0726124
2.76567 -0.0225039 0.0663328
2.80064 -0.0257086 0.0592769
2.83561 -0.0282649 0.051508
2.87059 -0.029525 0.0434033
2.90558 -0.0301139 0.0349317
2.94058 -0.0295368 0.0265051
2.97558 -0.0283578 0.0179931
3.01059 -0.0262291 0.00981571
3.0456 -0.0236244 0.00175998
3.08063 -0.0203101 -0.00576213
3.11566 -0.0166747 -0.0130269
3.1507 -0.0125598 -0.0196352
3.18574 -0.00828341 -0.0259138
3.2208 -0.00372926 -0.0314751
3.25586 0.00083871 -0.0366837
3.29093 0.0055212 -0.0411655
3.32601 0.0100905 -0.0453025
3.36109 0.0146526 -0.0487454
3.39619 0.0189998 -0.0518666
3.43129 0.0232561 -0.0543572
3.4664 0.0272237 -0.0565537
3.50152 0.0310455 -0.0582019
3.53665 0.0345348 -0.0595835
3.57179 0.0378405 -0.0605044
3.60694 0.0407995 -0.0611879
3.64209 0.043547 -0.0614907
3.67726 0.0459568 -0.0615901
3.71243 0.0481378 -0.0613748
3.74761 0.0500015 -0.0609938
3.7828 0.0516316 -0.0603524
3.81801 0.0529682 -0.0595805
3.85322 0.0540758 -0.0585963
3.88844 0.0549153 -0.0575097
3.92367 0.0555346 -0.0562558
3.95891 0.0559133 -0.0549194
3.99416 0.0560825 -0.053458
4.02942 0.0560386 -0.0519285
4.06469 0.0557986 -0.0503115
4.09997 0.0553693 -0.0486382
4.13526 0.0547617 -0.0469101
4.17056 0.0539823 -0.0451364
4.20587 0.0530467 -0.0433367
4.24119 0.0519508 -0.0415009
4.27653 0.0507231 -0.0396651
4.31187 0.0493427 -0.0378018
4.34722 0.0478554 -0.0359628
4.38259 0.0462208 -0.0341042
4.41797 0.0445027 -0.032293
4.45335 0.0426428 -0.0304701
4.48875 0.0407199 -0.0287166
4.52416 0.0386628 -0.0269602
4.55958 0.0365601 -0.0252942
4.59502 0.0343332 -0.0236345
4.63046 0.0320762 -0.0220857
4.66592 0.0297077 -0.0205531
4.70139 0.0273236 -0.0191506
4.73687 0.0248439 -0.0177743
4.77237 0.0223634 -0.0165454
4.80787 0.0198061 -0.0153526
4.84339 0.0172643 -0.014321
4.87892 0.0146673 -0.0133339
4.91446 0.0121044 -0.012517
4.95002 0.00950971 -0.0117502
4.98559 0.00696973 -0.0111564
5.02117 0.00442234 -0.0106134
5.05677 0.00195037 -0.0102392
5.09237 -0.000504943 -0.00991041
5.128 -0.00286671 -0.00973883
5.16363 -0.00518951 -0.00960092
5.19928 -0.00740559 -0.00960111
5.23494 -0.00956441 -0.00961832
5.27062 -0.0116097 -0.00974845
5.30631 -0.0135855 -0.00987565
5.34201 -0.0154478 -0.0100869
5.37773 -0.0172357 -0.0102741
5.41346 -0.0189173 -0.0105154
5.4492 -0.020526 -0.0107125
5.48497 -0.0220423 -0.0109351
5.52074 -0.0234926 -0.0110964
5.55653 -0.0248697 -0.0112577
5.59233 -0.0261913 -0.0113451
5.62815 -0.0274626 -0.0114112
5.66399 -0.0286906 -0.0113961
5.69984 -0.029893 -0.0113432
5.7357 -0.0310645 -0.0112075
5.77158 -0.0322342 -0.0110222
5.80748 -0.0333851 -0.0107575
5.84339 -0.0345551 -0.0104355
5.87932 -0.0357166 -0.0100422
5.91526 -0.0369143 -0.00958732
5.95122 -0.0381114 -0.00907253
5.9872 -0.0393567 -0.00849445
6.02319 -0.040606 -0.00786965
6.05919 -0.0419104 -0.00718189
6.09522 -0.0432196 -0.00646059
6.13126 -0.0445858 -0.00567813
6.16732 -0.0459542 -0.00487399
6.20339 -0.047376 -0.00401118
6.23949 -0.0487945 -0.0031364
6.27559 -0.0502582 -0.00220538
6.31172 -0.0517104 -0.0012694
6.34786 -0.0531955 -0.000279061
6.38403 -0.0546592 0.000712195
6.42021 -0.0561399 0.00175666
6.4564 -0.0575887 0.00280093
6.49262 -0.0590355 0.0038978
6.52885 -0.0604404 0.00499594
6.5651 -0.061822 0.006146
6.60137 -0.0631531 0.00730074
6.63766 -0.0644383 0.0085057
6.67397 -0.0656658 0.00971969
6.71029 -0.0668257 0.01098
6.74664 -0.0679215 0.0122535
6.783 -0.0689307 0.0135661
6.81938 -0.0698702 0.0148941
6.85579 -0.0707068 0.0162497
6.89221 -0.071469 0.0176202
6.92865 -0.072115 0.0190014
6.96511 -0.0726826 0.0203932
7.00159 -0.0731237 0.0217743
7.0381 -0.0734818 0.0231567
7.07462 -0.0737065 0.0245045
7.11116 -0.0738423 0.0258396
7.14772 -0.0738411 0.0271162
7.18431 -0.0737434 0.0283626
7.22091 -0.0735082 0.02953
7.25754 -0.0731675 0.030649
7.29418 -0.0726922 0.031674
7.33085 -0.0721026 0.0326352
7.36754 -0.0713846 0.033494
7.40425 -0.0705461 0.0342806
7.44099 -0.0695884 0.0349624
7.47774 -0.0685082 0.0355725
7.51452 -0.0673227 0.0360814
7.55132 -0.0660163 0.0365262
7.58814 -0.0646239 0.0368791
7.62498 -0.0631169 0.0371791
7.66185 -0.0615459 0.0374011
7.69874 -0.0598719 0.0375815
7.73566 -0.0581565 0.0377006
7.77259 -0.0563545 0.0377866
7.80955 -0.054532 0.0378291
7.84654 -0.0526421 0.037843
7.88355 -0.0507484 0.0378296
7.92058 -0.0488088 0.037789
7.95763 -0.0468746 0.0377328
7.99471 -0.0449183 0.0376506
8.03182 -0.0429699 0.0375586
8.06895 -0.0410215 0.0374428
8.1061 -0.0390813 0.0373184
8.14328 -0.0371567 0.0371722
8.18049 -0.0352414 0.0370177
8.21772 -0.0333503 0.0368413
8.25497 -0.0314705 0.0366578
8.29226 -0.0296198 0.0364511
8.32956 -0.0277811 0.0362389
8.3669 -0.0259739 0.0360035
8.40426 -0.0241787 0.0357624
8.44165 -0.0224141 0.0355005
8.47906 -0.0206627 0.0352311
8.5165 -0.0189383 0.0349448
8.55397 -0.0172295 0.0346486
8.59146 -0.0155424 0.03434
8.62899 -0.0138739 0.0340196
8.66654 -0.0122203 0.0336915
8.70412 -0.0105897 0.0333504
8.74172 -0.00896463 0.0330057
8.77936 -0.00736763 0.0326471
8.81702 -0.00576769 0.0322882
8.85471 -0.00419824 0.031916
8.89244 -0.0026213 0.0315453
8.93019 -0.00107267 0.0311639
8.96797 0.000483244 0.0307839
9.00578 0.00201773 0.0303963
9.04362 0.00355594 0.0300096
9.08149 0.00508189 0.0296179
9.11939 0.00660758 0.0292269
9.15732 0.00812861 0.0288335
9.19528 0.00964756 0.0284393
9.23327 0.011167 0.0280469
9.2713 0.0126845 0.0276504
9.30935 0.0142063 0.0272608
9.34744 0.0157266 0.0268639
9.38556 0.0172543 0.0264776
9.42371 0.018782 0.0260836
9.46189 0.0203187 0.0257002
9.50011 0.0218597 0.0253111
9.53836 0.023408 0.0249305
9.57664 0.024967 0.024548
9.61496 0.0265301 0.0241706
9.65331 0.0281099 0.0237956
9.69169 0.0296924 0.0234224
9.73011 0.0312947 0.023055
9.76856 0.0329016 0.022687
9.80704 0.0345273 0.0223272
9.84557 0.0361624 0.0219656
9.88412 0.0378132 0.0216133
9.92271 0.0394798 0.0212592
9.96134 0.0411586 0.0209145
10 0.0428584 0.0205686
10.0387 0.0445689 0.0202313
10.0774 0.046302 0.0198945
10.1162 0.0480477 0.0195641
10.155 0.049814 0.019237
10.1939 0.0515977 0.0189132
10.2328 0.0533981 0.0185958
10.2717 0.0552212 0.0182789
10.3106 0.0570583 0.0179706
10.3496 0.0589205 0.0176611
10.3887 0.0607978 0.0173605
10.4278 0.0626984 0.0170595
10.4669 0.0646179 0.0167648
10.506 0.0665572 0.0164727
10.5452 0.0685199 0.0161829
10.5845 0.0704995 0.0158985
10.6238 0.0725057 0.0156133
10.6631 0.0745277 0.0153347
10.7024 0.0765777 0.0150541
10.7418 0.0786439 0.0147795
10.7813 0.0807376 0.0145029
10.8208 0.0828495 0.0142302
10.8603 0.0849871 0.0139568
10.8999 0.0871464 0.0136839
10.9395 0.0893286 0.0134121
10.9792 0.0915367 0.013137
11.0189 0.0937643 0.0128644
11.0586 0.0960214 0.0125861
11.0984 0.0982964 0.0123098
11.1383 0.100601 0.0120271
11.1781 0.102927 0.011744
11.2181 0.105278 0.0114554
11.2581 0.107656 0.0111625
11.2981 0.110054 0.0108658
11.3381 0.112483 0.0105606
11.3783 0.114931 0.0102524
11.4184 0.117408 0.00993314
11.4587 0.119908 0.00960971
11.4989 0.122431 0.00927457
11.5392 0.124983 0.00893241
11.5796 0.127554 0.00857904
11.62 0.130154 0.00821462
11.6605 0.132773 0.00783997
11.701 0.135419 0.00745047
11.7415 0.138086 0.00705076
11.7822 0.140774 0.00663413
11.8228 0.143486 0.00620528
11.8636 0.146215 0.0057596
11.9043 0.148967 0.00529792
11.9452 0.151735 0.00482072
11.986 0.154522 0.00432379
12.027 0.157325 0.00381165
12.068 0.16014 0.00327841
12.109 0.162972 0.00272849
12.1501 0.16581 0.00215836
12.1913 0.168661 0.00156926
12.2325 0.171516 0.000961859
12.2738 0.174376 0.000333735
12.3151 0.177239 -0.000311116
12.3565 0.180098 -0.000975776
12.3979 0.182955 -0.00165649
12.4394 0.185801 -0.00235368
12.481 0.188636 -0.0030667
12.5226 0.191454 -0.00379188
12.5643 0.194247 -0.0045324
12.6061 0.197014 -0.00528328
12.6479 0.199743 -0.00604942
12.6898 0.202435 -0.00683063
12.7317 0.205085 -0.00762946
12.7737 0.207693 -0.00844742
12.8158 0.21026 -0.00927848
12.8579 0.212784 -0.0101189
12.9001 0.215259 -0.0109614
12.9424 0.21768 -0.0118012
12.9847 0.220038 -0.0126359
13.0271 0.222329 -0.0134621
13.0696 0.224546 -0.0142786
13.1121 0.226684 -0.0150837
13.1547 0.228737 -0.0158758
13.1974 0.230701 -0.0166532
13.2402 0.232573 -0.0174156
13.283 0.234348 -0.0181601
13.3259 0.236023 -0.0188875
13.3689 0.237594 -0.0195955
13.4119 0.239059 -0.0202836
13.455 0.240416 -0.0209521
13.4982 0.241661 -0.0215988
13.5415 0.242795 -0.0222255
13.5848 0.243812 -0.0228306
13.6283 0.244716 -0.0234148
13.6718 0.245503 -0.0239788
13.7153 0.246174 -0.0245222
13.759 0.246728 -0.0250465
13.8028 0.247166 -0.0255515
13.8466 0.247489 -0.0260389
13.8905 0.247696 -0.0265092
13.9345 0.24779 -0.0269634
13.9786 0.247773 -0.0274028
14.0227 0.247643 -0.0278284
14.067 0.247406 -0.0282413
14.1113 0.24706 -0.028643
14.1558 0.246611 -0.0290343
14.2003 0.246058 -0.0294164
14.2449 0.245403 -0.0297905
14.2896 0.244652 -0.0301578
14.3344 0.243803 -0.0305188
14.3793 0.242861 -0.0308752
14.4243 0.241829 -0.0312272
14.4693 0.240707 -0.0315759
14.5145 0.239498 -0.031922
14.5598 0.238207 -0.0322661
14.6052 0.236833 -0.0326087
14.6506 0.23538 -0.0329503
14.6962 0.23385 -0.033291
14.7419 0.232244 -0.0336314
14.7877 0.230566 -0.0339712
14.8336 0.228817 -0.0343109
14.8796 0.226997 -0.0346497
14.9257 0.225111 -0.0349883
14.9719 0.223157 -0.0353255
15.0182 0.221139 -0.0356615
15.0647 0.219059 -0.0359955
15.1112 0.216916 -0.0363269
15.1579 0.214713 -0.036655
15.2047 0.212451 -0.036979
15.2516 0.210129 -0.0372979
15.2986 0.207751 -0.0376106
15.3458 0.205316 -0.0379159
15.393 0.202826 -0.0382129
15.4404 0.20028 -0.0384996
15.488 0.197682 -0.038775
15.5356 0.19503 -0.0390375
15.5834 0.192325 -0.0392853
15.6313 0.18957 -0.0395167
15.6794 0.186763 -0.0397303
15.7276 0.183906 -0.0399236
15.7759 0.181 -0.0400952
15.8243 0.178047 -0.0402432
15.873 0.175045 -0.0403655
15.9217 0.171997 -0.04046
15.9706 0.168905 -0.0405255
16.0197 0.165768 -0.0405595
16.0689 0.162588 -0.0405603
16.1182 0.159369 -0.0405265
16.1677 0.15611 -0.0404568
16.2174 0.152813 -0.0403489
16.2672 0.149481 -0.0402022
16.3172 0.146116 -0.040016
16.3674 0.142719 -0.0397888
16.4177 0.139294 -0.0395203
16.4682 0.135844 -0.0392107
16.5189 0.132371 -0.0388596
16.5697 0.128879 -0.0384673
16.6208 0.125371 -0.0380346
16.672 0.121852 -0.0375627
16.7234 0.118324 -0.0370526
16.775 0.114792 -0.0365059
16.8268 0.111261 -0.0359247
16.8787 0.107734 -0.0353114
16.9309 0.104215 -0.0346678
16.9833 0.10071 -0.0339973
17.0359 0.0972227 -0.0333026
17.0887 0.0937573 -0.0325868
17.1418 0.0903188 -0.0318526
17.195 0.0869125 -0.0311042
17.2485 0.0835422 -0.0303444
17.3022 0.0802115 -0.0295766
17.3562 0.0769252 -0.0288038
17.4104 0.0736878 -0.0280297
17.4648 0.0705027 -0.0272571
17.5195 0.0673729 -0.0264888
17.5744 0.0643018 -0.0257273
17.6296 0.0612927 -0.0249754
17.6851 0.0583481 -0.0242351
17.7408 0.05547 -0.0235083
17.7969 0.0526598 -0.0227963
17.8532 0.0499202 -0.022101
17.9098 0.0472519 -0.021423
17.9667 0.0446556 -0.0207633
18.0239 0.0421317 -0.0201221
18.0815 0.039681 -0.0195
18.1393 0.0373032 -0.0188968
18.1975 0.0349978 -0.0183125
18.256 0.0327643 -0.0177465
18.3149 0.0306014 -0.0171985
18.3742 0.0285086 -0.0166676
18.4338 0.0264842 -0.0161534
18.4938 0.0245268 -0.0156547
18.5542 0.0226349 -0.015171
18.615 0.0208068 -0.014701
18.6762 0.0190408 -0.014244
18.7379 0.0173353 -0.013799
18.8 0.0156883 -0.0133654
18.8625 0.0140977 -0.0129418
18.9255 0.0125615 -0.012528
18.9891 0.0110778 -0.0121226
19.0531 0.00964482 -0.0117253
19.1177 0.00826062 -0.0113352
19.1828 0.00692344 -0.0109519
19.2484 0.00563162 -0.0105747
19.3147 0.0043833 -0.0102034
19.3816 0.00317676 -0.00983717
19.4491 0.00201035 -0.00947612
19.5173 0.000882467 -0.00911959
19.5862 -0.000208306 -0.00876768
19.6558 -0.00126352 -0.00841984
19.7262 -0.00228449 -0.00807625
19.7974 -0.00327245 -0.00773641
19.8694 -0.00422858 -0.00740062
19.9423 -0.00515406 -0.00706843
20.0162 -0.00604962 -0.00674021
20.091 -0.00691642 -0.00641556
20.1669 -0.0077554 -0.00609482
20.244 -0.00856729 -0.00577756
20.3222 -0.00935266 -0.00546414
20.4016 -0.010112 -0.00515414
20.4825 -0.0108453 -0.00484797
20.5648 -0.0115529 -0.00454521
20.6487 -0.0122345 -0.00424629
20.7344 -0.0128898 -0.00395077
20.8219 -0.0135183 -0.0036592
20.9115 -0.0141187 -0.00337106
21.0034 -0.014689 -0.00308681
21.0979 -0.0152263 -0.00280594
21.1952 -0.0157147 -0.00252908
21.2959 -0.0161757 -0.00225522
21.4004 -0.0166065 -0.00198463
21.5093 -0.0169999 -0.00171658
21.6237 -0.0173602 -0.00145085
21.7448 -0.0176706 -0.00118649
21.8747 -0.0179173 -0.000923431
22.0165 -0.0180841 -0.000658998
22.1768 -0.018137 -0.000390494
22.3723 -0.0179182 -0.00010878


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.75Lambda0.5Nc1Classic/vCLROffP_FRG.txt <==
-22.3723 -0.0179178 0.000109445
-22.1768 -0.0181364 0.000390916
-22.0165 -0.0180832 0.000659604
-21.8747 -0.0179162 0.000923888
-21.7448 -0.0176693 0.00118708
-21.6237 -0.0173588 0.00145133
-21.5093 -0.0169983 0.00171716
-21.4004 -0.0166047 0.00198512
-21.2959 -0.0161737 0.00225581
-21.1952 -0.0157126 0.00252959
-21.0979 -0.015224 0.00280653
-21.0034 -0.0146866 0.00308733
-20.9115 -0.0141162 0.00337166
-20.8219 -0.0135156 0.00365972
-20.7344 -0.012887 0.00395137
-20.6487 -0.0122316 0.00424682
-20.5648 -0.0115498 0.00454581
-20.4825 -0.0108421 0.00484851
-20.4016 -0.0101086 0.00515475
-20.3222 -0.00934919 0.0054647
-20.244 -0.00856368 0.00577818
-20.1669 -0.00775166 0.00609539
-20.091 -0.00691255 0.00641619
-20.0162 -0.00604562 0.00674079
-19.9423 -0.00514994 0.00706907
-19.8694 -0.00422433 0.00740121
-19.7974 -0.00326808 0.00773706
-19.7262 -0.00227999 0.00807685
-19.6558 -0.00125889 0.00842051
-19.5862 -0.000203545 0.0087683
-19.5173 0.000887356 0.00912026
-19.4491 0.00201537 0.00947675
-19.3816 0.0031819 0.00983786
-19.3147 0.00438858 0.010204
-19.2484 0.00563702 0.0105754
-19.1828 0.00692898 0.0109526
-19.1177 0.00826629 0.0113359
-19.0531 0.00965062 0.011726
-18.9891 0.0110838 0.0121233
-18.9255 0.0125676 0.0125287
-18.8625 0.0141039 0.0129426
-18.8 0.0156946 0.0133661
-18.7379 0.0173418 0.0137998
-18.6762 0.0190474 0.0142448
-18.615 0.0208135 0.0147018
-18.5542 0.0226418 0.0151718
-18.4938 0.0245338 0.0156556
-18.4338 0.0264914 0.0161542
-18.3742 0.0285159 0.0166684
-18.3149 0.0306089 0.0171993
-18.256 0.0327719 0.0177474
-18.1975 0.0350056 0.0183133
-18.1393 0.0373111 0.0188976
-18.0815 0.039689 0.0195008
-18.0239 0.0421399 0.020123
-17.9667 0.0446639 0.0207642
-17.9098 0.0472604 0.0214239
-17.8532 0.0499289 0.0221019
-17.7969 0.0526687 0.0227973
-17.7408 0.055479 0.0235092
-17.6851 0.0583573 0.0242361
-17.6296 0.061302 0.0249764
-17.5744 0.0643113 0.0257283
-17.5195 0.0673826 0.0264898
-17.4648 0.0705126 0.0272581
-17.4104 0.0736979 0.0280308
-17.3562 0.0769355 0.0288049
-17.3022 0.0802219 0.0295777
-17.2485 0.0835529 0.0303455
-17.195 0.0869234 0.0311053
-17.1418 0.0903299 0.0318538
-17.0887 0.0937686 0.0325879
-17.0359 0.0972342 0.0333038
-16.9833 0.100721 0.0339985
-16.9309 0.104227 0.034669
-16.8787 0.107746 0.0353126
-16.8268 0.111274 0.035926
-16.775 0.114805 0.0365071
-16.7234 0.118337 0.0370539
-16.672 0.121866 0.0375641
-16.6208 0.125385 0.038036
-16.5697 0.128893 0.0384687
-16.5189 0.132386 0.038861
-16.4682 0.135859 0.0392122
-16.4177 0.13931 0.0395218
-16.3674 0.142735 0.0397903
-16.3172 0.146133 0.0400175
-16.2672 0.149499 0.0402038
-16.2174 0.152831 0.0403505
-16.1677 0.156129 0.0404584
-16.1182 0.159389 0.0405282
-16.0689 0.162609 0.040562
-16.0197 0.165789 0.0405614
-15.9706 0.168927 0.0405273
-15.9217 0.17202 0.0404619
-15.873 0.175068 0.0403675
-15.8243 0.17807 0.0402452
-15.7759 0.181024 0.0400973
-15.7276 0.18393 0.0399258
-15.6794 0.186788 0.0397325
-15.6313 0.189595 0.0395189
-15.5834 0.192351 0.0392876
-15.5356 0.195056 0.0390399
-15.488 0.197708 0.0387774
-15.4404 0.200307 0.0385021
-15.393 0.202853 0.0382155
-15.3458 0.205344 0.0379186
-15.2986 0.207779 0.0376134
-15.2516 0.210158 0.0373008
-15.2047 0.21248 0.036982
-15.1579 0.214743 0.0366581
-15.1112 0.216947 0.0363301
-15.0647 0.21909 0.0359988
-15.0182 0.221171 0.0356649
-14.9719 0.223189 0.0353291
-14.9257 0.225143 0.0349919
-14.8796 0.22703 0.0346536
-14.8336 0.22885 0.0343148
-14.7877 0.230601 0.0339754
-14.7419 0.232279 0.0336357
-14.6962 0.233886 0.0332956
-14.6506 0.235417 0.032955
-14.6052 0.23687 0.0326137
-14.5598 0.238246 0.0322713
-14.5145 0.239538 0.0319275
-14.4693 0.240747 0.0315816
-14.4243 0.24187 0.0312332
-14.3793 0.242904 0.0308814
-14.3344 0.243847 0.0305255
-14.2896 0.244696 0.0301647
-14.2449 0.245449 0.0297979
-14.2003 0.246104 0.0294242
-14.1558 0.246659 0.0290425
-14.1113 0.24711 0.0286517
-14.067 0.247457 0.0282507
-14.0227 0.247696 0.0278384
-13.9786 0.247827 0.0274134
-13.9345 0.247846 0.0269748
-13.8905 0.247754 0.0265213
-13.8466 0.247549 0.0260519
-13.8028 0.247228 0.0255656
-13.759 0.246792 0.0250617
-13.7153 0.24624 0.0245387
-13.6718 0.245572 0.0239968
-13.6283 0.244788 0.0234344
-13.5848 0.243887 0.022852
-13.5415 0.242873 0.022249
-13.4982 0.241743 0.0216248
-13.455 0.240502 0.0209809
-13.4119 0.239149 0.0203157
-13.3689 0.237688 0.0196315
-13.3259 0.236122 0.0189281
-13.283 0.234452 0.0182062
-13.2402 0.232683 0.0174682
-13.1974 0.230817 0.0167137
-13.1547 0.228858 0.015946
-13.1121 0.226811 0.0151656
-13.0696 0.224678 0.014375
-13.0271 0.222466 0.0135762
-12.9847 0.220177 0.0127714
-12.9424 0.217816 0.0119623
-12.9001 0.215387 0.0111515
-12.8579 0.212894 0.0103397
-12.8158 0.210341 0.00952722
-12.7737 0.207733 0.0087156
-12.7317 0.205079 0.00790286
-12.6898 0.202384 0.00709347
-12.6479 0.199655 0.00628916
-12.6061 0.1969 0.00549357
-12.5643 0.194119 0.00471231
-12.5226 0.19132 0.0039439
-12.481 0.188502 0.00319463
-12.4394 0.18567 0.00246156
-12.3979 0.182828 0.00174788
-12.3565 0.179977 0.00105375
-12.3151 0.177124 0.000378097
-12.2738 0.174267 -0.000275722
-12.2325 0.171412 -0.000911286
-12.1913 0.168562 -0.00152482
-12.1501 0.165717 -0.00211909
-12.109 0.162883 -0.00269354
-12.068 0.160055 -0.00324716
-12.027 0.157244 -0.00378352
-11.986 0.154445 -0.00429839
-11.9452 0.151662 -0.00479764
-11.9043 0.148897 -0.0052769
-11.8636 0.146148 -0.00574033
-11.8228 0.143421 -0.0061876
-11.7822 0.140712 -0.00661781
-11.7415 0.138026 -0.0070357
-11.701 0.135361 -0.00743648
-11.6605 0.132718 -0.00782698
-11.62 0.130101 -0.00820248
-11.5796 0.127502 -0.00856773
-11.5392 0.124933 -0.00892179
-11.4989 0.122383 -0.00926462
-11.4587 0.119861 -0.00960033
-11.4184 0.117362 -0.00992432
-11.3783 0.114887 -0.010244
-11.3381 0.11244 -0.0105528
-11.2981 0.110012 -0.0108583
-11.2581 0.107615 -0.0111555
-11.2181 0.105238 -0.0114487
-11.1781 0.102889 -0.0117376
-11.1383 0.100564 -0.012021
-11.0984 0.0982599 -0.012304
-11.0586 0.0959858 -0.0125806
-11.0189 0.0937295 -0.0128591
-10.9792 0.0915027 -0.0131319
-10.9395 0.0892955 -0.0134072
-10.8999 0.087114 -0.0136792
-10.8603 0.0849554 -0.0139523
-10.8208 0.0828185 -0.0142259
-10.7813 0.0807073 -0.0144987
-10.7418 0.0786143 -0.0147755
-10.7024 0.0765486 -0.0150503
-10.6631 0.0744993 -0.0153309
-10.6238 0.0724779 -0.0156097
-10.5845 0.0704722 -0.015895
-10.5452 0.0684931 -0.0161795
-10.506 0.0665309 -0.0164695
-10.4669 0.0645921 -0.0167617
-10.4278 0.0626731 -0.0170564
-10.3887 0.0607729 -0.0173575
-10.3496 0.0588962 -0.0176582
-10.3106 0.0570344 -0.0179678
-10.2717 0.0551977 -0.0182762
-10.2328 0.053375 -0.0185932
-10.1939 0.051575 -0.0189106
-10.155 0.0497916 -0.0192346
-10.1162 0.0480257 -0.0195617
-10.0774 0.0462804 -0.0198921
-10.0387 0.0445477 -0.020229
-10 0.0428375 -0.0205663
-9.96134 0.041138 -0.0209123
-9.92271 0.0394595 -0.021257
-9.88412 0.0377932 -0.0216113
-9.84557 0.0361428 -0.0219635
-9.80704 0.034508 -0.0223252
-9.76856 0.0328826 -0.0226851
-9.73011 0.0312759 -0.0230531
-9.69169 0.0296739 -0.0234205
-9.65331 0.0280917 -0.0237937
-9.61496 0.0265121 -0.0241688
-9.57664 0.0249493 -0.0245462
-9.53836 0.0233906 -0.0249288
-9.50011 0.0218425 -0.0253095
-9.46189 0.0203017 -0.0256985
-9.42371 0.0187653 -0.0260819
-9.38556 0.0172378 -0.026476
-9.34744 0.0157103 -0.0268624
-9.30935 0.0141902 -0.0272593
-9.2713 0.0126686 -0.0276489
-9.23327 0.0111513 -0.0280455
-9.19528 0.00963209 -0.0284378
-9.15732 0.00811334 -0.0288321
-9.11939 0.0065925 -0.0292255
-9.08149 0.005067 -0.0296165
-9.04362 0.00354123 -0.0300082
-9.00578 0.0020032 -0.030395
-8.96797 0.000468892 -0.0307826
-8.93019 -0.00108685 -0.0311626
-8.89244 -0.00263531 -0.031544
-8.85471 -0.00421208 -0.0319148
-8.81702 -0.00578137 -0.032287
-8.77936 -0.00738115 -0.0326459
-8.74172 -0.008978 -0.0330044
-8.70412 -0.0106029 -0.0333493
-8.66654 -0.0122334 -0.0336903
-8.62899 -0.0138868 -0.0340185
-8.59146 -0.0155552 -0.0343389
-8.55397 -0.0172421 -0.0346475
-8.5165 -0.0189507 -0.0349437
-8.47906 -0.0206751 -0.03523
-8.44165 -0.0224263 -0.0354994
-8.40426 -0.0241908 -0.0357613
-8.3669 -0.0259859 -0.0360024
-8.32956 -0.0277929 -0.0362379
-8.29226 -0.0296314 -0.0364501
-8.25497 -0.0314821 -0.0366568
-8.21772 -0.0333617 -0.0368403
-8.18049 -0.0352527 -0.0370167
-8.14328 -0.0371679 -0.0371712
-8.1061 -0.0390924 -0.0373175
-8.06895 -0.0410325 -0.0374418
-8.03182 -0.0429807 -0.0375576
-7.99471 -0.0449291 -0.0376496
-7.95763 -0.0468853 -0.0377318
-7.92058 -0.0488194 -0.037788
-7.88355 -0.0507588 -0.0378287
-7.84654 -0.0526525 -0.0378421
-7.80955 -0.0545422 -0.0378283
-7.77259 -0.0563647 -0.0377857
-7.73566 -0.0581666 -0.0376997
-7.69874 -0.0598819 -0.0375806
-7.66185 -0.0615558 -0.0374002
-7.62498 -0.0631266 -0.0371782
-7.58814 -0.0646336 -0.0368782
-7.55132 -0.0660259 -0.0365254
-7.51452 -0.0673322 -0.0360805
-7.47774 -0.0685176 -0.0355717
-7.44099 -0.0695977 -0.0349616
-7.40425 -0.0705553 -0.0342797
-7.36754 -0.0713938 -0.0334932
-7.33085 -0.0721117 -0.0326344
-7.29418 -0.0727011 -0.0316732
-7.25754 -0.0731764 -0.0306482
-7.22091 -0.073517 -0.0295293
-7.18431 -0.0737522 -0.0283618
-7.14772 -0.0738498 -0.0271154
-7.11116 -0.0738509 -0.0258388
-7.07462 -0.073715 -0.0245037
-7.0381 -0.0734902 -0.0231559
-7.00159 -0.0731321 -0.0217735
-6.96511 -0.0726909 -0.0203924
-6.92865 -0.0721232 -0.0190007
-6.89221 -0.0714772 -0.0176194
-6.85579 -0.0707149 -0.0162489
-6.81938 -0.0698782 -0.0148934
-6.783 -0.0689387 -0.0135653
-6.74664 -0.0679294 -0.0122527
-6.71029 -0.0668335 -0.0109793
-6.67397 -0.0656736 -0.00971893
-6.63766 -0.064446 -0.00850496
-6.60137 -0.0631608 -0.00729999
-6.5651 -0.0618296 -0.00614527
-6.52885 -0.060448 -0.0049952
-6.49262 -0.059043 -0.00389708
-6.4564 -0.0575961 -0.00280019
-6.42021 -0.0561473 -0.00175594
-6.38403 -0.0546665 -0.000711457
-6.34786 -0.0532027 0.000279777
-6.31172 -0.0517175 0.00127013
-6.27559 -0.0502653 0.00220609
-6.23949 -0.0488015 0.00313713
-6.20339 -0.047383 0.00401189
-6.16732 -0.0459611 0.00487472
-6.13126 -0.0445927 0.00567884
-6.09522 -0.0432265 0.00646132
-6.05919 -0.0419172 0.0071826
-6.02319 -0.0406127 0.00787037
-5.9872 -0.0393634 0.00849515
-5.95122 -0.038118 0.00907324
-5.91526 -0.0369209 0.00958802
-5.87932 -0.0357232 0.0100429
-5.84339 -0.0345616 0.0104362
-5.80748 -0.0333915 0.0107582
-5.77158 -0.0322406 0.0110229
-5.7357 -0.0310709 0.0112082
-5.69984 -0.0298993 0.0113439
-5.66399 -0.0286969 0.0113968
-5.62815 -0.0274689 0.0114119
-5.59233 -0.0261975 0.0113458
-5.55653 -0.0248759 0.0112584
-5.52074 -0.0234987 0.0110971
-5.48497 -0.0220483 0.0109358
-5.4492 -0.020532 0.0107132
-5.41346 -0.0189233 0.0105161
-5.37773 -0.0172416 0.0102748
-5.34201 -0.0154537 0.0100876
-5.30631 -0.0135913 0.00987636
-5.27062 -0.0116155 0.00974915
-5.23494 -0.00957021 0.00961904
-5.19928 -0.00741134 0.0096018
-5.16363 -0.00519523 0.00960163
-5.128 -0.00287239 0.00973953
-5.09237 -0.000510589 0.00991113
-5.05677 0.00194476 0.0102399
-5.02117 0.00441677 0.0106141
-4.98559 0.0069642 0.0111571
-4.95002 0.00950421 0.0117509
-4.91446 0.0120989 0.0125177
-4.87892 0.0146618 0.0133347
-4.84339 0.0172589 0.0143217
-4.80787 0.0198007 0.0153533
-4.77237 0.022358 0.0165461
-4.73687 0.0248386 0.0177751
-4.70139 0.0273184 0.0191513
-4.66592 0.0297025 0.0205538
-4.63046 0.032071 0.0220864
-4.59502 0.034328 0.0236353
-4.55958 0.0365549 0.0252949
-4.52416 0.0386577 0.0269609
-4.48875 0.0407148 0.0287174
-4.45335 0.0426378 0.0304709
-4.41797 0.0444977 0.0322937
-4.38259 0.0462158 0.034105
-4.34722 0.0478505 0.0359635
-4.31187 0.0493377 0.0378026
-4.27653 0.0507182 0.0396658
-4.24119 0.0519459 0.0415017
-4.20587 0.0530418 0.0433374
-4.17056 0.0539775 0.0451372
-4.13526 0.0547569 0.0469108
-4.09997 0.0553645 0.048639
-4.06469 0.0557939 0.0503122
-4.02942 0.0560339 0.0519293
-3.99416 0.0560778 0.0534588
-3.95891 0.0559087 0.0549202
-3.92367 0.0555299 0.0562566
-3.88844 0.0549107 0.0575105
-3.85322 0.0540712 0.0585971
-3.81801 0.0529636 0.0595813
-3.7828 0.051627 0.0603532
-3.74761 0.0499969 0.0609946
-3.71243 0.0481332 0.0613756
-3.67726 0.0459523 0.0615909
-3.64209 0.0435426 0.0614915
-3.60694 0.040795 0.0611887
-3.57179 0.0378361 0.0605052
-3.53665 0.0345304 0.0595843
-3.50152 0.0310411 0.0582027
-3.4664 0.0272194 0.0565545
-3.43129 0.0232517 0.0543581
-3.39619 0.0189955 0.0518675
-3.36109 0.0146483 0.0487463
-3.32601 0.0100862 0.0453034
-3.29093 0.00551691 0.0411663
-3.25586 0.00083444 0.0366846
-3.2208 -0.00373352 0.031476
-3.18574 -0.00828765 0.0259147
-3.1507 -0.012564 0.0196361
-3.11566 -0.0166789 0.0130278
-3.08063 -0.0203143 0.00576304
-3.0456 -0.0236285 -0.00175904
-3.01059 -0.0262333 -0.00981479
-2.97558 -0.028362 -0.0179922
-2.94058 -0.029541 -0.0265041
-2.90558 -0.030118 -0.0349307
-2.87059 -0.0295291 -0.0434024
-2.83561 -0.0282689 -0.051507
-2.80064 -0.0257127 -0.059276
-2.76567 -0.022508 -0.0663318
-2.73071 -0.0180467 -0.0726114
-2.69576 -0.0131013 -0.0778187
-2.66081 -0.00717331 -0.0818307
-2.62587 -0.00110017 -0.0845076
-2.59094 0.00545771 -0.0857244
-2.55601 0.0116947 -0.0855691
-2.52109 0.0178191 -0.0839723
-2.48617 0.0231757 -0.081251
-2.45126 0.0279289 -0.0774146
-2.41636 0.0316547 -0.0729091
-2.38146 0.0345566 -0.0677887
-2.34657 0.0364293 -0.0624851
-2.31168 0.0375367 -0.0570367
-2.2768 0.0378039 -0.0517677
-2.24192 0.0375191 -0.0466652
-2.20705 0.0366498 -0.0419365
-2.17219 0.035463 -0.0375206
-2.13733 0.0339254 -0.033543
-2.10247 0.0322577 -0.0299145
-2.06762 0.0304179 -0.0267148
-2.03278 0.0285763 -0.0238445
-1.99794 0.0266855 -0.0213594
-1.9631 0.0248739 -0.0191603
-1.92827 0.0230893 -0.0172914
-1.89345 0.0214323 -0.0156587
-1.85862 0.0198426 -0.0143002
-1.82381 0.0184077 -0.0131296
-1.78899 0.0170553 -0.0121818
-1.75419 0.0158707 -0.011379
-1.71938 0.0147676 -0.010754
-1.68458 0.0138359 -0.0102379
-1.64979 0.0129759 -0.00986156
-1.61499 0.0122839 -0.00956482
-1.58021 0.0116499 -0.00937647
-1.54542 0.0111766 -0.00924458
-1.51064 0.0107464 -0.00919593
-1.47586 0.0104676 -0.00918554
-1.44109 0.0102173 -0.00923867
-1.40632 0.0101088 -0.00931587
-1.37155 0.0100151 -0.0094414
-1.33679 0.0100546 -0.00957995
-1.30203 0.0100962 -0.00975534
-1.26727 0.0102642 -0.00993506
-1.23251 0.0104227 -0.0101431
-1.19776 0.0107027 -0.0103485
-1.16301 0.0109628 -0.0105759
-1.12827 0.0113415 -0.0107947
-1.09352 0.0116909 -0.0110309
-1.05878 0.0121582 -0.0112532
-1.02405 0.0125876 -0.0114892
-0.989309 0.0131363 -0.0117061
-0.954576 0.0136391 -0.0119335
-0.919844 0.0142646 -0.0121364
-0.885115 0.0148365 -0.0123463
-0.850388 0.0155365 -0.0125255
-0.815663 0.016175 -0.0127079
-0.78094 0.0169484 -0.012852
-0.746219 0.017652 -0.0129946
-0.711499 0.0184985 -0.0130898
-0.676781 0.0192659 -0.0131773
-0.642065 0.0201845 -0.0132063
-0.60735 0.0210131 -0.0132197
-0.572637 0.0220006 -0.0131616
-0.537925 0.022885 -0.0130781
-0.503214 0.0239343 -0.0129081
-0.468504 0.0248643 -0.0127007
-0.433796 0.0259614 -0.0123905
-0.399089 0.0269195 -0.0120288
-0.364382 0.0280403 -0.0115476
-0.329676 0.0290001 -0.0109986
-0.294972 0.0301065 -0.0103151
-0.260267 0.0310292 -0.00954645
-0.225564 0.0320678 -0.00863197
-0.190861 0.0328838 -0.00761856
-0.156158 0.0337697 -0.00645688
-0.121456 0.0344105 -0.00519048
-0.0867541 0.0350161 -0.00379844
-0.0520524 0.0353935 -0.00232231
-0.0173508 0.0356119 -0.000779766
0.0173508 0.0356119 0.000779766
0.0520524 0.0353935 0.00232231
0.0867541 0.0350161 0.00379844
0.121456 0.0344105 0.00519048
0.156158 0.0337697 0.00645688
0.190861 0.0328838 0.00761856
0.225564 0.0320678 0.00863197
0.260267 0.0310292 0.00954645
0.294972 0.0301065 0.0103151
0.329676 0.0290001 0.0109986
0.364382 0.0280403 0.0115476
0.399089 0.0269195 0.0120288
0.433796 0.0259614 0.0123905
0.468504 0.0248643 0.0127007
0.503214 0.0239343 0.0129081
0.537925 0.022885 0.0130781
0.572637 0.0220006 0.0131616
0.60735 0.0210131 0.0132197
0.642065 0.0201845 0.0132063
0.676781 0.0192659 0.0131773
0.711499 0.0184985 0.0130898
0.746219 0.017652 0.0129946
0.78094 0.0169484 0.012852
0.815663 0.016175 0.0127079
0.850388 0.0155365 0.0125255
0.885115 0.0148365 0.0123463
0.919844 0.0142646 0.0121364
0.954576 0.0136391 0.0119335
0.989309 0.0131363 0.0117061
1.02405 0.0125876 0.0114892
1.05878 0.0121582 0.0112532
1.09352 0.0116909 0.0110309
1.12827 0.0113415 0.0107947
1.16301 0.0109628 0.0105759
1.19776 0.0107027 0.0103485
1.23251 0.0104227 0.0101431
1.26727 0.0102642 0.00993506
1.30203 0.0100962 0.00975534
1.33679 0.0100546 0.00957995
1.37155 0.0100151 0.0094414
1.40632 0.0101088 0.00931587
1.44109 0.0102173 0.00923867
1.47586 0.0104676 0.00918554
1.51064 0.0107464 0.00919593
1.54542 0.0111766 0.00924458
1.58021 0.0116499 0.00937647
1.61499 0.0122839 0.00956482
1.64979 0.0129759 0.00986156
1.68458 0.0138359 0.0102379
1.71938 0.0147676 0.010754
1.75419 0.0158707 0.011379
1.78899 0.0170553 0.0121818
1.82381 0.0184077 0.0131296
1.85862 0.0198426 0.0143002
1.89345 0.0214323 0.0156587
1.92827 0.0230893 0.0172914
1.9631 0.0248739 0.0191603
1.99794 0.0266855 0.0213594
2.03278 0.0285763 0.0238445
2.06762 0.0304179 0.0267148
2.10247 0.0322577 0.0299145
2.13733 0.0339254 0.033543
2.17219 0.035463 0.0375206
2.20705 0.0366498 0.0419365
2.24192 0.0375191 0.0466652
2.2768 0.0378039 0.0517677
2.31168 0.0375367 0.0570367
2.34657 0.0364293 0.0624851
2.38146 0.0345566 0.0677887
2.41636 0.0316547 0.0729091
2.45126 0.0279289 0.0774146
2.48617 0.0231757 0.081251
2.52109 0.0178191 0.0839723
2.55601 0.0116947 0.0855691
2.59094 0.00545771 0.0857244
2.62587 -0.00110017 0.0845076
2.66081 -0.00717331 0.0818307
2.69576 -0.0131013 0.0778187
2.73071 -0.0180467 0.0726114
2.76567 -0.022508 0.0663318
2.80064 -0.0257127 0.059276
2.83561 -0.0282689 0.051507
2.87059 -0.0295291 0.0434024
2.90558 -0.030118 0.0349307
2.94058 -0.029541 0.0265041
2.97558 -0.028362 0.0179922
3.01059 -0.0262333 0.00981479
3.0456 -0.0236285 0.00175904
3.08063 -0.0203143 -0.00576304
3.11566 -0.0166789 -0.0130278
3.1507 -0.012564 -0.0196361
3.18574 -0.00828765 -0.0259147
3.2208 -0.00373352 -0.031476
3.25586 0.00083444 -0.0366846
3.29093 0.00551691 -0.0411663
3.32601 0.0100862 -0.0453034
3.36109 0.0146483 -0.0487463
3.39619 0.0189955 -0.0518675
3.43129 0.0232517 -0.0543581
3.4664 0.0272194 -0.0565545
3.50152 0.0310411 -0.0582027
3.53665 0.0345304 -0.0595843
3.57179 0.0378361 -0.0605052
3.60694 0.040795 -0.0611887
3.64209 0.0435426 -0.0614915
3.67726 0.0459523 -0.0615909
3.71243 0.0481332 -0.0613756
3.74761 0.0499969 -0.0609946
3.7828 0.051627 -0.0603532
3.81801 0.0529636 -0.0595813
3.85322 0.0540712 -0.0585971
3.88844 0.0549107 -0.0575105
3.92367 0.0555299 -0.0562566
3.95891 0.0559087 -0.0549202
3.99416 0.0560778 -0.0534588
4.02942 0.0560339 -0.0519293
4.06469 0.0557939 -0.0503122
4.09997 0.0553645 -0.048639
4.13526 0.0547569 -0.0469108
4.17056 0.0539775 -0.0451372
4.20587 0.0530418 -0.0433374
4.24119 0.0519459 -0.0415017
4.27653 0.0507182 -0.0396658
4.31187 0.0493377 -0.0378026
4.34722 0.0478505 -0.0359635
4.38259 0.0462158 -0.034105
4.41797 0.0444977 -0.0322937
4.45335 0.0426378 -0.0304709
4.48875 0.0407148 -0.0287174
4.52416 0.0386577 -0.0269609
4.55958 0.0365549 -0.0252949
4.59502 0.034328 -0.0236353
4.63046 0.032071 -0.0220864
4.66592 0.0297025 -0.0205538
4.70139 0.0273184 -0.0191513
4.73687 0.0248386 -0.0177751
4.77237 0.022358 -0.0165461
4.80787 0.0198007 -0.0153533
4.84339 0.0172589 -0.0143217
4.87892 0.0146618 -0.0133347
4.91446 0.0120989 -0.0125177
4.95002 0.00950421 -0.0117509
4.98559 0.0069642 -0.0111571
5.02117 0.00441677 -0.0106141
5.05677 0.00194476 -0.0102399
5.09237 -0.000510589 -0.00991113
5.128 -0.00287239 -0.00973953
5.16363 -0.00519523 -0.00960163
5.19928 -0.00741134 -0.0096018
5.23494 -0.00957021 -0.00961904
5.27062 -0.0116155 -0.00974915
5.30631 -0.0135913 -0.00987636
5.34201 -0.0154537 -0.0100876
5.37773 -0.0172416 -0.0102748
5.41346 -0.0189233 -0.0105161
5.4492 -0.020532 -0.0107132
5.48497 -0.0220483 -0.0109358
5.52074 -0.0234987 -0.0110971
5.55653 -0.0248759 -0.0112584
5.59233 -0.0261975 -0.0113458
5.62815 -0.0274689 -0.0114119
5.66399 -0.0286969 -0.0113968
5.69984 -0.0298993 -0.0113439
5.7357 -0.0310709 -0.0112082
5.77158 -0.0322406 -0.0110229
5.80748 -0.0333915 -0.0107582
5.84339 -0.0345616 -0.0104362
5.87932 -0.0357232 -0.0100429
5.91526 -0.0369209 -0.00958802
5.95122 -0.038118 -0.00907324
5.9872 -0.0393634 -0.00849515
6.02319 -0.0406127 -0.00787037
6.05919 -0.0419172 -0.0071826
6.09522 -0.0432265 -0.00646132
6.13126 -0.0445927 -0.00567884
6.16732 -0.0459611 -0.00487472
6.20339 -0.047383 -0.00401189
6.23949 -0.0488015 -0.00313713
6.27559 -0.0502653 -0.00220609
6.31172 -0.0517175 -0.00127013
6.34786 -0.0532027 -0.000279777
6.38403 -0.0546665 0.000711457
6.42021 -0.0561473 0.00175594
6.4564 -0.0575961 0.00280019
6.49262 -0.059043 0.00389708
6.52885 -0.060448 0.0049952
6.5651 -0.0618296 0.00614527
6.60137 -0.0631608 0.00729999
6.63766 -0.064446 0.00850496
6.67397 -0.0656736 0.00971893
6.71029 -0.0668335 0.0109793
6.74664 -0.0679294 0.0122527
6.783 -0.0689387 0.0135653
6.81938 -0.0698782 0.0148934
6.85579 -0.0707149 0.0162489
6.89221 -0.0714772 0.0176194
6.92865 -0.0721232 0.0190007
6.96511 -0.0726909 0.0203924
7.00159 -0.0731321 0.0217735
7.0381 -0.0734902 0.0231559
7.07462 -0.073715 0.0245037
7.11116 -0.0738509 0.0258388
7.14772 -0.0738498 0.0271154
7.18431 -0.0737522 0.0283618
7.22091 -0.073517 0.0295293
7.25754 -0.0731764 0.0306482
7.29418 -0.0727011 0.0316732
7.33085 -0.0721117 0.0326344
7.36754 -0.0713938 0.0334932
7.40425 -0.0705553 0.0342797
7.44099 -0.0695977 0.0349616
7.47774 -0.0685176 0.0355717
7.51452 -0.0673322 0.0360805
7.55132 -0.0660259 0.0365254
7.58814 -0.0646336 0.0368782
7.62498 -0.0631266 0.0371782
7.66185 -0.0615558 0.0374002
7.69874 -0.0598819 0.0375806
7.73566 -0.0581666 0.0376997
7.77259 -0.0563647 0.0377857
7.80955 -0.0545422 0.0378283
7.84654 -0.0526525 0.0378421
7.88355 -0.0507588 0.0378287
7.92058 -0.0488194 0.037788
7.95763 -0.0468853 0.0377318
7.99471 -0.0449291 0.0376496
8.03182 -0.0429807 0.0375576
8.06895 -0.0410325 0.0374418
8.1061 -0.0390924 0.0373175
8.14328 -0.0371679 0.0371712
8.18049 -0.0352527 0.0370167
8.21772 -0.0333617 0.0368403
8.25497 -0.0314821 0.0366568
8.29226 -0.0296314 0.0364501
8.32956 -0.0277929 0.0362379
8.3669 -0.0259859 0.0360024
8.40426 -0.0241908 0.0357613
8.44165 -0.0224263 0.0354994
8.47906 -0.0206751 0.03523
8.5165 -0.0189507 0.0349437
8.55397 -0.0172421 0.0346475
8.59146 -0.0155552 0.0343389
8.62899 -0.0138868 0.0340185
8.66654 -0.0122334 0.0336903
8.70412 -0.0106029 0.0333493
8.74172 -0.008978 0.0330044
8.77936 -0.00738115 0.0326459
8.81702 -0.00578137 0.032287
8.85471 -0.00421208 0.0319148
8.89244 -0.00263531 0.031544
8.93019 -0.00108685 0.0311626
8.96797 0.000468892 0.0307826
9.00578 0.0020032 0.030395
9.04362 0.00354123 0.0300082
9.08149 0.005067 0.0296165
9.11939 0.0065925 0.0292255
9.15732 0.00811334 0.0288321
9.19528 0.00963209 0.0284378
9.23327 0.0111513 0.0280455
9.2713 0.0126686 0.0276489
9.30935 0.0141902 0.0272593
9.34744 0.0157103 0.0268624
9.38556 0.0172378 0.026476
9.42371 0.0187653 0.0260819
9.46189 0.0203017 0.0256985
9.50011 0.0218425 0.0253095
9.53836 0.0233906 0.0249288
9.57664 0.0249493 0.0245462
9.61496 0.0265121 0.0241688
9.65331 0.0280917 0.0237937
9.69169 0.0296739 0.0234205
9.73011 0.0312759 0.0230531
9.76856 0.0328826 0.0226851
9.80704 0.034508 0.0223252
9.84557 0.0361428 0.0219635
9.88412 0.0377932 0.0216113
9.92271 0.0394595 0.021257
9.96134 0.041138 0.0209123
10 0.0428375 0.0205663
10.0387 0.0445477 0.020229
10.0774 0.0462804 0.0198921
10.1162 0.0480257 0.0195617
10.155 0.0497916 0.0192346
10.1939 0.051575 0.0189106
10.2328 0.053375 0.0185932
10.2717 0.0551977 0.0182762
10.3106 0.0570344 0.0179678
10.3496 0.0588962 0.0176582
10.3887 0.0607729 0.0173575
10.4278 0.0626731 0.0170564
10.4669 0.0645921 0.0167617
10.506 0.0665309 0.0164695
10.5452 0.0684931 0.0161795
10.5845 0.0704722 0.015895
10.6238 0.0724779 0.0156097
10.6631 0.0744993 0.0153309
10.7024 0.0765486 0.0150503
10.7418 0.0786143 0.0147755
10.7813 0.0807073 0.0144987
10.8208 0.0828185 0.0142259
10.8603 0.0849554 0.0139523
10.8999 0.087114 0.0136792
10.9395 0.0892955 0.0134072
10.9792 0.0915027 0.0131319
11.0189 0.0937295 0.0128591
11.0586 0.0959858 0.0125806
11.0984 0.0982599 0.012304
11.1383 0.100564 0.012021
11.1781 0.102889 0.0117376
11.2181 0.105238 0.0114487
11.2581 0.107615 0.0111555
11.2981 0.110012 0.0108583
11.3381 0.11244 0.0105528
11.3783 0.114887 0.010244
11.4184 0.117362 0.00992432
11.4587 0.119861 0.00960033
11.4989 0.122383 0.00926462
11.5392 0.124933 0.00892179
11.5796 0.127502 0.00856773
11.62 0.130101 0.00820248
11.6605 0.132718 0.00782698
11.701 0.135361 0.00743648
11.7415 0.138026 0.0070357
11.7822 0.140712 0.00661781
11.8228 0.143421 0.0061876
11.8636 0.146148 0.00574033
11.9043 0.148897 0.0052769
11.9452 0.151662 0.00479764
11.986 0.154445 0.00429839
12.027 0.157244 0.00378352
12.068 0.160055 0.00324716
12.109 0.162883 0.00269354
12.1501 0.165717 0.00211909
12.1913 0.168562 0.00152482
12.2325 0.171412 0.000911286
12.2738 0.174267 0.000275722
12.3151 0.177124 -0.000378097
12.3565 0.179977 -0.00105375
12.3979 0.182828 -0.00174788
12.4394 0.18567 -0.00246156
12.481 0.188502 -0.00319463
12.5226 0.19132 -0.0039439
12.5643 0.194119 -0.00471231
12.6061 0.1969 -0.00549357
12.6479 0.199655 -0.00628916
12.6898 0.202384 -0.00709347
12.7317 0.205079 -0.00790286
12.7737 0.207733 -0.0087156
12.8158 0.210341 -0.00952722
12.8579 0.212894 -0.0103397
12.9001 0.215387 -0.0111515
12.9424 0.217816 -0.0119623
12.9847 0.220177 -0.0127714
13.0271 0.222466 -0.0135762
13.0696 0.224678 -0.014375
13.1121 0.226811 -0.0151656
13.1547 0.228858 -0.015946
13.1974 0.230817 -0.0167137
13.2402 0.232683 -0.0174682
13.283 0.234452 -0.0182062
13.3259 0.236122 -0.0189281
13.3689 0.237688 -0.0196315
13.4119 0.239149 -0.0203157
13.455 0.240502 -0.0209809
13.4982 0.241743 -0.0216248
13.5415 0.242873 -0.022249
13.5848 0.243887 -0.022852
13.6283 0.244788 -0.0234344
13.6718 0.245572 -0.0239968
13.7153 0.24624 -0.0245387
13.759 0.246792 -0.0250617
13.8028 0.247228 -0.0255656
13.8466 0.247549 -0.0260519
13.8905 0.247754 -0.0265213
13.9345 0.247846 -0.0269748
13.9786 0.247827 -0.0274134
14.0227 0.247696 -0.0278384
14.067 0.247457 -0.0282507
14.1113 0.24711 -0.0286517
14.1558 0.246659 -0.0290425
14.2003 0.246104 -0.0294242
14.2449 0.245449 -0.0297979
14.2896 0.244696 -0.0301647
14.3344 0.243847 -0.0305255
14.3793 0.242904 -0.0308814
14.4243 0.24187 -0.0312332
14.4693 0.240747 -0.0315816
14.5145 0.239538 -0.0319275
14.5598 0.238246 -0.0322713
14.6052 0.23687 -0.0326137
14.6506 0.235417 -0.032955
14.6962 0.233886 -0.0332956
14.7419 0.232279 -0.0336357
14.7877 0.230601 -0.0339754
14.8336 0.22885 -0.0343148
14.8796 0.22703 -0.0346536
14.9257 0.225143 -0.0349919
14.9719 0.223189 -0.0353291
15.0182 0.221171 -0.0356649
15.0647 0.21909 -0.0359988
15.1112 0.216947 -0.0363301
15.1579 0.214743 -0.0366581
15.2047 0.21248 -0.036982
15.2516 0.210158 -0.0373008
15.2986 0.207779 -0.0376134
15.3458 0.205344 -0.0379186
15.393 0.202853 -0.0382155
15.4404 0.200307 -0.0385021
15.488 0.197708 -0.0387774
15.5356 0.195056 -0.0390399
15.5834 0.192351 -0.0392876
15.6313 0.189595 -0.0395189
15.6794 0.186788 -0.0397325
15.7276 0.18393 -0.0399258
15.7759 0.181024 -0.0400973
15.8243 0.17807 -0.0402452
15.873 0.175068 -0.0403675
15.9217 0.17202 -0.0404619
15.9706 0.168927 -0.0405273
16.0197 0.165789 -0.0405614
16.0689 0.162609 -0.040562
16.1182 0.159389 -0.0405282
16.1677 0.156129 -0.0404584
16.2174 0.152831 -0.0403505
16.2672 0.149499 -0.0402038
16.3172 0.146133 -0.0400175
16.3674 0.142735 -0.0397903
16.4177 0.13931 -0.0395218
16.4682 0.135859 -0.0392122
16.5189 0.132386 -0.038861
16.5697 0.128893 -0.0384687
16.6208 0.125385 -0.038036
16.672 0.121866 -0.0375641
16.7234 0.118337 -0.0370539
16.775 0.114805 -0.0365071
16.8268 0.111274 -0.035926
16.8787 0.107746 -0.0353126
16.9309 0.104227 -0.034669
16.9833 0.100721 -0.0339985
17.0359 0.0972342 -0.0333038
17.0887 0.0937686 -0.0325879
17.1418 0.0903299 -0.0318538
17.195 0.0869234 -0.0311053
17.2485 0.0835529 -0.0303455
17.3022 0.0802219 -0.0295777
17.3562 0.0769355 -0.0288049
17.4104 0.0736979 -0.0280308
17.4648 0.0705126 -0.0272581
17.5195 0.0673826 -0.0264898
17.5744 0.0643113 -0.0257283
17.6296 0.061302 -0.0249764
17.6851 0.0583573 -0.0242361
17.7408 0.055479 -0.0235092
17.7969 0.0526687 -0.0227973
17.8532 0.0499289 -0.0221019
17.9098 0.0472604 -0.0214239
17.9667 0.0446639 -0.0207642
18.0239 0.0421399 -0.020123
18.0815 0.039689 -0.0195008
18.1393 0.0373111 -0.0188976
18.1975 0.0350056 -0.0183133
18.256 0.0327719 -0.0177474
18.3149 0.0306089 -0.0171993
18.3742 0.0285159 -0.0166684
18.4338 0.0264914 -0.0161542
18.4938 0.0245338 -0.0156556
18.5542 0.0226418 -0.0151718
18.615 0.0208135 -0.0147018
18.6762 0.0190474 -0.0142448
18.7379 0.0173418 -0.0137998
18.8 0.0156946 -0.0133661
18.8625 0.0141039 -0.0129426
18.9255 0.0125676 -0.0125287
18.9891 0.0110838 -0.0121233
19.0531 0.00965062 -0.011726
19.1177 0.00826629 -0.0113359
19.1828 0.00692898 -0.0109526
19.2484 0.00563702 -0.0105754
19.3147 0.00438858 -0.010204
19.3816 0.0031819 -0.00983786
19.4491 0.00201537 -0.00947675
19.5173 0.000887356 -0.00912026
19.5862 -0.000203545 -0.0087683
19.6558 -0.00125889 -0.00842051
19.7262 -0.00227999 -0.00807685
19.7974 -0.00326808 -0.00773706
19.8694 -0.00422433 -0.00740121
19.9423 -0.00514994 -0.00706907
20.0162 -0.00604562 -0.00674079
20.091 -0.00691255 -0.00641619
20.1669 -0.00775166 -0.00609539
20.244 -0.00856368 -0.00577818
20.3222 -0.00934919 -0.0054647
20.4016 -0.0101086 -0.00515475
20.4825 -0.0108421 -0.00484851
20.5648 -0.0115498 -0.00454581
20.6487 -0.0122316 -0.00424682
20.7344 -0.012887 -0.00395137
20.8219 -0.0135156 -0.00365972
20.9115 -0.0141162 -0.00337166
21.0034 -0.0146866 -0.00308733
21.0979 -0.015224 -0.00280653
21.1952 -0.0157126 -0.00252959
21.2959 -0.0161737 -0.00225581
21.4004 -0.0166047 -0.00198512
21.5093 -0.0169983 -0.00171716
21.6237 -0.0173588 -0.00145133
21.7448 -0.0176693 -0.00118708
21.8747 -0.0179162 -0.000923888
22.0165 -0.0180832 -0.000659604
22.1768 -0.0181364 -0.000390916
22.3723 -0.0179178 -0.000109445


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.75Lambda0.5Nc1ClassicOneLoop/DeltaGammaFX_0_FRG.txt <==
9.995 0.00207024 0.00206741
9.99 0.00207331 0.00207048
9.985 0.00207639 0.00207355
9.98 0.00207948 0.00207663
9.975 0.00208257 0.00207972
9.97 0.00208567 0.00208281
9.965 0.00208877 0.00208591
9.96 0.00209188 0.00208902
9.955 0.00209499 0.00209213
9.95 0.00209811 0.00209524
9.945 0.00210124 0.00209837
9.94 0.00210437 0.0021015
9.935 0.00210751 0.00210463
9.93 0.00211066 0.00210778
9.925 0.00211381 0.00211092
9.92 0.00211697 0.00211408
9.915 0.00212014 0.00211724
9.91 0.00212331 0.00212041
9.905 0.00212649 0.00212358
9.9 0.00212967 0.00212676
9.895 0.00213286 0.00212994
9.89 0.00213606 0.00213314
9.885 0.00213926 0.00213633
9.88 0.00214247 0.00213954
9.875 0.00214569 0.00214275
9.87 0.00214891 0.00214597
9.865 0.00215214 0.0021492
9.86 0.00215537 0.00215243
9.855 0.00215862 0.00215566
9.85 0.00216186 0.00215891
9.845 0.00216512 0.00216216
9.84 0.00216838 0.00216541
9.835 0.00217164 0.00216867
9.83 0.00217492 0.00217194
9.825 0.0021782 0.00217522
9.82 0.00218149 0.00217851
9.815 0.00218478 0.0021818
9.81 0.00218808 0.00218509
9.805 0.00219139 0.0021884
9.8 0.00219471 0.0021917
9.795 0.00219803 0.00219502
9.79 0.00220135 0.00219834
9.785 0.00220469 0.00220167
9.78 0.00220803 0.00220501
9.775 0.00221137 0.00220835
9.77 0.00221473 0.0022117
9.765 0.00221809 0.00221506
9.76 0.00222146 0.00221842
9.755 0.00222483 0.00222179
9.75 0.00222821 0.00222517
9.745 0.0022316 0.00222855
9.74 0.002235 0.00223194
9.735 0.0022384 0.00223534
9.73 0.00224181 0.00223874
9.725 0.00224522 0.00224215
9.72 0.00224864 0.00224557
9.715 0.00225207 0.00224899
9.71 0.00225551 0.00225242
9.705 0.00225895 0.00225586
9.7 0.0022624 0.00225931
9.695 0.00226586 0.00226276
9.69 0.00226933 0.00226622
9.685 0.0022728 0.00226969
9.68 0.00227628 0.00227316
9.675 0.00227976 0.00227664
9.67 0.00228325 0.00228013
9.665 0.00228675 0.00228363
9.66 0.00229026 0.00228713
9.655 0.00229377 0.00229064
9.65 0.0022973 0.00229415
9.645 0.00230083 0.00229768
9.64 0.00230436 0.00230121
9.635 0.00230791 0.00230475
9.63 0.00231146 0.00230829
9.625 0.00231501 0.00231185
9.62 0.00231858 0.00231541
9.615 0.00232215 0.00231897
9.61 0.00232573 0.00232255
9.605 0.00232931 0.00232613
9.6 0.00233291 0.00232972
9.595 0.00233651 0.00233331
9.59 0.00234012 0.00233692
9.585 0.00234373 0.00234053
9.58 0.00234736 0.00234415
9.575 0.00235099 0.00234777
9.57 0.00235463 0.00235141
9.565 0.00235827 0.00235505
9.56 0.00236193 0.0023587
9.555 0.00236559 0.00236235
9.55 0.00236925 0.00236601
9.545 0.00237293 0.00236968
9.54 0.00237661 0.00237336
9.535 0.00238031 0.00237705
9.53 0.00238401 0.00238075
9.525 0.00238771 0.00238445
9.52 0.00239143 0.00238816
9.515 0.00239515 0.00239187
9.51 0.00239888 0.0023956
9.505 0.00240262 0.00239933
9.5 0.00240636 0.00240307
9.495 0.00241011 0.00240682
9.49 0.00241387 0.00241057
9.485 0.00241764 0.00241433
9.48 0.00242142 0.00241811
9.475 0.0024252 0.00242189
9.47 0.00242899 0.00242567
9.465 0.0024328 0.00242947
9.46 0.0024366 0.00243327
9.455 0.00244042 0.00243708
9.45 0.00244424 0.0024409
9.445 0.00244807 0.00244472
9.44 0.00245191 0.00244856
9.435 0.00245576 0.0024524
9.43 0.00245961 0.00245625
9.425 0.00246348 0.00246011
9.42 0.00246735 0.00246397
9.415 0.00247123 0.00246785
9.41 0.00247512 0.00247173
9.405 0.00247902 0.00247562
9.4 0.00248292 0.00247952
9.395 0.00248683 0.00248343
9.39 0.00249075 0.00248734
9.385 0.00249468 0.00249127
9.38 0.00249861 0.0024952
9.375 0.00250256 0.00249914
9.37 0.00250651 0.00250309
9.365 0.00251048 0.00250704
9.36 0.00251445 0.00251101
9.355 0.00251843 0.00251498
9.35 0.00252241 0.00251896
9.345 0.00252641 0.00252295
9.34 0.00253041 0.00252695
9.335 0.00253442 0.00253096
9.33 0.00253844 0.00253497
9.325 0.00254247 0.00253899
9.32 0.00254651 0.00254303
9.315 0.00255055 0.00254707
9.31 0.00255461 0.00255112
9.305 0.00255867 0.00255517
9.3 0.00256275 0.00255924
9.295 0.00256683 0.00256332
9.29 0.00257092 0.0025674
9.285 0.00257501 0.00257149
9.28 0.00257912 0.00257559
9.275 0.00258323 0.0025797
9.27 0.00258736 0.00258382
9.265 0.00259149 0.00258794
9.26 0.00259563 0.00259208
9.255 0.00259978 0.00259622
9.25 0.00260394 0.00260038
9.245 0.00260811 0.00260454
9.24 0.00261228 0.00260871
9.235 0.00261647 0.00261289
9.23 0.00262067 0.00261708
9.225 0.00262487 0.00262128
9.22 0.00262908 0.00262548
9.215 0.0026333 0.0026297
9.21 0.00263753 0.00263392
9.205 0.00264177 0.00263816
9.2 0.00264602 0.0026424
9.195 0.00265027 0.00264665
9.19 0.00265454 0.00265091
9.185 0.00265882 0.00265518
9.18 0.0026631 0.00265946
9.175 0.0026674 0.00266375
9.17 0.0026717 0.00266805
9.165 0.00267601 0.00267235
9.16 0.00268033 0.00267667
9.155 0.00268466 0.00268099
9.15 0.002689 0.00268533
9.145 0.00269335 0.00268967
9.14 0.00269771 0.00269402
9.135 0.00270208 0.00269839
9.13 0.00270646 0.00270276
9.125 0.00271085 0.00270714
9.12 0.00271525 0.00271153
9.115 0.00271965 0.00271593
9.11 0.00272407 0.00272034
9.105 0.00272849 0.00272476
9.1 0.00273292 0.00272919
9.095 0.00273737 0.00273362
9.09 0.00274182 0.00273807
9.085 0.00274628 0.00274253
9.08 0.00275076 0.002747
9.075 0.00275524 0.00275147
9.07 0.00275974 0.00275596
9.065 0.00276424 0.00276046
9.06 0.00276875 0.00276496
9.055 0.00277327 0.00276948
9.05 0.0027778 0.002774
9.045 0.00278234 0.00277854
9.04 0.00278689 0.00278308
9.035 0.00279145 0.00278764
9.03 0.00279603 0.0027922
9.025 0.00280061 0.00279678
9.02 0.0028052 0.00280136
9.015 0.0028098 0.00280596
9.01 0.00281441 0.00281056
9.005 0.00281903 0.00281518
9 0.00282367 0.0028198
8.995 0.00282831 0.00282444
8.99 0.00283296 0.00282908
8.985 0.00283762 0.00283374
8.98 0.00284229 0.0028384
8.975 0.00284697 0.00284308
8.97 0.00285166 0.00284776
8.965 0.00285637 0.00285246
8.96 0.00286108 0.00285717
8.955 0.0028658 0.00286188
8.95 0.00287054 0.00286661
8.945 0.00287528 0.00287135
8.94 0.00288004 0.0028761
8.935 0.0028848 0.00288085
8.93 0.00288957 0.00288562
8.925 0.00289436 0.0028904
8.92 0.00289915 0.00289519
8.915 0.00290396 0.00289999
8.91 0.00290878 0.0029048
8.905 0.00291361 0.00290962
8.9 0.00291845 0.00291446
8.895 0.0029233 0.0029193
8.89 0.00292816 0.00292415
8.885 0.00293303 0.00292902
8.88 0.00293791 0.00293389
8.875 0.0029428 0.00293878
8.87 0.0029477 0.00294367
8.865 0.00295262 0.00294858
8.86 0.00295754 0.0029535
8.855 0.00296248 0.00295843
8.85 0.00296743 0.00296337
8.845 0.00297238 0.00296832
8.84 0.00297735 0.00297328
8.835 0.00298233 0.00297826
8.83 0.00298733 0.00298324
8.825 0.00299233 0.00298823
8.82 0.00299734 0.00299324
8.815 0.00300236 0.00299826
8.81 0.0030074 0.00300328
8.805 0.00301244 0.00300832
8.8 0.0030175 0.00301337
8.795 0.00302257 0.00301844
8.79 0.00302765 0.00302351
8.785 0.00303275 0.0030286
8.78 0.00303785 0.00303369
8.775 0.00304296 0.0030388
8.77 0.00304809 0.00304392
8.765 0.00305323 0.00304905
8.76 0.00305838 0.00305419
8.755 0.00306354 0.00305935
8.75 0.00306871 0.00306451
8.745 0.00307389 0.00306969
8.74 0.00307909 0.00307488
8.735 0.00308429 0.00308008
8.73 0.00308951 0.00308529
8.725 0.00309475 0.00309051
8.72 0.00309999 0.00309575
8.715 0.00310524 0.003101
8.71 0.00311051 0.00310625
8.705 0.00311578 0.00311152
8.7 0.00312107 0.0031168
8.695 0.00312637 0.0031221
8.69 0.00313169 0.0031274
8.685 0.00313701 0.00313272
8.68 0.00314235 0.00313805
8.675 0.0031477 0.0031434
8.67 0.00315306 0.00314875
8.665 0.00315844 0.00315412
8.66 0.00316383 0.0031595
8.655 0.00316922 0.00316489
8.65 0.00317463 0.00317029
8.645 0.00318005 0.00317571
8.64 0.00318549 0.00318113
8.635 0.00319094 0.00318657
8.63 0.0031964 0.00319202
8.625 0.00320187 0.00319749
8.62 0.00320735 0.00320297
8.615 0.00321285 0.00320846
8.61 0.00321836 0.00321396
8.605 0.00322388 0.00321947
8.6 0.00322942 0.003225
8.595 0.00323497 0.00323054
8.59 0.00324053 0.00323609
8.585 0.0032461 0.00324166
8.58 0.00325168 0.00324723
8.575 0.00325728 0.00325282
8.57 0.00326289 0.00325843
8.565 0.00326852 0.00326404
8.56 0.00327415 0.00326967
8.555 0.0032798 0.00327532
8.55 0.00328547 0.00328097
8.545 0.00329114 0.00328664
8.54 0.00329683 0.00329232
8.535 0.00330253 0.00329801
8.53 0.00330825 0.00330372
8.525 0.00331397 0.00330944
8.52 0.00331971 0.00331517
8.515 0.00332547 0.00332092
8.51 0.00333124 0.00332668
8.505 0.00333702 0.00333245
8.5 0.00334281 0.00333824
8.495 0.00334862 0.00334404
8.49 0.00335444 0.00334985
8.485 0.00336028 0.00335568
8.48 0.00336612 0.00336152
8.475 0.00337198 0.00336737
8.47 0.00337786 0.00337324
8.465 0.00338374 0.00337912
8.46 0.00338965 0.00338501
8.455 0.00339556 0.00339092
8.45 0.00340149 0.00339684
8.445 0.00340744 0.00340278
8.44 0.0034134 0.00340873
8.435 0.00341937 0.00341469
8.43 0.00342535 0.00342067
8.425 0.00343135 0.00342666
8.42 0.00343736 0.00343266
8.415 0.00344339 0.00343868
8.41 0.00344943 0.00344471
8.405 0.00345548 0.00345075
8.4 0.00346155 0.00345682
8.395 0.00346763 0.00346289
8.39 0.00347373 0.00346898
8.385 0.00347984 0.00347508
8.38 0.00348597 0.0034812
8.375 0.00349211 0.00348733
8.37 0.00349826 0.00349348
8.365 0.00350443 0.00349964
8.36 0.00351061 0.00350581
8.355 0.00351681 0.003512
8.35 0.00352302 0.0035182
8.345 0.00352925 0.00352442
8.34 0.00353549 0.00353066
8.335 0.00354175 0.0035369
8.33 0.00354802 0.00354317
8.325 0.00355431 0.00354945
8.32 0.00356061 0.00355574
8.315 0.00356692 0.00356204
8.31 0.00357325 0.00356836
8.305 0.0035796 0.0035747
8.3 0.00358595 0.00358105
8.295 0.00359233 0.00358742
8.29 0.00359872 0.0035938
8.285 0.00360512 0.00360019
8.28 0.00361154 0.0036066
8.275 0.00361798 0.00361303
8.27 0.00362443 0.00361947
8.265 0.0036309 0.00362593
8.26 0.00363738 0.0036324
8.255 0.00364388 0.00363889
8.25 0.00365039 0.00364539
8.245 0.00365691 0.00365191
8.24 0.00366346 0.00365844
8.235 0.00367001 0.00366499
8.23 0.00367659 0.00367156
8.225 0.00368318 0.00367814
8.22 0.00368978 0.00368474
8.215 0.00369641 0.00369135
8.21 0.00370304 0.00369798
8.205 0.0037097 0.00370462
8.2 0.00371636 0.00371128
8.195 0.00372305 0.00371796
8.19 0.00372975 0.00372465
8.185 0.00373646 0.00373135
8.18 0.00374319 0.00373807
8.175 0.00374994 0.00374481
8.17 0.00375671 0.00375157
8.165 0.00376349 0.00375834
8.16 0.00377029 0.00376513
8.155 0.0037771 0.00377194
8.15 0.00378393 0.00377876
8.145 0.00379078 0.00378559
8.14 0.00379764 0.00379245
8.135 0.00380452 0.00379931
8.13 0.00381141 0.0038062
8.125 0.00381833 0.0038131
8.12 0.00382525 0.00382002
8.115 0.0038322 0.00382696
8.11 0.00383916 0.00383391
8.105 0.00384614 0.00384088
8.1 0.00385314 0.00384787
8.095 0.00386015 0.00385487
8.09 0.00386718 0.00386189
8.085 0.00387423 0.00386893
8.08 0.00388129 0.00387598
8.075 0.00388837 0.00388305
8.07 0.00389547 0.00389014
8.065 0.00390258 0.00389725
8.06 0.00390972 0.00390437
8.055 0.00391687 0.00391151
8.05 0.00392404 0.00391867
8.045 0.00393122 0.00392584
8.04 0.00393842 0.00393304
8.035 0.00394564 0.00394025
8.03 0.00395288 0.00394747
8.025 0.00396013 0.00395472
8.02 0.00396741 0.00396198
8.015 0.00397469 0.00396926
8.01 0.003982 0.00397656
8.005 0.00398933 0.00398387
8 0.00399667 0.00399121
7.995 0.00400403 0.00399856
7.99 0.00401142 0.00400593
7.985 0.00401881 0.00401332
7.98 0.00402623 0.00402072
7.975 0.00403366 0.00402815
7.97 0.00404112 0.00403559
7.965 0.00404858 0.00404305
7.96 0.00405607 0.00405052
7.955 0.00406358 0.00405802
7.95 0.0040711 0.00406554
7.945 0.00407865 0.00407307
7.94 0.00408621 0.00408062
7.935 0.00409379 0.00408819
7.93 0.00410139 0.00409578
7.925 0.00410901 0.00410339
7.92 0.00411665 0.00411102
7.915 0.00412431 0.00411867
7.91 0.00413198 0.00412633
7.905 0.00413967 0.00413401
7.9 0.00414739 0.00414171
7.895 0.00415512 0.00414943
7.89 0.00416287 0.00415718
7.885 0.00417064 0.00416494
7.88 0.00417843 0.00417272
7.875 0.00418624 0.00418052
7.87 0.00419407 0.00418833
7.865 0.00420192 0.00419617
7.86 0.00420979 0.00420403
7.855 0.00421767 0.0042119
7.85 0.00422558 0.0042198
7.845 0.0042335 0.00422771
7.84 0.00424145 0.00423565
7.835 0.00424941 0.0042436
7.83 0.0042574 0.00425158
7.825 0.00426541 0.00425957
7.82 0.00427343 0.00426759
7.815 0.00428148 0.00427562
7.81 0.00428954 0.00428368
7.805 0.00429763 0.00429175
7.8 0.00430574 0.00429985
7.795 0.00431386 0.00430796
7.79 0.00432201 0.00431609
7.785 0.00433017 0.00432425
7.78 0.00433836 0.00433243
7.775 0.00434657 0.00434062
7.77 0.0043548 0.00434884
7.765 0.00436305 0.00435708
7.76 0.00437132 0.00436534
7.755 0.00437961 0.00437362
7.75 0.00438792 0.00438192
7.745 0.00439625 0.00439024
7.74 0.00440461 0.00439858
7.735 0.00441298 0.00440694
7.73 0.00442138 0.00441533
7.725 0.00442979 0.00442373
7.72 0.00443823 0.00443216
7.715 0.00444669 0.00444061
7.71 0.00445517 0.00444908
7.705 0.00446368 0.00445757
7.7 0.0044722 0.00446608
7.695 0.00448075 0.00447462
7.69 0.00448931 0.00448317
7.685 0.0044979 0.00449175
7.68 0.00450651 0.00450035
7.675 0.00451514 0.00450897
7.67 0.0045238 0.00451761
7.665 0.00453247 0.00452627
7.66 0.00454117 0.00453496
7.655 0.00454989 0.00454367
7.65 0.00455864 0.0045524
7.645 0.0045674 0.00456116
7.64 0.00457619 0.00456993
7.635 0.004585 0.00457873
7.63 0.00459383 0.00458755
7.625 0.00460269 0.00459639
7.62 0.00461156 0.00460526
7.615 0.00462046 0.00461414
7.61 0.00462939 0.00462305
7.605 0.00463833 0.00463199
7.6 0.0046473 0.00464095
7.595 0.0046563 0.00464993
7.59 0.00466531 0.00465893
7.585 0.00467435 0.00466796
7.58 0.00468341 0.00467701
7.575 0.0046925 0.00468608
7.57 0.0047016 0.00469517
7.565 0.00471074 0.00470429
7.56 0.00471989 0.00471343
7.555 0.00472907 0.0047226
7.55 0.00473827 0.00473179
7.545 0.0047475 0.004741
7.54 0.00475675 0.00475024
7.535 0.00476602 0.0047595
7.53 0.00477532 0.00476879
7.525 0.00478464 0.0047781
7.52 0.00479399 0.00478743
7.515 0.00480336 0.00479679
7.51 0.00481275 0.00480617
7.505 0.00482217 0.00481557
7.5 0.00483161 0.004825
7.495 0.00484108 0.00483446
7.49 0.00485057 0.00484394
7.485 0.00486009 0.00485344
7.48 0.00486964 0.00486297
7.475 0.0048792 0.00487253
7.47 0.0048888 0.00488211
7.465 0.00489841 0.00489171
7.46 0.00490805 0.00490134
7.455 0.00491772 0.00491099
7.45 0.00492741 0.00492067
7.445 0.00493713 0.00493037
7.44 0.00494687 0.0049401
7.435 0.00495664 0.00494986
7.43 0.00496643 0.00495964
7.425 0.00497625 0.00496945
7.42 0.0049861 0.00497928
7.415 0.00499597 0.00498914
7.41 0.00500587 0.00499902
7.405 0.00501579 0.00500893
7.4 0.00502574 0.00501887
7.395 0.00503572 0.00502883
7.39 0.00504572 0.00503881
7.385 0.00505575 0.00504883
7.38 0.0050658 0.00505887
7.375 0.00507588 0.00506894
7.37 0.00508599 0.00507903
7.365 0.00509613 0.00508915
7.36 0.00510629 0.0050993
7.355 0.00511648 0.00510948
7.35 0.00512669 0.00511968
7.345 0.00513693 0.0051299
7.34 0.0051472 0.00514016
7.335 0.00515749 0.00515044
7.33 0.00516782 0.00516075
7.325 0.00517817 0.00517108
7.32 0.00518855 0.00518145
7.315 0.00519895 0.00519184
7.31 0.00520939 0.00520226
7.305 0.00521985 0.00521271
7.3 0.00523034 0.00522319
7.295 0.00524086 0.00523369
7.29 0.0052514 0.00524422
7.285 0.00526198 0.00525478
7.28 0.00527258 0.00526536
7.275 0.00528321 0.00527598
7.27 0.00529386 0.00528662
7.265 0.00530455 0.00529729
7.26 0.00531527 0.005308
7.255 0.00532601 0.00531873
7.25 0.00533679 0.00532949
7.245 0.00534759 0.00534027
7.24 0.00535842 0.00535109
7.235 0.00536928 0.00536193
7.23 0.00538017 0.00537281
7.225 0.00539108 0.00538371
7.22 0.00540203 0.00539464
7.215 0.00541301 0.0054056
7.21 0.00542402 0.00541659
7.205 0.00543505 0.00542762
7.2 0.00544612 0.00543867
7.195 0.00545722 0.00544975
7.19 0.00546834 0.00546086
7.185 0.0054795 0.005472
7.18 0.00549069 0.00548317
7.175 0.0055019 0.00549437
7.17 0.00551315 0.00550561
7.165 0.00552442 0.00551687
7.16 0.00553573 0.00552816
7.155 0.00554707 0.00553948
7.15 0.00555844 0.00555084
7.145 0.00556984 0.00556222
7.14 0.00558127 0.00557364
7.135 0.00559274 0.00558508
7.13 0.00560423 0.00559656
7.125 0.00561576 0.00560807
7.12 0.00562731 0.00561961
7.115 0.0056389 0.00563118
7.11 0.00565052 0.00564279
7.105 0.00566217 0.00565442
7.1 0.00567385 0.00566609
7.095 0.00568556 0.00567779
7.09 0.00569731 0.00568952
7.085 0.00570909 0.00570128
7.08 0.0057209 0.00571308
7.075 0.00573275 0.00572491
7.07 0.00574463 0.00573677
7.065 0.00575653 0.00574866
7.06 0.00576847 0.00576058
7.055 0.00578045 0.00577254
7.05 0.00579245 0.00578453
7.045 0.00580449 0.00579655
7.04 0.00581657 0.00580861
7.035 0.00582868 0.0058207
7.03 0.00584082 0.00583283
7.025 0.00585299 0.00584498
7.02 0.0058652 0.00585718
7.015 0.00587744 0.0058694
7.01 0.00588972 0.00588166
7.005 0.00590202 0.00589395
7 0.00591437 0.00590627
6.995 0.00592674 0.00591863
6.99 0.00593915 0.00593103
6.985 0.0059516 0.00594346
6.98 0.00596408 0.00595592
6.975 0.0059766 0.00596842
6.97 0.00598915 0.00598095
6.965 0.00600173 0.00599352
6.96 0.00601435 0.00600612
6.955 0.00602701 0.00601876
6.95 0.0060397 0.00603143
6.945 0.00605242 0.00604414
6.94 0.00606518 0.00605688
6.935 0.00607798 0.00606966
6.93 0.00609081 0.00608248
6.925 0.00610368 0.00609533
6.92 0.00611659 0.00610822
6.915 0.00612953 0.00612114
6.91 0.0061425 0.0061341
6.905 0.00615552 0.0061471
6.9 0.00616857 0.00616013
6.895 0.00618165 0.0061732
6.89 0.00619478 0.0061863
6.885 0.00620794 0.00619944
6.88 0.00622113 0.00621262
6.875 0.00623437 0.00622584
6.87 0.00624764 0.00623909
6.865 0.00626095 0.00625238
6.86 0.0062743 0.00626571
6.855 0.00628768 0.00627908
6.85 0.0063011 0.00629248
6.845 0.00631456 0.00630592
6.84 0.00632806 0.0063194
6.835 0.0063416 0.00633292
6.83 0.00635517 0.00634648
6.825 0.00636878 0.00636007
6.82 0.00638243 0.0063737
6.815 0.00639612 0.00638737
6.81 0.00640985 0.00640108
6.805 0.00642362 0.00641483
6.8 0.00643743 0.00642862
6.795 0.00645128 0.00644245
6.79 0.00646517 0.00645632
6.785 0.00647909 0.00647023
6.78 0.00649306 0.00648417
6.775 0.00650706 0.00649816
6.77 0.00652111 0.00651218
6.765 0.00653519 0.00652625
6.76 0.00654932 0.00654036
6.755 0.00656348 0.0065545
6.75 0.00657769 0.00656869
6.745 0.00659194 0.00658292
6.74 0.00660623 0.00659719
6.735 0.00662056 0.0066115
6.73 0.00663493 0.00662585
6.725 0.00664934 0.00664024
6.72 0.0066638 0.00665468
6.715 0.00667829 0.00666915
6.71 0.00669282 0.00668367
6.705 0.0067074 0.00669823
6.7 0.00672202 0.00671283
6.695 0.00673669 0.00672747
6.69 0.00675139 0.00674216
6.685 0.00676614 0.00675688
6.68 0.00678093 0.00677166
6.675 0.00679577 0.00678647
6.67 0.00681064 0.00680132
6.665 0.00682556 0.00681622
6.66 0.00684052 0.00683116
6.655 0.00685553 0.00684615
6.65 0.00687058 0.00686118
6.645 0.00688567 0.00687625
6.64 0.00690081 0.00689136
6.635 0.00691599 0.00690653
6.63 0.00693122 0.00692173
6.625 0.00694649 0.00693698
6.62 0.0069618 0.00695227
6.615 0.00697716 0.00696761
6.61 0.00699256 0.00698299
6.605 0.00700801 0.00699842
6.6 0.0070235 0.00701389
6.595 0.00703904 0.00702941
6.59 0.00705463 0.00704497
6.585 0.00707026 0.00706058
6.58 0.00708593 0.00707624
6.575 0.00710166 0.00709194
6.57 0.00711743 0.00710769
6.565 0.00713324 0.00712348
6.56 0.0071491 0.00713932
6.555 0.00716501 0.00715521
6.55 0.00718096 0.00717114
6.545 0.00719697 0.00718712
6.54 0.00721301 0.00720314
6.535 0.00722911 0.00721922
6.53 0.00724525 0.00723534
6.525 0.00726145 0.00725151
6.52 0.00727769 0.00726773
6.515 0.00729397 0.00728399
6.51 0.00731031 0.00730031
6.505 0.0073267 0.00731667
6.5 0.00734313 0.00733308
6.495 0.00735961 0.00734954
6.49 0.00737614 0.00736604
6.485 0.00739272 0.0073826
6.48 0.00740934 0.0073992
6.475 0.00742602 0.00741586
6.47 0.00744275 0.00743257
6.465 0.00745953 0.00744932
6.46 0.00747636 0.00746613
6.455 0.00749324 0.00748298
6.45 0.00751017 0.00749989
6.445 0.00752715 0.00751684
6.44 0.00754417 0.00753385
6.435 0.00756125 0.00755091
6.43 0.00757838 0.00756801
6.425 0.00759557 0.00758517
6.42 0.0076128 0.00760238
6.415 0.00763009 0.00761965
6.41 0.00764743 0.00763696
6.405 0.00766482 0.00765433
6.4 0.00768226 0.00767175
6.395 0.00769976 0.00768922
6.39 0.00771731 0.00770675
6.385 0.00773491 0.00772432
6.38 0.00775256 0.00774195
6.375 0.00777027 0.00775963
6.37 0.00778803 0.00777737
6.365 0.00780584 0.00779516
6.36 0.00782371 0.007813
6.355 0.00784163 0.0078309
6.35 0.00785961 0.00784886
6.345 0.00787764 0.00786686
6.34 0.00789573 0.00788493
6.335 0.00791387 0.00790304
6.33 0.00793207 0.00792121
6.325 0.00795032 0.00793944
6.32 0.00796862 0.00795772
6.315 0.00798699 0.00797606
6.31 0.0080054 0.00799445
6.305 0.00802388 0.0080129
6.3 0.00804241 0.0080314
6.295 0.008061 0.00804997
6.29 0.00807964 0.00806859
6.285 0.00809835 0.00808726
6.28 0.00811711 0.008106
6.275 0.00813592 0.00812479
6.27 0.0081548 0.00814363
6.265 0.00817373 0.00816254
6.26 0.00819271 0.0081815
6.255 0.00821176 0.00820052
6.25 0.00823087 0.0082196
6.245 0.00825003 0.00823874
6.24 0.00826926 0.00825794
6.235 0.00828854 0.0082772
6.23 0.00830789 0.00829652
6.225 0.00832729 0.0083159
6.22 0.00834676 0.00833533
6.215 0.00836628 0.00835483
6.21 0.00838586 0.00837438
6.205 0.0084055 0.008394
6.2 0.00842521 0.00841367
6.195 0.00844497 0.00843341
6.19 0.0084648 0.00845321
6.185 0.00848469 0.00847308
6.18 0.00850464 0.008493
6.175 0.00852465 0.00851299
6.17 0.00854473 0.00853303
6.165 0.00856486 0.00855314
6.16 0.00858506 0.00857331
6.155 0.00860533 0.00859355
6.15 0.00862565 0.00861384
6.145 0.00864604 0.0086342
6.14 0.00866649 0.00865463
6.135 0.00868701 0.00867512
6.13 0.00870759 0.00869567
6.125 0.00872824 0.00871629
6.12 0.00874895 0.00873697
6.115 0.00876972 0.00875772
6.11 0.00879056 0.00877853
6.105 0.00881147 0.00879941
6.1 0.00883244 0.00882035
6.095 0.00885348 0.00884136
6.09 0.00887458 0.00886243
6.085 0.00889575 0.00888357
6.08 0.00891698 0.00890478
6.075 0.00893829 0.00892605
6.07 0.00895966 0.0089474
6.065 0.0089811 0.00896881
6.06 0.00900261 0.00899028
6.055 0.00902418 0.00901183
6.05 0.00904582 0.00903344
6.045 0.00906753 0.00905512
6.04 0.00908931 0.00907687
6.035 0.00911116 0.00909869
6.03 0.00913308 0.00912058
6.025 0.00915507 0.00914253
6.02 0.00917712 0.00916456
6.015 0.00919925 0.00918666
6.01 0.00922145 0.00920883
6.005 0.00924372 0.00923107
6 0.00926606 0.00925338
5.995 0.00928848 0.00927576
5.99 0.00931096 0.00929821
5.985 0.00933351 0.00932074
5.98 0.00935614 0.00934333
5.975 0.00937884 0.009366
5.97 0.00940161 0.00938874
5.965 0.00942445 0.00941155
5.96 0.00944737 0.00943444
5.955 0.00947037 0.0094574
5.95 0.00949343 0.00948044
5.945 0.00951658 0.00950355
5.94 0.00953979 0.00952673
5.935 0.00956308 0.00954999
5.93 0.00958644 0.00957332
5.925 0.00960988 0.00959673
5.92 0.0096334 0.00962021
5.915 0.00965699 0.00964377
5.91 0.00968066 0.0096674
5.905 0.0097044 0.00969112
5.9 0.00972822 0.00971491
5.895 0.00975212 0.00973877
5.89 0.0097761 0.00976272
5.885 0.00980015 0.00978674
5.88 0.00982429 0.00981084
5.875 0.0098485 0.00983501
5.87 0.00987278 0.00985927
5.865 0.00989715 0.0098836
5.86 0.0099216 0.00990802
5.855 0.00994612 0.00993251
5.85 0.00997073 0.00995708
5.845 0.00999542 0.00998174
5.84 0.0100202 0.0100065
5.835 0.010045 0.0100313
5.83 0.01007 0.0100562
5.825 0.010095 0.0100812
5.82 0.0101201 0.0101062
5.815 0.0101453 0.0101314
5.81 0.0101705 0.0101566
5.805 0.0101959 0.0101819
5.8 0.0102213 0.0102073
5.795 0.0102468 0.0102328
5.79 0.0102724 0.0102583
5.785 0.0102981 0.010284
5.78 0.0103238 0.0103097
5.775 0.0103497 0.0103355
5.77 0.0103756 0.0103614
5.765 0.0104016 0.0103874
5.76 0.0104277 0.0104135
5.755 0.0104539 0.0104396
5.75 0.0104802 0.0104658
5.745 0.0105066 0.0104922
5.74 0.010533 0.0105186
5.735 0.0105595 0.0105451
5.73 0.0105862 0.0105717
5.725 0.0106129 0.0105984
5.72 0.0106397 0.0106251
5.715 0.0106666 0.010652
5.71 0.0106936 0.0106789
5.705 0.0107207 0.010706
5.7 0.0107478 0.0107331
5.695 0.0107751 0.0107603
5.69 0.0108024 0.0107876
5.685 0.0108299 0.010815
5.68 0.0108574 0.0108425
5.675 0.010885 0.0108701
5.67 0.0109127 0.0108978
5.665 0.0109405 0.0109256
5.66 0.0109684 0.0109534
5.655 0.0109964 0.0109814
5.65 0.0110245 0.0110094
5.645 0.0110527 0.0110376
5.64 0.011081 0.0110658
5.635 0.0111094 0.0110942
5.63 0.0111378 0.0111226
5.625 0.0111664 0.0111511
5.62 0.0111951 0.0111797
5.615 0.0112238 0.0112085
5.61 0.0112527 0.0112373
5.605 0.0112816 0.0112662
5.6 0.0113107 0.0112952
5.595 0.0113399 0.0113243
5.59 0.0113691 0.0113535
5.585 0.0113985 0.0113828
5.58 0.0114279 0.0114123
5.575 0.0114575 0.0114418
5.57 0.0114871 0.0114714
5.565 0.0115169 0.0115011
5.56 0.0115467 0.0115309
5.555 0.0115767 0.0115608
5.55 0.0116067 0.0115908
5.545 0.0116369 0.011621
5.54 0.0116672 0.0116512
5.535 0.0116975 0.0116815
5.53 0.011728 0.0117119
5.525 0.0117586 0.0117425
5.52 0.0117893 0.0117731
5.515 0.01182 0.0118039
5.51 0.0118509 0.0118347
5.505 0.0118819 0.0118657
5.5 0.011913 0.0118967
5.495 0.0119443 0.0119279
5.49 0.0119756 0.0119592
5.485 0.012007 0.0119906
5.48 0.0120386 0.0120221
5.475 0.0120702 0.0120537
5.47 0.012102 0.0120854
5.465 0.0121338 0.0121172
5.46 0.0121658 0.0121491
5.455 0.0121979 0.0121812
5.45 0.0122301 0.0122133
5.445 0.0122624 0.0122456
5.44 0.0122948 0.012278
5.435 0.0123274 0.0123105
5.43 0.01236 0.0123431
5.425 0.0123928 0.0123758
5.42 0.0124257 0.0124087
5.415 0.0124587 0.0124416
5.41 0.0124918 0.0124747
5.405 0.012525 0.0125078
5.4 0.0125583 0.0125411
5.395 0.0125918 0.0125746
5.39 0.0126254 0.0126081
5.385 0.0126591 0.0126417
5.38 0.0126929 0.0126755
5.375 0.0127268 0.0127094
5.37 0.0127609 0.0127434
5.365 0.012795 0.0127775
5.36 0.0128293 0.0128118
5.355 0.0128637 0.0128461
5.35 0.0128983 0.0128806
5.345 0.0129329 0.0129152
5.34 0.0129677 0.0129499
5.335 0.0130026 0.0129848
5.33 0.0130376 0.0130198
5.325 0.0130728 0.0130549
5.32 0.0131081 0.0130901
5.315 0.0131435 0.0131255
5.31 0.013179 0.0131609
5.305 0.0132146 0.0131965
5.3 0.0132504 0.0132323
5.295 0.0132863 0.0132681
5.29 0.0133223 0.0133041
5.285 0.0133585 0.0133402
5.28 0.0133948 0.0133764
5.275 0.0134312 0.0134128
5.27 0.0134678 0.0134493
5.265 0.0135045 0.013486
5.26 0.0135413 0.0135227
5.255 0.0135782 0.0135596
5.25 0.0136153 0.0135966
5.245 0.0136525 0.0136338
5.24 0.0136898 0.0136711
5.235 0.0137273 0.0137085
5.23 0.0137649 0.0137461
5.225 0.0138027 0.0137838
5.22 0.0138406 0.0138216
5.215 0.0138786 0.0138596
5.21 0.0139168 0.0138977
5.205 0.013955 0.0139359
5.2 0.0139935 0.0139743
5.195 0.0140321 0.0140128
5.19 0.0140708 0.0140515
5.185 0.0141096 0.0140903
5.18 0.0141486 0.0141292
5.175 0.0141878 0.0141683
5.17 0.014227 0.0142076
5.165 0.0142665 0.0142469
5.16 0.014306 0.0142864
5.155 0.0143457 0.0143261
5.15 0.0143856 0.0143659
5.145 0.0144256 0.0144058
5.14 0.0144658 0.0144459
5.135 0.014506 0.0144862
5.13 0.0145465 0.0145266
5.125 0.0145871 0.0145671
5.12 0.0146278 0.0146078
5.115 0.0146687 0.0146486
5.11 0.0147097 0.0146896
5.105 0.0147509 0.0147307
5.1 0.0147923 0.014772
5.095 0.0148338 0.0148134
5.09 0.0148754 0.014855
5.085 0.0149172 0.0148968
5.08 0.0149592 0.0149387
5.075 0.0150013 0.0149807
5.07 0.0150435 0.0150229
5.065 0.015086 0.0150653
5.06 0.0151285 0.0151078
5.055 0.0151713 0.0151505
5.05 0.0152142 0.0151933
5.045 0.0152572 0.0152363
5.04 0.0153004 0.0152795
5.035 0.0153438 0.0153228
5.03 0.0153873 0.0153663
5.025 0.015431 0.0154099
5.02 0.0154749 0.0154537
5.015 0.0155189 0.0154977
5.01 0.0155631 0.0155418
5.005 0.0156075 0.0155861
5 0.015652 0.0156305
4.995 0.0156967 0.0156752
4.99 0.0157415 0.01572
4.985 0.0157866 0.0157649
4.98 0.0158317 0.0158101
4.975 0.0158771 0.0158553
4.97 0.0159226 0.0159008
4.965 0.0159683 0.0159465
4.96 0.0160142 0.0159923
4.955 0.0160603 0.0160383
4.95 0.0161065 0.0160844
4.945 0.0161529 0.0161307
4.94 0.0161994 0.0161772
4.935 0.0162462 0.0162239
4.93 0.0162931 0.0162708
4.925 0.0163402 0.0163178
4.92 0.0163875 0.016365
4.915 0.016435 0.0164124
4.91 0.0164826 0.01646
4.905 0.0165304 0.0165078
4.9 0.0165784 0.0165557
4.895 0.0166266 0.0166038
4.89 0.016675 0.0166521
4.885 0.0167235 0.0167006
4.88 0.0167723 0.0167493
4.875 0.0168212 0.0167982
4.87 0.0168703 0.0168472
4.865 0.0169196 0.0168964
4.86 0.0169691 0.0169459
4.855 0.0170188 0.0169955
4.85 0.0170687 0.0170453
4.845 0.0171187 0.0170953
4.84 0.017169 0.0171454
4.835 0.0172194 0.0171958
4.83 0.0172701 0.0172464
4.825 0.0173209 0.0172972
4.82 0.0173719 0.0173481
4.815 0.0174232 0.0173993
4.81 0.0174746 0.0174506
4.805 0.0175262 0.0175022
4.8 0.017578 0.017554
4.795 0.0176301 0.0176059
4.79 0.0176823 0.0176581
4.785 0.0177347 0.0177104
4.78 0.0177874 0.017763
4.775 0.0178402 0.0178158
4.77 0.0178933 0.0178687
4.765 0.0179465 0.0179219
4.76 0.018 0.0179753
4.755 0.0180536 0.0180289
4.75 0.0181075 0.0180827
4.745 0.0181616 0.0181367
4.74 0.0182159 0.0181909
4.735 0.0182704 0.0182454
4.73 0.0183251 0.0183
4.725 0.0183801 0.0183549
4.72 0.0184352 0.01841
4.715 0.0184906 0.0184653
4.71 0.0185462 0.0185208
4.705 0.018602 0.0185765
4.7 0.018658 0.0186325
4.695 0.0187143 0.0186886
4.69 0.0187708 0.018745
4.685 0.0188275 0.0188017
4.68 0.0188844 0.0188585
4.675 0.0189415 0.0189156
4.67 0.0189989 0.0189728
4.665 0.0190565 0.0190304
4.66 0.0191143 0.0190881
4.655 0.0191724 0.0191461
4.65 0.0192307 0.0192043
4.645 0.0192892 0.0192627
4.64 0.0193479 0.0193214
4.635 0.0194069 0.0193803
4.63 0.0194661 0.0194394
4.625 0.0195256 0.0194988
4.62 0.0195853 0.0195584
4.615 0.0196452 0.0196183
4.61 0.0197054 0.0196784
4.605 0.0197658 0.0197387
4.6 0.0198265 0.0197993
4.595 0.0198874 0.0198601
4.59 0.0199485 0.0199211
4.585 0.0200099 0.0199825
4.58 0.0200715 0.020044
4.575 0.0201334 0.0201058
4.57 0.0201955 0.0201678
4.565 0.0202579 0.0202301
4.56 0.0203206 0.0202927
4.555 0.0203834 0.0203555
4.55 0.0204466 0.0204185
4.545 0.02051 0.0204819
4.54 0.0205736 0.0205454
4.535 0.0206376 0.0206093
4.53 0.0207017 0.0206733
4.525 0.0207662 0.0207377
4.52 0.0208309 0.0208023
4.515 0.0208958 0.0208672
4.51 0.020961 0.0209323
4.505 0.0210265 0.0209977
4.5 0.0210923 0.0210633
4.495 0.0211583 0.0211293
4.49 0.0212246 0.0211955
4.485 0.0212911 0.021262
4.48 0.021358 0.0213287
4.475 0.0214251 0.0213957
4.47 0.0214925 0.021463
4.465 0.0215601 0.0215306
4.46 0.0216281 0.0215984
4.455 0.0216963 0.0216665
4.45 0.0217648 0.021735
4.445 0.0218336 0.0218036
4.44 0.0219026 0.0218726
4.435 0.021972 0.0219419
4.43 0.0220416 0.0220114
4.425 0.0221116 0.0220812
4.42 0.0221818 0.0221514
4.415 0.0222523 0.0222218
4.41 0.0223231 0.0222925
4.405 0.0223942 0.0223635
4.4 0.0224656 0.0224347
4.395 0.0225372 0.0225063
4.39 0.0226092 0.0225782
4.385 0.0226815 0.0226504
4.38 0.0227541 0.0227229
4.375 0.022827 0.0227956
4.37 0.0229002 0.0228687
4.365 0.0229736 0.0229421
4.36 0.0230474 0.0230158
4.355 0.0231216 0.0230898
4.35 0.023196 0.0231642
4.345 0.0232707 0.0232388
4.34 0.0233458 0.0233137
4.335 0.0234211 0.023389
4.33 0.0234968 0.0234646
4.325 0.0235728 0.0235404
4.32 0.0236491 0.0236167
4.315 0.0237257 0.0236932
4.31 0.0238027 0.02377
4.305 0.02388 0.0238472
4.3 0.0239576 0.0239247
4.295 0.0240356 0.0240026
4.29 0.0241138 0.0240807
4.285 0.0241924 0.0241592
4.28 0.0242714 0.0242381
4.275 0.0243506 0.0243172
4.27 0.0244302 0.0243967
4.265 0.0245102 0.0244766
4.26 0.0245905 0.0245567
4.255 0.0246711 0.0246372
4.25 0.0247521 0.0247181
4.245 0.0248334 0.0247993
4.24 0.0249151 0.0248809
4.235 0.0249971 0.0249628
4.23 0.0250794 0.025045
4.225 0.0251622 0.0251276
4.22 0.0252452 0.0252106
4.215 0.0253287 0.0252939
4.21 0.0254125 0.0253776
4.205 0.0254966 0.0254616
4.2 0.0255811 0.025546
4.195 0.025666 0.0256308
4.19 0.0257512 0.0257159
4.185 0.0258368 0.0258014
4.18 0.0259228 0.0258872
4.175 0.0260092 0.0259735
4.17 0.0260959 0.0260601
4.165 0.026183 0.026147
4.16 0.0262705 0.0262344
4.155 0.0263583 0.0263221
4.15 0.0264466 0.0264103
4.145 0.0265352 0.0264988
4.14 0.0266242 0.0265876
4.135 0.0267136 0.0266769
4.13 0.0268034 0.0267666
4.125 0.0268935 0.0268566
4.12 0.0269841 0.0269471
4.115 0.0270751 0.0270379
4.11 0.0271664 0.0271291
4.105 0.0272582 0.0272208
4.1 0.0273504 0.0273128
4.095 0.0274429 0.0274052
4.09 0.0275359 0.0274981
4.085 0.0276293 0.0275913
4.08 0.0277231 0.027685
4.075 0.0278173 0.0277791
4.07 0.0279119 0.0278736
4.065 0.0280069 0.0279685
4.06 0.0281024 0.0280638
4.055 0.0281983 0.0281596
4.05 0.0282946 0.0282557
4.045 0.0283913 0.0283523
4.04 0.0284885 0.0284493
4.035 0.028586 0.0285468
4.03 0.0286841 0.0286447
4.025 0.0287825 0.028743
4.02 0.0288814 0.0288418
4.015 0.0289808 0.028941
4.01 0.0290805 0.0290406
4.005 0.0291807 0.0291407
4 0.0292814 0.0292412
3.995 0.0293825 0.0293422
3.99 0.0294841 0.0294436
3.985 0.0295861 0.0295455
3.98 0.0296886 0.0296478
3.975 0.0297915 0.0297506
3.97 0.0298949 0.0298539
3.965 0.0299988 0.0299576
3.96 0.0301031 0.0300618
3.955 0.0302079 0.0301664
3.95 0.0303132 0.0302716
3.945 0.030419 0.0303772
3.94 0.0305252 0.0304832
3.935 0.0306319 0.0305898
3.93 0.0307391 0.0306968
3.925 0.0308467 0.0308044
3.92 0.0309549 0.0309124
3.915 0.0310635 0.0310209
3.91 0.0311727 0.0311298
3.905 0.0312823 0.0312393
3.9 0.0313924 0.0313493
3.895 0.0315031 0.0314598
3.89 0.0316142 0.0315708
3.885 0.0317258 0.0316823
3.88 0.031838 0.0317942
3.875 0.0319507 0.0319068
3.87 0.0320638 0.0320198
3.865 0.0321775 0.0321333
3.86 0.0322917 0.0322474
3.855 0.0324065 0.0323619
3.85 0.0325217 0.032477
3.845 0.0326375 0.0325927
3.84 0.0327539 0.0327088
3.835 0.0328707 0.0328255
3.83 0.0329881 0.0329428
3.825 0.033106 0.0330605
3.82 0.0332245 0.0331789
3.815 0.0333435 0.0332977
3.81 0.0334631 0.0334171
3.805 0.0335832 0.0335371
3.8 0.0337039 0.0336576
3.795 0.0338252 0.0337787
3.79 0.033947 0.0339003
3.785 0.0340693 0.0340225
3.78 0.0341923 0.0341453
3.775 0.0343158 0.0342686
3.77 0.0344399 0.0343925
3.765 0.0345645 0.034517
3.76 0.0346897 0.0346421
3.755 0.0348156 0.0347677
3.75 0.034942 0.0348939
3.745 0.035069 0.0350208
3.74 0.0351966 0.0351482
3.735 0.0353248 0.0352762
3.73 0.0354535 0.0354048
3.725 0.0355829 0.035534
3.72 0.0357129 0.0356638
3.715 0.0358435 0.0357943
3.71 0.0359748 0.0359253
3.705 0.0361066 0.0360569
3.7 0.0362391 0.0361892
3.695 0.0363721 0.0363221
3.69 0.0365059 0.0364556
3.685 0.0366402 0.0365898
3.68 0.0367752 0.0367246
3.675 0.0369108 0.03686
3.67 0.0370471 0.0369961
3.665 0.037184 0.0371328
3.66 0.0373215 0.0372702
3.655 0.0374597 0.0374082
3.65 0.0375986 0.0375468
3.645 0.0377381 0.0376862
3.64 0.0378783 0.0378262
3.635 0.0380191 0.0379668
3.63 0.0381606 0.0381081
3.625 0.0383028 0.0382501
3.62 0.0384457 0.0383928
3.615 0.0385893 0.0385362
3.61 0.0387335 0.0386802
3.605 0.0388785 0.038825
3.6 0.0390241 0.0389704
3.595 0.0391704 0.0391165
3.59 0.0393174 0.0392633
3.585 0.0394652 0.0394109
3.58 0.0396136 0.0395591
3.575 0.0397628 0.0397081
3.57 0.0399127 0.0398577
3.565 0.0400633 0.0400081
3.56 0.0402146 0.0401592
3.555 0.0403667 0.0403111
3.55 0.0405194 0.0404637
3.545 0.040673 0.040617
3.54 0.0408273 0.040771
3.535 0.0409823 0.0409258
3.53 0.041138 0.0410814
3.525 0.0412946 0.0412377
3.52 0.0414519 0.0413948
3.515 0.0416099 0.0415526
3.51 0.0417687 0.0417112
3.505 0.0419283 0.0418706
3.5 0.0420887 0.0420307
3.495 0.0422499 0.0421917
3.49 0.0424118 0.0423534
3.485 0.0425745 0.0425159
3.48 0.0427381 0.0426792
3.475 0.0429024 0.0428433
3.47 0.0430675 0.0430082
3.465 0.0432335 0.0431739
3.46 0.0434002 0.0433405
3.455 0.0435678 0.0435078
3.45 0.0437362 0.043676
3.445 0.0439055 0.043845
3.44 0.0440755 0.0440148
3.435 0.0442464 0.0441855
3.43 0.0444182 0.044357
3.425 0.0445908 0.0445293
3.42 0.0447642 0.0447025
3.415 0.0449385 0.0448766
3.41 0.0451137 0.0450515
3.405 0.0452897 0.0452273
3.4 0.0454666 0.0454039
3.395 0.0456444 0.0455815
3.39 0.045823 0.0457599
3.385 0.0460026 0.0459392
3.38 0.046183 0.0461194
3.375 0.0463644 0.0463005
3.37 0.0465466 0.0464825
3.365 0.0467298 0.0466654
3.36 0.0469139 0.0468492
3.355 0.0470988 0.0470339
3.35 0.0472848 0.0472196
3.345 0.0474716 0.0474061
3.34 0.0476594 0.0475937
3.335 0.0478481 0.0477821
3.33 0.0480378 0.0479715
3.325 0.0482284 0.0481619
3.32 0.0484199 0.0483532
3.315 0.0486125 0.0485454
3.31 0.048806 0.0487387
3.305 0.0490005 0.0489329
3.3 0.0491959 0.0491281
3.295 0.0493924 0.0493242
3.29 0.0495898 0.0495214
3.285 0.0497882 0.0497195
3.28 0.0499877 0.0499187
3.275 0.0501881 0.0501189
3.27 0.0503896 0.05032
3.265 0.050592 0.0505222
3.26 0.0507955 0.0507255
3.255 0.0510001 0.0509297
3.25 0.0512057 0.051135
3.245 0.0514123 0.0513413
3.24 0.0516199 0.0515487
3.235 0.0518287 0.0517571
3.23 0.0520385 0.0519666
3.225 0.0522493 0.0521772
3.22 0.0524613 0.0523888
3.215 0.0526743 0.0526016
3.21 0.0528884 0.0528154
3.205 0.0531036 0.0530303
3.2 0.0533199 0.0532463
3.195 0.0535373 0.0534634
3.19 0.0537558 0.0536816
3.185 0.0539755 0.0539009
3.18 0.0541962 0.0541214
3.175 0.0544181 0.054343
3.17 0.0546412 0.0545657
3.165 0.0548654 0.0547896
3.16 0.0550907 0.0550146
3.155 0.0553172 0.0552408
3.15 0.0555449 0.0554682
3.145 0.0557737 0.0556967
3.14 0.0560038 0.0559264
3.135 0.056235 0.0561573
3.13 0.0564674 0.0563894
3.125 0.056701 0.0566227
3.12 0.0569358 0.0568572
3.115 0.0571719 0.0570929
3.11 0.0574091 0.0573298
3.105 0.0576476 0.057568
3.1 0.0578874 0.0578074
3.095 0.0581283 0.058048
3.09 0.0583706 0.0582899
3.085 0.0586141 0.058533
3.08 0.0588588 0.0587775
3.075 0.0591049 0.0590232
3.07 0.0593522 0.0592701
3.065 0.0596008 0.0595184
3.06 0.0598507 0.0597679
3.055 0.0601019 0.0600188
3.05 0.0603544 0.060271
3.045 0.0606083 0.0605245
3.04 0.0608635 0.0607793
3.035 0.06112 0.0610354
3.03 0.0613778 0.0612929
3.025 0.061637 0.0615518
3.02 0.0618976 0.061812
3.015 0.0621595 0.0620735
3.01 0.0624228 0.0623365
3.005 0.0626875 0.0626008
3 0.0629536 0.0628665
2.995 0.0632211 0.0631336
2.99 0.06349 0.0634021
2.985 0.0637603 0.0636721
2.98 0.0640321 0.0639434
2.975 0.0643052 0.0642162
2.97 0.0645799 0.0644904
2.965 0.0648559 0.0647661
2.96 0.0651335 0.0650433
2.955 0.0654124 0.0653219
2.95 0.0656929 0.0656019
2.945 0.0659749 0.0658835
2.94 0.0662583 0.0661666
2.935 0.0665433 0.0664511
2.93 0.0668297 0.0667372
2.925 0.0671177 0.0670248
2.92 0.0674072 0.0673139
2.915 0.0676983 0.0676045
2.91 0.0679909 0.0678967
2.905 0.0682851 0.0681904
2.9 0.0685808 0.0684858
2.895 0.0688781 0.0687826
2.89 0.069177 0.0690811
2.885 0.0694775 0.0693812
2.88 0.0697795 0.0696828
2.875 0.0700832 0.0699861
2.87 0.0703885 0.0702909
2.865 0.0706955 0.0705975
2.86 0.0710041 0.0709056
2.855 0.0713143 0.0712154
2.85 0.0716262 0.0715269
2.845 0.0719398 0.07184
2.84 0.072255 0.0721548
2.835 0.072572 0.0724713
2.83 0.0728906 0.0727895
2.825 0.0732109 0.0731093
2.82 0.073533 0.0734309
2.815 0.0738568 0.0737543
2.81 0.0741823 0.0740793
2.805 0.0745096 0.0744061
2.8 0.0748386 0.0747347
2.795 0.0751694 0.0750651
2.79 0.075502 0.0753972
2.785 0.0758364 0.0757311
2.78 0.0761725 0.0760668
2.775 0.0765105 0.0764043
2.77 0.0768503 0.0767436
2.765 0.077192 0.0770847
2.76 0.0775354 0.0774277
2.755 0.0778808 0.0777726
2.75 0.0782279 0.0781193
2.745 0.078577 0.0784678
2.74 0.078928 0.0788183
2.735 0.0792808 0.0791706
2.73 0.0796356 0.0795249
2.725 0.0799922 0.079881
2.72 0.0803508 0.0802391
2.715 0.0807114 0.0805991
2.71 0.0810738 0.0809611
2.705 0.0814383 0.081325
2.7 0.0818047 0.0816909
2.695 0.0821731 0.0820588
2.69 0.0825435 0.0824287
2.685 0.0829159 0.0828005
2.68 0.0832903 0.0831744
2.675 0.0836668 0.0835503
2.67 0.0840453 0.0839283
2.665 0.0844258 0.0843083
2.66 0.0848084 0.0846903
2.655 0.0851931 0.0850745
2.65 0.0855798 0.0854607
2.645 0.0859687 0.085849
2.64 0.0863597 0.0862394
2.635 0.0867528 0.0866319
2.63 0.087148 0.0870266
2.625 0.0875453 0.0874234
2.62 0.0879449 0.0878224
2.615 0.0883466 0.0882235
2.61 0.0887504 0.0886268
2.605 0.0891565 0.0890323
2.6 0.0895648 0.08944
2.595 0.0899753 0.0898499
2.59 0.090388 0.090262
2.585 0.090803 0.0906764
2.58 0.0912202 0.091093
2.575 0.0916397 0.0915119
2.57 0.0920614 0.091933
2.565 0.0924855 0.0923565
2.56 0.0929118 0.0927822
2.555 0.0933405 0.0932103
2.55 0.0937715 0.0936406
2.545 0.0942048 0.0940734
2.54 0.0946405 0.0945084
2.535 0.0950786 0.0949458
2.53 0.095519 0.0953856
2.525 0.0959618 0.0958278
2.52 0.0964071 0.0962724
2.515 0.0968547 0.0967194
2.51 0.0973048 0.0971688
2.505 0.0977573 0.0976207
2.5 0.0982123 0.098075
2.495 0.0986697 0.0985318
2.49 0.0991296 0.098991
2.485 0.099592 0.0994528
2.48 0.100057 0.099917
2.475 0.100524 0.100384
2.47 0.100994 0.100853
2.465 0.101467 0.101325
2.46 0.101942 0.101799
2.455 0.10242 0.102276
2.45 0.1029 0.102756
2.445 0.103383 0.103238
2.44 0.103868 0.103723
2.435 0.104356 0.10421
2.43 0.104847 0.1047
2.425 0.10534 0.105193
2.42 0.105836 0.105688
2.415 0.106335 0.106186
2.41 0.106836 0.106686
2.405 0.10734 0.10719
2.4 0.107847 0.107696
2.395 0.108356 0.108204
2.39 0.108869 0.108716
2.385 0.109384 0.10923
2.38 0.109901 0.109747
2.375 0.110422 0.110267
2.37 0.110945 0.11079
2.365 0.111471 0.111315
2.36 0.112 0.111843
2.355 0.112532 0.112374
2.35 0.113067 0.112908
2.345 0.113604 0.113445
2.34 0.114144 0.113984
2.335 0.114688 0.114527
2.33 0.115234 0.115072
2.325 0.115783 0.11562
2.32 0.116335 0.116171
2.315 0.11689 0.116725
2.31 0.117447 0.117282
2.305 0.118008 0.117842
2.3 0.118572 0.118405
2.295 0.119139 0.118971
2.29 0.119708 0.11954
2.285 0.120281 0.120112
2.28 0.120857 0.120687
2.275 0.121436 0.121265
2.27 0.122018 0.121846
2.265 0.122603 0.12243
2.26 0.12319 0.123017
2.255 0.123782 0.123607
2.25 0.124376 0.1242
2.245 0.124973 0.124797
2.24 0.125573 0.125396
2.235 0.126177 0.125999
2.23 0.126783 0.126605
2.225 0.127393 0.127213
2.22 0.128006 0.127826
2.215 0.128622 0.128441
2.21 0.129242 0.129059
2.205 0.129864 0.129681
2.2 0.13049 0.130305
2.195 0.131119 0.130933
2.19 0.131751 0.131565
2.185 0.132386 0.132199
2.18 0.133025 0.132837
2.175 0.133667 0.133478
2.17 0.134312 0.134122
2.165 0.13496 0.134769
2.16 0.135612 0.13542
2.155 0.136267 0.136074
2.15 0.136925 0.136732
2.145 0.137587 0.137392
2.14 0.138252 0.138056
2.135 0.13892 0.138723
2.13 0.139592 0.139394
2.125 0.140267 0.140068
2.12 0.140945 0.140745
2.115 0.141627 0.141426
2.11 0.142312 0.14211
2.105 0.143 0.142797
2.1 0.143692 0.143488
2.095 0.144387 0.144182
2.09 0.145086 0.14488
2.085 0.145788 0.145581
2.08 0.146493 0.146285
2.075 0.147202 0.146993
2.07 0.147914 0.147704
2.065 0.14863 0.148419
2.06 0.149349 0.149137
2.055 0.150072 0.149858
2.05 0.150797 0.150583
2.045 0.151527 0.151311
2.04 0.15226 0.152043
2.035 0.152996 0.152778
2.03 0.153736 0.153516
2.025 0.154479 0.154258
2.02 0.155225 0.155004
2.015 0.155975 0.155753
2.01 0.156729 0.156505
2.005 0.157486 0.157261
2 0.158246 0.15802
1.995 0.15901 0.158783
1.99 0.159777 0.159549
1.985 0.160548 0.160318
1.98 0.161322 0.161091
1.975 0.162099 0.161867
1.97 0.16288 0.162647
1.965 0.163664 0.16343
1.96 0.164452 0.164217
1.955 0.165243 0.165007
1.95 0.166038 0.1658
1.945 0.166836 0.166597
1.94 0.167637 0.167397
1.935 0.168442 0.1682
1.93 0.16925 0.169007
1.925 0.170061 0.169817
1.92 0.170876 0.170631
1.915 0.171694 0.171448
1.91 0.172515 0.172268
1.905 0.17334 0.173091
1.9 0.174168 0.173918
1.895 0.174999 0.174748
1.89 0.175834 0.175581
1.885 0.176671 0.176417
1.88 0.177512 0.177257
1.875 0.178356 0.178099
1.87 0.179204 0.178945
1.865 0.180054 0.179794
1.86 0.180908 0.180647
1.855 0.181764 0.181502
1.85 0.182624 0.18236
1.845 0.183487 0.183222
1.84 0.184352 0.184086
1.835 0.185221 0.184953
1.83 0.186093 0.185823
1.825 0.186967 0.186697
1.82 0.187845 0.187573
1.815 0.188725 0.188452
1.81 0.189608 0.189333
1.805 0.190494 0.190218
1.8 0.191382 0.191105
1.795 0.192274 0.191995
1.79 0.193167 0.192887
1.785 0.194064 0.193782
1.78 0.194963 0.19468
1.775 0.195864 0.19558
1.77 0.196768 0.196482
1.765 0.197675 0.197387
1.76 0.198583 0.198294
1.755 0.199494 0.199203
1.75 0.200407 0.200115
1.745 0.201322 0.201029
1.74 0.20224 0.201945
1.735 0.203159 0.202862
1.73 0.20408 0.203782
1.725 0.205003 0.204704
1.72 0.205928 0.205627
1.715 0.206855 0.206552
1.71 0.207783 0.207479
1.705 0.208713 0.208407
1.7 0.209644 0.209337
1.695 0.210577 0.210268
1.69 0.211511 0.2112
1.685 0.212446 0.212133
1.68 0.213382 0.213068
1.675 0.214319 0.214003
1.67 0.215256 0.21494
1.665 0.216195 0.215877
1.66 0.217134 0.216814
1.655 0.218074 0.217752
1.65 0.219014 0.218691
1.645 0.219955 0.21963
1.64 0.220895 0.220569
1.635 0.221836 0.221507
1.63 0.222776 0.222446
1.625 0.223716 0.223385
1.62 0.224656 0.224322
1.615 0.225595 0.22526
1.61 0.226533 0.226196
1.605 0.22747 0.227132
1.6 0.228406 0.228066
1.595 0.229341 0.229
1.59 0.230275 0.229931
1.585 0.231206 0.230861
1.58 0.232136 0.23179
1.575 0.233064 0.232716
1.57 0.23399 0.23364
1.565 0.234913 0.234561
1.56 0.235833 0.23548
1.555 0.23675 0.236395
1.55 0.237665 0.237308
1.545 0.238575 0.238217
1.54 0.239483 0.239122
1.535 0.240386 0.240024
1.53 0.241285 0.240921
1.525 0.242179 0.241814
1.52 0.243069 0.242702
1.515 0.243954 0.243585
1.51 0.244833 0.244462
1.505 0.245707 0.245334
1.5 0.246574 0.2462
1.495 0.247435 0.247059
1.49 0.24829 0.247912
1.485 0.249137 0.248758
1.48 0.249978 0.249596
1.475 0.25081 0.250427
1.47 0.251634 0.251249
1.465 0.252449 0.252063
1.46 0.253256 0.252868
1.455 0.254053 0.253663
1.45 0.25484 0.254448
1.445 0.255617 0.255224
1.44 0.256383 0.255988
1.435 0.257138 0.256741
1.43 0.257881 0.257482
1.425 0.258611 0.258211
1.42 0.259329 0.258927
1.415 0.260034 0.25963
1.41 0.260724 0.260319
1.405 0.2614 0.260993
1.4 0.262061 0.261653
1.395 0.262707 0.262296
1.39 0.263336 0.262923
1.385 0.263948 0.263534
1.38 0.264542 0.264126
1.375 0.265118 0.264701
1.37 0.265675 0.265256
1.365 0.266212 0.265792
1.36 0.266729 0.266307
1.355 0.267225 0.266801
1.35 0.267698 0.267273
1.345 0.268149 0.267722
1.34 0.268576 0.268148
1.335 0.268979 0.268549
1.33 0.269356 0.268924
1.325 0.269707 0.269274
1.32 0.270031 0.269596
1.315 0.270327 0.26989
1.31 0.270594 0.270156
1.305 0.27083 0.270391
1.3 0.271036 0.270595
1.295 0.271209 0.270767
1.29 0.27135 0.270906
1.285 0.271456 0.271011
1.28 0.271527 0.271081
1.275 0.271562 0.271114
1.27 0.271559 0.271109
1.265 0.271517 0.271066
1.26 0.271435 0.270983
1.255 0.271312 0.270859
1.25 0.271147 0.270693
1.245 0.270938 0.270483
1.24 0.270684 0.270228
1.235 0.270384 0.269927
1.23 0.270037 0.269578
1.225 0.26964 0.26918
1.22 0.269193 0.268732
1.215 0.268694 0.268233
1.21 0.268142 0.26768
1.205 0.267536 0.267073
1.2 0.266874 0.26641
1.195 0.266154 0.265689
1.19 0.265375 0.26491
1.185 0.264536 0.26407
1.18 0.263635 0.263168
1.175 0.26267 0.262203
1.17 0.261641 0.261173
1.165 0.260545 0.260077
1.16 0.259381 0.258913
1.155 0.258148 0.257679
1.15 0.256844 0.256375
1.145 0.255467 0.254998
1.14 0.254016 0.253547
1.135 0.25249 0.25202
1.13 0.250887 0.250417
1.125 0.249205 0.248735
1.12 0.247443 0.246974
1.115 0.245601 0.245131
1.11 0.243675 0.243206
1.105 0.241665 0.241197
1.1 0.239571 0.239103
1.095 0.237389 0.236922
1.09 0.23512 0.234653
1.085 0.232761 0.232295
1.08 0.230313 0.229847
1.075 0.227773 0.227309
1.07 0.225141 0.224677
1.065 0.222415 0.221953
1.06 0.219596 0.219135
1.055 0.216682 0.216223
1.05 0.213673 0.213215
1.045 0.210567 0.210111
1.04 0.207365 0.20691
1.035 0.204066 0.203613
1.03 0.20067 0.200219
1.025 0.197177 0.196727
1.02 0.193586 0.193138
1.015 0.189897 0.189452
1.01 0.186112 0.185669
1.005 0.182229 0.181789
1 0.178251 0.177812
0.995 0.174176 0.173741
0.99 0.170007 0.169574
0.985 0.165744 0.165314
0.98 0.161388 0.16096
0.975 0.15694 0.156516
0.97 0.152402 0.151981
0.965 0.147775 0.147358
0.96 0.143062 0.142648
0.955 0.138264 0.137853
0.95 0.133383 0.132976
0.945 0.128422 0.128018
0.94 0.123382 0.122982
0.935 0.118268 0.117872
0.93 0.113081 0.112689
0.925 0.107824 0.107436
0.92 0.102502 0.102118
0.915 0.0971165 0.096737
0.91 0.091672 0.0912969
0.905 0.0861722 0.0858015
0.9 0.0806209 0.0802547
0.895 0.0750223 0.0746607
0.89 0.0693806 0.0690237
0.885 0.0637003 0.0633482
0.88 0.0579859 0.0576387
0.875 0.0522424 0.0519001
0.87 0.0464744 0.0461371
0.865 0.0406872 0.040355
0.86 0.0348859 0.0345588
0.855 0.0290758 0.0287538
0.85 0.0232623 0.0229456
0.845 0.017451 0.0171395
0.84 0.0116476 0.0113414
0.835 0.00585771 0.00555679
0.83 8.72248e-05 -0.000208337
0.825 -0.00565796 -0.00594815
0.82 -0.0113719 -0.0116567
0.815 -0.0170485 -0.0173279
0.81 -0.0226819 -0.0229558
0.805 -0.0282658 -0.0285343
0.8 -0.0337942 -0.0340573
0.795 -0.039261 -0.0395187
0.79 -0.0446601 -0.0449124
0.785 -0.0499854 -0.0502323
0.78 -0.0552308 -0.0554724
0.775 -0.0603905 -0.0606267
0.77 -0.0654583 -0.0656892
0.765 -0.0704286 -0.0706542
0.76 -0.0752954 -0.0755158
0.755 -0.0800531 -0.0802683
0.75 -0.0846963 -0.0849063
0.745 -0.0892193 -0.0894243
0.74 -0.093617 -0.093817
0.735 -0.0978843 -0.0980793
0.73 -0.102016 -0.102206
0.725 -0.106008 -0.106193
0.72 -0.109855 -0.110035
0.715 -0.113553 -0.113729
0.71 -0.117098 -0.117269
0.705 -0.120485 -0.120652
0.7 -0.123713 -0.123875
0.695 -0.126776 -0.126934
0.69 -0.129672 -0.129826
0.685 -0.132399 -0.132548
0.68 -0.134953 -0.135099
0.675 -0.137333 -0.137475
0.67 -0.139537 -0.139675
0.665 -0.141564 -0.141698
0.66 -0.143412 -0.143543
0.655 -0.145081 -0.145208
0.65 -0.14657 -0.146694
0.645 -0.147879 -0.148
0.64 -0.14901 -0.149127
0.635 -0.149962 -0.150076
0.63 -0.150736 -0.150847
0.625 -0.151335 -0.151443
0.62 -0.15176 -0.151865
0.615 -0.152013 -0.152116
0.61 -0.152098 -0.152198
0.605 -0.152016 -0.152114
0.6 -0.151773 -0.151868
0.595 -0.15137 -0.151464
0.59 -0.150813 -0.150905
0.585 -0.150107 -0.150196
0.58 -0.149254 -0.149342
0.575 -0.148262 -0.148347
0.57 -0.147135 -0.147218
0.565 -0.145878 -0.14596
0.56 -0.144498 -0.144578
0.555 -0.143001 -0.14308
0.55 -0.141393 -0.14147
0.545 -0.13968 -0.139756
0.54 -0.137869 -0.137943
0.535 -0.135967 -0.13604
0.53 -0.133981 -0.134052
0.525 -0.131917 -0.131987
0.52 -0.129782 -0.129852
0.515 -0.127584 -0.127652
0.51 -0.125329 -0.125397
0.505 -0.123024 -0.123091
0.5 -0.120677 -0.120743
0.495 -0.118293 -0.118358
0.49 -0.115879 -0.115944
0.485 -0.113443 -0.113506
0.48 -0.110989 -0.111052
0.475 -0.108525 -0.108587
0.47 -0.106056 -0.106117
0.465 -0.103587 -0.103648
0.46 -0.101124 -0.101184
0.455 -0.0986726 -0.0987323
0.45 -0.0962368 -0.0962959
0.445 -0.0938213 -0.0938799
0.44 -0.0914301 -0.0914882
0.435 -0.0890671 -0.0891248
0.43 -0.0867358 -0.0867929
0.425 -0.0844392 -0.0844959
0.42 -0.08218 -0.0822363
0.415 -0.0799608 -0.0800166
0.41 -0.0777834 -0.0778388
0.405 -0.0756496 -0.0757045
0.4 -0.0735608 -0.0736153
0.395 -0.071518 -0.071572
0.39 -0.0695218 -0.0695754
0.385 -0.0675726 -0.0676258
0.38 -0.0656706 -0.0657233
0.375 -0.0638156 -0.0638679
0.37 -0.0620072 -0.0620589
0.365 -0.0602446 -0.0602959
0.36 -0.058527 -0.0585778
0.355 -0.0568534 -0.0569037
0.35 -0.0552226 -0.0552723
0.345 -0.0536331 -0.0536823
0.34 -0.0520836 -0.0521321
0.335 -0.0505724 -0.0506204
0.33 -0.049098 -0.0491454
0.325 -0.0476588 -0.0477055
0.32 -0.046253 -0.046299
0.315 -0.0448791 -0.0449244
0.31 -0.0435354 -0.0435799
0.305 -0.0422203 -0.0422641
0.3 -0.0409324 -0.0409754
0.295 -0.0396702 -0.0397124
0.29 -0.0384324 -0.0384738
0.285 -0.0372178 -0.0372583
0.28 -0.0360252 -0.0360648
0.275 -0.0348536 -0.0348923
0.27 -0.0337021 -0.0337399
0.265 -0.0325699 -0.0326067
0.26 -0.0314563 -0.0314922
0.255 -0.0303608 -0.0303957
0.25 -0.0292829 -0.0293168
0.245 -0.0282222 -0.028255
0.24 -0.0271784 -0.0272102
0.235 -0.0261513 -0.0261821
0.23 -0.0251409 -0.0251707
0.225 -0.0241471 -0.0241758
0.22 -0.0231698 -0.0231975
0.215 -0.0222093 -0.0222359
0.21 -0.0212655 -0.0212911
0.205 -0.0203388 -0.0203633
0.2 -0.0194292 -0.0194527
0.195 -0.018537 -0.0185595
0.19 -0.0176624 -0.0176839
0.185 -0.0168058 -0.0168263
0.18 -0.0159674 -0.0159869
0.175 -0.0151475 -0.015166
0.17 -0.0143464 -0.0143639
0.165 -0.0135644 -0.0135809
0.16 -0.0128018 -0.0128174
0.155 -0.0120589 -0.0120736
0.15 -0.011336 -0.0113499
0.145 -0.0106334 -0.0106464
0.14 -0.00995142 -0.00996359
0.135 -0.0092903 -0.00930164
0.13 -0.00865029 -0.00866085
0.125 -0.00803168 -0.00804147
0.12 -0.00743468 -0.00744374
0.115 -0.00685955 -0.00686789
0.11 -0.00630649 -0.00631415
0.105 -0.00577571 -0.00578272
0.1 -0.00526741 -0.00527379
0.095 -0.00478177 -0.00478754
0.09 -0.00431894 -0.00432415
0.085 -0.00387909 -0.00388376
0.08 -0.00346236 -0.00346652
0.075 -0.00306887 -0.00307255
0.07 -0.00269875 -0.00270198
0.065 -0.00235209 -0.0023549
0.06 -0.002029 -0.00203142
0.055 -0.00172955 -0.00173161
0.05 -0.00145382 -0.00145555
0.045 -0.00120187 -0.0012033
0.04 -0.000973794 -0.000974947
0.035 -0.00077015 -0.00077106
0.03 -0.000594836 -0.000595539
0.025 -0.000461307 -0.000461851
0.02 -0.000373793 -0.000374234
0.015 -0.000258965 -0.000259269
0.01 -5.38753e-05 -5.39386e-05
0.005 6.25473e-05 6.26207e-05
-1.63468e-13 9.76788e-08 9.77935e-08


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.75Lambda0.5Nc1ClassicOneLoop/DeltaGammaFX_0_OneLoopFRG.txt <==
9.995 0.00207068 0.00206785
9.99 0.00207376 0.00207092
9.985 0.00207684 0.002074
9.98 0.00207993 0.00207708
9.975 0.00208302 0.00208017
9.97 0.00208612 0.00208327
9.965 0.00208922 0.00208637
9.96 0.00209233 0.00208947
9.955 0.00209545 0.00209258
9.95 0.00209857 0.0020957
9.945 0.0021017 0.00209883
9.94 0.00210484 0.00210196
9.935 0.00210798 0.0021051
9.93 0.00211113 0.00210824
9.925 0.00211429 0.00211139
9.92 0.00211745 0.00211455
9.915 0.00212061 0.00211771
9.91 0.00212379 0.00212088
9.905 0.00212697 0.00212406
9.9 0.00213015 0.00212724
9.895 0.00213334 0.00213043
9.89 0.00213654 0.00213362
9.885 0.00213975 0.00213682
9.88 0.00214296 0.00214003
9.875 0.00214618 0.00214324
9.87 0.0021494 0.00214646
9.865 0.00215263 0.00214969
9.86 0.00215587 0.00215292
9.855 0.00215912 0.00215616
9.85 0.00216236 0.00215941
9.845 0.00216562 0.00216266
9.84 0.00216888 0.00216592
9.835 0.00217215 0.00216918
9.83 0.00217543 0.00217245
9.825 0.00217871 0.00217573
9.82 0.002182 0.00217902
9.815 0.0021853 0.00218231
9.81 0.0021886 0.00218561
9.805 0.00219191 0.00218892
9.8 0.00219523 0.00219223
9.795 0.00219855 0.00219555
9.79 0.00220188 0.00219887
9.785 0.00220522 0.0022022
9.78 0.00220856 0.00220554
9.775 0.00221191 0.00220888
9.77 0.00221526 0.00221223
9.765 0.00221863 0.00221559
9.76 0.002222 0.00221896
9.755 0.00222538 0.00222233
9.75 0.00222876 0.00222571
9.745 0.00223215 0.0022291
9.74 0.00223555 0.00223249
9.735 0.00223895 0.00223589
9.73 0.00224236 0.0022393
9.725 0.00224578 0.00224271
9.72 0.0022492 0.00224613
9.715 0.00225263 0.00224955
9.71 0.00225607 0.00225299
9.705 0.00225952 0.00225643
9.7 0.00226297 0.00225988
9.695 0.00226644 0.00226334
9.69 0.0022699 0.0022668
9.685 0.00227338 0.00227027
9.68 0.00227686 0.00227374
9.675 0.00228034 0.00227723
9.67 0.00228384 0.00228072
9.665 0.00228734 0.00228421
9.66 0.00229085 0.00228772
9.655 0.00229437 0.00229123
9.65 0.00229789 0.00229475
9.645 0.00230142 0.00229828
9.64 0.00230496 0.00230181
9.635 0.00230851 0.00230535
9.63 0.00231206 0.0023089
9.625 0.00231562 0.00231245
9.62 0.00231919 0.00231601
9.615 0.00232276 0.00231958
9.61 0.00232634 0.00232316
9.605 0.00232993 0.00232674
9.6 0.00233353 0.00233034
9.595 0.00233713 0.00233394
9.59 0.00234074 0.00233754
9.585 0.00234436 0.00234116
9.58 0.00234799 0.00234478
9.575 0.00235162 0.00234841
9.57 0.00235526 0.00235204
9.565 0.00235891 0.00235569
9.56 0.00236257 0.00235934
9.555 0.00236623 0.002363
9.55 0.0023699 0.00236666
9.545 0.00237358 0.00237034
9.54 0.00237727 0.00237402
9.535 0.00238096 0.00237771
9.53 0.00238466 0.0023814
9.525 0.00238838 0.00238511
9.52 0.00239209 0.00238882
9.515 0.00239582 0.00239254
9.51 0.00239955 0.00239627
9.505 0.00240329 0.0024
9.5 0.00240704 0.00240374
9.495 0.00241079 0.00240749
9.49 0.00241455 0.00241125
9.485 0.00241833 0.00241502
9.48 0.00242211 0.00241879
9.475 0.00242589 0.00242258
9.47 0.00242969 0.00242637
9.465 0.00243349 0.00243016
9.46 0.0024373 0.00243397
9.455 0.00244112 0.00243778
9.45 0.00244495 0.0024416
9.445 0.00244878 0.00244543
9.44 0.00245262 0.00244927
9.435 0.00245647 0.00245311
9.43 0.00246033 0.00245697
9.425 0.0024642 0.00246083
9.42 0.00246807 0.0024647
9.415 0.00247196 0.00246858
9.41 0.00247585 0.00247246
9.405 0.00247975 0.00247636
9.4 0.00248366 0.00248026
9.395 0.00248757 0.00248417
9.39 0.00249149 0.00248809
9.385 0.00249543 0.00249201
9.38 0.00249937 0.00249595
9.375 0.00250331 0.00249989
9.37 0.00250727 0.00250384
9.365 0.00251124 0.0025078
9.36 0.00251521 0.00251177
9.355 0.00251919 0.00251575
9.35 0.00252318 0.00251973
9.345 0.00252718 0.00252373
9.34 0.00253119 0.00252773
9.335 0.0025352 0.00253174
9.33 0.00253923 0.00253575
9.325 0.00254326 0.00253978
9.32 0.0025473 0.00254382
9.315 0.00255135 0.00254786
9.31 0.00255541 0.00255191
9.305 0.00255947 0.00255597
9.3 0.00256355 0.00256004
9.295 0.00256763 0.00256412
9.29 0.00257173 0.00256821
9.285 0.00257583 0.00257231
9.28 0.00257994 0.00257641
9.275 0.00258406 0.00258052
9.27 0.00258818 0.00258464
9.265 0.00259232 0.00258877
9.26 0.00259646 0.00259291
9.255 0.00260062 0.00259706
9.25 0.00260478 0.00260122
9.245 0.00260895 0.00260538
9.24 0.00261313 0.00260956
9.235 0.00261732 0.00261374
9.23 0.00262152 0.00261794
9.225 0.00262573 0.00262214
9.22 0.00262994 0.00262635
9.215 0.00263417 0.00263056
9.21 0.0026384 0.00263479
9.205 0.00264264 0.00263903
9.2 0.0026469 0.00264328
9.195 0.00265116 0.00264753
9.19 0.00265543 0.0026518
9.185 0.00265971 0.00265607
9.18 0.002664 0.00266036
9.175 0.0026683 0.00266465
9.17 0.0026726 0.00266895
9.165 0.00267692 0.00267326
9.16 0.00268124 0.00267758
9.155 0.00268558 0.00268191
9.15 0.00268992 0.00268624
9.145 0.00269427 0.00269059
9.14 0.00269864 0.00269495
9.135 0.00270301 0.00269932
9.13 0.00270739 0.00270369
9.125 0.00271179 0.00270808
9.12 0.00271619 0.00271247
9.115 0.0027206 0.00271688
9.11 0.00272502 0.00272129
9.105 0.00272945 0.00272571
9.1 0.00273388 0.00273014
9.095 0.00273833 0.00273459
9.09 0.00274279 0.00273904
9.085 0.00274726 0.0027435
9.08 0.00275173 0.00274797
9.075 0.00275622 0.00275245
9.07 0.00276072 0.00275694
9.065 0.00276523 0.00276145
9.06 0.00276974 0.00276596
9.055 0.00277427 0.00277048
9.05 0.00277881 0.00277501
9.045 0.00278335 0.00277954
9.04 0.00278791 0.00278409
9.035 0.00279247 0.00278865
9.03 0.00279705 0.00279322
9.025 0.00280163 0.0027978
9.02 0.00280623 0.00280239
9.015 0.00281083 0.00280699
9.01 0.00281545 0.0028116
9.005 0.00282008 0.00281622
9 0.00282471 0.00282085
8.995 0.00282936 0.00282549
8.99 0.00283401 0.00283014
8.985 0.00283868 0.0028348
8.98 0.00284335 0.00283947
8.975 0.00284804 0.00284415
8.97 0.00285274 0.00284884
8.965 0.00285745 0.00285354
8.96 0.00286216 0.00285825
8.955 0.00286689 0.00286297
8.95 0.00287163 0.00286771
8.945 0.00287638 0.00287245
8.94 0.00288114 0.0028772
8.935 0.00288591 0.00288196
8.93 0.00289069 0.00288674
8.925 0.00289548 0.00289152
8.92 0.00290028 0.00289631
8.915 0.00290509 0.00290112
8.91 0.00290991 0.00290594
8.905 0.00291475 0.00291076
8.9 0.00291959 0.0029156
8.895 0.00292445 0.00292045
8.89 0.00292931 0.00292531
8.885 0.00293419 0.00293018
8.88 0.00293908 0.00293506
8.875 0.00294397 0.00293995
8.87 0.00294888 0.00294485
8.865 0.0029538 0.00294976
8.86 0.00295873 0.00295468
8.855 0.00296367 0.00295962
8.85 0.00296862 0.00296456
8.845 0.00297359 0.00296952
8.84 0.00297856 0.00297449
8.835 0.00298355 0.00297947
8.83 0.00298854 0.00298446
8.825 0.00299355 0.00298946
8.82 0.00299857 0.00299447
8.815 0.0030036 0.00299949
8.81 0.00300864 0.00300452
8.805 0.00301369 0.00300957
8.8 0.00301875 0.00301463
8.795 0.00302383 0.00301969
8.79 0.00302892 0.00302477
8.785 0.00303402 0.00302987
8.78 0.00303912 0.00303497
8.775 0.00304425 0.00304008
8.77 0.00304938 0.00304521
8.765 0.00305452 0.00305034
8.76 0.00305967 0.00305549
8.755 0.00306484 0.00306065
8.75 0.00307002 0.00306582
8.745 0.00307521 0.003071
8.74 0.00308041 0.0030762
8.735 0.00308562 0.0030814
8.73 0.00309085 0.00308662
8.725 0.00309609 0.00309185
8.72 0.00310133 0.00309709
8.715 0.00310659 0.00310235
8.71 0.00311187 0.00310761
8.705 0.00311715 0.00311289
8.7 0.00312244 0.00311817
8.695 0.00312775 0.00312347
8.69 0.00313307 0.00312879
8.685 0.0031384 0.00313411
8.68 0.00314375 0.00313945
8.675 0.0031491 0.0031448
8.67 0.00315447 0.00315016
8.665 0.00315985 0.00315553
8.66 0.00316525 0.00316092
8.655 0.00317065 0.00316632
8.65 0.00317607 0.00317172
8.645 0.0031815 0.00317714
8.64 0.00318694 0.00318258
8.635 0.00319239 0.00318802
8.63 0.00319786 0.00319348
8.625 0.00320334 0.00319895
8.62 0.00320883 0.00320444
8.615 0.00321433 0.00320994
8.61 0.00321985 0.00321545
8.605 0.00322538 0.00322097
8.6 0.00323092 0.0032265
8.595 0.00323647 0.00323205
8.59 0.00324204 0.00323761
8.585 0.00324762 0.00324318
8.58 0.00325321 0.00324876
8.575 0.00325882 0.00325436
8.57 0.00326443 0.00325997
8.565 0.00327007 0.00326559
8.56 0.00327571 0.00327123
8.555 0.00328137 0.00327688
8.55 0.00328704 0.00328254
8.545 0.00329272 0.00328822
8.54 0.00329842 0.00329391
8.535 0.00330412 0.00329961
8.53 0.00330985 0.00330532
8.525 0.00331558 0.00331105
8.52 0.00332133 0.00331679
8.515 0.00332709 0.00332254
8.51 0.00333287 0.00332831
8.505 0.00333865 0.00333409
8.5 0.00334446 0.00333988
8.495 0.00335027 0.00334569
8.49 0.0033561 0.00335151
8.485 0.00336194 0.00335735
8.48 0.0033678 0.00336319
8.475 0.00337367 0.00336905
8.47 0.00337955 0.00337493
8.465 0.00338544 0.00338081
8.46 0.00339135 0.00338672
8.455 0.00339728 0.00339263
8.45 0.00340322 0.00339856
8.445 0.00340917 0.00340451
8.44 0.00341513 0.00341046
8.435 0.00342111 0.00341643
8.43 0.00342711 0.00342242
8.425 0.00343311 0.00342842
8.42 0.00343913 0.00343443
8.415 0.00344517 0.00344045
8.41 0.00345121 0.00344649
8.405 0.00345728 0.00345255
8.4 0.00346335 0.00345862
8.395 0.00346945 0.0034647
8.39 0.00347555 0.0034708
8.385 0.00348167 0.00347691
8.38 0.00348781 0.00348304
8.375 0.00349396 0.00348918
8.37 0.00350012 0.00349533
8.365 0.0035063 0.0035015
8.36 0.00351249 0.00350768
8.355 0.00351869 0.00351388
8.35 0.00352491 0.00352009
8.345 0.00353115 0.00352632
8.34 0.0035374 0.00353256
8.335 0.00354366 0.00353882
8.33 0.00354995 0.00354509
8.325 0.00355624 0.00355138
8.32 0.00356255 0.00355768
8.315 0.00356887 0.00356399
8.31 0.00357521 0.00357032
8.305 0.00358157 0.00357667
8.3 0.00358793 0.00358303
8.295 0.00359432 0.0035894
8.29 0.00360072 0.00359579
8.285 0.00360713 0.0036022
8.28 0.00361356 0.00360862
8.275 0.00362001 0.00361506
8.27 0.00362647 0.00362151
8.265 0.00363294 0.00362798
8.26 0.00363943 0.00363446
8.255 0.00364594 0.00364095
8.25 0.00365246 0.00364747
8.245 0.003659 0.00365399
8.24 0.00366555 0.00366054
8.235 0.00367212 0.0036671
8.23 0.0036787 0.00367367
8.225 0.0036853 0.00368026
8.22 0.00369192 0.00368687
8.215 0.00369855 0.00369349
8.21 0.0037052 0.00370013
8.205 0.00371186 0.00370678
8.2 0.00371854 0.00371345
8.195 0.00372523 0.00372014
8.19 0.00373194 0.00372684
8.185 0.00373867 0.00373355
8.18 0.00374541 0.00374029
8.175 0.00375217 0.00374704
8.17 0.00375894 0.0037538
8.165 0.00376574 0.00376059
8.16 0.00377255 0.00376739
8.155 0.00377937 0.0037742
8.15 0.00378621 0.00378103
8.145 0.00379307 0.00378788
8.14 0.00379994 0.00379474
8.135 0.00380683 0.00380162
8.13 0.00381374 0.00380852
8.125 0.00382066 0.00381543
8.12 0.0038276 0.00382236
8.115 0.00383455 0.00382931
8.11 0.00384153 0.00383628
8.105 0.00384852 0.00384326
8.1 0.00385553 0.00385026
8.095 0.00386255 0.00385727
8.09 0.00386959 0.0038643
8.085 0.00387665 0.00387135
8.08 0.00388373 0.00387842
8.075 0.00389082 0.0038855
8.07 0.00389793 0.0038926
8.065 0.00390505 0.00389971
8.06 0.0039122 0.00390685
8.055 0.00391936 0.003914
8.05 0.00392654 0.00392117
8.045 0.00393374 0.00392836
8.04 0.00394095 0.00393556
8.035 0.00394818 0.00394279
8.03 0.00395543 0.00395002
8.025 0.0039627 0.00395728
8.02 0.00396998 0.00396455
8.015 0.00397728 0.00397185
8.01 0.0039846 0.00397916
8.005 0.00399194 0.00398648
8 0.0039993 0.00399383
7.995 0.00400667 0.0040012
7.99 0.00401407 0.00400858
7.985 0.00402148 0.00401598
7.98 0.00402891 0.0040234
7.975 0.00403635 0.00403083
7.97 0.00404382 0.00403829
7.965 0.0040513 0.00404576
7.96 0.0040588 0.00405325
7.955 0.00406632 0.00406076
7.95 0.00407386 0.00406829
7.945 0.00408142 0.00407584
7.94 0.00408899 0.0040834
7.935 0.00409659 0.00409099
7.93 0.0041042 0.00409859
7.925 0.00411184 0.00410621
7.92 0.00411949 0.00411385
7.915 0.00412716 0.00412151
7.91 0.00413485 0.00412919
7.905 0.00414255 0.00413689
7.9 0.00415028 0.0041446
7.895 0.00415802 0.00415234
7.89 0.00416579 0.00416009
7.885 0.00417358 0.00416787
7.88 0.00418138 0.00417566
7.875 0.0041892 0.00418348
7.87 0.00419705 0.00419131
7.865 0.00420491 0.00419916
7.86 0.00421279 0.00420703
7.855 0.00422069 0.00421492
7.85 0.00422861 0.00422283
7.845 0.00423655 0.00423076
7.84 0.00424451 0.00423871
7.835 0.00425249 0.00424668
7.83 0.00426049 0.00425467
7.825 0.00426852 0.00426268
7.82 0.00427656 0.00427071
7.815 0.00428462 0.00427876
7.81 0.0042927 0.00428683
7.805 0.0043008 0.00429492
7.8 0.00430892 0.00430303
7.795 0.00431706 0.00431116
7.79 0.00432522 0.00431931
7.785 0.00433341 0.00432748
7.78 0.00434161 0.00433567
7.775 0.00434983 0.00434388
7.77 0.00435808 0.00435212
7.765 0.00436634 0.00436037
7.76 0.00437463 0.00436865
7.755 0.00438294 0.00437695
7.75 0.00439127 0.00438526
7.745 0.00439962 0.0043936
7.74 0.00440798 0.00440196
7.735 0.00441638 0.00441034
7.73 0.00442479 0.00441874
7.725 0.00443322 0.00442716
7.72 0.00444168 0.0044356
7.715 0.00445015 0.00444407
7.71 0.00445865 0.00445255
7.705 0.00446717 0.00446106
7.7 0.00447571 0.00446959
7.695 0.00448428 0.00447814
7.69 0.00449286 0.00448672
7.685 0.00450147 0.00449531
7.68 0.00451009 0.00450393
7.675 0.00451874 0.00451256
7.67 0.00452741 0.00452122
7.665 0.00453611 0.00452991
7.66 0.00454483 0.00453861
7.655 0.00455357 0.00454734
7.65 0.00456233 0.00455609
7.645 0.00457111 0.00456486
7.64 0.00457992 0.00457366
7.635 0.00458875 0.00458247
7.63 0.0045976 0.00459131
7.625 0.00460647 0.00460017
7.62 0.00461537 0.00460905
7.615 0.00462428 0.00461796
7.61 0.00463323 0.00462689
7.605 0.00464219 0.00463584
7.6 0.00465118 0.00464482
7.595 0.00466019 0.00465382
7.59 0.00466923 0.00466284
7.585 0.00467829 0.00467189
7.58 0.00468737 0.00468096
7.575 0.00469647 0.00469005
7.57 0.0047056 0.00469917
7.565 0.00471475 0.0047083
7.56 0.00472392 0.00471746
7.555 0.00473312 0.00472665
7.55 0.00474235 0.00473586
7.545 0.00475159 0.0047451
7.54 0.00476086 0.00475435
7.535 0.00477016 0.00476364
7.53 0.00477948 0.00477294
7.525 0.00478882 0.00478227
7.52 0.00479819 0.00479163
7.515 0.00480758 0.00480101
7.51 0.00481699 0.00481041
7.505 0.00482643 0.00481983
7.5 0.0048359 0.00482928
7.495 0.00484539 0.00483876
7.49 0.0048549 0.00484826
7.485 0.00486444 0.00485779
7.48 0.00487401 0.00486734
7.475 0.0048836 0.00487692
7.47 0.00489321 0.00488652
7.465 0.00490285 0.00489615
7.46 0.00491251 0.0049058
7.455 0.0049222 0.00491547
7.45 0.00493192 0.00492517
7.445 0.00494165 0.0049349
7.44 0.00495142 0.00494465
7.435 0.00496121 0.00495443
7.43 0.00497103 0.00496423
7.425 0.00498087 0.00497406
7.42 0.00499074 0.00498392
7.415 0.00500064 0.0049938
7.41 0.00501056 0.00500371
7.405 0.00502051 0.00501364
7.4 0.00503048 0.0050236
7.395 0.00504048 0.00503359
7.39 0.0050505 0.0050436
7.385 0.00506055 0.00505363
7.38 0.00507063 0.0050637
7.375 0.00508074 0.00507379
7.37 0.00509087 0.00508391
7.365 0.00510103 0.00509406
7.36 0.00511122 0.00510423
7.355 0.00512143 0.00511443
7.35 0.00513167 0.00512466
7.345 0.00514194 0.00513491
7.34 0.00515223 0.00514519
7.335 0.00516255 0.0051555
7.33 0.0051729 0.00516583
7.325 0.00518328 0.00517619
7.32 0.00519369 0.00518658
7.315 0.00520412 0.005197
7.31 0.00521458 0.00520745
7.305 0.00522507 0.00521792
7.3 0.00523559 0.00522843
7.295 0.00524613 0.00523896
7.29 0.0052567 0.00524951
7.285 0.0052673 0.0052601
7.28 0.00527793 0.00527071
7.275 0.00528859 0.00528135
7.27 0.00529927 0.00529202
7.265 0.00530999 0.00530273
7.26 0.00532073 0.00531345
7.255 0.0053315 0.00532421
7.25 0.00534231 0.005335
7.245 0.00535314 0.00534582
7.24 0.005364 0.00535666
7.235 0.00537488 0.00536753
7.23 0.0053858 0.00537844
7.225 0.00539675 0.00538937
7.22 0.00540772 0.00540033
7.215 0.00541873 0.00541132
7.21 0.00542977 0.00542234
7.205 0.00544083 0.00543339
7.2 0.00545193 0.00544448
7.195 0.00546306 0.00545559
7.19 0.00547421 0.00546673
7.185 0.0054854 0.0054779
7.18 0.00549662 0.0054891
7.175 0.00550786 0.00550033
7.17 0.00551914 0.00551159
7.165 0.00553045 0.00552289
7.16 0.00554179 0.00553421
7.155 0.00555316 0.00554556
7.15 0.00556456 0.00555695
7.145 0.00557599 0.00556837
7.14 0.00558746 0.00557982
7.135 0.00559895 0.0055913
7.13 0.00561048 0.00560281
7.125 0.00562204 0.00561435
7.12 0.00563362 0.00562592
7.115 0.00564524 0.00563752
7.11 0.0056569 0.00564916
7.105 0.00566858 0.00566083
7.1 0.0056803 0.00567253
7.095 0.00569204 0.00568426
7.09 0.00570383 0.00569603
7.085 0.00571564 0.00570783
7.08 0.00572749 0.00571966
7.075 0.00573937 0.00573152
7.07 0.00575128 0.00574341
7.065 0.00576322 0.00575534
7.06 0.0057752 0.0057673
7.055 0.0057872 0.00577929
7.05 0.00579925 0.00579132
7.045 0.00581132 0.00580338
7.04 0.00582343 0.00581547
7.035 0.00583558 0.0058276
7.03 0.00584775 0.00583976
7.025 0.00585997 0.00585195
7.02 0.00587221 0.00586418
7.015 0.00588449 0.00587644
7.01 0.0058968 0.00588874
7.005 0.00590915 0.00590107
7 0.00592152 0.00591343
6.995 0.00593394 0.00592582
6.99 0.00594639 0.00593826
6.985 0.00595887 0.00595072
6.98 0.00597139 0.00596323
6.975 0.00598395 0.00597576
6.97 0.00599654 0.00598834
6.965 0.00600916 0.00600094
6.96 0.00602182 0.00601359
6.955 0.00603452 0.00602626
6.95 0.00604725 0.00603898
6.945 0.00606001 0.00605172
6.94 0.00607281 0.00606451
6.935 0.00608565 0.00607733
6.93 0.00609852 0.00609018
6.925 0.00611143 0.00610307
6.92 0.00612438 0.006116
6.915 0.00613736 0.00612897
6.91 0.00615038 0.00614197
6.905 0.00616344 0.00615501
6.9 0.00617653 0.00616808
6.895 0.00618966 0.00618119
6.89 0.00620282 0.00619434
6.885 0.00621602 0.00620752
6.88 0.00622926 0.00622075
6.875 0.00624254 0.00623401
6.87 0.00625586 0.0062473
6.865 0.00626921 0.00626064
6.86 0.0062826 0.00627401
6.855 0.00629603 0.00628742
6.85 0.0063095 0.00630087
6.845 0.00632301 0.00631436
6.84 0.00633655 0.00632788
6.835 0.00635013 0.00634145
6.83 0.00636375 0.00635505
6.825 0.00637741 0.00636869
6.82 0.00639111 0.00638237
6.815 0.00640484 0.00639609
6.81 0.00641862 0.00640984
6.805 0.00643244 0.00642364
6.8 0.00644629 0.00643748
6.795 0.00646019 0.00645136
6.79 0.00647412 0.00646527
6.785 0.0064881 0.00647923
6.78 0.00650211 0.00649322
6.775 0.00651617 0.00650726
6.77 0.00653026 0.00652133
6.765 0.00654439 0.00653545
6.76 0.00655857 0.0065496
6.755 0.00657279 0.0065638
6.75 0.00658705 0.00657804
6.745 0.00660135 0.00659232
6.74 0.00661569 0.00660664
6.735 0.00663007 0.006621
6.73 0.00664449 0.0066354
6.725 0.00665895 0.00664985
6.72 0.00667346 0.00666433
6.715 0.00668801 0.00667886
6.71 0.00670259 0.00669343
6.705 0.00671723 0.00670804
6.7 0.0067319 0.0067227
6.695 0.00674662 0.00673739
6.69 0.00676138 0.00675213
6.685 0.00677618 0.00676692
6.68 0.00679103 0.00678174
6.675 0.00680592 0.00679661
6.67 0.00682085 0.00681152
6.665 0.00683582 0.00682648
6.66 0.00685084 0.00684147
6.655 0.0068659 0.00685651
6.65 0.00688101 0.0068716
6.645 0.00689616 0.00688673
6.64 0.00691135 0.0069019
6.635 0.0069266 0.00691712
6.63 0.00694188 0.00693239
6.625 0.00695721 0.0069477
6.62 0.00697258 0.00696305
6.615 0.006988 0.00697845
6.61 0.00700346 0.00699389
6.605 0.00701897 0.00700937
6.6 0.00703453 0.00702491
6.595 0.00705013 0.00704048
6.59 0.00706577 0.00705611
6.585 0.00708146 0.00707178
6.58 0.0070972 0.0070875
6.575 0.00711299 0.00710326
6.57 0.00712882 0.00711907
6.565 0.0071447 0.00713493
6.56 0.00716063 0.00715083
6.555 0.0071766 0.00716678
6.55 0.00719261 0.00718278
6.545 0.00720868 0.00719882
6.54 0.00722479 0.00721491
6.535 0.00724096 0.00723105
6.53 0.00725717 0.00724724
6.525 0.00727342 0.00726348
6.52 0.00728973 0.00727976
6.515 0.00730609 0.0072961
6.51 0.00732249 0.00731248
6.505 0.00733894 0.00732891
6.5 0.00735545 0.00734539
6.495 0.00737199 0.00736191
6.49 0.00738859 0.00737849
6.485 0.00740524 0.00739512
6.48 0.00742194 0.00741179
6.475 0.00743869 0.00742852
6.47 0.00745549 0.00744529
6.465 0.00747234 0.00746212
6.46 0.00748924 0.007479
6.455 0.00750619 0.00749593
6.45 0.00752319 0.00751291
6.445 0.00754025 0.00752994
6.44 0.00755735 0.00754702
6.435 0.0075745 0.00756415
6.43 0.00759171 0.00758133
6.425 0.00760897 0.00759856
6.42 0.00762628 0.00761585
6.415 0.00764364 0.00763319
6.41 0.00766106 0.00765058
6.405 0.00767853 0.00766803
6.4 0.00769605 0.00768552
6.395 0.00771362 0.00770307
6.39 0.00773125 0.00772068
6.385 0.00774893 0.00773833
6.38 0.00776666 0.00775604
6.375 0.00778445 0.0077738
6.37 0.00780229 0.00779162
6.365 0.00782018 0.00780949
6.36 0.00783814 0.00782742
6.355 0.00785614 0.0078454
6.35 0.0078742 0.00786343
6.345 0.00789232 0.00788153
6.34 0.00791049 0.00789967
6.335 0.00792871 0.00791787
6.33 0.00794699 0.00793613
6.325 0.00796533 0.00795444
6.32 0.00798372 0.0079728
6.315 0.00800217 0.00799123
6.31 0.00802067 0.00800971
6.305 0.00803924 0.00802824
6.3 0.00805786 0.00804684
6.295 0.00807654 0.00806549
6.29 0.00809527 0.0080842
6.285 0.00811406 0.00810297
6.28 0.00813291 0.00812179
6.275 0.00815182 0.00814067
6.27 0.00817078 0.00815961
6.265 0.00818981 0.00817861
6.26 0.00820889 0.00819766
6.255 0.00822803 0.00821678
6.25 0.00824723 0.00823595
6.245 0.00826649 0.00825519
6.24 0.00828581 0.00827448
6.235 0.00830519 0.00829384
6.23 0.00832463 0.00831325
6.225 0.00834413 0.00833272
6.22 0.00836369 0.00835226
6.215 0.00838331 0.00837185
6.21 0.00840299 0.0083915
6.205 0.00842274 0.00841122
6.2 0.00844254 0.008431
6.195 0.00846241 0.00845084
6.19 0.00848234 0.00847074
6.185 0.00850233 0.0084907
6.18 0.00852238 0.00851073
6.175 0.0085425 0.00853082
6.17 0.00856268 0.00855097
6.165 0.00858292 0.00857118
6.16 0.00860323 0.00859146
6.155 0.00862359 0.0086118
6.15 0.00864402 0.0086322
6.145 0.00866452 0.00865267
6.14 0.00868508 0.00867321
6.135 0.00870571 0.0086938
6.13 0.0087264 0.00871447
6.125 0.00874716 0.0087352
6.12 0.00876798 0.00875599
6.115 0.00878887 0.00877685
6.11 0.00880982 0.00879777
6.105 0.00883084 0.00881876
6.1 0.00885192 0.00883982
6.095 0.00887307 0.00886094
6.09 0.00889429 0.00888213
6.085 0.00891558 0.00890339
6.08 0.00893693 0.00892471
6.075 0.00895836 0.00894611
6.07 0.00897985 0.00896757
6.065 0.00900141 0.0089891
6.06 0.00902303 0.00901069
6.055 0.00904473 0.00903236
6.05 0.00906649 0.0090541
6.045 0.00908833 0.0090759
6.04 0.00911023 0.00909777
6.035 0.0091322 0.00911971
6.03 0.00915424 0.00914173
6.025 0.00917636 0.00916381
6.02 0.00919854 0.00918596
6.015 0.0092208 0.00920819
6.01 0.00924313 0.00923049
6.005 0.00926553 0.00925286
6 0.009288 0.0092753
5.995 0.00931054 0.00929781
5.99 0.00933316 0.00932039
5.985 0.00935584 0.00934305
5.98 0.0093786 0.00936578
5.975 0.00940144 0.00938858
5.97 0.00942434 0.00941146
5.965 0.00944733 0.00943441
5.96 0.00947038 0.00945743
5.955 0.00949352 0.00948053
5.95 0.00951672 0.00950371
5.945 0.00954 0.00952696
5.94 0.00956336 0.00955028
5.935 0.00958679 0.00957368
5.93 0.0096103 0.00959716
5.925 0.00963388 0.00962071
5.92 0.00965754 0.00964433
5.915 0.00968128 0.00966804
5.91 0.00970509 0.00969182
5.905 0.00972898 0.00971568
5.9 0.00975296 0.00973962
5.895 0.00977701 0.00976364
5.89 0.00980113 0.00978773
5.885 0.00982534 0.00981191
5.88 0.00984963 0.00983616
5.875 0.00987399 0.00986049
5.87 0.00989843 0.0098849
5.865 0.00992296 0.00990939
5.86 0.00994756 0.00993396
5.855 0.00997224 0.00995861
5.85 0.00999701 0.00998334
5.845 0.0100219 0.0100082
5.84 0.0100468 0.0100331
5.835 0.0100718 0.010058
5.83 0.0100969 0.0100831
5.825 0.0101221 0.0101082
5.82 0.0101473 0.0101335
5.815 0.0101727 0.0101588
5.81 0.0101981 0.0101842
5.805 0.0102236 0.0102096
5.8 0.0102492 0.0102352
5.795 0.0102749 0.0102608
5.79 0.0103007 0.0102866
5.785 0.0103265 0.0103124
5.78 0.0103525 0.0103383
5.775 0.0103785 0.0103643
5.77 0.0104046 0.0103904
5.765 0.0104308 0.0104165
5.76 0.0104571 0.0104428
5.755 0.0104834 0.0104691
5.75 0.0105099 0.0104955
5.745 0.0105364 0.010522
5.74 0.0105631 0.0105486
5.735 0.0105898 0.0105753
5.73 0.0106166 0.0106021
5.725 0.0106435 0.010629
5.72 0.0106705 0.0106559
5.715 0.0106976 0.010683
5.71 0.0107248 0.0107101
5.705 0.0107521 0.0107374
5.7 0.0107794 0.0107647
5.695 0.0108069 0.0107921
5.69 0.0108344 0.0108196
5.685 0.0108621 0.0108472
5.68 0.0108898 0.0108749
5.675 0.0109176 0.0109027
5.67 0.0109455 0.0109306
5.665 0.0109736 0.0109586
5.66 0.0110017 0.0109866
5.655 0.0110299 0.0110148
5.65 0.0110582 0.0110431
5.645 0.0110866 0.0110714
5.64 0.0111151 0.0110999
5.635 0.0111436 0.0111284
5.63 0.0111723 0.0111571
5.625 0.0112011 0.0111858
5.62 0.01123 0.0112146
5.615 0.011259 0.0112436
5.61 0.0112881 0.0112726
5.605 0.0113172 0.0113018
5.6 0.0113465 0.011331
5.595 0.0113759 0.0113603
5.59 0.0114054 0.0113898
5.585 0.011435 0.0114193
5.58 0.0114646 0.011449
5.575 0.0114944 0.0114787
5.57 0.0115243 0.0115086
5.565 0.0115543 0.0115385
5.56 0.0115844 0.0115686
5.555 0.0116146 0.0115987
5.55 0.0116449 0.011629
5.545 0.0116753 0.0116593
5.54 0.0117058 0.0116898
5.535 0.0117364 0.0117204
5.53 0.0117671 0.0117511
5.525 0.011798 0.0117818
5.52 0.0118289 0.0118127
5.515 0.01186 0.0118437
5.51 0.0118911 0.0118748
5.505 0.0119224 0.0119061
5.5 0.0119537 0.0119374
5.495 0.0119852 0.0119688
5.49 0.0120168 0.0120004
5.485 0.0120485 0.012032
5.48 0.0120803 0.0120638
5.475 0.0121122 0.0120956
5.47 0.0121442 0.0121276
5.465 0.0121764 0.0121597
5.46 0.0122086 0.0121919
5.455 0.012241 0.0122243
5.45 0.0122735 0.0122567
5.445 0.0123061 0.0122892
5.44 0.0123388 0.0123219
5.435 0.0123716 0.0123547
5.43 0.0124045 0.0123876
5.425 0.0124376 0.0124206
5.42 0.0124708 0.0124537
5.415 0.0125041 0.012487
5.41 0.0125375 0.0125203
5.405 0.012571 0.0125538
5.4 0.0126046 0.0125874
5.395 0.0126384 0.0126211
5.39 0.0126723 0.0126549
5.385 0.0127063 0.0126889
5.38 0.0127404 0.012723
5.375 0.0127746 0.0127572
5.37 0.012809 0.0127915
5.365 0.0128435 0.0128259
5.36 0.0128781 0.0128605
5.355 0.0129128 0.0128952
5.35 0.0129477 0.01293
5.345 0.0129827 0.0129649
5.34 0.0130178 0.013
5.335 0.013053 0.0130351
5.33 0.0130884 0.0130705
5.325 0.0131238 0.0131059
5.32 0.0131594 0.0131415
5.315 0.0131952 0.0131771
5.31 0.0132311 0.013213
5.305 0.013267 0.0132489
5.3 0.0133032 0.013285
5.295 0.0133394 0.0133212
5.29 0.0133758 0.0133575
5.285 0.0134123 0.013394
5.28 0.013449 0.0134306
5.275 0.0134858 0.0134673
5.27 0.0135227 0.0135042
5.265 0.0135597 0.0135412
5.26 0.0135969 0.0135783
5.255 0.0136342 0.0136156
5.25 0.0136717 0.013653
5.245 0.0137093 0.0136905
5.24 0.013747 0.0137282
5.235 0.0137848 0.013766
5.23 0.0138228 0.0138039
5.225 0.013861 0.013842
5.22 0.0138993 0.0138802
5.215 0.0139377 0.0139186
5.21 0.0139762 0.0139571
5.205 0.0140149 0.0139958
5.2 0.0140538 0.0140345
5.195 0.0140927 0.0140735
5.19 0.0141319 0.0141125
5.185 0.0141711 0.0141518
5.18 0.0142105 0.0141911
5.175 0.0142501 0.0142306
5.17 0.0142898 0.0142703
5.165 0.0143297 0.0143101
5.16 0.0143697 0.01435
5.155 0.0144098 0.0143901
5.15 0.0144501 0.0144303
5.145 0.0144905 0.0144707
5.14 0.0145311 0.0145112
5.135 0.0145718 0.0145519
5.13 0.0146127 0.0145928
5.125 0.0146538 0.0146337
5.12 0.014695 0.0146749
5.115 0.0147363 0.0147162
5.11 0.0147778 0.0147576
5.105 0.0148195 0.0147992
5.1 0.0148613 0.014841
5.095 0.0149033 0.0148829
5.09 0.0149454 0.0149249
5.085 0.0149877 0.0149672
5.08 0.0150301 0.0150095
5.075 0.0150727 0.0150521
5.07 0.0151154 0.0150948
5.065 0.0151584 0.0151376
5.06 0.0152014 0.0151806
5.055 0.0152447 0.0152238
5.05 0.0152881 0.0152672
5.045 0.0153316 0.0153107
5.04 0.0153754 0.0153543
5.035 0.0154193 0.0153982
5.03 0.0154633 0.0154422
5.025 0.0155075 0.0154863
5.02 0.0155519 0.0155307
5.015 0.0155965 0.0155752
5.01 0.0156412 0.0156198
5.005 0.0156861 0.0156647
5 0.0157312 0.0157097
4.995 0.0157764 0.0157548
4.99 0.0158218 0.0158002
4.985 0.0158674 0.0158457
4.98 0.0159132 0.0158914
4.975 0.0159591 0.0159373
4.97 0.0160052 0.0159833
4.965 0.0160515 0.0160295
4.96 0.0160979 0.0160759
4.955 0.0161446 0.0161225
4.95 0.0161914 0.0161692
4.945 0.0162384 0.0162162
4.94 0.0162855 0.0162633
4.935 0.0163329 0.0163106
4.93 0.0163804 0.016358
4.925 0.0164281 0.0164057
4.92 0.016476 0.0164535
4.915 0.0165241 0.0165015
4.91 0.0165724 0.0165497
4.905 0.0166208 0.0165981
4.9 0.0166695 0.0166467
4.895 0.0167183 0.0166955
4.89 0.0167673 0.0167444
4.885 0.0168166 0.0167936
4.88 0.016866 0.0168429
4.875 0.0169155 0.0168924
4.87 0.0169653 0.0169421
4.865 0.0170153 0.016992
4.86 0.0170655 0.0170421
4.855 0.0171158 0.0170924
4.85 0.0171664 0.0171429
4.845 0.0172172 0.0171936
4.84 0.0172681 0.0172445
4.835 0.0173193 0.0172956
4.83 0.0173706 0.0173469
4.825 0.0174222 0.0173984
4.82 0.017474 0.0174501
4.815 0.0175259 0.0175019
4.81 0.0175781 0.017554
4.805 0.0176305 0.0176063
4.8 0.017683 0.0176588
4.795 0.0177358 0.0177116
4.79 0.0177888 0.0177645
4.785 0.017842 0.0178176
4.78 0.0178954 0.0178709
4.775 0.017949 0.0179245
4.77 0.0180029 0.0179782
4.765 0.0180569 0.0180322
4.76 0.0181112 0.0180864
4.755 0.0181656 0.0181408
4.75 0.0182203 0.0181954
4.745 0.0182752 0.0182503
4.74 0.0183304 0.0183053
4.735 0.0183857 0.0183606
4.73 0.0184413 0.0184161
4.725 0.0184971 0.0184718
4.72 0.0185531 0.0185277
4.715 0.0186093 0.0185839
4.71 0.0186658 0.0186402
4.705 0.0187225 0.0186969
4.7 0.0187794 0.0187537
4.695 0.0188365 0.0188107
4.69 0.0188939 0.018868
4.685 0.0189515 0.0189256
4.68 0.0190093 0.0189833
4.675 0.0190674 0.0190413
4.67 0.0191257 0.0190995
4.665 0.0191842 0.019158
4.66 0.019243 0.0192166
4.655 0.019302 0.0192756
4.65 0.0193612 0.0193347
4.645 0.0194207 0.0193941
4.64 0.0194804 0.0194538
4.635 0.0195404 0.0195137
4.63 0.0196006 0.0195738
4.625 0.019661 0.0196342
4.62 0.0197217 0.0196948
4.615 0.0197827 0.0197556
4.61 0.0198439 0.0198167
4.605 0.0199053 0.0198781
4.6 0.019967 0.0199397
4.595 0.020029 0.0200016
4.59 0.0200912 0.0200637
4.585 0.0201536 0.0201261
4.58 0.0202163 0.0201887
4.575 0.0202793 0.0202516
4.57 0.0203425 0.0203147
4.565 0.020406 0.0203781
4.56 0.0204697 0.0204418
4.555 0.0205338 0.0205057
4.55 0.020598 0.0205699
4.545 0.0206626 0.0206343
4.54 0.0207274 0.020699
4.535 0.0207924 0.020764
4.53 0.0208578 0.0208293
4.525 0.0209234 0.0208948
4.52 0.0209893 0.0209606
4.515 0.0210554 0.0210266
4.51 0.0211219 0.021093
4.505 0.0211886 0.0211596
4.5 0.0212556 0.0212265
4.495 0.0213228 0.0212937
4.49 0.0213904 0.0213611
4.485 0.0214582 0.0214288
4.48 0.0215263 0.0214969
4.475 0.0215947 0.0215652
4.47 0.0216634 0.0216338
4.465 0.0217323 0.0217026
4.46 0.0218016 0.0217718
4.455 0.0218711 0.0218412
4.45 0.021941 0.021911
4.445 0.0220111 0.021981
4.44 0.0220815 0.0220513
4.435 0.0221523 0.022122
4.43 0.0222233 0.0221929
4.425 0.0222946 0.0222641
4.42 0.0223662 0.0223357
4.415 0.0224382 0.0224075
4.41 0.0225104 0.0224796
4.405 0.0225829 0.0225521
4.4 0.0226558 0.0226248
4.395 0.0227289 0.0226978
4.39 0.0228024 0.0227712
4.385 0.0228762 0.0228449
4.38 0.0229503 0.0229189
4.375 0.0230247 0.0229932
4.37 0.0230994 0.0230678
4.365 0.0231744 0.0231428
4.36 0.0232498 0.023218
4.355 0.0233255 0.0232936
4.35 0.0234015 0.0233695
4.345 0.0234778 0.0234457
4.34 0.0235545 0.0235223
4.335 0.0236315 0.0235992
4.33 0.0237088 0.0236764
4.325 0.0237865 0.023754
4.32 0.0238645 0.0238318
4.315 0.0239428 0.0239101
4.31 0.0240215 0.0239886
4.305 0.0241005 0.0240675
4.3 0.0241798 0.0241468
4.295 0.0242595 0.0242264
4.29 0.0243396 0.0243063
4.285 0.02442 0.0243866
4.28 0.0245007 0.0244672
4.275 0.0245818 0.0245482
4.27 0.0246632 0.0246295
4.265 0.024745 0.0247112
4.26 0.0248272 0.0247932
4.255 0.0249097 0.0248756
4.25 0.0249925 0.0249584
4.245 0.0250758 0.0250415
4.24 0.0251594 0.025125
4.235 0.0252433 0.0252088
4.23 0.0253277 0.025293
4.225 0.0254124 0.0253776
4.22 0.0254974 0.0254626
4.215 0.0255829 0.0255479
4.21 0.0256687 0.0256336
4.205 0.0257549 0.0257197
4.2 0.0258415 0.0258062
4.195 0.0259285 0.025893
4.19 0.0260158 0.0259803
4.185 0.0261036 0.0260679
4.18 0.0261917 0.0261559
4.175 0.0262802 0.0262443
4.17 0.0263691 0.0263331
4.165 0.0264584 0.0264223
4.16 0.0265481 0.0265118
4.155 0.0266383 0.0266018
4.15 0.0267288 0.0266922
4.145 0.0268197 0.026783
4.14 0.026911 0.0268742
4.135 0.0270027 0.0269658
4.13 0.0270949 0.0270578
4.125 0.0271874 0.0271502
4.12 0.0272804 0.0272431
4.115 0.0273738 0.0273363
4.11 0.0274676 0.02743
4.105 0.0275618 0.0275241
4.1 0.0276564 0.0276186
4.095 0.0277515 0.0277136
4.09 0.027847 0.0278089
4.085 0.0279429 0.0279047
4.08 0.0280393 0.028001
4.075 0.0281361 0.0280977
4.07 0.0282334 0.0281948
4.065 0.0283311 0.0282923
4.06 0.0284292 0.0283903
4.055 0.0285278 0.0284888
4.05 0.0286268 0.0285877
4.045 0.0287263 0.028687
4.04 0.0288262 0.0287868
4.035 0.0289266 0.028887
4.03 0.0290275 0.0289878
4.025 0.0291288 0.0290889
4.02 0.0292305 0.0291906
4.015 0.0293328 0.0292927
4.01 0.0294355 0.0293952
4.005 0.0295387 0.0294983
4 0.0296423 0.0296018
3.995 0.0297465 0.0297058
3.99 0.0298511 0.0298103
3.985 0.0299562 0.0299152
3.98 0.0300618 0.0300207
3.975 0.0301678 0.0301266
3.97 0.0302744 0.030233
3.965 0.0303815 0.0303399
3.96 0.030489 0.0304473
3.955 0.0305971 0.0305552
3.95 0.0307056 0.0306636
3.945 0.0308147 0.0307725
3.94 0.0309243 0.030882
3.935 0.0310343 0.0309919
3.93 0.0311449 0.0311023
3.925 0.031256 0.0312133
3.92 0.0313677 0.0313248
3.915 0.0314798 0.0314368
3.91 0.0315925 0.0315493
3.905 0.0317057 0.0316624
3.9 0.0318195 0.031776
3.895 0.0319337 0.0318901
3.89 0.0320486 0.0320047
3.885 0.0321639 0.0321199
3.88 0.0322798 0.0322357
3.875 0.0323963 0.032352
3.87 0.0325133 0.0324688
3.865 0.0326308 0.0325862
3.86 0.0327489 0.0327041
3.855 0.0328676 0.0328226
3.85 0.0329868 0.0329417
3.845 0.0331066 0.0330614
3.84 0.033227 0.0331816
3.835 0.0333479 0.0333023
3.83 0.0334695 0.0334237
3.825 0.0335916 0.0335456
3.82 0.0337143 0.0336682
3.815 0.0338375 0.0337913
3.81 0.0339614 0.033915
3.805 0.0340859 0.0340392
3.8 0.0342109 0.0341641
3.795 0.0343366 0.0342896
3.79 0.0344628 0.0344157
3.785 0.0345897 0.0345424
3.78 0.0347172 0.0346697
3.775 0.0348453 0.0347976
3.77 0.034974 0.0349262
3.765 0.0351033 0.0350553
3.76 0.0352333 0.0351851
3.755 0.0353639 0.0353156
3.75 0.0354951 0.0354466
3.745 0.035627 0.0355783
3.74 0.0357595 0.0357106
3.735 0.0358927 0.0358436
3.73 0.0360265 0.0359772
3.725 0.0361609 0.0361115
3.72 0.0362961 0.0362464
3.715 0.0364318 0.036382
3.71 0.0365683 0.0365183
3.705 0.0367054 0.0366552
3.7 0.0368432 0.0367928
3.695 0.0369816 0.0369311
3.69 0.0371208 0.03707
3.685 0.0372606 0.0372097
3.68 0.0374011 0.03735
3.675 0.0375423 0.037491
3.67 0.0376842 0.0376327
3.665 0.0378269 0.0377751
3.66 0.0379702 0.0379182
3.655 0.0381142 0.0380621
3.65 0.0382589 0.0382066
3.645 0.0384044 0.0383519
3.64 0.0385506 0.0384979
3.635 0.0386975 0.0386446
3.63 0.0388451 0.038792
3.625 0.0389935 0.0389402
3.62 0.0391426 0.0390891
3.615 0.0392925 0.0392388
3.61 0.0394431 0.0393892
3.605 0.0395945 0.0395404
3.6 0.0397466 0.0396923
3.595 0.0398995 0.039845
3.59 0.0400532 0.0399984
3.585 0.0402076 0.0401526
3.58 0.0403628 0.0403077
3.575 0.0405189 0.0404634
3.57 0.0406756 0.04062
3.565 0.0408332 0.0407774
3.56 0.0409916 0.0409356
3.555 0.0411508 0.0410945
3.55 0.0413108 0.0412543
3.545 0.0414716 0.0414149
3.54 0.0416332 0.0415763
3.535 0.0417957 0.0417385
3.53 0.0419589 0.0419016
3.525 0.042123 0.0420654
3.52 0.042288 0.0422302
3.515 0.0424538 0.0423957
3.51 0.0426204 0.0425621
3.505 0.0427879 0.0427294
3.5 0.0429563 0.0428975
3.495 0.0431255 0.0430665
3.49 0.0432956 0.0432364
3.485 0.0434665 0.0434071
3.48 0.0436384 0.0435787
3.475 0.0438111 0.0437512
3.47 0.0439848 0.0439246
3.465 0.0441593 0.0440989
3.46 0.0443347 0.0442741
3.455 0.0445111 0.0444502
3.45 0.0446883 0.0446272
3.445 0.0448665 0.0448051
3.44 0.0450456 0.044984
3.435 0.0452256 0.0451638
3.43 0.0454066 0.0453445
3.425 0.0455885 0.0455262
3.42 0.0457714 0.0457088
3.415 0.0459552 0.0458924
3.41 0.04614 0.0460769
3.405 0.0463258 0.0462624
3.4 0.0465125 0.0464489
3.395 0.0467002 0.0466364
3.39 0.046889 0.0468248
3.385 0.0470787 0.0470143
3.38 0.0472694 0.0472047
3.375 0.0474611 0.0473962
3.37 0.0476538 0.0475886
3.365 0.0478475 0.0477821
3.36 0.0480423 0.0479766
3.355 0.0482381 0.0481722
3.35 0.048435 0.0483687
3.345 0.0486329 0.0485664
3.34 0.0488318 0.048765
3.335 0.0490318 0.0489648
3.33 0.0492329 0.0491656
3.325 0.0494351 0.0493675
3.32 0.0496383 0.0495704
3.315 0.0498426 0.0497745
3.31 0.050048 0.0499796
3.305 0.0502545 0.0501858
3.3 0.0504622 0.0503932
3.295 0.0506709 0.0506016
3.29 0.0508808 0.0508112
3.285 0.0510918 0.0510219
3.28 0.0513039 0.0512338
3.275 0.0515172 0.0514468
3.27 0.0517317 0.051661
3.265 0.0519473 0.0518763
3.26 0.0521641 0.0520928
3.255 0.052382 0.0523104
3.25 0.0526012 0.0525293
3.245 0.0528215 0.0527493
3.24 0.0530431 0.0529705
3.235 0.0532658 0.053193
3.23 0.0534898 0.0534166
3.225 0.053715 0.0536415
3.22 0.0539414 0.0538676
3.215 0.0541691 0.054095
3.21 0.054398 0.0543236
3.205 0.0546281 0.0545534
3.2 0.0548596 0.0547846
3.195 0.0550923 0.055017
3.19 0.0553263 0.0552506
3.185 0.0555616 0.0554856
3.18 0.0557982 0.0557219
3.175 0.0560361 0.0559595
3.17 0.0562753 0.0561984
3.165 0.0565159 0.0564386
3.16 0.0567578 0.0566802
3.155 0.057001 0.0569231
3.15 0.0572456 0.0571673
3.145 0.0574915 0.0574129
3.14 0.0577389 0.0576599
3.135 0.0579876 0.0579083
3.13 0.0582377 0.058158
3.125 0.0584892 0.0584092
3.12 0.0587421 0.0586618
3.115 0.0589964 0.0589158
3.11 0.0592522 0.0591712
3.105 0.0595094 0.059428
3.1 0.0597681 0.0596863
3.095 0.0600282 0.0599461
3.09 0.0602898 0.0602073
3.085 0.0605528 0.06047
3.08 0.0608174 0.0607342
3.075 0.0610834 0.0609999
3.07 0.061351 0.0612671
3.065 0.0616201 0.0615358
3.06 0.0618907 0.0618061
3.055 0.0621629 0.0620779
3.05 0.0624366 0.0623512
3.045 0.0627119 0.0626261
3.04 0.0629887 0.0629026
3.035 0.0632672 0.0631807
3.03 0.0635472 0.0634603
3.025 0.0638289 0.0637416
3.02 0.0641121 0.0640245
3.015 0.064397 0.064309
3.01 0.0646835 0.0645951
3.005 0.0649717 0.0648829
3 0.0652616 0.0651723
2.995 0.0655531 0.0654635
2.99 0.0658463 0.0657563
2.985 0.0661412 0.0660508
2.98 0.0664379 0.066347
2.975 0.0667362 0.066645
2.97 0.0670363 0.0669447
2.965 0.0673382 0.0672461
2.96 0.0676417 0.0675493
2.955 0.0679471 0.0678542
2.95 0.0682543 0.0681609
2.945 0.0685632 0.0684695
2.94 0.068874 0.0687798
2.935 0.0691866 0.069092
2.93 0.069501 0.069406
2.925 0.0698173 0.0697218
2.92 0.0701354 0.0700395
2.915 0.0704554 0.0703591
2.91 0.0707773 0.0706806
2.905 0.0711011 0.0710039
2.9 0.0714269 0.0713292
2.895 0.0717545 0.0716564
2.89 0.0720841 0.0719855
2.885 0.0724157 0.0723166
2.88 0.0727492 0.0726497
2.875 0.0730847 0.0729848
2.87 0.0734222 0.0733218
2.865 0.0737618 0.0736609
2.86 0.0741033 0.074002
2.855 0.0744469 0.0743451
2.85 0.0747926 0.0746903
2.845 0.0751403 0.0750376
2.84 0.0754901 0.0753869
2.835 0.0758421 0.0757384
2.83 0.0761961 0.0760919
2.825 0.0765523 0.0764476
2.82 0.0769107 0.0768055
2.815 0.0772712 0.0771655
2.81 0.0776338 0.0775277
2.805 0.0779987 0.0778921
2.8 0.0783658 0.0782587
2.795 0.0787351 0.0786275
2.79 0.0791067 0.0789985
2.785 0.0794806 0.0793719
2.78 0.0798567 0.0797475
2.775 0.0802351 0.0801254
2.77 0.0806158 0.0805056
2.765 0.0809989 0.0808881
2.76 0.0813843 0.081273
2.755 0.081772 0.0816602
2.75 0.0821622 0.0820498
2.745 0.0825547 0.0824418
2.74 0.0829497 0.0828363
2.735 0.0833471 0.0832331
2.73 0.083747 0.0836324
2.725 0.0841493 0.0840342
2.72 0.0845541 0.0844385
2.715 0.0849614 0.0848453
2.71 0.0853713 0.0852546
2.705 0.0857837 0.0856664
2.7 0.0861987 0.0860808
2.695 0.0866162 0.0864978
2.69 0.0870364 0.0869174
2.685 0.0874592 0.0873396
2.68 0.0878846 0.0877644
2.675 0.0883127 0.0881919
2.67 0.0887434 0.0886221
2.665 0.0891769 0.089055
2.66 0.0896131 0.0894906
2.655 0.090052 0.0899289
2.65 0.0904937 0.09037
2.645 0.0909382 0.0908139
2.64 0.0913855 0.0912606
2.635 0.0918357 0.0917101
2.63 0.0922887 0.0921625
2.625 0.0927445 0.0926177
2.62 0.0932032 0.0930758
2.615 0.0936649 0.0935368
2.61 0.0941295 0.0940008
2.605 0.094597 0.0944677
2.6 0.0950676 0.0949376
2.595 0.0955411 0.0954105
2.59 0.0960177 0.0958864
2.585 0.0964973 0.0963654
2.58 0.09698 0.0968474
2.575 0.0974658 0.0973325
2.57 0.0979547 0.0978208
2.565 0.0984468 0.0983122
2.56 0.098942 0.0988067
2.555 0.0994405 0.0993045
2.55 0.0999421 0.0998054
2.545 0.100447 0.10031
2.54 0.100955 0.100817
2.535 0.101467 0.101328
2.53 0.101981 0.101842
2.525 0.1025 0.102359
2.52 0.103021 0.10288
2.515 0.103546 0.103404
2.51 0.104074 0.103932
2.505 0.104606 0.104463
2.5 0.105141 0.104997
2.495 0.10568 0.105536
2.49 0.106222 0.106077
2.485 0.106768 0.106622
2.48 0.107318 0.107171
2.475 0.107871 0.107723
2.47 0.108427 0.108279
2.465 0.108988 0.108839
2.46 0.109552 0.109402
2.455 0.11012 0.109969
2.45 0.110691 0.11054
2.445 0.111267 0.111114
2.44 0.111846 0.111693
2.435 0.112429 0.112275
2.43 0.113016 0.112861
2.425 0.113606 0.113451
2.42 0.114201 0.114045
2.415 0.1148 0.114643
2.41 0.115403 0.115245
2.405 0.116009 0.115851
2.4 0.11662 0.116461
2.395 0.117235 0.117075
2.39 0.117854 0.117693
2.385 0.118478 0.118316
2.38 0.119105 0.118942
2.375 0.119737 0.119573
2.37 0.120373 0.120208
2.365 0.121013 0.120848
2.36 0.121658 0.121491
2.355 0.122307 0.122139
2.35 0.12296 0.122792
2.345 0.123618 0.123449
2.34 0.12428 0.12411
2.335 0.124947 0.124776
2.33 0.125618 0.125447
2.325 0.126294 0.126122
2.32 0.126975 0.126801
2.315 0.12766 0.127485
2.31 0.12835 0.128174
2.305 0.129045 0.128868
2.3 0.129744 0.129567
2.295 0.130448 0.13027
2.29 0.131158 0.130978
2.285 0.131872 0.131691
2.28 0.13259 0.132409
2.275 0.133314 0.133132
2.27 0.134043 0.13386
2.265 0.134777 0.134593
2.26 0.135516 0.135331
2.255 0.136261 0.136074
2.25 0.13701 0.136823
2.245 0.137765 0.137576
2.24 0.138525 0.138335
2.235 0.13929 0.139099
2.23 0.14006 0.139869
2.225 0.140836 0.140644
2.22 0.141618 0.141424
2.215 0.142405 0.14221
2.21 0.143197 0.143001
2.205 0.143995 0.143798
2.2 0.144799 0.144601
2.195 0.145608 0.145409
2.19 0.146423 0.146223
2.185 0.147244 0.147042
2.18 0.14807 0.147868
2.175 0.148902 0.148699
2.17 0.149741 0.149536
2.165 0.150585 0.150379
2.16 0.151435 0.151228
2.155 0.152292 0.152083
2.15 0.153154 0.152945
2.145 0.154023 0.153812
2.14 0.154897 0.154686
2.135 0.155779 0.155566
2.13 0.156666 0.156452
2.125 0.15756 0.157344
2.12 0.15846 0.158243
2.115 0.159366 0.159148
2.11 0.160279 0.16006
2.105 0.161199 0.160979
2.1 0.162126 0.161904
2.095 0.163059 0.162836
2.09 0.163998 0.163774
2.085 0.164945 0.164719
2.08 0.165898 0.165672
2.075 0.166859 0.166631
2.07 0.167826 0.167597
2.065 0.1688 0.16857
2.06 0.169782 0.16955
2.055 0.17077 0.170537
2.05 0.171766 0.171531
2.045 0.172769 0.172533
2.04 0.17378 0.173542
2.035 0.174798 0.174558
2.03 0.175823 0.175582
2.025 0.176856 0.176614
2.02 0.177896 0.177653
2.015 0.178944 0.178699
2.01 0.18 0.179753
2.005 0.181063 0.180816
2 0.182134 0.181885
1.995 0.183214 0.182963
1.99 0.184301 0.184049
1.985 0.185396 0.185143
1.98 0.1865 0.186244
1.975 0.187611 0.187355
1.97 0.188731 0.188473
1.965 0.189859 0.189599
1.96 0.190995 0.190734
1.955 0.19214 0.191878
1.95 0.193294 0.19303
1.945 0.194456 0.19419
1.94 0.195627 0.195359
1.935 0.196806 0.196537
1.93 0.197994 0.197724
1.925 0.199192 0.198919
1.92 0.200398 0.200124
1.915 0.201613 0.201337
1.91 0.202837 0.20256
1.905 0.204071 0.203792
1.9 0.205314 0.205033
1.895 0.206566 0.206284
1.89 0.207828 0.207543
1.885 0.209099 0.208813
1.88 0.21038 0.210092
1.875 0.21167 0.21138
1.87 0.21297 0.212679
1.865 0.21428 0.213987
1.86 0.2156 0.215305
1.855 0.21693 0.216633
1.85 0.21827 0.217971
1.845 0.21962 0.21932
1.84 0.220981 0.220678
1.835 0.222351 0.222047
1.83 0.223733 0.223427
1.825 0.225124 0.224817
1.82 0.226527 0.226217
1.815 0.22794 0.227628
1.81 0.229364 0.22905
1.805 0.230798 0.230483
1.8 0.232244 0.231927
1.795 0.233701 0.233381
1.79 0.235169 0.234847
1.785 0.236648 0.236324
1.78 0.238138 0.237813
1.775 0.23964 0.239313
1.77 0.241154 0.240824
1.765 0.242679 0.242347
1.76 0.244216 0.243882
1.755 0.245764 0.245428
1.75 0.247325 0.246987
1.745 0.248897 0.248557
1.74 0.250482 0.25014
1.735 0.252079 0.251734
1.73 0.253688 0.253341
1.725 0.25531 0.254961
1.72 0.256944 0.256592
1.715 0.25859 0.258237
1.71 0.26025 0.259894
1.705 0.261922 0.261564
1.7 0.263607 0.263247
1.695 0.265305 0.264943
1.69 0.267017 0.266652
1.685 0.268741 0.268374
1.68 0.270479 0.270109
1.675 0.27223 0.271858
1.67 0.273995 0.27362
1.665 0.275774 0.275397
1.66 0.277566 0.277186
1.655 0.279372 0.27899
1.65 0.281192 0.280808
1.645 0.283026 0.282639
1.64 0.284875 0.284485
1.635 0.286738 0.286345
1.63 0.288615 0.28822
1.625 0.290506 0.290109
1.62 0.292413 0.292013
1.615 0.294334 0.293931
1.61 0.296269 0.295864
1.605 0.29822 0.297813
1.6 0.300186 0.299776
1.595 0.302167 0.301754
1.59 0.304164 0.303748
1.585 0.306176 0.305757
1.58 0.308203 0.307781
1.575 0.310246 0.309822
1.57 0.312305 0.311878
1.565 0.314379 0.313949
1.56 0.31647 0.316037
1.555 0.318576 0.318141
1.55 0.320699 0.320261
1.545 0.322838 0.322397
1.54 0.324994 0.324549
1.535 0.327166 0.326718
1.53 0.329354 0.328904
1.525 0.331559 0.331106
1.52 0.333782 0.333325
1.515 0.336021 0.335561
1.51 0.338277 0.337814
1.505 0.34055 0.340084
1.5 0.342841 0.342372
1.495 0.345149 0.344677
1.49 0.347474 0.346999
1.485 0.349817 0.349338
1.48 0.352177 0.351696
1.475 0.354556 0.354071
1.47 0.356952 0.356464
1.465 0.359366 0.358874
1.46 0.361798 0.361303
1.455 0.364248 0.36375
1.45 0.366717 0.366215
1.445 0.369203 0.368698
1.44 0.371708 0.3712
1.435 0.374232 0.37372
1.43 0.376774 0.376259
1.425 0.379335 0.378816
1.42 0.381914 0.381392
1.415 0.384512 0.383986
1.41 0.387129 0.3866
1.405 0.389765 0.389232
1.4 0.392419 0.391883
1.395 0.395093 0.394553
1.39 0.397786 0.397242
1.385 0.400497 0.39995
1.38 0.403228 0.402677
1.375 0.405978 0.405423
1.37 0.408747 0.408188
1.365 0.411536 0.410973
1.36 0.414343 0.413777
1.355 0.41717 0.4166
1.35 0.420016 0.419442
1.345 0.422881 0.422303
1.34 0.425766 0.425184
1.335 0.428669 0.428083
1.33 0.431592 0.431002
1.325 0.434534 0.43394
1.32 0.437495 0.436897
1.315 0.440475 0.439873
1.31 0.443474 0.442868
1.305 0.446492 0.445882
1.3 0.449529 0.448914
1.295 0.452585 0.451966
1.29 0.455659 0.455036
1.285 0.458751 0.458124
1.28 0.461862 0.461231
1.275 0.464992 0.464356
1.27 0.468139 0.467499
1.265 0.471304 0.47066
1.26 0.474487 0.473838
1.255 0.477688 0.477034
1.25 0.480905 0.480248
1.245 0.48414 0.483478
1.24 0.487392 0.486725
1.235 0.49066 0.489989
1.23 0.493944 0.493269
1.225 0.497245 0.496565
1.22 0.50056 0.499876
1.215 0.503891 0.503202
1.21 0.507237 0.506544
1.205 0.510597 0.509899
1.2 0.513972 0.513269
1.195 0.517359 0.516652
1.19 0.52076 0.520048
1.185 0.524173 0.523457
1.18 0.527599 0.526877
1.175 0.531035 0.530309
1.17 0.534482 0.533751
1.165 0.53794 0.537204
1.16 0.541407 0.540666
1.155 0.544882 0.544137
1.15 0.548365 0.547616
1.145 0.551856 0.551101
1.14 0.555353 0.554593
1.135 0.558855 0.558091
1.13 0.562361 0.561592
1.125 0.565871 0.565098
1.12 0.569384 0.568605
1.115 0.572898 0.572114
1.11 0.576412 0.575623
1.105 0.579924 0.579131
1.1 0.583435 0.582637
1.095 0.586942 0.58614
1.09 0.590444 0.589637
1.085 0.59394 0.593128
1.08 0.597428 0.596611
1.075 0.600907 0.600085
1.07 0.604374 0.603548
1.065 0.607829 0.606997
1.06 0.611268 0.610433
1.055 0.614692 0.613851
1.05 0.618097 0.617252
1.045 0.621481 0.620632
1.04 0.624843 0.623989
1.035 0.62818 0.627321
1.03 0.63149 0.630627
1.025 0.634771 0.633903
1.02 0.638019 0.637147
1.015 0.641233 0.640356
1.01 0.644409 0.643528
1.005 0.647545 0.64666
1 0.650639 0.649749
0.995 0.653686 0.652792
0.99 0.656684 0.655786
0.985 0.659629 0.658727
0.98 0.662518 0.661612
0.975 0.665348 0.664439
0.97 0.668115 0.667202
0.965 0.670816 0.669898
0.96 0.673445 0.672525
0.955 0.676 0.675076
0.95 0.678477 0.677549
0.945 0.68087 0.679939
0.94 0.683176 0.682241
0.935 0.685389 0.684452
0.93 0.687506 0.686566
0.925 0.689522 0.688579
0.92 0.691431 0.690485
0.915 0.693229 0.692281
0.91 0.694909 0.693959
0.905 0.696468 0.695516
0.9 0.6979 0.696945
0.895 0.699198 0.698242
0.89 0.700357 0.699399
0.885 0.701372 0.700412
0.88 0.702235 0.701275
0.875 0.702943 0.701981
0.87 0.703487 0.702525
0.865 0.703862 0.7029
0.86 0.704062 0.703099
0.855 0.70408 0.703117
0.85 0.703909 0.702947
0.845 0.703544 0.702582
0.84 0.702977 0.702016
0.835 0.702202 0.701242
0.83 0.701213 0.700254
0.825 0.700002 0.699045
0.82 0.698563 0.697608
0.815 0.69689 0.695937
0.81 0.694976 0.694025
0.805 0.692814 0.691867
0.8 0.690399 0.689455
0.795 0.687724 0.686784
0.79 0.684784 0.683847
0.785 0.681572 0.68064
0.78 0.678083 0.677155
0.775 0.674311 0.673389
0.77 0.670252 0.669335
0.765 0.665901 0.66499
0.76 0.661253 0.660348
0.755 0.656304 0.655406
0.75 0.651051 0.650161
0.745 0.645491 0.644608
0.74 0.63962 0.638746
0.735 0.633438 0.632572
0.73 0.626942 0.626085
0.725 0.620131 0.619283
0.72 0.613006 0.612167
0.715 0.605566 0.604738
0.71 0.597812 0.596995
0.705 0.589747 0.588941
0.7 0.581374 0.580579
0.695 0.572695 0.571912
0.69 0.563715 0.562944
0.685 0.554439 0.553681
0.68 0.544874 0.544129
0.675 0.535026 0.534294
0.67 0.524903 0.524186
0.665 0.514515 0.513812
0.66 0.503871 0.503182
0.655 0.492982 0.492308
0.65 0.481861 0.481202
0.645 0.470519 0.469875
0.64 0.45897 0.458343
0.635 0.44723 0.446619
0.63 0.435314 0.434719
0.625 0.423238 0.42266
0.62 0.411021 0.410459
0.615 0.398679 0.398134
0.61 0.386232 0.385704
0.605 0.3737 0.373189
0.6 0.361102 0.360609
0.595 0.348461 0.347985
0.59 0.335797 0.335338
0.585 0.323132 0.32269
0.58 0.310488 0.310063
0.575 0.297888 0.29748
0.57 0.285354 0.284964
0.565 0.27291 0.272536
0.56 0.260577 0.260221
0.555 0.248379 0.248039
0.55 0.236337 0.236014
0.545 0.224475 0.224168
0.54 0.212813 0.212522
0.535 0.201373 0.201098
0.53 0.190175 0.189915
0.525 0.17924 0.178994
0.52 0.168585 0.168354
0.515 0.158228 0.158012
0.51 0.148188 0.147985
0.505 0.138479 0.13829
0.5 0.129117 0.12894
0.495 0.120114 0.11995
0.49 0.111483 0.11133
0.485 0.103234 0.103092
0.48 0.0953758 0.0952454
0.475 0.0879169 0.0877967
0.47 0.0808628 0.0807522
0.465 0.0742178 0.0741163
0.46 0.0679845 0.0678916
0.455 0.0621641 0.0620791
0.45 0.0567558 0.0566782
0.445 0.0517573 0.0516865
0.44 0.0471644 0.0470999
0.435 0.0429716 0.0429128
0.43 0.0391714 0.0391179
0.425 0.035755 0.0357061
0.42 0.0327118 0.032667
0.415 0.0300298 0.0299888
0.41 0.0276958 0.027658
0.405 0.025695 0.0256599
0.4 0.0240115 0.0239787
0.395 0.0226283 0.0225973
0.39 0.0215272 0.0214977
0.385 0.0206892 0.0206609
0.38 0.0200948 0.0200673
0.375 0.0197234 0.0196964
0.37 0.0195544 0.0195276
0.365 0.0195666 0.0195398
0.36 0.0197388 0.0197118
0.355 0.0200497 0.0200223
0.35 0.0204783 0.0204503
0.345 0.0210041 0.0209753
0.34 0.0216067 0.0215771
0.335 0.0222668 0.0222364
0.33 0.0229658 0.0229344
0.325 0.023686 0.0236536
0.32 0.024411 0.0243776
0.315 0.0251255 0.0250911
0.31 0.0258155 0.0257802
0.305 0.0264685 0.0264323
0.3 0.0270736 0.0270366
0.295 0.0276211 0.0275834
0.29 0.0281032 0.0280647
0.285 0.0285132 0.0284742
0.28 0.0288462 0.0288068
0.275 0.0290987 0.0290589
0.27 0.0292684 0.0292284
0.265 0.0293544 0.0293142
0.26 0.0293568 0.0293167
0.255 0.0292769 0.0292369
0.25 0.0291169 0.0290771
0.245 0.0288797 0.0288402
0.24 0.0285688 0.0285297
0.235 0.0281883 0.0281498
0.23 0.0277428 0.0277048
0.225 0.0272369 0.0271997
0.22 0.0266758 0.0266393
0.215 0.0260643 0.0260286
0.21 0.0254075 0.0253728
0.205 0.0247105 0.0246767
0.2 0.0239781 0.0239453
0.195 0.023215 0.0231833
0.19 0.0224259 0.0223952
0.185 0.0216151 0.0215855
0.18 0.0207866 0.0207582
0.175 0.0199446 0.0199173
0.17 0.0190926 0.0190665
0.165 0.0182342 0.0182093
0.16 0.0173727 0.0173489
0.155 0.0165111 0.0164885
0.15 0.0156524 0.015631
0.145 0.0147992 0.0147789
0.14 0.0139541 0.013935
0.135 0.0131194 0.0131015
0.13 0.0122975 0.0122807
0.125 0.0114903 0.0114746
0.12 0.0106998 0.0106852
0.115 0.00992778 0.0099142
0.11 0.00917597 0.00916342
0.105 0.00844593 0.00843438
0.1 0.00773914 0.00772856
0.095 0.00705697 0.00704732
0.09 0.00640069 0.00639194
0.085 0.00577151 0.00576362
0.08 0.00517052 0.00516345
0.075 0.00459876 0.00459247
0.07 0.00405716 0.00405162
0.065 0.00354662 0.00354177
0.06 0.00306794 0.00306374
0.055 0.00262185 0.00261827
0.05 0.00220903 0.00220601
0.045 0.00183007 0.00182757
0.04 0.00148558 0.00148355
0.035 0.00117685 0.00117524
0.03 0.000910224 0.00090898
0.025 0.00070683 0.000705863
0.02 0.000573895 0.00057311
0.015 0.000398442 0.000397897
0.01 8.29558e-05 8.28424e-05
0.005 -9.63117e-05 -9.618e-05
-1.63468e-13 -1.50406e-07 -1.50201e-07


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.75Lambda0.5Nc1ClassicOneLoop/GApOneLoop.txt <==
-22.3723 -0.00200443 4.49656e-05
-22.1768 -0.00204004 4.61709e-05
-22.0165 -0.00206995 4.71916e-05
-21.8747 -0.00209698 4.81202e-05
-21.7448 -0.00212218 4.89916e-05
-21.6237 -0.0021461 4.98236e-05
-21.5093 -0.00216907 5.06268e-05
-21.4004 -0.0021913 5.14081e-05
-21.2959 -0.00221293 5.21724e-05
-21.1952 -0.00223407 5.29232e-05
-21.0979 -0.00225481 5.36631e-05
-21.0034 -0.00227522 5.43943e-05
-20.9115 -0.00229533 5.51185e-05
-20.8219 -0.00231521 5.5837e-05
-20.7344 -0.00233487 5.65509e-05
-20.6487 -0.00235435 5.72614e-05
-20.5648 -0.00237367 5.7969e-05
-20.4825 -0.00239287 5.86747e-05
-20.4016 -0.00241194 5.9379e-05
-20.3222 -0.00243092 6.00824e-05
-20.244 -0.00244982 6.07854e-05
-20.1669 -0.00246864 6.14885e-05
-20.091 -0.0024874 6.21921e-05
-20.0162 -0.00250611 6.28965e-05
-19.9423 -0.00252479 6.36021e-05
-19.8694 -0.00254343 6.43091e-05
-19.7974 -0.00256205 6.50178e-05
-19.7262 -0.00258065 6.57285e-05
-19.6558 -0.00259925 6.64415e-05
-19.5862 -0.00261784 6.71568e-05
-19.5173 -0.00263643 6.78749e-05
-19.4491 -0.00265503 6.85958e-05
-19.3816 -0.00267364 6.93197e-05
-19.3147 -0.00269227 7.00468e-05
-19.2484 -0.00271092 7.07774e-05
-19.1828 -0.0027296 7.15115e-05
-19.1177 -0.0027483 7.22493e-05
-19.0531 -0.00276704 7.2991e-05
-18.9891 -0.00278582 7.37367e-05
-18.9255 -0.00280464 7.44865e-05
-18.8625 -0.0028235 7.52407e-05
-18.8 -0.00284241 7.59993e-05
-18.7379 -0.00286136 7.67624e-05
-18.6762 -0.00288037 7.75302e-05
-18.615 -0.00289944 7.83029e-05
-18.5542 -0.00291856 7.90804e-05
-18.4938 -0.00293775 7.98631e-05
-18.4338 -0.002957 8.06509e-05
-18.3742 -0.00297631 8.1444e-05
-18.3149 -0.00299569 8.22425e-05
-18.256 -0.00301514 8.30465e-05
-18.1975 -0.00303467 8.38562e-05
-18.1393 -0.00305426 8.46716e-05
-18.0815 -0.00307394 8.54929e-05
-18.0239 -0.00309369 8.63201e-05
-17.9667 -0.00311353 8.71535e-05
-17.9098 -0.00313345 8.7993e-05
-17.8532 -0.00315345 8.88388e-05
-17.7969 -0.00317354 8.96911e-05
-17.7408 -0.00319372 9.05499e-05
-17.6851 -0.00321399 9.14153e-05
-17.6296 -0.00323436 9.22875e-05
-17.5744 -0.00325482 9.31665e-05
-17.5195 -0.00327537 9.40525e-05
-17.4648 -0.00329602 9.49455e-05
-17.4104 -0.00331678 9.58458e-05
-17.3562 -0.00333763 9.67534e-05
-17.3022 -0.00335859 9.76683e-05
-17.2485 -0.00337966 9.85908e-05
-17.195 -0.00340083 9.9521e-05
-17.1418 -0.00342211 0.000100459
-17.0887 -0.0034435 0.000101405
-17.0359 -0.00346501 0.000102358
-16.9833 -0.00348663 0.00010332
-16.9309 -0.00350836 0.00010429
-16.8787 -0.00353022 0.000105269
-16.8268 -0.00355219 0.000106255
-16.775 -0.00357428 0.000107251
-16.7234 -0.0035965 0.000108255
-16.672 -0.00361885 0.000109268
-16.6208 -0.00364132 0.00011029
-16.5697 -0.00366391 0.000111321
-16.5189 -0.00368664 0.000112361
-16.4682 -0.0037095 0.00011341
-16.4177 -0.0037325 0.000114469
-16.3674 -0.00375562 0.000115538
-16.3172 -0.00377889 0.000116616
-16.2672 -0.0038023 0.000117704
-16.2174 -0.00382584 0.000118802
-16.1677 -0.00384953 0.00011991
-16.1182 -0.00387337 0.000121029
-16.0689 -0.00389735 0.000122157
-16.0197 -0.00392148 0.000123297
-15.9706 -0.00394575 0.000124447
-15.9217 -0.00397018 0.000125607
-15.873 -0.00399477 0.000126779
-15.8243 -0.00401951 0.000127962
-15.7759 -0.0040444 0.000129156
-15.7276 -0.00406946 0.000130362
-15.6794 -0.00409468 0.000131579
-15.6313 -0.00412006 0.000132808
-15.5834 -0.00414561 0.000134049
-15.5356 -0.00417132 0.000135301
-15.488 -0.00419721 0.000136566
-15.4404 -0.00422326 0.000137844
-15.393 -0.00424949 0.000139134
-15.3458 -0.00427589 0.000140436
-15.2986 -0.00430247 0.000141752
-15.2516 -0.00432923 0.000143081
-15.2047 -0.00435617 0.000144422
-15.1579 -0.0043833 0.000145778
-15.1112 -0.00441061 0.000147146
-15.0647 -0.00443811 0.000148529
-15.0182 -0.0044658 0.000149926
-14.9719 -0.00449368 0.000151336
-14.9257 -0.00452176 0.000152762
-14.8796 -0.00455003 0.000154201
-14.8336 -0.0045785 0.000155656
-14.7877 -0.00460718 0.000157125
-14.7419 -0.00463606 0.000158609
-14.6962 -0.00466514 0.000160109
-14.6506 -0.00469443 0.000161624
-14.6052 -0.00472394 0.000163156
-14.5598 -0.00475365 0.000164703
-14.5145 -0.00478359 0.000166266
-14.4693 -0.00481374 0.000167846
-14.4243 -0.00484411 0.000169442
-14.3793 -0.00487471 0.000171056
-14.3344 -0.00490553 0.000172686
-14.2896 -0.00493658 0.000174334
-14.2449 -0.00496786 0.000176
-14.2003 -0.00499937 0.000177683
-14.1558 -0.00503112 0.000179384
-14.1113 -0.00506312 0.000181104
-14.067 -0.00509535 0.000182843
-14.0227 -0.00512783 0.0001846
-13.9786 -0.00516055 0.000186376
-13.9345 -0.00519353 0.000188172
-13.8905 -0.00522676 0.000189988
-13.8466 -0.00526025 0.000191823
-13.8028 -0.00529399 0.000193679
-13.759 -0.005328 0.000195555
-13.7153 -0.00536227 0.000197453
-13.6718 -0.00539681 0.000199371
-13.6283 -0.00543163 0.000201311
-13.5848 -0.00546672 0.000203272
-13.5415 -0.00550208 0.000205255
-13.4982 -0.00553773 0.000207261
-13.455 -0.00557367 0.00020929
-13.4119 -0.00560989 0.000211341
-13.3689 -0.0056464 0.000213416
-13.3259 -0.00568321 0.000215515
-13.283 -0.00572031 0.000217638
-13.2402 -0.00575772 0.000219785
-13.1974 -0.00579544 0.000221956
-13.1547 -0.00583346 0.000224153
-13.1121 -0.00587179 0.000226376
-13.0696 -0.00591045 0.000228624
-13.0271 -0.00594942 0.000230898
-12.9847 -0.00598871 0.0002332
-12.9424 -0.00602834 0.000235528
-12.9001 -0.0060683 0.000237883
-12.8579 -0.00610859 0.000240267
-12.8158 -0.00614922 0.000242678
-12.7737 -0.0061902 0.000245119
-12.7317 -0.00623152 0.000247588
-12.6898 -0.0062732 0.000250087
-12.6479 -0.00631524 0.000252617
-12.6061 -0.00635763 0.000255176
-12.5643 -0.00640039 0.000257767
-12.5226 -0.00644353 0.000260388
-12.481 -0.00648703 0.000263042
-12.4394 -0.00653092 0.000265728
-12.3979 -0.00657519 0.000268447
-12.3565 -0.00661985 0.0002712
-12.3151 -0.0066649 0.000273986
-12.2738 -0.00671035 0.000276807
-12.2325 -0.00675621 0.000279663
-12.1913 -0.00680247 0.000282554
-12.1501 -0.00684915 0.000285481
-12.109 -0.00689624 0.000288445
-12.068 -0.00694376 0.000291446
-12.027 -0.00699171 0.000294485
-11.986 -0.0070401 0.000297563
-11.9452 -0.00708892 0.000300679
-11.9043 -0.0071382 0.000303835
-11.8636 -0.00718792 0.000307031
-11.8228 -0.0072381 0.000310269
-11.7822 -0.00728875 0.000313548
-11.7415 -0.00733986 0.000316869
-11.701 -0.00739145 0.000320233
-11.6605 -0.00744352 0.000323641
-11.62 -0.00749608 0.000327093
-11.5796 -0.00754914 0.00033059
-11.5392 -0.00760269 0.000334133
-11.4989 -0.00765675 0.000337723
-11.4587 -0.00771133 0.00034136
-11.4184 -0.00776643 0.000345045
-11.3783 -0.00782205 0.000348779
-11.3381 -0.00787821 0.000352563
-11.2981 -0.00793492 0.000356397
-11.2581 -0.00799217 0.000360283
-11.2181 -0.00804997 0.000364221
-11.1781 -0.00810835 0.000368213
-11.1383 -0.00816729 0.000372258
-11.0984 -0.00822681 0.000376359
-11.0586 -0.00828692 0.000380516
-11.0189 -0.00834763 0.000384729
-10.9792 -0.00840894 0.000389001
-10.9395 -0.00847086 0.000393331
-10.8999 -0.0085334 0.000397721
-10.8603 -0.00859657 0.000402172
-10.8208 -0.00866038 0.000406686
-10.7813 -0.00872483 0.000411262
-10.7418 -0.00878994 0.000415903
-10.7024 -0.00885571 0.000420609
-10.6631 -0.00892216 0.000425381
-10.6238 -0.00898929 0.000430222
-10.5845 -0.00905711 0.000435131
-10.5452 -0.00912563 0.00044011
-10.506 -0.00919487 0.000445161
-10.4669 -0.00926483 0.000450284
-10.4278 -0.00933552 0.000455482
-10.3887 -0.00940696 0.000460755
-10.3496 -0.00947915 0.000466104
-10.3106 -0.0095521 0.000471532
-10.2717 -0.00962584 0.000477039
-10.2328 -0.00970036 0.000482627
-10.1939 -0.00977568 0.000488298
-10.155 -0.00985181 0.000494053
-10.1162 -0.00992876 0.000499894
-10.0774 -0.0100065 0.000505821
-10.0387 -0.0100852 0.000511838
-10 -0.0101647 0.000517945
-9.96134 -0.010245 0.000524144
-9.92271 -0.0103263 0.000530437
-9.88412 -0.0104085 0.000536827
-9.84557 -0.0104915 0.000543313
-9.80704 -0.0105755 0.000549899
-9.76856 -0.0106604 0.000556587
-9.73011 -0.0107463 0.000563378
-9.69169 -0.0108332 0.000570274
-9.65331 -0.010921 0.000577278
-9.61496 -0.0110099 0.000584391
-9.57664 -0.0110997 0.000591616
-9.53836 -0.0111906 0.000598955
-9.50011 -0.0112826 0.00060641
-9.46189 -0.0113756 0.000613984
-9.42371 -0.0114696 0.000621678
-9.38556 -0.0115648 0.000629496
-9.34744 -0.0116611 0.000637439
-9.30935 -0.0117585 0.00064551
-9.2713 -0.0118571 0.000653713
-9.23327 -0.0119569 0.000662049
-9.19528 -0.0120578 0.000670521
-9.15732 -0.0121599 0.000679132
-9.11939 -0.0122633 0.000687885
-9.08149 -0.0123679 0.000696783
-9.04362 -0.0124738 0.000705829
-9.00578 -0.012581 0.000715026
-8.96797 -0.0126895 0.000724377
-8.93019 -0.0127993 0.000733886
-8.89244 -0.0129105 0.000743555
-8.85471 -0.013023 0.000753389
-8.81702 -0.013137 0.00076339
-8.77936 -0.0132523 0.000773562
-8.74172 -0.0133692 0.000783909
-8.70412 -0.0134875 0.000794436
-8.66654 -0.0136072 0.000805144
-8.62899 -0.0137286 0.00081604
-8.59146 -0.0138514 0.000827126
-8.55397 -0.0139759 0.000838407
-8.5165 -0.0141019 0.000849887
-8.47906 -0.0142296 0.000861571
-8.44165 -0.0143589 0.000873463
-8.40426 -0.0144899 0.000885568
-8.3669 -0.0146227 0.00089789
-8.32956 -0.0147572 0.000910436
-8.29226 -0.0148935 0.000923209
-8.25497 -0.0150316 0.000936215
-8.21772 -0.0151715 0.000949459
-8.18049 -0.0153133 0.000962947
-8.14328 -0.0154571 0.000976684
-8.1061 -0.0156028 0.000990676
-8.06895 -0.0157504 0.00100493
-8.03182 -0.0159001 0.00101945
-7.99471 -0.0160519 0.00103425
-7.95763 -0.0162057 0.00104932
-7.92058 -0.0163617 0.00106468
-7.88355 -0.0165199 0.00108034
-7.84654 -0.0166803 0.00109629
-7.80955 -0.0168429 0.00111256
-7.77259 -0.0170079 0.00112914
-7.73566 -0.0171752 0.00114604
-7.69874 -0.0173449 0.00116328
-7.66185 -0.0175171 0.00118085
-7.62498 -0.0176917 0.00119877
-7.58814 -0.0178689 0.00121705
-7.55132 -0.0180486 0.0012357
-7.51452 -0.018231 0.00125472
-7.47774 -0.0184161 0.00127412
-7.44099 -0.0186039 0.00129392
-7.40425 -0.0187946 0.00131412
-7.36754 -0.0189881 0.00133474
-7.33085 -0.0191845 0.00135578
-7.29418 -0.0193839 0.00137726
-7.25754 -0.0195863 0.00139918
-7.22091 -0.0197918 0.00142157
-7.18431 -0.0200005 0.00144443
-7.14772 -0.0202124 0.00146778
-7.11116 -0.0204277 0.00149162
-7.07462 -0.0206462 0.00151597
-7.0381 -0.0208683 0.00154085
-7.00159 -0.0210938 0.00156626
-6.96511 -0.0213229 0.00159224
-6.92865 -0.0215557 0.00161878
-6.89221 -0.0217923 0.0016459
-6.85579 -0.0220326 0.00167363
-6.81938 -0.0222769 0.00170197
-6.783 -0.0225252 0.00173096
-6.74664 -0.0227776 0.00176059
-6.71029 -0.0230341 0.0017909
-6.67397 -0.0232949 0.0018219
-6.63766 -0.0235601 0.00185361
-6.60137 -0.0238297 0.00188606
-6.5651 -0.024104 0.00191926
-6.52885 -0.0243829 0.00195323
-6.49262 -0.0246666 0.00198801
-6.4564 -0.0249551 0.00202361
-6.42021 -0.0252487 0.00206006
-6.38403 -0.0255474 0.00209738
-6.34786 -0.0258514 0.0021356
-6.31172 -0.0261608 0.00217475
-6.27559 -0.0264756 0.00221486
-6.23949 -0.0267961 0.00225595
-6.20339 -0.0271224 0.00229806
-6.16732 -0.0274546 0.00234122
-6.13126 -0.0277928 0.00238547
-6.09522 -0.0281373 0.00243083
-6.05919 -0.0284882 0.00247734
-6.02319 -0.0288455 0.00252504
-5.9872 -0.0292096 0.00257397
-5.95122 -0.0295805 0.00262418
-5.91526 -0.0299585 0.00267569
-5.87932 -0.0303437 0.00272856
-5.84339 -0.0307364 0.00278282
-5.80748 -0.0311366 0.00283854
-5.77158 -0.0315447 0.00289575
-5.7357 -0.0319607 0.00295451
-5.69984 -0.032385 0.00301487
-5.66399 -0.0328178 0.00307689
-5.62815 -0.0332592 0.00314062
-5.59233 -0.0337096 0.00320613
-5.55653 -0.0341691 0.00327347
-5.52074 -0.0346381 0.00334272
-5.48497 -0.0351167 0.00341395
-5.4492 -0.0356053 0.00348722
-5.41346 -0.0361042 0.00356261
-5.37773 -0.0366136 0.00364019
-5.34201 -0.0371338 0.00372006
-5.30631 -0.0376652 0.00380229
-5.27062 -0.038208 0.00388698
-5.23494 -0.0387627 0.00397422
-5.19928 -0.0393296 0.00406411
-5.16363 -0.039909 0.00415674
-5.128 -0.0405013 0.00425224
-5.09237 -0.041107 0.0043507
-5.05677 -0.0417263 0.00445226
-5.02117 -0.0423599 0.00455703
-4.98559 -0.043008 0.00466514
-4.95002 -0.0436711 0.00477673
-4.91446 -0.0443498 0.00489195
-4.87892 -0.0450445 0.00501094
-4.84339 -0.0457558 0.00513387
-4.80787 -0.0464842 0.0052609
-4.77237 -0.0472302 0.00539221
-4.73687 -0.0479944 0.00552798
-4.70139 -0.0487775 0.00566841
-4.66592 -0.0495801 0.0058137
-4.63046 -0.0504028 0.00596407
-4.59502 -0.0512464 0.00611975
-4.55958 -0.0521116 0.00628097
-4.52416 -0.052999 0.00644801
-4.48875 -0.0539096 0.00662111
-4.45335 -0.0548442 0.00680057
-4.41797 -0.0558036 0.00698669
-4.38259 -0.0567887 0.00717979
-4.34722 -0.0578005 0.0073802
-4.31187 -0.0588399 0.00758829
-4.27653 -0.0599081 0.00780442
-4.24119 -0.0610061 0.00802901
-4.20587 -0.062135 0.00826248
-4.17056 -0.063296 0.00850529
-4.13526 -0.0644905 0.00875792
-4.09997 -0.0657197 0.00902087
-4.06469 -0.0669851 0.00929471
-4.02942 -0.068288 0.00958001
-3.99416 -0.0696301 0.00987739
-3.95891 -0.071013 0.0101875
-3.92367 -0.0724383 0.0105111
-3.88844 -0.0739079 0.0108489
-3.85322 -0.0754237 0.0112017
-3.81801 -0.0769877 0.0115704
-3.7828 -0.078602 0.011956
-3.74761 -0.0802689 0.0123593
-3.71243 -0.0819907 0.0127816
-3.67726 -0.0837698 0.0132239
-3.64209 -0.0856091 0.0136875
-3.60694 -0.0875113 0.0141737
-3.57179 -0.0894793 0.0146839
-3.53665 -0.0915164 0.0152198
-3.50152 -0.0936258 0.0157829
-3.4664 -0.0958112 0.0163752
-3.43129 -0.0980764 0.0169985
-3.39619 -0.100425 0.017655
-3.36109 -0.102862 0.0183471
-3.32601 -0.105392 0.0190771
-3.29093 -0.10802 0.0198479
-3.25586 -0.11075 0.0206625
-3.2208 -0.113589 0.021524
-3.18574 -0.116542 0.0224362
-3.1507 -0.119616 0.0234027
-3.11566 -0.122817 0.024428
-3.08063 -0.126154 0.0255167
-3.0456 -0.129634 0.026674
-3.01059 -0.133265 0.0279056
-2.97558 -0.137057 0.0292177
-2.94058 -0.14102 0.0306172
-2.90558 -0.145164 0.032112
-2.87059 -0.1495 0.0337104
-2.83561 -0.154042 0.035422
-2.80064 -0.158803 0.0372575
-2.76567 -0.163797 0.0392286
-2.73071 -0.16904 0.0413486
-2.69576 -0.174549 0.0436324
-2.66081 -0.180343 0.0460967
-2.62587 -0.186443 0.0487605
-2.59094 -0.19287 0.0516451
-2.55601 -0.199648 0.0547748
-2.52109 -0.206804 0.0581773
-2.48617 -0.214367 0.0618841
-2.45126 -0.222366 0.0659313
-2.41636 -0.230838 0.0703604
-2.38146 -0.239818 0.0752193
-2.34657 -0.249348 0.0805633
-2.31168 -0.259471 0.0864567
-2.2768 -0.270235 0.0929745
-2.24192 -0.281692 0.100204
-2.20705 -0.293898 0.108249
-2.17219 -0.306913 0.117231
-2.13733 -0.320798 0.127294
-2.10247 -0.335621 0.13861
-2.06762 -0.351448 0.151383
-2.03278 -0.368343 0.165861
-1.99794 -0.386368 0.18234
-1.9631 -0.40557 0.201179
-1.92827 -0.425977 0.222814
-1.89345 -0.447579 0.247776
-1.85862 -0.470309 0.276712
-1.82381 -0.494005 0.310405
-1.78899 -0.518364 0.349809
-1.75419 -0.542861 0.396064
-1.71938 -0.566639 0.450515
-1.68458 -0.588349 0.514695
-1.64979 -0.605931 0.590254
-1.61499 -0.616325 0.678767
-1.58021 -0.615157 0.781338
-1.54542 -0.596488 0.897882
-1.51064 -0.552902 1.02598
-1.47586 -0.476351 1.15943
-1.44109 -0.360332 1.28695
-1.40632 -0.203449 1.39243
-1.37155 -0.0130988 1.45809
-1.33679 0.193604 1.47064
-1.30203 0.394018 1.42729
-1.26727 0.567716 1.33716
-1.23251 0.702752 1.21685
-1.19776 0.79692 1.08381
-1.16301 0.854917 0.951664
-1.12827 0.884447 0.82881
-1.09352 0.893378 0.719181
-1.05878 0.888355 0.623749
-1.02405 0.874437 0.541836
-0.989309 0.855239 0.472015
-0.954576 0.833234 0.41264
-0.919844 0.810065 0.36211
-0.885115 0.786788 0.318991
-0.850388 0.764064 0.282051
-0.815663 0.742291 0.250255
-0.78094 0.721688 0.222743
-0.746219 0.702365 0.198808
-0.711499 0.684358 0.177869
-0.676781 0.667658 0.159447
-0.642065 0.65223 0.143147
-0.60735 0.638021 0.128643
-0.572637 0.624973 0.115664
-0.537925 0.613026 0.103985
-0.503214 0.602118 0.0934149
-0.468504 0.592192 0.083795
-0.433796 0.583192 0.0749894
-0.399089 0.575067 0.0668823
-0.364382 0.567772 0.0593743
-0.329676 0.561265 0.0523794
-0.294972 0.555509 0.0458224
-0.260267 0.550472 0.0396375
-0.225564 0.546124 0.033766
-0.190861 0.542441 0.0281553
-0.156158 0.539403 0.022758
-0.121456 0.536993 0.0175303
-0.0867541 0.535196 0.0124314
-0.0520524 0.534004 0.00742308
-0.0173508 0.53341 0.00246843
0.0173508 0.53341 -0.00246843
0.0520524 0.534004 -0.00742308
0.0867541 0.535196 -0.0124314
0.121456 0.536993 -0.0175303
0.156158 0.539403 -0.022758
0.190861 0.542441 -0.0281553
0.225564 0.546124 -0.033766
0.260267 0.550472 -0.0396375
0.294972 0.555509 -0.0458224
0.329676 0.561265 -0.0523794
0.364382 0.567772 -0.0593743
0.399089 0.575067 -0.0668823
0.433796 0.583192 -0.0749894
0.468504 0.592192 -0.083795
0.503214 0.602118 -0.0934149
0.537925 0.613026 -0.103985
0.572637 0.624973 -0.115664
0.60735 0.638021 -0.128643
0.642065 0.65223 -0.143147
0.676781 0.667658 -0.159447
0.711499 0.684358 -0.177869
0.746219 0.702365 -0.198808
0.78094 0.721688 -0.222743
0.815663 0.742291 -0.250255
0.850388 0.764064 -0.282051
0.885115 0.786788 -0.318991
0.919844 0.810065 -0.36211
0.954576 0.833234 -0.41264
0.989309 0.855239 -0.472015
1.02405 0.874437 -0.541836
1.05878 0.888355 -0.623749
1.09352 0.893378 -0.719181
1.12827 0.884447 -0.82881
1.16301 0.854917 -0.951664
1.19776 0.79692 -1.08381
1.23251 0.702752 -1.21685
1.26727 0.567716 -1.33716
1.30203 0.394018 -1.42729
1.33679 0.193604 -1.47064
1.37155 -0.0130988 -1.45809
1.40632 -0.203449 -1.39243
1.44109 -0.360332 -1.28695
1.47586 -0.476351 -1.15943
1.51064 -0.552902 -1.02598
1.54542 -0.596488 -0.897882
1.58021 -0.615157 -0.781338
1.61499 -0.616325 -0.678767
1.64979 -0.605931 -0.590254
1.68458 -0.588349 -0.514695
1.71938 -0.566639 -0.450515
1.75419 -0.542861 -0.396064
1.78899 -0.518364 -0.349809
1.82381 -0.494005 -0.310405
1.85862 -0.470309 -0.276712
1.89345 -0.447579 -0.247776
1.92827 -0.425977 -0.222814
1.9631 -0.40557 -0.201179
1.99794 -0.386368 -0.18234
2.03278 -0.368343 -0.165861
2.06762 -0.351448 -0.151383
2.10247 -0.335621 -0.13861
2.13733 -0.320798 -0.127294
2.17219 -0.306913 -0.117231
2.20705 -0.293898 -0.108249
2.24192 -0.281692 -0.100204
2.2768 -0.270235 -0.0929745
2.31168 -0.259471 -0.0864567
2.34657 -0.249348 -0.0805633
2.38146 -0.239818 -0.0752193
2.41636 -0.230838 -0.0703604
2.45126 -0.222366 -0.0659313
2.48617 -0.214367 -0.0618841
2.52109 -0.206804 -0.0581773
2.55601 -0.199648 -0.0547748
2.59094 -0.19287 -0.0516451
2.62587 -0.186443 -0.0487605
2.66081 -0.180343 -0.0460967
2.69576 -0.174549 -0.0436324
2.73071 -0.16904 -0.0413486
2.76567 -0.163797 -0.0392286
2.80064 -0.158803 -0.0372575
2.83561 -0.154042 -0.035422
2.87059 -0.1495 -0.0337104
2.90558 -0.145164 -0.032112
2.94058 -0.14102 -0.0306172
2.97558 -0.137057 -0.0292177
3.01059 -0.133265 -0.0279056
3.0456 -0.129634 -0.026674
3.08063 -0.126154 -0.0255167
3.11566 -0.122817 -0.024428
3.1507 -0.119616 -0.0234027
3.18574 -0.116542 -0.0224362
3.2208 -0.113589 -0.021524
3.25586 -0.11075 -0.0206625
3.29093 -0.10802 -0.0198479
3.32601 -0.105392 -0.0190771
3.36109 -0.102862 -0.0183471
3.39619 -0.100425 -0.017655
3.43129 -0.0980764 -0.0169985
3.4664 -0.0958112 -0.0163752
3.50152 -0.0936258 -0.0157829
3.53665 -0.0915164 -0.0152198
3.57179 -0.0894793 -0.0146839
3.60694 -0.0875113 -0.0141737
3.64209 -0.0856091 -0.0136875
3.67726 -0.0837698 -0.0132239
3.71243 -0.0819907 -0.0127816
3.74761 -0.0802689 -0.0123593
3.7828 -0.078602 -0.011956
3.81801 -0.0769877 -0.0115704
3.85322 -0.0754237 -0.0112017
3.88844 -0.0739079 -0.0108489
3.92367 -0.0724383 -0.0105111
3.95891 -0.071013 -0.0101875
3.99416 -0.0696301 -0.00987739
4.02942 -0.068288 -0.00958001
4.06469 -0.0669851 -0.00929471
4.09997 -0.0657197 -0.00902087
4.13526 -0.0644905 -0.00875792
4.17056 -0.063296 -0.00850529
4.20587 -0.062135 -0.00826248
4.24119 -0.0610061 -0.00802901
4.27653 -0.0599081 -0.00780442
4.31187 -0.0588399 -0.00758829
4.34722 -0.0578005 -0.0073802
4.38259 -0.0567887 -0.00717979
4.41797 -0.0558036 -0.00698669
4.45335 -0.0548442 -0.00680057
4.48875 -0.0539096 -0.00662111
4.52416 -0.052999 -0.00644801
4.55958 -0.0521116 -0.00628097
4.59502 -0.0512464 -0.00611975
4.63046 -0.0504028 -0.00596407
4.66592 -0.0495801 -0.0058137
4.70139 -0.0487775 -0.00566841
4.73687 -0.0479944 -0.00552798
4.77237 -0.0472302 -0.00539221
4.80787 -0.0464842 -0.0052609
4.84339 -0.0457558 -0.00513387
4.87892 -0.0450445 -0.00501094
4.91446 -0.0443498 -0.00489195
4.95002 -0.0436711 -0.00477673
4.98559 -0.043008 -0.00466514
5.02117 -0.0423599 -0.00455703
5.05677 -0.0417263 -0.00445226
5.09237 -0.041107 -0.0043507
5.128 -0.0405013 -0.00425224
5.16363 -0.039909 -0.00415674
5.19928 -0.0393296 -0.00406411
5.23494 -0.0387627 -0.00397422
5.27062 -0.038208 -0.00388698
5.30631 -0.0376652 -0.00380229
5.34201 -0.0371338 -0.00372006
5.37773 -0.0366136 -0.00364019
5.41346 -0.0361042 -0.00356261
5.4492 -0.0356053 -0.00348722
5.48497 -0.0351167 -0.00341395
5.52074 -0.0346381 -0.00334272
5.55653 -0.0341691 -0.00327347
5.59233 -0.0337096 -0.00320613
5.62815 -0.0332592 -0.00314062
5.66399 -0.0328178 -0.00307689
5.69984 -0.032385 -0.00301487
5.7357 -0.0319607 -0.00295451
5.77158 -0.0315447 -0.00289575
5.80748 -0.0311366 -0.00283854
5.84339 -0.0307364 -0.00278282
5.87932 -0.0303437 -0.00272856
5.91526 -0.0299585 -0.00267569
5.95122 -0.0295805 -0.00262418
5.9872 -0.0292096 -0.00257397
6.02319 -0.0288455 -0.00252504
6.05919 -0.0284882 -0.00247734
6.09522 -0.0281373 -0.00243083
6.13126 -0.0277928 -0.00238547
6.16732 -0.0274546 -0.00234122
6.20339 -0.0271224 -0.00229806
6.23949 -0.0267961 -0.00225595
6.27559 -0.0264756 -0.00221486
6.31172 -0.0261608 -0.00217475
6.34786 -0.0258514 -0.0021356
6.38403 -0.0255474 -0.00209738
6.42021 -0.0252487 -0.00206006
6.4564 -0.0249551 -0.00202361
6.49262 -0.0246666 -0.00198801
6.52885 -0.0243829 -0.00195323
6.5651 -0.024104 -0.00191926
6.60137 -0.0238297 -0.00188606
6.63766 -0.0235601 -0.00185361
6.67397 -0.0232949 -0.0018219
6.71029 -0.0230341 -0.0017909
6.74664 -0.0227776 -0.00176059
6.783 -0.0225252 -0.00173096
6.81938 -0.0222769 -0.00170197
6.85579 -0.0220326 -0.00167363
6.89221 -0.0217923 -0.0016459
6.92865 -0.0215557 -0.00161878
6.96511 -0.0213229 -0.00159224
7.00159 -0.0210938 -0.00156626
7.0381 -0.0208683 -0.00154085
7.07462 -0.0206462 -0.00151597
7.11116 -0.0204277 -0.00149162
7.14772 -0.0202124 -0.00146778
7.18431 -0.0200005 -0.00144443
7.22091 -0.0197918 -0.00142157
7.25754 -0.0195863 -0.00139918
7.29418 -0.0193839 -0.00137726
7.33085 -0.0191845 -0.00135578
7.36754 -0.0189881 -0.00133474
7.40425 -0.0187946 -0.00131412
7.44099 -0.0186039 -0.00129392
7.47774 -0.0184161 -0.00127412
7.51452 -0.018231 -0.00125472
7.55132 -0.0180486 -0.0012357
7.58814 -0.0178689 -0.00121705
7.62498 -0.0176917 -0.00119877
7.66185 -0.0175171 -0.00118085
7.69874 -0.0173449 -0.00116328
7.73566 -0.0171752 -0.00114604
7.77259 -0.0170079 -0.00112914
7.80955 -0.0168429 -0.00111256
7.84654 -0.0166803 -0.00109629
7.88355 -0.0165199 -0.00108034
7.92058 -0.0163617 -0.00106468
7.95763 -0.0162057 -0.00104932
7.99471 -0.0160519 -0.00103425
8.03182 -0.0159001 -0.00101945
8.06895 -0.0157504 -0.00100493
8.1061 -0.0156028 -0.000990676
8.14328 -0.0154571 -0.000976684
8.18049 -0.0153133 -0.000962947
8.21772 -0.0151715 -0.000949459
8.25497 -0.0150316 -0.000936215
8.29226 -0.0148935 -0.000923209
8.32956 -0.0147572 -0.000910436
8.3669 -0.0146227 -0.00089789
8.40426 -0.0144899 -0.000885568
8.44165 -0.0143589 -0.000873463
8.47906 -0.0142296 -0.000861571
8.5165 -0.0141019 -0.000849887
8.55397 -0.0139759 -0.000838407
8.59146 -0.0138514 -0.000827126
8.62899 -0.0137286 -0.00081604
8.66654 -0.0136072 -0.000805144
8.70412 -0.0134875 -0.000794436
8.74172 -0.0133692 -0.000783909
8.77936 -0.0132523 -0.000773562
8.81702 -0.013137 -0.00076339
8.85471 -0.013023 -0.000753389
8.89244 -0.0129105 -0.000743555
8.93019 -0.0127993 -0.000733886
8.96797 -0.0126895 -0.000724377
9.00578 -0.012581 -0.000715026
9.04362 -0.0124738 -0.000705829
9.08149 -0.0123679 -0.000696783
9.11939 -0.0122633 -0.000687885
9.15732 -0.0121599 -0.000679132
9.19528 -0.0120578 -0.000670521
9.23327 -0.0119569 -0.000662049
9.2713 -0.0118571 -0.000653713
9.30935 -0.0117585 -0.00064551
9.34744 -0.0116611 -0.000637439
9.38556 -0.0115648 -0.000629496
9.42371 -0.0114696 -0.000621678
9.46189 -0.0113756 -0.000613984
9.50011 -0.0112826 -0.00060641
9.53836 -0.0111906 -0.000598955
9.57664 -0.0110997 -0.000591616
9.61496 -0.0110099 -0.000584391
9.65331 -0.010921 -0.000577278
9.69169 -0.0108332 -0.000570274
9.73011 -0.0107463 -0.000563378
9.76856 -0.0106604 -0.000556587
9.80704 -0.0105755 -0.000549899
9.84557 -0.0104915 -0.000543313
9.88412 -0.0104085 -0.000536827
9.92271 -0.0103263 -0.000530437
9.96134 -0.010245 -0.000524144
10 -0.0101647 -0.000517945
10.0387 -0.0100852 -0.000511838
10.0774 -0.0100065 -0.000505821
10.1162 -0.00992876 -0.000499894
10.155 -0.00985181 -0.000494053
10.1939 -0.00977568 -0.000488298
10.2328 -0.00970036 -0.000482627
10.2717 -0.00962584 -0.000477039
10.3106 -0.0095521 -0.000471532
10.3496 -0.00947915 -0.000466104
10.3887 -0.00940696 -0.000460755
10.4278 -0.00933552 -0.000455482
10.4669 -0.00926483 -0.000450284
10.506 -0.00919487 -0.000445161
10.5452 -0.00912563 -0.00044011
10.5845 -0.00905711 -0.000435131
10.6238 -0.00898929 -0.000430222
10.6631 -0.00892216 -0.000425381
10.7024 -0.00885571 -0.000420609
10.7418 -0.00878994 -0.000415903
10.7813 -0.00872483 -0.000411262
10.8208 -0.00866038 -0.000406686
10.8603 -0.00859657 -0.000402172
10.8999 -0.0085334 -0.000397721
10.9395 -0.00847086 -0.000393331
10.9792 -0.00840894 -0.000389001
11.0189 -0.00834763 -0.000384729
11.0586 -0.00828692 -0.000380516
11.0984 -0.00822681 -0.000376359
11.1383 -0.00816729 -0.000372258
11.1781 -0.00810835 -0.000368213
11.2181 -0.00804997 -0.000364221
11.2581 -0.00799217 -0.000360283
11.2981 -0.00793492 -0.000356397
11.3381 -0.00787821 -0.000352563
11.3783 -0.00782205 -0.000348779
11.4184 -0.00776643 -0.000345045
11.4587 -0.00771133 -0.00034136
11.4989 -0.00765675 -0.000337723
11.5392 -0.00760269 -0.000334133
11.5796 -0.00754914 -0.00033059
11.62 -0.00749608 -0.000327093
11.6605 -0.00744352 -0.000323641
11.701 -0.00739145 -0.000320233
11.7415 -0.00733986 -0.000316869
11.7822 -0.00728875 -0.000313548
11.8228 -0.0072381 -0.000310269
11.8636 -0.00718792 -0.000307031
11.9043 -0.0071382 -0.000303835
11.9452 -0.00708892 -0.000300679
11.986 -0.0070401 -0.000297563
12.027 -0.00699171 -0.000294485
12.068 -0.00694376 -0.000291446
12.109 -0.00689624 -0.000288445
12.1501 -0.00684915 -0.000285481
12.1913 -0.00680247 -0.000282554
12.2325 -0.00675621 -0.000279663
12.2738 -0.00671035 -0.000276807
12.3151 -0.0066649 -0.000273986
12.3565 -0.00661985 -0.0002712
12.3979 -0.00657519 -0.000268447
12.4394 -0.00653092 -0.000265728
12.481 -0.00648703 -0.000263042
12.5226 -0.00644353 -0.000260388
12.5643 -0.00640039 -0.000257767
12.6061 -0.00635763 -0.000255176
12.6479 -0.00631524 -0.000252617
12.6898 -0.0062732 -0.000250087
12.7317 -0.00623152 -0.000247588
12.7737 -0.0061902 -0.000245119
12.8158 -0.00614922 -0.000242678
12.8579 -0.00610859 -0.000240267
12.9001 -0.0060683 -0.000237883
12.9424 -0.00602834 -0.000235528
12.9847 -0.00598871 -0.0002332
13.0271 -0.00594942 -0.000230898
13.0696 -0.00591045 -0.000228624
13.1121 -0.00587179 -0.000226376
13.1547 -0.00583346 -0.000224153
13.1974 -0.00579544 -0.000221956
13.2402 -0.00575772 -0.000219785
13.283 -0.00572031 -0.000217638
13.3259 -0.00568321 -0.000215515
13.3689 -0.0056464 -0.000213416
13.4119 -0.00560989 -0.000211341
13.455 -0.00557367 -0.00020929
13.4982 -0.00553773 -0.000207261
13.5415 -0.00550208 -0.000205255
13.5848 -0.00546672 -0.000203272
13.6283 -0.00543163 -0.000201311
13.6718 -0.00539681 -0.000199371
13.7153 -0.00536227 -0.000197453
13.759 -0.005328 -0.000195555
13.8028 -0.00529399 -0.000193679
13.8466 -0.00526025 -0.000191823
13.8905 -0.00522676 -0.000189988
13.9345 -0.00519353 -0.000188172
13.9786 -0.00516055 -0.000186376
14.0227 -0.00512783 -0.0001846
14.067 -0.00509535 -0.000182843
14.1113 -0.00506312 -0.000181104
14.1558 -0.00503112 -0.000179384
14.2003 -0.00499937 -0.000177683
14.2449 -0.00496786 -0.000176
14.2896 -0.00493658 -0.000174334
14.3344 -0.00490553 -0.000172686
14.3793 -0.00487471 -0.000171056
14.4243 -0.00484411 -0.000169442
14.4693 -0.00481374 -0.000167846
14.5145 -0.00478359 -0.000166266
14.5598 -0.00475365 -0.000164703
14.6052 -0.00472394 -0.000163156
14.6506 -0.00469443 -0.000161624
14.6962 -0.00466514 -0.000160109
14.7419 -0.00463606 -0.000158609
14.7877 -0.00460718 -0.000157125
14.8336 -0.0045785 -0.000155656
14.8796 -0.00455003 -0.000154201
14.9257 -0.00452176 -0.000152762
14.9719 -0.00449368 -0.000151336
15.0182 -0.0044658 -0.000149926
15.0647 -0.00443811 -0.000148529
15.1112 -0.00441061 -0.000147146
15.1579 -0.0043833 -0.000145778
15.2047 -0.00435617 -0.000144422
15.2516 -0.00432923 -0.000143081
15.2986 -0.00430247 -0.000141752
15.3458 -0.00427589 -0.000140436
15.393 -0.00424949 -0.000139134
15.4404 -0.00422326 -0.000137844
15.488 -0.00419721 -0.000136566
15.5356 -0.00417132 -0.000135301
15.5834 -0.00414561 -0.000134049
15.6313 -0.00412006 -0.000132808
15.6794 -0.00409468 -0.000131579
15.7276 -0.00406946 -0.000130362
15.7759 -0.0040444 -0.000129156
15.8243 -0.00401951 -0.000127962
15.873 -0.00399477 -0.000126779
15.9217 -0.00397018 -0.000125607
15.9706 -0.00394575 -0.000124447
16.0197 -0.00392148 -0.000123297
16.0689 -0.00389735 -0.000122157
16.1182 -0.00387337 -0.000121029
16.1677 -0.00384953 -0.00011991
16.2174 -0.00382584 -0.000118802
16.2672 -0.0038023 -0.000117704
16.3172 -0.00377889 -0.000116616
16.3674 -0.00375562 -0.000115538
16.4177 -0.0037325 -0.000114469
16.4682 -0.0037095 -0.00011341
16.5189 -0.00368664 -0.000112361
16.5697 -0.00366391 -0.000111321
16.6208 -0.00364132 -0.00011029
16.672 -0.00361885 -0.000109268
16.7234 -0.0035965 -0.000108255
16.775 -0.00357428 -0.000107251
16.8268 -0.00355219 -0.000106255
16.8787 -0.00353022 -0.000105269
16.9309 -0.00350836 -0.00010429
16.9833 -0.00348663 -0.00010332
17.0359 -0.00346501 -0.000102358
17.0887 -0.0034435 -0.000101405
17.1418 -0.00342211 -0.000100459
17.195 -0.00340083 -9.9521e-05
17.2485 -0.00337966 -9.85908e-05
17.3022 -0.00335859 -9.76683e-05
17.3562 -0.00333763 -9.67534e-05
17.4104 -0.00331678 -9.58458e-05
17.4648 -0.00329602 -9.49455e-05
17.5195 -0.00327537 -9.40525e-05
17.5744 -0.00325482 -9.31665e-05
17.6296 -0.00323436 -9.22875e-05
17.6851 -0.00321399 -9.14153e-05
17.7408 -0.00319372 -9.05499e-05
17.7969 -0.00317354 -8.96911e-05
17.8532 -0.00315345 -8.88388e-05
17.9098 -0.00313345 -8.7993e-05
17.9667 -0.00311353 -8.71535e-05
18.0239 -0.00309369 -8.63201e-05
18.0815 -0.00307394 -8.54929e-05
18.1393 -0.00305426 -8.46716e-05
18.1975 -0.00303467 -8.38562e-05
18.256 -0.00301514 -8.30465e-05
18.3149 -0.00299569 -8.22425e-05
18.3742 -0.00297631 -8.1444e-05
18.4338 -0.002957 -8.06509e-05
18.4938 -0.00293775 -7.98631e-05
18.5542 -0.00291856 -7.90804e-05
18.615 -0.00289944 -7.83029e-05
18.6762 -0.00288037 -7.75302e-05
18.7379 -0.00286136 -7.67624e-05
18.8 -0.00284241 -7.59993e-05
18.8625 -0.0028235 -7.52407e-05
18.9255 -0.00280464 -7.44865e-05
18.9891 -0.00278582 -7.37367e-05
19.0531 -0.00276704 -7.2991e-05
19.1177 -0.0027483 -7.22493e-05
19.1828 -0.0027296 -7.15115e-05
19.2484 -0.00271092 -7.07774e-05
19.3147 -0.00269227 -7.00468e-05
19.3816 -0.00267364 -6.93197e-05
19.4491 -0.00265503 -6.85958e-05
19.5173 -0.00263643 -6.78749e-05
19.5862 -0.00261784 -6.71568e-05
19.6558 -0.00259925 -6.64415e-05
19.7262 -0.00258065 -6.57285e-05
19.7974 -0.00256205 -6.50178e-05
19.8694 -0.00254343 -6.43091e-05
19.9423 -0.00252479 -6.36021e-05
20.0162 -0.00250611 -6.28965e-05
20.091 -0.0024874 -6.21921e-05
20.1669 -0.00246864 -6.14885e-05
20.244 -0.00244982 -6.07854e-05
20.3222 -0.00243092 -6.00824e-05
20.4016 -0.00241194 -5.9379e-05
20.4825 -0.00239287 -5.86747e-05
20.5648 -0.00237367 -5.7969e-05
20.6487 -0.00235435 -5.72614e-05
20.7344 -0.00233487 -5.65509e-05
20.8219 -0.00231521 -5.5837e-05
20.9115 -0.00229533 -5.51185e-05
21.0034 -0.00227522 -5.43943e-05
21.0979 -0.00225481 -5.36631e-05
21.1952 -0.00223407 -5.29232e-05
21.2959 -0.00221293 -5.21724e-05
21.4004 -0.0021913 -5.14081e-05
21.5093 -0.00216907 -5.06268e-05
21.6237 -0.0021461 -4.98236e-05
21.7448 -0.00212218 -4.89916e-05
21.8747 -0.00209698 -4.81202e-05
22.0165 -0.00206995 -4.71916e-05
22.1768 -0.00204004 -4.61709e-05
22.3723 -0.00200443 -4.49656e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.75Lambda0.5Nc1ClassicOneLoop/GApTwoLoop.txt <==
-22.3723 -0.00200136 4.48284e-05
-22.1768 -0.00203686 4.60274e-05
-22.0165 -0.00206668 4.7043e-05
-21.8747 -0.00209362 4.79666e-05
-21.7448 -0.00211875 4.88335e-05
-21.6237 -0.00214259 4.9661e-05
-21.5093 -0.00216549 5.04599e-05
-21.4004 -0.00218764 5.12369e-05
-21.2959 -0.0022092 5.1997e-05
-21.1952 -0.00223027 5.27435e-05
-21.0979 -0.00225094 5.34794e-05
-21.0034 -0.00227128 5.42064e-05
-20.9115 -0.00229132 5.49264e-05
-20.8219 -0.00231113 5.56407e-05
-20.7344 -0.00233072 5.63506e-05
-20.6487 -0.00235013 5.70568e-05
-20.5648 -0.00236939 5.77604e-05
-20.4825 -0.00238851 5.84618e-05
-20.4016 -0.00240752 5.91618e-05
-20.3222 -0.00242643 5.98609e-05
-20.244 -0.00244525 6.05597e-05
-20.1669 -0.00246401 6.12585e-05
-20.091 -0.0024827 6.19577e-05
-20.0162 -0.00250134 6.26577e-05
-19.9423 -0.00251994 6.33588e-05
-19.8694 -0.00253852 6.40613e-05
-19.7974 -0.00255706 6.47655e-05
-19.7262 -0.00257559 6.54716e-05
-19.6558 -0.00259411 6.61799e-05
-19.5862 -0.00261263 6.68906e-05
-19.5173 -0.00263115 6.76039e-05
-19.4491 -0.00264967 6.832e-05
-19.3816 -0.00266821 6.90391e-05
-19.3147 -0.00268676 6.97613e-05
-19.2484 -0.00270534 7.04869e-05
-19.1828 -0.00272394 7.1216e-05
-19.1177 -0.00274257 7.19488e-05
-19.0531 -0.00276123 7.26853e-05
-18.9891 -0.00277993 7.34259e-05
-18.9255 -0.00279867 7.41704e-05
-18.8625 -0.00281745 7.49193e-05
-18.8 -0.00283627 7.56724e-05
-18.7379 -0.00285515 7.64301e-05
-18.6762 -0.00287408 7.71924e-05
-18.615 -0.00289306 7.79595e-05
-18.5542 -0.0029121 7.87313e-05
-18.4938 -0.0029312 7.95083e-05
-18.4338 -0.00295036 8.02902e-05
-18.3742 -0.00296959 8.10775e-05
-18.3149 -0.00298888 8.18699e-05
-18.256 -0.00300824 8.2668e-05
-18.1975 -0.00302768 8.34715e-05
-18.1393 -0.00304719 8.42807e-05
-18.0815 -0.00306677 8.50956e-05
-18.0239 -0.00308644 8.59166e-05
-17.9667 -0.00310618 8.67434e-05
-17.9098 -0.003126 8.75764e-05
-17.8532 -0.00314591 8.84155e-05
-17.7969 -0.00316591 8.92611e-05
-17.7408 -0.00318599 9.0113e-05
-17.6851 -0.00320616 9.09715e-05
-17.6296 -0.00322643 9.18366e-05
-17.5744 -0.00324678 9.27086e-05
-17.5195 -0.00326724 9.35873e-05
-17.4648 -0.00328779 9.4473e-05
-17.4104 -0.00330844 9.53658e-05
-17.3562 -0.00332919 9.62659e-05
-17.3022 -0.00335004 9.71731e-05
-17.2485 -0.003371 9.80879e-05
-17.195 -0.00339207 9.90101e-05
-17.1418 -0.00341324 9.99401e-05
-17.0887 -0.00343452 0.000100878
-17.0359 -0.00345591 0.000101823
-16.9833 -0.00347742 0.000102777
-16.9309 -0.00349904 0.000103738
-16.8787 -0.00352078 0.000104708
-16.8268 -0.00354263 0.000105686
-16.775 -0.00356461 0.000106673
-16.7234 -0.00358671 0.000107668
-16.672 -0.00360893 0.000108672
-16.6208 -0.00363128 0.000109684
-16.5697 -0.00365375 0.000110706
-16.5189 -0.00367635 0.000111737
-16.4682 -0.00369908 0.000112776
-16.4177 -0.00372195 0.000113825
-16.3674 -0.00374495 0.000114884
-16.3172 -0.00376808 0.000115952
-16.2672 -0.00379136 0.00011703
-16.2174 -0.00381477 0.000118117
-16.1677 -0.00383832 0.000119215
-16.1182 -0.00386202 0.000120322
-16.0689 -0.00388586 0.00012144
-16.0197 -0.00390984 0.000122569
-15.9706 -0.00393398 0.000123707
-15.9217 -0.00395826 0.000124857
-15.873 -0.0039827 0.000126017
-15.8243 -0.00400729 0.000127188
-15.7759 -0.00403204 0.00012837
-15.7276 -0.00405694 0.000129564
-15.6794 -0.004082 0.000130768
-15.6313 -0.00410723 0.000131985
-15.5834 -0.00413262 0.000133213
-15.5356 -0.00415817 0.000134453
-15.488 -0.00418389 0.000135704
-15.4404 -0.00420978 0.000136968
-15.393 -0.00423584 0.000138245
-15.3458 -0.00426207 0.000139534
-15.2986 -0.00428848 0.000140835
-15.2516 -0.00431507 0.00014215
-15.2047 -0.00434184 0.000143477
-15.1579 -0.00436878 0.000144817
-15.1112 -0.00439592 0.000146171
-15.0647 -0.00442323 0.000147539
-15.0182 -0.00445074 0.00014892
-14.9719 -0.00447843 0.000150315
-14.9257 -0.00450632 0.000151724
-14.8796 -0.0045344 0.000153148
-14.8336 -0.00456268 0.000154585
-14.7877 -0.00459115 0.000156038
-14.7419 -0.00461983 0.000157505
-14.6962 -0.00464871 0.000158988
-14.6506 -0.0046778 0.000160486
-14.6052 -0.0047071 0.000161999
-14.5598 -0.0047366 0.000163528
-14.5145 -0.00476632 0.000165073
-14.4693 -0.00479626 0.000166634
-14.4243 -0.00482641 0.000168212
-14.3793 -0.00485678 0.000169805
-14.3344 -0.00488738 0.000171416
-14.2896 -0.0049182 0.000173044
-14.2449 -0.00494925 0.000174689
-14.2003 -0.00498053 0.000176352
-14.1558 -0.00501204 0.000178032
-14.1113 -0.00504379 0.00017973
-14.067 -0.00507578 0.000181447
-14.0227 -0.00510801 0.000183182
-13.9786 -0.00514048 0.000184936
-13.9345 -0.0051732 0.000186709
-13.8905 -0.00520618 0.000188501
-13.8466 -0.0052394 0.000190313
-13.8028 -0.00527288 0.000192145
-13.759 -0.00530662 0.000193996
-13.7153 -0.00534062 0.000195868
-13.6718 -0.00537488 0.000197761
-13.6283 -0.00540941 0.000199675
-13.5848 -0.00544422 0.00020161
-13.5415 -0.0054793 0.000203567
-13.4982 -0.00551465 0.000205545
-13.455 -0.00555029 0.000207546
-13.4119 -0.0055862 0.000209569
-13.3689 -0.00562241 0.000211616
-13.3259 -0.00565891 0.000213685
-13.283 -0.0056957 0.000215778
-13.2402 -0.00573279 0.000217895
-13.1974 -0.00577017 0.000220036
-13.1547 -0.00580787 0.000222201
-13.1121 -0.00584587 0.000224392
-13.0696 -0.00588418 0.000226607
-13.0271 -0.00592281 0.000228849
-12.9847 -0.00596176 0.000231116
-12.9424 -0.00600103 0.00023341
-12.9001 -0.00604062 0.00023573
-12.8579 -0.00608055 0.000238078
-12.8158 -0.00612081 0.000240454
-12.7737 -0.00616141 0.000242857
-12.7317 -0.00620236 0.000245289
-12.6898 -0.00624365 0.00024775
-12.6479 -0.00628529 0.00025024
-12.6061 -0.00632729 0.00025276
-12.5643 -0.00636964 0.00025531
-12.5226 -0.00641236 0.00025789
-12.481 -0.00645545 0.000260502
-12.4394 -0.00649891 0.000263146
-12.3979 -0.00654275 0.000265821
-12.3565 -0.00658697 0.000268529
-12.3151 -0.00663158 0.00027127
-12.2738 -0.00667658 0.000274045
-12.2325 -0.00672198 0.000276853
-12.1913 -0.00676778 0.000279697
-12.1501 -0.00681398 0.000282575
-12.109 -0.0068606 0.00028549
-12.068 -0.00690763 0.00028844
-12.027 -0.00695509 0.000291428
-11.986 -0.00700297 0.000294452
-11.9452 -0.00705128 0.000297515
-11.9043 -0.00710003 0.000300616
-11.8636 -0.00714923 0.000303757
-11.8228 -0.00719888 0.000306937
-11.7822 -0.00724898 0.000310158
-11.7415 -0.00729954 0.00031342
-11.701 -0.00735057 0.000316724
-11.6605 -0.00740207 0.00032007
-11.62 -0.00745405 0.00032346
-11.5796 -0.00750651 0.000326893
-11.5392 -0.00755946 0.000330371
-11.4989 -0.00761292 0.000333894
-11.4587 -0.00766688 0.000337464
-11.4184 -0.00772134 0.000341079
-11.3783 -0.00777633 0.000344743
-11.3381 -0.00783184 0.000348455
-11.2981 -0.00788788 0.000352216
-11.2581 -0.00794446 0.000356027
-11.2181 -0.00800158 0.000359889
-11.1781 -0.00805926 0.000363802
-11.1383 -0.0081175 0.000367768
-11.0984 -0.0081763 0.000371787
-11.0586 -0.00823568 0.000375861
-11.0189 -0.00829564 0.00037999
-10.9792 -0.0083562 0.000384175
-10.9395 -0.00841735 0.000388417
-10.8999 -0.00847911 0.000392717
-10.8603 -0.00854148 0.000397076
-10.8208 -0.00860448 0.000401496
-10.7813 -0.00866811 0.000405976
-10.7418 -0.00873238 0.000410519
-10.7024 -0.0087973 0.000415125
-10.6631 -0.00886287 0.000419796
-10.6238 -0.00892912 0.000424532
-10.5845 -0.00899605 0.000429335
-10.5452 -0.00906366 0.000434205
-10.506 -0.00913196 0.000439145
-10.4669 -0.00920098 0.000444155
-10.4278 -0.00927071 0.000449236
-10.3887 -0.00934116 0.00045439
-10.3496 -0.00941235 0.000459619
-10.3106 -0.00948429 0.000464923
-10.2717 -0.00955699 0.000470304
-10.2328 -0.00963046 0.000475763
-10.1939 -0.0097047 0.000481302
-10.155 -0.00977974 0.000486922
-10.1162 -0.00985558 0.000492624
-10.0774 -0.00993224 0.000498411
-10.0387 -0.0100097 0.000504283
-10 -0.010088 0.000510243
-9.96134 -0.0101672 0.000516292
-9.92271 -0.0102472 0.00052243
-9.88412 -0.0103282 0.000528662
-9.84557 -0.01041 0.000534987
-9.80704 -0.0104927 0.000541409
-9.76856 -0.0105763 0.000547928
-9.73011 -0.0106608 0.000554546
-9.69169 -0.0107463 0.000561266
-9.65331 -0.0108328 0.000568089
-9.61496 -0.0109202 0.000575018
-9.57664 -0.0110086 0.000582054
-9.53836 -0.011098 0.000589199
-9.50011 -0.0111885 0.000596456
-9.46189 -0.01128 0.000603827
-9.42371 -0.0113725 0.000611314
-9.38556 -0.0114661 0.000618919
-9.34744 -0.0115607 0.000626645
-9.30935 -0.0116565 0.000634493
-9.2713 -0.0117534 0.000642468
-9.23327 -0.0118514 0.00065057
-9.19528 -0.0119506 0.000658804
-9.15732 -0.012051 0.00066717
-9.11939 -0.0121525 0.000675672
-9.08149 -0.0122553 0.000684313
-9.04362 -0.0123593 0.000693096
-9.00578 -0.0124645 0.000702023
-8.96797 -0.012571 0.000711099
-8.93019 -0.0126788 0.000720323
-8.89244 -0.0127879 0.000729703
-8.85471 -0.0128984 0.000739239
-8.81702 -0.0130102 0.000748935
-8.77936 -0.0131234 0.000758795
-8.74172 -0.013238 0.000768822
-8.70412 -0.013354 0.00077902
-8.66654 -0.0134714 0.000789392
-8.62899 -0.0135904 0.000799941
-8.59146 -0.0137108 0.000810674
-8.55397 -0.0138328 0.000821591
-8.5165 -0.0139563 0.000832699
-8.47906 -0.0140814 0.000844
-8.44165 -0.0142081 0.000855501
-8.40426 -0.0143364 0.000867203
-8.3669 -0.0144664 0.000879113
-8.32956 -0.0145981 0.000891234
-8.29226 -0.0147315 0.000903572
-8.25497 -0.0148666 0.000916131
-8.21772 -0.0150036 0.000928917
-8.18049 -0.0151423 0.000941934
-8.14328 -0.0152829 0.000955189
-8.1061 -0.0154254 0.000968684
-8.06895 -0.0155698 0.000982429
-8.03182 -0.0157161 0.000996426
-7.99471 -0.0158644 0.00101068
-7.95763 -0.0160148 0.00102521
-7.92058 -0.0161672 0.00104
-7.88355 -0.0163217 0.00105507
-7.84654 -0.0164783 0.00107043
-7.80955 -0.0166371 0.00108608
-7.77259 -0.0167981 0.00110203
-7.73566 -0.0169614 0.00111828
-7.69874 -0.017127 0.00113484
-7.66185 -0.0172949 0.00115173
-7.62498 -0.0174652 0.00116894
-7.58814 -0.017638 0.00118649
-7.55132 -0.0178132 0.00120439
-7.51452 -0.017991 0.00122264
-7.47774 -0.0181714 0.00124125
-7.44099 -0.0183543 0.00126023
-7.40425 -0.01854 0.0012796
-7.36754 -0.0187284 0.00129935
-7.33085 -0.0189196 0.00131951
-7.29418 -0.0191136 0.00134007
-7.25754 -0.0193106 0.00136106
-7.22091 -0.0195105 0.00138247
-7.18431 -0.0197134 0.00140434
-7.14772 -0.0199194 0.00142665
-7.11116 -0.0201286 0.00144943
-7.07462 -0.020341 0.00147269
-7.0381 -0.0205566 0.00149645
-7.00159 -0.0207757 0.00152071
-6.96511 -0.0209981 0.00154548
-6.92865 -0.021224 0.00157079
-6.89221 -0.0214535 0.00159665
-6.85579 -0.0216867 0.00162307
-6.81938 -0.0219235 0.00165007
-6.783 -0.0221642 0.00167766
-6.74664 -0.0224088 0.00170586
-6.71029 -0.0226573 0.00173469
-6.67397 -0.0229099 0.00176417
-6.63766 -0.0231666 0.0017943
-6.60137 -0.0234276 0.00182513
-6.5651 -0.0236929 0.00185665
-6.52885 -0.0239627 0.0018889
-6.49262 -0.0242369 0.00192189
-6.4564 -0.0245159 0.00195564
-6.42021 -0.0247995 0.00199019
-6.38403 -0.0250881 0.00202554
-6.34786 -0.0253815 0.00206173
-6.31172 -0.0256801 0.00209879
-6.27559 -0.0259839 0.00213673
-6.23949 -0.026293 0.00217559
-6.20339 -0.0266075 0.00221538
-6.16732 -0.0269277 0.00225616
-6.13126 -0.0272535 0.00229793
-6.09522 -0.0275853 0.00234074
-6.05919 -0.027923 0.00238461
-6.02319 -0.0282668 0.00242959
-5.9872 -0.028617 0.0024757
-5.95122 -0.0289736 0.00252298
-5.91526 -0.0293369 0.00257148
-5.87932 -0.0297069 0.00262123
-5.84339 -0.0300839 0.00267226
-5.80748 -0.030468 0.00272464
-5.77158 -0.0308595 0.0027784
-5.7357 -0.0312584 0.00283359
-5.69984 -0.0316651 0.00289024
-5.66399 -0.0320797 0.00294844
-5.62815 -0.0325024 0.00300821
-5.59233 -0.0329334 0.00306962
-5.55653 -0.0333731 0.00313272
-5.52074 -0.0338215 0.00319758
-5.48497 -0.0342789 0.00326425
-5.4492 -0.0347456 0.00333282
-5.41346 -0.0352219 0.00340333
-5.37773 -0.035708 0.00347588
-5.34201 -0.0362042 0.00355052
-5.30631 -0.0367107 0.00362735
-5.27062 -0.0372279 0.00370644
-5.23494 -0.0377561 0.00378789
-5.19928 -0.0382956 0.00387178
-5.16363 -0.0388467 0.00395822
-5.128 -0.0394098 0.00404729
-5.09237 -0.0399852 0.00413912
-5.05677 -0.0405734 0.0042338
-5.02117 -0.0411745 0.00433147
-4.98559 -0.0417892 0.00443223
-4.95002 -0.0424178 0.00453623
-4.91446 -0.0430607 0.0046436
-4.87892 -0.0437183 0.00475449
-4.84339 -0.0443913 0.00486904
-4.80787 -0.0450799 0.00498743
-4.77237 -0.0457848 0.00510982
-4.73687 -0.0465064 0.00523641
-4.70139 -0.0472453 0.00536736
-4.66592 -0.0480021 0.00550291
-4.63046 -0.0487774 0.00564325
-4.59502 -0.0495717 0.00578864
-4.55958 -0.0503858 0.00593929
-4.52416 -0.0512203 0.00609549
-4.48875 -0.052076 0.0062575
-4.45335 -0.0529534 0.00642564
-4.41797 -0.0538535 0.00660019
-4.38259 -0.0547769 0.00678154
-4.34722 -0.0557247 0.00697
-4.31187 -0.0566975 0.00716602
-4.27653 -0.0576963 0.00736995
-4.24119 -0.0587221 0.00758231
-4.20587 -0.0597758 0.00780352
-4.17056 -0.0608585 0.00803415
-4.13526 -0.0619713 0.00827471
-4.09997 -0.0631152 0.00852586
-4.06469 -0.0642914 0.00878821
-4.02942 -0.0655013 0.00906249
-3.99416 -0.0667459 0.00934944
-3.95891 -0.0680266 0.00964992
-3.92367 -0.0693449 0.00996477
-3.88844 -0.070702 0.010295
-3.85322 -0.0720995 0.0106416
-3.81801 -0.0735388 0.0110059
-3.7828 -0.0750215 0.0113888
-3.74761 -0.0765492 0.0117919
-3.71243 -0.0781235 0.0122164
-3.67726 -0.0797459 0.0126641
-3.64209 -0.0814183 0.0131364
-3.60694 -0.0831421 0.0136352
-3.57179 -0.0849191 0.0141623
-3.53665 -0.0867509 0.0147198
-3.50152 -0.0886392 0.0153097
-3.4664 -0.0905854 0.0159342
-3.43129 -0.0925911 0.0165955
-3.39619 -0.0946577 0.017296
-3.36109 -0.0967867 0.0180379
-3.32601 -0.0989793 0.0188236
-3.29093 -0.101237 0.0196553
-3.25586 -0.103561 0.0205351
-3.2208 -0.105953 0.0214649
-3.18574 -0.108413 0.0224466
-3.1507 -0.110945 0.0234818
-3.11566 -0.11355 0.0245718
-3.08063 -0.11623 0.0257177
-3.0456 -0.118988 0.0269208
-3.01059 -0.121828 0.0281818
-2.97558 -0.124755 0.029502
-2.94058 -0.127773 0.0308825
-2.90558 -0.13089 0.0323251
-2.87059 -0.134111 0.0338321
-2.83561 -0.137447 0.0354066
-2.80064 -0.140904 0.0370525
-2.76567 -0.144493 0.0387749
-2.73071 -0.148225 0.0405801
-2.69576 -0.152109 0.0424757
-2.66081 -0.156158 0.0444705
-2.62587 -0.160383 0.046575
-2.59094 -0.164795 0.0488007
-2.55601 -0.169408 0.0511611
-2.52109 -0.174232 0.0536708
-2.48617 -0.179282 0.0563465
-2.45126 -0.18457 0.059206
-2.41636 -0.19011 0.0622698
-2.38146 -0.195914 0.0655596
-2.34657 -0.201996 0.0691004
-2.31168 -0.208371 0.0729189
-2.2768 -0.215052 0.0770453
-2.24192 -0.222055 0.0815126
-2.20705 -0.229392 0.0863582
-2.17219 -0.237078 0.0916227
-2.13733 -0.245126 0.0973524
-2.10247 -0.253549 0.103598
-2.06762 -0.262358 0.110416
-2.03278 -0.271561 0.117871
-1.99794 -0.281164 0.126032
-1.9631 -0.29117 0.134978
-1.92827 -0.301575 0.144796
-1.89345 -0.312369 0.155582
-1.85862 -0.323533 0.167441
-1.82381 -0.33504 0.180488
-1.78899 -0.346843 0.194848
-1.75419 -0.358887 0.210653
-1.71938 -0.371091 0.228046
-1.68458 -0.383355 0.247174
-1.64979 -0.395548 0.268185
-1.61499 -0.407516 0.291228
-1.58021 -0.419067 0.316443
-1.54542 -0.42998 0.343956
-1.51064 -0.439996 0.373874
-1.47586 -0.448835 0.406271
-1.44109 -0.456181 0.441185
-1.40632 -0.461714 0.47861
-1.37155 -0.4651 0.518493
-1.33679 -0.466023 0.560738
-1.30203 -0.464178 0.605205
-1.26727 -0.459299 0.651735
-1.23251 -0.451145 0.700153
-1.19776 -0.439515 0.750303
-1.16301 -0.424208 0.80205
-1.12827 -0.405025 0.855314
-1.09352 -0.381708 0.910048
-1.05878 -0.353928 0.966253
-1.02405 -0.321216 1.02392
-0.989309 -0.282958 1.08302
-0.954576 -0.238345 1.14339
-0.919844 -0.186398 1.2047
-0.885115 -0.125971 1.26628
-0.850388 -0.0558499 1.3271
-0.815663 0.0251422 1.38558
-0.78094 0.117942 1.43959
-0.746219 0.223 1.48641
-0.711499 0.340008 1.52289
-0.676781 0.467615 1.54564
-0.642065 0.603311 1.55153
-0.60735 0.743412 1.5381
-0.572637 0.883426 1.50413
-0.537925 1.01849 1.44989
-0.503214 1.14412 1.37725
-0.468504 1.2567 1.28936
-0.433796 1.35397 1.19015
-0.399089 1.43505 1.08378
-0.364382 1.50035 0.974061
-0.329676 1.55118 0.864184
-0.294972 1.58947 0.756481
-0.260267 1.61734 0.6525
-0.225564 1.63693 0.553022
-0.190861 1.65018 0.458292
-0.156158 1.65877 0.36807
-0.121456 1.66407 0.281858
-0.0867541 1.66716 0.1989
-0.0520524 1.66879 0.118365
-0.0173508 1.66949 0.0392851
0.0173508 1.66949 -0.0392851
0.0520524 1.66879 -0.118365
0.0867541 1.66716 -0.1989
0.121456 1.66407 -0.281858
0.156158 1.65877 -0.36807
0.190861 1.65018 -0.458292
0.225564 1.63693 -0.553022
0.260267 1.61734 -0.6525
0.294972 1.58947 -0.756481
0.329676 1.55118 -0.864184
0.364382 1.50035 -0.974061
0.399089 1.43505 -1.08378
0.433796 1.35397 -1.19015
0.468504 1.2567 -1.28936
0.503214 1.14412 -1.37725
0.537925 1.01849 -1.44989
0.572637 0.883426 -1.50413
0.60735 0.743412 -1.5381
0.642065 0.603311 -1.55153
0.676781 0.467615 -1.54564
0.711499 0.340008 -1.52289
0.746219 0.223 -1.48641
0.78094 0.117942 -1.43959
0.815663 0.0251422 -1.38558
0.850388 -0.0558499 -1.3271
0.885115 -0.125971 -1.26628
0.919844 -0.186398 -1.2047
0.954576 -0.238345 -1.14339
0.989309 -0.282958 -1.08302
1.02405 -0.321216 -1.02392
1.05878 -0.353928 -0.966253
1.09352 -0.381708 -0.910048
1.12827 -0.405025 -0.855314
1.16301 -0.424208 -0.80205
1.19776 -0.439515 -0.750303
1.23251 -0.451145 -0.700153
1.26727 -0.459299 -0.651735
1.30203 -0.464178 -0.605205
1.33679 -0.466023 -0.560738
1.37155 -0.4651 -0.518493
1.40632 -0.461714 -0.47861
1.44109 -0.456181 -0.441185
1.47586 -0.448835 -0.406271
1.51064 -0.439996 -0.373874
1.54542 -0.42998 -0.343956
1.58021 -0.419067 -0.316443
1.61499 -0.407516 -0.291228
1.64979 -0.395548 -0.268185
1.68458 -0.383355 -0.247174
1.71938 -0.371091 -0.228046
1.75419 -0.358887 -0.210653
1.78899 -0.346843 -0.194848
1.82381 -0.33504 -0.180488
1.85862 -0.323533 -0.167441
1.89345 -0.312369 -0.155582
1.92827 -0.301575 -0.144796
1.9631 -0.29117 -0.134978
1.99794 -0.281164 -0.126032
2.03278 -0.271561 -0.117871
2.06762 -0.262358 -0.110416
2.10247 -0.253549 -0.103598
2.13733 -0.245126 -0.0973524
2.17219 -0.237078 -0.0916227
2.20705 -0.229392 -0.0863582
2.24192 -0.222055 -0.0815126
2.2768 -0.215052 -0.0770453
2.31168 -0.208371 -0.0729189
2.34657 -0.201996 -0.0691004
2.38146 -0.195914 -0.0655596
2.41636 -0.19011 -0.0622698
2.45126 -0.18457 -0.059206
2.48617 -0.179282 -0.0563465
2.52109 -0.174232 -0.0536708
2.55601 -0.169408 -0.0511611
2.59094 -0.164795 -0.0488007
2.62587 -0.160383 -0.046575
2.66081 -0.156158 -0.0444705
2.69576 -0.152109 -0.0424757
2.73071 -0.148225 -0.0405801
2.76567 -0.144493 -0.0387749
2.80064 -0.140904 -0.0370525
2.83561 -0.137447 -0.0354066
2.87059 -0.134111 -0.0338321
2.90558 -0.13089 -0.0323251
2.94058 -0.127773 -0.0308825
2.97558 -0.124755 -0.029502
3.01059 -0.121828 -0.0281818
3.0456 -0.118988 -0.0269208
3.08063 -0.11623 -0.0257177
3.11566 -0.11355 -0.0245718
3.1507 -0.110945 -0.0234818
3.18574 -0.108413 -0.0224466
3.2208 -0.105953 -0.0214649
3.25586 -0.103561 -0.0205351
3.29093 -0.101237 -0.0196553
3.32601 -0.0989793 -0.0188236
3.36109 -0.0967867 -0.0180379
3.39619 -0.0946577 -0.017296
3.43129 -0.0925911 -0.0165955
3.4664 -0.0905854 -0.0159342
3.50152 -0.0886392 -0.0153097
3.53665 -0.0867509 -0.0147198
3.57179 -0.0849191 -0.0141623
3.60694 -0.0831421 -0.0136352
3.64209 -0.0814183 -0.0131364
3.67726 -0.0797459 -0.0126641
3.71243 -0.0781235 -0.0122164
3.74761 -0.0765492 -0.0117919
3.7828 -0.0750215 -0.0113888
3.81801 -0.0735388 -0.0110059
3.85322 -0.0720995 -0.0106416
3.88844 -0.070702 -0.010295
3.92367 -0.0693449 -0.00996477
3.95891 -0.0680266 -0.00964992
3.99416 -0.0667459 -0.00934944
4.02942 -0.0655013 -0.00906249
4.06469 -0.0642914 -0.00878821
4.09997 -0.0631152 -0.00852586
4.13526 -0.0619713 -0.00827471
4.17056 -0.0608585 -0.00803415
4.20587 -0.0597758 -0.00780352
4.24119 -0.0587221 -0.00758231
4.27653 -0.0576963 -0.00736995
4.31187 -0.0566975 -0.00716602
4.34722 -0.0557247 -0.00697
4.38259 -0.0547769 -0.00678154
4.41797 -0.0538535 -0.00660019
4.45335 -0.0529534 -0.00642564
4.48875 -0.052076 -0.0062575
4.52416 -0.0512203 -0.00609549
4.55958 -0.0503858 -0.00593929
4.59502 -0.0495717 -0.00578864
4.63046 -0.0487774 -0.00564325
4.66592 -0.0480021 -0.00550291
4.70139 -0.0472453 -0.00536736
4.73687 -0.0465064 -0.00523641
4.77237 -0.0457848 -0.00510982
4.80787 -0.0450799 -0.00498743
4.84339 -0.0443913 -0.00486904
4.87892 -0.0437183 -0.00475449
4.91446 -0.0430607 -0.0046436
4.95002 -0.0424178 -0.00453623
4.98559 -0.0417892 -0.00443223
5.02117 -0.0411745 -0.00433147
5.05677 -0.0405734 -0.0042338
5.09237 -0.0399852 -0.00413912
5.128 -0.0394098 -0.00404729
5.16363 -0.0388467 -0.00395822
5.19928 -0.0382956 -0.00387178
5.23494 -0.0377561 -0.00378789
5.27062 -0.0372279 -0.00370644
5.30631 -0.0367107 -0.00362735
5.34201 -0.0362042 -0.00355052
5.37773 -0.035708 -0.00347588
5.41346 -0.0352219 -0.00340333
5.4492 -0.0347456 -0.00333282
5.48497 -0.0342789 -0.00326425
5.52074 -0.0338215 -0.00319758
5.55653 -0.0333731 -0.00313272
5.59233 -0.0329334 -0.00306962
5.62815 -0.0325024 -0.00300821
5.66399 -0.0320797 -0.00294844
5.69984 -0.0316651 -0.00289024
5.7357 -0.0312584 -0.00283359
5.77158 -0.0308595 -0.0027784
5.80748 -0.030468 -0.00272464
5.84339 -0.0300839 -0.00267226
5.87932 -0.0297069 -0.00262123
5.91526 -0.0293369 -0.00257148
5.95122 -0.0289736 -0.00252298
5.9872 -0.028617 -0.0024757
6.02319 -0.0282668 -0.00242959
6.05919 -0.027923 -0.00238461
6.09522 -0.0275853 -0.00234074
6.13126 -0.0272535 -0.00229793
6.16732 -0.0269277 -0.00225616
6.20339 -0.0266075 -0.00221538
6.23949 -0.026293 -0.00217559
6.27559 -0.0259839 -0.00213673
6.31172 -0.0256801 -0.00209879
6.34786 -0.0253815 -0.00206173
6.38403 -0.0250881 -0.00202554
6.42021 -0.0247995 -0.00199019
6.4564 -0.0245159 -0.00195564
6.49262 -0.0242369 -0.00192189
6.52885 -0.0239627 -0.0018889
6.5651 -0.0236929 -0.00185665
6.60137 -0.0234276 -0.00182513
6.63766 -0.0231666 -0.0017943
6.67397 -0.0229099 -0.00176417
6.71029 -0.0226573 -0.00173469
6.74664 -0.0224088 -0.00170586
6.783 -0.0221642 -0.00167766
6.81938 -0.0219235 -0.00165007
6.85579 -0.0216867 -0.00162307
6.89221 -0.0214535 -0.00159665
6.92865 -0.021224 -0.00157079
6.96511 -0.0209981 -0.00154548
7.00159 -0.0207757 -0.00152071
7.0381 -0.0205566 -0.00149645
7.07462 -0.020341 -0.00147269
7.11116 -0.0201286 -0.00144943
7.14772 -0.0199194 -0.00142665
7.18431 -0.0197134 -0.00140434
7.22091 -0.0195105 -0.00138247
7.25754 -0.0193106 -0.00136106
7.29418 -0.0191136 -0.00134007
7.33085 -0.0189196 -0.00131951
7.36754 -0.0187284 -0.00129935
7.40425 -0.01854 -0.0012796
7.44099 -0.0183543 -0.00126023
7.47774 -0.0181714 -0.00124125
7.51452 -0.017991 -0.00122264
7.55132 -0.0178132 -0.00120439
7.58814 -0.017638 -0.00118649
7.62498 -0.0174652 -0.00116894
7.66185 -0.0172949 -0.00115173
7.69874 -0.017127 -0.00113484
7.73566 -0.0169614 -0.00111828
7.77259 -0.0167981 -0.00110203
7.80955 -0.0166371 -0.00108608
7.84654 -0.0164783 -0.00107043
7.88355 -0.0163217 -0.00105507
7.92058 -0.0161672 -0.00104
7.95763 -0.0160148 -0.00102521
7.99471 -0.0158644 -0.00101068
8.03182 -0.0157161 -0.000996426
8.06895 -0.0155698 -0.000982429
8.1061 -0.0154254 -0.000968684
8.14328 -0.0152829 -0.000955189
8.18049 -0.0151423 -0.000941934
8.21772 -0.0150036 -0.000928917
8.25497 -0.0148666 -0.000916131
8.29226 -0.0147315 -0.000903572
8.32956 -0.0145981 -0.000891234
8.3669 -0.0144664 -0.000879113
8.40426 -0.0143364 -0.000867203
8.44165 -0.0142081 -0.000855501
8.47906 -0.0140814 -0.000844
8.5165 -0.0139563 -0.000832699
8.55397 -0.0138328 -0.000821591
8.59146 -0.0137108 -0.000810674
8.62899 -0.0135904 -0.000799941
8.66654 -0.0134714 -0.000789392
8.70412 -0.013354 -0.00077902
8.74172 -0.013238 -0.000768822
8.77936 -0.0131234 -0.000758795
8.81702 -0.0130102 -0.000748935
8.85471 -0.0128984 -0.000739239
8.89244 -0.0127879 -0.000729703
8.93019 -0.0126788 -0.000720323
8.96797 -0.012571 -0.000711099
9.00578 -0.0124645 -0.000702023
9.04362 -0.0123593 -0.000693096
9.08149 -0.0122553 -0.000684313
9.11939 -0.0121525 -0.000675672
9.15732 -0.012051 -0.00066717
9.19528 -0.0119506 -0.000658804
9.23327 -0.0118514 -0.00065057
9.2713 -0.0117534 -0.000642468
9.30935 -0.0116565 -0.000634493
9.34744 -0.0115607 -0.000626645
9.38556 -0.0114661 -0.000618919
9.42371 -0.0113725 -0.000611314
9.46189 -0.01128 -0.000603827
9.50011 -0.0111885 -0.000596456
9.53836 -0.011098 -0.000589199
9.57664 -0.0110086 -0.000582054
9.61496 -0.0109202 -0.000575018
9.65331 -0.0108328 -0.000568089
9.69169 -0.0107463 -0.000561266
9.73011 -0.0106608 -0.000554546
9.76856 -0.0105763 -0.000547928
9.80704 -0.0104927 -0.000541409
9.84557 -0.01041 -0.000534987
9.88412 -0.0103282 -0.000528662
9.92271 -0.0102472 -0.00052243
9.96134 -0.0101672 -0.000516292
10 -0.010088 -0.000510243
10.0387 -0.0100097 -0.000504283
10.0774 -0.00993224 -0.000498411
10.1162 -0.00985558 -0.000492624
10.155 -0.00977974 -0.000486922
10.1939 -0.0097047 -0.000481302
10.2328 -0.00963046 -0.000475763
10.2717 -0.00955699 -0.000470304
10.3106 -0.00948429 -0.000464923
10.3496 -0.00941235 -0.000459619
10.3887 -0.00934116 -0.00045439
10.4278 -0.00927071 -0.000449236
10.4669 -0.00920098 -0.000444155
10.506 -0.00913196 -0.000439145
10.5452 -0.00906366 -0.000434205
10.5845 -0.00899605 -0.000429335
10.6238 -0.00892912 -0.000424532
10.6631 -0.00886287 -0.000419796
10.7024 -0.0087973 -0.000415125
10.7418 -0.00873238 -0.000410519
10.7813 -0.00866811 -0.000405976
10.8208 -0.00860448 -0.000401496
10.8603 -0.00854148 -0.000397076
10.8999 -0.00847911 -0.000392717
10.9395 -0.00841735 -0.000388417
10.9792 -0.0083562 -0.000384175
11.0189 -0.00829564 -0.00037999
11.0586 -0.00823568 -0.000375861
11.0984 -0.0081763 -0.000371787
11.1383 -0.0081175 -0.000367768
11.1781 -0.00805926 -0.000363802
11.2181 -0.00800158 -0.000359889
11.2581 -0.00794446 -0.000356027
11.2981 -0.00788788 -0.000352216
11.3381 -0.00783184 -0.000348455
11.3783 -0.00777633 -0.000344743
11.4184 -0.00772134 -0.000341079
11.4587 -0.00766688 -0.000337464
11.4989 -0.00761292 -0.000333894
11.5392 -0.00755946 -0.000330371
11.5796 -0.00750651 -0.000326893
11.62 -0.00745405 -0.00032346
11.6605 -0.00740207 -0.00032007
11.701 -0.00735057 -0.000316724
11.7415 -0.00729954 -0.00031342
11.7822 -0.00724898 -0.000310158
11.8228 -0.00719888 -0.000306937
11.8636 -0.00714923 -0.000303757
11.9043 -0.00710003 -0.000300616
11.9452 -0.00705128 -0.000297515
11.986 -0.00700297 -0.000294452
12.027 -0.00695509 -0.000291428
12.068 -0.00690763 -0.00028844
12.109 -0.0068606 -0.00028549
12.1501 -0.00681398 -0.000282575
12.1913 -0.00676778 -0.000279697
12.2325 -0.00672198 -0.000276853
12.2738 -0.00667658 -0.000274045
12.3151 -0.00663158 -0.00027127
12.3565 -0.00658697 -0.000268529
12.3979 -0.00654275 -0.000265821
12.4394 -0.00649891 -0.000263146
12.481 -0.00645545 -0.000260502
12.5226 -0.00641236 -0.00025789
12.5643 -0.00636964 -0.00025531
12.6061 -0.00632729 -0.00025276
12.6479 -0.00628529 -0.00025024
12.6898 -0.00624365 -0.00024775
12.7317 -0.00620236 -0.000245289
12.7737 -0.00616141 -0.000242857
12.8158 -0.00612081 -0.000240454
12.8579 -0.00608055 -0.000238078
12.9001 -0.00604062 -0.00023573
12.9424 -0.00600103 -0.00023341
12.9847 -0.00596176 -0.000231116
13.0271 -0.00592281 -0.000228849
13.0696 -0.00588418 -0.000226607
13.1121 -0.00584587 -0.000224392
13.1547 -0.00580787 -0.000222201
13.1974 -0.00577017 -0.000220036
13.2402 -0.00573279 -0.000217895
13.283 -0.0056957 -0.000215778
13.3259 -0.00565891 -0.000213685
13.3689 -0.00562241 -0.000211616
13.4119 -0.0055862 -0.000209569
13.455 -0.00555029 -0.000207546
13.4982 -0.00551465 -0.000205545
13.5415 -0.0054793 -0.000203567
13.5848 -0.00544422 -0.00020161
13.6283 -0.00540941 -0.000199675
13.6718 -0.00537488 -0.000197761
13.7153 -0.00534062 -0.000195868
13.759 -0.00530662 -0.000193996
13.8028 -0.00527288 -0.000192145
13.8466 -0.0052394 -0.000190313
13.8905 -0.00520618 -0.000188501
13.9345 -0.0051732 -0.000186709
13.9786 -0.00514048 -0.000184936
14.0227 -0.00510801 -0.000183182
14.067 -0.00507578 -0.000181447
14.1113 -0.00504379 -0.00017973
14.1558 -0.00501204 -0.000178032
14.2003 -0.00498053 -0.000176352
14.2449 -0.00494925 -0.000174689
14.2896 -0.0049182 -0.000173044
14.3344 -0.00488738 -0.000171416
14.3793 -0.00485678 -0.000169805
14.4243 -0.00482641 -0.000168212
14.4693 -0.00479626 -0.000166634
14.5145 -0.00476632 -0.000165073
14.5598 -0.0047366 -0.000163528
14.6052 -0.0047071 -0.000161999
14.6506 -0.0046778 -0.000160486
14.6962 -0.00464871 -0.000158988
14.7419 -0.00461983 -0.000157505
14.7877 -0.00459115 -0.000156038
14.8336 -0.00456268 -0.000154585
14.8796 -0.0045344 -0.000153148
14.9257 -0.00450632 -0.000151724
14.9719 -0.00447843 -0.000150315
15.0182 -0.00445074 -0.00014892
15.0647 -0.00442323 -0.000147539
15.1112 -0.00439592 -0.000146171
15.1579 -0.00436878 -0.000144817
15.2047 -0.00434184 -0.000143477
15.2516 -0.00431507 -0.00014215
15.2986 -0.00428848 -0.000140835
15.3458 -0.00426207 -0.000139534
15.393 -0.00423584 -0.000138245
15.4404 -0.00420978 -0.000136968
15.488 -0.00418389 -0.000135704
15.5356 -0.00415817 -0.000134453
15.5834 -0.00413262 -0.000133213
15.6313 -0.00410723 -0.000131985
15.6794 -0.004082 -0.000130768
15.7276 -0.00405694 -0.000129564
15.7759 -0.00403204 -0.00012837
15.8243 -0.00400729 -0.000127188
15.873 -0.0039827 -0.000126017
15.9217 -0.00395826 -0.000124857
15.9706 -0.00393398 -0.000123707
16.0197 -0.00390984 -0.000122569
16.0689 -0.00388586 -0.00012144
16.1182 -0.00386202 -0.000120322
16.1677 -0.00383832 -0.000119215
16.2174 -0.00381477 -0.000118117
16.2672 -0.00379136 -0.00011703
16.3172 -0.00376808 -0.000115952
16.3674 -0.00374495 -0.000114884
16.4177 -0.00372195 -0.000113825
16.4682 -0.00369908 -0.000112776
16.5189 -0.00367635 -0.000111737
16.5697 -0.00365375 -0.000110706
16.6208 -0.00363128 -0.000109684
16.672 -0.00360893 -0.000108672
16.7234 -0.00358671 -0.000107668
16.775 -0.00356461 -0.000106673
16.8268 -0.00354263 -0.000105686
16.8787 -0.00352078 -0.000104708
16.9309 -0.00349904 -0.000103738
16.9833 -0.00347742 -0.000102777
17.0359 -0.00345591 -0.000101823
17.0887 -0.00343452 -0.000100878
17.1418 -0.00341324 -9.99401e-05
17.195 -0.00339207 -9.90101e-05
17.2485 -0.003371 -9.80879e-05
17.3022 -0.00335004 -9.71731e-05
17.3562 -0.00332919 -9.62659e-05
17.4104 -0.00330844 -9.53658e-05
17.4648 -0.00328779 -9.4473e-05
17.5195 -0.00326724 -9.35873e-05
17.5744 -0.00324678 -9.27086e-05
17.6296 -0.00322643 -9.18366e-05
17.6851 -0.00320616 -9.09715e-05
17.7408 -0.00318599 -9.0113e-05
17.7969 -0.00316591 -8.92611e-05
17.8532 -0.00314591 -8.84155e-05
17.9098 -0.003126 -8.75764e-05
17.9667 -0.00310618 -8.67434e-05
18.0239 -0.00308644 -8.59166e-05
18.0815 -0.00306677 -8.50956e-05
18.1393 -0.00304719 -8.42807e-05
18.1975 -0.00302768 -8.34715e-05
18.256 -0.00300824 -8.2668e-05
18.3149 -0.00298888 -8.18699e-05
18.3742 -0.00296959 -8.10775e-05
18.4338 -0.00295036 -8.02902e-05
18.4938 -0.0029312 -7.95083e-05
18.5542 -0.0029121 -7.87313e-05
18.615 -0.00289306 -7.79595e-05
18.6762 -0.00287408 -7.71924e-05
18.7379 -0.00285515 -7.64301e-05
18.8 -0.00283627 -7.56724e-05
18.8625 -0.00281745 -7.49193e-05
18.9255 -0.00279867 -7.41704e-05
18.9891 -0.00277993 -7.34259e-05
19.0531 -0.00276123 -7.26853e-05
19.1177 -0.00274257 -7.19488e-05
19.1828 -0.00272394 -7.1216e-05
19.2484 -0.00270534 -7.04869e-05
19.3147 -0.00268676 -6.97613e-05
19.3816 -0.00266821 -6.90391e-05
19.4491 -0.00264967 -6.832e-05
19.5173 -0.00263115 -6.76039e-05
19.5862 -0.00261263 -6.68906e-05
19.6558 -0.00259411 -6.61799e-05
19.7262 -0.00257559 -6.54716e-05
19.7974 -0.00255706 -6.47655e-05
19.8694 -0.00253852 -6.40613e-05
19.9423 -0.00251994 -6.33588e-05
20.0162 -0.00250134 -6.26577e-05
20.091 -0.0024827 -6.19577e-05
20.1669 -0.00246401 -6.12585e-05
20.244 -0.00244525 -6.05597e-05
20.3222 -0.00242643 -5.98609e-05
20.4016 -0.00240752 -5.91618e-05
20.4825 -0.00238851 -5.84618e-05
20.5648 -0.00236939 -5.77604e-05
20.6487 -0.00235013 -5.70568e-05
20.7344 -0.00233072 -5.63506e-05
20.8219 -0.00231113 -5.56407e-05
20.9115 -0.00229132 -5.49264e-05
21.0034 -0.00227128 -5.42064e-05
21.0979 -0.00225094 -5.34794e-05
21.1952 -0.00223027 -5.27435e-05
21.2959 -0.0022092 -5.1997e-05
21.4004 -0.00218764 -5.12369e-05
21.5093 -0.00216549 -5.04599e-05
21.6237 -0.00214259 -4.9661e-05
21.7448 -0.00211875 -4.88335e-05
21.8747 -0.00209362 -4.79666e-05
22.0165 -0.00206668 -4.7043e-05
22.1768 -0.00203686 -4.60274e-05
22.3723 -0.00200136 -4.48284e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.75Lambda0.5Nc1ClassicOneLoop/GAp_FRG.txt <==
-22.3723 -0.00200319 4.49102e-05
-22.1768 -0.00203876 4.61129e-05
-22.0165 -0.00206863 4.71316e-05
-21.8747 -0.00209562 4.80582e-05
-21.7448 -0.00212079 4.89278e-05
-21.6237 -0.00214468 4.9758e-05
-21.5093 -0.00216762 5.05594e-05
-21.4004 -0.00218982 5.1339e-05
-21.2959 -0.00221142 5.21016e-05
-21.1952 -0.00223254 5.28506e-05
-21.0979 -0.00225325 5.35889e-05
-21.0034 -0.00227363 5.43184e-05
-20.9115 -0.00229371 5.5041e-05
-20.8219 -0.00231356 5.57577e-05
-20.7344 -0.00233319 5.64701e-05
-20.6487 -0.00235265 5.71788e-05
-20.5648 -0.00237194 5.78848e-05
-20.4825 -0.00239111 5.85887e-05
-20.4016 -0.00241016 5.92913e-05
-20.3222 -0.00242911 5.9993e-05
-20.244 -0.00244797 6.06943e-05
-20.1669 -0.00246677 6.13957e-05
-20.091 -0.0024855 6.20975e-05
-20.0162 -0.00250419 6.28002e-05
-19.9423 -0.00252283 6.35039e-05
-19.8694 -0.00254145 6.42091e-05
-19.7974 -0.00256004 6.4916e-05
-19.7262 -0.00257861 6.56249e-05
-19.6558 -0.00259717 6.6336e-05
-19.5862 -0.00261573 6.70494e-05
-19.5173 -0.0026343 6.77656e-05
-19.4491 -0.00265287 6.84845e-05
-19.3816 -0.00267145 6.92065e-05
-19.3147 -0.00269005 6.99316e-05
-19.2484 -0.00270867 7.06602e-05
-19.1828 -0.00272731 7.13923e-05
-19.1177 -0.00274599 7.21281e-05
-19.0531 -0.0027647 7.28677e-05
-18.9891 -0.00278344 7.36113e-05
-18.9255 -0.00280223 7.4359e-05
-18.8625 -0.00282106 7.5111e-05
-18.8 -0.00283993 7.58674e-05
-18.7379 -0.00285886 7.66284e-05
-18.6762 -0.00287783 7.7394e-05
-18.615 -0.00289687 7.81644e-05
-18.5542 -0.00291596 7.89396e-05
-18.4938 -0.00293511 7.972e-05
-18.4338 -0.00295432 8.05054e-05
-18.3742 -0.0029736 8.12962e-05
-18.3149 -0.00299294 8.20922e-05
-18.256 -0.00301236 8.28938e-05
-18.1975 -0.00303185 8.3701e-05
-18.1393 -0.00305141 8.4514e-05
-18.0815 -0.00307105 8.53327e-05
-18.0239 -0.00309077 8.61574e-05
-17.9667 -0.00311056 8.69881e-05
-17.9098 -0.00313044 8.7825e-05
-17.8532 -0.00315041 8.86681e-05
-17.7969 -0.00317046 8.95177e-05
-17.7408 -0.0031906 9.03737e-05
-17.6851 -0.00321083 9.12364e-05
-17.6296 -0.00323116 9.21057e-05
-17.5744 -0.00325158 9.29818e-05
-17.5195 -0.00327209 9.38649e-05
-17.4648 -0.0032927 9.4755e-05
-17.4104 -0.00331341 9.56523e-05
-17.3562 -0.00333423 9.65568e-05
-17.3022 -0.00335514 9.74687e-05
-17.2485 -0.00337617 9.83881e-05
-17.195 -0.00339729 9.9315e-05
-17.1418 -0.00341853 0.00010025
-17.0887 -0.00343988 0.000101192
-17.0359 -0.00346134 0.000102143
-16.9833 -0.00348291 0.000103101
-16.9309 -0.0035046 0.000104068
-16.8787 -0.00352641 0.000105043
-16.8268 -0.00354834 0.000106026
-16.775 -0.00357038 0.000107018
-16.7234 -0.00359255 0.000108018
-16.672 -0.00361485 0.000109028
-16.6208 -0.00363727 0.000110046
-16.5697 -0.00365981 0.000111073
-16.5189 -0.00368249 0.000112109
-16.4682 -0.0037053 0.000113155
-16.4177 -0.00372824 0.00011421
-16.3674 -0.00375132 0.000115274
-16.3172 -0.00377453 0.000116348
-16.2672 -0.00379788 0.000117432
-16.2174 -0.00382138 0.000118526
-16.1677 -0.00384501 0.00011963
-16.1182 -0.00386879 0.000120744
-16.0689 -0.00389271 0.000121868
-16.0197 -0.00391678 0.000123003
-15.9706 -0.003941 0.000124149
-15.9217 -0.00396538 0.000125305
-15.873 -0.0039899 0.000126472
-15.8243 -0.00401458 0.00012765
-15.7759 -0.00403942 0.000128839
-15.7276 -0.00406441 0.00013004
-15.6794 -0.00408957 0.000131252
-15.6313 -0.00411489 0.000132476
-15.5834 -0.00414037 0.000133712
-15.5356 -0.00416602 0.000134959
-15.488 -0.00419183 0.000136219
-15.4404 -0.00421782 0.000137491
-15.393 -0.00424398 0.000138775
-15.3458 -0.00427032 0.000140073
-15.2986 -0.00429683 0.000141382
-15.2516 -0.00432352 0.000142705
-15.2047 -0.00435039 0.000144041
-15.1579 -0.00437745 0.000145391
-15.1112 -0.00440468 0.000146753
-15.0647 -0.00443211 0.00014813
-15.0182 -0.00445972 0.00014952
-14.9719 -0.00448753 0.000150925
-14.9257 -0.00451553 0.000152343
-14.8796 -0.00454373 0.000153777
-14.8336 -0.00457212 0.000155224
-14.7877 -0.00460072 0.000156687
-14.7419 -0.00462951 0.000158164
-14.6962 -0.00465852 0.000159657
-14.6506 -0.00468773 0.000161166
-14.6052 -0.00471715 0.00016269
-14.5598 -0.00474678 0.000164229
-14.5145 -0.00477662 0.000165785
-14.4693 -0.00480669 0.000167358
-14.4243 -0.00483697 0.000168947
-14.3793 -0.00486748 0.000170552
-14.3344 -0.00489821 0.000172175
-14.2896 -0.00492917 0.000173814
-14.2449 -0.00496035 0.000175472
-14.2003 -0.00499177 0.000177147
-14.1558 -0.00502343 0.00017884
-14.1113 -0.00505532 0.000180551
-14.067 -0.00508746 0.000182281
-14.0227 -0.00511984 0.000184029
-13.9786 -0.00515246 0.000185796
-13.9345 -0.00518533 0.000187583
-13.8905 -0.00521846 0.000189389
-13.8466 -0.00525184 0.000191215
-13.8028 -0.00528548 0.000193061
-13.759 -0.00531938 0.000194927
-13.7153 -0.00535354 0.000196814
-13.6718 -0.00538797 0.000198722
-13.6283 -0.00542267 0.000200652
-13.5848 -0.00545765 0.000202603
-13.5415 -0.0054929 0.000204575
-13.4982 -0.00552843 0.00020657
-13.455 -0.00556424 0.000208588
-13.4119 -0.00560034 0.000210628
-13.3689 -0.00563673 0.000212691
-13.3259 -0.00567341 0.000214778
-13.283 -0.00571039 0.000216889
-13.2402 -0.00574767 0.000219023
-13.1974 -0.00578525 0.000221183
-13.1547 -0.00582314 0.000223367
-13.1121 -0.00586134 0.000225577
-13.0696 -0.00589986 0.000227812
-13.0271 -0.00593869 0.000230073
-12.9847 -0.00597785 0.000232361
-12.9424 -0.00601733 0.000234675
-12.9001 -0.00605714 0.000237016
-12.8579 -0.00609729 0.000239386
-12.8158 -0.00613777 0.000241783
-12.7737 -0.00617859 0.000244208
-12.7317 -0.00621977 0.000246663
-12.6898 -0.00626129 0.000249146
-12.6479 -0.00630316 0.00025166
-12.6061 -0.0063454 0.000254203
-12.5643 -0.006388 0.000256777
-12.5226 -0.00643096 0.000259383
-12.481 -0.0064743 0.00026202
-12.4394 -0.00651802 0.000264689
-12.3979 -0.00656212 0.00026739
-12.3565 -0.0066066 0.000270125
-12.3151 -0.00665147 0.000272893
-12.2738 -0.00669674 0.000275695
-12.2325 -0.00674241 0.000278532
-12.1913 -0.00678849 0.000281404
-12.1501 -0.00683498 0.000284312
-12.109 -0.00688188 0.000287256
-12.068 -0.0069292 0.000290236
-12.027 -0.00697695 0.000293255
-11.986 -0.00702513 0.000296311
-11.9452 -0.00707375 0.000299406
-11.9043 -0.00712282 0.00030254
-11.8636 -0.00717233 0.000305714
-11.8228 -0.00722229 0.000308928
-11.7822 -0.00727272 0.000312184
-11.7415 -0.00732361 0.000315481
-11.701 -0.00737498 0.000318821
-11.6605 -0.00742682 0.000322204
-11.62 -0.00747914 0.000325632
-11.5796 -0.00753196 0.000329103
-11.5392 -0.00758527 0.00033262
-11.4989 -0.00763909 0.000336183
-11.4587 -0.00769342 0.000339793
-11.4184 -0.00774826 0.00034345
-11.3783 -0.00780363 0.000347156
-11.3381 -0.00785953 0.000350911
-11.2981 -0.00791597 0.000354716
-11.2581 -0.00797295 0.000358572
-11.2181 -0.00803048 0.000362479
-11.1781 -0.00808857 0.000366439
-11.1383 -0.00814723 0.000370453
-11.0984 -0.00820646 0.000374521
-11.0586 -0.00826628 0.000378644
-11.0189 -0.00832669 0.000382824
-10.9792 -0.00838769 0.000387061
-10.9395 -0.0084493 0.000391356
-10.8999 -0.00851153 0.00039571
-10.8603 -0.00857438 0.000400124
-10.8208 -0.00863786 0.0004046
-10.7813 -0.00870198 0.000409138
-10.7418 -0.00876675 0.00041374
-10.7024 -0.00883218 0.000418405
-10.6631 -0.00889828 0.000423137
-10.6238 -0.00896506 0.000427936
-10.5845 -0.00903252 0.000432802
-10.5452 -0.00910067 0.000437738
-10.506 -0.00916954 0.000442744
-10.4669 -0.00923912 0.000447822
-10.4278 -0.00930942 0.000452974
-10.3887 -0.00938046 0.000458199
-10.3496 -0.00945225 0.0004635
-10.3106 -0.0095248 0.000468878
-10.2717 -0.00959812 0.000474335
-10.2328 -0.00967221 0.000479871
-10.1939 -0.0097471 0.00048549
-10.155 -0.00982279 0.00049119
-10.1162 -0.0098993 0.000496976
-10.0774 -0.00997663 0.000502847
-10.0387 -0.0100548 0.000508806
-10 -0.0101338 0.000514854
-9.96134 -0.0102137 0.000520993
-9.92271 -0.0102945 0.000527225
-9.88412 -0.0103761 0.000533551
-9.84557 -0.0104587 0.000539973
-9.80704 -0.0105422 0.000546494
-9.76856 -0.0106266 0.000553114
-9.73011 -0.0107119 0.000559836
-9.69169 -0.0107982 0.000566662
-9.65331 -0.0108855 0.000573594
-9.61496 -0.0109738 0.000580633
-9.57664 -0.0110631 0.000587783
-9.53836 -0.0111534 0.000595044
-9.50011 -0.0112447 0.000602421
-9.46189 -0.0113371 0.000609913
-9.42371 -0.0114305 0.000617525
-9.38556 -0.0115251 0.000625258
-9.34744 -0.0116207 0.000633114
-9.30935 -0.0117175 0.000641097
-9.2713 -0.0118154 0.000649209
-9.23327 -0.0119145 0.000657452
-9.19528 -0.0120147 0.000665829
-9.15732 -0.0121161 0.000674343
-9.11939 -0.0122188 0.000682996
-9.08149 -0.0123226 0.000691792
-9.04362 -0.0124278 0.000700734
-9.00578 -0.0125342 0.000709823
-8.96797 -0.0126419 0.000719065
-8.93019 -0.0127509 0.00072846
-8.89244 -0.0128612 0.000738015
-8.85471 -0.0129729 0.00074773
-8.81702 -0.013086 0.00075761
-8.77936 -0.0132005 0.000767658
-8.74172 -0.0133164 0.000777879
-8.70412 -0.0134338 0.000788275
-8.66654 -0.0135527 0.00079885
-8.62899 -0.013673 0.000809608
-8.59146 -0.0137949 0.000820554
-8.55397 -0.0139184 0.000831691
-8.5165 -0.0140434 0.000843024
-8.47906 -0.01417 0.000854557
-8.44165 -0.0142983 0.000866294
-8.40426 -0.0144283 0.00087824
-8.3669 -0.0145599 0.000890399
-8.32956 -0.0146933 0.000902777
-8.29226 -0.0148284 0.000915379
-8.25497 -0.0149653 0.000928208
-8.21772 -0.0151041 0.000941272
-8.18049 -0.0152447 0.000954574
-8.14328 -0.0153871 0.000968121
-8.1061 -0.0155315 0.000981918
-8.06895 -0.0156779 0.000995971
-8.03182 -0.0158263 0.00101029
-7.99471 -0.0159766 0.00102487
-7.95763 -0.0161291 0.00103973
-7.92058 -0.0162837 0.00105487
-7.88355 -0.0164404 0.00107029
-7.84654 -0.0165993 0.00108601
-7.80955 -0.0167604 0.00110204
-7.77259 -0.0169238 0.00111837
-7.73566 -0.0170895 0.00113502
-7.69874 -0.0172575 0.00115199
-7.66185 -0.017428 0.0011693
-7.62498 -0.0176009 0.00118694
-7.58814 -0.0177763 0.00120494
-7.55132 -0.0179543 0.00122329
-7.51452 -0.0181348 0.00124201
-7.47774 -0.018318 0.0012611
-7.44099 -0.0185039 0.00128058
-7.40425 -0.0186926 0.00130046
-7.36754 -0.0188841 0.00132074
-7.33085 -0.0190784 0.00134144
-7.29418 -0.0192757 0.00136257
-7.25754 -0.0194759 0.00138413
-7.22091 -0.0196792 0.00140614
-7.18431 -0.0198856 0.00142862
-7.14772 -0.0200952 0.00145156
-7.11116 -0.020308 0.001475
-7.07462 -0.0205241 0.00149893
-7.0381 -0.0207436 0.00152338
-7.00159 -0.0209666 0.00154835
-6.96511 -0.0211931 0.00157386
-6.92865 -0.0214231 0.00159993
-6.89221 -0.0216569 0.00162658
-6.85579 -0.0218944 0.0016538
-6.81938 -0.0221357 0.00168164
-6.783 -0.022381 0.00171009
-6.74664 -0.0226303 0.00173918
-6.71029 -0.0228837 0.00176893
-6.67397 -0.0231412 0.00179936
-6.63766 -0.0234031 0.00183048
-6.60137 -0.0236693 0.00186231
-6.5651 -0.02394 0.00189488
-6.52885 -0.0242153 0.00192821
-6.49262 -0.0244953 0.00196232
-6.4564 -0.0247801 0.00199724
-6.42021 -0.0250698 0.00203298
-6.38403 -0.0253645 0.00206957
-6.34786 -0.0256643 0.00210705
-6.31172 -0.0259694 0.00214543
-6.27559 -0.02628 0.00218474
-6.23949 -0.026596 0.00222502
-6.20339 -0.0269177 0.00226629
-6.16732 -0.0272451 0.00230859
-6.13126 -0.0275786 0.00235194
-6.09522 -0.027918 0.00239638
-6.05919 -0.0282638 0.00244195
-6.02319 -0.0286159 0.00248869
-5.9872 -0.0289745 0.00253662
-5.95122 -0.0293399 0.0025858
-5.91526 -0.0297121 0.00263625
-5.87932 -0.0300914 0.00268803
-5.84339 -0.030478 0.00274118
-5.80748 -0.030872 0.00279575
-5.77158 -0.0312736 0.00285179
-5.7357 -0.031683 0.00290934
-5.69984 -0.0321005 0.00296846
-5.66399 -0.0325263 0.0030292
-5.62815 -0.0329605 0.00309163
-5.59233 -0.0334034 0.0031558
-5.55653 -0.0338553 0.00322177
-5.52074 -0.0343163 0.00328962
-5.48497 -0.0347868 0.00335941
-5.4492 -0.0352671 0.00343121
-5.41346 -0.0357573 0.0035051
-5.37773 -0.0362578 0.00358117
-5.34201 -0.0367688 0.00365948
-5.30631 -0.0372907 0.00374014
-5.27062 -0.0378238 0.00382322
-5.23494 -0.0383685 0.00390884
-5.19928 -0.0389249 0.00399708
-5.16363 -0.0394936 0.00408806
-5.128 -0.0400749 0.00418189
-5.09237 -0.0406691 0.00427869
-5.05677 -0.0412767 0.00437857
-5.02117 -0.0418981 0.00448169
-4.98559 -0.0425336 0.00458816
-4.95002 -0.0431838 0.00469815
-4.91446 -0.0438491 0.00481179
-4.87892 -0.0445299 0.00492927
-4.84339 -0.0452268 0.00505074
-4.80787 -0.0459404 0.0051764
-4.77237 -0.046671 0.00530643
-4.73687 -0.0474193 0.00544106
-4.70139 -0.0481859 0.00558049
-4.66592 -0.0489714 0.00572496
-4.63046 -0.0497764 0.00587471
-4.59502 -0.0506015 0.00603002
-4.55958 -0.0514475 0.00619115
-4.52416 -0.0523151 0.00635842
-4.48875 -0.0532049 0.00653213
-4.45335 -0.0541178 0.00671264
-4.41797 -0.0550545 0.00690029
-4.38259 -0.0560159 0.00709548
-4.34722 -0.0570029 0.00729862
-4.31187 -0.0580162 0.00751015
-4.27653 -0.0590569 0.00773052
-4.24119 -0.0601258 0.00796026
-4.20587 -0.061224 0.00819987
-4.17056 -0.0623525 0.00844993
-4.13526 -0.0635123 0.00871101
-4.09997 -0.0647045 0.00898377
-4.06469 -0.0659302 0.00926883
-4.02942 -0.0671905 0.00956691
-3.99416 -0.0684866 0.0098787
-3.95891 -0.0698198 0.010205
-3.92367 -0.0711911 0.0105464
-3.88844 -0.0726019 0.0109039
-3.85322 -0.0740535 0.0112781
-3.81801 -0.0755473 0.0116699
-3.7828 -0.0770847 0.01208
-3.74761 -0.0786672 0.0125091
-3.71243 -0.0802965 0.0129579
-3.67726 -0.0819743 0.0134272
-3.64209 -0.0837025 0.0139176
-3.60694 -0.0854833 0.0144297
-3.57179 -0.087319 0.0149644
-3.53665 -0.0892123 0.0155222
-3.50152 -0.0911661 0.0161041
-3.4664 -0.0931836 0.0167109
-3.43129 -0.0952683 0.0173439
-3.39619 -0.0974241 0.0180042
-3.36109 -0.0996551 0.0186935
-3.32601 -0.101966 0.0194137
-3.29093 -0.104361 0.020167
-3.25586 -0.106845 0.0209558
-3.2208 -0.109424 0.0217829
-3.18574 -0.112103 0.0226518
-3.1507 -0.114889 0.0235658
-3.11566 -0.117786 0.0245291
-3.08063 -0.120801 0.0255459
-3.0456 -0.123941 0.0266211
-3.01059 -0.127213 0.0277597
-2.97558 -0.130624 0.0289677
-2.94058 -0.134182 0.0302509
-2.90558 -0.137895 0.0316163
-2.87059 -0.141773 0.0330711
-2.83561 -0.145824 0.0346235
-2.80064 -0.150059 0.0362823
-2.76567 -0.154488 0.0380573
-2.73071 -0.159124 0.0399592
-2.69576 -0.163978 0.0420001
-2.66081 -0.169064 0.044193
-2.62587 -0.174396 0.046553
-2.59094 -0.17999 0.0490964
-2.55601 -0.185863 0.0518419
-2.52109 -0.192033 0.05481
-2.48617 -0.198517 0.0580243
-2.45126 -0.205339 0.061511
-2.41636 -0.212518 0.0653
-2.38146 -0.220079 0.0694249
-2.34657 -0.228048 0.0739244
-2.31168 -0.236451 0.0788419
-2.2768 -0.245316 0.0842277
-2.24192 -0.254674 0.0901385
-2.20705 -0.264556 0.0966403
-2.17219 -0.274994 0.103808
-2.13733 -0.286022 0.111729
-2.10247 -0.297673 0.120503
-2.06762 -0.309979 0.130247
-2.03278 -0.322972 0.141095
-1.99794 -0.336676 0.153204
-1.9631 -0.351112 0.166754
-1.92827 -0.36629 0.181959
-1.89345 -0.382204 0.199064
-1.85862 -0.398825 0.218356
-1.82381 -0.416096 0.240166
-1.78899 -0.433912 0.264878
-1.75419 -0.452111 0.292932
-1.71938 -0.470444 0.324829
-1.68458 -0.488552 0.361129
-1.64979 -0.505925 0.402446
-1.61499 -0.521861 0.44943
-1.58021 -0.535404 0.502732
-1.54542 -0.545294 0.562946
-1.51064 -0.5499 0.630512
-1.47586 -0.547195 0.70558
-1.44109 -0.534738 0.787817
-1.40632 -0.509772 0.876176
-1.37155 -0.469398 0.968628
-1.33679 -0.410956 1.06196
-1.30203 -0.332522 1.15167
-1.26727 -0.233576 1.23215
-1.23251 -0.115598 1.29722
-1.19776 0.0175531 1.34103
-1.16301 0.159791 1.35914
-1.12827 0.303544 1.34958
-1.09352 0.440974 1.31326
-1.05878 0.565306 1.25382
-1.02405 0.671792 1.17677
-0.989309 0.758125 1.08834
-0.954576 0.824204 0.994462
-0.919844 0.871593 0.900094
-0.885115 0.902809 0.808884
-0.850388 0.920757 0.723217
-0.815663 0.928278 0.644413
-0.78094 0.92794 0.572985
-0.746219 0.921895 0.508904
-0.711499 0.911896 0.451792
-0.676781 0.899305 0.401097
-0.642065 0.885171 0.356173
-0.60735 0.87027 0.316371
-0.572637 0.855176 0.281063
-0.537925 0.840299 0.249673
-0.503214 0.825931 0.221674
-0.468504 0.812271 0.196608
-0.433796 0.799456 0.174062
-0.399089 0.78757 0.153682
-0.364382 0.776667 0.135154
-0.329676 0.766772 0.11821
-0.294972 0.7579 0.102608
-0.260267 0.750049 0.0881439
-0.225564 0.743214 0.0746294
-0.190861 0.737385 0.0619043
-0.156158 0.73255 0.0498184
-0.121456 0.728698 0.0382414
-0.0867541 0.725819 0.0270468
-0.0520524 0.723904 0.0161226
-0.0173508 0.722949 0.00535613
0.0173508 0.722949 -0.00535613
0.0520524 0.723904 -0.0161226
0.0867541 0.725819 -0.0270468
0.121456 0.728698 -0.0382414
0.156158 0.73255 -0.0498184
0.190861 0.737385 -0.0619043
0.225564 0.743214 -0.0746294
0.260267 0.750049 -0.0881439
0.294972 0.7579 -0.102608
0.329676 0.766772 -0.11821
0.364382 0.776667 -0.135154
0.399089 0.78757 -0.153682
0.433796 0.799456 -0.174062
0.468504 0.812271 -0.196608
0.503214 0.825931 -0.221674
0.537925 0.840299 -0.249673
0.572637 0.855176 -0.281063
0.60735 0.87027 -0.316371
0.642065 0.885171 -0.356173
0.676781 0.899305 -0.401097
0.711499 0.911896 -0.451792
0.746219 0.921895 -0.508904
0.78094 0.92794 -0.572985
0.815663 0.928278 -0.644413
0.850388 0.920757 -0.723217
0.885115 0.902809 -0.808884
0.919844 0.871593 -0.900094
0.954576 0.824204 -0.994462
0.989309 0.758125 -1.08834
1.02405 0.671792 -1.17677
1.05878 0.565306 -1.25382
1.09352 0.440974 -1.31326
1.12827 0.303544 -1.34958
1.16301 0.159791 -1.35914
1.19776 0.0175531 -1.34103
1.23251 -0.115598 -1.29722
1.26727 -0.233576 -1.23215
1.30203 -0.332522 -1.15167
1.33679 -0.410956 -1.06196
1.37155 -0.469398 -0.968628
1.40632 -0.509772 -0.876176
1.44109 -0.534738 -0.787817
1.47586 -0.547195 -0.70558
1.51064 -0.5499 -0.630512
1.54542 -0.545294 -0.562946
1.58021 -0.535404 -0.502732
1.61499 -0.521861 -0.44943
1.64979 -0.505925 -0.402446
1.68458 -0.488552 -0.361129
1.71938 -0.470444 -0.324829
1.75419 -0.452111 -0.292932
1.78899 -0.433912 -0.264878
1.82381 -0.416096 -0.240166
1.85862 -0.398825 -0.218356
1.89345 -0.382204 -0.199064
1.92827 -0.36629 -0.181959
1.9631 -0.351112 -0.166754
1.99794 -0.336676 -0.153204
2.03278 -0.322972 -0.141095
2.06762 -0.309979 -0.130247
2.10247 -0.297673 -0.120503
2.13733 -0.286022 -0.111729
2.17219 -0.274994 -0.103808
2.20705 -0.264556 -0.0966403
2.24192 -0.254674 -0.0901385
2.2768 -0.245316 -0.0842277
2.31168 -0.236451 -0.0788419
2.34657 -0.228048 -0.0739244
2.38146 -0.220079 -0.0694249
2.41636 -0.212518 -0.0653
2.45126 -0.205339 -0.061511
2.48617 -0.198517 -0.0580243
2.52109 -0.192033 -0.05481
2.55601 -0.185863 -0.0518419
2.59094 -0.17999 -0.0490964
2.62587 -0.174396 -0.046553
2.66081 -0.169064 -0.044193
2.69576 -0.163978 -0.0420001
2.73071 -0.159124 -0.0399592
2.76567 -0.154488 -0.0380573
2.80064 -0.150059 -0.0362823
2.83561 -0.145824 -0.0346235
2.87059 -0.141773 -0.0330711
2.90558 -0.137895 -0.0316163
2.94058 -0.134182 -0.0302509
2.97558 -0.130624 -0.0289677
3.01059 -0.127213 -0.0277597
3.0456 -0.123941 -0.0266211
3.08063 -0.120801 -0.0255459
3.11566 -0.117786 -0.0245291
3.1507 -0.114889 -0.0235658
3.18574 -0.112103 -0.0226518
3.2208 -0.109424 -0.0217829
3.25586 -0.106845 -0.0209558
3.29093 -0.104361 -0.020167
3.32601 -0.101966 -0.0194137
3.36109 -0.0996551 -0.0186935
3.39619 -0.0974241 -0.0180042
3.43129 -0.0952683 -0.0173439
3.4664 -0.0931836 -0.0167109
3.50152 -0.0911661 -0.0161041
3.53665 -0.0892123 -0.0155222
3.57179 -0.087319 -0.0149644
3.60694 -0.0854833 -0.0144297
3.64209 -0.0837025 -0.0139176
3.67726 -0.0819743 -0.0134272
3.71243 -0.0802965 -0.0129579
3.74761 -0.0786672 -0.0125091
3.7828 -0.0770847 -0.01208
3.81801 -0.0755473 -0.0116699
3.85322 -0.0740535 -0.0112781
3.88844 -0.0726019 -0.0109039
3.92367 -0.0711911 -0.0105464
3.95891 -0.0698198 -0.010205
3.99416 -0.0684866 -0.0098787
4.02942 -0.0671905 -0.00956691
4.06469 -0.0659302 -0.00926883
4.09997 -0.0647045 -0.00898377
4.13526 -0.0635123 -0.00871101
4.17056 -0.0623525 -0.00844993
4.20587 -0.061224 -0.00819987
4.24119 -0.0601258 -0.00796026
4.27653 -0.0590569 -0.00773052
4.31187 -0.0580162 -0.00751015
4.34722 -0.0570029 -0.00729862
4.38259 -0.0560159 -0.00709548
4.41797 -0.0550545 -0.00690029
4.45335 -0.0541178 -0.00671264
4.48875 -0.0532049 -0.00653213
4.52416 -0.0523151 -0.00635842
4.55958 -0.0514475 -0.00619115
4.59502 -0.0506015 -0.00603002
4.63046 -0.0497764 -0.00587471
4.66592 -0.0489714 -0.00572496
4.70139 -0.0481859 -0.00558049
4.73687 -0.0474193 -0.00544106
4.77237 -0.046671 -0.00530643
4.80787 -0.0459404 -0.0051764
4.84339 -0.0452268 -0.00505074
4.87892 -0.0445299 -0.00492927
4.91446 -0.0438491 -0.00481179
4.95002 -0.0431838 -0.00469815
4.98559 -0.0425336 -0.00458816
5.02117 -0.0418981 -0.00448169
5.05677 -0.0412767 -0.00437857
5.09237 -0.0406691 -0.00427869
5.128 -0.0400749 -0.00418189
5.16363 -0.0394936 -0.00408806
5.19928 -0.0389249 -0.00399708
5.23494 -0.0383685 -0.00390884
5.27062 -0.0378238 -0.00382322
5.30631 -0.0372907 -0.00374014
5.34201 -0.0367688 -0.00365948
5.37773 -0.0362578 -0.00358117
5.41346 -0.0357573 -0.0035051
5.4492 -0.0352671 -0.00343121
5.48497 -0.0347868 -0.00335941
5.52074 -0.0343163 -0.00328962
5.55653 -0.0338553 -0.00322177
5.59233 -0.0334034 -0.0031558
5.62815 -0.0329605 -0.00309163
5.66399 -0.0325263 -0.0030292
5.69984 -0.0321005 -0.00296846
5.7357 -0.031683 -0.00290934
5.77158 -0.0312736 -0.00285179
5.80748 -0.030872 -0.00279575
5.84339 -0.030478 -0.00274118
5.87932 -0.0300914 -0.00268803
5.91526 -0.0297121 -0.00263625
5.95122 -0.0293399 -0.0025858
5.9872 -0.0289745 -0.00253662
6.02319 -0.0286159 -0.00248869
6.05919 -0.0282638 -0.00244195
6.09522 -0.027918 -0.00239638
6.13126 -0.0275786 -0.00235194
6.16732 -0.0272451 -0.00230859
6.20339 -0.0269177 -0.00226629
6.23949 -0.026596 -0.00222502
6.27559 -0.02628 -0.00218474
6.31172 -0.0259694 -0.00214543
6.34786 -0.0256643 -0.00210705
6.38403 -0.0253645 -0.00206957
6.42021 -0.0250698 -0.00203298
6.4564 -0.0247801 -0.00199724
6.49262 -0.0244953 -0.00196232
6.52885 -0.0242153 -0.00192821
6.5651 -0.02394 -0.00189488
6.60137 -0.0236693 -0.00186231
6.63766 -0.0234031 -0.00183048
6.67397 -0.0231412 -0.00179936
6.71029 -0.0228837 -0.00176893
6.74664 -0.0226303 -0.00173918
6.783 -0.022381 -0.00171009
6.81938 -0.0221357 -0.00168164
6.85579 -0.0218944 -0.0016538
6.89221 -0.0216569 -0.00162658
6.92865 -0.0214231 -0.00159993
6.96511 -0.0211931 -0.00157386
7.00159 -0.0209666 -0.00154835
7.0381 -0.0207436 -0.00152338
7.07462 -0.0205241 -0.00149893
7.11116 -0.020308 -0.001475
7.14772 -0.0200952 -0.00145156
7.18431 -0.0198856 -0.00142862
7.22091 -0.0196792 -0.00140614
7.25754 -0.0194759 -0.00138413
7.29418 -0.0192757 -0.00136257
7.33085 -0.0190784 -0.00134144
7.36754 -0.0188841 -0.00132074
7.40425 -0.0186926 -0.00130046
7.44099 -0.0185039 -0.00128058
7.47774 -0.018318 -0.0012611
7.51452 -0.0181348 -0.00124201
7.55132 -0.0179543 -0.00122329
7.58814 -0.0177763 -0.00120494
7.62498 -0.0176009 -0.00118694
7.66185 -0.017428 -0.0011693
7.69874 -0.0172575 -0.00115199
7.73566 -0.0170895 -0.00113502
7.77259 -0.0169238 -0.00111837
7.80955 -0.0167604 -0.00110204
7.84654 -0.0165993 -0.00108601
7.88355 -0.0164404 -0.00107029
7.92058 -0.0162837 -0.00105487
7.95763 -0.0161291 -0.00103973
7.99471 -0.0159766 -0.00102487
8.03182 -0.0158263 -0.00101029
8.06895 -0.0156779 -0.000995971
8.1061 -0.0155315 -0.000981918
8.14328 -0.0153871 -0.000968121
8.18049 -0.0152447 -0.000954574
8.21772 -0.0151041 -0.000941272
8.25497 -0.0149653 -0.000928208
8.29226 -0.0148284 -0.000915379
8.32956 -0.0146933 -0.000902777
8.3669 -0.0145599 -0.000890399
8.40426 -0.0144283 -0.00087824
8.44165 -0.0142983 -0.000866294
8.47906 -0.01417 -0.000854557
8.5165 -0.0140434 -0.000843024
8.55397 -0.0139184 -0.000831691
8.59146 -0.0137949 -0.000820554
8.62899 -0.013673 -0.000809608
8.66654 -0.0135527 -0.00079885
8.70412 -0.0134338 -0.000788275
8.74172 -0.0133164 -0.000777879
8.77936 -0.0132005 -0.000767658
8.81702 -0.013086 -0.00075761
8.85471 -0.0129729 -0.00074773
8.89244 -0.0128612 -0.000738015
8.93019 -0.0127509 -0.00072846
8.96797 -0.0126419 -0.000719065
9.00578 -0.0125342 -0.000709823
9.04362 -0.0124278 -0.000700734
9.08149 -0.0123226 -0.000691792
9.11939 -0.0122188 -0.000682996
9.15732 -0.0121161 -0.000674343
9.19528 -0.0120147 -0.000665829
9.23327 -0.0119145 -0.000657452
9.2713 -0.0118154 -0.000649209
9.30935 -0.0117175 -0.000641097
9.34744 -0.0116207 -0.000633114
9.38556 -0.0115251 -0.000625258
9.42371 -0.0114305 -0.000617525
9.46189 -0.0113371 -0.000609913
9.50011 -0.0112447 -0.000602421
9.53836 -0.0111534 -0.000595044
9.57664 -0.0110631 -0.000587783
9.61496 -0.0109738 -0.000580633
9.65331 -0.0108855 -0.000573594
9.69169 -0.0107982 -0.000566662
9.73011 -0.0107119 -0.000559836
9.76856 -0.0106266 -0.000553114
9.80704 -0.0105422 -0.000546494
9.84557 -0.0104587 -0.000539973
9.88412 -0.0103761 -0.000533551
9.92271 -0.0102945 -0.000527225
9.96134 -0.0102137 -0.000520993
10 -0.0101338 -0.000514854
10.0387 -0.0100548 -0.000508806
10.0774 -0.00997663 -0.000502847
10.1162 -0.0098993 -0.000496976
10.155 -0.00982279 -0.00049119
10.1939 -0.0097471 -0.00048549
10.2328 -0.00967221 -0.000479871
10.2717 -0.00959812 -0.000474335
10.3106 -0.0095248 -0.000468878
10.3496 -0.00945225 -0.0004635
10.3887 -0.00938046 -0.000458199
10.4278 -0.00930942 -0.000452974
10.4669 -0.00923912 -0.000447822
10.506 -0.00916954 -0.000442744
10.5452 -0.00910067 -0.000437738
10.5845 -0.00903252 -0.000432802
10.6238 -0.00896506 -0.000427936
10.6631 -0.00889828 -0.000423137
10.7024 -0.00883218 -0.000418405
10.7418 -0.00876675 -0.00041374
10.7813 -0.00870198 -0.000409138
10.8208 -0.00863786 -0.0004046
10.8603 -0.00857438 -0.000400124
10.8999 -0.00851153 -0.00039571
10.9395 -0.0084493 -0.000391356
10.9792 -0.00838769 -0.000387061
11.0189 -0.00832669 -0.000382824
11.0586 -0.00826628 -0.000378644
11.0984 -0.00820646 -0.000374521
11.1383 -0.00814723 -0.000370453
11.1781 -0.00808857 -0.000366439
11.2181 -0.00803048 -0.000362479
11.2581 -0.00797295 -0.000358572
11.2981 -0.00791597 -0.000354716
11.3381 -0.00785953 -0.000350911
11.3783 -0.00780363 -0.000347156
11.4184 -0.00774826 -0.00034345
11.4587 -0.00769342 -0.000339793
11.4989 -0.00763909 -0.000336183
11.5392 -0.00758527 -0.00033262
11.5796 -0.00753196 -0.000329103
11.62 -0.00747914 -0.000325632
11.6605 -0.00742682 -0.000322204
11.701 -0.00737498 -0.000318821
11.7415 -0.00732361 -0.000315481
11.7822 -0.00727272 -0.000312184
11.8228 -0.00722229 -0.000308928
11.8636 -0.00717233 -0.000305714
11.9043 -0.00712282 -0.00030254
11.9452 -0.00707375 -0.000299406
11.986 -0.00702513 -0.000296311
12.027 -0.00697695 -0.000293255
12.068 -0.0069292 -0.000290236
12.109 -0.00688188 -0.000287256
12.1501 -0.00683498 -0.000284312
12.1913 -0.00678849 -0.000281404
12.2325 -0.00674241 -0.000278532
12.2738 -0.00669674 -0.000275695
12.3151 -0.00665147 -0.000272893
12.3565 -0.0066066 -0.000270125
12.3979 -0.00656212 -0.00026739
12.4394 -0.00651802 -0.000264689
12.481 -0.0064743 -0.00026202
12.5226 -0.00643096 -0.000259383
12.5643 -0.006388 -0.000256777
12.6061 -0.0063454 -0.000254203
12.6479 -0.00630316 -0.00025166
12.6898 -0.00626129 -0.000249146
12.7317 -0.00621977 -0.000246663
12.7737 -0.00617859 -0.000244208
12.8158 -0.00613777 -0.000241783
12.8579 -0.00609729 -0.000239386
12.9001 -0.00605714 -0.000237016
12.9424 -0.00601733 -0.000234675
12.9847 -0.00597785 -0.000232361
13.0271 -0.00593869 -0.000230073
13.0696 -0.00589986 -0.000227812
13.1121 -0.00586134 -0.000225577
13.1547 -0.00582314 -0.000223367
13.1974 -0.00578525 -0.000221183
13.2402 -0.00574767 -0.000219023
13.283 -0.00571039 -0.000216889
13.3259 -0.00567341 -0.000214778
13.3689 -0.00563673 -0.000212691
13.4119 -0.00560034 -0.000210628
13.455 -0.00556424 -0.000208588
13.4982 -0.00552843 -0.00020657
13.5415 -0.0054929 -0.000204575
13.5848 -0.00545765 -0.000202603
13.6283 -0.00542267 -0.000200652
13.6718 -0.00538797 -0.000198722
13.7153 -0.00535354 -0.000196814
13.759 -0.00531938 -0.000194927
13.8028 -0.00528548 -0.000193061
13.8466 -0.00525184 -0.000191215
13.8905 -0.00521846 -0.000189389
13.9345 -0.00518533 -0.000187583
13.9786 -0.00515246 -0.000185796
14.0227 -0.00511984 -0.000184029
14.067 -0.00508746 -0.000182281
14.1113 -0.00505532 -0.000180551
14.1558 -0.00502343 -0.00017884
14.2003 -0.00499177 -0.000177147
14.2449 -0.00496035 -0.000175472
14.2896 -0.00492917 -0.000173814
14.3344 -0.00489821 -0.000172175
14.3793 -0.00486748 -0.000170552
14.4243 -0.00483697 -0.000168947
14.4693 -0.00480669 -0.000167358
14.5145 -0.00477662 -0.000165785
14.5598 -0.00474678 -0.000164229
14.6052 -0.00471715 -0.00016269
14.6506 -0.00468773 -0.000161166
14.6962 -0.00465852 -0.000159657
14.7419 -0.00462951 -0.000158164
14.7877 -0.00460072 -0.000156687
14.8336 -0.00457212 -0.000155224
14.8796 -0.00454373 -0.000153777
14.9257 -0.00451553 -0.000152343
14.9719 -0.00448753 -0.000150925
15.0182 -0.00445972 -0.00014952
15.0647 -0.00443211 -0.00014813
15.1112 -0.00440468 -0.000146753
15.1579 -0.00437745 -0.000145391
15.2047 -0.00435039 -0.000144041
15.2516 -0.00432352 -0.000142705
15.2986 -0.00429683 -0.000141382
15.3458 -0.00427032 -0.000140073
15.393 -0.00424398 -0.000138775
15.4404 -0.00421782 -0.000137491
15.488 -0.00419183 -0.000136219
15.5356 -0.00416602 -0.000134959
15.5834 -0.00414037 -0.000133712
15.6313 -0.00411489 -0.000132476
15.6794 -0.00408957 -0.000131252
15.7276 -0.00406441 -0.00013004
15.7759 -0.00403942 -0.000128839
15.8243 -0.00401458 -0.00012765
15.873 -0.0039899 -0.000126472
15.9217 -0.00396538 -0.000125305
15.9706 -0.003941 -0.000124149
16.0197 -0.00391678 -0.000123003
16.0689 -0.00389271 -0.000121868
16.1182 -0.00386879 -0.000120744
16.1677 -0.00384501 -0.00011963
16.2174 -0.00382138 -0.000118526
16.2672 -0.00379788 -0.000117432
16.3172 -0.00377453 -0.000116348
16.3674 -0.00375132 -0.000115274
16.4177 -0.00372824 -0.00011421
16.4682 -0.0037053 -0.000113155
16.5189 -0.00368249 -0.000112109
16.5697 -0.00365981 -0.000111073
16.6208 -0.00363727 -0.000110046
16.672 -0.00361485 -0.000109028
16.7234 -0.00359255 -0.000108018
16.775 -0.00357038 -0.000107018
16.8268 -0.00354834 -0.000106026
16.8787 -0.00352641 -0.000105043
16.9309 -0.0035046 -0.000104068
16.9833 -0.00348291 -0.000103101
17.0359 -0.00346134 -0.000102143
17.0887 -0.00343988 -0.000101192
17.1418 -0.00341853 -0.00010025
17.195 -0.00339729 -9.9315e-05
17.2485 -0.00337617 -9.83881e-05
17.3022 -0.00335514 -9.74687e-05
17.3562 -0.00333423 -9.65568e-05
17.4104 -0.00331341 -9.56523e-05
17.4648 -0.0032927 -9.4755e-05
17.5195 -0.00327209 -9.38649e-05
17.5744 -0.00325158 -9.29818e-05
17.6296 -0.00323116 -9.21057e-05
17.6851 -0.00321083 -9.12364e-05
17.7408 -0.0031906 -9.03737e-05
17.7969 -0.00317046 -8.95177e-05
17.8532 -0.00315041 -8.86681e-05
17.9098 -0.00313044 -8.7825e-05
17.9667 -0.00311056 -8.69881e-05
18.0239 -0.00309077 -8.61574e-05
18.0815 -0.00307105 -8.53327e-05
18.1393 -0.00305141 -8.4514e-05
18.1975 -0.00303185 -8.3701e-05
18.256 -0.00301236 -8.28938e-05
18.3149 -0.00299294 -8.20922e-05
18.3742 -0.0029736 -8.12962e-05
18.4338 -0.00295432 -8.05054e-05
18.4938 -0.00293511 -7.972e-05
18.5542 -0.00291596 -7.89396e-05
18.615 -0.00289687 -7.81644e-05
18.6762 -0.00287783 -7.7394e-05
18.7379 -0.00285886 -7.66284e-05
18.8 -0.00283993 -7.58674e-05
18.8625 -0.00282106 -7.5111e-05
18.9255 -0.00280223 -7.4359e-05
18.9891 -0.00278344 -7.36113e-05
19.0531 -0.0027647 -7.28677e-05
19.1177 -0.00274599 -7.21281e-05
19.1828 -0.00272731 -7.13923e-05
19.2484 -0.00270867 -7.06602e-05
19.3147 -0.00269005 -6.99316e-05
19.3816 -0.00267145 -6.92065e-05
19.4491 -0.00265287 -6.84845e-05
19.5173 -0.0026343 -6.77656e-05
19.5862 -0.00261573 -6.70494e-05
19.6558 -0.00259717 -6.6336e-05
19.7262 -0.00257861 -6.56249e-05
19.7974 -0.00256004 -6.4916e-05
19.8694 -0.00254145 -6.42091e-05
19.9423 -0.00252283 -6.35039e-05
20.0162 -0.00250419 -6.28002e-05
20.091 -0.0024855 -6.20975e-05
20.1669 -0.00246677 -6.13957e-05
20.244 -0.00244797 -6.06943e-05
20.3222 -0.00242911 -5.9993e-05
20.4016 -0.00241016 -5.92913e-05
20.4825 -0.00239111 -5.85887e-05
20.5648 -0.00237194 -5.78848e-05
20.6487 -0.00235265 -5.71788e-05
20.7344 -0.00233319 -5.64701e-05
20.8219 -0.00231356 -5.57577e-05
20.9115 -0.00229371 -5.5041e-05
21.0034 -0.00227363 -5.43184e-05
21.0979 -0.00225325 -5.35889e-05
21.1952 -0.00223254 -5.28506e-05
21.2959 -0.00221142 -5.21016e-05
21.4004 -0.00218982 -5.1339e-05
21.5093 -0.00216762 -5.05594e-05
21.6237 -0.00214468 -4.9758e-05
21.7448 -0.00212079 -4.89278e-05
21.8747 -0.00209562 -4.80582e-05
22.0165 -0.00206863 -4.71316e-05
22.1768 -0.00203876 -4.61129e-05
22.3723 -0.00200319 -4.49102e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.75Lambda0.5Nc1ClassicOneLoop/GAp_OneLoopFRG.txt <==
-22.3723 -0.00200439 4.49637e-05
-22.1768 -0.00203999 4.61689e-05
-22.0165 -0.00206991 4.71895e-05
-21.8747 -0.00209693 4.81181e-05
-21.7448 -0.00212213 4.89894e-05
-21.6237 -0.00214605 4.98214e-05
-21.5093 -0.00216902 5.06245e-05
-21.4004 -0.00219125 5.14058e-05
-21.2959 -0.00221288 5.217e-05
-21.1952 -0.00223402 5.29207e-05
-21.0979 -0.00225476 5.36606e-05
-21.0034 -0.00227516 5.43917e-05
-20.9115 -0.00229528 5.51158e-05
-20.8219 -0.00231515 5.58343e-05
-20.7344 -0.00233481 5.65482e-05
-20.6487 -0.00235429 5.72585e-05
-20.5648 -0.00237362 5.79662e-05
-20.4825 -0.00239281 5.86718e-05
-20.4016 -0.00241188 5.9376e-05
-20.3222 -0.00243086 6.00793e-05
-20.244 -0.00244975 6.07823e-05
-20.1669 -0.00246857 6.14854e-05
-20.091 -0.00248734 6.21889e-05
-20.0162 -0.00250605 6.28932e-05
-19.9423 -0.00252472 6.35987e-05
-19.8694 -0.00254336 6.43057e-05
-19.7974 -0.00256198 6.50144e-05
-19.7262 -0.00258058 6.5725e-05
-19.6558 -0.00259918 6.64379e-05
-19.5862 -0.00261776 6.71532e-05
-19.5173 -0.00263635 6.78711e-05
-19.4491 -0.00265495 6.8592e-05
-19.3816 -0.00267356 6.93158e-05
-19.3147 -0.00269219 7.00429e-05
-19.2484 -0.00271084 7.07734e-05
-19.1828 -0.00272952 7.15074e-05
-19.1177 -0.00274822 7.22452e-05
-19.0531 -0.00276696 7.29868e-05
-18.9891 -0.00278574 7.37324e-05
-18.9255 -0.00280456 7.44822e-05
-18.8625 -0.00282342 7.52363e-05
-18.8 -0.00284232 7.59948e-05
-18.7379 -0.00286128 7.67578e-05
-18.6762 -0.00288029 7.75256e-05
-18.615 -0.00289935 7.82981e-05
-18.5542 -0.00291847 7.90756e-05
-18.4938 -0.00293766 7.98582e-05
-18.4338 -0.0029569 8.06459e-05
-18.3742 -0.00297622 8.14389e-05
-18.3149 -0.0029956 8.22373e-05
-18.256 -0.00301505 8.30413e-05
-18.1975 -0.00303457 8.38509e-05
-18.1393 -0.00305417 8.46662e-05
-18.0815 -0.00307384 8.54874e-05
-18.0239 -0.00309359 8.63145e-05
-17.9667 -0.00311343 8.71478e-05
-17.9098 -0.00313335 8.79872e-05
-17.8532 -0.00315335 8.8833e-05
-17.7969 -0.00317344 8.96852e-05
-17.7408 -0.00319362 9.05438e-05
-17.6851 -0.00321389 9.14092e-05
-17.6296 -0.00323425 9.22812e-05
-17.5744 -0.00325471 9.31602e-05
-17.5195 -0.00327526 9.40461e-05
-17.4648 -0.00329591 9.4939e-05
-17.4104 -0.00331666 9.58392e-05
-17.3562 -0.00333752 9.67466e-05
-17.3022 -0.00335847 9.76615e-05
-17.2485 -0.00337954 9.85839e-05
-17.195 -0.00340071 9.95139e-05
-17.1418 -0.00342199 0.000100452
-17.0887 -0.00344338 0.000101397
-17.0359 -0.00346488 0.000102351
-16.9833 -0.0034865 0.000103313
-16.9309 -0.00350824 0.000104283
-16.8787 -0.00353009 0.000105261
-16.8268 -0.00355206 0.000106248
-16.775 -0.00357415 0.000107243
-16.7234 -0.00359637 0.000108247
-16.672 -0.00361871 0.00010926
-16.6208 -0.00364118 0.000110281
-16.5697 -0.00366377 0.000111312
-16.5189 -0.0036865 0.000112352
-16.4682 -0.00370936 0.000113402
-16.4177 -0.00373235 0.00011446
-16.3674 -0.00375548 0.000115529
-16.3172 -0.00377874 0.000116607
-16.2672 -0.00380215 0.000117695
-16.2174 -0.00382569 0.000118793
-16.1677 -0.00384938 0.0001199
-16.1182 -0.00387321 0.000121019
-16.0689 -0.00389719 0.000122147
-16.0197 -0.00392131 0.000123287
-15.9706 -0.00394559 0.000124436
-15.9217 -0.00397002 0.000125597
-15.873 -0.0039946 0.000126769
-15.8243 -0.00401934 0.000127951
-15.7759 -0.00404423 0.000129145
-15.7276 -0.00406929 0.000130351
-15.6794 -0.0040945 0.000131568
-15.6313 -0.00411988 0.000132796
-15.5834 -0.00414543 0.000134037
-15.5356 -0.00417114 0.00013529
-15.488 -0.00419702 0.000136555
-15.4404 -0.00422307 0.000137832
-15.393 -0.0042493 0.000139121
-15.3458 -0.0042757 0.000140424
-15.2986 -0.00430228 0.000141739
-15.2516 -0.00432904 0.000143068
-15.2047 -0.00435598 0.000144409
-15.1579 -0.0043831 0.000145764
-15.1112 -0.00441041 0.000147133
-15.0647 -0.0044379 0.000148515
-15.0182 -0.00446559 0.000149912
-14.9719 -0.00449347 0.000151322
-14.9257 -0.00452154 0.000152747
-14.8796 -0.00454982 0.000154186
-14.8336 -0.00457829 0.000155641
-14.7877 -0.00460696 0.00015711
-14.7419 -0.00463583 0.000158594
-14.6962 -0.00466491 0.000160094
-14.6506 -0.0046942 0.000161609
-14.6052 -0.0047237 0.00016314
-14.5598 -0.00475342 0.000164686
-14.5145 -0.00478335 0.00016625
-14.4693 -0.0048135 0.000167829
-14.4243 -0.00484387 0.000169425
-14.3793 -0.00487446 0.000171038
-14.3344 -0.00490528 0.000172669
-14.2896 -0.00493632 0.000174316
-14.2449 -0.0049676 0.000175981
-14.2003 -0.00499911 0.000177665
-14.1558 -0.00503086 0.000179366
-14.1113 -0.00506285 0.000181085
-14.067 -0.00509508 0.000182823
-14.0227 -0.00512755 0.00018458
-13.9786 -0.00516028 0.000186356
-13.9345 -0.00519325 0.000188152
-13.8905 -0.00522647 0.000189967
-13.8466 -0.00525996 0.000191802
-13.8028 -0.0052937 0.000193658
-13.759 -0.0053277 0.000195534
-13.7153 -0.00536197 0.000197431
-13.6718 -0.00539651 0.000199348
-13.6283 -0.00543132 0.000201288
-13.5848 -0.00546641 0.000203249
-13.5415 -0.00550177 0.000205232
-13.4982 -0.00553741 0.000207237
-13.455 -0.00557334 0.000209266
-13.4119 -0.00560956 0.000211317
-13.3689 -0.00564607 0.000213391
-13.3259 -0.00568287 0.000215489
-13.283 -0.00571997 0.000217612
-13.2402 -0.00575738 0.000219758
-13.1974 -0.00579509 0.00022193
-13.1547 -0.0058331 0.000224126
-13.1121 -0.00587143 0.000226348
-13.0696 -0.00591008 0.000228596
-13.0271 -0.00594905 0.00023087
-12.9847 -0.00598834 0.00023317
-12.9424 -0.00602796 0.000235498
-12.9001 -0.00606791 0.000237853
-12.8579 -0.0061082 0.000240236
-12.8158 -0.00614883 0.000242647
-12.7737 -0.0061898 0.000245087
-12.7317 -0.00623112 0.000247556
-12.6898 -0.00627279 0.000250055
-12.6479 -0.00631482 0.000252583
-12.6061 -0.00635721 0.000255142
-12.5643 -0.00639997 0.000257732
-12.5226 -0.00644309 0.000260353
-12.481 -0.00648659 0.000263007
-12.4394 -0.00653047 0.000265692
-12.3979 -0.00657474 0.000268411
-12.3565 -0.00661939 0.000271162
-12.3151 -0.00666444 0.000273948
-12.2738 -0.00670988 0.000276768
-12.2325 -0.00675573 0.000279623
-12.1913 -0.00680199 0.000282514
-12.1501 -0.00684866 0.00028544
-12.109 -0.00689575 0.000288404
-12.068 -0.00694326 0.000291404
-12.027 -0.0069912 0.000294442
-11.986 -0.00703958 0.000297519
-11.9452 -0.0070884 0.000300635
-11.9043 -0.00713767 0.00030379
-11.8636 -0.00718738 0.000306985
-11.8228 -0.00723756 0.000310222
-11.7822 -0.00728819 0.0003135
-11.7415 -0.0073393 0.00031682
-11.701 -0.00739088 0.000320184
-11.6605 -0.00744294 0.00032359
-11.62 -0.0074955 0.000327042
-11.5796 -0.00754854 0.000330538
-11.5392 -0.00760209 0.00033408
-11.4989 -0.00765614 0.000337669
-11.4587 -0.00771071 0.000341305
-11.4184 -0.0077658 0.000344989
-11.3783 -0.00782142 0.000348722
-11.3381 -0.00787757 0.000352505
-11.2981 -0.00793426 0.000356338
-11.2581 -0.0079915 0.000360223
-11.2181 -0.0080493 0.00036416
-11.1781 -0.00810766 0.000368151
-11.1383 -0.0081666 0.000372195
-11.0984 -0.00822611 0.000376294
-11.0586 -0.00828621 0.00038045
-11.0189 -0.0083469 0.000384662
-10.9792 -0.0084082 0.000388932
-10.9395 -0.00847011 0.000393261
-10.8999 -0.00853264 0.00039765
-10.8603 -0.0085958 0.0004021
-10.8208 -0.0086596 0.000406612
-10.7813 -0.00872404 0.000411187
-10.7418 -0.00878913 0.000415827
-10.7024 -0.00885489 0.000420531
-10.6631 -0.00892133 0.000425302
-10.6238 -0.00898844 0.000430141
-10.5845 -0.00905625 0.000435049
-10.5452 -0.00912477 0.000440026
-10.506 -0.00919399 0.000445076
-10.4669 -0.00926394 0.000450197
-10.4278 -0.00933461 0.000455393
-10.3887 -0.00940604 0.000460664
-10.3496 -0.00947821 0.000466012
-10.3106 -0.00955115 0.000471438
-10.2717 -0.00962487 0.000476943
-10.2328 -0.00969938 0.00048253
-10.1939 -0.00977468 0.000488199
-10.155 -0.0098508 0.000493952
-10.1162 -0.00992773 0.00049979
-10.0774 -0.0100055 0.000505716
-10.0387 -0.0100841 0.00051173
-10 -0.0101636 0.000517835
-9.96134 -0.010244 0.000524032
-9.92271 -0.0103252 0.000530323
-9.88412 -0.0104073 0.00053671
-9.84557 -0.0104904 0.000543194
-9.80704 -0.0105743 0.000549778
-9.76856 -0.0106593 0.000556463
-9.73011 -0.0107451 0.000563252
-9.69169 -0.010832 0.000570146
-9.65331 -0.0109198 0.000577147
-9.61496 -0.0110086 0.000584257
-9.57664 -0.0110985 0.000591479
-9.53836 -0.0111893 0.000598815
-9.50011 -0.0112812 0.000606268
-9.46189 -0.0113742 0.000613838
-9.42371 -0.0114683 0.000621529
-9.38556 -0.0115634 0.000629344
-9.34744 -0.0116597 0.000637284
-9.30935 -0.0117571 0.000645352
-9.2713 -0.0118557 0.000653551
-9.23327 -0.0119554 0.000661883
-9.19528 -0.0120563 0.000670352
-9.15732 -0.0121584 0.00067896
-9.11939 -0.0122618 0.000687709
-9.08149 -0.0123663 0.000696604
-9.04362 -0.0124722 0.000705646
-9.00578 -0.0125794 0.000714839
-8.96797 -0.0126878 0.000724186
-8.93019 -0.0127976 0.00073369
-8.89244 -0.0129087 0.000743355
-8.85471 -0.0130213 0.000753184
-8.81702 -0.0131352 0.000763181
-8.77936 -0.0132505 0.000773348
-8.74172 -0.0133673 0.000783691
-8.70412 -0.0134856 0.000794212
-8.66654 -0.0136053 0.000804916
-8.62899 -0.0137266 0.000815806
-8.59146 -0.0138494 0.000826887
-8.55397 -0.0139738 0.000838162
-8.5165 -0.0140998 0.000849637
-8.47906 -0.0142275 0.000861315
-8.44165 -0.0143568 0.000873201
-8.40426 -0.0144878 0.0008853
-8.3669 -0.0146205 0.000897617
-8.32956 -0.0147549 0.000910156
-8.29226 -0.0148912 0.000922922
-8.25497 -0.0150292 0.000935921
-8.21772 -0.0151691 0.000949158
-8.18049 -0.0153109 0.000962639
-8.14328 -0.0154546 0.000976369
-8.1061 -0.0156002 0.000990354
-8.06895 -0.0157478 0.0010046
-8.03182 -0.0158975 0.00101911
-7.99471 -0.0160492 0.0010339
-7.95763 -0.016203 0.00104897
-7.92058 -0.0163589 0.00106432
-7.88355 -0.0165171 0.00107997
-7.84654 -0.0166774 0.00109591
-7.80955 -0.01684 0.00111217
-7.77259 -0.0170049 0.00112874
-7.73566 -0.0171721 0.00114563
-7.69874 -0.0173418 0.00116286
-7.66185 -0.0175139 0.00118042
-7.62498 -0.0176884 0.00119833
-7.58814 -0.0178655 0.0012166
-7.55132 -0.0180452 0.00123523
-7.51452 -0.0182276 0.00125424
-7.47774 -0.0184126 0.00127363
-7.44099 -0.0186004 0.00129341
-7.40425 -0.0187909 0.0013136
-7.36754 -0.0189843 0.00133421
-7.33085 -0.0191807 0.00135524
-7.29418 -0.01938 0.0013767
-7.25754 -0.0195823 0.00139861
-7.22091 -0.0197878 0.00142099
-7.18431 -0.0199964 0.00144383
-7.14772 -0.0202082 0.00146716
-7.11116 -0.0204233 0.00149098
-7.07462 -0.0206418 0.00151532
-7.0381 -0.0208638 0.00154018
-7.00159 -0.0210892 0.00156558
-6.96511 -0.0213182 0.00159153
-6.92865 -0.0215509 0.00161805
-6.89221 -0.0217874 0.00164515
-6.85579 -0.0220276 0.00167286
-6.81938 -0.0222718 0.00170118
-6.783 -0.0225199 0.00173014
-6.74664 -0.0227722 0.00175976
-6.71029 -0.0230286 0.00179004
-6.67397 -0.0232893 0.00182102
-6.63766 -0.0235543 0.0018527
-6.60137 -0.0238239 0.00188512
-6.5651 -0.024098 0.00191829
-6.52885 -0.0243767 0.00195224
-6.49262 -0.0246603 0.00198699
-6.4564 -0.0249487 0.00202256
-6.42021 -0.0252421 0.00205897
-6.38403 -0.0255407 0.00209626
-6.34786 -0.0258445 0.00213445
-6.31172 -0.0261537 0.00217357
-6.27559 -0.0264684 0.00221364
-6.23949 -0.0267887 0.00225469
-6.20339 -0.0271148 0.00229676
-6.16732 -0.0274468 0.00233988
-6.13126 -0.0277848 0.00238408
-6.09522 -0.0281291 0.0024294
-6.05919 -0.0284798 0.00247587
-6.02319 -0.0288369 0.00252352
-5.9872 -0.0292008 0.00257241
-5.95122 -0.0295715 0.00262256
-5.91526 -0.0299492 0.00267402
-5.87932 -0.0303342 0.00272683
-5.84339 -0.0307266 0.00278104
-5.80748 -0.0311266 0.0028367
-5.77158 -0.0315344 0.00289384
-5.7357 -0.0319502 0.00295254
-5.69984 -0.0323742 0.00301283
-5.66399 -0.0328066 0.00307478
-5.62815 -0.0332478 0.00313844
-5.59233 -0.0336978 0.00320387
-5.55653 -0.0341571 0.00327114
-5.52074 -0.0346257 0.00334031
-5.48497 -0.035104 0.00341145
-5.4492 -0.0355922 0.00348463
-5.41346 -0.0360907 0.00355993
-5.37773 -0.0365997 0.00363742
-5.34201 -0.0371196 0.00371718
-5.30631 -0.0376505 0.00379931
-5.27062 -0.038193 0.00388389
-5.23494 -0.0387472 0.00397101
-5.19928 -0.0393137 0.00406077
-5.16363 -0.0398926 0.00415328
-5.128 -0.0404844 0.00424865
-5.09237 -0.0410896 0.00434697
-5.05677 -0.0417084 0.00444838
-5.02117 -0.0423414 0.004553
-4.98559 -0.0429889 0.00466096
-4.95002 -0.0436515 0.00477238
-4.91446 -0.0443296 0.00488743
-4.87892 -0.0450236 0.00500624
-4.84339 -0.0457343 0.00512898
-4.80787 -0.0464619 0.00525581
-4.77237 -0.0472072 0.0053869
-4.73687 -0.0479707 0.00552245
-4.70139 -0.048753 0.00566265
-4.66592 -0.0495548 0.00580769
-4.63046 -0.0503767 0.0059578
-4.59502 -0.0512194 0.00611321
-4.55958 -0.0520837 0.00627415
-4.52416 -0.0529702 0.00644088
-4.48875 -0.0538798 0.00661367
-4.45335 -0.0548133 0.0067928
-4.41797 -0.0557716 0.00697857
-4.38259 -0.0567556 0.00717129
-4.34722 -0.0577662 0.00737131
-4.31187 -0.0588045 0.00757898
-4.27653 -0.0598713 0.00779468
-4.24119 -0.0609679 0.00801881
-4.20587 -0.0620955 0.00825179
-4.17056 -0.063255 0.00849407
-4.13526 -0.064448 0.00874615
-4.09997 -0.0656756 0.00900852
-4.06469 -0.0669392 0.00928174
-4.02942 -0.0682404 0.00956638
-3.99416 -0.0695806 0.00986306
-3.95891 -0.0709615 0.0101724
-3.92367 -0.0723848 0.0104952
-3.88844 -0.0738523 0.0108322
-3.85322 -0.0753658 0.0111841
-3.81801 -0.0769274 0.0115519
-3.7828 -0.0785391 0.0119364
-3.74761 -0.0802033 0.0123387
-3.71243 -0.0819223 0.0127598
-3.67726 -0.0836985 0.0132008
-3.64209 -0.0855347 0.0136631
-3.60694 -0.0874336 0.0141478
-3.57179 -0.0893981 0.0146566
-3.53665 -0.0914315 0.0151908
-3.50152 -0.0935371 0.0157522
-3.4664 -0.0957184 0.0163425
-3.43129 -0.0979792 0.0169638
-3.39619 -0.100324 0.0176181
-3.36109 -0.102756 0.0183077
-3.32601 -0.10528 0.0190352
-3.29093 -0.107902 0.0198033
-3.25586 -0.110627 0.0206148
-3.2208 -0.113459 0.0214731
-3.18574 -0.116405 0.0223817
-3.1507 -0.119472 0.0233444
-3.11566 -0.122666 0.0243656
-3.08063 -0.125995 0.0254497
-3.0456 -0.129466 0.026602
-3.01059 -0.133088 0.0278282
-2.97558 -0.13687 0.0291343
-2.94058 -0.140822 0.0305274
-2.90558 -0.144955 0.0320149
-2.87059 -0.149279 0.0336055
-2.83561 -0.153808 0.0353085
-2.80064 -0.158555 0.0371344
-2.76567 -0.163533 0.0390949
-2.73071 -0.16876 0.0412032
-2.69576 -0.174252 0.0434739
-2.66081 -0.180027 0.0459238
-2.62587 -0.186106 0.0485714
-2.59094 -0.19251 0.0514379
-2.55601 -0.199264 0.0545474
-2.52109 -0.206394 0.0579271
-2.48617 -0.213928 0.0616083
-2.45126 -0.221897 0.0656265
-2.41636 -0.230335 0.0700228
-2.38146 -0.239279 0.0748444
-2.34657 -0.248768 0.0801458
-2.31168 -0.258848 0.0859906
-2.2768 -0.269565 0.0924525
-2.24192 -0.280971 0.0996181
-2.20705 -0.293121 0.107589
-2.17219 -0.306075 0.116484
-2.13733 -0.319896 0.126447
-2.10247 -0.334649 0.137644
-2.06762 -0.350401 0.150279
-2.03278 -0.367217 0.164594
-1.99794 -0.38516 0.180878
-1.9631 -0.404279 0.199487
-1.92827 -0.424604 0.220846
-1.89345 -0.446131 0.245478
-1.85862 -0.4688 0.274015
-1.82381 -0.492463 0.307228
-1.78899 -0.516833 0.346053
-1.75419 -0.541413 0.391611
-1.71938 -0.565389 0.445228
-1.68458 -0.587474 0.508422
-1.64979 -0.605691 0.582843
-1.61499 -0.617102 0.670092
-1.58021 -0.617481 0.771358
-1.54542 -0.601053 0.886738
-1.51064 -0.560521 1.01414
-1.47586 -0.487807 1.14783
-1.44109 -0.37606 1.2771
-1.40632 -0.223106 1.38625
-1.37155 -0.0352548 1.45735
-1.33679 0.171308 1.47625
-1.30203 0.374139 1.43878
-1.26727 0.552119 1.35287
-1.23251 0.692156 1.23468
-1.19776 0.79104 1.10191
-1.16301 0.852907 0.968767
-1.12827 0.885316 0.84425
-1.09352 0.896232 0.73273
-1.05878 0.89249 0.635442
-1.02405 0.879338 0.551837
-0.989309 0.860549 0.480537
-0.954576 0.838716 0.419898
-0.919844 0.815564 0.368301
-0.885115 0.792209 0.324287
-0.850388 0.769352 0.286598
-0.815663 0.747413 0.254173
-0.78094 0.726632 0.226133
-0.746219 0.707127 0.201752
-0.711499 0.688941 0.180435
-0.676781 0.672069 0.16169
-0.642065 0.656478 0.145114
-0.60735 0.642118 0.130372
-0.572637 0.628931 0.117186
-0.537925 0.616856 0.105327
-0.503214 0.605831 0.0945991
-0.468504 0.595797 0.0848396
-0.433796 0.5867 0.0759099
-0.399089 0.578489 0.0676918
-0.364382 0.571117 0.0600837
-0.329676 0.564541 0.052998
-0.294972 0.558724 0.046358
-0.260267 0.553634 0.0400965
-0.225564 0.54924 0.0341539
-0.190861 0.545519 0.0284766
-0.156158 0.542449 0.0230162
-0.121456 0.540014 0.0177283
-0.0867541 0.538199 0.0125714
-0.0520524 0.536994 0.00750645
-0.0173508 0.536394 0.00249612
0.0173508 0.536394 -0.00249612
0.0520524 0.536994 -0.00750645
0.0867541 0.538199 -0.0125714
0.121456 0.540014 -0.0177283
0.156158 0.542449 -0.0230162
0.190861 0.545519 -0.0284766
0.225564 0.54924 -0.0341539
0.260267 0.553634 -0.0400965
0.294972 0.558724 -0.046358
0.329676 0.564541 -0.052998
0.364382 0.571117 -0.0600837
0.399089 0.578489 -0.0676918
0.433796 0.5867 -0.0759099
0.468504 0.595797 -0.0848396
0.503214 0.605831 -0.0945991
0.537925 0.616856 -0.105327
0.572637 0.628931 -0.117186
0.60735 0.642118 -0.130372
0.642065 0.656478 -0.145114
0.676781 0.672069 -0.16169
0.711499 0.688941 -0.180435
0.746219 0.707127 -0.201752
0.78094 0.726632 -0.226133
0.815663 0.747413 -0.254173
0.850388 0.769352 -0.286598
0.885115 0.792209 -0.324287
0.919844 0.815564 -0.368301
0.954576 0.838716 -0.419898
0.989309 0.860549 -0.480537
1.02405 0.879338 -0.551837
1.05878 0.89249 -0.635442
1.09352 0.896232 -0.73273
1.12827 0.885316 -0.84425
1.16301 0.852907 -0.968767
1.19776 0.79104 -1.10191
1.23251 0.692156 -1.23468
1.26727 0.552119 -1.35287
1.30203 0.374139 -1.43878
1.33679 0.171308 -1.47625
1.37155 -0.0352548 -1.45735
1.40632 -0.223106 -1.38625
1.44109 -0.37606 -1.2771
1.47586 -0.487807 -1.14783
1.51064 -0.560521 -1.01414
1.54542 -0.601053 -0.886738
1.58021 -0.617481 -0.771358
1.61499 -0.617102 -0.670092
1.64979 -0.605691 -0.582843
1.68458 -0.587474 -0.508422
1.71938 -0.565389 -0.445228
1.75419 -0.541413 -0.391611
1.78899 -0.516833 -0.346053
1.82381 -0.492463 -0.307228
1.85862 -0.4688 -0.274015
1.89345 -0.446131 -0.245478
1.92827 -0.424604 -0.220846
1.9631 -0.404279 -0.199487
1.99794 -0.38516 -0.180878
2.03278 -0.367217 -0.164594
2.06762 -0.350401 -0.150279
2.10247 -0.334649 -0.137644
2.13733 -0.319896 -0.126447
2.17219 -0.306075 -0.116484
2.20705 -0.293121 -0.107589
2.24192 -0.280971 -0.0996181
2.2768 -0.269565 -0.0924525
2.31168 -0.258848 -0.0859906
2.34657 -0.248768 -0.0801458
2.38146 -0.239279 -0.0748444
2.41636 -0.230335 -0.0700228
2.45126 -0.221897 -0.0656265
2.48617 -0.213928 -0.0616083
2.52109 -0.206394 -0.0579271
2.55601 -0.199264 -0.0545474
2.59094 -0.19251 -0.0514379
2.62587 -0.186106 -0.0485714
2.66081 -0.180027 -0.0459238
2.69576 -0.174252 -0.0434739
2.73071 -0.16876 -0.0412032
2.76567 -0.163533 -0.0390949
2.80064 -0.158555 -0.0371344
2.83561 -0.153808 -0.0353085
2.87059 -0.149279 -0.0336055
2.90558 -0.144955 -0.0320149
2.94058 -0.140822 -0.0305274
2.97558 -0.13687 -0.0291343
3.01059 -0.133088 -0.0278282
3.0456 -0.129466 -0.026602
3.08063 -0.125995 -0.0254497
3.11566 -0.122666 -0.0243656
3.1507 -0.119472 -0.0233444
3.18574 -0.116405 -0.0223817
3.2208 -0.113459 -0.0214731
3.25586 -0.110627 -0.0206148
3.29093 -0.107902 -0.0198033
3.32601 -0.10528 -0.0190352
3.36109 -0.102756 -0.0183077
3.39619 -0.100324 -0.0176181
3.43129 -0.0979792 -0.0169638
3.4664 -0.0957184 -0.0163425
3.50152 -0.0935371 -0.0157522
3.53665 -0.0914315 -0.0151908
3.57179 -0.0893981 -0.0146566
3.60694 -0.0874336 -0.0141478
3.64209 -0.0855347 -0.0136631
3.67726 -0.0836985 -0.0132008
3.71243 -0.0819223 -0.0127598
3.74761 -0.0802033 -0.0123387
3.7828 -0.0785391 -0.0119364
3.81801 -0.0769274 -0.0115519
3.85322 -0.0753658 -0.0111841
3.88844 -0.0738523 -0.0108322
3.92367 -0.0723848 -0.0104952
3.95891 -0.0709615 -0.0101724
3.99416 -0.0695806 -0.00986306
4.02942 -0.0682404 -0.00956638
4.06469 -0.0669392 -0.00928174
4.09997 -0.0656756 -0.00900852
4.13526 -0.064448 -0.00874615
4.17056 -0.063255 -0.00849407
4.20587 -0.0620955 -0.00825179
4.24119 -0.0609679 -0.00801881
4.27653 -0.0598713 -0.00779468
4.31187 -0.0588045 -0.00757898
4.34722 -0.0577662 -0.00737131
4.38259 -0.0567556 -0.00717129
4.41797 -0.0557716 -0.00697857
4.45335 -0.0548133 -0.0067928
4.48875 -0.0538798 -0.00661367
4.52416 -0.0529702 -0.00644088
4.55958 -0.0520837 -0.00627415
4.59502 -0.0512194 -0.00611321
4.63046 -0.0503767 -0.0059578
4.66592 -0.0495548 -0.00580769
4.70139 -0.048753 -0.00566265
4.73687 -0.0479707 -0.00552245
4.77237 -0.0472072 -0.0053869
4.80787 -0.0464619 -0.00525581
4.84339 -0.0457343 -0.00512898
4.87892 -0.0450236 -0.00500624
4.91446 -0.0443296 -0.00488743
4.95002 -0.0436515 -0.00477238
4.98559 -0.0429889 -0.00466096
5.02117 -0.0423414 -0.004553
5.05677 -0.0417084 -0.00444838
5.09237 -0.0410896 -0.00434697
5.128 -0.0404844 -0.00424865
5.16363 -0.0398926 -0.00415328
5.19928 -0.0393137 -0.00406077
5.23494 -0.0387472 -0.00397101
5.27062 -0.038193 -0.00388389
5.30631 -0.0376505 -0.00379931
5.34201 -0.0371196 -0.00371718
5.37773 -0.0365997 -0.00363742
5.41346 -0.0360907 -0.00355993
5.4492 -0.0355922 -0.00348463
5.48497 -0.035104 -0.00341145
5.52074 -0.0346257 -0.00334031
5.55653 -0.0341571 -0.00327114
5.59233 -0.0336978 -0.00320387
5.62815 -0.0332478 -0.00313844
5.66399 -0.0328066 -0.00307478
5.69984 -0.0323742 -0.00301283
5.7357 -0.0319502 -0.00295254
5.77158 -0.0315344 -0.00289384
5.80748 -0.0311266 -0.0028367
5.84339 -0.0307266 -0.00278104
5.87932 -0.0303342 -0.00272683
5.91526 -0.0299492 -0.00267402
5.95122 -0.0295715 -0.00262256
5.9872 -0.0292008 -0.00257241
6.02319 -0.0288369 -0.00252352
6.05919 -0.0284798 -0.00247587
6.09522 -0.0281291 -0.0024294
6.13126 -0.0277848 -0.00238408
6.16732 -0.0274468 -0.00233988
6.20339 -0.0271148 -0.00229676
6.23949 -0.0267887 -0.00225469
6.27559 -0.0264684 -0.00221364
6.31172 -0.0261537 -0.00217357
6.34786 -0.0258445 -0.00213445
6.38403 -0.0255407 -0.00209626
6.42021 -0.0252421 -0.00205897
6.4564 -0.0249487 -0.00202256
6.49262 -0.0246603 -0.00198699
6.52885 -0.0243767 -0.00195224
6.5651 -0.024098 -0.00191829
6.60137 -0.0238239 -0.00188512
6.63766 -0.0235543 -0.0018527
6.67397 -0.0232893 -0.00182102
6.71029 -0.0230286 -0.00179004
6.74664 -0.0227722 -0.00175976
6.783 -0.0225199 -0.00173014
6.81938 -0.0222718 -0.00170118
6.85579 -0.0220276 -0.00167286
6.89221 -0.0217874 -0.00164515
6.92865 -0.0215509 -0.00161805
6.96511 -0.0213182 -0.00159153
7.00159 -0.0210892 -0.00156558
7.0381 -0.0208638 -0.00154018
7.07462 -0.0206418 -0.00151532
7.11116 -0.0204233 -0.00149098
7.14772 -0.0202082 -0.00146716
7.18431 -0.0199964 -0.00144383
7.22091 -0.0197878 -0.00142099
7.25754 -0.0195823 -0.00139861
7.29418 -0.01938 -0.0013767
7.33085 -0.0191807 -0.00135524
7.36754 -0.0189843 -0.00133421
7.40425 -0.0187909 -0.0013136
7.44099 -0.0186004 -0.00129341
7.47774 -0.0184126 -0.00127363
7.51452 -0.0182276 -0.00125424
7.55132 -0.0180452 -0.00123523
7.58814 -0.0178655 -0.0012166
7.62498 -0.0176884 -0.00119833
7.66185 -0.0175139 -0.00118042
7.69874 -0.0173418 -0.00116286
7.73566 -0.0171721 -0.00114563
7.77259 -0.0170049 -0.00112874
7.80955 -0.01684 -0.00111217
7.84654 -0.0166774 -0.00109591
7.88355 -0.0165171 -0.00107997
7.92058 -0.0163589 -0.00106432
7.95763 -0.016203 -0.00104897
7.99471 -0.0160492 -0.0010339
8.03182 -0.0158975 -0.00101911
8.06895 -0.0157478 -0.0010046
8.1061 -0.0156002 -0.000990354
8.14328 -0.0154546 -0.000976369
8.18049 -0.0153109 -0.000962639
8.21772 -0.0151691 -0.000949158
8.25497 -0.0150292 -0.000935921
8.29226 -0.0148912 -0.000922922
8.32956 -0.0147549 -0.000910156
8.3669 -0.0146205 -0.000897617
8.40426 -0.0144878 -0.0008853
8.44165 -0.0143568 -0.000873201
8.47906 -0.0142275 -0.000861315
8.5165 -0.0140998 -0.000849637
8.55397 -0.0139738 -0.000838162
8.59146 -0.0138494 -0.000826887
8.62899 -0.0137266 -0.000815806
8.66654 -0.0136053 -0.000804916
8.70412 -0.0134856 -0.000794212
8.74172 -0.0133673 -0.000783691
8.77936 -0.0132505 -0.000773348
8.81702 -0.0131352 -0.000763181
8.85471 -0.0130213 -0.000753184
8.89244 -0.0129087 -0.000743355
8.93019 -0.0127976 -0.00073369
8.96797 -0.0126878 -0.000724186
9.00578 -0.0125794 -0.000714839
9.04362 -0.0124722 -0.000705646
9.08149 -0.0123663 -0.000696604
9.11939 -0.0122618 -0.000687709
9.15732 -0.0121584 -0.00067896
9.19528 -0.0120563 -0.000670352
9.23327 -0.0119554 -0.000661883
9.2713 -0.0118557 -0.000653551
9.30935 -0.0117571 -0.000645352
9.34744 -0.0116597 -0.000637284
9.38556 -0.0115634 -0.000629344
9.42371 -0.0114683 -0.000621529
9.46189 -0.0113742 -0.000613838
9.50011 -0.0112812 -0.000606268
9.53836 -0.0111893 -0.000598815
9.57664 -0.0110985 -0.000591479
9.61496 -0.0110086 -0.000584257
9.65331 -0.0109198 -0.000577147
9.69169 -0.010832 -0.000570146
9.73011 -0.0107451 -0.000563252
9.76856 -0.0106593 -0.000556463
9.80704 -0.0105743 -0.000549778
9.84557 -0.0104904 -0.000543194
9.88412 -0.0104073 -0.00053671
9.92271 -0.0103252 -0.000530323
9.96134 -0.010244 -0.000524032
10 -0.0101636 -0.000517835
10.0387 -0.0100841 -0.00051173
10.0774 -0.0100055 -0.000505716
10.1162 -0.00992773 -0.00049979
10.155 -0.0098508 -0.000493952
10.1939 -0.00977468 -0.000488199
10.2328 -0.00969938 -0.00048253
10.2717 -0.00962487 -0.000476943
10.3106 -0.00955115 -0.000471438
10.3496 -0.00947821 -0.000466012
10.3887 -0.00940604 -0.000460664
10.4278 -0.00933461 -0.000455393
10.4669 -0.00926394 -0.000450197
10.506 -0.00919399 -0.000445076
10.5452 -0.00912477 -0.000440026
10.5845 -0.00905625 -0.000435049
10.6238 -0.00898844 -0.000430141
10.6631 -0.00892133 -0.000425302
10.7024 -0.00885489 -0.000420531
10.7418 -0.00878913 -0.000415827
10.7813 -0.00872404 -0.000411187
10.8208 -0.0086596 -0.000406612
10.8603 -0.0085958 -0.0004021
10.8999 -0.00853264 -0.00039765
10.9395 -0.00847011 -0.000393261
10.9792 -0.0084082 -0.000388932
11.0189 -0.0083469 -0.000384662
11.0586 -0.00828621 -0.00038045
11.0984 -0.00822611 -0.000376294
11.1383 -0.0081666 -0.000372195
11.1781 -0.00810766 -0.000368151
11.2181 -0.0080493 -0.00036416
11.2581 -0.0079915 -0.000360223
11.2981 -0.00793426 -0.000356338
11.3381 -0.00787757 -0.000352505
11.3783 -0.00782142 -0.000348722
11.4184 -0.0077658 -0.000344989
11.4587 -0.00771071 -0.000341305
11.4989 -0.00765614 -0.000337669
11.5392 -0.00760209 -0.00033408
11.5796 -0.00754854 -0.000330538
11.62 -0.0074955 -0.000327042
11.6605 -0.00744294 -0.00032359
11.701 -0.00739088 -0.000320184
11.7415 -0.0073393 -0.00031682
11.7822 -0.00728819 -0.0003135
11.8228 -0.00723756 -0.000310222
11.8636 -0.00718738 -0.000306985
11.9043 -0.00713767 -0.00030379
11.9452 -0.0070884 -0.000300635
11.986 -0.00703958 -0.000297519
12.027 -0.0069912 -0.000294442
12.068 -0.00694326 -0.000291404
12.109 -0.00689575 -0.000288404
12.1501 -0.00684866 -0.00028544
12.1913 -0.00680199 -0.000282514
12.2325 -0.00675573 -0.000279623
12.2738 -0.00670988 -0.000276768
12.3151 -0.00666444 -0.000273948
12.3565 -0.00661939 -0.000271162
12.3979 -0.00657474 -0.000268411
12.4394 -0.00653047 -0.000265692
12.481 -0.00648659 -0.000263007
12.5226 -0.00644309 -0.000260353
12.5643 -0.00639997 -0.000257732
12.6061 -0.00635721 -0.000255142
12.6479 -0.00631482 -0.000252583
12.6898 -0.00627279 -0.000250055
12.7317 -0.00623112 -0.000247556
12.7737 -0.0061898 -0.000245087
12.8158 -0.00614883 -0.000242647
12.8579 -0.0061082 -0.000240236
12.9001 -0.00606791 -0.000237853
12.9424 -0.00602796 -0.000235498
12.9847 -0.00598834 -0.00023317
13.0271 -0.00594905 -0.00023087
13.0696 -0.00591008 -0.000228596
13.1121 -0.00587143 -0.000226348
13.1547 -0.0058331 -0.000224126
13.1974 -0.00579509 -0.00022193
13.2402 -0.00575738 -0.000219758
13.283 -0.00571997 -0.000217612
13.3259 -0.00568287 -0.000215489
13.3689 -0.00564607 -0.000213391
13.4119 -0.00560956 -0.000211317
13.455 -0.00557334 -0.000209266
13.4982 -0.00553741 -0.000207237
13.5415 -0.00550177 -0.000205232
13.5848 -0.00546641 -0.000203249
13.6283 -0.00543132 -0.000201288
13.6718 -0.00539651 -0.000199348
13.7153 -0.00536197 -0.000197431
13.759 -0.0053277 -0.000195534
13.8028 -0.0052937 -0.000193658
13.8466 -0.00525996 -0.000191802
13.8905 -0.00522647 -0.000189967
13.9345 -0.00519325 -0.000188152
13.9786 -0.00516028 -0.000186356
14.0227 -0.00512755 -0.00018458
14.067 -0.00509508 -0.000182823
14.1113 -0.00506285 -0.000181085
14.1558 -0.00503086 -0.000179366
14.2003 -0.00499911 -0.000177665
14.2449 -0.0049676 -0.000175981
14.2896 -0.00493632 -0.000174316
14.3344 -0.00490528 -0.000172669
14.3793 -0.00487446 -0.000171038
14.4243 -0.00484387 -0.000169425
14.4693 -0.0048135 -0.000167829
14.5145 -0.00478335 -0.00016625
14.5598 -0.00475342 -0.000164686
14.6052 -0.0047237 -0.00016314
14.6506 -0.0046942 -0.000161609
14.6962 -0.00466491 -0.000160094
14.7419 -0.00463583 -0.000158594
14.7877 -0.00460696 -0.00015711
14.8336 -0.00457829 -0.000155641
14.8796 -0.00454982 -0.000154186
14.9257 -0.00452154 -0.000152747
14.9719 -0.00449347 -0.000151322
15.0182 -0.00446559 -0.000149912
15.0647 -0.0044379 -0.000148515
15.1112 -0.00441041 -0.000147133
15.1579 -0.0043831 -0.000145764
15.2047 -0.00435598 -0.000144409
15.2516 -0.00432904 -0.000143068
15.2986 -0.00430228 -0.000141739
15.3458 -0.0042757 -0.000140424
15.393 -0.0042493 -0.000139121
15.4404 -0.00422307 -0.000137832
15.488 -0.00419702 -0.000136555
15.5356 -0.00417114 -0.00013529
15.5834 -0.00414543 -0.000134037
15.6313 -0.00411988 -0.000132796
15.6794 -0.0040945 -0.000131568
15.7276 -0.00406929 -0.000130351
15.7759 -0.00404423 -0.000129145
15.8243 -0.00401934 -0.000127951
15.873 -0.0039946 -0.000126769
15.9217 -0.00397002 -0.000125597
15.9706 -0.00394559 -0.000124436
16.0197 -0.00392131 -0.000123287
16.0689 -0.00389719 -0.000122147
16.1182 -0.00387321 -0.000121019
16.1677 -0.00384938 -0.0001199
16.2174 -0.00382569 -0.000118793
16.2672 -0.00380215 -0.000117695
16.3172 -0.00377874 -0.000116607
16.3674 -0.00375548 -0.000115529
16.4177 -0.00373235 -0.00011446
16.4682 -0.00370936 -0.000113402
16.5189 -0.0036865 -0.000112352
16.5697 -0.00366377 -0.000111312
16.6208 -0.00364118 -0.000110281
16.672 -0.00361871 -0.00010926
16.7234 -0.00359637 -0.000108247
16.775 -0.00357415 -0.000107243
16.8268 -0.00355206 -0.000106248
16.8787 -0.00353009 -0.000105261
16.9309 -0.00350824 -0.000104283
16.9833 -0.0034865 -0.000103313
17.0359 -0.00346488 -0.000102351
17.0887 -0.00344338 -0.000101397
17.1418 -0.00342199 -0.000100452
17.195 -0.00340071 -9.95139e-05
17.2485 -0.00337954 -9.85839e-05
17.3022 -0.00335847 -9.76615e-05
17.3562 -0.00333752 -9.67466e-05
17.4104 -0.00331666 -9.58392e-05
17.4648 -0.00329591 -9.4939e-05
17.5195 -0.00327526 -9.40461e-05
17.5744 -0.00325471 -9.31602e-05
17.6296 -0.00323425 -9.22812e-05
17.6851 -0.00321389 -9.14092e-05
17.7408 -0.00319362 -9.05438e-05
17.7969 -0.00317344 -8.96852e-05
17.8532 -0.00315335 -8.8833e-05
17.9098 -0.00313335 -8.79872e-05
17.9667 -0.00311343 -8.71478e-05
18.0239 -0.00309359 -8.63145e-05
18.0815 -0.00307384 -8.54874e-05
18.1393 -0.00305417 -8.46662e-05
18.1975 -0.00303457 -8.38509e-05
18.256 -0.00301505 -8.30413e-05
18.3149 -0.0029956 -8.22373e-05
18.3742 -0.00297622 -8.14389e-05
18.4338 -0.0029569 -8.06459e-05
18.4938 -0.00293766 -7.98582e-05
18.5542 -0.00291847 -7.90756e-05
18.615 -0.00289935 -7.82981e-05
18.6762 -0.00288029 -7.75256e-05
18.7379 -0.00286128 -7.67578e-05
18.8 -0.00284232 -7.59948e-05
18.8625 -0.00282342 -7.52363e-05
18.9255 -0.00280456 -7.44822e-05
18.9891 -0.00278574 -7.37324e-05
19.0531 -0.00276696 -7.29868e-05
19.1177 -0.00274822 -7.22452e-05
19.1828 -0.00272952 -7.15074e-05
19.2484 -0.00271084 -7.07734e-05
19.3147 -0.00269219 -7.00429e-05
19.3816 -0.00267356 -6.93158e-05
19.4491 -0.00265495 -6.8592e-05
19.5173 -0.00263635 -6.78711e-05
19.5862 -0.00261776 -6.71532e-05
19.6558 -0.00259918 -6.64379e-05
19.7262 -0.00258058 -6.5725e-05
19.7974 -0.00256198 -6.50144e-05
19.8694 -0.00254336 -6.43057e-05
19.9423 -0.00252472 -6.35987e-05
20.0162 -0.00250605 -6.28932e-05
20.091 -0.00248734 -6.21889e-05
20.1669 -0.00246857 -6.14854e-05
20.244 -0.00244975 -6.07823e-05
20.3222 -0.00243086 -6.00793e-05
20.4016 -0.00241188 -5.9376e-05
20.4825 -0.00239281 -5.86718e-05
20.5648 -0.00237362 -5.79662e-05
20.6487 -0.00235429 -5.72585e-05
20.7344 -0.00233481 -5.65482e-05
20.8219 -0.00231515 -5.58343e-05
20.9115 -0.00229528 -5.51158e-05
21.0034 -0.00227516 -5.43917e-05
21.0979 -0.00225476 -5.36606e-05
21.1952 -0.00223402 -5.29207e-05
21.2959 -0.00221288 -5.217e-05
21.4004 -0.00219125 -5.14058e-05
21.5093 -0.00216902 -5.06245e-05
21.6237 -0.00214605 -4.98214e-05
21.7448 -0.00212213 -4.89894e-05
21.8747 -0.00209693 -4.81181e-05
22.0165 -0.00206991 -4.71895e-05
22.1768 -0.00203999 -4.61689e-05
22.3723 -0.00200439 -4.49637e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.75Lambda0.5Nc1ClassicOneLoop/GRpOneLoop.txt <==
-22.3723 -0.00200443 -4.49656e-05
-22.1768 -0.00204004 -4.61709e-05
-22.0165 -0.00206995 -4.71916e-05
-21.8747 -0.00209698 -4.81202e-05
-21.7448 -0.00212218 -4.89916e-05
-21.6237 -0.0021461 -4.98236e-05
-21.5093 -0.00216907 -5.06268e-05
-21.4004 -0.0021913 -5.14081e-05
-21.2959 -0.00221293 -5.21724e-05
-21.1952 -0.00223407 -5.29232e-05
-21.0979 -0.00225481 -5.36631e-05
-21.0034 -0.00227522 -5.43943e-05
-20.9115 -0.00229533 -5.51185e-05
-20.8219 -0.00231521 -5.5837e-05
-20.7344 -0.00233487 -5.65509e-05
-20.6487 -0.00235435 -5.72614e-05
-20.5648 -0.00237367 -5.7969e-05
-20.4825 -0.00239287 -5.86747e-05
-20.4016 -0.00241194 -5.9379e-05
-20.3222 -0.00243092 -6.00824e-05
-20.244 -0.00244982 -6.07854e-05
-20.1669 -0.00246864 -6.14885e-05
-20.091 -0.0024874 -6.21921e-05
-20.0162 -0.00250611 -6.28965e-05
-19.9423 -0.00252479 -6.36021e-05
-19.8694 -0.00254343 -6.43091e-05
-19.7974 -0.00256205 -6.50178e-05
-19.7262 -0.00258065 -6.57285e-05
-19.6558 -0.00259925 -6.64415e-05
-19.5862 -0.00261784 -6.71568e-05
-19.5173 -0.00263643 -6.78749e-05
-19.4491 -0.00265503 -6.85958e-05
-19.3816 -0.00267364 -6.93197e-05
-19.3147 -0.00269227 -7.00468e-05
-19.2484 -0.00271092 -7.07774e-05
-19.1828 -0.0027296 -7.15115e-05
-19.1177 -0.0027483 -7.22493e-05
-19.0531 -0.00276704 -7.2991e-05
-18.9891 -0.00278582 -7.37367e-05
-18.9255 -0.00280464 -7.44865e-05
-18.8625 -0.0028235 -7.52407e-05
-18.8 -0.00284241 -7.59993e-05
-18.7379 -0.00286136 -7.67624e-05
-18.6762 -0.00288037 -7.75302e-05
-18.615 -0.00289944 -7.83029e-05
-18.5542 -0.00291856 -7.90804e-05
-18.4938 -0.00293775 -7.98631e-05
-18.4338 -0.002957 -8.06509e-05
-18.3742 -0.00297631 -8.1444e-05
-18.3149 -0.00299569 -8.22425e-05
-18.256 -0.00301514 -8.30465e-05
-18.1975 -0.00303467 -8.38562e-05
-18.1393 -0.00305426 -8.46716e-05
-18.0815 -0.00307394 -8.54929e-05
-18.0239 -0.00309369 -8.63201e-05
-17.9667 -0.00311353 -8.71535e-05
-17.9098 -0.00313345 -8.7993e-05
-17.8532 -0.00315345 -8.88388e-05
-17.7969 -0.00317354 -8.96911e-05
-17.7408 -0.00319372 -9.05499e-05
-17.6851 -0.00321399 -9.14153e-05
-17.6296 -0.00323436 -9.22875e-05
-17.5744 -0.00325482 -9.31665e-05
-17.5195 -0.00327537 -9.40525e-05
-17.4648 -0.00329602 -9.49455e-05
-17.4104 -0.00331678 -9.58458e-05
-17.3562 -0.00333763 -9.67534e-05
-17.3022 -0.00335859 -9.76683e-05
-17.2485 -0.00337966 -9.85908e-05
-17.195 -0.00340083 -9.9521e-05
-17.1418 -0.00342211 -0.000100459
-17.0887 -0.0034435 -0.000101405
-17.0359 -0.00346501 -0.000102358
-16.9833 -0.00348663 -0.00010332
-16.9309 -0.00350836 -0.00010429
-16.8787 -0.00353022 -0.000105269
-16.8268 -0.00355219 -0.000106255
-16.775 -0.00357428 -0.000107251
-16.7234 -0.0035965 -0.000108255
-16.672 -0.00361885 -0.000109268
-16.6208 -0.00364132 -0.00011029
-16.5697 -0.00366391 -0.000111321
-16.5189 -0.00368664 -0.000112361
-16.4682 -0.0037095 -0.00011341
-16.4177 -0.0037325 -0.000114469
-16.3674 -0.00375562 -0.000115538
-16.3172 -0.00377889 -0.000116616
-16.2672 -0.0038023 -0.000117704
-16.2174 -0.00382584 -0.000118802
-16.1677 -0.00384953 -0.00011991
-16.1182 -0.00387337 -0.000121029
-16.0689 -0.00389735 -0.000122157
-16.0197 -0.00392148 -0.000123297
-15.9706 -0.00394575 -0.000124447
-15.9217 -0.00397018 -0.000125607
-15.873 -0.00399477 -0.000126779
-15.8243 -0.00401951 -0.000127962
-15.7759 -0.0040444 -0.000129156
-15.7276 -0.00406946 -0.000130362
-15.6794 -0.00409468 -0.000131579
-15.6313 -0.00412006 -0.000132808
-15.5834 -0.00414561 -0.000134049
-15.5356 -0.00417132 -0.000135301
-15.488 -0.00419721 -0.000136566
-15.4404 -0.00422326 -0.000137844
-15.393 -0.00424949 -0.000139134
-15.3458 -0.00427589 -0.000140436
-15.2986 -0.00430247 -0.000141752
-15.2516 -0.00432923 -0.000143081
-15.2047 -0.00435617 -0.000144422
-15.1579 -0.0043833 -0.000145778
-15.1112 -0.00441061 -0.000147146
-15.0647 -0.00443811 -0.000148529
-15.0182 -0.0044658 -0.000149926
-14.9719 -0.00449368 -0.000151336
-14.9257 -0.00452176 -0.000152762
-14.8796 -0.00455003 -0.000154201
-14.8336 -0.0045785 -0.000155656
-14.7877 -0.00460718 -0.000157125
-14.7419 -0.00463606 -0.000158609
-14.6962 -0.00466514 -0.000160109
-14.6506 -0.00469443 -0.000161624
-14.6052 -0.00472394 -0.000163156
-14.5598 -0.00475365 -0.000164703
-14.5145 -0.00478359 -0.000166266
-14.4693 -0.00481374 -0.000167846
-14.4243 -0.00484411 -0.000169442
-14.3793 -0.00487471 -0.000171056
-14.3344 -0.00490553 -0.000172686
-14.2896 -0.00493658 -0.000174334
-14.2449 -0.00496786 -0.000176
-14.2003 -0.00499937 -0.000177683
-14.1558 -0.00503112 -0.000179384
-14.1113 -0.00506312 -0.000181104
-14.067 -0.00509535 -0.000182843
-14.0227 -0.00512783 -0.0001846
-13.9786 -0.00516055 -0.000186376
-13.9345 -0.00519353 -0.000188172
-13.8905 -0.00522676 -0.000189988
-13.8466 -0.00526025 -0.000191823
-13.8028 -0.00529399 -0.000193679
-13.759 -0.005328 -0.000195555
-13.7153 -0.00536227 -0.000197453
-13.6718 -0.00539681 -0.000199371
-13.6283 -0.00543163 -0.000201311
-13.5848 -0.00546672 -0.000203272
-13.5415 -0.00550208 -0.000205255
-13.4982 -0.00553773 -0.000207261
-13.455 -0.00557367 -0.00020929
-13.4119 -0.00560989 -0.000211341
-13.3689 -0.0056464 -0.000213416
-13.3259 -0.00568321 -0.000215515
-13.283 -0.00572031 -0.000217638
-13.2402 -0.00575772 -0.000219785
-13.1974 -0.00579544 -0.000221956
-13.1547 -0.00583346 -0.000224153
-13.1121 -0.00587179 -0.000226376
-13.0696 -0.00591045 -0.000228624
-13.0271 -0.00594942 -0.000230898
-12.9847 -0.00598871 -0.0002332
-12.9424 -0.00602834 -0.000235528
-12.9001 -0.0060683 -0.000237883
-12.8579 -0.00610859 -0.000240267
-12.8158 -0.00614922 -0.000242678
-12.7737 -0.0061902 -0.000245119
-12.7317 -0.00623152 -0.000247588
-12.6898 -0.0062732 -0.000250087
-12.6479 -0.00631524 -0.000252617
-12.6061 -0.00635763 -0.000255176
-12.5643 -0.00640039 -0.000257767
-12.5226 -0.00644353 -0.000260388
-12.481 -0.00648703 -0.000263042
-12.4394 -0.00653092 -0.000265728
-12.3979 -0.00657519 -0.000268447
-12.3565 -0.00661985 -0.0002712
-12.3151 -0.0066649 -0.000273986
-12.2738 -0.00671035 -0.000276807
-12.2325 -0.00675621 -0.000279663
-12.1913 -0.00680247 -0.000282554
-12.1501 -0.00684915 -0.000285481
-12.109 -0.00689624 -0.000288445
-12.068 -0.00694376 -0.000291446
-12.027 -0.00699171 -0.000294485
-11.986 -0.0070401 -0.000297563
-11.9452 -0.00708892 -0.000300679
-11.9043 -0.0071382 -0.000303835
-11.8636 -0.00718792 -0.000307031
-11.8228 -0.0072381 -0.000310269
-11.7822 -0.00728875 -0.000313548
-11.7415 -0.00733986 -0.000316869
-11.701 -0.00739145 -0.000320233
-11.6605 -0.00744352 -0.000323641
-11.62 -0.00749608 -0.000327093
-11.5796 -0.00754914 -0.00033059
-11.5392 -0.00760269 -0.000334133
-11.4989 -0.00765675 -0.000337723
-11.4587 -0.00771133 -0.00034136
-11.4184 -0.00776643 -0.000345045
-11.3783 -0.00782205 -0.000348779
-11.3381 -0.00787821 -0.000352563
-11.2981 -0.00793492 -0.000356397
-11.2581 -0.00799217 -0.000360283
-11.2181 -0.00804997 -0.000364221
-11.1781 -0.00810835 -0.000368213
-11.1383 -0.00816729 -0.000372258
-11.0984 -0.00822681 -0.000376359
-11.0586 -0.00828692 -0.000380516
-11.0189 -0.00834763 -0.000384729
-10.9792 -0.00840894 -0.000389001
-10.9395 -0.00847086 -0.000393331
-10.8999 -0.0085334 -0.000397721
-10.8603 -0.00859657 -0.000402172
-10.8208 -0.00866038 -0.000406686
-10.7813 -0.00872483 -0.000411262
-10.7418 -0.00878994 -0.000415903
-10.7024 -0.00885571 -0.000420609
-10.6631 -0.00892216 -0.000425381
-10.6238 -0.00898929 -0.000430222
-10.5845 -0.00905711 -0.000435131
-10.5452 -0.00912563 -0.00044011
-10.506 -0.00919487 -0.000445161
-10.4669 -0.00926483 -0.000450284
-10.4278 -0.00933552 -0.000455482
-10.3887 -0.00940696 -0.000460755
-10.3496 -0.00947915 -0.000466104
-10.3106 -0.0095521 -0.000471532
-10.2717 -0.00962584 -0.000477039
-10.2328 -0.00970036 -0.000482627
-10.1939 -0.00977568 -0.000488298
-10.155 -0.00985181 -0.000494053
-10.1162 -0.00992876 -0.000499894
-10.0774 -0.0100065 -0.000505821
-10.0387 -0.0100852 -0.000511838
-10 -0.0101647 -0.000517945
-9.96134 -0.010245 -0.000524144
-9.92271 -0.0103263 -0.000530437
-9.88412 -0.0104085 -0.000536827
-9.84557 -0.0104915 -0.000543313
-9.80704 -0.0105755 -0.000549899
-9.76856 -0.0106604 -0.000556587
-9.73011 -0.0107463 -0.000563378
-9.69169 -0.0108332 -0.000570274
-9.65331 -0.010921 -0.000577278
-9.61496 -0.0110099 -0.000584391
-9.57664 -0.0110997 -0.000591616
-9.53836 -0.0111906 -0.000598955
-9.50011 -0.0112826 -0.00060641
-9.46189 -0.0113756 -0.000613984
-9.42371 -0.0114696 -0.000621678
-9.38556 -0.0115648 -0.000629496
-9.34744 -0.0116611 -0.000637439
-9.30935 -0.0117585 -0.00064551
-9.2713 -0.0118571 -0.000653713
-9.23327 -0.0119569 -0.000662049
-9.19528 -0.0120578 -0.000670521
-9.15732 -0.0121599 -0.000679132
-9.11939 -0.0122633 -0.000687885
-9.08149 -0.0123679 -0.000696783
-9.04362 -0.0124738 -0.000705829
-9.00578 -0.012581 -0.000715026
-8.96797 -0.0126895 -0.000724377
-8.93019 -0.0127993 -0.000733886
-8.89244 -0.0129105 -0.000743555
-8.85471 -0.013023 -0.000753389
-8.81702 -0.013137 -0.00076339
-8.77936 -0.0132523 -0.000773562
-8.74172 -0.0133692 -0.000783909
-8.70412 -0.0134875 -0.000794436
-8.66654 -0.0136072 -0.000805144
-8.62899 -0.0137286 -0.00081604
-8.59146 -0.0138514 -0.000827126
-8.55397 -0.0139759 -0.000838407
-8.5165 -0.0141019 -0.000849887
-8.47906 -0.0142296 -0.000861571
-8.44165 -0.0143589 -0.000873463
-8.40426 -0.0144899 -0.000885568
-8.3669 -0.0146227 -0.00089789
-8.32956 -0.0147572 -0.000910436
-8.29226 -0.0148935 -0.000923209
-8.25497 -0.0150316 -0.000936215
-8.21772 -0.0151715 -0.000949459
-8.18049 -0.0153133 -0.000962947
-8.14328 -0.0154571 -0.000976684
-8.1061 -0.0156028 -0.000990676
-8.06895 -0.0157504 -0.00100493
-8.03182 -0.0159001 -0.00101945
-7.99471 -0.0160519 -0.00103425
-7.95763 -0.0162057 -0.00104932
-7.92058 -0.0163617 -0.00106468
-7.88355 -0.0165199 -0.00108034
-7.84654 -0.0166803 -0.00109629
-7.80955 -0.0168429 -0.00111256
-7.77259 -0.0170079 -0.00112914
-7.73566 -0.0171752 -0.00114604
-7.69874 -0.0173449 -0.00116328
-7.66185 -0.0175171 -0.00118085
-7.62498 -0.0176917 -0.00119877
-7.58814 -0.0178689 -0.00121705
-7.55132 -0.0180486 -0.0012357
-7.51452 -0.018231 -0.00125472
-7.47774 -0.0184161 -0.00127412
-7.44099 -0.0186039 -0.00129392
-7.40425 -0.0187946 -0.00131412
-7.36754 -0.0189881 -0.00133474
-7.33085 -0.0191845 -0.00135578
-7.29418 -0.0193839 -0.00137726
-7.25754 -0.0195863 -0.00139918
-7.22091 -0.0197918 -0.00142157
-7.18431 -0.0200005 -0.00144443
-7.14772 -0.0202124 -0.00146778
-7.11116 -0.0204277 -0.00149162
-7.07462 -0.0206462 -0.00151597
-7.0381 -0.0208683 -0.00154085
-7.00159 -0.0210938 -0.00156626
-6.96511 -0.0213229 -0.00159224
-6.92865 -0.0215557 -0.00161878
-6.89221 -0.0217923 -0.0016459
-6.85579 -0.0220326 -0.00167363
-6.81938 -0.0222769 -0.00170197
-6.783 -0.0225252 -0.00173096
-6.74664 -0.0227776 -0.00176059
-6.71029 -0.0230341 -0.0017909
-6.67397 -0.0232949 -0.0018219
-6.63766 -0.0235601 -0.00185361
-6.60137 -0.0238297 -0.00188606
-6.5651 -0.024104 -0.00191926
-6.52885 -0.0243829 -0.00195323
-6.49262 -0.0246666 -0.00198801
-6.4564 -0.0249551 -0.00202361
-6.42021 -0.0252487 -0.00206006
-6.38403 -0.0255474 -0.00209738
-6.34786 -0.0258514 -0.0021356
-6.31172 -0.0261608 -0.00217475
-6.27559 -0.0264756 -0.00221486
-6.23949 -0.0267961 -0.00225595
-6.20339 -0.0271224 -0.00229806
-6.16732 -0.0274546 -0.00234122
-6.13126 -0.0277928 -0.00238547
-6.09522 -0.0281373 -0.00243083
-6.05919 -0.0284882 -0.00247734
-6.02319 -0.0288455 -0.00252504
-5.9872 -0.0292096 -0.00257397
-5.95122 -0.0295805 -0.00262418
-5.91526 -0.0299585 -0.00267569
-5.87932 -0.0303437 -0.00272856
-5.84339 -0.0307364 -0.00278282
-5.80748 -0.0311366 -0.00283854
-5.77158 -0.0315447 -0.00289575
-5.7357 -0.0319607 -0.00295451
-5.69984 -0.032385 -0.00301487
-5.66399 -0.0328178 -0.00307689
-5.62815 -0.0332592 -0.00314062
-5.59233 -0.0337096 -0.00320613
-5.55653 -0.0341691 -0.00327347
-5.52074 -0.0346381 -0.00334272
-5.48497 -0.0351167 -0.00341395
-5.4492 -0.0356053 -0.00348722
-5.41346 -0.0361042 -0.00356261
-5.37773 -0.0366136 -0.00364019
-5.34201 -0.0371338 -0.00372006
-5.30631 -0.0376652 -0.00380229
-5.27062 -0.038208 -0.00388698
-5.23494 -0.0387627 -0.00397422
-5.19928 -0.0393296 -0.00406411
-5.16363 -0.039909 -0.00415674
-5.128 -0.0405013 -0.00425224
-5.09237 -0.041107 -0.0043507
-5.05677 -0.0417263 -0.00445226
-5.02117 -0.0423599 -0.00455703
-4.98559 -0.043008 -0.00466514
-4.95002 -0.0436711 -0.00477673
-4.91446 -0.0443498 -0.00489195
-4.87892 -0.0450445 -0.00501094
-4.84339 -0.0457558 -0.00513387
-4.80787 -0.0464842 -0.0052609
-4.77237 -0.0472302 -0.00539221
-4.73687 -0.0479944 -0.00552798
-4.70139 -0.0487775 -0.00566841
-4.66592 -0.0495801 -0.0058137
-4.63046 -0.0504028 -0.00596407
-4.59502 -0.0512464 -0.00611975
-4.55958 -0.0521116 -0.00628097
-4.52416 -0.052999 -0.00644801
-4.48875 -0.0539096 -0.00662111
-4.45335 -0.0548442 -0.00680057
-4.41797 -0.0558036 -0.00698669
-4.38259 -0.0567887 -0.00717979
-4.34722 -0.0578005 -0.0073802
-4.31187 -0.0588399 -0.00758829
-4.27653 -0.0599081 -0.00780442
-4.24119 -0.0610061 -0.00802901
-4.20587 -0.062135 -0.00826248
-4.17056 -0.063296 -0.00850529
-4.13526 -0.0644905 -0.00875792
-4.09997 -0.0657197 -0.00902087
-4.06469 -0.0669851 -0.00929471
-4.02942 -0.068288 -0.00958001
-3.99416 -0.0696301 -0.00987739
-3.95891 -0.071013 -0.0101875
-3.92367 -0.0724383 -0.0105111
-3.88844 -0.0739079 -0.0108489
-3.85322 -0.0754237 -0.0112017
-3.81801 -0.0769877 -0.0115704
-3.7828 -0.078602 -0.011956
-3.74761 -0.0802689 -0.0123593
-3.71243 -0.0819907 -0.0127816
-3.67726 -0.0837698 -0.0132239
-3.64209 -0.0856091 -0.0136875
-3.60694 -0.0875113 -0.0141737
-3.57179 -0.0894793 -0.0146839
-3.53665 -0.0915164 -0.0152198
-3.50152 -0.0936258 -0.0157829
-3.4664 -0.0958112 -0.0163752
-3.43129 -0.0980764 -0.0169985
-3.39619 -0.100425 -0.017655
-3.36109 -0.102862 -0.0183471
-3.32601 -0.105392 -0.0190771
-3.29093 -0.10802 -0.0198479
-3.25586 -0.11075 -0.0206625
-3.2208 -0.113589 -0.021524
-3.18574 -0.116542 -0.0224362
-3.1507 -0.119616 -0.0234027
-3.11566 -0.122817 -0.024428
-3.08063 -0.126154 -0.0255167
-3.0456 -0.129634 -0.026674
-3.01059 -0.133265 -0.0279056
-2.97558 -0.137057 -0.0292177
-2.94058 -0.14102 -0.0306172
-2.90558 -0.145164 -0.032112
-2.87059 -0.1495 -0.0337104
-2.83561 -0.154042 -0.035422
-2.80064 -0.158803 -0.0372575
-2.76567 -0.163797 -0.0392286
-2.73071 -0.16904 -0.0413486
-2.69576 -0.174549 -0.0436324
-2.66081 -0.180343 -0.0460967
-2.62587 -0.186443 -0.0487605
-2.59094 -0.19287 -0.0516451
-2.55601 -0.199648 -0.0547748
-2.52109 -0.206804 -0.0581773
-2.48617 -0.214367 -0.0618841
-2.45126 -0.222366 -0.0659313
-2.41636 -0.230838 -0.0703604
-2.38146 -0.239818 -0.0752193
-2.34657 -0.249348 -0.0805633
-2.31168 -0.259471 -0.0864567
-2.2768 -0.270235 -0.0929745
-2.24192 -0.281692 -0.100204
-2.20705 -0.293898 -0.108249
-2.17219 -0.306913 -0.117231
-2.13733 -0.320798 -0.127294
-2.10247 -0.335621 -0.13861
-2.06762 -0.351448 -0.151383
-2.03278 -0.368343 -0.165861
-1.99794 -0.386368 -0.18234
-1.9631 -0.40557 -0.201179
-1.92827 -0.425977 -0.222814
-1.89345 -0.447579 -0.247776
-1.85862 -0.470309 -0.276712
-1.82381 -0.494005 -0.310405
-1.78899 -0.518364 -0.349809
-1.75419 -0.542861 -0.396064
-1.71938 -0.566639 -0.450515
-1.68458 -0.588349 -0.514695
-1.64979 -0.605931 -0.590254
-1.61499 -0.616325 -0.678767
-1.58021 -0.615157 -0.781338
-1.54542 -0.596488 -0.897882
-1.51064 -0.552902 -1.02598
-1.47586 -0.476351 -1.15943
-1.44109 -0.360332 -1.28695
-1.40632 -0.203449 -1.39243
-1.37155 -0.0130988 -1.45809
-1.33679 0.193604 -1.47064
-1.30203 0.394018 -1.42729
-1.26727 0.567716 -1.33716
-1.23251 0.702752 -1.21685
-1.19776 0.79692 -1.08381
-1.16301 0.854917 -0.951664
-1.12827 0.884447 -0.82881
-1.09352 0.893378 -0.719181
-1.05878 0.888355 -0.623749
-1.02405 0.874437 -0.541836
-0.989309 0.855239 -0.472015
-0.954576 0.833234 -0.41264
-0.919844 0.810065 -0.36211
-0.885115 0.786788 -0.318991
-0.850388 0.764064 -0.282051
-0.815663 0.742291 -0.250255
-0.78094 0.721688 -0.222743
-0.746219 0.702365 -0.198808
-0.711499 0.684358 -0.177869
-0.676781 0.667658 -0.159447
-0.642065 0.65223 -0.143147
-0.60735 0.638021 -0.128643
-0.572637 0.624973 -0.115664
-0.537925 0.613026 -0.103985
-0.503214 0.602118 -0.0934149
-0.468504 0.592192 -0.083795
-0.433796 0.583192 -0.0749894
-0.399089 0.575067 -0.0668823
-0.364382 0.567772 -0.0593743
-0.329676 0.561265 -0.0523794
-0.294972 0.555509 -0.0458224
-0.260267 0.550472 -0.0396375
-0.225564 0.546124 -0.033766
-0.190861 0.542441 -0.0281553
-0.156158 0.539403 -0.022758
-0.121456 0.536993 -0.0175303
-0.0867541 0.535196 -0.0124314
-0.0520524 0.534004 -0.00742308
-0.0173508 0.53341 -0.00246843
0.0173508 0.53341 0.00246843
0.0520524 0.534004 0.00742308
0.0867541 0.535196 0.0124314
0.121456 0.536993 0.0175303
0.156158 0.539403 0.022758
0.190861 0.542441 0.0281553
0.225564 0.546124 0.033766
0.260267 0.550472 0.0396375
0.294972 0.555509 0.0458224
0.329676 0.561265 0.0523794
0.364382 0.567772 0.0593743
0.399089 0.575067 0.0668823
0.433796 0.583192 0.0749894
0.468504 0.592192 0.083795
0.503214 0.602118 0.0934149
0.537925 0.613026 0.103985
0.572637 0.624973 0.115664
0.60735 0.638021 0.128643
0.642065 0.65223 0.143147
0.676781 0.667658 0.159447
0.711499 0.684358 0.177869
0.746219 0.702365 0.198808
0.78094 0.721688 0.222743
0.815663 0.742291 0.250255
0.850388 0.764064 0.282051
0.885115 0.786788 0.318991
0.919844 0.810065 0.36211
0.954576 0.833234 0.41264
0.989309 0.855239 0.472015
1.02405 0.874437 0.541836
1.05878 0.888355 0.623749
1.09352 0.893378 0.719181
1.12827 0.884447 0.82881
1.16301 0.854917 0.951664
1.19776 0.79692 1.08381
1.23251 0.702752 1.21685
1.26727 0.567716 1.33716
1.30203 0.394018 1.42729
1.33679 0.193604 1.47064
1.37155 -0.0130988 1.45809
1.40632 -0.203449 1.39243
1.44109 -0.360332 1.28695
1.47586 -0.476351 1.15943
1.51064 -0.552902 1.02598
1.54542 -0.596488 0.897882
1.58021 -0.615157 0.781338
1.61499 -0.616325 0.678767
1.64979 -0.605931 0.590254
1.68458 -0.588349 0.514695
1.71938 -0.566639 0.450515
1.75419 -0.542861 0.396064
1.78899 -0.518364 0.349809
1.82381 -0.494005 0.310405
1.85862 -0.470309 0.276712
1.89345 -0.447579 0.247776
1.92827 -0.425977 0.222814
1.9631 -0.40557 0.201179
1.99794 -0.386368 0.18234
2.03278 -0.368343 0.165861
2.06762 -0.351448 0.151383
2.10247 -0.335621 0.13861
2.13733 -0.320798 0.127294
2.17219 -0.306913 0.117231
2.20705 -0.293898 0.108249
2.24192 -0.281692 0.100204
2.2768 -0.270235 0.0929745
2.31168 -0.259471 0.0864567
2.34657 -0.249348 0.0805633
2.38146 -0.239818 0.0752193
2.41636 -0.230838 0.0703604
2.45126 -0.222366 0.0659313
2.48617 -0.214367 0.0618841
2.52109 -0.206804 0.0581773
2.55601 -0.199648 0.0547748
2.59094 -0.19287 0.0516451
2.62587 -0.186443 0.0487605
2.66081 -0.180343 0.0460967
2.69576 -0.174549 0.0436324
2.73071 -0.16904 0.0413486
2.76567 -0.163797 0.0392286
2.80064 -0.158803 0.0372575
2.83561 -0.154042 0.035422
2.87059 -0.1495 0.0337104
2.90558 -0.145164 0.032112
2.94058 -0.14102 0.0306172
2.97558 -0.137057 0.0292177
3.01059 -0.133265 0.0279056
3.0456 -0.129634 0.026674
3.08063 -0.126154 0.0255167
3.11566 -0.122817 0.024428
3.1507 -0.119616 0.0234027
3.18574 -0.116542 0.0224362
3.2208 -0.113589 0.021524
3.25586 -0.11075 0.0206625
3.29093 -0.10802 0.0198479
3.32601 -0.105392 0.0190771
3.36109 -0.102862 0.0183471
3.39619 -0.100425 0.017655
3.43129 -0.0980764 0.0169985
3.4664 -0.0958112 0.0163752
3.50152 -0.0936258 0.0157829
3.53665 -0.0915164 0.0152198
3.57179 -0.0894793 0.0146839
3.60694 -0.0875113 0.0141737
3.64209 -0.0856091 0.0136875
3.67726 -0.0837698 0.0132239
3.71243 -0.0819907 0.0127816
3.74761 -0.0802689 0.0123593
3.7828 -0.078602 0.011956
3.81801 -0.0769877 0.0115704
3.85322 -0.0754237 0.0112017
3.88844 -0.0739079 0.0108489
3.92367 -0.0724383 0.0105111
3.95891 -0.071013 0.0101875
3.99416 -0.0696301 0.00987739
4.02942 -0.068288 0.00958001
4.06469 -0.0669851 0.00929471
4.09997 -0.0657197 0.00902087
4.13526 -0.0644905 0.00875792
4.17056 -0.063296 0.00850529
4.20587 -0.062135 0.00826248
4.24119 -0.0610061 0.00802901
4.27653 -0.0599081 0.00780442
4.31187 -0.0588399 0.00758829
4.34722 -0.0578005 0.0073802
4.38259 -0.0567887 0.00717979
4.41797 -0.0558036 0.00698669
4.45335 -0.0548442 0.00680057
4.48875 -0.0539096 0.00662111
4.52416 -0.052999 0.00644801
4.55958 -0.0521116 0.00628097
4.59502 -0.0512464 0.00611975
4.63046 -0.0504028 0.00596407
4.66592 -0.0495801 0.0058137
4.70139 -0.0487775 0.00566841
4.73687 -0.0479944 0.00552798
4.77237 -0.0472302 0.00539221
4.80787 -0.0464842 0.0052609
4.84339 -0.0457558 0.00513387
4.87892 -0.0450445 0.00501094
4.91446 -0.0443498 0.00489195
4.95002 -0.0436711 0.00477673
4.98559 -0.043008 0.00466514
5.02117 -0.0423599 0.00455703
5.05677 -0.0417263 0.00445226
5.09237 -0.041107 0.0043507
5.128 -0.0405013 0.00425224
5.16363 -0.039909 0.00415674
5.19928 -0.0393296 0.00406411
5.23494 -0.0387627 0.00397422
5.27062 -0.038208 0.00388698
5.30631 -0.0376652 0.00380229
5.34201 -0.0371338 0.00372006
5.37773 -0.0366136 0.00364019
5.41346 -0.0361042 0.00356261
5.4492 -0.0356053 0.00348722
5.48497 -0.0351167 0.00341395
5.52074 -0.0346381 0.00334272
5.55653 -0.0341691 0.00327347
5.59233 -0.0337096 0.00320613
5.62815 -0.0332592 0.00314062
5.66399 -0.0328178 0.00307689
5.69984 -0.032385 0.00301487
5.7357 -0.0319607 0.00295451
5.77158 -0.0315447 0.00289575
5.80748 -0.0311366 0.00283854
5.84339 -0.0307364 0.00278282
5.87932 -0.0303437 0.00272856
5.91526 -0.0299585 0.00267569
5.95122 -0.0295805 0.00262418
5.9872 -0.0292096 0.00257397
6.02319 -0.0288455 0.00252504
6.05919 -0.0284882 0.00247734
6.09522 -0.0281373 0.00243083
6.13126 -0.0277928 0.00238547
6.16732 -0.0274546 0.00234122
6.20339 -0.0271224 0.00229806
6.23949 -0.0267961 0.00225595
6.27559 -0.0264756 0.00221486
6.31172 -0.0261608 0.00217475
6.34786 -0.0258514 0.0021356
6.38403 -0.0255474 0.00209738
6.42021 -0.0252487 0.00206006
6.4564 -0.0249551 0.00202361
6.49262 -0.0246666 0.00198801
6.52885 -0.0243829 0.00195323
6.5651 -0.024104 0.00191926
6.60137 -0.0238297 0.00188606
6.63766 -0.0235601 0.00185361
6.67397 -0.0232949 0.0018219
6.71029 -0.0230341 0.0017909
6.74664 -0.0227776 0.00176059
6.783 -0.0225252 0.00173096
6.81938 -0.0222769 0.00170197
6.85579 -0.0220326 0.00167363
6.89221 -0.0217923 0.0016459
6.92865 -0.0215557 0.00161878
6.96511 -0.0213229 0.00159224
7.00159 -0.0210938 0.00156626
7.0381 -0.0208683 0.00154085
7.07462 -0.0206462 0.00151597
7.11116 -0.0204277 0.00149162
7.14772 -0.0202124 0.00146778
7.18431 -0.0200005 0.00144443
7.22091 -0.0197918 0.00142157
7.25754 -0.0195863 0.00139918
7.29418 -0.0193839 0.00137726
7.33085 -0.0191845 0.00135578
7.36754 -0.0189881 0.00133474
7.40425 -0.0187946 0.00131412
7.44099 -0.0186039 0.00129392
7.47774 -0.0184161 0.00127412
7.51452 -0.018231 0.00125472
7.55132 -0.0180486 0.0012357
7.58814 -0.0178689 0.00121705
7.62498 -0.0176917 0.00119877
7.66185 -0.0175171 0.00118085
7.69874 -0.0173449 0.00116328
7.73566 -0.0171752 0.00114604
7.77259 -0.0170079 0.00112914
7.80955 -0.0168429 0.00111256
7.84654 -0.0166803 0.00109629
7.88355 -0.0165199 0.00108034
7.92058 -0.0163617 0.00106468
7.95763 -0.0162057 0.00104932
7.99471 -0.0160519 0.00103425
8.03182 -0.0159001 0.00101945
8.06895 -0.0157504 0.00100493
8.1061 -0.0156028 0.000990676
8.14328 -0.0154571 0.000976684
8.18049 -0.0153133 0.000962947
8.21772 -0.0151715 0.000949459
8.25497 -0.0150316 0.000936215
8.29226 -0.0148935 0.000923209
8.32956 -0.0147572 0.000910436
8.3669 -0.0146227 0.00089789
8.40426 -0.0144899 0.000885568
8.44165 -0.0143589 0.000873463
8.47906 -0.0142296 0.000861571
8.5165 -0.0141019 0.000849887
8.55397 -0.0139759 0.000838407
8.59146 -0.0138514 0.000827126
8.62899 -0.0137286 0.00081604
8.66654 -0.0136072 0.000805144
8.70412 -0.0134875 0.000794436
8.74172 -0.0133692 0.000783909
8.77936 -0.0132523 0.000773562
8.81702 -0.013137 0.00076339
8.85471 -0.013023 0.000753389
8.89244 -0.0129105 0.000743555
8.93019 -0.0127993 0.000733886
8.96797 -0.0126895 0.000724377
9.00578 -0.012581 0.000715026
9.04362 -0.0124738 0.000705829
9.08149 -0.0123679 0.000696783
9.11939 -0.0122633 0.000687885
9.15732 -0.0121599 0.000679132
9.19528 -0.0120578 0.000670521
9.23327 -0.0119569 0.000662049
9.2713 -0.0118571 0.000653713
9.30935 -0.0117585 0.00064551
9.34744 -0.0116611 0.000637439
9.38556 -0.0115648 0.000629496
9.42371 -0.0114696 0.000621678
9.46189 -0.0113756 0.000613984
9.50011 -0.0112826 0.00060641
9.53836 -0.0111906 0.000598955
9.57664 -0.0110997 0.000591616
9.61496 -0.0110099 0.000584391
9.65331 -0.010921 0.000577278
9.69169 -0.0108332 0.000570274
9.73011 -0.0107463 0.000563378
9.76856 -0.0106604 0.000556587
9.80704 -0.0105755 0.000549899
9.84557 -0.0104915 0.000543313
9.88412 -0.0104085 0.000536827
9.92271 -0.0103263 0.000530437
9.96134 -0.010245 0.000524144
10 -0.0101647 0.000517945
10.0387 -0.0100852 0.000511838
10.0774 -0.0100065 0.000505821
10.1162 -0.00992876 0.000499894
10.155 -0.00985181 0.000494053
10.1939 -0.00977568 0.000488298
10.2328 -0.00970036 0.000482627
10.2717 -0.00962584 0.000477039
10.3106 -0.0095521 0.000471532
10.3496 -0.00947915 0.000466104
10.3887 -0.00940696 0.000460755
10.4278 -0.00933552 0.000455482
10.4669 -0.00926483 0.000450284
10.506 -0.00919487 0.000445161
10.5452 -0.00912563 0.00044011
10.5845 -0.00905711 0.000435131
10.6238 -0.00898929 0.000430222
10.6631 -0.00892216 0.000425381
10.7024 -0.00885571 0.000420609
10.7418 -0.00878994 0.000415903
10.7813 -0.00872483 0.000411262
10.8208 -0.00866038 0.000406686
10.8603 -0.00859657 0.000402172
10.8999 -0.0085334 0.000397721
10.9395 -0.00847086 0.000393331
10.9792 -0.00840894 0.000389001
11.0189 -0.00834763 0.000384729
11.0586 -0.00828692 0.000380516
11.0984 -0.00822681 0.000376359
11.1383 -0.00816729 0.000372258
11.1781 -0.00810835 0.000368213
11.2181 -0.00804997 0.000364221
11.2581 -0.00799217 0.000360283
11.2981 -0.00793492 0.000356397
11.3381 -0.00787821 0.000352563
11.3783 -0.00782205 0.000348779
11.4184 -0.00776643 0.000345045
11.4587 -0.00771133 0.00034136
11.4989 -0.00765675 0.000337723
11.5392 -0.00760269 0.000334133
11.5796 -0.00754914 0.00033059
11.62 -0.00749608 0.000327093
11.6605 -0.00744352 0.000323641
11.701 -0.00739145 0.000320233
11.7415 -0.00733986 0.000316869
11.7822 -0.00728875 0.000313548
11.8228 -0.0072381 0.000310269
11.8636 -0.00718792 0.000307031
11.9043 -0.0071382 0.000303835
11.9452 -0.00708892 0.000300679
11.986 -0.0070401 0.000297563
12.027 -0.00699171 0.000294485
12.068 -0.00694376 0.000291446
12.109 -0.00689624 0.000288445
12.1501 -0.00684915 0.000285481
12.1913 -0.00680247 0.000282554
12.2325 -0.00675621 0.000279663
12.2738 -0.00671035 0.000276807
12.3151 -0.0066649 0.000273986
12.3565 -0.00661985 0.0002712
12.3979 -0.00657519 0.000268447
12.4394 -0.00653092 0.000265728
12.481 -0.00648703 0.000263042
12.5226 -0.00644353 0.000260388
12.5643 -0.00640039 0.000257767
12.6061 -0.00635763 0.000255176
12.6479 -0.00631524 0.000252617
12.6898 -0.0062732 0.000250087
12.7317 -0.00623152 0.000247588
12.7737 -0.0061902 0.000245119
12.8158 -0.00614922 0.000242678
12.8579 -0.00610859 0.000240267
12.9001 -0.0060683 0.000237883
12.9424 -0.00602834 0.000235528
12.9847 -0.00598871 0.0002332
13.0271 -0.00594942 0.000230898
13.0696 -0.00591045 0.000228624
13.1121 -0.00587179 0.000226376
13.1547 -0.00583346 0.000224153
13.1974 -0.00579544 0.000221956
13.2402 -0.00575772 0.000219785
13.283 -0.00572031 0.000217638
13.3259 -0.00568321 0.000215515
13.3689 -0.0056464 0.000213416
13.4119 -0.00560989 0.000211341
13.455 -0.00557367 0.00020929
13.4982 -0.00553773 0.000207261
13.5415 -0.00550208 0.000205255
13.5848 -0.00546672 0.000203272
13.6283 -0.00543163 0.000201311
13.6718 -0.00539681 0.000199371
13.7153 -0.00536227 0.000197453
13.759 -0.005328 0.000195555
13.8028 -0.00529399 0.000193679
13.8466 -0.00526025 0.000191823
13.8905 -0.00522676 0.000189988
13.9345 -0.00519353 0.000188172
13.9786 -0.00516055 0.000186376
14.0227 -0.00512783 0.0001846
14.067 -0.00509535 0.000182843
14.1113 -0.00506312 0.000181104
14.1558 -0.00503112 0.000179384
14.2003 -0.00499937 0.000177683
14.2449 -0.00496786 0.000176
14.2896 -0.00493658 0.000174334
14.3344 -0.00490553 0.000172686
14.3793 -0.00487471 0.000171056
14.4243 -0.00484411 0.000169442
14.4693 -0.00481374 0.000167846
14.5145 -0.00478359 0.000166266
14.5598 -0.00475365 0.000164703
14.6052 -0.00472394 0.000163156
14.6506 -0.00469443 0.000161624
14.6962 -0.00466514 0.000160109
14.7419 -0.00463606 0.000158609
14.7877 -0.00460718 0.000157125
14.8336 -0.0045785 0.000155656
14.8796 -0.00455003 0.000154201
14.9257 -0.00452176 0.000152762
14.9719 -0.00449368 0.000151336
15.0182 -0.0044658 0.000149926
15.0647 -0.00443811 0.000148529
15.1112 -0.00441061 0.000147146
15.1579 -0.0043833 0.000145778
15.2047 -0.00435617 0.000144422
15.2516 -0.00432923 0.000143081
15.2986 -0.00430247 0.000141752
15.3458 -0.00427589 0.000140436
15.393 -0.00424949 0.000139134
15.4404 -0.00422326 0.000137844
15.488 -0.00419721 0.000136566
15.5356 -0.00417132 0.000135301
15.5834 -0.00414561 0.000134049
15.6313 -0.00412006 0.000132808
15.6794 -0.00409468 0.000131579
15.7276 -0.00406946 0.000130362
15.7759 -0.0040444 0.000129156
15.8243 -0.00401951 0.000127962
15.873 -0.00399477 0.000126779
15.9217 -0.00397018 0.000125607
15.9706 -0.00394575 0.000124447
16.0197 -0.00392148 0.000123297
16.0689 -0.00389735 0.000122157
16.1182 -0.00387337 0.000121029
16.1677 -0.00384953 0.00011991
16.2174 -0.00382584 0.000118802
16.2672 -0.0038023 0.000117704
16.3172 -0.00377889 0.000116616
16.3674 -0.00375562 0.000115538
16.4177 -0.0037325 0.000114469
16.4682 -0.0037095 0.00011341
16.5189 -0.00368664 0.000112361
16.5697 -0.00366391 0.000111321
16.6208 -0.00364132 0.00011029
16.672 -0.00361885 0.000109268
16.7234 -0.0035965 0.000108255
16.775 -0.00357428 0.000107251
16.8268 -0.00355219 0.000106255
16.8787 -0.00353022 0.000105269
16.9309 -0.00350836 0.00010429
16.9833 -0.00348663 0.00010332
17.0359 -0.00346501 0.000102358
17.0887 -0.0034435 0.000101405
17.1418 -0.00342211 0.000100459
17.195 -0.00340083 9.9521e-05
17.2485 -0.00337966 9.85908e-05
17.3022 -0.00335859 9.76683e-05
17.3562 -0.00333763 9.67534e-05
17.4104 -0.00331678 9.58458e-05
17.4648 -0.00329602 9.49455e-05
17.5195 -0.00327537 9.40525e-05
17.5744 -0.00325482 9.31665e-05
17.6296 -0.00323436 9.22875e-05
17.6851 -0.00321399 9.14153e-05
17.7408 -0.00319372 9.05499e-05
17.7969 -0.00317354 8.96911e-05
17.8532 -0.00315345 8.88388e-05
17.9098 -0.00313345 8.7993e-05
17.9667 -0.00311353 8.71535e-05
18.0239 -0.00309369 8.63201e-05
18.0815 -0.00307394 8.54929e-05
18.1393 -0.00305426 8.46716e-05
18.1975 -0.00303467 8.38562e-05
18.256 -0.00301514 8.30465e-05
18.3149 -0.00299569 8.22425e-05
18.3742 -0.00297631 8.1444e-05
18.4338 -0.002957 8.06509e-05
18.4938 -0.00293775 7.98631e-05
18.5542 -0.00291856 7.90804e-05
18.615 -0.00289944 7.83029e-05
18.6762 -0.00288037 7.75302e-05
18.7379 -0.00286136 7.67624e-05
18.8 -0.00284241 7.59993e-05
18.8625 -0.0028235 7.52407e-05
18.9255 -0.00280464 7.44865e-05
18.9891 -0.00278582 7.37367e-05
19.0531 -0.00276704 7.2991e-05
19.1177 -0.0027483 7.22493e-05
19.1828 -0.0027296 7.15115e-05
19.2484 -0.00271092 7.07774e-05
19.3147 -0.00269227 7.00468e-05
19.3816 -0.00267364 6.93197e-05
19.4491 -0.00265503 6.85958e-05
19.5173 -0.00263643 6.78749e-05
19.5862 -0.00261784 6.71568e-05
19.6558 -0.00259925 6.64415e-05
19.7262 -0.00258065 6.57285e-05
19.7974 -0.00256205 6.50178e-05
19.8694 -0.00254343 6.43091e-05
19.9423 -0.00252479 6.36021e-05
20.0162 -0.00250611 6.28965e-05
20.091 -0.0024874 6.21921e-05
20.1669 -0.00246864 6.14885e-05
20.244 -0.00244982 6.07854e-05
20.3222 -0.00243092 6.00824e-05
20.4016 -0.00241194 5.9379e-05
20.4825 -0.00239287 5.86747e-05
20.5648 -0.00237367 5.7969e-05
20.6487 -0.00235435 5.72614e-05
20.7344 -0.00233487 5.65509e-05
20.8219 -0.00231521 5.5837e-05
20.9115 -0.00229533 5.51185e-05
21.0034 -0.00227522 5.43943e-05
21.0979 -0.00225481 5.36631e-05
21.1952 -0.00223407 5.29232e-05
21.2959 -0.00221293 5.21724e-05
21.4004 -0.0021913 5.14081e-05
21.5093 -0.00216907 5.06268e-05
21.6237 -0.0021461 4.98236e-05
21.7448 -0.00212218 4.89916e-05
21.8747 -0.00209698 4.81202e-05
22.0165 -0.00206995 4.71916e-05
22.1768 -0.00204004 4.61709e-05
22.3723 -0.00200443 4.49656e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.75Lambda0.5Nc1ClassicOneLoop/GRpTwoLoop.txt <==
-22.3723 -0.00200136 -4.48284e-05
-22.1768 -0.00203686 -4.60274e-05
-22.0165 -0.00206668 -4.7043e-05
-21.8747 -0.00209362 -4.79666e-05
-21.7448 -0.00211875 -4.88335e-05
-21.6237 -0.00214259 -4.9661e-05
-21.5093 -0.00216549 -5.04599e-05
-21.4004 -0.00218764 -5.12369e-05
-21.2959 -0.0022092 -5.1997e-05
-21.1952 -0.00223027 -5.27435e-05
-21.0979 -0.00225094 -5.34794e-05
-21.0034 -0.00227128 -5.42064e-05
-20.9115 -0.00229132 -5.49264e-05
-20.8219 -0.00231113 -5.56407e-05
-20.7344 -0.00233072 -5.63506e-05
-20.6487 -0.00235013 -5.70568e-05
-20.5648 -0.00236939 -5.77604e-05
-20.4825 -0.00238851 -5.84618e-05
-20.4016 -0.00240752 -5.91618e-05
-20.3222 -0.00242643 -5.98609e-05
-20.244 -0.00244525 -6.05597e-05
-20.1669 -0.00246401 -6.12585e-05
-20.091 -0.0024827 -6.19577e-05
-20.0162 -0.00250134 -6.26577e-05
-19.9423 -0.00251994 -6.33588e-05
-19.8694 -0.00253852 -6.40613e-05
-19.7974 -0.00255706 -6.47655e-05
-19.7262 -0.00257559 -6.54716e-05
-19.6558 -0.00259411 -6.61799e-05
-19.5862 -0.00261263 -6.68906e-05
-19.5173 -0.00263115 -6.76039e-05
-19.4491 -0.00264967 -6.832e-05
-19.3816 -0.00266821 -6.90391e-05
-19.3147 -0.00268676 -6.97613e-05
-19.2484 -0.00270534 -7.04869e-05
-19.1828 -0.00272394 -7.1216e-05
-19.1177 -0.00274257 -7.19488e-05
-19.0531 -0.00276123 -7.26853e-05
-18.9891 -0.00277993 -7.34259e-05
-18.9255 -0.00279867 -7.41704e-05
-18.8625 -0.00281745 -7.49193e-05
-18.8 -0.00283627 -7.56724e-05
-18.7379 -0.00285515 -7.64301e-05
-18.6762 -0.00287408 -7.71924e-05
-18.615 -0.00289306 -7.79595e-05
-18.5542 -0.0029121 -7.87313e-05
-18.4938 -0.0029312 -7.95083e-05
-18.4338 -0.00295036 -8.02902e-05
-18.3742 -0.00296959 -8.10775e-05
-18.3149 -0.00298888 -8.18699e-05
-18.256 -0.00300824 -8.2668e-05
-18.1975 -0.00302768 -8.34715e-05
-18.1393 -0.00304719 -8.42807e-05
-18.0815 -0.00306677 -8.50956e-05
-18.0239 -0.00308644 -8.59166e-05
-17.9667 -0.00310618 -8.67434e-05
-17.9098 -0.003126 -8.75764e-05
-17.8532 -0.00314591 -8.84155e-05
-17.7969 -0.00316591 -8.92611e-05
-17.7408 -0.00318599 -9.0113e-05
-17.6851 -0.00320616 -9.09715e-05
-17.6296 -0.00322643 -9.18366e-05
-17.5744 -0.00324678 -9.27086e-05
-17.5195 -0.00326724 -9.35873e-05
-17.4648 -0.00328779 -9.4473e-05
-17.4104 -0.00330844 -9.53658e-05
-17.3562 -0.00332919 -9.62659e-05
-17.3022 -0.00335004 -9.71731e-05
-17.2485 -0.003371 -9.80879e-05
-17.195 -0.00339207 -9.90101e-05
-17.1418 -0.00341324 -9.99401e-05
-17.0887 -0.00343452 -0.000100878
-17.0359 -0.00345591 -0.000101823
-16.9833 -0.00347742 -0.000102777
-16.9309 -0.00349904 -0.000103738
-16.8787 -0.00352078 -0.000104708
-16.8268 -0.00354263 -0.000105686
-16.775 -0.00356461 -0.000106673
-16.7234 -0.00358671 -0.000107668
-16.672 -0.00360893 -0.000108672
-16.6208 -0.00363128 -0.000109684
-16.5697 -0.00365375 -0.000110706
-16.5189 -0.00367635 -0.000111737
-16.4682 -0.00369908 -0.000112776
-16.4177 -0.00372195 -0.000113825
-16.3674 -0.00374495 -0.000114884
-16.3172 -0.00376808 -0.000115952
-16.2672 -0.00379136 -0.00011703
-16.2174 -0.00381477 -0.000118117
-16.1677 -0.00383832 -0.000119215
-16.1182 -0.00386202 -0.000120322
-16.0689 -0.00388586 -0.00012144
-16.0197 -0.00390984 -0.000122569
-15.9706 -0.00393398 -0.000123707
-15.9217 -0.00395826 -0.000124857
-15.873 -0.0039827 -0.000126017
-15.8243 -0.00400729 -0.000127188
-15.7759 -0.00403204 -0.00012837
-15.7276 -0.00405694 -0.000129564
-15.6794 -0.004082 -0.000130768
-15.6313 -0.00410723 -0.000131985
-15.5834 -0.00413262 -0.000133213
-15.5356 -0.00415817 -0.000134453
-15.488 -0.00418389 -0.000135704
-15.4404 -0.00420978 -0.000136968
-15.393 -0.00423584 -0.000138245
-15.3458 -0.00426207 -0.000139534
-15.2986 -0.00428848 -0.000140835
-15.2516 -0.00431507 -0.00014215
-15.2047 -0.00434184 -0.000143477
-15.1579 -0.00436878 -0.000144817
-15.1112 -0.00439592 -0.000146171
-15.0647 -0.00442323 -0.000147539
-15.0182 -0.00445074 -0.00014892
-14.9719 -0.00447843 -0.000150315
-14.9257 -0.00450632 -0.000151724
-14.8796 -0.0045344 -0.000153148
-14.8336 -0.00456268 -0.000154585
-14.7877 -0.00459115 -0.000156038
-14.7419 -0.00461983 -0.000157505
-14.6962 -0.00464871 -0.000158988
-14.6506 -0.0046778 -0.000160486
-14.6052 -0.0047071 -0.000161999
-14.5598 -0.0047366 -0.000163528
-14.5145 -0.00476632 -0.000165073
-14.4693 -0.00479626 -0.000166634
-14.4243 -0.00482641 -0.000168212
-14.3793 -0.00485678 -0.000169805
-14.3344 -0.00488738 -0.000171416
-14.2896 -0.0049182 -0.000173044
-14.2449 -0.00494925 -0.000174689
-14.2003 -0.00498053 -0.000176352
-14.1558 -0.00501204 -0.000178032
-14.1113 -0.00504379 -0.00017973
-14.067 -0.00507578 -0.000181447
-14.0227 -0.00510801 -0.000183182
-13.9786 -0.00514048 -0.000184936
-13.9345 -0.0051732 -0.000186709
-13.8905 -0.00520618 -0.000188501
-13.8466 -0.0052394 -0.000190313
-13.8028 -0.00527288 -0.000192145
-13.759 -0.00530662 -0.000193996
-13.7153 -0.00534062 -0.000195868
-13.6718 -0.00537488 -0.000197761
-13.6283 -0.00540941 -0.000199675
-13.5848 -0.00544422 -0.00020161
-13.5415 -0.0054793 -0.000203567
-13.4982 -0.00551465 -0.000205545
-13.455 -0.00555029 -0.000207546
-13.4119 -0.0055862 -0.000209569
-13.3689 -0.00562241 -0.000211616
-13.3259 -0.00565891 -0.000213685
-13.283 -0.0056957 -0.000215778
-13.2402 -0.00573279 -0.000217895
-13.1974 -0.00577017 -0.000220036
-13.1547 -0.00580787 -0.000222201
-13.1121 -0.00584587 -0.000224392
-13.0696 -0.00588418 -0.000226607
-13.0271 -0.00592281 -0.000228849
-12.9847 -0.00596176 -0.000231116
-12.9424 -0.00600103 -0.00023341
-12.9001 -0.00604062 -0.00023573
-12.8579 -0.00608055 -0.000238078
-12.8158 -0.00612081 -0.000240454
-12.7737 -0.00616141 -0.000242857
-12.7317 -0.00620236 -0.000245289
-12.6898 -0.00624365 -0.00024775
-12.6479 -0.00628529 -0.00025024
-12.6061 -0.00632729 -0.00025276
-12.5643 -0.00636964 -0.00025531
-12.5226 -0.00641236 -0.00025789
-12.481 -0.00645545 -0.000260502
-12.4394 -0.00649891 -0.000263146
-12.3979 -0.00654275 -0.000265821
-12.3565 -0.00658697 -0.000268529
-12.3151 -0.00663158 -0.00027127
-12.2738 -0.00667658 -0.000274045
-12.2325 -0.00672198 -0.000276853
-12.1913 -0.00676778 -0.000279697
-12.1501 -0.00681398 -0.000282575
-12.109 -0.0068606 -0.00028549
-12.068 -0.00690763 -0.00028844
-12.027 -0.00695509 -0.000291428
-11.986 -0.00700297 -0.000294452
-11.9452 -0.00705128 -0.000297515
-11.9043 -0.00710003 -0.000300616
-11.8636 -0.00714923 -0.000303757
-11.8228 -0.00719888 -0.000306937
-11.7822 -0.00724898 -0.000310158
-11.7415 -0.00729954 -0.00031342
-11.701 -0.00735057 -0.000316724
-11.6605 -0.00740207 -0.00032007
-11.62 -0.00745405 -0.00032346
-11.5796 -0.00750651 -0.000326893
-11.5392 -0.00755946 -0.000330371
-11.4989 -0.00761292 -0.000333894
-11.4587 -0.00766688 -0.000337464
-11.4184 -0.00772134 -0.000341079
-11.3783 -0.00777633 -0.000344743
-11.3381 -0.00783184 -0.000348455
-11.2981 -0.00788788 -0.000352216
-11.2581 -0.00794446 -0.000356027
-11.2181 -0.00800158 -0.000359889
-11.1781 -0.00805926 -0.000363802
-11.1383 -0.0081175 -0.000367768
-11.0984 -0.0081763 -0.000371787
-11.0586 -0.00823568 -0.000375861
-11.0189 -0.00829564 -0.00037999
-10.9792 -0.0083562 -0.000384175
-10.9395 -0.00841735 -0.000388417
-10.8999 -0.00847911 -0.000392717
-10.8603 -0.00854148 -0.000397076
-10.8208 -0.00860448 -0.000401496
-10.7813 -0.00866811 -0.000405976
-10.7418 -0.00873238 -0.000410519
-10.7024 -0.0087973 -0.000415125
-10.6631 -0.00886287 -0.000419796
-10.6238 -0.00892912 -0.000424532
-10.5845 -0.00899605 -0.000429335
-10.5452 -0.00906366 -0.000434205
-10.506 -0.00913196 -0.000439145
-10.4669 -0.00920098 -0.000444155
-10.4278 -0.00927071 -0.000449236
-10.3887 -0.00934116 -0.00045439
-10.3496 -0.00941235 -0.000459619
-10.3106 -0.00948429 -0.000464923
-10.2717 -0.00955699 -0.000470304
-10.2328 -0.00963046 -0.000475763
-10.1939 -0.0097047 -0.000481302
-10.155 -0.00977974 -0.000486922
-10.1162 -0.00985558 -0.000492624
-10.0774 -0.00993224 -0.000498411
-10.0387 -0.0100097 -0.000504283
-10 -0.010088 -0.000510243
-9.96134 -0.0101672 -0.000516292
-9.92271 -0.0102472 -0.00052243
-9.88412 -0.0103282 -0.000528662
-9.84557 -0.01041 -0.000534987
-9.80704 -0.0104927 -0.000541409
-9.76856 -0.0105763 -0.000547928
-9.73011 -0.0106608 -0.000554546
-9.69169 -0.0107463 -0.000561266
-9.65331 -0.0108328 -0.000568089
-9.61496 -0.0109202 -0.000575018
-9.57664 -0.0110086 -0.000582054
-9.53836 -0.011098 -0.000589199
-9.50011 -0.0111885 -0.000596456
-9.46189 -0.01128 -0.000603827
-9.42371 -0.0113725 -0.000611314
-9.38556 -0.0114661 -0.000618919
-9.34744 -0.0115607 -0.000626645
-9.30935 -0.0116565 -0.000634493
-9.2713 -0.0117534 -0.000642468
-9.23327 -0.0118514 -0.00065057
-9.19528 -0.0119506 -0.000658804
-9.15732 -0.012051 -0.00066717
-9.11939 -0.0121525 -0.000675672
-9.08149 -0.0122553 -0.000684313
-9.04362 -0.0123593 -0.000693096
-9.00578 -0.0124645 -0.000702023
-8.96797 -0.012571 -0.000711099
-8.93019 -0.0126788 -0.000720323
-8.89244 -0.0127879 -0.000729703
-8.85471 -0.0128984 -0.000739239
-8.81702 -0.0130102 -0.000748935
-8.77936 -0.0131234 -0.000758795
-8.74172 -0.013238 -0.000768822
-8.70412 -0.013354 -0.00077902
-8.66654 -0.0134714 -0.000789392
-8.62899 -0.0135904 -0.000799941
-8.59146 -0.0137108 -0.000810674
-8.55397 -0.0138328 -0.000821591
-8.5165 -0.0139563 -0.000832699
-8.47906 -0.0140814 -0.000844
-8.44165 -0.0142081 -0.000855501
-8.40426 -0.0143364 -0.000867203
-8.3669 -0.0144664 -0.000879113
-8.32956 -0.0145981 -0.000891234
-8.29226 -0.0147315 -0.000903572
-8.25497 -0.0148666 -0.000916131
-8.21772 -0.0150036 -0.000928917
-8.18049 -0.0151423 -0.000941934
-8.14328 -0.0152829 -0.000955189
-8.1061 -0.0154254 -0.000968684
-8.06895 -0.0155698 -0.000982429
-8.03182 -0.0157161 -0.000996426
-7.99471 -0.0158644 -0.00101068
-7.95763 -0.0160148 -0.00102521
-7.92058 -0.0161672 -0.00104
-7.88355 -0.0163217 -0.00105507
-7.84654 -0.0164783 -0.00107043
-7.80955 -0.0166371 -0.00108608
-7.77259 -0.0167981 -0.00110203
-7.73566 -0.0169614 -0.00111828
-7.69874 -0.017127 -0.00113484
-7.66185 -0.0172949 -0.00115173
-7.62498 -0.0174652 -0.00116894
-7.58814 -0.017638 -0.00118649
-7.55132 -0.0178132 -0.00120439
-7.51452 -0.017991 -0.00122264
-7.47774 -0.0181714 -0.00124125
-7.44099 -0.0183543 -0.00126023
-7.40425 -0.01854 -0.0012796
-7.36754 -0.0187284 -0.00129935
-7.33085 -0.0189196 -0.00131951
-7.29418 -0.0191136 -0.00134007
-7.25754 -0.0193106 -0.00136106
-7.22091 -0.0195105 -0.00138247
-7.18431 -0.0197134 -0.00140434
-7.14772 -0.0199194 -0.00142665
-7.11116 -0.0201286 -0.00144943
-7.07462 -0.020341 -0.00147269
-7.0381 -0.0205566 -0.00149645
-7.00159 -0.0207757 -0.00152071
-6.96511 -0.0209981 -0.00154548
-6.92865 -0.021224 -0.00157079
-6.89221 -0.0214535 -0.00159665
-6.85579 -0.0216867 -0.00162307
-6.81938 -0.0219235 -0.00165007
-6.783 -0.0221642 -0.00167766
-6.74664 -0.0224088 -0.00170586
-6.71029 -0.0226573 -0.00173469
-6.67397 -0.0229099 -0.00176417
-6.63766 -0.0231666 -0.0017943
-6.60137 -0.0234276 -0.00182513
-6.5651 -0.0236929 -0.00185665
-6.52885 -0.0239627 -0.0018889
-6.49262 -0.0242369 -0.00192189
-6.4564 -0.0245159 -0.00195564
-6.42021 -0.0247995 -0.00199019
-6.38403 -0.0250881 -0.00202554
-6.34786 -0.0253815 -0.00206173
-6.31172 -0.0256801 -0.00209879
-6.27559 -0.0259839 -0.00213673
-6.23949 -0.026293 -0.00217559
-6.20339 -0.0266075 -0.00221538
-6.16732 -0.0269277 -0.00225616
-6.13126 -0.0272535 -0.00229793
-6.09522 -0.0275853 -0.00234074
-6.05919 -0.027923 -0.00238461
-6.02319 -0.0282668 -0.00242959
-5.9872 -0.028617 -0.0024757
-5.95122 -0.0289736 -0.00252298
-5.91526 -0.0293369 -0.00257148
-5.87932 -0.0297069 -0.00262123
-5.84339 -0.0300839 -0.00267226
-5.80748 -0.030468 -0.00272464
-5.77158 -0.0308595 -0.0027784
-5.7357 -0.0312584 -0.00283359
-5.69984 -0.0316651 -0.00289024
-5.66399 -0.0320797 -0.00294844
-5.62815 -0.0325024 -0.00300821
-5.59233 -0.0329334 -0.00306962
-5.55653 -0.0333731 -0.00313272
-5.52074 -0.0338215 -0.00319758
-5.48497 -0.0342789 -0.00326425
-5.4492 -0.0347456 -0.00333282
-5.41346 -0.0352219 -0.00340333
-5.37773 -0.035708 -0.00347588
-5.34201 -0.0362042 -0.00355052
-5.30631 -0.0367107 -0.00362735
-5.27062 -0.0372279 -0.00370644
-5.23494 -0.0377561 -0.00378789
-5.19928 -0.0382956 -0.00387178
-5.16363 -0.0388467 -0.00395822
-5.128 -0.0394098 -0.00404729
-5.09237 -0.0399852 -0.00413912
-5.05677 -0.0405734 -0.0042338
-5.02117 -0.0411745 -0.00433147
-4.98559 -0.0417892 -0.00443223
-4.95002 -0.0424178 -0.00453623
-4.91446 -0.0430607 -0.0046436
-4.87892 -0.0437183 -0.00475449
-4.84339 -0.0443913 -0.00486904
-4.80787 -0.0450799 -0.00498743
-4.77237 -0.0457848 -0.00510982
-4.73687 -0.0465064 -0.00523641
-4.70139 -0.0472453 -0.00536736
-4.66592 -0.0480021 -0.00550291
-4.63046 -0.0487774 -0.00564325
-4.59502 -0.0495717 -0.00578864
-4.55958 -0.0503858 -0.00593929
-4.52416 -0.0512203 -0.00609549
-4.48875 -0.052076 -0.0062575
-4.45335 -0.0529534 -0.00642564
-4.41797 -0.0538535 -0.00660019
-4.38259 -0.0547769 -0.00678154
-4.34722 -0.0557247 -0.00697
-4.31187 -0.0566975 -0.00716602
-4.27653 -0.0576963 -0.00736995
-4.24119 -0.0587221 -0.00758231
-4.20587 -0.0597758 -0.00780352
-4.17056 -0.0608585 -0.00803415
-4.13526 -0.0619713 -0.00827471
-4.09997 -0.0631152 -0.00852586
-4.06469 -0.0642914 -0.00878821
-4.02942 -0.0655013 -0.00906249
-3.99416 -0.0667459 -0.00934944
-3.95891 -0.0680266 -0.00964992
-3.92367 -0.0693449 -0.00996477
-3.88844 -0.070702 -0.010295
-3.85322 -0.0720995 -0.0106416
-3.81801 -0.0735388 -0.0110059
-3.7828 -0.0750215 -0.0113888
-3.74761 -0.0765492 -0.0117919
-3.71243 -0.0781235 -0.0122164
-3.67726 -0.0797459 -0.0126641
-3.64209 -0.0814183 -0.0131364
-3.60694 -0.0831421 -0.0136352
-3.57179 -0.0849191 -0.0141623
-3.53665 -0.0867509 -0.0147198
-3.50152 -0.0886392 -0.0153097
-3.4664 -0.0905854 -0.0159342
-3.43129 -0.0925911 -0.0165955
-3.39619 -0.0946577 -0.017296
-3.36109 -0.0967867 -0.0180379
-3.32601 -0.0989793 -0.0188236
-3.29093 -0.101237 -0.0196553
-3.25586 -0.103561 -0.0205351
-3.2208 -0.105953 -0.0214649
-3.18574 -0.108413 -0.0224466
-3.1507 -0.110945 -0.0234818
-3.11566 -0.11355 -0.0245718
-3.08063 -0.11623 -0.0257177
-3.0456 -0.118988 -0.0269208
-3.01059 -0.121828 -0.0281818
-2.97558 -0.124755 -0.029502
-2.94058 -0.127773 -0.0308825
-2.90558 -0.13089 -0.0323251
-2.87059 -0.134111 -0.0338321
-2.83561 -0.137447 -0.0354066
-2.80064 -0.140904 -0.0370525
-2.76567 -0.144493 -0.0387749
-2.73071 -0.148225 -0.0405801
-2.69576 -0.152109 -0.0424757
-2.66081 -0.156158 -0.0444705
-2.62587 -0.160383 -0.046575
-2.59094 -0.164795 -0.0488007
-2.55601 -0.169408 -0.0511611
-2.52109 -0.174232 -0.0536708
-2.48617 -0.179282 -0.0563465
-2.45126 -0.18457 -0.059206
-2.41636 -0.19011 -0.0622698
-2.38146 -0.195914 -0.0655596
-2.34657 -0.201996 -0.0691004
-2.31168 -0.208371 -0.0729189
-2.2768 -0.215052 -0.0770453
-2.24192 -0.222055 -0.0815126
-2.20705 -0.229392 -0.0863582
-2.17219 -0.237078 -0.0916227
-2.13733 -0.245126 -0.0973524
-2.10247 -0.253549 -0.103598
-2.06762 -0.262358 -0.110416
-2.03278 -0.271561 -0.117871
-1.99794 -0.281164 -0.126032
-1.9631 -0.29117 -0.134978
-1.92827 -0.301575 -0.144796
-1.89345 -0.312369 -0.155582
-1.85862 -0.323533 -0.167441
-1.82381 -0.33504 -0.180488
-1.78899 -0.346843 -0.194848
-1.75419 -0.358887 -0.210653
-1.71938 -0.371091 -0.228046
-1.68458 -0.383355 -0.247174
-1.64979 -0.395548 -0.268185
-1.61499 -0.407516 -0.291228
-1.58021 -0.419067 -0.316443
-1.54542 -0.42998 -0.343956
-1.51064 -0.439996 -0.373874
-1.47586 -0.448835 -0.406271
-1.44109 -0.456181 -0.441185
-1.40632 -0.461714 -0.47861
-1.37155 -0.4651 -0.518493
-1.33679 -0.466023 -0.560738
-1.30203 -0.464178 -0.605205
-1.26727 -0.459299 -0.651735
-1.23251 -0.451145 -0.700153
-1.19776 -0.439515 -0.750303
-1.16301 -0.424208 -0.80205
-1.12827 -0.405025 -0.855314
-1.09352 -0.381708 -0.910048
-1.05878 -0.353928 -0.966253
-1.02405 -0.321216 -1.02392
-0.989309 -0.282958 -1.08302
-0.954576 -0.238345 -1.14339
-0.919844 -0.186398 -1.2047
-0.885115 -0.125971 -1.26628
-0.850388 -0.0558499 -1.3271
-0.815663 0.0251422 -1.38558
-0.78094 0.117942 -1.43959
-0.746219 0.223 -1.48641
-0.711499 0.340008 -1.52289
-0.676781 0.467615 -1.54564
-0.642065 0.603311 -1.55153
-0.60735 0.743412 -1.5381
-0.572637 0.883426 -1.50413
-0.537925 1.01849 -1.44989
-0.503214 1.14412 -1.37725
-0.468504 1.2567 -1.28936
-0.433796 1.35397 -1.19015
-0.399089 1.43505 -1.08378
-0.364382 1.50035 -0.974061
-0.329676 1.55118 -0.864184
-0.294972 1.58947 -0.756481
-0.260267 1.61734 -0.6525
-0.225564 1.63693 -0.553022
-0.190861 1.65018 -0.458292
-0.156158 1.65877 -0.36807
-0.121456 1.66407 -0.281858
-0.0867541 1.66716 -0.1989
-0.0520524 1.66879 -0.118365
-0.0173508 1.66949 -0.0392851
0.0173508 1.66949 0.0392851
0.0520524 1.66879 0.118365
0.0867541 1.66716 0.1989
0.121456 1.66407 0.281858
0.156158 1.65877 0.36807
0.190861 1.65018 0.458292
0.225564 1.63693 0.553022
0.260267 1.61734 0.6525
0.294972 1.58947 0.756481
0.329676 1.55118 0.864184
0.364382 1.50035 0.974061
0.399089 1.43505 1.08378
0.433796 1.35397 1.19015
0.468504 1.2567 1.28936
0.503214 1.14412 1.37725
0.537925 1.01849 1.44989
0.572637 0.883426 1.50413
0.60735 0.743412 1.5381
0.642065 0.603311 1.55153
0.676781 0.467615 1.54564
0.711499 0.340008 1.52289
0.746219 0.223 1.48641
0.78094 0.117942 1.43959
0.815663 0.0251422 1.38558
0.850388 -0.0558499 1.3271
0.885115 -0.125971 1.26628
0.919844 -0.186398 1.2047
0.954576 -0.238345 1.14339
0.989309 -0.282958 1.08302
1.02405 -0.321216 1.02392
1.05878 -0.353928 0.966253
1.09352 -0.381708 0.910048
1.12827 -0.405025 0.855314
1.16301 -0.424208 0.80205
1.19776 -0.439515 0.750303
1.23251 -0.451145 0.700153
1.26727 -0.459299 0.651735
1.30203 -0.464178 0.605205
1.33679 -0.466023 0.560738
1.37155 -0.4651 0.518493
1.40632 -0.461714 0.47861
1.44109 -0.456181 0.441185
1.47586 -0.448835 0.406271
1.51064 -0.439996 0.373874
1.54542 -0.42998 0.343956
1.58021 -0.419067 0.316443
1.61499 -0.407516 0.291228
1.64979 -0.395548 0.268185
1.68458 -0.383355 0.247174
1.71938 -0.371091 0.228046
1.75419 -0.358887 0.210653
1.78899 -0.346843 0.194848
1.82381 -0.33504 0.180488
1.85862 -0.323533 0.167441
1.89345 -0.312369 0.155582
1.92827 -0.301575 0.144796
1.9631 -0.29117 0.134978
1.99794 -0.281164 0.126032
2.03278 -0.271561 0.117871
2.06762 -0.262358 0.110416
2.10247 -0.253549 0.103598
2.13733 -0.245126 0.0973524
2.17219 -0.237078 0.0916227
2.20705 -0.229392 0.0863582
2.24192 -0.222055 0.0815126
2.2768 -0.215052 0.0770453
2.31168 -0.208371 0.0729189
2.34657 -0.201996 0.0691004
2.38146 -0.195914 0.0655596
2.41636 -0.19011 0.0622698
2.45126 -0.18457 0.059206
2.48617 -0.179282 0.0563465
2.52109 -0.174232 0.0536708
2.55601 -0.169408 0.0511611
2.59094 -0.164795 0.0488007
2.62587 -0.160383 0.046575
2.66081 -0.156158 0.0444705
2.69576 -0.152109 0.0424757
2.73071 -0.148225 0.0405801
2.76567 -0.144493 0.0387749
2.80064 -0.140904 0.0370525
2.83561 -0.137447 0.0354066
2.87059 -0.134111 0.0338321
2.90558 -0.13089 0.0323251
2.94058 -0.127773 0.0308825
2.97558 -0.124755 0.029502
3.01059 -0.121828 0.0281818
3.0456 -0.118988 0.0269208
3.08063 -0.11623 0.0257177
3.11566 -0.11355 0.0245718
3.1507 -0.110945 0.0234818
3.18574 -0.108413 0.0224466
3.2208 -0.105953 0.0214649
3.25586 -0.103561 0.0205351
3.29093 -0.101237 0.0196553
3.32601 -0.0989793 0.0188236
3.36109 -0.0967867 0.0180379
3.39619 -0.0946577 0.017296
3.43129 -0.0925911 0.0165955
3.4664 -0.0905854 0.0159342
3.50152 -0.0886392 0.0153097
3.53665 -0.0867509 0.0147198
3.57179 -0.0849191 0.0141623
3.60694 -0.0831421 0.0136352
3.64209 -0.0814183 0.0131364
3.67726 -0.0797459 0.0126641
3.71243 -0.0781235 0.0122164
3.74761 -0.0765492 0.0117919
3.7828 -0.0750215 0.0113888
3.81801 -0.0735388 0.0110059
3.85322 -0.0720995 0.0106416
3.88844 -0.070702 0.010295
3.92367 -0.0693449 0.00996477
3.95891 -0.0680266 0.00964992
3.99416 -0.0667459 0.00934944
4.02942 -0.0655013 0.00906249
4.06469 -0.0642914 0.00878821
4.09997 -0.0631152 0.00852586
4.13526 -0.0619713 0.00827471
4.17056 -0.0608585 0.00803415
4.20587 -0.0597758 0.00780352
4.24119 -0.0587221 0.00758231
4.27653 -0.0576963 0.00736995
4.31187 -0.0566975 0.00716602
4.34722 -0.0557247 0.00697
4.38259 -0.0547769 0.00678154
4.41797 -0.0538535 0.00660019
4.45335 -0.0529534 0.00642564
4.48875 -0.052076 0.0062575
4.52416 -0.0512203 0.00609549
4.55958 -0.0503858 0.00593929
4.59502 -0.0495717 0.00578864
4.63046 -0.0487774 0.00564325
4.66592 -0.0480021 0.00550291
4.70139 -0.0472453 0.00536736
4.73687 -0.0465064 0.00523641
4.77237 -0.0457848 0.00510982
4.80787 -0.0450799 0.00498743
4.84339 -0.0443913 0.00486904
4.87892 -0.0437183 0.00475449
4.91446 -0.0430607 0.0046436
4.95002 -0.0424178 0.00453623
4.98559 -0.0417892 0.00443223
5.02117 -0.0411745 0.00433147
5.05677 -0.0405734 0.0042338
5.09237 -0.0399852 0.00413912
5.128 -0.0394098 0.00404729
5.16363 -0.0388467 0.00395822
5.19928 -0.0382956 0.00387178
5.23494 -0.0377561 0.00378789
5.27062 -0.0372279 0.00370644
5.30631 -0.0367107 0.00362735
5.34201 -0.0362042 0.00355052
5.37773 -0.035708 0.00347588
5.41346 -0.0352219 0.00340333
5.4492 -0.0347456 0.00333282
5.48497 -0.0342789 0.00326425
5.52074 -0.0338215 0.00319758
5.55653 -0.0333731 0.00313272
5.59233 -0.0329334 0.00306962
5.62815 -0.0325024 0.00300821
5.66399 -0.0320797 0.00294844
5.69984 -0.0316651 0.00289024
5.7357 -0.0312584 0.00283359
5.77158 -0.0308595 0.0027784
5.80748 -0.030468 0.00272464
5.84339 -0.0300839 0.00267226
5.87932 -0.0297069 0.00262123
5.91526 -0.0293369 0.00257148
5.95122 -0.0289736 0.00252298
5.9872 -0.028617 0.0024757
6.02319 -0.0282668 0.00242959
6.05919 -0.027923 0.00238461
6.09522 -0.0275853 0.00234074
6.13126 -0.0272535 0.00229793
6.16732 -0.0269277 0.00225616
6.20339 -0.0266075 0.00221538
6.23949 -0.026293 0.00217559
6.27559 -0.0259839 0.00213673
6.31172 -0.0256801 0.00209879
6.34786 -0.0253815 0.00206173
6.38403 -0.0250881 0.00202554
6.42021 -0.0247995 0.00199019
6.4564 -0.0245159 0.00195564
6.49262 -0.0242369 0.00192189
6.52885 -0.0239627 0.0018889
6.5651 -0.0236929 0.00185665
6.60137 -0.0234276 0.00182513
6.63766 -0.0231666 0.0017943
6.67397 -0.0229099 0.00176417
6.71029 -0.0226573 0.00173469
6.74664 -0.0224088 0.00170586
6.783 -0.0221642 0.00167766
6.81938 -0.0219235 0.00165007
6.85579 -0.0216867 0.00162307
6.89221 -0.0214535 0.00159665
6.92865 -0.021224 0.00157079
6.96511 -0.0209981 0.00154548
7.00159 -0.0207757 0.00152071
7.0381 -0.0205566 0.00149645
7.07462 -0.020341 0.00147269
7.11116 -0.0201286 0.00144943
7.14772 -0.0199194 0.00142665
7.18431 -0.0197134 0.00140434
7.22091 -0.0195105 0.00138247
7.25754 -0.0193106 0.00136106
7.29418 -0.0191136 0.00134007
7.33085 -0.0189196 0.00131951
7.36754 -0.0187284 0.00129935
7.40425 -0.01854 0.0012796
7.44099 -0.0183543 0.00126023
7.47774 -0.0181714 0.00124125
7.51452 -0.017991 0.00122264
7.55132 -0.0178132 0.00120439
7.58814 -0.017638 0.00118649
7.62498 -0.0174652 0.00116894
7.66185 -0.0172949 0.00115173
7.69874 -0.017127 0.00113484
7.73566 -0.0169614 0.00111828
7.77259 -0.0167981 0.00110203
7.80955 -0.0166371 0.00108608
7.84654 -0.0164783 0.00107043
7.88355 -0.0163217 0.00105507
7.92058 -0.0161672 0.00104
7.95763 -0.0160148 0.00102521
7.99471 -0.0158644 0.00101068
8.03182 -0.0157161 0.000996426
8.06895 -0.0155698 0.000982429
8.1061 -0.0154254 0.000968684
8.14328 -0.0152829 0.000955189
8.18049 -0.0151423 0.000941934
8.21772 -0.0150036 0.000928917
8.25497 -0.0148666 0.000916131
8.29226 -0.0147315 0.000903572
8.32956 -0.0145981 0.000891234
8.3669 -0.0144664 0.000879113
8.40426 -0.0143364 0.000867203
8.44165 -0.0142081 0.000855501
8.47906 -0.0140814 0.000844
8.5165 -0.0139563 0.000832699
8.55397 -0.0138328 0.000821591
8.59146 -0.0137108 0.000810674
8.62899 -0.0135904 0.000799941
8.66654 -0.0134714 0.000789392
8.70412 -0.013354 0.00077902
8.74172 -0.013238 0.000768822
8.77936 -0.0131234 0.000758795
8.81702 -0.0130102 0.000748935
8.85471 -0.0128984 0.000739239
8.89244 -0.0127879 0.000729703
8.93019 -0.0126788 0.000720323
8.96797 -0.012571 0.000711099
9.00578 -0.0124645 0.000702023
9.04362 -0.0123593 0.000693096
9.08149 -0.0122553 0.000684313
9.11939 -0.0121525 0.000675672
9.15732 -0.012051 0.00066717
9.19528 -0.0119506 0.000658804
9.23327 -0.0118514 0.00065057
9.2713 -0.0117534 0.000642468
9.30935 -0.0116565 0.000634493
9.34744 -0.0115607 0.000626645
9.38556 -0.0114661 0.000618919
9.42371 -0.0113725 0.000611314
9.46189 -0.01128 0.000603827
9.50011 -0.0111885 0.000596456
9.53836 -0.011098 0.000589199
9.57664 -0.0110086 0.000582054
9.61496 -0.0109202 0.000575018
9.65331 -0.0108328 0.000568089
9.69169 -0.0107463 0.000561266
9.73011 -0.0106608 0.000554546
9.76856 -0.0105763 0.000547928
9.80704 -0.0104927 0.000541409
9.84557 -0.01041 0.000534987
9.88412 -0.0103282 0.000528662
9.92271 -0.0102472 0.00052243
9.96134 -0.0101672 0.000516292
10 -0.010088 0.000510243
10.0387 -0.0100097 0.000504283
10.0774 -0.00993224 0.000498411
10.1162 -0.00985558 0.000492624
10.155 -0.00977974 0.000486922
10.1939 -0.0097047 0.000481302
10.2328 -0.00963046 0.000475763
10.2717 -0.00955699 0.000470304
10.3106 -0.00948429 0.000464923
10.3496 -0.00941235 0.000459619
10.3887 -0.00934116 0.00045439
10.4278 -0.00927071 0.000449236
10.4669 -0.00920098 0.000444155
10.506 -0.00913196 0.000439145
10.5452 -0.00906366 0.000434205
10.5845 -0.00899605 0.000429335
10.6238 -0.00892912 0.000424532
10.6631 -0.00886287 0.000419796
10.7024 -0.0087973 0.000415125
10.7418 -0.00873238 0.000410519
10.7813 -0.00866811 0.000405976
10.8208 -0.00860448 0.000401496
10.8603 -0.00854148 0.000397076
10.8999 -0.00847911 0.000392717
10.9395 -0.00841735 0.000388417
10.9792 -0.0083562 0.000384175
11.0189 -0.00829564 0.00037999
11.0586 -0.00823568 0.000375861
11.0984 -0.0081763 0.000371787
11.1383 -0.0081175 0.000367768
11.1781 -0.00805926 0.000363802
11.2181 -0.00800158 0.000359889
11.2581 -0.00794446 0.000356027
11.2981 -0.00788788 0.000352216
11.3381 -0.00783184 0.000348455
11.3783 -0.00777633 0.000344743
11.4184 -0.00772134 0.000341079
11.4587 -0.00766688 0.000337464
11.4989 -0.00761292 0.000333894
11.5392 -0.00755946 0.000330371
11.5796 -0.00750651 0.000326893
11.62 -0.00745405 0.00032346
11.6605 -0.00740207 0.00032007
11.701 -0.00735057 0.000316724
11.7415 -0.00729954 0.00031342
11.7822 -0.00724898 0.000310158
11.8228 -0.00719888 0.000306937
11.8636 -0.00714923 0.000303757
11.9043 -0.00710003 0.000300616
11.9452 -0.00705128 0.000297515
11.986 -0.00700297 0.000294452
12.027 -0.00695509 0.000291428
12.068 -0.00690763 0.00028844
12.109 -0.0068606 0.00028549
12.1501 -0.00681398 0.000282575
12.1913 -0.00676778 0.000279697
12.2325 -0.00672198 0.000276853
12.2738 -0.00667658 0.000274045
12.3151 -0.00663158 0.00027127
12.3565 -0.00658697 0.000268529
12.3979 -0.00654275 0.000265821
12.4394 -0.00649891 0.000263146
12.481 -0.00645545 0.000260502
12.5226 -0.00641236 0.00025789
12.5643 -0.00636964 0.00025531
12.6061 -0.00632729 0.00025276
12.6479 -0.00628529 0.00025024
12.6898 -0.00624365 0.00024775
12.7317 -0.00620236 0.000245289
12.7737 -0.00616141 0.000242857
12.8158 -0.00612081 0.000240454
12.8579 -0.00608055 0.000238078
12.9001 -0.00604062 0.00023573
12.9424 -0.00600103 0.00023341
12.9847 -0.00596176 0.000231116
13.0271 -0.00592281 0.000228849
13.0696 -0.00588418 0.000226607
13.1121 -0.00584587 0.000224392
13.1547 -0.00580787 0.000222201
13.1974 -0.00577017 0.000220036
13.2402 -0.00573279 0.000217895
13.283 -0.0056957 0.000215778
13.3259 -0.00565891 0.000213685
13.3689 -0.00562241 0.000211616
13.4119 -0.0055862 0.000209569
13.455 -0.00555029 0.000207546
13.4982 -0.00551465 0.000205545
13.5415 -0.0054793 0.000203567
13.5848 -0.00544422 0.00020161
13.6283 -0.00540941 0.000199675
13.6718 -0.00537488 0.000197761
13.7153 -0.00534062 0.000195868
13.759 -0.00530662 0.000193996
13.8028 -0.00527288 0.000192145
13.8466 -0.0052394 0.000190313
13.8905 -0.00520618 0.000188501
13.9345 -0.0051732 0.000186709
13.9786 -0.00514048 0.000184936
14.0227 -0.00510801 0.000183182
14.067 -0.00507578 0.000181447
14.1113 -0.00504379 0.00017973
14.1558 -0.00501204 0.000178032
14.2003 -0.00498053 0.000176352
14.2449 -0.00494925 0.000174689
14.2896 -0.0049182 0.000173044
14.3344 -0.00488738 0.000171416
14.3793 -0.00485678 0.000169805
14.4243 -0.00482641 0.000168212
14.4693 -0.00479626 0.000166634
14.5145 -0.00476632 0.000165073
14.5598 -0.0047366 0.000163528
14.6052 -0.0047071 0.000161999
14.6506 -0.0046778 0.000160486
14.6962 -0.00464871 0.000158988
14.7419 -0.00461983 0.000157505
14.7877 -0.00459115 0.000156038
14.8336 -0.00456268 0.000154585
14.8796 -0.0045344 0.000153148
14.9257 -0.00450632 0.000151724
14.9719 -0.00447843 0.000150315
15.0182 -0.00445074 0.00014892
15.0647 -0.00442323 0.000147539
15.1112 -0.00439592 0.000146171
15.1579 -0.00436878 0.000144817
15.2047 -0.00434184 0.000143477
15.2516 -0.00431507 0.00014215
15.2986 -0.00428848 0.000140835
15.3458 -0.00426207 0.000139534
15.393 -0.00423584 0.000138245
15.4404 -0.00420978 0.000136968
15.488 -0.00418389 0.000135704
15.5356 -0.00415817 0.000134453
15.5834 -0.00413262 0.000133213
15.6313 -0.00410723 0.000131985
15.6794 -0.004082 0.000130768
15.7276 -0.00405694 0.000129564
15.7759 -0.00403204 0.00012837
15.8243 -0.00400729 0.000127188
15.873 -0.0039827 0.000126017
15.9217 -0.00395826 0.000124857
15.9706 -0.00393398 0.000123707
16.0197 -0.00390984 0.000122569
16.0689 -0.00388586 0.00012144
16.1182 -0.00386202 0.000120322
16.1677 -0.00383832 0.000119215
16.2174 -0.00381477 0.000118117
16.2672 -0.00379136 0.00011703
16.3172 -0.00376808 0.000115952
16.3674 -0.00374495 0.000114884
16.4177 -0.00372195 0.000113825
16.4682 -0.00369908 0.000112776
16.5189 -0.00367635 0.000111737
16.5697 -0.00365375 0.000110706
16.6208 -0.00363128 0.000109684
16.672 -0.00360893 0.000108672
16.7234 -0.00358671 0.000107668
16.775 -0.00356461 0.000106673
16.8268 -0.00354263 0.000105686
16.8787 -0.00352078 0.000104708
16.9309 -0.00349904 0.000103738
16.9833 -0.00347742 0.000102777
17.0359 -0.00345591 0.000101823
17.0887 -0.00343452 0.000100878
17.1418 -0.00341324 9.99401e-05
17.195 -0.00339207 9.90101e-05
17.2485 -0.003371 9.80879e-05
17.3022 -0.00335004 9.71731e-05
17.3562 -0.00332919 9.62659e-05
17.4104 -0.00330844 9.53658e-05
17.4648 -0.00328779 9.4473e-05
17.5195 -0.00326724 9.35873e-05
17.5744 -0.00324678 9.27086e-05
17.6296 -0.00322643 9.18366e-05
17.6851 -0.00320616 9.09715e-05
17.7408 -0.00318599 9.0113e-05
17.7969 -0.00316591 8.92611e-05
17.8532 -0.00314591 8.84155e-05
17.9098 -0.003126 8.75764e-05
17.9667 -0.00310618 8.67434e-05
18.0239 -0.00308644 8.59166e-05
18.0815 -0.00306677 8.50956e-05
18.1393 -0.00304719 8.42807e-05
18.1975 -0.00302768 8.34715e-05
18.256 -0.00300824 8.2668e-05
18.3149 -0.00298888 8.18699e-05
18.3742 -0.00296959 8.10775e-05
18.4338 -0.00295036 8.02902e-05
18.4938 -0.0029312 7.95083e-05
18.5542 -0.0029121 7.87313e-05
18.615 -0.00289306 7.79595e-05
18.6762 -0.00287408 7.71924e-05
18.7379 -0.00285515 7.64301e-05
18.8 -0.00283627 7.56724e-05
18.8625 -0.00281745 7.49193e-05
18.9255 -0.00279867 7.41704e-05
18.9891 -0.00277993 7.34259e-05
19.0531 -0.00276123 7.26853e-05
19.1177 -0.00274257 7.19488e-05
19.1828 -0.00272394 7.1216e-05
19.2484 -0.00270534 7.04869e-05
19.3147 -0.00268676 6.97613e-05
19.3816 -0.00266821 6.90391e-05
19.4491 -0.00264967 6.832e-05
19.5173 -0.00263115 6.76039e-05
19.5862 -0.00261263 6.68906e-05
19.6558 -0.00259411 6.61799e-05
19.7262 -0.00257559 6.54716e-05
19.7974 -0.00255706 6.47655e-05
19.8694 -0.00253852 6.40613e-05
19.9423 -0.00251994 6.33588e-05
20.0162 -0.00250134 6.26577e-05
20.091 -0.0024827 6.19577e-05
20.1669 -0.00246401 6.12585e-05
20.244 -0.00244525 6.05597e-05
20.3222 -0.00242643 5.98609e-05
20.4016 -0.00240752 5.91618e-05
20.4825 -0.00238851 5.84618e-05
20.5648 -0.00236939 5.77604e-05
20.6487 -0.00235013 5.70568e-05
20.7344 -0.00233072 5.63506e-05
20.8219 -0.00231113 5.56407e-05
20.9115 -0.00229132 5.49264e-05
21.0034 -0.00227128 5.42064e-05
21.0979 -0.00225094 5.34794e-05
21.1952 -0.00223027 5.27435e-05
21.2959 -0.0022092 5.1997e-05
21.4004 -0.00218764 5.12369e-05
21.5093 -0.00216549 5.04599e-05
21.6237 -0.00214259 4.9661e-05
21.7448 -0.00211875 4.88335e-05
21.8747 -0.00209362 4.79666e-05
22.0165 -0.00206668 4.7043e-05
22.1768 -0.00203686 4.60274e-05
22.3723 -0.00200136 4.48284e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.75Lambda0.5Nc1ClassicOneLoop/GRp_FRG.txt <==
-22.3723 -0.00200319 -4.49102e-05
-22.1768 -0.00203876 -4.61129e-05
-22.0165 -0.00206863 -4.71316e-05
-21.8747 -0.00209562 -4.80582e-05
-21.7448 -0.00212079 -4.89278e-05
-21.6237 -0.00214468 -4.9758e-05
-21.5093 -0.00216762 -5.05594e-05
-21.4004 -0.00218982 -5.1339e-05
-21.2959 -0.00221142 -5.21016e-05
-21.1952 -0.00223254 -5.28506e-05
-21.0979 -0.00225325 -5.35889e-05
-21.0034 -0.00227363 -5.43184e-05
-20.9115 -0.00229371 -5.5041e-05
-20.8219 -0.00231356 -5.57577e-05
-20.7344 -0.00233319 -5.64701e-05
-20.6487 -0.00235265 -5.71788e-05
-20.5648 -0.00237194 -5.78848e-05
-20.4825 -0.00239111 -5.85887e-05
-20.4016 -0.00241016 -5.92913e-05
-20.3222 -0.00242911 -5.9993e-05
-20.244 -0.00244797 -6.06943e-05
-20.1669 -0.00246677 -6.13957e-05
-20.091 -0.0024855 -6.20975e-05
-20.0162 -0.00250419 -6.28002e-05
-19.9423 -0.00252283 -6.35039e-05
-19.8694 -0.00254145 -6.42091e-05
-19.7974 -0.00256004 -6.4916e-05
-19.7262 -0.00257861 -6.56249e-05
-19.6558 -0.00259717 -6.6336e-05
-19.5862 -0.00261573 -6.70494e-05
-19.5173 -0.0026343 -6.77656e-05
-19.4491 -0.00265287 -6.84845e-05
-19.3816 -0.00267145 -6.92065e-05
-19.3147 -0.00269005 -6.99316e-05
-19.2484 -0.00270867 -7.06602e-05
-19.1828 -0.00272731 -7.13923e-05
-19.1177 -0.00274599 -7.21281e-05
-19.0531 -0.0027647 -7.28677e-05
-18.9891 -0.00278344 -7.36113e-05
-18.9255 -0.00280223 -7.4359e-05
-18.8625 -0.00282106 -7.5111e-05
-18.8 -0.00283993 -7.58674e-05
-18.7379 -0.00285886 -7.66284e-05
-18.6762 -0.00287783 -7.7394e-05
-18.615 -0.00289687 -7.81644e-05
-18.5542 -0.00291596 -7.89396e-05
-18.4938 -0.00293511 -7.972e-05
-18.4338 -0.00295432 -8.05054e-05
-18.3742 -0.0029736 -8.12962e-05
-18.3149 -0.00299294 -8.20922e-05
-18.256 -0.00301236 -8.28938e-05
-18.1975 -0.00303185 -8.3701e-05
-18.1393 -0.00305141 -8.4514e-05
-18.0815 -0.00307105 -8.53327e-05
-18.0239 -0.00309077 -8.61574e-05
-17.9667 -0.00311056 -8.69881e-05
-17.9098 -0.00313044 -8.7825e-05
-17.8532 -0.00315041 -8.86681e-05
-17.7969 -0.00317046 -8.95177e-05
-17.7408 -0.0031906 -9.03737e-05
-17.6851 -0.00321083 -9.12364e-05
-17.6296 -0.00323116 -9.21057e-05
-17.5744 -0.00325158 -9.29818e-05
-17.5195 -0.00327209 -9.38649e-05
-17.4648 -0.0032927 -9.4755e-05
-17.4104 -0.00331341 -9.56523e-05
-17.3562 -0.00333423 -9.65568e-05
-17.3022 -0.00335514 -9.74687e-05
-17.2485 -0.00337617 -9.83881e-05
-17.195 -0.00339729 -9.9315e-05
-17.1418 -0.00341853 -0.00010025
-17.0887 -0.00343988 -0.000101192
-17.0359 -0.00346134 -0.000102143
-16.9833 -0.00348291 -0.000103101
-16.9309 -0.0035046 -0.000104068
-16.8787 -0.00352641 -0.000105043
-16.8268 -0.00354834 -0.000106026
-16.775 -0.00357038 -0.000107018
-16.7234 -0.00359255 -0.000108018
-16.672 -0.00361485 -0.000109028
-16.6208 -0.00363727 -0.000110046
-16.5697 -0.00365981 -0.000111073
-16.5189 -0.00368249 -0.000112109
-16.4682 -0.0037053 -0.000113155
-16.4177 -0.00372824 -0.00011421
-16.3674 -0.00375132 -0.000115274
-16.3172 -0.00377453 -0.000116348
-16.2672 -0.00379788 -0.000117432
-16.2174 -0.00382138 -0.000118526
-16.1677 -0.00384501 -0.00011963
-16.1182 -0.00386879 -0.000120744
-16.0689 -0.00389271 -0.000121868
-16.0197 -0.00391678 -0.000123003
-15.9706 -0.003941 -0.000124149
-15.9217 -0.00396538 -0.000125305
-15.873 -0.0039899 -0.000126472
-15.8243 -0.00401458 -0.00012765
-15.7759 -0.00403942 -0.000128839
-15.7276 -0.00406441 -0.00013004
-15.6794 -0.00408957 -0.000131252
-15.6313 -0.00411489 -0.000132476
-15.5834 -0.00414037 -0.000133712
-15.5356 -0.00416602 -0.000134959
-15.488 -0.00419183 -0.000136219
-15.4404 -0.00421782 -0.000137491
-15.393 -0.00424398 -0.000138775
-15.3458 -0.00427032 -0.000140073
-15.2986 -0.00429683 -0.000141382
-15.2516 -0.00432352 -0.000142705
-15.2047 -0.00435039 -0.000144041
-15.1579 -0.00437745 -0.000145391
-15.1112 -0.00440468 -0.000146753
-15.0647 -0.00443211 -0.00014813
-15.0182 -0.00445972 -0.00014952
-14.9719 -0.00448753 -0.000150925
-14.9257 -0.00451553 -0.000152343
-14.8796 -0.00454373 -0.000153777
-14.8336 -0.00457212 -0.000155224
-14.7877 -0.00460072 -0.000156687
-14.7419 -0.00462951 -0.000158164
-14.6962 -0.00465852 -0.000159657
-14.6506 -0.00468773 -0.000161166
-14.6052 -0.00471715 -0.00016269
-14.5598 -0.00474678 -0.000164229
-14.5145 -0.00477662 -0.000165785
-14.4693 -0.00480669 -0.000167358
-14.4243 -0.00483697 -0.000168947
-14.3793 -0.00486748 -0.000170552
-14.3344 -0.00489821 -0.000172175
-14.2896 -0.00492917 -0.000173814
-14.2449 -0.00496035 -0.000175472
-14.2003 -0.00499177 -0.000177147
-14.1558 -0.00502343 -0.00017884
-14.1113 -0.00505532 -0.000180551
-14.067 -0.00508746 -0.000182281
-14.0227 -0.00511984 -0.000184029
-13.9786 -0.00515246 -0.000185796
-13.9345 -0.00518533 -0.000187583
-13.8905 -0.00521846 -0.000189389
-13.8466 -0.00525184 -0.000191215
-13.8028 -0.00528548 -0.000193061
-13.759 -0.00531938 -0.000194927
-13.7153 -0.00535354 -0.000196814
-13.6718 -0.00538797 -0.000198722
-13.6283 -0.00542267 -0.000200652
-13.5848 -0.00545765 -0.000202603
-13.5415 -0.0054929 -0.000204575
-13.4982 -0.00552843 -0.00020657
-13.455 -0.00556424 -0.000208588
-13.4119 -0.00560034 -0.000210628
-13.3689 -0.00563673 -0.000212691
-13.3259 -0.00567341 -0.000214778
-13.283 -0.00571039 -0.000216889
-13.2402 -0.00574767 -0.000219023
-13.1974 -0.00578525 -0.000221183
-13.1547 -0.00582314 -0.000223367
-13.1121 -0.00586134 -0.000225577
-13.0696 -0.00589986 -0.000227812
-13.0271 -0.00593869 -0.000230073
-12.9847 -0.00597785 -0.000232361
-12.9424 -0.00601733 -0.000234675
-12.9001 -0.00605714 -0.000237016
-12.8579 -0.00609729 -0.000239386
-12.8158 -0.00613777 -0.000241783
-12.7737 -0.00617859 -0.000244208
-12.7317 -0.00621977 -0.000246663
-12.6898 -0.00626129 -0.000249146
-12.6479 -0.00630316 -0.00025166
-12.6061 -0.0063454 -0.000254203
-12.5643 -0.006388 -0.000256777
-12.5226 -0.00643096 -0.000259383
-12.481 -0.0064743 -0.00026202
-12.4394 -0.00651802 -0.000264689
-12.3979 -0.00656212 -0.00026739
-12.3565 -0.0066066 -0.000270125
-12.3151 -0.00665147 -0.000272893
-12.2738 -0.00669674 -0.000275695
-12.2325 -0.00674241 -0.000278532
-12.1913 -0.00678849 -0.000281404
-12.1501 -0.00683498 -0.000284312
-12.109 -0.00688188 -0.000287256
-12.068 -0.0069292 -0.000290236
-12.027 -0.00697695 -0.000293255
-11.986 -0.00702513 -0.000296311
-11.9452 -0.00707375 -0.000299406
-11.9043 -0.00712282 -0.00030254
-11.8636 -0.00717233 -0.000305714
-11.8228 -0.00722229 -0.000308928
-11.7822 -0.00727272 -0.000312184
-11.7415 -0.00732361 -0.000315481
-11.701 -0.00737498 -0.000318821
-11.6605 -0.00742682 -0.000322204
-11.62 -0.00747914 -0.000325632
-11.5796 -0.00753196 -0.000329103
-11.5392 -0.00758527 -0.00033262
-11.4989 -0.00763909 -0.000336183
-11.4587 -0.00769342 -0.000339793
-11.4184 -0.00774826 -0.00034345
-11.3783 -0.00780363 -0.000347156
-11.3381 -0.00785953 -0.000350911
-11.2981 -0.00791597 -0.000354716
-11.2581 -0.00797295 -0.000358572
-11.2181 -0.00803048 -0.000362479
-11.1781 -0.00808857 -0.000366439
-11.1383 -0.00814723 -0.000370453
-11.0984 -0.00820646 -0.000374521
-11.0586 -0.00826628 -0.000378644
-11.0189 -0.00832669 -0.000382824
-10.9792 -0.00838769 -0.000387061
-10.9395 -0.0084493 -0.000391356
-10.8999 -0.00851153 -0.00039571
-10.8603 -0.00857438 -0.000400124
-10.8208 -0.00863786 -0.0004046
-10.7813 -0.00870198 -0.000409138
-10.7418 -0.00876675 -0.00041374
-10.7024 -0.00883218 -0.000418405
-10.6631 -0.00889828 -0.000423137
-10.6238 -0.00896506 -0.000427936
-10.5845 -0.00903252 -0.000432802
-10.5452 -0.00910067 -0.000437738
-10.506 -0.00916954 -0.000442744
-10.4669 -0.00923912 -0.000447822
-10.4278 -0.00930942 -0.000452974
-10.3887 -0.00938046 -0.000458199
-10.3496 -0.00945225 -0.0004635
-10.3106 -0.0095248 -0.000468878
-10.2717 -0.00959812 -0.000474335
-10.2328 -0.00967221 -0.000479871
-10.1939 -0.0097471 -0.00048549
-10.155 -0.00982279 -0.00049119
-10.1162 -0.0098993 -0.000496976
-10.0774 -0.00997663 -0.000502847
-10.0387 -0.0100548 -0.000508806
-10 -0.0101338 -0.000514854
-9.96134 -0.0102137 -0.000520993
-9.92271 -0.0102945 -0.000527225
-9.88412 -0.0103761 -0.000533551
-9.84557 -0.0104587 -0.000539973
-9.80704 -0.0105422 -0.000546494
-9.76856 -0.0106266 -0.000553114
-9.73011 -0.0107119 -0.000559836
-9.69169 -0.0107982 -0.000566662
-9.65331 -0.0108855 -0.000573594
-9.61496 -0.0109738 -0.000580633
-9.57664 -0.0110631 -0.000587783
-9.53836 -0.0111534 -0.000595044
-9.50011 -0.0112447 -0.000602421
-9.46189 -0.0113371 -0.000609913
-9.42371 -0.0114305 -0.000617525
-9.38556 -0.0115251 -0.000625258
-9.34744 -0.0116207 -0.000633114
-9.30935 -0.0117175 -0.000641097
-9.2713 -0.0118154 -0.000649209
-9.23327 -0.0119145 -0.000657452
-9.19528 -0.0120147 -0.000665829
-9.15732 -0.0121161 -0.000674343
-9.11939 -0.0122188 -0.000682996
-9.08149 -0.0123226 -0.000691792
-9.04362 -0.0124278 -0.000700734
-9.00578 -0.0125342 -0.000709823
-8.96797 -0.0126419 -0.000719065
-8.93019 -0.0127509 -0.00072846
-8.89244 -0.0128612 -0.000738015
-8.85471 -0.0129729 -0.00074773
-8.81702 -0.013086 -0.00075761
-8.77936 -0.0132005 -0.000767658
-8.74172 -0.0133164 -0.000777879
-8.70412 -0.0134338 -0.000788275
-8.66654 -0.0135527 -0.00079885
-8.62899 -0.013673 -0.000809608
-8.59146 -0.0137949 -0.000820554
-8.55397 -0.0139184 -0.000831691
-8.5165 -0.0140434 -0.000843024
-8.47906 -0.01417 -0.000854557
-8.44165 -0.0142983 -0.000866294
-8.40426 -0.0144283 -0.00087824
-8.3669 -0.0145599 -0.000890399
-8.32956 -0.0146933 -0.000902777
-8.29226 -0.0148284 -0.000915379
-8.25497 -0.0149653 -0.000928208
-8.21772 -0.0151041 -0.000941272
-8.18049 -0.0152447 -0.000954574
-8.14328 -0.0153871 -0.000968121
-8.1061 -0.0155315 -0.000981918
-8.06895 -0.0156779 -0.000995971
-8.03182 -0.0158263 -0.00101029
-7.99471 -0.0159766 -0.00102487
-7.95763 -0.0161291 -0.00103973
-7.92058 -0.0162837 -0.00105487
-7.88355 -0.0164404 -0.00107029
-7.84654 -0.0165993 -0.00108601
-7.80955 -0.0167604 -0.00110204
-7.77259 -0.0169238 -0.00111837
-7.73566 -0.0170895 -0.00113502
-7.69874 -0.0172575 -0.00115199
-7.66185 -0.017428 -0.0011693
-7.62498 -0.0176009 -0.00118694
-7.58814 -0.0177763 -0.00120494
-7.55132 -0.0179543 -0.00122329
-7.51452 -0.0181348 -0.00124201
-7.47774 -0.018318 -0.0012611
-7.44099 -0.0185039 -0.00128058
-7.40425 -0.0186926 -0.00130046
-7.36754 -0.0188841 -0.00132074
-7.33085 -0.0190784 -0.00134144
-7.29418 -0.0192757 -0.00136257
-7.25754 -0.0194759 -0.00138413
-7.22091 -0.0196792 -0.00140614
-7.18431 -0.0198856 -0.00142862
-7.14772 -0.0200952 -0.00145156
-7.11116 -0.020308 -0.001475
-7.07462 -0.0205241 -0.00149893
-7.0381 -0.0207436 -0.00152338
-7.00159 -0.0209666 -0.00154835
-6.96511 -0.0211931 -0.00157386
-6.92865 -0.0214231 -0.00159993
-6.89221 -0.0216569 -0.00162658
-6.85579 -0.0218944 -0.0016538
-6.81938 -0.0221357 -0.00168164
-6.783 -0.022381 -0.00171009
-6.74664 -0.0226303 -0.00173918
-6.71029 -0.0228837 -0.00176893
-6.67397 -0.0231412 -0.00179936
-6.63766 -0.0234031 -0.00183048
-6.60137 -0.0236693 -0.00186231
-6.5651 -0.02394 -0.00189488
-6.52885 -0.0242153 -0.00192821
-6.49262 -0.0244953 -0.00196232
-6.4564 -0.0247801 -0.00199724
-6.42021 -0.0250698 -0.00203298
-6.38403 -0.0253645 -0.00206957
-6.34786 -0.0256643 -0.00210705
-6.31172 -0.0259694 -0.00214543
-6.27559 -0.02628 -0.00218474
-6.23949 -0.026596 -0.00222502
-6.20339 -0.0269177 -0.00226629
-6.16732 -0.0272451 -0.00230859
-6.13126 -0.0275786 -0.00235194
-6.09522 -0.027918 -0.00239638
-6.05919 -0.0282638 -0.00244195
-6.02319 -0.0286159 -0.00248869
-5.9872 -0.0289745 -0.00253662
-5.95122 -0.0293399 -0.0025858
-5.91526 -0.0297121 -0.00263625
-5.87932 -0.0300914 -0.00268803
-5.84339 -0.030478 -0.00274118
-5.80748 -0.030872 -0.00279575
-5.77158 -0.0312736 -0.00285179
-5.7357 -0.031683 -0.00290934
-5.69984 -0.0321005 -0.00296846
-5.66399 -0.0325263 -0.0030292
-5.62815 -0.0329605 -0.00309163
-5.59233 -0.0334034 -0.0031558
-5.55653 -0.0338553 -0.00322177
-5.52074 -0.0343163 -0.00328962
-5.48497 -0.0347868 -0.00335941
-5.4492 -0.0352671 -0.00343121
-5.41346 -0.0357573 -0.0035051
-5.37773 -0.0362578 -0.00358117
-5.34201 -0.0367688 -0.00365948
-5.30631 -0.0372907 -0.00374014
-5.27062 -0.0378238 -0.00382322
-5.23494 -0.0383685 -0.00390884
-5.19928 -0.0389249 -0.00399708
-5.16363 -0.0394936 -0.00408806
-5.128 -0.0400749 -0.00418189
-5.09237 -0.0406691 -0.00427869
-5.05677 -0.0412767 -0.00437857
-5.02117 -0.0418981 -0.00448169
-4.98559 -0.0425336 -0.00458816
-4.95002 -0.0431838 -0.00469815
-4.91446 -0.0438491 -0.00481179
-4.87892 -0.0445299 -0.00492927
-4.84339 -0.0452268 -0.00505074
-4.80787 -0.0459404 -0.0051764
-4.77237 -0.046671 -0.00530643
-4.73687 -0.0474193 -0.00544106
-4.70139 -0.0481859 -0.00558049
-4.66592 -0.0489714 -0.00572496
-4.63046 -0.0497764 -0.00587471
-4.59502 -0.0506015 -0.00603002
-4.55958 -0.0514475 -0.00619115
-4.52416 -0.0523151 -0.00635842
-4.48875 -0.0532049 -0.00653213
-4.45335 -0.0541178 -0.00671264
-4.41797 -0.0550545 -0.00690029
-4.38259 -0.0560159 -0.00709548
-4.34722 -0.0570029 -0.00729862
-4.31187 -0.0580162 -0.00751015
-4.27653 -0.0590569 -0.00773052
-4.24119 -0.0601258 -0.00796026
-4.20587 -0.061224 -0.00819987
-4.17056 -0.0623525 -0.00844993
-4.13526 -0.0635123 -0.00871101
-4.09997 -0.0647045 -0.00898377
-4.06469 -0.0659302 -0.00926883
-4.02942 -0.0671905 -0.00956691
-3.99416 -0.0684866 -0.0098787
-3.95891 -0.0698198 -0.010205
-3.92367 -0.0711911 -0.0105464
-3.88844 -0.0726019 -0.0109039
-3.85322 -0.0740535 -0.0112781
-3.81801 -0.0755473 -0.0116699
-3.7828 -0.0770847 -0.01208
-3.74761 -0.0786672 -0.0125091
-3.71243 -0.0802965 -0.0129579
-3.67726 -0.0819743 -0.0134272
-3.64209 -0.0837025 -0.0139176
-3.60694 -0.0854833 -0.0144297
-3.57179 -0.087319 -0.0149644
-3.53665 -0.0892123 -0.0155222
-3.50152 -0.0911661 -0.0161041
-3.4664 -0.0931836 -0.0167109
-3.43129 -0.0952683 -0.0173439
-3.39619 -0.0974241 -0.0180042
-3.36109 -0.0996551 -0.0186935
-3.32601 -0.101966 -0.0194137
-3.29093 -0.104361 -0.020167
-3.25586 -0.106845 -0.0209558
-3.2208 -0.109424 -0.0217829
-3.18574 -0.112103 -0.0226518
-3.1507 -0.114889 -0.0235658
-3.11566 -0.117786 -0.0245291
-3.08063 -0.120801 -0.0255459
-3.0456 -0.123941 -0.0266211
-3.01059 -0.127213 -0.0277597
-2.97558 -0.130624 -0.0289677
-2.94058 -0.134182 -0.0302509
-2.90558 -0.137895 -0.0316163
-2.87059 -0.141773 -0.0330711
-2.83561 -0.145824 -0.0346235
-2.80064 -0.150059 -0.0362823
-2.76567 -0.154488 -0.0380573
-2.73071 -0.159124 -0.0399592
-2.69576 -0.163978 -0.0420001
-2.66081 -0.169064 -0.044193
-2.62587 -0.174396 -0.046553
-2.59094 -0.17999 -0.0490964
-2.55601 -0.185863 -0.0518419
-2.52109 -0.192033 -0.05481
-2.48617 -0.198517 -0.0580243
-2.45126 -0.205339 -0.061511
-2.41636 -0.212518 -0.0653
-2.38146 -0.220079 -0.0694249
-2.34657 -0.228048 -0.0739244
-2.31168 -0.236451 -0.0788419
-2.2768 -0.245316 -0.0842277
-2.24192 -0.254674 -0.0901385
-2.20705 -0.264556 -0.0966403
-2.17219 -0.274994 -0.103808
-2.13733 -0.286022 -0.111729
-2.10247 -0.297673 -0.120503
-2.06762 -0.309979 -0.130247
-2.03278 -0.322972 -0.141095
-1.99794 -0.336676 -0.153204
-1.9631 -0.351112 -0.166754
-1.92827 -0.36629 -0.181959
-1.89345 -0.382204 -0.199064
-1.85862 -0.398825 -0.218356
-1.82381 -0.416096 -0.240166
-1.78899 -0.433912 -0.264878
-1.75419 -0.452111 -0.292932
-1.71938 -0.470444 -0.324829
-1.68458 -0.488552 -0.361129
-1.64979 -0.505925 -0.402446
-1.61499 -0.521861 -0.44943
-1.58021 -0.535404 -0.502732
-1.54542 -0.545294 -0.562946
-1.51064 -0.5499 -0.630512
-1.47586 -0.547195 -0.70558
-1.44109 -0.534738 -0.787817
-1.40632 -0.509772 -0.876176
-1.37155 -0.469398 -0.968628
-1.33679 -0.410956 -1.06196
-1.30203 -0.332522 -1.15167
-1.26727 -0.233576 -1.23215
-1.23251 -0.115598 -1.29722
-1.19776 0.0175531 -1.34103
-1.16301 0.159791 -1.35914
-1.12827 0.303544 -1.34958
-1.09352 0.440974 -1.31326
-1.05878 0.565306 -1.25382
-1.02405 0.671792 -1.17677
-0.989309 0.758125 -1.08834
-0.954576 0.824204 -0.994462
-0.919844 0.871593 -0.900094
-0.885115 0.902809 -0.808884
-0.850388 0.920757 -0.723217
-0.815663 0.928278 -0.644413
-0.78094 0.92794 -0.572985
-0.746219 0.921895 -0.508904
-0.711499 0.911896 -0.451792
-0.676781 0.899305 -0.401097
-0.642065 0.885171 -0.356173
-0.60735 0.87027 -0.316371
-0.572637 0.855176 -0.281063
-0.537925 0.840299 -0.249673
-0.503214 0.825931 -0.221674
-0.468504 0.812271 -0.196608
-0.433796 0.799456 -0.174062
-0.399089 0.78757 -0.153682
-0.364382 0.776667 -0.135154
-0.329676 0.766772 -0.11821
-0.294972 0.7579 -0.102608
-0.260267 0.750049 -0.0881439
-0.225564 0.743214 -0.0746294
-0.190861 0.737385 -0.0619043
-0.156158 0.73255 -0.0498184
-0.121456 0.728698 -0.0382414
-0.0867541 0.725819 -0.0270468
-0.0520524 0.723904 -0.0161226
-0.0173508 0.722949 -0.00535613
0.0173508 0.722949 0.00535613
0.0520524 0.723904 0.0161226
0.0867541 0.725819 0.0270468
0.121456 0.728698 0.0382414
0.156158 0.73255 0.0498184
0.190861 0.737385 0.0619043
0.225564 0.743214 0.0746294
0.260267 0.750049 0.0881439
0.294972 0.7579 0.102608
0.329676 0.766772 0.11821
0.364382 0.776667 0.135154
0.399089 0.78757 0.153682
0.433796 0.799456 0.174062
0.468504 0.812271 0.196608
0.503214 0.825931 0.221674
0.537925 0.840299 0.249673
0.572637 0.855176 0.281063
0.60735 0.87027 0.316371
0.642065 0.885171 0.356173
0.676781 0.899305 0.401097
0.711499 0.911896 0.451792
0.746219 0.921895 0.508904
0.78094 0.92794 0.572985
0.815663 0.928278 0.644413
0.850388 0.920757 0.723217
0.885115 0.902809 0.808884
0.919844 0.871593 0.900094
0.954576 0.824204 0.994462
0.989309 0.758125 1.08834
1.02405 0.671792 1.17677
1.05878 0.565306 1.25382
1.09352 0.440974 1.31326
1.12827 0.303544 1.34958
1.16301 0.159791 1.35914
1.19776 0.0175531 1.34103
1.23251 -0.115598 1.29722
1.26727 -0.233576 1.23215
1.30203 -0.332522 1.15167
1.33679 -0.410956 1.06196
1.37155 -0.469398 0.968628
1.40632 -0.509772 0.876176
1.44109 -0.534738 0.787817
1.47586 -0.547195 0.70558
1.51064 -0.5499 0.630512
1.54542 -0.545294 0.562946
1.58021 -0.535404 0.502732
1.61499 -0.521861 0.44943
1.64979 -0.505925 0.402446
1.68458 -0.488552 0.361129
1.71938 -0.470444 0.324829
1.75419 -0.452111 0.292932
1.78899 -0.433912 0.264878
1.82381 -0.416096 0.240166
1.85862 -0.398825 0.218356
1.89345 -0.382204 0.199064
1.92827 -0.36629 0.181959
1.9631 -0.351112 0.166754
1.99794 -0.336676 0.153204
2.03278 -0.322972 0.141095
2.06762 -0.309979 0.130247
2.10247 -0.297673 0.120503
2.13733 -0.286022 0.111729
2.17219 -0.274994 0.103808
2.20705 -0.264556 0.0966403
2.24192 -0.254674 0.0901385
2.2768 -0.245316 0.0842277
2.31168 -0.236451 0.0788419
2.34657 -0.228048 0.0739244
2.38146 -0.220079 0.0694249
2.41636 -0.212518 0.0653
2.45126 -0.205339 0.061511
2.48617 -0.198517 0.0580243
2.52109 -0.192033 0.05481
2.55601 -0.185863 0.0518419
2.59094 -0.17999 0.0490964
2.62587 -0.174396 0.046553
2.66081 -0.169064 0.044193
2.69576 -0.163978 0.0420001
2.73071 -0.159124 0.0399592
2.76567 -0.154488 0.0380573
2.80064 -0.150059 0.0362823
2.83561 -0.145824 0.0346235
2.87059 -0.141773 0.0330711
2.90558 -0.137895 0.0316163
2.94058 -0.134182 0.0302509
2.97558 -0.130624 0.0289677
3.01059 -0.127213 0.0277597
3.0456 -0.123941 0.0266211
3.08063 -0.120801 0.0255459
3.11566 -0.117786 0.0245291
3.1507 -0.114889 0.0235658
3.18574 -0.112103 0.0226518
3.2208 -0.109424 0.0217829
3.25586 -0.106845 0.0209558
3.29093 -0.104361 0.020167
3.32601 -0.101966 0.0194137
3.36109 -0.0996551 0.0186935
3.39619 -0.0974241 0.0180042
3.43129 -0.0952683 0.0173439
3.4664 -0.0931836 0.0167109
3.50152 -0.0911661 0.0161041
3.53665 -0.0892123 0.0155222
3.57179 -0.087319 0.0149644
3.60694 -0.0854833 0.0144297
3.64209 -0.0837025 0.0139176
3.67726 -0.0819743 0.0134272
3.71243 -0.0802965 0.0129579
3.74761 -0.0786672 0.0125091
3.7828 -0.0770847 0.01208
3.81801 -0.0755473 0.0116699
3.85322 -0.0740535 0.0112781
3.88844 -0.0726019 0.0109039
3.92367 -0.0711911 0.0105464
3.95891 -0.0698198 0.010205
3.99416 -0.0684866 0.0098787
4.02942 -0.0671905 0.00956691
4.06469 -0.0659302 0.00926883
4.09997 -0.0647045 0.00898377
4.13526 -0.0635123 0.00871101
4.17056 -0.0623525 0.00844993
4.20587 -0.061224 0.00819987
4.24119 -0.0601258 0.00796026
4.27653 -0.0590569 0.00773052
4.31187 -0.0580162 0.00751015
4.34722 -0.0570029 0.00729862
4.38259 -0.0560159 0.00709548
4.41797 -0.0550545 0.00690029
4.45335 -0.0541178 0.00671264
4.48875 -0.0532049 0.00653213
4.52416 -0.0523151 0.00635842
4.55958 -0.0514475 0.00619115
4.59502 -0.0506015 0.00603002
4.63046 -0.0497764 0.00587471
4.66592 -0.0489714 0.00572496
4.70139 -0.0481859 0.00558049
4.73687 -0.0474193 0.00544106
4.77237 -0.046671 0.00530643
4.80787 -0.0459404 0.0051764
4.84339 -0.0452268 0.00505074
4.87892 -0.0445299 0.00492927
4.91446 -0.0438491 0.00481179
4.95002 -0.0431838 0.00469815
4.98559 -0.0425336 0.00458816
5.02117 -0.0418981 0.00448169
5.05677 -0.0412767 0.00437857
5.09237 -0.0406691 0.00427869
5.128 -0.0400749 0.00418189
5.16363 -0.0394936 0.00408806
5.19928 -0.0389249 0.00399708
5.23494 -0.0383685 0.00390884
5.27062 -0.0378238 0.00382322
5.30631 -0.0372907 0.00374014
5.34201 -0.0367688 0.00365948
5.37773 -0.0362578 0.00358117
5.41346 -0.0357573 0.0035051
5.4492 -0.0352671 0.00343121
5.48497 -0.0347868 0.00335941
5.52074 -0.0343163 0.00328962
5.55653 -0.0338553 0.00322177
5.59233 -0.0334034 0.0031558
5.62815 -0.0329605 0.00309163
5.66399 -0.0325263 0.0030292
5.69984 -0.0321005 0.00296846
5.7357 -0.031683 0.00290934
5.77158 -0.0312736 0.00285179
5.80748 -0.030872 0.00279575
5.84339 -0.030478 0.00274118
5.87932 -0.0300914 0.00268803
5.91526 -0.0297121 0.00263625
5.95122 -0.0293399 0.0025858
5.9872 -0.0289745 0.00253662
6.02319 -0.0286159 0.00248869
6.05919 -0.0282638 0.00244195
6.09522 -0.027918 0.00239638
6.13126 -0.0275786 0.00235194
6.16732 -0.0272451 0.00230859
6.20339 -0.0269177 0.00226629
6.23949 -0.026596 0.00222502
6.27559 -0.02628 0.00218474
6.31172 -0.0259694 0.00214543
6.34786 -0.0256643 0.00210705
6.38403 -0.0253645 0.00206957
6.42021 -0.0250698 0.00203298
6.4564 -0.0247801 0.00199724
6.49262 -0.0244953 0.00196232
6.52885 -0.0242153 0.00192821
6.5651 -0.02394 0.00189488
6.60137 -0.0236693 0.00186231
6.63766 -0.0234031 0.00183048
6.67397 -0.0231412 0.00179936
6.71029 -0.0228837 0.00176893
6.74664 -0.0226303 0.00173918
6.783 -0.022381 0.00171009
6.81938 -0.0221357 0.00168164
6.85579 -0.0218944 0.0016538
6.89221 -0.0216569 0.00162658
6.92865 -0.0214231 0.00159993
6.96511 -0.0211931 0.00157386
7.00159 -0.0209666 0.00154835
7.0381 -0.0207436 0.00152338
7.07462 -0.0205241 0.00149893
7.11116 -0.020308 0.001475
7.14772 -0.0200952 0.00145156
7.18431 -0.0198856 0.00142862
7.22091 -0.0196792 0.00140614
7.25754 -0.0194759 0.00138413
7.29418 -0.0192757 0.00136257
7.33085 -0.0190784 0.00134144
7.36754 -0.0188841 0.00132074
7.40425 -0.0186926 0.00130046
7.44099 -0.0185039 0.00128058
7.47774 -0.018318 0.0012611
7.51452 -0.0181348 0.00124201
7.55132 -0.0179543 0.00122329
7.58814 -0.0177763 0.00120494
7.62498 -0.0176009 0.00118694
7.66185 -0.017428 0.0011693
7.69874 -0.0172575 0.00115199
7.73566 -0.0170895 0.00113502
7.77259 -0.0169238 0.00111837
7.80955 -0.0167604 0.00110204
7.84654 -0.0165993 0.00108601
7.88355 -0.0164404 0.00107029
7.92058 -0.0162837 0.00105487
7.95763 -0.0161291 0.00103973
7.99471 -0.0159766 0.00102487
8.03182 -0.0158263 0.00101029
8.06895 -0.0156779 0.000995971
8.1061 -0.0155315 0.000981918
8.14328 -0.0153871 0.000968121
8.18049 -0.0152447 0.000954574
8.21772 -0.0151041 0.000941272
8.25497 -0.0149653 0.000928208
8.29226 -0.0148284 0.000915379
8.32956 -0.0146933 0.000902777
8.3669 -0.0145599 0.000890399
8.40426 -0.0144283 0.00087824
8.44165 -0.0142983 0.000866294
8.47906 -0.01417 0.000854557
8.5165 -0.0140434 0.000843024
8.55397 -0.0139184 0.000831691
8.59146 -0.0137949 0.000820554
8.62899 -0.013673 0.000809608
8.66654 -0.0135527 0.00079885
8.70412 -0.0134338 0.000788275
8.74172 -0.0133164 0.000777879
8.77936 -0.0132005 0.000767658
8.81702 -0.013086 0.00075761
8.85471 -0.0129729 0.00074773
8.89244 -0.0128612 0.000738015
8.93019 -0.0127509 0.00072846
8.96797 -0.0126419 0.000719065
9.00578 -0.0125342 0.000709823
9.04362 -0.0124278 0.000700734
9.08149 -0.0123226 0.000691792
9.11939 -0.0122188 0.000682996
9.15732 -0.0121161 0.000674343
9.19528 -0.0120147 0.000665829
9.23327 -0.0119145 0.000657452
9.2713 -0.0118154 0.000649209
9.30935 -0.0117175 0.000641097
9.34744 -0.0116207 0.000633114
9.38556 -0.0115251 0.000625258
9.42371 -0.0114305 0.000617525
9.46189 -0.0113371 0.000609913
9.50011 -0.0112447 0.000602421
9.53836 -0.0111534 0.000595044
9.57664 -0.0110631 0.000587783
9.61496 -0.0109738 0.000580633
9.65331 -0.0108855 0.000573594
9.69169 -0.0107982 0.000566662
9.73011 -0.0107119 0.000559836
9.76856 -0.0106266 0.000553114
9.80704 -0.0105422 0.000546494
9.84557 -0.0104587 0.000539973
9.88412 -0.0103761 0.000533551
9.92271 -0.0102945 0.000527225
9.96134 -0.0102137 0.000520993
10 -0.0101338 0.000514854
10.0387 -0.0100548 0.000508806
10.0774 -0.00997663 0.000502847
10.1162 -0.0098993 0.000496976
10.155 -0.00982279 0.00049119
10.1939 -0.0097471 0.00048549
10.2328 -0.00967221 0.000479871
10.2717 -0.00959812 0.000474335
10.3106 -0.0095248 0.000468878
10.3496 -0.00945225 0.0004635
10.3887 -0.00938046 0.000458199
10.4278 -0.00930942 0.000452974
10.4669 -0.00923912 0.000447822
10.506 -0.00916954 0.000442744
10.5452 -0.00910067 0.000437738
10.5845 -0.00903252 0.000432802
10.6238 -0.00896506 0.000427936
10.6631 -0.00889828 0.000423137
10.7024 -0.00883218 0.000418405
10.7418 -0.00876675 0.00041374
10.7813 -0.00870198 0.000409138
10.8208 -0.00863786 0.0004046
10.8603 -0.00857438 0.000400124
10.8999 -0.00851153 0.00039571
10.9395 -0.0084493 0.000391356
10.9792 -0.00838769 0.000387061
11.0189 -0.00832669 0.000382824
11.0586 -0.00826628 0.000378644
11.0984 -0.00820646 0.000374521
11.1383 -0.00814723 0.000370453
11.1781 -0.00808857 0.000366439
11.2181 -0.00803048 0.000362479
11.2581 -0.00797295 0.000358572
11.2981 -0.00791597 0.000354716
11.3381 -0.00785953 0.000350911
11.3783 -0.00780363 0.000347156
11.4184 -0.00774826 0.00034345
11.4587 -0.00769342 0.000339793
11.4989 -0.00763909 0.000336183
11.5392 -0.00758527 0.00033262
11.5796 -0.00753196 0.000329103
11.62 -0.00747914 0.000325632
11.6605 -0.00742682 0.000322204
11.701 -0.00737498 0.000318821
11.7415 -0.00732361 0.000315481
11.7822 -0.00727272 0.000312184
11.8228 -0.00722229 0.000308928
11.8636 -0.00717233 0.000305714
11.9043 -0.00712282 0.00030254
11.9452 -0.00707375 0.000299406
11.986 -0.00702513 0.000296311
12.027 -0.00697695 0.000293255
12.068 -0.0069292 0.000290236
12.109 -0.00688188 0.000287256
12.1501 -0.00683498 0.000284312
12.1913 -0.00678849 0.000281404
12.2325 -0.00674241 0.000278532
12.2738 -0.00669674 0.000275695
12.3151 -0.00665147 0.000272893
12.3565 -0.0066066 0.000270125
12.3979 -0.00656212 0.00026739
12.4394 -0.00651802 0.000264689
12.481 -0.0064743 0.00026202
12.5226 -0.00643096 0.000259383
12.5643 -0.006388 0.000256777
12.6061 -0.0063454 0.000254203
12.6479 -0.00630316 0.00025166
12.6898 -0.00626129 0.000249146
12.7317 -0.00621977 0.000246663
12.7737 -0.00617859 0.000244208
12.8158 -0.00613777 0.000241783
12.8579 -0.00609729 0.000239386
12.9001 -0.00605714 0.000237016
12.9424 -0.00601733 0.000234675
12.9847 -0.00597785 0.000232361
13.0271 -0.00593869 0.000230073
13.0696 -0.00589986 0.000227812
13.1121 -0.00586134 0.000225577
13.1547 -0.00582314 0.000223367
13.1974 -0.00578525 0.000221183
13.2402 -0.00574767 0.000219023
13.283 -0.00571039 0.000216889
13.3259 -0.00567341 0.000214778
13.3689 -0.00563673 0.000212691
13.4119 -0.00560034 0.000210628
13.455 -0.00556424 0.000208588
13.4982 -0.00552843 0.00020657
13.5415 -0.0054929 0.000204575
13.5848 -0.00545765 0.000202603
13.6283 -0.00542267 0.000200652
13.6718 -0.00538797 0.000198722
13.7153 -0.00535354 0.000196814
13.759 -0.00531938 0.000194927
13.8028 -0.00528548 0.000193061
13.8466 -0.00525184 0.000191215
13.8905 -0.00521846 0.000189389
13.9345 -0.00518533 0.000187583
13.9786 -0.00515246 0.000185796
14.0227 -0.00511984 0.000184029
14.067 -0.00508746 0.000182281
14.1113 -0.00505532 0.000180551
14.1558 -0.00502343 0.00017884
14.2003 -0.00499177 0.000177147
14.2449 -0.00496035 0.000175472
14.2896 -0.00492917 0.000173814
14.3344 -0.00489821 0.000172175
14.3793 -0.00486748 0.000170552
14.4243 -0.00483697 0.000168947
14.4693 -0.00480669 0.000167358
14.5145 -0.00477662 0.000165785
14.5598 -0.00474678 0.000164229
14.6052 -0.00471715 0.00016269
14.6506 -0.00468773 0.000161166
14.6962 -0.00465852 0.000159657
14.7419 -0.00462951 0.000158164
14.7877 -0.00460072 0.000156687
14.8336 -0.00457212 0.000155224
14.8796 -0.00454373 0.000153777
14.9257 -0.00451553 0.000152343
14.9719 -0.00448753 0.000150925
15.0182 -0.00445972 0.00014952
15.0647 -0.00443211 0.00014813
15.1112 -0.00440468 0.000146753
15.1579 -0.00437745 0.000145391
15.2047 -0.00435039 0.000144041
15.2516 -0.00432352 0.000142705
15.2986 -0.00429683 0.000141382
15.3458 -0.00427032 0.000140073
15.393 -0.00424398 0.000138775
15.4404 -0.00421782 0.000137491
15.488 -0.00419183 0.000136219
15.5356 -0.00416602 0.000134959
15.5834 -0.00414037 0.000133712
15.6313 -0.00411489 0.000132476
15.6794 -0.00408957 0.000131252
15.7276 -0.00406441 0.00013004
15.7759 -0.00403942 0.000128839
15.8243 -0.00401458 0.00012765
15.873 -0.0039899 0.000126472
15.9217 -0.00396538 0.000125305
15.9706 -0.003941 0.000124149
16.0197 -0.00391678 0.000123003
16.0689 -0.00389271 0.000121868
16.1182 -0.00386879 0.000120744
16.1677 -0.00384501 0.00011963
16.2174 -0.00382138 0.000118526
16.2672 -0.00379788 0.000117432
16.3172 -0.00377453 0.000116348
16.3674 -0.00375132 0.000115274
16.4177 -0.00372824 0.00011421
16.4682 -0.0037053 0.000113155
16.5189 -0.00368249 0.000112109
16.5697 -0.00365981 0.000111073
16.6208 -0.00363727 0.000110046
16.672 -0.00361485 0.000109028
16.7234 -0.00359255 0.000108018
16.775 -0.00357038 0.000107018
16.8268 -0.00354834 0.000106026
16.8787 -0.00352641 0.000105043
16.9309 -0.0035046 0.000104068
16.9833 -0.00348291 0.000103101
17.0359 -0.00346134 0.000102143
17.0887 -0.00343988 0.000101192
17.1418 -0.00341853 0.00010025
17.195 -0.00339729 9.9315e-05
17.2485 -0.00337617 9.83881e-05
17.3022 -0.00335514 9.74687e-05
17.3562 -0.00333423 9.65568e-05
17.4104 -0.00331341 9.56523e-05
17.4648 -0.0032927 9.4755e-05
17.5195 -0.00327209 9.38649e-05
17.5744 -0.00325158 9.29818e-05
17.6296 -0.00323116 9.21057e-05
17.6851 -0.00321083 9.12364e-05
17.7408 -0.0031906 9.03737e-05
17.7969 -0.00317046 8.95177e-05
17.8532 -0.00315041 8.86681e-05
17.9098 -0.00313044 8.7825e-05
17.9667 -0.00311056 8.69881e-05
18.0239 -0.00309077 8.61574e-05
18.0815 -0.00307105 8.53327e-05
18.1393 -0.00305141 8.4514e-05
18.1975 -0.00303185 8.3701e-05
18.256 -0.00301236 8.28938e-05
18.3149 -0.00299294 8.20922e-05
18.3742 -0.0029736 8.12962e-05
18.4338 -0.00295432 8.05054e-05
18.4938 -0.00293511 7.972e-05
18.5542 -0.00291596 7.89396e-05
18.615 -0.00289687 7.81644e-05
18.6762 -0.00287783 7.7394e-05
18.7379 -0.00285886 7.66284e-05
18.8 -0.00283993 7.58674e-05
18.8625 -0.00282106 7.5111e-05
18.9255 -0.00280223 7.4359e-05
18.9891 -0.00278344 7.36113e-05
19.0531 -0.0027647 7.28677e-05
19.1177 -0.00274599 7.21281e-05
19.1828 -0.00272731 7.13923e-05
19.2484 -0.00270867 7.06602e-05
19.3147 -0.00269005 6.99316e-05
19.3816 -0.00267145 6.92065e-05
19.4491 -0.00265287 6.84845e-05
19.5173 -0.0026343 6.77656e-05
19.5862 -0.00261573 6.70494e-05
19.6558 -0.00259717 6.6336e-05
19.7262 -0.00257861 6.56249e-05
19.7974 -0.00256004 6.4916e-05
19.8694 -0.00254145 6.42091e-05
19.9423 -0.00252283 6.35039e-05
20.0162 -0.00250419 6.28002e-05
20.091 -0.0024855 6.20975e-05
20.1669 -0.00246677 6.13957e-05
20.244 -0.00244797 6.06943e-05
20.3222 -0.00242911 5.9993e-05
20.4016 -0.00241016 5.92913e-05
20.4825 -0.00239111 5.85887e-05
20.5648 -0.00237194 5.78848e-05
20.6487 -0.00235265 5.71788e-05
20.7344 -0.00233319 5.64701e-05
20.8219 -0.00231356 5.57577e-05
20.9115 -0.00229371 5.5041e-05
21.0034 -0.00227363 5.43184e-05
21.0979 -0.00225325 5.35889e-05
21.1952 -0.00223254 5.28506e-05
21.2959 -0.00221142 5.21016e-05
21.4004 -0.00218982 5.1339e-05
21.5093 -0.00216762 5.05594e-05
21.6237 -0.00214468 4.9758e-05
21.7448 -0.00212079 4.89278e-05
21.8747 -0.00209562 4.80582e-05
22.0165 -0.00206863 4.71316e-05
22.1768 -0.00203876 4.61129e-05
22.3723 -0.00200319 4.49102e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.75Lambda0.5Nc1ClassicOneLoop/GRp_OneLoopFRG.txt <==
-22.3723 -0.00200439 -4.49637e-05
-22.1768 -0.00203999 -4.61689e-05
-22.0165 -0.00206991 -4.71895e-05
-21.8747 -0.00209693 -4.81181e-05
-21.7448 -0.00212213 -4.89894e-05
-21.6237 -0.00214605 -4.98214e-05
-21.5093 -0.00216902 -5.06245e-05
-21.4004 -0.00219125 -5.14058e-05
-21.2959 -0.00221288 -5.217e-05
-21.1952 -0.00223402 -5.29207e-05
-21.0979 -0.00225476 -5.36606e-05
-21.0034 -0.00227516 -5.43917e-05
-20.9115 -0.00229528 -5.51158e-05
-20.8219 -0.00231515 -5.58343e-05
-20.7344 -0.00233481 -5.65482e-05
-20.6487 -0.00235429 -5.72585e-05
-20.5648 -0.00237362 -5.79662e-05
-20.4825 -0.00239281 -5.86718e-05
-20.4016 -0.00241188 -5.9376e-05
-20.3222 -0.00243086 -6.00793e-05
-20.244 -0.00244975 -6.07823e-05
-20.1669 -0.00246857 -6.14854e-05
-20.091 -0.00248734 -6.21889e-05
-20.0162 -0.00250605 -6.28932e-05
-19.9423 -0.00252472 -6.35987e-05
-19.8694 -0.00254336 -6.43057e-05
-19.7974 -0.00256198 -6.50144e-05
-19.7262 -0.00258058 -6.5725e-05
-19.6558 -0.00259918 -6.64379e-05
-19.5862 -0.00261776 -6.71532e-05
-19.5173 -0.00263635 -6.78711e-05
-19.4491 -0.00265495 -6.8592e-05
-19.3816 -0.00267356 -6.93158e-05
-19.3147 -0.00269219 -7.00429e-05
-19.2484 -0.00271084 -7.07734e-05
-19.1828 -0.00272952 -7.15074e-05
-19.1177 -0.00274822 -7.22452e-05
-19.0531 -0.00276696 -7.29868e-05
-18.9891 -0.00278574 -7.37324e-05
-18.9255 -0.00280456 -7.44822e-05
-18.8625 -0.00282342 -7.52363e-05
-18.8 -0.00284232 -7.59948e-05
-18.7379 -0.00286128 -7.67578e-05
-18.6762 -0.00288029 -7.75256e-05
-18.615 -0.00289935 -7.82981e-05
-18.5542 -0.00291847 -7.90756e-05
-18.4938 -0.00293766 -7.98582e-05
-18.4338 -0.0029569 -8.06459e-05
-18.3742 -0.00297622 -8.14389e-05
-18.3149 -0.0029956 -8.22373e-05
-18.256 -0.00301505 -8.30413e-05
-18.1975 -0.00303457 -8.38509e-05
-18.1393 -0.00305417 -8.46662e-05
-18.0815 -0.00307384 -8.54874e-05
-18.0239 -0.00309359 -8.63145e-05
-17.9667 -0.00311343 -8.71478e-05
-17.9098 -0.00313335 -8.79872e-05
-17.8532 -0.00315335 -8.8833e-05
-17.7969 -0.00317344 -8.96852e-05
-17.7408 -0.00319362 -9.05438e-05
-17.6851 -0.00321389 -9.14092e-05
-17.6296 -0.00323425 -9.22812e-05
-17.5744 -0.00325471 -9.31602e-05
-17.5195 -0.00327526 -9.40461e-05
-17.4648 -0.00329591 -9.4939e-05
-17.4104 -0.00331666 -9.58392e-05
-17.3562 -0.00333752 -9.67466e-05
-17.3022 -0.00335847 -9.76615e-05
-17.2485 -0.00337954 -9.85839e-05
-17.195 -0.00340071 -9.95139e-05
-17.1418 -0.00342199 -0.000100452
-17.0887 -0.00344338 -0.000101397
-17.0359 -0.00346488 -0.000102351
-16.9833 -0.0034865 -0.000103313
-16.9309 -0.00350824 -0.000104283
-16.8787 -0.00353009 -0.000105261
-16.8268 -0.00355206 -0.000106248
-16.775 -0.00357415 -0.000107243
-16.7234 -0.00359637 -0.000108247
-16.672 -0.00361871 -0.00010926
-16.6208 -0.00364118 -0.000110281
-16.5697 -0.00366377 -0.000111312
-16.5189 -0.0036865 -0.000112352
-16.4682 -0.00370936 -0.000113402
-16.4177 -0.00373235 -0.00011446
-16.3674 -0.00375548 -0.000115529
-16.3172 -0.00377874 -0.000116607
-16.2672 -0.00380215 -0.000117695
-16.2174 -0.00382569 -0.000118793
-16.1677 -0.00384938 -0.0001199
-16.1182 -0.00387321 -0.000121019
-16.0689 -0.00389719 -0.000122147
-16.0197 -0.00392131 -0.000123287
-15.9706 -0.00394559 -0.000124436
-15.9217 -0.00397002 -0.000125597
-15.873 -0.0039946 -0.000126769
-15.8243 -0.00401934 -0.000127951
-15.7759 -0.00404423 -0.000129145
-15.7276 -0.00406929 -0.000130351
-15.6794 -0.0040945 -0.000131568
-15.6313 -0.00411988 -0.000132796
-15.5834 -0.00414543 -0.000134037
-15.5356 -0.00417114 -0.00013529
-15.488 -0.00419702 -0.000136555
-15.4404 -0.00422307 -0.000137832
-15.393 -0.0042493 -0.000139121
-15.3458 -0.0042757 -0.000140424
-15.2986 -0.00430228 -0.000141739
-15.2516 -0.00432904 -0.000143068
-15.2047 -0.00435598 -0.000144409
-15.1579 -0.0043831 -0.000145764
-15.1112 -0.00441041 -0.000147133
-15.0647 -0.0044379 -0.000148515
-15.0182 -0.00446559 -0.000149912
-14.9719 -0.00449347 -0.000151322
-14.9257 -0.00452154 -0.000152747
-14.8796 -0.00454982 -0.000154186
-14.8336 -0.00457829 -0.000155641
-14.7877 -0.00460696 -0.00015711
-14.7419 -0.00463583 -0.000158594
-14.6962 -0.00466491 -0.000160094
-14.6506 -0.0046942 -0.000161609
-14.6052 -0.0047237 -0.00016314
-14.5598 -0.00475342 -0.000164686
-14.5145 -0.00478335 -0.00016625
-14.4693 -0.0048135 -0.000167829
-14.4243 -0.00484387 -0.000169425
-14.3793 -0.00487446 -0.000171038
-14.3344 -0.00490528 -0.000172669
-14.2896 -0.00493632 -0.000174316
-14.2449 -0.0049676 -0.000175981
-14.2003 -0.00499911 -0.000177665
-14.1558 -0.00503086 -0.000179366
-14.1113 -0.00506285 -0.000181085
-14.067 -0.00509508 -0.000182823
-14.0227 -0.00512755 -0.00018458
-13.9786 -0.00516028 -0.000186356
-13.9345 -0.00519325 -0.000188152
-13.8905 -0.00522647 -0.000189967
-13.8466 -0.00525996 -0.000191802
-13.8028 -0.0052937 -0.000193658
-13.759 -0.0053277 -0.000195534
-13.7153 -0.00536197 -0.000197431
-13.6718 -0.00539651 -0.000199348
-13.6283 -0.00543132 -0.000201288
-13.5848 -0.00546641 -0.000203249
-13.5415 -0.00550177 -0.000205232
-13.4982 -0.00553741 -0.000207237
-13.455 -0.00557334 -0.000209266
-13.4119 -0.00560956 -0.000211317
-13.3689 -0.00564607 -0.000213391
-13.3259 -0.00568287 -0.000215489
-13.283 -0.00571997 -0.000217612
-13.2402 -0.00575738 -0.000219758
-13.1974 -0.00579509 -0.00022193
-13.1547 -0.0058331 -0.000224126
-13.1121 -0.00587143 -0.000226348
-13.0696 -0.00591008 -0.000228596
-13.0271 -0.00594905 -0.00023087
-12.9847 -0.00598834 -0.00023317
-12.9424 -0.00602796 -0.000235498
-12.9001 -0.00606791 -0.000237853
-12.8579 -0.0061082 -0.000240236
-12.8158 -0.00614883 -0.000242647
-12.7737 -0.0061898 -0.000245087
-12.7317 -0.00623112 -0.000247556
-12.6898 -0.00627279 -0.000250055
-12.6479 -0.00631482 -0.000252583
-12.6061 -0.00635721 -0.000255142
-12.5643 -0.00639997 -0.000257732
-12.5226 -0.00644309 -0.000260353
-12.481 -0.00648659 -0.000263007
-12.4394 -0.00653047 -0.000265692
-12.3979 -0.00657474 -0.000268411
-12.3565 -0.00661939 -0.000271162
-12.3151 -0.00666444 -0.000273948
-12.2738 -0.00670988 -0.000276768
-12.2325 -0.00675573 -0.000279623
-12.1913 -0.00680199 -0.000282514
-12.1501 -0.00684866 -0.00028544
-12.109 -0.00689575 -0.000288404
-12.068 -0.00694326 -0.000291404
-12.027 -0.0069912 -0.000294442
-11.986 -0.00703958 -0.000297519
-11.9452 -0.0070884 -0.000300635
-11.9043 -0.00713767 -0.00030379
-11.8636 -0.00718738 -0.000306985
-11.8228 -0.00723756 -0.000310222
-11.7822 -0.00728819 -0.0003135
-11.7415 -0.0073393 -0.00031682
-11.701 -0.00739088 -0.000320184
-11.6605 -0.00744294 -0.00032359
-11.62 -0.0074955 -0.000327042
-11.5796 -0.00754854 -0.000330538
-11.5392 -0.00760209 -0.00033408
-11.4989 -0.00765614 -0.000337669
-11.4587 -0.00771071 -0.000341305
-11.4184 -0.0077658 -0.000344989
-11.3783 -0.00782142 -0.000348722
-11.3381 -0.00787757 -0.000352505
-11.2981 -0.00793426 -0.000356338
-11.2581 -0.0079915 -0.000360223
-11.2181 -0.0080493 -0.00036416
-11.1781 -0.00810766 -0.000368151
-11.1383 -0.0081666 -0.000372195
-11.0984 -0.00822611 -0.000376294
-11.0586 -0.00828621 -0.00038045
-11.0189 -0.0083469 -0.000384662
-10.9792 -0.0084082 -0.000388932
-10.9395 -0.00847011 -0.000393261
-10.8999 -0.00853264 -0.00039765
-10.8603 -0.0085958 -0.0004021
-10.8208 -0.0086596 -0.000406612
-10.7813 -0.00872404 -0.000411187
-10.7418 -0.00878913 -0.000415827
-10.7024 -0.00885489 -0.000420531
-10.6631 -0.00892133 -0.000425302
-10.6238 -0.00898844 -0.000430141
-10.5845 -0.00905625 -0.000435049
-10.5452 -0.00912477 -0.000440026
-10.506 -0.00919399 -0.000445076
-10.4669 -0.00926394 -0.000450197
-10.4278 -0.00933461 -0.000455393
-10.3887 -0.00940604 -0.000460664
-10.3496 -0.00947821 -0.000466012
-10.3106 -0.00955115 -0.000471438
-10.2717 -0.00962487 -0.000476943
-10.2328 -0.00969938 -0.00048253
-10.1939 -0.00977468 -0.000488199
-10.155 -0.0098508 -0.000493952
-10.1162 -0.00992773 -0.00049979
-10.0774 -0.0100055 -0.000505716
-10.0387 -0.0100841 -0.00051173
-10 -0.0101636 -0.000517835
-9.96134 -0.010244 -0.000524032
-9.92271 -0.0103252 -0.000530323
-9.88412 -0.0104073 -0.00053671
-9.84557 -0.0104904 -0.000543194
-9.80704 -0.0105743 -0.000549778
-9.76856 -0.0106593 -0.000556463
-9.73011 -0.0107451 -0.000563252
-9.69169 -0.010832 -0.000570146
-9.65331 -0.0109198 -0.000577147
-9.61496 -0.0110086 -0.000584257
-9.57664 -0.0110985 -0.000591479
-9.53836 -0.0111893 -0.000598815
-9.50011 -0.0112812 -0.000606268
-9.46189 -0.0113742 -0.000613838
-9.42371 -0.0114683 -0.000621529
-9.38556 -0.0115634 -0.000629344
-9.34744 -0.0116597 -0.000637284
-9.30935 -0.0117571 -0.000645352
-9.2713 -0.0118557 -0.000653551
-9.23327 -0.0119554 -0.000661883
-9.19528 -0.0120563 -0.000670352
-9.15732 -0.0121584 -0.00067896
-9.11939 -0.0122618 -0.000687709
-9.08149 -0.0123663 -0.000696604
-9.04362 -0.0124722 -0.000705646
-9.00578 -0.0125794 -0.000714839
-8.96797 -0.0126878 -0.000724186
-8.93019 -0.0127976 -0.00073369
-8.89244 -0.0129087 -0.000743355
-8.85471 -0.0130213 -0.000753184
-8.81702 -0.0131352 -0.000763181
-8.77936 -0.0132505 -0.000773348
-8.74172 -0.0133673 -0.000783691
-8.70412 -0.0134856 -0.000794212
-8.66654 -0.0136053 -0.000804916
-8.62899 -0.0137266 -0.000815806
-8.59146 -0.0138494 -0.000826887
-8.55397 -0.0139738 -0.000838162
-8.5165 -0.0140998 -0.000849637
-8.47906 -0.0142275 -0.000861315
-8.44165 -0.0143568 -0.000873201
-8.40426 -0.0144878 -0.0008853
-8.3669 -0.0146205 -0.000897617
-8.32956 -0.0147549 -0.000910156
-8.29226 -0.0148912 -0.000922922
-8.25497 -0.0150292 -0.000935921
-8.21772 -0.0151691 -0.000949158
-8.18049 -0.0153109 -0.000962639
-8.14328 -0.0154546 -0.000976369
-8.1061 -0.0156002 -0.000990354
-8.06895 -0.0157478 -0.0010046
-8.03182 -0.0158975 -0.00101911
-7.99471 -0.0160492 -0.0010339
-7.95763 -0.016203 -0.00104897
-7.92058 -0.0163589 -0.00106432
-7.88355 -0.0165171 -0.00107997
-7.84654 -0.0166774 -0.00109591
-7.80955 -0.01684 -0.00111217
-7.77259 -0.0170049 -0.00112874
-7.73566 -0.0171721 -0.00114563
-7.69874 -0.0173418 -0.00116286
-7.66185 -0.0175139 -0.00118042
-7.62498 -0.0176884 -0.00119833
-7.58814 -0.0178655 -0.0012166
-7.55132 -0.0180452 -0.00123523
-7.51452 -0.0182276 -0.00125424
-7.47774 -0.0184126 -0.00127363
-7.44099 -0.0186004 -0.00129341
-7.40425 -0.0187909 -0.0013136
-7.36754 -0.0189843 -0.00133421
-7.33085 -0.0191807 -0.00135524
-7.29418 -0.01938 -0.0013767
-7.25754 -0.0195823 -0.00139861
-7.22091 -0.0197878 -0.00142099
-7.18431 -0.0199964 -0.00144383
-7.14772 -0.0202082 -0.00146716
-7.11116 -0.0204233 -0.00149098
-7.07462 -0.0206418 -0.00151532
-7.0381 -0.0208638 -0.00154018
-7.00159 -0.0210892 -0.00156558
-6.96511 -0.0213182 -0.00159153
-6.92865 -0.0215509 -0.00161805
-6.89221 -0.0217874 -0.00164515
-6.85579 -0.0220276 -0.00167286
-6.81938 -0.0222718 -0.00170118
-6.783 -0.0225199 -0.00173014
-6.74664 -0.0227722 -0.00175976
-6.71029 -0.0230286 -0.00179004
-6.67397 -0.0232893 -0.00182102
-6.63766 -0.0235543 -0.0018527
-6.60137 -0.0238239 -0.00188512
-6.5651 -0.024098 -0.00191829
-6.52885 -0.0243767 -0.00195224
-6.49262 -0.0246603 -0.00198699
-6.4564 -0.0249487 -0.00202256
-6.42021 -0.0252421 -0.00205897
-6.38403 -0.0255407 -0.00209626
-6.34786 -0.0258445 -0.00213445
-6.31172 -0.0261537 -0.00217357
-6.27559 -0.0264684 -0.00221364
-6.23949 -0.0267887 -0.00225469
-6.20339 -0.0271148 -0.00229676
-6.16732 -0.0274468 -0.00233988
-6.13126 -0.0277848 -0.00238408
-6.09522 -0.0281291 -0.0024294
-6.05919 -0.0284798 -0.00247587
-6.02319 -0.0288369 -0.00252352
-5.9872 -0.0292008 -0.00257241
-5.95122 -0.0295715 -0.00262256
-5.91526 -0.0299492 -0.00267402
-5.87932 -0.0303342 -0.00272683
-5.84339 -0.0307266 -0.00278104
-5.80748 -0.0311266 -0.0028367
-5.77158 -0.0315344 -0.00289384
-5.7357 -0.0319502 -0.00295254
-5.69984 -0.0323742 -0.00301283
-5.66399 -0.0328066 -0.00307478
-5.62815 -0.0332478 -0.00313844
-5.59233 -0.0336978 -0.00320387
-5.55653 -0.0341571 -0.00327114
-5.52074 -0.0346257 -0.00334031
-5.48497 -0.035104 -0.00341145
-5.4492 -0.0355922 -0.00348463
-5.41346 -0.0360907 -0.00355993
-5.37773 -0.0365997 -0.00363742
-5.34201 -0.0371196 -0.00371718
-5.30631 -0.0376505 -0.00379931
-5.27062 -0.038193 -0.00388389
-5.23494 -0.0387472 -0.00397101
-5.19928 -0.0393137 -0.00406077
-5.16363 -0.0398926 -0.00415328
-5.128 -0.0404844 -0.00424865
-5.09237 -0.0410896 -0.00434697
-5.05677 -0.0417084 -0.00444838
-5.02117 -0.0423414 -0.004553
-4.98559 -0.0429889 -0.00466096
-4.95002 -0.0436515 -0.00477238
-4.91446 -0.0443296 -0.00488743
-4.87892 -0.0450236 -0.00500624
-4.84339 -0.0457343 -0.00512898
-4.80787 -0.0464619 -0.00525581
-4.77237 -0.0472072 -0.0053869
-4.73687 -0.0479707 -0.00552245
-4.70139 -0.048753 -0.00566265
-4.66592 -0.0495548 -0.00580769
-4.63046 -0.0503767 -0.0059578
-4.59502 -0.0512194 -0.00611321
-4.55958 -0.0520837 -0.00627415
-4.52416 -0.0529702 -0.00644088
-4.48875 -0.0538798 -0.00661367
-4.45335 -0.0548133 -0.0067928
-4.41797 -0.0557716 -0.00697857
-4.38259 -0.0567556 -0.00717129
-4.34722 -0.0577662 -0.00737131
-4.31187 -0.0588045 -0.00757898
-4.27653 -0.0598713 -0.00779468
-4.24119 -0.0609679 -0.00801881
-4.20587 -0.0620955 -0.00825179
-4.17056 -0.063255 -0.00849407
-4.13526 -0.064448 -0.00874615
-4.09997 -0.0656756 -0.00900852
-4.06469 -0.0669392 -0.00928174
-4.02942 -0.0682404 -0.00956638
-3.99416 -0.0695806 -0.00986306
-3.95891 -0.0709615 -0.0101724
-3.92367 -0.0723848 -0.0104952
-3.88844 -0.0738523 -0.0108322
-3.85322 -0.0753658 -0.0111841
-3.81801 -0.0769274 -0.0115519
-3.7828 -0.0785391 -0.0119364
-3.74761 -0.0802033 -0.0123387
-3.71243 -0.0819223 -0.0127598
-3.67726 -0.0836985 -0.0132008
-3.64209 -0.0855347 -0.0136631
-3.60694 -0.0874336 -0.0141478
-3.57179 -0.0893981 -0.0146566
-3.53665 -0.0914315 -0.0151908
-3.50152 -0.0935371 -0.0157522
-3.4664 -0.0957184 -0.0163425
-3.43129 -0.0979792 -0.0169638
-3.39619 -0.100324 -0.0176181
-3.36109 -0.102756 -0.0183077
-3.32601 -0.10528 -0.0190352
-3.29093 -0.107902 -0.0198033
-3.25586 -0.110627 -0.0206148
-3.2208 -0.113459 -0.0214731
-3.18574 -0.116405 -0.0223817
-3.1507 -0.119472 -0.0233444
-3.11566 -0.122666 -0.0243656
-3.08063 -0.125995 -0.0254497
-3.0456 -0.129466 -0.026602
-3.01059 -0.133088 -0.0278282
-2.97558 -0.13687 -0.0291343
-2.94058 -0.140822 -0.0305274
-2.90558 -0.144955 -0.0320149
-2.87059 -0.149279 -0.0336055
-2.83561 -0.153808 -0.0353085
-2.80064 -0.158555 -0.0371344
-2.76567 -0.163533 -0.0390949
-2.73071 -0.16876 -0.0412032
-2.69576 -0.174252 -0.0434739
-2.66081 -0.180027 -0.0459238
-2.62587 -0.186106 -0.0485714
-2.59094 -0.19251 -0.0514379
-2.55601 -0.199264 -0.0545474
-2.52109 -0.206394 -0.0579271
-2.48617 -0.213928 -0.0616083
-2.45126 -0.221897 -0.0656265
-2.41636 -0.230335 -0.0700228
-2.38146 -0.239279 -0.0748444
-2.34657 -0.248768 -0.0801458
-2.31168 -0.258848 -0.0859906
-2.2768 -0.269565 -0.0924525
-2.24192 -0.280971 -0.0996181
-2.20705 -0.293121 -0.107589
-2.17219 -0.306075 -0.116484
-2.13733 -0.319896 -0.126447
-2.10247 -0.334649 -0.137644
-2.06762 -0.350401 -0.150279
-2.03278 -0.367217 -0.164594
-1.99794 -0.38516 -0.180878
-1.9631 -0.404279 -0.199487
-1.92827 -0.424604 -0.220846
-1.89345 -0.446131 -0.245478
-1.85862 -0.4688 -0.274015
-1.82381 -0.492463 -0.307228
-1.78899 -0.516833 -0.346053
-1.75419 -0.541413 -0.391611
-1.71938 -0.565389 -0.445228
-1.68458 -0.587474 -0.508422
-1.64979 -0.605691 -0.582843
-1.61499 -0.617102 -0.670092
-1.58021 -0.617481 -0.771358
-1.54542 -0.601053 -0.886738
-1.51064 -0.560521 -1.01414
-1.47586 -0.487807 -1.14783
-1.44109 -0.37606 -1.2771
-1.40632 -0.223106 -1.38625
-1.37155 -0.0352548 -1.45735
-1.33679 0.171308 -1.47625
-1.30203 0.374139 -1.43878
-1.26727 0.552119 -1.35287
-1.23251 0.692156 -1.23468
-1.19776 0.79104 -1.10191
-1.16301 0.852907 -0.968767
-1.12827 0.885316 -0.84425
-1.09352 0.896232 -0.73273
-1.05878 0.89249 -0.635442
-1.02405 0.879338 -0.551837
-0.989309 0.860549 -0.480537
-0.954576 0.838716 -0.419898
-0.919844 0.815564 -0.368301
-0.885115 0.792209 -0.324287
-0.850388 0.769352 -0.286598
-0.815663 0.747413 -0.254173
-0.78094 0.726632 -0.226133
-0.746219 0.707127 -0.201752
-0.711499 0.688941 -0.180435
-0.676781 0.672069 -0.16169
-0.642065 0.656478 -0.145114
-0.60735 0.642118 -0.130372
-0.572637 0.628931 -0.117186
-0.537925 0.616856 -0.105327
-0.503214 0.605831 -0.0945991
-0.468504 0.595797 -0.0848396
-0.433796 0.5867 -0.0759099
-0.399089 0.578489 -0.0676918
-0.364382 0.571117 -0.0600837
-0.329676 0.564541 -0.052998
-0.294972 0.558724 -0.046358
-0.260267 0.553634 -0.0400965
-0.225564 0.54924 -0.0341539
-0.190861 0.545519 -0.0284766
-0.156158 0.542449 -0.0230162
-0.121456 0.540014 -0.0177283
-0.0867541 0.538199 -0.0125714
-0.0520524 0.536994 -0.00750645
-0.0173508 0.536394 -0.00249612
0.0173508 0.536394 0.00249612
0.0520524 0.536994 0.00750645
0.0867541 0.538199 0.0125714
0.121456 0.540014 0.0177283
0.156158 0.542449 0.0230162
0.190861 0.545519 0.0284766
0.225564 0.54924 0.0341539
0.260267 0.553634 0.0400965
0.294972 0.558724 0.046358
0.329676 0.564541 0.052998
0.364382 0.571117 0.0600837
0.399089 0.578489 0.0676918
0.433796 0.5867 0.0759099
0.468504 0.595797 0.0848396
0.503214 0.605831 0.0945991
0.537925 0.616856 0.105327
0.572637 0.628931 0.117186
0.60735 0.642118 0.130372
0.642065 0.656478 0.145114
0.676781 0.672069 0.16169
0.711499 0.688941 0.180435
0.746219 0.707127 0.201752
0.78094 0.726632 0.226133
0.815663 0.747413 0.254173
0.850388 0.769352 0.286598
0.885115 0.792209 0.324287
0.919844 0.815564 0.368301
0.954576 0.838716 0.419898
0.989309 0.860549 0.480537
1.02405 0.879338 0.551837
1.05878 0.89249 0.635442
1.09352 0.896232 0.73273
1.12827 0.885316 0.84425
1.16301 0.852907 0.968767
1.19776 0.79104 1.10191
1.23251 0.692156 1.23468
1.26727 0.552119 1.35287
1.30203 0.374139 1.43878
1.33679 0.171308 1.47625
1.37155 -0.0352548 1.45735
1.40632 -0.223106 1.38625
1.44109 -0.37606 1.2771
1.47586 -0.487807 1.14783
1.51064 -0.560521 1.01414
1.54542 -0.601053 0.886738
1.58021 -0.617481 0.771358
1.61499 -0.617102 0.670092
1.64979 -0.605691 0.582843
1.68458 -0.587474 0.508422
1.71938 -0.565389 0.445228
1.75419 -0.541413 0.391611
1.78899 -0.516833 0.346053
1.82381 -0.492463 0.307228
1.85862 -0.4688 0.274015
1.89345 -0.446131 0.245478
1.92827 -0.424604 0.220846
1.9631 -0.404279 0.199487
1.99794 -0.38516 0.180878
2.03278 -0.367217 0.164594
2.06762 -0.350401 0.150279
2.10247 -0.334649 0.137644
2.13733 -0.319896 0.126447
2.17219 -0.306075 0.116484
2.20705 -0.293121 0.107589
2.24192 -0.280971 0.0996181
2.2768 -0.269565 0.0924525
2.31168 -0.258848 0.0859906
2.34657 -0.248768 0.0801458
2.38146 -0.239279 0.0748444
2.41636 -0.230335 0.0700228
2.45126 -0.221897 0.0656265
2.48617 -0.213928 0.0616083
2.52109 -0.206394 0.0579271
2.55601 -0.199264 0.0545474
2.59094 -0.19251 0.0514379
2.62587 -0.186106 0.0485714
2.66081 -0.180027 0.0459238
2.69576 -0.174252 0.0434739
2.73071 -0.16876 0.0412032
2.76567 -0.163533 0.0390949
2.80064 -0.158555 0.0371344
2.83561 -0.153808 0.0353085
2.87059 -0.149279 0.0336055
2.90558 -0.144955 0.0320149
2.94058 -0.140822 0.0305274
2.97558 -0.13687 0.0291343
3.01059 -0.133088 0.0278282
3.0456 -0.129466 0.026602
3.08063 -0.125995 0.0254497
3.11566 -0.122666 0.0243656
3.1507 -0.119472 0.0233444
3.18574 -0.116405 0.0223817
3.2208 -0.113459 0.0214731
3.25586 -0.110627 0.0206148
3.29093 -0.107902 0.0198033
3.32601 -0.10528 0.0190352
3.36109 -0.102756 0.0183077
3.39619 -0.100324 0.0176181
3.43129 -0.0979792 0.0169638
3.4664 -0.0957184 0.0163425
3.50152 -0.0935371 0.0157522
3.53665 -0.0914315 0.0151908
3.57179 -0.0893981 0.0146566
3.60694 -0.0874336 0.0141478
3.64209 -0.0855347 0.0136631
3.67726 -0.0836985 0.0132008
3.71243 -0.0819223 0.0127598
3.74761 -0.0802033 0.0123387
3.7828 -0.0785391 0.0119364
3.81801 -0.0769274 0.0115519
3.85322 -0.0753658 0.0111841
3.88844 -0.0738523 0.0108322
3.92367 -0.0723848 0.0104952
3.95891 -0.0709615 0.0101724
3.99416 -0.0695806 0.00986306
4.02942 -0.0682404 0.00956638
4.06469 -0.0669392 0.00928174
4.09997 -0.0656756 0.00900852
4.13526 -0.064448 0.00874615
4.17056 -0.063255 0.00849407
4.20587 -0.0620955 0.00825179
4.24119 -0.0609679 0.00801881
4.27653 -0.0598713 0.00779468
4.31187 -0.0588045 0.00757898
4.34722 -0.0577662 0.00737131
4.38259 -0.0567556 0.00717129
4.41797 -0.0557716 0.00697857
4.45335 -0.0548133 0.0067928
4.48875 -0.0538798 0.00661367
4.52416 -0.0529702 0.00644088
4.55958 -0.0520837 0.00627415
4.59502 -0.0512194 0.00611321
4.63046 -0.0503767 0.0059578
4.66592 -0.0495548 0.00580769
4.70139 -0.048753 0.00566265
4.73687 -0.0479707 0.00552245
4.77237 -0.0472072 0.0053869
4.80787 -0.0464619 0.00525581
4.84339 -0.0457343 0.00512898
4.87892 -0.0450236 0.00500624
4.91446 -0.0443296 0.00488743
4.95002 -0.0436515 0.00477238
4.98559 -0.0429889 0.00466096
5.02117 -0.0423414 0.004553
5.05677 -0.0417084 0.00444838
5.09237 -0.0410896 0.00434697
5.128 -0.0404844 0.00424865
5.16363 -0.0398926 0.00415328
5.19928 -0.0393137 0.00406077
5.23494 -0.0387472 0.00397101
5.27062 -0.038193 0.00388389
5.30631 -0.0376505 0.00379931
5.34201 -0.0371196 0.00371718
5.37773 -0.0365997 0.00363742
5.41346 -0.0360907 0.00355993
5.4492 -0.0355922 0.00348463
5.48497 -0.035104 0.00341145
5.52074 -0.0346257 0.00334031
5.55653 -0.0341571 0.00327114
5.59233 -0.0336978 0.00320387
5.62815 -0.0332478 0.00313844
5.66399 -0.0328066 0.00307478
5.69984 -0.0323742 0.00301283
5.7357 -0.0319502 0.00295254
5.77158 -0.0315344 0.00289384
5.80748 -0.0311266 0.0028367
5.84339 -0.0307266 0.00278104
5.87932 -0.0303342 0.00272683
5.91526 -0.0299492 0.00267402
5.95122 -0.0295715 0.00262256
5.9872 -0.0292008 0.00257241
6.02319 -0.0288369 0.00252352
6.05919 -0.0284798 0.00247587
6.09522 -0.0281291 0.0024294
6.13126 -0.0277848 0.00238408
6.16732 -0.0274468 0.00233988
6.20339 -0.0271148 0.00229676
6.23949 -0.0267887 0.00225469
6.27559 -0.0264684 0.00221364
6.31172 -0.0261537 0.00217357
6.34786 -0.0258445 0.00213445
6.38403 -0.0255407 0.00209626
6.42021 -0.0252421 0.00205897
6.4564 -0.0249487 0.00202256
6.49262 -0.0246603 0.00198699
6.52885 -0.0243767 0.00195224
6.5651 -0.024098 0.00191829
6.60137 -0.0238239 0.00188512
6.63766 -0.0235543 0.0018527
6.67397 -0.0232893 0.00182102
6.71029 -0.0230286 0.00179004
6.74664 -0.0227722 0.00175976
6.783 -0.0225199 0.00173014
6.81938 -0.0222718 0.00170118
6.85579 -0.0220276 0.00167286
6.89221 -0.0217874 0.00164515
6.92865 -0.0215509 0.00161805
6.96511 -0.0213182 0.00159153
7.00159 -0.0210892 0.00156558
7.0381 -0.0208638 0.00154018
7.07462 -0.0206418 0.00151532
7.11116 -0.0204233 0.00149098
7.14772 -0.0202082 0.00146716
7.18431 -0.0199964 0.00144383
7.22091 -0.0197878 0.00142099
7.25754 -0.0195823 0.00139861
7.29418 -0.01938 0.0013767
7.33085 -0.0191807 0.00135524
7.36754 -0.0189843 0.00133421
7.40425 -0.0187909 0.0013136
7.44099 -0.0186004 0.00129341
7.47774 -0.0184126 0.00127363
7.51452 -0.0182276 0.00125424
7.55132 -0.0180452 0.00123523
7.58814 -0.0178655 0.0012166
7.62498 -0.0176884 0.00119833
7.66185 -0.0175139 0.00118042
7.69874 -0.0173418 0.00116286
7.73566 -0.0171721 0.00114563
7.77259 -0.0170049 0.00112874
7.80955 -0.01684 0.00111217
7.84654 -0.0166774 0.00109591
7.88355 -0.0165171 0.00107997
7.92058 -0.0163589 0.00106432
7.95763 -0.016203 0.00104897
7.99471 -0.0160492 0.0010339
8.03182 -0.0158975 0.00101911
8.06895 -0.0157478 0.0010046
8.1061 -0.0156002 0.000990354
8.14328 -0.0154546 0.000976369
8.18049 -0.0153109 0.000962639
8.21772 -0.0151691 0.000949158
8.25497 -0.0150292 0.000935921
8.29226 -0.0148912 0.000922922
8.32956 -0.0147549 0.000910156
8.3669 -0.0146205 0.000897617
8.40426 -0.0144878 0.0008853
8.44165 -0.0143568 0.000873201
8.47906 -0.0142275 0.000861315
8.5165 -0.0140998 0.000849637
8.55397 -0.0139738 0.000838162
8.59146 -0.0138494 0.000826887
8.62899 -0.0137266 0.000815806
8.66654 -0.0136053 0.000804916
8.70412 -0.0134856 0.000794212
8.74172 -0.0133673 0.000783691
8.77936 -0.0132505 0.000773348
8.81702 -0.0131352 0.000763181
8.85471 -0.0130213 0.000753184
8.89244 -0.0129087 0.000743355
8.93019 -0.0127976 0.00073369
8.96797 -0.0126878 0.000724186
9.00578 -0.0125794 0.000714839
9.04362 -0.0124722 0.000705646
9.08149 -0.0123663 0.000696604
9.11939 -0.0122618 0.000687709
9.15732 -0.0121584 0.00067896
9.19528 -0.0120563 0.000670352
9.23327 -0.0119554 0.000661883
9.2713 -0.0118557 0.000653551
9.30935 -0.0117571 0.000645352
9.34744 -0.0116597 0.000637284
9.38556 -0.0115634 0.000629344
9.42371 -0.0114683 0.000621529
9.46189 -0.0113742 0.000613838
9.50011 -0.0112812 0.000606268
9.53836 -0.0111893 0.000598815
9.57664 -0.0110985 0.000591479
9.61496 -0.0110086 0.000584257
9.65331 -0.0109198 0.000577147
9.69169 -0.010832 0.000570146
9.73011 -0.0107451 0.000563252
9.76856 -0.0106593 0.000556463
9.80704 -0.0105743 0.000549778
9.84557 -0.0104904 0.000543194
9.88412 -0.0104073 0.00053671
9.92271 -0.0103252 0.000530323
9.96134 -0.010244 0.000524032
10 -0.0101636 0.000517835
10.0387 -0.0100841 0.00051173
10.0774 -0.0100055 0.000505716
10.1162 -0.00992773 0.00049979
10.155 -0.0098508 0.000493952
10.1939 -0.00977468 0.000488199
10.2328 -0.00969938 0.00048253
10.2717 -0.00962487 0.000476943
10.3106 -0.00955115 0.000471438
10.3496 -0.00947821 0.000466012
10.3887 -0.00940604 0.000460664
10.4278 -0.00933461 0.000455393
10.4669 -0.00926394 0.000450197
10.506 -0.00919399 0.000445076
10.5452 -0.00912477 0.000440026
10.5845 -0.00905625 0.000435049
10.6238 -0.00898844 0.000430141
10.6631 -0.00892133 0.000425302
10.7024 -0.00885489 0.000420531
10.7418 -0.00878913 0.000415827
10.7813 -0.00872404 0.000411187
10.8208 -0.0086596 0.000406612
10.8603 -0.0085958 0.0004021
10.8999 -0.00853264 0.00039765
10.9395 -0.00847011 0.000393261
10.9792 -0.0084082 0.000388932
11.0189 -0.0083469 0.000384662
11.0586 -0.00828621 0.00038045
11.0984 -0.00822611 0.000376294
11.1383 -0.0081666 0.000372195
11.1781 -0.00810766 0.000368151
11.2181 -0.0080493 0.00036416
11.2581 -0.0079915 0.000360223
11.2981 -0.00793426 0.000356338
11.3381 -0.00787757 0.000352505
11.3783 -0.00782142 0.000348722
11.4184 -0.0077658 0.000344989
11.4587 -0.00771071 0.000341305
11.4989 -0.00765614 0.000337669
11.5392 -0.00760209 0.00033408
11.5796 -0.00754854 0.000330538
11.62 -0.0074955 0.000327042
11.6605 -0.00744294 0.00032359
11.701 -0.00739088 0.000320184
11.7415 -0.0073393 0.00031682
11.7822 -0.00728819 0.0003135
11.8228 -0.00723756 0.000310222
11.8636 -0.00718738 0.000306985
11.9043 -0.00713767 0.00030379
11.9452 -0.0070884 0.000300635
11.986 -0.00703958 0.000297519
12.027 -0.0069912 0.000294442
12.068 -0.00694326 0.000291404
12.109 -0.00689575 0.000288404
12.1501 -0.00684866 0.00028544
12.1913 -0.00680199 0.000282514
12.2325 -0.00675573 0.000279623
12.2738 -0.00670988 0.000276768
12.3151 -0.00666444 0.000273948
12.3565 -0.00661939 0.000271162
12.3979 -0.00657474 0.000268411
12.4394 -0.00653047 0.000265692
12.481 -0.00648659 0.000263007
12.5226 -0.00644309 0.000260353
12.5643 -0.00639997 0.000257732
12.6061 -0.00635721 0.000255142
12.6479 -0.00631482 0.000252583
12.6898 -0.00627279 0.000250055
12.7317 -0.00623112 0.000247556
12.7737 -0.0061898 0.000245087
12.8158 -0.00614883 0.000242647
12.8579 -0.0061082 0.000240236
12.9001 -0.00606791 0.000237853
12.9424 -0.00602796 0.000235498
12.9847 -0.00598834 0.00023317
13.0271 -0.00594905 0.00023087
13.0696 -0.00591008 0.000228596
13.1121 -0.00587143 0.000226348
13.1547 -0.0058331 0.000224126
13.1974 -0.00579509 0.00022193
13.2402 -0.00575738 0.000219758
13.283 -0.00571997 0.000217612
13.3259 -0.00568287 0.000215489
13.3689 -0.00564607 0.000213391
13.4119 -0.00560956 0.000211317
13.455 -0.00557334 0.000209266
13.4982 -0.00553741 0.000207237
13.5415 -0.00550177 0.000205232
13.5848 -0.00546641 0.000203249
13.6283 -0.00543132 0.000201288
13.6718 -0.00539651 0.000199348
13.7153 -0.00536197 0.000197431
13.759 -0.0053277 0.000195534
13.8028 -0.0052937 0.000193658
13.8466 -0.00525996 0.000191802
13.8905 -0.00522647 0.000189967
13.9345 -0.00519325 0.000188152
13.9786 -0.00516028 0.000186356
14.0227 -0.00512755 0.00018458
14.067 -0.00509508 0.000182823
14.1113 -0.00506285 0.000181085
14.1558 -0.00503086 0.000179366
14.2003 -0.00499911 0.000177665
14.2449 -0.0049676 0.000175981
14.2896 -0.00493632 0.000174316
14.3344 -0.00490528 0.000172669
14.3793 -0.00487446 0.000171038
14.4243 -0.00484387 0.000169425
14.4693 -0.0048135 0.000167829
14.5145 -0.00478335 0.00016625
14.5598 -0.00475342 0.000164686
14.6052 -0.0047237 0.00016314
14.6506 -0.0046942 0.000161609
14.6962 -0.00466491 0.000160094
14.7419 -0.00463583 0.000158594
14.7877 -0.00460696 0.00015711
14.8336 -0.00457829 0.000155641
14.8796 -0.00454982 0.000154186
14.9257 -0.00452154 0.000152747
14.9719 -0.00449347 0.000151322
15.0182 -0.00446559 0.000149912
15.0647 -0.0044379 0.000148515
15.1112 -0.00441041 0.000147133
15.1579 -0.0043831 0.000145764
15.2047 -0.00435598 0.000144409
15.2516 -0.00432904 0.000143068
15.2986 -0.00430228 0.000141739
15.3458 -0.0042757 0.000140424
15.393 -0.0042493 0.000139121
15.4404 -0.00422307 0.000137832
15.488 -0.00419702 0.000136555
15.5356 -0.00417114 0.00013529
15.5834 -0.00414543 0.000134037
15.6313 -0.00411988 0.000132796
15.6794 -0.0040945 0.000131568
15.7276 -0.00406929 0.000130351
15.7759 -0.00404423 0.000129145
15.8243 -0.00401934 0.000127951
15.873 -0.0039946 0.000126769
15.9217 -0.00397002 0.000125597
15.9706 -0.00394559 0.000124436
16.0197 -0.00392131 0.000123287
16.0689 -0.00389719 0.000122147
16.1182 -0.00387321 0.000121019
16.1677 -0.00384938 0.0001199
16.2174 -0.00382569 0.000118793
16.2672 -0.00380215 0.000117695
16.3172 -0.00377874 0.000116607
16.3674 -0.00375548 0.000115529
16.4177 -0.00373235 0.00011446
16.4682 -0.00370936 0.000113402
16.5189 -0.0036865 0.000112352
16.5697 -0.00366377 0.000111312
16.6208 -0.00364118 0.000110281
16.672 -0.00361871 0.00010926
16.7234 -0.00359637 0.000108247
16.775 -0.00357415 0.000107243
16.8268 -0.00355206 0.000106248
16.8787 -0.00353009 0.000105261
16.9309 -0.00350824 0.000104283
16.9833 -0.0034865 0.000103313
17.0359 -0.00346488 0.000102351
17.0887 -0.00344338 0.000101397
17.1418 -0.00342199 0.000100452
17.195 -0.00340071 9.95139e-05
17.2485 -0.00337954 9.85839e-05
17.3022 -0.00335847 9.76615e-05
17.3562 -0.00333752 9.67466e-05
17.4104 -0.00331666 9.58392e-05
17.4648 -0.00329591 9.4939e-05
17.5195 -0.00327526 9.40461e-05
17.5744 -0.00325471 9.31602e-05
17.6296 -0.00323425 9.22812e-05
17.6851 -0.00321389 9.14092e-05
17.7408 -0.00319362 9.05438e-05
17.7969 -0.00317344 8.96852e-05
17.8532 -0.00315335 8.8833e-05
17.9098 -0.00313335 8.79872e-05
17.9667 -0.00311343 8.71478e-05
18.0239 -0.00309359 8.63145e-05
18.0815 -0.00307384 8.54874e-05
18.1393 -0.00305417 8.46662e-05
18.1975 -0.00303457 8.38509e-05
18.256 -0.00301505 8.30413e-05
18.3149 -0.0029956 8.22373e-05
18.3742 -0.00297622 8.14389e-05
18.4338 -0.0029569 8.06459e-05
18.4938 -0.00293766 7.98582e-05
18.5542 -0.00291847 7.90756e-05
18.615 -0.00289935 7.82981e-05
18.6762 -0.00288029 7.75256e-05
18.7379 -0.00286128 7.67578e-05
18.8 -0.00284232 7.59948e-05
18.8625 -0.00282342 7.52363e-05
18.9255 -0.00280456 7.44822e-05
18.9891 -0.00278574 7.37324e-05
19.0531 -0.00276696 7.29868e-05
19.1177 -0.00274822 7.22452e-05
19.1828 -0.00272952 7.15074e-05
19.2484 -0.00271084 7.07734e-05
19.3147 -0.00269219 7.00429e-05
19.3816 -0.00267356 6.93158e-05
19.4491 -0.00265495 6.8592e-05
19.5173 -0.00263635 6.78711e-05
19.5862 -0.00261776 6.71532e-05
19.6558 -0.00259918 6.64379e-05
19.7262 -0.00258058 6.5725e-05
19.7974 -0.00256198 6.50144e-05
19.8694 -0.00254336 6.43057e-05
19.9423 -0.00252472 6.35987e-05
20.0162 -0.00250605 6.28932e-05
20.091 -0.00248734 6.21889e-05
20.1669 -0.00246857 6.14854e-05
20.244 -0.00244975 6.07823e-05
20.3222 -0.00243086 6.00793e-05
20.4016 -0.00241188 5.9376e-05
20.4825 -0.00239281 5.86718e-05
20.5648 -0.00237362 5.79662e-05
20.6487 -0.00235429 5.72585e-05
20.7344 -0.00233481 5.65482e-05
20.8219 -0.00231515 5.58343e-05
20.9115 -0.00229528 5.51158e-05
21.0034 -0.00227516 5.43917e-05
21.0979 -0.00225476 5.36606e-05
21.1952 -0.00223402 5.29207e-05
21.2959 -0.00221288 5.217e-05
21.4004 -0.00219125 5.14058e-05
21.5093 -0.00216902 5.06245e-05
21.6237 -0.00214605 4.98214e-05
21.7448 -0.00212213 4.89894e-05
21.8747 -0.00209693 4.81181e-05
22.0165 -0.00206991 4.71895e-05
22.1768 -0.00203999 4.61689e-05
22.3723 -0.00200439 4.49637e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.75Lambda0.5Nc1ClassicOneLoop/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.142857
#Lambda=0.5
#Beta=0.285714
#Nc=1
#QUANTUM=0

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=1024 aX=2 aP=0.5

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.5/LambdaOverBeta1.75Lambda0.5Nc1ClassicOneLoop/SigmaAOneLoop.txt <==
-22.3723 -0.874992 -6.80291e-18
-22.1768 -0.874992 -6.80291e-18
-22.0165 -0.874992 -6.80291e-18
-21.8747 -0.874992 -6.80291e-18
-21.7448 -0.874992 -6.80291e-18
-21.6237 -0.874992 -6.80291e-18
-21.5093 -0.874992 -6.80291e-18
-21.4004 -0.874992 -6.80291e-18
-21.2959 -0.874992 -6.80291e-18
-21.1952 -0.874992 -6.80291e-18
-21.0979 -0.874992 -6.80291e-18
-21.0034 -0.874992 -6.80291e-18
-20.9115 -0.874992 -6.80291e-18
-20.8219 -0.874992 -6.80291e-18
-20.7344 -0.874992 -6.80291e-18
-20.6487 -0.874992 -6.80291e-18
-20.5648 -0.874992 -6.80291e-18
-20.4825 -0.874992 -6.80291e-18
-20.4016 -0.874992 -6.80291e-18
-20.3222 -0.874992 -6.80291e-18
-20.244 -0.874992 -6.80291e-18
-20.1669 -0.874992 -6.80291e-18
-20.091 -0.874992 -6.80291e-18
-20.0162 -0.874992 -6.80291e-18
-19.9423 -0.874992 -6.80291e-18
-19.8694 -0.874992 -6.80291e-18
-19.7974 -0.874992 -6.80291e-18
-19.7262 -0.874992 -6.80291e-18
-19.6558 -0.874992 -6.80291e-18
-19.5862 -0.874992 -6.80291e-18
-19.5173 -0.874992 -6.80291e-18
-19.4491 -0.874992 -6.80291e-18
-19.3816 -0.874992 -6.80291e-18
-19.3147 -0.874992 -6.80291e-18
-19.2484 -0.874992 -6.80291e-18
-19.1828 -0.874992 -6.80291e-18
-19.1177 -0.874992 -6.80291e-18
-19.0531 -0.874992 -6.80291e-18
-18.9891 -0.874992 -6.80291e-18
-18.9255 -0.874992 -6.80291e-18
-18.8625 -0.874992 -6.80291e-18
-18.8 -0.874992 -6.80291e-18
-18.7379 -0.874992 -6.80291e-18
-18.6762 -0.874992 -6.80291e-18
-18.615 -0.874992 -6.80291e-18
-18.5542 -0.874992 -6.80291e-18
-18.4938 -0.874992 -6.80291e-18
-18.4338 -0.874992 -6.80291e-18
-18.3742 -0.874992 -6.80291e-18
-18.3149 -0.874992 -6.80291e-18
-18.256 -0.874992 -6.80291e-18
-18.1975 -0.874992 -6.80291e-18
-18.1393 -0.874992 -6.80291e-18
-18.0815 -0.874992 -6.80291e-18
-18.0239 -0.874992 -6.80291e-18
-17.9667 -0.874992 -6.80291e-18
-17.9098 -0.874992 -6.80291e-18
-17.8532 -0.874992 -6.80291e-18
-17.7969 -0.874992 -6.80291e-18
-17.7408 -0.874992 -6.80291e-18
-17.6851 -0.874992 -6.80291e-18
-17.6296 -0.874992 -6.80291e-18
-17.5744 -0.874992 -6.80291e-18
-17.5195 -0.874992 -6.80291e-18
-17.4648 -0.874992 -6.80291e-18
-17.4104 -0.874992 -6.80291e-18
-17.3562 -0.874992 -6.80291e-18
-17.3022 -0.874992 -6.80291e-18
-17.2485 -0.874992 -6.80291e-18
-17.195 -0.874992 -6.80291e-18
-17.1418 -0.874992 -6.80291e-18
-17.0887 -0.874992 -6.80291e-18
-17.0359 -0.874992 -6.80291e-18
-16.9833 -0.874992 -6.80291e-18
-16.9309 -0.874992 -6.80291e-18
-16.8787 -0.874992 -6.80291e-18
-16.8268 -0.874992 -6.80291e-18
-16.775 -0.874992 -6.80291e-18
-16.7234 -0.874992 -6.80291e-18
-16.672 -0.874992 -6.80291e-18
-16.6208 -0.874992 -6.80291e-18
-16.5697 -0.874992 -6.80291e-18
-16.5189 -0.874992 -6.80291e-18
-16.4682 -0.874992 -6.80291e-18
-16.4177 -0.874992 -6.80291e-18
-16.3674 -0.874992 -6.80291e-18
-16.3172 -0.874992 -6.80291e-18
-16.2672 -0.874992 -6.80291e-18
-16.2174 -0.874992 -6.80291e-18
-16.1677 -0.874992 -6.80291e-18
-16.1182 -0.874992 -6.80291e-18
-16.0689 -0.874992 -6.80291e-18
-16.0197 -0.874992 -6.80291e-18
-15.9706 -0.874992 -6.80291e-18
-15.9217 -0.874992 -6.80291e-18
-15.873 -0.874992 -6.80291e-18
-15.8243 -0.874992 -6.80291e-18
-15.7759 -0.874992 -6.80291e-18
-15.7276 -0.874992 -6.80291e-18
-15.6794 -0.874992 -6.80291e-18
-15.6313 -0.874992 -6.80291e-18
-15.5834 -0.874992 -6.80291e-18
-15.5356 -0.874992 -6.80291e-18
-15.488 -0.874992 -6.80291e-18
-15.4404 -0.874992 -6.80291e-18
-15.393 -0.874992 -6.80291e-18
-15.3458 -0.874992 -6.80291e-18
-15.2986 -0.874992 -6.80291e-18
-15.2516 -0.874992 -6.80291e-18
-15.2047 -0.874992 -6.80291e-18
-15.1579 -0.874992 -6.80291e-18
-15.1112 -0.874992 -6.80291e-18
-15.0647 -0.874992 -6.80291e-18
-15.0182 -0.874992 -6.80291e-18
-14.9719 -0.874992 -6.80291e-18
-14.9257 -0.874992 -6.80291e-18
-14.8796 -0.874992 -6.80291e-18
-14.8336 -0.874992 -6.80291e-18
-14.7877 -0.874992 -6.80291e-18
-14.7419 -0.874992 -6.80291e-18
-14.6962 -0.874992 -6.80291e-18
-14.6506 -0.874992 -6.80291e-18
-14.6052 -0.874992 -6.80291e-18
-14.5598 -0.874992 -6.80291e-18
-14.5145 -0.874992 -6.80291e-18
-14.4693 -0.874992 -6.80291e-18
-14.4243 -0.874992 -6.80291e-18
-14.3793 -0.874992 -6.80291e-18
-14.3344 -0.874992 -6.80291e-18
-14.2896 -0.874992 -6.80291e-18
-14.2449 -0.874992 -6.80291e-18
-14.2003 -0.874992 -6.80291e-18
-14.1558 -0.874992 -6.80291e-18
-14.1113 -0.874992 -6.80291e-18
-14.067 -0.874992 -6.80291e-18
-14.0227 -0.874992 -6.80291e-18
-13.9786 -0.874992 -6.80291e-18
-13.9345 -0.874992 -6.80291e-18
-13.8905 -0.874992 -6.80291e-18
-13.8466 -0.874992 -6.80291e-18
-13.8028 -0.874992 -6.80291e-18
-13.759 -0.874992 -6.80291e-18
-13.7153 -0.874992 -6.80291e-18
-13.6718 -0.874992 -6.80291e-18
-13.6283 -0.874992 -6.80291e-18
-13.5848 -0.874992 -6.80291e-18
-13.5415 -0.874992 -6.80291e-18
-13.4982 -0.874992 -6.80291e-18
-13.455 -0.874992 -6.80291e-18
-13.4119 -0.874992 -6.80291e-18
-13.3689 -0.874992 -6.80291e-18
-13.3259 -0.874992 -6.80291e-18
-13.283 -0.874992 -6.80291e-18
-13.2402 -0.874992 -6.80291e-18
-13.1974 -0.874992 -6.80291e-18
-13.1547 -0.874992 -6.80291e-18
-13.1121 -0.874992 -6.80291e-18
-13.0696 -0.874992 -6.80291e-18
-13.0271 -0.874992 -6.80291e-18
-12.9847 -0.874992 -6.80291e-18
-12.9424 -0.874992 -6.80291e-18
-12.9001 -0.874992 -6.80291e-18
-12.8579 -0.874992 -6.80291e-18
-12.8158 -0.874992 -6.80291e-18
-12.7737 -0.874992 -6.80291e-18
-12.7317 -0.874992 -6.80291e-18
-12.6898 -0.874992 -6.80291e-18
-12.6479 -0.874992 -6.80291e-18
-12.6061 -0.874992 -6.80291e-18
-12.5643 -0.874992 -6.80291e-18
-12.5226 -0.874992 -6.80291e-18
-12.481 -0.874992 -6.80291e-18
-12.4394 -0.874992 -6.80291e-18
-12.3979 -0.874992 -6.80291e-18
-12.3565 -0.874992 -6.80291e-18
-12.3151 -0.874992 -6.80291e-18
-12.2738 -0.874992 -6.80291e-18
-12.2325 -0.874992 -6.80291e-18
-12.1913 -0.874992 -6.80291e-18
-12.1501 -0.874992 -6.80291e-18
-12.109 -0.874992 -6.80291e-18
-12.068 -0.874992 -6.80291e-18
-12.027 -0.874992 -6.80291e-18
-11.986 -0.874992 -6.80291e-18
-11.9452 -0.874992 -6.80291e-18
-11.9043 -0.874992 -6.80291e-18
-11.8636 -0.874992 -6.80291e-18
-11.8228 -0.874992 -6.80291e-18
-11.7822 -0.874992 -6.80291e-18
-11.7415 -0.874992 -6.80291e-18
-11.701 -0.874992 -6.80291e-18
-11.6605 -0.874992 -6.80291e-18
-11.62 -0.874992 -6.80291e-18
-11.5796 -0.874992 -6.80291e-18
-11.5392 -0.874992 -6.80291e-18
-11.4989 -0.874992 -6.80291e-18
-11.4587 -0.874992 -6.80291e-18
-11.4184 -0.874992 -6.80291e-18
-11.3783 -0.874992 -6.80291e-18
-11.3381 -0.874992 -6.80291e-18
-11.2981 -0.874992 -6.80291e-18
-11.2581 -0.874992 -6.80291e-18
-11.2181 -0.874992 -6.80291e-18
-11.1781 -0.874992 -6.80291e-18
-11.1383 -0.874992 -6.80291e-18
-11.0984 -0.874992 -6.80291e-18
-11.0586 -0.874992 -6.80291e-18
-11.0189 -0.874992 -6.80291e-18
-10.9792 -0.874992 -6.80291e-18
-10.9395 -0.874992 -6.80291e-18
-10.8999 -0.874992 -6.80291e-18
-10.8603 -0.874992 -6.80291e-18
-10.8208 -0.874992 -6.80291e-18
-10.7813 -0.874992 -6.80291e-18
-10.7418 -0.874992 -6.80291e-18
-10.7024 -0.874992 -6.80291e-18
-10.6631 -0.874992 -6.80291e-18
-10.6238 -0.874992 -6.80291e-18
-10.5845 -0.874992 -6.80291e-18
-10.5452 -0.874992 -6.80291e-18
-10.506 -0.874992 -6.80291e-18
-10.4669 -0.874992 -6.80291e-18
-10.4278 -0.874992 -6.80291e-18
-10.3887 -0.874992 -6.80291e-18
-10.3496 -0.874992 -6.80291e-18
-10.3106 -0.874992 -6.80291e-18
-10.2717 -0.874992 -6.80291e-18
-10.2328 -0.874992 -6.80291e-18
-10.1939 -0.874992 -6.80291e-18
-10.155 -0.874992 -6.80291e-18
-10.1162 -0.874992 -6.80291e-18
-10.0774 -0.874992 -6.80291e-18
-10.0387 -0.874992 -6.80291e-18
-10 -0.874992 -6.80291e-18
-9.96134 -0.874992 -6.80291e-18
-9.92271 -0.874992 -6.80291e-18
-9.88412 -0.874992 -6.80291e-18
-9.84557 -0.874992 -6.80291e-18
-9.80704 -0.874992 -6.80291e-18
-9.76856 -0.874992 -6.80291e-18
-9.73011 -0.874992 -6.80291e-18
-9.69169 -0.874992 -6.80291e-18
-9.65331 -0.874992 -6.80291e-18
-9.61496 -0.874992 -6.80291e-18
-9.57664 -0.874992 -6.80291e-18
-9.53836 -0.874992 -6.80291e-18
-9.50011 -0.874992 -6.80291e-18
-9.46189 -0.874992 -6.80291e-18
-9.42371 -0.874992 -6.80291e-18
-9.38556 -0.874992 -6.80291e-18
-9.34744 -0.874992 -6.80291e-18
-9.30935 -0.874992 -6.80291e-18
-9.2713 -0.874992 -6.80291e-18
-9.23327 -0.874992 -6.80291e-18
-9.19528 -0.874992 -6.80291e-18
-9.15732 -0.874992 -6.80291e-18
-9.11939 -0.874992 -6.80291e-18
-9.08149 -0.874992 -6.80291e-18
-9.04362 -0.874992 -6.80291e-18
-9.00578 -0.874992 -6.80291e-18
-8.96797 -0.874992 -6.80291e-18
-8.93019 -0.874992 -6.80291e-18
-8.89244 -0.874992 -6.80291e-18
-8.85471 -0.874992 -6.80291e-18
-8.81702 -0.874992 -6.80291e-18
-8.77936 -0.874992 -6.80291e-18
-8.74172 -0.874992 -6.80291e-18
-8.70412 -0.874992 -6.80291e-18
-8.66654 -0.874992 -6.80291e-18
-8.62899 -0.874992 -6.80291e-18
-8.59146 -0.874992 -6.80291e-18
-8.55397 -0.874992 -6.80291e-18
-8.5165 -0.874992 -6.80291e-18
-8.47906 -0.874992 -6.80291e-18
-8.44165 -0.874992 -6.80291e-18
-8.40426 -0.874992 -6.80291e-18
-8.3669 -0.874992 -6.80291e-18
-8.32956 -0.874992 -6.80291e-18
-8.29226 -0.874992 -6.80291e-18
-8.25497 -0.874992 -6.80291e-18
-8.21772 -0.874992 -6.80291e-18
-8.18049 -0.874992 -6.80291e-18
-8.14328 -0.874992 -6.80291e-18
-8.1061 -0.874992 -6.80291e-18
-8.06895 -0.874992 -6.80291e-18
-8.03182 -0.874992 -6.80291e-18
-7.99471 -0.874992 -6.80291e-18
-7.95763 -0.874992 -6.80291e-18
-7.92058 -0.874992 -6.80291e-18
-7.88355 -0.874992 -6.80291e-18
-7.84654 -0.874992 -6.80291e-18
-7.80955 -0.874992 -6.80291e-18
-7.77259 -0.874992 -6.80291e-18
-7.73566 -0.874992 -6.80291e-18
-7.69874 -0.874992 -6.80291e-18
-7.66185 -0.874992 -6.80291e-18
-7.62498 -0.874992 -6.80291e-18
-7.58814 -0.874992 -6.80291e-18
-7.55132 -0.874992 -6.80291e-18
-7.51452 -0.874992 -6.80291e-18
-7.47774 -0.874992 -6.80291e-18
-7.44099 -0.874992 -6.80291e-18
-7.40425 -0.874992 -6.80291e-18
-7.36754 -0.874992 -6.80291e-18
-7.33085 -0.874992 -6.80291e-18
-7.29418 -0.874992 -6.80291e-18
-7.25754 -0.874992 -6.80291e-18
-7.22091 -0.874992 -6.80291e-18
-7.18431 -0.874992 -6.80291e-18
-7.14772 -0.874992 -6.80291e-18
-7.11116 -0.874992 -6.80291e-18
-7.07462 -0.874992 -6.80291e-18
-7.0381 -0.874992 -6.80291e-18
-7.00159 -0.874992 -6.80291e-18
-6.96511 -0.874992 -6.80291e-18
-6.92865 -0.874992 -6.80291e-18
-6.89221 -0.874992 -6.80291e-18
-6.85579 -0.874992 -6.80291e-18
-6.81938 -0.874992 -6.80291e-18
-6.783 -0.874992 -6.80291e-18
-6.74664 -0.874992 -6.80291e-18
-6.71029 -0.874992 -6.80291e-18
-6.67397 -0.874992 -6.80291e-18
-6.63766 -0.874992 -6.80291e-18
-6.60137 -0.874992 -6.80291e-18
-6.5651 -0.874992 -6.80291e-18
-6.52885 -0.874992 -6.80291e-18
-6.49262 -0.874992 -6.80291e-18
-6.4564 -0.874992 -6.80291e-18
-6.42021 -0.874992 -6.80291e-18
-6.38403 -0.874992 -6.80291e-18
-6.34786 -0.874992 -6.80291e-18
-6.31172 -0.874992 -6.80291e-18
-6.27559 -0.874992 -6.80291e-18
-6.23949 -0.874992 -6.80291e-18
-6.20339 -0.874992 -6.80291e-18
-6.16732 -0.874992 -6.80291e-18
-6.13126 -0.874992 -6.80291e-18
-6.09522 -0.874992 -6.80291e-18
-6.05919 -0.874992 -6.80291e-18
-6.02319 -0.874992 -6.80291e-18
-5.9872 -0.874992 -6.80291e-18
-5.95122 -0.874992 -6.80291e-18
-5.91526 -0.874992 -6.80291e-18
-5.87932 -0.874992 -6.80291e-18
-5.84339 -0.874992 -6.80291e-18
-5.80748 -0.874992 -6.80291e-18
-5.77158 -0.874992 -6.80291e-18
-5.7357 -0.874992 -6.80291e-18
-5.69984 -0.874992 -6.80291e-18
-5.66399 -0.874992 -6.80291e-18
-5.62815 -0.874992 -6.80291e-18
-5.59233 -0.874992 -6.80291e-18
-5.55653 -0.874992 -6.80291e-18
-5.52074 -0.874992 -6.80291e-18
-5.48497 -0.874992 -6.80291e-18
-5.4492 -0.874992 -6.80291e-18
-5.41346 -0.874992 -6.80291e-18
-5.37773 -0.874992 -6.80291e-18
-5.34201 -0.874992 -6.80291e-18
-5.30631 -0.874992 -6.80291e-18
-5.27062 -0.874992 -6.80291e-18
-5.23494 -0.874992 -6.80291e-18
-5.19928 -0.874992 -6.80291e-18
-5.16363 -0.874992 -6.80291e-18
-5.128 -0.874992 -6.80291e-18
-5.09237 -0.874992 -6.80291e-18
-5.05677 -0.874992 -6.80291e-18
-5.02117 -0.874992 -6.80291e-18
-4.98559 -0.874992 -6.80291e-18
-4.95002 -0.874992 -6.80291e-18
-4.91446 -0.874992 -6.80291e-18
-4.87892 -0.874992 -6.80291e-18
-4.84339 -0.874992 -6.80291e-18
-4.80787 -0.874992 -6.80291e-18
-4.77237 -0.874992 -6.80291e-18
-4.73687 -0.874992 -6.80291e-18
-4.70139 -0.874992 -6.80291e-18
-4.66592 -0.874992 -6.80291e-18
-4.63046 -0.874992 -6.80291e-18
-4.59502 -0.874992 -6.80291e-18
-4.55958 -0.874992 -6.80291e-18
-4.52416 -0.874992 -6.80291e-18
-4.48875 -0.874992 -6.80291e-18
-4.45335 -0.874992 -6.80291e-18
-4.41797 -0.874992 -6.80291e-18
-4.38259 -0.874992 -6.80291e-18
-4.34722 -0.874992 -6.80291e-18
-4.31187 -0.874992 -6.80291e-18
-4.27653 -0.874992 -6.80291e-18
-4.24119 -0.874992 -6.80291e-18
-4.20587 -0.874992 -6.80291e-18
-4.17056 -0.874992 -6.80291e-18
-4.13526 -0.874992 -6.80291e-18
-4.09997 -0.874992 -6.80291e-18
-4.06469 -0.874992 -6.80291e-18
-4.02942 -0.874992 -6.80291e-18
-3.99416 -0.874992 -6.80291e-18
-3.95891 -0.874992 -6.80291e-18
-3.92367 -0.874992 -6.80291e-18
-3.88844 -0.874992 -6.80291e-18
-3.85322 -0.874992 -6.80291e-18
-3.81801 -0.874992 -6.80291e-18
-3.7828 -0.874992 -6.80291e-18
-3.74761 -0.874992 -6.80291e-18
-3.71243 -0.874992 -6.80291e-18
-3.67726 -0.874992 -6.80291e-18
-3.64209 -0.874992 -6.80291e-18
-3.60694 -0.874992 -6.80291e-18
-3.57179 -0.874992 -6.80291e-18
-3.53665 -0.874992 -6.80291e-18
-3.50152 -0.874992 -6.80291e-18
-3.4664 -0.874992 -6.80291e-18
-3.43129 -0.874992 -6.80291e-18
-3.39619 -0.874992 -6.80291e-18
-3.36109 -0.874992 -6.80291e-18
-3.32601 -0.874992 -6.80291e-18
-3.29093 -0.874992 -6.80291e-18
-3.25586 -0.874992 -6.80291e-18
-3.2208 -0.874992 -6.80291e-18
-3.18574 -0.874992 -6.80291e-18
-3.1507 -0.874992 -6.80291e-18
-3.11566 -0.874992 -6.80291e-18
-3.08063 -0.874992 -6.80291e-18
-3.0456 -0.874992 -6.80291e-18
-3.01059 -0.874992 -6.80291e-18
-2.97558 -0.874992 -6.80291e-18
-2.94058 -0.874992 -6.80291e-18
-2.90558 -0.874992 -6.80291e-18
-2.87059 -0.874992 -6.80291e-18
-2.83561 -0.874992 -6.80291e-18
-2.80064 -0.874992 -6.80291e-18
-2.76567 -0.874992 -6.80291e-18
-2.73071 -0.874992 -6.80291e-18
-2.69576 -0.874992 -6.80291e-18
-2.66081 -0.874992 -6.80291e-18
-2.62587 -0.874992 -6.80291e-18
-2.59094 -0.874992 -6.80291e-18
-2.55601 -0.874992 -6.80291e-18
-2.52109 -0.874992 -6.80291e-18
-2.48617 -0.874992 -6.80291e-18
-2.45126 -0.874992 -6.80291e-18
-2.41636 -0.874992 -6.80291e-18
-2.38146 -0.874992 -6.80291e-18
-2.34657 -0.874992 -6.80291e-18
-2.31168 -0.874992 -6.80291e-18
-2.2768 -0.874992 -6.80291e-18
-2.24192 -0.874992 -6.80291e-18
-2.20705 -0.874992 -6.80291e-18
-2.17219 -0.874992 -6.80291e-18
-2.13733 -0.874992 -6.80291e-18
-2.10247 -0.874992 -6.80291e-18
-2.06762 -0.874992 -6.80291e-18
-2.03278 -0.874992 -6.80291e-18
-1.99794 -0.874992 -6.80291e-18
-1.9631 -0.874992 -6.80291e-18
-1.92827 -0.874992 -6.80291e-18
-1.89345 -0.874992 -6.80291e-18
-1.85862 -0.874992 -6.80291e-18
-1.82381 -0.874992 -6.80291e-18
-1.78899 -0.874992 -6.80291e-18
-1.75419 -0.874992 -6.80291e-18
-1.71938 -0.874992 -6.80291e-18
-1.68458 -0.874992 -6.80291e-18
-1.64979 -0.874992 -6.80291e-18
-1.61499 -0.874992 -6.80291e-18
-1.58021 -0.874992 -6.80291e-18
-1.54542 -0.874992 -6.80291e-18
-1.51064 -0.874992 -6.80291e-18
-1.47586 -0.874992 -6.80291e-18
-1.44109 -0.874992 -6.80291e-18
-1.40632 -0.874992 -6.80291e-18
-1.37155 -0.874992 -6.80291e-18
-1.33679 -0.874992 -6.80291e-18
-1.30203 -0.874992 -6.80291e-18
-1.26727 -0.874992 -6.80291e-18
-1.23251 -0.874992 -6.80291e-18
-1.19776 -0.874992 -6.80291e-18
-1.16301 -0.874992 -6.80291e-18
-1.12827 -0.874992 -6.80291e-18
-1.09352 -0.874992 -6.80291e-18
-1.05878 -0.874992 -6.80291e-18
-1.02405 -0.874992 -6.80291e-18
-0.989309 -0.874992 -6.80291e-18
-0.954576 -0.874992 -6.80291e-18
-0.919844 -0.874992 -6.80291e-18
-0.885115 -0.874992 -6.80291e-18
-0.850388 -0.874992 -6.80291e-18
-0.815663 -0.874992 -6.80291e-18
-0.78094 -0.874992 -6.80291e-18
-0.746219 -0.874992 -6.80291e-18
-0.711499 -0.874992 -6.80291e-18
-0.676781 -0.874992 -6.80291e-18
-0.642065 -0.874992 -6.80291e-18
-0.60735 -0.874992 -6.80291e-18
-0.572637 -0.874992 -6.80291e-18
-0.537925 -0.874992 -6.80291e-18
-0.503214 -0.874992 -6.80291e-18
-0.468504 -0.874992 -6.80291e-18
-0.433796 -0.874992 -6.80291e-18
-0.399089 -0.874992 -6.80291e-18
-0.364382 -0.874992 -6.80291e-18
-0.329676 -0.874992 -6.80291e-18
-0.294972 -0.874992 -6.80291e-18
-0.260267 -0.874992 -6.80291e-18
-0.225564 -0.874992 -6.80291e-18
-0.190861 -0.874992 -6.80291e-18
-0.156158 -0.874992 -6.80291e-18
-0.121456 -0.874992 -6.80291e-18
-0.0867541 -0.874992 -6.80291e-18
-0.0520524 -0.874992 -6.80291e-18
-0.0173508 -0.874992 -6.80291e-18
0.0173508 -0.874992 -6.80291e-18
0.0520524 -0.874992 -6.80291e-18
0.0867541 -0.874992 -6.80291e-18
0.121456 -0.874992 -6.80291e-18
0.156158 -0.874992 -6.80291e-18
0.190861 -0.874992 -6.80291e-18
0.225564 -0.874992 -6.80291e-18
0.260267 -0.874992 -6.80291e-18
0.294972 -0.874992 -6.80291e-18
0.329676 -0.874992 -6.80291e-18
0.364382 -0.874992 -6.80291e-18
0.399089 -0.874992 -6.80291e-18
0.433796 -0.874992 -6.80291e-18
0.468504 -0.874992 -6.80291e-18
0.503214 -0.874992 -6.80291e-18
0.537925 -0.874992 -6.80291e-18
0.572637 -0.874992 -6.80291e-18
0.60735 -0.874992 -6.80291e-18
0.642065 -0.874992 -6.80291e-18
0.676781 -0.874992 -6.80291e-18
0.711499 -0.874992 -6.80291e-18
0.746219 -0.874992 -6.80291e-18
0.78094 -0.874992 -6.80291e-18
0.815663 -0.874992 -6.80291e-18
0.850388 -0.874992 -6.80291e-18
0.885115 -0.874992 -6.80291e-18
0.919844 -0.874992 -6.80291e-18
0.954576 -0.874992 -6.80291e-18
0.989309 -0.874992 -6.80291e-18
1.02405 -0.874992 -6.80291e-18
1.05878 -0.874992 -6.80291e-18
1.09352 -0.874992 -6.80291e-18
1.12827 -0.874992 -6.80291e-18
1.16301 -0.874992 -6.80291e-18
1.19776 -0.874992 -6.80291e-18
1.23251 -0.874992 -6.80291e-18
1.26727 -0.874992 -6.80291e-18
1.30203 -0.874992 -6.80291e-18
1.33679 -0.874992 -6.80291e-18
1.37155 -0.874992 -6.80291e-18
1.40632 -0.874992 -6.80291e-18
1.44109 -0.874992 -6.80291e-18
1.47586 -0.874992 -6.80291e-18
1.51064 -0.874992 -6.80291e-18
1.54542 -0.874992 -6.80291e-18
1.58021 -0.874992 -6.80291e-18
1.61499 -0.874992 -6.80291e-18
1.64979 -0.874992 -6.80291e-18
1.68458 -0.874992 -6.80291e-18
1.71938 -0.874992 -6.80291e-18
1.75419 -0.874992 -6.80291e-18
1.78899 -0.874992 -6.80291e-18
1.82381 -0.874992 -6.80291e-18
1.85862 -0.874992 -6.80291e-18
1.89345 -0.874992 -6.80291e-18
1.92827 -0.874992 -6.80291e-18
1.9631 -0.874992 -6.80291e-18
1.99794 -0.874992 -6.80291e-18
2.03278 -0.874992 -6.80291e-18
2.06762 -0.874992 -6.80291e-18
2.10247 -0.874992 -6.80291e-18
2.13733 -0.874992 -6.80291e-18
2.17219 -0.874992 -6.80291e-18
2.20705 -0.874992 -6.80291e-18
2.24192 -0.874992 -6.80291e-18
2.2768 -0.874992 -6.80291e-18
2.31168 -0.874992 -6.80291e-18
2.34657 -0.874992 -6.80291e-18
2.38146 -0.874992 -6.80291e-18
2.41636 -0.874992 -6.80291e-18
2.45126 -0.874992 -6.80291e-18
2.48617 -0.874992 -6.80291e-18
2.52109 -0.874992 -6.80291e-18
2.55601 -0.874992 -6.80291e-18
2.59094 -0.874992 -6.80291e-18
2.62587 -0.874992 -6.80291e-18
2.66081 -0.874992 -6.80291e-18
2.69576 -0.874992 -6.80291e-18
2.73071 -0.874992 -6.80291e-18
2.76567 -0.874992 -6.80291e-18
2.80064 -0.874992 -6.80291e-18
2.83561 -0.874992 -6.80291e-18
2.87059 -0.874992 -6.80291e-18
2.90558 -0.874992 -6.80291e-18
2.94058 -0.874992 -6.80291e-18
2.97558 -0.874992 -6.80291e-18
3.01059 -0.874992 -6.80291e-18
3.0456 -0.874992 -6.80291e-18
3.08063 -0.874992 -6.80291e-18
3.11566 -0.874992 -6.80291e-18
3.1507 -0.874992 -6.80291e-18
3.18574 -0.874992 -6.80291e-18
3.2208 -0.874992 -6.80291e-18
3.25586 -0.874992 -6.80291e-18
3.29093 -0.874992 -6.80291e-18
3.32601 -0.874992 -6.80291e-18
3.36109 -0.874992 -6.80291e-18
3.39619 -0.874992 -6.80291e-18
3.43129 -0.874992 -6.80291e-18
3.4664 -0.874992 -6.80291e-18
3.50152 -0.874992 -6.80291e-18
3.53665 -0.874992 -6.80291e-18
3.57179 -0.874992 -6.80291e-18
3.60694 -0.874992 -6.80291e-18
3.64209 -0.874992 -6.80291e-18
3.67726 -0.874992 -6.80291e-18
3.71243 -0.874992 -6.80291e-18
3.74761 -0.874992 -6.80291e-18
3.7828 -0.874992 -6.80291e-18
3.81801 -0.874992 -6.80291e-18
3.85322 -0.874992 -6.80291e-18
3.88844 -0.874992 -6.80291e-18
3.92367 -0.874992 -6.80291e-18
3.95891 -0.874992 -6.80291e-18
3.99416 -0.874992 -6.80291e-18
4.02942 -0.874992 -6.80291e-18
4.06469 -0.874992 -6.80291e-18
4.09997 -0.874992 -6.80291e-18
4.13526 -0.874992 -6.80291e-18
4.17056 -0.874992 -6.80291e-18
4.20587 -0.874992 -6.80291e-18
4.24119 -0.874992 -6.80291e-18
4.27653 -0.874992 -6.80291e-18
4.31187 -0.874992 -6.80291e-18
4.34722 -0.874992 -6.80291e-18
4.38259 -0.874992 -6.80291e-18
4.41797 -0.874992 -6.80291e-18
4.45335 -0.874992 -6.80291e-18
4.48875 -0.874992 -6.80291e-18
4.52416 -0.874992 -6.80291e-18
4.55958 -0.874992 -6.80291e-18
4.59502 -0.874992 -6.80291e-18
4.63046 -0.874992 -6.80291e-18
4.66592 -0.874992 -6.80291e-18
4.70139 -0.874992 -6.80291e-18
4.73687 -0.874992 -6.80291e-18
4.77237 -0.874992 -6.80291e-18
4.80787 -0.874992 -6.80291e-18
4.84339 -0.874992 -6.80291e-18
4.87892 -0.874992 -6.80291e-18
4.91446 -0.874992 -6.80291e-18
4.95002 -0.874992 -6.80291e-18
4.98559 -0.874992 -6.80291e-18
5.02117 -0.874992 -6.80291e-18
5.05677 -0.874992 -6.80291e-18
5.09237 -0.874992 -6.80291e-18
5.128 -0.874992 -6.80291e-18
5.16363 -0.874992 -6.80291e-18
5.19928 -0.874992 -6.80291e-18
5.23494 -0.874992 -6.80291e-18
5.27062 -0.874992 -6.80291e-18
5.30631 -0.874992 -6.80291e-18
5.34201 -0.874992 -6.80291e-18
5.37773 -0.874992 -6.80291e-18
5.41346 -0.874992 -6.80291e-18
5.4492 -0.874992 -6.80291e-18
5.48497 -0.874992 -6.80291e-18
5.52074 -0.874992 -6.80291e-18
5.55653 -0.874992 -6.80291e-18
5.59233 -0.874992 -6.80291e-18
5.62815 -0.874992 -6.80291e-18
5.66399 -0.874992 -6.80291e-18
5.69984 -0.874992 -6.80291e-18
5.7357 -0.874992 -6.80291e-18
5.77158 -0.874992 -6.80291e-18
5.80748 -0.874992 -6.80291e-18
5.84339 -0.874992 -6.80291e-18
5.87932 -0.874992 -6.80291e-18
5.91526 -0.874992 -6.80291e-18
5.95122 -0.874992 -6.80291e-18
5.9872 -0.874992 -6.80291e-18
6.02319 -0.874992 -6.80291e-18
6.05919 -0.874992 -6.80291e-18
6.09522 -0.874992 -6.80291e-18
6.13126 -0.874992 -6.80291e-18
6.16732 -0.874992 -6.80291e-18
6.20339 -0.874992 -6.80291e-18
6.23949 -0.874992 -6.80291e-18
6.27559 -0.874992 -6.80291e-18
6.31172 -0.874992 -6.80291e-18
6.34786 -0.874992 -6.80291e-18
6.38403 -0.874992 -6.80291e-18
6.42021 -0.874992 -6.80291e-18
6.4564 -0.874992 -6.80291e-18
6.49262 -0.874992 -6.80291e-18
6.52885 -0.874992 -6.80291e-18
6.5651 -0.874992 -6.80291e-18
6.60137 -0.874992 -6.80291e-18
6.63766 -0.874992 -6.80291e-18
6.67397 -0.874992 -6.80291e-18
6.71029 -0.874992 -6.80291e-18
6.74664 -0.874992 -6.80291e-18
6.783 -0.874992 -6.80291e-18
6.81938 -0.874992 -6.80291e-18
6.85579 -0.874992 -6.80291e-18
6.89221 -0.874992 -6.80291e-18
6.92865 -0.874992 -6.80291e-18
6.96511 -0.874992 -6.80291e-18
7.00159 -0.874992 -6.80291e-18
7.0381 -0.874992 -6.80291e-18
7.07462 -0.874992 -6.80291e-18
7.11116 -0.874992 -6.80291e-18
7.14772 -0.874992 -6.80291e-18
7.18431 -0.874992 -6.80291e-18
7.22091 -0.874992 -6.80291e-18
7.25754 -0.874992 -6.80291e-18
7.29418 -0.874992 -6.80291e-18
7.33085 -0.874992 -6.80291e-18
7.36754 -0.874992 -6.80291e-18
7.40425 -0.874992 -6.80291e-18
7.44099 -0.874992 -6.80291e-18
7.47774 -0.874992 -6.80291e-18
7.51452 -0.874992 -6.80291e-18
7.55132 -0.874992 -6.80291e-18
7.58814 -0.874992 -6.80291e-18
7.62498 -0.874992 -6.80291e-18
7.66185 -0.874992 -6.80291e-18
7.69874 -0.874992 -6.80291e-18
7.73566 -0.874992 -6.80291e-18
7.77259 -0.874992 -6.80291e-18
7.80955 -0.874992 -6.80291e-18
7.84654 -0.874992 -6.80291e-18
7.88355 -0.874992 -6.80291e-18
7.92058 -0.874992 -6.80291e-18
7.95763 -0.874992 -6.80291e-18
7.99471 -0.874992 -6.80291e-18
8.03182 -0.874992 -6.80291e-18
8.06895 -0.874992 -6.80291e-18
8.1061 -0.874992 -6.80291e-18
8.14328 -0.874992 -6.80291e-18
8.18049 -0.874992 -6.80291e-18
8.21772 -0.874992 -6.80291e-18
8.25497 -0.874992 -6.80291e-18
8.29226 -0.874992 -6.80291e-18
8.32956 -0.874992 -6.80291e-18
8.3669 -0.874992 -6.80291e-18
8.40426 -0.874992 -6.80291e-18
8.44165 -0.874992 -6.80291e-18
8.47906 -0.874992 -6.80291e-18
8.5165 -0.874992 -6.80291e-18
8.55397 -0.874992 -6.80291e-18
8.59146 -0.874992 -6.80291e-18
8.62899 -0.874992 -6.80291e-18
8.66654 -0.874992 -6.80291e-18
8.70412 -0.874992 -6.80291e-18
8.74172 -0.874992 -6.80291e-18
8.77936 -0.874992 -6.80291e-18
8.81702 -0.874992 -6.80291e-18
8.85471 -0.874992 -6.80291e-18
8.89244 -0.874992 -6.80291e-18
8.93019 -0.874992 -6.80291e-18
8.96797 -0.874992 -6.80291e-18
9.00578 -0.874992 -6.80291e-18
9.04362 -0.874992 -6.80291e-18
9.08149 -0.874992 -6.80291e-18
9.11939 -0.874992 -6.80291e-18
9.15732 -0.874992 -6.80291e-18
9.19528 -0.874992 -6.80291e-18
9.23327 -0.874992 -6.80291e-18
9.2713 -0.874992 -6.80291e-18
9.30935 -0.874992 -6.80291e-18
9.34744 -0.874992 -6.80291e-18
9.38556 -0.874992 -6.80291e-18
9.42371 -0.874992 -6.80291e-18
9.46189 -0.874992 -6.80291e-18
9.50011 -0.874992 -6.80291e-18
9.53836 -0.874992 -6.80291e-18
9.57664 -0.874992 -6.80291e-18
9.61496 -0.874992 -6.80291e-18
9.65331 -0.874992 -6.80291e-18
9.69169 -0.874992 -6.80291e-18
9.73011 -0.874992 -6.80291e-18
9.76856 -0.874992 -6.80291e-18
9.80704 -0.874992 -6.80291e-18
9.84557 -0.874992 -6.80291e-18
9.88412 -0.874992 -6.80291e-18
9.92271 -0.874992 -6.80291e-18
9.96134 -0.874992 -6.80291e-18
10 -0.874992 -6.80291e-18
10.0387 -0.874992 -6.80291e-18
10.0774 -0.874992 -6.80291e-18
10.1162 -0.874992 -6.80291e-18
10.155 -0.874992 -6.80291e-18
10.1939 -0.874992 -6.80291e-18
10.2328 -0.874992 -6.80291e-18
10.2717 -0.874992 -6.80291e-18
10.3106 -0.874992 -6.80291e-18
10.3496 -0.874992 -6.80291e-18
10.3887 -0.874992 -6.80291e-18
10.4278 -0.874992 -6.80291e-18
10.4669 -0.874992 -6.80291e-18
10.506 -0.874992 -6.80291e-18
10.5452 -0.874992 -6.80291e-18
10.5845 -0.874992 -6.80291e-18
10.6238 -0.874992 -6.80291e-18
10.6631 -0.874992 -6.80291e-18
10.7024 -0.874992 -6.80291e-18
10.7418 -0.874992 -6.80291e-18
10.7813 -0.874992 -6.80291e-18
10.8208 -0.874992 -6.80291e-18
10.8603 -0.874992 -6.80291e-18
10.8999 -0.874992 -6.80291e-18
10.9395 -0.874992 -6.80291e-18
10.9792 -0.874992 -6.80291e-18
11.0189 -0.874992 -6.80291e-18
11.0586 -0.874992 -6.80291e-18
11.0984 -0.874992 -6.80291e-18
11.1383 -0.874992 -6.80291e-18
11.1781 -0.874992 -6.80291e-18
11.2181 -0.874992 -6.80291e-18
11.2581 -0.874992 -6.80291e-18
11.2981 -0.874992 -6.80291e-18
11.3381 -0.874992 -6.80291e-18
11.3783 -0.874992 -6.80291e-18
11.4184 -0.874992 -6.80291e-18
11.4587 -0.874992 -6.80291e-18
11.4989 -0.874992 -6.80291e-18
11.5392 -0.874992 -6.80291e-18
11.5796 -0.874992 -6.80291e-18
11.62 -0.874992 -6.80291e-18
11.6605 -0.874992 -6.80291e-18
11.701 -0.874992 -6.80291e-18
11.7415 -0.874992 -6.80291e-18
11.7822 -0.874992 -6.80291e-18
11.8228 -0.874992 -6.80291e-18
11.8636 -0.874992 -6.80291e-18
11.9043 -0.874992 -6.80291e-18
11.9452 -0.874992 -6.80291e-18
11.986 -0.874992 -6.80291e-18
12.027 -0.874992 -6.80291e-18
12.068 -0.874992 -6.80291e-18
12.109 -0.874992 -6.80291e-18
12.1501 -0.874992 -6.80291e-18
12.1913 -0.874992 -6.80291e-18
12.2325 -0.874992 -6.80291e-18
12.2738 -0.874992 -6.80291e-18
12.3151 -0.874992 -6.80291e-18
12.3565 -0.874992 -6.80291e-18
12.3979 -0.874992 -6.80291e-18
12.4394 -0.874992 -6.80291e-18
12.481 -0.874992 -6.80291e-18
12.5226 -0.874992 -6.80291e-18
12.5643 -0.874992 -6.80291e-18
12.6061 -0.874992 -6.80291e-18
12.6479 -0.874992 -6.80291e-18
12.6898 -0.874992 -6.80291e-18
12.7317 -0.874992 -6.80291e-18
12.7737 -0.874992 -6.80291e-18
12.8158 -0.874992 -6.80291e-18
12.8579 -0.874992 -6.80291e-18
12.9001 -0.874992 -6.80291e-18
12.9424 -0.874992 -6.80291e-18
12.9847 -0.874992 -6.80291e-18
13.0271 -0.874992 -6.80291e-18
13.0696 -0.874992 -6.80291e-18
13.1121 -0.874992 -6.80291e-18
13.1547 -0.874992 -6.80291e-18
13.1974 -0.874992 -6.80291e-18
13.2402 -0.874992 -6.80291e-18
13.283 -0.874992 -6.80291e-18
13.3259 -0.874992 -6.80291e-18
13.3689 -0.874992 -6.80291e-18
13.4119 -0.874992 -6.80291e-18
13.455 -0.874992 -6.80291e-18
13.4982 -0.874992 -6.80291e-18
13.5415 -0.874992 -6.80291e-18
13.5848 -0.874992 -6.80291e-18
13.6283 -0.874992 -6.80291e-18
13.6718 -0.874992 -6.80291e-18
13.7153 -0.874992 -6.80291e-18
13.759 -0.874992 -6.80291e-18
13.8028 -0.874992 -6.80291e-18
13.8466 -0.874992 -6.80291e-18
13.8905 -0.874992 -6.80291e-18
13.9345 -0.874992 -6.80291e-18
13.9786 -0.874992 -6.80291e-18
14.0227 -0.874992 -6.80291e-18
14.067 -0.874992 -6.80291e-18
14.1113 -0.874992 -6.80291e-18
14.1558 -0.874992 -6.80291e-18
14.2003 -0.874992 -6.80291e-18
14.2449 -0.874992 -6.80291e-18
14.2896 -0.874992 -6.80291e-18
14.3344 -0.874992 -6.80291e-18
14.3793 -0.874992 -6.80291e-18
14.4243 -0.874992 -6.80291e-18
14.4693 -0.874992 -6.80291e-18
14.5145 -0.874992 -6.80291e-18
14.5598 -0.874992 -6.80291e-18
14.6052 -0.874992 -6.80291e-18
14.6506 -0.874992 -6.80291e-18
14.6962 -0.874992 -6.80291e-18
14.7419 -0.874992 -6.80291e-18
14.7877 -0.874992 -6.80291e-18
14.8336 -0.874992 -6.80291e-18
14.8796 -0.874992 -6.80291e-18
14.9257 -0.874992 -6.80291e-18
14.9719 -0.874992 -6.80291e-18
15.0182 -0.874992 -6.80291e-18
15.0647 -0.874992 -6.80291e-18
15.1112 -0.874992 -6.80291e-18
15.1579 -0.874992 -6.80291e-18
15.2047 -0.874992 -6.80291e-18
15.2516 -0.874992 -6.80291e-18
15.2986 -0.874992 -6.80291e-18
15.3458 -0.874992 -6.80291e-18
15.393 -0.874992 -6.80291e-18
15.4404 -0.874992 -6.80291e-18
15.488 -0.874992 -6.80291e-18
15.5356 -0.874992 -6.80291e-18
15.5834 -0.874992 -6.80291e-18
15.6313 -0.874992 -6.80291e-18
15.6794 -0.874992 -6.80291e-18
15.7276 -0.874992 -6.80291e-18
15.7759 -0.874992 -6.80291e-18
15.8243 -0.874992 -6.80291e-18
15.873 -0.874992 -6.80291e-18
15.9217 -0.874992 -6.80291e-18
15.9706 -0.874992 -6.80291e-18
16.0197 -0.874992 -6.80291e-18
16.0689 -0.874992 -6.80291e-18
16.1182 -0.874992 -6.80291e-18
16.1677 -0.874992 -6.80291e-18
16.2174 -0.874992 -6.80291e-18
16.2672 -0.874992 -6.80291e-18
16.3172 -0.874992 -6.80291e-18
16.3674 -0.874992 -6.80291e-18
16.4177 -0.874992 -6.80291e-18
16.4682 -0.874992 -6.80291e-18
16.5189 -0.874992 -6.80291e-18
16.5697 -0.874992 -6.80291e-18
16.6208 -0.874992 -6.80291e-18
16.672 -0.874992 -6.80291e-18
16.7234 -0.874992 -6.80291e-18
16.775 -0.874992 -6.80291e-18
16.8268 -0.874992 -6.80291e-18
16.8787 -0.874992 -6.80291e-18
16.9309 -0.874992 -6.80291e-18
16.9833 -0.874992 -6.80291e-18
17.0359 -0.874992 -6.80291e-18
17.0887 -0.874992 -6.80291e-18
17.1418 -0.874992 -6.80291e-18
17.195 -0.874992 -6.80291e-18
17.2485 -0.874992 -6.80291e-18
17.3022 -0.874992 -6.80291e-18
17.3562 -0.874992 -6.80291e-18
17.4104 -0.874992 -6.80291e-18
17.4648 -0.874992 -6.80291e-18
17.5195 -0.874992 -6.80291e-18
17.5744 -0.874992 -6.80291e-18
17.6296 -0.874992 -6.80291e-18
17.6851 -0.874992 -6.80291e-18
17.7408 -0.874992 -6.80291e-18
17.7969 -0.874992 -6.80291e-18
17.8532 -0.874992 -6.80291e-18
17.9098 -0.874992 -6.80291e-18
17.9667 -0.874992 -6.80291e-18
18.0239 -0.874992 -6.80291e-18
18.0815 -0.874992 -6.80291e-18
18.1393 -0.874992 -6.80291e-18
18.1975 -0.874992 -6.80291e-18
18.256 -0.874992 -6.80291e-18
18.3149 -0.874992 -6.80291e-18
18.3742 -0.874992 -6.80291e-18
18.4338 -0.874992 -6.80291e-18
18.4938 -0.874992 -6.80291e-18
18.5542 -0.874992 -6.80291e-18
18.615 -0.874992 -6.80291e-18
18.6762 -0.874992 -6.80291e-18
18.7379 -0.874992 -6.80291e-18
18.8 -0.874992 -6.80291e-18
18.8625 -0.874992 -6.80291e-18
18.9255 -0.874992 -6.80291e-18
18.9891 -0.874992 -6.80291e-18
19.0531 -0.874992 -6.80291e-18
19.1177 -0.874992 -6.80291e-18
19.1828 -0.874992 -6.80291e-18
19.2484 -0.874992 -6.80291e-18
19.3147 -0.874992 -6.80291e-18
19.3816 -0.874992 -6.80291e-18
19.4491 -0.874992 -6.80291e-18
19.5173 -0.874992 -6.80291e-18
19.5862 -0.874992 -6.80291e-18
19.6558 -0.874992 -6.80291e-18
19.7262 -0.874992 -6.80291e-18
19.7974 -0.874992 -6.80291e-18
19.8694 -0.874992 -6.80291e-18
19.9423 -0.874992 -6.80291e-18
20.0162 -0.874992 -6.80291e-18
20.091 -0.874992 -6.80291e-18
20.1669 -0.874992 -6.80291e-18
20.244 -0.874992 -6.80291e-18
20.3222 -0.874992 -6.80291e-18
20.4016 -0.874992 -6.80291e-18
20.4825 -0.874992 -6.80291e-18
20.5648 -0.874992 -6.80291e-18
20.6487 -0.874992 -6.80291e-18
20.7344 -0.874992 -6.80291e-18
20.8219 -0.874992 -6.80291e-18
20.9115 -0.874992 -6.80291e-18
21.0034 -0.874992 -6.80291e-18
21.0979 -0.874992 -6.80291e-18
21.1952 -0.874992 -6.80291e-18
21.2959 -0.874992 -6.80291e-18
21.4004 -0.874992 -6.80291e-18
21.5093 -0.874992 -6.80291e-18
21.6237 -0.874992 -6.80291e-18
21.7448 -0.874992 -6.80291e-18
21.8747 -0.874992 -6.80291e-18
22.0165 -0.874992 -6.80291e-18
22.1768 -0.874992 -6.80291e-18
22.3723 -0.874992 -6.80291e-18


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.75Lambda0.5Nc1ClassicOneLoop/SigmaATwoLoop.txt <==
-22.3723 -0.109998 9.96741e-05
-22.1768 -0.110422 6.49311e-05
-22.0165 -0.110683 9.31254e-05
-21.8747 -0.110896 7.15861e-05
-21.7448 -0.111067 9.21706e-05
-21.6237 -0.111223 7.51755e-05
-21.5093 -0.111364 9.22311e-05
-21.4004 -0.111501 7.77506e-05
-21.2959 -0.111634 9.26701e-05
-21.1952 -0.111767 7.98475e-05
-21.0979 -0.1119 9.33201e-05
-21.0034 -0.112035 8.17419e-05
-20.9115 -0.112169 9.42271e-05
-20.8219 -0.112302 8.372e-05
-20.7344 -0.11243 9.55724e-05
-20.6487 -0.112551 8.60387e-05
-20.5648 -0.112661 9.74476e-05
-20.4825 -0.11276 8.87029e-05
-20.4016 -0.112846 9.96648e-05
-20.3222 -0.112922 9.14682e-05
-20.244 -0.112989 0.000101947
-20.1669 -0.113048 9.41517e-05
-20.091 -0.1131 0.000104188
-20.0162 -0.113149 9.67415e-05
-19.9423 -0.113193 0.000106403
-19.8694 -0.113235 9.9274e-05
-19.7974 -0.113274 0.000108615
-19.7262 -0.113312 0.000101778
-19.6558 -0.113349 0.000110843
-19.5862 -0.113384 0.000104273
-19.5173 -0.113418 0.000113094
-19.4491 -0.113452 0.000106769
-19.3816 -0.113485 0.000115374
-19.3147 -0.113518 0.000109276
-19.2484 -0.11355 0.000117687
-19.1828 -0.113582 0.000111798
-19.1177 -0.113614 0.000120034
-19.0531 -0.113646 0.00011434
-18.9891 -0.113677 0.000122417
-18.9255 -0.113708 0.000116905
-18.8625 -0.11374 0.000124839
-18.8 -0.113771 0.000119496
-18.7379 -0.113802 0.000127298
-18.6762 -0.113833 0.000122116
-18.615 -0.113864 0.000129798
-18.5542 -0.113895 0.000124767
-18.4938 -0.113926 0.000132339
-18.4338 -0.113957 0.000127451
-18.3742 -0.113989 0.000134923
-18.3149 -0.11402 0.000130171
-18.256 -0.114051 0.00013755
-18.1975 -0.114083 0.000132929
-18.1393 -0.114114 0.000140223
-18.0815 -0.114146 0.000135726
-18.0239 -0.114178 0.000142941
-17.9667 -0.114209 0.000138564
-17.9098 -0.114241 0.000145707
-17.8532 -0.114273 0.000141445
-17.7969 -0.114305 0.000148522
-17.7408 -0.114338 0.000144371
-17.6851 -0.11437 0.000151387
-17.6296 -0.114403 0.000147344
-17.5744 -0.114435 0.000154304
-17.5195 -0.114468 0.000150365
-17.4648 -0.114501 0.000157274
-17.4104 -0.114534 0.000153436
-17.3562 -0.114567 0.000160299
-17.3022 -0.114601 0.000156559
-17.2485 -0.114635 0.000163379
-17.195 -0.114668 0.000159737
-17.1418 -0.114702 0.000166518
-17.0887 -0.114736 0.000162969
-17.0359 -0.114771 0.000169716
-16.9833 -0.114805 0.000166259
-16.9309 -0.11484 0.000172975
-16.8787 -0.114875 0.000169609
-16.8268 -0.11491 0.000176297
-16.775 -0.114945 0.00017302
-16.7234 -0.11498 0.000179683
-16.672 -0.115016 0.000176494
-16.6208 -0.115052 0.000183135
-16.5697 -0.115088 0.000180033
-16.5189 -0.115124 0.000186656
-16.4682 -0.115161 0.000183639
-16.4177 -0.115197 0.000190247
-16.3674 -0.115234 0.000187314
-16.3172 -0.115271 0.000193909
-16.2672 -0.115309 0.000191061
-16.2174 -0.115346 0.000197646
-16.1677 -0.115384 0.000194881
-16.1182 -0.115422 0.000201459
-16.0689 -0.115461 0.000198777
-16.0197 -0.115499 0.00020535
-15.9706 -0.115538 0.00020275
-15.9217 -0.115577 0.000209322
-15.873 -0.115616 0.000206804
-15.8243 -0.115656 0.000213376
-15.7759 -0.115696 0.00021094
-15.7276 -0.115736 0.000217516
-15.6794 -0.115776 0.000215162
-15.6313 -0.115817 0.000221743
-15.5834 -0.115858 0.000219471
-15.5356 -0.115899 0.00022606
-15.488 -0.11594 0.00022387
-15.4404 -0.115982 0.00023047
-15.393 -0.116024 0.000228362
-15.3458 -0.116066 0.000234975
-15.2986 -0.116109 0.00023295
-15.2516 -0.116152 0.000239578
-15.2047 -0.116195 0.000237636
-15.1579 -0.116238 0.000244282
-15.1112 -0.116282 0.000242424
-15.0647 -0.116326 0.00024909
-15.0182 -0.116371 0.000247316
-14.9719 -0.116416 0.000254004
-14.9257 -0.116461 0.000252315
-14.8796 -0.116506 0.000259029
-14.8336 -0.116552 0.000257426
-14.7877 -0.116598 0.000264167
-14.7419 -0.116644 0.00026265
-14.6962 -0.116691 0.000269422
-14.6506 -0.116738 0.000267993
-14.6052 -0.116786 0.000274796
-14.5598 -0.116834 0.000273456
-14.5145 -0.116882 0.000280295
-14.4693 -0.11693 0.000279044
-14.4243 -0.116979 0.000285921
-14.3793 -0.117029 0.000284761
-14.3344 -0.117078 0.000291678
-14.2896 -0.117128 0.00029061
-14.2449 -0.117179 0.00029757
-14.2003 -0.11723 0.000296596
-14.1558 -0.117281 0.000303602
-14.1113 -0.117332 0.000302723
-14.067 -0.117385 0.000309777
-14.0227 -0.117437 0.000308996
-13.9786 -0.11749 0.000316101
-13.9345 -0.117543 0.000315418
-13.8905 -0.117597 0.000322577
-13.8466 -0.117651 0.000321995
-13.8028 -0.117706 0.000329211
-13.759 -0.117761 0.000328731
-13.7153 -0.117816 0.000336008
-13.6718 -0.117872 0.000335632
-13.6283 -0.117929 0.000342972
-13.5848 -0.117986 0.000342703
-13.5415 -0.118043 0.000350109
-13.4982 -0.118101 0.000349949
-13.455 -0.118159 0.000357424
-13.4119 -0.118218 0.000357376
-13.3689 -0.118277 0.000364924
-13.3259 -0.118337 0.00036499
-13.283 -0.118397 0.000372615
-13.2402 -0.118458 0.000372796
-13.1974 -0.118519 0.000380501
-13.1547 -0.118581 0.000380802
-13.1121 -0.118644 0.000388591
-13.0696 -0.118707 0.000389014
-13.0271 -0.11877 0.00039689
-12.9847 -0.118834 0.000397439
-12.9424 -0.118899 0.000405406
-12.9001 -0.118964 0.000406084
-12.8579 -0.11903 0.000414146
-12.8158 -0.119096 0.000414955
-12.7737 -0.119163 0.000423118
-12.7317 -0.119231 0.000424062
-12.6898 -0.119299 0.000432329
-12.6479 -0.119368 0.000433413
-12.6061 -0.119437 0.000441787
-12.5643 -0.119507 0.000443014
-12.5226 -0.119578 0.000451502
-12.481 -0.119649 0.000452876
-12.4394 -0.119721 0.000461482
-12.3979 -0.119793 0.000463007
-12.3565 -0.119867 0.000471736
-12.3151 -0.119941 0.000473417
-12.2738 -0.120015 0.000482274
-12.2325 -0.120091 0.000484116
-12.1913 -0.120167 0.000493106
-12.1501 -0.120243 0.000495114
-12.109 -0.120321 0.000504243
-12.068 -0.120399 0.000506421
-12.027 -0.120478 0.000515695
-11.986 -0.120558 0.00051805
-11.9452 -0.120638 0.000527474
-11.9043 -0.12072 0.000530011
-11.8636 -0.120802 0.000539593
-11.8228 -0.120885 0.000542317
-11.7822 -0.120968 0.000552063
-11.7415 -0.121053 0.000554981
-11.701 -0.121138 0.000564898
-11.6605 -0.121224 0.000568016
-11.62 -0.121311 0.000578111
-11.5796 -0.121399 0.000581437
-11.5392 -0.121488 0.000591716
-11.4989 -0.121578 0.000595257
-11.4587 -0.121668 0.00060573
-11.4184 -0.12176 0.000609492
-11.3783 -0.121852 0.000620166
-11.3381 -0.121946 0.000624158
-11.2981 -0.12204 0.000635042
-11.2581 -0.122135 0.000639273
-11.2181 -0.122232 0.000650375
-11.1781 -0.122329 0.000654852
-11.1383 -0.122427 0.000666183
-11.0984 -0.122527 0.000670916
-11.0586 -0.122627 0.000682484
-11.0189 -0.122728 0.000687483
-10.9792 -0.122831 0.000699299
-10.9395 -0.122935 0.000704573
-10.8999 -0.123039 0.000716647
-10.8603 -0.123145 0.000722208
-10.8208 -0.123252 0.000734552
-10.7813 -0.12336 0.00074041
-10.7418 -0.123469 0.000753036
-10.7024 -0.12358 0.000759202
-10.6631 -0.123692 0.000772122
-10.6238 -0.123805 0.00077861
-10.5845 -0.123919 0.000791837
-10.5452 -0.124034 0.000798659
-10.506 -0.124151 0.000812206
-10.4669 -0.124269 0.000819376
-10.4278 -0.124388 0.000833258
-10.3887 -0.124509 0.000840789
-10.3496 -0.124631 0.000855021
-10.3106 -0.124755 0.00086293
-10.2717 -0.12488 0.000877528
-10.2328 -0.125006 0.00088583
-10.1939 -0.125134 0.00090081
-10.155 -0.125263 0.000909522
-10.1162 -0.125394 0.000924902
-10.0774 -0.125526 0.000934042
-10.0387 -0.12566 0.00094984
-10 -0.125795 0.000959426
-9.96134 -0.125933 0.000975662
-9.92271 -0.126071 0.000985715
-9.88412 -0.126212 0.00100241
-9.84557 -0.126354 0.00101295
-9.80704 -0.126497 0.00103012
-9.76856 -0.126643 0.00104117
-9.73011 -0.12679 0.00105885
-9.69169 -0.126939 0.00107043
-9.65331 -0.12709 0.00108864
-9.61496 -0.127243 0.00110077
-9.57664 -0.127397 0.00111953
-9.53836 -0.127554 0.00113226
-9.50011 -0.127712 0.00115159
-9.46189 -0.127873 0.00116493
-9.42371 -0.128035 0.00118488
-9.38556 -0.1282 0.00119885
-9.34744 -0.128367 0.00121944
-9.30935 -0.128536 0.00123408
-9.2713 -0.128707 0.00125534
-9.23327 -0.12888 0.00127069
-9.19528 -0.129055 0.00129266
-9.15732 -0.129233 0.00130875
-9.11939 -0.129413 0.00133146
-9.08149 -0.129596 0.00134832
-9.04362 -0.129781 0.00137181
-9.00578 -0.129968 0.00138949
-8.96797 -0.130158 0.00141381
-8.93019 -0.13035 0.00143235
-8.89244 -0.130546 0.00145753
-8.85471 -0.130743 0.00147698
-8.81702 -0.130944 0.00150307
-8.77936 -0.131147 0.00152347
-8.74172 -0.131353 0.00155053
-8.70412 -0.131562 0.00157193
-8.66654 -0.131774 0.0016
-8.62899 -0.131988 0.00162246
-8.59146 -0.132206 0.0016516
-8.55397 -0.132427 0.00167518
-8.5165 -0.132651 0.00170546
-8.47906 -0.132878 0.00173021
-8.44165 -0.133109 0.00176168
-8.40426 -0.133343 0.00178768
-8.3669 -0.13358 0.00182042
-8.32956 -0.133821 0.00184774
-8.29226 -0.134065 0.00188182
-8.25497 -0.134313 0.00191053
-8.21772 -0.134564 0.00194603
-8.18049 -0.13482 0.00197621
-8.14328 -0.135079 0.00201322
-8.1061 -0.135342 0.00204496
-8.06895 -0.135609 0.00208357
-8.03182 -0.135881 0.00211697
-7.99471 -0.136156 0.00215727
-7.95763 -0.136436 0.00219242
-7.92058 -0.13672 0.00223453
-7.88355 -0.137008 0.00227155
-7.84654 -0.137301 0.00231557
-7.80955 -0.137599 0.00235458
-7.77259 -0.137902 0.00240063
-7.73566 -0.138209 0.00244175
-7.69874 -0.138521 0.00248997
-7.66185 -0.138839 0.00253334
-7.62498 -0.139162 0.00258387
-7.58814 -0.139489 0.00262965
-7.55132 -0.139823 0.00268264
-7.51452 -0.140162 0.00273097
-7.47774 -0.140506 0.0027866
-7.44099 -0.140857 0.00283766
-7.40425 -0.141213 0.00289611
-7.36754 -0.141576 0.00295009
-7.33085 -0.141944 0.00301154
-7.29418 -0.14232 0.00306865
-7.25754 -0.142701 0.00313332
-7.22091 -0.14309 0.00319378
-7.18431 -0.143485 0.00326191
-7.14772 -0.143887 0.00332595
-7.11116 -0.144297 0.00339779
-7.07462 -0.144713 0.00346568
-7.0381 -0.145138 0.0035415
-7.00159 -0.14557 0.00361354
-6.96511 -0.14601 0.00369364
-6.92865 -0.146458 0.00377013
-6.89221 -0.146915 0.00385484
-6.85579 -0.14738 0.00393613
-6.81938 -0.147854 0.00402581
-6.783 -0.148337 0.00411227
-6.74664 -0.14883 0.00420732
-6.71029 -0.149332 0.00429937
-6.67397 -0.149843 0.00440022
-6.63766 -0.150365 0.0044983
-6.60137 -0.150897 0.00460542
-6.5651 -0.151439 0.00471005
-6.52885 -0.151993 0.00482397
-6.49262 -0.152557 0.00493568
-6.4564 -0.153133 0.00505698
-6.42021 -0.153721 0.00517638
-6.38403 -0.154321 0.0053057
-6.34786 -0.154934 0.00543347
-6.31172 -0.155559 0.00557151
-6.27559 -0.156198 0.0057084
-6.23949 -0.15685 0.00585594
-6.20339 -0.157516 0.00600276
-6.16732 -0.158197 0.00616068
-6.13126 -0.158892 0.00631836
-6.09522 -0.159603 0.00648762
-6.05919 -0.16033 0.00665719
-6.02319 -0.161072 0.00683887
-5.9872 -0.161832 0.00702146
-5.95122 -0.162609 0.00721678
-5.91526 -0.163403 0.00741366
-5.87932 -0.164216 0.00762396
-5.84339 -0.165048 0.00783657
-5.80748 -0.165899 0.00806337
-5.77158 -0.166771 0.00829331
-5.7357 -0.167663 0.00853832
-5.69984 -0.168577 0.0087874
-5.66399 -0.169512 0.00905253
-5.62815 -0.170471 0.00932279
-5.59233 -0.171454 0.00961022
-5.55653 -0.17246 0.00990396
-5.52074 -0.173492 0.0102161
-5.48497 -0.174551 0.010536
-5.4492 -0.175636 0.0108757
-5.41346 -0.176749 0.0112246
-5.37773 -0.177891 0.011595
-5.34201 -0.179062 0.0119763
-5.30631 -0.180265 0.012381
-5.27062 -0.1815 0.0127986
-5.23494 -0.182767 0.0132417
-5.19928 -0.184069 0.0137001
-5.16363 -0.185407 0.0141864
-5.128 -0.186781 0.0146905
-5.09237 -0.188193 0.0152253
-5.05677 -0.189644 0.0157811
-5.02117 -0.191136 0.0163707
-4.98559 -0.19267 0.0169848
-4.95002 -0.194248 0.0176365
-4.91446 -0.195871 0.0183166
-4.87892 -0.197541 0.0190387
-4.84339 -0.199259 0.019794
-4.80787 -0.201027 0.0205962
-4.77237 -0.202847 0.021437
-4.73687 -0.204721 0.0223307
-4.70139 -0.20665 0.0232692
-4.66592 -0.208637 0.0242674
-4.63046 -0.210682 0.025318
-4.59502 -0.212789 0.0264362
-4.55958 -0.214958 0.0276155
-4.52416 -0.217192 0.0288718
-4.48875 -0.219493 0.0301992
-4.45335 -0.221863 0.0316147
-4.41797 -0.224302 0.0331133
-4.38259 -0.226813 0.034713
-4.34722 -0.229398 0.0364097
-4.31187 -0.232058 0.0382227
-4.27653 -0.234793 0.0401493
-4.24119 -0.237605 0.0422101
-4.20587 -0.240494 0.0444038
-4.17056 -0.24346 0.0467527
-4.13526 -0.246503 0.0492572
-4.09997 -0.249622 0.0519413
-4.06469 -0.252814 0.0548077
-4.02942 -0.256077 0.0578822
-3.99416 -0.259406 0.0611695
-3.95891 -0.262798 0.0646979
-3.92367 -0.266244 0.0684744
-3.88844 -0.269736 0.0725293
-3.85322 -0.273264 0.0768718
-3.81801 -0.276813 0.0815347
-3.7828 -0.280369 0.0865289
-3.74761 -0.28391 0.0918887
-3.71243 -0.287415 0.0976263
-3.67726 -0.290856 0.103776
-3.64209 -0.294201 0.11035
-3.60694 -0.297412 0.117382
-3.57179 -0.300447 0.124879
-3.53665 -0.303257 0.132871
-3.50152 -0.305785 0.141359
-3.4664 -0.307972 0.150361
-3.43129 -0.309748 0.159868
-3.39619 -0.311041 0.169881
-3.36109 -0.311773 0.18037
-3.32601 -0.311861 0.191315
-3.29093 -0.311224 0.202658
-3.25586 -0.309779 0.214347
-3.2208 -0.30745 0.226294
-3.18574 -0.30417 0.23841
-3.1507 -0.299883 0.250574
-3.11566 -0.294552 0.262666
-3.08063 -0.288159 0.274537
-3.0456 -0.280714 0.286049
-3.01059 -0.272254 0.297042
-2.97558 -0.262842 0.307382
-2.94058 -0.252572 0.316924
-2.90558 -0.241563 0.325563
-2.87059 -0.229954 0.333195
-2.83561 -0.217898 0.339765
-2.80064 -0.205559 0.34523
-2.76567 -0.193101 0.349595
-2.73071 -0.180681 0.352878
-2.69576 -0.168445 0.355141
-2.66081 -0.156524 0.35645
-2.62587 -0.145025 0.356909
-2.59094 -0.134037 0.356612
-2.55601 -0.123624 0.355682
-2.52109 -0.11383 0.354224
-2.48617 -0.104679 0.35236
-2.45126 -0.0961767 0.350188
-2.41636 -0.0883154 0.34782
-2.38146 -0.0810737 0.345337
-2.34657 -0.074421 0.342834
-2.31168 -0.068319 0.340375
-2.2768 -0.0627241 0.338034
-2.24192 -0.0575885 0.335857
-2.20705 -0.0528624 0.333903
-2.17219 -0.0484939 0.332201
-2.13733 -0.0444308 0.330795
-2.10247 -0.0406202 0.329704
-2.06762 -0.0370095 0.328959
-2.03278 -0.033546 0.328569
-1.99794 -0.0301772 0.328558
-1.9631 -0.0268504 0.328926
-1.92827 -0.023513 0.329689
-1.89345 -0.0201115 0.33084
-1.85862 -0.016592 0.33239
-1.82381 -0.0128995 0.334323
-1.78899 -0.00897799 0.336643
-1.75419 -0.00476993 0.339326
-1.71938 -0.000216479 0.342365
-1.68458 0.00474259 0.345727
-1.64979 0.0101686 0.349393
-1.61499 0.0161237 0.353314
-1.58021 0.02267 0.357456
-1.54542 0.0298684 0.361753
-1.51064 0.037778 0.36615
-1.47586 0.0464533 0.370558
-1.44109 0.055943 0.3749
-1.40632 0.066287 0.379063
-1.37155 0.0775132 0.382945
-1.33679 0.0896348 0.386409
-1.30203 0.102647 0.389333
-1.26727 0.116522 0.391567
-1.23251 0.131211 0.392978
-1.19776 0.146635 0.393415
-1.16301 0.162691 0.392757
-1.12827 0.179247 0.390876
-1.09352 0.196147 0.387686
-1.05878 0.213215 0.383106
-1.02405 0.230263 0.377111
-0.989309 0.247091 0.369687
-0.954576 0.263505 0.360881
-0.919844 0.279318 0.350752
-0.885115 0.294363 0.339417
-0.850388 0.308495 0.326996
-0.815663 0.321602 0.313652
-0.78094 0.333602 0.299541
-0.746219 0.344447 0.284845
-0.711499 0.354123 0.26972
-0.676781 0.362643 0.25434
-0.642065 0.370047 0.238839
-0.60735 0.376393 0.223359
-0.572637 0.381758 0.207999
-0.537925 0.386226 0.19286
-0.503214 0.389889 0.178001
-0.468504 0.392842 0.163486
-0.433796 0.395176 0.149336
-0.399089 0.396982 0.135582
-0.364382 0.398344 0.122218
-0.329676 0.39934 0.109247
-0.294972 0.400041 0.0966441
-0.260267 0.400511 0.0843957
-0.225564 0.400805 0.0724612
-0.190861 0.400971 0.0608167
-0.156158 0.401049 0.0494128
-0.121456 0.401073 0.0382189
-0.0867541 0.401068 0.0271807
-0.0520524 0.401054 0.0162639
-0.0173508 0.401044 0.00541169
0.0173508 0.401044 -0.00541169
0.0520524 0.401054 -0.0162639
0.0867541 0.401068 -0.0271807
0.121456 0.401073 -0.0382189
0.156158 0.401049 -0.0494128
0.190861 0.400971 -0.0608167
0.225564 0.400805 -0.0724612
0.260267 0.400511 -0.0843957
0.294972 0.400041 -0.0966441
0.329676 0.39934 -0.109247
0.364382 0.398344 -0.122218
0.399089 0.396982 -0.135582
0.433796 0.395176 -0.149336
0.468504 0.392842 -0.163486
0.503214 0.389889 -0.178001
0.537925 0.386226 -0.19286
0.572637 0.381758 -0.207999
0.60735 0.376393 -0.223359
0.642065 0.370047 -0.238839
0.676781 0.362643 -0.25434
0.711499 0.354123 -0.26972
0.746219 0.344447 -0.284845
0.78094 0.333602 -0.299541
0.815663 0.321602 -0.313652
0.850388 0.308495 -0.326996
0.885115 0.294363 -0.339417
0.919844 0.279318 -0.350752
0.954576 0.263505 -0.360881
0.989309 0.247091 -0.369687
1.02405 0.230263 -0.377111
1.05878 0.213215 -0.383106
1.09352 0.196147 -0.387686
1.12827 0.179247 -0.390876
1.16301 0.162691 -0.392757
1.19776 0.146635 -0.393415
1.23251 0.131211 -0.392978
1.26727 0.116522 -0.391567
1.30203 0.102647 -0.389333
1.33679 0.0896348 -0.386409
1.37155 0.0775132 -0.382945
1.40632 0.066287 -0.379063
1.44109 0.055943 -0.3749
1.47586 0.0464533 -0.370558
1.51064 0.037778 -0.36615
1.54542 0.0298684 -0.361753
1.58021 0.02267 -0.357456
1.61499 0.0161237 -0.353314
1.64979 0.0101686 -0.349393
1.68458 0.00474259 -0.345727
1.71938 -0.000216479 -0.342365
1.75419 -0.00476993 -0.339326
1.78899 -0.00897799 -0.336643
1.82381 -0.0128995 -0.334323
1.85862 -0.016592 -0.33239
1.89345 -0.0201115 -0.33084
1.92827 -0.023513 -0.329689
1.9631 -0.0268504 -0.328926
1.99794 -0.0301772 -0.328558
2.03278 -0.033546 -0.328569
2.06762 -0.0370095 -0.328959
2.10247 -0.0406202 -0.329704
2.13733 -0.0444308 -0.330795
2.17219 -0.0484939 -0.332201
2.20705 -0.0528624 -0.333903
2.24192 -0.0575885 -0.335857
2.2768 -0.0627241 -0.338034
2.31168 -0.068319 -0.340375
2.34657 -0.074421 -0.342834
2.38146 -0.0810737 -0.345337
2.41636 -0.0883154 -0.34782
2.45126 -0.0961767 -0.350188
2.48617 -0.104679 -0.35236
2.52109 -0.11383 -0.354224
2.55601 -0.123624 -0.355682
2.59094 -0.134037 -0.356612
2.62587 -0.145025 -0.356909
2.66081 -0.156524 -0.35645
2.69576 -0.168445 -0.355141
2.73071 -0.180681 -0.352878
2.76567 -0.193101 -0.349595
2.80064 -0.205559 -0.34523
2.83561 -0.217898 -0.339765
2.87059 -0.229954 -0.333195
2.90558 -0.241563 -0.325563
2.94058 -0.252572 -0.316924
2.97558 -0.262842 -0.307382
3.01059 -0.272254 -0.297042
3.0456 -0.280714 -0.286049
3.08063 -0.288159 -0.274537
3.11566 -0.294552 -0.262666
3.1507 -0.299883 -0.250574
3.18574 -0.30417 -0.23841
3.2208 -0.30745 -0.226294
3.25586 -0.309779 -0.214347
3.29093 -0.311224 -0.202658
3.32601 -0.311861 -0.191315
3.36109 -0.311773 -0.18037
3.39619 -0.311041 -0.169881
3.43129 -0.309748 -0.159868
3.4664 -0.307972 -0.150361
3.50152 -0.305785 -0.141359
3.53665 -0.303257 -0.132871
3.57179 -0.300447 -0.124879
3.60694 -0.297412 -0.117382
3.64209 -0.294201 -0.11035
3.67726 -0.290856 -0.103776
3.71243 -0.287415 -0.0976263
3.74761 -0.28391 -0.0918887
3.7828 -0.280369 -0.0865289
3.81801 -0.276813 -0.0815347
3.85322 -0.273264 -0.0768718
3.88844 -0.269736 -0.0725293
3.92367 -0.266244 -0.0684744
3.95891 -0.262798 -0.0646979
3.99416 -0.259406 -0.0611695
4.02942 -0.256077 -0.0578822
4.06469 -0.252814 -0.0548077
4.09997 -0.249622 -0.0519413
4.13526 -0.246503 -0.0492572
4.17056 -0.24346 -0.0467527
4.20587 -0.240494 -0.0444038
4.24119 -0.237605 -0.0422101
4.27653 -0.234793 -0.0401493
4.31187 -0.232058 -0.0382227
4.34722 -0.229398 -0.0364097
4.38259 -0.226813 -0.034713
4.41797 -0.224302 -0.0331133
4.45335 -0.221863 -0.0316147
4.48875 -0.219493 -0.0301992
4.52416 -0.217192 -0.0288718
4.55958 -0.214958 -0.0276155
4.59502 -0.212789 -0.0264362
4.63046 -0.210682 -0.025318
4.66592 -0.208637 -0.0242674
4.70139 -0.20665 -0.0232692
4.73687 -0.204721 -0.0223307
4.77237 -0.202847 -0.021437
4.80787 -0.201027 -0.0205962
4.84339 -0.199259 -0.019794
4.87892 -0.197541 -0.0190387
4.91446 -0.195871 -0.0183166
4.95002 -0.194248 -0.0176365
4.98559 -0.19267 -0.0169848
5.02117 -0.191136 -0.0163707
5.05677 -0.189644 -0.0157811
5.09237 -0.188193 -0.0152253
5.128 -0.186781 -0.0146905
5.16363 -0.185407 -0.0141864
5.19928 -0.184069 -0.0137001
5.23494 -0.182767 -0.0132417
5.27062 -0.1815 -0.0127986
5.30631 -0.180265 -0.012381
5.34201 -0.179062 -0.0119763
5.37773 -0.177891 -0.011595
5.41346 -0.176749 -0.0112246
5.4492 -0.175636 -0.0108757
5.48497 -0.174551 -0.010536
5.52074 -0.173492 -0.0102161
5.55653 -0.17246 -0.00990396
5.59233 -0.171454 -0.00961022
5.62815 -0.170471 -0.00932279
5.66399 -0.169512 -0.00905253
5.69984 -0.168577 -0.0087874
5.7357 -0.167663 -0.00853832
5.77158 -0.166771 -0.00829331
5.80748 -0.165899 -0.00806337
5.84339 -0.165048 -0.00783657
5.87932 -0.164216 -0.00762396
5.91526 -0.163403 -0.00741366
5.95122 -0.162609 -0.00721678
5.9872 -0.161832 -0.00702146
6.02319 -0.161072 -0.00683887
6.05919 -0.16033 -0.00665719
6.09522 -0.159603 -0.00648762
6.13126 -0.158892 -0.00631836
6.16732 -0.158197 -0.00616068
6.20339 -0.157516 -0.00600276
6.23949 -0.15685 -0.00585594
6.27559 -0.156198 -0.0057084
6.31172 -0.155559 -0.00557151
6.34786 -0.154934 -0.00543347
6.38403 -0.154321 -0.0053057
6.42021 -0.153721 -0.00517638
6.4564 -0.153133 -0.00505698
6.49262 -0.152557 -0.00493568
6.52885 -0.151993 -0.00482397
6.5651 -0.151439 -0.00471005
6.60137 -0.150897 -0.00460542
6.63766 -0.150365 -0.0044983
6.67397 -0.149843 -0.00440022
6.71029 -0.149332 -0.00429937
6.74664 -0.14883 -0.00420732
6.783 -0.148337 -0.00411227
6.81938 -0.147854 -0.00402581
6.85579 -0.14738 -0.00393613
6.89221 -0.146915 -0.00385484
6.92865 -0.146458 -0.00377013
6.96511 -0.14601 -0.00369364
7.00159 -0.14557 -0.00361354
7.0381 -0.145138 -0.0035415
7.07462 -0.144713 -0.00346568
7.11116 -0.144297 -0.00339779
7.14772 -0.143887 -0.00332595
7.18431 -0.143485 -0.00326191
7.22091 -0.14309 -0.00319378
7.25754 -0.142701 -0.00313332
7.29418 -0.14232 -0.00306865
7.33085 -0.141944 -0.00301154
7.36754 -0.141576 -0.00295009
7.40425 -0.141213 -0.00289611
7.44099 -0.140857 -0.00283766
7.47774 -0.140506 -0.0027866
7.51452 -0.140162 -0.00273097
7.55132 -0.139823 -0.00268264
7.58814 -0.139489 -0.00262965
7.62498 -0.139162 -0.00258387
7.66185 -0.138839 -0.00253334
7.69874 -0.138521 -0.00248997
7.73566 -0.138209 -0.00244175
7.77259 -0.137902 -0.00240063
7.80955 -0.137599 -0.00235458
7.84654 -0.137301 -0.00231557
7.88355 -0.137008 -0.00227155
7.92058 -0.13672 -0.00223453
7.95763 -0.136436 -0.00219242
7.99471 -0.136156 -0.00215727
8.03182 -0.135881 -0.00211697
8.06895 -0.135609 -0.00208357
8.1061 -0.135342 -0.00204496
8.14328 -0.135079 -0.00201322
8.18049 -0.13482 -0.00197621
8.21772 -0.134564 -0.00194603
8.25497 -0.134313 -0.00191053
8.29226 -0.134065 -0.00188182
8.32956 -0.133821 -0.00184774
8.3669 -0.13358 -0.00182042
8.40426 -0.133343 -0.00178768
8.44165 -0.133109 -0.00176168
8.47906 -0.132878 -0.00173021
8.5165 -0.132651 -0.00170546
8.55397 -0.132427 -0.00167518
8.59146 -0.132206 -0.0016516
8.62899 -0.131988 -0.00162246
8.66654 -0.131774 -0.0016
8.70412 -0.131562 -0.00157193
8.74172 -0.131353 -0.00155053
8.77936 -0.131147 -0.00152347
8.81702 -0.130944 -0.00150307
8.85471 -0.130743 -0.00147698
8.89244 -0.130546 -0.00145753
8.93019 -0.13035 -0.00143235
8.96797 -0.130158 -0.00141381
9.00578 -0.129968 -0.00138949
9.04362 -0.129781 -0.00137181
9.08149 -0.129596 -0.00134832
9.11939 -0.129413 -0.00133146
9.15732 -0.129233 -0.00130875
9.19528 -0.129055 -0.00129266
9.23327 -0.12888 -0.00127069
9.2713 -0.128707 -0.00125534
9.30935 -0.128536 -0.00123408
9.34744 -0.128367 -0.00121944
9.38556 -0.1282 -0.00119885
9.42371 -0.128035 -0.00118488
9.46189 -0.127873 -0.00116493
9.50011 -0.127712 -0.00115159
9.53836 -0.127554 -0.00113226
9.57664 -0.127397 -0.00111953
9.61496 -0.127243 -0.00110077
9.65331 -0.12709 -0.00108864
9.69169 -0.126939 -0.00107043
9.73011 -0.12679 -0.00105885
9.76856 -0.126643 -0.00104117
9.80704 -0.126497 -0.00103012
9.84557 -0.126354 -0.00101295
9.88412 -0.126212 -0.00100241
9.92271 -0.126071 -0.000985715
9.96134 -0.125933 -0.000975662
10 -0.125795 -0.000959426
10.0387 -0.12566 -0.00094984
10.0774 -0.125526 -0.000934042
10.1162 -0.125394 -0.000924902
10.155 -0.125263 -0.000909522
10.1939 -0.125134 -0.00090081
10.2328 -0.125006 -0.00088583
10.2717 -0.12488 -0.000877528
10.3106 -0.124755 -0.00086293
10.3496 -0.124631 -0.000855021
10.3887 -0.124509 -0.000840789
10.4278 -0.124388 -0.000833258
10.4669 -0.124269 -0.000819376
10.506 -0.124151 -0.000812206
10.5452 -0.124034 -0.000798659
10.5845 -0.123919 -0.000791837
10.6238 -0.123805 -0.00077861
10.6631 -0.123692 -0.000772122
10.7024 -0.12358 -0.000759202
10.7418 -0.123469 -0.000753036
10.7813 -0.12336 -0.00074041
10.8208 -0.123252 -0.000734552
10.8603 -0.123145 -0.000722208
10.8999 -0.123039 -0.000716647
10.9395 -0.122935 -0.000704573
10.9792 -0.122831 -0.000699299
11.0189 -0.122728 -0.000687483
11.0586 -0.122627 -0.000682484
11.0984 -0.122527 -0.000670916
11.1383 -0.122427 -0.000666183
11.1781 -0.122329 -0.000654852
11.2181 -0.122232 -0.000650375
11.2581 -0.122135 -0.000639273
11.2981 -0.12204 -0.000635042
11.3381 -0.121946 -0.000624158
11.3783 -0.121852 -0.000620166
11.4184 -0.12176 -0.000609492
11.4587 -0.121668 -0.00060573
11.4989 -0.121578 -0.000595257
11.5392 -0.121488 -0.000591716
11.5796 -0.121399 -0.000581437
11.62 -0.121311 -0.000578111
11.6605 -0.121224 -0.000568016
11.701 -0.121138 -0.000564898
11.7415 -0.121053 -0.000554981
11.7822 -0.120968 -0.000552063
11.8228 -0.120885 -0.000542317
11.8636 -0.120802 -0.000539593
11.9043 -0.12072 -0.000530011
11.9452 -0.120638 -0.000527474
11.986 -0.120558 -0.00051805
12.027 -0.120478 -0.000515695
12.068 -0.120399 -0.000506421
12.109 -0.120321 -0.000504243
12.1501 -0.120243 -0.000495114
12.1913 -0.120167 -0.000493106
12.2325 -0.120091 -0.000484116
12.2738 -0.120015 -0.000482274
12.3151 -0.119941 -0.000473417
12.3565 -0.119867 -0.000471736
12.3979 -0.119793 -0.000463007
12.4394 -0.119721 -0.000461482
12.481 -0.119649 -0.000452876
12.5226 -0.119578 -0.000451502
12.5643 -0.119507 -0.000443014
12.6061 -0.119437 -0.000441787
12.6479 -0.119368 -0.000433413
12.6898 -0.119299 -0.000432329
12.7317 -0.119231 -0.000424062
12.7737 -0.119163 -0.000423118
12.8158 -0.119096 -0.000414955
12.8579 -0.11903 -0.000414146
12.9001 -0.118964 -0.000406084
12.9424 -0.118899 -0.000405406
12.9847 -0.118834 -0.000397439
13.0271 -0.11877 -0.00039689
13.0696 -0.118707 -0.000389014
13.1121 -0.118644 -0.000388591
13.1547 -0.118581 -0.000380802
13.1974 -0.118519 -0.000380501
13.2402 -0.118458 -0.000372796
13.283 -0.118397 -0.000372615
13.3259 -0.118337 -0.00036499
13.3689 -0.118277 -0.000364924
13.4119 -0.118218 -0.000357376
13.455 -0.118159 -0.000357424
13.4982 -0.118101 -0.000349949
13.5415 -0.118043 -0.000350109
13.5848 -0.117986 -0.000342703
13.6283 -0.117929 -0.000342972
13.6718 -0.117872 -0.000335632
13.7153 -0.117816 -0.000336008
13.759 -0.117761 -0.000328731
13.8028 -0.117706 -0.000329211
13.8466 -0.117651 -0.000321995
13.8905 -0.117597 -0.000322577
13.9345 -0.117543 -0.000315418
13.9786 -0.11749 -0.000316101
14.0227 -0.117437 -0.000308996
14.067 -0.117385 -0.000309777
14.1113 -0.117332 -0.000302723
14.1558 -0.117281 -0.000303602
14.2003 -0.11723 -0.000296596
14.2449 -0.117179 -0.00029757
14.2896 -0.117128 -0.00029061
14.3344 -0.117078 -0.000291678
14.3793 -0.117029 -0.000284761
14.4243 -0.116979 -0.000285921
14.4693 -0.11693 -0.000279044
14.5145 -0.116882 -0.000280295
14.5598 -0.116834 -0.000273456
14.6052 -0.116786 -0.000274796
14.6506 -0.116738 -0.000267993
14.6962 -0.116691 -0.000269422
14.7419 -0.116644 -0.00026265
14.7877 -0.116598 -0.000264167
14.8336 -0.116552 -0.000257426
14.8796 -0.116506 -0.000259029
14.9257 -0.116461 -0.000252315
14.9719 -0.116416 -0.000254004
15.0182 -0.116371 -0.000247316
15.0647 -0.116326 -0.00024909
15.1112 -0.116282 -0.000242424
15.1579 -0.116238 -0.000244282
15.2047 -0.116195 -0.000237636
15.2516 -0.116152 -0.000239578
15.2986 -0.116109 -0.00023295
15.3458 -0.116066 -0.000234975
15.393 -0.116024 -0.000228362
15.4404 -0.115982 -0.00023047
15.488 -0.11594 -0.00022387
15.5356 -0.115899 -0.00022606
15.5834 -0.115858 -0.000219471
15.6313 -0.115817 -0.000221743
15.6794 -0.115776 -0.000215162
15.7276 -0.115736 -0.000217516
15.7759 -0.115696 -0.00021094
15.8243 -0.115656 -0.000213376
15.873 -0.115616 -0.000206804
15.9217 -0.115577 -0.000209322
15.9706 -0.115538 -0.00020275
16.0197 -0.115499 -0.00020535
16.0689 -0.115461 -0.000198777
16.1182 -0.115422 -0.000201459
16.1677 -0.115384 -0.000194881
16.2174 -0.115346 -0.000197646
16.2672 -0.115309 -0.000191061
16.3172 -0.115271 -0.000193909
16.3674 -0.115234 -0.000187314
16.4177 -0.115197 -0.000190247
16.4682 -0.115161 -0.000183639
16.5189 -0.115124 -0.000186656
16.5697 -0.115088 -0.000180033
16.6208 -0.115052 -0.000183135
16.672 -0.115016 -0.000176494
16.7234 -0.11498 -0.000179683
16.775 -0.114945 -0.00017302
16.8268 -0.11491 -0.000176297
16.8787 -0.114875 -0.000169609
16.9309 -0.11484 -0.000172975
16.9833 -0.114805 -0.000166259
17.0359 -0.114771 -0.000169716
17.0887 -0.114736 -0.000162969
17.1418 -0.114702 -0.000166518
17.195 -0.114668 -0.000159737
17.2485 -0.114635 -0.000163379
17.3022 -0.114601 -0.000156559
17.3562 -0.114567 -0.000160299
17.4104 -0.114534 -0.000153436
17.4648 -0.114501 -0.000157274
17.5195 -0.114468 -0.000150365
17.5744 -0.114435 -0.000154304
17.6296 -0.114403 -0.000147344
17.6851 -0.11437 -0.000151387
17.7408 -0.114338 -0.000144371
17.7969 -0.114305 -0.000148522
17.8532 -0.114273 -0.000141445
17.9098 -0.114241 -0.000145707
17.9667 -0.114209 -0.000138564
18.0239 -0.114178 -0.000142941
18.0815 -0.114146 -0.000135726
18.1393 -0.114114 -0.000140223
18.1975 -0.114083 -0.000132929
18.256 -0.114051 -0.00013755
18.3149 -0.11402 -0.000130171
18.3742 -0.113989 -0.000134923
18.4338 -0.113957 -0.000127451
18.4938 -0.113926 -0.000132339
18.5542 -0.113895 -0.000124767
18.615 -0.113864 -0.000129798
18.6762 -0.113833 -0.000122116
18.7379 -0.113802 -0.000127298
18.8 -0.113771 -0.000119496
18.8625 -0.11374 -0.000124839
18.9255 -0.113708 -0.000116905
18.9891 -0.113677 -0.000122417
19.0531 -0.113646 -0.00011434
19.1177 -0.113614 -0.000120034
19.1828 -0.113582 -0.000111798
19.2484 -0.11355 -0.000117687
19.3147 -0.113518 -0.000109276
19.3816 -0.113485 -0.000115374
19.4491 -0.113452 -0.000106769
19.5173 -0.113418 -0.000113094
19.5862 -0.113384 -0.000104273
19.6558 -0.113349 -0.000110843
19.7262 -0.113312 -0.000101778
19.7974 -0.113274 -0.000108615
19.8694 -0.113235 -9.9274e-05
19.9423 -0.113193 -0.000106403
20.0162 -0.113149 -9.67415e-05
20.091 -0.1131 -0.000104188
20.1669 -0.113048 -9.41517e-05
20.244 -0.112989 -0.000101947
20.3222 -0.112922 -9.14682e-05
20.4016 -0.112846 -9.96648e-05
20.4825 -0.11276 -8.87029e-05
20.5648 -0.112661 -9.74476e-05
20.6487 -0.112551 -8.60387e-05
20.7344 -0.11243 -9.55724e-05
20.8219 -0.112302 -8.372e-05
20.9115 -0.112169 -9.42271e-05
21.0034 -0.112035 -8.17419e-05
21.0979 -0.1119 -9.33201e-05
21.1952 -0.111767 -7.98475e-05
21.2959 -0.111634 -9.26701e-05
21.4004 -0.111501 -7.77506e-05
21.5093 -0.111364 -9.22311e-05
21.6237 -0.111223 -7.51755e-05
21.7448 -0.111067 -9.21706e-05
21.8747 -0.110896 -7.15861e-05
22.0165 -0.110683 -9.31254e-05
22.1768 -0.110422 -6.49311e-05
22.3723 -0.109998 -9.96741e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.75Lambda0.5Nc1ClassicOneLoop/SigmaROneLoop.txt <==
-22.3723 -0.874992 -6.80291e-18
-22.1768 -0.874992 -6.80291e-18
-22.0165 -0.874992 -6.80291e-18
-21.8747 -0.874992 -6.80291e-18
-21.7448 -0.874992 -6.80291e-18
-21.6237 -0.874992 -6.80291e-18
-21.5093 -0.874992 -6.80291e-18
-21.4004 -0.874992 -6.80291e-18
-21.2959 -0.874992 -6.80291e-18
-21.1952 -0.874992 -6.80291e-18
-21.0979 -0.874992 -6.80291e-18
-21.0034 -0.874992 -6.80291e-18
-20.9115 -0.874992 -6.80291e-18
-20.8219 -0.874992 -6.80291e-18
-20.7344 -0.874992 -6.80291e-18
-20.6487 -0.874992 -6.80291e-18
-20.5648 -0.874992 -6.80291e-18
-20.4825 -0.874992 -6.80291e-18
-20.4016 -0.874992 -6.80291e-18
-20.3222 -0.874992 -6.80291e-18
-20.244 -0.874992 -6.80291e-18
-20.1669 -0.874992 -6.80291e-18
-20.091 -0.874992 -6.80291e-18
-20.0162 -0.874992 -6.80291e-18
-19.9423 -0.874992 -6.80291e-18
-19.8694 -0.874992 -6.80291e-18
-19.7974 -0.874992 -6.80291e-18
-19.7262 -0.874992 -6.80291e-18
-19.6558 -0.874992 -6.80291e-18
-19.5862 -0.874992 -6.80291e-18
-19.5173 -0.874992 -6.80291e-18
-19.4491 -0.874992 -6.80291e-18
-19.3816 -0.874992 -6.80291e-18
-19.3147 -0.874992 -6.80291e-18
-19.2484 -0.874992 -6.80291e-18
-19.1828 -0.874992 -6.80291e-18
-19.1177 -0.874992 -6.80291e-18
-19.0531 -0.874992 -6.80291e-18
-18.9891 -0.874992 -6.80291e-18
-18.9255 -0.874992 -6.80291e-18
-18.8625 -0.874992 -6.80291e-18
-18.8 -0.874992 -6.80291e-18
-18.7379 -0.874992 -6.80291e-18
-18.6762 -0.874992 -6.80291e-18
-18.615 -0.874992 -6.80291e-18
-18.5542 -0.874992 -6.80291e-18
-18.4938 -0.874992 -6.80291e-18
-18.4338 -0.874992 -6.80291e-18
-18.3742 -0.874992 -6.80291e-18
-18.3149 -0.874992 -6.80291e-18
-18.256 -0.874992 -6.80291e-18
-18.1975 -0.874992 -6.80291e-18
-18.1393 -0.874992 -6.80291e-18
-18.0815 -0.874992 -6.80291e-18
-18.0239 -0.874992 -6.80291e-18
-17.9667 -0.874992 -6.80291e-18
-17.9098 -0.874992 -6.80291e-18
-17.8532 -0.874992 -6.80291e-18
-17.7969 -0.874992 -6.80291e-18
-17.7408 -0.874992 -6.80291e-18
-17.6851 -0.874992 -6.80291e-18
-17.6296 -0.874992 -6.80291e-18
-17.5744 -0.874992 -6.80291e-18
-17.5195 -0.874992 -6.80291e-18
-17.4648 -0.874992 -6.80291e-18
-17.4104 -0.874992 -6.80291e-18
-17.3562 -0.874992 -6.80291e-18
-17.3022 -0.874992 -6.80291e-18
-17.2485 -0.874992 -6.80291e-18
-17.195 -0.874992 -6.80291e-18
-17.1418 -0.874992 -6.80291e-18
-17.0887 -0.874992 -6.80291e-18
-17.0359 -0.874992 -6.80291e-18
-16.9833 -0.874992 -6.80291e-18
-16.9309 -0.874992 -6.80291e-18
-16.8787 -0.874992 -6.80291e-18
-16.8268 -0.874992 -6.80291e-18
-16.775 -0.874992 -6.80291e-18
-16.7234 -0.874992 -6.80291e-18
-16.672 -0.874992 -6.80291e-18
-16.6208 -0.874992 -6.80291e-18
-16.5697 -0.874992 -6.80291e-18
-16.5189 -0.874992 -6.80291e-18
-16.4682 -0.874992 -6.80291e-18
-16.4177 -0.874992 -6.80291e-18
-16.3674 -0.874992 -6.80291e-18
-16.3172 -0.874992 -6.80291e-18
-16.2672 -0.874992 -6.80291e-18
-16.2174 -0.874992 -6.80291e-18
-16.1677 -0.874992 -6.80291e-18
-16.1182 -0.874992 -6.80291e-18
-16.0689 -0.874992 -6.80291e-18
-16.0197 -0.874992 -6.80291e-18
-15.9706 -0.874992 -6.80291e-18
-15.9217 -0.874992 -6.80291e-18
-15.873 -0.874992 -6.80291e-18
-15.8243 -0.874992 -6.80291e-18
-15.7759 -0.874992 -6.80291e-18
-15.7276 -0.874992 -6.80291e-18
-15.6794 -0.874992 -6.80291e-18
-15.6313 -0.874992 -6.80291e-18
-15.5834 -0.874992 -6.80291e-18
-15.5356 -0.874992 -6.80291e-18
-15.488 -0.874992 -6.80291e-18
-15.4404 -0.874992 -6.80291e-18
-15.393 -0.874992 -6.80291e-18
-15.3458 -0.874992 -6.80291e-18
-15.2986 -0.874992 -6.80291e-18
-15.2516 -0.874992 -6.80291e-18
-15.2047 -0.874992 -6.80291e-18
-15.1579 -0.874992 -6.80291e-18
-15.1112 -0.874992 -6.80291e-18
-15.0647 -0.874992 -6.80291e-18
-15.0182 -0.874992 -6.80291e-18
-14.9719 -0.874992 -6.80291e-18
-14.9257 -0.874992 -6.80291e-18
-14.8796 -0.874992 -6.80291e-18
-14.8336 -0.874992 -6.80291e-18
-14.7877 -0.874992 -6.80291e-18
-14.7419 -0.874992 -6.80291e-18
-14.6962 -0.874992 -6.80291e-18
-14.6506 -0.874992 -6.80291e-18
-14.6052 -0.874992 -6.80291e-18
-14.5598 -0.874992 -6.80291e-18
-14.5145 -0.874992 -6.80291e-18
-14.4693 -0.874992 -6.80291e-18
-14.4243 -0.874992 -6.80291e-18
-14.3793 -0.874992 -6.80291e-18
-14.3344 -0.874992 -6.80291e-18
-14.2896 -0.874992 -6.80291e-18
-14.2449 -0.874992 -6.80291e-18
-14.2003 -0.874992 -6.80291e-18
-14.1558 -0.874992 -6.80291e-18
-14.1113 -0.874992 -6.80291e-18
-14.067 -0.874992 -6.80291e-18
-14.0227 -0.874992 -6.80291e-18
-13.9786 -0.874992 -6.80291e-18
-13.9345 -0.874992 -6.80291e-18
-13.8905 -0.874992 -6.80291e-18
-13.8466 -0.874992 -6.80291e-18
-13.8028 -0.874992 -6.80291e-18
-13.759 -0.874992 -6.80291e-18
-13.7153 -0.874992 -6.80291e-18
-13.6718 -0.874992 -6.80291e-18
-13.6283 -0.874992 -6.80291e-18
-13.5848 -0.874992 -6.80291e-18
-13.5415 -0.874992 -6.80291e-18
-13.4982 -0.874992 -6.80291e-18
-13.455 -0.874992 -6.80291e-18
-13.4119 -0.874992 -6.80291e-18
-13.3689 -0.874992 -6.80291e-18
-13.3259 -0.874992 -6.80291e-18
-13.283 -0.874992 -6.80291e-18
-13.2402 -0.874992 -6.80291e-18
-13.1974 -0.874992 -6.80291e-18
-13.1547 -0.874992 -6.80291e-18
-13.1121 -0.874992 -6.80291e-18
-13.0696 -0.874992 -6.80291e-18
-13.0271 -0.874992 -6.80291e-18
-12.9847 -0.874992 -6.80291e-18
-12.9424 -0.874992 -6.80291e-18
-12.9001 -0.874992 -6.80291e-18
-12.8579 -0.874992 -6.80291e-18
-12.8158 -0.874992 -6.80291e-18
-12.7737 -0.874992 -6.80291e-18
-12.7317 -0.874992 -6.80291e-18
-12.6898 -0.874992 -6.80291e-18
-12.6479 -0.874992 -6.80291e-18
-12.6061 -0.874992 -6.80291e-18
-12.5643 -0.874992 -6.80291e-18
-12.5226 -0.874992 -6.80291e-18
-12.481 -0.874992 -6.80291e-18
-12.4394 -0.874992 -6.80291e-18
-12.3979 -0.874992 -6.80291e-18
-12.3565 -0.874992 -6.80291e-18
-12.3151 -0.874992 -6.80291e-18
-12.2738 -0.874992 -6.80291e-18
-12.2325 -0.874992 -6.80291e-18
-12.1913 -0.874992 -6.80291e-18
-12.1501 -0.874992 -6.80291e-18
-12.109 -0.874992 -6.80291e-18
-12.068 -0.874992 -6.80291e-18
-12.027 -0.874992 -6.80291e-18
-11.986 -0.874992 -6.80291e-18
-11.9452 -0.874992 -6.80291e-18
-11.9043 -0.874992 -6.80291e-18
-11.8636 -0.874992 -6.80291e-18
-11.8228 -0.874992 -6.80291e-18
-11.7822 -0.874992 -6.80291e-18
-11.7415 -0.874992 -6.80291e-18
-11.701 -0.874992 -6.80291e-18
-11.6605 -0.874992 -6.80291e-18
-11.62 -0.874992 -6.80291e-18
-11.5796 -0.874992 -6.80291e-18
-11.5392 -0.874992 -6.80291e-18
-11.4989 -0.874992 -6.80291e-18
-11.4587 -0.874992 -6.80291e-18
-11.4184 -0.874992 -6.80291e-18
-11.3783 -0.874992 -6.80291e-18
-11.3381 -0.874992 -6.80291e-18
-11.2981 -0.874992 -6.80291e-18
-11.2581 -0.874992 -6.80291e-18
-11.2181 -0.874992 -6.80291e-18
-11.1781 -0.874992 -6.80291e-18
-11.1383 -0.874992 -6.80291e-18
-11.0984 -0.874992 -6.80291e-18
-11.0586 -0.874992 -6.80291e-18
-11.0189 -0.874992 -6.80291e-18
-10.9792 -0.874992 -6.80291e-18
-10.9395 -0.874992 -6.80291e-18
-10.8999 -0.874992 -6.80291e-18
-10.8603 -0.874992 -6.80291e-18
-10.8208 -0.874992 -6.80291e-18
-10.7813 -0.874992 -6.80291e-18
-10.7418 -0.874992 -6.80291e-18
-10.7024 -0.874992 -6.80291e-18
-10.6631 -0.874992 -6.80291e-18
-10.6238 -0.874992 -6.80291e-18
-10.5845 -0.874992 -6.80291e-18
-10.5452 -0.874992 -6.80291e-18
-10.506 -0.874992 -6.80291e-18
-10.4669 -0.874992 -6.80291e-18
-10.4278 -0.874992 -6.80291e-18
-10.3887 -0.874992 -6.80291e-18
-10.3496 -0.874992 -6.80291e-18
-10.3106 -0.874992 -6.80291e-18
-10.2717 -0.874992 -6.80291e-18
-10.2328 -0.874992 -6.80291e-18
-10.1939 -0.874992 -6.80291e-18
-10.155 -0.874992 -6.80291e-18
-10.1162 -0.874992 -6.80291e-18
-10.0774 -0.874992 -6.80291e-18
-10.0387 -0.874992 -6.80291e-18
-10 -0.874992 -6.80291e-18
-9.96134 -0.874992 -6.80291e-18
-9.92271 -0.874992 -6.80291e-18
-9.88412 -0.874992 -6.80291e-18
-9.84557 -0.874992 -6.80291e-18
-9.80704 -0.874992 -6.80291e-18
-9.76856 -0.874992 -6.80291e-18
-9.73011 -0.874992 -6.80291e-18
-9.69169 -0.874992 -6.80291e-18
-9.65331 -0.874992 -6.80291e-18
-9.61496 -0.874992 -6.80291e-18
-9.57664 -0.874992 -6.80291e-18
-9.53836 -0.874992 -6.80291e-18
-9.50011 -0.874992 -6.80291e-18
-9.46189 -0.874992 -6.80291e-18
-9.42371 -0.874992 -6.80291e-18
-9.38556 -0.874992 -6.80291e-18
-9.34744 -0.874992 -6.80291e-18
-9.30935 -0.874992 -6.80291e-18
-9.2713 -0.874992 -6.80291e-18
-9.23327 -0.874992 -6.80291e-18
-9.19528 -0.874992 -6.80291e-18
-9.15732 -0.874992 -6.80291e-18
-9.11939 -0.874992 -6.80291e-18
-9.08149 -0.874992 -6.80291e-18
-9.04362 -0.874992 -6.80291e-18
-9.00578 -0.874992 -6.80291e-18
-8.96797 -0.874992 -6.80291e-18
-8.93019 -0.874992 -6.80291e-18
-8.89244 -0.874992 -6.80291e-18
-8.85471 -0.874992 -6.80291e-18
-8.81702 -0.874992 -6.80291e-18
-8.77936 -0.874992 -6.80291e-18
-8.74172 -0.874992 -6.80291e-18
-8.70412 -0.874992 -6.80291e-18
-8.66654 -0.874992 -6.80291e-18
-8.62899 -0.874992 -6.80291e-18
-8.59146 -0.874992 -6.80291e-18
-8.55397 -0.874992 -6.80291e-18
-8.5165 -0.874992 -6.80291e-18
-8.47906 -0.874992 -6.80291e-18
-8.44165 -0.874992 -6.80291e-18
-8.40426 -0.874992 -6.80291e-18
-8.3669 -0.874992 -6.80291e-18
-8.32956 -0.874992 -6.80291e-18
-8.29226 -0.874992 -6.80291e-18
-8.25497 -0.874992 -6.80291e-18
-8.21772 -0.874992 -6.80291e-18
-8.18049 -0.874992 -6.80291e-18
-8.14328 -0.874992 -6.80291e-18
-8.1061 -0.874992 -6.80291e-18
-8.06895 -0.874992 -6.80291e-18
-8.03182 -0.874992 -6.80291e-18
-7.99471 -0.874992 -6.80291e-18
-7.95763 -0.874992 -6.80291e-18
-7.92058 -0.874992 -6.80291e-18
-7.88355 -0.874992 -6.80291e-18
-7.84654 -0.874992 -6.80291e-18
-7.80955 -0.874992 -6.80291e-18
-7.77259 -0.874992 -6.80291e-18
-7.73566 -0.874992 -6.80291e-18
-7.69874 -0.874992 -6.80291e-18
-7.66185 -0.874992 -6.80291e-18
-7.62498 -0.874992 -6.80291e-18
-7.58814 -0.874992 -6.80291e-18
-7.55132 -0.874992 -6.80291e-18
-7.51452 -0.874992 -6.80291e-18
-7.47774 -0.874992 -6.80291e-18
-7.44099 -0.874992 -6.80291e-18
-7.40425 -0.874992 -6.80291e-18
-7.36754 -0.874992 -6.80291e-18
-7.33085 -0.874992 -6.80291e-18
-7.29418 -0.874992 -6.80291e-18
-7.25754 -0.874992 -6.80291e-18
-7.22091 -0.874992 -6.80291e-18
-7.18431 -0.874992 -6.80291e-18
-7.14772 -0.874992 -6.80291e-18
-7.11116 -0.874992 -6.80291e-18
-7.07462 -0.874992 -6.80291e-18
-7.0381 -0.874992 -6.80291e-18
-7.00159 -0.874992 -6.80291e-18
-6.96511 -0.874992 -6.80291e-18
-6.92865 -0.874992 -6.80291e-18
-6.89221 -0.874992 -6.80291e-18
-6.85579 -0.874992 -6.80291e-18
-6.81938 -0.874992 -6.80291e-18
-6.783 -0.874992 -6.80291e-18
-6.74664 -0.874992 -6.80291e-18
-6.71029 -0.874992 -6.80291e-18
-6.67397 -0.874992 -6.80291e-18
-6.63766 -0.874992 -6.80291e-18
-6.60137 -0.874992 -6.80291e-18
-6.5651 -0.874992 -6.80291e-18
-6.52885 -0.874992 -6.80291e-18
-6.49262 -0.874992 -6.80291e-18
-6.4564 -0.874992 -6.80291e-18
-6.42021 -0.874992 -6.80291e-18
-6.38403 -0.874992 -6.80291e-18
-6.34786 -0.874992 -6.80291e-18
-6.31172 -0.874992 -6.80291e-18
-6.27559 -0.874992 -6.80291e-18
-6.23949 -0.874992 -6.80291e-18
-6.20339 -0.874992 -6.80291e-18
-6.16732 -0.874992 -6.80291e-18
-6.13126 -0.874992 -6.80291e-18
-6.09522 -0.874992 -6.80291e-18
-6.05919 -0.874992 -6.80291e-18
-6.02319 -0.874992 -6.80291e-18
-5.9872 -0.874992 -6.80291e-18
-5.95122 -0.874992 -6.80291e-18
-5.91526 -0.874992 -6.80291e-18
-5.87932 -0.874992 -6.80291e-18
-5.84339 -0.874992 -6.80291e-18
-5.80748 -0.874992 -6.80291e-18
-5.77158 -0.874992 -6.80291e-18
-5.7357 -0.874992 -6.80291e-18
-5.69984 -0.874992 -6.80291e-18
-5.66399 -0.874992 -6.80291e-18
-5.62815 -0.874992 -6.80291e-18
-5.59233 -0.874992 -6.80291e-18
-5.55653 -0.874992 -6.80291e-18
-5.52074 -0.874992 -6.80291e-18
-5.48497 -0.874992 -6.80291e-18
-5.4492 -0.874992 -6.80291e-18
-5.41346 -0.874992 -6.80291e-18
-5.37773 -0.874992 -6.80291e-18
-5.34201 -0.874992 -6.80291e-18
-5.30631 -0.874992 -6.80291e-18
-5.27062 -0.874992 -6.80291e-18
-5.23494 -0.874992 -6.80291e-18
-5.19928 -0.874992 -6.80291e-18
-5.16363 -0.874992 -6.80291e-18
-5.128 -0.874992 -6.80291e-18
-5.09237 -0.874992 -6.80291e-18
-5.05677 -0.874992 -6.80291e-18
-5.02117 -0.874992 -6.80291e-18
-4.98559 -0.874992 -6.80291e-18
-4.95002 -0.874992 -6.80291e-18
-4.91446 -0.874992 -6.80291e-18
-4.87892 -0.874992 -6.80291e-18
-4.84339 -0.874992 -6.80291e-18
-4.80787 -0.874992 -6.80291e-18
-4.77237 -0.874992 -6.80291e-18
-4.73687 -0.874992 -6.80291e-18
-4.70139 -0.874992 -6.80291e-18
-4.66592 -0.874992 -6.80291e-18
-4.63046 -0.874992 -6.80291e-18
-4.59502 -0.874992 -6.80291e-18
-4.55958 -0.874992 -6.80291e-18
-4.52416 -0.874992 -6.80291e-18
-4.48875 -0.874992 -6.80291e-18
-4.45335 -0.874992 -6.80291e-18
-4.41797 -0.874992 -6.80291e-18
-4.38259 -0.874992 -6.80291e-18
-4.34722 -0.874992 -6.80291e-18
-4.31187 -0.874992 -6.80291e-18
-4.27653 -0.874992 -6.80291e-18
-4.24119 -0.874992 -6.80291e-18
-4.20587 -0.874992 -6.80291e-18
-4.17056 -0.874992 -6.80291e-18
-4.13526 -0.874992 -6.80291e-18
-4.09997 -0.874992 -6.80291e-18
-4.06469 -0.874992 -6.80291e-18
-4.02942 -0.874992 -6.80291e-18
-3.99416 -0.874992 -6.80291e-18
-3.95891 -0.874992 -6.80291e-18
-3.92367 -0.874992 -6.80291e-18
-3.88844 -0.874992 -6.80291e-18
-3.85322 -0.874992 -6.80291e-18
-3.81801 -0.874992 -6.80291e-18
-3.7828 -0.874992 -6.80291e-18
-3.74761 -0.874992 -6.80291e-18
-3.71243 -0.874992 -6.80291e-18
-3.67726 -0.874992 -6.80291e-18
-3.64209 -0.874992 -6.80291e-18
-3.60694 -0.874992 -6.80291e-18
-3.57179 -0.874992 -6.80291e-18
-3.53665 -0.874992 -6.80291e-18
-3.50152 -0.874992 -6.80291e-18
-3.4664 -0.874992 -6.80291e-18
-3.43129 -0.874992 -6.80291e-18
-3.39619 -0.874992 -6.80291e-18
-3.36109 -0.874992 -6.80291e-18
-3.32601 -0.874992 -6.80291e-18
-3.29093 -0.874992 -6.80291e-18
-3.25586 -0.874992 -6.80291e-18
-3.2208 -0.874992 -6.80291e-18
-3.18574 -0.874992 -6.80291e-18
-3.1507 -0.874992 -6.80291e-18
-3.11566 -0.874992 -6.80291e-18
-3.08063 -0.874992 -6.80291e-18
-3.0456 -0.874992 -6.80291e-18
-3.01059 -0.874992 -6.80291e-18
-2.97558 -0.874992 -6.80291e-18
-2.94058 -0.874992 -6.80291e-18
-2.90558 -0.874992 -6.80291e-18
-2.87059 -0.874992 -6.80291e-18
-2.83561 -0.874992 -6.80291e-18
-2.80064 -0.874992 -6.80291e-18
-2.76567 -0.874992 -6.80291e-18
-2.73071 -0.874992 -6.80291e-18
-2.69576 -0.874992 -6.80291e-18
-2.66081 -0.874992 -6.80291e-18
-2.62587 -0.874992 -6.80291e-18
-2.59094 -0.874992 -6.80291e-18
-2.55601 -0.874992 -6.80291e-18
-2.52109 -0.874992 -6.80291e-18
-2.48617 -0.874992 -6.80291e-18
-2.45126 -0.874992 -6.80291e-18
-2.41636 -0.874992 -6.80291e-18
-2.38146 -0.874992 -6.80291e-18
-2.34657 -0.874992 -6.80291e-18
-2.31168 -0.874992 -6.80291e-18
-2.2768 -0.874992 -6.80291e-18
-2.24192 -0.874992 -6.80291e-18
-2.20705 -0.874992 -6.80291e-18
-2.17219 -0.874992 -6.80291e-18
-2.13733 -0.874992 -6.80291e-18
-2.10247 -0.874992 -6.80291e-18
-2.06762 -0.874992 -6.80291e-18
-2.03278 -0.874992 -6.80291e-18
-1.99794 -0.874992 -6.80291e-18
-1.9631 -0.874992 -6.80291e-18
-1.92827 -0.874992 -6.80291e-18
-1.89345 -0.874992 -6.80291e-18
-1.85862 -0.874992 -6.80291e-18
-1.82381 -0.874992 -6.80291e-18
-1.78899 -0.874992 -6.80291e-18
-1.75419 -0.874992 -6.80291e-18
-1.71938 -0.874992 -6.80291e-18
-1.68458 -0.874992 -6.80291e-18
-1.64979 -0.874992 -6.80291e-18
-1.61499 -0.874992 -6.80291e-18
-1.58021 -0.874992 -6.80291e-18
-1.54542 -0.874992 -6.80291e-18
-1.51064 -0.874992 -6.80291e-18
-1.47586 -0.874992 -6.80291e-18
-1.44109 -0.874992 -6.80291e-18
-1.40632 -0.874992 -6.80291e-18
-1.37155 -0.874992 -6.80291e-18
-1.33679 -0.874992 -6.80291e-18
-1.30203 -0.874992 -6.80291e-18
-1.26727 -0.874992 -6.80291e-18
-1.23251 -0.874992 -6.80291e-18
-1.19776 -0.874992 -6.80291e-18
-1.16301 -0.874992 -6.80291e-18
-1.12827 -0.874992 -6.80291e-18
-1.09352 -0.874992 -6.80291e-18
-1.05878 -0.874992 -6.80291e-18
-1.02405 -0.874992 -6.80291e-18
-0.989309 -0.874992 -6.80291e-18
-0.954576 -0.874992 -6.80291e-18
-0.919844 -0.874992 -6.80291e-18
-0.885115 -0.874992 -6.80291e-18
-0.850388 -0.874992 -6.80291e-18
-0.815663 -0.874992 -6.80291e-18
-0.78094 -0.874992 -6.80291e-18
-0.746219 -0.874992 -6.80291e-18
-0.711499 -0.874992 -6.80291e-18
-0.676781 -0.874992 -6.80291e-18
-0.642065 -0.874992 -6.80291e-18
-0.60735 -0.874992 -6.80291e-18
-0.572637 -0.874992 -6.80291e-18
-0.537925 -0.874992 -6.80291e-18
-0.503214 -0.874992 -6.80291e-18
-0.468504 -0.874992 -6.80291e-18
-0.433796 -0.874992 -6.80291e-18
-0.399089 -0.874992 -6.80291e-18
-0.364382 -0.874992 -6.80291e-18
-0.329676 -0.874992 -6.80291e-18
-0.294972 -0.874992 -6.80291e-18
-0.260267 -0.874992 -6.80291e-18
-0.225564 -0.874992 -6.80291e-18
-0.190861 -0.874992 -6.80291e-18
-0.156158 -0.874992 -6.80291e-18
-0.121456 -0.874992 -6.80291e-18
-0.0867541 -0.874992 -6.80291e-18
-0.0520524 -0.874992 -6.80291e-18
-0.0173508 -0.874992 -6.80291e-18
0.0173508 -0.874992 -6.80291e-18
0.0520524 -0.874992 -6.80291e-18
0.0867541 -0.874992 -6.80291e-18
0.121456 -0.874992 -6.80291e-18
0.156158 -0.874992 -6.80291e-18
0.190861 -0.874992 -6.80291e-18
0.225564 -0.874992 -6.80291e-18
0.260267 -0.874992 -6.80291e-18
0.294972 -0.874992 -6.80291e-18
0.329676 -0.874992 -6.80291e-18
0.364382 -0.874992 -6.80291e-18
0.399089 -0.874992 -6.80291e-18
0.433796 -0.874992 -6.80291e-18
0.468504 -0.874992 -6.80291e-18
0.503214 -0.874992 -6.80291e-18
0.537925 -0.874992 -6.80291e-18
0.572637 -0.874992 -6.80291e-18
0.60735 -0.874992 -6.80291e-18
0.642065 -0.874992 -6.80291e-18
0.676781 -0.874992 -6.80291e-18
0.711499 -0.874992 -6.80291e-18
0.746219 -0.874992 -6.80291e-18
0.78094 -0.874992 -6.80291e-18
0.815663 -0.874992 -6.80291e-18
0.850388 -0.874992 -6.80291e-18
0.885115 -0.874992 -6.80291e-18
0.919844 -0.874992 -6.80291e-18
0.954576 -0.874992 -6.80291e-18
0.989309 -0.874992 -6.80291e-18
1.02405 -0.874992 -6.80291e-18
1.05878 -0.874992 -6.80291e-18
1.09352 -0.874992 -6.80291e-18
1.12827 -0.874992 -6.80291e-18
1.16301 -0.874992 -6.80291e-18
1.19776 -0.874992 -6.80291e-18
1.23251 -0.874992 -6.80291e-18
1.26727 -0.874992 -6.80291e-18
1.30203 -0.874992 -6.80291e-18
1.33679 -0.874992 -6.80291e-18
1.37155 -0.874992 -6.80291e-18
1.40632 -0.874992 -6.80291e-18
1.44109 -0.874992 -6.80291e-18
1.47586 -0.874992 -6.80291e-18
1.51064 -0.874992 -6.80291e-18
1.54542 -0.874992 -6.80291e-18
1.58021 -0.874992 -6.80291e-18
1.61499 -0.874992 -6.80291e-18
1.64979 -0.874992 -6.80291e-18
1.68458 -0.874992 -6.80291e-18
1.71938 -0.874992 -6.80291e-18
1.75419 -0.874992 -6.80291e-18
1.78899 -0.874992 -6.80291e-18
1.82381 -0.874992 -6.80291e-18
1.85862 -0.874992 -6.80291e-18
1.89345 -0.874992 -6.80291e-18
1.92827 -0.874992 -6.80291e-18
1.9631 -0.874992 -6.80291e-18
1.99794 -0.874992 -6.80291e-18
2.03278 -0.874992 -6.80291e-18
2.06762 -0.874992 -6.80291e-18
2.10247 -0.874992 -6.80291e-18
2.13733 -0.874992 -6.80291e-18
2.17219 -0.874992 -6.80291e-18
2.20705 -0.874992 -6.80291e-18
2.24192 -0.874992 -6.80291e-18
2.2768 -0.874992 -6.80291e-18
2.31168 -0.874992 -6.80291e-18
2.34657 -0.874992 -6.80291e-18
2.38146 -0.874992 -6.80291e-18
2.41636 -0.874992 -6.80291e-18
2.45126 -0.874992 -6.80291e-18
2.48617 -0.874992 -6.80291e-18
2.52109 -0.874992 -6.80291e-18
2.55601 -0.874992 -6.80291e-18
2.59094 -0.874992 -6.80291e-18
2.62587 -0.874992 -6.80291e-18
2.66081 -0.874992 -6.80291e-18
2.69576 -0.874992 -6.80291e-18
2.73071 -0.874992 -6.80291e-18
2.76567 -0.874992 -6.80291e-18
2.80064 -0.874992 -6.80291e-18
2.83561 -0.874992 -6.80291e-18
2.87059 -0.874992 -6.80291e-18
2.90558 -0.874992 -6.80291e-18
2.94058 -0.874992 -6.80291e-18
2.97558 -0.874992 -6.80291e-18
3.01059 -0.874992 -6.80291e-18
3.0456 -0.874992 -6.80291e-18
3.08063 -0.874992 -6.80291e-18
3.11566 -0.874992 -6.80291e-18
3.1507 -0.874992 -6.80291e-18
3.18574 -0.874992 -6.80291e-18
3.2208 -0.874992 -6.80291e-18
3.25586 -0.874992 -6.80291e-18
3.29093 -0.874992 -6.80291e-18
3.32601 -0.874992 -6.80291e-18
3.36109 -0.874992 -6.80291e-18
3.39619 -0.874992 -6.80291e-18
3.43129 -0.874992 -6.80291e-18
3.4664 -0.874992 -6.80291e-18
3.50152 -0.874992 -6.80291e-18
3.53665 -0.874992 -6.80291e-18
3.57179 -0.874992 -6.80291e-18
3.60694 -0.874992 -6.80291e-18
3.64209 -0.874992 -6.80291e-18
3.67726 -0.874992 -6.80291e-18
3.71243 -0.874992 -6.80291e-18
3.74761 -0.874992 -6.80291e-18
3.7828 -0.874992 -6.80291e-18
3.81801 -0.874992 -6.80291e-18
3.85322 -0.874992 -6.80291e-18
3.88844 -0.874992 -6.80291e-18
3.92367 -0.874992 -6.80291e-18
3.95891 -0.874992 -6.80291e-18
3.99416 -0.874992 -6.80291e-18
4.02942 -0.874992 -6.80291e-18
4.06469 -0.874992 -6.80291e-18
4.09997 -0.874992 -6.80291e-18
4.13526 -0.874992 -6.80291e-18
4.17056 -0.874992 -6.80291e-18
4.20587 -0.874992 -6.80291e-18
4.24119 -0.874992 -6.80291e-18
4.27653 -0.874992 -6.80291e-18
4.31187 -0.874992 -6.80291e-18
4.34722 -0.874992 -6.80291e-18
4.38259 -0.874992 -6.80291e-18
4.41797 -0.874992 -6.80291e-18
4.45335 -0.874992 -6.80291e-18
4.48875 -0.874992 -6.80291e-18
4.52416 -0.874992 -6.80291e-18
4.55958 -0.874992 -6.80291e-18
4.59502 -0.874992 -6.80291e-18
4.63046 -0.874992 -6.80291e-18
4.66592 -0.874992 -6.80291e-18
4.70139 -0.874992 -6.80291e-18
4.73687 -0.874992 -6.80291e-18
4.77237 -0.874992 -6.80291e-18
4.80787 -0.874992 -6.80291e-18
4.84339 -0.874992 -6.80291e-18
4.87892 -0.874992 -6.80291e-18
4.91446 -0.874992 -6.80291e-18
4.95002 -0.874992 -6.80291e-18
4.98559 -0.874992 -6.80291e-18
5.02117 -0.874992 -6.80291e-18
5.05677 -0.874992 -6.80291e-18
5.09237 -0.874992 -6.80291e-18
5.128 -0.874992 -6.80291e-18
5.16363 -0.874992 -6.80291e-18
5.19928 -0.874992 -6.80291e-18
5.23494 -0.874992 -6.80291e-18
5.27062 -0.874992 -6.80291e-18
5.30631 -0.874992 -6.80291e-18
5.34201 -0.874992 -6.80291e-18
5.37773 -0.874992 -6.80291e-18
5.41346 -0.874992 -6.80291e-18
5.4492 -0.874992 -6.80291e-18
5.48497 -0.874992 -6.80291e-18
5.52074 -0.874992 -6.80291e-18
5.55653 -0.874992 -6.80291e-18
5.59233 -0.874992 -6.80291e-18
5.62815 -0.874992 -6.80291e-18
5.66399 -0.874992 -6.80291e-18
5.69984 -0.874992 -6.80291e-18
5.7357 -0.874992 -6.80291e-18
5.77158 -0.874992 -6.80291e-18
5.80748 -0.874992 -6.80291e-18
5.84339 -0.874992 -6.80291e-18
5.87932 -0.874992 -6.80291e-18
5.91526 -0.874992 -6.80291e-18
5.95122 -0.874992 -6.80291e-18
5.9872 -0.874992 -6.80291e-18
6.02319 -0.874992 -6.80291e-18
6.05919 -0.874992 -6.80291e-18
6.09522 -0.874992 -6.80291e-18
6.13126 -0.874992 -6.80291e-18
6.16732 -0.874992 -6.80291e-18
6.20339 -0.874992 -6.80291e-18
6.23949 -0.874992 -6.80291e-18
6.27559 -0.874992 -6.80291e-18
6.31172 -0.874992 -6.80291e-18
6.34786 -0.874992 -6.80291e-18
6.38403 -0.874992 -6.80291e-18
6.42021 -0.874992 -6.80291e-18
6.4564 -0.874992 -6.80291e-18
6.49262 -0.874992 -6.80291e-18
6.52885 -0.874992 -6.80291e-18
6.5651 -0.874992 -6.80291e-18
6.60137 -0.874992 -6.80291e-18
6.63766 -0.874992 -6.80291e-18
6.67397 -0.874992 -6.80291e-18
6.71029 -0.874992 -6.80291e-18
6.74664 -0.874992 -6.80291e-18
6.783 -0.874992 -6.80291e-18
6.81938 -0.874992 -6.80291e-18
6.85579 -0.874992 -6.80291e-18
6.89221 -0.874992 -6.80291e-18
6.92865 -0.874992 -6.80291e-18
6.96511 -0.874992 -6.80291e-18
7.00159 -0.874992 -6.80291e-18
7.0381 -0.874992 -6.80291e-18
7.07462 -0.874992 -6.80291e-18
7.11116 -0.874992 -6.80291e-18
7.14772 -0.874992 -6.80291e-18
7.18431 -0.874992 -6.80291e-18
7.22091 -0.874992 -6.80291e-18
7.25754 -0.874992 -6.80291e-18
7.29418 -0.874992 -6.80291e-18
7.33085 -0.874992 -6.80291e-18
7.36754 -0.874992 -6.80291e-18
7.40425 -0.874992 -6.80291e-18
7.44099 -0.874992 -6.80291e-18
7.47774 -0.874992 -6.80291e-18
7.51452 -0.874992 -6.80291e-18
7.55132 -0.874992 -6.80291e-18
7.58814 -0.874992 -6.80291e-18
7.62498 -0.874992 -6.80291e-18
7.66185 -0.874992 -6.80291e-18
7.69874 -0.874992 -6.80291e-18
7.73566 -0.874992 -6.80291e-18
7.77259 -0.874992 -6.80291e-18
7.80955 -0.874992 -6.80291e-18
7.84654 -0.874992 -6.80291e-18
7.88355 -0.874992 -6.80291e-18
7.92058 -0.874992 -6.80291e-18
7.95763 -0.874992 -6.80291e-18
7.99471 -0.874992 -6.80291e-18
8.03182 -0.874992 -6.80291e-18
8.06895 -0.874992 -6.80291e-18
8.1061 -0.874992 -6.80291e-18
8.14328 -0.874992 -6.80291e-18
8.18049 -0.874992 -6.80291e-18
8.21772 -0.874992 -6.80291e-18
8.25497 -0.874992 -6.80291e-18
8.29226 -0.874992 -6.80291e-18
8.32956 -0.874992 -6.80291e-18
8.3669 -0.874992 -6.80291e-18
8.40426 -0.874992 -6.80291e-18
8.44165 -0.874992 -6.80291e-18
8.47906 -0.874992 -6.80291e-18
8.5165 -0.874992 -6.80291e-18
8.55397 -0.874992 -6.80291e-18
8.59146 -0.874992 -6.80291e-18
8.62899 -0.874992 -6.80291e-18
8.66654 -0.874992 -6.80291e-18
8.70412 -0.874992 -6.80291e-18
8.74172 -0.874992 -6.80291e-18
8.77936 -0.874992 -6.80291e-18
8.81702 -0.874992 -6.80291e-18
8.85471 -0.874992 -6.80291e-18
8.89244 -0.874992 -6.80291e-18
8.93019 -0.874992 -6.80291e-18
8.96797 -0.874992 -6.80291e-18
9.00578 -0.874992 -6.80291e-18
9.04362 -0.874992 -6.80291e-18
9.08149 -0.874992 -6.80291e-18
9.11939 -0.874992 -6.80291e-18
9.15732 -0.874992 -6.80291e-18
9.19528 -0.874992 -6.80291e-18
9.23327 -0.874992 -6.80291e-18
9.2713 -0.874992 -6.80291e-18
9.30935 -0.874992 -6.80291e-18
9.34744 -0.874992 -6.80291e-18
9.38556 -0.874992 -6.80291e-18
9.42371 -0.874992 -6.80291e-18
9.46189 -0.874992 -6.80291e-18
9.50011 -0.874992 -6.80291e-18
9.53836 -0.874992 -6.80291e-18
9.57664 -0.874992 -6.80291e-18
9.61496 -0.874992 -6.80291e-18
9.65331 -0.874992 -6.80291e-18
9.69169 -0.874992 -6.80291e-18
9.73011 -0.874992 -6.80291e-18
9.76856 -0.874992 -6.80291e-18
9.80704 -0.874992 -6.80291e-18
9.84557 -0.874992 -6.80291e-18
9.88412 -0.874992 -6.80291e-18
9.92271 -0.874992 -6.80291e-18
9.96134 -0.874992 -6.80291e-18
10 -0.874992 -6.80291e-18
10.0387 -0.874992 -6.80291e-18
10.0774 -0.874992 -6.80291e-18
10.1162 -0.874992 -6.80291e-18
10.155 -0.874992 -6.80291e-18
10.1939 -0.874992 -6.80291e-18
10.2328 -0.874992 -6.80291e-18
10.2717 -0.874992 -6.80291e-18
10.3106 -0.874992 -6.80291e-18
10.3496 -0.874992 -6.80291e-18
10.3887 -0.874992 -6.80291e-18
10.4278 -0.874992 -6.80291e-18
10.4669 -0.874992 -6.80291e-18
10.506 -0.874992 -6.80291e-18
10.5452 -0.874992 -6.80291e-18
10.5845 -0.874992 -6.80291e-18
10.6238 -0.874992 -6.80291e-18
10.6631 -0.874992 -6.80291e-18
10.7024 -0.874992 -6.80291e-18
10.7418 -0.874992 -6.80291e-18
10.7813 -0.874992 -6.80291e-18
10.8208 -0.874992 -6.80291e-18
10.8603 -0.874992 -6.80291e-18
10.8999 -0.874992 -6.80291e-18
10.9395 -0.874992 -6.80291e-18
10.9792 -0.874992 -6.80291e-18
11.0189 -0.874992 -6.80291e-18
11.0586 -0.874992 -6.80291e-18
11.0984 -0.874992 -6.80291e-18
11.1383 -0.874992 -6.80291e-18
11.1781 -0.874992 -6.80291e-18
11.2181 -0.874992 -6.80291e-18
11.2581 -0.874992 -6.80291e-18
11.2981 -0.874992 -6.80291e-18
11.3381 -0.874992 -6.80291e-18
11.3783 -0.874992 -6.80291e-18
11.4184 -0.874992 -6.80291e-18
11.4587 -0.874992 -6.80291e-18
11.4989 -0.874992 -6.80291e-18
11.5392 -0.874992 -6.80291e-18
11.5796 -0.874992 -6.80291e-18
11.62 -0.874992 -6.80291e-18
11.6605 -0.874992 -6.80291e-18
11.701 -0.874992 -6.80291e-18
11.7415 -0.874992 -6.80291e-18
11.7822 -0.874992 -6.80291e-18
11.8228 -0.874992 -6.80291e-18
11.8636 -0.874992 -6.80291e-18
11.9043 -0.874992 -6.80291e-18
11.9452 -0.874992 -6.80291e-18
11.986 -0.874992 -6.80291e-18
12.027 -0.874992 -6.80291e-18
12.068 -0.874992 -6.80291e-18
12.109 -0.874992 -6.80291e-18
12.1501 -0.874992 -6.80291e-18
12.1913 -0.874992 -6.80291e-18
12.2325 -0.874992 -6.80291e-18
12.2738 -0.874992 -6.80291e-18
12.3151 -0.874992 -6.80291e-18
12.3565 -0.874992 -6.80291e-18
12.3979 -0.874992 -6.80291e-18
12.4394 -0.874992 -6.80291e-18
12.481 -0.874992 -6.80291e-18
12.5226 -0.874992 -6.80291e-18
12.5643 -0.874992 -6.80291e-18
12.6061 -0.874992 -6.80291e-18
12.6479 -0.874992 -6.80291e-18
12.6898 -0.874992 -6.80291e-18
12.7317 -0.874992 -6.80291e-18
12.7737 -0.874992 -6.80291e-18
12.8158 -0.874992 -6.80291e-18
12.8579 -0.874992 -6.80291e-18
12.9001 -0.874992 -6.80291e-18
12.9424 -0.874992 -6.80291e-18
12.9847 -0.874992 -6.80291e-18
13.0271 -0.874992 -6.80291e-18
13.0696 -0.874992 -6.80291e-18
13.1121 -0.874992 -6.80291e-18
13.1547 -0.874992 -6.80291e-18
13.1974 -0.874992 -6.80291e-18
13.2402 -0.874992 -6.80291e-18
13.283 -0.874992 -6.80291e-18
13.3259 -0.874992 -6.80291e-18
13.3689 -0.874992 -6.80291e-18
13.4119 -0.874992 -6.80291e-18
13.455 -0.874992 -6.80291e-18
13.4982 -0.874992 -6.80291e-18
13.5415 -0.874992 -6.80291e-18
13.5848 -0.874992 -6.80291e-18
13.6283 -0.874992 -6.80291e-18
13.6718 -0.874992 -6.80291e-18
13.7153 -0.874992 -6.80291e-18
13.759 -0.874992 -6.80291e-18
13.8028 -0.874992 -6.80291e-18
13.8466 -0.874992 -6.80291e-18
13.8905 -0.874992 -6.80291e-18
13.9345 -0.874992 -6.80291e-18
13.9786 -0.874992 -6.80291e-18
14.0227 -0.874992 -6.80291e-18
14.067 -0.874992 -6.80291e-18
14.1113 -0.874992 -6.80291e-18
14.1558 -0.874992 -6.80291e-18
14.2003 -0.874992 -6.80291e-18
14.2449 -0.874992 -6.80291e-18
14.2896 -0.874992 -6.80291e-18
14.3344 -0.874992 -6.80291e-18
14.3793 -0.874992 -6.80291e-18
14.4243 -0.874992 -6.80291e-18
14.4693 -0.874992 -6.80291e-18
14.5145 -0.874992 -6.80291e-18
14.5598 -0.874992 -6.80291e-18
14.6052 -0.874992 -6.80291e-18
14.6506 -0.874992 -6.80291e-18
14.6962 -0.874992 -6.80291e-18
14.7419 -0.874992 -6.80291e-18
14.7877 -0.874992 -6.80291e-18
14.8336 -0.874992 -6.80291e-18
14.8796 -0.874992 -6.80291e-18
14.9257 -0.874992 -6.80291e-18
14.9719 -0.874992 -6.80291e-18
15.0182 -0.874992 -6.80291e-18
15.0647 -0.874992 -6.80291e-18
15.1112 -0.874992 -6.80291e-18
15.1579 -0.874992 -6.80291e-18
15.2047 -0.874992 -6.80291e-18
15.2516 -0.874992 -6.80291e-18
15.2986 -0.874992 -6.80291e-18
15.3458 -0.874992 -6.80291e-18
15.393 -0.874992 -6.80291e-18
15.4404 -0.874992 -6.80291e-18
15.488 -0.874992 -6.80291e-18
15.5356 -0.874992 -6.80291e-18
15.5834 -0.874992 -6.80291e-18
15.6313 -0.874992 -6.80291e-18
15.6794 -0.874992 -6.80291e-18
15.7276 -0.874992 -6.80291e-18
15.7759 -0.874992 -6.80291e-18
15.8243 -0.874992 -6.80291e-18
15.873 -0.874992 -6.80291e-18
15.9217 -0.874992 -6.80291e-18
15.9706 -0.874992 -6.80291e-18
16.0197 -0.874992 -6.80291e-18
16.0689 -0.874992 -6.80291e-18
16.1182 -0.874992 -6.80291e-18
16.1677 -0.874992 -6.80291e-18
16.2174 -0.874992 -6.80291e-18
16.2672 -0.874992 -6.80291e-18
16.3172 -0.874992 -6.80291e-18
16.3674 -0.874992 -6.80291e-18
16.4177 -0.874992 -6.80291e-18
16.4682 -0.874992 -6.80291e-18
16.5189 -0.874992 -6.80291e-18
16.5697 -0.874992 -6.80291e-18
16.6208 -0.874992 -6.80291e-18
16.672 -0.874992 -6.80291e-18
16.7234 -0.874992 -6.80291e-18
16.775 -0.874992 -6.80291e-18
16.8268 -0.874992 -6.80291e-18
16.8787 -0.874992 -6.80291e-18
16.9309 -0.874992 -6.80291e-18
16.9833 -0.874992 -6.80291e-18
17.0359 -0.874992 -6.80291e-18
17.0887 -0.874992 -6.80291e-18
17.1418 -0.874992 -6.80291e-18
17.195 -0.874992 -6.80291e-18
17.2485 -0.874992 -6.80291e-18
17.3022 -0.874992 -6.80291e-18
17.3562 -0.874992 -6.80291e-18
17.4104 -0.874992 -6.80291e-18
17.4648 -0.874992 -6.80291e-18
17.5195 -0.874992 -6.80291e-18
17.5744 -0.874992 -6.80291e-18
17.6296 -0.874992 -6.80291e-18
17.6851 -0.874992 -6.80291e-18
17.7408 -0.874992 -6.80291e-18
17.7969 -0.874992 -6.80291e-18
17.8532 -0.874992 -6.80291e-18
17.9098 -0.874992 -6.80291e-18
17.9667 -0.874992 -6.80291e-18
18.0239 -0.874992 -6.80291e-18
18.0815 -0.874992 -6.80291e-18
18.1393 -0.874992 -6.80291e-18
18.1975 -0.874992 -6.80291e-18
18.256 -0.874992 -6.80291e-18
18.3149 -0.874992 -6.80291e-18
18.3742 -0.874992 -6.80291e-18
18.4338 -0.874992 -6.80291e-18
18.4938 -0.874992 -6.80291e-18
18.5542 -0.874992 -6.80291e-18
18.615 -0.874992 -6.80291e-18
18.6762 -0.874992 -6.80291e-18
18.7379 -0.874992 -6.80291e-18
18.8 -0.874992 -6.80291e-18
18.8625 -0.874992 -6.80291e-18
18.9255 -0.874992 -6.80291e-18
18.9891 -0.874992 -6.80291e-18
19.0531 -0.874992 -6.80291e-18
19.1177 -0.874992 -6.80291e-18
19.1828 -0.874992 -6.80291e-18
19.2484 -0.874992 -6.80291e-18
19.3147 -0.874992 -6.80291e-18
19.3816 -0.874992 -6.80291e-18
19.4491 -0.874992 -6.80291e-18
19.5173 -0.874992 -6.80291e-18
19.5862 -0.874992 -6.80291e-18
19.6558 -0.874992 -6.80291e-18
19.7262 -0.874992 -6.80291e-18
19.7974 -0.874992 -6.80291e-18
19.8694 -0.874992 -6.80291e-18
19.9423 -0.874992 -6.80291e-18
20.0162 -0.874992 -6.80291e-18
20.091 -0.874992 -6.80291e-18
20.1669 -0.874992 -6.80291e-18
20.244 -0.874992 -6.80291e-18
20.3222 -0.874992 -6.80291e-18
20.4016 -0.874992 -6.80291e-18
20.4825 -0.874992 -6.80291e-18
20.5648 -0.874992 -6.80291e-18
20.6487 -0.874992 -6.80291e-18
20.7344 -0.874992 -6.80291e-18
20.8219 -0.874992 -6.80291e-18
20.9115 -0.874992 -6.80291e-18
21.0034 -0.874992 -6.80291e-18
21.0979 -0.874992 -6.80291e-18
21.1952 -0.874992 -6.80291e-18
21.2959 -0.874992 -6.80291e-18
21.4004 -0.874992 -6.80291e-18
21.5093 -0.874992 -6.80291e-18
21.6237 -0.874992 -6.80291e-18
21.7448 -0.874992 -6.80291e-18
21.8747 -0.874992 -6.80291e-18
22.0165 -0.874992 -6.80291e-18
22.1768 -0.874992 -6.80291e-18
22.3723 -0.874992 -6.80291e-18


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.75Lambda0.5Nc1ClassicOneLoop/SigmaRTwoLoop.txt <==
-22.3723 -0.109998 -9.96741e-05
-22.1768 -0.110422 -6.49311e-05
-22.0165 -0.110683 -9.31254e-05
-21.8747 -0.110896 -7.15861e-05
-21.7448 -0.111067 -9.21706e-05
-21.6237 -0.111223 -7.51755e-05
-21.5093 -0.111364 -9.22311e-05
-21.4004 -0.111501 -7.77506e-05
-21.2959 -0.111634 -9.26701e-05
-21.1952 -0.111767 -7.98475e-05
-21.0979 -0.1119 -9.33201e-05
-21.0034 -0.112035 -8.17419e-05
-20.9115 -0.112169 -9.42271e-05
-20.8219 -0.112302 -8.372e-05
-20.7344 -0.11243 -9.55724e-05
-20.6487 -0.112551 -8.60387e-05
-20.5648 -0.112661 -9.74476e-05
-20.4825 -0.11276 -8.87029e-05
-20.4016 -0.112846 -9.96648e-05
-20.3222 -0.112922 -9.14682e-05
-20.244 -0.112989 -0.000101947
-20.1669 -0.113048 -9.41517e-05
-20.091 -0.1131 -0.000104188
-20.0162 -0.113149 -9.67415e-05
-19.9423 -0.113193 -0.000106403
-19.8694 -0.113235 -9.9274e-05
-19.7974 -0.113274 -0.000108615
-19.7262 -0.113312 -0.000101778
-19.6558 -0.113349 -0.000110843
-19.5862 -0.113384 -0.000104273
-19.5173 -0.113418 -0.000113094
-19.4491 -0.113452 -0.000106769
-19.3816 -0.113485 -0.000115374
-19.3147 -0.113518 -0.000109276
-19.2484 -0.11355 -0.000117687
-19.1828 -0.113582 -0.000111798
-19.1177 -0.113614 -0.000120034
-19.0531 -0.113646 -0.00011434
-18.9891 -0.113677 -0.000122417
-18.9255 -0.113708 -0.000116905
-18.8625 -0.11374 -0.000124839
-18.8 -0.113771 -0.000119496
-18.7379 -0.113802 -0.000127298
-18.6762 -0.113833 -0.000122116
-18.615 -0.113864 -0.000129798
-18.5542 -0.113895 -0.000124767
-18.4938 -0.113926 -0.000132339
-18.4338 -0.113957 -0.000127451
-18.3742 -0.113989 -0.000134923
-18.3149 -0.11402 -0.000130171
-18.256 -0.114051 -0.00013755
-18.1975 -0.114083 -0.000132929
-18.1393 -0.114114 -0.000140223
-18.0815 -0.114146 -0.000135726
-18.0239 -0.114178 -0.000142941
-17.9667 -0.114209 -0.000138564
-17.9098 -0.114241 -0.000145707
-17.8532 -0.114273 -0.000141445
-17.7969 -0.114305 -0.000148522
-17.7408 -0.114338 -0.000144371
-17.6851 -0.11437 -0.000151387
-17.6296 -0.114403 -0.000147344
-17.5744 -0.114435 -0.000154304
-17.5195 -0.114468 -0.000150365
-17.4648 -0.114501 -0.000157274
-17.4104 -0.114534 -0.000153436
-17.3562 -0.114567 -0.000160299
-17.3022 -0.114601 -0.000156559
-17.2485 -0.114635 -0.000163379
-17.195 -0.114668 -0.000159737
-17.1418 -0.114702 -0.000166518
-17.0887 -0.114736 -0.000162969
-17.0359 -0.114771 -0.000169716
-16.9833 -0.114805 -0.000166259
-16.9309 -0.11484 -0.000172975
-16.8787 -0.114875 -0.000169609
-16.8268 -0.11491 -0.000176297
-16.775 -0.114945 -0.00017302
-16.7234 -0.11498 -0.000179683
-16.672 -0.115016 -0.000176494
-16.6208 -0.115052 -0.000183135
-16.5697 -0.115088 -0.000180033
-16.5189 -0.115124 -0.000186656
-16.4682 -0.115161 -0.000183639
-16.4177 -0.115197 -0.000190247
-16.3674 -0.115234 -0.000187314
-16.3172 -0.115271 -0.000193909
-16.2672 -0.115309 -0.000191061
-16.2174 -0.115346 -0.000197646
-16.1677 -0.115384 -0.000194881
-16.1182 -0.115422 -0.000201459
-16.0689 -0.115461 -0.000198777
-16.0197 -0.115499 -0.00020535
-15.9706 -0.115538 -0.00020275
-15.9217 -0.115577 -0.000209322
-15.873 -0.115616 -0.000206804
-15.8243 -0.115656 -0.000213376
-15.7759 -0.115696 -0.00021094
-15.7276 -0.115736 -0.000217516
-15.6794 -0.115776 -0.000215162
-15.6313 -0.115817 -0.000221743
-15.5834 -0.115858 -0.000219471
-15.5356 -0.115899 -0.00022606
-15.488 -0.11594 -0.00022387
-15.4404 -0.115982 -0.00023047
-15.393 -0.116024 -0.000228362
-15.3458 -0.116066 -0.000234975
-15.2986 -0.116109 -0.00023295
-15.2516 -0.116152 -0.000239578
-15.2047 -0.116195 -0.000237636
-15.1579 -0.116238 -0.000244282
-15.1112 -0.116282 -0.000242424
-15.0647 -0.116326 -0.00024909
-15.0182 -0.116371 -0.000247316
-14.9719 -0.116416 -0.000254004
-14.9257 -0.116461 -0.000252315
-14.8796 -0.116506 -0.000259029
-14.8336 -0.116552 -0.000257426
-14.7877 -0.116598 -0.000264167
-14.7419 -0.116644 -0.00026265
-14.6962 -0.116691 -0.000269422
-14.6506 -0.116738 -0.000267993
-14.6052 -0.116786 -0.000274796
-14.5598 -0.116834 -0.000273456
-14.5145 -0.116882 -0.000280295
-14.4693 -0.11693 -0.000279044
-14.4243 -0.116979 -0.000285921
-14.3793 -0.117029 -0.000284761
-14.3344 -0.117078 -0.000291678
-14.2896 -0.117128 -0.00029061
-14.2449 -0.117179 -0.00029757
-14.2003 -0.11723 -0.000296596
-14.1558 -0.117281 -0.000303602
-14.1113 -0.117332 -0.000302723
-14.067 -0.117385 -0.000309777
-14.0227 -0.117437 -0.000308996
-13.9786 -0.11749 -0.000316101
-13.9345 -0.117543 -0.000315418
-13.8905 -0.117597 -0.000322577
-13.8466 -0.117651 -0.000321995
-13.8028 -0.117706 -0.000329211
-13.759 -0.117761 -0.000328731
-13.7153 -0.117816 -0.000336008
-13.6718 -0.117872 -0.000335632
-13.6283 -0.117929 -0.000342972
-13.5848 -0.117986 -0.000342703
-13.5415 -0.118043 -0.000350109
-13.4982 -0.118101 -0.000349949
-13.455 -0.118159 -0.000357424
-13.4119 -0.118218 -0.000357376
-13.3689 -0.118277 -0.000364924
-13.3259 -0.118337 -0.00036499
-13.283 -0.118397 -0.000372615
-13.2402 -0.118458 -0.000372796
-13.1974 -0.118519 -0.000380501
-13.1547 -0.118581 -0.000380802
-13.1121 -0.118644 -0.000388591
-13.0696 -0.118707 -0.000389014
-13.0271 -0.11877 -0.00039689
-12.9847 -0.118834 -0.000397439
-12.9424 -0.118899 -0.000405406
-12.9001 -0.118964 -0.000406084
-12.8579 -0.11903 -0.000414146
-12.8158 -0.119096 -0.000414955
-12.7737 -0.119163 -0.000423118
-12.7317 -0.119231 -0.000424062
-12.6898 -0.119299 -0.000432329
-12.6479 -0.119368 -0.000433413
-12.6061 -0.119437 -0.000441787
-12.5643 -0.119507 -0.000443014
-12.5226 -0.119578 -0.000451502
-12.481 -0.119649 -0.000452876
-12.4394 -0.119721 -0.000461482
-12.3979 -0.119793 -0.000463007
-12.3565 -0.119867 -0.000471736
-12.3151 -0.119941 -0.000473417
-12.2738 -0.120015 -0.000482274
-12.2325 -0.120091 -0.000484116
-12.1913 -0.120167 -0.000493106
-12.1501 -0.120243 -0.000495114
-12.109 -0.120321 -0.000504243
-12.068 -0.120399 -0.000506421
-12.027 -0.120478 -0.000515695
-11.986 -0.120558 -0.00051805
-11.9452 -0.120638 -0.000527474
-11.9043 -0.12072 -0.000530011
-11.8636 -0.120802 -0.000539593
-11.8228 -0.120885 -0.000542317
-11.7822 -0.120968 -0.000552063
-11.7415 -0.121053 -0.000554981
-11.701 -0.121138 -0.000564898
-11.6605 -0.121224 -0.000568016
-11.62 -0.121311 -0.000578111
-11.5796 -0.121399 -0.000581437
-11.5392 -0.121488 -0.000591716
-11.4989 -0.121578 -0.000595257
-11.4587 -0.121668 -0.00060573
-11.4184 -0.12176 -0.000609492
-11.3783 -0.121852 -0.000620166
-11.3381 -0.121946 -0.000624158
-11.2981 -0.12204 -0.000635042
-11.2581 -0.122135 -0.000639273
-11.2181 -0.122232 -0.000650375
-11.1781 -0.122329 -0.000654852
-11.1383 -0.122427 -0.000666183
-11.0984 -0.122527 -0.000670916
-11.0586 -0.122627 -0.000682484
-11.0189 -0.122728 -0.000687483
-10.9792 -0.122831 -0.000699299
-10.9395 -0.122935 -0.000704573
-10.8999 -0.123039 -0.000716647
-10.8603 -0.123145 -0.000722208
-10.8208 -0.123252 -0.000734552
-10.7813 -0.12336 -0.00074041
-10.7418 -0.123469 -0.000753036
-10.7024 -0.12358 -0.000759202
-10.6631 -0.123692 -0.000772122
-10.6238 -0.123805 -0.00077861
-10.5845 -0.123919 -0.000791837
-10.5452 -0.124034 -0.000798659
-10.506 -0.124151 -0.000812206
-10.4669 -0.124269 -0.000819376
-10.4278 -0.124388 -0.000833258
-10.3887 -0.124509 -0.000840789
-10.3496 -0.124631 -0.000855021
-10.3106 -0.124755 -0.00086293
-10.2717 -0.12488 -0.000877528
-10.2328 -0.125006 -0.00088583
-10.1939 -0.125134 -0.00090081
-10.155 -0.125263 -0.000909522
-10.1162 -0.125394 -0.000924902
-10.0774 -0.125526 -0.000934042
-10.0387 -0.12566 -0.00094984
-10 -0.125795 -0.000959426
-9.96134 -0.125933 -0.000975662
-9.92271 -0.126071 -0.000985715
-9.88412 -0.126212 -0.00100241
-9.84557 -0.126354 -0.00101295
-9.80704 -0.126497 -0.00103012
-9.76856 -0.126643 -0.00104117
-9.73011 -0.12679 -0.00105885
-9.69169 -0.126939 -0.00107043
-9.65331 -0.12709 -0.00108864
-9.61496 -0.127243 -0.00110077
-9.57664 -0.127397 -0.00111953
-9.53836 -0.127554 -0.00113226
-9.50011 -0.127712 -0.00115159
-9.46189 -0.127873 -0.00116493
-9.42371 -0.128035 -0.00118488
-9.38556 -0.1282 -0.00119885
-9.34744 -0.128367 -0.00121944
-9.30935 -0.128536 -0.00123408
-9.2713 -0.128707 -0.00125534
-9.23327 -0.12888 -0.00127069
-9.19528 -0.129055 -0.00129266
-9.15732 -0.129233 -0.00130875
-9.11939 -0.129413 -0.00133146
-9.08149 -0.129596 -0.00134832
-9.04362 -0.129781 -0.00137181
-9.00578 -0.129968 -0.00138949
-8.96797 -0.130158 -0.00141381
-8.93019 -0.13035 -0.00143235
-8.89244 -0.130546 -0.00145753
-8.85471 -0.130743 -0.00147698
-8.81702 -0.130944 -0.00150307
-8.77936 -0.131147 -0.00152347
-8.74172 -0.131353 -0.00155053
-8.70412 -0.131562 -0.00157193
-8.66654 -0.131774 -0.0016
-8.62899 -0.131988 -0.00162246
-8.59146 -0.132206 -0.0016516
-8.55397 -0.132427 -0.00167518
-8.5165 -0.132651 -0.00170546
-8.47906 -0.132878 -0.00173021
-8.44165 -0.133109 -0.00176168
-8.40426 -0.133343 -0.00178768
-8.3669 -0.13358 -0.00182042
-8.32956 -0.133821 -0.00184774
-8.29226 -0.134065 -0.00188182
-8.25497 -0.134313 -0.00191053
-8.21772 -0.134564 -0.00194603
-8.18049 -0.13482 -0.00197621
-8.14328 -0.135079 -0.00201322
-8.1061 -0.135342 -0.00204496
-8.06895 -0.135609 -0.00208357
-8.03182 -0.135881 -0.00211697
-7.99471 -0.136156 -0.00215727
-7.95763 -0.136436 -0.00219242
-7.92058 -0.13672 -0.00223453
-7.88355 -0.137008 -0.00227155
-7.84654 -0.137301 -0.00231557
-7.80955 -0.137599 -0.00235458
-7.77259 -0.137902 -0.00240063
-7.73566 -0.138209 -0.00244175
-7.69874 -0.138521 -0.00248997
-7.66185 -0.138839 -0.00253334
-7.62498 -0.139162 -0.00258387
-7.58814 -0.139489 -0.00262965
-7.55132 -0.139823 -0.00268264
-7.51452 -0.140162 -0.00273097
-7.47774 -0.140506 -0.0027866
-7.44099 -0.140857 -0.00283766
-7.40425 -0.141213 -0.00289611
-7.36754 -0.141576 -0.00295009
-7.33085 -0.141944 -0.00301154
-7.29418 -0.14232 -0.00306865
-7.25754 -0.142701 -0.00313332
-7.22091 -0.14309 -0.00319378
-7.18431 -0.143485 -0.00326191
-7.14772 -0.143887 -0.00332595
-7.11116 -0.144297 -0.00339779
-7.07462 -0.144713 -0.00346568
-7.0381 -0.145138 -0.0035415
-7.00159 -0.14557 -0.00361354
-6.96511 -0.14601 -0.00369364
-6.92865 -0.146458 -0.00377013
-6.89221 -0.146915 -0.00385484
-6.85579 -0.14738 -0.00393613
-6.81938 -0.147854 -0.00402581
-6.783 -0.148337 -0.00411227
-6.74664 -0.14883 -0.00420732
-6.71029 -0.149332 -0.00429937
-6.67397 -0.149843 -0.00440022
-6.63766 -0.150365 -0.0044983
-6.60137 -0.150897 -0.00460542
-6.5651 -0.151439 -0.00471005
-6.52885 -0.151993 -0.00482397
-6.49262 -0.152557 -0.00493568
-6.4564 -0.153133 -0.00505698
-6.42021 -0.153721 -0.00517638
-6.38403 -0.154321 -0.0053057
-6.34786 -0.154934 -0.00543347
-6.31172 -0.155559 -0.00557151
-6.27559 -0.156198 -0.0057084
-6.23949 -0.15685 -0.00585594
-6.20339 -0.157516 -0.00600276
-6.16732 -0.158197 -0.00616068
-6.13126 -0.158892 -0.00631836
-6.09522 -0.159603 -0.00648762
-6.05919 -0.16033 -0.00665719
-6.02319 -0.161072 -0.00683887
-5.9872 -0.161832 -0.00702146
-5.95122 -0.162609 -0.00721678
-5.91526 -0.163403 -0.00741366
-5.87932 -0.164216 -0.00762396
-5.84339 -0.165048 -0.00783657
-5.80748 -0.165899 -0.00806337
-5.77158 -0.166771 -0.00829331
-5.7357 -0.167663 -0.00853832
-5.69984 -0.168577 -0.0087874
-5.66399 -0.169512 -0.00905253
-5.62815 -0.170471 -0.00932279
-5.59233 -0.171454 -0.00961022
-5.55653 -0.17246 -0.00990396
-5.52074 -0.173492 -0.0102161
-5.48497 -0.174551 -0.010536
-5.4492 -0.175636 -0.0108757
-5.41346 -0.176749 -0.0112246
-5.37773 -0.177891 -0.011595
-5.34201 -0.179062 -0.0119763
-5.30631 -0.180265 -0.012381
-5.27062 -0.1815 -0.0127986
-5.23494 -0.182767 -0.0132417
-5.19928 -0.184069 -0.0137001
-5.16363 -0.185407 -0.0141864
-5.128 -0.186781 -0.0146905
-5.09237 -0.188193 -0.0152253
-5.05677 -0.189644 -0.0157811
-5.02117 -0.191136 -0.0163707
-4.98559 -0.19267 -0.0169848
-4.95002 -0.194248 -0.0176365
-4.91446 -0.195871 -0.0183166
-4.87892 -0.197541 -0.0190387
-4.84339 -0.199259 -0.019794
-4.80787 -0.201027 -0.0205962
-4.77237 -0.202847 -0.021437
-4.73687 -0.204721 -0.0223307
-4.70139 -0.20665 -0.0232692
-4.66592 -0.208637 -0.0242674
-4.63046 -0.210682 -0.025318
-4.59502 -0.212789 -0.0264362
-4.55958 -0.214958 -0.0276155
-4.52416 -0.217192 -0.0288718
-4.48875 -0.219493 -0.0301992
-4.45335 -0.221863 -0.0316147
-4.41797 -0.224302 -0.0331133
-4.38259 -0.226813 -0.034713
-4.34722 -0.229398 -0.0364097
-4.31187 -0.232058 -0.0382227
-4.27653 -0.234793 -0.0401493
-4.24119 -0.237605 -0.0422101
-4.20587 -0.240494 -0.0444038
-4.17056 -0.24346 -0.0467527
-4.13526 -0.246503 -0.0492572
-4.09997 -0.249622 -0.0519413
-4.06469 -0.252814 -0.0548077
-4.02942 -0.256077 -0.0578822
-3.99416 -0.259406 -0.0611695
-3.95891 -0.262798 -0.0646979
-3.92367 -0.266244 -0.0684744
-3.88844 -0.269736 -0.0725293
-3.85322 -0.273264 -0.0768718
-3.81801 -0.276813 -0.0815347
-3.7828 -0.280369 -0.0865289
-3.74761 -0.28391 -0.0918887
-3.71243 -0.287415 -0.0976263
-3.67726 -0.290856 -0.103776
-3.64209 -0.294201 -0.11035
-3.60694 -0.297412 -0.117382
-3.57179 -0.300447 -0.124879
-3.53665 -0.303257 -0.132871
-3.50152 -0.305785 -0.141359
-3.4664 -0.307972 -0.150361
-3.43129 -0.309748 -0.159868
-3.39619 -0.311041 -0.169881
-3.36109 -0.311773 -0.18037
-3.32601 -0.311861 -0.191315
-3.29093 -0.311224 -0.202658
-3.25586 -0.309779 -0.214347
-3.2208 -0.30745 -0.226294
-3.18574 -0.30417 -0.23841
-3.1507 -0.299883 -0.250574
-3.11566 -0.294552 -0.262666
-3.08063 -0.288159 -0.274537
-3.0456 -0.280714 -0.286049
-3.01059 -0.272254 -0.297042
-2.97558 -0.262842 -0.307382
-2.94058 -0.252572 -0.316924
-2.90558 -0.241563 -0.325563
-2.87059 -0.229954 -0.333195
-2.83561 -0.217898 -0.339765
-2.80064 -0.205559 -0.34523
-2.76567 -0.193101 -0.349595
-2.73071 -0.180681 -0.352878
-2.69576 -0.168445 -0.355141
-2.66081 -0.156524 -0.35645
-2.62587 -0.145025 -0.356909
-2.59094 -0.134037 -0.356612
-2.55601 -0.123624 -0.355682
-2.52109 -0.11383 -0.354224
-2.48617 -0.104679 -0.35236
-2.45126 -0.0961767 -0.350188
-2.41636 -0.0883154 -0.34782
-2.38146 -0.0810737 -0.345337
-2.34657 -0.074421 -0.342834
-2.31168 -0.068319 -0.340375
-2.2768 -0.0627241 -0.338034
-2.24192 -0.0575885 -0.335857
-2.20705 -0.0528624 -0.333903
-2.17219 -0.0484939 -0.332201
-2.13733 -0.0444308 -0.330795
-2.10247 -0.0406202 -0.329704
-2.06762 -0.0370095 -0.328959
-2.03278 -0.033546 -0.328569
-1.99794 -0.0301772 -0.328558
-1.9631 -0.0268504 -0.328926
-1.92827 -0.023513 -0.329689
-1.89345 -0.0201115 -0.33084
-1.85862 -0.016592 -0.33239
-1.82381 -0.0128995 -0.334323
-1.78899 -0.00897799 -0.336643
-1.75419 -0.00476993 -0.339326
-1.71938 -0.000216479 -0.342365
-1.68458 0.00474259 -0.345727
-1.64979 0.0101686 -0.349393
-1.61499 0.0161237 -0.353314
-1.58021 0.02267 -0.357456
-1.54542 0.0298684 -0.361753
-1.51064 0.037778 -0.36615
-1.47586 0.0464533 -0.370558
-1.44109 0.055943 -0.3749
-1.40632 0.066287 -0.379063
-1.37155 0.0775132 -0.382945
-1.33679 0.0896348 -0.386409
-1.30203 0.102647 -0.389333
-1.26727 0.116522 -0.391567
-1.23251 0.131211 -0.392978
-1.19776 0.146635 -0.393415
-1.16301 0.162691 -0.392757
-1.12827 0.179247 -0.390876
-1.09352 0.196147 -0.387686
-1.05878 0.213215 -0.383106
-1.02405 0.230263 -0.377111
-0.989309 0.247091 -0.369687
-0.954576 0.263505 -0.360881
-0.919844 0.279318 -0.350752
-0.885115 0.294363 -0.339417
-0.850388 0.308495 -0.326996
-0.815663 0.321602 -0.313652
-0.78094 0.333602 -0.299541
-0.746219 0.344447 -0.284845
-0.711499 0.354123 -0.26972
-0.676781 0.362643 -0.25434
-0.642065 0.370047 -0.238839
-0.60735 0.376393 -0.223359
-0.572637 0.381758 -0.207999
-0.537925 0.386226 -0.19286
-0.503214 0.389889 -0.178001
-0.468504 0.392842 -0.163486
-0.433796 0.395176 -0.149336
-0.399089 0.396982 -0.135582
-0.364382 0.398344 -0.122218
-0.329676 0.39934 -0.109247
-0.294972 0.400041 -0.0966441
-0.260267 0.400511 -0.0843957
-0.225564 0.400805 -0.0724612
-0.190861 0.400971 -0.0608167
-0.156158 0.401049 -0.0494128
-0.121456 0.401073 -0.0382189
-0.0867541 0.401068 -0.0271807
-0.0520524 0.401054 -0.0162639
-0.0173508 0.401044 -0.00541169
0.0173508 0.401044 0.00541169
0.0520524 0.401054 0.0162639
0.0867541 0.401068 0.0271807
0.121456 0.401073 0.0382189
0.156158 0.401049 0.0494128
0.190861 0.400971 0.0608167
0.225564 0.400805 0.0724612
0.260267 0.400511 0.0843957
0.294972 0.400041 0.0966441
0.329676 0.39934 0.109247
0.364382 0.398344 0.122218
0.399089 0.396982 0.135582
0.433796 0.395176 0.149336
0.468504 0.392842 0.163486
0.503214 0.389889 0.178001
0.537925 0.386226 0.19286
0.572637 0.381758 0.207999
0.60735 0.376393 0.223359
0.642065 0.370047 0.238839
0.676781 0.362643 0.25434
0.711499 0.354123 0.26972
0.746219 0.344447 0.284845
0.78094 0.333602 0.299541
0.815663 0.321602 0.313652
0.850388 0.308495 0.326996
0.885115 0.294363 0.339417
0.919844 0.279318 0.350752
0.954576 0.263505 0.360881
0.989309 0.247091 0.369687
1.02405 0.230263 0.377111
1.05878 0.213215 0.383106
1.09352 0.196147 0.387686
1.12827 0.179247 0.390876
1.16301 0.162691 0.392757
1.19776 0.146635 0.393415
1.23251 0.131211 0.392978
1.26727 0.116522 0.391567
1.30203 0.102647 0.389333
1.33679 0.0896348 0.386409
1.37155 0.0775132 0.382945
1.40632 0.066287 0.379063
1.44109 0.055943 0.3749
1.47586 0.0464533 0.370558
1.51064 0.037778 0.36615
1.54542 0.0298684 0.361753
1.58021 0.02267 0.357456
1.61499 0.0161237 0.353314
1.64979 0.0101686 0.349393
1.68458 0.00474259 0.345727
1.71938 -0.000216479 0.342365
1.75419 -0.00476993 0.339326
1.78899 -0.00897799 0.336643
1.82381 -0.0128995 0.334323
1.85862 -0.016592 0.33239
1.89345 -0.0201115 0.33084
1.92827 -0.023513 0.329689
1.9631 -0.0268504 0.328926
1.99794 -0.0301772 0.328558
2.03278 -0.033546 0.328569
2.06762 -0.0370095 0.328959
2.10247 -0.0406202 0.329704
2.13733 -0.0444308 0.330795
2.17219 -0.0484939 0.332201
2.20705 -0.0528624 0.333903
2.24192 -0.0575885 0.335857
2.2768 -0.0627241 0.338034
2.31168 -0.068319 0.340375
2.34657 -0.074421 0.342834
2.38146 -0.0810737 0.345337
2.41636 -0.0883154 0.34782
2.45126 -0.0961767 0.350188
2.48617 -0.104679 0.35236
2.52109 -0.11383 0.354224
2.55601 -0.123624 0.355682
2.59094 -0.134037 0.356612
2.62587 -0.145025 0.356909
2.66081 -0.156524 0.35645
2.69576 -0.168445 0.355141
2.73071 -0.180681 0.352878
2.76567 -0.193101 0.349595
2.80064 -0.205559 0.34523
2.83561 -0.217898 0.339765
2.87059 -0.229954 0.333195
2.90558 -0.241563 0.325563
2.94058 -0.252572 0.316924
2.97558 -0.262842 0.307382
3.01059 -0.272254 0.297042
3.0456 -0.280714 0.286049
3.08063 -0.288159 0.274537
3.11566 -0.294552 0.262666
3.1507 -0.299883 0.250574
3.18574 -0.30417 0.23841
3.2208 -0.30745 0.226294
3.25586 -0.309779 0.214347
3.29093 -0.311224 0.202658
3.32601 -0.311861 0.191315
3.36109 -0.311773 0.18037
3.39619 -0.311041 0.169881
3.43129 -0.309748 0.159868
3.4664 -0.307972 0.150361
3.50152 -0.305785 0.141359
3.53665 -0.303257 0.132871
3.57179 -0.300447 0.124879
3.60694 -0.297412 0.117382
3.64209 -0.294201 0.11035
3.67726 -0.290856 0.103776
3.71243 -0.287415 0.0976263
3.74761 -0.28391 0.0918887
3.7828 -0.280369 0.0865289
3.81801 -0.276813 0.0815347
3.85322 -0.273264 0.0768718
3.88844 -0.269736 0.0725293
3.92367 -0.266244 0.0684744
3.95891 -0.262798 0.0646979
3.99416 -0.259406 0.0611695
4.02942 -0.256077 0.0578822
4.06469 -0.252814 0.0548077
4.09997 -0.249622 0.0519413
4.13526 -0.246503 0.0492572
4.17056 -0.24346 0.0467527
4.20587 -0.240494 0.0444038
4.24119 -0.237605 0.0422101
4.27653 -0.234793 0.0401493
4.31187 -0.232058 0.0382227
4.34722 -0.229398 0.0364097
4.38259 -0.226813 0.034713
4.41797 -0.224302 0.0331133
4.45335 -0.221863 0.0316147
4.48875 -0.219493 0.0301992
4.52416 -0.217192 0.0288718
4.55958 -0.214958 0.0276155
4.59502 -0.212789 0.0264362
4.63046 -0.210682 0.025318
4.66592 -0.208637 0.0242674
4.70139 -0.20665 0.0232692
4.73687 -0.204721 0.0223307
4.77237 -0.202847 0.021437
4.80787 -0.201027 0.0205962
4.84339 -0.199259 0.019794
4.87892 -0.197541 0.0190387
4.91446 -0.195871 0.0183166
4.95002 -0.194248 0.0176365
4.98559 -0.19267 0.0169848
5.02117 -0.191136 0.0163707
5.05677 -0.189644 0.0157811
5.09237 -0.188193 0.0152253
5.128 -0.186781 0.0146905
5.16363 -0.185407 0.0141864
5.19928 -0.184069 0.0137001
5.23494 -0.182767 0.0132417
5.27062 -0.1815 0.0127986
5.30631 -0.180265 0.012381
5.34201 -0.179062 0.0119763
5.37773 -0.177891 0.011595
5.41346 -0.176749 0.0112246
5.4492 -0.175636 0.0108757
5.48497 -0.174551 0.010536
5.52074 -0.173492 0.0102161
5.55653 -0.17246 0.00990396
5.59233 -0.171454 0.00961022
5.62815 -0.170471 0.00932279
5.66399 -0.169512 0.00905253
5.69984 -0.168577 0.0087874
5.7357 -0.167663 0.00853832
5.77158 -0.166771 0.00829331
5.80748 -0.165899 0.00806337
5.84339 -0.165048 0.00783657
5.87932 -0.164216 0.00762396
5.91526 -0.163403 0.00741366
5.95122 -0.162609 0.00721678
5.9872 -0.161832 0.00702146
6.02319 -0.161072 0.00683887
6.05919 -0.16033 0.00665719
6.09522 -0.159603 0.00648762
6.13126 -0.158892 0.00631836
6.16732 -0.158197 0.00616068
6.20339 -0.157516 0.00600276
6.23949 -0.15685 0.00585594
6.27559 -0.156198 0.0057084
6.31172 -0.155559 0.00557151
6.34786 -0.154934 0.00543347
6.38403 -0.154321 0.0053057
6.42021 -0.153721 0.00517638
6.4564 -0.153133 0.00505698
6.49262 -0.152557 0.00493568
6.52885 -0.151993 0.00482397
6.5651 -0.151439 0.00471005
6.60137 -0.150897 0.00460542
6.63766 -0.150365 0.0044983
6.67397 -0.149843 0.00440022
6.71029 -0.149332 0.00429937
6.74664 -0.14883 0.00420732
6.783 -0.148337 0.00411227
6.81938 -0.147854 0.00402581
6.85579 -0.14738 0.00393613
6.89221 -0.146915 0.00385484
6.92865 -0.146458 0.00377013
6.96511 -0.14601 0.00369364
7.00159 -0.14557 0.00361354
7.0381 -0.145138 0.0035415
7.07462 -0.144713 0.00346568
7.11116 -0.144297 0.00339779
7.14772 -0.143887 0.00332595
7.18431 -0.143485 0.00326191
7.22091 -0.14309 0.00319378
7.25754 -0.142701 0.00313332
7.29418 -0.14232 0.00306865
7.33085 -0.141944 0.00301154
7.36754 -0.141576 0.00295009
7.40425 -0.141213 0.00289611
7.44099 -0.140857 0.00283766
7.47774 -0.140506 0.0027866
7.51452 -0.140162 0.00273097
7.55132 -0.139823 0.00268264
7.58814 -0.139489 0.00262965
7.62498 -0.139162 0.00258387
7.66185 -0.138839 0.00253334
7.69874 -0.138521 0.00248997
7.73566 -0.138209 0.00244175
7.77259 -0.137902 0.00240063
7.80955 -0.137599 0.00235458
7.84654 -0.137301 0.00231557
7.88355 -0.137008 0.00227155
7.92058 -0.13672 0.00223453
7.95763 -0.136436 0.00219242
7.99471 -0.136156 0.00215727
8.03182 -0.135881 0.00211697
8.06895 -0.135609 0.00208357
8.1061 -0.135342 0.00204496
8.14328 -0.135079 0.00201322
8.18049 -0.13482 0.00197621
8.21772 -0.134564 0.00194603
8.25497 -0.134313 0.00191053
8.29226 -0.134065 0.00188182
8.32956 -0.133821 0.00184774
8.3669 -0.13358 0.00182042
8.40426 -0.133343 0.00178768
8.44165 -0.133109 0.00176168
8.47906 -0.132878 0.00173021
8.5165 -0.132651 0.00170546
8.55397 -0.132427 0.00167518
8.59146 -0.132206 0.0016516
8.62899 -0.131988 0.00162246
8.66654 -0.131774 0.0016
8.70412 -0.131562 0.00157193
8.74172 -0.131353 0.00155053
8.77936 -0.131147 0.00152347
8.81702 -0.130944 0.00150307
8.85471 -0.130743 0.00147698
8.89244 -0.130546 0.00145753
8.93019 -0.13035 0.00143235
8.96797 -0.130158 0.00141381
9.00578 -0.129968 0.00138949
9.04362 -0.129781 0.00137181
9.08149 -0.129596 0.00134832
9.11939 -0.129413 0.00133146
9.15732 -0.129233 0.00130875
9.19528 -0.129055 0.00129266
9.23327 -0.12888 0.00127069
9.2713 -0.128707 0.00125534
9.30935 -0.128536 0.00123408
9.34744 -0.128367 0.00121944
9.38556 -0.1282 0.00119885
9.42371 -0.128035 0.00118488
9.46189 -0.127873 0.00116493
9.50011 -0.127712 0.00115159
9.53836 -0.127554 0.00113226
9.57664 -0.127397 0.00111953
9.61496 -0.127243 0.00110077
9.65331 -0.12709 0.00108864
9.69169 -0.126939 0.00107043
9.73011 -0.12679 0.00105885
9.76856 -0.126643 0.00104117
9.80704 -0.126497 0.00103012
9.84557 -0.126354 0.00101295
9.88412 -0.126212 0.00100241
9.92271 -0.126071 0.000985715
9.96134 -0.125933 0.000975662
10 -0.125795 0.000959426
10.0387 -0.12566 0.00094984
10.0774 -0.125526 0.000934042
10.1162 -0.125394 0.000924902
10.155 -0.125263 0.000909522
10.1939 -0.125134 0.00090081
10.2328 -0.125006 0.00088583
10.2717 -0.12488 0.000877528
10.3106 -0.124755 0.00086293
10.3496 -0.124631 0.000855021
10.3887 -0.124509 0.000840789
10.4278 -0.124388 0.000833258
10.4669 -0.124269 0.000819376
10.506 -0.124151 0.000812206
10.5452 -0.124034 0.000798659
10.5845 -0.123919 0.000791837
10.6238 -0.123805 0.00077861
10.6631 -0.123692 0.000772122
10.7024 -0.12358 0.000759202
10.7418 -0.123469 0.000753036
10.7813 -0.12336 0.00074041
10.8208 -0.123252 0.000734552
10.8603 -0.123145 0.000722208
10.8999 -0.123039 0.000716647
10.9395 -0.122935 0.000704573
10.9792 -0.122831 0.000699299
11.0189 -0.122728 0.000687483
11.0586 -0.122627 0.000682484
11.0984 -0.122527 0.000670916
11.1383 -0.122427 0.000666183
11.1781 -0.122329 0.000654852
11.2181 -0.122232 0.000650375
11.2581 -0.122135 0.000639273
11.2981 -0.12204 0.000635042
11.3381 -0.121946 0.000624158
11.3783 -0.121852 0.000620166
11.4184 -0.12176 0.000609492
11.4587 -0.121668 0.00060573
11.4989 -0.121578 0.000595257
11.5392 -0.121488 0.000591716
11.5796 -0.121399 0.000581437
11.62 -0.121311 0.000578111
11.6605 -0.121224 0.000568016
11.701 -0.121138 0.000564898
11.7415 -0.121053 0.000554981
11.7822 -0.120968 0.000552063
11.8228 -0.120885 0.000542317
11.8636 -0.120802 0.000539593
11.9043 -0.12072 0.000530011
11.9452 -0.120638 0.000527474
11.986 -0.120558 0.00051805
12.027 -0.120478 0.000515695
12.068 -0.120399 0.000506421
12.109 -0.120321 0.000504243
12.1501 -0.120243 0.000495114
12.1913 -0.120167 0.000493106
12.2325 -0.120091 0.000484116
12.2738 -0.120015 0.000482274
12.3151 -0.119941 0.000473417
12.3565 -0.119867 0.000471736
12.3979 -0.119793 0.000463007
12.4394 -0.119721 0.000461482
12.481 -0.119649 0.000452876
12.5226 -0.119578 0.000451502
12.5643 -0.119507 0.000443014
12.6061 -0.119437 0.000441787
12.6479 -0.119368 0.000433413
12.6898 -0.119299 0.000432329
12.7317 -0.119231 0.000424062
12.7737 -0.119163 0.000423118
12.8158 -0.119096 0.000414955
12.8579 -0.11903 0.000414146
12.9001 -0.118964 0.000406084
12.9424 -0.118899 0.000405406
12.9847 -0.118834 0.000397439
13.0271 -0.11877 0.00039689
13.0696 -0.118707 0.000389014
13.1121 -0.118644 0.000388591
13.1547 -0.118581 0.000380802
13.1974 -0.118519 0.000380501
13.2402 -0.118458 0.000372796
13.283 -0.118397 0.000372615
13.3259 -0.118337 0.00036499
13.3689 -0.118277 0.000364924
13.4119 -0.118218 0.000357376
13.455 -0.118159 0.000357424
13.4982 -0.118101 0.000349949
13.5415 -0.118043 0.000350109
13.5848 -0.117986 0.000342703
13.6283 -0.117929 0.000342972
13.6718 -0.117872 0.000335632
13.7153 -0.117816 0.000336008
13.759 -0.117761 0.000328731
13.8028 -0.117706 0.000329211
13.8466 -0.117651 0.000321995
13.8905 -0.117597 0.000322577
13.9345 -0.117543 0.000315418
13.9786 -0.11749 0.000316101
14.0227 -0.117437 0.000308996
14.067 -0.117385 0.000309777
14.1113 -0.117332 0.000302723
14.1558 -0.117281 0.000303602
14.2003 -0.11723 0.000296596
14.2449 -0.117179 0.00029757
14.2896 -0.117128 0.00029061
14.3344 -0.117078 0.000291678
14.3793 -0.117029 0.000284761
14.4243 -0.116979 0.000285921
14.4693 -0.11693 0.000279044
14.5145 -0.116882 0.000280295
14.5598 -0.116834 0.000273456
14.6052 -0.116786 0.000274796
14.6506 -0.116738 0.000267993
14.6962 -0.116691 0.000269422
14.7419 -0.116644 0.00026265
14.7877 -0.116598 0.000264167
14.8336 -0.116552 0.000257426
14.8796 -0.116506 0.000259029
14.9257 -0.116461 0.000252315
14.9719 -0.116416 0.000254004
15.0182 -0.116371 0.000247316
15.0647 -0.116326 0.00024909
15.1112 -0.116282 0.000242424
15.1579 -0.116238 0.000244282
15.2047 -0.116195 0.000237636
15.2516 -0.116152 0.000239578
15.2986 -0.116109 0.00023295
15.3458 -0.116066 0.000234975
15.393 -0.116024 0.000228362
15.4404 -0.115982 0.00023047
15.488 -0.11594 0.00022387
15.5356 -0.115899 0.00022606
15.5834 -0.115858 0.000219471
15.6313 -0.115817 0.000221743
15.6794 -0.115776 0.000215162
15.7276 -0.115736 0.000217516
15.7759 -0.115696 0.00021094
15.8243 -0.115656 0.000213376
15.873 -0.115616 0.000206804
15.9217 -0.115577 0.000209322
15.9706 -0.115538 0.00020275
16.0197 -0.115499 0.00020535
16.0689 -0.115461 0.000198777
16.1182 -0.115422 0.000201459
16.1677 -0.115384 0.000194881
16.2174 -0.115346 0.000197646
16.2672 -0.115309 0.000191061
16.3172 -0.115271 0.000193909
16.3674 -0.115234 0.000187314
16.4177 -0.115197 0.000190247
16.4682 -0.115161 0.000183639
16.5189 -0.115124 0.000186656
16.5697 -0.115088 0.000180033
16.6208 -0.115052 0.000183135
16.672 -0.115016 0.000176494
16.7234 -0.11498 0.000179683
16.775 -0.114945 0.00017302
16.8268 -0.11491 0.000176297
16.8787 -0.114875 0.000169609
16.9309 -0.11484 0.000172975
16.9833 -0.114805 0.000166259
17.0359 -0.114771 0.000169716
17.0887 -0.114736 0.000162969
17.1418 -0.114702 0.000166518
17.195 -0.114668 0.000159737
17.2485 -0.114635 0.000163379
17.3022 -0.114601 0.000156559
17.3562 -0.114567 0.000160299
17.4104 -0.114534 0.000153436
17.4648 -0.114501 0.000157274
17.5195 -0.114468 0.000150365
17.5744 -0.114435 0.000154304
17.6296 -0.114403 0.000147344
17.6851 -0.11437 0.000151387
17.7408 -0.114338 0.000144371
17.7969 -0.114305 0.000148522
17.8532 -0.114273 0.000141445
17.9098 -0.114241 0.000145707
17.9667 -0.114209 0.000138564
18.0239 -0.114178 0.000142941
18.0815 -0.114146 0.000135726
18.1393 -0.114114 0.000140223
18.1975 -0.114083 0.000132929
18.256 -0.114051 0.00013755
18.3149 -0.11402 0.000130171
18.3742 -0.113989 0.000134923
18.4338 -0.113957 0.000127451
18.4938 -0.113926 0.000132339
18.5542 -0.113895 0.000124767
18.615 -0.113864 0.000129798
18.6762 -0.113833 0.000122116
18.7379 -0.113802 0.000127298
18.8 -0.113771 0.000119496
18.8625 -0.11374 0.000124839
18.9255 -0.113708 0.000116905
18.9891 -0.113677 0.000122417
19.0531 -0.113646 0.00011434
19.1177 -0.113614 0.000120034
19.1828 -0.113582 0.000111798
19.2484 -0.11355 0.000117687
19.3147 -0.113518 0.000109276
19.3816 -0.113485 0.000115374
19.4491 -0.113452 0.000106769
19.5173 -0.113418 0.000113094
19.5862 -0.113384 0.000104273
19.6558 -0.113349 0.000110843
19.7262 -0.113312 0.000101778
19.7974 -0.113274 0.000108615
19.8694 -0.113235 9.9274e-05
19.9423 -0.113193 0.000106403
20.0162 -0.113149 9.67415e-05
20.091 -0.1131 0.000104188
20.1669 -0.113048 9.41517e-05
20.244 -0.112989 0.000101947
20.3222 -0.112922 9.14682e-05
20.4016 -0.112846 9.96648e-05
20.4825 -0.11276 8.87029e-05
20.5648 -0.112661 9.74476e-05
20.6487 -0.112551 8.60387e-05
20.7344 -0.11243 9.55724e-05
20.8219 -0.112302 8.372e-05
20.9115 -0.112169 9.42271e-05
21.0034 -0.112035 8.17419e-05
21.0979 -0.1119 9.33201e-05
21.1952 -0.111767 7.98475e-05
21.2959 -0.111634 9.26701e-05
21.4004 -0.111501 7.77506e-05
21.5093 -0.111364 9.22311e-05
21.6237 -0.111223 7.51755e-05
21.7448 -0.111067 9.21706e-05
21.8747 -0.110896 7.15861e-05
22.0165 -0.110683 9.31254e-05
22.1768 -0.110422 6.49311e-05
22.3723 -0.109998 9.96741e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.75Lambda0.5Nc1ClassicOneLoop/iFpOneLoop.txt <==
-22.3723 1.48888e-23 1.40692e-05
-22.1768 -9.82294e-24 1.45736e-05
-22.0165 -2.26387e-23 1.50042e-05
-21.8747 -6.0407e-23 1.53987e-05
-21.7448 -1.99475e-23 1.57711e-05
-21.6237 -5.46335e-25 1.61288e-05
-21.5093 6.0121e-23 1.6476e-05
-21.4004 3.2337e-23 1.68155e-05
-21.2959 4.2617e-23 1.71492e-05
-21.1952 1.68909e-23 1.74786e-05
-21.0979 -1.25346e-23 1.78047e-05
-21.0034 8.27449e-23 1.81285e-05
-20.9115 1.36046e-23 1.84506e-05
-20.8219 3.29641e-24 1.87715e-05
-20.7344 -8.41706e-23 1.90918e-05
-20.6487 -7.47917e-26 1.94118e-05
-20.5648 8.44012e-24 1.97319e-05
-20.4825 7.01141e-23 2.00524e-05
-20.4016 -1.50264e-23 2.03735e-05
-20.3222 -2.05699e-23 2.06955e-05
-20.244 -4.36859e-23 2.10185e-05
-20.1669 1.04387e-23 2.13428e-05
-20.091 4.57929e-23 2.16686e-05
-20.0162 -2.81502e-23 2.1996e-05
-19.9423 -3.72194e-23 2.23251e-05
-19.8694 1.09974e-23 2.26561e-05
-19.7974 -4.90019e-23 2.29891e-05
-19.7262 2.51461e-23 2.33243e-05
-19.6558 7.88439e-23 2.36617e-05
-19.5862 3.80483e-23 2.40015e-05
-19.5173 -4.69216e-24 2.43437e-05
-19.4491 -5.27405e-23 2.46886e-05
-19.3816 4.69369e-23 2.5036e-05
-19.3147 -1.18642e-22 2.53862e-05
-19.2484 -3.62646e-23 2.57393e-05
-19.1828 -4.05182e-23 2.60953e-05
-19.1177 4.19508e-23 2.64544e-05
-19.0531 -7.97049e-23 2.68165e-05
-18.9891 2.24738e-23 2.71818e-05
-18.9255 8.74327e-23 2.75504e-05
-18.8625 -6.65502e-23 2.79223e-05
-18.8 8.89114e-23 2.82977e-05
-18.7379 2.32809e-23 2.86765e-05
-18.6762 -1.87412e-23 2.9059e-05
-18.615 4.09179e-23 2.94451e-05
-18.5542 3.02258e-23 2.98349e-05
-18.4938 -5.1113e-23 3.02286e-05
-18.4338 4.37215e-23 3.06261e-05
-18.3742 -1.54346e-22 3.10277e-05
-18.3149 -8.89036e-23 3.14332e-05
-18.256 -8.5254e-24 3.18429e-05
-18.1975 9.45309e-23 3.22568e-05
-18.1393 2.16694e-23 3.26749e-05
-18.0815 -8.30387e-23 3.30975e-05
-18.0239 -1.35596e-22 3.35244e-05
-17.9667 -4.35373e-23 3.39558e-05
-17.9098 3.14828e-23 3.43918e-05
-17.8532 2.25183e-23 3.48325e-05
-17.7969 -2.25494e-23 3.5278e-05
-17.7408 -7.36874e-23 3.57282e-05
-17.6851 6.29035e-23 3.61834e-05
-17.6296 6.12398e-24 3.66435e-05
-17.5744 -1.03086e-22 3.71088e-05
-17.5195 6.4371e-23 3.75791e-05
-17.4648 5.73656e-23 3.80548e-05
-17.4104 -3.32941e-24 3.85357e-05
-17.3562 -1.69476e-23 3.9022e-05
-17.3022 -9.76853e-23 3.95139e-05
-17.2485 -1.96999e-22 4.00113e-05
-17.195 1.24902e-22 4.05144e-05
-17.1418 -1.08106e-22 4.10233e-05
-17.0887 -7.8052e-23 4.1538e-05
-17.0359 6.03797e-23 4.20587e-05
-16.9833 6.74279e-23 4.25854e-05
-16.9309 -9.14846e-23 4.31182e-05
-16.8787 7.60964e-23 4.36573e-05
-16.8268 1.48873e-24 4.42027e-05
-16.775 1.31285e-22 4.47546e-05
-16.7234 9.80015e-23 4.53129e-05
-16.672 -2.35676e-22 4.58779e-05
-16.6208 -1.29257e-22 4.64497e-05
-16.5697 -1.87141e-22 4.70283e-05
-16.5189 -4.94667e-23 4.76138e-05
-16.4682 6.07999e-23 4.82064e-05
-16.4177 -1.93022e-23 4.88062e-05
-16.3674 1.34517e-22 4.94132e-05
-16.3172 -7.39496e-23 5.00277e-05
-16.2672 -1.16652e-22 5.06496e-05
-16.2174 4.82272e-23 5.12792e-05
-16.1677 3.46621e-23 5.19165e-05
-16.1182 1.07733e-22 5.25617e-05
-16.0689 -1.5888e-22 5.32148e-05
-16.0197 7.45835e-23 5.38761e-05
-15.9706 1.87467e-22 5.45456e-05
-15.9217 5.73648e-23 5.52235e-05
-15.873 7.62713e-23 5.59098e-05
-15.8243 -2.16607e-22 5.66049e-05
-15.7759 -1.36818e-22 5.73086e-05
-15.7276 -7.57814e-23 5.80213e-05
-15.6794 2.4052e-23 5.8743e-05
-15.6313 1.36195e-22 5.94739e-05
-15.5834 -2.88025e-22 6.02141e-05
-15.5356 -9.14313e-24 6.09638e-05
-15.488 1.42166e-22 6.17231e-05
-15.4404 1.15188e-22 6.24922e-05
-15.393 7.46716e-23 6.32713e-05
-15.3458 1.11648e-22 6.40604e-05
-15.2986 -2.09745e-22 6.48597e-05
-15.2516 -2.10401e-22 6.56695e-05
-15.2047 1.26707e-22 6.64899e-05
-15.1579 -1.38926e-22 6.7321e-05
-15.1112 3.81252e-23 6.8163e-05
-15.0647 2.71526e-22 6.90161e-05
-15.0182 1.35123e-22 6.98804e-05
-14.9719 1.59397e-22 7.07562e-05
-14.9257 2.43902e-22 7.16437e-05
-14.8796 3.53028e-22 7.2543e-05
-14.8336 -1.9557e-22 7.34542e-05
-14.7877 5.49778e-23 7.43777e-05
-14.7419 1.59144e-23 7.53136e-05
-14.6962 -2.65508e-22 7.62621e-05
-14.6506 2.21384e-22 7.72234e-05
-14.6052 3.01355e-22 7.81977e-05
-14.5598 -1.65952e-22 7.91852e-05
-14.5145 4.97454e-23 8.01862e-05
-14.4693 -3.24859e-22 8.12008e-05
-14.4243 4.22449e-23 8.22294e-05
-14.3793 -4.58206e-22 8.3272e-05
-14.3344 2.0446e-22 8.4329e-05
-14.2896 7.21358e-23 8.54006e-05
-14.2449 -2.02951e-22 8.64871e-05
-14.2003 3.76653e-22 8.75886e-05
-14.1558 -4.31332e-22 8.87054e-05
-14.1113 -3.37626e-22 8.98378e-05
-14.067 6.81389e-23 9.0986e-05
-14.0227 4.36894e-22 9.21504e-05
-13.9786 -1.26058e-22 9.33311e-05
-13.9345 -2.94873e-22 9.45285e-05
-13.8905 -4.62523e-23 9.57429e-05
-13.8466 3.40508e-22 9.69744e-05
-13.8028 1.06831e-22 9.82235e-05
-13.759 4.83143e-22 9.94903e-05
-13.7153 -2.28319e-22 0.000100775
-13.6718 -6.87985e-23 0.000102079
-13.6283 3.18705e-22 0.000103401
-13.5848 -2.68773e-22 0.000104742
-13.5415 4.4569e-22 0.000106103
-13.4982 1.51512e-22 0.000107483
-13.455 1.47992e-22 0.000108883
-13.4119 6.61685e-23 0.000110304
-13.3689 5.52135e-24 0.000111746
-13.3259 2.39135e-22 0.000113209
-13.283 -1.84784e-22 0.000114693
-13.2402 2.73429e-22 0.000116199
-13.1974 -4.3391e-22 0.000117727
-13.1547 4.52707e-22 0.000119278
-13.1121 -1.24732e-22 0.000120852
-13.0696 9.22771e-23 0.00012245
-13.0271 3.37467e-22 0.000124071
-12.9847 -5.42552e-23 0.000125717
-12.9424 8.28089e-22 0.000127387
-12.9001 9.93575e-23 0.000129083
-12.8579 -4.06866e-22 0.000130804
-12.8158 3.51993e-22 0.000132551
-12.7737 3.41907e-22 0.000134325
-12.7317 -3.30546e-22 0.000136126
-12.6898 -3.64372e-22 0.000137955
-12.6479 -3.06456e-22 0.000139811
-12.6061 1.75744e-22 0.000141696
-12.5643 -6.9237e-23 0.00014361
-12.5226 -2.41885e-22 0.000145554
-12.481 -1.60855e-22 0.000147528
-12.4394 -7.08298e-22 0.000149532
-12.3979 -2.82509e-22 0.000151568
-12.3565 -1.08737e-22 0.000153636
-12.3151 -6.49865e-22 0.000155736
-12.2738 -1.64687e-23 0.000157869
-12.2325 -2.66805e-22 0.000160036
-12.1913 9.70395e-23 0.000162237
-12.1501 8.92002e-22 0.000164473
-12.109 5.71768e-22 0.000166745
-12.068 5.78356e-22 0.000169053
-12.027 4.21334e-22 0.000171398
-11.986 -5.2455e-22 0.00017378
-11.9452 -7.25394e-22 0.000176201
-11.9043 3.18068e-23 0.000178662
-11.8636 -5.08738e-23 0.000181162
-11.8228 -8.84023e-22 0.000183702
-11.7822 4.59456e-22 0.000186284
-11.7415 9.61847e-22 0.000188909
-11.701 -7.27756e-22 0.000191576
-11.6605 -1.74789e-21 0.000194288
-11.62 -1.4014e-22 0.000197044
-11.5796 -1.43674e-22 0.000199846
-11.5392 1.1186e-21 0.000202694
-11.4989 3.6779e-22 0.00020559
-11.4587 -6.84955e-23 0.000208534
-11.4184 3.30146e-22 0.000211528
-11.3783 -1.44682e-23 0.000214572
-11.3381 4.73758e-23 0.000217667
-11.2981 6.61322e-22 0.000220815
-11.2581 -2.57035e-22 0.000224016
-11.2181 4.0514e-22 0.000227272
-11.1781 1.51321e-21 0.000230583
-11.1383 7.74087e-23 0.000233951
-11.0984 1.45726e-21 0.000237377
-11.0586 1.26009e-22 0.000240863
-11.0189 1.12865e-21 0.000244408
-10.9792 1.1262e-21 0.000248016
-10.9395 -1.26864e-21 0.000251686
-10.8999 9.36663e-22 0.00025542
-10.8603 1.17519e-21 0.00025922
-10.8208 -3.0951e-22 0.000263086
-10.7813 5.66132e-22 0.000267021
-10.7418 -5.7889e-22 0.000271026
-10.7024 6.85229e-22 0.000275102
-10.6631 7.39081e-22 0.00027925
-10.6238 1.8438e-21 0.000283473
-10.5845 1.66847e-21 0.000287772
-10.5452 -1.59936e-21 0.000292148
-10.506 1.69051e-21 0.000296603
-10.4669 1.4224e-21 0.000301139
-10.4278 7.58129e-22 0.000305758
-10.3887 3.31167e-23 0.000310461
-10.3496 2.64857e-21 0.00031525
-10.3106 -2.86833e-21 0.000320128
-10.2717 1.43832e-21 0.000325095
-10.2328 -5.18027e-22 0.000330154
-10.1939 8.20647e-22 0.000335308
-10.155 8.82405e-22 0.000340558
-10.1162 -1.80273e-21 0.000345905
-10.0774 1.50294e-21 0.000351354
-10.0387 1.16263e-21 0.000356905
-10 2.63271e-21 0.000362561
-9.96134 4.67784e-22 0.000368325
-9.92271 -3.35452e-22 0.000374198
-9.88412 1.13308e-21 0.000380184
-9.84557 1.51994e-21 0.000386285
-9.80704 -1.16972e-21 0.000392503
-9.76856 -4.54445e-22 0.000398842
-9.73011 1.87448e-21 0.000405304
-9.69169 7.04938e-22 0.000411891
-9.65331 5.32016e-22 0.000418608
-9.61496 -1.41481e-22 0.000425456
-9.57664 -4.85622e-22 0.000432439
-9.53836 -6.63892e-22 0.000439561
-9.50011 -1.58117e-21 0.000446823
-9.46189 -1.13826e-21 0.000454231
-9.42371 3.16532e-21 0.000461787
-9.38556 -3.19112e-21 0.000469495
-9.34744 -1.978e-21 0.000477358
-9.30935 1.73995e-21 0.00048538
-9.2713 -2.62572e-21 0.000493565
-9.23327 2.3964e-21 0.000501917
-9.19528 -4.25732e-22 0.000510441
-9.15732 3.23899e-21 0.000519139
-9.11939 3.71258e-21 0.000528018
-9.08149 3.97179e-23 0.00053708
-9.04362 -3.92358e-21 0.000546331
-9.00578 2.15157e-21 0.000555775
-8.96797 1.46257e-21 0.000565417
-8.93019 4.59356e-21 0.000575262
-8.89244 -4.83294e-21 0.000585316
-8.85471 -2.70724e-22 0.000595583
-8.81702 -8.72808e-22 0.000606069
-8.77936 2.18871e-21 0.00061678
-8.74172 2.45871e-21 0.000627721
-8.70412 1.53753e-21 0.000638899
-8.66654 -3.33122e-21 0.000650319
-8.62899 -2.21342e-22 0.000661987
-8.59146 -2.75653e-21 0.000673911
-8.55397 4.64675e-22 0.000686096
-8.5165 -1.25287e-20 0.000698551
-8.47906 -4.09157e-21 0.000711281
-8.44165 -3.76087e-22 0.000724295
-8.40426 5.16642e-21 0.000737599
-8.3669 1.14994e-22 0.000751202
-8.32956 5.84621e-21 0.000765112
-8.29226 1.25624e-20 0.000779337
-8.25497 4.17563e-21 0.000793885
-8.21772 -1.86529e-23 0.000808766
-8.18049 -1.32651e-21 0.000823988
-8.14328 -2.29812e-21 0.000839561
-8.1061 9.52777e-22 0.000855495
-8.06895 1.02999e-21 0.0008718
-8.03182 2.93325e-21 0.000888486
-7.99471 -7.04483e-21 0.000905563
-7.95763 -3.07451e-21 0.000923044
-7.92058 2.57186e-21 0.000940938
-7.88355 -8.93728e-21 0.000959259
-7.84654 1.36623e-21 0.000978018
-7.80955 1.74476e-22 0.000997228
-7.77259 2.74167e-21 0.0010169
-7.73566 3.14058e-21 0.00103705
-7.69874 4.04053e-21 0.0010577
-7.66185 8.93945e-21 0.00107885
-7.62498 -7.99024e-22 0.00110051
-7.58814 -1.59629e-20 0.00112272
-7.55132 4.51847e-21 0.00114548
-7.51452 -1.04951e-20 0.00116881
-7.47774 -3.29242e-21 0.00119272
-7.44099 1.09413e-20 0.00121723
-7.40425 -5.49771e-21 0.00124237
-7.36754 9.88165e-21 0.00126815
-7.33085 1.03547e-20 0.00129459
-7.29418 8.44614e-21 0.00132171
-7.25754 -1.15503e-20 0.00134953
-7.22091 6.05279e-21 0.00137808
-7.18431 -1.513e-21 0.00140738
-7.14772 3.42505e-21 0.00143744
-7.11116 -1.40389e-20 0.0014683
-7.07462 4.26604e-20 0.00149998
-7.0381 -9.50402e-21 0.00153251
-7.00159 2.93789e-20 0.00156591
-6.96511 -8.86365e-21 0.00160021
-6.92865 -8.1478e-21 0.00163545
-6.89221 -7.77764e-21 0.00167164
-6.85579 1.86154e-21 0.00170883
-6.81938 1.53051e-21 0.00174705
-6.783 1.37004e-20 0.00178633
-6.74664 -1.39843e-20 0.00182671
-6.71029 -2.79981e-20 0.00186822
-6.67397 -1.78956e-20 0.0019109
-6.63766 1.38206e-20 0.0019548
-6.60137 -3.56123e-21 0.00199995
-6.5651 2.94799e-20 0.0020464
-6.52885 2.90172e-20 0.00209419
-6.49262 1.07876e-20 0.00214337
-6.4564 2.45581e-20 0.00219399
-6.42021 1.3548e-20 0.0022461
-6.38403 -1.99614e-20 0.00229975
-6.34786 -1.33816e-20 0.002355
-6.31172 1.84154e-20 0.0024119
-6.27559 -4.94784e-20 0.00247053
-6.23949 -1.26854e-20 0.00253092
-6.20339 -2.1553e-20 0.00259317
-6.16732 -3.50723e-21 0.00265732
-6.13126 -1.23513e-20 0.00272346
-6.09522 1.67947e-21 0.00279166
-6.05919 -2.00194e-20 0.00286199
-6.02319 -6.95734e-21 0.00293454
-5.9872 -2.11887e-20 0.00300939
-5.95122 -6.57294e-20 0.00308663
-5.91526 5.84154e-21 0.00316635
-5.87932 -2.16322e-20 0.00324866
-5.84339 -1.69252e-20 0.00333364
-5.80748 -2.7168e-20 0.00342141
-5.77158 3.5236e-20 0.00351208
-5.7357 -2.80392e-20 0.00360576
-5.69984 -4.24562e-20 0.00370258
-5.66399 -1.61597e-20 0.00380266
-5.62815 -4.96766e-20 0.00390614
-5.59233 -2.52268e-20 0.00401315
-5.55653 2.15257e-20 0.00412385
-5.52074 -7.37368e-21 0.00423839
-5.48497 2.6575e-21 0.00435694
-5.4492 9.83976e-20 0.00447965
-5.41346 4.82405e-21 0.00460671
-5.37773 -4.02293e-20 0.00473831
-5.34201 1.37366e-20 0.00487465
-5.30631 6.85582e-20 0.00501593
-5.27062 -4.329e-20 0.00516237
-5.23494 1.36198e-20 0.00531421
-5.19928 8.31753e-20 0.00547167
-5.16363 -5.99704e-20 0.00563503
-5.128 -1.30118e-20 0.00580454
-5.09237 1.04791e-19 0.00598049
-5.05677 -5.15274e-20 0.00616319
-5.02117 5.9843e-20 0.00635294
-4.98559 -7.17443e-20 0.00655007
-4.95002 -5.0849e-20 0.00675495
-4.91446 5.13248e-20 0.00696793
-4.87892 -4.38378e-20 0.00718942
-4.84339 -1.1157e-19 0.00741983
-4.80787 3.74431e-20 0.00765959
-4.77237 6.92697e-20 0.00790917
-4.73687 1.36026e-19 0.00816908
-4.70139 -4.42441e-20 0.00843981
-4.66592 -8.61544e-20 0.00872194
-4.63046 3.12209e-21 0.00901605
-4.59502 -7.72729e-20 0.00932275
-4.55958 -2.41181e-21 0.00964273
-4.52416 1.05788e-19 0.00997666
-4.48875 2.80801e-20 0.0103253
-4.45335 1.68989e-20 0.0106895
-4.41797 2.3974e-19 0.01107
-4.38259 -2.30207e-19 0.0114678
-4.34722 7.1756e-20 0.0118838
-4.31187 4.64858e-20 0.012319
-4.27653 -1.15875e-19 0.0127746
-4.24119 1.16114e-19 0.0132517
-4.20587 -6.04241e-20 0.0137516
-4.17056 2.79071e-19 0.0142756
-4.13526 -3.30797e-19 0.014825
-4.09997 2.67754e-19 0.0154016
-4.06469 7.29564e-19 0.0160069
-4.02942 -3.22134e-22 0.0166426
-3.99416 5.40002e-19 0.0173107
-3.95891 9.46641e-21 0.0180132
-3.92367 -9.81514e-20 0.0187523
-3.88844 3.52215e-19 0.0195303
-3.85322 -2.77943e-19 0.0203498
-3.81801 -1.34579e-19 0.0212135
-3.7828 -3.54501e-19 0.0221243
-3.74761 3.2207e-20 0.0230855
-3.71243 -1.17613e-19 0.0241004
-3.67726 -7.43927e-19 0.0251729
-3.64209 -1.75106e-19 0.0263069
-3.60694 -2.90496e-19 0.0275069
-3.57179 -3.55103e-19 0.0287776
-3.53665 2.13429e-19 0.0301241
-3.50152 -4.7826e-19 0.0315521
-3.4664 -2.06482e-18 0.0330678
-3.43129 1.01829e-18 0.0346778
-3.39619 1.33138e-19 0.0363894
-3.36109 6.50174e-20 0.0382106
-3.32601 -1.30004e-18 0.0401501
-3.29093 -1.22425e-18 0.0422177
-3.25586 5.72149e-20 0.0444237
-3.2208 3.25815e-19 0.0467798
-3.18574 4.35838e-19 0.0492987
-3.1507 -1.46718e-18 0.0519946
-3.11566 -1.9286e-19 0.0548828
-3.08063 1.50526e-18 0.0579808
-3.0456 -2.08913e-18 0.0613075
-3.01059 1.72413e-18 0.064884
-2.97558 2.06514e-18 0.0687341
-2.94058 -2.78039e-18 0.0728839
-2.90558 -9.57694e-18 0.0773627
-2.87059 -1.08041e-19 0.0822035
-2.83561 2.32268e-18 0.087443
-2.80064 -3.17961e-18 0.0931225
-2.76567 -1.58115e-18 0.0992888
-2.73071 -3.18317e-18 0.105994
-2.69576 -6.52154e-18 0.113299
-2.66081 9.36719e-19 0.12127
-2.62587 8.23204e-19 0.129985
-2.59094 -4.02233e-18 0.139531
-2.55601 1.8078e-19 0.150009
-2.52109 1.17071e-17 0.161534
-2.48617 2.50888e-18 0.174239
-2.45126 -8.58389e-19 0.188278
-2.41636 -3.27512e-18 0.203829
-2.38146 -2.17226e-18 0.221098
-2.34657 1.78898e-17 0.240327
-2.31168 -6.85482e-18 0.2618
-2.2768 2.22803e-17 0.285849
-2.24192 6.18685e-18 0.31287
-2.20705 1.40404e-17 0.34333
-2.17219 -2.46955e-17 0.377785
-2.13733 -2.15257e-17 0.416904
-2.10247 -8.912e-18 0.46149
-2.06762 5.47602e-18 0.512513
-2.03278 -2.01272e-17 0.571153
-1.99794 -5.91548e-17 0.638848
-1.9631 1.55477e-17 0.71736
-1.92827 -1.08991e-16 0.808858
-1.89345 7.63909e-17 0.91602
-1.85862 5.10904e-17 1.04216
-1.82381 3.56004e-17 1.19137
-1.78899 9.58457e-17 1.36874
-1.75419 -3.94027e-17 1.58048
-1.71938 1.58171e-16 1.83415
-1.68458 -4.1524e-16 2.13873
-1.64979 5.67266e-16 2.50444
-1.61499 6.84011e-17 2.94204
-1.58021 2.33112e-16 3.46118
-1.54542 -1.10941e-16 4.06697
-1.51064 -9.47299e-18 4.75421
-1.47586 2.47094e-16 5.49917
-1.44109 -6.52125e-16 6.25128
-1.40632 6.10935e-17 6.93086
-1.37155 -2.86933e-18 7.44165
-1.33679 -2.76712e-16 7.7009
-1.30203 2.17806e-17 7.67347
-1.26727 2.08598e-16 7.38607
-1.23251 -1.74022e-15 6.91102
-1.19776 2.47683e-16 6.33401
-1.16301 -1.14782e-16 5.72792
-1.12827 -4.3269e-17 5.1421
-1.09352 1.64511e-16 4.60371
-1.05878 1.08052e-16 4.12383
-1.02405 -5.02255e-17 3.70379
-0.989309 -3.30023e-17 3.33981
-0.954576 -9.69037e-17 3.02593
-0.919844 9.88496e-16 2.75565
-0.885115 -4.37625e-17 2.52276
-0.850388 1.72345e-17 2.32171
-0.815663 3.94597e-17 2.14768
-0.78094 4.14071e-17 1.99657
-0.746219 2.11774e-16 1.86495
-0.711499 -5.35088e-17 1.74994
-0.676781 4.46508e-16 1.64917
-0.642065 4.92725e-17 1.56063
-0.60735 -8.63441e-17 1.48267
-0.572637 1.09701e-17 1.41389
-0.537925 2.8413e-17 1.35315
-0.503214 5.78607e-17 1.29946
-0.468504 6.6085e-16 1.25199
-0.433796 7.63583e-18 1.21008
-0.399089 2.96665e-17 1.17311
-0.364382 5.00275e-18 1.14062
-0.329676 5.14442e-20 1.11217
-0.294972 5.25807e-16 1.08742
-0.260267 -7.83933e-18 1.06607
-0.225564 9.7712e-16 1.04787
-0.190861 4.63614e-18 1.03262
-0.156158 -3.08486e-19 1.02016
-0.121456 -1.8931e-18 1.01034
-0.0867541 3.629e-18 1.00306
-0.0520524 5.36707e-19 0.998255
-0.0173508 -2.90255e-19 0.995863
0.0173508 -4.61698e-20 0.995863
0.0520524 -1.8935e-15 0.998255
0.0867541 3.72534e-19 1.00306
0.121456 3.26642e-19 1.01034
0.156158 -2.60831e-18 1.02016
0.190861 -3.32624e-18 1.03262
0.225564 -3.45018e-17 1.04787
0.260267 5.59198e-18 1.06607
0.294972 3.69965e-18 1.08742
0.329676 -1.1877e-17 1.11217
0.364382 -6.76737e-18 1.14062
0.399089 -1.92594e-17 1.17311
0.433796 2.31503e-17 1.21008
0.468504 -2.04493e-17 1.25199
0.503214 1.10456e-16 1.29946
0.537925 -6.84417e-18 1.35315
0.572637 -3.62242e-18 1.41389
0.60735 -8.68418e-17 1.48267
0.642065 4.75805e-16 1.56063
0.676781 -8.31829e-17 1.64917
0.711499 4.83898e-16 1.74994
0.746219 9.38953e-17 1.86495
0.78094 1.03729e-17 1.99657
0.815663 -1.04032e-16 2.14768
0.850388 3.91394e-17 2.32171
0.885115 -7.81023e-17 2.52276
0.919844 9.9577e-17 2.75565
0.954576 1.7233e-16 3.02593
0.989309 -2.13792e-17 3.33981
1.02405 4.02503e-17 3.70379
1.05878 1.747e-18 4.12383
1.09352 2.27621e-16 4.60371
1.12827 -3.67993e-16 5.1421
1.16301 -9.31306e-17 5.72792
1.19776 -2.223e-16 6.33401
1.23251 8.20291e-17 6.91102
1.26727 -1.19382e-16 7.38607
1.30203 1.11209e-16 7.67347
1.33679 1.18627e-17 7.7009
1.37155 2.23679e-18 7.44165
1.40632 -1.21994e-16 6.93086
1.44109 6.10905e-16 6.25128
1.47586 -6.31356e-16 5.49917
1.51064 3.25712e-16 4.75421
1.54542 -5.54973e-18 4.06697
1.58021 -3.05704e-16 3.46118
1.61499 -1.19651e-16 2.94204
1.64979 -2.65346e-16 2.50444
1.68458 -5.03691e-16 2.13873
1.71938 6.92061e-17 1.83415
1.75419 3.39533e-16 1.58048
1.78899 6.49652e-17 1.36874
1.82381 -1.17437e-16 1.19137
1.85862 -5.42776e-18 1.04216
1.89345 -6.26721e-17 0.91602
1.92827 -2.38783e-17 0.808858
1.9631 8.92874e-18 0.71736
1.99794 2.51837e-17 0.638848
2.03278 -1.42689e-16 0.571153
2.06762 1.27516e-17 0.512513
2.10247 1.44812e-17 0.46149
2.13733 -6.30075e-18 0.416904
2.17219 -1.0012e-17 0.377785
2.20705 -8.22694e-18 0.34333
2.24192 5.26903e-18 0.31287
2.2768 -1.63288e-17 0.285849
2.31168 -1.663e-17 0.2618
2.34657 -5.71651e-18 0.240327
2.38146 -2.72894e-18 0.221098
2.41636 3.69169e-19 0.203829
2.45126 4.32856e-18 0.188278
2.48617 -4.85067e-18 0.174239
2.52109 4.54399e-20 0.161534
2.55601 2.45399e-18 0.150009
2.59094 -3.26073e-19 0.139531
2.62587 3.67065e-18 0.129985
2.66081 -4.56485e-18 0.12127
2.69576 -4.27393e-18 0.113299
2.73071 -1.4717e-18 0.105994
2.76567 -1.03691e-18 0.0992888
2.80064 7.49259e-19 0.0931225
2.83561 -2.22866e-20 0.087443
2.87059 -2.48122e-18 0.0822035
2.90558 6.09093e-18 0.0773627
2.94058 -6.9868e-19 0.0728839
2.97558 6.16681e-19 0.0687341
3.01059 2.83805e-18 0.064884
3.0456 -2.86789e-18 0.0613075
3.08063 -4.04326e-19 0.0579808
3.11566 -2.99315e-19 0.0548828
3.1507 8.20803e-19 0.0519946
3.18574 3.84717e-19 0.0492987
3.2208 -4.35944e-19 0.0467798
3.25586 -9.91783e-19 0.0444237
3.29093 -1.60154e-18 0.0422177
3.32601 1.95681e-19 0.0401501
3.36109 5.59055e-19 0.0382106
3.39619 -3.28788e-19 0.0363894
3.43129 1.4047e-19 0.0346778
3.4664 1.34747e-19 0.0330678
3.50152 -1.08416e-18 0.0315521
3.53665 1.06996e-19 0.0301241
3.57179 1.22363e-18 0.0287776
3.60694 -2.21938e-19 0.0275069
3.64209 -4.87501e-19 0.0263069
3.67726 3.95899e-19 0.0251729
3.71243 -1.16604e-18 0.0241004
3.74761 -2.48485e-19 0.0230855
3.7828 -2.50022e-19 0.0221243
3.81801 -2.26647e-19 0.0212135
3.85322 5.76256e-20 0.0203498
3.88844 5.93228e-19 0.0195303
3.92367 2.85294e-19 0.0187523
3.95891 -3.70847e-19 0.0180132
3.99416 4.45949e-19 0.0173107
4.02942 4.10922e-19 0.0166426
4.06469 -2.78585e-19 0.0160069
4.09997 1.90098e-19 0.0154016
4.13526 5.56925e-19 0.014825
4.17056 1.17363e-19 0.0142756
4.20587 3.78345e-20 0.0137516
4.24119 1.79265e-19 0.0132517
4.27653 1.45944e-20 0.0127746
4.31187 -3.24997e-21 0.012319
4.34722 2.61182e-19 0.0118838
4.38259 2.09652e-19 0.0114678
4.41797 -1.3182e-19 0.01107
4.45335 -7.45428e-21 0.0106895
4.48875 2.23406e-19 0.0103253
4.52416 -3.70108e-20 0.00997666
4.55958 1.89905e-19 0.00964273
4.59502 -7.24175e-20 0.00932275
4.63046 4.71393e-21 0.00901605
4.66592 -9.47947e-20 0.00872194
4.70139 -1.19674e-19 0.00843981
4.73687 1.09934e-19 0.00816908
4.77237 7.89083e-20 0.00790917
4.80787 -7.70908e-20 0.00765959
4.84339 -6.13015e-21 0.00741983
4.87892 1.14471e-19 0.00718942
4.91446 -1.14285e-19 0.00696793
4.95002 1.48376e-20 0.00675495
4.98559 -1.76209e-20 0.00655007
5.02117 -3.8278e-20 0.00635294
5.05677 -3.96682e-20 0.00616319
5.09237 -2.58033e-20 0.00598049
5.128 1.14013e-19 0.00580454
5.16363 -7.56481e-20 0.00563503
5.19928 9.54788e-21 0.00547167
5.23494 1.04434e-19 0.00531421
5.27062 -1.9599e-20 0.00516237
5.30631 4.17044e-20 0.00501593
5.34201 -7.29495e-21 0.00487465
5.37773 -6.17758e-21 0.00473831
5.41346 -8.28096e-20 0.00460671
5.4492 -1.45827e-20 0.00447965
5.48497 -1.86008e-20 0.00435694
5.52074 -3.13694e-20 0.00423839
5.55653 9.97438e-20 0.00412385
5.59233 6.92442e-20 0.00401315
5.62815 -6.31409e-20 0.00390614
5.66399 -4.64923e-20 0.00380266
5.69984 6.92534e-21 0.00370258
5.7357 3.44866e-21 0.00360576
5.77158 -1.87832e-20 0.00351208
5.80748 -4.99611e-20 0.00342141
5.84339 -3.8669e-20 0.00333364
5.87932 -3.07571e-20 0.00324866
5.91526 -2.74459e-20 0.00316635
5.95122 -3.08218e-21 0.00308663
5.9872 2.05426e-21 0.00300939
6.02319 2.69471e-20 0.00293454
6.05919 1.85963e-20 0.00286199
6.09522 1.98127e-20 0.00279166
6.13126 1.44895e-20 0.00272346
6.16732 2.69726e-20 0.00265732
6.20339 5.50568e-20 0.00259317
6.23949 3.55175e-20 0.00253092
6.27559 1.76976e-20 0.00247053
6.31172 -3.28569e-20 0.0024119
6.34786 5.43137e-21 0.002355
6.38403 -1.77286e-20 0.00229975
6.42021 -1.88118e-20 0.0022461
6.4564 -1.73804e-20 0.00219399
6.49262 2.55604e-20 0.00214337
6.52885 1.87118e-21 0.00209419
6.5651 5.60673e-21 0.0020464
6.60137 1.24494e-20 0.00199995
6.63766 -3.02128e-21 0.0019548
6.67397 4.36965e-21 0.0019109
6.71029 -7.85975e-21 0.00186822
6.74664 4.19311e-20 0.00182671
6.783 1.65841e-20 0.00178633
6.81938 1.74047e-20 0.00174705
6.85579 -9.81474e-21 0.00170883
6.89221 8.40752e-22 0.00167164
6.92865 -1.11754e-20 0.00163545
6.96511 -1.48595e-20 0.00160021
7.00159 -1.87581e-21 0.00156591
7.0381 -1.20354e-20 0.00153251
7.07462 -9.65388e-22 0.00149998
7.11116 1.39524e-20 0.0014683
7.14772 -7.92671e-21 0.00143744
7.18431 -8.11641e-22 0.00140738
7.22091 6.14738e-21 0.00137808
7.25754 -2.00103e-20 0.00134953
7.29418 -5.97393e-21 0.00132171
7.33085 -2.42424e-21 0.00129459
7.36754 -2.55461e-22 0.00126815
7.40425 5.23661e-21 0.00124237
7.44099 -6.34619e-21 0.00121723
7.47774 1.12053e-20 0.00119272
7.51452 -7.2511e-21 0.00116881
7.55132 6.0803e-21 0.00114548
7.58814 -1.48394e-20 0.00112272
7.62498 -8.02897e-21 0.00110051
7.66185 -2.3616e-21 0.00107885
7.69874 -1.1466e-20 0.0010577
7.73566 -3.09723e-21 0.00103705
7.77259 -2.35891e-22 0.0010169
7.80955 -1.21869e-21 0.000997228
7.84654 1.60894e-21 0.000978018
7.88355 -1.54713e-21 0.000959259
7.92058 3.80082e-21 0.000940938
7.95763 -4.44124e-21 0.000923044
7.99471 -3.71789e-21 0.000905563
8.03182 -8.2467e-22 0.000888486
8.06895 -2.98636e-21 0.0008718
8.1061 2.11611e-21 0.000855495
8.14328 -2.04505e-21 0.000839561
8.18049 -1.41078e-21 0.000823988
8.21772 -6.12751e-21 0.000808766
8.25497 -5.32996e-21 0.000793885
8.29226 -3.75087e-21 0.000779337
8.32956 -3.40821e-21 0.000765112
8.3669 -9.19501e-22 0.000751202
8.40426 -4.00439e-21 0.000737599
8.44165 1.31792e-21 0.000724295
8.47906 -2.98783e-21 0.000711281
8.5165 1.29685e-21 0.000698551
8.55397 -6.03619e-21 0.000686096
8.59146 -4.94697e-22 0.000673911
8.62899 4.22121e-21 0.000661987
8.66654 -6.2731e-21 0.000650319
8.70412 -5.52761e-22 0.000638899
8.74172 -2.79836e-21 0.000627721
8.77936 -3.54942e-21 0.00061678
8.81702 -1.41782e-21 0.000606069
8.85471 6.4072e-22 0.000595583
8.89244 -1.75791e-21 0.000585316
8.93019 2.43306e-21 0.000575262
8.96797 2.48732e-21 0.000565417
9.00578 6.85258e-21 0.000555775
9.04362 -2.01413e-21 0.000546331
9.08149 3.44255e-22 0.00053708
9.11939 -3.00742e-22 0.000528018
9.15732 -4.43647e-21 0.000519139
9.19528 3.09342e-21 0.000510441
9.23327 -2.04449e-21 0.000501917
9.2713 1.91484e-21 0.000493565
9.30935 1.7382e-21 0.00048538
9.34744 -1.78152e-21 0.000477358
9.38556 1.06783e-21 0.000469495
9.42371 1.61129e-21 0.000461787
9.46189 4.58438e-22 0.000454231
9.50011 2.20047e-21 0.000446823
9.53836 1.38903e-21 0.000439561
9.57664 9.59434e-22 0.000432439
9.61496 1.3889e-21 0.000425456
9.65331 -2.7025e-21 0.000418608
9.69169 2.12883e-21 0.000411891
9.73011 9.16138e-22 0.000405304
9.76856 -9.1449e-22 0.000398842
9.80704 9.10927e-22 0.000392503
9.84557 1.9014e-21 0.000386285
9.88412 3.75625e-21 0.000380184
9.92271 6.74134e-23 0.000374198
9.96134 1.30916e-21 0.000368325
10 -2.4878e-21 0.000362561
10.0387 7.95694e-22 0.000356905
10.0774 1.0706e-22 0.000351354
10.1162 1.48225e-21 0.000345905
10.155 1.7806e-22 0.000340558
10.1939 2.56427e-21 0.000335308
10.2328 -2.43746e-21 0.000330154
10.2717 -1.91244e-21 0.000325095
10.3106 2.16964e-21 0.000320128
10.3496 -2.69169e-22 0.00031525
10.3887 -6.4924e-22 0.000310461
10.4278 1.04315e-23 0.000305758
10.4669 -4.99666e-22 0.000301139
10.506 -1.49057e-21 0.000296603
10.5452 6.51115e-22 0.000292148
10.5845 -9.71489e-22 0.000287772
10.6238 -1.12799e-21 0.000283473
10.6631 -4.10486e-22 0.00027925
10.7024 -4.41544e-22 0.000275102
10.7418 4.15982e-22 0.000271026
10.7813 9.87984e-22 0.000267021
10.8208 8.78464e-22 0.000263086
10.8603 -7.56246e-22 0.00025922
10.8999 -1.27423e-21 0.00025542
10.9395 2.66429e-22 0.000251686
10.9792 -9.4469e-22 0.000248016
11.0189 1.05414e-21 0.000244408
11.0586 1.65954e-22 0.000240863
11.0984 -9.09911e-22 0.000237377
11.1383 -3.35818e-22 0.000233951
11.1781 -7.12992e-22 0.000230583
11.2181 6.46292e-22 0.000227272
11.2581 -4.24071e-22 0.000224016
11.2981 2.23106e-22 0.000220815
11.3381 6.76018e-22 0.000217667
11.3783 -1.357e-21 0.000214572
11.4184 1.74935e-22 0.000211528
11.4587 1.22761e-21 0.000208534
11.4989 8.1374e-22 0.00020559
11.5392 -4.02625e-22 0.000202694
11.5796 5.49627e-23 0.000199846
11.62 -3.54204e-22 0.000197044
11.6605 -1.64916e-21 0.000194288
11.701 2.44018e-22 0.000191576
11.7415 -3.13061e-22 0.000188909
11.7822 5.71148e-22 0.000186284
11.8228 -2.63791e-22 0.000183702
11.8636 -2.46396e-22 0.000181162
11.9043 -4.55391e-22 0.000178662
11.9452 -2.24252e-22 0.000176201
11.986 3.27712e-22 0.00017378
12.027 -7.64709e-22 0.000171398
12.068 8.09248e-22 0.000169053
12.109 2.19305e-21 0.000166745
12.1501 -1.82242e-22 0.000164473
12.1913 -8.11172e-22 0.000162237
12.2325 1.43915e-23 0.000160036
12.2738 -2.92e-22 0.000157869
12.3151 -2.94837e-22 0.000155736
12.3565 4.60893e-22 0.000153636
12.3979 3.59265e-23 0.000151568
12.4394 3.31916e-22 0.000149532
12.481 -6.73476e-23 0.000147528
12.5226 3.56998e-23 0.000145554
12.5643 5.41825e-22 0.00014361
12.6061 1.72557e-22 0.000141696
12.6479 -1.64193e-21 0.000139811
12.6898 -2.70461e-22 0.000137955
12.7317 -4.73636e-22 0.000136126
12.7737 -7.13967e-22 0.000134325
12.8158 -2.36628e-22 0.000132551
12.8579 6.02526e-22 0.000130804
12.9001 2.87048e-22 0.000129083
12.9424 -7.85626e-22 0.000127387
12.9847 -5.69185e-22 0.000125717
13.0271 3.54854e-22 0.000124071
13.0696 -5.54095e-24 0.00012245
13.1121 -5.63016e-23 0.000120852
13.1547 3.47357e-22 0.000119278
13.1974 3.2965e-22 0.000117727
13.2402 -4.00202e-22 0.000116199
13.283 8.589e-22 0.000114693
13.3259 3.18772e-22 0.000113209
13.3689 4.71929e-22 0.000111746
13.4119 1.80218e-22 0.000110304
13.455 5.5752e-22 0.000108883
13.4982 -1.06966e-22 0.000107483
13.5415 -2.11564e-22 0.000106103
13.5848 -8.83612e-23 0.000104742
13.6283 7.30632e-22 0.000103401
13.6718 3.24691e-22 0.000102079
13.7153 -2.81813e-22 0.000100775
13.759 -5.54447e-22 9.94903e-05
13.8028 3.99781e-23 9.82235e-05
13.8466 2.85109e-22 9.69744e-05
13.8905 1.16873e-22 9.57429e-05
13.9345 -6.0816e-22 9.45285e-05
13.9786 3.22411e-22 9.33311e-05
14.0227 -2.28905e-23 9.21504e-05
14.067 -1.60253e-22 9.0986e-05
14.1113 2.4429e-22 8.98378e-05
14.1558 6.79883e-23 8.87054e-05
14.2003 3.82221e-23 8.75886e-05
14.2449 2.41433e-22 8.64871e-05
14.2896 -4.85959e-23 8.54006e-05
14.3344 -2.11686e-22 8.4329e-05
14.3793 -6.99816e-23 8.3272e-05
14.4243 3.17149e-22 8.22294e-05
14.4693 5.52066e-23 8.12008e-05
14.5145 -4.42615e-22 8.01862e-05
14.5598 5.27279e-22 7.91852e-05
14.6052 4.52407e-22 7.81977e-05
14.6506 -2.16018e-22 7.72234e-05
14.6962 1.40637e-22 7.62621e-05
14.7419 -4.75962e-22 7.53136e-05
14.7877 1.49994e-22 7.43777e-05
14.8336 -1.33751e-22 7.34542e-05
14.8796 1.29277e-22 7.2543e-05
14.9257 -9.97317e-23 7.16437e-05
14.9719 4.83382e-22 7.07562e-05
15.0182 2.20832e-22 6.98804e-05
15.0647 -6.52269e-23 6.90161e-05
15.1112 3.37993e-22 6.8163e-05
15.1579 -8.69145e-23 6.7321e-05
15.2047 2.29675e-23 6.64899e-05
15.2516 -4.30914e-22 6.56695e-05
15.2986 5.64502e-23 6.48597e-05
15.3458 -5.52289e-24 6.40604e-05
15.393 5.34244e-24 6.32713e-05
15.4404 -3.14928e-23 6.24922e-05
15.488 -1.98001e-22 6.17231e-05
15.5356 -7.33043e-23 6.09638e-05
15.5834 -7.2336e-23 6.02141e-05
15.6313 1.19319e-22 5.94739e-05
15.6794 -1.66171e-22 5.8743e-05
15.7276 4.67086e-23 5.80213e-05
15.7759 1.67492e-22 5.73086e-05
15.8243 -8.32135e-23 5.66049e-05
15.873 -1.61811e-22 5.59098e-05
15.9217 7.76335e-23 5.52235e-05
15.9706 -2.81882e-22 5.45456e-05
16.0197 4.36973e-23 5.38761e-05
16.0689 3.44595e-23 5.32148e-05
16.1182 1.5232e-23 5.25617e-05
16.1677 4.33219e-23 5.19165e-05
16.2174 7.01169e-23 5.12792e-05
16.2672 -3.54181e-23 5.06496e-05
16.3172 1.91958e-22 5.00277e-05
16.3674 1.10508e-22 4.94132e-05
16.4177 -2.88905e-23 4.88062e-05
16.4682 -3.75317e-23 4.82064e-05
16.5189 -4.46967e-23 4.76138e-05
16.5697 -2.72487e-23 4.70283e-05
16.6208 -7.52675e-23 4.64497e-05
16.672 -7.83453e-24 4.58779e-05
16.7234 -1.13147e-22 4.53129e-05
16.775 -1.33045e-22 4.47546e-05
16.8268 -3.96221e-24 4.42027e-05
16.8787 -1.41321e-23 4.36573e-05
16.9309 -1.08464e-22 4.31182e-05
16.9833 -1.9716e-23 4.25854e-05
17.0359 3.32825e-23 4.20587e-05
17.0887 1.5983e-22 4.1538e-05
17.1418 1.03797e-22 4.10233e-05
17.195 -1.61303e-23 4.05144e-05
17.2485 1.76451e-22 4.00113e-05
17.3022 4.14624e-24 3.95139e-05
17.3562 -5.18549e-23 3.9022e-05
17.4104 -1.01977e-22 3.85357e-05
17.4648 -2.6099e-23 3.80548e-05
17.5195 1.94489e-23 3.75791e-05
17.5744 7.08272e-23 3.71088e-05
17.6296 1.36304e-22 3.66435e-05
17.6851 -1.47393e-22 3.61834e-05
17.7408 -1.99354e-22 3.57282e-05
17.7969 6.93931e-23 3.5278e-05
17.8532 2.75231e-23 3.48325e-05
17.9098 -2.11363e-22 3.43918e-05
17.9667 -1.8631e-22 3.39558e-05
18.0239 -1.93615e-22 3.35244e-05
18.0815 -1.27025e-22 3.30975e-05
18.1393 1.88671e-23 3.26749e-05
18.1975 -1.92576e-22 3.22568e-05
18.256 -3.42514e-23 3.18429e-05
18.3149 -7.41922e-23 3.14332e-05
18.3742 2.44397e-23 3.10277e-05
18.4338 6.98475e-23 3.06261e-05
18.4938 1.99214e-23 3.02286e-05
18.5542 -4.37852e-23 2.98349e-05
18.615 -7.01632e-24 2.94451e-05
18.6762 7.75937e-23 2.9059e-05
18.7379 1.08294e-23 2.86765e-05
18.8 7.61659e-23 2.82977e-05
18.8625 6.29929e-23 2.79223e-05
18.9255 -3.68726e-23 2.75504e-05
18.9891 1.8236e-23 2.71818e-05
19.0531 1.02885e-22 2.68165e-05
19.1177 -4.42493e-23 2.64544e-05
19.1828 3.05834e-23 2.60953e-05
19.2484 -3.93734e-23 2.57393e-05
19.3147 -2.74678e-23 2.53862e-05
19.3816 3.39815e-23 2.5036e-05
19.4491 2.11406e-23 2.46886e-05
19.5173 4.1e-23 2.43437e-05
19.5862 5.90933e-23 2.40015e-05
19.6558 -1.67584e-23 2.36617e-05
19.7262 9.66869e-23 2.33243e-05
19.7974 -3.77902e-23 2.29891e-05
19.8694 4.30429e-23 2.26561e-05
19.9423 7.39561e-23 2.23251e-05
20.0162 -8.87186e-24 2.1996e-05
20.091 -1.07193e-22 2.16686e-05
20.1669 4.06884e-23 2.13428e-05
20.244 -4.28437e-23 2.10185e-05
20.3222 2.45069e-24 2.06955e-05
20.4016 2.53814e-23 2.03735e-05
20.4825 6.85728e-24 2.00524e-05
20.5648 -6.90967e-23 1.97319e-05
20.6487 -4.68e-23 1.94118e-05
20.7344 2.16423e-23 1.90918e-05
20.8219 -4.30653e-23 1.87715e-05
20.9115 1.06925e-23 1.84506e-05
21.0034 4.97939e-23 1.81285e-05
21.0979 3.4856e-23 1.78047e-05
21.1952 5.34536e-23 1.74786e-05
21.2959 -2.35637e-23 1.71492e-05
21.4004 -1.55742e-23 1.68155e-05
21.5093 3.08729e-23 1.6476e-05
21.6237 -7.50024e-24 1.61288e-05
21.7448 2.05705e-23 1.57711e-05
21.8747 1.14282e-23 1.53987e-05
22.0165 1.17389e-23 1.50042e-05
22.1768 1.72447e-23 1.45736e-05
22.3723 1.14082e-23 1.40692e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.75Lambda0.5Nc1ClassicOneLoop/iFpTwoLoop.txt <==
-22.3723 1.50226e-21 1.40262e-05
-22.1768 9.50643e-22 1.45283e-05
-22.0165 1.58097e-21 1.4957e-05
-21.8747 1.46867e-21 1.53496e-05
-21.7448 2.06711e-21 1.57203e-05
-21.6237 1.55037e-21 1.60762e-05
-21.5093 2.09077e-21 1.64217e-05
-21.4004 1.4073e-21 1.67595e-05
-21.2959 1.73461e-21 1.70915e-05
-21.1952 1.15565e-21 1.74193e-05
-21.0979 2.29032e-21 1.77438e-05
-21.0034 1.87569e-21 1.80659e-05
-20.9115 2.71319e-21 1.83863e-05
-20.8219 3.08443e-21 1.87056e-05
-20.7344 3.34806e-21 1.90242e-05
-20.6487 4.07649e-21 1.93425e-05
-20.5648 4.03892e-21 1.96609e-05
-20.4825 4.21575e-21 1.99796e-05
-20.4016 4.71211e-21 2.0299e-05
-20.3222 4.7993e-21 2.06192e-05
-20.244 5.57754e-21 2.09405e-05
-20.1669 5.69157e-21 2.1263e-05
-20.091 6.66091e-21 2.15869e-05
-20.0162 6.25239e-21 2.19124e-05
-19.9423 7.02888e-21 2.22397e-05
-19.8694 6.308e-21 2.25688e-05
-19.7974 6.01209e-21 2.28999e-05
-19.7262 6.02925e-21 2.32331e-05
-19.6558 6.70403e-21 2.35686e-05
-19.5862 5.88722e-21 2.39063e-05
-19.5173 6.79433e-21 2.42466e-05
-19.4491 5.99487e-21 2.45893e-05
-19.3816 5.81546e-21 2.49347e-05
-19.3147 6.39745e-21 2.52828e-05
-19.2484 5.33188e-21 2.56337e-05
-19.1828 6.13066e-21 2.59875e-05
-19.1177 5.90938e-21 2.63443e-05
-19.0531 5.48382e-21 2.67042e-05
-18.9891 6.43382e-21 2.70672e-05
-18.9255 5.03193e-21 2.74334e-05
-18.8625 6.18848e-21 2.7803e-05
-18.8 4.83474e-21 2.8176e-05
-18.7379 5.39477e-21 2.85524e-05
-18.6762 4.32796e-21 2.89324e-05
-18.615 4.79114e-21 2.9316e-05
-18.5542 3.53048e-21 2.97032e-05
-18.4938 3.10707e-21 3.00943e-05
-18.4338 2.51878e-21 3.04892e-05
-18.3742 3.00116e-21 3.0888e-05
-18.3149 2.5806e-21 3.12908e-05
-18.256 1.46928e-21 3.16978e-05
-18.1975 3.26694e-22 3.21088e-05
-18.1393 -2.96211e-22 3.25241e-05
-18.0815 -2.59503e-21 3.29437e-05
-18.0239 -1.85256e-21 3.33677e-05
-17.9667 -3.24474e-21 3.37961e-05
-17.9098 -1.95641e-21 3.4229e-05
-17.8532 -3.01991e-21 3.46666e-05
-17.7969 -2.95941e-21 3.51088e-05
-17.7408 -3.46744e-21 3.55558e-05
-17.6851 -2.63276e-21 3.60077e-05
-17.6296 -2.57275e-21 3.64645e-05
-17.5744 -1.09145e-21 3.69264e-05
-17.5195 -1.76614e-21 3.73933e-05
-17.4648 4.66025e-22 3.78654e-05
-17.4104 7.86912e-22 3.83427e-05
-17.3562 8.58058e-23 3.88254e-05
-17.3022 7.73116e-22 3.93135e-05
-17.2485 5.92431e-22 3.98072e-05
-17.195 8.38438e-22 4.03064e-05
-17.1418 1.57585e-21 4.08114e-05
-17.0887 -2.102e-21 4.13221e-05
-17.0359 -3.54489e-22 4.18388e-05
-16.9833 -1.61668e-21 4.23613e-05
-16.9309 -3.67263e-21 4.289e-05
-16.8787 -3.91579e-21 4.34248e-05
-16.8268 -5.5625e-21 4.39659e-05
-16.775 -5.9207e-21 4.45133e-05
-16.7234 -7.93685e-21 4.50672e-05
-16.672 -1.10115e-20 4.56276e-05
-16.6208 -8.90685e-21 4.61947e-05
-16.5697 -1.30682e-20 4.67685e-05
-16.5189 -1.3975e-20 4.73492e-05
-16.4682 -1.93856e-20 4.79369e-05
-16.4177 -1.82597e-20 4.85317e-05
-16.3674 -2.13869e-20 4.91336e-05
-16.3172 -1.9143e-20 4.97428e-05
-16.2672 -2.32039e-20 5.03594e-05
-16.2174 -2.07094e-20 5.09836e-05
-16.1677 -2.06551e-20 5.16154e-05
-16.1182 -2.01186e-20 5.2255e-05
-16.0689 -2.17251e-20 5.29025e-05
-16.0197 -2.1035e-20 5.3558e-05
-15.9706 -2.0205e-20 5.42215e-05
-15.9217 -1.8676e-20 5.48934e-05
-15.873 -1.87628e-20 5.55736e-05
-15.8243 -1.59469e-20 5.62624e-05
-15.7759 -1.61673e-20 5.69598e-05
-15.7276 -1.12227e-20 5.7666e-05
-15.6794 -1.04517e-20 5.83811e-05
-15.6313 -9.5861e-21 5.91053e-05
-15.5834 -9.71883e-21 5.98386e-05
-15.5356 -6.81778e-21 6.05813e-05
-15.488 -4.99556e-21 6.13335e-05
-15.4404 -4.45912e-21 6.20954e-05
-15.393 -4.20691e-21 6.2867e-05
-15.3458 -2.08627e-21 6.36486e-05
-15.2986 -4.14665e-23 6.44402e-05
-15.2516 -4.05827e-21 6.52422e-05
-15.2047 -3.21339e-21 6.60545e-05
-15.1579 1.80975e-22 6.68775e-05
-15.1112 8.47886e-22 6.77112e-05
-15.0647 7.53196e-22 6.85559e-05
-15.0182 1.36078e-21 6.94116e-05
-14.9719 -2.85654e-21 7.02787e-05
-14.9257 3.47618e-21 7.11571e-05
-14.8796 1.51903e-21 7.20473e-05
-14.8336 -4.0424e-22 7.29493e-05
-14.7877 4.02851e-21 7.38633e-05
-14.7419 2.34047e-21 7.47895e-05
-14.6962 -6.41139e-22 7.57281e-05
-14.6506 2.84886e-21 7.66793e-05
-14.6052 6.66764e-21 7.76434e-05
-14.5598 8.84772e-21 7.86205e-05
-14.5145 1.05366e-20 7.96108e-05
-14.4693 8.18278e-21 8.06146e-05
-14.4243 1.01727e-20 8.1632e-05
-14.3793 1.4627e-20 8.26633e-05
-14.3344 1.38337e-20 8.37089e-05
-14.2896 1.52121e-20 8.47686e-05
-14.2449 1.83647e-20 8.58431e-05
-14.2003 2.18655e-20 8.69323e-05
-14.1558 2.60762e-20 8.80367e-05
-14.1113 2.28485e-20 8.91563e-05
-14.067 2.9631e-20 9.02916e-05
-14.0227 2.73432e-20 9.14426e-05
-13.9786 2.5903e-20 9.26099e-05
-13.9345 3.21091e-20 9.37934e-05
-13.8905 2.80169e-20 9.49937e-05
-13.8466 3.40498e-20 9.62108e-05
-13.8028 3.24355e-20 9.74452e-05
-13.759 3.3653e-20 9.86971e-05
-13.7153 3.4675e-20 9.99668e-05
-13.6718 2.79648e-20 0.000101255
-13.6283 2.74425e-20 0.000102561
-13.5848 2.99109e-20 0.000103886
-13.5415 3.01339e-20 0.00010523
-13.4982 2.41846e-20 0.000106593
-13.455 2.86694e-20 0.000107976
-13.4119 2.26624e-20 0.000109379
-13.3689 2.50763e-20 0.000110803
-13.3259 1.89047e-20 0.000112247
-13.283 1.89372e-20 0.000113713
-13.2402 2.03571e-20 0.0001152
-13.1974 2.26779e-20 0.000116708
-13.1547 1.47152e-20 0.000118239
-13.1121 1.84252e-20 0.000119793
-13.0696 1.79863e-20 0.00012137
-13.0271 2.76212e-20 0.00012297
-12.9847 2.26227e-20 0.000124593
-12.9424 2.93923e-20 0.000126242
-12.9001 1.52736e-20 0.000127914
-12.8579 1.77443e-20 0.000129613
-12.8158 3.04371e-20 0.000131336
-12.7737 3.54397e-20 0.000133086
-12.7317 3.34508e-20 0.000134862
-12.6898 5.24909e-20 0.000136665
-12.6479 5.07645e-20 0.000138496
-12.6061 5.23242e-20 0.000140354
-12.5643 3.98849e-20 0.000142241
-12.5226 5.51513e-20 0.000144158
-12.481 5.16211e-20 0.000146103
-12.4394 6.7168e-20 0.000148079
-12.3979 5.06179e-20 0.000150085
-12.3565 5.4349e-20 0.000152123
-12.3151 5.28457e-20 0.000154192
-12.2738 5.16946e-20 0.000156294
-12.2325 3.86006e-20 0.000158428
-12.1913 3.71184e-20 0.000160597
-12.1501 4.69335e-20 0.000162799
-12.109 3.9242e-20 0.000165036
-12.068 4.61156e-20 0.000167309
-12.027 3.20076e-20 0.000169618
-11.986 2.06601e-20 0.000171964
-11.9452 1.41501e-20 0.000174347
-11.9043 8.83394e-21 0.000176769
-11.8636 2.0451e-20 0.000179229
-11.8228 6.36511e-21 0.00018173
-11.7822 1.94042e-21 0.000184271
-11.7415 -5.40565e-21 0.000186853
-11.701 -1.40333e-20 0.000189477
-11.6605 -2.12503e-20 0.000192144
-11.62 -3.17209e-20 0.000194855
-11.5796 -2.69521e-20 0.000197611
-11.5392 -3.3066e-20 0.000200412
-11.4989 -5.26155e-20 0.000203259
-11.4587 -3.93067e-20 0.000206154
-11.4184 -6.06571e-20 0.000209096
-11.3783 -4.33661e-20 0.000212089
-11.3381 -4.61368e-20 0.000215131
-11.2981 -8.49529e-20 0.000218224
-11.2581 -7.53418e-20 0.000221369
-11.2181 -5.95259e-20 0.000224568
-11.1781 -7.99275e-20 0.000227821
-11.1383 -4.5651e-20 0.000231129
-11.0984 -6.94852e-20 0.000234494
-11.0586 -7.51748e-20 0.000237916
-11.0189 -7.14472e-20 0.000241397
-10.9792 -7.77609e-20 0.000244939
-10.9395 -6.89325e-20 0.000248541
-10.8999 -1.03628e-19 0.000252206
-10.8603 -7.19233e-20 0.000255935
-10.8208 -9.82448e-20 0.000259729
-10.7813 -7.69642e-20 0.000263589
-10.7418 -1.07456e-19 0.000267518
-10.7024 -1.28395e-19 0.000271515
-10.6631 -1.16997e-19 0.000275584
-10.6238 -1.23042e-19 0.000279724
-10.5845 -1.2156e-19 0.000283939
-10.5452 -1.4151e-19 0.000288228
-10.506 -1.28645e-19 0.000292595
-10.4669 -1.37656e-19 0.00029704
-10.4278 -1.40874e-19 0.000301565
-10.3887 -1.39074e-19 0.000306173
-10.3496 -1.25929e-19 0.000310864
-10.3106 -1.6154e-19 0.000315641
-10.2717 -1.46079e-19 0.000320505
-10.2328 -1.91868e-19 0.000325459
-10.1939 -1.4245e-19 0.000330504
-10.155 -1.99493e-19 0.000335642
-10.1162 -2.02885e-19 0.000340875
-10.0774 -2.27935e-19 0.000346206
-10.0387 -2.17773e-19 0.000351637
-10 -2.22625e-19 0.00035717
-9.96134 -2.08512e-19 0.000362807
-9.92271 -2.69717e-19 0.00036855
-9.88412 -2.45463e-19 0.000374402
-9.84557 -2.18895e-19 0.000380365
-9.80704 -2.4885e-19 0.000386443
-9.76856 -2.79397e-19 0.000392637
-9.73011 -2.42856e-19 0.00039895
-9.69169 -2.23282e-19 0.000405385
-9.65331 -2.78817e-19 0.000411945
-9.61496 -2.84445e-19 0.000418631
-9.57664 -2.21608e-19 0.00042545
-9.53836 -3.23702e-19 0.000432401
-9.50011 -2.72927e-19 0.000439489
-9.46189 -2.53204e-19 0.000446717
-9.42371 -2.36081e-19 0.000454088
-9.38556 -2.4115e-19 0.000461606
-9.34744 -2.4096e-19 0.000469274
-9.30935 -2.30952e-19 0.000477096
-9.2713 -2.97998e-19 0.000485075
-9.23327 -2.41471e-19 0.000493215
-9.19528 -2.83453e-19 0.000501521
-9.15732 -2.20665e-19 0.000509995
-9.11939 -2.9153e-19 0.000518643
-9.08149 -3.69152e-19 0.000527468
-9.04362 -3.73167e-19 0.000536475
-9.00578 -3.2751e-19 0.000545668
-8.96797 -3.07841e-19 0.000555052
-8.93019 -3.56468e-19 0.000564631
-8.89244 -4.10774e-19 0.000574412
-8.85471 -4.53359e-19 0.000584397
-8.81702 -4.00398e-19 0.000594594
-8.77936 -4.25963e-19 0.000605006
-8.74172 -5.13208e-19 0.00061564
-8.70412 -4.56593e-19 0.000626501
-8.66654 -5.61904e-19 0.000637595
-8.62899 -4.84705e-19 0.000648928
-8.59146 -5.74164e-19 0.000660506
-8.55397 -5.04739e-19 0.000672336
-8.5165 -5.15736e-19 0.000684424
-8.47906 -7.26301e-19 0.000696775
-8.44165 -6.17188e-19 0.0007094
-8.40426 -6.37118e-19 0.000722303
-8.3669 -5.17124e-19 0.000735492
-8.32956 -6.57164e-19 0.000748975
-8.29226 -5.68896e-19 0.000762761
-8.25497 -6.92892e-19 0.000776855
-8.21772 -6.08692e-19 0.000791269
-8.18049 -5.8309e-19 0.000806008
-8.14328 -7.57103e-19 0.000821084
-8.1061 -6.37588e-19 0.000836504
-8.06895 -5.61081e-19 0.00085228
-8.03182 -4.90291e-19 0.000868419
-7.99471 -6.55122e-19 0.000884933
-7.95763 -5.69997e-19 0.000901831
-7.92058 -5.83396e-19 0.000919125
-7.88355 -5.06839e-19 0.000936825
-7.84654 -5.66013e-19 0.000954944
-7.80955 -6.40138e-19 0.000973492
-7.77259 -4.62172e-19 0.000992484
-7.73566 -4.10313e-19 0.00101193
-7.69874 -5.34503e-19 0.00103184
-7.66185 -5.37608e-19 0.00105224
-7.62498 -3.48381e-19 0.00107313
-7.58814 -4.98404e-19 0.00109453
-7.55132 -4.16609e-19 0.00111646
-7.51452 -5.35191e-19 0.00113893
-7.47774 -5.38995e-19 0.00116195
-7.44099 -3.4434e-19 0.00118555
-7.40425 -6.22209e-19 0.00120974
-7.36754 -5.32332e-19 0.00123453
-7.33085 -5.34055e-20 0.00125996
-7.29418 -7.48447e-19 0.00128602
-7.25754 -3.43911e-19 0.00131276
-7.22091 -6.60926e-19 0.00134018
-7.18431 -6.24125e-19 0.00136831
-7.14772 -4.19216e-19 0.00139716
-7.11116 -7.41706e-19 0.00142678
-7.07462 -5.54596e-19 0.00145716
-7.0381 -7.19262e-19 0.00148835
-7.00159 -5.15421e-19 0.00152036
-6.96511 -7.4711e-19 0.00155323
-6.92865 -4.54884e-19 0.00158697
-6.89221 -8.81787e-19 0.00162162
-6.85579 -6.68669e-19 0.00165721
-6.81938 -5.59965e-19 0.00169377
-6.783 -8.56576e-19 0.00173133
-6.74664 -8.04124e-19 0.00176992
-6.71029 -6.33439e-19 0.00180958
-6.67397 -3.18316e-19 0.00185035
-6.63766 -8.46175e-19 0.00189225
-6.60137 -7.81925e-19 0.00193534
-6.5651 -8.43543e-19 0.00197964
-6.52885 -4.78024e-19 0.00202521
-6.49262 -6.87377e-19 0.00207208
-6.4564 -4.40194e-20 0.0021203
-6.42021 -4.59407e-19 0.00216991
-6.38403 1.29403e-19 0.00222098
-6.34786 -5.89164e-19 0.00227354
-6.31172 -9.05438e-20 0.00232766
-6.27559 -5.36507e-19 0.00238338
-6.23949 1.23984e-19 0.00244076
-6.20339 -2.1904e-20 0.00249987
-6.16732 6.63717e-19 0.00256077
-6.13126 -1.96128e-19 0.00262352
-6.09522 5.43375e-19 0.0026882
-6.05919 8.00398e-19 0.00275487
-6.02319 4.50146e-19 0.00282361
-5.9872 1.0887e-20 0.00289449
-5.95122 6.18515e-19 0.00296761
-5.91526 8.28802e-19 0.00304303
-5.87932 1.34038e-18 0.00312087
-5.84339 4.57052e-19 0.0032012
-5.80748 7.56979e-19 0.00328413
-5.77158 1.24695e-18 0.00336975
-5.7357 -1.40255e-19 0.00345818
-5.69984 1.20934e-18 0.00354952
-5.66399 2.76214e-19 0.00364391
-5.62815 1.22752e-18 0.00374145
-5.59233 9.64371e-19 0.00384228
-5.55653 2.71846e-19 0.00394653
-5.52074 1.45349e-18 0.00405436
-5.48497 8.10023e-19 0.00416589
-5.4492 8.95398e-19 0.00428131
-5.41346 1.40724e-18 0.00440076
-5.37773 1.23942e-18 0.00452443
-5.34201 -1.20479e-20 0.00465249
-5.30631 7.37339e-19 0.00478515
-5.27062 7.63204e-19 0.00492259
-5.23494 1.95208e-18 0.00506505
-5.19928 4.00431e-19 0.00521274
-5.16363 1.5207e-18 0.0053659
-5.128 1.06394e-18 0.00552478
-5.09237 1.3122e-18 0.00568965
-5.05677 3.16847e-18 0.00586078
-5.02117 1.07855e-18 0.00603849
-4.98559 3.54022e-18 0.00622305
-4.95002 2.32725e-18 0.00641485
-4.91446 6.14836e-18 0.00661418
-4.87892 -1.36009e-19 0.00682147
-4.84339 6.89535e-18 0.00703707
-4.80787 2.73944e-18 0.00726143
-4.77237 4.63454e-18 0.00749497
-4.73687 5.31141e-18 0.0077382
-4.70139 4.61452e-18 0.00799158
-4.66592 4.49866e-18 0.00825569
-4.63046 7.1402e-18 0.00853106
-4.59502 7.65766e-18 0.00881835
-4.55958 4.21274e-18 0.00911816
-4.52416 9.84673e-18 0.00943123
-4.48875 2.22935e-18 0.00975828
-4.45335 4.75939e-18 0.0101001
-4.41797 8.41527e-18 0.0104576
-4.38259 1.03517e-17 0.0108317
-4.34722 7.16011e-18 0.0112233
-4.31187 6.1677e-18 0.0116335
-4.27653 1.43127e-17 0.0120635
-4.24119 6.11466e-18 0.0125144
-4.20587 8.49411e-18 0.0129877
-4.17056 8.21412e-18 0.0134848
-4.13526 1.04181e-17 0.0140071
-4.09997 1.32284e-17 0.0145565
-4.06469 6.84679e-18 0.0151346
-4.02942 1.87983e-17 0.0157436
-3.99416 4.34109e-18 0.0163855
-3.95891 4.46008e-18 0.0170626
-3.92367 1.26072e-17 0.0177776
-3.88844 1.12175e-17 0.0185332
-3.85322 3.06597e-18 0.0193323
-3.81801 1.57474e-17 0.0201783
-3.7828 1.87424e-18 0.0210747
-3.74761 1.44829e-17 0.0220255
-3.71243 1.77089e-17 0.0230348
-3.67726 -8.8465e-18 0.0241072
-3.64209 7.94308e-18 0.0252478
-3.60694 9.96543e-19 0.0264619
-3.57179 2.0433e-17 0.0277554
-3.53665 1.25828e-17 0.0291345
-3.50152 -2.06578e-18 0.0306061
-3.4664 1.37045e-17 0.0321773
-3.43129 6.81996e-18 0.0338556
-3.39619 -1.64191e-17 0.0356494
-3.36109 3.55376e-17 0.0375668
-3.32601 1.29449e-17 0.0396167
-3.29093 9.83224e-18 0.0418079
-3.25586 4.96561e-17 0.0441498
-3.2208 5.41237e-17 0.0466512
-3.18574 4.02563e-17 0.0493217
-3.1507 3.76476e-17 0.0521701
-3.11566 -7.90218e-17 0.0552058
-3.08063 1.15737e-16 0.0584375
-3.0456 -8.55197e-17 0.0618746
-3.01059 -1.57966e-18 0.0655263
-2.97558 2.37477e-17 0.0694029
-2.94058 -8.67341e-17 0.0735153
-2.90558 -4.9677e-17 0.0778763
-2.87059 5.05096e-17 0.0825003
-2.83561 -6.39738e-17 0.0874049
-2.80064 3.30446e-16 0.09261
-2.76567 1.73871e-17 0.0981405
-2.73071 -1.06017e-16 0.104024
-2.69576 4.2438e-17 0.110295
-2.66081 -1.75138e-16 0.116992
-2.62587 1.30662e-17 0.124159
-2.59094 -1.23616e-16 0.131846
-2.55601 2.09946e-16 0.140112
-2.52109 -1.64495e-16 0.149021
-2.48617 3.24303e-16 0.158648
-2.45126 3.59359e-16 0.169073
-2.41636 2.16965e-16 0.180391
-2.38146 7.74103e-16 0.192704
-2.34657 -1.05759e-15 0.206132
-2.31168 4.60996e-16 0.220806
-2.2768 4.84697e-17 0.236875
-2.24192 -1.20143e-15 0.254509
-2.20705 7.9636e-16 0.273898
-2.17219 -5.92951e-16 0.29526
-2.13733 -2.49343e-16 0.318841
-2.10247 -2.85748e-16 0.34492
-2.06762 -1.08054e-15 0.373818
-2.03278 7.11874e-16 0.405895
-1.99794 -9.46209e-16 0.441567
-1.9631 -9.97054e-16 0.481303
-1.92827 -2.03531e-15 0.525639
-1.89345 9.55206e-16 0.575181
-1.85862 4.80233e-15 0.630621
-1.82381 -4.1237e-15 0.692734
-1.78899 6.8544e-15 0.762402
-1.75419 -2.98948e-15 0.840602
-1.71938 5.42582e-15 0.92843
-1.68458 -9.3261e-15 1.02709
-1.64979 1.68319e-14 1.1379
-1.61499 7.26448e-15 1.26229
-1.58021 -4.62528e-15 1.40178
-1.54542 -1.14747e-14 1.55795
-1.51064 2.25436e-15 1.73246
-1.47586 3.1025e-14 1.92694
-1.44109 -3.81141e-14 2.14303
-1.40632 4.84857e-14 2.3823
-1.37155 2.46322e-14 2.64624
-1.33679 -2.06233e-14 2.93627
-1.30203 -5.34099e-14 3.25373
-1.26727 5.75461e-14 3.59998
-1.23251 1.94628e-13 3.97648
-1.19776 -3.84382e-13 4.38494
-1.16301 3.26177e-13 4.82742
-1.12827 -2.10501e-13 5.30654
-1.09352 4.41553e-13 5.82551
-1.05878 -2.00416e-13 6.38824
-1.02405 9.2903e-14 6.99915
-0.989309 2.18242e-13 7.66308
-0.954576 2.53334e-13 8.38462
-0.919844 1.38754e-13 9.16775
-0.885115 -3.89367e-13 10.0145
-0.850388 -2.13082e-14 10.9241
-0.815663 6.79467e-13 11.891
-0.78094 1.29581e-12 12.9038
-0.746219 -6.26478e-13 13.9434
-0.711499 -1.76417e-14 14.9827
-0.676781 2.05393e-12 15.9866
-0.642065 4.88918e-14 16.9153
-0.60735 -3.25197e-12 17.7273
-0.572637 2.33869e-12 18.3867
-0.537925 7.518e-13 18.8674
-0.503214 -7.07143e-13 19.1584
-0.468504 2.6586e-12 19.2645
-0.433796 -5.89998e-13 19.205
-0.399089 1.06272e-12 19.0094
-0.364382 -1.17207e-12 18.7123
-0.329676 1.8435e-12 18.3492
-0.294972 -9.65044e-13 17.9521
-0.260267 -2.08126e-12 17.5493
-0.225564 -9.18353e-13 17.1621
-0.190861 8.03271e-13 16.8083
-0.156158 9.28419e-13 16.4992
-0.121456 3.62495e-13 16.2446
-0.0867541 -5.78572e-13 16.0488
-0.0520524 -1.05944e-12 15.9177
-0.0173508 -1.64046e-12 15.8492
0.0173508 1.37401e-12 15.8492
0.0520524 -1.61743e-13 15.9177
0.0867541 -1.39173e-13 16.0488
0.121456 8.99908e-13 16.2446
0.156158 -9.43227e-13 16.4992
0.190861 -9.57951e-13 16.8083
0.225564 1.32858e-13 17.1621
0.260267 7.58467e-13 17.5493
0.294972 -7.9094e-13 17.9521
0.329676 2.94518e-12 18.3492
0.364382 -3.91721e-12 18.7123
0.399089 4.70046e-13 19.0094
0.433796 1.40698e-12 19.205
0.468504 7.43343e-13 19.2645
0.503214 2.20048e-12 19.1584
0.537925 -6.90712e-13 18.8674
0.572637 1.62746e-12 18.3867
0.60735 -3.86559e-12 17.7273
0.642065 1.51415e-12 16.9153
0.676781 -2.0685e-12 15.9866
0.711499 -1.2471e-12 14.9827
0.746219 1.19486e-12 13.9434
0.78094 -2.40316e-13 12.9038
0.815663 7.24629e-13 11.891
0.850388 2.22204e-14 10.9241
0.885115 -3.38541e-13 10.0145
0.919844 3.27268e-13 9.16775
0.954576 1.2958e-14 8.38462
0.989309 -2.19767e-13 7.66308
1.02405 3.21213e-13 6.99915
1.05878 1.014e-13 6.38824
1.09352 9.25129e-14 5.82551
1.12827 2.63396e-13 5.30654
1.16301 1.86968e-13 4.82742
1.19776 1.869e-13 4.38494
1.23251 -3.25437e-14 3.97648
1.26727 -1.25777e-13 3.59998
1.30203 -1.07248e-14 3.25373
1.33679 -4.71467e-15 2.93627
1.37155 -7.18973e-14 2.64624
1.40632 2.27178e-14 2.3823
1.44109 -1.78956e-14 2.14303
1.47586 5.62406e-15 1.92694
1.51064 9.64031e-15 1.73246
1.54542 -2.16419e-14 1.55795
1.58021 -9.01826e-15 1.40178
1.61499 1.52722e-15 1.26229
1.64979 -1.49279e-14 1.1379
1.68458 3.24343e-15 1.02709
1.71938 -1.07534e-14 0.92843
1.75419 1.66894e-14 0.840602
1.78899 -3.11832e-15 0.762402
1.82381 3.79951e-15 0.692734
1.85862 3.59584e-15 0.630621
1.89345 -6.80123e-16 0.575181
1.92827 2.07936e-15 0.525639
1.9631 -3.4927e-15 0.481303
1.99794 4.21507e-15 0.441567
2.03278 -1.96711e-15 0.405895
2.06762 1.80056e-15 0.373818
2.10247 -3.80757e-16 0.34492
2.13733 1.45947e-15 0.318841
2.17219 -3.51415e-16 0.29526
2.20705 1.16453e-15 0.273898
2.24192 1.95586e-16 0.254509
2.2768 -2.36778e-16 0.236875
2.31168 -1.017e-16 0.220806
2.34657 5.59908e-16 0.206132
2.38146 -1.27322e-17 0.192704
2.41636 -3.89404e-16 0.180391
2.45126 4.36541e-16 0.169073
2.48617 -1.16883e-16 0.158648
2.52109 5.7226e-16 0.149021
2.55601 -1.34472e-16 0.140112
2.59094 4.15023e-17 0.131846
2.62587 -7.05886e-17 0.124159
2.66081 3.37428e-16 0.116992
2.69576 -1.22654e-16 0.110295
2.73071 6.51882e-17 0.104024
2.76567 -1.21893e-16 0.0981405
2.80064 1.44793e-16 0.09261
2.83561 -1.99009e-17 0.0874049
2.87059 1.26605e-16 0.0825003
2.90558 4.03875e-17 0.0778763
2.94058 7.23922e-17 0.0735153
2.97558 -9.95344e-17 0.0694029
3.01059 -3.85073e-17 0.0655263
3.0456 -3.09343e-17 0.0618746
3.08063 -1.31255e-16 0.0584375
3.11566 7.75017e-17 0.0552058
3.1507 -1.88688e-17 0.0521701
3.18574 2.83749e-17 0.0493217
3.2208 -8.20899e-17 0.0466512
3.25586 2.57001e-17 0.0441498
3.29093 -4.4256e-17 0.0418079
3.32601 1.89193e-17 0.0396167
3.36109 -1.73798e-17 0.0375668
3.39619 -3.91467e-17 0.0356494
3.43129 -1.61965e-17 0.0338556
3.4664 -2.49441e-19 0.0321773
3.50152 -1.21245e-18 0.0306061
3.53665 -6.77598e-18 0.0291345
3.57179 -2.93646e-17 0.0277554
3.60694 -2.56887e-17 0.0264619
3.64209 6.20417e-18 0.0252478
3.67726 -1.94143e-17 0.0241072
3.71243 -1.08821e-17 0.0230348
3.74761 -2.35781e-17 0.0220255
3.7828 -3.3789e-18 0.0210747
3.81801 -1.29016e-17 0.0201783
3.85322 -5.20047e-18 0.0193323
3.88844 -5.8598e-18 0.0185332
3.92367 -1.35867e-17 0.0177776
3.95891 -1.807e-17 0.0170626
3.99416 6.09186e-18 0.0163855
4.02942 -1.21419e-17 0.0157436
4.06469 -1.16821e-17 0.0151346
4.09997 -1.00083e-17 0.0145565
4.13526 -1.05202e-17 0.0140071
4.17056 -1.3406e-17 0.0134848
4.20587 -1.28771e-17 0.0129877
4.24119 -6.714e-18 0.0125144
4.27653 -8.58004e-18 0.0120635
4.31187 -1.1916e-17 0.0116335
4.34722 -5.62219e-18 0.0112233
4.38259 -7.21811e-18 0.0108317
4.41797 -7.39243e-18 0.0104576
4.45335 -7.66015e-18 0.0101001
4.48875 -9.11981e-18 0.00975828
4.52416 -4.12399e-18 0.00943123
4.55958 -9.68069e-18 0.00911816
4.59502 -1.3097e-18 0.00881835
4.63046 -9.76609e-18 0.00853106
4.66592 -1.92001e-18 0.00825569
4.70139 -5.27479e-18 0.00799158
4.73687 -5.08047e-18 0.0077382
4.77237 -1.45161e-18 0.00749497
4.80787 -5.35421e-18 0.00726143
4.84339 -3.11782e-18 0.00703707
4.87892 -2.29845e-18 0.00682147
4.91446 -2.76705e-18 0.00661418
4.95002 -3.91546e-18 0.00641485
4.98559 -2.39849e-18 0.00622305
5.02117 -3.99665e-18 0.00603849
5.05677 -1.63118e-18 0.00586078
5.09237 -8.14516e-19 0.00568965
5.128 -2.61515e-18 0.00552478
5.16363 3.24031e-19 0.0053659
5.19928 -1.56159e-18 0.00521274
5.23494 -7.15117e-19 0.00506505
5.27062 -1.74268e-18 0.00492259
5.30631 1.9843e-19 0.00478515
5.34201 -2.13867e-18 0.00465249
5.37773 3.16194e-19 0.00452443
5.41346 -9.00841e-19 0.00440076
5.4492 -1.52151e-18 0.00428131
5.48497 -1.67383e-18 0.00416589
5.52074 -6.63137e-19 0.00405436
5.55653 -2.28626e-18 0.00394653
5.59233 -9.02708e-20 0.00384228
5.62815 -1.4245e-18 0.00374145
5.66399 -4.82561e-19 0.00364391
5.69984 -1.55289e-18 0.00354952
5.7357 -1.42218e-18 0.00345818
5.77158 -8.68308e-19 0.00336975
5.80748 -1.4946e-18 0.00328413
5.84339 -3.70657e-19 0.0032012
5.87932 -1.22264e-18 0.00312087
5.91526 -8.66514e-19 0.00304303
5.95122 -4.10935e-19 0.00296761
5.9872 -5.44977e-19 0.00289449
6.02319 -8.32669e-19 0.00282361
6.05919 -3.45195e-19 0.00275487
6.09522 -3.48609e-19 0.0026882
6.13126 -2.76144e-19 0.00262352
6.16732 -2.13833e-19 0.00256077
6.20339 -2.20148e-19 0.00249987
6.23949 2.09362e-19 0.00244076
6.27559 6.32932e-19 0.00238338
6.31172 -7.78339e-20 0.00232766
6.34786 2.2021e-19 0.00227354
6.38403 2.47444e-19 0.00222098
6.42021 5.99582e-19 0.00216991
6.4564 2.21203e-19 0.0021203
6.49262 6.95729e-19 0.00207208
6.52885 6.11519e-19 0.00202521
6.5651 3.44952e-19 0.00197964
6.60137 9.28715e-19 0.00193534
6.63766 5.52478e-19 0.00189225
6.67397 6.97397e-19 0.00185035
6.71029 6.19475e-19 0.00180958
6.74664 1.06006e-18 0.00176992
6.783 5.36428e-19 0.00173133
6.81938 7.85822e-19 0.00169377
6.85579 7.86944e-19 0.00165721
6.89221 6.9302e-19 0.00162162
6.92865 2.60486e-19 0.00158697
6.96511 8.70315e-19 0.00155323
7.00159 6.95607e-19 0.00152036
7.0381 5.59432e-19 0.00148835
7.07462 6.61201e-19 0.00145716
7.11116 3.22944e-19 0.00142678
7.14772 5.78196e-19 0.00139716
7.18431 4.84474e-19 0.00136831
7.22091 7.18333e-19 0.00134018
7.25754 6.12712e-19 0.00131276
7.29418 5.45485e-19 0.00128602
7.33085 3.67452e-19 0.00125996
7.36754 4.36066e-19 0.00123453
7.40425 5.31108e-19 0.00120974
7.44099 4.51274e-19 0.00118555
7.47774 5.47096e-19 0.00116195
7.51452 4.83829e-19 0.00113893
7.55132 6.35217e-19 0.00111646
7.58814 2.4902e-19 0.00109453
7.62498 5.38756e-19 0.00107313
7.66185 2.26066e-19 0.00105224
7.69874 6.81023e-19 0.00103184
7.73566 3.89679e-19 0.00101193
7.77259 5.59518e-19 0.000992484
7.80955 5.27422e-19 0.000973492
7.84654 5.10636e-19 0.000954944
7.88355 4.73782e-19 0.000936825
7.92058 5.5822e-19 0.000919125
7.95763 6.40712e-19 0.000901831
7.99471 5.52493e-19 0.000884933
8.03182 6.90447e-19 0.000868419
8.06895 6.83321e-19 0.00085228
8.1061 6.28702e-19 0.000836504
8.14328 6.54127e-19 0.000821084
8.18049 6.02034e-19 0.000806008
8.21772 7.05452e-19 0.000791269
8.25497 5.46292e-19 0.000776855
8.29226 6.34639e-19 0.000762761
8.32956 6.7772e-19 0.000748975
8.3669 5.78583e-19 0.000735492
8.40426 6.50564e-19 0.000722303
8.44165 6.50882e-19 0.0007094
8.47906 5.82081e-19 0.000696775
8.5165 6.55168e-19 0.000684424
8.55397 5.9088e-19 0.000672336
8.59146 5.42658e-19 0.000660506
8.62899 5.66121e-19 0.000648928
8.66654 4.91899e-19 0.000637595
8.70412 4.45647e-19 0.000626501
8.74172 4.60865e-19 0.00061564
8.77936 4.89643e-19 0.000605006
8.81702 4.84455e-19 0.000594594
8.85471 4.25151e-19 0.000584397
8.89244 3.52749e-19 0.000574412
8.93019 3.90552e-19 0.000564631
8.96797 3.75606e-19 0.000555052
9.00578 2.63482e-19 0.000545668
9.04362 3.80669e-19 0.000536475
9.08149 3.12663e-19 0.000527468
9.11939 3.59053e-19 0.000518643
9.15732 2.60997e-19 0.000509995
9.19528 3.33874e-19 0.000501521
9.23327 2.33694e-19 0.000493215
9.2713 2.43665e-19 0.000485075
9.30935 2.23026e-19 0.000477096
9.34744 2.42411e-19 0.000469274
9.38556 2.4663e-19 0.000461606
9.42371 2.63475e-19 0.000454088
9.46189 2.39929e-19 0.000446717
9.50011 2.66509e-19 0.000439489
9.53836 3.00104e-19 0.000432401
9.57664 2.56593e-19 0.00042545
9.61496 2.84324e-19 0.000418631
9.65331 2.65039e-19 0.000411945
9.69169 2.30562e-19 0.000405385
9.73011 2.44238e-19 0.00039895
9.76856 2.40438e-19 0.000392637
9.80704 2.61228e-19 0.000386443
9.84557 2.58293e-19 0.000380365
9.88412 2.74763e-19 0.000374402
9.92271 2.58304e-19 0.00036855
9.96134 2.01719e-19 0.000362807
10 2.29041e-19 0.00035717
10.0387 2.23369e-19 0.000351637
10.0774 2.23855e-19 0.000346206
10.1162 2.22686e-19 0.000340875
10.155 1.53202e-19 0.000335642
10.1939 1.77649e-19 0.000330504
10.2328 2.03751e-19 0.000325459
10.2717 1.46168e-19 0.000320505
10.3106 1.56021e-19 0.000315641
10.3496 1.69139e-19 0.000310864
10.3887 1.60447e-19 0.000306173
10.4278 1.20035e-19 0.000301565
10.4669 1.34388e-19 0.00029704
10.506 1.3276e-19 0.000292595
10.5452 9.84993e-20 0.000288228
10.5845 1.31728e-19 0.000283939
10.6238 1.12619e-19 0.000279724
10.6631 1.21832e-19 0.000275584
10.7024 1.00506e-19 0.000271515
10.7418 9.42008e-20 0.000267518
10.7813 7.83705e-20 0.000263589
10.8208 1.13283e-19 0.000259729
10.8603 9.36895e-20 0.000255935
10.8999 9.26093e-20 0.000252206
10.9395 9.00642e-20 0.000248541
10.9792 8.48845e-20 0.000244939
11.0189 7.85139e-20 0.000241397
11.0586 5.98179e-20 0.000237916
11.0984 8.50455e-20 0.000234494
11.1383 6.66112e-20 0.000231129
11.1781 6.73627e-20 0.000227821
11.2181 7.11097e-20 0.000224568
11.2581 6.94415e-20 0.000221369
11.2981 6.404e-20 0.000218224
11.3381 5.0579e-20 0.000215131
11.3783 5.65185e-20 0.000212089
11.4184 5.33473e-20 0.000209096
11.4587 3.40462e-20 0.000206154
11.4989 5.6653e-20 0.000203259
11.5392 3.24848e-20 0.000200412
11.5796 2.11073e-20 0.000197611
11.62 1.48227e-20 0.000194855
11.6605 1.59098e-20 0.000192144
11.701 7.99888e-21 0.000189477
11.7415 1.86908e-21 0.000186853
11.7822 9.02759e-21 0.000184271
11.8228 -4.71385e-21 0.00018173
11.8636 -7.49981e-21 0.000179229
11.9043 -2.46171e-20 0.000176769
11.9452 -2.50668e-20 0.000174347
11.986 -2.81155e-20 0.000171964
12.027 -3.95802e-20 0.000169618
12.068 -4.9829e-20 0.000167309
12.109 -4.68639e-20 0.000165036
12.1501 -4.70926e-20 0.000162799
12.1913 -4.26753e-20 0.000160597
12.2325 -4.3342e-20 0.000158428
12.2738 -5.43321e-20 0.000156294
12.3151 -4.03815e-20 0.000154192
12.3565 -6.16511e-20 0.000152123
12.3979 -6.26105e-20 0.000150085
12.4394 -5.40905e-20 0.000148079
12.481 -5.66689e-20 0.000146103
12.5226 -4.65902e-20 0.000144158
12.5643 -4.37575e-20 0.000142241
12.6061 -4.61499e-20 0.000140354
12.6479 -5.2358e-20 0.000138496
12.6898 -3.77214e-20 0.000136665
12.7317 -3.76901e-20 0.000134862
12.7737 -4.70427e-20 0.000133086
12.8158 -2.99704e-20 0.000131336
12.8579 -3.24851e-20 0.000129613
12.9001 -3.12863e-20 0.000127914
12.9424 -1.95402e-20 0.000126242
12.9847 -2.0929e-20 0.000124593
13.0271 -1.77054e-20 0.00012297
13.0696 -2.05175e-20 0.00012137
13.1121 -1.03029e-20 0.000119793
13.1547 -2.45571e-20 0.000118239
13.1974 -2.23114e-20 0.000116708
13.2402 -2.28657e-20 0.0001152
13.283 -1.84095e-20 0.000113713
13.3259 -1.68583e-20 0.000112247
13.3689 -2.00998e-20 0.000110803
13.4119 -2.10691e-20 0.000109379
13.455 -2.6519e-20 0.000107976
13.4982 -2.464e-20 0.000106593
13.5415 -2.79132e-20 0.00010523
13.5848 -3.29089e-20 0.000103886
13.6283 -2.81209e-20 0.000102561
13.6718 -3.25355e-20 0.000101255
13.7153 -2.8765e-20 9.99668e-05
13.759 -3.24226e-20 9.86971e-05
13.8028 -3.34086e-20 9.74452e-05
13.8466 -3.25041e-20 9.62108e-05
13.8905 -3.4204e-20 9.49937e-05
13.9345 -3.39777e-20 9.37934e-05
13.9786 -3.0442e-20 9.26099e-05
14.0227 -2.82189e-20 9.14426e-05
14.067 -2.42921e-20 9.02916e-05
14.1113 -2.63464e-20 8.91563e-05
14.1558 -1.85968e-20 8.80367e-05
14.2003 -2.466e-20 8.69323e-05
14.2449 -2.00433e-20 8.58431e-05
14.2896 -1.62656e-20 8.47686e-05
14.3344 -1.54869e-20 8.37089e-05
14.3793 -1.65444e-20 8.26633e-05
14.4243 -1.47569e-20 8.1632e-05
14.4693 -8.49189e-21 8.06146e-05
14.5145 -1.11612e-20 7.96108e-05
14.5598 -5.3175e-21 7.86205e-05
14.6052 -5.24563e-21 7.76434e-05
14.6506 -5.18749e-21 7.66793e-05
14.6962 -4.26763e-21 7.57281e-05
14.7419 -1.72865e-22 7.47895e-05
14.7877 -1.90495e-21 7.38633e-05
14.8336 -4.47451e-21 7.29493e-05
14.8796 -3.40703e-21 7.20473e-05
14.9257 3.56438e-21 7.11571e-05
14.9719 -1.49459e-21 7.02787e-05
15.0182 -9.72494e-22 6.94116e-05
15.0647 -1.10543e-22 6.85559e-05
15.1112 2.63006e-21 6.77112e-05
15.1579 -1.72835e-21 6.68775e-05
15.2047 9.62308e-23 6.60545e-05
15.2516 7.66227e-22 6.52422e-05
15.2986 3.71419e-21 6.44402e-05
15.3458 5.68339e-21 6.36486e-05
15.393 3.06492e-21 6.2867e-05
15.4404 2.18174e-21 6.20954e-05
15.488 6.21885e-21 6.13335e-05
15.5356 4.24994e-21 6.05813e-05
15.5834 9.2882e-21 5.98386e-05
15.6313 1.08548e-20 5.91053e-05
15.6794 1.21208e-20 5.83811e-05
15.7276 1.4798e-20 5.7666e-05
15.7759 1.75166e-20 5.69598e-05
15.8243 1.82751e-20 5.62624e-05
15.873 1.6799e-20 5.55736e-05
15.9217 2.01355e-20 5.48934e-05
15.9706 2.02688e-20 5.42215e-05
16.0197 2.31092e-20 5.3558e-05
16.0689 2.12417e-20 5.29025e-05
16.1182 2.39161e-20 5.2255e-05
16.1677 2.30133e-20 5.16154e-05
16.2174 2.27167e-20 5.09836e-05
16.2672 2.27672e-20 5.03594e-05
16.3172 1.94296e-20 4.97428e-05
16.3674 1.89523e-20 4.91336e-05
16.4177 1.82917e-20 4.85317e-05
16.4682 1.54384e-20 4.79369e-05
16.5189 1.35958e-20 4.73492e-05
16.5697 1.3279e-20 4.67685e-05
16.6208 1.06782e-20 4.61947e-05
16.672 1.09546e-20 4.56276e-05
16.7234 8.82161e-21 4.50672e-05
16.775 5.20239e-21 4.45133e-05
16.8268 5.8572e-21 4.39659e-05
16.8787 4.89144e-21 4.34248e-05
16.9309 4.90107e-21 4.289e-05
16.9833 2.25298e-21 4.23613e-05
17.0359 3.58053e-21 4.18388e-05
17.0887 2.96866e-22 4.13221e-05
17.1418 -5.19174e-22 4.08114e-05
17.195 -1.26525e-22 4.03064e-05
17.2485 3.73194e-22 3.98072e-05
17.3022 -6.28395e-23 3.93135e-05
17.3562 8.45832e-22 3.88254e-05
17.4104 -1.88338e-22 3.83427e-05
17.4648 4.46035e-22 3.78654e-05
17.5195 1.04533e-21 3.73933e-05
17.5744 9.6361e-22 3.69264e-05
17.6296 2.46465e-21 3.64645e-05
17.6851 2.31189e-21 3.60077e-05
17.7408 3.01717e-21 3.55558e-05
17.7969 3.68656e-21 3.51088e-05
17.8532 2.24917e-21 3.46666e-05
17.9098 2.33053e-21 3.4229e-05
17.9667 3.42991e-21 3.37961e-05
18.0239 2.09061e-21 3.33677e-05
18.0815 1.0113e-21 3.29437e-05
18.1393 3.67468e-22 3.25241e-05
18.1975 1.13456e-23 3.21088e-05
18.256 -1.04567e-21 3.16978e-05
18.3149 -6.36656e-22 3.12908e-05
18.3742 -2.44278e-21 3.0888e-05
18.4338 -3.13805e-21 3.04892e-05
18.4938 -2.92897e-21 3.00943e-05
18.5542 -3.88013e-21 2.97032e-05
18.615 -5.04349e-21 2.9316e-05
18.6762 -4.2423e-21 2.89324e-05
18.7379 -5.0936e-21 2.85524e-05
18.8 -5.59462e-21 2.8176e-05
18.8625 -5.44673e-21 2.7803e-05
18.9255 -5.01359e-21 2.74334e-05
18.9891 -5.97672e-21 2.70672e-05
19.0531 -5.83386e-21 2.67042e-05
19.1177 -6.76055e-21 2.63443e-05
19.1828 -5.73059e-21 2.59875e-05
19.2484 -5.88797e-21 2.56337e-05
19.3147 -6.19452e-21 2.52828e-05
19.3816 -6.30781e-21 2.49347e-05
19.4491 -5.55483e-21 2.45893e-05
19.5173 -6.13943e-21 2.42466e-05
19.5862 -5.6367e-21 2.39063e-05
19.6558 -5.99579e-21 2.35686e-05
19.7262 -6.54603e-21 2.32331e-05
19.7974 -5.87195e-21 2.28999e-05
19.8694 -6.11547e-21 2.25688e-05
19.9423 -6.65379e-21 2.22397e-05
20.0162 -6.4599e-21 2.19124e-05
20.091 -6.71569e-21 2.15869e-05
20.1669 -5.84386e-21 2.1263e-05
20.244 -5.80917e-21 2.09405e-05
20.3222 -5.21747e-21 2.06192e-05
20.4016 -4.54129e-21 2.0299e-05
20.4825 -4.31096e-21 1.99796e-05
20.5648 -4.02217e-21 1.96609e-05
20.6487 -3.34202e-21 1.93425e-05
20.7344 -3.74931e-21 1.90242e-05
20.8219 -2.93872e-21 1.87056e-05
20.9115 -2.84436e-21 1.83863e-05
21.0034 -2.0786e-21 1.80659e-05
21.0979 -2.09621e-21 1.77438e-05
21.1952 -1.51427e-21 1.74193e-05
21.2959 -1.62455e-21 1.70915e-05
21.4004 -1.19188e-21 1.67595e-05
21.5093 -1.81531e-21 1.64217e-05
21.6237 -1.56755e-21 1.60762e-05
21.7448 -2.17225e-21 1.57203e-05
21.8747 -1.38848e-21 1.53496e-05
22.0165 -1.47106e-21 1.4957e-05
22.1768 -5.9911e-22 1.45283e-05
22.3723 -1.56732e-21 1.40262e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.75Lambda0.5Nc1ClassicOneLoop/iFp_FRG.txt <==
-22.3723 1.74762e-21 1.40518e-05
-22.1768 6.27791e-21 1.45553e-05
-22.0165 3.96555e-21 1.49851e-05
-21.8747 2.95938e-21 1.53788e-05
-21.7448 3.43841e-22 1.57506e-05
-21.6237 -1.42512e-23 1.61076e-05
-21.5093 -1.91508e-21 1.6454e-05
-21.4004 -1.95638e-21 1.67928e-05
-21.2959 -2.21726e-21 1.71259e-05
-21.1952 8.51761e-22 1.74546e-05
-21.0979 4.25118e-21 1.77801e-05
-21.0034 8.27859e-21 1.81032e-05
-20.9115 1.03764e-20 1.84246e-05
-20.8219 1.24995e-20 1.87449e-05
-20.7344 1.27902e-20 1.90645e-05
-20.6487 1.46285e-20 1.93838e-05
-20.5648 1.66595e-20 1.97032e-05
-20.4825 1.99771e-20 2.0023e-05
-20.4016 2.3314e-20 2.03434e-05
-20.3222 2.75081e-20 2.06647e-05
-20.244 2.98983e-20 2.0987e-05
-20.1669 3.27523e-20 2.13106e-05
-20.091 3.31567e-20 2.16356e-05
-20.0162 3.37393e-20 2.19623e-05
-19.9423 3.25891e-20 2.22906e-05
-19.8694 3.1845e-20 2.26209e-05
-19.7974 2.92396e-20 2.29531e-05
-19.7262 2.70903e-20 2.32875e-05
-19.6558 2.34196e-20 2.36241e-05
-19.5862 2.05862e-20 2.39631e-05
-19.5173 1.68379e-20 2.43045e-05
-19.4491 1.44647e-20 2.46485e-05
-19.3816 1.17187e-20 2.49951e-05
-19.3147 1.07858e-20 2.53445e-05
-19.2484 9.2052e-21 2.56967e-05
-19.1828 1.05373e-20 2.60518e-05
-19.1177 1.19712e-20 2.641e-05
-19.0531 1.5698e-20 2.67712e-05
-18.9891 1.98146e-20 2.71356e-05
-18.9255 2.59245e-20 2.75032e-05
-18.8625 3.09308e-20 2.78742e-05
-18.8 3.75381e-20 2.82486e-05
-18.7379 4.16694e-20 2.86265e-05
-18.6762 4.6406e-20 2.90079e-05
-18.615 4.87577e-20 2.9393e-05
-18.5542 5.1626e-20 2.97818e-05
-18.4938 5.25458e-20 3.01744e-05
-18.4338 5.4913e-20 3.05709e-05
-18.3742 5.55898e-20 3.09714e-05
-18.3149 5.75614e-20 3.13758e-05
-18.256 5.9992e-20 3.17844e-05
-18.1975 6.29376e-20 3.21971e-05
-18.1393 6.48783e-20 3.26141e-05
-18.0815 6.88819e-20 3.30354e-05
-18.0239 7.00399e-20 3.34612e-05
-17.9667 7.3911e-20 3.38914e-05
-17.9098 7.38132e-20 3.43262e-05
-17.8532 7.54882e-20 3.47656e-05
-17.7969 7.42094e-20 3.52098e-05
-17.7408 7.41179e-20 3.56587e-05
-17.6851 7.29e-20 3.61126e-05
-17.6296 7.25318e-20 3.65714e-05
-17.5744 7.04957e-20 3.70352e-05
-17.5195 6.87925e-20 3.75042e-05
-17.4648 6.56009e-20 3.79784e-05
-17.4104 6.44107e-20 3.84579e-05
-17.3562 6.15549e-20 3.89428e-05
-17.3022 5.85715e-20 3.94331e-05
-17.2485 5.70375e-20 3.9929e-05
-17.195 5.41606e-20 4.04306e-05
-17.1418 5.34864e-20 4.09378e-05
-17.0887 5.15636e-20 4.1451e-05
-17.0359 4.84235e-20 4.197e-05
-16.9833 4.77741e-20 4.2495e-05
-16.9309 4.7639e-20 4.30262e-05
-16.8787 4.70444e-20 4.35636e-05
-16.8268 4.82567e-20 4.41072e-05
-16.775 4.99267e-20 4.46573e-05
-16.7234 5.07775e-20 4.52138e-05
-16.672 5.35218e-20 4.5777e-05
-16.6208 5.52389e-20 4.63469e-05
-16.5697 5.86478e-20 4.69236e-05
-16.5189 6.03876e-20 4.75071e-05
-16.4682 6.40556e-20 4.80978e-05
-16.4177 6.51823e-20 4.86955e-05
-16.3674 6.85147e-20 4.93005e-05
-16.3172 6.97326e-20 4.99128e-05
-16.2672 7.09571e-20 5.05326e-05
-16.2174 7.17996e-20 5.116e-05
-16.1677 7.27861e-20 5.17951e-05
-16.1182 7.16382e-20 5.2438e-05
-16.0689 7.49943e-20 5.30889e-05
-16.0197 7.53022e-20 5.37478e-05
-15.9706 7.60333e-20 5.4415e-05
-15.9217 7.87925e-20 5.50904e-05
-15.873 8.14365e-20 5.57743e-05
-15.8243 8.31095e-20 5.64668e-05
-15.7759 8.65755e-20 5.7168e-05
-15.7276 8.63166e-20 5.78781e-05
-15.6794 9.0497e-20 5.85971e-05
-15.6313 9.35407e-20 5.93253e-05
-15.5834 9.8431e-20 6.00628e-05
-15.5356 9.91764e-20 6.08096e-05
-15.488 1.04585e-19 6.15661e-05
-15.4404 1.07467e-19 6.23323e-05
-15.393 1.10657e-19 6.31083e-05
-15.3458 1.13824e-19 6.38944e-05
-15.2986 1.18662e-19 6.46907e-05
-15.2516 1.20572e-19 6.54973e-05
-15.2047 1.26458e-19 6.63144e-05
-15.1579 1.27966e-19 6.71422e-05
-15.1112 1.2956e-19 6.79809e-05
-15.0647 1.36632e-19 6.88306e-05
-15.0182 1.37635e-19 6.96915e-05
-14.9719 1.36543e-19 7.05638e-05
-14.9257 1.3081e-19 7.14476e-05
-14.8796 1.29828e-19 7.23432e-05
-14.8336 1.29457e-19 7.32507e-05
-14.7877 1.2759e-19 7.41704e-05
-14.7419 1.21349e-19 7.51024e-05
-14.6962 1.13195e-19 7.60469e-05
-14.6506 1.14862e-19 7.70041e-05
-14.6052 1.12244e-19 7.79743e-05
-14.5598 1.08825e-19 7.89577e-05
-14.5145 1.01642e-19 7.99543e-05
-14.4693 1.02096e-19 8.09646e-05
-14.4243 1.01461e-19 8.19887e-05
-14.3793 9.8417e-20 8.30268e-05
-14.3344 9.75484e-20 8.40791e-05
-14.2896 9.69295e-20 8.5146e-05
-14.2449 9.45123e-20 8.62276e-05
-14.2003 9.71178e-20 8.73242e-05
-14.1558 9.74697e-20 8.8436e-05
-14.1113 9.74926e-20 8.95632e-05
-14.067 9.78781e-20 9.07063e-05
-14.0227 9.94586e-20 9.18653e-05
-13.9786 9.9165e-20 9.30406e-05
-13.9345 1.0555e-19 9.42324e-05
-13.8905 1.00102e-19 9.5441e-05
-13.8466 1.07495e-19 9.66668e-05
-13.8028 1.09054e-19 9.791e-05
-13.759 1.16883e-19 9.91708e-05
-13.7153 1.14647e-19 0.00010045
-13.6718 1.19649e-19 0.000101747
-13.6283 1.23488e-19 0.000103063
-13.5848 1.2895e-19 0.000104397
-13.5415 1.33039e-19 0.000105751
-13.4982 1.40635e-19 0.000107125
-13.455 1.47757e-19 0.000108518
-13.4119 1.55016e-19 0.000109932
-13.3689 1.56721e-19 0.000111366
-13.3259 1.71135e-19 0.000112821
-13.283 1.82495e-19 0.000114298
-13.2402 1.93698e-19 0.000115796
-13.1974 2.10919e-19 0.000117317
-13.1547 2.22554e-19 0.00011886
-13.1121 2.363e-19 0.000120426
-13.0696 2.53315e-19 0.000122015
-13.0271 2.66422e-19 0.000123628
-12.9847 2.83505e-19 0.000125264
-12.9424 2.97517e-19 0.000126926
-12.9001 3.13631e-19 0.000128612
-12.8579 3.2494e-19 0.000130324
-12.8158 3.34714e-19 0.000132062
-12.7737 3.46107e-19 0.000133826
-12.7317 3.51167e-19 0.000135617
-12.6898 3.50435e-19 0.000137435
-12.6479 3.56009e-19 0.000139282
-12.6061 3.55023e-19 0.000141156
-12.5643 3.55994e-19 0.000143059
-12.5226 3.46289e-19 0.000144992
-12.481 3.45805e-19 0.000146954
-12.4394 3.3721e-19 0.000148947
-12.3979 3.25772e-19 0.000150971
-12.3565 3.23335e-19 0.000153027
-12.3151 3.29731e-19 0.000155115
-12.2738 3.08242e-19 0.000157235
-12.2325 3.14632e-19 0.000159389
-12.1913 3.14543e-19 0.000161577
-12.1501 3.15476e-19 0.000163799
-12.109 3.05879e-19 0.000166057
-12.068 3.12428e-19 0.000168351
-12.027 3.1087e-19 0.000170682
-11.986 3.1206e-19 0.000173049
-11.9452 3.14912e-19 0.000175455
-11.9043 3.14906e-19 0.0001779
-11.8636 3.10076e-19 0.000180384
-11.8228 3.13268e-19 0.000182909
-11.7822 3.09966e-19 0.000185474
-11.7415 3.21397e-19 0.000188082
-11.701 3.14925e-19 0.000190732
-11.6605 3.17456e-19 0.000193425
-11.62 3.2641e-19 0.000196163
-11.5796 3.28111e-19 0.000198947
-11.5392 3.34573e-19 0.000201776
-11.4989 3.39173e-19 0.000204652
-11.4587 3.3243e-19 0.000207577
-11.4184 3.40947e-19 0.00021055
-11.3783 3.45272e-19 0.000213573
-11.3381 3.5025e-19 0.000216647
-11.2981 3.55798e-19 0.000219773
-11.2581 3.59118e-19 0.000222952
-11.2181 3.60323e-19 0.000226185
-11.1781 3.71611e-19 0.000229472
-11.1383 3.94289e-19 0.000232817
-11.0984 3.92028e-19 0.000236218
-11.0586 4.06166e-19 0.000239678
-11.0189 4.24513e-19 0.000243198
-10.9792 4.26862e-19 0.000246779
-10.9395 4.61289e-19 0.000250422
-10.8999 4.76913e-19 0.000254128
-10.8603 4.9991e-19 0.0002579
-10.8208 5.01348e-19 0.000261737
-10.7813 5.36818e-19 0.000265642
-10.7418 5.42399e-19 0.000269616
-10.7024 5.74587e-19 0.000273661
-10.6631 6.01749e-19 0.000277777
-10.6238 6.19016e-19 0.000281967
-10.5845 6.29945e-19 0.000286232
-10.5452 6.45624e-19 0.000290573
-10.506 6.46966e-19 0.000294993
-10.4669 6.70515e-19 0.000299493
-10.4278 6.86921e-19 0.000304074
-10.3887 6.8437e-19 0.000308739
-10.3496 6.63782e-19 0.000313489
-10.3106 6.68206e-19 0.000318326
-10.2717 6.43532e-19 0.000323252
-10.2328 6.27422e-19 0.000328269
-10.1939 6.31244e-19 0.000333379
-10.155 6.35634e-19 0.000338584
-10.1162 5.94143e-19 0.000343886
-10.0774 5.96628e-19 0.000349288
-10.0387 5.69787e-19 0.000354791
-10 5.70429e-19 0.000360398
-9.96134 5.61288e-19 0.00036611
-9.92271 5.81038e-19 0.000371932
-9.88412 5.64228e-19 0.000377864
-9.84557 5.79584e-19 0.00038391
-9.80704 5.31858e-19 0.000390072
-9.76856 5.82248e-19 0.000396353
-9.73011 5.45901e-19 0.000402755
-9.69169 5.77198e-19 0.000409282
-9.65331 5.56604e-19 0.000415936
-9.61496 5.81857e-19 0.00042272
-9.57664 5.39106e-19 0.000429637
-9.53836 5.74178e-19 0.000436691
-9.50011 5.71709e-19 0.000443884
-9.46189 5.6113e-19 0.00045122
-9.42371 5.26309e-19 0.000458702
-9.38556 5.66021e-19 0.000466334
-9.34744 6.23497e-19 0.000474119
-9.30935 5.61882e-19 0.000482062
-9.2713 5.63142e-19 0.000490165
-9.23327 5.98696e-19 0.000498432
-9.19528 5.352e-19 0.000506869
-9.15732 5.13255e-19 0.000515478
-9.11939 4.96854e-19 0.000524265
-9.08149 5.68302e-19 0.000533233
-9.04362 4.79979e-19 0.000542386
-9.00578 4.96594e-19 0.000551731
-8.96797 5.20008e-19 0.00056127
-8.93019 4.84227e-19 0.00057101
-8.89244 4.84829e-19 0.000580955
-8.85471 4.607e-19 0.00059111
-8.81702 4.25787e-19 0.000601481
-8.77936 4.85925e-19 0.000612073
-8.74172 4.3515e-19 0.000622892
-8.70412 5.20851e-19 0.000633944
-8.66654 4.30136e-19 0.000645235
-8.62899 4.95176e-19 0.00065677
-8.59146 5.24927e-19 0.000668557
-8.55397 4.75624e-19 0.000680601
-8.5165 4.63427e-19 0.00069291
-8.47906 4.87994e-19 0.000705491
-8.44165 5.17212e-19 0.00071835
-8.40426 5.13606e-19 0.000731496
-8.3669 4.78126e-19 0.000744935
-8.32956 5.26369e-19 0.000758676
-8.29226 5.01527e-19 0.000772727
-8.25497 5.11573e-19 0.000787096
-8.21772 4.45563e-19 0.000801792
-8.18049 3.7149e-19 0.000816824
-8.14328 4.68181e-19 0.000832201
-8.1061 3.39785e-19 0.000847932
-8.06895 3.87115e-19 0.000864028
-8.03182 4.09024e-19 0.000880498
-7.99471 3.98203e-19 0.000897353
-7.95763 2.48804e-19 0.000914605
-7.92058 3.75669e-19 0.000932263
-7.88355 2.81139e-19 0.00095034
-7.84654 3.27398e-19 0.000968847
-7.80955 1.72343e-19 0.000987797
-7.77259 1.85583e-19 0.0010072
-7.73566 2.16466e-19 0.00102708
-7.69874 2.5002e-19 0.00104744
-7.66185 2.29866e-19 0.00106829
-7.62498 1.3896e-19 0.00108965
-7.58814 2.59194e-19 0.00111154
-7.55132 1.22718e-19 0.00113398
-7.51452 1.36515e-19 0.00115697
-7.47774 1.24285e-19 0.00118053
-7.44099 1.24688e-19 0.00120469
-7.40425 2.03929e-19 0.00122946
-7.36754 2.94161e-19 0.00125486
-7.33085 1.19883e-19 0.0012809
-7.29418 2.01649e-19 0.00130761
-7.25754 1.99641e-19 0.00133501
-7.22091 2.63378e-19 0.00136312
-7.18431 2.74099e-19 0.00139197
-7.14772 2.36841e-19 0.00142156
-7.11116 1.83927e-19 0.00145194
-7.07462 4.46025e-19 0.00148312
-7.0381 2.49025e-19 0.00151513
-7.00159 2.08976e-19 0.001548
-6.96511 2.2551e-19 0.00158175
-6.92865 1.63082e-19 0.00161641
-6.89221 1.30643e-19 0.00165201
-6.85579 6.6884e-20 0.00168859
-6.81938 7.65685e-20 0.00172618
-6.783 3.35718e-20 0.0017648
-6.74664 7.48171e-21 0.0018045
-6.71029 -4.06701e-20 0.0018453
-6.67397 -1.82773e-19 0.00188726
-6.63766 -1.38102e-19 0.0019304
-6.60137 -2.59255e-19 0.00197477
-6.5651 -5.88479e-20 0.00202041
-6.52885 -3.48149e-19 0.00206736
-6.49262 -1.60605e-19 0.00211567
-6.4564 -5.65615e-19 0.0021654
-6.42021 -5.82951e-19 0.00221657
-6.38403 -6.27382e-19 0.00226926
-6.34786 -5.6068e-19 0.00232351
-6.31172 -5.60373e-19 0.00237938
-6.27559 -5.91983e-19 0.00243693
-6.23949 -7.15564e-19 0.00249622
-6.20339 -5.65819e-19 0.00255732
-6.16732 -1.90452e-19 0.00262028
-6.13126 -9.1474e-19 0.00268519
-6.09522 -5.15224e-19 0.0027521
-6.05919 -6.3818e-19 0.00282111
-6.02319 -6.69913e-19 0.00289229
-5.9872 -6.88133e-19 0.00296572
-5.95122 -9.46072e-19 0.00304149
-5.91526 -9.12769e-19 0.00311969
-5.87932 -6.4597e-19 0.00320041
-5.84339 -1.39505e-18 0.00328376
-5.80748 -4.58518e-19 0.00336984
-5.77158 -9.12326e-19 0.00345876
-5.7357 -1.37373e-18 0.00355063
-5.69984 -7.72631e-19 0.00364558
-5.66399 -1.08075e-18 0.00374372
-5.62815 -1.21486e-18 0.0038452
-5.59233 -1.07362e-18 0.00395015
-5.55653 -6.59086e-19 0.00405872
-5.52074 -3.97724e-19 0.00417106
-5.48497 -7.60858e-19 0.00428733
-5.4492 -1.195e-18 0.0044077
-5.41346 -4.73975e-19 0.00453236
-5.37773 -7.62244e-19 0.00466148
-5.34201 -4.2402e-19 0.00479527
-5.30631 -1.24115e-19 0.00493393
-5.27062 -1.61045e-19 0.00507769
-5.23494 -2.11342e-19 0.00522677
-5.19928 -1.91479e-19 0.00538143
-5.16363 -3.72211e-19 0.00554192
-5.128 -7.44965e-19 0.00570851
-5.09237 -2.76934e-19 0.0058815
-5.05677 1.53532e-19 0.00606119
-5.02117 -4.57309e-19 0.00624791
-4.98559 -2.10618e-19 0.00644199
-4.95002 -4.09706e-19 0.00664381
-4.91446 -8.72832e-19 0.00685376
-4.87892 3.66772e-19 0.00707223
-4.84339 2.26201e-19 0.00729967
-4.80787 4.76731e-19 0.00753655
-4.77237 -5.94184e-19 0.00778336
-4.73687 -2.66427e-18 0.00804062
-4.70139 7.35083e-19 0.00830891
-4.66592 -4.95167e-19 0.00858881
-4.63046 3.70941e-19 0.00888096
-4.59502 -2.36807e-18 0.00918606
-4.55958 3.25714e-19 0.00950483
-4.52416 -1.38656e-19 0.00983805
-4.48875 1.88733e-18 0.0101866
-4.45335 -1.1099e-18 0.0105513
-4.41797 -2.79513e-18 0.0109331
-4.38259 -6.36298e-19 0.0113331
-4.34722 -6.66002e-19 0.0117524
-4.31187 1.5087e-18 0.0121922
-4.27653 1.09965e-19 0.0126537
-4.24119 -5.10256e-19 0.0131382
-4.20587 2.37458e-18 0.0136474
-4.17056 2.12827e-18 0.0141826
-4.13526 3.39999e-18 0.0147457
-4.09997 2.15591e-19 0.0153383
-4.06469 3.76688e-18 0.0159623
-4.02942 2.66116e-18 0.0166199
-3.99416 1.98588e-18 0.017313
-3.95891 -5.05044e-19 0.018044
-3.92367 2.79124e-18 0.0188153
-3.88844 5.57507e-18 0.0196293
-3.85322 1.20792e-17 0.0204886
-3.81801 3.43211e-18 0.0213958
-3.7828 8.55614e-18 0.0223537
-3.74761 1.29453e-17 0.0233651
-3.71243 1.17531e-17 0.0244329
-3.67726 1.24256e-17 0.0255599
-3.64209 9.76344e-18 0.0267492
-3.60694 6.06837e-18 0.0280038
-3.57179 1.796e-17 0.0293272
-3.53665 1.45748e-17 0.0307227
-3.50152 1.28159e-17 0.0321942
-3.4664 1.3827e-17 0.0337458
-3.43129 2.87503e-17 0.0353823
-3.39619 1.00423e-17 0.0371091
-3.36109 7.85296e-18 0.0389322
-3.32601 2.02807e-17 0.0408586
-3.29093 6.29916e-18 0.0428963
-3.25586 1.90426e-17 0.0450542
-3.2208 3.51195e-17 0.0473425
-3.18574 3.09132e-17 0.0497725
-3.1507 2.70801e-17 0.0523569
-3.11566 -2.37048e-18 0.0551099
-3.08063 2.4299e-17 0.0580471
-3.0456 3.90169e-17 0.0611858
-3.01059 2.93316e-17 0.064545
-2.97558 6.61803e-17 0.0681459
-2.94058 7.78373e-17 0.0720119
-2.90558 2.00832e-17 0.0761686
-2.87059 -1.32013e-17 0.0806446
-2.83561 -2.40839e-17 0.0854717
-2.80064 2.7383e-17 0.0906851
-2.76567 1.38516e-17 0.0963242
-2.73071 1.12577e-17 0.102433
-2.69576 4.10009e-18 0.10906
-2.66081 3.15787e-17 0.116262
-2.62587 -1.08722e-17 0.1241
-2.59094 3.92046e-17 0.132645
-2.55601 1.50467e-16 0.141977
-2.52109 7.80034e-17 0.152185
-2.48617 1.28591e-16 0.163372
-2.45126 2.25663e-16 0.175655
-2.41636 1.59679e-16 0.189169
-2.38146 -3.04981e-16 0.204066
-2.34657 2.24853e-17 0.220523
-2.31168 -1.01774e-16 0.238742
-2.2768 5.78365e-16 0.258957
-2.24192 -3.6164e-16 0.281442
-2.20705 -1.21209e-16 0.306509
-2.17219 5.84966e-16 0.334528
-2.13733 -3.94483e-16 0.365926
-2.10247 6.60489e-16 0.401205
-2.06762 -8.79885e-17 0.440955
-2.03278 -3.74296e-16 0.48587
-1.99794 -9.0966e-18 0.536766
-1.9631 5.03087e-16 0.594611
-1.92827 1.41749e-15 0.660547
-1.89345 -1.12884e-15 0.735934
-1.85862 4.25226e-16 0.822378
-1.82381 -3.62878e-16 0.921787
-1.78899 7.70267e-15 1.03642
-1.75419 -8.9448e-15 1.16893
-1.71938 -1.52875e-15 1.32245
-1.68458 6.18918e-15 1.50061
-1.64979 1.23998e-15 1.70757
-1.61499 -1.15389e-14 1.948
-1.58021 -9.68141e-15 2.227
-1.54542 1.86269e-14 2.54987
-1.51064 -1.83343e-15 2.92166
-1.47586 2.97037e-14 3.34656
-1.44109 4.55013e-14 3.82677
-1.40632 -4.68172e-15 4.3612
-1.37155 1.37997e-13 4.94359
-1.33679 8.18912e-14 5.56089
-1.30203 2.65819e-15 6.19163
-1.26727 2.41193e-13 6.80603
-1.23251 5.76598e-17 7.36749
-1.19776 -1.44714e-13 7.83728
-1.16301 -3.06573e-13 8.18045
-1.12827 1.71515e-13 8.37307
-1.09352 -4.56014e-13 8.40659
-1.05878 1.72184e-14 8.28949
-1.02405 -3.95254e-13 8.04394
-0.989309 -1.11675e-13 7.70068
-0.954576 1.2898e-13 7.29248
-0.919844 -1.53267e-13 6.84971
-0.885115 7.32749e-15 6.39711
-0.850388 1.3205e-13 5.9532
-0.815663 1.54189e-14 5.53033
-0.78094 4.37407e-14 5.13599
-0.746219 3.71465e-14 4.77383
-0.711499 1.82164e-13 4.44492
-0.676781 -7.87701e-16 4.14857
-0.642065 -7.11665e-14 3.88312
-0.60735 -2.42904e-14 3.64632
-0.572637 2.87615e-14 3.43576
-0.537925 2.94086e-14 3.24897
-0.503214 -2.57958e-14 3.08362
-0.468504 2.38585e-14 2.93754
-0.433796 -4.82317e-15 2.80877
-0.399089 -3.17709e-15 2.69557
-0.364382 1.38443e-15 2.59641
-0.329676 -2.62146e-14 2.50994
-0.294972 -1.57746e-15 2.43502
-0.260267 1.78852e-16 2.37066
-0.225564 -1.97162e-15 2.31601
-0.190861 8.65666e-15 2.27038
-0.156158 -1.58171e-14 2.2332
-0.121456 3.72766e-15 2.20398
-0.0867541 7.1326e-15 2.18238
-0.0520524 -2.1789e-14 2.16812
-0.0173508 2.23199e-14 2.16103
0.0173508 -4.68995e-14 2.16103
0.0520524 -5.39349e-15 2.16812
0.0867541 -4.76322e-15 2.18238
0.121456 -1.63028e-14 2.20398
0.156158 -7.34719e-15 2.2332
0.190861 7.49866e-15 2.27038
0.225564 9.17468e-15 2.31601
0.260267 8.3493e-15 2.37066
0.294972 -7.77918e-15 2.43502
0.329676 1.06074e-14 2.50994
0.364382 1.62555e-14 2.59641
0.399089 -1.06753e-15 2.69557
0.433796 -4.05427e-15 2.80877
0.468504 4.46825e-15 2.93754
0.503214 8.82193e-16 3.08362
0.537925 -5.9031e-14 3.24897
0.572637 -1.6842e-15 3.43576
0.60735 -3.32918e-14 3.64632
0.642065 -1.79566e-14 3.88312
0.676781 -1.81295e-15 4.14857
0.711499 -9.11712e-15 4.44492
0.746219 -1.2127e-14 4.77383
0.78094 5.21142e-14 5.13599
0.815663 3.86354e-14 5.53033
0.850388 -1.24935e-14 5.9532
0.885115 -1.31675e-14 6.39711
0.919844 -2.75175e-14 6.84971
0.954576 1.89722e-13 7.29248
0.989309 4.45919e-15 7.70068
1.02405 1.3014e-13 8.04394
1.05878 -1.64359e-13 8.28949
1.09352 -3.26838e-13 8.40659
1.12827 -1.51172e-14 8.37307
1.16301 1.50113e-13 8.18045
1.19776 -4.2823e-15 7.83728
1.23251 -7.83658e-16 7.36749
1.26727 -1.19768e-13 6.80603
1.30203 9.74026e-14 6.19163
1.33679 6.20513e-16 5.56089
1.37155 2.41448e-15 4.94359
1.40632 7.70171e-15 4.3612
1.44109 -8.5117e-14 3.82677
1.47586 1.461e-15 3.34656
1.51064 -3.79545e-14 2.92166
1.54542 -2.08227e-14 2.54987
1.58021 2.09171e-15 2.227
1.61499 2.03075e-14 1.948
1.64979 -3.80247e-15 1.70757
1.68458 8.80941e-15 1.50061
1.71938 -5.41204e-15 1.32245
1.75419 5.65349e-15 1.16893
1.78899 -5.74284e-15 1.03642
1.82381 2.03492e-16 0.921787
1.85862 1.71336e-15 0.822378
1.89345 -1.21495e-15 0.735934
1.92827 -2.5588e-15 0.660547
1.9631 -1.23318e-15 0.594611
1.99794 -7.58628e-16 0.536766
2.03278 -9.01953e-16 0.48587
2.06762 1.11926e-16 0.440955
2.10247 -1.1406e-15 0.401205
2.13733 -4.07647e-16 0.365926
2.17219 -4.69799e-16 0.334528
2.20705 1.63857e-16 0.306509
2.24192 2.6094e-16 0.281442
2.2768 -2.6693e-16 0.258957
2.31168 2.97255e-16 0.238742
2.34657 -1.95719e-16 0.220523
2.38146 2.48652e-16 0.204066
2.41636 -9.75251e-17 0.189169
2.45126 -2.03986e-16 0.175655
2.48617 3.76109e-17 0.163372
2.52109 6.03936e-17 0.152185
2.55601 -2.18717e-16 0.141977
2.59094 5.71385e-17 0.132645
2.62587 1.98101e-17 0.1241
2.66081 2.97679e-17 0.116262
2.69576 -4.59609e-18 0.10906
2.73071 -3.63686e-17 0.102433
2.76567 -6.7209e-17 0.0963242
2.80064 -2.89513e-17 0.0906851
2.83561 1.03034e-17 0.0854717
2.87059 -3.68698e-18 0.0806446
2.90558 -4.45257e-17 0.0761686
2.94058 -4.82663e-17 0.0720119
2.97558 1.38346e-17 0.0681459
3.01059 -4.60705e-17 0.064545
3.0456 -3.31189e-17 0.0611858
3.08063 -3.13284e-18 0.0580471
3.11566 -1.19036e-17 0.0551099
3.1507 -1.43432e-17 0.0523569
3.18574 -4.80234e-17 0.0497725
3.2208 -1.30776e-17 0.0473425
3.25586 -4.89801e-17 0.0450542
3.29093 -3.90418e-18 0.0428963
3.32601 -4.27248e-17 0.0408586
3.36109 -1.26172e-17 0.0389322
3.39619 -2.5052e-17 0.0371091
3.43129 -2.12029e-17 0.0353823
3.4664 -7.96014e-18 0.0337458
3.50152 -1.48556e-17 0.0321942
3.53665 -9.86899e-18 0.0307227
3.57179 -2.15915e-17 0.0293272
3.60694 -2.82711e-18 0.0280038
3.64209 -6.25861e-18 0.0267492
3.67726 -6.4681e-18 0.0255599
3.71243 -8.93452e-18 0.0244329
3.74761 -1.44794e-17 0.0233651
3.7828 -3.93028e-18 0.0223537
3.81801 1.25901e-18 0.0213958
3.85322 -7.88209e-18 0.0204886
3.88844 -7.69475e-19 0.0196293
3.92367 -5.91857e-18 0.0188153
3.95891 -2.89237e-18 0.018044
3.99416 1.03261e-18 0.017313
4.02942 -2.52486e-18 0.0166199
4.06469 -4.34833e-18 0.0159623
4.09997 3.10207e-19 0.0153383
4.13526 -8.68392e-18 0.0147457
4.17056 -7.52209e-19 0.0141826
4.20587 -2.26304e-18 0.0136474
4.24119 -8.32183e-19 0.0131382
4.27653 -4.04156e-19 0.0126537
4.31187 -4.43338e-18 0.0121922
4.34722 2.86978e-18 0.0117524
4.38259 1.22648e-18 0.0113331
4.41797 3.2316e-18 0.0109331
4.45335 6.87483e-19 0.0105513
4.48875 -3.33371e-19 0.0101866
4.52416 -4.90202e-19 0.00983805
4.55958 4.44248e-20 0.00950483
4.59502 2.3765e-19 0.00918606
4.63046 -1.13587e-18 0.00888096
4.66592 -4.65947e-20 0.00858881
4.70139 -1.80728e-19 0.00830891
4.73687 3.00461e-18 0.00804062
4.77237 1.23954e-18 0.00778336
4.80787 8.88303e-19 0.00753655
4.84339 -5.10245e-19 0.00729967
4.87892 -2.03454e-19 0.00707223
4.91446 8.50054e-19 0.00685376
4.95002 -3.00713e-19 0.00664381
4.98559 1.66941e-18 0.00644199
5.02117 2.24015e-19 0.00624791
5.05677 7.41448e-19 0.00606119
5.09237 7.37115e-19 0.0058815
5.128 1.98924e-18 0.00570851
5.16363 4.05137e-19 0.00554192
5.19928 1.0654e-18 0.00538143
5.23494 8.83832e-19 0.00522677
5.27062 -5.69658e-19 0.00507769
5.30631 1.16469e-18 0.00493393
5.34201 7.75273e-19 0.00479527
5.37773 9.7756e-19 0.00466148
5.41346 9.17625e-19 0.00453236
5.4492 3.97203e-19 0.0044077
5.48497 2.08349e-19 0.00428733
5.52074 5.50562e-19 0.00417106
5.55653 1.05703e-18 0.00405872
5.59233 1.16323e-18 0.00395015
5.62815 1.12554e-18 0.0038452
5.66399 1.08668e-18 0.00374372
5.69984 3.03094e-19 0.00364558
5.7357 1.24793e-18 0.00355063
5.77158 9.91725e-19 0.00345876
5.80748 7.05338e-19 0.00336984
5.84339 1.44606e-18 0.00328376
5.87932 9.08296e-19 0.00320041
5.91526 7.60514e-19 0.00311969
5.95122 6.59792e-19 0.00304149
5.9872 5.43476e-19 0.00296572
6.02319 7.29795e-19 0.00289229
6.05919 6.69517e-19 0.00282111
6.09522 5.19006e-19 0.0027521
6.13126 7.69679e-19 0.00268519
6.16732 3.19765e-19 0.00262028
6.20339 8.48009e-19 0.00255732
6.23949 6.60689e-19 0.00249622
6.27559 5.51681e-19 0.00243693
6.31172 4.31373e-19 0.00237938
6.34786 5.46568e-19 0.00232351
6.38403 4.8762e-19 0.00226926
6.42021 3.27037e-19 0.00221657
6.4564 4.1346e-19 0.0021654
6.49262 3.52422e-19 0.00211567
6.52885 4.8596e-19 0.00206736
6.5651 1.31261e-19 0.00202041
6.60137 2.20279e-19 0.00197477
6.63766 3.9194e-19 0.0019304
6.67397 3.24769e-19 0.00188726
6.71029 1.29405e-19 0.0018453
6.74664 6.25614e-20 0.0018045
6.783 -5.7721e-21 0.0017648
6.81938 1.20524e-19 0.00172618
6.85579 -2.31482e-19 0.00168859
6.89221 -1.8276e-19 0.00165201
6.92865 -2.92995e-19 0.00161641
6.96511 -1.16014e-19 0.00158175
7.00159 -1.57807e-20 0.001548
7.0381 -3.00077e-19 0.00151513
7.07462 -3.35178e-19 0.00148312
7.11116 -1.17596e-19 0.00145194
7.14772 -2.03816e-19 0.00142156
7.18431 -1.57268e-19 0.00139197
7.22091 -3.08571e-19 0.00136312
7.25754 -2.28253e-19 0.00133501
7.29418 -1.91907e-19 0.00130761
7.33085 -1.05824e-19 0.0012809
7.36754 -2.95464e-19 0.00125486
7.40425 -2.30655e-19 0.00122946
7.44099 -3.08728e-19 0.00120469
7.47774 -1.95298e-19 0.00118053
7.51452 -4.84945e-20 0.00115697
7.55132 -8.90439e-20 0.00113398
7.58814 -1.8948e-19 0.00111154
7.62498 -1.57635e-19 0.00108965
7.66185 -2.16927e-19 0.00106829
7.69874 -1.22152e-19 0.00104744
7.73566 -2.11298e-19 0.00102708
7.77259 -1.79834e-19 0.0010072
7.80955 -2.0767e-19 0.000987797
7.84654 -2.16043e-19 0.000968847
7.88355 -3.11238e-19 0.00095034
7.92058 -2.03511e-19 0.000932263
7.95763 -2.72387e-19 0.000914605
7.99471 -3.71245e-19 0.000897353
8.03182 -4.51703e-19 0.000880498
8.06895 -3.92855e-19 0.000864028
8.1061 -4.53086e-19 0.000847932
8.14328 -5.14383e-19 0.000832201
8.18049 -4.23466e-19 0.000816824
8.21772 -4.67219e-19 0.000801792
8.25497 -5.50607e-19 0.000787096
8.29226 -5.20385e-19 0.000772727
8.32956 -5.43072e-19 0.000758676
8.3669 -4.1111e-19 0.000744935
8.40426 -4.93215e-19 0.000731496
8.44165 -5.12314e-19 0.00071835
8.47906 -5.25607e-19 0.000705491
8.5165 -5.05145e-19 0.00069291
8.55397 -4.96674e-19 0.000680601
8.59146 -5.28191e-19 0.000668557
8.62899 -4.79329e-19 0.00065677
8.66654 -4.25517e-19 0.000645235
8.70412 -5.1335e-19 0.000633944
8.74172 -4.60969e-19 0.000622892
8.77936 -4.84856e-19 0.000612073
8.81702 -4.75744e-19 0.000601481
8.85471 -4.47146e-19 0.00059111
8.89244 -4.83542e-19 0.000580955
8.93019 -4.84805e-19 0.00057101
8.96797 -5.00341e-19 0.00056127
9.00578 -5.07286e-19 0.000551731
9.04362 -5.03917e-19 0.000542386
9.08149 -5.46149e-19 0.000533233
9.11939 -5.8488e-19 0.000524265
9.15732 -5.28139e-19 0.000515478
9.19528 -5.17791e-19 0.000506869
9.23327 -6.04697e-19 0.000498432
9.2713 -5.60308e-19 0.000490165
9.30935 -5.71827e-19 0.000482062
9.34744 -5.89981e-19 0.000474119
9.38556 -5.53904e-19 0.000466334
9.42371 -5.37228e-19 0.000458702
9.46189 -5.56066e-19 0.00045122
9.50011 -5.62178e-19 0.000443884
9.53836 -5.27165e-19 0.000436691
9.57664 -5.98518e-19 0.000429637
9.61496 -5.63518e-19 0.00042272
9.65331 -5.71749e-19 0.000415936
9.69169 -5.56727e-19 0.000409282
9.73011 -5.76008e-19 0.000402755
9.76856 -5.5317e-19 0.000396353
9.80704 -5.36097e-19 0.000390072
9.84557 -5.54076e-19 0.00038391
9.88412 -5.63319e-19 0.000377864
9.92271 -5.63359e-19 0.000371932
9.96134 -5.69577e-19 0.00036611
10 -5.68431e-19 0.000360398
10.0387 -5.62787e-19 0.000354791
10.0774 -5.77321e-19 0.000349288
10.1162 -5.92254e-19 0.000343886
10.155 -6.08828e-19 0.000338584
10.1939 -6.25371e-19 0.000333379
10.2328 -6.29617e-19 0.000328269
10.2717 -6.41411e-19 0.000323252
10.3106 -6.65417e-19 0.000318326
10.3496 -6.88109e-19 0.000313489
10.3887 -6.89701e-19 0.000308739
10.4278 -6.7172e-19 0.000304074
10.4669 -6.74466e-19 0.000299493
10.506 -6.76871e-19 0.000294993
10.5452 -6.51567e-19 0.000290573
10.5845 -6.37635e-19 0.000286232
10.6238 -6.19698e-19 0.000281967
10.6631 -6.04428e-19 0.000277777
10.7024 -5.86211e-19 0.000273661
10.7418 -5.5131e-19 0.000269616
10.7813 -5.44075e-19 0.000265642
10.8208 -5.08651e-19 0.000261737
10.8603 -4.96077e-19 0.0002579
10.8999 -4.7678e-19 0.000254128
10.9395 -4.51581e-19 0.000250422
10.9792 -4.3187e-19 0.000246779
11.0189 -4.26113e-19 0.000243198
11.0586 -3.96193e-19 0.000239678
11.0984 -3.9435e-19 0.000236218
11.1383 -3.80481e-19 0.000232817
11.1781 -3.61083e-19 0.000229472
11.2181 -3.69728e-19 0.000226185
11.2581 -3.6463e-19 0.000222952
11.2981 -3.482e-19 0.000219773
11.3381 -3.51478e-19 0.000216647
11.3783 -3.40852e-19 0.000213573
11.4184 -3.46827e-19 0.00021055
11.4587 -3.30568e-19 0.000207577
11.4989 -3.28478e-19 0.000204652
11.5392 -3.30469e-19 0.000201776
11.5796 -3.299e-19 0.000198947
11.62 -3.18997e-19 0.000196163
11.6605 -3.19175e-19 0.000193425
11.701 -3.1598e-19 0.000190732
11.7415 -3.10117e-19 0.000188082
11.7822 -3.11162e-19 0.000185474
11.8228 -3.11216e-19 0.000182909
11.8636 -3.11338e-19 0.000180384
11.9043 -3.19026e-19 0.0001779
11.9452 -3.06045e-19 0.000175455
11.986 -3.06492e-19 0.000173049
12.027 -3.14831e-19 0.000170682
12.068 -3.10404e-19 0.000168351
12.109 -3.05932e-19 0.000166057
12.1501 -3.12781e-19 0.000163799
12.1913 -3.09413e-19 0.000161577
12.2325 -3.15065e-19 0.000159389
12.2738 -3.16328e-19 0.000157235
12.3151 -3.23826e-19 0.000155115
12.3565 -3.25048e-19 0.000153027
12.3979 -3.27873e-19 0.000150971
12.4394 -3.32851e-19 0.000148947
12.481 -3.42846e-19 0.000146954
12.5226 -3.46422e-19 0.000144992
12.5643 -3.51225e-19 0.000143059
12.6061 -3.51893e-19 0.000141156
12.6479 -3.55486e-19 0.000139282
12.6898 -3.52018e-19 0.000137435
12.7317 -3.52348e-19 0.000135617
12.7737 -3.45105e-19 0.000133826
12.8158 -3.39241e-19 0.000132062
12.8579 -3.26036e-19 0.000130324
12.9001 -3.11807e-19 0.000128612
12.9424 -2.99089e-19 0.000126926
12.9847 -2.83203e-19 0.000125264
13.0271 -2.66326e-19 0.000123628
13.0696 -2.50094e-19 0.000122015
13.1121 -2.35789e-19 0.000120426
13.1547 -2.26458e-19 0.00011886
13.1974 -2.05911e-19 0.000117317
13.2402 -1.96457e-19 0.000115796
13.283 -1.81404e-19 0.000114298
13.3259 -1.75391e-19 0.000112821
13.3689 -1.6214e-19 0.000111366
13.4119 -1.53514e-19 0.000109932
13.455 -1.4687e-19 0.000108518
13.4982 -1.40791e-19 0.000107125
13.5415 -1.34361e-19 0.000105751
13.5848 -1.29371e-19 0.000104397
13.6283 -1.23223e-19 0.000103063
13.6718 -1.20896e-19 0.000101747
13.7153 -1.14956e-19 0.00010045
13.759 -1.13553e-19 9.91708e-05
13.8028 -1.06424e-19 9.791e-05
13.8466 -1.08235e-19 9.66668e-05
13.8905 -1.04857e-19 9.5441e-05
13.9345 -1.04991e-19 9.42324e-05
13.9786 -1.01476e-19 9.30406e-05
14.0227 -1.00489e-19 9.18653e-05
14.067 -9.68691e-20 9.07063e-05
14.1113 -9.55176e-20 8.95632e-05
14.1558 -9.39445e-20 8.8436e-05
14.2003 -9.51656e-20 8.73242e-05
14.2449 -9.28871e-20 8.62276e-05
14.2896 -9.73284e-20 8.5146e-05
14.3344 -9.6928e-20 8.40791e-05
14.3793 -9.89136e-20 8.30268e-05
14.4243 -1.01833e-19 8.19887e-05
14.4693 -1.00936e-19 8.09646e-05
14.5145 -1.02294e-19 7.99543e-05
14.5598 -1.05314e-19 7.89577e-05
14.6052 -1.10222e-19 7.79743e-05
14.6506 -1.16065e-19 7.70041e-05
14.6962 -1.16016e-19 7.60469e-05
14.7419 -1.21081e-19 7.51024e-05
14.7877 -1.24041e-19 7.41704e-05
14.8336 -1.29166e-19 7.32507e-05
14.8796 -1.30302e-19 7.23432e-05
14.9257 -1.34062e-19 7.14476e-05
14.9719 -1.37528e-19 7.05638e-05
15.0182 -1.3533e-19 6.96915e-05
15.0647 -1.36949e-19 6.88306e-05
15.1112 -1.32383e-19 6.79809e-05
15.1579 -1.27997e-19 6.71422e-05
15.2047 -1.2555e-19 6.63144e-05
15.2516 -1.21543e-19 6.54973e-05
15.2986 -1.17459e-19 6.46907e-05
15.3458 -1.11359e-19 6.38944e-05
15.393 -1.10965e-19 6.31083e-05
15.4404 -1.04762e-19 6.23323e-05
15.488 -1.03145e-19 6.15661e-05
15.5356 -9.84057e-20 6.08096e-05
15.5834 -9.68787e-20 6.00628e-05
15.6313 -9.41805e-20 5.93253e-05
15.6794 -9.02276e-20 5.85971e-05
15.7276 -8.7594e-20 5.78781e-05
15.7759 -8.50362e-20 5.7168e-05
15.8243 -8.23047e-20 5.64668e-05
15.873 -8.26389e-20 5.57743e-05
15.9217 -7.7669e-20 5.50904e-05
15.9706 -7.63528e-20 5.4415e-05
16.0197 -7.39316e-20 5.37478e-05
16.0689 -7.36347e-20 5.30889e-05
16.1182 -7.17035e-20 5.2438e-05
16.1677 -7.32189e-20 5.17951e-05
16.2174 -7.1383e-20 5.116e-05
16.2672 -7.06195e-20 5.05326e-05
16.3172 -6.99902e-20 4.99128e-05
16.3674 -6.78648e-20 4.93005e-05
16.4177 -6.51009e-20 4.86955e-05
16.4682 -6.39857e-20 4.80978e-05
16.5189 -6.13005e-20 4.75071e-05
16.5697 -5.8423e-20 4.69236e-05
16.6208 -5.61152e-20 4.63469e-05
16.672 -5.50769e-20 4.5777e-05
16.7234 -5.03077e-20 4.52138e-05
16.775 -5.01899e-20 4.46573e-05
16.8268 -4.80086e-20 4.41072e-05
16.8787 -4.732e-20 4.35636e-05
16.9309 -4.70658e-20 4.30262e-05
16.9833 -4.73755e-20 4.2495e-05
17.0359 -4.87542e-20 4.197e-05
17.0887 -5.08095e-20 4.1451e-05
17.1418 -5.25538e-20 4.09378e-05
17.195 -5.42594e-20 4.04306e-05
17.2485 -5.65135e-20 3.9929e-05
17.3022 -5.88217e-20 3.94331e-05
17.3562 -6.10414e-20 3.89428e-05
17.4104 -6.41696e-20 3.84579e-05
17.4648 -6.54476e-20 3.79784e-05
17.5195 -6.90423e-20 3.75042e-05
17.5744 -7.0395e-20 3.70352e-05
17.6296 -7.26199e-20 3.65714e-05
17.6851 -7.3177e-20 3.61126e-05
17.7408 -7.44842e-20 3.56587e-05
17.7969 -7.44454e-20 3.52098e-05
17.8532 -7.55319e-20 3.47656e-05
17.9098 -7.42742e-20 3.43262e-05
17.9667 -7.32009e-20 3.38914e-05
18.0239 -6.97845e-20 3.34612e-05
18.0815 -6.87098e-20 3.30354e-05
18.1393 -6.49281e-20 3.26141e-05
18.1975 -6.31118e-20 3.21971e-05
18.256 -5.99003e-20 3.17844e-05
18.3149 -5.85118e-20 3.13758e-05
18.3742 -5.57178e-20 3.09714e-05
18.4338 -5.49879e-20 3.05709e-05
18.4938 -5.24658e-20 3.01744e-05
18.5542 -5.12071e-20 2.97818e-05
18.615 -4.86158e-20 2.9393e-05
18.6762 -4.60674e-20 2.90079e-05
18.7379 -4.16018e-20 2.86265e-05
18.8 -3.76163e-20 2.82486e-05
18.8625 -3.08542e-20 2.78742e-05
18.9255 -2.61084e-20 2.75032e-05
18.9891 -1.99805e-20 2.71356e-05
19.0531 -1.63761e-20 2.67712e-05
19.1177 -1.25636e-20 2.641e-05
19.1828 -1.02958e-20 2.60518e-05
19.2484 -9.69995e-21 2.56967e-05
19.3147 -1.04958e-20 2.53445e-05
19.3816 -1.12425e-20 2.49951e-05
19.4491 -1.41648e-20 2.46485e-05
19.5173 -1.66926e-20 2.43045e-05
19.5862 -2.02672e-20 2.39631e-05
19.6558 -2.38227e-20 2.36241e-05
19.7262 -2.65742e-20 2.32875e-05
19.7974 -2.906e-20 2.29531e-05
19.8694 -3.17465e-20 2.26209e-05
19.9423 -3.2052e-20 2.22906e-05
20.0162 -3.36885e-20 2.19623e-05
20.091 -3.31156e-20 2.16356e-05
20.1669 -3.29613e-20 2.13106e-05
20.244 -2.99903e-20 2.0987e-05
20.3222 -2.75233e-20 2.06647e-05
20.4016 -2.34157e-20 2.03434e-05
20.4825 -2.01336e-20 2.0023e-05
20.5648 -1.62049e-20 1.97032e-05
20.6487 -1.48075e-20 1.93838e-05
20.7344 -1.26782e-20 1.90645e-05
20.8219 -1.2455e-20 1.87449e-05
20.9115 -1.02246e-20 1.84246e-05
21.0034 -8.34842e-21 1.81032e-05
21.0979 -4.34797e-21 1.77801e-05
21.1952 -1.11389e-21 1.74546e-05
21.2959 2.26399e-21 1.71259e-05
21.4004 1.99868e-21 1.67928e-05
21.5093 2.09155e-21 1.6454e-05
21.6237 -1.0844e-22 1.61076e-05
21.7448 -2.05476e-22 1.57506e-05
21.8747 -3.02984e-21 1.53788e-05
22.0165 -3.89182e-21 1.49851e-05
22.1768 -6.19079e-21 1.45553e-05
22.3723 -1.88993e-21 1.40518e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.75Lambda0.5Nc1ClassicOneLoop/iFp_OneLoopFRG.txt <==
-22.3723 1.13176e-24 1.40686e-05
-22.1768 -1.28427e-23 1.4573e-05
-22.0165 -2.86326e-24 1.50036e-05
-21.8747 2.83909e-23 1.5398e-05
-21.7448 4.78801e-23 1.57705e-05
-21.6237 -1.16209e-23 1.61281e-05
-21.5093 -2.80594e-23 1.64753e-05
-21.4004 -3.12044e-26 1.68147e-05
-21.2959 -4.23666e-24 1.71484e-05
-21.1952 -4.67668e-24 1.74778e-05
-21.0979 -4.90163e-23 1.78039e-05
-21.0034 8.07775e-23 1.81276e-05
-20.9115 -4.22738e-23 1.84497e-05
-20.8219 4.72943e-23 1.87706e-05
-20.7344 -2.68776e-23 1.90909e-05
-20.6487 -4.08924e-23 1.94109e-05
-20.5648 6.00699e-24 1.97309e-05
-20.4825 4.23603e-24 2.00514e-05
-20.4016 3.95192e-23 2.03725e-05
-20.3222 -3.31338e-23 2.06944e-05
-20.244 7.84114e-24 2.10174e-05
-20.1669 -1.32049e-23 2.13417e-05
-20.091 -4.30143e-23 2.16675e-05
-20.0162 3.54931e-23 2.19948e-05
-19.9423 -1.54865e-23 2.23239e-05
-19.8694 9.63044e-24 2.26549e-05
-19.7974 2.13586e-23 2.29879e-05
-19.7262 3.45265e-23 2.33231e-05
-19.6558 2.95509e-23 2.36604e-05
-19.5862 -1.93725e-23 2.40002e-05
-19.5173 -3.61971e-23 2.43424e-05
-19.4491 9.08462e-23 2.46872e-05
-19.3816 -4.28014e-23 2.50346e-05
-19.3147 -4.56558e-23 2.53848e-05
-19.2484 2.78571e-23 2.57379e-05
-19.1828 -1.19589e-22 2.60938e-05
-19.1177 1.13266e-22 2.64528e-05
-19.0531 -1.24952e-22 2.68149e-05
-18.9891 -1.10818e-23 2.71802e-05
-18.9255 -5.99421e-23 2.75488e-05
-18.8625 1.09022e-22 2.79207e-05
-18.8 1.13178e-22 2.8296e-05
-18.7379 7.86156e-24 2.86748e-05
-18.6762 5.90333e-23 2.90572e-05
-18.615 -4.20548e-24 2.94433e-05
-18.5542 2.48385e-23 2.98331e-05
-18.4938 9.06645e-23 3.02267e-05
-18.4338 8.36046e-23 3.06243e-05
-18.3742 -7.50951e-23 3.10257e-05
-18.3149 -4.81493e-23 3.14313e-05
-18.256 7.78602e-23 3.18409e-05
-18.1975 1.22124e-22 3.22548e-05
-18.1393 -1.61887e-23 3.26729e-05
-18.0815 8.82286e-23 3.30953e-05
-18.0239 -2.32633e-23 3.35222e-05
-17.9667 7.64139e-23 3.39536e-05
-17.9098 -8.31194e-23 3.43896e-05
-17.8532 9.80181e-23 3.48302e-05
-17.7969 -1.38234e-22 3.52756e-05
-17.7408 4.41016e-23 3.57259e-05
-17.6851 -1.42191e-22 3.6181e-05
-17.6296 -1.44405e-24 3.66411e-05
-17.5744 4.30535e-23 3.71063e-05
-17.5195 1.28283e-22 3.75766e-05
-17.4648 6.60662e-23 3.80521e-05
-17.4104 2.23038e-23 3.8533e-05
-17.3562 -2.44286e-23 3.90193e-05
-17.3022 1.83812e-22 3.95111e-05
-17.2485 8.34921e-23 4.00085e-05
-17.195 -1.32612e-22 4.05115e-05
-17.1418 1.39303e-22 4.10203e-05
-17.0887 -3.04594e-23 4.1535e-05
-17.0359 4.40441e-24 4.20556e-05
-16.9833 8.86519e-23 4.25823e-05
-16.9309 1.19814e-22 4.31151e-05
-16.8787 1.30179e-22 4.36541e-05
-16.8268 -5.16937e-23 4.41994e-05
-16.775 -2.35064e-23 4.47512e-05
-16.7234 -6.10639e-23 4.53095e-05
-16.672 -4.88661e-23 4.58745e-05
-16.6208 -1.71908e-23 4.64462e-05
-16.5697 1.01126e-22 4.70247e-05
-16.5189 1.65485e-22 4.76102e-05
-16.4682 9.02264e-24 4.82027e-05
-16.4177 -1.57703e-22 4.88024e-05
-16.3674 -6.61293e-23 4.94094e-05
-16.3172 -1.60986e-22 5.00237e-05
-16.2672 -1.05333e-22 5.06456e-05
-16.2174 -2.83012e-23 5.12751e-05
-16.1677 -7.81179e-23 5.19123e-05
-16.1182 1.19673e-22 5.25574e-05
-16.0689 -3.21381e-23 5.32105e-05
-16.0197 1.44886e-23 5.38717e-05
-15.9706 2.08353e-22 5.45411e-05
-15.9217 2.3197e-22 5.52189e-05
-15.873 -2.16755e-23 5.59052e-05
-15.8243 2.75624e-23 5.66001e-05
-15.7759 2.83083e-24 5.73038e-05
-15.7276 8.14413e-24 5.80164e-05
-15.6794 -7.48524e-24 5.8738e-05
-15.6313 -2.09159e-22 5.94688e-05
-15.5834 1.27761e-22 6.02089e-05
-15.5356 4.4123e-23 6.09585e-05
-15.488 8.56865e-23 6.17177e-05
-15.4404 -8.37117e-23 6.24867e-05
-15.393 2.00496e-22 6.32656e-05
-15.3458 -2.68745e-22 6.40547e-05
-15.2986 -2.44458e-22 6.48539e-05
-15.2516 -3.28833e-22 6.56636e-05
-15.2047 -1.35416e-22 6.64838e-05
-15.1579 4.51936e-22 6.73148e-05
-15.1112 2.83611e-22 6.81567e-05
-15.0647 1.58734e-23 6.90097e-05
-15.0182 2.24294e-22 6.98739e-05
-14.9719 3.953e-22 7.07496e-05
-14.9257 -4.20924e-23 7.16369e-05
-14.8796 -1.02353e-22 7.25361e-05
-14.8336 8.87204e-23 7.34472e-05
-14.7877 4.91385e-22 7.43706e-05
-14.7419 2.28176e-22 7.53063e-05
-14.6962 -1.50878e-22 7.62547e-05
-14.6506 -1.81432e-23 7.72158e-05
-14.6052 4.17785e-22 7.819e-05
-14.5598 -3.28073e-22 7.91774e-05
-14.5145 2.71588e-22 8.01782e-05
-14.4693 1.62908e-22 8.11927e-05
-14.4243 1.60166e-22 8.22211e-05
-14.3793 2.9235e-22 8.32636e-05
-14.3344 -2.888e-22 8.43204e-05
-14.2896 3.30784e-22 8.53918e-05
-14.2449 -1.0248e-23 8.64781e-05
-14.2003 -2.10587e-22 8.75794e-05
-14.1558 -4.41093e-22 8.86961e-05
-14.1113 -6.92423e-23 8.98283e-05
-14.067 3.25713e-22 9.09764e-05
-14.0227 -7.08922e-23 9.21405e-05
-13.9786 5.49443e-23 9.33211e-05
-13.9345 5.48534e-22 9.45183e-05
-13.8905 -4.7947e-23 9.57324e-05
-13.8466 1.64355e-22 9.69638e-05
-13.8028 -3.01128e-22 9.82126e-05
-13.759 1.25798e-22 9.94793e-05
-13.7153 -3.13452e-22 0.000100764
-13.6718 -1.36321e-25 0.000102067
-13.6283 -5.47185e-22 0.000103389
-13.5848 5.75282e-22 0.00010473
-13.5415 -7.10934e-23 0.000106091
-13.4982 3.98135e-23 0.000107471
-13.455 -1.04331e-22 0.000108871
-13.4119 -3.21742e-22 0.000110291
-13.3689 4.10647e-23 0.000111733
-13.3259 3.50417e-22 0.000113195
-13.283 -1.31227e-22 0.000114679
-13.2402 -2.41856e-22 0.000116185
-13.1974 -2.17149e-22 0.000117713
-13.1547 -6.14627e-22 0.000119264
-13.1121 -6.85662e-23 0.000120837
-13.0696 -9.42217e-23 0.000122435
-13.0271 -1.22986e-22 0.000124056
-12.9847 1.51576e-23 0.000125701
-12.9424 4.97464e-22 0.000127371
-12.9001 6.59999e-23 0.000129066
-12.8579 2.3844e-23 0.000130787
-12.8158 1.72696e-22 0.000132534
-12.7737 1.28255e-22 0.000134308
-12.7317 3.1571e-22 0.000136108
-12.6898 -6.77285e-22 0.000137937
-12.6479 -2.49352e-23 0.000139793
-12.6061 1.01004e-22 0.000141677
-12.5643 -1.42393e-22 0.000143591
-12.5226 2.28523e-22 0.000145534
-12.481 1.11779e-22 0.000147508
-12.4394 2.32404e-22 0.000149512
-12.3979 4.27143e-22 0.000151547
-12.3565 1.7564e-22 0.000153615
-12.3151 -3.44831e-22 0.000155714
-12.2738 -4.8749e-22 0.000157847
-12.2325 -2.73805e-22 0.000160013
-12.1913 3.59082e-22 0.000162214
-12.1501 -5.05917e-22 0.00016445
-12.109 -2.9573e-22 0.000166721
-12.068 -8.53397e-23 0.000169028
-12.027 7.67065e-22 0.000171373
-11.986 -2.61742e-22 0.000173755
-11.9452 -5.62284e-22 0.000176175
-11.9043 1.49797e-22 0.000178635
-11.8636 -7.58593e-22 0.000181134
-11.8228 -1.33578e-22 0.000183675
-11.7822 -6.41437e-22 0.000186256
-11.7415 -2.62156e-22 0.00018888
-11.701 -3.2139e-22 0.000191547
-11.6605 -1.17559e-21 0.000194257
-11.62 1.51412e-21 0.000197013
-11.5796 -7.65018e-22 0.000199814
-11.5392 5.67265e-22 0.000202662
-11.4989 -5.58558e-22 0.000205557
-11.4587 -2.73887e-22 0.0002085
-11.4184 4.31616e-22 0.000211493
-11.3783 4.55904e-22 0.000214537
-11.3381 -4.71384e-22 0.000217631
-11.2981 -5.61768e-22 0.000220778
-11.2581 2.2936e-22 0.000223979
-11.2181 -3.6377e-22 0.000227233
-11.1781 7.83525e-22 0.000230544
-11.1383 9.00655e-22 0.000233911
-11.0984 -4.01031e-22 0.000237337
-11.0586 4.35596e-22 0.000240821
-11.0189 -8.97688e-22 0.000244366
-10.9792 9.44137e-22 0.000247972
-10.9395 3.3156e-22 0.000251641
-10.8999 -2.47735e-22 0.000255374
-10.8603 -6.02359e-23 0.000259173
-10.8208 -1.47355e-22 0.000263039
-10.7813 -6.28535e-22 0.000266973
-10.7418 1.20976e-21 0.000270976
-10.7024 3.14501e-22 0.000275051
-10.6631 -1.17608e-21 0.000279198
-10.6238 1.77078e-21 0.00028342
-10.5845 -3.88477e-22 0.000287717
-10.5452 -2.46243e-22 0.000292092
-10.506 -4.98612e-22 0.000296546
-10.4669 -8.17554e-22 0.000301081
-10.4278 1.37415e-21 0.000305698
-10.3887 -4.85537e-22 0.0003104
-10.3496 5.89432e-22 0.000315188
-10.3106 3.068e-21 0.000320064
-10.2717 -1.57654e-21 0.00032503
-10.2328 -2.6163e-21 0.000330088
-10.1939 -2.01853e-21 0.00033524
-10.155 2.62999e-21 0.000340488
-10.1162 2.3471e-21 0.000345834
-10.0774 3.3412e-22 0.000351281
-10.0387 -2.38839e-22 0.00035683
-10 9.13886e-22 0.000362484
-9.96134 2.31476e-23 0.000368246
-9.92271 2.06518e-21 0.000374118
-9.88412 2.4588e-21 0.000380102
-9.84557 2.50204e-22 0.0003862
-9.80704 -7.0072e-22 0.000392417
-9.76856 6.99453e-22 0.000398753
-9.73011 -4.51865e-22 0.000405213
-9.69169 -1.88692e-21 0.000411798
-9.65331 2.69412e-21 0.000418512
-9.61496 -3.11192e-21 0.000425358
-9.57664 9.30008e-22 0.000432339
-9.53836 -3.05606e-21 0.000439458
-9.50011 1.19938e-21 0.000446718
-9.46189 -2.88848e-21 0.000454123
-9.42371 -4.94267e-22 0.000461677
-9.38556 -1.0095e-21 0.000469381
-9.34744 1.81061e-21 0.000477242
-9.30935 -2.40034e-22 0.000485261
-9.2713 -4.02211e-21 0.000493443
-9.23327 1.76419e-21 0.000501792
-9.19528 6.59547e-22 0.000510312
-9.15732 -5.46971e-22 0.000519008
-9.11939 8.40035e-22 0.000527882
-9.08149 -1.87492e-21 0.000536941
-9.04362 4.08906e-21 0.000546188
-9.00578 4.21268e-21 0.000555629
-8.96797 -4.0752e-21 0.000565267
-8.93019 6.31198e-22 0.000575109
-8.89244 2.39974e-21 0.000585159
-8.85471 3.162e-21 0.000595422
-8.81702 1.77699e-21 0.000605903
-8.77936 2.01755e-21 0.00061661
-8.74172 9.82618e-22 0.000627546
-8.70412 -3.0917e-21 0.000638719
-8.66654 1.88068e-21 0.000650134
-8.62899 1.99387e-21 0.000661797
-8.59146 4.05304e-21 0.000673716
-8.55397 1.34169e-21 0.000685896
-8.5165 -9.37065e-22 0.000698345
-8.47906 -5.14304e-21 0.00071107
-8.44165 -1.3625e-22 0.000724078
-8.40426 -8.77388e-22 0.000737376
-8.3669 1.3542e-21 0.000750973
-8.32956 3.02415e-21 0.000764877
-8.29226 7.21391e-22 0.000779095
-8.25497 1.92416e-21 0.000793636
-8.21772 -2.2271e-21 0.00080851
-8.18049 -2.48563e-21 0.000823725
-8.14328 -3.89453e-21 0.000839291
-8.1061 -2.35856e-21 0.000855217
-8.06895 -1.71144e-21 0.000871514
-8.03182 -2.8784e-21 0.000888191
-7.99471 2.57961e-21 0.00090526
-7.95763 9.36495e-22 0.000922732
-7.92058 3.17168e-21 0.000940617
-7.88355 7.68011e-21 0.000958929
-7.84654 2.87089e-21 0.000977678
-7.80955 2.83629e-22 0.000996878
-7.77259 1.15978e-21 0.00101654
-7.73566 1.13417e-20 0.00103668
-7.69874 9.28858e-21 0.00105731
-7.66185 -2.97214e-21 0.00107845
-7.62498 6.19536e-21 0.00110011
-7.58814 1.33787e-20 0.0011223
-7.55132 1.06928e-20 0.00114505
-7.51452 -1.34512e-20 0.00116836
-7.47774 -1.4655e-21 0.00119226
-7.44099 -2.2777e-21 0.00121676
-7.40425 -3.61189e-21 0.00124188
-7.36754 -3.92317e-21 0.00126765
-7.33085 8.20195e-21 0.00129407
-7.29418 1.15316e-20 0.00132118
-7.25754 -3.52095e-21 0.00134898
-7.22091 -6.75329e-21 0.00137751
-7.18431 9.17596e-21 0.00140679
-7.14772 1.03121e-20 0.00143683
-7.11116 -1.84324e-21 0.00146767
-7.07462 1.32628e-20 0.00149933
-7.0381 5.60158e-21 0.00153184
-7.00159 5.68491e-21 0.00156522
-6.96511 -9.95711e-21 0.0015995
-6.92865 5.14449e-22 0.00163471
-6.89221 -8.69408e-21 0.00167088
-6.85579 -1.3891e-20 0.00170805
-6.81938 2.39823e-20 0.00174624
-6.783 2.41845e-20 0.00178549
-6.74664 -1.78019e-21 0.00182584
-6.71029 -9.19311e-21 0.00186732
-6.67397 -3.73219e-21 0.00190998
-6.63766 1.39178e-20 0.00195384
-6.60137 -9.47047e-21 0.00199896
-6.5651 -4.05545e-21 0.00204537
-6.52885 8.12674e-21 0.00209312
-6.49262 3.06269e-20 0.00214227
-6.4564 -8.90693e-22 0.00219285
-6.42021 -4.57918e-21 0.00224491
-6.38403 3.07958e-21 0.00229852
-6.34786 4.9478e-21 0.00235373
-6.31172 -2.6335e-21 0.00241059
-6.27559 1.22869e-20 0.00246916
-6.23949 -2.12438e-20 0.00252951
-6.20339 1.18203e-20 0.0025917
-6.16732 -1.63e-20 0.0026558
-6.13126 -7.72092e-21 0.00272189
-6.09522 -3.00215e-20 0.00279002
-6.05919 -3.94949e-20 0.00286029
-6.02319 -1.26237e-20 0.00293278
-5.9872 -5.71545e-20 0.00300756
-5.95122 -3.43968e-20 0.00308473
-5.91526 -1.34367e-20 0.00316438
-5.87932 -1.2232e-20 0.0032466
-5.84339 7.67698e-21 0.0033315
-5.80748 -6.00313e-20 0.00341919
-5.77158 3.85221e-20 0.00350977
-5.7357 -4.05777e-20 0.00360336
-5.69984 1.91075e-20 0.00370008
-5.66399 -3.63977e-20 0.00380006
-5.62815 3.82213e-20 0.00390343
-5.59233 -8.42266e-21 0.00401033
-5.55653 -2.7399e-20 0.00412092
-5.52074 -3.53584e-21 0.00423533
-5.48497 -2.64243e-22 0.00435375
-5.4492 -4.31509e-20 0.00447632
-5.41346 -1.09208e-20 0.00460324
-5.37773 -7.79819e-21 0.0047347
-5.34201 -3.05016e-20 0.00487088
-5.30631 -1.29903e-20 0.00501199
-5.27062 7.61223e-21 0.00515826
-5.23494 -2.00068e-20 0.00530991
-5.19928 1.92272e-20 0.00546719
-5.16363 3.50085e-22 0.00563034
-5.128 -3.82926e-20 0.00579964
-5.09237 -1.73968e-22 0.00597537
-5.05677 7.19398e-20 0.00615783
-5.02117 1.32648e-19 0.00634733
-4.98559 2.91728e-20 0.0065442
-4.95002 4.53527e-20 0.0067488
-4.91446 -9.87994e-20 0.00696149
-4.87892 -9.47237e-21 0.00718267
-4.84339 -2.08148e-21 0.00741275
-4.80787 4.2389e-20 0.00765217
-4.77237 -4.96805e-21 0.00790139
-4.73687 -4.16351e-20 0.0081609
-4.70139 -5.50496e-20 0.00843123
-4.66592 1.70632e-20 0.00871293
-4.63046 -1.24616e-20 0.00900658
-4.59502 -5.39677e-20 0.0093128
-4.55958 -1.13953e-19 0.00963225
-4.52416 3.15739e-20 0.00996564
-4.48875 -1.6672e-19 0.0103137
-4.45335 -8.1071e-20 0.0106773
-4.41797 -8.09815e-20 0.0110571
-4.38259 -3.73632e-20 0.0114542
-4.34722 -1.87721e-20 0.0118695
-4.31187 -4.32149e-22 0.0123039
-4.27653 -7.36221e-20 0.0127587
-4.24119 5.91744e-20 0.0132349
-4.20587 -1.29619e-19 0.0137338
-4.17056 -8.86444e-20 0.0142567
-4.13526 2.16465e-19 0.0148051
-4.09997 -7.65491e-20 0.0153805
-4.06469 5.28089e-20 0.0159845
-4.02942 -1.79955e-19 0.0166189
-3.99416 9.67991e-20 0.0172856
-3.95891 2.06284e-19 0.0179866
-3.92367 4.79972e-19 0.018724
-3.88844 6.55758e-19 0.0195002
-3.85322 8.20858e-20 0.0203178
-3.81801 1.71483e-19 0.0211794
-3.7828 2.41712e-19 0.0220881
-3.74761 4.51376e-20 0.0230469
-3.71243 -2.27655e-19 0.0240593
-3.67726 3.57681e-19 0.025129
-3.64209 5.37403e-19 0.02626
-3.60694 2.55445e-19 0.0274568
-3.57179 2.91386e-19 0.0287239
-3.53665 5.14884e-19 0.0300667
-3.50152 4.66787e-19 0.0314906
-3.4664 2.27362e-19 0.0330018
-3.43129 -5.25751e-19 0.0346069
-3.39619 -4.28053e-20 0.0363133
-3.36109 2.79131e-19 0.0381287
-3.32601 3.8764e-19 0.040062
-3.29093 2.84861e-20 0.0421227
-3.25586 3.19291e-19 0.0443213
-3.2208 -2.46356e-19 0.0466692
-3.18574 1.04175e-18 0.0491791
-3.1507 -4.90401e-20 0.0518651
-3.11566 9.4768e-19 0.0547425
-3.08063 -4.26314e-19 0.0578285
-3.0456 1.01663e-18 0.061142
-3.01059 -1.22797e-18 0.0647041
-2.97558 1.42869e-18 0.068538
-2.94058 6.1678e-19 0.07267
-2.90558 -1.07198e-19 0.077129
-2.87059 4.73464e-19 0.0819478
-2.83561 -1.27907e-19 0.0871627
-2.80064 8.80992e-19 0.0928148
-2.76567 -4.10042e-18 0.0989504
-2.73071 7.21162e-19 0.105622
-2.69576 1.35152e-19 0.112888
-2.66081 1.69885e-18 0.120815
-2.62587 -2.15759e-18 0.129481
-2.59094 -1.04019e-18 0.138971
-2.55601 -1.3866e-19 0.149386
-2.52109 1.62409e-18 0.160839
-2.48617 7.24186e-18 0.173463
-2.45126 -2.71336e-18 0.187408
-2.41636 9.0317e-18 0.202851
-2.38146 -8.70016e-18 0.219996
-2.34657 -1.62339e-18 0.239082
-2.31168 -4.71726e-18 0.260388
-2.2768 2.17886e-18 0.284245
-2.24192 -5.58838e-18 0.31104
-2.20705 -1.37824e-17 0.341234
-2.17219 -6.51501e-18 0.375378
-2.13733 -1.81476e-18 0.414128
-2.10247 2.5764e-17 0.458275
-2.06762 1.6584e-17 0.508776
-2.03278 -2.68292e-18 0.566789
-1.99794 4.90548e-18 0.633728
-1.9631 -3.5846e-17 0.711327
-1.92827 -3.03033e-17 0.801715
-1.89345 1.71847e-17 0.907522
-1.85862 2.1037e-17 1.032
-1.82381 5.14623e-17 1.17918
-1.78899 -3.78618e-17 1.35404
-1.75419 2.89432e-17 1.56271
-1.71938 8.30574e-17 1.81262
-1.68458 -6.05805e-17 2.11266
-1.64979 -9.27045e-17 2.47299
-1.61499 -1.52031e-16 2.90443
-1.58021 -1.16301e-16 3.41697
-1.54542 -1.16511e-16 4.01649
-1.51064 -1.47699e-16 4.69932
-1.47586 -5.02136e-17 5.44415
-1.44109 6.5953e-17 6.20345
-1.40632 -5.42069e-17 6.90009
-1.37155 -1.7237e-17 7.43789
-1.33679 6.80743e-17 7.73026
-1.30203 4.50236e-17 7.73519
-1.26727 1.27729e-16 7.47284
-1.23251 -2.70334e-16 7.0123
-1.19776 -2.6781e-16 6.43979
-1.16301 -4.91717e-17 5.83086
-1.12827 -1.13353e-16 5.23789
-1.09352 -1.72192e-16 4.69044
-1.05878 -7.92606e-17 4.20114
-1.02405 2.71212e-16 3.77216
-0.989309 4.86541e-17 3.40011
-0.954576 1.16832e-16 3.07915
-0.919844 9.33864e-17 2.80276
-0.885115 -1.06129e-16 2.56465
-0.850388 3.52181e-17 2.35914
-0.815663 -2.58918e-17 2.18131
-0.78094 -1.02864e-16 2.02695
-0.746219 6.69575e-18 1.89256
-0.711499 3.08991e-17 1.77519
-0.676781 4.77208e-18 1.67237
-0.642065 4.07622e-17 1.58208
-0.60735 4.78809e-18 1.50259
-0.572637 4.29729e-18 1.43251
-0.537925 -1.47529e-18 1.37062
-0.503214 1.82976e-17 1.31593
-0.468504 1.28796e-17 1.2676
-0.433796 5.36057e-18 1.22493
-0.399089 5.08837e-18 1.18731
-0.364382 -3.8034e-18 1.15424
-0.329676 -8.42648e-18 1.1253
-0.294972 1.72779e-18 1.10013
-0.260267 -2.0274e-18 1.07841
-0.225564 -9.03801e-19 1.05991
-0.190861 -2.94486e-18 1.04441
-0.156158 -3.19085e-18 1.03173
-0.121456 -3.13896e-18 1.02175
-0.0867541 9.46867e-19 1.01436
-0.0520524 2.43231e-19 1.00947
-0.0173508 -3.55936e-19 1.00704
0.0173508 -4.37588e-19 1.00704
0.0520524 1.70819e-18 1.00947
0.0867541 2.85401e-19 1.01436
0.121456 -1.37563e-18 1.02175
0.156158 2.21102e-18 1.03173
0.190861 -6.78762e-18 1.04441
0.225564 -7.68833e-18 1.05991
0.260267 -5.22767e-18 1.07841
0.294972 -4.11275e-18 1.10013
0.329676 -1.29567e-17 1.1253
0.364382 3.47363e-18 1.15424
0.399089 -2.0713e-17 1.18731
0.433796 -2.39925e-20 1.22493
0.468504 1.6288e-17 1.2676
0.503214 4.97738e-18 1.31593
0.537925 -9.31857e-19 1.37062
0.572637 -4.87332e-17 1.43251
0.60735 -6.29047e-18 1.50259
0.642065 -3.51225e-17 1.58208
0.676781 8.01305e-18 1.67237
0.711499 4.45389e-17 1.77519
0.746219 -2.3578e-17 1.89256
0.78094 -4.02855e-17 2.02695
0.815663 -3.51568e-17 2.18131
0.850388 3.87702e-17 2.35914
0.885115 4.16184e-17 2.56465
0.919844 1.07058e-16 2.80276
0.954576 -1.37791e-16 3.07915
0.989309 -6.519e-17 3.40011
1.02405 -1.7203e-16 3.77216
1.05878 1.77718e-17 4.20114
1.09352 3.072e-17 4.69044
1.12827 2.20711e-16 5.23789
1.16301 1.51133e-16 5.83086
1.19776 2.53169e-16 6.43979
1.23251 1.3127e-16 7.0123
1.26727 -1.97585e-16 7.47284
1.30203 8.19851e-17 7.73519
1.33679 3.27506e-17 7.73026
1.37155 1.62555e-17 7.43789
1.40632 2.37509e-17 6.90009
1.44109 1.30039e-16 6.20345
1.47586 9.5964e-17 5.44415
1.51064 1.3698e-16 4.69932
1.54542 -1.74464e-16 4.01649
1.58021 -4.78465e-17 3.41697
1.61499 9.11295e-17 2.90443
1.64979 1.65457e-16 2.47299
1.68458 5.26553e-17 2.11266
1.71938 -9.80031e-17 1.81262
1.75419 9.6246e-17 1.56271
1.78899 1.3087e-17 1.35404
1.82381 -1.10387e-17 1.17918
1.85862 -1.0507e-17 1.032
1.89345 3.22494e-17 0.907522
1.92827 -1.38584e-17 0.801715
1.9631 2.81721e-18 0.711327
1.99794 1.14501e-17 0.633728
2.03278 6.35629e-18 0.566789
2.06762 -7.06527e-18 0.508776
2.10247 1.46847e-17 0.458275
2.13733 2.40806e-18 0.414128
2.17219 9.38303e-18 0.375378
2.20705 9.80527e-18 0.341234
2.24192 5.82538e-18 0.31104
2.2768 2.2284e-18 0.284245
2.31168 9.38789e-18 0.260388
2.34657 9.39094e-18 0.239082
2.38146 -1.13461e-17 0.219996
2.41636 3.18482e-18 0.202851
2.45126 -2.41522e-18 0.187408
2.48617 6.59343e-18 0.173463
2.52109 3.26869e-18 0.160839
2.55601 1.95335e-18 0.149386
2.59094 3.17154e-18 0.138971
2.62587 -1.7531e-18 0.129481
2.66081 -4.40871e-18 0.120815
2.69576 -2.5095e-18 0.112888
2.73071 3.50112e-18 0.105622
2.76567 -1.26658e-18 0.0989504
2.80064 -7.81412e-19 0.0928148
2.83561 8.4294e-19 0.0871627
2.87059 -6.73664e-19 0.0819478
2.90558 -1.50527e-19 0.077129
2.94058 -6.47056e-20 0.07267
2.97558 -1.40047e-18 0.068538
3.01059 1.90354e-19 0.0647041
3.0456 -8.17832e-19 0.061142
3.08063 1.58334e-21 0.0578285
3.11566 6.87267e-19 0.0547425
3.1507 -1.49477e-18 0.0518651
3.18574 -8.75218e-19 0.0491791
3.2208 1.35703e-18 0.0466692
3.25586 1.32349e-18 0.0443213
3.29093 8.61334e-19 0.0421227
3.32601 -3.28491e-20 0.040062
3.36109 9.16791e-19 0.0381287
3.39619 -7.8674e-19 0.0363133
3.43129 3.54092e-19 0.0346069
3.4664 7.15005e-20 0.0330018
3.50152 1.45555e-19 0.0314906
3.53665 6.97945e-20 0.0300667
3.57179 3.01675e-19 0.0287239
3.60694 3.36143e-19 0.0274568
3.64209 -1.76164e-20 0.02626
3.67726 6.29556e-19 0.025129
3.71243 6.04336e-19 0.0240593
3.74761 6.98109e-20 0.0230469
3.7828 -4.00774e-19 0.0220881
3.81801 1.23559e-19 0.0211794
3.85322 2.49525e-19 0.0203178
3.88844 -1.34914e-19 0.0195002
3.92367 1.2403e-19 0.018724
3.95891 -1.0984e-19 0.0179866
3.99416 1.73056e-19 0.0172856
4.02942 6.06435e-20 0.0166189
4.06469 -9.64094e-20 0.0159845
4.09997 -3.26603e-20 0.0153805
4.13526 -1.99413e-19 0.0148051
4.17056 -9.59381e-21 0.0142567
4.20587 2.15836e-20 0.0137338
4.24119 9.30211e-20 0.0132349
4.27653 -2.96651e-20 0.0127587
4.31187 1.0489e-19 0.0123039
4.34722 -1.74478e-20 0.0118695
4.38259 3.39184e-21 0.0114542
4.41797 4.54286e-21 0.0110571
4.45335 -1.12908e-19 0.0106773
4.48875 -4.43318e-20 0.0103137
4.52416 -5.67922e-20 0.00996564
4.55958 3.98636e-20 0.00963225
4.59502 -7.32379e-22 0.0093128
4.63046 1.11114e-19 0.00900658
4.66592 -1.22589e-19 0.00871293
4.70139 -8.15881e-20 0.00843123
4.73687 -3.2968e-20 0.0081609
4.77237 -3.91549e-20 0.00790139
4.80787 -2.70456e-20 0.00765217
4.84339 1.1254e-19 0.00741275
4.87892 4.34785e-21 0.00718267
4.91446 -8.29792e-20 0.00696149
4.95002 -2.33744e-20 0.0067488
4.98559 -6.67898e-20 0.0065442
5.02117 -2.13135e-20 0.00634733
5.05677 -3.22434e-20 0.00615783
5.09237 -7.41309e-20 0.00597537
5.128 -6.1675e-20 0.00579964
5.16363 2.91216e-20 0.00563034
5.19928 -4.08862e-21 0.00546719
5.23494 -6.25244e-20 0.00530991
5.27062 3.02471e-20 0.00515826
5.30631 -1.84841e-20 0.00501199
5.34201 -4.47791e-20 0.00487088
5.37773 -2.08936e-20 0.0047347
5.41346 5.90275e-20 0.00460324
5.4492 -1.81332e-21 0.00447632
5.48497 2.47056e-20 0.00435375
5.52074 5.66402e-21 0.00423533
5.55653 3.83992e-21 0.00412092
5.59233 -1.03473e-20 0.00401033
5.62815 -3.77812e-20 0.00390343
5.66399 -2.04902e-20 0.00380006
5.69984 -1.53791e-20 0.00370008
5.7357 -3.60254e-20 0.00360336
5.77158 3.57899e-21 0.00350977
5.80748 5.92363e-22 0.00341919
5.84339 -3.38696e-20 0.0033315
5.87932 -9.99931e-21 0.0032466
5.91526 3.34968e-20 0.00316438
5.95122 6.57116e-22 0.00308473
5.9872 3.3736e-20 0.00300756
6.02319 -2.69141e-20 0.00293278
6.05919 -5.97553e-21 0.00286029
6.09522 1.81119e-20 0.00279002
6.13126 -1.20105e-20 0.00272189
6.16732 -1.37866e-20 0.0026558
6.20339 1.73021e-20 0.0025917
6.23949 1.29566e-21 0.00252951
6.27559 8.34464e-21 0.00246916
6.31172 -1.25446e-21 0.00241059
6.34786 1.57046e-21 0.00235373
6.38403 6.10631e-21 0.00229852
6.42021 -8.53723e-22 0.00224491
6.4564 8.81352e-21 0.00219285
6.49262 4.53411e-21 0.00214227
6.52885 -2.90532e-20 0.00209312
6.5651 -6.62832e-21 0.00204537
6.60137 -1.60221e-21 0.00199896
6.63766 6.23865e-22 0.00195384
6.67397 3.13979e-21 0.00190998
6.71029 1.96397e-20 0.00186732
6.74664 1.70464e-20 0.00182584
6.783 -1.51979e-20 0.00178549
6.81938 1.40646e-20 0.00174624
6.85579 -3.21377e-21 0.00170805
6.89221 -1.7772e-20 0.00167088
6.92865 -1.55285e-20 0.00163471
6.96511 2.33299e-21 0.0015995
7.00159 5.09155e-22 0.00156522
7.0381 1.20487e-20 0.00153184
7.07462 5.67637e-21 0.00149933
7.11116 -8.18348e-21 0.00146767
7.14772 1.92245e-20 0.00143683
7.18431 1.45661e-20 0.00140679
7.22091 4.5372e-21 0.00137751
7.25754 -3.33106e-21 0.00134898
7.29418 2.56084e-21 0.00132118
7.33085 -1.28079e-20 0.00129407
7.36754 -8.34917e-21 0.00126765
7.40425 -1.06658e-21 0.00124188
7.44099 -4.54627e-21 0.00121676
7.47774 -6.04127e-21 0.00119226
7.51452 -3.24e-21 0.00116836
7.55132 8.55295e-22 0.00114505
7.58814 6.9875e-21 0.0011223
7.62498 -3.40405e-21 0.00110011
7.66185 8.57112e-21 0.00107845
7.69874 -3.83223e-22 0.00105731
7.73566 4.83745e-21 0.00103668
7.77259 6.4754e-21 0.00101654
7.80955 -6.78917e-21 0.000996878
7.84654 3.14502e-21 0.000977678
7.88355 -4.06529e-21 0.000958929
7.92058 1.93201e-21 0.000940617
7.95763 5.42886e-21 0.000922732
7.99471 -3.82807e-21 0.00090526
8.03182 1.13948e-21 0.000888191
8.06895 1.6514e-22 0.000871514
8.1061 -4.50194e-21 0.000855217
8.14328 -3.0808e-21 0.000839291
8.18049 6.31025e-21 0.000823725
8.21772 -2.18588e-22 0.00080851
8.25497 -2.69322e-21 0.000793636
8.29226 3.7896e-21 0.000779095
8.32956 8.22006e-22 0.000764877
8.3669 -1.45725e-21 0.000750973
8.40426 7.55522e-22 0.000737376
8.44165 6.02655e-22 0.000724078
8.47906 -4.58243e-21 0.00071107
8.5165 2.69922e-22 0.000698345
8.55397 -6.40884e-22 0.000685896
8.59146 3.82528e-21 0.000673716
8.62899 1.83478e-21 0.000661797
8.66654 7.13753e-22 0.000650134
8.70412 1.76432e-21 0.000638719
8.74172 3.24999e-21 0.000627546
8.77936 7.48621e-22 0.00061661
8.81702 -9.42897e-22 0.000605903
8.85471 -7.26557e-22 0.000595422
8.89244 4.10904e-21 0.000585159
8.93019 3.8341e-21 0.000575109
8.96797 1.05793e-21 0.000565267
9.00578 3.70347e-22 0.000555629
9.04362 -2.64723e-23 0.000546188
9.08149 3.31075e-21 0.000536941
9.11939 8.26481e-22 0.000527882
9.15732 2.005e-21 0.000519008
9.19528 -1.56834e-21 0.000510312
9.23327 -1.75617e-21 0.000501792
9.2713 8.10958e-22 0.000493443
9.30935 -2.15054e-21 0.000485261
9.34744 1.15139e-21 0.000477242
9.38556 1.04996e-21 0.000469381
9.42371 -2.94412e-21 0.000461677
9.46189 -3.17599e-22 0.000454123
9.50011 -4.04989e-21 0.000446718
9.53836 2.31458e-21 0.000439458
9.57664 9.69739e-22 0.000432339
9.61496 6.90871e-22 0.000425358
9.65331 -1.47803e-21 0.000418512
9.69169 -3.12399e-22 0.000411798
9.73011 3.15676e-21 0.000405213
9.76856 -3.56636e-22 0.000398753
9.80704 2.3156e-21 0.000392417
9.84557 2.94793e-22 0.0003862
9.88412 -1.40541e-21 0.000380102
9.92271 2.69313e-22 0.000374118
9.96134 -7.63067e-23 0.000368246
10 1.2273e-21 0.000362484
10.0387 1.24248e-21 0.00035683
10.0774 -4.41816e-22 0.000351281
10.1162 3.24064e-22 0.000345834
10.155 1.78462e-21 0.000340488
10.1939 -2.4627e-21 0.00033524
10.2328 2.16602e-21 0.000330088
10.2717 -2.33973e-22 0.00032503
10.3106 2.75062e-21 0.000320064
10.3496 -3.99802e-22 0.000315188
10.3887 2.10401e-21 0.0003104
10.4278 -1.9213e-22 0.000305698
10.4669 -1.8535e-21 0.000301081
10.506 -1.58553e-21 0.000296546
10.5452 5.53836e-22 0.000292092
10.5845 6.5007e-22 0.000287717
10.6238 -1.34304e-21 0.00028342
10.6631 8.07586e-22 0.000279198
10.7024 -1.15986e-22 0.000275051
10.7418 2.61921e-22 0.000270976
10.7813 5.823e-24 0.000266973
10.8208 3.03939e-22 0.000263039
10.8603 1.66473e-22 0.000259173
10.8999 -6.51923e-22 0.000255374
10.9395 1.13763e-21 0.000251641
10.9792 1.12681e-21 0.000247972
11.0189 1.11001e-22 0.000244366
11.0586 -4.34059e-22 0.000240821
11.0984 2.73993e-23 0.000237337
11.1383 5.55637e-22 0.000233911
11.1781 4.54147e-22 0.000230544
11.2181 -9.04306e-22 0.000227233
11.2581 -1.03338e-21 0.000223979
11.2981 -1.10473e-21 0.000220778
11.3381 6.88894e-22 0.000217631
11.3783 1.04301e-21 0.000214537
11.4184 -2.69496e-22 0.000211493
11.4587 4.63678e-23 0.0002085
11.4989 -6.98741e-23 0.000205557
11.5392 -4.03702e-22 0.000202662
11.5796 -9.94074e-22 0.000199814
11.62 4.23719e-22 0.000197013
11.6605 -1.90533e-21 0.000194257
11.701 1.11878e-21 0.000191547
11.7415 1.18495e-23 0.00018888
11.7822 1.94584e-22 0.000186256
11.8228 -1.72266e-22 0.000183675
11.8636 1.6966e-22 0.000181134
11.9043 7.65657e-22 0.000178635
11.9452 1.39122e-22 0.000176175
11.986 -3.2328e-22 0.000173755
12.027 1.212e-21 0.000171373
12.068 1.1222e-21 0.000169028
12.109 3.56757e-22 0.000166721
12.1501 -6.16282e-23 0.00016445
12.1913 -5.86552e-22 0.000162214
12.2325 6.41211e-22 0.000160013
12.2738 4.72537e-22 0.000157847
12.3151 1.4035e-22 0.000155714
12.3565 3.21008e-23 0.000153615
12.3979 3.92578e-22 0.000151547
12.4394 -3.28916e-23 0.000149512
12.481 -2.3483e-22 0.000147508
12.5226 -2.38159e-22 0.000145534
12.5643 5.90588e-22 0.000143591
12.6061 2.69707e-22 0.000141677
12.6479 9.5133e-24 0.000139793
12.6898 -6.0288e-22 0.000137937
12.7317 -6.10884e-22 0.000136108
12.7737 -1.3685e-22 0.000134308
12.8158 4.5026e-22 0.000132534
12.8579 4.07157e-22 0.000130787
12.9001 1.36804e-22 0.000129066
12.9424 -1.33876e-22 0.000127371
12.9847 6.74243e-22 0.000125701
13.0271 -4.54644e-23 0.000124056
13.0696 -6.29815e-24 0.000122435
13.1121 -7.80466e-23 0.000120837
13.1547 -2.90061e-22 0.000119264
13.1974 7.2052e-23 0.000117713
13.2402 -3.03951e-22 0.000116185
13.283 -6.81719e-23 0.000114679
13.3259 2.16757e-22 0.000113195
13.3689 3.91562e-22 0.000111733
13.4119 9.01607e-23 0.000110291
13.455 -1.28115e-22 0.000108871
13.4982 1.00304e-22 0.000107471
13.5415 4.18621e-22 0.000106091
13.5848 -3.33978e-22 0.00010473
13.6283 -1.57577e-22 0.000103389
13.6718 1.43319e-22 0.000102067
13.7153 1.50758e-23 0.000100764
13.759 -2.37214e-22 9.94793e-05
13.8028 -6.29221e-23 9.82126e-05
13.8466 2.82347e-22 9.69638e-05
13.8905 2.55474e-22 9.57324e-05
13.9345 -4.65198e-22 9.45183e-05
13.9786 -3.2973e-22 9.33211e-05
14.0227 3.6662e-22 9.21405e-05
14.067 2.7999e-22 9.09764e-05
14.1113 2.18588e-22 8.98283e-05
14.1558 2.43076e-22 8.86961e-05
14.2003 3.95192e-22 8.75794e-05
14.2449 -8.34395e-23 8.64781e-05
14.2896 -2.96331e-22 8.53918e-05
14.3344 -4.33937e-22 8.43204e-05
14.3793 -3.2338e-22 8.32636e-05
14.4243 7.51549e-23 8.22211e-05
14.4693 6.58667e-23 8.11927e-05
14.5145 1.32863e-22 8.01782e-05
14.5598 4.35162e-22 7.91774e-05
14.6052 5.31839e-23 7.819e-05
14.6506 -6.55375e-23 7.72158e-05
14.6962 -1.42826e-22 7.62547e-05
14.7419 1.71381e-22 7.53063e-05
14.7877 1.65706e-24 7.43706e-05
14.8336 -1.29214e-22 7.34472e-05
14.8796 -1.60957e-22 7.25361e-05
14.9257 9.08996e-23 7.16369e-05
14.9719 2.57402e-22 7.07496e-05
15.0182 -1.88832e-22 6.98739e-05
15.0647 1.94945e-22 6.90097e-05
15.1112 -4.98452e-23 6.81567e-05
15.1579 1.13358e-24 6.73148e-05
15.2047 -1.79756e-22 6.64838e-05
15.2516 4.57146e-23 6.56636e-05
15.2986 -1.71067e-23 6.48539e-05
15.3458 -3.0188e-22 6.40547e-05
15.393 9.68081e-23 6.32656e-05
15.4404 -2.07878e-23 6.24867e-05
15.488 -1.52645e-22 6.17177e-05
15.5356 -1.40729e-22 6.09585e-05
15.5834 5.54637e-23 6.02089e-05
15.6313 -8.48149e-23 5.94688e-05
15.6794 -5.59528e-23 5.8738e-05
15.7276 4.38967e-23 5.80164e-05
15.7759 -3.32183e-23 5.73038e-05
15.8243 -5.387e-23 5.66001e-05
15.873 -1.10153e-22 5.59052e-05
15.9217 -1.68271e-22 5.52189e-05
15.9706 2.3787e-22 5.45411e-05
16.0197 1.47814e-22 5.38717e-05
16.0689 -2.86433e-23 5.32105e-05
16.1182 9.79515e-23 5.25574e-05
16.1677 -9.12546e-25 5.19123e-05
16.2174 5.92037e-23 5.12751e-05
16.2672 1.04036e-22 5.06456e-05
16.3172 1.70504e-22 5.00237e-05
16.3674 -3.17628e-23 4.94094e-05
16.4177 -4.55899e-23 4.88024e-05
16.4682 3.53522e-23 4.82027e-05
16.5189 -2.03921e-23 4.76102e-05
16.5697 1.37479e-22 4.70247e-05
16.6208 1.00119e-22 4.64462e-05
16.672 3.74543e-23 4.58745e-05
16.7234 8.32703e-23 4.53095e-05
16.775 -4.90217e-23 4.47512e-05
16.8268 -1.65753e-23 4.41994e-05
16.8787 8.41939e-23 4.36541e-05
16.9309 -1.29416e-23 4.31151e-05
16.9833 -1.52495e-22 4.25823e-05
17.0359 6.66476e-23 4.20556e-05
17.0887 5.44456e-23 4.1535e-05
17.1418 -7.60231e-23 4.10203e-05
17.195 -1.29379e-22 4.05115e-05
17.2485 2.08294e-23 4.00085e-05
17.3022 1.63152e-22 3.95111e-05
17.3562 3.51396e-23 3.90193e-05
17.4104 -1.2128e-23 3.8533e-05
17.4648 -1.87304e-22 3.80521e-05
17.5195 -1.19365e-22 3.75766e-05
17.5744 4.88006e-23 3.71063e-05
17.6296 6.01013e-25 3.66411e-05
17.6851 -5.27784e-23 3.6181e-05
17.7408 -4.02744e-23 3.57259e-05
17.7969 -6.67603e-23 3.52756e-05
17.8532 1.33247e-22 3.48302e-05
17.9098 -5.39395e-23 3.43896e-05
17.9667 -5.43418e-23 3.39536e-05
18.0239 1.27374e-22 3.35222e-05
18.0815 2.36562e-24 3.30953e-05
18.1393 -4.68805e-23 3.26729e-05
18.1975 4.80615e-23 3.22548e-05
18.256 -8.85406e-24 3.18409e-05
18.3149 1.44233e-23 3.14313e-05
18.3742 4.37904e-23 3.10257e-05
18.4338 1.18158e-22 3.06243e-05
18.4938 1.52852e-23 3.02267e-05
18.5542 6.41642e-23 2.98331e-05
18.615 -1.59042e-23 2.94433e-05
18.6762 1.30757e-23 2.90572e-05
18.7379 8.75159e-23 2.86748e-05
18.8 1.91105e-23 2.8296e-05
18.8625 8.31766e-23 2.79207e-05
18.9255 5.35159e-23 2.75488e-05
18.9891 -1.47068e-23 2.71802e-05
19.0531 8.03636e-23 2.68149e-05
19.1177 -1.02399e-22 2.64528e-05
19.1828 -5.89428e-24 2.60938e-05
19.2484 -6.51384e-23 2.57379e-05
19.3147 -7.07588e-25 2.53848e-05
19.3816 -5.85808e-23 2.50346e-05
19.4491 6.92535e-23 2.46872e-05
19.5173 -9.99003e-23 2.43424e-05
19.5862 4.88716e-23 2.40002e-05
19.6558 -7.37165e-23 2.36604e-05
19.7262 -7.13987e-24 2.33231e-05
19.7974 -6.8781e-23 2.29879e-05
19.8694 6.4269e-23 2.26549e-05
19.9423 6.65253e-24 2.23239e-05
20.0162 9.15285e-24 2.19948e-05
20.091 -2.0381e-23 2.16675e-05
20.1669 3.46516e-24 2.13417e-05
20.244 3.06403e-23 2.10174e-05
20.3222 2.29703e-23 2.06944e-05
20.4016 -1.04033e-22 2.03725e-05
20.4825 2.43894e-23 2.00514e-05
20.5648 3.47055e-23 1.97309e-05
20.6487 -9.513e-24 1.94109e-05
20.7344 -4.58048e-23 1.90909e-05
20.8219 8.31754e-24 1.87706e-05
20.9115 1.79993e-23 1.84497e-05
21.0034 -8.61083e-23 1.81276e-05
21.0979 2.0627e-24 1.78039e-05
21.1952 3.98951e-23 1.74778e-05
21.2959 3.03068e-23 1.71484e-05
21.4004 3.21296e-23 1.68147e-05
21.5093 1.4522e-23 1.64753e-05
21.6237 2.74631e-24 1.61281e-05
21.7448 -1.45487e-23 1.57705e-05
21.8747 -2.33634e-23 1.5398e-05
22.0165 2.37621e-24 1.50036e-05
22.1768 4.18402e-23 1.4573e-05
22.3723 -1.1372e-24 1.40686e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta1.75Lambda0.5Nc1ClassicOneLoop/vCLAx_FRG.txt <==
-89.4891 3.43454e-16 -5.13753e-21
-88.7073 -4.08918e-16 8.5209e-22
-88.0661 1.9e-16 -1.77083e-21
-87.4987 7.86452e-17 -3.60305e-21
-86.9793 -2.92749e-16 5.28591e-21
-86.4949 3.85388e-16 -6.0391e-21
-86.0373 -3.64782e-16 4.76241e-21
-85.6014 2.5564e-16 -3.90862e-21
-85.1835 -1.0661e-16 -2.40793e-23
-84.7809 -4.52419e-17 9.9262e-22
-84.3914 1.65651e-16 -4.111e-21
-84.0136 -2.3997e-16 3.90841e-21
-83.646 2.61506e-16 -5.43233e-21
-83.2875 -2.37839e-16 3.30827e-21
-82.9374 1.79543e-16 -3.73892e-21
-82.5949 -1.03086e-16 7.43066e-22
-82.2593 2.1859e-17 -6.51115e-22
-81.93 5.04897e-17 -1.87704e-21
-81.6066 -1.06556e-16 1.78334e-21
-81.2887 1.40453e-16 -3.31657e-21
-80.9758 -1.52511e-16 2.51251e-21
-80.6678 1.4376e-16 -3.23996e-21
-80.3642 -1.19598e-16 1.68727e-21
-80.0648 8.44624e-17 -2.04029e-21
-79.7693 -4.49835e-17 1.1894e-22
-79.4776 5.54487e-18 -5.06697e-22
-79.1895 2.88439e-17 -1.37059e-21
-78.9048 -5.5868e-17 6.48917e-22
-78.6232 7.32763e-17 -2.22012e-21
-78.3448 -8.12219e-17 1.09903e-21
-78.0692 7.98902e-17 -2.2709e-21
-77.7964 -7.12135e-17 8.56242e-22
-77.5263 5.67269e-17 -1.72784e-21
-77.2588 -3.90569e-17 1.65847e-22
-76.9937 1.99227e-17 -9.38278e-22
-76.731 -1.69655e-18 -6.18826e-22
-76.4706 -1.45245e-17 -2.16129e-22
-76.2124 2.71699e-17 -1.20142e-21
-75.9562 -3.60725e-17 2.29686e-22
-75.7022 4.05768e-17 -1.44661e-21
-75.45 -4.13408e-17 3.21204e-22
-75.1998 3.84182e-17 -1.37161e-21
-74.9514 -3.29605e-17 1.12702e-22
-74.7048 2.53778e-17 -1.08091e-21
-74.46 -1.69396e-17 -2.59092e-22
-74.2168 8.07112e-18 -7.11326e-22
-73.9752 1.36667e-19 -6.4358e-22
-73.7352 -7.47268e-18 -3.84759e-22
-73.4967 1.31853e-17 -9.26876e-22
-73.2597 -1.73652e-17 -1.81217e-22
-73.0242 1.96237e-17 -1.05689e-21
-72.79 -2.03255e-17 -1.29206e-22
-72.5573 1.93633e-17 -1.03896e-21
-72.3258 -1.72837e-17 -2.09005e-22
-72.0957 1.41251e-17 -9.15438e-22
-71.8668 -1.0507e-17 -3.69792e-22
-71.6392 6.47781e-18 -7.43951e-22
-71.4127 -2.63416e-18 -5.51533e-22
-71.1875 -1.06139e-18 -5.787e-22
-70.9634 4.10208e-18 -7.03252e-22
-70.7404 -6.65106e-18 -4.59059e-22
-70.5185 8.32306e-18 -7.94818e-22
-70.2977 -9.39967e-18 -4.04905e-22
-70.0779 9.61214e-18 -8.19307e-22
-69.8592 -9.32724e-18 -4.16531e-22
-69.6415 8.35808e-18 -7.87656e-22
-69.4247 -7.11695e-18 -4.78631e-22
-69.2089 5.44987e-18 -7.20928e-22
-68.9941 -3.77888e-18 -5.67195e-22
-68.7802 1.93833e-18 -6.42564e-22
-68.5671 -3.30838e-19 -6.56895e-22
-68.355 -1.24728e-18 -5.72941e-22
-68.1437 2.43455e-18 -7.28097e-22
-67.9333 -3.47817e-18 -5.26412e-22
-67.7237 4.0687e-18 -7.70693e-22
-67.515 -4.48905e-18 -5.09187e-22
-67.307 4.47795e-18 -7.83353e-22
-67.0999 -4.34345e-18 -5.20015e-22
-66.8935 3.85417e-18 -7.71283e-22
-66.6879 -3.33622e-18 -5.52222e-22
-66.483 2.56229e-18 -7.43113e-22
-66.2789 -1.87208e-18 -5.96566e-22
-66.0755 1.01996e-18 -7.08276e-22
-65.8728 -3.53096e-19 -6.44037e-22
-65.6708 -4.03044e-19 -6.74994e-22
-65.4694 9.03574e-19 -6.87061e-22
-65.2688 -1.44971e-18 -6.49339e-22
-65.0688 1.70901e-18 -7.2067e-22
-64.8695 -2.00051e-18 -6.34786e-22
-64.6709 2.00869e-18 -7.42943e-22
-64.4728 -2.06315e-18 -6.31954e-22
-64.2754 1.86009e-18 -7.54391e-22
-64.0786 -1.73863e-18 -6.39452e-22
-63.8824 1.39353e-18 -7.56821e-22
-63.6868 -1.17699e-18 -6.55197e-22
-63.4918 7.68119e-19 -7.52546e-22
-63.2974 -5.3484e-19 -6.77086e-22
-63.1035 1.3269e-19 -7.43792e-22
-62.9102 5.71167e-20 -7.02966e-22
-62.7175 -4.0138e-19 -7.32841e-22
-62.5252 5.12649e-19 -7.30487e-22
-62.3336 -7.7256e-19 -7.21978e-22
-62.1424 7.94507e-19 -7.57377e-22
-61.9518 -9.6747e-19 -7.13291e-22
-61.7617 9.07535e-19 -7.81492e-22
-61.5721 -1.00876e-18 -7.08678e-22
-61.383 8.84451e-19 -8.01025e-22
-61.1944 -9.37851e-19 -7.09832e-22
-61.0063 7.68876e-19 -8.14684e-22
-60.8187 -7.97727e-19 -7.17486e-22
-60.6316 6.00016e-19 -8.22162e-22
-60.4449 -6.20116e-19 -7.31462e-22
-60.2587 4.0249e-19 -8.24317e-22
-60.0729 -4.19274e-19 -7.50548e-22
-59.8876 1.83335e-19 -8.229e-22
-59.7027 -1.93124e-19 -7.72732e-22
-59.5183 -6.37712e-20 -8.20167e-22
-59.3343 6.91823e-20 -7.95854e-22
-59.1507 -3.48852e-19 -8.18296e-22
-58.9676 3.75374e-19 -8.17813e-22
-58.7848 -6.73629e-19 -8.19205e-22
-58.6025 7.17115e-19 -8.3678e-22
-58.4206 -1.02056e-18 -8.24328e-22
-58.2391 1.06001e-18 -8.51714e-22
-58.058 -1.34579e-18 -8.34135e-22
-57.8773 1.34061e-18 -8.62708e-22
-57.697 -1.57822e-18 -8.4809e-22
-57.5171 1.47304e-18 -8.70767e-22
-57.3375 -1.62632e-18 -8.64989e-22
-57.1583 1.36526e-18 -8.77148e-22
-56.9795 -1.39394e-18 -8.83826e-22
-56.8011 9.4179e-19 -8.82817e-22
-56.623 -8.05387e-19 -9.03564e-22
-56.4453 1.67345e-19 -8.88882e-22
-56.2679 1.628e-19 -9.23039e-22
-56.0909 -9.33597e-19 -8.96664e-22
-55.9143 1.45031e-18 -9.40653e-22
-55.7379 -2.26426e-18 -9.07731e-22
-55.562 2.89301e-18 -9.5494e-22
-55.3863 -3.65004e-18 -9.23318e-22
-55.211 4.22684e-18 -9.65078e-22
-55.036 -4.83979e-18 -9.43956e-22
-54.8614 5.12327e-18 -9.70896e-22
-54.687 -5.5177e-18 -9.69661e-22
-54.513 5.25268e-18 -9.72799e-22
-54.3393 -5.33562e-18 -1.00003e-21
-54.1659 4.35915e-18 -9.71728e-22
-53.9928 -3.97819e-18 -1.03371e-21
-53.8201 2.32323e-18 -9.69524e-22
-53.6476 -1.26536e-18 -1.06891e-21
-53.4754 -8.04734e-19 -9.6886e-22
-53.3036 2.7242e-18 -1.10249e-21
-53.132 -4.79974e-18 -9.72932e-22
-52.9607 7.55227e-18 -1.1308e-21
-52.7897 -9.26369e-18 -9.84927e-22
-52.619 1.24027e-17 -1.15013e-21
-52.4485 -1.36059e-17 -1.00766e-21
-52.2784 1.61925e-17 -1.1572e-21
-52.1085 -1.69985e-17 -1.04291e-21
-51.9389 1.78106e-17 -1.15063e-21
-51.7695 -1.83522e-17 -1.0909e-21
-51.6005 1.64092e-17 -1.13219e-21
-51.4317 -1.64046e-17 -1.14943e-21
-51.2631 1.16255e-17 -1.10643e-21
-51.0949 -1.00144e-17 -1.21352e-21
-50.9268 3.61973e-18 -1.08102e-21
-50.7591 1.32662e-18 -1.27647e-21
-50.5916 -7.08024e-18 -1.06463e-21
-50.4243 1.69045e-17 -1.3307e-21
-50.2573 -1.97924e-17 -1.06607e-21
-50.0906 3.4411e-17 -1.36711e-21
-49.924 -3.37064e-17 -1.09239e-21
-49.7578 5.01225e-17 -1.37686e-21
-49.5917 -4.7526e-17 -1.14867e-21
-49.4259 5.97953e-17 -1.35372e-21
-49.2604 -5.8784e-17 -1.23565e-21
-49.0951 6.00704e-17 -1.29766e-21
-48.93 -6.32644e-17 -1.35028e-21
-48.7651 4.97647e-17 -1.2158e-21
-48.6005 -5.52434e-17 -1.4835e-21
-48.4361 3.02457e-17 -1.12267e-21
-48.2719 -2.91517e-17 -1.62168e-21
-48.1079 4.39107e-18 -1.0389e-21
-47.9442 1.73925e-17 -1.74833e-21
-47.7806 -2.55347e-17 -9.88277e-22
-47.6173 8.02662e-17 -1.84403e-21
-47.4542 -5.97533e-17 -9.92194e-22
-47.2913 1.47215e-16 -1.88669e-21
-47.1287 -1.00735e-16 -1.06632e-21
-46.9662 1.99895e-16 -1.85623e-21
-46.8039 -1.49623e-16 -1.21664e-21
-46.6419 2.20188e-16 -1.73978e-21
-46.48 -2.00045e-16 -1.43776e-21
-46.3184 1.98829e-16 -1.53702e-21
-46.1569 -2.32692e-16 -1.71292e-21
-45.9957 1.41859e-16 -1.26614e-21
-45.8346 -2.15676e-16 -2.01817e-21
-45.6737 6.96861e-17 -9.68331e-22
-45.5131 -1.14729e-16 -2.32367e-21
-45.3526 6.12168e-18 -7.02595e-22
-45.1923 8.7345e-17 -2.59122e-21
-45.0322 -3.93491e-17 -5.3413e-22
-44.8723 3.69424e-16 -2.77252e-21
-44.7126 -8.6079e-17 -5.2048e-22
-44.553 6.62214e-16 -2.81231e-21
-44.3937 -1.80328e-16 -7.00761e-22
-44.2345 8.62722e-16 -2.65865e-21
-44.0755 -3.68192e-16 -1.09199e-21
-43.9167 8.76659e-16 -2.28223e-21
-43.758 -6.48175e-16 -1.6872e-21
-43.5996 6.75456e-16 -1.69427e-21
-43.4413 -9.26058e-16 -2.45157e-21
-43.2831 3.37529e-16 -9.51751e-22
-43.1252 -1.00696e-15 -3.32018e-21
-42.9674 3.81007e-17 -1.55181e-22
-42.8098 -6.54207e-16 -4.19109e-21
-42.6523 -3.17969e-17 5.72203e-22
-42.495 2.84386e-16 -4.92305e-21
-42.3379 2.02221e-16 1.09583e-21
-42.181 1.72815e-15 -5.35498e-21
-42.0242 5.79987e-16 1.28088e-21
-41.8675 3.27971e-15 -5.34299e-21
-41.7111 6.96313e-16 1.00301e-21
-41.5548 4.29755e-15 -4.79503e-21
-41.3986 6.85885e-17 1.62999e-22
-41.2426 4.1636e-15 -3.69222e-21
-41.0867 -1.53042e-15 -1.28555e-21
-40.9311 2.67514e-15 -2.10135e-21
-40.7755 -3.70938e-15 -3.30258e-21
-40.6201 3.69429e-16 -1.75499e-22
-40.4649 -5.29859e-15 -5.73056e-21
-40.3098 -1.47016e-15 1.87269e-21
-40.1548 -4.62456e-15 -8.28559e-21
-40 -1.30145e-15 3.78284e-21
-39.8454 -2.89498e-16 -1.05832e-20
-39.6909 1.75606e-15 5.25687e-21
-39.5365 7.76997e-15 -1.21869e-20
-39.3823 6.95129e-15 5.98617e-21
-39.2282 1.74831e-14 -1.26668e-20
-39.0742 1.15129e-14 5.67583e-21
-38.9204 2.47724e-14 -1.16993e-20
-38.7668 1.14358e-14 4.06749e-21
-38.6132 2.50399e-14 -9.14085e-21
-38.4598 3.58676e-15 1.02456e-21
-38.3066 1.57934e-14 -5.04422e-21
-38.1534 -1.15206e-14 -3.41532e-21
-38.0004 -6.6545e-16 2.94742e-22
-37.8476 -2.77414e-14 -8.98889e-21
-37.6948 -1.61992e-14 6.33609e-21
-37.5422 -3.38633e-14 -1.51653e-20
-37.3898 -1.90101e-14 1.23523e-20
-37.2374 -1.78038e-14 -2.1161e-20
-37.0852 6.28204e-16 1.74981e-20
-36.9331 2.62274e-14 -2.596e-20
-36.7811 4.28641e-14 2.0877e-20
-36.6293 9.05516e-14 -2.85036e-20
-36.4775 9.28961e-14 2.1606e-20
-36.3259 1.51415e-13 -2.78262e-20
-36.1745 1.22424e-13 1.8963e-20
-36.0231 1.75146e-13 -2.32489e-20
-35.8719 1.00803e-13 1.24233e-20
-35.7207 1.33968e-13 -1.46036e-20
-35.5697 1.41422e-14 1.92503e-21
-35.4189 2.67398e-14 -2.22259e-21
-35.2681 -1.15448e-13 -1.20479e-20
-35.1174 -1.05824e-13 1.29124e-20
-34.9669 -2.22676e-13 -2.83656e-20
-34.8165 -1.8406e-13 2.92548e-20
-34.6661 -2.15216e-13 -4.52638e-20
-34.5159 -1.18424e-13 4.47206e-20
-34.3659 -1.59473e-14 -6.04405e-20
-34.2159 1.39392e-13 5.68107e-20
-34.066 3.80875e-13 -7.14398e-20
-33.9162 5.43507e-13 6.28029e-20
-33.7666 8.67017e-13 -7.57253e-20
-33.617 9.31442e-13 6.04444e-20
-33.4676 1.22526e-12 -7.09681e-20
-33.3183 1.0632e-12 4.81301e-20
-33.169 1.20493e-12 -5.54715e-20
-33.0199 7.31252e-13 2.55562e-20
-32.8709 6.59472e-13 -2.84279e-20
-32.722 -8.81364e-14 -6.24379e-21
-32.5731 -3.05102e-13 9.33981e-21
-32.4244 -1.11349e-12 -4.47271e-20
-32.2758 -1.25687e-12 5.51414e-20
-32.1273 -1.7582e-12 -8.62073e-20
-31.9789 -1.52536e-12 1.04283e-19
-31.8305 -1.31853e-12 -1.25674e-19
-31.6823 -4.82964e-13 1.50382e-19
-31.5342 6.63477e-13 -1.57554e-19
-31.3862 2.0477e-12 1.85642e-19
-31.2382 3.98926e-12 -1.76065e-19
-31.0904 5.44225e-12 2.01981e-19
-30.9426 7.57013e-12 -1.75983e-19
-30.795 8.2249e-12 1.91964e-19
-30.6474 9.60946e-12 -1.53207e-19
-30.4999 8.51558e-12 1.50838e-19
-30.3526 8.31508e-12 -1.0478e-19
-30.2053 4.97183e-12 7.75596e-20
-30.0581 2.99697e-12 -3.06625e-20
-29.911 -2.07754e-12 -2.46095e-20
-29.7639 -4.90537e-12 6.63638e-20
-29.617 -9.88916e-12 -1.46702e-19
-29.4702 -1.15235e-11 1.79833e-19
-29.3234 -1.3612e-11 -2.7581e-19
-29.1767 -1.15598e-11 2.98063e-19
-29.0301 -8.02757e-12 -3.96358e-19
-28.8836 -6.83892e-13 4.04937e-19
-28.7372 9.54933e-12 -4.91098e-19
-28.5909 2.13645e-11 4.812e-19
-28.4446 3.63206e-11 -5.42796e-19
-28.2985 4.84464e-11 5.07359e-19
-28.1524 6.27453e-11 -5.3549e-19
-28.0064 6.82826e-11 4.66334e-19
-27.8604 7.46299e-11 -4.57552e-19
-27.7146 6.65411e-11 3.46826e-19
-27.5688 5.91273e-11 -3.03429e-19
-27.4231 3.43828e-11 1.4656e-19
-27.2775 1.31781e-11 -7.36432e-20
-27.132 -2.31563e-11 -1.231e-19
-26.9865 -4.92938e-11 2.21462e-19
-26.8412 -8.2461e-11 -4.38858e-19
-26.6959 -9.6353e-11 5.61367e-19
-26.5506 -1.05063e-10 -7.64289e-19
-26.4055 -8.70875e-11 9.14213e-19
-26.2604 -5.21081e-11 -1.05714e-18
-26.1154 9.24974e-12 1.23338e-18
-25.9705 9.32073e-11 -1.27222e-18
-25.8256 1.89874e-10 1.46563e-18
-25.6808 3.04172e-10 -1.36751e-18
-25.5361 4.02368e-10 1.55016e-18
-25.3915 5.03176e-10 -1.31054e-18
-25.2469 5.49187e-10 1.43409e-18
-25.1024 5.80262e-10 -1.07706e-18
-24.9579 5.21163e-10 1.08208e-18
-24.8136 4.40594e-10 -6.59373e-19
-24.6693 2.55901e-10 4.87201e-19
-24.525 6.85911e-11 -6.23678e-20
-24.3809 -1.99677e-10 -3.20591e-19
-24.2368 -4.19757e-10 6.85685e-19
-24.0927 -6.56834e-10 -1.26892e-18
-23.9488 -7.73032e-10 1.53594e-18
-23.8049 -8.17385e-10 -2.25389e-18
-23.661 -6.76906e-10 2.40892e-18
-23.5173 -3.86584e-10 -3.14337e-18
-23.3736 9.8544e-11 3.19891e-18
-23.2299 7.5615e-10 -3.79951e-18
-23.0863 1.5224e-09 3.77164e-18
-22.9428 2.39674e-09 -4.09464e-18
-22.7994 3.18404e-09 3.9824e-18
-22.656 3.93435e-09 -3.92412e-18
-22.5126 4.33098e-09 3.69526e-18
-22.3693 4.52511e-09 -3.22951e-18
-22.2261 4.12486e-09 2.80104e-18
-22.083 3.44276e-09 -1.99693e-18
-21.9399 2.08383e-09 1.27428e-18
-21.7968 5.63746e-10 -2.59347e-19
-21.6538 -1.44396e-09 -8.2975e-19
-21.5109 -3.23566e-09 1.88335e-18
-21.368 -5.03069e-09 -3.34918e-18
-21.2252 -6.04371e-09 4.27704e-18
-21.0825 -6.40365e-09 -6.00566e-18
-20.9398 -5.44958e-09 6.71144e-18
-20.7971 -3.28543e-09 -8.45025e-18
-20.6545 3.53926e-10 8.89511e-18
-20.512 5.322e-09 -1.02984e-17
-20.3695 1.12334e-08 1.04851e-17
-20.2271 1.79081e-08 -1.1196e-17
-20.0847 2.41832e-08 1.10874e-17
-19.9424 3.00089e-08 -1.08502e-17
-19.8001 3.35425e-08 1.03533e-17
-19.6579 3.52121e-08 -9.05183e-18
-19.5157 3.28437e-08 8.02515e-18
-19.3736 2.78027e-08 -5.73757e-18
-19.2315 1.80976e-08 4.01021e-18
-19.0895 6.40975e-09 -9.90123e-19
-18.9475 -8.59027e-09 -1.56419e-18
-18.8056 -2.28853e-08 4.90731e-18
-18.6637 -3.69471e-08 -8.32515e-18
-18.5219 -4.60178e-08 1.14801e-17
-18.3801 -4.9979e-08 -1.56287e-17
-18.2383 -4.463e-08 1.80687e-17
-18.0967 -2.99563e-08 -2.26449e-17
-17.955 -4.0975e-09 2.38218e-17
-17.8134 3.20739e-08 -2.83874e-17
-17.6719 7.63747e-08 2.78187e-17
-17.5304 1.26772e-07 -3.17983e-17
-17.3889 1.76201e-07 2.91506e-17
-17.2475 2.22344e-07 -3.18862e-17
-17.1061 2.53989e-07 2.70364e-17
-16.9648 2.70867e-07 -2.78356e-17
-16.8235 2.6014e-07 2.09841e-17
-16.6822 2.26994e-07 -1.92245e-17
-16.541 1.60678e-07 1.0864e-17
-16.3999 7.5005e-08 -6.05649e-18
-16.2587 -3.52434e-08 -2.92411e-18
-16.1177 -1.46652e-07 1.10209e-17
-15.9766 -2.57625e-07 -1.94954e-17
-15.8356 -3.38323e-07 3.05881e-17
-15.6947 -3.82675e-07 -3.76592e-17
-15.5537 -3.626e-07 5.02387e-17
-15.4129 -2.73454e-07 -5.58862e-17
-15.272 -1.00843e-07 6.70695e-17
-15.1312 1.51261e-07 -7.23083e-17
-14.9905 4.71701e-07 7.79665e-17
-14.8497 8.43784e-07 -8.43521e-17
-14.709 1.22455e-06 8.04066e-17
-14.5684 1.58856e-06 -8.91201e-17
-14.4277 1.86568e-06 7.28291e-17
-14.2872 2.03674e-06 -8.32828e-17
-14.1466 2.022e-06 5.50484e-17
-14.0061 1.83292e-06 -6.40566e-17
-13.8656 1.40676e-06 2.81836e-17
-13.7252 8.10859e-07 -2.98048e-17
-13.5848 2.50693e-08 -5.91429e-18
-13.4444 -8.15024e-07 1.8449e-17
-13.304 -1.67651e-06 -4.53241e-17
-13.1637 -2.37069e-06 7.62345e-17
-13.0234 -2.82796e-06 -8.81802e-17
-12.8832 -2.85703e-06 1.36117e-16
-12.743 -2.39642e-06 -1.32138e-16
-12.6028 -1.33169e-06 1.88652e-16
-12.4626 3.31509e-07 -1.73685e-16
-12.3225 2.54715e-06 2.24636e-16
-12.1824 5.19979e-06 -2.07099e-16
-12.0423 8.03359e-06 2.36392e-16
-11.9023 1.08344e-05 -2.24149e-16
-11.7623 1.31605e-05 2.20526e-16
-11.6223 1.47905e-05 -2.15183e-16
-11.4824 1.52128e-05 1.76275e-16
-11.3424 1.43655e-05 -1.71954e-16
-11.2026 1.18539e-05 1.0615e-16
-11.0627 7.9662e-06 -9.03569e-17
-10.9228 2.61421e-06 1.31549e-17
-10.783 -3.44251e-06 2.68233e-17
-10.6432 -9.89388e-06 -9.82664e-17
-10.5035 -1.55638e-05 1.68847e-16
-10.3637 -1.98405e-05 -2.22214e-16
-10.224 -2.14301e-05 3.19605e-16
-10.0843 -1.97316e-05 -3.49696e-16
-9.94468 -1.38501e-05 4.59079e-16
-9.80504 -3.64009e-06 -4.66134e-16
-9.66542 1.08117e-05 5.67725e-16
-9.52583 2.88192e-05 -5.53937e-16
-9.38626 4.89254e-05 6.26487e-16
-9.24671 6.95717e-05 -5.91952e-16
-9.10719 8.8015e-05 6.20891e-16
-8.96769 0.000102337 -5.6184e-16
-8.82821 0.000109228 5.39897e-16
-8.68874 0.000107495 -4.49383e-16
-8.54931 9.45161e-05 3.78179e-16
-8.40989 7.11862e-05 -2.51754e-16
-8.27049 3.69346e-05 1.36611e-16
-8.13111 -4.22648e-06 2.26863e-17
-7.99175 -5.00321e-05 -1.76223e-16
-7.85241 -9.3396e-05 3.51579e-16
-7.71309 -0.000129683 -5.39429e-16
-7.57378 -0.000150392 7.03517e-16
-7.4345 -0.000150517 -9.19356e-16
-7.29523 -0.000123371 1.04164e-15
-7.15598 -6.6678e-05 -1.26747e-15
-7.01674 2.05314e-05 1.32453e-15
-6.87753 0.000134861 -1.53079e-15
-6.73833 0.000268618 1.50902e-15
-6.59914 0.000411741 -1.65423e-15
-6.45997 0.000547808 1.55065e-15
-6.32082 0.000662668 -1.59572e-15
-6.18168 0.000735269 1.40911e-15
-6.04256 0.000753986 -1.32872e-15
-5.90345 0.000701084 1.05796e-15
-5.76435 0.000576573 -8.44425e-16
-5.62527 0.000375297 4.92406e-16
-5.4862 0.000116742 -1.63782e-16
-5.34715 -0.000185512 -2.6341e-16
-5.20811 -0.00049087 6.72798e-16
-5.06908 -0.000768605 -1.1578e-15
-4.93006 -0.000965531 1.5874e-15
-4.79105 -0.0010455 -2.10885e-15
-4.65206 -0.000961759 2.4873e-15
-4.51307 -0.000692457 -3.00868e-15
-4.3741 -0.000221954 3.25793e-15
-4.23513 0.000436981 -3.73033e-15
-4.09618 0.00124836 3.79026e-15
-3.95724 0.00215491 -4.13694e-15
-3.8183 0.00306459 3.97427e-15
-3.67938 0.00388703 -4.10933e-15
-3.54046 0.00449486 3.71905e-15
-3.40155 0.00480207 -3.56323e-15
-3.26265 0.00469192 2.96246e-15
-3.12376 0.00413893 -2.46692e-15
-2.98487 0.00309431 1.68034e-15
-2.846 0.00164609 -8.68382e-16
-2.70712 -0.000144537 -8.15071e-17
-2.56826 -0.00205718 1.12502e-15
-2.4294 -0.0039235 -2.21135e-15
-2.29055 -0.00543176 3.33609e-15
-2.1517 -0.00636967 -4.49893e-15
-2.01286 -0.00643896 5.54825e-15
-1.87402 -0.00549432 -6.69687e-15
-1.73518 -0.00339267 7.49026e-15
-1.59635 -0.000171514 -8.51283e-15
-1.45753 0.00403109 8.87832e-15
-1.31871 0.00893668 -9.65677e-15
-1.17989 0.0140775 9.44763e-15
-1.04107 0.0189967 -9.85624e-15
-0.902255 0.0229715 8.97928e-15
-0.763443 0.0255882 -8.90166e-15
-0.624633 0.0260587 7.3708e-15
-0.485824 0.0243832 -6.68101e-15
-0.347016 0.0198955 4.62993e-15
-0.208209 0.0135092 -3.26676e-15
-0.0694031 0.00445266 9.05343e-16
0.0694031 -0.000306088 9.69337e-17
0.208209 0.000167429 6.13254e-17
0.347016 -0.000106636 1.64269e-16
0.485824 7.32211e-05 1.38337e-16
0.624633 -5.12765e-05 2.07706e-16
0.763443 3.80369e-05 1.64627e-16
0.902255 -2.56824e-05 1.8987e-16
1.04107 1.90756e-05 1.32871e-16
1.17989 -1.12963e-05 1.17725e-16
1.31871 7.3134e-06 6.38751e-17
1.45753 -2.75229e-06 3.69669e-17
1.59635 -1.31517e-07 5.54613e-18
1.73518 2.29875e-06 -1.82109e-17
1.87402 -4.50384e-06 -1.71587e-17
2.01286 5.11373e-06 -2.69253e-17
2.1517 -6.61057e-06 5.41345e-18
2.29055 6.39463e-06 8.27796e-18
2.4294 -7.13723e-06 5.86337e-17
2.56826 6.56821e-06 5.92116e-17
2.70712 -6.66215e-06 1.09229e-16
2.846 5.96348e-06 1.06121e-16
2.98487 -5.62317e-06 1.46367e-16
3.12376 4.88243e-06 1.30494e-16
3.26265 -4.32575e-06 1.52098e-16
3.40155 3.59404e-06 1.27109e-16
3.54046 -2.98001e-06 1.30525e-16
3.67938 2.30805e-06 9.67772e-17
3.8183 -1.73219e-06 8.46955e-17
3.95724 1.16424e-06 5.26535e-17
4.09618 -6.78649e-07 3.51095e-17
4.23513 2.40217e-07 1.19947e-17
4.3741 1.29422e-07 -3.79401e-18
4.51307 -4.33654e-07 -1.17303e-17
4.65206 6.80412e-07 -1.93924e-17
4.79105 -8.60837e-07 -1.00045e-17
4.93006 9.92813e-07 -7.73505e-18
5.06908 -1.06832e-06 1.50305e-17
5.20811 1.10432e-06 2.21248e-17
5.34715 -1.09785e-06 4.86172e-17
5.4862 1.06213e-06 5.44384e-17
5.62527 -9.97961e-07 7.58103e-17
5.76435 9.15558e-07 7.21597e-17
5.90345 -8.17057e-07 8.21076e-17
6.04256 7.10605e-07 7.04929e-17
6.18168 -5.98282e-07 6.93606e-17
6.32082 4.86335e-07 5.15336e-17
6.45997 -3.7642e-07 4.37279e-17
6.59914 2.72765e-07 2.74411e-17
6.73833 -1.76595e-07 1.91636e-17
6.87753 9.0213e-08 8.26525e-18
7.01674 -1.43741e-08 2.10017e-18
7.15598 -5.01602e-08 -1.85058e-18
7.29523 1.03179e-07 -4.95567e-18
7.4345 -1.44962e-07 -3.08333e-18
7.57378 1.75856e-07 -4.2504e-18
7.71309 -1.96735e-07 6.58171e-19
7.85241 2.08405e-07 -5.94345e-19
7.99175 -2.12007e-07 4.79954e-18
8.13111 2.08629e-07 2.86666e-18
8.27049 -1.99462e-07 6.88133e-18
8.40989 1.85681e-07 3.55731e-18
8.54931 -1.6839e-07 5.84443e-18
8.68874 1.48683e-07 1.57534e-18
8.82821 -1.27498e-07 2.62801e-18
8.96769 1.05733e-07 -1.2353e-18
9.10719 -8.41157e-08 -2.72632e-19
9.24671 6.32968e-08 -2.53416e-18
9.38626 -4.37734e-08 -1.28175e-18
9.52583 2.59469e-08 -1.60486e-18
9.66542 -1.00939e-08 -1.48549e-19
9.80504 -3.60708e-09 8.15728e-19
9.94468 1.50705e-08 1.52226e-18
10.0843 -2.42951e-08 2.47063e-18
10.224 3.13436e-08 1.49832e-18
10.3637 -3.63407e-08 1.64218e-18
10.5035 3.94493e-08 -9.47341e-19
10.6432 -4.08698e-08 -1.59541e-18
10.783 4.08186e-08 -5.15375e-18
10.9228 -3.95283e-08 -5.90962e-18
11.0627 3.7229e-08 -9.0535e-18
11.2026 -3.41504e-08 -9.27654e-18
11.3424 3.05066e-08 -1.11941e-17
11.4824 -2.64991e-08 -1.02844e-17
11.6223 2.23065e-08 -1.06744e-17
11.7623 -1.80878e-08 -8.67801e-18
11.9023 1.39759e-08 -7.77762e-18
12.0423 -1.00812e-08 -5.35458e-18
12.1824 6.48916e-09 -3.79066e-18
12.3225 -3.26337e-09 -1.62199e-18
12.4626 4.45357e-10 -4.69914e-20
12.6028 1.94166e-09 1.38757e-18
12.743 -3.89216e-09 2.53451e-18
12.8832 5.41428e-09 2.99289e-18
13.0234 -6.52881e-09 3.53071e-18
13.1637 7.26525e-09 3.11125e-18
13.304 -7.66078e-09 3.15805e-18
13.4444 7.75671e-09 2.21861e-18
13.5848 -7.5977e-09 2.01543e-18
13.7252 7.22874e-09 9.953e-19
13.8656 -6.69474e-09 7.84701e-19
14.0061 6.0382e-09 -1.55363e-19
14.1466 -5.2991e-09 -2.28995e-19
14.2872 4.51333e-09 -8.89693e-19
14.4277 -3.71285e-09 -7.3197e-19
14.5684 2.92472e-09 -1.00056e-18
14.709 -2.17163e-09 -6.83646e-19
14.8497 1.47127e-09 -6.30716e-19
14.9905 -8.37177e-10 -2.6868e-19
15.1312 2.78397e-10 -3.76631e-20
15.272 1.99568e-10 2.4262e-19
15.4129 -5.94825e-10 5.27156e-19
15.5537 9.08172e-10 6.61655e-19
15.6947 -1.14301e-09 9.19597e-19
15.8356 1.30449e-09 8.93298e-19
15.9766 -1.39937e-09 1.08569e-18
16.1177 1.4353e-09 8.99676e-19
16.2587 -1.42064e-09 9.68032e-19
16.3999 1.36392e-09 6.68191e-19
16.541 -1.27369e-09 6.58478e-19
16.6822 1.15812e-09 3.14295e-19
16.8235 -1.02492e-09 2.88466e-19
16.9648 8.81064e-10 1.6112e-20
17.1061 -7.32796e-10 4.75165e-20
17.2475 5.85444e-10 -1.08436e-19
17.3889 -4.43506e-10 -5.3076e-20
17.5304 3.10536e-10 -9.78592e-20
17.6719 -1.89289e-10 -1.87667e-20
17.8134 8.16564e-11 1.36718e-20
17.955 1.11489e-11 7.09224e-20
18.0967 -8.8626e-11 1.4193e-19
18.2383 1.50785e-10 1.59627e-19
18.3801 -1.98166e-10 2.37759e-19
18.5219 2.31636e-10 2.11905e-19
18.6637 -2.5241e-10 2.83008e-19
18.8056 2.6186e-10 2.08697e-19
18.9475 -2.61536e-10 2.58648e-19
19.0895 2.53005e-10 1.69498e-19
19.2315 -2.3788e-10 2.11809e-19
19.3736 2.17684e-10 1.21504e-19
19.5157 -1.93891e-10 1.51694e-19
19.6579 1.67815e-10 7.18893e-20
19.8001 -1.40663e-10 9.84053e-20
19.9424 1.13452e-10 3.95734e-20
20.0847 -8.70652e-11 5.43091e-20
20.2271 6.21904e-11 1.85547e-20
20.3695 -3.93807e-11 3.227e-20
20.512 1.90142e-11 2.52909e-20
20.6545 -1.34896e-12 3.31944e-20
20.7971 -1.34998e-11 4.74751e-20
20.9398 2.55106e-11 4.67015e-20
21.0825 -3.47672e-11 7.18525e-20
21.2252 4.14166e-11 6.00444e-20
21.368 -4.56735e-11 8.84642e-20
21.5109 4.7786e-11 6.84399e-20
21.6538 -4.80368e-11 9.58492e-20
21.7968 4.67163e-11 7.06707e-20
21.9399 -4.41227e-11 9.71698e-20
22.083 4.05421e-11 7.30217e-20
22.2261 -3.62501e-11 9.4447e-20
22.3693 3.14962e-11 6.85345e-20
22.5126 -2.65083e-11 8.04631e-20
22.656 2.14813e-11 5.94499e-20
22.7994 -1.65836e-11 6.49787e-20
22.9428 1.19486e-11 4.79079e-20
23.0863 -7.68362e-12 4.41908e-20
23.2299 3.8631e-12 3.04838e-20
23.3736 -5.39147e-13 1.9532e-20
23.5173 -2.26418e-12 1.06246e-20
23.661 4.53939e-12 -4.30131e-21
23.8049 -6.30102e-12 -7.1938e-21
23.9488 7.57365e-12 -2.20242e-20
24.0927 -8.39753e-12 -1.87695e-20
24.2368 8.81676e-12 -3.19705e-20
24.3809 -8.88524e-12 -2.26964e-20
24.525 8.65553e-12 -3.19056e-20
24.6693 -8.18503e-12 -1.84423e-20
24.8136 7.52601e-12 -2.39844e-20
24.9579 -6.73181e-12 -1.04096e-20
25.1024 5.84825e-12 -1.37263e-20
25.2469 -4.9197e-12 -7.45796e-22
25.3915 3.98203e-12 -3.10168e-21
25.5361 -3.06818e-12 5.54348e-21
25.6808 2.20271e-12 3.58904e-21
25.8256 -1.40674e-12 8.81141e-21
25.9705 6.93932e-13 7.94933e-21
26.1154 -7.46537e-14 9.84597e-21
26.2604 -4.46788e-13 9.94864e-21
26.4055 8.68762e-13 9.45341e-21
26.5506 -1.19411e-12 1.09124e-20
26.6959 1.42752e-12 9.1225e-21
26.8412 -1.57657e-12 1.21346e-20
26.9865 1.64981e-12 1.00391e-20
27.132 -1.65733e-12 1.3839e-20
27.2775 1.60934e-12 1.14572e-20
27.4231 -1.51655e-12 1.54183e-20
27.5688 1.3891e-12 1.33756e-20
27.7146 -1.2369e-12 1.68182e-20
27.8604 1.06883e-12 1.48652e-20
28.0064 -8.93072e-13 1.72444e-20
28.1524 7.16535e-13 1.48578e-20
28.2985 -5.45259e-13 1.52728e-20
28.4446 3.83896e-13 1.26661e-20
28.5909 -2.36287e-13 1.10128e-20
28.7372 1.04916e-13 7.96273e-21
28.8836 8.35846e-15 4.66845e-21
29.0301 -1.02907e-13 2.07383e-21
29.1767 1.78465e-13 -1.67705e-21
29.3234 -2.35808e-13 -3.10791e-21
29.4702 2.75805e-13 -6.42038e-21
29.617 -3.00152e-13 -6.25264e-21
29.7639 3.10391e-13 -8.63223e-21
29.911 -3.08681e-13 -7.13361e-21
30.0581 2.96836e-13 -8.59828e-21
30.2053 -2.77096e-13 -6.12808e-21
30.3526 2.51233e-13 -6.62812e-21
30.4999 -2.21286e-13 -3.62592e-21
30.6474 1.88772e-13 -3.60693e-21
30.795 -1.55351e-13 -8.52032e-22
30.9426 1.22164e-13 -8.31824e-22
31.0904 -9.04124e-14 1.26048e-21
31.2382 6.08271e-14 1.2221e-21
31.3862 -3.41459e-14 2.54271e-21
31.5342 1.07147e-14 2.38005e-21
31.6823 9.13909e-15 2.90273e-21
31.8305 -2.53877e-14 2.62215e-21
31.9789 3.80274e-14 2.56746e-21
32.1273 -4.72622e-14 2.36086e-21
32.2758 5.33119e-14 2.03576e-21
32.4244 -5.65216e-14 2.03731e-21
32.5731 5.7237e-14 1.71876e-21
32.722 -5.58631e-14 2.02051e-21
32.8709 5.27869e-14 1.7814e-21
33.0199 -4.84084e-14 2.17875e-21
33.169 4.30915e-14 1.99608e-21
33.3183 -3.7186e-14 2.3685e-21
33.4676 3.09905e-14 2.16533e-21
33.617 -2.47786e-14 2.37328e-21
33.7666 1.87622e-14 2.09578e-21
33.9162 -1.31304e-14 2.08337e-21
34.066 8.00442e-15 1.78376e-21
34.2159 -3.49335e-15 1.60268e-21
34.3659 -3.63605e-16 1.36843e-21
34.5159 3.524e-15 1.12921e-21
34.6661 -6.01358e-15 1.03283e-21
34.8165 7.83911e-15 8.09995e-22
34.9669 -9.07071e-15 8.37696e-22
35.1174 9.74607e-15 6.43876e-22
35.2681 -9.9592e-15 7.69174e-22
35.4189 9.76222e-15 6.2022e-22
35.5697 -9.25527e-15 8.07685e-22
35.7207 8.49182e-15 6.90173e-22
35.8719 -7.56462e-15 8.56812e-22
36.0231 6.51946e-15 7.42218e-22
36.1745 -5.43293e-15 8.52842e-22
36.3259 4.33822e-15 7.5489e-22
36.4775 -3.29153e-15 8.06672e-22
36.6293 2.31192e-15 7.14812e-22
36.7811 -1.43479e-15 7.16209e-22
36.9331 6.66159e-16 6.55502e-22
37.0852 -2.29176e-17 6.33264e-22
37.2374 -4.99195e-16 6.16073e-22
37.3898 8.97816e-16 5.95825e-22
37.5422 -1.18406e-15 6.24575e-22
37.6948 1.36542e-15 6.20642e-22
37.8476 -1.45644e-15 6.85052e-22
38.0004 1.46994e-15 6.88972e-22
38.1534 -1.42097e-15 7.55191e-22
38.3066 1.32385e-15 7.53796e-22
38.4598 -1.19203e-15 7.84743e-22
38.6132 1.03848e-15 7.56061e-22
38.7668 -8.73836e-16 7.35158e-22
38.9204 7.07979e-16 6.7325e-22
39.0742 -5.4828e-16 5.9909e-22
39.2282 4.00788e-16 5.23252e-22
39.3823 -2.69812e-16 4.20887e-22
39.5365 1.57639e-16 3.50846e-22
39.6909 -6.61075e-17 2.46922e-22
39.8454 -5.61767e-18 2.03712e-22
40 5.73981e-17 1.1887e-22
40.1548 -9.22459e-17 1.10168e-22
40.3098 1.10951e-16 5.25396e-23
40.4649 -1.17677e-16 7.07514e-23
40.6201 1.13497e-16 3.47821e-23
40.7755 -1.02805e-16 6.45831e-23
40.9311 8.65e-17 3.70944e-23
41.0867 -6.84978e-17 6.44078e-23
41.2426 4.92796e-17 3.92614e-23
41.3986 -3.1839e-17 5.53639e-23
41.5548 1.61789e-17 2.96387e-23
41.7111 -4.18615e-18 3.37574e-23
41.8675 -4.53202e-18 8.17459e-24
42.0242 9.16739e-18 2.93984e-24
42.181 -1.03377e-17 -2.02705e-23
42.3379 8.13824e-18 -3.26045e-23
42.495 -3.20801e-18 -5.29062e-23
42.6523 -3.70631e-18 -7.04902e-23
42.8098 1.2134e-17 -8.90234e-23
42.9674 -2.0945e-17 -1.10496e-22
43.1252 2.99771e-17 -1.2748e-22
43.2831 -3.79568e-17 -1.48235e-22
43.4413 4.51011e-17 -1.62027e-22
43.5996 -5.01784e-17 -1.76339e-22
43.758 5.37817e-17 -1.8722e-22
43.9167 -5.48423e-17 -1.92208e-22
44.0755 5.42628e-17 -2.0152e-22
44.2345 -5.11946e-17 -1.95964e-22
44.3937 4.67419e-17 -2.071e-22
44.553 -4.02778e-17 -1.92794e-22
44.7126 3.29858e-17 -2.09983e-22
44.8723 -2.44196e-17 -1.90722e-22
45.0322 1.57302e-17 -2.16469e-22
45.1923 -6.5837e-18 -1.95465e-22
45.3526 -1.98306e-18 -2.28244e-22
45.5131 1.02708e-17 -2.07535e-22
45.6737 -1.74005e-17 -2.42937e-22
45.8346 2.37129e-17 -2.2359e-22
45.9957 -2.84935e-17 -2.56674e-22
46.1569 3.21765e-17 -2.40226e-22
46.3184 -3.41915e-17 -2.67144e-22
46.48 3.50911e-17 -2.55919e-22
46.6419 -3.44125e-17 -2.74592e-22
46.8039 3.28222e-17 -2.70107e-22
46.9662 -2.99231e-17 -2.79224e-22
47.1287 2.64674e-17 -2.82187e-22
47.2913 -2.20831e-17 -2.82196e-22
47.4542 1.75678e-17 -2.92759e-22
47.6173 -1.25383e-17 -2.85699e-22
47.7806 7.79775e-18 -3.02959e-22
47.9442 -2.92098e-18 -2.91281e-22
48.1079 -1.3137e-18 -3.12997e-22
48.2719 5.39674e-18 -2.991e-22
48.4361 -8.59099e-18 -3.22134e-22
48.6005 1.14655e-17 -3.08479e-22
48.7651 -1.33288e-17 -3.29931e-22
48.93 1.48284e-17 -3.19031e-22
49.0951 -1.5316e-17 -3.3598e-22
49.2604 1.55025e-17 -3.29675e-22
49.4259 -1.47793e-17 -3.39488e-22
49.5917 1.38928e-17 -3.39337e-22
49.7578 -1.22711e-17 -3.40525e-22
49.924 1.06617e-17 -3.48066e-22
50.0906 -8.52707e-18 -3.40341e-22
50.2573 6.58398e-18 -3.56035e-22
50.4243 -4.32384e-18 -3.40387e-22
50.5916 2.41111e-18 -3.63523e-22
50.7591 -3.55938e-19 -3.4158e-22
50.9268 -1.23635e-18 -3.70288e-22
51.0949 2.85118e-18 -3.44e-22
51.2631 -3.93616e-18 -3.76109e-22
51.4317 4.98646e-18 -3.47566e-22
51.6005 -5.48921e-18 -3.80976e-22
51.7695 5.95788e-18 -3.52181e-22
51.9389 -5.90571e-18 -3.84433e-22
52.1085 5.86343e-18 -3.57418e-22
52.2784 -5.36212e-18 -3.86293e-22
52.4485 4.9392e-18 -3.63015e-22
52.619 -4.14123e-18 -3.86885e-22
52.7897 3.49665e-18 -3.68772e-22
52.9607 -2.56796e-18 -3.8691e-22
53.132 1.86056e-18 -3.74508e-22
53.3036 -9.51683e-19 -3.87007e-22
53.4754 3.16962e-19 -3.79949e-22
53.6476 4.57269e-19 -3.87475e-22
53.8201 -9.22803e-19 -3.84821e-22
53.9928 1.49321e-18 -3.88428e-22
54.1659 -1.73926e-18 -3.88889e-22
54.3393 2.08254e-18 -3.89854e-22
54.513 -2.104e-18 -3.92014e-22
54.687 2.23562e-18 -3.91532e-22
54.8614 -2.06455e-18 -3.94251e-22
55.036 2.02742e-18 -3.93463e-22
55.211 -1.72016e-18 -3.95778e-22
55.3863 1.57215e-18 -3.95628e-22
55.562 -1.19448e-18 -3.96696e-22
55.7379 9.96748e-19 -3.98033e-22
55.9143 -6.10287e-19 -3.97092e-22
56.0909 4.17691e-19 -4.00684e-22
56.2679 -7.00795e-20 -3.97144e-22
56.4453 -7.57618e-20 -4.03381e-22
56.623 3.55568e-19 -3.97201e-22
56.8011 -4.30222e-19 -4.0575e-22
56.9795 6.31739e-19 -3.97578e-22
57.1583 -6.2864e-19 -4.07486e-22
57.3375 7.56144e-19 -3.98425e-22
57.5171 -6.84025e-19 -4.08411e-22
57.697 7.51243e-19 -3.99929e-22
57.8773 -6.28935e-19 -4.08446e-22
58.058 6.53809e-19 -4.0229e-22
58.2391 -5.0372e-19 -4.07302e-22
58.4206 5.04155e-19 -4.05786e-22
58.6025 -3.46193e-19 -4.0473e-22
58.7848 3.37102e-19 -4.10452e-22
58.9676 -1.84607e-19 -4.00872e-22
59.1507 1.76259e-19 -4.15911e-22
59.3343 -3.47327e-20 -3.96304e-22
59.5183 3.24513e-20 -4.21408e-22
59.7027 9.90961e-20 -3.91851e-22
59.8876 -9.38627e-20 -4.26125e-22
60.0729 2.19802e-19 -3.88356e-22
60.2587 -2.07368e-19 -4.29361e-22
60.4449 3.3155e-19 -3.86569e-22
60.6316 -3.1167e-19 -4.30611e-22
60.8187 4.33594e-19 -3.87045e-22
61.0063 -4.03968e-19 -4.29743e-22
61.1944 5.15975e-19 -3.89824e-22
61.383 -4.72003e-19 -4.27003e-22
61.5721 5.58984e-19 -3.94361e-22
61.7617 -4.9413e-19 -4.22962e-22
61.9518 5.3736e-19 -3.99784e-22
62.1424 -4.42989e-19 -4.1827e-22
62.3336 4.285e-19 -4.05088e-22
62.5252 -2.93281e-19 -4.13312e-22
62.7175 2.21956e-19 -4.09757e-22
62.9102 -3.35022e-20 -4.0818e-22
63.1035 -7.32687e-20 -4.13933e-22
63.2974 3.20406e-19 -4.02768e-22
63.4918 -4.25773e-19 -4.1832e-22
63.6868 7.1488e-19 -3.9702e-22
63.8824 -7.82392e-19 -4.23877e-22
64.0786 1.05993e-18 -3.91053e-22
64.2754 -1.06977e-18 -4.31174e-22
64.4728 1.24781e-18 -3.85492e-22
64.6709 -1.19659e-18 -4.3933e-22
64.8695 1.18699e-18 -3.81362e-22
65.0688 -1.06281e-18 -4.45331e-22
65.2688 8.37372e-19 -3.79799e-22
65.4694 -5.87573e-19 -4.44558e-22
65.6708 2.26515e-19 -3.82047e-22
65.8728 2.38547e-19 -4.32948e-22
66.0755 -5.63618e-19 -3.90139e-22
66.2789 1.29404e-18 -4.09667e-22
66.483 -1.42458e-18 -4.07487e-22
66.6879 2.30475e-18 -3.78729e-22
66.8935 -2.22694e-18 -4.37631e-22
67.0999 2.91026e-18 -3.47951e-22
67.307 -2.7787e-18 -4.79861e-22
67.515 2.82269e-18 -3.24618e-22
67.7237 -2.7725e-18 -5.23663e-22
67.9333 1.99342e-18 -3.10371e-22
68.1437 -1.82852e-18 -5.47851e-22
68.355 6.43467e-19 -3.01726e-22
68.5671 2.69121e-19 -5.30008e-22
68.7802 -9.22269e-19 -2.99512e-22
68.9941 3.2045e-18 -4.64491e-22
69.2089 -2.58306e-18 -3.20219e-22
69.4247 5.93847e-18 -3.75145e-22
69.6415 -4.41449e-18 -3.92408e-22
69.8592 7.08193e-18 -3.03284e-22
70.0779 -6.20428e-18 -5.27161e-22
70.2977 5.86354e-18 -2.70842e-22
70.5185 -6.782e-18 -6.78092e-22
70.7404 2.99357e-18 -2.47907e-22
70.9634 -4.1131e-18 -7.3591e-22
71.1875 3.0047e-19 -1.75487e-22
71.4127 3.03979e-18 -6.01786e-22
71.6392 -1.201e-18 -5.68872e-23
71.8668 1.26299e-17 -3.07162e-22
72.0957 -3.14804e-18 -3.76629e-23
72.3258 1.87958e-17 -5.43564e-23
72.5573 -8.55268e-18 -3.3156e-22
72.79 1.59388e-17 -5.14979e-23
73.0242 -1.6507e-17 -9.47854e-22
73.2597 5.65615e-18 -2.14359e-22
73.4967 -1.78083e-17 -1.45059e-21
73.7352 -1.32992e-18 -9.27587e-23
73.9752 -2.49053e-19 -1.17477e-21
74.2168 4.41125e-18 6.39806e-22
74.46 3.47796e-17 2.19802e-24
74.7048 1.44174e-17 1.42155e-21
74.9514 6.06869e-17 1.07178e-21
75.1998 2.82739e-18 8.49187e-22
75.45 4.44452e-17 6.66637e-22
75.7022 -3.91763e-17 -1.66275e-21
75.9562 -6.03908e-18 -8.39276e-22
76.2124 -6.3777e-17 -3.92601e-21
76.4706 -2.25325e-17 -4.78087e-22
76.731 6.11953e-18 -2.11146e-21
76.9937 4.98237e-17 3.93129e-21
77.2588 1.59908e-16 3.90602e-21
77.5263 1.33166e-16 8.36195e-21
77.7964 2.27564e-16 7.07154e-21
78.0692 4.96564e-17 4.1271e-21
78.3448 5.52477e-17 6.97086e-22
78.6232 -1.88688e-16 -8.80987e-21
78.9048 -1.64175e-16 -6.96212e-21
79.1895 -1.80891e-16 -1.23254e-20
79.4776 3.45544e-17 4.12079e-21
79.7693 3.88897e-16 9.3924e-21
80.0648 6.01664e-16 3.10319e-20
80.3642 9.07941e-16 3.19959e-20
80.6678 5.433e-16 2.85108e-20
80.9758 2.90896e-16 8.74674e-21
81.2887 -5.60321e-16 -2.47473e-20
81.6066 -7.70483e-16 -3.27009e-20
81.93 -6.76363e-16 -4.13337e-20
82.2593 3.36135e-16 1.82218e-20
82.5949 1.91393e-15 6.02825e-20
82.9374 2.84116e-15 1.29091e-19
83.2875 3.07964e-15 1.15025e-19
83.646 9.28552e-16 4.68519e-20
84.0136 -1.27759e-15 -5.58155e-20
84.3914 -3.0684e-15 -1.48654e-19
84.7809 -1.23562e-15 -5.70504e-20
85.1835 3.74823e-15 8.95266e-20
85.6014 8.37108e-15 3.37083e-19
86.0373 8.93747e-15 3.17573e-19
86.4949 1.57594e-15 7.25012e-20
86.9793 -5.45041e-15 -2.21866e-19
87.4987 -3.36802e-15 -2.472e-19
88.0661 9.87188e-15 3.03212e-19
88.7073 1.77981e-14 5.11022e-19
89.4891 5.17621e-15 2.13519e-19


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1Classic/DeltaGammaFX_0_FRG.txt <==
9.995 0.00229529 0.00228967
9.99 0.00220751 0.00220211
9.985 0.00212597 0.00212076
9.98 0.00205399 0.00204896
9.975 0.00199454 0.00198965
9.97 0.00195009 0.00194531
9.965 0.00192253 0.00191782
9.96 0.00191307 0.00190838
9.955 0.00192224 0.00191753
9.95 0.00194982 0.00194505
9.945 0.00199489 0.00199001
9.94 0.00205586 0.00205083
9.935 0.0021305 0.0021253
9.93 0.00221608 0.00221067
9.925 0.00230942 0.00230379
9.92 0.00240708 0.00240121
9.915 0.0025054 0.00249929
9.91 0.00260072 0.00259439
9.905 0.00268949 0.00268294
9.9 0.0027684 0.00276166
9.895 0.0028345 0.0028276
9.89 0.00288533 0.00287831
9.885 0.00291902 0.00291192
9.88 0.00293436 0.00292721
9.875 0.00293083 0.0029237
9.87 0.00290868 0.00290159
9.865 0.00286884 0.00286185
9.86 0.00281298 0.00280612
9.855 0.00274338 0.00273669
9.85 0.00266288 0.00265638
9.845 0.00257475 0.00256846
9.84 0.00248257 0.0024765
9.835 0.00239011 0.00238426
9.83 0.00230111 0.00229548
9.825 0.00221923 0.00221379
9.82 0.00214781 0.00214255
9.815 0.00208982 0.00208469
9.81 0.00204768 0.00204265
9.805 0.0020232 0.00201823
9.8 0.00201749 0.00201252
9.795 0.00203092 0.00202592
9.79 0.00206314 0.00205806
9.785 0.00211305 0.00210784
9.78 0.00217887 0.0021735
9.775 0.00225821 0.00225264
9.77 0.00234815 0.00234235
9.765 0.00244536 0.00243932
9.76 0.00254623 0.00253994
9.755 0.00264702 0.00264048
9.75 0.00274396 0.00273718
9.745 0.00283343 0.00282643
9.74 0.00291211 0.00290491
9.735 0.00297705 0.0029697
9.73 0.00302586 0.00301839
9.725 0.00305674 0.00304919
9.72 0.00306858 0.00306101
9.715 0.00306104 0.00305349
9.71 0.00303449 0.00302701
9.705 0.00299008 0.00298271
9.7 0.00292964 0.00292243
9.695 0.00285566 0.00284864
9.69 0.00277116 0.00276435
9.685 0.00267958 0.00267301
9.68 0.00258465 0.00257832
9.675 0.00249025 0.00248416
9.67 0.00240024 0.00239438
9.665 0.0023183 0.00231264
9.66 0.00224781 0.00224233
9.655 0.0021917 0.00218637
9.65 0.00215233 0.00214711
9.645 0.00213143 0.00212626
9.64 0.00212996 0.0021248
9.635 0.00214815 0.00214296
9.63 0.00218547 0.00218019
9.625 0.00224064 0.00223523
9.62 0.00231168 0.0023061
9.615 0.00239599 0.00239022
9.61 0.00249049 0.00248449
9.605 0.00259167 0.00258543
9.6 0.00269579 0.00268929
9.595 0.00279895 0.0027922
9.59 0.00289733 0.00289034
9.585 0.00298724 0.00298004
9.58 0.00306535 0.00305796
9.575 0.00312875 0.0031212
9.57 0.00317509 0.00316742
9.565 0.00320269 0.00319494
9.56 0.00321057 0.0032028
9.555 0.00319854 0.00319079
9.55 0.00316717 0.00315949
9.545 0.0031178 0.00311023
9.54 0.00305247 0.00304505
9.535 0.00297388 0.00296664
9.53 0.00288523 0.00287819
9.525 0.00279015 0.00278333
9.52 0.00269252 0.00268593
9.515 0.00259634 0.00258998
9.51 0.00250555 0.0024994
9.505 0.00242387 0.00241791
9.5 0.00235471 0.0023489
9.495 0.00230094 0.00229525
9.49 0.00226485 0.00225924
9.485 0.00224803 0.00224246
9.48 0.00225133 0.00224574
9.475 0.00227479 0.00226914
9.47 0.00231769 0.00231191
9.465 0.00237852 0.00237259
9.46 0.00245512 0.00244899
9.455 0.00254468 0.00253833
9.45 0.00264391 0.00263731
9.445 0.00274914 0.00274227
9.44 0.00285646 0.00284933
9.435 0.00296188 0.00295449
9.43 0.00306147 0.00305383
9.425 0.00315153 0.00314367
9.42 0.0032287 0.00322066
9.415 0.00329012 0.00328193
9.41 0.00333353 0.00332524
9.405 0.00335735 0.00334901
9.4 0.00336078 0.00335244
9.395 0.0033438 0.00333551
9.39 0.00330718 0.00329899
9.385 0.00325248 0.00324444
9.38 0.00318197 0.00317412
9.375 0.00309855 0.00309092
9.37 0.00300564 0.00299826
9.365 0.00290705 0.00289992
9.36 0.00280682 0.00279995
9.355 0.00270905 0.00270244
9.35 0.00261777 0.0026114
9.345 0.00253674 0.00253058
9.34 0.00246934 0.00246337
9.335 0.00241841 0.00241257
9.33 0.00238613 0.00238038
9.325 0.00237396 0.00236825
9.32 0.00238256 0.00237685
9.315 0.00241181 0.00240603
9.31 0.00246074 0.00245486
9.305 0.00252765 0.00252161
9.3 0.00261014 0.0026039
9.295 0.00270518 0.00269872
9.29 0.00280928 0.00280257
9.285 0.00291859 0.00291162
9.28 0.00302905 0.00302182
9.275 0.00313656 0.00312906
9.27 0.00323711 0.00322936
9.265 0.00332696 0.00331899
9.26 0.00340278 0.00339462
9.255 0.00346175 0.00345344
9.25 0.00350172 0.00349331
9.245 0.00352126 0.00351279
9.24 0.00351974 0.00351125
9.235 0.00349733 0.00348888
9.23 0.00345504 0.00344668
9.225 0.00339465 0.00338643
9.22 0.00331869 0.00331063
9.215 0.00323027 0.0032224
9.21 0.00313303 0.00312539
9.205 0.00303097 0.00302355
9.2 0.00292828 0.00292109
9.195 0.00282917 0.00282221
9.19 0.00273774 0.00273099
9.185 0.00265778 0.00265121
9.18 0.00259264 0.00258621
9.175 0.00254508 0.00253875
9.17 0.00251717 0.0025109
9.165 0.00251022 0.00250394
9.16 0.00252469 0.00251837
9.155 0.00256023 0.00255381
9.15 0.00261567 0.00260911
9.145 0.00268905 0.0026823
9.14 0.00277773 0.00277076
9.135 0.00287846 0.00287124
9.13 0.00298754 0.00298005
9.125 0.00310092 0.00309315
9.12 0.00321441 0.00320637
9.115 0.00332379 0.00331548
9.11 0.00342499 0.00341643
9.105 0.00351424 0.00350547
9.1 0.00358825 0.00357931
9.095 0.00364428 0.00363521
9.09 0.00368029 0.00367114
9.085 0.00369501 0.00368584
9.08 0.00368802 0.00367888
9.075 0.00365971 0.00365066
9.07 0.00361134 0.00360242
9.065 0.00354494 0.0035362
9.06 0.00346328 0.00345476
9.055 0.00336973 0.00336146
9.05 0.00326813 0.00326013
9.045 0.00316269 0.00315496
9.04 0.00305773 0.00305028
9.035 0.00295759 0.0029504
9.03 0.0028664 0.00285946
9.025 0.00278799 0.00278125
9.02 0.00272564 0.00271907
9.015 0.00268203 0.00267558
9.01 0.00265909 0.0026527
9.005 0.00265794 0.00265156
9 0.00267884 0.00267243
8.995 0.00272121 0.0027147
8.99 0.00278361 0.00277695
8.985 0.00286384 0.00285699
8.98 0.00295899 0.00295191
8.975 0.00306558 0.00305825
8.97 0.00317969 0.00317208
8.965 0.0032971 0.0032892
8.96 0.00341345 0.00340527
8.955 0.00352443 0.00351597
8.95 0.00362592 0.0036172
8.945 0.00371414 0.00370521
8.94 0.00378585 0.00377672
8.935 0.00383839 0.00382913
8.93 0.00386989 0.00386054
8.925 0.00387926 0.00386987
8.92 0.00386628 0.00385691
8.915 0.00383162 0.00382231
8.91 0.00377677 0.00376758
8.905 0.00370405 0.00369502
8.9 0.00361648 0.00360766
8.895 0.0035177 0.0035091
8.89 0.00341178 0.00340342
8.885 0.00330309 0.00329498
8.88 0.00319613 0.00318827
8.875 0.00309531 0.00308768
8.87 0.00300482 0.0029974
8.865 0.00292848 0.00292123
8.86 0.0028695 0.00286239
8.855 0.00283046 0.00282342
8.85 0.00281311 0.0028061
8.845 0.00281837 0.00281134
8.84 0.00284629 0.00283918
8.835 0.002896 0.00288876
8.83 0.0029658 0.00295839
8.825 0.00305323 0.00304559
8.82 0.00315509 0.0031472
8.815 0.00326768 0.00325951
8.81 0.00338685 0.00337838
8.805 0.00350818 0.00349942
8.8 0.00362719 0.00361813
8.795 0.00373946 0.00373013
8.79 0.00384083 0.00383125
8.785 0.00392754 0.00391776
8.78 0.00399641 0.00398647
8.775 0.00404491 0.00403486
8.77 0.00407133 0.00406122
8.765 0.00407478 0.00406468
8.76 0.0040553 0.00404527
8.755 0.00401381 0.0040039
8.75 0.00395211 0.00394237
8.745 0.0038728 0.00386326
8.74 0.00377917 0.00376988
8.735 0.00367511 0.0036661
8.73 0.00356493 0.00355622
8.725 0.0034532 0.00344477
8.72 0.00334453 0.00333639
8.715 0.00324345 0.00323557
8.71 0.00315417 0.00314653
8.705 0.00308046 0.00307302
8.7 0.00302548 0.00301819
8.695 0.00299165 0.00298446
8.69 0.00298054 0.00297339
8.685 0.00299284 0.00298568
8.68 0.00302834 0.00302111
8.675 0.00308591 0.00307854
8.67 0.00316354 0.003156
8.665 0.00325849 0.00325073
8.66 0.00336729 0.00335927
8.655 0.00348597 0.00347767
8.65 0.00361015 0.00360156
8.645 0.00373526 0.00372636
8.64 0.00385666 0.00384747
8.635 0.00396985 0.00396038
8.63 0.00407065 0.00406093
8.625 0.00415533 0.0041454
8.62 0.00422079 0.00421069
8.615 0.00426466 0.00425444
8.61 0.0042854 0.00427512
8.605 0.00428239 0.00427209
8.6 0.0042559 0.00424565
8.595 0.00420716 0.004197
8.59 0.00413826 0.00412825
8.585 0.00405211 0.00404229
8.58 0.0039523 0.00394269
8.575 0.00384298 0.00383361
8.57 0.00372869 0.00371957
8.565 0.00361416 0.0036053
8.56 0.00350417 0.00349555
8.555 0.00340329 0.00339489
8.55 0.00331578 0.00330756
8.545 0.00324534 0.00323726
8.54 0.00319501 0.00318704
8.535 0.00316707 0.00315914
8.53 0.00316287 0.00315492
8.525 0.00318285 0.00317484
8.52 0.00322652 0.00321838
8.515 0.00329244 0.00328412
8.51 0.00337831 0.00336976
8.505 0.00348106 0.00347225
8.5 0.00359697 0.00358786
8.495 0.00372178 0.00371235
8.49 0.00385091 0.00384116
8.485 0.00397959 0.00396951
8.48 0.00410306 0.00409268
8.475 0.00421676 0.0042061
8.47 0.00431649 0.00430559
8.465 0.00439858 0.0043875
8.46 0.00446004 0.00444882
8.455 0.00449867 0.00448737
8.45 0.00451314 0.00450182
8.445 0.00450308 0.00449182
8.44 0.00446909 0.00445793
8.435 0.00441268 0.00440169
8.43 0.00433628 0.00432551
8.425 0.0042431 0.00423259
8.42 0.00413704 0.00412683
8.415 0.00402251 0.00401262
8.41 0.0039043 0.00389473
8.405 0.00378732 0.00377807
8.4 0.00367643 0.00366749
8.395 0.00357629 0.00356764
8.39 0.00349114 0.00348273
8.385 0.00342463 0.00341642
8.38 0.00337966 0.00337159
8.375 0.0033583 0.00335032
8.37 0.00336169 0.00335373
8.365 0.00338999 0.00338199
8.36 0.00344239 0.00343428
8.355 0.00351714 0.00350888
8.35 0.00361162 0.00360315
8.345 0.00372245 0.00371371
8.34 0.00384558 0.00383656
8.335 0.00397652 0.00396719
8.33 0.00411046 0.00410081
8.325 0.00424245 0.00423248
8.32 0.00436763 0.00435735
8.315 0.00448137 0.00447082
8.31 0.0045795 0.00456869
8.305 0.0046584 0.00464739
8.3 0.00471524 0.00470407
8.295 0.00474799 0.00473672
8.29 0.0047556 0.00474428
8.285 0.00473796 0.00472665
8.28 0.00469598 0.00468474
8.275 0.00463152 0.00462041
8.27 0.00454734 0.00453639
8.265 0.00444699 0.00443625
8.26 0.00433468 0.00432416
8.255 0.00421508 0.00420482
8.25 0.0040932 0.00408319
8.245 0.00397414 0.00396438
8.24 0.00386285 0.00385332
8.235 0.00376405 0.00375472
8.23 0.00368194 0.00367276
8.225 0.00362007 0.003611
8.22 0.00358119 0.00357218
8.215 0.00356715 0.00355815
8.21 0.00357883 0.00356976
8.205 0.00361609 0.00360689
8.2 0.00367778 0.00366841
8.195 0.00376182 0.00375222
8.19 0.00386526 0.00385538
8.185 0.00398436 0.00397417
8.18 0.00411481 0.00410429
8.175 0.00425183 0.00424096
8.17 0.00439039 0.00437918
8.165 0.00452539 0.00451384
8.16 0.00465186 0.00464
8.155 0.00476513 0.00475301
8.15 0.00486107 0.00484872
8.145 0.00493617 0.00492365
8.14 0.00498773 0.00497511
8.135 0.00501398 0.00500132
8.13 0.0050141 0.00500148
8.125 0.00498834 0.00497582
8.12 0.00493792 0.00492556
8.115 0.00486506 0.00485292
8.11 0.00477288 0.00476101
8.105 0.00466526 0.0046537
8.1 0.00454673 0.00453551
8.095 0.00442225 0.00441138
8.09 0.00429703 0.00428652
8.085 0.00417632 0.00416615
8.08 0.00406518 0.00405533
8.075 0.00396835 0.00395878
8.07 0.00388997 0.00388064
8.065 0.00383349 0.00382434
8.06 0.00380145 0.00379242
8.055 0.00379547 0.0037865
8.05 0.00381613 0.00380714
8.045 0.00386297 0.0038539
8.04 0.00393449 0.00392528
8.035 0.00402826 0.00401884
8.03 0.00414095 0.00413128
8.025 0.00426851 0.00425855
8.02 0.00440631 0.00439602
8.015 0.0045493 0.00453868
8.01 0.00469225 0.00468128
8.005 0.0048299 0.0048186
8 0.00495719 0.00494557
7.995 0.00506945 0.00505755
7.99 0.00516259 0.00515044
7.985 0.00523323 0.00522089
7.98 0.00527887 0.00526639
7.975 0.00529797 0.00528541
7.97 0.00529004 0.00527746
7.965 0.00525564 0.0052431
7.96 0.00519636 0.00518392
7.955 0.00511481 0.00510251
7.95 0.00501445 0.00500235
7.945 0.00489955 0.00488767
7.94 0.00477492 0.00476329
7.935 0.0046458 0.00463444
7.93 0.00451764 0.00450653
7.925 0.00439579 0.00438493
7.92 0.00428543 0.00427479
7.915 0.00419126 0.0041808
7.91 0.00411738 0.00410705
7.905 0.00406705 0.0040568
7.9 0.00404264 0.0040324
7.895 0.00404547 0.00403519
7.89 0.00407582 0.00406542
7.885 0.00413285 0.00412228
7.88 0.00421473 0.00420392
7.875 0.00431862 0.00430753
7.87 0.00444083 0.00442942
7.865 0.00457697 0.00456521
7.86 0.0047221 0.00470997
7.855 0.00487091 0.00485841
7.85 0.00501796 0.00500509
7.845 0.00515786 0.00514465
7.84 0.00528547 0.00527196
7.835 0.00539613 0.00538237
7.83 0.00548584 0.00547188
7.825 0.00555136 0.00553727
7.82 0.00559041 0.00557627
7.815 0.00560174 0.00558761
7.81 0.00558518 0.00557114
7.805 0.00554165 0.00552777
7.8 0.00547314 0.00545948
7.795 0.00538262 0.00536925
7.79 0.00527398 0.00526093
7.785 0.0051518 0.00513912
7.78 0.00502124 0.00500895
7.775 0.00488781 0.00487591
7.77 0.00475715 0.00474563
7.765 0.00463474 0.00462357
7.76 0.0045258 0.00451496
7.755 0.00443503 0.00442447
7.75 0.00436641 0.00435608
7.745 0.00432305 0.00431287
7.74 0.00430705 0.00429695
7.735 0.00431944 0.00430936
7.73 0.00436015 0.00435001
7.725 0.00442797 0.0044177
7.72 0.00452068 0.00451021
7.715 0.00463505 0.00462433
7.71 0.00476702 0.00475599
7.705 0.00491182 0.00490045
7.7 0.00506422 0.00505248
7.695 0.00521864 0.00520653
7.69 0.00536946 0.00535698
7.685 0.00551115 0.00549831
7.68 0.00563854 0.00562537
7.675 0.005747 0.00573353
7.67 0.00583262 0.0058189
7.665 0.00589235 0.00587845
7.66 0.00592416 0.00591013
7.655 0.00592711 0.00591302
7.65 0.00590138 0.00588729
7.645 0.00584828 0.00583424
7.64 0.0057702 0.00575628
7.635 0.00567053 0.00565678
7.63 0.00555354 0.00554
7.625 0.00542419 0.00541089
7.62 0.00528795 0.00527491
7.615 0.0051506 0.00513781
7.61 0.00501794 0.00500541
7.605 0.00489558 0.00488328
7.6 0.00478879 0.00477668
7.595 0.00470221 0.00469025
7.59 0.00463968 0.00462782
7.585 0.00460411 0.00459228
7.58 0.00459732 0.00458546
7.575 0.00462003 0.00460807
7.57 0.00467178 0.00465966
7.565 0.00475099 0.00473864
7.56 0.004855 0.00484237
7.555 0.00498018 0.00496722
7.55 0.00512207 0.00510876
7.545 0.00527558 0.00526189
7.54 0.00543514 0.00542105
7.535 0.00559494 0.00558047
7.53 0.00574915 0.00573432
7.525 0.00589217 0.00587701
7.52 0.00601877 0.00600334
7.515 0.0061244 0.00610875
7.51 0.00620526 0.00618947
7.505 0.00625853 0.00624267
7.5 0.00628245 0.0062666
7.495 0.00627643 0.00626066
7.49 0.00624101 0.00622541
7.485 0.00617792 0.00616256
7.48 0.00608998 0.00607492
7.475 0.005981 0.00596631
7.47 0.00585566 0.00584136
7.465 0.00571928 0.00570541
7.46 0.00557766 0.00556423
7.455 0.00543681 0.00542381
7.45 0.0053027 0.00529011
7.445 0.00518106 0.00516884
7.44 0.00507715 0.00506526
7.435 0.00499555 0.00498393
7.43 0.00493993 0.00492851
7.425 0.00491296 0.00490167
7.42 0.00491618 0.00490493
7.415 0.00494993 0.00493864
7.41 0.00501338 0.00500196
7.405 0.0051045 0.00509289
7.4 0.00522022 0.00520835
7.395 0.00535649 0.0053443
7.39 0.00550846 0.00549591
7.385 0.00567067 0.00565771
7.38 0.00583724 0.00582386
7.375 0.00600212 0.00598832
7.37 0.00615934 0.00614512
7.365 0.00630317 0.00628856
7.36 0.00642842 0.00641345
7.355 0.00653058 0.0065153
7.35 0.00660603 0.0065905
7.345 0.0066522 0.00663648
7.34 0.00666763 0.00665179
7.335 0.00665209 0.00663619
7.33 0.00660652 0.00659064
7.325 0.00653311 0.0065173
7.32 0.0064351 0.00641943
7.315 0.00631674 0.00630126
7.31 0.00618313 0.00616786
7.305 0.00603996 0.00602493
7.3 0.00589332 0.00587855
7.295 0.0057495 0.00573499
7.29 0.00561456 0.00560029
7.285 0.00549435 0.00548029
7.28 0.00539412 0.00538022
7.275 0.00531832 0.00530454
7.27 0.00527046 0.00525672
7.265 0.00525294 0.00523918
7.26 0.00526695 0.00525311
7.255 0.00531247 0.00529847
7.25 0.00538823 0.00537401
7.245 0.00549179 0.00547729
7.24 0.00561962 0.00560478
7.235 0.00576723 0.00575202
7.23 0.00592938 0.00591377
7.225 0.00610024 0.00608422
7.22 0.00627364 0.00625721
7.215 0.00644331 0.0064265
7.21 0.0066031 0.00658593
7.205 0.00674723 0.00672977
7.2 0.00687053 0.00685283
7.195 0.0069686 0.00695073
7.19 0.00703801 0.00702005
7.185 0.00707645 0.00705849
7.18 0.0070828 0.00706493
7.175 0.00705722 0.00703952
7.17 0.0070011 0.00698364
7.165 0.00691705 0.00689992
7.16 0.0068088 0.00679205
7.155 0.00668105 0.00666473
7.15 0.00653928 0.00652343
7.145 0.00638957 0.00637421
7.14 0.00623833 0.00622346
7.135 0.00609203 0.00607762
7.13 0.00595691 0.00594294
7.125 0.00583887 0.00582528
7.12 0.0057431 0.00572984
7.115 0.00567394 0.00566094
7.11 0.00563468 0.00562185
7.105 0.00562741 0.00561466
7.1 0.00565298 0.00564024
7.095 0.00571096 0.00569813
7.09 0.00579964 0.00578664
7.085 0.00591612 0.00590286
7.08 0.0060564 0.00604283
7.075 0.00621556 0.00620162
7.07 0.00638795 0.00637359
7.065 0.0065674 0.00655259
7.06 0.00674742 0.00673216
7.055 0.00692155 0.00690583
7.05 0.00708349 0.00706733
7.045 0.00722742 0.00721085
7.04 0.0073482 0.00733127
7.035 0.00744157 0.00742434
7.03 0.00750433 0.00748685
7.025 0.00753446 0.0075168
7.02 0.00753121 0.00751345
7.015 0.00749514 0.00747735
7.01 0.00742812 0.00741036
7.005 0.00733321 0.00731555
7 0.00721462 0.00719712
6.995 0.00707751 0.0070602
6.99 0.00692779 0.00691071
6.985 0.0067719 0.00675505
6.98 0.00661652 0.00659992
6.975 0.00646833 0.00645197
6.97 0.00633372 0.00631756
6.965 0.00621861 0.00620261
6.96 0.00612813 0.00611225
6.955 0.00606646 0.00605062
6.95 0.00603663 0.00602076
6.945 0.00604043 0.00602446
6.94 0.00607833 0.00606218
6.935 0.00614944 0.00613304
6.93 0.00625161 0.0062349
6.925 0.00638146 0.00636437
6.92 0.00653453 0.00651702
6.915 0.00670544 0.00668748
6.91 0.00688814 0.0068697
6.905 0.00707608 0.00705717
6.9 0.00726253 0.00724317
6.895 0.00744079 0.00742101
6.89 0.00760445 0.00758431
6.885 0.00774769 0.00772724
6.88 0.00786541 0.00784475
6.875 0.00795352 0.00793273
6.87 0.00800906 0.00798824
6.865 0.00803033 0.00800958
6.86 0.008017 0.00799641
6.855 0.00797005 0.00794972
6.85 0.00789182 0.00787183
6.845 0.00778588 0.00776631
6.84 0.0076569 0.00763782
6.835 0.00751052 0.00749197
6.83 0.00735306 0.00733508
6.825 0.00719132 0.00717391
6.82 0.00703233 0.00701548
6.815 0.00688284 0.00686652
6.81 0.0067494 0.00673357
6.805 0.00663795 0.00662255
6.8 0.00655354 0.0065385
6.795 0.00650015 0.00648539
6.79 0.00648054 0.00646597
6.785 0.00649617 0.00648169
6.78 0.00654707 0.0065326
6.775 0.00663193 0.00661737
6.77 0.00674812 0.00673337
6.765 0.00689175 0.00687674
6.76 0.00705789 0.00704255
6.755 0.0072407 0.00722499
6.75 0.00743373 0.0074176
6.745 0.00763009 0.0076135
6.74 0.00782276 0.00780572
6.735 0.00800485 0.00798736
6.73 0.00816987 0.00815194
6.725 0.00831196 0.00829363
6.72 0.00842614 0.00840745
6.715 0.0085085 0.0084895
6.71 0.00855634 0.00853711
6.705 0.00856834 0.00854892
6.7 0.00854454 0.00852502
6.695 0.00848641 0.00846686
6.69 0.00839678 0.00837724
6.685 0.00827971 0.00826025
6.68 0.00814039 0.00812105
6.675 0.00798491 0.00796572
6.67 0.00782001 0.00780099
6.665 0.00765285 0.007634
6.66 0.0074907 0.00747202
6.655 0.00734052 0.00732198
6.65 0.00720896 0.00719052
6.645 0.00710193 0.00708353
6.64 0.00702437 0.00700595
6.635 0.00698005 0.00696153
6.63 0.00697145 0.00695275
6.625 0.00699963 0.00698068
6.62 0.00706423 0.00704494
6.615 0.00716344 0.00714374
6.61 0.00729413 0.00727397
6.605 0.00745194 0.00743125
6.6 0.00763142 0.00761018
6.595 0.00782631 0.00780449
6.59 0.00802971 0.00800732
6.585 0.00823441 0.00821147
6.58 0.00843313 0.00840967
6.575 0.0086188 0.00859488
6.57 0.00878483 0.00876055
6.565 0.00892539 0.00890083
6.56 0.00903562 0.00901089
6.555 0.0091118 0.00908701
6.55 0.00915154 0.00912682
6.545 0.00915388 0.00912934
6.54 0.00911931 0.00909507
6.535 0.00904977 0.00902594
6.53 0.0089486 0.00892528
6.525 0.00882038 0.00879765
6.52 0.00867079 0.00864872
6.515 0.00850641 0.00848504
6.51 0.00833438 0.00831375
6.505 0.00816223 0.00814232
6.5 0.00799743 0.00797823
6.495 0.00784716 0.00782862
6.49 0.00771813 0.00770021
6.485 0.00761623 0.00759885
6.48 0.00754625 0.00752932
6.475 0.00751174 0.00749517
6.47 0.00751486 0.00749853
6.465 0.00755627 0.0075401
6.46 0.00763518 0.00761904
6.455 0.00774929 0.00773309
6.45 0.00789496 0.0078786
6.445 0.00806731 0.0080507
6.44 0.00826041 0.00824347
6.435 0.00846752 0.0084502
6.43 0.00868136 0.00866362
6.425 0.00889437 0.00887617
6.42 0.00909901 0.00908034
6.415 0.00928805 0.00926891
6.41 0.00945484 0.00943524
6.405 0.00959358 0.00957355
6.4 0.00969953 0.0096791
6.395 0.00976921 0.00974844
6.39 0.00980054 0.00977948
6.385 0.00979296 0.00977167
6.38 0.00974741 0.00972596
6.375 0.00966633 0.00964476
6.37 0.00955356 0.00953194
6.365 0.00941423 0.00939259
6.36 0.00925453 0.0092329
6.355 0.00908149 0.00905989
6.35 0.00890268 0.00888113
6.345 0.00872599 0.00870448
6.34 0.00855906 0.00853757
6.335 0.00840928 0.00838777
6.33 0.00828343 0.00826186
6.325 0.00818733 0.00816562
6.32 0.00812562 0.00810371
6.315 0.00810161 0.00807941
6.31 0.00811712 0.00809455
6.305 0.00817242 0.0081494
6.3 0.00826622 0.00824269
6.295 0.00839576 0.00837165
6.29 0.00855687 0.00853212
6.285 0.00874414 0.00871872
6.28 0.00895115 0.00892504
6.275 0.00917069 0.00914391
6.27 0.00939509 0.00936764
6.265 0.00961645 0.00958839
6.26 0.00982699 0.00979839
6.255 0.0100193 0.00999028
6.25 0.0101867 0.0101574
6.245 0.0103235 0.0102939
6.24 0.010425 0.0103953
6.235 0.0104879 0.0104584
6.23 0.0105107 0.0104813
6.225 0.010493 0.0104641
6.22 0.0104364 0.0104079
6.215 0.0103437 0.0103159
6.21 0.0102194 0.0101923
6.205 0.010069 0.0100427
6.2 0.00989933 0.00987394
6.195 0.00971785 0.0096934
6.19 0.00953257 0.00950907
6.185 0.00935171 0.00932914
6.18 0.00918306 0.0091614
6.175 0.00903425 0.00901343
6.17 0.00891208 0.00889204
6.165 0.00882231 0.00880296
6.16 0.00876943 0.00875065
6.155 0.00875646 0.00873815
6.15 0.0087849 0.00876693
6.145 0.0088546 0.00883683
6.14 0.00896378 0.0089461
6.135 0.0091092 0.00909148
6.13 0.00928614 0.00926827
6.125 0.00948868 0.00947055
6.12 0.00970989 0.00969142
6.115 0.00994211 0.00992323
6.11 0.0101773 0.0101579
6.105 0.0104071 0.0103872
6.1 0.0106236 0.0106032
6.095 0.0108193 0.0107984
6.09 0.0109874 0.0109659
6.085 0.0111221 0.0111001
6.08 0.0112192 0.0111967
6.075 0.0112755 0.0112525
6.07 0.0112897 0.0112663
6.065 0.011262 0.0112383
6.06 0.0111943 0.0111703
6.055 0.0110902 0.0110659
6.05 0.0109544 0.0109299
6.045 0.0107932 0.0107685
6.04 0.0106138 0.0105889
6.035 0.0104242 0.0103991
6.03 0.0102327 0.0102075
6.025 0.010048 0.0100227
6.02 0.00987805 0.00985252
6.015 0.00973063 0.00970487
6.01 0.0096126 0.00958654
6.005 0.00952963 0.00950321
6 0.00948605 0.00945919
5.995 0.00948461 0.00945724
5.99 0.00952645 0.0094985
5.985 0.009611 0.00958239
5.98 0.00973602 0.0097067
5.975 0.00989774 0.00986767
5.97 0.0100909 0.0100601
5.965 0.0103091 0.0102774
5.96 0.0105449 0.0105124
5.955 0.0107901 0.0107569
5.95 0.0110363 0.0110024
5.945 0.0112749 0.0112404
5.94 0.0114976 0.0114626
5.935 0.0116969 0.0116615
5.93 0.0118658 0.0118303
5.925 0.0119988 0.0119632
5.92 0.0120916 0.0120561
5.915 0.0121414 0.0121062
5.91 0.0121472 0.0121125
5.905 0.0121097 0.0120757
5.9 0.0120312 0.011998
5.895 0.0119158 0.0118835
5.89 0.0117688 0.0117375
5.885 0.011597 0.0115669
5.88 0.0114082 0.0113792
5.875 0.0112107 0.011183
5.87 0.0110134 0.0109869
5.865 0.0108251 0.0107998
5.86 0.0106542 0.01063
5.855 0.0105085 0.0104854
5.85 0.0103949 0.0103728
5.845 0.0103191 0.0102978
5.84 0.0102851 0.0102646
5.835 0.0102956 0.0102756
5.83 0.0103512 0.0103316
5.825 0.010451 0.0104316
5.82 0.0105922 0.010573
5.815 0.0107706 0.0107513
5.81 0.0109805 0.010961
5.805 0.0112147 0.0111949
5.8 0.0114654 0.0114452
5.795 0.0117241 0.0117033
5.79 0.0119817 0.0119604
5.785 0.0122295 0.0122076
5.78 0.012459 0.0124363
5.775 0.0126622 0.0126389
5.77 0.0128324 0.0128084
5.765 0.0129641 0.0129393
5.76 0.013053 0.0130276
5.755 0.0130967 0.0130706
5.75 0.0130945 0.0130679
5.745 0.0130476 0.0130204
5.74 0.0129587 0.0129309
5.735 0.0128323 0.0128041
5.73 0.0126744 0.0126458
5.725 0.0124923 0.0124633
5.72 0.0122942 0.0122648
5.715 0.0120891 0.0120593
5.71 0.0118862 0.011856
5.705 0.0116945 0.011664
5.7 0.0115227 0.0114918
5.695 0.0113789 0.0113475
5.69 0.01127 0.0112381
5.685 0.0112015 0.011169
5.68 0.0111774 0.0111442
5.675 0.0111999 0.011166
5.67 0.0112695 0.0112349
5.665 0.0113848 0.0113493
5.66 0.0115426 0.0115062
5.655 0.0117381 0.0117008
5.65 0.011965 0.0119268
5.645 0.0122158 0.0121767
5.64 0.012482 0.0124421
5.635 0.0127547 0.0127139
5.63 0.0130245 0.012983
5.625 0.0132822 0.0132402
5.62 0.013519 0.0134766
5.615 0.013727 0.0136844
5.61 0.0138993 0.0138567
5.605 0.0140304 0.0139879
5.6 0.0141162 0.014074
5.595 0.0141545 0.0141129
5.59 0.014145 0.0141043
5.585 0.0140893 0.0140494
5.58 0.0139904 0.0139517
5.575 0.0138536 0.0138161
5.57 0.0136852 0.0136492
5.565 0.0134931 0.0134586
5.56 0.013286 0.013253
5.555 0.0130734 0.013042
5.55 0.012865 0.0128351
5.545 0.0126699 0.0126415
5.54 0.0124972 0.0124703
5.535 0.0123551 0.0123295
5.53 0.0122506 0.0122263
5.525 0.0121893 0.012166
5.52 0.0121749 0.0121524
5.515 0.0122094 0.0121877
5.51 0.012293 0.0122718
5.505 0.0124238 0.012403
5.5 0.0125983 0.0125776
5.495 0.0128112 0.0127904
5.49 0.0130555 0.0130346
5.485 0.0133234 0.0133021
5.48 0.0136058 0.013584
5.475 0.0138932 0.0138708
5.47 0.014176 0.0141529
5.465 0.0144446 0.0144207
5.46 0.0146899 0.0146652
5.455 0.0149039 0.0148782
5.45 0.0150794 0.0150528
5.445 0.0152111 0.0151835
5.44 0.015295 0.0152665
5.435 0.0153291 0.0152997
5.43 0.0153134 0.0152831
5.425 0.0152498 0.0152186
5.42 0.015142 0.0151099
5.415 0.0149954 0.0149624
5.41 0.0148171 0.0147833
5.405 0.0146154 0.0145809
5.4 0.0143997 0.0143644
5.395 0.0141797 0.0141436
5.39 0.0139657 0.0139289
5.385 0.0137671 0.0137295
5.38 0.0135933 0.0135549
5.375 0.0134526 0.0134134
5.37 0.0133522 0.0133121
5.365 0.0132976 0.0132566
5.36 0.0132925 0.0132504
5.355 0.0133388 0.0132956
5.35 0.0134361 0.0133918
5.345 0.0135824 0.013537
5.34 0.0137736 0.013727
5.335 0.0140039 0.0139563
5.33 0.0142661 0.0142174
5.325 0.0145516 0.0145018
5.32 0.014851 0.0148002
5.315 0.0151541 0.0151026
5.31 0.0154511 0.0153988
5.305 0.0157319 0.0156791
5.3 0.0159871 0.0159341
5.295 0.0162085 0.0161555
5.29 0.0163889 0.0163361
5.285 0.0165228 0.0164705
5.28 0.0166064 0.0165549
5.275 0.0166379 0.0165874
5.27 0.0166175 0.0165683
5.265 0.0165474 0.0164997
5.26 0.0164318 0.0163858
5.255 0.0162765 0.0162323
5.25 0.0160891 0.016047
5.245 0.0158785 0.0158385
5.24 0.0156544 0.0156165
5.235 0.0154272 0.0153915
5.23 0.0152076 0.0151739
5.225 0.0150052 0.0149735
5.22 0.0148299 0.0148001
5.215 0.0146901 0.0146621
5.21 0.0145933 0.0145669
5.205 0.0145448 0.0145198
5.2 0.0145485 0.0145247
5.195 0.0146059 0.014583
5.19 0.0147166 0.0146945
5.185 0.0148781 0.0148565
5.18 0.015086 0.0150646
5.175 0.0153341 0.0153128
5.17 0.0156146 0.0155931
5.165 0.0159184 0.0158965
5.16 0.0162357 0.0162132
5.155 0.0165559 0.0165327
5.15 0.0168684 0.0168443
5.145 0.0171631 0.0171379
5.14 0.0174301 0.0174038
5.135 0.0176609 0.0176334
5.13 0.0178482 0.0178194
5.125 0.0179865 0.0179563
5.12 0.0180719 0.0180403
5.115 0.0181027 0.0180697
5.11 0.0180795 0.018045
5.105 0.0180045 0.0179686
5.1 0.0178825 0.0178452
5.095 0.0177197 0.0176809
5.09 0.0175241 0.0174839
5.085 0.017305 0.0172635
5.08 0.0170728 0.01703
5.075 0.0168384 0.0167942
5.07 0.0166127 0.0165672
5.065 0.016406 0.0163591
5.06 0.0162282 0.0161801
5.055 0.0160885 0.0160389
5.05 0.0159941 0.0159431
5.045 0.0159507 0.0158983
5.04 0.015962 0.0159082
5.035 0.0160296 0.0159743
5.03 0.0161529 0.0160961
5.025 0.0163291 0.0162708
5.02 0.0165535 0.0164937
5.015 0.0168194 0.0167582
5.01 0.0171186 0.0170561
5.005 0.0174416 0.0173779
5 0.017778 0.0177132
4.995 0.0181168 0.0180511
4.99 0.0184469 0.0183805
4.985 0.0187576 0.0186909
4.98 0.0190389 0.0189721
4.975 0.0192819 0.0192153
4.97 0.019479 0.019413
4.965 0.0196244 0.0195594
4.96 0.0197145 0.0196507
4.955 0.0197474 0.0196852
4.95 0.0197239 0.0196635
4.945 0.0196464 0.0195883
4.94 0.01952 0.0194643
4.935 0.0193512 0.0192981
4.93 0.0191485 0.0190983
4.925 0.0189217 0.0188745
4.92 0.0186817 0.0186375
4.915 0.0184398 0.0183985
4.91 0.0182075 0.0181692
4.905 0.0179954 0.0179599
4.9 0.017814 0.0177812
4.895 0.0176726 0.0176423
4.89 0.0175789 0.0175509
4.885 0.0175388 0.0175129
4.88 0.017556 0.0175319
4.875 0.0176322 0.0176096
4.87 0.0177667 0.0177452
4.865 0.0179564 0.0179359
4.86 0.0181965 0.0181766
4.855 0.01848 0.0184603
4.85 0.0187982 0.0187785
4.845 0.0191412 0.0191212
4.84 0.0194979 0.0194774
4.835 0.0198571 0.0198357
4.83 0.0202071 0.0201847
4.825 0.0205368 0.020513
4.82 0.0208355 0.0208103
4.815 0.0210942 0.0210672
4.81 0.0213048 0.0212759
4.805 0.0214614 0.0214304
4.8 0.0215599 0.0215269
4.795 0.0215988 0.0215634
4.79 0.0215784 0.0215408
4.785 0.0215018 0.0214617
4.78 0.0213737 0.0213312
4.775 0.0212014 0.0211564
4.77 0.0209935 0.020946
4.765 0.0207603 0.0207102
4.76 0.020513 0.0204605
4.755 0.0202636 0.0202086
4.75 0.0200243 0.0199669
4.745 0.0198057 0.0197459
4.74 0.0196191 0.0195568
4.735 0.0194742 0.0194094
4.73 0.019379 0.0193118
4.725 0.0193397 0.0192701
4.72 0.0193605 0.0192885
4.715 0.019443 0.0193686
4.71 0.0195865 0.0195099
4.705 0.0197881 0.0197092
4.7 0.0200427 0.0199617
4.695 0.020343 0.02026
4.69 0.02068 0.0205953
4.685 0.0210435 0.0209572
4.68 0.0214219 0.0213344
4.675 0.0218034 0.0217149
4.67 0.0221759 0.0220868
4.665 0.0225277 0.0224384
4.66 0.0228477 0.0227586
4.655 0.0231261 0.0230378
4.65 0.0233548 0.0232677
4.645 0.0235272 0.0234419
4.64 0.0236392 0.0235561
4.635 0.0236887 0.0236082
4.63 0.0236762 0.0235988
4.625 0.0236046 0.0235307
4.62 0.0234789 0.0234087
4.615 0.0233062 0.0232402
4.61 0.0230958 0.023034
4.605 0.0228581 0.0228008
4.6 0.0226048 0.0225521
4.595 0.0223485 0.0223002
4.59 0.0221019 0.022058
4.585 0.0218761 0.0218364
4.58 0.0216827 0.0216471
4.575 0.0215323 0.0215004
4.57 0.0214333 0.0214049
4.565 0.0213924 0.0213672
4.56 0.021414 0.0213916
4.555 0.0215002 0.0214802
4.55 0.0216505 0.0216324
4.545 0.0218619 0.0218454
4.54 0.0221294 0.022114
4.535 0.0224457 0.0224309
4.53 0.0228014 0.0227869
4.525 0.0231859 0.0231712
4.52 0.0235874 0.0235721
4.515 0.0239935 0.0239771
4.51 0.0243914 0.0243737
4.505 0.024769 0.0247495
4.5 0.0251146 0.0250929
4.495 0.0254178 0.0253936
4.49 0.0256697 0.0256428
4.485 0.0258636 0.0258336
4.48 0.0259946 0.0259613
4.475 0.0260603 0.0260235
4.47 0.026061 0.0260206
4.465 0.0259993 0.0259551
4.46 0.0258802 0.0258321
4.455 0.025711 0.0256589
4.45 0.0255008 0.0254446
4.445 0.0252607 0.0252004
4.44 0.0250026 0.0249382
4.435 0.0247394 0.0246711
4.43 0.0244849 0.0244127
4.425 0.0242503 0.0241743
4.42 0.024048 0.0239681
4.415 0.023889 0.0238054
4.41 0.0237827 0.0236954
4.405 0.0237364 0.0236455
4.4 0.023755 0.0236606
4.395 0.0238411 0.0237433
4.39 0.0239946 0.0238935
4.385 0.0242128 0.0241087
4.38 0.0244909 0.0243839
4.375 0.0248214 0.0247118
4.37 0.0251951 0.0250832
4.365 0.0256009 0.0254871
4.36 0.0260268 0.0259114
4.355 0.0264598 0.0263432
4.35 0.0268868 0.0267695
4.345 0.0272947 0.0271774
4.34 0.0276713 0.0275545
4.335 0.0280055 0.0278898
4.33 0.0282877 0.0281738
4.325 0.0285103 0.0283989
4.32 0.0286679 0.0285596
4.315 0.0287575 0.0286529
4.31 0.0287788 0.0286785
4.305 0.0287341 0.0286386
4.3 0.0286279 0.0285378
4.295 0.0284676 0.0283832
4.29 0.0282622 0.0281839
4.285 0.0280228 0.0279508
4.28 0.0277619 0.0276964
4.275 0.0274928 0.0274337
4.27 0.0272292 0.0271764
4.265 0.0269843 0.0269376
4.26 0.0267702 0.0267295
4.255 0.026599 0.026564
4.25 0.0264809 0.0264512
4.245 0.0264239 0.0263993
4.24 0.026434 0.0264138
4.235 0.0265143 0.0264981
4.23 0.0266656 0.0266528
4.225 0.0268856 0.0268756
4.22 0.0271698 0.027162
4.215 0.0275112 0.027505
4.21 0.0279005 0.0278953
4.205 0.0283268 0.028322
4.2 0.0287775 0.0287725
4.195 0.0292393 0.0292334
4.19 0.0296986 0.0296913
4.185 0.0301417 0.0301323
4.18 0.0305555 0.0305435
4.175 0.0309281 0.0309129
4.17 0.031249 0.03123
4.165 0.0315096 0.0314863
4.16 0.0317036 0.0316755
4.155 0.0318271 0.0317939
4.15 0.031879 0.0318403
4.145 0.0318609 0.0318163
4.14 0.0317769 0.0317261
4.135 0.0316337 0.0315765
4.13 0.0314402 0.0313764
4.125 0.0312074 0.0311369
4.12 0.030948 0.0308708
4.115 0.0306756 0.0305915
4.11 0.0304043 0.0303136
4.105 0.0301487 0.0300515
4.1 0.0299208 0.0298171
4.095 0.0297337 0.0296237
4.09 0.0295988 0.0294825
4.085 0.0295253 0.0294029
4.08 0.0295201 0.0293918
4.075 0.0295875 0.0294536
4.07 0.0297292 0.02959
4.065 0.029944 0.0297998
4.06 0.0302278 0.0300792
4.055 0.0305745 0.0304217
4.05 0.030975 0.0308186
4.045 0.0314186 0.0312591
4.04 0.0318927 0.0317308
4.035 0.0323837 0.03222
4.03 0.0328774 0.0327128
4.025 0.0333597 0.033195
4.02 0.0338165 0.0336526
4.015 0.0342349 0.0340727
4.01 0.0346034 0.034444
4.005 0.0349123 0.0347565
4 0.0351541 0.0350029
3.995 0.0353237 0.035178
3.99 0.0354186 0.0352793
3.985 0.0354396 0.0353076
3.98 0.0353899 0.0352658
3.975 0.0352754 0.0351599
3.97 0.0351044 0.034998
3.965 0.0348875 0.0347906
3.96 0.0346372 0.03455
3.955 0.0343674 0.03429
3.95 0.0340925 0.0340249
3.945 0.0338286 0.0337703
3.94 0.0335875 0.0335384
3.935 0.0333831 0.0333428
3.93 0.0332282 0.0331964
3.925 0.0331334 0.0331095
3.92 0.0331071 0.0330904
3.915 0.0331549 0.0331447
3.91 0.0332799 0.0332754
3.905 0.033482 0.0334825
3.9 0.0337585 0.0337629
3.895 0.0341039 0.0341115
3.89 0.0345102 0.03452
3.885 0.034967 0.0349781
3.88 0.0354619 0.0354735
3.875 0.0359814 0.0359926
3.87 0.0365108 0.0365206
3.865 0.0370355 0.037043
3.86 0.0375406 0.0375449
3.855 0.0380122 0.0380124
3.85 0.0384373 0.0384326
3.845 0.0388051 0.0387946
3.84 0.0391066 0.0390895
3.835 0.0393351 0.0393107
3.83 0.0394867 0.0394546
3.825 0.0395605 0.03952
3.82 0.0395587 0.0395092
3.815 0.0394858 0.039427
3.81 0.0393491 0.0392807
3.805 0.0391587 0.0390804
3.8 0.0389263 0.038838
3.795 0.0386659 0.0385675
3.79 0.0383921 0.0382838
3.785 0.0381203 0.0380023
3.78 0.0378668 0.0377393
3.775 0.0376431 0.0375063
3.77 0.0374638 0.0373179
3.765 0.0373414 0.0371866
3.76 0.0372857 0.0371225
3.755 0.0373043 0.037133
3.75 0.037402 0.037223
3.745 0.0375807 0.0373945
3.74 0.037839 0.0376462
3.735 0.0381728 0.0379741
3.73 0.0385756 0.0383715
3.725 0.0390378 0.0388291
3.72 0.0395477 0.0393353
3.715 0.0400922 0.0398767
3.71 0.0406564 0.0404389
3.705 0.0412251 0.0410066
3.7 0.041783 0.0415647
3.695 0.0423151 0.042098
3.69 0.0428071 0.0425925
3.685 0.0432464 0.0430356
3.68 0.0436223 0.0434166
3.675 0.0439264 0.0437271
3.67 0.0441529 0.0439611
3.665 0.0442986 0.0441155
3.66 0.0443638 0.0441904
3.655 0.0443515 0.0441889
3.65 0.0442675 0.0441165
3.645 0.0441203 0.0439817
3.64 0.0439209 0.0437952
3.635 0.0436821 0.0435699
3.63 0.043419 0.0433204
3.625 0.0431469 0.0430619
3.62 0.0428818 0.0428101
3.615 0.04264 0.0425812
3.61 0.0424335 0.0423874
3.605 0.0422771 0.0422432
3.6 0.042183 0.0421606
3.595 0.0421607 0.0421492
3.59 0.0422175 0.042216
3.585 0.0423575 0.042365
3.58 0.0425818 0.0425972
3.575 0.0428882 0.0429105
3.57 0.043272 0.0432999
3.565 0.0437256 0.0437579
3.56 0.0442385 0.0442741
3.555 0.0447983 0.0448358
3.55 0.0453908 0.045429
3.545 0.0460004 0.0460381
3.54 0.0466118 0.0466474
3.535 0.0472089 0.0472411
3.53 0.0477763 0.0478037
3.525 0.0482995 0.0483209
3.52 0.0487659 0.0487799
3.515 0.049165 0.0491702
3.51 0.0494883 0.0494837
3.505 0.0497305 0.0497148
3.5 0.0498887 0.0498609
3.495 0.0499638 0.049923
3.49 0.0499593 0.0499047
3.485 0.0498816 0.0498124
3.48 0.0497399 0.0496555
3.475 0.0495458 0.0494456
3.47 0.0493127 0.0491965
3.465 0.0490564 0.0489242
3.46 0.0487927 0.0486444
3.455 0.0485386 0.0483746
3.45 0.0483097 0.0481303
3.445 0.0481187 0.0479239
3.44 0.0479804 0.0477707
3.435 0.0479073 0.0476831
3.43 0.0479093 0.0476711
3.425 0.0479935 0.047742
3.42 0.0481639 0.0478999
3.415 0.0484216 0.0481459
3.41 0.048764 0.0484778
3.405 0.0491864 0.0488906
3.4 0.0496806 0.0493766
3.395 0.050236 0.0499249
3.39 0.0508397 0.050523
3.385 0.0514771 0.0511563
3.38 0.0521323 0.0518089
3.375 0.0527894 0.0524653
3.37 0.0534322 0.0531093
3.365 0.0540448 0.053725
3.36 0.0546125 0.0542977
3.355 0.0551221 0.0548144
3.35 0.0555629 0.0552643
3.345 0.0559265 0.0556388
3.34 0.056207 0.0559321
3.335 0.0564015 0.0561411
3.33 0.0565106 0.0562664
3.325 0.0565382 0.0563114
3.32 0.0564903 0.0562823
3.315 0.0563762 0.056188
3.31 0.0562075 0.0560398
3.305 0.0559978 0.0558512
3.3 0.0557633 0.0556379
3.295 0.0555199 0.0554156
3.29 0.0552845 0.0552007
3.285 0.0550753 0.0550113
3.28 0.0549023 0.0548575
3.275 0.0547815 0.0547552
3.27 0.0547262 0.0547173
3.265 0.0547467 0.054754
3.26 0.0548506 0.0548729
3.255 0.0550426 0.0550783
3.25 0.0553242 0.0553716
3.245 0.0556933 0.0557509
3.24 0.0561451 0.056211
3.235 0.0566724 0.0567449
3.23 0.0572646 0.0573417
3.225 0.0579087 0.0579887
3.22 0.0585903 0.0586714
3.215 0.0592932 0.0593732
3.21 0.0600013 0.0600784
3.205 0.0606983 0.0607702
3.2 0.0613677 0.0614326
3.195 0.0619944 0.0620504
3.19 0.0625643 0.0626095
3.185 0.0630663 0.0630987
3.18 0.0634912 0.0635091
3.175 0.0638323 0.0638342
3.17 0.0640861 0.0640705
3.165 0.0642516 0.0642173
3.16 0.064333 0.0642788
3.155 0.0643356 0.0642604
3.15 0.0642677 0.0641708
3.145 0.0641406 0.0640213
3.14 0.0639675 0.0638256
3.135 0.063764 0.0635994
3.13 0.0635469 0.0633598
3.125 0.0633328 0.0631236
3.12 0.0631442 0.0629138
3.115 0.062985 0.0627339
3.11 0.0628735 0.0626021
3.105 0.0628243 0.0625334
3.1 0.0628491 0.0625394
3.095 0.0629566 0.0626293
3.09 0.0631529 0.062809
3.085 0.0634407 0.0630814
3.08 0.0638194 0.063446
3.075 0.0642848 0.0638989
3.07 0.0648314 0.0644345
3.065 0.0654496 0.0650431
3.06 0.0661272 0.0657127
3.055 0.0668501 0.0664296
3.05 0.0676028 0.0671779
3.045 0.0683687 0.0679417
3.04 0.0691317 0.0687048
3.035 0.069875 0.0694505
3.03 0.0705825 0.0701627
3.025 0.0712397 0.0708269
3.02 0.0718331 0.0714297
3.015 0.0723528 0.0719614
3.01 0.0727908 0.0724137
3.005 0.0731417 0.0727812
3 0.0734032 0.0730613
2.995 0.073576 0.0732549
2.99 0.0736654 0.0733669
2.985 0.0736778 0.0734036
2.98 0.0736228 0.0733743
2.975 0.0735126 0.0732909
2.97 0.0733611 0.0731671
2.965 0.0731851 0.0730191
2.96 0.0730015 0.0728636
2.955 0.0728267 0.0727165
2.95 0.0726835 0.0726003
2.945 0.0725746 0.0725179
2.94 0.0725181 0.0724874
2.935 0.0725283 0.0725225
2.93 0.0726161 0.072634
2.925 0.0727897 0.0728299
2.92 0.0730543 0.0731151
2.915 0.0734119 0.0734916
2.91 0.0738612 0.0739577
2.905 0.0743972 0.0745081
2.9 0.0750145 0.0751379
2.895 0.0757026 0.075836
2.89 0.0764489 0.0765899
2.885 0.0772392 0.0773853
2.88 0.0780572 0.0782057
2.875 0.0788872 0.0790352
2.87 0.0797128 0.0798574
2.865 0.0805175 0.0806555
2.86 0.0812853 0.0814139
2.855 0.0820017 0.0821181
2.85 0.0826537 0.0827549
2.845 0.0832314 0.0833143
2.84 0.0837271 0.083789
2.835 0.0841356 0.0841738
2.83 0.0844546 0.0844666
2.825 0.0846843 0.0846679
2.82 0.084831 0.0847839
2.815 0.0849006 0.0848209
2.81 0.0849023 0.0847884
2.805 0.084848 0.0846985
2.8 0.0847515 0.0845654
2.795 0.0846288 0.0844055
2.79 0.0844974 0.0842368
2.785 0.0843733 0.0840756
2.78 0.0842837 0.0839499
2.775 0.0842219 0.0838523
2.77 0.0842085 0.0838035
2.765 0.0842584 0.083819
2.76 0.0843831 0.0839105
2.755 0.0845914 0.0840869
2.75 0.084889 0.0843542
2.745 0.0852786 0.0847156
2.74 0.0857598 0.0851706
2.735 0.0863281 0.0857154
2.73 0.0869794 0.0863457
2.725 0.0877043 0.0870522
2.72 0.0884912 0.0878238
2.715 0.0893267 0.0886472
2.71 0.0901955 0.0895073
2.705 0.0910825 0.0903896
2.7 0.0919724 0.0912787
2.695 0.092849 0.0921585
2.69 0.0936967 0.0930136
2.685 0.0945011 0.0938294
2.68 0.0952493 0.0945931
2.675 0.0959295 0.095293
2.67 0.0965343 0.0959216
2.665 0.0970577 0.0964728
2.66 0.0974962 0.0969427
2.655 0.0978492 0.0973302
2.65 0.0981191 0.0976378
2.645 0.0983128 0.0978718
2.64 0.0984371 0.0980388
2.635 0.0985022 0.0981483
2.63 0.0985202 0.0982119
2.625 0.0985046 0.0982427
2.62 0.0984721 0.0982567
2.615 0.0984393 0.0982699
2.61 0.0984203 0.0982955
2.605 0.098442 0.0983602
2.6 0.098495 0.0984549
2.595 0.0985989 0.0985988
2.59 0.0987669 0.098805
2.585 0.0990093 0.0990832
2.58 0.0993335 0.0994406
2.575 0.099744 0.0998815
2.57 0.100242 0.100407
2.565 0.100827 0.101016
2.56 0.101493 0.101702
2.555 0.102237 0.102463
2.55 0.103049 0.103289
2.545 0.103917 0.104166
2.54 0.104828 0.105084
2.535 0.105767 0.106025
2.53 0.106722 0.106977
2.525 0.107676 0.107925
2.52 0.108616 0.108854
2.515 0.109527 0.10975
2.51 0.110394 0.110599
2.505 0.111208 0.11139
2.5 0.111957 0.112112
2.495 0.112632 0.112758
2.49 0.113231 0.113324
2.485 0.11375 0.113806
2.48 0.114188 0.114205
2.475 0.114546 0.114522
2.47 0.114834 0.114766
2.465 0.115057 0.114944
2.46 0.115224 0.115065
2.455 0.115347 0.11514
2.45 0.115437 0.115182
2.445 0.115509 0.115206
2.44 0.115581 0.115231
2.435 0.115666 0.115271
2.43 0.115792 0.115353
2.425 0.115947 0.115465
2.42 0.116143 0.115619
2.415 0.116395 0.115832
2.41 0.116713 0.116112
2.405 0.117106 0.11647
2.4 0.117579 0.116909
2.395 0.118134 0.117432
2.39 0.118771 0.11804
2.385 0.119486 0.11873
2.38 0.120275 0.119496
2.375 0.121133 0.120334
2.37 0.122049 0.121232
2.365 0.123012 0.122181
2.36 0.124008 0.123167
2.355 0.125027 0.124178
2.35 0.126055 0.125203
2.345 0.127078 0.126228
2.34 0.128084 0.127239
2.335 0.129059 0.128223
2.33 0.129992 0.12917
2.325 0.130874 0.130068
2.32 0.131694 0.13091
2.315 0.132447 0.131688
2.31 0.133128 0.132398
2.305 0.133736 0.133039
2.3 0.134271 0.133611
2.295 0.134735 0.134115
2.29 0.135134 0.134557
2.285 0.135476 0.134945
2.28 0.135768 0.135285
2.275 0.13602 0.135588
2.27 0.136244 0.135863
2.265 0.136451 0.136123
2.26 0.136655 0.13638
2.255 0.136872 0.13665
2.25 0.137116 0.136946
2.245 0.137413 0.137293
2.24 0.137734 0.137664
2.235 0.138099 0.138079
2.23 0.138521 0.138549
2.225 0.139006 0.13908
2.22 0.139561 0.139679
2.215 0.140189 0.140349
2.21 0.14089 0.141089
2.205 0.141662 0.141898
2.2 0.142501 0.14277
2.195 0.143407 0.143706
2.19 0.14437 0.144696
2.185 0.145383 0.145732
2.18 0.146433 0.1468
2.175 0.147511 0.147891
2.17 0.148608 0.148996
2.165 0.149712 0.150104
2.16 0.150813 0.151203
2.155 0.151899 0.152282
2.15 0.15296 0.153329
2.145 0.153985 0.154337
2.14 0.154968 0.155296
2.135 0.1559 0.156199
2.13 0.156777 0.157042
2.125 0.157594 0.15782
2.12 0.158348 0.158529
2.115 0.159042 0.159173
2.11 0.159677 0.159753
2.105 0.160254 0.160272
2.1 0.160782 0.160737
2.095 0.161268 0.161156
2.09 0.161718 0.161536
2.085 0.162141 0.161886
2.08 0.162545 0.162215
2.075 0.162941 0.162535
2.07 0.163337 0.162853
2.065 0.163752 0.163191
2.06 0.164203 0.163566
2.055 0.164694 0.163983
2.05 0.1652 0.164414
2.045 0.165737 0.164878
2.04 0.166316 0.165385
2.035 0.166942 0.165941
2.03 0.16762 0.166551
2.025 0.168353 0.16722
2.02 0.169141 0.167946
2.015 0.169983 0.168731
2.01 0.170876 0.16957
2.005 0.171821 0.170466
2 0.172812 0.171414
1.995 0.173842 0.172405
1.99 0.174903 0.173434
1.985 0.175992 0.174498
1.98 0.177103 0.175591
1.975 0.178228 0.176704
1.97 0.179359 0.17783
1.965 0.180487 0.178962
1.96 0.181607 0.180093
1.955 0.182711 0.181215
1.95 0.183794 0.182323
1.945 0.184851 0.183412
1.94 0.185877 0.184477
1.935 0.186869 0.185515
1.93 0.187826 0.186524
1.925 0.188746 0.187502
1.92 0.189627 0.188446
1.915 0.190471 0.189358
1.91 0.191282 0.190242
1.905 0.192062 0.191098
1.9 0.192818 0.191934
1.895 0.193556 0.192755
1.89 0.194282 0.193564
1.885 0.194999 0.194366
1.88 0.195713 0.195166
1.875 0.196432 0.19597
1.87 0.197159 0.19678
1.865 0.197892 0.197593
1.86 0.198674 0.198453
1.855 0.199515 0.199367
1.85 0.20035 0.200273
1.845 0.201196 0.201186
1.84 0.202062 0.202116
1.835 0.202953 0.203066
1.83 0.203872 0.204041
1.825 0.20482 0.20504
1.82 0.205796 0.206063
1.815 0.206798 0.207107
1.81 0.207824 0.20817
1.805 0.208878 0.209256
1.8 0.209952 0.210356
1.795 0.211041 0.211465
1.79 0.212148 0.212587
1.785 0.213268 0.213716
1.78 0.214398 0.214849
1.775 0.215533 0.21598
1.77 0.216667 0.217105
1.765 0.217798 0.218221
1.76 0.21892 0.219324
1.755 0.220032 0.22041
1.75 0.221129 0.221476
1.745 0.222209 0.222521
1.74 0.22327 0.223542
1.735 0.224311 0.224539
1.73 0.225332 0.225512
1.725 0.226331 0.22646
1.72 0.22731 0.227384
1.715 0.228269 0.228285
1.71 0.22921 0.229166
1.705 0.230134 0.230028
1.7 0.231043 0.230875
1.695 0.231939 0.231706
1.69 0.232823 0.232525
1.685 0.233698 0.233333
1.68 0.234573 0.234143
1.675 0.235456 0.23496
1.67 0.236349 0.235788
1.665 0.237254 0.236629
1.66 0.238169 0.237481
1.655 0.239095 0.238347
1.65 0.240033 0.239228
1.645 0.240986 0.240127
1.64 0.242034 0.241125
1.635 0.243121 0.242163
1.63 0.244194 0.243192
1.625 0.24527 0.244225
1.62 0.246353 0.245269
1.615 0.247447 0.246325
1.61 0.248553 0.247396
1.605 0.24967 0.248482
1.6 0.250797 0.24958
1.595 0.251929 0.250685
1.59 0.253069 0.251803
1.585 0.254223 0.252936
1.58 0.255389 0.254086
1.575 0.256567 0.255249
1.57 0.257752 0.256423
1.565 0.258942 0.257605
1.56 0.260135 0.258793
1.555 0.261328 0.259983
1.55 0.262519 0.261174
1.545 0.263706 0.262363
1.54 0.264887 0.263549
1.535 0.266061 0.26473
1.53 0.267226 0.265905
1.525 0.268382 0.267071
1.52 0.269526 0.268228
1.515 0.270658 0.269375
1.51 0.271778 0.270511
1.505 0.272886 0.271637
1.5 0.27398 0.272751
1.495 0.275062 0.273853
1.49 0.27613 0.274944
1.485 0.277187 0.276024
1.48 0.278232 0.277093
1.475 0.279265 0.278152
1.47 0.280288 0.279201
1.465 0.2813 0.28024
1.46 0.282304 0.281271
1.455 0.283298 0.282293
1.45 0.284285 0.283308
1.445 0.285264 0.284316
1.44 0.286236 0.285317
1.435 0.287202 0.286311
1.43 0.288159 0.287298
1.425 0.289107 0.288274
1.42 0.290045 0.289241
1.415 0.29098 0.290204
1.41 0.291906 0.291159
1.405 0.292822 0.292103
1.4 0.293729 0.293037
1.395 0.29461 0.293944
1.39 0.29551 0.29487
1.385 0.296454 0.295838
1.38 0.297509 0.296914
1.375 0.298443 0.297871
1.37 0.299333 0.298783
1.365 0.300199 0.29967
1.36 0.30106 0.300549
1.355 0.301908 0.301415
1.35 0.302742 0.302266
1.345 0.303559 0.303098
1.34 0.304366 0.303918
1.335 0.305159 0.304724
1.33 0.305936 0.305511
1.325 0.306695 0.30628
1.32 0.307434 0.307027
1.315 0.308152 0.307751
1.31 0.308846 0.30845
1.305 0.309516 0.309123
1.3 0.310159 0.309768
1.295 0.310774 0.310385
1.29 0.31136 0.31097
1.285 0.311916 0.311524
1.28 0.312439 0.312044
1.275 0.312928 0.312529
1.27 0.313383 0.312979
1.265 0.313801 0.313391
1.26 0.314183 0.313765
1.255 0.314525 0.314099
1.25 0.314827 0.314392
1.245 0.315088 0.314643
1.24 0.315306 0.314851
1.235 0.31548 0.315013
1.23 0.315608 0.31513
1.225 0.315689 0.315199
1.22 0.315722 0.315219
1.215 0.315706 0.31519
1.21 0.315639 0.315109
1.205 0.315519 0.314976
1.2 0.315346 0.31479
1.195 0.315118 0.314548
1.19 0.314833 0.31425
1.185 0.314491 0.313894
1.18 0.31409 0.31348
1.175 0.313629 0.313005
1.17 0.313106 0.312469
1.165 0.31252 0.31187
1.16 0.311869 0.311206
1.155 0.311151 0.310477
1.15 0.310365 0.309679
1.145 0.30951 0.308812
1.14 0.308585 0.307876
1.135 0.307589 0.30687
1.13 0.306522 0.305793
1.125 0.305382 0.304644
1.12 0.304168 0.303422
1.115 0.30288 0.302125
1.11 0.301515 0.300753
1.105 0.300073 0.299304
1.1 0.298553 0.297778
1.095 0.296954 0.296174
1.09 0.295275 0.294491
1.085 0.293516 0.292727
1.08 0.291673 0.290881
1.075 0.289757 0.288962
1.07 0.28777 0.286972
1.065 0.28571 0.284911
1.06 0.28358 0.282779
1.055 0.281365 0.280564
1.05 0.279053 0.278252
1.045 0.276646 0.275845
1.04 0.274146 0.273346
1.035 0.271554 0.270756
1.03 0.268872 0.268076
1.025 0.266099 0.265305
1.02 0.263235 0.262445
1.015 0.260281 0.259494
1.01 0.25724 0.256457
1.005 0.254113 0.253333
1 0.250898 0.250123
0.995 0.247597 0.246827
0.99 0.244209 0.243444
0.985 0.240736 0.239976
0.98 0.237177 0.236424
0.975 0.233535 0.232787
0.97 0.229809 0.229067
0.965 0.226001 0.225266
0.96 0.222111 0.221383
0.955 0.218142 0.217421
0.95 0.214094 0.21338
0.945 0.209969 0.209262
0.94 0.205768 0.205068
0.935 0.201492 0.2008
0.93 0.197145 0.196461
0.925 0.192727 0.19205
0.92 0.188241 0.187572
0.915 0.183688 0.183028
0.91 0.179072 0.17842
0.905 0.174394 0.17375
0.9 0.169658 0.169021
0.895 0.164864 0.164236
0.89 0.160019 0.159399
0.885 0.155123 0.154511
0.88 0.15018 0.149577
0.875 0.145192 0.144598
0.87 0.140168 0.139582
0.865 0.135111 0.134533
0.86 0.130024 0.129455
0.855 0.124912 0.124351
0.85 0.119771 0.119218
0.845 0.114605 0.11406
0.84 0.109418 0.108882
0.835 0.104216 0.103688
0.83 0.099002 0.0984817
0.825 0.0937807 0.0932684
0.82 0.0885565 0.0880522
0.815 0.0833342 0.0828378
0.81 0.0781185 0.07763
0.805 0.0729123 0.0724316
0.8 0.0677203 0.0672475
0.795 0.0625477 0.0620826
0.79 0.0573993 0.0569418
0.785 0.0522803 0.0518303
0.78 0.047197 0.0467545
0.775 0.0421553 0.0417201
0.77 0.0371599 0.036732
0.765 0.032216 0.0317952
0.76 0.0273285 0.0269147
0.755 0.0225022 0.0220953
0.75 0.0177421 0.017342
0.745 0.0130531 0.0126596
0.74 0.00844001 0.00805312
0.735 0.00390771 0.00352722
0.73 -0.000539079 -0.000913297
0.725 -0.00489543 -0.0052635
0.72 -0.00915659 -0.00951865
0.715 -0.013318 -0.0136742
0.71 -0.0173754 -0.0177259
0.705 -0.0213244 -0.0216693
0.7 -0.025161 -0.0255004
0.695 -0.0288811 -0.0292151
0.69 -0.0324814 -0.0328102
0.685 -0.0359583 -0.036282
0.68 -0.0393083 -0.0396271
0.675 -0.0425283 -0.0428422
0.67 -0.0456152 -0.0459244
0.665 -0.0485663 -0.0488708
0.66 -0.051379 -0.0516791
0.655 -0.0540511 -0.0543468
0.65 -0.0565805 -0.0568719
0.645 -0.0589656 -0.0592528
0.64 -0.0612048 -0.0614879
0.635 -0.063297 -0.0635761
0.63 -0.0652413 -0.0655165
0.625 -0.0670372 -0.0673086
0.62 -0.0686844 -0.068952
0.615 -0.0701829 -0.0704468
0.61 -0.0715331 -0.0717934
0.605 -0.0727356 -0.0729924
0.6 -0.0737914 -0.0740447
0.595 -0.0747018 -0.0749517
0.59 -0.0754683 -0.0757149
0.585 -0.076093 -0.0763363
0.58 -0.076578 -0.0768181
0.575 -0.0769258 -0.0771627
0.57 -0.0771393 -0.0773732
0.565 -0.0772217 -0.0774524
0.56 -0.0771762 -0.077404
0.555 -0.0770067 -0.0772315
0.55 -0.076717 -0.0769389
0.545 -0.0763112 -0.0765303
0.54 -0.0757938 -0.0760101
0.535 -0.0751693 -0.0753829
0.53 -0.0744425 -0.0746535
0.525 -0.0736185 -0.0738269
0.52 -0.0727024 -0.0729083
0.515 -0.0716994 -0.0719029
0.51 -0.0706154 -0.0708166
0.505 -0.0694563 -0.0696551
0.5 -0.0682274 -0.0684241
0.495 -0.0669346 -0.0671291
0.49 -0.0655836 -0.0657761
0.485 -0.0641801 -0.0643706
0.48 -0.0627295 -0.0629182
0.475 -0.0612376 -0.0614245
0.47 -0.0597102 -0.0598954
0.465 -0.058153 -0.0583366
0.46 -0.0565716 -0.0567537
0.455 -0.0549715 -0.0551521
0.45 -0.0533581 -0.0535373
0.445 -0.0517364 -0.0519144
0.44 -0.0501117 -0.0502885
0.435 -0.0484886 -0.0486643
0.43 -0.0468717 -0.0470464
0.425 -0.0452654 -0.0454392
0.42 -0.043674 -0.0438469
0.415 -0.0421014 -0.0422733
0.41 -0.040551 -0.0407221
0.405 -0.0390261 -0.0391965
0.4 -0.0375296 -0.0376992
0.395 -0.036064 -0.0362329
0.39 -0.0346318 -0.0347999
0.385 -0.0332349 -0.0334022
0.38 -0.031875 -0.0320416
0.375 -0.0305537 -0.0307195
0.37 -0.029272 -0.029437
0.365 -0.0280308 -0.028195
0.36 -0.0268305 -0.0269938
0.355 -0.0256716 -0.0258339
0.35 -0.024554 -0.0247153
0.345 -0.0234776 -0.0236378
0.34 -0.0224419 -0.0226009
0.335 -0.0214464 -0.0216042
0.33 -0.0204904 -0.0206468
0.325 -0.0195729 -0.0197279
0.32 -0.018693 -0.0188464
0.315 -0.0178495 -0.0180012
0.31 -0.0170412 -0.0171911
0.305 -0.0162668 -0.0164149
0.3 -0.0155251 -0.0156711
0.295 -0.0148146 -0.0149586
0.29 -0.0141342 -0.014276
0.285 -0.0134824 -0.0136219
0.28 -0.0128579 -0.012995
0.275 -0.0122595 -0.0123941
0.27 -0.0116859 -0.0118179
0.265 -0.0111359 -0.0112652
0.26 -0.0106083 -0.0107348
0.255 -0.010102 -0.0102257
0.25 -0.00961605 -0.00973677
0.245 -0.00914936 -0.00926703
0.24 -0.008701 -0.00881555
0.235 -0.00827012 -0.00838145
0.23 -0.00785589 -0.00796392
0.225 -0.00745755 -0.00756219
0.22 -0.00707438 -0.00717553
0.215 -0.00670572 -0.0068033
0.21 -0.006351 -0.00644488
0.205 -0.00600963 -0.00609969
0.2 -0.0056811 -0.00576721
0.195 -0.00536492 -0.00544694
0.19 -0.00506065 -0.00513841
0.185 -0.00476789 -0.00484122
0.18 -0.00448624 -0.00455495
0.175 -0.00421534 -0.00427924
0.17 -0.00395489 -0.00401381
0.165 -0.00370463 -0.00375839
0.16 -0.00346428 -0.00351276
0.155 -0.00323361 -0.00327671
0.15 -0.0030124 -0.0030501
0.145 -0.00280046 -0.0028328
0.14 -0.00259762 -0.00262471
0.135 -0.00240368 -0.00242573
0.13 -0.00221852 -0.00223578
0.125 -0.00204202 -0.00205482
0.12 -0.0018741 -0.00188282
0.115 -0.00171473 -0.0017198
0.11 -0.00156405 -0.00156589
0.105 -0.00142234 -0.00142143
0.1 -0.00129021 -0.00128704
0.095 -0.00116861 -0.00116372
0.09 -0.00105879 -0.00105276
0.085 -0.000962077 -0.00095552
0.08 -0.00087923 -0.000872792
0.075 -0.000809504 -0.000803798
0.07 -0.000749506 -0.000745035
0.065 -0.000692442 -0.000689499
0.06 -0.00062855 -0.000627137
0.055 -0.000547442 -0.000547252
0.05 -0.00044219 -0.000442702
0.045 -0.000313517 -0.000314188
0.04 -0.000171577 -0.000172029
0.035 -3.47336e-05 -3.48301e-05
0.03 7.16155e-05 7.18222e-05
0.025 0.000117166 0.000117504
0.02 8.63497e-05 8.65988e-05
0.015 2.315e-05 2.32168e-05
0.01 5.66608e-07 5.68242e-07
0.005 3.17069e-12 3.17983e-12
-1.63468e-13 1.13654e-42 1.13982e-42


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1Classic/GApOneLoop.txt <==
-31.4301 -0.00101409 1.61652e-05
-30.9905 -0.00104312 1.68648e-05
-30.6297 -0.00106789 1.74695e-05
-30.3101 -0.00109057 1.80295e-05
-30.0173 -0.00111199 1.85636e-05
-29.7441 -0.00113255 1.90814e-05
-29.4858 -0.00115252 1.95887e-05
-29.2396 -0.00117205 2.00892e-05
-29.0035 -0.00119126 2.05854e-05
-28.7758 -0.00121022 2.10794e-05
-28.5554 -0.00122901 2.15726e-05
-28.3415 -0.00124767 2.20663e-05
-28.1333 -0.00126625 2.25615e-05
-27.9302 -0.00128478 2.30589e-05
-27.7317 -0.00130328 2.35593e-05
-27.5373 -0.00132178 2.40632e-05
-27.3468 -0.0013403 2.45714e-05
-27.1598 -0.00135887 2.50841e-05
-26.9761 -0.00137749 2.5602e-05
-26.7954 -0.00139618 2.61254e-05
-26.6174 -0.00141495 2.66546e-05
-26.4421 -0.00143382 2.71902e-05
-26.2693 -0.0014528 2.77324e-05
-26.0988 -0.00147189 2.82816e-05
-25.9304 -0.00149112 2.88381e-05
-25.7641 -0.00151048 2.94022e-05
-25.5998 -0.00152999 2.99743e-05
-25.4373 -0.00154965 3.05546e-05
-25.2766 -0.00156948 3.11436e-05
-25.1175 -0.00158947 3.17413e-05
-24.9601 -0.00160965 3.23483e-05
-24.8041 -0.00163001 3.29647e-05
-24.6496 -0.00165056 3.3591e-05
-24.4966 -0.00167131 3.42273e-05
-24.3448 -0.00169228 3.48741e-05
-24.1944 -0.00171345 3.55316e-05
-24.0451 -0.00173485 3.62001e-05
-23.8971 -0.00175648 3.688e-05
-23.7502 -0.00177834 3.75716e-05
-23.6044 -0.00180044 3.82752e-05
-23.4597 -0.00182279 3.89912e-05
-23.316 -0.0018454 3.97199e-05
-23.1733 -0.00186827 4.04616e-05
-23.0316 -0.00189142 4.12168e-05
-22.8908 -0.00191484 4.19858e-05
-22.7509 -0.00193854 4.27689e-05
-22.6118 -0.00196253 4.35666e-05
-22.4736 -0.00198683 4.43793e-05
-22.3363 -0.00201143 4.52073e-05
-22.1997 -0.00203634 4.60511e-05
-22.0639 -0.00206157 4.6911e-05
-21.9288 -0.00208714 4.77877e-05
-21.7945 -0.00211304 4.86813e-05
-21.6609 -0.00213928 4.95926e-05
-21.528 -0.00216588 5.05218e-05
-21.3958 -0.00219284 5.14696e-05
-21.2642 -0.00222017 5.24363e-05
-21.1332 -0.00224787 5.34226e-05
-21.0029 -0.00227597 5.4429e-05
-20.8732 -0.00230446 5.54559e-05
-20.7441 -0.00233335 5.6504e-05
-20.6156 -0.00236266 5.75738e-05
-20.4876 -0.00239239 5.8666e-05
-20.3602 -0.00242256 5.97811e-05
-20.2333 -0.00245317 6.09198e-05
-20.1069 -0.00248423 6.20827e-05
-19.9811 -0.00251576 6.32705e-05
-19.8557 -0.00254776 6.4484e-05
-19.7309 -0.00258025 6.57238e-05
-19.6065 -0.00261324 6.69906e-05
-19.4826 -0.00264673 6.82853e-05
-19.3592 -0.00268075 6.96086e-05
-19.2362 -0.0027153 7.09613e-05
-19.1137 -0.00275039 7.23443e-05
-18.9916 -0.00278604 7.37585e-05
-18.8699 -0.00282227 7.52047e-05
-18.7487 -0.00285908 7.66839e-05
-18.6278 -0.00289648 7.8197e-05
-18.5074 -0.0029345 7.97451e-05
-18.3873 -0.00297315 8.13291e-05
-18.2676 -0.00301244 8.29502e-05
-18.1483 -0.00305239 8.46094e-05
-18.0294 -0.00309301 8.63079e-05
-17.9108 -0.00313432 8.80469e-05
-17.7926 -0.00317633 8.98275e-05
-17.6748 -0.00321908 9.16511e-05
-17.5572 -0.00326256 9.35189e-05
-17.4401 -0.0033068 9.54324e-05
-17.3232 -0.00335182 9.73929e-05
-17.2067 -0.00339764 9.94019e-05
-17.0905 -0.00344428 0.000101461
-16.9746 -0.00349176 0.000103572
-16.859 -0.0035401 0.000105735
-16.7437 -0.00358932 0.000107954
-16.6288 -0.00363944 0.000110229
-16.5141 -0.00369049 0.000112563
-16.3997 -0.0037425 0.000114958
-16.2856 -0.00379548 0.000117414
-16.1717 -0.00384946 0.000119935
-16.0582 -0.00390447 0.000122523
-15.9449 -0.00396054 0.00012518
-15.8319 -0.00401769 0.000127907
-15.7191 -0.00407595 0.000130708
-15.6066 -0.00413536 0.000133585
-15.4943 -0.00419594 0.00013654
-15.3823 -0.00425772 0.000139577
-15.2705 -0.00432075 0.000142697
-15.159 -0.00438505 0.000145905
-15.0477 -0.00445065 0.000149203
-14.9367 -0.00451761 0.000152593
-14.8258 -0.00458594 0.000156081
-14.7152 -0.0046557 0.000159668
-14.6049 -0.00472692 0.000163359
-14.4947 -0.00479965 0.000167157
-14.3848 -0.00487392 0.000171066
-14.275 -0.00494979 0.000175091
-14.1655 -0.0050273 0.000179235
-14.0562 -0.0051065 0.000183504
-13.9471 -0.00518744 0.000187901
-13.8382 -0.00527018 0.000192432
-13.7294 -0.00535476 0.000197102
-13.6209 -0.00544124 0.000201915
-13.5126 -0.00552968 0.000206879
-13.4044 -0.00562014 0.000211998
-13.2965 -0.00571269 0.000217278
-13.1887 -0.0058074 0.000222727
-13.0811 -0.00590431 0.000228351
-12.9737 -0.00600352 0.000234156
-12.8664 -0.00610509 0.000240151
-12.7593 -0.00620911 0.000246343
-12.6524 -0.00631564 0.00025274
-12.5457 -0.00642477 0.000259351
-12.4391 -0.00653659 0.000266184
-12.3327 -0.0066512 0.00027325
-12.2265 -0.00676867 0.000280558
-12.1204 -0.00688912 0.000288119
-12.0144 -0.00701264 0.000295944
-11.9086 -0.00713934 0.000304043
-11.803 -0.00726933 0.00031243
-11.6975 -0.00740274 0.000321118
-11.5922 -0.00753967 0.000330119
-11.487 -0.00768025 0.000339449
-11.3819 -0.00782463 0.000349121
-11.277 -0.00797293 0.000359153
-11.1722 -0.0081253 0.000369561
-11.0676 -0.0082819 0.000380363
-10.9631 -0.00844288 0.000391577
-10.8587 -0.00860842 0.000403224
-10.7545 -0.00877868 0.000415324
-10.6503 -0.00895384 0.000427901
-10.5463 -0.00913411 0.000440977
-10.4425 -0.00931968 0.000454577
-10.3387 -0.00951077 0.000468729
-10.2351 -0.00970759 0.000483461
-10.1316 -0.00991038 0.000498802
-10.0282 -0.0101194 0.000514784
-9.92496 -0.0103349 0.000531442
-9.82181 -0.0105571 0.000548812
-9.71877 -0.0107864 0.000566932
-9.61583 -0.011023 0.000585842
-9.51301 -0.0112673 0.000605588
-9.4103 -0.0115195 0.000626215
-9.30769 -0.0117801 0.000647774
-9.20518 -0.0120495 0.000670318
-9.10278 -0.0123279 0.000693904
-9.00048 -0.012616 0.000718593
-8.89828 -0.012914 0.000744451
-8.79618 -0.0132224 0.000771548
-8.69417 -0.0135419 0.000799959
-8.59226 -0.0138728 0.000829766
-8.49044 -0.0142158 0.000861056
-8.38872 -0.0145714 0.000893922
-8.28708 -0.0149403 0.000928466
-8.18554 -0.0153232 0.000964796
-8.08408 -0.0157208 0.00100303
-7.98271 -0.0161338 0.0010433
-7.88143 -0.0165632 0.00108574
-7.78023 -0.0170096 0.00113049
-7.67911 -0.0174742 0.00117773
-7.57807 -0.0179579 0.00122762
-7.47712 -0.0184617 0.00128036
-7.37624 -0.0189868 0.00133615
-7.27544 -0.0195345 0.00139522
-7.17471 -0.0201061 0.00145782
-7.07406 -0.0207029 0.00152422
-6.97348 -0.0213266 0.00159472
-6.87298 -0.0219787 0.00166962
-6.77254 -0.0226611 0.0017493
-6.67218 -0.0233757 0.00183414
-6.57188 -0.0241246 0.00192458
-6.47166 -0.02491 0.00202107
-6.37149 -0.0257344 0.00212416
-6.2714 -0.0266004 0.00223441
-6.17136 -0.0275109 0.00235247
-6.07139 -0.0284691 0.00247906
-5.97148 -0.0294784 0.00261496
-5.87163 -0.0305426 0.00276106
-5.77184 -0.0316658 0.00291836
-5.67211 -0.0328525 0.00308796
-5.57243 -0.0341077 0.00327112
-5.47281 -0.0354368 0.00346922
-5.37325 -0.0368459 0.00368387
-5.27373 -0.0383416 0.00391686
-5.17427 -0.0399314 0.00417022
-5.07487 -0.0416233 0.00444627
-4.97551 -0.0434267 0.00474767
-4.8762 -0.0453516 0.00507745
-4.77694 -0.0474095 0.00543913
-4.67772 -0.0496132 0.00583672
-4.57855 -0.0519772 0.00627492
-4.47943 -0.0545177 0.00675917
-4.38035 -0.0572533 0.00729585
-4.28131 -0.0602049 0.00789243
-4.18232 -0.0633965 0.00855776
-4.08336 -0.0668556 0.00930232
-3.98445 -0.0706138 0.0101386
-3.88557 -0.0747076 0.0110817
-3.78673 -0.0791794 0.0121497
-3.68793 -0.0840788 0.0133648
-3.58916 -0.0894637 0.014754
-3.49043 -0.0954026 0.0163509
-3.39173 -0.101977 0.0181974
-3.29307 -0.109284 0.020346
-3.19443 -0.117439 0.0228638
-3.09583 -0.126586 0.0258371
-2.99725 -0.136896 0.0293785
-2.89871 -0.148582 0.0336366
-2.80019 -0.161908 0.0388112
-2.7017 -0.177203 0.0451749
-2.60323 -0.194886 0.0531073
-2.50479 -0.215486 0.063148
-2.40638 -0.239678 0.0760827
-2.30798 -0.268327 0.0930861
-2.20961 -0.30252 0.115968
-2.11126 -0.34357 0.147606
-2.01293 -0.392879 0.192741
-1.91462 -0.451324 0.259426
-1.81632 -0.517126 0.361617
-1.71804 -0.579037 0.522837
-1.61978 -0.596806 0.775364
-1.52154 -0.464357 1.12233
-1.42331 -0.0502616 1.40338
-1.32509 0.490157 1.32848
-1.22689 0.796692 0.987185
-1.12869 0.858491 0.666995
-1.03051 0.818804 0.449603
-0.932337 0.755745 0.31148
-0.834173 0.695492 0.222373
-0.736016 0.644559 0.162624
-0.637867 0.603398 0.120772
-0.539723 0.570897 0.0901472
-0.441585 0.545755 0.0667463
-0.343451 0.526863 0.048065
-0.24532 0.513376 0.0324567
-0.147191 0.504696 0.018772
-0.0490634 0.500447 0.00614483
0.0490634 0.500447 -0.00614483
0.147191 0.504696 -0.018772
0.24532 0.513376 -0.0324567
0.343451 0.526863 -0.048065
0.441585 0.545755 -0.0667463
0.539723 0.570897 -0.0901472
0.637867 0.603398 -0.120772
0.736016 0.644559 -0.162624
0.834173 0.695492 -0.222373
0.932337 0.755745 -0.31148
1.03051 0.818804 -0.449603
1.12869 0.858491 -0.666995
1.22689 0.796692 -0.987185
1.32509 0.490157 -1.32848
1.42331 -0.0502616 -1.40338
1.52154 -0.464357 -1.12233
1.61978 -0.596806 -0.775364
1.71804 -0.579037 -0.522837
1.81632 -0.517126 -0.361617
1.91462 -0.451324 -0.259426
2.01293 -0.392879 -0.192741
2.11126 -0.34357 -0.147606
2.20961 -0.30252 -0.115968
2.30798 -0.268327 -0.0930861
2.40638 -0.239678 -0.0760827
2.50479 -0.215486 -0.063148
2.60323 -0.194886 -0.0531073
2.7017 -0.177203 -0.0451749
2.80019 -0.161908 -0.0388112
2.89871 -0.148582 -0.0336366
2.99725 -0.136896 -0.0293785
3.09583 -0.126586 -0.0258371
3.19443 -0.117439 -0.0228638
3.29307 -0.109284 -0.020346
3.39173 -0.101977 -0.0181974
3.49043 -0.0954026 -0.0163509
3.58916 -0.0894637 -0.014754
3.68793 -0.0840788 -0.0133648
3.78673 -0.0791794 -0.0121497
3.88557 -0.0747076 -0.0110817
3.98445 -0.0706138 -0.0101386
4.08336 -0.0668556 -0.00930232
4.18232 -0.0633965 -0.00855776
4.28131 -0.0602049 -0.00789243
4.38035 -0.0572533 -0.00729585
4.47943 -0.0545177 -0.00675917
4.57855 -0.0519772 -0.00627492
4.67772 -0.0496132 -0.00583672
4.77694 -0.0474095 -0.00543913
4.8762 -0.0453516 -0.00507745
4.97551 -0.0434267 -0.00474767
5.07487 -0.0416233 -0.00444627
5.17427 -0.0399314 -0.00417022
5.27373 -0.0383416 -0.00391686
5.37325 -0.0368459 -0.00368387
5.47281 -0.0354368 -0.00346922
5.57243 -0.0341077 -0.00327112
5.67211 -0.0328525 -0.00308796
5.77184 -0.0316658 -0.00291836
5.87163 -0.0305426 -0.00276106
5.97148 -0.0294784 -0.00261496
6.07139 -0.0284691 -0.00247906
6.17136 -0.0275109 -0.00235247
6.2714 -0.0266004 -0.00223441
6.37149 -0.0257344 -0.00212416
6.47166 -0.02491 -0.00202107
6.57188 -0.0241246 -0.00192458
6.67218 -0.0233757 -0.00183414
6.77254 -0.0226611 -0.0017493
6.87298 -0.0219787 -0.00166962
6.97348 -0.0213266 -0.00159472
7.07406 -0.0207029 -0.00152422
7.17471 -0.0201061 -0.00145782
7.27544 -0.0195345 -0.00139522
7.37624 -0.0189868 -0.00133615
7.47712 -0.0184617 -0.00128036
7.57807 -0.0179579 -0.00122762
7.67911 -0.0174742 -0.00117773
7.78023 -0.0170096 -0.00113049
7.88143 -0.0165632 -0.00108574
7.98271 -0.0161338 -0.0010433
8.08408 -0.0157208 -0.00100303
8.18554 -0.0153232 -0.000964796
8.28708 -0.0149403 -0.000928466
8.38872 -0.0145714 -0.000893922
8.49044 -0.0142158 -0.000861056
8.59226 -0.0138728 -0.000829766
8.69417 -0.0135419 -0.000799959
8.79618 -0.0132224 -0.000771548
8.89828 -0.012914 -0.000744451
9.00048 -0.012616 -0.000718593
9.10278 -0.0123279 -0.000693904
9.20518 -0.0120495 -0.000670318
9.30769 -0.0117801 -0.000647774
9.4103 -0.0115195 -0.000626215
9.51301 -0.0112673 -0.000605588
9.61583 -0.011023 -0.000585842
9.71877 -0.0107864 -0.000566932
9.82181 -0.0105571 -0.000548812
9.92496 -0.0103349 -0.000531442
10.0282 -0.0101194 -0.000514784
10.1316 -0.00991038 -0.000498802
10.2351 -0.00970759 -0.000483461
10.3387 -0.00951077 -0.000468729
10.4425 -0.00931968 -0.000454577
10.5463 -0.00913411 -0.000440977
10.6503 -0.00895384 -0.000427901
10.7545 -0.00877868 -0.000415324
10.8587 -0.00860842 -0.000403224
10.9631 -0.00844288 -0.000391577
11.0676 -0.0082819 -0.000380363
11.1722 -0.0081253 -0.000369561
11.277 -0.00797293 -0.000359153
11.3819 -0.00782463 -0.000349121
11.487 -0.00768025 -0.000339449
11.5922 -0.00753967 -0.000330119
11.6975 -0.00740274 -0.000321118
11.803 -0.00726933 -0.00031243
11.9086 -0.00713934 -0.000304043
12.0144 -0.00701264 -0.000295944
12.1204 -0.00688912 -0.000288119
12.2265 -0.00676867 -0.000280558
12.3327 -0.0066512 -0.00027325
12.4391 -0.00653659 -0.000266184
12.5457 -0.00642477 -0.000259351
12.6524 -0.00631564 -0.00025274
12.7593 -0.00620911 -0.000246343
12.8664 -0.00610509 -0.000240151
12.9737 -0.00600352 -0.000234156
13.0811 -0.00590431 -0.000228351
13.1887 -0.0058074 -0.000222727
13.2965 -0.00571269 -0.000217278
13.4044 -0.00562014 -0.000211998
13.5126 -0.00552968 -0.000206879
13.6209 -0.00544124 -0.000201915
13.7294 -0.00535476 -0.000197102
13.8382 -0.00527018 -0.000192432
13.9471 -0.00518744 -0.000187901
14.0562 -0.0051065 -0.000183504
14.1655 -0.0050273 -0.000179235
14.275 -0.00494979 -0.000175091
14.3848 -0.00487392 -0.000171066
14.4947 -0.00479965 -0.000167157
14.6049 -0.00472692 -0.000163359
14.7152 -0.0046557 -0.000159668
14.8258 -0.00458594 -0.000156081
14.9367 -0.00451761 -0.000152593
15.0477 -0.00445065 -0.000149203
15.159 -0.00438505 -0.000145905
15.2705 -0.00432075 -0.000142697
15.3823 -0.00425772 -0.000139577
15.4943 -0.00419594 -0.00013654
15.6066 -0.00413536 -0.000133585
15.7191 -0.00407595 -0.000130708
15.8319 -0.00401769 -0.000127907
15.9449 -0.00396054 -0.00012518
16.0582 -0.00390447 -0.000122523
16.1717 -0.00384946 -0.000119935
16.2856 -0.00379548 -0.000117414
16.3997 -0.0037425 -0.000114958
16.5141 -0.00369049 -0.000112563
16.6288 -0.00363944 -0.000110229
16.7437 -0.00358932 -0.000107954
16.859 -0.0035401 -0.000105735
16.9746 -0.00349176 -0.000103572
17.0905 -0.00344428 -0.000101461
17.2067 -0.00339764 -9.94019e-05
17.3232 -0.00335182 -9.73929e-05
17.4401 -0.0033068 -9.54324e-05
17.5572 -0.00326256 -9.35189e-05
17.6748 -0.00321908 -9.16511e-05
17.7926 -0.00317633 -8.98275e-05
17.9108 -0.00313432 -8.80469e-05
18.0294 -0.00309301 -8.63079e-05
18.1483 -0.00305239 -8.46094e-05
18.2676 -0.00301244 -8.29502e-05
18.3873 -0.00297315 -8.13291e-05
18.5074 -0.0029345 -7.97451e-05
18.6278 -0.00289648 -7.8197e-05
18.7487 -0.00285908 -7.66839e-05
18.8699 -0.00282227 -7.52047e-05
18.9916 -0.00278604 -7.37585e-05
19.1137 -0.00275039 -7.23443e-05
19.2362 -0.0027153 -7.09613e-05
19.3592 -0.00268075 -6.96086e-05
19.4826 -0.00264673 -6.82853e-05
19.6065 -0.00261324 -6.69906e-05
19.7309 -0.00258025 -6.57238e-05
19.8557 -0.00254776 -6.4484e-05
19.9811 -0.00251576 -6.32705e-05
20.1069 -0.00248423 -6.20827e-05
20.2333 -0.00245317 -6.09198e-05
20.3602 -0.00242256 -5.97811e-05
20.4876 -0.00239239 -5.8666e-05
20.6156 -0.00236266 -5.75738e-05
20.7441 -0.00233335 -5.6504e-05
20.8732 -0.00230446 -5.54559e-05
21.0029 -0.00227597 -5.4429e-05
21.1332 -0.00224787 -5.34226e-05
21.2642 -0.00222017 -5.24363e-05
21.3958 -0.00219284 -5.14696e-05
21.528 -0.00216588 -5.05218e-05
21.6609 -0.00213928 -4.95926e-05
21.7945 -0.00211304 -4.86813e-05
21.9288 -0.00208714 -4.77877e-05
22.0639 -0.00206157 -4.6911e-05
22.1997 -0.00203634 -4.60511e-05
22.3363 -0.00201143 -4.52073e-05
22.4736 -0.00198683 -4.43793e-05
22.6118 -0.00196253 -4.35666e-05
22.7509 -0.00193854 -4.27689e-05
22.8908 -0.00191484 -4.19858e-05
23.0316 -0.00189142 -4.12168e-05
23.1733 -0.00186827 -4.04616e-05
23.316 -0.0018454 -3.97199e-05
23.4597 -0.00182279 -3.89912e-05
23.6044 -0.00180044 -3.82752e-05
23.7502 -0.00177834 -3.75716e-05
23.8971 -0.00175648 -3.688e-05
24.0451 -0.00173485 -3.62001e-05
24.1944 -0.00171345 -3.55316e-05
24.3448 -0.00169228 -3.48741e-05
24.4966 -0.00167131 -3.42273e-05
24.6496 -0.00165056 -3.3591e-05
24.8041 -0.00163001 -3.29647e-05
24.9601 -0.00160965 -3.23483e-05
25.1175 -0.00158947 -3.17413e-05
25.2766 -0.00156948 -3.11436e-05
25.4373 -0.00154965 -3.05546e-05
25.5998 -0.00152999 -2.99743e-05
25.7641 -0.00151048 -2.94022e-05
25.9304 -0.00149112 -2.88381e-05
26.0988 -0.00147189 -2.82816e-05
26.2693 -0.0014528 -2.77324e-05
26.4421 -0.00143382 -2.71902e-05
26.6174 -0.00141495 -2.66546e-05
26.7954 -0.00139618 -2.61254e-05
26.9761 -0.00137749 -2.5602e-05
27.1598 -0.00135887 -2.50841e-05
27.3468 -0.0013403 -2.45714e-05
27.5373 -0.00132178 -2.40632e-05
27.7317 -0.00130328 -2.35593e-05
27.9302 -0.00128478 -2.30589e-05
28.1333 -0.00126625 -2.25615e-05
28.3415 -0.00124767 -2.20663e-05
28.5554 -0.00122901 -2.15726e-05
28.7758 -0.00121022 -2.10794e-05
29.0035 -0.00119126 -2.05854e-05
29.2396 -0.00117205 -2.00892e-05
29.4858 -0.00115252 -1.95887e-05
29.7441 -0.00113255 -1.90814e-05
30.0173 -0.00111199 -1.85636e-05
30.3101 -0.00109057 -1.80295e-05
30.6297 -0.00106789 -1.74695e-05
30.9905 -0.00104312 -1.68648e-05
31.4301 -0.00101409 -1.61652e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1Classic/GApTwoLoop.txt <==
-31.4301 -0.00101307 1.61326e-05
-30.9905 -0.00104204 1.68297e-05
-30.6297 -0.00106675 1.74323e-05
-30.3101 -0.00108938 1.79903e-05
-30.0173 -0.00111075 1.85225e-05
-29.7441 -0.00113128 1.90384e-05
-29.4858 -0.0011512 1.95438e-05
-29.2396 -0.00117068 2.00423e-05
-29.0035 -0.00118984 2.05366e-05
-28.7758 -0.00120876 2.10286e-05
-28.5554 -0.0012275 2.15199e-05
-28.3415 -0.00124612 2.20116e-05
-28.1333 -0.00126465 2.25047e-05
-27.9302 -0.00128313 2.3e-05
-27.7317 -0.00130159 2.34982e-05
-27.5373 -0.00132004 2.4e-05
-27.3468 -0.00133851 2.45059e-05
-27.1598 -0.00135703 2.50163e-05
-26.9761 -0.0013756 2.55319e-05
-26.7954 -0.00139424 2.60528e-05
-26.6174 -0.00141296 2.65797e-05
-26.4421 -0.00143177 2.71127e-05
-26.2693 -0.0014507 2.76523e-05
-26.0988 -0.00146974 2.81989e-05
-25.9304 -0.00148891 2.87527e-05
-25.7641 -0.00150821 2.9314e-05
-25.5998 -0.00152766 2.98832e-05
-25.4373 -0.00154726 3.04606e-05
-25.2766 -0.00156702 3.10465e-05
-25.1175 -0.00158696 3.16411e-05
-24.9601 -0.00160707 3.22449e-05
-24.8041 -0.00162736 3.2858e-05
-24.6496 -0.00164785 3.34809e-05
-24.4966 -0.00166853 3.41137e-05
-24.3448 -0.00168943 3.47569e-05
-24.1944 -0.00171053 3.54107e-05
-24.0451 -0.00173186 3.60754e-05
-23.8971 -0.00175341 3.67514e-05
-23.7502 -0.00177519 3.7439e-05
-23.6044 -0.00179722 3.81384e-05
-23.4597 -0.00181949 3.88502e-05
-23.316 -0.00184202 3.95744e-05
-23.1733 -0.0018648 4.03117e-05
-23.0316 -0.00188786 4.10622e-05
-22.8908 -0.00191119 4.18263e-05
-22.7509 -0.0019348 4.26045e-05
-22.6118 -0.00195871 4.33971e-05
-22.4736 -0.0019829 4.42045e-05
-22.3363 -0.00200741 4.5027e-05
-22.1997 -0.00203222 4.58652e-05
-22.0639 -0.00205735 4.67194e-05
-21.9288 -0.00208281 4.759e-05
-21.7945 -0.0021086 4.84775e-05
-21.6609 -0.00213474 4.93824e-05
-21.528 -0.00216122 5.03051e-05
-21.3958 -0.00218806 5.1246e-05
-21.2642 -0.00221527 5.22058e-05
-21.1332 -0.00224286 5.31848e-05
-21.0029 -0.00227082 5.41837e-05
-20.8732 -0.00229918 5.52029e-05
-20.7441 -0.00232795 5.6243e-05
-20.6156 -0.00235712 5.73046e-05
-20.4876 -0.00238671 5.83882e-05
-20.3602 -0.00241673 5.94945e-05
-20.2333 -0.0024472 6.06241e-05
-20.1069 -0.00247811 6.17776e-05
-19.9811 -0.00250948 6.29557e-05
-19.8557 -0.00254132 6.41591e-05
-19.7309 -0.00257365 6.53885e-05
-19.6065 -0.00260646 6.66445e-05
-19.4826 -0.00263979 6.79281e-05
-19.3592 -0.00267362 6.92398e-05
-19.2362 -0.00270799 7.05806e-05
-19.1137 -0.00274289 7.19512e-05
-18.9916 -0.00277835 7.33526e-05
-18.8699 -0.00281437 7.47855e-05
-18.7487 -0.00285098 7.6251e-05
-18.6278 -0.00288817 7.77498e-05
-18.5074 -0.00292597 7.92832e-05
-18.3873 -0.00296439 8.08519e-05
-18.2676 -0.00300345 8.24572e-05
-18.1483 -0.00304316 8.40999e-05
-18.0294 -0.00308353 8.57814e-05
-17.9108 -0.00312459 8.75026e-05
-17.7926 -0.00316635 8.9265e-05
-17.6748 -0.00320882 9.10695e-05
-17.5572 -0.00325202 9.29176e-05
-17.4401 -0.00329598 9.48105e-05
-17.3232 -0.00334071 9.67498e-05
-17.2067 -0.00338622 9.87367e-05
-17.0905 -0.00343255 0.000100773
-16.9746 -0.0034797 0.000102859
-16.859 -0.00352771 0.000104999
-16.7437 -0.00357658 0.000107192
-16.6288 -0.00362635 0.00010944
-16.5141 -0.00367703 0.000111746
-16.3997 -0.00372866 0.000114112
-16.2856 -0.00378125 0.000116538
-16.1717 -0.00383482 0.000119028
-16.0582 -0.00388942 0.000121583
-15.9449 -0.00394505 0.000124206
-15.8319 -0.00400175 0.000126898
-15.7191 -0.00405955 0.000129662
-15.6066 -0.00411848 0.0001325
-15.4943 -0.00417857 0.000135416
-15.3823 -0.00423984 0.000138411
-15.2705 -0.00430234 0.000141488
-15.159 -0.00436609 0.000144651
-15.0477 -0.00443113 0.000147901
-14.9367 -0.00449749 0.000151243
-14.8258 -0.00456522 0.000154679
-14.7152 -0.00463435 0.000158213
-14.6049 -0.00470491 0.000161848
-14.4947 -0.00477696 0.000165587
-14.3848 -0.00485054 0.000169436
-14.275 -0.00492568 0.000173397
-14.1655 -0.00500244 0.000177474
-14.0562 -0.00508085 0.000181673
-13.9471 -0.00516098 0.000185998
-13.8382 -0.00524287 0.000190452
-13.7294 -0.00532657 0.000195042
-13.6209 -0.00541215 0.000199772
-13.5126 -0.00549965 0.000204648
-13.4044 -0.00558913 0.000209676
-13.2965 -0.00568066 0.00021486
-13.1887 -0.0057743 0.000220209
-13.0811 -0.00587012 0.000225727
-12.9737 -0.00596818 0.000231422
-12.8664 -0.00606856 0.0002373
-12.7593 -0.00617132 0.00024337
-12.6524 -0.00627656 0.00024964
-12.5457 -0.00638435 0.000256116
-12.4391 -0.00649477 0.000262809
-12.3327 -0.00660791 0.000269726
-12.2265 -0.00672386 0.000276878
-12.1204 -0.00684272 0.000284275
-12.0144 -0.00696458 0.000291927
-11.9086 -0.00708955 0.000299844
-11.803 -0.00721773 0.00030804
-11.6975 -0.00734925 0.000316526
-11.5922 -0.00748421 0.000325314
-11.487 -0.00762273 0.000334419
-11.3819 -0.00776495 0.000343855
-11.277 -0.007911 0.000353637
-11.1722 -0.00806102 0.000363781
-11.0676 -0.00821515 0.000374304
-10.9631 -0.00837355 0.000385224
-10.8587 -0.00853638 0.000396559
-10.7545 -0.00870381 0.00040833
-10.6503 -0.008876 0.000420557
-10.5463 -0.00905315 0.000433263
-10.4425 -0.00923546 0.000446472
-10.3387 -0.00942311 0.000460209
-10.2351 -0.00961633 0.000474499
-10.1316 -0.00981533 0.000489373
-10.0282 -0.0100204 0.000504859
-9.92496 -0.0102317 0.000520989
-9.82181 -0.0104495 0.000537798
-9.71877 -0.0106741 0.000555321
-9.61583 -0.0109059 0.000573596
-9.51301 -0.011145 0.000592665
-9.4103 -0.0113918 0.000612571
-9.30769 -0.0116467 0.000633361
-9.20518 -0.01191 0.000655084
-9.10278 -0.0121821 0.000677794
-9.00048 -0.0124634 0.000701546
-8.89828 -0.0127542 0.000726403
-8.79618 -0.0130552 0.000752428
-8.69417 -0.0133666 0.000779692
-8.59226 -0.0136891 0.000808269
-8.49044 -0.0140231 0.00083824
-8.38872 -0.0143692 0.00086969
-8.28708 -0.0147281 0.000902714
-8.18554 -0.0151002 0.00093741
-8.08408 -0.0154864 0.000973888
-7.98271 -0.0158874 0.00101226
-7.88143 -0.0163038 0.00105266
-7.78023 -0.0167365 0.00109521
-7.67911 -0.0171865 0.00114007
-7.57807 -0.0176545 0.0011874
-7.47712 -0.0181416 0.00123736
-7.37624 -0.018649 0.00129015
-7.27544 -0.0191776 0.00134597
-7.17471 -0.0197287 0.00140504
-7.07406 -0.0203037 0.00146761
-6.97348 -0.0209039 0.00153393
-6.87298 -0.0215309 0.00160431
-6.77254 -0.0221863 0.00167905
-6.67218 -0.0228718 0.00175852
-6.57188 -0.0235893 0.00184308
-6.47166 -0.024341 0.00193318
-6.37149 -0.025129 0.00202925
-6.2714 -0.0259556 0.00213184
-6.17136 -0.0268237 0.0022415
-6.07139 -0.0277358 0.00235888
-5.97148 -0.0286953 0.00248467
-5.87163 -0.0297054 0.00261967
-5.77184 -0.0307698 0.00276475
-5.67211 -0.0318925 0.00292091
-5.57243 -0.033078 0.00308926
-5.47281 -0.0343312 0.00327107
-5.37325 -0.0356572 0.00346774
-5.27373 -0.0370622 0.00368092
-5.17427 -0.0385525 0.00391243
-5.07487 -0.0401353 0.00416444
-4.97551 -0.0418188 0.00443938
-4.8762 -0.0436117 0.0047401
-4.77694 -0.0455242 0.00506994
-4.67772 -0.0475671 0.00543281
-4.57855 -0.0497532 0.00583332
-4.47943 -0.0520963 0.00627703
-4.38035 -0.0546122 0.00677056
-4.28131 -0.0573187 0.00732203
-4.18232 -0.0602357 0.00794131
-4.08336 -0.0633858 0.00864069
-3.98445 -0.0667939 0.00943542
-3.88557 -0.070488 0.0103447
-3.78673 -0.0744983 0.0113928
-3.68793 -0.078857 0.0126098
-3.58916 -0.0835969 0.0140333
-3.49043 -0.0887487 0.0157085
-3.39173 -0.0943387 0.0176865
-3.29307 -0.100386 0.0200208
-3.19443 -0.106902 0.0227586
-3.09583 -0.113901 0.0259313
-2.99725 -0.121418 0.0295501
-2.89871 -0.129531 0.0336166
-2.80019 -0.138381 0.0381513
-2.7017 -0.148166 0.0432305
-2.60323 -0.159118 0.0490102
-2.50479 -0.171481 0.0557358
-2.40638 -0.185501 0.0637441
-2.30798 -0.201416 0.0734739
-2.20961 -0.219456 0.0854903
-2.11126 -0.239823 0.100527
-2.01293 -0.262646 0.119541
-1.91462 -0.287891 0.143764
-1.81632 -0.315211 0.174742
-1.71804 -0.343719 0.214284
-1.61978 -0.371736 0.264248
-1.52154 -0.396629 0.326065
-1.42331 -0.415114 0.400051
-1.32509 -0.424256 0.484982
-1.22689 -0.422961 0.578807
-1.12869 -0.412569 0.680918
-1.03051 -0.395223 0.79488
-0.932337 -0.370042 0.929692
-0.834173 -0.328317 1.0988
-0.736016 -0.247729 1.31641
-0.637867 -0.0853928 1.58807
-0.539723 0.224465 1.8879
-0.441585 0.744199 2.12248
-0.343451 1.45063 2.12882
-0.24532 2.17228 1.78976
-0.147191 2.70338 1.16213
-0.0490634 2.96332 0.39788
0.0490634 2.96332 -0.39788
0.147191 2.70338 -1.16213
0.24532 2.17228 -1.78976
0.343451 1.45063 -2.12882
0.441585 0.744199 -2.12248
0.539723 0.224465 -1.8879
0.637867 -0.0853928 -1.58807
0.736016 -0.247729 -1.31641
0.834173 -0.328317 -1.0988
0.932337 -0.370042 -0.929692
1.03051 -0.395223 -0.79488
1.12869 -0.412569 -0.680918
1.22689 -0.422961 -0.578807
1.32509 -0.424256 -0.484982
1.42331 -0.415114 -0.400051
1.52154 -0.396629 -0.326065
1.61978 -0.371736 -0.264248
1.71804 -0.343719 -0.214284
1.81632 -0.315211 -0.174742
1.91462 -0.287891 -0.143764
2.01293 -0.262646 -0.119541
2.11126 -0.239823 -0.100527
2.20961 -0.219456 -0.0854903
2.30798 -0.201416 -0.0734739
2.40638 -0.185501 -0.0637441
2.50479 -0.171481 -0.0557358
2.60323 -0.159118 -0.0490102
2.7017 -0.148166 -0.0432305
2.80019 -0.138381 -0.0381513
2.89871 -0.129531 -0.0336166
2.99725 -0.121418 -0.0295501
3.09583 -0.113901 -0.0259313
3.19443 -0.106902 -0.0227586
3.29307 -0.100386 -0.0200208
3.39173 -0.0943387 -0.0176865
3.49043 -0.0887487 -0.0157085
3.58916 -0.0835969 -0.0140333
3.68793 -0.078857 -0.0126098
3.78673 -0.0744983 -0.0113928
3.88557 -0.070488 -0.0103447
3.98445 -0.0667939 -0.00943542
4.08336 -0.0633858 -0.00864069
4.18232 -0.0602357 -0.00794131
4.28131 -0.0573187 -0.00732203
4.38035 -0.0546122 -0.00677056
4.47943 -0.0520963 -0.00627703
4.57855 -0.0497532 -0.00583332
4.67772 -0.0475671 -0.00543281
4.77694 -0.0455242 -0.00506994
4.8762 -0.0436117 -0.0047401
4.97551 -0.0418188 -0.00443938
5.07487 -0.0401353 -0.00416444
5.17427 -0.0385525 -0.00391243
5.27373 -0.0370622 -0.00368092
5.37325 -0.0356572 -0.00346774
5.47281 -0.0343312 -0.00327107
5.57243 -0.033078 -0.00308926
5.67211 -0.0318925 -0.00292091
5.77184 -0.0307698 -0.00276475
5.87163 -0.0297054 -0.00261967
5.97148 -0.0286953 -0.00248467
6.07139 -0.0277358 -0.00235888
6.17136 -0.0268237 -0.0022415
6.2714 -0.0259556 -0.00213184
6.37149 -0.025129 -0.00202925
6.47166 -0.024341 -0.00193318
6.57188 -0.0235893 -0.00184308
6.67218 -0.0228718 -0.00175852
6.77254 -0.0221863 -0.00167905
6.87298 -0.0215309 -0.00160431
6.97348 -0.0209039 -0.00153393
7.07406 -0.0203037 -0.00146761
7.17471 -0.0197287 -0.00140504
7.27544 -0.0191776 -0.00134597
7.37624 -0.018649 -0.00129015
7.47712 -0.0181416 -0.00123736
7.57807 -0.0176545 -0.0011874
7.67911 -0.0171865 -0.00114007
7.78023 -0.0167365 -0.00109521
7.88143 -0.0163038 -0.00105266
7.98271 -0.0158874 -0.00101226
8.08408 -0.0154864 -0.000973888
8.18554 -0.0151002 -0.00093741
8.28708 -0.0147281 -0.000902714
8.38872 -0.0143692 -0.00086969
8.49044 -0.0140231 -0.00083824
8.59226 -0.0136891 -0.000808269
8.69417 -0.0133666 -0.000779692
8.79618 -0.0130552 -0.000752428
8.89828 -0.0127542 -0.000726403
9.00048 -0.0124634 -0.000701546
9.10278 -0.0121821 -0.000677794
9.20518 -0.01191 -0.000655084
9.30769 -0.0116467 -0.000633361
9.4103 -0.0113918 -0.000612571
9.51301 -0.011145 -0.000592665
9.61583 -0.0109059 -0.000573596
9.71877 -0.0106741 -0.000555321
9.82181 -0.0104495 -0.000537798
9.92496 -0.0102317 -0.000520989
10.0282 -0.0100204 -0.000504859
10.1316 -0.00981533 -0.000489373
10.2351 -0.00961633 -0.000474499
10.3387 -0.00942311 -0.000460209
10.4425 -0.00923546 -0.000446472
10.5463 -0.00905315 -0.000433263
10.6503 -0.008876 -0.000420557
10.7545 -0.00870381 -0.00040833
10.8587 -0.00853638 -0.000396559
10.9631 -0.00837355 -0.000385224
11.0676 -0.00821515 -0.000374304
11.1722 -0.00806102 -0.000363781
11.277 -0.007911 -0.000353637
11.3819 -0.00776495 -0.000343855
11.487 -0.00762273 -0.000334419
11.5922 -0.00748421 -0.000325314
11.6975 -0.00734925 -0.000316526
11.803 -0.00721773 -0.00030804
11.9086 -0.00708955 -0.000299844
12.0144 -0.00696458 -0.000291927
12.1204 -0.00684272 -0.000284275
12.2265 -0.00672386 -0.000276878
12.3327 -0.00660791 -0.000269726
12.4391 -0.00649477 -0.000262809
12.5457 -0.00638435 -0.000256116
12.6524 -0.00627656 -0.00024964
12.7593 -0.00617132 -0.00024337
12.8664 -0.00606856 -0.0002373
12.9737 -0.00596818 -0.000231422
13.0811 -0.00587012 -0.000225727
13.1887 -0.0057743 -0.000220209
13.2965 -0.00568066 -0.00021486
13.4044 -0.00558913 -0.000209676
13.5126 -0.00549965 -0.000204648
13.6209 -0.00541215 -0.000199772
13.7294 -0.00532657 -0.000195042
13.8382 -0.00524287 -0.000190452
13.9471 -0.00516098 -0.000185998
14.0562 -0.00508085 -0.000181673
14.1655 -0.00500244 -0.000177474
14.275 -0.00492568 -0.000173397
14.3848 -0.00485054 -0.000169436
14.4947 -0.00477696 -0.000165587
14.6049 -0.00470491 -0.000161848
14.7152 -0.00463435 -0.000158213
14.8258 -0.00456522 -0.000154679
14.9367 -0.00449749 -0.000151243
15.0477 -0.00443113 -0.000147901
15.159 -0.00436609 -0.000144651
15.2705 -0.00430234 -0.000141488
15.3823 -0.00423984 -0.000138411
15.4943 -0.00417857 -0.000135416
15.6066 -0.00411848 -0.0001325
15.7191 -0.00405955 -0.000129662
15.8319 -0.00400175 -0.000126898
15.9449 -0.00394505 -0.000124206
16.0582 -0.00388942 -0.000121583
16.1717 -0.00383482 -0.000119028
16.2856 -0.00378125 -0.000116538
16.3997 -0.00372866 -0.000114112
16.5141 -0.00367703 -0.000111746
16.6288 -0.00362635 -0.00010944
16.7437 -0.00357658 -0.000107192
16.859 -0.00352771 -0.000104999
16.9746 -0.0034797 -0.000102859
17.0905 -0.00343255 -0.000100773
17.2067 -0.00338622 -9.87367e-05
17.3232 -0.00334071 -9.67498e-05
17.4401 -0.00329598 -9.48105e-05
17.5572 -0.00325202 -9.29176e-05
17.6748 -0.00320882 -9.10695e-05
17.7926 -0.00316635 -8.9265e-05
17.9108 -0.00312459 -8.75026e-05
18.0294 -0.00308353 -8.57814e-05
18.1483 -0.00304316 -8.40999e-05
18.2676 -0.00300345 -8.24572e-05
18.3873 -0.00296439 -8.08519e-05
18.5074 -0.00292597 -7.92832e-05
18.6278 -0.00288817 -7.77498e-05
18.7487 -0.00285098 -7.6251e-05
18.8699 -0.00281437 -7.47855e-05
18.9916 -0.00277835 -7.33526e-05
19.1137 -0.00274289 -7.19512e-05
19.2362 -0.00270799 -7.05806e-05
19.3592 -0.00267362 -6.92398e-05
19.4826 -0.00263979 -6.79281e-05
19.6065 -0.00260646 -6.66445e-05
19.7309 -0.00257365 -6.53885e-05
19.8557 -0.00254132 -6.41591e-05
19.9811 -0.00250948 -6.29557e-05
20.1069 -0.00247811 -6.17776e-05
20.2333 -0.0024472 -6.06241e-05
20.3602 -0.00241673 -5.94945e-05
20.4876 -0.00238671 -5.83882e-05
20.6156 -0.00235712 -5.73046e-05
20.7441 -0.00232795 -5.6243e-05
20.8732 -0.00229918 -5.52029e-05
21.0029 -0.00227082 -5.41837e-05
21.1332 -0.00224286 -5.31848e-05
21.2642 -0.00221527 -5.22058e-05
21.3958 -0.00218806 -5.1246e-05
21.528 -0.00216122 -5.03051e-05
21.6609 -0.00213474 -4.93824e-05
21.7945 -0.0021086 -4.84775e-05
21.9288 -0.00208281 -4.759e-05
22.0639 -0.00205735 -4.67194e-05
22.1997 -0.00203222 -4.58652e-05
22.3363 -0.00200741 -4.5027e-05
22.4736 -0.0019829 -4.42045e-05
22.6118 -0.00195871 -4.33971e-05
22.7509 -0.0019348 -4.26045e-05
22.8908 -0.00191119 -4.18263e-05
23.0316 -0.00188786 -4.10622e-05
23.1733 -0.0018648 -4.03117e-05
23.316 -0.00184202 -3.95744e-05
23.4597 -0.00181949 -3.88502e-05
23.6044 -0.00179722 -3.81384e-05
23.7502 -0.00177519 -3.7439e-05
23.8971 -0.00175341 -3.67514e-05
24.0451 -0.00173186 -3.60754e-05
24.1944 -0.00171053 -3.54107e-05
24.3448 -0.00168943 -3.47569e-05
24.4966 -0.00166853 -3.41137e-05
24.6496 -0.00164785 -3.34809e-05
24.8041 -0.00162736 -3.2858e-05
24.9601 -0.00160707 -3.22449e-05
25.1175 -0.00158696 -3.16411e-05
25.2766 -0.00156702 -3.10465e-05
25.4373 -0.00154726 -3.04606e-05
25.5998 -0.00152766 -2.98832e-05
25.7641 -0.00150821 -2.9314e-05
25.9304 -0.00148891 -2.87527e-05
26.0988 -0.00146974 -2.81989e-05
26.2693 -0.0014507 -2.76523e-05
26.4421 -0.00143177 -2.71127e-05
26.6174 -0.00141296 -2.65797e-05
26.7954 -0.00139424 -2.60528e-05
26.9761 -0.0013756 -2.55319e-05
27.1598 -0.00135703 -2.50163e-05
27.3468 -0.00133851 -2.45059e-05
27.5373 -0.00132004 -2.4e-05
27.7317 -0.00130159 -2.34982e-05
27.9302 -0.00128313 -2.3e-05
28.1333 -0.00126465 -2.25047e-05
28.3415 -0.00124612 -2.20116e-05
28.5554 -0.0012275 -2.15199e-05
28.7758 -0.00120876 -2.10286e-05
29.0035 -0.00118984 -2.05366e-05
29.2396 -0.00117068 -2.00423e-05
29.4858 -0.0011512 -1.95438e-05
29.7441 -0.00113128 -1.90384e-05
30.0173 -0.00111075 -1.85225e-05
30.3101 -0.00108938 -1.79903e-05
30.6297 -0.00106675 -1.74323e-05
30.9905 -0.00104204 -1.68297e-05
31.4301 -0.00101307 -1.61326e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1Classic/GAp_FRG.txt <==
-31.4301 -0.00101369 1.61414e-05
-30.9905 -0.0010427 1.6834e-05
-30.6297 -0.00106746 1.74351e-05
-30.3101 -0.00109011 1.79978e-05
-30.0173 -0.0011115 1.85278e-05
-29.7441 -0.00113205 1.90437e-05
-29.4858 -0.00115199 1.95494e-05
-29.2396 -0.0011715 2.0049e-05
-29.0035 -0.00119069 2.05425e-05
-28.7758 -0.00120963 2.10365e-05
-28.5554 -0.0012284 2.15271e-05
-28.3415 -0.00124704 2.20211e-05
-28.1333 -0.00126559 2.25145e-05
-27.9302 -0.0012841 2.30125e-05
-27.7317 -0.00130258 2.35117e-05
-27.5373 -0.00132107 2.40162e-05
-27.3468 -0.00133958 2.45233e-05
-27.1598 -0.00135812 2.50366e-05
-26.9761 -0.00137672 2.55533e-05
-26.7954 -0.00139539 2.60775e-05
-26.6174 -0.00141415 2.66058e-05
-26.4421 -0.001433 2.71426e-05
-26.2693 -0.00145196 2.76839e-05
-26.0988 -0.00147104 2.82346e-05
-25.9304 -0.00149025 2.87902e-05
-25.7641 -0.00150959 2.93558e-05
-25.5998 -0.00152908 2.9927e-05
-25.4373 -0.00154872 3.05087e-05
-25.2766 -0.00156853 3.10965e-05
-25.1175 -0.00158851 3.16953e-05
-24.9601 -0.00160866 3.23009e-05
-24.8041 -0.001629 3.29181e-05
-24.6496 -0.00164953 3.35429e-05
-24.4966 -0.00167026 3.41799e-05
-24.3448 -0.0016912 3.4825e-05
-24.1944 -0.00171235 3.54829e-05
-24.0451 -0.00173373 3.61497e-05
-23.8971 -0.00175533 3.683e-05
-23.7502 -0.00177716 3.75194e-05
-23.6044 -0.00179924 3.82229e-05
-23.4597 -0.00182156 3.89362e-05
-23.316 -0.00184414 3.96648e-05
-23.1733 -0.00186699 4.04038e-05
-23.0316 -0.0018901 4.11585e-05
-22.8908 -0.00191349 4.1924e-05
-22.7509 -0.00193716 4.27063e-05
-22.6118 -0.00196112 4.35003e-05
-22.4736 -0.00198538 4.43119e-05
-22.3363 -0.00200994 4.51356e-05
-22.1997 -0.00203481 4.59778e-05
-22.0639 -0.00206001 4.68331e-05
-21.9288 -0.00208553 4.77082e-05
-21.7945 -0.00211139 4.85973e-05
-21.6609 -0.0021376 4.95066e-05
-21.528 -0.00216415 5.04301e-05
-21.3958 -0.00219107 5.13749e-05
-21.2642 -0.00221835 5.23354e-05
-21.1332 -0.00224601 5.33186e-05
-21.0029 -0.00227405 5.43181e-05
-20.8732 -0.00230248 5.53411e-05
-20.7441 -0.00233132 5.63813e-05
-20.6156 -0.00236057 5.74467e-05
-20.4876 -0.00239025 5.85305e-05
-20.3602 -0.00242035 5.96404e-05
-20.2333 -0.0024509 6.07691e-05
-20.1069 -0.00248189 6.19248e-05
-19.9811 -0.00251334 6.31008e-05
-19.8557 -0.00254527 6.4306e-05
-19.7309 -0.00257768 6.55334e-05
-19.6065 -0.00261058 6.67911e-05
-19.4826 -0.00264398 6.80712e-05
-19.3592 -0.0026779 6.93827e-05
-19.2362 -0.00271235 7.07182e-05
-19.1137 -0.00274734 7.20865e-05
-18.9916 -0.00278288 7.34793e-05
-18.8699 -0.00281897 7.49053e-05
-18.7487 -0.00285564 7.63567e-05
-18.6278 -0.0028929 7.78447e-05
-18.5074 -0.00293076 7.93616e-05
-18.3873 -0.00296924 8.09179e-05
-18.2676 -0.00300835 8.25042e-05
-18.1483 -0.0030481 8.41316e-05
-18.0294 -0.00308853 8.57911e-05
-17.9108 -0.00312964 8.74941e-05
-17.7926 -0.00317144 8.92306e-05
-17.6748 -0.00321395 9.1012e-05
-17.5572 -0.00325719 9.28283e-05
-17.4401 -0.00330116 9.46932e-05
-17.3232 -0.00334589 9.65978e-05
-17.2067 -0.00339141 9.85569e-05
-17.0905 -0.00343773 0.00010056
-16.9746 -0.00348489 0.00010262
-16.859 -0.00353289 0.000104727
-16.7437 -0.00358178 0.000106895
-16.6288 -0.00363155 0.000109113
-16.5141 -0.00368224 0.000111395
-16.3997 -0.00373387 0.000113729
-16.2856 -0.00378644 0.000116132
-16.1717 -0.00384 0.000118592
-16.0582 -0.00389458 0.00012113
-15.9449 -0.00395021 0.000123731
-15.8319 -0.00400691 0.000126413
-15.7191 -0.00406473 0.000129161
-15.6066 -0.00412368 0.000131994
-15.4943 -0.0041838 0.000134896
-15.3823 -0.00424511 0.000137885
-15.2705 -0.00430763 0.000140947
-15.159 -0.00437141 0.000144104
-15.0477 -0.00443649 0.000147344
-14.9367 -0.00450292 0.00015069
-14.8258 -0.00457073 0.000154126
-14.7152 -0.00463998 0.000157675
-14.6049 -0.0047107 0.000161317
-14.4947 -0.00478292 0.000165076
-14.3848 -0.00485668 0.000168935
-14.275 -0.00493202 0.000172921
-14.1655 -0.00500899 0.000177015
-14.0562 -0.00508765 0.000181249
-13.9471 -0.00516805 0.000185604
-13.8382 -0.00525027 0.000190113
-13.7294 -0.00533437 0.000194751
-13.6209 -0.00542038 0.000199553
-13.5126 -0.00550835 0.000204491
-13.4044 -0.00559835 0.000209602
-13.2965 -0.00569041 0.000214861
-13.1887 -0.00578461 0.000220311
-13.0811 -0.00588104 0.000225929
-12.9737 -0.00597977 0.000231758
-12.8664 -0.00608089 0.000237767
-12.7593 -0.00618447 0.000244
-12.6524 -0.00629059 0.000250426
-12.5457 -0.00639931 0.000257086
-12.4391 -0.0065107 0.000263947
-12.3327 -0.00662485 0.000271063
-12.2265 -0.00674185 0.000278401
-12.1204 -0.0068618 0.000286015
-12.0144 -0.00698482 0.000293876
-11.9086 -0.00711102 0.000302043
-11.803 -0.0072405 0.000310477
-11.6975 -0.00737339 0.000319236
-11.5922 -0.00750977 0.000328281
-11.487 -0.00764976 0.00033768
-11.3819 -0.0077935 0.0003474
-11.277 -0.00794112 0.000357517
-11.1722 -0.0080928 0.000367987
-11.0676 -0.0082487 0.000378894
-10.9631 -0.00840895 0.000390191
-10.8587 -0.00857371 0.000401957
-10.7545 -0.00874317 0.000414159
-10.6503 -0.00891752 0.000426908
-10.5463 -0.00909693 0.000440139
-10.4425 -0.00928166 0.000453943
-10.3387 -0.00947193 0.00046829
-10.2351 -0.00966791 0.000483287
-10.1316 -0.00986986 0.000498868
-10.0282 -0.0100781 0.000515192
-9.92496 -0.0102928 0.000532219
-9.82181 -0.0105143 0.000550029
-9.71877 -0.0107428 0.000568578
-9.61583 -0.0109788 0.000588051
-9.51301 -0.0112224 0.000608354
-9.4103 -0.0114741 0.000629669
-9.30769 -0.0117342 0.000651966
-9.20518 -0.0120031 0.000675407
-9.10278 -0.0122811 0.000699879
-9.00048 -0.0125688 0.000725561
-8.89828 -0.0128663 0.000752314
-8.79618 -0.0131742 0.000780308
-8.69417 -0.013493 0.000809459
-8.59226 -0.0138232 0.000839973
-8.49044 -0.0141654 0.000871731
-8.38872 -0.0145201 0.000904994
-8.28708 -0.0148881 0.000939681
-8.18554 -0.01527 0.000976112
-8.08408 -0.0156666 0.0010142
-7.98271 -0.0160785 0.00105433
-7.88143 -0.0165067 0.00109643
-7.78023 -0.0169518 0.00114093
-7.67911 -0.0174149 0.00118783
-7.57807 -0.0178971 0.00123762
-7.47712 -0.0183994 0.00129014
-7.37624 -0.0189226 0.00134577
-7.27544 -0.0194675 0.00140436
-7.17471 -0.0200355 0.00146651
-7.07406 -0.020628 0.00153216
-6.97348 -0.0212468 0.00160168
-6.87298 -0.021893 0.00167455
-6.77254 -0.0225676 0.00175137
-6.67218 -0.0232726 0.00183214
-6.57188 -0.0240104 0.00191784
-6.47166 -0.0247833 0.00200847
-6.37149 -0.0255934 0.00210484
-6.2714 -0.0264429 0.00220692
-6.17136 -0.0273347 0.0023163
-6.07139 -0.0282722 0.0024331
-5.97148 -0.0292582 0.00255858
-5.87163 -0.0302961 0.00269291
-5.77184 -0.0313898 0.00283755
-5.67211 -0.0325437 0.00299232
-5.57243 -0.0337621 0.00315937
-5.47281 -0.0350508 0.00333875
-5.37325 -0.0364155 0.00353248
-5.27373 -0.0378625 0.00374125
-5.17427 -0.039399 0.00396781
-5.07487 -0.0410336 0.00421288
-4.97551 -0.0427751 0.00448152
-4.8762 -0.0446346 0.00477537
-4.77694 -0.0466233 0.00509978
-4.67772 -0.048754 0.00546041
-4.57855 -0.0510414 0.00586704
-4.47943 -0.0535016 0.00632428
-4.38035 -0.056148 0.00684612
-4.28131 -0.0589981 0.00744305
-4.18232 -0.0620681 0.00812944
-4.08336 -0.065373 0.00891748
-3.98445 -0.0689252 0.00982308
-3.88557 -0.0727423 0.0108433
-3.78673 -0.0768417 0.011977
-3.68793 -0.0812642 0.0132101
-3.58916 -0.0860814 0.0145389
-3.49043 -0.0913825 0.0159754
-3.39173 -0.0972608 0.0175683
-3.29307 -0.103816 0.0193718
-3.19443 -0.111149 0.0214724
-3.09583 -0.119378 0.023948
-2.99725 -0.128633 0.026917
-2.89871 -0.139086 0.0305018
-2.80019 -0.150933 0.0348957
-2.7017 -0.164424 0.0403168
-2.60323 -0.179841 0.047102
-2.50479 -0.197554 0.0556598
-2.40638 -0.21798 0.0666268
-2.30798 -0.24163 0.0808142
-2.20961 -0.269028 0.0994468
-2.11126 -0.300814 0.124165
-2.01293 -0.337507 0.157505
-1.91462 -0.379483 0.202952
-1.81632 -0.426357 0.265913
-1.71804 -0.476477 0.354515
-1.61978 -0.52341 0.482128
-1.52154 -0.548221 0.667981
-1.42331 -0.498807 0.925855
-1.32509 -0.28781 1.21051
-1.22689 0.106433 1.36322
-1.12869 0.519736 1.26727
-1.03051 0.778724 1.0158
-0.932337 0.881343 0.754985
-0.834173 0.891214 0.544354
-0.736016 0.860862 0.390103
-0.637867 0.817985 0.280737
-0.539723 0.776019 0.202458
-0.441585 0.739792 0.145444
-0.343451 0.711286 0.102051
-0.24532 0.690418 0.0677287
-0.147191 0.676802 0.0386108
-0.0490634 0.670013 0.0126228
0.0490634 0.670013 -0.0126228
0.147191 0.676802 -0.0386108
0.24532 0.690418 -0.0677287
0.343451 0.711286 -0.102051
0.441585 0.739792 -0.145444
0.539723 0.776019 -0.202458
0.637867 0.817985 -0.280737
0.736016 0.860862 -0.390103
0.834173 0.891214 -0.544354
0.932337 0.881343 -0.754985
1.03051 0.778724 -1.0158
1.12869 0.519736 -1.26727
1.22689 0.106433 -1.36322
1.32509 -0.28781 -1.21051
1.42331 -0.498807 -0.925855
1.52154 -0.548221 -0.667981
1.61978 -0.52341 -0.482128
1.71804 -0.476477 -0.354515
1.81632 -0.426357 -0.265913
1.91462 -0.379483 -0.202952
2.01293 -0.337507 -0.157505
2.11126 -0.300814 -0.124165
2.20961 -0.269028 -0.0994468
2.30798 -0.24163 -0.0808142
2.40638 -0.21798 -0.0666268
2.50479 -0.197554 -0.0556598
2.60323 -0.179841 -0.047102
2.7017 -0.164424 -0.0403168
2.80019 -0.150933 -0.0348957
2.89871 -0.139086 -0.0305018
2.99725 -0.128633 -0.026917
3.09583 -0.119378 -0.023948
3.19443 -0.111149 -0.0214724
3.29307 -0.103816 -0.0193718
3.39173 -0.0972608 -0.0175683
3.49043 -0.0913825 -0.0159754
3.58916 -0.0860814 -0.0145389
3.68793 -0.0812642 -0.0132101
3.78673 -0.0768417 -0.011977
3.88557 -0.0727423 -0.0108433
3.98445 -0.0689252 -0.00982308
4.08336 -0.065373 -0.00891748
4.18232 -0.0620681 -0.00812944
4.28131 -0.0589981 -0.00744305
4.38035 -0.056148 -0.00684612
4.47943 -0.0535016 -0.00632428
4.57855 -0.0510414 -0.00586704
4.67772 -0.048754 -0.00546041
4.77694 -0.0466233 -0.00509978
4.8762 -0.0446346 -0.00477537
4.97551 -0.0427751 -0.00448152
5.07487 -0.0410336 -0.00421288
5.17427 -0.039399 -0.00396781
5.27373 -0.0378625 -0.00374125
5.37325 -0.0364155 -0.00353248
5.47281 -0.0350508 -0.00333875
5.57243 -0.0337621 -0.00315937
5.67211 -0.0325437 -0.00299232
5.77184 -0.0313898 -0.00283755
5.87163 -0.0302961 -0.00269291
5.97148 -0.0292582 -0.00255858
6.07139 -0.0282722 -0.0024331
6.17136 -0.0273347 -0.0023163
6.2714 -0.0264429 -0.00220692
6.37149 -0.0255934 -0.00210484
6.47166 -0.0247833 -0.00200847
6.57188 -0.0240104 -0.00191784
6.67218 -0.0232726 -0.00183214
6.77254 -0.0225676 -0.00175137
6.87298 -0.021893 -0.00167455
6.97348 -0.0212468 -0.00160168
7.07406 -0.020628 -0.00153216
7.17471 -0.0200355 -0.00146651
7.27544 -0.0194675 -0.00140436
7.37624 -0.0189226 -0.00134577
7.47712 -0.0183994 -0.00129014
7.57807 -0.0178971 -0.00123762
7.67911 -0.0174149 -0.00118783
7.78023 -0.0169518 -0.00114093
7.88143 -0.0165067 -0.00109643
7.98271 -0.0160785 -0.00105433
8.08408 -0.0156666 -0.0010142
8.18554 -0.01527 -0.000976112
8.28708 -0.0148881 -0.000939681
8.38872 -0.0145201 -0.000904994
8.49044 -0.0141654 -0.000871731
8.59226 -0.0138232 -0.000839973
8.69417 -0.013493 -0.000809459
8.79618 -0.0131742 -0.000780308
8.89828 -0.0128663 -0.000752314
9.00048 -0.0125688 -0.000725561
9.10278 -0.0122811 -0.000699879
9.20518 -0.0120031 -0.000675407
9.30769 -0.0117342 -0.000651966
9.4103 -0.0114741 -0.000629669
9.51301 -0.0112224 -0.000608354
9.61583 -0.0109788 -0.000588051
9.71877 -0.0107428 -0.000568578
9.82181 -0.0105143 -0.000550029
9.92496 -0.0102928 -0.000532219
10.0282 -0.0100781 -0.000515192
10.1316 -0.00986986 -0.000498868
10.2351 -0.00966791 -0.000483287
10.3387 -0.00947193 -0.00046829
10.4425 -0.00928166 -0.000453943
10.5463 -0.00909693 -0.000440139
10.6503 -0.00891752 -0.000426908
10.7545 -0.00874317 -0.000414159
10.8587 -0.00857371 -0.000401957
10.9631 -0.00840895 -0.000390191
11.0676 -0.0082487 -0.000378894
11.1722 -0.0080928 -0.000367987
11.277 -0.00794112 -0.000357517
11.3819 -0.0077935 -0.0003474
11.487 -0.00764976 -0.00033768
11.5922 -0.00750977 -0.000328281
11.6975 -0.00737339 -0.000319236
11.803 -0.0072405 -0.000310477
11.9086 -0.00711102 -0.000302043
12.0144 -0.00698482 -0.000293876
12.1204 -0.0068618 -0.000286015
12.2265 -0.00674185 -0.000278401
12.3327 -0.00662485 -0.000271063
12.4391 -0.0065107 -0.000263947
12.5457 -0.00639931 -0.000257086
12.6524 -0.00629059 -0.000250426
12.7593 -0.00618447 -0.000244
12.8664 -0.00608089 -0.000237767
12.9737 -0.00597977 -0.000231758
13.0811 -0.00588104 -0.000225929
13.1887 -0.00578461 -0.000220311
13.2965 -0.00569041 -0.000214861
13.4044 -0.00559835 -0.000209602
13.5126 -0.00550835 -0.000204491
13.6209 -0.00542038 -0.000199553
13.7294 -0.00533437 -0.000194751
13.8382 -0.00525027 -0.000190113
13.9471 -0.00516805 -0.000185604
14.0562 -0.00508765 -0.000181249
14.1655 -0.00500899 -0.000177015
14.275 -0.00493202 -0.000172921
14.3848 -0.00485668 -0.000168935
14.4947 -0.00478292 -0.000165076
14.6049 -0.0047107 -0.000161317
14.7152 -0.00463998 -0.000157675
14.8258 -0.00457073 -0.000154126
14.9367 -0.00450292 -0.00015069
15.0477 -0.00443649 -0.000147344
15.159 -0.00437141 -0.000144104
15.2705 -0.00430763 -0.000140947
15.3823 -0.00424511 -0.000137885
15.4943 -0.0041838 -0.000134896
15.6066 -0.00412368 -0.000131994
15.7191 -0.00406473 -0.000129161
15.8319 -0.00400691 -0.000126413
15.9449 -0.00395021 -0.000123731
16.0582 -0.00389458 -0.00012113
16.1717 -0.00384 -0.000118592
16.2856 -0.00378644 -0.000116132
16.3997 -0.00373387 -0.000113729
16.5141 -0.00368224 -0.000111395
16.6288 -0.00363155 -0.000109113
16.7437 -0.00358178 -0.000106895
16.859 -0.00353289 -0.000104727
16.9746 -0.00348489 -0.00010262
17.0905 -0.00343773 -0.00010056
17.2067 -0.00339141 -9.85569e-05
17.3232 -0.00334589 -9.65978e-05
17.4401 -0.00330116 -9.46932e-05
17.5572 -0.00325719 -9.28283e-05
17.6748 -0.00321395 -9.1012e-05
17.7926 -0.00317144 -8.92306e-05
17.9108 -0.00312964 -8.74941e-05
18.0294 -0.00308853 -8.57911e-05
18.1483 -0.0030481 -8.41316e-05
18.2676 -0.00300835 -8.25042e-05
18.3873 -0.00296924 -8.09179e-05
18.5074 -0.00293076 -7.93616e-05
18.6278 -0.0028929 -7.78447e-05
18.7487 -0.00285564 -7.63567e-05
18.8699 -0.00281897 -7.49053e-05
18.9916 -0.00278288 -7.34793e-05
19.1137 -0.00274734 -7.20865e-05
19.2362 -0.00271235 -7.07182e-05
19.3592 -0.0026779 -6.93827e-05
19.4826 -0.00264398 -6.80712e-05
19.6065 -0.00261058 -6.67911e-05
19.7309 -0.00257768 -6.55334e-05
19.8557 -0.00254527 -6.4306e-05
19.9811 -0.00251334 -6.31008e-05
20.1069 -0.00248189 -6.19248e-05
20.2333 -0.0024509 -6.07691e-05
20.3602 -0.00242035 -5.96404e-05
20.4876 -0.00239025 -5.85305e-05
20.6156 -0.00236057 -5.74467e-05
20.7441 -0.00233132 -5.63813e-05
20.8732 -0.00230248 -5.53411e-05
21.0029 -0.00227405 -5.43181e-05
21.1332 -0.00224601 -5.33186e-05
21.2642 -0.00221835 -5.23354e-05
21.3958 -0.00219107 -5.13749e-05
21.528 -0.00216415 -5.04301e-05
21.6609 -0.0021376 -4.95066e-05
21.7945 -0.00211139 -4.85973e-05
21.9288 -0.00208553 -4.77082e-05
22.0639 -0.00206001 -4.68331e-05
22.1997 -0.00203481 -4.59778e-05
22.3363 -0.00200994 -4.51356e-05
22.4736 -0.00198538 -4.43119e-05
22.6118 -0.00196112 -4.35003e-05
22.7509 -0.00193716 -4.27063e-05
22.8908 -0.00191349 -4.1924e-05
23.0316 -0.0018901 -4.11585e-05
23.1733 -0.00186699 -4.04038e-05
23.316 -0.00184414 -3.96648e-05
23.4597 -0.00182156 -3.89362e-05
23.6044 -0.00179924 -3.82229e-05
23.7502 -0.00177716 -3.75194e-05
23.8971 -0.00175533 -3.683e-05
24.0451 -0.00173373 -3.61497e-05
24.1944 -0.00171235 -3.54829e-05
24.3448 -0.0016912 -3.4825e-05
24.4966 -0.00167026 -3.41799e-05
24.6496 -0.00164953 -3.35429e-05
24.8041 -0.001629 -3.29181e-05
24.9601 -0.00160866 -3.23009e-05
25.1175 -0.00158851 -3.16953e-05
25.2766 -0.00156853 -3.10965e-05
25.4373 -0.00154872 -3.05087e-05
25.5998 -0.00152908 -2.9927e-05
25.7641 -0.00150959 -2.93558e-05
25.9304 -0.00149025 -2.87902e-05
26.0988 -0.00147104 -2.82346e-05
26.2693 -0.00145196 -2.76839e-05
26.4421 -0.001433 -2.71426e-05
26.6174 -0.00141415 -2.66058e-05
26.7954 -0.00139539 -2.60775e-05
26.9761 -0.00137672 -2.55533e-05
27.1598 -0.00135812 -2.50366e-05
27.3468 -0.00133958 -2.45233e-05
27.5373 -0.00132107 -2.40162e-05
27.7317 -0.00130258 -2.35117e-05
27.9302 -0.0012841 -2.30125e-05
28.1333 -0.00126559 -2.25145e-05
28.3415 -0.00124704 -2.20211e-05
28.5554 -0.0012284 -2.15271e-05
28.7758 -0.00120963 -2.10365e-05
29.0035 -0.00119069 -2.05425e-05
29.2396 -0.0011715 -2.0049e-05
29.4858 -0.00115199 -1.95494e-05
29.7441 -0.00113205 -1.90437e-05
30.0173 -0.0011115 -1.85278e-05
30.3101 -0.00109011 -1.79978e-05
30.6297 -0.00106746 -1.74351e-05
30.9905 -0.0010427 -1.6834e-05
31.4301 -0.00101369 -1.61414e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1Classic/GRpOneLoop.txt <==
-31.4301 -0.00101409 -1.61652e-05
-30.9905 -0.00104312 -1.68648e-05
-30.6297 -0.00106789 -1.74695e-05
-30.3101 -0.00109057 -1.80295e-05
-30.0173 -0.00111199 -1.85636e-05
-29.7441 -0.00113255 -1.90814e-05
-29.4858 -0.00115252 -1.95887e-05
-29.2396 -0.00117205 -2.00892e-05
-29.0035 -0.00119126 -2.05854e-05
-28.7758 -0.00121022 -2.10794e-05
-28.5554 -0.00122901 -2.15726e-05
-28.3415 -0.00124767 -2.20663e-05
-28.1333 -0.00126625 -2.25615e-05
-27.9302 -0.00128478 -2.30589e-05
-27.7317 -0.00130328 -2.35593e-05
-27.5373 -0.00132178 -2.40632e-05
-27.3468 -0.0013403 -2.45714e-05
-27.1598 -0.00135887 -2.50841e-05
-26.9761 -0.00137749 -2.5602e-05
-26.7954 -0.00139618 -2.61254e-05
-26.6174 -0.00141495 -2.66546e-05
-26.4421 -0.00143382 -2.71902e-05
-26.2693 -0.0014528 -2.77324e-05
-26.0988 -0.00147189 -2.82816e-05
-25.9304 -0.00149112 -2.88381e-05
-25.7641 -0.00151048 -2.94022e-05
-25.5998 -0.00152999 -2.99743e-05
-25.4373 -0.00154965 -3.05546e-05
-25.2766 -0.00156948 -3.11436e-05
-25.1175 -0.00158947 -3.17413e-05
-24.9601 -0.00160965 -3.23483e-05
-24.8041 -0.00163001 -3.29647e-05
-24.6496 -0.00165056 -3.3591e-05
-24.4966 -0.00167131 -3.42273e-05
-24.3448 -0.00169228 -3.48741e-05
-24.1944 -0.00171345 -3.55316e-05
-24.0451 -0.00173485 -3.62001e-05
-23.8971 -0.00175648 -3.688e-05
-23.7502 -0.00177834 -3.75716e-05
-23.6044 -0.00180044 -3.82752e-05
-23.4597 -0.00182279 -3.89912e-05
-23.316 -0.0018454 -3.97199e-05
-23.1733 -0.00186827 -4.04616e-05
-23.0316 -0.00189142 -4.12168e-05
-22.8908 -0.00191484 -4.19858e-05
-22.7509 -0.00193854 -4.27689e-05
-22.6118 -0.00196253 -4.35666e-05
-22.4736 -0.00198683 -4.43793e-05
-22.3363 -0.00201143 -4.52073e-05
-22.1997 -0.00203634 -4.60511e-05
-22.0639 -0.00206157 -4.6911e-05
-21.9288 -0.00208714 -4.77877e-05
-21.7945 -0.00211304 -4.86813e-05
-21.6609 -0.00213928 -4.95926e-05
-21.528 -0.00216588 -5.05218e-05
-21.3958 -0.00219284 -5.14696e-05
-21.2642 -0.00222017 -5.24363e-05
-21.1332 -0.00224787 -5.34226e-05
-21.0029 -0.00227597 -5.4429e-05
-20.8732 -0.00230446 -5.54559e-05
-20.7441 -0.00233335 -5.6504e-05
-20.6156 -0.00236266 -5.75738e-05
-20.4876 -0.00239239 -5.8666e-05
-20.3602 -0.00242256 -5.97811e-05
-20.2333 -0.00245317 -6.09198e-05
-20.1069 -0.00248423 -6.20827e-05
-19.9811 -0.00251576 -6.32705e-05
-19.8557 -0.00254776 -6.4484e-05
-19.7309 -0.00258025 -6.57238e-05
-19.6065 -0.00261324 -6.69906e-05
-19.4826 -0.00264673 -6.82853e-05
-19.3592 -0.00268075 -6.96086e-05
-19.2362 -0.0027153 -7.09613e-05
-19.1137 -0.00275039 -7.23443e-05
-18.9916 -0.00278604 -7.37585e-05
-18.8699 -0.00282227 -7.52047e-05
-18.7487 -0.00285908 -7.66839e-05
-18.6278 -0.00289648 -7.8197e-05
-18.5074 -0.0029345 -7.97451e-05
-18.3873 -0.00297315 -8.13291e-05
-18.2676 -0.00301244 -8.29502e-05
-18.1483 -0.00305239 -8.46094e-05
-18.0294 -0.00309301 -8.63079e-05
-17.9108 -0.00313432 -8.80469e-05
-17.7926 -0.00317633 -8.98275e-05
-17.6748 -0.00321908 -9.16511e-05
-17.5572 -0.00326256 -9.35189e-05
-17.4401 -0.0033068 -9.54324e-05
-17.3232 -0.00335182 -9.73929e-05
-17.2067 -0.00339764 -9.94019e-05
-17.0905 -0.00344428 -0.000101461
-16.9746 -0.00349176 -0.000103572
-16.859 -0.0035401 -0.000105735
-16.7437 -0.00358932 -0.000107954
-16.6288 -0.00363944 -0.000110229
-16.5141 -0.00369049 -0.000112563
-16.3997 -0.0037425 -0.000114958
-16.2856 -0.00379548 -0.000117414
-16.1717 -0.00384946 -0.000119935
-16.0582 -0.00390447 -0.000122523
-15.9449 -0.00396054 -0.00012518
-15.8319 -0.00401769 -0.000127907
-15.7191 -0.00407595 -0.000130708
-15.6066 -0.00413536 -0.000133585
-15.4943 -0.00419594 -0.00013654
-15.3823 -0.00425772 -0.000139577
-15.2705 -0.00432075 -0.000142697
-15.159 -0.00438505 -0.000145905
-15.0477 -0.00445065 -0.000149203
-14.9367 -0.00451761 -0.000152593
-14.8258 -0.00458594 -0.000156081
-14.7152 -0.0046557 -0.000159668
-14.6049 -0.00472692 -0.000163359
-14.4947 -0.00479965 -0.000167157
-14.3848 -0.00487392 -0.000171066
-14.275 -0.00494979 -0.000175091
-14.1655 -0.0050273 -0.000179235
-14.0562 -0.0051065 -0.000183504
-13.9471 -0.00518744 -0.000187901
-13.8382 -0.00527018 -0.000192432
-13.7294 -0.00535476 -0.000197102
-13.6209 -0.00544124 -0.000201915
-13.5126 -0.00552968 -0.000206879
-13.4044 -0.00562014 -0.000211998
-13.2965 -0.00571269 -0.000217278
-13.1887 -0.0058074 -0.000222727
-13.0811 -0.00590431 -0.000228351
-12.9737 -0.00600352 -0.000234156
-12.8664 -0.00610509 -0.000240151
-12.7593 -0.00620911 -0.000246343
-12.6524 -0.00631564 -0.00025274
-12.5457 -0.00642477 -0.000259351
-12.4391 -0.00653659 -0.000266184
-12.3327 -0.0066512 -0.00027325
-12.2265 -0.00676867 -0.000280558
-12.1204 -0.00688912 -0.000288119
-12.0144 -0.00701264 -0.000295944
-11.9086 -0.00713934 -0.000304043
-11.803 -0.00726933 -0.00031243
-11.6975 -0.00740274 -0.000321118
-11.5922 -0.00753967 -0.000330119
-11.487 -0.00768025 -0.000339449
-11.3819 -0.00782463 -0.000349121
-11.277 -0.00797293 -0.000359153
-11.1722 -0.0081253 -0.000369561
-11.0676 -0.0082819 -0.000380363
-10.9631 -0.00844288 -0.000391577
-10.8587 -0.00860842 -0.000403224
-10.7545 -0.00877868 -0.000415324
-10.6503 -0.00895384 -0.000427901
-10.5463 -0.00913411 -0.000440977
-10.4425 -0.00931968 -0.000454577
-10.3387 -0.00951077 -0.000468729
-10.2351 -0.00970759 -0.000483461
-10.1316 -0.00991038 -0.000498802
-10.0282 -0.0101194 -0.000514784
-9.92496 -0.0103349 -0.000531442
-9.82181 -0.0105571 -0.000548812
-9.71877 -0.0107864 -0.000566932
-9.61583 -0.011023 -0.000585842
-9.51301 -0.0112673 -0.000605588
-9.4103 -0.0115195 -0.000626215
-9.30769 -0.0117801 -0.000647774
-9.20518 -0.0120495 -0.000670318
-9.10278 -0.0123279 -0.000693904
-9.00048 -0.012616 -0.000718593
-8.89828 -0.012914 -0.000744451
-8.79618 -0.0132224 -0.000771548
-8.69417 -0.0135419 -0.000799959
-8.59226 -0.0138728 -0.000829766
-8.49044 -0.0142158 -0.000861056
-8.38872 -0.0145714 -0.000893922
-8.28708 -0.0149403 -0.000928466
-8.18554 -0.0153232 -0.000964796
-8.08408 -0.0157208 -0.00100303
-7.98271 -0.0161338 -0.0010433
-7.88143 -0.0165632 -0.00108574
-7.78023 -0.0170096 -0.00113049
-7.67911 -0.0174742 -0.00117773
-7.57807 -0.0179579 -0.00122762
-7.47712 -0.0184617 -0.00128036
-7.37624 -0.0189868 -0.00133615
-7.27544 -0.0195345 -0.00139522
-7.17471 -0.0201061 -0.00145782
-7.07406 -0.0207029 -0.00152422
-6.97348 -0.0213266 -0.00159472
-6.87298 -0.0219787 -0.00166962
-6.77254 -0.0226611 -0.0017493
-6.67218 -0.0233757 -0.00183414
-6.57188 -0.0241246 -0.00192458
-6.47166 -0.02491 -0.00202107
-6.37149 -0.0257344 -0.00212416
-6.2714 -0.0266004 -0.00223441
-6.17136 -0.0275109 -0.00235247
-6.07139 -0.0284691 -0.00247906
-5.97148 -0.0294784 -0.00261496
-5.87163 -0.0305426 -0.00276106
-5.77184 -0.0316658 -0.00291836
-5.67211 -0.0328525 -0.00308796
-5.57243 -0.0341077 -0.00327112
-5.47281 -0.0354368 -0.00346922
-5.37325 -0.0368459 -0.00368387
-5.27373 -0.0383416 -0.00391686
-5.17427 -0.0399314 -0.00417022
-5.07487 -0.0416233 -0.00444627
-4.97551 -0.0434267 -0.00474767
-4.8762 -0.0453516 -0.00507745
-4.77694 -0.0474095 -0.00543913
-4.67772 -0.0496132 -0.00583672
-4.57855 -0.0519772 -0.00627492
-4.47943 -0.0545177 -0.00675917
-4.38035 -0.0572533 -0.00729585
-4.28131 -0.0602049 -0.00789243
-4.18232 -0.0633965 -0.00855776
-4.08336 -0.0668556 -0.00930232
-3.98445 -0.0706138 -0.0101386
-3.88557 -0.0747076 -0.0110817
-3.78673 -0.0791794 -0.0121497
-3.68793 -0.0840788 -0.0133648
-3.58916 -0.0894637 -0.014754
-3.49043 -0.0954026 -0.0163509
-3.39173 -0.101977 -0.0181974
-3.29307 -0.109284 -0.020346
-3.19443 -0.117439 -0.0228638
-3.09583 -0.126586 -0.0258371
-2.99725 -0.136896 -0.0293785
-2.89871 -0.148582 -0.0336366
-2.80019 -0.161908 -0.0388112
-2.7017 -0.177203 -0.0451749
-2.60323 -0.194886 -0.0531073
-2.50479 -0.215486 -0.063148
-2.40638 -0.239678 -0.0760827
-2.30798 -0.268327 -0.0930861
-2.20961 -0.30252 -0.115968
-2.11126 -0.34357 -0.147606
-2.01293 -0.392879 -0.192741
-1.91462 -0.451324 -0.259426
-1.81632 -0.517126 -0.361617
-1.71804 -0.579037 -0.522837
-1.61978 -0.596806 -0.775364
-1.52154 -0.464357 -1.12233
-1.42331 -0.0502616 -1.40338
-1.32509 0.490157 -1.32848
-1.22689 0.796692 -0.987185
-1.12869 0.858491 -0.666995
-1.03051 0.818804 -0.449603
-0.932337 0.755745 -0.31148
-0.834173 0.695492 -0.222373
-0.736016 0.644559 -0.162624
-0.637867 0.603398 -0.120772
-0.539723 0.570897 -0.0901472
-0.441585 0.545755 -0.0667463
-0.343451 0.526863 -0.048065
-0.24532 0.513376 -0.0324567
-0.147191 0.504696 -0.018772
-0.0490634 0.500447 -0.00614483
0.0490634 0.500447 0.00614483
0.147191 0.504696 0.018772
0.24532 0.513376 0.0324567
0.343451 0.526863 0.048065
0.441585 0.545755 0.0667463
0.539723 0.570897 0.0901472
0.637867 0.603398 0.120772
0.736016 0.644559 0.162624
0.834173 0.695492 0.222373
0.932337 0.755745 0.31148
1.03051 0.818804 0.449603
1.12869 0.858491 0.666995
1.22689 0.796692 0.987185
1.32509 0.490157 1.32848
1.42331 -0.0502616 1.40338
1.52154 -0.464357 1.12233
1.61978 -0.596806 0.775364
1.71804 -0.579037 0.522837
1.81632 -0.517126 0.361617
1.91462 -0.451324 0.259426
2.01293 -0.392879 0.192741
2.11126 -0.34357 0.147606
2.20961 -0.30252 0.115968
2.30798 -0.268327 0.0930861
2.40638 -0.239678 0.0760827
2.50479 -0.215486 0.063148
2.60323 -0.194886 0.0531073
2.7017 -0.177203 0.0451749
2.80019 -0.161908 0.0388112
2.89871 -0.148582 0.0336366
2.99725 -0.136896 0.0293785
3.09583 -0.126586 0.0258371
3.19443 -0.117439 0.0228638
3.29307 -0.109284 0.020346
3.39173 -0.101977 0.0181974
3.49043 -0.0954026 0.0163509
3.58916 -0.0894637 0.014754
3.68793 -0.0840788 0.0133648
3.78673 -0.0791794 0.0121497
3.88557 -0.0747076 0.0110817
3.98445 -0.0706138 0.0101386
4.08336 -0.0668556 0.00930232
4.18232 -0.0633965 0.00855776
4.28131 -0.0602049 0.00789243
4.38035 -0.0572533 0.00729585
4.47943 -0.0545177 0.00675917
4.57855 -0.0519772 0.00627492
4.67772 -0.0496132 0.00583672
4.77694 -0.0474095 0.00543913
4.8762 -0.0453516 0.00507745
4.97551 -0.0434267 0.00474767
5.07487 -0.0416233 0.00444627
5.17427 -0.0399314 0.00417022
5.27373 -0.0383416 0.00391686
5.37325 -0.0368459 0.00368387
5.47281 -0.0354368 0.00346922
5.57243 -0.0341077 0.00327112
5.67211 -0.0328525 0.00308796
5.77184 -0.0316658 0.00291836
5.87163 -0.0305426 0.00276106
5.97148 -0.0294784 0.00261496
6.07139 -0.0284691 0.00247906
6.17136 -0.0275109 0.00235247
6.2714 -0.0266004 0.00223441
6.37149 -0.0257344 0.00212416
6.47166 -0.02491 0.00202107
6.57188 -0.0241246 0.00192458
6.67218 -0.0233757 0.00183414
6.77254 -0.0226611 0.0017493
6.87298 -0.0219787 0.00166962
6.97348 -0.0213266 0.00159472
7.07406 -0.0207029 0.00152422
7.17471 -0.0201061 0.00145782
7.27544 -0.0195345 0.00139522
7.37624 -0.0189868 0.00133615
7.47712 -0.0184617 0.00128036
7.57807 -0.0179579 0.00122762
7.67911 -0.0174742 0.00117773
7.78023 -0.0170096 0.00113049
7.88143 -0.0165632 0.00108574
7.98271 -0.0161338 0.0010433
8.08408 -0.0157208 0.00100303
8.18554 -0.0153232 0.000964796
8.28708 -0.0149403 0.000928466
8.38872 -0.0145714 0.000893922
8.49044 -0.0142158 0.000861056
8.59226 -0.0138728 0.000829766
8.69417 -0.0135419 0.000799959
8.79618 -0.0132224 0.000771548
8.89828 -0.012914 0.000744451
9.00048 -0.012616 0.000718593
9.10278 -0.0123279 0.000693904
9.20518 -0.0120495 0.000670318
9.30769 -0.0117801 0.000647774
9.4103 -0.0115195 0.000626215
9.51301 -0.0112673 0.000605588
9.61583 -0.011023 0.000585842
9.71877 -0.0107864 0.000566932
9.82181 -0.0105571 0.000548812
9.92496 -0.0103349 0.000531442
10.0282 -0.0101194 0.000514784
10.1316 -0.00991038 0.000498802
10.2351 -0.00970759 0.000483461
10.3387 -0.00951077 0.000468729
10.4425 -0.00931968 0.000454577
10.5463 -0.00913411 0.000440977
10.6503 -0.00895384 0.000427901
10.7545 -0.00877868 0.000415324
10.8587 -0.00860842 0.000403224
10.9631 -0.00844288 0.000391577
11.0676 -0.0082819 0.000380363
11.1722 -0.0081253 0.000369561
11.277 -0.00797293 0.000359153
11.3819 -0.00782463 0.000349121
11.487 -0.00768025 0.000339449
11.5922 -0.00753967 0.000330119
11.6975 -0.00740274 0.000321118
11.803 -0.00726933 0.00031243
11.9086 -0.00713934 0.000304043
12.0144 -0.00701264 0.000295944
12.1204 -0.00688912 0.000288119
12.2265 -0.00676867 0.000280558
12.3327 -0.0066512 0.00027325
12.4391 -0.00653659 0.000266184
12.5457 -0.00642477 0.000259351
12.6524 -0.00631564 0.00025274
12.7593 -0.00620911 0.000246343
12.8664 -0.00610509 0.000240151
12.9737 -0.00600352 0.000234156
13.0811 -0.00590431 0.000228351
13.1887 -0.0058074 0.000222727
13.2965 -0.00571269 0.000217278
13.4044 -0.00562014 0.000211998
13.5126 -0.00552968 0.000206879
13.6209 -0.00544124 0.000201915
13.7294 -0.00535476 0.000197102
13.8382 -0.00527018 0.000192432
13.9471 -0.00518744 0.000187901
14.0562 -0.0051065 0.000183504
14.1655 -0.0050273 0.000179235
14.275 -0.00494979 0.000175091
14.3848 -0.00487392 0.000171066
14.4947 -0.00479965 0.000167157
14.6049 -0.00472692 0.000163359
14.7152 -0.0046557 0.000159668
14.8258 -0.00458594 0.000156081
14.9367 -0.00451761 0.000152593
15.0477 -0.00445065 0.000149203
15.159 -0.00438505 0.000145905
15.2705 -0.00432075 0.000142697
15.3823 -0.00425772 0.000139577
15.4943 -0.00419594 0.00013654
15.6066 -0.00413536 0.000133585
15.7191 -0.00407595 0.000130708
15.8319 -0.00401769 0.000127907
15.9449 -0.00396054 0.00012518
16.0582 -0.00390447 0.000122523
16.1717 -0.00384946 0.000119935
16.2856 -0.00379548 0.000117414
16.3997 -0.0037425 0.000114958
16.5141 -0.00369049 0.000112563
16.6288 -0.00363944 0.000110229
16.7437 -0.00358932 0.000107954
16.859 -0.0035401 0.000105735
16.9746 -0.00349176 0.000103572
17.0905 -0.00344428 0.000101461
17.2067 -0.00339764 9.94019e-05
17.3232 -0.00335182 9.73929e-05
17.4401 -0.0033068 9.54324e-05
17.5572 -0.00326256 9.35189e-05
17.6748 -0.00321908 9.16511e-05
17.7926 -0.00317633 8.98275e-05
17.9108 -0.00313432 8.80469e-05
18.0294 -0.00309301 8.63079e-05
18.1483 -0.00305239 8.46094e-05
18.2676 -0.00301244 8.29502e-05
18.3873 -0.00297315 8.13291e-05
18.5074 -0.0029345 7.97451e-05
18.6278 -0.00289648 7.8197e-05
18.7487 -0.00285908 7.66839e-05
18.8699 -0.00282227 7.52047e-05
18.9916 -0.00278604 7.37585e-05
19.1137 -0.00275039 7.23443e-05
19.2362 -0.0027153 7.09613e-05
19.3592 -0.00268075 6.96086e-05
19.4826 -0.00264673 6.82853e-05
19.6065 -0.00261324 6.69906e-05
19.7309 -0.00258025 6.57238e-05
19.8557 -0.00254776 6.4484e-05
19.9811 -0.00251576 6.32705e-05
20.1069 -0.00248423 6.20827e-05
20.2333 -0.00245317 6.09198e-05
20.3602 -0.00242256 5.97811e-05
20.4876 -0.00239239 5.8666e-05
20.6156 -0.00236266 5.75738e-05
20.7441 -0.00233335 5.6504e-05
20.8732 -0.00230446 5.54559e-05
21.0029 -0.00227597 5.4429e-05
21.1332 -0.00224787 5.34226e-05
21.2642 -0.00222017 5.24363e-05
21.3958 -0.00219284 5.14696e-05
21.528 -0.00216588 5.05218e-05
21.6609 -0.00213928 4.95926e-05
21.7945 -0.00211304 4.86813e-05
21.9288 -0.00208714 4.77877e-05
22.0639 -0.00206157 4.6911e-05
22.1997 -0.00203634 4.60511e-05
22.3363 -0.00201143 4.52073e-05
22.4736 -0.00198683 4.43793e-05
22.6118 -0.00196253 4.35666e-05
22.7509 -0.00193854 4.27689e-05
22.8908 -0.00191484 4.19858e-05
23.0316 -0.00189142 4.12168e-05
23.1733 -0.00186827 4.04616e-05
23.316 -0.0018454 3.97199e-05
23.4597 -0.00182279 3.89912e-05
23.6044 -0.00180044 3.82752e-05
23.7502 -0.00177834 3.75716e-05
23.8971 -0.00175648 3.688e-05
24.0451 -0.00173485 3.62001e-05
24.1944 -0.00171345 3.55316e-05
24.3448 -0.00169228 3.48741e-05
24.4966 -0.00167131 3.42273e-05
24.6496 -0.00165056 3.3591e-05
24.8041 -0.00163001 3.29647e-05
24.9601 -0.00160965 3.23483e-05
25.1175 -0.00158947 3.17413e-05
25.2766 -0.00156948 3.11436e-05
25.4373 -0.00154965 3.05546e-05
25.5998 -0.00152999 2.99743e-05
25.7641 -0.00151048 2.94022e-05
25.9304 -0.00149112 2.88381e-05
26.0988 -0.00147189 2.82816e-05
26.2693 -0.0014528 2.77324e-05
26.4421 -0.00143382 2.71902e-05
26.6174 -0.00141495 2.66546e-05
26.7954 -0.00139618 2.61254e-05
26.9761 -0.00137749 2.5602e-05
27.1598 -0.00135887 2.50841e-05
27.3468 -0.0013403 2.45714e-05
27.5373 -0.00132178 2.40632e-05
27.7317 -0.00130328 2.35593e-05
27.9302 -0.00128478 2.30589e-05
28.1333 -0.00126625 2.25615e-05
28.3415 -0.00124767 2.20663e-05
28.5554 -0.00122901 2.15726e-05
28.7758 -0.00121022 2.10794e-05
29.0035 -0.00119126 2.05854e-05
29.2396 -0.00117205 2.00892e-05
29.4858 -0.00115252 1.95887e-05
29.7441 -0.00113255 1.90814e-05
30.0173 -0.00111199 1.85636e-05
30.3101 -0.00109057 1.80295e-05
30.6297 -0.00106789 1.74695e-05
30.9905 -0.00104312 1.68648e-05
31.4301 -0.00101409 1.61652e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1Classic/GRpTwoLoop.txt <==
-31.4301 -0.00101307 -1.61326e-05
-30.9905 -0.00104204 -1.68297e-05
-30.6297 -0.00106675 -1.74323e-05
-30.3101 -0.00108938 -1.79903e-05
-30.0173 -0.00111075 -1.85225e-05
-29.7441 -0.00113128 -1.90384e-05
-29.4858 -0.0011512 -1.95438e-05
-29.2396 -0.00117068 -2.00423e-05
-29.0035 -0.00118984 -2.05366e-05
-28.7758 -0.00120876 -2.10286e-05
-28.5554 -0.0012275 -2.15199e-05
-28.3415 -0.00124612 -2.20116e-05
-28.1333 -0.00126465 -2.25047e-05
-27.9302 -0.00128313 -2.3e-05
-27.7317 -0.00130159 -2.34982e-05
-27.5373 -0.00132004 -2.4e-05
-27.3468 -0.00133851 -2.45059e-05
-27.1598 -0.00135703 -2.50163e-05
-26.9761 -0.0013756 -2.55319e-05
-26.7954 -0.00139424 -2.60528e-05
-26.6174 -0.00141296 -2.65797e-05
-26.4421 -0.00143177 -2.71127e-05
-26.2693 -0.0014507 -2.76523e-05
-26.0988 -0.00146974 -2.81989e-05
-25.9304 -0.00148891 -2.87527e-05
-25.7641 -0.00150821 -2.9314e-05
-25.5998 -0.00152766 -2.98832e-05
-25.4373 -0.00154726 -3.04606e-05
-25.2766 -0.00156702 -3.10465e-05
-25.1175 -0.00158696 -3.16411e-05
-24.9601 -0.00160707 -3.22449e-05
-24.8041 -0.00162736 -3.2858e-05
-24.6496 -0.00164785 -3.34809e-05
-24.4966 -0.00166853 -3.41137e-05
-24.3448 -0.00168943 -3.47569e-05
-24.1944 -0.00171053 -3.54107e-05
-24.0451 -0.00173186 -3.60754e-05
-23.8971 -0.00175341 -3.67514e-05
-23.7502 -0.00177519 -3.7439e-05
-23.6044 -0.00179722 -3.81384e-05
-23.4597 -0.00181949 -3.88502e-05
-23.316 -0.00184202 -3.95744e-05
-23.1733 -0.0018648 -4.03117e-05
-23.0316 -0.00188786 -4.10622e-05
-22.8908 -0.00191119 -4.18263e-05
-22.7509 -0.0019348 -4.26045e-05
-22.6118 -0.00195871 -4.33971e-05
-22.4736 -0.0019829 -4.42045e-05
-22.3363 -0.00200741 -4.5027e-05
-22.1997 -0.00203222 -4.58652e-05
-22.0639 -0.00205735 -4.67194e-05
-21.9288 -0.00208281 -4.759e-05
-21.7945 -0.0021086 -4.84775e-05
-21.6609 -0.00213474 -4.93824e-05
-21.528 -0.00216122 -5.03051e-05
-21.3958 -0.00218806 -5.1246e-05
-21.2642 -0.00221527 -5.22058e-05
-21.1332 -0.00224286 -5.31848e-05
-21.0029 -0.00227082 -5.41837e-05
-20.8732 -0.00229918 -5.52029e-05
-20.7441 -0.00232795 -5.6243e-05
-20.6156 -0.00235712 -5.73046e-05
-20.4876 -0.00238671 -5.83882e-05
-20.3602 -0.00241673 -5.94945e-05
-20.2333 -0.0024472 -6.06241e-05
-20.1069 -0.00247811 -6.17776e-05
-19.9811 -0.00250948 -6.29557e-05
-19.8557 -0.00254132 -6.41591e-05
-19.7309 -0.00257365 -6.53885e-05
-19.6065 -0.00260646 -6.66445e-05
-19.4826 -0.00263979 -6.79281e-05
-19.3592 -0.00267362 -6.92398e-05
-19.2362 -0.00270799 -7.05806e-05
-19.1137 -0.00274289 -7.19512e-05
-18.9916 -0.00277835 -7.33526e-05
-18.8699 -0.00281437 -7.47855e-05
-18.7487 -0.00285098 -7.6251e-05
-18.6278 -0.00288817 -7.77498e-05
-18.5074 -0.00292597 -7.92832e-05
-18.3873 -0.00296439 -8.08519e-05
-18.2676 -0.00300345 -8.24572e-05
-18.1483 -0.00304316 -8.40999e-05
-18.0294 -0.00308353 -8.57814e-05
-17.9108 -0.00312459 -8.75026e-05
-17.7926 -0.00316635 -8.9265e-05
-17.6748 -0.00320882 -9.10695e-05
-17.5572 -0.00325202 -9.29176e-05
-17.4401 -0.00329598 -9.48105e-05
-17.3232 -0.00334071 -9.67498e-05
-17.2067 -0.00338622 -9.87367e-05
-17.0905 -0.00343255 -0.000100773
-16.9746 -0.0034797 -0.000102859
-16.859 -0.00352771 -0.000104999
-16.7437 -0.00357658 -0.000107192
-16.6288 -0.00362635 -0.00010944
-16.5141 -0.00367703 -0.000111746
-16.3997 -0.00372866 -0.000114112
-16.2856 -0.00378125 -0.000116538
-16.1717 -0.00383482 -0.000119028
-16.0582 -0.00388942 -0.000121583
-15.9449 -0.00394505 -0.000124206
-15.8319 -0.00400175 -0.000126898
-15.7191 -0.00405955 -0.000129662
-15.6066 -0.00411848 -0.0001325
-15.4943 -0.00417857 -0.000135416
-15.3823 -0.00423984 -0.000138411
-15.2705 -0.00430234 -0.000141488
-15.159 -0.00436609 -0.000144651
-15.0477 -0.00443113 -0.000147901
-14.9367 -0.00449749 -0.000151243
-14.8258 -0.00456522 -0.000154679
-14.7152 -0.00463435 -0.000158213
-14.6049 -0.00470491 -0.000161848
-14.4947 -0.00477696 -0.000165587
-14.3848 -0.00485054 -0.000169436
-14.275 -0.00492568 -0.000173397
-14.1655 -0.00500244 -0.000177474
-14.0562 -0.00508085 -0.000181673
-13.9471 -0.00516098 -0.000185998
-13.8382 -0.00524287 -0.000190452
-13.7294 -0.00532657 -0.000195042
-13.6209 -0.00541215 -0.000199772
-13.5126 -0.00549965 -0.000204648
-13.4044 -0.00558913 -0.000209676
-13.2965 -0.00568066 -0.00021486
-13.1887 -0.0057743 -0.000220209
-13.0811 -0.00587012 -0.000225727
-12.9737 -0.00596818 -0.000231422
-12.8664 -0.00606856 -0.0002373
-12.7593 -0.00617132 -0.00024337
-12.6524 -0.00627656 -0.00024964
-12.5457 -0.00638435 -0.000256116
-12.4391 -0.00649477 -0.000262809
-12.3327 -0.00660791 -0.000269726
-12.2265 -0.00672386 -0.000276878
-12.1204 -0.00684272 -0.000284275
-12.0144 -0.00696458 -0.000291927
-11.9086 -0.00708955 -0.000299844
-11.803 -0.00721773 -0.00030804
-11.6975 -0.00734925 -0.000316526
-11.5922 -0.00748421 -0.000325314
-11.487 -0.00762273 -0.000334419
-11.3819 -0.00776495 -0.000343855
-11.277 -0.007911 -0.000353637
-11.1722 -0.00806102 -0.000363781
-11.0676 -0.00821515 -0.000374304
-10.9631 -0.00837355 -0.000385224
-10.8587 -0.00853638 -0.000396559
-10.7545 -0.00870381 -0.00040833
-10.6503 -0.008876 -0.000420557
-10.5463 -0.00905315 -0.000433263
-10.4425 -0.00923546 -0.000446472
-10.3387 -0.00942311 -0.000460209
-10.2351 -0.00961633 -0.000474499
-10.1316 -0.00981533 -0.000489373
-10.0282 -0.0100204 -0.000504859
-9.92496 -0.0102317 -0.000520989
-9.82181 -0.0104495 -0.000537798
-9.71877 -0.0106741 -0.000555321
-9.61583 -0.0109059 -0.000573596
-9.51301 -0.011145 -0.000592665
-9.4103 -0.0113918 -0.000612571
-9.30769 -0.0116467 -0.000633361
-9.20518 -0.01191 -0.000655084
-9.10278 -0.0121821 -0.000677794
-9.00048 -0.0124634 -0.000701546
-8.89828 -0.0127542 -0.000726403
-8.79618 -0.0130552 -0.000752428
-8.69417 -0.0133666 -0.000779692
-8.59226 -0.0136891 -0.000808269
-8.49044 -0.0140231 -0.00083824
-8.38872 -0.0143692 -0.00086969
-8.28708 -0.0147281 -0.000902714
-8.18554 -0.0151002 -0.00093741
-8.08408 -0.0154864 -0.000973888
-7.98271 -0.0158874 -0.00101226
-7.88143 -0.0163038 -0.00105266
-7.78023 -0.0167365 -0.00109521
-7.67911 -0.0171865 -0.00114007
-7.57807 -0.0176545 -0.0011874
-7.47712 -0.0181416 -0.00123736
-7.37624 -0.018649 -0.00129015
-7.27544 -0.0191776 -0.00134597
-7.17471 -0.0197287 -0.00140504
-7.07406 -0.0203037 -0.00146761
-6.97348 -0.0209039 -0.00153393
-6.87298 -0.0215309 -0.00160431
-6.77254 -0.0221863 -0.00167905
-6.67218 -0.0228718 -0.00175852
-6.57188 -0.0235893 -0.00184308
-6.47166 -0.024341 -0.00193318
-6.37149 -0.025129 -0.00202925
-6.2714 -0.0259556 -0.00213184
-6.17136 -0.0268237 -0.0022415
-6.07139 -0.0277358 -0.00235888
-5.97148 -0.0286953 -0.00248467
-5.87163 -0.0297054 -0.00261967
-5.77184 -0.0307698 -0.00276475
-5.67211 -0.0318925 -0.00292091
-5.57243 -0.033078 -0.00308926
-5.47281 -0.0343312 -0.00327107
-5.37325 -0.0356572 -0.00346774
-5.27373 -0.0370622 -0.00368092
-5.17427 -0.0385525 -0.00391243
-5.07487 -0.0401353 -0.00416444
-4.97551 -0.0418188 -0.00443938
-4.8762 -0.0436117 -0.0047401
-4.77694 -0.0455242 -0.00506994
-4.67772 -0.0475671 -0.00543281
-4.57855 -0.0497532 -0.00583332
-4.47943 -0.0520963 -0.00627703
-4.38035 -0.0546122 -0.00677056
-4.28131 -0.0573187 -0.00732203
-4.18232 -0.0602357 -0.00794131
-4.08336 -0.0633858 -0.00864069
-3.98445 -0.0667939 -0.00943542
-3.88557 -0.070488 -0.0103447
-3.78673 -0.0744983 -0.0113928
-3.68793 -0.078857 -0.0126098
-3.58916 -0.0835969 -0.0140333
-3.49043 -0.0887487 -0.0157085
-3.39173 -0.0943387 -0.0176865
-3.29307 -0.100386 -0.0200208
-3.19443 -0.106902 -0.0227586
-3.09583 -0.113901 -0.0259313
-2.99725 -0.121418 -0.0295501
-2.89871 -0.129531 -0.0336166
-2.80019 -0.138381 -0.0381513
-2.7017 -0.148166 -0.0432305
-2.60323 -0.159118 -0.0490102
-2.50479 -0.171481 -0.0557358
-2.40638 -0.185501 -0.0637441
-2.30798 -0.201416 -0.0734739
-2.20961 -0.219456 -0.0854903
-2.11126 -0.239823 -0.100527
-2.01293 -0.262646 -0.119541
-1.91462 -0.287891 -0.143764
-1.81632 -0.315211 -0.174742
-1.71804 -0.343719 -0.214284
-1.61978 -0.371736 -0.264248
-1.52154 -0.396629 -0.326065
-1.42331 -0.415114 -0.400051
-1.32509 -0.424256 -0.484982
-1.22689 -0.422961 -0.578807
-1.12869 -0.412569 -0.680918
-1.03051 -0.395223 -0.79488
-0.932337 -0.370042 -0.929692
-0.834173 -0.328317 -1.0988
-0.736016 -0.247729 -1.31641
-0.637867 -0.0853928 -1.58807
-0.539723 0.224465 -1.8879
-0.441585 0.744199 -2.12248
-0.343451 1.45063 -2.12882
-0.24532 2.17228 -1.78976
-0.147191 2.70338 -1.16213
-0.0490634 2.96332 -0.39788
0.0490634 2.96332 0.39788
0.147191 2.70338 1.16213
0.24532 2.17228 1.78976
0.343451 1.45063 2.12882
0.441585 0.744199 2.12248
0.539723 0.224465 1.8879
0.637867 -0.0853928 1.58807
0.736016 -0.247729 1.31641
0.834173 -0.328317 1.0988
0.932337 -0.370042 0.929692
1.03051 -0.395223 0.79488
1.12869 -0.412569 0.680918
1.22689 -0.422961 0.578807
1.32509 -0.424256 0.484982
1.42331 -0.415114 0.400051
1.52154 -0.396629 0.326065
1.61978 -0.371736 0.264248
1.71804 -0.343719 0.214284
1.81632 -0.315211 0.174742
1.91462 -0.287891 0.143764
2.01293 -0.262646 0.119541
2.11126 -0.239823 0.100527
2.20961 -0.219456 0.0854903
2.30798 -0.201416 0.0734739
2.40638 -0.185501 0.0637441
2.50479 -0.171481 0.0557358
2.60323 -0.159118 0.0490102
2.7017 -0.148166 0.0432305
2.80019 -0.138381 0.0381513
2.89871 -0.129531 0.0336166
2.99725 -0.121418 0.0295501
3.09583 -0.113901 0.0259313
3.19443 -0.106902 0.0227586
3.29307 -0.100386 0.0200208
3.39173 -0.0943387 0.0176865
3.49043 -0.0887487 0.0157085
3.58916 -0.0835969 0.0140333
3.68793 -0.078857 0.0126098
3.78673 -0.0744983 0.0113928
3.88557 -0.070488 0.0103447
3.98445 -0.0667939 0.00943542
4.08336 -0.0633858 0.00864069
4.18232 -0.0602357 0.00794131
4.28131 -0.0573187 0.00732203
4.38035 -0.0546122 0.00677056
4.47943 -0.0520963 0.00627703
4.57855 -0.0497532 0.00583332
4.67772 -0.0475671 0.00543281
4.77694 -0.0455242 0.00506994
4.8762 -0.0436117 0.0047401
4.97551 -0.0418188 0.00443938
5.07487 -0.0401353 0.00416444
5.17427 -0.0385525 0.00391243
5.27373 -0.0370622 0.00368092
5.37325 -0.0356572 0.00346774
5.47281 -0.0343312 0.00327107
5.57243 -0.033078 0.00308926
5.67211 -0.0318925 0.00292091
5.77184 -0.0307698 0.00276475
5.87163 -0.0297054 0.00261967
5.97148 -0.0286953 0.00248467
6.07139 -0.0277358 0.00235888
6.17136 -0.0268237 0.0022415
6.2714 -0.0259556 0.00213184
6.37149 -0.025129 0.00202925
6.47166 -0.024341 0.00193318
6.57188 -0.0235893 0.00184308
6.67218 -0.0228718 0.00175852
6.77254 -0.0221863 0.00167905
6.87298 -0.0215309 0.00160431
6.97348 -0.0209039 0.00153393
7.07406 -0.0203037 0.00146761
7.17471 -0.0197287 0.00140504
7.27544 -0.0191776 0.00134597
7.37624 -0.018649 0.00129015
7.47712 -0.0181416 0.00123736
7.57807 -0.0176545 0.0011874
7.67911 -0.0171865 0.00114007
7.78023 -0.0167365 0.00109521
7.88143 -0.0163038 0.00105266
7.98271 -0.0158874 0.00101226
8.08408 -0.0154864 0.000973888
8.18554 -0.0151002 0.00093741
8.28708 -0.0147281 0.000902714
8.38872 -0.0143692 0.00086969
8.49044 -0.0140231 0.00083824
8.59226 -0.0136891 0.000808269
8.69417 -0.0133666 0.000779692
8.79618 -0.0130552 0.000752428
8.89828 -0.0127542 0.000726403
9.00048 -0.0124634 0.000701546
9.10278 -0.0121821 0.000677794
9.20518 -0.01191 0.000655084
9.30769 -0.0116467 0.000633361
9.4103 -0.0113918 0.000612571
9.51301 -0.011145 0.000592665
9.61583 -0.0109059 0.000573596
9.71877 -0.0106741 0.000555321
9.82181 -0.0104495 0.000537798
9.92496 -0.0102317 0.000520989
10.0282 -0.0100204 0.000504859
10.1316 -0.00981533 0.000489373
10.2351 -0.00961633 0.000474499
10.3387 -0.00942311 0.000460209
10.4425 -0.00923546 0.000446472
10.5463 -0.00905315 0.000433263
10.6503 -0.008876 0.000420557
10.7545 -0.00870381 0.00040833
10.8587 -0.00853638 0.000396559
10.9631 -0.00837355 0.000385224
11.0676 -0.00821515 0.000374304
11.1722 -0.00806102 0.000363781
11.277 -0.007911 0.000353637
11.3819 -0.00776495 0.000343855
11.487 -0.00762273 0.000334419
11.5922 -0.00748421 0.000325314
11.6975 -0.00734925 0.000316526
11.803 -0.00721773 0.00030804
11.9086 -0.00708955 0.000299844
12.0144 -0.00696458 0.000291927
12.1204 -0.00684272 0.000284275
12.2265 -0.00672386 0.000276878
12.3327 -0.00660791 0.000269726
12.4391 -0.00649477 0.000262809
12.5457 -0.00638435 0.000256116
12.6524 -0.00627656 0.00024964
12.7593 -0.00617132 0.00024337
12.8664 -0.00606856 0.0002373
12.9737 -0.00596818 0.000231422
13.0811 -0.00587012 0.000225727
13.1887 -0.0057743 0.000220209
13.2965 -0.00568066 0.00021486
13.4044 -0.00558913 0.000209676
13.5126 -0.00549965 0.000204648
13.6209 -0.00541215 0.000199772
13.7294 -0.00532657 0.000195042
13.8382 -0.00524287 0.000190452
13.9471 -0.00516098 0.000185998
14.0562 -0.00508085 0.000181673
14.1655 -0.00500244 0.000177474
14.275 -0.00492568 0.000173397
14.3848 -0.00485054 0.000169436
14.4947 -0.00477696 0.000165587
14.6049 -0.00470491 0.000161848
14.7152 -0.00463435 0.000158213
14.8258 -0.00456522 0.000154679
14.9367 -0.00449749 0.000151243
15.0477 -0.00443113 0.000147901
15.159 -0.00436609 0.000144651
15.2705 -0.00430234 0.000141488
15.3823 -0.00423984 0.000138411
15.4943 -0.00417857 0.000135416
15.6066 -0.00411848 0.0001325
15.7191 -0.00405955 0.000129662
15.8319 -0.00400175 0.000126898
15.9449 -0.00394505 0.000124206
16.0582 -0.00388942 0.000121583
16.1717 -0.00383482 0.000119028
16.2856 -0.00378125 0.000116538
16.3997 -0.00372866 0.000114112
16.5141 -0.00367703 0.000111746
16.6288 -0.00362635 0.00010944
16.7437 -0.00357658 0.000107192
16.859 -0.00352771 0.000104999
16.9746 -0.0034797 0.000102859
17.0905 -0.00343255 0.000100773
17.2067 -0.00338622 9.87367e-05
17.3232 -0.00334071 9.67498e-05
17.4401 -0.00329598 9.48105e-05
17.5572 -0.00325202 9.29176e-05
17.6748 -0.00320882 9.10695e-05
17.7926 -0.00316635 8.9265e-05
17.9108 -0.00312459 8.75026e-05
18.0294 -0.00308353 8.57814e-05
18.1483 -0.00304316 8.40999e-05
18.2676 -0.00300345 8.24572e-05
18.3873 -0.00296439 8.08519e-05
18.5074 -0.00292597 7.92832e-05
18.6278 -0.00288817 7.77498e-05
18.7487 -0.00285098 7.6251e-05
18.8699 -0.00281437 7.47855e-05
18.9916 -0.00277835 7.33526e-05
19.1137 -0.00274289 7.19512e-05
19.2362 -0.00270799 7.05806e-05
19.3592 -0.00267362 6.92398e-05
19.4826 -0.00263979 6.79281e-05
19.6065 -0.00260646 6.66445e-05
19.7309 -0.00257365 6.53885e-05
19.8557 -0.00254132 6.41591e-05
19.9811 -0.00250948 6.29557e-05
20.1069 -0.00247811 6.17776e-05
20.2333 -0.0024472 6.06241e-05
20.3602 -0.00241673 5.94945e-05
20.4876 -0.00238671 5.83882e-05
20.6156 -0.00235712 5.73046e-05
20.7441 -0.00232795 5.6243e-05
20.8732 -0.00229918 5.52029e-05
21.0029 -0.00227082 5.41837e-05
21.1332 -0.00224286 5.31848e-05
21.2642 -0.00221527 5.22058e-05
21.3958 -0.00218806 5.1246e-05
21.528 -0.00216122 5.03051e-05
21.6609 -0.00213474 4.93824e-05
21.7945 -0.0021086 4.84775e-05
21.9288 -0.00208281 4.759e-05
22.0639 -0.00205735 4.67194e-05
22.1997 -0.00203222 4.58652e-05
22.3363 -0.00200741 4.5027e-05
22.4736 -0.0019829 4.42045e-05
22.6118 -0.00195871 4.33971e-05
22.7509 -0.0019348 4.26045e-05
22.8908 -0.00191119 4.18263e-05
23.0316 -0.00188786 4.10622e-05
23.1733 -0.0018648 4.03117e-05
23.316 -0.00184202 3.95744e-05
23.4597 -0.00181949 3.88502e-05
23.6044 -0.00179722 3.81384e-05
23.7502 -0.00177519 3.7439e-05
23.8971 -0.00175341 3.67514e-05
24.0451 -0.00173186 3.60754e-05
24.1944 -0.00171053 3.54107e-05
24.3448 -0.00168943 3.47569e-05
24.4966 -0.00166853 3.41137e-05
24.6496 -0.00164785 3.34809e-05
24.8041 -0.00162736 3.2858e-05
24.9601 -0.00160707 3.22449e-05
25.1175 -0.00158696 3.16411e-05
25.2766 -0.00156702 3.10465e-05
25.4373 -0.00154726 3.04606e-05
25.5998 -0.00152766 2.98832e-05
25.7641 -0.00150821 2.9314e-05
25.9304 -0.00148891 2.87527e-05
26.0988 -0.00146974 2.81989e-05
26.2693 -0.0014507 2.76523e-05
26.4421 -0.00143177 2.71127e-05
26.6174 -0.00141296 2.65797e-05
26.7954 -0.00139424 2.60528e-05
26.9761 -0.0013756 2.55319e-05
27.1598 -0.00135703 2.50163e-05
27.3468 -0.00133851 2.45059e-05
27.5373 -0.00132004 2.4e-05
27.7317 -0.00130159 2.34982e-05
27.9302 -0.00128313 2.3e-05
28.1333 -0.00126465 2.25047e-05
28.3415 -0.00124612 2.20116e-05
28.5554 -0.0012275 2.15199e-05
28.7758 -0.00120876 2.10286e-05
29.0035 -0.00118984 2.05366e-05
29.2396 -0.00117068 2.00423e-05
29.4858 -0.0011512 1.95438e-05
29.7441 -0.00113128 1.90384e-05
30.0173 -0.00111075 1.85225e-05
30.3101 -0.00108938 1.79903e-05
30.6297 -0.00106675 1.74323e-05
30.9905 -0.00104204 1.68297e-05
31.4301 -0.00101307 1.61326e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1Classic/GRp_FRG.txt <==
-31.4301 -0.00101369 -1.61414e-05
-30.9905 -0.0010427 -1.6834e-05
-30.6297 -0.00106746 -1.74351e-05
-30.3101 -0.00109011 -1.79978e-05
-30.0173 -0.0011115 -1.85278e-05
-29.7441 -0.00113205 -1.90437e-05
-29.4858 -0.00115199 -1.95494e-05
-29.2396 -0.0011715 -2.0049e-05
-29.0035 -0.00119069 -2.05425e-05
-28.7758 -0.00120963 -2.10365e-05
-28.5554 -0.0012284 -2.15271e-05
-28.3415 -0.00124704 -2.20211e-05
-28.1333 -0.00126559 -2.25145e-05
-27.9302 -0.0012841 -2.30125e-05
-27.7317 -0.00130258 -2.35117e-05
-27.5373 -0.00132107 -2.40162e-05
-27.3468 -0.00133958 -2.45233e-05
-27.1598 -0.00135812 -2.50366e-05
-26.9761 -0.00137672 -2.55533e-05
-26.7954 -0.00139539 -2.60775e-05
-26.6174 -0.00141415 -2.66058e-05
-26.4421 -0.001433 -2.71426e-05
-26.2693 -0.00145196 -2.76839e-05
-26.0988 -0.00147104 -2.82346e-05
-25.9304 -0.00149025 -2.87902e-05
-25.7641 -0.00150959 -2.93558e-05
-25.5998 -0.00152908 -2.9927e-05
-25.4373 -0.00154872 -3.05087e-05
-25.2766 -0.00156853 -3.10965e-05
-25.1175 -0.00158851 -3.16953e-05
-24.9601 -0.00160866 -3.23009e-05
-24.8041 -0.001629 -3.29181e-05
-24.6496 -0.00164953 -3.35429e-05
-24.4966 -0.00167026 -3.41799e-05
-24.3448 -0.0016912 -3.4825e-05
-24.1944 -0.00171235 -3.54829e-05
-24.0451 -0.00173373 -3.61497e-05
-23.8971 -0.00175533 -3.683e-05
-23.7502 -0.00177716 -3.75194e-05
-23.6044 -0.00179924 -3.82229e-05
-23.4597 -0.00182156 -3.89362e-05
-23.316 -0.00184414 -3.96648e-05
-23.1733 -0.00186699 -4.04038e-05
-23.0316 -0.0018901 -4.11585e-05
-22.8908 -0.00191349 -4.1924e-05
-22.7509 -0.00193716 -4.27063e-05
-22.6118 -0.00196112 -4.35003e-05
-22.4736 -0.00198538 -4.43119e-05
-22.3363 -0.00200994 -4.51356e-05
-22.1997 -0.00203481 -4.59778e-05
-22.0639 -0.00206001 -4.68331e-05
-21.9288 -0.00208553 -4.77082e-05
-21.7945 -0.00211139 -4.85973e-05
-21.6609 -0.0021376 -4.95066e-05
-21.528 -0.00216415 -5.04301e-05
-21.3958 -0.00219107 -5.13749e-05
-21.2642 -0.00221835 -5.23354e-05
-21.1332 -0.00224601 -5.33186e-05
-21.0029 -0.00227405 -5.43181e-05
-20.8732 -0.00230248 -5.53411e-05
-20.7441 -0.00233132 -5.63813e-05
-20.6156 -0.00236057 -5.74467e-05
-20.4876 -0.00239025 -5.85305e-05
-20.3602 -0.00242035 -5.96404e-05
-20.2333 -0.0024509 -6.07691e-05
-20.1069 -0.00248189 -6.19248e-05
-19.9811 -0.00251334 -6.31008e-05
-19.8557 -0.00254527 -6.4306e-05
-19.7309 -0.00257768 -6.55334e-05
-19.6065 -0.00261058 -6.67911e-05
-19.4826 -0.00264398 -6.80712e-05
-19.3592 -0.0026779 -6.93827e-05
-19.2362 -0.00271235 -7.07182e-05
-19.1137 -0.00274734 -7.20865e-05
-18.9916 -0.00278288 -7.34793e-05
-18.8699 -0.00281897 -7.49053e-05
-18.7487 -0.00285564 -7.63567e-05
-18.6278 -0.0028929 -7.78447e-05
-18.5074 -0.00293076 -7.93616e-05
-18.3873 -0.00296924 -8.09179e-05
-18.2676 -0.00300835 -8.25042e-05
-18.1483 -0.0030481 -8.41316e-05
-18.0294 -0.00308853 -8.57911e-05
-17.9108 -0.00312964 -8.74941e-05
-17.7926 -0.00317144 -8.92306e-05
-17.6748 -0.00321395 -9.1012e-05
-17.5572 -0.00325719 -9.28283e-05
-17.4401 -0.00330116 -9.46932e-05
-17.3232 -0.00334589 -9.65978e-05
-17.2067 -0.00339141 -9.85569e-05
-17.0905 -0.00343773 -0.00010056
-16.9746 -0.00348489 -0.00010262
-16.859 -0.00353289 -0.000104727
-16.7437 -0.00358178 -0.000106895
-16.6288 -0.00363155 -0.000109113
-16.5141 -0.00368224 -0.000111395
-16.3997 -0.00373387 -0.000113729
-16.2856 -0.00378644 -0.000116132
-16.1717 -0.00384 -0.000118592
-16.0582 -0.00389458 -0.00012113
-15.9449 -0.00395021 -0.000123731
-15.8319 -0.00400691 -0.000126413
-15.7191 -0.00406473 -0.000129161
-15.6066 -0.00412368 -0.000131994
-15.4943 -0.0041838 -0.000134896
-15.3823 -0.00424511 -0.000137885
-15.2705 -0.00430763 -0.000140947
-15.159 -0.00437141 -0.000144104
-15.0477 -0.00443649 -0.000147344
-14.9367 -0.00450292 -0.00015069
-14.8258 -0.00457073 -0.000154126
-14.7152 -0.00463998 -0.000157675
-14.6049 -0.0047107 -0.000161317
-14.4947 -0.00478292 -0.000165076
-14.3848 -0.00485668 -0.000168935
-14.275 -0.00493202 -0.000172921
-14.1655 -0.00500899 -0.000177015
-14.0562 -0.00508765 -0.000181249
-13.9471 -0.00516805 -0.000185604
-13.8382 -0.00525027 -0.000190113
-13.7294 -0.00533437 -0.000194751
-13.6209 -0.00542038 -0.000199553
-13.5126 -0.00550835 -0.000204491
-13.4044 -0.00559835 -0.000209602
-13.2965 -0.00569041 -0.000214861
-13.1887 -0.00578461 -0.000220311
-13.0811 -0.00588104 -0.000225929
-12.9737 -0.00597977 -0.000231758
-12.8664 -0.00608089 -0.000237767
-12.7593 -0.00618447 -0.000244
-12.6524 -0.00629059 -0.000250426
-12.5457 -0.00639931 -0.000257086
-12.4391 -0.0065107 -0.000263947
-12.3327 -0.00662485 -0.000271063
-12.2265 -0.00674185 -0.000278401
-12.1204 -0.0068618 -0.000286015
-12.0144 -0.00698482 -0.000293876
-11.9086 -0.00711102 -0.000302043
-11.803 -0.0072405 -0.000310477
-11.6975 -0.00737339 -0.000319236
-11.5922 -0.00750977 -0.000328281
-11.487 -0.00764976 -0.00033768
-11.3819 -0.0077935 -0.0003474
-11.277 -0.00794112 -0.000357517
-11.1722 -0.0080928 -0.000367987
-11.0676 -0.0082487 -0.000378894
-10.9631 -0.00840895 -0.000390191
-10.8587 -0.00857371 -0.000401957
-10.7545 -0.00874317 -0.000414159
-10.6503 -0.00891752 -0.000426908
-10.5463 -0.00909693 -0.000440139
-10.4425 -0.00928166 -0.000453943
-10.3387 -0.00947193 -0.00046829
-10.2351 -0.00966791 -0.000483287
-10.1316 -0.00986986 -0.000498868
-10.0282 -0.0100781 -0.000515192
-9.92496 -0.0102928 -0.000532219
-9.82181 -0.0105143 -0.000550029
-9.71877 -0.0107428 -0.000568578
-9.61583 -0.0109788 -0.000588051
-9.51301 -0.0112224 -0.000608354
-9.4103 -0.0114741 -0.000629669
-9.30769 -0.0117342 -0.000651966
-9.20518 -0.0120031 -0.000675407
-9.10278 -0.0122811 -0.000699879
-9.00048 -0.0125688 -0.000725561
-8.89828 -0.0128663 -0.000752314
-8.79618 -0.0131742 -0.000780308
-8.69417 -0.013493 -0.000809459
-8.59226 -0.0138232 -0.000839973
-8.49044 -0.0141654 -0.000871731
-8.38872 -0.0145201 -0.000904994
-8.28708 -0.0148881 -0.000939681
-8.18554 -0.01527 -0.000976112
-8.08408 -0.0156666 -0.0010142
-7.98271 -0.0160785 -0.00105433
-7.88143 -0.0165067 -0.00109643
-7.78023 -0.0169518 -0.00114093
-7.67911 -0.0174149 -0.00118783
-7.57807 -0.0178971 -0.00123762
-7.47712 -0.0183994 -0.00129014
-7.37624 -0.0189226 -0.00134577
-7.27544 -0.0194675 -0.00140436
-7.17471 -0.0200355 -0.00146651
-7.07406 -0.020628 -0.00153216
-6.97348 -0.0212468 -0.00160168
-6.87298 -0.021893 -0.00167455
-6.77254 -0.0225676 -0.00175137
-6.67218 -0.0232726 -0.00183214
-6.57188 -0.0240104 -0.00191784
-6.47166 -0.0247833 -0.00200847
-6.37149 -0.0255934 -0.00210484
-6.2714 -0.0264429 -0.00220692
-6.17136 -0.0273347 -0.0023163
-6.07139 -0.0282722 -0.0024331
-5.97148 -0.0292582 -0.00255858
-5.87163 -0.0302961 -0.00269291
-5.77184 -0.0313898 -0.00283755
-5.67211 -0.0325437 -0.00299232
-5.57243 -0.0337621 -0.00315937
-5.47281 -0.0350508 -0.00333875
-5.37325 -0.0364155 -0.00353248
-5.27373 -0.0378625 -0.00374125
-5.17427 -0.039399 -0.00396781
-5.07487 -0.0410336 -0.00421288
-4.97551 -0.0427751 -0.00448152
-4.8762 -0.0446346 -0.00477537
-4.77694 -0.0466233 -0.00509978
-4.67772 -0.048754 -0.00546041
-4.57855 -0.0510414 -0.00586704
-4.47943 -0.0535016 -0.00632428
-4.38035 -0.056148 -0.00684612
-4.28131 -0.0589981 -0.00744305
-4.18232 -0.0620681 -0.00812944
-4.08336 -0.065373 -0.00891748
-3.98445 -0.0689252 -0.00982308
-3.88557 -0.0727423 -0.0108433
-3.78673 -0.0768417 -0.011977
-3.68793 -0.0812642 -0.0132101
-3.58916 -0.0860814 -0.0145389
-3.49043 -0.0913825 -0.0159754
-3.39173 -0.0972608 -0.0175683
-3.29307 -0.103816 -0.0193718
-3.19443 -0.111149 -0.0214724
-3.09583 -0.119378 -0.023948
-2.99725 -0.128633 -0.026917
-2.89871 -0.139086 -0.0305018
-2.80019 -0.150933 -0.0348957
-2.7017 -0.164424 -0.0403168
-2.60323 -0.179841 -0.047102
-2.50479 -0.197554 -0.0556598
-2.40638 -0.21798 -0.0666268
-2.30798 -0.24163 -0.0808142
-2.20961 -0.269028 -0.0994468
-2.11126 -0.300814 -0.124165
-2.01293 -0.337507 -0.157505
-1.91462 -0.379483 -0.202952
-1.81632 -0.426357 -0.265913
-1.71804 -0.476477 -0.354515
-1.61978 -0.52341 -0.482128
-1.52154 -0.548221 -0.667981
-1.42331 -0.498807 -0.925855
-1.32509 -0.28781 -1.21051
-1.22689 0.106433 -1.36322
-1.12869 0.519736 -1.26727
-1.03051 0.778724 -1.0158
-0.932337 0.881343 -0.754985
-0.834173 0.891214 -0.544354
-0.736016 0.860862 -0.390103
-0.637867 0.817985 -0.280737
-0.539723 0.776019 -0.202458
-0.441585 0.739792 -0.145444
-0.343451 0.711286 -0.102051
-0.24532 0.690418 -0.0677287
-0.147191 0.676802 -0.0386108
-0.0490634 0.670013 -0.0126228
0.0490634 0.670013 0.0126228
0.147191 0.676802 0.0386108
0.24532 0.690418 0.0677287
0.343451 0.711286 0.102051
0.441585 0.739792 0.145444
0.539723 0.776019 0.202458
0.637867 0.817985 0.280737
0.736016 0.860862 0.390103
0.834173 0.891214 0.544354
0.932337 0.881343 0.754985
1.03051 0.778724 1.0158
1.12869 0.519736 1.26727
1.22689 0.106433 1.36322
1.32509 -0.28781 1.21051
1.42331 -0.498807 0.925855
1.52154 -0.548221 0.667981
1.61978 -0.52341 0.482128
1.71804 -0.476477 0.354515
1.81632 -0.426357 0.265913
1.91462 -0.379483 0.202952
2.01293 -0.337507 0.157505
2.11126 -0.300814 0.124165
2.20961 -0.269028 0.0994468
2.30798 -0.24163 0.0808142
2.40638 -0.21798 0.0666268
2.50479 -0.197554 0.0556598
2.60323 -0.179841 0.047102
2.7017 -0.164424 0.0403168
2.80019 -0.150933 0.0348957
2.89871 -0.139086 0.0305018
2.99725 -0.128633 0.026917
3.09583 -0.119378 0.023948
3.19443 -0.111149 0.0214724
3.29307 -0.103816 0.0193718
3.39173 -0.0972608 0.0175683
3.49043 -0.0913825 0.0159754
3.58916 -0.0860814 0.0145389
3.68793 -0.0812642 0.0132101
3.78673 -0.0768417 0.011977
3.88557 -0.0727423 0.0108433
3.98445 -0.0689252 0.00982308
4.08336 -0.065373 0.00891748
4.18232 -0.0620681 0.00812944
4.28131 -0.0589981 0.00744305
4.38035 -0.056148 0.00684612
4.47943 -0.0535016 0.00632428
4.57855 -0.0510414 0.00586704
4.67772 -0.048754 0.00546041
4.77694 -0.0466233 0.00509978
4.8762 -0.0446346 0.00477537
4.97551 -0.0427751 0.00448152
5.07487 -0.0410336 0.00421288
5.17427 -0.039399 0.00396781
5.27373 -0.0378625 0.00374125
5.37325 -0.0364155 0.00353248
5.47281 -0.0350508 0.00333875
5.57243 -0.0337621 0.00315937
5.67211 -0.0325437 0.00299232
5.77184 -0.0313898 0.00283755
5.87163 -0.0302961 0.00269291
5.97148 -0.0292582 0.00255858
6.07139 -0.0282722 0.0024331
6.17136 -0.0273347 0.0023163
6.2714 -0.0264429 0.00220692
6.37149 -0.0255934 0.00210484
6.47166 -0.0247833 0.00200847
6.57188 -0.0240104 0.00191784
6.67218 -0.0232726 0.00183214
6.77254 -0.0225676 0.00175137
6.87298 -0.021893 0.00167455
6.97348 -0.0212468 0.00160168
7.07406 -0.020628 0.00153216
7.17471 -0.0200355 0.00146651
7.27544 -0.0194675 0.00140436
7.37624 -0.0189226 0.00134577
7.47712 -0.0183994 0.00129014
7.57807 -0.0178971 0.00123762
7.67911 -0.0174149 0.00118783
7.78023 -0.0169518 0.00114093
7.88143 -0.0165067 0.00109643
7.98271 -0.0160785 0.00105433
8.08408 -0.0156666 0.0010142
8.18554 -0.01527 0.000976112
8.28708 -0.0148881 0.000939681
8.38872 -0.0145201 0.000904994
8.49044 -0.0141654 0.000871731
8.59226 -0.0138232 0.000839973
8.69417 -0.013493 0.000809459
8.79618 -0.0131742 0.000780308
8.89828 -0.0128663 0.000752314
9.00048 -0.0125688 0.000725561
9.10278 -0.0122811 0.000699879
9.20518 -0.0120031 0.000675407
9.30769 -0.0117342 0.000651966
9.4103 -0.0114741 0.000629669
9.51301 -0.0112224 0.000608354
9.61583 -0.0109788 0.000588051
9.71877 -0.0107428 0.000568578
9.82181 -0.0105143 0.000550029
9.92496 -0.0102928 0.000532219
10.0282 -0.0100781 0.000515192
10.1316 -0.00986986 0.000498868
10.2351 -0.00966791 0.000483287
10.3387 -0.00947193 0.00046829
10.4425 -0.00928166 0.000453943
10.5463 -0.00909693 0.000440139
10.6503 -0.00891752 0.000426908
10.7545 -0.00874317 0.000414159
10.8587 -0.00857371 0.000401957
10.9631 -0.00840895 0.000390191
11.0676 -0.0082487 0.000378894
11.1722 -0.0080928 0.000367987
11.277 -0.00794112 0.000357517
11.3819 -0.0077935 0.0003474
11.487 -0.00764976 0.00033768
11.5922 -0.00750977 0.000328281
11.6975 -0.00737339 0.000319236
11.803 -0.0072405 0.000310477
11.9086 -0.00711102 0.000302043
12.0144 -0.00698482 0.000293876
12.1204 -0.0068618 0.000286015
12.2265 -0.00674185 0.000278401
12.3327 -0.00662485 0.000271063
12.4391 -0.0065107 0.000263947
12.5457 -0.00639931 0.000257086
12.6524 -0.00629059 0.000250426
12.7593 -0.00618447 0.000244
12.8664 -0.00608089 0.000237767
12.9737 -0.00597977 0.000231758
13.0811 -0.00588104 0.000225929
13.1887 -0.00578461 0.000220311
13.2965 -0.00569041 0.000214861
13.4044 -0.00559835 0.000209602
13.5126 -0.00550835 0.000204491
13.6209 -0.00542038 0.000199553
13.7294 -0.00533437 0.000194751
13.8382 -0.00525027 0.000190113
13.9471 -0.00516805 0.000185604
14.0562 -0.00508765 0.000181249
14.1655 -0.00500899 0.000177015
14.275 -0.00493202 0.000172921
14.3848 -0.00485668 0.000168935
14.4947 -0.00478292 0.000165076
14.6049 -0.0047107 0.000161317
14.7152 -0.00463998 0.000157675
14.8258 -0.00457073 0.000154126
14.9367 -0.00450292 0.00015069
15.0477 -0.00443649 0.000147344
15.159 -0.00437141 0.000144104
15.2705 -0.00430763 0.000140947
15.3823 -0.00424511 0.000137885
15.4943 -0.0041838 0.000134896
15.6066 -0.00412368 0.000131994
15.7191 -0.00406473 0.000129161
15.8319 -0.00400691 0.000126413
15.9449 -0.00395021 0.000123731
16.0582 -0.00389458 0.00012113
16.1717 -0.00384 0.000118592
16.2856 -0.00378644 0.000116132
16.3997 -0.00373387 0.000113729
16.5141 -0.00368224 0.000111395
16.6288 -0.00363155 0.000109113
16.7437 -0.00358178 0.000106895
16.859 -0.00353289 0.000104727
16.9746 -0.00348489 0.00010262
17.0905 -0.00343773 0.00010056
17.2067 -0.00339141 9.85569e-05
17.3232 -0.00334589 9.65978e-05
17.4401 -0.00330116 9.46932e-05
17.5572 -0.00325719 9.28283e-05
17.6748 -0.00321395 9.1012e-05
17.7926 -0.00317144 8.92306e-05
17.9108 -0.00312964 8.74941e-05
18.0294 -0.00308853 8.57911e-05
18.1483 -0.0030481 8.41316e-05
18.2676 -0.00300835 8.25042e-05
18.3873 -0.00296924 8.09179e-05
18.5074 -0.00293076 7.93616e-05
18.6278 -0.0028929 7.78447e-05
18.7487 -0.00285564 7.63567e-05
18.8699 -0.00281897 7.49053e-05
18.9916 -0.00278288 7.34793e-05
19.1137 -0.00274734 7.20865e-05
19.2362 -0.00271235 7.07182e-05
19.3592 -0.0026779 6.93827e-05
19.4826 -0.00264398 6.80712e-05
19.6065 -0.00261058 6.67911e-05
19.7309 -0.00257768 6.55334e-05
19.8557 -0.00254527 6.4306e-05
19.9811 -0.00251334 6.31008e-05
20.1069 -0.00248189 6.19248e-05
20.2333 -0.0024509 6.07691e-05
20.3602 -0.00242035 5.96404e-05
20.4876 -0.00239025 5.85305e-05
20.6156 -0.00236057 5.74467e-05
20.7441 -0.00233132 5.63813e-05
20.8732 -0.00230248 5.53411e-05
21.0029 -0.00227405 5.43181e-05
21.1332 -0.00224601 5.33186e-05
21.2642 -0.00221835 5.23354e-05
21.3958 -0.00219107 5.13749e-05
21.528 -0.00216415 5.04301e-05
21.6609 -0.0021376 4.95066e-05
21.7945 -0.00211139 4.85973e-05
21.9288 -0.00208553 4.77082e-05
22.0639 -0.00206001 4.68331e-05
22.1997 -0.00203481 4.59778e-05
22.3363 -0.00200994 4.51356e-05
22.4736 -0.00198538 4.43119e-05
22.6118 -0.00196112 4.35003e-05
22.7509 -0.00193716 4.27063e-05
22.8908 -0.00191349 4.1924e-05
23.0316 -0.0018901 4.11585e-05
23.1733 -0.00186699 4.04038e-05
23.316 -0.00184414 3.96648e-05
23.4597 -0.00182156 3.89362e-05
23.6044 -0.00179924 3.82229e-05
23.7502 -0.00177716 3.75194e-05
23.8971 -0.00175533 3.683e-05
24.0451 -0.00173373 3.61497e-05
24.1944 -0.00171235 3.54829e-05
24.3448 -0.0016912 3.4825e-05
24.4966 -0.00167026 3.41799e-05
24.6496 -0.00164953 3.35429e-05
24.8041 -0.001629 3.29181e-05
24.9601 -0.00160866 3.23009e-05
25.1175 -0.00158851 3.16953e-05
25.2766 -0.00156853 3.10965e-05
25.4373 -0.00154872 3.05087e-05
25.5998 -0.00152908 2.9927e-05
25.7641 -0.00150959 2.93558e-05
25.9304 -0.00149025 2.87902e-05
26.0988 -0.00147104 2.82346e-05
26.2693 -0.00145196 2.76839e-05
26.4421 -0.001433 2.71426e-05
26.6174 -0.00141415 2.66058e-05
26.7954 -0.00139539 2.60775e-05
26.9761 -0.00137672 2.55533e-05
27.1598 -0.00135812 2.50366e-05
27.3468 -0.00133958 2.45233e-05
27.5373 -0.00132107 2.40162e-05
27.7317 -0.00130258 2.35117e-05
27.9302 -0.0012841 2.30125e-05
28.1333 -0.00126559 2.25145e-05
28.3415 -0.00124704 2.20211e-05
28.5554 -0.0012284 2.15271e-05
28.7758 -0.00120963 2.10365e-05
29.0035 -0.00119069 2.05425e-05
29.2396 -0.0011715 2.0049e-05
29.4858 -0.00115199 1.95494e-05
29.7441 -0.00113205 1.90437e-05
30.0173 -0.0011115 1.85278e-05
30.3101 -0.00109011 1.79978e-05
30.6297 -0.00106746 1.74351e-05
30.9905 -0.0010427 1.6834e-05
31.4301 -0.00101369 1.61414e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1Classic/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.03125
#Lambda=0.125
#Beta=0.0625
#Nc=1
#QUANTUM=1

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=512 aX=1 aP=1

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1Classic/SigmaAOneLoop.txt <==
-31.4301 -1.00032 5.35067e-19
-30.9905 -1.00032 5.35067e-19
-30.6297 -1.00032 5.35067e-19
-30.3101 -1.00032 5.35067e-19
-30.0173 -1.00032 5.35067e-19
-29.7441 -1.00032 5.35067e-19
-29.4858 -1.00032 5.35067e-19
-29.2396 -1.00032 5.35067e-19
-29.0035 -1.00032 5.35067e-19
-28.7758 -1.00032 5.35067e-19
-28.5554 -1.00032 5.35067e-19
-28.3415 -1.00032 5.35067e-19
-28.1333 -1.00032 5.35067e-19
-27.9302 -1.00032 5.35067e-19
-27.7317 -1.00032 5.35067e-19
-27.5373 -1.00032 5.35067e-19
-27.3468 -1.00032 5.35067e-19
-27.1598 -1.00032 5.35067e-19
-26.9761 -1.00032 5.35067e-19
-26.7954 -1.00032 5.35067e-19
-26.6174 -1.00032 5.35067e-19
-26.4421 -1.00032 5.35067e-19
-26.2693 -1.00032 5.35067e-19
-26.0988 -1.00032 5.35067e-19
-25.9304 -1.00032 5.35067e-19
-25.7641 -1.00032 5.35067e-19
-25.5998 -1.00032 5.35067e-19
-25.4373 -1.00032 5.35067e-19
-25.2766 -1.00032 5.35067e-19
-25.1175 -1.00032 5.35067e-19
-24.9601 -1.00032 5.35067e-19
-24.8041 -1.00032 5.35067e-19
-24.6496 -1.00032 5.35067e-19
-24.4966 -1.00032 5.35067e-19
-24.3448 -1.00032 5.35067e-19
-24.1944 -1.00032 5.35067e-19
-24.0451 -1.00032 5.35067e-19
-23.8971 -1.00032 5.35067e-19
-23.7502 -1.00032 5.35067e-19
-23.6044 -1.00032 5.35067e-19
-23.4597 -1.00032 5.35067e-19
-23.316 -1.00032 5.35067e-19
-23.1733 -1.00032 5.35067e-19
-23.0316 -1.00032 5.35067e-19
-22.8908 -1.00032 5.35067e-19
-22.7509 -1.00032 5.35067e-19
-22.6118 -1.00032 5.35067e-19
-22.4736 -1.00032 5.35067e-19
-22.3363 -1.00032 5.35067e-19
-22.1997 -1.00032 5.35067e-19
-22.0639 -1.00032 5.35067e-19
-21.9288 -1.00032 5.35067e-19
-21.7945 -1.00032 5.35067e-19
-21.6609 -1.00032 5.35067e-19
-21.528 -1.00032 5.35067e-19
-21.3958 -1.00032 5.35067e-19
-21.2642 -1.00032 5.35067e-19
-21.1332 -1.00032 5.35067e-19
-21.0029 -1.00032 5.35067e-19
-20.8732 -1.00032 5.35067e-19
-20.7441 -1.00032 5.35067e-19
-20.6156 -1.00032 5.35067e-19
-20.4876 -1.00032 5.35067e-19
-20.3602 -1.00032 5.35067e-19
-20.2333 -1.00032 5.35067e-19
-20.1069 -1.00032 5.35067e-19
-19.9811 -1.00032 5.35067e-19
-19.8557 -1.00032 5.35067e-19
-19.7309 -1.00032 5.35067e-19
-19.6065 -1.00032 5.35067e-19
-19.4826 -1.00032 5.35067e-19
-19.3592 -1.00032 5.35067e-19
-19.2362 -1.00032 5.35067e-19
-19.1137 -1.00032 5.35067e-19
-18.9916 -1.00032 5.35067e-19
-18.8699 -1.00032 5.35067e-19
-18.7487 -1.00032 5.35067e-19
-18.6278 -1.00032 5.35067e-19
-18.5074 -1.00032 5.35067e-19
-18.3873 -1.00032 5.35067e-19
-18.2676 -1.00032 5.35067e-19
-18.1483 -1.00032 5.35067e-19
-18.0294 -1.00032 5.35067e-19
-17.9108 -1.00032 5.35067e-19
-17.7926 -1.00032 5.35067e-19
-17.6748 -1.00032 5.35067e-19
-17.5572 -1.00032 5.35067e-19
-17.4401 -1.00032 5.35067e-19
-17.3232 -1.00032 5.35067e-19
-17.2067 -1.00032 5.35067e-19
-17.0905 -1.00032 5.35067e-19
-16.9746 -1.00032 5.35067e-19
-16.859 -1.00032 5.35067e-19
-16.7437 -1.00032 5.35067e-19
-16.6288 -1.00032 5.35067e-19
-16.5141 -1.00032 5.35067e-19
-16.3997 -1.00032 5.35067e-19
-16.2856 -1.00032 5.35067e-19
-16.1717 -1.00032 5.35067e-19
-16.0582 -1.00032 5.35067e-19
-15.9449 -1.00032 5.35067e-19
-15.8319 -1.00032 5.35067e-19
-15.7191 -1.00032 5.35067e-19
-15.6066 -1.00032 5.35067e-19
-15.4943 -1.00032 5.35067e-19
-15.3823 -1.00032 5.35067e-19
-15.2705 -1.00032 5.35067e-19
-15.159 -1.00032 5.35067e-19
-15.0477 -1.00032 5.35067e-19
-14.9367 -1.00032 5.35067e-19
-14.8258 -1.00032 5.35067e-19
-14.7152 -1.00032 5.35067e-19
-14.6049 -1.00032 5.35067e-19
-14.4947 -1.00032 5.35067e-19
-14.3848 -1.00032 5.35067e-19
-14.275 -1.00032 5.35067e-19
-14.1655 -1.00032 5.35067e-19
-14.0562 -1.00032 5.35067e-19
-13.9471 -1.00032 5.35067e-19
-13.8382 -1.00032 5.35067e-19
-13.7294 -1.00032 5.35067e-19
-13.6209 -1.00032 5.35067e-19
-13.5126 -1.00032 5.35067e-19
-13.4044 -1.00032 5.35067e-19
-13.2965 -1.00032 5.35067e-19
-13.1887 -1.00032 5.35067e-19
-13.0811 -1.00032 5.35067e-19
-12.9737 -1.00032 5.35067e-19
-12.8664 -1.00032 5.35067e-19
-12.7593 -1.00032 5.35067e-19
-12.6524 -1.00032 5.35067e-19
-12.5457 -1.00032 5.35067e-19
-12.4391 -1.00032 5.35067e-19
-12.3327 -1.00032 5.35067e-19
-12.2265 -1.00032 5.35067e-19
-12.1204 -1.00032 5.35067e-19
-12.0144 -1.00032 5.35067e-19
-11.9086 -1.00032 5.35067e-19
-11.803 -1.00032 5.35067e-19
-11.6975 -1.00032 5.35067e-19
-11.5922 -1.00032 5.35067e-19
-11.487 -1.00032 5.35067e-19
-11.3819 -1.00032 5.35067e-19
-11.277 -1.00032 5.35067e-19
-11.1722 -1.00032 5.35067e-19
-11.0676 -1.00032 5.35067e-19
-10.9631 -1.00032 5.35067e-19
-10.8587 -1.00032 5.35067e-19
-10.7545 -1.00032 5.35067e-19
-10.6503 -1.00032 5.35067e-19
-10.5463 -1.00032 5.35067e-19
-10.4425 -1.00032 5.35067e-19
-10.3387 -1.00032 5.35067e-19
-10.2351 -1.00032 5.35067e-19
-10.1316 -1.00032 5.35067e-19
-10.0282 -1.00032 5.35067e-19
-9.92496 -1.00032 5.35067e-19
-9.82181 -1.00032 5.35067e-19
-9.71877 -1.00032 5.35067e-19
-9.61583 -1.00032 5.35067e-19
-9.51301 -1.00032 5.35067e-19
-9.4103 -1.00032 5.35067e-19
-9.30769 -1.00032 5.35067e-19
-9.20518 -1.00032 5.35067e-19
-9.10278 -1.00032 5.35067e-19
-9.00048 -1.00032 5.35067e-19
-8.89828 -1.00032 5.35067e-19
-8.79618 -1.00032 5.35067e-19
-8.69417 -1.00032 5.35067e-19
-8.59226 -1.00032 5.35067e-19
-8.49044 -1.00032 5.35067e-19
-8.38872 -1.00032 5.35067e-19
-8.28708 -1.00032 5.35067e-19
-8.18554 -1.00032 5.35067e-19
-8.08408 -1.00032 5.35067e-19
-7.98271 -1.00032 5.35067e-19
-7.88143 -1.00032 5.35067e-19
-7.78023 -1.00032 5.35067e-19
-7.67911 -1.00032 5.35067e-19
-7.57807 -1.00032 5.35067e-19
-7.47712 -1.00032 5.35067e-19
-7.37624 -1.00032 5.35067e-19
-7.27544 -1.00032 5.35067e-19
-7.17471 -1.00032 5.35067e-19
-7.07406 -1.00032 5.35067e-19
-6.97348 -1.00032 5.35067e-19
-6.87298 -1.00032 5.35067e-19
-6.77254 -1.00032 5.35067e-19
-6.67218 -1.00032 5.35067e-19
-6.57188 -1.00032 5.35067e-19
-6.47166 -1.00032 5.35067e-19
-6.37149 -1.00032 5.35067e-19
-6.2714 -1.00032 5.35067e-19
-6.17136 -1.00032 5.35067e-19
-6.07139 -1.00032 5.35067e-19
-5.97148 -1.00032 5.35067e-19
-5.87163 -1.00032 5.35067e-19
-5.77184 -1.00032 5.35067e-19
-5.67211 -1.00032 5.35067e-19
-5.57243 -1.00032 5.35067e-19
-5.47281 -1.00032 5.35067e-19
-5.37325 -1.00032 5.35067e-19
-5.27373 -1.00032 5.35067e-19
-5.17427 -1.00032 5.35067e-19
-5.07487 -1.00032 5.35067e-19
-4.97551 -1.00032 5.35067e-19
-4.8762 -1.00032 5.35067e-19
-4.77694 -1.00032 5.35067e-19
-4.67772 -1.00032 5.35067e-19
-4.57855 -1.00032 5.35067e-19
-4.47943 -1.00032 5.35067e-19
-4.38035 -1.00032 5.35067e-19
-4.28131 -1.00032 5.35067e-19
-4.18232 -1.00032 5.35067e-19
-4.08336 -1.00032 5.35067e-19
-3.98445 -1.00032 5.35067e-19
-3.88557 -1.00032 5.35067e-19
-3.78673 -1.00032 5.35067e-19
-3.68793 -1.00032 5.35067e-19
-3.58916 -1.00032 5.35067e-19
-3.49043 -1.00032 5.35067e-19
-3.39173 -1.00032 5.35067e-19
-3.29307 -1.00032 5.35067e-19
-3.19443 -1.00032 5.35067e-19
-3.09583 -1.00032 5.35067e-19
-2.99725 -1.00032 5.35067e-19
-2.89871 -1.00032 5.35067e-19
-2.80019 -1.00032 5.35067e-19
-2.7017 -1.00032 5.35067e-19
-2.60323 -1.00032 5.35067e-19
-2.50479 -1.00032 5.35067e-19
-2.40638 -1.00032 5.35067e-19
-2.30798 -1.00032 5.35067e-19
-2.20961 -1.00032 5.35067e-19
-2.11126 -1.00032 5.35067e-19
-2.01293 -1.00032 5.35067e-19
-1.91462 -1.00032 5.35067e-19
-1.81632 -1.00032 5.35067e-19
-1.71804 -1.00032 5.35067e-19
-1.61978 -1.00032 5.35067e-19
-1.52154 -1.00032 5.35067e-19
-1.42331 -1.00032 5.35067e-19
-1.32509 -1.00032 5.35067e-19
-1.22689 -1.00032 5.35067e-19
-1.12869 -1.00032 5.35067e-19
-1.03051 -1.00032 5.35067e-19
-0.932337 -1.00032 5.35067e-19
-0.834173 -1.00032 5.35067e-19
-0.736016 -1.00032 5.35067e-19
-0.637867 -1.00032 5.35067e-19
-0.539723 -1.00032 5.35067e-19
-0.441585 -1.00032 5.35067e-19
-0.343451 -1.00032 5.35067e-19
-0.24532 -1.00032 5.35067e-19
-0.147191 -1.00032 5.35067e-19
-0.0490634 -1.00032 5.35067e-19
0.0490634 -1.00032 5.35067e-19
0.147191 -1.00032 5.35067e-19
0.24532 -1.00032 5.35067e-19
0.343451 -1.00032 5.35067e-19
0.441585 -1.00032 5.35067e-19
0.539723 -1.00032 5.35067e-19
0.637867 -1.00032 5.35067e-19
0.736016 -1.00032 5.35067e-19
0.834173 -1.00032 5.35067e-19
0.932337 -1.00032 5.35067e-19
1.03051 -1.00032 5.35067e-19
1.12869 -1.00032 5.35067e-19
1.22689 -1.00032 5.35067e-19
1.32509 -1.00032 5.35067e-19
1.42331 -1.00032 5.35067e-19
1.52154 -1.00032 5.35067e-19
1.61978 -1.00032 5.35067e-19
1.71804 -1.00032 5.35067e-19
1.81632 -1.00032 5.35067e-19
1.91462 -1.00032 5.35067e-19
2.01293 -1.00032 5.35067e-19
2.11126 -1.00032 5.35067e-19
2.20961 -1.00032 5.35067e-19
2.30798 -1.00032 5.35067e-19
2.40638 -1.00032 5.35067e-19
2.50479 -1.00032 5.35067e-19
2.60323 -1.00032 5.35067e-19
2.7017 -1.00032 5.35067e-19
2.80019 -1.00032 5.35067e-19
2.89871 -1.00032 5.35067e-19
2.99725 -1.00032 5.35067e-19
3.09583 -1.00032 5.35067e-19
3.19443 -1.00032 5.35067e-19
3.29307 -1.00032 5.35067e-19
3.39173 -1.00032 5.35067e-19
3.49043 -1.00032 5.35067e-19
3.58916 -1.00032 5.35067e-19
3.68793 -1.00032 5.35067e-19
3.78673 -1.00032 5.35067e-19
3.88557 -1.00032 5.35067e-19
3.98445 -1.00032 5.35067e-19
4.08336 -1.00032 5.35067e-19
4.18232 -1.00032 5.35067e-19
4.28131 -1.00032 5.35067e-19
4.38035 -1.00032 5.35067e-19
4.47943 -1.00032 5.35067e-19
4.57855 -1.00032 5.35067e-19
4.67772 -1.00032 5.35067e-19
4.77694 -1.00032 5.35067e-19
4.8762 -1.00032 5.35067e-19
4.97551 -1.00032 5.35067e-19
5.07487 -1.00032 5.35067e-19
5.17427 -1.00032 5.35067e-19
5.27373 -1.00032 5.35067e-19
5.37325 -1.00032 5.35067e-19
5.47281 -1.00032 5.35067e-19
5.57243 -1.00032 5.35067e-19
5.67211 -1.00032 5.35067e-19
5.77184 -1.00032 5.35067e-19
5.87163 -1.00032 5.35067e-19
5.97148 -1.00032 5.35067e-19
6.07139 -1.00032 5.35067e-19
6.17136 -1.00032 5.35067e-19
6.2714 -1.00032 5.35067e-19
6.37149 -1.00032 5.35067e-19
6.47166 -1.00032 5.35067e-19
6.57188 -1.00032 5.35067e-19
6.67218 -1.00032 5.35067e-19
6.77254 -1.00032 5.35067e-19
6.87298 -1.00032 5.35067e-19
6.97348 -1.00032 5.35067e-19
7.07406 -1.00032 5.35067e-19
7.17471 -1.00032 5.35067e-19
7.27544 -1.00032 5.35067e-19
7.37624 -1.00032 5.35067e-19
7.47712 -1.00032 5.35067e-19
7.57807 -1.00032 5.35067e-19
7.67911 -1.00032 5.35067e-19
7.78023 -1.00032 5.35067e-19
7.88143 -1.00032 5.35067e-19
7.98271 -1.00032 5.35067e-19
8.08408 -1.00032 5.35067e-19
8.18554 -1.00032 5.35067e-19
8.28708 -1.00032 5.35067e-19
8.38872 -1.00032 5.35067e-19
8.49044 -1.00032 5.35067e-19
8.59226 -1.00032 5.35067e-19
8.69417 -1.00032 5.35067e-19
8.79618 -1.00032 5.35067e-19
8.89828 -1.00032 5.35067e-19
9.00048 -1.00032 5.35067e-19
9.10278 -1.00032 5.35067e-19
9.20518 -1.00032 5.35067e-19
9.30769 -1.00032 5.35067e-19
9.4103 -1.00032 5.35067e-19
9.51301 -1.00032 5.35067e-19
9.61583 -1.00032 5.35067e-19
9.71877 -1.00032 5.35067e-19
9.82181 -1.00032 5.35067e-19
9.92496 -1.00032 5.35067e-19
10.0282 -1.00032 5.35067e-19
10.1316 -1.00032 5.35067e-19
10.2351 -1.00032 5.35067e-19
10.3387 -1.00032 5.35067e-19
10.4425 -1.00032 5.35067e-19
10.5463 -1.00032 5.35067e-19
10.6503 -1.00032 5.35067e-19
10.7545 -1.00032 5.35067e-19
10.8587 -1.00032 5.35067e-19
10.9631 -1.00032 5.35067e-19
11.0676 -1.00032 5.35067e-19
11.1722 -1.00032 5.35067e-19
11.277 -1.00032 5.35067e-19
11.3819 -1.00032 5.35067e-19
11.487 -1.00032 5.35067e-19
11.5922 -1.00032 5.35067e-19
11.6975 -1.00032 5.35067e-19
11.803 -1.00032 5.35067e-19
11.9086 -1.00032 5.35067e-19
12.0144 -1.00032 5.35067e-19
12.1204 -1.00032 5.35067e-19
12.2265 -1.00032 5.35067e-19
12.3327 -1.00032 5.35067e-19
12.4391 -1.00032 5.35067e-19
12.5457 -1.00032 5.35067e-19
12.6524 -1.00032 5.35067e-19
12.7593 -1.00032 5.35067e-19
12.8664 -1.00032 5.35067e-19
12.9737 -1.00032 5.35067e-19
13.0811 -1.00032 5.35067e-19
13.1887 -1.00032 5.35067e-19
13.2965 -1.00032 5.35067e-19
13.4044 -1.00032 5.35067e-19
13.5126 -1.00032 5.35067e-19
13.6209 -1.00032 5.35067e-19
13.7294 -1.00032 5.35067e-19
13.8382 -1.00032 5.35067e-19
13.9471 -1.00032 5.35067e-19
14.0562 -1.00032 5.35067e-19
14.1655 -1.00032 5.35067e-19
14.275 -1.00032 5.35067e-19
14.3848 -1.00032 5.35067e-19
14.4947 -1.00032 5.35067e-19
14.6049 -1.00032 5.35067e-19
14.7152 -1.00032 5.35067e-19
14.8258 -1.00032 5.35067e-19
14.9367 -1.00032 5.35067e-19
15.0477 -1.00032 5.35067e-19
15.159 -1.00032 5.35067e-19
15.2705 -1.00032 5.35067e-19
15.3823 -1.00032 5.35067e-19
15.4943 -1.00032 5.35067e-19
15.6066 -1.00032 5.35067e-19
15.7191 -1.00032 5.35067e-19
15.8319 -1.00032 5.35067e-19
15.9449 -1.00032 5.35067e-19
16.0582 -1.00032 5.35067e-19
16.1717 -1.00032 5.35067e-19
16.2856 -1.00032 5.35067e-19
16.3997 -1.00032 5.35067e-19
16.5141 -1.00032 5.35067e-19
16.6288 -1.00032 5.35067e-19
16.7437 -1.00032 5.35067e-19
16.859 -1.00032 5.35067e-19
16.9746 -1.00032 5.35067e-19
17.0905 -1.00032 5.35067e-19
17.2067 -1.00032 5.35067e-19
17.3232 -1.00032 5.35067e-19
17.4401 -1.00032 5.35067e-19
17.5572 -1.00032 5.35067e-19
17.6748 -1.00032 5.35067e-19
17.7926 -1.00032 5.35067e-19
17.9108 -1.00032 5.35067e-19
18.0294 -1.00032 5.35067e-19
18.1483 -1.00032 5.35067e-19
18.2676 -1.00032 5.35067e-19
18.3873 -1.00032 5.35067e-19
18.5074 -1.00032 5.35067e-19
18.6278 -1.00032 5.35067e-19
18.7487 -1.00032 5.35067e-19
18.8699 -1.00032 5.35067e-19
18.9916 -1.00032 5.35067e-19
19.1137 -1.00032 5.35067e-19
19.2362 -1.00032 5.35067e-19
19.3592 -1.00032 5.35067e-19
19.4826 -1.00032 5.35067e-19
19.6065 -1.00032 5.35067e-19
19.7309 -1.00032 5.35067e-19
19.8557 -1.00032 5.35067e-19
19.9811 -1.00032 5.35067e-19
20.1069 -1.00032 5.35067e-19
20.2333 -1.00032 5.35067e-19
20.3602 -1.00032 5.35067e-19
20.4876 -1.00032 5.35067e-19
20.6156 -1.00032 5.35067e-19
20.7441 -1.00032 5.35067e-19
20.8732 -1.00032 5.35067e-19
21.0029 -1.00032 5.35067e-19
21.1332 -1.00032 5.35067e-19
21.2642 -1.00032 5.35067e-19
21.3958 -1.00032 5.35067e-19
21.528 -1.00032 5.35067e-19
21.6609 -1.00032 5.35067e-19
21.7945 -1.00032 5.35067e-19
21.9288 -1.00032 5.35067e-19
22.0639 -1.00032 5.35067e-19
22.1997 -1.00032 5.35067e-19
22.3363 -1.00032 5.35067e-19
22.4736 -1.00032 5.35067e-19
22.6118 -1.00032 5.35067e-19
22.7509 -1.00032 5.35067e-19
22.8908 -1.00032 5.35067e-19
23.0316 -1.00032 5.35067e-19
23.1733 -1.00032 5.35067e-19
23.316 -1.00032 5.35067e-19
23.4597 -1.00032 5.35067e-19
23.6044 -1.00032 5.35067e-19
23.7502 -1.00032 5.35067e-19
23.8971 -1.00032 5.35067e-19
24.0451 -1.00032 5.35067e-19
24.1944 -1.00032 5.35067e-19
24.3448 -1.00032 5.35067e-19
24.4966 -1.00032 5.35067e-19
24.6496 -1.00032 5.35067e-19
24.8041 -1.00032 5.35067e-19
24.9601 -1.00032 5.35067e-19
25.1175 -1.00032 5.35067e-19
25.2766 -1.00032 5.35067e-19
25.4373 -1.00032 5.35067e-19
25.5998 -1.00032 5.35067e-19
25.7641 -1.00032 5.35067e-19
25.9304 -1.00032 5.35067e-19
26.0988 -1.00032 5.35067e-19
26.2693 -1.00032 5.35067e-19
26.4421 -1.00032 5.35067e-19
26.6174 -1.00032 5.35067e-19
26.7954 -1.00032 5.35067e-19
26.9761 -1.00032 5.35067e-19
27.1598 -1.00032 5.35067e-19
27.3468 -1.00032 5.35067e-19
27.5373 -1.00032 5.35067e-19
27.7317 -1.00032 5.35067e-19
27.9302 -1.00032 5.35067e-19
28.1333 -1.00032 5.35067e-19
28.3415 -1.00032 5.35067e-19
28.5554 -1.00032 5.35067e-19
28.7758 -1.00032 5.35067e-19
29.0035 -1.00032 5.35067e-19
29.2396 -1.00032 5.35067e-19
29.4858 -1.00032 5.35067e-19
29.7441 -1.00032 5.35067e-19
30.0173 -1.00032 5.35067e-19
30.3101 -1.00032 5.35067e-19
30.6297 -1.00032 5.35067e-19
30.9905 -1.00032 5.35067e-19
31.4301 -1.00032 5.35067e-19


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1Classic/SigmaATwoLoop.txt <==
-31.4301 -0.000728286 5.77996e-05
-30.9905 -0.00115109 3.14348e-05
-30.6297 -0.00141589 5.04128e-05
-30.3101 -0.00167592 3.64949e-05
-30.0173 -0.00190295 5.02187e-05
-29.7441 -0.00208956 3.71908e-05
-29.4858 -0.00221328 4.63819e-05
-29.2396 -0.00229493 3.62976e-05
-29.0035 -0.0023521 4.71309e-05
-28.7758 -0.00240274 3.90977e-05
-28.5554 -0.00244721 4.8318e-05
-28.3415 -0.00249018 4.13362e-05
-28.1333 -0.00253054 5.01332e-05
-27.9302 -0.00257086 4.35655e-05
-27.7317 -0.0026097 5.19325e-05
-27.5373 -0.00264889 4.59118e-05
-27.3468 -0.00268719 5.37796e-05
-27.1598 -0.00272595 4.82523e-05
-26.9761 -0.00276415 5.57449e-05
-26.7954 -0.00280286 5.05778e-05
-26.6174 -0.00284123 5.78083e-05
-26.4421 -0.00288011 5.29283e-05
-26.2693 -0.00291881 5.99443e-05
-26.0988 -0.00295803 5.53285e-05
-25.9304 -0.00299719 6.21493e-05
-25.7641 -0.00303687 5.77854e-05
-25.5998 -0.00307658 6.44305e-05
-25.4373 -0.00311683 6.03012e-05
-25.2766 -0.00315717 6.67959e-05
-25.1175 -0.00319806 6.28801e-05
-24.9601 -0.00323912 6.92503e-05
-24.8041 -0.00328073 6.55289e-05
-24.6496 -0.00332256 7.17969e-05
-24.4966 -0.00336496 6.82553e-05
-24.3448 -0.00340763 7.44387e-05
-24.1944 -0.00345089 7.10671e-05
-24.0451 -0.00349446 7.71796e-05
-23.8971 -0.00353863 7.39711e-05
-23.7502 -0.00358317 8.00243e-05
-23.6044 -0.00362832 7.69738e-05
-23.4597 -0.00367387 8.29782e-05
-23.316 -0.00372006 8.00816e-05
-23.1733 -0.00376668 8.60475e-05
-23.0316 -0.00381397 8.3301e-05
-22.8908 -0.00386173 8.92383e-05
-22.7509 -0.00391018 8.66388e-05
-22.6118 -0.00395914 9.25572e-05
-22.4736 -0.00400881 9.01021e-05
-22.3363 -0.00405903 9.60111e-05
-22.1997 -0.00410998 9.36987e-05
-22.0639 -0.00416152 9.9607e-05
-21.9288 -0.00421382 9.74365e-05
-21.7945 -0.00426675 0.000103353
-21.6609 -0.00432046 0.000101324
-21.528 -0.00437485 0.000107257
-21.3958 -0.00443005 0.00010537
-21.2642 -0.00448596 0.000111327
-21.1332 -0.00454271 0.000109584
-21.0029 -0.00460022 0.000115573
-20.8732 -0.00465861 0.000113975
-20.7441 -0.00471779 0.000120005
-20.6156 -0.00477789 0.000118555
-20.4876 -0.00483883 0.000124633
-20.3602 -0.00490072 0.000123334
-20.2333 -0.00496349 0.000129469
-20.1069 -0.00502726 0.000128324
-19.9811 -0.00509196 0.000134525
-19.8557 -0.00515769 0.000133538
-19.7309 -0.00522441 0.000139813
-19.6065 -0.0052922 0.00013899
-19.4826 -0.00536103 0.000145347
-19.3592 -0.00543099 0.000144693
-19.2362 -0.00550203 0.000151143
-19.1137 -0.00557426 0.000150663
-18.9916 -0.00564762 0.000157216
-18.8699 -0.00572222 0.000156917
-18.7487 -0.00579802 0.000163583
-18.6278 -0.00587511 0.000163473
-18.5074 -0.00595346 0.000170262
-18.3873 -0.00603317 0.000170348
-18.2676 -0.00611421 0.000177272
-18.1483 -0.00619666 0.000177565
-18.0294 -0.00628051 0.000184636
-17.9108 -0.00636585 0.000185144
-17.7926 -0.00645265 0.000192375
-17.6748 -0.00654102 0.00019311
-17.5572 -0.00663093 0.000200515
-17.4401 -0.00672248 0.000201487
-17.3232 -0.00681566 0.000209081
-17.2067 -0.00691057 0.000210305
-17.0905 -0.00700718 0.000218103
-16.9746 -0.00710561 0.000219591
-16.859 -0.00720584 0.00022761
-16.7437 -0.00730798 0.00022938
-16.6288 -0.00741202 0.000237637
-16.5141 -0.00751807 0.000239705
-16.3997 -0.00762613 0.000248221
-16.2856 -0.0077363 0.000250604
-16.1717 -0.00784859 0.000259399
-16.0582 -0.00796311 0.000262119
-15.9449 -0.00807987 0.000271216
-15.8319 -0.00819897 0.000274294
-15.7191 -0.00832045 0.000283718
-15.6066 -0.0084444 0.000287178
-15.4943 -0.00857087 0.000296955
-15.3823 -0.00869994 0.000300824
-15.2705 -0.00883168 0.000310984
-15.159 -0.00896618 0.00031529
-15.0477 -0.00910349 0.000325864
-14.9367 -0.00924373 0.000330639
-14.8258 -0.00938695 0.000341661
-14.7152 -0.00953327 0.000346941
-14.6049 -0.00968275 0.000358449
-14.4947 -0.00983552 0.000364271
-14.3848 -0.00999165 0.000376307
-14.275 -0.0101513 0.000382713
-14.1655 -0.0103144 0.000395322
-14.0562 -0.0104813 0.000402359
-13.9471 -0.010652 0.000415591
-13.8382 -0.0108266 0.00042331
-13.7294 -0.0110053 0.00043722
-13.6209 -0.0111882 0.000445678
-13.5126 -0.0113753 0.000460326
-13.4044 -0.0115669 0.000469586
-13.2965 -0.0117631 0.00048504
-13.1887 -0.0119641 0.00049517
-13.0811 -0.01217 0.000511504
-12.9737 -0.012381 0.000522583
-12.8664 -0.0125972 0.000539879
-12.7593 -0.0128188 0.000551993
-12.6524 -0.0130461 0.000570343
-12.5457 -0.0132791 0.000583588
-12.4391 -0.0135182 0.000603095
-12.3327 -0.0137636 0.000617579
-12.2265 -0.0140153 0.000638357
-12.1204 -0.0142738 0.000654199
-12.0144 -0.0145392 0.000676376
-11.9086 -0.0148117 0.000693713
-11.803 -0.0150918 0.000717434
-11.6975 -0.0153795 0.000736417
-11.5922 -0.0156753 0.000761845
-11.487 -0.0159795 0.000782646
-11.3819 -0.0162922 0.000809963
-11.277 -0.016614 0.000832777
-11.1722 -0.0169452 0.000862192
-11.0676 -0.0172861 0.00088724
-10.9631 -0.0176371 0.000918989
-10.8587 -0.0179986 0.000946521
-10.7545 -0.0183711 0.000980873
-10.6503 -0.018755 0.00101118
-10.5463 -0.0191509 0.00104844
-10.4425 -0.0195592 0.00108184
-10.3387 -0.0199804 0.00112237
-10.2351 -0.0204152 0.00115925
-10.1316 -0.0208641 0.00120345
-10.0282 -0.0213278 0.00124424
-9.92496 -0.0218068 0.00129257
-9.82181 -0.0223021 0.00133779
-9.71877 -0.0228142 0.00139081
-9.61583 -0.023344 0.00144103
-9.51301 -0.0238924 0.00149936
-9.4103 -0.0244602 0.00155527
-9.30769 -0.0250483 0.00161966
-9.20518 -0.0256579 0.00168207
-9.10278 -0.0262899 0.00175339
-9.00048 -0.0269456 0.00182324
-8.89828 -0.0276261 0.00190252
-8.79618 -0.0283327 0.00198093
-8.69417 -0.0290669 0.0020694
-8.59226 -0.0298301 0.00215771
-8.49044 -0.030624 0.00225683
-8.38872 -0.0314502 0.00235663
-8.28708 -0.0323105 0.00246815
-8.18554 -0.033207 0.00258138
-8.08408 -0.0341417 0.00270743
-7.98271 -0.035117 0.00283643
-7.88143 -0.0361352 0.00297958
-7.78023 -0.0371989 0.0031272
-7.67911 -0.0383112 0.00329063
-7.57807 -0.0394749 0.00346039
-7.47712 -0.0406935 0.00364801
-7.37624 -0.0419706 0.00384427
-7.27544 -0.04331 0.00406095
-7.17471 -0.044716 0.00428917
-7.07406 -0.0461934 0.00454104
-6.97348 -0.047747 0.00480811
-6.87298 -0.0493824 0.00510295
-6.77254 -0.0511057 0.00541768
-6.67218 -0.0529235 0.00576546
-6.57188 -0.054843 0.00613918
-6.47166 -0.056872 0.00655285
-6.37149 -0.0590195 0.00700037
-6.2714 -0.0612951 0.0074969
-6.17136 -0.0637093 0.00803778
-6.07139 -0.0662741 0.0086398
-5.97148 -0.0690024 0.00930025
-5.87163 -0.0719087 0.0100383
-5.77184 -0.0750092 0.0108539
-5.67211 -0.0783217 0.0117697
-5.57243 -0.0818663 0.0127899
-5.47281 -0.0856652 0.0139418
-5.37325 -0.0897432 0.0152358
-5.27373 -0.0941281 0.0167065
-5.17427 -0.0988507 0.0183736
-5.07487 -0.103945 0.020283
-4.97551 -0.109451 0.0224683
-4.8762 -0.115408 0.0249931
-4.77694 -0.121865 0.0279132
-4.67772 -0.128869 0.0313202
-4.57855 -0.136476 0.035305
-4.47943 -0.144739 0.040004
-4.38035 -0.15371 0.0455651
-4.28131 -0.163438 0.0521967
-4.18232 -0.173953 0.0601374
-4.08336 -0.185258 0.0697088
-3.98445 -0.197305 0.0812876
-3.88557 -0.209962 0.0953574
-3.78673 -0.222959 0.112473
-3.68793 -0.235821 0.133287
-3.58916 -0.247768 0.158461
-3.49043 -0.257607 0.188591
-3.39173 -0.263659 0.223948
-3.29307 -0.263777 0.264188
-3.19443 -0.255617 0.307904
-3.09583 -0.23725 0.352381
-2.99725 -0.208063 0.393729
-2.89871 -0.16951 0.427792
-2.80019 -0.125113 0.451476
-2.7017 -0.0794593 0.463886
-2.60323 -0.0367301 0.466403
-2.50479 0.000367625 0.461904
-2.40638 0.0308338 0.453628
-2.30798 0.0549969 0.444426
-2.20961 0.0739618 0.436408
-2.11126 0.089171 0.431003
-2.01293 0.102161 0.429063
-1.91462 0.114476 0.431058
-1.81632 0.127679 0.437122
-1.71804 0.143399 0.447103
-1.61978 0.163368 0.460442
-1.52154 0.189393 0.476043
-1.42331 0.223181 0.492011
-1.32509 0.265944 0.50552
-1.22689 0.317771 0.51283
-1.12869 0.376934 0.50989
-1.03051 0.439579 0.493431
-0.932337 0.500325 0.462355
-0.834173 0.553797 0.418405
-0.736016 0.596344 0.365652
-0.637867 0.626888 0.308947
-0.539723 0.646599 0.252443
-0.441585 0.657891 0.198774
-0.343451 0.663449 0.149064
-0.24532 0.665611 0.103262
-0.147191 0.666123 0.0606182
-0.0490634 0.666109 0.0199761
0.0490634 0.666109 -0.0199761
0.147191 0.666123 -0.0606182
0.24532 0.665611 -0.103262
0.343451 0.663449 -0.149064
0.441585 0.657891 -0.198774
0.539723 0.646599 -0.252443
0.637867 0.626888 -0.308947
0.736016 0.596344 -0.365652
0.834173 0.553797 -0.418405
0.932337 0.500325 -0.462355
1.03051 0.439579 -0.493431
1.12869 0.376934 -0.50989
1.22689 0.317771 -0.51283
1.32509 0.265944 -0.50552
1.42331 0.223181 -0.492011
1.52154 0.189393 -0.476043
1.61978 0.163368 -0.460442
1.71804 0.143399 -0.447103
1.81632 0.127679 -0.437122
1.91462 0.114476 -0.431058
2.01293 0.102161 -0.429063
2.11126 0.089171 -0.431003
2.20961 0.0739618 -0.436408
2.30798 0.0549969 -0.444426
2.40638 0.0308338 -0.453628
2.50479 0.000367625 -0.461904
2.60323 -0.0367301 -0.466403
2.7017 -0.0794593 -0.463886
2.80019 -0.125113 -0.451476
2.89871 -0.16951 -0.427792
2.99725 -0.208063 -0.393729
3.09583 -0.23725 -0.352381
3.19443 -0.255617 -0.307904
3.29307 -0.263777 -0.264188
3.39173 -0.263659 -0.223948
3.49043 -0.257607 -0.188591
3.58916 -0.247768 -0.158461
3.68793 -0.235821 -0.133287
3.78673 -0.222959 -0.112473
3.88557 -0.209962 -0.0953574
3.98445 -0.197305 -0.0812876
4.08336 -0.185258 -0.0697088
4.18232 -0.173953 -0.0601374
4.28131 -0.163438 -0.0521967
4.38035 -0.15371 -0.0455651
4.47943 -0.144739 -0.040004
4.57855 -0.136476 -0.035305
4.67772 -0.128869 -0.0313202
4.77694 -0.121865 -0.0279132
4.8762 -0.115408 -0.0249931
4.97551 -0.109451 -0.0224683
5.07487 -0.103945 -0.020283
5.17427 -0.0988507 -0.0183736
5.27373 -0.0941281 -0.0167065
5.37325 -0.0897432 -0.0152358
5.47281 -0.0856652 -0.0139418
5.57243 -0.0818663 -0.0127899
5.67211 -0.0783217 -0.0117697
5.77184 -0.0750092 -0.0108539
5.87163 -0.0719087 -0.0100383
5.97148 -0.0690024 -0.00930025
6.07139 -0.0662741 -0.0086398
6.17136 -0.0637093 -0.00803778
6.2714 -0.0612951 -0.0074969
6.37149 -0.0590195 -0.00700037
6.47166 -0.056872 -0.00655285
6.57188 -0.054843 -0.00613918
6.67218 -0.0529235 -0.00576546
6.77254 -0.0511057 -0.00541768
6.87298 -0.0493824 -0.00510295
6.97348 -0.047747 -0.00480811
7.07406 -0.0461934 -0.00454104
7.17471 -0.044716 -0.00428917
7.27544 -0.04331 -0.00406095
7.37624 -0.0419706 -0.00384427
7.47712 -0.0406935 -0.00364801
7.57807 -0.0394749 -0.00346039
7.67911 -0.0383112 -0.00329063
7.78023 -0.0371989 -0.0031272
7.88143 -0.0361352 -0.00297958
7.98271 -0.035117 -0.00283643
8.08408 -0.0341417 -0.00270743
8.18554 -0.033207 -0.00258138
8.28708 -0.0323105 -0.00246815
8.38872 -0.0314502 -0.00235663
8.49044 -0.030624 -0.00225683
8.59226 -0.0298301 -0.00215771
8.69417 -0.0290669 -0.0020694
8.79618 -0.0283327 -0.00198093
8.89828 -0.0276261 -0.00190252
9.00048 -0.0269456 -0.00182324
9.10278 -0.0262899 -0.00175339
9.20518 -0.0256579 -0.00168207
9.30769 -0.0250483 -0.00161966
9.4103 -0.0244602 -0.00155527
9.51301 -0.0238924 -0.00149936
9.61583 -0.023344 -0.00144103
9.71877 -0.0228142 -0.00139081
9.82181 -0.0223021 -0.00133779
9.92496 -0.0218068 -0.00129257
10.0282 -0.0213278 -0.00124424
10.1316 -0.0208641 -0.00120345
10.2351 -0.0204152 -0.00115925
10.3387 -0.0199804 -0.00112237
10.4425 -0.0195592 -0.00108184
10.5463 -0.0191509 -0.00104844
10.6503 -0.018755 -0.00101118
10.7545 -0.0183711 -0.000980873
10.8587 -0.0179986 -0.000946521
10.9631 -0.0176371 -0.000918989
11.0676 -0.0172861 -0.00088724
11.1722 -0.0169452 -0.000862192
11.277 -0.016614 -0.000832777
11.3819 -0.0162922 -0.000809963
11.487 -0.0159795 -0.000782646
11.5922 -0.0156753 -0.000761845
11.6975 -0.0153795 -0.000736417
11.803 -0.0150918 -0.000717434
11.9086 -0.0148117 -0.000693713
12.0144 -0.0145392 -0.000676376
12.1204 -0.0142738 -0.000654199
12.2265 -0.0140153 -0.000638357
12.3327 -0.0137636 -0.000617579
12.4391 -0.0135182 -0.000603095
12.5457 -0.0132791 -0.000583588
12.6524 -0.0130461 -0.000570343
12.7593 -0.0128188 -0.000551993
12.8664 -0.0125972 -0.000539879
12.9737 -0.012381 -0.000522583
13.0811 -0.01217 -0.000511504
13.1887 -0.0119641 -0.00049517
13.2965 -0.0117631 -0.00048504
13.4044 -0.0115669 -0.000469586
13.5126 -0.0113753 -0.000460326
13.6209 -0.0111882 -0.000445678
13.7294 -0.0110053 -0.00043722
13.8382 -0.0108266 -0.00042331
13.9471 -0.010652 -0.000415591
14.0562 -0.0104813 -0.000402359
14.1655 -0.0103144 -0.000395322
14.275 -0.0101513 -0.000382713
14.3848 -0.00999165 -0.000376307
14.4947 -0.00983552 -0.000364271
14.6049 -0.00968275 -0.000358449
14.7152 -0.00953327 -0.000346941
14.8258 -0.00938695 -0.000341661
14.9367 -0.00924373 -0.000330639
15.0477 -0.00910349 -0.000325864
15.159 -0.00896618 -0.00031529
15.2705 -0.00883168 -0.000310984
15.3823 -0.00869994 -0.000300824
15.4943 -0.00857087 -0.000296955
15.6066 -0.0084444 -0.000287178
15.7191 -0.00832045 -0.000283718
15.8319 -0.00819897 -0.000274294
15.9449 -0.00807987 -0.000271216
16.0582 -0.00796311 -0.000262119
16.1717 -0.00784859 -0.000259399
16.2856 -0.0077363 -0.000250604
16.3997 -0.00762613 -0.000248221
16.5141 -0.00751807 -0.000239705
16.6288 -0.00741202 -0.000237637
16.7437 -0.00730798 -0.00022938
16.859 -0.00720584 -0.00022761
16.9746 -0.00710561 -0.000219591
17.0905 -0.00700718 -0.000218103
17.2067 -0.00691057 -0.000210305
17.3232 -0.00681566 -0.000209081
17.4401 -0.00672248 -0.000201487
17.5572 -0.00663093 -0.000200515
17.6748 -0.00654102 -0.00019311
17.7926 -0.00645265 -0.000192375
17.9108 -0.00636585 -0.000185144
18.0294 -0.00628051 -0.000184636
18.1483 -0.00619666 -0.000177565
18.2676 -0.00611421 -0.000177272
18.3873 -0.00603317 -0.000170348
18.5074 -0.00595346 -0.000170262
18.6278 -0.00587511 -0.000163473
18.7487 -0.00579802 -0.000163583
18.8699 -0.00572222 -0.000156917
18.9916 -0.00564762 -0.000157216
19.1137 -0.00557426 -0.000150663
19.2362 -0.00550203 -0.000151143
19.3592 -0.00543099 -0.000144693
19.4826 -0.00536103 -0.000145347
19.6065 -0.0052922 -0.00013899
19.7309 -0.00522441 -0.000139813
19.8557 -0.00515769 -0.000133538
19.9811 -0.00509196 -0.000134525
20.1069 -0.00502726 -0.000128324
20.2333 -0.00496349 -0.000129469
20.3602 -0.00490072 -0.000123334
20.4876 -0.00483883 -0.000124633
20.6156 -0.00477789 -0.000118555
20.7441 -0.00471779 -0.000120005
20.8732 -0.00465861 -0.000113975
21.0029 -0.00460022 -0.000115573
21.1332 -0.00454271 -0.000109584
21.2642 -0.00448596 -0.000111327
21.3958 -0.00443005 -0.00010537
21.528 -0.00437485 -0.000107257
21.6609 -0.00432046 -0.000101324
21.7945 -0.00426675 -0.000103353
21.9288 -0.00421382 -9.74365e-05
22.0639 -0.00416152 -9.9607e-05
22.1997 -0.00410998 -9.36987e-05
22.3363 -0.00405903 -9.60111e-05
22.4736 -0.00400881 -9.01021e-05
22.6118 -0.00395914 -9.25572e-05
22.7509 -0.00391018 -8.66388e-05
22.8908 -0.00386173 -8.92383e-05
23.0316 -0.00381397 -8.3301e-05
23.1733 -0.00376668 -8.60475e-05
23.316 -0.00372006 -8.00816e-05
23.4597 -0.00367387 -8.29782e-05
23.6044 -0.00362832 -7.69738e-05
23.7502 -0.00358317 -8.00243e-05
23.8971 -0.00353863 -7.39711e-05
24.0451 -0.00349446 -7.71796e-05
24.1944 -0.00345089 -7.10671e-05
24.3448 -0.00340763 -7.44387e-05
24.4966 -0.00336496 -6.82553e-05
24.6496 -0.00332256 -7.17969e-05
24.8041 -0.00328073 -6.55289e-05
24.9601 -0.00323912 -6.92503e-05
25.1175 -0.00319806 -6.28801e-05
25.2766 -0.00315717 -6.67959e-05
25.4373 -0.00311683 -6.03012e-05
25.5998 -0.00307658 -6.44305e-05
25.7641 -0.00303687 -5.77854e-05
25.9304 -0.00299719 -6.21493e-05
26.0988 -0.00295803 -5.53285e-05
26.2693 -0.00291881 -5.99443e-05
26.4421 -0.00288011 -5.29283e-05
26.6174 -0.00284123 -5.78083e-05
26.7954 -0.00280286 -5.05778e-05
26.9761 -0.00276415 -5.57449e-05
27.1598 -0.00272595 -4.82523e-05
27.3468 -0.00268719 -5.37796e-05
27.5373 -0.00264889 -4.59118e-05
27.7317 -0.0026097 -5.19325e-05
27.9302 -0.00257086 -4.35655e-05
28.1333 -0.00253054 -5.01332e-05
28.3415 -0.00249018 -4.13362e-05
28.5554 -0.00244721 -4.8318e-05
28.7758 -0.00240274 -3.90977e-05
29.0035 -0.0023521 -4.71309e-05
29.2396 -0.00229493 -3.62976e-05
29.4858 -0.00221328 -4.63819e-05
29.7441 -0.00208956 -3.71908e-05
30.0173 -0.00190295 -5.02187e-05
30.3101 -0.00167592 -3.64949e-05
30.6297 -0.00141589 -5.04128e-05
30.9905 -0.00115109 -3.14348e-05
31.4301 -0.000728286 -5.77996e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1Classic/SigmaROneLoop.txt <==
-31.4301 -1.00032 5.35067e-19
-30.9905 -1.00032 5.35067e-19
-30.6297 -1.00032 5.35067e-19
-30.3101 -1.00032 5.35067e-19
-30.0173 -1.00032 5.35067e-19
-29.7441 -1.00032 5.35067e-19
-29.4858 -1.00032 5.35067e-19
-29.2396 -1.00032 5.35067e-19
-29.0035 -1.00032 5.35067e-19
-28.7758 -1.00032 5.35067e-19
-28.5554 -1.00032 5.35067e-19
-28.3415 -1.00032 5.35067e-19
-28.1333 -1.00032 5.35067e-19
-27.9302 -1.00032 5.35067e-19
-27.7317 -1.00032 5.35067e-19
-27.5373 -1.00032 5.35067e-19
-27.3468 -1.00032 5.35067e-19
-27.1598 -1.00032 5.35067e-19
-26.9761 -1.00032 5.35067e-19
-26.7954 -1.00032 5.35067e-19
-26.6174 -1.00032 5.35067e-19
-26.4421 -1.00032 5.35067e-19
-26.2693 -1.00032 5.35067e-19
-26.0988 -1.00032 5.35067e-19
-25.9304 -1.00032 5.35067e-19
-25.7641 -1.00032 5.35067e-19
-25.5998 -1.00032 5.35067e-19
-25.4373 -1.00032 5.35067e-19
-25.2766 -1.00032 5.35067e-19
-25.1175 -1.00032 5.35067e-19
-24.9601 -1.00032 5.35067e-19
-24.8041 -1.00032 5.35067e-19
-24.6496 -1.00032 5.35067e-19
-24.4966 -1.00032 5.35067e-19
-24.3448 -1.00032 5.35067e-19
-24.1944 -1.00032 5.35067e-19
-24.0451 -1.00032 5.35067e-19
-23.8971 -1.00032 5.35067e-19
-23.7502 -1.00032 5.35067e-19
-23.6044 -1.00032 5.35067e-19
-23.4597 -1.00032 5.35067e-19
-23.316 -1.00032 5.35067e-19
-23.1733 -1.00032 5.35067e-19
-23.0316 -1.00032 5.35067e-19
-22.8908 -1.00032 5.35067e-19
-22.7509 -1.00032 5.35067e-19
-22.6118 -1.00032 5.35067e-19
-22.4736 -1.00032 5.35067e-19
-22.3363 -1.00032 5.35067e-19
-22.1997 -1.00032 5.35067e-19
-22.0639 -1.00032 5.35067e-19
-21.9288 -1.00032 5.35067e-19
-21.7945 -1.00032 5.35067e-19
-21.6609 -1.00032 5.35067e-19
-21.528 -1.00032 5.35067e-19
-21.3958 -1.00032 5.35067e-19
-21.2642 -1.00032 5.35067e-19
-21.1332 -1.00032 5.35067e-19
-21.0029 -1.00032 5.35067e-19
-20.8732 -1.00032 5.35067e-19
-20.7441 -1.00032 5.35067e-19
-20.6156 -1.00032 5.35067e-19
-20.4876 -1.00032 5.35067e-19
-20.3602 -1.00032 5.35067e-19
-20.2333 -1.00032 5.35067e-19
-20.1069 -1.00032 5.35067e-19
-19.9811 -1.00032 5.35067e-19
-19.8557 -1.00032 5.35067e-19
-19.7309 -1.00032 5.35067e-19
-19.6065 -1.00032 5.35067e-19
-19.4826 -1.00032 5.35067e-19
-19.3592 -1.00032 5.35067e-19
-19.2362 -1.00032 5.35067e-19
-19.1137 -1.00032 5.35067e-19
-18.9916 -1.00032 5.35067e-19
-18.8699 -1.00032 5.35067e-19
-18.7487 -1.00032 5.35067e-19
-18.6278 -1.00032 5.35067e-19
-18.5074 -1.00032 5.35067e-19
-18.3873 -1.00032 5.35067e-19
-18.2676 -1.00032 5.35067e-19
-18.1483 -1.00032 5.35067e-19
-18.0294 -1.00032 5.35067e-19
-17.9108 -1.00032 5.35067e-19
-17.7926 -1.00032 5.35067e-19
-17.6748 -1.00032 5.35067e-19
-17.5572 -1.00032 5.35067e-19
-17.4401 -1.00032 5.35067e-19
-17.3232 -1.00032 5.35067e-19
-17.2067 -1.00032 5.35067e-19
-17.0905 -1.00032 5.35067e-19
-16.9746 -1.00032 5.35067e-19
-16.859 -1.00032 5.35067e-19
-16.7437 -1.00032 5.35067e-19
-16.6288 -1.00032 5.35067e-19
-16.5141 -1.00032 5.35067e-19
-16.3997 -1.00032 5.35067e-19
-16.2856 -1.00032 5.35067e-19
-16.1717 -1.00032 5.35067e-19
-16.0582 -1.00032 5.35067e-19
-15.9449 -1.00032 5.35067e-19
-15.8319 -1.00032 5.35067e-19
-15.7191 -1.00032 5.35067e-19
-15.6066 -1.00032 5.35067e-19
-15.4943 -1.00032 5.35067e-19
-15.3823 -1.00032 5.35067e-19
-15.2705 -1.00032 5.35067e-19
-15.159 -1.00032 5.35067e-19
-15.0477 -1.00032 5.35067e-19
-14.9367 -1.00032 5.35067e-19
-14.8258 -1.00032 5.35067e-19
-14.7152 -1.00032 5.35067e-19
-14.6049 -1.00032 5.35067e-19
-14.4947 -1.00032 5.35067e-19
-14.3848 -1.00032 5.35067e-19
-14.275 -1.00032 5.35067e-19
-14.1655 -1.00032 5.35067e-19
-14.0562 -1.00032 5.35067e-19
-13.9471 -1.00032 5.35067e-19
-13.8382 -1.00032 5.35067e-19
-13.7294 -1.00032 5.35067e-19
-13.6209 -1.00032 5.35067e-19
-13.5126 -1.00032 5.35067e-19
-13.4044 -1.00032 5.35067e-19
-13.2965 -1.00032 5.35067e-19
-13.1887 -1.00032 5.35067e-19
-13.0811 -1.00032 5.35067e-19
-12.9737 -1.00032 5.35067e-19
-12.8664 -1.00032 5.35067e-19
-12.7593 -1.00032 5.35067e-19
-12.6524 -1.00032 5.35067e-19
-12.5457 -1.00032 5.35067e-19
-12.4391 -1.00032 5.35067e-19
-12.3327 -1.00032 5.35067e-19
-12.2265 -1.00032 5.35067e-19
-12.1204 -1.00032 5.35067e-19
-12.0144 -1.00032 5.35067e-19
-11.9086 -1.00032 5.35067e-19
-11.803 -1.00032 5.35067e-19
-11.6975 -1.00032 5.35067e-19
-11.5922 -1.00032 5.35067e-19
-11.487 -1.00032 5.35067e-19
-11.3819 -1.00032 5.35067e-19
-11.277 -1.00032 5.35067e-19
-11.1722 -1.00032 5.35067e-19
-11.0676 -1.00032 5.35067e-19
-10.9631 -1.00032 5.35067e-19
-10.8587 -1.00032 5.35067e-19
-10.7545 -1.00032 5.35067e-19
-10.6503 -1.00032 5.35067e-19
-10.5463 -1.00032 5.35067e-19
-10.4425 -1.00032 5.35067e-19
-10.3387 -1.00032 5.35067e-19
-10.2351 -1.00032 5.35067e-19
-10.1316 -1.00032 5.35067e-19
-10.0282 -1.00032 5.35067e-19
-9.92496 -1.00032 5.35067e-19
-9.82181 -1.00032 5.35067e-19
-9.71877 -1.00032 5.35067e-19
-9.61583 -1.00032 5.35067e-19
-9.51301 -1.00032 5.35067e-19
-9.4103 -1.00032 5.35067e-19
-9.30769 -1.00032 5.35067e-19
-9.20518 -1.00032 5.35067e-19
-9.10278 -1.00032 5.35067e-19
-9.00048 -1.00032 5.35067e-19
-8.89828 -1.00032 5.35067e-19
-8.79618 -1.00032 5.35067e-19
-8.69417 -1.00032 5.35067e-19
-8.59226 -1.00032 5.35067e-19
-8.49044 -1.00032 5.35067e-19
-8.38872 -1.00032 5.35067e-19
-8.28708 -1.00032 5.35067e-19
-8.18554 -1.00032 5.35067e-19
-8.08408 -1.00032 5.35067e-19
-7.98271 -1.00032 5.35067e-19
-7.88143 -1.00032 5.35067e-19
-7.78023 -1.00032 5.35067e-19
-7.67911 -1.00032 5.35067e-19
-7.57807 -1.00032 5.35067e-19
-7.47712 -1.00032 5.35067e-19
-7.37624 -1.00032 5.35067e-19
-7.27544 -1.00032 5.35067e-19
-7.17471 -1.00032 5.35067e-19
-7.07406 -1.00032 5.35067e-19
-6.97348 -1.00032 5.35067e-19
-6.87298 -1.00032 5.35067e-19
-6.77254 -1.00032 5.35067e-19
-6.67218 -1.00032 5.35067e-19
-6.57188 -1.00032 5.35067e-19
-6.47166 -1.00032 5.35067e-19
-6.37149 -1.00032 5.35067e-19
-6.2714 -1.00032 5.35067e-19
-6.17136 -1.00032 5.35067e-19
-6.07139 -1.00032 5.35067e-19
-5.97148 -1.00032 5.35067e-19
-5.87163 -1.00032 5.35067e-19
-5.77184 -1.00032 5.35067e-19
-5.67211 -1.00032 5.35067e-19
-5.57243 -1.00032 5.35067e-19
-5.47281 -1.00032 5.35067e-19
-5.37325 -1.00032 5.35067e-19
-5.27373 -1.00032 5.35067e-19
-5.17427 -1.00032 5.35067e-19
-5.07487 -1.00032 5.35067e-19
-4.97551 -1.00032 5.35067e-19
-4.8762 -1.00032 5.35067e-19
-4.77694 -1.00032 5.35067e-19
-4.67772 -1.00032 5.35067e-19
-4.57855 -1.00032 5.35067e-19
-4.47943 -1.00032 5.35067e-19
-4.38035 -1.00032 5.35067e-19
-4.28131 -1.00032 5.35067e-19
-4.18232 -1.00032 5.35067e-19
-4.08336 -1.00032 5.35067e-19
-3.98445 -1.00032 5.35067e-19
-3.88557 -1.00032 5.35067e-19
-3.78673 -1.00032 5.35067e-19
-3.68793 -1.00032 5.35067e-19
-3.58916 -1.00032 5.35067e-19
-3.49043 -1.00032 5.35067e-19
-3.39173 -1.00032 5.35067e-19
-3.29307 -1.00032 5.35067e-19
-3.19443 -1.00032 5.35067e-19
-3.09583 -1.00032 5.35067e-19
-2.99725 -1.00032 5.35067e-19
-2.89871 -1.00032 5.35067e-19
-2.80019 -1.00032 5.35067e-19
-2.7017 -1.00032 5.35067e-19
-2.60323 -1.00032 5.35067e-19
-2.50479 -1.00032 5.35067e-19
-2.40638 -1.00032 5.35067e-19
-2.30798 -1.00032 5.35067e-19
-2.20961 -1.00032 5.35067e-19
-2.11126 -1.00032 5.35067e-19
-2.01293 -1.00032 5.35067e-19
-1.91462 -1.00032 5.35067e-19
-1.81632 -1.00032 5.35067e-19
-1.71804 -1.00032 5.35067e-19
-1.61978 -1.00032 5.35067e-19
-1.52154 -1.00032 5.35067e-19
-1.42331 -1.00032 5.35067e-19
-1.32509 -1.00032 5.35067e-19
-1.22689 -1.00032 5.35067e-19
-1.12869 -1.00032 5.35067e-19
-1.03051 -1.00032 5.35067e-19
-0.932337 -1.00032 5.35067e-19
-0.834173 -1.00032 5.35067e-19
-0.736016 -1.00032 5.35067e-19
-0.637867 -1.00032 5.35067e-19
-0.539723 -1.00032 5.35067e-19
-0.441585 -1.00032 5.35067e-19
-0.343451 -1.00032 5.35067e-19
-0.24532 -1.00032 5.35067e-19
-0.147191 -1.00032 5.35067e-19
-0.0490634 -1.00032 5.35067e-19
0.0490634 -1.00032 5.35067e-19
0.147191 -1.00032 5.35067e-19
0.24532 -1.00032 5.35067e-19
0.343451 -1.00032 5.35067e-19
0.441585 -1.00032 5.35067e-19
0.539723 -1.00032 5.35067e-19
0.637867 -1.00032 5.35067e-19
0.736016 -1.00032 5.35067e-19
0.834173 -1.00032 5.35067e-19
0.932337 -1.00032 5.35067e-19
1.03051 -1.00032 5.35067e-19
1.12869 -1.00032 5.35067e-19
1.22689 -1.00032 5.35067e-19
1.32509 -1.00032 5.35067e-19
1.42331 -1.00032 5.35067e-19
1.52154 -1.00032 5.35067e-19
1.61978 -1.00032 5.35067e-19
1.71804 -1.00032 5.35067e-19
1.81632 -1.00032 5.35067e-19
1.91462 -1.00032 5.35067e-19
2.01293 -1.00032 5.35067e-19
2.11126 -1.00032 5.35067e-19
2.20961 -1.00032 5.35067e-19
2.30798 -1.00032 5.35067e-19
2.40638 -1.00032 5.35067e-19
2.50479 -1.00032 5.35067e-19
2.60323 -1.00032 5.35067e-19
2.7017 -1.00032 5.35067e-19
2.80019 -1.00032 5.35067e-19
2.89871 -1.00032 5.35067e-19
2.99725 -1.00032 5.35067e-19
3.09583 -1.00032 5.35067e-19
3.19443 -1.00032 5.35067e-19
3.29307 -1.00032 5.35067e-19
3.39173 -1.00032 5.35067e-19
3.49043 -1.00032 5.35067e-19
3.58916 -1.00032 5.35067e-19
3.68793 -1.00032 5.35067e-19
3.78673 -1.00032 5.35067e-19
3.88557 -1.00032 5.35067e-19
3.98445 -1.00032 5.35067e-19
4.08336 -1.00032 5.35067e-19
4.18232 -1.00032 5.35067e-19
4.28131 -1.00032 5.35067e-19
4.38035 -1.00032 5.35067e-19
4.47943 -1.00032 5.35067e-19
4.57855 -1.00032 5.35067e-19
4.67772 -1.00032 5.35067e-19
4.77694 -1.00032 5.35067e-19
4.8762 -1.00032 5.35067e-19
4.97551 -1.00032 5.35067e-19
5.07487 -1.00032 5.35067e-19
5.17427 -1.00032 5.35067e-19
5.27373 -1.00032 5.35067e-19
5.37325 -1.00032 5.35067e-19
5.47281 -1.00032 5.35067e-19
5.57243 -1.00032 5.35067e-19
5.67211 -1.00032 5.35067e-19
5.77184 -1.00032 5.35067e-19
5.87163 -1.00032 5.35067e-19
5.97148 -1.00032 5.35067e-19
6.07139 -1.00032 5.35067e-19
6.17136 -1.00032 5.35067e-19
6.2714 -1.00032 5.35067e-19
6.37149 -1.00032 5.35067e-19
6.47166 -1.00032 5.35067e-19
6.57188 -1.00032 5.35067e-19
6.67218 -1.00032 5.35067e-19
6.77254 -1.00032 5.35067e-19
6.87298 -1.00032 5.35067e-19
6.97348 -1.00032 5.35067e-19
7.07406 -1.00032 5.35067e-19
7.17471 -1.00032 5.35067e-19
7.27544 -1.00032 5.35067e-19
7.37624 -1.00032 5.35067e-19
7.47712 -1.00032 5.35067e-19
7.57807 -1.00032 5.35067e-19
7.67911 -1.00032 5.35067e-19
7.78023 -1.00032 5.35067e-19
7.88143 -1.00032 5.35067e-19
7.98271 -1.00032 5.35067e-19
8.08408 -1.00032 5.35067e-19
8.18554 -1.00032 5.35067e-19
8.28708 -1.00032 5.35067e-19
8.38872 -1.00032 5.35067e-19
8.49044 -1.00032 5.35067e-19
8.59226 -1.00032 5.35067e-19
8.69417 -1.00032 5.35067e-19
8.79618 -1.00032 5.35067e-19
8.89828 -1.00032 5.35067e-19
9.00048 -1.00032 5.35067e-19
9.10278 -1.00032 5.35067e-19
9.20518 -1.00032 5.35067e-19
9.30769 -1.00032 5.35067e-19
9.4103 -1.00032 5.35067e-19
9.51301 -1.00032 5.35067e-19
9.61583 -1.00032 5.35067e-19
9.71877 -1.00032 5.35067e-19
9.82181 -1.00032 5.35067e-19
9.92496 -1.00032 5.35067e-19
10.0282 -1.00032 5.35067e-19
10.1316 -1.00032 5.35067e-19
10.2351 -1.00032 5.35067e-19
10.3387 -1.00032 5.35067e-19
10.4425 -1.00032 5.35067e-19
10.5463 -1.00032 5.35067e-19
10.6503 -1.00032 5.35067e-19
10.7545 -1.00032 5.35067e-19
10.8587 -1.00032 5.35067e-19
10.9631 -1.00032 5.35067e-19
11.0676 -1.00032 5.35067e-19
11.1722 -1.00032 5.35067e-19
11.277 -1.00032 5.35067e-19
11.3819 -1.00032 5.35067e-19
11.487 -1.00032 5.35067e-19
11.5922 -1.00032 5.35067e-19
11.6975 -1.00032 5.35067e-19
11.803 -1.00032 5.35067e-19
11.9086 -1.00032 5.35067e-19
12.0144 -1.00032 5.35067e-19
12.1204 -1.00032 5.35067e-19
12.2265 -1.00032 5.35067e-19
12.3327 -1.00032 5.35067e-19
12.4391 -1.00032 5.35067e-19
12.5457 -1.00032 5.35067e-19
12.6524 -1.00032 5.35067e-19
12.7593 -1.00032 5.35067e-19
12.8664 -1.00032 5.35067e-19
12.9737 -1.00032 5.35067e-19
13.0811 -1.00032 5.35067e-19
13.1887 -1.00032 5.35067e-19
13.2965 -1.00032 5.35067e-19
13.4044 -1.00032 5.35067e-19
13.5126 -1.00032 5.35067e-19
13.6209 -1.00032 5.35067e-19
13.7294 -1.00032 5.35067e-19
13.8382 -1.00032 5.35067e-19
13.9471 -1.00032 5.35067e-19
14.0562 -1.00032 5.35067e-19
14.1655 -1.00032 5.35067e-19
14.275 -1.00032 5.35067e-19
14.3848 -1.00032 5.35067e-19
14.4947 -1.00032 5.35067e-19
14.6049 -1.00032 5.35067e-19
14.7152 -1.00032 5.35067e-19
14.8258 -1.00032 5.35067e-19
14.9367 -1.00032 5.35067e-19
15.0477 -1.00032 5.35067e-19
15.159 -1.00032 5.35067e-19
15.2705 -1.00032 5.35067e-19
15.3823 -1.00032 5.35067e-19
15.4943 -1.00032 5.35067e-19
15.6066 -1.00032 5.35067e-19
15.7191 -1.00032 5.35067e-19
15.8319 -1.00032 5.35067e-19
15.9449 -1.00032 5.35067e-19
16.0582 -1.00032 5.35067e-19
16.1717 -1.00032 5.35067e-19
16.2856 -1.00032 5.35067e-19
16.3997 -1.00032 5.35067e-19
16.5141 -1.00032 5.35067e-19
16.6288 -1.00032 5.35067e-19
16.7437 -1.00032 5.35067e-19
16.859 -1.00032 5.35067e-19
16.9746 -1.00032 5.35067e-19
17.0905 -1.00032 5.35067e-19
17.2067 -1.00032 5.35067e-19
17.3232 -1.00032 5.35067e-19
17.4401 -1.00032 5.35067e-19
17.5572 -1.00032 5.35067e-19
17.6748 -1.00032 5.35067e-19
17.7926 -1.00032 5.35067e-19
17.9108 -1.00032 5.35067e-19
18.0294 -1.00032 5.35067e-19
18.1483 -1.00032 5.35067e-19
18.2676 -1.00032 5.35067e-19
18.3873 -1.00032 5.35067e-19
18.5074 -1.00032 5.35067e-19
18.6278 -1.00032 5.35067e-19
18.7487 -1.00032 5.35067e-19
18.8699 -1.00032 5.35067e-19
18.9916 -1.00032 5.35067e-19
19.1137 -1.00032 5.35067e-19
19.2362 -1.00032 5.35067e-19
19.3592 -1.00032 5.35067e-19
19.4826 -1.00032 5.35067e-19
19.6065 -1.00032 5.35067e-19
19.7309 -1.00032 5.35067e-19
19.8557 -1.00032 5.35067e-19
19.9811 -1.00032 5.35067e-19
20.1069 -1.00032 5.35067e-19
20.2333 -1.00032 5.35067e-19
20.3602 -1.00032 5.35067e-19
20.4876 -1.00032 5.35067e-19
20.6156 -1.00032 5.35067e-19
20.7441 -1.00032 5.35067e-19
20.8732 -1.00032 5.35067e-19
21.0029 -1.00032 5.35067e-19
21.1332 -1.00032 5.35067e-19
21.2642 -1.00032 5.35067e-19
21.3958 -1.00032 5.35067e-19
21.528 -1.00032 5.35067e-19
21.6609 -1.00032 5.35067e-19
21.7945 -1.00032 5.35067e-19
21.9288 -1.00032 5.35067e-19
22.0639 -1.00032 5.35067e-19
22.1997 -1.00032 5.35067e-19
22.3363 -1.00032 5.35067e-19
22.4736 -1.00032 5.35067e-19
22.6118 -1.00032 5.35067e-19
22.7509 -1.00032 5.35067e-19
22.8908 -1.00032 5.35067e-19
23.0316 -1.00032 5.35067e-19
23.1733 -1.00032 5.35067e-19
23.316 -1.00032 5.35067e-19
23.4597 -1.00032 5.35067e-19
23.6044 -1.00032 5.35067e-19
23.7502 -1.00032 5.35067e-19
23.8971 -1.00032 5.35067e-19
24.0451 -1.00032 5.35067e-19
24.1944 -1.00032 5.35067e-19
24.3448 -1.00032 5.35067e-19
24.4966 -1.00032 5.35067e-19
24.6496 -1.00032 5.35067e-19
24.8041 -1.00032 5.35067e-19
24.9601 -1.00032 5.35067e-19
25.1175 -1.00032 5.35067e-19
25.2766 -1.00032 5.35067e-19
25.4373 -1.00032 5.35067e-19
25.5998 -1.00032 5.35067e-19
25.7641 -1.00032 5.35067e-19
25.9304 -1.00032 5.35067e-19
26.0988 -1.00032 5.35067e-19
26.2693 -1.00032 5.35067e-19
26.4421 -1.00032 5.35067e-19
26.6174 -1.00032 5.35067e-19
26.7954 -1.00032 5.35067e-19
26.9761 -1.00032 5.35067e-19
27.1598 -1.00032 5.35067e-19
27.3468 -1.00032 5.35067e-19
27.5373 -1.00032 5.35067e-19
27.7317 -1.00032 5.35067e-19
27.9302 -1.00032 5.35067e-19
28.1333 -1.00032 5.35067e-19
28.3415 -1.00032 5.35067e-19
28.5554 -1.00032 5.35067e-19
28.7758 -1.00032 5.35067e-19
29.0035 -1.00032 5.35067e-19
29.2396 -1.00032 5.35067e-19
29.4858 -1.00032 5.35067e-19
29.7441 -1.00032 5.35067e-19
30.0173 -1.00032 5.35067e-19
30.3101 -1.00032 5.35067e-19
30.6297 -1.00032 5.35067e-19
30.9905 -1.00032 5.35067e-19
31.4301 -1.00032 5.35067e-19


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1Classic/SigmaRTwoLoop.txt <==
-31.4301 -0.000728286 -5.77996e-05
-30.9905 -0.00115109 -3.14348e-05
-30.6297 -0.00141589 -5.04128e-05
-30.3101 -0.00167592 -3.64949e-05
-30.0173 -0.00190295 -5.02187e-05
-29.7441 -0.00208956 -3.71908e-05
-29.4858 -0.00221328 -4.63819e-05
-29.2396 -0.00229493 -3.62976e-05
-29.0035 -0.0023521 -4.71309e-05
-28.7758 -0.00240274 -3.90977e-05
-28.5554 -0.00244721 -4.8318e-05
-28.3415 -0.00249018 -4.13362e-05
-28.1333 -0.00253054 -5.01332e-05
-27.9302 -0.00257086 -4.35655e-05
-27.7317 -0.0026097 -5.19325e-05
-27.5373 -0.00264889 -4.59118e-05
-27.3468 -0.00268719 -5.37796e-05
-27.1598 -0.00272595 -4.82523e-05
-26.9761 -0.00276415 -5.57449e-05
-26.7954 -0.00280286 -5.05778e-05
-26.6174 -0.00284123 -5.78083e-05
-26.4421 -0.00288011 -5.29283e-05
-26.2693 -0.00291881 -5.99443e-05
-26.0988 -0.00295803 -5.53285e-05
-25.9304 -0.00299719 -6.21493e-05
-25.7641 -0.00303687 -5.77854e-05
-25.5998 -0.00307658 -6.44305e-05
-25.4373 -0.00311683 -6.03012e-05
-25.2766 -0.00315717 -6.67959e-05
-25.1175 -0.00319806 -6.28801e-05
-24.9601 -0.00323912 -6.92503e-05
-24.8041 -0.00328073 -6.55289e-05
-24.6496 -0.00332256 -7.17969e-05
-24.4966 -0.00336496 -6.82553e-05
-24.3448 -0.00340763 -7.44387e-05
-24.1944 -0.00345089 -7.10671e-05
-24.0451 -0.00349446 -7.71796e-05
-23.8971 -0.00353863 -7.39711e-05
-23.7502 -0.00358317 -8.00243e-05
-23.6044 -0.00362832 -7.69738e-05
-23.4597 -0.00367387 -8.29782e-05
-23.316 -0.00372006 -8.00816e-05
-23.1733 -0.00376668 -8.60475e-05
-23.0316 -0.00381397 -8.3301e-05
-22.8908 -0.00386173 -8.92383e-05
-22.7509 -0.00391018 -8.66388e-05
-22.6118 -0.00395914 -9.25572e-05
-22.4736 -0.00400881 -9.01021e-05
-22.3363 -0.00405903 -9.60111e-05
-22.1997 -0.00410998 -9.36987e-05
-22.0639 -0.00416152 -9.9607e-05
-21.9288 -0.00421382 -9.74365e-05
-21.7945 -0.00426675 -0.000103353
-21.6609 -0.00432046 -0.000101324
-21.528 -0.00437485 -0.000107257
-21.3958 -0.00443005 -0.00010537
-21.2642 -0.00448596 -0.000111327
-21.1332 -0.00454271 -0.000109584
-21.0029 -0.00460022 -0.000115573
-20.8732 -0.00465861 -0.000113975
-20.7441 -0.00471779 -0.000120005
-20.6156 -0.00477789 -0.000118555
-20.4876 -0.00483883 -0.000124633
-20.3602 -0.00490072 -0.000123334
-20.2333 -0.00496349 -0.000129469
-20.1069 -0.00502726 -0.000128324
-19.9811 -0.00509196 -0.000134525
-19.8557 -0.00515769 -0.000133538
-19.7309 -0.00522441 -0.000139813
-19.6065 -0.0052922 -0.00013899
-19.4826 -0.00536103 -0.000145347
-19.3592 -0.00543099 -0.000144693
-19.2362 -0.00550203 -0.000151143
-19.1137 -0.00557426 -0.000150663
-18.9916 -0.00564762 -0.000157216
-18.8699 -0.00572222 -0.000156917
-18.7487 -0.00579802 -0.000163583
-18.6278 -0.00587511 -0.000163473
-18.5074 -0.00595346 -0.000170262
-18.3873 -0.00603317 -0.000170348
-18.2676 -0.00611421 -0.000177272
-18.1483 -0.00619666 -0.000177565
-18.0294 -0.00628051 -0.000184636
-17.9108 -0.00636585 -0.000185144
-17.7926 -0.00645265 -0.000192375
-17.6748 -0.00654102 -0.00019311
-17.5572 -0.00663093 -0.000200515
-17.4401 -0.00672248 -0.000201487
-17.3232 -0.00681566 -0.000209081
-17.2067 -0.00691057 -0.000210305
-17.0905 -0.00700718 -0.000218103
-16.9746 -0.00710561 -0.000219591
-16.859 -0.00720584 -0.00022761
-16.7437 -0.00730798 -0.00022938
-16.6288 -0.00741202 -0.000237637
-16.5141 -0.00751807 -0.000239705
-16.3997 -0.00762613 -0.000248221
-16.2856 -0.0077363 -0.000250604
-16.1717 -0.00784859 -0.000259399
-16.0582 -0.00796311 -0.000262119
-15.9449 -0.00807987 -0.000271216
-15.8319 -0.00819897 -0.000274294
-15.7191 -0.00832045 -0.000283718
-15.6066 -0.0084444 -0.000287178
-15.4943 -0.00857087 -0.000296955
-15.3823 -0.00869994 -0.000300824
-15.2705 -0.00883168 -0.000310984
-15.159 -0.00896618 -0.00031529
-15.0477 -0.00910349 -0.000325864
-14.9367 -0.00924373 -0.000330639
-14.8258 -0.00938695 -0.000341661
-14.7152 -0.00953327 -0.000346941
-14.6049 -0.00968275 -0.000358449
-14.4947 -0.00983552 -0.000364271
-14.3848 -0.00999165 -0.000376307
-14.275 -0.0101513 -0.000382713
-14.1655 -0.0103144 -0.000395322
-14.0562 -0.0104813 -0.000402359
-13.9471 -0.010652 -0.000415591
-13.8382 -0.0108266 -0.00042331
-13.7294 -0.0110053 -0.00043722
-13.6209 -0.0111882 -0.000445678
-13.5126 -0.0113753 -0.000460326
-13.4044 -0.0115669 -0.000469586
-13.2965 -0.0117631 -0.00048504
-13.1887 -0.0119641 -0.00049517
-13.0811 -0.01217 -0.000511504
-12.9737 -0.012381 -0.000522583
-12.8664 -0.0125972 -0.000539879
-12.7593 -0.0128188 -0.000551993
-12.6524 -0.0130461 -0.000570343
-12.5457 -0.0132791 -0.000583588
-12.4391 -0.0135182 -0.000603095
-12.3327 -0.0137636 -0.000617579
-12.2265 -0.0140153 -0.000638357
-12.1204 -0.0142738 -0.000654199
-12.0144 -0.0145392 -0.000676376
-11.9086 -0.0148117 -0.000693713
-11.803 -0.0150918 -0.000717434
-11.6975 -0.0153795 -0.000736417
-11.5922 -0.0156753 -0.000761845
-11.487 -0.0159795 -0.000782646
-11.3819 -0.0162922 -0.000809963
-11.277 -0.016614 -0.000832777
-11.1722 -0.0169452 -0.000862192
-11.0676 -0.0172861 -0.00088724
-10.9631 -0.0176371 -0.000918989
-10.8587 -0.0179986 -0.000946521
-10.7545 -0.0183711 -0.000980873
-10.6503 -0.018755 -0.00101118
-10.5463 -0.0191509 -0.00104844
-10.4425 -0.0195592 -0.00108184
-10.3387 -0.0199804 -0.00112237
-10.2351 -0.0204152 -0.00115925
-10.1316 -0.0208641 -0.00120345
-10.0282 -0.0213278 -0.00124424
-9.92496 -0.0218068 -0.00129257
-9.82181 -0.0223021 -0.00133779
-9.71877 -0.0228142 -0.00139081
-9.61583 -0.023344 -0.00144103
-9.51301 -0.0238924 -0.00149936
-9.4103 -0.0244602 -0.00155527
-9.30769 -0.0250483 -0.00161966
-9.20518 -0.0256579 -0.00168207
-9.10278 -0.0262899 -0.00175339
-9.00048 -0.0269456 -0.00182324
-8.89828 -0.0276261 -0.00190252
-8.79618 -0.0283327 -0.00198093
-8.69417 -0.0290669 -0.0020694
-8.59226 -0.0298301 -0.00215771
-8.49044 -0.030624 -0.00225683
-8.38872 -0.0314502 -0.00235663
-8.28708 -0.0323105 -0.00246815
-8.18554 -0.033207 -0.00258138
-8.08408 -0.0341417 -0.00270743
-7.98271 -0.035117 -0.00283643
-7.88143 -0.0361352 -0.00297958
-7.78023 -0.0371989 -0.0031272
-7.67911 -0.0383112 -0.00329063
-7.57807 -0.0394749 -0.00346039
-7.47712 -0.0406935 -0.00364801
-7.37624 -0.0419706 -0.00384427
-7.27544 -0.04331 -0.00406095
-7.17471 -0.044716 -0.00428917
-7.07406 -0.0461934 -0.00454104
-6.97348 -0.047747 -0.00480811
-6.87298 -0.0493824 -0.00510295
-6.77254 -0.0511057 -0.00541768
-6.67218 -0.0529235 -0.00576546
-6.57188 -0.054843 -0.00613918
-6.47166 -0.056872 -0.00655285
-6.37149 -0.0590195 -0.00700037
-6.2714 -0.0612951 -0.0074969
-6.17136 -0.0637093 -0.00803778
-6.07139 -0.0662741 -0.0086398
-5.97148 -0.0690024 -0.00930025
-5.87163 -0.0719087 -0.0100383
-5.77184 -0.0750092 -0.0108539
-5.67211 -0.0783217 -0.0117697
-5.57243 -0.0818663 -0.0127899
-5.47281 -0.0856652 -0.0139418
-5.37325 -0.0897432 -0.0152358
-5.27373 -0.0941281 -0.0167065
-5.17427 -0.0988507 -0.0183736
-5.07487 -0.103945 -0.020283
-4.97551 -0.109451 -0.0224683
-4.8762 -0.115408 -0.0249931
-4.77694 -0.121865 -0.0279132
-4.67772 -0.128869 -0.0313202
-4.57855 -0.136476 -0.035305
-4.47943 -0.144739 -0.040004
-4.38035 -0.15371 -0.0455651
-4.28131 -0.163438 -0.0521967
-4.18232 -0.173953 -0.0601374
-4.08336 -0.185258 -0.0697088
-3.98445 -0.197305 -0.0812876
-3.88557 -0.209962 -0.0953574
-3.78673 -0.222959 -0.112473
-3.68793 -0.235821 -0.133287
-3.58916 -0.247768 -0.158461
-3.49043 -0.257607 -0.188591
-3.39173 -0.263659 -0.223948
-3.29307 -0.263777 -0.264188
-3.19443 -0.255617 -0.307904
-3.09583 -0.23725 -0.352381
-2.99725 -0.208063 -0.393729
-2.89871 -0.16951 -0.427792
-2.80019 -0.125113 -0.451476
-2.7017 -0.0794593 -0.463886
-2.60323 -0.0367301 -0.466403
-2.50479 0.000367625 -0.461904
-2.40638 0.0308338 -0.453628
-2.30798 0.0549969 -0.444426
-2.20961 0.0739618 -0.436408
-2.11126 0.089171 -0.431003
-2.01293 0.102161 -0.429063
-1.91462 0.114476 -0.431058
-1.81632 0.127679 -0.437122
-1.71804 0.143399 -0.447103
-1.61978 0.163368 -0.460442
-1.52154 0.189393 -0.476043
-1.42331 0.223181 -0.492011
-1.32509 0.265944 -0.50552
-1.22689 0.317771 -0.51283
-1.12869 0.376934 -0.50989
-1.03051 0.439579 -0.493431
-0.932337 0.500325 -0.462355
-0.834173 0.553797 -0.418405
-0.736016 0.596344 -0.365652
-0.637867 0.626888 -0.308947
-0.539723 0.646599 -0.252443
-0.441585 0.657891 -0.198774
-0.343451 0.663449 -0.149064
-0.24532 0.665611 -0.103262
-0.147191 0.666123 -0.0606182
-0.0490634 0.666109 -0.0199761
0.0490634 0.666109 0.0199761
0.147191 0.666123 0.0606182
0.24532 0.665611 0.103262
0.343451 0.663449 0.149064
0.441585 0.657891 0.198774
0.539723 0.646599 0.252443
0.637867 0.626888 0.308947
0.736016 0.596344 0.365652
0.834173 0.553797 0.418405
0.932337 0.500325 0.462355
1.03051 0.439579 0.493431
1.12869 0.376934 0.50989
1.22689 0.317771 0.51283
1.32509 0.265944 0.50552
1.42331 0.223181 0.492011
1.52154 0.189393 0.476043
1.61978 0.163368 0.460442
1.71804 0.143399 0.447103
1.81632 0.127679 0.437122
1.91462 0.114476 0.431058
2.01293 0.102161 0.429063
2.11126 0.089171 0.431003
2.20961 0.0739618 0.436408
2.30798 0.0549969 0.444426
2.40638 0.0308338 0.453628
2.50479 0.000367625 0.461904
2.60323 -0.0367301 0.466403
2.7017 -0.0794593 0.463886
2.80019 -0.125113 0.451476
2.89871 -0.16951 0.427792
2.99725 -0.208063 0.393729
3.09583 -0.23725 0.352381
3.19443 -0.255617 0.307904
3.29307 -0.263777 0.264188
3.39173 -0.263659 0.223948
3.49043 -0.257607 0.188591
3.58916 -0.247768 0.158461
3.68793 -0.235821 0.133287
3.78673 -0.222959 0.112473
3.88557 -0.209962 0.0953574
3.98445 -0.197305 0.0812876
4.08336 -0.185258 0.0697088
4.18232 -0.173953 0.0601374
4.28131 -0.163438 0.0521967
4.38035 -0.15371 0.0455651
4.47943 -0.144739 0.040004
4.57855 -0.136476 0.035305
4.67772 -0.128869 0.0313202
4.77694 -0.121865 0.0279132
4.8762 -0.115408 0.0249931
4.97551 -0.109451 0.0224683
5.07487 -0.103945 0.020283
5.17427 -0.0988507 0.0183736
5.27373 -0.0941281 0.0167065
5.37325 -0.0897432 0.0152358
5.47281 -0.0856652 0.0139418
5.57243 -0.0818663 0.0127899
5.67211 -0.0783217 0.0117697
5.77184 -0.0750092 0.0108539
5.87163 -0.0719087 0.0100383
5.97148 -0.0690024 0.00930025
6.07139 -0.0662741 0.0086398
6.17136 -0.0637093 0.00803778
6.2714 -0.0612951 0.0074969
6.37149 -0.0590195 0.00700037
6.47166 -0.056872 0.00655285
6.57188 -0.054843 0.00613918
6.67218 -0.0529235 0.00576546
6.77254 -0.0511057 0.00541768
6.87298 -0.0493824 0.00510295
6.97348 -0.047747 0.00480811
7.07406 -0.0461934 0.00454104
7.17471 -0.044716 0.00428917
7.27544 -0.04331 0.00406095
7.37624 -0.0419706 0.00384427
7.47712 -0.0406935 0.00364801
7.57807 -0.0394749 0.00346039
7.67911 -0.0383112 0.00329063
7.78023 -0.0371989 0.0031272
7.88143 -0.0361352 0.00297958
7.98271 -0.035117 0.00283643
8.08408 -0.0341417 0.00270743
8.18554 -0.033207 0.00258138
8.28708 -0.0323105 0.00246815
8.38872 -0.0314502 0.00235663
8.49044 -0.030624 0.00225683
8.59226 -0.0298301 0.00215771
8.69417 -0.0290669 0.0020694
8.79618 -0.0283327 0.00198093
8.89828 -0.0276261 0.00190252
9.00048 -0.0269456 0.00182324
9.10278 -0.0262899 0.00175339
9.20518 -0.0256579 0.00168207
9.30769 -0.0250483 0.00161966
9.4103 -0.0244602 0.00155527
9.51301 -0.0238924 0.00149936
9.61583 -0.023344 0.00144103
9.71877 -0.0228142 0.00139081
9.82181 -0.0223021 0.00133779
9.92496 -0.0218068 0.00129257
10.0282 -0.0213278 0.00124424
10.1316 -0.0208641 0.00120345
10.2351 -0.0204152 0.00115925
10.3387 -0.0199804 0.00112237
10.4425 -0.0195592 0.00108184
10.5463 -0.0191509 0.00104844
10.6503 -0.018755 0.00101118
10.7545 -0.0183711 0.000980873
10.8587 -0.0179986 0.000946521
10.9631 -0.0176371 0.000918989
11.0676 -0.0172861 0.00088724
11.1722 -0.0169452 0.000862192
11.277 -0.016614 0.000832777
11.3819 -0.0162922 0.000809963
11.487 -0.0159795 0.000782646
11.5922 -0.0156753 0.000761845
11.6975 -0.0153795 0.000736417
11.803 -0.0150918 0.000717434
11.9086 -0.0148117 0.000693713
12.0144 -0.0145392 0.000676376
12.1204 -0.0142738 0.000654199
12.2265 -0.0140153 0.000638357
12.3327 -0.0137636 0.000617579
12.4391 -0.0135182 0.000603095
12.5457 -0.0132791 0.000583588
12.6524 -0.0130461 0.000570343
12.7593 -0.0128188 0.000551993
12.8664 -0.0125972 0.000539879
12.9737 -0.012381 0.000522583
13.0811 -0.01217 0.000511504
13.1887 -0.0119641 0.00049517
13.2965 -0.0117631 0.00048504
13.4044 -0.0115669 0.000469586
13.5126 -0.0113753 0.000460326
13.6209 -0.0111882 0.000445678
13.7294 -0.0110053 0.00043722
13.8382 -0.0108266 0.00042331
13.9471 -0.010652 0.000415591
14.0562 -0.0104813 0.000402359
14.1655 -0.0103144 0.000395322
14.275 -0.0101513 0.000382713
14.3848 -0.00999165 0.000376307
14.4947 -0.00983552 0.000364271
14.6049 -0.00968275 0.000358449
14.7152 -0.00953327 0.000346941
14.8258 -0.00938695 0.000341661
14.9367 -0.00924373 0.000330639
15.0477 -0.00910349 0.000325864
15.159 -0.00896618 0.00031529
15.2705 -0.00883168 0.000310984
15.3823 -0.00869994 0.000300824
15.4943 -0.00857087 0.000296955
15.6066 -0.0084444 0.000287178
15.7191 -0.00832045 0.000283718
15.8319 -0.00819897 0.000274294
15.9449 -0.00807987 0.000271216
16.0582 -0.00796311 0.000262119
16.1717 -0.00784859 0.000259399
16.2856 -0.0077363 0.000250604
16.3997 -0.00762613 0.000248221
16.5141 -0.00751807 0.000239705
16.6288 -0.00741202 0.000237637
16.7437 -0.00730798 0.00022938
16.859 -0.00720584 0.00022761
16.9746 -0.00710561 0.000219591
17.0905 -0.00700718 0.000218103
17.2067 -0.00691057 0.000210305
17.3232 -0.00681566 0.000209081
17.4401 -0.00672248 0.000201487
17.5572 -0.00663093 0.000200515
17.6748 -0.00654102 0.00019311
17.7926 -0.00645265 0.000192375
17.9108 -0.00636585 0.000185144
18.0294 -0.00628051 0.000184636
18.1483 -0.00619666 0.000177565
18.2676 -0.00611421 0.000177272
18.3873 -0.00603317 0.000170348
18.5074 -0.00595346 0.000170262
18.6278 -0.00587511 0.000163473
18.7487 -0.00579802 0.000163583
18.8699 -0.00572222 0.000156917
18.9916 -0.00564762 0.000157216
19.1137 -0.00557426 0.000150663
19.2362 -0.00550203 0.000151143
19.3592 -0.00543099 0.000144693
19.4826 -0.00536103 0.000145347
19.6065 -0.0052922 0.00013899
19.7309 -0.00522441 0.000139813
19.8557 -0.00515769 0.000133538
19.9811 -0.00509196 0.000134525
20.1069 -0.00502726 0.000128324
20.2333 -0.00496349 0.000129469
20.3602 -0.00490072 0.000123334
20.4876 -0.00483883 0.000124633
20.6156 -0.00477789 0.000118555
20.7441 -0.00471779 0.000120005
20.8732 -0.00465861 0.000113975
21.0029 -0.00460022 0.000115573
21.1332 -0.00454271 0.000109584
21.2642 -0.00448596 0.000111327
21.3958 -0.00443005 0.00010537
21.528 -0.00437485 0.000107257
21.6609 -0.00432046 0.000101324
21.7945 -0.00426675 0.000103353
21.9288 -0.00421382 9.74365e-05
22.0639 -0.00416152 9.9607e-05
22.1997 -0.00410998 9.36987e-05
22.3363 -0.00405903 9.60111e-05
22.4736 -0.00400881 9.01021e-05
22.6118 -0.00395914 9.25572e-05
22.7509 -0.00391018 8.66388e-05
22.8908 -0.00386173 8.92383e-05
23.0316 -0.00381397 8.3301e-05
23.1733 -0.00376668 8.60475e-05
23.316 -0.00372006 8.00816e-05
23.4597 -0.00367387 8.29782e-05
23.6044 -0.00362832 7.69738e-05
23.7502 -0.00358317 8.00243e-05
23.8971 -0.00353863 7.39711e-05
24.0451 -0.00349446 7.71796e-05
24.1944 -0.00345089 7.10671e-05
24.3448 -0.00340763 7.44387e-05
24.4966 -0.00336496 6.82553e-05
24.6496 -0.00332256 7.17969e-05
24.8041 -0.00328073 6.55289e-05
24.9601 -0.00323912 6.92503e-05
25.1175 -0.00319806 6.28801e-05
25.2766 -0.00315717 6.67959e-05
25.4373 -0.00311683 6.03012e-05
25.5998 -0.00307658 6.44305e-05
25.7641 -0.00303687 5.77854e-05
25.9304 -0.00299719 6.21493e-05
26.0988 -0.00295803 5.53285e-05
26.2693 -0.00291881 5.99443e-05
26.4421 -0.00288011 5.29283e-05
26.6174 -0.00284123 5.78083e-05
26.7954 -0.00280286 5.05778e-05
26.9761 -0.00276415 5.57449e-05
27.1598 -0.00272595 4.82523e-05
27.3468 -0.00268719 5.37796e-05
27.5373 -0.00264889 4.59118e-05
27.7317 -0.0026097 5.19325e-05
27.9302 -0.00257086 4.35655e-05
28.1333 -0.00253054 5.01332e-05
28.3415 -0.00249018 4.13362e-05
28.5554 -0.00244721 4.8318e-05
28.7758 -0.00240274 3.90977e-05
29.0035 -0.0023521 4.71309e-05
29.2396 -0.00229493 3.62976e-05
29.4858 -0.00221328 4.63819e-05
29.7441 -0.00208956 3.71908e-05
30.0173 -0.00190295 5.02187e-05
30.3101 -0.00167592 3.64949e-05
30.6297 -0.00141589 5.04128e-05
30.9905 -0.00115109 3.14348e-05
31.4301 -0.000728286 5.77996e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1Classic/iFpOneLoop.txt <==
-31.4301 -2.91995e-23 2.14389e-05
-30.9905 -2.55716e-23 2.25458e-05
-30.6297 -3.60058e-24 2.35116e-05
-30.3101 -1.51443e-23 2.44134e-05
-30.0173 5.39958e-23 2.52799e-05
-29.7441 3.88128e-23 2.6126e-05
-29.4858 -2.19878e-23 2.69604e-05
-29.2396 4.35138e-23 2.77888e-05
-29.0035 8.78383e-24 2.86155e-05
-28.7758 -7.25799e-23 2.94434e-05
-28.5554 -4.23726e-23 3.0275e-05
-28.3415 4.84949e-25 3.11122e-05
-28.1333 3.67086e-23 3.19567e-05
-27.9302 -6.59864e-23 3.28099e-05
-27.7317 1.41377e-23 3.36729e-05
-27.5373 -2.12968e-23 3.4547e-05
-27.3468 -1.64478e-23 3.5433e-05
-27.1598 1.25702e-23 3.6332e-05
-26.9761 8.83787e-23 3.72449e-05
-26.7954 5.2709e-23 3.81723e-05
-26.6174 -5.03664e-23 3.91152e-05
-26.4421 -2.19405e-23 4.00744e-05
-26.2693 4.50517e-23 4.10505e-05
-26.0988 6.71808e-23 4.20444e-05
-25.9304 -6.65858e-23 4.30567e-05
-25.7641 4.77137e-23 4.40883e-05
-25.5998 -1.08919e-23 4.51398e-05
-25.4373 -6.79373e-23 4.6212e-05
-25.2766 -2.2865e-23 4.73056e-05
-25.1175 -2.10289e-22 4.84214e-05
-24.9601 -1.54676e-22 4.95602e-05
-24.8041 2.06007e-23 5.07227e-05
-24.6496 1.12505e-23 5.19097e-05
-24.4966 -6.19842e-23 5.3122e-05
-24.3448 6.49486e-23 5.43605e-05
-24.1944 1.66433e-22 5.5626e-05
-24.0451 1.62357e-22 5.69193e-05
-23.8971 -1.96091e-22 5.82414e-05
-23.7502 -9.43164e-23 5.9593e-05
-23.6044 -2.35932e-22 6.09753e-05
-23.4597 1.36081e-22 6.23891e-05
-23.316 1.50917e-22 6.38353e-05
-23.1733 3.32578e-24 6.53151e-05
-23.0316 3.85701e-23 6.68294e-05
-22.8908 -1.69782e-22 6.83794e-05
-22.7509 2.14717e-22 6.9966e-05
-22.6118 -1.2399e-22 7.15905e-05
-22.4736 -7.48226e-23 7.32541e-05
-22.3363 1.07666e-23 7.49579e-05
-22.1997 -2.33946e-22 7.67033e-05
-22.0639 2.0094e-23 7.84914e-05
-21.9288 -1.32944e-22 8.03236e-05
-21.7945 9.46451e-24 8.22014e-05
-21.6609 3.75309e-22 8.41261e-05
-21.528 -3.88323e-22 8.60992e-05
-21.3958 -9.99003e-23 8.81223e-05
-21.2642 3.02762e-22 9.01969e-05
-21.1332 -2.38371e-23 9.23247e-05
-21.0029 -8.98863e-23 9.45073e-05
-20.8732 -3.55809e-22 9.67465e-05
-20.7441 -8.04218e-24 9.90442e-05
-20.6156 4.11254e-23 0.000101402
-20.4876 1.44964e-22 0.000103822
-20.3602 -8.40678e-23 0.000106307
-20.2333 5.4937e-23 0.000108858
-20.1069 -1.00597e-22 0.000111477
-19.9811 -3.05939e-23 0.000114168
-19.8557 3.4719e-22 0.000116931
-19.7309 2.28879e-22 0.00011977
-19.6065 2.13136e-22 0.000122687
-19.4826 -1.82247e-22 0.000125685
-19.3592 -1.56375e-22 0.000128766
-19.2362 -2.49703e-22 0.000131934
-19.1137 -5.38367e-22 0.000135191
-18.9916 -3.10067e-22 0.00013854
-18.8699 2.00097e-22 0.000141984
-18.7487 4.45146e-22 0.000145528
-18.6278 2.93732e-22 0.000149173
-18.5074 -1.83552e-22 0.000152924
-18.3873 -5.79646e-22 0.000156785
-18.2676 -1.03641e-22 0.000160758
-18.1483 -5.17288e-23 0.00016485
-18.0294 -1.61642e-22 0.000169062
-17.9108 -5.64476e-22 0.000173401
-17.7926 4.95603e-22 0.00017787
-17.6748 -2.57192e-22 0.000182474
-17.5572 -2.6675e-22 0.000187218
-17.4401 2.03893e-22 0.000192108
-17.3232 1.08985e-22 0.000197148
-17.2067 -7.43326e-22 0.000202344
-17.0905 -1.40205e-22 0.000207702
-16.9746 -4.95213e-22 0.000213229
-16.859 3.72209e-22 0.000218929
-16.7437 9.75598e-22 0.000224811
-16.6288 8.87992e-22 0.000230881
-16.5141 3.85041e-22 0.000237147
-16.3997 -3.82656e-22 0.000243615
-16.2856 -4.46489e-22 0.000250294
-16.1717 -1.32819e-22 0.000257192
-16.0582 -9.92112e-22 0.000264317
-15.9449 -7.65731e-23 0.00027168
-15.8319 -3.46809e-22 0.000279288
-15.7191 5.44433e-25 0.000287153
-15.6066 -4.45972e-22 0.000295284
-15.4943 1.6043e-21 0.000303693
-15.3823 1.28672e-22 0.000312391
-15.2705 -5.97314e-22 0.000321389
-15.159 -2.24115e-22 0.000330701
-15.0477 -1.21636e-21 0.000340339
-14.9367 -9.11557e-23 0.000350317
-14.8258 -3.57808e-22 0.00036065
-14.7152 -1.72259e-22 0.000371353
-14.6049 1.18891e-21 0.000382441
-14.4947 -1.82421e-21 0.000393933
-14.3848 -8.62043e-22 0.000405844
-14.275 8.61093e-22 0.000418194
-14.1655 -1.31341e-21 0.000431003
-14.0562 1.88713e-21 0.00044429
-13.9471 1.19946e-21 0.000458077
-13.8382 -1.17993e-22 0.000472387
-13.7294 -6.81981e-22 0.000487245
-13.6209 1.53995e-21 0.000502674
-13.5126 1.25665e-21 0.000518702
-13.4044 -5.21418e-22 0.000535356
-13.2965 2.21436e-21 0.000552667
-13.1887 -1.72373e-21 0.000570665
-13.0811 -8.05101e-22 0.000589383
-12.9737 -7.01704e-22 0.000608857
-12.8664 7.40188e-22 0.000629122
-12.7593 1.06325e-21 0.000650218
-12.6524 -4.32445e-22 0.000672187
-12.5457 -1.72991e-21 0.00069507
-12.4391 -8.26518e-22 0.000718915
-12.3327 3.1356e-21 0.00074377
-12.2265 2.47464e-21 0.000769687
-12.1204 3.65176e-21 0.000796721
-12.0144 2.15914e-21 0.000824929
-11.9086 2.56265e-21 0.000854375
-11.803 -4.33968e-24 0.000885122
-11.6975 1.57128e-21 0.000917241
-11.5922 2.26869e-21 0.000950806
-11.487 -4.33376e-21 0.000985896
-11.3819 4.59958e-21 0.00102259
-11.277 -8.85574e-22 0.00106099
-11.1722 6.91538e-21 0.00110118
-11.0676 -3.50081e-22 0.00114326
-10.9631 -4.18704e-21 0.00118734
-10.8587 -4.09009e-21 0.00123354
-10.7545 8.03607e-22 0.00128198
-10.6503 5.73984e-21 0.0013328
-10.5463 8.58075e-21 0.00138612
-10.4425 -4.59399e-21 0.00144211
-10.3387 -1.36148e-20 0.00150092
-10.2351 1.39929e-20 0.00156273
-10.1316 -1.01431e-20 0.00162772
-10.0282 -3.52585e-21 0.0016961
-9.92496 -9.76802e-21 0.00176807
-9.82181 -9.34511e-21 0.00184386
-9.71877 -2.19767e-20 0.00192372
-9.61583 1.0154e-20 0.00200792
-9.51301 -4.13624e-21 0.00209674
-9.4103 -9.74623e-23 0.0021905
-9.30769 1.04869e-20 0.00228951
-9.20518 -6.3673e-21 0.00239415
-9.10278 1.15873e-20 0.0025048
-9.00048 1.63516e-20 0.00262188
-8.89828 -9.90935e-21 0.00274585
-8.79618 4.68844e-21 0.00287719
-8.69417 2.27754e-21 0.00301644
-8.59226 -1.32749e-20 0.00316419
-8.49044 1.30406e-20 0.00332107
-8.38872 3.15067e-21 0.00348775
-8.28708 1.56213e-20 0.003665
-8.18554 6.23166e-21 0.00385362
-8.08408 -1.19633e-20 0.0040545
-7.98271 -4.32126e-21 0.00426863
-7.88143 2.57668e-20 0.00449706
-7.78023 -5.20119e-20 0.00474096
-7.67911 -3.2277e-20 0.00500161
-7.57807 -6.29804e-20 0.00528042
-7.47712 -7.82298e-21 0.00557894
-7.37624 -7.40308e-20 0.00589886
-7.27544 3.26686e-20 0.00624207
-7.17471 3.93343e-20 0.00661065
-7.07406 2.19127e-20 0.00700689
-6.97348 4.61963e-20 0.00743333
-6.87298 1.03265e-20 0.0078928
-6.77254 -8.78456e-20 0.00838843
-6.67218 -9.35828e-20 0.00892373
-6.57188 6.94471e-20 0.00950258
-6.47166 1.42784e-19 0.0101294
-6.37149 1.29001e-19 0.0108089
-6.2714 1.47115e-19 0.0115467
-6.17136 -8.98493e-21 0.012349
-6.07139 -4.97005e-20 0.0132226
-5.97148 1.77027e-19 0.0141753
-5.87163 -1.70565e-19 0.0152161
-5.77184 -4.34635e-22 0.0163549
-5.67211 -4.90714e-20 0.0176033
-5.57243 -1.18359e-19 0.0189741
-5.47281 -1.32371e-19 0.0204822
-5.37325 -8.68238e-21 0.0221449
-5.27373 -3.10904e-20 0.0239815
-5.17427 2.78567e-20 0.0260148
-5.07487 6.99635e-20 0.028271
-4.97551 -4.12951e-20 0.0307803
-4.8762 -1.8967e-19 0.0335783
-4.77694 2.37989e-19 0.0367062
-4.67772 -3.14446e-19 0.0402126
-4.57855 1.25621e-19 0.0441549
-4.47943 9.90179e-20 0.0486009
-4.38035 -4.16767e-19 0.0536312
-4.28131 -1.81247e-19 0.0593423
-4.18232 -7.69766e-19 0.0658501
-4.08336 -5.71216e-19 0.0732945
-3.98445 4.13971e-19 0.081846
-3.88557 1.80398e-18 0.0917126
-3.78673 -1.34927e-18 0.103151
-3.68793 -4.04905e-19 0.116479
-3.58916 -4.99677e-20 0.132094
-3.49043 2.89334e-18 0.150498
-3.39173 3.49941e-18 0.172329
-3.29307 1.48129e-18 0.198407
-3.19443 3.79383e-18 0.229797
-3.09583 4.77475e-18 0.267898
-2.99725 -9.81588e-19 0.314574
-2.89871 6.28085e-18 0.372343
-2.80019 -7.20026e-18 0.444658
-2.7017 -6.2305e-18 0.53634
-2.60323 1.90426e-18 0.654256
-2.50479 -2.73711e-17 0.808395
-2.40638 -6.81992e-18 1.01365
-2.30798 -3.22894e-17 1.29287
-2.20961 -7.0736e-17 1.68213
-2.11126 -6.96899e-17 2.24049
-2.01293 -1.66992e-17 3.06808
-1.91462 1.50946e-16 4.34109
-1.81632 2.77213e-16 6.37781
-1.71804 1.31165e-16 9.74762
-1.61978 -3.98016e-16 15.331
-1.52154 1.70493e-15 23.622
-1.42331 -1.96707e-16 31.5727
-1.32509 -2.54026e-16 32.1002
-1.22689 -2.30114e-16 25.7607
-1.12869 1.13049e-15 18.9181
-1.03051 8.46104e-16 13.9662
-0.932337 -8.50895e-17 10.6937
-0.834173 -1.28942e-16 8.53247
-0.736016 1.56605e-16 7.07169
-0.637867 -1.53352e-16 6.05961
-0.539723 -1.31026e-17 5.3453
-0.441585 -1.19009e-16 4.83716
-0.343451 5.72616e-17 4.47849
-0.24532 3.66696e-17 4.23381
-0.147191 -1.42329e-17 4.08116
-0.0490634 8.34429e-19 4.00777
0.0490634 -2.0315e-18 4.00777
0.147191 4.11944e-18 4.08116
0.24532 1.99742e-17 4.23381
0.343451 -7.83763e-17 4.47849
0.441585 1.73793e-17 4.83716
0.539723 -7.88014e-18 5.3453
0.637867 1.13454e-16 6.05961
0.736016 1.34969e-17 7.07169
0.834173 -2.5839e-16 8.53247
0.932337 5.13689e-16 10.6937
1.03051 -2.89377e-16 13.9662
1.12869 7.33464e-17 18.9181
1.22689 -5.17308e-16 25.7607
1.32509 5.19665e-16 32.1002
1.42331 -1.73172e-16 31.5727
1.52154 -1.17645e-15 23.622
1.61978 -1.53031e-16 15.331
1.71804 9.11229e-16 9.74762
1.81632 6.59988e-17 6.37781
1.91462 -1.09687e-16 4.34109
2.01293 3.18404e-17 3.06808
2.11126 4.63238e-17 2.24049
2.20961 -4.13343e-18 1.68213
2.30798 3.13786e-19 1.29287
2.40638 -2.59856e-17 1.01365
2.50479 -4.99587e-18 0.808395
2.60323 1.09506e-17 0.654256
2.7017 2.48698e-18 0.53634
2.80019 -4.33543e-18 0.444658
2.89871 -2.89421e-18 0.372343
2.99725 3.78709e-18 0.314574
3.09583 5.41729e-18 0.267898
3.19443 -1.69884e-18 0.229797
3.29307 4.72769e-19 0.198407
3.39173 4.5917e-19 0.172329
3.49043 -4.21502e-18 0.150498
3.58916 -9.93016e-19 0.132094
3.68793 3.2674e-19 0.116479
3.78673 2.79251e-19 0.103151
3.88557 -5.55054e-19 0.0917126
3.98445 -1.16241e-18 0.081846
4.08336 -5.42999e-19 0.0732945
4.18232 1.17473e-18 0.0658501
4.28131 -8.12636e-19 0.0593423
4.38035 -3.89913e-20 0.0536312
4.47943 -3.63892e-19 0.0486009
4.57855 2.12205e-19 0.0441549
4.67772 2.86587e-19 0.0402126
4.77694 -3.13013e-19 0.0367062
4.8762 6.66037e-20 0.0335783
4.97551 2.79396e-19 0.0307803
5.07487 -2.60533e-19 0.028271
5.17427 7.58392e-20 0.0260148
5.27373 -3.85757e-20 0.0239815
5.37325 -1.29695e-19 0.0221449
5.47281 8.15196e-20 0.0204822
5.57243 -4.69038e-20 0.0189741
5.67211 -3.90847e-21 0.0176033
5.77184 1.23679e-19 0.0163549
5.87163 -1.27895e-19 0.0152161
5.97148 -1.41275e-20 0.0141753
6.07139 -9.9181e-20 0.0132226
6.17136 1.02479e-19 0.012349
6.2714 -5.33666e-20 0.0115467
6.37149 -5.52135e-20 0.0108089
6.47166 6.86905e-20 0.0101294
6.57188 8.67804e-20 0.00950258
6.67218 9.81978e-20 0.00892373
6.77254 6.51061e-21 0.00838843
6.87298 2.53008e-20 0.0078928
6.97348 -1.06132e-20 0.00743333
7.07406 4.61877e-20 0.00700689
7.17471 2.42005e-20 0.00661065
7.27544 3.02398e-21 0.00624207
7.37624 3.56646e-20 0.00589886
7.47712 -7.17905e-21 0.00557894
7.57807 -4.26258e-20 0.00528042
7.67911 1.29194e-20 0.00500161
7.78023 1.35253e-20 0.00474096
7.88143 1.72154e-20 0.00449706
7.98271 -5.59528e-20 0.00426863
8.08408 1.06122e-20 0.0040545
8.18554 1.43859e-20 0.00385362
8.28708 -1.06642e-20 0.003665
8.38872 -1.5345e-20 0.00348775
8.49044 6.5908e-21 0.00332107
8.59226 -7.03183e-21 0.00316419
8.69417 -1.4568e-20 0.00301644
8.79618 -2.588e-20 0.00287719
8.89828 -2.1623e-20 0.00274585
9.00048 -1.43669e-20 0.00262188
9.10278 -2.85237e-20 0.0025048
9.20518 -3.89663e-21 0.00239415
9.30769 -1.69387e-20 0.00228951
9.4103 7.90516e-21 0.0021905
9.51301 -9.49271e-21 0.00209674
9.61583 -8.47724e-21 0.00200792
9.71877 -2.83653e-22 0.00192372
9.82181 -4.63113e-22 0.00184386
9.92496 7.20026e-21 0.00176807
10.0282 -4.04935e-21 0.0016961
10.1316 -4.63621e-21 0.00162772
10.2351 -9.86411e-21 0.00156273
10.3387 -7.39703e-21 0.00150092
10.4425 6.48546e-22 0.00144211
10.5463 3.09758e-21 0.00138612
10.6503 5.24194e-22 0.0013328
10.7545 -2.12335e-21 0.00128198
10.8587 4.38064e-21 0.00123354
10.9631 -1.13948e-21 0.00118734
11.0676 -2.14893e-21 0.00114326
11.1722 5.80923e-22 0.00110118
11.277 -3.83241e-21 0.00106099
11.3819 -1.68896e-22 0.00102259
11.487 1.29326e-21 0.000985896
11.5922 -3.38973e-21 0.000950806
11.6975 1.47439e-21 0.000917241
11.803 6.09169e-22 0.000885122
11.9086 -4.74682e-22 0.000854375
12.0144 -4.28387e-22 0.000824929
12.1204 1.33566e-21 0.000796721
12.2265 -2.81378e-21 0.000769687
12.3327 -6.91006e-22 0.00074377
12.4391 1.44269e-21 0.000718915
12.5457 2.44753e-21 0.00069507
12.6524 2.73356e-21 0.000672187
12.7593 6.73885e-22 0.000650218
12.8664 -1.97798e-21 0.000629122
12.9737 1.87373e-21 0.000608857
13.0811 -5.16229e-23 0.000589383
13.1887 2.33539e-21 0.000570665
13.2965 -6.86902e-22 0.000552667
13.4044 2.12551e-21 0.000535356
13.5126 2.96694e-21 0.000518702
13.6209 -2.50069e-21 0.000502674
13.7294 1.09699e-21 0.000487245
13.8382 6.28807e-22 0.000472387
13.9471 -8.66215e-22 0.000458077
14.0562 -3.92825e-22 0.00044429
14.1655 8.33467e-22 0.000431003
14.275 -4.00711e-22 0.000418194
14.3848 9.91305e-22 0.000405844
14.4947 -1.80293e-21 0.000393933
14.6049 7.31102e-22 0.000382441
14.7152 1.44223e-22 0.000371353
14.8258 -1.72329e-22 0.00036065
14.9367 -9.26692e-22 0.000350317
15.0477 1.69005e-22 0.000340339
15.159 1.47132e-22 0.000330701
15.2705 1.14519e-21 0.000321389
15.3823 -1.3468e-21 0.000312391
15.4943 4.96928e-22 0.000303693
15.6066 -1.54167e-21 0.000295284
15.7191 1.53118e-21 0.000287153
15.8319 -9.92111e-22 0.000279288
15.9449 -8.03901e-22 0.00027168
16.0582 -6.08783e-22 0.000264317
16.1717 6.99572e-22 0.000257192
16.2856 4.90687e-22 0.000250294
16.3997 5.6862e-23 0.000243615
16.5141 8.27518e-22 0.000237147
16.6288 1.04048e-21 0.000230881
16.7437 3.68165e-24 0.000224811
16.859 8.44277e-23 0.000218929
16.9746 3.66287e-23 0.000213229
17.0905 -5.164e-22 0.000207702
17.2067 -2.03489e-22 0.000202344
17.3232 -5.26308e-22 0.000197148
17.4401 2.32759e-22 0.000192108
17.5572 5.68964e-22 0.000187218
17.6748 -2.90991e-22 0.000182474
17.7926 -3.77241e-23 0.00017787
17.9108 -2.50386e-22 0.000173401
18.0294 -1.96146e-22 0.000169062
18.1483 -2.30575e-22 0.00016485
18.2676 -5.54446e-22 0.000160758
18.3873 -4.03854e-23 0.000156785
18.5074 1.94453e-23 0.000152924
18.6278 -2.23279e-23 0.000149173
18.7487 3.7948e-22 0.000145528
18.8699 -3.81581e-22 0.000141984
18.9916 -4.94036e-22 0.00013854
19.1137 -5.89294e-23 0.000135191
19.2362 -9.90988e-24 0.000131934
19.3592 3.73124e-22 0.000128766
19.4826 -1.70645e-22 0.000125685
19.6065 -1.15589e-22 0.000122687
19.7309 6.70023e-23 0.00011977
19.8557 -3.81097e-22 0.000116931
19.9811 -1.4055e-22 0.000114168
20.1069 4.44902e-22 0.000111477
20.2333 -3.94243e-22 0.000108858
20.3602 -4.93772e-22 0.000106307
20.4876 -3.30037e-22 0.000103822
20.6156 1.93674e-22 0.000101402
20.7441 -1.59595e-22 9.90442e-05
20.8732 6.94727e-23 9.67465e-05
21.0029 1.41718e-23 9.45073e-05
21.1332 -1.52744e-22 9.23247e-05
21.2642 3.68666e-23 9.01969e-05
21.3958 -1.41494e-22 8.81223e-05
21.528 6.66595e-23 8.60992e-05
21.6609 2.15834e-22 8.41261e-05
21.7945 -9.52307e-23 8.22014e-05
21.9288 1.20408e-22 8.03236e-05
22.0639 1.38944e-22 7.84914e-05
22.1997 -1.25524e-22 7.67033e-05
22.3363 -1.6889e-23 7.49579e-05
22.4736 1.91774e-22 7.32541e-05
22.6118 -5.45401e-23 7.15905e-05
22.7509 2.14811e-23 6.9966e-05
22.8908 -4.77912e-23 6.83794e-05
23.0316 -1.47482e-22 6.68294e-05
23.1733 3.80194e-24 6.53151e-05
23.316 -2.31234e-22 6.38353e-05
23.4597 -2.02184e-23 6.23891e-05
23.6044 1.40373e-22 6.09753e-05
23.7502 -1.45285e-22 5.9593e-05
23.8971 -1.39513e-23 5.82414e-05
24.0451 -2.19583e-23 5.69193e-05
24.1944 -1.04725e-23 5.5626e-05
24.3448 1.14027e-22 5.43605e-05
24.4966 1.59352e-22 5.3122e-05
24.6496 5.12409e-23 5.19097e-05
24.8041 3.8045e-23 5.07227e-05
24.9601 1.31685e-23 4.95602e-05
25.1175 -1.10816e-22 4.84214e-05
25.2766 -7.40602e-23 4.73056e-05
25.4373 1.24286e-23 4.6212e-05
25.5998 1.06819e-22 4.51398e-05
25.7641 -1.21982e-22 4.40883e-05
25.9304 5.948e-23 4.30567e-05
26.0988 1.99158e-23 4.20444e-05
26.2693 -8.53491e-23 4.10505e-05
26.4421 -1.06189e-22 4.00744e-05
26.6174 -2.42481e-23 3.91152e-05
26.7954 1.69241e-23 3.81723e-05
26.9761 4.14703e-23 3.72449e-05
27.1598 4.66691e-23 3.6332e-05
27.3468 1.54576e-23 3.5433e-05
27.5373 -5.86557e-23 3.4547e-05
27.7317 5.01951e-23 3.36729e-05
27.9302 -2.12932e-24 3.28099e-05
28.1333 -5.01116e-23 3.19567e-05
28.3415 1.7344e-23 3.11122e-05
28.5554 -8.80532e-24 3.0275e-05
28.7758 2.8933e-23 2.94434e-05
29.0035 2.33957e-23 2.86155e-05
29.2396 1.25777e-23 2.77888e-05
29.4858 5.29149e-24 2.69604e-05
29.7441 3.03494e-23 2.6126e-05
30.0173 -2.87978e-23 2.52799e-05
30.3101 -6.76803e-23 2.44134e-05
30.6297 1.62322e-23 2.35116e-05
30.9905 -6.22399e-24 2.25458e-05
31.4301 8.27803e-24 2.14389e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1Classic/iFpTwoLoop.txt <==
-31.4301 -1.4206e-21 2.13956e-05
-30.9905 2.2736e-22 2.24989e-05
-30.6297 -1.50549e-21 2.34616e-05
-30.3101 -2.43176e-21 2.43604e-05
-30.0173 -1.99055e-21 2.5224e-05
-29.7441 3.15026e-22 2.60671e-05
-29.4858 2.56479e-21 2.68986e-05
-29.2396 4.64222e-21 2.7724e-05
-29.0035 3.38315e-21 2.85477e-05
-28.7758 7.08755e-22 2.93725e-05
-28.5554 -2.05493e-21 3.0201e-05
-28.3415 -1.79247e-21 3.1035e-05
-28.1333 7.4838e-22 3.18762e-05
-27.9302 3.76138e-21 3.2726e-05
-27.7317 5.03682e-21 3.35857e-05
-27.5373 4.34776e-21 3.44562e-05
-27.3468 2.09941e-21 3.53386e-05
-27.1598 9.49939e-23 3.62339e-05
-26.9761 -1.59672e-21 3.71429e-05
-26.7954 -7.49289e-22 3.80664e-05
-26.6174 -7.8242e-24 3.90052e-05
-26.4421 3.98209e-21 3.99602e-05
-26.2693 4.58872e-21 4.0932e-05
-26.0988 3.67874e-21 4.19214e-05
-25.9304 1.01646e-21 4.29291e-05
-25.7641 -2.55273e-21 4.39559e-05
-25.5998 -4.61382e-21 4.50026e-05
-25.4373 -5.7411e-21 4.60697e-05
-25.2766 -6.13572e-21 4.71581e-05
-25.1175 -4.31221e-21 4.82685e-05
-24.9601 -5.2361e-22 4.94017e-05
-24.8041 4.69278e-21 5.05585e-05
-24.6496 8.86804e-21 5.17396e-05
-24.4966 7.86452e-21 5.29457e-05
-24.3448 4.62407e-21 5.41779e-05
-24.1944 2.70516e-22 5.54368e-05
-24.0451 -3.75915e-21 5.67233e-05
-23.8971 -6.05925e-21 5.80383e-05
-23.7502 -7.20927e-21 5.93827e-05
-23.6044 -8.59226e-21 6.07574e-05
-23.4597 -9.50774e-21 6.21634e-05
-23.316 -7.07067e-21 6.36016e-05
-23.1733 -6.23091e-21 6.5073e-05
-23.0316 -3.27871e-21 6.65787e-05
-22.8908 -2.44052e-21 6.81197e-05
-22.7509 -3.24975e-21 6.9697e-05
-22.6118 -2.93686e-21 7.1312e-05
-22.4736 -6.01899e-21 7.29655e-05
-22.3363 -7.16252e-21 7.46591e-05
-22.1997 -9.56498e-21 7.63936e-05
-22.0639 -1.22687e-20 7.81707e-05
-21.9288 -1.1574e-20 7.99914e-05
-21.7945 -1.76584e-20 8.18572e-05
-21.6609 -2.00469e-20 8.37695e-05
-21.528 -2.21452e-20 8.57298e-05
-21.3958 -2.12417e-20 8.77395e-05
-21.2642 -1.64651e-20 8.98003e-05
-21.1332 -1.35557e-20 9.19137e-05
-21.0029 -1.25034e-20 9.40814e-05
-20.8732 -1.24086e-20 9.63051e-05
-20.7441 -9.38891e-21 9.85867e-05
-20.6156 -5.8196e-21 0.000100928
-20.4876 -5.96012e-21 0.000103331
-20.3602 -4.78965e-21 0.000105797
-20.2333 -2.56458e-21 0.00010833
-20.1069 -9.30021e-22 0.000110929
-19.9811 2.539e-21 0.0001136
-19.8557 2.94289e-21 0.000116342
-19.7309 1.33322e-21 0.000119159
-19.6065 3.78689e-21 0.000122053
-19.4826 1.7845e-21 0.000125028
-19.3592 4.06846e-21 0.000128084
-19.2362 1.85795e-21 0.000131226
-19.1137 4.36022e-21 0.000134456
-18.9916 3.30749e-21 0.000137777
-18.8699 6.94641e-21 0.000141193
-18.7487 5.99619e-21 0.000144706
-18.6278 1.13279e-20 0.00014832
-18.5074 1.11927e-20 0.000152038
-18.3873 1.28828e-20 0.000155865
-18.2676 1.95383e-20 0.000159803
-18.1483 3.3108e-20 0.000163857
-18.0294 3.3217e-20 0.000168031
-17.9108 3.6882e-20 0.000172329
-17.7926 4.20138e-20 0.000176756
-17.6748 4.45964e-20 0.000181316
-17.5572 5.52179e-20 0.000186015
-17.4401 4.85149e-20 0.000190856
-17.3232 5.47159e-20 0.000195846
-17.2067 3.34004e-20 0.00020099
-17.0905 4.60023e-20 0.000206294
-16.9746 3.13287e-20 0.000211763
-16.859 2.55997e-20 0.000217404
-16.7437 2.59574e-20 0.000223223
-16.6288 1.52328e-20 0.000229228
-16.5141 1.99489e-20 0.000235425
-16.3997 2.41708e-20 0.000241822
-16.2856 2.18558e-20 0.000248426
-16.1717 3.38786e-20 0.000255246
-16.0582 3.50458e-20 0.000262289
-15.9449 4.26749e-20 0.000269566
-15.8319 5.12394e-20 0.000277085
-15.7191 3.93722e-20 0.000284855
-15.6066 4.46699e-20 0.000292888
-15.4943 4.78117e-20 0.000301193
-15.3823 2.8555e-20 0.000309782
-15.2705 1.29134e-20 0.000318666
-15.159 2.00178e-20 0.000327858
-15.0477 -1.17429e-20 0.00033737
-14.9367 -1.39047e-20 0.000347216
-14.8258 -4.40326e-20 0.000357411
-14.7152 -3.10613e-20 0.000367968
-14.6049 -3.3493e-20 0.000378903
-14.4947 -5.6353e-20 0.000390233
-14.3848 -3.94713e-20 0.000401976
-14.275 -3.54757e-20 0.000414147
-14.1655 -5.81371e-20 0.000426768
-14.0562 -4.00101e-20 0.000439857
-13.9471 -5.10947e-20 0.000453437
-13.8382 -8.62411e-20 0.000467527
-13.7294 -6.13346e-20 0.000482154
-13.6209 -5.79617e-20 0.000497339
-13.5126 -1.01954e-19 0.00051311
-13.4044 -1.21918e-19 0.000529492
-13.2965 -1.02482e-19 0.000546517
-13.1887 -9.38147e-20 0.000564212
-13.0811 -8.64924e-20 0.000582611
-12.9737 -4.45284e-20 0.000601747
-12.8664 -2.56489e-20 0.000621655
-12.7593 3.89211e-20 0.000642373
-12.6524 8.01645e-20 0.000663941
-12.5457 9.00013e-20 0.000686401
-12.4391 6.89328e-20 0.000709798
-12.3327 1.28658e-19 0.000734177
-12.2265 6.63669e-20 0.000759591
-12.1204 1.18978e-19 0.00078609
-12.0144 6.74045e-20 0.000813732
-11.9086 1.3083e-19 0.000842576
-11.803 1.04447e-19 0.000872684
-11.6975 1.83808e-19 0.000904124
-11.5922 1.16708e-19 0.000936967
-11.487 6.72146e-20 0.000971288
-11.3819 4.01579e-20 0.00100717
-11.277 5.20626e-20 0.00104469
-11.1722 8.75157e-20 0.00108395
-11.0676 1.79406e-19 0.00112505
-10.9631 3.19299e-19 0.00116808
-10.8587 2.50543e-19 0.00121315
-10.7545 2.33461e-19 0.00126039
-10.6503 2.62955e-19 0.00130992
-10.5463 1.73537e-19 0.00136187
-10.4425 2.06823e-19 0.0014164
-10.3387 3.81074e-20 0.00147364
-10.2351 -8.68917e-20 0.00153377
-10.1316 2.67966e-19 0.00159696
-10.0282 -8.91019e-20 0.0016634
-9.92496 2.42624e-19 0.00173329
-9.82181 3.86318e-19 0.00180685
-9.71877 2.53405e-19 0.00188432
-9.61583 1.5059e-19 0.00196595
-9.51301 -3.25396e-20 0.002052
-9.4103 -3.28973e-19 0.00214277
-9.30769 -3.29261e-19 0.00223857
-9.20518 -4.42376e-19 0.00233974
-9.10278 -4.28372e-19 0.00244665
-9.00048 -8.76779e-19 0.00255968
-8.89828 -9.66556e-19 0.00267928
-8.79618 -1.14693e-18 0.00280589
-8.69417 -1.21065e-18 0.00294002
-8.59226 -1.08868e-18 0.00308222
-8.49044 -8.7441e-19 0.00323307
-8.38872 -8.84105e-19 0.00339321
-8.28708 5.039e-19 0.00356335
-8.18554 2.20027e-19 0.00374423
-8.08408 1.30345e-18 0.0039367
-7.98271 1.19679e-18 0.00414164
-7.88143 1.60393e-18 0.00436005
-7.78023 1.48043e-18 0.00459301
-7.67911 1.06597e-18 0.0048417
-7.57807 5.12804e-19 0.00510742
-7.47712 4.58762e-19 0.00539159
-7.37624 9.22371e-20 0.00569578
-7.27544 -1.46491e-19 0.00602171
-7.17471 -7.42115e-19 0.00637128
-7.07406 -6.87458e-19 0.00674661
-6.97348 5.6729e-19 0.00714999
-6.87298 -1.46184e-18 0.00758404
-6.77254 3.41568e-18 0.00805157
-6.67218 3.09517e-18 0.00855579
-6.57188 1.20356e-18 0.00910022
-6.47166 4.52676e-18 0.00968882
-6.37149 2.84611e-18 0.010326
-6.2714 2.29496e-18 0.0110167
-6.17136 3.12255e-18 0.0117665
-6.07139 3.29305e-19 0.0125816
-5.97148 -2.78682e-18 0.013469
-5.87163 1.32235e-18 0.0144369
-5.77184 2.74057e-19 0.0154941
-5.67211 3.97522e-18 0.016651
-5.57243 -8.41149e-20 0.0179192
-5.47281 1.43899e-17 0.0193123
-5.37325 9.48371e-18 0.0208456
-5.27373 1.1587e-17 0.0225369
-5.17427 1.86592e-17 0.0244067
-5.07487 -2.60942e-18 0.026479
-4.97551 1.73163e-17 0.0287816
-4.8762 -6.48236e-18 0.0313473
-4.77694 2.53053e-18 0.0342147
-4.67772 -4.81467e-18 0.0374298
-4.57855 -6.56609e-18 0.0410475
-4.47943 -2.06171e-17 0.0451341
-4.38035 -2.85518e-17 0.0497699
-4.28131 -6.2492e-17 0.0550535
-4.18232 -1.40145e-17 0.0611066
-4.08336 -2.51461e-17 0.0680815
-3.98445 -5.97419e-18 0.0761692
-3.88557 4.04626e-17 0.0856134
-3.78673 5.08691e-17 0.0967241
-3.68793 4.53094e-17 0.109899
-3.58916 6.70519e-17 0.125642
-3.49043 4.38343e-17 0.144585
-3.39173 -3.16034e-17 0.167491
-3.29307 2.89165e-16 0.195236
-3.19443 -1.51378e-16 0.228739
-3.09583 4.18716e-16 0.268875
-2.99725 -8.34593e-16 0.316413
-2.89871 9.95826e-16 0.372122
-2.80019 -1.55842e-15 0.437098
-2.7017 1.7077e-15 0.513256
-2.60323 2.44993e-16 0.603781
-2.50479 2.75136e-15 0.713507
-2.40638 -4.40057e-16 0.849267
-2.30798 -2.29279e-16 1.02048
-2.20961 -2.36913e-15 1.24005
-2.11126 -1.50587e-15 1.52589
-2.01293 3.53949e-15 1.90287
-1.91462 9.38593e-16 2.40568
-1.81632 -3.0051e-15 3.08192
-1.71804 3.38666e-14 3.99504
-1.61978 1.0799e-14 5.22486
-1.52154 -1.17642e-14 6.86275
-1.42331 -4.70055e-13 9.00021
-1.32509 3.56739e-13 11.7187
-1.22689 5.49735e-13 15.104
-1.12869 -3.60152e-14 19.313
-1.03051 1.0069e-13 24.6916
-0.932337 -1.21427e-13 31.9183
-0.834173 -2.79672e-12 42.1611
-0.736016 8.5889e-12 57.244
-0.637867 6.44662e-13 79.6795
-0.539723 -2.65724e-11 111.944
-0.441585 2.17704e-12 153.818
-0.343451 5.72124e-12 198.355
-0.24532 -1.97883e-12 233.464
-0.147191 -1.38408e-10 252.655
-0.0490634 6.02829e-12 259.504
0.0490634 7.06582e-12 259.504
0.147191 -1.35005e-10 252.655
0.24532 -9.75843e-11 233.464
0.343451 4.15789e-12 198.355
0.441585 -3.49618e-11 153.818
0.539723 -2.63623e-12 111.944
0.637867 5.97766e-13 79.6795
0.736016 4.11669e-14 57.244
0.834173 -2.81592e-12 42.1611
0.932337 3.23759e-12 31.9183
1.03051 1.15122e-12 24.6916
1.12869 7.40089e-13 19.313
1.22689 -9.46886e-13 15.104
1.32509 -2.62431e-13 11.7187
1.42331 -4.46072e-14 9.00021
1.52154 -2.04463e-15 6.86275
1.61978 6.95666e-14 5.22486
1.71804 -2.71237e-14 3.99504
1.81632 1.89111e-15 3.08192
1.91462 1.54122e-14 2.40568
2.01293 -2.60473e-15 1.90287
2.11126 6.37118e-15 1.52589
2.20961 -7.70955e-15 1.24005
2.30798 -2.64204e-15 1.02048
2.40638 4.84727e-15 0.849267
2.50479 -3.67955e-15 0.713507
2.60323 1.49554e-15 0.603781
2.7017 -2.03751e-16 0.513256
2.80019 6.60415e-16 0.437098
2.89871 -2.42924e-16 0.372122
2.99725 7.17461e-16 0.316413
3.09583 -1.0235e-15 0.268875
3.19443 2.22692e-16 0.228739
3.29307 -6.24302e-17 0.195236
3.39173 -1.91354e-17 0.167491
3.49043 -3.59192e-17 0.144585
3.58916 -1.13268e-16 0.125642
3.68793 -6.22282e-17 0.109899
3.78673 -6.99992e-17 0.0967241
3.88557 -6.0692e-17 0.0856134
3.98445 -1.49011e-17 0.0761692
4.08336 3.73769e-17 0.0680815
4.18232 -1.40261e-17 0.0611066
4.28131 1.12997e-17 0.0550535
4.38035 3.02013e-17 0.0497699
4.47943 1.14108e-17 0.0451341
4.57855 -1.05662e-17 0.0410475
4.67772 -1.0336e-17 0.0374298
4.77694 1.1811e-18 0.0342147
4.8762 -2.76033e-18 0.0313473
4.97551 -2.32654e-17 0.0287816
5.07487 -1.88893e-17 0.026479
5.17427 -2.5075e-17 0.0244067
5.27373 -2.05093e-17 0.0225369
5.37325 -1.49656e-17 0.0208456
5.47281 -1.9416e-17 0.0193123
5.57243 -1.16142e-17 0.0179192
5.67211 -7.69223e-18 0.016651
5.77184 -4.98813e-18 0.0154941
5.87163 -5.59901e-18 0.0144369
5.97148 -1.01288e-18 0.013469
6.07139 -2.1624e-18 0.0125816
6.17136 -2.21181e-18 0.0117665
6.2714 -3.43473e-18 0.0110167
6.37149 -5.13481e-18 0.010326
6.47166 -3.01722e-18 0.00968882
6.57188 -1.72536e-18 0.00910022
6.67218 -1.76773e-18 0.00855579
6.77254 -2.13319e-18 0.00805157
6.87298 -4.98888e-19 0.00758404
6.97348 -1.10961e-18 0.00714999
7.07406 3.25111e-19 0.00674661
7.17471 -1.6291e-19 0.00637128
7.27544 1.05602e-18 0.00602171
7.37624 -8.06966e-19 0.00569578
7.47712 2.07442e-19 0.00539159
7.57807 -1.09965e-18 0.00510742
7.67911 -5.1132e-19 0.0048417
7.78023 -1.15632e-18 0.00459301
7.88143 -6.15111e-19 0.00436005
7.98271 -2.19228e-19 0.00414164
8.08408 -3.08379e-19 0.0039367
8.18554 5.74989e-19 0.00374423
8.28708 4.26574e-19 0.00356335
8.38872 1.21283e-18 0.00339321
8.49044 1.26497e-18 0.00323307
8.59226 1.75021e-18 0.00308222
8.69417 1.31504e-18 0.00294002
8.79618 1.65982e-18 0.00280589
8.89828 1.14462e-18 0.00267928
9.00048 9.95981e-19 0.00255968
9.10278 5.58156e-19 0.00244665
9.20518 6.10823e-19 0.00233974
9.30769 3.47567e-19 0.00223857
9.4103 5.86507e-19 0.00214277
9.51301 2.26869e-20 0.002052
9.61583 1.48015e-19 0.00196595
9.71877 1.54832e-19 0.00188432
9.82181 -3.62687e-20 0.00180685
9.92496 5.36446e-21 0.00173329
10.0282 1.06563e-19 0.0016634
10.1316 9.98332e-20 0.00159696
10.2351 1.65345e-19 0.00153377
10.3387 1.11577e-19 0.00147364
10.4425 6.20991e-20 0.0014164
10.5463 -2.7647e-20 0.00136187
10.6503 -2.16109e-19 0.00130992
10.7545 -2.43208e-19 0.00126039
10.8587 -1.15216e-19 0.00121315
10.9631 -2.44994e-19 0.00116808
11.0676 -5.14026e-20 0.00112505
11.1722 -8.93963e-21 0.00108395
11.277 6.00711e-20 0.00104469
11.3819 -1.2684e-20 0.00100717
11.487 1.02681e-20 0.000971288
11.5922 -3.77569e-20 0.000936967
11.6975 -3.64433e-20 0.000904124
11.803 -7.46168e-20 0.000872684
11.9086 -7.15227e-20 0.000842576
12.0144 -5.27272e-20 0.000813732
12.1204 -1.16425e-19 0.00078609
12.2265 -2.72779e-20 0.000759591
12.3327 -1.49018e-19 0.000734177
12.4391 -6.19221e-20 0.000709798
12.5457 -8.0351e-20 0.000686401
12.6524 -1.02453e-20 0.000663941
12.7593 1.90281e-20 0.000642373
12.8664 4.30718e-20 0.000621655
12.9737 7.25187e-20 0.000601747
13.0811 1.05126e-19 0.000582611
13.1887 9.80196e-20 0.000564212
13.2965 1.21516e-19 0.000546517
13.4044 1.16531e-19 0.000529492
13.5126 1.10039e-19 0.00051311
13.6209 5.21726e-20 0.000497339
13.7294 4.22626e-20 0.000482154
13.8382 7.76825e-20 0.000467527
13.9471 5.06639e-20 0.000453437
14.0562 4.11758e-20 0.000439857
14.1655 4.31196e-20 0.000426768
14.275 4.48866e-20 0.000414147
14.3848 3.61106e-20 0.000401976
14.4947 5.9062e-20 0.000390233
14.6049 4.44395e-20 0.000378903
14.7152 3.23511e-20 0.000367968
14.8258 4.44765e-20 0.000357411
14.9367 9.34827e-21 0.000347216
15.0477 -7.60617e-21 0.00033737
15.159 -6.73521e-21 0.000327858
15.2705 -2.67587e-20 0.000318666
15.3823 -4.23362e-20 0.000309782
15.4943 -4.13928e-20 0.000301193
15.6066 -5.22928e-20 0.000292888
15.7191 -3.86631e-20 0.000284855
15.8319 -4.54882e-20 0.000277085
15.9449 -4.5157e-20 0.000269566
16.0582 -3.55995e-20 0.000262289
16.1717 -3.30588e-20 0.000255246
16.2856 -2.16314e-20 0.000248426
16.3997 -2.68456e-20 0.000241822
16.5141 -2.26793e-20 0.000235425
16.6288 -1.41879e-20 0.000229228
16.7437 -2.23664e-20 0.000223223
16.859 -2.56513e-20 0.000217404
16.9746 -2.95338e-20 0.000211763
17.0905 -4.11278e-20 0.000206294
17.2067 -3.61967e-20 0.00020099
17.3232 -5.09892e-20 0.000195846
17.4401 -5.6818e-20 0.000190856
17.5572 -4.76986e-20 0.000186015
17.6748 -4.66127e-20 0.000181316
17.7926 -4.76107e-20 0.000176756
17.9108 -4.04995e-20 0.000172329
18.0294 -3.29962e-20 0.000168031
18.1483 -3.10962e-20 0.000163857
18.2676 -1.63639e-20 0.000159803
18.3873 -1.51203e-20 0.000155865
18.5074 -1.13531e-20 0.000152038
18.6278 -6.32413e-21 0.00014832
18.7487 -1.17617e-20 0.000144706
18.8699 -6.36711e-21 0.000141193
18.9916 -5.92975e-21 0.000137777
19.1137 -1.44161e-21 0.000134456
19.2362 -3.76621e-21 0.000131226
19.3592 -4.27648e-21 0.000128084
19.4826 -1.98403e-21 0.000125028
19.6065 -2.70754e-21 0.000122053
19.7309 -1.71888e-21 0.000119159
19.8557 -1.86542e-21 0.000116342
19.9811 -4.83382e-21 0.0001136
20.1069 -2.48879e-22 0.000110929
20.2333 5.28439e-22 0.00010833
20.3602 3.91004e-21 0.000105797
20.4876 5.19483e-21 0.000103331
20.6156 8.03932e-21 0.000100928
20.7441 8.87063e-21 9.85867e-05
20.8732 1.1718e-20 9.63051e-05
21.0029 1.0814e-20 9.40814e-05
21.1332 1.48367e-20 9.19137e-05
21.2642 1.66952e-20 8.98003e-05
21.3958 2.21253e-20 8.77395e-05
21.528 2.181e-20 8.57298e-05
21.6609 1.91388e-20 8.37695e-05
21.7945 1.61614e-20 8.18572e-05
21.9288 1.16426e-20 7.99914e-05
22.0639 1.19438e-20 7.81707e-05
22.1997 8.86645e-21 7.63936e-05
22.3363 9.2748e-21 7.46591e-05
22.4736 6.73904e-21 7.29655e-05
22.6118 2.59804e-21 7.1312e-05
22.7509 2.69496e-21 6.9697e-05
22.8908 2.08716e-21 6.81197e-05
23.0316 3.15751e-21 6.65787e-05
23.1733 7.24512e-21 6.5073e-05
23.316 8.0397e-21 6.36016e-05
23.4597 9.41435e-21 6.21634e-05
23.6044 8.5905e-21 6.07574e-05
23.7502 7.36863e-21 5.93827e-05
23.8971 6.39745e-21 5.80383e-05
24.0451 3.51262e-21 5.67233e-05
24.1944 -2.89664e-22 5.54368e-05
24.3448 -5.30776e-21 5.41779e-05
24.4966 -8.55103e-21 5.29457e-05
24.6496 -7.89781e-21 5.17396e-05
24.8041 -5.13187e-21 5.05585e-05
24.9601 5.86254e-22 4.94017e-05
25.1175 3.53939e-21 4.82685e-05
25.2766 5.89364e-21 4.71581e-05
25.4373 5.83215e-21 4.60697e-05
25.5998 4.61619e-21 4.50026e-05
25.7641 2.94283e-21 4.39559e-05
25.9304 -9.70475e-22 4.29291e-05
26.0988 -3.86918e-21 4.19214e-05
26.2693 -4.81116e-21 4.0932e-05
26.4421 -4.0158e-21 3.99602e-05
26.6174 -4.7019e-22 3.90052e-05
26.7954 7.71173e-22 3.80664e-05
26.9761 1.28009e-21 3.71429e-05
27.1598 -5.38861e-22 3.62339e-05
27.3468 -2.06493e-21 3.53386e-05
27.5373 -4.59376e-21 3.44562e-05
27.7317 -4.88217e-21 3.35857e-05
27.9302 -3.13075e-21 3.2726e-05
28.1333 -6.35914e-22 3.18762e-05
28.3415 1.43263e-21 3.1035e-05
28.5554 2.18343e-21 3.0201e-05
28.7758 -9.52125e-22 2.93725e-05
29.0035 -3.16705e-21 2.85477e-05
29.2396 -4.53807e-21 2.7724e-05
29.4858 -2.61746e-21 2.68986e-05
29.7441 -3.89268e-22 2.60671e-05
30.0173 1.98006e-21 2.5224e-05
30.3101 2.16634e-21 2.43604e-05
30.6297 1.45224e-21 2.34616e-05
30.9905 -1.3565e-22 2.24989e-05
31.4301 1.44019e-21 2.13956e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1Classic/iFp_FRG.txt <==
-31.4301 -1.22838e-20 2.14014e-05
-30.9905 -2.05604e-20 2.25022e-05
-30.6297 -1.78974e-20 2.34692e-05
-30.3101 -2.06194e-21 2.43673e-05
-30.0173 7.77034e-21 2.52291e-05
-29.7441 5.86306e-21 2.60723e-05
-29.4858 -8.21355e-21 2.69041e-05
-29.2396 -1.65683e-20 2.77298e-05
-29.0035 -1.82461e-20 2.8554e-05
-28.7758 -1.25727e-21 2.93794e-05
-28.5554 -7.95529e-21 3.02089e-05
-28.3415 -1.15524e-20 3.10443e-05
-28.1333 -3.91235e-21 3.18875e-05
-27.9302 -1.40893e-21 3.27398e-05
-27.7317 -3.86478e-21 3.36021e-05
-27.5373 -6.41046e-21 3.44754e-05
-27.3468 -3.69547e-21 3.53608e-05
-27.1598 -2.57181e-21 3.62592e-05
-26.9761 -1.50144e-20 3.71714e-05
-26.7954 -2.46124e-20 3.80984e-05
-26.6174 -3.70078e-20 3.90412e-05
-26.4421 -3.88166e-20 4.00004e-05
-26.2693 -3.09708e-20 4.09768e-05
-26.0988 -1.99717e-20 4.1971e-05
-25.9304 -3.28588e-20 4.29837e-05
-25.7641 -4.20353e-20 4.40156e-05
-25.5998 -3.55163e-20 4.50674e-05
-25.4373 -2.18513e-20 4.61397e-05
-25.2766 -2.1283e-20 4.72333e-05
-25.1175 -2.24831e-20 4.83488e-05
-24.9601 -1.85775e-20 4.94871e-05
-24.8041 -1.69286e-20 5.0649e-05
-24.6496 -6.65021e-21 5.18355e-05
-24.4966 -3.30448e-21 5.3047e-05
-24.3448 -5.57316e-21 5.42844e-05
-24.1944 -2.86745e-20 5.55488e-05
-24.0451 -5.32295e-20 5.68411e-05
-23.8971 -5.57234e-20 5.81618e-05
-23.7502 -4.52809e-20 5.95116e-05
-23.6044 -2.07408e-20 6.08916e-05
-23.4597 1.94562e-21 6.23029e-05
-23.316 1.17035e-20 6.37467e-05
-23.1733 9.45343e-21 6.52239e-05
-23.0316 2.46241e-20 6.6735e-05
-22.8908 2.29214e-20 6.82812e-05
-22.7509 2.23613e-20 6.98639e-05
-22.6118 1.9804e-20 7.14843e-05
-22.4736 2.73438e-21 7.31434e-05
-22.3363 -3.32641e-20 7.48421e-05
-22.1997 -6.1692e-20 7.65818e-05
-22.0639 -7.79933e-20 7.83642e-05
-21.9288 -3.71863e-20 8.01909e-05
-21.7945 -1.25405e-20 8.2063e-05
-21.6609 2.78603e-20 8.39812e-05
-21.528 1.81466e-20 8.59467e-05
-21.3958 6.26705e-21 8.79612e-05
-21.2642 1.23079e-20 9.00271e-05
-21.1332 2.99022e-20 9.21458e-05
-21.0029 4.65192e-20 9.43187e-05
-20.8732 3.53129e-20 9.65471e-05
-20.7441 -1.37118e-20 9.88331e-05
-20.6156 -5.53207e-20 0.000101179
-20.4876 -1.05949e-19 0.000103587
-20.3602 -1.42781e-19 0.000106057
-20.2333 -2.04262e-19 0.000108593
-20.1069 -2.30462e-19 0.000111194
-19.9811 -2.69436e-19 0.000113865
-19.8557 -2.98154e-19 0.000116608
-19.7309 -3.26146e-19 0.000119426
-19.6065 -3.68908e-19 0.000122321
-19.4826 -3.99285e-19 0.000125294
-19.3592 -3.92853e-19 0.000128347
-19.2362 -3.71652e-19 0.000131484
-19.1137 -3.36136e-19 0.000134706
-18.9916 -2.97578e-19 0.000138016
-18.8699 -2.70232e-19 0.000141415
-18.7487 -2.29163e-19 0.000144906
-18.6278 -1.77447e-19 0.000148495
-18.5074 -1.19019e-19 0.000152186
-18.3873 -3.9672e-20 0.000155983
-18.2676 2.41165e-20 0.000159889
-18.1483 9.96972e-20 0.000163906
-18.0294 1.45983e-19 0.000168041
-17.9108 2.45649e-19 0.000172296
-17.7926 2.86307e-19 0.000176675
-17.6748 2.70491e-19 0.00018118
-17.5572 2.88537e-19 0.000185817
-17.4401 3.08344e-19 0.000190593
-17.3232 3.52382e-19 0.000195514
-17.2067 3.74689e-19 0.000200589
-17.0905 3.00046e-19 0.000205825
-16.9746 2.38641e-19 0.000211227
-16.859 1.35542e-19 0.000216801
-16.7437 6.90486e-20 0.000222554
-16.6288 -3.72752e-20 0.000228494
-16.5141 -1.55175e-19 0.000234624
-16.3997 -3.03017e-19 0.000240953
-16.2856 -3.94009e-19 0.000247488
-16.1717 -4.55338e-19 0.000254243
-16.0582 -4.18131e-19 0.00026123
-15.9449 -3.74899e-19 0.000268457
-15.8319 -2.80515e-19 0.000275933
-15.7191 -2.57918e-19 0.000283665
-15.6066 -7.72378e-20 0.000291662
-15.4943 9.64715e-20 0.000299934
-15.3823 3.89085e-19 0.000308487
-15.2705 6.01533e-19 0.000317332
-15.159 7.9697e-19 0.000326488
-15.0477 9.90096e-19 0.000335972
-14.9367 1.20997e-18 0.000345802
-14.8258 1.23599e-18 0.000355994
-14.7152 1.19126e-18 0.00036656
-14.6049 1.16888e-18 0.00037751
-14.4947 1.14797e-18 0.000388858
-14.3848 1.14445e-18 0.000400623
-14.275 1.08535e-18 0.000412826
-14.1655 8.12892e-19 0.000425488
-14.0562 6.72115e-19 0.000438635
-13.9471 3.71948e-19 0.000452294
-13.8382 1.31097e-19 0.000466489
-13.7294 -1.41201e-19 0.000481243
-13.6209 -5.44842e-19 0.000496578
-13.5126 -8.80571e-19 0.000512516
-13.4044 -1.28872e-18 0.000529084
-13.2965 -1.75295e-18 0.000546315
-13.1887 -2.43885e-18 0.000564248
-13.0811 -3.16694e-18 0.000582927
-12.9737 -4.04295e-18 0.000602392
-12.8664 -4.91586e-18 0.000622674
-12.7593 -5.79321e-18 0.000643808
-12.6524 -6.69565e-18 0.000665832
-12.5457 -7.42141e-18 0.000688774
-12.4391 -7.95367e-18 0.000712676
-12.3327 -8.14032e-18 0.000737593
-12.2265 -8.24653e-18 0.000763577
-12.1204 -8.17055e-18 0.000790683
-12.0144 -8.10291e-18 0.000818982
-11.9086 -7.94471e-18 0.000848539
-11.803 -7.35084e-18 0.00087941
-11.6975 -6.93512e-18 0.000911656
-11.5922 -6.51206e-18 0.000945344
-11.487 -6.45263e-18 0.000980553
-11.3819 -6.38456e-18 0.00101739
-11.277 -6.02411e-18 0.00105595
-11.1722 -5.73499e-18 0.00109633
-11.0676 -5.0191e-18 0.00113864
-10.9631 -4.48317e-18 0.00118299
-10.8587 -4.0616e-18 0.00122947
-10.7545 -3.61453e-18 0.00127824
-10.6503 -3.63808e-18 0.00132951
-10.5463 -3.84225e-18 0.00138336
-10.4425 -4.53023e-18 0.0014399
-10.3387 -5.0775e-18 0.00149939
-10.2351 -5.24086e-18 0.00156198
-10.1316 -4.87461e-18 0.00162783
-10.0282 -3.82482e-18 0.00169726
-9.92496 -3.74497e-18 0.00177055
-9.82181 -3.19794e-18 0.00184777
-9.71877 -4.62052e-18 0.00192923
-9.61583 -7.52948e-18 0.00201533
-9.51301 -1.33932e-17 0.00210627
-9.4103 -2.1404e-17 0.00220244
-9.30769 -3.27184e-17 0.00230432
-9.20518 -4.4123e-17 0.00241222
-9.10278 -5.3545e-17 0.00252642
-9.00048 -6.15574e-17 0.00264725
-8.89828 -6.48335e-17 0.00277498
-8.79618 -6.13556e-17 0.00290989
-8.69417 -5.36008e-17 0.0030525
-8.59226 -4.06059e-17 0.00320325
-8.49044 -2.34993e-17 0.00336262
-8.38872 -6.7337e-18 0.00353122
-8.28708 1.14056e-17 0.00370981
-8.18554 2.79547e-17 0.00389923
-8.08408 4.299e-17 0.00410038
-7.98271 5.36117e-17 0.00431434
-7.88143 6.11793e-17 0.0045423
-7.78023 6.48069e-17 0.0047855
-7.67911 6.16728e-17 0.00504565
-7.57807 4.68442e-17 0.0053244
-7.47712 2.62282e-17 0.00562291
-7.37624 4.57457e-19 0.00594242
-7.27544 -2.49647e-17 0.00628451
-7.17471 -4.15195e-17 0.00665128
-7.07406 -4.49821e-17 0.00704511
-6.97348 -2.88088e-17 0.00746716
-6.87298 9.01305e-18 0.00791796
-6.77254 6.58765e-17 0.00839973
-6.67218 1.31494e-16 0.00891598
-6.57188 1.95449e-16 0.00947071
-6.47166 2.46255e-16 0.0100682
-6.37149 2.78196e-16 0.010712
-6.2714 2.86241e-16 0.0114068
-6.17136 2.91788e-16 0.0121604
-6.07139 2.81614e-16 0.0129796
-5.97148 2.79465e-16 0.0138708
-5.87163 2.64136e-16 0.0148427
-5.77184 2.47671e-16 0.015903
-5.67211 2.34467e-16 0.0170602
-5.57243 2.62603e-16 0.0183266
-5.47281 3.21269e-16 0.019714
-5.37325 3.90972e-16 0.021235
-5.27373 4.82999e-16 0.0229082
-5.17427 6.36996e-16 0.0247518
-5.07487 8.24773e-16 0.0267886
-4.97551 1.138e-15 0.0290535
-4.8762 1.54885e-15 0.0315815
-4.77694 2.07443e-15 0.0344134
-4.67772 2.63402e-15 0.0376201
-4.57855 3.17365e-15 0.0412801
-4.47943 3.71888e-15 0.0454725
-4.38035 3.94446e-15 0.0503179
-4.28131 3.55021e-15 0.0559601
-4.18232 1.90662e-15 0.0625433
-4.08336 -1.27446e-15 0.0702567
-3.98445 -5.49339e-15 0.0792833
-3.88557 -8.46829e-15 0.0897315
-3.78673 -8.19625e-15 0.101664
-3.68793 -4.55411e-15 0.115121
-3.58916 5.24269e-16 0.130142
-3.49043 5.18603e-15 0.147031
-3.39173 7.5526e-15 0.166341
-3.29307 8.64743e-15 0.188896
-3.19443 8.80519e-15 0.215775
-3.09583 8.30978e-15 0.248303
-2.99725 6.33662e-15 0.288173
-2.89871 4.24451e-15 0.337643
-2.80019 4.33319e-15 0.399747
-2.7017 2.27857e-15 0.478681
-2.60323 9.02702e-16 0.580214
-2.50479 -1.05886e-15 0.712587
-2.40638 -1.70942e-14 0.887603
-2.30798 -3.93556e-14 1.12254
-2.20961 -6.18355e-14 1.4424
-2.11126 -1.20688e-13 1.88491
-2.01293 -1.25301e-13 2.50705
-1.91462 -2.17315e-13 3.39656
-1.81632 -2.11418e-13 4.6896
-1.71804 -1.15742e-13 6.61042
-1.61978 5.77333e-14 9.53212
-1.52154 4.4003e-13 14.0612
-1.42331 3.60761e-12 20.8273
-1.32509 3.98157e-12 29.2542
-1.22689 -1.16168e-11 35.5685
-1.12869 -1.10934e-11 35.9497
-1.03051 -7.2852e-12 31.5487
-0.932337 1.06894e-12 25.9253
-0.834173 5.75322e-12 20.8824
-0.736016 6.86859e-12 16.9678
-0.637867 6.25773e-12 14.0815
-0.539723 5.58034e-12 12.0088
-0.441585 4.63044e-12 10.5359
-0.343451 4.06686e-12 9.51375
-0.24532 3.45497e-12 8.82802
-0.147191 3.24839e-12 8.4049
-0.0490634 3.09903e-12 8.20127
0.0490634 3.17717e-12 8.20127
0.147191 3.2577e-12 8.4049
0.24532 3.67059e-12 8.82802
0.343451 4.03367e-12 9.51375
0.441585 5.18393e-12 10.5359
0.539723 5.42119e-12 12.0088
0.637867 5.83055e-12 14.0815
0.736016 6.22628e-12 16.9678
0.834173 5.19229e-12 20.8824
0.932337 9.86739e-13 25.9253
1.03051 -7.13762e-12 31.5487
1.12869 -8.34175e-12 35.9497
1.22689 -6.06859e-12 35.5685
1.32509 -3.98666e-12 29.2542
1.42331 5.76179e-12 20.8273
1.52154 2.1641e-12 14.0612
1.61978 2.77028e-13 9.53212
1.71804 -2.71573e-13 6.61042
1.81632 -3.02645e-13 4.6896
1.91462 -1.85901e-13 3.39656
2.01293 -1.64201e-13 2.50705
2.11126 -8.27647e-14 1.88491
2.20961 -6.12412e-14 1.4424
2.30798 -3.56946e-14 1.12254
2.40638 -1.16026e-14 0.887603
2.50479 -1.5761e-15 0.712587
2.60323 1.68005e-15 0.580214
2.7017 3.52097e-15 0.478681
2.80019 4.15942e-15 0.399747
2.89871 5.39118e-15 0.337643
2.99725 6.22184e-15 0.288173
3.09583 8.14051e-15 0.248303
3.19443 8.76463e-15 0.215775
3.29307 8.60399e-15 0.188896
3.39173 7.84813e-15 0.166341
3.49043 5.1605e-15 0.147031
3.58916 6.97507e-16 0.130142
3.68793 -4.33756e-15 0.115121
3.78673 -7.88879e-15 0.101664
3.88557 -8.07181e-15 0.0897315
3.98445 -5.22612e-15 0.0792833
4.08336 -1.12175e-15 0.0702567
4.18232 2.03044e-15 0.0625433
4.28131 3.64132e-15 0.0559601
4.38035 3.97868e-15 0.0503179
4.47943 3.7223e-15 0.0454725
4.57855 3.2394e-15 0.0412801
4.67772 2.62395e-15 0.0376201
4.77694 2.06847e-15 0.0344134
4.8762 1.54047e-15 0.0315815
4.97551 1.12168e-15 0.0290535
5.07487 8.34405e-16 0.0267886
5.17427 6.13801e-16 0.0247518
5.27373 4.77891e-16 0.0229082
5.37325 3.90629e-16 0.021235
5.47281 3.25526e-16 0.019714
5.57243 2.68701e-16 0.0183266
5.67211 2.45293e-16 0.0170602
5.77184 2.39145e-16 0.015903
5.87163 2.53748e-16 0.0148427
5.97148 2.60149e-16 0.0138708
6.07139 2.66095e-16 0.0129796
6.17136 2.59796e-16 0.0121604
6.2714 2.73237e-16 0.0114068
6.37149 2.73197e-16 0.010712
6.47166 2.47547e-16 0.0100682
6.57188 2.04428e-16 0.00947071
6.67218 1.42839e-16 0.00891598
6.77254 7.17793e-17 0.00839973
6.87298 1.07933e-17 0.00791796
6.97348 -2.62115e-17 0.00746716
7.07406 -4.15808e-17 0.00704511
7.17471 -3.78964e-17 0.00665128
7.27544 -1.90685e-17 0.00628451
7.37624 3.66137e-18 0.00594242
7.47712 2.78223e-17 0.00562291
7.57807 5.02164e-17 0.0053244
7.67911 6.04569e-17 0.00504565
7.78023 6.49938e-17 0.0047855
7.88143 5.91412e-17 0.0045423
7.98271 5.05339e-17 0.00431434
8.08408 3.91775e-17 0.00410038
8.18554 2.78315e-17 0.00389923
8.28708 1.30679e-17 0.00370981
8.38872 -2.08053e-18 0.00353122
8.49044 -2.17898e-17 0.00336262
8.59226 -3.95947e-17 0.00320325
8.69417 -5.5121e-17 0.0030525
8.79618 -6.44094e-17 0.00290989
8.89828 -6.64728e-17 0.00277498
9.00048 -6.20615e-17 0.00264725
9.10278 -5.26111e-17 0.00252642
9.20518 -4.08563e-17 0.00241222
9.30769 -2.84825e-17 0.00230432
9.4103 -1.83456e-17 0.00220244
9.51301 -1.04555e-17 0.00210627
9.61583 -5.81704e-18 0.00201533
9.71877 -2.64106e-18 0.00192923
9.82181 -1.37234e-18 0.00184777
9.92496 -1.56731e-18 0.00177055
10.0282 -2.90458e-18 0.00169726
10.1316 -3.63732e-18 0.00162783
10.2351 -4.42967e-18 0.00156198
10.3387 -4.415e-18 0.00149939
10.4425 -4.45279e-18 0.0014399
10.5463 -4.53366e-18 0.00138336
10.6503 -4.65026e-18 0.00132951
10.7545 -4.46411e-18 0.00127824
10.8587 -4.29849e-18 0.00122947
10.9631 -4.24466e-18 0.00118299
11.0676 -4.31502e-18 0.00113864
11.1722 -4.39789e-18 0.00109633
11.277 -5.05604e-18 0.00105595
11.3819 -5.60988e-18 0.00101739
11.487 -6.12025e-18 0.000980553
11.5922 -6.59274e-18 0.000945344
11.6975 -6.56618e-18 0.000911656
11.803 -6.83039e-18 0.00087941
11.9086 -6.85828e-18 0.000848539
12.0144 -7.34928e-18 0.000818982
12.1204 -7.69859e-18 0.000790683
12.2265 -8.03867e-18 0.000763577
12.3327 -8.21467e-18 0.000737593
12.4391 -7.94412e-18 0.000712676
12.5457 -7.44327e-18 0.000688774
12.6524 -6.68549e-18 0.000665832
12.7593 -5.9235e-18 0.000643808
12.8664 -5.08088e-18 0.000622674
12.9737 -4.27898e-18 0.000602392
13.0811 -3.48912e-18 0.000582927
13.1887 -2.80207e-18 0.000564248
13.2965 -2.15884e-18 0.000546315
13.4044 -1.53509e-18 0.000529084
13.5126 -9.62831e-19 0.000512516
13.6209 -4.7971e-19 0.000496578
13.7294 -1.52779e-19 0.000481243
13.8382 2.13508e-19 0.000466489
13.9471 5.9184e-19 0.000452294
14.0562 8.63451e-19 0.000438635
14.1655 1.14305e-18 0.000425488
14.275 1.23872e-18 0.000412826
14.3848 1.37288e-18 0.000400623
14.4947 1.45128e-18 0.000388858
14.6049 1.47127e-18 0.00037751
14.7152 1.47301e-18 0.00036656
14.8258 1.41108e-18 0.000355994
14.9367 1.26165e-18 0.000345802
15.0477 1.10725e-18 0.000335972
15.159 8.17548e-19 0.000326488
15.2705 5.26103e-19 0.000317332
15.3823 2.90042e-19 0.000308487
15.4943 1.24296e-19 0.000299934
15.6066 -1.28592e-19 0.000291662
15.7191 -3.26042e-19 0.000283665
15.8319 -5.46602e-19 0.000275933
15.9449 -5.99686e-19 0.000268457
16.0582 -5.61636e-19 0.00026123
16.1717 -4.79055e-19 0.000254243
16.2856 -4.02587e-19 0.000247488
16.3997 -2.8617e-19 0.000240953
16.5141 -1.74791e-19 0.000234624
16.6288 3.24579e-20 0.000228494
16.7437 2.29022e-19 0.000222554
16.859 4.1841e-19 0.000216801
16.9746 5.09783e-19 0.000211227
17.0905 5.59889e-19 0.000205825
17.2067 5.95033e-19 0.000200589
17.3232 6.17381e-19 0.000195514
17.4401 6.1543e-19 0.000190593
17.5572 5.44881e-19 0.000185817
17.6748 4.40777e-19 0.00018118
17.7926 3.1495e-19 0.000176675
17.9108 2.15233e-19 0.000172296
18.0294 1.89039e-19 0.000168041
18.1483 1.12048e-19 0.000163906
18.2676 7.27279e-20 0.000159889
18.3873 2.62337e-20 0.000155983
18.5074 -1.83039e-20 0.000152186
18.6278 -4.87427e-20 0.000148495
18.7487 -9.48001e-20 0.000144906
18.8699 -1.43163e-19 0.000141415
18.9916 -1.78324e-19 0.000138016
19.1137 -1.81684e-19 0.000134706
19.2362 -1.46253e-19 0.000131484
19.3592 -1.33972e-19 0.000128347
19.4826 -1.24519e-19 0.000125294
19.6065 -1.52871e-19 0.000122321
19.7309 -1.51369e-19 0.000119426
19.8557 -1.3218e-19 0.000116608
19.9811 -9.18097e-20 0.000113865
20.1069 -7.68997e-20 0.000111194
20.2333 -3.1108e-20 0.000108593
20.3602 -2.46974e-20 0.000106057
20.4876 -2.1468e-21 0.000103587
20.6156 1.49155e-20 0.000101179
20.7441 2.19556e-20 9.88331e-05
20.8732 1.90118e-20 9.65471e-05
21.0029 3.94669e-20 9.43187e-05
21.1332 6.48113e-20 9.21458e-05
21.2642 8.58876e-20 9.00271e-05
21.3958 8.96304e-20 8.79612e-05
21.528 6.32158e-20 8.59467e-05
21.6609 4.10766e-20 8.39812e-05
21.7945 6.73278e-20 8.2063e-05
21.9288 7.59065e-20 8.01909e-05
22.0639 1.02875e-19 7.83642e-05
22.1997 7.99067e-20 7.65818e-05
22.3363 4.23395e-20 7.48421e-05
22.4736 -2.63945e-21 7.31434e-05
22.6118 -1.40776e-20 7.14843e-05
22.7509 -2.00283e-20 6.98639e-05
22.8908 -2.82138e-20 6.82812e-05
23.0316 -2.77519e-20 6.6735e-05
23.1733 -1.68727e-20 6.52239e-05
23.316 -2.38681e-20 6.37467e-05
23.4597 -1.35359e-20 6.23029e-05
23.6044 -1.05783e-21 6.08916e-05
23.7502 2.25936e-20 5.95116e-05
23.8971 2.66221e-20 5.81618e-05
24.0451 1.24966e-20 5.68411e-05
24.1944 -1.61604e-20 5.55488e-05
24.3448 -4.85942e-20 5.42844e-05
24.4966 -6.08283e-20 5.3047e-05
24.6496 -5.8648e-20 5.18355e-05
24.8041 -5.80544e-20 5.0649e-05
24.9601 -5.91231e-20 4.94871e-05
25.1175 -5.96684e-20 4.83488e-05
25.2766 -5.74886e-20 4.72333e-05
25.4373 -4.54736e-20 4.61397e-05
25.5998 -3.18765e-20 4.50674e-05
25.7641 -1.81939e-20 4.40156e-05
25.9304 -3.05968e-20 4.29837e-05
26.0988 -3.54431e-20 4.1971e-05
26.2693 -1.77836e-20 4.09768e-05
26.4421 -6.84036e-21 4.00004e-05
26.6174 -1.16366e-20 3.90412e-05
26.7954 -2.06192e-20 3.80984e-05
26.9761 -2.07915e-20 3.71714e-05
27.1598 -2.65982e-20 3.62592e-05
27.3468 -2.32818e-20 3.53608e-05
27.5373 -1.51249e-20 3.44754e-05
27.7317 -6.91259e-21 3.36021e-05
27.9302 -1.77448e-21 3.27398e-05
28.1333 2.68293e-21 3.18875e-05
28.3415 1.55071e-20 3.10443e-05
28.5554 1.48718e-20 3.02089e-05
28.7758 7.5107e-21 2.93794e-05
29.0035 2.04556e-20 2.8554e-05
29.2396 2.06624e-20 2.77298e-05
29.4858 9.44519e-21 2.69041e-05
29.7441 -8.30763e-21 2.60723e-05
30.0173 -1.19455e-20 2.52291e-05
30.3101 -9.643e-21 2.43673e-05
30.6297 3.71783e-21 2.34692e-05
30.9905 4.22668e-21 2.25022e-05
31.4301 -2.41944e-21 2.14014e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1Classic/vANODiaP_FRG.txt <==
-31.4301 -7.46102e-15 -0.0171469
-30.9905 -3.27917e-15 -0.0186408
-30.6297 -7.84462e-16 -0.0196195
-30.3101 2.79056e-15 -0.0202642
-30.0173 6.53898e-15 -0.0206853
-29.7441 9.96141e-15 -0.0209608
-29.4858 1.24057e-14 -0.0211156
-29.2396 1.44264e-14 -0.0211487
-29.0035 1.47579e-14 -0.0210517
-28.7758 1.41215e-14 -0.020819
-28.5554 1.34287e-14 -0.0204619
-28.3415 1.16031e-14 -0.0199903
-28.1333 9.34685e-15 -0.0194183
-27.9302 6.1806e-15 -0.0187629
-27.7317 2.44966e-15 -0.018024
-27.5373 -1.38472e-15 -0.0171986
-27.3468 -5.9737e-15 -0.0162887
-27.1598 -9.18602e-15 -0.0153028
-26.9761 -1.31531e-14 -0.0142544
-26.7954 -1.69872e-14 -0.013162
-26.6174 -1.93573e-14 -0.0120529
-26.4421 -2.22129e-14 -0.0109442
-26.2693 -2.37932e-14 -0.00985033
-26.0988 -2.35402e-14 -0.00880109
-25.9304 -2.46933e-14 -0.00780478
-25.7641 -2.51432e-14 -0.00685922
-25.5998 -2.4042e-14 -0.00595664
-25.4373 -2.27445e-14 -0.00509933
-25.2766 -2.21416e-14 -0.00428775
-25.1175 -2.06704e-14 -0.00352031
-24.9601 -1.82241e-14 -0.00280164
-24.8041 -1.67119e-14 -0.00214423
-24.6496 -1.53071e-14 -0.00155374
-24.4966 -1.39437e-14 -0.00103983
-24.3448 -1.26575e-14 -0.000593121
-24.1944 -1.15203e-14 -0.000210938
-24.0451 -1.04828e-14 0.000111528
-23.8971 -9.21156e-15 0.000370543
-23.7502 -8.78548e-15 0.000579012
-23.6044 -7.7932e-15 0.000741204
-23.4597 -7.15211e-15 0.000865077
-23.316 -6.30105e-15 0.000955894
-23.1733 -5.29318e-15 0.00101442
-23.0316 -4.67594e-15 0.00105314
-22.8908 -3.58433e-15 0.00107625
-22.7509 -3.02834e-15 0.00107657
-22.6118 -2.19743e-15 0.0010391
-22.4736 -1.79678e-15 0.000962905
-22.3363 -1.19512e-15 0.000860558
-22.1997 -6.23383e-16 0.000721369
-22.0639 -2.11885e-16 0.000558436
-21.9288 1.68388e-16 0.000356348
-21.7945 4.39378e-16 0.000146038
-21.6609 6.91532e-16 -7.90432e-05
-21.528 9.66714e-16 -0.000268626
-21.3958 1.21995e-15 -0.000502966
-21.2642 1.39872e-15 -0.000759056
-21.1332 1.73656e-15 -0.00108275
-21.0029 2.0211e-15 -0.0014198
-20.8732 2.36433e-15 -0.00177372
-20.7441 2.66521e-15 -0.00214487
-20.6156 2.71615e-15 -0.00253122
-20.4876 3.16361e-15 -0.0029602
-20.3602 3.52671e-15 -0.00337329
-20.2333 3.97393e-15 -0.00377953
-20.1069 3.74296e-15 -0.00413601
-19.9811 3.72337e-15 -0.00457208
-19.8557 3.5644e-15 -0.00506308
-19.7309 3.03715e-15 -0.00563977
-19.6065 2.77222e-15 -0.00622376
-19.4826 2.08622e-15 -0.00676621
-19.3592 1.38102e-15 -0.00736689
-19.2362 7.18428e-16 -0.00799114
-19.1137 1.1427e-16 -0.00868208
-18.9916 6.6103e-16 -0.00935698
-18.8699 5.86244e-16 -0.0100187
-18.7487 2.0271e-15 -0.0107171
-18.6278 3.13883e-15 -0.011484
-18.5074 6.74138e-15 -0.0124162
-18.3873 1.02231e-14 -0.0134775
-18.2676 1.44293e-14 -0.014638
-18.1483 1.84608e-14 -0.0158592
-18.0294 2.30335e-14 -0.0171838
-17.9108 2.81237e-14 -0.0186398
-17.7926 3.24811e-14 -0.0201989
-17.6748 3.62197e-14 -0.0217786
-17.5572 3.8739e-14 -0.0233496
-17.4401 3.95544e-14 -0.0249009
-17.3232 4.20539e-14 -0.026477
-17.2067 3.9465e-14 -0.0280566
-17.0905 3.76567e-14 -0.0295997
-16.9746 3.21638e-14 -0.0310608
-16.859 2.8203e-14 -0.0324124
-16.7437 2.21158e-14 -0.0336268
-16.6288 1.66994e-14 -0.03466
-16.5141 1.16511e-14 -0.0355134
-16.3997 6.04363e-15 -0.0361711
-16.2856 1.2573e-15 -0.0366813
-16.1717 -4.01757e-15 -0.037026
-16.0582 -7.88875e-15 -0.0372463
-15.9449 -1.1355e-14 -0.0373571
-15.8319 -1.33634e-14 -0.037333
-15.7191 -1.4177e-14 -0.0372529
-15.6066 -1.43412e-14 -0.0370617
-15.4943 -1.33037e-14 -0.0368422
-15.3823 -1.04052e-14 -0.0365938
-15.2705 -7.72027e-15 -0.0362839
-15.159 -3.53865e-15 -0.0359577
-15.0477 4.74839e-17 -0.0355241
-14.9367 4.41261e-15 -0.0350715
-14.8258 8.41756e-15 -0.0345262
-14.7152 1.26525e-14 -0.0340463
-14.6049 1.55949e-14 -0.0335542
-14.4947 1.82495e-14 -0.0331042
-14.3848 1.83882e-14 -0.0327066
-14.275 1.80647e-14 -0.0322192
-14.1655 1.55511e-14 -0.0316584
-14.0562 1.15249e-14 -0.0308517
-13.9471 6.14053e-15 -0.0298191
-13.8382 -2.64024e-15 -0.0285871
-13.7294 -1.11325e-14 -0.0270984
-13.6209 -2.18178e-14 -0.0254999
-13.5126 -3.14377e-14 -0.0237701
-13.4044 -4.14062e-14 -0.021985
-13.2965 -5.01428e-14 -0.0201273
-13.1887 -5.71939e-14 -0.0181962
-13.0811 -6.2003e-14 -0.0161671
-12.9737 -6.50978e-14 -0.0139752
-12.8664 -6.25134e-14 -0.0116512
-12.7593 -6.28025e-14 -0.00930125
-12.6524 -5.91288e-14 -0.00705012
-12.5457 -5.62265e-14 -0.00492068
-12.4391 -5.32985e-14 -0.00289033
-12.3327 -4.85685e-14 -0.00103445
-12.2265 -4.37357e-14 0.000665051
-12.1204 -4.03039e-14 0.00227811
-12.0144 -3.60919e-14 0.00376251
-11.9086 -3.34011e-14 0.00521874
-11.803 -3.02046e-14 0.00653348
-11.6975 -2.83033e-14 0.00782115
-11.5922 -2.76198e-14 0.00895159
-11.487 -2.61691e-14 0.0100207
-11.3819 -2.51108e-14 0.0110009
-11.277 -2.31838e-14 0.0121296
-11.1722 -2.3436e-14 0.0130909
-11.0676 -2.21859e-14 0.0141277
-10.9631 -2.13084e-14 0.0150196
-10.8587 -2.11691e-14 0.0160165
-10.7545 -2.20234e-14 0.0169879
-10.6503 -2.31419e-14 0.0180616
-10.5463 -2.31197e-14 0.0191508
-10.4425 -2.55407e-14 0.0203403
-10.3387 -2.61907e-14 0.0214211
-10.2351 -2.73776e-14 0.0225299
-10.1316 -2.79732e-14 0.0238653
-10.0282 -2.8409e-14 0.0251948
-9.92496 -2.8741e-14 0.0266194
-9.82181 -2.96918e-14 0.0278918
-9.71877 -3.04601e-14 0.0293396
-9.61583 -3.13973e-14 0.0307127
-9.51301 -3.18223e-14 0.0323425
-9.4103 -3.22396e-14 0.0337452
-9.30769 -3.27854e-14 0.0356727
-9.20518 -3.25303e-14 0.0369581
-9.10278 -3.12213e-14 0.0382464
-9.00048 -2.993e-14 0.0394466
-8.89828 -2.69668e-14 0.0410396
-8.79618 -2.52986e-14 0.0424103
-8.69417 -2.42417e-14 0.0441104
-8.59226 -2.48861e-14 0.0448299
-8.49044 -2.71412e-14 0.0463701
-8.38872 -3.27414e-14 0.047052
-8.28708 -4.55331e-14 0.0480741
-8.18554 -5.28708e-14 0.0493493
-8.08408 -6.87545e-14 0.0509449
-7.98271 -6.67953e-14 0.0518774
-7.88143 -6.90563e-14 0.0535675
-7.78023 -5.41474e-14 0.0535638
-7.67911 -2.45103e-14 0.0537411
-7.57807 6.45434e-15 0.0536549
-7.47712 4.71516e-14 0.0528983
-7.37624 6.72186e-14 0.0510819
-7.27544 9.45906e-14 0.0482371
-7.17471 9.78643e-14 0.0439722
-7.07406 1.00081e-13 0.0393373
-6.97348 8.33013e-14 0.0343703
-6.87298 7.02868e-14 0.0289991
-6.77254 5.7664e-14 0.0238278
-6.67218 4.62259e-14 0.018309
-6.57188 3.15798e-14 0.0131329
-6.47166 2.52045e-14 0.00757263
-6.37149 2.40145e-14 0.00257965
-6.2714 2.63064e-14 -0.00290551
-6.17136 2.43454e-14 -0.00728392
-6.07139 2.72903e-14 -0.0119615
-5.97148 3.13848e-14 -0.0146477
-5.87163 3.48844e-14 -0.0176353
-5.77184 3.29856e-14 -0.0179957
-5.67211 3.45966e-14 -0.0189713
-5.57243 3.84176e-14 -0.0171326
-5.47281 4.45569e-14 -0.0169285
-5.37325 4.9405e-14 -0.0145005
-5.27373 5.90347e-14 -0.0151901
-5.17427 7.07809e-14 -0.0142541
-5.07487 8.18819e-14 -0.017991
-4.97551 8.73879e-14 -0.0205298
-4.8762 9.67584e-14 -0.0284912
-4.77694 1.01015e-13 -0.0348652
-4.67772 1.02443e-13 -0.0469974
-4.57855 9.72698e-14 -0.0564809
-4.47943 9.84954e-14 -0.0720357
-4.38035 1.03762e-13 -0.0831344
-4.28131 1.15615e-13 -0.101016
-4.18232 1.27196e-13 -0.112872
-4.08336 1.42942e-13 -0.131758
-3.98445 1.51396e-13 -0.141873
-3.88557 1.65388e-13 -0.159396
-3.78673 1.6822e-13 -0.164413
-3.68793 1.64363e-13 -0.176443
-3.58916 1.32116e-13 -0.168747
-3.49043 1.04679e-13 -0.169056
-3.39173 6.54034e-14 -0.140583
-3.29307 2.50084e-14 -0.121835
-3.19443 -1.10827e-13 -0.060218
-3.09583 -1.82742e-13 -0.0138542
-2.99725 -3.23276e-13 0.0744353
-2.89871 -4.10169e-13 0.142383
-2.80019 -3.0127e-13 0.223264
-2.7017 -1.52214e-13 0.273437
-2.60323 2.19261e-13 0.287281
-2.50479 3.33564e-13 0.278055
-2.40638 2.69576e-13 0.226934
-2.30798 1.61631e-13 0.188394
-2.20961 -2.90753e-14 0.138382
-2.11126 -1.38251e-13 0.108565
-2.01293 -2.32859e-13 0.0786478
-1.91462 -2.67841e-13 0.0636752
-1.81632 -2.72795e-13 0.0508481
-1.71804 -2.68954e-13 0.0475629
-1.61978 -2.37883e-13 0.0442937
-1.52154 -2.02604e-13 0.0487446
-1.42331 -1.58392e-13 0.0518378
-1.32509 -1.27797e-13 0.0614891
-1.22689 -9.79424e-14 0.0680509
-1.12869 -8.9056e-14 0.0821513
-1.03051 -8.09978e-14 0.0925356
-0.932337 -6.36363e-14 0.112131
-0.834173 1.3695e-14 0.126207
-0.736016 8.76925e-14 0.153365
-0.637867 1.83867e-13 0.172396
-0.539723 2.95134e-13 0.209984
-0.441585 4.23006e-13 0.231801
-0.343451 6.05723e-13 0.282305
-0.24532 9.47118e-13 0.30218
-0.147191 1.32829e-12 0.364334
-0.0490634 1.87815e-12 0.3524
0.0490634 1.87815e-12 0.3524
0.147191 1.32829e-12 0.364334
0.24532 9.47118e-13 0.30218
0.343451 6.05723e-13 0.282305
0.441585 4.23006e-13 0.231801
0.539723 2.95134e-13 0.209984
0.637867 1.83867e-13 0.172396
0.736016 8.76925e-14 0.153365
0.834173 1.3695e-14 0.126207
0.932337 -6.36363e-14 0.112131
1.03051 -8.09978e-14 0.0925356
1.12869 -8.9056e-14 0.0821513
1.22689 -9.79424e-14 0.0680509
1.32509 -1.27797e-13 0.0614891
1.42331 -1.58392e-13 0.0518378
1.52154 -2.02604e-13 0.0487446
1.61978 -2.37883e-13 0.0442937
1.71804 -2.68954e-13 0.0475629
1.81632 -2.72795e-13 0.0508481
1.91462 -2.67841e-13 0.0636752
2.01293 -2.32859e-13 0.0786478
2.11126 -1.38251e-13 0.108565
2.20961 -2.90753e-14 0.138382
2.30798 1.61631e-13 0.188394
2.40638 2.69576e-13 0.226934
2.50479 3.33564e-13 0.278055
2.60323 2.19261e-13 0.287281
2.7017 -1.52214e-13 0.273437
2.80019 -3.0127e-13 0.223264
2.89871 -4.10169e-13 0.142383
2.99725 -3.23276e-13 0.0744353
3.09583 -1.82742e-13 -0.0138542
3.19443 -1.10827e-13 -0.060218
3.29307 2.50084e-14 -0.121835
3.39173 6.54034e-14 -0.140583
3.49043 1.04679e-13 -0.169056
3.58916 1.32116e-13 -0.168747
3.68793 1.64363e-13 -0.176443
3.78673 1.6822e-13 -0.164413
3.88557 1.65388e-13 -0.159396
3.98445 1.51396e-13 -0.141873
4.08336 1.42942e-13 -0.131758
4.18232 1.27196e-13 -0.112872
4.28131 1.15615e-13 -0.101016
4.38035 1.03762e-13 -0.0831344
4.47943 9.84954e-14 -0.0720357
4.57855 9.72698e-14 -0.0564809
4.67772 1.02443e-13 -0.0469974
4.77694 1.01015e-13 -0.0348652
4.8762 9.67584e-14 -0.0284912
4.97551 8.73879e-14 -0.0205298
5.07487 8.18819e-14 -0.017991
5.17427 7.07809e-14 -0.0142541
5.27373 5.90347e-14 -0.0151901
5.37325 4.9405e-14 -0.0145005
5.47281 4.45569e-14 -0.0169285
5.57243 3.84176e-14 -0.0171326
5.67211 3.45966e-14 -0.0189713
5.77184 3.29856e-14 -0.0179957
5.87163 3.48844e-14 -0.0176353
5.97148 3.13848e-14 -0.0146477
6.07139 2.72903e-14 -0.0119615
6.17136 2.43454e-14 -0.00728392
6.2714 2.63064e-14 -0.00290551
6.37149 2.40145e-14 0.00257965
6.47166 2.52045e-14 0.00757263
6.57188 3.15798e-14 0.0131329
6.67218 4.62259e-14 0.018309
6.77254 5.7664e-14 0.0238278
6.87298 7.02868e-14 0.0289991
6.97348 8.33013e-14 0.0343703
7.07406 1.00081e-13 0.0393373
7.17471 9.78643e-14 0.0439722
7.27544 9.45906e-14 0.0482371
7.37624 6.72186e-14 0.0510819
7.47712 4.71516e-14 0.0528983
7.57807 6.45434e-15 0.0536549
7.67911 -2.45103e-14 0.0537411
7.78023 -5.41474e-14 0.0535638
7.88143 -6.90563e-14 0.0535675
7.98271 -6.67953e-14 0.0518774
8.08408 -6.87545e-14 0.0509449
8.18554 -5.28708e-14 0.0493493
8.28708 -4.55331e-14 0.0480741
8.38872 -3.27414e-14 0.047052
8.49044 -2.71412e-14 0.0463701
8.59226 -2.48861e-14 0.0448299
8.69417 -2.42417e-14 0.0441104
8.79618 -2.52986e-14 0.0424103
8.89828 -2.69668e-14 0.0410396
9.00048 -2.993e-14 0.0394466
9.10278 -3.12213e-14 0.0382464
9.20518 -3.25303e-14 0.0369581
9.30769 -3.27854e-14 0.0356727
9.4103 -3.22396e-14 0.0337452
9.51301 -3.18223e-14 0.0323425
9.61583 -3.13973e-14 0.0307127
9.71877 -3.04601e-14 0.0293396
9.82181 -2.96918e-14 0.0278918
9.92496 -2.8741e-14 0.0266194
10.0282 -2.8409e-14 0.0251948
10.1316 -2.79732e-14 0.0238653
10.2351 -2.73776e-14 0.0225299
10.3387 -2.61907e-14 0.0214211
10.4425 -2.55407e-14 0.0203403
10.5463 -2.31197e-14 0.0191508
10.6503 -2.31419e-14 0.0180616
10.7545 -2.20234e-14 0.0169879
10.8587 -2.11691e-14 0.0160165
10.9631 -2.13084e-14 0.0150196
11.0676 -2.21859e-14 0.0141277
11.1722 -2.3436e-14 0.0130909
11.277 -2.31838e-14 0.0121296
11.3819 -2.51108e-14 0.0110009
11.487 -2.61691e-14 0.0100207
11.5922 -2.76198e-14 0.00895159
11.6975 -2.83033e-14 0.00782115
11.803 -3.02046e-14 0.00653348
11.9086 -3.34011e-14 0.00521874
12.0144 -3.60919e-14 0.00376251
12.1204 -4.03039e-14 0.00227811
12.2265 -4.37357e-14 0.000665051
12.3327 -4.85685e-14 -0.00103445
12.4391 -5.32985e-14 -0.00289033
12.5457 -5.62265e-14 -0.00492068
12.6524 -5.91288e-14 -0.00705012
12.7593 -6.28025e-14 -0.00930125
12.8664 -6.25134e-14 -0.0116512
12.9737 -6.50978e-14 -0.0139752
13.0811 -6.2003e-14 -0.0161671
13.1887 -5.71939e-14 -0.0181962
13.2965 -5.01428e-14 -0.0201273
13.4044 -4.14062e-14 -0.021985
13.5126 -3.14377e-14 -0.0237701
13.6209 -2.18178e-14 -0.0254999
13.7294 -1.11325e-14 -0.0270984
13.8382 -2.64024e-15 -0.0285871
13.9471 6.14053e-15 -0.0298191
14.0562 1.15249e-14 -0.0308517
14.1655 1.55511e-14 -0.0316584
14.275 1.80647e-14 -0.0322192
14.3848 1.83882e-14 -0.0327066
14.4947 1.82495e-14 -0.0331042
14.6049 1.55949e-14 -0.0335542
14.7152 1.26525e-14 -0.0340463
14.8258 8.41756e-15 -0.0345262
14.9367 4.41261e-15 -0.0350715
15.0477 4.74839e-17 -0.0355241
15.159 -3.53865e-15 -0.0359577
15.2705 -7.72027e-15 -0.0362839
15.3823 -1.04052e-14 -0.0365938
15.4943 -1.33037e-14 -0.0368422
15.6066 -1.43412e-14 -0.0370617
15.7191 -1.4177e-14 -0.0372529
15.8319 -1.33634e-14 -0.037333
15.9449 -1.1355e-14 -0.0373571
16.0582 -7.88875e-15 -0.0372463
16.1717 -4.01757e-15 -0.037026
16.2856 1.2573e-15 -0.0366813
16.3997 6.04363e-15 -0.0361711
16.5141 1.16511e-14 -0.0355134
16.6288 1.66994e-14 -0.03466
16.7437 2.21158e-14 -0.0336268
16.859 2.8203e-14 -0.0324124
16.9746 3.21638e-14 -0.0310608
17.0905 3.76567e-14 -0.0295997
17.2067 3.9465e-14 -0.0280566
17.3232 4.20539e-14 -0.026477
17.4401 3.95544e-14 -0.0249009
17.5572 3.8739e-14 -0.0233496
17.6748 3.62197e-14 -0.0217786
17.7926 3.24811e-14 -0.0201989
17.9108 2.81237e-14 -0.0186398
18.0294 2.30335e-14 -0.0171838
18.1483 1.84608e-14 -0.0158592
18.2676 1.44293e-14 -0.014638
18.3873 1.02231e-14 -0.0134775
18.5074 6.74138e-15 -0.0124162
18.6278 3.13883e-15 -0.011484
18.7487 2.0271e-15 -0.0107171
18.8699 5.86244e-16 -0.0100187
18.9916 6.6103e-16 -0.00935698
19.1137 1.1427e-16 -0.00868208
19.2362 7.18428e-16 -0.00799114
19.3592 1.38102e-15 -0.00736689
19.4826 2.08622e-15 -0.00676621
19.6065 2.77222e-15 -0.00622376
19.7309 3.03715e-15 -0.00563977
19.8557 3.5644e-15 -0.00506308
19.9811 3.72337e-15 -0.00457208
20.1069 3.74296e-15 -0.00413601
20.2333 3.97393e-15 -0.00377953
20.3602 3.52671e-15 -0.00337329
20.4876 3.16361e-15 -0.0029602
20.6156 2.71615e-15 -0.00253122
20.7441 2.66521e-15 -0.00214487
20.8732 2.36433e-15 -0.00177372
21.0029 2.0211e-15 -0.0014198
21.1332 1.73656e-15 -0.00108275
21.2642 1.39872e-15 -0.000759056
21.3958 1.21995e-15 -0.000502966
21.528 9.66714e-16 -0.000268626
21.6609 6.91532e-16 -7.90432e-05
21.7945 4.39378e-16 0.000146038
21.9288 1.68388e-16 0.000356348
22.0639 -2.11885e-16 0.000558436
22.1997 -6.23383e-16 0.000721369
22.3363 -1.19512e-15 0.000860558
22.4736 -1.79678e-15 0.000962905
22.6118 -2.19743e-15 0.0010391
22.7509 -3.02834e-15 0.00107657
22.8908 -3.58433e-15 0.00107625
23.0316 -4.67594e-15 0.00105314
23.1733 -5.29318e-15 0.00101442
23.316 -6.30105e-15 0.000955894
23.4597 -7.15211e-15 0.000865077
23.6044 -7.7932e-15 0.000741204
23.7502 -8.78548e-15 0.000579012
23.8971 -9.21156e-15 0.000370543
24.0451 -1.04828e-14 0.000111528
24.1944 -1.15203e-14 -0.000210938
24.3448 -1.26575e-14 -0.000593121
24.4966 -1.39437e-14 -0.00103983
24.6496 -1.53071e-14 -0.00155374
24.8041 -1.67119e-14 -0.00214423
24.9601 -1.82241e-14 -0.00280164
25.1175 -2.06704e-14 -0.00352031
25.2766 -2.21416e-14 -0.00428775
25.4373 -2.27445e-14 -0.00509933
25.5998 -2.4042e-14 -0.00595664
25.7641 -2.51432e-14 -0.00685922
25.9304 -2.46933e-14 -0.00780478
26.0988 -2.35402e-14 -0.00880109
26.2693 -2.37932e-14 -0.00985033
26.4421 -2.22129e-14 -0.0109442
26.6174 -1.93573e-14 -0.0120529
26.7954 -1.69872e-14 -0.013162
26.9761 -1.31531e-14 -0.0142544
27.1598 -9.18602e-15 -0.0153028
27.3468 -5.9737e-15 -0.0162887
27.5373 -1.38472e-15 -0.0171986
27.7317 2.44966e-15 -0.018024
27.9302 6.1806e-15 -0.0187629
28.1333 9.34685e-15 -0.0194183
28.3415 1.16031e-14 -0.0199903
28.5554 1.34287e-14 -0.0204619
28.7758 1.41215e-14 -0.020819
29.0035 1.47579e-14 -0.0210517
29.2396 1.44264e-14 -0.0211487
29.4858 1.24057e-14 -0.0211156
29.7441 9.96141e-15 -0.0209608
30.0173 6.53898e-15 -0.0206853
30.3101 2.79056e-15 -0.0202642
30.6297 -7.84462e-16 -0.0196195
30.9905 -3.27917e-15 -0.0186408
31.4301 -7.46102e-15 -0.0171469


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1Classic/vANOOffP_FRG.txt <==
-31.4301 -7.46332e-15 -0.017147
-30.9905 -3.27917e-15 -0.0186408
-30.6297 -7.84462e-16 -0.0196196
-30.3101 2.79056e-15 -0.0202642
-30.0173 6.53426e-15 -0.0206854
-29.7441 9.96141e-15 -0.0209608
-29.4858 1.24057e-14 -0.0211157
-29.2396 1.44264e-14 -0.0211488
-29.0035 1.47579e-14 -0.0210518
-28.7758 1.41312e-14 -0.0208191
-28.5554 1.3419e-14 -0.020462
-28.3415 1.16031e-14 -0.0199903
-28.1333 9.34685e-15 -0.0194184
-27.9302 6.17073e-15 -0.0187629
-27.7317 2.44966e-15 -0.0180241
-27.5373 -1.38472e-15 -0.0171986
-27.3468 -5.9737e-15 -0.0162888
-27.1598 -9.19104e-15 -0.0153029
-26.9761 -1.31531e-14 -0.0142545
-26.7954 -1.69872e-14 -0.0131621
-26.6174 -1.93573e-14 -0.0120529
-26.4421 -2.22077e-14 -0.0109442
-26.2693 -2.37932e-14 -0.00985038
-26.0988 -2.35402e-14 -0.0088011
-25.9304 -2.46933e-14 -0.00780475
-25.7641 -2.51432e-14 -0.00685912
-25.5998 -2.40446e-14 -0.00595646
-25.4373 -2.27471e-14 -0.00509911
-25.2766 -2.21442e-14 -0.00428757
-25.1175 -2.06731e-14 -0.00352029
-24.9601 -1.82241e-14 -0.00280181
-24.8041 -1.67146e-14 -0.00214446
-24.6496 -1.53084e-14 -0.00155387
-24.4966 -1.39437e-14 -0.00103981
-24.3448 -1.26589e-14 -0.000593134
-24.1944 -1.15217e-14 -0.000211096
-24.0451 -1.04835e-14 0.000111338
-23.8971 -9.21293e-15 0.000370475
-23.7502 -8.78754e-15 0.000578983
-23.6044 -7.79459e-15 0.000741054
-23.4597 -7.1535e-15 0.000864895
-23.316 -6.30245e-15 0.00095582
-23.1733 -5.29536e-15 0.00101434
-23.0316 -4.67664e-15 0.00105295
-22.8908 -3.58503e-15 0.00107611
-22.7509 -3.02976e-15 0.0010765
-22.6118 -2.19957e-15 0.00103895
-22.4736 -1.79535e-15 0.000962714
-22.3363 -1.19656e-15 0.000860459
-22.1997 -6.24828e-16 0.000721228
-22.0639 -2.13336e-16 0.00055823
-21.9288 1.6693e-16 0.000356217
-21.7945 4.37913e-16 0.000145898
-21.6609 6.9006e-16 -7.92639e-05
-21.528 9.65236e-16 -0.000268776
-21.3958 1.21847e-15 -0.000503125
-21.2642 1.39797e-15 -0.000759284
-21.1332 1.73581e-15 -0.00108292
-21.0029 2.01959e-15 -0.00141997
-20.8732 2.36357e-15 -0.00177397
-20.7441 2.66369e-15 -0.00214505
-20.6156 2.71386e-15 -0.00253143
-20.4876 3.16284e-15 -0.00296046
-20.3602 3.52516e-15 -0.00337349
-20.2333 3.97315e-15 -0.00377977
-20.1069 3.74218e-15 -0.00413628
-19.9811 3.72141e-15 -0.00457229
-19.8557 3.56282e-15 -0.00506337
-19.7309 3.03636e-15 -0.00564004
-19.6065 2.77083e-15 -0.00622402
-19.4826 2.08487e-15 -0.00676653
-19.3592 1.37962e-15 -0.00736717
-19.2362 7.16613e-16 -0.00799144
-19.1137 1.12244e-16 -0.00868244
-18.9916 6.58994e-16 -0.00935728
-18.8699 5.83788e-16 -0.010019
-18.7487 2.02546e-15 -0.0107174
-18.6278 3.13635e-15 -0.0114843
-18.5074 6.73972e-15 -0.0124166
-18.3873 1.02214e-14 -0.0134779
-18.2676 1.44277e-14 -0.0146384
-18.1483 1.84575e-14 -0.0158596
-18.0294 2.30301e-14 -0.0171842
-17.9108 2.81237e-14 -0.0186403
-17.7926 3.24777e-14 -0.0201993
-17.6748 3.62197e-14 -0.0217792
-17.5572 3.87356e-14 -0.0233502
-17.4401 3.95509e-14 -0.0249014
-17.3232 4.20504e-14 -0.0264776
-17.2067 3.94721e-14 -0.0280572
-17.0905 3.76496e-14 -0.0296003
-16.9746 3.21638e-14 -0.0310615
-16.859 2.8203e-14 -0.0324131
-16.7437 2.21086e-14 -0.0336276
-16.6288 1.66922e-14 -0.0346608
-16.5141 1.16438e-14 -0.0355143
-16.3997 6.03627e-15 -0.036172
-16.2856 1.2499e-15 -0.0366823
-16.1717 -4.01757e-15 -0.037027
-16.0582 -7.89624e-15 -0.0372474
-15.9449 -1.1355e-14 -0.0373583
-15.8319 -1.33786e-14 -0.0373343
-15.7191 -1.4177e-14 -0.0372542
-15.6066 -1.43412e-14 -0.0370632
-15.4943 -1.33037e-14 -0.0368437
-15.3823 -1.04207e-14 -0.0365956
-15.2705 -7.73589e-15 -0.0362858
-15.159 -3.55438e-15 -0.0359598
-15.0477 4.74839e-17 -0.0355264
-14.9367 4.39668e-15 -0.0350739
-14.8258 8.40152e-15 -0.0345289
-14.7152 1.26363e-14 -0.0340493
-14.6049 1.55949e-14 -0.0335575
-14.4947 1.82495e-14 -0.033108
-14.3848 1.83552e-14 -0.0327109
-14.275 1.80481e-14 -0.0322242
-14.1655 1.55511e-14 -0.0316641
-14.0562 1.15081e-14 -0.0308585
-13.9471 6.12362e-15 -0.0298269
-13.8382 -2.64024e-15 -0.0285966
-13.7294 -1.11325e-14 -0.0271099
-13.6209 -2.18523e-14 -0.0255143
-13.5126 -3.14551e-14 -0.0237883
-13.4044 -4.14238e-14 -0.022009
-13.2965 -5.01781e-14 -0.02016
-13.1887 -5.72294e-14 -0.0182425
-13.0811 -6.20389e-14 -0.0162361
-12.9737 -6.51159e-14 -0.0140822
-12.8664 -6.24953e-14 -0.011814
-12.7593 -6.2711e-14 -0.00951045
-12.6524 -5.9055e-14 -0.00723741
-12.5457 -5.61335e-14 -0.00505009
-12.4391 -5.31954e-14 -0.00297474
-12.3327 -4.84835e-14 -0.00109057
-12.2265 -4.36786e-14 0.000625537
-12.1204 -4.02559e-14 0.00224937
-12.0144 -3.60532e-14 0.00374042
-11.9086 -3.33718e-14 0.00520161
-11.803 -3.01849e-14 0.00651943
-11.6975 -2.82736e-14 0.00780983
-11.5922 -2.75898e-14 0.00894182
-11.487 -2.61389e-14 0.0100127
-11.3819 -2.50904e-14 0.0109936
-11.277 -2.31735e-14 0.0121235
-11.1722 -2.34101e-14 0.0130853
-11.0676 -2.2165e-14 0.0141229
-10.9631 -2.12926e-14 0.0150151
-10.8587 -2.11478e-14 0.0160127
-10.7545 -2.20073e-14 0.0169842
-10.6503 -2.31257e-14 0.0180584
-10.5463 -2.31033e-14 0.0191477
-10.4425 -2.55186e-14 0.0203376
-10.3387 -2.61741e-14 0.0214184
-10.2351 -2.73636e-14 0.0225276
-10.1316 -2.79562e-14 0.0238629
-10.0282 -2.83919e-14 0.0251928
-9.92496 -2.87266e-14 0.0266172
-9.82181 -2.96772e-14 0.0278901
-9.71877 -3.04439e-14 0.0293375
-9.61583 -3.13824e-14 0.0307111
-9.51301 -3.18072e-14 0.0323406
-9.4103 -3.22267e-14 0.0337439
-9.30769 -3.27723e-14 0.0356709
-9.20518 -3.25187e-14 0.0369568
-9.10278 -3.12064e-14 0.0382447
-9.00048 -2.99173e-14 0.0394454
-8.89828 -2.69508e-14 0.0410381
-8.79618 -2.5284e-14 0.0424092
-8.69417 -2.42286e-14 0.0441089
-8.59226 -2.48695e-14 0.0448288
-8.49044 -2.71278e-14 0.0463687
-8.38872 -3.27211e-14 0.0470509
-8.28708 -4.55194e-14 0.0480729
-8.18554 -5.2857e-14 0.0493483
-8.08408 -6.87404e-14 0.0509436
-7.98271 -6.67882e-14 0.0518764
-7.88143 -6.90347e-14 0.0535662
-7.78023 -5.41328e-14 0.0535629
-7.67911 -2.44956e-14 0.0537399
-7.57807 6.46926e-15 0.053654
-7.47712 4.71667e-14 0.0528971
-7.37624 6.72262e-14 0.051081
-7.27544 9.46061e-14 0.0482359
-7.17471 9.788e-14 0.0439714
-7.07406 1.00097e-13 0.0393361
-6.97348 8.33175e-14 0.0343694
-6.87298 7.03032e-14 0.0289979
-6.77254 5.76806e-14 0.0238268
-6.67218 4.62428e-14 0.0183078
-6.57188 3.1597e-14 0.0131319
-6.47166 2.52219e-14 0.00757154
-6.37149 2.40322e-14 0.00257861
-6.2714 2.63243e-14 -0.00290655
-6.17136 2.43636e-14 -0.00728504
-6.07139 2.73181e-14 -0.0119625
-5.97148 3.14131e-14 -0.0146489
-5.87163 3.49083e-14 -0.0176363
-5.77184 3.3005e-14 -0.017997
-5.67211 3.46163e-14 -0.0189723
-5.57243 3.84377e-14 -0.017134
-5.47281 4.45773e-14 -0.0169294
-5.37325 4.9431e-14 -0.014502
-5.27373 5.90559e-14 -0.015191
-5.17427 7.08026e-14 -0.0142556
-5.07487 8.19067e-14 -0.017992
-4.97551 8.74174e-14 -0.0205314
-4.8762 9.67871e-14 -0.0284923
-4.77694 1.01045e-13 -0.0348668
-4.67772 1.02473e-13 -0.0469986
-4.57855 9.73003e-14 -0.0564826
-4.47943 9.85266e-14 -0.072037
-4.38035 1.03793e-13 -0.0831361
-4.28131 1.15641e-13 -0.101018
-4.18232 1.27236e-13 -0.112873
-4.08336 1.42983e-13 -0.13176
-3.98445 1.51452e-13 -0.141875
-3.88557 1.65446e-13 -0.159398
-3.78673 1.68265e-13 -0.164414
-3.68793 1.64401e-13 -0.176445
-3.58916 1.32162e-13 -0.168749
-3.49043 1.04726e-13 -0.169058
-3.39173 6.54527e-14 -0.140585
-3.29307 2.50682e-14 -0.121837
-3.19443 -1.10766e-13 -0.0602203
-3.09583 -1.82679e-13 -0.0138572
-2.99725 -3.23211e-13 0.0744327
-2.89871 -4.10092e-13 0.14238
-2.80019 -3.0119e-13 0.223261
-2.7017 -1.52127e-13 0.273433
-2.60323 2.19341e-13 0.287278
-2.50479 3.33652e-13 0.278051
-2.40638 2.6968e-13 0.226931
-2.30798 1.6174e-13 0.188389
-2.20961 -2.89621e-14 0.138378
-2.11126 -1.3812e-13 0.108559
-2.01293 -2.32721e-13 0.0786423
-1.91462 -2.67689e-13 0.0636684
-1.81632 -2.72626e-13 0.0508414
-1.71804 -2.68764e-13 0.0475547
-1.61978 -2.37665e-13 0.0442853
-1.52154 -2.02349e-13 0.0487343
-1.42331 -1.58109e-13 0.051827
-1.32509 -1.27478e-13 0.061476
-1.22689 -9.75689e-14 0.0680363
-1.12869 -8.85886e-14 0.0821336
-1.03051 -8.04185e-14 0.0925153
-0.932337 -6.29588e-14 0.112106
-0.834173 1.45437e-14 0.126177
-0.736016 8.8824e-14 0.153327
-0.637867 1.85369e-13 0.172347
-0.539723 2.97319e-13 0.209919
-0.441585 4.26086e-13 0.231711
-0.343451 6.09724e-13 0.282176
-0.24532 9.53114e-13 0.301989
-0.147191 1.3364e-12 0.36405
-0.0490634 1.8872e-12 0.35203
0.0490634 1.8872e-12 0.35203
0.147191 1.3364e-12 0.36405
0.24532 9.53114e-13 0.301989
0.343451 6.09724e-13 0.282176
0.441585 4.26086e-13 0.231711
0.539723 2.97319e-13 0.209919
0.637867 1.85369e-13 0.172347
0.736016 8.8824e-14 0.153327
0.834173 1.45437e-14 0.126177
0.932337 -6.29588e-14 0.112106
1.03051 -8.04185e-14 0.0925153
1.12869 -8.85886e-14 0.0821336
1.22689 -9.75689e-14 0.0680363
1.32509 -1.27478e-13 0.061476
1.42331 -1.58109e-13 0.051827
1.52154 -2.02349e-13 0.0487343
1.61978 -2.37665e-13 0.0442853
1.71804 -2.68764e-13 0.0475547
1.81632 -2.72626e-13 0.0508414
1.91462 -2.67689e-13 0.0636684
2.01293 -2.32721e-13 0.0786423
2.11126 -1.3812e-13 0.108559
2.20961 -2.89621e-14 0.138378
2.30798 1.6174e-13 0.188389
2.40638 2.6968e-13 0.226931
2.50479 3.33652e-13 0.278051
2.60323 2.19341e-13 0.287278
2.7017 -1.52127e-13 0.273433
2.80019 -3.0119e-13 0.223261
2.89871 -4.10092e-13 0.14238
2.99725 -3.23211e-13 0.0744327
3.09583 -1.82679e-13 -0.0138572
3.19443 -1.10766e-13 -0.0602203
3.29307 2.50682e-14 -0.121837
3.39173 6.54527e-14 -0.140585
3.49043 1.04726e-13 -0.169058
3.58916 1.32162e-13 -0.168749
3.68793 1.64401e-13 -0.176445
3.78673 1.68265e-13 -0.164414
3.88557 1.65446e-13 -0.159398
3.98445 1.51452e-13 -0.141875
4.08336 1.42983e-13 -0.13176
4.18232 1.27236e-13 -0.112873
4.28131 1.15641e-13 -0.101018
4.38035 1.03793e-13 -0.0831361
4.47943 9.85266e-14 -0.072037
4.57855 9.73003e-14 -0.0564826
4.67772 1.02473e-13 -0.0469986
4.77694 1.01045e-13 -0.0348668
4.8762 9.67871e-14 -0.0284923
4.97551 8.74174e-14 -0.0205314
5.07487 8.19067e-14 -0.017992
5.17427 7.08026e-14 -0.0142556
5.27373 5.90559e-14 -0.015191
5.37325 4.9431e-14 -0.014502
5.47281 4.45773e-14 -0.0169294
5.57243 3.84377e-14 -0.017134
5.67211 3.46163e-14 -0.0189723
5.77184 3.3005e-14 -0.017997
5.87163 3.49083e-14 -0.0176363
5.97148 3.14131e-14 -0.0146489
6.07139 2.73181e-14 -0.0119625
6.17136 2.43636e-14 -0.00728504
6.2714 2.63243e-14 -0.00290655
6.37149 2.40322e-14 0.00257861
6.47166 2.52219e-14 0.00757154
6.57188 3.1597e-14 0.0131319
6.67218 4.62428e-14 0.0183078
6.77254 5.76806e-14 0.0238268
6.87298 7.03032e-14 0.0289979
6.97348 8.33175e-14 0.0343694
7.07406 1.00097e-13 0.0393361
7.17471 9.788e-14 0.0439714
7.27544 9.46061e-14 0.0482359
7.37624 6.72262e-14 0.051081
7.47712 4.71667e-14 0.0528971
7.57807 6.46926e-15 0.053654
7.67911 -2.44956e-14 0.0537399
7.78023 -5.41328e-14 0.0535629
7.88143 -6.90347e-14 0.0535662
7.98271 -6.67882e-14 0.0518764
8.08408 -6.87404e-14 0.0509436
8.18554 -5.2857e-14 0.0493483
8.28708 -4.55194e-14 0.0480729
8.38872 -3.27211e-14 0.0470509
8.49044 -2.71278e-14 0.0463687
8.59226 -2.48695e-14 0.0448288
8.69417 -2.42286e-14 0.0441089
8.79618 -2.5284e-14 0.0424092
8.89828 -2.69508e-14 0.0410381
9.00048 -2.99173e-14 0.0394454
9.10278 -3.12064e-14 0.0382447
9.20518 -3.25187e-14 0.0369568
9.30769 -3.27723e-14 0.0356709
9.4103 -3.22267e-14 0.0337439
9.51301 -3.18072e-14 0.0323406
9.61583 -3.13824e-14 0.0307111
9.71877 -3.04439e-14 0.0293375
9.82181 -2.96772e-14 0.0278901
9.92496 -2.87266e-14 0.0266172
10.0282 -2.83919e-14 0.0251928
10.1316 -2.79562e-14 0.0238629
10.2351 -2.73636e-14 0.0225276
10.3387 -2.61741e-14 0.0214184
10.4425 -2.55186e-14 0.0203376
10.5463 -2.31033e-14 0.0191477
10.6503 -2.31257e-14 0.0180584
10.7545 -2.20073e-14 0.0169842
10.8587 -2.11478e-14 0.0160127
10.9631 -2.12926e-14 0.0150151
11.0676 -2.2165e-14 0.0141229
11.1722 -2.34101e-14 0.0130853
11.277 -2.31735e-14 0.0121235
11.3819 -2.50904e-14 0.0109936
11.487 -2.61389e-14 0.0100127
11.5922 -2.75898e-14 0.00894182
11.6975 -2.82736e-14 0.00780983
11.803 -3.01849e-14 0.00651943
11.9086 -3.33718e-14 0.00520161
12.0144 -3.60532e-14 0.00374042
12.1204 -4.02559e-14 0.00224937
12.2265 -4.36786e-14 0.000625537
12.3327 -4.84835e-14 -0.00109057
12.4391 -5.31954e-14 -0.00297474
12.5457 -5.61335e-14 -0.00505009
12.6524 -5.9055e-14 -0.00723741
12.7593 -6.2711e-14 -0.00951045
12.8664 -6.24953e-14 -0.011814
12.9737 -6.51159e-14 -0.0140822
13.0811 -6.20389e-14 -0.0162361
13.1887 -5.72294e-14 -0.0182425
13.2965 -5.01781e-14 -0.02016
13.4044 -4.14238e-14 -0.022009
13.5126 -3.14551e-14 -0.0237883
13.6209 -2.18523e-14 -0.0255143
13.7294 -1.11325e-14 -0.0271099
13.8382 -2.64024e-15 -0.0285966
13.9471 6.12362e-15 -0.0298269
14.0562 1.15081e-14 -0.0308585
14.1655 1.55511e-14 -0.0316641
14.275 1.80481e-14 -0.0322242
14.3848 1.83552e-14 -0.0327109
14.4947 1.82495e-14 -0.033108
14.6049 1.55949e-14 -0.0335575
14.7152 1.26363e-14 -0.0340493
14.8258 8.40152e-15 -0.0345289
14.9367 4.39668e-15 -0.0350739
15.0477 4.74839e-17 -0.0355264
15.159 -3.55438e-15 -0.0359598
15.2705 -7.73589e-15 -0.0362858
15.3823 -1.04207e-14 -0.0365956
15.4943 -1.33037e-14 -0.0368437
15.6066 -1.43412e-14 -0.0370632
15.7191 -1.4177e-14 -0.0372542
15.8319 -1.33786e-14 -0.0373343
15.9449 -1.1355e-14 -0.0373583
16.0582 -7.89624e-15 -0.0372474
16.1717 -4.01757e-15 -0.037027
16.2856 1.2499e-15 -0.0366823
16.3997 6.03627e-15 -0.036172
16.5141 1.16438e-14 -0.0355143
16.6288 1.66922e-14 -0.0346608
16.7437 2.21086e-14 -0.0336276
16.859 2.8203e-14 -0.0324131
16.9746 3.21638e-14 -0.0310615
17.0905 3.76496e-14 -0.0296003
17.2067 3.94721e-14 -0.0280572
17.3232 4.20504e-14 -0.0264776
17.4401 3.95509e-14 -0.0249014
17.5572 3.87356e-14 -0.0233502
17.6748 3.62197e-14 -0.0217792
17.7926 3.24777e-14 -0.0201993
17.9108 2.81237e-14 -0.0186403
18.0294 2.30301e-14 -0.0171842
18.1483 1.84575e-14 -0.0158596
18.2676 1.44277e-14 -0.0146384
18.3873 1.02214e-14 -0.0134779
18.5074 6.73972e-15 -0.0124166
18.6278 3.13635e-15 -0.0114843
18.7487 2.02546e-15 -0.0107174
18.8699 5.83788e-16 -0.010019
18.9916 6.58994e-16 -0.00935728
19.1137 1.12244e-16 -0.00868244
19.2362 7.16613e-16 -0.00799144
19.3592 1.37962e-15 -0.00736717
19.4826 2.08487e-15 -0.00676653
19.6065 2.77083e-15 -0.00622402
19.7309 3.03636e-15 -0.00564004
19.8557 3.56282e-15 -0.00506337
19.9811 3.72141e-15 -0.00457229
20.1069 3.74218e-15 -0.00413628
20.2333 3.97315e-15 -0.00377977
20.3602 3.52516e-15 -0.00337349
20.4876 3.16284e-15 -0.00296046
20.6156 2.71386e-15 -0.00253143
20.7441 2.66369e-15 -0.00214505
20.8732 2.36357e-15 -0.00177397
21.0029 2.01959e-15 -0.00141997
21.1332 1.73581e-15 -0.00108292
21.2642 1.39797e-15 -0.000759284
21.3958 1.21847e-15 -0.000503125
21.528 9.65236e-16 -0.000268776
21.6609 6.9006e-16 -7.92639e-05
21.7945 4.37913e-16 0.000145898
21.9288 1.6693e-16 0.000356217
22.0639 -2.13336e-16 0.00055823
22.1997 -6.24828e-16 0.000721228
22.3363 -1.19656e-15 0.000860459
22.4736 -1.79535e-15 0.000962714
22.6118 -2.19957e-15 0.00103895
22.7509 -3.02976e-15 0.0010765
22.8908 -3.58503e-15 0.00107611
23.0316 -4.67664e-15 0.00105295
23.1733 -5.29536e-15 0.00101434
23.316 -6.30245e-15 0.00095582
23.4597 -7.1535e-15 0.000864895
23.6044 -7.79459e-15 0.000741054
23.7502 -8.78754e-15 0.000578983
23.8971 -9.21293e-15 0.000370475
24.0451 -1.04835e-14 0.000111338
24.1944 -1.15217e-14 -0.000211096
24.3448 -1.26589e-14 -0.000593134
24.4966 -1.39437e-14 -0.00103981
24.6496 -1.53084e-14 -0.00155387
24.8041 -1.67146e-14 -0.00214446
24.9601 -1.82241e-14 -0.00280181
25.1175 -2.06731e-14 -0.00352029
25.2766 -2.21442e-14 -0.00428757
25.4373 -2.27471e-14 -0.00509911
25.5998 -2.40446e-14 -0.00595646
25.7641 -2.51432e-14 -0.00685912
25.9304 -2.46933e-14 -0.00780475
26.0988 -2.35402e-14 -0.0088011
26.2693 -2.37932e-14 -0.00985038
26.4421 -2.22077e-14 -0.0109442
26.6174 -1.93573e-14 -0.0120529
26.7954 -1.69872e-14 -0.0131621
26.9761 -1.31531e-14 -0.0142545
27.1598 -9.19104e-15 -0.0153029
27.3468 -5.9737e-15 -0.0162888
27.5373 -1.38472e-15 -0.0171986
27.7317 2.44966e-15 -0.0180241
27.9302 6.17073e-15 -0.0187629
28.1333 9.34685e-15 -0.0194184
28.3415 1.16031e-14 -0.0199903
28.5554 1.3419e-14 -0.020462
28.7758 1.41312e-14 -0.0208191
29.0035 1.47579e-14 -0.0210518
29.2396 1.44264e-14 -0.0211488
29.4858 1.24057e-14 -0.0211157
29.7441 9.96141e-15 -0.0209608
30.0173 6.53426e-15 -0.0206854
30.3101 2.79056e-15 -0.0202642
30.6297 -7.84462e-16 -0.0196196
30.9905 -3.27917e-15 -0.0186408
31.4301 -7.46332e-15 -0.017147


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1Classic/vCLADiaP_FRG_K.txt <==
-31.4301 0.0284748 -0.012929
-30.9905 0.0363212 -0.0139437
-30.6297 0.0428085 -0.0145776
-30.3101 0.0480146 -0.0149653
-30.0173 0.0521769 -0.0151897
-29.7441 0.0558148 -0.015309
-29.4858 0.0590906 -0.0153421
-29.2396 0.0619235 -0.0152889
-29.0035 0.0640946 -0.0151442
-28.7758 0.065516 -0.0149049
-28.5554 0.0662275 -0.0145802
-28.3415 0.0663086 -0.0141781
-28.1333 0.06591 -0.0137094
-27.9302 0.0651883 -0.0131866
-27.7317 0.0642057 -0.0126105
-27.5373 0.0629255 -0.0119794
-27.3468 0.0612387 -0.0112956
-27.1598 0.0591288 -0.0105653
-26.9761 0.0565757 -0.00979843
-26.7954 0.053643 -0.00900815
-26.6174 0.0504574 -0.00821329
-26.4421 0.0471038 -0.00742556
-26.2693 0.0437119 -0.00665457
-26.0988 0.0404015 -0.00592014
-25.9304 0.0372159 -0.0052274
-25.7641 0.0341409 -0.00457438
-25.5998 0.0312285 -0.00395541
-25.4373 0.0284559 -0.0033716
-25.2766 0.0257262 -0.00282283
-25.1175 0.0230008 -0.00230764
-24.9601 0.0202962 -0.00182865
-24.8041 0.0176656 -0.00139354
-24.6496 0.0151279 -0.00100543
-24.4966 0.0127463 -0.000669975
-24.3448 0.0105301 -0.000380507
-24.1944 0.00851006 -0.000134738
-24.0451 0.00672925 7.09305e-05
-23.8971 0.00515131 0.000234638
-23.7502 0.00375714 0.000365049
-23.6044 0.00252691 0.000465266
-23.4597 0.0014369 0.000540646
-23.316 0.000475634 0.00059478
-23.1733 -0.000368542 0.000628416
-23.0316 -0.00115703 0.000649518
-22.8908 -0.00191365 0.000660834
-22.7509 -0.00262116 0.000658087
-22.6118 -0.00328871 0.000632348
-22.4736 -0.00390669 0.000583353
-22.3363 -0.00448439 0.000519004
-22.1997 -0.00491535 0.000433095
-22.0639 -0.00521035 0.000333754
-21.9288 -0.00534904 0.000212005
-21.7945 -0.00542543 8.64867e-05
-21.6609 -0.00543103 -4.65962e-05
-21.528 -0.00543483 -0.000157626
-21.3958 -0.00538233 -0.000293767
-21.2642 -0.00535474 -0.00044128
-21.1332 -0.00537053 -0.00062652
-21.0029 -0.00537488 -0.000817695
-20.8732 -0.00535296 -0.00101671
-20.7441 -0.00514883 -0.00122363
-20.6156 -0.00481635 -0.00143717
-20.4876 -0.00436642 -0.0016727
-20.3602 -0.00392508 -0.00189695
-20.2333 -0.00348298 -0.00211513
-20.1069 -0.00305383 -0.00230338
-19.9811 -0.00253655 -0.0025338
-19.8557 -0.00200638 -0.00279214
-19.7309 -0.00145368 -0.00309482
-19.6065 -0.000894665 -0.00339835
-19.4826 -0.000341709 -0.00367611
-19.3592 0.000477807 -0.0039824
-19.2362 0.00148497 -0.00429807
-19.1137 0.00262673 -0.00464602
-18.9916 0.0036963 -0.00498165
-18.8699 0.00470869 -0.00530657
-18.7487 0.00581722 -0.00564724
-18.6278 0.0070333 -0.00601994
-18.5074 0.00846945 -0.00647465
-18.3873 0.0100112 -0.0069912
-18.2676 0.011678 -0.00755308
-18.1483 0.013513 -0.00813976
-18.0294 0.0155467 -0.0087725
-17.9108 0.0179093 -0.00946465
-17.7926 0.0204049 -0.0102008
-17.6748 0.0229071 -0.0109387
-17.5572 0.0254225 -0.0116636
-17.4401 0.0279485 -0.0123699
-17.3232 0.0306188 -0.0130799
-17.2067 0.0333093 -0.0137828
-17.0905 0.0360557 -0.0144592
-16.9746 0.0387825 -0.0150872
-16.859 0.0416253 -0.0156541
-16.7437 0.044457 -0.0161475
-16.6288 0.0473273 -0.0165477
-16.5141 0.0501814 -0.0168567
-16.3997 0.0529485 -0.0170685
-16.2856 0.0556434 -0.0172074
-16.1717 0.0581988 -0.0172662
-16.0582 0.0607231 -0.0172654
-15.9449 0.0631374 -0.0172127
-15.8319 0.0654099 -0.0170976
-15.7191 0.0676249 -0.016957
-15.6066 0.0696908 -0.0167665
-15.4943 0.0717814 -0.0165642
-15.3823 0.0738234 -0.0163502
-15.2705 0.0758821 -0.0161101
-15.159 0.0779404 -0.0158645
-15.0477 0.0798196 -0.0155736
-14.9367 0.0815855 -0.0152767
-14.8258 0.0828913 -0.0149421
-14.7152 0.0841001 -0.0146386
-14.6049 0.0848626 -0.0143326
-14.4947 0.085633 -0.0140471
-14.3848 0.0862772 -0.0137861
-14.275 0.08686 -0.0134897
-14.1655 0.0874272 -0.0131654
-14.0562 0.0876234 -0.0127426
-13.9471 0.0875968 -0.0122316
-13.8382 0.0869664 -0.0116452
-13.7294 0.0859523 -0.0109619
-13.6209 0.0845253 -0.0102429
-13.5126 0.0828067 -0.00948044
-13.4044 0.0809405 -0.00870593
-13.2965 0.0789901 -0.00791297
-13.1887 0.0770557 -0.00710185
-13.0811 0.0749767 -0.00626379
-12.9737 0.0727383 -0.00537462
-12.8664 0.0702355 -0.00444754
-12.7593 0.0675628 -0.00352389
-12.6524 0.0647734 -0.00265082
-12.5457 0.061982 -0.00183605
-12.4391 0.0591354 -0.00107017
-12.3327 0.0564421 -0.000380043
-12.2265 0.0537273 0.000242417
-12.1204 0.0512162 0.000823837
-12.0144 0.048702 0.0013498
-11.9086 0.046245 0.00185717
-11.803 0.0437896 0.00230619
-11.6975 0.0413426 0.00273811
-11.5922 0.0390015 0.00310798
-11.487 0.0367534 0.00345018
-11.3819 0.0346197 0.00375578
-11.277 0.0324798 0.00410596
-11.1722 0.030485 0.00439337
-11.0676 0.028376 0.00470028
-10.9631 0.0264705 0.00495337
-10.8587 0.0245522 0.00523553
-10.7545 0.0227465 0.00550356
-10.6503 0.0209507 0.00579877
-10.5463 0.0192835 0.00609259
-10.4425 0.0175435 0.00641161
-10.3387 0.0160585 0.00668969
-10.2351 0.0144846 0.00697004
-10.1316 0.0129829 0.00731332
-10.0282 0.0115122 0.00764689
-9.92496 0.00998443 0.00800121
-9.82181 0.00854208 0.00830181
-9.71877 0.00728556 0.00864653
-9.61583 0.00597102 0.00896089
-9.51301 0.00471317 0.00934125
-9.4103 0.00345736 0.00964703
-9.30769 0.00189632 0.0100929
-9.20518 0.000584894 0.0103476
-9.10278 -0.000819709 0.0105954
-9.00048 -0.0020969 0.0108113
-8.89828 -0.0032055 0.0111266
-8.79618 -0.00438279 0.0113728
-8.69417 -0.00591806 0.011698
-8.59226 -0.00717222 0.011756
-8.49044 -0.00887105 0.0120224
-8.38872 -0.0103846 0.0120596
-8.28708 -0.0121191 0.0121788
-8.18554 -0.0138317 0.0123552
-8.08408 -0.015647 0.0126031
-7.98271 -0.0173987 0.0126794
-7.88143 -0.0194532 0.0129329
-7.78023 -0.0207133 0.0127724
-7.67911 -0.0218778 0.0126544
-7.57807 -0.0230096 0.012474
-7.47712 -0.0236315 0.0121401
-7.37624 -0.0241457 0.0115705
-7.27544 -0.0242795 0.0107819
-7.17471 -0.023896 0.00969705
-7.07406 -0.0234312 0.00855713
-6.97348 -0.0226472 0.00737367
-6.87298 -0.0216081 0.0061344
-6.77254 -0.0204853 0.00496898
-6.67218 -0.0191836 0.00376315
-6.57188 -0.0179135 0.00265983
-6.47166 -0.0166385 0.00151094
-6.37149 -0.0154189 0.00050695
-6.2714 -0.0142361 -0.000562245
-6.17136 -0.0132265 -0.00138758
-6.07139 -0.0122511 -0.00224261
-5.97148 -0.0115657 -0.0027021
-5.87163 -0.0107802 -0.00320005
-5.77184 -0.0101045 -0.00321114
-5.67211 -0.00914733 -0.00332795
-5.57243 -0.00817818 -0.00295365
-5.47281 -0.00678981 -0.00286729
-5.37325 -0.00530009 -0.00241221
-5.27373 -0.00340105 -0.00248097
-5.17427 -0.00148757 -0.00228494
-5.07487 0.000774104 -0.00282951
-4.97551 0.00302611 -0.00316659
-4.8762 0.00545221 -0.00430823
-4.77694 0.00767489 -0.00516633
-4.67772 0.00994919 -0.00682151
-4.57855 0.011851 -0.00802657
-4.47943 0.0137243 -0.0100184
-4.38035 0.0150252 -0.0113094
-4.28131 0.0163319 -0.013435
-4.18232 0.0171096 -0.0146686
-4.08336 0.0176917 -0.0167223
-3.98445 0.0175489 -0.0175745
-3.88557 0.0170794 -0.01926
-3.78673 0.0157402 -0.0193655
-3.68793 0.0138867 -0.0202451
-3.58916 0.0110392 -0.0188479
-3.49043 0.00775496 -0.0183671
-3.39173 0.00400728 -0.0148451
-3.29307 1.69585e-05 -0.0124937
-3.19443 -0.00353923 -0.00599143
-3.09583 -0.00719111 -0.00133615
-2.99725 -0.00785392 0.0069516
-2.89871 -0.00927375 0.0128626
-2.80019 -0.00458793 0.0194872
-2.7017 -0.00243763 0.023031
-2.60323 0.0046044 0.0233192
-2.50479 0.00732132 0.0217204
-2.40638 0.0105814 0.0170332
-2.30798 0.010466 0.0135643
-2.20961 0.0100369 0.00954019
-2.11126 0.00844941 0.00715239
-2.01293 0.00730326 0.00494074
-1.91462 0.00568265 0.00380526
-1.81632 0.00475271 0.00288304
-1.71804 0.00356501 0.00255115
-1.61978 0.00327449 0.00224016
-1.52154 0.00251865 0.00231597
-1.42331 0.00264237 0.00230414
-1.32509 0.00221319 0.00254475
-1.22689 0.00279527 0.0026078
-1.12869 0.00258266 0.00289641
-1.03051 0.0034007 0.00297894
-0.932337 0.00332077 0.00326607
-0.834173 0.00443306 0.00328921
-0.736016 0.00439506 0.00352686
-0.637867 0.00565515 0.00343597
-0.539723 0.00563507 0.00354134
-0.441585 0.0072018 0.00319854
-0.343451 0.00712091 0.00302982
-0.24532 0.00878819 0.00231654
-0.147191 0.00837161 0.00167582
-0.0490634 0.00930748 0.00054031
0.0490634 0.00930748 -0.00054031
0.147191 0.00837161 -0.00167582
0.24532 0.00878819 -0.00231654
0.343451 0.00712091 -0.00302982
0.441585 0.0072018 -0.00319854
0.539723 0.00563507 -0.00354134
0.637867 0.00565515 -0.00343597
0.736016 0.00439506 -0.00352686
0.834173 0.00443306 -0.00328921
0.932337 0.00332077 -0.00326607
1.03051 0.0034007 -0.00297894
1.12869 0.00258266 -0.00289641
1.22689 0.00279527 -0.0026078
1.32509 0.00221319 -0.00254475
1.42331 0.00264237 -0.00230414
1.52154 0.00251865 -0.00231597
1.61978 0.00327449 -0.00224016
1.71804 0.00356501 -0.00255115
1.81632 0.00475271 -0.00288304
1.91462 0.00568265 -0.00380526
2.01293 0.00730326 -0.00494074
2.11126 0.00844941 -0.00715239
2.20961 0.0100369 -0.00954019
2.30798 0.010466 -0.0135643
2.40638 0.0105814 -0.0170332
2.50479 0.00732132 -0.0217204
2.60323 0.0046044 -0.0233192
2.7017 -0.00243763 -0.023031
2.80019 -0.00458793 -0.0194872
2.89871 -0.00927375 -0.0128626
2.99725 -0.00785392 -0.0069516
3.09583 -0.00719111 0.00133615
3.19443 -0.00353923 0.00599143
3.29307 1.69585e-05 0.0124937
3.39173 0.00400728 0.0148451
3.49043 0.00775496 0.0183671
3.58916 0.0110392 0.0188479
3.68793 0.0138867 0.0202451
3.78673 0.0157402 0.0193655
3.88557 0.0170794 0.01926
3.98445 0.0175489 0.0175745
4.08336 0.0176917 0.0167223
4.18232 0.0171096 0.0146686
4.28131 0.0163319 0.013435
4.38035 0.0150252 0.0113094
4.47943 0.0137243 0.0100184
4.57855 0.011851 0.00802657
4.67772 0.00994919 0.00682151
4.77694 0.00767489 0.00516633
4.8762 0.00545221 0.00430823
4.97551 0.00302611 0.00316659
5.07487 0.000774104 0.00282951
5.17427 -0.00148757 0.00228494
5.27373 -0.00340105 0.00248097
5.37325 -0.00530009 0.00241221
5.47281 -0.00678981 0.00286729
5.57243 -0.00817818 0.00295365
5.67211 -0.00914733 0.00332795
5.77184 -0.0101045 0.00321114
5.87163 -0.0107802 0.00320005
5.97148 -0.0115657 0.0027021
6.07139 -0.0122511 0.00224261
6.17136 -0.0132265 0.00138758
6.2714 -0.0142361 0.000562245
6.37149 -0.0154189 -0.00050695
6.47166 -0.0166385 -0.00151094
6.57188 -0.0179135 -0.00265983
6.67218 -0.0191836 -0.00376315
6.77254 -0.0204853 -0.00496898
6.87298 -0.0216081 -0.0061344
6.97348 -0.0226472 -0.00737367
7.07406 -0.0234312 -0.00855713
7.17471 -0.023896 -0.00969705
7.27544 -0.0242795 -0.0107819
7.37624 -0.0241457 -0.0115705
7.47712 -0.0236315 -0.0121401
7.57807 -0.0230096 -0.012474
7.67911 -0.0218778 -0.0126544
7.78023 -0.0207133 -0.0127724
7.88143 -0.0194532 -0.0129329
7.98271 -0.0173987 -0.0126794
8.08408 -0.015647 -0.0126031
8.18554 -0.0138317 -0.0123552
8.28708 -0.0121191 -0.0121788
8.38872 -0.0103846 -0.0120596
8.49044 -0.00887105 -0.0120224
8.59226 -0.00717222 -0.011756
8.69417 -0.00591806 -0.011698
8.79618 -0.00438279 -0.0113728
8.89828 -0.0032055 -0.0111266
9.00048 -0.0020969 -0.0108113
9.10278 -0.000819709 -0.0105954
9.20518 0.000584894 -0.0103476
9.30769 0.00189632 -0.0100929
9.4103 0.00345736 -0.00964703
9.51301 0.00471317 -0.00934125
9.61583 0.00597102 -0.00896089
9.71877 0.00728556 -0.00864653
9.82181 0.00854208 -0.00830181
9.92496 0.00998443 -0.00800121
10.0282 0.0115122 -0.00764689
10.1316 0.0129829 -0.00731332
10.2351 0.0144846 -0.00697004
10.3387 0.0160585 -0.00668969
10.4425 0.0175435 -0.00641161
10.5463 0.0192835 -0.00609259
10.6503 0.0209507 -0.00579877
10.7545 0.0227465 -0.00550356
10.8587 0.0245522 -0.00523553
10.9631 0.0264705 -0.00495337
11.0676 0.028376 -0.00470028
11.1722 0.030485 -0.00439337
11.277 0.0324798 -0.00410596
11.3819 0.0346197 -0.00375578
11.487 0.0367534 -0.00345018
11.5922 0.0390015 -0.00310798
11.6975 0.0413426 -0.00273811
11.803 0.0437896 -0.00230619
11.9086 0.046245 -0.00185717
12.0144 0.048702 -0.0013498
12.1204 0.0512162 -0.000823837
12.2265 0.0537273 -0.000242417
12.3327 0.0564421 0.000380043
12.4391 0.0591354 0.00107017
12.5457 0.061982 0.00183605
12.6524 0.0647734 0.00265082
12.7593 0.0675628 0.00352389
12.8664 0.0702355 0.00444754
12.9737 0.0727383 0.00537462
13.0811 0.0749767 0.00626379
13.1887 0.0770557 0.00710185
13.2965 0.0789901 0.00791297
13.4044 0.0809405 0.00870593
13.5126 0.0828067 0.00948044
13.6209 0.0845253 0.0102429
13.7294 0.0859523 0.0109619
13.8382 0.0869664 0.0116452
13.9471 0.0875968 0.0122316
14.0562 0.0876234 0.0127426
14.1655 0.0874272 0.0131654
14.275 0.08686 0.0134897
14.3848 0.0862772 0.0137861
14.4947 0.085633 0.0140471
14.6049 0.0848626 0.0143326
14.7152 0.0841001 0.0146386
14.8258 0.0828913 0.0149421
14.9367 0.0815855 0.0152767
15.0477 0.0798196 0.0155736
15.159 0.0779404 0.0158645
15.2705 0.0758821 0.0161101
15.3823 0.0738234 0.0163502
15.4943 0.0717814 0.0165642
15.6066 0.0696908 0.0167665
15.7191 0.0676249 0.016957
15.8319 0.0654099 0.0170976
15.9449 0.0631374 0.0172127
16.0582 0.0607231 0.0172654
16.1717 0.0581988 0.0172662
16.2856 0.0556434 0.0172074
16.3997 0.0529485 0.0170685
16.5141 0.0501814 0.0168567
16.6288 0.0473273 0.0165477
16.7437 0.044457 0.0161475
16.859 0.0416253 0.0156541
16.9746 0.0387825 0.0150872
17.0905 0.0360557 0.0144592
17.2067 0.0333093 0.0137828
17.3232 0.0306188 0.0130799
17.4401 0.0279485 0.0123699
17.5572 0.0254225 0.0116636
17.6748 0.0229071 0.0109387
17.7926 0.0204049 0.0102008
17.9108 0.0179093 0.00946465
18.0294 0.0155467 0.0087725
18.1483 0.013513 0.00813976
18.2676 0.011678 0.00755308
18.3873 0.0100112 0.0069912
18.5074 0.00846945 0.00647465
18.6278 0.0070333 0.00601994
18.7487 0.00581722 0.00564724
18.8699 0.00470869 0.00530657
18.9916 0.0036963 0.00498165
19.1137 0.00262673 0.00464602
19.2362 0.00148497 0.00429807
19.3592 0.000477807 0.0039824
19.4826 -0.000341709 0.00367611
19.6065 -0.000894665 0.00339835
19.7309 -0.00145368 0.00309482
19.8557 -0.00200638 0.00279214
19.9811 -0.00253655 0.0025338
20.1069 -0.00305383 0.00230338
20.2333 -0.00348298 0.00211513
20.3602 -0.00392508 0.00189695
20.4876 -0.00436642 0.0016727
20.6156 -0.00481635 0.00143717
20.7441 -0.00514883 0.00122363
20.8732 -0.00535296 0.00101671
21.0029 -0.00537488 0.000817695
21.1332 -0.00537053 0.00062652
21.2642 -0.00535474 0.00044128
21.3958 -0.00538233 0.000293767
21.528 -0.00543483 0.000157626
21.6609 -0.00543103 4.65962e-05
21.7945 -0.00542543 -8.64867e-05
21.9288 -0.00534904 -0.000212005
22.0639 -0.00521035 -0.000333754
22.1997 -0.00491535 -0.000433095
22.3363 -0.00448439 -0.000519004
22.4736 -0.00390669 -0.000583353
22.6118 -0.00328871 -0.000632348
22.7509 -0.00262116 -0.000658087
22.8908 -0.00191365 -0.000660834
23.0316 -0.00115703 -0.000649518
23.1733 -0.000368542 -0.000628416
23.316 0.000475634 -0.00059478
23.4597 0.0014369 -0.000540646
23.6044 0.00252691 -0.000465266
23.7502 0.00375714 -0.000365049
23.8971 0.00515131 -0.000234638
24.0451 0.00672925 -7.09305e-05
24.1944 0.00851006 0.000134738
24.3448 0.0105301 0.000380507
24.4966 0.0127463 0.000669975
24.6496 0.0151279 0.00100543
24.8041 0.0176656 0.00139354
24.9601 0.0202962 0.00182865
25.1175 0.0230008 0.00230764
25.2766 0.0257262 0.00282283
25.4373 0.0284559 0.0033716
25.5998 0.0312285 0.00395541
25.7641 0.0341409 0.00457438
25.9304 0.0372159 0.0052274
26.0988 0.0404015 0.00592014
26.2693 0.0437119 0.00665457
26.4421 0.0471038 0.00742556
26.6174 0.0504574 0.00821329
26.7954 0.053643 0.00900815
26.9761 0.0565757 0.00979843
27.1598 0.0591288 0.0105653
27.3468 0.0612387 0.0112956
27.5373 0.0629255 0.0119794
27.7317 0.0642057 0.0126105
27.9302 0.0651883 0.0131866
28.1333 0.06591 0.0137094
28.3415 0.0663086 0.0141781
28.5554 0.0662275 0.0145802
28.7758 0.065516 0.0149049
29.0035 0.0640946 0.0151442
29.2396 0.0619235 0.0152889
29.4858 0.0590906 0.0153421
29.7441 0.0558148 0.015309
30.0173 0.0521769 0.0151897
30.3101 0.0480146 0.0149653
30.6297 0.0428085 0.0145776
30.9905 0.0363212 0.0139437
31.4301 0.0284748 0.012929


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1Classic/vCLAOffP_FRG_K.txt <==
-31.4301 0.0284749 -0.0129291
-30.9905 0.0363213 -0.0139438
-30.6297 0.0428086 -0.0145777
-30.3101 0.0480148 -0.0149653
-30.0173 0.0521772 -0.0151897
-29.7441 0.0558151 -0.015309
-29.4858 0.0590909 -0.0153421
-29.2396 0.0619238 -0.0152889
-29.0035 0.064095 -0.0151442
-28.7758 0.0655164 -0.014905
-28.5554 0.0662279 -0.0145803
-28.3415 0.0663091 -0.0141781
-28.1333 0.0659105 -0.0137094
-27.9302 0.0651888 -0.0131866
-27.7317 0.0642063 -0.0126106
-27.5373 0.0629261 -0.0119795
-27.3468 0.0612393 -0.0112956
-27.1598 0.0591294 -0.0105653
-26.9761 0.0565763 -0.00979848
-26.7954 0.0536437 -0.00900819
-26.6174 0.0504581 -0.00821334
-26.4421 0.0471046 -0.0074256
-26.2693 0.0437128 -0.0066546
-26.0988 0.0404024 -0.00592016
-25.9304 0.0372169 -0.00522738
-25.7641 0.0341421 -0.00457431
-25.5998 0.0312299 -0.00395529
-25.4373 0.0284575 -0.00337145
-25.2766 0.0257279 -0.00282272
-25.1175 0.0230026 -0.00230763
-24.9601 0.0202981 -0.00182876
-24.8041 0.0176675 -0.00139369
-24.6496 0.0151298 -0.00100551
-24.4966 0.0127482 -0.000669968
-24.3448 0.0105321 -0.000380515
-24.1944 0.00851213 -0.000134839
-24.0451 0.00673135 7.08099e-05
-23.8971 0.00515343 0.000234594
-23.7502 0.0037593 0.000365031
-23.6044 0.0025291 0.000465172
-23.4597 0.00143913 0.000540532
-23.316 0.000477892 0.000594734
-23.1733 -0.000366251 0.000628369
-23.0316 -0.00115471 0.000649403
-22.8908 -0.00191129 0.000660743
-22.7509 -0.00261877 0.000658042
-22.6118 -0.00328628 0.000632254
-22.4736 -0.00390422 0.000583237
-22.3363 -0.00448189 0.000518945
-22.1997 -0.00491281 0.00043301
-22.0639 -0.00520778 0.000333631
-21.9288 -0.00534643 0.000211927
-21.7945 -0.00542278 8.64038e-05
-21.6609 -0.00542834 -4.67263e-05
-21.528 -0.0054321 -0.000157714
-21.3958 -0.00537956 -0.00029386
-21.2642 -0.00535193 -0.000441413
-21.1332 -0.00536768 -0.000626619
-21.0029 -0.00537199 -0.000817797
-20.8732 -0.00535002 -0.00101685
-20.7441 -0.00514585 -0.00122374
-20.6156 -0.00481332 -0.00143729
-20.4876 -0.00436335 -0.00167284
-20.3602 -0.00392196 -0.00189706
-20.2333 -0.00347981 -0.00211526
-20.1069 -0.00305061 -0.00230353
-19.9811 -0.00253328 -0.00253392
-19.8557 -0.00200305 -0.0027923
-19.7309 -0.0014503 -0.00309497
-19.6065 -0.000891231 -0.00339849
-19.4826 -0.000338218 -0.00367629
-19.3592 0.000481356 -0.00398255
-19.2362 0.00148857 -0.00429823
-19.1137 0.00263041 -0.00464621
-18.9916 0.00370004 -0.0049818
-18.8699 0.00471249 -0.00530677
-18.7487 0.00582109 -0.00564742
-18.6278 0.00703724 -0.00602013
-18.5074 0.00847347 -0.00647486
-18.3873 0.0100153 -0.0069914
-18.2676 0.0116822 -0.0075533
-18.1483 0.0135172 -0.00813999
-18.0294 0.015551 -0.00877272
-17.9108 0.0179137 -0.00946491
-17.7926 0.0204094 -0.010201
-17.6748 0.0229117 -0.010939
-17.5572 0.0254272 -0.0116638
-17.4401 0.0279533 -0.0123701
-17.3232 0.0306237 -0.0130802
-17.2067 0.0333144 -0.0137831
-17.0905 0.0360609 -0.0144595
-16.9746 0.0387878 -0.0150875
-16.859 0.0416307 -0.0156544
-16.7437 0.0444625 -0.0161479
-16.6288 0.047333 -0.0165481
-16.5141 0.0501872 -0.0168571
-16.3997 0.0529545 -0.017069
-16.2856 0.0556496 -0.0172079
-16.1717 0.0582051 -0.0172667
-16.0582 0.0607296 -0.0172659
-15.9449 0.0631441 -0.0172133
-15.8319 0.0654169 -0.0170982
-15.7191 0.0676321 -0.0169576
-15.6066 0.0696983 -0.0167671
-15.4943 0.0717891 -0.0165649
-15.3823 0.0738314 -0.016351
-15.2705 0.0758904 -0.016111
-15.159 0.0779491 -0.0158654
-15.0477 0.0798287 -0.0155746
-14.9367 0.081595 -0.0152777
-14.8258 0.0829012 -0.0149433
-14.7152 0.0841105 -0.0146399
-14.6049 0.0848736 -0.014334
-14.4947 0.0856445 -0.0140487
-14.3848 0.0862894 -0.0137879
-14.275 0.0868731 -0.0134917
-14.1655 0.0874411 -0.0131677
-14.0562 0.0876383 -0.0127454
-13.9471 0.0876129 -0.0122348
-13.8382 0.0869839 -0.0116491
-13.7294 0.0859714 -0.0109666
-13.6209 0.0845464 -0.0102486
-13.5126 0.0828301 -0.00948773
-13.4044 0.0809667 -0.00871544
-13.2965 0.0790198 -0.0079258
-13.1887 0.0770894 -0.00711996
-13.0811 0.0750148 -0.0062905
-12.9737 0.0727784 -0.00541576
-12.8664 0.0702687 -0.0045097
-12.7593 0.0675699 -0.00360314
-12.6524 0.0647489 -0.00272124
-12.5457 0.061944 -0.00188433
-12.4391 0.0590973 -0.00110142
-12.3327 0.0564079 -0.000400661
-12.2265 0.0536974 0.000228014
-12.1204 0.0511901 0.000813444
-12.0144 0.048679 0.00134188
-11.9086 0.0462245 0.00185108
-11.803 0.0437712 0.00230123
-11.6975 0.041326 0.00273415
-11.5922 0.0389864 0.00310459
-11.487 0.0367395 0.00344741
-11.3819 0.0346068 0.00375331
-11.277 0.0324679 0.00410391
-11.1722 0.0304739 0.00439149
-11.0676 0.0283656 0.0046987
-10.9631 0.0264607 0.00495189
-10.8587 0.024543 0.00523427
-10.7545 0.0227378 0.00550237
-10.6503 0.0209425 0.00579774
-10.5463 0.0192757 0.0060916
-10.4425 0.0175361 0.00641076
-10.3387 0.0160515 0.00668884
-10.2351 0.0144779 0.00696933
-10.1316 0.0129765 0.00731258
-10.0282 0.0115061 0.00764628
-9.92496 0.00997856 0.00800054
-9.82181 0.00853646 0.0083013
-9.71877 0.00728015 0.00864593
-9.61583 0.00596583 0.00896045
-9.51301 0.00470816 0.00934071
-9.4103 0.00345254 0.00964664
-9.30769 0.00189167 0.0100924
-9.20518 0.000580405 0.0103472
-9.10278 -0.000824051 0.0105949
-9.00048 -0.0021011 0.010811
-8.89828 -0.00320956 0.0111262
-8.79618 -0.00438673 0.0113725
-8.69417 -0.00592187 0.0116977
-8.59226 -0.00717591 0.0117557
-8.49044 -0.00887463 0.012022
-8.38872 -0.0103881 0.0120593
-8.28708 -0.0121225 0.0121785
-8.18554 -0.013835 0.0123549
-8.08408 -0.0156502 0.0126028
-7.98271 -0.0174018 0.0126792
-7.88143 -0.0194562 0.0129326
-7.78023 -0.0207163 0.0127722
-7.67911 -0.0218806 0.0126541
-7.57807 -0.0230124 0.0124737
-7.47712 -0.0236342 0.0121398
-7.37624 -0.0241483 0.0115703
-7.27544 -0.0242821 0.0107816
-7.17471 -0.0238986 0.00969686
-7.07406 -0.0234336 0.00855687
-6.97348 -0.0226496 0.00737348
-6.87298 -0.0216105 0.00613415
-6.77254 -0.0204876 0.00496879
-6.67218 -0.0191859 0.00376291
-6.57188 -0.0179157 0.00265963
-6.47166 -0.0166407 0.00151072
-6.37149 -0.015421 0.000506746
-6.2714 -0.0142382 -0.000562447
-6.17136 -0.0132286 -0.00138779
-6.07139 -0.012253 -0.0022428
-5.97148 -0.0115676 -0.00270232
-5.87163 -0.0107821 -0.00320022
-5.77184 -0.0101064 -0.00321137
-5.67211 -0.00914915 -0.00332812
-5.57243 -0.00817997 -0.00295389
-5.47281 -0.00679156 -0.00286745
-5.37325 -0.00530181 -0.00241246
-5.27373 -0.00340274 -0.00248112
-5.17427 -0.00148923 -0.00228519
-5.07487 0.000772478 -0.00282967
-4.97551 0.0030245 -0.00316683
-4.8762 0.00545064 -0.00430839
-4.77694 0.00767334 -0.00516657
-4.67772 0.00994767 -0.00682168
-4.57855 0.0118495 -0.00802681
-4.47943 0.0137229 -0.0100185
-4.38035 0.0150238 -0.0113096
-4.28131 0.0163304 -0.0134352
-4.18232 0.0171082 -0.0146688
-4.08336 0.0176903 -0.0167225
-3.98445 0.0175475 -0.0175747
-3.88557 0.0170781 -0.0192602
-3.78673 0.0157388 -0.0193657
-3.68793 0.0138854 -0.0202454
-3.58916 0.011038 -0.0188482
-3.49043 0.00775369 -0.0183674
-3.39173 0.00400603 -0.0148453
-3.29307 1.57172e-05 -0.012494
-3.19443 -0.00354046 -0.00599166
-3.09583 -0.00719232 -0.00133644
-2.99725 -0.00785512 0.00695136
-2.89871 -0.00927493 0.0128623
-2.80019 -0.0045891 0.019487
-2.7017 -0.0024388 0.0230307
-2.60323 0.00460324 0.0233189
-2.50479 0.00732018 0.02172
-2.40638 0.0105802 0.0170329
-2.30798 0.0104649 0.013564
-2.20961 0.0100358 0.00953988
-2.11126 0.00844829 0.00715201
-2.01293 0.00730215 0.0049404
-1.91462 0.00568154 0.00380485
-1.81632 0.00475161 0.00288266
-1.71804 0.00356391 0.00255071
-1.61978 0.00327339 0.00223973
-1.52154 0.00251754 0.00231548
-1.42331 0.00264127 0.00230366
-1.32509 0.00221208 0.00254421
-1.22689 0.00279415 0.00260725
-1.12869 0.00258153 0.00289579
-1.03051 0.00339955 0.00297828
-0.932337 0.00331958 0.00326534
-0.834173 0.00443185 0.00328842
-0.736016 0.00439378 0.00352597
-0.637867 0.0056538 0.00343499
-0.539723 0.00563359 0.00354023
-0.441585 0.00720015 0.0031973
-0.343451 0.00711894 0.00302843
-0.24532 0.00878578 0.00231507
-0.147191 0.00836845 0.00167451
-0.0490634 0.00930379 0.000539743
0.0490634 0.00930379 -0.000539743
0.147191 0.00836845 -0.00167451
0.24532 0.00878578 -0.00231507
0.343451 0.00711894 -0.00302843
0.441585 0.00720015 -0.0031973
0.539723 0.00563359 -0.00354023
0.637867 0.0056538 -0.00343499
0.736016 0.00439378 -0.00352597
0.834173 0.00443185 -0.00328842
0.932337 0.00331958 -0.00326534
1.03051 0.00339955 -0.00297828
1.12869 0.00258153 -0.00289579
1.22689 0.00279415 -0.00260725
1.32509 0.00221208 -0.00254421
1.42331 0.00264127 -0.00230366
1.52154 0.00251754 -0.00231548
1.61978 0.00327339 -0.00223973
1.71804 0.00356391 -0.00255071
1.81632 0.00475161 -0.00288266
1.91462 0.00568154 -0.00380485
2.01293 0.00730215 -0.0049404
2.11126 0.00844829 -0.00715201
2.20961 0.0100358 -0.00953988
2.30798 0.0104649 -0.013564
2.40638 0.0105802 -0.0170329
2.50479 0.00732018 -0.02172
2.60323 0.00460324 -0.0233189
2.7017 -0.0024388 -0.0230307
2.80019 -0.0045891 -0.019487
2.89871 -0.00927493 -0.0128623
2.99725 -0.00785512 -0.00695136
3.09583 -0.00719232 0.00133644
3.19443 -0.00354046 0.00599166
3.29307 1.57172e-05 0.012494
3.39173 0.00400603 0.0148453
3.49043 0.00775369 0.0183674
3.58916 0.011038 0.0188482
3.68793 0.0138854 0.0202454
3.78673 0.0157388 0.0193657
3.88557 0.0170781 0.0192602
3.98445 0.0175475 0.0175747
4.08336 0.0176903 0.0167225
4.18232 0.0171082 0.0146688
4.28131 0.0163304 0.0134352
4.38035 0.0150238 0.0113096
4.47943 0.0137229 0.0100185
4.57855 0.0118495 0.00802681
4.67772 0.00994767 0.00682168
4.77694 0.00767334 0.00516657
4.8762 0.00545064 0.00430839
4.97551 0.0030245 0.00316683
5.07487 0.000772478 0.00282967
5.17427 -0.00148923 0.00228519
5.27373 -0.00340274 0.00248112
5.37325 -0.00530181 0.00241246
5.47281 -0.00679156 0.00286745
5.57243 -0.00817997 0.00295389
5.67211 -0.00914915 0.00332812
5.77184 -0.0101064 0.00321137
5.87163 -0.0107821 0.00320022
5.97148 -0.0115676 0.00270232
6.07139 -0.012253 0.0022428
6.17136 -0.0132286 0.00138779
6.2714 -0.0142382 0.000562447
6.37149 -0.015421 -0.000506746
6.47166 -0.0166407 -0.00151072
6.57188 -0.0179157 -0.00265963
6.67218 -0.0191859 -0.00376291
6.77254 -0.0204876 -0.00496879
6.87298 -0.0216105 -0.00613415
6.97348 -0.0226496 -0.00737348
7.07406 -0.0234336 -0.00855687
7.17471 -0.0238986 -0.00969686
7.27544 -0.0242821 -0.0107816
7.37624 -0.0241483 -0.0115703
7.47712 -0.0236342 -0.0121398
7.57807 -0.0230124 -0.0124737
7.67911 -0.0218806 -0.0126541
7.78023 -0.0207163 -0.0127722
7.88143 -0.0194562 -0.0129326
7.98271 -0.0174018 -0.0126792
8.08408 -0.0156502 -0.0126028
8.18554 -0.013835 -0.0123549
8.28708 -0.0121225 -0.0121785
8.38872 -0.0103881 -0.0120593
8.49044 -0.00887463 -0.012022
8.59226 -0.00717591 -0.0117557
8.69417 -0.00592187 -0.0116977
8.79618 -0.00438673 -0.0113725
8.89828 -0.00320956 -0.0111262
9.00048 -0.0021011 -0.010811
9.10278 -0.000824051 -0.0105949
9.20518 0.000580405 -0.0103472
9.30769 0.00189167 -0.0100924
9.4103 0.00345254 -0.00964664
9.51301 0.00470816 -0.00934071
9.61583 0.00596583 -0.00896045
9.71877 0.00728015 -0.00864593
9.82181 0.00853646 -0.0083013
9.92496 0.00997856 -0.00800054
10.0282 0.0115061 -0.00764628
10.1316 0.0129765 -0.00731258
10.2351 0.0144779 -0.00696933
10.3387 0.0160515 -0.00668884
10.4425 0.0175361 -0.00641076
10.5463 0.0192757 -0.0060916
10.6503 0.0209425 -0.00579774
10.7545 0.0227378 -0.00550237
10.8587 0.024543 -0.00523427
10.9631 0.0264607 -0.00495189
11.0676 0.0283656 -0.0046987
11.1722 0.0304739 -0.00439149
11.277 0.0324679 -0.00410391
11.3819 0.0346068 -0.00375331
11.487 0.0367395 -0.00344741
11.5922 0.0389864 -0.00310459
11.6975 0.041326 -0.00273415
11.803 0.0437712 -0.00230123
11.9086 0.0462245 -0.00185108
12.0144 0.048679 -0.00134188
12.1204 0.0511901 -0.000813444
12.2265 0.0536974 -0.000228014
12.3327 0.0564079 0.000400661
12.4391 0.0590973 0.00110142
12.5457 0.061944 0.00188433
12.6524 0.0647489 0.00272124
12.7593 0.0675699 0.00360314
12.8664 0.0702687 0.0045097
12.9737 0.0727784 0.00541576
13.0811 0.0750148 0.0062905
13.1887 0.0770894 0.00711996
13.2965 0.0790198 0.0079258
13.4044 0.0809667 0.00871544
13.5126 0.0828301 0.00948773
13.6209 0.0845464 0.0102486
13.7294 0.0859714 0.0109666
13.8382 0.0869839 0.0116491
13.9471 0.0876129 0.0122348
14.0562 0.0876383 0.0127454
14.1655 0.0874411 0.0131677
14.275 0.0868731 0.0134917
14.3848 0.0862894 0.0137879
14.4947 0.0856445 0.0140487
14.6049 0.0848736 0.014334
14.7152 0.0841105 0.0146399
14.8258 0.0829012 0.0149433
14.9367 0.081595 0.0152777
15.0477 0.0798287 0.0155746
15.159 0.0779491 0.0158654
15.2705 0.0758904 0.016111
15.3823 0.0738314 0.016351
15.4943 0.0717891 0.0165649
15.6066 0.0696983 0.0167671
15.7191 0.0676321 0.0169576
15.8319 0.0654169 0.0170982
15.9449 0.0631441 0.0172133
16.0582 0.0607296 0.0172659
16.1717 0.0582051 0.0172667
16.2856 0.0556496 0.0172079
16.3997 0.0529545 0.017069
16.5141 0.0501872 0.0168571
16.6288 0.047333 0.0165481
16.7437 0.0444625 0.0161479
16.859 0.0416307 0.0156544
16.9746 0.0387878 0.0150875
17.0905 0.0360609 0.0144595
17.2067 0.0333144 0.0137831
17.3232 0.0306237 0.0130802
17.4401 0.0279533 0.0123701
17.5572 0.0254272 0.0116638
17.6748 0.0229117 0.010939
17.7926 0.0204094 0.010201
17.9108 0.0179137 0.00946491
18.0294 0.015551 0.00877272
18.1483 0.0135172 0.00813999
18.2676 0.0116822 0.0075533
18.3873 0.0100153 0.0069914
18.5074 0.00847347 0.00647486
18.6278 0.00703724 0.00602013
18.7487 0.00582109 0.00564742
18.8699 0.00471249 0.00530677
18.9916 0.00370004 0.0049818
19.1137 0.00263041 0.00464621
19.2362 0.00148857 0.00429823
19.3592 0.000481356 0.00398255
19.4826 -0.000338218 0.00367629
19.6065 -0.000891231 0.00339849
19.7309 -0.0014503 0.00309497
19.8557 -0.00200305 0.0027923
19.9811 -0.00253328 0.00253392
20.1069 -0.00305061 0.00230353
20.2333 -0.00347981 0.00211526
20.3602 -0.00392196 0.00189706
20.4876 -0.00436335 0.00167284
20.6156 -0.00481332 0.00143729
20.7441 -0.00514585 0.00122374
20.8732 -0.00535002 0.00101685
21.0029 -0.00537199 0.000817797
21.1332 -0.00536768 0.000626619
21.2642 -0.00535193 0.000441413
21.3958 -0.00537956 0.00029386
21.528 -0.0054321 0.000157714
21.6609 -0.00542834 4.67263e-05
21.7945 -0.00542278 -8.64038e-05
21.9288 -0.00534643 -0.000211927
22.0639 -0.00520778 -0.000333631
22.1997 -0.00491281 -0.00043301
22.3363 -0.00448189 -0.000518945
22.4736 -0.00390422 -0.000583237
22.6118 -0.00328628 -0.000632254
22.7509 -0.00261877 -0.000658042
22.8908 -0.00191129 -0.000660743
23.0316 -0.00115471 -0.000649403
23.1733 -0.000366251 -0.000628369
23.316 0.000477892 -0.000594734
23.4597 0.00143913 -0.000540532
23.6044 0.0025291 -0.000465172
23.7502 0.0037593 -0.000365031
23.8971 0.00515343 -0.000234594
24.0451 0.00673135 -7.08099e-05
24.1944 0.00851213 0.000134839
24.3448 0.0105321 0.000380515
24.4966 0.0127482 0.000669968
24.6496 0.0151298 0.00100551
24.8041 0.0176675 0.00139369
24.9601 0.0202981 0.00182876
25.1175 0.0230026 0.00230763
25.2766 0.0257279 0.00282272
25.4373 0.0284575 0.00337145
25.5998 0.0312299 0.00395529
25.7641 0.0341421 0.00457431
25.9304 0.0372169 0.00522738
26.0988 0.0404024 0.00592016
26.2693 0.0437128 0.0066546
26.4421 0.0471046 0.0074256
26.6174 0.0504581 0.00821334
26.7954 0.0536437 0.00900819
26.9761 0.0565763 0.00979848
27.1598 0.0591294 0.0105653
27.3468 0.0612393 0.0112956
27.5373 0.0629261 0.0119795
27.7317 0.0642063 0.0126106
27.9302 0.0651888 0.0131866
28.1333 0.0659105 0.0137094
28.3415 0.0663091 0.0141781
28.5554 0.0662279 0.0145803
28.7758 0.0655164 0.014905
29.0035 0.064095 0.0151442
29.2396 0.0619238 0.0152889
29.4858 0.0590909 0.0153421
29.7441 0.0558151 0.015309
30.0173 0.0521772 0.0151897
30.3101 0.0480148 0.0149653
30.6297 0.0428086 0.0145777
30.9905 0.0363213 0.0139438
31.4301 0.0284749 0.0129291


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1Classic/vCLRDiaP_FRG.txt <==
-31.4301 0.0284748 0.012929
-30.9905 0.0363212 0.0139437
-30.6297 0.0428085 0.0145776
-30.3101 0.0480146 0.0149653
-30.0173 0.0521769 0.0151897
-29.7441 0.0558148 0.015309
-29.4858 0.0590906 0.0153421
-29.2396 0.0619235 0.0152889
-29.0035 0.0640946 0.0151442
-28.7758 0.065516 0.0149049
-28.5554 0.0662275 0.0145802
-28.3415 0.0663086 0.0141781
-28.1333 0.06591 0.0137094
-27.9302 0.0651883 0.0131866
-27.7317 0.0642057 0.0126105
-27.5373 0.0629255 0.0119794
-27.3468 0.0612387 0.0112956
-27.1598 0.0591288 0.0105653
-26.9761 0.0565757 0.00979843
-26.7954 0.053643 0.00900815
-26.6174 0.0504574 0.00821329
-26.4421 0.0471038 0.00742556
-26.2693 0.0437119 0.00665457
-26.0988 0.0404015 0.00592014
-25.9304 0.0372159 0.0052274
-25.7641 0.0341409 0.00457438
-25.5998 0.0312285 0.00395541
-25.4373 0.0284559 0.0033716
-25.2766 0.0257262 0.00282283
-25.1175 0.0230008 0.00230764
-24.9601 0.0202962 0.00182865
-24.8041 0.0176656 0.00139354
-24.6496 0.0151279 0.00100543
-24.4966 0.0127463 0.000669975
-24.3448 0.0105301 0.000380507
-24.1944 0.00851006 0.000134738
-24.0451 0.00672925 -7.09305e-05
-23.8971 0.00515131 -0.000234638
-23.7502 0.00375714 -0.000365049
-23.6044 0.00252691 -0.000465266
-23.4597 0.0014369 -0.000540646
-23.316 0.000475634 -0.00059478
-23.1733 -0.000368542 -0.000628416
-23.0316 -0.00115703 -0.000649518
-22.8908 -0.00191365 -0.000660834
-22.7509 -0.00262116 -0.000658087
-22.6118 -0.00328871 -0.000632348
-22.4736 -0.00390669 -0.000583353
-22.3363 -0.00448439 -0.000519004
-22.1997 -0.00491535 -0.000433095
-22.0639 -0.00521035 -0.000333754
-21.9288 -0.00534904 -0.000212005
-21.7945 -0.00542543 -8.64867e-05
-21.6609 -0.00543103 4.65962e-05
-21.528 -0.00543483 0.000157626
-21.3958 -0.00538233 0.000293767
-21.2642 -0.00535474 0.00044128
-21.1332 -0.00537053 0.00062652
-21.0029 -0.00537488 0.000817695
-20.8732 -0.00535296 0.00101671
-20.7441 -0.00514883 0.00122363
-20.6156 -0.00481635 0.00143717
-20.4876 -0.00436642 0.0016727
-20.3602 -0.00392508 0.00189695
-20.2333 -0.00348298 0.00211513
-20.1069 -0.00305383 0.00230338
-19.9811 -0.00253655 0.0025338
-19.8557 -0.00200638 0.00279214
-19.7309 -0.00145368 0.00309482
-19.6065 -0.000894665 0.00339835
-19.4826 -0.000341709 0.00367611
-19.3592 0.000477807 0.0039824
-19.2362 0.00148497 0.00429807
-19.1137 0.00262673 0.00464602
-18.9916 0.0036963 0.00498165
-18.8699 0.00470869 0.00530657
-18.7487 0.00581722 0.00564724
-18.6278 0.0070333 0.00601994
-18.5074 0.00846945 0.00647465
-18.3873 0.0100112 0.0069912
-18.2676 0.011678 0.00755308
-18.1483 0.013513 0.00813976
-18.0294 0.0155467 0.0087725
-17.9108 0.0179093 0.00946465
-17.7926 0.0204049 0.0102008
-17.6748 0.0229071 0.0109387
-17.5572 0.0254225 0.0116636
-17.4401 0.0279485 0.0123699
-17.3232 0.0306188 0.0130799
-17.2067 0.0333093 0.0137828
-17.0905 0.0360557 0.0144592
-16.9746 0.0387825 0.0150872
-16.859 0.0416253 0.0156541
-16.7437 0.044457 0.0161475
-16.6288 0.0473273 0.0165477
-16.5141 0.0501814 0.0168567
-16.3997 0.0529485 0.0170685
-16.2856 0.0556434 0.0172074
-16.1717 0.0581988 0.0172662
-16.0582 0.0607231 0.0172654
-15.9449 0.0631374 0.0172127
-15.8319 0.0654099 0.0170976
-15.7191 0.0676249 0.016957
-15.6066 0.0696908 0.0167665
-15.4943 0.0717814 0.0165642
-15.3823 0.0738234 0.0163502
-15.2705 0.0758821 0.0161101
-15.159 0.0779404 0.0158645
-15.0477 0.0798196 0.0155736
-14.9367 0.0815855 0.0152767
-14.8258 0.0828913 0.0149421
-14.7152 0.0841001 0.0146386
-14.6049 0.0848626 0.0143326
-14.4947 0.085633 0.0140471
-14.3848 0.0862772 0.0137861
-14.275 0.08686 0.0134897
-14.1655 0.0874272 0.0131654
-14.0562 0.0876234 0.0127426
-13.9471 0.0875968 0.0122316
-13.8382 0.0869664 0.0116452
-13.7294 0.0859523 0.0109619
-13.6209 0.0845253 0.0102429
-13.5126 0.0828067 0.00948044
-13.4044 0.0809405 0.00870593
-13.2965 0.0789901 0.00791297
-13.1887 0.0770557 0.00710185
-13.0811 0.0749767 0.00626379
-12.9737 0.0727383 0.00537462
-12.8664 0.0702355 0.00444754
-12.7593 0.0675628 0.00352389
-12.6524 0.0647734 0.00265082
-12.5457 0.061982 0.00183605
-12.4391 0.0591354 0.00107017
-12.3327 0.0564421 0.000380043
-12.2265 0.0537273 -0.000242417
-12.1204 0.0512162 -0.000823837
-12.0144 0.048702 -0.0013498
-11.9086 0.046245 -0.00185717
-11.803 0.0437896 -0.00230619
-11.6975 0.0413426 -0.00273811
-11.5922 0.0390015 -0.00310798
-11.487 0.0367534 -0.00345018
-11.3819 0.0346197 -0.00375578
-11.277 0.0324798 -0.00410596
-11.1722 0.030485 -0.00439337
-11.0676 0.028376 -0.00470028
-10.9631 0.0264705 -0.00495337
-10.8587 0.0245522 -0.00523553
-10.7545 0.0227465 -0.00550356
-10.6503 0.0209507 -0.00579877
-10.5463 0.0192835 -0.00609259
-10.4425 0.0175435 -0.00641161
-10.3387 0.0160585 -0.00668969
-10.2351 0.0144846 -0.00697004
-10.1316 0.0129829 -0.00731332
-10.0282 0.0115122 -0.00764689
-9.92496 0.00998443 -0.00800121
-9.82181 0.00854208 -0.00830181
-9.71877 0.00728556 -0.00864653
-9.61583 0.00597102 -0.00896089
-9.51301 0.00471317 -0.00934125
-9.4103 0.00345736 -0.00964703
-9.30769 0.00189632 -0.0100929
-9.20518 0.000584894 -0.0103476
-9.10278 -0.000819709 -0.0105954
-9.00048 -0.0020969 -0.0108113
-8.89828 -0.0032055 -0.0111266
-8.79618 -0.00438279 -0.0113728
-8.69417 -0.00591806 -0.011698
-8.59226 -0.00717222 -0.011756
-8.49044 -0.00887105 -0.0120224
-8.38872 -0.0103846 -0.0120596
-8.28708 -0.0121191 -0.0121788
-8.18554 -0.0138317 -0.0123552
-8.08408 -0.015647 -0.0126031
-7.98271 -0.0173987 -0.0126794
-7.88143 -0.0194532 -0.0129329
-7.78023 -0.0207133 -0.0127724
-7.67911 -0.0218778 -0.0126544
-7.57807 -0.0230096 -0.012474
-7.47712 -0.0236315 -0.0121401
-7.37624 -0.0241457 -0.0115705
-7.27544 -0.0242795 -0.0107819
-7.17471 -0.023896 -0.00969705
-7.07406 -0.0234312 -0.00855713
-6.97348 -0.0226472 -0.00737367
-6.87298 -0.0216081 -0.0061344
-6.77254 -0.0204853 -0.00496898
-6.67218 -0.0191836 -0.00376315
-6.57188 -0.0179135 -0.00265983
-6.47166 -0.0166385 -0.00151094
-6.37149 -0.0154189 -0.00050695
-6.2714 -0.0142361 0.000562245
-6.17136 -0.0132265 0.00138758
-6.07139 -0.0122511 0.00224261
-5.97148 -0.0115657 0.0027021
-5.87163 -0.0107802 0.00320005
-5.77184 -0.0101045 0.00321114
-5.67211 -0.00914733 0.00332795
-5.57243 -0.00817818 0.00295365
-5.47281 -0.00678981 0.00286729
-5.37325 -0.00530009 0.00241221
-5.27373 -0.00340105 0.00248097
-5.17427 -0.00148757 0.00228494
-5.07487 0.000774104 0.00282951
-4.97551 0.00302611 0.00316659
-4.8762 0.00545221 0.00430823
-4.77694 0.00767489 0.00516633
-4.67772 0.00994919 0.00682151
-4.57855 0.011851 0.00802657
-4.47943 0.0137243 0.0100184
-4.38035 0.0150252 0.0113094
-4.28131 0.0163319 0.013435
-4.18232 0.0171096 0.0146686
-4.08336 0.0176917 0.0167223
-3.98445 0.0175489 0.0175745
-3.88557 0.0170794 0.01926
-3.78673 0.0157402 0.0193655
-3.68793 0.0138867 0.0202451
-3.58916 0.0110392 0.0188479
-3.49043 0.00775496 0.0183671
-3.39173 0.00400728 0.0148451
-3.29307 1.69585e-05 0.0124937
-3.19443 -0.00353923 0.00599143
-3.09583 -0.00719111 0.00133615
-2.99725 -0.00785392 -0.0069516
-2.89871 -0.00927375 -0.0128626
-2.80019 -0.00458793 -0.0194872
-2.7017 -0.00243763 -0.023031
-2.60323 0.0046044 -0.0233192
-2.50479 0.00732132 -0.0217204
-2.40638 0.0105814 -0.0170332
-2.30798 0.010466 -0.0135643
-2.20961 0.0100369 -0.00954019
-2.11126 0.00844941 -0.00715239
-2.01293 0.00730326 -0.00494074
-1.91462 0.00568265 -0.00380526
-1.81632 0.00475271 -0.00288304
-1.71804 0.00356501 -0.00255115
-1.61978 0.00327449 -0.00224016
-1.52154 0.00251865 -0.00231597
-1.42331 0.00264237 -0.00230414
-1.32509 0.00221319 -0.00254475
-1.22689 0.00279527 -0.0026078
-1.12869 0.00258266 -0.00289641
-1.03051 0.0034007 -0.00297894
-0.932337 0.00332077 -0.00326607
-0.834173 0.00443306 -0.00328921
-0.736016 0.00439506 -0.00352686
-0.637867 0.00565515 -0.00343597
-0.539723 0.00563507 -0.00354134
-0.441585 0.0072018 -0.00319854
-0.343451 0.00712091 -0.00302982
-0.24532 0.00878819 -0.00231654
-0.147191 0.00837161 -0.00167582
-0.0490634 0.00930748 -0.00054031
0.0490634 0.00930748 0.00054031
0.147191 0.00837161 0.00167582
0.24532 0.00878819 0.00231654
0.343451 0.00712091 0.00302982
0.441585 0.0072018 0.00319854
0.539723 0.00563507 0.00354134
0.637867 0.00565515 0.00343597
0.736016 0.00439506 0.00352686
0.834173 0.00443306 0.00328921
0.932337 0.00332077 0.00326607
1.03051 0.0034007 0.00297894
1.12869 0.00258266 0.00289641
1.22689 0.00279527 0.0026078
1.32509 0.00221319 0.00254475
1.42331 0.00264237 0.00230414
1.52154 0.00251865 0.00231597
1.61978 0.00327449 0.00224016
1.71804 0.00356501 0.00255115
1.81632 0.00475271 0.00288304
1.91462 0.00568265 0.00380526
2.01293 0.00730326 0.00494074
2.11126 0.00844941 0.00715239
2.20961 0.0100369 0.00954019
2.30798 0.010466 0.0135643
2.40638 0.0105814 0.0170332
2.50479 0.00732132 0.0217204
2.60323 0.0046044 0.0233192
2.7017 -0.00243763 0.023031
2.80019 -0.00458793 0.0194872
2.89871 -0.00927375 0.0128626
2.99725 -0.00785392 0.0069516
3.09583 -0.00719111 -0.00133615
3.19443 -0.00353923 -0.00599143
3.29307 1.69585e-05 -0.0124937
3.39173 0.00400728 -0.0148451
3.49043 0.00775496 -0.0183671
3.58916 0.0110392 -0.0188479
3.68793 0.0138867 -0.0202451
3.78673 0.0157402 -0.0193655
3.88557 0.0170794 -0.01926
3.98445 0.0175489 -0.0175745
4.08336 0.0176917 -0.0167223
4.18232 0.0171096 -0.0146686
4.28131 0.0163319 -0.013435
4.38035 0.0150252 -0.0113094
4.47943 0.0137243 -0.0100184
4.57855 0.011851 -0.00802657
4.67772 0.00994919 -0.00682151
4.77694 0.00767489 -0.00516633
4.8762 0.00545221 -0.00430823
4.97551 0.00302611 -0.00316659
5.07487 0.000774104 -0.00282951
5.17427 -0.00148757 -0.00228494
5.27373 -0.00340105 -0.00248097
5.37325 -0.00530009 -0.00241221
5.47281 -0.00678981 -0.00286729
5.57243 -0.00817818 -0.00295365
5.67211 -0.00914733 -0.00332795
5.77184 -0.0101045 -0.00321114
5.87163 -0.0107802 -0.00320005
5.97148 -0.0115657 -0.0027021
6.07139 -0.0122511 -0.00224261
6.17136 -0.0132265 -0.00138758
6.2714 -0.0142361 -0.000562245
6.37149 -0.0154189 0.00050695
6.47166 -0.0166385 0.00151094
6.57188 -0.0179135 0.00265983
6.67218 -0.0191836 0.00376315
6.77254 -0.0204853 0.00496898
6.87298 -0.0216081 0.0061344
6.97348 -0.0226472 0.00737367
7.07406 -0.0234312 0.00855713
7.17471 -0.023896 0.00969705
7.27544 -0.0242795 0.0107819
7.37624 -0.0241457 0.0115705
7.47712 -0.0236315 0.0121401
7.57807 -0.0230096 0.012474
7.67911 -0.0218778 0.0126544
7.78023 -0.0207133 0.0127724
7.88143 -0.0194532 0.0129329
7.98271 -0.0173987 0.0126794
8.08408 -0.015647 0.0126031
8.18554 -0.0138317 0.0123552
8.28708 -0.0121191 0.0121788
8.38872 -0.0103846 0.0120596
8.49044 -0.00887105 0.0120224
8.59226 -0.00717222 0.011756
8.69417 -0.00591806 0.011698
8.79618 -0.00438279 0.0113728
8.89828 -0.0032055 0.0111266
9.00048 -0.0020969 0.0108113
9.10278 -0.000819709 0.0105954
9.20518 0.000584894 0.0103476
9.30769 0.00189632 0.0100929
9.4103 0.00345736 0.00964703
9.51301 0.00471317 0.00934125
9.61583 0.00597102 0.00896089
9.71877 0.00728556 0.00864653
9.82181 0.00854208 0.00830181
9.92496 0.00998443 0.00800121
10.0282 0.0115122 0.00764689
10.1316 0.0129829 0.00731332
10.2351 0.0144846 0.00697004
10.3387 0.0160585 0.00668969
10.4425 0.0175435 0.00641161
10.5463 0.0192835 0.00609259
10.6503 0.0209507 0.00579877
10.7545 0.0227465 0.00550356
10.8587 0.0245522 0.00523553
10.9631 0.0264705 0.00495337
11.0676 0.028376 0.00470028
11.1722 0.030485 0.00439337
11.277 0.0324798 0.00410596
11.3819 0.0346197 0.00375578
11.487 0.0367534 0.00345018
11.5922 0.0390015 0.00310798
11.6975 0.0413426 0.00273811
11.803 0.0437896 0.00230619
11.9086 0.046245 0.00185717
12.0144 0.048702 0.0013498
12.1204 0.0512162 0.000823837
12.2265 0.0537273 0.000242417
12.3327 0.0564421 -0.000380043
12.4391 0.0591354 -0.00107017
12.5457 0.061982 -0.00183605
12.6524 0.0647734 -0.00265082
12.7593 0.0675628 -0.00352389
12.8664 0.0702355 -0.00444754
12.9737 0.0727383 -0.00537462
13.0811 0.0749767 -0.00626379
13.1887 0.0770557 -0.00710185
13.2965 0.0789901 -0.00791297
13.4044 0.0809405 -0.00870593
13.5126 0.0828067 -0.00948044
13.6209 0.0845253 -0.0102429
13.7294 0.0859523 -0.0109619
13.8382 0.0869664 -0.0116452
13.9471 0.0875968 -0.0122316
14.0562 0.0876234 -0.0127426
14.1655 0.0874272 -0.0131654
14.275 0.08686 -0.0134897
14.3848 0.0862772 -0.0137861
14.4947 0.085633 -0.0140471
14.6049 0.0848626 -0.0143326
14.7152 0.0841001 -0.0146386
14.8258 0.0828913 -0.0149421
14.9367 0.0815855 -0.0152767
15.0477 0.0798196 -0.0155736
15.159 0.0779404 -0.0158645
15.2705 0.0758821 -0.0161101
15.3823 0.0738234 -0.0163502
15.4943 0.0717814 -0.0165642
15.6066 0.0696908 -0.0167665
15.7191 0.0676249 -0.016957
15.8319 0.0654099 -0.0170976
15.9449 0.0631374 -0.0172127
16.0582 0.0607231 -0.0172654
16.1717 0.0581988 -0.0172662
16.2856 0.0556434 -0.0172074
16.3997 0.0529485 -0.0170685
16.5141 0.0501814 -0.0168567
16.6288 0.0473273 -0.0165477
16.7437 0.044457 -0.0161475
16.859 0.0416253 -0.0156541
16.9746 0.0387825 -0.0150872
17.0905 0.0360557 -0.0144592
17.2067 0.0333093 -0.0137828
17.3232 0.0306188 -0.0130799
17.4401 0.0279485 -0.0123699
17.5572 0.0254225 -0.0116636
17.6748 0.0229071 -0.0109387
17.7926 0.0204049 -0.0102008
17.9108 0.0179093 -0.00946465
18.0294 0.0155467 -0.0087725
18.1483 0.013513 -0.00813976
18.2676 0.011678 -0.00755308
18.3873 0.0100112 -0.0069912
18.5074 0.00846945 -0.00647465
18.6278 0.0070333 -0.00601994
18.7487 0.00581722 -0.00564724
18.8699 0.00470869 -0.00530657
18.9916 0.0036963 -0.00498165
19.1137 0.00262673 -0.00464602
19.2362 0.00148497 -0.00429807
19.3592 0.000477807 -0.0039824
19.4826 -0.000341709 -0.00367611
19.6065 -0.000894665 -0.00339835
19.7309 -0.00145368 -0.00309482
19.8557 -0.00200638 -0.00279214
19.9811 -0.00253655 -0.0025338
20.1069 -0.00305383 -0.00230338
20.2333 -0.00348298 -0.00211513
20.3602 -0.00392508 -0.00189695
20.4876 -0.00436642 -0.0016727
20.6156 -0.00481635 -0.00143717
20.7441 -0.00514883 -0.00122363
20.8732 -0.00535296 -0.00101671
21.0029 -0.00537488 -0.000817695
21.1332 -0.00537053 -0.00062652
21.2642 -0.00535474 -0.00044128
21.3958 -0.00538233 -0.000293767
21.528 -0.00543483 -0.000157626
21.6609 -0.00543103 -4.65962e-05
21.7945 -0.00542543 8.64867e-05
21.9288 -0.00534904 0.000212005
22.0639 -0.00521035 0.000333754
22.1997 -0.00491535 0.000433095
22.3363 -0.00448439 0.000519004
22.4736 -0.00390669 0.000583353
22.6118 -0.00328871 0.000632348
22.7509 -0.00262116 0.000658087
22.8908 -0.00191365 0.000660834
23.0316 -0.00115703 0.000649518
23.1733 -0.000368542 0.000628416
23.316 0.000475634 0.00059478
23.4597 0.0014369 0.000540646
23.6044 0.00252691 0.000465266
23.7502 0.00375714 0.000365049
23.8971 0.00515131 0.000234638
24.0451 0.00672925 7.09305e-05
24.1944 0.00851006 -0.000134738
24.3448 0.0105301 -0.000380507
24.4966 0.0127463 -0.000669975
24.6496 0.0151279 -0.00100543
24.8041 0.0176656 -0.00139354
24.9601 0.0202962 -0.00182865
25.1175 0.0230008 -0.00230764
25.2766 0.0257262 -0.00282283
25.4373 0.0284559 -0.0033716
25.5998 0.0312285 -0.00395541
25.7641 0.0341409 -0.00457438
25.9304 0.0372159 -0.0052274
26.0988 0.0404015 -0.00592014
26.2693 0.0437119 -0.00665457
26.4421 0.0471038 -0.00742556
26.6174 0.0504574 -0.00821329
26.7954 0.053643 -0.00900815
26.9761 0.0565757 -0.00979843
27.1598 0.0591288 -0.0105653
27.3468 0.0612387 -0.0112956
27.5373 0.0629255 -0.0119794
27.7317 0.0642057 -0.0126105
27.9302 0.0651883 -0.0131866
28.1333 0.06591 -0.0137094
28.3415 0.0663086 -0.0141781
28.5554 0.0662275 -0.0145802
28.7758 0.065516 -0.0149049
29.0035 0.0640946 -0.0151442
29.2396 0.0619235 -0.0152889
29.4858 0.0590906 -0.0153421
29.7441 0.0558148 -0.015309
30.0173 0.0521769 -0.0151897
30.3101 0.0480146 -0.0149653
30.6297 0.0428085 -0.0145776
30.9905 0.0363212 -0.0139437
31.4301 0.0284748 -0.012929


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1Classic/vCLROffP_FRG.txt <==
-31.4301 0.0284749 0.0129291
-30.9905 0.0363213 0.0139438
-30.6297 0.0428086 0.0145777
-30.3101 0.0480148 0.0149653
-30.0173 0.0521772 0.0151897
-29.7441 0.0558151 0.015309
-29.4858 0.0590909 0.0153421
-29.2396 0.0619238 0.0152889
-29.0035 0.064095 0.0151442
-28.7758 0.0655164 0.014905
-28.5554 0.0662279 0.0145803
-28.3415 0.0663091 0.0141781
-28.1333 0.0659105 0.0137094
-27.9302 0.0651888 0.0131866
-27.7317 0.0642063 0.0126106
-27.5373 0.0629261 0.0119795
-27.3468 0.0612393 0.0112956
-27.1598 0.0591294 0.0105653
-26.9761 0.0565763 0.00979848
-26.7954 0.0536437 0.00900819
-26.6174 0.0504581 0.00821334
-26.4421 0.0471046 0.0074256
-26.2693 0.0437128 0.0066546
-26.0988 0.0404024 0.00592016
-25.9304 0.0372169 0.00522738
-25.7641 0.0341421 0.00457431
-25.5998 0.0312299 0.00395529
-25.4373 0.0284575 0.00337145
-25.2766 0.0257279 0.00282272
-25.1175 0.0230026 0.00230763
-24.9601 0.0202981 0.00182876
-24.8041 0.0176675 0.00139369
-24.6496 0.0151298 0.00100551
-24.4966 0.0127482 0.000669968
-24.3448 0.0105321 0.000380515
-24.1944 0.00851213 0.000134839
-24.0451 0.00673135 -7.08099e-05
-23.8971 0.00515343 -0.000234594
-23.7502 0.0037593 -0.000365031
-23.6044 0.0025291 -0.000465172
-23.4597 0.00143913 -0.000540532
-23.316 0.000477892 -0.000594734
-23.1733 -0.000366251 -0.000628369
-23.0316 -0.00115471 -0.000649403
-22.8908 -0.00191129 -0.000660743
-22.7509 -0.00261877 -0.000658042
-22.6118 -0.00328628 -0.000632254
-22.4736 -0.00390422 -0.000583237
-22.3363 -0.00448189 -0.000518945
-22.1997 -0.00491281 -0.00043301
-22.0639 -0.00520778 -0.000333631
-21.9288 -0.00534643 -0.000211927
-21.7945 -0.00542278 -8.64038e-05
-21.6609 -0.00542834 4.67263e-05
-21.528 -0.0054321 0.000157714
-21.3958 -0.00537956 0.00029386
-21.2642 -0.00535193 0.000441413
-21.1332 -0.00536768 0.000626619
-21.0029 -0.00537199 0.000817797
-20.8732 -0.00535002 0.00101685
-20.7441 -0.00514585 0.00122374
-20.6156 -0.00481332 0.00143729
-20.4876 -0.00436335 0.00167284
-20.3602 -0.00392196 0.00189706
-20.2333 -0.00347981 0.00211526
-20.1069 -0.00305061 0.00230353
-19.9811 -0.00253328 0.00253392
-19.8557 -0.00200305 0.0027923
-19.7309 -0.0014503 0.00309497
-19.6065 -0.000891231 0.00339849
-19.4826 -0.000338218 0.00367629
-19.3592 0.000481356 0.00398255
-19.2362 0.00148857 0.00429823
-19.1137 0.00263041 0.00464621
-18.9916 0.00370004 0.0049818
-18.8699 0.00471249 0.00530677
-18.7487 0.00582109 0.00564742
-18.6278 0.00703724 0.00602013
-18.5074 0.00847347 0.00647486
-18.3873 0.0100153 0.0069914
-18.2676 0.0116822 0.0075533
-18.1483 0.0135172 0.00813999
-18.0294 0.015551 0.00877272
-17.9108 0.0179137 0.00946491
-17.7926 0.0204094 0.010201
-17.6748 0.0229117 0.010939
-17.5572 0.0254272 0.0116638
-17.4401 0.0279533 0.0123701
-17.3232 0.0306237 0.0130802
-17.2067 0.0333144 0.0137831
-17.0905 0.0360609 0.0144595
-16.9746 0.0387878 0.0150875
-16.859 0.0416307 0.0156544
-16.7437 0.0444625 0.0161479
-16.6288 0.047333 0.0165481
-16.5141 0.0501872 0.0168571
-16.3997 0.0529545 0.017069
-16.2856 0.0556496 0.0172079
-16.1717 0.0582051 0.0172667
-16.0582 0.0607296 0.0172659
-15.9449 0.0631441 0.0172133
-15.8319 0.0654169 0.0170982
-15.7191 0.0676321 0.0169576
-15.6066 0.0696983 0.0167671
-15.4943 0.0717891 0.0165649
-15.3823 0.0738314 0.016351
-15.2705 0.0758904 0.016111
-15.159 0.0779491 0.0158654
-15.0477 0.0798287 0.0155746
-14.9367 0.081595 0.0152777
-14.8258 0.0829012 0.0149433
-14.7152 0.0841105 0.0146399
-14.6049 0.0848736 0.014334
-14.4947 0.0856445 0.0140487
-14.3848 0.0862894 0.0137879
-14.275 0.0868731 0.0134917
-14.1655 0.0874411 0.0131677
-14.0562 0.0876383 0.0127454
-13.9471 0.0876129 0.0122348
-13.8382 0.0869839 0.0116491
-13.7294 0.0859714 0.0109666
-13.6209 0.0845464 0.0102486
-13.5126 0.0828301 0.00948773
-13.4044 0.0809667 0.00871544
-13.2965 0.0790198 0.0079258
-13.1887 0.0770894 0.00711996
-13.0811 0.0750148 0.0062905
-12.9737 0.0727784 0.00541576
-12.8664 0.0702687 0.0045097
-12.7593 0.0675699 0.00360314
-12.6524 0.0647489 0.00272124
-12.5457 0.061944 0.00188433
-12.4391 0.0590973 0.00110142
-12.3327 0.0564079 0.000400661
-12.2265 0.0536974 -0.000228014
-12.1204 0.0511901 -0.000813444
-12.0144 0.048679 -0.00134188
-11.9086 0.0462245 -0.00185108
-11.803 0.0437712 -0.00230123
-11.6975 0.041326 -0.00273415
-11.5922 0.0389864 -0.00310459
-11.487 0.0367395 -0.00344741
-11.3819 0.0346068 -0.00375331
-11.277 0.0324679 -0.00410391
-11.1722 0.0304739 -0.00439149
-11.0676 0.0283656 -0.0046987
-10.9631 0.0264607 -0.00495189
-10.8587 0.024543 -0.00523427
-10.7545 0.0227378 -0.00550237
-10.6503 0.0209425 -0.00579774
-10.5463 0.0192757 -0.0060916
-10.4425 0.0175361 -0.00641076
-10.3387 0.0160515 -0.00668884
-10.2351 0.0144779 -0.00696933
-10.1316 0.0129765 -0.00731258
-10.0282 0.0115061 -0.00764628
-9.92496 0.00997856 -0.00800054
-9.82181 0.00853646 -0.0083013
-9.71877 0.00728015 -0.00864593
-9.61583 0.00596583 -0.00896045
-9.51301 0.00470816 -0.00934071
-9.4103 0.00345254 -0.00964664
-9.30769 0.00189167 -0.0100924
-9.20518 0.000580405 -0.0103472
-9.10278 -0.000824051 -0.0105949
-9.00048 -0.0021011 -0.010811
-8.89828 -0.00320956 -0.0111262
-8.79618 -0.00438673 -0.0113725
-8.69417 -0.00592187 -0.0116977
-8.59226 -0.00717591 -0.0117557
-8.49044 -0.00887463 -0.012022
-8.38872 -0.0103881 -0.0120593
-8.28708 -0.0121225 -0.0121785
-8.18554 -0.013835 -0.0123549
-8.08408 -0.0156502 -0.0126028
-7.98271 -0.0174018 -0.0126792
-7.88143 -0.0194562 -0.0129326
-7.78023 -0.0207163 -0.0127722
-7.67911 -0.0218806 -0.0126541
-7.57807 -0.0230124 -0.0124737
-7.47712 -0.0236342 -0.0121398
-7.37624 -0.0241483 -0.0115703
-7.27544 -0.0242821 -0.0107816
-7.17471 -0.0238986 -0.00969686
-7.07406 -0.0234336 -0.00855687
-6.97348 -0.0226496 -0.00737348
-6.87298 -0.0216105 -0.00613415
-6.77254 -0.0204876 -0.00496879
-6.67218 -0.0191859 -0.00376291
-6.57188 -0.0179157 -0.00265963
-6.47166 -0.0166407 -0.00151072
-6.37149 -0.015421 -0.000506746
-6.2714 -0.0142382 0.000562447
-6.17136 -0.0132286 0.00138779
-6.07139 -0.012253 0.0022428
-5.97148 -0.0115676 0.00270232
-5.87163 -0.0107821 0.00320022
-5.77184 -0.0101064 0.00321137
-5.67211 -0.00914915 0.00332812
-5.57243 -0.00817997 0.00295389
-5.47281 -0.00679156 0.00286745
-5.37325 -0.00530181 0.00241246
-5.27373 -0.00340274 0.00248112
-5.17427 -0.00148923 0.00228519
-5.07487 0.000772478 0.00282967
-4.97551 0.0030245 0.00316683
-4.8762 0.00545064 0.00430839
-4.77694 0.00767334 0.00516657
-4.67772 0.00994767 0.00682168
-4.57855 0.0118495 0.00802681
-4.47943 0.0137229 0.0100185
-4.38035 0.0150238 0.0113096
-4.28131 0.0163304 0.0134352
-4.18232 0.0171082 0.0146688
-4.08336 0.0176903 0.0167225
-3.98445 0.0175475 0.0175747
-3.88557 0.0170781 0.0192602
-3.78673 0.0157388 0.0193657
-3.68793 0.0138854 0.0202454
-3.58916 0.011038 0.0188482
-3.49043 0.00775369 0.0183674
-3.39173 0.00400603 0.0148453
-3.29307 1.57172e-05 0.012494
-3.19443 -0.00354046 0.00599166
-3.09583 -0.00719232 0.00133644
-2.99725 -0.00785512 -0.00695136
-2.89871 -0.00927493 -0.0128623
-2.80019 -0.0045891 -0.019487
-2.7017 -0.0024388 -0.0230307
-2.60323 0.00460324 -0.0233189
-2.50479 0.00732018 -0.02172
-2.40638 0.0105802 -0.0170329
-2.30798 0.0104649 -0.013564
-2.20961 0.0100358 -0.00953988
-2.11126 0.00844829 -0.00715201
-2.01293 0.00730215 -0.0049404
-1.91462 0.00568154 -0.00380485
-1.81632 0.00475161 -0.00288266
-1.71804 0.00356391 -0.00255071
-1.61978 0.00327339 -0.00223973
-1.52154 0.00251754 -0.00231548
-1.42331 0.00264127 -0.00230366
-1.32509 0.00221208 -0.00254421
-1.22689 0.00279415 -0.00260725
-1.12869 0.00258153 -0.00289579
-1.03051 0.00339955 -0.00297828
-0.932337 0.00331958 -0.00326534
-0.834173 0.00443185 -0.00328842
-0.736016 0.00439378 -0.00352597
-0.637867 0.0056538 -0.00343499
-0.539723 0.00563359 -0.00354023
-0.441585 0.00720015 -0.0031973
-0.343451 0.00711894 -0.00302843
-0.24532 0.00878578 -0.00231507
-0.147191 0.00836845 -0.00167451
-0.0490634 0.00930379 -0.000539743
0.0490634 0.00930379 0.000539743
0.147191 0.00836845 0.00167451
0.24532 0.00878578 0.00231507
0.343451 0.00711894 0.00302843
0.441585 0.00720015 0.0031973
0.539723 0.00563359 0.00354023
0.637867 0.0056538 0.00343499
0.736016 0.00439378 0.00352597
0.834173 0.00443185 0.00328842
0.932337 0.00331958 0.00326534
1.03051 0.00339955 0.00297828
1.12869 0.00258153 0.00289579
1.22689 0.00279415 0.00260725
1.32509 0.00221208 0.00254421
1.42331 0.00264127 0.00230366
1.52154 0.00251754 0.00231548
1.61978 0.00327339 0.00223973
1.71804 0.00356391 0.00255071
1.81632 0.00475161 0.00288266
1.91462 0.00568154 0.00380485
2.01293 0.00730215 0.0049404
2.11126 0.00844829 0.00715201
2.20961 0.0100358 0.00953988
2.30798 0.0104649 0.013564
2.40638 0.0105802 0.0170329
2.50479 0.00732018 0.02172
2.60323 0.00460324 0.0233189
2.7017 -0.0024388 0.0230307
2.80019 -0.0045891 0.019487
2.89871 -0.00927493 0.0128623
2.99725 -0.00785512 0.00695136
3.09583 -0.00719232 -0.00133644
3.19443 -0.00354046 -0.00599166
3.29307 1.57172e-05 -0.012494
3.39173 0.00400603 -0.0148453
3.49043 0.00775369 -0.0183674
3.58916 0.011038 -0.0188482
3.68793 0.0138854 -0.0202454
3.78673 0.0157388 -0.0193657
3.88557 0.0170781 -0.0192602
3.98445 0.0175475 -0.0175747
4.08336 0.0176903 -0.0167225
4.18232 0.0171082 -0.0146688
4.28131 0.0163304 -0.0134352
4.38035 0.0150238 -0.0113096
4.47943 0.0137229 -0.0100185
4.57855 0.0118495 -0.00802681
4.67772 0.00994767 -0.00682168
4.77694 0.00767334 -0.00516657
4.8762 0.00545064 -0.00430839
4.97551 0.0030245 -0.00316683
5.07487 0.000772478 -0.00282967
5.17427 -0.00148923 -0.00228519
5.27373 -0.00340274 -0.00248112
5.37325 -0.00530181 -0.00241246
5.47281 -0.00679156 -0.00286745
5.57243 -0.00817997 -0.00295389
5.67211 -0.00914915 -0.00332812
5.77184 -0.0101064 -0.00321137
5.87163 -0.0107821 -0.00320022
5.97148 -0.0115676 -0.00270232
6.07139 -0.012253 -0.0022428
6.17136 -0.0132286 -0.00138779
6.2714 -0.0142382 -0.000562447
6.37149 -0.015421 0.000506746
6.47166 -0.0166407 0.00151072
6.57188 -0.0179157 0.00265963
6.67218 -0.0191859 0.00376291
6.77254 -0.0204876 0.00496879
6.87298 -0.0216105 0.00613415
6.97348 -0.0226496 0.00737348
7.07406 -0.0234336 0.00855687
7.17471 -0.0238986 0.00969686
7.27544 -0.0242821 0.0107816
7.37624 -0.0241483 0.0115703
7.47712 -0.0236342 0.0121398
7.57807 -0.0230124 0.0124737
7.67911 -0.0218806 0.0126541
7.78023 -0.0207163 0.0127722
7.88143 -0.0194562 0.0129326
7.98271 -0.0174018 0.0126792
8.08408 -0.0156502 0.0126028
8.18554 -0.013835 0.0123549
8.28708 -0.0121225 0.0121785
8.38872 -0.0103881 0.0120593
8.49044 -0.00887463 0.012022
8.59226 -0.00717591 0.0117557
8.69417 -0.00592187 0.0116977
8.79618 -0.00438673 0.0113725
8.89828 -0.00320956 0.0111262
9.00048 -0.0021011 0.010811
9.10278 -0.000824051 0.0105949
9.20518 0.000580405 0.0103472
9.30769 0.00189167 0.0100924
9.4103 0.00345254 0.00964664
9.51301 0.00470816 0.00934071
9.61583 0.00596583 0.00896045
9.71877 0.00728015 0.00864593
9.82181 0.00853646 0.0083013
9.92496 0.00997856 0.00800054
10.0282 0.0115061 0.00764628
10.1316 0.0129765 0.00731258
10.2351 0.0144779 0.00696933
10.3387 0.0160515 0.00668884
10.4425 0.0175361 0.00641076
10.5463 0.0192757 0.0060916
10.6503 0.0209425 0.00579774
10.7545 0.0227378 0.00550237
10.8587 0.024543 0.00523427
10.9631 0.0264607 0.00495189
11.0676 0.0283656 0.0046987
11.1722 0.0304739 0.00439149
11.277 0.0324679 0.00410391
11.3819 0.0346068 0.00375331
11.487 0.0367395 0.00344741
11.5922 0.0389864 0.00310459
11.6975 0.041326 0.00273415
11.803 0.0437712 0.00230123
11.9086 0.0462245 0.00185108
12.0144 0.048679 0.00134188
12.1204 0.0511901 0.000813444
12.2265 0.0536974 0.000228014
12.3327 0.0564079 -0.000400661
12.4391 0.0590973 -0.00110142
12.5457 0.061944 -0.00188433
12.6524 0.0647489 -0.00272124
12.7593 0.0675699 -0.00360314
12.8664 0.0702687 -0.0045097
12.9737 0.0727784 -0.00541576
13.0811 0.0750148 -0.0062905
13.1887 0.0770894 -0.00711996
13.2965 0.0790198 -0.0079258
13.4044 0.0809667 -0.00871544
13.5126 0.0828301 -0.00948773
13.6209 0.0845464 -0.0102486
13.7294 0.0859714 -0.0109666
13.8382 0.0869839 -0.0116491
13.9471 0.0876129 -0.0122348
14.0562 0.0876383 -0.0127454
14.1655 0.0874411 -0.0131677
14.275 0.0868731 -0.0134917
14.3848 0.0862894 -0.0137879
14.4947 0.0856445 -0.0140487
14.6049 0.0848736 -0.014334
14.7152 0.0841105 -0.0146399
14.8258 0.0829012 -0.0149433
14.9367 0.081595 -0.0152777
15.0477 0.0798287 -0.0155746
15.159 0.0779491 -0.0158654
15.2705 0.0758904 -0.016111
15.3823 0.0738314 -0.016351
15.4943 0.0717891 -0.0165649
15.6066 0.0696983 -0.0167671
15.7191 0.0676321 -0.0169576
15.8319 0.0654169 -0.0170982
15.9449 0.0631441 -0.0172133
16.0582 0.0607296 -0.0172659
16.1717 0.0582051 -0.0172667
16.2856 0.0556496 -0.0172079
16.3997 0.0529545 -0.017069
16.5141 0.0501872 -0.0168571
16.6288 0.047333 -0.0165481
16.7437 0.0444625 -0.0161479
16.859 0.0416307 -0.0156544
16.9746 0.0387878 -0.0150875
17.0905 0.0360609 -0.0144595
17.2067 0.0333144 -0.0137831
17.3232 0.0306237 -0.0130802
17.4401 0.0279533 -0.0123701
17.5572 0.0254272 -0.0116638
17.6748 0.0229117 -0.010939
17.7926 0.0204094 -0.010201
17.9108 0.0179137 -0.00946491
18.0294 0.015551 -0.00877272
18.1483 0.0135172 -0.00813999
18.2676 0.0116822 -0.0075533
18.3873 0.0100153 -0.0069914
18.5074 0.00847347 -0.00647486
18.6278 0.00703724 -0.00602013
18.7487 0.00582109 -0.00564742
18.8699 0.00471249 -0.00530677
18.9916 0.00370004 -0.0049818
19.1137 0.00263041 -0.00464621
19.2362 0.00148857 -0.00429823
19.3592 0.000481356 -0.00398255
19.4826 -0.000338218 -0.00367629
19.6065 -0.000891231 -0.00339849
19.7309 -0.0014503 -0.00309497
19.8557 -0.00200305 -0.0027923
19.9811 -0.00253328 -0.00253392
20.1069 -0.00305061 -0.00230353
20.2333 -0.00347981 -0.00211526
20.3602 -0.00392196 -0.00189706
20.4876 -0.00436335 -0.00167284
20.6156 -0.00481332 -0.00143729
20.7441 -0.00514585 -0.00122374
20.8732 -0.00535002 -0.00101685
21.0029 -0.00537199 -0.000817797
21.1332 -0.00536768 -0.000626619
21.2642 -0.00535193 -0.000441413
21.3958 -0.00537956 -0.00029386
21.528 -0.0054321 -0.000157714
21.6609 -0.00542834 -4.67263e-05
21.7945 -0.00542278 8.64038e-05
21.9288 -0.00534643 0.000211927
22.0639 -0.00520778 0.000333631
22.1997 -0.00491281 0.00043301
22.3363 -0.00448189 0.000518945
22.4736 -0.00390422 0.000583237
22.6118 -0.00328628 0.000632254
22.7509 -0.00261877 0.000658042
22.8908 -0.00191129 0.000660743
23.0316 -0.00115471 0.000649403
23.1733 -0.000366251 0.000628369
23.316 0.000477892 0.000594734
23.4597 0.00143913 0.000540532
23.6044 0.0025291 0.000465172
23.7502 0.0037593 0.000365031
23.8971 0.00515343 0.000234594
24.0451 0.00673135 7.08099e-05
24.1944 0.00851213 -0.000134839
24.3448 0.0105321 -0.000380515
24.4966 0.0127482 -0.000669968
24.6496 0.0151298 -0.00100551
24.8041 0.0176675 -0.00139369
24.9601 0.0202981 -0.00182876
25.1175 0.0230026 -0.00230763
25.2766 0.0257279 -0.00282272
25.4373 0.0284575 -0.00337145
25.5998 0.0312299 -0.00395529
25.7641 0.0341421 -0.00457431
25.9304 0.0372169 -0.00522738
26.0988 0.0404024 -0.00592016
26.2693 0.0437128 -0.0066546
26.4421 0.0471046 -0.0074256
26.6174 0.0504581 -0.00821334
26.7954 0.0536437 -0.00900819
26.9761 0.0565763 -0.00979848
27.1598 0.0591294 -0.0105653
27.3468 0.0612393 -0.0112956
27.5373 0.0629261 -0.0119795
27.7317 0.0642063 -0.0126106
27.9302 0.0651888 -0.0131866
28.1333 0.0659105 -0.0137094
28.3415 0.0663091 -0.0141781
28.5554 0.0662279 -0.0145803
28.7758 0.0655164 -0.014905
29.0035 0.064095 -0.0151442
29.2396 0.0619238 -0.0152889
29.4858 0.0590909 -0.0153421
29.7441 0.0558151 -0.015309
30.0173 0.0521772 -0.0151897
30.3101 0.0480148 -0.0149653
30.6297 0.0428086 -0.0145777
30.9905 0.0363213 -0.0139438
31.4301 0.0284749 -0.0129291


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1ClassicOneLoop/DeltaGammaFX_0_FRG.txt <==
9.995 0.00229529 0.00228967
9.99 0.0022075 0.0022021
9.985 0.00212595 0.00212074
9.98 0.00205396 0.00204894
9.975 0.00199451 0.00198963
9.97 0.00195006 0.00194529
9.965 0.00192249 0.00191779
9.96 0.00191304 0.00190835
9.955 0.0019222 0.0019175
9.95 0.00194979 0.00194502
9.945 0.00199487 0.00198998
9.94 0.00205584 0.0020508
9.935 0.00213049 0.00212527
9.93 0.00221607 0.00221064
9.925 0.00230943 0.00230377
9.92 0.00240709 0.0024012
9.915 0.00250543 0.00249929
9.91 0.00260077 0.0025944
9.905 0.00268956 0.00268297
9.9 0.00276848 0.00276171
9.895 0.0028346 0.00282766
9.89 0.00288544 0.00287838
9.885 0.00291915 0.00291201
9.88 0.0029345 0.00292732
9.875 0.00293098 0.00292381
9.87 0.00290883 0.00290171
9.865 0.00286899 0.00286197
9.86 0.00281313 0.00280625
9.855 0.00274352 0.00273681
9.85 0.00266301 0.0026565
9.845 0.00257487 0.00256858
9.84 0.00248268 0.00247661
9.835 0.0023902 0.00238435
9.83 0.00230119 0.00229556
9.825 0.00221929 0.00221386
9.82 0.00214787 0.00214261
9.815 0.00208988 0.00208476
9.81 0.00204773 0.00204272
9.805 0.00202325 0.00201829
9.8 0.00201753 0.00201259
9.795 0.00203097 0.002026
9.79 0.0020632 0.00205814
9.785 0.00211311 0.00210794
9.78 0.00217894 0.00217361
9.775 0.00225829 0.00225276
9.77 0.00234824 0.00234249
9.765 0.00244547 0.00243948
9.76 0.00254636 0.00254013
9.755 0.00264717 0.00264069
9.75 0.00274413 0.00273742
9.745 0.00283363 0.0028267
9.74 0.00291233 0.0029052
9.735 0.00297729 0.00297001
9.73 0.00302612 0.00301871
9.725 0.00305701 0.00304953
9.72 0.00306887 0.00306136
9.715 0.00306133 0.00305383
9.71 0.00303478 0.00302735
9.705 0.00299036 0.00298304
9.7 0.00292992 0.00292275
9.695 0.00285593 0.00284894
9.69 0.00277142 0.00276463
9.685 0.00267982 0.00267325
9.68 0.00258487 0.00257854
9.675 0.00249045 0.00248435
9.67 0.00240042 0.00239454
9.665 0.00231846 0.00231278
9.66 0.00224796 0.00224245
9.655 0.00219184 0.00218647
9.65 0.00215247 0.00214721
9.645 0.00213156 0.00212635
9.64 0.00213009 0.00212488
9.635 0.00214829 0.00214304
9.63 0.00218562 0.00218028
9.625 0.0022408 0.00223532
9.62 0.00231184 0.00230619
9.615 0.00239618 0.00239032
9.61 0.0024907 0.0024846
9.605 0.0025919 0.00258556
9.6 0.00269604 0.00268944
9.595 0.00279923 0.00279238
9.59 0.00289763 0.00289054
9.585 0.00298758 0.00298026
9.58 0.00306572 0.00305821
9.575 0.00312914 0.00312147
9.57 0.0031755 0.00316772
9.565 0.00320311 0.00319527
9.56 0.00321101 0.00320315
9.555 0.00319898 0.00319115
9.55 0.00316762 0.00315986
9.545 0.00311824 0.00311061
9.54 0.0030529 0.00304544
9.535 0.0029743 0.00296702
9.53 0.00288563 0.00287857
9.525 0.00279052 0.0027837
9.52 0.00269287 0.00268629
9.515 0.00259666 0.00259031
9.51 0.00250584 0.00249971
9.505 0.00242415 0.00241822
9.5 0.00235497 0.00234921
9.495 0.00230119 0.00229556
9.49 0.00226509 0.00225955
9.485 0.00224827 0.00224277
9.48 0.00225157 0.00224606
9.475 0.00227504 0.00226947
9.47 0.00231794 0.00231227
9.465 0.00237879 0.00237297
9.46 0.00245541 0.00244939
9.455 0.00254499 0.00253876
9.45 0.00264425 0.00263777
9.445 0.0027495 0.00274277
9.44 0.00285686 0.00284987
9.435 0.00296231 0.00295506
9.43 0.00306194 0.00305445
9.425 0.00315203 0.00314432
9.42 0.00322924 0.00322134
9.415 0.00329068 0.00328263
9.41 0.00333411 0.00332596
9.405 0.00335796 0.00334974
9.4 0.0033614 0.00335317
9.395 0.00334442 0.00333623
9.39 0.0033078 0.0032997
9.385 0.00325309 0.00324512
9.38 0.00318256 0.00317477
9.375 0.00309912 0.00309153
9.37 0.00300619 0.00299883
9.365 0.00290757 0.00290045
9.36 0.0028073 0.00280043
9.355 0.0027095 0.00270287
9.35 0.00261819 0.00261178
9.345 0.00253714 0.00253093
9.34 0.00246973 0.00246368
9.335 0.00241878 0.00241286
9.33 0.00238649 0.00238065
9.325 0.00237432 0.00236851
9.32 0.00238293 0.0023771
9.315 0.00241218 0.00240628
9.31 0.00246112 0.0024551
9.305 0.00252806 0.00252187
9.3 0.00261056 0.00260418
9.295 0.00270563 0.00269901
9.29 0.00280977 0.00280289
9.285 0.00291912 0.00291197
9.28 0.00302962 0.0030222
9.275 0.00313717 0.00312948
9.27 0.00323776 0.00322983
9.265 0.00332765 0.0033195
9.26 0.0034035 0.00339517
9.255 0.00346251 0.00345403
9.25 0.00350251 0.00349393
9.245 0.00352207 0.00351345
9.24 0.00352055 0.00351194
9.235 0.00349814 0.00348959
9.23 0.00345585 0.0034474
9.225 0.00339546 0.00338715
9.22 0.00331947 0.00331135
9.215 0.00323103 0.00322313
9.21 0.00313376 0.0031261
9.205 0.00303166 0.00302425
9.2 0.00292892 0.00292176
9.195 0.00282978 0.00282286
9.19 0.00273831 0.00273162
9.185 0.00265833 0.00265183
9.18 0.00259317 0.00258682
9.175 0.00254559 0.00253936
9.17 0.00251768 0.00251151
9.165 0.00251072 0.00250457
9.16 0.00252519 0.002519
9.155 0.00256075 0.00255447
9.15 0.00261621 0.0026098
9.145 0.00268961 0.00268302
9.14 0.00277832 0.00277152
9.135 0.00287909 0.00287204
9.13 0.00298821 0.00298089
9.125 0.00310164 0.00309405
9.12 0.00321518 0.00320731
9.115 0.0033246 0.00331647
9.11 0.00342585 0.00341747
9.105 0.00351515 0.00350656
9.1 0.0035892 0.00358042
9.095 0.00364526 0.00363635
9.09 0.0036813 0.0036723
9.085 0.00369605 0.00368701
9.08 0.00368906 0.00368004
9.075 0.00366075 0.00365179
9.07 0.00361237 0.00360353
9.065 0.00354596 0.00353727
9.06 0.00346427 0.00345578
9.055 0.00337068 0.00336242
9.05 0.00326905 0.00326104
9.045 0.00316356 0.0031558
9.04 0.00305855 0.00305105
9.035 0.00295836 0.00295111
9.03 0.00286714 0.00286011
9.025 0.0027887 0.00278186
9.02 0.00272633 0.00271965
9.015 0.0026827 0.00267614
9.01 0.00265975 0.00265325
9.005 0.0026586 0.0026521
9 0.00267951 0.00267296
8.995 0.0027219 0.00271524
8.99 0.00278432 0.00277752
8.985 0.00286458 0.00285758
8.98 0.00295977 0.00295253
8.975 0.00306641 0.00305891
8.97 0.00318057 0.00317279
8.965 0.00329804 0.00328997
8.96 0.00341445 0.00340609
8.955 0.00352549 0.00351686
8.95 0.00362703 0.00361815
8.945 0.00371531 0.00370621
8.94 0.00378706 0.00377778
8.935 0.00383964 0.00383024
8.93 0.00387117 0.00386169
8.925 0.00388056 0.00387106
8.92 0.00386759 0.00385812
8.915 0.00383292 0.00382353
8.91 0.00377805 0.0037688
8.905 0.00370531 0.00369624
8.9 0.00361771 0.00360886
8.895 0.00351888 0.00351028
8.89 0.00341291 0.00340457
8.885 0.00330417 0.00329609
8.88 0.00319714 0.00318932
8.875 0.00309626 0.0030887
8.87 0.00300574 0.00299839
8.865 0.00292936 0.0029222
8.86 0.00287036 0.00286334
8.855 0.0028313 0.00282437
8.85 0.00281394 0.00280705
8.845 0.00281921 0.00281231
8.84 0.00284713 0.00284016
8.835 0.00289687 0.00288977
8.83 0.00296671 0.00295944
8.825 0.00305417 0.00304669
8.82 0.00315609 0.00314835
8.815 0.00326873 0.00326073
8.81 0.00338796 0.00337966
8.805 0.00350936 0.00350077
8.8 0.00362844 0.00361956
8.795 0.00374078 0.00373162
8.79 0.00384221 0.00383281
8.785 0.00392898 0.00391937
8.78 0.0039979 0.00398812
8.775 0.00404644 0.00403655
8.77 0.00407289 0.00406293
8.765 0.00407636 0.00406639
8.76 0.00405689 0.00404696
8.755 0.00401539 0.00400557
8.75 0.00395367 0.00394399
8.745 0.00387432 0.00386484
8.74 0.00378065 0.00377139
8.735 0.00367654 0.00366754
8.73 0.0035663 0.00355757
8.725 0.0034545 0.00344604
8.72 0.00334577 0.00333757
8.715 0.00324462 0.00323667
8.71 0.0031553 0.00314757
8.705 0.00308155 0.00307401
8.7 0.00302655 0.00301914
8.695 0.0029927 0.00298537
8.69 0.00298158 0.00297428
8.685 0.0029939 0.00298657
8.68 0.00302942 0.003022
8.675 0.00308701 0.00307946
8.67 0.00316469 0.00315695
8.665 0.00325968 0.00325171
8.66 0.00336854 0.0033603
8.655 0.00348729 0.00347876
8.65 0.00361155 0.00360271
8.645 0.00373674 0.00372759
8.64 0.00385821 0.00384877
8.635 0.00397149 0.00396177
8.63 0.00407236 0.00406239
8.625 0.00415711 0.00414693
8.62 0.00422263 0.00421229
8.615 0.00426654 0.0042561
8.61 0.00428732 0.00427682
8.605 0.00428431 0.00427382
8.6 0.00425782 0.0042474
8.595 0.00420907 0.00419877
8.59 0.00414014 0.00413001
8.585 0.00405395 0.00404403
8.58 0.00395408 0.00394441
8.575 0.0038447 0.00383529
8.57 0.00373033 0.00372121
8.565 0.00361573 0.00360688
8.56 0.00350566 0.00349708
8.555 0.00340472 0.00339639
8.55 0.00331715 0.00330903
8.545 0.00324667 0.00323872
8.54 0.00319632 0.0031885
8.535 0.00316835 0.0031606
8.53 0.00316415 0.0031564
8.525 0.00318415 0.00317635
8.52 0.00322784 0.00321994
8.515 0.0032938 0.00328573
8.51 0.00337972 0.00337144
8.505 0.00348253 0.00347401
8.5 0.00359851 0.0035897
8.495 0.00372341 0.00371429
8.49 0.00385262 0.00384319
8.485 0.00398139 0.00397165
8.48 0.00410496 0.00409491
8.475 0.00421875 0.00420843
8.47 0.00431856 0.004308
8.465 0.00440073 0.00438996
8.46 0.00446225 0.00445133
8.455 0.00450092 0.00448991
8.45 0.00451543 0.00450438
8.445 0.00450539 0.00449436
8.44 0.00447138 0.00446044
8.435 0.00441495 0.00440414
8.43 0.00433851 0.00432789
8.425 0.00424528 0.00423488
8.42 0.00413915 0.00412901
8.415 0.00402455 0.0040147
8.41 0.00390625 0.00389668
8.405 0.00378917 0.00377989
8.4 0.0036782 0.00366919
8.395 0.00357799 0.00356923
8.39 0.00349279 0.00348424
8.385 0.00342624 0.00341785
8.38 0.00338124 0.00337297
8.375 0.00335987 0.00335165
8.37 0.00336327 0.00335504
8.365 0.00339159 0.00338329
8.36 0.00344402 0.0034356
8.355 0.00351882 0.00351021
8.35 0.00361337 0.00360453
8.345 0.00372427 0.00371515
8.34 0.00384749 0.00383807
8.335 0.00397853 0.00396879
8.33 0.00411257 0.0041025
8.325 0.00424467 0.00423428
8.32 0.00436996 0.00435926
8.315 0.0044838 0.00447282
8.31 0.00458202 0.0045708
8.305 0.00466101 0.00464959
8.3 0.00471791 0.00470635
8.295 0.00475071 0.00473907
8.29 0.00475834 0.00474669
8.285 0.00474071 0.0047291
8.28 0.00469871 0.00468721
8.275 0.00463422 0.00462288
8.27 0.00454999 0.00453886
8.265 0.00444957 0.00443869
8.26 0.00433717 0.00432657
8.255 0.00421749 0.00420717
8.25 0.0040955 0.00408549
8.245 0.00397632 0.0039666
8.24 0.00386495 0.00385549
8.235 0.00376607 0.00375686
8.23 0.00368389 0.00367488
8.225 0.00362198 0.00361311
8.22 0.00358307 0.0035743
8.215 0.00356902 0.00356028
8.21 0.00358071 0.00357194
8.205 0.00361799 0.00360913
8.2 0.00367973 0.00367071
8.195 0.00376383 0.00375461
8.19 0.00386734 0.00385787
8.185 0.00398654 0.00397678
8.18 0.0041171 0.00410701
8.175 0.00425423 0.00424382
8.17 0.00439291 0.00438216
8.165 0.00452804 0.00451695
8.16 0.00465463 0.00464323
8.155 0.00476802 0.00475635
8.15 0.00486406 0.00485215
8.145 0.00493924 0.00492716
8.14 0.00499088 0.00497867
8.135 0.00501717 0.0050049
8.13 0.00501733 0.00500505
8.125 0.00499156 0.00497935
8.12 0.00494112 0.00492903
8.115 0.00486822 0.00485631
8.11 0.00477598 0.00476429
8.105 0.00466828 0.00465686
8.1 0.00454966 0.00453852
8.095 0.00442507 0.00441423
8.09 0.00429973 0.0042892
8.085 0.0041789 0.00416866
8.08 0.00406767 0.00405771
8.075 0.00397076 0.00396103
8.07 0.00389232 0.00388279
8.065 0.00383579 0.00382639
8.06 0.00380372 0.00379441
8.055 0.00379774 0.00378844
8.05 0.00381842 0.00380907
8.045 0.00386529 0.00385583
8.04 0.00393688 0.00392724
8.035 0.00403072 0.00402086
8.03 0.00414351 0.00413337
8.025 0.00427118 0.00426073
8.02 0.0044091 0.00439831
8.015 0.00455223 0.00454109
8.01 0.00469532 0.00468383
8.005 0.00483311 0.00482128
8 0.00496054 0.0049484
7.995 0.00507293 0.00506051
7.99 0.00516618 0.00515353
7.985 0.00523691 0.00522409
7.98 0.00528262 0.00526969
7.975 0.00530178 0.00528879
7.97 0.00529387 0.0052809
7.965 0.00525945 0.00524657
7.96 0.00520014 0.00518741
7.955 0.00511853 0.00510599
7.95 0.0050181 0.00500581
7.945 0.00490309 0.00489108
7.94 0.00477835 0.00476665
7.935 0.00464911 0.00463772
7.93 0.00452079 0.00450973
7.925 0.00439882 0.00438805
7.92 0.00428835 0.00427786
7.915 0.0041941 0.00418384
7.91 0.00412015 0.00411007
7.905 0.00406977 0.00405982
7.9 0.00404534 0.00403544
7.895 0.00404817 0.00403827
7.89 0.00407854 0.00406856
7.885 0.00413563 0.00412551
7.88 0.00421758 0.00420725
7.875 0.00432156 0.00431098
7.87 0.00444389 0.00443301
7.865 0.00458016 0.00456895
7.86 0.00472544 0.00471387
7.855 0.00487441 0.00486247
7.85 0.00502162 0.00500932
7.845 0.00516167 0.00514903
7.84 0.00528944 0.00527648
7.835 0.00540024 0.00538702
7.83 0.00549007 0.00547662
7.825 0.00555569 0.00554208
7.82 0.00559482 0.00558112
7.815 0.00560619 0.00559247
7.81 0.00558965 0.00557597
7.805 0.0055461 0.00553253
7.8 0.00547754 0.00546414
7.795 0.00538695 0.00537377
7.79 0.00527821 0.0052653
7.785 0.00515592 0.00514331
7.78 0.00502523 0.00501294
7.775 0.00489165 0.00487969
7.77 0.00476082 0.00474918
7.765 0.00463827 0.00462692
7.76 0.00452922 0.00451814
7.755 0.00443837 0.0044275
7.75 0.00436969 0.00435899
7.745 0.00432628 0.00431569
7.74 0.00431026 0.00429971
7.735 0.00432267 0.00431208
7.73 0.00436342 0.00435273
7.725 0.00443132 0.00442046
7.72 0.00452412 0.00451304
7.715 0.00463861 0.00462725
7.71 0.00477071 0.00475903
7.705 0.00491568 0.00490364
7.7 0.00506824 0.00505584
7.695 0.00522285 0.00521007
7.69 0.00537386 0.00536071
7.685 0.00551573 0.00550224
7.68 0.00564329 0.00562949
7.675 0.00575191 0.00573784
7.67 0.00583765 0.00582337
7.665 0.00589748 0.00588306
7.66 0.00592937 0.00591486
7.655 0.00593236 0.00591784
7.65 0.00590663 0.00589217
7.645 0.00585349 0.00583916
7.64 0.00577535 0.0057612
7.635 0.00567559 0.00566168
7.63 0.00555848 0.00554486
7.625 0.00542899 0.00541568
7.62 0.00529259 0.00527962
7.615 0.00515506 0.00514243
7.61 0.00502221 0.00500991
7.605 0.0048997 0.0048877
7.6 0.00479279 0.00478105
7.595 0.00470611 0.00469458
7.59 0.00464351 0.00463214
7.585 0.00460789 0.00459661
7.58 0.00460109 0.00458983
7.575 0.00462382 0.00461251
7.57 0.00467563 0.00466419
7.565 0.00475492 0.00474329
7.56 0.00485904 0.00484715
7.555 0.00498436 0.00497217
7.55 0.00512642 0.00511388
7.545 0.00528011 0.00526719
7.54 0.00543987 0.00542655
7.535 0.00559988 0.00558617
7.53 0.00575431 0.00574022
7.525 0.00589752 0.00588308
7.52 0.00602432 0.00600957
7.515 0.00613011 0.0061151
7.51 0.00621112 0.0061959
7.505 0.0062645 0.00624916
7.5 0.0062885 0.0062731
7.495 0.00628251 0.00626713
7.49 0.00624709 0.00623179
7.485 0.00618396 0.00616882
7.48 0.00609594 0.00608102
7.475 0.00598686 0.00597221
7.47 0.00586138 0.00584704
7.465 0.00572484 0.00571084
7.46 0.00558304 0.00556938
7.455 0.00544199 0.00542868
7.45 0.00530769 0.00529471
7.445 0.0051859 0.00517321
7.44 0.00508186 0.00506943
7.435 0.00500016 0.00498793
7.43 0.00494448 0.00493238
7.425 0.00491748 0.00490544
7.42 0.0049207 0.00490865
7.415 0.00495449 0.00494236
7.41 0.00501801 0.00500572
7.405 0.00510925 0.00509673
7.4 0.00522511 0.00521231
7.395 0.00536155 0.00534842
7.39 0.00551372 0.00550022
7.385 0.00567614 0.00566224
7.38 0.00584294 0.00582863
7.375 0.00600807 0.00599336
7.37 0.00616552 0.00615043
7.365 0.00630958 0.00629414
7.36 0.00643503 0.00641928
7.355 0.00653737 0.00652137
7.35 0.00661297 0.00659679
7.345 0.00665925 0.00664296
7.34 0.00667476 0.00665842
7.335 0.00665923 0.00664293
7.33 0.00661365 0.00659745
7.325 0.00654016 0.00652415
7.32 0.00644205 0.00642627
7.315 0.00632356 0.00630807
7.31 0.00618978 0.00617461
7.305 0.00604641 0.0060316
7.3 0.00589956 0.0058851
7.295 0.00575548 0.00574138
7.29 0.00562034 0.00560657
7.285 0.00549997 0.00548649
7.28 0.0053996 0.00538637
7.275 0.0053237 0.00531067
7.27 0.00527578 0.00526286
7.265 0.00525823 0.00524536
7.26 0.00527226 0.00525935
7.255 0.00531784 0.00530482
7.25 0.0053937 0.0053805
7.245 0.0054974 0.00548395
7.24 0.0056254 0.00561163
7.235 0.00577322 0.00575909
7.23 0.0059356 0.00592107
7.225 0.00610671 0.00609176
7.22 0.00628038 0.006265
7.215 0.00645032 0.00643452
7.21 0.00661038 0.00659419
7.205 0.00675477 0.00673822
7.2 0.00687829 0.00686144
7.195 0.00697655 0.00695947
7.19 0.00704612 0.00702886
7.185 0.00708467 0.00706732
7.18 0.00709109 0.00707373
7.175 0.00706552 0.00704822
7.17 0.00700936 0.0069922
7.165 0.00692522 0.00690828
7.16 0.00681684 0.00680017
7.155 0.00668893 0.00667256
7.15 0.00654697 0.00653095
7.145 0.00639704 0.00638139
7.14 0.00624554 0.00623027
7.135 0.00609898 0.00608406
7.13 0.00596365 0.00594906
7.125 0.00584543 0.00583113
7.12 0.00574953 0.00573546
7.115 0.00568028 0.00566637
7.11 0.00564096 0.00562714
7.105 0.00563368 0.00561988
7.1 0.00565929 0.00564543
7.095 0.00571735 0.00570335
7.09 0.00580617 0.00579194
7.085 0.00592282 0.00590831
7.08 0.00606331 0.00604846
7.075 0.00622272 0.00620748
7.07 0.00639539 0.00637973
7.065 0.00657513 0.00655903
7.06 0.00675547 0.00673893
7.055 0.0069299 0.00691295
7.05 0.00709214 0.00707479
7.045 0.00723635 0.00721865
7.04 0.00735738 0.00733938
7.035 0.00745096 0.00743273
7.03 0.00751388 0.00749549
7.025 0.00754412 0.00752565
7.02 0.00754093 0.00752246
7.015 0.00750485 0.00748647
7.01 0.00743776 0.00741954
7.005 0.00734274 0.00732475
7 0.007224 0.00720629
6.995 0.00708668 0.00706931
6.99 0.00693673 0.00691972
6.985 0.00678056 0.00676394
6.98 0.00662488 0.00660865
6.975 0.00647641 0.00646054
6.97 0.00634156 0.00632603
6.965 0.00622626 0.00621101
6.96 0.00613563 0.00612061
6.955 0.00607385 0.00605898
6.95 0.00604397 0.00602918
6.945 0.00604776 0.00603297
6.94 0.00608571 0.00607082
6.935 0.00615693 0.00614187
6.93 0.00625926 0.00624395
6.925 0.00638931 0.00637368
6.92 0.00654262 0.00652661
6.915 0.00671382 0.00669739
6.91 0.00689683 0.00687994
6.905 0.00708512 0.00706776
6.9 0.00727192 0.00725411
6.895 0.00745054 0.00743228
6.89 0.00761454 0.00759588
6.885 0.00775809 0.00773907
6.88 0.00787608 0.00785678
6.875 0.00796442 0.0079449
6.87 0.00802014 0.00800049
6.865 0.00804154 0.00802184
6.86 0.00802825 0.0080086
6.855 0.00798129 0.00796176
6.85 0.00790298 0.00788365
6.845 0.0077969 0.00777783
6.84 0.00766774 0.007649
6.835 0.00752114 0.00750275
6.83 0.00736341 0.00734542
6.825 0.00720137 0.00718377
6.82 0.00704201 0.00702479
6.815 0.00689222 0.00687537
6.81 0.00675855 0.00674202
6.805 0.00664691 0.00663064
6.8 0.00656235 0.00654628
6.795 0.00650887 0.00649292
6.79 0.00648923 0.00647332
6.785 0.00650487 0.00648893
6.78 0.00655586 0.00653979
6.775 0.00664088 0.00662459
6.77 0.00675726 0.0067407
6.765 0.00690115 0.00688423
6.76 0.00706758 0.00705026
6.755 0.00725074 0.00723298
6.75 0.00744414 0.00742592
6.745 0.00764089 0.00762219
6.74 0.00783396 0.0078148
6.735 0.00801645 0.00799685
6.73 0.00818185 0.00816184
6.725 0.00832428 0.00830392
6.72 0.00843875 0.00841811
6.715 0.00852134 0.0085005
6.71 0.00856936 0.00854839
6.705 0.00858146 0.00856046
6.7 0.0085577 0.00853674
6.695 0.00849953 0.0084787
6.69 0.00840978 0.00838916
6.685 0.00829254 0.0082722
6.68 0.00815299 0.00813299
6.675 0.00799724 0.00797761
6.67 0.00783202 0.0078128
6.665 0.00766451 0.0076457
6.66 0.00750196 0.00748355
6.655 0.00735147 0.00733344
6.65 0.00721966 0.00720196
6.645 0.00711243 0.007095
6.64 0.00703472 0.0070175
6.635 0.00699032 0.00697321
6.63 0.0069817 0.00696462
6.625 0.00700993 0.00699279
6.62 0.00707464 0.00705735
6.615 0.00717405 0.00715651
6.61 0.00730499 0.00728714
6.605 0.00746311 0.00744485
6.6 0.00764295 0.00762425
6.595 0.00783823 0.00781904
6.59 0.00804207 0.00802237
6.585 0.00824722 0.00822701
6.58 0.0084464 0.00842569
6.575 0.00863251 0.00861134
6.57 0.00879895 0.00877737
6.565 0.00893989 0.00891796
6.56 0.00905043 0.00902823
6.555 0.00912685 0.00910447
6.55 0.00916677 0.00914431
6.545 0.00916921 0.00914674
6.54 0.00913465 0.00911228
6.535 0.00906504 0.00904286
6.53 0.00896371 0.00894179
6.525 0.00883528 0.00881368
6.52 0.00868542 0.0086642
6.515 0.00852071 0.0084999
6.51 0.00834832 0.00832793
6.505 0.00817575 0.00815578
6.5 0.00801053 0.00799096
6.495 0.00785993 0.00784072
6.49 0.00773064 0.00771174
6.485 0.00762853 0.00760986
6.48 0.00755841 0.0075399
6.475 0.00752382 0.00750539
6.47 0.00752694 0.00750849
6.465 0.00756844 0.00754988
6.46 0.00764751 0.00762875
6.455 0.00776187 0.00774282
6.45 0.00790785 0.00788845
6.445 0.00808057 0.00806075
6.44 0.00827409 0.00825381
6.435 0.00848168 0.0084609
6.43 0.00869602 0.00867473
6.425 0.00890956 0.00888776
6.42 0.00911473 0.00909243
6.415 0.00930427 0.00928152
6.41 0.00947153 0.00944838
6.405 0.00961068 0.00958719
6.4 0.00971697 0.00969321
6.395 0.00978692 0.00976298
6.39 0.00981844 0.00979441
6.385 0.00981094 0.00978693
6.38 0.00976538 0.00974146
6.375 0.00968419 0.00966046
6.37 0.00957124 0.00954776
6.365 0.00943164 0.0094085
6.36 0.00927161 0.00924885
6.355 0.00909817 0.00907583
6.35 0.00891892 0.00889702
6.345 0.00874171 0.00872024
6.34 0.00857432 0.00855327
6.335 0.00842417 0.00840349
6.33 0.00829802 0.00827766
6.325 0.00820168 0.00818158
6.32 0.00813981 0.00811988
6.315 0.00811573 0.00809586
6.31 0.00813124 0.00811135
6.305 0.00818664 0.00816662
6.3 0.00828065 0.0082604
6.295 0.00841047 0.00838991
6.29 0.00857193 0.00855098
6.285 0.00875963 0.00873821
6.28 0.00896713 0.00894518
6.275 0.00918722 0.00916472
6.27 0.00941219 0.00938914
6.265 0.00963416 0.00961055
6.26 0.00984529 0.00982115
6.255 0.0100382 0.0100136
6.25 0.0102061 0.0101811
6.245 0.0103433 0.010318
6.24 0.0104452 0.0104196
6.235 0.0105085 0.0104827
6.23 0.0105314 0.0105056
6.225 0.0105139 0.0104881
6.22 0.0104572 0.0104316
6.215 0.0103644 0.0103391
6.21 0.0102399 0.0102148
6.205 0.0100892 0.0100645
6.2 0.00991916 0.00989493
6.195 0.00973726 0.00971347
6.19 0.00955148 0.00952815
6.185 0.00937001 0.00934713
6.18 0.0092009 0.00917842
6.175 0.00905171 0.00902959
6.17 0.00892924 0.0089074
6.165 0.00883925 0.00881762
6.16 0.00878623 0.00876471
6.155 0.00877322 0.00875172
6.15 0.00880172 0.00878013
6.145 0.00887157 0.0088498
6.14 0.00898102 0.00895899
6.135 0.00912679 0.0091044
6.13 0.00930417 0.00928134
6.125 0.00950722 0.0094839
6.12 0.009729 0.00970515
6.115 0.00996185 0.00993745
6.11 0.0101977 0.0101727
6.105 0.0104282 0.0104027
6.1 0.0106454 0.0106194
6.095 0.0108417 0.0108152
6.09 0.0110103 0.0109834
6.085 0.0111456 0.0111183
6.08 0.011243 0.0112155
6.075 0.0112996 0.011272
6.07 0.011314 0.0112863
6.065 0.0112864 0.0112588
6.06 0.0112187 0.0111912
6.055 0.0111144 0.0110871
6.05 0.0109783 0.0109514
6.045 0.0108168 0.0107902
6.04 0.0106369 0.0106108
6.035 0.0104468 0.0104212
6.03 0.0102548 0.0102296
6.025 0.0100694 0.0100447
6.02 0.009899 0.0098747
6.015 0.00975118 0.00972726
6.01 0.00963284 0.00960922
6.005 0.00954966 0.00952625
6 0.00950595 0.00948267
5.995 0.00950451 0.00948125
5.99 0.00954646 0.0095231
5.985 0.00963123 0.00960767
5.98 0.0097566 0.00973273
5.975 0.00991875 0.00989449
5.97 0.0101125 0.0100877
5.965 0.0103312 0.010306
5.96 0.0105677 0.0105418
5.955 0.0108136 0.0107872
5.95 0.0110606 0.0110335
5.945 0.0113 0.0112723
5.94 0.0115235 0.0114953
5.935 0.0117235 0.0116947
5.93 0.011893 0.0118639
5.925 0.0120266 0.0119971
5.92 0.0121197 0.01209
5.915 0.0121699 0.01214
5.91 0.0121759 0.012146
5.905 0.0121384 0.0121087
5.9 0.0120598 0.0120303
5.895 0.0119442 0.0119149
5.89 0.0117968 0.011768
5.885 0.0116246 0.0115962
5.88 0.0114352 0.0114073
5.875 0.0112371 0.0112097
5.87 0.0110392 0.0110122
5.865 0.0108502 0.0108236
5.86 0.0106787 0.0106526
5.855 0.0105325 0.0105068
5.85 0.0104186 0.0103931
5.845 0.0103426 0.0103172
5.84 0.0103085 0.0102832
5.835 0.010319 0.0102937
5.83 0.0103747 0.0103493
5.825 0.0104748 0.0104491
5.82 0.0106165 0.0105904
5.815 0.0107954 0.0107689
5.81 0.0110058 0.0109788
5.805 0.0112408 0.0112132
5.8 0.0114923 0.0114642
5.795 0.0117518 0.0117231
5.79 0.0120104 0.011981
5.785 0.0122591 0.0122291
5.78 0.0124894 0.0124589
5.775 0.0126935 0.0126625
5.77 0.0128645 0.012833
5.765 0.0129967 0.0129649
5.76 0.0130861 0.0130541
5.755 0.0131302 0.0130981
5.75 0.0131282 0.0130961
5.745 0.0130813 0.0130493
5.74 0.0129923 0.0129604
5.735 0.0128656 0.012834
5.73 0.0127073 0.0126761
5.725 0.0125247 0.012494
5.72 0.012326 0.0122957
5.715 0.0121202 0.0120904
5.71 0.0119164 0.0118872
5.705 0.011724 0.0116952
5.7 0.0115516 0.0115232
5.695 0.0114072 0.0113793
5.69 0.0112979 0.0112702
5.685 0.0112291 0.0112016
5.68 0.0112049 0.0111774
5.675 0.0112274 0.0111999
5.67 0.0112972 0.0112695
5.665 0.0114128 0.0113849
5.66 0.011571 0.0115427
5.655 0.0117671 0.0117383
5.65 0.0119947 0.0119654
5.645 0.0122464 0.0122164
5.64 0.0125135 0.0124829
5.635 0.0127872 0.0127558
5.63 0.013058 0.013026
5.625 0.0133167 0.0132841
5.62 0.0135546 0.0135213
5.615 0.0137636 0.0137298
5.61 0.0139367 0.0139025
5.605 0.0140685 0.0140339
5.6 0.0141548 0.0141201
5.595 0.0141936 0.0141588
5.59 0.0141844 0.0141496
5.585 0.0141287 0.0140941
5.58 0.0140297 0.0139954
5.575 0.0138926 0.0138586
5.57 0.0137238 0.0136902
5.565 0.0135311 0.013498
5.56 0.0133233 0.0132908
5.555 0.0131099 0.0130779
5.55 0.0129005 0.012869
5.545 0.0127046 0.0126736
5.54 0.0125313 0.0125006
5.535 0.0123887 0.0123584
5.53 0.0122838 0.0122537
5.525 0.0122222 0.0121922
5.52 0.0122077 0.0121777
5.515 0.0122423 0.0122123
5.51 0.0123261 0.0122959
5.505 0.0124574 0.0124268
5.5 0.0126325 0.0126014
5.495 0.012846 0.0128145
5.49 0.0130912 0.0130591
5.485 0.01336 0.0133273
5.48 0.0136435 0.0136101
5.475 0.0139321 0.013898
5.47 0.0142161 0.0141813
5.465 0.0144858 0.0144504
5.46 0.0147323 0.0146962
5.455 0.0149472 0.0149107
5.45 0.0151237 0.0150867
5.445 0.0152561 0.0152188
5.44 0.0153407 0.0153031
5.435 0.0153752 0.0153376
5.43 0.0153598 0.0153222
5.425 0.0152962 0.0152587
5.42 0.0151882 0.0151509
5.415 0.0150413 0.0150044
5.41 0.0148625 0.014826
5.405 0.0146602 0.0146242
5.4 0.0144437 0.0144082
5.395 0.0142228 0.0141878
5.39 0.0140077 0.0139732
5.385 0.0138082 0.0137743
5.38 0.0136337 0.0136002
5.375 0.0134925 0.0134594
5.37 0.0133918 0.0133589
5.365 0.013337 0.0133043
5.36 0.0133318 0.0132992
5.355 0.0133782 0.0133455
5.35 0.0134759 0.0134429
5.345 0.0136227 0.0135894
5.34 0.0138147 0.0137809
5.335 0.0140459 0.0140116
5.33 0.0143092 0.0142741
5.325 0.0145958 0.0145601
5.32 0.0148964 0.0148599
5.315 0.015201 0.0151637
5.31 0.0154993 0.0154612
5.305 0.0157814 0.0157426
5.3 0.0160379 0.0159985
5.295 0.0162605 0.0162205
5.29 0.0164419 0.0164015
5.285 0.0165767 0.016536
5.28 0.0166609 0.0166201
5.275 0.0166929 0.016652
5.27 0.0166727 0.0166319
5.265 0.0166026 0.0165619
5.26 0.0164867 0.0164463
5.255 0.0163309 0.016291
5.25 0.0161429 0.0161035
5.245 0.0159315 0.0158926
5.24 0.0157064 0.0156681
5.235 0.0154781 0.0154403
5.23 0.0152571 0.0152198
5.225 0.0150537 0.0150169
5.22 0.0148775 0.0148411
5.215 0.0147371 0.014701
5.21 0.0146398 0.0146039
5.205 0.0145911 0.0145553
5.2 0.0145947 0.0145588
5.195 0.0146522 0.0146162
5.19 0.0147633 0.014727
5.185 0.0149254 0.0148887
5.18 0.0151342 0.015097
5.175 0.0153833 0.0153455
5.17 0.015665 0.0156265
5.165 0.0159702 0.015931
5.16 0.0162889 0.016249
5.155 0.0166107 0.01657
5.15 0.0169248 0.0168834
5.145 0.0172211 0.0171789
5.14 0.0174896 0.0174469
5.135 0.0177218 0.0176785
5.13 0.0179104 0.0178666
5.125 0.0180497 0.0180056
5.12 0.018136 0.0180916
5.115 0.0181674 0.0181229
5.11 0.0181444 0.0180999
5.105 0.0180696 0.0180252
5.1 0.0179473 0.0179032
5.095 0.017784 0.0177402
5.09 0.0175877 0.0175444
5.085 0.0173678 0.017325
5.08 0.0171345 0.0170923
5.075 0.0168987 0.0168571
5.07 0.0166715 0.0166305
5.065 0.0164636 0.0164231
5.06 0.0162849 0.0162449
5.055 0.0161443 0.0161047
5.05 0.0160493 0.01601
5.045 0.0160055 0.0159663
5.04 0.0160167 0.0159775
5.035 0.0160844 0.0160451
5.03 0.0162081 0.0161685
5.025 0.0163849 0.0163449
5.02 0.0166102 0.0165696
5.015 0.0168772 0.0168359
5.01 0.0171777 0.0171357
5.005 0.0175022 0.0174593
5 0.0178403 0.0177965
4.995 0.0181808 0.0181362
4.99 0.0185128 0.0184673
4.985 0.0188253 0.018779
4.98 0.0191084 0.0190614
4.975 0.019353 0.0193054
4.97 0.0195516 0.0195035
4.965 0.0196984 0.0196499
4.96 0.0197895 0.0197409
4.955 0.0198232 0.0197746
4.95 0.0198001 0.0197516
4.945 0.0197229 0.0196746
4.94 0.0195963 0.0195484
4.935 0.0194271 0.0193797
4.93 0.0192238 0.0191769
4.925 0.0189962 0.0189499
4.92 0.0187551 0.0187094
4.915 0.0185119 0.0184667
4.91 0.018278 0.0182334
4.905 0.0180646 0.0180205
4.9 0.0178823 0.0178385
4.895 0.0177401 0.0176967
4.89 0.0176458 0.0176026
4.885 0.0176054 0.0175622
4.88 0.0176225 0.0175792
4.875 0.0176989 0.0176554
4.87 0.0178338 0.0177899
4.865 0.0180244 0.01798
4.86 0.0182655 0.0182205
4.855 0.0185502 0.0185046
4.85 0.0188699 0.0188235
4.845 0.0192145 0.0191674
4.84 0.0195732 0.0195252
4.835 0.0199343 0.0198855
4.83 0.0202864 0.0202368
4.825 0.0206181 0.0205677
4.82 0.0209188 0.0208677
4.815 0.0211793 0.0211275
4.81 0.0213915 0.0213393
4.805 0.0215495 0.0214968
4.8 0.0216493 0.0215963
4.795 0.021689 0.0216359
4.79 0.0216692 0.0216161
4.785 0.0215927 0.0215397
4.78 0.0214646 0.0214118
4.775 0.0212919 0.0212394
4.77 0.0210833 0.0210313
4.765 0.0208492 0.0207978
4.76 0.0206008 0.02055
4.755 0.02035 0.0202998
4.75 0.0201088 0.0200593
4.745 0.019889 0.01984
4.74 0.0197014 0.0196529
4.735 0.0195557 0.0195077
4.73 0.0194601 0.0194123
4.725 0.0194207 0.0193731
4.72 0.0194415 0.0193939
4.715 0.0195244 0.0194767
4.71 0.0196687 0.0196206
4.705 0.0198714 0.0198228
4.7 0.0201273 0.0200781
4.695 0.0204292 0.0203793
4.69 0.0207681 0.0207173
4.685 0.0211336 0.0210818
4.68 0.0215143 0.0214615
4.675 0.0218982 0.0218444
4.67 0.0222731 0.0222184
4.665 0.0226273 0.0225716
4.66 0.0229496 0.0228931
4.655 0.0232301 0.0231729
4.65 0.0234607 0.0234029
4.645 0.0236347 0.0235765
4.64 0.0237479 0.0236895
4.635 0.0237983 0.0237399
4.63 0.0237864 0.023728
4.625 0.0237148 0.0236568
4.62 0.0235888 0.0235311
4.615 0.0234155 0.0233584
4.61 0.0232041 0.0231475
4.605 0.0229651 0.0229092
4.6 0.0227103 0.022655
4.595 0.0224521 0.0223974
4.59 0.0222031 0.0221489
4.585 0.0219754 0.0219218
4.58 0.0217807 0.0217274
4.575 0.0216291 0.0215761
4.57 0.0215293 0.0214765
4.565 0.0214879 0.0214351
4.56 0.0215094 0.0214565
4.555 0.0215959 0.0215427
4.55 0.0217468 0.0216932
4.545 0.0219594 0.0219052
4.54 0.0222283 0.0221736
4.535 0.0225463 0.0224908
4.53 0.0229041 0.0228478
4.525 0.023291 0.0232338
4.52 0.0236952 0.0236371
4.515 0.0241041 0.024045
4.51 0.024505 0.024445
4.505 0.0248855 0.0248247
4.5 0.025234 0.0251723
4.495 0.0255399 0.0254775
4.49 0.0257944 0.0257314
4.485 0.0259904 0.0259269
4.48 0.0261232 0.0260593
4.475 0.0261905 0.0261263
4.47 0.0261922 0.0261279
4.465 0.026131 0.0260668
4.46 0.026012 0.0259479
4.455 0.0258423 0.0257786
4.45 0.0256314 0.0255681
4.445 0.02539 0.0253273
4.44 0.0251303 0.0250682
4.435 0.0248652 0.0248037
4.43 0.0246077 0.0245469
4.425 0.0243709 0.0243107
4.42 0.0241668 0.0241072
4.415 0.0240063 0.0239472
4.41 0.0238989 0.0238402
4.405 0.0238517 0.0237932
4.4 0.0238699 0.0238114
4.395 0.0239559 0.0238973
4.39 0.0241098 0.0240509
4.385 0.0243289 0.0242695
4.38 0.0246083 0.0245482
4.375 0.0249405 0.0248795
4.37 0.0253162 0.0252543
4.365 0.0257245 0.0256615
4.36 0.0261532 0.0260891
4.355 0.0265893 0.026524
4.35 0.0270196 0.0269531
4.345 0.0274309 0.0273633
4.34 0.0278109 0.0277424
4.335 0.0281484 0.028079
4.33 0.0284337 0.0283636
4.325 0.0286592 0.0285885
4.32 0.0288192 0.0287483
4.315 0.028911 0.0288398
4.31 0.0289339 0.0288628
4.305 0.0288903 0.0288194
4.3 0.0287848 0.0287143
4.295 0.0286246 0.0285547
4.29 0.0284189 0.0283496
4.285 0.0281788 0.0281102
4.28 0.0279167 0.0278487
4.275 0.0276459 0.0275785
4.27 0.02738 0.0273133
4.265 0.0271327 0.0270665
4.26 0.0269169 0.0268511
4.255 0.0267442 0.0266789
4.25 0.026625 0.0265598
4.245 0.0265674 0.0265021
4.24 0.0265771 0.0265117
4.235 0.0266575 0.0265918
4.23 0.0268092 0.0267431
4.225 0.0270302 0.0269635
4.22 0.0273159 0.0272484
4.215 0.0276591 0.0275909
4.21 0.0280507 0.0279816
4.205 0.0284796 0.0284095
4.2 0.0289333 0.0288622
4.195 0.0293985 0.0293264
4.19 0.0298614 0.0297882
4.185 0.0303082 0.030234
4.18 0.0307257 0.0306506
4.175 0.0311019 0.031026
4.17 0.0314262 0.0313495
4.165 0.0316899 0.0316125
4.16 0.0318867 0.0318088
4.155 0.0320127 0.0319343
4.15 0.0320665 0.0319879
4.145 0.0320498 0.0319711
4.14 0.0319667 0.031888
4.135 0.0318238 0.0317453
4.13 0.0316303 0.0315521
4.125 0.031397 0.0313193
4.12 0.0311365 0.0310594
4.115 0.0308625 0.0307861
4.11 0.0305892 0.0305135
4.105 0.0303309 0.0302558
4.1 0.0301012 0.0300268
4.095 0.0299129 0.0298391
4.09 0.0297773 0.0297039
4.085 0.0297034 0.0296304
4.08 0.0296984 0.0296255
4.075 0.0297664 0.0296936
4.07 0.0299093 0.0298361
4.065 0.0301257 0.0300521
4.06 0.0304119 0.0303376
4.055 0.0307612 0.030686
4.05 0.0311648 0.0310886
4.045 0.0316118 0.0315344
4.04 0.0320898 0.0320111
4.035 0.032585 0.032505
4.03 0.0330832 0.0330018
4.025 0.03357 0.0334873
4.02 0.0340313 0.0339473
4.015 0.034454 0.0343689
4.01 0.0348266 0.0347405
4.005 0.0351391 0.0350523
4 0.035384 0.0352966
3.995 0.0355561 0.0354685
3.99 0.0356532 0.0355654
3.985 0.0356756 0.0355879
3.98 0.0356265 0.0355391
3.975 0.0355118 0.0354249
3.97 0.0353402 0.0352538
3.965 0.035122 0.0350364
3.96 0.0348699 0.034785
3.955 0.0345976 0.0345133
3.95 0.0343196 0.0342361
3.945 0.034051 0.0339681
3.94 0.0338063 0.0337239
3.935 0.0335993 0.0335172
3.93 0.0334424 0.0333605
3.925 0.0333461 0.0332643
3.92 0.0333188 0.0332369
3.915 0.0333663 0.0332842
3.91 0.0334916 0.033409
3.905 0.0336948 0.0336116
3.9 0.0339731 0.0338891
3.895 0.0343209 0.0342361
3.89 0.0347302 0.0346445
3.885 0.0351906 0.0351038
3.88 0.0356898 0.0356019
3.875 0.036214 0.036125
3.87 0.0367488 0.0366585
3.865 0.037279 0.0371876
3.86 0.0377898 0.0376973
3.855 0.038267 0.0381735
3.85 0.0386978 0.0386033
3.845 0.0390709 0.0389755
3.84 0.0393773 0.039281
3.835 0.0396101 0.0395132
3.83 0.0397656 0.0396682
3.825 0.0398426 0.0397448
3.82 0.039843 0.039745
3.815 0.0397714 0.0396734
3.81 0.0396354 0.0395375
3.805 0.0394448 0.0393472
3.8 0.0392115 0.0391143
3.795 0.0389492 0.0388526
3.79 0.0386727 0.0385767
3.785 0.0383973 0.038302
3.78 0.0381384 0.0380439
3.775 0.037911 0.0378171
3.77 0.0377288 0.0376355
3.765 0.0376038 0.0375111
3.76 0.0375462 0.0374538
3.755 0.0375635 0.0374712
3.75 0.0376605 0.0375682
3.745 0.0378391 0.0377465
3.74 0.0380982 0.038005
3.735 0.0384337 0.0383397
3.73 0.0388388 0.0387438
3.725 0.039304 0.0392078
3.72 0.0398178 0.0397203
3.715 0.0403668 0.0402677
3.71 0.0409364 0.0408357
3.705 0.0415111 0.0414088
3.7 0.0420754 0.0419715
3.695 0.042614 0.0425087
3.69 0.0431128 0.0430062
3.685 0.0435589 0.0434511
3.68 0.0439414 0.0438327
3.675 0.0442517 0.0441423
3.67 0.0444839 0.0443741
3.665 0.0446349 0.0445248
3.66 0.0447046 0.0445946
3.655 0.0446959 0.0445861
3.65 0.0446147 0.0445053
3.645 0.0444694 0.0443607
3.64 0.0442711 0.044163
3.635 0.0440327 0.0439253
3.63 0.0437687 0.0436621
3.625 0.0434948 0.0433889
3.62 0.0432268 0.0431215
3.615 0.0429807 0.0428759
3.61 0.0427715 0.042667
3.605 0.0426131 0.0425088
3.6 0.0425174 0.0424131
3.595 0.0424942 0.0423897
3.59 0.0425506 0.0424457
3.585 0.0426908 0.0425853
3.58 0.0429159 0.0428097
3.575 0.043224 0.043117
3.57 0.0436103 0.0435023
3.565 0.0440668 0.0439578
3.56 0.0445835 0.0444732
3.555 0.0451477 0.0450362
3.55 0.0457453 0.0456326
3.545 0.0463611 0.046247
3.54 0.0469789 0.0468635
3.535 0.0475827 0.0474661
3.53 0.048157 0.0480391
3.525 0.0486873 0.0485682
3.52 0.0491607 0.0490406
3.515 0.0495665 0.0494453
3.51 0.0498961 0.049774
3.505 0.0501441 0.0500212
3.5 0.0503077 0.0501842
3.495 0.0503874 0.0502635
3.49 0.0503866 0.0502624
3.485 0.0503119 0.0501876
3.48 0.0501724 0.0500481
3.475 0.0499797 0.0498557
3.47 0.0497474 0.0496238
3.465 0.0494907 0.0493677
3.46 0.0492257 0.0491033
3.455 0.0489689 0.0488472
3.45 0.0487365 0.0486155
3.445 0.048544 0.0484237
3.44 0.0484054 0.0482857
3.435 0.048333 0.0482136
3.43 0.0483363 0.0482173
3.425 0.0484227 0.0483037
3.42 0.0485961 0.0484769
3.415 0.0488576 0.0487379
3.41 0.0492049 0.0490845
3.405 0.0496328 0.0495114
3.4 0.0501333 0.0500106
3.395 0.0506956 0.0505714
3.39 0.0513068 0.0511809
3.385 0.0519524 0.0518247
3.38 0.0526165 0.0524869
3.375 0.0532826 0.0531511
3.37 0.0539344 0.053801
3.365 0.0545558 0.0544207
3.36 0.0551319 0.0549953
3.355 0.0556497 0.0555117
3.35 0.0560979 0.0559588
3.345 0.0564678 0.0563279
3.34 0.0567538 0.0566133
3.335 0.0569529 0.0568122
3.33 0.0570654 0.0569247
3.325 0.0570949 0.0569545
3.32 0.0570477 0.0569077
3.315 0.0569331 0.0567937
3.31 0.0567629 0.0566242
3.305 0.0565508 0.0564129
3.3 0.0563123 0.056175
3.295 0.0560637 0.0559271
3.29 0.0558219 0.0556858
3.285 0.0556036 0.0554678
3.28 0.0554246 0.0552891
3.275 0.0552996 0.0551641
3.27 0.0552413 0.0551056
3.265 0.05526 0.0551239
3.26 0.0553633 0.0552267
3.255 0.0555559 0.0554185
3.25 0.0558394 0.055701
3.245 0.0562119 0.0560725
3.24 0.0566688 0.0565282
3.235 0.0572021 0.0570602
3.23 0.0578015 0.0576582
3.225 0.0584541 0.0583095
3.22 0.0591455 0.0589994
3.215 0.0598596 0.059712
3.21 0.0605798 0.0604308
3.205 0.0612894 0.0611389
3.2 0.0619717 0.0618198
3.195 0.0626115 0.0624582
3.19 0.0631948 0.0630402
3.185 0.0637098 0.0635539
3.18 0.0641469 0.0639898
3.175 0.0644994 0.0643412
3.17 0.0647636 0.0646046
3.165 0.064939 0.0647792
3.16 0.0650281 0.0648677
3.155 0.0650366 0.0648758
3.15 0.064973 0.0648119
3.145 0.0648485 0.0646874
3.14 0.0646764 0.0645154
3.135 0.0644718 0.0643112
3.13 0.0642511 0.0640909
3.125 0.0640313 0.0638716
3.12 0.0638293 0.0636703
3.115 0.0636617 0.0635033
3.11 0.0635437 0.063386
3.105 0.0634891 0.0633318
3.1 0.0635093 0.0633524
3.095 0.0636131 0.0634563
3.09 0.0638067 0.0636497
3.085 0.0640927 0.0639354
3.08 0.0644711 0.064313
3.075 0.0649381 0.064779
3.07 0.0654874 0.0653269
3.065 0.0661095 0.0659474
3.06 0.0667926 0.0666286
3.055 0.0675228 0.0673567
3.05 0.0682846 0.0681164
3.045 0.0690616 0.0688911
3.04 0.0698368 0.0696639
3.035 0.0705933 0.0704182
3.03 0.071315 0.0711379
3.025 0.0719871 0.0718082
3.02 0.0725965 0.072416
3.015 0.0731322 0.0729504
3.01 0.073586 0.0734032
3.005 0.0739524 0.073769
3 0.0742289 0.0740452
2.995 0.0744163 0.0742326
2.99 0.0745185 0.074335
2.985 0.0745423 0.0743591
2.98 0.0744971 0.0743145
2.975 0.0743952 0.0742132
2.97 0.0742505 0.0740691
2.965 0.0740786 0.0738978
2.96 0.0738961 0.0737158
2.955 0.07372 0.0735401
2.95 0.0735674 0.0733876
2.945 0.0734542 0.0732744
2.94 0.0733954 0.0732154
2.935 0.073404 0.0732235
2.93 0.0734909 0.0733096
2.925 0.073664 0.0734819
2.92 0.0739287 0.0737455
2.915 0.074287 0.0741026
2.91 0.074738 0.0745523
2.905 0.0752775 0.0750903
2.9 0.0758983 0.0757096
2.895 0.0765907 0.0764004
2.89 0.0773425 0.0771505
2.885 0.0781395 0.077946
2.88 0.0789663 0.0787711
2.875 0.0798063 0.0796094
2.87 0.0806428 0.0804443
2.865 0.081459 0.0812589
2.86 0.0822393 0.0820375
2.855 0.082969 0.0827657
2.85 0.0836355 0.0834305
2.845 0.084228 0.0840215
2.84 0.0847387 0.0845308
2.835 0.0851623 0.084953
2.83 0.0854966 0.0852861
2.825 0.0857424 0.0855308
2.82 0.0859036 0.085691
2.815 0.085987 0.0857736
2.81 0.0860018 0.0857878
2.805 0.08596 0.0857456
2.8 0.0858751 0.0856607
2.795 0.0857626 0.0855482
2.79 0.0856385 0.0854243
2.785 0.0855196 0.0853058
2.78 0.0854225 0.0852091
2.775 0.085363 0.0851501
2.77 0.0853559 0.0851435
2.765 0.0854141 0.085202
2.76 0.0855485 0.0853367
2.755 0.0857675 0.0855556
2.75 0.0860765 0.0858644
2.745 0.0864783 0.0862655
2.74 0.0869724 0.0867587
2.735 0.0875553 0.0873404
2.73 0.0882209 0.0880044
2.725 0.0889601 0.0887416
2.72 0.0897617 0.0895409
2.715 0.0906123 0.0903891
2.71 0.0914973 0.0912714
2.705 0.0924008 0.0921722
2.7 0.0933067 0.0930753
2.695 0.0941987 0.0939647
2.69 0.0950613 0.0948247
2.685 0.0958799 0.095641
2.68 0.0966416 0.0964006
2.675 0.0973354 0.0970926
2.67 0.0979525 0.0977084
2.665 0.0984869 0.0982417
2.66 0.0989352 0.0986894
2.655 0.099297 0.0990509
2.65 0.0995747 0.0993285
2.645 0.0997735 0.0995274
2.64 0.0999012 0.0996554
2.635 0.099968 0.0997226
2.63 0.099986 0.0997411
2.625 0.0999692 0.0997247
2.62 0.0999325 0.0996883
2.615 0.0998916 0.0996475
2.61 0.0998625 0.0996183
2.605 0.0998606 0.0996161
2.6 0.0999007 0.0996556
2.595 0.0999961 0.0997502
2.59 0.100159 0.0999116
2.585 0.100398 0.100149
2.58 0.10072 0.10047
2.575 0.101131 0.100879
2.57 0.101631 0.101378
2.565 0.10222 0.101965
2.56 0.102893 0.102637
2.555 0.103645 0.103386
2.55 0.104466 0.104205
2.545 0.105345 0.105082
2.54 0.106269 0.106005
2.535 0.107225 0.106959
2.53 0.108197 0.10793
2.525 0.109171 0.108902
2.52 0.110132 0.10986
2.515 0.111064 0.11079
2.51 0.111954 0.111679
2.505 0.112791 0.112514
2.5 0.113564 0.113286
2.495 0.114266 0.113985
2.49 0.114891 0.114608
2.485 0.115435 0.11515
2.48 0.115898 0.115611
2.475 0.116282 0.115994
2.47 0.116592 0.116302
2.465 0.116835 0.116544
2.46 0.117019 0.116727
2.455 0.117157 0.116864
2.45 0.117259 0.116965
2.445 0.11734 0.117046
2.44 0.117415 0.11712
2.435 0.117496 0.117202
2.43 0.1176 0.117305
2.425 0.117739 0.117444
2.42 0.117925 0.117631
2.415 0.118171 0.117876
2.41 0.118484 0.11819
2.405 0.118873 0.118579
2.4 0.119342 0.119047
2.395 0.119894 0.119599
2.39 0.120529 0.120232
2.385 0.121245 0.120946
2.38 0.122036 0.121735
2.375 0.122895 0.122593
2.37 0.123815 0.123509
2.365 0.124783 0.124475
2.36 0.125789 0.125478
2.355 0.126819 0.126505
2.35 0.127861 0.127543
2.345 0.1289 0.128579
2.34 0.129923 0.129599
2.335 0.130919 0.130592
2.33 0.131875 0.131545
2.325 0.132781 0.132449
2.32 0.133629 0.133295
2.315 0.134413 0.134078
2.31 0.135128 0.134791
2.305 0.135772 0.135434
2.3 0.136345 0.136006
2.295 0.136848 0.136509
2.29 0.137287 0.136947
2.285 0.137666 0.137326
2.28 0.137995 0.137655
2.275 0.138283 0.137943
2.27 0.138539 0.138199
2.265 0.138777 0.138437
2.26 0.139008 0.138667
2.255 0.139243 0.138902
2.25 0.139497 0.139154
2.245 0.139779 0.139436
2.24 0.140101 0.139756
2.235 0.140473 0.140126
2.23 0.140902 0.140553
2.225 0.141394 0.141044
2.22 0.141956 0.141603
2.215 0.142589 0.142234
2.21 0.143294 0.142937
2.205 0.14407 0.143711
2.2 0.144914 0.144552
2.195 0.14582 0.145456
2.19 0.146782 0.146416
2.185 0.147792 0.147424
2.18 0.148841 0.14847
2.175 0.149918 0.149545
2.17 0.151013 0.150638
2.165 0.152115 0.151738
2.16 0.153213 0.152834
2.155 0.154296 0.153915
2.15 0.155354 0.154971
2.145 0.15638 0.155994
2.14 0.157364 0.156976
2.135 0.1583 0.15791
2.13 0.159184 0.158792
2.125 0.160012 0.159617
2.12 0.160783 0.160386
2.115 0.161497 0.161097
2.11 0.162155 0.161752
2.105 0.16276 0.162356
2.1 0.163319 0.162912
2.095 0.163836 0.163427
2.09 0.164319 0.163909
2.085 0.164777 0.164364
2.08 0.165217 0.164803
2.075 0.165649 0.165234
2.07 0.166083 0.165667
2.065 0.166528 0.16611
2.06 0.166992 0.166574
2.055 0.167485 0.167066
2.05 0.168013 0.167593
2.045 0.168584 0.168163
2.04 0.169202 0.16878
2.035 0.169871 0.169449
2.03 0.170596 0.170172
2.025 0.171376 0.170951
2.02 0.172212 0.171786
2.015 0.173102 0.172674
2.01 0.174044 0.173614
2.005 0.175034 0.174602
2 0.176066 0.175631
1.995 0.177135 0.176697
1.99 0.178233 0.177792
1.985 0.179354 0.17891
1.98 0.18049 0.180042
1.975 0.181633 0.181181
1.97 0.182775 0.18232
1.965 0.183909 0.183451
1.96 0.185028 0.184566
1.955 0.186125 0.185661
1.95 0.187196 0.186729
1.945 0.188236 0.187765
1.94 0.18924 0.188767
1.935 0.190206 0.189731
1.93 0.191133 0.190656
1.925 0.192021 0.191542
1.92 0.192869 0.192389
1.915 0.19368 0.193199
1.91 0.194457 0.193975
1.905 0.195203 0.194719
1.9 0.195922 0.195437
1.895 0.196619 0.196133
1.89 0.1973 0.196813
1.885 0.19797 0.197482
1.88 0.198635 0.198145
1.875 0.199301 0.19881
1.87 0.199974 0.199481
1.865 0.200659 0.200165
1.86 0.201362 0.200865
1.855 0.202087 0.201588
1.85 0.202838 0.202337
1.845 0.203619 0.203115
1.84 0.204432 0.203925
1.835 0.205279 0.204769
1.83 0.206161 0.205649
1.825 0.207078 0.206563
1.82 0.20803 0.207512
1.815 0.209015 0.208494
1.81 0.210032 0.209508
1.805 0.211077 0.210551
1.8 0.212148 0.211619
1.795 0.213241 0.212709
1.79 0.214351 0.213817
1.785 0.215475 0.214939
1.78 0.216609 0.21607
1.775 0.217748 0.217207
1.77 0.218887 0.218344
1.765 0.220023 0.219477
1.76 0.221152 0.220604
1.755 0.222271 0.22172
1.75 0.223375 0.222822
1.745 0.224463 0.223907
1.74 0.225532 0.224974
1.735 0.226582 0.226021
1.73 0.22761 0.227046
1.725 0.228616 0.22805
1.72 0.229601 0.229032
1.715 0.230564 0.229992
1.71 0.231507 0.230933
1.705 0.232431 0.231854
1.7 0.233338 0.232758
1.695 0.234229 0.233646
1.69 0.235107 0.234522
1.685 0.235975 0.235387
1.68 0.236834 0.236244
1.675 0.237688 0.237095
1.67 0.238539 0.237944
1.665 0.23939 0.238792
1.66 0.240242 0.239643
1.655 0.241099 0.240497
1.65 0.241961 0.241357
1.645 0.242832 0.242225
1.64 0.243711 0.243103
1.635 0.2446 0.24399
1.63 0.245501 0.244889
1.625 0.246413 0.245799
1.62 0.247337 0.246721
1.615 0.248272 0.247654
1.61 0.249218 0.248598
1.605 0.250175 0.249552
1.6 0.251141 0.250516
1.595 0.252115 0.251488
1.59 0.253096 0.252466
1.585 0.254082 0.25345
1.58 0.255072 0.254438
1.575 0.256064 0.255427
1.57 0.257056 0.256416
1.565 0.258046 0.257403
1.56 0.259033 0.258387
1.555 0.260014 0.259366
1.55 0.260989 0.260339
1.545 0.261956 0.261302
1.54 0.262912 0.262256
1.535 0.263858 0.263199
1.53 0.264792 0.26413
1.525 0.265712 0.265048
1.52 0.266618 0.265951
1.515 0.267509 0.26684
1.51 0.268385 0.267714
1.505 0.269245 0.268571
1.5 0.270089 0.269413
1.495 0.270917 0.270238
1.49 0.271728 0.271047
1.485 0.272522 0.27184
1.48 0.273301 0.272616
1.475 0.274063 0.273376
1.47 0.274808 0.27412
1.465 0.275538 0.274847
1.46 0.276252 0.275559
1.455 0.27695 0.276256
1.45 0.277633 0.276936
1.445 0.2783 0.277602
1.44 0.278952 0.278251
1.435 0.279588 0.278885
1.43 0.280208 0.279504
1.425 0.280813 0.280106
1.42 0.281401 0.280693
1.415 0.281973 0.281263
1.41 0.282528 0.281816
1.405 0.283066 0.282352
1.4 0.283586 0.28287
1.395 0.284087 0.283369
1.39 0.284569 0.283849
1.385 0.28503 0.284309
1.38 0.28547 0.284747
1.375 0.285888 0.285164
1.37 0.286284 0.285557
1.365 0.286654 0.285926
1.36 0.287 0.28627
1.355 0.287319 0.286588
1.35 0.287611 0.286878
1.345 0.287874 0.28714
1.34 0.288107 0.287371
1.335 0.288308 0.287571
1.33 0.288477 0.287739
1.325 0.288613 0.287873
1.32 0.288713 0.287972
1.315 0.288777 0.288035
1.31 0.288803 0.28806
1.305 0.28879 0.288046
1.3 0.288737 0.287992
1.295 0.288643 0.287897
1.29 0.288505 0.287759
1.285 0.288324 0.287576
1.28 0.288096 0.287349
1.275 0.287822 0.287074
1.27 0.2875 0.286751
1.265 0.287129 0.286379
1.26 0.286706 0.285956
1.255 0.286231 0.285481
1.25 0.285703 0.284953
1.245 0.285119 0.284369
1.24 0.284479 0.283729
1.235 0.283781 0.283031
1.23 0.283024 0.282275
1.225 0.282207 0.281457
1.22 0.281327 0.280578
1.215 0.280383 0.279634
1.21 0.279374 0.278626
1.205 0.278299 0.277551
1.2 0.277155 0.276408
1.195 0.275941 0.275196
1.19 0.274656 0.273912
1.185 0.273299 0.272556
1.18 0.271867 0.271125
1.175 0.270359 0.269618
1.17 0.268773 0.268034
1.165 0.267109 0.266371
1.16 0.265363 0.264628
1.155 0.263536 0.262803
1.15 0.261625 0.260894
1.145 0.259629 0.2589
1.14 0.257546 0.256819
1.135 0.255375 0.254651
1.13 0.253115 0.252394
1.125 0.250763 0.250045
1.12 0.24832 0.247605
1.115 0.245783 0.245071
1.11 0.243151 0.242443
1.105 0.240424 0.239718
1.1 0.237599 0.236897
1.095 0.234676 0.233978
1.09 0.231654 0.23096
1.085 0.228532 0.227842
1.08 0.225309 0.224624
1.075 0.221985 0.221304
1.07 0.218558 0.217882
1.065 0.215028 0.214357
1.06 0.211396 0.210729
1.055 0.207659 0.206998
1.05 0.203819 0.203163
1.045 0.199875 0.199224
1.04 0.195827 0.195182
1.035 0.191675 0.191036
1.03 0.18742 0.186786
1.025 0.183061 0.182434
1.02 0.178601 0.17798
1.015 0.174038 0.173424
1.01 0.169375 0.168767
1.005 0.164612 0.164011
1 0.15975 0.159156
0.995 0.154791 0.154204
0.99 0.149737 0.149156
0.985 0.144588 0.144015
0.98 0.139348 0.138782
0.975 0.134017 0.133458
0.97 0.128599 0.128048
0.965 0.123095 0.122552
0.96 0.117509 0.116973
0.955 0.111843 0.111315
0.95 0.1061 0.105579
0.945 0.100283 0.0997704
0.94 0.094396 0.0938911
0.935 0.088442 0.0879451
0.93 0.0824248 0.0819359
0.925 0.0763485 0.0758675
0.92 0.070217 0.0697439
0.915 0.0640346 0.0635695
0.91 0.0578057 0.0573485
0.905 0.0515349 0.0510855
0.9 0.0452269 0.0447854
0.895 0.0388866 0.0384528
0.89 0.0325191 0.032093
0.885 0.0261296 0.0257111
0.88 0.0197234 0.0193124
0.875 0.0133059 0.0129023
0.87 0.00688279 0.00648639
0.865 0.000459709 7.04208e-05
0.86 -0.00595751 -0.00633985
0.855 -0.0123629 -0.0127385
0.85 -0.0187506 -0.0191196
0.845 -0.0251144 -0.025477
0.84 -0.0314482 -0.0318045
0.835 -0.0377457 -0.0380961
0.83 -0.0440006 -0.0443453
0.825 -0.0502067 -0.050546
0.82 -0.0563576 -0.0566917
0.815 -0.062447 -0.062776
0.81 -0.0684683 -0.0687927
0.805 -0.0744153 -0.0747354
0.8 -0.0802816 -0.0805976
0.795 -0.0860608 -0.086373
0.79 -0.0917466 -0.0920554
0.785 -0.0973327 -0.0976385
0.78 -0.102813 -0.103116
0.775 -0.108181 -0.108482
0.77 -0.113432 -0.11373
0.765 -0.118558 -0.118855
0.76 -0.123555 -0.123851
0.755 -0.128416 -0.128711
0.75 -0.133136 -0.133431
0.745 -0.13771 -0.138004
0.74 -0.142132 -0.142427
0.735 -0.146398 -0.146693
0.73 -0.150502 -0.150798
0.725 -0.15444 -0.154738
0.72 -0.158208 -0.158507
0.715 -0.161801 -0.162102
0.71 -0.165216 -0.16552
0.705 -0.168448 -0.168755
0.7 -0.171496 -0.171805
0.695 -0.174354 -0.174667
0.69 -0.177022 -0.177339
0.685 -0.179496 -0.179817
0.68 -0.181774 -0.1821
0.675 -0.183856 -0.184186
0.67 -0.185738 -0.186073
0.665 -0.187422 -0.187762
0.66 -0.188905 -0.18925
0.655 -0.190187 -0.190539
0.65 -0.19127 -0.191627
0.645 -0.192153 -0.192517
0.64 -0.192838 -0.193208
0.635 -0.193327 -0.193702
0.63 -0.19362 -0.194001
0.625 -0.19372 -0.194108
0.62 -0.19363 -0.194025
0.615 -0.193354 -0.193755
0.61 -0.192894 -0.193301
0.605 -0.192255 -0.192668
0.6 -0.19144 -0.19186
0.595 -0.190455 -0.190882
0.59 -0.189306 -0.189738
0.585 -0.187996 -0.188434
0.58 -0.186532 -0.186976
0.575 -0.18492 -0.18537
0.57 -0.183167 -0.183622
0.565 -0.181279 -0.18174
0.56 -0.179264 -0.179729
0.555 -0.177127 -0.177597
0.55 -0.174877 -0.175351
0.545 -0.172522 -0.172999
0.54 -0.170068 -0.170549
0.535 -0.167524 -0.168008
0.53 -0.164897 -0.165384
0.525 -0.162196 -0.162685
0.52 -0.159428 -0.15992
0.515 -0.156602 -0.157095
0.51 -0.153724 -0.154218
0.505 -0.150804 -0.151299
0.5 -0.147848 -0.148343
0.495 -0.144863 -0.145358
0.49 -0.141858 -0.142353
0.485 -0.13884 -0.139333
0.48 -0.135814 -0.136307
0.475 -0.132789 -0.133279
0.47 -0.129769 -0.130258
0.465 -0.126762 -0.127248
0.46 -0.123772 -0.124255
0.455 -0.120805 -0.121285
0.45 -0.117866 -0.118343
0.445 -0.11496 -0.115432
0.44 -0.11209 -0.112558
0.435 -0.10926 -0.109724
0.43 -0.106474 -0.106934
0.425 -0.103734 -0.104189
0.42 -0.101044 -0.101494
0.415 -0.0984045 -0.0988489
0.41 -0.095818 -0.0962569
0.405 -0.0932857 -0.0937189
0.4 -0.0908084 -0.0912358
0.395 -0.0883869 -0.0888083
0.39 -0.0860212 -0.0864365
0.385 -0.0837112 -0.0841204
0.38 -0.0814567 -0.0818595
0.375 -0.0792567 -0.0796532
0.37 -0.0771105 -0.0775005
0.365 -0.0750168 -0.0754003
0.36 -0.0729743 -0.0733512
0.355 -0.0709813 -0.0713515
0.35 -0.0690362 -0.0693997
0.345 -0.0671372 -0.0674939
0.34 -0.0652823 -0.0656322
0.335 -0.0634696 -0.0638127
0.33 -0.0616971 -0.0620333
0.325 -0.0599628 -0.0602921
0.32 -0.0582647 -0.0585871
0.315 -0.056601 -0.0569163
0.31 -0.0549697 -0.055278
0.305 -0.0533691 -0.0536702
0.3 -0.0517974 -0.0520915
0.295 -0.0502532 -0.05054
0.29 -0.0487349 -0.0490145
0.285 -0.0472413 -0.0475136
0.28 -0.0457712 -0.0460362
0.275 -0.0443234 -0.0445811
0.27 -0.0428972 -0.0431475
0.265 -0.0414918 -0.0417346
0.26 -0.0401064 -0.0403418
0.255 -0.0387407 -0.0389686
0.25 -0.0373941 -0.0376146
0.245 -0.0360666 -0.0362796
0.24 -0.0347578 -0.0349634
0.235 -0.0334678 -0.0336659
0.23 -0.0321965 -0.0323872
0.225 -0.0309441 -0.0311275
0.22 -0.0297107 -0.0298868
0.215 -0.0284966 -0.0286655
0.21 -0.0273021 -0.0274638
0.205 -0.0261275 -0.0262821
0.2 -0.0249732 -0.0251208
0.195 -0.0238396 -0.0239803
0.19 -0.0227271 -0.022861
0.185 -0.0216361 -0.0217634
0.18 -0.0205672 -0.0206879
0.175 -0.0195208 -0.0196351
0.17 -0.0184973 -0.0186054
0.165 -0.0174972 -0.0175991
0.16 -0.016521 -0.0166169
0.155 -0.015569 -0.0156592
0.15 -0.0146418 -0.0147263
0.145 -0.0137397 -0.0138187
0.14 -0.0128631 -0.0129369
0.135 -0.0120125 -0.0120811
0.13 -0.0111884 -0.011252
0.125 -0.0103911 -0.01045
0.12 -0.00962149 -0.0096758
0.115 -0.00888041 -0.00893035
0.11 -0.00816934 -0.00821511
0.105 -0.00749069 -0.0075325
0.1 -0.00684836 -0.00688646
0.095 -0.00624836 -0.00628302
0.09 -0.00569897 -0.0057305
0.085 -0.00520967 -0.00523841
0.08 -0.00478791 -0.00481421
0.075 -0.0044332 -0.00445741
0.07 -0.00412963 -0.004152
0.065 -0.00384027 -0.00386085
0.06 -0.00350895 -0.00352753
0.055 -0.00307425 -0.00309037
0.05 -0.00249462 -0.00250759
0.045 -0.00177402 -0.00178318
0.04 -0.000972355 -0.000977366
0.035 -0.000196936 -0.00019795
0.03 0.000406168 0.000408258
0.025 0.000664458 0.000667877
0.02 0.000489658 0.000492177
0.015 0.00013127 0.000131945
0.01 3.21286e-06 3.2294e-06
0.005 1.79789e-11 1.80714e-11
-1.63468e-13 6.44456e-42 6.47772e-42


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1ClassicOneLoop/DeltaGammaFX_0_OneLoopFRG.txt <==
9.995 0.00229583 0.00229022
9.99 0.00220801 0.0022026
9.985 0.00212642 0.00212121
9.98 0.00205441 0.00204938
9.975 0.00199493 0.00199005
9.97 0.00195048 0.0019457
9.965 0.00192291 0.00191821
9.96 0.00191347 0.00190879
9.955 0.00192266 0.00191796
9.95 0.00195028 0.0019455
9.945 0.00199539 0.00199051
9.94 0.00205641 0.00205138
9.935 0.00213111 0.0021259
9.93 0.00221675 0.00221133
9.925 0.00231016 0.00230451
9.92 0.00240788 0.00240199
9.915 0.00250627 0.00250013
9.91 0.00260165 0.00259528
9.905 0.00269047 0.00268388
9.9 0.00276941 0.00276263
9.895 0.00283552 0.00282858
9.89 0.00288636 0.00287929
9.885 0.00292003 0.00291288
9.88 0.00293533 0.00292814
9.875 0.00293175 0.00292457
9.87 0.00290952 0.0029024
9.865 0.00286959 0.00286257
9.86 0.00281364 0.00280675
9.855 0.00274394 0.00273723
9.85 0.00266335 0.00265683
9.845 0.00257513 0.00256883
9.84 0.00248289 0.00247681
9.835 0.00239036 0.00238451
9.83 0.00230133 0.0022957
9.825 0.00221944 0.00221401
9.82 0.00214805 0.00214279
9.815 0.0020901 0.00208499
9.81 0.00204803 0.00204302
9.805 0.00202364 0.00201869
9.8 0.00201803 0.0020131
9.795 0.00203159 0.00202662
9.79 0.00206394 0.00205889
9.785 0.00211398 0.00210881
9.78 0.00217994 0.0021746
9.775 0.0022594 0.00225387
9.77 0.00234946 0.00234371
9.765 0.00244678 0.00244079
9.76 0.00254774 0.0025415
9.755 0.00264859 0.00264211
9.75 0.00274557 0.00273885
9.745 0.00283505 0.00282811
9.74 0.00291371 0.00290658
9.735 0.0029786 0.00297131
9.73 0.00302732 0.00301991
9.725 0.00305809 0.0030506
9.72 0.00306979 0.00306228
9.715 0.00306209 0.00305459
9.71 0.00303537 0.00302794
9.705 0.00299077 0.00298345
9.7 0.00293016 0.00292299
9.695 0.00285601 0.00284902
9.69 0.00277136 0.00276458
9.685 0.00267965 0.0026731
9.68 0.00258464 0.00257831
9.675 0.00249019 0.00248409
9.67 0.00240017 0.00239429
9.665 0.00231826 0.00231259
9.66 0.00224786 0.00224236
9.655 0.00219188 0.00218652
9.65 0.00215268 0.00214741
9.645 0.00213196 0.00212675
9.64 0.00213071 0.0021255
9.635 0.00214914 0.00214388
9.63 0.0021867 0.00218135
9.625 0.00224209 0.00223661
9.62 0.00231335 0.00230769
9.615 0.00239787 0.002392
9.61 0.00249254 0.00248644
9.605 0.00259387 0.00258752
9.6 0.00269808 0.00269148
9.595 0.0028013 0.00279445
9.59 0.00289969 0.00289259
9.585 0.00298957 0.00298225
9.58 0.00306759 0.00306008
9.575 0.00313084 0.00312318
9.57 0.003177 0.00316923
9.565 0.00320437 0.00319653
9.56 0.003212 0.00320414
9.555 0.00319969 0.00319187
9.55 0.00316804 0.00316029
9.545 0.00311838 0.00311075
9.54 0.00305279 0.00304532
9.535 0.00297395 0.00296667
9.53 0.0028851 0.00287804
9.525 0.00278986 0.00278304
9.52 0.00269214 0.00268555
9.515 0.00259592 0.00258957
9.51 0.00250516 0.00249903
9.505 0.00242359 0.00241766
9.5 0.0023546 0.00234883
9.495 0.00230105 0.00229542
9.49 0.00226524 0.0022597
9.485 0.00224874 0.00224324
9.48 0.00225238 0.00224687
9.475 0.0022762 0.00227063
9.47 0.00231945 0.00231377
9.465 0.00238062 0.0023748
9.46 0.00245753 0.00245152
9.455 0.00254737 0.00254114
9.45 0.00264683 0.00264035
9.445 0.00275223 0.0027455
9.44 0.00285966 0.00285266
9.435 0.00296512 0.00295786
9.43 0.00306468 0.00305718
9.425 0.00315463 0.00314691
9.42 0.00323162 0.00322371
9.415 0.00329279 0.00328474
9.41 0.0033359 0.00332773
9.405 0.00335937 0.00335115
9.4 0.00336241 0.00335418
9.395 0.00334502 0.00333683
9.39 0.00330799 0.00329989
9.385 0.00325289 0.00324493
9.38 0.00318202 0.00317423
9.375 0.00309828 0.0030907
9.37 0.00300512 0.00299776
9.365 0.00290635 0.00289924
9.36 0.00280602 0.00279915
9.355 0.00270825 0.00270162
9.35 0.00261706 0.00261065
9.345 0.00253622 0.00253001
9.34 0.00246909 0.00246305
9.335 0.00241851 0.00241259
9.33 0.00238664 0.0023808
9.325 0.00237492 0.00236911
9.32 0.00238401 0.00237818
9.315 0.00241375 0.00240785
9.31 0.00246317 0.00245714
9.305 0.00253054 0.00252435
9.3 0.00261344 0.00260704
9.295 0.00270883 0.0027022
9.29 0.00281321 0.00280633
9.285 0.00292272 0.00291556
9.28 0.00303328 0.00302586
9.275 0.00314079 0.0031331
9.27 0.00324124 0.00323331
9.265 0.0033309 0.00332275
9.26 0.00340643 0.00339809
9.255 0.00346503 0.00345655
9.25 0.00350455 0.00349598
9.245 0.00352359 0.00351497
9.24 0.00352152 0.00351291
9.235 0.00349856 0.00349
9.23 0.00345572 0.00344726
9.225 0.00339482 0.00338651
9.22 0.00331839 0.00331027
9.215 0.00322958 0.00322168
9.21 0.00313204 0.00312438
9.205 0.00302979 0.00302237
9.2 0.00292701 0.00291985
9.195 0.00282795 0.00282103
9.19 0.0027367 0.00273
9.185 0.00265703 0.00265053
9.18 0.0025923 0.00258595
9.175 0.00254523 0.002539
9.17 0.00251789 0.00251173
9.165 0.00251155 0.00250541
9.16 0.00252667 0.00252049
9.155 0.00256286 0.00255659
9.15 0.00261893 0.00261252
9.145 0.00269289 0.00268631
9.14 0.00278209 0.00277528
9.135 0.00288324 0.00287619
9.13 0.00299264 0.00298532
9.125 0.00310623 0.00309863
9.12 0.0032198 0.00321193
9.115 0.00332913 0.00332098
9.11 0.00343015 0.00342175
9.105 0.00351909 0.00351048
9.1 0.00359268 0.00358388
9.095 0.00364817 0.00363925
9.09 0.00368357 0.00367456
9.085 0.00369762 0.00368858
9.08 0.00368992 0.00368089
9.075 0.00366089 0.00365193
9.07 0.00361182 0.00360298
9.065 0.00354477 0.0035361
9.06 0.00346255 0.00345407
9.055 0.00336853 0.00336029
9.05 0.0032666 0.00325861
9.045 0.00316096 0.00315323
9.04 0.00305596 0.00304848
9.035 0.00295593 0.0029487
9.03 0.00286503 0.00285802
9.025 0.00278704 0.00278022
9.02 0.00272526 0.00271859
9.015 0.00268232 0.00267575
9.01 0.00266013 0.00265362
9.005 0.00265978 0.00265327
9 0.00268152 0.00267496
8.995 0.00272471 0.00271804
8.99 0.00278789 0.00278107
8.985 0.00286883 0.00286181
8.98 0.00296459 0.00295734
8.975 0.00307168 0.00306417
8.97 0.00318615 0.00317836
8.965 0.00330377 0.00329568
8.96 0.00342016 0.00341179
8.955 0.00353102 0.00352238
8.95 0.00363221 0.00362332
8.945 0.00371999 0.00371088
8.94 0.0037911 0.00378182
8.935 0.00384293 0.00383353
8.93 0.00387362 0.00386414
8.925 0.00388212 0.00387262
8.92 0.00386823 0.00385877
8.915 0.00383266 0.00382328
8.91 0.00377695 0.00376771
8.905 0.00370345 0.00369439
8.9 0.00361522 0.00360637
8.895 0.00351591 0.00350731
8.89 0.00340962 0.00340128
8.885 0.00330075 0.00329268
8.88 0.0031938 0.00318598
8.875 0.00309319 0.00308562
8.87 0.00300313 0.00299578
8.865 0.00292737 0.00292021
8.86 0.00286915 0.00286213
8.855 0.00283097 0.00282405
8.85 0.00281459 0.0028077
8.845 0.00282088 0.00281397
8.84 0.00284983 0.00284285
8.835 0.00290055 0.00289345
8.83 0.0029713 0.00296403
8.825 0.00305958 0.00305209
8.82 0.00316216 0.00315443
8.815 0.00327531 0.0032673
8.81 0.00339486 0.00338655
8.805 0.00351637 0.00350777
8.8 0.00363536 0.00362646
8.795 0.0037474 0.00373823
8.79 0.00384833 0.00383891
8.785 0.00393442 0.00392479
8.78 0.0040025 0.0039927
8.775 0.00405007 0.00404016
8.77 0.00407545 0.00406548
8.765 0.00407781 0.00406783
8.76 0.0040572 0.00404728
8.755 0.00401461 0.00400479
8.75 0.00395188 0.00394221
8.745 0.00387164 0.00386217
8.74 0.00377725 0.00376801
8.735 0.00367261 0.00366363
8.73 0.00356207 0.00355335
8.725 0.00345019 0.00344175
8.72 0.00334162 0.00333345
8.715 0.00324088 0.00323295
8.71 0.00315219 0.00314448
8.705 0.00307928 0.00307174
8.7 0.00302527 0.00301787
8.695 0.00299255 0.00298523
8.69 0.00298265 0.00297536
8.685 0.00299623 0.00298889
8.68 0.00303299 0.00302557
8.675 0.00309178 0.00308421
8.67 0.00317054 0.00316278
8.665 0.00326647 0.00325848
8.66 0.00337609 0.00336783
8.655 0.00349538 0.00348683
8.65 0.00361995 0.00361109
8.645 0.00374519 0.00373603
8.64 0.00386647 0.00385701
8.635 0.0039793 0.00396956
8.63 0.00407948 0.0040695
8.625 0.00416333 0.00415314
8.62 0.00422776 0.00421742
8.615 0.00427045 0.00426
8.61 0.0042899 0.0042794
8.605 0.00428552 0.00427503
8.6 0.00425767 0.00424725
8.595 0.00420761 0.00419731
8.59 0.0041375 0.00412737
8.585 0.00405029 0.00404038
8.58 0.00394962 0.00393995
8.575 0.00383967 0.00383028
8.57 0.00372502 0.00371591
8.565 0.00361042 0.00360159
8.56 0.00350065 0.00349209
8.555 0.0034003 0.00339198
8.55 0.00331357 0.00330547
8.545 0.00324417 0.00323623
8.54 0.00319509 0.00318727
8.535 0.00316854 0.00316078
8.53 0.00316583 0.00315808
8.525 0.00318735 0.00317955
8.52 0.00323254 0.00322463
8.515 0.0032999 0.00329182
8.51 0.00338708 0.0033788
8.505 0.00349097 0.00348243
8.5 0.00360778 0.00359895
8.495 0.00373324 0.00372411
8.49 0.00386273 0.00385328
8.485 0.00399147 0.0039817
8.48 0.00411469 0.00410462
8.475 0.00422784 0.0042175
8.47 0.00432674 0.00431615
8.465 0.00440774 0.00439695
8.46 0.00446789 0.00445696
8.455 0.00450503 0.00449401
8.45 0.00451791 0.00450686
8.445 0.00450622 0.00449519
8.44 0.00447059 0.00445965
8.435 0.00441263 0.00440183
8.43 0.00433482 0.00432422
8.425 0.00424045 0.00423007
8.42 0.00413345 0.00412333
8.415 0.00401828 0.00400845
8.41 0.00389975 0.00389021
8.405 0.00378279 0.00377353
8.4 0.00367229 0.0036633
8.395 0.00357289 0.00356415
8.39 0.0034888 0.00348026
8.385 0.00342362 0.00341524
8.38 0.00338021 0.00337194
8.375 0.00336057 0.00335235
8.37 0.00336578 0.00335754
8.365 0.00339592 0.00338761
8.36 0.00345012 0.00344168
8.355 0.00352656 0.00351793
8.35 0.00362255 0.00361368
8.345 0.00373464 0.0037255
8.34 0.00385876 0.00384932
8.335 0.00399036 0.0039806
8.33 0.00412461 0.00411452
8.325 0.00425655 0.00424613
8.32 0.00438131 0.00437059
8.315 0.00449427 0.00448328
8.31 0.00459129 0.00458005
8.305 0.00466879 0.00465737
8.3 0.00472399 0.00471243
8.295 0.00475492 0.00474328
8.29 0.00476059 0.00474894
8.285 0.00474098 0.00472938
8.28 0.00469708 0.00468559
8.275 0.00463082 0.00461949
8.27 0.00454504 0.00453392
8.265 0.00444336 0.00443249
8.26 0.00433004 0.00431944
8.255 0.0042098 0.0041995
8.25 0.00408769 0.00407768
8.245 0.00396879 0.00395908
8.24 0.00385811 0.00384867
8.235 0.00376031 0.00375111
8.23 0.00367957 0.00367056
8.225 0.00361937 0.00361052
8.22 0.00358242 0.00357365
8.215 0.00357047 0.00356173
8.21 0.00358433 0.00357556
8.205 0.00362376 0.00361489
8.2 0.00368756 0.00367853
8.195 0.00377354 0.00376431
8.19 0.00387868 0.00386919
8.185 0.00399918 0.0039894
8.18 0.00413068 0.00412057
8.175 0.00426835 0.0042579
8.17 0.00440713 0.00439635
8.165 0.00454192 0.0045308
8.16 0.00466773 0.00465631
8.155 0.00477995 0.00476825
8.15 0.00487445 0.00486252
8.145 0.00494778 0.00493567
8.14 0.00499731 0.00498509
8.135 0.00502135 0.00500906
8.13 0.00501917 0.00500688
8.125 0.00499108 0.00497887
8.12 0.00493842 0.00492634
8.115 0.00486351 0.00485161
8.11 0.00476953 0.00475786
8.105 0.00466047 0.00464906
8.1 0.00454089 0.00452978
8.095 0.00441581 0.00440501
8.09 0.00429048 0.00427998
8.085 0.00417014 0.00415994
8.08 0.00405989 0.00404996
8.075 0.0039644 0.0039547
8.07 0.00388778 0.00387826
8.065 0.00383338 0.003824
8.06 0.00380369 0.00379438
8.055 0.00380023 0.00379093
8.05 0.00382348 0.00381412
8.045 0.00387287 0.00386339
8.04 0.00394682 0.00393717
8.035 0.0040428 0.00403291
8.03 0.00415739 0.00414722
8.025 0.00428647 0.00427598
8.02 0.00442534 0.00441452
8.015 0.00456894 0.00455776
8.01 0.00471197 0.00470044
8.005 0.00484919 0.00483733
8 0.00497555 0.00496337
7.995 0.0050864 0.00507395
7.99 0.0051777 0.00516503
7.985 0.00524614 0.0052333
7.98 0.0052893 0.00527636
7.975 0.00530575 0.00529276
7.97 0.00529508 0.00528212
7.965 0.00525796 0.00524509
7.96 0.0051961 0.00518339
7.955 0.00511222 0.00509971
7.95 0.00500988 0.00499762
7.945 0.00489342 0.00488144
7.94 0.00476773 0.00475606
7.935 0.0046381 0.00462676
7.93 0.00450999 0.00449895
7.925 0.00438879 0.00437805
7.92 0.00427965 0.00426918
7.915 0.00418723 0.00417699
7.91 0.00411555 0.00410548
7.905 0.00406779 0.00405784
7.9 0.00404622 0.00403632
7.895 0.00405205 0.00404214
7.89 0.00408544 0.00407544
7.885 0.00414544 0.0041353
7.88 0.00423009 0.00421974
7.875 0.00433646 0.00432585
7.87 0.00446077 0.00444985
7.865 0.00459853 0.00458728
7.86 0.00474474 0.00473313
7.855 0.00489405 0.00488208
7.85 0.005041 0.00502866
7.845 0.00518018 0.00516751
7.84 0.0053065 0.00529351
7.835 0.00541533 0.00540208
7.83 0.00550272 0.00548925
7.825 0.00556553 0.00555191
7.82 0.00560159 0.00558788
7.815 0.00560975 0.00559603
7.81 0.00558997 0.00557629
7.805 0.0055433 0.00552973
7.8 0.00547185 0.00545846
7.795 0.00537873 0.00536557
7.79 0.00526792 0.00525503
7.785 0.00514411 0.00513153
7.78 0.00501254 0.00500027
7.775 0.00487873 0.0048668
7.77 0.00474836 0.00473674
7.765 0.00462694 0.00461562
7.76 0.00451965 0.00450859
7.755 0.00443113 0.00442028
7.75 0.00436525 0.00435457
7.745 0.00432502 0.00431444
7.74 0.00431243 0.00430187
7.735 0.00432837 0.00431777
7.73 0.00437262 0.00436193
7.725 0.00444388 0.004433
7.72 0.00453974 0.00452863
7.715 0.00465687 0.00464548
7.71 0.00479111 0.00477938
7.705 0.0049376 0.00492552
7.7 0.00509104 0.00507858
7.695 0.00524581 0.00523298
7.69 0.00539627 0.00538306
7.685 0.00553689 0.00552334
7.68 0.00566255 0.00564869
7.675 0.00576865 0.00575454
7.67 0.00585139 0.00583707
7.665 0.00590783 0.00589337
7.66 0.00593605 0.00592153
7.655 0.00593526 0.00592073
7.65 0.00590577 0.00589132
7.645 0.00584906 0.00583474
7.64 0.00576766 0.00575354
7.635 0.0056651 0.00565124
7.63 0.00554578 0.00553221
7.625 0.00541476 0.00540151
7.62 0.00527758 0.00526467
7.615 0.00514005 0.00512748
7.61 0.00500801 0.00499575
7.605 0.00488707 0.00487512
7.6 0.00478245 0.00477074
7.595 0.00469868 0.00468719
7.59 0.00463952 0.00462817
7.585 0.00460773 0.00459645
7.58 0.00460499 0.00459372
7.575 0.00463185 0.00462052
7.57 0.00468771 0.00467624
7.565 0.00477082 0.00475915
7.56 0.00487837 0.00486643
7.555 0.00500659 0.00499434
7.55 0.00515092 0.00513832
7.545 0.00530615 0.00529317
7.54 0.00546665 0.00545327
7.535 0.00562657 0.0056128
7.53 0.00578008 0.00576594
7.525 0.00592157 0.00590708
7.52 0.0060459 0.00603111
7.515 0.00614856 0.00613352
7.51 0.00622589 0.00621065
7.505 0.00627518 0.00625983
7.5 0.00629485 0.00627945
7.495 0.00628444 0.00626906
7.49 0.00624469 0.00622941
7.485 0.00617749 0.00616238
7.48 0.00608585 0.00607095
7.475 0.00597372 0.00595911
7.47 0.00584592 0.00583162
7.465 0.00570789 0.00569392
7.46 0.00556547 0.00555185
7.455 0.00542474 0.00541146
7.45 0.00529168 0.00527873
7.445 0.005172 0.00515935
7.44 0.0050709 0.00505849
7.435 0.00499281 0.0049806
7.43 0.0049413 0.00492921
7.425 0.00491887 0.00490683
7.42 0.00492687 0.00491481
7.415 0.00496547 0.00495332
7.41 0.00503364 0.00502133
7.405 0.00512919 0.00511664
7.4 0.00524886 0.00523602
7.395 0.00538846 0.00537527
7.39 0.00554299 0.00552942
7.385 0.0057069 0.00569293
7.38 0.00587425 0.00585987
7.375 0.00603895 0.00602417
7.37 0.00619502 0.00617986
7.365 0.00633677 0.00632126
7.36 0.00645907 0.00644327
7.355 0.00655754 0.00654149
7.35 0.00662869 0.00661247
7.345 0.00667009 0.00665377
7.34 0.00668049 0.00666414
7.335 0.00665983 0.00664354
7.33 0.00660929 0.00659312
7.325 0.00653123 0.00651525
7.32 0.00642911 0.00641337
7.315 0.00630734 0.00629191
7.31 0.00617117 0.00615607
7.305 0.00602639 0.00601165
7.3 0.00587919 0.0058648
7.295 0.00573584 0.0057218
7.29 0.00560249 0.00558878
7.285 0.0054849 0.00547148
7.28 0.00538822 0.00537504
7.275 0.00531677 0.00530376
7.27 0.00527387 0.00526096
7.265 0.00526173 0.00524886
7.26 0.00528136 0.00526844
7.255 0.0053325 0.00531945
7.25 0.00541367 0.00540042
7.245 0.00552221 0.0055087
7.24 0.0056544 0.00564057
7.235 0.0058056 0.00579139
7.23 0.0059704 0.00595579
7.225 0.00614289 0.00612786
7.22 0.00631682 0.00630136
7.215 0.0064859 0.00647003
7.21 0.00664398 0.00662772
7.205 0.00678535 0.00676875
7.2 0.00690492 0.00688803
7.195 0.00699844 0.00698131
7.19 0.00706264 0.00704536
7.185 0.00709542 0.00707805
7.18 0.00709587 0.00707851
7.175 0.00706438 0.00704709
7.17 0.00700258 0.00698545
7.165 0.00691333 0.00689641
7.16 0.00680055 0.00678391
7.155 0.00666915 0.00665284
7.15 0.00652478 0.00650882
7.145 0.00637362 0.00635802
7.14 0.00622213 0.0062069
7.135 0.00607682 0.00606195
7.13 0.00594397 0.00592942
7.125 0.00582934 0.00581508
7.12 0.00573803 0.00572399
7.115 0.00567419 0.0056603
7.11 0.00564088 0.00562708
7.105 0.00563999 0.00562619
7.1 0.00567211 0.00565824
7.095 0.00573657 0.00572253
7.09 0.00583139 0.00581712
7.085 0.00595344 0.00593888
7.08 0.00609851 0.00608359
7.075 0.0062615 0.00624618
7.07 0.0064366 0.00642085
7.065 0.00661752 0.00660133
7.06 0.00679774 0.0067811
7.055 0.00697074 0.00695368
7.05 0.00713028 0.00711283
7.045 0.00727061 0.00725282
7.04 0.00738673 0.00736866
7.035 0.00747454 0.00745625
7.03 0.00753105 0.00751263
7.025 0.00755449 0.007536
7.02 0.00754435 0.00752589
7.015 0.00750149 0.00748314
7.01 0.00742803 0.00740985
7.005 0.00732732 0.00730939
7 0.0072038 0.00718617
6.995 0.00706284 0.00704556
6.99 0.00691052 0.00689361
6.985 0.00675338 0.00673685
6.98 0.00659819 0.00658204
6.975 0.00645164 0.00643586
6.97 0.00632011 0.00630464
6.965 0.00620937 0.00619418
6.96 0.0061244 0.00610941
6.955 0.00606915 0.0060543
6.95 0.00604642 0.00603163
6.945 0.00605771 0.00604289
6.94 0.0061032 0.00608827
6.935 0.00618173 0.0061666
6.93 0.00629083 0.00627544
6.925 0.00642687 0.00641115
6.92 0.00658515 0.00656903
6.915 0.00676008 0.00674354
6.91 0.00694545 0.00692846
6.905 0.00713463 0.00711717
6.9 0.0073208 0.00730288
6.895 0.00749726 0.00747892
6.89 0.00765768 0.00763894
6.885 0.00779632 0.00777724
6.88 0.00790827 0.00788892
6.875 0.00798965 0.0079701
6.87 0.00803775 0.00801808
6.865 0.00805117 0.00803147
6.86 0.00802987 0.00801022
6.855 0.00797515 0.00795564
6.85 0.00788967 0.00787037
6.845 0.00777731 0.00775828
6.84 0.00764302 0.00762432
6.835 0.00749265 0.00747431
6.83 0.0073327 0.00731475
6.825 0.00717007 0.00715253
6.82 0.00701181 0.00699465
6.815 0.00686479 0.00684799
6.81 0.00673544 0.00671896
6.805 0.00662953 0.00661331
6.8 0.0065519 0.00653586
6.795 0.00650625 0.00649033
6.79 0.00649507 0.00647918
6.785 0.00651947 0.00650352
6.78 0.00657916 0.00656306
6.775 0.00667249 0.00665616
6.77 0.00679648 0.00677985
6.765 0.00694695 0.00692995
6.76 0.00711871 0.00710129
6.755 0.00730572 0.00728784
6.75 0.00750132 0.00748297
6.745 0.00769854 0.00767971
6.74 0.00789032 0.00787101
6.735 0.00806978 0.00805003
6.73 0.00823051 0.00821037
6.725 0.00836681 0.00834633
6.72 0.0084739 0.00845317
6.715 0.00854815 0.00852723
6.71 0.00858717 0.00856616
6.705 0.00858997 0.00856895
6.7 0.00855696 0.00853602
6.695 0.00848999 0.00846921
6.69 0.00839222 0.00837169
6.685 0.00826809 0.00824786
6.68 0.00812307 0.00810319
6.675 0.0079635 0.00794401
6.67 0.00779629 0.00777722
6.665 0.00762872 0.00761006
6.66 0.00746807 0.0074498
6.655 0.00732137 0.00730345
6.65 0.00719511 0.0071775
6.645 0.00709499 0.00707763
6.64 0.00702568 0.00700849
6.635 0.00699063 0.00697353
6.63 0.00699197 0.00697486
6.625 0.00703037 0.00701317
6.62 0.00710508 0.0070877
6.615 0.00721391 0.00719626
6.61 0.00735335 0.00733536
6.605 0.00751868 0.00750029
6.6 0.00770419 0.00768534
6.595 0.00790336 0.00788403
6.59 0.00810915 0.0080893
6.585 0.00831421 0.00829387
6.58 0.00851125 0.00849043
6.575 0.00869325 0.00867198
6.57 0.00885374 0.00883208
6.565 0.00898709 0.0089651
6.56 0.00908869 0.00906645
6.555 0.00915517 0.00913276
6.55 0.0091845 0.00916203
6.545 0.00917613 0.00915368
6.54 0.00913097 0.00910863
6.535 0.00905139 0.00902924
6.53 0.00894114 0.00891926
6.525 0.00880519 0.00878365
6.52 0.00864956 0.00862839
6.515 0.00848106 0.0084603
6.51 0.00830704 0.00828671
6.505 0.0081351 0.00811519
6.5 0.00797277 0.00795326
6.495 0.00782721 0.00780806
6.49 0.00770494 0.00768609
6.485 0.00761157 0.00759294
6.48 0.00755157 0.00753309
6.475 0.0075281 0.00750968
6.47 0.0075429 0.00752444
6.465 0.00759619 0.0075776
6.46 0.0076867 0.00766789
6.455 0.0078117 0.00779259
6.45 0.00796713 0.00794764
6.445 0.00814772 0.00812778
6.44 0.00834722 0.0083268
6.435 0.00855866 0.00853772
6.43 0.00877456 0.00875309
6.425 0.00898728 0.00896529
6.42 0.00918927 0.00916679
6.415 0.00937338 0.00935045
6.41 0.00953314 0.00950981
6.405 0.00966299 0.00963934
6.4 0.00975852 0.00973464
6.395 0.00981666 0.00979264
6.39 0.00983578 0.00981171
6.385 0.00981578 0.00979176
6.38 0.00975809 0.00973421
6.375 0.00966566 0.00964201
6.37 0.0095428 0.00951945
6.365 0.00939506 0.00937207
6.36 0.00922899 0.0092064
6.355 0.00905189 0.00902974
6.35 0.00887153 0.00884982
6.345 0.00869583 0.00867456
6.34 0.00853255 0.00851167
6.335 0.00838896 0.00836843
6.33 0.00827158 0.00825134
6.325 0.0081859 0.00816587
6.32 0.00813617 0.00811626
6.315 0.00812522 0.00810534
6.31 0.00815439 0.00813443
6.305 0.00822341 0.00820328
6.3 0.00833048 0.00831009
6.295 0.00847231 0.00845157
6.29 0.00864425 0.00862309
6.285 0.00884048 0.00881884
6.28 0.00905422 0.00903207
6.275 0.00927803 0.00925533
6.27 0.00950402 0.00948077
6.265 0.00972424 0.00970045
6.26 0.00993092 0.00990662
6.255 0.0101168 0.010092
6.25 0.0102754 0.0102503
6.245 0.0104013 0.0103758
6.24 0.0104903 0.0104646
6.235 0.0105396 0.0105138
6.23 0.0105481 0.0105223
6.225 0.0105161 0.0104903
6.22 0.0104456 0.01042
6.215 0.0103401 0.0103148
6.21 0.0102046 0.0101797
6.205 0.0100452 0.0100206
6.2 0.0098689 0.00984476
6.195 0.00968358 0.00965988
6.19 0.00949738 0.00947414
6.185 0.00931854 0.00929574
6.18 0.00915503 0.00913263
6.175 0.00901422 0.00899216
6.17 0.0089026 0.00888081
6.165 0.00882552 0.00880392
6.16 0.00878698 0.00876548
6.155 0.00878946 0.00876796
6.15 0.00883386 0.00881225
6.145 0.00891942 0.00889759
6.14 0.00904377 0.00902164
6.135 0.00920304 0.00918052
6.13 0.00939201 0.00936903
6.125 0.00960428 0.00958077
6.12 0.00983254 0.00980848
6.115 0.0100689 0.0100442
6.11 0.010305 0.0102798
6.105 0.0105326 0.0105068
6.1 0.0107438 0.0107175
6.095 0.0109312 0.0109044
6.09 0.0110883 0.0110612
6.085 0.0112099 0.0111824
6.08 0.0112919 0.0112643
6.075 0.0113321 0.0113044
6.07 0.0113296 0.0113019
6.065 0.0112854 0.0112578
6.06 0.0112019 0.0111745
6.055 0.0110834 0.0110563
6.05 0.0109353 0.0109085
6.045 0.0107643 0.010738
6.04 0.0105781 0.0105522
6.035 0.0103849 0.0103595
6.03 0.0101934 0.0101684
6.025 0.010012 0.00998752
6.02 0.00984898 0.00982488
6.015 0.00971172 0.00968795
6.01 0.00960668 0.00958317
6.005 0.00953905 0.00951571
6 0.00951256 0.00948928
5.995 0.00952932 0.00950601
5.99 0.00958977 0.00956631
5.985 0.00969263 0.00966891
5.98 0.00983495 0.00981089
5.975 0.0100123 0.00998779
5.97 0.0102188 0.0101938
5.965 0.0104475 0.010422
5.96 0.0106906 0.0106645
5.955 0.0109397 0.0109129
5.95 0.011186 0.0111586
5.945 0.0114211 0.0113931
5.94 0.0116367 0.0116082
5.935 0.0118255 0.0117965
5.93 0.011981 0.0119516
5.925 0.012098 0.0120684
5.92 0.012173 0.0121432
5.915 0.0122038 0.0121739
5.91 0.0121902 0.0121604
5.905 0.0121336 0.0121039
5.9 0.0120371 0.0120077
5.895 0.0119055 0.0118764
5.89 0.0117449 0.0117161
5.885 0.0115626 0.0115343
5.88 0.0113667 0.0113389
5.875 0.0111661 0.0111388
5.87 0.0109697 0.0109429
5.865 0.0107864 0.01076
5.86 0.0106245 0.0105985
5.855 0.0104915 0.0104658
5.85 0.0103938 0.0103683
5.845 0.0103364 0.0103111
5.84 0.0103227 0.0102975
5.835 0.0103546 0.0103292
5.83 0.0104318 0.0104063
5.825 0.0105527 0.0105269
5.82 0.0107137 0.0106874
5.815 0.0109097 0.010883
5.81 0.0111343 0.011107
5.805 0.0113799 0.0113521
5.8 0.0116382 0.0116097
5.795 0.0119003 0.0118712
5.79 0.0121571 0.0121274
5.785 0.0123998 0.0123695
5.78 0.01262 0.0125891
5.775 0.0128102 0.0127788
5.77 0.012964 0.0129323
5.765 0.0130766 0.0130446
5.76 0.0131444 0.0131122
5.755 0.0131659 0.0131336
5.75 0.0131411 0.013109
5.745 0.0130722 0.0130402
5.74 0.0129628 0.0129311
5.735 0.0128182 0.0127869
5.73 0.0126453 0.0126143
5.725 0.0124519 0.0124214
5.72 0.0122467 0.0122168
5.715 0.0120391 0.0120096
5.71 0.0118383 0.0118093
5.705 0.0116536 0.011625
5.7 0.0114933 0.0114652
5.695 0.0113652 0.0113374
5.69 0.0112754 0.0112478
5.685 0.0112289 0.0112014
5.68 0.0112288 0.0112013
5.675 0.0112764 0.0112488
5.67 0.0113711 0.0113433
5.665 0.0115107 0.0114825
5.66 0.011691 0.0116623
5.655 0.0119062 0.0118771
5.65 0.0121495 0.0121198
5.645 0.0124126 0.0123823
5.64 0.0126867 0.0126556
5.635 0.0129622 0.0129305
5.63 0.0132299 0.0131976
5.625 0.0134806 0.0134476
5.62 0.0137057 0.0136721
5.615 0.0138976 0.0138636
5.61 0.0140501 0.0140157
5.605 0.0141583 0.0141237
5.6 0.0142192 0.0141844
5.595 0.0142315 0.0141967
5.59 0.0141958 0.0141611
5.585 0.0141148 0.0140802
5.58 0.0139926 0.0139584
5.575 0.0138354 0.0138015
5.57 0.0136504 0.013617
5.565 0.0134462 0.0134133
5.56 0.013232 0.0131996
5.555 0.0130177 0.0129858
5.55 0.0128129 0.0127816
5.545 0.0126271 0.0125962
5.54 0.012469 0.0124385
5.535 0.0123462 0.012316
5.53 0.012265 0.0122349
5.525 0.0122299 0.0122
5.52 0.0122438 0.0122139
5.515 0.0123078 0.0122776
5.51 0.0124206 0.0123902
5.505 0.0125795 0.0125487
5.5 0.0127797 0.0127484
5.495 0.0130149 0.0129831
5.49 0.0132775 0.013245
5.485 0.0135588 0.0135256
5.48 0.0138492 0.0138153
5.475 0.0141389 0.0141043
5.47 0.0144181 0.0143828
5.465 0.0146773 0.0146414
5.46 0.0149079 0.0148714
5.455 0.0151021 0.0150652
5.45 0.0152538 0.0152164
5.445 0.0153582 0.0153206
5.44 0.0154127 0.015375
5.435 0.0154163 0.0153786
5.43 0.0153701 0.0153325
5.425 0.0152774 0.01524
5.42 0.0151429 0.0151058
5.415 0.0149733 0.0149366
5.41 0.0147765 0.0147404
5.405 0.0145618 0.0145262
5.4 0.014339 0.0143039
5.395 0.0141182 0.0140837
5.39 0.0139097 0.0138757
5.385 0.0137232 0.0136896
5.38 0.0135675 0.0135343
5.375 0.0134504 0.0134175
5.37 0.0133779 0.0133452
5.365 0.0133547 0.013322
5.36 0.0133831 0.0133504
5.355 0.0134638 0.0134309
5.35 0.0135953 0.0135621
5.345 0.0137741 0.0137404
5.34 0.0139949 0.0139606
5.335 0.0142507 0.0142159
5.33 0.0145334 0.0144979
5.325 0.0148336 0.0147973
5.32 0.0151412 0.0151041
5.315 0.0154459 0.0154082
5.31 0.0157376 0.0156991
5.305 0.0160064 0.0159672
5.3 0.0162433 0.0162036
5.295 0.0164408 0.0164006
5.29 0.0165925 0.0165519
5.285 0.0166941 0.0166533
5.28 0.016743 0.016702
5.275 0.0167387 0.0166977
5.27 0.0166827 0.0166419
5.265 0.0165789 0.0165383
5.26 0.0164326 0.0163924
5.255 0.0162511 0.0162114
5.25 0.0160431 0.0160038
5.245 0.0158182 0.0157795
5.24 0.0155869 0.0155488
5.235 0.01536 0.0153224
5.23 0.0151479 0.0151108
5.225 0.0149607 0.0149241
5.22 0.0148075 0.0147713
5.215 0.0146961 0.0146602
5.21 0.0146326 0.0145968
5.205 0.0146214 0.0145856
5.2 0.0146645 0.0146287
5.195 0.0147624 0.0147262
5.19 0.0149129 0.0148764
5.185 0.015112 0.0150751
5.18 0.015354 0.0153165
5.175 0.0156313 0.015593
5.17 0.0159349 0.0158959
5.165 0.016255 0.0162152
5.16 0.0165809 0.0165404
5.155 0.0169019 0.0168605
5.15 0.0172073 0.0171651
5.145 0.0174869 0.0174441
5.14 0.0177316 0.0176882
5.135 0.0179337 0.0178898
5.13 0.0180869 0.0180427
5.125 0.0181869 0.0181424
5.12 0.0182315 0.0181868
5.115 0.0182204 0.0181758
5.11 0.0181558 0.0181113
5.105 0.0180418 0.0179976
5.1 0.0178845 0.0178407
5.095 0.0176918 0.0176485
5.09 0.0174729 0.0174301
5.085 0.0172382 0.017196
5.08 0.0169987 0.0169571
5.075 0.0167656 0.0167245
5.07 0.0165499 0.0165094
5.065 0.016362 0.0163219
5.06 0.0162112 0.0161715
5.055 0.0161053 0.0160659
5.05 0.0160507 0.0160114
5.045 0.0160513 0.016012
5.04 0.0161092 0.0160697
5.035 0.0162242 0.0161845
5.03 0.016394 0.0163539
5.025 0.016614 0.0165734
5.02 0.0168778 0.0168365
5.015 0.0171773 0.0171353
5.01 0.0175029 0.0174601
5.005 0.0178441 0.0178005
5 0.0181898 0.0181453
4.995 0.0185286 0.0184832
4.99 0.0188493 0.0188032
4.985 0.0191416 0.0190948
4.98 0.0193961 0.0193486
4.975 0.0196047 0.0195567
4.97 0.0197613 0.0197129
4.965 0.0198616 0.019813
4.96 0.0199036 0.0198549
4.955 0.0198874 0.0198387
4.95 0.0198155 0.019767
4.945 0.0196927 0.0196445
4.94 0.0195255 0.0194777
4.935 0.0193224 0.0192751
4.93 0.0190932 0.0190465
4.925 0.0188491 0.0188029
4.92 0.0186014 0.0185559
4.915 0.0183621 0.0183172
4.91 0.0181426 0.0180982
4.905 0.0179536 0.0179096
4.9 0.0178047 0.0177611
4.895 0.017704 0.0176607
4.89 0.0176576 0.0176144
4.885 0.0176697 0.0176265
4.88 0.017742 0.0176986
4.875 0.0178742 0.0178305
4.87 0.0180634 0.0180192
4.865 0.0183046 0.0182598
4.86 0.0185908 0.0185453
4.855 0.0189134 0.0188671
4.85 0.0192622 0.019215
4.845 0.019626 0.019578
4.84 0.0199932 0.0199442
4.835 0.0203517 0.0203019
4.83 0.0206901 0.0206395
4.825 0.0209975 0.0209462
4.82 0.0212642 0.0212122
4.815 0.0214819 0.0214294
4.81 0.0216445 0.0215915
4.805 0.0217477 0.0216944
4.8 0.0217895 0.0217362
4.795 0.0217704 0.0217172
4.79 0.0216934 0.0216403
4.785 0.0215634 0.0215106
4.78 0.0213877 0.0213353
4.775 0.0211753 0.0211234
4.77 0.0209366 0.0208854
4.765 0.0206834 0.0206328
4.76 0.0204278 0.0203778
4.755 0.020182 0.0201326
4.75 0.0199582 0.0199093
4.745 0.0197674 0.019719
4.74 0.0196196 0.0195716
4.735 0.0195232 0.0194754
4.73 0.0194842 0.0194366
4.725 0.019507 0.0194593
4.72 0.0195931 0.0195452
4.715 0.019742 0.0196937
4.71 0.0199504 0.0199016
4.705 0.0202129 0.0201635
4.7 0.0205222 0.020472
4.695 0.0208688 0.0208177
4.69 0.0212421 0.0211901
4.685 0.0216304 0.0215774
4.68 0.0220212 0.0219673
4.675 0.0224021 0.0223473
4.67 0.022761 0.0227053
4.665 0.0230866 0.0230301
4.66 0.0233688 0.0233116
4.655 0.023599 0.0235413
4.65 0.023771 0.0237128
4.645 0.0238803 0.0238219
4.64 0.0239252 0.0238667
4.635 0.0239063 0.0238478
4.63 0.0238267 0.0237684
4.625 0.0236919 0.0236339
4.62 0.0235096 0.0234521
4.615 0.0232893 0.0232323
4.61 0.0230422 0.0229858
4.605 0.0227804 0.0227247
4.6 0.0225168 0.0224617
4.595 0.0222643 0.0222098
4.59 0.0220355 0.0219815
4.585 0.0218419 0.0217885
4.58 0.021694 0.0216409
4.575 0.0216004 0.0215476
4.57 0.0215676 0.0215148
4.565 0.0215997 0.0215469
4.56 0.0216986 0.0216455
4.555 0.0218633 0.0218098
4.55 0.0220904 0.0220364
4.545 0.0223743 0.0223196
4.54 0.022707 0.0226514
4.535 0.0230787 0.0230222
4.53 0.023478 0.0234206
4.525 0.0238928 0.0238343
4.52 0.0243099 0.0242504
4.515 0.0247163 0.0246558
4.51 0.0250993 0.0250378
4.505 0.0254469 0.0253847
4.5 0.0257488 0.0256858
4.495 0.025996 0.0259324
4.49 0.0261817 0.0261177
4.485 0.0263017 0.0262373
4.48 0.0263538 0.0262894
4.475 0.026339 0.0262745
4.47 0.0262604 0.0261961
4.465 0.0261239 0.0260599
4.46 0.0259375 0.025874
4.455 0.0257114 0.0256485
4.45 0.0254571 0.0253948
4.445 0.0251875 0.0251259
4.44 0.024916 0.0248551
4.435 0.0246563 0.024596
4.43 0.0244214 0.0243617
4.425 0.0242237 0.0241645
4.42 0.0240741 0.0240151
4.415 0.0239814 0.0239228
4.41 0.0239527 0.0238941
4.405 0.0239924 0.0239337
4.4 0.0241023 0.0240433
4.395 0.0242814 0.024222
4.39 0.0245264 0.0244664
4.385 0.0248312 0.0247705
4.38 0.0251876 0.025126
4.375 0.0255852 0.0255226
4.37 0.0260123 0.0259487
4.365 0.0264559 0.0263912
4.36 0.0269024 0.0268366
4.355 0.0273381 0.0272712
4.35 0.0277494 0.0276815
4.345 0.0281241 0.0280553
4.34 0.0284509 0.0283813
4.335 0.0287205 0.0286502
4.33 0.0289258 0.028855
4.325 0.0290619 0.0289908
4.32 0.0291268 0.0290556
4.315 0.0291212 0.0290499
4.31 0.0290483 0.0289772
4.305 0.0289142 0.0288435
4.3 0.0287273 0.028657
4.295 0.0284979 0.0284282
4.29 0.0282384 0.0281693
4.285 0.0279621 0.0278937
4.28 0.0276831 0.0276153
4.275 0.0274156 0.0273485
4.27 0.0271736 0.0271071
4.265 0.02697 0.026904
4.26 0.0268163 0.0267507
4.255 0.0267222 0.0266568
4.25 0.026695 0.0266297
4.245 0.0267396 0.0266741
4.24 0.026858 0.0267923
4.235 0.0270496 0.0269834
4.23 0.0273108 0.027244
4.225 0.0276357 0.0275681
4.22 0.0280156 0.027947
4.215 0.0284399 0.0283703
4.21 0.0288964 0.0288257
4.205 0.0293714 0.0292996
4.2 0.0298508 0.0297778
4.195 0.0303201 0.0302459
4.19 0.0307651 0.0306898
4.185 0.0311726 0.0310964
4.18 0.0315309 0.0314537
4.175 0.0318298 0.031752
4.17 0.0320617 0.0319833
4.165 0.0322213 0.0321424
4.16 0.032306 0.032227
4.155 0.0323163 0.0322372
4.15 0.0322554 0.0321764
4.145 0.0321292 0.0320506
4.14 0.0319464 0.0318682
4.135 0.0317177 0.0316401
4.13 0.0314557 0.0313788
4.125 0.0311744 0.0310981
4.12 0.0308885 0.0308129
4.115 0.030613 0.0305381
4.11 0.0303627 0.0302884
4.105 0.0301511 0.0300774
4.1 0.0299908 0.0299174
4.095 0.029892 0.0298188
4.09 0.0298628 0.0297897
4.085 0.0299087 0.0298355
4.08 0.0300323 0.0299589
4.075 0.0302333 0.0301594
4.07 0.0305085 0.0304338
4.065 0.0308517 0.0307762
4.06 0.0312544 0.0311779
4.055 0.0317057 0.0316281
4.05 0.0321929 0.0321141
4.045 0.032702 0.032622
4.04 0.0332181 0.0331368
4.035 0.033726 0.0336435
4.03 0.0342107 0.034127
4.025 0.0346582 0.0345734
4.02 0.0350558 0.03497
4.015 0.0353926 0.035306
4.01 0.03566 0.0355728
4.005 0.0358521 0.0357644
4 0.0359657 0.0358777
3.995 0.0360006 0.0359126
3.99 0.0359599 0.0358719
3.985 0.0358491 0.0357614
3.98 0.035677 0.0355897
3.975 0.0354543 0.0353675
3.97 0.035194 0.0351078
3.965 0.0349105 0.034825
3.96 0.0346192 0.0345345
3.955 0.0343359 0.0342519
3.95 0.0340761 0.0339927
3.945 0.0338545 0.0337717
3.94 0.0336843 0.0336019
3.935 0.033577 0.0334949
3.93 0.0335415 0.0334595
3.925 0.0335843 0.0335021
3.92 0.0337085 0.0336261
3.915 0.0339147 0.0338317
3.91 0.0342 0.0341163
3.905 0.0345588 0.0344742
3.9 0.0349825 0.0348969
3.895 0.0354603 0.0353735
3.89 0.0359792 0.0358912
3.885 0.0365247 0.0364354
3.88 0.0370814 0.0369907
3.875 0.0376333 0.0375412
3.87 0.0381646 0.0380712
3.865 0.0386602 0.0385656
3.86 0.0391065 0.0390108
3.855 0.0394914 0.0393948
3.85 0.0398053 0.0397079
3.845 0.0400413 0.0399433
3.84 0.0401953 0.0400969
3.835 0.0402663 0.0401677
3.83 0.0402564 0.0401579
3.825 0.0401711 0.0400728
3.82 0.0400186 0.0399206
3.815 0.0398096 0.0397121
3.81 0.0395571 0.0394603
3.805 0.0392761 0.03918
3.8 0.0389824 0.038887
3.795 0.0386925 0.0385978
3.79 0.0384228 0.0383288
3.785 0.0381892 0.0380957
3.78 0.038006 0.037913
3.775 0.0378857 0.037793
3.77 0.0378388 0.0377462
3.765 0.0378725 0.0377799
3.76 0.0379915 0.0378986
3.755 0.0381971 0.0381037
3.75 0.0384874 0.0383932
3.745 0.0388573 0.0387622
3.74 0.0392988 0.0392026
3.735 0.0398012 0.0397038
3.73 0.0403515 0.0402528
3.725 0.0409351 0.0408349
3.72 0.0415358 0.0414342
3.715 0.0421371 0.042034
3.71 0.0427223 0.0426178
3.705 0.0432752 0.0431693
3.7 0.0437809 0.0436737
3.695 0.0442261 0.0441178
3.69 0.0445998 0.0444907
3.685 0.0448938 0.0447839
3.68 0.0451026 0.0449923
3.675 0.0452241 0.0451135
3.67 0.0452595 0.0451488
3.665 0.0452131 0.0451025
3.66 0.0450925 0.0449822
3.655 0.0449082 0.0447983
3.65 0.0446729 0.0445636
3.645 0.0444017 0.044293
3.64 0.0441108 0.0440029
3.635 0.0438175 0.0437103
3.63 0.043539 0.0434325
3.625 0.0432923 0.0431864
3.62 0.0430931 0.0429877
3.615 0.0429554 0.0428503
3.61 0.042891 0.0427861
3.605 0.042909 0.042804
3.6 0.0430152 0.04291
3.595 0.0432126 0.0431069
3.59 0.0435005 0.0433941
3.585 0.0438749 0.0437676
3.58 0.0443287 0.0442202
3.575 0.0448518 0.044742
3.57 0.0454314 0.0453203
3.565 0.046053 0.0459403
3.56 0.0467001 0.0465858
3.555 0.0473556 0.0472397
3.55 0.0480018 0.0478844
3.545 0.0486216 0.0485026
3.54 0.0491985 0.0490781
3.535 0.0497179 0.0495963
3.53 0.0501671 0.0500444
3.525 0.0505361 0.0504124
3.52 0.0508178 0.0506934
3.515 0.0510083 0.0508835
3.51 0.0511073 0.0509823
3.505 0.0511179 0.0509928
3.5 0.0510463 0.0509214
3.495 0.0509022 0.0507776
3.49 0.0506979 0.0505738
3.485 0.050448 0.0503246
3.48 0.0501691 0.0500464
3.475 0.0498788 0.0497568
3.47 0.0495953 0.049474
3.465 0.0493366 0.0492159
3.46 0.0491199 0.0489997
3.455 0.0489608 0.048841
3.45 0.048873 0.0487534
3.445 0.0488674 0.0487478
3.44 0.0489521 0.0488323
3.435 0.0491316 0.0490114
3.43 0.0494073 0.0492864
3.425 0.0497768 0.049655
3.42 0.0502344 0.0501114
3.415 0.050771 0.0506468
3.41 0.0513749 0.0512491
3.405 0.0520316 0.0519043
3.4 0.0527251 0.0525961
3.395 0.0534376 0.0533068
3.39 0.0541509 0.0540184
3.385 0.0548466 0.0547123
3.38 0.0555069 0.0553711
3.375 0.0561156 0.0559783
3.37 0.0566579 0.0565193
3.365 0.0571219 0.0569821
3.36 0.0574981 0.0573574
3.355 0.0577806 0.0576392
3.35 0.0579669 0.0578251
3.345 0.058058 0.057916
3.34 0.0580586 0.0579165
3.335 0.0579767 0.0578348
3.33 0.0578234 0.0576819
3.325 0.0576128 0.0574718
3.32 0.0573609 0.0572206
3.315 0.0570857 0.056946
3.31 0.0568057 0.0566667
3.305 0.0565401 0.0564018
3.3 0.0563075 0.0561697
3.295 0.0561253 0.055988
3.29 0.0560093 0.0558722
3.285 0.0559727 0.0558357
3.28 0.0560259 0.0558888
3.275 0.0561762 0.0560388
3.27 0.0564273 0.0562892
3.265 0.0567791 0.0566401
3.26 0.057228 0.0570879
3.255 0.0577669 0.0576255
3.25 0.0583854 0.0582425
3.245 0.0590702 0.0589257
3.24 0.0598058 0.0596594
3.235 0.0605745 0.0604262
3.23 0.0613576 0.0612075
3.225 0.0621361 0.0619841
3.22 0.0628909 0.062737
3.215 0.0636037 0.063448
3.21 0.0642578 0.0641006
3.205 0.0648388 0.0646802
3.2 0.0653348 0.0651749
3.195 0.0657369 0.0655761
3.19 0.0660399 0.0658783
3.185 0.0662421 0.06608
3.18 0.0663455 0.0661831
3.175 0.0663559 0.0661935
3.17 0.0662825 0.0661203
3.165 0.0661378 0.065976
3.16 0.065937 0.0657756
3.155 0.0656972 0.0655364
3.15 0.0654374 0.0652772
3.145 0.0651772 0.0650177
3.14 0.0649365 0.0647776
3.135 0.0647346 0.0645762
3.13 0.0645892 0.0644311
3.125 0.0645163 0.0643584
3.12 0.0645292 0.0643713
3.115 0.0646382 0.0644801
3.11 0.0648502 0.0646915
3.105 0.0651682 0.0650088
3.1 0.0655918 0.0654313
3.095 0.0661163 0.0659546
3.09 0.066734 0.0665707
3.085 0.0674333 0.0672683
3.08 0.0682002 0.0680333
3.075 0.0690179 0.068849
3.07 0.0698681 0.0696971
3.065 0.0707312 0.0705581
3.06 0.071587 0.0714119
3.055 0.072416 0.0722388
3.05 0.0731993 0.0730202
3.045 0.0739198 0.0737389
3.04 0.0745626 0.0743802
3.035 0.0751157 0.0749319
3.03 0.0755702 0.0753853
3.025 0.075921 0.0757352
3.02 0.0761666 0.0759802
3.015 0.0763096 0.0761229
3.01 0.0763561 0.0761693
3.005 0.0763161 0.0761294
3 0.0762026 0.0760161
2.995 0.0760315 0.0758454
2.99 0.0758208 0.0756353
2.985 0.0755903 0.0754054
2.98 0.0753604 0.075176
2.975 0.0751517 0.0749678
2.97 0.074984 0.0748006
2.965 0.0748761 0.0746929
2.96 0.0748442 0.0746611
2.955 0.0749024 0.0747191
2.95 0.0750611 0.0748775
2.945 0.0753277 0.0751434
2.94 0.0757053 0.0755201
2.935 0.0761935 0.0760071
2.93 0.0767877 0.0765998
2.925 0.0774799 0.0772903
2.92 0.0782583 0.0780668
2.915 0.0791083 0.0789147
2.91 0.0800129 0.0798171
2.905 0.080953 0.0807549
2.9 0.0819084 0.0817079
2.895 0.0828583 0.0826556
2.89 0.0837823 0.0835773
2.885 0.0846608 0.0844536
2.88 0.0854759 0.0852667
2.875 0.0862118 0.0860009
2.87 0.086856 0.0866434
2.865 0.0873987 0.0871849
2.86 0.0878343 0.0876194
2.855 0.0881607 0.087945
2.85 0.08838 0.0881638
2.845 0.0884982 0.0882816
2.84 0.0885249 0.0883082
2.835 0.0884731 0.0882566
2.83 0.0883588 0.0881426
2.825 0.0882004 0.0879846
2.82 0.0880179 0.0878025
2.815 0.0878324 0.0876175
2.81 0.0876652 0.0874507
2.805 0.087537 0.0873228
2.8 0.0874674 0.0872534
2.795 0.0874738 0.0872597
2.79 0.0875711 0.0873569
2.785 0.0877712 0.0875565
2.78 0.0880823 0.0878668
2.775 0.0885087 0.0882922
2.77 0.089051 0.0888331
2.765 0.0897055 0.089486
2.76 0.0904648 0.0902434
2.755 0.0913178 0.0910943
2.75 0.0922504 0.0920246
2.745 0.0932455 0.0930173
2.74 0.0942842 0.0940535
2.735 0.0953459 0.0951125
2.73 0.0964093 0.0961734
2.725 0.0974533 0.0972148
2.72 0.0984573 0.0982164
2.715 0.0994023 0.099159
2.71 0.100271 0.100026
2.705 0.10105 0.100803
2.7 0.101728 0.101479
2.695 0.102297 0.102046
2.69 0.102754 0.102502
2.685 0.103099 0.102847
2.68 0.103337 0.103084
2.675 0.103477 0.103224
2.67 0.10353 0.103277
2.665 0.103512 0.103259
2.66 0.10344 0.103187
2.655 0.103335 0.103082
2.65 0.103217 0.102965
2.645 0.103109 0.102856
2.64 0.103031 0.102779
2.635 0.103005 0.102753
2.63 0.10305 0.102798
2.625 0.103182 0.102929
2.62 0.103414 0.103161
2.615 0.103758 0.103504
2.61 0.104219 0.103964
2.605 0.104801 0.104545
2.6 0.105502 0.105243
2.595 0.106315 0.106055
2.59 0.107233 0.106971
2.585 0.108242 0.107978
2.58 0.109327 0.10906
2.575 0.110469 0.110199
2.57 0.111648 0.111375
2.565 0.112844 0.112568
2.56 0.114033 0.113754
2.555 0.115195 0.114913
2.55 0.11631 0.116025
2.545 0.117358 0.117071
2.54 0.118324 0.118034
2.535 0.119194 0.118902
2.53 0.119958 0.119664
2.525 0.12061 0.120315
2.52 0.121147 0.120851
2.515 0.121572 0.121275
2.51 0.12189 0.121592
2.505 0.122112 0.121813
2.5 0.122249 0.12195
2.495 0.122318 0.122019
2.49 0.122338 0.122039
2.485 0.122329 0.12203
2.48 0.122314 0.122014
2.475 0.122313 0.122014
2.47 0.122349 0.12205
2.465 0.122442 0.122143
2.46 0.122612 0.122311
2.455 0.122873 0.122572
2.45 0.12324 0.122939
2.445 0.123723 0.12342
2.44 0.124327 0.124022
2.435 0.125054 0.124748
2.43 0.125903 0.125595
2.425 0.126867 0.126557
2.42 0.127938 0.127625
2.415 0.129101 0.128785
2.41 0.130341 0.130022
2.405 0.131639 0.131317
2.4 0.132975 0.13265
2.395 0.134328 0.133999
2.39 0.135675 0.135343
2.385 0.136996 0.136661
2.38 0.138271 0.137932
2.375 0.139479 0.139138
2.37 0.140606 0.140261
2.365 0.141637 0.14129
2.36 0.142562 0.142213
2.355 0.143376 0.143025
2.35 0.144075 0.143723
2.345 0.144662 0.144308
2.34 0.145141 0.144786
2.335 0.145522 0.145165
2.33 0.145817 0.14546
2.325 0.146043 0.145685
2.32 0.146217 0.145859
2.315 0.146359 0.146001
2.31 0.146492 0.146134
2.305 0.146637 0.146278
2.3 0.146815 0.146456
2.295 0.147048 0.146688
2.29 0.147353 0.146993
2.285 0.147749 0.147388
2.28 0.148249 0.147886
2.275 0.148863 0.148499
2.27 0.149599 0.149233
2.265 0.15046 0.150092
2.26 0.151444 0.151074
2.255 0.152549 0.152175
2.25 0.153764 0.153388
2.245 0.155078 0.154699
2.24 0.156477 0.156094
2.235 0.157943 0.157557
2.23 0.159457 0.159067
2.225 0.160998 0.160604
2.22 0.162545 0.162148
2.215 0.164077 0.163676
2.21 0.165573 0.165168
2.205 0.167015 0.166606
2.2 0.168384 0.167972
2.195 0.169666 0.169251
2.19 0.170851 0.170433
2.185 0.171929 0.171509
2.18 0.172897 0.172474
2.175 0.173754 0.173329
2.17 0.174502 0.174075
2.165 0.17515 0.174721
2.16 0.175706 0.175276
2.155 0.176185 0.175754
2.15 0.176603 0.176171
2.145 0.176979 0.176546
2.14 0.177332 0.176898
2.135 0.177683 0.177249
2.13 0.178054 0.177619
2.125 0.178465 0.178029
2.12 0.178936 0.178498
2.115 0.179484 0.179045
2.11 0.180126 0.179685
2.105 0.180873 0.18043
2.1 0.181736 0.181291
2.095 0.18272 0.182272
2.09 0.183827 0.183378
2.085 0.185058 0.184605
2.08 0.186406 0.18595
2.075 0.187863 0.187404
2.07 0.189419 0.188955
2.065 0.191057 0.19059
2.06 0.192763 0.192291
2.055 0.194517 0.194041
2.05 0.1963 0.195819
2.045 0.198091 0.197607
2.04 0.199871 0.199382
2.035 0.20162 0.201127
2.03 0.203321 0.202823
2.025 0.204956 0.204454
2.02 0.206511 0.206006
2.015 0.207977 0.207468
2.01 0.209344 0.208832
2.005 0.210608 0.210093
2 0.211768 0.21125
1.995 0.212826 0.212306
1.99 0.213789 0.213266
1.985 0.214665 0.214139
1.98 0.215465 0.214938
1.975 0.216206 0.215677
1.97 0.216903 0.216372
1.965 0.217574 0.217042
1.96 0.218239 0.217705
1.955 0.218918 0.218382
1.95 0.219629 0.219092
1.945 0.220392 0.219853
1.94 0.221223 0.220682
1.935 0.222138 0.221595
1.93 0.223151 0.222605
1.925 0.22427 0.223721
1.92 0.225503 0.224951
1.915 0.226855 0.2263
1.91 0.228325 0.227767
1.905 0.229912 0.22935
1.9 0.23161 0.231043
1.895 0.233409 0.232838
1.89 0.235299 0.234723
1.885 0.237266 0.236685
1.88 0.239293 0.238708
1.875 0.241365 0.240774
1.87 0.243463 0.242867
1.865 0.245569 0.244968
1.86 0.247665 0.247059
1.855 0.249734 0.249122
1.85 0.251759 0.251143
1.845 0.253728 0.253107
1.84 0.255627 0.255002
1.835 0.257448 0.256818
1.83 0.259182 0.258548
1.825 0.260827 0.260189
1.82 0.262382 0.26174
1.815 0.263848 0.263202
1.81 0.26523 0.264581
1.805 0.266538 0.265886
1.8 0.26778 0.267125
1.795 0.26897 0.268312
1.79 0.270121 0.26946
1.785 0.271251 0.270587
1.78 0.272374 0.271708
1.775 0.273509 0.27284
1.77 0.274672 0.274
1.765 0.275879 0.275204
1.76 0.277147 0.276468
1.755 0.278487 0.277806
1.75 0.279914 0.279229
1.745 0.281435 0.280747
1.74 0.283059 0.282366
1.735 0.28479 0.284093
1.73 0.28663 0.285929
1.725 0.288579 0.287872
1.72 0.290632 0.289921
1.715 0.292784 0.292068
1.71 0.295027 0.294305
1.705 0.29735 0.296622
1.7 0.299741 0.299008
1.695 0.302188 0.301448
1.69 0.304675 0.303929
1.685 0.307187 0.306436
1.68 0.309711 0.308953
1.675 0.31223 0.311466
1.67 0.314732 0.313962
1.665 0.317202 0.316426
1.66 0.319631 0.318849
1.655 0.322008 0.32122
1.65 0.324325 0.323531
1.645 0.326577 0.325778
1.64 0.328761 0.327957
1.635 0.330876 0.330067
1.63 0.332924 0.332109
1.625 0.334907 0.334088
1.62 0.336833 0.336009
1.615 0.338709 0.33788
1.61 0.340545 0.339711
1.605 0.342351 0.341513
1.6 0.344139 0.343297
1.595 0.345923 0.345077
1.59 0.347716 0.346865
1.585 0.349531 0.348675
1.58 0.35138 0.35052
1.575 0.353277 0.352412
1.57 0.355231 0.354362
1.565 0.357254 0.35638
1.56 0.359354 0.358475
1.555 0.361538 0.360653
1.55 0.36381 0.362919
1.545 0.366173 0.365277
1.54 0.368629 0.367727
1.535 0.371177 0.370269
1.53 0.373814 0.372899
1.525 0.376535 0.375614
1.52 0.379335 0.378407
1.515 0.382206 0.38127
1.51 0.385138 0.384196
1.505 0.388124 0.387174
1.5 0.391151 0.390194
1.495 0.39421 0.393246
1.49 0.397291 0.396319
1.485 0.400382 0.399402
1.48 0.403474 0.402486
1.475 0.406556 0.405562
1.47 0.409622 0.40862
1.465 0.412664 0.411654
1.46 0.415675 0.414658
1.455 0.418652 0.417627
1.45 0.421591 0.420559
1.445 0.42449 0.423451
1.44 0.42735 0.426304
1.435 0.430172 0.42912
1.43 0.432959 0.4319
1.425 0.435716 0.43465
1.42 0.438447 0.437374
1.415 0.441159 0.440079
1.41 0.443859 0.442773
1.405 0.446555 0.445462
1.4 0.449255 0.448155
1.395 0.451967 0.450861
1.39 0.4547 0.453588
1.385 0.457463 0.456343
1.38 0.460262 0.459135
1.375 0.463105 0.461971
1.37 0.465998 0.464857
1.365 0.468947 0.467799
1.36 0.471956 0.470801
1.355 0.475029 0.473867
1.35 0.478169 0.476999
1.345 0.481376 0.480198
1.34 0.484651 0.483465
1.335 0.487993 0.486799
1.33 0.4914 0.490198
1.325 0.49487 0.493659
1.32 0.498397 0.497178
1.315 0.501979 0.500751
1.31 0.50561 0.504373
1.305 0.509285 0.508039
1.3 0.512998 0.511742
1.295 0.516742 0.515478
1.29 0.520513 0.519239
1.285 0.524304 0.523021
1.28 0.52811 0.526818
1.275 0.531925 0.530623
1.27 0.535744 0.534433
1.265 0.539564 0.538243
1.26 0.543379 0.54205
1.255 0.547189 0.54585
1.25 0.550989 0.549641
1.245 0.554778 0.553421
1.24 0.558556 0.557189
1.235 0.562322 0.560946
1.23 0.566076 0.56469
1.225 0.569818 0.568424
1.22 0.573552 0.572149
1.215 0.577278 0.575865
1.21 0.580999 0.579577
1.205 0.584717 0.583286
1.2 0.588435 0.586995
1.195 0.592157 0.590708
1.19 0.595884 0.594426
1.185 0.599621 0.598154
1.18 0.60337 0.601893
1.175 0.607133 0.605648
1.17 0.610914 0.609419
1.165 0.614714 0.61321
1.16 0.618535 0.617022
1.155 0.622379 0.620856
1.15 0.626245 0.624713
1.145 0.630136 0.628594
1.14 0.634051 0.632499
1.135 0.637989 0.636428
1.13 0.64195 0.640379
1.125 0.645933 0.644352
1.12 0.649935 0.648345
1.115 0.653955 0.652355
1.11 0.657991 0.656381
1.105 0.66204 0.66042
1.1 0.666098 0.664469
1.095 0.670164 0.668524
1.09 0.674233 0.672583
1.085 0.678303 0.676643
1.08 0.682368 0.680699
1.075 0.686427 0.684748
1.07 0.690476 0.688786
1.065 0.69451 0.692811
1.06 0.698527 0.696817
1.055 0.702522 0.700803
1.05 0.706492 0.704763
1.045 0.710434 0.708696
1.04 0.714345 0.712597
1.035 0.71822 0.716463
1.03 0.722058 0.720291
1.025 0.725854 0.724078
1.02 0.729606 0.727821
1.015 0.733311 0.731517
1.01 0.736965 0.735162
1.005 0.740567 0.738754
1 0.744112 0.742291
0.995 0.747597 0.745768
0.99 0.75102 0.749183
0.985 0.754378 0.752532
0.98 0.757667 0.755813
0.975 0.760884 0.759022
0.97 0.764025 0.762156
0.965 0.767088 0.765211
0.96 0.770067 0.768183
0.955 0.77296 0.771068
0.95 0.775761 0.773863
0.945 0.778467 0.776563
0.94 0.781074 0.779163
0.935 0.783576 0.781658
0.93 0.785968 0.784045
0.925 0.788246 0.786317
0.92 0.790404 0.78847
0.915 0.792436 0.790497
0.91 0.794337 0.792393
0.905 0.7961 0.794152
0.9 0.79772 0.795768
0.895 0.799189 0.797234
0.89 0.800503 0.798544
0.885 0.801652 0.799691
0.88 0.802632 0.800668
0.875 0.803435 0.801469
0.87 0.804053 0.802085
0.865 0.804479 0.80251
0.86 0.804706 0.802737
0.855 0.804726 0.802757
0.85 0.804533 0.802564
0.845 0.804117 0.80215
0.84 0.803472 0.801506
0.835 0.80259 0.800626
0.83 0.801462 0.799501
0.825 0.800083 0.798125
0.82 0.798442 0.796489
0.815 0.796534 0.794585
0.81 0.794351 0.792407
0.805 0.791885 0.789947
0.8 0.789129 0.787198
0.795 0.786076 0.784152
0.79 0.782718 0.780803
0.785 0.77905 0.777144
0.78 0.775066 0.773169
0.775 0.770757 0.768871
0.77 0.76612 0.764246
0.765 0.761149 0.759287
0.76 0.755838 0.753989
0.755 0.750183 0.748348
0.75 0.744181 0.74236
0.745 0.737826 0.736021
0.74 0.731117 0.729328
0.735 0.724051 0.722279
0.73 0.716626 0.714872
0.725 0.708841 0.707107
0.72 0.700696 0.698982
0.715 0.692192 0.690498
0.71 0.683329 0.681657
0.705 0.67411 0.672461
0.7 0.664538 0.662912
0.695 0.654617 0.653015
0.69 0.644352 0.642775
0.685 0.633749 0.632198
0.68 0.622814 0.62129
0.675 0.611557 0.61006
0.67 0.599985 0.598517
0.665 0.58811 0.586671
0.66 0.575942 0.574533
0.655 0.563495 0.562116
0.65 0.550781 0.549433
0.645 0.537816 0.5365
0.64 0.524614 0.52333
0.635 0.511194 0.509943
0.63 0.497572 0.496354
0.625 0.483768 0.482584
0.62 0.469801 0.468651
0.615 0.455693 0.454578
0.61 0.441464 0.440384
0.605 0.427138 0.426093
0.6 0.412738 0.411728
0.595 0.398287 0.397312
0.59 0.38381 0.382871
0.585 0.369332 0.368429
0.58 0.354879 0.354011
0.575 0.340476 0.339642
0.57 0.326148 0.32535
0.565 0.311923 0.311159
0.56 0.297825 0.297096
0.555 0.283881 0.283186
0.55 0.270117 0.269456
0.545 0.256557 0.255929
0.54 0.243226 0.242631
0.535 0.230149 0.229586
0.53 0.217349 0.216817
0.525 0.204848 0.204347
0.52 0.192668 0.192197
0.515 0.18083 0.180388
0.51 0.169353 0.168939
0.505 0.158255 0.157868
0.5 0.147554 0.147192
0.495 0.137263 0.136927
0.49 0.127397 0.127085
0.485 0.117968 0.117679
0.48 0.108986 0.108719
0.475 0.10046 0.100214
0.47 0.092397 0.0921709
0.465 0.0848016 0.0845941
0.46 0.077677 0.0774869
0.455 0.0710243 0.0708505
0.45 0.0648427 0.064684
0.445 0.0591295 0.0589848
0.44 0.0538802 0.0537483
0.435 0.0490881 0.0489679
0.43 0.0447448 0.0446353
0.425 0.0408402 0.0407403
0.42 0.0373623 0.0372709
0.415 0.0342974 0.0342135
0.41 0.0316303 0.0315529
0.405 0.029344 0.0292722
0.4 0.0274204 0.0273533
0.395 0.02584 0.0257768
0.39 0.0245821 0.024522
0.385 0.0236251 0.0235673
0.38 0.0229464 0.0228902
0.375 0.0225227 0.0224675
0.37 0.0223302 0.0222756
0.365 0.0223449 0.0222902
0.36 0.0225425 0.0224873
0.355 0.0228986 0.0228426
0.35 0.0233893 0.023332
0.345 0.0239909 0.0239322
0.34 0.0246804 0.02462
0.335 0.0254356 0.0253734
0.33 0.0262352 0.026171
0.325 0.0270591 0.0269929
0.32 0.0278884 0.0278201
0.315 0.0287056 0.0286354
0.31 0.0294949 0.0294227
0.305 0.0302419 0.0301679
0.3 0.030934 0.0308583
0.295 0.0315604 0.0314832
0.29 0.0321118 0.0320333
0.285 0.032581 0.0325013
0.28 0.0329621 0.0328815
0.275 0.0332511 0.0331698
0.27 0.0334455 0.0333637
0.265 0.0335441 0.0334621
0.26 0.0335473 0.0334652
0.255 0.0334563 0.0333745
0.25 0.0332738 0.0331924
0.245 0.0330029 0.0329222
0.24 0.0326479 0.032568
0.235 0.0322133 0.0321345
0.23 0.0317043 0.0316267
0.225 0.0311264 0.0310503
0.22 0.0304852 0.0304107
0.215 0.0297866 0.0297137
0.21 0.0290361 0.0289651
0.205 0.0282397 0.0281706
0.2 0.0274028 0.0273357
0.195 0.0265308 0.0264659
0.19 0.0256291 0.0255664
0.185 0.0247026 0.0246421
0.18 0.0237559 0.0236978
0.175 0.0227937 0.0227379
0.17 0.02182 0.0217667
0.165 0.020839 0.020788
0.16 0.0198543 0.0198057
0.155 0.0188692 0.0188231
0.15 0.0178872 0.0178435
0.145 0.0169112 0.0168698
0.14 0.0159439 0.0159049
0.135 0.0149882 0.0149515
0.13 0.0140465 0.0140121
0.125 0.0131214 0.0130893
0.12 0.0122157 0.0121858
0.115 0.0113321 0.0113044
0.11 0.0104742 0.0104485
0.105 0.00964641 0.0096228
0.1 0.00885532 0.00883365
0.095 0.00811022 0.00809037
0.09 0.00742377 0.00740561
0.085 0.00681083 0.00679416
0.08 0.00628404 0.00626867
0.075 0.00584541 0.00583111
0.07 0.0054751 0.0054617
0.065 0.00512279 0.00511026
0.06 0.00470977 0.00469825
0.055 0.00414885 0.0041387
0.05 0.00338063 0.00337236
0.045 0.00241051 0.00240461
0.04 0.00132301 0.00131977
0.035 0.000268067 0.000267411
0.03 -0.000553001 -0.000551648
0.025 -0.0009046 -0.000902387
0.02 -0.000666579 -0.000664948
0.015 -0.000178694 -0.000178257
0.01 -4.37357e-06 -4.36287e-06
0.005 -2.44741e-11 -2.44142e-11
-1.63468e-13 -8.77278e-42 -8.75131e-42


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1ClassicOneLoop/GApOneLoop.txt <==
-31.4301 -0.00101409 1.61652e-05
-30.9905 -0.00104312 1.68648e-05
-30.6297 -0.00106789 1.74695e-05
-30.3101 -0.00109057 1.80295e-05
-30.0173 -0.00111199 1.85636e-05
-29.7441 -0.00113255 1.90814e-05
-29.4858 -0.00115252 1.95887e-05
-29.2396 -0.00117205 2.00892e-05
-29.0035 -0.00119126 2.05854e-05
-28.7758 -0.00121022 2.10794e-05
-28.5554 -0.00122901 2.15726e-05
-28.3415 -0.00124767 2.20663e-05
-28.1333 -0.00126625 2.25615e-05
-27.9302 -0.00128478 2.30589e-05
-27.7317 -0.00130328 2.35593e-05
-27.5373 -0.00132178 2.40632e-05
-27.3468 -0.0013403 2.45714e-05
-27.1598 -0.00135887 2.50841e-05
-26.9761 -0.00137749 2.5602e-05
-26.7954 -0.00139618 2.61254e-05
-26.6174 -0.00141495 2.66546e-05
-26.4421 -0.00143382 2.71902e-05
-26.2693 -0.0014528 2.77324e-05
-26.0988 -0.00147189 2.82816e-05
-25.9304 -0.00149112 2.88381e-05
-25.7641 -0.00151048 2.94022e-05
-25.5998 -0.00152999 2.99743e-05
-25.4373 -0.00154965 3.05546e-05
-25.2766 -0.00156948 3.11436e-05
-25.1175 -0.00158947 3.17413e-05
-24.9601 -0.00160965 3.23483e-05
-24.8041 -0.00163001 3.29647e-05
-24.6496 -0.00165056 3.3591e-05
-24.4966 -0.00167131 3.42273e-05
-24.3448 -0.00169228 3.48741e-05
-24.1944 -0.00171345 3.55316e-05
-24.0451 -0.00173485 3.62001e-05
-23.8971 -0.00175648 3.688e-05
-23.7502 -0.00177834 3.75716e-05
-23.6044 -0.00180044 3.82752e-05
-23.4597 -0.00182279 3.89912e-05
-23.316 -0.0018454 3.97199e-05
-23.1733 -0.00186827 4.04616e-05
-23.0316 -0.00189142 4.12168e-05
-22.8908 -0.00191484 4.19858e-05
-22.7509 -0.00193854 4.27689e-05
-22.6118 -0.00196253 4.35666e-05
-22.4736 -0.00198683 4.43793e-05
-22.3363 -0.00201143 4.52073e-05
-22.1997 -0.00203634 4.60511e-05
-22.0639 -0.00206157 4.6911e-05
-21.9288 -0.00208714 4.77877e-05
-21.7945 -0.00211304 4.86813e-05
-21.6609 -0.00213928 4.95926e-05
-21.528 -0.00216588 5.05218e-05
-21.3958 -0.00219284 5.14696e-05
-21.2642 -0.00222017 5.24363e-05
-21.1332 -0.00224787 5.34226e-05
-21.0029 -0.00227597 5.4429e-05
-20.8732 -0.00230446 5.54559e-05
-20.7441 -0.00233335 5.6504e-05
-20.6156 -0.00236266 5.75738e-05
-20.4876 -0.00239239 5.8666e-05
-20.3602 -0.00242256 5.97811e-05
-20.2333 -0.00245317 6.09198e-05
-20.1069 -0.00248423 6.20827e-05
-19.9811 -0.00251576 6.32705e-05
-19.8557 -0.00254776 6.4484e-05
-19.7309 -0.00258025 6.57238e-05
-19.6065 -0.00261324 6.69906e-05
-19.4826 -0.00264673 6.82853e-05
-19.3592 -0.00268075 6.96086e-05
-19.2362 -0.0027153 7.09613e-05
-19.1137 -0.00275039 7.23443e-05
-18.9916 -0.00278604 7.37585e-05
-18.8699 -0.00282227 7.52047e-05
-18.7487 -0.00285908 7.66839e-05
-18.6278 -0.00289648 7.8197e-05
-18.5074 -0.0029345 7.97451e-05
-18.3873 -0.00297315 8.13291e-05
-18.2676 -0.00301244 8.29502e-05
-18.1483 -0.00305239 8.46094e-05
-18.0294 -0.00309301 8.63079e-05
-17.9108 -0.00313432 8.80469e-05
-17.7926 -0.00317633 8.98275e-05
-17.6748 -0.00321908 9.16511e-05
-17.5572 -0.00326256 9.35189e-05
-17.4401 -0.0033068 9.54324e-05
-17.3232 -0.00335182 9.73929e-05
-17.2067 -0.00339764 9.94019e-05
-17.0905 -0.00344428 0.000101461
-16.9746 -0.00349176 0.000103572
-16.859 -0.0035401 0.000105735
-16.7437 -0.00358932 0.000107954
-16.6288 -0.00363944 0.000110229
-16.5141 -0.00369049 0.000112563
-16.3997 -0.0037425 0.000114958
-16.2856 -0.00379548 0.000117414
-16.1717 -0.00384946 0.000119935
-16.0582 -0.00390447 0.000122523
-15.9449 -0.00396054 0.00012518
-15.8319 -0.00401769 0.000127907
-15.7191 -0.00407595 0.000130708
-15.6066 -0.00413536 0.000133585
-15.4943 -0.00419594 0.00013654
-15.3823 -0.00425772 0.000139577
-15.2705 -0.00432075 0.000142697
-15.159 -0.00438505 0.000145905
-15.0477 -0.00445065 0.000149203
-14.9367 -0.00451761 0.000152593
-14.8258 -0.00458594 0.000156081
-14.7152 -0.0046557 0.000159668
-14.6049 -0.00472692 0.000163359
-14.4947 -0.00479965 0.000167157
-14.3848 -0.00487392 0.000171066
-14.275 -0.00494979 0.000175091
-14.1655 -0.0050273 0.000179235
-14.0562 -0.0051065 0.000183504
-13.9471 -0.00518744 0.000187901
-13.8382 -0.00527018 0.000192432
-13.7294 -0.00535476 0.000197102
-13.6209 -0.00544124 0.000201915
-13.5126 -0.00552968 0.000206879
-13.4044 -0.00562014 0.000211998
-13.2965 -0.00571269 0.000217278
-13.1887 -0.0058074 0.000222727
-13.0811 -0.00590431 0.000228351
-12.9737 -0.00600352 0.000234156
-12.8664 -0.00610509 0.000240151
-12.7593 -0.00620911 0.000246343
-12.6524 -0.00631564 0.00025274
-12.5457 -0.00642477 0.000259351
-12.4391 -0.00653659 0.000266184
-12.3327 -0.0066512 0.00027325
-12.2265 -0.00676867 0.000280558
-12.1204 -0.00688912 0.000288119
-12.0144 -0.00701264 0.000295944
-11.9086 -0.00713934 0.000304043
-11.803 -0.00726933 0.00031243
-11.6975 -0.00740274 0.000321118
-11.5922 -0.00753967 0.000330119
-11.487 -0.00768025 0.000339449
-11.3819 -0.00782463 0.000349121
-11.277 -0.00797293 0.000359153
-11.1722 -0.0081253 0.000369561
-11.0676 -0.0082819 0.000380363
-10.9631 -0.00844288 0.000391577
-10.8587 -0.00860842 0.000403224
-10.7545 -0.00877868 0.000415324
-10.6503 -0.00895384 0.000427901
-10.5463 -0.00913411 0.000440977
-10.4425 -0.00931968 0.000454577
-10.3387 -0.00951077 0.000468729
-10.2351 -0.00970759 0.000483461
-10.1316 -0.00991038 0.000498802
-10.0282 -0.0101194 0.000514784
-9.92496 -0.0103349 0.000531442
-9.82181 -0.0105571 0.000548812
-9.71877 -0.0107864 0.000566932
-9.61583 -0.011023 0.000585842
-9.51301 -0.0112673 0.000605588
-9.4103 -0.0115195 0.000626215
-9.30769 -0.0117801 0.000647774
-9.20518 -0.0120495 0.000670318
-9.10278 -0.0123279 0.000693904
-9.00048 -0.012616 0.000718593
-8.89828 -0.012914 0.000744451
-8.79618 -0.0132224 0.000771548
-8.69417 -0.0135419 0.000799959
-8.59226 -0.0138728 0.000829766
-8.49044 -0.0142158 0.000861056
-8.38872 -0.0145714 0.000893922
-8.28708 -0.0149403 0.000928466
-8.18554 -0.0153232 0.000964796
-8.08408 -0.0157208 0.00100303
-7.98271 -0.0161338 0.0010433
-7.88143 -0.0165632 0.00108574
-7.78023 -0.0170096 0.00113049
-7.67911 -0.0174742 0.00117773
-7.57807 -0.0179579 0.00122762
-7.47712 -0.0184617 0.00128036
-7.37624 -0.0189868 0.00133615
-7.27544 -0.0195345 0.00139522
-7.17471 -0.0201061 0.00145782
-7.07406 -0.0207029 0.00152422
-6.97348 -0.0213266 0.00159472
-6.87298 -0.0219787 0.00166962
-6.77254 -0.0226611 0.0017493
-6.67218 -0.0233757 0.00183414
-6.57188 -0.0241246 0.00192458
-6.47166 -0.02491 0.00202107
-6.37149 -0.0257344 0.00212416
-6.2714 -0.0266004 0.00223441
-6.17136 -0.0275109 0.00235247
-6.07139 -0.0284691 0.00247906
-5.97148 -0.0294784 0.00261496
-5.87163 -0.0305426 0.00276106
-5.77184 -0.0316658 0.00291836
-5.67211 -0.0328525 0.00308796
-5.57243 -0.0341077 0.00327112
-5.47281 -0.0354368 0.00346922
-5.37325 -0.0368459 0.00368387
-5.27373 -0.0383416 0.00391686
-5.17427 -0.0399314 0.00417022
-5.07487 -0.0416233 0.00444627
-4.97551 -0.0434267 0.00474767
-4.8762 -0.0453516 0.00507745
-4.77694 -0.0474095 0.00543913
-4.67772 -0.0496132 0.00583672
-4.57855 -0.0519772 0.00627492
-4.47943 -0.0545177 0.00675917
-4.38035 -0.0572533 0.00729585
-4.28131 -0.0602049 0.00789243
-4.18232 -0.0633965 0.00855776
-4.08336 -0.0668556 0.00930232
-3.98445 -0.0706138 0.0101386
-3.88557 -0.0747076 0.0110817
-3.78673 -0.0791794 0.0121497
-3.68793 -0.0840788 0.0133648
-3.58916 -0.0894637 0.014754
-3.49043 -0.0954026 0.0163509
-3.39173 -0.101977 0.0181974
-3.29307 -0.109284 0.020346
-3.19443 -0.117439 0.0228638
-3.09583 -0.126586 0.0258371
-2.99725 -0.136896 0.0293785
-2.89871 -0.148582 0.0336366
-2.80019 -0.161908 0.0388112
-2.7017 -0.177203 0.0451749
-2.60323 -0.194886 0.0531073
-2.50479 -0.215486 0.063148
-2.40638 -0.239678 0.0760827
-2.30798 -0.268327 0.0930861
-2.20961 -0.30252 0.115968
-2.11126 -0.34357 0.147606
-2.01293 -0.392879 0.192741
-1.91462 -0.451324 0.259426
-1.81632 -0.517126 0.361617
-1.71804 -0.579037 0.522837
-1.61978 -0.596806 0.775364
-1.52154 -0.464357 1.12233
-1.42331 -0.0502616 1.40338
-1.32509 0.490157 1.32848
-1.22689 0.796692 0.987185
-1.12869 0.858491 0.666995
-1.03051 0.818804 0.449603
-0.932337 0.755745 0.31148
-0.834173 0.695492 0.222373
-0.736016 0.644559 0.162624
-0.637867 0.603398 0.120772
-0.539723 0.570897 0.0901472
-0.441585 0.545755 0.0667463
-0.343451 0.526863 0.048065
-0.24532 0.513376 0.0324567
-0.147191 0.504696 0.018772
-0.0490634 0.500447 0.00614483
0.0490634 0.500447 -0.00614483
0.147191 0.504696 -0.018772
0.24532 0.513376 -0.0324567
0.343451 0.526863 -0.048065
0.441585 0.545755 -0.0667463
0.539723 0.570897 -0.0901472
0.637867 0.603398 -0.120772
0.736016 0.644559 -0.162624
0.834173 0.695492 -0.222373
0.932337 0.755745 -0.31148
1.03051 0.818804 -0.449603
1.12869 0.858491 -0.666995
1.22689 0.796692 -0.987185
1.32509 0.490157 -1.32848
1.42331 -0.0502616 -1.40338
1.52154 -0.464357 -1.12233
1.61978 -0.596806 -0.775364
1.71804 -0.579037 -0.522837
1.81632 -0.517126 -0.361617
1.91462 -0.451324 -0.259426
2.01293 -0.392879 -0.192741
2.11126 -0.34357 -0.147606
2.20961 -0.30252 -0.115968
2.30798 -0.268327 -0.0930861
2.40638 -0.239678 -0.0760827
2.50479 -0.215486 -0.063148
2.60323 -0.194886 -0.0531073
2.7017 -0.177203 -0.0451749
2.80019 -0.161908 -0.0388112
2.89871 -0.148582 -0.0336366
2.99725 -0.136896 -0.0293785
3.09583 -0.126586 -0.0258371
3.19443 -0.117439 -0.0228638
3.29307 -0.109284 -0.020346
3.39173 -0.101977 -0.0181974
3.49043 -0.0954026 -0.0163509
3.58916 -0.0894637 -0.014754
3.68793 -0.0840788 -0.0133648
3.78673 -0.0791794 -0.0121497
3.88557 -0.0747076 -0.0110817
3.98445 -0.0706138 -0.0101386
4.08336 -0.0668556 -0.00930232
4.18232 -0.0633965 -0.00855776
4.28131 -0.0602049 -0.00789243
4.38035 -0.0572533 -0.00729585
4.47943 -0.0545177 -0.00675917
4.57855 -0.0519772 -0.00627492
4.67772 -0.0496132 -0.00583672
4.77694 -0.0474095 -0.00543913
4.8762 -0.0453516 -0.00507745
4.97551 -0.0434267 -0.00474767
5.07487 -0.0416233 -0.00444627
5.17427 -0.0399314 -0.00417022
5.27373 -0.0383416 -0.00391686
5.37325 -0.0368459 -0.00368387
5.47281 -0.0354368 -0.00346922
5.57243 -0.0341077 -0.00327112
5.67211 -0.0328525 -0.00308796
5.77184 -0.0316658 -0.00291836
5.87163 -0.0305426 -0.00276106
5.97148 -0.0294784 -0.00261496
6.07139 -0.0284691 -0.00247906
6.17136 -0.0275109 -0.00235247
6.2714 -0.0266004 -0.00223441
6.37149 -0.0257344 -0.00212416
6.47166 -0.02491 -0.00202107
6.57188 -0.0241246 -0.00192458
6.67218 -0.0233757 -0.00183414
6.77254 -0.0226611 -0.0017493
6.87298 -0.0219787 -0.00166962
6.97348 -0.0213266 -0.00159472
7.07406 -0.0207029 -0.00152422
7.17471 -0.0201061 -0.00145782
7.27544 -0.0195345 -0.00139522
7.37624 -0.0189868 -0.00133615
7.47712 -0.0184617 -0.00128036
7.57807 -0.0179579 -0.00122762
7.67911 -0.0174742 -0.00117773
7.78023 -0.0170096 -0.00113049
7.88143 -0.0165632 -0.00108574
7.98271 -0.0161338 -0.0010433
8.08408 -0.0157208 -0.00100303
8.18554 -0.0153232 -0.000964796
8.28708 -0.0149403 -0.000928466
8.38872 -0.0145714 -0.000893922
8.49044 -0.0142158 -0.000861056
8.59226 -0.0138728 -0.000829766
8.69417 -0.0135419 -0.000799959
8.79618 -0.0132224 -0.000771548
8.89828 -0.012914 -0.000744451
9.00048 -0.012616 -0.000718593
9.10278 -0.0123279 -0.000693904
9.20518 -0.0120495 -0.000670318
9.30769 -0.0117801 -0.000647774
9.4103 -0.0115195 -0.000626215
9.51301 -0.0112673 -0.000605588
9.61583 -0.011023 -0.000585842
9.71877 -0.0107864 -0.000566932
9.82181 -0.0105571 -0.000548812
9.92496 -0.0103349 -0.000531442
10.0282 -0.0101194 -0.000514784
10.1316 -0.00991038 -0.000498802
10.2351 -0.00970759 -0.000483461
10.3387 -0.00951077 -0.000468729
10.4425 -0.00931968 -0.000454577
10.5463 -0.00913411 -0.000440977
10.6503 -0.00895384 -0.000427901
10.7545 -0.00877868 -0.000415324
10.8587 -0.00860842 -0.000403224
10.9631 -0.00844288 -0.000391577
11.0676 -0.0082819 -0.000380363
11.1722 -0.0081253 -0.000369561
11.277 -0.00797293 -0.000359153
11.3819 -0.00782463 -0.000349121
11.487 -0.00768025 -0.000339449
11.5922 -0.00753967 -0.000330119
11.6975 -0.00740274 -0.000321118
11.803 -0.00726933 -0.00031243
11.9086 -0.00713934 -0.000304043
12.0144 -0.00701264 -0.000295944
12.1204 -0.00688912 -0.000288119
12.2265 -0.00676867 -0.000280558
12.3327 -0.0066512 -0.00027325
12.4391 -0.00653659 -0.000266184
12.5457 -0.00642477 -0.000259351
12.6524 -0.00631564 -0.00025274
12.7593 -0.00620911 -0.000246343
12.8664 -0.00610509 -0.000240151
12.9737 -0.00600352 -0.000234156
13.0811 -0.00590431 -0.000228351
13.1887 -0.0058074 -0.000222727
13.2965 -0.00571269 -0.000217278
13.4044 -0.00562014 -0.000211998
13.5126 -0.00552968 -0.000206879
13.6209 -0.00544124 -0.000201915
13.7294 -0.00535476 -0.000197102
13.8382 -0.00527018 -0.000192432
13.9471 -0.00518744 -0.000187901
14.0562 -0.0051065 -0.000183504
14.1655 -0.0050273 -0.000179235
14.275 -0.00494979 -0.000175091
14.3848 -0.00487392 -0.000171066
14.4947 -0.00479965 -0.000167157
14.6049 -0.00472692 -0.000163359
14.7152 -0.0046557 -0.000159668
14.8258 -0.00458594 -0.000156081
14.9367 -0.00451761 -0.000152593
15.0477 -0.00445065 -0.000149203
15.159 -0.00438505 -0.000145905
15.2705 -0.00432075 -0.000142697
15.3823 -0.00425772 -0.000139577
15.4943 -0.00419594 -0.00013654
15.6066 -0.00413536 -0.000133585
15.7191 -0.00407595 -0.000130708
15.8319 -0.00401769 -0.000127907
15.9449 -0.00396054 -0.00012518
16.0582 -0.00390447 -0.000122523
16.1717 -0.00384946 -0.000119935
16.2856 -0.00379548 -0.000117414
16.3997 -0.0037425 -0.000114958
16.5141 -0.00369049 -0.000112563
16.6288 -0.00363944 -0.000110229
16.7437 -0.00358932 -0.000107954
16.859 -0.0035401 -0.000105735
16.9746 -0.00349176 -0.000103572
17.0905 -0.00344428 -0.000101461
17.2067 -0.00339764 -9.94019e-05
17.3232 -0.00335182 -9.73929e-05
17.4401 -0.0033068 -9.54324e-05
17.5572 -0.00326256 -9.35189e-05
17.6748 -0.00321908 -9.16511e-05
17.7926 -0.00317633 -8.98275e-05
17.9108 -0.00313432 -8.80469e-05
18.0294 -0.00309301 -8.63079e-05
18.1483 -0.00305239 -8.46094e-05
18.2676 -0.00301244 -8.29502e-05
18.3873 -0.00297315 -8.13291e-05
18.5074 -0.0029345 -7.97451e-05
18.6278 -0.00289648 -7.8197e-05
18.7487 -0.00285908 -7.66839e-05
18.8699 -0.00282227 -7.52047e-05
18.9916 -0.00278604 -7.37585e-05
19.1137 -0.00275039 -7.23443e-05
19.2362 -0.0027153 -7.09613e-05
19.3592 -0.00268075 -6.96086e-05
19.4826 -0.00264673 -6.82853e-05
19.6065 -0.00261324 -6.69906e-05
19.7309 -0.00258025 -6.57238e-05
19.8557 -0.00254776 -6.4484e-05
19.9811 -0.00251576 -6.32705e-05
20.1069 -0.00248423 -6.20827e-05
20.2333 -0.00245317 -6.09198e-05
20.3602 -0.00242256 -5.97811e-05
20.4876 -0.00239239 -5.8666e-05
20.6156 -0.00236266 -5.75738e-05
20.7441 -0.00233335 -5.6504e-05
20.8732 -0.00230446 -5.54559e-05
21.0029 -0.00227597 -5.4429e-05
21.1332 -0.00224787 -5.34226e-05
21.2642 -0.00222017 -5.24363e-05
21.3958 -0.00219284 -5.14696e-05
21.528 -0.00216588 -5.05218e-05
21.6609 -0.00213928 -4.95926e-05
21.7945 -0.00211304 -4.86813e-05
21.9288 -0.00208714 -4.77877e-05
22.0639 -0.00206157 -4.6911e-05
22.1997 -0.00203634 -4.60511e-05
22.3363 -0.00201143 -4.52073e-05
22.4736 -0.00198683 -4.43793e-05
22.6118 -0.00196253 -4.35666e-05
22.7509 -0.00193854 -4.27689e-05
22.8908 -0.00191484 -4.19858e-05
23.0316 -0.00189142 -4.12168e-05
23.1733 -0.00186827 -4.04616e-05
23.316 -0.0018454 -3.97199e-05
23.4597 -0.00182279 -3.89912e-05
23.6044 -0.00180044 -3.82752e-05
23.7502 -0.00177834 -3.75716e-05
23.8971 -0.00175648 -3.688e-05
24.0451 -0.00173485 -3.62001e-05
24.1944 -0.00171345 -3.55316e-05
24.3448 -0.00169228 -3.48741e-05
24.4966 -0.00167131 -3.42273e-05
24.6496 -0.00165056 -3.3591e-05
24.8041 -0.00163001 -3.29647e-05
24.9601 -0.00160965 -3.23483e-05
25.1175 -0.00158947 -3.17413e-05
25.2766 -0.00156948 -3.11436e-05
25.4373 -0.00154965 -3.05546e-05
25.5998 -0.00152999 -2.99743e-05
25.7641 -0.00151048 -2.94022e-05
25.9304 -0.00149112 -2.88381e-05
26.0988 -0.00147189 -2.82816e-05
26.2693 -0.0014528 -2.77324e-05
26.4421 -0.00143382 -2.71902e-05
26.6174 -0.00141495 -2.66546e-05
26.7954 -0.00139618 -2.61254e-05
26.9761 -0.00137749 -2.5602e-05
27.1598 -0.00135887 -2.50841e-05
27.3468 -0.0013403 -2.45714e-05
27.5373 -0.00132178 -2.40632e-05
27.7317 -0.00130328 -2.35593e-05
27.9302 -0.00128478 -2.30589e-05
28.1333 -0.00126625 -2.25615e-05
28.3415 -0.00124767 -2.20663e-05
28.5554 -0.00122901 -2.15726e-05
28.7758 -0.00121022 -2.10794e-05
29.0035 -0.00119126 -2.05854e-05
29.2396 -0.00117205 -2.00892e-05
29.4858 -0.00115252 -1.95887e-05
29.7441 -0.00113255 -1.90814e-05
30.0173 -0.00111199 -1.85636e-05
30.3101 -0.00109057 -1.80295e-05
30.6297 -0.00106789 -1.74695e-05
30.9905 -0.00104312 -1.68648e-05
31.4301 -0.00101409 -1.61652e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1ClassicOneLoop/GApTwoLoop.txt <==
-31.4301 -0.00101307 1.61326e-05
-30.9905 -0.00104204 1.68297e-05
-30.6297 -0.00106675 1.74323e-05
-30.3101 -0.00108938 1.79903e-05
-30.0173 -0.00111075 1.85225e-05
-29.7441 -0.00113128 1.90384e-05
-29.4858 -0.0011512 1.95438e-05
-29.2396 -0.00117068 2.00423e-05
-29.0035 -0.00118984 2.05366e-05
-28.7758 -0.00120876 2.10286e-05
-28.5554 -0.0012275 2.15199e-05
-28.3415 -0.00124612 2.20116e-05
-28.1333 -0.00126465 2.25047e-05
-27.9302 -0.00128313 2.3e-05
-27.7317 -0.00130159 2.34982e-05
-27.5373 -0.00132004 2.4e-05
-27.3468 -0.00133851 2.45059e-05
-27.1598 -0.00135703 2.50163e-05
-26.9761 -0.0013756 2.55319e-05
-26.7954 -0.00139424 2.60528e-05
-26.6174 -0.00141296 2.65797e-05
-26.4421 -0.00143177 2.71127e-05
-26.2693 -0.0014507 2.76523e-05
-26.0988 -0.00146974 2.81989e-05
-25.9304 -0.00148891 2.87527e-05
-25.7641 -0.00150821 2.9314e-05
-25.5998 -0.00152766 2.98832e-05
-25.4373 -0.00154726 3.04606e-05
-25.2766 -0.00156702 3.10465e-05
-25.1175 -0.00158696 3.16411e-05
-24.9601 -0.00160707 3.22449e-05
-24.8041 -0.00162736 3.2858e-05
-24.6496 -0.00164785 3.34809e-05
-24.4966 -0.00166853 3.41137e-05
-24.3448 -0.00168943 3.47569e-05
-24.1944 -0.00171053 3.54107e-05
-24.0451 -0.00173186 3.60754e-05
-23.8971 -0.00175341 3.67514e-05
-23.7502 -0.00177519 3.7439e-05
-23.6044 -0.00179722 3.81384e-05
-23.4597 -0.00181949 3.88502e-05
-23.316 -0.00184202 3.95744e-05
-23.1733 -0.0018648 4.03117e-05
-23.0316 -0.00188786 4.10622e-05
-22.8908 -0.00191119 4.18263e-05
-22.7509 -0.0019348 4.26045e-05
-22.6118 -0.00195871 4.33971e-05
-22.4736 -0.0019829 4.42045e-05
-22.3363 -0.00200741 4.5027e-05
-22.1997 -0.00203222 4.58652e-05
-22.0639 -0.00205735 4.67194e-05
-21.9288 -0.00208281 4.759e-05
-21.7945 -0.0021086 4.84775e-05
-21.6609 -0.00213474 4.93824e-05
-21.528 -0.00216122 5.03051e-05
-21.3958 -0.00218806 5.1246e-05
-21.2642 -0.00221527 5.22058e-05
-21.1332 -0.00224286 5.31848e-05
-21.0029 -0.00227082 5.41837e-05
-20.8732 -0.00229918 5.52029e-05
-20.7441 -0.00232795 5.6243e-05
-20.6156 -0.00235712 5.73046e-05
-20.4876 -0.00238671 5.83882e-05
-20.3602 -0.00241673 5.94945e-05
-20.2333 -0.0024472 6.06241e-05
-20.1069 -0.00247811 6.17776e-05
-19.9811 -0.00250948 6.29557e-05
-19.8557 -0.00254132 6.41591e-05
-19.7309 -0.00257365 6.53885e-05
-19.6065 -0.00260646 6.66445e-05
-19.4826 -0.00263979 6.79281e-05
-19.3592 -0.00267362 6.92398e-05
-19.2362 -0.00270799 7.05806e-05
-19.1137 -0.00274289 7.19512e-05
-18.9916 -0.00277835 7.33526e-05
-18.8699 -0.00281437 7.47855e-05
-18.7487 -0.00285098 7.6251e-05
-18.6278 -0.00288817 7.77498e-05
-18.5074 -0.00292597 7.92832e-05
-18.3873 -0.00296439 8.08519e-05
-18.2676 -0.00300345 8.24572e-05
-18.1483 -0.00304316 8.40999e-05
-18.0294 -0.00308353 8.57814e-05
-17.9108 -0.00312459 8.75026e-05
-17.7926 -0.00316635 8.9265e-05
-17.6748 -0.00320882 9.10695e-05
-17.5572 -0.00325202 9.29176e-05
-17.4401 -0.00329598 9.48105e-05
-17.3232 -0.00334071 9.67498e-05
-17.2067 -0.00338622 9.87367e-05
-17.0905 -0.00343255 0.000100773
-16.9746 -0.0034797 0.000102859
-16.859 -0.00352771 0.000104999
-16.7437 -0.00357658 0.000107192
-16.6288 -0.00362635 0.00010944
-16.5141 -0.00367703 0.000111746
-16.3997 -0.00372866 0.000114112
-16.2856 -0.00378125 0.000116538
-16.1717 -0.00383482 0.000119028
-16.0582 -0.00388942 0.000121583
-15.9449 -0.00394505 0.000124206
-15.8319 -0.00400175 0.000126898
-15.7191 -0.00405955 0.000129662
-15.6066 -0.00411848 0.0001325
-15.4943 -0.00417857 0.000135416
-15.3823 -0.00423984 0.000138411
-15.2705 -0.00430234 0.000141488
-15.159 -0.00436609 0.000144651
-15.0477 -0.00443113 0.000147901
-14.9367 -0.00449749 0.000151243
-14.8258 -0.00456522 0.000154679
-14.7152 -0.00463435 0.000158213
-14.6049 -0.00470491 0.000161848
-14.4947 -0.00477696 0.000165587
-14.3848 -0.00485054 0.000169436
-14.275 -0.00492568 0.000173397
-14.1655 -0.00500244 0.000177474
-14.0562 -0.00508085 0.000181673
-13.9471 -0.00516098 0.000185998
-13.8382 -0.00524287 0.000190452
-13.7294 -0.00532657 0.000195042
-13.6209 -0.00541215 0.000199772
-13.5126 -0.00549965 0.000204648
-13.4044 -0.00558913 0.000209676
-13.2965 -0.00568066 0.00021486
-13.1887 -0.0057743 0.000220209
-13.0811 -0.00587012 0.000225727
-12.9737 -0.00596818 0.000231422
-12.8664 -0.00606856 0.0002373
-12.7593 -0.00617132 0.00024337
-12.6524 -0.00627656 0.00024964
-12.5457 -0.00638435 0.000256116
-12.4391 -0.00649477 0.000262809
-12.3327 -0.00660791 0.000269726
-12.2265 -0.00672386 0.000276878
-12.1204 -0.00684272 0.000284275
-12.0144 -0.00696458 0.000291927
-11.9086 -0.00708955 0.000299844
-11.803 -0.00721773 0.00030804
-11.6975 -0.00734925 0.000316526
-11.5922 -0.00748421 0.000325314
-11.487 -0.00762273 0.000334419
-11.3819 -0.00776495 0.000343855
-11.277 -0.007911 0.000353637
-11.1722 -0.00806102 0.000363781
-11.0676 -0.00821515 0.000374304
-10.9631 -0.00837355 0.000385224
-10.8587 -0.00853638 0.000396559
-10.7545 -0.00870381 0.00040833
-10.6503 -0.008876 0.000420557
-10.5463 -0.00905315 0.000433263
-10.4425 -0.00923546 0.000446472
-10.3387 -0.00942311 0.000460209
-10.2351 -0.00961633 0.000474499
-10.1316 -0.00981533 0.000489373
-10.0282 -0.0100204 0.000504859
-9.92496 -0.0102317 0.000520989
-9.82181 -0.0104495 0.000537798
-9.71877 -0.0106741 0.000555321
-9.61583 -0.0109059 0.000573596
-9.51301 -0.011145 0.000592665
-9.4103 -0.0113918 0.000612571
-9.30769 -0.0116467 0.000633361
-9.20518 -0.01191 0.000655084
-9.10278 -0.0121821 0.000677794
-9.00048 -0.0124634 0.000701546
-8.89828 -0.0127542 0.000726403
-8.79618 -0.0130552 0.000752428
-8.69417 -0.0133666 0.000779692
-8.59226 -0.0136891 0.000808269
-8.49044 -0.0140231 0.00083824
-8.38872 -0.0143692 0.00086969
-8.28708 -0.0147281 0.000902714
-8.18554 -0.0151002 0.00093741
-8.08408 -0.0154864 0.000973888
-7.98271 -0.0158874 0.00101226
-7.88143 -0.0163038 0.00105266
-7.78023 -0.0167365 0.00109521
-7.67911 -0.0171865 0.00114007
-7.57807 -0.0176545 0.0011874
-7.47712 -0.0181416 0.00123736
-7.37624 -0.018649 0.00129015
-7.27544 -0.0191776 0.00134597
-7.17471 -0.0197287 0.00140504
-7.07406 -0.0203037 0.00146761
-6.97348 -0.0209039 0.00153393
-6.87298 -0.0215309 0.00160431
-6.77254 -0.0221863 0.00167905
-6.67218 -0.0228718 0.00175852
-6.57188 -0.0235893 0.00184308
-6.47166 -0.024341 0.00193318
-6.37149 -0.025129 0.00202925
-6.2714 -0.0259556 0.00213184
-6.17136 -0.0268237 0.0022415
-6.07139 -0.0277358 0.00235888
-5.97148 -0.0286953 0.00248467
-5.87163 -0.0297054 0.00261967
-5.77184 -0.0307698 0.00276475
-5.67211 -0.0318925 0.00292091
-5.57243 -0.033078 0.00308926
-5.47281 -0.0343312 0.00327107
-5.37325 -0.0356572 0.00346774
-5.27373 -0.0370622 0.00368092
-5.17427 -0.0385525 0.00391243
-5.07487 -0.0401353 0.00416444
-4.97551 -0.0418188 0.00443938
-4.8762 -0.0436117 0.0047401
-4.77694 -0.0455242 0.00506994
-4.67772 -0.0475671 0.00543281
-4.57855 -0.0497532 0.00583332
-4.47943 -0.0520963 0.00627703
-4.38035 -0.0546122 0.00677056
-4.28131 -0.0573187 0.00732203
-4.18232 -0.0602357 0.00794131
-4.08336 -0.0633858 0.00864069
-3.98445 -0.0667939 0.00943542
-3.88557 -0.070488 0.0103447
-3.78673 -0.0744983 0.0113928
-3.68793 -0.078857 0.0126098
-3.58916 -0.0835969 0.0140333
-3.49043 -0.0887487 0.0157085
-3.39173 -0.0943387 0.0176865
-3.29307 -0.100386 0.0200208
-3.19443 -0.106902 0.0227586
-3.09583 -0.113901 0.0259313
-2.99725 -0.121418 0.0295501
-2.89871 -0.129531 0.0336166
-2.80019 -0.138381 0.0381513
-2.7017 -0.148166 0.0432305
-2.60323 -0.159118 0.0490102
-2.50479 -0.171481 0.0557358
-2.40638 -0.185501 0.0637441
-2.30798 -0.201416 0.0734739
-2.20961 -0.219456 0.0854903
-2.11126 -0.239823 0.100527
-2.01293 -0.262646 0.119541
-1.91462 -0.287891 0.143764
-1.81632 -0.315211 0.174742
-1.71804 -0.343719 0.214284
-1.61978 -0.371736 0.264248
-1.52154 -0.396629 0.326065
-1.42331 -0.415114 0.400051
-1.32509 -0.424256 0.484982
-1.22689 -0.422961 0.578807
-1.12869 -0.412569 0.680918
-1.03051 -0.395223 0.79488
-0.932337 -0.370042 0.929692
-0.834173 -0.328317 1.0988
-0.736016 -0.247729 1.31641
-0.637867 -0.0853928 1.58807
-0.539723 0.224465 1.8879
-0.441585 0.744199 2.12248
-0.343451 1.45063 2.12882
-0.24532 2.17228 1.78976
-0.147191 2.70338 1.16213
-0.0490634 2.96332 0.39788
0.0490634 2.96332 -0.39788
0.147191 2.70338 -1.16213
0.24532 2.17228 -1.78976
0.343451 1.45063 -2.12882
0.441585 0.744199 -2.12248
0.539723 0.224465 -1.8879
0.637867 -0.0853928 -1.58807
0.736016 -0.247729 -1.31641
0.834173 -0.328317 -1.0988
0.932337 -0.370042 -0.929692
1.03051 -0.395223 -0.79488
1.12869 -0.412569 -0.680918
1.22689 -0.422961 -0.578807
1.32509 -0.424256 -0.484982
1.42331 -0.415114 -0.400051
1.52154 -0.396629 -0.326065
1.61978 -0.371736 -0.264248
1.71804 -0.343719 -0.214284
1.81632 -0.315211 -0.174742
1.91462 -0.287891 -0.143764
2.01293 -0.262646 -0.119541
2.11126 -0.239823 -0.100527
2.20961 -0.219456 -0.0854903
2.30798 -0.201416 -0.0734739
2.40638 -0.185501 -0.0637441
2.50479 -0.171481 -0.0557358
2.60323 -0.159118 -0.0490102
2.7017 -0.148166 -0.0432305
2.80019 -0.138381 -0.0381513
2.89871 -0.129531 -0.0336166
2.99725 -0.121418 -0.0295501
3.09583 -0.113901 -0.0259313
3.19443 -0.106902 -0.0227586
3.29307 -0.100386 -0.0200208
3.39173 -0.0943387 -0.0176865
3.49043 -0.0887487 -0.0157085
3.58916 -0.0835969 -0.0140333
3.68793 -0.078857 -0.0126098
3.78673 -0.0744983 -0.0113928
3.88557 -0.070488 -0.0103447
3.98445 -0.0667939 -0.00943542
4.08336 -0.0633858 -0.00864069
4.18232 -0.0602357 -0.00794131
4.28131 -0.0573187 -0.00732203
4.38035 -0.0546122 -0.00677056
4.47943 -0.0520963 -0.00627703
4.57855 -0.0497532 -0.00583332
4.67772 -0.0475671 -0.00543281
4.77694 -0.0455242 -0.00506994
4.8762 -0.0436117 -0.0047401
4.97551 -0.0418188 -0.00443938
5.07487 -0.0401353 -0.00416444
5.17427 -0.0385525 -0.00391243
5.27373 -0.0370622 -0.00368092
5.37325 -0.0356572 -0.00346774
5.47281 -0.0343312 -0.00327107
5.57243 -0.033078 -0.00308926
5.67211 -0.0318925 -0.00292091
5.77184 -0.0307698 -0.00276475
5.87163 -0.0297054 -0.00261967
5.97148 -0.0286953 -0.00248467
6.07139 -0.0277358 -0.00235888
6.17136 -0.0268237 -0.0022415
6.2714 -0.0259556 -0.00213184
6.37149 -0.025129 -0.00202925
6.47166 -0.024341 -0.00193318
6.57188 -0.0235893 -0.00184308
6.67218 -0.0228718 -0.00175852
6.77254 -0.0221863 -0.00167905
6.87298 -0.0215309 -0.00160431
6.97348 -0.0209039 -0.00153393
7.07406 -0.0203037 -0.00146761
7.17471 -0.0197287 -0.00140504
7.27544 -0.0191776 -0.00134597
7.37624 -0.018649 -0.00129015
7.47712 -0.0181416 -0.00123736
7.57807 -0.0176545 -0.0011874
7.67911 -0.0171865 -0.00114007
7.78023 -0.0167365 -0.00109521
7.88143 -0.0163038 -0.00105266
7.98271 -0.0158874 -0.00101226
8.08408 -0.0154864 -0.000973888
8.18554 -0.0151002 -0.00093741
8.28708 -0.0147281 -0.000902714
8.38872 -0.0143692 -0.00086969
8.49044 -0.0140231 -0.00083824
8.59226 -0.0136891 -0.000808269
8.69417 -0.0133666 -0.000779692
8.79618 -0.0130552 -0.000752428
8.89828 -0.0127542 -0.000726403
9.00048 -0.0124634 -0.000701546
9.10278 -0.0121821 -0.000677794
9.20518 -0.01191 -0.000655084
9.30769 -0.0116467 -0.000633361
9.4103 -0.0113918 -0.000612571
9.51301 -0.011145 -0.000592665
9.61583 -0.0109059 -0.000573596
9.71877 -0.0106741 -0.000555321
9.82181 -0.0104495 -0.000537798
9.92496 -0.0102317 -0.000520989
10.0282 -0.0100204 -0.000504859
10.1316 -0.00981533 -0.000489373
10.2351 -0.00961633 -0.000474499
10.3387 -0.00942311 -0.000460209
10.4425 -0.00923546 -0.000446472
10.5463 -0.00905315 -0.000433263
10.6503 -0.008876 -0.000420557
10.7545 -0.00870381 -0.00040833
10.8587 -0.00853638 -0.000396559
10.9631 -0.00837355 -0.000385224
11.0676 -0.00821515 -0.000374304
11.1722 -0.00806102 -0.000363781
11.277 -0.007911 -0.000353637
11.3819 -0.00776495 -0.000343855
11.487 -0.00762273 -0.000334419
11.5922 -0.00748421 -0.000325314
11.6975 -0.00734925 -0.000316526
11.803 -0.00721773 -0.00030804
11.9086 -0.00708955 -0.000299844
12.0144 -0.00696458 -0.000291927
12.1204 -0.00684272 -0.000284275
12.2265 -0.00672386 -0.000276878
12.3327 -0.00660791 -0.000269726
12.4391 -0.00649477 -0.000262809
12.5457 -0.00638435 -0.000256116
12.6524 -0.00627656 -0.00024964
12.7593 -0.00617132 -0.00024337
12.8664 -0.00606856 -0.0002373
12.9737 -0.00596818 -0.000231422
13.0811 -0.00587012 -0.000225727
13.1887 -0.0057743 -0.000220209
13.2965 -0.00568066 -0.00021486
13.4044 -0.00558913 -0.000209676
13.5126 -0.00549965 -0.000204648
13.6209 -0.00541215 -0.000199772
13.7294 -0.00532657 -0.000195042
13.8382 -0.00524287 -0.000190452
13.9471 -0.00516098 -0.000185998
14.0562 -0.00508085 -0.000181673
14.1655 -0.00500244 -0.000177474
14.275 -0.00492568 -0.000173397
14.3848 -0.00485054 -0.000169436
14.4947 -0.00477696 -0.000165587
14.6049 -0.00470491 -0.000161848
14.7152 -0.00463435 -0.000158213
14.8258 -0.00456522 -0.000154679
14.9367 -0.00449749 -0.000151243
15.0477 -0.00443113 -0.000147901
15.159 -0.00436609 -0.000144651
15.2705 -0.00430234 -0.000141488
15.3823 -0.00423984 -0.000138411
15.4943 -0.00417857 -0.000135416
15.6066 -0.00411848 -0.0001325
15.7191 -0.00405955 -0.000129662
15.8319 -0.00400175 -0.000126898
15.9449 -0.00394505 -0.000124206
16.0582 -0.00388942 -0.000121583
16.1717 -0.00383482 -0.000119028
16.2856 -0.00378125 -0.000116538
16.3997 -0.00372866 -0.000114112
16.5141 -0.00367703 -0.000111746
16.6288 -0.00362635 -0.00010944
16.7437 -0.00357658 -0.000107192
16.859 -0.00352771 -0.000104999
16.9746 -0.0034797 -0.000102859
17.0905 -0.00343255 -0.000100773
17.2067 -0.00338622 -9.87367e-05
17.3232 -0.00334071 -9.67498e-05
17.4401 -0.00329598 -9.48105e-05
17.5572 -0.00325202 -9.29176e-05
17.6748 -0.00320882 -9.10695e-05
17.7926 -0.00316635 -8.9265e-05
17.9108 -0.00312459 -8.75026e-05
18.0294 -0.00308353 -8.57814e-05
18.1483 -0.00304316 -8.40999e-05
18.2676 -0.00300345 -8.24572e-05
18.3873 -0.00296439 -8.08519e-05
18.5074 -0.00292597 -7.92832e-05
18.6278 -0.00288817 -7.77498e-05
18.7487 -0.00285098 -7.6251e-05
18.8699 -0.00281437 -7.47855e-05
18.9916 -0.00277835 -7.33526e-05
19.1137 -0.00274289 -7.19512e-05
19.2362 -0.00270799 -7.05806e-05
19.3592 -0.00267362 -6.92398e-05
19.4826 -0.00263979 -6.79281e-05
19.6065 -0.00260646 -6.66445e-05
19.7309 -0.00257365 -6.53885e-05
19.8557 -0.00254132 -6.41591e-05
19.9811 -0.00250948 -6.29557e-05
20.1069 -0.00247811 -6.17776e-05
20.2333 -0.0024472 -6.06241e-05
20.3602 -0.00241673 -5.94945e-05
20.4876 -0.00238671 -5.83882e-05
20.6156 -0.00235712 -5.73046e-05
20.7441 -0.00232795 -5.6243e-05
20.8732 -0.00229918 -5.52029e-05
21.0029 -0.00227082 -5.41837e-05
21.1332 -0.00224286 -5.31848e-05
21.2642 -0.00221527 -5.22058e-05
21.3958 -0.00218806 -5.1246e-05
21.528 -0.00216122 -5.03051e-05
21.6609 -0.00213474 -4.93824e-05
21.7945 -0.0021086 -4.84775e-05
21.9288 -0.00208281 -4.759e-05
22.0639 -0.00205735 -4.67194e-05
22.1997 -0.00203222 -4.58652e-05
22.3363 -0.00200741 -4.5027e-05
22.4736 -0.0019829 -4.42045e-05
22.6118 -0.00195871 -4.33971e-05
22.7509 -0.0019348 -4.26045e-05
22.8908 -0.00191119 -4.18263e-05
23.0316 -0.00188786 -4.10622e-05
23.1733 -0.0018648 -4.03117e-05
23.316 -0.00184202 -3.95744e-05
23.4597 -0.00181949 -3.88502e-05
23.6044 -0.00179722 -3.81384e-05
23.7502 -0.00177519 -3.7439e-05
23.8971 -0.00175341 -3.67514e-05
24.0451 -0.00173186 -3.60754e-05
24.1944 -0.00171053 -3.54107e-05
24.3448 -0.00168943 -3.47569e-05
24.4966 -0.00166853 -3.41137e-05
24.6496 -0.00164785 -3.34809e-05
24.8041 -0.00162736 -3.2858e-05
24.9601 -0.00160707 -3.22449e-05
25.1175 -0.00158696 -3.16411e-05
25.2766 -0.00156702 -3.10465e-05
25.4373 -0.00154726 -3.04606e-05
25.5998 -0.00152766 -2.98832e-05
25.7641 -0.00150821 -2.9314e-05
25.9304 -0.00148891 -2.87527e-05
26.0988 -0.00146974 -2.81989e-05
26.2693 -0.0014507 -2.76523e-05
26.4421 -0.00143177 -2.71127e-05
26.6174 -0.00141296 -2.65797e-05
26.7954 -0.00139424 -2.60528e-05
26.9761 -0.0013756 -2.55319e-05
27.1598 -0.00135703 -2.50163e-05
27.3468 -0.00133851 -2.45059e-05
27.5373 -0.00132004 -2.4e-05
27.7317 -0.00130159 -2.34982e-05
27.9302 -0.00128313 -2.3e-05
28.1333 -0.00126465 -2.25047e-05
28.3415 -0.00124612 -2.20116e-05
28.5554 -0.0012275 -2.15199e-05
28.7758 -0.00120876 -2.10286e-05
29.0035 -0.00118984 -2.05366e-05
29.2396 -0.00117068 -2.00423e-05
29.4858 -0.0011512 -1.95438e-05
29.7441 -0.00113128 -1.90384e-05
30.0173 -0.00111075 -1.85225e-05
30.3101 -0.00108938 -1.79903e-05
30.6297 -0.00106675 -1.74323e-05
30.9905 -0.00104204 -1.68297e-05
31.4301 -0.00101307 -1.61326e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1ClassicOneLoop/GAp_FRG.txt <==
-31.4301 -0.00101371 1.6153e-05
-30.9905 -0.00104271 1.68517e-05
-30.6297 -0.00106746 1.74556e-05
-30.3101 -0.00109013 1.80148e-05
-30.0173 -0.00111152 1.85482e-05
-29.7441 -0.00113207 1.90653e-05
-29.4858 -0.00115202 1.95719e-05
-29.2396 -0.00117154 2.00716e-05
-29.0035 -0.00119073 2.05671e-05
-28.7758 -0.00120967 2.10604e-05
-28.5554 -0.00122845 2.15529e-05
-28.3415 -0.00124709 2.20458e-05
-28.1333 -0.00126565 2.25402e-05
-27.9302 -0.00128416 2.30368e-05
-27.7317 -0.00130264 2.35364e-05
-27.5373 -0.00132113 2.40396e-05
-27.3468 -0.00133963 2.45468e-05
-27.1598 -0.00135818 2.50587e-05
-26.9761 -0.00137678 2.55757e-05
-26.7954 -0.00139545 2.60982e-05
-26.6174 -0.0014142 2.66266e-05
-26.4421 -0.00143305 2.71612e-05
-26.2693 -0.00145201 2.77024e-05
-26.0988 -0.00147109 2.82506e-05
-25.9304 -0.00149029 2.88061e-05
-25.7641 -0.00150963 2.93692e-05
-25.5998 -0.00152912 2.99402e-05
-25.4373 -0.00154875 3.05194e-05
-25.2766 -0.00156856 3.11072e-05
-25.1175 -0.00158853 3.17038e-05
-24.9601 -0.00160868 3.23096e-05
-24.8041 -0.00162902 3.29248e-05
-24.6496 -0.00164954 3.35498e-05
-24.4966 -0.00167027 3.41848e-05
-24.3448 -0.00169121 3.48302e-05
-24.1944 -0.00171236 3.54863e-05
-24.0451 -0.00173373 3.61534e-05
-23.8971 -0.00175533 3.68318e-05
-23.7502 -0.00177716 3.75219e-05
-23.6044 -0.00179923 3.8224e-05
-23.4597 -0.00182156 3.89384e-05
-23.316 -0.00184413 3.96654e-05
-23.1733 -0.00186697 4.04055e-05
-23.0316 -0.00189008 4.11589e-05
-22.8908 -0.00191347 4.19261e-05
-22.7509 -0.00193714 4.27073e-05
-22.6118 -0.0019611 4.35031e-05
-22.4736 -0.00198536 4.43138e-05
-22.3363 -0.00200992 4.51398e-05
-22.1997 -0.0020348 4.59815e-05
-22.0639 -0.00205999 4.68393e-05
-21.9288 -0.00208552 4.77136e-05
-21.7945 -0.00211138 4.8605e-05
-21.6609 -0.00213758 4.95139e-05
-21.528 -0.00216414 5.04407e-05
-21.3958 -0.00219105 5.13859e-05
-21.2642 -0.00221833 5.235e-05
-21.1332 -0.00224599 5.33336e-05
-21.0029 -0.00227404 5.43371e-05
-20.8732 -0.00230248 5.53611e-05
-20.7441 -0.00233133 5.64063e-05
-20.6156 -0.00236058 5.7473e-05
-20.4876 -0.00239026 5.8562e-05
-20.3602 -0.00242038 5.96738e-05
-20.2333 -0.00245093 6.08091e-05
-20.1069 -0.00248194 6.19685e-05
-19.9811 -0.00251341 6.31527e-05
-19.8557 -0.00254535 6.43623e-05
-19.7309 -0.00257778 6.55982e-05
-19.6065 -0.0026107 6.6861e-05
-19.4826 -0.00264413 6.81515e-05
-19.3592 -0.00267808 6.94705e-05
-19.2362 -0.00271256 7.08187e-05
-19.1137 -0.00274758 7.21971e-05
-18.9916 -0.00278316 7.36065e-05
-18.8699 -0.00281931 7.50477e-05
-18.7487 -0.00285604 7.65218e-05
-18.6278 -0.00289337 7.80296e-05
-18.5074 -0.00293131 7.95722e-05
-18.3873 -0.00296987 8.11505e-05
-18.2676 -0.00300907 8.27656e-05
-18.1483 -0.00304893 8.44187e-05
-18.0294 -0.00308946 8.61108e-05
-17.9108 -0.00313067 8.78431e-05
-17.7926 -0.00317259 8.96169e-05
-17.6748 -0.00321523 9.14333e-05
-17.5572 -0.00325861 9.32938e-05
-17.4401 -0.00330275 9.51996e-05
-17.3232 -0.00334766 9.71521e-05
-17.2067 -0.00339337 9.91529e-05
-17.0905 -0.00343989 0.000101203
-16.9746 -0.00348725 0.000103305
-16.859 -0.00353546 0.00010546
-16.7437 -0.00358455 0.000107669
-16.6288 -0.00363454 0.000109934
-16.5141 -0.00368545 0.000112258
-16.3997 -0.00373732 0.000114641
-16.2856 -0.00379015 0.000117086
-16.1717 -0.00384398 0.000119596
-16.0582 -0.00389883 0.000122171
-15.9449 -0.00395474 0.000124815
-15.8319 -0.00401172 0.000127529
-15.7191 -0.00406981 0.000130316
-15.6066 -0.00412904 0.000133179
-15.4943 -0.00418943 0.000136119
-15.3823 -0.00425103 0.00013914
-15.2705 -0.00431386 0.000142245
-15.159 -0.00437795 0.000145436
-15.0477 -0.00444334 0.000148716
-14.9367 -0.00451008 0.000152088
-14.8258 -0.00457818 0.000155556
-14.7152 -0.00464771 0.000159123
-14.6049 -0.00471868 0.000162793
-14.4947 -0.00479116 0.00016657
-14.3848 -0.00486517 0.000170456
-14.275 -0.00494077 0.000174457
-14.1655 -0.00501799 0.000178577
-14.0562 -0.0050969 0.000182819
-13.9471 -0.00517754 0.000187189
-13.8382 -0.00525995 0.000191691
-13.7294 -0.00534421 0.000196331
-13.6209 -0.00543035 0.000201114
-13.5126 -0.00551844 0.000206045
-13.4044 -0.00560854 0.000211129
-13.2965 -0.0057007 0.000216374
-13.1887 -0.00579501 0.000221785
-13.0811 -0.00589151 0.000227369
-12.9737 -0.00599029 0.000233134
-12.8664 -0.00609142 0.000239085
-12.7593 -0.00619497 0.000245231
-12.6524 -0.00630101 0.000251581
-12.5457 -0.00640964 0.000258141
-12.4391 -0.00652094 0.000264923
-12.3327 -0.006635 0.000271933
-12.2265 -0.0067519 0.000279183
-12.1204 -0.00687175 0.000286682
-12.0144 -0.00699466 0.000294443
-11.9086 -0.00712071 0.000302474
-11.803 -0.00725003 0.00031079
-11.6975 -0.00738272 0.000319402
-11.5922 -0.00751891 0.000328324
-11.487 -0.00765873 0.00033757
-11.3819 -0.0078023 0.000347154
-11.277 -0.00794976 0.000357093
-11.1722 -0.00810125 0.000367403
-11.0676 -0.00825693 0.000378101
-10.9631 -0.00841695 0.000389205
-10.8587 -0.00858147 0.000400736
-10.7545 -0.00875067 0.000412714
-10.6503 -0.00892473 0.00042516
-10.5463 -0.00910383 0.000438099
-10.4425 -0.00928818 0.000451554
-10.3387 -0.00947799 0.000465551
-10.2351 -0.00967346 0.000480119
-10.1316 -0.00987484 0.000495287
-10.0282 -0.0100824 0.000511085
-9.92496 -0.0102963 0.000527547
-9.82181 -0.0105169 0.000544708
-9.71877 -0.0107444 0.000562607
-9.61583 -0.0109792 0.000581282
-9.51301 -0.0112216 0.000600777
-9.4103 -0.0114718 0.000621137
-9.30769 -0.0117303 0.000642412
-9.20518 -0.0119974 0.000664652
-9.10278 -0.0122735 0.000687914
-9.00048 -0.012559 0.000712258
-8.89828 -0.0128543 0.000737746
-8.79618 -0.01316 0.000764448
-8.69417 -0.0134764 0.000792437
-8.59226 -0.0138042 0.000821791
-8.49044 -0.0141439 0.000852596
-8.38872 -0.014496 0.000884943
-8.28708 -0.0148611 0.00091893
-8.18554 -0.0152401 0.000954662
-8.08408 -0.0156334 0.000992255
-7.98271 -0.016042 0.00103183
-7.88143 -0.0164665 0.00107352
-7.78023 -0.0169079 0.00111748
-7.67911 -0.017367 0.00116385
-7.57807 -0.0178449 0.00121282
-7.47712 -0.0183426 0.00126455
-7.37624 -0.0188611 0.00131926
-7.27544 -0.0194017 0.00137717
-7.17471 -0.0199658 0.00143851
-7.07406 -0.0205546 0.00150354
-6.97348 -0.0211696 0.00157256
-6.87298 -0.0218125 0.00164586
-6.77254 -0.022485 0.00172381
-6.67218 -0.0231889 0.00180678
-6.57188 -0.0239263 0.00189517
-6.47166 -0.0246993 0.00198946
-6.37149 -0.0255104 0.00209016
-6.2714 -0.0263621 0.00219782
-6.17136 -0.0272572 0.00231308
-6.07139 -0.0281987 0.00243664
-5.97148 -0.02919 0.00256926
-5.87163 -0.0302347 0.00271182
-5.77184 -0.0313367 0.00286531
-5.67211 -0.0325005 0.00303082
-5.57243 -0.0337308 0.00320959
-5.47281 -0.0350328 0.00340306
-5.37325 -0.0364125 0.00361281
-5.27373 -0.0378762 0.0038407
-5.17427 -0.039431 0.00408884
-5.07487 -0.0410848 0.00435968
-4.97551 -0.0428464 0.00465606
-4.8762 -0.0447256 0.00498132
-4.77694 -0.0467331 0.00533936
-4.67772 -0.0488811 0.00573482
-4.57855 -0.0511831 0.00617321
-4.47943 -0.0536541 0.00666112
-4.38035 -0.0563108 0.00720646
-4.28131 -0.0591716 0.00781875
-4.18232 -0.0622564 0.00850927
-4.08336 -0.0655869 0.00929131
-3.98445 -0.0691862 0.0101799
-3.88557 -0.0730786 0.011191
-3.78673 -0.077291 0.0123405
-3.68793 -0.0818551 0.0136424
-3.58916 -0.0868118 0.0151087
-3.49043 -0.0922174 0.0167533
-3.39173 -0.098146 0.0185977
-3.29307 -0.10469 0.0206786
-3.19443 -0.111959 0.0230522
-3.09583 -0.120075 0.0257971
-2.99725 -0.129177 0.0290153
-2.89871 -0.139427 0.0328365
-2.80019 -0.151016 0.0374265
-2.7017 -0.164174 0.0430009
-2.60323 -0.179179 0.0498464
-2.50479 -0.196374 0.0583535
-2.40638 -0.21617 0.0690628
-2.30798 -0.239064 0.0827391
-2.20961 -0.265632 0.100482
-2.11126 -0.296506 0.123902
-2.01293 -0.332281 0.155392
-1.91462 -0.373269 0.198547
-1.81632 -0.418885 0.258772
-1.71804 -0.466253 0.343988
-1.61978 -0.507224 0.464865
-1.52154 -0.52304 0.632477
-1.42331 -0.478397 0.848511
-1.32509 -0.32582 1.08368
-1.22689 -0.0411369 1.25921
-1.12869 0.320416 1.28113
-1.03051 0.636331 1.13296
-0.932337 0.824478 0.897854
-0.834173 0.893941 0.667831
-0.736016 0.893341 0.483843
-0.637867 0.862799 0.348288
-0.539723 0.824493 0.25046
-0.441585 0.788479 0.17898
-0.343451 0.758668 0.125074
-0.24532 0.736277 0.082535
-0.147191 0.721476 0.0470036
-0.0490634 0.714136 0.0152671
0.0490634 0.714136 -0.0152671
0.147191 0.721476 -0.0470036
0.24532 0.736277 -0.082535
0.343451 0.758668 -0.125074
0.441585 0.788479 -0.17898
0.539723 0.824493 -0.25046
0.637867 0.862799 -0.348288
0.736016 0.893341 -0.483843
0.834173 0.893941 -0.667831
0.932337 0.824478 -0.897854
1.03051 0.636331 -1.13296
1.12869 0.320416 -1.28113
1.22689 -0.0411369 -1.25921
1.32509 -0.32582 -1.08368
1.42331 -0.478397 -0.848511
1.52154 -0.52304 -0.632477
1.61978 -0.507224 -0.464865
1.71804 -0.466253 -0.343988
1.81632 -0.418885 -0.258772
1.91462 -0.373269 -0.198547
2.01293 -0.332281 -0.155392
2.11126 -0.296506 -0.123902
2.20961 -0.265632 -0.100482
2.30798 -0.239064 -0.0827391
2.40638 -0.21617 -0.0690628
2.50479 -0.196374 -0.0583535
2.60323 -0.179179 -0.0498464
2.7017 -0.164174 -0.0430009
2.80019 -0.151016 -0.0374265
2.89871 -0.139427 -0.0328365
2.99725 -0.129177 -0.0290153
3.09583 -0.120075 -0.0257971
3.19443 -0.111959 -0.0230522
3.29307 -0.10469 -0.0206786
3.39173 -0.098146 -0.0185977
3.49043 -0.0922174 -0.0167533
3.58916 -0.0868118 -0.0151087
3.68793 -0.0818551 -0.0136424
3.78673 -0.077291 -0.0123405
3.88557 -0.0730786 -0.011191
3.98445 -0.0691862 -0.0101799
4.08336 -0.0655869 -0.00929131
4.18232 -0.0622564 -0.00850927
4.28131 -0.0591716 -0.00781875
4.38035 -0.0563108 -0.00720646
4.47943 -0.0536541 -0.00666112
4.57855 -0.0511831 -0.00617321
4.67772 -0.0488811 -0.00573482
4.77694 -0.0467331 -0.00533936
4.8762 -0.0447256 -0.00498132
4.97551 -0.0428464 -0.00465606
5.07487 -0.0410848 -0.00435968
5.17427 -0.039431 -0.00408884
5.27373 -0.0378762 -0.0038407
5.37325 -0.0364125 -0.00361281
5.47281 -0.0350328 -0.00340306
5.57243 -0.0337308 -0.00320959
5.67211 -0.0325005 -0.00303082
5.77184 -0.0313367 -0.00286531
5.87163 -0.0302347 -0.00271182
5.97148 -0.02919 -0.00256926
6.07139 -0.0281987 -0.00243664
6.17136 -0.0272572 -0.00231308
6.2714 -0.0263621 -0.00219782
6.37149 -0.0255104 -0.00209016
6.47166 -0.0246993 -0.00198946
6.57188 -0.0239263 -0.00189517
6.67218 -0.0231889 -0.00180678
6.77254 -0.022485 -0.00172381
6.87298 -0.0218125 -0.00164586
6.97348 -0.0211696 -0.00157256
7.07406 -0.0205546 -0.00150354
7.17471 -0.0199658 -0.00143851
7.27544 -0.0194017 -0.00137717
7.37624 -0.0188611 -0.00131926
7.47712 -0.0183426 -0.00126455
7.57807 -0.0178449 -0.00121282
7.67911 -0.017367 -0.00116385
7.78023 -0.0169079 -0.00111748
7.88143 -0.0164665 -0.00107352
7.98271 -0.016042 -0.00103183
8.08408 -0.0156334 -0.000992255
8.18554 -0.0152401 -0.000954662
8.28708 -0.0148611 -0.00091893
8.38872 -0.014496 -0.000884943
8.49044 -0.0141439 -0.000852596
8.59226 -0.0138042 -0.000821791
8.69417 -0.0134764 -0.000792437
8.79618 -0.01316 -0.000764448
8.89828 -0.0128543 -0.000737746
9.00048 -0.012559 -0.000712258
9.10278 -0.0122735 -0.000687914
9.20518 -0.0119974 -0.000664652
9.30769 -0.0117303 -0.000642412
9.4103 -0.0114718 -0.000621137
9.51301 -0.0112216 -0.000600777
9.61583 -0.0109792 -0.000581282
9.71877 -0.0107444 -0.000562607
9.82181 -0.0105169 -0.000544708
9.92496 -0.0102963 -0.000527547
10.0282 -0.0100824 -0.000511085
10.1316 -0.00987484 -0.000495287
10.2351 -0.00967346 -0.000480119
10.3387 -0.00947799 -0.000465551
10.4425 -0.00928818 -0.000451554
10.5463 -0.00910383 -0.000438099
10.6503 -0.00892473 -0.00042516
10.7545 -0.00875067 -0.000412714
10.8587 -0.00858147 -0.000400736
10.9631 -0.00841695 -0.000389205
11.0676 -0.00825693 -0.000378101
11.1722 -0.00810125 -0.000367403
11.277 -0.00794976 -0.000357093
11.3819 -0.0078023 -0.000347154
11.487 -0.00765873 -0.00033757
11.5922 -0.00751891 -0.000328324
11.6975 -0.00738272 -0.000319402
11.803 -0.00725003 -0.00031079
11.9086 -0.00712071 -0.000302474
12.0144 -0.00699466 -0.000294443
12.1204 -0.00687175 -0.000286682
12.2265 -0.0067519 -0.000279183
12.3327 -0.006635 -0.000271933
12.4391 -0.00652094 -0.000264923
12.5457 -0.00640964 -0.000258141
12.6524 -0.00630101 -0.000251581
12.7593 -0.00619497 -0.000245231
12.8664 -0.00609142 -0.000239085
12.9737 -0.00599029 -0.000233134
13.0811 -0.00589151 -0.000227369
13.1887 -0.00579501 -0.000221785
13.2965 -0.0057007 -0.000216374
13.4044 -0.00560854 -0.000211129
13.5126 -0.00551844 -0.000206045
13.6209 -0.00543035 -0.000201114
13.7294 -0.00534421 -0.000196331
13.8382 -0.00525995 -0.000191691
13.9471 -0.00517754 -0.000187189
14.0562 -0.0050969 -0.000182819
14.1655 -0.00501799 -0.000178577
14.275 -0.00494077 -0.000174457
14.3848 -0.00486517 -0.000170456
14.4947 -0.00479116 -0.00016657
14.6049 -0.00471868 -0.000162793
14.7152 -0.00464771 -0.000159123
14.8258 -0.00457818 -0.000155556
14.9367 -0.00451008 -0.000152088
15.0477 -0.00444334 -0.000148716
15.159 -0.00437795 -0.000145436
15.2705 -0.00431386 -0.000142245
15.3823 -0.00425103 -0.00013914
15.4943 -0.00418943 -0.000136119
15.6066 -0.00412904 -0.000133179
15.7191 -0.00406981 -0.000130316
15.8319 -0.00401172 -0.000127529
15.9449 -0.00395474 -0.000124815
16.0582 -0.00389883 -0.000122171
16.1717 -0.00384398 -0.000119596
16.2856 -0.00379015 -0.000117086
16.3997 -0.00373732 -0.000114641
16.5141 -0.00368545 -0.000112258
16.6288 -0.00363454 -0.000109934
16.7437 -0.00358455 -0.000107669
16.859 -0.00353546 -0.00010546
16.9746 -0.00348725 -0.000103305
17.0905 -0.00343989 -0.000101203
17.2067 -0.00339337 -9.91529e-05
17.3232 -0.00334766 -9.71521e-05
17.4401 -0.00330275 -9.51996e-05
17.5572 -0.00325861 -9.32938e-05
17.6748 -0.00321523 -9.14333e-05
17.7926 -0.00317259 -8.96169e-05
17.9108 -0.00313067 -8.78431e-05
18.0294 -0.00308946 -8.61108e-05
18.1483 -0.00304893 -8.44187e-05
18.2676 -0.00300907 -8.27656e-05
18.3873 -0.00296987 -8.11505e-05
18.5074 -0.00293131 -7.95722e-05
18.6278 -0.00289337 -7.80296e-05
18.7487 -0.00285604 -7.65218e-05
18.8699 -0.00281931 -7.50477e-05
18.9916 -0.00278316 -7.36065e-05
19.1137 -0.00274758 -7.21971e-05
19.2362 -0.00271256 -7.08187e-05
19.3592 -0.00267808 -6.94705e-05
19.4826 -0.00264413 -6.81515e-05
19.6065 -0.0026107 -6.6861e-05
19.7309 -0.00257778 -6.55982e-05
19.8557 -0.00254535 -6.43623e-05
19.9811 -0.00251341 -6.31527e-05
20.1069 -0.00248194 -6.19685e-05
20.2333 -0.00245093 -6.08091e-05
20.3602 -0.00242038 -5.96738e-05
20.4876 -0.00239026 -5.8562e-05
20.6156 -0.00236058 -5.7473e-05
20.7441 -0.00233133 -5.64063e-05
20.8732 -0.00230248 -5.53611e-05
21.0029 -0.00227404 -5.43371e-05
21.1332 -0.00224599 -5.33336e-05
21.2642 -0.00221833 -5.235e-05
21.3958 -0.00219105 -5.13859e-05
21.528 -0.00216414 -5.04407e-05
21.6609 -0.00213758 -4.95139e-05
21.7945 -0.00211138 -4.8605e-05
21.9288 -0.00208552 -4.77136e-05
22.0639 -0.00205999 -4.68393e-05
22.1997 -0.0020348 -4.59815e-05
22.3363 -0.00200992 -4.51398e-05
22.4736 -0.00198536 -4.43138e-05
22.6118 -0.0019611 -4.35031e-05
22.7509 -0.00193714 -4.27073e-05
22.8908 -0.00191347 -4.19261e-05
23.0316 -0.00189008 -4.11589e-05
23.1733 -0.00186697 -4.04055e-05
23.316 -0.00184413 -3.96654e-05
23.4597 -0.00182156 -3.89384e-05
23.6044 -0.00179923 -3.8224e-05
23.7502 -0.00177716 -3.75219e-05
23.8971 -0.00175533 -3.68318e-05
24.0451 -0.00173373 -3.61534e-05
24.1944 -0.00171236 -3.54863e-05
24.3448 -0.00169121 -3.48302e-05
24.4966 -0.00167027 -3.41848e-05
24.6496 -0.00164954 -3.35498e-05
24.8041 -0.00162902 -3.29248e-05
24.9601 -0.00160868 -3.23096e-05
25.1175 -0.00158853 -3.17038e-05
25.2766 -0.00156856 -3.11072e-05
25.4373 -0.00154875 -3.05194e-05
25.5998 -0.00152912 -2.99402e-05
25.7641 -0.00150963 -2.93692e-05
25.9304 -0.00149029 -2.88061e-05
26.0988 -0.00147109 -2.82506e-05
26.2693 -0.00145201 -2.77024e-05
26.4421 -0.00143305 -2.71612e-05
26.6174 -0.0014142 -2.66266e-05
26.7954 -0.00139545 -2.60982e-05
26.9761 -0.00137678 -2.55757e-05
27.1598 -0.00135818 -2.50587e-05
27.3468 -0.00133963 -2.45468e-05
27.5373 -0.00132113 -2.40396e-05
27.7317 -0.00130264 -2.35364e-05
27.9302 -0.00128416 -2.30368e-05
28.1333 -0.00126565 -2.25402e-05
28.3415 -0.00124709 -2.20458e-05
28.5554 -0.00122845 -2.15529e-05
28.7758 -0.00120967 -2.10604e-05
29.0035 -0.00119073 -2.05671e-05
29.2396 -0.00117154 -2.00716e-05
29.4858 -0.00115202 -1.95719e-05
29.7441 -0.00113207 -1.90653e-05
30.0173 -0.00111152 -1.85482e-05
30.3101 -0.00109013 -1.80148e-05
30.6297 -0.00106746 -1.74556e-05
30.9905 -0.00104271 -1.68517e-05
31.4301 -0.00101371 -1.6153e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1ClassicOneLoop/GAp_OneLoopFRG.txt <==
-31.4301 -0.00101408 1.61648e-05
-30.9905 -0.00104311 1.68644e-05
-30.6297 -0.00106787 1.7469e-05
-30.3101 -0.00109056 1.8029e-05
-30.0173 -0.00111197 1.85631e-05
-29.7441 -0.00113254 1.90809e-05
-29.4858 -0.0011525 1.95882e-05
-29.2396 -0.00117203 2.00886e-05
-29.0035 -0.00119124 2.05848e-05
-28.7758 -0.0012102 2.10788e-05
-28.5554 -0.00122899 2.1572e-05
-28.3415 -0.00124765 2.20657e-05
-28.1333 -0.00126623 2.25608e-05
-27.9302 -0.00128476 2.30582e-05
-27.7317 -0.00130326 2.35585e-05
-27.5373 -0.00132176 2.40625e-05
-27.3468 -0.00134028 2.45706e-05
-27.1598 -0.00135884 2.50833e-05
-26.9761 -0.00137746 2.56011e-05
-26.7954 -0.00139615 2.61245e-05
-26.6174 -0.00141493 2.66537e-05
-26.4421 -0.0014338 2.71893e-05
-26.2693 -0.00145277 2.77314e-05
-26.0988 -0.00147187 2.82806e-05
-25.9304 -0.00149109 2.88371e-05
-25.7641 -0.00151045 2.94011e-05
-25.5998 -0.00152996 2.99732e-05
-25.4373 -0.00154962 3.05535e-05
-25.2766 -0.00156945 3.11424e-05
-25.1175 -0.00158944 3.17401e-05
-24.9601 -0.00160961 3.2347e-05
-24.8041 -0.00162997 3.29634e-05
-24.6496 -0.00165053 3.35896e-05
-24.4966 -0.00167128 3.42259e-05
-24.3448 -0.00169224 3.48727e-05
-24.1944 -0.00171342 3.55301e-05
-24.0451 -0.00173481 3.61986e-05
-23.8971 -0.00175644 3.68784e-05
-23.7502 -0.0017783 3.757e-05
-23.6044 -0.0018004 3.82735e-05
-23.4597 -0.00182275 3.89894e-05
-23.316 -0.00184536 3.97181e-05
-23.1733 -0.00186823 4.04598e-05
-23.0316 -0.00189137 4.12149e-05
-22.8908 -0.00191479 4.19838e-05
-22.7509 -0.00193849 4.27669e-05
-22.6118 -0.00196249 4.35646e-05
-22.4736 -0.00198678 4.43771e-05
-22.3363 -0.00201138 4.52051e-05
-22.1997 -0.00203629 4.60488e-05
-22.0639 -0.00206152 4.69087e-05
-21.9288 -0.00208709 4.77852e-05
-21.7945 -0.00211298 4.86789e-05
-21.6609 -0.00213923 4.959e-05
-21.528 -0.00216582 5.05192e-05
-21.3958 -0.00219278 5.14669e-05
-21.2642 -0.00222011 5.24335e-05
-21.1332 -0.00224781 5.34197e-05
-21.0029 -0.0022759 5.4426e-05
-20.8732 -0.00230439 5.54528e-05
-20.7441 -0.00233328 5.65008e-05
-20.6156 -0.00236259 5.75705e-05
-20.4876 -0.00239232 5.86626e-05
-20.3602 -0.00242249 5.97776e-05
-20.2333 -0.00245309 6.09161e-05
-20.1069 -0.00248416 6.2079e-05
-19.9811 -0.00251568 6.32667e-05
-19.8557 -0.00254768 6.448e-05
-19.7309 -0.00258017 6.57197e-05
-19.6065 -0.00261316 6.69864e-05
-19.4826 -0.00264665 6.82809e-05
-19.3592 -0.00268066 6.96041e-05
-19.2362 -0.00271521 7.09566e-05
-19.1137 -0.0027503 7.23395e-05
-18.9916 -0.00278595 7.37535e-05
-18.8699 -0.00282217 7.51996e-05
-18.7487 -0.00285898 7.66786e-05
-18.6278 -0.00289638 7.81915e-05
-18.5074 -0.0029344 7.97394e-05
-18.3873 -0.00297304 8.13233e-05
-18.2676 -0.00301233 8.29442e-05
-18.1483 -0.00305227 8.46032e-05
-18.0294 -0.00309289 8.63015e-05
-17.9108 -0.0031342 8.80402e-05
-17.7926 -0.00317621 8.98206e-05
-17.6748 -0.00321895 9.16439e-05
-17.5572 -0.00326243 9.35115e-05
-17.4401 -0.00330667 9.54247e-05
-17.3232 -0.00335169 9.7385e-05
-17.2067 -0.0033975 9.93937e-05
-17.0905 -0.00344414 0.000101452
-16.9746 -0.00349161 0.000103563
-16.859 -0.00353995 0.000105726
-16.7437 -0.00358916 0.000107945
-16.6288 -0.00363928 0.00011022
-16.5141 -0.00369033 0.000112553
-16.3997 -0.00374233 0.000114947
-16.2856 -0.0037953 0.000117404
-16.1717 -0.00384928 0.000119924
-16.0582 -0.00390429 0.000122512
-15.9449 -0.00396035 0.000125168
-15.8319 -0.00401749 0.000127895
-15.7191 -0.00407575 0.000130695
-15.6066 -0.00413515 0.000133571
-15.4943 -0.00419573 0.000136526
-15.3823 -0.00425751 0.000139562
-15.2705 -0.00432052 0.000142682
-15.159 -0.00438481 0.00014589
-15.0477 -0.00445041 0.000149187
-14.9367 -0.00451736 0.000152577
-14.8258 -0.00458569 0.000156063
-14.7152 -0.00465544 0.00015965
-14.6049 -0.00472665 0.00016334
-14.4947 -0.00479937 0.000167138
-14.3848 -0.00487364 0.000171046
-14.275 -0.0049495 0.00017507
-14.1655 -0.005027 0.000179214
-14.0562 -0.00510619 0.000183481
-13.9471 -0.00518712 0.000187878
-13.8382 -0.00526984 0.000192407
-13.7294 -0.00535441 0.000197076
-13.6209 -0.00544088 0.000201889
-13.5126 -0.00552931 0.000206851
-13.4044 -0.00561976 0.000211969
-13.2965 -0.0057123 0.000217248
-13.1887 -0.00580699 0.000222696
-13.0811 -0.00590389 0.000228318
-12.9737 -0.00600309 0.000234122
-12.8664 -0.00610464 0.000240115
-12.7593 -0.00620864 0.000246306
-12.6524 -0.00631516 0.000252701
-12.5457 -0.00642427 0.00025931
-12.4391 -0.00653608 0.000266142
-12.3327 -0.00665066 0.000273206
-12.2265 -0.00676812 0.000280513
-12.1204 -0.00688855 0.000288071
-12.0144 -0.00701205 0.000295893
-11.9086 -0.00713873 0.000303991
-11.803 -0.0072687 0.000312375
-11.6975 -0.00740207 0.00032106
-11.5922 -0.00753898 0.000330059
-11.487 -0.00767954 0.000339385
-11.3819 -0.00782389 0.000349055
-11.277 -0.00797216 0.000359084
-11.1722 -0.0081245 0.000369488
-11.0676 -0.00828107 0.000380287
-10.9631 -0.00844202 0.000391497
-10.8587 -0.00860752 0.00040314
-10.7545 -0.00877775 0.000415236
-10.6503 -0.00895288 0.000427808
-10.5463 -0.0091331 0.000440879
-10.4425 -0.00931863 0.000454475
-10.3387 -0.00950967 0.000468622
-10.2351 -0.00970645 0.000483347
-10.1316 -0.00990919 0.000498682
-10.0282 -0.0101182 0.000514658
-9.92496 -0.0103336 0.00053131
-9.82181 -0.0105558 0.000548672
-9.71877 -0.010785 0.000566784
-9.61583 -0.0110215 0.000585686
-9.51301 -0.0112657 0.000605423
-9.4103 -0.0115179 0.000626041
-9.30769 -0.0117785 0.00064759
-9.20518 -0.0120477 0.000670123
-9.10278 -0.0123261 0.000693697
-9.00048 -0.012614 0.000718374
-8.89828 -0.012912 0.000744218
-8.79618 -0.0132203 0.000771301
-8.69417 -0.0135396 0.000799697
-8.59226 -0.0138705 0.000829487
-8.49044 -0.0142133 0.000860759
-8.38872 -0.0145688 0.000893607
-8.28708 -0.0149376 0.00092813
-8.18554 -0.0153204 0.000964439
-8.08408 -0.0157178 0.00100265
-7.98271 -0.0161307 0.00104289
-7.88143 -0.0165599 0.0010853
-7.78023 -0.0170062 0.00113003
-7.67911 -0.0174705 0.00117723
-7.57807 -0.017954 0.00122708
-7.47712 -0.0184576 0.00127978
-7.37624 -0.0189825 0.00133554
-7.27544 -0.0195299 0.00139456
-7.17471 -0.0201012 0.00145712
-7.07406 -0.0206977 0.00152346
-6.97348 -0.0213211 0.00159389
-6.87298 -0.0219729 0.00166874
-6.77254 -0.022655 0.00174834
-6.67218 -0.0233692 0.00183311
-6.57188 -0.0241176 0.00192345
-6.47166 -0.0249025 0.00201985
-6.37149 -0.0257264 0.00212284
-6.2714 -0.0265919 0.00223297
-6.17136 -0.0275018 0.00235091
-6.07139 -0.0284594 0.00247735
-5.97148 -0.029468 0.00261309
-5.87163 -0.0305314 0.00275902
-5.77184 -0.0316538 0.00291613
-5.67211 -0.0328396 0.00308551
-5.57243 -0.0340938 0.00326842
-5.47281 -0.0354218 0.00346625
-5.37325 -0.0368296 0.00368059
-5.27373 -0.038324 0.00391323
-5.17427 -0.0399123 0.00416619
-5.07487 -0.0416026 0.00444179
-4.97551 -0.0434041 0.00474268
-4.8762 -0.045327 0.00507189
-4.77694 -0.0473827 0.00543289
-4.67772 -0.0495839 0.00582972
-4.57855 -0.051945 0.00626703
-4.47943 -0.0544824 0.00675026
-4.38035 -0.0572143 0.00728575
-4.28131 -0.0601618 0.00788095
-4.18232 -0.0633488 0.00854465
-4.08336 -0.0668026 0.00928729
-3.98445 -0.0705548 0.0101213
-3.88557 -0.0746416 0.0110617
-3.78673 -0.0791054 0.0121265
-3.68793 -0.0839955 0.0133376
-3.58916 -0.0893696 0.0147221
-3.49043 -0.0952959 0.0163133
-3.39173 -0.101855 0.0181526
-3.29307 -0.109144 0.0202923
-3.19443 -0.117279 0.022799
-3.09583 -0.1264 0.0257582
-2.99725 -0.13668 0.0292814
-2.89871 -0.148329 0.033516
-2.80019 -0.161609 0.0386596
-2.7017 -0.176849 0.0449818
-2.60323 -0.194462 0.0528577
-2.50479 -0.214973 0.06282
-2.40638 -0.239055 0.0756433
-2.30798 -0.267563 0.0924845
-2.20961 -0.301577 0.115123
-2.11126 -0.342408 0.146386
-2.01293 -0.391463 0.19092
-1.91462 -0.449674 0.256613
-1.81632 -0.515463 0.357127
-1.71804 -0.578247 0.515567
-1.61978 -0.599645 0.764222
-1.52154 -0.476746 1.10963
-1.42331 -0.0740079 1.40127
-1.32509 0.471351 1.34403
-1.22689 0.79231 1.00635
-1.12869 0.861948 0.681024
-1.03051 0.824477 0.458631
-0.932337 0.761512 0.31725
-0.834173 0.70078 0.226161
-0.736016 0.649297 0.165189
-0.637867 0.607655 0.122555
-0.539723 0.574767 0.0914054
-0.441585 0.549327 0.0676365
-0.343451 0.530214 0.0486837
-0.24532 0.516571 0.0328637
-0.147191 0.507792 0.0190034
-0.0490634 0.503495 0.00621992
0.0490634 0.503495 -0.00621992
0.147191 0.507792 -0.0190034
0.24532 0.516571 -0.0328637
0.343451 0.530214 -0.0486837
0.441585 0.549327 -0.0676365
0.539723 0.574767 -0.0914054
0.637867 0.607655 -0.122555
0.736016 0.649297 -0.165189
0.834173 0.70078 -0.226161
0.932337 0.761512 -0.31725
1.03051 0.824477 -0.458631
1.12869 0.861948 -0.681024
1.22689 0.79231 -1.00635
1.32509 0.471351 -1.34403
1.42331 -0.0740079 -1.40127
1.52154 -0.476746 -1.10963
1.61978 -0.599645 -0.764222
1.71804 -0.578247 -0.515567
1.81632 -0.515463 -0.357127
1.91462 -0.449674 -0.256613
2.01293 -0.391463 -0.19092
2.11126 -0.342408 -0.146386
2.20961 -0.301577 -0.115123
2.30798 -0.267563 -0.0924845
2.40638 -0.239055 -0.0756433
2.50479 -0.214973 -0.06282
2.60323 -0.194462 -0.0528577
2.7017 -0.176849 -0.0449818
2.80019 -0.161609 -0.0386596
2.89871 -0.148329 -0.033516
2.99725 -0.13668 -0.0292814
3.09583 -0.1264 -0.0257582
3.19443 -0.117279 -0.022799
3.29307 -0.109144 -0.0202923
3.39173 -0.101855 -0.0181526
3.49043 -0.0952959 -0.0163133
3.58916 -0.0893696 -0.0147221
3.68793 -0.0839955 -0.0133376
3.78673 -0.0791054 -0.0121265
3.88557 -0.0746416 -0.0110617
3.98445 -0.0705548 -0.0101213
4.08336 -0.0668026 -0.00928729
4.18232 -0.0633488 -0.00854465
4.28131 -0.0601618 -0.00788095
4.38035 -0.0572143 -0.00728575
4.47943 -0.0544824 -0.00675026
4.57855 -0.051945 -0.00626703
4.67772 -0.0495839 -0.00582972
4.77694 -0.0473827 -0.00543289
4.8762 -0.045327 -0.00507189
4.97551 -0.0434041 -0.00474268
5.07487 -0.0416026 -0.00444179
5.17427 -0.0399123 -0.00416619
5.27373 -0.038324 -0.00391323
5.37325 -0.0368296 -0.00368059
5.47281 -0.0354218 -0.00346625
5.57243 -0.0340938 -0.00326842
5.67211 -0.0328396 -0.00308551
5.77184 -0.0316538 -0.00291613
5.87163 -0.0305314 -0.00275902
5.97148 -0.029468 -0.00261309
6.07139 -0.0284594 -0.00247735
6.17136 -0.0275018 -0.00235091
6.2714 -0.0265919 -0.00223297
6.37149 -0.0257264 -0.00212284
6.47166 -0.0249025 -0.00201985
6.57188 -0.0241176 -0.00192345
6.67218 -0.0233692 -0.00183311
6.77254 -0.022655 -0.00174834
6.87298 -0.0219729 -0.00166874
6.97348 -0.0213211 -0.00159389
7.07406 -0.0206977 -0.00152346
7.17471 -0.0201012 -0.00145712
7.27544 -0.0195299 -0.00139456
7.37624 -0.0189825 -0.00133554
7.47712 -0.0184576 -0.00127978
7.57807 -0.017954 -0.00122708
7.67911 -0.0174705 -0.00117723
7.78023 -0.0170062 -0.00113003
7.88143 -0.0165599 -0.0010853
7.98271 -0.0161307 -0.00104289
8.08408 -0.0157178 -0.00100265
8.18554 -0.0153204 -0.000964439
8.28708 -0.0149376 -0.00092813
8.38872 -0.0145688 -0.000893607
8.49044 -0.0142133 -0.000860759
8.59226 -0.0138705 -0.000829487
8.69417 -0.0135396 -0.000799697
8.79618 -0.0132203 -0.000771301
8.89828 -0.012912 -0.000744218
9.00048 -0.012614 -0.000718374
9.10278 -0.0123261 -0.000693697
9.20518 -0.0120477 -0.000670123
9.30769 -0.0117785 -0.00064759
9.4103 -0.0115179 -0.000626041
9.51301 -0.0112657 -0.000605423
9.61583 -0.0110215 -0.000585686
9.71877 -0.010785 -0.000566784
9.82181 -0.0105558 -0.000548672
9.92496 -0.0103336 -0.00053131
10.0282 -0.0101182 -0.000514658
10.1316 -0.00990919 -0.000498682
10.2351 -0.00970645 -0.000483347
10.3387 -0.00950967 -0.000468622
10.4425 -0.00931863 -0.000454475
10.5463 -0.0091331 -0.000440879
10.6503 -0.00895288 -0.000427808
10.7545 -0.00877775 -0.000415236
10.8587 -0.00860752 -0.00040314
10.9631 -0.00844202 -0.000391497
11.0676 -0.00828107 -0.000380287
11.1722 -0.0081245 -0.000369488
11.277 -0.00797216 -0.000359084
11.3819 -0.00782389 -0.000349055
11.487 -0.00767954 -0.000339385
11.5922 -0.00753898 -0.000330059
11.6975 -0.00740207 -0.00032106
11.803 -0.0072687 -0.000312375
11.9086 -0.00713873 -0.000303991
12.0144 -0.00701205 -0.000295893
12.1204 -0.00688855 -0.000288071
12.2265 -0.00676812 -0.000280513
12.3327 -0.00665066 -0.000273206
12.4391 -0.00653608 -0.000266142
12.5457 -0.00642427 -0.00025931
12.6524 -0.00631516 -0.000252701
12.7593 -0.00620864 -0.000246306
12.8664 -0.00610464 -0.000240115
12.9737 -0.00600309 -0.000234122
13.0811 -0.00590389 -0.000228318
13.1887 -0.00580699 -0.000222696
13.2965 -0.0057123 -0.000217248
13.4044 -0.00561976 -0.000211969
13.5126 -0.00552931 -0.000206851
13.6209 -0.00544088 -0.000201889
13.7294 -0.00535441 -0.000197076
13.8382 -0.00526984 -0.000192407
13.9471 -0.00518712 -0.000187878
14.0562 -0.00510619 -0.000183481
14.1655 -0.005027 -0.000179214
14.275 -0.0049495 -0.00017507
14.3848 -0.00487364 -0.000171046
14.4947 -0.00479937 -0.000167138
14.6049 -0.00472665 -0.00016334
14.7152 -0.00465544 -0.00015965
14.8258 -0.00458569 -0.000156063
14.9367 -0.00451736 -0.000152577
15.0477 -0.00445041 -0.000149187
15.159 -0.00438481 -0.00014589
15.2705 -0.00432052 -0.000142682
15.3823 -0.00425751 -0.000139562
15.4943 -0.00419573 -0.000136526
15.6066 -0.00413515 -0.000133571
15.7191 -0.00407575 -0.000130695
15.8319 -0.00401749 -0.000127895
15.9449 -0.00396035 -0.000125168
16.0582 -0.00390429 -0.000122512
16.1717 -0.00384928 -0.000119924
16.2856 -0.0037953 -0.000117404
16.3997 -0.00374233 -0.000114947
16.5141 -0.00369033 -0.000112553
16.6288 -0.00363928 -0.00011022
16.7437 -0.00358916 -0.000107945
16.859 -0.00353995 -0.000105726
16.9746 -0.00349161 -0.000103563
17.0905 -0.00344414 -0.000101452
17.2067 -0.0033975 -9.93937e-05
17.3232 -0.00335169 -9.7385e-05
17.4401 -0.00330667 -9.54247e-05
17.5572 -0.00326243 -9.35115e-05
17.6748 -0.00321895 -9.16439e-05
17.7926 -0.00317621 -8.98206e-05
17.9108 -0.0031342 -8.80402e-05
18.0294 -0.00309289 -8.63015e-05
18.1483 -0.00305227 -8.46032e-05
18.2676 -0.00301233 -8.29442e-05
18.3873 -0.00297304 -8.13233e-05
18.5074 -0.0029344 -7.97394e-05
18.6278 -0.00289638 -7.81915e-05
18.7487 -0.00285898 -7.66786e-05
18.8699 -0.00282217 -7.51996e-05
18.9916 -0.00278595 -7.37535e-05
19.1137 -0.0027503 -7.23395e-05
19.2362 -0.00271521 -7.09566e-05
19.3592 -0.00268066 -6.96041e-05
19.4826 -0.00264665 -6.82809e-05
19.6065 -0.00261316 -6.69864e-05
19.7309 -0.00258017 -6.57197e-05
19.8557 -0.00254768 -6.448e-05
19.9811 -0.00251568 -6.32667e-05
20.1069 -0.00248416 -6.2079e-05
20.2333 -0.00245309 -6.09161e-05
20.3602 -0.00242249 -5.97776e-05
20.4876 -0.00239232 -5.86626e-05
20.6156 -0.00236259 -5.75705e-05
20.7441 -0.00233328 -5.65008e-05
20.8732 -0.00230439 -5.54528e-05
21.0029 -0.0022759 -5.4426e-05
21.1332 -0.00224781 -5.34197e-05
21.2642 -0.00222011 -5.24335e-05
21.3958 -0.00219278 -5.14669e-05
21.528 -0.00216582 -5.05192e-05
21.6609 -0.00213923 -4.959e-05
21.7945 -0.00211298 -4.86789e-05
21.9288 -0.00208709 -4.77852e-05
22.0639 -0.00206152 -4.69087e-05
22.1997 -0.00203629 -4.60488e-05
22.3363 -0.00201138 -4.52051e-05
22.4736 -0.00198678 -4.43771e-05
22.6118 -0.00196249 -4.35646e-05
22.7509 -0.00193849 -4.27669e-05
22.8908 -0.00191479 -4.19838e-05
23.0316 -0.00189137 -4.12149e-05
23.1733 -0.00186823 -4.04598e-05
23.316 -0.00184536 -3.97181e-05
23.4597 -0.00182275 -3.89894e-05
23.6044 -0.0018004 -3.82735e-05
23.7502 -0.0017783 -3.757e-05
23.8971 -0.00175644 -3.68784e-05
24.0451 -0.00173481 -3.61986e-05
24.1944 -0.00171342 -3.55301e-05
24.3448 -0.00169224 -3.48727e-05
24.4966 -0.00167128 -3.42259e-05
24.6496 -0.00165053 -3.35896e-05
24.8041 -0.00162997 -3.29634e-05
24.9601 -0.00160961 -3.2347e-05
25.1175 -0.00158944 -3.17401e-05
25.2766 -0.00156945 -3.11424e-05
25.4373 -0.00154962 -3.05535e-05
25.5998 -0.00152996 -2.99732e-05
25.7641 -0.00151045 -2.94011e-05
25.9304 -0.00149109 -2.88371e-05
26.0988 -0.00147187 -2.82806e-05
26.2693 -0.00145277 -2.77314e-05
26.4421 -0.0014338 -2.71893e-05
26.6174 -0.00141493 -2.66537e-05
26.7954 -0.00139615 -2.61245e-05
26.9761 -0.00137746 -2.56011e-05
27.1598 -0.00135884 -2.50833e-05
27.3468 -0.00134028 -2.45706e-05
27.5373 -0.00132176 -2.40625e-05
27.7317 -0.00130326 -2.35585e-05
27.9302 -0.00128476 -2.30582e-05
28.1333 -0.00126623 -2.25608e-05
28.3415 -0.00124765 -2.20657e-05
28.5554 -0.00122899 -2.1572e-05
28.7758 -0.0012102 -2.10788e-05
29.0035 -0.00119124 -2.05848e-05
29.2396 -0.00117203 -2.00886e-05
29.4858 -0.0011525 -1.95882e-05
29.7441 -0.00113254 -1.90809e-05
30.0173 -0.00111197 -1.85631e-05
30.3101 -0.00109056 -1.8029e-05
30.6297 -0.00106787 -1.7469e-05
30.9905 -0.00104311 -1.68644e-05
31.4301 -0.00101408 -1.61648e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1ClassicOneLoop/GRpOneLoop.txt <==
-31.4301 -0.00101409 -1.61652e-05
-30.9905 -0.00104312 -1.68648e-05
-30.6297 -0.00106789 -1.74695e-05
-30.3101 -0.00109057 -1.80295e-05
-30.0173 -0.00111199 -1.85636e-05
-29.7441 -0.00113255 -1.90814e-05
-29.4858 -0.00115252 -1.95887e-05
-29.2396 -0.00117205 -2.00892e-05
-29.0035 -0.00119126 -2.05854e-05
-28.7758 -0.00121022 -2.10794e-05
-28.5554 -0.00122901 -2.15726e-05
-28.3415 -0.00124767 -2.20663e-05
-28.1333 -0.00126625 -2.25615e-05
-27.9302 -0.00128478 -2.30589e-05
-27.7317 -0.00130328 -2.35593e-05
-27.5373 -0.00132178 -2.40632e-05
-27.3468 -0.0013403 -2.45714e-05
-27.1598 -0.00135887 -2.50841e-05
-26.9761 -0.00137749 -2.5602e-05
-26.7954 -0.00139618 -2.61254e-05
-26.6174 -0.00141495 -2.66546e-05
-26.4421 -0.00143382 -2.71902e-05
-26.2693 -0.0014528 -2.77324e-05
-26.0988 -0.00147189 -2.82816e-05
-25.9304 -0.00149112 -2.88381e-05
-25.7641 -0.00151048 -2.94022e-05
-25.5998 -0.00152999 -2.99743e-05
-25.4373 -0.00154965 -3.05546e-05
-25.2766 -0.00156948 -3.11436e-05
-25.1175 -0.00158947 -3.17413e-05
-24.9601 -0.00160965 -3.23483e-05
-24.8041 -0.00163001 -3.29647e-05
-24.6496 -0.00165056 -3.3591e-05
-24.4966 -0.00167131 -3.42273e-05
-24.3448 -0.00169228 -3.48741e-05
-24.1944 -0.00171345 -3.55316e-05
-24.0451 -0.00173485 -3.62001e-05
-23.8971 -0.00175648 -3.688e-05
-23.7502 -0.00177834 -3.75716e-05
-23.6044 -0.00180044 -3.82752e-05
-23.4597 -0.00182279 -3.89912e-05
-23.316 -0.0018454 -3.97199e-05
-23.1733 -0.00186827 -4.04616e-05
-23.0316 -0.00189142 -4.12168e-05
-22.8908 -0.00191484 -4.19858e-05
-22.7509 -0.00193854 -4.27689e-05
-22.6118 -0.00196253 -4.35666e-05
-22.4736 -0.00198683 -4.43793e-05
-22.3363 -0.00201143 -4.52073e-05
-22.1997 -0.00203634 -4.60511e-05
-22.0639 -0.00206157 -4.6911e-05
-21.9288 -0.00208714 -4.77877e-05
-21.7945 -0.00211304 -4.86813e-05
-21.6609 -0.00213928 -4.95926e-05
-21.528 -0.00216588 -5.05218e-05
-21.3958 -0.00219284 -5.14696e-05
-21.2642 -0.00222017 -5.24363e-05
-21.1332 -0.00224787 -5.34226e-05
-21.0029 -0.00227597 -5.4429e-05
-20.8732 -0.00230446 -5.54559e-05
-20.7441 -0.00233335 -5.6504e-05
-20.6156 -0.00236266 -5.75738e-05
-20.4876 -0.00239239 -5.8666e-05
-20.3602 -0.00242256 -5.97811e-05
-20.2333 -0.00245317 -6.09198e-05
-20.1069 -0.00248423 -6.20827e-05
-19.9811 -0.00251576 -6.32705e-05
-19.8557 -0.00254776 -6.4484e-05
-19.7309 -0.00258025 -6.57238e-05
-19.6065 -0.00261324 -6.69906e-05
-19.4826 -0.00264673 -6.82853e-05
-19.3592 -0.00268075 -6.96086e-05
-19.2362 -0.0027153 -7.09613e-05
-19.1137 -0.00275039 -7.23443e-05
-18.9916 -0.00278604 -7.37585e-05
-18.8699 -0.00282227 -7.52047e-05
-18.7487 -0.00285908 -7.66839e-05
-18.6278 -0.00289648 -7.8197e-05
-18.5074 -0.0029345 -7.97451e-05
-18.3873 -0.00297315 -8.13291e-05
-18.2676 -0.00301244 -8.29502e-05
-18.1483 -0.00305239 -8.46094e-05
-18.0294 -0.00309301 -8.63079e-05
-17.9108 -0.00313432 -8.80469e-05
-17.7926 -0.00317633 -8.98275e-05
-17.6748 -0.00321908 -9.16511e-05
-17.5572 -0.00326256 -9.35189e-05
-17.4401 -0.0033068 -9.54324e-05
-17.3232 -0.00335182 -9.73929e-05
-17.2067 -0.00339764 -9.94019e-05
-17.0905 -0.00344428 -0.000101461
-16.9746 -0.00349176 -0.000103572
-16.859 -0.0035401 -0.000105735
-16.7437 -0.00358932 -0.000107954
-16.6288 -0.00363944 -0.000110229
-16.5141 -0.00369049 -0.000112563
-16.3997 -0.0037425 -0.000114958
-16.2856 -0.00379548 -0.000117414
-16.1717 -0.00384946 -0.000119935
-16.0582 -0.00390447 -0.000122523
-15.9449 -0.00396054 -0.00012518
-15.8319 -0.00401769 -0.000127907
-15.7191 -0.00407595 -0.000130708
-15.6066 -0.00413536 -0.000133585
-15.4943 -0.00419594 -0.00013654
-15.3823 -0.00425772 -0.000139577
-15.2705 -0.00432075 -0.000142697
-15.159 -0.00438505 -0.000145905
-15.0477 -0.00445065 -0.000149203
-14.9367 -0.00451761 -0.000152593
-14.8258 -0.00458594 -0.000156081
-14.7152 -0.0046557 -0.000159668
-14.6049 -0.00472692 -0.000163359
-14.4947 -0.00479965 -0.000167157
-14.3848 -0.00487392 -0.000171066
-14.275 -0.00494979 -0.000175091
-14.1655 -0.0050273 -0.000179235
-14.0562 -0.0051065 -0.000183504
-13.9471 -0.00518744 -0.000187901
-13.8382 -0.00527018 -0.000192432
-13.7294 -0.00535476 -0.000197102
-13.6209 -0.00544124 -0.000201915
-13.5126 -0.00552968 -0.000206879
-13.4044 -0.00562014 -0.000211998
-13.2965 -0.00571269 -0.000217278
-13.1887 -0.0058074 -0.000222727
-13.0811 -0.00590431 -0.000228351
-12.9737 -0.00600352 -0.000234156
-12.8664 -0.00610509 -0.000240151
-12.7593 -0.00620911 -0.000246343
-12.6524 -0.00631564 -0.00025274
-12.5457 -0.00642477 -0.000259351
-12.4391 -0.00653659 -0.000266184
-12.3327 -0.0066512 -0.00027325
-12.2265 -0.00676867 -0.000280558
-12.1204 -0.00688912 -0.000288119
-12.0144 -0.00701264 -0.000295944
-11.9086 -0.00713934 -0.000304043
-11.803 -0.00726933 -0.00031243
-11.6975 -0.00740274 -0.000321118
-11.5922 -0.00753967 -0.000330119
-11.487 -0.00768025 -0.000339449
-11.3819 -0.00782463 -0.000349121
-11.277 -0.00797293 -0.000359153
-11.1722 -0.0081253 -0.000369561
-11.0676 -0.0082819 -0.000380363
-10.9631 -0.00844288 -0.000391577
-10.8587 -0.00860842 -0.000403224
-10.7545 -0.00877868 -0.000415324
-10.6503 -0.00895384 -0.000427901
-10.5463 -0.00913411 -0.000440977
-10.4425 -0.00931968 -0.000454577
-10.3387 -0.00951077 -0.000468729
-10.2351 -0.00970759 -0.000483461
-10.1316 -0.00991038 -0.000498802
-10.0282 -0.0101194 -0.000514784
-9.92496 -0.0103349 -0.000531442
-9.82181 -0.0105571 -0.000548812
-9.71877 -0.0107864 -0.000566932
-9.61583 -0.011023 -0.000585842
-9.51301 -0.0112673 -0.000605588
-9.4103 -0.0115195 -0.000626215
-9.30769 -0.0117801 -0.000647774
-9.20518 -0.0120495 -0.000670318
-9.10278 -0.0123279 -0.000693904
-9.00048 -0.012616 -0.000718593
-8.89828 -0.012914 -0.000744451
-8.79618 -0.0132224 -0.000771548
-8.69417 -0.0135419 -0.000799959
-8.59226 -0.0138728 -0.000829766
-8.49044 -0.0142158 -0.000861056
-8.38872 -0.0145714 -0.000893922
-8.28708 -0.0149403 -0.000928466
-8.18554 -0.0153232 -0.000964796
-8.08408 -0.0157208 -0.00100303
-7.98271 -0.0161338 -0.0010433
-7.88143 -0.0165632 -0.00108574
-7.78023 -0.0170096 -0.00113049
-7.67911 -0.0174742 -0.00117773
-7.57807 -0.0179579 -0.00122762
-7.47712 -0.0184617 -0.00128036
-7.37624 -0.0189868 -0.00133615
-7.27544 -0.0195345 -0.00139522
-7.17471 -0.0201061 -0.00145782
-7.07406 -0.0207029 -0.00152422
-6.97348 -0.0213266 -0.00159472
-6.87298 -0.0219787 -0.00166962
-6.77254 -0.0226611 -0.0017493
-6.67218 -0.0233757 -0.00183414
-6.57188 -0.0241246 -0.00192458
-6.47166 -0.02491 -0.00202107
-6.37149 -0.0257344 -0.00212416
-6.2714 -0.0266004 -0.00223441
-6.17136 -0.0275109 -0.00235247
-6.07139 -0.0284691 -0.00247906
-5.97148 -0.0294784 -0.00261496
-5.87163 -0.0305426 -0.00276106
-5.77184 -0.0316658 -0.00291836
-5.67211 -0.0328525 -0.00308796
-5.57243 -0.0341077 -0.00327112
-5.47281 -0.0354368 -0.00346922
-5.37325 -0.0368459 -0.00368387
-5.27373 -0.0383416 -0.00391686
-5.17427 -0.0399314 -0.00417022
-5.07487 -0.0416233 -0.00444627
-4.97551 -0.0434267 -0.00474767
-4.8762 -0.0453516 -0.00507745
-4.77694 -0.0474095 -0.00543913
-4.67772 -0.0496132 -0.00583672
-4.57855 -0.0519772 -0.00627492
-4.47943 -0.0545177 -0.00675917
-4.38035 -0.0572533 -0.00729585
-4.28131 -0.0602049 -0.00789243
-4.18232 -0.0633965 -0.00855776
-4.08336 -0.0668556 -0.00930232
-3.98445 -0.0706138 -0.0101386
-3.88557 -0.0747076 -0.0110817
-3.78673 -0.0791794 -0.0121497
-3.68793 -0.0840788 -0.0133648
-3.58916 -0.0894637 -0.014754
-3.49043 -0.0954026 -0.0163509
-3.39173 -0.101977 -0.0181974
-3.29307 -0.109284 -0.020346
-3.19443 -0.117439 -0.0228638
-3.09583 -0.126586 -0.0258371
-2.99725 -0.136896 -0.0293785
-2.89871 -0.148582 -0.0336366
-2.80019 -0.161908 -0.0388112
-2.7017 -0.177203 -0.0451749
-2.60323 -0.194886 -0.0531073
-2.50479 -0.215486 -0.063148
-2.40638 -0.239678 -0.0760827
-2.30798 -0.268327 -0.0930861
-2.20961 -0.30252 -0.115968
-2.11126 -0.34357 -0.147606
-2.01293 -0.392879 -0.192741
-1.91462 -0.451324 -0.259426
-1.81632 -0.517126 -0.361617
-1.71804 -0.579037 -0.522837
-1.61978 -0.596806 -0.775364
-1.52154 -0.464357 -1.12233
-1.42331 -0.0502616 -1.40338
-1.32509 0.490157 -1.32848
-1.22689 0.796692 -0.987185
-1.12869 0.858491 -0.666995
-1.03051 0.818804 -0.449603
-0.932337 0.755745 -0.31148
-0.834173 0.695492 -0.222373
-0.736016 0.644559 -0.162624
-0.637867 0.603398 -0.120772
-0.539723 0.570897 -0.0901472
-0.441585 0.545755 -0.0667463
-0.343451 0.526863 -0.048065
-0.24532 0.513376 -0.0324567
-0.147191 0.504696 -0.018772
-0.0490634 0.500447 -0.00614483
0.0490634 0.500447 0.00614483
0.147191 0.504696 0.018772
0.24532 0.513376 0.0324567
0.343451 0.526863 0.048065
0.441585 0.545755 0.0667463
0.539723 0.570897 0.0901472
0.637867 0.603398 0.120772
0.736016 0.644559 0.162624
0.834173 0.695492 0.222373
0.932337 0.755745 0.31148
1.03051 0.818804 0.449603
1.12869 0.858491 0.666995
1.22689 0.796692 0.987185
1.32509 0.490157 1.32848
1.42331 -0.0502616 1.40338
1.52154 -0.464357 1.12233
1.61978 -0.596806 0.775364
1.71804 -0.579037 0.522837
1.81632 -0.517126 0.361617
1.91462 -0.451324 0.259426
2.01293 -0.392879 0.192741
2.11126 -0.34357 0.147606
2.20961 -0.30252 0.115968
2.30798 -0.268327 0.0930861
2.40638 -0.239678 0.0760827
2.50479 -0.215486 0.063148
2.60323 -0.194886 0.0531073
2.7017 -0.177203 0.0451749
2.80019 -0.161908 0.0388112
2.89871 -0.148582 0.0336366
2.99725 -0.136896 0.0293785
3.09583 -0.126586 0.0258371
3.19443 -0.117439 0.0228638
3.29307 -0.109284 0.020346
3.39173 -0.101977 0.0181974
3.49043 -0.0954026 0.0163509
3.58916 -0.0894637 0.014754
3.68793 -0.0840788 0.0133648
3.78673 -0.0791794 0.0121497
3.88557 -0.0747076 0.0110817
3.98445 -0.0706138 0.0101386
4.08336 -0.0668556 0.00930232
4.18232 -0.0633965 0.00855776
4.28131 -0.0602049 0.00789243
4.38035 -0.0572533 0.00729585
4.47943 -0.0545177 0.00675917
4.57855 -0.0519772 0.00627492
4.67772 -0.0496132 0.00583672
4.77694 -0.0474095 0.00543913
4.8762 -0.0453516 0.00507745
4.97551 -0.0434267 0.00474767
5.07487 -0.0416233 0.00444627
5.17427 -0.0399314 0.00417022
5.27373 -0.0383416 0.00391686
5.37325 -0.0368459 0.00368387
5.47281 -0.0354368 0.00346922
5.57243 -0.0341077 0.00327112
5.67211 -0.0328525 0.00308796
5.77184 -0.0316658 0.00291836
5.87163 -0.0305426 0.00276106
5.97148 -0.0294784 0.00261496
6.07139 -0.0284691 0.00247906
6.17136 -0.0275109 0.00235247
6.2714 -0.0266004 0.00223441
6.37149 -0.0257344 0.00212416
6.47166 -0.02491 0.00202107
6.57188 -0.0241246 0.00192458
6.67218 -0.0233757 0.00183414
6.77254 -0.0226611 0.0017493
6.87298 -0.0219787 0.00166962
6.97348 -0.0213266 0.00159472
7.07406 -0.0207029 0.00152422
7.17471 -0.0201061 0.00145782
7.27544 -0.0195345 0.00139522
7.37624 -0.0189868 0.00133615
7.47712 -0.0184617 0.00128036
7.57807 -0.0179579 0.00122762
7.67911 -0.0174742 0.00117773
7.78023 -0.0170096 0.00113049
7.88143 -0.0165632 0.00108574
7.98271 -0.0161338 0.0010433
8.08408 -0.0157208 0.00100303
8.18554 -0.0153232 0.000964796
8.28708 -0.0149403 0.000928466
8.38872 -0.0145714 0.000893922
8.49044 -0.0142158 0.000861056
8.59226 -0.0138728 0.000829766
8.69417 -0.0135419 0.000799959
8.79618 -0.0132224 0.000771548
8.89828 -0.012914 0.000744451
9.00048 -0.012616 0.000718593
9.10278 -0.0123279 0.000693904
9.20518 -0.0120495 0.000670318
9.30769 -0.0117801 0.000647774
9.4103 -0.0115195 0.000626215
9.51301 -0.0112673 0.000605588
9.61583 -0.011023 0.000585842
9.71877 -0.0107864 0.000566932
9.82181 -0.0105571 0.000548812
9.92496 -0.0103349 0.000531442
10.0282 -0.0101194 0.000514784
10.1316 -0.00991038 0.000498802
10.2351 -0.00970759 0.000483461
10.3387 -0.00951077 0.000468729
10.4425 -0.00931968 0.000454577
10.5463 -0.00913411 0.000440977
10.6503 -0.00895384 0.000427901
10.7545 -0.00877868 0.000415324
10.8587 -0.00860842 0.000403224
10.9631 -0.00844288 0.000391577
11.0676 -0.0082819 0.000380363
11.1722 -0.0081253 0.000369561
11.277 -0.00797293 0.000359153
11.3819 -0.00782463 0.000349121
11.487 -0.00768025 0.000339449
11.5922 -0.00753967 0.000330119
11.6975 -0.00740274 0.000321118
11.803 -0.00726933 0.00031243
11.9086 -0.00713934 0.000304043
12.0144 -0.00701264 0.000295944
12.1204 -0.00688912 0.000288119
12.2265 -0.00676867 0.000280558
12.3327 -0.0066512 0.00027325
12.4391 -0.00653659 0.000266184
12.5457 -0.00642477 0.000259351
12.6524 -0.00631564 0.00025274
12.7593 -0.00620911 0.000246343
12.8664 -0.00610509 0.000240151
12.9737 -0.00600352 0.000234156
13.0811 -0.00590431 0.000228351
13.1887 -0.0058074 0.000222727
13.2965 -0.00571269 0.000217278
13.4044 -0.00562014 0.000211998
13.5126 -0.00552968 0.000206879
13.6209 -0.00544124 0.000201915
13.7294 -0.00535476 0.000197102
13.8382 -0.00527018 0.000192432
13.9471 -0.00518744 0.000187901
14.0562 -0.0051065 0.000183504
14.1655 -0.0050273 0.000179235
14.275 -0.00494979 0.000175091
14.3848 -0.00487392 0.000171066
14.4947 -0.00479965 0.000167157
14.6049 -0.00472692 0.000163359
14.7152 -0.0046557 0.000159668
14.8258 -0.00458594 0.000156081
14.9367 -0.00451761 0.000152593
15.0477 -0.00445065 0.000149203
15.159 -0.00438505 0.000145905
15.2705 -0.00432075 0.000142697
15.3823 -0.00425772 0.000139577
15.4943 -0.00419594 0.00013654
15.6066 -0.00413536 0.000133585
15.7191 -0.00407595 0.000130708
15.8319 -0.00401769 0.000127907
15.9449 -0.00396054 0.00012518
16.0582 -0.00390447 0.000122523
16.1717 -0.00384946 0.000119935
16.2856 -0.00379548 0.000117414
16.3997 -0.0037425 0.000114958
16.5141 -0.00369049 0.000112563
16.6288 -0.00363944 0.000110229
16.7437 -0.00358932 0.000107954
16.859 -0.0035401 0.000105735
16.9746 -0.00349176 0.000103572
17.0905 -0.00344428 0.000101461
17.2067 -0.00339764 9.94019e-05
17.3232 -0.00335182 9.73929e-05
17.4401 -0.0033068 9.54324e-05
17.5572 -0.00326256 9.35189e-05
17.6748 -0.00321908 9.16511e-05
17.7926 -0.00317633 8.98275e-05
17.9108 -0.00313432 8.80469e-05
18.0294 -0.00309301 8.63079e-05
18.1483 -0.00305239 8.46094e-05
18.2676 -0.00301244 8.29502e-05
18.3873 -0.00297315 8.13291e-05
18.5074 -0.0029345 7.97451e-05
18.6278 -0.00289648 7.8197e-05
18.7487 -0.00285908 7.66839e-05
18.8699 -0.00282227 7.52047e-05
18.9916 -0.00278604 7.37585e-05
19.1137 -0.00275039 7.23443e-05
19.2362 -0.0027153 7.09613e-05
19.3592 -0.00268075 6.96086e-05
19.4826 -0.00264673 6.82853e-05
19.6065 -0.00261324 6.69906e-05
19.7309 -0.00258025 6.57238e-05
19.8557 -0.00254776 6.4484e-05
19.9811 -0.00251576 6.32705e-05
20.1069 -0.00248423 6.20827e-05
20.2333 -0.00245317 6.09198e-05
20.3602 -0.00242256 5.97811e-05
20.4876 -0.00239239 5.8666e-05
20.6156 -0.00236266 5.75738e-05
20.7441 -0.00233335 5.6504e-05
20.8732 -0.00230446 5.54559e-05
21.0029 -0.00227597 5.4429e-05
21.1332 -0.00224787 5.34226e-05
21.2642 -0.00222017 5.24363e-05
21.3958 -0.00219284 5.14696e-05
21.528 -0.00216588 5.05218e-05
21.6609 -0.00213928 4.95926e-05
21.7945 -0.00211304 4.86813e-05
21.9288 -0.00208714 4.77877e-05
22.0639 -0.00206157 4.6911e-05
22.1997 -0.00203634 4.60511e-05
22.3363 -0.00201143 4.52073e-05
22.4736 -0.00198683 4.43793e-05
22.6118 -0.00196253 4.35666e-05
22.7509 -0.00193854 4.27689e-05
22.8908 -0.00191484 4.19858e-05
23.0316 -0.00189142 4.12168e-05
23.1733 -0.00186827 4.04616e-05
23.316 -0.0018454 3.97199e-05
23.4597 -0.00182279 3.89912e-05
23.6044 -0.00180044 3.82752e-05
23.7502 -0.00177834 3.75716e-05
23.8971 -0.00175648 3.688e-05
24.0451 -0.00173485 3.62001e-05
24.1944 -0.00171345 3.55316e-05
24.3448 -0.00169228 3.48741e-05
24.4966 -0.00167131 3.42273e-05
24.6496 -0.00165056 3.3591e-05
24.8041 -0.00163001 3.29647e-05
24.9601 -0.00160965 3.23483e-05
25.1175 -0.00158947 3.17413e-05
25.2766 -0.00156948 3.11436e-05
25.4373 -0.00154965 3.05546e-05
25.5998 -0.00152999 2.99743e-05
25.7641 -0.00151048 2.94022e-05
25.9304 -0.00149112 2.88381e-05
26.0988 -0.00147189 2.82816e-05
26.2693 -0.0014528 2.77324e-05
26.4421 -0.00143382 2.71902e-05
26.6174 -0.00141495 2.66546e-05
26.7954 -0.00139618 2.61254e-05
26.9761 -0.00137749 2.5602e-05
27.1598 -0.00135887 2.50841e-05
27.3468 -0.0013403 2.45714e-05
27.5373 -0.00132178 2.40632e-05
27.7317 -0.00130328 2.35593e-05
27.9302 -0.00128478 2.30589e-05
28.1333 -0.00126625 2.25615e-05
28.3415 -0.00124767 2.20663e-05
28.5554 -0.00122901 2.15726e-05
28.7758 -0.00121022 2.10794e-05
29.0035 -0.00119126 2.05854e-05
29.2396 -0.00117205 2.00892e-05
29.4858 -0.00115252 1.95887e-05
29.7441 -0.00113255 1.90814e-05
30.0173 -0.00111199 1.85636e-05
30.3101 -0.00109057 1.80295e-05
30.6297 -0.00106789 1.74695e-05
30.9905 -0.00104312 1.68648e-05
31.4301 -0.00101409 1.61652e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1ClassicOneLoop/GRpTwoLoop.txt <==
-31.4301 -0.00101307 -1.61326e-05
-30.9905 -0.00104204 -1.68297e-05
-30.6297 -0.00106675 -1.74323e-05
-30.3101 -0.00108938 -1.79903e-05
-30.0173 -0.00111075 -1.85225e-05
-29.7441 -0.00113128 -1.90384e-05
-29.4858 -0.0011512 -1.95438e-05
-29.2396 -0.00117068 -2.00423e-05
-29.0035 -0.00118984 -2.05366e-05
-28.7758 -0.00120876 -2.10286e-05
-28.5554 -0.0012275 -2.15199e-05
-28.3415 -0.00124612 -2.20116e-05
-28.1333 -0.00126465 -2.25047e-05
-27.9302 -0.00128313 -2.3e-05
-27.7317 -0.00130159 -2.34982e-05
-27.5373 -0.00132004 -2.4e-05
-27.3468 -0.00133851 -2.45059e-05
-27.1598 -0.00135703 -2.50163e-05
-26.9761 -0.0013756 -2.55319e-05
-26.7954 -0.00139424 -2.60528e-05
-26.6174 -0.00141296 -2.65797e-05
-26.4421 -0.00143177 -2.71127e-05
-26.2693 -0.0014507 -2.76523e-05
-26.0988 -0.00146974 -2.81989e-05
-25.9304 -0.00148891 -2.87527e-05
-25.7641 -0.00150821 -2.9314e-05
-25.5998 -0.00152766 -2.98832e-05
-25.4373 -0.00154726 -3.04606e-05
-25.2766 -0.00156702 -3.10465e-05
-25.1175 -0.00158696 -3.16411e-05
-24.9601 -0.00160707 -3.22449e-05
-24.8041 -0.00162736 -3.2858e-05
-24.6496 -0.00164785 -3.34809e-05
-24.4966 -0.00166853 -3.41137e-05
-24.3448 -0.00168943 -3.47569e-05
-24.1944 -0.00171053 -3.54107e-05
-24.0451 -0.00173186 -3.60754e-05
-23.8971 -0.00175341 -3.67514e-05
-23.7502 -0.00177519 -3.7439e-05
-23.6044 -0.00179722 -3.81384e-05
-23.4597 -0.00181949 -3.88502e-05
-23.316 -0.00184202 -3.95744e-05
-23.1733 -0.0018648 -4.03117e-05
-23.0316 -0.00188786 -4.10622e-05
-22.8908 -0.00191119 -4.18263e-05
-22.7509 -0.0019348 -4.26045e-05
-22.6118 -0.00195871 -4.33971e-05
-22.4736 -0.0019829 -4.42045e-05
-22.3363 -0.00200741 -4.5027e-05
-22.1997 -0.00203222 -4.58652e-05
-22.0639 -0.00205735 -4.67194e-05
-21.9288 -0.00208281 -4.759e-05
-21.7945 -0.0021086 -4.84775e-05
-21.6609 -0.00213474 -4.93824e-05
-21.528 -0.00216122 -5.03051e-05
-21.3958 -0.00218806 -5.1246e-05
-21.2642 -0.00221527 -5.22058e-05
-21.1332 -0.00224286 -5.31848e-05
-21.0029 -0.00227082 -5.41837e-05
-20.8732 -0.00229918 -5.52029e-05
-20.7441 -0.00232795 -5.6243e-05
-20.6156 -0.00235712 -5.73046e-05
-20.4876 -0.00238671 -5.83882e-05
-20.3602 -0.00241673 -5.94945e-05
-20.2333 -0.0024472 -6.06241e-05
-20.1069 -0.00247811 -6.17776e-05
-19.9811 -0.00250948 -6.29557e-05
-19.8557 -0.00254132 -6.41591e-05
-19.7309 -0.00257365 -6.53885e-05
-19.6065 -0.00260646 -6.66445e-05
-19.4826 -0.00263979 -6.79281e-05
-19.3592 -0.00267362 -6.92398e-05
-19.2362 -0.00270799 -7.05806e-05
-19.1137 -0.00274289 -7.19512e-05
-18.9916 -0.00277835 -7.33526e-05
-18.8699 -0.00281437 -7.47855e-05
-18.7487 -0.00285098 -7.6251e-05
-18.6278 -0.00288817 -7.77498e-05
-18.5074 -0.00292597 -7.92832e-05
-18.3873 -0.00296439 -8.08519e-05
-18.2676 -0.00300345 -8.24572e-05
-18.1483 -0.00304316 -8.40999e-05
-18.0294 -0.00308353 -8.57814e-05
-17.9108 -0.00312459 -8.75026e-05
-17.7926 -0.00316635 -8.9265e-05
-17.6748 -0.00320882 -9.10695e-05
-17.5572 -0.00325202 -9.29176e-05
-17.4401 -0.00329598 -9.48105e-05
-17.3232 -0.00334071 -9.67498e-05
-17.2067 -0.00338622 -9.87367e-05
-17.0905 -0.00343255 -0.000100773
-16.9746 -0.0034797 -0.000102859
-16.859 -0.00352771 -0.000104999
-16.7437 -0.00357658 -0.000107192
-16.6288 -0.00362635 -0.00010944
-16.5141 -0.00367703 -0.000111746
-16.3997 -0.00372866 -0.000114112
-16.2856 -0.00378125 -0.000116538
-16.1717 -0.00383482 -0.000119028
-16.0582 -0.00388942 -0.000121583
-15.9449 -0.00394505 -0.000124206
-15.8319 -0.00400175 -0.000126898
-15.7191 -0.00405955 -0.000129662
-15.6066 -0.00411848 -0.0001325
-15.4943 -0.00417857 -0.000135416
-15.3823 -0.00423984 -0.000138411
-15.2705 -0.00430234 -0.000141488
-15.159 -0.00436609 -0.000144651
-15.0477 -0.00443113 -0.000147901
-14.9367 -0.00449749 -0.000151243
-14.8258 -0.00456522 -0.000154679
-14.7152 -0.00463435 -0.000158213
-14.6049 -0.00470491 -0.000161848
-14.4947 -0.00477696 -0.000165587
-14.3848 -0.00485054 -0.000169436
-14.275 -0.00492568 -0.000173397
-14.1655 -0.00500244 -0.000177474
-14.0562 -0.00508085 -0.000181673
-13.9471 -0.00516098 -0.000185998
-13.8382 -0.00524287 -0.000190452
-13.7294 -0.00532657 -0.000195042
-13.6209 -0.00541215 -0.000199772
-13.5126 -0.00549965 -0.000204648
-13.4044 -0.00558913 -0.000209676
-13.2965 -0.00568066 -0.00021486
-13.1887 -0.0057743 -0.000220209
-13.0811 -0.00587012 -0.000225727
-12.9737 -0.00596818 -0.000231422
-12.8664 -0.00606856 -0.0002373
-12.7593 -0.00617132 -0.00024337
-12.6524 -0.00627656 -0.00024964
-12.5457 -0.00638435 -0.000256116
-12.4391 -0.00649477 -0.000262809
-12.3327 -0.00660791 -0.000269726
-12.2265 -0.00672386 -0.000276878
-12.1204 -0.00684272 -0.000284275
-12.0144 -0.00696458 -0.000291927
-11.9086 -0.00708955 -0.000299844
-11.803 -0.00721773 -0.00030804
-11.6975 -0.00734925 -0.000316526
-11.5922 -0.00748421 -0.000325314
-11.487 -0.00762273 -0.000334419
-11.3819 -0.00776495 -0.000343855
-11.277 -0.007911 -0.000353637
-11.1722 -0.00806102 -0.000363781
-11.0676 -0.00821515 -0.000374304
-10.9631 -0.00837355 -0.000385224
-10.8587 -0.00853638 -0.000396559
-10.7545 -0.00870381 -0.00040833
-10.6503 -0.008876 -0.000420557
-10.5463 -0.00905315 -0.000433263
-10.4425 -0.00923546 -0.000446472
-10.3387 -0.00942311 -0.000460209
-10.2351 -0.00961633 -0.000474499
-10.1316 -0.00981533 -0.000489373
-10.0282 -0.0100204 -0.000504859
-9.92496 -0.0102317 -0.000520989
-9.82181 -0.0104495 -0.000537798
-9.71877 -0.0106741 -0.000555321
-9.61583 -0.0109059 -0.000573596
-9.51301 -0.011145 -0.000592665
-9.4103 -0.0113918 -0.000612571
-9.30769 -0.0116467 -0.000633361
-9.20518 -0.01191 -0.000655084
-9.10278 -0.0121821 -0.000677794
-9.00048 -0.0124634 -0.000701546
-8.89828 -0.0127542 -0.000726403
-8.79618 -0.0130552 -0.000752428
-8.69417 -0.0133666 -0.000779692
-8.59226 -0.0136891 -0.000808269
-8.49044 -0.0140231 -0.00083824
-8.38872 -0.0143692 -0.00086969
-8.28708 -0.0147281 -0.000902714
-8.18554 -0.0151002 -0.00093741
-8.08408 -0.0154864 -0.000973888
-7.98271 -0.0158874 -0.00101226
-7.88143 -0.0163038 -0.00105266
-7.78023 -0.0167365 -0.00109521
-7.67911 -0.0171865 -0.00114007
-7.57807 -0.0176545 -0.0011874
-7.47712 -0.0181416 -0.00123736
-7.37624 -0.018649 -0.00129015
-7.27544 -0.0191776 -0.00134597
-7.17471 -0.0197287 -0.00140504
-7.07406 -0.0203037 -0.00146761
-6.97348 -0.0209039 -0.00153393
-6.87298 -0.0215309 -0.00160431
-6.77254 -0.0221863 -0.00167905
-6.67218 -0.0228718 -0.00175852
-6.57188 -0.0235893 -0.00184308
-6.47166 -0.024341 -0.00193318
-6.37149 -0.025129 -0.00202925
-6.2714 -0.0259556 -0.00213184
-6.17136 -0.0268237 -0.0022415
-6.07139 -0.0277358 -0.00235888
-5.97148 -0.0286953 -0.00248467
-5.87163 -0.0297054 -0.00261967
-5.77184 -0.0307698 -0.00276475
-5.67211 -0.0318925 -0.00292091
-5.57243 -0.033078 -0.00308926
-5.47281 -0.0343312 -0.00327107
-5.37325 -0.0356572 -0.00346774
-5.27373 -0.0370622 -0.00368092
-5.17427 -0.0385525 -0.00391243
-5.07487 -0.0401353 -0.00416444
-4.97551 -0.0418188 -0.00443938
-4.8762 -0.0436117 -0.0047401
-4.77694 -0.0455242 -0.00506994
-4.67772 -0.0475671 -0.00543281
-4.57855 -0.0497532 -0.00583332
-4.47943 -0.0520963 -0.00627703
-4.38035 -0.0546122 -0.00677056
-4.28131 -0.0573187 -0.00732203
-4.18232 -0.0602357 -0.00794131
-4.08336 -0.0633858 -0.00864069
-3.98445 -0.0667939 -0.00943542
-3.88557 -0.070488 -0.0103447
-3.78673 -0.0744983 -0.0113928
-3.68793 -0.078857 -0.0126098
-3.58916 -0.0835969 -0.0140333
-3.49043 -0.0887487 -0.0157085
-3.39173 -0.0943387 -0.0176865
-3.29307 -0.100386 -0.0200208
-3.19443 -0.106902 -0.0227586
-3.09583 -0.113901 -0.0259313
-2.99725 -0.121418 -0.0295501
-2.89871 -0.129531 -0.0336166
-2.80019 -0.138381 -0.0381513
-2.7017 -0.148166 -0.0432305
-2.60323 -0.159118 -0.0490102
-2.50479 -0.171481 -0.0557358
-2.40638 -0.185501 -0.0637441
-2.30798 -0.201416 -0.0734739
-2.20961 -0.219456 -0.0854903
-2.11126 -0.239823 -0.100527
-2.01293 -0.262646 -0.119541
-1.91462 -0.287891 -0.143764
-1.81632 -0.315211 -0.174742
-1.71804 -0.343719 -0.214284
-1.61978 -0.371736 -0.264248
-1.52154 -0.396629 -0.326065
-1.42331 -0.415114 -0.400051
-1.32509 -0.424256 -0.484982
-1.22689 -0.422961 -0.578807
-1.12869 -0.412569 -0.680918
-1.03051 -0.395223 -0.79488
-0.932337 -0.370042 -0.929692
-0.834173 -0.328317 -1.0988
-0.736016 -0.247729 -1.31641
-0.637867 -0.0853928 -1.58807
-0.539723 0.224465 -1.8879
-0.441585 0.744199 -2.12248
-0.343451 1.45063 -2.12882
-0.24532 2.17228 -1.78976
-0.147191 2.70338 -1.16213
-0.0490634 2.96332 -0.39788
0.0490634 2.96332 0.39788
0.147191 2.70338 1.16213
0.24532 2.17228 1.78976
0.343451 1.45063 2.12882
0.441585 0.744199 2.12248
0.539723 0.224465 1.8879
0.637867 -0.0853928 1.58807
0.736016 -0.247729 1.31641
0.834173 -0.328317 1.0988
0.932337 -0.370042 0.929692
1.03051 -0.395223 0.79488
1.12869 -0.412569 0.680918
1.22689 -0.422961 0.578807
1.32509 -0.424256 0.484982
1.42331 -0.415114 0.400051
1.52154 -0.396629 0.326065
1.61978 -0.371736 0.264248
1.71804 -0.343719 0.214284
1.81632 -0.315211 0.174742
1.91462 -0.287891 0.143764
2.01293 -0.262646 0.119541
2.11126 -0.239823 0.100527
2.20961 -0.219456 0.0854903
2.30798 -0.201416 0.0734739
2.40638 -0.185501 0.0637441
2.50479 -0.171481 0.0557358
2.60323 -0.159118 0.0490102
2.7017 -0.148166 0.0432305
2.80019 -0.138381 0.0381513
2.89871 -0.129531 0.0336166
2.99725 -0.121418 0.0295501
3.09583 -0.113901 0.0259313
3.19443 -0.106902 0.0227586
3.29307 -0.100386 0.0200208
3.39173 -0.0943387 0.0176865
3.49043 -0.0887487 0.0157085
3.58916 -0.0835969 0.0140333
3.68793 -0.078857 0.0126098
3.78673 -0.0744983 0.0113928
3.88557 -0.070488 0.0103447
3.98445 -0.0667939 0.00943542
4.08336 -0.0633858 0.00864069
4.18232 -0.0602357 0.00794131
4.28131 -0.0573187 0.00732203
4.38035 -0.0546122 0.00677056
4.47943 -0.0520963 0.00627703
4.57855 -0.0497532 0.00583332
4.67772 -0.0475671 0.00543281
4.77694 -0.0455242 0.00506994
4.8762 -0.0436117 0.0047401
4.97551 -0.0418188 0.00443938
5.07487 -0.0401353 0.00416444
5.17427 -0.0385525 0.00391243
5.27373 -0.0370622 0.00368092
5.37325 -0.0356572 0.00346774
5.47281 -0.0343312 0.00327107
5.57243 -0.033078 0.00308926
5.67211 -0.0318925 0.00292091
5.77184 -0.0307698 0.00276475
5.87163 -0.0297054 0.00261967
5.97148 -0.0286953 0.00248467
6.07139 -0.0277358 0.00235888
6.17136 -0.0268237 0.0022415
6.2714 -0.0259556 0.00213184
6.37149 -0.025129 0.00202925
6.47166 -0.024341 0.00193318
6.57188 -0.0235893 0.00184308
6.67218 -0.0228718 0.00175852
6.77254 -0.0221863 0.00167905
6.87298 -0.0215309 0.00160431
6.97348 -0.0209039 0.00153393
7.07406 -0.0203037 0.00146761
7.17471 -0.0197287 0.00140504
7.27544 -0.0191776 0.00134597
7.37624 -0.018649 0.00129015
7.47712 -0.0181416 0.00123736
7.57807 -0.0176545 0.0011874
7.67911 -0.0171865 0.00114007
7.78023 -0.0167365 0.00109521
7.88143 -0.0163038 0.00105266
7.98271 -0.0158874 0.00101226
8.08408 -0.0154864 0.000973888
8.18554 -0.0151002 0.00093741
8.28708 -0.0147281 0.000902714
8.38872 -0.0143692 0.00086969
8.49044 -0.0140231 0.00083824
8.59226 -0.0136891 0.000808269
8.69417 -0.0133666 0.000779692
8.79618 -0.0130552 0.000752428
8.89828 -0.0127542 0.000726403
9.00048 -0.0124634 0.000701546
9.10278 -0.0121821 0.000677794
9.20518 -0.01191 0.000655084
9.30769 -0.0116467 0.000633361
9.4103 -0.0113918 0.000612571
9.51301 -0.011145 0.000592665
9.61583 -0.0109059 0.000573596
9.71877 -0.0106741 0.000555321
9.82181 -0.0104495 0.000537798
9.92496 -0.0102317 0.000520989
10.0282 -0.0100204 0.000504859
10.1316 -0.00981533 0.000489373
10.2351 -0.00961633 0.000474499
10.3387 -0.00942311 0.000460209
10.4425 -0.00923546 0.000446472
10.5463 -0.00905315 0.000433263
10.6503 -0.008876 0.000420557
10.7545 -0.00870381 0.00040833
10.8587 -0.00853638 0.000396559
10.9631 -0.00837355 0.000385224
11.0676 -0.00821515 0.000374304
11.1722 -0.00806102 0.000363781
11.277 -0.007911 0.000353637
11.3819 -0.00776495 0.000343855
11.487 -0.00762273 0.000334419
11.5922 -0.00748421 0.000325314
11.6975 -0.00734925 0.000316526
11.803 -0.00721773 0.00030804
11.9086 -0.00708955 0.000299844
12.0144 -0.00696458 0.000291927
12.1204 -0.00684272 0.000284275
12.2265 -0.00672386 0.000276878
12.3327 -0.00660791 0.000269726
12.4391 -0.00649477 0.000262809
12.5457 -0.00638435 0.000256116
12.6524 -0.00627656 0.00024964
12.7593 -0.00617132 0.00024337
12.8664 -0.00606856 0.0002373
12.9737 -0.00596818 0.000231422
13.0811 -0.00587012 0.000225727
13.1887 -0.0057743 0.000220209
13.2965 -0.00568066 0.00021486
13.4044 -0.00558913 0.000209676
13.5126 -0.00549965 0.000204648
13.6209 -0.00541215 0.000199772
13.7294 -0.00532657 0.000195042
13.8382 -0.00524287 0.000190452
13.9471 -0.00516098 0.000185998
14.0562 -0.00508085 0.000181673
14.1655 -0.00500244 0.000177474
14.275 -0.00492568 0.000173397
14.3848 -0.00485054 0.000169436
14.4947 -0.00477696 0.000165587
14.6049 -0.00470491 0.000161848
14.7152 -0.00463435 0.000158213
14.8258 -0.00456522 0.000154679
14.9367 -0.00449749 0.000151243
15.0477 -0.00443113 0.000147901
15.159 -0.00436609 0.000144651
15.2705 -0.00430234 0.000141488
15.3823 -0.00423984 0.000138411
15.4943 -0.00417857 0.000135416
15.6066 -0.00411848 0.0001325
15.7191 -0.00405955 0.000129662
15.8319 -0.00400175 0.000126898
15.9449 -0.00394505 0.000124206
16.0582 -0.00388942 0.000121583
16.1717 -0.00383482 0.000119028
16.2856 -0.00378125 0.000116538
16.3997 -0.00372866 0.000114112
16.5141 -0.00367703 0.000111746
16.6288 -0.00362635 0.00010944
16.7437 -0.00357658 0.000107192
16.859 -0.00352771 0.000104999
16.9746 -0.0034797 0.000102859
17.0905 -0.00343255 0.000100773
17.2067 -0.00338622 9.87367e-05
17.3232 -0.00334071 9.67498e-05
17.4401 -0.00329598 9.48105e-05
17.5572 -0.00325202 9.29176e-05
17.6748 -0.00320882 9.10695e-05
17.7926 -0.00316635 8.9265e-05
17.9108 -0.00312459 8.75026e-05
18.0294 -0.00308353 8.57814e-05
18.1483 -0.00304316 8.40999e-05
18.2676 -0.00300345 8.24572e-05
18.3873 -0.00296439 8.08519e-05
18.5074 -0.00292597 7.92832e-05
18.6278 -0.00288817 7.77498e-05
18.7487 -0.00285098 7.6251e-05
18.8699 -0.00281437 7.47855e-05
18.9916 -0.00277835 7.33526e-05
19.1137 -0.00274289 7.19512e-05
19.2362 -0.00270799 7.05806e-05
19.3592 -0.00267362 6.92398e-05
19.4826 -0.00263979 6.79281e-05
19.6065 -0.00260646 6.66445e-05
19.7309 -0.00257365 6.53885e-05
19.8557 -0.00254132 6.41591e-05
19.9811 -0.00250948 6.29557e-05
20.1069 -0.00247811 6.17776e-05
20.2333 -0.0024472 6.06241e-05
20.3602 -0.00241673 5.94945e-05
20.4876 -0.00238671 5.83882e-05
20.6156 -0.00235712 5.73046e-05
20.7441 -0.00232795 5.6243e-05
20.8732 -0.00229918 5.52029e-05
21.0029 -0.00227082 5.41837e-05
21.1332 -0.00224286 5.31848e-05
21.2642 -0.00221527 5.22058e-05
21.3958 -0.00218806 5.1246e-05
21.528 -0.00216122 5.03051e-05
21.6609 -0.00213474 4.93824e-05
21.7945 -0.0021086 4.84775e-05
21.9288 -0.00208281 4.759e-05
22.0639 -0.00205735 4.67194e-05
22.1997 -0.00203222 4.58652e-05
22.3363 -0.00200741 4.5027e-05
22.4736 -0.0019829 4.42045e-05
22.6118 -0.00195871 4.33971e-05
22.7509 -0.0019348 4.26045e-05
22.8908 -0.00191119 4.18263e-05
23.0316 -0.00188786 4.10622e-05
23.1733 -0.0018648 4.03117e-05
23.316 -0.00184202 3.95744e-05
23.4597 -0.00181949 3.88502e-05
23.6044 -0.00179722 3.81384e-05
23.7502 -0.00177519 3.7439e-05
23.8971 -0.00175341 3.67514e-05
24.0451 -0.00173186 3.60754e-05
24.1944 -0.00171053 3.54107e-05
24.3448 -0.00168943 3.47569e-05
24.4966 -0.00166853 3.41137e-05
24.6496 -0.00164785 3.34809e-05
24.8041 -0.00162736 3.2858e-05
24.9601 -0.00160707 3.22449e-05
25.1175 -0.00158696 3.16411e-05
25.2766 -0.00156702 3.10465e-05
25.4373 -0.00154726 3.04606e-05
25.5998 -0.00152766 2.98832e-05
25.7641 -0.00150821 2.9314e-05
25.9304 -0.00148891 2.87527e-05
26.0988 -0.00146974 2.81989e-05
26.2693 -0.0014507 2.76523e-05
26.4421 -0.00143177 2.71127e-05
26.6174 -0.00141296 2.65797e-05
26.7954 -0.00139424 2.60528e-05
26.9761 -0.0013756 2.55319e-05
27.1598 -0.00135703 2.50163e-05
27.3468 -0.00133851 2.45059e-05
27.5373 -0.00132004 2.4e-05
27.7317 -0.00130159 2.34982e-05
27.9302 -0.00128313 2.3e-05
28.1333 -0.00126465 2.25047e-05
28.3415 -0.00124612 2.20116e-05
28.5554 -0.0012275 2.15199e-05
28.7758 -0.00120876 2.10286e-05
29.0035 -0.00118984 2.05366e-05
29.2396 -0.00117068 2.00423e-05
29.4858 -0.0011512 1.95438e-05
29.7441 -0.00113128 1.90384e-05
30.0173 -0.00111075 1.85225e-05
30.3101 -0.00108938 1.79903e-05
30.6297 -0.00106675 1.74323e-05
30.9905 -0.00104204 1.68297e-05
31.4301 -0.00101307 1.61326e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1ClassicOneLoop/GRp_FRG.txt <==
-31.4301 -0.00101371 -1.6153e-05
-30.9905 -0.00104271 -1.68517e-05
-30.6297 -0.00106746 -1.74556e-05
-30.3101 -0.00109013 -1.80148e-05
-30.0173 -0.00111152 -1.85482e-05
-29.7441 -0.00113207 -1.90653e-05
-29.4858 -0.00115202 -1.95719e-05
-29.2396 -0.00117154 -2.00716e-05
-29.0035 -0.00119073 -2.05671e-05
-28.7758 -0.00120967 -2.10604e-05
-28.5554 -0.00122845 -2.15529e-05
-28.3415 -0.00124709 -2.20458e-05
-28.1333 -0.00126565 -2.25402e-05
-27.9302 -0.00128416 -2.30368e-05
-27.7317 -0.00130264 -2.35364e-05
-27.5373 -0.00132113 -2.40396e-05
-27.3468 -0.00133963 -2.45468e-05
-27.1598 -0.00135818 -2.50587e-05
-26.9761 -0.00137678 -2.55757e-05
-26.7954 -0.00139545 -2.60982e-05
-26.6174 -0.0014142 -2.66266e-05
-26.4421 -0.00143305 -2.71612e-05
-26.2693 -0.00145201 -2.77024e-05
-26.0988 -0.00147109 -2.82506e-05
-25.9304 -0.00149029 -2.88061e-05
-25.7641 -0.00150963 -2.93692e-05
-25.5998 -0.00152912 -2.99402e-05
-25.4373 -0.00154875 -3.05194e-05
-25.2766 -0.00156856 -3.11072e-05
-25.1175 -0.00158853 -3.17038e-05
-24.9601 -0.00160868 -3.23096e-05
-24.8041 -0.00162902 -3.29248e-05
-24.6496 -0.00164954 -3.35498e-05
-24.4966 -0.00167027 -3.41848e-05
-24.3448 -0.00169121 -3.48302e-05
-24.1944 -0.00171236 -3.54863e-05
-24.0451 -0.00173373 -3.61534e-05
-23.8971 -0.00175533 -3.68318e-05
-23.7502 -0.00177716 -3.75219e-05
-23.6044 -0.00179923 -3.8224e-05
-23.4597 -0.00182156 -3.89384e-05
-23.316 -0.00184413 -3.96654e-05
-23.1733 -0.00186697 -4.04055e-05
-23.0316 -0.00189008 -4.11589e-05
-22.8908 -0.00191347 -4.19261e-05
-22.7509 -0.00193714 -4.27073e-05
-22.6118 -0.0019611 -4.35031e-05
-22.4736 -0.00198536 -4.43138e-05
-22.3363 -0.00200992 -4.51398e-05
-22.1997 -0.0020348 -4.59815e-05
-22.0639 -0.00205999 -4.68393e-05
-21.9288 -0.00208552 -4.77136e-05
-21.7945 -0.00211138 -4.8605e-05
-21.6609 -0.00213758 -4.95139e-05
-21.528 -0.00216414 -5.04407e-05
-21.3958 -0.00219105 -5.13859e-05
-21.2642 -0.00221833 -5.235e-05
-21.1332 -0.00224599 -5.33336e-05
-21.0029 -0.00227404 -5.43371e-05
-20.8732 -0.00230248 -5.53611e-05
-20.7441 -0.00233133 -5.64063e-05
-20.6156 -0.00236058 -5.7473e-05
-20.4876 -0.00239026 -5.8562e-05
-20.3602 -0.00242038 -5.96738e-05
-20.2333 -0.00245093 -6.08091e-05
-20.1069 -0.00248194 -6.19685e-05
-19.9811 -0.00251341 -6.31527e-05
-19.8557 -0.00254535 -6.43623e-05
-19.7309 -0.00257778 -6.55982e-05
-19.6065 -0.0026107 -6.6861e-05
-19.4826 -0.00264413 -6.81515e-05
-19.3592 -0.00267808 -6.94705e-05
-19.2362 -0.00271256 -7.08187e-05
-19.1137 -0.00274758 -7.21971e-05
-18.9916 -0.00278316 -7.36065e-05
-18.8699 -0.00281931 -7.50477e-05
-18.7487 -0.00285604 -7.65218e-05
-18.6278 -0.00289337 -7.80296e-05
-18.5074 -0.00293131 -7.95722e-05
-18.3873 -0.00296987 -8.11505e-05
-18.2676 -0.00300907 -8.27656e-05
-18.1483 -0.00304893 -8.44187e-05
-18.0294 -0.00308946 -8.61108e-05
-17.9108 -0.00313067 -8.78431e-05
-17.7926 -0.00317259 -8.96169e-05
-17.6748 -0.00321523 -9.14333e-05
-17.5572 -0.00325861 -9.32938e-05
-17.4401 -0.00330275 -9.51996e-05
-17.3232 -0.00334766 -9.71521e-05
-17.2067 -0.00339337 -9.91529e-05
-17.0905 -0.00343989 -0.000101203
-16.9746 -0.00348725 -0.000103305
-16.859 -0.00353546 -0.00010546
-16.7437 -0.00358455 -0.000107669
-16.6288 -0.00363454 -0.000109934
-16.5141 -0.00368545 -0.000112258
-16.3997 -0.00373732 -0.000114641
-16.2856 -0.00379015 -0.000117086
-16.1717 -0.00384398 -0.000119596
-16.0582 -0.00389883 -0.000122171
-15.9449 -0.00395474 -0.000124815
-15.8319 -0.00401172 -0.000127529
-15.7191 -0.00406981 -0.000130316
-15.6066 -0.00412904 -0.000133179
-15.4943 -0.00418943 -0.000136119
-15.3823 -0.00425103 -0.00013914
-15.2705 -0.00431386 -0.000142245
-15.159 -0.00437795 -0.000145436
-15.0477 -0.00444334 -0.000148716
-14.9367 -0.00451008 -0.000152088
-14.8258 -0.00457818 -0.000155556
-14.7152 -0.00464771 -0.000159123
-14.6049 -0.00471868 -0.000162793
-14.4947 -0.00479116 -0.00016657
-14.3848 -0.00486517 -0.000170456
-14.275 -0.00494077 -0.000174457
-14.1655 -0.00501799 -0.000178577
-14.0562 -0.0050969 -0.000182819
-13.9471 -0.00517754 -0.000187189
-13.8382 -0.00525995 -0.000191691
-13.7294 -0.00534421 -0.000196331
-13.6209 -0.00543035 -0.000201114
-13.5126 -0.00551844 -0.000206045
-13.4044 -0.00560854 -0.000211129
-13.2965 -0.0057007 -0.000216374
-13.1887 -0.00579501 -0.000221785
-13.0811 -0.00589151 -0.000227369
-12.9737 -0.00599029 -0.000233134
-12.8664 -0.00609142 -0.000239085
-12.7593 -0.00619497 -0.000245231
-12.6524 -0.00630101 -0.000251581
-12.5457 -0.00640964 -0.000258141
-12.4391 -0.00652094 -0.000264923
-12.3327 -0.006635 -0.000271933
-12.2265 -0.0067519 -0.000279183
-12.1204 -0.00687175 -0.000286682
-12.0144 -0.00699466 -0.000294443
-11.9086 -0.00712071 -0.000302474
-11.803 -0.00725003 -0.00031079
-11.6975 -0.00738272 -0.000319402
-11.5922 -0.00751891 -0.000328324
-11.487 -0.00765873 -0.00033757
-11.3819 -0.0078023 -0.000347154
-11.277 -0.00794976 -0.000357093
-11.1722 -0.00810125 -0.000367403
-11.0676 -0.00825693 -0.000378101
-10.9631 -0.00841695 -0.000389205
-10.8587 -0.00858147 -0.000400736
-10.7545 -0.00875067 -0.000412714
-10.6503 -0.00892473 -0.00042516
-10.5463 -0.00910383 -0.000438099
-10.4425 -0.00928818 -0.000451554
-10.3387 -0.00947799 -0.000465551
-10.2351 -0.00967346 -0.000480119
-10.1316 -0.00987484 -0.000495287
-10.0282 -0.0100824 -0.000511085
-9.92496 -0.0102963 -0.000527547
-9.82181 -0.0105169 -0.000544708
-9.71877 -0.0107444 -0.000562607
-9.61583 -0.0109792 -0.000581282
-9.51301 -0.0112216 -0.000600777
-9.4103 -0.0114718 -0.000621137
-9.30769 -0.0117303 -0.000642412
-9.20518 -0.0119974 -0.000664652
-9.10278 -0.0122735 -0.000687914
-9.00048 -0.012559 -0.000712258
-8.89828 -0.0128543 -0.000737746
-8.79618 -0.01316 -0.000764448
-8.69417 -0.0134764 -0.000792437
-8.59226 -0.0138042 -0.000821791
-8.49044 -0.0141439 -0.000852596
-8.38872 -0.014496 -0.000884943
-8.28708 -0.0148611 -0.00091893
-8.18554 -0.0152401 -0.000954662
-8.08408 -0.0156334 -0.000992255
-7.98271 -0.016042 -0.00103183
-7.88143 -0.0164665 -0.00107352
-7.78023 -0.0169079 -0.00111748
-7.67911 -0.017367 -0.00116385
-7.57807 -0.0178449 -0.00121282
-7.47712 -0.0183426 -0.00126455
-7.37624 -0.0188611 -0.00131926
-7.27544 -0.0194017 -0.00137717
-7.17471 -0.0199658 -0.00143851
-7.07406 -0.0205546 -0.00150354
-6.97348 -0.0211696 -0.00157256
-6.87298 -0.0218125 -0.00164586
-6.77254 -0.022485 -0.00172381
-6.67218 -0.0231889 -0.00180678
-6.57188 -0.0239263 -0.00189517
-6.47166 -0.0246993 -0.00198946
-6.37149 -0.0255104 -0.00209016
-6.2714 -0.0263621 -0.00219782
-6.17136 -0.0272572 -0.00231308
-6.07139 -0.0281987 -0.00243664
-5.97148 -0.02919 -0.00256926
-5.87163 -0.0302347 -0.00271182
-5.77184 -0.0313367 -0.00286531
-5.67211 -0.0325005 -0.00303082
-5.57243 -0.0337308 -0.00320959
-5.47281 -0.0350328 -0.00340306
-5.37325 -0.0364125 -0.00361281
-5.27373 -0.0378762 -0.0038407
-5.17427 -0.039431 -0.00408884
-5.07487 -0.0410848 -0.00435968
-4.97551 -0.0428464 -0.00465606
-4.8762 -0.0447256 -0.00498132
-4.77694 -0.0467331 -0.00533936
-4.67772 -0.0488811 -0.00573482
-4.57855 -0.0511831 -0.00617321
-4.47943 -0.0536541 -0.00666112
-4.38035 -0.0563108 -0.00720646
-4.28131 -0.0591716 -0.00781875
-4.18232 -0.0622564 -0.00850927
-4.08336 -0.0655869 -0.00929131
-3.98445 -0.0691862 -0.0101799
-3.88557 -0.0730786 -0.011191
-3.78673 -0.077291 -0.0123405
-3.68793 -0.0818551 -0.0136424
-3.58916 -0.0868118 -0.0151087
-3.49043 -0.0922174 -0.0167533
-3.39173 -0.098146 -0.0185977
-3.29307 -0.10469 -0.0206786
-3.19443 -0.111959 -0.0230522
-3.09583 -0.120075 -0.0257971
-2.99725 -0.129177 -0.0290153
-2.89871 -0.139427 -0.0328365
-2.80019 -0.151016 -0.0374265
-2.7017 -0.164174 -0.0430009
-2.60323 -0.179179 -0.0498464
-2.50479 -0.196374 -0.0583535
-2.40638 -0.21617 -0.0690628
-2.30798 -0.239064 -0.0827391
-2.20961 -0.265632 -0.100482
-2.11126 -0.296506 -0.123902
-2.01293 -0.332281 -0.155392
-1.91462 -0.373269 -0.198547
-1.81632 -0.418885 -0.258772
-1.71804 -0.466253 -0.343988
-1.61978 -0.507224 -0.464865
-1.52154 -0.52304 -0.632477
-1.42331 -0.478397 -0.848511
-1.32509 -0.32582 -1.08368
-1.22689 -0.0411369 -1.25921
-1.12869 0.320416 -1.28113
-1.03051 0.636331 -1.13296
-0.932337 0.824478 -0.897854
-0.834173 0.893941 -0.667831
-0.736016 0.893341 -0.483843
-0.637867 0.862799 -0.348288
-0.539723 0.824493 -0.25046
-0.441585 0.788479 -0.17898
-0.343451 0.758668 -0.125074
-0.24532 0.736277 -0.082535
-0.147191 0.721476 -0.0470036
-0.0490634 0.714136 -0.0152671
0.0490634 0.714136 0.0152671
0.147191 0.721476 0.0470036
0.24532 0.736277 0.082535
0.343451 0.758668 0.125074
0.441585 0.788479 0.17898
0.539723 0.824493 0.25046
0.637867 0.862799 0.348288
0.736016 0.893341 0.483843
0.834173 0.893941 0.667831
0.932337 0.824478 0.897854
1.03051 0.636331 1.13296
1.12869 0.320416 1.28113
1.22689 -0.0411369 1.25921
1.32509 -0.32582 1.08368
1.42331 -0.478397 0.848511
1.52154 -0.52304 0.632477
1.61978 -0.507224 0.464865
1.71804 -0.466253 0.343988
1.81632 -0.418885 0.258772
1.91462 -0.373269 0.198547
2.01293 -0.332281 0.155392
2.11126 -0.296506 0.123902
2.20961 -0.265632 0.100482
2.30798 -0.239064 0.0827391
2.40638 -0.21617 0.0690628
2.50479 -0.196374 0.0583535
2.60323 -0.179179 0.0498464
2.7017 -0.164174 0.0430009
2.80019 -0.151016 0.0374265
2.89871 -0.139427 0.0328365
2.99725 -0.129177 0.0290153
3.09583 -0.120075 0.0257971
3.19443 -0.111959 0.0230522
3.29307 -0.10469 0.0206786
3.39173 -0.098146 0.0185977
3.49043 -0.0922174 0.0167533
3.58916 -0.0868118 0.0151087
3.68793 -0.0818551 0.0136424
3.78673 -0.077291 0.0123405
3.88557 -0.0730786 0.011191
3.98445 -0.0691862 0.0101799
4.08336 -0.0655869 0.00929131
4.18232 -0.0622564 0.00850927
4.28131 -0.0591716 0.00781875
4.38035 -0.0563108 0.00720646
4.47943 -0.0536541 0.00666112
4.57855 -0.0511831 0.00617321
4.67772 -0.0488811 0.00573482
4.77694 -0.0467331 0.00533936
4.8762 -0.0447256 0.00498132
4.97551 -0.0428464 0.00465606
5.07487 -0.0410848 0.00435968
5.17427 -0.039431 0.00408884
5.27373 -0.0378762 0.0038407
5.37325 -0.0364125 0.00361281
5.47281 -0.0350328 0.00340306
5.57243 -0.0337308 0.00320959
5.67211 -0.0325005 0.00303082
5.77184 -0.0313367 0.00286531
5.87163 -0.0302347 0.00271182
5.97148 -0.02919 0.00256926
6.07139 -0.0281987 0.00243664
6.17136 -0.0272572 0.00231308
6.2714 -0.0263621 0.00219782
6.37149 -0.0255104 0.00209016
6.47166 -0.0246993 0.00198946
6.57188 -0.0239263 0.00189517
6.67218 -0.0231889 0.00180678
6.77254 -0.022485 0.00172381
6.87298 -0.0218125 0.00164586
6.97348 -0.0211696 0.00157256
7.07406 -0.0205546 0.00150354
7.17471 -0.0199658 0.00143851
7.27544 -0.0194017 0.00137717
7.37624 -0.0188611 0.00131926
7.47712 -0.0183426 0.00126455
7.57807 -0.0178449 0.00121282
7.67911 -0.017367 0.00116385
7.78023 -0.0169079 0.00111748
7.88143 -0.0164665 0.00107352
7.98271 -0.016042 0.00103183
8.08408 -0.0156334 0.000992255
8.18554 -0.0152401 0.000954662
8.28708 -0.0148611 0.00091893
8.38872 -0.014496 0.000884943
8.49044 -0.0141439 0.000852596
8.59226 -0.0138042 0.000821791
8.69417 -0.0134764 0.000792437
8.79618 -0.01316 0.000764448
8.89828 -0.0128543 0.000737746
9.00048 -0.012559 0.000712258
9.10278 -0.0122735 0.000687914
9.20518 -0.0119974 0.000664652
9.30769 -0.0117303 0.000642412
9.4103 -0.0114718 0.000621137
9.51301 -0.0112216 0.000600777
9.61583 -0.0109792 0.000581282
9.71877 -0.0107444 0.000562607
9.82181 -0.0105169 0.000544708
9.92496 -0.0102963 0.000527547
10.0282 -0.0100824 0.000511085
10.1316 -0.00987484 0.000495287
10.2351 -0.00967346 0.000480119
10.3387 -0.00947799 0.000465551
10.4425 -0.00928818 0.000451554
10.5463 -0.00910383 0.000438099
10.6503 -0.00892473 0.00042516
10.7545 -0.00875067 0.000412714
10.8587 -0.00858147 0.000400736
10.9631 -0.00841695 0.000389205
11.0676 -0.00825693 0.000378101
11.1722 -0.00810125 0.000367403
11.277 -0.00794976 0.000357093
11.3819 -0.0078023 0.000347154
11.487 -0.00765873 0.00033757
11.5922 -0.00751891 0.000328324
11.6975 -0.00738272 0.000319402
11.803 -0.00725003 0.00031079
11.9086 -0.00712071 0.000302474
12.0144 -0.00699466 0.000294443
12.1204 -0.00687175 0.000286682
12.2265 -0.0067519 0.000279183
12.3327 -0.006635 0.000271933
12.4391 -0.00652094 0.000264923
12.5457 -0.00640964 0.000258141
12.6524 -0.00630101 0.000251581
12.7593 -0.00619497 0.000245231
12.8664 -0.00609142 0.000239085
12.9737 -0.00599029 0.000233134
13.0811 -0.00589151 0.000227369
13.1887 -0.00579501 0.000221785
13.2965 -0.0057007 0.000216374
13.4044 -0.00560854 0.000211129
13.5126 -0.00551844 0.000206045
13.6209 -0.00543035 0.000201114
13.7294 -0.00534421 0.000196331
13.8382 -0.00525995 0.000191691
13.9471 -0.00517754 0.000187189
14.0562 -0.0050969 0.000182819
14.1655 -0.00501799 0.000178577
14.275 -0.00494077 0.000174457
14.3848 -0.00486517 0.000170456
14.4947 -0.00479116 0.00016657
14.6049 -0.00471868 0.000162793
14.7152 -0.00464771 0.000159123
14.8258 -0.00457818 0.000155556
14.9367 -0.00451008 0.000152088
15.0477 -0.00444334 0.000148716
15.159 -0.00437795 0.000145436
15.2705 -0.00431386 0.000142245
15.3823 -0.00425103 0.00013914
15.4943 -0.00418943 0.000136119
15.6066 -0.00412904 0.000133179
15.7191 -0.00406981 0.000130316
15.8319 -0.00401172 0.000127529
15.9449 -0.00395474 0.000124815
16.0582 -0.00389883 0.000122171
16.1717 -0.00384398 0.000119596
16.2856 -0.00379015 0.000117086
16.3997 -0.00373732 0.000114641
16.5141 -0.00368545 0.000112258
16.6288 -0.00363454 0.000109934
16.7437 -0.00358455 0.000107669
16.859 -0.00353546 0.00010546
16.9746 -0.00348725 0.000103305
17.0905 -0.00343989 0.000101203
17.2067 -0.00339337 9.91529e-05
17.3232 -0.00334766 9.71521e-05
17.4401 -0.00330275 9.51996e-05
17.5572 -0.00325861 9.32938e-05
17.6748 -0.00321523 9.14333e-05
17.7926 -0.00317259 8.96169e-05
17.9108 -0.00313067 8.78431e-05
18.0294 -0.00308946 8.61108e-05
18.1483 -0.00304893 8.44187e-05
18.2676 -0.00300907 8.27656e-05
18.3873 -0.00296987 8.11505e-05
18.5074 -0.00293131 7.95722e-05
18.6278 -0.00289337 7.80296e-05
18.7487 -0.00285604 7.65218e-05
18.8699 -0.00281931 7.50477e-05
18.9916 -0.00278316 7.36065e-05
19.1137 -0.00274758 7.21971e-05
19.2362 -0.00271256 7.08187e-05
19.3592 -0.00267808 6.94705e-05
19.4826 -0.00264413 6.81515e-05
19.6065 -0.0026107 6.6861e-05
19.7309 -0.00257778 6.55982e-05
19.8557 -0.00254535 6.43623e-05
19.9811 -0.00251341 6.31527e-05
20.1069 -0.00248194 6.19685e-05
20.2333 -0.00245093 6.08091e-05
20.3602 -0.00242038 5.96738e-05
20.4876 -0.00239026 5.8562e-05
20.6156 -0.00236058 5.7473e-05
20.7441 -0.00233133 5.64063e-05
20.8732 -0.00230248 5.53611e-05
21.0029 -0.00227404 5.43371e-05
21.1332 -0.00224599 5.33336e-05
21.2642 -0.00221833 5.235e-05
21.3958 -0.00219105 5.13859e-05
21.528 -0.00216414 5.04407e-05
21.6609 -0.00213758 4.95139e-05
21.7945 -0.00211138 4.8605e-05
21.9288 -0.00208552 4.77136e-05
22.0639 -0.00205999 4.68393e-05
22.1997 -0.0020348 4.59815e-05
22.3363 -0.00200992 4.51398e-05
22.4736 -0.00198536 4.43138e-05
22.6118 -0.0019611 4.35031e-05
22.7509 -0.00193714 4.27073e-05
22.8908 -0.00191347 4.19261e-05
23.0316 -0.00189008 4.11589e-05
23.1733 -0.00186697 4.04055e-05
23.316 -0.00184413 3.96654e-05
23.4597 -0.00182156 3.89384e-05
23.6044 -0.00179923 3.8224e-05
23.7502 -0.00177716 3.75219e-05
23.8971 -0.00175533 3.68318e-05
24.0451 -0.00173373 3.61534e-05
24.1944 -0.00171236 3.54863e-05
24.3448 -0.00169121 3.48302e-05
24.4966 -0.00167027 3.41848e-05
24.6496 -0.00164954 3.35498e-05
24.8041 -0.00162902 3.29248e-05
24.9601 -0.00160868 3.23096e-05
25.1175 -0.00158853 3.17038e-05
25.2766 -0.00156856 3.11072e-05
25.4373 -0.00154875 3.05194e-05
25.5998 -0.00152912 2.99402e-05
25.7641 -0.00150963 2.93692e-05
25.9304 -0.00149029 2.88061e-05
26.0988 -0.00147109 2.82506e-05
26.2693 -0.00145201 2.77024e-05
26.4421 -0.00143305 2.71612e-05
26.6174 -0.0014142 2.66266e-05
26.7954 -0.00139545 2.60982e-05
26.9761 -0.00137678 2.55757e-05
27.1598 -0.00135818 2.50587e-05
27.3468 -0.00133963 2.45468e-05
27.5373 -0.00132113 2.40396e-05
27.7317 -0.00130264 2.35364e-05
27.9302 -0.00128416 2.30368e-05
28.1333 -0.00126565 2.25402e-05
28.3415 -0.00124709 2.20458e-05
28.5554 -0.00122845 2.15529e-05
28.7758 -0.00120967 2.10604e-05
29.0035 -0.00119073 2.05671e-05
29.2396 -0.00117154 2.00716e-05
29.4858 -0.00115202 1.95719e-05
29.7441 -0.00113207 1.90653e-05
30.0173 -0.00111152 1.85482e-05
30.3101 -0.00109013 1.80148e-05
30.6297 -0.00106746 1.74556e-05
30.9905 -0.00104271 1.68517e-05
31.4301 -0.00101371 1.6153e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1ClassicOneLoop/GRp_OneLoopFRG.txt <==
-31.4301 -0.00101408 -1.61648e-05
-30.9905 -0.00104311 -1.68644e-05
-30.6297 -0.00106787 -1.7469e-05
-30.3101 -0.00109056 -1.8029e-05
-30.0173 -0.00111197 -1.85631e-05
-29.7441 -0.00113254 -1.90809e-05
-29.4858 -0.0011525 -1.95882e-05
-29.2396 -0.00117203 -2.00886e-05
-29.0035 -0.00119124 -2.05848e-05
-28.7758 -0.0012102 -2.10788e-05
-28.5554 -0.00122899 -2.1572e-05
-28.3415 -0.00124765 -2.20657e-05
-28.1333 -0.00126623 -2.25608e-05
-27.9302 -0.00128476 -2.30582e-05
-27.7317 -0.00130326 -2.35585e-05
-27.5373 -0.00132176 -2.40625e-05
-27.3468 -0.00134028 -2.45706e-05
-27.1598 -0.00135884 -2.50833e-05
-26.9761 -0.00137746 -2.56011e-05
-26.7954 -0.00139615 -2.61245e-05
-26.6174 -0.00141493 -2.66537e-05
-26.4421 -0.0014338 -2.71893e-05
-26.2693 -0.00145277 -2.77314e-05
-26.0988 -0.00147187 -2.82806e-05
-25.9304 -0.00149109 -2.88371e-05
-25.7641 -0.00151045 -2.94011e-05
-25.5998 -0.00152996 -2.99732e-05
-25.4373 -0.00154962 -3.05535e-05
-25.2766 -0.00156945 -3.11424e-05
-25.1175 -0.00158944 -3.17401e-05
-24.9601 -0.00160961 -3.2347e-05
-24.8041 -0.00162997 -3.29634e-05
-24.6496 -0.00165053 -3.35896e-05
-24.4966 -0.00167128 -3.42259e-05
-24.3448 -0.00169224 -3.48727e-05
-24.1944 -0.00171342 -3.55301e-05
-24.0451 -0.00173481 -3.61986e-05
-23.8971 -0.00175644 -3.68784e-05
-23.7502 -0.0017783 -3.757e-05
-23.6044 -0.0018004 -3.82735e-05
-23.4597 -0.00182275 -3.89894e-05
-23.316 -0.00184536 -3.97181e-05
-23.1733 -0.00186823 -4.04598e-05
-23.0316 -0.00189137 -4.12149e-05
-22.8908 -0.00191479 -4.19838e-05
-22.7509 -0.00193849 -4.27669e-05
-22.6118 -0.00196249 -4.35646e-05
-22.4736 -0.00198678 -4.43771e-05
-22.3363 -0.00201138 -4.52051e-05
-22.1997 -0.00203629 -4.60488e-05
-22.0639 -0.00206152 -4.69087e-05
-21.9288 -0.00208709 -4.77852e-05
-21.7945 -0.00211298 -4.86789e-05
-21.6609 -0.00213923 -4.959e-05
-21.528 -0.00216582 -5.05192e-05
-21.3958 -0.00219278 -5.14669e-05
-21.2642 -0.00222011 -5.24335e-05
-21.1332 -0.00224781 -5.34197e-05
-21.0029 -0.0022759 -5.4426e-05
-20.8732 -0.00230439 -5.54528e-05
-20.7441 -0.00233328 -5.65008e-05
-20.6156 -0.00236259 -5.75705e-05
-20.4876 -0.00239232 -5.86626e-05
-20.3602 -0.00242249 -5.97776e-05
-20.2333 -0.00245309 -6.09161e-05
-20.1069 -0.00248416 -6.2079e-05
-19.9811 -0.00251568 -6.32667e-05
-19.8557 -0.00254768 -6.448e-05
-19.7309 -0.00258017 -6.57197e-05
-19.6065 -0.00261316 -6.69864e-05
-19.4826 -0.00264665 -6.82809e-05
-19.3592 -0.00268066 -6.96041e-05
-19.2362 -0.00271521 -7.09566e-05
-19.1137 -0.0027503 -7.23395e-05
-18.9916 -0.00278595 -7.37535e-05
-18.8699 -0.00282217 -7.51996e-05
-18.7487 -0.00285898 -7.66786e-05
-18.6278 -0.00289638 -7.81915e-05
-18.5074 -0.0029344 -7.97394e-05
-18.3873 -0.00297304 -8.13233e-05
-18.2676 -0.00301233 -8.29442e-05
-18.1483 -0.00305227 -8.46032e-05
-18.0294 -0.00309289 -8.63015e-05
-17.9108 -0.0031342 -8.80402e-05
-17.7926 -0.00317621 -8.98206e-05
-17.6748 -0.00321895 -9.16439e-05
-17.5572 -0.00326243 -9.35115e-05
-17.4401 -0.00330667 -9.54247e-05
-17.3232 -0.00335169 -9.7385e-05
-17.2067 -0.0033975 -9.93937e-05
-17.0905 -0.00344414 -0.000101452
-16.9746 -0.00349161 -0.000103563
-16.859 -0.00353995 -0.000105726
-16.7437 -0.00358916 -0.000107945
-16.6288 -0.00363928 -0.00011022
-16.5141 -0.00369033 -0.000112553
-16.3997 -0.00374233 -0.000114947
-16.2856 -0.0037953 -0.000117404
-16.1717 -0.00384928 -0.000119924
-16.0582 -0.00390429 -0.000122512
-15.9449 -0.00396035 -0.000125168
-15.8319 -0.00401749 -0.000127895
-15.7191 -0.00407575 -0.000130695
-15.6066 -0.00413515 -0.000133571
-15.4943 -0.00419573 -0.000136526
-15.3823 -0.00425751 -0.000139562
-15.2705 -0.00432052 -0.000142682
-15.159 -0.00438481 -0.00014589
-15.0477 -0.00445041 -0.000149187
-14.9367 -0.00451736 -0.000152577
-14.8258 -0.00458569 -0.000156063
-14.7152 -0.00465544 -0.00015965
-14.6049 -0.00472665 -0.00016334
-14.4947 -0.00479937 -0.000167138
-14.3848 -0.00487364 -0.000171046
-14.275 -0.0049495 -0.00017507
-14.1655 -0.005027 -0.000179214
-14.0562 -0.00510619 -0.000183481
-13.9471 -0.00518712 -0.000187878
-13.8382 -0.00526984 -0.000192407
-13.7294 -0.00535441 -0.000197076
-13.6209 -0.00544088 -0.000201889
-13.5126 -0.00552931 -0.000206851
-13.4044 -0.00561976 -0.000211969
-13.2965 -0.0057123 -0.000217248
-13.1887 -0.00580699 -0.000222696
-13.0811 -0.00590389 -0.000228318
-12.9737 -0.00600309 -0.000234122
-12.8664 -0.00610464 -0.000240115
-12.7593 -0.00620864 -0.000246306
-12.6524 -0.00631516 -0.000252701
-12.5457 -0.00642427 -0.00025931
-12.4391 -0.00653608 -0.000266142
-12.3327 -0.00665066 -0.000273206
-12.2265 -0.00676812 -0.000280513
-12.1204 -0.00688855 -0.000288071
-12.0144 -0.00701205 -0.000295893
-11.9086 -0.00713873 -0.000303991
-11.803 -0.0072687 -0.000312375
-11.6975 -0.00740207 -0.00032106
-11.5922 -0.00753898 -0.000330059
-11.487 -0.00767954 -0.000339385
-11.3819 -0.00782389 -0.000349055
-11.277 -0.00797216 -0.000359084
-11.1722 -0.0081245 -0.000369488
-11.0676 -0.00828107 -0.000380287
-10.9631 -0.00844202 -0.000391497
-10.8587 -0.00860752 -0.00040314
-10.7545 -0.00877775 -0.000415236
-10.6503 -0.00895288 -0.000427808
-10.5463 -0.0091331 -0.000440879
-10.4425 -0.00931863 -0.000454475
-10.3387 -0.00950967 -0.000468622
-10.2351 -0.00970645 -0.000483347
-10.1316 -0.00990919 -0.000498682
-10.0282 -0.0101182 -0.000514658
-9.92496 -0.0103336 -0.00053131
-9.82181 -0.0105558 -0.000548672
-9.71877 -0.010785 -0.000566784
-9.61583 -0.0110215 -0.000585686
-9.51301 -0.0112657 -0.000605423
-9.4103 -0.0115179 -0.000626041
-9.30769 -0.0117785 -0.00064759
-9.20518 -0.0120477 -0.000670123
-9.10278 -0.0123261 -0.000693697
-9.00048 -0.012614 -0.000718374
-8.89828 -0.012912 -0.000744218
-8.79618 -0.0132203 -0.000771301
-8.69417 -0.0135396 -0.000799697
-8.59226 -0.0138705 -0.000829487
-8.49044 -0.0142133 -0.000860759
-8.38872 -0.0145688 -0.000893607
-8.28708 -0.0149376 -0.00092813
-8.18554 -0.0153204 -0.000964439
-8.08408 -0.0157178 -0.00100265
-7.98271 -0.0161307 -0.00104289
-7.88143 -0.0165599 -0.0010853
-7.78023 -0.0170062 -0.00113003
-7.67911 -0.0174705 -0.00117723
-7.57807 -0.017954 -0.00122708
-7.47712 -0.0184576 -0.00127978
-7.37624 -0.0189825 -0.00133554
-7.27544 -0.0195299 -0.00139456
-7.17471 -0.0201012 -0.00145712
-7.07406 -0.0206977 -0.00152346
-6.97348 -0.0213211 -0.00159389
-6.87298 -0.0219729 -0.00166874
-6.77254 -0.022655 -0.00174834
-6.67218 -0.0233692 -0.00183311
-6.57188 -0.0241176 -0.00192345
-6.47166 -0.0249025 -0.00201985
-6.37149 -0.0257264 -0.00212284
-6.2714 -0.0265919 -0.00223297
-6.17136 -0.0275018 -0.00235091
-6.07139 -0.0284594 -0.00247735
-5.97148 -0.029468 -0.00261309
-5.87163 -0.0305314 -0.00275902
-5.77184 -0.0316538 -0.00291613
-5.67211 -0.0328396 -0.00308551
-5.57243 -0.0340938 -0.00326842
-5.47281 -0.0354218 -0.00346625
-5.37325 -0.0368296 -0.00368059
-5.27373 -0.038324 -0.00391323
-5.17427 -0.0399123 -0.00416619
-5.07487 -0.0416026 -0.00444179
-4.97551 -0.0434041 -0.00474268
-4.8762 -0.045327 -0.00507189
-4.77694 -0.0473827 -0.00543289
-4.67772 -0.0495839 -0.00582972
-4.57855 -0.051945 -0.00626703
-4.47943 -0.0544824 -0.00675026
-4.38035 -0.0572143 -0.00728575
-4.28131 -0.0601618 -0.00788095
-4.18232 -0.0633488 -0.00854465
-4.08336 -0.0668026 -0.00928729
-3.98445 -0.0705548 -0.0101213
-3.88557 -0.0746416 -0.0110617
-3.78673 -0.0791054 -0.0121265
-3.68793 -0.0839955 -0.0133376
-3.58916 -0.0893696 -0.0147221
-3.49043 -0.0952959 -0.0163133
-3.39173 -0.101855 -0.0181526
-3.29307 -0.109144 -0.0202923
-3.19443 -0.117279 -0.022799
-3.09583 -0.1264 -0.0257582
-2.99725 -0.13668 -0.0292814
-2.89871 -0.148329 -0.033516
-2.80019 -0.161609 -0.0386596
-2.7017 -0.176849 -0.0449818
-2.60323 -0.194462 -0.0528577
-2.50479 -0.214973 -0.06282
-2.40638 -0.239055 -0.0756433
-2.30798 -0.267563 -0.0924845
-2.20961 -0.301577 -0.115123
-2.11126 -0.342408 -0.146386
-2.01293 -0.391463 -0.19092
-1.91462 -0.449674 -0.256613
-1.81632 -0.515463 -0.357127
-1.71804 -0.578247 -0.515567
-1.61978 -0.599645 -0.764222
-1.52154 -0.476746 -1.10963
-1.42331 -0.0740079 -1.40127
-1.32509 0.471351 -1.34403
-1.22689 0.79231 -1.00635
-1.12869 0.861948 -0.681024
-1.03051 0.824477 -0.458631
-0.932337 0.761512 -0.31725
-0.834173 0.70078 -0.226161
-0.736016 0.649297 -0.165189
-0.637867 0.607655 -0.122555
-0.539723 0.574767 -0.0914054
-0.441585 0.549327 -0.0676365
-0.343451 0.530214 -0.0486837
-0.24532 0.516571 -0.0328637
-0.147191 0.507792 -0.0190034
-0.0490634 0.503495 -0.00621992
0.0490634 0.503495 0.00621992
0.147191 0.507792 0.0190034
0.24532 0.516571 0.0328637
0.343451 0.530214 0.0486837
0.441585 0.549327 0.0676365
0.539723 0.574767 0.0914054
0.637867 0.607655 0.122555
0.736016 0.649297 0.165189
0.834173 0.70078 0.226161
0.932337 0.761512 0.31725
1.03051 0.824477 0.458631
1.12869 0.861948 0.681024
1.22689 0.79231 1.00635
1.32509 0.471351 1.34403
1.42331 -0.0740079 1.40127
1.52154 -0.476746 1.10963
1.61978 -0.599645 0.764222
1.71804 -0.578247 0.515567
1.81632 -0.515463 0.357127
1.91462 -0.449674 0.256613
2.01293 -0.391463 0.19092
2.11126 -0.342408 0.146386
2.20961 -0.301577 0.115123
2.30798 -0.267563 0.0924845
2.40638 -0.239055 0.0756433
2.50479 -0.214973 0.06282
2.60323 -0.194462 0.0528577
2.7017 -0.176849 0.0449818
2.80019 -0.161609 0.0386596
2.89871 -0.148329 0.033516
2.99725 -0.13668 0.0292814
3.09583 -0.1264 0.0257582
3.19443 -0.117279 0.022799
3.29307 -0.109144 0.0202923
3.39173 -0.101855 0.0181526
3.49043 -0.0952959 0.0163133
3.58916 -0.0893696 0.0147221
3.68793 -0.0839955 0.0133376
3.78673 -0.0791054 0.0121265
3.88557 -0.0746416 0.0110617
3.98445 -0.0705548 0.0101213
4.08336 -0.0668026 0.00928729
4.18232 -0.0633488 0.00854465
4.28131 -0.0601618 0.00788095
4.38035 -0.0572143 0.00728575
4.47943 -0.0544824 0.00675026
4.57855 -0.051945 0.00626703
4.67772 -0.0495839 0.00582972
4.77694 -0.0473827 0.00543289
4.8762 -0.045327 0.00507189
4.97551 -0.0434041 0.00474268
5.07487 -0.0416026 0.00444179
5.17427 -0.0399123 0.00416619
5.27373 -0.038324 0.00391323
5.37325 -0.0368296 0.00368059
5.47281 -0.0354218 0.00346625
5.57243 -0.0340938 0.00326842
5.67211 -0.0328396 0.00308551
5.77184 -0.0316538 0.00291613
5.87163 -0.0305314 0.00275902
5.97148 -0.029468 0.00261309
6.07139 -0.0284594 0.00247735
6.17136 -0.0275018 0.00235091
6.2714 -0.0265919 0.00223297
6.37149 -0.0257264 0.00212284
6.47166 -0.0249025 0.00201985
6.57188 -0.0241176 0.00192345
6.67218 -0.0233692 0.00183311
6.77254 -0.022655 0.00174834
6.87298 -0.0219729 0.00166874
6.97348 -0.0213211 0.00159389
7.07406 -0.0206977 0.00152346
7.17471 -0.0201012 0.00145712
7.27544 -0.0195299 0.00139456
7.37624 -0.0189825 0.00133554
7.47712 -0.0184576 0.00127978
7.57807 -0.017954 0.00122708
7.67911 -0.0174705 0.00117723
7.78023 -0.0170062 0.00113003
7.88143 -0.0165599 0.0010853
7.98271 -0.0161307 0.00104289
8.08408 -0.0157178 0.00100265
8.18554 -0.0153204 0.000964439
8.28708 -0.0149376 0.00092813
8.38872 -0.0145688 0.000893607
8.49044 -0.0142133 0.000860759
8.59226 -0.0138705 0.000829487
8.69417 -0.0135396 0.000799697
8.79618 -0.0132203 0.000771301
8.89828 -0.012912 0.000744218
9.00048 -0.012614 0.000718374
9.10278 -0.0123261 0.000693697
9.20518 -0.0120477 0.000670123
9.30769 -0.0117785 0.00064759
9.4103 -0.0115179 0.000626041
9.51301 -0.0112657 0.000605423
9.61583 -0.0110215 0.000585686
9.71877 -0.010785 0.000566784
9.82181 -0.0105558 0.000548672
9.92496 -0.0103336 0.00053131
10.0282 -0.0101182 0.000514658
10.1316 -0.00990919 0.000498682
10.2351 -0.00970645 0.000483347
10.3387 -0.00950967 0.000468622
10.4425 -0.00931863 0.000454475
10.5463 -0.0091331 0.000440879
10.6503 -0.00895288 0.000427808
10.7545 -0.00877775 0.000415236
10.8587 -0.00860752 0.00040314
10.9631 -0.00844202 0.000391497
11.0676 -0.00828107 0.000380287
11.1722 -0.0081245 0.000369488
11.277 -0.00797216 0.000359084
11.3819 -0.00782389 0.000349055
11.487 -0.00767954 0.000339385
11.5922 -0.00753898 0.000330059
11.6975 -0.00740207 0.00032106
11.803 -0.0072687 0.000312375
11.9086 -0.00713873 0.000303991
12.0144 -0.00701205 0.000295893
12.1204 -0.00688855 0.000288071
12.2265 -0.00676812 0.000280513
12.3327 -0.00665066 0.000273206
12.4391 -0.00653608 0.000266142
12.5457 -0.00642427 0.00025931
12.6524 -0.00631516 0.000252701
12.7593 -0.00620864 0.000246306
12.8664 -0.00610464 0.000240115
12.9737 -0.00600309 0.000234122
13.0811 -0.00590389 0.000228318
13.1887 -0.00580699 0.000222696
13.2965 -0.0057123 0.000217248
13.4044 -0.00561976 0.000211969
13.5126 -0.00552931 0.000206851
13.6209 -0.00544088 0.000201889
13.7294 -0.00535441 0.000197076
13.8382 -0.00526984 0.000192407
13.9471 -0.00518712 0.000187878
14.0562 -0.00510619 0.000183481
14.1655 -0.005027 0.000179214
14.275 -0.0049495 0.00017507
14.3848 -0.00487364 0.000171046
14.4947 -0.00479937 0.000167138
14.6049 -0.00472665 0.00016334
14.7152 -0.00465544 0.00015965
14.8258 -0.00458569 0.000156063
14.9367 -0.00451736 0.000152577
15.0477 -0.00445041 0.000149187
15.159 -0.00438481 0.00014589
15.2705 -0.00432052 0.000142682
15.3823 -0.00425751 0.000139562
15.4943 -0.00419573 0.000136526
15.6066 -0.00413515 0.000133571
15.7191 -0.00407575 0.000130695
15.8319 -0.00401749 0.000127895
15.9449 -0.00396035 0.000125168
16.0582 -0.00390429 0.000122512
16.1717 -0.00384928 0.000119924
16.2856 -0.0037953 0.000117404
16.3997 -0.00374233 0.000114947
16.5141 -0.00369033 0.000112553
16.6288 -0.00363928 0.00011022
16.7437 -0.00358916 0.000107945
16.859 -0.00353995 0.000105726
16.9746 -0.00349161 0.000103563
17.0905 -0.00344414 0.000101452
17.2067 -0.0033975 9.93937e-05
17.3232 -0.00335169 9.7385e-05
17.4401 -0.00330667 9.54247e-05
17.5572 -0.00326243 9.35115e-05
17.6748 -0.00321895 9.16439e-05
17.7926 -0.00317621 8.98206e-05
17.9108 -0.0031342 8.80402e-05
18.0294 -0.00309289 8.63015e-05
18.1483 -0.00305227 8.46032e-05
18.2676 -0.00301233 8.29442e-05
18.3873 -0.00297304 8.13233e-05
18.5074 -0.0029344 7.97394e-05
18.6278 -0.00289638 7.81915e-05
18.7487 -0.00285898 7.66786e-05
18.8699 -0.00282217 7.51996e-05
18.9916 -0.00278595 7.37535e-05
19.1137 -0.0027503 7.23395e-05
19.2362 -0.00271521 7.09566e-05
19.3592 -0.00268066 6.96041e-05
19.4826 -0.00264665 6.82809e-05
19.6065 -0.00261316 6.69864e-05
19.7309 -0.00258017 6.57197e-05
19.8557 -0.00254768 6.448e-05
19.9811 -0.00251568 6.32667e-05
20.1069 -0.00248416 6.2079e-05
20.2333 -0.00245309 6.09161e-05
20.3602 -0.00242249 5.97776e-05
20.4876 -0.00239232 5.86626e-05
20.6156 -0.00236259 5.75705e-05
20.7441 -0.00233328 5.65008e-05
20.8732 -0.00230439 5.54528e-05
21.0029 -0.0022759 5.4426e-05
21.1332 -0.00224781 5.34197e-05
21.2642 -0.00222011 5.24335e-05
21.3958 -0.00219278 5.14669e-05
21.528 -0.00216582 5.05192e-05
21.6609 -0.00213923 4.959e-05
21.7945 -0.00211298 4.86789e-05
21.9288 -0.00208709 4.77852e-05
22.0639 -0.00206152 4.69087e-05
22.1997 -0.00203629 4.60488e-05
22.3363 -0.00201138 4.52051e-05
22.4736 -0.00198678 4.43771e-05
22.6118 -0.00196249 4.35646e-05
22.7509 -0.00193849 4.27669e-05
22.8908 -0.00191479 4.19838e-05
23.0316 -0.00189137 4.12149e-05
23.1733 -0.00186823 4.04598e-05
23.316 -0.00184536 3.97181e-05
23.4597 -0.00182275 3.89894e-05
23.6044 -0.0018004 3.82735e-05
23.7502 -0.0017783 3.757e-05
23.8971 -0.00175644 3.68784e-05
24.0451 -0.00173481 3.61986e-05
24.1944 -0.00171342 3.55301e-05
24.3448 -0.00169224 3.48727e-05
24.4966 -0.00167128 3.42259e-05
24.6496 -0.00165053 3.35896e-05
24.8041 -0.00162997 3.29634e-05
24.9601 -0.00160961 3.2347e-05
25.1175 -0.00158944 3.17401e-05
25.2766 -0.00156945 3.11424e-05
25.4373 -0.00154962 3.05535e-05
25.5998 -0.00152996 2.99732e-05
25.7641 -0.00151045 2.94011e-05
25.9304 -0.00149109 2.88371e-05
26.0988 -0.00147187 2.82806e-05
26.2693 -0.00145277 2.77314e-05
26.4421 -0.0014338 2.71893e-05
26.6174 -0.00141493 2.66537e-05
26.7954 -0.00139615 2.61245e-05
26.9761 -0.00137746 2.56011e-05
27.1598 -0.00135884 2.50833e-05
27.3468 -0.00134028 2.45706e-05
27.5373 -0.00132176 2.40625e-05
27.7317 -0.00130326 2.35585e-05
27.9302 -0.00128476 2.30582e-05
28.1333 -0.00126623 2.25608e-05
28.3415 -0.00124765 2.20657e-05
28.5554 -0.00122899 2.1572e-05
28.7758 -0.0012102 2.10788e-05
29.0035 -0.00119124 2.05848e-05
29.2396 -0.00117203 2.00886e-05
29.4858 -0.0011525 1.95882e-05
29.7441 -0.00113254 1.90809e-05
30.0173 -0.00111197 1.85631e-05
30.3101 -0.00109056 1.8029e-05
30.6297 -0.00106787 1.7469e-05
30.9905 -0.00104311 1.68644e-05
31.4301 -0.00101408 1.61648e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1ClassicOneLoop/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.03125
#Lambda=0.125
#Beta=0.0625
#Nc=1
#QUANTUM=1

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=512 aX=1 aP=1

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1ClassicOneLoop/SigmaAOneLoop.txt <==
-31.4301 -1.00032 -4.76799e-18
-30.9905 -1.00032 -4.76799e-18
-30.6297 -1.00032 -4.76799e-18
-30.3101 -1.00032 -4.76799e-18
-30.0173 -1.00032 -4.76799e-18
-29.7441 -1.00032 -4.76799e-18
-29.4858 -1.00032 -4.76799e-18
-29.2396 -1.00032 -4.76799e-18
-29.0035 -1.00032 -4.76799e-18
-28.7758 -1.00032 -4.76799e-18
-28.5554 -1.00032 -4.76799e-18
-28.3415 -1.00032 -4.76799e-18
-28.1333 -1.00032 -4.76799e-18
-27.9302 -1.00032 -4.76799e-18
-27.7317 -1.00032 -4.76799e-18
-27.5373 -1.00032 -4.76799e-18
-27.3468 -1.00032 -4.76799e-18
-27.1598 -1.00032 -4.76799e-18
-26.9761 -1.00032 -4.76799e-18
-26.7954 -1.00032 -4.76799e-18
-26.6174 -1.00032 -4.76799e-18
-26.4421 -1.00032 -4.76799e-18
-26.2693 -1.00032 -4.76799e-18
-26.0988 -1.00032 -4.76799e-18
-25.9304 -1.00032 -4.76799e-18
-25.7641 -1.00032 -4.76799e-18
-25.5998 -1.00032 -4.76799e-18
-25.4373 -1.00032 -4.76799e-18
-25.2766 -1.00032 -4.76799e-18
-25.1175 -1.00032 -4.76799e-18
-24.9601 -1.00032 -4.76799e-18
-24.8041 -1.00032 -4.76799e-18
-24.6496 -1.00032 -4.76799e-18
-24.4966 -1.00032 -4.76799e-18
-24.3448 -1.00032 -4.76799e-18
-24.1944 -1.00032 -4.76799e-18
-24.0451 -1.00032 -4.76799e-18
-23.8971 -1.00032 -4.76799e-18
-23.7502 -1.00032 -4.76799e-18
-23.6044 -1.00032 -4.76799e-18
-23.4597 -1.00032 -4.76799e-18
-23.316 -1.00032 -4.76799e-18
-23.1733 -1.00032 -4.76799e-18
-23.0316 -1.00032 -4.76799e-18
-22.8908 -1.00032 -4.76799e-18
-22.7509 -1.00032 -4.76799e-18
-22.6118 -1.00032 -4.76799e-18
-22.4736 -1.00032 -4.76799e-18
-22.3363 -1.00032 -4.76799e-18
-22.1997 -1.00032 -4.76799e-18
-22.0639 -1.00032 -4.76799e-18
-21.9288 -1.00032 -4.76799e-18
-21.7945 -1.00032 -4.76799e-18
-21.6609 -1.00032 -4.76799e-18
-21.528 -1.00032 -4.76799e-18
-21.3958 -1.00032 -4.76799e-18
-21.2642 -1.00032 -4.76799e-18
-21.1332 -1.00032 -4.76799e-18
-21.0029 -1.00032 -4.76799e-18
-20.8732 -1.00032 -4.76799e-18
-20.7441 -1.00032 -4.76799e-18
-20.6156 -1.00032 -4.76799e-18
-20.4876 -1.00032 -4.76799e-18
-20.3602 -1.00032 -4.76799e-18
-20.2333 -1.00032 -4.76799e-18
-20.1069 -1.00032 -4.76799e-18
-19.9811 -1.00032 -4.76799e-18
-19.8557 -1.00032 -4.76799e-18
-19.7309 -1.00032 -4.76799e-18
-19.6065 -1.00032 -4.76799e-18
-19.4826 -1.00032 -4.76799e-18
-19.3592 -1.00032 -4.76799e-18
-19.2362 -1.00032 -4.76799e-18
-19.1137 -1.00032 -4.76799e-18
-18.9916 -1.00032 -4.76799e-18
-18.8699 -1.00032 -4.76799e-18
-18.7487 -1.00032 -4.76799e-18
-18.6278 -1.00032 -4.76799e-18
-18.5074 -1.00032 -4.76799e-18
-18.3873 -1.00032 -4.76799e-18
-18.2676 -1.00032 -4.76799e-18
-18.1483 -1.00032 -4.76799e-18
-18.0294 -1.00032 -4.76799e-18
-17.9108 -1.00032 -4.76799e-18
-17.7926 -1.00032 -4.76799e-18
-17.6748 -1.00032 -4.76799e-18
-17.5572 -1.00032 -4.76799e-18
-17.4401 -1.00032 -4.76799e-18
-17.3232 -1.00032 -4.76799e-18
-17.2067 -1.00032 -4.76799e-18
-17.0905 -1.00032 -4.76799e-18
-16.9746 -1.00032 -4.76799e-18
-16.859 -1.00032 -4.76799e-18
-16.7437 -1.00032 -4.76799e-18
-16.6288 -1.00032 -4.76799e-18
-16.5141 -1.00032 -4.76799e-18
-16.3997 -1.00032 -4.76799e-18
-16.2856 -1.00032 -4.76799e-18
-16.1717 -1.00032 -4.76799e-18
-16.0582 -1.00032 -4.76799e-18
-15.9449 -1.00032 -4.76799e-18
-15.8319 -1.00032 -4.76799e-18
-15.7191 -1.00032 -4.76799e-18
-15.6066 -1.00032 -4.76799e-18
-15.4943 -1.00032 -4.76799e-18
-15.3823 -1.00032 -4.76799e-18
-15.2705 -1.00032 -4.76799e-18
-15.159 -1.00032 -4.76799e-18
-15.0477 -1.00032 -4.76799e-18
-14.9367 -1.00032 -4.76799e-18
-14.8258 -1.00032 -4.76799e-18
-14.7152 -1.00032 -4.76799e-18
-14.6049 -1.00032 -4.76799e-18
-14.4947 -1.00032 -4.76799e-18
-14.3848 -1.00032 -4.76799e-18
-14.275 -1.00032 -4.76799e-18
-14.1655 -1.00032 -4.76799e-18
-14.0562 -1.00032 -4.76799e-18
-13.9471 -1.00032 -4.76799e-18
-13.8382 -1.00032 -4.76799e-18
-13.7294 -1.00032 -4.76799e-18
-13.6209 -1.00032 -4.76799e-18
-13.5126 -1.00032 -4.76799e-18
-13.4044 -1.00032 -4.76799e-18
-13.2965 -1.00032 -4.76799e-18
-13.1887 -1.00032 -4.76799e-18
-13.0811 -1.00032 -4.76799e-18
-12.9737 -1.00032 -4.76799e-18
-12.8664 -1.00032 -4.76799e-18
-12.7593 -1.00032 -4.76799e-18
-12.6524 -1.00032 -4.76799e-18
-12.5457 -1.00032 -4.76799e-18
-12.4391 -1.00032 -4.76799e-18
-12.3327 -1.00032 -4.76799e-18
-12.2265 -1.00032 -4.76799e-18
-12.1204 -1.00032 -4.76799e-18
-12.0144 -1.00032 -4.76799e-18
-11.9086 -1.00032 -4.76799e-18
-11.803 -1.00032 -4.76799e-18
-11.6975 -1.00032 -4.76799e-18
-11.5922 -1.00032 -4.76799e-18
-11.487 -1.00032 -4.76799e-18
-11.3819 -1.00032 -4.76799e-18
-11.277 -1.00032 -4.76799e-18
-11.1722 -1.00032 -4.76799e-18
-11.0676 -1.00032 -4.76799e-18
-10.9631 -1.00032 -4.76799e-18
-10.8587 -1.00032 -4.76799e-18
-10.7545 -1.00032 -4.76799e-18
-10.6503 -1.00032 -4.76799e-18
-10.5463 -1.00032 -4.76799e-18
-10.4425 -1.00032 -4.76799e-18
-10.3387 -1.00032 -4.76799e-18
-10.2351 -1.00032 -4.76799e-18
-10.1316 -1.00032 -4.76799e-18
-10.0282 -1.00032 -4.76799e-18
-9.92496 -1.00032 -4.76799e-18
-9.82181 -1.00032 -4.76799e-18
-9.71877 -1.00032 -4.76799e-18
-9.61583 -1.00032 -4.76799e-18
-9.51301 -1.00032 -4.76799e-18
-9.4103 -1.00032 -4.76799e-18
-9.30769 -1.00032 -4.76799e-18
-9.20518 -1.00032 -4.76799e-18
-9.10278 -1.00032 -4.76799e-18
-9.00048 -1.00032 -4.76799e-18
-8.89828 -1.00032 -4.76799e-18
-8.79618 -1.00032 -4.76799e-18
-8.69417 -1.00032 -4.76799e-18
-8.59226 -1.00032 -4.76799e-18
-8.49044 -1.00032 -4.76799e-18
-8.38872 -1.00032 -4.76799e-18
-8.28708 -1.00032 -4.76799e-18
-8.18554 -1.00032 -4.76799e-18
-8.08408 -1.00032 -4.76799e-18
-7.98271 -1.00032 -4.76799e-18
-7.88143 -1.00032 -4.76799e-18
-7.78023 -1.00032 -4.76799e-18
-7.67911 -1.00032 -4.76799e-18
-7.57807 -1.00032 -4.76799e-18
-7.47712 -1.00032 -4.76799e-18
-7.37624 -1.00032 -4.76799e-18
-7.27544 -1.00032 -4.76799e-18
-7.17471 -1.00032 -4.76799e-18
-7.07406 -1.00032 -4.76799e-18
-6.97348 -1.00032 -4.76799e-18
-6.87298 -1.00032 -4.76799e-18
-6.77254 -1.00032 -4.76799e-18
-6.67218 -1.00032 -4.76799e-18
-6.57188 -1.00032 -4.76799e-18
-6.47166 -1.00032 -4.76799e-18
-6.37149 -1.00032 -4.76799e-18
-6.2714 -1.00032 -4.76799e-18
-6.17136 -1.00032 -4.76799e-18
-6.07139 -1.00032 -4.76799e-18
-5.97148 -1.00032 -4.76799e-18
-5.87163 -1.00032 -4.76799e-18
-5.77184 -1.00032 -4.76799e-18
-5.67211 -1.00032 -4.76799e-18
-5.57243 -1.00032 -4.76799e-18
-5.47281 -1.00032 -4.76799e-18
-5.37325 -1.00032 -4.76799e-18
-5.27373 -1.00032 -4.76799e-18
-5.17427 -1.00032 -4.76799e-18
-5.07487 -1.00032 -4.76799e-18
-4.97551 -1.00032 -4.76799e-18
-4.8762 -1.00032 -4.76799e-18
-4.77694 -1.00032 -4.76799e-18
-4.67772 -1.00032 -4.76799e-18
-4.57855 -1.00032 -4.76799e-18
-4.47943 -1.00032 -4.76799e-18
-4.38035 -1.00032 -4.76799e-18
-4.28131 -1.00032 -4.76799e-18
-4.18232 -1.00032 -4.76799e-18
-4.08336 -1.00032 -4.76799e-18
-3.98445 -1.00032 -4.76799e-18
-3.88557 -1.00032 -4.76799e-18
-3.78673 -1.00032 -4.76799e-18
-3.68793 -1.00032 -4.76799e-18
-3.58916 -1.00032 -4.76799e-18
-3.49043 -1.00032 -4.76799e-18
-3.39173 -1.00032 -4.76799e-18
-3.29307 -1.00032 -4.76799e-18
-3.19443 -1.00032 -4.76799e-18
-3.09583 -1.00032 -4.76799e-18
-2.99725 -1.00032 -4.76799e-18
-2.89871 -1.00032 -4.76799e-18
-2.80019 -1.00032 -4.76799e-18
-2.7017 -1.00032 -4.76799e-18
-2.60323 -1.00032 -4.76799e-18
-2.50479 -1.00032 -4.76799e-18
-2.40638 -1.00032 -4.76799e-18
-2.30798 -1.00032 -4.76799e-18
-2.20961 -1.00032 -4.76799e-18
-2.11126 -1.00032 -4.76799e-18
-2.01293 -1.00032 -4.76799e-18
-1.91462 -1.00032 -4.76799e-18
-1.81632 -1.00032 -4.76799e-18
-1.71804 -1.00032 -4.76799e-18
-1.61978 -1.00032 -4.76799e-18
-1.52154 -1.00032 -4.76799e-18
-1.42331 -1.00032 -4.76799e-18
-1.32509 -1.00032 -4.76799e-18
-1.22689 -1.00032 -4.76799e-18
-1.12869 -1.00032 -4.76799e-18
-1.03051 -1.00032 -4.76799e-18
-0.932337 -1.00032 -4.76799e-18
-0.834173 -1.00032 -4.76799e-18
-0.736016 -1.00032 -4.76799e-18
-0.637867 -1.00032 -4.76799e-18
-0.539723 -1.00032 -4.76799e-18
-0.441585 -1.00032 -4.76799e-18
-0.343451 -1.00032 -4.76799e-18
-0.24532 -1.00032 -4.76799e-18
-0.147191 -1.00032 -4.76799e-18
-0.0490634 -1.00032 -4.76799e-18
0.0490634 -1.00032 -4.76799e-18
0.147191 -1.00032 -4.76799e-18
0.24532 -1.00032 -4.76799e-18
0.343451 -1.00032 -4.76799e-18
0.441585 -1.00032 -4.76799e-18
0.539723 -1.00032 -4.76799e-18
0.637867 -1.00032 -4.76799e-18
0.736016 -1.00032 -4.76799e-18
0.834173 -1.00032 -4.76799e-18
0.932337 -1.00032 -4.76799e-18
1.03051 -1.00032 -4.76799e-18
1.12869 -1.00032 -4.76799e-18
1.22689 -1.00032 -4.76799e-18
1.32509 -1.00032 -4.76799e-18
1.42331 -1.00032 -4.76799e-18
1.52154 -1.00032 -4.76799e-18
1.61978 -1.00032 -4.76799e-18
1.71804 -1.00032 -4.76799e-18
1.81632 -1.00032 -4.76799e-18
1.91462 -1.00032 -4.76799e-18
2.01293 -1.00032 -4.76799e-18
2.11126 -1.00032 -4.76799e-18
2.20961 -1.00032 -4.76799e-18
2.30798 -1.00032 -4.76799e-18
2.40638 -1.00032 -4.76799e-18
2.50479 -1.00032 -4.76799e-18
2.60323 -1.00032 -4.76799e-18
2.7017 -1.00032 -4.76799e-18
2.80019 -1.00032 -4.76799e-18
2.89871 -1.00032 -4.76799e-18
2.99725 -1.00032 -4.76799e-18
3.09583 -1.00032 -4.76799e-18
3.19443 -1.00032 -4.76799e-18
3.29307 -1.00032 -4.76799e-18
3.39173 -1.00032 -4.76799e-18
3.49043 -1.00032 -4.76799e-18
3.58916 -1.00032 -4.76799e-18
3.68793 -1.00032 -4.76799e-18
3.78673 -1.00032 -4.76799e-18
3.88557 -1.00032 -4.76799e-18
3.98445 -1.00032 -4.76799e-18
4.08336 -1.00032 -4.76799e-18
4.18232 -1.00032 -4.76799e-18
4.28131 -1.00032 -4.76799e-18
4.38035 -1.00032 -4.76799e-18
4.47943 -1.00032 -4.76799e-18
4.57855 -1.00032 -4.76799e-18
4.67772 -1.00032 -4.76799e-18
4.77694 -1.00032 -4.76799e-18
4.8762 -1.00032 -4.76799e-18
4.97551 -1.00032 -4.76799e-18
5.07487 -1.00032 -4.76799e-18
5.17427 -1.00032 -4.76799e-18
5.27373 -1.00032 -4.76799e-18
5.37325 -1.00032 -4.76799e-18
5.47281 -1.00032 -4.76799e-18
5.57243 -1.00032 -4.76799e-18
5.67211 -1.00032 -4.76799e-18
5.77184 -1.00032 -4.76799e-18
5.87163 -1.00032 -4.76799e-18
5.97148 -1.00032 -4.76799e-18
6.07139 -1.00032 -4.76799e-18
6.17136 -1.00032 -4.76799e-18
6.2714 -1.00032 -4.76799e-18
6.37149 -1.00032 -4.76799e-18
6.47166 -1.00032 -4.76799e-18
6.57188 -1.00032 -4.76799e-18
6.67218 -1.00032 -4.76799e-18
6.77254 -1.00032 -4.76799e-18
6.87298 -1.00032 -4.76799e-18
6.97348 -1.00032 -4.76799e-18
7.07406 -1.00032 -4.76799e-18
7.17471 -1.00032 -4.76799e-18
7.27544 -1.00032 -4.76799e-18
7.37624 -1.00032 -4.76799e-18
7.47712 -1.00032 -4.76799e-18
7.57807 -1.00032 -4.76799e-18
7.67911 -1.00032 -4.76799e-18
7.78023 -1.00032 -4.76799e-18
7.88143 -1.00032 -4.76799e-18
7.98271 -1.00032 -4.76799e-18
8.08408 -1.00032 -4.76799e-18
8.18554 -1.00032 -4.76799e-18
8.28708 -1.00032 -4.76799e-18
8.38872 -1.00032 -4.76799e-18
8.49044 -1.00032 -4.76799e-18
8.59226 -1.00032 -4.76799e-18
8.69417 -1.00032 -4.76799e-18
8.79618 -1.00032 -4.76799e-18
8.89828 -1.00032 -4.76799e-18
9.00048 -1.00032 -4.76799e-18
9.10278 -1.00032 -4.76799e-18
9.20518 -1.00032 -4.76799e-18
9.30769 -1.00032 -4.76799e-18
9.4103 -1.00032 -4.76799e-18
9.51301 -1.00032 -4.76799e-18
9.61583 -1.00032 -4.76799e-18
9.71877 -1.00032 -4.76799e-18
9.82181 -1.00032 -4.76799e-18
9.92496 -1.00032 -4.76799e-18
10.0282 -1.00032 -4.76799e-18
10.1316 -1.00032 -4.76799e-18
10.2351 -1.00032 -4.76799e-18
10.3387 -1.00032 -4.76799e-18
10.4425 -1.00032 -4.76799e-18
10.5463 -1.00032 -4.76799e-18
10.6503 -1.00032 -4.76799e-18
10.7545 -1.00032 -4.76799e-18
10.8587 -1.00032 -4.76799e-18
10.9631 -1.00032 -4.76799e-18
11.0676 -1.00032 -4.76799e-18
11.1722 -1.00032 -4.76799e-18
11.277 -1.00032 -4.76799e-18
11.3819 -1.00032 -4.76799e-18
11.487 -1.00032 -4.76799e-18
11.5922 -1.00032 -4.76799e-18
11.6975 -1.00032 -4.76799e-18
11.803 -1.00032 -4.76799e-18
11.9086 -1.00032 -4.76799e-18
12.0144 -1.00032 -4.76799e-18
12.1204 -1.00032 -4.76799e-18
12.2265 -1.00032 -4.76799e-18
12.3327 -1.00032 -4.76799e-18
12.4391 -1.00032 -4.76799e-18
12.5457 -1.00032 -4.76799e-18
12.6524 -1.00032 -4.76799e-18
12.7593 -1.00032 -4.76799e-18
12.8664 -1.00032 -4.76799e-18
12.9737 -1.00032 -4.76799e-18
13.0811 -1.00032 -4.76799e-18
13.1887 -1.00032 -4.76799e-18
13.2965 -1.00032 -4.76799e-18
13.4044 -1.00032 -4.76799e-18
13.5126 -1.00032 -4.76799e-18
13.6209 -1.00032 -4.76799e-18
13.7294 -1.00032 -4.76799e-18
13.8382 -1.00032 -4.76799e-18
13.9471 -1.00032 -4.76799e-18
14.0562 -1.00032 -4.76799e-18
14.1655 -1.00032 -4.76799e-18
14.275 -1.00032 -4.76799e-18
14.3848 -1.00032 -4.76799e-18
14.4947 -1.00032 -4.76799e-18
14.6049 -1.00032 -4.76799e-18
14.7152 -1.00032 -4.76799e-18
14.8258 -1.00032 -4.76799e-18
14.9367 -1.00032 -4.76799e-18
15.0477 -1.00032 -4.76799e-18
15.159 -1.00032 -4.76799e-18
15.2705 -1.00032 -4.76799e-18
15.3823 -1.00032 -4.76799e-18
15.4943 -1.00032 -4.76799e-18
15.6066 -1.00032 -4.76799e-18
15.7191 -1.00032 -4.76799e-18
15.8319 -1.00032 -4.76799e-18
15.9449 -1.00032 -4.76799e-18
16.0582 -1.00032 -4.76799e-18
16.1717 -1.00032 -4.76799e-18
16.2856 -1.00032 -4.76799e-18
16.3997 -1.00032 -4.76799e-18
16.5141 -1.00032 -4.76799e-18
16.6288 -1.00032 -4.76799e-18
16.7437 -1.00032 -4.76799e-18
16.859 -1.00032 -4.76799e-18
16.9746 -1.00032 -4.76799e-18
17.0905 -1.00032 -4.76799e-18
17.2067 -1.00032 -4.76799e-18
17.3232 -1.00032 -4.76799e-18
17.4401 -1.00032 -4.76799e-18
17.5572 -1.00032 -4.76799e-18
17.6748 -1.00032 -4.76799e-18
17.7926 -1.00032 -4.76799e-18
17.9108 -1.00032 -4.76799e-18
18.0294 -1.00032 -4.76799e-18
18.1483 -1.00032 -4.76799e-18
18.2676 -1.00032 -4.76799e-18
18.3873 -1.00032 -4.76799e-18
18.5074 -1.00032 -4.76799e-18
18.6278 -1.00032 -4.76799e-18
18.7487 -1.00032 -4.76799e-18
18.8699 -1.00032 -4.76799e-18
18.9916 -1.00032 -4.76799e-18
19.1137 -1.00032 -4.76799e-18
19.2362 -1.00032 -4.76799e-18
19.3592 -1.00032 -4.76799e-18
19.4826 -1.00032 -4.76799e-18
19.6065 -1.00032 -4.76799e-18
19.7309 -1.00032 -4.76799e-18
19.8557 -1.00032 -4.76799e-18
19.9811 -1.00032 -4.76799e-18
20.1069 -1.00032 -4.76799e-18
20.2333 -1.00032 -4.76799e-18
20.3602 -1.00032 -4.76799e-18
20.4876 -1.00032 -4.76799e-18
20.6156 -1.00032 -4.76799e-18
20.7441 -1.00032 -4.76799e-18
20.8732 -1.00032 -4.76799e-18
21.0029 -1.00032 -4.76799e-18
21.1332 -1.00032 -4.76799e-18
21.2642 -1.00032 -4.76799e-18
21.3958 -1.00032 -4.76799e-18
21.528 -1.00032 -4.76799e-18
21.6609 -1.00032 -4.76799e-18
21.7945 -1.00032 -4.76799e-18
21.9288 -1.00032 -4.76799e-18
22.0639 -1.00032 -4.76799e-18
22.1997 -1.00032 -4.76799e-18
22.3363 -1.00032 -4.76799e-18
22.4736 -1.00032 -4.76799e-18
22.6118 -1.00032 -4.76799e-18
22.7509 -1.00032 -4.76799e-18
22.8908 -1.00032 -4.76799e-18
23.0316 -1.00032 -4.76799e-18
23.1733 -1.00032 -4.76799e-18
23.316 -1.00032 -4.76799e-18
23.4597 -1.00032 -4.76799e-18
23.6044 -1.00032 -4.76799e-18
23.7502 -1.00032 -4.76799e-18
23.8971 -1.00032 -4.76799e-18
24.0451 -1.00032 -4.76799e-18
24.1944 -1.00032 -4.76799e-18
24.3448 -1.00032 -4.76799e-18
24.4966 -1.00032 -4.76799e-18
24.6496 -1.00032 -4.76799e-18
24.8041 -1.00032 -4.76799e-18
24.9601 -1.00032 -4.76799e-18
25.1175 -1.00032 -4.76799e-18
25.2766 -1.00032 -4.76799e-18
25.4373 -1.00032 -4.76799e-18
25.5998 -1.00032 -4.76799e-18
25.7641 -1.00032 -4.76799e-18
25.9304 -1.00032 -4.76799e-18
26.0988 -1.00032 -4.76799e-18
26.2693 -1.00032 -4.76799e-18
26.4421 -1.00032 -4.76799e-18
26.6174 -1.00032 -4.76799e-18
26.7954 -1.00032 -4.76799e-18
26.9761 -1.00032 -4.76799e-18
27.1598 -1.00032 -4.76799e-18
27.3468 -1.00032 -4.76799e-18
27.5373 -1.00032 -4.76799e-18
27.7317 -1.00032 -4.76799e-18
27.9302 -1.00032 -4.76799e-18
28.1333 -1.00032 -4.76799e-18
28.3415 -1.00032 -4.76799e-18
28.5554 -1.00032 -4.76799e-18
28.7758 -1.00032 -4.76799e-18
29.0035 -1.00032 -4.76799e-18
29.2396 -1.00032 -4.76799e-18
29.4858 -1.00032 -4.76799e-18
29.7441 -1.00032 -4.76799e-18
30.0173 -1.00032 -4.76799e-18
30.3101 -1.00032 -4.76799e-18
30.6297 -1.00032 -4.76799e-18
30.9905 -1.00032 -4.76799e-18
31.4301 -1.00032 -4.76799e-18


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1ClassicOneLoop/SigmaATwoLoop.txt <==
-31.4301 -0.000728286 5.77996e-05
-30.9905 -0.00115109 3.14348e-05
-30.6297 -0.00141589 5.04128e-05
-30.3101 -0.00167592 3.64949e-05
-30.0173 -0.00190295 5.02187e-05
-29.7441 -0.00208956 3.71908e-05
-29.4858 -0.00221328 4.63819e-05
-29.2396 -0.00229493 3.62976e-05
-29.0035 -0.0023521 4.71309e-05
-28.7758 -0.00240274 3.90977e-05
-28.5554 -0.00244721 4.8318e-05
-28.3415 -0.00249018 4.13362e-05
-28.1333 -0.00253054 5.01332e-05
-27.9302 -0.00257086 4.35655e-05
-27.7317 -0.0026097 5.19325e-05
-27.5373 -0.00264889 4.59118e-05
-27.3468 -0.00268719 5.37796e-05
-27.1598 -0.00272595 4.82523e-05
-26.9761 -0.00276415 5.57449e-05
-26.7954 -0.00280286 5.05778e-05
-26.6174 -0.00284123 5.78083e-05
-26.4421 -0.00288011 5.29283e-05
-26.2693 -0.00291881 5.99443e-05
-26.0988 -0.00295803 5.53285e-05
-25.9304 -0.00299719 6.21493e-05
-25.7641 -0.00303687 5.77854e-05
-25.5998 -0.00307658 6.44305e-05
-25.4373 -0.00311683 6.03012e-05
-25.2766 -0.00315717 6.67959e-05
-25.1175 -0.00319806 6.28801e-05
-24.9601 -0.00323912 6.92503e-05
-24.8041 -0.00328073 6.55289e-05
-24.6496 -0.00332256 7.17969e-05
-24.4966 -0.00336496 6.82553e-05
-24.3448 -0.00340763 7.44387e-05
-24.1944 -0.00345089 7.10671e-05
-24.0451 -0.00349446 7.71796e-05
-23.8971 -0.00353863 7.39711e-05
-23.7502 -0.00358317 8.00243e-05
-23.6044 -0.00362832 7.69738e-05
-23.4597 -0.00367387 8.29782e-05
-23.316 -0.00372006 8.00816e-05
-23.1733 -0.00376668 8.60475e-05
-23.0316 -0.00381397 8.3301e-05
-22.8908 -0.00386173 8.92383e-05
-22.7509 -0.00391018 8.66388e-05
-22.6118 -0.00395914 9.25572e-05
-22.4736 -0.00400881 9.01021e-05
-22.3363 -0.00405903 9.60111e-05
-22.1997 -0.00410998 9.36987e-05
-22.0639 -0.00416152 9.9607e-05
-21.9288 -0.00421382 9.74365e-05
-21.7945 -0.00426675 0.000103353
-21.6609 -0.00432046 0.000101324
-21.528 -0.00437485 0.000107257
-21.3958 -0.00443005 0.00010537
-21.2642 -0.00448596 0.000111327
-21.1332 -0.00454271 0.000109584
-21.0029 -0.00460022 0.000115573
-20.8732 -0.00465861 0.000113975
-20.7441 -0.00471779 0.000120005
-20.6156 -0.00477789 0.000118555
-20.4876 -0.00483883 0.000124633
-20.3602 -0.00490072 0.000123334
-20.2333 -0.00496349 0.000129469
-20.1069 -0.00502726 0.000128324
-19.9811 -0.00509196 0.000134525
-19.8557 -0.00515769 0.000133538
-19.7309 -0.00522441 0.000139813
-19.6065 -0.0052922 0.00013899
-19.4826 -0.00536103 0.000145347
-19.3592 -0.00543099 0.000144693
-19.2362 -0.00550203 0.000151143
-19.1137 -0.00557426 0.000150663
-18.9916 -0.00564762 0.000157216
-18.8699 -0.00572222 0.000156917
-18.7487 -0.00579802 0.000163583
-18.6278 -0.00587511 0.000163473
-18.5074 -0.00595346 0.000170262
-18.3873 -0.00603317 0.000170348
-18.2676 -0.00611421 0.000177272
-18.1483 -0.00619666 0.000177565
-18.0294 -0.00628051 0.000184636
-17.9108 -0.00636585 0.000185144
-17.7926 -0.00645265 0.000192375
-17.6748 -0.00654102 0.00019311
-17.5572 -0.00663093 0.000200515
-17.4401 -0.00672248 0.000201487
-17.3232 -0.00681566 0.000209081
-17.2067 -0.00691057 0.000210305
-17.0905 -0.00700718 0.000218103
-16.9746 -0.00710561 0.000219591
-16.859 -0.00720584 0.00022761
-16.7437 -0.00730798 0.00022938
-16.6288 -0.00741202 0.000237637
-16.5141 -0.00751807 0.000239705
-16.3997 -0.00762613 0.000248221
-16.2856 -0.0077363 0.000250604
-16.1717 -0.00784859 0.000259399
-16.0582 -0.00796311 0.000262119
-15.9449 -0.00807987 0.000271216
-15.8319 -0.00819897 0.000274294
-15.7191 -0.00832045 0.000283718
-15.6066 -0.0084444 0.000287178
-15.4943 -0.00857087 0.000296955
-15.3823 -0.00869994 0.000300824
-15.2705 -0.00883168 0.000310984
-15.159 -0.00896618 0.00031529
-15.0477 -0.00910349 0.000325864
-14.9367 -0.00924373 0.000330639
-14.8258 -0.00938695 0.000341661
-14.7152 -0.00953327 0.000346941
-14.6049 -0.00968275 0.000358449
-14.4947 -0.00983552 0.000364271
-14.3848 -0.00999165 0.000376307
-14.275 -0.0101513 0.000382713
-14.1655 -0.0103144 0.000395322
-14.0562 -0.0104813 0.000402359
-13.9471 -0.010652 0.000415591
-13.8382 -0.0108266 0.00042331
-13.7294 -0.0110053 0.00043722
-13.6209 -0.0111882 0.000445678
-13.5126 -0.0113753 0.000460326
-13.4044 -0.0115669 0.000469586
-13.2965 -0.0117631 0.00048504
-13.1887 -0.0119641 0.00049517
-13.0811 -0.01217 0.000511504
-12.9737 -0.012381 0.000522583
-12.8664 -0.0125972 0.000539879
-12.7593 -0.0128188 0.000551993
-12.6524 -0.0130461 0.000570343
-12.5457 -0.0132791 0.000583588
-12.4391 -0.0135182 0.000603095
-12.3327 -0.0137636 0.000617579
-12.2265 -0.0140153 0.000638357
-12.1204 -0.0142738 0.000654199
-12.0144 -0.0145392 0.000676376
-11.9086 -0.0148117 0.000693713
-11.803 -0.0150918 0.000717434
-11.6975 -0.0153795 0.000736417
-11.5922 -0.0156753 0.000761845
-11.487 -0.0159795 0.000782646
-11.3819 -0.0162922 0.000809963
-11.277 -0.016614 0.000832777
-11.1722 -0.0169452 0.000862192
-11.0676 -0.0172861 0.00088724
-10.9631 -0.0176371 0.000918989
-10.8587 -0.0179986 0.000946521
-10.7545 -0.0183711 0.000980873
-10.6503 -0.018755 0.00101118
-10.5463 -0.0191509 0.00104844
-10.4425 -0.0195592 0.00108184
-10.3387 -0.0199804 0.00112237
-10.2351 -0.0204152 0.00115925
-10.1316 -0.0208641 0.00120345
-10.0282 -0.0213278 0.00124424
-9.92496 -0.0218068 0.00129257
-9.82181 -0.0223021 0.00133779
-9.71877 -0.0228142 0.00139081
-9.61583 -0.023344 0.00144103
-9.51301 -0.0238924 0.00149936
-9.4103 -0.0244602 0.00155527
-9.30769 -0.0250483 0.00161966
-9.20518 -0.0256579 0.00168207
-9.10278 -0.0262899 0.00175339
-9.00048 -0.0269456 0.00182324
-8.89828 -0.0276261 0.00190252
-8.79618 -0.0283327 0.00198093
-8.69417 -0.0290669 0.0020694
-8.59226 -0.0298301 0.00215771
-8.49044 -0.030624 0.00225683
-8.38872 -0.0314502 0.00235663
-8.28708 -0.0323105 0.00246815
-8.18554 -0.033207 0.00258138
-8.08408 -0.0341417 0.00270743
-7.98271 -0.035117 0.00283643
-7.88143 -0.0361352 0.00297958
-7.78023 -0.0371989 0.0031272
-7.67911 -0.0383112 0.00329063
-7.57807 -0.0394749 0.00346039
-7.47712 -0.0406935 0.00364801
-7.37624 -0.0419706 0.00384427
-7.27544 -0.04331 0.00406095
-7.17471 -0.044716 0.00428917
-7.07406 -0.0461934 0.00454104
-6.97348 -0.047747 0.00480811
-6.87298 -0.0493824 0.00510295
-6.77254 -0.0511057 0.00541768
-6.67218 -0.0529235 0.00576546
-6.57188 -0.054843 0.00613918
-6.47166 -0.056872 0.00655285
-6.37149 -0.0590195 0.00700037
-6.2714 -0.0612951 0.0074969
-6.17136 -0.0637093 0.00803778
-6.07139 -0.0662741 0.0086398
-5.97148 -0.0690024 0.00930025
-5.87163 -0.0719087 0.0100383
-5.77184 -0.0750092 0.0108539
-5.67211 -0.0783217 0.0117697
-5.57243 -0.0818663 0.0127899
-5.47281 -0.0856652 0.0139418
-5.37325 -0.0897432 0.0152358
-5.27373 -0.0941281 0.0167065
-5.17427 -0.0988507 0.0183736
-5.07487 -0.103945 0.020283
-4.97551 -0.109451 0.0224683
-4.8762 -0.115408 0.0249931
-4.77694 -0.121865 0.0279132
-4.67772 -0.128869 0.0313202
-4.57855 -0.136476 0.035305
-4.47943 -0.144739 0.040004
-4.38035 -0.15371 0.0455651
-4.28131 -0.163438 0.0521967
-4.18232 -0.173953 0.0601374
-4.08336 -0.185258 0.0697088
-3.98445 -0.197305 0.0812876
-3.88557 -0.209962 0.0953574
-3.78673 -0.222959 0.112473
-3.68793 -0.235821 0.133287
-3.58916 -0.247768 0.158461
-3.49043 -0.257607 0.188591
-3.39173 -0.263659 0.223948
-3.29307 -0.263777 0.264188
-3.19443 -0.255617 0.307904
-3.09583 -0.23725 0.352381
-2.99725 -0.208063 0.393729
-2.89871 -0.16951 0.427792
-2.80019 -0.125113 0.451476
-2.7017 -0.0794593 0.463886
-2.60323 -0.0367301 0.466403
-2.50479 0.000367625 0.461904
-2.40638 0.0308338 0.453628
-2.30798 0.0549969 0.444426
-2.20961 0.0739618 0.436408
-2.11126 0.089171 0.431003
-2.01293 0.102161 0.429063
-1.91462 0.114476 0.431058
-1.81632 0.127679 0.437122
-1.71804 0.143399 0.447103
-1.61978 0.163368 0.460442
-1.52154 0.189393 0.476043
-1.42331 0.223181 0.492011
-1.32509 0.265944 0.50552
-1.22689 0.317771 0.51283
-1.12869 0.376934 0.50989
-1.03051 0.439579 0.493431
-0.932337 0.500325 0.462355
-0.834173 0.553797 0.418405
-0.736016 0.596344 0.365652
-0.637867 0.626888 0.308947
-0.539723 0.646599 0.252443
-0.441585 0.657891 0.198774
-0.343451 0.663449 0.149064
-0.24532 0.665611 0.103262
-0.147191 0.666123 0.0606182
-0.0490634 0.666109 0.0199761
0.0490634 0.666109 -0.0199761
0.147191 0.666123 -0.0606182
0.24532 0.665611 -0.103262
0.343451 0.663449 -0.149064
0.441585 0.657891 -0.198774
0.539723 0.646599 -0.252443
0.637867 0.626888 -0.308947
0.736016 0.596344 -0.365652
0.834173 0.553797 -0.418405
0.932337 0.500325 -0.462355
1.03051 0.439579 -0.493431
1.12869 0.376934 -0.50989
1.22689 0.317771 -0.51283
1.32509 0.265944 -0.50552
1.42331 0.223181 -0.492011
1.52154 0.189393 -0.476043
1.61978 0.163368 -0.460442
1.71804 0.143399 -0.447103
1.81632 0.127679 -0.437122
1.91462 0.114476 -0.431058
2.01293 0.102161 -0.429063
2.11126 0.089171 -0.431003
2.20961 0.0739618 -0.436408
2.30798 0.0549969 -0.444426
2.40638 0.0308338 -0.453628
2.50479 0.000367625 -0.461904
2.60323 -0.0367301 -0.466403
2.7017 -0.0794593 -0.463886
2.80019 -0.125113 -0.451476
2.89871 -0.16951 -0.427792
2.99725 -0.208063 -0.393729
3.09583 -0.23725 -0.352381
3.19443 -0.255617 -0.307904
3.29307 -0.263777 -0.264188
3.39173 -0.263659 -0.223948
3.49043 -0.257607 -0.188591
3.58916 -0.247768 -0.158461
3.68793 -0.235821 -0.133287
3.78673 -0.222959 -0.112473
3.88557 -0.209962 -0.0953574
3.98445 -0.197305 -0.0812876
4.08336 -0.185258 -0.0697088
4.18232 -0.173953 -0.0601374
4.28131 -0.163438 -0.0521967
4.38035 -0.15371 -0.0455651
4.47943 -0.144739 -0.040004
4.57855 -0.136476 -0.035305
4.67772 -0.128869 -0.0313202
4.77694 -0.121865 -0.0279132
4.8762 -0.115408 -0.0249931
4.97551 -0.109451 -0.0224683
5.07487 -0.103945 -0.020283
5.17427 -0.0988507 -0.0183736
5.27373 -0.0941281 -0.0167065
5.37325 -0.0897432 -0.0152358
5.47281 -0.0856652 -0.0139418
5.57243 -0.0818663 -0.0127899
5.67211 -0.0783217 -0.0117697
5.77184 -0.0750092 -0.0108539
5.87163 -0.0719087 -0.0100383
5.97148 -0.0690024 -0.00930025
6.07139 -0.0662741 -0.0086398
6.17136 -0.0637093 -0.00803778
6.2714 -0.0612951 -0.0074969
6.37149 -0.0590195 -0.00700037
6.47166 -0.056872 -0.00655285
6.57188 -0.054843 -0.00613918
6.67218 -0.0529235 -0.00576546
6.77254 -0.0511057 -0.00541768
6.87298 -0.0493824 -0.00510295
6.97348 -0.047747 -0.00480811
7.07406 -0.0461934 -0.00454104
7.17471 -0.044716 -0.00428917
7.27544 -0.04331 -0.00406095
7.37624 -0.0419706 -0.00384427
7.47712 -0.0406935 -0.00364801
7.57807 -0.0394749 -0.00346039
7.67911 -0.0383112 -0.00329063
7.78023 -0.0371989 -0.0031272
7.88143 -0.0361352 -0.00297958
7.98271 -0.035117 -0.00283643
8.08408 -0.0341417 -0.00270743
8.18554 -0.033207 -0.00258138
8.28708 -0.0323105 -0.00246815
8.38872 -0.0314502 -0.00235663
8.49044 -0.030624 -0.00225683
8.59226 -0.0298301 -0.00215771
8.69417 -0.0290669 -0.0020694
8.79618 -0.0283327 -0.00198093
8.89828 -0.0276261 -0.00190252
9.00048 -0.0269456 -0.00182324
9.10278 -0.0262899 -0.00175339
9.20518 -0.0256579 -0.00168207
9.30769 -0.0250483 -0.00161966
9.4103 -0.0244602 -0.00155527
9.51301 -0.0238924 -0.00149936
9.61583 -0.023344 -0.00144103
9.71877 -0.0228142 -0.00139081
9.82181 -0.0223021 -0.00133779
9.92496 -0.0218068 -0.00129257
10.0282 -0.0213278 -0.00124424
10.1316 -0.0208641 -0.00120345
10.2351 -0.0204152 -0.00115925
10.3387 -0.0199804 -0.00112237
10.4425 -0.0195592 -0.00108184
10.5463 -0.0191509 -0.00104844
10.6503 -0.018755 -0.00101118
10.7545 -0.0183711 -0.000980873
10.8587 -0.0179986 -0.000946521
10.9631 -0.0176371 -0.000918989
11.0676 -0.0172861 -0.00088724
11.1722 -0.0169452 -0.000862192
11.277 -0.016614 -0.000832777
11.3819 -0.0162922 -0.000809963
11.487 -0.0159795 -0.000782646
11.5922 -0.0156753 -0.000761845
11.6975 -0.0153795 -0.000736417
11.803 -0.0150918 -0.000717434
11.9086 -0.0148117 -0.000693713
12.0144 -0.0145392 -0.000676376
12.1204 -0.0142738 -0.000654199
12.2265 -0.0140153 -0.000638357
12.3327 -0.0137636 -0.000617579
12.4391 -0.0135182 -0.000603095
12.5457 -0.0132791 -0.000583588
12.6524 -0.0130461 -0.000570343
12.7593 -0.0128188 -0.000551993
12.8664 -0.0125972 -0.000539879
12.9737 -0.012381 -0.000522583
13.0811 -0.01217 -0.000511504
13.1887 -0.0119641 -0.00049517
13.2965 -0.0117631 -0.00048504
13.4044 -0.0115669 -0.000469586
13.5126 -0.0113753 -0.000460326
13.6209 -0.0111882 -0.000445678
13.7294 -0.0110053 -0.00043722
13.8382 -0.0108266 -0.00042331
13.9471 -0.010652 -0.000415591
14.0562 -0.0104813 -0.000402359
14.1655 -0.0103144 -0.000395322
14.275 -0.0101513 -0.000382713
14.3848 -0.00999165 -0.000376307
14.4947 -0.00983552 -0.000364271
14.6049 -0.00968275 -0.000358449
14.7152 -0.00953327 -0.000346941
14.8258 -0.00938695 -0.000341661
14.9367 -0.00924373 -0.000330639
15.0477 -0.00910349 -0.000325864
15.159 -0.00896618 -0.00031529
15.2705 -0.00883168 -0.000310984
15.3823 -0.00869994 -0.000300824
15.4943 -0.00857087 -0.000296955
15.6066 -0.0084444 -0.000287178
15.7191 -0.00832045 -0.000283718
15.8319 -0.00819897 -0.000274294
15.9449 -0.00807987 -0.000271216
16.0582 -0.00796311 -0.000262119
16.1717 -0.00784859 -0.000259399
16.2856 -0.0077363 -0.000250604
16.3997 -0.00762613 -0.000248221
16.5141 -0.00751807 -0.000239705
16.6288 -0.00741202 -0.000237637
16.7437 -0.00730798 -0.00022938
16.859 -0.00720584 -0.00022761
16.9746 -0.00710561 -0.000219591
17.0905 -0.00700718 -0.000218103
17.2067 -0.00691057 -0.000210305
17.3232 -0.00681566 -0.000209081
17.4401 -0.00672248 -0.000201487
17.5572 -0.00663093 -0.000200515
17.6748 -0.00654102 -0.00019311
17.7926 -0.00645265 -0.000192375
17.9108 -0.00636585 -0.000185144
18.0294 -0.00628051 -0.000184636
18.1483 -0.00619666 -0.000177565
18.2676 -0.00611421 -0.000177272
18.3873 -0.00603317 -0.000170348
18.5074 -0.00595346 -0.000170262
18.6278 -0.00587511 -0.000163473
18.7487 -0.00579802 -0.000163583
18.8699 -0.00572222 -0.000156917
18.9916 -0.00564762 -0.000157216
19.1137 -0.00557426 -0.000150663
19.2362 -0.00550203 -0.000151143
19.3592 -0.00543099 -0.000144693
19.4826 -0.00536103 -0.000145347
19.6065 -0.0052922 -0.00013899
19.7309 -0.00522441 -0.000139813
19.8557 -0.00515769 -0.000133538
19.9811 -0.00509196 -0.000134525
20.1069 -0.00502726 -0.000128324
20.2333 -0.00496349 -0.000129469
20.3602 -0.00490072 -0.000123334
20.4876 -0.00483883 -0.000124633
20.6156 -0.00477789 -0.000118555
20.7441 -0.00471779 -0.000120005
20.8732 -0.00465861 -0.000113975
21.0029 -0.00460022 -0.000115573
21.1332 -0.00454271 -0.000109584
21.2642 -0.00448596 -0.000111327
21.3958 -0.00443005 -0.00010537
21.528 -0.00437485 -0.000107257
21.6609 -0.00432046 -0.000101324
21.7945 -0.00426675 -0.000103353
21.9288 -0.00421382 -9.74365e-05
22.0639 -0.00416152 -9.9607e-05
22.1997 -0.00410998 -9.36987e-05
22.3363 -0.00405903 -9.60111e-05
22.4736 -0.00400881 -9.01021e-05
22.6118 -0.00395914 -9.25572e-05
22.7509 -0.00391018 -8.66388e-05
22.8908 -0.00386173 -8.92383e-05
23.0316 -0.00381397 -8.3301e-05
23.1733 -0.00376668 -8.60475e-05
23.316 -0.00372006 -8.00816e-05
23.4597 -0.00367387 -8.29782e-05
23.6044 -0.00362832 -7.69738e-05
23.7502 -0.00358317 -8.00243e-05
23.8971 -0.00353863 -7.39711e-05
24.0451 -0.00349446 -7.71796e-05
24.1944 -0.00345089 -7.10671e-05
24.3448 -0.00340763 -7.44387e-05
24.4966 -0.00336496 -6.82553e-05
24.6496 -0.00332256 -7.17969e-05
24.8041 -0.00328073 -6.55289e-05
24.9601 -0.00323912 -6.92503e-05
25.1175 -0.00319806 -6.28801e-05
25.2766 -0.00315717 -6.67959e-05
25.4373 -0.00311683 -6.03012e-05
25.5998 -0.00307658 -6.44305e-05
25.7641 -0.00303687 -5.77854e-05
25.9304 -0.00299719 -6.21493e-05
26.0988 -0.00295803 -5.53285e-05
26.2693 -0.00291881 -5.99443e-05
26.4421 -0.00288011 -5.29283e-05
26.6174 -0.00284123 -5.78083e-05
26.7954 -0.00280286 -5.05778e-05
26.9761 -0.00276415 -5.57449e-05
27.1598 -0.00272595 -4.82523e-05
27.3468 -0.00268719 -5.37796e-05
27.5373 -0.00264889 -4.59118e-05
27.7317 -0.0026097 -5.19325e-05
27.9302 -0.00257086 -4.35655e-05
28.1333 -0.00253054 -5.01332e-05
28.3415 -0.00249018 -4.13362e-05
28.5554 -0.00244721 -4.8318e-05
28.7758 -0.00240274 -3.90977e-05
29.0035 -0.0023521 -4.71309e-05
29.2396 -0.00229493 -3.62976e-05
29.4858 -0.00221328 -4.63819e-05
29.7441 -0.00208956 -3.71908e-05
30.0173 -0.00190295 -5.02187e-05
30.3101 -0.00167592 -3.64949e-05
30.6297 -0.00141589 -5.04128e-05
30.9905 -0.00115109 -3.14348e-05
31.4301 -0.000728286 -5.77996e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1ClassicOneLoop/SigmaROneLoop.txt <==
-31.4301 -1.00032 -4.76799e-18
-30.9905 -1.00032 -4.76799e-18
-30.6297 -1.00032 -4.76799e-18
-30.3101 -1.00032 -4.76799e-18
-30.0173 -1.00032 -4.76799e-18
-29.7441 -1.00032 -4.76799e-18
-29.4858 -1.00032 -4.76799e-18
-29.2396 -1.00032 -4.76799e-18
-29.0035 -1.00032 -4.76799e-18
-28.7758 -1.00032 -4.76799e-18
-28.5554 -1.00032 -4.76799e-18
-28.3415 -1.00032 -4.76799e-18
-28.1333 -1.00032 -4.76799e-18
-27.9302 -1.00032 -4.76799e-18
-27.7317 -1.00032 -4.76799e-18
-27.5373 -1.00032 -4.76799e-18
-27.3468 -1.00032 -4.76799e-18
-27.1598 -1.00032 -4.76799e-18
-26.9761 -1.00032 -4.76799e-18
-26.7954 -1.00032 -4.76799e-18
-26.6174 -1.00032 -4.76799e-18
-26.4421 -1.00032 -4.76799e-18
-26.2693 -1.00032 -4.76799e-18
-26.0988 -1.00032 -4.76799e-18
-25.9304 -1.00032 -4.76799e-18
-25.7641 -1.00032 -4.76799e-18
-25.5998 -1.00032 -4.76799e-18
-25.4373 -1.00032 -4.76799e-18
-25.2766 -1.00032 -4.76799e-18
-25.1175 -1.00032 -4.76799e-18
-24.9601 -1.00032 -4.76799e-18
-24.8041 -1.00032 -4.76799e-18
-24.6496 -1.00032 -4.76799e-18
-24.4966 -1.00032 -4.76799e-18
-24.3448 -1.00032 -4.76799e-18
-24.1944 -1.00032 -4.76799e-18
-24.0451 -1.00032 -4.76799e-18
-23.8971 -1.00032 -4.76799e-18
-23.7502 -1.00032 -4.76799e-18
-23.6044 -1.00032 -4.76799e-18
-23.4597 -1.00032 -4.76799e-18
-23.316 -1.00032 -4.76799e-18
-23.1733 -1.00032 -4.76799e-18
-23.0316 -1.00032 -4.76799e-18
-22.8908 -1.00032 -4.76799e-18
-22.7509 -1.00032 -4.76799e-18
-22.6118 -1.00032 -4.76799e-18
-22.4736 -1.00032 -4.76799e-18
-22.3363 -1.00032 -4.76799e-18
-22.1997 -1.00032 -4.76799e-18
-22.0639 -1.00032 -4.76799e-18
-21.9288 -1.00032 -4.76799e-18
-21.7945 -1.00032 -4.76799e-18
-21.6609 -1.00032 -4.76799e-18
-21.528 -1.00032 -4.76799e-18
-21.3958 -1.00032 -4.76799e-18
-21.2642 -1.00032 -4.76799e-18
-21.1332 -1.00032 -4.76799e-18
-21.0029 -1.00032 -4.76799e-18
-20.8732 -1.00032 -4.76799e-18
-20.7441 -1.00032 -4.76799e-18
-20.6156 -1.00032 -4.76799e-18
-20.4876 -1.00032 -4.76799e-18
-20.3602 -1.00032 -4.76799e-18
-20.2333 -1.00032 -4.76799e-18
-20.1069 -1.00032 -4.76799e-18
-19.9811 -1.00032 -4.76799e-18
-19.8557 -1.00032 -4.76799e-18
-19.7309 -1.00032 -4.76799e-18
-19.6065 -1.00032 -4.76799e-18
-19.4826 -1.00032 -4.76799e-18
-19.3592 -1.00032 -4.76799e-18
-19.2362 -1.00032 -4.76799e-18
-19.1137 -1.00032 -4.76799e-18
-18.9916 -1.00032 -4.76799e-18
-18.8699 -1.00032 -4.76799e-18
-18.7487 -1.00032 -4.76799e-18
-18.6278 -1.00032 -4.76799e-18
-18.5074 -1.00032 -4.76799e-18
-18.3873 -1.00032 -4.76799e-18
-18.2676 -1.00032 -4.76799e-18
-18.1483 -1.00032 -4.76799e-18
-18.0294 -1.00032 -4.76799e-18
-17.9108 -1.00032 -4.76799e-18
-17.7926 -1.00032 -4.76799e-18
-17.6748 -1.00032 -4.76799e-18
-17.5572 -1.00032 -4.76799e-18
-17.4401 -1.00032 -4.76799e-18
-17.3232 -1.00032 -4.76799e-18
-17.2067 -1.00032 -4.76799e-18
-17.0905 -1.00032 -4.76799e-18
-16.9746 -1.00032 -4.76799e-18
-16.859 -1.00032 -4.76799e-18
-16.7437 -1.00032 -4.76799e-18
-16.6288 -1.00032 -4.76799e-18
-16.5141 -1.00032 -4.76799e-18
-16.3997 -1.00032 -4.76799e-18
-16.2856 -1.00032 -4.76799e-18
-16.1717 -1.00032 -4.76799e-18
-16.0582 -1.00032 -4.76799e-18
-15.9449 -1.00032 -4.76799e-18
-15.8319 -1.00032 -4.76799e-18
-15.7191 -1.00032 -4.76799e-18
-15.6066 -1.00032 -4.76799e-18
-15.4943 -1.00032 -4.76799e-18
-15.3823 -1.00032 -4.76799e-18
-15.2705 -1.00032 -4.76799e-18
-15.159 -1.00032 -4.76799e-18
-15.0477 -1.00032 -4.76799e-18
-14.9367 -1.00032 -4.76799e-18
-14.8258 -1.00032 -4.76799e-18
-14.7152 -1.00032 -4.76799e-18
-14.6049 -1.00032 -4.76799e-18
-14.4947 -1.00032 -4.76799e-18
-14.3848 -1.00032 -4.76799e-18
-14.275 -1.00032 -4.76799e-18
-14.1655 -1.00032 -4.76799e-18
-14.0562 -1.00032 -4.76799e-18
-13.9471 -1.00032 -4.76799e-18
-13.8382 -1.00032 -4.76799e-18
-13.7294 -1.00032 -4.76799e-18
-13.6209 -1.00032 -4.76799e-18
-13.5126 -1.00032 -4.76799e-18
-13.4044 -1.00032 -4.76799e-18
-13.2965 -1.00032 -4.76799e-18
-13.1887 -1.00032 -4.76799e-18
-13.0811 -1.00032 -4.76799e-18
-12.9737 -1.00032 -4.76799e-18
-12.8664 -1.00032 -4.76799e-18
-12.7593 -1.00032 -4.76799e-18
-12.6524 -1.00032 -4.76799e-18
-12.5457 -1.00032 -4.76799e-18
-12.4391 -1.00032 -4.76799e-18
-12.3327 -1.00032 -4.76799e-18
-12.2265 -1.00032 -4.76799e-18
-12.1204 -1.00032 -4.76799e-18
-12.0144 -1.00032 -4.76799e-18
-11.9086 -1.00032 -4.76799e-18
-11.803 -1.00032 -4.76799e-18
-11.6975 -1.00032 -4.76799e-18
-11.5922 -1.00032 -4.76799e-18
-11.487 -1.00032 -4.76799e-18
-11.3819 -1.00032 -4.76799e-18
-11.277 -1.00032 -4.76799e-18
-11.1722 -1.00032 -4.76799e-18
-11.0676 -1.00032 -4.76799e-18
-10.9631 -1.00032 -4.76799e-18
-10.8587 -1.00032 -4.76799e-18
-10.7545 -1.00032 -4.76799e-18
-10.6503 -1.00032 -4.76799e-18
-10.5463 -1.00032 -4.76799e-18
-10.4425 -1.00032 -4.76799e-18
-10.3387 -1.00032 -4.76799e-18
-10.2351 -1.00032 -4.76799e-18
-10.1316 -1.00032 -4.76799e-18
-10.0282 -1.00032 -4.76799e-18
-9.92496 -1.00032 -4.76799e-18
-9.82181 -1.00032 -4.76799e-18
-9.71877 -1.00032 -4.76799e-18
-9.61583 -1.00032 -4.76799e-18
-9.51301 -1.00032 -4.76799e-18
-9.4103 -1.00032 -4.76799e-18
-9.30769 -1.00032 -4.76799e-18
-9.20518 -1.00032 -4.76799e-18
-9.10278 -1.00032 -4.76799e-18
-9.00048 -1.00032 -4.76799e-18
-8.89828 -1.00032 -4.76799e-18
-8.79618 -1.00032 -4.76799e-18
-8.69417 -1.00032 -4.76799e-18
-8.59226 -1.00032 -4.76799e-18
-8.49044 -1.00032 -4.76799e-18
-8.38872 -1.00032 -4.76799e-18
-8.28708 -1.00032 -4.76799e-18
-8.18554 -1.00032 -4.76799e-18
-8.08408 -1.00032 -4.76799e-18
-7.98271 -1.00032 -4.76799e-18
-7.88143 -1.00032 -4.76799e-18
-7.78023 -1.00032 -4.76799e-18
-7.67911 -1.00032 -4.76799e-18
-7.57807 -1.00032 -4.76799e-18
-7.47712 -1.00032 -4.76799e-18
-7.37624 -1.00032 -4.76799e-18
-7.27544 -1.00032 -4.76799e-18
-7.17471 -1.00032 -4.76799e-18
-7.07406 -1.00032 -4.76799e-18
-6.97348 -1.00032 -4.76799e-18
-6.87298 -1.00032 -4.76799e-18
-6.77254 -1.00032 -4.76799e-18
-6.67218 -1.00032 -4.76799e-18
-6.57188 -1.00032 -4.76799e-18
-6.47166 -1.00032 -4.76799e-18
-6.37149 -1.00032 -4.76799e-18
-6.2714 -1.00032 -4.76799e-18
-6.17136 -1.00032 -4.76799e-18
-6.07139 -1.00032 -4.76799e-18
-5.97148 -1.00032 -4.76799e-18
-5.87163 -1.00032 -4.76799e-18
-5.77184 -1.00032 -4.76799e-18
-5.67211 -1.00032 -4.76799e-18
-5.57243 -1.00032 -4.76799e-18
-5.47281 -1.00032 -4.76799e-18
-5.37325 -1.00032 -4.76799e-18
-5.27373 -1.00032 -4.76799e-18
-5.17427 -1.00032 -4.76799e-18
-5.07487 -1.00032 -4.76799e-18
-4.97551 -1.00032 -4.76799e-18
-4.8762 -1.00032 -4.76799e-18
-4.77694 -1.00032 -4.76799e-18
-4.67772 -1.00032 -4.76799e-18
-4.57855 -1.00032 -4.76799e-18
-4.47943 -1.00032 -4.76799e-18
-4.38035 -1.00032 -4.76799e-18
-4.28131 -1.00032 -4.76799e-18
-4.18232 -1.00032 -4.76799e-18
-4.08336 -1.00032 -4.76799e-18
-3.98445 -1.00032 -4.76799e-18
-3.88557 -1.00032 -4.76799e-18
-3.78673 -1.00032 -4.76799e-18
-3.68793 -1.00032 -4.76799e-18
-3.58916 -1.00032 -4.76799e-18
-3.49043 -1.00032 -4.76799e-18
-3.39173 -1.00032 -4.76799e-18
-3.29307 -1.00032 -4.76799e-18
-3.19443 -1.00032 -4.76799e-18
-3.09583 -1.00032 -4.76799e-18
-2.99725 -1.00032 -4.76799e-18
-2.89871 -1.00032 -4.76799e-18
-2.80019 -1.00032 -4.76799e-18
-2.7017 -1.00032 -4.76799e-18
-2.60323 -1.00032 -4.76799e-18
-2.50479 -1.00032 -4.76799e-18
-2.40638 -1.00032 -4.76799e-18
-2.30798 -1.00032 -4.76799e-18
-2.20961 -1.00032 -4.76799e-18
-2.11126 -1.00032 -4.76799e-18
-2.01293 -1.00032 -4.76799e-18
-1.91462 -1.00032 -4.76799e-18
-1.81632 -1.00032 -4.76799e-18
-1.71804 -1.00032 -4.76799e-18
-1.61978 -1.00032 -4.76799e-18
-1.52154 -1.00032 -4.76799e-18
-1.42331 -1.00032 -4.76799e-18
-1.32509 -1.00032 -4.76799e-18
-1.22689 -1.00032 -4.76799e-18
-1.12869 -1.00032 -4.76799e-18
-1.03051 -1.00032 -4.76799e-18
-0.932337 -1.00032 -4.76799e-18
-0.834173 -1.00032 -4.76799e-18
-0.736016 -1.00032 -4.76799e-18
-0.637867 -1.00032 -4.76799e-18
-0.539723 -1.00032 -4.76799e-18
-0.441585 -1.00032 -4.76799e-18
-0.343451 -1.00032 -4.76799e-18
-0.24532 -1.00032 -4.76799e-18
-0.147191 -1.00032 -4.76799e-18
-0.0490634 -1.00032 -4.76799e-18
0.0490634 -1.00032 -4.76799e-18
0.147191 -1.00032 -4.76799e-18
0.24532 -1.00032 -4.76799e-18
0.343451 -1.00032 -4.76799e-18
0.441585 -1.00032 -4.76799e-18
0.539723 -1.00032 -4.76799e-18
0.637867 -1.00032 -4.76799e-18
0.736016 -1.00032 -4.76799e-18
0.834173 -1.00032 -4.76799e-18
0.932337 -1.00032 -4.76799e-18
1.03051 -1.00032 -4.76799e-18
1.12869 -1.00032 -4.76799e-18
1.22689 -1.00032 -4.76799e-18
1.32509 -1.00032 -4.76799e-18
1.42331 -1.00032 -4.76799e-18
1.52154 -1.00032 -4.76799e-18
1.61978 -1.00032 -4.76799e-18
1.71804 -1.00032 -4.76799e-18
1.81632 -1.00032 -4.76799e-18
1.91462 -1.00032 -4.76799e-18
2.01293 -1.00032 -4.76799e-18
2.11126 -1.00032 -4.76799e-18
2.20961 -1.00032 -4.76799e-18
2.30798 -1.00032 -4.76799e-18
2.40638 -1.00032 -4.76799e-18
2.50479 -1.00032 -4.76799e-18
2.60323 -1.00032 -4.76799e-18
2.7017 -1.00032 -4.76799e-18
2.80019 -1.00032 -4.76799e-18
2.89871 -1.00032 -4.76799e-18
2.99725 -1.00032 -4.76799e-18
3.09583 -1.00032 -4.76799e-18
3.19443 -1.00032 -4.76799e-18
3.29307 -1.00032 -4.76799e-18
3.39173 -1.00032 -4.76799e-18
3.49043 -1.00032 -4.76799e-18
3.58916 -1.00032 -4.76799e-18
3.68793 -1.00032 -4.76799e-18
3.78673 -1.00032 -4.76799e-18
3.88557 -1.00032 -4.76799e-18
3.98445 -1.00032 -4.76799e-18
4.08336 -1.00032 -4.76799e-18
4.18232 -1.00032 -4.76799e-18
4.28131 -1.00032 -4.76799e-18
4.38035 -1.00032 -4.76799e-18
4.47943 -1.00032 -4.76799e-18
4.57855 -1.00032 -4.76799e-18
4.67772 -1.00032 -4.76799e-18
4.77694 -1.00032 -4.76799e-18
4.8762 -1.00032 -4.76799e-18
4.97551 -1.00032 -4.76799e-18
5.07487 -1.00032 -4.76799e-18
5.17427 -1.00032 -4.76799e-18
5.27373 -1.00032 -4.76799e-18
5.37325 -1.00032 -4.76799e-18
5.47281 -1.00032 -4.76799e-18
5.57243 -1.00032 -4.76799e-18
5.67211 -1.00032 -4.76799e-18
5.77184 -1.00032 -4.76799e-18
5.87163 -1.00032 -4.76799e-18
5.97148 -1.00032 -4.76799e-18
6.07139 -1.00032 -4.76799e-18
6.17136 -1.00032 -4.76799e-18
6.2714 -1.00032 -4.76799e-18
6.37149 -1.00032 -4.76799e-18
6.47166 -1.00032 -4.76799e-18
6.57188 -1.00032 -4.76799e-18
6.67218 -1.00032 -4.76799e-18
6.77254 -1.00032 -4.76799e-18
6.87298 -1.00032 -4.76799e-18
6.97348 -1.00032 -4.76799e-18
7.07406 -1.00032 -4.76799e-18
7.17471 -1.00032 -4.76799e-18
7.27544 -1.00032 -4.76799e-18
7.37624 -1.00032 -4.76799e-18
7.47712 -1.00032 -4.76799e-18
7.57807 -1.00032 -4.76799e-18
7.67911 -1.00032 -4.76799e-18
7.78023 -1.00032 -4.76799e-18
7.88143 -1.00032 -4.76799e-18
7.98271 -1.00032 -4.76799e-18
8.08408 -1.00032 -4.76799e-18
8.18554 -1.00032 -4.76799e-18
8.28708 -1.00032 -4.76799e-18
8.38872 -1.00032 -4.76799e-18
8.49044 -1.00032 -4.76799e-18
8.59226 -1.00032 -4.76799e-18
8.69417 -1.00032 -4.76799e-18
8.79618 -1.00032 -4.76799e-18
8.89828 -1.00032 -4.76799e-18
9.00048 -1.00032 -4.76799e-18
9.10278 -1.00032 -4.76799e-18
9.20518 -1.00032 -4.76799e-18
9.30769 -1.00032 -4.76799e-18
9.4103 -1.00032 -4.76799e-18
9.51301 -1.00032 -4.76799e-18
9.61583 -1.00032 -4.76799e-18
9.71877 -1.00032 -4.76799e-18
9.82181 -1.00032 -4.76799e-18
9.92496 -1.00032 -4.76799e-18
10.0282 -1.00032 -4.76799e-18
10.1316 -1.00032 -4.76799e-18
10.2351 -1.00032 -4.76799e-18
10.3387 -1.00032 -4.76799e-18
10.4425 -1.00032 -4.76799e-18
10.5463 -1.00032 -4.76799e-18
10.6503 -1.00032 -4.76799e-18
10.7545 -1.00032 -4.76799e-18
10.8587 -1.00032 -4.76799e-18
10.9631 -1.00032 -4.76799e-18
11.0676 -1.00032 -4.76799e-18
11.1722 -1.00032 -4.76799e-18
11.277 -1.00032 -4.76799e-18
11.3819 -1.00032 -4.76799e-18
11.487 -1.00032 -4.76799e-18
11.5922 -1.00032 -4.76799e-18
11.6975 -1.00032 -4.76799e-18
11.803 -1.00032 -4.76799e-18
11.9086 -1.00032 -4.76799e-18
12.0144 -1.00032 -4.76799e-18
12.1204 -1.00032 -4.76799e-18
12.2265 -1.00032 -4.76799e-18
12.3327 -1.00032 -4.76799e-18
12.4391 -1.00032 -4.76799e-18
12.5457 -1.00032 -4.76799e-18
12.6524 -1.00032 -4.76799e-18
12.7593 -1.00032 -4.76799e-18
12.8664 -1.00032 -4.76799e-18
12.9737 -1.00032 -4.76799e-18
13.0811 -1.00032 -4.76799e-18
13.1887 -1.00032 -4.76799e-18
13.2965 -1.00032 -4.76799e-18
13.4044 -1.00032 -4.76799e-18
13.5126 -1.00032 -4.76799e-18
13.6209 -1.00032 -4.76799e-18
13.7294 -1.00032 -4.76799e-18
13.8382 -1.00032 -4.76799e-18
13.9471 -1.00032 -4.76799e-18
14.0562 -1.00032 -4.76799e-18
14.1655 -1.00032 -4.76799e-18
14.275 -1.00032 -4.76799e-18
14.3848 -1.00032 -4.76799e-18
14.4947 -1.00032 -4.76799e-18
14.6049 -1.00032 -4.76799e-18
14.7152 -1.00032 -4.76799e-18
14.8258 -1.00032 -4.76799e-18
14.9367 -1.00032 -4.76799e-18
15.0477 -1.00032 -4.76799e-18
15.159 -1.00032 -4.76799e-18
15.2705 -1.00032 -4.76799e-18
15.3823 -1.00032 -4.76799e-18
15.4943 -1.00032 -4.76799e-18
15.6066 -1.00032 -4.76799e-18
15.7191 -1.00032 -4.76799e-18
15.8319 -1.00032 -4.76799e-18
15.9449 -1.00032 -4.76799e-18
16.0582 -1.00032 -4.76799e-18
16.1717 -1.00032 -4.76799e-18
16.2856 -1.00032 -4.76799e-18
16.3997 -1.00032 -4.76799e-18
16.5141 -1.00032 -4.76799e-18
16.6288 -1.00032 -4.76799e-18
16.7437 -1.00032 -4.76799e-18
16.859 -1.00032 -4.76799e-18
16.9746 -1.00032 -4.76799e-18
17.0905 -1.00032 -4.76799e-18
17.2067 -1.00032 -4.76799e-18
17.3232 -1.00032 -4.76799e-18
17.4401 -1.00032 -4.76799e-18
17.5572 -1.00032 -4.76799e-18
17.6748 -1.00032 -4.76799e-18
17.7926 -1.00032 -4.76799e-18
17.9108 -1.00032 -4.76799e-18
18.0294 -1.00032 -4.76799e-18
18.1483 -1.00032 -4.76799e-18
18.2676 -1.00032 -4.76799e-18
18.3873 -1.00032 -4.76799e-18
18.5074 -1.00032 -4.76799e-18
18.6278 -1.00032 -4.76799e-18
18.7487 -1.00032 -4.76799e-18
18.8699 -1.00032 -4.76799e-18
18.9916 -1.00032 -4.76799e-18
19.1137 -1.00032 -4.76799e-18
19.2362 -1.00032 -4.76799e-18
19.3592 -1.00032 -4.76799e-18
19.4826 -1.00032 -4.76799e-18
19.6065 -1.00032 -4.76799e-18
19.7309 -1.00032 -4.76799e-18
19.8557 -1.00032 -4.76799e-18
19.9811 -1.00032 -4.76799e-18
20.1069 -1.00032 -4.76799e-18
20.2333 -1.00032 -4.76799e-18
20.3602 -1.00032 -4.76799e-18
20.4876 -1.00032 -4.76799e-18
20.6156 -1.00032 -4.76799e-18
20.7441 -1.00032 -4.76799e-18
20.8732 -1.00032 -4.76799e-18
21.0029 -1.00032 -4.76799e-18
21.1332 -1.00032 -4.76799e-18
21.2642 -1.00032 -4.76799e-18
21.3958 -1.00032 -4.76799e-18
21.528 -1.00032 -4.76799e-18
21.6609 -1.00032 -4.76799e-18
21.7945 -1.00032 -4.76799e-18
21.9288 -1.00032 -4.76799e-18
22.0639 -1.00032 -4.76799e-18
22.1997 -1.00032 -4.76799e-18
22.3363 -1.00032 -4.76799e-18
22.4736 -1.00032 -4.76799e-18
22.6118 -1.00032 -4.76799e-18
22.7509 -1.00032 -4.76799e-18
22.8908 -1.00032 -4.76799e-18
23.0316 -1.00032 -4.76799e-18
23.1733 -1.00032 -4.76799e-18
23.316 -1.00032 -4.76799e-18
23.4597 -1.00032 -4.76799e-18
23.6044 -1.00032 -4.76799e-18
23.7502 -1.00032 -4.76799e-18
23.8971 -1.00032 -4.76799e-18
24.0451 -1.00032 -4.76799e-18
24.1944 -1.00032 -4.76799e-18
24.3448 -1.00032 -4.76799e-18
24.4966 -1.00032 -4.76799e-18
24.6496 -1.00032 -4.76799e-18
24.8041 -1.00032 -4.76799e-18
24.9601 -1.00032 -4.76799e-18
25.1175 -1.00032 -4.76799e-18
25.2766 -1.00032 -4.76799e-18
25.4373 -1.00032 -4.76799e-18
25.5998 -1.00032 -4.76799e-18
25.7641 -1.00032 -4.76799e-18
25.9304 -1.00032 -4.76799e-18
26.0988 -1.00032 -4.76799e-18
26.2693 -1.00032 -4.76799e-18
26.4421 -1.00032 -4.76799e-18
26.6174 -1.00032 -4.76799e-18
26.7954 -1.00032 -4.76799e-18
26.9761 -1.00032 -4.76799e-18
27.1598 -1.00032 -4.76799e-18
27.3468 -1.00032 -4.76799e-18
27.5373 -1.00032 -4.76799e-18
27.7317 -1.00032 -4.76799e-18
27.9302 -1.00032 -4.76799e-18
28.1333 -1.00032 -4.76799e-18
28.3415 -1.00032 -4.76799e-18
28.5554 -1.00032 -4.76799e-18
28.7758 -1.00032 -4.76799e-18
29.0035 -1.00032 -4.76799e-18
29.2396 -1.00032 -4.76799e-18
29.4858 -1.00032 -4.76799e-18
29.7441 -1.00032 -4.76799e-18
30.0173 -1.00032 -4.76799e-18
30.3101 -1.00032 -4.76799e-18
30.6297 -1.00032 -4.76799e-18
30.9905 -1.00032 -4.76799e-18
31.4301 -1.00032 -4.76799e-18


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1ClassicOneLoop/SigmaRTwoLoop.txt <==
-31.4301 -0.000728286 -5.77996e-05
-30.9905 -0.00115109 -3.14348e-05
-30.6297 -0.00141589 -5.04128e-05
-30.3101 -0.00167592 -3.64949e-05
-30.0173 -0.00190295 -5.02187e-05
-29.7441 -0.00208956 -3.71908e-05
-29.4858 -0.00221328 -4.63819e-05
-29.2396 -0.00229493 -3.62976e-05
-29.0035 -0.0023521 -4.71309e-05
-28.7758 -0.00240274 -3.90977e-05
-28.5554 -0.00244721 -4.8318e-05
-28.3415 -0.00249018 -4.13362e-05
-28.1333 -0.00253054 -5.01332e-05
-27.9302 -0.00257086 -4.35655e-05
-27.7317 -0.0026097 -5.19325e-05
-27.5373 -0.00264889 -4.59118e-05
-27.3468 -0.00268719 -5.37796e-05
-27.1598 -0.00272595 -4.82523e-05
-26.9761 -0.00276415 -5.57449e-05
-26.7954 -0.00280286 -5.05778e-05
-26.6174 -0.00284123 -5.78083e-05
-26.4421 -0.00288011 -5.29283e-05
-26.2693 -0.00291881 -5.99443e-05
-26.0988 -0.00295803 -5.53285e-05
-25.9304 -0.00299719 -6.21493e-05
-25.7641 -0.00303687 -5.77854e-05
-25.5998 -0.00307658 -6.44305e-05
-25.4373 -0.00311683 -6.03012e-05
-25.2766 -0.00315717 -6.67959e-05
-25.1175 -0.00319806 -6.28801e-05
-24.9601 -0.00323912 -6.92503e-05
-24.8041 -0.00328073 -6.55289e-05
-24.6496 -0.00332256 -7.17969e-05
-24.4966 -0.00336496 -6.82553e-05
-24.3448 -0.00340763 -7.44387e-05
-24.1944 -0.00345089 -7.10671e-05
-24.0451 -0.00349446 -7.71796e-05
-23.8971 -0.00353863 -7.39711e-05
-23.7502 -0.00358317 -8.00243e-05
-23.6044 -0.00362832 -7.69738e-05
-23.4597 -0.00367387 -8.29782e-05
-23.316 -0.00372006 -8.00816e-05
-23.1733 -0.00376668 -8.60475e-05
-23.0316 -0.00381397 -8.3301e-05
-22.8908 -0.00386173 -8.92383e-05
-22.7509 -0.00391018 -8.66388e-05
-22.6118 -0.00395914 -9.25572e-05
-22.4736 -0.00400881 -9.01021e-05
-22.3363 -0.00405903 -9.60111e-05
-22.1997 -0.00410998 -9.36987e-05
-22.0639 -0.00416152 -9.9607e-05
-21.9288 -0.00421382 -9.74365e-05
-21.7945 -0.00426675 -0.000103353
-21.6609 -0.00432046 -0.000101324
-21.528 -0.00437485 -0.000107257
-21.3958 -0.00443005 -0.00010537
-21.2642 -0.00448596 -0.000111327
-21.1332 -0.00454271 -0.000109584
-21.0029 -0.00460022 -0.000115573
-20.8732 -0.00465861 -0.000113975
-20.7441 -0.00471779 -0.000120005
-20.6156 -0.00477789 -0.000118555
-20.4876 -0.00483883 -0.000124633
-20.3602 -0.00490072 -0.000123334
-20.2333 -0.00496349 -0.000129469
-20.1069 -0.00502726 -0.000128324
-19.9811 -0.00509196 -0.000134525
-19.8557 -0.00515769 -0.000133538
-19.7309 -0.00522441 -0.000139813
-19.6065 -0.0052922 -0.00013899
-19.4826 -0.00536103 -0.000145347
-19.3592 -0.00543099 -0.000144693
-19.2362 -0.00550203 -0.000151143
-19.1137 -0.00557426 -0.000150663
-18.9916 -0.00564762 -0.000157216
-18.8699 -0.00572222 -0.000156917
-18.7487 -0.00579802 -0.000163583
-18.6278 -0.00587511 -0.000163473
-18.5074 -0.00595346 -0.000170262
-18.3873 -0.00603317 -0.000170348
-18.2676 -0.00611421 -0.000177272
-18.1483 -0.00619666 -0.000177565
-18.0294 -0.00628051 -0.000184636
-17.9108 -0.00636585 -0.000185144
-17.7926 -0.00645265 -0.000192375
-17.6748 -0.00654102 -0.00019311
-17.5572 -0.00663093 -0.000200515
-17.4401 -0.00672248 -0.000201487
-17.3232 -0.00681566 -0.000209081
-17.2067 -0.00691057 -0.000210305
-17.0905 -0.00700718 -0.000218103
-16.9746 -0.00710561 -0.000219591
-16.859 -0.00720584 -0.00022761
-16.7437 -0.00730798 -0.00022938
-16.6288 -0.00741202 -0.000237637
-16.5141 -0.00751807 -0.000239705
-16.3997 -0.00762613 -0.000248221
-16.2856 -0.0077363 -0.000250604
-16.1717 -0.00784859 -0.000259399
-16.0582 -0.00796311 -0.000262119
-15.9449 -0.00807987 -0.000271216
-15.8319 -0.00819897 -0.000274294
-15.7191 -0.00832045 -0.000283718
-15.6066 -0.0084444 -0.000287178
-15.4943 -0.00857087 -0.000296955
-15.3823 -0.00869994 -0.000300824
-15.2705 -0.00883168 -0.000310984
-15.159 -0.00896618 -0.00031529
-15.0477 -0.00910349 -0.000325864
-14.9367 -0.00924373 -0.000330639
-14.8258 -0.00938695 -0.000341661
-14.7152 -0.00953327 -0.000346941
-14.6049 -0.00968275 -0.000358449
-14.4947 -0.00983552 -0.000364271
-14.3848 -0.00999165 -0.000376307
-14.275 -0.0101513 -0.000382713
-14.1655 -0.0103144 -0.000395322
-14.0562 -0.0104813 -0.000402359
-13.9471 -0.010652 -0.000415591
-13.8382 -0.0108266 -0.00042331
-13.7294 -0.0110053 -0.00043722
-13.6209 -0.0111882 -0.000445678
-13.5126 -0.0113753 -0.000460326
-13.4044 -0.0115669 -0.000469586
-13.2965 -0.0117631 -0.00048504
-13.1887 -0.0119641 -0.00049517
-13.0811 -0.01217 -0.000511504
-12.9737 -0.012381 -0.000522583
-12.8664 -0.0125972 -0.000539879
-12.7593 -0.0128188 -0.000551993
-12.6524 -0.0130461 -0.000570343
-12.5457 -0.0132791 -0.000583588
-12.4391 -0.0135182 -0.000603095
-12.3327 -0.0137636 -0.000617579
-12.2265 -0.0140153 -0.000638357
-12.1204 -0.0142738 -0.000654199
-12.0144 -0.0145392 -0.000676376
-11.9086 -0.0148117 -0.000693713
-11.803 -0.0150918 -0.000717434
-11.6975 -0.0153795 -0.000736417
-11.5922 -0.0156753 -0.000761845
-11.487 -0.0159795 -0.000782646
-11.3819 -0.0162922 -0.000809963
-11.277 -0.016614 -0.000832777
-11.1722 -0.0169452 -0.000862192
-11.0676 -0.0172861 -0.00088724
-10.9631 -0.0176371 -0.000918989
-10.8587 -0.0179986 -0.000946521
-10.7545 -0.0183711 -0.000980873
-10.6503 -0.018755 -0.00101118
-10.5463 -0.0191509 -0.00104844
-10.4425 -0.0195592 -0.00108184
-10.3387 -0.0199804 -0.00112237
-10.2351 -0.0204152 -0.00115925
-10.1316 -0.0208641 -0.00120345
-10.0282 -0.0213278 -0.00124424
-9.92496 -0.0218068 -0.00129257
-9.82181 -0.0223021 -0.00133779
-9.71877 -0.0228142 -0.00139081
-9.61583 -0.023344 -0.00144103
-9.51301 -0.0238924 -0.00149936
-9.4103 -0.0244602 -0.00155527
-9.30769 -0.0250483 -0.00161966
-9.20518 -0.0256579 -0.00168207
-9.10278 -0.0262899 -0.00175339
-9.00048 -0.0269456 -0.00182324
-8.89828 -0.0276261 -0.00190252
-8.79618 -0.0283327 -0.00198093
-8.69417 -0.0290669 -0.0020694
-8.59226 -0.0298301 -0.00215771
-8.49044 -0.030624 -0.00225683
-8.38872 -0.0314502 -0.00235663
-8.28708 -0.0323105 -0.00246815
-8.18554 -0.033207 -0.00258138
-8.08408 -0.0341417 -0.00270743
-7.98271 -0.035117 -0.00283643
-7.88143 -0.0361352 -0.00297958
-7.78023 -0.0371989 -0.0031272
-7.67911 -0.0383112 -0.00329063
-7.57807 -0.0394749 -0.00346039
-7.47712 -0.0406935 -0.00364801
-7.37624 -0.0419706 -0.00384427
-7.27544 -0.04331 -0.00406095
-7.17471 -0.044716 -0.00428917
-7.07406 -0.0461934 -0.00454104
-6.97348 -0.047747 -0.00480811
-6.87298 -0.0493824 -0.00510295
-6.77254 -0.0511057 -0.00541768
-6.67218 -0.0529235 -0.00576546
-6.57188 -0.054843 -0.00613918
-6.47166 -0.056872 -0.00655285
-6.37149 -0.0590195 -0.00700037
-6.2714 -0.0612951 -0.0074969
-6.17136 -0.0637093 -0.00803778
-6.07139 -0.0662741 -0.0086398
-5.97148 -0.0690024 -0.00930025
-5.87163 -0.0719087 -0.0100383
-5.77184 -0.0750092 -0.0108539
-5.67211 -0.0783217 -0.0117697
-5.57243 -0.0818663 -0.0127899
-5.47281 -0.0856652 -0.0139418
-5.37325 -0.0897432 -0.0152358
-5.27373 -0.0941281 -0.0167065
-5.17427 -0.0988507 -0.0183736
-5.07487 -0.103945 -0.020283
-4.97551 -0.109451 -0.0224683
-4.8762 -0.115408 -0.0249931
-4.77694 -0.121865 -0.0279132
-4.67772 -0.128869 -0.0313202
-4.57855 -0.136476 -0.035305
-4.47943 -0.144739 -0.040004
-4.38035 -0.15371 -0.0455651
-4.28131 -0.163438 -0.0521967
-4.18232 -0.173953 -0.0601374
-4.08336 -0.185258 -0.0697088
-3.98445 -0.197305 -0.0812876
-3.88557 -0.209962 -0.0953574
-3.78673 -0.222959 -0.112473
-3.68793 -0.235821 -0.133287
-3.58916 -0.247768 -0.158461
-3.49043 -0.257607 -0.188591
-3.39173 -0.263659 -0.223948
-3.29307 -0.263777 -0.264188
-3.19443 -0.255617 -0.307904
-3.09583 -0.23725 -0.352381
-2.99725 -0.208063 -0.393729
-2.89871 -0.16951 -0.427792
-2.80019 -0.125113 -0.451476
-2.7017 -0.0794593 -0.463886
-2.60323 -0.0367301 -0.466403
-2.50479 0.000367625 -0.461904
-2.40638 0.0308338 -0.453628
-2.30798 0.0549969 -0.444426
-2.20961 0.0739618 -0.436408
-2.11126 0.089171 -0.431003
-2.01293 0.102161 -0.429063
-1.91462 0.114476 -0.431058
-1.81632 0.127679 -0.437122
-1.71804 0.143399 -0.447103
-1.61978 0.163368 -0.460442
-1.52154 0.189393 -0.476043
-1.42331 0.223181 -0.492011
-1.32509 0.265944 -0.50552
-1.22689 0.317771 -0.51283
-1.12869 0.376934 -0.50989
-1.03051 0.439579 -0.493431
-0.932337 0.500325 -0.462355
-0.834173 0.553797 -0.418405
-0.736016 0.596344 -0.365652
-0.637867 0.626888 -0.308947
-0.539723 0.646599 -0.252443
-0.441585 0.657891 -0.198774
-0.343451 0.663449 -0.149064
-0.24532 0.665611 -0.103262
-0.147191 0.666123 -0.0606182
-0.0490634 0.666109 -0.0199761
0.0490634 0.666109 0.0199761
0.147191 0.666123 0.0606182
0.24532 0.665611 0.103262
0.343451 0.663449 0.149064
0.441585 0.657891 0.198774
0.539723 0.646599 0.252443
0.637867 0.626888 0.308947
0.736016 0.596344 0.365652
0.834173 0.553797 0.418405
0.932337 0.500325 0.462355
1.03051 0.439579 0.493431
1.12869 0.376934 0.50989
1.22689 0.317771 0.51283
1.32509 0.265944 0.50552
1.42331 0.223181 0.492011
1.52154 0.189393 0.476043
1.61978 0.163368 0.460442
1.71804 0.143399 0.447103
1.81632 0.127679 0.437122
1.91462 0.114476 0.431058
2.01293 0.102161 0.429063
2.11126 0.089171 0.431003
2.20961 0.0739618 0.436408
2.30798 0.0549969 0.444426
2.40638 0.0308338 0.453628
2.50479 0.000367625 0.461904
2.60323 -0.0367301 0.466403
2.7017 -0.0794593 0.463886
2.80019 -0.125113 0.451476
2.89871 -0.16951 0.427792
2.99725 -0.208063 0.393729
3.09583 -0.23725 0.352381
3.19443 -0.255617 0.307904
3.29307 -0.263777 0.264188
3.39173 -0.263659 0.223948
3.49043 -0.257607 0.188591
3.58916 -0.247768 0.158461
3.68793 -0.235821 0.133287
3.78673 -0.222959 0.112473
3.88557 -0.209962 0.0953574
3.98445 -0.197305 0.0812876
4.08336 -0.185258 0.0697088
4.18232 -0.173953 0.0601374
4.28131 -0.163438 0.0521967
4.38035 -0.15371 0.0455651
4.47943 -0.144739 0.040004
4.57855 -0.136476 0.035305
4.67772 -0.128869 0.0313202
4.77694 -0.121865 0.0279132
4.8762 -0.115408 0.0249931
4.97551 -0.109451 0.0224683
5.07487 -0.103945 0.020283
5.17427 -0.0988507 0.0183736
5.27373 -0.0941281 0.0167065
5.37325 -0.0897432 0.0152358
5.47281 -0.0856652 0.0139418
5.57243 -0.0818663 0.0127899
5.67211 -0.0783217 0.0117697
5.77184 -0.0750092 0.0108539
5.87163 -0.0719087 0.0100383
5.97148 -0.0690024 0.00930025
6.07139 -0.0662741 0.0086398
6.17136 -0.0637093 0.00803778
6.2714 -0.0612951 0.0074969
6.37149 -0.0590195 0.00700037
6.47166 -0.056872 0.00655285
6.57188 -0.054843 0.00613918
6.67218 -0.0529235 0.00576546
6.77254 -0.0511057 0.00541768
6.87298 -0.0493824 0.00510295
6.97348 -0.047747 0.00480811
7.07406 -0.0461934 0.00454104
7.17471 -0.044716 0.00428917
7.27544 -0.04331 0.00406095
7.37624 -0.0419706 0.00384427
7.47712 -0.0406935 0.00364801
7.57807 -0.0394749 0.00346039
7.67911 -0.0383112 0.00329063
7.78023 -0.0371989 0.0031272
7.88143 -0.0361352 0.00297958
7.98271 -0.035117 0.00283643
8.08408 -0.0341417 0.00270743
8.18554 -0.033207 0.00258138
8.28708 -0.0323105 0.00246815
8.38872 -0.0314502 0.00235663
8.49044 -0.030624 0.00225683
8.59226 -0.0298301 0.00215771
8.69417 -0.0290669 0.0020694
8.79618 -0.0283327 0.00198093
8.89828 -0.0276261 0.00190252
9.00048 -0.0269456 0.00182324
9.10278 -0.0262899 0.00175339
9.20518 -0.0256579 0.00168207
9.30769 -0.0250483 0.00161966
9.4103 -0.0244602 0.00155527
9.51301 -0.0238924 0.00149936
9.61583 -0.023344 0.00144103
9.71877 -0.0228142 0.00139081
9.82181 -0.0223021 0.00133779
9.92496 -0.0218068 0.00129257
10.0282 -0.0213278 0.00124424
10.1316 -0.0208641 0.00120345
10.2351 -0.0204152 0.00115925
10.3387 -0.0199804 0.00112237
10.4425 -0.0195592 0.00108184
10.5463 -0.0191509 0.00104844
10.6503 -0.018755 0.00101118
10.7545 -0.0183711 0.000980873
10.8587 -0.0179986 0.000946521
10.9631 -0.0176371 0.000918989
11.0676 -0.0172861 0.00088724
11.1722 -0.0169452 0.000862192
11.277 -0.016614 0.000832777
11.3819 -0.0162922 0.000809963
11.487 -0.0159795 0.000782646
11.5922 -0.0156753 0.000761845
11.6975 -0.0153795 0.000736417
11.803 -0.0150918 0.000717434
11.9086 -0.0148117 0.000693713
12.0144 -0.0145392 0.000676376
12.1204 -0.0142738 0.000654199
12.2265 -0.0140153 0.000638357
12.3327 -0.0137636 0.000617579
12.4391 -0.0135182 0.000603095
12.5457 -0.0132791 0.000583588
12.6524 -0.0130461 0.000570343
12.7593 -0.0128188 0.000551993
12.8664 -0.0125972 0.000539879
12.9737 -0.012381 0.000522583
13.0811 -0.01217 0.000511504
13.1887 -0.0119641 0.00049517
13.2965 -0.0117631 0.00048504
13.4044 -0.0115669 0.000469586
13.5126 -0.0113753 0.000460326
13.6209 -0.0111882 0.000445678
13.7294 -0.0110053 0.00043722
13.8382 -0.0108266 0.00042331
13.9471 -0.010652 0.000415591
14.0562 -0.0104813 0.000402359
14.1655 -0.0103144 0.000395322
14.275 -0.0101513 0.000382713
14.3848 -0.00999165 0.000376307
14.4947 -0.00983552 0.000364271
14.6049 -0.00968275 0.000358449
14.7152 -0.00953327 0.000346941
14.8258 -0.00938695 0.000341661
14.9367 -0.00924373 0.000330639
15.0477 -0.00910349 0.000325864
15.159 -0.00896618 0.00031529
15.2705 -0.00883168 0.000310984
15.3823 -0.00869994 0.000300824
15.4943 -0.00857087 0.000296955
15.6066 -0.0084444 0.000287178
15.7191 -0.00832045 0.000283718
15.8319 -0.00819897 0.000274294
15.9449 -0.00807987 0.000271216
16.0582 -0.00796311 0.000262119
16.1717 -0.00784859 0.000259399
16.2856 -0.0077363 0.000250604
16.3997 -0.00762613 0.000248221
16.5141 -0.00751807 0.000239705
16.6288 -0.00741202 0.000237637
16.7437 -0.00730798 0.00022938
16.859 -0.00720584 0.00022761
16.9746 -0.00710561 0.000219591
17.0905 -0.00700718 0.000218103
17.2067 -0.00691057 0.000210305
17.3232 -0.00681566 0.000209081
17.4401 -0.00672248 0.000201487
17.5572 -0.00663093 0.000200515
17.6748 -0.00654102 0.00019311
17.7926 -0.00645265 0.000192375
17.9108 -0.00636585 0.000185144
18.0294 -0.00628051 0.000184636
18.1483 -0.00619666 0.000177565
18.2676 -0.00611421 0.000177272
18.3873 -0.00603317 0.000170348
18.5074 -0.00595346 0.000170262
18.6278 -0.00587511 0.000163473
18.7487 -0.00579802 0.000163583
18.8699 -0.00572222 0.000156917
18.9916 -0.00564762 0.000157216
19.1137 -0.00557426 0.000150663
19.2362 -0.00550203 0.000151143
19.3592 -0.00543099 0.000144693
19.4826 -0.00536103 0.000145347
19.6065 -0.0052922 0.00013899
19.7309 -0.00522441 0.000139813
19.8557 -0.00515769 0.000133538
19.9811 -0.00509196 0.000134525
20.1069 -0.00502726 0.000128324
20.2333 -0.00496349 0.000129469
20.3602 -0.00490072 0.000123334
20.4876 -0.00483883 0.000124633
20.6156 -0.00477789 0.000118555
20.7441 -0.00471779 0.000120005
20.8732 -0.00465861 0.000113975
21.0029 -0.00460022 0.000115573
21.1332 -0.00454271 0.000109584
21.2642 -0.00448596 0.000111327
21.3958 -0.00443005 0.00010537
21.528 -0.00437485 0.000107257
21.6609 -0.00432046 0.000101324
21.7945 -0.00426675 0.000103353
21.9288 -0.00421382 9.74365e-05
22.0639 -0.00416152 9.9607e-05
22.1997 -0.00410998 9.36987e-05
22.3363 -0.00405903 9.60111e-05
22.4736 -0.00400881 9.01021e-05
22.6118 -0.00395914 9.25572e-05
22.7509 -0.00391018 8.66388e-05
22.8908 -0.00386173 8.92383e-05
23.0316 -0.00381397 8.3301e-05
23.1733 -0.00376668 8.60475e-05
23.316 -0.00372006 8.00816e-05
23.4597 -0.00367387 8.29782e-05
23.6044 -0.00362832 7.69738e-05
23.7502 -0.00358317 8.00243e-05
23.8971 -0.00353863 7.39711e-05
24.0451 -0.00349446 7.71796e-05
24.1944 -0.00345089 7.10671e-05
24.3448 -0.00340763 7.44387e-05
24.4966 -0.00336496 6.82553e-05
24.6496 -0.00332256 7.17969e-05
24.8041 -0.00328073 6.55289e-05
24.9601 -0.00323912 6.92503e-05
25.1175 -0.00319806 6.28801e-05
25.2766 -0.00315717 6.67959e-05
25.4373 -0.00311683 6.03012e-05
25.5998 -0.00307658 6.44305e-05
25.7641 -0.00303687 5.77854e-05
25.9304 -0.00299719 6.21493e-05
26.0988 -0.00295803 5.53285e-05
26.2693 -0.00291881 5.99443e-05
26.4421 -0.00288011 5.29283e-05
26.6174 -0.00284123 5.78083e-05
26.7954 -0.00280286 5.05778e-05
26.9761 -0.00276415 5.57449e-05
27.1598 -0.00272595 4.82523e-05
27.3468 -0.00268719 5.37796e-05
27.5373 -0.00264889 4.59118e-05
27.7317 -0.0026097 5.19325e-05
27.9302 -0.00257086 4.35655e-05
28.1333 -0.00253054 5.01332e-05
28.3415 -0.00249018 4.13362e-05
28.5554 -0.00244721 4.8318e-05
28.7758 -0.00240274 3.90977e-05
29.0035 -0.0023521 4.71309e-05
29.2396 -0.00229493 3.62976e-05
29.4858 -0.00221328 4.63819e-05
29.7441 -0.00208956 3.71908e-05
30.0173 -0.00190295 5.02187e-05
30.3101 -0.00167592 3.64949e-05
30.6297 -0.00141589 5.04128e-05
30.9905 -0.00115109 3.14348e-05
31.4301 -0.000728286 5.77996e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1ClassicOneLoop/iFpOneLoop.txt <==
-31.4301 4.93102e-24 2.14389e-05
-30.9905 2.88343e-23 2.25458e-05
-30.6297 -1.23931e-23 2.35116e-05
-30.3101 -5.68968e-24 2.44134e-05
-30.0173 -3.01158e-23 2.52799e-05
-29.7441 4.40961e-23 2.6126e-05
-29.4858 -5.63288e-23 2.69604e-05
-29.2396 4.37836e-23 2.77888e-05
-29.0035 -5.25262e-23 2.86155e-05
-28.7758 -1.41145e-23 2.94434e-05
-28.5554 8.24942e-24 3.0275e-05
-28.3415 -9.51372e-23 3.11122e-05
-28.1333 -8.64084e-23 3.19567e-05
-27.9302 4.38678e-24 3.28099e-05
-27.7317 3.62741e-23 3.36729e-05
-27.5373 -3.7137e-23 3.4547e-05
-27.3468 4.46518e-23 3.5433e-05
-27.1598 -6.1616e-23 3.6332e-05
-26.9761 9.92537e-25 3.72449e-05
-26.7954 1.33948e-24 3.81723e-05
-26.6174 3.5568e-23 3.91152e-05
-26.4421 -9.61703e-25 4.00744e-05
-26.2693 8.23792e-23 4.10505e-05
-26.0988 5.3711e-23 4.20444e-05
-25.9304 -6.13388e-23 4.30567e-05
-25.7641 -5.96874e-23 4.40883e-05
-25.5998 8.07193e-23 4.51398e-05
-25.4373 -4.47848e-23 4.6212e-05
-25.2766 -6.76886e-24 4.73056e-05
-25.1175 1.89914e-22 4.84214e-05
-24.9601 4.31854e-23 4.95602e-05
-24.8041 -9.50346e-23 5.07227e-05
-24.6496 -5.76334e-23 5.19097e-05
-24.4966 -4.39693e-23 5.3122e-05
-24.3448 3.19465e-23 5.43605e-05
-24.1944 8.39921e-23 5.5626e-05
-24.0451 -1.59522e-22 5.69193e-05
-23.8971 2.46024e-23 5.82414e-05
-23.7502 6.05901e-23 5.9593e-05
-23.6044 1.03848e-22 6.09753e-05
-23.4597 -4.74165e-23 6.23891e-05
-23.316 -3.13263e-23 6.38353e-05
-23.1733 -7.29933e-24 6.53151e-05
-23.0316 -1.52955e-23 6.68294e-05
-22.8908 -1.16987e-22 6.83794e-05
-22.7509 6.78629e-23 6.9966e-05
-22.6118 1.7019e-23 7.15905e-05
-22.4736 3.08529e-22 7.32541e-05
-22.3363 1.06336e-22 7.49579e-05
-22.1997 1.47508e-22 7.67033e-05
-22.0639 -1.98633e-22 7.84914e-05
-21.9288 -2.73853e-22 8.03236e-05
-21.7945 -1.02552e-22 8.22014e-05
-21.6609 -2.48875e-22 8.41261e-05
-21.528 1.91044e-23 8.60992e-05
-21.3958 1.09073e-22 8.81223e-05
-21.2642 -2.06721e-22 9.01969e-05
-21.1332 2.57452e-22 9.23247e-05
-21.0029 2.02209e-22 9.45073e-05
-20.8732 3.21548e-22 9.67465e-05
-20.7441 4.12377e-23 9.90442e-05
-20.6156 -7.46267e-25 0.000101402
-20.4876 -6.09615e-23 0.000103822
-20.3602 -4.3428e-23 0.000106307
-20.2333 6.87785e-23 0.000108858
-20.1069 5.49436e-23 0.000111477
-19.9811 -3.72017e-22 0.000114168
-19.8557 3.72062e-23 0.000116931
-19.7309 -2.77129e-22 0.00011977
-19.6065 1.57489e-22 0.000122687
-19.4826 1.25958e-22 0.000125685
-19.3592 -1.32878e-22 0.000128766
-19.2362 6.00259e-23 0.000131934
-19.1137 1.83861e-22 0.000135191
-18.9916 1.55604e-22 0.00013854
-18.8699 -2.95019e-23 0.000141984
-18.7487 3.43799e-22 0.000145528
-18.6278 4.47552e-22 0.000149173
-18.5074 2.66138e-22 0.000152924
-18.3873 -7.15245e-24 0.000156785
-18.2676 8.54118e-25 0.000160758
-18.1483 -7.60349e-22 0.00016485
-18.0294 2.40118e-22 0.000169062
-17.9108 4.50452e-23 0.000173401
-17.7926 4.48292e-23 0.00017787
-17.6748 -3.49182e-22 0.000182474
-17.5572 -1.32331e-22 0.000187218
-17.4401 -1.05769e-22 0.000192108
-17.3232 -1.9784e-22 0.000197148
-17.2067 1.34842e-22 0.000202344
-17.0905 1.50577e-22 0.000207702
-16.9746 3.44765e-22 0.000213229
-16.859 -8.68002e-22 0.000218929
-16.7437 1.46433e-22 0.000224811
-16.6288 5.15556e-22 0.000230881
-16.5141 1.80538e-22 0.000237147
-16.3997 3.24973e-22 0.000243615
-16.2856 1.77067e-22 0.000250294
-16.1717 1.18568e-22 0.000257192
-16.0582 -1.09827e-21 0.000264317
-15.9449 -6.27772e-22 0.00027168
-15.8319 4.87444e-22 0.000279288
-15.7191 5.28374e-22 0.000287153
-15.6066 1.75572e-22 0.000295284
-15.4943 -6.17955e-22 0.000303693
-15.3823 2.67561e-22 0.000312391
-15.2705 -1.32653e-21 0.000321389
-15.159 1.51323e-21 0.000330701
-15.0477 -8.84859e-22 0.000340339
-14.9367 1.34428e-21 0.000350317
-14.8258 -9.97447e-22 0.00036065
-14.7152 2.046e-22 0.000371353
-14.6049 -8.83225e-22 0.000382441
-14.4947 -4.66314e-22 0.000393933
-14.3848 2.13868e-21 0.000405844
-14.275 -1.09416e-21 0.000418194
-14.1655 -4.23493e-22 0.000431003
-14.0562 1.07223e-22 0.00044429
-13.9471 5.40766e-22 0.000458077
-13.8382 -1.11321e-21 0.000472387
-13.7294 9.91153e-22 0.000487245
-13.6209 1.50621e-21 0.000502674
-13.5126 6.73338e-22 0.000518702
-13.4044 -2.54892e-21 0.000535356
-13.2965 6.10528e-22 0.000552667
-13.1887 -1.83158e-21 0.000570665
-13.0811 -2.77326e-22 0.000589383
-12.9737 -1.53444e-21 0.000608857
-12.8664 3.19357e-21 0.000629122
-12.7593 -2.25694e-21 0.000650218
-12.6524 6.1076e-22 0.000672187
-12.5457 -3.05065e-22 0.00069507
-12.4391 -5.06185e-21 0.000718915
-12.3327 5.5742e-21 0.00074377
-12.2265 4.92098e-21 0.000769687
-12.1204 1.10906e-21 0.000796721
-12.0144 -1.18824e-21 0.000824929
-11.9086 -4.06201e-21 0.000854375
-11.803 1.13862e-21 0.000885122
-11.6975 -1.47004e-21 0.000917241
-11.5922 -5.29927e-21 0.000950806
-11.487 6.34089e-21 0.000985896
-11.3819 4.32925e-22 0.00102259
-11.277 4.79896e-21 0.00106099
-11.1722 1.83835e-21 0.00110118
-11.0676 8.23613e-22 0.00114326
-10.9631 1.72901e-21 0.00118734
-10.8587 -3.16375e-21 0.00123354
-10.7545 7.04406e-22 0.00128198
-10.6503 -4.12084e-21 0.0013328
-10.5463 5.28757e-21 0.00138612
-10.4425 -6.98917e-21 0.00144211
-10.3387 7.08267e-21 0.00150092
-10.2351 -5.88617e-21 0.00156273
-10.1316 -9.65661e-21 0.00162772
-10.0282 1.19536e-20 0.0016961
-9.92496 -4.23149e-21 0.00176807
-9.82181 -1.89889e-20 0.00184386
-9.71877 3.21861e-21 0.00192372
-9.61583 -2.9071e-21 0.00200792
-9.51301 1.56244e-20 0.00209674
-9.4103 -4.60573e-21 0.0021905
-9.30769 1.00748e-21 0.00228951
-9.20518 5.9955e-21 0.00239415
-9.10278 1.67249e-20 0.0025048
-9.00048 1.25007e-20 0.00262188
-8.89828 1.67351e-20 0.00274585
-8.79618 2.47494e-20 0.00287719
-8.69417 9.53454e-21 0.00301644
-8.59226 -7.39833e-21 0.00316419
-8.49044 -1.16089e-20 0.00332107
-8.38872 -2.23908e-21 0.00348775
-8.28708 7.95139e-21 0.003665
-8.18554 2.05193e-21 0.00385362
-8.08408 -3.93216e-20 0.0040545
-7.98271 -3.85117e-21 0.00426863
-7.88143 2.29734e-20 0.00449706
-7.78023 -7.44657e-21 0.00474096
-7.67911 2.54671e-20 0.00500161
-7.57807 -6.40604e-21 0.00528042
-7.47712 9.52952e-21 0.00557894
-7.37624 1.32189e-20 0.00589886
-7.27544 -6.70199e-21 0.00624207
-7.17471 -6.69374e-20 0.00661065
-7.07406 2.33791e-20 0.00700689
-6.97348 -2.96953e-20 0.00743333
-6.87298 7.87987e-20 0.0078928
-6.77254 4.71488e-21 0.00838843
-6.67218 8.13926e-20 0.00892373
-6.57188 3.19485e-21 0.00950258
-6.47166 -6.42509e-20 0.0101294
-6.37149 -1.21003e-19 0.0108089
-6.2714 9.05747e-20 0.0115467
-6.17136 -9.70697e-20 0.012349
-6.07139 -1.02127e-19 0.0132226
-5.97148 -2.25607e-20 0.0141753
-5.87163 -2.09255e-19 0.0152161
-5.77184 1.02523e-19 0.0163549
-5.67211 2.46876e-19 0.0176033
-5.57243 -2.30388e-20 0.0189741
-5.47281 3.13353e-20 0.0204822
-5.37325 -1.32071e-19 0.0221449
-5.27373 2.75927e-20 0.0239815
-5.17427 3.03629e-19 0.0260148
-5.07487 2.95787e-19 0.028271
-4.97551 5.55818e-19 0.0307803
-4.8762 -2.65698e-19 0.0335783
-4.77694 3.83293e-19 0.0367062
-4.67772 1.96237e-19 0.0402126
-4.57855 -1.68421e-19 0.0441549
-4.47943 6.32746e-20 0.0486009
-4.38035 -1.21625e-19 0.0536312
-4.28131 4.84556e-19 0.0593423
-4.18232 -1.52588e-19 0.0658501
-4.08336 -8.49993e-20 0.0732945
-3.98445 3.73637e-19 0.081846
-3.88557 -1.89457e-18 0.0917126
-3.78673 -1.5274e-19 0.103151
-3.68793 1.25121e-18 0.116479
-3.58916 -9.76924e-19 0.132094
-3.49043 -1.35587e-18 0.150498
-3.39173 -5.42033e-18 0.172329
-3.29307 3.60561e-18 0.198407
-3.19443 -1.27347e-18 0.229797
-3.09583 1.37888e-18 0.267898
-2.99725 9.66315e-18 0.314574
-2.89871 5.59934e-19 0.372343
-2.80019 -8.69938e-18 0.444658
-2.7017 -1.00648e-17 0.53634
-2.60323 -1.48019e-18 0.654256
-2.50479 -3.19887e-18 0.808395
-2.40638 1.28235e-17 1.01365
-2.30798 -5.10448e-17 1.29287
-2.20961 -3.90862e-17 1.68213
-2.11126 -1.89052e-17 2.24049
-2.01293 -1.82169e-16 3.06808
-1.91462 -3.48938e-17 4.34109
-1.81632 4.93191e-16 6.37781
-1.71804 -2.82516e-16 9.74762
-1.61978 1.21576e-15 15.331
-1.52154 1.15201e-15 23.622
-1.42331 -1.51368e-16 31.5727
-1.32509 -6.8384e-16 32.1002
-1.22689 -8.1682e-16 25.7607
-1.12869 -4.50967e-16 18.9181
-1.03051 -8.62267e-17 13.9662
-0.932337 2.84114e-16 10.6937
-0.834173 -1.08826e-16 8.53247
-0.736016 7.55953e-19 7.07169
-0.637867 -1.01062e-17 6.05961
-0.539723 -1.57759e-17 5.3453
-0.441585 -3.45503e-17 4.83716
-0.343451 -8.6729e-17 4.47849
-0.24532 6.3903e-17 4.23381
-0.147191 1.64836e-17 4.08116
-0.0490634 3.90057e-20 4.00777
0.0490634 -1.2633e-18 4.00777
0.147191 -1.61084e-17 4.08116
0.24532 -5.49869e-17 4.23381
0.343451 -4.65273e-17 4.47849
0.441585 -9.74588e-17 4.83716
0.539723 7.2748e-17 5.3453
0.637867 1.37695e-16 6.05961
0.736016 -7.28042e-17 7.07169
0.834173 2.19977e-16 8.53247
0.932337 1.66271e-16 10.6937
1.03051 2.88265e-16 13.9662
1.12869 -9.7079e-16 18.9181
1.22689 1.2849e-15 25.7607
1.32509 -8.19528e-16 32.1002
1.42331 -3.9715e-17 31.5727
1.52154 6.75238e-16 23.622
1.61978 -6.22728e-16 15.331
1.71804 -2.60718e-17 9.74762
1.81632 9.83884e-17 6.37781
1.91462 -3.05505e-17 4.34109
2.01293 -4.24669e-17 3.06808
2.11126 -7.36265e-17 2.24049
2.20961 -1.20737e-16 1.68213
2.30798 -9.5823e-18 1.29287
2.40638 -8.80659e-18 1.01365
2.50479 2.49279e-18 0.808395
2.60323 9.61876e-18 0.654256
2.7017 -5.5067e-18 0.53634
2.80019 4.16081e-18 0.444658
2.89871 9.99498e-18 0.372343
2.99725 -7.67176e-18 0.314574
3.09583 -3.2043e-18 0.267898
3.19443 4.43765e-18 0.229797
3.29307 -4.15542e-18 0.198407
3.39173 2.87925e-18 0.172329
3.49043 3.276e-18 0.150498
3.58916 -1.39093e-18 0.132094
3.68793 6.51383e-19 0.116479
3.78673 1.27121e-18 0.103151
3.88557 1.03242e-19 0.0917126
3.98445 9.68685e-20 0.081846
4.08336 -3.57205e-19 0.0732945
4.18232 1.2528e-18 0.0658501
4.28131 6.26183e-19 0.0593423
4.38035 -1.84546e-19 0.0536312
4.47943 -4.35384e-20 0.0486009
4.57855 8.32589e-19 0.0441549
4.67772 -2.07989e-19 0.0402126
4.77694 7.59566e-19 0.0367062
4.8762 4.62412e-20 0.0335783
4.97551 4.56492e-19 0.0307803
5.07487 6.35726e-20 0.028271
5.17427 6.89345e-20 0.0260148
5.27373 -1.7788e-19 0.0239815
5.37325 -1.85364e-19 0.0221449
5.47281 -4.77805e-20 0.0204822
5.57243 -7.61615e-20 0.0189741
5.67211 -1.35042e-19 0.0176033
5.77184 1.47521e-19 0.0163549
5.87163 1.73258e-19 0.0152161
5.97148 -8.13234e-20 0.0141753
6.07139 -7.8116e-20 0.0132226
6.17136 5.37207e-20 0.012349
6.2714 -1.35853e-19 0.0115467
6.37149 -2.50995e-20 0.0108089
6.47166 1.07051e-19 0.0101294
6.57188 -2.08212e-20 0.00950258
6.67218 -2.23128e-20 0.00892373
6.77254 4.69533e-20 0.00838843
6.87298 1.07564e-20 0.0078928
6.97348 2.85849e-20 0.00743333
7.07406 -2.96051e-20 0.00700689
7.17471 -5.34494e-20 0.00661065
7.27544 4.92291e-21 0.00624207
7.37624 -4.93661e-20 0.00589886
7.47712 -1.37104e-21 0.00557894
7.57807 -1.71745e-20 0.00528042
7.67911 -2.01306e-20 0.00500161
7.78023 5.19012e-20 0.00474096
7.88143 5.81949e-21 0.00449706
7.98271 -5.07476e-20 0.00426863
8.08408 1.03107e-20 0.0040545
8.18554 -1.46025e-20 0.00385362
8.28708 -4.97309e-21 0.003665
8.38872 -1.09132e-22 0.00348775
8.49044 -3.66821e-21 0.00332107
8.59226 7.89024e-21 0.00316419
8.69417 -1.08584e-20 0.00301644
8.79618 1.879e-20 0.00287719
8.89828 1.14776e-20 0.00274585
9.00048 -5.52564e-21 0.00262188
9.10278 -1.24413e-21 0.0025048
9.20518 6.05764e-22 0.00239415
9.30769 4.52863e-21 0.00228951
9.4103 -4.21913e-21 0.0021905
9.51301 -4.67201e-21 0.00209674
9.61583 1.11102e-20 0.00200792
9.71877 2.54476e-21 0.00192372
9.82181 1.69457e-20 0.00184386
9.92496 1.48863e-21 0.00176807
10.0282 -1.12375e-20 0.0016961
10.1316 4.54238e-22 0.00162772
10.2351 1.51241e-20 0.00156273
10.3387 2.82756e-21 0.00150092
10.4425 1.44514e-22 0.00144211
10.5463 6.97078e-21 0.00138612
10.6503 4.63326e-22 0.0013328
10.7545 5.54792e-21 0.00128198
10.8587 1.43692e-21 0.00123354
10.9631 5.04941e-21 0.00118734
11.0676 -3.21221e-21 0.00114326
11.1722 4.8993e-21 0.00110118
11.277 5.62084e-21 0.00106099
11.3819 -8.8576e-22 0.00102259
11.487 -3.98766e-21 0.000985896
11.5922 2.23563e-21 0.000950806
11.6975 3.27091e-21 0.000917241
11.803 -2.63249e-21 0.000885122
11.9086 -2.72333e-22 0.000854375
12.0144 3.40809e-21 0.000824929
12.1204 1.02341e-21 0.000796721
12.2265 -1.3271e-21 0.000769687
12.3327 -1.9004e-21 0.00074377
12.4391 -2.56636e-21 0.000718915
12.5457 1.03769e-21 0.00069507
12.6524 2.32715e-21 0.000672187
12.7593 3.03226e-21 0.000650218
12.8664 -2.01536e-21 0.000629122
12.9737 -5.10594e-22 0.000608857
13.0811 -2.64214e-22 0.000589383
13.1887 -2.91577e-21 0.000570665
13.2965 -1.39675e-21 0.000552667
13.4044 5.4624e-22 0.000535356
13.5126 2.33573e-22 0.000518702
13.6209 -7.1193e-22 0.000502674
13.7294 4.34371e-22 0.000487245
13.8382 5.87646e-22 0.000472387
13.9471 1.68702e-21 0.000458077
14.0562 2.44372e-21 0.00044429
14.1655 1.49746e-21 0.000431003
14.275 1.09558e-21 0.000418194
14.3848 -5.11001e-22 0.000405844
14.4947 -3.17565e-22 0.000393933
14.6049 1.84339e-22 0.000382441
14.7152 1.4784e-21 0.000371353
14.8258 1.56521e-21 0.00036065
14.9367 -7.16004e-23 0.000350317
15.0477 -1.6513e-22 0.000340339
15.159 -3.18266e-22 0.000330701
15.2705 -5.72001e-22 0.000321389
15.3823 -6.93913e-23 0.000312391
15.4943 3.8482e-22 0.000303693
15.6066 3.72879e-22 0.000295284
15.7191 -1.0561e-21 0.000287153
15.8319 -6.34276e-23 0.000279288
15.9449 -8.05845e-22 0.00027168
16.0582 -7.65247e-23 0.000264317
16.1717 1.94304e-22 0.000257192
16.2856 3.04484e-22 0.000250294
16.3997 -7.04094e-22 0.000243615
16.5141 4.10648e-23 0.000237147
16.6288 -8.47134e-22 0.000230881
16.7437 -4.43493e-22 0.000224811
16.859 -5.55655e-22 0.000218929
16.9746 -2.41306e-22 0.000213229
17.0905 -5.47032e-22 0.000207702
17.2067 -2.75176e-22 0.000202344
17.3232 2.43991e-22 0.000197148
17.4401 -3.29953e-22 0.000192108
17.5572 -5.28346e-22 0.000187218
17.6748 -3.71935e-22 0.000182474
17.7926 -2.83603e-23 0.00017787
17.9108 -2.44563e-22 0.000173401
18.0294 1.98767e-22 0.000169062
18.1483 -6.91707e-23 0.00016485
18.2676 -1.47763e-22 0.000160758
18.3873 -4.13916e-23 0.000156785
18.5074 -6.43466e-22 0.000152924
18.6278 2.83098e-22 0.000149173
18.7487 1.66364e-22 0.000145528
18.8699 2.0606e-22 0.000141984
18.9916 -3.90898e-22 0.00013854
19.1137 -8.48136e-23 0.000135191
19.2362 2.31474e-22 0.000131934
19.3592 -6.14971e-22 0.000128766
19.4826 -3.48374e-23 0.000125685
19.6065 -2.08308e-22 0.000122687
19.7309 2.1226e-22 0.00011977
19.8557 2.51593e-22 0.000116931
19.9811 -7.15777e-23 0.000114168
20.1069 1.74751e-22 0.000111477
20.2333 1.88811e-23 0.000108858
20.3602 -3.54306e-22 0.000106307
20.4876 -1.85542e-22 0.000103822
20.6156 -5.22301e-22 0.000101402
20.7441 -1.13804e-22 9.90442e-05
20.8732 -2.90507e-22 9.67465e-05
21.0029 -1.23227e-22 9.45073e-05
21.1332 -3.56233e-22 9.23247e-05
21.2642 -2.60566e-24 9.01969e-05
21.3958 -8.92793e-24 8.81223e-05
21.528 4.12898e-23 8.60992e-05
21.6609 1.39446e-22 8.41261e-05
21.7945 9.1739e-23 8.22014e-05
21.9288 3.15687e-23 8.03236e-05
22.0639 -2.20056e-22 7.84914e-05
22.1997 -1.32075e-23 7.67033e-05
22.3363 -5.92987e-23 7.49579e-05
22.4736 1.19649e-23 7.32541e-05
22.6118 -1.23684e-22 7.15905e-05
22.7509 2.77656e-22 6.9966e-05
22.8908 1.21083e-22 6.83794e-05
23.0316 7.65665e-23 6.68294e-05
23.1733 2.50319e-23 6.53151e-05
23.316 -3.37735e-23 6.38353e-05
23.4597 -2.01789e-22 6.23891e-05
23.6044 -1.94601e-22 6.09753e-05
23.7502 -1.15923e-23 5.9593e-05
23.8971 -1.75171e-22 5.82414e-05
24.0451 7.11586e-24 5.69193e-05
24.1944 3.44298e-23 5.5626e-05
24.3448 -7.12553e-23 5.43605e-05
24.4966 1.00759e-22 5.3122e-05
24.6496 -5.49027e-23 5.19097e-05
24.8041 -1.2316e-22 5.07227e-05
24.9601 1.05839e-23 4.95602e-05
25.1175 -6.0613e-23 4.84214e-05
25.2766 9.90303e-24 4.73056e-05
25.4373 6.00807e-23 4.6212e-05
25.5998 5.40943e-23 4.51398e-05
25.7641 1.33788e-23 4.40883e-05
25.9304 5.20682e-23 4.30567e-05
26.0988 -1.37351e-23 4.20444e-05
26.2693 -4.05598e-23 4.10505e-05
26.4421 -5.71832e-23 4.00744e-05
26.6174 7.63282e-23 3.91152e-05
26.7954 2.18878e-23 3.81723e-05
26.9761 3.68614e-23 3.72449e-05
27.1598 4.82673e-23 3.6332e-05
27.3468 5.73392e-23 3.5433e-05
27.5373 5.96274e-23 3.4547e-05
27.7317 2.02229e-23 3.36729e-05
27.9302 4.34714e-23 3.28099e-05
28.1333 7.6745e-24 3.19567e-05
28.3415 6.43838e-23 3.11122e-05
28.5554 1.60192e-23 3.0275e-05
28.7758 5.59407e-23 2.94434e-05
29.0035 1.64282e-23 2.86155e-05
29.2396 9.81062e-25 2.77888e-05
29.4858 -1.03794e-23 2.69604e-05
29.7441 -1.40171e-23 2.6126e-05
30.0173 2.11943e-23 2.52799e-05
30.3101 -4.70576e-23 2.44134e-05
30.6297 1.77354e-23 2.35116e-05
30.9905 1.06342e-23 2.25458e-05
31.4301 -3.08986e-23 2.14389e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1ClassicOneLoop/iFpTwoLoop.txt <==
-31.4301 -1.3475e-21 2.13956e-05
-30.9905 3.80047e-22 2.24989e-05
-30.6297 -1.33195e-21 2.34616e-05
-30.3101 -2.07035e-21 2.43604e-05
-30.0173 -1.80498e-21 2.5224e-05
-29.7441 6.9254e-22 2.60671e-05
-29.4858 2.78285e-21 2.68986e-05
-29.2396 4.95739e-21 2.7724e-05
-29.0035 3.53424e-21 2.85477e-05
-28.7758 1.00006e-21 2.93725e-05
-28.5554 -2.2413e-21 3.0201e-05
-28.3415 -1.05589e-21 3.1035e-05
-28.1333 3.24544e-22 3.18762e-05
-27.9302 3.72882e-21 3.2726e-05
-27.7317 4.85194e-21 3.35857e-05
-27.5373 4.24446e-21 3.44562e-05
-27.3468 2.21869e-21 3.53386e-05
-27.1598 2.58348e-22 3.62339e-05
-26.9761 -1.52617e-21 3.71429e-05
-26.7954 -1.27888e-21 3.80664e-05
-26.6174 2.36846e-22 3.90052e-05
-26.4421 3.19037e-21 3.99602e-05
-26.2693 3.90565e-21 4.0932e-05
-26.0988 3.35523e-21 4.19214e-05
-25.9304 -3.09259e-22 4.29291e-05
-25.7641 -2.59917e-21 4.39559e-05
-25.5998 -5.28152e-21 4.50026e-05
-25.4373 -6.45552e-21 4.60697e-05
-25.2766 -6.73977e-21 4.71581e-05
-25.1175 -5.11771e-21 4.82685e-05
-24.9601 -1.93286e-21 4.94017e-05
-24.8041 3.63957e-21 5.05585e-05
-24.6496 7.24215e-21 5.17396e-05
-24.4966 8.5905e-21 5.29457e-05
-24.3448 4.68934e-21 5.41779e-05
-24.1944 -2.88348e-22 5.54368e-05
-24.0451 -3.59829e-21 5.67233e-05
-23.8971 -5.24645e-21 5.80383e-05
-23.7502 -7.23261e-21 5.93827e-05
-23.6044 -5.92464e-21 6.07574e-05
-23.4597 -7.23624e-21 6.21634e-05
-23.316 -6.18133e-21 6.36016e-05
-23.1733 -5.83834e-21 6.5073e-05
-23.0316 -1.45777e-21 6.65787e-05
-22.8908 -4.2087e-22 6.81197e-05
-22.7509 -5.13907e-22 6.9697e-05
-22.6118 -1.78785e-21 7.1312e-05
-22.4736 -4.67677e-21 7.29655e-05
-22.3363 -6.76548e-21 7.46591e-05
-22.1997 -8.48342e-21 7.63936e-05
-22.0639 -1.0367e-20 7.81707e-05
-21.9288 -1.08617e-20 7.99914e-05
-21.7945 -1.48332e-20 8.18572e-05
-21.6609 -1.87037e-20 8.37695e-05
-21.528 -1.96821e-20 8.57298e-05
-21.3958 -1.70535e-20 8.77395e-05
-21.2642 -1.72406e-20 8.98003e-05
-21.1332 -1.1581e-20 9.19137e-05
-21.0029 -1.50115e-20 9.40814e-05
-20.8732 -1.17746e-20 9.63051e-05
-20.7441 -1.29253e-20 9.85867e-05
-20.6156 -1.07649e-20 0.000100928
-20.4876 -9.76598e-21 0.000103331
-20.3602 -8.03526e-21 0.000105797
-20.2333 -2.3692e-21 0.00010833
-20.1069 -1.36889e-21 0.000110929
-19.9811 -3.53057e-21 0.0001136
-19.8557 -3.45042e-21 0.000116342
-19.7309 -3.68423e-21 0.000119159
-19.6065 -3.41262e-21 0.000122053
-19.4826 -3.87767e-21 0.000125028
-19.3592 -1.10994e-21 0.000128084
-19.2362 1.51872e-21 0.000131226
-19.1137 -8.74164e-22 0.000134456
-18.9916 -9.85096e-22 0.000137777
-18.8699 -3.7975e-21 0.000141193
-18.7487 -1.01479e-21 0.000144706
-18.6278 8.132e-21 0.00014832
-18.5074 3.33313e-21 0.000152038
-18.3873 1.32544e-20 0.000155865
-18.2676 1.71005e-20 0.000159803
-18.1483 1.69754e-20 0.000163857
-18.0294 2.4465e-20 0.000168031
-17.9108 3.12158e-20 0.000172329
-17.7926 3.00624e-20 0.000176756
-17.6748 4.19477e-20 0.000181316
-17.5572 4.44011e-20 0.000186015
-17.4401 4.06437e-20 0.000190856
-17.3232 3.85723e-20 0.000195846
-17.2067 3.83318e-20 0.00020099
-17.0905 4.04934e-20 0.000206294
-16.9746 3.41197e-20 0.000211763
-16.859 2.52262e-20 0.000217404
-16.7437 2.86317e-20 0.000223223
-16.6288 2.48959e-20 0.000229228
-16.5141 1.34358e-20 0.000235425
-16.3997 2.09818e-20 0.000241822
-16.2856 2.09215e-20 0.000248426
-16.1717 2.37269e-20 0.000255246
-16.0582 3.42169e-20 0.000262289
-15.9449 4.36115e-20 0.000269566
-15.8319 3.856e-20 0.000277085
-15.7191 4.80633e-20 0.000284855
-15.6066 4.76229e-20 0.000292888
-15.4943 3.23081e-20 0.000301193
-15.3823 2.6923e-20 0.000309782
-15.2705 3.3715e-20 0.000318666
-15.159 5.54823e-21 0.000327858
-15.0477 -8.85645e-21 0.00033737
-14.9367 -9.47531e-21 0.000347216
-14.8258 -2.399e-20 0.000357411
-14.7152 -3.00441e-20 0.000367968
-14.6049 -4.55689e-20 0.000378903
-14.4947 -5.03605e-20 0.000390233
-14.3848 -3.04491e-20 0.000401976
-14.275 -2.26252e-20 0.000414147
-14.1655 -2.54292e-20 0.000426768
-14.0562 -5.69997e-20 0.000439857
-13.9471 -5.6463e-20 0.000453437
-13.8382 -7.77029e-20 0.000467527
-13.7294 -6.18574e-20 0.000482154
-13.6209 -7.29399e-20 0.000497339
-13.5126 -9.66756e-20 0.00051311
-13.4044 -1.03148e-19 0.000529492
-13.2965 -1.08186e-19 0.000546517
-13.1887 -1.00729e-19 0.000564212
-13.0811 -7.92083e-20 0.000582611
-12.9737 -2.24818e-20 0.000601747
-12.8664 2.07549e-20 0.000621655
-12.7593 7.6246e-20 0.000642373
-12.6524 9.17279e-20 0.000663941
-12.5457 1.03531e-19 0.000686401
-12.4391 1.42768e-19 0.000709798
-12.3327 1.28711e-19 0.000734177
-12.2265 1.16159e-19 0.000759591
-12.1204 1.56903e-19 0.00078609
-12.0144 1.3444e-19 0.000813732
-11.9086 1.79189e-19 0.000842576
-11.803 1.63348e-19 0.000872684
-11.6975 1.09187e-19 0.000904124
-11.5922 1.21902e-19 0.000936967
-11.487 1.19554e-19 0.000971288
-11.3819 1.37274e-19 0.00100717
-11.277 1.33424e-19 0.00104469
-11.1722 2.33889e-19 0.00108395
-11.0676 2.92732e-19 0.00112505
-10.9631 3.81986e-19 0.00116808
-10.8587 3.11374e-19 0.00121315
-10.7545 3.41888e-19 0.00126039
-10.6503 1.1806e-19 0.00130992
-10.5463 1.33859e-19 0.00136187
-10.4425 2.62388e-20 0.0014164
-10.3387 3.64643e-20 0.00147364
-10.2351 1.33393e-19 0.00153377
-10.1316 1.13279e-19 0.00159696
-10.0282 1.08499e-19 0.0016634
-9.92496 4.43697e-19 0.00173329
-9.82181 1.1853e-19 0.00180685
-9.71877 3.84706e-19 0.00188432
-9.61583 8.61178e-20 0.00196595
-9.51301 -7.70906e-20 0.002052
-9.4103 -9.9251e-20 0.00214277
-9.30769 -4.51594e-19 0.00223857
-9.20518 -5.88076e-19 0.00233974
-9.10278 -6.09861e-19 0.00244665
-9.00048 -1.16582e-18 0.00255968
-8.89828 -1.12337e-18 0.00267928
-8.79618 -1.46368e-18 0.00280589
-8.69417 -1.15672e-18 0.00294002
-8.59226 -1.61183e-18 0.00308222
-8.49044 -1.11465e-18 0.00323307
-8.38872 -7.8183e-19 0.00339321
-8.28708 2.24926e-19 0.00356335
-8.18554 4.9682e-19 0.00374423
-8.08408 1.11993e-18 0.0039367
-7.98271 1.13511e-18 0.00414164
-7.88143 1.03794e-18 0.00436005
-7.78023 9.76328e-19 0.00459301
-7.67911 9.27854e-19 0.0048417
-7.57807 6.93038e-19 0.00510742
-7.47712 3.4747e-19 0.00539159
-7.37624 -1.02371e-20 0.00569578
-7.27544 -8.33734e-19 0.00602171
-7.17471 -8.71654e-19 0.00637128
-7.07406 -5.1781e-19 0.00674661
-6.97348 -3.46955e-19 0.00714999
-6.87298 2.00991e-19 0.00758404
-6.77254 1.78646e-18 0.00805157
-6.67218 1.34623e-18 0.00855579
-6.57188 4.40274e-18 0.00910022
-6.47166 4.61112e-18 0.00968882
-6.37149 2.78459e-18 0.010326
-6.2714 1.91645e-18 0.0110167
-6.17136 1.54473e-19 0.0117665
-6.07139 4.06796e-18 0.0125816
-5.97148 1.88291e-18 0.013469
-5.87163 1.37337e-18 0.0144369
-5.77184 4.41817e-19 0.0154941
-5.67211 3.19393e-18 0.016651
-5.57243 9.89043e-18 0.0179192
-5.47281 5.52412e-18 0.0193123
-5.37325 1.27994e-17 0.0208456
-5.27373 2.38541e-17 0.0225369
-5.17427 1.1457e-17 0.0244067
-5.07487 7.16092e-18 0.026479
-4.97551 2.72432e-17 0.0287816
-4.8762 1.73184e-17 0.0313473
-4.77694 -3.83129e-18 0.0342147
-4.67772 -7.39356e-18 0.0374298
-4.57855 -1.43528e-17 0.0410475
-4.47943 -1.88858e-17 0.0451341
-4.38035 -7.07129e-17 0.0497699
-4.28131 2.58177e-17 0.0550535
-4.18232 -7.42684e-17 0.0611066
-4.08336 2.00442e-17 0.0680815
-3.98445 -2.66231e-18 0.0761692
-3.88557 1.97529e-17 0.0856134
-3.78673 -2.25315e-17 0.0967241
-3.68793 1.33706e-16 0.109899
-3.58916 2.29228e-18 0.125642
-3.49043 4.22946e-17 0.144585
-3.39173 1.90493e-16 0.167491
-3.29307 7.85952e-17 0.195236
-3.19443 3.41893e-17 0.228739
-3.09583 -1.19545e-16 0.268875
-2.99725 -1.698e-16 0.316413
-2.89871 -1.21679e-16 0.372122
-2.80019 -5.87418e-16 0.437098
-2.7017 -3.41694e-16 0.513256
-2.60323 1.24204e-15 0.603781
-2.50479 -2.78913e-16 0.713507
-2.40638 -1.92623e-15 0.849267
-2.30798 2.7622e-15 1.02048
-2.20961 -3.71694e-15 1.24005
-2.11126 1.23428e-14 1.52589
-2.01293 -1.89512e-14 1.90287
-1.91462 2.11101e-14 2.40568
-1.81632 -6.2748e-14 3.08192
-1.71804 5.6486e-14 3.99504
-1.61978 -1.43346e-13 5.22486
-1.52154 -9.53068e-14 6.86275
-1.42331 3.71563e-13 9.00021
-1.32509 3.89886e-13 11.7187
-1.22689 -6.93718e-13 15.104
-1.12869 4.41844e-13 19.313
-1.03051 -8.27195e-13 24.6916
-0.932337 -3.24586e-13 31.9183
-0.834173 -1.36856e-12 42.1611
-0.736016 -6.87146e-12 57.244
-0.637867 2.57711e-11 79.6795
-0.539723 -1.90469e-11 111.944
-0.441585 -7.95826e-12 153.818
-0.343451 4.86788e-12 198.355
-0.24532 -5.58374e-12 233.464
-0.147191 2.47218e-12 252.655
-0.0490634 3.47754e-12 259.504
0.0490634 1.83618e-11 259.504
0.147191 8.63305e-12 252.655
0.24532 -6.86949e-12 233.464
0.343451 5.89891e-12 198.355
0.441585 -6.87342e-12 153.818
0.539723 2.85223e-11 111.944
0.637867 -3.16215e-12 79.6795
0.736016 1.74553e-12 57.244
0.834173 -1.46512e-12 42.1611
0.932337 1.37512e-12 31.9183
1.03051 -8.58554e-13 24.6916
1.12869 4.66568e-13 19.313
1.22689 3.17245e-13 15.104
1.32509 4.80775e-14 11.7187
1.42331 -4.19891e-13 9.00021
1.52154 -2.25935e-14 6.86275
1.61978 3.30063e-14 5.22486
1.71804 -1.05756e-14 3.99504
1.81632 4.08062e-14 3.08192
1.91462 -5.39604e-15 2.40568
2.01293 1.68597e-14 1.90287
2.11126 3.79895e-15 1.52589
2.20961 -6.22136e-15 1.24005
2.30798 -9.01921e-16 1.02048
2.40638 1.84521e-15 0.849267
2.50479 4.0882e-15 0.713507
2.60323 -4.30736e-15 0.603781
2.7017 1.58059e-15 0.513256
2.80019 7.30984e-16 0.437098
2.89871 -7.87379e-16 0.372122
2.99725 4.9964e-16 0.316413
3.09583 1.45057e-16 0.268875
3.19443 -3.45605e-16 0.228739
3.29307 2.27858e-16 0.195236
3.39173 -1.59802e-16 0.167491
3.49043 3.94014e-17 0.144585
3.58916 -8.49099e-17 0.125642
3.68793 5.03989e-17 0.109899
3.78673 -8.01828e-17 0.0967241
3.88557 7.32799e-18 0.0856134
3.98445 -3.13321e-17 0.0761692
4.08336 4.26656e-17 0.0680815
4.18232 2.04064e-17 0.0611066
4.28131 4.88208e-17 0.0550535
4.38035 -1.12041e-17 0.0497699
4.47943 2.52409e-17 0.0451341
4.57855 3.62078e-18 0.0410475
4.67772 -1.48204e-17 0.0374298
4.77694 -5.98601e-18 0.0342147
4.8762 -1.11124e-17 0.0313473
4.97551 -2.09868e-17 0.0287816
5.07487 -1.65912e-17 0.026479
5.17427 -2.66053e-17 0.0244067
5.27373 -1.57492e-17 0.0225369
5.37325 -2.61596e-17 0.0208456
5.47281 -7.38273e-18 0.0193123
5.57243 -1.69676e-17 0.0179192
5.67211 -1.13361e-17 0.016651
5.77184 -1.08646e-17 0.0154941
5.87163 -5.97356e-18 0.0144369
5.97148 -5.09175e-18 0.013469
6.07139 -2.90412e-18 0.0125816
6.17136 -4.1295e-18 0.0117665
6.2714 -3.01393e-18 0.0110167
6.37149 -5.38476e-18 0.010326
6.47166 -1.80121e-18 0.00968882
6.57188 -6.43478e-18 0.00910022
6.67218 1.12509e-18 0.00855579
6.77254 -2.65085e-18 0.00805157
6.87298 -2.12461e-19 0.00758404
6.97348 -7.40743e-19 0.00714999
7.07406 1.83415e-18 0.00674661
7.17471 2.88601e-19 0.00637128
7.27544 -3.79376e-19 0.00602171
7.37624 2.61075e-19 0.00569578
7.47712 -5.42598e-19 0.00539159
7.57807 1.0692e-19 0.00510742
7.67911 2.40764e-19 0.0048417
7.78023 -4.05943e-20 0.00459301
7.88143 -8.6564e-19 0.00436005
7.98271 -4.31755e-19 0.00414164
8.08408 -4.90617e-20 0.0039367
8.18554 -1.92666e-19 0.00374423
8.28708 8.73189e-19 0.00356335
8.38872 1.06776e-18 0.00339321
8.49044 1.35289e-18 0.00323307
8.59226 1.55741e-18 0.00308222
8.69417 1.70516e-18 0.00294002
8.79618 1.37869e-18 0.00280589
8.89828 1.37078e-18 0.00267928
9.00048 1.20302e-18 0.00255968
9.10278 1.01411e-18 0.00244665
9.20518 8.01427e-19 0.00233974
9.30769 4.13849e-19 0.00223857
9.4103 5.869e-19 0.00214277
9.51301 3.62927e-19 0.002052
9.61583 2.9614e-19 0.00196595
9.71877 3.51602e-19 0.00188432
9.82181 -3.56726e-20 0.00180685
9.92496 8.45345e-21 0.00173329
10.0282 -3.138e-20 0.0016634
10.1316 1.09384e-19 0.00159696
10.2351 -9.71128e-21 0.00153377
10.3387 2.1025e-19 0.00147364
10.4425 -1.01278e-20 0.0014164
10.5463 -5.38516e-20 0.00136187
10.6503 -2.19846e-19 0.00130992
10.7545 -2.74649e-19 0.00126039
10.8587 -2.93186e-19 0.00121315
10.9631 -2.48888e-19 0.00116808
11.0676 -1.84101e-19 0.00112505
11.1722 1.71609e-20 0.00108395
11.277 -1.33644e-20 0.00104469
11.3819 2.99443e-20 0.00100717
11.487 -4.31652e-20 0.000971288
11.5922 -4.31787e-20 0.000936967
11.6975 -1.50748e-19 0.000904124
11.803 -8.89519e-20 0.000872684
11.9086 -1.48632e-19 0.000842576
12.0144 -2.42994e-20 0.000813732
12.1204 -1.37129e-19 0.00078609
12.2265 -1.30164e-19 0.000759591
12.3327 -1.31481e-19 0.000734177
12.4391 -1.10439e-19 0.000709798
12.5457 -1.149e-19 0.000686401
12.6524 -7.09272e-20 0.000663941
12.7593 -5.97014e-20 0.000642373
12.8664 4.30257e-20 0.000621655
12.9737 6.11041e-20 0.000601747
13.0811 8.74139e-20 0.000582611
13.1887 1.31561e-19 0.000564212
13.2965 1.13206e-19 0.000546517
13.4044 1.01925e-19 0.000529492
13.5126 6.74067e-20 0.00051311
13.6209 7.67431e-20 0.000497339
13.7294 5.76006e-20 0.000482154
13.8382 5.93178e-20 0.000467527
13.9471 5.97004e-20 0.000453437
14.0562 4.43484e-20 0.000439857
14.1655 3.39127e-20 0.000426768
14.275 2.87916e-20 0.000414147
14.3848 2.70792e-20 0.000401976
14.4947 3.96048e-20 0.000390233
14.6049 4.01881e-20 0.000378903
14.7152 3.26536e-20 0.000367968
14.8258 1.79152e-20 0.000357411
14.9367 7.7489e-21 0.000347216
15.0477 -1.34706e-21 0.00033737
15.159 -1.43963e-20 0.000327858
15.2705 -2.63059e-20 0.000318666
15.3823 -3.8994e-20 0.000309782
15.4943 -4.1095e-20 0.000301193
15.6066 -4.75563e-20 0.000292888
15.7191 -4.55848e-20 0.000284855
15.8319 -4.45855e-20 0.000277085
15.9449 -4.6178e-20 0.000269566
16.0582 -4.15466e-20 0.000262289
16.1717 -3.47238e-20 0.000255246
16.2856 -1.52127e-20 0.000248426
16.3997 -2.07764e-20 0.000241822
16.5141 -1.52619e-20 0.000235425
16.6288 -2.07944e-20 0.000229228
16.7437 -2.67715e-20 0.000223223
16.859 -2.71072e-20 0.000217404
16.9746 -2.84499e-20 0.000211763
17.0905 -3.34549e-20 0.000206294
17.2067 -4.00232e-20 0.00020099
17.3232 -3.7379e-20 0.000195846
17.4401 -3.88114e-20 0.000190856
17.5572 -4.059e-20 0.000186015
17.6748 -4.40914e-20 0.000181316
17.7926 -2.89685e-20 0.000176756
17.9108 -3.09054e-20 0.000172329
18.0294 -2.40567e-20 0.000168031
18.1483 -1.7796e-20 0.000163857
18.2676 -1.45123e-20 0.000159803
18.3873 -1.41885e-20 0.000155865
18.5074 -4.67864e-21 0.000152038
18.6278 -5.78524e-21 0.00014832
18.7487 -7.77953e-22 0.000144706
18.8699 -1.39661e-21 0.000141193
18.9916 1.07449e-21 0.000137777
19.1137 8.89142e-22 0.000134456
19.2362 4.53836e-22 0.000131226
19.3592 -1.574e-21 0.000128084
19.4826 1.41274e-21 0.000125028
19.6065 6.31702e-21 0.000122053
19.7309 3.15969e-21 0.000119159
19.8557 3.60138e-21 0.000116342
19.9811 2.52892e-21 0.0001136
20.1069 1.96452e-21 0.000110929
20.2333 4.54991e-21 0.00010833
20.3602 5.75323e-21 0.000105797
20.4876 6.34219e-21 0.000103331
20.6156 8.84281e-21 0.000100928
20.7441 1.15016e-20 9.85867e-05
20.8732 1.24852e-20 9.63051e-05
21.0029 1.17003e-20 9.40814e-05
21.1332 1.3591e-20 9.19137e-05
21.2642 1.7265e-20 8.98003e-05
21.3958 1.76573e-20 8.77395e-05
21.528 1.91033e-20 8.57298e-05
21.6609 1.70894e-20 8.37695e-05
21.7945 1.38392e-20 8.18572e-05
21.9288 1.18779e-20 7.99914e-05
22.0639 1.00002e-20 7.81707e-05
22.1997 6.98316e-21 7.63936e-05
22.3363 6.43839e-21 7.46591e-05
22.4736 4.76786e-21 7.29655e-05
22.6118 2.04151e-21 7.1312e-05
22.7509 3.34612e-22 6.9697e-05
22.8908 2.49711e-22 6.81197e-05
23.0316 2.16165e-21 6.65787e-05
23.1733 5.01947e-21 6.5073e-05
23.316 7.88837e-21 6.36016e-05
23.4597 6.8e-21 6.21634e-05
23.6044 7.53171e-21 6.07574e-05
23.7502 6.75645e-21 5.93827e-05
23.8971 5.53231e-21 5.80383e-05
24.0451 4.23708e-21 5.67233e-05
24.1944 -7.63564e-22 5.54368e-05
24.3448 -4.68912e-21 5.41779e-05
24.4966 -8.19983e-21 5.29457e-05
24.6496 -6.8778e-21 5.17396e-05
24.8041 -4.74509e-21 5.05585e-05
24.9601 1.49962e-21 4.94017e-05
25.1175 5.403e-21 4.82685e-05
25.2766 6.94402e-21 4.71581e-05
25.4373 6.49552e-21 4.60697e-05
25.5998 5.5073e-21 4.50026e-05
25.7641 2.70258e-21 4.39559e-05
25.9304 1.73e-22 4.29291e-05
26.0988 -3.26142e-21 4.19214e-05
26.2693 -3.99041e-21 4.0932e-05
26.4421 -2.76186e-21 3.99602e-05
26.6174 1.79762e-23 3.90052e-05
26.7954 1.52886e-21 3.80664e-05
26.9761 1.74719e-21 3.71429e-05
27.1598 1.11632e-22 3.62339e-05
27.3468 -2.0837e-21 3.53386e-05
27.5373 -4.63498e-21 3.44562e-05
27.7317 -4.53095e-21 3.35857e-05
27.9302 -3.55752e-21 3.2726e-05
28.1333 -4.75898e-22 3.18762e-05
28.3415 1.18119e-21 3.1035e-05
28.5554 1.8656e-21 3.0201e-05
28.7758 -7.7425e-22 2.93725e-05
29.0035 -3.4615e-21 2.85477e-05
29.2396 -4.78469e-21 2.7724e-05
29.4858 -2.73649e-21 2.68986e-05
29.7441 -5.32676e-22 2.60671e-05
30.0173 1.79315e-21 2.5224e-05
30.3101 2.13181e-21 2.43604e-05
30.6297 1.19554e-21 2.34616e-05
30.9905 -3.69378e-22 2.24989e-05
31.4301 1.29685e-21 2.13956e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1ClassicOneLoop/iFp_FRG.txt <==
-31.4301 -7.55001e-21 2.14227e-05
-30.9905 -7.23235e-21 2.25283e-05
-30.6297 -1.2273e-20 2.34929e-05
-30.3101 -1.29649e-21 2.43935e-05
-30.0173 -4.48906e-21 2.5259e-05
-29.7441 4.78741e-22 2.6104e-05
-29.4858 6.64797e-21 2.69372e-05
-29.2396 9.92721e-22 2.77646e-05
-29.0035 -1.10981e-20 2.85901e-05
-28.7758 -1.55903e-20 2.94169e-05
-28.5554 -2.02508e-20 3.02473e-05
-28.3415 -1.64662e-20 3.10833e-05
-28.1333 -7.65503e-21 3.19266e-05
-27.9302 5.80633e-21 3.27785e-05
-27.7317 8.4393e-21 3.36403e-05
-27.5373 1.21377e-20 3.4513e-05
-27.3468 2.05743e-20 3.53977e-05
-27.1598 2.55203e-20 3.62953e-05
-26.9761 1.2548e-20 3.72067e-05
-26.7954 -4.18244e-21 3.81327e-05
-26.6174 -1.74105e-20 3.9074e-05
-26.4421 -1.8589e-20 4.00316e-05
-26.2693 -1.63267e-20 4.10061e-05
-26.0988 -9.74618e-21 4.19983e-05
-25.9304 -4.08953e-21 4.30089e-05
-25.7641 8.48258e-21 4.40387e-05
-25.5998 1.78531e-20 4.50884e-05
-25.4373 2.11431e-20 4.61587e-05
-25.2766 1.51874e-20 4.72504e-05
-25.1175 1.81389e-20 4.83642e-05
-24.9601 2.25041e-20 4.95008e-05
-24.8041 2.40429e-20 5.06612e-05
-24.6496 8.3179e-21 5.1846e-05
-24.4966 -8.95734e-21 5.3056e-05
-24.3448 -2.36409e-20 5.42921e-05
-24.1944 -1.98987e-20 5.55551e-05
-24.0451 -1.00912e-20 5.68459e-05
-23.8971 4.56615e-22 5.81653e-05
-23.7502 -6.3521e-22 5.95143e-05
-23.6044 -1.08723e-21 6.08937e-05
-23.4597 -1.8992e-21 6.23046e-05
-23.316 6.06863e-21 6.37478e-05
-23.1733 6.373e-21 6.52244e-05
-23.0316 3.01609e-21 6.67355e-05
-22.8908 -3.59701e-21 6.82821e-05
-22.7509 1.5858e-21 6.98653e-05
-22.6118 6.83169e-21 7.14862e-05
-22.4736 5.26075e-21 7.31461e-05
-22.3363 -1.50931e-20 7.4846e-05
-22.1997 -3.78382e-20 7.65873e-05
-22.0639 -5.72268e-20 7.83713e-05
-21.9288 -5.8329e-20 8.01992e-05
-21.7945 -5.32825e-20 8.20725e-05
-21.6609 -4.42642e-20 8.39926e-05
-21.528 -4.74578e-20 8.59609e-05
-21.3958 -4.67346e-20 8.7979e-05
-21.2642 -4.84592e-20 9.00484e-05
-21.1332 -4.31267e-20 9.21708e-05
-21.0029 -3.77473e-20 9.43478e-05
-20.8732 -3.06269e-20 9.65812e-05
-20.7441 -2.7277e-20 9.88729e-05
-20.6156 -2.62271e-20 0.000101225
-20.4876 -3.09908e-20 0.000103638
-20.3602 -2.94816e-20 0.000106116
-20.2333 -4.09006e-20 0.00010866
-20.1069 -6.03277e-20 0.000111272
-19.9811 -1.01424e-19 0.000113955
-19.8557 -1.36302e-19 0.00011671
-19.7309 -1.60168e-19 0.000119541
-19.6065 -1.58666e-19 0.00012245
-19.4826 -1.5457e-19 0.000125439
-19.3592 -1.44124e-19 0.000128511
-19.2362 -1.41149e-19 0.000131669
-19.1137 -1.26142e-19 0.000134916
-18.9916 -1.10831e-19 0.000138254
-18.8699 -8.22523e-20 0.000141688
-18.7487 -6.74302e-20 0.00014522
-18.6278 -5.20456e-20 0.000148854
-18.5074 -4.23991e-20 0.000152592
-18.3873 -3.13042e-20 0.00015644
-18.2676 -2.78865e-20 0.000160401
-18.1483 -2.80132e-20 0.000164478
-18.0294 -5.29135e-20 0.000168676
-17.9108 -7.31898e-20 0.000173
-17.7926 -1.11136e-19 0.000177453
-17.6748 -1.47504e-19 0.000182041
-17.5572 -1.9125e-19 0.000186768
-17.4401 -2.12879e-19 0.000191639
-17.3232 -2.20294e-19 0.00019666
-17.2067 -2.01608e-19 0.000201837
-17.0905 -1.87154e-19 0.000207175
-16.9746 -1.56051e-19 0.00021268
-16.859 -1.34892e-19 0.000218358
-16.7437 -1.01252e-19 0.000224217
-16.6288 -8.01714e-20 0.000230263
-16.5141 -6.17292e-20 0.000236502
-16.3997 -5.12695e-20 0.000242944
-16.2856 -3.66133e-20 0.000249595
-16.1717 -1.45401e-20 0.000256463
-16.0582 1.13658e-20 0.000263558
-15.9449 1.15669e-20 0.000270889
-15.8319 1.71197e-20 0.000278464
-15.7191 -3.13626e-21 0.000286293
-15.6066 -1.20042e-20 0.000294387
-15.4943 -4.70096e-20 0.000302757
-15.3823 -7.60638e-20 0.000311414
-15.2705 -1.28478e-19 0.00032037
-15.159 -1.46925e-19 0.000329637
-15.0477 -1.72754e-19 0.000339228
-14.9367 -1.68576e-19 0.000349157
-14.8258 -1.53577e-19 0.000359438
-14.7152 -1.11376e-19 0.000370086
-14.6049 -8.16848e-20 0.000381118
-14.4947 -3.18887e-20 0.000392549
-14.3848 -2.54296e-20 0.000404397
-14.275 -3.09695e-20 0.00041668
-14.1655 -9.91375e-20 0.000429418
-14.0562 -1.53848e-19 0.000442632
-13.9471 -1.84139e-19 0.000456341
-13.8382 -1.66489e-19 0.000470569
-13.7294 -1.66913e-19 0.00048534
-13.6209 -1.45774e-19 0.000500678
-13.5126 -1.41984e-19 0.00051661
-13.4044 -6.40267e-20 0.000533163
-13.2965 -2.18656e-20 0.000550367
-13.1887 2.76601e-20 0.000568252
-13.0811 1.36914e-20 0.000586851
-12.9737 -3.21557e-21 0.000606198
-12.8664 -9.34676e-20 0.00062633
-12.7593 -1.36509e-19 0.000647285
-12.6524 -1.61781e-19 0.000669104
-12.5457 -1.09156e-19 0.000691829
-12.4391 -2.77225e-20 0.000715507
-12.3327 1.98729e-20 0.000740184
-12.2265 7.88892e-20 0.000765913
-12.1204 8.10244e-20 0.000792748
-12.0144 1.76858e-21 0.000820745
-11.9086 -1.5741e-19 0.000849966
-11.803 -3.69911e-19 0.000880475
-11.6975 -5.68202e-19 0.000912341
-11.5922 -7.03181e-19 0.000945636
-11.487 -8.31348e-19 0.000980439
-11.3819 -7.86101e-19 0.00101683
-11.277 -6.20602e-19 0.0010549
-11.1722 -3.94463e-19 0.00109475
-11.0676 -1.09455e-19 0.00113646
-10.9631 1.40725e-19 0.00118015
-10.8587 3.59892e-19 0.00122593
-10.7545 4.03195e-19 0.00127392
-10.6503 3.29967e-19 0.00132426
-10.5463 3.00658e-19 0.00137707
-10.4425 2.74983e-19 0.00143252
-10.3387 2.72552e-19 0.00149075
-10.2351 2.09051e-19 0.00155193
-10.1316 2.87557e-19 0.00161625
-10.0282 3.45668e-19 0.00168391
-9.92496 1.84419e-19 0.00175511
-9.82181 -6.9093e-20 0.00183007
-9.71877 -4.39516e-19 0.00190905
-9.61583 -9.24904e-19 0.00199229
-9.51301 -1.32534e-18 0.00208009
-9.4103 -1.655e-18 0.00217273
-9.30769 -1.70957e-18 0.00227056
-9.20518 -1.94618e-18 0.00237391
-9.10278 -1.72535e-18 0.00248318
-9.00048 -1.54198e-18 0.00259876
-8.89828 -7.73349e-19 0.00272111
-8.79618 -2.19597e-19 0.00285071
-8.69417 4.61487e-19 0.00298808
-8.59226 1.02597e-18 0.00313378
-8.49044 1.70359e-18 0.00328844
-8.38872 1.70188e-18 0.00345272
-8.28708 1.90075e-18 0.00362735
-8.18554 1.72886e-18 0.00381314
-8.08408 9.81861e-19 0.00401094
-7.98271 1.28388e-19 0.00422171
-7.88143 -2.43103e-19 0.00444648
-7.78023 -1.04274e-18 0.00468639
-7.67911 -2.70509e-18 0.00494269
-7.57807 -2.88546e-18 0.00521675
-7.47712 -4.70964e-18 0.00551007
-7.37624 -4.50124e-18 0.00582431
-7.27544 -6.26957e-18 0.0061613
-7.17471 -7.36488e-18 0.00652305
-7.07406 -6.62647e-18 0.00691181
-6.97348 -6.12711e-18 0.00733003
-6.87298 -4.89616e-18 0.00778047
-6.77254 -4.29436e-18 0.00826618
-6.67218 -3.02519e-18 0.00879056
-6.57188 -2.04616e-18 0.0093574
-6.47166 2.05225e-18 0.00997093
-6.37149 3.23149e-18 0.0106359
-6.2714 4.86751e-18 0.0113577
-6.17136 8.43223e-18 0.0121422
-6.07139 8.76129e-18 0.0129963
-5.97148 6.622e-18 0.0139276
-5.87163 5.8488e-18 0.0149447
-5.77184 2.82409e-18 0.0160576
-5.67211 -1.26146e-18 0.0172775
-5.57243 -4.90989e-18 0.0186172
-5.47281 -1.00772e-17 0.0200916
-5.37325 -1.59867e-17 0.0217177
-5.27373 -1.10434e-17 0.0235152
-5.17427 -2.66439e-17 0.0255072
-5.07487 -2.04553e-17 0.0277204
-4.97551 -1.98716e-17 0.0301864
-4.8762 -2.5574e-17 0.0329425
-4.77694 -3.15066e-17 0.0360329
-4.67772 -1.78123e-17 0.0395105
-4.57855 -3.22368e-17 0.0434392
-4.47943 -2.40307e-17 0.0478958
-4.38035 1.57059e-17 0.0529741
-4.28131 5.94508e-18 0.0587882
-4.18232 -4.15236e-19 0.0654769
-4.08336 -9.5083e-18 0.0732077
-3.98445 4.21971e-17 0.0821789
-3.88557 -1.95257e-17 0.0926174
-3.78673 1.03467e-16 0.104771
-3.68793 4.43044e-17 0.118898
-3.58916 3.56259e-17 0.135269
-3.49043 3.86243e-17 0.154201
-3.39173 -6.82007e-17 0.176121
-3.29307 2.36759e-16 0.20165
-3.19443 -1.65893e-16 0.231691
-3.09583 7.14278e-17 0.267483
-2.99725 3.29965e-16 0.310685
-2.89871 -7.76619e-16 0.363486
-2.80019 6.85009e-16 0.428793
-2.7017 -1.76807e-16 0.510528
-2.60323 9.43273e-16 0.614083
-2.50479 1.40751e-15 0.747016
-2.40638 -1.45156e-15 0.920126
-2.30798 9.37044e-16 1.14916
-2.20961 3.38279e-16 1.45751
-2.11126 1.96925e-15 1.88068
-2.01293 1.01241e-16 2.47355
-1.91462 4.24907e-15 3.32237
-1.81632 -2.83115e-14 4.56392
-1.71804 -1.09139e-13 6.41317
-1.61978 1.26982e-14 9.19152
-1.52154 2.63631e-13 13.3118
-1.42331 2.07995e-14 19.0894
-1.32509 1.83658e-14 26.1847
-1.22689 2.37543e-12 32.8588
-1.12869 -2.64995e-12 36.3365
-1.03051 2.87076e-14 35.1932
-0.932337 2.9096e-14 30.8248
-0.834173 9.87449e-13 25.6245
-0.736016 1.18626e-12 21.0396
-0.637867 -7.2035e-13 17.4748
-0.539723 -1.91689e-14 14.8509
-0.441585 -3.08972e-13 12.9707
-0.343451 1.3741e-14 11.6537
-0.24532 -1.43656e-14 10.7661
-0.147191 -3.49189e-15 10.2187
-0.0490634 9.75334e-14 9.9575
0.0490634 -3.89148e-15 9.9575
0.147191 -3.67198e-14 10.2187
0.24532 -1.29051e-14 10.7661
0.343451 -4.01503e-15 11.6537
0.441585 1.46519e-14 12.9707
0.539723 -1.15227e-14 14.8509
0.637867 -8.90764e-15 17.4748
0.736016 1.12173e-12 21.0396
0.834173 -8.62812e-14 25.6245
0.932337 -6.29912e-15 30.8248
1.03051 -9.85178e-14 35.1932
1.12869 2.65237e-12 36.3365
1.22689 -4.69456e-12 32.8588
1.32509 -8.46239e-15 26.1847
1.42331 -4.89792e-15 19.0894
1.52154 -2.62209e-14 13.3118
1.61978 -2.44736e-13 9.19152
1.71804 4.75496e-14 6.41317
1.81632 2.76152e-14 4.56392
1.91462 -6.03686e-15 3.32237
2.01293 7.18022e-16 2.47355
2.11126 -1.67286e-15 1.88068
2.20961 4.45355e-15 1.45751
2.30798 -9.21245e-16 1.14916
2.40638 -3.57579e-16 0.920126
2.50479 -1.67162e-15 0.747016
2.60323 -2.64861e-15 0.614083
2.7017 3.96403e-16 0.510528
2.80019 -4.23958e-16 0.428793
2.89871 6.56287e-16 0.363486
2.99725 -3.43508e-16 0.310685
3.09583 -9.69143e-17 0.267483
3.19443 7.44224e-17 0.231691
3.29307 -1.44352e-16 0.20165
3.39173 4.24211e-17 0.176121
3.49043 -7.72654e-17 0.154201
3.58916 -8.68158e-17 0.135269
3.68793 -1.19011e-16 0.118898
3.78673 -1.33842e-16 0.104771
3.88557 8.0268e-18 0.0926174
3.98445 -9.70443e-17 0.0821789
4.08336 -8.47155e-18 0.0732077
4.18232 1.26331e-17 0.0654769
4.28131 -6.49923e-18 0.0587882
4.38035 -3.93479e-18 0.0529741
4.47943 1.59192e-17 0.0478958
4.57855 3.72485e-17 0.0434392
4.67772 2.30921e-17 0.0395105
4.77694 2.21488e-17 0.0360329
4.8762 2.10144e-17 0.0329425
4.97551 1.4178e-17 0.0301864
5.07487 2.31618e-17 0.0277204
5.17427 1.92978e-17 0.0255072
5.27373 1.1888e-17 0.0235152
5.37325 1.43075e-17 0.0217177
5.47281 5.22213e-18 0.0200916
5.57243 7.74205e-18 0.0186172
5.67211 3.57515e-19 0.0172775
5.77184 -2.44575e-18 0.0160576
5.87163 -8.69356e-18 0.0149447
5.97148 -7.18219e-18 0.0139276
6.07139 -5.89661e-18 0.0129963
6.17136 -6.24467e-18 0.0121422
6.2714 -4.48881e-18 0.0113577
6.37149 -3.63515e-18 0.0106359
6.47166 6.56797e-19 0.00997093
6.57188 1.54415e-18 0.0093574
6.67218 4.67427e-18 0.00879056
6.77254 5.64334e-18 0.00826618
6.87298 6.59452e-18 0.00778047
6.97348 6.20492e-18 0.00733003
7.07406 6.95192e-18 0.00691181
7.17471 6.14439e-18 0.00652305
7.27544 6.29885e-18 0.0061613
7.37624 5.23123e-18 0.00582431
7.47712 5.44604e-18 0.00551007
7.57807 3.49708e-18 0.00521675
7.67911 3.13924e-18 0.00494269
7.78023 1.76585e-18 0.00468639
7.88143 3.16953e-19 0.00444648
7.98271 -3.13127e-19 0.00422171
8.08408 -1.32091e-18 0.00401094
8.18554 -1.788e-18 0.00381314
8.28708 -1.99329e-18 0.00362735
8.38872 -2.04346e-18 0.00345272
8.49044 -1.30013e-18 0.00328844
8.59226 -8.04481e-19 0.00313378
8.69417 -2.75644e-19 0.00298808
8.79618 3.46217e-19 0.00285071
8.89828 1.14701e-18 0.00272111
9.00048 1.77506e-18 0.00259876
9.10278 2.02272e-18 0.00248318
9.20518 2.10055e-18 0.00237391
9.30769 1.77065e-18 0.00227056
9.4103 1.68133e-18 0.00217273
9.51301 1.61477e-18 0.00208009
9.61583 1.14938e-18 0.00199229
9.71877 7.16959e-19 0.00190905
9.82181 1.26386e-19 0.00183007
9.92496 1.99817e-19 0.00175511
10.0282 -1.95403e-19 0.00168391
10.1316 -1.61274e-19 0.00161625
10.2351 -1.91024e-19 0.00155193
10.3387 -3.10333e-19 0.00149075
10.4425 -3.50953e-19 0.00143252
10.5463 -3.58654e-19 0.00137707
10.6503 -2.97111e-19 0.00132426
10.7545 -4.15374e-19 0.00127392
10.8587 -3.13115e-19 0.00122593
10.9631 -9.64257e-20 0.00118015
11.0676 1.9541e-19 0.00113646
11.1722 4.73784e-19 0.00109475
11.277 6.5141e-19 0.0010549
11.3819 7.86853e-19 0.00101683
11.487 8.69958e-19 0.000980439
11.5922 7.33556e-19 0.000945636
11.6975 5.81256e-19 0.000912341
11.803 3.72485e-19 0.000880475
11.9086 1.8875e-19 0.000849966
12.0144 3.42473e-20 0.000820745
12.1204 -2.53095e-20 0.000792748
12.2265 -4.39613e-20 0.000765913
12.3327 -1.47734e-20 0.000740184
12.4391 1.06153e-20 0.000715507
12.5457 8.07561e-20 0.000691829
12.6524 1.19314e-19 0.000669104
12.7593 1.30498e-19 0.000647285
12.8664 1.02197e-19 0.00062633
12.9737 1.15955e-20 0.000606198
13.0811 2.95735e-22 0.000586851
13.1887 1.31534e-20 0.000568252
13.2965 5.14045e-20 0.000550367
13.4044 1.14219e-19 0.000533163
13.5126 1.81247e-19 0.00051661
13.6209 1.78257e-19 0.000500678
13.7294 2.01736e-19 0.00048534
13.8382 1.79353e-19 0.000470569
13.9471 1.82758e-19 0.000456341
14.0562 1.50698e-19 0.000442632
14.1655 9.59577e-20 0.000429418
14.275 2.39434e-20 0.00041668
14.3848 2.39888e-20 0.000404397
14.4947 1.51353e-20 0.000392549
14.6049 7.99882e-20 0.000381118
14.7152 1.0929e-19 0.000370086
14.8258 1.4559e-19 0.000359438
14.9367 1.53543e-19 0.000349157
15.0477 1.67191e-19 0.000339228
15.159 1.5148e-19 0.000329637
15.2705 1.23438e-19 0.00032037
15.3823 7.47744e-20 0.000311414
15.4943 4.86948e-20 0.000302757
15.6066 1.62802e-20 0.000294387
15.7191 3.63368e-21 0.000286293
15.8319 -5.36878e-21 0.000278464
15.9449 -4.30632e-21 0.000270889
16.0582 -3.08929e-21 0.000263558
16.1717 2.0045e-20 0.000256463
16.2856 4.18023e-20 0.000249595
16.3997 6.21115e-20 0.000242944
16.5141 6.24618e-20 0.000236502
16.6288 7.92883e-20 0.000230263
16.7437 1.00676e-19 0.000224217
16.859 1.29953e-19 0.000218358
16.9746 1.58002e-19 0.00021268
17.0905 1.82077e-19 0.000207175
17.2067 2.0129e-19 0.000201837
17.3232 2.19705e-19 0.00019666
17.4401 2.13057e-19 0.000191639
17.5572 1.88661e-19 0.000186768
17.6748 1.48727e-19 0.000182041
17.7926 1.10223e-19 0.000177453
17.9108 7.28204e-20 0.000173
18.0294 5.41441e-20 0.000168676
18.1483 3.25096e-20 0.000164478
18.2676 3.41046e-20 0.000160401
18.3873 3.73505e-20 0.00015644
18.5074 4.74817e-20 0.000152592
18.6278 5.89697e-20 0.000148854
18.7487 7.05869e-20 0.00014522
18.8699 8.45239e-20 0.000141688
18.9916 1.1226e-19 0.000138254
19.1137 1.27179e-19 0.000134916
19.2362 1.40653e-19 0.000131669
19.3592 1.42518e-19 0.000128511
19.4826 1.54845e-19 0.000125439
19.6065 1.58116e-19 0.00012245
19.7309 1.60715e-19 0.000119541
19.8557 1.38492e-19 0.00011671
19.9811 1.02781e-19 0.000113955
20.1069 6.01654e-20 0.000111272
20.2333 4.29578e-20 0.00010866
20.3602 3.23413e-20 0.000106116
20.4876 3.09532e-20 0.000103638
20.6156 2.96914e-20 0.000101225
20.7441 3.03038e-20 9.88729e-05
20.8732 3.14495e-20 9.65812e-05
21.0029 4.1156e-20 9.43478e-05
21.1332 4.26896e-20 9.21708e-05
21.2642 4.79387e-20 9.00484e-05
21.3958 4.63829e-20 8.7979e-05
21.528 4.4969e-20 8.59609e-05
21.6609 4.22121e-20 8.39926e-05
21.7945 5.17777e-20 8.20725e-05
21.9288 5.80347e-20 8.01992e-05
22.0639 5.73161e-20 7.83713e-05
22.1997 3.83079e-20 7.65873e-05
22.3363 1.54428e-20 7.4846e-05
22.4736 -5.26992e-21 7.31461e-05
22.6118 -7.70222e-21 7.14862e-05
22.7509 -1.61039e-21 6.98653e-05
22.8908 3.56589e-21 6.82821e-05
23.0316 -3.25547e-21 6.67355e-05
23.1733 -6.7651e-21 6.52244e-05
23.316 -6.56437e-21 6.37478e-05
23.4597 1.59028e-21 6.23046e-05
23.6044 1.93293e-21 6.08937e-05
23.7502 -1.56485e-22 5.95143e-05
23.8971 -7.04522e-22 5.81653e-05
24.0451 9.79862e-21 5.68459e-05
24.1944 1.9969e-20 5.55551e-05
24.3448 2.37386e-20 5.42921e-05
24.4966 9.8047e-21 5.3056e-05
24.6496 -7.93681e-21 5.1846e-05
24.8041 -2.43499e-20 5.06612e-05
24.9601 -2.26475e-20 4.95008e-05
25.1175 -1.81326e-20 4.83642e-05
25.2766 -1.50634e-20 4.72504e-05
25.4373 -2.15709e-20 4.61587e-05
25.5998 -1.80804e-20 4.50884e-05
25.7641 -8.65383e-21 4.40387e-05
25.9304 3.80205e-21 4.30089e-05
26.0988 9.66772e-21 4.19983e-05
26.2693 1.62336e-20 4.10061e-05
26.4421 1.84332e-20 4.00316e-05
26.6174 1.75768e-20 3.9074e-05
26.7954 4.44949e-21 3.81327e-05
26.9761 -1.28531e-20 3.72067e-05
27.1598 -2.53998e-20 3.62953e-05
27.3468 -2.06541e-20 3.53977e-05
27.5373 -1.2384e-20 3.4513e-05
27.7317 -8.69651e-21 3.36403e-05
27.9302 -5.96121e-21 3.27785e-05
28.1333 7.63085e-21 3.19266e-05
28.3415 1.63537e-20 3.10833e-05
28.5554 2.02839e-20 3.02473e-05
28.7758 1.55577e-20 2.94169e-05
29.0035 1.10739e-20 2.85901e-05
29.2396 -9.56951e-22 2.77646e-05
29.4858 -6.62836e-21 2.69372e-05
29.7441 -4.7498e-22 2.6104e-05
30.0173 4.55912e-21 2.5259e-05
30.3101 1.46271e-21 2.43935e-05
30.6297 1.23644e-20 2.34929e-05
30.9905 7.1943e-21 2.25283e-05
31.4301 7.59389e-21 2.14227e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1ClassicOneLoop/iFp_OneLoopFRG.txt <==
-31.4301 2.81427e-24 2.14384e-05
-30.9905 7.2661e-23 2.25452e-05
-30.6297 -2.32082e-23 2.3511e-05
-30.3101 4.41315e-24 2.44127e-05
-30.0173 -4.65817e-23 2.52793e-05
-29.7441 3.84234e-23 2.61253e-05
-29.4858 -6.62318e-23 2.69596e-05
-29.2396 2.27183e-23 2.7788e-05
-29.0035 4.11964e-24 2.86147e-05
-28.7758 5.19383e-24 2.94425e-05
-28.5554 -5.16834e-23 3.02741e-05
-28.3415 8.23574e-24 3.11113e-05
-28.1333 -3.15039e-23 3.19557e-05
-27.9302 4.5668e-23 3.28089e-05
-27.7317 -1.5852e-23 3.36719e-05
-27.5373 1.656e-23 3.45459e-05
-27.3468 1.79398e-23 3.54319e-05
-27.1598 -8.39345e-23 3.63309e-05
-26.9761 -5.48293e-24 3.72436e-05
-26.7954 4.22077e-23 3.8171e-05
-26.6174 3.41343e-23 3.91139e-05
-26.4421 1.87669e-23 4.0073e-05
-26.2693 3.67632e-23 4.10491e-05
-26.0988 8.33007e-23 4.20429e-05
-25.9304 -3.33313e-24 4.30552e-05
-25.7641 -5.07042e-23 4.40867e-05
-25.5998 -4.28753e-23 4.51381e-05
-25.4373 8.08361e-23 4.62102e-05
-25.2766 -1.34374e-23 4.73038e-05
-25.1175 -8.67576e-23 4.84195e-05
-24.9601 5.22424e-23 4.95582e-05
-24.8041 -6.60671e-23 5.07207e-05
-24.6496 2.2808e-22 5.19076e-05
-24.4966 -1.49326e-23 5.31199e-05
-24.3448 9.68059e-23 5.43583e-05
-24.1944 -1.02845e-23 5.56237e-05
-24.0451 1.7097e-22 5.69169e-05
-23.8971 -5.21313e-23 5.82389e-05
-23.7502 2.5917e-23 5.95905e-05
-23.6044 7.2206e-23 6.09726e-05
-23.4597 -1.9713e-22 6.23863e-05
-23.316 -1.91573e-22 6.38325e-05
-23.1733 -1.67553e-23 6.53121e-05
-23.0316 -1.91691e-22 6.68264e-05
-22.8908 -8.56075e-23 6.83762e-05
-22.7509 -3.13666e-23 6.99627e-05
-22.6118 -2.05299e-22 7.15871e-05
-22.4736 -1.3335e-22 7.32506e-05
-22.3363 -2.5002e-22 7.49543e-05
-22.1997 -3.68716e-23 7.66995e-05
-22.0639 -2.92847e-22 7.84875e-05
-21.9288 3.8548e-23 8.03196e-05
-21.7945 2.37243e-22 8.21972e-05
-21.6609 2.00091e-22 8.41217e-05
-21.528 1.79028e-23 8.60947e-05
-21.3958 1.45557e-22 8.81176e-05
-21.2642 -3.22793e-23 9.0192e-05
-21.1332 -1.53305e-22 9.23196e-05
-21.0029 8.24836e-23 9.45021e-05
-20.8732 2.11921e-22 9.67411e-05
-20.7441 -3.03796e-22 9.90386e-05
-20.6156 4.66161e-22 0.000101396
-20.4876 -2.1938e-22 0.000103816
-20.3602 1.19421e-22 0.000106301
-20.2333 -1.21058e-22 0.000108851
-20.1069 1.82674e-22 0.000111471
-19.9811 4.42956e-22 0.000114161
-19.8557 1.65537e-22 0.000116924
-19.7309 4.65745e-22 0.000119763
-19.6065 4.73165e-22 0.000122679
-19.4826 -5.95795e-23 0.000125677
-19.3592 1.03352e-22 0.000128758
-19.2362 -2.26979e-22 0.000131925
-19.1137 2.41609e-22 0.000135182
-18.9916 2.12074e-23 0.00013853
-18.8699 -2.21949e-23 0.000141975
-18.7487 2.18884e-22 0.000145517
-18.6278 2.85914e-22 0.000149162
-18.5074 1.51867e-22 0.000152913
-18.3873 7.02346e-23 0.000156773
-18.2676 7.0019e-22 0.000160747
-18.1483 4.95344e-23 0.000164838
-18.0294 -2.65466e-23 0.00016905
-17.9108 2.66852e-22 0.000173388
-17.7926 -5.76045e-22 0.000177856
-17.6748 -3.55403e-22 0.00018246
-17.5572 -4.7266e-22 0.000187204
-17.4401 -2.42655e-22 0.000192092
-17.3232 3.39919e-22 0.000197132
-17.2067 1.25559e-22 0.000202327
-17.0905 2.33497e-24 0.000207685
-16.9746 1.89291e-22 0.000213211
-16.859 -1.86281e-22 0.000218911
-16.7437 4.99137e-22 0.000224792
-16.6288 7.01149e-22 0.000230861
-16.5141 5.95683e-22 0.000237125
-16.3997 1.14347e-23 0.000243593
-16.2856 -1.76741e-21 0.000250271
-16.1717 -9.92892e-22 0.000257168
-16.0582 7.21198e-22 0.000264292
-15.9449 9.24377e-22 0.000271654
-15.8319 3.24808e-22 0.000279261
-15.7191 -7.61941e-22 0.000287125
-15.6066 8.82365e-22 0.000295255
-15.4943 5.72489e-23 0.000303662
-15.3823 3.28173e-22 0.000312359
-15.2705 2.8666e-22 0.000321355
-15.159 -9.27854e-22 0.000330666
-15.0477 4.85152e-23 0.000340302
-14.9367 -3.21933e-23 0.000350279
-14.8258 1.23545e-22 0.00036061
-14.7152 5.08421e-22 0.000371311
-14.6049 -5.33419e-22 0.000382398
-14.4947 -4.06588e-22 0.000393887
-14.3848 4.49378e-22 0.000405796
-14.275 -8.26364e-22 0.000418144
-14.1655 6.1443e-24 0.00043095
-14.0562 -3.20082e-22 0.000444235
-13.9471 2.54324e-21 0.00045802
-13.8382 -2.77993e-22 0.000472327
-13.7294 1.20813e-21 0.000487181
-13.6209 1.10526e-21 0.000502608
-13.5126 8.7083e-24 0.000518632
-13.4044 1.27305e-21 0.000535283
-13.2965 1.01795e-21 0.00055259
-13.1887 -1.59492e-21 0.000570585
-13.0811 1.83429e-21 0.000589299
-12.9737 -9.09565e-23 0.000608768
-12.8664 -1.2069e-21 0.000629029
-12.7593 9.1278e-22 0.000650121
-12.6524 -2.0989e-21 0.000672084
-12.5457 1.87854e-21 0.000694962
-12.4391 4.48173e-21 0.000718801
-12.3327 1.82357e-21 0.00074365
-12.2265 1.66411e-21 0.000769561
-12.1204 1.17886e-21 0.000796588
-12.0144 1.58743e-22 0.000824789
-11.9086 1.50554e-21 0.000854227
-11.803 -4.14032e-21 0.000884967
-11.6975 -1.52746e-21 0.000917077
-11.5922 -5.00034e-21 0.000950633
-11.487 -6.55341e-21 0.000985713
-11.3819 2.93818e-21 0.0010224
-11.277 -1.8565e-21 0.00106078
-11.1722 5.04043e-21 0.00110096
-11.0676 -1.83314e-21 0.00114303
-10.9631 5.10336e-21 0.0011871
-10.8587 -4.56999e-21 0.00123329
-10.7545 5.67118e-21 0.00128171
-10.6503 6.34226e-21 0.00133251
-10.5463 4.30841e-21 0.00138581
-10.4425 9.1626e-21 0.00144178
-10.3387 -1.20839e-20 0.00150058
-10.2351 -8.01388e-21 0.00156236
-10.1316 4.04364e-21 0.00162733
-10.0282 3.09279e-21 0.00169568
-9.92496 -3.35105e-21 0.00176762
-9.82181 -1.5156e-20 0.00184339
-9.71877 7.00176e-21 0.00192322
-9.61583 -1.60706e-20 0.00200739
-9.51301 1.4596e-20 0.00209617
-9.4103 -7.05332e-22 0.00218989
-9.30769 5.25923e-21 0.00228886
-9.20518 5.06977e-21 0.00239345
-9.10278 -2.85921e-21 0.00250405
-9.00048 6.27406e-21 0.00262108
-8.89828 2.22115e-20 0.00274499
-8.79618 -2.39551e-21 0.00287627
-8.69417 -8.7772e-21 0.00301546
-8.59226 -3.36465e-21 0.00316313
-8.49044 1.20288e-20 0.00331993
-8.38872 9.62871e-21 0.00348652
-8.28708 -1.86201e-20 0.00366367
-8.18554 -7.2987e-21 0.00385219
-8.08408 9.22708e-22 0.00405296
-7.98271 3.17422e-20 0.00426696
-7.88143 -4.73523e-21 0.00449526
-7.78023 -4.76599e-20 0.00473901
-7.67911 -1.73128e-20 0.0049995
-7.57807 -2.38908e-20 0.00527813
-7.47712 3.16834e-20 0.00557644
-7.37624 -6.65022e-20 0.00589615
-7.27544 -4.34803e-20 0.00623912
-7.17471 2.80219e-20 0.00660743
-7.07406 -6.44545e-21 0.00700338
-6.97348 -1.2596e-20 0.00742949
-6.87298 3.86545e-20 0.0078886
-6.77254 6.4455e-20 0.00838383
-6.67218 -4.87365e-20 0.00891868
-6.57188 9.77784e-20 0.00949704
-6.47166 1.42607e-19 0.0101232
-6.37149 1.78111e-19 0.0108022
-6.2714 3.57388e-20 0.0115393
-6.17136 -1.88724e-21 0.0123408
-6.07139 -4.94035e-20 0.0132135
-5.97148 4.94581e-20 0.0141652
-5.87163 8.88678e-20 0.0152049
-5.77184 1.76892e-19 0.0163424
-5.67211 -2.37724e-19 0.0175893
-5.57243 2.03368e-19 0.0189584
-5.47281 -1.4055e-19 0.0204647
-5.37325 6.99906e-20 0.0221251
-5.27373 1.07925e-19 0.0239593
-5.17427 2.03526e-19 0.0259897
-5.07487 1.14996e-19 0.0282425
-4.97551 2.90885e-19 0.030748
-4.8762 -2.90802e-21 0.0335414
-4.77694 2.45813e-19 0.0366641
-4.67772 7.158e-19 0.0401644
-4.57855 8.60589e-20 0.0440995
-4.47943 4.61287e-19 0.0485369
-4.38035 -2.60512e-19 0.053557
-4.28131 -2.92995e-19 0.059256
-4.18232 -6.65081e-19 0.0657492
-4.08336 1.05165e-18 0.0731761
-3.98445 -1.19586e-18 0.0817063
-3.88557 1.84685e-18 0.091547
-3.78673 -8.44591e-19 0.102953
-3.68793 1.32768e-18 0.116242
-3.58916 6.51694e-19 0.131809
-3.49043 -9.43791e-19 0.150151
-3.39173 -3.36444e-19 0.171905
-3.29307 -2.09843e-18 0.197884
-3.19443 5.08612e-19 0.229145
-3.09583 3.94462e-18 0.267079
-2.99725 -3.73408e-18 0.313535
-2.89871 -1.30381e-17 0.371008
-2.80019 -2.2794e-18 0.442921
-2.7017 4.20434e-18 0.534048
-2.60323 -2.12788e-18 0.651181
-2.50479 -2.06149e-17 0.804196
-2.40638 -3.75374e-17 1.0078
-2.30798 -3.73727e-17 1.28451
-2.20961 2.54746e-17 1.66989
-2.11126 -4.25478e-17 2.22197
-2.01293 1.07277e-16 3.03911
-1.91462 2.60026e-17 4.29403
-1.81632 2.98661e-16 6.29863
-1.71804 -2.00868e-16 9.61209
-1.61978 -5.0525e-16 15.1106
-1.52154 4.23059e-16 23.3545
-1.42331 -3.28014e-18 31.5253
-1.32509 -1.67656e-15 32.4759
-1.22689 -1.15446e-15 26.2607
-1.12869 -3.57425e-16 19.316
-1.03051 -2.97915e-16 14.2466
-0.932337 -1.23702e-16 10.8919
-0.834173 -1.59722e-16 8.67782
-0.736016 7.71785e-17 7.18326
-0.637867 -4.29898e-17 6.14904
-0.539723 -9.99877e-17 5.41991
-0.441585 2.54233e-17 4.90167
-0.343451 -3.5682e-17 4.53613
-0.24532 -9.63206e-17 4.28689
-0.147191 9.09645e-18 4.13145
-0.0490634 -1.90825e-18 4.05674
0.0490634 -9.71255e-18 4.05674
0.147191 -1.39228e-17 4.13145
0.24532 4.14144e-17 4.28689
0.343451 4.93541e-18 4.53613
0.441585 3.80822e-17 4.90167
0.539723 2.60509e-17 5.41991
0.637867 -3.74077e-16 6.14904
0.736016 1.92147e-16 7.18326
0.834173 -3.43828e-16 8.67782
0.932337 -1.8202e-17 10.8919
1.03051 -2.75974e-16 14.2466
1.12869 -1.03921e-15 19.316
1.22689 1.21292e-15 26.2607
1.32509 8.42984e-17 32.4759
1.42331 -4.3314e-18 31.5253
1.52154 -2.04034e-16 23.3545
1.61978 9.32031e-16 15.1106
1.71804 -1.56724e-16 9.61209
1.81632 -1.89789e-16 6.29863
1.91462 1.99395e-16 4.29403
2.01293 6.92937e-17 3.03911
2.11126 -3.89724e-17 2.22197
2.20961 2.86242e-17 1.66989
2.30798 -6.5784e-18 1.28451
2.40638 2.13789e-17 1.0078
2.50479 -1.70798e-18 0.804196
2.60323 1.36929e-18 0.651181
2.7017 -1.40868e-17 0.534048
2.80019 -7.7522e-19 0.442921
2.89871 -1.67652e-18 0.371008
2.99725 -2.40252e-18 0.313535
3.09583 -1.34414e-18 0.267079
3.19443 3.33246e-19 0.229145
3.29307 2.71768e-18 0.197884
3.39173 1.04689e-18 0.171905
3.49043 5.52071e-19 0.150151
3.58916 -1.32373e-18 0.131809
3.68793 -1.86139e-18 0.116242
3.78673 2.51335e-19 0.102953
3.88557 5.10677e-19 0.091547
3.98445 6.88756e-19 0.0817063
4.08336 5.52924e-19 0.0731761
4.18232 -4.83018e-19 0.0657492
4.28131 5.56081e-19 0.059256
4.38035 2.27467e-19 0.053557
4.47943 2.0514e-19 0.0485369
4.57855 1.82037e-20 0.0440995
4.67772 3.39047e-19 0.0401644
4.77694 6.24724e-20 0.0366641
4.8762 3.24142e-19 0.0335414
4.97551 2.29373e-19 0.030748
5.07487 -1.0717e-19 0.0282425
5.17427 1.13317e-20 0.0259897
5.27373 2.7275e-19 0.0239593
5.37325 -3.11385e-19 0.0221251
5.47281 6.79969e-20 0.0204647
5.57243 3.83338e-20 0.0189584
5.67211 -1.26665e-19 0.0175893
5.77184 -1.34813e-19 0.0163424
5.87163 1.42036e-20 0.0152049
5.97148 1.76067e-19 0.0141652
6.07139 8.55006e-20 0.0132135
6.17136 1.24046e-20 0.0123408
6.2714 5.14071e-20 0.0115393
6.37149 8.92425e-20 0.0108022
6.47166 7.71359e-20 0.0101232
6.57188 -3.02658e-21 0.00949704
6.67218 1.16913e-19 0.00891868
6.77254 1.01362e-19 0.00838383
6.87298 2.88537e-20 0.0078886
6.97348 6.07821e-20 0.00742949
7.07406 4.20071e-20 0.00700338
7.17471 7.17511e-20 0.00660743
7.27544 -2.67577e-20 0.00623912
7.37624 2.16551e-21 0.00589615
7.47712 2.73544e-20 0.00557644
7.57807 -1.50449e-20 0.00527813
7.67911 -4.0474e-20 0.0049995
7.78023 -1.55107e-21 0.00473901
7.88143 1.19939e-20 0.00449526
7.98271 -2.544e-20 0.00426696
8.08408 -4.72829e-20 0.00405296
8.18554 -3.85411e-20 0.00385219
8.28708 -2.43226e-20 0.00366367
8.38872 -1.85239e-20 0.00348652
8.49044 -2.07744e-20 0.00331993
8.59226 6.25879e-22 0.00316313
8.69417 1.15368e-20 0.00301546
8.79618 -4.07773e-21 0.00287627
8.89828 -6.74303e-21 0.00274499
9.00048 1.78826e-22 0.00262108
9.10278 -1.56167e-20 0.00250405
9.20518 -5.14029e-21 0.00239345
9.30769 2.77595e-21 0.00228886
9.4103 -2.15531e-21 0.00218989
9.51301 -4.17755e-21 0.00209617
9.61583 -8.93623e-21 0.00200739
9.71877 7.60281e-21 0.00192322
9.82181 8.30079e-22 0.00184339
9.92496 -3.03262e-21 0.00176762
10.0282 -4.30845e-21 0.00169568
10.1316 -5.06676e-21 0.00162733
10.2351 -4.6847e-21 0.00156236
10.3387 1.22712e-22 0.00150058
10.4425 6.97809e-21 0.00144178
10.5463 -5.1177e-21 0.00138581
10.6503 4.54403e-21 0.00133251
10.7545 -1.95481e-21 0.00128171
10.8587 2.61168e-21 0.00123329
10.9631 -7.68082e-23 0.0011871
11.0676 -1.5846e-21 0.00114303
11.1722 -6.10034e-21 0.00110096
11.277 -4.16379e-21 0.00106078
11.3819 1.68252e-21 0.0010224
11.487 2.80187e-21 0.000985713
11.5922 4.76383e-22 0.000950633
11.6975 -3.35622e-21 0.000917077
11.803 -2.15271e-21 0.000884967
11.9086 -1.03959e-21 0.000854227
12.0144 -3.83743e-21 0.000824789
12.1204 4.74445e-21 0.000796588
12.2265 5.13425e-21 0.000769561
12.3327 -1.81565e-21 0.00074365
12.4391 -3.75575e-23 0.000718801
12.5457 4.81203e-21 0.000694962
12.6524 -2.35735e-21 0.000672084
12.7593 -1.06146e-21 0.000650121
12.8664 1.94255e-21 0.000629029
12.9737 -4.20123e-21 0.000608768
13.0811 1.03254e-21 0.000589299
13.1887 -2.0165e-21 0.000570585
13.2965 8.41948e-22 0.00055259
13.4044 -2.17376e-22 0.000535283
13.5126 1.65109e-21 0.000518632
13.6209 -6.66672e-22 0.000502608
13.7294 -1.66996e-21 0.000487181
13.8382 -5.58216e-22 0.000472327
13.9471 -7.56608e-22 0.00045802
14.0562 -1.20775e-21 0.000444235
14.1655 1.62599e-21 0.00043095
14.275 -1.80334e-22 0.000418144
14.3848 -3.20063e-22 0.000405796
14.4947 1.3151e-21 0.000393887
14.6049 -1.13901e-21 0.000382398
14.7152 9.8e-22 0.000371311
14.8258 -2.1599e-21 0.00036061
14.9367 -4.69806e-22 0.000350279
15.0477 -1.16388e-21 0.000340302
15.159 -8.71539e-23 0.000330666
15.2705 -6.475e-22 0.000321355
15.3823 -5.58793e-22 0.000312359
15.4943 1.05717e-22 0.000303662
15.6066 4.23218e-22 0.000295255
15.7191 -3.74894e-22 0.000287125
15.8319 4.69539e-22 0.000279261
15.9449 -9.43487e-22 0.000271654
16.0582 3.87622e-22 0.000264292
16.1717 1.76102e-21 0.000257168
16.2856 -1.31148e-21 0.000250271
16.3997 2.85796e-22 0.000243593
16.5141 -3.16097e-22 0.000237125
16.6288 1.77548e-22 0.000230861
16.7437 -4.46512e-22 0.000224792
16.859 -6.56757e-22 0.000218911
16.9746 -1.0491e-22 0.000213211
17.0905 -3.55825e-22 0.000207685
17.2067 1.30919e-22 0.000202327
17.3232 1.92742e-22 0.000197132
17.4401 9.4682e-23 0.000192092
17.5572 -5.33755e-22 0.000187204
17.6748 -1.21283e-22 0.00018246
17.7926 -5.15367e-22 0.000177856
17.9108 2.04061e-22 0.000173388
18.0294 -3.64076e-22 0.00016905
18.1483 -6.25958e-22 0.000164838
18.2676 1.10639e-22 0.000160747
18.3873 -2.02618e-22 0.000156773
18.5074 -1.15671e-22 0.000152913
18.6278 -2.59651e-23 0.000149162
18.7487 -2.89314e-22 0.000145517
18.8699 1.38815e-22 0.000141975
18.9916 -4.45807e-22 0.00013853
19.1137 5.06909e-22 0.000135182
19.2362 -3.29329e-22 0.000131925
19.3592 -5.35833e-23 0.000128758
19.4826 4.00077e-24 0.000125677
19.6065 -1.42293e-22 0.000122679
19.7309 -1.56315e-22 0.000119763
19.8557 8.39254e-23 0.000116924
19.9811 1.31584e-22 0.000114161
20.1069 -1.98347e-22 0.000111471
20.2333 5.24082e-23 0.000108851
20.3602 1.98238e-22 0.000106301
20.4876 -2.25222e-23 0.000103816
20.6156 3.42929e-22 0.000101396
20.7441 5.08533e-22 9.90386e-05
20.8732 1.19305e-22 9.67411e-05
21.0029 -9.97845e-23 9.45021e-05
21.1332 7.90721e-23 9.23196e-05
21.2642 1.12912e-23 9.0192e-05
21.3958 -4.07817e-22 8.81176e-05
21.528 -1.04462e-22 8.60947e-05
21.6609 1.3914e-22 8.41217e-05
21.7945 -1.82077e-22 8.21972e-05
21.9288 1.52514e-22 8.03196e-05
22.0639 2.01951e-23 7.84875e-05
22.1997 1.04471e-23 7.66995e-05
22.3363 3.13265e-22 7.49543e-05
22.4736 -5.70548e-23 7.32506e-05
22.6118 -1.31614e-22 7.15871e-05
22.7509 -1.46713e-22 6.99627e-05
22.8908 2.74505e-22 6.83762e-05
23.0316 -8.09272e-23 6.68264e-05
23.1733 -1.43442e-22 6.53121e-05
23.316 4.43725e-23 6.38325e-05
23.4597 8.62683e-23 6.23863e-05
23.6044 9.90814e-23 6.09726e-05
23.7502 -6.67345e-23 5.95905e-05
23.8971 1.98131e-22 5.82389e-05
24.0451 1.47135e-22 5.69169e-05
24.1944 2.01341e-22 5.56237e-05
24.3448 2.79309e-22 5.43583e-05
24.4966 -1.09012e-22 5.31199e-05
24.6496 -8.27434e-24 5.19076e-05
24.8041 5.36366e-24 5.07207e-05
24.9601 6.48879e-23 4.95582e-05
25.1175 -5.70323e-23 4.84195e-05
25.2766 1.76987e-23 4.73038e-05
25.4373 6.83023e-23 4.62102e-05
25.5998 -5.88789e-23 4.51381e-05
25.7641 3.26368e-23 4.40867e-05
25.9304 5.52908e-23 4.30552e-05
26.0988 4.16122e-24 4.20429e-05
26.2693 -9.29697e-23 4.10491e-05
26.4421 5.00662e-23 4.0073e-05
26.6174 1.33099e-24 3.91139e-05
26.7954 -4.41297e-23 3.8171e-05
26.9761 -3.26953e-23 3.72436e-05
27.1598 -2.35405e-23 3.63309e-05
27.3468 2.70441e-23 3.54319e-05
27.5373 -4.1085e-24 3.45459e-05
27.7317 -7.87638e-24 3.36719e-05
27.9302 2.38852e-23 3.28089e-05
28.1333 -2.13444e-24 3.19557e-05
28.3415 1.13343e-23 3.11113e-05
28.5554 2.01145e-23 3.02741e-05
28.7758 6.50782e-23 2.94425e-05
29.0035 -2.4657e-23 2.86147e-05
29.2396 1.35054e-23 2.7788e-05
29.4858 -3.25471e-23 2.69596e-05
29.7441 1.71562e-23 2.61253e-05
30.0173 -4.37655e-23 2.52793e-05
30.3101 3.43178e-23 2.44127e-05
30.6297 -2.61144e-24 2.3511e-05
30.9905 1.86876e-24 2.25452e-05
31.4301 -2.47175e-23 2.14384e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1Quantum/DeltaGammaFX_0_FRG.txt <==
9.995 0.00236685 0.00236362
9.99 0.00237037 0.00236713
9.985 0.00237389 0.00237064
9.98 0.00237741 0.00237416
9.975 0.00238095 0.00237769
9.97 0.00238449 0.00238122
9.965 0.00238803 0.00238477
9.96 0.00239158 0.00238831
9.955 0.00239515 0.00239187
9.95 0.00239871 0.00239543
9.945 0.00240229 0.002399
9.94 0.00240587 0.00240258
9.935 0.00240946 0.00240617
9.93 0.00241306 0.00240976
9.925 0.00241666 0.00241336
9.92 0.00242027 0.00241696
9.915 0.00242389 0.00242058
9.91 0.00242752 0.0024242
9.905 0.00243115 0.00242782
9.9 0.00243479 0.00243146
9.895 0.00243843 0.0024351
9.89 0.00244209 0.00243875
9.885 0.00244575 0.0024424
9.88 0.00244942 0.00244607
9.875 0.00245309 0.00244974
9.87 0.00245678 0.00245342
9.865 0.00246047 0.0024571
9.86 0.00246417 0.0024608
9.855 0.00246787 0.0024645
9.85 0.00247158 0.0024682
9.845 0.0024753 0.00247192
9.84 0.00247903 0.00247564
9.835 0.00248276 0.00247937
9.83 0.00248651 0.00248311
9.825 0.00249026 0.00248685
9.82 0.00249402 0.00249061
9.815 0.00249778 0.00249437
9.81 0.00250155 0.00249813
9.805 0.00250534 0.00250191
9.8 0.00250912 0.00250569
9.795 0.00251292 0.00250948
9.79 0.00251672 0.00251328
9.785 0.00252053 0.00251708
9.78 0.00252435 0.0025209
9.775 0.00252817 0.00252472
9.77 0.00253201 0.00252855
9.765 0.00253585 0.00253238
9.76 0.0025397 0.00253623
9.755 0.00254356 0.00254008
9.75 0.00254742 0.00254394
9.745 0.0025513 0.00254781
9.74 0.00255518 0.00255168
9.735 0.00255906 0.00255556
9.73 0.00256296 0.00255945
9.725 0.00256686 0.00256335
9.72 0.00257078 0.00256726
9.715 0.0025747 0.00257117
9.71 0.00257862 0.0025751
9.705 0.00258256 0.00257903
9.7 0.0025865 0.00258297
9.695 0.00259046 0.00258691
9.69 0.00259442 0.00259087
9.685 0.00259838 0.00259483
9.68 0.00260236 0.0025988
9.675 0.00260634 0.00260278
9.67 0.00261033 0.00260677
9.665 0.00261433 0.00261076
9.66 0.00261834 0.00261476
9.655 0.00262236 0.00261877
9.65 0.00262639 0.00262279
9.645 0.00263042 0.00262682
9.64 0.00263446 0.00263086
9.635 0.00263851 0.0026349
9.63 0.00264257 0.00263896
9.625 0.00264663 0.00264302
9.62 0.00265071 0.00264708
9.615 0.00265479 0.00265116
9.61 0.00265888 0.00265525
9.605 0.00266298 0.00265934
9.6 0.00266709 0.00266344
9.595 0.00267121 0.00266755
9.59 0.00267533 0.00267167
9.585 0.00267946 0.0026758
9.58 0.00268361 0.00267994
9.575 0.00268776 0.00268408
9.57 0.00269192 0.00268823
9.565 0.00269608 0.0026924
9.56 0.00270026 0.00269656
9.555 0.00270444 0.00270074
9.55 0.00270863 0.00270493
9.545 0.00271284 0.00270913
9.54 0.00271705 0.00271333
9.535 0.00272127 0.00271755
9.53 0.0027255 0.00272177
9.525 0.00272973 0.002726
9.52 0.00273398 0.00273024
9.515 0.00273823 0.00273449
9.51 0.00274249 0.00273874
9.505 0.00274676 0.00274301
9.5 0.00275104 0.00274728
9.495 0.00275533 0.00275157
9.49 0.00275963 0.00275586
9.485 0.00276394 0.00276016
9.48 0.00276826 0.00276447
9.475 0.00277258 0.00276879
9.47 0.00277692 0.00277312
9.465 0.00278126 0.00277746
9.46 0.00278561 0.0027818
9.455 0.00278997 0.00278616
9.45 0.00279434 0.00279052
9.445 0.00279872 0.00279489
9.44 0.00280311 0.00279928
9.435 0.00280751 0.00280367
9.43 0.00281191 0.00280807
9.425 0.00281633 0.00281248
9.42 0.00282076 0.0028169
9.415 0.00282519 0.00282133
9.41 0.00282964 0.00282577
9.405 0.00283409 0.00283021
9.4 0.00283855 0.00283467
9.395 0.00284302 0.00283913
9.39 0.0028475 0.00284361
9.385 0.00285199 0.00284809
9.38 0.00285649 0.00285259
9.375 0.002861 0.00285709
9.37 0.00286552 0.0028616
9.365 0.00287005 0.00286613
9.36 0.00287459 0.00287066
9.355 0.00287914 0.0028752
9.35 0.00288369 0.00287975
9.345 0.00288826 0.00288431
9.34 0.00289283 0.00288888
9.335 0.00289742 0.00289346
9.33 0.00290201 0.00289805
9.325 0.00290662 0.00290265
9.32 0.00291123 0.00290725
9.315 0.00291586 0.00291187
9.31 0.00292049 0.0029165
9.305 0.00292514 0.00292114
9.3 0.00292979 0.00292579
9.295 0.00293446 0.00293044
9.29 0.00293913 0.00293511
9.285 0.00294381 0.00293979
9.28 0.00294851 0.00294447
9.275 0.00295321 0.00294917
9.27 0.00295792 0.00295388
9.265 0.00296265 0.00295859
9.26 0.00296738 0.00296332
9.255 0.00297212 0.00296806
9.25 0.00297688 0.00297281
9.245 0.00298164 0.00297756
9.24 0.00298641 0.00298233
9.235 0.0029912 0.00298711
9.23 0.00299599 0.0029919
9.225 0.0030008 0.00299669
9.22 0.00300561 0.0030015
9.215 0.00301043 0.00300632
9.21 0.00301527 0.00301115
9.205 0.00302011 0.00301598
9.2 0.00302497 0.00302083
9.195 0.00302984 0.00302569
9.19 0.00303471 0.00303056
9.185 0.0030396 0.00303544
9.18 0.0030445 0.00304034
9.175 0.00304941 0.00304524
9.17 0.00305432 0.00305015
9.165 0.00305925 0.00305507
9.16 0.00306419 0.00306
9.155 0.00306914 0.00306494
9.15 0.0030741 0.0030699
9.145 0.00307907 0.00307486
9.14 0.00308406 0.00307984
9.135 0.00308905 0.00308483
9.13 0.00309405 0.00308982
9.125 0.00309907 0.00309483
9.12 0.00310409 0.00309985
9.115 0.00310913 0.00310488
9.11 0.00311418 0.00310992
9.105 0.00311923 0.00311497
9.1 0.0031243 0.00312003
9.095 0.00312938 0.0031251
9.09 0.00313447 0.00313018
9.085 0.00313957 0.00313528
9.08 0.00314469 0.00314039
9.075 0.00314981 0.0031455
9.07 0.00315495 0.00315063
9.065 0.00316009 0.00315577
9.06 0.00316525 0.00316092
9.055 0.00317042 0.00316608
9.05 0.00317559 0.00317125
9.045 0.00318078 0.00317643
9.04 0.00318599 0.00318163
9.035 0.0031912 0.00318684
9.03 0.00319642 0.00319205
9.025 0.00320166 0.00319728
9.02 0.00320691 0.00320252
9.015 0.00321217 0.00320777
9.01 0.00321744 0.00321304
9.005 0.00322272 0.00321831
9 0.00322801 0.0032236
8.995 0.00323332 0.00322889
8.99 0.00323863 0.0032342
8.985 0.00324396 0.00323952
8.98 0.0032493 0.00324486
8.975 0.00325465 0.0032502
8.97 0.00326001 0.00325556
8.965 0.00326539 0.00326092
8.96 0.00327078 0.0032663
8.955 0.00327618 0.00327169
8.95 0.00328159 0.0032771
8.945 0.00328701 0.00328251
8.94 0.00329244 0.00328794
8.935 0.00329789 0.00329338
8.93 0.00330334 0.00329883
8.925 0.00330881 0.00330429
8.92 0.0033143 0.00330976
8.915 0.00331979 0.00331525
8.91 0.0033253 0.00332075
8.905 0.00333081 0.00332626
8.9 0.00333635 0.00333178
8.895 0.00334189 0.00333732
8.89 0.00334744 0.00334286
8.885 0.00335301 0.00334842
8.88 0.00335859 0.00335399
8.875 0.00336418 0.00335958
8.87 0.00336978 0.00336517
8.865 0.0033754 0.00337078
8.86 0.00338103 0.0033764
8.855 0.00338667 0.00338204
8.85 0.00339232 0.00338769
8.845 0.00339799 0.00339334
8.84 0.00340367 0.00339902
8.835 0.00340936 0.0034047
8.83 0.00341507 0.0034104
8.825 0.00342078 0.0034161
8.82 0.00342651 0.00342182
8.815 0.00343225 0.00342756
8.81 0.00343801 0.00343331
8.805 0.00344378 0.00343907
8.8 0.00344956 0.00344484
8.795 0.00345535 0.00345063
8.79 0.00346116 0.00345643
8.785 0.00346698 0.00346224
8.78 0.00347281 0.00346806
8.775 0.00347866 0.0034739
8.77 0.00348451 0.00347975
8.765 0.00349039 0.00348561
8.76 0.00349627 0.00349149
8.755 0.00350217 0.00349738
8.75 0.00350808 0.00350328
8.745 0.00351401 0.0035092
8.74 0.00351994 0.00351513
8.735 0.0035259 0.00352107
8.73 0.00353186 0.00352703
8.725 0.00353784 0.003533
8.72 0.00354383 0.00353898
8.715 0.00354983 0.00354498
8.71 0.00355585 0.00355099
8.705 0.00356188 0.00355701
8.7 0.00356793 0.00356305
8.695 0.00357399 0.0035691
8.69 0.00358006 0.00357517
8.685 0.00358615 0.00358124
8.68 0.00359225 0.00358734
8.675 0.00359836 0.00359344
8.67 0.00360449 0.00359956
8.665 0.00361063 0.0036057
8.66 0.00361679 0.00361184
8.655 0.00362296 0.003618
8.65 0.00362914 0.00362418
8.645 0.00363534 0.00363037
8.64 0.00364155 0.00363657
8.635 0.00364778 0.00364279
8.63 0.00365402 0.00364902
8.625 0.00366027 0.00365527
8.62 0.00366654 0.00366153
8.615 0.00367282 0.0036678
8.61 0.00367912 0.00367409
8.605 0.00368543 0.00368039
8.6 0.00369176 0.00368671
8.595 0.0036981 0.00369304
8.59 0.00370445 0.00369938
8.585 0.00371082 0.00370574
8.58 0.0037172 0.00371212
8.575 0.0037236 0.00371851
8.57 0.00373001 0.00372491
8.565 0.00373644 0.00373133
8.56 0.00374288 0.00373777
8.555 0.00374934 0.00374421
8.55 0.00375581 0.00375068
8.545 0.0037623 0.00375715
8.54 0.0037688 0.00376365
8.535 0.00377532 0.00377015
8.53 0.00378185 0.00377667
8.525 0.00378839 0.00378321
8.52 0.00379496 0.00378976
8.515 0.00380153 0.00379633
8.51 0.00380812 0.00380292
8.505 0.00381473 0.00380951
8.5 0.00382135 0.00381613
8.495 0.00382799 0.00382275
8.49 0.00383464 0.0038294
8.485 0.00384131 0.00383606
8.48 0.00384799 0.00384273
8.475 0.00385469 0.00384942
8.47 0.00386141 0.00385612
8.465 0.00386814 0.00386285
8.46 0.00387488 0.00386958
8.455 0.00388164 0.00387633
8.45 0.00388842 0.0038831
8.445 0.00389521 0.00388988
8.44 0.00390202 0.00389668
8.435 0.00390884 0.0039035
8.43 0.00391568 0.00391033
8.425 0.00392254 0.00391717
8.42 0.00392941 0.00392403
8.415 0.0039363 0.00393091
8.41 0.0039432 0.00393781
8.405 0.00395012 0.00394472
8.4 0.00395706 0.00395164
8.395 0.00396401 0.00395859
8.39 0.00397098 0.00396555
8.385 0.00397796 0.00397252
8.38 0.00398496 0.00397951
8.375 0.00399198 0.00398652
8.37 0.00399901 0.00399354
8.365 0.00400606 0.00400058
8.36 0.00401313 0.00400764
8.355 0.00402021 0.00401471
8.35 0.00402731 0.0040218
8.345 0.00403443 0.00402891
8.34 0.00404156 0.00403603
8.335 0.00404871 0.00404317
8.33 0.00405588 0.00405033
8.325 0.00406306 0.0040575
8.32 0.00407026 0.00406469
8.315 0.00407748 0.0040719
8.31 0.00408471 0.00407912
8.305 0.00409196 0.00408636
8.3 0.00409923 0.00409362
8.295 0.00410652 0.0041009
8.29 0.00411382 0.00410819
8.285 0.00412114 0.0041155
8.28 0.00412848 0.00412283
8.275 0.00413583 0.00413018
8.27 0.0041432 0.00413754
8.265 0.00415059 0.00414492
8.26 0.004158 0.00415231
8.255 0.00416542 0.00415973
8.25 0.00417286 0.00416716
8.245 0.00418032 0.00417461
8.24 0.0041878 0.00418207
8.235 0.0041953 0.00418956
8.23 0.00420281 0.00419706
8.225 0.00421034 0.00420458
8.22 0.00421789 0.00421212
8.215 0.00422546 0.00421968
8.21 0.00423304 0.00422725
8.205 0.00424064 0.00423484
8.2 0.00424826 0.00424245
8.195 0.0042559 0.00425008
8.19 0.00426356 0.00425773
8.185 0.00427124 0.0042654
8.18 0.00427893 0.00427308
8.175 0.00428664 0.00428078
8.17 0.00429438 0.0042885
8.165 0.00430213 0.00429624
8.16 0.00430989 0.004304
8.155 0.00431768 0.00431177
8.15 0.00432548 0.00431957
8.145 0.00433331 0.00432738
8.14 0.00434115 0.00433521
8.135 0.00434901 0.00434306
8.13 0.00435689 0.00435093
8.125 0.00436479 0.00435882
8.12 0.00437271 0.00436673
8.115 0.00438065 0.00437466
8.11 0.00438861 0.0043826
8.105 0.00439658 0.00439057
8.1 0.00440458 0.00439855
8.095 0.00441259 0.00440655
8.09 0.00442062 0.00441458
8.085 0.00442868 0.00442262
8.08 0.00443675 0.00443068
8.075 0.00444484 0.00443876
8.07 0.00445295 0.00444686
8.065 0.00446109 0.00445498
8.06 0.00446924 0.00446312
8.055 0.00447741 0.00447128
8.05 0.0044856 0.00447946
8.045 0.00449381 0.00448766
8.04 0.00450204 0.00449588
8.035 0.00451029 0.00450412
8.03 0.00451856 0.00451238
8.025 0.00452685 0.00452066
8.02 0.00453516 0.00452896
8.015 0.00454349 0.00453728
8.01 0.00455184 0.00454562
8.005 0.00456022 0.00455398
8 0.00456861 0.00456236
7.995 0.00457702 0.00457076
7.99 0.00458546 0.00457918
7.985 0.00459391 0.00458763
7.98 0.00460238 0.00459609
7.975 0.00461088 0.00460457
7.97 0.00461939 0.00461307
7.965 0.00462793 0.0046216
7.96 0.00463649 0.00463015
7.955 0.00464507 0.00463872
7.95 0.00465367 0.0046473
7.945 0.00466229 0.00465591
7.94 0.00467093 0.00466455
7.935 0.0046796 0.0046732
7.93 0.00468828 0.00468187
7.925 0.00469699 0.00469056
7.92 0.00470571 0.00469928
7.915 0.00471446 0.00470801
7.91 0.00472323 0.00471677
7.905 0.00473203 0.00472555
7.9 0.00474084 0.00473436
7.895 0.00474968 0.00474318
7.89 0.00475854 0.00475203
7.885 0.00476742 0.0047609
7.88 0.00477632 0.00476979
7.875 0.00478524 0.0047787
7.87 0.00479419 0.00478763
7.865 0.00480316 0.00479659
7.86 0.00481215 0.00480556
7.855 0.00482116 0.00481456
7.85 0.00483019 0.00482359
7.845 0.00483925 0.00483263
7.84 0.00484833 0.0048417
7.835 0.00485744 0.00485079
7.83 0.00486656 0.00485991
7.825 0.00487571 0.00486904
7.82 0.00488488 0.0048782
7.815 0.00489407 0.00488738
7.81 0.00490329 0.00489658
7.805 0.00491253 0.00490581
7.8 0.00492179 0.00491506
7.795 0.00493108 0.00492433
7.79 0.00494039 0.00493363
7.785 0.00494972 0.00494295
7.78 0.00495908 0.0049523
7.775 0.00496846 0.00496166
7.77 0.00497786 0.00497105
7.765 0.00498729 0.00498047
7.76 0.00499674 0.0049899
7.755 0.00500621 0.00499936
7.75 0.00501571 0.00500885
7.745 0.00502523 0.00501836
7.74 0.00503478 0.00502789
7.735 0.00504435 0.00503745
7.73 0.00505394 0.00504703
7.725 0.00506356 0.00505664
7.72 0.00507321 0.00506627
7.715 0.00508287 0.00507592
7.71 0.00509256 0.0050856
7.705 0.00510228 0.0050953
7.7 0.00511202 0.00510503
7.695 0.00512178 0.00511478
7.69 0.00513157 0.00512455
7.685 0.00514139 0.00513435
7.68 0.00515123 0.00514418
7.675 0.00516109 0.00515403
7.67 0.00517098 0.00516391
7.665 0.0051809 0.00517381
7.66 0.00519084 0.00518374
7.655 0.0052008 0.00519369
7.65 0.00521079 0.00520367
7.645 0.00522081 0.00521367
7.64 0.00523085 0.0052237
7.635 0.00524092 0.00523375
7.63 0.00525101 0.00524383
7.625 0.00526113 0.00525393
7.62 0.00527127 0.00526406
7.615 0.00528145 0.00527422
7.61 0.00529164 0.00528441
7.605 0.00530187 0.00529462
7.6 0.00531212 0.00530485
7.595 0.00532239 0.00531511
7.59 0.00533269 0.0053254
7.585 0.00534302 0.00533571
7.58 0.00535337 0.00534605
7.575 0.00536375 0.00535642
7.57 0.00537416 0.00536681
7.565 0.0053846 0.00537723
7.56 0.00539506 0.00538768
7.555 0.00540555 0.00539816
7.55 0.00541607 0.00540866
7.545 0.00542661 0.00541919
7.54 0.00543718 0.00542974
7.535 0.00544778 0.00544032
7.53 0.0054584 0.00545093
7.525 0.00546905 0.00546157
7.52 0.00547973 0.00547223
7.515 0.00549043 0.00548292
7.51 0.00550117 0.00549365
7.505 0.00551193 0.00550439
7.5 0.00552273 0.00551517
7.495 0.00553355 0.00552598
7.49 0.00554439 0.00553681
7.485 0.00555527 0.00554767
7.48 0.00556617 0.00555856
7.475 0.0055771 0.00556947
7.47 0.00558806 0.00558042
7.465 0.00559905 0.00559139
7.46 0.00561007 0.00560239
7.455 0.00562111 0.00561342
7.45 0.00563219 0.00562448
7.445 0.00564329 0.00563558
7.44 0.00565443 0.00564669
7.435 0.00566559 0.00565784
7.43 0.00567678 0.00566902
7.425 0.005688 0.00568022
7.42 0.00569925 0.00569146
7.415 0.00571053 0.00570272
7.41 0.00572184 0.00571401
7.405 0.00573318 0.00572533
7.4 0.00574454 0.00573669
7.395 0.00575594 0.00574807
7.39 0.00576738 0.00575949
7.385 0.00577884 0.00577093
7.38 0.00579033 0.0057824
7.375 0.00580184 0.00579391
7.37 0.00581339 0.00580544
7.365 0.00582497 0.005817
7.36 0.00583658 0.0058286
7.355 0.00584822 0.00584022
7.35 0.00585989 0.00585188
7.345 0.00587159 0.00586356
7.34 0.00588333 0.00587528
7.335 0.0058951 0.00588703
7.33 0.00590689 0.00589881
7.325 0.00591872 0.00591063
7.32 0.00593058 0.00592247
7.315 0.00594247 0.00593434
7.31 0.00595439 0.00594625
7.305 0.00596634 0.00595818
7.3 0.00597833 0.00597015
7.295 0.00599034 0.00598215
7.29 0.00600239 0.00599418
7.285 0.00601447 0.00600625
7.28 0.00602659 0.00601834
7.275 0.00603874 0.00603048
7.27 0.00605092 0.00604264
7.265 0.00606313 0.00605484
7.26 0.00607537 0.00606706
7.255 0.00608765 0.00607932
7.25 0.00609996 0.00609161
7.245 0.0061123 0.00610394
7.24 0.00612467 0.00611629
7.235 0.00613708 0.00612868
7.23 0.00614952 0.00614111
7.225 0.006162 0.00615357
7.22 0.00617451 0.00616606
7.215 0.00618705 0.00617859
7.21 0.00619963 0.00619115
7.205 0.00621224 0.00620374
7.2 0.00622489 0.00621637
7.195 0.00623756 0.00622903
7.19 0.00625027 0.00624172
7.185 0.00626302 0.00625445
7.18 0.0062758 0.00626721
7.175 0.00628861 0.00628001
7.17 0.00630146 0.00629284
7.165 0.00631435 0.00630571
7.16 0.00632727 0.00631862
7.155 0.00634023 0.00633156
7.15 0.00635322 0.00634453
7.145 0.00636625 0.00635754
7.14 0.00637931 0.00637058
7.135 0.0063924 0.00638366
7.13 0.00640553 0.00639677
7.125 0.0064187 0.00640992
7.12 0.0064319 0.0064231
7.115 0.00644514 0.00643632
7.11 0.00645842 0.00644958
7.105 0.00647173 0.00646288
7.1 0.00648508 0.00647621
7.095 0.00649847 0.00648958
7.09 0.00651189 0.00650298
7.085 0.00652535 0.00651642
7.08 0.00653884 0.0065299
7.075 0.00655237 0.00654341
7.07 0.00656594 0.00655696
7.065 0.00657954 0.00657054
7.06 0.00659319 0.00658417
7.055 0.00660687 0.00659783
7.05 0.00662059 0.00661154
7.045 0.00663435 0.00662528
7.04 0.00664815 0.00663905
7.035 0.00666198 0.00665287
7.03 0.00667585 0.00666672
7.025 0.00668976 0.00668061
7.02 0.0067037 0.00669453
7.015 0.00671769 0.0067085
7.01 0.00673171 0.0067225
7.005 0.00674577 0.00673654
7 0.00675988 0.00675063
6.995 0.00677402 0.00676475
6.99 0.0067882 0.00677892
6.985 0.00680243 0.00679312
6.98 0.00681669 0.00680736
6.975 0.00683098 0.00682164
6.97 0.00684532 0.00683596
6.965 0.0068597 0.00685031
6.96 0.00687411 0.00686471
6.955 0.00688857 0.00687915
6.95 0.00690307 0.00689362
6.945 0.00691761 0.00690814
6.94 0.00693219 0.00692271
6.935 0.00694681 0.00693731
6.93 0.00696148 0.00695195
6.925 0.00697618 0.00696664
6.92 0.00699092 0.00698136
6.915 0.00700571 0.00699612
6.91 0.00702053 0.00701093
6.905 0.0070354 0.00702577
6.9 0.0070503 0.00704066
6.895 0.00706525 0.00705559
6.89 0.00708025 0.00707056
6.885 0.00709528 0.00708558
6.88 0.00711037 0.00710064
6.875 0.00712549 0.00711574
6.87 0.00714065 0.00713088
6.865 0.00715586 0.00714607
6.86 0.00717111 0.0071613
6.855 0.0071864 0.00717656
6.85 0.00720173 0.00719187
6.845 0.0072171 0.00720723
6.84 0.00723252 0.00722263
6.835 0.00724799 0.00723807
6.83 0.0072635 0.00725356
6.825 0.00727905 0.00726909
6.82 0.00729465 0.00728467
6.815 0.0073103 0.00730029
6.81 0.00732598 0.00731596
6.805 0.00734171 0.00733167
6.8 0.00735748 0.00734742
6.795 0.0073733 0.00736321
6.79 0.00738916 0.00737905
6.785 0.00740507 0.00739494
6.78 0.00742102 0.00741087
6.775 0.00743703 0.00742685
6.77 0.00745307 0.00744288
6.765 0.00746917 0.00745895
6.76 0.00748531 0.00747507
6.755 0.0075015 0.00749123
6.75 0.00751773 0.00750744
6.745 0.007534 0.00752369
6.74 0.00755032 0.00753999
6.735 0.00756669 0.00755634
6.73 0.00758311 0.00757273
6.725 0.00759957 0.00758917
6.72 0.00761608 0.00760566
6.715 0.00763264 0.0076222
6.71 0.00764926 0.00763879
6.705 0.00766591 0.00765543
6.7 0.00768262 0.00767211
6.695 0.00769937 0.00768884
6.69 0.00771617 0.00770561
6.685 0.00773301 0.00772243
6.68 0.00774991 0.0077393
6.675 0.00776685 0.00775622
6.67 0.00778384 0.00777319
6.665 0.00780088 0.00779021
6.66 0.00781798 0.00780728
6.655 0.00783513 0.00782441
6.65 0.00785232 0.00784158
6.645 0.00786957 0.0078588
6.64 0.00788686 0.00787607
6.635 0.0079042 0.00789339
6.63 0.00792159 0.00791075
6.625 0.00793903 0.00792817
6.62 0.00795652 0.00794564
6.615 0.00797407 0.00796316
6.61 0.00799166 0.00798073
6.605 0.00800931 0.00799835
6.6 0.00802702 0.00801603
6.595 0.00804477 0.00803377
6.59 0.00806258 0.00805155
6.585 0.00808044 0.00806938
6.58 0.00809834 0.00808726
6.575 0.0081163 0.0081052
6.57 0.00813431 0.00812318
6.565 0.00815237 0.00814122
6.56 0.00817049 0.00815931
6.555 0.00818866 0.00817746
6.55 0.00820689 0.00819566
6.545 0.00822517 0.00821391
6.54 0.00824351 0.00823223
6.535 0.0082619 0.0082506
6.53 0.00828034 0.00826901
6.525 0.00829884 0.00828748
6.52 0.00831739 0.00830601
6.515 0.00833599 0.00832458
6.51 0.00835465 0.00834321
6.505 0.00837336 0.0083619
6.5 0.00839213 0.00838064
6.495 0.00841095 0.00839945
6.49 0.00842984 0.0084183
6.485 0.00844879 0.00843723
6.48 0.00846779 0.0084562
6.475 0.00848684 0.00847523
6.47 0.00850595 0.00849431
6.465 0.00852511 0.00851345
6.46 0.00854433 0.00853264
6.455 0.00856361 0.00855189
6.45 0.00858294 0.00857119
6.445 0.00860233 0.00859056
6.44 0.00862178 0.00860999
6.435 0.0086413 0.00862947
6.43 0.00866087 0.00864902
6.425 0.00868051 0.00866863
6.42 0.0087002 0.00868829
6.415 0.00871994 0.00870801
6.41 0.00873975 0.00872779
6.405 0.00875961 0.00874762
6.4 0.00877953 0.00876751
6.395 0.00879951 0.00878747
6.39 0.00881955 0.00880748
6.385 0.00883965 0.00882756
6.38 0.00885982 0.00884769
6.375 0.00888005 0.0088679
6.37 0.00890034 0.00888817
6.365 0.0089207 0.00890849
6.36 0.00894111 0.00892887
6.355 0.00896158 0.00894932
6.35 0.00898211 0.00896982
6.345 0.0090027 0.00899038
6.34 0.00902335 0.00901101
6.335 0.00904407 0.0090317
6.33 0.00906485 0.00905245
6.325 0.0090857 0.00907327
6.32 0.00910662 0.00909415
6.315 0.0091276 0.00911511
6.31 0.00914864 0.00913612
6.305 0.00916975 0.0091572
6.3 0.00919091 0.00917834
6.295 0.00921214 0.00919954
6.29 0.00923343 0.0092208
6.285 0.00925479 0.00924212
6.28 0.00927621 0.00926352
6.275 0.0092977 0.00928498
6.27 0.00931926 0.0093065
6.265 0.00934088 0.0093281
6.26 0.00936258 0.00934977
6.255 0.00938434 0.0093715
6.25 0.00940617 0.0093933
6.245 0.00942806 0.00941516
6.24 0.00945002 0.00943709
6.235 0.00947204 0.00945908
6.23 0.00949413 0.00948113
6.225 0.00951628 0.00950326
6.22 0.00953851 0.00952545
6.215 0.0095608 0.00954772
6.21 0.00958317 0.00957006
6.205 0.00960561 0.00959247
6.2 0.00962813 0.00961495
6.195 0.00965071 0.0096375
6.19 0.00967336 0.00966012
6.185 0.00969607 0.0096828
6.18 0.00971885 0.00970555
6.175 0.0097417 0.00972837
6.17 0.00976463 0.00975126
6.165 0.00978762 0.00977422
6.16 0.00981069 0.00979726
6.155 0.00983383 0.00982037
6.15 0.00985705 0.00984356
6.145 0.00988035 0.00986683
6.14 0.00990372 0.00989016
6.135 0.00992715 0.00991356
6.13 0.00995066 0.00993704
6.125 0.00997423 0.00996058
6.12 0.00999788 0.0099842
6.115 0.0100216 0.0100079
6.11 0.0100454 0.0100316
6.105 0.0100693 0.0100555
6.1 0.0100932 0.0100794
6.095 0.0101172 0.0101034
6.09 0.0101414 0.0101275
6.085 0.0101655 0.0101516
6.08 0.0101898 0.0101759
6.075 0.0102141 0.0102002
6.07 0.0102385 0.0102245
6.065 0.010263 0.010249
6.06 0.0102876 0.0102735
6.055 0.0103122 0.0102981
6.05 0.0103369 0.0103228
6.045 0.0103617 0.0103475
6.04 0.0103866 0.0103724
6.035 0.0104115 0.0103973
6.03 0.0104366 0.0104223
6.025 0.0104617 0.0104474
6.02 0.0104869 0.0104725
6.015 0.0105122 0.0104978
6.01 0.0105375 0.0105231
6.005 0.0105629 0.0105485
6 0.0105884 0.010574
5.995 0.010614 0.0105995
5.99 0.0106397 0.0106251
5.985 0.0106655 0.0106509
5.98 0.0106913 0.0106767
5.975 0.0107173 0.0107026
5.97 0.0107433 0.0107286
5.965 0.0107694 0.0107546
5.96 0.0107955 0.0107808
5.955 0.0108218 0.010807
5.95 0.0108481 0.0108333
5.945 0.0108745 0.0108596
5.94 0.010901 0.0108861
5.935 0.0109276 0.0109127
5.93 0.0109543 0.0109393
5.925 0.0109811 0.0109661
5.92 0.0110079 0.0109929
5.915 0.0110349 0.0110198
5.91 0.0110619 0.0110468
5.905 0.011089 0.0110739
5.9 0.0111162 0.011101
5.895 0.0111435 0.0111283
5.89 0.0111709 0.0111556
5.885 0.0111984 0.011183
5.88 0.0112259 0.0112105
5.875 0.0112536 0.0112382
5.87 0.0112813 0.0112659
5.865 0.0113091 0.0112937
5.86 0.0113371 0.0113215
5.855 0.0113651 0.0113495
5.85 0.0113932 0.0113776
5.845 0.0114214 0.0114057
5.84 0.0114496 0.011434
5.835 0.011478 0.0114623
5.83 0.0115065 0.0114907
5.825 0.011535 0.0115192
5.82 0.0115637 0.0115478
5.815 0.0115924 0.0115766
5.81 0.0116213 0.0116054
5.805 0.0116502 0.0116343
5.8 0.0116793 0.0116633
5.795 0.0117084 0.0116924
5.79 0.0117376 0.0117216
5.785 0.0117669 0.0117508
5.78 0.0117964 0.0117802
5.775 0.0118259 0.0118097
5.77 0.0118555 0.0118392
5.765 0.0118852 0.0118689
5.76 0.011915 0.0118987
5.755 0.0119449 0.0119285
5.75 0.0119749 0.0119585
5.745 0.012005 0.0119886
5.74 0.0120352 0.0120187
5.735 0.0120655 0.012049
5.73 0.0120959 0.0120794
5.725 0.0121264 0.0121098
5.72 0.012157 0.0121404
5.715 0.0121877 0.012171
5.71 0.0122185 0.0122018
5.705 0.0122494 0.0122327
5.7 0.0122805 0.0122636
5.695 0.0123116 0.0122947
5.69 0.0123428 0.0123259
5.685 0.0123742 0.0123572
5.68 0.0124056 0.0123886
5.675 0.0124371 0.0124201
5.67 0.0124688 0.0124517
5.665 0.0125005 0.0124834
5.66 0.0125324 0.0125152
5.655 0.0125643 0.0125471
5.65 0.0125964 0.0125791
5.645 0.0126286 0.0126113
5.64 0.0126609 0.0126435
5.635 0.0126933 0.0126759
5.63 0.0127258 0.0127084
5.625 0.0127584 0.0127409
5.62 0.0127911 0.0127736
5.615 0.012824 0.0128064
5.61 0.0128569 0.0128393
5.605 0.0128899 0.0128723
5.6 0.0129231 0.0129054
5.595 0.0129564 0.0129386
5.59 0.0129898 0.012972
5.585 0.0130233 0.0130055
5.58 0.0130569 0.0130391
5.575 0.0130907 0.0130728
5.57 0.0131245 0.0131066
5.565 0.0131585 0.0131405
5.56 0.0131926 0.0131745
5.555 0.0132268 0.0132087
5.55 0.0132611 0.0132429
5.545 0.0132955 0.0132773
5.54 0.01333 0.0133118
5.535 0.0133647 0.0133464
5.53 0.0133995 0.0133812
5.525 0.0134344 0.013416
5.52 0.0134695 0.013451
5.515 0.0135046 0.0134861
5.51 0.0135399 0.0135214
5.505 0.0135753 0.0135567
5.5 0.0136108 0.0135921
5.495 0.0136464 0.0136277
5.49 0.0136821 0.0136634
5.485 0.013718 0.0136992
5.48 0.013754 0.0137352
5.475 0.0137901 0.0137713
5.47 0.0138264 0.0138075
5.465 0.0138628 0.0138438
5.46 0.0138993 0.0138803
5.455 0.013936 0.0139169
5.45 0.0139727 0.0139536
5.445 0.0140096 0.0139904
5.44 0.0140466 0.0140274
5.435 0.0140837 0.0140644
5.43 0.014121 0.0141016
5.425 0.0141584 0.014139
5.42 0.0141959 0.0141765
5.415 0.0142336 0.0142141
5.41 0.0142714 0.0142519
5.405 0.0143093 0.0142897
5.4 0.0143474 0.0143278
5.395 0.0143856 0.0143659
5.39 0.0144239 0.0144042
5.385 0.0144624 0.0144426
5.38 0.0145009 0.0144811
5.375 0.0145397 0.0145197
5.37 0.0145785 0.0145585
5.365 0.0146175 0.0145975
5.36 0.0146567 0.0146366
5.355 0.014696 0.0146758
5.35 0.0147354 0.0147152
5.345 0.014775 0.0147547
5.34 0.0148147 0.0147944
5.335 0.0148545 0.0148341
5.33 0.0148944 0.014874
5.325 0.0149345 0.0149141
5.32 0.0149748 0.0149543
5.315 0.0150152 0.0149946
5.31 0.0150557 0.0150351
5.305 0.0150964 0.0150757
5.3 0.0151373 0.0151165
5.295 0.0151783 0.0151575
5.29 0.0152194 0.0151986
5.285 0.0152607 0.0152398
5.28 0.0153021 0.0152811
5.275 0.0153437 0.0153226
5.27 0.0153854 0.0153643
5.265 0.0154272 0.0154061
5.26 0.0154692 0.015448
5.255 0.0155114 0.0154901
5.25 0.0155537 0.0155324
5.245 0.0155962 0.0155748
5.24 0.0156388 0.0156174
5.235 0.0156816 0.0156601
5.23 0.0157245 0.015703
5.225 0.0157676 0.015746
5.22 0.0158108 0.0157892
5.215 0.0158542 0.0158325
5.21 0.0158977 0.015876
5.205 0.0159414 0.0159196
5.2 0.0159853 0.0159634
5.195 0.0160293 0.0160073
5.19 0.0160735 0.0160515
5.185 0.0161178 0.0160958
5.18 0.0161624 0.0161402
5.175 0.0162071 0.0161849
5.17 0.0162519 0.0162296
5.165 0.0162969 0.0162745
5.16 0.016342 0.0163196
5.155 0.0163873 0.0163648
5.15 0.0164328 0.0164102
5.145 0.0164784 0.0164558
5.14 0.0165242 0.0165016
5.135 0.0165702 0.0165475
5.13 0.0166163 0.0165936
5.125 0.0166627 0.0166399
5.12 0.0167092 0.0166863
5.115 0.0167559 0.0167329
5.11 0.0168027 0.0167797
5.105 0.0168497 0.0168266
5.1 0.0168968 0.0168737
5.095 0.0169441 0.0169209
5.09 0.0169917 0.0169684
5.085 0.0170393 0.017016
5.08 0.0170872 0.0170638
5.075 0.0171353 0.0171118
5.07 0.0171835 0.01716
5.065 0.0172319 0.0172083
5.06 0.0172805 0.0172569
5.055 0.0173293 0.0173056
5.05 0.0173782 0.0173544
5.045 0.0174273 0.0174035
5.04 0.0174766 0.0174527
5.035 0.0175261 0.0175021
5.03 0.0175757 0.0175517
5.025 0.0176256 0.0176014
5.02 0.0176756 0.0176514
5.015 0.0177259 0.0177016
5.01 0.0177763 0.017752
5.005 0.017827 0.0178025
5 0.0178778 0.0178533
4.995 0.0179287 0.0179042
4.99 0.0179799 0.0179553
4.985 0.0180312 0.0180065
4.98 0.0180828 0.018058
4.975 0.0181345 0.0181096
4.97 0.0181864 0.0181615
4.965 0.0182386 0.0182136
4.96 0.0182909 0.0182659
4.955 0.0183435 0.0183184
4.95 0.0183963 0.018371
4.945 0.0184492 0.0184239
4.94 0.0185023 0.018477
4.935 0.0185556 0.0185302
4.93 0.0186091 0.0185836
4.925 0.0186628 0.0186373
4.92 0.0187168 0.0186911
4.915 0.0187709 0.0187452
4.91 0.0188252 0.0187994
4.905 0.0188798 0.0188539
4.9 0.0189346 0.0189086
4.895 0.0189896 0.0189636
4.89 0.0190448 0.0190187
4.885 0.0191002 0.019074
4.88 0.0191558 0.0191295
4.875 0.0192115 0.0191852
4.87 0.0192675 0.0192411
4.865 0.0193237 0.0192973
4.86 0.0193802 0.0193536
4.855 0.0194368 0.0194102
4.85 0.0194937 0.019467
4.845 0.0195509 0.0195241
4.84 0.0196082 0.0195813
4.835 0.0196658 0.0196388
4.83 0.0197236 0.0196965
4.825 0.0197815 0.0197544
4.82 0.0198397 0.0198125
4.815 0.0198981 0.0198708
4.81 0.0199567 0.0199294
4.805 0.0200156 0.0199882
4.8 0.0200747 0.0200472
4.795 0.020134 0.0201064
4.79 0.0201936 0.0201659
4.785 0.0202535 0.0202257
4.78 0.0203135 0.0202857
4.775 0.0203738 0.0203459
4.77 0.0204343 0.0204063
4.765 0.020495 0.0204669
4.76 0.020556 0.0205278
4.755 0.0206171 0.0205889
4.75 0.0206786 0.0206502
4.745 0.0207402 0.0207118
4.74 0.0208021 0.0207736
4.735 0.0208643 0.0208357
4.73 0.0209268 0.0208981
4.725 0.0209895 0.0209607
4.72 0.0210524 0.0210235
4.715 0.0211155 0.0210866
4.71 0.0211789 0.0211499
4.705 0.0212425 0.0212134
4.7 0.0213064 0.0212772
4.695 0.0213705 0.0213412
4.69 0.0214349 0.0214055
4.685 0.0214995 0.02147
4.68 0.0215644 0.0215348
4.675 0.0216296 0.0215999
4.67 0.0216951 0.0216653
4.665 0.0217608 0.0217309
4.66 0.0218267 0.0217968
4.655 0.0218929 0.0218629
4.65 0.0219594 0.0219292
4.645 0.022026 0.0219958
4.64 0.022093 0.0220627
4.635 0.0221602 0.0221298
4.63 0.0222277 0.0221972
4.625 0.0222955 0.0222649
4.62 0.0223636 0.0223329
4.615 0.0224319 0.0224012
4.61 0.0225006 0.0224697
4.605 0.0225695 0.0225386
4.6 0.0226387 0.0226076
4.595 0.0227081 0.0226769
4.59 0.0227777 0.0227465
4.585 0.0228477 0.0228164
4.58 0.0229179 0.0228865
4.575 0.0229884 0.0229569
4.57 0.0230593 0.0230276
4.565 0.0231304 0.0230987
4.56 0.0232018 0.02317
4.555 0.0232736 0.0232417
4.55 0.0233456 0.0233136
4.545 0.0234179 0.0233858
4.54 0.0234904 0.0234582
4.535 0.0235632 0.0235309
4.53 0.0236364 0.0236039
4.525 0.0237098 0.0236772
4.52 0.0237835 0.0237508
4.515 0.0238575 0.0238248
4.51 0.0239318 0.023899
4.505 0.0240065 0.0239736
4.5 0.0240815 0.0240485
4.495 0.0241568 0.0241237
4.49 0.0242324 0.0241992
4.485 0.0243083 0.0242749
4.48 0.0243844 0.024351
4.475 0.0244609 0.0244273
4.47 0.0245376 0.024504
4.465 0.0246147 0.0245809
4.46 0.0246921 0.0246582
4.455 0.0247699 0.0247359
4.45 0.0248479 0.0248138
4.445 0.0249264 0.0248922
4.44 0.0250051 0.0249708
4.435 0.0250842 0.0250498
4.43 0.0251636 0.0251291
4.425 0.0252433 0.0252086
4.42 0.0253232 0.0252885
4.415 0.0254035 0.0253687
4.41 0.0254842 0.0254492
4.405 0.0255651 0.0255301
4.4 0.0256465 0.0256113
4.395 0.0257282 0.0256929
4.39 0.0258102 0.0257748
4.385 0.0258927 0.0258571
4.38 0.0259754 0.0259398
4.375 0.0260585 0.0260227
4.37 0.0261419 0.026106
4.365 0.0262256 0.0261896
4.36 0.0263096 0.0262735
4.355 0.026394 0.0263578
4.35 0.0264788 0.0264424
4.345 0.0265639 0.0265274
4.34 0.0266494 0.0266128
4.335 0.0267353 0.0266986
4.33 0.0268215 0.0267847
4.325 0.0269082 0.0268713
4.32 0.0269952 0.0269581
4.315 0.0270825 0.0270453
4.31 0.0271701 0.0271329
4.305 0.0272581 0.0272207
4.3 0.0273465 0.027309
4.295 0.0274352 0.0273976
4.29 0.0275244 0.0274866
4.285 0.0276139 0.027576
4.28 0.0277038 0.0276658
4.275 0.0277942 0.027756
4.27 0.0278849 0.0278467
4.265 0.0279761 0.0279377
4.26 0.0280675 0.028029
4.255 0.0281594 0.0281207
4.25 0.0282516 0.0282128
4.245 0.0283441 0.0283052
4.24 0.0284371 0.0283981
4.235 0.0285305 0.0284913
4.23 0.0286242 0.028585
4.225 0.0287185 0.028679
4.22 0.0288131 0.0287735
4.215 0.0289082 0.0288685
4.21 0.0290037 0.0289639
4.205 0.0290996 0.0290596
4.2 0.0291958 0.0291557
4.195 0.0292924 0.0292522
4.19 0.0293895 0.0293491
4.185 0.0294869 0.0294464
4.18 0.0295847 0.0295441
4.175 0.029683 0.0296423
4.17 0.0297818 0.0297409
4.165 0.029881 0.0298399
4.16 0.0299806 0.0299395
4.155 0.0300808 0.0300395
4.15 0.0301813 0.0301399
4.145 0.0302822 0.0302407
4.14 0.0303836 0.0303419
4.135 0.0304853 0.0304435
4.13 0.0305875 0.0305455
4.125 0.0306901 0.0306479
4.12 0.0307931 0.0307508
4.115 0.0308967 0.0308542
4.11 0.0310007 0.0309581
4.105 0.0311052 0.0310625
4.1 0.0312102 0.0311673
4.095 0.0313156 0.0312726
4.09 0.0314215 0.0313784
4.085 0.0315278 0.0314845
4.08 0.0316346 0.0315911
4.075 0.0317418 0.0316982
4.07 0.0318494 0.0318057
4.065 0.0319575 0.0319136
4.06 0.0320661 0.0320221
4.055 0.0321752 0.032131
4.05 0.0322849 0.0322405
4.045 0.032395 0.0323505
4.04 0.0325057 0.0324611
4.035 0.0326169 0.0325721
4.03 0.0327285 0.0326835
4.025 0.0328405 0.0327954
4.02 0.032953 0.0329077
4.015 0.033066 0.0330206
4.01 0.0331795 0.0331339
4.005 0.0332934 0.0332477
4 0.033408 0.0333621
3.995 0.033523 0.033477
3.99 0.0336386 0.0335924
3.985 0.0337548 0.0337084
3.98 0.0338716 0.033825
3.975 0.0339887 0.033942
3.97 0.0341064 0.0340595
3.965 0.0342246 0.0341775
3.96 0.0343432 0.034296
3.955 0.0344624 0.034415
3.95 0.034582 0.0345345
3.945 0.0347023 0.0346546
3.94 0.0348231 0.0347753
3.935 0.0349445 0.0348965
3.93 0.0350665 0.0350183
3.925 0.0351892 0.0351408
3.92 0.0353123 0.0352638
3.915 0.035436 0.0353873
3.91 0.0355601 0.0355112
3.905 0.0356848 0.0356357
3.9 0.0358099 0.0357607
3.895 0.0359357 0.0358863
3.89 0.036062 0.0360125
3.885 0.036189 0.0361392
3.88 0.0363165 0.0362666
3.875 0.0364447 0.0363946
3.87 0.0365735 0.0365232
3.865 0.036703 0.0366525
3.86 0.0368329 0.0367823
3.855 0.0369634 0.0369126
3.85 0.0370945 0.0370435
3.845 0.0372261 0.0371749
3.84 0.0373583 0.0373069
3.835 0.037491 0.0374395
3.83 0.0376245 0.0375727
3.825 0.0377585 0.0377066
3.82 0.0378933 0.0378412
3.815 0.0380287 0.0379764
3.81 0.0381648 0.0381123
3.805 0.0383015 0.0382488
3.8 0.0384388 0.0383859
3.795 0.0385766 0.0385236
3.79 0.038715 0.0386618
3.785 0.038854 0.0388006
3.78 0.0389937 0.0389401
3.775 0.039134 0.0390802
3.77 0.039275 0.039221
3.765 0.0394167 0.0393625
3.76 0.0395591 0.0395046
3.755 0.0397022 0.0396476
3.75 0.0398461 0.0397912
3.745 0.0399905 0.0399355
3.74 0.0401355 0.0400803
3.735 0.0402812 0.0402258
3.73 0.0404275 0.0403719
3.725 0.0405744 0.0405186
3.72 0.0407221 0.040666
3.715 0.0408704 0.0408142
3.71 0.0410195 0.040963
3.705 0.0411693 0.0411126
3.7 0.0413199 0.041263
3.695 0.0414713 0.0414142
3.69 0.0416234 0.0415661
3.685 0.0417761 0.0417186
3.68 0.0419294 0.0418717
3.675 0.0420835 0.0420255
3.67 0.0422382 0.04218
3.665 0.0423936 0.0423352
3.66 0.0425497 0.0424912
3.655 0.0427066 0.0426479
3.65 0.0428644 0.0428054
3.645 0.0430229 0.0429636
3.64 0.0431822 0.0431228
3.635 0.0433424 0.0432828
3.63 0.0435033 0.0434434
3.625 0.0436649 0.0436048
3.62 0.0438271 0.0437668
3.615 0.0439901 0.0439295
3.61 0.0441538 0.044093
3.605 0.0443183 0.0442572
3.6 0.0444835 0.0444223
3.595 0.0446496 0.0445881
3.59 0.0448166 0.0447549
3.585 0.0449844 0.0449224
3.58 0.0451531 0.0450909
3.575 0.0453227 0.0452603
3.57 0.045493 0.0454303
3.565 0.045664 0.0456011
3.56 0.0458357 0.0457726
3.555 0.0460083 0.0459449
3.55 0.0461816 0.046118
3.545 0.0463557 0.0462919
3.54 0.0465307 0.0464666
3.535 0.0467067 0.0466423
3.53 0.0468835 0.0468189
3.525 0.0470612 0.0469964
3.52 0.04724 0.0471749
3.515 0.0474196 0.0473543
3.51 0.0475999 0.0475343
3.505 0.0477811 0.0477152
3.5 0.047963 0.0478969
3.495 0.0481457 0.0480794
3.49 0.0483294 0.0482627
3.485 0.0485139 0.048447
3.48 0.0486993 0.0486322
3.475 0.0488857 0.0488184
3.47 0.0490731 0.0490055
3.465 0.0492615 0.0491936
3.46 0.049451 0.0493829
3.455 0.0496413 0.0495729
3.45 0.0498324 0.0497637
3.445 0.0500244 0.0499554
3.44 0.0502172 0.050148
3.435 0.0504109 0.0503414
3.43 0.0506055 0.0505358
3.425 0.0508011 0.0507311
3.42 0.0509978 0.0509274
3.415 0.0511954 0.0511248
3.41 0.0513941 0.0513232
3.405 0.0515939 0.0515228
3.4 0.0517948 0.0517234
3.395 0.0519966 0.0519249
3.39 0.0521992 0.0521272
3.385 0.0524027 0.0523305
3.38 0.0526072 0.0525346
3.375 0.0528126 0.0527398
3.37 0.0530191 0.0529459
3.365 0.0532265 0.0531531
3.36 0.0534351 0.0533614
3.355 0.0536448 0.0535708
3.35 0.0538556 0.0537813
3.345 0.0540676 0.053993
3.34 0.0542808 0.0542059
3.335 0.0544948 0.0544196
3.33 0.0547098 0.0546343
3.325 0.0549257 0.0548499
3.32 0.0551426 0.0550665
3.315 0.0553606 0.0552842
3.31 0.0555797 0.055503
3.305 0.0557999 0.0557229
3.3 0.0560213 0.0559439
3.295 0.0562439 0.0561662
3.29 0.0564676 0.0563897
3.285 0.0566928 0.0566145
3.28 0.056919 0.0568404
3.275 0.0571462 0.0570673
3.27 0.0573744 0.0572951
3.265 0.0576036 0.057524
3.26 0.0578339 0.057754
3.255 0.0580653 0.0579851
3.25 0.0582979 0.0582174
3.245 0.0585318 0.0584509
3.24 0.0587669 0.0586857
3.235 0.0590032 0.0589217
3.23 0.0592409 0.0591591
3.225 0.0594801 0.059398
3.22 0.0597204 0.0596379
3.215 0.0599616 0.0598788
3.21 0.060204 0.0601208
3.205 0.0604474 0.0603639
3.2 0.0606921 0.0606082
3.195 0.0609379 0.0608537
3.19 0.061185 0.0611005
3.185 0.0614335 0.0613485
3.18 0.0616833 0.061598
3.175 0.0619344 0.0618488
3.17 0.062187 0.062101
3.165 0.0624411 0.0623548
3.16 0.0626964 0.0626097
3.155 0.0629527 0.0628657
3.15 0.0632103 0.0631229
3.145 0.063469 0.0633812
3.14 0.063729 0.0636408
3.135 0.0639903 0.0639018
3.13 0.0642529 0.064164
3.125 0.064517 0.0644278
3.12 0.0647825 0.0646929
3.115 0.0650495 0.0649595
3.11 0.0653181 0.0652277
3.105 0.0655882 0.0654975
3.1 0.0658596 0.0657685
3.095 0.0661321 0.0660406
3.09 0.0664059 0.066314
3.085 0.066681 0.0665887
3.08 0.0669574 0.0668648
3.075 0.0672353 0.0671422
3.07 0.0675146 0.0674211
3.065 0.0677954 0.0677016
3.06 0.0680778 0.0679836
3.055 0.0683618 0.0682671
3.05 0.0686474 0.0685524
3.045 0.0689348 0.0688393
3.04 0.0692234 0.0691275
3.035 0.0695133 0.069417
3.03 0.0698045 0.0697078
3.025 0.0700971 0.07
3.02 0.0703912 0.0702937
3.015 0.0706868 0.0705888
3.01 0.0709839 0.0708856
3.005 0.0712827 0.0711839
3 0.0715832 0.071484
2.995 0.0718853 0.0717857
2.99 0.0721892 0.0720892
2.985 0.072495 0.0723946
2.98 0.0728022 0.0727013
2.975 0.0731107 0.0730093
2.97 0.0734206 0.0733188
2.965 0.073732 0.0736298
2.96 0.0740449 0.0739423
2.955 0.0743595 0.0742564
2.95 0.0746758 0.0745722
2.945 0.0749938 0.0748898
2.94 0.0753136 0.0752091
2.935 0.0756352 0.0755303
2.93 0.0759588 0.0758534
2.925 0.0762843 0.0761785
2.92 0.0766113 0.076505
2.915 0.0769397 0.0768329
2.91 0.0772697 0.0771624
2.905 0.0776012 0.0774935
2.9 0.0779344 0.0778262
2.895 0.0782694 0.0781607
2.89 0.0786061 0.078497
2.885 0.0789447 0.0788351
2.88 0.0792852 0.0791751
2.875 0.0796277 0.0795171
2.87 0.0799722 0.0798611
2.865 0.0803189 0.0802074
2.86 0.0806672 0.0805552
2.855 0.081017 0.0809045
2.85 0.0813684 0.0812554
2.845 0.0817215 0.081608
2.84 0.0820764 0.0819624
2.835 0.0824332 0.0823186
2.83 0.0827918 0.0826768
2.825 0.0831525 0.0830369
2.82 0.0835152 0.0833991
2.815 0.08388 0.0837633
2.81 0.0842469 0.0841298
2.805 0.0846164 0.0844987
2.8 0.0849874 0.0848692
2.795 0.0853601 0.0852414
2.79 0.0857345 0.0856153
2.785 0.0861108 0.085991
2.78 0.0864889 0.0863685
2.775 0.086869 0.0867481
2.77 0.0872511 0.0871297
2.765 0.0876353 0.0875134
2.76 0.0880217 0.0878992
2.755 0.0884104 0.0882873
2.75 0.0888013 0.0886777
2.745 0.089195 0.0890708
2.74 0.0895905 0.0894657
2.735 0.0899877 0.0898624
2.73 0.0903868 0.0902609
2.725 0.0907877 0.0906613
2.72 0.0911907 0.0910636
2.715 0.0915957 0.0914681
2.71 0.092003 0.0918748
2.705 0.0924124 0.0922836
2.7 0.0928242 0.0926948
2.695 0.0932383 0.0931084
2.69 0.0936549 0.0935244
2.685 0.0940742 0.093943
2.68 0.0944958 0.0943641
2.675 0.0949194 0.094787
2.67 0.0953448 0.0952118
2.665 0.0957722 0.0956386
2.66 0.0962017 0.0960675
2.655 0.0966335 0.0964987
2.65 0.0970675 0.0969321
2.645 0.0975039 0.0973679
2.64 0.0979428 0.0978061
2.635 0.0983842 0.0982468
2.63 0.0988281 0.0986902
2.625 0.0992748 0.0991362
2.62 0.0997244 0.0995852
2.615 0.100176 0.100036
2.61 0.10063 0.100489
2.605 0.101085 0.100944
2.6 0.101543 0.101401
2.595 0.102004 0.101861
2.59 0.102466 0.102323
2.585 0.102931 0.102788
2.58 0.103399 0.103255
2.575 0.10387 0.103724
2.57 0.104343 0.104197
2.565 0.104819 0.104672
2.56 0.105298 0.105151
2.555 0.10578 0.105632
2.55 0.106264 0.106115
2.545 0.10675 0.1066
2.54 0.107238 0.107088
2.535 0.107728 0.107578
2.53 0.108222 0.10807
2.525 0.108718 0.108565
2.52 0.109216 0.109063
2.515 0.109718 0.109564
2.51 0.110222 0.110067
2.505 0.110729 0.110574
2.5 0.111239 0.111084
2.495 0.111753 0.111597
2.49 0.112269 0.112112
2.485 0.112787 0.112629
2.48 0.113308 0.113149
2.475 0.113831 0.113672
2.47 0.114357 0.114197
2.465 0.114886 0.114724
2.46 0.115417 0.115255
2.455 0.115951 0.115789
2.45 0.116489 0.116325
2.445 0.117029 0.116865
2.44 0.117573 0.117408
2.435 0.11812 0.117954
2.43 0.11867 0.118504
2.425 0.119223 0.119055
2.42 0.119778 0.11961
2.415 0.120336 0.120167
2.41 0.120896 0.120726
2.405 0.121459 0.121289
2.4 0.122026 0.121854
2.395 0.122595 0.122423
2.39 0.123168 0.122994
2.385 0.123743 0.123569
2.38 0.124322 0.124147
2.375 0.124905 0.124729
2.37 0.125491 0.125315
2.365 0.126081 0.125903
2.36 0.126672 0.126494
2.355 0.127267 0.127088
2.35 0.127864 0.127684
2.345 0.128464 0.128284
2.34 0.129068 0.128886
2.335 0.129674 0.129492
2.33 0.130284 0.1301
2.325 0.130897 0.130712
2.32 0.131513 0.131328
2.315 0.132133 0.131947
2.31 0.132757 0.13257
2.305 0.133385 0.133197
2.3 0.134016 0.133827
2.295 0.13465 0.13446
2.29 0.135286 0.135095
2.285 0.135926 0.135734
2.28 0.136568 0.136375
2.275 0.137214 0.13702
2.27 0.137863 0.137668
2.265 0.138515 0.13832
2.26 0.139171 0.138974
2.255 0.139831 0.139633
2.25 0.140494 0.140296
2.245 0.141162 0.140962
2.24 0.141834 0.141633
2.235 0.142509 0.142307
2.23 0.143186 0.142984
2.225 0.143867 0.143664
2.22 0.144551 0.144347
2.215 0.145238 0.145033
2.21 0.145929 0.145722
2.205 0.146623 0.146415
2.2 0.147321 0.147112
2.195 0.148022 0.147812
2.19 0.148727 0.148516
2.185 0.149436 0.149224
2.18 0.15015 0.149937
2.175 0.150868 0.150653
2.17 0.151589 0.151374
2.165 0.152314 0.152098
2.16 0.153042 0.152824
2.155 0.153773 0.153554
2.15 0.154507 0.154287
2.145 0.155245 0.155024
2.14 0.155986 0.155765
2.135 0.156732 0.156509
2.13 0.157481 0.157257
2.125 0.158233 0.158008
2.12 0.15899 0.158764
2.115 0.159752 0.159524
2.11 0.160517 0.160289
2.105 0.161288 0.161058
2.1 0.162062 0.161831
2.095 0.162839 0.162607
2.09 0.163619 0.163386
2.085 0.164403 0.164169
2.08 0.16519 0.164955
2.075 0.165981 0.165745
2.07 0.166776 0.166538
2.065 0.167575 0.167336
2.06 0.168378 0.168138
2.055 0.169185 0.168943
2.05 0.169996 0.169753
2.045 0.170812 0.170568
2.04 0.171632 0.171387
2.035 0.172458 0.172211
2.03 0.173286 0.173038
2.025 0.174118 0.173869
2.02 0.174953 0.174703
2.015 0.175792 0.17554
2.01 0.176635 0.176382
2.005 0.177481 0.177227
2 0.178332 0.178076
1.995 0.179186 0.178929
1.99 0.180044 0.179786
1.985 0.180907 0.180648
1.98 0.181774 0.181514
1.975 0.182646 0.182384
1.97 0.183523 0.18326
1.965 0.184405 0.18414
1.96 0.18529 0.185024
1.955 0.186179 0.185911
1.95 0.187071 0.186802
1.945 0.187966 0.187696
1.94 0.188866 0.188594
1.935 0.189769 0.189496
1.93 0.190677 0.190402
1.925 0.191588 0.191312
1.92 0.192504 0.192226
1.915 0.193424 0.193145
1.91 0.194348 0.194068
1.905 0.195277 0.194995
1.9 0.196211 0.195928
1.895 0.197151 0.196866
1.89 0.198093 0.197807
1.885 0.19904 0.198752
1.88 0.199989 0.1997
1.875 0.200943 0.200652
1.87 0.2019 0.201608
1.865 0.202861 0.202567
1.86 0.203826 0.203531
1.855 0.204795 0.204498
1.85 0.205768 0.205469
1.845 0.206745 0.206445
1.84 0.207726 0.207425
1.835 0.208712 0.208409
1.83 0.209702 0.209398
1.825 0.210698 0.210392
1.82 0.211699 0.211391
1.815 0.212703 0.212393
1.81 0.21371 0.213399
1.805 0.21472 0.214408
1.8 0.215734 0.21542
1.795 0.216752 0.216436
1.79 0.217774 0.217456
1.785 0.218799 0.21848
1.78 0.219827 0.219507
1.775 0.22086 0.220538
1.77 0.221897 0.221573
1.765 0.222937 0.222612
1.76 0.223982 0.223654
1.755 0.225031 0.224702
1.75 0.226085 0.225754
1.745 0.227144 0.226811
1.74 0.228206 0.227872
1.735 0.229271 0.228935
1.73 0.230339 0.230001
1.725 0.23141 0.23107
1.72 0.232484 0.232143
1.715 0.233562 0.233219
1.71 0.234643 0.234298
1.705 0.235726 0.23538
1.7 0.236813 0.236465
1.695 0.237904 0.237554
1.69 0.238998 0.238645
1.685 0.240095 0.239741
1.68 0.241196 0.24084
1.675 0.2423 0.241942
1.67 0.243408 0.243049
1.665 0.244521 0.24416
1.66 0.245636 0.245273
1.655 0.246753 0.246388
1.65 0.247872 0.247505
1.645 0.248993 0.248624
1.64 0.250117 0.249746
1.635 0.251242 0.25087
1.63 0.25237 0.251996
1.625 0.2535 0.253124
1.62 0.254632 0.254254
1.615 0.255766 0.255386
1.61 0.256902 0.25652
1.605 0.25804 0.257656
1.6 0.25918 0.258794
1.595 0.260322 0.259934
1.59 0.261466 0.261076
1.585 0.262613 0.262221
1.58 0.263761 0.263367
1.575 0.26491 0.264514
1.57 0.266059 0.265661
1.565 0.267208 0.266808
1.56 0.268358 0.267956
1.555 0.269507 0.269104
1.55 0.270657 0.270251
1.545 0.271806 0.271398
1.54 0.272955 0.272545
1.535 0.274103 0.273691
1.53 0.275251 0.274837
1.525 0.276399 0.275983
1.52 0.277545 0.277127
1.515 0.27869 0.278269
1.51 0.279833 0.279411
1.505 0.280975 0.280551
1.5 0.282115 0.281689
1.495 0.283255 0.282826
1.49 0.284391 0.283961
1.485 0.285524 0.285092
1.48 0.286654 0.286219
1.475 0.287779 0.287343
1.47 0.2889 0.288461
1.465 0.290016 0.289575
1.46 0.291127 0.290685
1.455 0.292233 0.291789
1.45 0.293334 0.292887
1.445 0.294428 0.293979
1.44 0.295516 0.295065
1.435 0.296597 0.296144
1.43 0.297671 0.297216
1.425 0.298738 0.29828
1.42 0.299796 0.299336
1.415 0.300845 0.300383
1.41 0.301885 0.301421
1.405 0.302915 0.30245
1.4 0.303936 0.303468
1.395 0.304946 0.304476
1.39 0.305944 0.305472
1.385 0.306929 0.306455
1.38 0.3079 0.307425
1.375 0.308858 0.30838
1.37 0.309801 0.309321
1.365 0.310728 0.310247
1.36 0.31164 0.311156
1.355 0.312534 0.312049
1.35 0.313411 0.312924
1.345 0.31427 0.313781
1.34 0.315109 0.314618
1.335 0.315928 0.315435
1.33 0.316726 0.316231
1.325 0.317502 0.317006
1.32 0.318255 0.317757
1.315 0.318984 0.318484
1.31 0.319689 0.319187
1.305 0.320367 0.319863
1.3 0.321019 0.320513
1.295 0.321643 0.321136
1.29 0.322238 0.321729
1.285 0.322803 0.322293
1.28 0.323336 0.322824
1.275 0.323836 0.323323
1.27 0.324302 0.323787
1.265 0.324732 0.324216
1.26 0.325126 0.324608
1.255 0.325481 0.324962
1.25 0.325797 0.325276
1.245 0.326072 0.32555
1.24 0.326305 0.325782
1.235 0.326495 0.32597
1.23 0.32664 0.326114
1.225 0.326738 0.326211
1.22 0.326789 0.326261
1.215 0.326791 0.326262
1.21 0.326742 0.326212
1.205 0.326641 0.32611
1.2 0.326487 0.325955
1.195 0.326277 0.325745
1.19 0.326011 0.325478
1.185 0.325687 0.325153
1.18 0.325304 0.324769
1.175 0.324859 0.324324
1.17 0.324352 0.323816
1.165 0.32378 0.323245
1.16 0.323143 0.322607
1.155 0.322438 0.321902
1.15 0.321664 0.321128
1.145 0.32082 0.320284
1.14 0.319904 0.319367
1.135 0.318915 0.318378
1.13 0.31785 0.317314
1.125 0.31671 0.316174
1.12 0.315492 0.314957
1.115 0.314196 0.313661
1.11 0.312819 0.312285
1.105 0.311362 0.310828
1.1 0.309821 0.309288
1.095 0.308198 0.307665
1.09 0.306489 0.305958
1.085 0.304695 0.304165
1.08 0.302814 0.302285
1.075 0.300845 0.300317
1.07 0.298788 0.298262
1.065 0.296642 0.296117
1.06 0.294406 0.293882
1.055 0.292079 0.291557
1.05 0.289661 0.289141
1.045 0.287151 0.286634
1.04 0.284549 0.284034
1.035 0.281855 0.281341
1.03 0.279068 0.278556
1.025 0.276188 0.275679
1.02 0.273215 0.272709
1.015 0.270149 0.269646
1.01 0.266991 0.26649
1.005 0.263741 0.263243
1 0.260398 0.259903
0.995 0.256964 0.256472
0.99 0.253439 0.252951
0.985 0.249824 0.249339
0.98 0.24612 0.245638
0.975 0.242327 0.241849
0.97 0.238447 0.237972
0.965 0.23448 0.23401
0.96 0.230429 0.229962
0.955 0.226295 0.225832
0.95 0.222078 0.221619
0.945 0.217781 0.217326
0.94 0.213405 0.212955
0.935 0.208952 0.208507
0.93 0.204425 0.203984
0.925 0.199825 0.199389
0.92 0.195155 0.194724
0.915 0.190417 0.189991
0.91 0.185614 0.185192
0.905 0.180748 0.180331
0.9 0.175822 0.17541
0.895 0.170839 0.170432
0.89 0.165802 0.165401
0.885 0.160714 0.160318
0.88 0.155578 0.155188
0.875 0.150399 0.150014
0.87 0.145178 0.144799
0.865 0.13992 0.139547
0.86 0.134629 0.134261
0.855 0.129309 0.128947
0.85 0.123963 0.123606
0.845 0.118595 0.118245
0.84 0.113211 0.112866
0.835 0.107813 0.107474
0.83 0.102407 0.102074
0.825 0.0969968 0.0966699
0.82 0.091587 0.0912662
0.815 0.0861824 0.0858676
0.81 0.0807876 0.0804789
0.805 0.0754075 0.0751049
0.8 0.070047 0.0697505
0.795 0.064711 0.0644206
0.79 0.0594046 0.0591203
0.785 0.0541328 0.0538546
0.78 0.0489007 0.0486286
0.775 0.0437133 0.0434473
0.77 0.0385758 0.0383159
0.765 0.0334932 0.0332395
0.76 0.0284708 0.0282231
0.755 0.0235136 0.023272
0.75 0.0186267 0.0183911
0.745 0.0138151 0.0135855
0.74 0.00908386 0.00886017
0.735 0.00443789 0.00422011
0.73 -0.000117951 -0.00032987
0.725 -0.00457891 -0.00478501
0.72 -0.00894031 -0.00914064
0.715 -0.0131976 -0.0133922
0.71 -0.0173464 -0.0175354
0.705 -0.0213824 -0.0215658
0.7 -0.0253016 -0.0254794
0.695 -0.0290998 -0.0292722
0.69 -0.0327733 -0.0329404
0.685 -0.0363187 -0.0364804
0.68 -0.0397324 -0.0398889
0.675 -0.0430114 -0.0431627
0.67 -0.0461527 -0.046299
0.665 -0.0491536 -0.049295
0.66 -0.0520117 -0.0521483
0.655 -0.0547249 -0.0548567
0.65 -0.0572912 -0.0574184
0.645 -0.0597091 -0.0598317
0.64 -0.0619771 -0.0620953
0.635 -0.0640943 -0.0642082
0.63 -0.0660599 -0.0661696
0.625 -0.0678735 -0.0679791
0.62 -0.069535 -0.0696367
0.615 -0.0710446 -0.0711424
0.61 -0.0724027 -0.0724968
0.605 -0.0736102 -0.0737008
0.6 -0.0746684 -0.0747555
0.595 -0.0755785 -0.0756623
0.59 -0.0763425 -0.0764231
0.585 -0.0769623 -0.0770399
0.58 -0.0774404 -0.0775151
0.575 -0.0777795 -0.0778514
0.57 -0.0779825 -0.0780518
0.565 -0.0780528 -0.0781196
0.56 -0.0779938 -0.0780583
0.555 -0.0778095 -0.0778717
0.55 -0.0775038 -0.0775639
0.545 -0.077081 -0.0771393
0.54 -0.0765458 -0.0766022
0.535 -0.0759027 -0.0759575
0.53 -0.0751569 -0.0752101
0.525 -0.0743134 -0.0743651
0.52 -0.0733774 -0.0734279
0.515 -0.0723545 -0.0724038
0.51 -0.0712503 -0.0712985
0.505 -0.0700703 -0.0701176
0.5 -0.0688204 -0.0688669
0.495 -0.0675064 -0.0675521
0.49 -0.0661341 -0.0661793
0.485 -0.0647096 -0.0647542
0.48 -0.0632386 -0.0632827
0.475 -0.0617269 -0.0617708
0.47 -0.0601806 -0.0602241
0.465 -0.0586051 -0.0586485
0.46 -0.0570063 -0.0570496
0.455 -0.0553897 -0.0554328
0.45 -0.0537605 -0.0538037
0.445 -0.0521241 -0.0521673
0.44 -0.0504855 -0.0505288
0.435 -0.0488494 -0.0488929
0.43 -0.0472206 -0.0472641
0.425 -0.0456032 -0.045647
0.42 -0.0440015 -0.0440455
0.415 -0.0424192 -0.0424634
0.41 -0.0408599 -0.0409043
0.405 -0.0393267 -0.0393714
0.4 -0.0378227 -0.0378675
0.395 -0.0363504 -0.0363955
0.39 -0.0349122 -0.0349574
0.385 -0.0335099 -0.0335553
0.38 -0.0321453 -0.0321909
0.375 -0.0308198 -0.0308655
0.37 -0.0295344 -0.0295802
0.365 -0.02829 -0.0283358
0.36 -0.0270869 -0.0271328
0.355 -0.0259255 -0.0259713
0.35 -0.0248058 -0.0248516
0.345 -0.0237275 -0.0237732
0.34 -0.0226903 -0.0227358
0.335 -0.0216934 -0.0217387
0.33 -0.0207362 -0.0207812
0.325 -0.0198176 -0.0198624
0.32 -0.0189367 -0.0189812
0.315 -0.0180924 -0.0181364
0.31 -0.0172833 -0.0173269
0.305 -0.0165082 -0.0165513
0.3 -0.0157658 -0.0158084
0.295 -0.0150548 -0.0150968
0.29 -0.0143737 -0.0144152
0.285 -0.0137213 -0.0137622
0.28 -0.0130962 -0.0131364
0.275 -0.0124971 -0.0125366
0.27 -0.0119228 -0.0119615
0.265 -0.011372 -0.01141
0.26 -0.0108436 -0.0108808
0.255 -0.0103364 -0.0103727
0.25 -0.00984938 -0.00988489
0.245 -0.00938156 -0.0094162
0.24 -0.00893197 -0.00896573
0.235 -0.00849973 -0.00853259
0.23 -0.00808402 -0.00811595
0.225 -0.00768405 -0.00771505
0.22 -0.00729911 -0.00732917
0.215 -0.00692853 -0.00695763
0.21 -0.00657169 -0.00659983
0.205 -0.00622803 -0.0062552
0.2 -0.005897 -0.00592319
0.195 -0.00557812 -0.00560334
0.19 -0.00527095 -0.0052952
0.185 -0.00497507 -0.00499834
0.18 -0.00469011 -0.0047124
0.175 -0.00441571 -0.00443703
0.17 -0.00415156 -0.0041719
0.165 -0.00389736 -0.00391674
0.16 -0.00365284 -0.00367127
0.155 -0.00341776 -0.00343524
0.15 -0.00319189 -0.00320843
0.145 -0.00297502 -0.00299064
0.14 -0.00276696 -0.00278167
0.135 -0.00256753 -0.00258134
0.13 -0.00237657 -0.0023895
0.125 -0.00219392 -0.00220599
0.12 -0.00201944 -0.00203067
0.115 -0.001853 -0.0018634
0.11 -0.00169448 -0.00170408
0.105 -0.00154375 -0.00155257
0.1 -0.00140069 -0.00140876
0.095 -0.00126521 -0.00127255
0.09 -0.0011372 -0.00114384
0.085 -0.00101655 -0.00102252
0.08 -0.00090316 -0.000908492
0.075 -0.000796941 -0.000801666
0.07 -0.000697794 -0.000701945
0.065 -0.000605624 -0.000609235
0.06 -0.000520338 -0.000523443
0.055 -0.000441843 -0.000444474
0.05 -0.000370047 -0.000372236
0.045 -0.000304862 -0.000306638
0.04 -0.000246212 -0.000247605
0.035 -0.000194151 -0.000195203
0.03 -0.000149589 -0.000150356
0.025 -0.000115765 -0.000116339
0.02 -9.34898e-05 -9.39639e-05
0.015 -6.45215e-05 -6.48639e-05
0.01 -1.34042e-05 -1.34766e-05
0.005 1.55605e-05 1.56446e-05
-1.63468e-13 2.43008e-08 2.4432e-08


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1Quantum/GApOneLoop.txt <==
-22.3723 -0.00200493 4.49882e-05
-22.1768 -0.00204056 4.61945e-05
-22.0165 -0.00207049 4.72161e-05
-21.8747 -0.00209753 4.81455e-05
-21.7448 -0.00212274 4.90176e-05
-21.6237 -0.00214668 4.98504e-05
-21.5093 -0.00216966 5.06543e-05
-21.4004 -0.0021919 5.14364e-05
-21.2959 -0.00221354 5.22013e-05
-21.1952 -0.0022347 5.29528e-05
-21.0979 -0.00225545 5.36934e-05
-21.0034 -0.00227587 5.44253e-05
-20.9115 -0.00229599 5.51502e-05
-20.8219 -0.00231588 5.58694e-05
-20.7344 -0.00233555 5.6584e-05
-20.6487 -0.00235504 5.72952e-05
-20.5648 -0.00237438 5.80035e-05
-20.4825 -0.00239358 5.87099e-05
-20.4016 -0.00241267 5.94149e-05
-20.3222 -0.00243166 6.0119e-05
-20.244 -0.00245057 6.08228e-05
-20.1669 -0.0024694 6.15266e-05
-20.091 -0.00248818 6.22309e-05
-20.0162 -0.0025069 6.29361e-05
-19.9423 -0.00252559 6.36424e-05
-19.8694 -0.00254424 6.43501e-05
-19.7974 -0.00256287 6.50596e-05
-19.7262 -0.00258149 6.57711e-05
-19.6558 -0.00260009 6.64848e-05
-19.5862 -0.00261869 6.72009e-05
-19.5173 -0.0026373 6.79197e-05
-19.4491 -0.00265591 6.86414e-05
-19.3816 -0.00267453 6.93662e-05
-19.3147 -0.00269318 7.00941e-05
-19.2484 -0.00271184 7.08255e-05
-19.1828 -0.00273053 7.15604e-05
-19.1177 -0.00274925 7.22991e-05
-19.0531 -0.002768 7.30416e-05
-18.9891 -0.00278679 7.37882e-05
-18.9255 -0.00280562 7.45389e-05
-18.8625 -0.0028245 7.5294e-05
-18.8 -0.00284342 7.60534e-05
-18.7379 -0.00286239 7.68175e-05
-18.6762 -0.00288141 7.75862e-05
-18.615 -0.00290049 7.83598e-05
-18.5542 -0.00291963 7.91383e-05
-18.4938 -0.00293883 7.99219e-05
-18.4338 -0.00295809 8.07107e-05
-18.3742 -0.00297742 8.15047e-05
-18.3149 -0.00299681 8.23043e-05
-18.256 -0.00301628 8.31093e-05
-18.1975 -0.00303582 8.392e-05
-18.1393 -0.00305543 8.47364e-05
-18.0815 -0.00307512 8.55588e-05
-18.0239 -0.00309489 8.63871e-05
-17.9667 -0.00311474 8.72215e-05
-17.9098 -0.00313468 8.80621e-05
-17.8532 -0.0031547 8.89091e-05
-17.7969 -0.0031748 8.97625e-05
-17.7408 -0.003195 9.06224e-05
-17.6851 -0.00321529 9.1489e-05
-17.6296 -0.00323567 9.23623e-05
-17.5744 -0.00325614 9.32425e-05
-17.5195 -0.00327671 9.41297e-05
-17.4648 -0.00329738 9.5024e-05
-17.4104 -0.00331816 9.59255e-05
-17.3562 -0.00333903 9.68343e-05
-17.3022 -0.00336001 9.77506e-05
-17.2485 -0.00338109 9.86744e-05
-17.195 -0.00340228 9.96058e-05
-17.1418 -0.00342358 0.000100545
-17.0887 -0.00344499 0.000101492
-17.0359 -0.00346651 0.000102447
-16.9833 -0.00348815 0.000103411
-16.9309 -0.00350991 0.000104382
-16.8787 -0.00353178 0.000105362
-16.8268 -0.00355377 0.00010635
-16.775 -0.00357589 0.000107347
-16.7234 -0.00359812 0.000108353
-16.672 -0.00362049 0.000109367
-16.6208 -0.00364298 0.000110391
-16.5697 -0.00366559 0.000111423
-16.5189 -0.00368834 0.000112465
-16.4682 -0.00371122 0.000113516
-16.4177 -0.00373424 0.000114576
-16.3674 -0.00375739 0.000115647
-16.3172 -0.00378068 0.000116726
-16.2672 -0.00380411 0.000117816
-16.2174 -0.00382768 0.000118916
-16.1677 -0.00385139 0.000120026
-16.1182 -0.00387525 0.000121146
-16.0689 -0.00389925 0.000122277
-16.0197 -0.0039234 0.000123418
-15.9706 -0.0039477 0.00012457
-15.9217 -0.00397216 0.000125732
-15.873 -0.00399677 0.000126906
-15.8243 -0.00402153 0.000128091
-15.7759 -0.00404645 0.000129287
-15.7276 -0.00407154 0.000130495
-15.6794 -0.00409678 0.000131714
-15.6313 -0.00412219 0.000132945
-15.5834 -0.00414776 0.000134188
-15.5356 -0.0041735 0.000135443
-15.488 -0.00419941 0.00013671
-15.4404 -0.00422549 0.00013799
-15.393 -0.00425175 0.000139282
-15.3458 -0.00427818 0.000140587
-15.2986 -0.00430479 0.000141905
-15.2516 -0.00433158 0.000143236
-15.2047 -0.00435855 0.00014458
-15.1579 -0.00438571 0.000145938
-15.1112 -0.00441305 0.000147309
-15.0647 -0.00444058 0.000148694
-15.0182 -0.0044683 0.000150094
-14.9719 -0.00449621 0.000151507
-14.9257 -0.00452432 0.000152935
-14.8796 -0.00455262 0.000154377
-14.8336 -0.00458113 0.000155834
-14.7877 -0.00460984 0.000157306
-14.7419 -0.00463875 0.000158794
-14.6962 -0.00466787 0.000160296
-14.6506 -0.00469719 0.000161815
-14.6052 -0.00472673 0.000163349
-14.5598 -0.00475648 0.000164899
-14.5145 -0.00478645 0.000166466
-14.4693 -0.00481664 0.000168049
-14.4243 -0.00484705 0.000169648
-14.3793 -0.00487768 0.000171265
-14.3344 -0.00490854 0.000172899
-14.2896 -0.00493963 0.00017455
-14.2449 -0.00497095 0.000176219
-14.2003 -0.0050025 0.000177906
-14.1558 -0.00503429 0.000179611
-14.1113 -0.00506633 0.000181334
-14.067 -0.0050986 0.000183076
-14.0227 -0.00513112 0.000184838
-13.9786 -0.00516389 0.000186618
-13.9345 -0.00519691 0.000188418
-13.8905 -0.00523018 0.000190237
-13.8466 -0.00526371 0.000192077
-13.8028 -0.0052975 0.000193936
-13.759 -0.00533155 0.000195817
-13.7153 -0.00536587 0.000197718
-13.6718 -0.00540046 0.000199641
-13.6283 -0.00543532 0.000201585
-13.5848 -0.00547046 0.000203551
-13.5415 -0.00550588 0.000205539
-13.4982 -0.00554157 0.000207549
-13.455 -0.00557756 0.000209583
-13.4119 -0.00561383 0.000211639
-13.3689 -0.00565039 0.000213719
-13.3259 -0.00568725 0.000215822
-13.283 -0.00572441 0.00021795
-13.2402 -0.00576187 0.000220102
-13.1974 -0.00579964 0.000222279
-13.1547 -0.00583772 0.000224481
-13.1121 -0.00587611 0.000226709
-13.0696 -0.00591482 0.000228963
-13.0271 -0.00595385 0.000231243
-12.9847 -0.00599321 0.00023355
-12.9424 -0.00603289 0.000235884
-12.9001 -0.00607291 0.000238246
-12.8579 -0.00611326 0.000240635
-12.8158 -0.00615396 0.000243053
-12.7737 -0.006195 0.0002455
-12.7317 -0.00623639 0.000247976
-12.6898 -0.00627813 0.000250481
-12.6479 -0.00632023 0.000253017
-12.6061 -0.00636269 0.000255583
-12.5643 -0.00640552 0.000258181
-12.5226 -0.00644872 0.000260809
-12.481 -0.0064923 0.00026347
-12.4394 -0.00653626 0.000266164
-12.3979 -0.0065806 0.00026889
-12.3565 -0.00662534 0.00027165
-12.3151 -0.00667046 0.000274444
-12.2738 -0.00671599 0.000277273
-12.2325 -0.00676192 0.000280137
-12.1913 -0.00680826 0.000283036
-12.1501 -0.00685502 0.000285972
-12.109 -0.0069022 0.000288944
-12.068 -0.0069498 0.000291954
-12.027 -0.00699783 0.000295002
-11.986 -0.0070463 0.000298088
-11.9452 -0.00709522 0.000301214
-11.9043 -0.00714458 0.000304379
-11.8636 -0.00719439 0.000307585
-11.8228 -0.00724466 0.000310832
-11.7822 -0.0072954 0.000314121
-11.7415 -0.0073466 0.000317453
-11.701 -0.00739829 0.000320827
-11.6605 -0.00745046 0.000324245
-11.62 -0.00750312 0.000327708
-11.5796 -0.00755627 0.000331216
-11.5392 -0.00760993 0.000334771
-11.4989 -0.00766409 0.000338372
-11.4587 -0.00771877 0.00034202
-11.4184 -0.00777398 0.000345717
-11.3783 -0.00782971 0.000349464
-11.3381 -0.00788598 0.00035326
-11.2981 -0.0079428 0.000357107
-11.2581 -0.00800016 0.000361006
-11.2181 -0.00805809 0.000364957
-11.1781 -0.00811658 0.000368962
-11.1383 -0.00817564 0.000373022
-11.0984 -0.00823529 0.000377136
-11.0586 -0.00829552 0.000381307
-11.0189 -0.00835635 0.000385535
-10.9792 -0.00841779 0.000389822
-10.9395 -0.00847984 0.000394167
-10.8999 -0.00854252 0.000398573
-10.8603 -0.00860582 0.00040304
-10.8208 -0.00866977 0.00040757
-10.7813 -0.00873436 0.000412163
-10.7418 -0.00879961 0.000416821
-10.7024 -0.00886553 0.000421544
-10.6631 -0.00893212 0.000426334
-10.6238 -0.0089994 0.000431193
-10.5845 -0.00906738 0.00043612
-10.5452 -0.00913606 0.000441119
-10.506 -0.00920545 0.000446189
-10.4669 -0.00927557 0.000451332
-10.4278 -0.00934643 0.00045655
-10.3887 -0.00941803 0.000461843
-10.3496 -0.00949039 0.000467214
-10.3106 -0.00956352 0.000472663
-10.2717 -0.00963743 0.000478192
-10.2328 -0.00971213 0.000483803
-10.1939 -0.00978764 0.000489497
-10.155 -0.00986395 0.000495275
-10.1162 -0.0099411 0.00050114
-10.0774 -0.0100191 0.000507092
-10.0387 -0.0100979 0.000513134
-10 -0.0101776 0.000519267
-9.96134 -0.0102582 0.000525493
-9.92271 -0.0103396 0.000531813
-9.88412 -0.010422 0.00053823
-9.84557 -0.0105053 0.000544745
-9.80704 -0.0105895 0.00055136
-9.76856 -0.0106747 0.000558077
-9.73011 -0.0107608 0.000564899
-9.69169 -0.0108479 0.000571826
-9.65331 -0.010936 0.000578862
-9.61496 -0.011025 0.000586007
-9.57664 -0.0111151 0.000593266
-9.53836 -0.0112063 0.000600639
-9.50011 -0.0112985 0.000608129
-9.46189 -0.0113918 0.000615738
-9.42371 -0.0114861 0.000623469
-9.38556 -0.0115816 0.000631324
-9.34744 -0.0116781 0.000639306
-9.30935 -0.0117758 0.000647417
-9.2713 -0.0118747 0.00065566
-9.23327 -0.0119748 0.000664037
-9.19528 -0.012076 0.000672552
-9.15732 -0.0121784 0.000681207
-9.11939 -0.0122821 0.000690004
-9.08149 -0.0123871 0.000698948
-9.04362 -0.0124933 0.000708041
-9.00578 -0.0126008 0.000717286
-8.96797 -0.0127096 0.000726687
-8.93019 -0.0128198 0.000736246
-8.89244 -0.0129313 0.000745967
-8.85471 -0.0130442 0.000755854
-8.81702 -0.0131586 0.000765909
-8.77936 -0.0132743 0.000776138
-8.74172 -0.0133915 0.000786543
-8.70412 -0.0135102 0.000797128
-8.66654 -0.0136304 0.000807897
-8.62899 -0.0137521 0.000818855
-8.59146 -0.0138754 0.000830005
-8.55397 -0.0140003 0.000841351
-8.5165 -0.0141268 0.000852899
-8.47906 -0.0142549 0.000864652
-8.44165 -0.0143847 0.000876615
-8.40426 -0.0145162 0.000888793
-8.3669 -0.0146494 0.00090119
-8.32956 -0.0147844 0.000913813
-8.29226 -0.0149212 0.000926665
-8.25497 -0.0150598 0.000939752
-8.21772 -0.0152003 0.000953079
-8.18049 -0.0153427 0.000966653
-8.14328 -0.0154869 0.000980479
-8.1061 -0.0156332 0.000994562
-8.06895 -0.0157814 0.00100891
-8.03182 -0.0159317 0.00102353
-7.99471 -0.0160841 0.00103842
-7.95763 -0.0162386 0.0010536
-7.92058 -0.0163952 0.00106906
-7.88355 -0.016554 0.00108482
-7.84654 -0.0167151 0.00110089
-7.80955 -0.0168784 0.00111727
-7.77259 -0.0170441 0.00113397
-7.73566 -0.0172121 0.00115099
-7.69874 -0.0173825 0.00116835
-7.66185 -0.0175554 0.00118605
-7.62498 -0.0177308 0.00120411
-7.58814 -0.0179088 0.00122252
-7.55132 -0.0180893 0.0012413
-7.51452 -0.0182726 0.00126047
-7.47774 -0.0184585 0.00128002
-7.44099 -0.0186472 0.00129997
-7.40425 -0.0188387 0.00132033
-7.36754 -0.0190331 0.00134111
-7.33085 -0.0192305 0.00136232
-7.29418 -0.0194308 0.00138397
-7.25754 -0.0196343 0.00140608
-7.22091 -0.0198408 0.00142865
-7.18431 -0.0200505 0.0014517
-7.14772 -0.0202635 0.00147524
-7.11116 -0.0204798 0.00149928
-7.07462 -0.0206995 0.00152384
-7.0381 -0.0209227 0.00154894
-7.00159 -0.0211494 0.00157458
-6.96511 -0.0213798 0.00160078
-6.92865 -0.0216138 0.00162756
-6.89221 -0.0218516 0.00165493
-6.85579 -0.0220933 0.00168291
-6.81938 -0.0223389 0.00171152
-6.783 -0.0225886 0.00174077
-6.74664 -0.0228424 0.00177069
-6.71029 -0.0231004 0.00180128
-6.67397 -0.0233627 0.00183258
-6.63766 -0.0236294 0.00186461
-6.60137 -0.0239007 0.00189737
-6.5651 -0.0241765 0.00193091
-6.52885 -0.0244571 0.00196523
-6.49262 -0.0247425 0.00200036
-6.4564 -0.0250329 0.00203633
-6.42021 -0.0253283 0.00207316
-6.38403 -0.0256289 0.00211087
-6.34786 -0.0259349 0.00214951
-6.31172 -0.0262462 0.00218908
-6.27559 -0.0265631 0.00222963
-6.23949 -0.0268858 0.00227118
-6.20339 -0.0272142 0.00231377
-6.16732 -0.0275487 0.00235742
-6.13126 -0.0278893 0.00240217
-6.09522 -0.0282361 0.00244806
-6.05919 -0.0285895 0.00249512
-6.02319 -0.0289494 0.0025434
-5.9872 -0.0293161 0.00259292
-5.95122 -0.0296897 0.00264374
-5.91526 -0.0300705 0.00269589
-5.87932 -0.0304586 0.00274943
-5.84339 -0.0308542 0.00280439
-5.80748 -0.0312576 0.00286082
-5.77158 -0.0316688 0.00291878
-5.7357 -0.0320881 0.00297832
-5.69984 -0.0325158 0.00303949
-5.66399 -0.0329521 0.00310235
-5.62815 -0.0333972 0.00316696
-5.59233 -0.0338513 0.00323339
-5.55653 -0.0343147 0.00330169
-5.52074 -0.0347877 0.00337193
-5.48497 -0.0352705 0.0034442
-5.4492 -0.0357634 0.00351855
-5.41346 -0.0362667 0.00359506
-5.37773 -0.0367806 0.00367383
-5.34201 -0.0373056 0.00375493
-5.30631 -0.037842 0.00383844
-5.27062 -0.03839 0.00392447
-5.23494 -0.0389499 0.00401311
-5.19928 -0.0395223 0.00410447
-5.16363 -0.0401074 0.00419863
-5.128 -0.0407057 0.00429573
-5.09237 -0.0413174 0.00439588
-5.05677 -0.0419432 0.00449919
-5.02117 -0.0425833 0.00460579
-4.98559 -0.0432383 0.00471583
-4.95002 -0.0439085 0.00482945
-4.91446 -0.0445946 0.00494678
-4.87892 -0.0452971 0.005068
-4.84339 -0.0460163 0.00519326
-4.80787 -0.046753 0.00532273
-4.77237 -0.0475077 0.00545661
-4.73687 -0.0482809 0.00559508
-4.70139 -0.0490734 0.00573835
-4.66592 -0.0498857 0.00588662
-4.63046 -0.0507187 0.00604013
-4.59502 -0.0515729 0.00619911
-4.55958 -0.0524491 0.00636382
-4.52416 -0.0533481 0.00653452
-4.48875 -0.0542707 0.00671148
-4.45335 -0.0552179 0.00689502
-4.41797 -0.0561903 0.00708544
-4.38259 -0.0571892 0.00728308
-4.34722 -0.0582152 0.00748829
-4.31187 -0.0592697 0.00770144
-4.27653 -0.0603535 0.00792293
-4.24119 -0.0614678 0.00815319
-4.20587 -0.0626138 0.00839267
-4.17056 -0.0637929 0.00864183
-4.13526 -0.0650061 0.0089012
-4.09997 -0.066255 0.00917131
-4.06469 -0.0675411 0.00945273
-4.02942 -0.0688657 0.00974609
-3.99416 -0.0702305 0.010052
-3.95891 -0.0716373 0.0103713
-3.92367 -0.0730877 0.0107046
-3.88844 -0.0745837 0.0110527
-3.85322 -0.0761273 0.0114165
-3.81801 -0.0777205 0.011797
-3.7828 -0.0793655 0.012195
-3.74761 -0.0810648 0.0126118
-3.71243 -0.0828207 0.0130483
-3.67726 -0.084636 0.0135059
-3.64209 -0.0865133 0.0139859
-3.60694 -0.0884556 0.0144897
-3.57179 -0.0904661 0.0150188
-3.53665 -0.0925481 0.0155749
-3.50152 -0.094705 0.0161599
-3.4664 -0.0969408 0.0167755
-3.43129 -0.0992593 0.0174241
-3.39619 -0.101665 0.0181078
-3.36109 -0.104162 0.0188293
-3.32601 -0.106755 0.0195911
-3.29093 -0.109451 0.0203963
-3.25586 -0.112253 0.021248
-3.2208 -0.115168 0.02215
-3.18574 -0.118203 0.023106
-3.1507 -0.121364 0.0241202
-3.11566 -0.124659 0.0251975
-3.08063 -0.128095 0.0263428
-3.0456 -0.131681 0.027562
-3.01059 -0.135426 0.0288612
-2.97558 -0.13934 0.0302474
-2.94058 -0.143433 0.0317283
-2.90558 -0.147717 0.0333124
-2.87059 -0.152204 0.0350093
-2.83561 -0.156908 0.0368295
-2.80064 -0.161843 0.038785
-2.76567 -0.167024 0.040889
-2.73071 -0.17247 0.0431565
-2.69576 -0.178198 0.0456043
-2.66081 -0.184228 0.0482515
-2.62587 -0.190583 0.0511195
-2.59094 -0.197287 0.0542328
-2.55601 -0.204366 0.0576193
-2.52109 -0.211848 0.0613108
-2.48617 -0.219764 0.0653438
-2.45126 -0.228148 0.0697603
-2.41636 -0.237037 0.0746088
-2.38146 -0.246472 0.0799453
-2.34657 -0.256496 0.0858351
-2.31168 -0.267157 0.0923543
-2.2768 -0.278507 0.0995923
-2.24192 -0.290599 0.107654
-2.20705 -0.303494 0.116663
-2.17219 -0.317253 0.126768
-2.13733 -0.331939 0.138143
-2.10247 -0.347619 0.150999
-2.06762 -0.364354 0.165589
-2.03278 -0.382198 0.182216
-1.99794 -0.401195 0.201252
-1.9631 -0.42136 0.223143
-1.92827 -0.442671 0.248437
-1.89345 -0.465037 0.277798
-1.85862 -0.488266 0.312034
-1.82381 -0.512005 0.352122
-1.78899 -0.53566 0.399226
-1.75419 -0.558271 0.454708
-1.71938 -0.578343 0.5201
-1.68458 -0.593609 0.597002
-1.64979 -0.600742 0.686847
-1.61499 -0.595049 0.790435
-1.58021 -0.5703 0.907111
-1.54542 -0.518988 1.03354
-1.51064 -0.433501 1.16225
-1.47586 -0.308688 1.28074
-1.44109 -0.145565 1.3724
-1.40632 0.0456223 1.42069
-1.37155 0.245949 1.41547
-1.33679 0.433337 1.35783
-1.30203 0.590168 1.25954
-1.26727 0.707976 1.13759
-1.23251 0.787149 1.00803
-1.19776 0.833533 0.882463
-1.16301 0.854861 0.767485
-1.12827 0.858456 0.665844
-1.09352 0.850265 0.577854
-1.05878 0.834712 0.502553
-1.02405 0.814908 0.438454
-0.989309 0.792963 0.383957
-0.954576 0.770259 0.33756
-0.919844 0.747682 0.297935
-0.885115 0.725778 0.263952
-0.850388 0.704866 0.234667
-0.815663 0.685122 0.209298
-0.78094 0.666623 0.187204
-0.746219 0.649388 0.167854
-0.711499 0.633398 0.150816
-0.676781 0.618611 0.135729
-0.642065 0.604975 0.122298
-0.60735 0.59243 0.110275
-0.572637 0.580917 0.0994542
-0.537925 0.570376 0.0896635
-0.503214 0.560751 0.0807566
-0.468504 0.551989 0.0726099
-0.433796 0.544042 0.0651175
-0.399089 0.536864 0.058189
-0.364382 0.530416 0.0517457
-0.329676 0.524662 0.0457196
-0.294972 0.519569 0.0400506
-0.260267 0.515109 0.0346859
-0.225564 0.511259 0.0295782
-0.190861 0.507996 0.0246849
-0.156158 0.505303 0.0199671
-0.121456 0.503166 0.0153892
-0.0867541 0.501573 0.0109178
-0.0520524 0.500515 0.00652107
-0.0173508 0.499988 0.00216878
0.0173508 0.499988 -0.00216878
0.0520524 0.500515 -0.00652107
0.0867541 0.501573 -0.0109178
0.121456 0.503166 -0.0153892
0.156158 0.505303 -0.0199671
0.190861 0.507996 -0.0246849
0.225564 0.511259 -0.0295782
0.260267 0.515109 -0.0346859
0.294972 0.519569 -0.0400506
0.329676 0.524662 -0.0457196
0.364382 0.530416 -0.0517457
0.399089 0.536864 -0.058189
0.433796 0.544042 -0.0651175
0.468504 0.551989 -0.0726099
0.503214 0.560751 -0.0807566
0.537925 0.570376 -0.0896635
0.572637 0.580917 -0.0994542
0.60735 0.59243 -0.110275
0.642065 0.604975 -0.122298
0.676781 0.618611 -0.135729
0.711499 0.633398 -0.150816
0.746219 0.649388 -0.167854
0.78094 0.666623 -0.187204
0.815663 0.685122 -0.209298
0.850388 0.704866 -0.234667
0.885115 0.725778 -0.263952
0.919844 0.747682 -0.297935
0.954576 0.770259 -0.33756
0.989309 0.792963 -0.383957
1.02405 0.814908 -0.438454
1.05878 0.834712 -0.502553
1.09352 0.850265 -0.577854
1.12827 0.858456 -0.665844
1.16301 0.854861 -0.767485
1.19776 0.833533 -0.882463
1.23251 0.787149 -1.00803
1.26727 0.707976 -1.13759
1.30203 0.590168 -1.25954
1.33679 0.433337 -1.35783
1.37155 0.245949 -1.41547
1.40632 0.0456223 -1.42069
1.44109 -0.145565 -1.3724
1.47586 -0.308688 -1.28074
1.51064 -0.433501 -1.16225
1.54542 -0.518988 -1.03354
1.58021 -0.5703 -0.907111
1.61499 -0.595049 -0.790435
1.64979 -0.600742 -0.686847
1.68458 -0.593609 -0.597002
1.71938 -0.578343 -0.5201
1.75419 -0.558271 -0.454708
1.78899 -0.53566 -0.399226
1.82381 -0.512005 -0.352122
1.85862 -0.488266 -0.312034
1.89345 -0.465037 -0.277798
1.92827 -0.442671 -0.248437
1.9631 -0.42136 -0.223143
1.99794 -0.401195 -0.201252
2.03278 -0.382198 -0.182216
2.06762 -0.364354 -0.165589
2.10247 -0.347619 -0.150999
2.13733 -0.331939 -0.138143
2.17219 -0.317253 -0.126768
2.20705 -0.303494 -0.116663
2.24192 -0.290599 -0.107654
2.2768 -0.278507 -0.0995923
2.31168 -0.267157 -0.0923543
2.34657 -0.256496 -0.0858351
2.38146 -0.246472 -0.0799453
2.41636 -0.237037 -0.0746088
2.45126 -0.228148 -0.0697603
2.48617 -0.219764 -0.0653438
2.52109 -0.211848 -0.0613108
2.55601 -0.204366 -0.0576193
2.59094 -0.197287 -0.0542328
2.62587 -0.190583 -0.0511195
2.66081 -0.184228 -0.0482515
2.69576 -0.178198 -0.0456043
2.73071 -0.17247 -0.0431565
2.76567 -0.167024 -0.040889
2.80064 -0.161843 -0.038785
2.83561 -0.156908 -0.0368295
2.87059 -0.152204 -0.0350093
2.90558 -0.147717 -0.0333124
2.94058 -0.143433 -0.0317283
2.97558 -0.13934 -0.0302474
3.01059 -0.135426 -0.0288612
3.0456 -0.131681 -0.027562
3.08063 -0.128095 -0.0263428
3.11566 -0.124659 -0.0251975
3.1507 -0.121364 -0.0241202
3.18574 -0.118203 -0.023106
3.2208 -0.115168 -0.02215
3.25586 -0.112253 -0.021248
3.29093 -0.109451 -0.0203963
3.32601 -0.106755 -0.0195911
3.36109 -0.104162 -0.0188293
3.39619 -0.101665 -0.0181078
3.43129 -0.0992593 -0.0174241
3.4664 -0.0969408 -0.0167755
3.50152 -0.094705 -0.0161599
3.53665 -0.0925481 -0.0155749
3.57179 -0.0904661 -0.0150188
3.60694 -0.0884556 -0.0144897
3.64209 -0.0865133 -0.0139859
3.67726 -0.084636 -0.0135059
3.71243 -0.0828207 -0.0130483
3.74761 -0.0810648 -0.0126118
3.7828 -0.0793655 -0.012195
3.81801 -0.0777205 -0.011797
3.85322 -0.0761273 -0.0114165
3.88844 -0.0745837 -0.0110527
3.92367 -0.0730877 -0.0107046
3.95891 -0.0716373 -0.0103713
3.99416 -0.0702305 -0.010052
4.02942 -0.0688657 -0.00974609
4.06469 -0.0675411 -0.00945273
4.09997 -0.066255 -0.00917131
4.13526 -0.0650061 -0.0089012
4.17056 -0.0637929 -0.00864183
4.20587 -0.0626138 -0.00839267
4.24119 -0.0614678 -0.00815319
4.27653 -0.0603535 -0.00792293
4.31187 -0.0592697 -0.00770144
4.34722 -0.0582152 -0.00748829
4.38259 -0.0571892 -0.00728308
4.41797 -0.0561903 -0.00708544
4.45335 -0.0552179 -0.00689502
4.48875 -0.0542707 -0.00671148
4.52416 -0.0533481 -0.00653452
4.55958 -0.0524491 -0.00636382
4.59502 -0.0515729 -0.00619911
4.63046 -0.0507187 -0.00604013
4.66592 -0.0498857 -0.00588662
4.70139 -0.0490734 -0.00573835
4.73687 -0.0482809 -0.00559508
4.77237 -0.0475077 -0.00545661
4.80787 -0.046753 -0.00532273
4.84339 -0.0460163 -0.00519326
4.87892 -0.0452971 -0.005068
4.91446 -0.0445946 -0.00494678
4.95002 -0.0439085 -0.00482945
4.98559 -0.0432383 -0.00471583
5.02117 -0.0425833 -0.00460579
5.05677 -0.0419432 -0.00449919
5.09237 -0.0413174 -0.00439588
5.128 -0.0407057 -0.00429573
5.16363 -0.0401074 -0.00419863
5.19928 -0.0395223 -0.00410447
5.23494 -0.0389499 -0.00401311
5.27062 -0.03839 -0.00392447
5.30631 -0.037842 -0.00383844
5.34201 -0.0373056 -0.00375493
5.37773 -0.0367806 -0.00367383
5.41346 -0.0362667 -0.00359506
5.4492 -0.0357634 -0.00351855
5.48497 -0.0352705 -0.0034442
5.52074 -0.0347877 -0.00337193
5.55653 -0.0343147 -0.00330169
5.59233 -0.0338513 -0.00323339
5.62815 -0.0333972 -0.00316696
5.66399 -0.0329521 -0.00310235
5.69984 -0.0325158 -0.00303949
5.7357 -0.0320881 -0.00297832
5.77158 -0.0316688 -0.00291878
5.80748 -0.0312576 -0.00286082
5.84339 -0.0308542 -0.00280439
5.87932 -0.0304586 -0.00274943
5.91526 -0.0300705 -0.00269589
5.95122 -0.0296897 -0.00264374
5.9872 -0.0293161 -0.00259292
6.02319 -0.0289494 -0.0025434
6.05919 -0.0285895 -0.00249512
6.09522 -0.0282361 -0.00244806
6.13126 -0.0278893 -0.00240217
6.16732 -0.0275487 -0.00235742
6.20339 -0.0272142 -0.00231377
6.23949 -0.0268858 -0.00227118
6.27559 -0.0265631 -0.00222963
6.31172 -0.0262462 -0.00218908
6.34786 -0.0259349 -0.00214951
6.38403 -0.0256289 -0.00211087
6.42021 -0.0253283 -0.00207316
6.4564 -0.0250329 -0.00203633
6.49262 -0.0247425 -0.00200036
6.52885 -0.0244571 -0.00196523
6.5651 -0.0241765 -0.00193091
6.60137 -0.0239007 -0.00189737
6.63766 -0.0236294 -0.00186461
6.67397 -0.0233627 -0.00183258
6.71029 -0.0231004 -0.00180128
6.74664 -0.0228424 -0.00177069
6.783 -0.0225886 -0.00174077
6.81938 -0.0223389 -0.00171152
6.85579 -0.0220933 -0.00168291
6.89221 -0.0218516 -0.00165493
6.92865 -0.0216138 -0.00162756
6.96511 -0.0213798 -0.00160078
7.00159 -0.0211494 -0.00157458
7.0381 -0.0209227 -0.00154894
7.07462 -0.0206995 -0.00152384
7.11116 -0.0204798 -0.00149928
7.14772 -0.0202635 -0.00147524
7.18431 -0.0200505 -0.0014517
7.22091 -0.0198408 -0.00142865
7.25754 -0.0196343 -0.00140608
7.29418 -0.0194308 -0.00138397
7.33085 -0.0192305 -0.00136232
7.36754 -0.0190331 -0.00134111
7.40425 -0.0188387 -0.00132033
7.44099 -0.0186472 -0.00129997
7.47774 -0.0184585 -0.00128002
7.51452 -0.0182726 -0.00126047
7.55132 -0.0180893 -0.0012413
7.58814 -0.0179088 -0.00122252
7.62498 -0.0177308 -0.00120411
7.66185 -0.0175554 -0.00118605
7.69874 -0.0173825 -0.00116835
7.73566 -0.0172121 -0.00115099
7.77259 -0.0170441 -0.00113397
7.80955 -0.0168784 -0.00111727
7.84654 -0.0167151 -0.00110089
7.88355 -0.016554 -0.00108482
7.92058 -0.0163952 -0.00106906
7.95763 -0.0162386 -0.0010536
7.99471 -0.0160841 -0.00103842
8.03182 -0.0159317 -0.00102353
8.06895 -0.0157814 -0.00100891
8.1061 -0.0156332 -0.000994562
8.14328 -0.0154869 -0.000980479
8.18049 -0.0153427 -0.000966653
8.21772 -0.0152003 -0.000953079
8.25497 -0.0150598 -0.000939752
8.29226 -0.0149212 -0.000926665
8.32956 -0.0147844 -0.000913813
8.3669 -0.0146494 -0.00090119
8.40426 -0.0145162 -0.000888793
8.44165 -0.0143847 -0.000876615
8.47906 -0.0142549 -0.000864652
8.5165 -0.0141268 -0.000852899
8.55397 -0.0140003 -0.000841351
8.59146 -0.0138754 -0.000830005
8.62899 -0.0137521 -0.000818855
8.66654 -0.0136304 -0.000807897
8.70412 -0.0135102 -0.000797128
8.74172 -0.0133915 -0.000786543
8.77936 -0.0132743 -0.000776138
8.81702 -0.0131586 -0.000765909
8.85471 -0.0130442 -0.000755854
8.89244 -0.0129313 -0.000745967
8.93019 -0.0128198 -0.000736246
8.96797 -0.0127096 -0.000726687
9.00578 -0.0126008 -0.000717286
9.04362 -0.0124933 -0.000708041
9.08149 -0.0123871 -0.000698948
9.11939 -0.0122821 -0.000690004
9.15732 -0.0121784 -0.000681207
9.19528 -0.012076 -0.000672552
9.23327 -0.0119748 -0.000664037
9.2713 -0.0118747 -0.00065566
9.30935 -0.0117758 -0.000647417
9.34744 -0.0116781 -0.000639306
9.38556 -0.0115816 -0.000631324
9.42371 -0.0114861 -0.000623469
9.46189 -0.0113918 -0.000615738
9.50011 -0.0112985 -0.000608129
9.53836 -0.0112063 -0.000600639
9.57664 -0.0111151 -0.000593266
9.61496 -0.011025 -0.000586007
9.65331 -0.010936 -0.000578862
9.69169 -0.0108479 -0.000571826
9.73011 -0.0107608 -0.000564899
9.76856 -0.0106747 -0.000558077
9.80704 -0.0105895 -0.00055136
9.84557 -0.0105053 -0.000544745
9.88412 -0.010422 -0.00053823
9.92271 -0.0103396 -0.000531813
9.96134 -0.0102582 -0.000525493
10 -0.0101776 -0.000519267
10.0387 -0.0100979 -0.000513134
10.0774 -0.0100191 -0.000507092
10.1162 -0.0099411 -0.00050114
10.155 -0.00986395 -0.000495275
10.1939 -0.00978764 -0.000489497
10.2328 -0.00971213 -0.000483803
10.2717 -0.00963743 -0.000478192
10.3106 -0.00956352 -0.000472663
10.3496 -0.00949039 -0.000467214
10.3887 -0.00941803 -0.000461843
10.4278 -0.00934643 -0.00045655
10.4669 -0.00927557 -0.000451332
10.506 -0.00920545 -0.000446189
10.5452 -0.00913606 -0.000441119
10.5845 -0.00906738 -0.00043612
10.6238 -0.0089994 -0.000431193
10.6631 -0.00893212 -0.000426334
10.7024 -0.00886553 -0.000421544
10.7418 -0.00879961 -0.000416821
10.7813 -0.00873436 -0.000412163
10.8208 -0.00866977 -0.00040757
10.8603 -0.00860582 -0.00040304
10.8999 -0.00854252 -0.000398573
10.9395 -0.00847984 -0.000394167
10.9792 -0.00841779 -0.000389822
11.0189 -0.00835635 -0.000385535
11.0586 -0.00829552 -0.000381307
11.0984 -0.00823529 -0.000377136
11.1383 -0.00817564 -0.000373022
11.1781 -0.00811658 -0.000368962
11.2181 -0.00805809 -0.000364957
11.2581 -0.00800016 -0.000361006
11.2981 -0.0079428 -0.000357107
11.3381 -0.00788598 -0.00035326
11.3783 -0.00782971 -0.000349464
11.4184 -0.00777398 -0.000345717
11.4587 -0.00771877 -0.00034202
11.4989 -0.00766409 -0.000338372
11.5392 -0.00760993 -0.000334771
11.5796 -0.00755627 -0.000331216
11.62 -0.00750312 -0.000327708
11.6605 -0.00745046 -0.000324245
11.701 -0.00739829 -0.000320827
11.7415 -0.0073466 -0.000317453
11.7822 -0.0072954 -0.000314121
11.8228 -0.00724466 -0.000310832
11.8636 -0.00719439 -0.000307585
11.9043 -0.00714458 -0.000304379
11.9452 -0.00709522 -0.000301214
11.986 -0.0070463 -0.000298088
12.027 -0.00699783 -0.000295002
12.068 -0.0069498 -0.000291954
12.109 -0.0069022 -0.000288944
12.1501 -0.00685502 -0.000285972
12.1913 -0.00680826 -0.000283036
12.2325 -0.00676192 -0.000280137
12.2738 -0.00671599 -0.000277273
12.3151 -0.00667046 -0.000274444
12.3565 -0.00662534 -0.00027165
12.3979 -0.0065806 -0.00026889
12.4394 -0.00653626 -0.000266164
12.481 -0.0064923 -0.00026347
12.5226 -0.00644872 -0.000260809
12.5643 -0.00640552 -0.000258181
12.6061 -0.00636269 -0.000255583
12.6479 -0.00632023 -0.000253017
12.6898 -0.00627813 -0.000250481
12.7317 -0.00623639 -0.000247976
12.7737 -0.006195 -0.0002455
12.8158 -0.00615396 -0.000243053
12.8579 -0.00611326 -0.000240635
12.9001 -0.00607291 -0.000238246
12.9424 -0.00603289 -0.000235884
12.9847 -0.00599321 -0.00023355
13.0271 -0.00595385 -0.000231243
13.0696 -0.00591482 -0.000228963
13.1121 -0.00587611 -0.000226709
13.1547 -0.00583772 -0.000224481
13.1974 -0.00579964 -0.000222279
13.2402 -0.00576187 -0.000220102
13.283 -0.00572441 -0.00021795
13.3259 -0.00568725 -0.000215822
13.3689 -0.00565039 -0.000213719
13.4119 -0.00561383 -0.000211639
13.455 -0.00557756 -0.000209583
13.4982 -0.00554157 -0.000207549
13.5415 -0.00550588 -0.000205539
13.5848 -0.00547046 -0.000203551
13.6283 -0.00543532 -0.000201585
13.6718 -0.00540046 -0.000199641
13.7153 -0.00536587 -0.000197718
13.759 -0.00533155 -0.000195817
13.8028 -0.0052975 -0.000193936
13.8466 -0.00526371 -0.000192077
13.8905 -0.00523018 -0.000190237
13.9345 -0.00519691 -0.000188418
13.9786 -0.00516389 -0.000186618
14.0227 -0.00513112 -0.000184838
14.067 -0.0050986 -0.000183076
14.1113 -0.00506633 -0.000181334
14.1558 -0.00503429 -0.000179611
14.2003 -0.0050025 -0.000177906
14.2449 -0.00497095 -0.000176219
14.2896 -0.00493963 -0.00017455
14.3344 -0.00490854 -0.000172899
14.3793 -0.00487768 -0.000171265
14.4243 -0.00484705 -0.000169648
14.4693 -0.00481664 -0.000168049
14.5145 -0.00478645 -0.000166466
14.5598 -0.00475648 -0.000164899
14.6052 -0.00472673 -0.000163349
14.6506 -0.00469719 -0.000161815
14.6962 -0.00466787 -0.000160296
14.7419 -0.00463875 -0.000158794
14.7877 -0.00460984 -0.000157306
14.8336 -0.00458113 -0.000155834
14.8796 -0.00455262 -0.000154377
14.9257 -0.00452432 -0.000152935
14.9719 -0.00449621 -0.000151507
15.0182 -0.0044683 -0.000150094
15.0647 -0.00444058 -0.000148694
15.1112 -0.00441305 -0.000147309
15.1579 -0.00438571 -0.000145938
15.2047 -0.00435855 -0.00014458
15.2516 -0.00433158 -0.000143236
15.2986 -0.00430479 -0.000141905
15.3458 -0.00427818 -0.000140587
15.393 -0.00425175 -0.000139282
15.4404 -0.00422549 -0.00013799
15.488 -0.00419941 -0.00013671
15.5356 -0.0041735 -0.000135443
15.5834 -0.00414776 -0.000134188
15.6313 -0.00412219 -0.000132945
15.6794 -0.00409678 -0.000131714
15.7276 -0.00407154 -0.000130495
15.7759 -0.00404645 -0.000129287
15.8243 -0.00402153 -0.000128091
15.873 -0.00399677 -0.000126906
15.9217 -0.00397216 -0.000125732
15.9706 -0.0039477 -0.00012457
16.0197 -0.0039234 -0.000123418
16.0689 -0.00389925 -0.000122277
16.1182 -0.00387525 -0.000121146
16.1677 -0.00385139 -0.000120026
16.2174 -0.00382768 -0.000118916
16.2672 -0.00380411 -0.000117816
16.3172 -0.00378068 -0.000116726
16.3674 -0.00375739 -0.000115647
16.4177 -0.00373424 -0.000114576
16.4682 -0.00371122 -0.000113516
16.5189 -0.00368834 -0.000112465
16.5697 -0.00366559 -0.000111423
16.6208 -0.00364298 -0.000110391
16.672 -0.00362049 -0.000109367
16.7234 -0.00359812 -0.000108353
16.775 -0.00357589 -0.000107347
16.8268 -0.00355377 -0.00010635
16.8787 -0.00353178 -0.000105362
16.9309 -0.00350991 -0.000104382
16.9833 -0.00348815 -0.000103411
17.0359 -0.00346651 -0.000102447
17.0887 -0.00344499 -0.000101492
17.1418 -0.00342358 -0.000100545
17.195 -0.00340228 -9.96058e-05
17.2485 -0.00338109 -9.86744e-05
17.3022 -0.00336001 -9.77506e-05
17.3562 -0.00333903 -9.68343e-05
17.4104 -0.00331816 -9.59255e-05
17.4648 -0.00329738 -9.5024e-05
17.5195 -0.00327671 -9.41297e-05
17.5744 -0.00325614 -9.32425e-05
17.6296 -0.00323567 -9.23623e-05
17.6851 -0.00321529 -9.1489e-05
17.7408 -0.003195 -9.06224e-05
17.7969 -0.0031748 -8.97625e-05
17.8532 -0.0031547 -8.89091e-05
17.9098 -0.00313468 -8.80621e-05
17.9667 -0.00311474 -8.72215e-05
18.0239 -0.00309489 -8.63871e-05
18.0815 -0.00307512 -8.55588e-05
18.1393 -0.00305543 -8.47364e-05
18.1975 -0.00303582 -8.392e-05
18.256 -0.00301628 -8.31093e-05
18.3149 -0.00299681 -8.23043e-05
18.3742 -0.00297742 -8.15047e-05
18.4338 -0.00295809 -8.07107e-05
18.4938 -0.00293883 -7.99219e-05
18.5542 -0.00291963 -7.91383e-05
18.615 -0.00290049 -7.83598e-05
18.6762 -0.00288141 -7.75862e-05
18.7379 -0.00286239 -7.68175e-05
18.8 -0.00284342 -7.60534e-05
18.8625 -0.0028245 -7.5294e-05
18.9255 -0.00280562 -7.45389e-05
18.9891 -0.00278679 -7.37882e-05
19.0531 -0.002768 -7.30416e-05
19.1177 -0.00274925 -7.22991e-05
19.1828 -0.00273053 -7.15604e-05
19.2484 -0.00271184 -7.08255e-05
19.3147 -0.00269318 -7.00941e-05
19.3816 -0.00267453 -6.93662e-05
19.4491 -0.00265591 -6.86414e-05
19.5173 -0.0026373 -6.79197e-05
19.5862 -0.00261869 -6.72009e-05
19.6558 -0.00260009 -6.64848e-05
19.7262 -0.00258149 -6.57711e-05
19.7974 -0.00256287 -6.50596e-05
19.8694 -0.00254424 -6.43501e-05
19.9423 -0.00252559 -6.36424e-05
20.0162 -0.0025069 -6.29361e-05
20.091 -0.00248818 -6.22309e-05
20.1669 -0.0024694 -6.15266e-05
20.244 -0.00245057 -6.08228e-05
20.3222 -0.00243166 -6.0119e-05
20.4016 -0.00241267 -5.94149e-05
20.4825 -0.00239358 -5.87099e-05
20.5648 -0.00237438 -5.80035e-05
20.6487 -0.00235504 -5.72952e-05
20.7344 -0.00233555 -5.6584e-05
20.8219 -0.00231588 -5.58694e-05
20.9115 -0.00229599 -5.51502e-05
21.0034 -0.00227587 -5.44253e-05
21.0979 -0.00225545 -5.36934e-05
21.1952 -0.0022347 -5.29528e-05
21.2959 -0.00221354 -5.22013e-05
21.4004 -0.0021919 -5.14364e-05
21.5093 -0.00216966 -5.06543e-05
21.6237 -0.00214668 -4.98504e-05
21.7448 -0.00212274 -4.90176e-05
21.8747 -0.00209753 -4.81455e-05
22.0165 -0.00207049 -4.72161e-05
22.1768 -0.00204056 -4.61945e-05
22.3723 -0.00200493 -4.49882e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1Quantum/GApTwoLoop.txt <==
-22.3723 -0.00200093 4.4809e-05
-22.1768 -0.00203641 4.60071e-05
-22.0165 -0.00206622 4.70219e-05
-21.8747 -0.00209315 4.79449e-05
-21.7448 -0.00211826 4.88111e-05
-21.6237 -0.00214209 4.9638e-05
-21.5093 -0.00216498 5.04363e-05
-21.4004 -0.00218712 5.12127e-05
-21.2959 -0.00220867 5.19722e-05
-21.1952 -0.00222973 5.27181e-05
-21.0979 -0.00225039 5.34534e-05
-21.0034 -0.00227072 5.41798e-05
-20.9115 -0.00229076 5.48993e-05
-20.8219 -0.00231055 5.5613e-05
-20.7344 -0.00233013 5.63223e-05
-20.6487 -0.00234953 5.70279e-05
-20.5648 -0.00236878 5.77309e-05
-20.4825 -0.0023879 5.84317e-05
-20.4016 -0.00240689 5.91312e-05
-20.3222 -0.00242579 5.98296e-05
-20.244 -0.00244461 6.05279e-05
-20.1669 -0.00246335 6.1226e-05
-20.091 -0.00248203 6.19246e-05
-20.0162 -0.00250067 6.26239e-05
-19.9423 -0.00251926 6.33245e-05
-19.8694 -0.00253782 6.40263e-05
-19.7974 -0.00255636 6.47299e-05
-19.7262 -0.00257488 6.54353e-05
-19.6558 -0.00259339 6.6143e-05
-19.5862 -0.00261189 6.6853e-05
-19.5173 -0.0026304 6.75657e-05
-19.4491 -0.00264891 6.82811e-05
-19.3816 -0.00266744 6.89995e-05
-19.3147 -0.00268598 6.9721e-05
-19.2484 -0.00270455 7.0446e-05
-19.1828 -0.00272314 7.11743e-05
-19.1177 -0.00274176 7.19064e-05
-19.0531 -0.00276041 7.26422e-05
-18.9891 -0.00277909 7.3382e-05
-18.9255 -0.00279782 7.41258e-05
-18.8625 -0.00281659 7.4874e-05
-18.8 -0.00283541 7.56264e-05
-18.7379 -0.00285427 7.63833e-05
-18.6762 -0.00287319 7.71448e-05
-18.615 -0.00289216 7.79111e-05
-18.5542 -0.00291118 7.86822e-05
-18.4938 -0.00293027 7.94583e-05
-18.4338 -0.00294942 8.02394e-05
-18.3742 -0.00296864 8.10259e-05
-18.3149 -0.00298792 8.18175e-05
-18.256 -0.00300727 8.26147e-05
-18.1975 -0.00302669 8.34173e-05
-18.1393 -0.00304619 8.42257e-05
-18.0815 -0.00306576 8.50397e-05
-18.0239 -0.00308541 8.58598e-05
-17.9667 -0.00310514 8.66857e-05
-17.9098 -0.00312495 8.75178e-05
-17.8532 -0.00314485 8.8356e-05
-17.7969 -0.00316483 8.92006e-05
-17.7408 -0.0031849 9.00515e-05
-17.6851 -0.00320505 9.09091e-05
-17.6296 -0.00322531 9.17732e-05
-17.5744 -0.00324565 9.26442e-05
-17.5195 -0.00326609 9.35219e-05
-17.4648 -0.00328663 9.44066e-05
-17.4104 -0.00330726 9.52983e-05
-17.3562 -0.003328 9.61974e-05
-17.3022 -0.00334884 9.71035e-05
-17.2485 -0.00336978 9.80173e-05
-17.195 -0.00339083 9.89383e-05
-17.1418 -0.00341198 9.98672e-05
-17.0887 -0.00343325 0.000100804
-17.0359 -0.00345463 0.000101748
-16.9833 -0.00347612 0.0001027
-16.9309 -0.00349772 0.000103661
-16.8787 -0.00351944 0.000104629
-16.8268 -0.00354128 0.000105606
-16.775 -0.00356324 0.000106592
-16.7234 -0.00358532 0.000107586
-16.672 -0.00360753 0.000108588
-16.6208 -0.00362986 0.000109599
-16.5697 -0.00365231 0.00011062
-16.5189 -0.0036749 0.000111649
-16.4682 -0.00369761 0.000112687
-16.4177 -0.00372046 0.000113735
-16.3674 -0.00374344 0.000114792
-16.3172 -0.00376656 0.000115859
-16.2672 -0.00378981 0.000116935
-16.2174 -0.0038132 0.000118021
-16.1677 -0.00383674 0.000119117
-16.1182 -0.00386041 0.000120224
-16.0689 -0.00388423 0.00012134
-16.0197 -0.0039082 0.000122467
-15.9706 -0.00393232 0.000123604
-15.9217 -0.00395658 0.000124752
-15.873 -0.003981 0.00012591
-15.8243 -0.00400557 0.00012708
-15.7759 -0.00403029 0.00012826
-15.7276 -0.00405517 0.000129452
-15.6794 -0.00408022 0.000130655
-15.6313 -0.00410542 0.000131869
-15.5834 -0.00413078 0.000133096
-15.5356 -0.00415632 0.000134334
-15.488 -0.00418201 0.000135584
-15.4404 -0.00420788 0.000136846
-15.393 -0.00423392 0.00013812
-15.3458 -0.00426013 0.000139407
-15.2986 -0.00428651 0.000140707
-15.2516 -0.00431308 0.000142019
-15.2047 -0.00433982 0.000143345
-15.1579 -0.00436674 0.000144683
-15.1112 -0.00439385 0.000146035
-15.0647 -0.00442114 0.0001474
-15.0182 -0.00444862 0.000148779
-14.9719 -0.00447628 0.000150172
-14.9257 -0.00450414 0.000151579
-14.8796 -0.0045322 0.000153
-14.8336 -0.00456045 0.000154436
-14.7877 -0.0045889 0.000155886
-14.7419 -0.00461755 0.000157351
-14.6962 -0.0046464 0.000158832
-14.6506 -0.00467546 0.000160327
-14.6052 -0.00470473 0.000161838
-14.5598 -0.0047342 0.000163364
-14.5145 -0.00476389 0.000164907
-14.4693 -0.0047938 0.000166465
-14.4243 -0.00482392 0.00016804
-14.3793 -0.00485426 0.000169631
-14.3344 -0.00488483 0.000171239
-14.2896 -0.00491562 0.000172864
-14.2449 -0.00494663 0.000174507
-14.2003 -0.00497788 0.000176166
-14.1558 -0.00500936 0.000177844
-14.1113 -0.00504108 0.000179539
-14.067 -0.00507303 0.000181253
-14.0227 -0.00510523 0.000182985
-13.9786 -0.00513766 0.000184736
-13.9345 -0.00517035 0.000186505
-13.8905 -0.00520328 0.000188294
-13.8466 -0.00523647 0.000190103
-13.8028 -0.00526991 0.000191931
-13.759 -0.00530362 0.000193779
-13.7153 -0.00533758 0.000195648
-13.6718 -0.0053718 0.000197537
-13.6283 -0.0054063 0.000199448
-13.5848 -0.00544106 0.000201379
-13.5415 -0.0054761 0.000203332
-13.4982 -0.00551141 0.000205307
-13.455 -0.00554701 0.000207304
-13.4119 -0.00558288 0.000209323
-13.3689 -0.00561905 0.000211366
-13.3259 -0.0056555 0.000213431
-13.283 -0.00569225 0.00021552
-13.2402 -0.00572929 0.000217632
-13.1974 -0.00576663 0.000219769
-13.1547 -0.00580428 0.00022193
-13.1121 -0.00584224 0.000224116
-13.0696 -0.0058805 0.000226328
-13.0271 -0.00591908 0.000228565
-12.9847 -0.00595798 0.000230827
-12.9424 -0.0059972 0.000233116
-12.9001 -0.00603675 0.000235432
-12.8579 -0.00607662 0.000237775
-12.8158 -0.00611684 0.000240146
-12.7737 -0.00615738 0.000242544
-12.7317 -0.00619827 0.000244971
-12.6898 -0.00623951 0.000247426
-12.6479 -0.0062811 0.000249911
-12.6061 -0.00632304 0.000252426
-12.5643 -0.00636534 0.00025497
-12.5226 -0.006408 0.000257545
-12.481 -0.00645103 0.000260151
-12.4394 -0.00649444 0.000262789
-12.3979 -0.00653822 0.000265458
-12.3565 -0.00658238 0.00026816
-12.3151 -0.00662693 0.000270895
-12.2738 -0.00667186 0.000273664
-12.2325 -0.0067172 0.000276466
-12.1913 -0.00676293 0.000279303
-12.1501 -0.00680907 0.000282174
-12.109 -0.00685562 0.000285082
-12.068 -0.00690259 0.000288026
-12.027 -0.00694997 0.000291006
-11.986 -0.00699778 0.000294023
-11.9452 -0.00704603 0.000297079
-11.9043 -0.00709471 0.000300173
-11.8636 -0.00714383 0.000303306
-11.8228 -0.0071934 0.000306479
-11.7822 -0.00724343 0.000309692
-11.7415 -0.00729391 0.000312946
-11.701 -0.00734487 0.000316242
-11.6605 -0.00739629 0.00031958
-11.62 -0.00744819 0.000322961
-11.5796 -0.00750057 0.000326385
-11.5392 -0.00755344 0.000329854
-11.4989 -0.00760681 0.000333368
-11.4587 -0.00766068 0.000336929
-11.4184 -0.00771507 0.000340535
-11.3783 -0.00776996 0.000344189
-11.3381 -0.00782538 0.000347891
-11.2981 -0.00788133 0.000351643
-11.2581 -0.00793782 0.000355443
-11.2181 -0.00799485 0.000359295
-11.1781 -0.00805243 0.000363198
-11.1383 -0.00811057 0.000367153
-11.0984 -0.00816928 0.000371161
-11.0586 -0.00822856 0.000375224
-11.0189 -0.00828842 0.000379341
-10.9792 -0.00834887 0.000383515
-10.9395 -0.00840991 0.000387745
-10.8999 -0.00847156 0.000392033
-10.8603 -0.00853383 0.00039638
-10.8208 -0.00859672 0.000400787
-10.7813 -0.00866023 0.000405255
-10.7418 -0.00872439 0.000409785
-10.7024 -0.00878919 0.000414377
-10.6631 -0.00885465 0.000419034
-10.6238 -0.00892078 0.000423756
-10.5845 -0.00898758 0.000428545
-10.5452 -0.00905507 0.000433401
-10.506 -0.00912325 0.000438326
-10.4669 -0.00919213 0.000443321
-10.4278 -0.00926173 0.000448387
-10.3887 -0.00933205 0.000453525
-10.3496 -0.00940311 0.000458738
-10.3106 -0.00947491 0.000464025
-10.2717 -0.00954747 0.00046939
-10.2328 -0.00962079 0.000474831
-10.1939 -0.00969489 0.000480353
-10.155 -0.00976978 0.000485955
-10.1162 -0.00984547 0.000491639
-10.0774 -0.00992197 0.000497407
-10.0387 -0.0099993 0.000503261
-10 -0.0100775 0.0005092
-9.96134 -0.0101565 0.000515229
-9.92271 -0.0102363 0.000521348
-9.88412 -0.0103171 0.000527559
-9.84557 -0.0103987 0.000533863
-9.80704 -0.0104812 0.000540263
-9.76856 -0.0105647 0.000546759
-9.73011 -0.0106491 0.000553355
-9.69169 -0.0107344 0.000560052
-9.65331 -0.0108206 0.000566852
-9.61496 -0.0109079 0.000573755
-9.57664 -0.0109961 0.000580767
-9.53836 -0.0110853 0.000587887
-9.50011 -0.0111755 0.000595118
-9.46189 -0.0112668 0.000602462
-9.42371 -0.0113591 0.000609922
-9.38556 -0.0114525 0.000617499
-9.34744 -0.011547 0.000625197
-9.30935 -0.0116425 0.000633017
-9.2713 -0.0117392 0.000640962
-9.23327 -0.011837 0.000649034
-9.19528 -0.0119359 0.000657236
-9.15732 -0.012036 0.00066557
-9.11939 -0.0121373 0.000674041
-9.08149 -0.0122399 0.000682648
-9.04362 -0.0123436 0.000691398
-9.00578 -0.0124486 0.00070029
-8.96797 -0.0125548 0.000709329
-8.93019 -0.0126623 0.000718518
-8.89244 -0.0127712 0.00072786
-8.85471 -0.0128814 0.000737357
-8.81702 -0.0129929 0.000747015
-8.77936 -0.0131058 0.000756834
-8.74172 -0.0132201 0.000766821
-8.70412 -0.0133358 0.000776976
-8.66654 -0.0134529 0.000787306
-8.62899 -0.0135715 0.000797811
-8.59146 -0.0136917 0.000808498
-8.55397 -0.0138133 0.000819369
-8.5165 -0.0139365 0.00083043
-8.47906 -0.0140612 0.000841682
-8.44165 -0.0141876 0.000853133
-8.40426 -0.0143155 0.000864784
-8.3669 -0.0144452 0.000876643
-8.32956 -0.0145765 0.00088871
-8.29226 -0.0147095 0.000900994
-8.25497 -0.0148442 0.000913496
-8.21772 -0.0149808 0.000926225
-8.18049 -0.0151191 0.000939183
-8.14328 -0.0152593 0.000952377
-8.1061 -0.0154014 0.00096581
-8.06895 -0.0155453 0.000979492
-8.03182 -0.0156912 0.000993423
-7.99471 -0.0158391 0.00100761
-7.95763 -0.015989 0.00102207
-7.92058 -0.0161409 0.00103679
-7.88355 -0.0162949 0.00105179
-7.84654 -0.0164511 0.00106708
-7.80955 -0.0166094 0.00108265
-7.77259 -0.0167699 0.00109852
-7.73566 -0.0169326 0.00111469
-7.69874 -0.0170977 0.00113117
-7.66185 -0.0172651 0.00114797
-7.62498 -0.0174348 0.0011651
-7.58814 -0.017607 0.00118257
-7.55132 -0.0177817 0.00120037
-7.51452 -0.0179588 0.00121853
-7.47774 -0.0181386 0.00123704
-7.44099 -0.0183209 0.00125593
-7.40425 -0.0185059 0.00127519
-7.36754 -0.0186937 0.00129484
-7.33085 -0.0188842 0.00131489
-7.29418 -0.0190776 0.00133534
-7.25754 -0.0192738 0.00135622
-7.22091 -0.019473 0.00137752
-7.18431 -0.0196752 0.00139926
-7.14772 -0.0198805 0.00142146
-7.11116 -0.0200888 0.00144412
-7.07462 -0.0203004 0.00146725
-7.0381 -0.0205153 0.00149087
-7.00159 -0.0207335 0.00151499
-6.96511 -0.0209551 0.00153963
-6.92865 -0.0211801 0.0015648
-6.89221 -0.0214088 0.00159051
-6.85579 -0.021641 0.00161678
-6.81938 -0.0218769 0.00164363
-6.783 -0.0221166 0.00167106
-6.74664 -0.0223602 0.0016991
-6.71029 -0.0226077 0.00172776
-6.67397 -0.0228593 0.00175706
-6.63766 -0.023115 0.00178702
-6.60137 -0.0233749 0.00181766
-6.5651 -0.0236391 0.001849
-6.52885 -0.0239077 0.00188106
-6.49262 -0.0241808 0.00191385
-6.4564 -0.0244586 0.0019474
-6.42021 -0.024741 0.00198174
-6.38403 -0.0250283 0.00201689
-6.34786 -0.0253205 0.00205286
-6.31172 -0.0256177 0.00208969
-6.27559 -0.0259201 0.0021274
-6.23949 -0.0262279 0.00216602
-6.20339 -0.026541 0.00220557
-6.16732 -0.0268597 0.0022461
-6.13126 -0.027184 0.00228761
-6.09522 -0.0275142 0.00233016
-6.05919 -0.0278503 0.00237376
-6.02319 -0.0281926 0.00241846
-5.9872 -0.0285411 0.00246429
-5.95122 -0.028896 0.00251129
-5.91526 -0.0292575 0.00255948
-5.87932 -0.0296257 0.00260893
-5.84339 -0.0300009 0.00265965
-5.80748 -0.0303831 0.00271171
-5.77158 -0.0307726 0.00276514
-5.7357 -0.0311696 0.00281999
-5.69984 -0.0315742 0.00287631
-5.66399 -0.0319867 0.00293415
-5.62815 -0.0324072 0.00299356
-5.59233 -0.032836 0.00305461
-5.55653 -0.0332734 0.00311734
-5.52074 -0.0337194 0.00318183
-5.48497 -0.0341745 0.00324811
-5.4492 -0.0346387 0.00331629
-5.41346 -0.0351124 0.0033864
-5.37773 -0.0355959 0.00345855
-5.34201 -0.0360894 0.00353278
-5.30631 -0.0365932 0.00360921
-5.27062 -0.0371076 0.00368788
-5.23494 -0.0376328 0.00376891
-5.19928 -0.0381693 0.00385238
-5.16363 -0.0387174 0.0039384
-5.128 -0.0392773 0.00402705
-5.09237 -0.0398494 0.00411846
-5.05677 -0.0404342 0.00421273
-5.02117 -0.041032 0.00430999
-4.98559 -0.0416431 0.00441035
-4.95002 -0.042268 0.00451396
-4.91446 -0.0429072 0.00462095
-4.87892 -0.043561 0.00473149
-4.84339 -0.04423 0.0048457
-4.80787 -0.0449146 0.00496379
-4.77237 -0.0456153 0.00508589
-4.73687 -0.0463326 0.00521224
-4.70139 -0.0470672 0.00534299
-4.66592 -0.0478195 0.00547839
-4.63046 -0.0485901 0.00561863
-4.59502 -0.0493797 0.00576399
-4.55958 -0.0501889 0.00591469
-4.52416 -0.0510183 0.00607103
-4.48875 -0.0518688 0.00623328
-4.45335 -0.0527409 0.00640177
-4.41797 -0.0536355 0.00657682
-4.38259 -0.0545533 0.00675882
-4.34722 -0.0554952 0.0069481
-4.31187 -0.0564621 0.00714514
-4.27653 -0.0574547 0.00735032
-4.24119 -0.0584742 0.00756418
-4.20587 -0.0595214 0.00778719
-4.17056 -0.0605973 0.00801995
-4.13526 -0.0617031 0.00826303
-4.09997 -0.0628398 0.00851712
-4.06469 -0.0640086 0.00878288
-4.02942 -0.0652106 0.00906114
-3.99416 -0.0664471 0.00935267
-3.95891 -0.0677194 0.00965843
-3.92367 -0.0690288 0.00997935
-3.88844 -0.0703766 0.0103166
-3.85322 -0.0717642 0.0106711
-3.81801 -0.0731931 0.0110444
-3.7828 -0.0746647 0.0114377
-3.74761 -0.0761804 0.0118525
-3.71243 -0.0777418 0.0122903
-3.67726 -0.0793502 0.0127529
-3.64209 -0.0810072 0.0132421
-3.60694 -0.0827142 0.01376
-3.57179 -0.0844725 0.0143084
-3.53665 -0.0862835 0.0148897
-3.50152 -0.0881483 0.0155061
-3.4664 -0.0900681 0.01616
-3.43129 -0.0920439 0.0168537
-3.39619 -0.0940764 0.0175899
-3.36109 -0.0961666 0.0183707
-3.32601 -0.0983149 0.0191986
-3.29093 -0.100522 0.0200756
-3.25586 -0.102788 0.0210039
-3.2208 -0.105113 0.021985
-3.18574 -0.107499 0.0230204
-3.1507 -0.109945 0.0241109
-3.11566 -0.112454 0.0252575
-3.08063 -0.115025 0.0264602
-3.0456 -0.117663 0.0277193
-3.01059 -0.120369 0.0290345
-2.97558 -0.123147 0.030406
-2.94058 -0.126004 0.0318337
-2.90558 -0.128943 0.0333183
-2.87059 -0.131974 0.0348608
-2.83561 -0.135102 0.0364636
-2.80064 -0.138339 0.0381296
-2.76567 -0.141692 0.0398633
-2.73071 -0.145173 0.0416701
-2.69576 -0.148791 0.0435574
-2.66081 -0.152558 0.0455333
-2.62587 -0.156483 0.0476081
-2.59094 -0.16058 0.0497926
-2.55601 -0.164857 0.0521001
-2.52109 -0.169327 0.0545442
-2.48617 -0.174 0.0571409
-2.45126 -0.178886 0.0599071
-2.41636 -0.183997 0.0628619
-2.38146 -0.189342 0.0660254
-2.34657 -0.194934 0.0694204
-2.31168 -0.200781 0.073071
-2.2768 -0.206894 0.0770045
-2.24192 -0.213282 0.0812498
-2.20705 -0.219956 0.0858399
-2.17219 -0.226922 0.0908095
-2.13733 -0.234189 0.0961984
-2.10247 -0.241762 0.102049
-2.06762 -0.249645 0.108408
-2.03278 -0.25784 0.115327
-1.99794 -0.266343 0.122863
-1.9631 -0.27515 0.131077
-1.92827 -0.284248 0.140034
-1.89345 -0.29362 0.149807
-1.85862 -0.30324 0.160471
-1.82381 -0.313073 0.172106
-1.78899 -0.323073 0.184796
-1.75419 -0.333184 0.198626
-1.71938 -0.34333 0.213681
-1.68458 -0.353428 0.230042
-1.64979 -0.363373 0.247786
-1.61499 -0.373047 0.26698
-1.58021 -0.382317 0.287676
-1.54542 -0.391039 0.309906
-1.51064 -0.399058 0.333684
-1.47586 -0.406226 0.358994
-1.44109 -0.41239 0.385794
-1.40632 -0.417426 0.414017
-1.37155 -0.421223 0.443575
-1.33679 -0.423718 0.474365
-1.30203 -0.424876 0.506288
-1.26727 -0.424719 0.539256
-1.23251 -0.4233 0.573217
-1.19776 -0.420718 0.60817
-1.16301 -0.41708 0.644176
-1.12827 -0.412507 0.681386
-1.09352 -0.407087 0.720026
-1.05878 -0.400877 0.760425
-1.02405 -0.393843 0.80299
-0.989309 -0.385873 0.848223
-0.954576 -0.376707 0.896682
-0.919844 -0.365953 0.949003
-0.885115 -0.353008 1.00584
-0.850388 -0.337071 1.06787
-0.815663 -0.317058 1.13575
-0.78094 -0.291602 1.21006
-0.746219 -0.258967 1.29123
-0.711499 -0.217045 1.37943
-0.676781 -0.1633 1.47445
-0.642065 -0.0948108 1.57551
-0.60735 -0.00832443 1.68098
-0.572637 0.0995456 1.78821
-0.537925 0.232 1.8932
-0.503214 0.391576 1.99053
-0.468504 0.579452 2.07329
-0.433796 0.794809 2.1336
-0.399089 1.0341 2.16319
-0.364382 1.29096 2.15469
-0.329676 1.55635 2.10276
-0.294972 1.81981 2.00521
-0.260267 2.07054 1.86339
-0.225564 2.29933 1.68183
-0.190861 2.49913 1.46728
-0.156158 2.6659 1.2273
-0.121456 2.7979 0.969232
-0.0867541 2.89536 0.69917
-0.0520524 2.95927 0.421983
-0.0173508 2.99087 0.141018
0.0173508 2.99087 -0.141018
0.0520524 2.95927 -0.421983
0.0867541 2.89536 -0.69917
0.121456 2.7979 -0.969232
0.156158 2.6659 -1.2273
0.190861 2.49913 -1.46728
0.225564 2.29933 -1.68183
0.260267 2.07054 -1.86339
0.294972 1.81981 -2.00521
0.329676 1.55635 -2.10276
0.364382 1.29096 -2.15469
0.399089 1.0341 -2.16319
0.433796 0.794809 -2.1336
0.468504 0.579452 -2.07329
0.503214 0.391576 -1.99053
0.537925 0.232 -1.8932
0.572637 0.0995456 -1.78821
0.60735 -0.00832444 -1.68098
0.642065 -0.0948108 -1.57551
0.676781 -0.1633 -1.47445
0.711499 -0.217045 -1.37943
0.746219 -0.258967 -1.29123
0.78094 -0.291602 -1.21006
0.815663 -0.317058 -1.13575
0.850388 -0.337071 -1.06787
0.885115 -0.353008 -1.00584
0.919844 -0.365953 -0.949003
0.954576 -0.376707 -0.896682
0.989309 -0.385873 -0.848223
1.02405 -0.393843 -0.80299
1.05878 -0.400877 -0.760425
1.09352 -0.407087 -0.720026
1.12827 -0.412507 -0.681386
1.16301 -0.41708 -0.644176
1.19776 -0.420718 -0.60817
1.23251 -0.4233 -0.573217
1.26727 -0.424719 -0.539256
1.30203 -0.424876 -0.506288
1.33679 -0.423718 -0.474365
1.37155 -0.421223 -0.443575
1.40632 -0.417426 -0.414017
1.44109 -0.41239 -0.385794
1.47586 -0.406226 -0.358994
1.51064 -0.399058 -0.333684
1.54542 -0.391039 -0.309906
1.58021 -0.382317 -0.287676
1.61499 -0.373047 -0.26698
1.64979 -0.363373 -0.247786
1.68458 -0.353428 -0.230042
1.71938 -0.34333 -0.213681
1.75419 -0.333184 -0.198626
1.78899 -0.323073 -0.184796
1.82381 -0.313073 -0.172106
1.85862 -0.30324 -0.160471
1.89345 -0.29362 -0.149807
1.92827 -0.284248 -0.140034
1.9631 -0.27515 -0.131077
1.99794 -0.266343 -0.122863
2.03278 -0.25784 -0.115327
2.06762 -0.249645 -0.108408
2.10247 -0.241762 -0.102049
2.13733 -0.234189 -0.0961984
2.17219 -0.226922 -0.0908095
2.20705 -0.219956 -0.0858399
2.24192 -0.213282 -0.0812498
2.2768 -0.206894 -0.0770045
2.31168 -0.200781 -0.073071
2.34657 -0.194934 -0.0694204
2.38146 -0.189342 -0.0660254
2.41636 -0.183997 -0.0628619
2.45126 -0.178886 -0.0599071
2.48617 -0.174 -0.0571409
2.52109 -0.169327 -0.0545442
2.55601 -0.164857 -0.0521001
2.59094 -0.16058 -0.0497926
2.62587 -0.156483 -0.0476081
2.66081 -0.152558 -0.0455333
2.69576 -0.148791 -0.0435574
2.73071 -0.145173 -0.0416701
2.76567 -0.141692 -0.0398633
2.80064 -0.138339 -0.0381296
2.83561 -0.135102 -0.0364636
2.87059 -0.131974 -0.0348608
2.90558 -0.128943 -0.0333183
2.94058 -0.126004 -0.0318337
2.97558 -0.123147 -0.030406
3.01059 -0.120369 -0.0290345
3.0456 -0.117663 -0.0277193
3.08063 -0.115025 -0.0264602
3.11566 -0.112454 -0.0252575
3.1507 -0.109945 -0.0241109
3.18574 -0.107499 -0.0230204
3.2208 -0.105113 -0.021985
3.25586 -0.102788 -0.0210039
3.29093 -0.100522 -0.0200756
3.32601 -0.0983149 -0.0191986
3.36109 -0.0961666 -0.0183707
3.39619 -0.0940764 -0.0175899
3.43129 -0.0920439 -0.0168537
3.4664 -0.0900681 -0.01616
3.50152 -0.0881483 -0.0155061
3.53665 -0.0862835 -0.0148897
3.57179 -0.0844725 -0.0143084
3.60694 -0.0827142 -0.01376
3.64209 -0.0810072 -0.0132421
3.67726 -0.0793502 -0.0127529
3.71243 -0.0777418 -0.0122903
3.74761 -0.0761804 -0.0118525
3.7828 -0.0746647 -0.0114377
3.81801 -0.0731931 -0.0110444
3.85322 -0.0717642 -0.0106711
3.88844 -0.0703766 -0.0103166
3.92367 -0.0690288 -0.00997935
3.95891 -0.0677194 -0.00965843
3.99416 -0.0664471 -0.00935267
4.02942 -0.0652106 -0.00906114
4.06469 -0.0640086 -0.00878288
4.09997 -0.0628398 -0.00851712
4.13526 -0.0617031 -0.00826303
4.17056 -0.0605973 -0.00801995
4.20587 -0.0595214 -0.00778719
4.24119 -0.0584742 -0.00756418
4.27653 -0.0574547 -0.00735032
4.31187 -0.0564621 -0.00714514
4.34722 -0.0554952 -0.0069481
4.38259 -0.0545533 -0.00675882
4.41797 -0.0536355 -0.00657682
4.45335 -0.0527409 -0.00640177
4.48875 -0.0518688 -0.00623328
4.52416 -0.0510183 -0.00607103
4.55958 -0.0501889 -0.00591469
4.59502 -0.0493797 -0.00576399
4.63046 -0.0485901 -0.00561863
4.66592 -0.0478195 -0.00547839
4.70139 -0.0470672 -0.00534299
4.73687 -0.0463326 -0.00521224
4.77237 -0.0456153 -0.00508589
4.80787 -0.0449146 -0.00496379
4.84339 -0.04423 -0.0048457
4.87892 -0.043561 -0.00473149
4.91446 -0.0429072 -0.00462095
4.95002 -0.042268 -0.00451396
4.98559 -0.0416431 -0.00441035
5.02117 -0.041032 -0.00430999
5.05677 -0.0404342 -0.00421273
5.09237 -0.0398494 -0.00411846
5.128 -0.0392773 -0.00402705
5.16363 -0.0387174 -0.0039384
5.19928 -0.0381693 -0.00385238
5.23494 -0.0376328 -0.00376891
5.27062 -0.0371076 -0.00368788
5.30631 -0.0365932 -0.00360921
5.34201 -0.0360894 -0.00353278
5.37773 -0.0355959 -0.00345855
5.41346 -0.0351124 -0.0033864
5.4492 -0.0346387 -0.00331629
5.48497 -0.0341745 -0.00324811
5.52074 -0.0337194 -0.00318183
5.55653 -0.0332734 -0.00311734
5.59233 -0.032836 -0.00305461
5.62815 -0.0324072 -0.00299356
5.66399 -0.0319867 -0.00293415
5.69984 -0.0315742 -0.00287631
5.7357 -0.0311696 -0.00281999
5.77158 -0.0307726 -0.00276514
5.80748 -0.0303831 -0.00271171
5.84339 -0.0300009 -0.00265965
5.87932 -0.0296257 -0.00260893
5.91526 -0.0292575 -0.00255948
5.95122 -0.028896 -0.00251129
5.9872 -0.0285411 -0.00246429
6.02319 -0.0281926 -0.00241846
6.05919 -0.0278503 -0.00237376
6.09522 -0.0275142 -0.00233016
6.13126 -0.027184 -0.00228761
6.16732 -0.0268597 -0.0022461
6.20339 -0.026541 -0.00220557
6.23949 -0.0262279 -0.00216602
6.27559 -0.0259201 -0.0021274
6.31172 -0.0256177 -0.00208969
6.34786 -0.0253205 -0.00205286
6.38403 -0.0250283 -0.00201689
6.42021 -0.024741 -0.00198174
6.4564 -0.0244586 -0.0019474
6.49262 -0.0241808 -0.00191385
6.52885 -0.0239077 -0.00188106
6.5651 -0.0236391 -0.001849
6.60137 -0.0233749 -0.00181766
6.63766 -0.023115 -0.00178702
6.67397 -0.0228593 -0.00175706
6.71029 -0.0226077 -0.00172776
6.74664 -0.0223602 -0.0016991
6.783 -0.0221166 -0.00167106
6.81938 -0.0218769 -0.00164363
6.85579 -0.021641 -0.00161678
6.89221 -0.0214088 -0.00159051
6.92865 -0.0211801 -0.0015648
6.96511 -0.0209551 -0.00153963
7.00159 -0.0207335 -0.00151499
7.0381 -0.0205153 -0.00149087
7.07462 -0.0203004 -0.00146725
7.11116 -0.0200888 -0.00144412
7.14772 -0.0198805 -0.00142146
7.18431 -0.0196752 -0.00139926
7.22091 -0.019473 -0.00137752
7.25754 -0.0192738 -0.00135622
7.29418 -0.0190776 -0.00133534
7.33085 -0.0188842 -0.00131489
7.36754 -0.0186937 -0.00129484
7.40425 -0.0185059 -0.00127519
7.44099 -0.0183209 -0.00125593
7.47774 -0.0181386 -0.00123704
7.51452 -0.0179588 -0.00121853
7.55132 -0.0177817 -0.00120037
7.58814 -0.017607 -0.00118257
7.62498 -0.0174348 -0.0011651
7.66185 -0.0172651 -0.00114797
7.69874 -0.0170977 -0.00113117
7.73566 -0.0169326 -0.00111469
7.77259 -0.0167699 -0.00109852
7.80955 -0.0166094 -0.00108265
7.84654 -0.0164511 -0.00106708
7.88355 -0.0162949 -0.00105179
7.92058 -0.0161409 -0.00103679
7.95763 -0.015989 -0.00102207
7.99471 -0.0158391 -0.00100761
8.03182 -0.0156912 -0.000993423
8.06895 -0.0155453 -0.000979492
8.1061 -0.0154014 -0.00096581
8.14328 -0.0152593 -0.000952377
8.18049 -0.0151191 -0.000939183
8.21772 -0.0149808 -0.000926225
8.25497 -0.0148442 -0.000913496
8.29226 -0.0147095 -0.000900994
8.32956 -0.0145765 -0.00088871
8.3669 -0.0144452 -0.000876643
8.40426 -0.0143155 -0.000864784
8.44165 -0.0141876 -0.000853133
8.47906 -0.0140612 -0.000841682
8.5165 -0.0139365 -0.00083043
8.55397 -0.0138133 -0.000819369
8.59146 -0.0136917 -0.000808498
8.62899 -0.0135715 -0.000797811
8.66654 -0.0134529 -0.000787306
8.70412 -0.0133358 -0.000776976
8.74172 -0.0132201 -0.000766821
8.77936 -0.0131058 -0.000756834
8.81702 -0.0129929 -0.000747015
8.85471 -0.0128814 -0.000737357
8.89244 -0.0127712 -0.00072786
8.93019 -0.0126623 -0.000718518
8.96797 -0.0125548 -0.000709329
9.00578 -0.0124486 -0.00070029
9.04362 -0.0123436 -0.000691398
9.08149 -0.0122399 -0.000682648
9.11939 -0.0121373 -0.000674041
9.15732 -0.012036 -0.00066557
9.19528 -0.0119359 -0.000657236
9.23327 -0.011837 -0.000649034
9.2713 -0.0117392 -0.000640962
9.30935 -0.0116425 -0.000633017
9.34744 -0.011547 -0.000625197
9.38556 -0.0114525 -0.000617499
9.42371 -0.0113591 -0.000609922
9.46189 -0.0112668 -0.000602462
9.50011 -0.0111755 -0.000595118
9.53836 -0.0110853 -0.000587887
9.57664 -0.0109961 -0.000580767
9.61496 -0.0109079 -0.000573755
9.65331 -0.0108206 -0.000566852
9.69169 -0.0107344 -0.000560052
9.73011 -0.0106491 -0.000553355
9.76856 -0.0105647 -0.000546759
9.80704 -0.0104812 -0.000540263
9.84557 -0.0103987 -0.000533863
9.88412 -0.0103171 -0.000527559
9.92271 -0.0102363 -0.000521348
9.96134 -0.0101565 -0.000515229
10 -0.0100775 -0.0005092
10.0387 -0.0099993 -0.000503261
10.0774 -0.00992197 -0.000497407
10.1162 -0.00984547 -0.000491639
10.155 -0.00976978 -0.000485955
10.1939 -0.00969489 -0.000480353
10.2328 -0.00962079 -0.000474831
10.2717 -0.00954747 -0.00046939
10.3106 -0.00947491 -0.000464025
10.3496 -0.00940311 -0.000458738
10.3887 -0.00933205 -0.000453525
10.4278 -0.00926173 -0.000448387
10.4669 -0.00919213 -0.000443321
10.506 -0.00912325 -0.000438326
10.5452 -0.00905507 -0.000433401
10.5845 -0.00898758 -0.000428545
10.6238 -0.00892078 -0.000423756
10.6631 -0.00885465 -0.000419034
10.7024 -0.00878919 -0.000414377
10.7418 -0.00872439 -0.000409785
10.7813 -0.00866023 -0.000405255
10.8208 -0.00859672 -0.000400787
10.8603 -0.00853383 -0.00039638
10.8999 -0.00847156 -0.000392033
10.9395 -0.00840991 -0.000387745
10.9792 -0.00834887 -0.000383515
11.0189 -0.00828842 -0.000379341
11.0586 -0.00822856 -0.000375224
11.0984 -0.00816928 -0.000371161
11.1383 -0.00811057 -0.000367153
11.1781 -0.00805243 -0.000363198
11.2181 -0.00799485 -0.000359295
11.2581 -0.00793782 -0.000355443
11.2981 -0.00788133 -0.000351643
11.3381 -0.00782538 -0.000347891
11.3783 -0.00776996 -0.000344189
11.4184 -0.00771507 -0.000340535
11.4587 -0.00766068 -0.000336929
11.4989 -0.00760681 -0.000333368
11.5392 -0.00755344 -0.000329854
11.5796 -0.00750057 -0.000326385
11.62 -0.00744819 -0.000322961
11.6605 -0.00739629 -0.00031958
11.701 -0.00734487 -0.000316242
11.7415 -0.00729391 -0.000312946
11.7822 -0.00724343 -0.000309692
11.8228 -0.0071934 -0.000306479
11.8636 -0.00714383 -0.000303306
11.9043 -0.00709471 -0.000300173
11.9452 -0.00704603 -0.000297079
11.986 -0.00699778 -0.000294023
12.027 -0.00694997 -0.000291006
12.068 -0.00690259 -0.000288026
12.109 -0.00685562 -0.000285082
12.1501 -0.00680907 -0.000282174
12.1913 -0.00676293 -0.000279303
12.2325 -0.0067172 -0.000276466
12.2738 -0.00667186 -0.000273664
12.3151 -0.00662693 -0.000270895
12.3565 -0.00658238 -0.00026816
12.3979 -0.00653822 -0.000265458
12.4394 -0.00649444 -0.000262789
12.481 -0.00645103 -0.000260151
12.5226 -0.006408 -0.000257545
12.5643 -0.00636534 -0.00025497
12.6061 -0.00632304 -0.000252426
12.6479 -0.0062811 -0.000249911
12.6898 -0.00623951 -0.000247426
12.7317 -0.00619827 -0.000244971
12.7737 -0.00615738 -0.000242544
12.8158 -0.00611684 -0.000240146
12.8579 -0.00607662 -0.000237775
12.9001 -0.00603675 -0.000235432
12.9424 -0.0059972 -0.000233116
12.9847 -0.00595798 -0.000230827
13.0271 -0.00591908 -0.000228565
13.0696 -0.0058805 -0.000226328
13.1121 -0.00584224 -0.000224116
13.1547 -0.00580428 -0.00022193
13.1974 -0.00576663 -0.000219769
13.2402 -0.00572929 -0.000217632
13.283 -0.00569225 -0.00021552
13.3259 -0.0056555 -0.000213431
13.3689 -0.00561905 -0.000211366
13.4119 -0.00558288 -0.000209323
13.455 -0.00554701 -0.000207304
13.4982 -0.00551141 -0.000205307
13.5415 -0.0054761 -0.000203332
13.5848 -0.00544106 -0.000201379
13.6283 -0.0054063 -0.000199448
13.6718 -0.0053718 -0.000197537
13.7153 -0.00533758 -0.000195648
13.759 -0.00530362 -0.000193779
13.8028 -0.00526991 -0.000191931
13.8466 -0.00523647 -0.000190103
13.8905 -0.00520328 -0.000188294
13.9345 -0.00517035 -0.000186505
13.9786 -0.00513766 -0.000184736
14.0227 -0.00510523 -0.000182985
14.067 -0.00507303 -0.000181253
14.1113 -0.00504108 -0.000179539
14.1558 -0.00500936 -0.000177844
14.2003 -0.00497788 -0.000176166
14.2449 -0.00494663 -0.000174507
14.2896 -0.00491562 -0.000172864
14.3344 -0.00488483 -0.000171239
14.3793 -0.00485426 -0.000169631
14.4243 -0.00482392 -0.00016804
14.4693 -0.0047938 -0.000166465
14.5145 -0.00476389 -0.000164907
14.5598 -0.0047342 -0.000163364
14.6052 -0.00470473 -0.000161838
14.6506 -0.00467546 -0.000160327
14.6962 -0.0046464 -0.000158832
14.7419 -0.00461755 -0.000157351
14.7877 -0.0045889 -0.000155886
14.8336 -0.00456045 -0.000154436
14.8796 -0.0045322 -0.000153
14.9257 -0.00450414 -0.000151579
14.9719 -0.00447628 -0.000150172
15.0182 -0.00444862 -0.000148779
15.0647 -0.00442114 -0.0001474
15.1112 -0.00439385 -0.000146035
15.1579 -0.00436674 -0.000144683
15.2047 -0.00433982 -0.000143345
15.2516 -0.00431308 -0.000142019
15.2986 -0.00428651 -0.000140707
15.3458 -0.00426013 -0.000139407
15.393 -0.00423392 -0.00013812
15.4404 -0.00420788 -0.000136846
15.488 -0.00418201 -0.000135584
15.5356 -0.00415632 -0.000134334
15.5834 -0.00413078 -0.000133096
15.6313 -0.00410542 -0.000131869
15.6794 -0.00408022 -0.000130655
15.7276 -0.00405517 -0.000129452
15.7759 -0.00403029 -0.00012826
15.8243 -0.00400557 -0.00012708
15.873 -0.003981 -0.00012591
15.9217 -0.00395658 -0.000124752
15.9706 -0.00393232 -0.000123604
16.0197 -0.0039082 -0.000122467
16.0689 -0.00388423 -0.00012134
16.1182 -0.00386041 -0.000120224
16.1677 -0.00383674 -0.000119117
16.2174 -0.0038132 -0.000118021
16.2672 -0.00378981 -0.000116935
16.3172 -0.00376656 -0.000115859
16.3674 -0.00374344 -0.000114792
16.4177 -0.00372046 -0.000113735
16.4682 -0.00369761 -0.000112687
16.5189 -0.0036749 -0.000111649
16.5697 -0.00365231 -0.00011062
16.6208 -0.00362986 -0.000109599
16.672 -0.00360753 -0.000108588
16.7234 -0.00358532 -0.000107586
16.775 -0.00356324 -0.000106592
16.8268 -0.00354128 -0.000105606
16.8787 -0.00351944 -0.000104629
16.9309 -0.00349772 -0.000103661
16.9833 -0.00347612 -0.0001027
17.0359 -0.00345463 -0.000101748
17.0887 -0.00343325 -0.000100804
17.1418 -0.00341198 -9.98672e-05
17.195 -0.00339083 -9.89383e-05
17.2485 -0.00336978 -9.80173e-05
17.3022 -0.00334884 -9.71035e-05
17.3562 -0.003328 -9.61974e-05
17.4104 -0.00330726 -9.52983e-05
17.4648 -0.00328663 -9.44066e-05
17.5195 -0.00326609 -9.35219e-05
17.5744 -0.00324565 -9.26442e-05
17.6296 -0.00322531 -9.17732e-05
17.6851 -0.00320505 -9.09091e-05
17.7408 -0.0031849 -9.00515e-05
17.7969 -0.00316483 -8.92006e-05
17.8532 -0.00314485 -8.8356e-05
17.9098 -0.00312495 -8.75178e-05
17.9667 -0.00310514 -8.66857e-05
18.0239 -0.00308541 -8.58598e-05
18.0815 -0.00306576 -8.50397e-05
18.1393 -0.00304619 -8.42257e-05
18.1975 -0.00302669 -8.34173e-05
18.256 -0.00300727 -8.26147e-05
18.3149 -0.00298792 -8.18175e-05
18.3742 -0.00296864 -8.10259e-05
18.4338 -0.00294942 -8.02394e-05
18.4938 -0.00293027 -7.94583e-05
18.5542 -0.00291118 -7.86822e-05
18.615 -0.00289216 -7.79111e-05
18.6762 -0.00287319 -7.71448e-05
18.7379 -0.00285427 -7.63833e-05
18.8 -0.00283541 -7.56264e-05
18.8625 -0.00281659 -7.4874e-05
18.9255 -0.00279782 -7.41258e-05
18.9891 -0.00277909 -7.3382e-05
19.0531 -0.00276041 -7.26422e-05
19.1177 -0.00274176 -7.19064e-05
19.1828 -0.00272314 -7.11743e-05
19.2484 -0.00270455 -7.0446e-05
19.3147 -0.00268598 -6.9721e-05
19.3816 -0.00266744 -6.89995e-05
19.4491 -0.00264891 -6.82811e-05
19.5173 -0.0026304 -6.75657e-05
19.5862 -0.00261189 -6.6853e-05
19.6558 -0.00259339 -6.6143e-05
19.7262 -0.00257488 -6.54353e-05
19.7974 -0.00255636 -6.47299e-05
19.8694 -0.00253782 -6.40263e-05
19.9423 -0.00251926 -6.33245e-05
20.0162 -0.00250067 -6.26239e-05
20.091 -0.00248203 -6.19246e-05
20.1669 -0.00246335 -6.1226e-05
20.244 -0.00244461 -6.05279e-05
20.3222 -0.00242579 -5.98296e-05
20.4016 -0.00240689 -5.91312e-05
20.4825 -0.0023879 -5.84317e-05
20.5648 -0.00236878 -5.77309e-05
20.6487 -0.00234953 -5.70279e-05
20.7344 -0.00233013 -5.63223e-05
20.8219 -0.00231055 -5.5613e-05
20.9115 -0.00229076 -5.48993e-05
21.0034 -0.00227072 -5.41798e-05
21.0979 -0.00225039 -5.34534e-05
21.1952 -0.00222973 -5.27181e-05
21.2959 -0.00220867 -5.19722e-05
21.4004 -0.00218712 -5.12127e-05
21.5093 -0.00216498 -5.04363e-05
21.6237 -0.00214209 -4.9638e-05
21.7448 -0.00211826 -4.88111e-05
21.8747 -0.00209315 -4.79449e-05
22.0165 -0.00206622 -4.70219e-05
22.1768 -0.00203641 -4.60071e-05
22.3723 -0.00200093 -4.4809e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1Quantum/GAp_FRG.txt <==
-22.3723 -0.00200347 4.49164e-05
-22.1768 -0.00203906 4.61222e-05
-22.0165 -0.00206896 4.71395e-05
-21.8747 -0.00209597 4.80678e-05
-21.7448 -0.00212115 4.89358e-05
-21.6237 -0.00214504 4.97662e-05
-21.5093 -0.00216798 5.0565e-05
-21.4004 -0.00219017 5.13439e-05
-21.2959 -0.00221177 5.21039e-05
-21.1952 -0.00223289 5.28529e-05
-21.0979 -0.00225362 5.35892e-05
-21.0034 -0.002274 5.43186e-05
-20.9115 -0.00229409 5.50388e-05
-20.8219 -0.00231394 5.57551e-05
-20.7344 -0.00233358 5.6465e-05
-20.6487 -0.00235304 5.7173e-05
-20.5648 -0.00237234 5.78763e-05
-20.4825 -0.0023915 5.85792e-05
-20.4016 -0.00241055 5.92789e-05
-20.3222 -0.00242951 5.99793e-05
-20.244 -0.00244837 6.06774e-05
-20.1669 -0.00246717 6.13772e-05
-20.091 -0.0024859 6.20756e-05
-20.0162 -0.00250458 6.27762e-05
-19.9423 -0.00252323 6.34762e-05
-19.8694 -0.00254184 6.4179e-05
-19.7974 -0.00256042 6.48816e-05
-19.7262 -0.00257899 6.55876e-05
-19.6558 -0.00259755 6.62939e-05
-19.5862 -0.0026161 6.7004e-05
-19.5173 -0.00263466 6.77148e-05
-19.4491 -0.00265322 6.84298e-05
-19.3816 -0.00267179 6.91458e-05
-19.3147 -0.00269038 6.98663e-05
-19.2484 -0.00270899 7.05882e-05
-19.1828 -0.00272762 7.13149e-05
-19.1177 -0.00274628 7.20432e-05
-19.0531 -0.00276497 7.27766e-05
-18.9891 -0.0027837 7.35119e-05
-18.9255 -0.00280247 7.42525e-05
-18.8625 -0.00282128 7.49953e-05
-18.8 -0.00284013 7.57436e-05
-18.7379 -0.00285903 7.64944e-05
-18.6762 -0.00287798 7.7251e-05
-18.615 -0.00289699 7.80102e-05
-18.5542 -0.00291605 7.87755e-05
-18.4938 -0.00293517 7.95436e-05
-18.4338 -0.00295435 8.03181e-05
-18.3742 -0.00297359 8.10956e-05
-18.3149 -0.0029929 8.18797e-05
-18.256 -0.00301228 8.26672e-05
-18.1975 -0.00303173 8.34614e-05
-18.1393 -0.00305125 8.42592e-05
-18.0815 -0.00307085 8.5064e-05
-18.0239 -0.00309052 8.58727e-05
-17.9667 -0.00311027 8.66887e-05
-17.9098 -0.0031301 8.75087e-05
-17.8532 -0.00315002 8.83363e-05
-17.7969 -0.00317002 8.91682e-05
-17.7408 -0.0031901 9.0008e-05
-17.6851 -0.00321028 9.08523e-05
-17.6296 -0.00323054 9.17047e-05
-17.5744 -0.0032509 9.25619e-05
-17.5195 -0.00327135 9.34275e-05
-17.4648 -0.0032919 9.42981e-05
-17.4104 -0.00331254 9.51775e-05
-17.3562 -0.00333329 9.60621e-05
-17.3022 -0.00335414 9.69557e-05
-17.2485 -0.00337509 9.78548e-05
-17.195 -0.00339614 9.87632e-05
-17.1418 -0.0034173 9.96774e-05
-17.0887 -0.00343857 0.000100601
-17.0359 -0.00345996 0.000101531
-16.9833 -0.00348145 0.000102471
-16.9309 -0.00350306 0.000103417
-16.8787 -0.00352478 0.000104373
-16.8268 -0.00354662 0.000105335
-16.775 -0.00356858 0.000106309
-16.7234 -0.00359067 0.000107289
-16.672 -0.00361287 0.00010828
-16.6208 -0.0036352 0.000109277
-16.5697 -0.00365766 0.000110287
-16.5189 -0.00368024 0.000111303
-16.4682 -0.00370295 0.000112331
-16.4177 -0.0037258 0.000113366
-16.3674 -0.00374878 0.000114414
-16.3172 -0.0037719 0.000115469
-16.2672 -0.00379515 0.000116536
-16.2174 -0.00381854 0.000117611
-16.1677 -0.00384208 0.000118699
-16.1182 -0.00386575 0.000119795
-16.0689 -0.00388957 0.000120904
-16.0197 -0.00391354 0.000122021
-15.9706 -0.00393766 0.000123152
-15.9217 -0.00396192 0.000124291
-15.873 -0.00398634 0.000125444
-15.8243 -0.00401092 0.000126606
-15.7759 -0.00403565 0.000127781
-15.7276 -0.00406054 0.000128966
-15.6794 -0.00408559 0.000130165
-15.6313 -0.0041108 0.000131373
-15.5834 -0.00413617 0.000132596
-15.5356 -0.00416171 0.000133829
-15.488 -0.00418742 0.000135076
-15.4404 -0.0042133 0.000136334
-15.393 -0.00423936 0.000137606
-15.3458 -0.00426559 0.000138889
-15.2986 -0.00429199 0.000140187
-15.2516 -0.00431858 0.000141496
-15.2047 -0.00434534 0.000142821
-15.1579 -0.00437229 0.000144157
-15.1112 -0.00439942 0.000145509
-15.0647 -0.00442674 0.000146872
-15.0182 -0.00445426 0.000148252
-14.9719 -0.00448196 0.000149644
-14.9257 -0.00450986 0.000151052
-14.8796 -0.00453796 0.000152473
-14.8336 -0.00456625 0.000153911
-14.7877 -0.00459475 0.000155362
-14.7419 -0.00462345 0.000156831
-14.6962 -0.00465236 0.000158313
-14.6506 -0.00468147 0.000159813
-14.6052 -0.0047108 0.000161326
-14.5598 -0.00474035 0.000162859
-14.5145 -0.00477011 0.000164405
-14.4693 -0.00480008 0.000165971
-14.4243 -0.00483028 0.000167551
-14.3793 -0.00486071 0.000169151
-14.3344 -0.00489136 0.000170766
-14.2896 -0.00492224 0.000172402
-14.2449 -0.00495336 0.000174052
-14.2003 -0.00498471 0.000175724
-14.1558 -0.00501629 0.000177412
-14.1113 -0.00504812 0.000179122
-14.067 -0.00508019 0.000180847
-14.0227 -0.00511251 0.000182596
-13.9786 -0.00514508 0.000184361
-13.9345 -0.0051779 0.000186149
-13.8905 -0.00521098 0.000187955
-13.8466 -0.00524431 0.000189784
-13.8028 -0.0052779 0.000191631
-13.759 -0.00531176 0.000193503
-13.7153 -0.00534589 0.000195393
-13.6718 -0.00538029 0.000197309
-13.6283 -0.00541496 0.000199243
-13.5848 -0.00544991 0.000201203
-13.5415 -0.00548513 0.000203183
-13.4982 -0.00552065 0.00020519
-13.455 -0.00555644 0.000207217
-13.4119 -0.00559253 0.000209271
-13.3689 -0.00562892 0.000211347
-13.3259 -0.0056656 0.00021345
-13.283 -0.00570258 0.000215575
-13.2402 -0.00573986 0.00021773
-13.1974 -0.00577745 0.000219906
-13.1547 -0.00581535 0.000222112
-13.1121 -0.00585357 0.000224341
-13.0696 -0.00589211 0.000226601
-13.0271 -0.00593097 0.000228885
-12.9847 -0.00597015 0.0002312
-12.9424 -0.00600967 0.000233539
-12.9001 -0.00604952 0.000235911
-12.8579 -0.0060897 0.000238307
-12.8158 -0.00613023 0.000240737
-12.7737 -0.0061711 0.000243193
-12.7317 -0.00621233 0.000245683
-12.6898 -0.00625391 0.000248199
-12.6479 -0.00629584 0.000250751
-12.6061 -0.00633814 0.000253329
-12.5643 -0.00638081 0.000255944
-12.5226 -0.00642384 0.000258586
-12.481 -0.00646725 0.000261265
-12.4394 -0.00651104 0.000263974
-12.3979 -0.00655522 0.00026672
-12.3565 -0.00659979 0.000269495
-12.3151 -0.00664474 0.00027231
-12.2738 -0.0066901 0.000275155
-12.2325 -0.00673586 0.00027804
-12.1913 -0.00678203 0.000280956
-12.1501 -0.00682861 0.000283914
-12.109 -0.00687561 0.000286904
-12.068 -0.00692304 0.000289936
-12.027 -0.00697089 0.000293001
-11.986 -0.00701917 0.000296111
-11.9452 -0.0070679 0.000299254
-11.9043 -0.00711707 0.000302443
-11.8636 -0.00716669 0.000305667
-11.8228 -0.00721677 0.000308937
-11.7822 -0.00726731 0.000312245
-11.7415 -0.00731831 0.0003156
-11.701 -0.00736979 0.000318993
-11.6605 -0.00742175 0.000322436
-11.62 -0.0074742 0.000325919
-11.5796 -0.00752714 0.000329453
-11.5392 -0.00758057 0.000333027
-11.4989 -0.00763452 0.000336655
-11.4587 -0.00768897 0.000340325
-11.4184 -0.00774394 0.00034405
-11.3783 -0.00779944 0.000347819
-11.3381 -0.00785547 0.000351645
-11.2981 -0.00791205 0.000355516
-11.2581 -0.00796916 0.000359447
-11.2181 -0.00802684 0.000363425
-11.1781 -0.00808507 0.000367464
-11.1383 -0.00814388 0.000371552
-11.0984 -0.00820326 0.000375704
-11.0586 -0.00826323 0.000379907
-11.0189 -0.00832379 0.000384176
-10.9792 -0.00838495 0.000388498
-10.9395 -0.00844673 0.000392888
-10.8999 -0.00850912 0.000397333
-10.8603 -0.00857214 0.000401848
-10.8208 -0.0086358 0.000406422
-10.7813 -0.0087001 0.000411068
-10.7418 -0.00876506 0.000415774
-10.7024 -0.00883068 0.000420556
-10.6631 -0.00889698 0.0004254
-10.6238 -0.00896396 0.000430323
-10.5845 -0.00903163 0.000435311
-10.5452 -0.00910001 0.00044038
-10.506 -0.0091691 0.000445516
-10.4669 -0.00923892 0.000450738
-10.4278 -0.00930947 0.000456028
-10.3887 -0.00938077 0.000461408
-10.3496 -0.00945283 0.000466859
-10.3106 -0.00952566 0.000472403
-10.2717 -0.00959926 0.000478022
-10.2328 -0.00967366 0.000483736
-10.1939 -0.00974887 0.000489529
-10.155 -0.00982489 0.000495421
-10.1162 -0.00990174 0.000501395
-10.0774 -0.00997943 0.000507472
-10.0387 -0.010058 0.000513635
-10 -0.0101374 0.000519905
-9.96134 -0.0102177 0.000526265
-9.92271 -0.0102989 0.000532737
-9.88412 -0.010381 0.000539302
-9.84557 -0.010464 0.000545984
-9.80704 -0.010548 0.000552763
-9.76856 -0.0106329 0.000559664
-9.73011 -0.0107188 0.000566667
-9.69169 -0.0108057 0.000573797
-9.65331 -0.0108935 0.000581033
-9.61496 -0.0109824 0.000588401
-9.57664 -0.0110723 0.000595881
-9.53836 -0.0111633 0.000603498
-9.50011 -0.0112553 0.000611231
-9.46189 -0.0113484 0.000619106
-9.42371 -0.0114426 0.000627102
-9.38556 -0.0115379 0.000635246
-9.34744 -0.0116343 0.000643514
-9.30935 -0.0117319 0.000651935
-9.2713 -0.0118306 0.000660484
-9.23327 -0.0119305 0.000669191
-9.19528 -0.0120316 0.00067803
-9.15732 -0.0121339 0.00068703
-9.11939 -0.0122375 0.000696165
-9.08149 -0.0123423 0.000705465
-9.04362 -0.0124484 0.000714902
-9.00578 -0.0125557 0.000724507
-8.96797 -0.0126644 0.000734252
-8.93019 -0.0127745 0.000744167
-8.89244 -0.0128858 0.000754224
-8.85471 -0.0129986 0.000764455
-8.81702 -0.0131127 0.00077483
-8.77936 -0.0132283 0.000785381
-8.74172 -0.0133453 0.000796079
-8.70412 -0.0134638 0.000806958
-8.66654 -0.0135838 0.000817987
-8.62899 -0.0137053 0.000829201
-8.59146 -0.0138283 0.00084057
-8.55397 -0.013953 0.000852132
-8.5165 -0.0140792 0.000863854
-8.47906 -0.014207 0.000875776
-8.44165 -0.0143366 0.000887867
-8.40426 -0.0144678 0.000900168
-8.3669 -0.0146007 0.000912646
-8.32956 -0.0147354 0.000925347
-8.29226 -0.0148719 0.000938236
-8.25497 -0.0150102 0.00095136
-8.21772 -0.0151503 0.000964685
-8.18049 -0.0152924 0.00097826
-8.14328 -0.0154363 0.00099205
-8.1061 -0.0155822 0.00100611
-8.06895 -0.0157302 0.00102039
-8.03182 -0.0158801 0.00103496
-7.99471 -0.0160321 0.00104977
-7.95763 -0.0161862 0.00106489
-7.92058 -0.0163425 0.00108027
-7.88355 -0.016501 0.00109596
-7.84654 -0.0166617 0.00111194
-7.80955 -0.0168246 0.00112825
-7.77259 -0.0169899 0.00114486
-7.73566 -0.0171575 0.00116182
-7.69874 -0.0173275 0.0011791
-7.66185 -0.0175 0.00119675
-7.62498 -0.0176749 0.00121473
-7.58814 -0.0178524 0.00123311
-7.55132 -0.0180325 0.00125183
-7.51452 -0.0182151 0.00127096
-7.47774 -0.0184005 0.00129046
-7.44099 -0.0185885 0.00131038
-7.40425 -0.0187794 0.00133067
-7.36754 -0.018973 0.00135141
-7.33085 -0.0191695 0.00137254
-7.29418 -0.019369 0.00139413
-7.25754 -0.0195714 0.00141612
-7.22091 -0.0197768 0.00143857
-7.18431 -0.0199854 0.00146144
-7.14772 -0.0201971 0.00148479
-7.11116 -0.0204119 0.00150856
-7.07462 -0.0206301 0.00153283
-7.0381 -0.0208516 0.00155752
-7.00159 -0.0210765 0.00158272
-6.96511 -0.0213048 0.00160836
-6.92865 -0.0215367 0.00163452
-6.89221 -0.0217722 0.00166114
-6.85579 -0.0220114 0.00168829
-6.81938 -0.0222544 0.0017159
-6.783 -0.0225012 0.00174409
-6.74664 -0.0227519 0.00177275
-6.71029 -0.0230067 0.00180202
-6.67397 -0.0232656 0.0018318
-6.63766 -0.0235286 0.00186221
-6.60137 -0.023796 0.00189317
-6.5651 -0.0240678 0.00192482
-6.52885 -0.0243441 0.00195706
-6.49262 -0.024625 0.00199004
-6.4564 -0.0249106 0.00202366
-6.42021 -0.0252011 0.00205808
-6.38403 -0.0254965 0.00209321
-6.34786 -0.0257969 0.0021292
-6.31172 -0.0261026 0.00216596
-6.27559 -0.0264135 0.00220364
-6.23949 -0.0267299 0.00224216
-6.20339 -0.0270519 0.00228167
-6.16732 -0.0273795 0.00232207
-6.13126 -0.027713 0.00236354
-6.09522 -0.0280525 0.00240597
-6.05919 -0.028398 0.00244952
-6.02319 -0.0287499 0.0024941
-5.9872 -0.0291082 0.00253988
-5.95122 -0.0294731 0.00258674
-5.91526 -0.0298447 0.00263487
-5.87932 -0.0302233 0.00268415
-5.84339 -0.0306089 0.00273477
-5.80748 -0.0310019 0.00278661
-5.77158 -0.0314024 0.00283987
-5.7357 -0.0318105 0.00289442
-5.69984 -0.0322266 0.00295048
-5.66399 -0.0326507 0.0030079
-5.62815 -0.0330832 0.00306692
-5.59233 -0.0335243 0.00312739
-5.55653 -0.0339741 0.00318956
-5.52074 -0.0344331 0.00325328
-5.48497 -0.0349013 0.0033188
-5.4492 -0.0353791 0.00338599
-5.41346 -0.0358668 0.00345511
-5.37773 -0.0363647 0.00352601
-5.34201 -0.036873 0.00359899
-5.30631 -0.0373921 0.00367389
-5.27062 -0.0379224 0.00375103
-5.23494 -0.0384641 0.00383027
-5.19928 -0.0390177 0.00391194
-5.16363 -0.0395835 0.00399589
-5.128 -0.0401619 0.00408251
-5.09237 -0.0407533 0.00417163
-5.05677 -0.0413582 0.00426369
-5.02117 -0.041977 0.00435854
-4.98559 -0.0426102 0.00445663
-4.95002 -0.0432583 0.00455784
-4.91446 -0.0439217 0.00466268
-4.87892 -0.0446011 0.00477102
-4.84339 -0.0452968 0.00488344
-4.80787 -0.0460096 0.00499984
-4.77237 -0.04674 0.00512084
-4.73687 -0.0474887 0.00524638
-4.70139 -0.0482561 0.00537714
-4.66592 -0.049043 0.0055131
-4.63046 -0.04985 0.00565501
-4.59502 -0.0506778 0.00580286
-4.55958 -0.0515271 0.0059575
-4.52416 -0.0523986 0.00611895
-4.48875 -0.0532929 0.00628814
-4.45335 -0.0542109 0.0064651
-4.41797 -0.0551531 0.00665086
-4.38259 -0.0561204 0.00684546
-4.34722 -0.0571135 0.00704999
-4.31187 -0.058133 0.00726451
-4.27653 -0.0591797 0.0074902
-4.24119 -0.0602544 0.00772709
-4.20587 -0.0613575 0.00797641
-4.17056 -0.06249 0.00823814
-4.13526 -0.0636523 0.00851354
-4.09997 -0.0648451 0.00880249
-4.06469 -0.0660688 0.00910616
-4.02942 -0.0673242 0.00942422
-3.99416 -0.0686116 0.00975765
-3.95891 -0.0699318 0.0101058
-3.92367 -0.0712852 0.0104692
-3.88844 -0.072673 0.0108467
-3.85322 -0.0740961 0.0112388
-3.81801 -0.0755561 0.0116436
-3.7828 -0.0770549 0.0120614
-3.74761 -0.0785951 0.0124906
-3.71243 -0.0801794 0.0129315
-3.67726 -0.0818115 0.013383
-3.64209 -0.0834947 0.0138462
-3.60694 -0.0852337 0.0143206
-3.57179 -0.0870321 0.0148087
-3.53665 -0.0888947 0.0153106
-3.50152 -0.0908253 0.0158297
-3.4664 -0.0928289 0.016367
-3.43129 -0.094909 0.0169264
-3.39619 -0.0970705 0.0175093
-3.36109 -0.0993171 0.0181204
-3.32601 -0.101654 0.0187613
-3.29093 -0.104084 0.019437
-3.25586 -0.106614 0.0201493
-3.2208 -0.109246 0.0209038
-3.18574 -0.111988 0.0217026
-3.1507 -0.114843 0.0225518
-3.11566 -0.117818 0.0234539
-3.08063 -0.120919 0.024416
-3.0456 -0.124153 0.025441
-3.01059 -0.127526 0.026537
-2.97558 -0.131047 0.0277078
-2.94058 -0.134722 0.028963
-2.90558 -0.138563 0.0303074
-2.87059 -0.142576 0.0317523
-2.83561 -0.146773 0.0333039
-2.80064 -0.151165 0.034976
-2.76567 -0.155763 0.0367763
-2.73071 -0.160579 0.0387216
-2.69576 -0.165627 0.0408222
-2.66081 -0.170921 0.0430982
-2.62587 -0.176478 0.0455631
-2.59094 -0.18231 0.0482417
-2.55601 -0.188439 0.0511514
-2.52109 -0.19488 0.0543229
-2.48617 -0.201655 0.0577787
-2.45126 -0.208781 0.0615569
-2.41636 -0.216285 0.0656868
-2.38146 -0.224184 0.070216
-2.34657 -0.232507 0.0751828
-2.31168 -0.241275 0.0806467
-2.2768 -0.250519 0.0866579
-2.24192 -0.260258 0.0932918
-2.20705 -0.270527 0.100614
-2.17219 -0.281345 0.108721
-2.13733 -0.292747 0.117698
-2.10247 -0.304749 0.127671
-2.06762 -0.317385 0.138752
-2.03278 -0.330661 0.151102
-1.99794 -0.344607 0.164875
-1.9631 -0.359212 0.180278
-1.92827 -0.374493 0.197518
-1.89345 -0.390409 0.21687
-1.85862 -0.406949 0.238618
-1.82381 -0.424019 0.26313
-1.78899 -0.441547 0.290802
-1.75419 -0.459333 0.322143
-1.71938 -0.477179 0.357716
-1.68458 -0.494659 0.398228
-1.64979 -0.511278 0.444472
-1.61499 -0.526125 0.497384
-1.58021 -0.538043 0.557954
-1.54542 -0.545136 0.627153
-1.51064 -0.544989 0.705723
-1.47586 -0.534123 0.793773
-1.44109 -0.508517 0.890355
-1.40632 -0.463447 0.992627
-1.37155 -0.394901 1.09561
-1.33679 -0.300317 1.19169
-1.30203 -0.18062 1.27202
-1.26727 -0.0406183 1.3276
-1.23251 0.111032 1.35247
-1.19776 0.263785 1.34433
-1.16301 0.407701 1.30591
-1.12827 0.535071 1.24272
-1.09352 0.641806 1.16232
-1.05878 0.726436 1.07176
-1.02405 0.790208 0.977311
-0.989309 0.835195 0.883568
-0.954576 0.864564 0.793781
-0.919844 0.881081 0.709927
-0.885115 0.887754 0.633005
-0.850388 0.886819 0.563413
-0.815663 0.880486 0.500975
-0.78094 0.87024 0.445382
-0.746219 0.857511 0.396
-0.711499 0.843174 0.352314
-0.676781 0.828084 0.313602
-0.642065 0.812704 0.279363
-0.60735 0.79752 0.248944
-0.572637 0.782748 0.221937
-0.537925 0.768649 0.197799
-0.503214 0.755302 0.176225
-0.468504 0.74284 0.156778
-0.433796 0.731272 0.139244
-0.399089 0.720661 0.123273
-0.364382 0.710983 0.108721
-0.329676 0.702264 0.0953031
-0.294972 0.694469 0.0829272
-0.260267 0.687605 0.0713593
-0.225564 0.681638 0.0605417
-0.190861 0.676566 0.0502757
-0.156158 0.672361 0.0405282
-0.121456 0.66902 0.0311241
-0.0867541 0.666521 0.0220458
-0.0520524 0.664863 0.0131329
-0.0173508 0.664034 0.00437665
0.0173508 0.664034 -0.00437665
0.0520524 0.664863 -0.0131329
0.0867541 0.666521 -0.0220458
0.121456 0.66902 -0.0311241
0.156158 0.672361 -0.0405282
0.190861 0.676566 -0.0502757
0.225564 0.681638 -0.0605417
0.260267 0.687605 -0.0713593
0.294972 0.694469 -0.0829272
0.329676 0.702264 -0.0953031
0.364382 0.710983 -0.108721
0.399089 0.720661 -0.123273
0.433796 0.731272 -0.139244
0.468504 0.74284 -0.156778
0.503214 0.755302 -0.176225
0.537925 0.768649 -0.197799
0.572637 0.782748 -0.221937
0.60735 0.79752 -0.248944
0.642065 0.812704 -0.279363
0.676781 0.828084 -0.313602
0.711499 0.843174 -0.352314
0.746219 0.857511 -0.396
0.78094 0.87024 -0.445382
0.815663 0.880486 -0.500975
0.850388 0.886819 -0.563413
0.885115 0.887754 -0.633005
0.919844 0.881081 -0.709927
0.954576 0.864564 -0.793781
0.989309 0.835195 -0.883568
1.02405 0.790208 -0.977311
1.05878 0.726436 -1.07176
1.09352 0.641806 -1.16232
1.12827 0.535071 -1.24272
1.16301 0.407701 -1.30591
1.19776 0.263785 -1.34433
1.23251 0.111032 -1.35247
1.26727 -0.0406183 -1.3276
1.30203 -0.18062 -1.27202
1.33679 -0.300317 -1.19169
1.37155 -0.394901 -1.09561
1.40632 -0.463447 -0.992627
1.44109 -0.508517 -0.890355
1.47586 -0.534123 -0.793773
1.51064 -0.544989 -0.705723
1.54542 -0.545136 -0.627153
1.58021 -0.538043 -0.557954
1.61499 -0.526125 -0.497384
1.64979 -0.511278 -0.444472
1.68458 -0.494659 -0.398228
1.71938 -0.477179 -0.357716
1.75419 -0.459333 -0.322143
1.78899 -0.441547 -0.290802
1.82381 -0.424019 -0.26313
1.85862 -0.406949 -0.238618
1.89345 -0.390409 -0.21687
1.92827 -0.374493 -0.197518
1.9631 -0.359212 -0.180278
1.99794 -0.344607 -0.164875
2.03278 -0.330661 -0.151102
2.06762 -0.317385 -0.138752
2.10247 -0.304749 -0.127671
2.13733 -0.292747 -0.117698
2.17219 -0.281345 -0.108721
2.20705 -0.270527 -0.100614
2.24192 -0.260258 -0.0932918
2.2768 -0.250519 -0.0866579
2.31168 -0.241275 -0.0806467
2.34657 -0.232507 -0.0751828
2.38146 -0.224184 -0.070216
2.41636 -0.216285 -0.0656868
2.45126 -0.208781 -0.0615569
2.48617 -0.201655 -0.0577787
2.52109 -0.19488 -0.0543229
2.55601 -0.188439 -0.0511514
2.59094 -0.18231 -0.0482417
2.62587 -0.176478 -0.0455631
2.66081 -0.170921 -0.0430982
2.69576 -0.165627 -0.0408222
2.73071 -0.160579 -0.0387216
2.76567 -0.155763 -0.0367763
2.80064 -0.151165 -0.034976
2.83561 -0.146773 -0.0333039
2.87059 -0.142576 -0.0317523
2.90558 -0.138563 -0.0303074
2.94058 -0.134722 -0.028963
2.97558 -0.131047 -0.0277078
3.01059 -0.127526 -0.026537
3.0456 -0.124153 -0.025441
3.08063 -0.120919 -0.024416
3.11566 -0.117818 -0.0234539
3.1507 -0.114843 -0.0225518
3.18574 -0.111988 -0.0217026
3.2208 -0.109246 -0.0209038
3.25586 -0.106614 -0.0201493
3.29093 -0.104084 -0.019437
3.32601 -0.101654 -0.0187613
3.36109 -0.0993171 -0.0181204
3.39619 -0.0970705 -0.0175093
3.43129 -0.094909 -0.0169264
3.4664 -0.0928289 -0.016367
3.50152 -0.0908253 -0.0158297
3.53665 -0.0888947 -0.0153106
3.57179 -0.0870321 -0.0148087
3.60694 -0.0852337 -0.0143206
3.64209 -0.0834947 -0.0138462
3.67726 -0.0818115 -0.013383
3.71243 -0.0801794 -0.0129315
3.74761 -0.0785951 -0.0124906
3.7828 -0.0770549 -0.0120614
3.81801 -0.0755561 -0.0116436
3.85322 -0.0740961 -0.0112388
3.88844 -0.072673 -0.0108467
3.92367 -0.0712852 -0.0104692
3.95891 -0.0699318 -0.0101058
3.99416 -0.0686116 -0.00975765
4.02942 -0.0673242 -0.00942422
4.06469 -0.0660688 -0.00910616
4.09997 -0.0648451 -0.00880249
4.13526 -0.0636523 -0.00851354
4.17056 -0.06249 -0.00823814
4.20587 -0.0613575 -0.00797641
4.24119 -0.0602544 -0.00772709
4.27653 -0.0591797 -0.0074902
4.31187 -0.058133 -0.00726451
4.34722 -0.0571135 -0.00704999
4.38259 -0.0561204 -0.00684546
4.41797 -0.0551531 -0.00665086
4.45335 -0.0542109 -0.0064651
4.48875 -0.0532929 -0.00628814
4.52416 -0.0523986 -0.00611895
4.55958 -0.0515271 -0.0059575
4.59502 -0.0506778 -0.00580286
4.63046 -0.04985 -0.00565501
4.66592 -0.049043 -0.0055131
4.70139 -0.0482561 -0.00537714
4.73687 -0.0474887 -0.00524638
4.77237 -0.04674 -0.00512084
4.80787 -0.0460096 -0.00499984
4.84339 -0.0452968 -0.00488344
4.87892 -0.0446011 -0.00477102
4.91446 -0.0439217 -0.00466268
4.95002 -0.0432583 -0.00455784
4.98559 -0.0426102 -0.00445663
5.02117 -0.041977 -0.00435854
5.05677 -0.0413582 -0.00426369
5.09237 -0.0407533 -0.00417163
5.128 -0.0401619 -0.00408251
5.16363 -0.0395835 -0.00399589
5.19928 -0.0390177 -0.00391194
5.23494 -0.0384641 -0.00383027
5.27062 -0.0379224 -0.00375103
5.30631 -0.0373921 -0.00367389
5.34201 -0.036873 -0.00359899
5.37773 -0.0363647 -0.00352601
5.41346 -0.0358668 -0.00345511
5.4492 -0.0353791 -0.00338599
5.48497 -0.0349013 -0.0033188
5.52074 -0.0344331 -0.00325328
5.55653 -0.0339741 -0.00318956
5.59233 -0.0335243 -0.00312739
5.62815 -0.0330832 -0.00306692
5.66399 -0.0326507 -0.0030079
5.69984 -0.0322266 -0.00295048
5.7357 -0.0318105 -0.00289442
5.77158 -0.0314024 -0.00283987
5.80748 -0.0310019 -0.00278661
5.84339 -0.0306089 -0.00273477
5.87932 -0.0302233 -0.00268415
5.91526 -0.0298447 -0.00263487
5.95122 -0.0294731 -0.00258674
5.9872 -0.0291082 -0.00253988
6.02319 -0.0287499 -0.0024941
6.05919 -0.028398 -0.00244952
6.09522 -0.0280525 -0.00240597
6.13126 -0.027713 -0.00236354
6.16732 -0.0273795 -0.00232207
6.20339 -0.0270519 -0.00228167
6.23949 -0.0267299 -0.00224216
6.27559 -0.0264135 -0.00220364
6.31172 -0.0261026 -0.00216596
6.34786 -0.0257969 -0.0021292
6.38403 -0.0254965 -0.00209321
6.42021 -0.0252011 -0.00205808
6.4564 -0.0249106 -0.00202366
6.49262 -0.024625 -0.00199004
6.52885 -0.0243441 -0.00195706
6.5651 -0.0240678 -0.00192482
6.60137 -0.023796 -0.00189317
6.63766 -0.0235286 -0.00186221
6.67397 -0.0232656 -0.0018318
6.71029 -0.0230067 -0.00180202
6.74664 -0.0227519 -0.00177275
6.783 -0.0225012 -0.00174409
6.81938 -0.0222544 -0.0017159
6.85579 -0.0220114 -0.00168829
6.89221 -0.0217722 -0.00166114
6.92865 -0.0215367 -0.00163452
6.96511 -0.0213048 -0.00160836
7.00159 -0.0210765 -0.00158272
7.0381 -0.0208516 -0.00155752
7.07462 -0.0206301 -0.00153283
7.11116 -0.0204119 -0.00150856
7.14772 -0.0201971 -0.00148479
7.18431 -0.0199854 -0.00146144
7.22091 -0.0197768 -0.00143857
7.25754 -0.0195714 -0.00141612
7.29418 -0.019369 -0.00139413
7.33085 -0.0191695 -0.00137254
7.36754 -0.018973 -0.00135141
7.40425 -0.0187794 -0.00133067
7.44099 -0.0185885 -0.00131038
7.47774 -0.0184005 -0.00129046
7.51452 -0.0182151 -0.00127096
7.55132 -0.0180325 -0.00125183
7.58814 -0.0178524 -0.00123311
7.62498 -0.0176749 -0.00121473
7.66185 -0.0175 -0.00119675
7.69874 -0.0173275 -0.0011791
7.73566 -0.0171575 -0.00116182
7.77259 -0.0169899 -0.00114486
7.80955 -0.0168246 -0.00112825
7.84654 -0.0166617 -0.00111194
7.88355 -0.016501 -0.00109596
7.92058 -0.0163425 -0.00108027
7.95763 -0.0161862 -0.00106489
7.99471 -0.0160321 -0.00104977
8.03182 -0.0158801 -0.00103496
8.06895 -0.0157302 -0.00102039
8.1061 -0.0155822 -0.00100611
8.14328 -0.0154363 -0.00099205
8.18049 -0.0152924 -0.00097826
8.21772 -0.0151503 -0.000964685
8.25497 -0.0150102 -0.00095136
8.29226 -0.0148719 -0.000938236
8.32956 -0.0147354 -0.000925347
8.3669 -0.0146007 -0.000912646
8.40426 -0.0144678 -0.000900168
8.44165 -0.0143366 -0.000887867
8.47906 -0.014207 -0.000875776
8.5165 -0.0140792 -0.000863854
8.55397 -0.013953 -0.000852132
8.59146 -0.0138283 -0.00084057
8.62899 -0.0137053 -0.000829201
8.66654 -0.0135838 -0.000817987
8.70412 -0.0134638 -0.000806958
8.74172 -0.0133453 -0.000796079
8.77936 -0.0132283 -0.000785381
8.81702 -0.0131127 -0.00077483
8.85471 -0.0129986 -0.000764455
8.89244 -0.0128858 -0.000754224
8.93019 -0.0127745 -0.000744167
8.96797 -0.0126644 -0.000734252
9.00578 -0.0125557 -0.000724507
9.04362 -0.0124484 -0.000714902
9.08149 -0.0123423 -0.000705465
9.11939 -0.0122375 -0.000696165
9.15732 -0.0121339 -0.00068703
9.19528 -0.0120316 -0.00067803
9.23327 -0.0119305 -0.000669191
9.2713 -0.0118306 -0.000660484
9.30935 -0.0117319 -0.000651935
9.34744 -0.0116343 -0.000643514
9.38556 -0.0115379 -0.000635246
9.42371 -0.0114426 -0.000627102
9.46189 -0.0113484 -0.000619106
9.50011 -0.0112553 -0.000611231
9.53836 -0.0111633 -0.000603498
9.57664 -0.0110723 -0.000595881
9.61496 -0.0109824 -0.000588401
9.65331 -0.0108935 -0.000581033
9.69169 -0.0108057 -0.000573797
9.73011 -0.0107188 -0.000566667
9.76856 -0.0106329 -0.000559664
9.80704 -0.010548 -0.000552763
9.84557 -0.010464 -0.000545984
9.88412 -0.010381 -0.000539302
9.92271 -0.0102989 -0.000532737
9.96134 -0.0102177 -0.000526265
10 -0.0101374 -0.000519905
10.0387 -0.010058 -0.000513635
10.0774 -0.00997943 -0.000507472
10.1162 -0.00990174 -0.000501395
10.155 -0.00982489 -0.000495421
10.1939 -0.00974887 -0.000489529
10.2328 -0.00967366 -0.000483736
10.2717 -0.00959926 -0.000478022
10.3106 -0.00952566 -0.000472403
10.3496 -0.00945283 -0.000466859
10.3887 -0.00938077 -0.000461408
10.4278 -0.00930947 -0.000456028
10.4669 -0.00923892 -0.000450738
10.506 -0.0091691 -0.000445516
10.5452 -0.00910001 -0.00044038
10.5845 -0.00903163 -0.000435311
10.6238 -0.00896396 -0.000430323
10.6631 -0.00889698 -0.0004254
10.7024 -0.00883068 -0.000420556
10.7418 -0.00876506 -0.000415774
10.7813 -0.0087001 -0.000411068
10.8208 -0.0086358 -0.000406422
10.8603 -0.00857214 -0.000401848
10.8999 -0.00850912 -0.000397333
10.9395 -0.00844673 -0.000392888
10.9792 -0.00838495 -0.000388498
11.0189 -0.00832379 -0.000384176
11.0586 -0.00826323 -0.000379907
11.0984 -0.00820326 -0.000375704
11.1383 -0.00814388 -0.000371552
11.1781 -0.00808507 -0.000367464
11.2181 -0.00802684 -0.000363425
11.2581 -0.00796916 -0.000359447
11.2981 -0.00791205 -0.000355516
11.3381 -0.00785547 -0.000351645
11.3783 -0.00779944 -0.000347819
11.4184 -0.00774394 -0.00034405
11.4587 -0.00768897 -0.000340325
11.4989 -0.00763452 -0.000336655
11.5392 -0.00758057 -0.000333027
11.5796 -0.00752714 -0.000329453
11.62 -0.0074742 -0.000325919
11.6605 -0.00742175 -0.000322436
11.701 -0.00736979 -0.000318993
11.7415 -0.00731831 -0.0003156
11.7822 -0.00726731 -0.000312245
11.8228 -0.00721677 -0.000308937
11.8636 -0.00716669 -0.000305667
11.9043 -0.00711707 -0.000302443
11.9452 -0.0070679 -0.000299254
11.986 -0.00701917 -0.000296111
12.027 -0.00697089 -0.000293001
12.068 -0.00692304 -0.000289936
12.109 -0.00687561 -0.000286904
12.1501 -0.00682861 -0.000283914
12.1913 -0.00678203 -0.000280956
12.2325 -0.00673586 -0.00027804
12.2738 -0.0066901 -0.000275155
12.3151 -0.00664474 -0.00027231
12.3565 -0.00659979 -0.000269495
12.3979 -0.00655522 -0.00026672
12.4394 -0.00651104 -0.000263974
12.481 -0.00646725 -0.000261265
12.5226 -0.00642384 -0.000258586
12.5643 -0.00638081 -0.000255944
12.6061 -0.00633814 -0.000253329
12.6479 -0.00629584 -0.000250751
12.6898 -0.00625391 -0.000248199
12.7317 -0.00621233 -0.000245683
12.7737 -0.0061711 -0.000243193
12.8158 -0.00613023 -0.000240737
12.8579 -0.0060897 -0.000238307
12.9001 -0.00604952 -0.000235911
12.9424 -0.00600967 -0.000233539
12.9847 -0.00597015 -0.0002312
13.0271 -0.00593097 -0.000228885
13.0696 -0.00589211 -0.000226601
13.1121 -0.00585357 -0.000224341
13.1547 -0.00581535 -0.000222112
13.1974 -0.00577745 -0.000219906
13.2402 -0.00573986 -0.00021773
13.283 -0.00570258 -0.000215575
13.3259 -0.0056656 -0.00021345
13.3689 -0.00562892 -0.000211347
13.4119 -0.00559253 -0.000209271
13.455 -0.00555644 -0.000207217
13.4982 -0.00552065 -0.00020519
13.5415 -0.00548513 -0.000203183
13.5848 -0.00544991 -0.000201203
13.6283 -0.00541496 -0.000199243
13.6718 -0.00538029 -0.000197309
13.7153 -0.00534589 -0.000195393
13.759 -0.00531176 -0.000193503
13.8028 -0.0052779 -0.000191631
13.8466 -0.00524431 -0.000189784
13.8905 -0.00521098 -0.000187955
13.9345 -0.0051779 -0.000186149
13.9786 -0.00514508 -0.000184361
14.0227 -0.00511251 -0.000182596
14.067 -0.00508019 -0.000180847
14.1113 -0.00504812 -0.000179122
14.1558 -0.00501629 -0.000177412
14.2003 -0.00498471 -0.000175724
14.2449 -0.00495336 -0.000174052
14.2896 -0.00492224 -0.000172402
14.3344 -0.00489136 -0.000170766
14.3793 -0.00486071 -0.000169151
14.4243 -0.00483028 -0.000167551
14.4693 -0.00480008 -0.000165971
14.5145 -0.00477011 -0.000164405
14.5598 -0.00474035 -0.000162859
14.6052 -0.0047108 -0.000161326
14.6506 -0.00468147 -0.000159813
14.6962 -0.00465236 -0.000158313
14.7419 -0.00462345 -0.000156831
14.7877 -0.00459475 -0.000155362
14.8336 -0.00456625 -0.000153911
14.8796 -0.00453796 -0.000152473
14.9257 -0.00450986 -0.000151052
14.9719 -0.00448196 -0.000149644
15.0182 -0.00445426 -0.000148252
15.0647 -0.00442674 -0.000146872
15.1112 -0.00439942 -0.000145509
15.1579 -0.00437229 -0.000144157
15.2047 -0.00434534 -0.000142821
15.2516 -0.00431858 -0.000141496
15.2986 -0.00429199 -0.000140187
15.3458 -0.00426559 -0.000138889
15.393 -0.00423936 -0.000137606
15.4404 -0.0042133 -0.000136334
15.488 -0.00418742 -0.000135076
15.5356 -0.00416171 -0.000133829
15.5834 -0.00413617 -0.000132596
15.6313 -0.0041108 -0.000131373
15.6794 -0.00408559 -0.000130165
15.7276 -0.00406054 -0.000128966
15.7759 -0.00403565 -0.000127781
15.8243 -0.00401092 -0.000126606
15.873 -0.00398634 -0.000125444
15.9217 -0.00396192 -0.000124291
15.9706 -0.00393766 -0.000123152
16.0197 -0.00391354 -0.000122021
16.0689 -0.00388957 -0.000120904
16.1182 -0.00386575 -0.000119795
16.1677 -0.00384208 -0.000118699
16.2174 -0.00381854 -0.000117611
16.2672 -0.00379515 -0.000116536
16.3172 -0.0037719 -0.000115469
16.3674 -0.00374878 -0.000114414
16.4177 -0.0037258 -0.000113366
16.4682 -0.00370295 -0.000112331
16.5189 -0.00368024 -0.000111303
16.5697 -0.00365766 -0.000110287
16.6208 -0.0036352 -0.000109277
16.672 -0.00361287 -0.00010828
16.7234 -0.00359067 -0.000107289
16.775 -0.00356858 -0.000106309
16.8268 -0.00354662 -0.000105335
16.8787 -0.00352478 -0.000104373
16.9309 -0.00350306 -0.000103417
16.9833 -0.00348145 -0.000102471
17.0359 -0.00345996 -0.000101531
17.0887 -0.00343857 -0.000100601
17.1418 -0.0034173 -9.96774e-05
17.195 -0.00339614 -9.87632e-05
17.2485 -0.00337509 -9.78548e-05
17.3022 -0.00335414 -9.69557e-05
17.3562 -0.00333329 -9.60621e-05
17.4104 -0.00331254 -9.51775e-05
17.4648 -0.0032919 -9.42981e-05
17.5195 -0.00327135 -9.34275e-05
17.5744 -0.0032509 -9.25619e-05
17.6296 -0.00323054 -9.17047e-05
17.6851 -0.00321028 -9.08523e-05
17.7408 -0.0031901 -9.0008e-05
17.7969 -0.00317002 -8.91682e-05
17.8532 -0.00315002 -8.83363e-05
17.9098 -0.0031301 -8.75087e-05
17.9667 -0.00311027 -8.66887e-05
18.0239 -0.00309052 -8.58727e-05
18.0815 -0.00307085 -8.5064e-05
18.1393 -0.00305125 -8.42592e-05
18.1975 -0.00303173 -8.34614e-05
18.256 -0.00301228 -8.26672e-05
18.3149 -0.0029929 -8.18797e-05
18.3742 -0.00297359 -8.10956e-05
18.4338 -0.00295435 -8.03181e-05
18.4938 -0.00293517 -7.95436e-05
18.5542 -0.00291605 -7.87755e-05
18.615 -0.00289699 -7.80102e-05
18.6762 -0.00287798 -7.7251e-05
18.7379 -0.00285903 -7.64944e-05
18.8 -0.00284013 -7.57436e-05
18.8625 -0.00282128 -7.49953e-05
18.9255 -0.00280247 -7.42525e-05
18.9891 -0.0027837 -7.35119e-05
19.0531 -0.00276497 -7.27766e-05
19.1177 -0.00274628 -7.20432e-05
19.1828 -0.00272762 -7.13149e-05
19.2484 -0.00270899 -7.05882e-05
19.3147 -0.00269038 -6.98663e-05
19.3816 -0.00267179 -6.91458e-05
19.4491 -0.00265322 -6.84298e-05
19.5173 -0.00263466 -6.77148e-05
19.5862 -0.0026161 -6.7004e-05
19.6558 -0.00259755 -6.62939e-05
19.7262 -0.00257899 -6.55876e-05
19.7974 -0.00256042 -6.48816e-05
19.8694 -0.00254184 -6.4179e-05
19.9423 -0.00252323 -6.34762e-05
20.0162 -0.00250458 -6.27762e-05
20.091 -0.0024859 -6.20756e-05
20.1669 -0.00246717 -6.13772e-05
20.244 -0.00244837 -6.06774e-05
20.3222 -0.00242951 -5.99793e-05
20.4016 -0.00241055 -5.92789e-05
20.4825 -0.0023915 -5.85792e-05
20.5648 -0.00237234 -5.78763e-05
20.6487 -0.00235304 -5.7173e-05
20.7344 -0.00233358 -5.6465e-05
20.8219 -0.00231394 -5.57551e-05
20.9115 -0.00229409 -5.50388e-05
21.0034 -0.002274 -5.43186e-05
21.0979 -0.00225362 -5.35892e-05
21.1952 -0.00223289 -5.28529e-05
21.2959 -0.00221177 -5.21039e-05
21.4004 -0.00219017 -5.13439e-05
21.5093 -0.00216798 -5.0565e-05
21.6237 -0.00214504 -4.97662e-05
21.7448 -0.00212115 -4.89358e-05
21.8747 -0.00209597 -4.80678e-05
22.0165 -0.00206896 -4.71395e-05
22.1768 -0.00203906 -4.61222e-05
22.3723 -0.00200347 -4.49164e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1Quantum/GRpOneLoop.txt <==
-22.3723 -0.00200493 -4.49882e-05
-22.1768 -0.00204056 -4.61945e-05
-22.0165 -0.00207049 -4.72161e-05
-21.8747 -0.00209753 -4.81455e-05
-21.7448 -0.00212274 -4.90176e-05
-21.6237 -0.00214668 -4.98504e-05
-21.5093 -0.00216966 -5.06543e-05
-21.4004 -0.0021919 -5.14364e-05
-21.2959 -0.00221354 -5.22013e-05
-21.1952 -0.0022347 -5.29528e-05
-21.0979 -0.00225545 -5.36934e-05
-21.0034 -0.00227587 -5.44253e-05
-20.9115 -0.00229599 -5.51502e-05
-20.8219 -0.00231588 -5.58694e-05
-20.7344 -0.00233555 -5.6584e-05
-20.6487 -0.00235504 -5.72952e-05
-20.5648 -0.00237438 -5.80035e-05
-20.4825 -0.00239358 -5.87099e-05
-20.4016 -0.00241267 -5.94149e-05
-20.3222 -0.00243166 -6.0119e-05
-20.244 -0.00245057 -6.08228e-05
-20.1669 -0.0024694 -6.15266e-05
-20.091 -0.00248818 -6.22309e-05
-20.0162 -0.0025069 -6.29361e-05
-19.9423 -0.00252559 -6.36424e-05
-19.8694 -0.00254424 -6.43501e-05
-19.7974 -0.00256287 -6.50596e-05
-19.7262 -0.00258149 -6.57711e-05
-19.6558 -0.00260009 -6.64848e-05
-19.5862 -0.00261869 -6.72009e-05
-19.5173 -0.0026373 -6.79197e-05
-19.4491 -0.00265591 -6.86414e-05
-19.3816 -0.00267453 -6.93662e-05
-19.3147 -0.00269318 -7.00941e-05
-19.2484 -0.00271184 -7.08255e-05
-19.1828 -0.00273053 -7.15604e-05
-19.1177 -0.00274925 -7.22991e-05
-19.0531 -0.002768 -7.30416e-05
-18.9891 -0.00278679 -7.37882e-05
-18.9255 -0.00280562 -7.45389e-05
-18.8625 -0.0028245 -7.5294e-05
-18.8 -0.00284342 -7.60534e-05
-18.7379 -0.00286239 -7.68175e-05
-18.6762 -0.00288141 -7.75862e-05
-18.615 -0.00290049 -7.83598e-05
-18.5542 -0.00291963 -7.91383e-05
-18.4938 -0.00293883 -7.99219e-05
-18.4338 -0.00295809 -8.07107e-05
-18.3742 -0.00297742 -8.15047e-05
-18.3149 -0.00299681 -8.23043e-05
-18.256 -0.00301628 -8.31093e-05
-18.1975 -0.00303582 -8.392e-05
-18.1393 -0.00305543 -8.47364e-05
-18.0815 -0.00307512 -8.55588e-05
-18.0239 -0.00309489 -8.63871e-05
-17.9667 -0.00311474 -8.72215e-05
-17.9098 -0.00313468 -8.80621e-05
-17.8532 -0.0031547 -8.89091e-05
-17.7969 -0.0031748 -8.97625e-05
-17.7408 -0.003195 -9.06224e-05
-17.6851 -0.00321529 -9.1489e-05
-17.6296 -0.00323567 -9.23623e-05
-17.5744 -0.00325614 -9.32425e-05
-17.5195 -0.00327671 -9.41297e-05
-17.4648 -0.00329738 -9.5024e-05
-17.4104 -0.00331816 -9.59255e-05
-17.3562 -0.00333903 -9.68343e-05
-17.3022 -0.00336001 -9.77506e-05
-17.2485 -0.00338109 -9.86744e-05
-17.195 -0.00340228 -9.96058e-05
-17.1418 -0.00342358 -0.000100545
-17.0887 -0.00344499 -0.000101492
-17.0359 -0.00346651 -0.000102447
-16.9833 -0.00348815 -0.000103411
-16.9309 -0.00350991 -0.000104382
-16.8787 -0.00353178 -0.000105362
-16.8268 -0.00355377 -0.00010635
-16.775 -0.00357589 -0.000107347
-16.7234 -0.00359812 -0.000108353
-16.672 -0.00362049 -0.000109367
-16.6208 -0.00364298 -0.000110391
-16.5697 -0.00366559 -0.000111423
-16.5189 -0.00368834 -0.000112465
-16.4682 -0.00371122 -0.000113516
-16.4177 -0.00373424 -0.000114576
-16.3674 -0.00375739 -0.000115647
-16.3172 -0.00378068 -0.000116726
-16.2672 -0.00380411 -0.000117816
-16.2174 -0.00382768 -0.000118916
-16.1677 -0.00385139 -0.000120026
-16.1182 -0.00387525 -0.000121146
-16.0689 -0.00389925 -0.000122277
-16.0197 -0.0039234 -0.000123418
-15.9706 -0.0039477 -0.00012457
-15.9217 -0.00397216 -0.000125732
-15.873 -0.00399677 -0.000126906
-15.8243 -0.00402153 -0.000128091
-15.7759 -0.00404645 -0.000129287
-15.7276 -0.00407154 -0.000130495
-15.6794 -0.00409678 -0.000131714
-15.6313 -0.00412219 -0.000132945
-15.5834 -0.00414776 -0.000134188
-15.5356 -0.0041735 -0.000135443
-15.488 -0.00419941 -0.00013671
-15.4404 -0.00422549 -0.00013799
-15.393 -0.00425175 -0.000139282
-15.3458 -0.00427818 -0.000140587
-15.2986 -0.00430479 -0.000141905
-15.2516 -0.00433158 -0.000143236
-15.2047 -0.00435855 -0.00014458
-15.1579 -0.00438571 -0.000145938
-15.1112 -0.00441305 -0.000147309
-15.0647 -0.00444058 -0.000148694
-15.0182 -0.0044683 -0.000150094
-14.9719 -0.00449621 -0.000151507
-14.9257 -0.00452432 -0.000152935
-14.8796 -0.00455262 -0.000154377
-14.8336 -0.00458113 -0.000155834
-14.7877 -0.00460984 -0.000157306
-14.7419 -0.00463875 -0.000158794
-14.6962 -0.00466787 -0.000160296
-14.6506 -0.00469719 -0.000161815
-14.6052 -0.00472673 -0.000163349
-14.5598 -0.00475648 -0.000164899
-14.5145 -0.00478645 -0.000166466
-14.4693 -0.00481664 -0.000168049
-14.4243 -0.00484705 -0.000169648
-14.3793 -0.00487768 -0.000171265
-14.3344 -0.00490854 -0.000172899
-14.2896 -0.00493963 -0.00017455
-14.2449 -0.00497095 -0.000176219
-14.2003 -0.0050025 -0.000177906
-14.1558 -0.00503429 -0.000179611
-14.1113 -0.00506633 -0.000181334
-14.067 -0.0050986 -0.000183076
-14.0227 -0.00513112 -0.000184838
-13.9786 -0.00516389 -0.000186618
-13.9345 -0.00519691 -0.000188418
-13.8905 -0.00523018 -0.000190237
-13.8466 -0.00526371 -0.000192077
-13.8028 -0.0052975 -0.000193936
-13.759 -0.00533155 -0.000195817
-13.7153 -0.00536587 -0.000197718
-13.6718 -0.00540046 -0.000199641
-13.6283 -0.00543532 -0.000201585
-13.5848 -0.00547046 -0.000203551
-13.5415 -0.00550588 -0.000205539
-13.4982 -0.00554157 -0.000207549
-13.455 -0.00557756 -0.000209583
-13.4119 -0.00561383 -0.000211639
-13.3689 -0.00565039 -0.000213719
-13.3259 -0.00568725 -0.000215822
-13.283 -0.00572441 -0.00021795
-13.2402 -0.00576187 -0.000220102
-13.1974 -0.00579964 -0.000222279
-13.1547 -0.00583772 -0.000224481
-13.1121 -0.00587611 -0.000226709
-13.0696 -0.00591482 -0.000228963
-13.0271 -0.00595385 -0.000231243
-12.9847 -0.00599321 -0.00023355
-12.9424 -0.00603289 -0.000235884
-12.9001 -0.00607291 -0.000238246
-12.8579 -0.00611326 -0.000240635
-12.8158 -0.00615396 -0.000243053
-12.7737 -0.006195 -0.0002455
-12.7317 -0.00623639 -0.000247976
-12.6898 -0.00627813 -0.000250481
-12.6479 -0.00632023 -0.000253017
-12.6061 -0.00636269 -0.000255583
-12.5643 -0.00640552 -0.000258181
-12.5226 -0.00644872 -0.000260809
-12.481 -0.0064923 -0.00026347
-12.4394 -0.00653626 -0.000266164
-12.3979 -0.0065806 -0.00026889
-12.3565 -0.00662534 -0.00027165
-12.3151 -0.00667046 -0.000274444
-12.2738 -0.00671599 -0.000277273
-12.2325 -0.00676192 -0.000280137
-12.1913 -0.00680826 -0.000283036
-12.1501 -0.00685502 -0.000285972
-12.109 -0.0069022 -0.000288944
-12.068 -0.0069498 -0.000291954
-12.027 -0.00699783 -0.000295002
-11.986 -0.0070463 -0.000298088
-11.9452 -0.00709522 -0.000301214
-11.9043 -0.00714458 -0.000304379
-11.8636 -0.00719439 -0.000307585
-11.8228 -0.00724466 -0.000310832
-11.7822 -0.0072954 -0.000314121
-11.7415 -0.0073466 -0.000317453
-11.701 -0.00739829 -0.000320827
-11.6605 -0.00745046 -0.000324245
-11.62 -0.00750312 -0.000327708
-11.5796 -0.00755627 -0.000331216
-11.5392 -0.00760993 -0.000334771
-11.4989 -0.00766409 -0.000338372
-11.4587 -0.00771877 -0.00034202
-11.4184 -0.00777398 -0.000345717
-11.3783 -0.00782971 -0.000349464
-11.3381 -0.00788598 -0.00035326
-11.2981 -0.0079428 -0.000357107
-11.2581 -0.00800016 -0.000361006
-11.2181 -0.00805809 -0.000364957
-11.1781 -0.00811658 -0.000368962
-11.1383 -0.00817564 -0.000373022
-11.0984 -0.00823529 -0.000377136
-11.0586 -0.00829552 -0.000381307
-11.0189 -0.00835635 -0.000385535
-10.9792 -0.00841779 -0.000389822
-10.9395 -0.00847984 -0.000394167
-10.8999 -0.00854252 -0.000398573
-10.8603 -0.00860582 -0.00040304
-10.8208 -0.00866977 -0.00040757
-10.7813 -0.00873436 -0.000412163
-10.7418 -0.00879961 -0.000416821
-10.7024 -0.00886553 -0.000421544
-10.6631 -0.00893212 -0.000426334
-10.6238 -0.0089994 -0.000431193
-10.5845 -0.00906738 -0.00043612
-10.5452 -0.00913606 -0.000441119
-10.506 -0.00920545 -0.000446189
-10.4669 -0.00927557 -0.000451332
-10.4278 -0.00934643 -0.00045655
-10.3887 -0.00941803 -0.000461843
-10.3496 -0.00949039 -0.000467214
-10.3106 -0.00956352 -0.000472663
-10.2717 -0.00963743 -0.000478192
-10.2328 -0.00971213 -0.000483803
-10.1939 -0.00978764 -0.000489497
-10.155 -0.00986395 -0.000495275
-10.1162 -0.0099411 -0.00050114
-10.0774 -0.0100191 -0.000507092
-10.0387 -0.0100979 -0.000513134
-10 -0.0101776 -0.000519267
-9.96134 -0.0102582 -0.000525493
-9.92271 -0.0103396 -0.000531813
-9.88412 -0.010422 -0.00053823
-9.84557 -0.0105053 -0.000544745
-9.80704 -0.0105895 -0.00055136
-9.76856 -0.0106747 -0.000558077
-9.73011 -0.0107608 -0.000564899
-9.69169 -0.0108479 -0.000571826
-9.65331 -0.010936 -0.000578862
-9.61496 -0.011025 -0.000586007
-9.57664 -0.0111151 -0.000593266
-9.53836 -0.0112063 -0.000600639
-9.50011 -0.0112985 -0.000608129
-9.46189 -0.0113918 -0.000615738
-9.42371 -0.0114861 -0.000623469
-9.38556 -0.0115816 -0.000631324
-9.34744 -0.0116781 -0.000639306
-9.30935 -0.0117758 -0.000647417
-9.2713 -0.0118747 -0.00065566
-9.23327 -0.0119748 -0.000664037
-9.19528 -0.012076 -0.000672552
-9.15732 -0.0121784 -0.000681207
-9.11939 -0.0122821 -0.000690004
-9.08149 -0.0123871 -0.000698948
-9.04362 -0.0124933 -0.000708041
-9.00578 -0.0126008 -0.000717286
-8.96797 -0.0127096 -0.000726687
-8.93019 -0.0128198 -0.000736246
-8.89244 -0.0129313 -0.000745967
-8.85471 -0.0130442 -0.000755854
-8.81702 -0.0131586 -0.000765909
-8.77936 -0.0132743 -0.000776138
-8.74172 -0.0133915 -0.000786543
-8.70412 -0.0135102 -0.000797128
-8.66654 -0.0136304 -0.000807897
-8.62899 -0.0137521 -0.000818855
-8.59146 -0.0138754 -0.000830005
-8.55397 -0.0140003 -0.000841351
-8.5165 -0.0141268 -0.000852899
-8.47906 -0.0142549 -0.000864652
-8.44165 -0.0143847 -0.000876615
-8.40426 -0.0145162 -0.000888793
-8.3669 -0.0146494 -0.00090119
-8.32956 -0.0147844 -0.000913813
-8.29226 -0.0149212 -0.000926665
-8.25497 -0.0150598 -0.000939752
-8.21772 -0.0152003 -0.000953079
-8.18049 -0.0153427 -0.000966653
-8.14328 -0.0154869 -0.000980479
-8.1061 -0.0156332 -0.000994562
-8.06895 -0.0157814 -0.00100891
-8.03182 -0.0159317 -0.00102353
-7.99471 -0.0160841 -0.00103842
-7.95763 -0.0162386 -0.0010536
-7.92058 -0.0163952 -0.00106906
-7.88355 -0.016554 -0.00108482
-7.84654 -0.0167151 -0.00110089
-7.80955 -0.0168784 -0.00111727
-7.77259 -0.0170441 -0.00113397
-7.73566 -0.0172121 -0.00115099
-7.69874 -0.0173825 -0.00116835
-7.66185 -0.0175554 -0.00118605
-7.62498 -0.0177308 -0.00120411
-7.58814 -0.0179088 -0.00122252
-7.55132 -0.0180893 -0.0012413
-7.51452 -0.0182726 -0.00126047
-7.47774 -0.0184585 -0.00128002
-7.44099 -0.0186472 -0.00129997
-7.40425 -0.0188387 -0.00132033
-7.36754 -0.0190331 -0.00134111
-7.33085 -0.0192305 -0.00136232
-7.29418 -0.0194308 -0.00138397
-7.25754 -0.0196343 -0.00140608
-7.22091 -0.0198408 -0.00142865
-7.18431 -0.0200505 -0.0014517
-7.14772 -0.0202635 -0.00147524
-7.11116 -0.0204798 -0.00149928
-7.07462 -0.0206995 -0.00152384
-7.0381 -0.0209227 -0.00154894
-7.00159 -0.0211494 -0.00157458
-6.96511 -0.0213798 -0.00160078
-6.92865 -0.0216138 -0.00162756
-6.89221 -0.0218516 -0.00165493
-6.85579 -0.0220933 -0.00168291
-6.81938 -0.0223389 -0.00171152
-6.783 -0.0225886 -0.00174077
-6.74664 -0.0228424 -0.00177069
-6.71029 -0.0231004 -0.00180128
-6.67397 -0.0233627 -0.00183258
-6.63766 -0.0236294 -0.00186461
-6.60137 -0.0239007 -0.00189737
-6.5651 -0.0241765 -0.00193091
-6.52885 -0.0244571 -0.00196523
-6.49262 -0.0247425 -0.00200036
-6.4564 -0.0250329 -0.00203633
-6.42021 -0.0253283 -0.00207316
-6.38403 -0.0256289 -0.00211087
-6.34786 -0.0259349 -0.00214951
-6.31172 -0.0262462 -0.00218908
-6.27559 -0.0265631 -0.00222963
-6.23949 -0.0268858 -0.00227118
-6.20339 -0.0272142 -0.00231377
-6.16732 -0.0275487 -0.00235742
-6.13126 -0.0278893 -0.00240217
-6.09522 -0.0282361 -0.00244806
-6.05919 -0.0285895 -0.00249512
-6.02319 -0.0289494 -0.0025434
-5.9872 -0.0293161 -0.00259292
-5.95122 -0.0296897 -0.00264374
-5.91526 -0.0300705 -0.00269589
-5.87932 -0.0304586 -0.00274943
-5.84339 -0.0308542 -0.00280439
-5.80748 -0.0312576 -0.00286082
-5.77158 -0.0316688 -0.00291878
-5.7357 -0.0320881 -0.00297832
-5.69984 -0.0325158 -0.00303949
-5.66399 -0.0329521 -0.00310235
-5.62815 -0.0333972 -0.00316696
-5.59233 -0.0338513 -0.00323339
-5.55653 -0.0343147 -0.00330169
-5.52074 -0.0347877 -0.00337193
-5.48497 -0.0352705 -0.0034442
-5.4492 -0.0357634 -0.00351855
-5.41346 -0.0362667 -0.00359506
-5.37773 -0.0367806 -0.00367383
-5.34201 -0.0373056 -0.00375493
-5.30631 -0.037842 -0.00383844
-5.27062 -0.03839 -0.00392447
-5.23494 -0.0389499 -0.00401311
-5.19928 -0.0395223 -0.00410447
-5.16363 -0.0401074 -0.00419863
-5.128 -0.0407057 -0.00429573
-5.09237 -0.0413174 -0.00439588
-5.05677 -0.0419432 -0.00449919
-5.02117 -0.0425833 -0.00460579
-4.98559 -0.0432383 -0.00471583
-4.95002 -0.0439085 -0.00482945
-4.91446 -0.0445946 -0.00494678
-4.87892 -0.0452971 -0.005068
-4.84339 -0.0460163 -0.00519326
-4.80787 -0.046753 -0.00532273
-4.77237 -0.0475077 -0.00545661
-4.73687 -0.0482809 -0.00559508
-4.70139 -0.0490734 -0.00573835
-4.66592 -0.0498857 -0.00588662
-4.63046 -0.0507187 -0.00604013
-4.59502 -0.0515729 -0.00619911
-4.55958 -0.0524491 -0.00636382
-4.52416 -0.0533481 -0.00653452
-4.48875 -0.0542707 -0.00671148
-4.45335 -0.0552179 -0.00689502
-4.41797 -0.0561903 -0.00708544
-4.38259 -0.0571892 -0.00728308
-4.34722 -0.0582152 -0.00748829
-4.31187 -0.0592697 -0.00770144
-4.27653 -0.0603535 -0.00792293
-4.24119 -0.0614678 -0.00815319
-4.20587 -0.0626138 -0.00839267
-4.17056 -0.0637929 -0.00864183
-4.13526 -0.0650061 -0.0089012
-4.09997 -0.066255 -0.00917131
-4.06469 -0.0675411 -0.00945273
-4.02942 -0.0688657 -0.00974609
-3.99416 -0.0702305 -0.010052
-3.95891 -0.0716373 -0.0103713
-3.92367 -0.0730877 -0.0107046
-3.88844 -0.0745837 -0.0110527
-3.85322 -0.0761273 -0.0114165
-3.81801 -0.0777205 -0.011797
-3.7828 -0.0793655 -0.012195
-3.74761 -0.0810648 -0.0126118
-3.71243 -0.0828207 -0.0130483
-3.67726 -0.084636 -0.0135059
-3.64209 -0.0865133 -0.0139859
-3.60694 -0.0884556 -0.0144897
-3.57179 -0.0904661 -0.0150188
-3.53665 -0.0925481 -0.0155749
-3.50152 -0.094705 -0.0161599
-3.4664 -0.0969408 -0.0167755
-3.43129 -0.0992593 -0.0174241
-3.39619 -0.101665 -0.0181078
-3.36109 -0.104162 -0.0188293
-3.32601 -0.106755 -0.0195911
-3.29093 -0.109451 -0.0203963
-3.25586 -0.112253 -0.021248
-3.2208 -0.115168 -0.02215
-3.18574 -0.118203 -0.023106
-3.1507 -0.121364 -0.0241202
-3.11566 -0.124659 -0.0251975
-3.08063 -0.128095 -0.0263428
-3.0456 -0.131681 -0.027562
-3.01059 -0.135426 -0.0288612
-2.97558 -0.13934 -0.0302474
-2.94058 -0.143433 -0.0317283
-2.90558 -0.147717 -0.0333124
-2.87059 -0.152204 -0.0350093
-2.83561 -0.156908 -0.0368295
-2.80064 -0.161843 -0.038785
-2.76567 -0.167024 -0.040889
-2.73071 -0.17247 -0.0431565
-2.69576 -0.178198 -0.0456043
-2.66081 -0.184228 -0.0482515
-2.62587 -0.190583 -0.0511195
-2.59094 -0.197287 -0.0542328
-2.55601 -0.204366 -0.0576193
-2.52109 -0.211848 -0.0613108
-2.48617 -0.219764 -0.0653438
-2.45126 -0.228148 -0.0697603
-2.41636 -0.237037 -0.0746088
-2.38146 -0.246472 -0.0799453
-2.34657 -0.256496 -0.0858351
-2.31168 -0.267157 -0.0923543
-2.2768 -0.278507 -0.0995923
-2.24192 -0.290599 -0.107654
-2.20705 -0.303494 -0.116663
-2.17219 -0.317253 -0.126768
-2.13733 -0.331939 -0.138143
-2.10247 -0.347619 -0.150999
-2.06762 -0.364354 -0.165589
-2.03278 -0.382198 -0.182216
-1.99794 -0.401195 -0.201252
-1.9631 -0.42136 -0.223143
-1.92827 -0.442671 -0.248437
-1.89345 -0.465037 -0.277798
-1.85862 -0.488266 -0.312034
-1.82381 -0.512005 -0.352122
-1.78899 -0.53566 -0.399226
-1.75419 -0.558271 -0.454708
-1.71938 -0.578343 -0.5201
-1.68458 -0.593609 -0.597002
-1.64979 -0.600742 -0.686847
-1.61499 -0.595049 -0.790435
-1.58021 -0.5703 -0.907111
-1.54542 -0.518988 -1.03354
-1.51064 -0.433501 -1.16225
-1.47586 -0.308688 -1.28074
-1.44109 -0.145565 -1.3724
-1.40632 0.0456223 -1.42069
-1.37155 0.245949 -1.41547
-1.33679 0.433337 -1.35783
-1.30203 0.590168 -1.25954
-1.26727 0.707976 -1.13759
-1.23251 0.787149 -1.00803
-1.19776 0.833533 -0.882463
-1.16301 0.854861 -0.767485
-1.12827 0.858456 -0.665844
-1.09352 0.850265 -0.577854
-1.05878 0.834712 -0.502553
-1.02405 0.814908 -0.438454
-0.989309 0.792963 -0.383957
-0.954576 0.770259 -0.33756
-0.919844 0.747682 -0.297935
-0.885115 0.725778 -0.263952
-0.850388 0.704866 -0.234667
-0.815663 0.685122 -0.209298
-0.78094 0.666623 -0.187204
-0.746219 0.649388 -0.167854
-0.711499 0.633398 -0.150816
-0.676781 0.618611 -0.135729
-0.642065 0.604975 -0.122298
-0.60735 0.59243 -0.110275
-0.572637 0.580917 -0.0994542
-0.537925 0.570376 -0.0896635
-0.503214 0.560751 -0.0807566
-0.468504 0.551989 -0.0726099
-0.433796 0.544042 -0.0651175
-0.399089 0.536864 -0.058189
-0.364382 0.530416 -0.0517457
-0.329676 0.524662 -0.0457196
-0.294972 0.519569 -0.0400506
-0.260267 0.515109 -0.0346859
-0.225564 0.511259 -0.0295782
-0.190861 0.507996 -0.0246849
-0.156158 0.505303 -0.0199671
-0.121456 0.503166 -0.0153892
-0.0867541 0.501573 -0.0109178
-0.0520524 0.500515 -0.00652107
-0.0173508 0.499988 -0.00216878
0.0173508 0.499988 0.00216878
0.0520524 0.500515 0.00652107
0.0867541 0.501573 0.0109178
0.121456 0.503166 0.0153892
0.156158 0.505303 0.0199671
0.190861 0.507996 0.0246849
0.225564 0.511259 0.0295782
0.260267 0.515109 0.0346859
0.294972 0.519569 0.0400506
0.329676 0.524662 0.0457196
0.364382 0.530416 0.0517457
0.399089 0.536864 0.058189
0.433796 0.544042 0.0651175
0.468504 0.551989 0.0726099
0.503214 0.560751 0.0807566
0.537925 0.570376 0.0896635
0.572637 0.580917 0.0994542
0.60735 0.59243 0.110275
0.642065 0.604975 0.122298
0.676781 0.618611 0.135729
0.711499 0.633398 0.150816
0.746219 0.649388 0.167854
0.78094 0.666623 0.187204
0.815663 0.685122 0.209298
0.850388 0.704866 0.234667
0.885115 0.725778 0.263952
0.919844 0.747682 0.297935
0.954576 0.770259 0.33756
0.989309 0.792963 0.383957
1.02405 0.814908 0.438454
1.05878 0.834712 0.502553
1.09352 0.850265 0.577854
1.12827 0.858456 0.665844
1.16301 0.854861 0.767485
1.19776 0.833533 0.882463
1.23251 0.787149 1.00803
1.26727 0.707976 1.13759
1.30203 0.590168 1.25954
1.33679 0.433337 1.35783
1.37155 0.245949 1.41547
1.40632 0.0456223 1.42069
1.44109 -0.145565 1.3724
1.47586 -0.308688 1.28074
1.51064 -0.433501 1.16225
1.54542 -0.518988 1.03354
1.58021 -0.5703 0.907111
1.61499 -0.595049 0.790435
1.64979 -0.600742 0.686847
1.68458 -0.593609 0.597002
1.71938 -0.578343 0.5201
1.75419 -0.558271 0.454708
1.78899 -0.53566 0.399226
1.82381 -0.512005 0.352122
1.85862 -0.488266 0.312034
1.89345 -0.465037 0.277798
1.92827 -0.442671 0.248437
1.9631 -0.42136 0.223143
1.99794 -0.401195 0.201252
2.03278 -0.382198 0.182216
2.06762 -0.364354 0.165589
2.10247 -0.347619 0.150999
2.13733 -0.331939 0.138143
2.17219 -0.317253 0.126768
2.20705 -0.303494 0.116663
2.24192 -0.290599 0.107654
2.2768 -0.278507 0.0995923
2.31168 -0.267157 0.0923543
2.34657 -0.256496 0.0858351
2.38146 -0.246472 0.0799453
2.41636 -0.237037 0.0746088
2.45126 -0.228148 0.0697603
2.48617 -0.219764 0.0653438
2.52109 -0.211848 0.0613108
2.55601 -0.204366 0.0576193
2.59094 -0.197287 0.0542328
2.62587 -0.190583 0.0511195
2.66081 -0.184228 0.0482515
2.69576 -0.178198 0.0456043
2.73071 -0.17247 0.0431565
2.76567 -0.167024 0.040889
2.80064 -0.161843 0.038785
2.83561 -0.156908 0.0368295
2.87059 -0.152204 0.0350093
2.90558 -0.147717 0.0333124
2.94058 -0.143433 0.0317283
2.97558 -0.13934 0.0302474
3.01059 -0.135426 0.0288612
3.0456 -0.131681 0.027562
3.08063 -0.128095 0.0263428
3.11566 -0.124659 0.0251975
3.1507 -0.121364 0.0241202
3.18574 -0.118203 0.023106
3.2208 -0.115168 0.02215
3.25586 -0.112253 0.021248
3.29093 -0.109451 0.0203963
3.32601 -0.106755 0.0195911
3.36109 -0.104162 0.0188293
3.39619 -0.101665 0.0181078
3.43129 -0.0992593 0.0174241
3.4664 -0.0969408 0.0167755
3.50152 -0.094705 0.0161599
3.53665 -0.0925481 0.0155749
3.57179 -0.0904661 0.0150188
3.60694 -0.0884556 0.0144897
3.64209 -0.0865133 0.0139859
3.67726 -0.084636 0.0135059
3.71243 -0.0828207 0.0130483
3.74761 -0.0810648 0.0126118
3.7828 -0.0793655 0.012195
3.81801 -0.0777205 0.011797
3.85322 -0.0761273 0.0114165
3.88844 -0.0745837 0.0110527
3.92367 -0.0730877 0.0107046
3.95891 -0.0716373 0.0103713
3.99416 -0.0702305 0.010052
4.02942 -0.0688657 0.00974609
4.06469 -0.0675411 0.00945273
4.09997 -0.066255 0.00917131
4.13526 -0.0650061 0.0089012
4.17056 -0.0637929 0.00864183
4.20587 -0.0626138 0.00839267
4.24119 -0.0614678 0.00815319
4.27653 -0.0603535 0.00792293
4.31187 -0.0592697 0.00770144
4.34722 -0.0582152 0.00748829
4.38259 -0.0571892 0.00728308
4.41797 -0.0561903 0.00708544
4.45335 -0.0552179 0.00689502
4.48875 -0.0542707 0.00671148
4.52416 -0.0533481 0.00653452
4.55958 -0.0524491 0.00636382
4.59502 -0.0515729 0.00619911
4.63046 -0.0507187 0.00604013
4.66592 -0.0498857 0.00588662
4.70139 -0.0490734 0.00573835
4.73687 -0.0482809 0.00559508
4.77237 -0.0475077 0.00545661
4.80787 -0.046753 0.00532273
4.84339 -0.0460163 0.00519326
4.87892 -0.0452971 0.005068
4.91446 -0.0445946 0.00494678
4.95002 -0.0439085 0.00482945
4.98559 -0.0432383 0.00471583
5.02117 -0.0425833 0.00460579
5.05677 -0.0419432 0.00449919
5.09237 -0.0413174 0.00439588
5.128 -0.0407057 0.00429573
5.16363 -0.0401074 0.00419863
5.19928 -0.0395223 0.00410447
5.23494 -0.0389499 0.00401311
5.27062 -0.03839 0.00392447
5.30631 -0.037842 0.00383844
5.34201 -0.0373056 0.00375493
5.37773 -0.0367806 0.00367383
5.41346 -0.0362667 0.00359506
5.4492 -0.0357634 0.00351855
5.48497 -0.0352705 0.0034442
5.52074 -0.0347877 0.00337193
5.55653 -0.0343147 0.00330169
5.59233 -0.0338513 0.00323339
5.62815 -0.0333972 0.00316696
5.66399 -0.0329521 0.00310235
5.69984 -0.0325158 0.00303949
5.7357 -0.0320881 0.00297832
5.77158 -0.0316688 0.00291878
5.80748 -0.0312576 0.00286082
5.84339 -0.0308542 0.00280439
5.87932 -0.0304586 0.00274943
5.91526 -0.0300705 0.00269589
5.95122 -0.0296897 0.00264374
5.9872 -0.0293161 0.00259292
6.02319 -0.0289494 0.0025434
6.05919 -0.0285895 0.00249512
6.09522 -0.0282361 0.00244806
6.13126 -0.0278893 0.00240217
6.16732 -0.0275487 0.00235742
6.20339 -0.0272142 0.00231377
6.23949 -0.0268858 0.00227118
6.27559 -0.0265631 0.00222963
6.31172 -0.0262462 0.00218908
6.34786 -0.0259349 0.00214951
6.38403 -0.0256289 0.00211087
6.42021 -0.0253283 0.00207316
6.4564 -0.0250329 0.00203633
6.49262 -0.0247425 0.00200036
6.52885 -0.0244571 0.00196523
6.5651 -0.0241765 0.00193091
6.60137 -0.0239007 0.00189737
6.63766 -0.0236294 0.00186461
6.67397 -0.0233627 0.00183258
6.71029 -0.0231004 0.00180128
6.74664 -0.0228424 0.00177069
6.783 -0.0225886 0.00174077
6.81938 -0.0223389 0.00171152
6.85579 -0.0220933 0.00168291
6.89221 -0.0218516 0.00165493
6.92865 -0.0216138 0.00162756
6.96511 -0.0213798 0.00160078
7.00159 -0.0211494 0.00157458
7.0381 -0.0209227 0.00154894
7.07462 -0.0206995 0.00152384
7.11116 -0.0204798 0.00149928
7.14772 -0.0202635 0.00147524
7.18431 -0.0200505 0.0014517
7.22091 -0.0198408 0.00142865
7.25754 -0.0196343 0.00140608
7.29418 -0.0194308 0.00138397
7.33085 -0.0192305 0.00136232
7.36754 -0.0190331 0.00134111
7.40425 -0.0188387 0.00132033
7.44099 -0.0186472 0.00129997
7.47774 -0.0184585 0.00128002
7.51452 -0.0182726 0.00126047
7.55132 -0.0180893 0.0012413
7.58814 -0.0179088 0.00122252
7.62498 -0.0177308 0.00120411
7.66185 -0.0175554 0.00118605
7.69874 -0.0173825 0.00116835
7.73566 -0.0172121 0.00115099
7.77259 -0.0170441 0.00113397
7.80955 -0.0168784 0.00111727
7.84654 -0.0167151 0.00110089
7.88355 -0.016554 0.00108482
7.92058 -0.0163952 0.00106906
7.95763 -0.0162386 0.0010536
7.99471 -0.0160841 0.00103842
8.03182 -0.0159317 0.00102353
8.06895 -0.0157814 0.00100891
8.1061 -0.0156332 0.000994562
8.14328 -0.0154869 0.000980479
8.18049 -0.0153427 0.000966653
8.21772 -0.0152003 0.000953079
8.25497 -0.0150598 0.000939752
8.29226 -0.0149212 0.000926665
8.32956 -0.0147844 0.000913813
8.3669 -0.0146494 0.00090119
8.40426 -0.0145162 0.000888793
8.44165 -0.0143847 0.000876615
8.47906 -0.0142549 0.000864652
8.5165 -0.0141268 0.000852899
8.55397 -0.0140003 0.000841351
8.59146 -0.0138754 0.000830005
8.62899 -0.0137521 0.000818855
8.66654 -0.0136304 0.000807897
8.70412 -0.0135102 0.000797128
8.74172 -0.0133915 0.000786543
8.77936 -0.0132743 0.000776138
8.81702 -0.0131586 0.000765909
8.85471 -0.0130442 0.000755854
8.89244 -0.0129313 0.000745967
8.93019 -0.0128198 0.000736246
8.96797 -0.0127096 0.000726687
9.00578 -0.0126008 0.000717286
9.04362 -0.0124933 0.000708041
9.08149 -0.0123871 0.000698948
9.11939 -0.0122821 0.000690004
9.15732 -0.0121784 0.000681207
9.19528 -0.012076 0.000672552
9.23327 -0.0119748 0.000664037
9.2713 -0.0118747 0.00065566
9.30935 -0.0117758 0.000647417
9.34744 -0.0116781 0.000639306
9.38556 -0.0115816 0.000631324
9.42371 -0.0114861 0.000623469
9.46189 -0.0113918 0.000615738
9.50011 -0.0112985 0.000608129
9.53836 -0.0112063 0.000600639
9.57664 -0.0111151 0.000593266
9.61496 -0.011025 0.000586007
9.65331 -0.010936 0.000578862
9.69169 -0.0108479 0.000571826
9.73011 -0.0107608 0.000564899
9.76856 -0.0106747 0.000558077
9.80704 -0.0105895 0.00055136
9.84557 -0.0105053 0.000544745
9.88412 -0.010422 0.00053823
9.92271 -0.0103396 0.000531813
9.96134 -0.0102582 0.000525493
10 -0.0101776 0.000519267
10.0387 -0.0100979 0.000513134
10.0774 -0.0100191 0.000507092
10.1162 -0.0099411 0.00050114
10.155 -0.00986395 0.000495275
10.1939 -0.00978764 0.000489497
10.2328 -0.00971213 0.000483803
10.2717 -0.00963743 0.000478192
10.3106 -0.00956352 0.000472663
10.3496 -0.00949039 0.000467214
10.3887 -0.00941803 0.000461843
10.4278 -0.00934643 0.00045655
10.4669 -0.00927557 0.000451332
10.506 -0.00920545 0.000446189
10.5452 -0.00913606 0.000441119
10.5845 -0.00906738 0.00043612
10.6238 -0.0089994 0.000431193
10.6631 -0.00893212 0.000426334
10.7024 -0.00886553 0.000421544
10.7418 -0.00879961 0.000416821
10.7813 -0.00873436 0.000412163
10.8208 -0.00866977 0.00040757
10.8603 -0.00860582 0.00040304
10.8999 -0.00854252 0.000398573
10.9395 -0.00847984 0.000394167
10.9792 -0.00841779 0.000389822
11.0189 -0.00835635 0.000385535
11.0586 -0.00829552 0.000381307
11.0984 -0.00823529 0.000377136
11.1383 -0.00817564 0.000373022
11.1781 -0.00811658 0.000368962
11.2181 -0.00805809 0.000364957
11.2581 -0.00800016 0.000361006
11.2981 -0.0079428 0.000357107
11.3381 -0.00788598 0.00035326
11.3783 -0.00782971 0.000349464
11.4184 -0.00777398 0.000345717
11.4587 -0.00771877 0.00034202
11.4989 -0.00766409 0.000338372
11.5392 -0.00760993 0.000334771
11.5796 -0.00755627 0.000331216
11.62 -0.00750312 0.000327708
11.6605 -0.00745046 0.000324245
11.701 -0.00739829 0.000320827
11.7415 -0.0073466 0.000317453
11.7822 -0.0072954 0.000314121
11.8228 -0.00724466 0.000310832
11.8636 -0.00719439 0.000307585
11.9043 -0.00714458 0.000304379
11.9452 -0.00709522 0.000301214
11.986 -0.0070463 0.000298088
12.027 -0.00699783 0.000295002
12.068 -0.0069498 0.000291954
12.109 -0.0069022 0.000288944
12.1501 -0.00685502 0.000285972
12.1913 -0.00680826 0.000283036
12.2325 -0.00676192 0.000280137
12.2738 -0.00671599 0.000277273
12.3151 -0.00667046 0.000274444
12.3565 -0.00662534 0.00027165
12.3979 -0.0065806 0.00026889
12.4394 -0.00653626 0.000266164
12.481 -0.0064923 0.00026347
12.5226 -0.00644872 0.000260809
12.5643 -0.00640552 0.000258181
12.6061 -0.00636269 0.000255583
12.6479 -0.00632023 0.000253017
12.6898 -0.00627813 0.000250481
12.7317 -0.00623639 0.000247976
12.7737 -0.006195 0.0002455
12.8158 -0.00615396 0.000243053
12.8579 -0.00611326 0.000240635
12.9001 -0.00607291 0.000238246
12.9424 -0.00603289 0.000235884
12.9847 -0.00599321 0.00023355
13.0271 -0.00595385 0.000231243
13.0696 -0.00591482 0.000228963
13.1121 -0.00587611 0.000226709
13.1547 -0.00583772 0.000224481
13.1974 -0.00579964 0.000222279
13.2402 -0.00576187 0.000220102
13.283 -0.00572441 0.00021795
13.3259 -0.00568725 0.000215822
13.3689 -0.00565039 0.000213719
13.4119 -0.00561383 0.000211639
13.455 -0.00557756 0.000209583
13.4982 -0.00554157 0.000207549
13.5415 -0.00550588 0.000205539
13.5848 -0.00547046 0.000203551
13.6283 -0.00543532 0.000201585
13.6718 -0.00540046 0.000199641
13.7153 -0.00536587 0.000197718
13.759 -0.00533155 0.000195817
13.8028 -0.0052975 0.000193936
13.8466 -0.00526371 0.000192077
13.8905 -0.00523018 0.000190237
13.9345 -0.00519691 0.000188418
13.9786 -0.00516389 0.000186618
14.0227 -0.00513112 0.000184838
14.067 -0.0050986 0.000183076
14.1113 -0.00506633 0.000181334
14.1558 -0.00503429 0.000179611
14.2003 -0.0050025 0.000177906
14.2449 -0.00497095 0.000176219
14.2896 -0.00493963 0.00017455
14.3344 -0.00490854 0.000172899
14.3793 -0.00487768 0.000171265
14.4243 -0.00484705 0.000169648
14.4693 -0.00481664 0.000168049
14.5145 -0.00478645 0.000166466
14.5598 -0.00475648 0.000164899
14.6052 -0.00472673 0.000163349
14.6506 -0.00469719 0.000161815
14.6962 -0.00466787 0.000160296
14.7419 -0.00463875 0.000158794
14.7877 -0.00460984 0.000157306
14.8336 -0.00458113 0.000155834
14.8796 -0.00455262 0.000154377
14.9257 -0.00452432 0.000152935
14.9719 -0.00449621 0.000151507
15.0182 -0.0044683 0.000150094
15.0647 -0.00444058 0.000148694
15.1112 -0.00441305 0.000147309
15.1579 -0.00438571 0.000145938
15.2047 -0.00435855 0.00014458
15.2516 -0.00433158 0.000143236
15.2986 -0.00430479 0.000141905
15.3458 -0.00427818 0.000140587
15.393 -0.00425175 0.000139282
15.4404 -0.00422549 0.00013799
15.488 -0.00419941 0.00013671
15.5356 -0.0041735 0.000135443
15.5834 -0.00414776 0.000134188
15.6313 -0.00412219 0.000132945
15.6794 -0.00409678 0.000131714
15.7276 -0.00407154 0.000130495
15.7759 -0.00404645 0.000129287
15.8243 -0.00402153 0.000128091
15.873 -0.00399677 0.000126906
15.9217 -0.00397216 0.000125732
15.9706 -0.0039477 0.00012457
16.0197 -0.0039234 0.000123418
16.0689 -0.00389925 0.000122277
16.1182 -0.00387525 0.000121146
16.1677 -0.00385139 0.000120026
16.2174 -0.00382768 0.000118916
16.2672 -0.00380411 0.000117816
16.3172 -0.00378068 0.000116726
16.3674 -0.00375739 0.000115647
16.4177 -0.00373424 0.000114576
16.4682 -0.00371122 0.000113516
16.5189 -0.00368834 0.000112465
16.5697 -0.00366559 0.000111423
16.6208 -0.00364298 0.000110391
16.672 -0.00362049 0.000109367
16.7234 -0.00359812 0.000108353
16.775 -0.00357589 0.000107347
16.8268 -0.00355377 0.00010635
16.8787 -0.00353178 0.000105362
16.9309 -0.00350991 0.000104382
16.9833 -0.00348815 0.000103411
17.0359 -0.00346651 0.000102447
17.0887 -0.00344499 0.000101492
17.1418 -0.00342358 0.000100545
17.195 -0.00340228 9.96058e-05
17.2485 -0.00338109 9.86744e-05
17.3022 -0.00336001 9.77506e-05
17.3562 -0.00333903 9.68343e-05
17.4104 -0.00331816 9.59255e-05
17.4648 -0.00329738 9.5024e-05
17.5195 -0.00327671 9.41297e-05
17.5744 -0.00325614 9.32425e-05
17.6296 -0.00323567 9.23623e-05
17.6851 -0.00321529 9.1489e-05
17.7408 -0.003195 9.06224e-05
17.7969 -0.0031748 8.97625e-05
17.8532 -0.0031547 8.89091e-05
17.9098 -0.00313468 8.80621e-05
17.9667 -0.00311474 8.72215e-05
18.0239 -0.00309489 8.63871e-05
18.0815 -0.00307512 8.55588e-05
18.1393 -0.00305543 8.47364e-05
18.1975 -0.00303582 8.392e-05
18.256 -0.00301628 8.31093e-05
18.3149 -0.00299681 8.23043e-05
18.3742 -0.00297742 8.15047e-05
18.4338 -0.00295809 8.07107e-05
18.4938 -0.00293883 7.99219e-05
18.5542 -0.00291963 7.91383e-05
18.615 -0.00290049 7.83598e-05
18.6762 -0.00288141 7.75862e-05
18.7379 -0.00286239 7.68175e-05
18.8 -0.00284342 7.60534e-05
18.8625 -0.0028245 7.5294e-05
18.9255 -0.00280562 7.45389e-05
18.9891 -0.00278679 7.37882e-05
19.0531 -0.002768 7.30416e-05
19.1177 -0.00274925 7.22991e-05
19.1828 -0.00273053 7.15604e-05
19.2484 -0.00271184 7.08255e-05
19.3147 -0.00269318 7.00941e-05
19.3816 -0.00267453 6.93662e-05
19.4491 -0.00265591 6.86414e-05
19.5173 -0.0026373 6.79197e-05
19.5862 -0.00261869 6.72009e-05
19.6558 -0.00260009 6.64848e-05
19.7262 -0.00258149 6.57711e-05
19.7974 -0.00256287 6.50596e-05
19.8694 -0.00254424 6.43501e-05
19.9423 -0.00252559 6.36424e-05
20.0162 -0.0025069 6.29361e-05
20.091 -0.00248818 6.22309e-05
20.1669 -0.0024694 6.15266e-05
20.244 -0.00245057 6.08228e-05
20.3222 -0.00243166 6.0119e-05
20.4016 -0.00241267 5.94149e-05
20.4825 -0.00239358 5.87099e-05
20.5648 -0.00237438 5.80035e-05
20.6487 -0.00235504 5.72952e-05
20.7344 -0.00233555 5.6584e-05
20.8219 -0.00231588 5.58694e-05
20.9115 -0.00229599 5.51502e-05
21.0034 -0.00227587 5.44253e-05
21.0979 -0.00225545 5.36934e-05
21.1952 -0.0022347 5.29528e-05
21.2959 -0.00221354 5.22013e-05
21.4004 -0.0021919 5.14364e-05
21.5093 -0.00216966 5.06543e-05
21.6237 -0.00214668 4.98504e-05
21.7448 -0.00212274 4.90176e-05
21.8747 -0.00209753 4.81455e-05
22.0165 -0.00207049 4.72161e-05
22.1768 -0.00204056 4.61945e-05
22.3723 -0.00200493 4.49882e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1Quantum/GRpTwoLoop.txt <==
-22.3723 -0.00200093 -4.4809e-05
-22.1768 -0.00203641 -4.60071e-05
-22.0165 -0.00206622 -4.70219e-05
-21.8747 -0.00209315 -4.79449e-05
-21.7448 -0.00211826 -4.88111e-05
-21.6237 -0.00214209 -4.9638e-05
-21.5093 -0.00216498 -5.04363e-05
-21.4004 -0.00218712 -5.12127e-05
-21.2959 -0.00220867 -5.19722e-05
-21.1952 -0.00222973 -5.27181e-05
-21.0979 -0.00225039 -5.34534e-05
-21.0034 -0.00227072 -5.41798e-05
-20.9115 -0.00229076 -5.48993e-05
-20.8219 -0.00231055 -5.5613e-05
-20.7344 -0.00233013 -5.63223e-05
-20.6487 -0.00234953 -5.70279e-05
-20.5648 -0.00236878 -5.77309e-05
-20.4825 -0.0023879 -5.84317e-05
-20.4016 -0.00240689 -5.91312e-05
-20.3222 -0.00242579 -5.98296e-05
-20.244 -0.00244461 -6.05279e-05
-20.1669 -0.00246335 -6.1226e-05
-20.091 -0.00248203 -6.19246e-05
-20.0162 -0.00250067 -6.26239e-05
-19.9423 -0.00251926 -6.33245e-05
-19.8694 -0.00253782 -6.40263e-05
-19.7974 -0.00255636 -6.47299e-05
-19.7262 -0.00257488 -6.54353e-05
-19.6558 -0.00259339 -6.6143e-05
-19.5862 -0.00261189 -6.6853e-05
-19.5173 -0.0026304 -6.75657e-05
-19.4491 -0.00264891 -6.82811e-05
-19.3816 -0.00266744 -6.89995e-05
-19.3147 -0.00268598 -6.9721e-05
-19.2484 -0.00270455 -7.0446e-05
-19.1828 -0.00272314 -7.11743e-05
-19.1177 -0.00274176 -7.19064e-05
-19.0531 -0.00276041 -7.26422e-05
-18.9891 -0.00277909 -7.3382e-05
-18.9255 -0.00279782 -7.41258e-05
-18.8625 -0.00281659 -7.4874e-05
-18.8 -0.00283541 -7.56264e-05
-18.7379 -0.00285427 -7.63833e-05
-18.6762 -0.00287319 -7.71448e-05
-18.615 -0.00289216 -7.79111e-05
-18.5542 -0.00291118 -7.86822e-05
-18.4938 -0.00293027 -7.94583e-05
-18.4338 -0.00294942 -8.02394e-05
-18.3742 -0.00296864 -8.10259e-05
-18.3149 -0.00298792 -8.18175e-05
-18.256 -0.00300727 -8.26147e-05
-18.1975 -0.00302669 -8.34173e-05
-18.1393 -0.00304619 -8.42257e-05
-18.0815 -0.00306576 -8.50397e-05
-18.0239 -0.00308541 -8.58598e-05
-17.9667 -0.00310514 -8.66857e-05
-17.9098 -0.00312495 -8.75178e-05
-17.8532 -0.00314485 -8.8356e-05
-17.7969 -0.00316483 -8.92006e-05
-17.7408 -0.0031849 -9.00515e-05
-17.6851 -0.00320505 -9.09091e-05
-17.6296 -0.00322531 -9.17732e-05
-17.5744 -0.00324565 -9.26442e-05
-17.5195 -0.00326609 -9.35219e-05
-17.4648 -0.00328663 -9.44066e-05
-17.4104 -0.00330726 -9.52983e-05
-17.3562 -0.003328 -9.61974e-05
-17.3022 -0.00334884 -9.71035e-05
-17.2485 -0.00336978 -9.80173e-05
-17.195 -0.00339083 -9.89383e-05
-17.1418 -0.00341198 -9.98672e-05
-17.0887 -0.00343325 -0.000100804
-17.0359 -0.00345463 -0.000101748
-16.9833 -0.00347612 -0.0001027
-16.9309 -0.00349772 -0.000103661
-16.8787 -0.00351944 -0.000104629
-16.8268 -0.00354128 -0.000105606
-16.775 -0.00356324 -0.000106592
-16.7234 -0.00358532 -0.000107586
-16.672 -0.00360753 -0.000108588
-16.6208 -0.00362986 -0.000109599
-16.5697 -0.00365231 -0.00011062
-16.5189 -0.0036749 -0.000111649
-16.4682 -0.00369761 -0.000112687
-16.4177 -0.00372046 -0.000113735
-16.3674 -0.00374344 -0.000114792
-16.3172 -0.00376656 -0.000115859
-16.2672 -0.00378981 -0.000116935
-16.2174 -0.0038132 -0.000118021
-16.1677 -0.00383674 -0.000119117
-16.1182 -0.00386041 -0.000120224
-16.0689 -0.00388423 -0.00012134
-16.0197 -0.0039082 -0.000122467
-15.9706 -0.00393232 -0.000123604
-15.9217 -0.00395658 -0.000124752
-15.873 -0.003981 -0.00012591
-15.8243 -0.00400557 -0.00012708
-15.7759 -0.00403029 -0.00012826
-15.7276 -0.00405517 -0.000129452
-15.6794 -0.00408022 -0.000130655
-15.6313 -0.00410542 -0.000131869
-15.5834 -0.00413078 -0.000133096
-15.5356 -0.00415632 -0.000134334
-15.488 -0.00418201 -0.000135584
-15.4404 -0.00420788 -0.000136846
-15.393 -0.00423392 -0.00013812
-15.3458 -0.00426013 -0.000139407
-15.2986 -0.00428651 -0.000140707
-15.2516 -0.00431308 -0.000142019
-15.2047 -0.00433982 -0.000143345
-15.1579 -0.00436674 -0.000144683
-15.1112 -0.00439385 -0.000146035
-15.0647 -0.00442114 -0.0001474
-15.0182 -0.00444862 -0.000148779
-14.9719 -0.00447628 -0.000150172
-14.9257 -0.00450414 -0.000151579
-14.8796 -0.0045322 -0.000153
-14.8336 -0.00456045 -0.000154436
-14.7877 -0.0045889 -0.000155886
-14.7419 -0.00461755 -0.000157351
-14.6962 -0.0046464 -0.000158832
-14.6506 -0.00467546 -0.000160327
-14.6052 -0.00470473 -0.000161838
-14.5598 -0.0047342 -0.000163364
-14.5145 -0.00476389 -0.000164907
-14.4693 -0.0047938 -0.000166465
-14.4243 -0.00482392 -0.00016804
-14.3793 -0.00485426 -0.000169631
-14.3344 -0.00488483 -0.000171239
-14.2896 -0.00491562 -0.000172864
-14.2449 -0.00494663 -0.000174507
-14.2003 -0.00497788 -0.000176166
-14.1558 -0.00500936 -0.000177844
-14.1113 -0.00504108 -0.000179539
-14.067 -0.00507303 -0.000181253
-14.0227 -0.00510523 -0.000182985
-13.9786 -0.00513766 -0.000184736
-13.9345 -0.00517035 -0.000186505
-13.8905 -0.00520328 -0.000188294
-13.8466 -0.00523647 -0.000190103
-13.8028 -0.00526991 -0.000191931
-13.759 -0.00530362 -0.000193779
-13.7153 -0.00533758 -0.000195648
-13.6718 -0.0053718 -0.000197537
-13.6283 -0.0054063 -0.000199448
-13.5848 -0.00544106 -0.000201379
-13.5415 -0.0054761 -0.000203332
-13.4982 -0.00551141 -0.000205307
-13.455 -0.00554701 -0.000207304
-13.4119 -0.00558288 -0.000209323
-13.3689 -0.00561905 -0.000211366
-13.3259 -0.0056555 -0.000213431
-13.283 -0.00569225 -0.00021552
-13.2402 -0.00572929 -0.000217632
-13.1974 -0.00576663 -0.000219769
-13.1547 -0.00580428 -0.00022193
-13.1121 -0.00584224 -0.000224116
-13.0696 -0.0058805 -0.000226328
-13.0271 -0.00591908 -0.000228565
-12.9847 -0.00595798 -0.000230827
-12.9424 -0.0059972 -0.000233116
-12.9001 -0.00603675 -0.000235432
-12.8579 -0.00607662 -0.000237775
-12.8158 -0.00611684 -0.000240146
-12.7737 -0.00615738 -0.000242544
-12.7317 -0.00619827 -0.000244971
-12.6898 -0.00623951 -0.000247426
-12.6479 -0.0062811 -0.000249911
-12.6061 -0.00632304 -0.000252426
-12.5643 -0.00636534 -0.00025497
-12.5226 -0.006408 -0.000257545
-12.481 -0.00645103 -0.000260151
-12.4394 -0.00649444 -0.000262789
-12.3979 -0.00653822 -0.000265458
-12.3565 -0.00658238 -0.00026816
-12.3151 -0.00662693 -0.000270895
-12.2738 -0.00667186 -0.000273664
-12.2325 -0.0067172 -0.000276466
-12.1913 -0.00676293 -0.000279303
-12.1501 -0.00680907 -0.000282174
-12.109 -0.00685562 -0.000285082
-12.068 -0.00690259 -0.000288026
-12.027 -0.00694997 -0.000291006
-11.986 -0.00699778 -0.000294023
-11.9452 -0.00704603 -0.000297079
-11.9043 -0.00709471 -0.000300173
-11.8636 -0.00714383 -0.000303306
-11.8228 -0.0071934 -0.000306479
-11.7822 -0.00724343 -0.000309692
-11.7415 -0.00729391 -0.000312946
-11.701 -0.00734487 -0.000316242
-11.6605 -0.00739629 -0.00031958
-11.62 -0.00744819 -0.000322961
-11.5796 -0.00750057 -0.000326385
-11.5392 -0.00755344 -0.000329854
-11.4989 -0.00760681 -0.000333368
-11.4587 -0.00766068 -0.000336929
-11.4184 -0.00771507 -0.000340535
-11.3783 -0.00776996 -0.000344189
-11.3381 -0.00782538 -0.000347891
-11.2981 -0.00788133 -0.000351643
-11.2581 -0.00793782 -0.000355443
-11.2181 -0.00799485 -0.000359295
-11.1781 -0.00805243 -0.000363198
-11.1383 -0.00811057 -0.000367153
-11.0984 -0.00816928 -0.000371161
-11.0586 -0.00822856 -0.000375224
-11.0189 -0.00828842 -0.000379341
-10.9792 -0.00834887 -0.000383515
-10.9395 -0.00840991 -0.000387745
-10.8999 -0.00847156 -0.000392033
-10.8603 -0.00853383 -0.00039638
-10.8208 -0.00859672 -0.000400787
-10.7813 -0.00866023 -0.000405255
-10.7418 -0.00872439 -0.000409785
-10.7024 -0.00878919 -0.000414377
-10.6631 -0.00885465 -0.000419034
-10.6238 -0.00892078 -0.000423756
-10.5845 -0.00898758 -0.000428545
-10.5452 -0.00905507 -0.000433401
-10.506 -0.00912325 -0.000438326
-10.4669 -0.00919213 -0.000443321
-10.4278 -0.00926173 -0.000448387
-10.3887 -0.00933205 -0.000453525
-10.3496 -0.00940311 -0.000458738
-10.3106 -0.00947491 -0.000464025
-10.2717 -0.00954747 -0.00046939
-10.2328 -0.00962079 -0.000474831
-10.1939 -0.00969489 -0.000480353
-10.155 -0.00976978 -0.000485955
-10.1162 -0.00984547 -0.000491639
-10.0774 -0.00992197 -0.000497407
-10.0387 -0.0099993 -0.000503261
-10 -0.0100775 -0.0005092
-9.96134 -0.0101565 -0.000515229
-9.92271 -0.0102363 -0.000521348
-9.88412 -0.0103171 -0.000527559
-9.84557 -0.0103987 -0.000533863
-9.80704 -0.0104812 -0.000540263
-9.76856 -0.0105647 -0.000546759
-9.73011 -0.0106491 -0.000553355
-9.69169 -0.0107344 -0.000560052
-9.65331 -0.0108206 -0.000566852
-9.61496 -0.0109079 -0.000573755
-9.57664 -0.0109961 -0.000580767
-9.53836 -0.0110853 -0.000587887
-9.50011 -0.0111755 -0.000595118
-9.46189 -0.0112668 -0.000602462
-9.42371 -0.0113591 -0.000609922
-9.38556 -0.0114525 -0.000617499
-9.34744 -0.011547 -0.000625197
-9.30935 -0.0116425 -0.000633017
-9.2713 -0.0117392 -0.000640962
-9.23327 -0.011837 -0.000649034
-9.19528 -0.0119359 -0.000657236
-9.15732 -0.012036 -0.00066557
-9.11939 -0.0121373 -0.000674041
-9.08149 -0.0122399 -0.000682648
-9.04362 -0.0123436 -0.000691398
-9.00578 -0.0124486 -0.00070029
-8.96797 -0.0125548 -0.000709329
-8.93019 -0.0126623 -0.000718518
-8.89244 -0.0127712 -0.00072786
-8.85471 -0.0128814 -0.000737357
-8.81702 -0.0129929 -0.000747015
-8.77936 -0.0131058 -0.000756834
-8.74172 -0.0132201 -0.000766821
-8.70412 -0.0133358 -0.000776976
-8.66654 -0.0134529 -0.000787306
-8.62899 -0.0135715 -0.000797811
-8.59146 -0.0136917 -0.000808498
-8.55397 -0.0138133 -0.000819369
-8.5165 -0.0139365 -0.00083043
-8.47906 -0.0140612 -0.000841682
-8.44165 -0.0141876 -0.000853133
-8.40426 -0.0143155 -0.000864784
-8.3669 -0.0144452 -0.000876643
-8.32956 -0.0145765 -0.00088871
-8.29226 -0.0147095 -0.000900994
-8.25497 -0.0148442 -0.000913496
-8.21772 -0.0149808 -0.000926225
-8.18049 -0.0151191 -0.000939183
-8.14328 -0.0152593 -0.000952377
-8.1061 -0.0154014 -0.00096581
-8.06895 -0.0155453 -0.000979492
-8.03182 -0.0156912 -0.000993423
-7.99471 -0.0158391 -0.00100761
-7.95763 -0.015989 -0.00102207
-7.92058 -0.0161409 -0.00103679
-7.88355 -0.0162949 -0.00105179
-7.84654 -0.0164511 -0.00106708
-7.80955 -0.0166094 -0.00108265
-7.77259 -0.0167699 -0.00109852
-7.73566 -0.0169326 -0.00111469
-7.69874 -0.0170977 -0.00113117
-7.66185 -0.0172651 -0.00114797
-7.62498 -0.0174348 -0.0011651
-7.58814 -0.017607 -0.00118257
-7.55132 -0.0177817 -0.00120037
-7.51452 -0.0179588 -0.00121853
-7.47774 -0.0181386 -0.00123704
-7.44099 -0.0183209 -0.00125593
-7.40425 -0.0185059 -0.00127519
-7.36754 -0.0186937 -0.00129484
-7.33085 -0.0188842 -0.00131489
-7.29418 -0.0190776 -0.00133534
-7.25754 -0.0192738 -0.00135622
-7.22091 -0.019473 -0.00137752
-7.18431 -0.0196752 -0.00139926
-7.14772 -0.0198805 -0.00142146
-7.11116 -0.0200888 -0.00144412
-7.07462 -0.0203004 -0.00146725
-7.0381 -0.0205153 -0.00149087
-7.00159 -0.0207335 -0.00151499
-6.96511 -0.0209551 -0.00153963
-6.92865 -0.0211801 -0.0015648
-6.89221 -0.0214088 -0.00159051
-6.85579 -0.021641 -0.00161678
-6.81938 -0.0218769 -0.00164363
-6.783 -0.0221166 -0.00167106
-6.74664 -0.0223602 -0.0016991
-6.71029 -0.0226077 -0.00172776
-6.67397 -0.0228593 -0.00175706
-6.63766 -0.023115 -0.00178702
-6.60137 -0.0233749 -0.00181766
-6.5651 -0.0236391 -0.001849
-6.52885 -0.0239077 -0.00188106
-6.49262 -0.0241808 -0.00191385
-6.4564 -0.0244586 -0.0019474
-6.42021 -0.024741 -0.00198174
-6.38403 -0.0250283 -0.00201689
-6.34786 -0.0253205 -0.00205286
-6.31172 -0.0256177 -0.00208969
-6.27559 -0.0259201 -0.0021274
-6.23949 -0.0262279 -0.00216602
-6.20339 -0.026541 -0.00220557
-6.16732 -0.0268597 -0.0022461
-6.13126 -0.027184 -0.00228761
-6.09522 -0.0275142 -0.00233016
-6.05919 -0.0278503 -0.00237376
-6.02319 -0.0281926 -0.00241846
-5.9872 -0.0285411 -0.00246429
-5.95122 -0.028896 -0.00251129
-5.91526 -0.0292575 -0.00255948
-5.87932 -0.0296257 -0.00260893
-5.84339 -0.0300009 -0.00265965
-5.80748 -0.0303831 -0.00271171
-5.77158 -0.0307726 -0.00276514
-5.7357 -0.0311696 -0.00281999
-5.69984 -0.0315742 -0.00287631
-5.66399 -0.0319867 -0.00293415
-5.62815 -0.0324072 -0.00299356
-5.59233 -0.032836 -0.00305461
-5.55653 -0.0332734 -0.00311734
-5.52074 -0.0337194 -0.00318183
-5.48497 -0.0341745 -0.00324811
-5.4492 -0.0346387 -0.00331629
-5.41346 -0.0351124 -0.0033864
-5.37773 -0.0355959 -0.00345855
-5.34201 -0.0360894 -0.00353278
-5.30631 -0.0365932 -0.00360921
-5.27062 -0.0371076 -0.00368788
-5.23494 -0.0376328 -0.00376891
-5.19928 -0.0381693 -0.00385238
-5.16363 -0.0387174 -0.0039384
-5.128 -0.0392773 -0.00402705
-5.09237 -0.0398494 -0.00411846
-5.05677 -0.0404342 -0.00421273
-5.02117 -0.041032 -0.00430999
-4.98559 -0.0416431 -0.00441035
-4.95002 -0.042268 -0.00451396
-4.91446 -0.0429072 -0.00462095
-4.87892 -0.043561 -0.00473149
-4.84339 -0.04423 -0.0048457
-4.80787 -0.0449146 -0.00496379
-4.77237 -0.0456153 -0.00508589
-4.73687 -0.0463326 -0.00521224
-4.70139 -0.0470672 -0.00534299
-4.66592 -0.0478195 -0.00547839
-4.63046 -0.0485901 -0.00561863
-4.59502 -0.0493797 -0.00576399
-4.55958 -0.0501889 -0.00591469
-4.52416 -0.0510183 -0.00607103
-4.48875 -0.0518688 -0.00623328
-4.45335 -0.0527409 -0.00640177
-4.41797 -0.0536355 -0.00657682
-4.38259 -0.0545533 -0.00675882
-4.34722 -0.0554952 -0.0069481
-4.31187 -0.0564621 -0.00714514
-4.27653 -0.0574547 -0.00735032
-4.24119 -0.0584742 -0.00756418
-4.20587 -0.0595214 -0.00778719
-4.17056 -0.0605973 -0.00801995
-4.13526 -0.0617031 -0.00826303
-4.09997 -0.0628398 -0.00851712
-4.06469 -0.0640086 -0.00878288
-4.02942 -0.0652106 -0.00906114
-3.99416 -0.0664471 -0.00935267
-3.95891 -0.0677194 -0.00965843
-3.92367 -0.0690288 -0.00997935
-3.88844 -0.0703766 -0.0103166
-3.85322 -0.0717642 -0.0106711
-3.81801 -0.0731931 -0.0110444
-3.7828 -0.0746647 -0.0114377
-3.74761 -0.0761804 -0.0118525
-3.71243 -0.0777418 -0.0122903
-3.67726 -0.0793502 -0.0127529
-3.64209 -0.0810072 -0.0132421
-3.60694 -0.0827142 -0.01376
-3.57179 -0.0844725 -0.0143084
-3.53665 -0.0862835 -0.0148897
-3.50152 -0.0881483 -0.0155061
-3.4664 -0.0900681 -0.01616
-3.43129 -0.0920439 -0.0168537
-3.39619 -0.0940764 -0.0175899
-3.36109 -0.0961666 -0.0183707
-3.32601 -0.0983149 -0.0191986
-3.29093 -0.100522 -0.0200756
-3.25586 -0.102788 -0.0210039
-3.2208 -0.105113 -0.021985
-3.18574 -0.107499 -0.0230204
-3.1507 -0.109945 -0.0241109
-3.11566 -0.112454 -0.0252575
-3.08063 -0.115025 -0.0264602
-3.0456 -0.117663 -0.0277193
-3.01059 -0.120369 -0.0290345
-2.97558 -0.123147 -0.030406
-2.94058 -0.126004 -0.0318337
-2.90558 -0.128943 -0.0333183
-2.87059 -0.131974 -0.0348608
-2.83561 -0.135102 -0.0364636
-2.80064 -0.138339 -0.0381296
-2.76567 -0.141692 -0.0398633
-2.73071 -0.145173 -0.0416701
-2.69576 -0.148791 -0.0435574
-2.66081 -0.152558 -0.0455333
-2.62587 -0.156483 -0.0476081
-2.59094 -0.16058 -0.0497926
-2.55601 -0.164857 -0.0521001
-2.52109 -0.169327 -0.0545442
-2.48617 -0.174 -0.0571409
-2.45126 -0.178886 -0.0599071
-2.41636 -0.183997 -0.0628619
-2.38146 -0.189342 -0.0660254
-2.34657 -0.194934 -0.0694204
-2.31168 -0.200781 -0.073071
-2.2768 -0.206894 -0.0770045
-2.24192 -0.213282 -0.0812498
-2.20705 -0.219956 -0.0858399
-2.17219 -0.226922 -0.0908095
-2.13733 -0.234189 -0.0961984
-2.10247 -0.241762 -0.102049
-2.06762 -0.249645 -0.108408
-2.03278 -0.25784 -0.115327
-1.99794 -0.266343 -0.122863
-1.9631 -0.27515 -0.131077
-1.92827 -0.284248 -0.140034
-1.89345 -0.29362 -0.149807
-1.85862 -0.30324 -0.160471
-1.82381 -0.313073 -0.172106
-1.78899 -0.323073 -0.184796
-1.75419 -0.333184 -0.198626
-1.71938 -0.34333 -0.213681
-1.68458 -0.353428 -0.230042
-1.64979 -0.363373 -0.247786
-1.61499 -0.373047 -0.26698
-1.58021 -0.382317 -0.287676
-1.54542 -0.391039 -0.309906
-1.51064 -0.399058 -0.333684
-1.47586 -0.406226 -0.358994
-1.44109 -0.41239 -0.385794
-1.40632 -0.417426 -0.414017
-1.37155 -0.421223 -0.443575
-1.33679 -0.423718 -0.474365
-1.30203 -0.424876 -0.506288
-1.26727 -0.424719 -0.539256
-1.23251 -0.4233 -0.573217
-1.19776 -0.420718 -0.60817
-1.16301 -0.41708 -0.644176
-1.12827 -0.412507 -0.681386
-1.09352 -0.407087 -0.720026
-1.05878 -0.400877 -0.760425
-1.02405 -0.393843 -0.80299
-0.989309 -0.385873 -0.848223
-0.954576 -0.376707 -0.896682
-0.919844 -0.365953 -0.949003
-0.885115 -0.353008 -1.00584
-0.850388 -0.337071 -1.06787
-0.815663 -0.317058 -1.13575
-0.78094 -0.291602 -1.21006
-0.746219 -0.258967 -1.29123
-0.711499 -0.217045 -1.37943
-0.676781 -0.1633 -1.47445
-0.642065 -0.0948108 -1.57551
-0.60735 -0.00832443 -1.68098
-0.572637 0.0995456 -1.78821
-0.537925 0.232 -1.8932
-0.503214 0.391576 -1.99053
-0.468504 0.579452 -2.07329
-0.433796 0.794809 -2.1336
-0.399089 1.0341 -2.16319
-0.364382 1.29096 -2.15469
-0.329676 1.55635 -2.10276
-0.294972 1.81981 -2.00521
-0.260267 2.07054 -1.86339
-0.225564 2.29933 -1.68183
-0.190861 2.49913 -1.46728
-0.156158 2.6659 -1.2273
-0.121456 2.7979 -0.969232
-0.0867541 2.89536 -0.69917
-0.0520524 2.95927 -0.421983
-0.0173508 2.99087 -0.141018
0.0173508 2.99087 0.141018
0.0520524 2.95927 0.421983
0.0867541 2.89536 0.69917
0.121456 2.7979 0.969232
0.156158 2.6659 1.2273
0.190861 2.49913 1.46728
0.225564 2.29933 1.68183
0.260267 2.07054 1.86339
0.294972 1.81981 2.00521
0.329676 1.55635 2.10276
0.364382 1.29096 2.15469
0.399089 1.0341 2.16319
0.433796 0.794809 2.1336
0.468504 0.579452 2.07329
0.503214 0.391576 1.99053
0.537925 0.232 1.8932
0.572637 0.0995456 1.78821
0.60735 -0.00832444 1.68098
0.642065 -0.0948108 1.57551
0.676781 -0.1633 1.47445
0.711499 -0.217045 1.37943
0.746219 -0.258967 1.29123
0.78094 -0.291602 1.21006
0.815663 -0.317058 1.13575
0.850388 -0.337071 1.06787
0.885115 -0.353008 1.00584
0.919844 -0.365953 0.949003
0.954576 -0.376707 0.896682
0.989309 -0.385873 0.848223
1.02405 -0.393843 0.80299
1.05878 -0.400877 0.760425
1.09352 -0.407087 0.720026
1.12827 -0.412507 0.681386
1.16301 -0.41708 0.644176
1.19776 -0.420718 0.60817
1.23251 -0.4233 0.573217
1.26727 -0.424719 0.539256
1.30203 -0.424876 0.506288
1.33679 -0.423718 0.474365
1.37155 -0.421223 0.443575
1.40632 -0.417426 0.414017
1.44109 -0.41239 0.385794
1.47586 -0.406226 0.358994
1.51064 -0.399058 0.333684
1.54542 -0.391039 0.309906
1.58021 -0.382317 0.287676
1.61499 -0.373047 0.26698
1.64979 -0.363373 0.247786
1.68458 -0.353428 0.230042
1.71938 -0.34333 0.213681
1.75419 -0.333184 0.198626
1.78899 -0.323073 0.184796
1.82381 -0.313073 0.172106
1.85862 -0.30324 0.160471
1.89345 -0.29362 0.149807
1.92827 -0.284248 0.140034
1.9631 -0.27515 0.131077
1.99794 -0.266343 0.122863
2.03278 -0.25784 0.115327
2.06762 -0.249645 0.108408
2.10247 -0.241762 0.102049
2.13733 -0.234189 0.0961984
2.17219 -0.226922 0.0908095
2.20705 -0.219956 0.0858399
2.24192 -0.213282 0.0812498
2.2768 -0.206894 0.0770045
2.31168 -0.200781 0.073071
2.34657 -0.194934 0.0694204
2.38146 -0.189342 0.0660254
2.41636 -0.183997 0.0628619
2.45126 -0.178886 0.0599071
2.48617 -0.174 0.0571409
2.52109 -0.169327 0.0545442
2.55601 -0.164857 0.0521001
2.59094 -0.16058 0.0497926
2.62587 -0.156483 0.0476081
2.66081 -0.152558 0.0455333
2.69576 -0.148791 0.0435574
2.73071 -0.145173 0.0416701
2.76567 -0.141692 0.0398633
2.80064 -0.138339 0.0381296
2.83561 -0.135102 0.0364636
2.87059 -0.131974 0.0348608
2.90558 -0.128943 0.0333183
2.94058 -0.126004 0.0318337
2.97558 -0.123147 0.030406
3.01059 -0.120369 0.0290345
3.0456 -0.117663 0.0277193
3.08063 -0.115025 0.0264602
3.11566 -0.112454 0.0252575
3.1507 -0.109945 0.0241109
3.18574 -0.107499 0.0230204
3.2208 -0.105113 0.021985
3.25586 -0.102788 0.0210039
3.29093 -0.100522 0.0200756
3.32601 -0.0983149 0.0191986
3.36109 -0.0961666 0.0183707
3.39619 -0.0940764 0.0175899
3.43129 -0.0920439 0.0168537
3.4664 -0.0900681 0.01616
3.50152 -0.0881483 0.0155061
3.53665 -0.0862835 0.0148897
3.57179 -0.0844725 0.0143084
3.60694 -0.0827142 0.01376
3.64209 -0.0810072 0.0132421
3.67726 -0.0793502 0.0127529
3.71243 -0.0777418 0.0122903
3.74761 -0.0761804 0.0118525
3.7828 -0.0746647 0.0114377
3.81801 -0.0731931 0.0110444
3.85322 -0.0717642 0.0106711
3.88844 -0.0703766 0.0103166
3.92367 -0.0690288 0.00997935
3.95891 -0.0677194 0.00965843
3.99416 -0.0664471 0.00935267
4.02942 -0.0652106 0.00906114
4.06469 -0.0640086 0.00878288
4.09997 -0.0628398 0.00851712
4.13526 -0.0617031 0.00826303
4.17056 -0.0605973 0.00801995
4.20587 -0.0595214 0.00778719
4.24119 -0.0584742 0.00756418
4.27653 -0.0574547 0.00735032
4.31187 -0.0564621 0.00714514
4.34722 -0.0554952 0.0069481
4.38259 -0.0545533 0.00675882
4.41797 -0.0536355 0.00657682
4.45335 -0.0527409 0.00640177
4.48875 -0.0518688 0.00623328
4.52416 -0.0510183 0.00607103
4.55958 -0.0501889 0.00591469
4.59502 -0.0493797 0.00576399
4.63046 -0.0485901 0.00561863
4.66592 -0.0478195 0.00547839
4.70139 -0.0470672 0.00534299
4.73687 -0.0463326 0.00521224
4.77237 -0.0456153 0.00508589
4.80787 -0.0449146 0.00496379
4.84339 -0.04423 0.0048457
4.87892 -0.043561 0.00473149
4.91446 -0.0429072 0.00462095
4.95002 -0.042268 0.00451396
4.98559 -0.0416431 0.00441035
5.02117 -0.041032 0.00430999
5.05677 -0.0404342 0.00421273
5.09237 -0.0398494 0.00411846
5.128 -0.0392773 0.00402705
5.16363 -0.0387174 0.0039384
5.19928 -0.0381693 0.00385238
5.23494 -0.0376328 0.00376891
5.27062 -0.0371076 0.00368788
5.30631 -0.0365932 0.00360921
5.34201 -0.0360894 0.00353278
5.37773 -0.0355959 0.00345855
5.41346 -0.0351124 0.0033864
5.4492 -0.0346387 0.00331629
5.48497 -0.0341745 0.00324811
5.52074 -0.0337194 0.00318183
5.55653 -0.0332734 0.00311734
5.59233 -0.032836 0.00305461
5.62815 -0.0324072 0.00299356
5.66399 -0.0319867 0.00293415
5.69984 -0.0315742 0.00287631
5.7357 -0.0311696 0.00281999
5.77158 -0.0307726 0.00276514
5.80748 -0.0303831 0.00271171
5.84339 -0.0300009 0.00265965
5.87932 -0.0296257 0.00260893
5.91526 -0.0292575 0.00255948
5.95122 -0.028896 0.00251129
5.9872 -0.0285411 0.00246429
6.02319 -0.0281926 0.00241846
6.05919 -0.0278503 0.00237376
6.09522 -0.0275142 0.00233016
6.13126 -0.027184 0.00228761
6.16732 -0.0268597 0.0022461
6.20339 -0.026541 0.00220557
6.23949 -0.0262279 0.00216602
6.27559 -0.0259201 0.0021274
6.31172 -0.0256177 0.00208969
6.34786 -0.0253205 0.00205286
6.38403 -0.0250283 0.00201689
6.42021 -0.024741 0.00198174
6.4564 -0.0244586 0.0019474
6.49262 -0.0241808 0.00191385
6.52885 -0.0239077 0.00188106
6.5651 -0.0236391 0.001849
6.60137 -0.0233749 0.00181766
6.63766 -0.023115 0.00178702
6.67397 -0.0228593 0.00175706
6.71029 -0.0226077 0.00172776
6.74664 -0.0223602 0.0016991
6.783 -0.0221166 0.00167106
6.81938 -0.0218769 0.00164363
6.85579 -0.021641 0.00161678
6.89221 -0.0214088 0.00159051
6.92865 -0.0211801 0.0015648
6.96511 -0.0209551 0.00153963
7.00159 -0.0207335 0.00151499
7.0381 -0.0205153 0.00149087
7.07462 -0.0203004 0.00146725
7.11116 -0.0200888 0.00144412
7.14772 -0.0198805 0.00142146
7.18431 -0.0196752 0.00139926
7.22091 -0.019473 0.00137752
7.25754 -0.0192738 0.00135622
7.29418 -0.0190776 0.00133534
7.33085 -0.0188842 0.00131489
7.36754 -0.0186937 0.00129484
7.40425 -0.0185059 0.00127519
7.44099 -0.0183209 0.00125593
7.47774 -0.0181386 0.00123704
7.51452 -0.0179588 0.00121853
7.55132 -0.0177817 0.00120037
7.58814 -0.017607 0.00118257
7.62498 -0.0174348 0.0011651
7.66185 -0.0172651 0.00114797
7.69874 -0.0170977 0.00113117
7.73566 -0.0169326 0.00111469
7.77259 -0.0167699 0.00109852
7.80955 -0.0166094 0.00108265
7.84654 -0.0164511 0.00106708
7.88355 -0.0162949 0.00105179
7.92058 -0.0161409 0.00103679
7.95763 -0.015989 0.00102207
7.99471 -0.0158391 0.00100761
8.03182 -0.0156912 0.000993423
8.06895 -0.0155453 0.000979492
8.1061 -0.0154014 0.00096581
8.14328 -0.0152593 0.000952377
8.18049 -0.0151191 0.000939183
8.21772 -0.0149808 0.000926225
8.25497 -0.0148442 0.000913496
8.29226 -0.0147095 0.000900994
8.32956 -0.0145765 0.00088871
8.3669 -0.0144452 0.000876643
8.40426 -0.0143155 0.000864784
8.44165 -0.0141876 0.000853133
8.47906 -0.0140612 0.000841682
8.5165 -0.0139365 0.00083043
8.55397 -0.0138133 0.000819369
8.59146 -0.0136917 0.000808498
8.62899 -0.0135715 0.000797811
8.66654 -0.0134529 0.000787306
8.70412 -0.0133358 0.000776976
8.74172 -0.0132201 0.000766821
8.77936 -0.0131058 0.000756834
8.81702 -0.0129929 0.000747015
8.85471 -0.0128814 0.000737357
8.89244 -0.0127712 0.00072786
8.93019 -0.0126623 0.000718518
8.96797 -0.0125548 0.000709329
9.00578 -0.0124486 0.00070029
9.04362 -0.0123436 0.000691398
9.08149 -0.0122399 0.000682648
9.11939 -0.0121373 0.000674041
9.15732 -0.012036 0.00066557
9.19528 -0.0119359 0.000657236
9.23327 -0.011837 0.000649034
9.2713 -0.0117392 0.000640962
9.30935 -0.0116425 0.000633017
9.34744 -0.011547 0.000625197
9.38556 -0.0114525 0.000617499
9.42371 -0.0113591 0.000609922
9.46189 -0.0112668 0.000602462
9.50011 -0.0111755 0.000595118
9.53836 -0.0110853 0.000587887
9.57664 -0.0109961 0.000580767
9.61496 -0.0109079 0.000573755
9.65331 -0.0108206 0.000566852
9.69169 -0.0107344 0.000560052
9.73011 -0.0106491 0.000553355
9.76856 -0.0105647 0.000546759
9.80704 -0.0104812 0.000540263
9.84557 -0.0103987 0.000533863
9.88412 -0.0103171 0.000527559
9.92271 -0.0102363 0.000521348
9.96134 -0.0101565 0.000515229
10 -0.0100775 0.0005092
10.0387 -0.0099993 0.000503261
10.0774 -0.00992197 0.000497407
10.1162 -0.00984547 0.000491639
10.155 -0.00976978 0.000485955
10.1939 -0.00969489 0.000480353
10.2328 -0.00962079 0.000474831
10.2717 -0.00954747 0.00046939
10.3106 -0.00947491 0.000464025
10.3496 -0.00940311 0.000458738
10.3887 -0.00933205 0.000453525
10.4278 -0.00926173 0.000448387
10.4669 -0.00919213 0.000443321
10.506 -0.00912325 0.000438326
10.5452 -0.00905507 0.000433401
10.5845 -0.00898758 0.000428545
10.6238 -0.00892078 0.000423756
10.6631 -0.00885465 0.000419034
10.7024 -0.00878919 0.000414377
10.7418 -0.00872439 0.000409785
10.7813 -0.00866023 0.000405255
10.8208 -0.00859672 0.000400787
10.8603 -0.00853383 0.00039638
10.8999 -0.00847156 0.000392033
10.9395 -0.00840991 0.000387745
10.9792 -0.00834887 0.000383515
11.0189 -0.00828842 0.000379341
11.0586 -0.00822856 0.000375224
11.0984 -0.00816928 0.000371161
11.1383 -0.00811057 0.000367153
11.1781 -0.00805243 0.000363198
11.2181 -0.00799485 0.000359295
11.2581 -0.00793782 0.000355443
11.2981 -0.00788133 0.000351643
11.3381 -0.00782538 0.000347891
11.3783 -0.00776996 0.000344189
11.4184 -0.00771507 0.000340535
11.4587 -0.00766068 0.000336929
11.4989 -0.00760681 0.000333368
11.5392 -0.00755344 0.000329854
11.5796 -0.00750057 0.000326385
11.62 -0.00744819 0.000322961
11.6605 -0.00739629 0.00031958
11.701 -0.00734487 0.000316242
11.7415 -0.00729391 0.000312946
11.7822 -0.00724343 0.000309692
11.8228 -0.0071934 0.000306479
11.8636 -0.00714383 0.000303306
11.9043 -0.00709471 0.000300173
11.9452 -0.00704603 0.000297079
11.986 -0.00699778 0.000294023
12.027 -0.00694997 0.000291006
12.068 -0.00690259 0.000288026
12.109 -0.00685562 0.000285082
12.1501 -0.00680907 0.000282174
12.1913 -0.00676293 0.000279303
12.2325 -0.0067172 0.000276466
12.2738 -0.00667186 0.000273664
12.3151 -0.00662693 0.000270895
12.3565 -0.00658238 0.00026816
12.3979 -0.00653822 0.000265458
12.4394 -0.00649444 0.000262789
12.481 -0.00645103 0.000260151
12.5226 -0.006408 0.000257545
12.5643 -0.00636534 0.00025497
12.6061 -0.00632304 0.000252426
12.6479 -0.0062811 0.000249911
12.6898 -0.00623951 0.000247426
12.7317 -0.00619827 0.000244971
12.7737 -0.00615738 0.000242544
12.8158 -0.00611684 0.000240146
12.8579 -0.00607662 0.000237775
12.9001 -0.00603675 0.000235432
12.9424 -0.0059972 0.000233116
12.9847 -0.00595798 0.000230827
13.0271 -0.00591908 0.000228565
13.0696 -0.0058805 0.000226328
13.1121 -0.00584224 0.000224116
13.1547 -0.00580428 0.00022193
13.1974 -0.00576663 0.000219769
13.2402 -0.00572929 0.000217632
13.283 -0.00569225 0.00021552
13.3259 -0.0056555 0.000213431
13.3689 -0.00561905 0.000211366
13.4119 -0.00558288 0.000209323
13.455 -0.00554701 0.000207304
13.4982 -0.00551141 0.000205307
13.5415 -0.0054761 0.000203332
13.5848 -0.00544106 0.000201379
13.6283 -0.0054063 0.000199448
13.6718 -0.0053718 0.000197537
13.7153 -0.00533758 0.000195648
13.759 -0.00530362 0.000193779
13.8028 -0.00526991 0.000191931
13.8466 -0.00523647 0.000190103
13.8905 -0.00520328 0.000188294
13.9345 -0.00517035 0.000186505
13.9786 -0.00513766 0.000184736
14.0227 -0.00510523 0.000182985
14.067 -0.00507303 0.000181253
14.1113 -0.00504108 0.000179539
14.1558 -0.00500936 0.000177844
14.2003 -0.00497788 0.000176166
14.2449 -0.00494663 0.000174507
14.2896 -0.00491562 0.000172864
14.3344 -0.00488483 0.000171239
14.3793 -0.00485426 0.000169631
14.4243 -0.00482392 0.00016804
14.4693 -0.0047938 0.000166465
14.5145 -0.00476389 0.000164907
14.5598 -0.0047342 0.000163364
14.6052 -0.00470473 0.000161838
14.6506 -0.00467546 0.000160327
14.6962 -0.0046464 0.000158832
14.7419 -0.00461755 0.000157351
14.7877 -0.0045889 0.000155886
14.8336 -0.00456045 0.000154436
14.8796 -0.0045322 0.000153
14.9257 -0.00450414 0.000151579
14.9719 -0.00447628 0.000150172
15.0182 -0.00444862 0.000148779
15.0647 -0.00442114 0.0001474
15.1112 -0.00439385 0.000146035
15.1579 -0.00436674 0.000144683
15.2047 -0.00433982 0.000143345
15.2516 -0.00431308 0.000142019
15.2986 -0.00428651 0.000140707
15.3458 -0.00426013 0.000139407
15.393 -0.00423392 0.00013812
15.4404 -0.00420788 0.000136846
15.488 -0.00418201 0.000135584
15.5356 -0.00415632 0.000134334
15.5834 -0.00413078 0.000133096
15.6313 -0.00410542 0.000131869
15.6794 -0.00408022 0.000130655
15.7276 -0.00405517 0.000129452
15.7759 -0.00403029 0.00012826
15.8243 -0.00400557 0.00012708
15.873 -0.003981 0.00012591
15.9217 -0.00395658 0.000124752
15.9706 -0.00393232 0.000123604
16.0197 -0.0039082 0.000122467
16.0689 -0.00388423 0.00012134
16.1182 -0.00386041 0.000120224
16.1677 -0.00383674 0.000119117
16.2174 -0.0038132 0.000118021
16.2672 -0.00378981 0.000116935
16.3172 -0.00376656 0.000115859
16.3674 -0.00374344 0.000114792
16.4177 -0.00372046 0.000113735
16.4682 -0.00369761 0.000112687
16.5189 -0.0036749 0.000111649
16.5697 -0.00365231 0.00011062
16.6208 -0.00362986 0.000109599
16.672 -0.00360753 0.000108588
16.7234 -0.00358532 0.000107586
16.775 -0.00356324 0.000106592
16.8268 -0.00354128 0.000105606
16.8787 -0.00351944 0.000104629
16.9309 -0.00349772 0.000103661
16.9833 -0.00347612 0.0001027
17.0359 -0.00345463 0.000101748
17.0887 -0.00343325 0.000100804
17.1418 -0.00341198 9.98672e-05
17.195 -0.00339083 9.89383e-05
17.2485 -0.00336978 9.80173e-05
17.3022 -0.00334884 9.71035e-05
17.3562 -0.003328 9.61974e-05
17.4104 -0.00330726 9.52983e-05
17.4648 -0.00328663 9.44066e-05
17.5195 -0.00326609 9.35219e-05
17.5744 -0.00324565 9.26442e-05
17.6296 -0.00322531 9.17732e-05
17.6851 -0.00320505 9.09091e-05
17.7408 -0.0031849 9.00515e-05
17.7969 -0.00316483 8.92006e-05
17.8532 -0.00314485 8.8356e-05
17.9098 -0.00312495 8.75178e-05
17.9667 -0.00310514 8.66857e-05
18.0239 -0.00308541 8.58598e-05
18.0815 -0.00306576 8.50397e-05
18.1393 -0.00304619 8.42257e-05
18.1975 -0.00302669 8.34173e-05
18.256 -0.00300727 8.26147e-05
18.3149 -0.00298792 8.18175e-05
18.3742 -0.00296864 8.10259e-05
18.4338 -0.00294942 8.02394e-05
18.4938 -0.00293027 7.94583e-05
18.5542 -0.00291118 7.86822e-05
18.615 -0.00289216 7.79111e-05
18.6762 -0.00287319 7.71448e-05
18.7379 -0.00285427 7.63833e-05
18.8 -0.00283541 7.56264e-05
18.8625 -0.00281659 7.4874e-05
18.9255 -0.00279782 7.41258e-05
18.9891 -0.00277909 7.3382e-05
19.0531 -0.00276041 7.26422e-05
19.1177 -0.00274176 7.19064e-05
19.1828 -0.00272314 7.11743e-05
19.2484 -0.00270455 7.0446e-05
19.3147 -0.00268598 6.9721e-05
19.3816 -0.00266744 6.89995e-05
19.4491 -0.00264891 6.82811e-05
19.5173 -0.0026304 6.75657e-05
19.5862 -0.00261189 6.6853e-05
19.6558 -0.00259339 6.6143e-05
19.7262 -0.00257488 6.54353e-05
19.7974 -0.00255636 6.47299e-05
19.8694 -0.00253782 6.40263e-05
19.9423 -0.00251926 6.33245e-05
20.0162 -0.00250067 6.26239e-05
20.091 -0.00248203 6.19246e-05
20.1669 -0.00246335 6.1226e-05
20.244 -0.00244461 6.05279e-05
20.3222 -0.00242579 5.98296e-05
20.4016 -0.00240689 5.91312e-05
20.4825 -0.0023879 5.84317e-05
20.5648 -0.00236878 5.77309e-05
20.6487 -0.00234953 5.70279e-05
20.7344 -0.00233013 5.63223e-05
20.8219 -0.00231055 5.5613e-05
20.9115 -0.00229076 5.48993e-05
21.0034 -0.00227072 5.41798e-05
21.0979 -0.00225039 5.34534e-05
21.1952 -0.00222973 5.27181e-05
21.2959 -0.00220867 5.19722e-05
21.4004 -0.00218712 5.12127e-05
21.5093 -0.00216498 5.04363e-05
21.6237 -0.00214209 4.9638e-05
21.7448 -0.00211826 4.88111e-05
21.8747 -0.00209315 4.79449e-05
22.0165 -0.00206622 4.70219e-05
22.1768 -0.00203641 4.60071e-05
22.3723 -0.00200093 4.4809e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1Quantum/GRp_FRG.txt <==
-22.3723 -0.00200347 -4.49164e-05
-22.1768 -0.00203906 -4.61222e-05
-22.0165 -0.00206896 -4.71395e-05
-21.8747 -0.00209597 -4.80678e-05
-21.7448 -0.00212115 -4.89358e-05
-21.6237 -0.00214504 -4.97662e-05
-21.5093 -0.00216798 -5.0565e-05
-21.4004 -0.00219017 -5.13439e-05
-21.2959 -0.00221177 -5.21039e-05
-21.1952 -0.00223289 -5.28529e-05
-21.0979 -0.00225362 -5.35892e-05
-21.0034 -0.002274 -5.43186e-05
-20.9115 -0.00229409 -5.50388e-05
-20.8219 -0.00231394 -5.57551e-05
-20.7344 -0.00233358 -5.6465e-05
-20.6487 -0.00235304 -5.7173e-05
-20.5648 -0.00237234 -5.78763e-05
-20.4825 -0.0023915 -5.85792e-05
-20.4016 -0.00241055 -5.92789e-05
-20.3222 -0.00242951 -5.99793e-05
-20.244 -0.00244837 -6.06774e-05
-20.1669 -0.00246717 -6.13772e-05
-20.091 -0.0024859 -6.20756e-05
-20.0162 -0.00250458 -6.27762e-05
-19.9423 -0.00252323 -6.34762e-05
-19.8694 -0.00254184 -6.4179e-05
-19.7974 -0.00256042 -6.48816e-05
-19.7262 -0.00257899 -6.55876e-05
-19.6558 -0.00259755 -6.62939e-05
-19.5862 -0.0026161 -6.7004e-05
-19.5173 -0.00263466 -6.77148e-05
-19.4491 -0.00265322 -6.84298e-05
-19.3816 -0.00267179 -6.91458e-05
-19.3147 -0.00269038 -6.98663e-05
-19.2484 -0.00270899 -7.05882e-05
-19.1828 -0.00272762 -7.13149e-05
-19.1177 -0.00274628 -7.20432e-05
-19.0531 -0.00276497 -7.27766e-05
-18.9891 -0.0027837 -7.35119e-05
-18.9255 -0.00280247 -7.42525e-05
-18.8625 -0.00282128 -7.49953e-05
-18.8 -0.00284013 -7.57436e-05
-18.7379 -0.00285903 -7.64944e-05
-18.6762 -0.00287798 -7.7251e-05
-18.615 -0.00289699 -7.80102e-05
-18.5542 -0.00291605 -7.87755e-05
-18.4938 -0.00293517 -7.95436e-05
-18.4338 -0.00295435 -8.03181e-05
-18.3742 -0.00297359 -8.10956e-05
-18.3149 -0.0029929 -8.18797e-05
-18.256 -0.00301228 -8.26672e-05
-18.1975 -0.00303173 -8.34614e-05
-18.1393 -0.00305125 -8.42592e-05
-18.0815 -0.00307085 -8.5064e-05
-18.0239 -0.00309052 -8.58727e-05
-17.9667 -0.00311027 -8.66887e-05
-17.9098 -0.0031301 -8.75087e-05
-17.8532 -0.00315002 -8.83363e-05
-17.7969 -0.00317002 -8.91682e-05
-17.7408 -0.0031901 -9.0008e-05
-17.6851 -0.00321028 -9.08523e-05
-17.6296 -0.00323054 -9.17047e-05
-17.5744 -0.0032509 -9.25619e-05
-17.5195 -0.00327135 -9.34275e-05
-17.4648 -0.0032919 -9.42981e-05
-17.4104 -0.00331254 -9.51775e-05
-17.3562 -0.00333329 -9.60621e-05
-17.3022 -0.00335414 -9.69557e-05
-17.2485 -0.00337509 -9.78548e-05
-17.195 -0.00339614 -9.87632e-05
-17.1418 -0.0034173 -9.96774e-05
-17.0887 -0.00343857 -0.000100601
-17.0359 -0.00345996 -0.000101531
-16.9833 -0.00348145 -0.000102471
-16.9309 -0.00350306 -0.000103417
-16.8787 -0.00352478 -0.000104373
-16.8268 -0.00354662 -0.000105335
-16.775 -0.00356858 -0.000106309
-16.7234 -0.00359067 -0.000107289
-16.672 -0.00361287 -0.00010828
-16.6208 -0.0036352 -0.000109277
-16.5697 -0.00365766 -0.000110287
-16.5189 -0.00368024 -0.000111303
-16.4682 -0.00370295 -0.000112331
-16.4177 -0.0037258 -0.000113366
-16.3674 -0.00374878 -0.000114414
-16.3172 -0.0037719 -0.000115469
-16.2672 -0.00379515 -0.000116536
-16.2174 -0.00381854 -0.000117611
-16.1677 -0.00384208 -0.000118699
-16.1182 -0.00386575 -0.000119795
-16.0689 -0.00388957 -0.000120904
-16.0197 -0.00391354 -0.000122021
-15.9706 -0.00393766 -0.000123152
-15.9217 -0.00396192 -0.000124291
-15.873 -0.00398634 -0.000125444
-15.8243 -0.00401092 -0.000126606
-15.7759 -0.00403565 -0.000127781
-15.7276 -0.00406054 -0.000128966
-15.6794 -0.00408559 -0.000130165
-15.6313 -0.0041108 -0.000131373
-15.5834 -0.00413617 -0.000132596
-15.5356 -0.00416171 -0.000133829
-15.488 -0.00418742 -0.000135076
-15.4404 -0.0042133 -0.000136334
-15.393 -0.00423936 -0.000137606
-15.3458 -0.00426559 -0.000138889
-15.2986 -0.00429199 -0.000140187
-15.2516 -0.00431858 -0.000141496
-15.2047 -0.00434534 -0.000142821
-15.1579 -0.00437229 -0.000144157
-15.1112 -0.00439942 -0.000145509
-15.0647 -0.00442674 -0.000146872
-15.0182 -0.00445426 -0.000148252
-14.9719 -0.00448196 -0.000149644
-14.9257 -0.00450986 -0.000151052
-14.8796 -0.00453796 -0.000152473
-14.8336 -0.00456625 -0.000153911
-14.7877 -0.00459475 -0.000155362
-14.7419 -0.00462345 -0.000156831
-14.6962 -0.00465236 -0.000158313
-14.6506 -0.00468147 -0.000159813
-14.6052 -0.0047108 -0.000161326
-14.5598 -0.00474035 -0.000162859
-14.5145 -0.00477011 -0.000164405
-14.4693 -0.00480008 -0.000165971
-14.4243 -0.00483028 -0.000167551
-14.3793 -0.00486071 -0.000169151
-14.3344 -0.00489136 -0.000170766
-14.2896 -0.00492224 -0.000172402
-14.2449 -0.00495336 -0.000174052
-14.2003 -0.00498471 -0.000175724
-14.1558 -0.00501629 -0.000177412
-14.1113 -0.00504812 -0.000179122
-14.067 -0.00508019 -0.000180847
-14.0227 -0.00511251 -0.000182596
-13.9786 -0.00514508 -0.000184361
-13.9345 -0.0051779 -0.000186149
-13.8905 -0.00521098 -0.000187955
-13.8466 -0.00524431 -0.000189784
-13.8028 -0.0052779 -0.000191631
-13.759 -0.00531176 -0.000193503
-13.7153 -0.00534589 -0.000195393
-13.6718 -0.00538029 -0.000197309
-13.6283 -0.00541496 -0.000199243
-13.5848 -0.00544991 -0.000201203
-13.5415 -0.00548513 -0.000203183
-13.4982 -0.00552065 -0.00020519
-13.455 -0.00555644 -0.000207217
-13.4119 -0.00559253 -0.000209271
-13.3689 -0.00562892 -0.000211347
-13.3259 -0.0056656 -0.00021345
-13.283 -0.00570258 -0.000215575
-13.2402 -0.00573986 -0.00021773
-13.1974 -0.00577745 -0.000219906
-13.1547 -0.00581535 -0.000222112
-13.1121 -0.00585357 -0.000224341
-13.0696 -0.00589211 -0.000226601
-13.0271 -0.00593097 -0.000228885
-12.9847 -0.00597015 -0.0002312
-12.9424 -0.00600967 -0.000233539
-12.9001 -0.00604952 -0.000235911
-12.8579 -0.0060897 -0.000238307
-12.8158 -0.00613023 -0.000240737
-12.7737 -0.0061711 -0.000243193
-12.7317 -0.00621233 -0.000245683
-12.6898 -0.00625391 -0.000248199
-12.6479 -0.00629584 -0.000250751
-12.6061 -0.00633814 -0.000253329
-12.5643 -0.00638081 -0.000255944
-12.5226 -0.00642384 -0.000258586
-12.481 -0.00646725 -0.000261265
-12.4394 -0.00651104 -0.000263974
-12.3979 -0.00655522 -0.00026672
-12.3565 -0.00659979 -0.000269495
-12.3151 -0.00664474 -0.00027231
-12.2738 -0.0066901 -0.000275155
-12.2325 -0.00673586 -0.00027804
-12.1913 -0.00678203 -0.000280956
-12.1501 -0.00682861 -0.000283914
-12.109 -0.00687561 -0.000286904
-12.068 -0.00692304 -0.000289936
-12.027 -0.00697089 -0.000293001
-11.986 -0.00701917 -0.000296111
-11.9452 -0.0070679 -0.000299254
-11.9043 -0.00711707 -0.000302443
-11.8636 -0.00716669 -0.000305667
-11.8228 -0.00721677 -0.000308937
-11.7822 -0.00726731 -0.000312245
-11.7415 -0.00731831 -0.0003156
-11.701 -0.00736979 -0.000318993
-11.6605 -0.00742175 -0.000322436
-11.62 -0.0074742 -0.000325919
-11.5796 -0.00752714 -0.000329453
-11.5392 -0.00758057 -0.000333027
-11.4989 -0.00763452 -0.000336655
-11.4587 -0.00768897 -0.000340325
-11.4184 -0.00774394 -0.00034405
-11.3783 -0.00779944 -0.000347819
-11.3381 -0.00785547 -0.000351645
-11.2981 -0.00791205 -0.000355516
-11.2581 -0.00796916 -0.000359447
-11.2181 -0.00802684 -0.000363425
-11.1781 -0.00808507 -0.000367464
-11.1383 -0.00814388 -0.000371552
-11.0984 -0.00820326 -0.000375704
-11.0586 -0.00826323 -0.000379907
-11.0189 -0.00832379 -0.000384176
-10.9792 -0.00838495 -0.000388498
-10.9395 -0.00844673 -0.000392888
-10.8999 -0.00850912 -0.000397333
-10.8603 -0.00857214 -0.000401848
-10.8208 -0.0086358 -0.000406422
-10.7813 -0.0087001 -0.000411068
-10.7418 -0.00876506 -0.000415774
-10.7024 -0.00883068 -0.000420556
-10.6631 -0.00889698 -0.0004254
-10.6238 -0.00896396 -0.000430323
-10.5845 -0.00903163 -0.000435311
-10.5452 -0.00910001 -0.00044038
-10.506 -0.0091691 -0.000445516
-10.4669 -0.00923892 -0.000450738
-10.4278 -0.00930947 -0.000456028
-10.3887 -0.00938077 -0.000461408
-10.3496 -0.00945283 -0.000466859
-10.3106 -0.00952566 -0.000472403
-10.2717 -0.00959926 -0.000478022
-10.2328 -0.00967366 -0.000483736
-10.1939 -0.00974887 -0.000489529
-10.155 -0.00982489 -0.000495421
-10.1162 -0.00990174 -0.000501395
-10.0774 -0.00997943 -0.000507472
-10.0387 -0.010058 -0.000513635
-10 -0.0101374 -0.000519905
-9.96134 -0.0102177 -0.000526265
-9.92271 -0.0102989 -0.000532737
-9.88412 -0.010381 -0.000539302
-9.84557 -0.010464 -0.000545984
-9.80704 -0.010548 -0.000552763
-9.76856 -0.0106329 -0.000559664
-9.73011 -0.0107188 -0.000566667
-9.69169 -0.0108057 -0.000573797
-9.65331 -0.0108935 -0.000581033
-9.61496 -0.0109824 -0.000588401
-9.57664 -0.0110723 -0.000595881
-9.53836 -0.0111633 -0.000603498
-9.50011 -0.0112553 -0.000611231
-9.46189 -0.0113484 -0.000619106
-9.42371 -0.0114426 -0.000627102
-9.38556 -0.0115379 -0.000635246
-9.34744 -0.0116343 -0.000643514
-9.30935 -0.0117319 -0.000651935
-9.2713 -0.0118306 -0.000660484
-9.23327 -0.0119305 -0.000669191
-9.19528 -0.0120316 -0.00067803
-9.15732 -0.0121339 -0.00068703
-9.11939 -0.0122375 -0.000696165
-9.08149 -0.0123423 -0.000705465
-9.04362 -0.0124484 -0.000714902
-9.00578 -0.0125557 -0.000724507
-8.96797 -0.0126644 -0.000734252
-8.93019 -0.0127745 -0.000744167
-8.89244 -0.0128858 -0.000754224
-8.85471 -0.0129986 -0.000764455
-8.81702 -0.0131127 -0.00077483
-8.77936 -0.0132283 -0.000785381
-8.74172 -0.0133453 -0.000796079
-8.70412 -0.0134638 -0.000806958
-8.66654 -0.0135838 -0.000817987
-8.62899 -0.0137053 -0.000829201
-8.59146 -0.0138283 -0.00084057
-8.55397 -0.013953 -0.000852132
-8.5165 -0.0140792 -0.000863854
-8.47906 -0.014207 -0.000875776
-8.44165 -0.0143366 -0.000887867
-8.40426 -0.0144678 -0.000900168
-8.3669 -0.0146007 -0.000912646
-8.32956 -0.0147354 -0.000925347
-8.29226 -0.0148719 -0.000938236
-8.25497 -0.0150102 -0.00095136
-8.21772 -0.0151503 -0.000964685
-8.18049 -0.0152924 -0.00097826
-8.14328 -0.0154363 -0.00099205
-8.1061 -0.0155822 -0.00100611
-8.06895 -0.0157302 -0.00102039
-8.03182 -0.0158801 -0.00103496
-7.99471 -0.0160321 -0.00104977
-7.95763 -0.0161862 -0.00106489
-7.92058 -0.0163425 -0.00108027
-7.88355 -0.016501 -0.00109596
-7.84654 -0.0166617 -0.00111194
-7.80955 -0.0168246 -0.00112825
-7.77259 -0.0169899 -0.00114486
-7.73566 -0.0171575 -0.00116182
-7.69874 -0.0173275 -0.0011791
-7.66185 -0.0175 -0.00119675
-7.62498 -0.0176749 -0.00121473
-7.58814 -0.0178524 -0.00123311
-7.55132 -0.0180325 -0.00125183
-7.51452 -0.0182151 -0.00127096
-7.47774 -0.0184005 -0.00129046
-7.44099 -0.0185885 -0.00131038
-7.40425 -0.0187794 -0.00133067
-7.36754 -0.018973 -0.00135141
-7.33085 -0.0191695 -0.00137254
-7.29418 -0.019369 -0.00139413
-7.25754 -0.0195714 -0.00141612
-7.22091 -0.0197768 -0.00143857
-7.18431 -0.0199854 -0.00146144
-7.14772 -0.0201971 -0.00148479
-7.11116 -0.0204119 -0.00150856
-7.07462 -0.0206301 -0.00153283
-7.0381 -0.0208516 -0.00155752
-7.00159 -0.0210765 -0.00158272
-6.96511 -0.0213048 -0.00160836
-6.92865 -0.0215367 -0.00163452
-6.89221 -0.0217722 -0.00166114
-6.85579 -0.0220114 -0.00168829
-6.81938 -0.0222544 -0.0017159
-6.783 -0.0225012 -0.00174409
-6.74664 -0.0227519 -0.00177275
-6.71029 -0.0230067 -0.00180202
-6.67397 -0.0232656 -0.0018318
-6.63766 -0.0235286 -0.00186221
-6.60137 -0.023796 -0.00189317
-6.5651 -0.0240678 -0.00192482
-6.52885 -0.0243441 -0.00195706
-6.49262 -0.024625 -0.00199004
-6.4564 -0.0249106 -0.00202366
-6.42021 -0.0252011 -0.00205808
-6.38403 -0.0254965 -0.00209321
-6.34786 -0.0257969 -0.0021292
-6.31172 -0.0261026 -0.00216596
-6.27559 -0.0264135 -0.00220364
-6.23949 -0.0267299 -0.00224216
-6.20339 -0.0270519 -0.00228167
-6.16732 -0.0273795 -0.00232207
-6.13126 -0.027713 -0.00236354
-6.09522 -0.0280525 -0.00240597
-6.05919 -0.028398 -0.00244952
-6.02319 -0.0287499 -0.0024941
-5.9872 -0.0291082 -0.00253988
-5.95122 -0.0294731 -0.00258674
-5.91526 -0.0298447 -0.00263487
-5.87932 -0.0302233 -0.00268415
-5.84339 -0.0306089 -0.00273477
-5.80748 -0.0310019 -0.00278661
-5.77158 -0.0314024 -0.00283987
-5.7357 -0.0318105 -0.00289442
-5.69984 -0.0322266 -0.00295048
-5.66399 -0.0326507 -0.0030079
-5.62815 -0.0330832 -0.00306692
-5.59233 -0.0335243 -0.00312739
-5.55653 -0.0339741 -0.00318956
-5.52074 -0.0344331 -0.00325328
-5.48497 -0.0349013 -0.0033188
-5.4492 -0.0353791 -0.00338599
-5.41346 -0.0358668 -0.00345511
-5.37773 -0.0363647 -0.00352601
-5.34201 -0.036873 -0.00359899
-5.30631 -0.0373921 -0.00367389
-5.27062 -0.0379224 -0.00375103
-5.23494 -0.0384641 -0.00383027
-5.19928 -0.0390177 -0.00391194
-5.16363 -0.0395835 -0.00399589
-5.128 -0.0401619 -0.00408251
-5.09237 -0.0407533 -0.00417163
-5.05677 -0.0413582 -0.00426369
-5.02117 -0.041977 -0.00435854
-4.98559 -0.0426102 -0.00445663
-4.95002 -0.0432583 -0.00455784
-4.91446 -0.0439217 -0.00466268
-4.87892 -0.0446011 -0.00477102
-4.84339 -0.0452968 -0.00488344
-4.80787 -0.0460096 -0.00499984
-4.77237 -0.04674 -0.00512084
-4.73687 -0.0474887 -0.00524638
-4.70139 -0.0482561 -0.00537714
-4.66592 -0.049043 -0.0055131
-4.63046 -0.04985 -0.00565501
-4.59502 -0.0506778 -0.00580286
-4.55958 -0.0515271 -0.0059575
-4.52416 -0.0523986 -0.00611895
-4.48875 -0.0532929 -0.00628814
-4.45335 -0.0542109 -0.0064651
-4.41797 -0.0551531 -0.00665086
-4.38259 -0.0561204 -0.00684546
-4.34722 -0.0571135 -0.00704999
-4.31187 -0.058133 -0.00726451
-4.27653 -0.0591797 -0.0074902
-4.24119 -0.0602544 -0.00772709
-4.20587 -0.0613575 -0.00797641
-4.17056 -0.06249 -0.00823814
-4.13526 -0.0636523 -0.00851354
-4.09997 -0.0648451 -0.00880249
-4.06469 -0.0660688 -0.00910616
-4.02942 -0.0673242 -0.00942422
-3.99416 -0.0686116 -0.00975765
-3.95891 -0.0699318 -0.0101058
-3.92367 -0.0712852 -0.0104692
-3.88844 -0.072673 -0.0108467
-3.85322 -0.0740961 -0.0112388
-3.81801 -0.0755561 -0.0116436
-3.7828 -0.0770549 -0.0120614
-3.74761 -0.0785951 -0.0124906
-3.71243 -0.0801794 -0.0129315
-3.67726 -0.0818115 -0.013383
-3.64209 -0.0834947 -0.0138462
-3.60694 -0.0852337 -0.0143206
-3.57179 -0.0870321 -0.0148087
-3.53665 -0.0888947 -0.0153106
-3.50152 -0.0908253 -0.0158297
-3.4664 -0.0928289 -0.016367
-3.43129 -0.094909 -0.0169264
-3.39619 -0.0970705 -0.0175093
-3.36109 -0.0993171 -0.0181204
-3.32601 -0.101654 -0.0187613
-3.29093 -0.104084 -0.019437
-3.25586 -0.106614 -0.0201493
-3.2208 -0.109246 -0.0209038
-3.18574 -0.111988 -0.0217026
-3.1507 -0.114843 -0.0225518
-3.11566 -0.117818 -0.0234539
-3.08063 -0.120919 -0.024416
-3.0456 -0.124153 -0.025441
-3.01059 -0.127526 -0.026537
-2.97558 -0.131047 -0.0277078
-2.94058 -0.134722 -0.028963
-2.90558 -0.138563 -0.0303074
-2.87059 -0.142576 -0.0317523
-2.83561 -0.146773 -0.0333039
-2.80064 -0.151165 -0.034976
-2.76567 -0.155763 -0.0367763
-2.73071 -0.160579 -0.0387216
-2.69576 -0.165627 -0.0408222
-2.66081 -0.170921 -0.0430982
-2.62587 -0.176478 -0.0455631
-2.59094 -0.18231 -0.0482417
-2.55601 -0.188439 -0.0511514
-2.52109 -0.19488 -0.0543229
-2.48617 -0.201655 -0.0577787
-2.45126 -0.208781 -0.0615569
-2.41636 -0.216285 -0.0656868
-2.38146 -0.224184 -0.070216
-2.34657 -0.232507 -0.0751828
-2.31168 -0.241275 -0.0806467
-2.2768 -0.250519 -0.0866579
-2.24192 -0.260258 -0.0932918
-2.20705 -0.270527 -0.100614
-2.17219 -0.281345 -0.108721
-2.13733 -0.292747 -0.117698
-2.10247 -0.304749 -0.127671
-2.06762 -0.317385 -0.138752
-2.03278 -0.330661 -0.151102
-1.99794 -0.344607 -0.164875
-1.9631 -0.359212 -0.180278
-1.92827 -0.374493 -0.197518
-1.89345 -0.390409 -0.21687
-1.85862 -0.406949 -0.238618
-1.82381 -0.424019 -0.26313
-1.78899 -0.441547 -0.290802
-1.75419 -0.459333 -0.322143
-1.71938 -0.477179 -0.357716
-1.68458 -0.494659 -0.398228
-1.64979 -0.511278 -0.444472
-1.61499 -0.526125 -0.497384
-1.58021 -0.538043 -0.557954
-1.54542 -0.545136 -0.627153
-1.51064 -0.544989 -0.705723
-1.47586 -0.534123 -0.793773
-1.44109 -0.508517 -0.890355
-1.40632 -0.463447 -0.992627
-1.37155 -0.394901 -1.09561
-1.33679 -0.300317 -1.19169
-1.30203 -0.18062 -1.27202
-1.26727 -0.0406183 -1.3276
-1.23251 0.111032 -1.35247
-1.19776 0.263785 -1.34433
-1.16301 0.407701 -1.30591
-1.12827 0.535071 -1.24272
-1.09352 0.641806 -1.16232
-1.05878 0.726436 -1.07176
-1.02405 0.790208 -0.977311
-0.989309 0.835195 -0.883568
-0.954576 0.864564 -0.793781
-0.919844 0.881081 -0.709927
-0.885115 0.887754 -0.633005
-0.850388 0.886819 -0.563413
-0.815663 0.880486 -0.500975
-0.78094 0.87024 -0.445382
-0.746219 0.857511 -0.396
-0.711499 0.843174 -0.352314
-0.676781 0.828084 -0.313602
-0.642065 0.812704 -0.279363
-0.60735 0.79752 -0.248944
-0.572637 0.782748 -0.221937
-0.537925 0.768649 -0.197799
-0.503214 0.755302 -0.176225
-0.468504 0.74284 -0.156778
-0.433796 0.731272 -0.139244
-0.399089 0.720661 -0.123273
-0.364382 0.710983 -0.108721
-0.329676 0.702264 -0.0953031
-0.294972 0.694469 -0.0829272
-0.260267 0.687605 -0.0713593
-0.225564 0.681638 -0.0605417
-0.190861 0.676566 -0.0502757
-0.156158 0.672361 -0.0405282
-0.121456 0.66902 -0.0311241
-0.0867541 0.666521 -0.0220458
-0.0520524 0.664863 -0.0131329
-0.0173508 0.664034 -0.00437665
0.0173508 0.664034 0.00437665
0.0520524 0.664863 0.0131329
0.0867541 0.666521 0.0220458
0.121456 0.66902 0.0311241
0.156158 0.672361 0.0405282
0.190861 0.676566 0.0502757
0.225564 0.681638 0.0605417
0.260267 0.687605 0.0713593
0.294972 0.694469 0.0829272
0.329676 0.702264 0.0953031
0.364382 0.710983 0.108721
0.399089 0.720661 0.123273
0.433796 0.731272 0.139244
0.468504 0.74284 0.156778
0.503214 0.755302 0.176225
0.537925 0.768649 0.197799
0.572637 0.782748 0.221937
0.60735 0.79752 0.248944
0.642065 0.812704 0.279363
0.676781 0.828084 0.313602
0.711499 0.843174 0.352314
0.746219 0.857511 0.396
0.78094 0.87024 0.445382
0.815663 0.880486 0.500975
0.850388 0.886819 0.563413
0.885115 0.887754 0.633005
0.919844 0.881081 0.709927
0.954576 0.864564 0.793781
0.989309 0.835195 0.883568
1.02405 0.790208 0.977311
1.05878 0.726436 1.07176
1.09352 0.641806 1.16232
1.12827 0.535071 1.24272
1.16301 0.407701 1.30591
1.19776 0.263785 1.34433
1.23251 0.111032 1.35247
1.26727 -0.0406183 1.3276
1.30203 -0.18062 1.27202
1.33679 -0.300317 1.19169
1.37155 -0.394901 1.09561
1.40632 -0.463447 0.992627
1.44109 -0.508517 0.890355
1.47586 -0.534123 0.793773
1.51064 -0.544989 0.705723
1.54542 -0.545136 0.627153
1.58021 -0.538043 0.557954
1.61499 -0.526125 0.497384
1.64979 -0.511278 0.444472
1.68458 -0.494659 0.398228
1.71938 -0.477179 0.357716
1.75419 -0.459333 0.322143
1.78899 -0.441547 0.290802
1.82381 -0.424019 0.26313
1.85862 -0.406949 0.238618
1.89345 -0.390409 0.21687
1.92827 -0.374493 0.197518
1.9631 -0.359212 0.180278
1.99794 -0.344607 0.164875
2.03278 -0.330661 0.151102
2.06762 -0.317385 0.138752
2.10247 -0.304749 0.127671
2.13733 -0.292747 0.117698
2.17219 -0.281345 0.108721
2.20705 -0.270527 0.100614
2.24192 -0.260258 0.0932918
2.2768 -0.250519 0.0866579
2.31168 -0.241275 0.0806467
2.34657 -0.232507 0.0751828
2.38146 -0.224184 0.070216
2.41636 -0.216285 0.0656868
2.45126 -0.208781 0.0615569
2.48617 -0.201655 0.0577787
2.52109 -0.19488 0.0543229
2.55601 -0.188439 0.0511514
2.59094 -0.18231 0.0482417
2.62587 -0.176478 0.0455631
2.66081 -0.170921 0.0430982
2.69576 -0.165627 0.0408222
2.73071 -0.160579 0.0387216
2.76567 -0.155763 0.0367763
2.80064 -0.151165 0.034976
2.83561 -0.146773 0.0333039
2.87059 -0.142576 0.0317523
2.90558 -0.138563 0.0303074
2.94058 -0.134722 0.028963
2.97558 -0.131047 0.0277078
3.01059 -0.127526 0.026537
3.0456 -0.124153 0.025441
3.08063 -0.120919 0.024416
3.11566 -0.117818 0.0234539
3.1507 -0.114843 0.0225518
3.18574 -0.111988 0.0217026
3.2208 -0.109246 0.0209038
3.25586 -0.106614 0.0201493
3.29093 -0.104084 0.019437
3.32601 -0.101654 0.0187613
3.36109 -0.0993171 0.0181204
3.39619 -0.0970705 0.0175093
3.43129 -0.094909 0.0169264
3.4664 -0.0928289 0.016367
3.50152 -0.0908253 0.0158297
3.53665 -0.0888947 0.0153106
3.57179 -0.0870321 0.0148087
3.60694 -0.0852337 0.0143206
3.64209 -0.0834947 0.0138462
3.67726 -0.0818115 0.013383
3.71243 -0.0801794 0.0129315
3.74761 -0.0785951 0.0124906
3.7828 -0.0770549 0.0120614
3.81801 -0.0755561 0.0116436
3.85322 -0.0740961 0.0112388
3.88844 -0.072673 0.0108467
3.92367 -0.0712852 0.0104692
3.95891 -0.0699318 0.0101058
3.99416 -0.0686116 0.00975765
4.02942 -0.0673242 0.00942422
4.06469 -0.0660688 0.00910616
4.09997 -0.0648451 0.00880249
4.13526 -0.0636523 0.00851354
4.17056 -0.06249 0.00823814
4.20587 -0.0613575 0.00797641
4.24119 -0.0602544 0.00772709
4.27653 -0.0591797 0.0074902
4.31187 -0.058133 0.00726451
4.34722 -0.0571135 0.00704999
4.38259 -0.0561204 0.00684546
4.41797 -0.0551531 0.00665086
4.45335 -0.0542109 0.0064651
4.48875 -0.0532929 0.00628814
4.52416 -0.0523986 0.00611895
4.55958 -0.0515271 0.0059575
4.59502 -0.0506778 0.00580286
4.63046 -0.04985 0.00565501
4.66592 -0.049043 0.0055131
4.70139 -0.0482561 0.00537714
4.73687 -0.0474887 0.00524638
4.77237 -0.04674 0.00512084
4.80787 -0.0460096 0.00499984
4.84339 -0.0452968 0.00488344
4.87892 -0.0446011 0.00477102
4.91446 -0.0439217 0.00466268
4.95002 -0.0432583 0.00455784
4.98559 -0.0426102 0.00445663
5.02117 -0.041977 0.00435854
5.05677 -0.0413582 0.00426369
5.09237 -0.0407533 0.00417163
5.128 -0.0401619 0.00408251
5.16363 -0.0395835 0.00399589
5.19928 -0.0390177 0.00391194
5.23494 -0.0384641 0.00383027
5.27062 -0.0379224 0.00375103
5.30631 -0.0373921 0.00367389
5.34201 -0.036873 0.00359899
5.37773 -0.0363647 0.00352601
5.41346 -0.0358668 0.00345511
5.4492 -0.0353791 0.00338599
5.48497 -0.0349013 0.0033188
5.52074 -0.0344331 0.00325328
5.55653 -0.0339741 0.00318956
5.59233 -0.0335243 0.00312739
5.62815 -0.0330832 0.00306692
5.66399 -0.0326507 0.0030079
5.69984 -0.0322266 0.00295048
5.7357 -0.0318105 0.00289442
5.77158 -0.0314024 0.00283987
5.80748 -0.0310019 0.00278661
5.84339 -0.0306089 0.00273477
5.87932 -0.0302233 0.00268415
5.91526 -0.0298447 0.00263487
5.95122 -0.0294731 0.00258674
5.9872 -0.0291082 0.00253988
6.02319 -0.0287499 0.0024941
6.05919 -0.028398 0.00244952
6.09522 -0.0280525 0.00240597
6.13126 -0.027713 0.00236354
6.16732 -0.0273795 0.00232207
6.20339 -0.0270519 0.00228167
6.23949 -0.0267299 0.00224216
6.27559 -0.0264135 0.00220364
6.31172 -0.0261026 0.00216596
6.34786 -0.0257969 0.0021292
6.38403 -0.0254965 0.00209321
6.42021 -0.0252011 0.00205808
6.4564 -0.0249106 0.00202366
6.49262 -0.024625 0.00199004
6.52885 -0.0243441 0.00195706
6.5651 -0.0240678 0.00192482
6.60137 -0.023796 0.00189317
6.63766 -0.0235286 0.00186221
6.67397 -0.0232656 0.0018318
6.71029 -0.0230067 0.00180202
6.74664 -0.0227519 0.00177275
6.783 -0.0225012 0.00174409
6.81938 -0.0222544 0.0017159
6.85579 -0.0220114 0.00168829
6.89221 -0.0217722 0.00166114
6.92865 -0.0215367 0.00163452
6.96511 -0.0213048 0.00160836
7.00159 -0.0210765 0.00158272
7.0381 -0.0208516 0.00155752
7.07462 -0.0206301 0.00153283
7.11116 -0.0204119 0.00150856
7.14772 -0.0201971 0.00148479
7.18431 -0.0199854 0.00146144
7.22091 -0.0197768 0.00143857
7.25754 -0.0195714 0.00141612
7.29418 -0.019369 0.00139413
7.33085 -0.0191695 0.00137254
7.36754 -0.018973 0.00135141
7.40425 -0.0187794 0.00133067
7.44099 -0.0185885 0.00131038
7.47774 -0.0184005 0.00129046
7.51452 -0.0182151 0.00127096
7.55132 -0.0180325 0.00125183
7.58814 -0.0178524 0.00123311
7.62498 -0.0176749 0.00121473
7.66185 -0.0175 0.00119675
7.69874 -0.0173275 0.0011791
7.73566 -0.0171575 0.00116182
7.77259 -0.0169899 0.00114486
7.80955 -0.0168246 0.00112825
7.84654 -0.0166617 0.00111194
7.88355 -0.016501 0.00109596
7.92058 -0.0163425 0.00108027
7.95763 -0.0161862 0.00106489
7.99471 -0.0160321 0.00104977
8.03182 -0.0158801 0.00103496
8.06895 -0.0157302 0.00102039
8.1061 -0.0155822 0.00100611
8.14328 -0.0154363 0.00099205
8.18049 -0.0152924 0.00097826
8.21772 -0.0151503 0.000964685
8.25497 -0.0150102 0.00095136
8.29226 -0.0148719 0.000938236
8.32956 -0.0147354 0.000925347
8.3669 -0.0146007 0.000912646
8.40426 -0.0144678 0.000900168
8.44165 -0.0143366 0.000887867
8.47906 -0.014207 0.000875776
8.5165 -0.0140792 0.000863854
8.55397 -0.013953 0.000852132
8.59146 -0.0138283 0.00084057
8.62899 -0.0137053 0.000829201
8.66654 -0.0135838 0.000817987
8.70412 -0.0134638 0.000806958
8.74172 -0.0133453 0.000796079
8.77936 -0.0132283 0.000785381
8.81702 -0.0131127 0.00077483
8.85471 -0.0129986 0.000764455
8.89244 -0.0128858 0.000754224
8.93019 -0.0127745 0.000744167
8.96797 -0.0126644 0.000734252
9.00578 -0.0125557 0.000724507
9.04362 -0.0124484 0.000714902
9.08149 -0.0123423 0.000705465
9.11939 -0.0122375 0.000696165
9.15732 -0.0121339 0.00068703
9.19528 -0.0120316 0.00067803
9.23327 -0.0119305 0.000669191
9.2713 -0.0118306 0.000660484
9.30935 -0.0117319 0.000651935
9.34744 -0.0116343 0.000643514
9.38556 -0.0115379 0.000635246
9.42371 -0.0114426 0.000627102
9.46189 -0.0113484 0.000619106
9.50011 -0.0112553 0.000611231
9.53836 -0.0111633 0.000603498
9.57664 -0.0110723 0.000595881
9.61496 -0.0109824 0.000588401
9.65331 -0.0108935 0.000581033
9.69169 -0.0108057 0.000573797
9.73011 -0.0107188 0.000566667
9.76856 -0.0106329 0.000559664
9.80704 -0.010548 0.000552763
9.84557 -0.010464 0.000545984
9.88412 -0.010381 0.000539302
9.92271 -0.0102989 0.000532737
9.96134 -0.0102177 0.000526265
10 -0.0101374 0.000519905
10.0387 -0.010058 0.000513635
10.0774 -0.00997943 0.000507472
10.1162 -0.00990174 0.000501395
10.155 -0.00982489 0.000495421
10.1939 -0.00974887 0.000489529
10.2328 -0.00967366 0.000483736
10.2717 -0.00959926 0.000478022
10.3106 -0.00952566 0.000472403
10.3496 -0.00945283 0.000466859
10.3887 -0.00938077 0.000461408
10.4278 -0.00930947 0.000456028
10.4669 -0.00923892 0.000450738
10.506 -0.0091691 0.000445516
10.5452 -0.00910001 0.00044038
10.5845 -0.00903163 0.000435311
10.6238 -0.00896396 0.000430323
10.6631 -0.00889698 0.0004254
10.7024 -0.00883068 0.000420556
10.7418 -0.00876506 0.000415774
10.7813 -0.0087001 0.000411068
10.8208 -0.0086358 0.000406422
10.8603 -0.00857214 0.000401848
10.8999 -0.00850912 0.000397333
10.9395 -0.00844673 0.000392888
10.9792 -0.00838495 0.000388498
11.0189 -0.00832379 0.000384176
11.0586 -0.00826323 0.000379907
11.0984 -0.00820326 0.000375704
11.1383 -0.00814388 0.000371552
11.1781 -0.00808507 0.000367464
11.2181 -0.00802684 0.000363425
11.2581 -0.00796916 0.000359447
11.2981 -0.00791205 0.000355516
11.3381 -0.00785547 0.000351645
11.3783 -0.00779944 0.000347819
11.4184 -0.00774394 0.00034405
11.4587 -0.00768897 0.000340325
11.4989 -0.00763452 0.000336655
11.5392 -0.00758057 0.000333027
11.5796 -0.00752714 0.000329453
11.62 -0.0074742 0.000325919
11.6605 -0.00742175 0.000322436
11.701 -0.00736979 0.000318993
11.7415 -0.00731831 0.0003156
11.7822 -0.00726731 0.000312245
11.8228 -0.00721677 0.000308937
11.8636 -0.00716669 0.000305667
11.9043 -0.00711707 0.000302443
11.9452 -0.0070679 0.000299254
11.986 -0.00701917 0.000296111
12.027 -0.00697089 0.000293001
12.068 -0.00692304 0.000289936
12.109 -0.00687561 0.000286904
12.1501 -0.00682861 0.000283914
12.1913 -0.00678203 0.000280956
12.2325 -0.00673586 0.00027804
12.2738 -0.0066901 0.000275155
12.3151 -0.00664474 0.00027231
12.3565 -0.00659979 0.000269495
12.3979 -0.00655522 0.00026672
12.4394 -0.00651104 0.000263974
12.481 -0.00646725 0.000261265
12.5226 -0.00642384 0.000258586
12.5643 -0.00638081 0.000255944
12.6061 -0.00633814 0.000253329
12.6479 -0.00629584 0.000250751
12.6898 -0.00625391 0.000248199
12.7317 -0.00621233 0.000245683
12.7737 -0.0061711 0.000243193
12.8158 -0.00613023 0.000240737
12.8579 -0.0060897 0.000238307
12.9001 -0.00604952 0.000235911
12.9424 -0.00600967 0.000233539
12.9847 -0.00597015 0.0002312
13.0271 -0.00593097 0.000228885
13.0696 -0.00589211 0.000226601
13.1121 -0.00585357 0.000224341
13.1547 -0.00581535 0.000222112
13.1974 -0.00577745 0.000219906
13.2402 -0.00573986 0.00021773
13.283 -0.00570258 0.000215575
13.3259 -0.0056656 0.00021345
13.3689 -0.00562892 0.000211347
13.4119 -0.00559253 0.000209271
13.455 -0.00555644 0.000207217
13.4982 -0.00552065 0.00020519
13.5415 -0.00548513 0.000203183
13.5848 -0.00544991 0.000201203
13.6283 -0.00541496 0.000199243
13.6718 -0.00538029 0.000197309
13.7153 -0.00534589 0.000195393
13.759 -0.00531176 0.000193503
13.8028 -0.0052779 0.000191631
13.8466 -0.00524431 0.000189784
13.8905 -0.00521098 0.000187955
13.9345 -0.0051779 0.000186149
13.9786 -0.00514508 0.000184361
14.0227 -0.00511251 0.000182596
14.067 -0.00508019 0.000180847
14.1113 -0.00504812 0.000179122
14.1558 -0.00501629 0.000177412
14.2003 -0.00498471 0.000175724
14.2449 -0.00495336 0.000174052
14.2896 -0.00492224 0.000172402
14.3344 -0.00489136 0.000170766
14.3793 -0.00486071 0.000169151
14.4243 -0.00483028 0.000167551
14.4693 -0.00480008 0.000165971
14.5145 -0.00477011 0.000164405
14.5598 -0.00474035 0.000162859
14.6052 -0.0047108 0.000161326
14.6506 -0.00468147 0.000159813
14.6962 -0.00465236 0.000158313
14.7419 -0.00462345 0.000156831
14.7877 -0.00459475 0.000155362
14.8336 -0.00456625 0.000153911
14.8796 -0.00453796 0.000152473
14.9257 -0.00450986 0.000151052
14.9719 -0.00448196 0.000149644
15.0182 -0.00445426 0.000148252
15.0647 -0.00442674 0.000146872
15.1112 -0.00439942 0.000145509
15.1579 -0.00437229 0.000144157
15.2047 -0.00434534 0.000142821
15.2516 -0.00431858 0.000141496
15.2986 -0.00429199 0.000140187
15.3458 -0.00426559 0.000138889
15.393 -0.00423936 0.000137606
15.4404 -0.0042133 0.000136334
15.488 -0.00418742 0.000135076
15.5356 -0.00416171 0.000133829
15.5834 -0.00413617 0.000132596
15.6313 -0.0041108 0.000131373
15.6794 -0.00408559 0.000130165
15.7276 -0.00406054 0.000128966
15.7759 -0.00403565 0.000127781
15.8243 -0.00401092 0.000126606
15.873 -0.00398634 0.000125444
15.9217 -0.00396192 0.000124291
15.9706 -0.00393766 0.000123152
16.0197 -0.00391354 0.000122021
16.0689 -0.00388957 0.000120904
16.1182 -0.00386575 0.000119795
16.1677 -0.00384208 0.000118699
16.2174 -0.00381854 0.000117611
16.2672 -0.00379515 0.000116536
16.3172 -0.0037719 0.000115469
16.3674 -0.00374878 0.000114414
16.4177 -0.0037258 0.000113366
16.4682 -0.00370295 0.000112331
16.5189 -0.00368024 0.000111303
16.5697 -0.00365766 0.000110287
16.6208 -0.0036352 0.000109277
16.672 -0.00361287 0.00010828
16.7234 -0.00359067 0.000107289
16.775 -0.00356858 0.000106309
16.8268 -0.00354662 0.000105335
16.8787 -0.00352478 0.000104373
16.9309 -0.00350306 0.000103417
16.9833 -0.00348145 0.000102471
17.0359 -0.00345996 0.000101531
17.0887 -0.00343857 0.000100601
17.1418 -0.0034173 9.96774e-05
17.195 -0.00339614 9.87632e-05
17.2485 -0.00337509 9.78548e-05
17.3022 -0.00335414 9.69557e-05
17.3562 -0.00333329 9.60621e-05
17.4104 -0.00331254 9.51775e-05
17.4648 -0.0032919 9.42981e-05
17.5195 -0.00327135 9.34275e-05
17.5744 -0.0032509 9.25619e-05
17.6296 -0.00323054 9.17047e-05
17.6851 -0.00321028 9.08523e-05
17.7408 -0.0031901 9.0008e-05
17.7969 -0.00317002 8.91682e-05
17.8532 -0.00315002 8.83363e-05
17.9098 -0.0031301 8.75087e-05
17.9667 -0.00311027 8.66887e-05
18.0239 -0.00309052 8.58727e-05
18.0815 -0.00307085 8.5064e-05
18.1393 -0.00305125 8.42592e-05
18.1975 -0.00303173 8.34614e-05
18.256 -0.00301228 8.26672e-05
18.3149 -0.0029929 8.18797e-05
18.3742 -0.00297359 8.10956e-05
18.4338 -0.00295435 8.03181e-05
18.4938 -0.00293517 7.95436e-05
18.5542 -0.00291605 7.87755e-05
18.615 -0.00289699 7.80102e-05
18.6762 -0.00287798 7.7251e-05
18.7379 -0.00285903 7.64944e-05
18.8 -0.00284013 7.57436e-05
18.8625 -0.00282128 7.49953e-05
18.9255 -0.00280247 7.42525e-05
18.9891 -0.0027837 7.35119e-05
19.0531 -0.00276497 7.27766e-05
19.1177 -0.00274628 7.20432e-05
19.1828 -0.00272762 7.13149e-05
19.2484 -0.00270899 7.05882e-05
19.3147 -0.00269038 6.98663e-05
19.3816 -0.00267179 6.91458e-05
19.4491 -0.00265322 6.84298e-05
19.5173 -0.00263466 6.77148e-05
19.5862 -0.0026161 6.7004e-05
19.6558 -0.00259755 6.62939e-05
19.7262 -0.00257899 6.55876e-05
19.7974 -0.00256042 6.48816e-05
19.8694 -0.00254184 6.4179e-05
19.9423 -0.00252323 6.34762e-05
20.0162 -0.00250458 6.27762e-05
20.091 -0.0024859 6.20756e-05
20.1669 -0.00246717 6.13772e-05
20.244 -0.00244837 6.06774e-05
20.3222 -0.00242951 5.99793e-05
20.4016 -0.00241055 5.92789e-05
20.4825 -0.0023915 5.85792e-05
20.5648 -0.00237234 5.78763e-05
20.6487 -0.00235304 5.7173e-05
20.7344 -0.00233358 5.6465e-05
20.8219 -0.00231394 5.57551e-05
20.9115 -0.00229409 5.50388e-05
21.0034 -0.002274 5.43186e-05
21.0979 -0.00225362 5.35892e-05
21.1952 -0.00223289 5.28529e-05
21.2959 -0.00221177 5.21039e-05
21.4004 -0.00219017 5.13439e-05
21.5093 -0.00216798 5.0565e-05
21.6237 -0.00214504 4.97662e-05
21.7448 -0.00212115 4.89358e-05
21.8747 -0.00209597 4.80678e-05
22.0165 -0.00206896 4.71395e-05
22.1768 -0.00203906 4.61222e-05
22.3723 -0.00200347 4.49164e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1Quantum/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.03125
#Lambda=0.125
#Beta=0.0625
#Nc=1
#QUANTUM=1

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=1024 aX=2 aP=0.5

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1Quantum/SigmaAOneLoop.txt <==
-22.3723 -1.00031 3.27788e-18
-22.1768 -1.00031 3.27788e-18
-22.0165 -1.00031 3.27788e-18
-21.8747 -1.00031 3.27788e-18
-21.7448 -1.00031 3.27788e-18
-21.6237 -1.00031 3.27788e-18
-21.5093 -1.00031 3.27788e-18
-21.4004 -1.00031 3.27788e-18
-21.2959 -1.00031 3.27788e-18
-21.1952 -1.00031 3.27788e-18
-21.0979 -1.00031 3.27788e-18
-21.0034 -1.00031 3.27788e-18
-20.9115 -1.00031 3.27788e-18
-20.8219 -1.00031 3.27788e-18
-20.7344 -1.00031 3.27788e-18
-20.6487 -1.00031 3.27788e-18
-20.5648 -1.00031 3.27788e-18
-20.4825 -1.00031 3.27788e-18
-20.4016 -1.00031 3.27788e-18
-20.3222 -1.00031 3.27788e-18
-20.244 -1.00031 3.27788e-18
-20.1669 -1.00031 3.27788e-18
-20.091 -1.00031 3.27788e-18
-20.0162 -1.00031 3.27788e-18
-19.9423 -1.00031 3.27788e-18
-19.8694 -1.00031 3.27788e-18
-19.7974 -1.00031 3.27788e-18
-19.7262 -1.00031 3.27788e-18
-19.6558 -1.00031 3.27788e-18
-19.5862 -1.00031 3.27788e-18
-19.5173 -1.00031 3.27788e-18
-19.4491 -1.00031 3.27788e-18
-19.3816 -1.00031 3.27788e-18
-19.3147 -1.00031 3.27788e-18
-19.2484 -1.00031 3.27788e-18
-19.1828 -1.00031 3.27788e-18
-19.1177 -1.00031 3.27788e-18
-19.0531 -1.00031 3.27788e-18
-18.9891 -1.00031 3.27788e-18
-18.9255 -1.00031 3.27788e-18
-18.8625 -1.00031 3.27788e-18
-18.8 -1.00031 3.27788e-18
-18.7379 -1.00031 3.27788e-18
-18.6762 -1.00031 3.27788e-18
-18.615 -1.00031 3.27788e-18
-18.5542 -1.00031 3.27788e-18
-18.4938 -1.00031 3.27788e-18
-18.4338 -1.00031 3.27788e-18
-18.3742 -1.00031 3.27788e-18
-18.3149 -1.00031 3.27788e-18
-18.256 -1.00031 3.27788e-18
-18.1975 -1.00031 3.27788e-18
-18.1393 -1.00031 3.27788e-18
-18.0815 -1.00031 3.27788e-18
-18.0239 -1.00031 3.27788e-18
-17.9667 -1.00031 3.27788e-18
-17.9098 -1.00031 3.27788e-18
-17.8532 -1.00031 3.27788e-18
-17.7969 -1.00031 3.27788e-18
-17.7408 -1.00031 3.27788e-18
-17.6851 -1.00031 3.27788e-18
-17.6296 -1.00031 3.27788e-18
-17.5744 -1.00031 3.27788e-18
-17.5195 -1.00031 3.27788e-18
-17.4648 -1.00031 3.27788e-18
-17.4104 -1.00031 3.27788e-18
-17.3562 -1.00031 3.27788e-18
-17.3022 -1.00031 3.27788e-18
-17.2485 -1.00031 3.27788e-18
-17.195 -1.00031 3.27788e-18
-17.1418 -1.00031 3.27788e-18
-17.0887 -1.00031 3.27788e-18
-17.0359 -1.00031 3.27788e-18
-16.9833 -1.00031 3.27788e-18
-16.9309 -1.00031 3.27788e-18
-16.8787 -1.00031 3.27788e-18
-16.8268 -1.00031 3.27788e-18
-16.775 -1.00031 3.27788e-18
-16.7234 -1.00031 3.27788e-18
-16.672 -1.00031 3.27788e-18
-16.6208 -1.00031 3.27788e-18
-16.5697 -1.00031 3.27788e-18
-16.5189 -1.00031 3.27788e-18
-16.4682 -1.00031 3.27788e-18
-16.4177 -1.00031 3.27788e-18
-16.3674 -1.00031 3.27788e-18
-16.3172 -1.00031 3.27788e-18
-16.2672 -1.00031 3.27788e-18
-16.2174 -1.00031 3.27788e-18
-16.1677 -1.00031 3.27788e-18
-16.1182 -1.00031 3.27788e-18
-16.0689 -1.00031 3.27788e-18
-16.0197 -1.00031 3.27788e-18
-15.9706 -1.00031 3.27788e-18
-15.9217 -1.00031 3.27788e-18
-15.873 -1.00031 3.27788e-18
-15.8243 -1.00031 3.27788e-18
-15.7759 -1.00031 3.27788e-18
-15.7276 -1.00031 3.27788e-18
-15.6794 -1.00031 3.27788e-18
-15.6313 -1.00031 3.27788e-18
-15.5834 -1.00031 3.27788e-18
-15.5356 -1.00031 3.27788e-18
-15.488 -1.00031 3.27788e-18
-15.4404 -1.00031 3.27788e-18
-15.393 -1.00031 3.27788e-18
-15.3458 -1.00031 3.27788e-18
-15.2986 -1.00031 3.27788e-18
-15.2516 -1.00031 3.27788e-18
-15.2047 -1.00031 3.27788e-18
-15.1579 -1.00031 3.27788e-18
-15.1112 -1.00031 3.27788e-18
-15.0647 -1.00031 3.27788e-18
-15.0182 -1.00031 3.27788e-18
-14.9719 -1.00031 3.27788e-18
-14.9257 -1.00031 3.27788e-18
-14.8796 -1.00031 3.27788e-18
-14.8336 -1.00031 3.27788e-18
-14.7877 -1.00031 3.27788e-18
-14.7419 -1.00031 3.27788e-18
-14.6962 -1.00031 3.27788e-18
-14.6506 -1.00031 3.27788e-18
-14.6052 -1.00031 3.27788e-18
-14.5598 -1.00031 3.27788e-18
-14.5145 -1.00031 3.27788e-18
-14.4693 -1.00031 3.27788e-18
-14.4243 -1.00031 3.27788e-18
-14.3793 -1.00031 3.27788e-18
-14.3344 -1.00031 3.27788e-18
-14.2896 -1.00031 3.27788e-18
-14.2449 -1.00031 3.27788e-18
-14.2003 -1.00031 3.27788e-18
-14.1558 -1.00031 3.27788e-18
-14.1113 -1.00031 3.27788e-18
-14.067 -1.00031 3.27788e-18
-14.0227 -1.00031 3.27788e-18
-13.9786 -1.00031 3.27788e-18
-13.9345 -1.00031 3.27788e-18
-13.8905 -1.00031 3.27788e-18
-13.8466 -1.00031 3.27788e-18
-13.8028 -1.00031 3.27788e-18
-13.759 -1.00031 3.27788e-18
-13.7153 -1.00031 3.27788e-18
-13.6718 -1.00031 3.27788e-18
-13.6283 -1.00031 3.27788e-18
-13.5848 -1.00031 3.27788e-18
-13.5415 -1.00031 3.27788e-18
-13.4982 -1.00031 3.27788e-18
-13.455 -1.00031 3.27788e-18
-13.4119 -1.00031 3.27788e-18
-13.3689 -1.00031 3.27788e-18
-13.3259 -1.00031 3.27788e-18
-13.283 -1.00031 3.27788e-18
-13.2402 -1.00031 3.27788e-18
-13.1974 -1.00031 3.27788e-18
-13.1547 -1.00031 3.27788e-18
-13.1121 -1.00031 3.27788e-18
-13.0696 -1.00031 3.27788e-18
-13.0271 -1.00031 3.27788e-18
-12.9847 -1.00031 3.27788e-18
-12.9424 -1.00031 3.27788e-18
-12.9001 -1.00031 3.27788e-18
-12.8579 -1.00031 3.27788e-18
-12.8158 -1.00031 3.27788e-18
-12.7737 -1.00031 3.27788e-18
-12.7317 -1.00031 3.27788e-18
-12.6898 -1.00031 3.27788e-18
-12.6479 -1.00031 3.27788e-18
-12.6061 -1.00031 3.27788e-18
-12.5643 -1.00031 3.27788e-18
-12.5226 -1.00031 3.27788e-18
-12.481 -1.00031 3.27788e-18
-12.4394 -1.00031 3.27788e-18
-12.3979 -1.00031 3.27788e-18
-12.3565 -1.00031 3.27788e-18
-12.3151 -1.00031 3.27788e-18
-12.2738 -1.00031 3.27788e-18
-12.2325 -1.00031 3.27788e-18
-12.1913 -1.00031 3.27788e-18
-12.1501 -1.00031 3.27788e-18
-12.109 -1.00031 3.27788e-18
-12.068 -1.00031 3.27788e-18
-12.027 -1.00031 3.27788e-18
-11.986 -1.00031 3.27788e-18
-11.9452 -1.00031 3.27788e-18
-11.9043 -1.00031 3.27788e-18
-11.8636 -1.00031 3.27788e-18
-11.8228 -1.00031 3.27788e-18
-11.7822 -1.00031 3.27788e-18
-11.7415 -1.00031 3.27788e-18
-11.701 -1.00031 3.27788e-18
-11.6605 -1.00031 3.27788e-18
-11.62 -1.00031 3.27788e-18
-11.5796 -1.00031 3.27788e-18
-11.5392 -1.00031 3.27788e-18
-11.4989 -1.00031 3.27788e-18
-11.4587 -1.00031 3.27788e-18
-11.4184 -1.00031 3.27788e-18
-11.3783 -1.00031 3.27788e-18
-11.3381 -1.00031 3.27788e-18
-11.2981 -1.00031 3.27788e-18
-11.2581 -1.00031 3.27788e-18
-11.2181 -1.00031 3.27788e-18
-11.1781 -1.00031 3.27788e-18
-11.1383 -1.00031 3.27788e-18
-11.0984 -1.00031 3.27788e-18
-11.0586 -1.00031 3.27788e-18
-11.0189 -1.00031 3.27788e-18
-10.9792 -1.00031 3.27788e-18
-10.9395 -1.00031 3.27788e-18
-10.8999 -1.00031 3.27788e-18
-10.8603 -1.00031 3.27788e-18
-10.8208 -1.00031 3.27788e-18
-10.7813 -1.00031 3.27788e-18
-10.7418 -1.00031 3.27788e-18
-10.7024 -1.00031 3.27788e-18
-10.6631 -1.00031 3.27788e-18
-10.6238 -1.00031 3.27788e-18
-10.5845 -1.00031 3.27788e-18
-10.5452 -1.00031 3.27788e-18
-10.506 -1.00031 3.27788e-18
-10.4669 -1.00031 3.27788e-18
-10.4278 -1.00031 3.27788e-18
-10.3887 -1.00031 3.27788e-18
-10.3496 -1.00031 3.27788e-18
-10.3106 -1.00031 3.27788e-18
-10.2717 -1.00031 3.27788e-18
-10.2328 -1.00031 3.27788e-18
-10.1939 -1.00031 3.27788e-18
-10.155 -1.00031 3.27788e-18
-10.1162 -1.00031 3.27788e-18
-10.0774 -1.00031 3.27788e-18
-10.0387 -1.00031 3.27788e-18
-10 -1.00031 3.27788e-18
-9.96134 -1.00031 3.27788e-18
-9.92271 -1.00031 3.27788e-18
-9.88412 -1.00031 3.27788e-18
-9.84557 -1.00031 3.27788e-18
-9.80704 -1.00031 3.27788e-18
-9.76856 -1.00031 3.27788e-18
-9.73011 -1.00031 3.27788e-18
-9.69169 -1.00031 3.27788e-18
-9.65331 -1.00031 3.27788e-18
-9.61496 -1.00031 3.27788e-18
-9.57664 -1.00031 3.27788e-18
-9.53836 -1.00031 3.27788e-18
-9.50011 -1.00031 3.27788e-18
-9.46189 -1.00031 3.27788e-18
-9.42371 -1.00031 3.27788e-18
-9.38556 -1.00031 3.27788e-18
-9.34744 -1.00031 3.27788e-18
-9.30935 -1.00031 3.27788e-18
-9.2713 -1.00031 3.27788e-18
-9.23327 -1.00031 3.27788e-18
-9.19528 -1.00031 3.27788e-18
-9.15732 -1.00031 3.27788e-18
-9.11939 -1.00031 3.27788e-18
-9.08149 -1.00031 3.27788e-18
-9.04362 -1.00031 3.27788e-18
-9.00578 -1.00031 3.27788e-18
-8.96797 -1.00031 3.27788e-18
-8.93019 -1.00031 3.27788e-18
-8.89244 -1.00031 3.27788e-18
-8.85471 -1.00031 3.27788e-18
-8.81702 -1.00031 3.27788e-18
-8.77936 -1.00031 3.27788e-18
-8.74172 -1.00031 3.27788e-18
-8.70412 -1.00031 3.27788e-18
-8.66654 -1.00031 3.27788e-18
-8.62899 -1.00031 3.27788e-18
-8.59146 -1.00031 3.27788e-18
-8.55397 -1.00031 3.27788e-18
-8.5165 -1.00031 3.27788e-18
-8.47906 -1.00031 3.27788e-18
-8.44165 -1.00031 3.27788e-18
-8.40426 -1.00031 3.27788e-18
-8.3669 -1.00031 3.27788e-18
-8.32956 -1.00031 3.27788e-18
-8.29226 -1.00031 3.27788e-18
-8.25497 -1.00031 3.27788e-18
-8.21772 -1.00031 3.27788e-18
-8.18049 -1.00031 3.27788e-18
-8.14328 -1.00031 3.27788e-18
-8.1061 -1.00031 3.27788e-18
-8.06895 -1.00031 3.27788e-18
-8.03182 -1.00031 3.27788e-18
-7.99471 -1.00031 3.27788e-18
-7.95763 -1.00031 3.27788e-18
-7.92058 -1.00031 3.27788e-18
-7.88355 -1.00031 3.27788e-18
-7.84654 -1.00031 3.27788e-18
-7.80955 -1.00031 3.27788e-18
-7.77259 -1.00031 3.27788e-18
-7.73566 -1.00031 3.27788e-18
-7.69874 -1.00031 3.27788e-18
-7.66185 -1.00031 3.27788e-18
-7.62498 -1.00031 3.27788e-18
-7.58814 -1.00031 3.27788e-18
-7.55132 -1.00031 3.27788e-18
-7.51452 -1.00031 3.27788e-18
-7.47774 -1.00031 3.27788e-18
-7.44099 -1.00031 3.27788e-18
-7.40425 -1.00031 3.27788e-18
-7.36754 -1.00031 3.27788e-18
-7.33085 -1.00031 3.27788e-18
-7.29418 -1.00031 3.27788e-18
-7.25754 -1.00031 3.27788e-18
-7.22091 -1.00031 3.27788e-18
-7.18431 -1.00031 3.27788e-18
-7.14772 -1.00031 3.27788e-18
-7.11116 -1.00031 3.27788e-18
-7.07462 -1.00031 3.27788e-18
-7.0381 -1.00031 3.27788e-18
-7.00159 -1.00031 3.27788e-18
-6.96511 -1.00031 3.27788e-18
-6.92865 -1.00031 3.27788e-18
-6.89221 -1.00031 3.27788e-18
-6.85579 -1.00031 3.27788e-18
-6.81938 -1.00031 3.27788e-18
-6.783 -1.00031 3.27788e-18
-6.74664 -1.00031 3.27788e-18
-6.71029 -1.00031 3.27788e-18
-6.67397 -1.00031 3.27788e-18
-6.63766 -1.00031 3.27788e-18
-6.60137 -1.00031 3.27788e-18
-6.5651 -1.00031 3.27788e-18
-6.52885 -1.00031 3.27788e-18
-6.49262 -1.00031 3.27788e-18
-6.4564 -1.00031 3.27788e-18
-6.42021 -1.00031 3.27788e-18
-6.38403 -1.00031 3.27788e-18
-6.34786 -1.00031 3.27788e-18
-6.31172 -1.00031 3.27788e-18
-6.27559 -1.00031 3.27788e-18
-6.23949 -1.00031 3.27788e-18
-6.20339 -1.00031 3.27788e-18
-6.16732 -1.00031 3.27788e-18
-6.13126 -1.00031 3.27788e-18
-6.09522 -1.00031 3.27788e-18
-6.05919 -1.00031 3.27788e-18
-6.02319 -1.00031 3.27788e-18
-5.9872 -1.00031 3.27788e-18
-5.95122 -1.00031 3.27788e-18
-5.91526 -1.00031 3.27788e-18
-5.87932 -1.00031 3.27788e-18
-5.84339 -1.00031 3.27788e-18
-5.80748 -1.00031 3.27788e-18
-5.77158 -1.00031 3.27788e-18
-5.7357 -1.00031 3.27788e-18
-5.69984 -1.00031 3.27788e-18
-5.66399 -1.00031 3.27788e-18
-5.62815 -1.00031 3.27788e-18
-5.59233 -1.00031 3.27788e-18
-5.55653 -1.00031 3.27788e-18
-5.52074 -1.00031 3.27788e-18
-5.48497 -1.00031 3.27788e-18
-5.4492 -1.00031 3.27788e-18
-5.41346 -1.00031 3.27788e-18
-5.37773 -1.00031 3.27788e-18
-5.34201 -1.00031 3.27788e-18
-5.30631 -1.00031 3.27788e-18
-5.27062 -1.00031 3.27788e-18
-5.23494 -1.00031 3.27788e-18
-5.19928 -1.00031 3.27788e-18
-5.16363 -1.00031 3.27788e-18
-5.128 -1.00031 3.27788e-18
-5.09237 -1.00031 3.27788e-18
-5.05677 -1.00031 3.27788e-18
-5.02117 -1.00031 3.27788e-18
-4.98559 -1.00031 3.27788e-18
-4.95002 -1.00031 3.27788e-18
-4.91446 -1.00031 3.27788e-18
-4.87892 -1.00031 3.27788e-18
-4.84339 -1.00031 3.27788e-18
-4.80787 -1.00031 3.27788e-18
-4.77237 -1.00031 3.27788e-18
-4.73687 -1.00031 3.27788e-18
-4.70139 -1.00031 3.27788e-18
-4.66592 -1.00031 3.27788e-18
-4.63046 -1.00031 3.27788e-18
-4.59502 -1.00031 3.27788e-18
-4.55958 -1.00031 3.27788e-18
-4.52416 -1.00031 3.27788e-18
-4.48875 -1.00031 3.27788e-18
-4.45335 -1.00031 3.27788e-18
-4.41797 -1.00031 3.27788e-18
-4.38259 -1.00031 3.27788e-18
-4.34722 -1.00031 3.27788e-18
-4.31187 -1.00031 3.27788e-18
-4.27653 -1.00031 3.27788e-18
-4.24119 -1.00031 3.27788e-18
-4.20587 -1.00031 3.27788e-18
-4.17056 -1.00031 3.27788e-18
-4.13526 -1.00031 3.27788e-18
-4.09997 -1.00031 3.27788e-18
-4.06469 -1.00031 3.27788e-18
-4.02942 -1.00031 3.27788e-18
-3.99416 -1.00031 3.27788e-18
-3.95891 -1.00031 3.27788e-18
-3.92367 -1.00031 3.27788e-18
-3.88844 -1.00031 3.27788e-18
-3.85322 -1.00031 3.27788e-18
-3.81801 -1.00031 3.27788e-18
-3.7828 -1.00031 3.27788e-18
-3.74761 -1.00031 3.27788e-18
-3.71243 -1.00031 3.27788e-18
-3.67726 -1.00031 3.27788e-18
-3.64209 -1.00031 3.27788e-18
-3.60694 -1.00031 3.27788e-18
-3.57179 -1.00031 3.27788e-18
-3.53665 -1.00031 3.27788e-18
-3.50152 -1.00031 3.27788e-18
-3.4664 -1.00031 3.27788e-18
-3.43129 -1.00031 3.27788e-18
-3.39619 -1.00031 3.27788e-18
-3.36109 -1.00031 3.27788e-18
-3.32601 -1.00031 3.27788e-18
-3.29093 -1.00031 3.27788e-18
-3.25586 -1.00031 3.27788e-18
-3.2208 -1.00031 3.27788e-18
-3.18574 -1.00031 3.27788e-18
-3.1507 -1.00031 3.27788e-18
-3.11566 -1.00031 3.27788e-18
-3.08063 -1.00031 3.27788e-18
-3.0456 -1.00031 3.27788e-18
-3.01059 -1.00031 3.27788e-18
-2.97558 -1.00031 3.27788e-18
-2.94058 -1.00031 3.27788e-18
-2.90558 -1.00031 3.27788e-18
-2.87059 -1.00031 3.27788e-18
-2.83561 -1.00031 3.27788e-18
-2.80064 -1.00031 3.27788e-18
-2.76567 -1.00031 3.27788e-18
-2.73071 -1.00031 3.27788e-18
-2.69576 -1.00031 3.27788e-18
-2.66081 -1.00031 3.27788e-18
-2.62587 -1.00031 3.27788e-18
-2.59094 -1.00031 3.27788e-18
-2.55601 -1.00031 3.27788e-18
-2.52109 -1.00031 3.27788e-18
-2.48617 -1.00031 3.27788e-18
-2.45126 -1.00031 3.27788e-18
-2.41636 -1.00031 3.27788e-18
-2.38146 -1.00031 3.27788e-18
-2.34657 -1.00031 3.27788e-18
-2.31168 -1.00031 3.27788e-18
-2.2768 -1.00031 3.27788e-18
-2.24192 -1.00031 3.27788e-18
-2.20705 -1.00031 3.27788e-18
-2.17219 -1.00031 3.27788e-18
-2.13733 -1.00031 3.27788e-18
-2.10247 -1.00031 3.27788e-18
-2.06762 -1.00031 3.27788e-18
-2.03278 -1.00031 3.27788e-18
-1.99794 -1.00031 3.27788e-18
-1.9631 -1.00031 3.27788e-18
-1.92827 -1.00031 3.27788e-18
-1.89345 -1.00031 3.27788e-18
-1.85862 -1.00031 3.27788e-18
-1.82381 -1.00031 3.27788e-18
-1.78899 -1.00031 3.27788e-18
-1.75419 -1.00031 3.27788e-18
-1.71938 -1.00031 3.27788e-18
-1.68458 -1.00031 3.27788e-18
-1.64979 -1.00031 3.27788e-18
-1.61499 -1.00031 3.27788e-18
-1.58021 -1.00031 3.27788e-18
-1.54542 -1.00031 3.27788e-18
-1.51064 -1.00031 3.27788e-18
-1.47586 -1.00031 3.27788e-18
-1.44109 -1.00031 3.27788e-18
-1.40632 -1.00031 3.27788e-18
-1.37155 -1.00031 3.27788e-18
-1.33679 -1.00031 3.27788e-18
-1.30203 -1.00031 3.27788e-18
-1.26727 -1.00031 3.27788e-18
-1.23251 -1.00031 3.27788e-18
-1.19776 -1.00031 3.27788e-18
-1.16301 -1.00031 3.27788e-18
-1.12827 -1.00031 3.27788e-18
-1.09352 -1.00031 3.27788e-18
-1.05878 -1.00031 3.27788e-18
-1.02405 -1.00031 3.27788e-18
-0.989309 -1.00031 3.27788e-18
-0.954576 -1.00031 3.27788e-18
-0.919844 -1.00031 3.27788e-18
-0.885115 -1.00031 3.27788e-18
-0.850388 -1.00031 3.27788e-18
-0.815663 -1.00031 3.27788e-18
-0.78094 -1.00031 3.27788e-18
-0.746219 -1.00031 3.27788e-18
-0.711499 -1.00031 3.27788e-18
-0.676781 -1.00031 3.27788e-18
-0.642065 -1.00031 3.27788e-18
-0.60735 -1.00031 3.27788e-18
-0.572637 -1.00031 3.27788e-18
-0.537925 -1.00031 3.27788e-18
-0.503214 -1.00031 3.27788e-18
-0.468504 -1.00031 3.27788e-18
-0.433796 -1.00031 3.27788e-18
-0.399089 -1.00031 3.27788e-18
-0.364382 -1.00031 3.27788e-18
-0.329676 -1.00031 3.27788e-18
-0.294972 -1.00031 3.27788e-18
-0.260267 -1.00031 3.27788e-18
-0.225564 -1.00031 3.27788e-18
-0.190861 -1.00031 3.27788e-18
-0.156158 -1.00031 3.27788e-18
-0.121456 -1.00031 3.27788e-18
-0.0867541 -1.00031 3.27788e-18
-0.0520524 -1.00031 3.27788e-18
-0.0173508 -1.00031 3.27788e-18
0.0173508 -1.00031 3.27788e-18
0.0520524 -1.00031 3.27788e-18
0.0867541 -1.00031 3.27788e-18
0.121456 -1.00031 3.27788e-18
0.156158 -1.00031 3.27788e-18
0.190861 -1.00031 3.27788e-18
0.225564 -1.00031 3.27788e-18
0.260267 -1.00031 3.27788e-18
0.294972 -1.00031 3.27788e-18
0.329676 -1.00031 3.27788e-18
0.364382 -1.00031 3.27788e-18
0.399089 -1.00031 3.27788e-18
0.433796 -1.00031 3.27788e-18
0.468504 -1.00031 3.27788e-18
0.503214 -1.00031 3.27788e-18
0.537925 -1.00031 3.27788e-18
0.572637 -1.00031 3.27788e-18
0.60735 -1.00031 3.27788e-18
0.642065 -1.00031 3.27788e-18
0.676781 -1.00031 3.27788e-18
0.711499 -1.00031 3.27788e-18
0.746219 -1.00031 3.27788e-18
0.78094 -1.00031 3.27788e-18
0.815663 -1.00031 3.27788e-18
0.850388 -1.00031 3.27788e-18
0.885115 -1.00031 3.27788e-18
0.919844 -1.00031 3.27788e-18
0.954576 -1.00031 3.27788e-18
0.989309 -1.00031 3.27788e-18
1.02405 -1.00031 3.27788e-18
1.05878 -1.00031 3.27788e-18
1.09352 -1.00031 3.27788e-18
1.12827 -1.00031 3.27788e-18
1.16301 -1.00031 3.27788e-18
1.19776 -1.00031 3.27788e-18
1.23251 -1.00031 3.27788e-18
1.26727 -1.00031 3.27788e-18
1.30203 -1.00031 3.27788e-18
1.33679 -1.00031 3.27788e-18
1.37155 -1.00031 3.27788e-18
1.40632 -1.00031 3.27788e-18
1.44109 -1.00031 3.27788e-18
1.47586 -1.00031 3.27788e-18
1.51064 -1.00031 3.27788e-18
1.54542 -1.00031 3.27788e-18
1.58021 -1.00031 3.27788e-18
1.61499 -1.00031 3.27788e-18
1.64979 -1.00031 3.27788e-18
1.68458 -1.00031 3.27788e-18
1.71938 -1.00031 3.27788e-18
1.75419 -1.00031 3.27788e-18
1.78899 -1.00031 3.27788e-18
1.82381 -1.00031 3.27788e-18
1.85862 -1.00031 3.27788e-18
1.89345 -1.00031 3.27788e-18
1.92827 -1.00031 3.27788e-18
1.9631 -1.00031 3.27788e-18
1.99794 -1.00031 3.27788e-18
2.03278 -1.00031 3.27788e-18
2.06762 -1.00031 3.27788e-18
2.10247 -1.00031 3.27788e-18
2.13733 -1.00031 3.27788e-18
2.17219 -1.00031 3.27788e-18
2.20705 -1.00031 3.27788e-18
2.24192 -1.00031 3.27788e-18
2.2768 -1.00031 3.27788e-18
2.31168 -1.00031 3.27788e-18
2.34657 -1.00031 3.27788e-18
2.38146 -1.00031 3.27788e-18
2.41636 -1.00031 3.27788e-18
2.45126 -1.00031 3.27788e-18
2.48617 -1.00031 3.27788e-18
2.52109 -1.00031 3.27788e-18
2.55601 -1.00031 3.27788e-18
2.59094 -1.00031 3.27788e-18
2.62587 -1.00031 3.27788e-18
2.66081 -1.00031 3.27788e-18
2.69576 -1.00031 3.27788e-18
2.73071 -1.00031 3.27788e-18
2.76567 -1.00031 3.27788e-18
2.80064 -1.00031 3.27788e-18
2.83561 -1.00031 3.27788e-18
2.87059 -1.00031 3.27788e-18
2.90558 -1.00031 3.27788e-18
2.94058 -1.00031 3.27788e-18
2.97558 -1.00031 3.27788e-18
3.01059 -1.00031 3.27788e-18
3.0456 -1.00031 3.27788e-18
3.08063 -1.00031 3.27788e-18
3.11566 -1.00031 3.27788e-18
3.1507 -1.00031 3.27788e-18
3.18574 -1.00031 3.27788e-18
3.2208 -1.00031 3.27788e-18
3.25586 -1.00031 3.27788e-18
3.29093 -1.00031 3.27788e-18
3.32601 -1.00031 3.27788e-18
3.36109 -1.00031 3.27788e-18
3.39619 -1.00031 3.27788e-18
3.43129 -1.00031 3.27788e-18
3.4664 -1.00031 3.27788e-18
3.50152 -1.00031 3.27788e-18
3.53665 -1.00031 3.27788e-18
3.57179 -1.00031 3.27788e-18
3.60694 -1.00031 3.27788e-18
3.64209 -1.00031 3.27788e-18
3.67726 -1.00031 3.27788e-18
3.71243 -1.00031 3.27788e-18
3.74761 -1.00031 3.27788e-18
3.7828 -1.00031 3.27788e-18
3.81801 -1.00031 3.27788e-18
3.85322 -1.00031 3.27788e-18
3.88844 -1.00031 3.27788e-18
3.92367 -1.00031 3.27788e-18
3.95891 -1.00031 3.27788e-18
3.99416 -1.00031 3.27788e-18
4.02942 -1.00031 3.27788e-18
4.06469 -1.00031 3.27788e-18
4.09997 -1.00031 3.27788e-18
4.13526 -1.00031 3.27788e-18
4.17056 -1.00031 3.27788e-18
4.20587 -1.00031 3.27788e-18
4.24119 -1.00031 3.27788e-18
4.27653 -1.00031 3.27788e-18
4.31187 -1.00031 3.27788e-18
4.34722 -1.00031 3.27788e-18
4.38259 -1.00031 3.27788e-18
4.41797 -1.00031 3.27788e-18
4.45335 -1.00031 3.27788e-18
4.48875 -1.00031 3.27788e-18
4.52416 -1.00031 3.27788e-18
4.55958 -1.00031 3.27788e-18
4.59502 -1.00031 3.27788e-18
4.63046 -1.00031 3.27788e-18
4.66592 -1.00031 3.27788e-18
4.70139 -1.00031 3.27788e-18
4.73687 -1.00031 3.27788e-18
4.77237 -1.00031 3.27788e-18
4.80787 -1.00031 3.27788e-18
4.84339 -1.00031 3.27788e-18
4.87892 -1.00031 3.27788e-18
4.91446 -1.00031 3.27788e-18
4.95002 -1.00031 3.27788e-18
4.98559 -1.00031 3.27788e-18
5.02117 -1.00031 3.27788e-18
5.05677 -1.00031 3.27788e-18
5.09237 -1.00031 3.27788e-18
5.128 -1.00031 3.27788e-18
5.16363 -1.00031 3.27788e-18
5.19928 -1.00031 3.27788e-18
5.23494 -1.00031 3.27788e-18
5.27062 -1.00031 3.27788e-18
5.30631 -1.00031 3.27788e-18
5.34201 -1.00031 3.27788e-18
5.37773 -1.00031 3.27788e-18
5.41346 -1.00031 3.27788e-18
5.4492 -1.00031 3.27788e-18
5.48497 -1.00031 3.27788e-18
5.52074 -1.00031 3.27788e-18
5.55653 -1.00031 3.27788e-18
5.59233 -1.00031 3.27788e-18
5.62815 -1.00031 3.27788e-18
5.66399 -1.00031 3.27788e-18
5.69984 -1.00031 3.27788e-18
5.7357 -1.00031 3.27788e-18
5.77158 -1.00031 3.27788e-18
5.80748 -1.00031 3.27788e-18
5.84339 -1.00031 3.27788e-18
5.87932 -1.00031 3.27788e-18
5.91526 -1.00031 3.27788e-18
5.95122 -1.00031 3.27788e-18
5.9872 -1.00031 3.27788e-18
6.02319 -1.00031 3.27788e-18
6.05919 -1.00031 3.27788e-18
6.09522 -1.00031 3.27788e-18
6.13126 -1.00031 3.27788e-18
6.16732 -1.00031 3.27788e-18
6.20339 -1.00031 3.27788e-18
6.23949 -1.00031 3.27788e-18
6.27559 -1.00031 3.27788e-18
6.31172 -1.00031 3.27788e-18
6.34786 -1.00031 3.27788e-18
6.38403 -1.00031 3.27788e-18
6.42021 -1.00031 3.27788e-18
6.4564 -1.00031 3.27788e-18
6.49262 -1.00031 3.27788e-18
6.52885 -1.00031 3.27788e-18
6.5651 -1.00031 3.27788e-18
6.60137 -1.00031 3.27788e-18
6.63766 -1.00031 3.27788e-18
6.67397 -1.00031 3.27788e-18
6.71029 -1.00031 3.27788e-18
6.74664 -1.00031 3.27788e-18
6.783 -1.00031 3.27788e-18
6.81938 -1.00031 3.27788e-18
6.85579 -1.00031 3.27788e-18
6.89221 -1.00031 3.27788e-18
6.92865 -1.00031 3.27788e-18
6.96511 -1.00031 3.27788e-18
7.00159 -1.00031 3.27788e-18
7.0381 -1.00031 3.27788e-18
7.07462 -1.00031 3.27788e-18
7.11116 -1.00031 3.27788e-18
7.14772 -1.00031 3.27788e-18
7.18431 -1.00031 3.27788e-18
7.22091 -1.00031 3.27788e-18
7.25754 -1.00031 3.27788e-18
7.29418 -1.00031 3.27788e-18
7.33085 -1.00031 3.27788e-18
7.36754 -1.00031 3.27788e-18
7.40425 -1.00031 3.27788e-18
7.44099 -1.00031 3.27788e-18
7.47774 -1.00031 3.27788e-18
7.51452 -1.00031 3.27788e-18
7.55132 -1.00031 3.27788e-18
7.58814 -1.00031 3.27788e-18
7.62498 -1.00031 3.27788e-18
7.66185 -1.00031 3.27788e-18
7.69874 -1.00031 3.27788e-18
7.73566 -1.00031 3.27788e-18
7.77259 -1.00031 3.27788e-18
7.80955 -1.00031 3.27788e-18
7.84654 -1.00031 3.27788e-18
7.88355 -1.00031 3.27788e-18
7.92058 -1.00031 3.27788e-18
7.95763 -1.00031 3.27788e-18
7.99471 -1.00031 3.27788e-18
8.03182 -1.00031 3.27788e-18
8.06895 -1.00031 3.27788e-18
8.1061 -1.00031 3.27788e-18
8.14328 -1.00031 3.27788e-18
8.18049 -1.00031 3.27788e-18
8.21772 -1.00031 3.27788e-18
8.25497 -1.00031 3.27788e-18
8.29226 -1.00031 3.27788e-18
8.32956 -1.00031 3.27788e-18
8.3669 -1.00031 3.27788e-18
8.40426 -1.00031 3.27788e-18
8.44165 -1.00031 3.27788e-18
8.47906 -1.00031 3.27788e-18
8.5165 -1.00031 3.27788e-18
8.55397 -1.00031 3.27788e-18
8.59146 -1.00031 3.27788e-18
8.62899 -1.00031 3.27788e-18
8.66654 -1.00031 3.27788e-18
8.70412 -1.00031 3.27788e-18
8.74172 -1.00031 3.27788e-18
8.77936 -1.00031 3.27788e-18
8.81702 -1.00031 3.27788e-18
8.85471 -1.00031 3.27788e-18
8.89244 -1.00031 3.27788e-18
8.93019 -1.00031 3.27788e-18
8.96797 -1.00031 3.27788e-18
9.00578 -1.00031 3.27788e-18
9.04362 -1.00031 3.27788e-18
9.08149 -1.00031 3.27788e-18
9.11939 -1.00031 3.27788e-18
9.15732 -1.00031 3.27788e-18
9.19528 -1.00031 3.27788e-18
9.23327 -1.00031 3.27788e-18
9.2713 -1.00031 3.27788e-18
9.30935 -1.00031 3.27788e-18
9.34744 -1.00031 3.27788e-18
9.38556 -1.00031 3.27788e-18
9.42371 -1.00031 3.27788e-18
9.46189 -1.00031 3.27788e-18
9.50011 -1.00031 3.27788e-18
9.53836 -1.00031 3.27788e-18
9.57664 -1.00031 3.27788e-18
9.61496 -1.00031 3.27788e-18
9.65331 -1.00031 3.27788e-18
9.69169 -1.00031 3.27788e-18
9.73011 -1.00031 3.27788e-18
9.76856 -1.00031 3.27788e-18
9.80704 -1.00031 3.27788e-18
9.84557 -1.00031 3.27788e-18
9.88412 -1.00031 3.27788e-18
9.92271 -1.00031 3.27788e-18
9.96134 -1.00031 3.27788e-18
10 -1.00031 3.27788e-18
10.0387 -1.00031 3.27788e-18
10.0774 -1.00031 3.27788e-18
10.1162 -1.00031 3.27788e-18
10.155 -1.00031 3.27788e-18
10.1939 -1.00031 3.27788e-18
10.2328 -1.00031 3.27788e-18
10.2717 -1.00031 3.27788e-18
10.3106 -1.00031 3.27788e-18
10.3496 -1.00031 3.27788e-18
10.3887 -1.00031 3.27788e-18
10.4278 -1.00031 3.27788e-18
10.4669 -1.00031 3.27788e-18
10.506 -1.00031 3.27788e-18
10.5452 -1.00031 3.27788e-18
10.5845 -1.00031 3.27788e-18
10.6238 -1.00031 3.27788e-18
10.6631 -1.00031 3.27788e-18
10.7024 -1.00031 3.27788e-18
10.7418 -1.00031 3.27788e-18
10.7813 -1.00031 3.27788e-18
10.8208 -1.00031 3.27788e-18
10.8603 -1.00031 3.27788e-18
10.8999 -1.00031 3.27788e-18
10.9395 -1.00031 3.27788e-18
10.9792 -1.00031 3.27788e-18
11.0189 -1.00031 3.27788e-18
11.0586 -1.00031 3.27788e-18
11.0984 -1.00031 3.27788e-18
11.1383 -1.00031 3.27788e-18
11.1781 -1.00031 3.27788e-18
11.2181 -1.00031 3.27788e-18
11.2581 -1.00031 3.27788e-18
11.2981 -1.00031 3.27788e-18
11.3381 -1.00031 3.27788e-18
11.3783 -1.00031 3.27788e-18
11.4184 -1.00031 3.27788e-18
11.4587 -1.00031 3.27788e-18
11.4989 -1.00031 3.27788e-18
11.5392 -1.00031 3.27788e-18
11.5796 -1.00031 3.27788e-18
11.62 -1.00031 3.27788e-18
11.6605 -1.00031 3.27788e-18
11.701 -1.00031 3.27788e-18
11.7415 -1.00031 3.27788e-18
11.7822 -1.00031 3.27788e-18
11.8228 -1.00031 3.27788e-18
11.8636 -1.00031 3.27788e-18
11.9043 -1.00031 3.27788e-18
11.9452 -1.00031 3.27788e-18
11.986 -1.00031 3.27788e-18
12.027 -1.00031 3.27788e-18
12.068 -1.00031 3.27788e-18
12.109 -1.00031 3.27788e-18
12.1501 -1.00031 3.27788e-18
12.1913 -1.00031 3.27788e-18
12.2325 -1.00031 3.27788e-18
12.2738 -1.00031 3.27788e-18
12.3151 -1.00031 3.27788e-18
12.3565 -1.00031 3.27788e-18
12.3979 -1.00031 3.27788e-18
12.4394 -1.00031 3.27788e-18
12.481 -1.00031 3.27788e-18
12.5226 -1.00031 3.27788e-18
12.5643 -1.00031 3.27788e-18
12.6061 -1.00031 3.27788e-18
12.6479 -1.00031 3.27788e-18
12.6898 -1.00031 3.27788e-18
12.7317 -1.00031 3.27788e-18
12.7737 -1.00031 3.27788e-18
12.8158 -1.00031 3.27788e-18
12.8579 -1.00031 3.27788e-18
12.9001 -1.00031 3.27788e-18
12.9424 -1.00031 3.27788e-18
12.9847 -1.00031 3.27788e-18
13.0271 -1.00031 3.27788e-18
13.0696 -1.00031 3.27788e-18
13.1121 -1.00031 3.27788e-18
13.1547 -1.00031 3.27788e-18
13.1974 -1.00031 3.27788e-18
13.2402 -1.00031 3.27788e-18
13.283 -1.00031 3.27788e-18
13.3259 -1.00031 3.27788e-18
13.3689 -1.00031 3.27788e-18
13.4119 -1.00031 3.27788e-18
13.455 -1.00031 3.27788e-18
13.4982 -1.00031 3.27788e-18
13.5415 -1.00031 3.27788e-18
13.5848 -1.00031 3.27788e-18
13.6283 -1.00031 3.27788e-18
13.6718 -1.00031 3.27788e-18
13.7153 -1.00031 3.27788e-18
13.759 -1.00031 3.27788e-18
13.8028 -1.00031 3.27788e-18
13.8466 -1.00031 3.27788e-18
13.8905 -1.00031 3.27788e-18
13.9345 -1.00031 3.27788e-18
13.9786 -1.00031 3.27788e-18
14.0227 -1.00031 3.27788e-18
14.067 -1.00031 3.27788e-18
14.1113 -1.00031 3.27788e-18
14.1558 -1.00031 3.27788e-18
14.2003 -1.00031 3.27788e-18
14.2449 -1.00031 3.27788e-18
14.2896 -1.00031 3.27788e-18
14.3344 -1.00031 3.27788e-18
14.3793 -1.00031 3.27788e-18
14.4243 -1.00031 3.27788e-18
14.4693 -1.00031 3.27788e-18
14.5145 -1.00031 3.27788e-18
14.5598 -1.00031 3.27788e-18
14.6052 -1.00031 3.27788e-18
14.6506 -1.00031 3.27788e-18
14.6962 -1.00031 3.27788e-18
14.7419 -1.00031 3.27788e-18
14.7877 -1.00031 3.27788e-18
14.8336 -1.00031 3.27788e-18
14.8796 -1.00031 3.27788e-18
14.9257 -1.00031 3.27788e-18
14.9719 -1.00031 3.27788e-18
15.0182 -1.00031 3.27788e-18
15.0647 -1.00031 3.27788e-18
15.1112 -1.00031 3.27788e-18
15.1579 -1.00031 3.27788e-18
15.2047 -1.00031 3.27788e-18
15.2516 -1.00031 3.27788e-18
15.2986 -1.00031 3.27788e-18
15.3458 -1.00031 3.27788e-18
15.393 -1.00031 3.27788e-18
15.4404 -1.00031 3.27788e-18
15.488 -1.00031 3.27788e-18
15.5356 -1.00031 3.27788e-18
15.5834 -1.00031 3.27788e-18
15.6313 -1.00031 3.27788e-18
15.6794 -1.00031 3.27788e-18
15.7276 -1.00031 3.27788e-18
15.7759 -1.00031 3.27788e-18
15.8243 -1.00031 3.27788e-18
15.873 -1.00031 3.27788e-18
15.9217 -1.00031 3.27788e-18
15.9706 -1.00031 3.27788e-18
16.0197 -1.00031 3.27788e-18
16.0689 -1.00031 3.27788e-18
16.1182 -1.00031 3.27788e-18
16.1677 -1.00031 3.27788e-18
16.2174 -1.00031 3.27788e-18
16.2672 -1.00031 3.27788e-18
16.3172 -1.00031 3.27788e-18
16.3674 -1.00031 3.27788e-18
16.4177 -1.00031 3.27788e-18
16.4682 -1.00031 3.27788e-18
16.5189 -1.00031 3.27788e-18
16.5697 -1.00031 3.27788e-18
16.6208 -1.00031 3.27788e-18
16.672 -1.00031 3.27788e-18
16.7234 -1.00031 3.27788e-18
16.775 -1.00031 3.27788e-18
16.8268 -1.00031 3.27788e-18
16.8787 -1.00031 3.27788e-18
16.9309 -1.00031 3.27788e-18
16.9833 -1.00031 3.27788e-18
17.0359 -1.00031 3.27788e-18
17.0887 -1.00031 3.27788e-18
17.1418 -1.00031 3.27788e-18
17.195 -1.00031 3.27788e-18
17.2485 -1.00031 3.27788e-18
17.3022 -1.00031 3.27788e-18
17.3562 -1.00031 3.27788e-18
17.4104 -1.00031 3.27788e-18
17.4648 -1.00031 3.27788e-18
17.5195 -1.00031 3.27788e-18
17.5744 -1.00031 3.27788e-18
17.6296 -1.00031 3.27788e-18
17.6851 -1.00031 3.27788e-18
17.7408 -1.00031 3.27788e-18
17.7969 -1.00031 3.27788e-18
17.8532 -1.00031 3.27788e-18
17.9098 -1.00031 3.27788e-18
17.9667 -1.00031 3.27788e-18
18.0239 -1.00031 3.27788e-18
18.0815 -1.00031 3.27788e-18
18.1393 -1.00031 3.27788e-18
18.1975 -1.00031 3.27788e-18
18.256 -1.00031 3.27788e-18
18.3149 -1.00031 3.27788e-18
18.3742 -1.00031 3.27788e-18
18.4338 -1.00031 3.27788e-18
18.4938 -1.00031 3.27788e-18
18.5542 -1.00031 3.27788e-18
18.615 -1.00031 3.27788e-18
18.6762 -1.00031 3.27788e-18
18.7379 -1.00031 3.27788e-18
18.8 -1.00031 3.27788e-18
18.8625 -1.00031 3.27788e-18
18.9255 -1.00031 3.27788e-18
18.9891 -1.00031 3.27788e-18
19.0531 -1.00031 3.27788e-18
19.1177 -1.00031 3.27788e-18
19.1828 -1.00031 3.27788e-18
19.2484 -1.00031 3.27788e-18
19.3147 -1.00031 3.27788e-18
19.3816 -1.00031 3.27788e-18
19.4491 -1.00031 3.27788e-18
19.5173 -1.00031 3.27788e-18
19.5862 -1.00031 3.27788e-18
19.6558 -1.00031 3.27788e-18
19.7262 -1.00031 3.27788e-18
19.7974 -1.00031 3.27788e-18
19.8694 -1.00031 3.27788e-18
19.9423 -1.00031 3.27788e-18
20.0162 -1.00031 3.27788e-18
20.091 -1.00031 3.27788e-18
20.1669 -1.00031 3.27788e-18
20.244 -1.00031 3.27788e-18
20.3222 -1.00031 3.27788e-18
20.4016 -1.00031 3.27788e-18
20.4825 -1.00031 3.27788e-18
20.5648 -1.00031 3.27788e-18
20.6487 -1.00031 3.27788e-18
20.7344 -1.00031 3.27788e-18
20.8219 -1.00031 3.27788e-18
20.9115 -1.00031 3.27788e-18
21.0034 -1.00031 3.27788e-18
21.0979 -1.00031 3.27788e-18
21.1952 -1.00031 3.27788e-18
21.2959 -1.00031 3.27788e-18
21.4004 -1.00031 3.27788e-18
21.5093 -1.00031 3.27788e-18
21.6237 -1.00031 3.27788e-18
21.7448 -1.00031 3.27788e-18
21.8747 -1.00031 3.27788e-18
22.0165 -1.00031 3.27788e-18
22.1768 -1.00031 3.27788e-18
22.3723 -1.00031 3.27788e-18


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1Quantum/SigmaATwoLoop.txt <==
-22.3723 -0.000813971 0.000134396
-22.1768 -0.00136817 8.69929e-05
-22.0165 -0.00170951 0.000124674
-21.8747 -0.00198651 9.52001e-05
-21.7448 -0.00221001 0.000122681
-21.6237 -0.00241382 9.94138e-05
-21.5093 -0.00259845 0.000122174
-21.4004 -0.00277785 0.000102341
-21.2959 -0.00295107 0.000122242
-21.1952 -0.00312541 0.000104673
-21.0979 -0.0032991 0.000122642
-21.0034 -0.00347539 0.000106778
-20.9115 -0.00365076 0.000123442
-20.8219 -0.00382474 0.00010906
-20.7344 -0.00399194 0.00012491
-20.6487 -0.00414998 0.00011189
-20.5648 -0.00429411 0.000127191
-20.4825 -0.00442356 0.000115286
-20.4016 -0.00453693 0.000130026
-20.3222 -0.00463642 0.000118899
-20.244 -0.00472318 0.000133014
-20.1669 -0.00480035 0.000122448
-20.091 -0.0048693 0.000135977
-20.0162 -0.00493247 0.000125888
-19.9423 -0.00499058 0.000138914
-19.8694 -0.00504529 0.000129255
-19.7974 -0.00509686 0.000141848
-19.7262 -0.00514641 0.000132582
-19.6558 -0.00519393 0.000144798
-19.5862 -0.00524023 0.000135891
-19.5173 -0.00528518 0.000147775
-19.4491 -0.0053294 0.000139197
-19.3816 -0.00537268 0.000150787
-19.3147 -0.00541553 0.000142512
-19.2484 -0.00545772 0.000153837
-19.1828 -0.00549967 0.000145843
-19.1177 -0.00554115 0.00015693
-19.0531 -0.00558251 0.000149196
-18.9891 -0.00562354 0.000160068
-18.9255 -0.00566454 0.000152577
-18.8625 -0.0057053 0.000163253
-18.8 -0.00574609 0.00015599
-18.7379 -0.00578672 0.000166487
-18.6762 -0.00582743 0.000159439
-18.615 -0.00586803 0.000169771
-18.5542 -0.00590874 0.000162926
-18.4938 -0.0059494 0.000173108
-18.4338 -0.00599019 0.000166455
-18.3742 -0.00603096 0.0001765
-18.3149 -0.00607188 0.00017003
-18.256 -0.00611282 0.000179948
-18.1975 -0.00615393 0.000173652
-18.1393 -0.00619508 0.000183453
-18.0815 -0.00623642 0.000177325
-18.0239 -0.00627781 0.000187019
-17.9667 -0.00631941 0.00018105
-17.9098 -0.00636109 0.000190646
-17.8532 -0.00640299 0.000184831
-17.7969 -0.00644498 0.000194336
-17.7408 -0.00648719 0.000188671
-17.6851 -0.00652952 0.000198091
-17.6296 -0.00657208 0.00019257
-17.5744 -0.00661477 0.000201914
-17.5195 -0.0066577 0.000196532
-17.4648 -0.00670077 0.000205806
-17.4104 -0.00674409 0.00020056
-17.3562 -0.00678757 0.000209769
-17.3022 -0.00683131 0.000204655
-17.2485 -0.00687521 0.000213805
-17.195 -0.00691938 0.00020882
-17.1418 -0.00696372 0.000217917
-17.0887 -0.00700834 0.000213057
-17.0359 -0.00705315 0.000222106
-16.9833 -0.00709824 0.000217369
-16.9309 -0.00714353 0.000226374
-16.8787 -0.0071891 0.000221759
-16.8268 -0.00723489 0.000230725
-16.775 -0.00728096 0.000226228
-16.7234 -0.00732727 0.000235159
-16.672 -0.00737387 0.00023078
-16.6208 -0.0074207 0.000239681
-16.5697 -0.00746784 0.000235417
-16.5189 -0.00751522 0.000244291
-16.4682 -0.00756291 0.000240141
-16.4177 -0.00761086 0.000248993
-16.3674 -0.00765912 0.000244955
-16.3172 -0.00770765 0.000253789
-16.2672 -0.00775651 0.000249863
-16.2174 -0.00780563 0.000258681
-16.1677 -0.00785509 0.000254867
-16.1182 -0.00790483 0.000263673
-16.0689 -0.00795492 0.000259969
-16.0197 -0.00800529 0.000268768
-15.9706 -0.00805601 0.000265173
-15.9217 -0.00810704 0.000273968
-15.873 -0.00815841 0.000270482
-15.8243 -0.0082101 0.000279276
-15.7759 -0.00826216 0.000275899
-15.7276 -0.00831453 0.000284695
-15.6794 -0.00836727 0.000281427
-15.6313 -0.00842035 0.000290229
-15.5834 -0.0084738 0.00028707
-15.5356 -0.0085276 0.000295881
-15.488 -0.00858178 0.00029283
-15.4404 -0.00863631 0.000301654
-15.393 -0.00869124 0.000298712
-15.3458 -0.00874652 0.000307551
-15.2986 -0.00880222 0.00030472
-15.2516 -0.00885828 0.000313577
-15.2047 -0.00891475 0.000310855
-15.1579 -0.00897161 0.000319734
-15.1112 -0.00902889 0.000317124
-15.0647 -0.00908656 0.000326028
-15.0182 -0.00914466 0.000323529
-14.9719 -0.00920316 0.000332461
-14.9257 -0.00926211 0.000330075
-14.8796 -0.00932146 0.000339039
-14.8336 -0.00938127 0.000336766
-14.7877 -0.0094415 0.000345764
-14.7419 -0.00950219 0.000343606
-14.6962 -0.00956332 0.000352643
-14.6506 -0.00962492 0.0003506
-14.6052 -0.00968696 0.000359678
-14.5598 -0.00974949 0.000357752
-14.5145 -0.00981247 0.000366875
-14.4693 -0.00987595 0.000365068
-14.4243 -0.0099399 0.000374239
-14.3793 -0.0100043 0.000372552
-14.3344 -0.0100693 0.000381775
-14.2896 -0.0101347 0.00038021
-14.2449 -0.0102007 0.000389488
-14.2003 -0.0102671 0.000388046
-14.1558 -0.0103341 0.000397383
-14.1113 -0.0104016 0.000396067
-14.067 -0.0104697 0.000405466
-14.0227 -0.0105383 0.000404278
-13.9786 -0.0106074 0.000413743
-13.9345 -0.0106771 0.000412685
-13.8905 -0.0107473 0.00042222
-13.8466 -0.0108181 0.000421295
-13.8028 -0.0108895 0.000430904
-13.759 -0.0109615 0.000430113
-13.7153 -0.011034 0.0004398
-13.6718 -0.0111072 0.000439147
-13.6283 -0.0111809 0.000448915
-13.5848 -0.0112553 0.000448403
-13.5415 -0.0113302 0.000458257
-13.4982 -0.0114058 0.000457888
-13.455 -0.011482 0.000467832
-13.4119 -0.0115589 0.00046761
-13.3689 -0.0116364 0.000477649
-13.3259 -0.0117146 0.000477576
-13.283 -0.0117934 0.000487715
-13.2402 -0.0118729 0.000487795
-13.1974 -0.0119531 0.000498037
-13.1547 -0.012034 0.000498275
-13.1121 -0.0121156 0.000508626
-13.0696 -0.0121979 0.000509024
-13.0271 -0.0122809 0.000519489
-12.9847 -0.0123646 0.000520052
-12.9424 -0.012449 0.000530636
-12.9001 -0.0125342 0.000531368
-12.8579 -0.0126202 0.000542075
-12.8158 -0.0127069 0.000542981
-12.7737 -0.0127944 0.000553818
-12.7317 -0.0128826 0.000554902
-12.6898 -0.0129717 0.000565874
-12.6479 -0.0130616 0.000567141
-12.6061 -0.0131522 0.000578254
-12.5643 -0.0132437 0.000579709
-12.5226 -0.0133361 0.00059097
-12.481 -0.0134292 0.000592618
-12.4394 -0.0135233 0.000604032
-12.3979 -0.0136182 0.000605879
-12.3565 -0.0137139 0.000617454
-12.3151 -0.0138106 0.000619505
-12.2738 -0.0139082 0.000631247
-12.2325 -0.0140067 0.000633509
-12.1913 -0.0141061 0.000645425
-12.1501 -0.0142064 0.000647905
-12.109 -0.0143077 0.000660002
-12.068 -0.01441 0.000662706
-12.027 -0.0145132 0.000674992
-11.986 -0.0146174 0.000677927
-11.9452 -0.0147227 0.00069041
-11.9043 -0.0148289 0.000693583
-11.8636 -0.0149362 0.000706272
-11.8228 -0.0150445 0.000709692
-11.7822 -0.0151539 0.000722594
-11.7415 -0.0152644 0.000726268
-11.701 -0.0153759 0.000739393
-11.6605 -0.0154885 0.00074333
-11.62 -0.0156023 0.000756688
-11.5796 -0.0157172 0.000760897
-11.5392 -0.0158333 0.000774496
-11.4989 -0.0159505 0.000778986
-11.4587 -0.0160689 0.000792838
-11.4184 -0.0161885 0.000797619
-11.3783 -0.0163093 0.000811734
-11.3381 -0.0164314 0.000816817
-11.2981 -0.0165547 0.000831205
-11.2581 -0.0166792 0.0008366
-11.2181 -0.0168051 0.000851274
-11.1781 -0.0169323 0.000856993
-11.1383 -0.0170608 0.000871965
-11.0984 -0.0171906 0.000878019
-11.0586 -0.0173218 0.000893302
-11.0189 -0.0174544 0.000899704
-10.9792 -0.0175884 0.000915311
-10.9395 -0.0177238 0.000922074
-10.8999 -0.0178607 0.000938019
-10.8603 -0.017999 0.000945157
-10.8208 -0.0181389 0.000961455
-10.7813 -0.0182802 0.000968983
-10.7418 -0.0184231 0.000985648
-10.7024 -0.0185675 0.000993581
-10.6631 -0.0187135 0.00101063
-10.6238 -0.0188612 0.00101898
-10.5845 -0.0190104 0.00103644
-10.5452 -0.0191613 0.00104523
-10.506 -0.0193139 0.0010631
-10.4669 -0.0194683 0.00107234
-10.4278 -0.0196243 0.00109065
-10.3887 -0.0197821 0.00110037
-10.3496 -0.0199417 0.00111914
-10.3106 -0.0201031 0.00112936
-10.2717 -0.0202663 0.0011486
-10.2328 -0.0204315 0.00115933
-10.1939 -0.0205985 0.00117907
-10.155 -0.0207675 0.00119034
-10.1162 -0.0209384 0.00121061
-10.0774 -0.0211113 0.00122244
-10.0387 -0.0212863 0.00124325
-10 -0.0214633 0.00125566
-9.96134 -0.0216425 0.00127705
-9.92271 -0.0218237 0.00129007
-9.88412 -0.0220072 0.00131206
-9.84557 -0.0221928 0.00132572
-9.80704 -0.0223807 0.00134834
-9.76856 -0.0225708 0.00136266
-9.73011 -0.0227633 0.00138594
-9.69169 -0.0229581 0.00140096
-9.65331 -0.0231553 0.00142493
-9.61496 -0.0233549 0.00144068
-9.57664 -0.0235571 0.00146537
-9.53836 -0.0237617 0.00148189
-9.50011 -0.0239689 0.00150734
-9.46189 -0.0241787 0.00152465
-9.42371 -0.0243912 0.0015509
-9.38556 -0.0246064 0.00156906
-9.34744 -0.0248243 0.00159614
-9.30935 -0.025045 0.00161517
-9.2713 -0.0252685 0.00164313
-9.23327 -0.025495 0.00166309
-9.19528 -0.0257243 0.00169198
-9.15732 -0.0259567 0.00171291
-9.11939 -0.0261922 0.00174276
-9.08149 -0.0264307 0.00176471
-9.04362 -0.0266724 0.00179559
-9.00578 -0.0269174 0.00181861
-8.96797 -0.0271656 0.00185056
-8.93019 -0.0274172 0.0018747
-8.89244 -0.0276722 0.00190779
-8.85471 -0.0279306 0.00193312
-8.81702 -0.0281926 0.0019674
-8.77936 -0.0284582 0.00199397
-8.74172 -0.0287275 0.00202952
-8.70412 -0.0290005 0.0020574
-8.66654 -0.0292773 0.00209428
-8.62899 -0.029558 0.00212355
-8.59146 -0.0298426 0.00216183
-8.55397 -0.0301313 0.00219255
-8.5165 -0.0304242 0.00223232
-8.47906 -0.0307212 0.00226459
-8.44165 -0.0310225 0.00230592
-8.40426 -0.0313282 0.00233982
-8.3669 -0.0316383 0.00238281
-8.32956 -0.031953 0.00241843
-8.29226 -0.0322723 0.00246318
-8.25497 -0.0325964 0.00250062
-8.21772 -0.0329252 0.00254722
-8.18049 -0.033259 0.0025866
-8.14328 -0.0335979 0.00263517
-8.1061 -0.0339419 0.0026766
-8.06895 -0.0342911 0.00272726
-8.03182 -0.0346457 0.00277085
-7.99471 -0.0350057 0.00282373
-7.95763 -0.0353714 0.00286962
-7.92058 -0.0357427 0.00292486
-7.88355 -0.0361199 0.0029732
-7.84654 -0.036503 0.00303094
-7.80955 -0.0368922 0.00308188
-7.77259 -0.0372876 0.00314228
-7.73566 -0.0376894 0.00319599
-7.69874 -0.0380977 0.00325923
-7.66185 -0.0385126 0.00331588
-7.62498 -0.0389343 0.00338215
-7.58814 -0.039363 0.00344194
-7.55132 -0.0397988 0.00351144
-7.51452 -0.0402418 0.00357458
-7.47774 -0.0406923 0.00364752
-7.44099 -0.0411504 0.00371424
-7.40425 -0.0416162 0.00379086
-7.36754 -0.04209 0.0038614
-7.33085 -0.042572 0.00394196
-7.29418 -0.0430624 0.00401659
-7.25754 -0.0435613 0.00410138
-7.22091 -0.0440689 0.00418039
-7.18431 -0.0445855 0.00426969
-7.14772 -0.0451114 0.0043534
-7.11116 -0.0456466 0.00444756
-7.07462 -0.0461915 0.00453631
-7.0381 -0.0467462 0.00463568
-7.00159 -0.0473112 0.00472985
-6.96511 -0.0478865 0.00483483
-6.92865 -0.0484724 0.00493482
-6.89221 -0.0490693 0.00504584
-6.85579 -0.0496774 0.00515212
-6.81938 -0.0502971 0.00526964
-6.783 -0.0509285 0.00538269
-6.74664 -0.051572 0.00550723
-6.71029 -0.052228 0.00562759
-6.67397 -0.0528968 0.00575973
-6.63766 -0.0535787 0.00588799
-6.60137 -0.054274 0.00602834
-6.5651 -0.0549832 0.00616516
-6.52885 -0.0557066 0.00631441
-6.49262 -0.0564446 0.00646051
-6.4564 -0.0571977 0.00661941
-6.42021 -0.0579661 0.00677559
-6.38403 -0.0587505 0.00694498
-6.34786 -0.0595512 0.00711211
-6.31172 -0.0603687 0.00729292
-6.27559 -0.0612035 0.00747198
-6.23949 -0.062056 0.00766522
-6.20339 -0.0629269 0.00785729
-6.16732 -0.0638166 0.00806412
-6.13126 -0.0647257 0.0082704
-6.09522 -0.0656548 0.00849208
-6.05919 -0.0666046 0.0087139
-6.02319 -0.0675755 0.00895185
-5.9872 -0.0685683 0.00919071
-5.95122 -0.0695836 0.0094465
-5.91526 -0.0706222 0.00970408
-5.87932 -0.0716848 0.00997948
-5.84339 -0.0727721 0.0102576
-5.80748 -0.0738849 0.0105546
-5.77158 -0.075024 0.0108555
-5.7357 -0.0761903 0.0111763
-5.69984 -0.0773847 0.0115022
-5.66399 -0.078608 0.0118494
-5.62815 -0.0798613 0.012203
-5.59233 -0.0811454 0.0125793
-5.55653 -0.0824615 0.0129637
-5.52074 -0.0838106 0.0133724
-5.48497 -0.0851938 0.0137909
-5.4492 -0.0866123 0.0142357
-5.41346 -0.0880672 0.0146922
-5.37773 -0.0895599 0.0151771
-5.34201 -0.0910915 0.0156761
-5.30631 -0.0926636 0.0162059
-5.27062 -0.0942774 0.0167524
-5.23494 -0.0959344 0.0173325
-5.19928 -0.0976362 0.0179323
-5.16363 -0.0993842 0.0185689
-5.128 -0.10118 0.0192286
-5.09237 -0.103026 0.0199287
-5.05677 -0.104923 0.0206559
-5.02117 -0.106873 0.0214278
-4.98559 -0.108879 0.0222313
-4.95002 -0.110941 0.0230844
-4.91446 -0.113062 0.0239744
-4.87892 -0.115245 0.0249196
-4.84339 -0.117491 0.0259079
-4.80787 -0.119802 0.0269579
-4.77237 -0.122181 0.0280581
-4.73687 -0.12463 0.0292278
-4.70139 -0.127152 0.0304559
-4.66592 -0.129748 0.0317624
-4.63046 -0.132422 0.0331371
-4.59502 -0.135175 0.0346007
-4.55958 -0.138011 0.0361437
-4.52416 -0.140931 0.0377879
-4.48875 -0.143939 0.0395248
-4.45335 -0.147035 0.0413773
-4.41797 -0.150224 0.0433382
-4.38259 -0.153506 0.0454316
-4.34722 -0.156884 0.0476517
-4.31187 -0.16036 0.0500242
-4.27653 -0.163935 0.0525451
-4.24119 -0.167609 0.0552417
-4.20587 -0.171385 0.058112
-4.17056 -0.175261 0.0611855
-4.13526 -0.179238 0.0644624
-4.09997 -0.183313 0.0679745
-4.06469 -0.187484 0.0717246
-4.02942 -0.191748 0.0757473
-3.99416 -0.196099 0.0800482
-3.95891 -0.20053 0.0846646
-3.92367 -0.205032 0.0896051
-3.88844 -0.209595 0.0949101
-3.85322 -0.214203 0.100591
-3.81801 -0.21884 0.106691
-3.7828 -0.223484 0.113224
-3.74761 -0.22811 0.120236
-3.71243 -0.232687 0.127741
-3.67726 -0.23718 0.135786
-3.64209 -0.241547 0.144385
-3.60694 -0.245739 0.153582
-3.57179 -0.249699 0.163388
-3.53665 -0.253364 0.173841
-3.50152 -0.256662 0.184942
-3.4664 -0.259511 0.196716
-3.43129 -0.261824 0.209148
-3.39619 -0.263503 0.222243
-3.36109 -0.264448 0.235959
-3.32601 -0.26455 0.250271
-3.29093 -0.263703 0.265102
-3.25586 -0.2618 0.280386
-3.2208 -0.258741 0.296004
-3.18574 -0.254436 0.311845
-3.1507 -0.248815 0.327745
-3.11566 -0.241827 0.343551
-3.08063 -0.233452 0.359066
-3.0456 -0.223701 0.37411
-3.01059 -0.212622 0.388474
-2.97558 -0.2003 0.401983
-2.94058 -0.186856 0.414447
-2.90558 -0.172446 0.425729
-2.87059 -0.157251 0.435692
-2.83561 -0.141474 0.444267
-2.80064 -0.125328 0.451394
-2.76567 -0.109027 0.457084
-2.73071 -0.0927773 0.461356
-2.69576 -0.07677 0.464296
-2.66081 -0.0611741 0.465987
-2.62587 -0.0461324 0.466566
-2.59094 -0.0317591 0.466157
-2.55601 -0.0181391 0.46492
-2.52109 -0.00532946 0.462992
-2.48617 0.00663878 0.460534
-2.45126 0.0177574 0.457673
-2.41636 0.0280378 0.454555
-2.38146 0.0375073 0.451288
-2.34657 0.0462063 0.447995
-2.31168 0.0541846 0.444758
-2.2768 0.0614996 0.441677
-2.24192 0.0682134 0.438809
-2.20705 0.0743917 0.436233
-2.17219 0.0801018 0.433986
-2.13733 0.0854125 0.432126
-2.10247 0.0903924 0.430676
-2.06762 0.0951107 0.429681
-2.03278 0.0996361 0.429147
-1.99794 0.104037 0.429109
-1.9631 0.108383 0.429565
-1.92827 0.112742 0.430538
-1.89345 0.117184 0.432018
-1.85862 0.121779 0.434017
-1.82381 0.1266 0.436517
-1.78899 0.131719 0.439522
-1.75419 0.137211 0.443
-1.71938 0.143154 0.446944
-1.68458 0.149625 0.451308
-1.64979 0.156705 0.456068
-1.61499 0.164475 0.461162
-1.58021 0.173015 0.466544
-1.54542 0.182406 0.472127
-1.51064 0.192724 0.47784
-1.47586 0.20404 0.483569
-1.44109 0.216417 0.48921
-1.40632 0.229908 0.494618
-1.37155 0.244548 0.499658
-1.33679 0.260356 0.504154
-1.30203 0.277324 0.507946
-1.26727 0.295417 0.510836
-1.23251 0.314569 0.512654
-1.19776 0.334679 0.513202
-1.16301 0.355611 0.512322
-1.12827 0.377194 0.509847
-1.09352 0.399225 0.505665
-1.05878 0.421474 0.499672
-1.02405 0.443693 0.491834
-0.989309 0.465627 0.482133
-0.954576 0.487018 0.470632
-0.919844 0.507625 0.457407
-0.885115 0.527229 0.442611
-0.850388 0.545642 0.426399
-0.815663 0.562718 0.408987
-0.78094 0.57835 0.390575
-0.746219 0.592476 0.371402
-0.711499 0.605077 0.351672
-0.676781 0.616172 0.33161
-0.642065 0.625811 0.311393
-0.60735 0.634072 0.291203
-0.572637 0.641053 0.271171
-0.537925 0.646866 0.251429
-0.503214 0.65163 0.232054
-0.468504 0.655468 0.213127
-0.433796 0.658501 0.194678
-0.399089 0.660846 0.176745
-0.364382 0.662613 0.159321
-0.329676 0.663904 0.142411
-0.294972 0.664811 0.125981
-0.260267 0.665417 0.110013
-0.225564 0.665795 0.0944552
-0.190861 0.666006 0.0792758
-0.156158 0.666104 0.06441
-0.121456 0.666132 0.0498186
-0.0867541 0.666123 0.0354299
-0.0520524 0.666104 0.0212
-0.0173508 0.66609 0.00705404
0.0173508 0.66609 -0.00705404
0.0520524 0.666104 -0.0212
0.0867541 0.666123 -0.0354299
0.121456 0.666132 -0.0498186
0.156158 0.666104 -0.06441
0.190861 0.666006 -0.0792758
0.225564 0.665795 -0.0944552
0.260267 0.665417 -0.110013
0.294972 0.664811 -0.125981
0.329676 0.663904 -0.142411
0.364382 0.662613 -0.159321
0.399089 0.660846 -0.176745
0.433796 0.658501 -0.194678
0.468504 0.655468 -0.213127
0.503214 0.65163 -0.232054
0.537925 0.646866 -0.251429
0.572637 0.641053 -0.271171
0.60735 0.634072 -0.291203
0.642065 0.625811 -0.311393
0.676781 0.616172 -0.33161
0.711499 0.605077 -0.351672
0.746219 0.592476 -0.371402
0.78094 0.57835 -0.390575
0.815663 0.562718 -0.408987
0.850388 0.545642 -0.426399
0.885115 0.527229 -0.442611
0.919844 0.507625 -0.457407
0.954576 0.487018 -0.470632
0.989309 0.465627 -0.482133
1.02405 0.443693 -0.491834
1.05878 0.421474 -0.499672
1.09352 0.399225 -0.505665
1.12827 0.377194 -0.509847
1.16301 0.355611 -0.512322
1.19776 0.334679 -0.513202
1.23251 0.314569 -0.512654
1.26727 0.295417 -0.510836
1.30203 0.277324 -0.507946
1.33679 0.260356 -0.504154
1.37155 0.244548 -0.499658
1.40632 0.229908 -0.494618
1.44109 0.216417 -0.48921
1.47586 0.20404 -0.483569
1.51064 0.192724 -0.47784
1.54542 0.182406 -0.472127
1.58021 0.173015 -0.466544
1.61499 0.164475 -0.461162
1.64979 0.156705 -0.456068
1.68458 0.149625 -0.451308
1.71938 0.143154 -0.446944
1.75419 0.137211 -0.443
1.78899 0.131719 -0.439522
1.82381 0.1266 -0.436517
1.85862 0.121779 -0.434017
1.89345 0.117184 -0.432018
1.92827 0.112742 -0.430538
1.9631 0.108383 -0.429565
1.99794 0.104037 -0.429109
2.03278 0.0996361 -0.429147
2.06762 0.0951107 -0.429681
2.10247 0.0903924 -0.430676
2.13733 0.0854125 -0.432126
2.17219 0.0801018 -0.433986
2.20705 0.0743917 -0.436233
2.24192 0.0682134 -0.438809
2.2768 0.0614996 -0.441677
2.31168 0.0541846 -0.444758
2.34657 0.0462063 -0.447995
2.38146 0.0375073 -0.451288
2.41636 0.0280378 -0.454555
2.45126 0.0177574 -0.457673
2.48617 0.00663878 -0.460534
2.52109 -0.00532946 -0.462992
2.55601 -0.0181391 -0.46492
2.59094 -0.0317591 -0.466157
2.62587 -0.0461324 -0.466566
2.66081 -0.0611741 -0.465987
2.69576 -0.07677 -0.464296
2.73071 -0.0927773 -0.461356
2.76567 -0.109027 -0.457084
2.80064 -0.125328 -0.451394
2.83561 -0.141474 -0.444267
2.87059 -0.157251 -0.435692
2.90558 -0.172446 -0.425729
2.94058 -0.186856 -0.414447
2.97558 -0.2003 -0.401983
3.01059 -0.212622 -0.388474
3.0456 -0.223701 -0.37411
3.08063 -0.233452 -0.359066
3.11566 -0.241827 -0.343551
3.1507 -0.248815 -0.327745
3.18574 -0.254436 -0.311845
3.2208 -0.258741 -0.296004
3.25586 -0.2618 -0.280386
3.29093 -0.263703 -0.265102
3.32601 -0.26455 -0.250271
3.36109 -0.264448 -0.235959
3.39619 -0.263503 -0.222243
3.43129 -0.261824 -0.209148
3.4664 -0.259511 -0.196716
3.50152 -0.256662 -0.184942
3.53665 -0.253364 -0.173841
3.57179 -0.249699 -0.163388
3.60694 -0.245739 -0.153582
3.64209 -0.241547 -0.144385
3.67726 -0.23718 -0.135786
3.71243 -0.232687 -0.127741
3.74761 -0.22811 -0.120236
3.7828 -0.223484 -0.113224
3.81801 -0.21884 -0.106691
3.85322 -0.214203 -0.100591
3.88844 -0.209595 -0.0949101
3.92367 -0.205032 -0.0896051
3.95891 -0.20053 -0.0846646
3.99416 -0.196099 -0.0800482
4.02942 -0.191748 -0.0757473
4.06469 -0.187484 -0.0717246
4.09997 -0.183313 -0.0679745
4.13526 -0.179238 -0.0644624
4.17056 -0.175261 -0.0611855
4.20587 -0.171385 -0.058112
4.24119 -0.167609 -0.0552417
4.27653 -0.163935 -0.0525451
4.31187 -0.16036 -0.0500242
4.34722 -0.156884 -0.0476517
4.38259 -0.153506 -0.0454316
4.41797 -0.150224 -0.0433382
4.45335 -0.147035 -0.0413773
4.48875 -0.143939 -0.0395248
4.52416 -0.140931 -0.0377879
4.55958 -0.138011 -0.0361437
4.59502 -0.135175 -0.0346007
4.63046 -0.132422 -0.0331371
4.66592 -0.129748 -0.0317624
4.70139 -0.127152 -0.0304559
4.73687 -0.12463 -0.0292278
4.77237 -0.122181 -0.0280581
4.80787 -0.119802 -0.0269579
4.84339 -0.117491 -0.0259079
4.87892 -0.115245 -0.0249196
4.91446 -0.113062 -0.0239744
4.95002 -0.110941 -0.0230844
4.98559 -0.108879 -0.0222313
5.02117 -0.106873 -0.0214278
5.05677 -0.104923 -0.0206559
5.09237 -0.103026 -0.0199287
5.128 -0.10118 -0.0192286
5.16363 -0.0993842 -0.0185689
5.19928 -0.0976362 -0.0179323
5.23494 -0.0959344 -0.0173325
5.27062 -0.0942774 -0.0167524
5.30631 -0.0926636 -0.0162059
5.34201 -0.0910915 -0.0156761
5.37773 -0.0895599 -0.0151771
5.41346 -0.0880672 -0.0146922
5.4492 -0.0866123 -0.0142357
5.48497 -0.0851938 -0.0137909
5.52074 -0.0838106 -0.0133724
5.55653 -0.0824615 -0.0129637
5.59233 -0.0811454 -0.0125793
5.62815 -0.0798613 -0.012203
5.66399 -0.078608 -0.0118494
5.69984 -0.0773847 -0.0115022
5.7357 -0.0761903 -0.0111763
5.77158 -0.075024 -0.0108555
5.80748 -0.0738849 -0.0105546
5.84339 -0.0727721 -0.0102576
5.87932 -0.0716848 -0.00997948
5.91526 -0.0706222 -0.00970408
5.95122 -0.0695836 -0.0094465
5.9872 -0.0685683 -0.00919071
6.02319 -0.0675755 -0.00895185
6.05919 -0.0666046 -0.0087139
6.09522 -0.0656548 -0.00849208
6.13126 -0.0647257 -0.0082704
6.16732 -0.0638166 -0.00806412
6.20339 -0.0629269 -0.00785729
6.23949 -0.062056 -0.00766522
6.27559 -0.0612035 -0.00747198
6.31172 -0.0603687 -0.00729292
6.34786 -0.0595512 -0.00711211
6.38403 -0.0587505 -0.00694498
6.42021 -0.0579661 -0.00677559
6.4564 -0.0571977 -0.00661941
6.49262 -0.0564446 -0.00646051
6.52885 -0.0557066 -0.00631441
6.5651 -0.0549832 -0.00616516
6.60137 -0.054274 -0.00602834
6.63766 -0.0535787 -0.00588799
6.67397 -0.0528968 -0.00575973
6.71029 -0.052228 -0.00562759
6.74664 -0.051572 -0.00550723
6.783 -0.0509285 -0.00538269
6.81938 -0.0502971 -0.00526964
6.85579 -0.0496774 -0.00515212
6.89221 -0.0490693 -0.00504584
6.92865 -0.0484724 -0.00493482
6.96511 -0.0478865 -0.00483483
7.00159 -0.0473112 -0.00472985
7.0381 -0.0467462 -0.00463568
7.07462 -0.0461915 -0.00453631
7.11116 -0.0456466 -0.00444756
7.14772 -0.0451114 -0.0043534
7.18431 -0.0445855 -0.00426969
7.22091 -0.0440689 -0.00418039
7.25754 -0.0435613 -0.00410138
7.29418 -0.0430624 -0.00401659
7.33085 -0.042572 -0.00394196
7.36754 -0.04209 -0.0038614
7.40425 -0.0416162 -0.00379086
7.44099 -0.0411504 -0.00371424
7.47774 -0.0406923 -0.00364752
7.51452 -0.0402418 -0.00357458
7.55132 -0.0397988 -0.00351144
7.58814 -0.039363 -0.00344194
7.62498 -0.0389343 -0.00338215
7.66185 -0.0385126 -0.00331588
7.69874 -0.0380977 -0.00325923
7.73566 -0.0376894 -0.00319599
7.77259 -0.0372876 -0.00314228
7.80955 -0.0368922 -0.00308188
7.84654 -0.036503 -0.00303094
7.88355 -0.0361199 -0.0029732
7.92058 -0.0357427 -0.00292486
7.95763 -0.0353714 -0.00286962
7.99471 -0.0350057 -0.00282373
8.03182 -0.0346457 -0.00277085
8.06895 -0.0342911 -0.00272726
8.1061 -0.0339419 -0.0026766
8.14328 -0.0335979 -0.00263517
8.18049 -0.033259 -0.0025866
8.21772 -0.0329252 -0.00254722
8.25497 -0.0325964 -0.00250062
8.29226 -0.0322723 -0.00246318
8.32956 -0.031953 -0.00241843
8.3669 -0.0316383 -0.00238281
8.40426 -0.0313282 -0.00233982
8.44165 -0.0310225 -0.00230592
8.47906 -0.0307212 -0.00226459
8.5165 -0.0304242 -0.00223232
8.55397 -0.0301313 -0.00219255
8.59146 -0.0298426 -0.00216183
8.62899 -0.029558 -0.00212355
8.66654 -0.0292773 -0.00209428
8.70412 -0.0290005 -0.0020574
8.74172 -0.0287275 -0.00202952
8.77936 -0.0284582 -0.00199397
8.81702 -0.0281926 -0.0019674
8.85471 -0.0279306 -0.00193312
8.89244 -0.0276722 -0.00190779
8.93019 -0.0274172 -0.0018747
8.96797 -0.0271656 -0.00185056
9.00578 -0.0269174 -0.00181861
9.04362 -0.0266724 -0.00179559
9.08149 -0.0264307 -0.00176471
9.11939 -0.0261922 -0.00174276
9.15732 -0.0259567 -0.00171291
9.19528 -0.0257243 -0.00169198
9.23327 -0.025495 -0.00166309
9.2713 -0.0252685 -0.00164313
9.30935 -0.025045 -0.00161517
9.34744 -0.0248243 -0.00159614
9.38556 -0.0246064 -0.00156906
9.42371 -0.0243912 -0.0015509
9.46189 -0.0241787 -0.00152465
9.50011 -0.0239689 -0.00150734
9.53836 -0.0237617 -0.00148189
9.57664 -0.0235571 -0.00146537
9.61496 -0.0233549 -0.00144068
9.65331 -0.0231553 -0.00142493
9.69169 -0.0229581 -0.00140096
9.73011 -0.0227633 -0.00138594
9.76856 -0.0225708 -0.00136266
9.80704 -0.0223807 -0.00134834
9.84557 -0.0221928 -0.00132572
9.88412 -0.0220072 -0.00131206
9.92271 -0.0218237 -0.00129007
9.96134 -0.0216425 -0.00127705
10 -0.0214633 -0.00125566
10.0387 -0.0212863 -0.00124325
10.0774 -0.0211113 -0.00122244
10.1162 -0.0209384 -0.00121061
10.155 -0.0207675 -0.00119034
10.1939 -0.0205985 -0.00117907
10.2328 -0.0204315 -0.00115933
10.2717 -0.0202663 -0.0011486
10.3106 -0.0201031 -0.00112936
10.3496 -0.0199417 -0.00111914
10.3887 -0.0197821 -0.00110037
10.4278 -0.0196243 -0.00109065
10.4669 -0.0194683 -0.00107234
10.506 -0.0193139 -0.0010631
10.5452 -0.0191613 -0.00104523
10.5845 -0.0190104 -0.00103644
10.6238 -0.0188612 -0.00101898
10.6631 -0.0187135 -0.00101063
10.7024 -0.0185675 -0.000993581
10.7418 -0.0184231 -0.000985648
10.7813 -0.0182802 -0.000968983
10.8208 -0.0181389 -0.000961455
10.8603 -0.017999 -0.000945157
10.8999 -0.0178607 -0.000938019
10.9395 -0.0177238 -0.000922074
10.9792 -0.0175884 -0.000915311
11.0189 -0.0174544 -0.000899704
11.0586 -0.0173218 -0.000893302
11.0984 -0.0171906 -0.000878019
11.1383 -0.0170608 -0.000871965
11.1781 -0.0169323 -0.000856993
11.2181 -0.0168051 -0.000851274
11.2581 -0.0166792 -0.0008366
11.2981 -0.0165547 -0.000831205
11.3381 -0.0164314 -0.000816817
11.3783 -0.0163093 -0.000811734
11.4184 -0.0161885 -0.000797619
11.4587 -0.0160689 -0.000792838
11.4989 -0.0159505 -0.000778986
11.5392 -0.0158333 -0.000774496
11.5796 -0.0157172 -0.000760897
11.62 -0.0156023 -0.000756688
11.6605 -0.0154885 -0.00074333
11.701 -0.0153759 -0.000739393
11.7415 -0.0152644 -0.000726268
11.7822 -0.0151539 -0.000722594
11.8228 -0.0150445 -0.000709692
11.8636 -0.0149362 -0.000706272
11.9043 -0.0148289 -0.000693583
11.9452 -0.0147227 -0.00069041
11.986 -0.0146174 -0.000677927
12.027 -0.0145132 -0.000674992
12.068 -0.01441 -0.000662706
12.109 -0.0143077 -0.000660002
12.1501 -0.0142064 -0.000647905
12.1913 -0.0141061 -0.000645425
12.2325 -0.0140067 -0.000633509
12.2738 -0.0139082 -0.000631247
12.3151 -0.0138106 -0.000619505
12.3565 -0.0137139 -0.000617454
12.3979 -0.0136182 -0.000605879
12.4394 -0.0135233 -0.000604032
12.481 -0.0134292 -0.000592618
12.5226 -0.0133361 -0.00059097
12.5643 -0.0132437 -0.000579709
12.6061 -0.0131522 -0.000578254
12.6479 -0.0130616 -0.000567141
12.6898 -0.0129717 -0.000565874
12.7317 -0.0128826 -0.000554902
12.7737 -0.0127944 -0.000553818
12.8158 -0.0127069 -0.000542981
12.8579 -0.0126202 -0.000542075
12.9001 -0.0125342 -0.000531368
12.9424 -0.012449 -0.000530636
12.9847 -0.0123646 -0.000520052
13.0271 -0.0122809 -0.000519489
13.0696 -0.0121979 -0.000509024
13.1121 -0.0121156 -0.000508626
13.1547 -0.012034 -0.000498275
13.1974 -0.0119531 -0.000498037
13.2402 -0.0118729 -0.000487795
13.283 -0.0117934 -0.000487715
13.3259 -0.0117146 -0.000477576
13.3689 -0.0116364 -0.000477649
13.4119 -0.0115589 -0.00046761
13.455 -0.011482 -0.000467832
13.4982 -0.0114058 -0.000457888
13.5415 -0.0113302 -0.000458257
13.5848 -0.0112553 -0.000448403
13.6283 -0.0111809 -0.000448915
13.6718 -0.0111072 -0.000439147
13.7153 -0.011034 -0.0004398
13.759 -0.0109615 -0.000430113
13.8028 -0.0108895 -0.000430904
13.8466 -0.0108181 -0.000421295
13.8905 -0.0107473 -0.00042222
13.9345 -0.0106771 -0.000412685
13.9786 -0.0106074 -0.000413743
14.0227 -0.0105383 -0.000404278
14.067 -0.0104697 -0.000405466
14.1113 -0.0104016 -0.000396067
14.1558 -0.0103341 -0.000397383
14.2003 -0.0102671 -0.000388046
14.2449 -0.0102007 -0.000389488
14.2896 -0.0101347 -0.00038021
14.3344 -0.0100693 -0.000381775
14.3793 -0.0100043 -0.000372552
14.4243 -0.0099399 -0.000374239
14.4693 -0.00987595 -0.000365068
14.5145 -0.00981247 -0.000366875
14.5598 -0.00974949 -0.000357752
14.6052 -0.00968696 -0.000359678
14.6506 -0.00962492 -0.0003506
14.6962 -0.00956332 -0.000352643
14.7419 -0.00950219 -0.000343606
14.7877 -0.0094415 -0.000345764
14.8336 -0.00938127 -0.000336766
14.8796 -0.00932146 -0.000339039
14.9257 -0.00926211 -0.000330075
14.9719 -0.00920316 -0.000332461
15.0182 -0.00914466 -0.000323529
15.0647 -0.00908656 -0.000326028
15.1112 -0.00902889 -0.000317124
15.1579 -0.00897161 -0.000319734
15.2047 -0.00891475 -0.000310855
15.2516 -0.00885828 -0.000313577
15.2986 -0.00880222 -0.00030472
15.3458 -0.00874652 -0.000307551
15.393 -0.00869124 -0.000298712
15.4404 -0.00863631 -0.000301654
15.488 -0.00858178 -0.00029283
15.5356 -0.0085276 -0.000295881
15.5834 -0.0084738 -0.00028707
15.6313 -0.00842035 -0.000290229
15.6794 -0.00836727 -0.000281427
15.7276 -0.00831453 -0.000284695
15.7759 -0.00826216 -0.000275899
15.8243 -0.0082101 -0.000279276
15.873 -0.00815841 -0.000270482
15.9217 -0.00810704 -0.000273968
15.9706 -0.00805601 -0.000265173
16.0197 -0.00800529 -0.000268768
16.0689 -0.00795492 -0.000259969
16.1182 -0.00790483 -0.000263673
16.1677 -0.00785509 -0.000254867
16.2174 -0.00780563 -0.000258681
16.2672 -0.00775651 -0.000249863
16.3172 -0.00770765 -0.000253789
16.3674 -0.00765912 -0.000244955
16.4177 -0.00761086 -0.000248993
16.4682 -0.00756291 -0.000240141
16.5189 -0.00751522 -0.000244291
16.5697 -0.00746784 -0.000235417
16.6208 -0.0074207 -0.000239681
16.672 -0.00737387 -0.00023078
16.7234 -0.00732727 -0.000235159
16.775 -0.00728096 -0.000226228
16.8268 -0.00723489 -0.000230725
16.8787 -0.0071891 -0.000221759
16.9309 -0.00714353 -0.000226374
16.9833 -0.00709824 -0.000217369
17.0359 -0.00705315 -0.000222106
17.0887 -0.00700834 -0.000213057
17.1418 -0.00696372 -0.000217917
17.195 -0.00691938 -0.00020882
17.2485 -0.00687521 -0.000213805
17.3022 -0.00683131 -0.000204655
17.3562 -0.00678757 -0.000209769
17.4104 -0.00674409 -0.00020056
17.4648 -0.00670077 -0.000205806
17.5195 -0.0066577 -0.000196532
17.5744 -0.00661477 -0.000201914
17.6296 -0.00657208 -0.00019257
17.6851 -0.00652952 -0.000198091
17.7408 -0.00648719 -0.000188671
17.7969 -0.00644498 -0.000194336
17.8532 -0.00640299 -0.000184831
17.9098 -0.00636109 -0.000190646
17.9667 -0.00631941 -0.00018105
18.0239 -0.00627781 -0.000187019
18.0815 -0.00623642 -0.000177325
18.1393 -0.00619508 -0.000183453
18.1975 -0.00615393 -0.000173652
18.256 -0.00611282 -0.000179948
18.3149 -0.00607188 -0.00017003
18.3742 -0.00603096 -0.0001765
18.4338 -0.00599019 -0.000166455
18.4938 -0.0059494 -0.000173108
18.5542 -0.00590874 -0.000162926
18.615 -0.00586803 -0.000169771
18.6762 -0.00582743 -0.000159439
18.7379 -0.00578672 -0.000166487
18.8 -0.00574609 -0.00015599
18.8625 -0.0057053 -0.000163253
18.9255 -0.00566454 -0.000152577
18.9891 -0.00562354 -0.000160068
19.0531 -0.00558251 -0.000149196
19.1177 -0.00554115 -0.00015693
19.1828 -0.00549967 -0.000145843
19.2484 -0.00545772 -0.000153837
19.3147 -0.00541553 -0.000142512
19.3816 -0.00537268 -0.000150787
19.4491 -0.0053294 -0.000139197
19.5173 -0.00528518 -0.000147775
19.5862 -0.00524023 -0.000135891
19.6558 -0.00519393 -0.000144798
19.7262 -0.00514641 -0.000132582
19.7974 -0.00509686 -0.000141848
19.8694 -0.00504529 -0.000129255
19.9423 -0.00499058 -0.000138914
20.0162 -0.00493247 -0.000125888
20.091 -0.0048693 -0.000135977
20.1669 -0.00480035 -0.000122448
20.244 -0.00472318 -0.000133014
20.3222 -0.00463642 -0.000118899
20.4016 -0.00453693 -0.000130026
20.4825 -0.00442356 -0.000115286
20.5648 -0.00429411 -0.000127191
20.6487 -0.00414998 -0.00011189
20.7344 -0.00399194 -0.00012491
20.8219 -0.00382474 -0.00010906
20.9115 -0.00365076 -0.000123442
21.0034 -0.00347539 -0.000106778
21.0979 -0.0032991 -0.000122642
21.1952 -0.00312541 -0.000104673
21.2959 -0.00295107 -0.000122242
21.4004 -0.00277785 -0.000102341
21.5093 -0.00259845 -0.000122174
21.6237 -0.00241382 -9.94138e-05
21.7448 -0.00221001 -0.000122681
21.8747 -0.00198651 -9.52001e-05
22.0165 -0.00170951 -0.000124674
22.1768 -0.00136817 -8.69929e-05
22.3723 -0.000813971 -0.000134396


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1Quantum/SigmaROneLoop.txt <==
-22.3723 -1.00031 3.27788e-18
-22.1768 -1.00031 3.27788e-18
-22.0165 -1.00031 3.27788e-18
-21.8747 -1.00031 3.27788e-18
-21.7448 -1.00031 3.27788e-18
-21.6237 -1.00031 3.27788e-18
-21.5093 -1.00031 3.27788e-18
-21.4004 -1.00031 3.27788e-18
-21.2959 -1.00031 3.27788e-18
-21.1952 -1.00031 3.27788e-18
-21.0979 -1.00031 3.27788e-18
-21.0034 -1.00031 3.27788e-18
-20.9115 -1.00031 3.27788e-18
-20.8219 -1.00031 3.27788e-18
-20.7344 -1.00031 3.27788e-18
-20.6487 -1.00031 3.27788e-18
-20.5648 -1.00031 3.27788e-18
-20.4825 -1.00031 3.27788e-18
-20.4016 -1.00031 3.27788e-18
-20.3222 -1.00031 3.27788e-18
-20.244 -1.00031 3.27788e-18
-20.1669 -1.00031 3.27788e-18
-20.091 -1.00031 3.27788e-18
-20.0162 -1.00031 3.27788e-18
-19.9423 -1.00031 3.27788e-18
-19.8694 -1.00031 3.27788e-18
-19.7974 -1.00031 3.27788e-18
-19.7262 -1.00031 3.27788e-18
-19.6558 -1.00031 3.27788e-18
-19.5862 -1.00031 3.27788e-18
-19.5173 -1.00031 3.27788e-18
-19.4491 -1.00031 3.27788e-18
-19.3816 -1.00031 3.27788e-18
-19.3147 -1.00031 3.27788e-18
-19.2484 -1.00031 3.27788e-18
-19.1828 -1.00031 3.27788e-18
-19.1177 -1.00031 3.27788e-18
-19.0531 -1.00031 3.27788e-18
-18.9891 -1.00031 3.27788e-18
-18.9255 -1.00031 3.27788e-18
-18.8625 -1.00031 3.27788e-18
-18.8 -1.00031 3.27788e-18
-18.7379 -1.00031 3.27788e-18
-18.6762 -1.00031 3.27788e-18
-18.615 -1.00031 3.27788e-18
-18.5542 -1.00031 3.27788e-18
-18.4938 -1.00031 3.27788e-18
-18.4338 -1.00031 3.27788e-18
-18.3742 -1.00031 3.27788e-18
-18.3149 -1.00031 3.27788e-18
-18.256 -1.00031 3.27788e-18
-18.1975 -1.00031 3.27788e-18
-18.1393 -1.00031 3.27788e-18
-18.0815 -1.00031 3.27788e-18
-18.0239 -1.00031 3.27788e-18
-17.9667 -1.00031 3.27788e-18
-17.9098 -1.00031 3.27788e-18
-17.8532 -1.00031 3.27788e-18
-17.7969 -1.00031 3.27788e-18
-17.7408 -1.00031 3.27788e-18
-17.6851 -1.00031 3.27788e-18
-17.6296 -1.00031 3.27788e-18
-17.5744 -1.00031 3.27788e-18
-17.5195 -1.00031 3.27788e-18
-17.4648 -1.00031 3.27788e-18
-17.4104 -1.00031 3.27788e-18
-17.3562 -1.00031 3.27788e-18
-17.3022 -1.00031 3.27788e-18
-17.2485 -1.00031 3.27788e-18
-17.195 -1.00031 3.27788e-18
-17.1418 -1.00031 3.27788e-18
-17.0887 -1.00031 3.27788e-18
-17.0359 -1.00031 3.27788e-18
-16.9833 -1.00031 3.27788e-18
-16.9309 -1.00031 3.27788e-18
-16.8787 -1.00031 3.27788e-18
-16.8268 -1.00031 3.27788e-18
-16.775 -1.00031 3.27788e-18
-16.7234 -1.00031 3.27788e-18
-16.672 -1.00031 3.27788e-18
-16.6208 -1.00031 3.27788e-18
-16.5697 -1.00031 3.27788e-18
-16.5189 -1.00031 3.27788e-18
-16.4682 -1.00031 3.27788e-18
-16.4177 -1.00031 3.27788e-18
-16.3674 -1.00031 3.27788e-18
-16.3172 -1.00031 3.27788e-18
-16.2672 -1.00031 3.27788e-18
-16.2174 -1.00031 3.27788e-18
-16.1677 -1.00031 3.27788e-18
-16.1182 -1.00031 3.27788e-18
-16.0689 -1.00031 3.27788e-18
-16.0197 -1.00031 3.27788e-18
-15.9706 -1.00031 3.27788e-18
-15.9217 -1.00031 3.27788e-18
-15.873 -1.00031 3.27788e-18
-15.8243 -1.00031 3.27788e-18
-15.7759 -1.00031 3.27788e-18
-15.7276 -1.00031 3.27788e-18
-15.6794 -1.00031 3.27788e-18
-15.6313 -1.00031 3.27788e-18
-15.5834 -1.00031 3.27788e-18
-15.5356 -1.00031 3.27788e-18
-15.488 -1.00031 3.27788e-18
-15.4404 -1.00031 3.27788e-18
-15.393 -1.00031 3.27788e-18
-15.3458 -1.00031 3.27788e-18
-15.2986 -1.00031 3.27788e-18
-15.2516 -1.00031 3.27788e-18
-15.2047 -1.00031 3.27788e-18
-15.1579 -1.00031 3.27788e-18
-15.1112 -1.00031 3.27788e-18
-15.0647 -1.00031 3.27788e-18
-15.0182 -1.00031 3.27788e-18
-14.9719 -1.00031 3.27788e-18
-14.9257 -1.00031 3.27788e-18
-14.8796 -1.00031 3.27788e-18
-14.8336 -1.00031 3.27788e-18
-14.7877 -1.00031 3.27788e-18
-14.7419 -1.00031 3.27788e-18
-14.6962 -1.00031 3.27788e-18
-14.6506 -1.00031 3.27788e-18
-14.6052 -1.00031 3.27788e-18
-14.5598 -1.00031 3.27788e-18
-14.5145 -1.00031 3.27788e-18
-14.4693 -1.00031 3.27788e-18
-14.4243 -1.00031 3.27788e-18
-14.3793 -1.00031 3.27788e-18
-14.3344 -1.00031 3.27788e-18
-14.2896 -1.00031 3.27788e-18
-14.2449 -1.00031 3.27788e-18
-14.2003 -1.00031 3.27788e-18
-14.1558 -1.00031 3.27788e-18
-14.1113 -1.00031 3.27788e-18
-14.067 -1.00031 3.27788e-18
-14.0227 -1.00031 3.27788e-18
-13.9786 -1.00031 3.27788e-18
-13.9345 -1.00031 3.27788e-18
-13.8905 -1.00031 3.27788e-18
-13.8466 -1.00031 3.27788e-18
-13.8028 -1.00031 3.27788e-18
-13.759 -1.00031 3.27788e-18
-13.7153 -1.00031 3.27788e-18
-13.6718 -1.00031 3.27788e-18
-13.6283 -1.00031 3.27788e-18
-13.5848 -1.00031 3.27788e-18
-13.5415 -1.00031 3.27788e-18
-13.4982 -1.00031 3.27788e-18
-13.455 -1.00031 3.27788e-18
-13.4119 -1.00031 3.27788e-18
-13.3689 -1.00031 3.27788e-18
-13.3259 -1.00031 3.27788e-18
-13.283 -1.00031 3.27788e-18
-13.2402 -1.00031 3.27788e-18
-13.1974 -1.00031 3.27788e-18
-13.1547 -1.00031 3.27788e-18
-13.1121 -1.00031 3.27788e-18
-13.0696 -1.00031 3.27788e-18
-13.0271 -1.00031 3.27788e-18
-12.9847 -1.00031 3.27788e-18
-12.9424 -1.00031 3.27788e-18
-12.9001 -1.00031 3.27788e-18
-12.8579 -1.00031 3.27788e-18
-12.8158 -1.00031 3.27788e-18
-12.7737 -1.00031 3.27788e-18
-12.7317 -1.00031 3.27788e-18
-12.6898 -1.00031 3.27788e-18
-12.6479 -1.00031 3.27788e-18
-12.6061 -1.00031 3.27788e-18
-12.5643 -1.00031 3.27788e-18
-12.5226 -1.00031 3.27788e-18
-12.481 -1.00031 3.27788e-18
-12.4394 -1.00031 3.27788e-18
-12.3979 -1.00031 3.27788e-18
-12.3565 -1.00031 3.27788e-18
-12.3151 -1.00031 3.27788e-18
-12.2738 -1.00031 3.27788e-18
-12.2325 -1.00031 3.27788e-18
-12.1913 -1.00031 3.27788e-18
-12.1501 -1.00031 3.27788e-18
-12.109 -1.00031 3.27788e-18
-12.068 -1.00031 3.27788e-18
-12.027 -1.00031 3.27788e-18
-11.986 -1.00031 3.27788e-18
-11.9452 -1.00031 3.27788e-18
-11.9043 -1.00031 3.27788e-18
-11.8636 -1.00031 3.27788e-18
-11.8228 -1.00031 3.27788e-18
-11.7822 -1.00031 3.27788e-18
-11.7415 -1.00031 3.27788e-18
-11.701 -1.00031 3.27788e-18
-11.6605 -1.00031 3.27788e-18
-11.62 -1.00031 3.27788e-18
-11.5796 -1.00031 3.27788e-18
-11.5392 -1.00031 3.27788e-18
-11.4989 -1.00031 3.27788e-18
-11.4587 -1.00031 3.27788e-18
-11.4184 -1.00031 3.27788e-18
-11.3783 -1.00031 3.27788e-18
-11.3381 -1.00031 3.27788e-18
-11.2981 -1.00031 3.27788e-18
-11.2581 -1.00031 3.27788e-18
-11.2181 -1.00031 3.27788e-18
-11.1781 -1.00031 3.27788e-18
-11.1383 -1.00031 3.27788e-18
-11.0984 -1.00031 3.27788e-18
-11.0586 -1.00031 3.27788e-18
-11.0189 -1.00031 3.27788e-18
-10.9792 -1.00031 3.27788e-18
-10.9395 -1.00031 3.27788e-18
-10.8999 -1.00031 3.27788e-18
-10.8603 -1.00031 3.27788e-18
-10.8208 -1.00031 3.27788e-18
-10.7813 -1.00031 3.27788e-18
-10.7418 -1.00031 3.27788e-18
-10.7024 -1.00031 3.27788e-18
-10.6631 -1.00031 3.27788e-18
-10.6238 -1.00031 3.27788e-18
-10.5845 -1.00031 3.27788e-18
-10.5452 -1.00031 3.27788e-18
-10.506 -1.00031 3.27788e-18
-10.4669 -1.00031 3.27788e-18
-10.4278 -1.00031 3.27788e-18
-10.3887 -1.00031 3.27788e-18
-10.3496 -1.00031 3.27788e-18
-10.3106 -1.00031 3.27788e-18
-10.2717 -1.00031 3.27788e-18
-10.2328 -1.00031 3.27788e-18
-10.1939 -1.00031 3.27788e-18
-10.155 -1.00031 3.27788e-18
-10.1162 -1.00031 3.27788e-18
-10.0774 -1.00031 3.27788e-18
-10.0387 -1.00031 3.27788e-18
-10 -1.00031 3.27788e-18
-9.96134 -1.00031 3.27788e-18
-9.92271 -1.00031 3.27788e-18
-9.88412 -1.00031 3.27788e-18
-9.84557 -1.00031 3.27788e-18
-9.80704 -1.00031 3.27788e-18
-9.76856 -1.00031 3.27788e-18
-9.73011 -1.00031 3.27788e-18
-9.69169 -1.00031 3.27788e-18
-9.65331 -1.00031 3.27788e-18
-9.61496 -1.00031 3.27788e-18
-9.57664 -1.00031 3.27788e-18
-9.53836 -1.00031 3.27788e-18
-9.50011 -1.00031 3.27788e-18
-9.46189 -1.00031 3.27788e-18
-9.42371 -1.00031 3.27788e-18
-9.38556 -1.00031 3.27788e-18
-9.34744 -1.00031 3.27788e-18
-9.30935 -1.00031 3.27788e-18
-9.2713 -1.00031 3.27788e-18
-9.23327 -1.00031 3.27788e-18
-9.19528 -1.00031 3.27788e-18
-9.15732 -1.00031 3.27788e-18
-9.11939 -1.00031 3.27788e-18
-9.08149 -1.00031 3.27788e-18
-9.04362 -1.00031 3.27788e-18
-9.00578 -1.00031 3.27788e-18
-8.96797 -1.00031 3.27788e-18
-8.93019 -1.00031 3.27788e-18
-8.89244 -1.00031 3.27788e-18
-8.85471 -1.00031 3.27788e-18
-8.81702 -1.00031 3.27788e-18
-8.77936 -1.00031 3.27788e-18
-8.74172 -1.00031 3.27788e-18
-8.70412 -1.00031 3.27788e-18
-8.66654 -1.00031 3.27788e-18
-8.62899 -1.00031 3.27788e-18
-8.59146 -1.00031 3.27788e-18
-8.55397 -1.00031 3.27788e-18
-8.5165 -1.00031 3.27788e-18
-8.47906 -1.00031 3.27788e-18
-8.44165 -1.00031 3.27788e-18
-8.40426 -1.00031 3.27788e-18
-8.3669 -1.00031 3.27788e-18
-8.32956 -1.00031 3.27788e-18
-8.29226 -1.00031 3.27788e-18
-8.25497 -1.00031 3.27788e-18
-8.21772 -1.00031 3.27788e-18
-8.18049 -1.00031 3.27788e-18
-8.14328 -1.00031 3.27788e-18
-8.1061 -1.00031 3.27788e-18
-8.06895 -1.00031 3.27788e-18
-8.03182 -1.00031 3.27788e-18
-7.99471 -1.00031 3.27788e-18
-7.95763 -1.00031 3.27788e-18
-7.92058 -1.00031 3.27788e-18
-7.88355 -1.00031 3.27788e-18
-7.84654 -1.00031 3.27788e-18
-7.80955 -1.00031 3.27788e-18
-7.77259 -1.00031 3.27788e-18
-7.73566 -1.00031 3.27788e-18
-7.69874 -1.00031 3.27788e-18
-7.66185 -1.00031 3.27788e-18
-7.62498 -1.00031 3.27788e-18
-7.58814 -1.00031 3.27788e-18
-7.55132 -1.00031 3.27788e-18
-7.51452 -1.00031 3.27788e-18
-7.47774 -1.00031 3.27788e-18
-7.44099 -1.00031 3.27788e-18
-7.40425 -1.00031 3.27788e-18
-7.36754 -1.00031 3.27788e-18
-7.33085 -1.00031 3.27788e-18
-7.29418 -1.00031 3.27788e-18
-7.25754 -1.00031 3.27788e-18
-7.22091 -1.00031 3.27788e-18
-7.18431 -1.00031 3.27788e-18
-7.14772 -1.00031 3.27788e-18
-7.11116 -1.00031 3.27788e-18
-7.07462 -1.00031 3.27788e-18
-7.0381 -1.00031 3.27788e-18
-7.00159 -1.00031 3.27788e-18
-6.96511 -1.00031 3.27788e-18
-6.92865 -1.00031 3.27788e-18
-6.89221 -1.00031 3.27788e-18
-6.85579 -1.00031 3.27788e-18
-6.81938 -1.00031 3.27788e-18
-6.783 -1.00031 3.27788e-18
-6.74664 -1.00031 3.27788e-18
-6.71029 -1.00031 3.27788e-18
-6.67397 -1.00031 3.27788e-18
-6.63766 -1.00031 3.27788e-18
-6.60137 -1.00031 3.27788e-18
-6.5651 -1.00031 3.27788e-18
-6.52885 -1.00031 3.27788e-18
-6.49262 -1.00031 3.27788e-18
-6.4564 -1.00031 3.27788e-18
-6.42021 -1.00031 3.27788e-18
-6.38403 -1.00031 3.27788e-18
-6.34786 -1.00031 3.27788e-18
-6.31172 -1.00031 3.27788e-18
-6.27559 -1.00031 3.27788e-18
-6.23949 -1.00031 3.27788e-18
-6.20339 -1.00031 3.27788e-18
-6.16732 -1.00031 3.27788e-18
-6.13126 -1.00031 3.27788e-18
-6.09522 -1.00031 3.27788e-18
-6.05919 -1.00031 3.27788e-18
-6.02319 -1.00031 3.27788e-18
-5.9872 -1.00031 3.27788e-18
-5.95122 -1.00031 3.27788e-18
-5.91526 -1.00031 3.27788e-18
-5.87932 -1.00031 3.27788e-18
-5.84339 -1.00031 3.27788e-18
-5.80748 -1.00031 3.27788e-18
-5.77158 -1.00031 3.27788e-18
-5.7357 -1.00031 3.27788e-18
-5.69984 -1.00031 3.27788e-18
-5.66399 -1.00031 3.27788e-18
-5.62815 -1.00031 3.27788e-18
-5.59233 -1.00031 3.27788e-18
-5.55653 -1.00031 3.27788e-18
-5.52074 -1.00031 3.27788e-18
-5.48497 -1.00031 3.27788e-18
-5.4492 -1.00031 3.27788e-18
-5.41346 -1.00031 3.27788e-18
-5.37773 -1.00031 3.27788e-18
-5.34201 -1.00031 3.27788e-18
-5.30631 -1.00031 3.27788e-18
-5.27062 -1.00031 3.27788e-18
-5.23494 -1.00031 3.27788e-18
-5.19928 -1.00031 3.27788e-18
-5.16363 -1.00031 3.27788e-18
-5.128 -1.00031 3.27788e-18
-5.09237 -1.00031 3.27788e-18
-5.05677 -1.00031 3.27788e-18
-5.02117 -1.00031 3.27788e-18
-4.98559 -1.00031 3.27788e-18
-4.95002 -1.00031 3.27788e-18
-4.91446 -1.00031 3.27788e-18
-4.87892 -1.00031 3.27788e-18
-4.84339 -1.00031 3.27788e-18
-4.80787 -1.00031 3.27788e-18
-4.77237 -1.00031 3.27788e-18
-4.73687 -1.00031 3.27788e-18
-4.70139 -1.00031 3.27788e-18
-4.66592 -1.00031 3.27788e-18
-4.63046 -1.00031 3.27788e-18
-4.59502 -1.00031 3.27788e-18
-4.55958 -1.00031 3.27788e-18
-4.52416 -1.00031 3.27788e-18
-4.48875 -1.00031 3.27788e-18
-4.45335 -1.00031 3.27788e-18
-4.41797 -1.00031 3.27788e-18
-4.38259 -1.00031 3.27788e-18
-4.34722 -1.00031 3.27788e-18
-4.31187 -1.00031 3.27788e-18
-4.27653 -1.00031 3.27788e-18
-4.24119 -1.00031 3.27788e-18
-4.20587 -1.00031 3.27788e-18
-4.17056 -1.00031 3.27788e-18
-4.13526 -1.00031 3.27788e-18
-4.09997 -1.00031 3.27788e-18
-4.06469 -1.00031 3.27788e-18
-4.02942 -1.00031 3.27788e-18
-3.99416 -1.00031 3.27788e-18
-3.95891 -1.00031 3.27788e-18
-3.92367 -1.00031 3.27788e-18
-3.88844 -1.00031 3.27788e-18
-3.85322 -1.00031 3.27788e-18
-3.81801 -1.00031 3.27788e-18
-3.7828 -1.00031 3.27788e-18
-3.74761 -1.00031 3.27788e-18
-3.71243 -1.00031 3.27788e-18
-3.67726 -1.00031 3.27788e-18
-3.64209 -1.00031 3.27788e-18
-3.60694 -1.00031 3.27788e-18
-3.57179 -1.00031 3.27788e-18
-3.53665 -1.00031 3.27788e-18
-3.50152 -1.00031 3.27788e-18
-3.4664 -1.00031 3.27788e-18
-3.43129 -1.00031 3.27788e-18
-3.39619 -1.00031 3.27788e-18
-3.36109 -1.00031 3.27788e-18
-3.32601 -1.00031 3.27788e-18
-3.29093 -1.00031 3.27788e-18
-3.25586 -1.00031 3.27788e-18
-3.2208 -1.00031 3.27788e-18
-3.18574 -1.00031 3.27788e-18
-3.1507 -1.00031 3.27788e-18
-3.11566 -1.00031 3.27788e-18
-3.08063 -1.00031 3.27788e-18
-3.0456 -1.00031 3.27788e-18
-3.01059 -1.00031 3.27788e-18
-2.97558 -1.00031 3.27788e-18
-2.94058 -1.00031 3.27788e-18
-2.90558 -1.00031 3.27788e-18
-2.87059 -1.00031 3.27788e-18
-2.83561 -1.00031 3.27788e-18
-2.80064 -1.00031 3.27788e-18
-2.76567 -1.00031 3.27788e-18
-2.73071 -1.00031 3.27788e-18
-2.69576 -1.00031 3.27788e-18
-2.66081 -1.00031 3.27788e-18
-2.62587 -1.00031 3.27788e-18
-2.59094 -1.00031 3.27788e-18
-2.55601 -1.00031 3.27788e-18
-2.52109 -1.00031 3.27788e-18
-2.48617 -1.00031 3.27788e-18
-2.45126 -1.00031 3.27788e-18
-2.41636 -1.00031 3.27788e-18
-2.38146 -1.00031 3.27788e-18
-2.34657 -1.00031 3.27788e-18
-2.31168 -1.00031 3.27788e-18
-2.2768 -1.00031 3.27788e-18
-2.24192 -1.00031 3.27788e-18
-2.20705 -1.00031 3.27788e-18
-2.17219 -1.00031 3.27788e-18
-2.13733 -1.00031 3.27788e-18
-2.10247 -1.00031 3.27788e-18
-2.06762 -1.00031 3.27788e-18
-2.03278 -1.00031 3.27788e-18
-1.99794 -1.00031 3.27788e-18
-1.9631 -1.00031 3.27788e-18
-1.92827 -1.00031 3.27788e-18
-1.89345 -1.00031 3.27788e-18
-1.85862 -1.00031 3.27788e-18
-1.82381 -1.00031 3.27788e-18
-1.78899 -1.00031 3.27788e-18
-1.75419 -1.00031 3.27788e-18
-1.71938 -1.00031 3.27788e-18
-1.68458 -1.00031 3.27788e-18
-1.64979 -1.00031 3.27788e-18
-1.61499 -1.00031 3.27788e-18
-1.58021 -1.00031 3.27788e-18
-1.54542 -1.00031 3.27788e-18
-1.51064 -1.00031 3.27788e-18
-1.47586 -1.00031 3.27788e-18
-1.44109 -1.00031 3.27788e-18
-1.40632 -1.00031 3.27788e-18
-1.37155 -1.00031 3.27788e-18
-1.33679 -1.00031 3.27788e-18
-1.30203 -1.00031 3.27788e-18
-1.26727 -1.00031 3.27788e-18
-1.23251 -1.00031 3.27788e-18
-1.19776 -1.00031 3.27788e-18
-1.16301 -1.00031 3.27788e-18
-1.12827 -1.00031 3.27788e-18
-1.09352 -1.00031 3.27788e-18
-1.05878 -1.00031 3.27788e-18
-1.02405 -1.00031 3.27788e-18
-0.989309 -1.00031 3.27788e-18
-0.954576 -1.00031 3.27788e-18
-0.919844 -1.00031 3.27788e-18
-0.885115 -1.00031 3.27788e-18
-0.850388 -1.00031 3.27788e-18
-0.815663 -1.00031 3.27788e-18
-0.78094 -1.00031 3.27788e-18
-0.746219 -1.00031 3.27788e-18
-0.711499 -1.00031 3.27788e-18
-0.676781 -1.00031 3.27788e-18
-0.642065 -1.00031 3.27788e-18
-0.60735 -1.00031 3.27788e-18
-0.572637 -1.00031 3.27788e-18
-0.537925 -1.00031 3.27788e-18
-0.503214 -1.00031 3.27788e-18
-0.468504 -1.00031 3.27788e-18
-0.433796 -1.00031 3.27788e-18
-0.399089 -1.00031 3.27788e-18
-0.364382 -1.00031 3.27788e-18
-0.329676 -1.00031 3.27788e-18
-0.294972 -1.00031 3.27788e-18
-0.260267 -1.00031 3.27788e-18
-0.225564 -1.00031 3.27788e-18
-0.190861 -1.00031 3.27788e-18
-0.156158 -1.00031 3.27788e-18
-0.121456 -1.00031 3.27788e-18
-0.0867541 -1.00031 3.27788e-18
-0.0520524 -1.00031 3.27788e-18
-0.0173508 -1.00031 3.27788e-18
0.0173508 -1.00031 3.27788e-18
0.0520524 -1.00031 3.27788e-18
0.0867541 -1.00031 3.27788e-18
0.121456 -1.00031 3.27788e-18
0.156158 -1.00031 3.27788e-18
0.190861 -1.00031 3.27788e-18
0.225564 -1.00031 3.27788e-18
0.260267 -1.00031 3.27788e-18
0.294972 -1.00031 3.27788e-18
0.329676 -1.00031 3.27788e-18
0.364382 -1.00031 3.27788e-18
0.399089 -1.00031 3.27788e-18
0.433796 -1.00031 3.27788e-18
0.468504 -1.00031 3.27788e-18
0.503214 -1.00031 3.27788e-18
0.537925 -1.00031 3.27788e-18
0.572637 -1.00031 3.27788e-18
0.60735 -1.00031 3.27788e-18
0.642065 -1.00031 3.27788e-18
0.676781 -1.00031 3.27788e-18
0.711499 -1.00031 3.27788e-18
0.746219 -1.00031 3.27788e-18
0.78094 -1.00031 3.27788e-18
0.815663 -1.00031 3.27788e-18
0.850388 -1.00031 3.27788e-18
0.885115 -1.00031 3.27788e-18
0.919844 -1.00031 3.27788e-18
0.954576 -1.00031 3.27788e-18
0.989309 -1.00031 3.27788e-18
1.02405 -1.00031 3.27788e-18
1.05878 -1.00031 3.27788e-18
1.09352 -1.00031 3.27788e-18
1.12827 -1.00031 3.27788e-18
1.16301 -1.00031 3.27788e-18
1.19776 -1.00031 3.27788e-18
1.23251 -1.00031 3.27788e-18
1.26727 -1.00031 3.27788e-18
1.30203 -1.00031 3.27788e-18
1.33679 -1.00031 3.27788e-18
1.37155 -1.00031 3.27788e-18
1.40632 -1.00031 3.27788e-18
1.44109 -1.00031 3.27788e-18
1.47586 -1.00031 3.27788e-18
1.51064 -1.00031 3.27788e-18
1.54542 -1.00031 3.27788e-18
1.58021 -1.00031 3.27788e-18
1.61499 -1.00031 3.27788e-18
1.64979 -1.00031 3.27788e-18
1.68458 -1.00031 3.27788e-18
1.71938 -1.00031 3.27788e-18
1.75419 -1.00031 3.27788e-18
1.78899 -1.00031 3.27788e-18
1.82381 -1.00031 3.27788e-18
1.85862 -1.00031 3.27788e-18
1.89345 -1.00031 3.27788e-18
1.92827 -1.00031 3.27788e-18
1.9631 -1.00031 3.27788e-18
1.99794 -1.00031 3.27788e-18
2.03278 -1.00031 3.27788e-18
2.06762 -1.00031 3.27788e-18
2.10247 -1.00031 3.27788e-18
2.13733 -1.00031 3.27788e-18
2.17219 -1.00031 3.27788e-18
2.20705 -1.00031 3.27788e-18
2.24192 -1.00031 3.27788e-18
2.2768 -1.00031 3.27788e-18
2.31168 -1.00031 3.27788e-18
2.34657 -1.00031 3.27788e-18
2.38146 -1.00031 3.27788e-18
2.41636 -1.00031 3.27788e-18
2.45126 -1.00031 3.27788e-18
2.48617 -1.00031 3.27788e-18
2.52109 -1.00031 3.27788e-18
2.55601 -1.00031 3.27788e-18
2.59094 -1.00031 3.27788e-18
2.62587 -1.00031 3.27788e-18
2.66081 -1.00031 3.27788e-18
2.69576 -1.00031 3.27788e-18
2.73071 -1.00031 3.27788e-18
2.76567 -1.00031 3.27788e-18
2.80064 -1.00031 3.27788e-18
2.83561 -1.00031 3.27788e-18
2.87059 -1.00031 3.27788e-18
2.90558 -1.00031 3.27788e-18
2.94058 -1.00031 3.27788e-18
2.97558 -1.00031 3.27788e-18
3.01059 -1.00031 3.27788e-18
3.0456 -1.00031 3.27788e-18
3.08063 -1.00031 3.27788e-18
3.11566 -1.00031 3.27788e-18
3.1507 -1.00031 3.27788e-18
3.18574 -1.00031 3.27788e-18
3.2208 -1.00031 3.27788e-18
3.25586 -1.00031 3.27788e-18
3.29093 -1.00031 3.27788e-18
3.32601 -1.00031 3.27788e-18
3.36109 -1.00031 3.27788e-18
3.39619 -1.00031 3.27788e-18
3.43129 -1.00031 3.27788e-18
3.4664 -1.00031 3.27788e-18
3.50152 -1.00031 3.27788e-18
3.53665 -1.00031 3.27788e-18
3.57179 -1.00031 3.27788e-18
3.60694 -1.00031 3.27788e-18
3.64209 -1.00031 3.27788e-18
3.67726 -1.00031 3.27788e-18
3.71243 -1.00031 3.27788e-18
3.74761 -1.00031 3.27788e-18
3.7828 -1.00031 3.27788e-18
3.81801 -1.00031 3.27788e-18
3.85322 -1.00031 3.27788e-18
3.88844 -1.00031 3.27788e-18
3.92367 -1.00031 3.27788e-18
3.95891 -1.00031 3.27788e-18
3.99416 -1.00031 3.27788e-18
4.02942 -1.00031 3.27788e-18
4.06469 -1.00031 3.27788e-18
4.09997 -1.00031 3.27788e-18
4.13526 -1.00031 3.27788e-18
4.17056 -1.00031 3.27788e-18
4.20587 -1.00031 3.27788e-18
4.24119 -1.00031 3.27788e-18
4.27653 -1.00031 3.27788e-18
4.31187 -1.00031 3.27788e-18
4.34722 -1.00031 3.27788e-18
4.38259 -1.00031 3.27788e-18
4.41797 -1.00031 3.27788e-18
4.45335 -1.00031 3.27788e-18
4.48875 -1.00031 3.27788e-18
4.52416 -1.00031 3.27788e-18
4.55958 -1.00031 3.27788e-18
4.59502 -1.00031 3.27788e-18
4.63046 -1.00031 3.27788e-18
4.66592 -1.00031 3.27788e-18
4.70139 -1.00031 3.27788e-18
4.73687 -1.00031 3.27788e-18
4.77237 -1.00031 3.27788e-18
4.80787 -1.00031 3.27788e-18
4.84339 -1.00031 3.27788e-18
4.87892 -1.00031 3.27788e-18
4.91446 -1.00031 3.27788e-18
4.95002 -1.00031 3.27788e-18
4.98559 -1.00031 3.27788e-18
5.02117 -1.00031 3.27788e-18
5.05677 -1.00031 3.27788e-18
5.09237 -1.00031 3.27788e-18
5.128 -1.00031 3.27788e-18
5.16363 -1.00031 3.27788e-18
5.19928 -1.00031 3.27788e-18
5.23494 -1.00031 3.27788e-18
5.27062 -1.00031 3.27788e-18
5.30631 -1.00031 3.27788e-18
5.34201 -1.00031 3.27788e-18
5.37773 -1.00031 3.27788e-18
5.41346 -1.00031 3.27788e-18
5.4492 -1.00031 3.27788e-18
5.48497 -1.00031 3.27788e-18
5.52074 -1.00031 3.27788e-18
5.55653 -1.00031 3.27788e-18
5.59233 -1.00031 3.27788e-18
5.62815 -1.00031 3.27788e-18
5.66399 -1.00031 3.27788e-18
5.69984 -1.00031 3.27788e-18
5.7357 -1.00031 3.27788e-18
5.77158 -1.00031 3.27788e-18
5.80748 -1.00031 3.27788e-18
5.84339 -1.00031 3.27788e-18
5.87932 -1.00031 3.27788e-18
5.91526 -1.00031 3.27788e-18
5.95122 -1.00031 3.27788e-18
5.9872 -1.00031 3.27788e-18
6.02319 -1.00031 3.27788e-18
6.05919 -1.00031 3.27788e-18
6.09522 -1.00031 3.27788e-18
6.13126 -1.00031 3.27788e-18
6.16732 -1.00031 3.27788e-18
6.20339 -1.00031 3.27788e-18
6.23949 -1.00031 3.27788e-18
6.27559 -1.00031 3.27788e-18
6.31172 -1.00031 3.27788e-18
6.34786 -1.00031 3.27788e-18
6.38403 -1.00031 3.27788e-18
6.42021 -1.00031 3.27788e-18
6.4564 -1.00031 3.27788e-18
6.49262 -1.00031 3.27788e-18
6.52885 -1.00031 3.27788e-18
6.5651 -1.00031 3.27788e-18
6.60137 -1.00031 3.27788e-18
6.63766 -1.00031 3.27788e-18
6.67397 -1.00031 3.27788e-18
6.71029 -1.00031 3.27788e-18
6.74664 -1.00031 3.27788e-18
6.783 -1.00031 3.27788e-18
6.81938 -1.00031 3.27788e-18
6.85579 -1.00031 3.27788e-18
6.89221 -1.00031 3.27788e-18
6.92865 -1.00031 3.27788e-18
6.96511 -1.00031 3.27788e-18
7.00159 -1.00031 3.27788e-18
7.0381 -1.00031 3.27788e-18
7.07462 -1.00031 3.27788e-18
7.11116 -1.00031 3.27788e-18
7.14772 -1.00031 3.27788e-18
7.18431 -1.00031 3.27788e-18
7.22091 -1.00031 3.27788e-18
7.25754 -1.00031 3.27788e-18
7.29418 -1.00031 3.27788e-18
7.33085 -1.00031 3.27788e-18
7.36754 -1.00031 3.27788e-18
7.40425 -1.00031 3.27788e-18
7.44099 -1.00031 3.27788e-18
7.47774 -1.00031 3.27788e-18
7.51452 -1.00031 3.27788e-18
7.55132 -1.00031 3.27788e-18
7.58814 -1.00031 3.27788e-18
7.62498 -1.00031 3.27788e-18
7.66185 -1.00031 3.27788e-18
7.69874 -1.00031 3.27788e-18
7.73566 -1.00031 3.27788e-18
7.77259 -1.00031 3.27788e-18
7.80955 -1.00031 3.27788e-18
7.84654 -1.00031 3.27788e-18
7.88355 -1.00031 3.27788e-18
7.92058 -1.00031 3.27788e-18
7.95763 -1.00031 3.27788e-18
7.99471 -1.00031 3.27788e-18
8.03182 -1.00031 3.27788e-18
8.06895 -1.00031 3.27788e-18
8.1061 -1.00031 3.27788e-18
8.14328 -1.00031 3.27788e-18
8.18049 -1.00031 3.27788e-18
8.21772 -1.00031 3.27788e-18
8.25497 -1.00031 3.27788e-18
8.29226 -1.00031 3.27788e-18
8.32956 -1.00031 3.27788e-18
8.3669 -1.00031 3.27788e-18
8.40426 -1.00031 3.27788e-18
8.44165 -1.00031 3.27788e-18
8.47906 -1.00031 3.27788e-18
8.5165 -1.00031 3.27788e-18
8.55397 -1.00031 3.27788e-18
8.59146 -1.00031 3.27788e-18
8.62899 -1.00031 3.27788e-18
8.66654 -1.00031 3.27788e-18
8.70412 -1.00031 3.27788e-18
8.74172 -1.00031 3.27788e-18
8.77936 -1.00031 3.27788e-18
8.81702 -1.00031 3.27788e-18
8.85471 -1.00031 3.27788e-18
8.89244 -1.00031 3.27788e-18
8.93019 -1.00031 3.27788e-18
8.96797 -1.00031 3.27788e-18
9.00578 -1.00031 3.27788e-18
9.04362 -1.00031 3.27788e-18
9.08149 -1.00031 3.27788e-18
9.11939 -1.00031 3.27788e-18
9.15732 -1.00031 3.27788e-18
9.19528 -1.00031 3.27788e-18
9.23327 -1.00031 3.27788e-18
9.2713 -1.00031 3.27788e-18
9.30935 -1.00031 3.27788e-18
9.34744 -1.00031 3.27788e-18
9.38556 -1.00031 3.27788e-18
9.42371 -1.00031 3.27788e-18
9.46189 -1.00031 3.27788e-18
9.50011 -1.00031 3.27788e-18
9.53836 -1.00031 3.27788e-18
9.57664 -1.00031 3.27788e-18
9.61496 -1.00031 3.27788e-18
9.65331 -1.00031 3.27788e-18
9.69169 -1.00031 3.27788e-18
9.73011 -1.00031 3.27788e-18
9.76856 -1.00031 3.27788e-18
9.80704 -1.00031 3.27788e-18
9.84557 -1.00031 3.27788e-18
9.88412 -1.00031 3.27788e-18
9.92271 -1.00031 3.27788e-18
9.96134 -1.00031 3.27788e-18
10 -1.00031 3.27788e-18
10.0387 -1.00031 3.27788e-18
10.0774 -1.00031 3.27788e-18
10.1162 -1.00031 3.27788e-18
10.155 -1.00031 3.27788e-18
10.1939 -1.00031 3.27788e-18
10.2328 -1.00031 3.27788e-18
10.2717 -1.00031 3.27788e-18
10.3106 -1.00031 3.27788e-18
10.3496 -1.00031 3.27788e-18
10.3887 -1.00031 3.27788e-18
10.4278 -1.00031 3.27788e-18
10.4669 -1.00031 3.27788e-18
10.506 -1.00031 3.27788e-18
10.5452 -1.00031 3.27788e-18
10.5845 -1.00031 3.27788e-18
10.6238 -1.00031 3.27788e-18
10.6631 -1.00031 3.27788e-18
10.7024 -1.00031 3.27788e-18
10.7418 -1.00031 3.27788e-18
10.7813 -1.00031 3.27788e-18
10.8208 -1.00031 3.27788e-18
10.8603 -1.00031 3.27788e-18
10.8999 -1.00031 3.27788e-18
10.9395 -1.00031 3.27788e-18
10.9792 -1.00031 3.27788e-18
11.0189 -1.00031 3.27788e-18
11.0586 -1.00031 3.27788e-18
11.0984 -1.00031 3.27788e-18
11.1383 -1.00031 3.27788e-18
11.1781 -1.00031 3.27788e-18
11.2181 -1.00031 3.27788e-18
11.2581 -1.00031 3.27788e-18
11.2981 -1.00031 3.27788e-18
11.3381 -1.00031 3.27788e-18
11.3783 -1.00031 3.27788e-18
11.4184 -1.00031 3.27788e-18
11.4587 -1.00031 3.27788e-18
11.4989 -1.00031 3.27788e-18
11.5392 -1.00031 3.27788e-18
11.5796 -1.00031 3.27788e-18
11.62 -1.00031 3.27788e-18
11.6605 -1.00031 3.27788e-18
11.701 -1.00031 3.27788e-18
11.7415 -1.00031 3.27788e-18
11.7822 -1.00031 3.27788e-18
11.8228 -1.00031 3.27788e-18
11.8636 -1.00031 3.27788e-18
11.9043 -1.00031 3.27788e-18
11.9452 -1.00031 3.27788e-18
11.986 -1.00031 3.27788e-18
12.027 -1.00031 3.27788e-18
12.068 -1.00031 3.27788e-18
12.109 -1.00031 3.27788e-18
12.1501 -1.00031 3.27788e-18
12.1913 -1.00031 3.27788e-18
12.2325 -1.00031 3.27788e-18
12.2738 -1.00031 3.27788e-18
12.3151 -1.00031 3.27788e-18
12.3565 -1.00031 3.27788e-18
12.3979 -1.00031 3.27788e-18
12.4394 -1.00031 3.27788e-18
12.481 -1.00031 3.27788e-18
12.5226 -1.00031 3.27788e-18
12.5643 -1.00031 3.27788e-18
12.6061 -1.00031 3.27788e-18
12.6479 -1.00031 3.27788e-18
12.6898 -1.00031 3.27788e-18
12.7317 -1.00031 3.27788e-18
12.7737 -1.00031 3.27788e-18
12.8158 -1.00031 3.27788e-18
12.8579 -1.00031 3.27788e-18
12.9001 -1.00031 3.27788e-18
12.9424 -1.00031 3.27788e-18
12.9847 -1.00031 3.27788e-18
13.0271 -1.00031 3.27788e-18
13.0696 -1.00031 3.27788e-18
13.1121 -1.00031 3.27788e-18
13.1547 -1.00031 3.27788e-18
13.1974 -1.00031 3.27788e-18
13.2402 -1.00031 3.27788e-18
13.283 -1.00031 3.27788e-18
13.3259 -1.00031 3.27788e-18
13.3689 -1.00031 3.27788e-18
13.4119 -1.00031 3.27788e-18
13.455 -1.00031 3.27788e-18
13.4982 -1.00031 3.27788e-18
13.5415 -1.00031 3.27788e-18
13.5848 -1.00031 3.27788e-18
13.6283 -1.00031 3.27788e-18
13.6718 -1.00031 3.27788e-18
13.7153 -1.00031 3.27788e-18
13.759 -1.00031 3.27788e-18
13.8028 -1.00031 3.27788e-18
13.8466 -1.00031 3.27788e-18
13.8905 -1.00031 3.27788e-18
13.9345 -1.00031 3.27788e-18
13.9786 -1.00031 3.27788e-18
14.0227 -1.00031 3.27788e-18
14.067 -1.00031 3.27788e-18
14.1113 -1.00031 3.27788e-18
14.1558 -1.00031 3.27788e-18
14.2003 -1.00031 3.27788e-18
14.2449 -1.00031 3.27788e-18
14.2896 -1.00031 3.27788e-18
14.3344 -1.00031 3.27788e-18
14.3793 -1.00031 3.27788e-18
14.4243 -1.00031 3.27788e-18
14.4693 -1.00031 3.27788e-18
14.5145 -1.00031 3.27788e-18
14.5598 -1.00031 3.27788e-18
14.6052 -1.00031 3.27788e-18
14.6506 -1.00031 3.27788e-18
14.6962 -1.00031 3.27788e-18
14.7419 -1.00031 3.27788e-18
14.7877 -1.00031 3.27788e-18
14.8336 -1.00031 3.27788e-18
14.8796 -1.00031 3.27788e-18
14.9257 -1.00031 3.27788e-18
14.9719 -1.00031 3.27788e-18
15.0182 -1.00031 3.27788e-18
15.0647 -1.00031 3.27788e-18
15.1112 -1.00031 3.27788e-18
15.1579 -1.00031 3.27788e-18
15.2047 -1.00031 3.27788e-18
15.2516 -1.00031 3.27788e-18
15.2986 -1.00031 3.27788e-18
15.3458 -1.00031 3.27788e-18
15.393 -1.00031 3.27788e-18
15.4404 -1.00031 3.27788e-18
15.488 -1.00031 3.27788e-18
15.5356 -1.00031 3.27788e-18
15.5834 -1.00031 3.27788e-18
15.6313 -1.00031 3.27788e-18
15.6794 -1.00031 3.27788e-18
15.7276 -1.00031 3.27788e-18
15.7759 -1.00031 3.27788e-18
15.8243 -1.00031 3.27788e-18
15.873 -1.00031 3.27788e-18
15.9217 -1.00031 3.27788e-18
15.9706 -1.00031 3.27788e-18
16.0197 -1.00031 3.27788e-18
16.0689 -1.00031 3.27788e-18
16.1182 -1.00031 3.27788e-18
16.1677 -1.00031 3.27788e-18
16.2174 -1.00031 3.27788e-18
16.2672 -1.00031 3.27788e-18
16.3172 -1.00031 3.27788e-18
16.3674 -1.00031 3.27788e-18
16.4177 -1.00031 3.27788e-18
16.4682 -1.00031 3.27788e-18
16.5189 -1.00031 3.27788e-18
16.5697 -1.00031 3.27788e-18
16.6208 -1.00031 3.27788e-18
16.672 -1.00031 3.27788e-18
16.7234 -1.00031 3.27788e-18
16.775 -1.00031 3.27788e-18
16.8268 -1.00031 3.27788e-18
16.8787 -1.00031 3.27788e-18
16.9309 -1.00031 3.27788e-18
16.9833 -1.00031 3.27788e-18
17.0359 -1.00031 3.27788e-18
17.0887 -1.00031 3.27788e-18
17.1418 -1.00031 3.27788e-18
17.195 -1.00031 3.27788e-18
17.2485 -1.00031 3.27788e-18
17.3022 -1.00031 3.27788e-18
17.3562 -1.00031 3.27788e-18
17.4104 -1.00031 3.27788e-18
17.4648 -1.00031 3.27788e-18
17.5195 -1.00031 3.27788e-18
17.5744 -1.00031 3.27788e-18
17.6296 -1.00031 3.27788e-18
17.6851 -1.00031 3.27788e-18
17.7408 -1.00031 3.27788e-18
17.7969 -1.00031 3.27788e-18
17.8532 -1.00031 3.27788e-18
17.9098 -1.00031 3.27788e-18
17.9667 -1.00031 3.27788e-18
18.0239 -1.00031 3.27788e-18
18.0815 -1.00031 3.27788e-18
18.1393 -1.00031 3.27788e-18
18.1975 -1.00031 3.27788e-18
18.256 -1.00031 3.27788e-18
18.3149 -1.00031 3.27788e-18
18.3742 -1.00031 3.27788e-18
18.4338 -1.00031 3.27788e-18
18.4938 -1.00031 3.27788e-18
18.5542 -1.00031 3.27788e-18
18.615 -1.00031 3.27788e-18
18.6762 -1.00031 3.27788e-18
18.7379 -1.00031 3.27788e-18
18.8 -1.00031 3.27788e-18
18.8625 -1.00031 3.27788e-18
18.9255 -1.00031 3.27788e-18
18.9891 -1.00031 3.27788e-18
19.0531 -1.00031 3.27788e-18
19.1177 -1.00031 3.27788e-18
19.1828 -1.00031 3.27788e-18
19.2484 -1.00031 3.27788e-18
19.3147 -1.00031 3.27788e-18
19.3816 -1.00031 3.27788e-18
19.4491 -1.00031 3.27788e-18
19.5173 -1.00031 3.27788e-18
19.5862 -1.00031 3.27788e-18
19.6558 -1.00031 3.27788e-18
19.7262 -1.00031 3.27788e-18
19.7974 -1.00031 3.27788e-18
19.8694 -1.00031 3.27788e-18
19.9423 -1.00031 3.27788e-18
20.0162 -1.00031 3.27788e-18
20.091 -1.00031 3.27788e-18
20.1669 -1.00031 3.27788e-18
20.244 -1.00031 3.27788e-18
20.3222 -1.00031 3.27788e-18
20.4016 -1.00031 3.27788e-18
20.4825 -1.00031 3.27788e-18
20.5648 -1.00031 3.27788e-18
20.6487 -1.00031 3.27788e-18
20.7344 -1.00031 3.27788e-18
20.8219 -1.00031 3.27788e-18
20.9115 -1.00031 3.27788e-18
21.0034 -1.00031 3.27788e-18
21.0979 -1.00031 3.27788e-18
21.1952 -1.00031 3.27788e-18
21.2959 -1.00031 3.27788e-18
21.4004 -1.00031 3.27788e-18
21.5093 -1.00031 3.27788e-18
21.6237 -1.00031 3.27788e-18
21.7448 -1.00031 3.27788e-18
21.8747 -1.00031 3.27788e-18
22.0165 -1.00031 3.27788e-18
22.1768 -1.00031 3.27788e-18
22.3723 -1.00031 3.27788e-18


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1Quantum/SigmaRTwoLoop.txt <==
-22.3723 -0.000813971 -0.000134396
-22.1768 -0.00136817 -8.69929e-05
-22.0165 -0.00170951 -0.000124674
-21.8747 -0.00198651 -9.52001e-05
-21.7448 -0.00221001 -0.000122681
-21.6237 -0.00241382 -9.94138e-05
-21.5093 -0.00259845 -0.000122174
-21.4004 -0.00277785 -0.000102341
-21.2959 -0.00295107 -0.000122242
-21.1952 -0.00312541 -0.000104673
-21.0979 -0.0032991 -0.000122642
-21.0034 -0.00347539 -0.000106778
-20.9115 -0.00365076 -0.000123442
-20.8219 -0.00382474 -0.00010906
-20.7344 -0.00399194 -0.00012491
-20.6487 -0.00414998 -0.00011189
-20.5648 -0.00429411 -0.000127191
-20.4825 -0.00442356 -0.000115286
-20.4016 -0.00453693 -0.000130026
-20.3222 -0.00463642 -0.000118899
-20.244 -0.00472318 -0.000133014
-20.1669 -0.00480035 -0.000122448
-20.091 -0.0048693 -0.000135977
-20.0162 -0.00493247 -0.000125888
-19.9423 -0.00499058 -0.000138914
-19.8694 -0.00504529 -0.000129255
-19.7974 -0.00509686 -0.000141848
-19.7262 -0.00514641 -0.000132582
-19.6558 -0.00519393 -0.000144798
-19.5862 -0.00524023 -0.000135891
-19.5173 -0.00528518 -0.000147775
-19.4491 -0.0053294 -0.000139197
-19.3816 -0.00537268 -0.000150787
-19.3147 -0.00541553 -0.000142512
-19.2484 -0.00545772 -0.000153837
-19.1828 -0.00549967 -0.000145843
-19.1177 -0.00554115 -0.00015693
-19.0531 -0.00558251 -0.000149196
-18.9891 -0.00562354 -0.000160068
-18.9255 -0.00566454 -0.000152577
-18.8625 -0.0057053 -0.000163253
-18.8 -0.00574609 -0.00015599
-18.7379 -0.00578672 -0.000166487
-18.6762 -0.00582743 -0.000159439
-18.615 -0.00586803 -0.000169771
-18.5542 -0.00590874 -0.000162926
-18.4938 -0.0059494 -0.000173108
-18.4338 -0.00599019 -0.000166455
-18.3742 -0.00603096 -0.0001765
-18.3149 -0.00607188 -0.00017003
-18.256 -0.00611282 -0.000179948
-18.1975 -0.00615393 -0.000173652
-18.1393 -0.00619508 -0.000183453
-18.0815 -0.00623642 -0.000177325
-18.0239 -0.00627781 -0.000187019
-17.9667 -0.00631941 -0.00018105
-17.9098 -0.00636109 -0.000190646
-17.8532 -0.00640299 -0.000184831
-17.7969 -0.00644498 -0.000194336
-17.7408 -0.00648719 -0.000188671
-17.6851 -0.00652952 -0.000198091
-17.6296 -0.00657208 -0.00019257
-17.5744 -0.00661477 -0.000201914
-17.5195 -0.0066577 -0.000196532
-17.4648 -0.00670077 -0.000205806
-17.4104 -0.00674409 -0.00020056
-17.3562 -0.00678757 -0.000209769
-17.3022 -0.00683131 -0.000204655
-17.2485 -0.00687521 -0.000213805
-17.195 -0.00691938 -0.00020882
-17.1418 -0.00696372 -0.000217917
-17.0887 -0.00700834 -0.000213057
-17.0359 -0.00705315 -0.000222106
-16.9833 -0.00709824 -0.000217369
-16.9309 -0.00714353 -0.000226374
-16.8787 -0.0071891 -0.000221759
-16.8268 -0.00723489 -0.000230725
-16.775 -0.00728096 -0.000226228
-16.7234 -0.00732727 -0.000235159
-16.672 -0.00737387 -0.00023078
-16.6208 -0.0074207 -0.000239681
-16.5697 -0.00746784 -0.000235417
-16.5189 -0.00751522 -0.000244291
-16.4682 -0.00756291 -0.000240141
-16.4177 -0.00761086 -0.000248993
-16.3674 -0.00765912 -0.000244955
-16.3172 -0.00770765 -0.000253789
-16.2672 -0.00775651 -0.000249863
-16.2174 -0.00780563 -0.000258681
-16.1677 -0.00785509 -0.000254867
-16.1182 -0.00790483 -0.000263673
-16.0689 -0.00795492 -0.000259969
-16.0197 -0.00800529 -0.000268768
-15.9706 -0.00805601 -0.000265173
-15.9217 -0.00810704 -0.000273968
-15.873 -0.00815841 -0.000270482
-15.8243 -0.0082101 -0.000279276
-15.7759 -0.00826216 -0.000275899
-15.7276 -0.00831453 -0.000284695
-15.6794 -0.00836727 -0.000281427
-15.6313 -0.00842035 -0.000290229
-15.5834 -0.0084738 -0.00028707
-15.5356 -0.0085276 -0.000295881
-15.488 -0.00858178 -0.00029283
-15.4404 -0.00863631 -0.000301654
-15.393 -0.00869124 -0.000298712
-15.3458 -0.00874652 -0.000307551
-15.2986 -0.00880222 -0.00030472
-15.2516 -0.00885828 -0.000313577
-15.2047 -0.00891475 -0.000310855
-15.1579 -0.00897161 -0.000319734
-15.1112 -0.00902889 -0.000317124
-15.0647 -0.00908656 -0.000326028
-15.0182 -0.00914466 -0.000323529
-14.9719 -0.00920316 -0.000332461
-14.9257 -0.00926211 -0.000330075
-14.8796 -0.00932146 -0.000339039
-14.8336 -0.00938127 -0.000336766
-14.7877 -0.0094415 -0.000345764
-14.7419 -0.00950219 -0.000343606
-14.6962 -0.00956332 -0.000352643
-14.6506 -0.00962492 -0.0003506
-14.6052 -0.00968696 -0.000359678
-14.5598 -0.00974949 -0.000357752
-14.5145 -0.00981247 -0.000366875
-14.4693 -0.00987595 -0.000365068
-14.4243 -0.0099399 -0.000374239
-14.3793 -0.0100043 -0.000372552
-14.3344 -0.0100693 -0.000381775
-14.2896 -0.0101347 -0.00038021
-14.2449 -0.0102007 -0.000389488
-14.2003 -0.0102671 -0.000388046
-14.1558 -0.0103341 -0.000397383
-14.1113 -0.0104016 -0.000396067
-14.067 -0.0104697 -0.000405466
-14.0227 -0.0105383 -0.000404278
-13.9786 -0.0106074 -0.000413743
-13.9345 -0.0106771 -0.000412685
-13.8905 -0.0107473 -0.00042222
-13.8466 -0.0108181 -0.000421295
-13.8028 -0.0108895 -0.000430904
-13.759 -0.0109615 -0.000430113
-13.7153 -0.011034 -0.0004398
-13.6718 -0.0111072 -0.000439147
-13.6283 -0.0111809 -0.000448915
-13.5848 -0.0112553 -0.000448403
-13.5415 -0.0113302 -0.000458257
-13.4982 -0.0114058 -0.000457888
-13.455 -0.011482 -0.000467832
-13.4119 -0.0115589 -0.00046761
-13.3689 -0.0116364 -0.000477649
-13.3259 -0.0117146 -0.000477576
-13.283 -0.0117934 -0.000487715
-13.2402 -0.0118729 -0.000487795
-13.1974 -0.0119531 -0.000498037
-13.1547 -0.012034 -0.000498275
-13.1121 -0.0121156 -0.000508626
-13.0696 -0.0121979 -0.000509024
-13.0271 -0.0122809 -0.000519489
-12.9847 -0.0123646 -0.000520052
-12.9424 -0.012449 -0.000530636
-12.9001 -0.0125342 -0.000531368
-12.8579 -0.0126202 -0.000542075
-12.8158 -0.0127069 -0.000542981
-12.7737 -0.0127944 -0.000553818
-12.7317 -0.0128826 -0.000554902
-12.6898 -0.0129717 -0.000565874
-12.6479 -0.0130616 -0.000567141
-12.6061 -0.0131522 -0.000578254
-12.5643 -0.0132437 -0.000579709
-12.5226 -0.0133361 -0.00059097
-12.481 -0.0134292 -0.000592618
-12.4394 -0.0135233 -0.000604032
-12.3979 -0.0136182 -0.000605879
-12.3565 -0.0137139 -0.000617454
-12.3151 -0.0138106 -0.000619505
-12.2738 -0.0139082 -0.000631247
-12.2325 -0.0140067 -0.000633509
-12.1913 -0.0141061 -0.000645425
-12.1501 -0.0142064 -0.000647905
-12.109 -0.0143077 -0.000660002
-12.068 -0.01441 -0.000662706
-12.027 -0.0145132 -0.000674992
-11.986 -0.0146174 -0.000677927
-11.9452 -0.0147227 -0.00069041
-11.9043 -0.0148289 -0.000693583
-11.8636 -0.0149362 -0.000706272
-11.8228 -0.0150445 -0.000709692
-11.7822 -0.0151539 -0.000722594
-11.7415 -0.0152644 -0.000726268
-11.701 -0.0153759 -0.000739393
-11.6605 -0.0154885 -0.00074333
-11.62 -0.0156023 -0.000756688
-11.5796 -0.0157172 -0.000760897
-11.5392 -0.0158333 -0.000774496
-11.4989 -0.0159505 -0.000778986
-11.4587 -0.0160689 -0.000792838
-11.4184 -0.0161885 -0.000797619
-11.3783 -0.0163093 -0.000811734
-11.3381 -0.0164314 -0.000816817
-11.2981 -0.0165547 -0.000831205
-11.2581 -0.0166792 -0.0008366
-11.2181 -0.0168051 -0.000851274
-11.1781 -0.0169323 -0.000856993
-11.1383 -0.0170608 -0.000871965
-11.0984 -0.0171906 -0.000878019
-11.0586 -0.0173218 -0.000893302
-11.0189 -0.0174544 -0.000899704
-10.9792 -0.0175884 -0.000915311
-10.9395 -0.0177238 -0.000922074
-10.8999 -0.0178607 -0.000938019
-10.8603 -0.017999 -0.000945157
-10.8208 -0.0181389 -0.000961455
-10.7813 -0.0182802 -0.000968983
-10.7418 -0.0184231 -0.000985648
-10.7024 -0.0185675 -0.000993581
-10.6631 -0.0187135 -0.00101063
-10.6238 -0.0188612 -0.00101898
-10.5845 -0.0190104 -0.00103644
-10.5452 -0.0191613 -0.00104523
-10.506 -0.0193139 -0.0010631
-10.4669 -0.0194683 -0.00107234
-10.4278 -0.0196243 -0.00109065
-10.3887 -0.0197821 -0.00110037
-10.3496 -0.0199417 -0.00111914
-10.3106 -0.0201031 -0.00112936
-10.2717 -0.0202663 -0.0011486
-10.2328 -0.0204315 -0.00115933
-10.1939 -0.0205985 -0.00117907
-10.155 -0.0207675 -0.00119034
-10.1162 -0.0209384 -0.00121061
-10.0774 -0.0211113 -0.00122244
-10.0387 -0.0212863 -0.00124325
-10 -0.0214633 -0.00125566
-9.96134 -0.0216425 -0.00127705
-9.92271 -0.0218237 -0.00129007
-9.88412 -0.0220072 -0.00131206
-9.84557 -0.0221928 -0.00132572
-9.80704 -0.0223807 -0.00134834
-9.76856 -0.0225708 -0.00136266
-9.73011 -0.0227633 -0.00138594
-9.69169 -0.0229581 -0.00140096
-9.65331 -0.0231553 -0.00142493
-9.61496 -0.0233549 -0.00144068
-9.57664 -0.0235571 -0.00146537
-9.53836 -0.0237617 -0.00148189
-9.50011 -0.0239689 -0.00150734
-9.46189 -0.0241787 -0.00152465
-9.42371 -0.0243912 -0.0015509
-9.38556 -0.0246064 -0.00156906
-9.34744 -0.0248243 -0.00159614
-9.30935 -0.025045 -0.00161517
-9.2713 -0.0252685 -0.00164313
-9.23327 -0.025495 -0.00166309
-9.19528 -0.0257243 -0.00169198
-9.15732 -0.0259567 -0.00171291
-9.11939 -0.0261922 -0.00174276
-9.08149 -0.0264307 -0.00176471
-9.04362 -0.0266724 -0.00179559
-9.00578 -0.0269174 -0.00181861
-8.96797 -0.0271656 -0.00185056
-8.93019 -0.0274172 -0.0018747
-8.89244 -0.0276722 -0.00190779
-8.85471 -0.0279306 -0.00193312
-8.81702 -0.0281926 -0.0019674
-8.77936 -0.0284582 -0.00199397
-8.74172 -0.0287275 -0.00202952
-8.70412 -0.0290005 -0.0020574
-8.66654 -0.0292773 -0.00209428
-8.62899 -0.029558 -0.00212355
-8.59146 -0.0298426 -0.00216183
-8.55397 -0.0301313 -0.00219255
-8.5165 -0.0304242 -0.00223232
-8.47906 -0.0307212 -0.00226459
-8.44165 -0.0310225 -0.00230592
-8.40426 -0.0313282 -0.00233982
-8.3669 -0.0316383 -0.00238281
-8.32956 -0.031953 -0.00241843
-8.29226 -0.0322723 -0.00246318
-8.25497 -0.0325964 -0.00250062
-8.21772 -0.0329252 -0.00254722
-8.18049 -0.033259 -0.0025866
-8.14328 -0.0335979 -0.00263517
-8.1061 -0.0339419 -0.0026766
-8.06895 -0.0342911 -0.00272726
-8.03182 -0.0346457 -0.00277085
-7.99471 -0.0350057 -0.00282373
-7.95763 -0.0353714 -0.00286962
-7.92058 -0.0357427 -0.00292486
-7.88355 -0.0361199 -0.0029732
-7.84654 -0.036503 -0.00303094
-7.80955 -0.0368922 -0.00308188
-7.77259 -0.0372876 -0.00314228
-7.73566 -0.0376894 -0.00319599
-7.69874 -0.0380977 -0.00325923
-7.66185 -0.0385126 -0.00331588
-7.62498 -0.0389343 -0.00338215
-7.58814 -0.039363 -0.00344194
-7.55132 -0.0397988 -0.00351144
-7.51452 -0.0402418 -0.00357458
-7.47774 -0.0406923 -0.00364752
-7.44099 -0.0411504 -0.00371424
-7.40425 -0.0416162 -0.00379086
-7.36754 -0.04209 -0.0038614
-7.33085 -0.042572 -0.00394196
-7.29418 -0.0430624 -0.00401659
-7.25754 -0.0435613 -0.00410138
-7.22091 -0.0440689 -0.00418039
-7.18431 -0.0445855 -0.00426969
-7.14772 -0.0451114 -0.0043534
-7.11116 -0.0456466 -0.00444756
-7.07462 -0.0461915 -0.00453631
-7.0381 -0.0467462 -0.00463568
-7.00159 -0.0473112 -0.00472985
-6.96511 -0.0478865 -0.00483483
-6.92865 -0.0484724 -0.00493482
-6.89221 -0.0490693 -0.00504584
-6.85579 -0.0496774 -0.00515212
-6.81938 -0.0502971 -0.00526964
-6.783 -0.0509285 -0.00538269
-6.74664 -0.051572 -0.00550723
-6.71029 -0.052228 -0.00562759
-6.67397 -0.0528968 -0.00575973
-6.63766 -0.0535787 -0.00588799
-6.60137 -0.054274 -0.00602834
-6.5651 -0.0549832 -0.00616516
-6.52885 -0.0557066 -0.00631441
-6.49262 -0.0564446 -0.00646051
-6.4564 -0.0571977 -0.00661941
-6.42021 -0.0579661 -0.00677559
-6.38403 -0.0587505 -0.00694498
-6.34786 -0.0595512 -0.00711211
-6.31172 -0.0603687 -0.00729292
-6.27559 -0.0612035 -0.00747198
-6.23949 -0.062056 -0.00766522
-6.20339 -0.0629269 -0.00785729
-6.16732 -0.0638166 -0.00806412
-6.13126 -0.0647257 -0.0082704
-6.09522 -0.0656548 -0.00849208
-6.05919 -0.0666046 -0.0087139
-6.02319 -0.0675755 -0.00895185
-5.9872 -0.0685683 -0.00919071
-5.95122 -0.0695836 -0.0094465
-5.91526 -0.0706222 -0.00970408
-5.87932 -0.0716848 -0.00997948
-5.84339 -0.0727721 -0.0102576
-5.80748 -0.0738849 -0.0105546
-5.77158 -0.075024 -0.0108555
-5.7357 -0.0761903 -0.0111763
-5.69984 -0.0773847 -0.0115022
-5.66399 -0.078608 -0.0118494
-5.62815 -0.0798613 -0.012203
-5.59233 -0.0811454 -0.0125793
-5.55653 -0.0824615 -0.0129637
-5.52074 -0.0838106 -0.0133724
-5.48497 -0.0851938 -0.0137909
-5.4492 -0.0866123 -0.0142357
-5.41346 -0.0880672 -0.0146922
-5.37773 -0.0895599 -0.0151771
-5.34201 -0.0910915 -0.0156761
-5.30631 -0.0926636 -0.0162059
-5.27062 -0.0942774 -0.0167524
-5.23494 -0.0959344 -0.0173325
-5.19928 -0.0976362 -0.0179323
-5.16363 -0.0993842 -0.0185689
-5.128 -0.10118 -0.0192286
-5.09237 -0.103026 -0.0199287
-5.05677 -0.104923 -0.0206559
-5.02117 -0.106873 -0.0214278
-4.98559 -0.108879 -0.0222313
-4.95002 -0.110941 -0.0230844
-4.91446 -0.113062 -0.0239744
-4.87892 -0.115245 -0.0249196
-4.84339 -0.117491 -0.0259079
-4.80787 -0.119802 -0.0269579
-4.77237 -0.122181 -0.0280581
-4.73687 -0.12463 -0.0292278
-4.70139 -0.127152 -0.0304559
-4.66592 -0.129748 -0.0317624
-4.63046 -0.132422 -0.0331371
-4.59502 -0.135175 -0.0346007
-4.55958 -0.138011 -0.0361437
-4.52416 -0.140931 -0.0377879
-4.48875 -0.143939 -0.0395248
-4.45335 -0.147035 -0.0413773
-4.41797 -0.150224 -0.0433382
-4.38259 -0.153506 -0.0454316
-4.34722 -0.156884 -0.0476517
-4.31187 -0.16036 -0.0500242
-4.27653 -0.163935 -0.0525451
-4.24119 -0.167609 -0.0552417
-4.20587 -0.171385 -0.058112
-4.17056 -0.175261 -0.0611855
-4.13526 -0.179238 -0.0644624
-4.09997 -0.183313 -0.0679745
-4.06469 -0.187484 -0.0717246
-4.02942 -0.191748 -0.0757473
-3.99416 -0.196099 -0.0800482
-3.95891 -0.20053 -0.0846646
-3.92367 -0.205032 -0.0896051
-3.88844 -0.209595 -0.0949101
-3.85322 -0.214203 -0.100591
-3.81801 -0.21884 -0.106691
-3.7828 -0.223484 -0.113224
-3.74761 -0.22811 -0.120236
-3.71243 -0.232687 -0.127741
-3.67726 -0.23718 -0.135786
-3.64209 -0.241547 -0.144385
-3.60694 -0.245739 -0.153582
-3.57179 -0.249699 -0.163388
-3.53665 -0.253364 -0.173841
-3.50152 -0.256662 -0.184942
-3.4664 -0.259511 -0.196716
-3.43129 -0.261824 -0.209148
-3.39619 -0.263503 -0.222243
-3.36109 -0.264448 -0.235959
-3.32601 -0.26455 -0.250271
-3.29093 -0.263703 -0.265102
-3.25586 -0.2618 -0.280386
-3.2208 -0.258741 -0.296004
-3.18574 -0.254436 -0.311845
-3.1507 -0.248815 -0.327745
-3.11566 -0.241827 -0.343551
-3.08063 -0.233452 -0.359066
-3.0456 -0.223701 -0.37411
-3.01059 -0.212622 -0.388474
-2.97558 -0.2003 -0.401983
-2.94058 -0.186856 -0.414447
-2.90558 -0.172446 -0.425729
-2.87059 -0.157251 -0.435692
-2.83561 -0.141474 -0.444267
-2.80064 -0.125328 -0.451394
-2.76567 -0.109027 -0.457084
-2.73071 -0.0927773 -0.461356
-2.69576 -0.07677 -0.464296
-2.66081 -0.0611741 -0.465987
-2.62587 -0.0461324 -0.466566
-2.59094 -0.0317591 -0.466157
-2.55601 -0.0181391 -0.46492
-2.52109 -0.00532946 -0.462992
-2.48617 0.00663878 -0.460534
-2.45126 0.0177574 -0.457673
-2.41636 0.0280378 -0.454555
-2.38146 0.0375073 -0.451288
-2.34657 0.0462063 -0.447995
-2.31168 0.0541846 -0.444758
-2.2768 0.0614996 -0.441677
-2.24192 0.0682134 -0.438809
-2.20705 0.0743917 -0.436233
-2.17219 0.0801018 -0.433986
-2.13733 0.0854125 -0.432126
-2.10247 0.0903924 -0.430676
-2.06762 0.0951107 -0.429681
-2.03278 0.0996361 -0.429147
-1.99794 0.104037 -0.429109
-1.9631 0.108383 -0.429565
-1.92827 0.112742 -0.430538
-1.89345 0.117184 -0.432018
-1.85862 0.121779 -0.434017
-1.82381 0.1266 -0.436517
-1.78899 0.131719 -0.439522
-1.75419 0.137211 -0.443
-1.71938 0.143154 -0.446944
-1.68458 0.149625 -0.451308
-1.64979 0.156705 -0.456068
-1.61499 0.164475 -0.461162
-1.58021 0.173015 -0.466544
-1.54542 0.182406 -0.472127
-1.51064 0.192724 -0.47784
-1.47586 0.20404 -0.483569
-1.44109 0.216417 -0.48921
-1.40632 0.229908 -0.494618
-1.37155 0.244548 -0.499658
-1.33679 0.260356 -0.504154
-1.30203 0.277324 -0.507946
-1.26727 0.295417 -0.510836
-1.23251 0.314569 -0.512654
-1.19776 0.334679 -0.513202
-1.16301 0.355611 -0.512322
-1.12827 0.377194 -0.509847
-1.09352 0.399225 -0.505665
-1.05878 0.421474 -0.499672
-1.02405 0.443693 -0.491834
-0.989309 0.465627 -0.482133
-0.954576 0.487018 -0.470632
-0.919844 0.507625 -0.457407
-0.885115 0.527229 -0.442611
-0.850388 0.545642 -0.426399
-0.815663 0.562718 -0.408987
-0.78094 0.57835 -0.390575
-0.746219 0.592476 -0.371402
-0.711499 0.605077 -0.351672
-0.676781 0.616172 -0.33161
-0.642065 0.625811 -0.311393
-0.60735 0.634072 -0.291203
-0.572637 0.641053 -0.271171
-0.537925 0.646866 -0.251429
-0.503214 0.65163 -0.232054
-0.468504 0.655468 -0.213127
-0.433796 0.658501 -0.194678
-0.399089 0.660846 -0.176745
-0.364382 0.662613 -0.159321
-0.329676 0.663904 -0.142411
-0.294972 0.664811 -0.125981
-0.260267 0.665417 -0.110013
-0.225564 0.665795 -0.0944552
-0.190861 0.666006 -0.0792758
-0.156158 0.666104 -0.06441
-0.121456 0.666132 -0.0498186
-0.0867541 0.666123 -0.0354299
-0.0520524 0.666104 -0.0212
-0.0173508 0.66609 -0.00705404
0.0173508 0.66609 0.00705404
0.0520524 0.666104 0.0212
0.0867541 0.666123 0.0354299
0.121456 0.666132 0.0498186
0.156158 0.666104 0.06441
0.190861 0.666006 0.0792758
0.225564 0.665795 0.0944552
0.260267 0.665417 0.110013
0.294972 0.664811 0.125981
0.329676 0.663904 0.142411
0.364382 0.662613 0.159321
0.399089 0.660846 0.176745
0.433796 0.658501 0.194678
0.468504 0.655468 0.213127
0.503214 0.65163 0.232054
0.537925 0.646866 0.251429
0.572637 0.641053 0.271171
0.60735 0.634072 0.291203
0.642065 0.625811 0.311393
0.676781 0.616172 0.33161
0.711499 0.605077 0.351672
0.746219 0.592476 0.371402
0.78094 0.57835 0.390575
0.815663 0.562718 0.408987
0.850388 0.545642 0.426399
0.885115 0.527229 0.442611
0.919844 0.507625 0.457407
0.954576 0.487018 0.470632
0.989309 0.465627 0.482133
1.02405 0.443693 0.491834
1.05878 0.421474 0.499672
1.09352 0.399225 0.505665
1.12827 0.377194 0.509847
1.16301 0.355611 0.512322
1.19776 0.334679 0.513202
1.23251 0.314569 0.512654
1.26727 0.295417 0.510836
1.30203 0.277324 0.507946
1.33679 0.260356 0.504154
1.37155 0.244548 0.499658
1.40632 0.229908 0.494618
1.44109 0.216417 0.48921
1.47586 0.20404 0.483569
1.51064 0.192724 0.47784
1.54542 0.182406 0.472127
1.58021 0.173015 0.466544
1.61499 0.164475 0.461162
1.64979 0.156705 0.456068
1.68458 0.149625 0.451308
1.71938 0.143154 0.446944
1.75419 0.137211 0.443
1.78899 0.131719 0.439522
1.82381 0.1266 0.436517
1.85862 0.121779 0.434017
1.89345 0.117184 0.432018
1.92827 0.112742 0.430538
1.9631 0.108383 0.429565
1.99794 0.104037 0.429109
2.03278 0.0996361 0.429147
2.06762 0.0951107 0.429681
2.10247 0.0903924 0.430676
2.13733 0.0854125 0.432126
2.17219 0.0801018 0.433986
2.20705 0.0743917 0.436233
2.24192 0.0682134 0.438809
2.2768 0.0614996 0.441677
2.31168 0.0541846 0.444758
2.34657 0.0462063 0.447995
2.38146 0.0375073 0.451288
2.41636 0.0280378 0.454555
2.45126 0.0177574 0.457673
2.48617 0.00663878 0.460534
2.52109 -0.00532946 0.462992
2.55601 -0.0181391 0.46492
2.59094 -0.0317591 0.466157
2.62587 -0.0461324 0.466566
2.66081 -0.0611741 0.465987
2.69576 -0.07677 0.464296
2.73071 -0.0927773 0.461356
2.76567 -0.109027 0.457084
2.80064 -0.125328 0.451394
2.83561 -0.141474 0.444267
2.87059 -0.157251 0.435692
2.90558 -0.172446 0.425729
2.94058 -0.186856 0.414447
2.97558 -0.2003 0.401983
3.01059 -0.212622 0.388474
3.0456 -0.223701 0.37411
3.08063 -0.233452 0.359066
3.11566 -0.241827 0.343551
3.1507 -0.248815 0.327745
3.18574 -0.254436 0.311845
3.2208 -0.258741 0.296004
3.25586 -0.2618 0.280386
3.29093 -0.263703 0.265102
3.32601 -0.26455 0.250271
3.36109 -0.264448 0.235959
3.39619 -0.263503 0.222243
3.43129 -0.261824 0.209148
3.4664 -0.259511 0.196716
3.50152 -0.256662 0.184942
3.53665 -0.253364 0.173841
3.57179 -0.249699 0.163388
3.60694 -0.245739 0.153582
3.64209 -0.241547 0.144385
3.67726 -0.23718 0.135786
3.71243 -0.232687 0.127741
3.74761 -0.22811 0.120236
3.7828 -0.223484 0.113224
3.81801 -0.21884 0.106691
3.85322 -0.214203 0.100591
3.88844 -0.209595 0.0949101
3.92367 -0.205032 0.0896051
3.95891 -0.20053 0.0846646
3.99416 -0.196099 0.0800482
4.02942 -0.191748 0.0757473
4.06469 -0.187484 0.0717246
4.09997 -0.183313 0.0679745
4.13526 -0.179238 0.0644624
4.17056 -0.175261 0.0611855
4.20587 -0.171385 0.058112
4.24119 -0.167609 0.0552417
4.27653 -0.163935 0.0525451
4.31187 -0.16036 0.0500242
4.34722 -0.156884 0.0476517
4.38259 -0.153506 0.0454316
4.41797 -0.150224 0.0433382
4.45335 -0.147035 0.0413773
4.48875 -0.143939 0.0395248
4.52416 -0.140931 0.0377879
4.55958 -0.138011 0.0361437
4.59502 -0.135175 0.0346007
4.63046 -0.132422 0.0331371
4.66592 -0.129748 0.0317624
4.70139 -0.127152 0.0304559
4.73687 -0.12463 0.0292278
4.77237 -0.122181 0.0280581
4.80787 -0.119802 0.0269579
4.84339 -0.117491 0.0259079
4.87892 -0.115245 0.0249196
4.91446 -0.113062 0.0239744
4.95002 -0.110941 0.0230844
4.98559 -0.108879 0.0222313
5.02117 -0.106873 0.0214278
5.05677 -0.104923 0.0206559
5.09237 -0.103026 0.0199287
5.128 -0.10118 0.0192286
5.16363 -0.0993842 0.0185689
5.19928 -0.0976362 0.0179323
5.23494 -0.0959344 0.0173325
5.27062 -0.0942774 0.0167524
5.30631 -0.0926636 0.0162059
5.34201 -0.0910915 0.0156761
5.37773 -0.0895599 0.0151771
5.41346 -0.0880672 0.0146922
5.4492 -0.0866123 0.0142357
5.48497 -0.0851938 0.0137909
5.52074 -0.0838106 0.0133724
5.55653 -0.0824615 0.0129637
5.59233 -0.0811454 0.0125793
5.62815 -0.0798613 0.012203
5.66399 -0.078608 0.0118494
5.69984 -0.0773847 0.0115022
5.7357 -0.0761903 0.0111763
5.77158 -0.075024 0.0108555
5.80748 -0.0738849 0.0105546
5.84339 -0.0727721 0.0102576
5.87932 -0.0716848 0.00997948
5.91526 -0.0706222 0.00970408
5.95122 -0.0695836 0.0094465
5.9872 -0.0685683 0.00919071
6.02319 -0.0675755 0.00895185
6.05919 -0.0666046 0.0087139
6.09522 -0.0656548 0.00849208
6.13126 -0.0647257 0.0082704
6.16732 -0.0638166 0.00806412
6.20339 -0.0629269 0.00785729
6.23949 -0.062056 0.00766522
6.27559 -0.0612035 0.00747198
6.31172 -0.0603687 0.00729292
6.34786 -0.0595512 0.00711211
6.38403 -0.0587505 0.00694498
6.42021 -0.0579661 0.00677559
6.4564 -0.0571977 0.00661941
6.49262 -0.0564446 0.00646051
6.52885 -0.0557066 0.00631441
6.5651 -0.0549832 0.00616516
6.60137 -0.054274 0.00602834
6.63766 -0.0535787 0.00588799
6.67397 -0.0528968 0.00575973
6.71029 -0.052228 0.00562759
6.74664 -0.051572 0.00550723
6.783 -0.0509285 0.00538269
6.81938 -0.0502971 0.00526964
6.85579 -0.0496774 0.00515212
6.89221 -0.0490693 0.00504584
6.92865 -0.0484724 0.00493482
6.96511 -0.0478865 0.00483483
7.00159 -0.0473112 0.00472985
7.0381 -0.0467462 0.00463568
7.07462 -0.0461915 0.00453631
7.11116 -0.0456466 0.00444756
7.14772 -0.0451114 0.0043534
7.18431 -0.0445855 0.00426969
7.22091 -0.0440689 0.00418039
7.25754 -0.0435613 0.00410138
7.29418 -0.0430624 0.00401659
7.33085 -0.042572 0.00394196
7.36754 -0.04209 0.0038614
7.40425 -0.0416162 0.00379086
7.44099 -0.0411504 0.00371424
7.47774 -0.0406923 0.00364752
7.51452 -0.0402418 0.00357458
7.55132 -0.0397988 0.00351144
7.58814 -0.039363 0.00344194
7.62498 -0.0389343 0.00338215
7.66185 -0.0385126 0.00331588
7.69874 -0.0380977 0.00325923
7.73566 -0.0376894 0.00319599
7.77259 -0.0372876 0.00314228
7.80955 -0.0368922 0.00308188
7.84654 -0.036503 0.00303094
7.88355 -0.0361199 0.0029732
7.92058 -0.0357427 0.00292486
7.95763 -0.0353714 0.00286962
7.99471 -0.0350057 0.00282373
8.03182 -0.0346457 0.00277085
8.06895 -0.0342911 0.00272726
8.1061 -0.0339419 0.0026766
8.14328 -0.0335979 0.00263517
8.18049 -0.033259 0.0025866
8.21772 -0.0329252 0.00254722
8.25497 -0.0325964 0.00250062
8.29226 -0.0322723 0.00246318
8.32956 -0.031953 0.00241843
8.3669 -0.0316383 0.00238281
8.40426 -0.0313282 0.00233982
8.44165 -0.0310225 0.00230592
8.47906 -0.0307212 0.00226459
8.5165 -0.0304242 0.00223232
8.55397 -0.0301313 0.00219255
8.59146 -0.0298426 0.00216183
8.62899 -0.029558 0.00212355
8.66654 -0.0292773 0.00209428
8.70412 -0.0290005 0.0020574
8.74172 -0.0287275 0.00202952
8.77936 -0.0284582 0.00199397
8.81702 -0.0281926 0.0019674
8.85471 -0.0279306 0.00193312
8.89244 -0.0276722 0.00190779
8.93019 -0.0274172 0.0018747
8.96797 -0.0271656 0.00185056
9.00578 -0.0269174 0.00181861
9.04362 -0.0266724 0.00179559
9.08149 -0.0264307 0.00176471
9.11939 -0.0261922 0.00174276
9.15732 -0.0259567 0.00171291
9.19528 -0.0257243 0.00169198
9.23327 -0.025495 0.00166309
9.2713 -0.0252685 0.00164313
9.30935 -0.025045 0.00161517
9.34744 -0.0248243 0.00159614
9.38556 -0.0246064 0.00156906
9.42371 -0.0243912 0.0015509
9.46189 -0.0241787 0.00152465
9.50011 -0.0239689 0.00150734
9.53836 -0.0237617 0.00148189
9.57664 -0.0235571 0.00146537
9.61496 -0.0233549 0.00144068
9.65331 -0.0231553 0.00142493
9.69169 -0.0229581 0.00140096
9.73011 -0.0227633 0.00138594
9.76856 -0.0225708 0.00136266
9.80704 -0.0223807 0.00134834
9.84557 -0.0221928 0.00132572
9.88412 -0.0220072 0.00131206
9.92271 -0.0218237 0.00129007
9.96134 -0.0216425 0.00127705
10 -0.0214633 0.00125566
10.0387 -0.0212863 0.00124325
10.0774 -0.0211113 0.00122244
10.1162 -0.0209384 0.00121061
10.155 -0.0207675 0.00119034
10.1939 -0.0205985 0.00117907
10.2328 -0.0204315 0.00115933
10.2717 -0.0202663 0.0011486
10.3106 -0.0201031 0.00112936
10.3496 -0.0199417 0.00111914
10.3887 -0.0197821 0.00110037
10.4278 -0.0196243 0.00109065
10.4669 -0.0194683 0.00107234
10.506 -0.0193139 0.0010631
10.5452 -0.0191613 0.00104523
10.5845 -0.0190104 0.00103644
10.6238 -0.0188612 0.00101898
10.6631 -0.0187135 0.00101063
10.7024 -0.0185675 0.000993581
10.7418 -0.0184231 0.000985648
10.7813 -0.0182802 0.000968983
10.8208 -0.0181389 0.000961455
10.8603 -0.017999 0.000945157
10.8999 -0.0178607 0.000938019
10.9395 -0.0177238 0.000922074
10.9792 -0.0175884 0.000915311
11.0189 -0.0174544 0.000899704
11.0586 -0.0173218 0.000893302
11.0984 -0.0171906 0.000878019
11.1383 -0.0170608 0.000871965
11.1781 -0.0169323 0.000856993
11.2181 -0.0168051 0.000851274
11.2581 -0.0166792 0.0008366
11.2981 -0.0165547 0.000831205
11.3381 -0.0164314 0.000816817
11.3783 -0.0163093 0.000811734
11.4184 -0.0161885 0.000797619
11.4587 -0.0160689 0.000792838
11.4989 -0.0159505 0.000778986
11.5392 -0.0158333 0.000774496
11.5796 -0.0157172 0.000760897
11.62 -0.0156023 0.000756688
11.6605 -0.0154885 0.00074333
11.701 -0.0153759 0.000739393
11.7415 -0.0152644 0.000726268
11.7822 -0.0151539 0.000722594
11.8228 -0.0150445 0.000709692
11.8636 -0.0149362 0.000706272
11.9043 -0.0148289 0.000693583
11.9452 -0.0147227 0.00069041
11.986 -0.0146174 0.000677927
12.027 -0.0145132 0.000674992
12.068 -0.01441 0.000662706
12.109 -0.0143077 0.000660002
12.1501 -0.0142064 0.000647905
12.1913 -0.0141061 0.000645425
12.2325 -0.0140067 0.000633509
12.2738 -0.0139082 0.000631247
12.3151 -0.0138106 0.000619505
12.3565 -0.0137139 0.000617454
12.3979 -0.0136182 0.000605879
12.4394 -0.0135233 0.000604032
12.481 -0.0134292 0.000592618
12.5226 -0.0133361 0.00059097
12.5643 -0.0132437 0.000579709
12.6061 -0.0131522 0.000578254
12.6479 -0.0130616 0.000567141
12.6898 -0.0129717 0.000565874
12.7317 -0.0128826 0.000554902
12.7737 -0.0127944 0.000553818
12.8158 -0.0127069 0.000542981
12.8579 -0.0126202 0.000542075
12.9001 -0.0125342 0.000531368
12.9424 -0.012449 0.000530636
12.9847 -0.0123646 0.000520052
13.0271 -0.0122809 0.000519489
13.0696 -0.0121979 0.000509024
13.1121 -0.0121156 0.000508626
13.1547 -0.012034 0.000498275
13.1974 -0.0119531 0.000498037
13.2402 -0.0118729 0.000487795
13.283 -0.0117934 0.000487715
13.3259 -0.0117146 0.000477576
13.3689 -0.0116364 0.000477649
13.4119 -0.0115589 0.00046761
13.455 -0.011482 0.000467832
13.4982 -0.0114058 0.000457888
13.5415 -0.0113302 0.000458257
13.5848 -0.0112553 0.000448403
13.6283 -0.0111809 0.000448915
13.6718 -0.0111072 0.000439147
13.7153 -0.011034 0.0004398
13.759 -0.0109615 0.000430113
13.8028 -0.0108895 0.000430904
13.8466 -0.0108181 0.000421295
13.8905 -0.0107473 0.00042222
13.9345 -0.0106771 0.000412685
13.9786 -0.0106074 0.000413743
14.0227 -0.0105383 0.000404278
14.067 -0.0104697 0.000405466
14.1113 -0.0104016 0.000396067
14.1558 -0.0103341 0.000397383
14.2003 -0.0102671 0.000388046
14.2449 -0.0102007 0.000389488
14.2896 -0.0101347 0.00038021
14.3344 -0.0100693 0.000381775
14.3793 -0.0100043 0.000372552
14.4243 -0.0099399 0.000374239
14.4693 -0.00987595 0.000365068
14.5145 -0.00981247 0.000366875
14.5598 -0.00974949 0.000357752
14.6052 -0.00968696 0.000359678
14.6506 -0.00962492 0.0003506
14.6962 -0.00956332 0.000352643
14.7419 -0.00950219 0.000343606
14.7877 -0.0094415 0.000345764
14.8336 -0.00938127 0.000336766
14.8796 -0.00932146 0.000339039
14.9257 -0.00926211 0.000330075
14.9719 -0.00920316 0.000332461
15.0182 -0.00914466 0.000323529
15.0647 -0.00908656 0.000326028
15.1112 -0.00902889 0.000317124
15.1579 -0.00897161 0.000319734
15.2047 -0.00891475 0.000310855
15.2516 -0.00885828 0.000313577
15.2986 -0.00880222 0.00030472
15.3458 -0.00874652 0.000307551
15.393 -0.00869124 0.000298712
15.4404 -0.00863631 0.000301654
15.488 -0.00858178 0.00029283
15.5356 -0.0085276 0.000295881
15.5834 -0.0084738 0.00028707
15.6313 -0.00842035 0.000290229
15.6794 -0.00836727 0.000281427
15.7276 -0.00831453 0.000284695
15.7759 -0.00826216 0.000275899
15.8243 -0.0082101 0.000279276
15.873 -0.00815841 0.000270482
15.9217 -0.00810704 0.000273968
15.9706 -0.00805601 0.000265173
16.0197 -0.00800529 0.000268768
16.0689 -0.00795492 0.000259969
16.1182 -0.00790483 0.000263673
16.1677 -0.00785509 0.000254867
16.2174 -0.00780563 0.000258681
16.2672 -0.00775651 0.000249863
16.3172 -0.00770765 0.000253789
16.3674 -0.00765912 0.000244955
16.4177 -0.00761086 0.000248993
16.4682 -0.00756291 0.000240141
16.5189 -0.00751522 0.000244291
16.5697 -0.00746784 0.000235417
16.6208 -0.0074207 0.000239681
16.672 -0.00737387 0.00023078
16.7234 -0.00732727 0.000235159
16.775 -0.00728096 0.000226228
16.8268 -0.00723489 0.000230725
16.8787 -0.0071891 0.000221759
16.9309 -0.00714353 0.000226374
16.9833 -0.00709824 0.000217369
17.0359 -0.00705315 0.000222106
17.0887 -0.00700834 0.000213057
17.1418 -0.00696372 0.000217917
17.195 -0.00691938 0.00020882
17.2485 -0.00687521 0.000213805
17.3022 -0.00683131 0.000204655
17.3562 -0.00678757 0.000209769
17.4104 -0.00674409 0.00020056
17.4648 -0.00670077 0.000205806
17.5195 -0.0066577 0.000196532
17.5744 -0.00661477 0.000201914
17.6296 -0.00657208 0.00019257
17.6851 -0.00652952 0.000198091
17.7408 -0.00648719 0.000188671
17.7969 -0.00644498 0.000194336
17.8532 -0.00640299 0.000184831
17.9098 -0.00636109 0.000190646
17.9667 -0.00631941 0.00018105
18.0239 -0.00627781 0.000187019
18.0815 -0.00623642 0.000177325
18.1393 -0.00619508 0.000183453
18.1975 -0.00615393 0.000173652
18.256 -0.00611282 0.000179948
18.3149 -0.00607188 0.00017003
18.3742 -0.00603096 0.0001765
18.4338 -0.00599019 0.000166455
18.4938 -0.0059494 0.000173108
18.5542 -0.00590874 0.000162926
18.615 -0.00586803 0.000169771
18.6762 -0.00582743 0.000159439
18.7379 -0.00578672 0.000166487
18.8 -0.00574609 0.00015599
18.8625 -0.0057053 0.000163253
18.9255 -0.00566454 0.000152577
18.9891 -0.00562354 0.000160068
19.0531 -0.00558251 0.000149196
19.1177 -0.00554115 0.00015693
19.1828 -0.00549967 0.000145843
19.2484 -0.00545772 0.000153837
19.3147 -0.00541553 0.000142512
19.3816 -0.00537268 0.000150787
19.4491 -0.0053294 0.000139197
19.5173 -0.00528518 0.000147775
19.5862 -0.00524023 0.000135891
19.6558 -0.00519393 0.000144798
19.7262 -0.00514641 0.000132582
19.7974 -0.00509686 0.000141848
19.8694 -0.00504529 0.000129255
19.9423 -0.00499058 0.000138914
20.0162 -0.00493247 0.000125888
20.091 -0.0048693 0.000135977
20.1669 -0.00480035 0.000122448
20.244 -0.00472318 0.000133014
20.3222 -0.00463642 0.000118899
20.4016 -0.00453693 0.000130026
20.4825 -0.00442356 0.000115286
20.5648 -0.00429411 0.000127191
20.6487 -0.00414998 0.00011189
20.7344 -0.00399194 0.00012491
20.8219 -0.00382474 0.00010906
20.9115 -0.00365076 0.000123442
21.0034 -0.00347539 0.000106778
21.0979 -0.0032991 0.000122642
21.1952 -0.00312541 0.000104673
21.2959 -0.00295107 0.000122242
21.4004 -0.00277785 0.000102341
21.5093 -0.00259845 0.000122174
21.6237 -0.00241382 9.94138e-05
21.7448 -0.00221001 0.000122681
21.8747 -0.00198651 9.52001e-05
22.0165 -0.00170951 0.000124674
22.1768 -0.00136817 8.69929e-05
22.3723 -0.000813971 0.000134396


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1Quantum/iFpOneLoop.txt <==
-22.3723 -4.65169e-23 7.45063e-05
-22.1768 -2.34634e-23 7.70008e-05
-22.0165 -3.56391e-23 7.91278e-05
-21.8747 -2.18551e-23 8.10743e-05
-21.7448 -1.54788e-22 8.29105e-05
-21.6237 1.48638e-22 8.46725e-05
-21.5093 2.19427e-22 8.63814e-05
-21.4004 -9.84726e-23 8.80512e-05
-21.2959 -1.92523e-23 8.96916e-05
-21.1952 1.40827e-22 9.13097e-05
-21.0979 -2.36258e-22 9.29109e-05
-21.0034 -1.66407e-23 9.44994e-05
-20.9115 2.95353e-22 9.60787e-05
-20.8219 1.36069e-22 9.76515e-05
-20.7344 -1.54839e-22 9.92202e-05
-20.6487 2.78375e-22 0.000100787
-20.5648 1.74827e-22 0.000102353
-20.4825 3.05317e-22 0.00010392
-20.4016 1.88399e-22 0.00010549
-20.3222 2.96598e-22 0.000107062
-20.244 5.28966e-23 0.00010864
-20.1669 -2.22951e-22 0.000110223
-20.091 9.01088e-23 0.000111812
-20.0162 1.90814e-22 0.000113409
-19.9423 2.39653e-22 0.000115013
-19.8694 -3.88787e-23 0.000116625
-19.7974 4.13906e-22 0.000118247
-19.7262 -9.47134e-23 0.000119879
-19.6558 2.2449e-23 0.00012152
-19.5862 2.33568e-22 0.000123173
-19.5173 -2.91665e-22 0.000124837
-19.4491 9.98246e-23 0.000126513
-19.3816 3.24075e-22 0.000128201
-19.3147 -2.92812e-22 0.000129901
-19.2484 1.98564e-22 0.000131615
-19.1828 4.27358e-22 0.000133343
-19.1177 -6.54632e-23 0.000135084
-19.0531 2.44463e-22 0.00013684
-18.9891 2.14765e-22 0.00013861
-18.9255 -4.26802e-22 0.000140396
-18.8625 1.49586e-22 0.000142198
-18.8 3.07552e-23 0.000144015
-18.7379 2.22765e-22 0.000145849
-18.6762 6.99953e-22 0.000147699
-18.615 -1.44838e-22 0.000149566
-18.5542 2.89621e-22 0.000151451
-18.4938 2.79516e-22 0.000153354
-18.4338 -3.67537e-23 0.000155275
-18.3742 -1.992e-22 0.000157214
-18.3149 -9.09901e-23 0.000159172
-18.256 7.77855e-23 0.00016115
-18.1975 1.15323e-22 0.000163147
-18.1393 -3.55859e-22 0.000165164
-18.0815 -5.77364e-22 0.000167201
-18.0239 -2.81446e-22 0.000169259
-17.9667 -1.7771e-22 0.000171339
-17.9098 5.48838e-22 0.000173439
-17.8532 -4.27125e-22 0.000175562
-17.7969 1.23244e-22 0.000177706
-17.7408 8.37818e-23 0.000179874
-17.6851 3.30344e-22 0.000182064
-17.6296 2.87163e-22 0.000184277
-17.5744 1.61136e-22 0.000186515
-17.5195 -4.05099e-22 0.000188776
-17.4648 1.21937e-22 0.000191062
-17.4104 1.90995e-22 0.000193373
-17.3562 -3.81819e-22 0.000195709
-17.3022 -5.07058e-22 0.000198071
-17.2485 -1.90963e-22 0.000200459
-17.195 -8.49012e-23 0.000202873
-17.1418 -4.55429e-22 0.000205315
-17.0887 -3.02805e-22 0.000207784
-17.0359 -2.63831e-22 0.000210281
-16.9833 1.71912e-22 0.000212806
-16.9309 2.39891e-22 0.00021536
-16.8787 -1.6148e-22 0.000217943
-16.8268 5.30399e-22 0.000220556
-16.775 -5.60819e-22 0.000223198
-16.7234 5.85209e-22 0.000225872
-16.672 -2.27613e-22 0.000228576
-16.6208 1.41465e-22 0.000231312
-16.5697 -6.15377e-22 0.000234081
-16.5189 8.69589e-22 0.000236881
-16.4682 9.27872e-22 0.000239715
-16.4177 1.21763e-21 0.000242582
-16.3674 -2.12104e-22 0.000245483
-16.3172 1.05698e-21 0.000248419
-16.2672 6.80939e-23 0.00025139
-16.2174 3.72769e-22 0.000254397
-16.1677 -1.86069e-21 0.00025744
-16.1182 -1.11655e-21 0.00026052
-16.0689 4.1252e-22 0.000263637
-16.0197 9.46259e-23 0.000266792
-15.9706 1.91792e-22 0.000269985
-15.9217 3.87393e-22 0.000273218
-15.873 -1.31991e-22 0.000276491
-15.8243 1.61569e-21 0.000279804
-15.7759 -1.41455e-21 0.000283158
-15.7276 -4.54159e-22 0.000286553
-15.6794 1.26163e-21 0.000289991
-15.6313 5.95352e-22 0.000293472
-15.5834 3.23975e-22 0.000296996
-15.5356 -1.13962e-21 0.000300565
-15.488 6.27909e-22 0.000304179
-15.4404 -3.91751e-22 0.000307838
-15.393 -1.03713e-21 0.000311544
-15.3458 -1.456e-22 0.000315297
-15.2986 -1.17579e-21 0.000319098
-15.2516 8.71465e-22 0.000322948
-15.2047 -1.5974e-21 0.000326847
-15.1579 1.39532e-21 0.000330797
-15.1112 9.91375e-23 0.000334797
-15.0647 -1.16491e-21 0.000338849
-15.0182 -3.08906e-22 0.000342954
-14.9719 1.32208e-21 0.000347113
-14.9257 4.88197e-22 0.000351325
-14.8796 5.2553e-22 0.000355593
-14.8336 5.45131e-22 0.000359917
-14.7877 -5.34825e-22 0.000364298
-14.7419 -9.80903e-22 0.000368738
-14.6962 -8.15321e-22 0.000373235
-14.6506 -7.18925e-22 0.000377793
-14.6052 -2.62053e-21 0.000382412
-14.5598 -2.62666e-21 0.000387092
-14.5145 2.02648e-22 0.000391835
-14.4693 -1.80424e-21 0.000396642
-14.4243 9.69727e-22 0.000401514
-14.3793 9.5471e-22 0.000406452
-14.3344 -3.17224e-22 0.000411456
-14.2896 -4.40711e-22 0.000416529
-14.2449 8.37248e-22 0.000421671
-14.2003 9.15255e-22 0.000426884
-14.1558 1.61401e-22 0.000432168
-14.1113 -6.61946e-22 0.000437524
-14.067 -5.10924e-23 0.000442955
-14.0227 -1.88205e-21 0.000448461
-13.9786 -1.29522e-21 0.000454043
-13.9345 -8.42241e-22 0.000459703
-13.8905 1.67096e-21 0.000465442
-13.8466 -3.87666e-22 0.000471261
-13.8028 -1.66812e-21 0.000477162
-13.759 2.18278e-21 0.000483146
-13.7153 -7.2613e-22 0.000489215
-13.6718 -1.21013e-21 0.000495369
-13.6283 1.50808e-22 0.000501611
-13.5848 1.06974e-21 0.000507942
-13.5415 -1.09494e-21 0.000514363
-13.4982 -1.77417e-21 0.000520876
-13.455 1.71481e-21 0.000527483
-13.4119 -2.49908e-21 0.000534185
-13.3689 -9.56058e-22 0.000540983
-13.3259 1.40597e-21 0.000547881
-13.283 8.37646e-22 0.000554878
-13.2402 5.67807e-22 0.000561977
-13.1974 -5.55424e-22 0.00056918
-13.1547 -2.06141e-21 0.000576489
-13.1121 -3.98059e-22 0.000583905
-13.0696 -1.0967e-21 0.00059143
-13.0271 1.27235e-23 0.000599067
-12.9847 1.02531e-21 0.000606817
-12.9424 1.69933e-21 0.000614682
-12.9001 2.99065e-21 0.000622664
-12.8579 3.65766e-21 0.000630766
-12.8158 -4.21723e-21 0.000638989
-12.7737 -1.64614e-21 0.000647336
-12.7317 3.00032e-21 0.000655809
-12.6898 -3.00521e-22 0.00066441
-12.6479 -6.67673e-22 0.000673142
-12.6061 -3.12834e-22 0.000682006
-12.5643 -1.69504e-21 0.000691006
-12.5226 -1.72655e-21 0.000700144
-12.481 -3.11288e-21 0.000709422
-12.4394 1.72585e-21 0.000718843
-12.3979 1.63954e-21 0.000728409
-12.3565 2.1493e-21 0.000738124
-12.3151 3.91689e-21 0.00074799
-12.2738 1.80489e-21 0.000758009
-12.2325 1.09748e-21 0.000768186
-12.1913 3.14167e-21 0.000778522
-12.1501 -2.16682e-21 0.00078902
-12.109 8.15246e-22 0.000799684
-12.068 2.44579e-21 0.000810517
-12.027 9.89775e-22 0.000821522
-11.986 -3.05267e-21 0.000832702
-11.9452 4.42027e-21 0.000844061
-11.9043 6.49663e-23 0.000855602
-11.8636 -5.16875e-22 0.000867328
-11.8228 -3.72251e-21 0.000879244
-11.7822 -3.19394e-21 0.000891352
-11.7415 3.27179e-21 0.000903657
-11.701 -1.64057e-21 0.000916162
-11.6605 2.11265e-21 0.000928871
-11.62 -3.7793e-21 0.000941788
-11.5796 1.07908e-21 0.000954918
-11.5392 -2.81909e-22 0.000968264
-11.4989 5.53758e-21 0.000981831
-11.4587 -5.05924e-21 0.000995622
-11.4184 -9.22449e-21 0.00100964
-11.3783 1.32425e-21 0.0010239
-11.3381 2.20655e-21 0.00103839
-11.2981 -1.003e-21 0.00105313
-11.2581 2.65403e-21 0.00106812
-11.2181 4.81739e-21 0.00108336
-11.1781 5.12404e-21 0.00109886
-11.1383 7.19541e-21 0.00111462
-11.0984 -4.86854e-21 0.00113065
-11.0586 1.68406e-21 0.00114696
-11.0189 2.71421e-21 0.00116354
-10.9792 3.4402e-22 0.00118042
-10.9395 5.9032e-21 0.00119758
-10.8999 4.10187e-21 0.00121504
-10.8603 7.47154e-22 0.00123281
-10.8208 -7.97391e-21 0.00125089
-10.7813 -5.40657e-21 0.00126928
-10.7418 9.32327e-21 0.001288
-10.7024 -1.04047e-21 0.00130705
-10.6631 1.02677e-21 0.00132644
-10.6238 3.80192e-21 0.00134617
-10.5845 -6.32539e-21 0.00136626
-10.5452 -5.64405e-21 0.0013867
-10.506 9.84863e-21 0.00140751
-10.4669 -1.98541e-21 0.0014287
-10.4278 2.28507e-21 0.00145027
-10.3887 5.07616e-21 0.00147223
-10.3496 2.80966e-21 0.0014946
-10.3106 1.5271e-21 0.00151737
-10.2717 5.04137e-21 0.00154056
-10.2328 -8.37998e-21 0.00156417
-10.1939 6.30547e-22 0.00158823
-10.155 -6.99078e-21 0.00161273
-10.1162 1.26043e-21 0.00163768
-10.0774 -6.86792e-21 0.00166311
-10.0387 -5.49178e-21 0.00168901
-10 8.31443e-21 0.00171539
-9.96134 -8.8747e-21 0.00174228
-9.92271 1.20582e-20 0.00176968
-9.88412 5.09667e-21 0.00179759
-9.84557 1.06391e-21 0.00182604
-9.80704 9.85253e-21 0.00185504
-9.76856 -1.45079e-20 0.0018846
-9.73011 1.9598e-21 0.00191472
-9.69169 5.30031e-21 0.00194543
-9.65331 -3.20266e-21 0.00197674
-9.61496 3.4229e-21 0.00200866
-9.57664 -1.02558e-20 0.00204121
-9.53836 -1.24243e-21 0.0020744
-9.50011 -4.19618e-21 0.00210824
-9.46189 2.93788e-21 0.00214276
-9.42371 1.09015e-20 0.00217796
-9.38556 -4.52938e-21 0.00221387
-9.34744 2.09775e-20 0.0022505
-9.30935 -1.07503e-20 0.00228786
-9.2713 -5.65989e-21 0.00232599
-9.23327 4.88968e-21 0.00236489
-9.19528 -1.75079e-20 0.00240458
-9.15732 -1.457e-20 0.00244509
-9.11939 -2.56997e-21 0.00248642
-9.08149 -2.68847e-21 0.00252862
-9.04362 -7.81351e-21 0.00257169
-9.00578 1.02289e-20 0.00261565
-8.96797 -7.08204e-21 0.00266054
-8.93019 -1.96134e-21 0.00270636
-8.89244 5.62392e-21 0.00275316
-8.85471 -2.60253e-21 0.00280094
-8.81702 6.14978e-21 0.00284974
-8.77936 1.18551e-20 0.00289958
-8.74172 -2.01187e-20 0.00295049
-8.70412 -5.97995e-21 0.0030025
-8.66654 -2.62219e-21 0.00305563
-8.62899 -7.03564e-21 0.00310991
-8.59146 1.18944e-20 0.00316538
-8.55397 -4.08956e-21 0.00322207
-8.5165 -1.04567e-20 0.00328
-8.47906 1.77063e-20 0.00333921
-8.44165 3.75083e-21 0.00339974
-8.40426 6.3702e-21 0.00346161
-8.3669 8.84651e-21 0.00352488
-8.32956 -7.76334e-21 0.00358956
-8.29226 -2.83484e-21 0.00365571
-8.25497 1.53884e-20 0.00372335
-8.21772 8.09755e-21 0.00379254
-8.18049 -1.20642e-20 0.00386332
-8.14328 2.04448e-20 0.00393572
-8.1061 2.86504e-20 0.0040098
-8.06895 -3.34339e-20 0.00408559
-8.03182 2.18999e-20 0.00416316
-7.99471 3.84988e-21 0.00424254
-7.95763 -1.41779e-20 0.0043238
-7.92058 -1.80702e-20 0.00440697
-7.88355 2.10869e-20 0.00449213
-7.84654 -4.93655e-21 0.00457931
-7.80955 5.74201e-21 0.00466859
-7.77259 -2.62594e-20 0.00476003
-7.73566 -6.70332e-21 0.00485368
-7.69874 4.12719e-20 0.00494961
-7.66185 -4.8248e-22 0.00504789
-7.62498 -3.17646e-20 0.00514859
-7.58814 -2.51204e-20 0.00525177
-7.55132 3.11417e-20 0.00535752
-7.51452 -1.23951e-20 0.00546591
-7.47774 -1.26172e-20 0.00557702
-7.44099 -1.3412e-20 0.00569093
-7.40425 -5.60954e-20 0.00580773
-7.36754 -2.59341e-20 0.00592751
-7.33085 -2.42472e-20 0.00605036
-7.29418 4.94041e-20 0.00617636
-7.25754 3.86168e-21 0.00630563
-7.22091 3.90952e-21 0.00643827
-7.18431 5.41139e-20 0.00657437
-7.14772 -4.19834e-20 0.00671405
-7.11116 4.11912e-20 0.00685742
-7.07462 4.18105e-20 0.00700461
-7.0381 1.02073e-19 0.00715573
-7.00159 8.61265e-20 0.00731091
-6.96511 2.84e-20 0.00747028
-6.92865 2.60144e-20 0.00763398
-6.89221 -1.88949e-20 0.00780215
-6.85579 1.82396e-20 0.00797495
-6.81938 -3.79021e-20 0.00815252
-6.783 8.00812e-20 0.00833502
-6.74664 6.33259e-21 0.00852262
-6.71029 -2.26214e-20 0.00871549
-6.67397 -2.13987e-20 0.00891382
-6.63766 -1.92426e-20 0.00911778
-6.60137 5.8922e-20 0.00932758
-6.5651 -7.70803e-20 0.00954341
-6.52885 1.89808e-20 0.00976549
-6.49262 1.84347e-20 0.00999403
-6.4564 2.59414e-20 0.0102293
-6.42021 -1.82756e-20 0.0104714
-6.38403 6.168e-20 0.0107208
-6.34786 -1.0508e-19 0.0109776
-6.31172 7.82359e-20 0.0112421
-6.27559 -1.03377e-19 0.0115145
-6.23949 -2.19743e-20 0.0117953
-6.20339 -2.03742e-20 0.0120846
-6.16732 -2.85232e-20 0.0123829
-6.13126 6.47675e-20 0.0126903
-6.09522 7.92839e-20 0.0130074
-6.05919 -2.21647e-20 0.0133344
-6.02319 2.29521e-19 0.0136718
-5.9872 1.17297e-19 0.0140198
-5.95122 6.16988e-20 0.014379
-5.91526 -1.06197e-19 0.0147498
-5.87932 -9.54036e-20 0.0151326
-5.84339 -1.75823e-19 0.0155279
-5.80748 -2.0576e-20 0.0159362
-5.77158 2.10639e-19 0.016358
-5.7357 4.13514e-20 0.0167939
-5.69984 -2.65484e-20 0.0172444
-5.66399 7.06704e-20 0.0177101
-5.62815 1.13179e-19 0.0181917
-5.59233 1.78244e-19 0.0186898
-5.55653 -2.1451e-19 0.0192051
-5.52074 1.27012e-20 0.0197384
-5.48497 -3.02244e-19 0.0202903
-5.4492 1.04166e-19 0.0208617
-5.41346 -5.67536e-20 0.0214535
-5.37773 2.77498e-20 0.0220664
-5.34201 1.70999e-19 0.0227015
-5.30631 2.65462e-19 0.0233597
-5.27062 -2.71347e-19 0.0240421
-5.23494 1.52121e-19 0.0247497
-5.19928 1.90817e-19 0.0254837
-5.16363 -2.25107e-19 0.0262452
-5.128 -1.86315e-20 0.0270355
-5.09237 -6.00865e-20 0.0278561
-5.05677 -1.24451e-20 0.0287081
-5.02117 1.76325e-19 0.0295933
-4.98559 1.38705e-19 0.0305131
-4.95002 1.5098e-19 0.0314692
-4.91446 4.21573e-19 0.0324633
-4.87892 -1.18068e-19 0.0334973
-4.84339 2.13244e-19 0.0345732
-4.80787 6.54114e-20 0.035693
-4.77237 3.61402e-19 0.0368589
-4.73687 -2.25908e-19 0.0380733
-4.70139 -2.67592e-19 0.0393386
-4.66592 -3.09487e-19 0.0406575
-4.63046 8.29858e-20 0.0420328
-4.59502 -2.32167e-19 0.0434673
-4.55958 2.12598e-19 0.0449643
-4.52416 -1.98959e-19 0.046527
-4.48875 3.08947e-19 0.0481591
-4.45335 -3.2359e-19 0.0498643
-4.41797 -1.8393e-19 0.0516466
-4.38259 -2.23544e-19 0.0535103
-4.34722 -1.12222e-19 0.0554601
-4.31187 5.03985e-19 0.0575008
-4.27653 1.20507e-18 0.0596375
-4.24119 -2.72261e-19 0.061876
-4.20587 -1.59884e-20 0.0642222
-4.17056 -1.41999e-18 0.0666824
-4.13526 -3.76551e-19 0.0692634
-4.09997 9.64938e-19 0.0719728
-4.06469 -3.27291e-19 0.0748182
-4.02942 1.81081e-18 0.0778081
-3.99416 5.31591e-19 0.0809517
-3.95891 -1.73325e-19 0.0842587
-3.92367 1.06822e-18 0.0877395
-3.88844 -2.92047e-19 0.0914055
-3.85322 1.04459e-18 0.095269
-3.81801 -3.7962e-19 0.099343
-3.7828 1.38706e-18 0.103642
-3.74761 -2.11444e-19 0.108181
-3.71243 -1.12929e-18 0.112977
-3.67726 1.52478e-18 0.118047
-3.64209 -7.95847e-19 0.123413
-3.60694 -1.06439e-18 0.129093
-3.57179 -9.23463e-19 0.135113
-3.53665 2.27126e-18 0.141497
-3.50152 -7.87048e-20 0.148272
-3.4664 5.16738e-18 0.155468
-3.43129 1.43666e-18 0.163118
-3.39619 6.56777e-19 0.171258
-3.36109 7.53129e-19 0.179927
-3.32601 -2.443e-18 0.189167
-3.29093 -5.04803e-18 0.199026
-3.25586 -1.66956e-18 0.209555
-3.2208 1.48372e-18 0.220812
-3.18574 1.52309e-18 0.23286
-3.1507 -1.37323e-18 0.245768
-3.11566 -6.22125e-18 0.259613
-3.08063 1.59664e-18 0.274481
-3.0456 1.71039e-18 0.290466
-3.01059 -7.09421e-18 0.307675
-2.97558 4.59567e-18 0.326224
-2.94058 1.59814e-18 0.346246
-2.90558 5.09052e-18 0.367887
-2.87059 -9.08882e-18 0.391313
-2.83561 -1.17324e-18 0.41671
-2.80064 3.4041e-18 0.444287
-2.76567 9.2255e-18 0.474281
-2.73071 -3.34178e-18 0.506959
-2.69576 -1.89372e-17 0.542626
-2.66081 -1.38768e-17 0.581629
-2.62587 -3.8538e-18 0.624362
-2.59094 7.96914e-18 0.671279
-2.55601 -1.48398e-17 0.722899
-2.52109 2.36359e-18 0.779824
-2.48617 -2.19968e-17 0.842745
-2.45126 1.49838e-17 0.912468
-2.41636 -3.59573e-18 0.989928
-2.38146 1.60962e-17 1.07622
-2.34657 1.91426e-17 1.17263
-2.31168 -1.85848e-18 1.28066
-2.2768 -5.72629e-17 1.40211
-2.24192 3.25406e-17 1.53911
-2.20705 6.20456e-17 1.69418
-2.17219 8.70771e-18 1.87038
-2.13733 5.17763e-18 2.07135
-2.10247 -1.00285e-16 2.30154
-2.06762 -2.9283e-17 2.56634
-2.03278 -5.13399e-19 2.87231
-1.99794 -2.57975e-17 3.22754
-1.9631 4.30158e-17 3.64196
-1.92827 -2.5513e-17 4.12785
-1.89345 -9.06848e-19 4.70038
-1.85862 1.4918e-16 5.37835
-1.82381 2.95834e-16 6.18491
-1.78899 2.76395e-16 7.14844
-1.75419 4.3305e-17 8.30313
-1.71938 4.1034e-16 9.68907
-1.68458 -3.22828e-16 11.351
-1.64979 2.95946e-16 13.3342
-1.61499 9.75899e-16 15.6752
-1.58021 -5.04599e-16 18.3844
-1.54542 -6.22957e-16 21.4174
-1.51064 -3.73485e-16 24.6384
-1.47586 7.19441e-16 27.789
-1.44109 -4.13943e-16 30.4953
-1.40632 -2.27403e-16 32.3478
-1.37155 -1.93553e-16 33.0448
-1.33679 1.33292e-15 32.5226
-1.30203 -5.86176e-16 30.9728
-1.26727 7.08664e-16 28.7405
-1.23251 2.7213e-16 26.1847
-1.19776 7.4307e-17 23.5873
-1.16301 -6.26063e-16 21.1264
-1.12827 1.16847e-15 18.8925
-1.09352 -3.16143e-16 16.9164
-1.05878 1.00797e-15 15.1944
-1.02405 2.06809e-16 13.7058
-0.989309 -5.16184e-16 12.4234
-0.954576 -5.19455e-17 11.3193
-0.919844 5.57563e-16 10.3676
-0.885115 1.50898e-17 9.54521
-0.850388 -8.741e-18 8.83256
-0.815663 -4.67e-17 8.21295
-0.78094 4.85114e-17 7.67243
-0.746219 5.86462e-17 7.19939
-0.711499 3.17864e-16 6.78413
-0.676781 -3.21753e-16 6.41859
-0.642065 -5.86644e-17 6.09603
-0.60735 -6.54509e-17 5.81084
-0.572637 5.81376e-18 5.55828
-0.537925 4.17857e-17 5.3344
-0.503214 -2.09455e-18 5.13584
-0.468504 2.29367e-17 4.95979
-0.433796 -3.62847e-17 4.80385
-0.399089 -9.23915e-17 4.66599
-0.364382 5.18103e-17 4.5445
-0.329676 1.71387e-17 4.43792
-0.294972 -1.97798e-17 4.34502
-0.260267 -2.97625e-17 4.26475
-0.225564 -1.92267e-17 4.19623
-0.190861 -5.11588e-17 4.13875
-0.156158 1.75127e-17 4.09171
-0.121456 5.36101e-18 4.05462
-0.0867541 3.57693e-18 4.02712
-0.0520524 -3.05052e-18 4.00893
-0.0173508 -6.05107e-19 3.99988
0.0173508 -9.89012e-19 3.99988
0.0520524 -4.3121e-18 4.00893
0.0867541 1.60873e-17 4.02712
0.121456 2.49278e-20 4.05462
0.156158 1.72609e-18 4.09171
0.190861 -5.7199e-17 4.13875
0.225564 -1.1631e-18 4.19623
0.260267 3.02085e-18 4.26475
0.294972 -1.02823e-17 4.34502
0.329676 5.01887e-18 4.43792
0.364382 2.03947e-17 4.5445
0.399089 -2.75759e-17 4.66599
0.433796 1.23188e-16 4.80385
0.468504 2.07836e-17 4.95979
0.503214 9.03269e-17 5.13584
0.537925 -1.99651e-17 5.3344
0.572637 -6.48634e-17 5.55828
0.60735 1.0359e-17 5.81084
0.642065 -1.21162e-16 6.09603
0.676781 1.18182e-16 6.41859
0.711499 -7.84808e-17 6.78413
0.746219 1.94598e-16 7.19939
0.78094 -5.21212e-17 7.67243
0.815663 -1.40067e-16 8.21295
0.850388 -1.844e-16 8.83256
0.885115 -2.24701e-16 9.54521
0.919844 -3.0992e-16 10.3676
0.954576 3.90084e-17 11.3193
0.989309 1.88205e-16 12.4234
1.02405 5.79178e-16 13.7058
1.05878 -1.2726e-15 15.1944
1.09352 -1.78489e-16 16.9164
1.12827 3.20988e-16 18.8925
1.16301 -1.10609e-15 21.1264
1.19776 3.57822e-16 23.5873
1.23251 -3.37276e-16 26.1847
1.26727 8.01929e-17 28.7405
1.30203 -1.31478e-15 30.9728
1.33679 1.05145e-15 32.5226
1.37155 -6.09761e-16 33.0448
1.40632 3.61226e-17 32.3478
1.44109 4.0796e-16 30.4953
1.47586 9.85835e-17 27.789
1.51064 -1.02207e-15 24.6384
1.54542 6.38816e-16 21.4174
1.58021 -6.238e-16 18.3844
1.61499 4.03682e-16 15.6752
1.64979 -8.89369e-17 13.3342
1.68458 2.89185e-16 11.351
1.71938 8.407e-16 9.68907
1.75419 -2.73154e-16 8.30313
1.78899 2.46312e-17 7.14844
1.82381 -1.19104e-16 6.18491
1.85862 2.43291e-16 5.37835
1.89345 -1.02757e-16 4.70038
1.92827 6.44847e-17 4.12785
1.9631 1.24247e-17 3.64196
1.99794 -1.83239e-16 3.22754
2.03278 1.73393e-16 2.87231
2.06762 -7.48366e-17 2.56634
2.10247 1.04654e-16 2.30154
2.13733 -9.2671e-17 2.07135
2.17219 -1.00669e-16 1.87038
2.20705 -1.22064e-17 1.69418
2.24192 4.1406e-17 1.53911
2.2768 2.04289e-17 1.40211
2.31168 4.19065e-18 1.28066
2.34657 3.09073e-17 1.17263
2.38146 1.03503e-17 1.07622
2.41636 4.14144e-17 0.989928
2.45126 -1.98046e-17 0.912468
2.48617 1.23269e-17 0.842745
2.52109 9.70324e-18 0.779824
2.55601 -2.1458e-17 0.722899
2.59094 -1.3011e-17 0.671279
2.62587 -1.93496e-18 0.624362
2.66081 -5.09685e-18 0.581629
2.69576 9.88924e-18 0.542626
2.73071 -1.28805e-17 0.506959
2.76567 8.59e-18 0.474281
2.80064 2.27419e-18 0.444287
2.83561 5.804e-18 0.41671
2.87059 1.80408e-18 0.391313
2.90558 -9.11275e-19 0.367887
2.94058 5.77298e-18 0.346246
2.97558 9.22419e-18 0.326224
3.01059 -1.558e-18 0.307675
3.0456 -3.05293e-18 0.290466
3.08063 -7.8553e-18 0.274481
3.11566 -7.09559e-19 0.259613
3.1507 -3.39922e-18 0.245768
3.18574 3.49298e-18 0.23286
3.2208 8.9114e-19 0.220812
3.25586 -1.15088e-18 0.209555
3.29093 1.90039e-18 0.199026
3.32601 -2.99689e-18 0.189167
3.36109 2.87909e-18 0.179927
3.39619 -1.04369e-18 0.171258
3.43129 7.52317e-19 0.163118
3.4664 9.39895e-19 0.155468
3.50152 -2.3069e-18 0.148272
3.53665 8.72099e-19 0.141497
3.57179 6.60501e-19 0.135113
3.60694 -3.35582e-18 0.129093
3.64209 2.37102e-18 0.123413
3.67726 7.37155e-20 0.118047
3.71243 2.74342e-18 0.112977
3.74761 1.85877e-20 0.108181
3.7828 2.19419e-19 0.103642
3.81801 -1.62879e-18 0.099343
3.85322 -1.00179e-18 0.095269
3.88844 5.96661e-19 0.0914055
3.92367 2.54132e-19 0.0877395
3.95891 -6.29069e-19 0.0842587
3.99416 2.22169e-19 0.0809517
4.02942 2.32925e-18 0.0778081
4.06469 2.63235e-19 0.0748182
4.09997 1.26904e-18 0.0719728
4.13526 -9.88859e-20 0.0692634
4.17056 1.42378e-18 0.0666824
4.20587 -1.29397e-18 0.0642222
4.24119 7.64461e-19 0.061876
4.27653 1.7817e-20 0.0596375
4.31187 1.643e-19 0.0575008
4.34722 2.29406e-19 0.0554601
4.38259 3.59975e-19 0.0535103
4.41797 -4.95026e-19 0.0516466
4.45335 -1.62411e-19 0.0498643
4.48875 2.42848e-19 0.0481591
4.52416 2.95225e-19 0.046527
4.55958 -6.9192e-19 0.0449643
4.59502 1.58081e-19 0.0434673
4.63046 2.78781e-19 0.0420328
4.66592 5.81538e-19 0.0406575
4.70139 -1.0019e-21 0.0393386
4.73687 1.81562e-19 0.0380733
4.77237 1.45381e-19 0.0368589
4.80787 -2.61228e-19 0.035693
4.84339 -2.15746e-19 0.0345732
4.87892 1.83085e-19 0.0334973
4.91446 -3.79206e-19 0.0324633
4.95002 -1.62257e-19 0.0314692
4.98559 -1.8545e-19 0.0305131
5.02117 -5.51691e-20 0.0295933
5.05677 -2.06718e-19 0.0287081
5.09237 3.49823e-19 0.0278561
5.128 -3.91817e-20 0.0270355
5.16363 -4.77222e-20 0.0262452
5.19928 -4.39223e-19 0.0254837
5.23494 -1.62209e-19 0.0247497
5.27062 -2.2203e-19 0.0240421
5.30631 4.52213e-19 0.0233597
5.34201 -1.29543e-19 0.0227015
5.37773 -8.99632e-20 0.0220664
5.41346 -8.19389e-20 0.0214535
5.4492 9.65397e-20 0.0208617
5.48497 4.48191e-21 0.0202903
5.52074 1.09928e-19 0.0197384
5.55653 -1.00802e-19 0.0192051
5.59233 -1.32017e-19 0.0186898
5.62815 1.55784e-19 0.0181917
5.66399 -1.34573e-19 0.0177101
5.69984 -6.37119e-20 0.0172444
5.7357 2.01096e-19 0.0167939
5.77158 2.22586e-19 0.016358
5.80748 1.01167e-20 0.0159362
5.84339 8.41275e-21 0.0155279
5.87932 -9.23422e-20 0.0151326
5.91526 -1.4228e-19 0.0147498
5.95122 1.43371e-19 0.014379
5.9872 1.02659e-19 0.0140198
6.02319 1.86611e-19 0.0136718
6.05919 1.07972e-19 0.0133344
6.09522 7.09494e-20 0.0130074
6.13126 -2.15592e-19 0.0126903
6.16732 -4.94883e-20 0.0123829
6.20339 1.30259e-19 0.0120846
6.23949 1.79927e-19 0.0117953
6.27559 -7.62317e-20 0.0115145
6.31172 -3.26765e-20 0.0112421
6.34786 1.24882e-20 0.0109776
6.38403 4.8226e-20 0.0107208
6.42021 -4.92678e-20 0.0104714
6.4564 -3.74262e-20 0.0102293
6.49262 -9.90828e-20 0.00999403
6.52885 -8.63098e-22 0.00976549
6.5651 1.31735e-19 0.00954341
6.60137 8.41843e-20 0.00932758
6.63766 -6.09249e-20 0.00911778
6.67397 4.35372e-20 0.00891382
6.71029 -3.72381e-20 0.00871549
6.74664 1.58612e-20 0.00852262
6.783 -9.10126e-21 0.00833502
6.81938 3.64213e-20 0.00815252
6.85579 1.10437e-19 0.00797495
6.89221 7.54639e-21 0.00780215
6.92865 -3.4355e-20 0.00763398
6.96511 1.51393e-21 0.00747028
7.00159 4.97922e-20 0.00731091
7.0381 3.31119e-20 0.00715573
7.07462 1.47689e-20 0.00700461
7.11116 4.23883e-20 0.00685742
7.14772 -1.42497e-20 0.00671405
7.18431 1.12423e-21 0.00657437
7.22091 1.48051e-20 0.00643827
7.25754 -1.52353e-20 0.00630563
7.29418 -1.13398e-20 0.00617636
7.33085 -2.98786e-20 0.00605036
7.36754 -7.2588e-21 0.00592751
7.40425 -3.7047e-20 0.00580773
7.44099 -2.86293e-20 0.00569093
7.47774 3.76423e-20 0.00557702
7.51452 -1.93279e-20 0.00546591
7.55132 -4.30757e-20 0.00535752
7.58814 3.90677e-20 0.00525177
7.62498 -4.48803e-21 0.00514859
7.66185 1.94019e-20 0.00504789
7.69874 1.42102e-20 0.00494961
7.73566 2.47561e-20 0.00485368
7.77259 5.84683e-20 0.00476003
7.80955 5.71411e-21 0.00466859
7.84654 -3.6247e-21 0.00457931
7.88355 2.5088e-21 0.00449213
7.92058 2.85983e-20 0.00440697
7.95763 -8.7284e-21 0.0043238
7.99471 -2.93297e-20 0.00424254
8.03182 4.01564e-20 0.00416316
8.06895 4.24141e-20 0.00408559
8.1061 -1.33098e-20 0.0040098
8.14328 3.61225e-20 0.00393572
8.18049 -1.2056e-20 0.00386332
8.21772 1.84473e-21 0.00379254
8.25497 1.74856e-20 0.00372335
8.29226 -6.89586e-21 0.00365571
8.32956 -8.35884e-22 0.00358956
8.3669 -6.11951e-21 0.00352488
8.40426 1.94538e-20 0.00346161
8.44165 1.88656e-20 0.00339974
8.47906 -8.57787e-21 0.00333921
8.5165 -9.87201e-21 0.00328
8.55397 -1.41554e-20 0.00322207
8.59146 5.48929e-21 0.00316538
8.62899 -1.82684e-20 0.00310991
8.66654 1.6953e-20 0.00305563
8.70412 6.62815e-21 0.0030025
8.74172 6.15542e-21 0.00295049
8.77936 1.81671e-20 0.00289958
8.81702 1.38812e-20 0.00284974
8.85471 1.17369e-20 0.00280094
8.89244 -6.85319e-22 0.00275316
8.93019 -8.33962e-21 0.00270636
8.96797 -3.18823e-21 0.00266054
9.00578 -1.50155e-20 0.00261565
9.04362 8.3609e-21 0.00257169
9.08149 1.03441e-20 0.00252862
9.11939 4.72391e-21 0.00248642
9.15732 -1.96043e-20 0.00244509
9.19528 1.70382e-20 0.00240458
9.23327 1.05174e-20 0.00236489
9.2713 3.72341e-21 0.00232599
9.30935 -8.20561e-21 0.00228786
9.34744 5.75965e-21 0.0022505
9.38556 2.60757e-21 0.00221387
9.42371 -9.23837e-21 0.00217796
9.46189 7.12918e-21 0.00214276
9.50011 -1.44687e-20 0.00210824
9.53836 -5.35091e-21 0.0020744
9.57664 4.24499e-22 0.00204121
9.61496 9.24392e-21 0.00200866
9.65331 1.1832e-20 0.00197674
9.69169 -8.21058e-22 0.00194543
9.73011 -3.98882e-21 0.00191472
9.76856 8.00316e-21 0.0018846
9.80704 1.1052e-20 0.00185504
9.84557 6.62933e-23 0.00182604
9.88412 -4.82575e-21 0.00179759
9.92271 -5.58573e-21 0.00176968
9.96134 -1.46001e-20 0.00174228
10 -2.09067e-22 0.00171539
10.0387 -7.79964e-21 0.00168901
10.0774 -5.98218e-21 0.00166311
10.1162 -1.42838e-21 0.00163768
10.155 6.17155e-21 0.00161273
10.1939 -3.35721e-21 0.00158823
10.2328 -2.84408e-21 0.00156417
10.2717 3.5379e-21 0.00154056
10.3106 3.00994e-21 0.00151737
10.3496 -4.62529e-21 0.0014946
10.3887 -7.13248e-21 0.00147223
10.4278 -6.32238e-21 0.00145027
10.4669 -3.14708e-21 0.0014287
10.506 -2.13433e-21 0.00140751
10.5452 6.16006e-21 0.0013867
10.5845 1.44879e-21 0.00136626
10.6238 5.75711e-22 0.00134617
10.6631 9.16209e-21 0.00132644
10.7024 -9.39919e-22 0.00130705
10.7418 -5.77121e-21 0.001288
10.7813 4.752e-21 0.00126928
10.8208 2.56619e-21 0.00125089
10.8603 -2.86655e-21 0.00123281
10.8999 1.49711e-21 0.00121504
10.9395 7.38593e-21 0.00119758
10.9792 -5.56411e-21 0.00118042
11.0189 -4.43432e-21 0.00116354
11.0586 -6.32502e-22 0.00114696
11.0984 4.48378e-21 0.00113065
11.1383 -2.84749e-21 0.00111462
11.1781 -6.41359e-22 0.00109886
11.2181 -1.23936e-21 0.00108336
11.2581 7.35494e-21 0.00106812
11.2981 -1.32941e-21 0.00105313
11.3381 -5.71956e-21 0.00103839
11.3783 2.7818e-21 0.0010239
11.4184 -6.1158e-21 0.00100964
11.4587 2.37302e-21 0.000995622
11.4989 3.38756e-21 0.000981831
11.5392 -2.02772e-21 0.000968264
11.5796 4.05513e-21 0.000954918
11.62 -2.42614e-22 0.000941788
11.6605 1.83099e-21 0.000928871
11.701 4.13649e-22 0.000916162
11.7415 1.96055e-21 0.000903657
11.7822 3.91924e-21 0.000891352
11.8228 -4.16976e-21 0.000879244
11.8636 -4.53042e-21 0.000867328
11.9043 2.48282e-21 0.000855602
11.9452 -7.48752e-22 0.000844061
11.986 5.46016e-21 0.000832702
12.027 -3.70901e-21 0.000821522
12.068 -3.45045e-21 0.000810517
12.109 4.2143e-21 0.000799684
12.1501 -1.66889e-21 0.00078902
12.1913 -4.01918e-21 0.000778522
12.2325 6.16391e-21 0.000768186
12.2738 1.70602e-21 0.000758009
12.3151 -4.53814e-22 0.00074799
12.3565 3.51413e-21 0.000738124
12.3979 3.36647e-21 0.000728409
12.4394 -7.54825e-22 0.000718843
12.481 -1.71507e-21 0.000709422
12.5226 2.0634e-23 0.000700144
12.5643 -3.38225e-21 0.000691006
12.6061 -3.16815e-21 0.000682006
12.6479 1.4543e-21 0.000673142
12.6898 3.95727e-21 0.00066441
12.7317 -2.82336e-22 0.000655809
12.7737 2.73546e-21 0.000647336
12.8158 -1.30618e-21 0.000638989
12.8579 -2.72256e-21 0.000630766
12.9001 7.52043e-22 0.000622664
12.9424 2.60608e-21 0.000614682
12.9847 3.06282e-21 0.000606817
13.0271 7.85676e-22 0.000599067
13.0696 1.2381e-21 0.00059143
13.1121 2.29516e-22 0.000583905
13.1547 -1.30324e-21 0.000576489
13.1974 -4.99569e-22 0.00056918
13.2402 3.22293e-21 0.000561977
13.283 -3.62949e-22 0.000554878
13.3259 6.61583e-22 0.000547881
13.3689 1.39818e-21 0.000540983
13.4119 -3.15321e-22 0.000534185
13.455 1.09149e-21 0.000527483
13.4982 -4.24894e-22 0.000520876
13.5415 1.45305e-21 0.000514363
13.5848 -1.49174e-21 0.000507942
13.6283 9.02022e-22 0.000501611
13.6718 -5.46141e-22 0.000495369
13.7153 1.66152e-21 0.000489215
13.759 5.62946e-22 0.000483146
13.8028 -1.13122e-21 0.000477162
13.8466 -5.15149e-22 0.000471261
13.8905 9.2215e-22 0.000465442
13.9345 -1.30687e-21 0.000459703
13.9786 5.87876e-22 0.000454043
14.0227 7.5444e-22 0.000448461
14.067 4.66093e-22 0.000442955
14.1113 6.61928e-22 0.000437524
14.1558 1.54375e-21 0.000432168
14.2003 1.2376e-21 0.000426884
14.2449 -7.7169e-22 0.000421671
14.2896 -3.60008e-22 0.000416529
14.3344 7.74335e-23 0.000411456
14.3793 2.34782e-22 0.000406452
14.4243 -1.24984e-22 0.000401514
14.4693 7.83832e-22 0.000396642
14.5145 1.11334e-21 0.000391835
14.5598 -5.91296e-22 0.000387092
14.6052 1.9981e-21 0.000382412
14.6506 -1.85999e-21 0.000377793
14.6962 3.27725e-22 0.000373235
14.7419 -3.40277e-23 0.000368738
14.7877 1.62965e-21 0.000364298
14.8336 -1.9687e-21 0.000359917
14.8796 -5.3475e-23 0.000355593
14.9257 3.3401e-22 0.000351325
14.9719 1.04305e-21 0.000347113
15.0182 -1.0889e-21 0.000342954
15.0647 -1.61039e-21 0.000338849
15.1112 -2.38466e-21 0.000334797
15.1579 9.60571e-22 0.000330797
15.2047 4.64648e-22 0.000326847
15.2516 -5.30956e-22 0.000322948
15.2986 2.9643e-22 0.000319098
15.3458 -1.77462e-21 0.000315297
15.393 -1.17491e-21 0.000311544
15.4404 -1.88933e-21 0.000307838
15.488 -3.74713e-22 0.000304179
15.5356 -7.5178e-23 0.000300565
15.5834 1.10857e-21 0.000296996
15.6313 -5.2858e-22 0.000293472
15.6794 3.99393e-22 0.000289991
15.7276 -8.62698e-23 0.000286553
15.7759 1.62428e-22 0.000283158
15.8243 -8.71881e-22 0.000279804
15.873 -5.90321e-22 0.000276491
15.9217 -7.41244e-22 0.000273218
15.9706 1.04747e-21 0.000269985
16.0197 6.14921e-22 0.000266792
16.0689 -8.98183e-22 0.000263637
16.1182 -3.64921e-22 0.00026052
16.1677 5.89187e-22 0.00025744
16.2174 -5.59526e-22 0.000254397
16.2672 -5.88265e-22 0.00025139
16.3172 -1.28256e-22 0.000248419
16.3674 2.35678e-22 0.000245483
16.4177 3.36393e-22 0.000242582
16.4682 -3.0011e-22 0.000239715
16.5189 -7.78844e-22 0.000236881
16.5697 -1.53721e-22 0.000234081
16.6208 1.10927e-21 0.000231312
16.672 2.63871e-23 0.000228576
16.7234 1.96934e-22 0.000225872
16.775 1.67226e-22 0.000223198
16.8268 -8.12198e-24 0.000220556
16.8787 -2.77739e-22 0.000217943
16.9309 6.55476e-22 0.00021536
16.9833 -3.72051e-22 0.000212806
17.0359 2.82055e-22 0.000210281
17.0887 5.3484e-22 0.000207784
17.1418 -4.93062e-22 0.000205315
17.195 4.15011e-22 0.000202873
17.2485 -3.47882e-22 0.000200459
17.3022 1.52125e-22 0.000198071
17.3562 -6.29985e-22 0.000195709
17.4104 -7.9858e-22 0.000193373
17.4648 5.8938e-22 0.000191062
17.5195 -8.95564e-23 0.000188776
17.5744 -1.27671e-22 0.000186515
17.6296 4.86084e-23 0.000184277
17.6851 1.58842e-22 0.000182064
17.7408 1.00001e-24 0.000179874
17.7969 -1.25484e-22 0.000177706
17.8532 -2.44896e-22 0.000175562
17.9098 9.68781e-23 0.000173439
17.9667 3.20328e-23 0.000171339
18.0239 8.18538e-22 0.000169259
18.0815 3.252e-22 0.000167201
18.1393 -1.83664e-22 0.000165164
18.1975 1.90566e-22 0.000163147
18.256 -3.7474e-22 0.00016115
18.3149 3.79753e-23 0.000159172
18.3742 -2.03725e-22 0.000157214
18.4338 -5.92969e-22 0.000155275
18.4938 -1.8337e-22 0.000153354
18.5542 -3.83411e-22 0.000151451
18.615 -6.68798e-22 0.000149566
18.6762 1.55636e-23 0.000147699
18.7379 4.52063e-22 0.000145849
18.8 -2.68796e-22 0.000144015
18.8625 -9.3487e-23 0.000142198
18.9255 2.67959e-23 0.000140396
18.9891 5.49067e-23 0.00013861
19.0531 -3.49289e-22 0.00013684
19.1177 2.31375e-22 0.000135084
19.1828 2.15817e-22 0.000133343
19.2484 3.18687e-22 0.000131615
19.3147 -3.53276e-23 0.000129901
19.3816 2.27419e-22 0.000128201
19.4491 1.33309e-22 0.000126513
19.5173 1.34803e-22 0.000124837
19.5862 1.86905e-22 0.000123173
19.6558 -2.02774e-22 0.00012152
19.7262 -5.23466e-22 0.000119879
19.7974 2.46061e-22 0.000118247
19.8694 1.43705e-22 0.000116625
19.9423 -3.8811e-22 0.000115013
20.0162 -6.9542e-23 0.000113409
20.091 -2.91085e-22 0.000111812
20.1669 4.313e-23 0.000110223
20.244 -2.82836e-22 0.00010864
20.3222 -3.2481e-22 0.000107062
20.4016 2.36069e-22 0.00010549
20.4825 5.79625e-23 0.00010392
20.5648 -5.09151e-23 0.000102353
20.6487 3.20666e-23 0.000100787
20.7344 -1.66867e-22 9.92202e-05
20.8219 -1.31642e-22 9.76515e-05
20.9115 -6.71499e-23 9.60787e-05
21.0034 1.56452e-22 9.44994e-05
21.0979 2.46599e-22 9.29109e-05
21.1952 -2.91646e-23 9.13097e-05
21.2959 1.11123e-22 8.96916e-05
21.4004 3.37678e-23 8.80512e-05
21.5093 1.17706e-22 8.63814e-05
21.6237 -1.24791e-22 8.46725e-05
21.7448 -2.43492e-23 8.29105e-05
21.8747 -1.11302e-22 8.10743e-05
22.0165 2.70414e-22 7.91278e-05
22.1768 1.32206e-22 7.70008e-05
22.3723 2.70159e-23 7.45063e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1Quantum/iFpTwoLoop.txt <==
-22.3723 1.23936e-20 7.42094e-05
-22.1768 7.42909e-21 7.66884e-05
-22.0165 1.34429e-20 7.88025e-05
-21.8747 1.19037e-20 8.07365e-05
-21.7448 1.60953e-20 8.25613e-05
-21.6237 1.20559e-20 8.43117e-05
-21.5093 1.32482e-20 8.60096e-05
-21.4004 9.41945e-21 8.76683e-05
-21.2959 1.19108e-20 8.92979e-05
-21.1952 9.81116e-21 9.0905e-05
-21.0979 1.1024e-20 9.24955e-05
-21.0034 1.30568e-20 9.4073e-05
-20.9115 1.77576e-20 9.56416e-05
-20.8219 1.78164e-20 9.72034e-05
-20.7344 2.55591e-20 9.87612e-05
-20.6487 2.66933e-20 0.000100317
-20.5648 2.74573e-20 0.000101872
-20.4825 3.05192e-20 0.000103428
-20.4016 3.55764e-20 0.000104986
-20.3222 3.80272e-20 0.000106547
-20.244 4.17508e-20 0.000108113
-20.1669 4.32321e-20 0.000109684
-20.091 4.59409e-20 0.000111262
-20.0162 4.62751e-20 0.000112846
-19.9423 4.56431e-20 0.000114438
-19.8694 4.49875e-20 0.000116038
-19.7974 4.6978e-20 0.000117648
-19.7262 4.4686e-20 0.000119267
-19.6558 4.46056e-20 0.000120896
-19.5862 4.12186e-20 0.000122535
-19.5173 4.31064e-20 0.000124186
-19.4491 4.21276e-20 0.000125848
-19.3816 4.31604e-20 0.000127523
-19.3147 4.36184e-20 0.00012921
-19.2484 4.30926e-20 0.00013091
-19.1828 4.92811e-20 0.000132623
-19.1177 4.59837e-20 0.00013435
-19.0531 4.32661e-20 0.000136091
-18.9891 4.50021e-20 0.000137847
-18.9255 4.35402e-20 0.000139618
-18.8625 4.6814e-20 0.000141404
-18.8 4.48513e-20 0.000143206
-18.7379 3.91868e-20 0.000145024
-18.6762 4.33151e-20 0.000146859
-18.615 3.8604e-20 0.00014871
-18.5542 3.50764e-20 0.000150578
-18.4938 3.76191e-20 0.000152464
-18.4338 3.22825e-20 0.000154368
-18.3742 2.61518e-20 0.00015629
-18.3149 1.59277e-20 0.000158231
-18.256 1.11803e-20 0.000160191
-18.1975 9.97304e-21 0.00016217
-18.1393 3.51063e-21 0.000164168
-18.0815 -6.26543e-22 0.000166187
-18.0239 -1.31693e-20 0.000168226
-17.9667 -1.19474e-20 0.000170286
-17.9098 -7.144e-21 0.000172367
-17.8532 -7.57834e-21 0.000174469
-17.7969 -6.40962e-21 0.000176594
-17.7408 -6.67198e-21 0.00017874
-17.6851 3.90688e-22 0.00018091
-17.6296 9.96863e-22 0.000183102
-17.5744 2.1504e-22 0.000185318
-17.5195 4.70259e-21 0.000187557
-17.4648 1.49698e-20 0.00018982
-17.4104 1.04651e-20 0.000192108
-17.3562 2.1104e-20 0.000194421
-17.3022 2.26042e-20 0.00019676
-17.2485 1.5111e-20 0.000199124
-17.195 1.46917e-20 0.000201514
-17.1418 8.9469e-21 0.000203931
-17.0887 6.15511e-21 0.000206374
-17.0359 7.24837e-21 0.000208846
-16.9833 -4.1513e-21 0.000211344
-16.9309 -1.03871e-20 0.000213872
-16.8787 -2.36769e-20 0.000216428
-16.8268 -3.003e-20 0.000219013
-16.775 -3.73556e-20 0.000221628
-16.7234 -4.37645e-20 0.000224273
-16.672 -5.49468e-20 0.000226948
-16.6208 -5.9708e-20 0.000229655
-16.5697 -6.54646e-20 0.000232393
-16.5189 -7.49912e-20 0.000235163
-16.4682 -8.51849e-20 0.000237965
-16.4177 -1.02361e-19 0.000240801
-16.3674 -1.1907e-19 0.00024367
-16.3172 -1.23799e-19 0.000246573
-16.2672 -1.22243e-19 0.00024951
-16.2174 -1.24347e-19 0.000252483
-16.1677 -1.39857e-19 0.000255491
-16.1182 -1.26348e-19 0.000258536
-16.0689 -1.2344e-19 0.000261617
-16.0197 -1.21421e-19 0.000264735
-15.9706 -1.22089e-19 0.000267892
-15.9217 -1.05853e-19 0.000271087
-15.873 -8.80369e-20 0.00027432
-15.8243 -1.03917e-19 0.000277594
-15.7759 -6.86946e-20 0.000280908
-15.7276 -7.80583e-20 0.000284263
-15.6794 -6.67861e-20 0.000287659
-15.6313 -4.6091e-20 0.000291097
-15.5834 -4.41482e-20 0.000294579
-15.5356 -5.07312e-20 0.000298104
-15.488 -9.19912e-21 0.000301672
-15.4404 -5.22534e-21 0.000305287
-15.393 -5.08911e-21 0.000308946
-15.3458 1.21088e-20 0.000312652
-15.2986 -1.19122e-20 0.000316404
-15.2516 -1.96449e-20 0.000320205
-15.2047 -1.17485e-21 0.000324054
-15.1579 -5.76442e-21 0.000327953
-15.1112 -1.6096e-20 0.000331901
-15.0647 -3.76057e-20 0.0003359
-15.0182 1.32369e-21 0.000339951
-14.9719 -1.27322e-20 0.000344055
-14.9257 -3.25465e-20 0.000348211
-14.8796 1.61734e-21 0.000352422
-14.8336 8.78346e-21 0.000356688
-14.7877 -1.89439e-20 0.00036101
-14.7419 -6.49376e-21 0.000365388
-14.6962 -3.88521e-21 0.000369825
-14.6506 1.10114e-20 0.000374319
-14.6052 2.86456e-20 0.000378874
-14.5598 2.97189e-20 0.000383489
-14.5145 5.585e-20 0.000388166
-14.4693 6.34581e-20 0.000392904
-14.4243 5.08172e-20 0.000397707
-14.3793 8.06753e-20 0.000402574
-14.3344 7.10835e-20 0.000407507
-14.2896 9.6952e-20 0.000412506
-14.2449 8.36972e-20 0.000417574
-14.2003 1.2168e-19 0.000422709
-14.1558 1.38962e-19 0.000427916
-14.1113 1.27979e-19 0.000433193
-14.067 1.42611e-19 0.000438543
-14.0227 1.41397e-19 0.000443966
-13.9786 1.43622e-19 0.000449464
-13.9345 1.63517e-19 0.000455037
-13.8905 1.74312e-19 0.000460689
-13.8466 1.59549e-19 0.000466418
-13.8028 1.55335e-19 0.000472228
-13.759 1.43816e-19 0.000478119
-13.7153 1.63063e-19 0.000484093
-13.6718 1.45348e-19 0.00049015
-13.6283 1.22865e-19 0.000496293
-13.5848 1.41088e-19 0.000502523
-13.5415 9.67838e-20 0.000508841
-13.4982 1.00404e-19 0.000515249
-13.455 5.98515e-20 0.000521748
-13.4119 1.00744e-19 0.00052834
-13.3689 3.29004e-20 0.000535027
-13.3259 5.95409e-20 0.00054181
-13.283 6.46948e-20 0.000548691
-13.2402 3.40269e-20 0.000555671
-13.1974 5.24608e-20 0.000562753
-13.1547 1.30033e-20 0.000569937
-13.1121 2.15976e-20 0.000577227
-13.0696 5.91979e-20 0.000584623
-13.0271 4.24069e-20 0.000592128
-12.9847 5.51224e-20 0.000599742
-12.9424 4.52159e-20 0.00060747
-12.9001 5.2272e-20 0.000615311
-12.8579 9.55687e-20 0.00062327
-12.8158 1.43862e-19 0.000631346
-12.7737 5.39791e-20 0.000639543
-12.7317 1.1943e-19 0.000647862
-12.6898 1.27786e-19 0.000656307
-12.6479 1.50544e-19 0.000664879
-12.6061 1.64847e-19 0.000673581
-12.5643 1.77149e-19 0.000682413
-12.5226 1.99276e-19 0.000691381
-12.481 2.30272e-19 0.000700484
-12.4394 1.42823e-19 0.000709728
-12.3979 1.46269e-19 0.000719112
-12.3565 1.59288e-19 0.000728641
-12.3151 1.09521e-19 0.000738316
-12.2738 1.46252e-19 0.000748142
-12.2325 1.81131e-19 0.000758119
-12.1913 1.53533e-19 0.000768252
-12.1501 1.24672e-19 0.000778543
-12.109 6.52909e-20 0.000788995
-12.068 6.03929e-20 0.000799611
-12.027 7.52068e-20 0.000810394
-11.986 7.50256e-20 0.000821347
-11.9452 4.78674e-20 0.000832475
-11.9043 -1.05631e-19 0.000843778
-11.8636 -4.74627e-20 0.000855262
-11.8228 -7.59967e-20 0.000866929
-11.7822 -1.66685e-19 0.000878784
-11.7415 -9.00787e-20 0.000890828
-11.701 -2.25656e-19 0.000903068
-11.6605 -2.62847e-19 0.000915505
-11.62 -2.26185e-19 0.000928145
-11.5796 -2.12122e-19 0.000940989
-11.5392 -4.15659e-19 0.000954045
-11.4989 -3.22857e-19 0.000967313
-11.4587 -4.10108e-19 0.0009808
-11.4184 -3.97941e-19 0.000994509
-11.3783 -3.80147e-19 0.00100845
-11.3381 -4.56117e-19 0.00102261
-11.2981 -4.24993e-19 0.00103702
-11.2581 -5.54402e-19 0.00105166
-11.2181 -4.79864e-19 0.00106655
-11.1781 -4.91727e-19 0.00108169
-11.1383 -4.27736e-19 0.00109708
-11.0984 -4.44823e-19 0.00111274
-11.0586 -4.29276e-19 0.00112866
-11.0189 -5.26349e-19 0.00114485
-10.9792 -5.71977e-19 0.00116132
-10.9395 -4.5426e-19 0.00117807
-10.8999 -5.96203e-19 0.00119511
-10.8603 -5e-19 0.00121244
-10.8208 -6.06337e-19 0.00123007
-10.7813 -3.66124e-19 0.00124801
-10.7418 -5.41432e-19 0.00126626
-10.7024 -4.69033e-19 0.00128483
-10.6631 -5.7956e-19 0.00130373
-10.6238 -4.26775e-19 0.00132296
-10.5845 -6.15136e-19 0.00134253
-10.5452 -5.93666e-19 0.00136244
-10.506 -7.05751e-19 0.00138271
-10.4669 -7.0535e-19 0.00140334
-10.4278 -9.00393e-19 0.00142434
-10.3887 -8.47733e-19 0.00144572
-10.3496 -6.57008e-19 0.00146748
-10.3106 -7.44052e-19 0.00148964
-10.2717 -1.01647e-18 0.0015122
-10.2328 -9.78403e-19 0.00153517
-10.1939 -9.83425e-19 0.00155856
-10.155 -8.34939e-19 0.00158238
-10.1162 -1.17977e-18 0.00160664
-10.0774 -9.39777e-19 0.00163134
-10.0387 -1.18148e-18 0.00165651
-10 -1.04987e-18 0.00168214
-9.96134 -1.05918e-18 0.00170825
-9.92271 -8.43566e-19 0.00173485
-9.88412 -1.21808e-18 0.00176196
-9.84557 -1.15456e-18 0.00178957
-9.80704 -1.16209e-18 0.00181771
-9.76856 -1.07727e-18 0.00184638
-9.73011 -1.05038e-18 0.0018756
-9.69169 -1.19105e-18 0.00190537
-9.65331 -1.18628e-18 0.00193573
-9.61496 -9.32927e-19 0.00196667
-9.57664 -1.25034e-18 0.0019982
-9.53836 -1.06941e-18 0.00203035
-9.50011 -9.88245e-19 0.00206314
-9.46189 -1.04587e-18 0.00209656
-9.42371 -6.98988e-19 0.00213064
-9.38556 -1.24754e-18 0.00216539
-9.34744 -9.19131e-19 0.00220083
-9.30935 -7.90845e-19 0.00223698
-9.2713 -9.9824e-19 0.00227385
-9.23327 -1.04229e-18 0.00231145
-9.19528 -1.07907e-18 0.00234982
-9.15732 -8.05273e-19 0.00238896
-9.11939 -1.29009e-18 0.0024289
-9.08149 -1.05586e-18 0.00246965
-9.04362 -1.21363e-18 0.00251123
-9.00578 -1.12118e-18 0.00255367
-8.96797 -1.8678e-18 0.00259699
-8.93019 -1.44164e-18 0.0026412
-8.89244 -2.06405e-18 0.00268633
-8.85471 -1.40739e-18 0.0027324
-8.81702 -2.21648e-18 0.00277944
-8.77936 -1.97318e-18 0.00282746
-8.74172 -1.86099e-18 0.00287651
-8.70412 -2.37748e-18 0.00292659
-8.66654 -3.06074e-18 0.00297775
-8.62899 -2.30893e-18 0.00302999
-8.59146 -2.11082e-18 0.00308337
-8.55397 -3.02006e-18 0.00313789
-8.5165 -2.58479e-18 0.00319359
-8.47906 -2.7397e-18 0.00325051
-8.44165 -2.55796e-18 0.00330867
-8.40426 -2.76396e-18 0.00336811
-8.3669 -2.73641e-18 0.00342886
-8.32956 -3.46323e-18 0.00349095
-8.29226 -2.17624e-18 0.00355443
-8.25497 -3.36285e-18 0.00361933
-8.21772 -3.56833e-18 0.00368568
-8.18049 -3.27402e-18 0.00375353
-8.14328 -2.16156e-18 0.00382292
-8.1061 -3.41246e-18 0.00389388
-8.06895 -2.90674e-18 0.00396647
-8.03182 -2.80324e-18 0.00404072
-7.99471 -3.01092e-18 0.00411669
-7.95763 -2.29758e-18 0.00419441
-7.92058 -2.8209e-18 0.00427395
-7.88355 -2.39618e-18 0.00435534
-7.84654 -2.06185e-18 0.00443865
-7.80955 -1.64492e-18 0.00452392
-7.77259 -3.29307e-18 0.00461122
-7.73566 -2.49776e-18 0.00470059
-7.69874 -2.05647e-18 0.00479211
-7.66185 -1.23864e-18 0.00488583
-7.62498 -3.16074e-18 0.00498182
-7.58814 -2.04229e-18 0.00508013
-7.55132 -1.85383e-18 0.00518085
-7.51452 -2.8926e-18 0.00528404
-7.47774 -3.01899e-18 0.00538977
-7.44099 -1.81171e-18 0.00549812
-7.40425 -4.10302e-18 0.00560918
-7.36754 -3.04652e-18 0.005723
-7.33085 -1.95412e-18 0.0058397
-7.29418 -3.63991e-18 0.00595934
-7.25754 -3.89642e-18 0.00608203
-7.22091 -1.92657e-18 0.00620784
-7.18431 -2.03703e-18 0.0063369
-7.14772 -2.28777e-18 0.00646927
-7.11116 -2.82526e-18 0.0066051
-7.07462 -4.38427e-18 0.00674445
-7.0381 -4.85006e-18 0.00688747
-7.00159 -2.93173e-18 0.00703425
-6.96511 -4.15894e-18 0.00718493
-6.92865 -2.59739e-18 0.00733962
-6.89221 -4.53742e-18 0.00749847
-6.85579 -4.22236e-18 0.00766158
-6.81938 -3.34642e-18 0.00782912
-6.783 -3.16912e-18 0.00800122
-6.74664 -3.30935e-18 0.00817805
-6.71029 -1.65672e-18 0.00835973
-6.67397 -3.39518e-18 0.00854647
-6.63766 -2.47131e-18 0.0087384
-6.60137 -1.70083e-18 0.00893572
-6.5651 -4.3738e-18 0.00913859
-6.52885 -2.44241e-18 0.00934724
-6.49262 -1.77238e-18 0.00956182
-6.4564 -1.72156e-18 0.00978258
-6.42021 1.57931e-18 0.0100097
-6.38403 -1.56925e-18 0.0102434
-6.34786 8.20696e-19 0.010484
-6.31172 -2.32705e-18 0.0107316
-6.27559 6.00215e-19 0.0109866
-6.23949 -1.9342e-18 0.0112491
-6.20339 3.4892e-18 0.0115195
-6.16732 -1.80785e-18 0.0117981
-6.13126 3.76458e-18 0.0120851
-6.09522 4.81966e-18 0.012381
-6.05919 2.24022e-18 0.0126858
-6.02319 3.52805e-18 0.0130002
-5.9872 2.70194e-18 0.0133243
-5.95122 8.07629e-18 0.0136586
-5.91526 5.26122e-18 0.0140035
-5.87932 5.17962e-18 0.0143593
-5.84339 6.0118e-18 0.0147265
-5.80748 5.71004e-18 0.0151056
-5.77158 6.87403e-18 0.0154969
-5.7357 1.48716e-19 0.0159011
-5.69984 1.65733e-17 0.0163186
-5.66399 2.51682e-18 0.0167499
-5.62815 8.81866e-18 0.0171957
-5.59233 2.36012e-18 0.0176564
-5.55653 7.98005e-18 0.0181328
-5.52074 4.91687e-18 0.0186255
-5.48497 4.06611e-18 0.0191351
-5.4492 4.40266e-18 0.0196625
-5.41346 1.06173e-17 0.0202083
-5.37773 7.49567e-18 0.0207734
-5.34201 2.69438e-18 0.0213585
-5.30631 1.03449e-17 0.0219647
-5.27062 8.46675e-18 0.0225927
-5.23494 1.12648e-17 0.0232437
-5.19928 1.80915e-18 0.0239185
-5.16363 8.37076e-18 0.0246185
-5.128 1.60759e-17 0.0253445
-5.09237 1.4386e-17 0.0260981
-5.05677 2.42572e-17 0.0268803
-5.02117 1.70067e-17 0.0276927
-4.98559 2.07002e-17 0.0285365
-4.95002 2.52159e-17 0.0294134
-4.91446 3.34468e-17 0.030325
-4.87892 1.91496e-17 0.0312731
-4.84339 2.95938e-17 0.0322594
-4.80787 3.12124e-17 0.033286
-4.77237 4.82975e-17 0.0343547
-4.73687 2.87648e-17 0.0354681
-4.70139 4.35942e-17 0.0366283
-4.66592 3.43174e-17 0.037838
-4.63046 4.11956e-17 0.0390996
-4.59502 6.20016e-17 0.0404163
-4.55958 4.96837e-17 0.0417909
-4.52416 5.58379e-17 0.0432269
-4.48875 4.13408e-17 0.0447277
-4.45335 7.26755e-17 0.0462972
-4.41797 7.06613e-17 0.0479392
-4.38259 4.91448e-17 0.0496585
-4.34722 9.39074e-17 0.0514594
-4.31187 4.38379e-17 0.0533473
-4.27653 7.49248e-17 0.0553274
-4.24119 6.66834e-17 0.0574059
-4.20587 7.35213e-17 0.0595889
-4.17056 8.9062e-17 0.0618838
-4.13526 5.45096e-17 0.0642976
-4.09997 1.11985e-16 0.0668389
-4.06469 5.81707e-17 0.0695163
-4.02942 4.95798e-17 0.0723398
-3.99416 1.47741e-16 0.0753195
-3.95891 2.6157e-17 0.0784674
-3.92367 1.54118e-16 0.0817954
-3.88844 7.28453e-17 0.0853179
-3.85322 9.03014e-17 0.089049
-3.81801 9.54794e-17 0.0930058
-3.7828 6.82749e-17 0.0972053
-3.74761 1.72604e-17 0.101668
-3.71243 2.29854e-16 0.106413
-3.67726 -1.19166e-17 0.111466
-3.64209 1.87566e-16 0.11685
-3.60694 7.51707e-17 0.122592
-3.57179 4.8669e-17 0.128722
-3.53665 6.36113e-17 0.135272
-3.50152 7.29796e-17 0.142273
-3.4664 2.066e-16 0.149763
-3.43129 1.60461e-16 0.157779
-3.39619 1.50801e-16 0.166359
-3.36109 2.45164e-16 0.175544
-3.32601 -3.7486e-17 0.185377
-3.29093 2.40542e-16 0.195897
-3.25586 3.65948e-16 0.207147
-3.2208 2.91959e-16 0.219167
-3.18574 -1.84275e-16 0.231997
-3.1507 5.54047e-16 0.245673
-3.11566 -1.99394e-16 0.260232
-3.08063 6.10176e-16 0.275704
-3.0456 -5.47495e-16 0.292124
-3.01059 8.75559e-16 0.309523
-2.97558 2.98648e-16 0.327935
-2.94058 -5.02175e-16 0.347396
-2.90558 6.69519e-17 0.367952
-2.87059 5.38691e-16 0.389654
-2.83561 1.12846e-16 0.41257
-2.80064 -7.54028e-16 0.436779
-2.76567 1.16324e-15 0.462383
-2.73071 -9.14328e-16 0.489498
-2.69576 4.63513e-17 0.518271
-2.66081 -4.61239e-16 0.548864
-2.62587 3.16238e-16 0.581475
-2.59094 -3.02697e-16 0.61632
-2.55601 1.08721e-16 0.653655
-2.52109 -1.25769e-15 0.693758
-2.48617 -5.23468e-17 0.736952
-2.45126 -4.2195e-15 0.783587
-2.41636 4.01043e-15 0.834067
-2.38146 -3.67931e-15 0.88883
-2.34657 4.88558e-16 0.948379
-2.31168 -3.42027e-15 1.01326
-2.2768 -3.16666e-15 1.08411
-2.24192 -6.00002e-16 1.16161
-2.20705 6.76371e-16 1.24656
-2.17219 -4.03201e-15 1.33983
-2.13733 -5.64745e-16 1.44242
-2.10247 -6.97973e-15 1.55543
-2.06762 -5.96701e-15 1.68013
-2.03278 1.37604e-14 1.81792
-1.99794 -1.82439e-14 1.9704
-1.9631 2.27833e-15 2.13932
-1.92827 -7.93793e-15 2.32671
-1.89345 -4.33691e-15 2.53475
-1.85862 2.60082e-14 2.76594
-1.82381 1.41772e-14 3.02299
-1.78899 9.15522e-15 3.30892
-1.75419 -6.57673e-15 3.62698
-1.71938 8.57497e-15 3.98071
-1.68458 -7.43264e-15 4.37387
-1.64979 -4.47585e-14 4.81044
-1.61499 1.0763e-13 5.29452
-1.58021 -2.39629e-14 5.83032
-1.54542 2.63141e-14 6.42201
-1.51064 1.13395e-13 7.07371
-1.47586 -8.93332e-14 7.78931
-1.44109 -2.69235e-13 8.57252
-1.40632 1.96682e-13 9.4268
-1.37155 -2.3436e-13 10.3555
-1.33679 5.19718e-15 11.362
-1.30203 -2.95557e-13 12.4499
-1.26727 3.56448e-13 13.624
-1.23251 -7.03217e-13 14.8899
-1.19776 5.058e-13 16.2557
-1.16301 -7.47235e-13 17.7321
-1.12827 8.48214e-13 19.3335
-1.09352 -1.44148e-12 21.0784
-1.05878 4.12231e-13 22.991
-1.02405 -1.07653e-12 25.1009
-0.989309 2.22451e-13 27.4452
-0.954576 -1.48897e-13 30.0682
-0.919844 2.39974e-12 33.0235
-0.885115 -2.6782e-12 36.3738
-0.850388 3.96126e-12 40.1934
-0.815663 -9.872e-13 44.5673
-0.78094 -1.88816e-12 49.5938
-0.746219 6.75397e-13 55.3815
-0.711499 -2.83e-12 62.0509
-0.676781 -9.13846e-12 69.7263
-0.642065 6.63914e-12 78.5327
-0.60735 3.67295e-12 88.5777
-0.572637 4.40601e-12 99.9394
-0.537925 -4.7406e-13 112.633
-0.503214 -8.0666e-12 126.591
-0.468504 -9.38978e-12 141.621
-0.433796 -1.08134e-11 157.4
-0.399089 1.92839e-11 173.459
-0.364382 -2.34173e-11 189.233
-0.329676 -3.28889e-12 204.111
-0.294972 2.57226e-11 217.542
-0.260267 -3.21622e-12 229.11
-0.225564 -2.45528e-11 238.6
-0.190861 -4.92647e-11 246.01
-0.156158 -3.61712e-11 251.5
-0.121456 -2.90548e-11 255.365
-0.0867541 2.3005e-11 257.896
-0.0520524 1.69652e-11 259.421
-0.0173508 -4.68477e-11 260.078
0.0173508 4.21052e-11 260.078
0.0520524 1.35392e-11 259.421
0.0867541 1.69764e-12 257.896
0.121456 5.93058e-12 255.365
0.156158 4.16257e-11 251.5
0.190861 9.14008e-11 246.01
0.225564 -3.97698e-11 238.6
0.260267 -3.5198e-12 229.11
0.294972 3.2208e-12 217.542
0.329676 1.99313e-12 204.111
0.364382 2.54011e-11 189.233
0.399089 -4.2511e-11 173.459
0.433796 1.94374e-11 157.4
0.468504 -4.07137e-11 141.621
0.503214 1.47288e-11 126.591
0.537925 -1.14214e-11 112.633
0.572637 1.08361e-11 99.9394
0.60735 -7.95032e-12 88.5777
0.642065 -1.01172e-11 78.5327
0.676781 1.20126e-11 69.7263
0.711499 5.16267e-12 62.0509
0.746219 2.3322e-12 55.3815
0.78094 2.84284e-12 49.5938
0.815663 2.06025e-13 44.5673
0.850388 -2.23128e-12 40.1934
0.885115 5.41343e-12 36.3738
0.919844 -1.19295e-12 33.0235
0.954576 1.35503e-12 30.0682
0.989309 -1.88926e-12 27.4452
1.02405 1.50335e-13 25.1009
1.05878 3.09119e-13 22.991
1.09352 5.934e-13 21.0784
1.12827 -6.88508e-13 19.3335
1.16301 2.70168e-13 17.7321
1.19776 7.38117e-14 16.2557
1.23251 8.16718e-13 14.8899
1.26727 5.35517e-14 13.624
1.30203 2.19887e-13 12.4499
1.33679 -1.89717e-13 11.362
1.37155 -1.5812e-13 10.3555
1.40632 1.00265e-13 9.4268
1.44109 7.02748e-14 8.57252
1.47586 -5.69187e-14 7.78931
1.51064 1.01658e-13 7.07371
1.54542 4.94147e-14 6.42201
1.58021 -3.69251e-14 5.83032
1.61499 6.49862e-14 5.29452
1.64979 -4.29001e-14 4.81044
1.68458 -2.37828e-14 4.37387
1.71938 2.52139e-14 3.98071
1.75419 3.20912e-14 3.62698
1.78899 -2.43613e-14 3.30892
1.82381 1.97936e-14 3.02299
1.85862 -1.32452e-14 2.76594
1.89345 1.19042e-14 2.53475
1.92827 2.10119e-15 2.32671
1.9631 1.25727e-14 2.13932
1.99794 1.74804e-15 1.9704
2.03278 1.50078e-14 1.81792
2.06762 1.43162e-16 1.68013
2.10247 2.28144e-15 1.55543
2.13733 5.55951e-15 1.44242
2.17219 -2.1158e-15 1.33983
2.20705 1.62448e-15 1.24656
2.24192 5.98737e-15 1.16161
2.2768 1.31953e-15 1.08411
2.31168 1.674e-15 1.01326
2.34657 -5.38346e-16 0.948379
2.38146 3.18708e-15 0.88883
2.41636 -3.90416e-15 0.834067
2.45126 2.12798e-15 0.783587
2.48617 -5.71293e-16 0.736952
2.52109 2.45436e-15 0.693758
2.55601 -9.03504e-16 0.653655
2.59094 1.10582e-15 0.61632
2.62587 -9.94278e-16 0.581475
2.66081 1.04648e-15 0.548864
2.69576 9.87009e-16 0.518271
2.73071 -7.95147e-16 0.489498
2.76567 8.58979e-16 0.462383
2.80064 -8.69031e-16 0.436779
2.83561 -1.45082e-16 0.41257
2.87059 2.81427e-16 0.389654
2.90558 -6.74491e-16 0.367952
2.94058 5.97068e-16 0.347396
2.97558 -8.15197e-16 0.327935
3.01059 3.01425e-16 0.309523
3.0456 7.005e-17 0.292124
3.08063 -3.65338e-16 0.275704
3.11566 -4.02811e-16 0.260232
3.1507 -6.62103e-17 0.245673
3.18574 -2.12803e-17 0.231997
3.2208 -2.52367e-16 0.219167
3.25586 -2.66684e-16 0.207147
3.29093 -8.79653e-17 0.195897
3.32601 -1.57727e-16 0.185377
3.36109 -1.58947e-16 0.175544
3.39619 -4.51033e-17 0.166359
3.43129 -5.03383e-16 0.157779
3.4664 5.09186e-17 0.149763
3.50152 -1.83639e-16 0.142273
3.53665 -6.50075e-17 0.135272
3.57179 -1.66564e-16 0.128722
3.60694 -1.09797e-16 0.122592
3.64209 -8.67785e-17 0.11685
3.67726 -8.39843e-17 0.111466
3.71243 -1.02828e-16 0.106413
3.74761 -7.08692e-17 0.101668
3.7828 -1.10432e-16 0.0972053
3.81801 -6.82654e-17 0.0930058
3.85322 -9.43298e-17 0.089049
3.88844 -1.69778e-16 0.0853179
3.92367 -8.71006e-17 0.0817954
3.95891 -6.50706e-17 0.0784674
3.99416 -1.04508e-16 0.0753195
4.02942 -8.27743e-17 0.0723398
4.06469 -8.85613e-17 0.0695163
4.09997 -3.04624e-17 0.0668389
4.13526 -1.0098e-16 0.0642976
4.17056 -7.53315e-17 0.0618838
4.20587 -6.01281e-17 0.0595889
4.24119 -6.25997e-17 0.0574059
4.27653 -1.00089e-16 0.0553274
4.31187 -4.55162e-17 0.0533473
4.34722 -7.28092e-17 0.0514594
4.38259 -7.62712e-17 0.0496585
4.41797 -6.95584e-17 0.0479392
4.45335 -3.69644e-17 0.0462972
4.48875 -7.44154e-17 0.0447277
4.52416 -4.32463e-17 0.0432269
4.55958 -4.52535e-17 0.0417909
4.59502 -7.17888e-17 0.0404163
4.63046 -3.33063e-17 0.0390996
4.66592 -4.40718e-17 0.037838
4.70139 -3.20868e-17 0.0366283
4.73687 -4.12515e-17 0.0354681
4.77237 -1.69764e-17 0.0343547
4.80787 -4.32462e-17 0.033286
4.84339 -3.46599e-17 0.0322594
4.87892 -3.00979e-17 0.0312731
4.91446 -2.5332e-17 0.030325
4.95002 -1.93955e-17 0.0294134
4.98559 -2.79975e-17 0.0285365
5.02117 -2.93702e-17 0.0276927
5.05677 -1.03832e-17 0.0268803
5.09237 -3.22912e-17 0.0260981
5.128 -1.21662e-18 0.0253445
5.16363 -1.17729e-17 0.0246185
5.19928 -1.43037e-17 0.0239185
5.23494 -4.68547e-18 0.0232437
5.27062 -1.04397e-17 0.0225927
5.30631 -6.44773e-18 0.0219647
5.34201 -5.34247e-18 0.0213585
5.37773 -2.78773e-18 0.0207734
5.41346 -6.56545e-18 0.0202083
5.4492 -6.03211e-18 0.0196625
5.48497 -3.26715e-18 0.0191351
5.52074 -6.54161e-18 0.0186255
5.55653 -1.07163e-17 0.0181328
5.59233 3.51697e-19 0.0176564
5.62815 -8.30867e-18 0.0171957
5.66399 -7.51072e-18 0.0167499
5.69984 -6.45511e-18 0.0163186
5.7357 -5.88301e-18 0.0159011
5.77158 -6.41807e-18 0.0154969
5.80748 -5.81129e-18 0.0151056
5.84339 -7.86776e-18 0.0147265
5.87932 -8.11205e-18 0.0143593
5.91526 -5.91275e-18 0.0140035
5.95122 -5.58551e-18 0.0136586
5.9872 -9.64912e-20 0.0133243
6.02319 -5.31414e-18 0.0130002
6.05919 -2.12455e-18 0.0126858
6.09522 -4.52736e-18 0.012381
6.13126 -9.25461e-19 0.0120851
6.16732 -3.07137e-18 0.0117981
6.20339 -1.09741e-18 0.0115195
6.23949 2.65632e-18 0.0112491
6.27559 4.34191e-19 0.0109866
6.31172 8.42978e-19 0.0107316
6.34786 2.55518e-18 0.010484
6.38403 8.09728e-19 0.0102434
6.42021 5.56453e-19 0.0100097
6.4564 1.30559e-18 0.00978258
6.49262 2.99968e-18 0.00956182
6.52885 3.08233e-18 0.00934724
6.5651 3.33613e-18 0.00913859
6.60137 2.53612e-18 0.00893572
6.63766 3.63887e-18 0.0087384
6.67397 2.93849e-18 0.00854647
6.71029 1.31784e-18 0.00835973
6.74664 3.70179e-18 0.00817805
6.783 3.09594e-18 0.00800122
6.81938 3.0711e-18 0.00782912
6.85579 5.09819e-18 0.00766158
6.89221 4.92371e-18 0.00749847
6.92865 3.97545e-18 0.00733962
6.96511 3.64195e-18 0.00718493
7.00159 3.93526e-18 0.00703425
7.0381 3.84542e-18 0.00688747
7.07462 3.88659e-18 0.00674445
7.11116 4.67077e-18 0.0066051
7.14772 2.39407e-18 0.00646927
7.18431 1.42288e-18 0.0063369
7.22091 3.0995e-18 0.00620784
7.25754 4.20995e-18 0.00608203
7.29418 2.68242e-18 0.00595934
7.33085 2.47949e-18 0.0058397
7.36754 3.07197e-18 0.005723
7.40425 2.76436e-18 0.00560918
7.44099 2.08299e-18 0.00549812
7.47774 2.37011e-18 0.00538977
7.51452 2.15888e-18 0.00528404
7.55132 2.01124e-18 0.00518085
7.58814 1.64591e-18 0.00508013
7.62498 3.54726e-18 0.00498182
7.66185 1.75619e-18 0.00488583
7.69874 1.67639e-18 0.00479211
7.73566 2.72465e-18 0.00470059
7.77259 2.10971e-18 0.00461122
7.80955 2.50666e-18 0.00452392
7.84654 2.08919e-18 0.00443865
7.88355 2.64676e-18 0.00435534
7.92058 3.03633e-18 0.00427395
7.95763 2.45065e-18 0.00419441
7.99471 3.03156e-18 0.00411669
8.03182 2.91524e-18 0.00404072
8.06895 2.77239e-18 0.00396647
8.1061 3.19571e-18 0.00389388
8.14328 3.41589e-18 0.00382292
8.18049 3.08007e-18 0.00375353
8.21772 3.67465e-18 0.00368568
8.25497 2.97585e-18 0.00361933
8.29226 2.9572e-18 0.00355443
8.32956 2.9076e-18 0.00349095
8.3669 2.76323e-18 0.00342886
8.40426 2.89021e-18 0.00336811
8.44165 2.65053e-18 0.00330867
8.47906 3.14908e-18 0.00325051
8.5165 2.59536e-18 0.00319359
8.55397 2.47994e-18 0.00313789
8.59146 2.45354e-18 0.00308337
8.62899 2.06363e-18 0.00302999
8.66654 2.29405e-18 0.00297775
8.70412 2.76849e-18 0.00292659
8.74172 1.77005e-18 0.00287651
8.77936 1.87723e-18 0.00282746
8.81702 1.9509e-18 0.00277944
8.85471 1.59544e-18 0.0027324
8.89244 1.90023e-18 0.00268633
8.93019 1.30036e-18 0.0026412
8.96797 1.57987e-18 0.00259699
9.00578 1.11576e-18 0.00255367
9.04362 1.03245e-18 0.00251123
9.08149 1.14262e-18 0.00246965
9.11939 8.30352e-19 0.0024289
9.15732 8.2492e-19 0.00238896
9.19528 1.04852e-18 0.00234982
9.23327 1.01217e-18 0.00231145
9.2713 8.10596e-19 0.00227385
9.30935 1.2071e-18 0.00223698
9.34744 8.86072e-19 0.00220083
9.38556 9.54849e-19 0.00216539
9.42371 7.51169e-19 0.00213064
9.46189 1.06306e-18 0.00209656
9.50011 9.88174e-19 0.00206314
9.53836 1.21143e-18 0.00203035
9.57664 1.01827e-18 0.0019982
9.61496 1.22145e-18 0.00196667
9.65331 1.07771e-18 0.00193573
9.69169 1.30029e-18 0.00190537
9.73011 1.09116e-18 0.0018756
9.76856 1.08029e-18 0.00184638
9.80704 1.17431e-18 0.00181771
9.84557 1.04855e-18 0.00178957
9.88412 1.14478e-18 0.00176196
9.92271 1.00355e-18 0.00173485
9.96134 1.05193e-18 0.00170825
10 9.37141e-19 0.00168214
10.0387 1.0072e-18 0.00165651
10.0774 9.632e-19 0.00163134
10.1162 1.08358e-18 0.00160664
10.155 7.64567e-19 0.00158238
10.1939 7.93308e-19 0.00155856
10.2328 1.08215e-18 0.00153517
10.2717 7.45009e-19 0.0015122
10.3106 8.61263e-19 0.00148964
10.3496 5.36666e-19 0.00146748
10.3887 9.11147e-19 0.00144572
10.4278 9.0563e-19 0.00142434
10.4669 9.53672e-19 0.00140334
10.506 7.3863e-19 0.00138271
10.5452 7.83943e-19 0.00136244
10.5845 6.10325e-19 0.00134253
10.6238 4.11282e-19 0.00132296
10.6631 5.66299e-19 0.00130373
10.7024 5.60497e-19 0.00128483
10.7418 6.11578e-19 0.00126626
10.7813 4.41768e-19 0.00124801
10.8208 5.31158e-19 0.00123007
10.8603 5.15167e-19 0.00121244
10.8999 6.07098e-19 0.00119511
10.9395 3.50956e-19 0.00117807
10.9792 5.82631e-19 0.00116132
11.0189 5.56217e-19 0.00114485
11.0586 4.28454e-19 0.00112866
11.0984 4.21735e-19 0.00111274
11.1383 4.03274e-19 0.00109708
11.1781 4.66053e-19 0.00108169
11.2181 3.64694e-19 0.00106655
11.2581 4.36864e-19 0.00105166
11.2981 4.54765e-19 0.00103702
11.3381 5.34128e-19 0.00102261
11.3783 2.87657e-19 0.00100845
11.4184 3.76027e-19 0.000994509
11.4587 3.08382e-19 0.0009808
11.4989 3.83016e-19 0.000967313
11.5392 3.52217e-19 0.000954045
11.5796 2.94307e-19 0.000940989
11.62 1.4599e-19 0.000928145
11.6605 2.24585e-19 0.000915505
11.701 1.49616e-19 0.000903068
11.7415 1.1265e-19 0.000890828
11.7822 1.28614e-19 0.000878784
11.8228 3.03384e-21 0.000866929
11.8636 2.51869e-21 0.000855262
11.9043 5.73075e-20 0.000843778
11.9452 -1.01753e-19 0.000832475
11.986 -9.23814e-20 0.000821347
12.027 -8.94454e-20 0.000810394
12.068 -2.58612e-20 0.000799611
12.109 -1.54175e-19 0.000788995
12.1501 -1.56513e-19 0.000778543
12.1913 -9.98477e-20 0.000768252
12.2325 -1.62487e-19 0.000758119
12.2738 -2.4952e-19 0.000748142
12.3151 -1.43672e-19 0.000738316
12.3565 -1.54718e-19 0.000728641
12.3979 -1.08692e-19 0.000719112
12.4394 -1.64758e-19 0.000709728
12.481 -1.92453e-19 0.000700484
12.5226 -2.4536e-19 0.000691381
12.5643 -1.66129e-19 0.000682413
12.6061 -1.47834e-19 0.000673581
12.6479 -1.74184e-19 0.000664879
12.6898 -1.26444e-19 0.000656307
12.7317 -1.3964e-19 0.000647862
12.7737 -1.65524e-19 0.000639543
12.8158 -7.28358e-20 0.000631346
12.8579 -1.12196e-19 0.00062327
12.9001 -5.76577e-20 0.000615311
12.9424 -6.59057e-20 0.00060747
12.9847 -4.10384e-20 0.000599742
13.0271 -3.7924e-20 0.000592128
13.0696 -3.57076e-20 0.000584623
13.1121 -8.86981e-20 0.000577227
13.1547 1.00061e-20 0.000569937
13.1974 -3.55245e-20 0.000562753
13.2402 -2.69156e-20 0.000555671
13.283 -8.47264e-20 0.000548691
13.3259 -7.4823e-20 0.00054181
13.3689 -4.49962e-20 0.000535027
13.4119 -8.51612e-20 0.00052834
13.455 -7.45607e-20 0.000521748
13.4982 -9.55054e-20 0.000515249
13.5415 -9.04098e-20 0.000508841
13.5848 -1.16775e-19 0.000502523
13.6283 -1.40555e-19 0.000496293
13.6718 -1.82522e-19 0.00049015
13.7153 -1.38469e-19 0.000484093
13.759 -1.58943e-19 0.000478119
13.8028 -1.41314e-19 0.000472228
13.8466 -1.6146e-19 0.000466418
13.8905 -1.3881e-19 0.000460689
13.9345 -1.71239e-19 0.000455037
13.9786 -1.44501e-19 0.000449464
14.0227 -1.59529e-19 0.000443966
14.067 -1.26169e-19 0.000438543
14.1113 -1.22333e-19 0.000433193
14.1558 -1.5154e-19 0.000427916
14.2003 -1.03675e-19 0.000422709
14.2449 -1.19681e-19 0.000417574
14.2896 -8.61586e-20 0.000412506
14.3344 -6.33685e-20 0.000407507
14.3793 -5.81354e-20 0.000402574
14.4243 -4.28834e-20 0.000397707
14.4693 -7.4692e-20 0.000392904
14.5145 -5.51904e-20 0.000388166
14.5598 -3.09845e-20 0.000383489
14.6052 -1.97805e-20 0.000378874
14.6506 3.20449e-21 0.000374319
14.6962 9.86251e-21 0.000369825
14.7419 -8.82865e-21 0.000365388
14.7877 6.1193e-21 0.00036101
14.8336 -1.48094e-20 0.000356688
14.8796 -6.00326e-21 0.000352422
14.9257 2.00188e-20 0.000348211
14.9719 6.03943e-21 0.000344055
15.0182 -1.0358e-20 0.000339951
15.0647 2.73455e-20 0.0003359
15.1112 2.28294e-20 0.000331901
15.1579 -4.94949e-21 0.000327953
15.2047 8.47189e-21 0.000324054
15.2516 2.06273e-20 0.000320205
15.2986 5.77901e-21 0.000316404
15.3458 -4.1764e-23 0.000312652
15.393 -1.59343e-21 0.000308946
15.4404 9.96381e-21 0.000305287
15.488 1.46103e-20 0.000301672
15.5356 3.80981e-20 0.000298104
15.5834 5.85616e-20 0.000294579
15.6313 5.66209e-20 0.000291097
15.6794 8.13364e-20 0.000287659
15.7276 8.17499e-20 0.000284263
15.7759 7.86626e-20 0.000280908
15.8243 9.43983e-20 0.000277594
15.873 9.60839e-20 0.00027432
15.9217 1.08271e-19 0.000271087
15.9706 1.30043e-19 0.000267892
16.0197 1.32539e-19 0.000264735
16.0689 1.35197e-19 0.000261617
16.1182 1.15869e-19 0.000258536
16.1677 1.24915e-19 0.000255491
16.2174 1.28106e-19 0.000252483
16.2672 1.24839e-19 0.00024951
16.3172 1.13831e-19 0.000246573
16.3674 1.15054e-19 0.00024367
16.4177 1.08528e-19 0.000240801
16.4682 8.73349e-20 0.000237965
16.5189 8.7778e-20 0.000235163
16.5697 7.10031e-20 0.000232393
16.6208 5.41375e-20 0.000229655
16.672 5.43906e-20 0.000226948
16.7234 5.5298e-20 0.000224273
16.775 3.23626e-20 0.000221628
16.8268 2.73055e-20 0.000219013
16.8787 1.51424e-20 0.000216428
16.9309 7.31182e-21 0.000213872
16.9833 1.05997e-20 0.000211344
17.0359 -5.15595e-21 0.000208846
17.0887 -1.06148e-20 0.000206374
17.1418 -1.92805e-20 0.000203931
17.195 -1.03971e-20 0.000201514
17.2485 -2.18208e-20 0.000199124
17.3022 -1.35865e-20 0.00019676
17.3562 -1.83568e-20 0.000194421
17.4104 -1.11367e-20 0.000192108
17.4648 -1.06287e-20 0.00018982
17.5195 -1.16497e-20 0.000187557
17.5744 -3.84373e-21 0.000185318
17.6296 1.19002e-21 0.000183102
17.6851 -3.11955e-21 0.00018091
17.7408 6.76723e-22 0.00017874
17.7969 1.20008e-20 0.000176594
17.8532 9.40855e-21 0.000174469
17.9098 1.37894e-21 0.000172367
17.9667 1.43698e-20 0.000170286
18.0239 -1.62822e-22 0.000168226
18.0815 -3.63464e-21 0.000166187
18.1393 -2.56479e-21 0.000164168
18.1975 -6.07527e-21 0.00016217
18.256 -1.485e-20 0.000160191
18.3149 -1.83056e-20 0.000158231
18.3742 -2.34885e-20 0.00015629
18.4338 -2.99758e-20 0.000154368
18.4938 -2.99669e-20 0.000152464
18.5542 -3.26531e-20 0.000150578
18.615 -4.1237e-20 0.00014871
18.6762 -4.17096e-20 0.000146859
18.7379 -3.9347e-20 0.000145024
18.8 -4.84099e-20 0.000143206
18.8625 -4.97797e-20 0.000141404
18.9255 -3.619e-20 0.000139618
18.9891 -4.86085e-20 0.000137847
19.0531 -4.58538e-20 0.000136091
19.1177 -4.74213e-20 0.00013435
19.1828 -4.66268e-20 0.000132623
19.2484 -4.59294e-20 0.00013091
19.3147 -4.27709e-20 0.00012921
19.3816 -4.65747e-20 0.000127523
19.4491 -4.07392e-20 0.000125848
19.5173 -4.80041e-20 0.000124186
19.5862 -4.46037e-20 0.000122535
19.6558 -4.51339e-20 0.000120896
19.7262 -4.31989e-20 0.000119267
19.7974 -4.64014e-20 0.000117648
19.8694 -3.93704e-20 0.000116038
19.9423 -4.72144e-20 0.000114438
20.0162 -4.42574e-20 0.000112846
20.091 -4.79219e-20 0.000111262
20.1669 -4.26016e-20 0.000109684
20.244 -4.2652e-20 0.000108113
20.3222 -3.68803e-20 0.000106547
20.4016 -3.26132e-20 0.000104986
20.4825 -3.15804e-20 0.000103428
20.5648 -2.92945e-20 0.000101872
20.6487 -2.45777e-20 0.000100317
20.7344 -2.26848e-20 9.87612e-05
20.8219 -1.95742e-20 9.72034e-05
20.9115 -1.67763e-20 9.56416e-05
21.0034 -1.0609e-20 9.4073e-05
21.0979 -1.15032e-20 9.24955e-05
21.1952 -9.32275e-21 9.0905e-05
21.2959 -1.08176e-20 8.92979e-05
21.4004 -9.17062e-21 8.76683e-05
21.5093 -1.28074e-20 8.60096e-05
21.6237 -1.15564e-20 8.43117e-05
21.7448 -1.49409e-20 8.25613e-05
21.8747 -1.10874e-20 8.07365e-05
22.0165 -1.16321e-20 7.88025e-05
22.1768 -6.85316e-21 7.66884e-05
22.3723 -1.30346e-20 7.42094e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1Quantum/iFp_FRG.txt <==
-22.3723 4.5158e-20 7.43983e-05
-22.1768 6.71534e-20 7.68884e-05
-22.0165 1.0336e-19 7.90101e-05
-21.8747 1.53463e-19 8.09502e-05
-21.7448 1.71219e-19 8.27788e-05
-21.6237 1.88804e-19 8.45322e-05
-21.5093 1.84777e-19 8.62324e-05
-21.4004 2.02122e-19 8.78941e-05
-21.2959 2.21071e-19 8.95274e-05
-21.1952 2.72391e-19 9.11391e-05
-21.0979 3.32379e-19 9.27339e-05
-21.0034 3.86279e-19 9.43158e-05
-20.9115 4.25683e-19 9.58881e-05
-20.8219 4.46291e-19 9.74536e-05
-20.7344 4.48925e-19 9.90148e-05
-20.6487 4.56005e-19 0.000100574
-20.5648 4.7203e-19 0.000102132
-20.4825 5.03761e-19 0.00010369
-20.4016 5.20281e-19 0.000105251
-20.3222 5.33772e-19 0.000106815
-20.244 5.30332e-19 0.000108383
-20.1669 5.45923e-19 0.000109957
-20.091 5.59613e-19 0.000111536
-20.0162 5.81913e-19 0.000113122
-19.9423 6.13162e-19 0.000114715
-19.8694 6.45511e-19 0.000116316
-19.7974 6.53142e-19 0.000117926
-19.7262 6.47472e-19 0.000119545
-19.6558 6.27159e-19 0.000121174
-19.5862 5.90013e-19 0.000122813
-19.5173 5.77897e-19 0.000124462
-19.4491 5.4925e-19 0.000126123
-19.3816 5.80966e-19 0.000127795
-19.3147 5.72807e-19 0.000129479
-19.2484 5.93517e-19 0.000131175
-19.1828 6.06217e-19 0.000132884
-19.1177 5.84629e-19 0.000134606
-19.0531 5.67349e-19 0.000136342
-18.9891 5.43944e-19 0.000138091
-18.9255 5.37879e-19 0.000139854
-18.8625 4.98502e-19 0.000141632
-18.8 4.68495e-19 0.000143425
-18.7379 4.22382e-19 0.000145233
-18.6762 3.69714e-19 0.000147056
-18.615 2.80281e-19 0.000148896
-18.5542 1.99288e-19 0.000150751
-18.4938 1.17702e-19 0.000152624
-18.4338 4.86144e-20 0.000154513
-18.3742 -4.62812e-20 0.000156419
-18.3149 -8.33275e-20 0.000158343
-18.256 -1.76839e-19 0.000160285
-18.1975 -2.20455e-19 0.000162245
-18.1393 -3.33961e-19 0.000164225
-18.0815 -4.24825e-19 0.000166223
-18.0239 -5.71727e-19 0.000168241
-17.9667 -6.75011e-19 0.000170278
-17.9098 -8.34029e-19 0.000172336
-17.8532 -1.0019e-18 0.000174415
-17.7969 -1.17706e-18 0.000176515
-17.7408 -1.33104e-18 0.000178636
-17.6851 -1.53046e-18 0.000180779
-17.6296 -1.71666e-18 0.000182944
-17.5744 -1.93164e-18 0.000185133
-17.5195 -2.11652e-18 0.000187344
-17.4648 -2.32736e-18 0.000189579
-17.4104 -2.52144e-18 0.000191838
-17.3562 -2.72827e-18 0.000194122
-17.3022 -2.95776e-18 0.00019643
-17.2485 -3.18549e-18 0.000198764
-17.195 -3.40958e-18 0.000201124
-17.1418 -3.65627e-18 0.00020351
-17.0887 -3.90855e-18 0.000205923
-17.0359 -4.20607e-18 0.000208363
-16.9833 -4.51565e-18 0.000210831
-16.9309 -4.82169e-18 0.000213328
-16.8787 -5.12347e-18 0.000215853
-16.8268 -5.40752e-18 0.000218407
-16.775 -5.69724e-18 0.000220991
-16.7234 -5.97539e-18 0.000223606
-16.672 -6.26358e-18 0.000226251
-16.6208 -6.5167e-18 0.000228928
-16.5697 -6.84993e-18 0.000231636
-16.5189 -7.15175e-18 0.000234377
-16.4682 -7.4383e-18 0.000237151
-16.4177 -7.73388e-18 0.000239959
-16.3674 -8.02825e-18 0.0002428
-16.3172 -8.27901e-18 0.000245677
-16.2672 -8.55303e-18 0.000248588
-16.2174 -8.84323e-18 0.000251535
-16.1677 -9.16534e-18 0.000254519
-16.1182 -9.43377e-18 0.000257539
-16.0689 -9.71091e-18 0.000260597
-16.0197 -9.98761e-18 0.000263693
-15.9706 -1.02861e-17 0.000266828
-15.9217 -1.0596e-17 0.000270002
-15.873 -1.08251e-17 0.000273216
-15.8243 -1.11408e-17 0.00027647
-15.7759 -1.13743e-17 0.000279765
-15.7276 -1.16711e-17 0.000283102
-15.6794 -1.18957e-17 0.000286481
-15.6313 -1.21576e-17 0.000289903
-15.5834 -1.23357e-17 0.000293369
-15.5356 -1.25999e-17 0.000296878
-15.488 -1.28511e-17 0.000300433
-15.4404 -1.30579e-17 0.000304034
-15.393 -1.33037e-17 0.00030768
-15.3458 -1.36031e-17 0.000311374
-15.2986 -1.3872e-17 0.000315115
-15.2516 -1.41343e-17 0.000318905
-15.2047 -1.44415e-17 0.000322744
-15.1579 -1.47433e-17 0.000326634
-15.1112 -1.505e-17 0.000330574
-15.0647 -1.53599e-17 0.000334565
-15.0182 -1.56646e-17 0.00033861
-14.9719 -1.59673e-17 0.000342707
-14.9257 -1.63206e-17 0.000346859
-14.8796 -1.66393e-17 0.000351066
-14.8336 -1.69883e-17 0.000355329
-14.7877 -1.73116e-17 0.00035965
-14.7419 -1.76207e-17 0.000364028
-14.6962 -1.79175e-17 0.000368465
-14.6506 -1.82515e-17 0.000372962
-14.6052 -1.85132e-17 0.00037752
-14.5598 -1.88344e-17 0.00038214
-14.5145 -1.90973e-17 0.000386823
-14.4693 -1.93465e-17 0.000391571
-14.4243 -1.96467e-17 0.000396383
-14.3793 -1.98715e-17 0.000401263
-14.3344 -2.00807e-17 0.000406209
-14.2896 -2.03122e-17 0.000411225
-14.2449 -2.05257e-17 0.00041631
-14.2003 -2.06438e-17 0.000421467
-14.1558 -2.08647e-17 0.000426696
-14.1113 -2.09987e-17 0.000431999
-14.067 -2.11445e-17 0.000437377
-14.0227 -2.12512e-17 0.000442831
-13.9786 -2.13616e-17 0.000448363
-13.9345 -2.14346e-17 0.000453974
-13.8905 -2.15402e-17 0.000459665
-13.8466 -2.16205e-17 0.000465438
-13.8028 -2.17066e-17 0.000471294
-13.759 -2.17062e-17 0.000477235
-13.7153 -2.17875e-17 0.000483262
-13.6718 -2.16607e-17 0.000489377
-13.6283 -2.16891e-17 0.000495581
-13.5848 -2.16363e-17 0.000501876
-13.5415 -2.15496e-17 0.000508264
-13.4982 -2.14515e-17 0.000514745
-13.455 -2.13489e-17 0.000521323
-13.4119 -2.12948e-17 0.000527997
-13.3689 -2.11489e-17 0.000534771
-13.3259 -2.09689e-17 0.000541646
-13.283 -2.09312e-17 0.000548623
-13.2402 -2.0846e-17 0.000555705
-13.1974 -2.06821e-17 0.000562893
-13.1547 -2.05387e-17 0.000570189
-13.1121 -2.04178e-17 0.000577595
-13.0696 -2.0274e-17 0.000585114
-13.0271 -2.01051e-17 0.000592746
-12.9847 -1.98485e-17 0.000600494
-12.9424 -1.95315e-17 0.00060836
-12.9001 -1.92548e-17 0.000616346
-12.8579 -1.88945e-17 0.000624454
-12.8158 -1.85167e-17 0.000632686
-12.7737 -1.82293e-17 0.000641044
-12.7317 -1.78264e-17 0.00064953
-12.6898 -1.76454e-17 0.000658148
-12.6479 -1.71304e-17 0.000666898
-12.6061 -1.6846e-17 0.000675783
-12.5643 -1.65643e-17 0.000684806
-12.5226 -1.61071e-17 0.000693968
-12.481 -1.5778e-17 0.000703273
-12.4394 -1.5325e-17 0.000712722
-12.3979 -1.49564e-17 0.000722319
-12.3565 -1.44136e-17 0.000732065
-12.3151 -1.38746e-17 0.000741963
-12.2738 -1.33609e-17 0.000752017
-12.2325 -1.27922e-17 0.000762229
-12.1913 -1.20885e-17 0.000772601
-12.1501 -1.15477e-17 0.000783137
-12.109 -1.0949e-17 0.000793839
-12.068 -1.03303e-17 0.000804711
-12.027 -9.92458e-18 0.000815755
-11.986 -9.30557e-18 0.000826976
-11.9452 -8.67762e-18 0.000838376
-11.9043 -8.16359e-18 0.000849959
-11.8636 -7.73343e-18 0.000861728
-11.8228 -7.00654e-18 0.000873686
-11.7822 -6.50464e-18 0.000885839
-11.7415 -5.84633e-18 0.000898189
-11.701 -5.39673e-18 0.00091074
-11.6605 -4.79748e-18 0.000923496
-11.62 -4.22175e-18 0.000936462
-11.5796 -3.8872e-18 0.000949642
-11.5392 -3.54035e-18 0.000963039
-11.4989 -2.85941e-18 0.00097666
-11.4587 -2.40169e-18 0.000990507
-11.4184 -2.04249e-18 0.00100459
-11.3783 -1.61983e-18 0.0010189
-11.3381 -1.18712e-18 0.00103346
-11.2981 -8.05265e-19 0.00104826
-11.2581 -3.71528e-19 0.00106332
-11.2181 -3.02293e-20 0.00107864
-11.1781 3.25418e-19 0.00109421
-11.1383 5.56241e-19 0.00111006
-11.0984 1.069e-18 0.00112618
-11.0586 1.53318e-18 0.00114258
-11.0189 1.98843e-18 0.00115926
-10.9792 2.22848e-18 0.00117624
-10.9395 2.76239e-18 0.00119351
-10.8999 3.16295e-18 0.0012111
-10.8603 3.66095e-18 0.00122899
-10.8208 4.54765e-18 0.0012472
-10.7813 4.84283e-18 0.00126574
-10.7418 5.76913e-18 0.00128461
-10.7024 6.09919e-18 0.00130382
-10.6631 6.81819e-18 0.00132338
-10.6238 7.59555e-18 0.00134329
-10.5845 8.27673e-18 0.00136356
-10.5452 9.31569e-18 0.00138421
-10.506 1.02045e-17 0.00140524
-10.4669 1.12807e-17 0.00142665
-10.4278 1.25238e-17 0.00144846
-10.3887 1.37315e-17 0.00147068
-10.3496 1.52422e-17 0.00149331
-10.3106 1.69036e-17 0.00151637
-10.2717 1.88298e-17 0.00153986
-10.2328 2.08623e-17 0.0015638
-10.1939 2.3198e-17 0.00158819
-10.155 2.58617e-17 0.00161304
-10.1162 2.91179e-17 0.00163838
-10.0774 3.15838e-17 0.0016642
-10.0387 3.48036e-17 0.00169052
-10 3.83004e-17 0.00171735
-9.96134 4.18694e-17 0.00174471
-9.92271 4.61137e-17 0.0017726
-9.88412 5.02815e-17 0.00180105
-9.84557 5.4777e-17 0.00183005
-9.80704 5.9157e-17 0.00185964
-9.76856 6.36023e-17 0.00188982
-9.73011 6.83845e-17 0.0019206
-9.69169 7.34413e-17 0.00195201
-9.65331 7.84598e-17 0.00198405
-9.61496 8.38576e-17 0.00201674
-9.57664 8.84623e-17 0.00205011
-9.53836 9.34476e-17 0.00208416
-9.50011 9.87613e-17 0.00211891
-9.46189 1.04517e-16 0.00215437
-9.42371 1.09603e-16 0.00219057
-9.38556 1.15764e-16 0.00222753
-9.34744 1.21099e-16 0.00226525
-9.30935 1.26705e-16 0.00230375
-9.2713 1.32095e-16 0.00234306
-9.23327 1.37845e-16 0.00238318
-9.19528 1.435e-16 0.00242414
-9.15732 1.49491e-16 0.00246595
-9.11939 1.54931e-16 0.00250862
-9.08149 1.61265e-16 0.00255217
-9.04362 1.67596e-16 0.00259663
-9.00578 1.7406e-16 0.00264199
-8.96797 1.79919e-16 0.00268828
-8.93019 1.87772e-16 0.00273552
-8.89244 1.94421e-16 0.00278371
-8.85471 2.01309e-16 0.00283288
-8.81702 2.08179e-16 0.00288305
-8.77936 2.15504e-16 0.00293422
-8.74172 2.23431e-16 0.00298642
-8.70412 2.30957e-16 0.00303967
-8.66654 2.38413e-16 0.00309399
-8.62899 2.45428e-16 0.0031494
-8.59146 2.53519e-16 0.00320592
-8.55397 2.60971e-16 0.00326359
-8.5165 2.68047e-16 0.00332243
-8.47906 2.75595e-16 0.00338246
-8.44165 2.82624e-16 0.00344373
-8.40426 2.89511e-16 0.00350626
-8.3669 2.9724e-16 0.00357009
-8.32956 3.03959e-16 0.00363527
-8.29226 3.12602e-16 0.00370182
-8.25497 3.1918e-16 0.0037698
-8.21772 3.25972e-16 0.00383926
-8.18049 3.34076e-16 0.00391023
-8.14328 3.40912e-16 0.00398277
-8.1061 3.49733e-16 0.00405693
-8.06895 3.57564e-16 0.00413276
-8.03182 3.6564e-16 0.00421032
-7.99471 3.75559e-16 0.00428967
-7.95763 3.82433e-16 0.00437086
-7.92058 3.92223e-16 0.00445396
-7.88355 4.01461e-16 0.00453903
-7.84654 4.12334e-16 0.00462613
-7.80955 4.20173e-16 0.00471533
-7.77259 4.31511e-16 0.00480669
-7.73566 4.40581e-16 0.00490028
-7.69874 4.52484e-16 0.00499617
-7.66185 4.62176e-16 0.00509443
-7.62498 4.72173e-16 0.00519513
-7.58814 4.81399e-16 0.00529833
-7.55132 4.92906e-16 0.00540412
-7.51452 5.03605e-16 0.00551256
-7.47774 5.12818e-16 0.00562373
-7.44099 5.22667e-16 0.0057377
-7.40425 5.31302e-16 0.00585454
-7.36754 5.41752e-16 0.00597432
-7.33085 5.51305e-16 0.00609713
-7.29418 5.60649e-16 0.00622302
-7.25754 5.7011e-16 0.00635208
-7.22091 5.78853e-16 0.00648438
-7.18431 5.87894e-16 0.00661998
-7.14772 5.98971e-16 0.00675897
-7.11116 6.08382e-16 0.00690142
-7.07462 6.1808e-16 0.00704739
-7.0381 6.28359e-16 0.00719698
-7.00159 6.37253e-16 0.00735026
-6.96511 6.47846e-16 0.00750732
-6.92865 6.5585e-16 0.00766823
-6.89221 6.62525e-16 0.0078331
-6.85579 6.69654e-16 0.00800203
-6.81938 6.72416e-16 0.00817513
-6.783 6.74987e-16 0.00835252
-6.74664 6.75873e-16 0.00853432
-6.71029 6.75085e-16 0.00872068
-6.67397 6.71079e-16 0.00891175
-6.63766 6.61763e-16 0.0091077
-6.60137 6.53572e-16 0.00930871
-6.5651 6.40357e-16 0.00951497
-6.52885 6.25847e-16 0.0097267
-6.49262 6.0795e-16 0.00994411
-6.4564 5.88815e-16 0.0101675
-6.42021 5.66892e-16 0.010397
-6.38403 5.44938e-16 0.0106329
-6.34786 5.22639e-16 0.0108755
-6.31172 4.9666e-16 0.0111251
-6.27559 4.75967e-16 0.0113819
-6.23949 4.55021e-16 0.0116463
-6.20339 4.379e-16 0.0119186
-6.16732 4.1674e-16 0.012199
-6.13126 3.97292e-16 0.0124878
-6.09522 3.80264e-16 0.0127855
-6.05919 3.63686e-16 0.0130923
-6.02319 3.48012e-16 0.0134085
-5.9872 3.30964e-16 0.0137345
-5.95122 3.20054e-16 0.0140707
-5.91526 3.02177e-16 0.0144174
-5.87932 2.86783e-16 0.014775
-5.84339 2.71993e-16 0.0151439
-5.80748 2.56973e-16 0.0155245
-5.77158 2.43598e-16 0.0159172
-5.7357 2.34358e-16 0.0163224
-5.69984 2.11713e-16 0.0167407
-5.66399 2.03017e-16 0.0171725
-5.62815 1.83061e-16 0.0176183
-5.59233 1.6562e-16 0.0180787
-5.55653 1.47058e-16 0.0185541
-5.52074 1.18755e-16 0.0190453
-5.48497 9.3229e-17 0.0195527
-5.4492 5.55474e-17 0.0200772
-5.41346 1.77527e-17 0.0206193
-5.37773 -3.82136e-17 0.0211799
-5.34201 -8.97171e-17 0.0217596
-5.30631 -1.71287e-16 0.0223595
-5.27062 -2.51969e-16 0.0229803
-5.23494 -3.50704e-16 0.0236231
-5.19928 -4.663e-16 0.0242889
-5.16363 -6.09729e-16 0.0249787
-5.128 -7.58357e-16 0.0256939
-5.09237 -9.42956e-16 0.0264358
-5.05677 -1.16047e-15 0.0272056
-5.02117 -1.39395e-15 0.0280051
-4.98559 -1.66811e-15 0.0288358
-4.95002 -1.96733e-15 0.0296995
-4.91446 -2.32658e-15 0.0305983
-4.87892 -2.69226e-15 0.0315342
-4.84339 -3.09807e-15 0.0325097
-4.80787 -3.56459e-15 0.0335272
-4.77237 -4.01593e-15 0.0345894
-4.73687 -4.50881e-15 0.0356995
-4.70139 -5.0193e-15 0.0368605
-4.66592 -5.5143e-15 0.0380762
-4.63046 -6.01106e-15 0.0393502
-4.59502 -6.4574e-15 0.0406867
-4.55958 -6.89213e-15 0.0420902
-4.52416 -7.22988e-15 0.0435654
-4.48875 -7.46928e-15 0.0451173
-4.45335 -7.64861e-15 0.0467517
-4.41797 -7.71655e-15 0.048474
-4.38259 -7.69899e-15 0.0502907
-4.34722 -7.54327e-15 0.0522082
-4.31187 -7.22913e-15 0.0542334
-4.27653 -6.91531e-15 0.0563734
-4.24119 -6.43932e-15 0.058636
-4.20587 -5.95846e-15 0.0610288
-4.17056 -5.39104e-15 0.0635601
-4.13526 -4.76585e-15 0.0662377
-4.09997 -4.15278e-15 0.06907
-4.06469 -3.48147e-15 0.0720645
-4.02942 -2.84387e-15 0.0752288
-3.99416 -2.06764e-15 0.078569
-3.95891 -1.34096e-15 0.0820906
-3.92367 -4.92749e-16 0.085797
-3.88844 3.61352e-16 0.0896904
-3.85322 1.20277e-15 0.0937709
-3.81801 1.89568e-15 0.0980381
-3.7828 2.43888e-15 0.10249
-3.74761 2.80863e-15 0.107127
-3.71243 2.92669e-15 0.111948
-3.67726 2.65832e-15 0.116957
-3.64209 2.14694e-15 0.12216
-3.60694 1.43579e-15 0.12757
-3.57179 3.35053e-16 0.133202
-3.53665 -8.96706e-16 0.139078
-3.50152 -2.43296e-15 0.145221
-3.4664 -4.02761e-15 0.151663
-3.43129 -5.56349e-15 0.158436
-3.39619 -7.25647e-15 0.165578
-3.36109 -9.11345e-15 0.173129
-3.32601 -1.11612e-14 0.181134
-3.29093 -1.32345e-14 0.18964
-3.25586 -1.5421e-14 0.198698
-3.2208 -1.73796e-14 0.208363
-3.18574 -1.99332e-14 0.218696
-3.1507 -2.21702e-14 0.22976
-3.11566 -2.46786e-14 0.241628
-3.08063 -2.72658e-14 0.254376
-3.0456 -3.0238e-14 0.268092
-3.01059 -3.40491e-14 0.282869
-2.97558 -3.74606e-14 0.298814
-2.94058 -4.19223e-14 0.31604
-2.90558 -4.62799e-14 0.334682
-2.87059 -5.04146e-14 0.35488
-2.83561 -5.57217e-14 0.376802
-2.80064 -6.02821e-14 0.400626
-2.76567 -6.49972e-14 0.426562
-2.73071 -6.99726e-14 0.454836
-2.69576 -7.44695e-14 0.485714
-2.66081 -7.96706e-14 0.519486
-2.62587 -8.35693e-14 0.556492
-2.59094 -8.71128e-14 0.597101
-2.55601 -8.95e-14 0.641753
-2.52109 -9.08502e-14 0.690926
-2.48617 -9.20975e-14 0.745186
-2.45126 -9.35152e-14 0.805153
-2.41636 -9.25195e-14 0.871567
-2.38146 -9.50713e-14 0.945238
-2.34657 -9.40093e-14 1.02713
-2.31168 -9.00967e-14 1.11832
-2.2768 -8.69274e-14 1.22006
-2.24192 -7.07595e-14 1.33379
-2.20705 -5.46449e-14 1.46118
-2.17219 -3.70999e-14 1.60412
-2.13733 -6.9035e-15 1.76489
-2.10247 2.35265e-14 1.946
-2.06762 5.97552e-14 2.15054
-2.03278 1.09583e-13 2.38191
-1.99794 1.43391e-13 2.64431
-1.9631 2.43023e-13 2.94242
-1.92827 3.09948e-13 3.28202
-1.89345 4.25761e-13 3.66956
-1.85862 5.24394e-13 4.11316
-1.82381 6.80811e-13 4.6219
-1.78899 7.92152e-13 5.20735
-1.75419 8.61471e-13 5.88255
-1.71938 8.62789e-13 6.66437
-1.68458 1.05011e-12 7.57177
-1.64979 1.26502e-12 8.62932
-1.61499 1.65394e-12 9.86381
-1.58021 2.5009e-12 11.3087
-1.54542 3.86818e-12 12.9962
-1.51064 5.29255e-12 14.9613
-1.47586 7.23205e-12 17.223
-1.44109 7.83977e-12 19.7851
-1.40632 8.55637e-12 22.6012
-1.37155 8.32764e-12 25.5789
-1.33679 5.97097e-12 28.543
-1.30203 4.75477e-13 31.2812
-1.26727 -7.09488e-12 33.5405
-1.23251 -1.66216e-11 35.1333
-1.19776 -2.28065e-11 35.9318
-1.16301 -2.06846e-11 35.9488
-1.12827 -1.76736e-11 35.26
-1.09352 -1.2406e-11 34.0278
-1.05878 -6.04712e-12 32.4031
-1.02405 -8.51119e-13 30.5512
-0.989309 1.75603e-12 28.5879
-0.954576 2.46033e-12 26.6186
-0.919844 3.48414e-12 24.7032
-0.885115 3.13283e-12 22.8921
-0.850388 3.33692e-12 21.2053
-0.815663 3.14073e-12 19.6592
-0.78094 2.37653e-12 18.2528
-0.746219 1.81074e-12 16.9855
-0.711499 1.7756e-12 15.8472
-0.676781 1.43248e-12 14.8308
-0.642065 1.27044e-12 13.9243
-0.60735 1.18852e-12 13.1186
-0.572637 9.89365e-13 12.4027
-0.537925 8.95954e-13 11.7684
-0.503214 8.17274e-13 11.2064
-0.468504 7.64359e-13 10.7098
-0.433796 6.21708e-13 10.2714
-0.399089 6.60025e-13 9.88572
-0.364382 7.09766e-13 9.54722
-0.329676 6.14654e-13 9.25184
-0.294972 5.78057e-13 8.99543
-0.260267 6.16614e-13 8.77499
-0.225564 5.42173e-13 8.58753
-0.190861 5.41969e-13 8.43092
-0.156158 5.51873e-13 8.3031
-0.121456 4.88835e-13 8.20267
-0.0867541 5.09788e-13 8.12832
-0.0520524 4.12723e-13 8.07925
-0.0173508 3.47679e-13 8.05485
0.0173508 5.81371e-13 8.05485
0.0520524 5.17627e-13 8.07925
0.0867541 5.58335e-13 8.12832
0.121456 5.13704e-13 8.20267
0.156158 5.55672e-13 8.3031
0.190861 4.65378e-13 8.43092
0.225564 5.64088e-13 8.58753
0.260267 5.19701e-13 8.77499
0.294972 5.00464e-13 8.99543
0.329676 5.28761e-13 9.25184
0.364382 6.93625e-13 9.54722
0.399089 6.24959e-13 9.88572
0.433796 6.86556e-13 10.2714
0.468504 7.24701e-13 10.7098
0.503214 7.81606e-13 11.2064
0.537925 7.81469e-13 11.7684
0.572637 1.04052e-12 12.4027
0.60735 1.29341e-12 13.1186
0.642065 1.04324e-12 13.9243
0.676781 1.47721e-12 14.8308
0.711499 1.76677e-12 15.8472
0.746219 1.85206e-12 16.9855
0.78094 2.22876e-12 18.2528
0.815663 2.59536e-12 19.6592
0.850388 3.19666e-12 21.2053
0.885115 3.26051e-12 22.8921
0.919844 3.20218e-12 24.7032
0.954576 2.40581e-12 26.6186
0.989309 1.53038e-12 28.5879
1.02405 -6.84461e-13 30.5512
1.05878 -6.73784e-12 32.4031
1.09352 -1.14347e-11 34.0278
1.12827 -1.71039e-11 35.26
1.16301 -2.27297e-11 35.9488
1.19776 -2.28492e-11 35.9318
1.23251 -1.46107e-11 35.1333
1.26727 -8.4026e-12 33.5405
1.30203 6.67966e-13 31.2812
1.33679 5.39263e-12 28.543
1.37155 7.8767e-12 25.5789
1.40632 8.67474e-12 22.6012
1.44109 8.38851e-12 19.7851
1.47586 6.69161e-12 17.223
1.51064 5.22679e-12 14.9613
1.54542 3.47561e-12 12.9962
1.58021 2.58549e-12 11.3087
1.61499 1.68956e-12 9.86381
1.64979 1.1943e-12 8.62932
1.68458 1.00297e-12 7.57177
1.71938 9.4921e-13 6.66437
1.75419 8.74327e-13 5.88255
1.78899 7.31374e-13 5.20735
1.82381 6.65129e-13 4.6219
1.85862 5.57709e-13 4.11316
1.89345 4.24745e-13 3.66956
1.92827 3.14128e-13 3.28202
1.9631 2.16734e-13 2.94242
1.99794 1.69405e-13 2.64431
2.03278 9.82726e-14 2.38191
2.06762 5.71847e-14 2.15054
2.10247 1.3265e-14 1.946
2.13733 -1.58999e-14 1.76489
2.17219 -3.56628e-14 1.60412
2.20705 -5.63795e-14 1.46118
2.24192 -7.18594e-14 1.33379
2.2768 -8.38756e-14 1.22006
2.31168 -9.32099e-14 1.11832
2.34657 -9.37779e-14 1.02713
2.38146 -9.51296e-14 0.945238
2.41636 -9.51647e-14 0.871567
2.45126 -9.33919e-14 0.805153
2.48617 -9.46326e-14 0.745186
2.52109 -9.29462e-14 0.690926
2.55601 -9.15185e-14 0.641753
2.59094 -8.85551e-14 0.597101
2.62587 -8.49315e-14 0.556492
2.66081 -8.06401e-14 0.519486
2.69576 -7.60545e-14 0.485714
2.73071 -7.10183e-14 0.454836
2.76567 -6.61433e-14 0.426562
2.80064 -6.12916e-14 0.400626
2.83561 -5.59084e-14 0.376802
2.87059 -5.15128e-14 0.35488
2.90558 -4.66817e-14 0.334682
2.94058 -4.23298e-14 0.31604
2.97558 -3.82317e-14 0.298814
3.01059 -3.39313e-14 0.282869
3.0456 -3.08795e-14 0.268092
3.08063 -2.75825e-14 0.254376
3.11566 -2.48714e-14 0.241628
3.1507 -2.22911e-14 0.22976
3.18574 -1.99733e-14 0.218696
3.2208 -1.77671e-14 0.208363
3.25586 -1.53642e-14 0.198698
3.29093 -1.32394e-14 0.18964
3.32601 -1.11292e-14 0.181134
3.36109 -9.34581e-15 0.173129
3.39619 -7.42528e-15 0.165578
3.43129 -5.74655e-15 0.158436
3.4664 -3.96269e-15 0.151663
3.50152 -2.43708e-15 0.145221
3.53665 -1.08115e-15 0.139078
3.57179 1.69487e-16 0.133202
3.60694 1.20039e-15 0.12757
3.64209 1.98837e-15 0.12216
3.67726 2.56796e-15 0.116957
3.71243 2.69674e-15 0.111948
3.74761 2.6443e-15 0.107127
3.7828 2.34388e-15 0.10249
3.81801 1.75399e-15 0.0980381
3.85322 1.03917e-15 0.0937709
3.88844 2.11927e-16 0.0896904
3.92367 -6.24415e-16 0.085797
3.95891 -1.45132e-15 0.0820906
3.99416 -2.21483e-15 0.078569
4.02942 -2.92893e-15 0.0752288
4.06469 -3.61986e-15 0.0720645
4.09997 -4.27804e-15 0.06907
4.13526 -4.91311e-15 0.0662377
4.17056 -5.49755e-15 0.0635601
4.20587 -6.03543e-15 0.0610288
4.24119 -6.54162e-15 0.058636
4.27653 -6.96317e-15 0.0563734
4.31187 -7.36153e-15 0.0542334
4.34722 -7.57793e-15 0.0522082
4.38259 -7.72455e-15 0.0502907
4.41797 -7.77199e-15 0.048474
4.45335 -7.69438e-15 0.0467517
4.48875 -7.53223e-15 0.0451173
4.52416 -7.23993e-15 0.0435654
4.55958 -6.893e-15 0.0420902
4.59502 -6.4927e-15 0.0406867
4.63046 -6.0217e-15 0.0393502
4.66592 -5.53168e-15 0.0380762
4.70139 -5.0328e-15 0.0368605
4.73687 -4.52927e-15 0.0356995
4.77237 -4.05151e-15 0.0345894
4.80787 -3.5568e-15 0.0335272
4.84339 -3.12784e-15 0.0325097
4.87892 -2.69507e-15 0.0315342
4.91446 -2.3023e-15 0.0305983
4.95002 -1.97771e-15 0.0296995
4.98559 -1.66497e-15 0.0288358
5.02117 -1.38533e-15 0.0280051
5.05677 -1.13931e-15 0.0272056
5.09237 -9.2749e-16 0.0264358
5.128 -7.51824e-16 0.0256939
5.16363 -5.87876e-16 0.0249787
5.19928 -4.62189e-16 0.0242889
5.23494 -3.40664e-16 0.0236231
5.27062 -2.43056e-16 0.0229803
5.30631 -1.54603e-16 0.0223595
5.34201 -8.64512e-17 0.0217596
5.37773 -2.68071e-17 0.0211799
5.41346 1.46891e-17 0.0206193
5.4492 6.07656e-17 0.0200772
5.48497 9.35009e-17 0.0195527
5.52074 1.28032e-16 0.0190453
5.55653 1.43221e-16 0.0185541
5.59233 1.67633e-16 0.0180787
5.62815 1.86563e-16 0.0176183
5.66399 2.0015e-16 0.0171725
5.69984 2.22506e-16 0.0167407
5.7357 2.34121e-16 0.0163224
5.77158 2.52382e-16 0.0159172
5.80748 2.67311e-16 0.0155245
5.84339 2.81986e-16 0.0151439
5.87932 2.97673e-16 0.014775
5.91526 3.09204e-16 0.0144174
5.95122 3.21376e-16 0.0140707
5.9872 3.42884e-16 0.0137345
6.02319 3.54844e-16 0.0134085
6.05919 3.7326e-16 0.0130923
6.09522 3.88466e-16 0.0127855
6.13126 4.07755e-16 0.0124878
6.16732 4.25936e-16 0.012199
6.20339 4.4274e-16 0.0119186
6.23949 4.6521e-16 0.0116463
6.27559 4.86914e-16 0.0113819
6.31172 5.08982e-16 0.0111251
6.34786 5.27718e-16 0.0108755
6.38403 5.50876e-16 0.0106329
6.42021 5.73155e-16 0.010397
6.4564 5.93912e-16 0.0101675
6.49262 6.13916e-16 0.00994411
6.52885 6.31403e-16 0.0097267
6.5651 6.46348e-16 0.00951497
6.60137 6.60592e-16 0.00930871
6.63766 6.72235e-16 0.0091077
6.67397 6.76954e-16 0.00891175
6.71029 6.8195e-16 0.00872068
6.74664 6.8298e-16 0.00853432
6.783 6.83455e-16 0.00835252
6.81938 6.78323e-16 0.00817513
6.85579 6.70765e-16 0.00800203
6.89221 6.64618e-16 0.0078331
6.92865 6.57179e-16 0.00766823
6.96511 6.4923e-16 0.00750732
7.00159 6.38518e-16 0.00735026
7.0381 6.29692e-16 0.00719698
7.07462 6.18582e-16 0.00704739
7.11116 6.09591e-16 0.00690142
7.14772 5.98834e-16 0.00675897
7.18431 5.90234e-16 0.00661998
7.22091 5.79676e-16 0.00648438
7.25754 5.70207e-16 0.00635208
7.29418 5.6107e-16 0.00622302
7.33085 5.51292e-16 0.00609713
7.36754 5.41505e-16 0.00597432
7.40425 5.32731e-16 0.00585454
7.44099 5.21963e-16 0.0057377
7.47774 5.1159e-16 0.00562373
7.51452 5.00313e-16 0.00551256
7.55132 4.90351e-16 0.00540412
7.58814 4.80611e-16 0.00529833
7.62498 4.68955e-16 0.00519513
7.66185 4.58788e-16 0.00509443
7.69874 4.47995e-16 0.00499617
7.73566 4.39067e-16 0.00490028
7.77259 4.28714e-16 0.00480669
7.80955 4.19346e-16 0.00471533
7.84654 4.08515e-16 0.00462613
7.88355 3.99498e-16 0.00453903
7.92058 3.90065e-16 0.00445396
7.95763 3.8165e-16 0.00437086
7.99471 3.704e-16 0.00428967
8.03182 3.62722e-16 0.00421032
8.06895 3.53976e-16 0.00413276
8.1061 3.45785e-16 0.00405693
8.14328 3.38905e-16 0.00398277
8.18049 3.30564e-16 0.00391023
8.21772 3.23908e-16 0.00383926
8.25497 3.16294e-16 0.0037698
8.29226 3.08579e-16 0.00370182
8.32956 3.03253e-16 0.00363527
8.3669 2.95183e-16 0.00357009
8.40426 2.88517e-16 0.00350626
8.44165 2.81323e-16 0.00344373
8.47906 2.7354e-16 0.00338246
8.5165 2.66156e-16 0.00332243
8.55397 2.58794e-16 0.00326359
8.59146 2.50887e-16 0.00320592
8.62899 2.44179e-16 0.0031494
8.66654 2.35598e-16 0.00309399
8.70412 2.28511e-16 0.00303967
8.74172 2.20661e-16 0.00298642
8.77936 2.13831e-16 0.00293422
8.81702 2.05956e-16 0.00288305
8.85471 1.9849e-16 0.00283288
8.89244 1.90778e-16 0.00278371
8.93019 1.83603e-16 0.00273552
8.96797 1.77556e-16 0.00268828
9.00578 1.70371e-16 0.00264199
9.04362 1.64268e-16 0.00259663
9.08149 1.58155e-16 0.00255217
9.11939 1.51821e-16 0.00250862
9.15732 1.45789e-16 0.00246595
9.19528 1.39852e-16 0.00242414
9.23327 1.3403e-16 0.00238318
9.2713 1.2866e-16 0.00234306
9.30935 1.2244e-16 0.00230375
9.34744 1.17068e-16 0.00226525
9.38556 1.114e-16 0.00222753
9.42371 1.06282e-16 0.00219057
9.46189 1.00259e-16 0.00215437
9.50011 9.51448e-17 0.00211891
9.53836 8.96773e-17 0.00208416
9.57664 8.39335e-17 0.00205011
9.61496 7.83824e-17 0.00201674
9.65331 7.30594e-17 0.00198405
9.69169 6.80338e-17 0.00195201
9.73011 6.29715e-17 0.0019206
9.76856 5.81081e-17 0.00188982
9.80704 5.31474e-17 0.00185964
9.84557 4.85133e-17 0.00183005
9.88412 4.3965e-17 0.00180105
9.92271 4.00758e-17 0.0017726
9.96134 3.63445e-17 0.00174471
10 3.25799e-17 0.00171735
10.0387 2.89002e-17 0.00169052
10.0774 2.58872e-17 0.0016642
10.1162 2.23736e-17 0.00163838
10.155 2.01519e-17 0.00161304
10.1939 1.7961e-17 0.00158819
10.2328 1.57226e-17 0.0015638
10.2717 1.35112e-17 0.00153986
10.3106 1.17445e-17 0.00151637
10.3496 1.02874e-17 0.00149331
10.3887 8.8075e-18 0.00147068
10.4278 7.22037e-18 0.00144846
10.4669 6.35654e-18 0.00142665
10.506 5.35271e-18 0.00140524
10.5452 4.41749e-18 0.00138421
10.5845 3.68138e-18 0.00136356
10.6238 2.99912e-18 0.00134329
10.6631 2.31565e-18 0.00132338
10.7024 1.85353e-18 0.00130382
10.7418 1.21345e-18 0.00128461
10.7813 1.07598e-18 0.00126574
10.8208 4.13522e-19 0.0012472
10.8603 3.28849e-19 0.00122899
10.8999 1.32789e-19 0.0012111
10.9395 -2.76742e-19 0.00119351
10.9792 -4.3064e-19 0.00117624
11.0189 -7.99894e-19 0.00115926
11.0586 -1.03836e-18 0.00114258
11.0984 -1.23041e-18 0.00112618
11.1383 -1.30831e-18 0.00111006
11.1781 -1.84744e-18 0.00109421
11.2181 -2.14386e-18 0.00107864
11.2581 -2.48203e-18 0.00106332
11.2981 -2.85297e-18 0.00104826
11.3381 -3.19578e-18 0.00103346
11.3783 -3.56992e-18 0.0010189
11.4184 -3.94792e-18 0.00100459
11.4587 -4.48263e-18 0.000990507
11.4989 -4.93597e-18 0.00097666
11.5392 -5.13559e-18 0.000963039
11.5796 -5.88427e-18 0.000949642
11.62 -6.49538e-18 0.000936462
11.6605 -7.06109e-18 0.000923496
11.701 -7.52407e-18 0.00091074
11.7415 -8.20546e-18 0.000898189
11.7822 -8.74733e-18 0.000885839
11.8228 -9.44883e-18 0.000873686
11.8636 -9.91485e-18 0.000861728
11.9043 -1.05878e-17 0.000849959
11.9452 -1.13598e-17 0.000838376
11.986 -1.1864e-17 0.000826976
12.027 -1.25351e-17 0.000815755
12.068 -1.32691e-17 0.000804711
12.109 -1.37737e-17 0.000793839
12.1501 -1.43716e-17 0.000783137
12.1913 -1.4941e-17 0.000772601
12.2325 -1.52784e-17 0.000762229
12.2738 -1.58124e-17 0.000752017
12.3151 -1.63427e-17 0.000741963
12.3565 -1.68179e-17 0.000732065
12.3979 -1.72264e-17 0.000722319
12.4394 -1.77737e-17 0.000712722
12.481 -1.81585e-17 0.000703273
12.5226 -1.86739e-17 0.000693968
12.5643 -1.90146e-17 0.000684806
12.6061 -1.94354e-17 0.000675783
12.6479 -1.97895e-17 0.000666898
12.6898 -1.99679e-17 0.000658148
12.7317 -2.03863e-17 0.00064953
12.7737 -2.0604e-17 0.000641044
12.8158 -2.07937e-17 0.000632686
12.8579 -2.09565e-17 0.000624454
12.9001 -2.11049e-17 0.000616346
12.9424 -2.12326e-17 0.00060836
12.9847 -2.1393e-17 0.000600494
13.0271 -2.15015e-17 0.000592746
13.0696 -2.16921e-17 0.000585114
13.1121 -2.18845e-17 0.000577595
13.1547 -2.20661e-17 0.000570189
13.1974 -2.21545e-17 0.000562893
13.2402 -2.22616e-17 0.000555705
13.283 -2.23682e-17 0.000548623
13.3259 -2.25085e-17 0.000541646
13.3689 -2.24771e-17 0.000534771
13.4119 -2.25262e-17 0.000527997
13.455 -2.25584e-17 0.000521323
13.4982 -2.25739e-17 0.000514745
13.5415 -2.25458e-17 0.000508264
13.5848 -2.2499e-17 0.000501876
13.6283 -2.24734e-17 0.000495581
13.6718 -2.24717e-17 0.000489377
13.7153 -2.23497e-17 0.000483262
13.759 -2.23771e-17 0.000477235
13.8028 -2.22741e-17 0.000471294
13.8466 -2.22592e-17 0.000465438
13.8905 -2.21913e-17 0.000459665
13.9345 -2.20991e-17 0.000453974
13.9786 -2.1987e-17 0.000448363
14.0227 -2.18405e-17 0.000442831
14.067 -2.17019e-17 0.000437377
14.1113 -2.15605e-17 0.000431999
14.1558 -2.13622e-17 0.000426696
14.2003 -2.12056e-17 0.000421467
14.2449 -2.09854e-17 0.00041631
14.2896 -2.07783e-17 0.000411225
14.3344 -2.06166e-17 0.000406209
14.3793 -2.03692e-17 0.000401263
14.4243 -2.01373e-17 0.000396383
14.4693 -1.99588e-17 0.000391571
14.5145 -1.9701e-17 0.000386823
14.5598 -1.94516e-17 0.00038214
14.6052 -1.9231e-17 0.00037752
14.6506 -1.89555e-17 0.000372962
14.6962 -1.87302e-17 0.000368465
14.7419 -1.84776e-17 0.000364028
14.7877 -1.82177e-17 0.00035965
14.8336 -1.79684e-17 0.000355329
14.8796 -1.7737e-17 0.000351066
14.9257 -1.74759e-17 0.000346859
14.9719 -1.72465e-17 0.000342707
15.0182 -1.69633e-17 0.00033861
15.0647 -1.66809e-17 0.000334565
15.1112 -1.64098e-17 0.000330574
15.1579 -1.61162e-17 0.000326634
15.2047 -1.58326e-17 0.000322744
15.2516 -1.55485e-17 0.000318905
15.2986 -1.52415e-17 0.000315115
15.3458 -1.49473e-17 0.000311374
15.393 -1.46816e-17 0.00030768
15.4404 -1.43515e-17 0.000304034
15.488 -1.40008e-17 0.000300433
15.5356 -1.37119e-17 0.000296878
15.5834 -1.34167e-17 0.000293369
15.6313 -1.3045e-17 0.000289903
15.6794 -1.27469e-17 0.000286481
15.7276 -1.24224e-17 0.000283102
15.7759 -1.21599e-17 0.000279765
15.8243 -1.18181e-17 0.00027647
15.873 -1.15686e-17 0.000273216
15.9217 -1.12221e-17 0.000270002
15.9706 -1.0938e-17 0.000266828
16.0197 -1.06481e-17 0.000263693
16.0689 -1.03155e-17 0.000260597
16.1182 -9.98253e-18 0.000257539
16.1677 -9.63271e-18 0.000254519
16.2174 -9.34164e-18 0.000251535
16.2672 -9.017e-18 0.000248588
16.3172 -8.67434e-18 0.000245677
16.3674 -8.31573e-18 0.0002428
16.4177 -7.98339e-18 0.000239959
16.4682 -7.68514e-18 0.000237151
16.5189 -7.35962e-18 0.000234377
16.5697 -7.07339e-18 0.000231636
16.6208 -6.81497e-18 0.000228928
16.672 -6.47547e-18 0.000226251
16.7234 -6.18623e-18 0.000223606
16.775 -5.89045e-18 0.000220991
16.8268 -5.60518e-18 0.000218407
16.8787 -5.34131e-18 0.000215853
16.9309 -5.09191e-18 0.000213328
16.9833 -4.87106e-18 0.000210831
17.0359 -4.66436e-18 0.000208363
17.0887 -4.46641e-18 0.000205923
17.1418 -4.23178e-18 0.00020351
17.195 -4.0001e-18 0.000201124
17.2485 -3.77219e-18 0.000198764
17.3022 -3.56501e-18 0.00019643
17.3562 -3.36876e-18 0.000194122
17.4104 -3.15993e-18 0.000191838
17.4648 -2.94181e-18 0.000189579
17.5195 -2.77645e-18 0.000187344
17.5744 -2.58697e-18 0.000185133
17.6296 -2.4378e-18 0.000182944
17.6851 -2.25537e-18 0.000180779
17.7408 -2.11626e-18 0.000178636
17.7969 -1.92791e-18 0.000176515
17.8532 -1.78794e-18 0.000174415
17.9098 -1.63199e-18 0.000172336
17.9667 -1.48132e-18 0.000170278
18.0239 -1.29852e-18 0.000168241
18.0815 -1.16459e-18 0.000166223
18.1393 -9.92424e-19 0.000164225
18.1975 -8.45117e-19 0.000162245
18.256 -6.47681e-19 0.000160285
18.3149 -5.17027e-19 0.000158343
18.3742 -3.34716e-19 0.000156419
18.4338 -2.35845e-19 0.000154513
18.4938 -1.23265e-19 0.000152624
18.5542 -4.11873e-20 0.000150751
18.615 2.81413e-20 0.000148896
18.6762 8.13392e-20 0.000147056
18.7379 1.43385e-19 0.000145233
18.8 2.02468e-19 0.000143425
18.8625 2.58859e-19 0.000141632
18.9255 2.9275e-19 0.000139854
18.9891 3.38101e-19 0.000138091
19.0531 3.59667e-19 0.000136342
19.1177 3.80397e-19 0.000134606
19.1828 3.79084e-19 0.000132884
19.2484 4.06029e-19 0.000131175
19.3147 4.36224e-19 0.000129479
19.3816 4.35575e-19 0.000127795
19.4491 4.69999e-19 0.000126123
19.5173 4.42674e-19 0.000124462
19.5862 4.3031e-19 0.000122813
19.6558 3.87215e-19 0.000121174
19.7262 3.62981e-19 0.000119545
19.7974 3.48101e-19 0.000117926
19.8694 3.41234e-19 0.000116316
19.9423 3.61449e-19 0.000114715
20.0162 3.83856e-19 0.000113122
20.091 3.84672e-19 0.000111536
20.1669 3.82132e-19 0.000109957
20.244 3.74692e-19 0.000108383
20.3222 3.55407e-19 0.000106815
20.4016 3.46506e-19 0.000105251
20.4825 3.37277e-19 0.00010369
20.5648 3.41087e-19 0.000102132
20.6487 3.22417e-19 0.000100574
20.7344 2.92847e-19 9.90148e-05
20.8219 2.54496e-19 9.74536e-05
20.9115 2.24881e-19 9.58881e-05
21.0034 2.13769e-19 9.43158e-05
21.0979 2.07879e-19 9.27339e-05
21.1952 2.05558e-19 9.11391e-05
21.2959 1.95031e-19 8.95274e-05
21.4004 1.69639e-19 8.78941e-05
21.5093 1.7402e-19 8.62324e-05
21.6237 1.71057e-19 8.45322e-05
21.7448 1.80965e-19 8.27788e-05
21.8747 1.76747e-19 8.09502e-05
22.0165 1.7938e-19 7.90101e-05
22.1768 1.48829e-19 7.68884e-05
22.3723 8.07538e-20 7.43983e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1Quantum/vANODiaP_FRG.txt <==
-22.3723 1.20613e-14 0.000770567
-22.1768 1.27186e-14 0.000587903
-22.0165 1.349e-14 0.000400808
-21.8747 1.39654e-14 0.000208543
-21.7448 1.45374e-14 1.13739e-05
-21.6237 1.49298e-14 -0.000191144
-21.5093 1.54014e-14 -0.000398419
-21.4004 1.58115e-14 -0.000610532
-21.2959 1.60348e-14 -0.000827235
-21.1952 1.63235e-14 -0.00104867
-21.0979 1.65127e-14 -0.0012744
-21.0034 1.66587e-14 -0.00150492
-20.9115 1.70054e-14 -0.00173962
-20.8219 1.70651e-14 -0.00197866
-20.7344 1.70123e-14 -0.00222169
-20.6487 1.72113e-14 -0.00246885
-20.5648 1.67595e-14 -0.00271981
-20.4825 1.65319e-14 -0.00297473
-20.4016 1.62953e-14 -0.00323328
-20.3222 1.61167e-14 -0.00349563
-20.244 1.58005e-14 -0.0037615
-20.1669 1.53956e-14 -0.00403105
-20.091 1.48988e-14 -0.00430407
-20.0162 1.39732e-14 -0.00458078
-19.9423 1.27827e-14 -0.00486103
-19.8694 1.19603e-14 -0.00514512
-19.7974 1.15719e-14 -0.00543295
-19.7262 9.59573e-15 -0.00572491
-19.6558 8.87721e-15 -0.006021
-19.5862 7.04954e-15 -0.00632171
-19.5173 5.45441e-15 -0.00662721
-19.4491 3.61699e-15 -0.00693812
-19.3816 1.8487e-15 -0.00725479
-19.3147 -8.41892e-17 -0.00757799
-19.2484 -1.19879e-15 -0.00790823
-19.1828 -2.96715e-15 -0.00824645
-19.1177 -4.99302e-15 -0.00859333
-19.0531 -6.41087e-15 -0.00895
-18.9891 -8.23952e-15 -0.00931723
-18.9255 -1.07571e-14 -0.00969624
-18.8625 -1.20308e-14 -0.010088
-18.8 -1.43393e-14 -0.0104938
-18.7379 -1.65512e-14 -0.0109148
-18.6762 -1.79573e-14 -0.0113522
-18.615 -1.95627e-14 -0.011807
-18.5542 -2.12851e-14 -0.0122805
-18.4938 -2.4054e-14 -0.0127734
-18.4338 -2.59845e-14 -0.0132868
-18.3742 -2.76873e-14 -0.0138213
-18.3149 -3.11281e-14 -0.0143778
-18.256 -3.31319e-14 -0.0149564
-18.1975 -3.56972e-14 -0.0155574
-18.1393 -3.85275e-14 -0.0161805
-18.0815 -4.04059e-14 -0.0168255
-18.0239 -4.44232e-14 -0.0174918
-17.9667 -4.84337e-14 -0.0181784
-17.9098 -5.05582e-14 -0.0188839
-17.8532 -5.56631e-14 -0.0196069
-17.7969 -5.9592e-14 -0.0203455
-17.7408 -6.29348e-14 -0.0210978
-17.6851 -6.80964e-14 -0.021861
-17.6296 -7.26819e-14 -0.0226327
-17.5744 -7.7884e-14 -0.02341
-17.5195 -8.41109e-14 -0.0241902
-17.4648 -8.74256e-14 -0.0249699
-17.4104 -9.41243e-14 -0.0257459
-17.3562 -9.74666e-14 -0.0265149
-17.3022 -1.0271e-13 -0.0272742
-17.2485 -1.10326e-13 -0.0280202
-17.195 -1.13642e-13 -0.02875
-17.1418 -1.20227e-13 -0.0294605
-17.0887 -1.259e-13 -0.0301495
-17.0359 -1.31338e-13 -0.030814
-16.9833 -1.35875e-13 -0.0314517
-16.9309 -1.42189e-13 -0.032061
-16.8787 -1.46446e-13 -0.03264
-16.8268 -1.51034e-13 -0.033187
-16.775 -1.55319e-13 -0.0337011
-16.7234 -1.59822e-13 -0.0341815
-16.672 -1.65579e-13 -0.0346275
-16.6208 -1.67898e-13 -0.0350387
-16.5697 -1.73704e-13 -0.0354153
-16.5189 -1.77078e-13 -0.0357575
-16.4682 -1.78452e-13 -0.0360657
-16.4177 -1.85086e-13 -0.0363403
-16.3674 -1.87606e-13 -0.0365829
-16.3172 -1.91313e-13 -0.0367939
-16.2672 -1.93609e-13 -0.0369745
-16.2174 -1.97259e-13 -0.0371263
-16.1677 -1.99336e-13 -0.0372506
-16.1182 -2.02146e-13 -0.0373486
-16.0689 -2.05306e-13 -0.037422
-16.0197 -2.07244e-13 -0.0374724
-15.9706 -2.09478e-13 -0.0375012
-15.9217 -2.10312e-13 -0.0375099
-15.873 -2.13569e-13 -0.0375002
-15.8243 -2.14674e-13 -0.0374736
-15.7759 -2.15526e-13 -0.0374312
-15.7276 -2.16687e-13 -0.0373747
-15.6794 -2.18081e-13 -0.0373055
-15.6313 -2.18671e-13 -0.0372243
-15.5834 -2.20169e-13 -0.037133
-15.5356 -2.19749e-13 -0.0370324
-15.488 -2.20793e-13 -0.0369234
-15.4404 -2.21439e-13 -0.0368071
-15.393 -2.21327e-13 -0.0366844
-15.3458 -2.2179e-13 -0.0365559
-15.2986 -2.21489e-13 -0.0364226
-15.2516 -2.21985e-13 -0.0362849
-15.2047 -2.21493e-13 -0.0361434
-15.1579 -2.21078e-13 -0.0359985
-15.1112 -2.2088e-13 -0.0358506
-15.0647 -2.20032e-13 -0.0357
-15.0182 -2.19321e-13 -0.0355467
-14.9719 -2.19083e-13 -0.0353911
-14.9257 -2.18604e-13 -0.0352329
-14.8796 -2.1761e-13 -0.0350719
-14.8336 -2.17091e-13 -0.0349083
-14.7877 -2.16456e-13 -0.0347412
-14.7419 -2.1551e-13 -0.0345706
-14.6962 -2.14979e-13 -0.0343957
-14.6506 -2.14299e-13 -0.0342159
-14.6052 -2.13566e-13 -0.0340303
-14.5598 -2.13268e-13 -0.0338382
-14.5145 -2.12641e-13 -0.0336385
-14.4693 -2.12059e-13 -0.0334299
-14.4243 -2.11621e-13 -0.0332115
-14.3793 -2.11329e-13 -0.032982
-14.3344 -2.10737e-13 -0.0327397
-14.2896 -2.10092e-13 -0.0324838
-14.2449 -2.09891e-13 -0.0322121
-14.2003 -2.09155e-13 -0.0319237
-14.1558 -2.08615e-13 -0.0316168
-14.1113 -2.07921e-13 -0.03129
-14.067 -2.07475e-13 -0.0309418
-14.0227 -2.06419e-13 -0.0305707
-13.9786 -2.05374e-13 -0.0301756
-13.9345 -2.04442e-13 -0.029755
-13.8905 -2.02943e-13 -0.0293079
-13.8466 -2.01282e-13 -0.0288333
-13.8028 -1.99868e-13 -0.0283301
-13.759 -1.97897e-13 -0.0277984
-13.7153 -1.95485e-13 -0.0272367
-13.6718 -1.9306e-13 -0.0266461
-13.6283 -1.90948e-13 -0.0260254
-13.5848 -1.87768e-13 -0.0253757
-13.5415 -1.84534e-13 -0.0246974
-13.4982 -1.8156e-13 -0.0239906
-13.455 -1.77958e-13 -0.0232577
-13.4119 -1.74668e-13 -0.0224985
-13.3689 -1.70128e-13 -0.0217155
-13.3259 -1.66126e-13 -0.0209099
-13.283 -1.61588e-13 -0.0200837
-13.2402 -1.56421e-13 -0.0192392
-13.1974 -1.52433e-13 -0.0183781
-13.1547 -1.46924e-13 -0.017503
-13.1121 -1.41489e-13 -0.0166159
-13.0696 -1.36794e-13 -0.0157196
-13.0271 -1.31585e-13 -0.0148153
-12.9847 -1.26743e-13 -0.0139071
-12.9424 -1.21004e-13 -0.012995
-12.9001 -1.15539e-13 -0.012084
-12.8579 -1.1075e-13 -0.0111758
-12.8158 -1.05934e-13 -0.0102744
-12.7737 -9.92954e-14 -0.00938679
-12.7317 -9.50396e-14 -0.00851502
-12.6898 -9.01693e-14 -0.00766532
-12.6479 -8.45868e-14 -0.00683534
-12.6061 -8.00816e-14 -0.00602443
-12.5643 -7.66913e-14 -0.00523163
-12.5226 -7.22746e-14 -0.00445358
-12.481 -6.85225e-14 -0.00369371
-12.4394 -6.46726e-14 -0.00294905
-12.3979 -6.0583e-14 -0.00222231
-12.3565 -5.67136e-14 -0.00151342
-12.3151 -5.38985e-14 -0.000821695
-12.2738 -5.0165e-14 -0.000149686
-12.2325 -4.76073e-14 0.000505425
-12.1913 -4.47762e-14 0.0011412
-12.1501 -4.2119e-14 0.00175936
-12.109 -3.96277e-14 0.00236049
-12.068 -3.63408e-14 0.00294311
-12.027 -3.48402e-14 0.00351102
-11.986 -3.11786e-14 0.00406069
-11.9452 -2.95843e-14 0.00459691
-11.9043 -2.6127e-14 0.00511683
-11.8636 -2.42035e-14 0.00562323
-11.8228 -2.25721e-14 0.00611668
-11.7822 -2.06645e-14 0.00659617
-11.7415 -1.86658e-14 0.00706568
-11.701 -1.67733e-14 0.00752181
-11.6605 -1.50874e-14 0.00796961
-11.62 -1.38992e-14 0.00840593
-11.5796 -1.11829e-14 0.00883431
-11.5392 -9.52298e-15 0.00925424
-11.4989 -6.99661e-15 0.00966593
-11.4587 -5.82745e-15 0.0100726
-11.4184 -4.38728e-15 0.0104707
-11.3783 -2.44981e-15 0.0108665
-11.3381 -9.79037e-16 0.0112545
-11.2981 3.47875e-16 0.0116414
-11.2581 2.48416e-15 0.0120228
-11.2181 4.04746e-15 0.0124028
-11.1781 6.08603e-15 0.0127811
-11.1383 6.99771e-15 0.0131567
-11.0984 9.12199e-15 0.0135343
-11.0586 1.14221e-14 0.0139084
-11.0189 1.28319e-14 0.0142871
-10.9792 1.49025e-14 0.014663
-10.9395 1.71872e-14 0.015044
-10.8999 1.81176e-14 0.0154248
-10.8603 2.04498e-14 0.0158094
-10.8208 2.21536e-14 0.0161975
-10.7813 2.44459e-14 0.0165875
-10.7418 2.63786e-14 0.0169846
-10.7024 2.90291e-14 0.0173823
-10.6631 3.06614e-14 0.017789
-10.6238 3.31607e-14 0.0181964
-10.5845 3.53566e-14 0.0186132
-10.5452 3.78403e-14 0.0190322
-10.506 4.01716e-14 0.019459
-10.4669 4.28981e-14 0.0198911
-10.4278 4.55994e-14 0.0203285
-10.3887 4.82644e-14 0.0207743
-10.3496 5.0815e-14 0.0212233
-10.3106 5.31747e-14 0.0216826
-10.2717 5.6557e-14 0.0221442
-10.2328 5.85808e-14 0.0226162
-10.1939 6.08498e-14 0.0230911
-10.155 6.37705e-14 0.0235748
-10.1162 6.63719e-14 0.0240636
-10.0774 6.86052e-14 0.0245584
-10.0387 7.0866e-14 0.025061
-10 7.38136e-14 0.0255666
-9.96134 7.55806e-14 0.0260824
-9.92271 7.79694e-14 0.0265988
-9.88412 8.04944e-14 0.0271266
-9.84557 8.20029e-14 0.0276535
-9.80704 8.38844e-14 0.028192
-9.76856 8.56742e-14 0.0287289
-9.73011 8.81065e-14 0.0292766
-9.69169 8.95299e-14 0.0298235
-9.65331 9.20406e-14 0.0303781
-9.61496 9.3592e-14 0.0309347
-9.57664 9.61219e-14 0.0314945
-9.53836 9.76644e-14 0.0320596
-9.50011 1.00056e-13 0.0326237
-9.46189 1.02599e-13 0.0331949
-9.42371 1.05038e-13 0.0337625
-9.38556 1.06914e-13 0.0343366
-9.34744 1.10385e-13 0.0349067
-9.30935 1.12945e-13 0.0354817
-9.2713 1.15879e-13 0.0360524
-9.23327 1.19769e-13 0.0366253
-9.19528 1.23158e-13 0.0371944
-9.15732 1.2718e-13 0.0377617
-9.11939 1.30517e-13 0.0383267
-9.08149 1.36486e-13 0.0388856
-9.04362 1.40102e-13 0.0394437
-9.00578 1.45107e-13 0.0399915
-8.96797 1.49127e-13 0.0405392
-8.93019 1.54244e-13 0.0410728
-8.89244 1.59356e-13 0.0416066
-8.85471 1.6361e-13 0.0421235
-8.81702 1.69122e-13 0.0426409
-8.77936 1.73309e-13 0.0431394
-8.74172 1.78353e-13 0.0436372
-8.70412 1.82669e-13 0.0441166
-8.66654 1.87832e-13 0.0445924
-8.62899 1.90469e-13 0.0450533
-8.59146 1.94227e-13 0.0455074
-8.55397 1.96829e-13 0.0459516
-8.5165 1.99774e-13 0.046387
-8.47906 2.00043e-13 0.0468173
-8.44165 2.02181e-13 0.0472394
-8.40426 2.03189e-13 0.0476605
-8.3669 2.04246e-13 0.048077
-8.32956 2.02995e-13 0.0484963
-8.29226 2.05377e-13 0.0489156
-8.25497 2.04522e-13 0.0493421
-8.21772 2.04136e-13 0.0497722
-8.18049 2.0385e-13 0.0502136
-8.14328 2.05561e-13 0.0506599
-8.1061 2.04579e-13 0.0511202
-8.06895 2.06009e-13 0.0515835
-8.03182 2.07148e-13 0.0520592
-7.99471 2.11302e-13 0.0525327
-7.95763 2.12916e-13 0.0530078
-7.92058 2.14974e-13 0.0534724
-7.88355 2.19133e-13 0.0539166
-7.84654 2.25386e-13 0.0543381
-7.80955 2.28036e-13 0.0547081
-7.77259 2.34008e-13 0.0550378
-7.73566 2.36963e-13 0.0552807
-7.69874 2.4434e-13 0.05546
-7.66185 2.45398e-13 0.0555185
-7.62498 2.48477e-13 0.0554875
-7.58814 2.49974e-13 0.0553084
-7.55132 2.51246e-13 0.0550162
-7.51452 2.49077e-13 0.0545589
-7.47774 2.46373e-13 0.0539736
-7.44099 2.42246e-13 0.0532177
-7.40425 2.38606e-13 0.0523319
-7.36754 2.32769e-13 0.0512799
-7.33085 2.25389e-13 0.0501123
-7.29418 2.17774e-13 0.0487905
-7.25754 2.11796e-13 0.0473789
-7.22091 2.03531e-13 0.0458326
-7.18431 1.93763e-13 0.0442249
-7.14772 1.85138e-13 0.0425086
-7.11116 1.77688e-13 0.0407556
-7.07462 1.69797e-13 0.0389232
-7.0381 1.59198e-13 0.0370718
-7.00159 1.52085e-13 0.0351698
-6.96511 1.4617e-13 0.0332587
-6.92865 1.38835e-13 0.0313219
-6.89221 1.30265e-13 0.0293788
-6.85579 1.25576e-13 0.0274296
-6.81938 1.20343e-13 0.0254722
-6.783 1.14017e-13 0.023523
-6.74664 1.07884e-13 0.0215604
-6.71029 1.04205e-13 0.0196169
-6.67397 9.9659e-14 0.0176538
-6.63766 9.55741e-14 0.0157189
-6.60137 8.91601e-14 0.0137593
-6.5651 8.64495e-14 0.0118366
-6.52885 8.30546e-14 0.00988754
-6.49262 7.93367e-14 0.0079849
-6.4564 7.54737e-14 0.00605864
-6.42021 7.24356e-14 0.00419012
-6.38403 7.02716e-14 0.00230631
-6.34786 6.613e-14 0.00049362
-6.31172 6.37372e-14 -0.00132036
-6.27559 6.09548e-14 -0.00304783
-6.23949 5.87806e-14 -0.0047573
-6.20339 5.42125e-14 -0.00636362
-6.16732 5.42029e-14 -0.00792827
-6.13126 5.10269e-14 -0.00937328
-6.09522 4.97913e-14 -0.01075
-6.05919 4.57324e-14 -0.0119927
-6.02319 4.72302e-14 -0.0131395
-5.9872 4.40418e-14 -0.0141421
-5.95122 4.44293e-14 -0.0150228
-5.91526 4.19077e-14 -0.0157556
-5.87932 4.43876e-14 -0.016345
-5.84339 4.34682e-14 -0.0167911
-5.80748 4.69442e-14 -0.0170805
-5.77158 4.66903e-14 -0.0172409
-5.7357 5.30896e-14 -0.017242
-5.69984 5.44058e-14 -0.0171395
-5.66399 6.11947e-14 -0.0168877
-5.62815 6.27073e-14 -0.0165694
-5.59233 7.15838e-14 -0.0161242
-5.55653 7.17583e-14 -0.0156614
-5.52074 7.94469e-14 -0.0151052
-5.48497 7.98707e-14 -0.0145905
-5.4492 8.7515e-14 -0.0140248
-5.41346 8.68785e-14 -0.0135661
-5.37773 9.16882e-14 -0.0131039
-5.34201 9.12621e-14 -0.0128166
-5.30631 9.69139e-14 -0.0125733
-5.27062 9.46065e-14 -0.0125695
-5.23494 9.61786e-14 -0.0126525
-5.19928 9.67351e-14 -0.0130309
-5.16363 9.76022e-14 -0.0135299
-5.128 9.43642e-14 -0.0143672
-5.09237 9.17942e-14 -0.0153479
-5.05677 9.1075e-14 -0.0166939
-5.02117 8.75017e-14 -0.0181944
-4.98559 8.49761e-14 -0.0200716
-4.95002 7.83766e-14 -0.0221037
-4.91446 7.60374e-14 -0.024511
-4.87892 6.6877e-14 -0.0270647
-4.84339 6.28995e-14 -0.0299827
-4.80787 5.20793e-14 -0.0330322
-4.77237 4.5483e-14 -0.036429
-4.73687 3.53601e-14 -0.0399388
-4.70139 2.55802e-14 -0.0437744
-4.66592 1.32094e-14 -0.0477029
-4.63046 6.24112e-15 -0.0519329
-4.59502 -6.17305e-15 -0.0562353
-4.55958 -1.71596e-14 -0.060812
-4.52416 -3.03972e-14 -0.0654424
-4.48875 -4.38969e-14 -0.0703147
-4.45335 -6.13658e-14 -0.0752255
-4.41797 -7.63544e-14 -0.0803395
-4.38259 -9.66292e-14 -0.0854788
-4.34722 -1.12977e-13 -0.0907762
-4.31187 -1.34894e-13 -0.0960851
-4.27653 -1.5314e-13 -0.101501
-4.24119 -1.74793e-13 -0.106911
-4.20587 -1.96873e-13 -0.112371
-4.17056 -2.18505e-13 -0.117803
-4.13526 -2.43567e-13 -0.123219
-4.09997 -2.65475e-13 -0.128579
-4.06469 -2.91961e-13 -0.133844
-4.02942 -3.15596e-13 -0.139019
-3.99416 -3.41445e-13 -0.144004
-3.95891 -3.61916e-13 -0.148853
-3.92367 -3.86732e-13 -0.153402
-3.88844 -4.01161e-13 -0.157749
-3.85322 -4.24118e-13 -0.161673
-3.81801 -4.34931e-13 -0.165301
-3.7828 -4.60811e-13 -0.168365
-3.74761 -4.70656e-13 -0.171015
-3.71243 -4.99356e-13 -0.17293
-3.67726 -5.0854e-13 -0.174297
-3.64209 -5.44114e-13 -0.174711
-3.60694 -5.54217e-13 -0.174444
-3.57179 -5.87364e-13 -0.172949
-3.53665 -5.91206e-13 -0.170635
-3.50152 -6.12544e-13 -0.166777
-3.4664 -6.20064e-13 -0.16195
-3.43129 -6.29299e-13 -0.155256
-3.39619 -6.26612e-13 -0.147424
-3.36109 -6.16075e-13 -0.13743
-3.32601 -6.01286e-13 -0.126125
-3.29093 -5.76716e-13 -0.112437
-3.25586 -5.26181e-13 -0.0972979
-3.2208 -4.67637e-13 -0.07967
-3.18574 -4.09556e-13 -0.0605421
-3.1507 -3.41563e-13 -0.0389847
-3.11566 -2.58105e-13 -0.0160431
-3.08063 -1.516e-13 0.00905444
-3.0456 -9.58736e-14 0.0351933
-3.01059 -2.70923e-15 0.0629391
-2.97558 4.54263e-14 0.0911172
-2.94058 1.66903e-13 0.12002
-2.90558 1.52269e-13 0.148456
-2.87059 2.37616e-13 0.176386
-2.83561 2.49757e-13 0.202668
-2.80064 3.61596e-13 0.226936
-2.76567 3.42359e-13 0.24823
-2.73071 4.26289e-13 0.265949
-2.69576 4.23149e-13 0.279554
-2.66081 5.05339e-13 0.288386
-2.62587 4.1817e-13 0.292615
-2.59094 4.31441e-13 0.291731
-2.55601 3.75262e-13 0.28672
-2.52109 3.13346e-13 0.277358
-2.48617 2.94886e-13 0.265189
-2.45126 2.01648e-13 0.250225
-2.41636 2.46486e-13 0.234077
-2.38146 1.32667e-13 0.216791
-2.34657 1.81556e-13 0.199656
-2.31168 1.10545e-13 0.182596
-2.2768 1.4734e-13 0.16648
-2.24192 7.74288e-14 0.15109
-2.20705 1.01824e-13 0.136983
-2.17219 7.32903e-14 0.123849
-2.13733 9.1012e-14 0.112069
-2.10247 5.18636e-14 0.101296
-2.06762 6.17216e-14 0.091822
-2.03278 5.13398e-14 0.0832878
-1.99794 5.64753e-14 0.075945
-1.9631 3.69552e-14 0.0694357
-1.92827 3.41119e-14 0.0639897
-1.89345 3.82893e-14 0.059259
-1.85862 3.33464e-14 0.0554604
-1.82381 3.09498e-14 0.0522615
-1.78899 1.92892e-14 0.0498698
-1.75419 3.07224e-14 0.0479734
-1.71938 2.12926e-14 0.0467705
-1.68458 2.48279e-14 0.045974
-1.64979 1.25701e-14 0.0457719
-1.61499 2.22535e-14 0.0459036
-1.58021 1.51573e-14 0.0465471
-1.54542 2.03554e-14 0.0474666
-1.51064 1.15195e-14 0.048833
-1.47586 2.21696e-14 0.0504306
-1.44109 1.62858e-14 0.0524272
-1.40632 2.76042e-14 0.054622
-1.37155 1.7075e-14 0.057184
-1.33679 3.45072e-14 0.0599213
-1.30203 2.24061e-14 0.0630094
-1.26727 4.50593e-14 0.0662589
-1.23251 2.43162e-14 0.069857
-1.19776 5.48989e-14 0.0736103
-1.16301 2.96954e-14 0.0777237
-1.12827 6.84414e-14 0.0819927
-1.09352 3.26283e-14 0.0866457
-1.05878 7.90986e-14 0.09146
-1.02405 3.74907e-14 0.0966941
-0.989309 9.22619e-14 0.102099
-0.954576 4.06099e-14 0.10797
-0.919844 1.01247e-13 0.114023
-0.885115 4.76452e-14 0.1206
-0.850388 1.11128e-13 0.127367
-0.815663 5.33508e-14 0.134726
-0.78094 1.11639e-13 0.142278
-0.746219 6.23687e-14 0.150496
-0.711499 1.08875e-13 0.158901
-0.676781 6.72068e-14 0.168054
-0.642065 9.12462e-14 0.177369
-0.60735 7.66244e-14 0.187519
-0.572637 6.27751e-14 0.197782
-0.537925 8.02675e-14 0.208964
-0.503214 1.35145e-14 0.220175
-0.468504 9.36698e-14 0.232381
-0.433796 -4.83741e-14 0.244483
-0.399089 9.12162e-14 0.257633
-0.364382 -1.25346e-13 0.270477
-0.329676 7.80472e-14 0.284364
-0.294972 -2.18402e-13 0.297644
-0.260267 1.16243e-14 0.311833
-0.225564 -2.93848e-13 0.324937
-0.190861 -9.13268e-14 0.338626
-0.156158 -2.04936e-13 0.350432
-0.121456 -4.12259e-13 0.361973
-0.0867541 3.16415e-13 0.370628
-0.0520524 -1.40558e-12 0.377566
-0.0173508 4.11116e-12 0.380209
0.0173508 4.11116e-12 0.380209
0.0520524 -1.40558e-12 0.377566
0.0867541 3.16415e-13 0.370628
0.121456 -4.12259e-13 0.361973
0.156158 -2.04936e-13 0.350432
0.190861 -9.13268e-14 0.338626
0.225564 -2.93848e-13 0.324937
0.260267 1.16243e-14 0.311833
0.294972 -2.18402e-13 0.297644
0.329676 7.80472e-14 0.284364
0.364382 -1.25346e-13 0.270477
0.399089 9.12162e-14 0.257633
0.433796 -4.83741e-14 0.244483
0.468504 9.36698e-14 0.232381
0.503214 1.35145e-14 0.220175
0.537925 8.02675e-14 0.208964
0.572637 6.27751e-14 0.197782
0.60735 7.66244e-14 0.187519
0.642065 9.12462e-14 0.177369
0.676781 6.72068e-14 0.168054
0.711499 1.08875e-13 0.158901
0.746219 6.23687e-14 0.150496
0.78094 1.11639e-13 0.142278
0.815663 5.33508e-14 0.134726
0.850388 1.11128e-13 0.127367
0.885115 4.76452e-14 0.1206
0.919844 1.01247e-13 0.114023
0.954576 4.06099e-14 0.10797
0.989309 9.22619e-14 0.102099
1.02405 3.74907e-14 0.0966941
1.05878 7.90986e-14 0.09146
1.09352 3.26283e-14 0.0866457
1.12827 6.84414e-14 0.0819927
1.16301 2.96954e-14 0.0777237
1.19776 5.48989e-14 0.0736103
1.23251 2.43162e-14 0.069857
1.26727 4.50593e-14 0.0662589
1.30203 2.24061e-14 0.0630094
1.33679 3.45072e-14 0.0599213
1.37155 1.7075e-14 0.057184
1.40632 2.76042e-14 0.054622
1.44109 1.62858e-14 0.0524272
1.47586 2.21696e-14 0.0504306
1.51064 1.15195e-14 0.048833
1.54542 2.03554e-14 0.0474666
1.58021 1.51573e-14 0.0465471
1.61499 2.22535e-14 0.0459036
1.64979 1.25701e-14 0.0457719
1.68458 2.48279e-14 0.045974
1.71938 2.12926e-14 0.0467705
1.75419 3.07224e-14 0.0479734
1.78899 1.92892e-14 0.0498698
1.82381 3.09498e-14 0.0522615
1.85862 3.33464e-14 0.0554604
1.89345 3.82893e-14 0.059259
1.92827 3.41119e-14 0.0639897
1.9631 3.69552e-14 0.0694357
1.99794 5.64753e-14 0.075945
2.03278 5.13398e-14 0.0832878
2.06762 6.17216e-14 0.091822
2.10247 5.18636e-14 0.101296
2.13733 9.1012e-14 0.112069
2.17219 7.32903e-14 0.123849
2.20705 1.01824e-13 0.136983
2.24192 7.74288e-14 0.15109
2.2768 1.4734e-13 0.16648
2.31168 1.10545e-13 0.182596
2.34657 1.81556e-13 0.199656
2.38146 1.32667e-13 0.216791
2.41636 2.46486e-13 0.234077
2.45126 2.01648e-13 0.250225
2.48617 2.94886e-13 0.265189
2.52109 3.13346e-13 0.277358
2.55601 3.75262e-13 0.28672
2.59094 4.31441e-13 0.291731
2.62587 4.1817e-13 0.292615
2.66081 5.05339e-13 0.288386
2.69576 4.23149e-13 0.279554
2.73071 4.26289e-13 0.265949
2.76567 3.42359e-13 0.24823
2.80064 3.61596e-13 0.226936
2.83561 2.49757e-13 0.202668
2.87059 2.37616e-13 0.176386
2.90558 1.52269e-13 0.148456
2.94058 1.66903e-13 0.12002
2.97558 4.54263e-14 0.0911172
3.01059 -2.70923e-15 0.0629391
3.0456 -9.58736e-14 0.0351933
3.08063 -1.516e-13 0.00905444
3.11566 -2.58105e-13 -0.0160431
3.1507 -3.41563e-13 -0.0389847
3.18574 -4.09556e-13 -0.0605421
3.2208 -4.67637e-13 -0.07967
3.25586 -5.26181e-13 -0.0972979
3.29093 -5.76716e-13 -0.112437
3.32601 -6.01286e-13 -0.126125
3.36109 -6.16075e-13 -0.13743
3.39619 -6.26612e-13 -0.147424
3.43129 -6.29299e-13 -0.155256
3.4664 -6.20064e-13 -0.16195
3.50152 -6.12544e-13 -0.166777
3.53665 -5.91206e-13 -0.170635
3.57179 -5.87364e-13 -0.172949
3.60694 -5.54217e-13 -0.174444
3.64209 -5.44114e-13 -0.174711
3.67726 -5.0854e-13 -0.174297
3.71243 -4.99356e-13 -0.17293
3.74761 -4.70656e-13 -0.171015
3.7828 -4.60811e-13 -0.168365
3.81801 -4.34931e-13 -0.165301
3.85322 -4.24118e-13 -0.161673
3.88844 -4.01161e-13 -0.157749
3.92367 -3.86732e-13 -0.153402
3.95891 -3.61916e-13 -0.148853
3.99416 -3.41445e-13 -0.144004
4.02942 -3.15596e-13 -0.139019
4.06469 -2.91961e-13 -0.133844
4.09997 -2.65475e-13 -0.128579
4.13526 -2.43567e-13 -0.123219
4.17056 -2.18505e-13 -0.117803
4.20587 -1.96873e-13 -0.112371
4.24119 -1.74793e-13 -0.106911
4.27653 -1.5314e-13 -0.101501
4.31187 -1.34894e-13 -0.0960851
4.34722 -1.12977e-13 -0.0907762
4.38259 -9.66292e-14 -0.0854788
4.41797 -7.63544e-14 -0.0803395
4.45335 -6.13658e-14 -0.0752255
4.48875 -4.38969e-14 -0.0703147
4.52416 -3.03972e-14 -0.0654424
4.55958 -1.71596e-14 -0.060812
4.59502 -6.17305e-15 -0.0562353
4.63046 6.24112e-15 -0.0519329
4.66592 1.32094e-14 -0.0477029
4.70139 2.55802e-14 -0.0437744
4.73687 3.53601e-14 -0.0399388
4.77237 4.5483e-14 -0.036429
4.80787 5.20793e-14 -0.0330322
4.84339 6.28995e-14 -0.0299827
4.87892 6.6877e-14 -0.0270647
4.91446 7.60374e-14 -0.024511
4.95002 7.83766e-14 -0.0221037
4.98559 8.49761e-14 -0.0200716
5.02117 8.75017e-14 -0.0181944
5.05677 9.1075e-14 -0.0166939
5.09237 9.17942e-14 -0.0153479
5.128 9.43642e-14 -0.0143672
5.16363 9.76022e-14 -0.0135299
5.19928 9.67351e-14 -0.0130309
5.23494 9.61786e-14 -0.0126525
5.27062 9.46065e-14 -0.0125695
5.30631 9.69139e-14 -0.0125733
5.34201 9.12621e-14 -0.0128166
5.37773 9.16882e-14 -0.0131039
5.41346 8.68785e-14 -0.0135661
5.4492 8.7515e-14 -0.0140248
5.48497 7.98707e-14 -0.0145905
5.52074 7.94469e-14 -0.0151052
5.55653 7.17583e-14 -0.0156614
5.59233 7.15838e-14 -0.0161242
5.62815 6.27073e-14 -0.0165694
5.66399 6.11947e-14 -0.0168877
5.69984 5.44058e-14 -0.0171395
5.7357 5.30896e-14 -0.017242
5.77158 4.66903e-14 -0.0172409
5.80748 4.69442e-14 -0.0170805
5.84339 4.34682e-14 -0.0167911
5.87932 4.43876e-14 -0.016345
5.91526 4.19077e-14 -0.0157556
5.95122 4.44293e-14 -0.0150228
5.9872 4.40418e-14 -0.0141421
6.02319 4.72302e-14 -0.0131395
6.05919 4.57324e-14 -0.0119927
6.09522 4.97913e-14 -0.01075
6.13126 5.10269e-14 -0.00937328
6.16732 5.42029e-14 -0.00792827
6.20339 5.42125e-14 -0.00636362
6.23949 5.87806e-14 -0.0047573
6.27559 6.09548e-14 -0.00304783
6.31172 6.37372e-14 -0.00132036
6.34786 6.613e-14 0.00049362
6.38403 7.02716e-14 0.00230631
6.42021 7.24356e-14 0.00419012
6.4564 7.54737e-14 0.00605864
6.49262 7.93367e-14 0.0079849
6.52885 8.30546e-14 0.00988754
6.5651 8.64495e-14 0.0118366
6.60137 8.91601e-14 0.0137593
6.63766 9.55741e-14 0.0157189
6.67397 9.9659e-14 0.0176538
6.71029 1.04205e-13 0.0196169
6.74664 1.07884e-13 0.0215604
6.783 1.14017e-13 0.023523
6.81938 1.20343e-13 0.0254722
6.85579 1.25576e-13 0.0274296
6.89221 1.30265e-13 0.0293788
6.92865 1.38835e-13 0.0313219
6.96511 1.4617e-13 0.0332587
7.00159 1.52085e-13 0.0351698
7.0381 1.59198e-13 0.0370718
7.07462 1.69797e-13 0.0389232
7.11116 1.77688e-13 0.0407556
7.14772 1.85138e-13 0.0425086
7.18431 1.93763e-13 0.0442249
7.22091 2.03531e-13 0.0458326
7.25754 2.11796e-13 0.0473789
7.29418 2.17774e-13 0.0487905
7.33085 2.25389e-13 0.0501123
7.36754 2.32769e-13 0.0512799
7.40425 2.38606e-13 0.0523319
7.44099 2.42246e-13 0.0532177
7.47774 2.46373e-13 0.0539736
7.51452 2.49077e-13 0.0545589
7.55132 2.51246e-13 0.0550162
7.58814 2.49974e-13 0.0553084
7.62498 2.48477e-13 0.0554875
7.66185 2.45398e-13 0.0555185
7.69874 2.4434e-13 0.05546
7.73566 2.36963e-13 0.0552807
7.77259 2.34008e-13 0.0550378
7.80955 2.28036e-13 0.0547081
7.84654 2.25386e-13 0.0543381
7.88355 2.19133e-13 0.0539166
7.92058 2.14974e-13 0.0534724
7.95763 2.12916e-13 0.0530078
7.99471 2.11302e-13 0.0525327
8.03182 2.07148e-13 0.0520592
8.06895 2.06009e-13 0.0515835
8.1061 2.04579e-13 0.0511202
8.14328 2.05561e-13 0.0506599
8.18049 2.0385e-13 0.0502136
8.21772 2.04136e-13 0.0497722
8.25497 2.04522e-13 0.0493421
8.29226 2.05377e-13 0.0489156
8.32956 2.02995e-13 0.0484963
8.3669 2.04246e-13 0.048077
8.40426 2.03189e-13 0.0476605
8.44165 2.02181e-13 0.0472394
8.47906 2.00043e-13 0.0468173
8.5165 1.99774e-13 0.046387
8.55397 1.96829e-13 0.0459516
8.59146 1.94227e-13 0.0455074
8.62899 1.90469e-13 0.0450533
8.66654 1.87832e-13 0.0445924
8.70412 1.82669e-13 0.0441166
8.74172 1.78353e-13 0.0436372
8.77936 1.73309e-13 0.0431394
8.81702 1.69122e-13 0.0426409
8.85471 1.6361e-13 0.0421235
8.89244 1.59356e-13 0.0416066
8.93019 1.54244e-13 0.0410728
8.96797 1.49127e-13 0.0405392
9.00578 1.45107e-13 0.0399915
9.04362 1.40102e-13 0.0394437
9.08149 1.36486e-13 0.0388856
9.11939 1.30517e-13 0.0383267
9.15732 1.2718e-13 0.0377617
9.19528 1.23158e-13 0.0371944
9.23327 1.19769e-13 0.0366253
9.2713 1.15879e-13 0.0360524
9.30935 1.12945e-13 0.0354817
9.34744 1.10385e-13 0.0349067
9.38556 1.06914e-13 0.0343366
9.42371 1.05038e-13 0.0337625
9.46189 1.02599e-13 0.0331949
9.50011 1.00056e-13 0.0326237
9.53836 9.76644e-14 0.0320596
9.57664 9.61219e-14 0.0314945
9.61496 9.3592e-14 0.0309347
9.65331 9.20406e-14 0.0303781
9.69169 8.95299e-14 0.0298235
9.73011 8.81065e-14 0.0292766
9.76856 8.56742e-14 0.0287289
9.80704 8.38844e-14 0.028192
9.84557 8.20029e-14 0.0276535
9.88412 8.04944e-14 0.0271266
9.92271 7.79694e-14 0.0265988
9.96134 7.55806e-14 0.0260824
10 7.38136e-14 0.0255666
10.0387 7.0866e-14 0.025061
10.0774 6.86052e-14 0.0245584
10.1162 6.63719e-14 0.0240636
10.155 6.37705e-14 0.0235748
10.1939 6.08498e-14 0.0230911
10.2328 5.85808e-14 0.0226162
10.2717 5.6557e-14 0.0221442
10.3106 5.31747e-14 0.0216826
10.3496 5.0815e-14 0.0212233
10.3887 4.82644e-14 0.0207743
10.4278 4.55994e-14 0.0203285
10.4669 4.28981e-14 0.0198911
10.506 4.01716e-14 0.019459
10.5452 3.78403e-14 0.0190322
10.5845 3.53566e-14 0.0186132
10.6238 3.31607e-14 0.0181964
10.6631 3.06614e-14 0.017789
10.7024 2.90291e-14 0.0173823
10.7418 2.63786e-14 0.0169846
10.7813 2.44459e-14 0.0165875
10.8208 2.21536e-14 0.0161975
10.8603 2.04498e-14 0.0158094
10.8999 1.81176e-14 0.0154248
10.9395 1.71872e-14 0.015044
10.9792 1.49025e-14 0.014663
11.0189 1.28319e-14 0.0142871
11.0586 1.14221e-14 0.0139084
11.0984 9.12199e-15 0.0135343
11.1383 6.99771e-15 0.0131567
11.1781 6.08603e-15 0.0127811
11.2181 4.04746e-15 0.0124028
11.2581 2.48416e-15 0.0120228
11.2981 3.47875e-16 0.0116414
11.3381 -9.79037e-16 0.0112545
11.3783 -2.44981e-15 0.0108665
11.4184 -4.38728e-15 0.0104707
11.4587 -5.82745e-15 0.0100726
11.4989 -6.99661e-15 0.00966593
11.5392 -9.52298e-15 0.00925424
11.5796 -1.11829e-14 0.00883431
11.62 -1.38992e-14 0.00840593
11.6605 -1.50874e-14 0.00796961
11.701 -1.67733e-14 0.00752181
11.7415 -1.86658e-14 0.00706568
11.7822 -2.06645e-14 0.00659617
11.8228 -2.25721e-14 0.00611668
11.8636 -2.42035e-14 0.00562323
11.9043 -2.6127e-14 0.00511683
11.9452 -2.95843e-14 0.00459691
11.986 -3.11786e-14 0.00406069
12.027 -3.48402e-14 0.00351102
12.068 -3.63408e-14 0.00294311
12.109 -3.96277e-14 0.00236049
12.1501 -4.2119e-14 0.00175936
12.1913 -4.47762e-14 0.0011412
12.2325 -4.76073e-14 0.000505425
12.2738 -5.0165e-14 -0.000149686
12.3151 -5.38985e-14 -0.000821695
12.3565 -5.67136e-14 -0.00151342
12.3979 -6.0583e-14 -0.00222231
12.4394 -6.46726e-14 -0.00294905
12.481 -6.85225e-14 -0.00369371
12.5226 -7.22746e-14 -0.00445358
12.5643 -7.66913e-14 -0.00523163
12.6061 -8.00816e-14 -0.00602443
12.6479 -8.45868e-14 -0.00683534
12.6898 -9.01693e-14 -0.00766532
12.7317 -9.50396e-14 -0.00851502
12.7737 -9.92954e-14 -0.00938679
12.8158 -1.05934e-13 -0.0102744
12.8579 -1.1075e-13 -0.0111758
12.9001 -1.15539e-13 -0.012084
12.9424 -1.21004e-13 -0.012995
12.9847 -1.26743e-13 -0.0139071
13.0271 -1.31585e-13 -0.0148153
13.0696 -1.36794e-13 -0.0157196
13.1121 -1.41489e-13 -0.0166159
13.1547 -1.46924e-13 -0.017503
13.1974 -1.52433e-13 -0.0183781
13.2402 -1.56421e-13 -0.0192392
13.283 -1.61588e-13 -0.0200837
13.3259 -1.66126e-13 -0.0209099
13.3689 -1.70128e-13 -0.0217155
13.4119 -1.74668e-13 -0.0224985
13.455 -1.77958e-13 -0.0232577
13.4982 -1.8156e-13 -0.0239906
13.5415 -1.84534e-13 -0.0246974
13.5848 -1.87768e-13 -0.0253757
13.6283 -1.90948e-13 -0.0260254
13.6718 -1.9306e-13 -0.0266461
13.7153 -1.95485e-13 -0.0272367
13.759 -1.97897e-13 -0.0277984
13.8028 -1.99868e-13 -0.0283301
13.8466 -2.01282e-13 -0.0288333
13.8905 -2.02943e-13 -0.0293079
13.9345 -2.04442e-13 -0.029755
13.9786 -2.05374e-13 -0.0301756
14.0227 -2.06419e-13 -0.0305707
14.067 -2.07475e-13 -0.0309418
14.1113 -2.07921e-13 -0.03129
14.1558 -2.08615e-13 -0.0316168
14.2003 -2.09155e-13 -0.0319237
14.2449 -2.09891e-13 -0.0322121
14.2896 -2.10092e-13 -0.0324838
14.3344 -2.10737e-13 -0.0327397
14.3793 -2.11329e-13 -0.032982
14.4243 -2.11621e-13 -0.0332115
14.4693 -2.12059e-13 -0.0334299
14.5145 -2.12641e-13 -0.0336385
14.5598 -2.13268e-13 -0.0338382
14.6052 -2.13566e-13 -0.0340303
14.6506 -2.14299e-13 -0.0342159
14.6962 -2.14979e-13 -0.0343957
14.7419 -2.1551e-13 -0.0345706
14.7877 -2.16456e-13 -0.0347412
14.8336 -2.17091e-13 -0.0349083
14.8796 -2.1761e-13 -0.0350719
14.9257 -2.18604e-13 -0.0352329
14.9719 -2.19083e-13 -0.0353911
15.0182 -2.19321e-13 -0.0355467
15.0647 -2.20032e-13 -0.0357
15.1112 -2.2088e-13 -0.0358506
15.1579 -2.21078e-13 -0.0359985
15.2047 -2.21493e-13 -0.0361434
15.2516 -2.21985e-13 -0.0362849
15.2986 -2.21489e-13 -0.0364226
15.3458 -2.2179e-13 -0.0365559
15.393 -2.21327e-13 -0.0366844
15.4404 -2.21439e-13 -0.0368071
15.488 -2.20793e-13 -0.0369234
15.5356 -2.19749e-13 -0.0370324
15.5834 -2.20169e-13 -0.037133
15.6313 -2.18671e-13 -0.0372243
15.6794 -2.18081e-13 -0.0373055
15.7276 -2.16687e-13 -0.0373747
15.7759 -2.15526e-13 -0.0374312
15.8243 -2.14674e-13 -0.0374736
15.873 -2.13569e-13 -0.0375002
15.9217 -2.10312e-13 -0.0375099
15.9706 -2.09478e-13 -0.0375012
16.0197 -2.07244e-13 -0.0374724
16.0689 -2.05306e-13 -0.037422
16.1182 -2.02146e-13 -0.0373486
16.1677 -1.99336e-13 -0.0372506
16.2174 -1.97259e-13 -0.0371263
16.2672 -1.93609e-13 -0.0369745
16.3172 -1.91313e-13 -0.0367939
16.3674 -1.87606e-13 -0.0365829
16.4177 -1.85086e-13 -0.0363403
16.4682 -1.78452e-13 -0.0360657
16.5189 -1.77078e-13 -0.0357575
16.5697 -1.73704e-13 -0.0354153
16.6208 -1.67898e-13 -0.0350387
16.672 -1.65579e-13 -0.0346275
16.7234 -1.59822e-13 -0.0341815
16.775 -1.55319e-13 -0.0337011
16.8268 -1.51034e-13 -0.033187
16.8787 -1.46446e-13 -0.03264
16.9309 -1.42189e-13 -0.032061
16.9833 -1.35875e-13 -0.0314517
17.0359 -1.31338e-13 -0.030814
17.0887 -1.259e-13 -0.0301495
17.1418 -1.20227e-13 -0.0294605
17.195 -1.13642e-13 -0.02875
17.2485 -1.10326e-13 -0.0280202
17.3022 -1.0271e-13 -0.0272742
17.3562 -9.74666e-14 -0.0265149
17.4104 -9.41243e-14 -0.0257459
17.4648 -8.74256e-14 -0.0249699
17.5195 -8.41109e-14 -0.0241902
17.5744 -7.7884e-14 -0.02341
17.6296 -7.26819e-14 -0.0226327
17.6851 -6.80964e-14 -0.021861
17.7408 -6.29348e-14 -0.0210978
17.7969 -5.9592e-14 -0.0203455
17.8532 -5.56631e-14 -0.0196069
17.9098 -5.05582e-14 -0.0188839
17.9667 -4.84337e-14 -0.0181784
18.0239 -4.44232e-14 -0.0174918
18.0815 -4.04059e-14 -0.0168255
18.1393 -3.85275e-14 -0.0161805
18.1975 -3.56972e-14 -0.0155574
18.256 -3.31319e-14 -0.0149564
18.3149 -3.11281e-14 -0.0143778
18.3742 -2.76873e-14 -0.0138213
18.4338 -2.59845e-14 -0.0132868
18.4938 -2.4054e-14 -0.0127734
18.5542 -2.12851e-14 -0.0122805
18.615 -1.95627e-14 -0.011807
18.6762 -1.79573e-14 -0.0113522
18.7379 -1.65512e-14 -0.0109148
18.8 -1.43393e-14 -0.0104938
18.8625 -1.20308e-14 -0.010088
18.9255 -1.07571e-14 -0.00969624
18.9891 -8.23952e-15 -0.00931723
19.0531 -6.41087e-15 -0.00895
19.1177 -4.99302e-15 -0.00859333
19.1828 -2.96715e-15 -0.00824645
19.2484 -1.19879e-15 -0.00790823
19.3147 -8.41892e-17 -0.00757799
19.3816 1.8487e-15 -0.00725479
19.4491 3.61699e-15 -0.00693812
19.5173 5.45441e-15 -0.00662721
19.5862 7.04954e-15 -0.00632171
19.6558 8.87721e-15 -0.006021
19.7262 9.59573e-15 -0.00572491
19.7974 1.15719e-14 -0.00543295
19.8694 1.19603e-14 -0.00514512
19.9423 1.27827e-14 -0.00486103
20.0162 1.39732e-14 -0.00458078
20.091 1.48988e-14 -0.00430407
20.1669 1.53956e-14 -0.00403105
20.244 1.58005e-14 -0.0037615
20.3222 1.61167e-14 -0.00349563
20.4016 1.62953e-14 -0.00323328
20.4825 1.65319e-14 -0.00297473
20.5648 1.67595e-14 -0.00271981
20.6487 1.72113e-14 -0.00246885
20.7344 1.70123e-14 -0.00222169
20.8219 1.70651e-14 -0.00197866
20.9115 1.70054e-14 -0.00173962
21.0034 1.66587e-14 -0.00150492
21.0979 1.65127e-14 -0.0012744
21.1952 1.63235e-14 -0.00104867
21.2959 1.60348e-14 -0.000827235
21.4004 1.58115e-14 -0.000610532
21.5093 1.54014e-14 -0.000398419
21.6237 1.49298e-14 -0.000191144
21.7448 1.45374e-14 1.13739e-05
21.8747 1.39654e-14 0.000208543
22.0165 1.349e-14 0.000400808
22.1768 1.27186e-14 0.000587903
22.3723 1.20613e-14 0.000770567


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1Quantum/vANOOffP_FRG.txt <==
-22.3723 1.20641e-14 0.000770243
-22.1768 1.27208e-14 0.000587696
-22.0165 1.34929e-14 0.000400509
-21.8747 1.39676e-14 0.000208316
-21.7448 1.45411e-14 1.10784e-05
-21.6237 1.4932e-14 -0.000191382
-21.5093 1.54043e-14 -0.000398715
-21.4004 1.58145e-14 -0.000610779
-21.2959 1.6037e-14 -0.000827533
-21.1952 1.63257e-14 -0.00104893
-21.0979 1.65149e-14 -0.0012747
-21.0034 1.6661e-14 -0.00150518
-20.9115 1.70084e-14 -0.00173993
-20.8219 1.70674e-14 -0.00197893
-20.7344 1.70153e-14 -0.002222
-20.6487 1.72151e-14 -0.00246913
-20.5648 1.67633e-14 -0.00272013
-20.4825 1.6535e-14 -0.00297501
-20.4016 1.62984e-14 -0.0032336
-20.3222 1.61198e-14 -0.00349593
-20.244 1.58036e-14 -0.00376183
-20.1669 1.53987e-14 -0.00403135
-20.091 1.4902e-14 -0.0043044
-20.0162 1.39763e-14 -0.00458109
-19.9423 1.27859e-14 -0.00486137
-19.8694 1.19635e-14 -0.00514543
-19.7974 1.15751e-14 -0.0054333
-19.7262 9.59889e-15 -0.00572523
-19.6558 8.88039e-15 -0.00602136
-19.5862 7.05272e-15 -0.00632204
-19.5173 5.4578e-15 -0.00662757
-19.4491 3.62018e-15 -0.00693846
-19.3816 1.85211e-15 -0.00725516
-19.3147 -8.11752e-17 -0.00757834
-19.2484 -1.19496e-15 -0.00790861
-19.1828 -2.96392e-15 -0.00824681
-19.1177 -4.98977e-15 -0.00859373
-19.0531 -6.40762e-15 -0.00895037
-18.9891 -8.23586e-15 -0.00931763
-18.9255 -1.07538e-14 -0.00969663
-18.8625 -1.20259e-14 -0.0100884
-18.8 -1.4336e-14 -0.0104942
-18.7379 -1.65479e-14 -0.0109152
-18.6762 -1.79532e-14 -0.0113526
-18.615 -1.95586e-14 -0.0118074
-18.5542 -2.12818e-14 -0.0122809
-18.4938 -2.40507e-14 -0.0127738
-18.4338 -2.59812e-14 -0.0132872
-18.3742 -2.76856e-14 -0.0138218
-18.3149 -3.11248e-14 -0.0143783
-18.256 -3.31285e-14 -0.0149569
-18.1975 -3.56938e-14 -0.0155578
-18.1393 -3.85224e-14 -0.016181
-18.0815 -4.04025e-14 -0.016826
-18.0239 -4.44198e-14 -0.0174923
-17.9667 -4.84303e-14 -0.0181789
-17.9098 -5.05513e-14 -0.0188844
-17.8532 -5.56596e-14 -0.0196074
-17.7969 -5.95851e-14 -0.0203461
-17.7408 -6.29348e-14 -0.0210983
-17.6851 -6.80929e-14 -0.0218616
-17.6296 -7.26785e-14 -0.0226333
-17.5744 -7.78771e-14 -0.0234106
-17.5195 -8.41074e-14 -0.0241908
-17.4648 -8.74186e-14 -0.0249705
-17.4104 -9.41243e-14 -0.0257465
-17.3562 -9.74631e-14 -0.0265156
-17.3022 -1.02703e-13 -0.0272748
-17.2485 -1.10319e-13 -0.0280209
-17.195 -1.13635e-13 -0.0287506
-17.1418 -1.20227e-13 -0.0294612
-17.0887 -1.25893e-13 -0.0301502
-17.0359 -1.31338e-13 -0.0308147
-16.9833 -1.35868e-13 -0.0314525
-16.9309 -1.42182e-13 -0.0320617
-16.8787 -1.46446e-13 -0.0326408
-16.8268 -1.51026e-13 -0.0331878
-16.775 -1.55305e-13 -0.0337019
-16.7234 -1.59815e-13 -0.0341823
-16.672 -1.65572e-13 -0.0346284
-16.6208 -1.67891e-13 -0.0350395
-16.5697 -1.73704e-13 -0.0354162
-16.5189 -1.7707e-13 -0.0357584
-16.4682 -1.78452e-13 -0.0360666
-16.4177 -1.85086e-13 -0.0363413
-16.3674 -1.87606e-13 -0.0365838
-16.3172 -1.91313e-13 -0.0367949
-16.2672 -1.93609e-13 -0.0369755
-16.2174 -1.97267e-13 -0.0371273
-16.1677 -1.99343e-13 -0.0372516
-16.1182 -2.02146e-13 -0.0373497
-16.0689 -2.05306e-13 -0.0374231
-16.0197 -2.07244e-13 -0.0374735
-15.9706 -2.09463e-13 -0.0375024
-15.9217 -2.10312e-13 -0.0375111
-15.873 -2.13569e-13 -0.0375014
-15.8243 -2.14659e-13 -0.0374748
-15.7759 -2.15526e-13 -0.0374325
-15.7276 -2.16702e-13 -0.037376
-15.6794 -2.18097e-13 -0.0373069
-15.6313 -2.18656e-13 -0.0372258
-15.5834 -2.20153e-13 -0.0371345
-15.5356 -2.19749e-13 -0.0370339
-15.488 -2.20777e-13 -0.0369249
-15.4404 -2.21439e-13 -0.0368087
-15.393 -2.21311e-13 -0.0366861
-15.3458 -2.2179e-13 -0.0365577
-15.2986 -2.21489e-13 -0.0364244
-15.2516 -2.21985e-13 -0.0362868
-15.2047 -2.21478e-13 -0.0361454
-15.1579 -2.21078e-13 -0.0360005
-15.1112 -2.20864e-13 -0.0358527
-15.0647 -2.20032e-13 -0.0357022
-15.0182 -2.19321e-13 -0.035549
-14.9719 -2.19083e-13 -0.0353934
-14.9257 -2.18604e-13 -0.0352354
-14.8796 -2.1761e-13 -0.0350745
-14.8336 -2.17091e-13 -0.034911
-14.7877 -2.1644e-13 -0.0347441
-14.7419 -2.1551e-13 -0.0345736
-14.6962 -2.14963e-13 -0.0343988
-14.6506 -2.14283e-13 -0.0342191
-14.6052 -2.1355e-13 -0.0340337
-14.5598 -2.13268e-13 -0.0338417
-14.5145 -2.12624e-13 -0.0336422
-14.4693 -2.12059e-13 -0.0334338
-14.4243 -2.11621e-13 -0.0332157
-14.3793 -2.11312e-13 -0.0329864
-14.3344 -2.10737e-13 -0.0327443
-14.2896 -2.10075e-13 -0.0324886
-14.2449 -2.09874e-13 -0.0322173
-14.2003 -2.09138e-13 -0.0319292
-14.1558 -2.08615e-13 -0.0316226
-14.1113 -2.07905e-13 -0.0312961
-14.067 -2.07475e-13 -0.0309484
-14.0227 -2.06403e-13 -0.0305777
-13.9786 -2.05357e-13 -0.0301831
-13.9345 -2.04442e-13 -0.029763
-13.8905 -2.02926e-13 -0.0293165
-13.8466 -2.01265e-13 -0.0288425
-13.8028 -1.99833e-13 -0.0283401
-13.759 -1.9788e-13 -0.0278093
-13.7153 -1.95468e-13 -0.0272486
-13.6718 -1.93043e-13 -0.026659
-13.6283 -1.90931e-13 -0.0260396
-13.5848 -1.87733e-13 -0.0253912
-13.5415 -1.84499e-13 -0.0247145
-13.4982 -1.81526e-13 -0.0240095
-13.455 -1.77923e-13 -0.0232788
-13.4119 -1.74597e-13 -0.022522
-13.3689 -1.70058e-13 -0.0217419
-13.3259 -1.66056e-13 -0.0209398
-13.283 -1.61518e-13 -0.0201177
-13.2402 -1.56351e-13 -0.0192781
-13.1974 -1.52362e-13 -0.018423
-13.1547 -1.46852e-13 -0.0175552
-13.1121 -1.414e-13 -0.016677
-13.0696 -1.36704e-13 -0.0157917
-13.0271 -1.31478e-13 -0.0149009
-12.9847 -1.26653e-13 -0.0140091
-12.9424 -1.20913e-13 -0.0131166
-12.9001 -1.15502e-13 -0.0122279
-12.8579 -1.10696e-13 -0.0113433
-12.8158 -1.05897e-13 -0.0104638
-12.7737 -9.92405e-14 -0.00959149
-12.7317 -9.49846e-14 -0.00872432
-12.6898 -9.01141e-14 -0.00786712
-12.6479 -8.45683e-14 -0.00701994
-12.6061 -8.01371e-14 -0.00618682
-12.5643 -7.67192e-14 -0.00537096
-12.5226 -7.23119e-14 -0.00457166
-12.481 -6.85692e-14 -0.00379337
-12.4394 -6.47007e-14 -0.00303334
-12.3979 -6.05924e-14 -0.00229393
-12.3565 -5.67325e-14 -0.0015747
-12.3151 -5.39174e-14 -0.000874492
-12.2738 -5.01745e-14 -0.000195549
-12.2325 -4.76359e-14 0.000465325
-12.1913 -4.47953e-14 0.00110586
-12.1501 -4.21285e-14 0.00172804
-12.109 -3.96469e-14 0.00233253
-12.068 -3.63601e-14 0.00291804
-12.027 -3.48498e-14 0.00348839
-11.986 -3.12076e-14 0.00404018
-11.9452 -2.96037e-14 0.00457822
-11.9043 -2.61465e-14 0.00509976
-11.8636 -2.4223e-14 0.00560754
-11.8228 -2.25819e-14 0.00610224
-11.7822 -2.06743e-14 0.0065828
-11.7415 -1.86856e-14 0.0070533
-11.701 -1.67931e-14 0.00751027
-11.6605 -1.50973e-14 0.00795887
-11.62 -1.39091e-14 0.00839586
-11.5796 -1.11929e-14 0.00882489
-11.5392 -9.53301e-15 0.00924538
-11.4989 -7.00667e-15 0.0096576
-11.4587 -5.83755e-15 0.0100647
-11.4184 -4.40754e-15 0.0104633
-11.3783 -2.45997e-15 0.0108594
-11.3381 -9.89235e-16 0.0112478
-11.2981 3.37643e-16 0.0116351
-11.2581 2.4739e-15 0.0120168
-11.2181 4.02686e-15 0.0123971
-11.1781 6.07053e-15 0.0127756
-11.1383 6.98734e-15 0.0131514
-11.0984 9.10638e-15 0.0135293
-11.0586 1.14117e-14 0.0139036
-11.0189 1.28162e-14 0.0142824
-10.9792 1.48867e-14 0.0146586
-10.9395 1.71767e-14 0.0150398
-10.8999 1.81018e-14 0.0154206
-10.8603 2.04286e-14 0.0158054
-10.8208 2.21376e-14 0.0161936
-10.7813 2.44299e-14 0.0165839
-10.7418 2.63625e-14 0.016981
-10.7024 2.90129e-14 0.0173789
-10.6631 3.06506e-14 0.0177857
-10.6238 3.31499e-14 0.0181932
-10.5845 3.53403e-14 0.01861
-10.5452 3.78294e-14 0.0190291
-10.506 4.01552e-14 0.019456
-10.4669 4.28816e-14 0.0198883
-10.4278 4.55884e-14 0.0203257
-10.3887 4.82534e-14 0.0207717
-10.3496 5.08039e-14 0.0212207
-10.3106 5.31607e-14 0.0216801
-10.2717 5.65402e-14 0.0221417
-10.2328 5.85668e-14 0.0226137
-10.1939 6.08357e-14 0.0230887
-10.155 6.37563e-14 0.0235725
-10.1162 6.63577e-14 0.0240613
-10.0774 6.8591e-14 0.0245562
-10.0387 7.08545e-14 0.0250588
-10 7.38021e-14 0.0255645
-9.96134 7.55691e-14 0.0260803
-9.92271 7.79549e-14 0.0265968
-9.88412 8.04799e-14 0.0271246
-9.84557 8.19913e-14 0.0276515
-9.80704 8.38698e-14 0.0281901
-9.76856 8.56625e-14 0.028727
-9.73011 8.80947e-14 0.0292748
-9.69169 8.95166e-14 0.0298217
-9.65331 9.20273e-14 0.0303764
-9.61496 9.35786e-14 0.0309329
-9.57664 9.61099e-14 0.0314927
-9.53836 9.76524e-14 0.032058
-9.50011 1.00045e-13 0.0326221
-9.46189 1.02586e-13 0.0331932
-9.42371 1.05026e-13 0.0337608
-9.38556 1.06901e-13 0.034335
-9.34744 1.10374e-13 0.0349051
-9.30935 1.12932e-13 0.0354802
-9.2713 1.15869e-13 0.0360509
-9.23327 1.19757e-13 0.0366238
-9.19528 1.23146e-13 0.0371929
-9.15732 1.27167e-13 0.0377603
-9.11939 1.30505e-13 0.0383253
-9.08149 1.36473e-13 0.0388842
-9.04362 1.40089e-13 0.0394423
-9.00578 1.45094e-13 0.0399901
-8.96797 1.49116e-13 0.0405378
-8.93019 1.54232e-13 0.0410714
-8.89244 1.59345e-13 0.0416053
-8.85471 1.63595e-13 0.0421222
-8.81702 1.69109e-13 0.0426396
-8.77936 1.73296e-13 0.0431381
-8.74172 1.78341e-13 0.0436359
-8.70412 1.82657e-13 0.0441154
-8.66654 1.87822e-13 0.0445912
-8.62899 1.90459e-13 0.0450521
-8.59146 1.94214e-13 0.0455062
-8.55397 1.96819e-13 0.0459504
-8.5165 1.99764e-13 0.0463858
-8.47906 2.00026e-13 0.0468161
-8.44165 2.02168e-13 0.0472382
-8.40426 2.03175e-13 0.0476593
-8.3669 2.04232e-13 0.0480758
-8.32956 2.02981e-13 0.0484952
-8.29226 2.05363e-13 0.0489145
-8.25497 2.04508e-13 0.049341
-8.21772 2.04129e-13 0.049771
-8.18049 2.03837e-13 0.0502125
-8.14328 2.05554e-13 0.0506588
-8.1061 2.04565e-13 0.0511191
-8.06895 2.05995e-13 0.0515824
-8.03182 2.07134e-13 0.0520581
-7.99471 2.11288e-13 0.0525316
-7.95763 2.12902e-13 0.0530067
-7.92058 2.14967e-13 0.0534713
-7.88355 2.19126e-13 0.0539155
-7.84654 2.25372e-13 0.054337
-7.80955 2.28021e-13 0.054707
-7.77259 2.34001e-13 0.0550367
-7.73566 2.36956e-13 0.0552796
-7.69874 2.44332e-13 0.0554589
-7.66185 2.45391e-13 0.0555175
-7.62498 2.48469e-13 0.0554864
-7.58814 2.49959e-13 0.0553073
-7.55132 2.51231e-13 0.0550151
-7.51452 2.49062e-13 0.0545579
-7.47774 2.4635e-13 0.0539725
-7.44099 2.42231e-13 0.0532166
-7.40425 2.38591e-13 0.0523309
-7.36754 2.32754e-13 0.0512789
-7.33085 2.25373e-13 0.0501113
-7.29418 2.17766e-13 0.0487895
-7.25754 2.1178e-13 0.0473779
-7.22091 2.03515e-13 0.0458316
-7.18431 1.9374e-13 0.0442239
-7.14772 1.85122e-13 0.0425075
-7.11116 1.7768e-13 0.0407545
-7.07462 1.69781e-13 0.0389222
-7.0381 1.59174e-13 0.0370708
-7.00159 1.52077e-13 0.0351688
-6.96511 1.46145e-13 0.0332577
-6.92865 1.38819e-13 0.0313208
-6.89221 1.30257e-13 0.0293778
-6.85579 1.2556e-13 0.0274286
-6.81938 1.20335e-13 0.0254711
-6.783 1.14001e-13 0.023522
-6.74664 1.07868e-13 0.0215593
-6.71029 1.04188e-13 0.0196159
-6.67397 9.96506e-14 0.0176528
-6.63766 9.55572e-14 0.0157179
-6.60137 8.91515e-14 0.0137582
-6.5651 8.64324e-14 0.0118356
-6.52885 8.30459e-14 0.00988648
-6.49262 7.93194e-14 0.00798387
-6.4564 7.5465e-14 0.00605758
-6.42021 7.24181e-14 0.00418909
-6.38403 7.02539e-14 0.00230525
-6.34786 6.61034e-14 0.000492583
-6.31172 6.37194e-14 -0.00132143
-6.27559 6.09369e-14 -0.00304888
-6.23949 5.87626e-14 -0.00475837
-6.20339 5.41944e-14 -0.00636467
-6.16732 5.41938e-14 -0.00792936
-6.13126 5.10086e-14 -0.00937434
-6.09522 4.97821e-14 -0.0107511
-6.05919 4.57138e-14 -0.0119937
-6.02319 4.72023e-14 -0.0131406
-5.9872 4.40324e-14 -0.0141431
-5.95122 4.44105e-14 -0.0150239
-5.91526 4.18887e-14 -0.0157567
-5.87932 4.43685e-14 -0.0163461
-5.84339 4.3449e-14 -0.0167922
-5.80748 4.69249e-14 -0.0170816
-5.77158 4.66757e-14 -0.017242
-5.7357 5.3075e-14 -0.0172432
-5.69984 5.43861e-14 -0.0171406
-5.66399 6.11798e-14 -0.0168889
-5.62815 6.26824e-14 -0.0165706
-5.59233 7.15687e-14 -0.0161254
-5.55653 7.17432e-14 -0.0156625
-5.52074 7.94266e-14 -0.0151064
-5.48497 7.98502e-14 -0.0145916
-5.4492 8.74944e-14 -0.014026
-5.41346 8.68578e-14 -0.0135673
-5.37773 9.16674e-14 -0.0131051
-5.34201 9.12438e-14 -0.0128178
-5.30631 9.68927e-14 -0.0125746
-5.27062 9.45853e-14 -0.0125707
-5.23494 9.61599e-14 -0.0126537
-5.19928 9.67129e-14 -0.0130321
-5.16363 9.75805e-14 -0.0135312
-5.128 9.43424e-14 -0.0143685
-5.09237 9.17709e-14 -0.0153492
-5.05677 9.10508e-14 -0.0166952
-5.02117 8.7478e-14 -0.0181957
-4.98559 8.49537e-14 -0.0200729
-4.95002 7.8354e-14 -0.0221051
-4.91446 7.60147e-14 -0.0245123
-4.87892 6.68512e-14 -0.027066
-4.84339 6.28735e-14 -0.029984
-4.80787 5.20531e-14 -0.0330336
-4.77237 4.54537e-14 -0.0364304
-4.73687 3.53365e-14 -0.0399402
-4.70139 2.55564e-14 -0.0437758
-4.66592 1.31795e-14 -0.0477043
-4.63046 6.22301e-15 -0.0519343
-4.59502 -6.19738e-15 -0.0562368
-4.55958 -1.71903e-14 -0.0608134
-4.52416 -3.04219e-14 -0.0654439
-4.48875 -4.3928e-14 -0.0703162
-4.45335 -6.13972e-14 -0.075227
-4.41797 -7.63797e-14 -0.080341
-4.38259 -9.6661e-14 -0.0854804
-4.34722 -1.13003e-13 -0.0907777
-4.31187 -1.34919e-13 -0.0960867
-4.27653 -1.53166e-13 -0.101503
-4.24119 -1.7482e-13 -0.106913
-4.20587 -1.96913e-13 -0.112373
-4.17056 -2.18532e-13 -0.117805
-4.13526 -2.43594e-13 -0.123221
-4.09997 -2.65502e-13 -0.128581
-4.06469 -2.91989e-13 -0.133846
-4.02942 -3.15637e-13 -0.139021
-3.99416 -3.41487e-13 -0.144005
-3.95891 -3.61944e-13 -0.148855
-3.92367 -3.86774e-13 -0.153404
-3.88844 -4.0119e-13 -0.157751
-3.85322 -4.24147e-13 -0.161675
-3.81801 -4.3496e-13 -0.165303
-3.7828 -4.60848e-13 -0.168367
-3.74761 -4.70686e-13 -0.171017
-3.71243 -4.99401e-13 -0.172932
-3.67726 -5.08578e-13 -0.174299
-3.64209 -5.4416e-13 -0.174713
-3.60694 -5.54255e-13 -0.174446
-3.57179 -5.87403e-13 -0.172951
-3.53665 -5.91245e-13 -0.170637
-3.50152 -6.12584e-13 -0.16678
-3.4664 -6.20104e-13 -0.161953
-3.43129 -6.29348e-13 -0.155258
-3.39619 -6.26653e-13 -0.147426
-3.36109 -6.16125e-13 -0.137432
-3.32601 -6.01336e-13 -0.126128
-3.29093 -5.76762e-13 -0.11244
-3.25586 -5.26228e-13 -0.0973004
-3.2208 -4.67689e-13 -0.0796725
-3.18574 -4.09608e-13 -0.0605447
-3.1507 -3.41621e-13 -0.0389872
-3.11566 -2.58159e-13 -0.0160458
-3.08063 -1.51654e-13 0.00905177
-3.0456 -9.59376e-14 0.0351905
-3.01059 -2.77395e-15 0.0629363
-2.97558 4.53608e-14 0.0911143
-2.94058 1.66837e-13 0.120017
-2.90558 1.52216e-13 0.148453
-2.87059 2.37548e-13 0.176383
-2.83561 2.49698e-13 0.202665
-2.80064 3.61527e-13 0.226933
-2.76567 3.42298e-13 0.248226
-2.73071 4.26218e-13 0.265946
-2.69576 4.23072e-13 0.27955
-2.66081 5.05263e-13 0.288382
-2.62587 4.18093e-13 0.292611
-2.59094 4.3136e-13 0.291728
-2.55601 3.7518e-13 0.286716
-2.52109 3.13269e-13 0.277354
-2.48617 2.94808e-13 0.265185
-2.45126 2.01569e-13 0.250221
-2.41636 2.46394e-13 0.234073
-2.38146 1.32585e-13 0.216787
-2.34657 1.81473e-13 0.199652
-2.31168 1.10461e-13 0.182592
-2.2768 1.47242e-13 0.166475
-2.24192 7.7342e-14 0.151086
-2.20705 1.01724e-13 0.136978
-2.17219 7.3188e-14 0.123844
-2.13733 9.09079e-14 0.112064
-2.10247 5.17446e-14 0.101291
-2.06762 6.16141e-14 0.0918164
-2.03278 5.12236e-14 0.0832821
-1.99794 5.6357e-14 0.075939
-1.9631 3.68278e-14 0.0694296
-1.92827 3.39894e-14 0.0639834
-1.89345 3.81573e-14 0.0592525
-1.85862 3.32118e-14 0.0554536
-1.82381 3.08127e-14 0.0522546
-1.78899 1.91417e-14 0.0498625
-1.75419 3.0568e-14 0.0479659
-1.71938 2.1127e-14 0.0467626
-1.68458 2.46506e-14 0.0459659
-1.64979 1.23806e-14 0.0457634
-1.61499 2.206e-14 0.0458948
-1.58021 1.49552e-14 0.0465378
-1.54542 2.01442e-14 0.0474571
-1.51064 1.12988e-14 0.0488229
-1.47586 2.19343e-14 0.0504202
-1.44109 1.60449e-14 0.0524162
-1.40632 2.73475e-14 0.0546106
-1.37155 1.68016e-14 0.0571719
-1.33679 3.4206e-14 0.0599087
-1.30203 2.20915e-14 0.0629961
-1.26727 4.47196e-14 0.066245
-1.23251 2.39557e-14 0.0698422
-1.19776 5.45164e-14 0.0735949
-1.16301 2.92836e-14 0.0777072
-1.12827 6.80046e-14 0.0819754
-1.09352 3.21585e-14 0.0866272
-1.05878 7.85938e-14 0.0914405
-1.02405 3.69552e-14 0.0966731
-0.989309 9.16795e-14 0.102077
-0.954576 3.99918e-14 0.107947
-0.919844 1.00583e-13 0.113998
-0.885115 4.69238e-14 0.120573
-0.850388 1.10361e-13 0.127338
-0.815663 5.24999e-14 0.134694
-0.78094 1.10751e-13 0.142243
-0.746219 6.142e-14 0.150459
-0.711499 1.07841e-13 0.15886
-0.676781 6.60788e-14 0.16801
-0.642065 9.00573e-14 0.177321
-0.60735 7.53675e-14 0.187466
-0.572637 6.1442e-14 0.197723
-0.537925 7.87968e-14 0.208898
-0.503214 1.18596e-14 0.220102
-0.468504 9.18035e-14 0.232299
-0.433796 -5.05497e-14 0.244391
-0.399089 8.87123e-14 0.257528
-0.364382 -1.28355e-13 0.270358
-0.329676 7.43427e-14 0.284227
-0.294972 -2.22825e-13 0.297488
-0.260267 6.82527e-15 0.311652
-0.225564 -2.98524e-13 0.32473
-0.190861 -9.59804e-14 0.338386
-0.156158 -2.10979e-13 0.350159
-0.121456 -4.21857e-13 0.361662
-0.0867541 2.99779e-13 0.370285
-0.0520524 -1.43277e-12 0.377194
-0.0173508 4.08077e-12 0.379828
0.0173508 4.08077e-12 0.379828
0.0520524 -1.43277e-12 0.377194
0.0867541 2.99779e-13 0.370285
0.121456 -4.21857e-13 0.361662
0.156158 -2.10979e-13 0.350159
0.190861 -9.59804e-14 0.338386
0.225564 -2.98524e-13 0.32473
0.260267 6.82527e-15 0.311652
0.294972 -2.22825e-13 0.297488
0.329676 7.43427e-14 0.284227
0.364382 -1.28355e-13 0.270358
0.399089 8.87123e-14 0.257528
0.433796 -5.05497e-14 0.244391
0.468504 9.18035e-14 0.232299
0.503214 1.18596e-14 0.220102
0.537925 7.87968e-14 0.208898
0.572637 6.1442e-14 0.197723
0.60735 7.53675e-14 0.187466
0.642065 9.00573e-14 0.177321
0.676781 6.60788e-14 0.16801
0.711499 1.07841e-13 0.15886
0.746219 6.142e-14 0.150459
0.78094 1.10751e-13 0.142243
0.815663 5.24999e-14 0.134694
0.850388 1.10361e-13 0.127338
0.885115 4.69238e-14 0.120573
0.919844 1.00583e-13 0.113998
0.954576 3.99918e-14 0.107947
0.989309 9.16795e-14 0.102077
1.02405 3.69552e-14 0.0966731
1.05878 7.85938e-14 0.0914405
1.09352 3.21585e-14 0.0866272
1.12827 6.80046e-14 0.0819754
1.16301 2.92836e-14 0.0777072
1.19776 5.45164e-14 0.0735949
1.23251 2.39557e-14 0.0698422
1.26727 4.47196e-14 0.066245
1.30203 2.20915e-14 0.0629961
1.33679 3.4206e-14 0.0599087
1.37155 1.68016e-14 0.0571719
1.40632 2.73475e-14 0.0546106
1.44109 1.60449e-14 0.0524162
1.47586 2.19343e-14 0.0504202
1.51064 1.12988e-14 0.0488229
1.54542 2.01442e-14 0.0474571
1.58021 1.49552e-14 0.0465378
1.61499 2.206e-14 0.0458948
1.64979 1.23806e-14 0.0457634
1.68458 2.46506e-14 0.0459659
1.71938 2.1127e-14 0.0467626
1.75419 3.0568e-14 0.0479659
1.78899 1.91417e-14 0.0498625
1.82381 3.08127e-14 0.0522546
1.85862 3.32118e-14 0.0554536
1.89345 3.81573e-14 0.0592525
1.92827 3.39894e-14 0.0639834
1.9631 3.68278e-14 0.0694296
1.99794 5.6357e-14 0.075939
2.03278 5.12236e-14 0.0832821
2.06762 6.16141e-14 0.0918164
2.10247 5.17446e-14 0.101291
2.13733 9.09079e-14 0.112064
2.17219 7.3188e-14 0.123844
2.20705 1.01724e-13 0.136978
2.24192 7.7342e-14 0.151086
2.2768 1.47242e-13 0.166475
2.31168 1.10461e-13 0.182592
2.34657 1.81473e-13 0.199652
2.38146 1.32585e-13 0.216787
2.41636 2.46394e-13 0.234073
2.45126 2.01569e-13 0.250221
2.48617 2.94808e-13 0.265185
2.52109 3.13269e-13 0.277354
2.55601 3.7518e-13 0.286716
2.59094 4.3136e-13 0.291728
2.62587 4.18093e-13 0.292611
2.66081 5.05263e-13 0.288382
2.69576 4.23072e-13 0.27955
2.73071 4.26218e-13 0.265946
2.76567 3.42298e-13 0.248226
2.80064 3.61527e-13 0.226933
2.83561 2.49698e-13 0.202665
2.87059 2.37548e-13 0.176383
2.90558 1.52216e-13 0.148453
2.94058 1.66837e-13 0.120017
2.97558 4.53608e-14 0.0911143
3.01059 -2.77395e-15 0.0629363
3.0456 -9.59376e-14 0.0351905
3.08063 -1.51654e-13 0.00905177
3.11566 -2.58159e-13 -0.0160458
3.1507 -3.41621e-13 -0.0389872
3.18574 -4.09608e-13 -0.0605447
3.2208 -4.67689e-13 -0.0796725
3.25586 -5.26228e-13 -0.0973004
3.29093 -5.76762e-13 -0.11244
3.32601 -6.01336e-13 -0.126128
3.36109 -6.16125e-13 -0.137432
3.39619 -6.26653e-13 -0.147426
3.43129 -6.29348e-13 -0.155258
3.4664 -6.20104e-13 -0.161953
3.50152 -6.12584e-13 -0.16678
3.53665 -5.91245e-13 -0.170637
3.57179 -5.87403e-13 -0.172951
3.60694 -5.54255e-13 -0.174446
3.64209 -5.4416e-13 -0.174713
3.67726 -5.08578e-13 -0.174299
3.71243 -4.99401e-13 -0.172932
3.74761 -4.70686e-13 -0.171017
3.7828 -4.60848e-13 -0.168367
3.81801 -4.3496e-13 -0.165303
3.85322 -4.24147e-13 -0.161675
3.88844 -4.0119e-13 -0.157751
3.92367 -3.86774e-13 -0.153404
3.95891 -3.61944e-13 -0.148855
3.99416 -3.41487e-13 -0.144005
4.02942 -3.15637e-13 -0.139021
4.06469 -2.91989e-13 -0.133846
4.09997 -2.65502e-13 -0.128581
4.13526 -2.43594e-13 -0.123221
4.17056 -2.18532e-13 -0.117805
4.20587 -1.96913e-13 -0.112373
4.24119 -1.7482e-13 -0.106913
4.27653 -1.53166e-13 -0.101503
4.31187 -1.34919e-13 -0.0960867
4.34722 -1.13003e-13 -0.0907777
4.38259 -9.6661e-14 -0.0854804
4.41797 -7.63797e-14 -0.080341
4.45335 -6.13972e-14 -0.075227
4.48875 -4.3928e-14 -0.0703162
4.52416 -3.04219e-14 -0.0654439
4.55958 -1.71903e-14 -0.0608134
4.59502 -6.19738e-15 -0.0562368
4.63046 6.22301e-15 -0.0519343
4.66592 1.31795e-14 -0.0477043
4.70139 2.55564e-14 -0.0437758
4.73687 3.53365e-14 -0.0399402
4.77237 4.54537e-14 -0.0364304
4.80787 5.20531e-14 -0.0330336
4.84339 6.28735e-14 -0.029984
4.87892 6.68512e-14 -0.027066
4.91446 7.60147e-14 -0.0245123
4.95002 7.8354e-14 -0.0221051
4.98559 8.49537e-14 -0.0200729
5.02117 8.7478e-14 -0.0181957
5.05677 9.10508e-14 -0.0166952
5.09237 9.17709e-14 -0.0153492
5.128 9.43424e-14 -0.0143685
5.16363 9.75805e-14 -0.0135312
5.19928 9.67129e-14 -0.0130321
5.23494 9.61599e-14 -0.0126537
5.27062 9.45853e-14 -0.0125707
5.30631 9.68927e-14 -0.0125746
5.34201 9.12438e-14 -0.0128178
5.37773 9.16674e-14 -0.0131051
5.41346 8.68578e-14 -0.0135673
5.4492 8.74944e-14 -0.014026
5.48497 7.98502e-14 -0.0145916
5.52074 7.94266e-14 -0.0151064
5.55653 7.17432e-14 -0.0156625
5.59233 7.15687e-14 -0.0161254
5.62815 6.26824e-14 -0.0165706
5.66399 6.11798e-14 -0.0168889
5.69984 5.43861e-14 -0.0171406
5.7357 5.3075e-14 -0.0172432
5.77158 4.66757e-14 -0.017242
5.80748 4.69249e-14 -0.0170816
5.84339 4.3449e-14 -0.0167922
5.87932 4.43685e-14 -0.0163461
5.91526 4.18887e-14 -0.0157567
5.95122 4.44105e-14 -0.0150239
5.9872 4.40324e-14 -0.0141431
6.02319 4.72023e-14 -0.0131406
6.05919 4.57138e-14 -0.0119937
6.09522 4.97821e-14 -0.0107511
6.13126 5.10086e-14 -0.00937434
6.16732 5.41938e-14 -0.00792936
6.20339 5.41944e-14 -0.00636467
6.23949 5.87626e-14 -0.00475837
6.27559 6.09369e-14 -0.00304888
6.31172 6.37194e-14 -0.00132143
6.34786 6.61034e-14 0.000492583
6.38403 7.02539e-14 0.00230525
6.42021 7.24181e-14 0.00418909
6.4564 7.5465e-14 0.00605758
6.49262 7.93194e-14 0.00798387
6.52885 8.30459e-14 0.00988648
6.5651 8.64324e-14 0.0118356
6.60137 8.91515e-14 0.0137582
6.63766 9.55572e-14 0.0157179
6.67397 9.96506e-14 0.0176528
6.71029 1.04188e-13 0.0196159
6.74664 1.07868e-13 0.0215593
6.783 1.14001e-13 0.023522
6.81938 1.20335e-13 0.0254711
6.85579 1.2556e-13 0.0274286
6.89221 1.30257e-13 0.0293778
6.92865 1.38819e-13 0.0313208
6.96511 1.46145e-13 0.0332577
7.00159 1.52077e-13 0.0351688
7.0381 1.59174e-13 0.0370708
7.07462 1.69781e-13 0.0389222
7.11116 1.7768e-13 0.0407545
7.14772 1.85122e-13 0.0425075
7.18431 1.9374e-13 0.0442239
7.22091 2.03515e-13 0.0458316
7.25754 2.1178e-13 0.0473779
7.29418 2.17766e-13 0.0487895
7.33085 2.25373e-13 0.0501113
7.36754 2.32754e-13 0.0512789
7.40425 2.38591e-13 0.0523309
7.44099 2.42231e-13 0.0532166
7.47774 2.4635e-13 0.0539725
7.51452 2.49062e-13 0.0545579
7.55132 2.51231e-13 0.0550151
7.58814 2.49959e-13 0.0553073
7.62498 2.48469e-13 0.0554864
7.66185 2.45391e-13 0.0555175
7.69874 2.44332e-13 0.0554589
7.73566 2.36956e-13 0.0552796
7.77259 2.34001e-13 0.0550367
7.80955 2.28021e-13 0.054707
7.84654 2.25372e-13 0.054337
7.88355 2.19126e-13 0.0539155
7.92058 2.14967e-13 0.0534713
7.95763 2.12902e-13 0.0530067
7.99471 2.11288e-13 0.0525316
8.03182 2.07134e-13 0.0520581
8.06895 2.05995e-13 0.0515824
8.1061 2.04565e-13 0.0511191
8.14328 2.05554e-13 0.0506588
8.18049 2.03837e-13 0.0502125
8.21772 2.04129e-13 0.049771
8.25497 2.04508e-13 0.049341
8.29226 2.05363e-13 0.0489145
8.32956 2.02981e-13 0.0484952
8.3669 2.04232e-13 0.0480758
8.40426 2.03175e-13 0.0476593
8.44165 2.02168e-13 0.0472382
8.47906 2.00026e-13 0.0468161
8.5165 1.99764e-13 0.0463858
8.55397 1.96819e-13 0.0459504
8.59146 1.94214e-13 0.0455062
8.62899 1.90459e-13 0.0450521
8.66654 1.87822e-13 0.0445912
8.70412 1.82657e-13 0.0441154
8.74172 1.78341e-13 0.0436359
8.77936 1.73296e-13 0.0431381
8.81702 1.69109e-13 0.0426396
8.85471 1.63595e-13 0.0421222
8.89244 1.59345e-13 0.0416053
8.93019 1.54232e-13 0.0410714
8.96797 1.49116e-13 0.0405378
9.00578 1.45094e-13 0.0399901
9.04362 1.40089e-13 0.0394423
9.08149 1.36473e-13 0.0388842
9.11939 1.30505e-13 0.0383253
9.15732 1.27167e-13 0.0377603
9.19528 1.23146e-13 0.0371929
9.23327 1.19757e-13 0.0366238
9.2713 1.15869e-13 0.0360509
9.30935 1.12932e-13 0.0354802
9.34744 1.10374e-13 0.0349051
9.38556 1.06901e-13 0.034335
9.42371 1.05026e-13 0.0337608
9.46189 1.02586e-13 0.0331932
9.50011 1.00045e-13 0.0326221
9.53836 9.76524e-14 0.032058
9.57664 9.61099e-14 0.0314927
9.61496 9.35786e-14 0.0309329
9.65331 9.20273e-14 0.0303764
9.69169 8.95166e-14 0.0298217
9.73011 8.80947e-14 0.0292748
9.76856 8.56625e-14 0.028727
9.80704 8.38698e-14 0.0281901
9.84557 8.19913e-14 0.0276515
9.88412 8.04799e-14 0.0271246
9.92271 7.79549e-14 0.0265968
9.96134 7.55691e-14 0.0260803
10 7.38021e-14 0.0255645
10.0387 7.08545e-14 0.0250588
10.0774 6.8591e-14 0.0245562
10.1162 6.63577e-14 0.0240613
10.155 6.37563e-14 0.0235725
10.1939 6.08357e-14 0.0230887
10.2328 5.85668e-14 0.0226137
10.2717 5.65402e-14 0.0221417
10.3106 5.31607e-14 0.0216801
10.3496 5.08039e-14 0.0212207
10.3887 4.82534e-14 0.0207717
10.4278 4.55884e-14 0.0203257
10.4669 4.28816e-14 0.0198883
10.506 4.01552e-14 0.019456
10.5452 3.78294e-14 0.0190291
10.5845 3.53403e-14 0.01861
10.6238 3.31499e-14 0.0181932
10.6631 3.06506e-14 0.0177857
10.7024 2.90129e-14 0.0173789
10.7418 2.63625e-14 0.016981
10.7813 2.44299e-14 0.0165839
10.8208 2.21376e-14 0.0161936
10.8603 2.04286e-14 0.0158054
10.8999 1.81018e-14 0.0154206
10.9395 1.71767e-14 0.0150398
10.9792 1.48867e-14 0.0146586
11.0189 1.28162e-14 0.0142824
11.0586 1.14117e-14 0.0139036
11.0984 9.10638e-15 0.0135293
11.1383 6.98734e-15 0.0131514
11.1781 6.07053e-15 0.0127756
11.2181 4.02686e-15 0.0123971
11.2581 2.4739e-15 0.0120168
11.2981 3.37643e-16 0.0116351
11.3381 -9.89235e-16 0.0112478
11.3783 -2.45997e-15 0.0108594
11.4184 -4.40754e-15 0.0104633
11.4587 -5.83755e-15 0.0100647
11.4989 -7.00667e-15 0.0096576
11.5392 -9.53301e-15 0.00924538
11.5796 -1.11929e-14 0.00882489
11.62 -1.39091e-14 0.00839586
11.6605 -1.50973e-14 0.00795887
11.701 -1.67931e-14 0.00751027
11.7415 -1.86856e-14 0.0070533
11.7822 -2.06743e-14 0.0065828
11.8228 -2.25819e-14 0.00610224
11.8636 -2.4223e-14 0.00560754
11.9043 -2.61465e-14 0.00509976
11.9452 -2.96037e-14 0.00457822
11.986 -3.12076e-14 0.00404018
12.027 -3.48498e-14 0.00348839
12.068 -3.63601e-14 0.00291804
12.109 -3.96469e-14 0.00233253
12.1501 -4.21285e-14 0.00172804
12.1913 -4.47953e-14 0.00110586
12.2325 -4.76359e-14 0.000465325
12.2738 -5.01745e-14 -0.000195549
12.3151 -5.39174e-14 -0.000874492
12.3565 -5.67325e-14 -0.0015747
12.3979 -6.05924e-14 -0.00229393
12.4394 -6.47007e-14 -0.00303334
12.481 -6.85692e-14 -0.00379337
12.5226 -7.23119e-14 -0.00457166
12.5643 -7.67192e-14 -0.00537096
12.6061 -8.01371e-14 -0.00618682
12.6479 -8.45683e-14 -0.00701994
12.6898 -9.01141e-14 -0.00786712
12.7317 -9.49846e-14 -0.00872432
12.7737 -9.92405e-14 -0.00959149
12.8158 -1.05897e-13 -0.0104638
12.8579 -1.10696e-13 -0.0113433
12.9001 -1.15502e-13 -0.0122279
12.9424 -1.20913e-13 -0.0131166
12.9847 -1.26653e-13 -0.0140091
13.0271 -1.31478e-13 -0.0149009
13.0696 -1.36704e-13 -0.0157917
13.1121 -1.414e-13 -0.016677
13.1547 -1.46852e-13 -0.0175552
13.1974 -1.52362e-13 -0.018423
13.2402 -1.56351e-13 -0.0192781
13.283 -1.61518e-13 -0.0201177
13.3259 -1.66056e-13 -0.0209398
13.3689 -1.70058e-13 -0.0217419
13.4119 -1.74597e-13 -0.022522
13.455 -1.77923e-13 -0.0232788
13.4982 -1.81526e-13 -0.0240095
13.5415 -1.84499e-13 -0.0247145
13.5848 -1.87733e-13 -0.0253912
13.6283 -1.90931e-13 -0.0260396
13.6718 -1.93043e-13 -0.026659
13.7153 -1.95468e-13 -0.0272486
13.759 -1.9788e-13 -0.0278093
13.8028 -1.99833e-13 -0.0283401
13.8466 -2.01265e-13 -0.0288425
13.8905 -2.02926e-13 -0.0293165
13.9345 -2.04442e-13 -0.029763
13.9786 -2.05357e-13 -0.0301831
14.0227 -2.06403e-13 -0.0305777
14.067 -2.07475e-13 -0.0309484
14.1113 -2.07905e-13 -0.0312961
14.1558 -2.08615e-13 -0.0316226
14.2003 -2.09138e-13 -0.0319292
14.2449 -2.09874e-13 -0.0322173
14.2896 -2.10075e-13 -0.0324886
14.3344 -2.10737e-13 -0.0327443
14.3793 -2.11312e-13 -0.0329864
14.4243 -2.11621e-13 -0.0332157
14.4693 -2.12059e-13 -0.0334338
14.5145 -2.12624e-13 -0.0336422
14.5598 -2.13268e-13 -0.0338417
14.6052 -2.1355e-13 -0.0340337
14.6506 -2.14283e-13 -0.0342191
14.6962 -2.14963e-13 -0.0343988
14.7419 -2.1551e-13 -0.0345736
14.7877 -2.1644e-13 -0.0347441
14.8336 -2.17091e-13 -0.034911
14.8796 -2.1761e-13 -0.0350745
14.9257 -2.18604e-13 -0.0352354
14.9719 -2.19083e-13 -0.0353934
15.0182 -2.19321e-13 -0.035549
15.0647 -2.20032e-13 -0.0357022
15.1112 -2.20864e-13 -0.0358527
15.1579 -2.21078e-13 -0.0360005
15.2047 -2.21478e-13 -0.0361454
15.2516 -2.21985e-13 -0.0362868
15.2986 -2.21489e-13 -0.0364244
15.3458 -2.2179e-13 -0.0365577
15.393 -2.21311e-13 -0.0366861
15.4404 -2.21439e-13 -0.0368087
15.488 -2.20777e-13 -0.0369249
15.5356 -2.19749e-13 -0.0370339
15.5834 -2.20153e-13 -0.0371345
15.6313 -2.18656e-13 -0.0372258
15.6794 -2.18097e-13 -0.0373069
15.7276 -2.16702e-13 -0.037376
15.7759 -2.15526e-13 -0.0374325
15.8243 -2.14659e-13 -0.0374748
15.873 -2.13569e-13 -0.0375014
15.9217 -2.10312e-13 -0.0375111
15.9706 -2.09463e-13 -0.0375024
16.0197 -2.07244e-13 -0.0374735
16.0689 -2.05306e-13 -0.0374231
16.1182 -2.02146e-13 -0.0373497
16.1677 -1.99343e-13 -0.0372516
16.2174 -1.97267e-13 -0.0371273
16.2672 -1.93609e-13 -0.0369755
16.3172 -1.91313e-13 -0.0367949
16.3674 -1.87606e-13 -0.0365838
16.4177 -1.85086e-13 -0.0363413
16.4682 -1.78452e-13 -0.0360666
16.5189 -1.7707e-13 -0.0357584
16.5697 -1.73704e-13 -0.0354162
16.6208 -1.67891e-13 -0.0350395
16.672 -1.65572e-13 -0.0346284
16.7234 -1.59815e-13 -0.0341823
16.775 -1.55305e-13 -0.0337019
16.8268 -1.51026e-13 -0.0331878
16.8787 -1.46446e-13 -0.0326408
16.9309 -1.42182e-13 -0.0320617
16.9833 -1.35868e-13 -0.0314525
17.0359 -1.31338e-13 -0.0308147
17.0887 -1.25893e-13 -0.0301502
17.1418 -1.20227e-13 -0.0294612
17.195 -1.13635e-13 -0.0287506
17.2485 -1.10319e-13 -0.0280209
17.3022 -1.02703e-13 -0.0272748
17.3562 -9.74631e-14 -0.0265156
17.4104 -9.41243e-14 -0.0257465
17.4648 -8.74186e-14 -0.0249705
17.5195 -8.41074e-14 -0.0241908
17.5744 -7.78771e-14 -0.0234106
17.6296 -7.26785e-14 -0.0226333
17.6851 -6.80929e-14 -0.0218616
17.7408 -6.29348e-14 -0.0210983
17.7969 -5.95851e-14 -0.0203461
17.8532 -5.56596e-14 -0.0196074
17.9098 -5.05513e-14 -0.0188844
17.9667 -4.84303e-14 -0.0181789
18.0239 -4.44198e-14 -0.0174923
18.0815 -4.04025e-14 -0.016826
18.1393 -3.85224e-14 -0.016181
18.1975 -3.56938e-14 -0.0155578
18.256 -3.31285e-14 -0.0149569
18.3149 -3.11248e-14 -0.0143783
18.3742 -2.76856e-14 -0.0138218
18.4338 -2.59812e-14 -0.0132872
18.4938 -2.40507e-14 -0.0127738
18.5542 -2.12818e-14 -0.0122809
18.615 -1.95586e-14 -0.0118074
18.6762 -1.79532e-14 -0.0113526
18.7379 -1.65479e-14 -0.0109152
18.8 -1.4336e-14 -0.0104942
18.8625 -1.20259e-14 -0.0100884
18.9255 -1.07538e-14 -0.00969663
18.9891 -8.23586e-15 -0.00931763
19.0531 -6.40762e-15 -0.00895037
19.1177 -4.98977e-15 -0.00859373
19.1828 -2.96392e-15 -0.00824681
19.2484 -1.19496e-15 -0.00790861
19.3147 -8.11752e-17 -0.00757834
19.3816 1.85211e-15 -0.00725516
19.4491 3.62018e-15 -0.00693846
19.5173 5.4578e-15 -0.00662757
19.5862 7.05272e-15 -0.00632204
19.6558 8.88039e-15 -0.00602136
19.7262 9.59889e-15 -0.00572523
19.7974 1.15751e-14 -0.0054333
19.8694 1.19635e-14 -0.00514543
19.9423 1.27859e-14 -0.00486137
20.0162 1.39763e-14 -0.00458109
20.091 1.4902e-14 -0.0043044
20.1669 1.53987e-14 -0.00403135
20.244 1.58036e-14 -0.00376183
20.3222 1.61198e-14 -0.00349593
20.4016 1.62984e-14 -0.0032336
20.4825 1.6535e-14 -0.00297501
20.5648 1.67633e-14 -0.00272013
20.6487 1.72151e-14 -0.00246913
20.7344 1.70153e-14 -0.002222
20.8219 1.70674e-14 -0.00197893
20.9115 1.70084e-14 -0.00173993
21.0034 1.6661e-14 -0.00150518
21.0979 1.65149e-14 -0.0012747
21.1952 1.63257e-14 -0.00104893
21.2959 1.6037e-14 -0.000827533
21.4004 1.58145e-14 -0.000610779
21.5093 1.54043e-14 -0.000398715
21.6237 1.4932e-14 -0.000191382
21.7448 1.45411e-14 1.10784e-05
21.8747 1.39676e-14 0.000208316
22.0165 1.34929e-14 0.000400509
22.1768 1.27208e-14 0.000587696
22.3723 1.20641e-14 0.000770243


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1Quantum/vCLADiaP_FRG_K.txt <==
-22.3723 -0.0044747 0.000465282
-22.1768 -0.00495801 0.000352696
-22.0165 -0.00524207 0.000239165
-21.8747 -0.00542686 0.000123842
-21.7448 -0.00554417 6.72436e-06
-21.6237 -0.00561053 -0.000112535
-21.5093 -0.00563701 -0.000233634
-21.4004 -0.0056328 -0.000356651
-21.2959 -0.00560076 -0.000481459
-21.1952 -0.00554567 -0.000608153
-21.0979 -0.00547082 -0.000736481
-21.0034 -0.00537075 -0.000866734
-20.9115 -0.00525096 -0.000998561
-20.8219 -0.00511329 -0.00113205
-20.7344 -0.00495905 -0.001267
-20.6487 -0.00478925 -0.00140349
-20.5648 -0.00460455 -0.00154132
-20.4825 -0.0044054 -0.00168058
-20.4016 -0.00419204 -0.00182108
-20.3222 -0.00396457 -0.00196291
-20.244 -0.00372308 -0.0021059
-20.1669 -0.00346752 -0.00225014
-20.091 -0.00319776 -0.0023955
-20.0162 -0.00291359 -0.0025421
-19.9423 -0.0026147 -0.00268986
-19.8694 -0.00230066 -0.00283891
-19.7974 -0.0019711 -0.00298921
-19.7262 -0.0016255 -0.00314095
-19.6558 -0.00126333 -0.00329414
-19.5862 -0.000884038 -0.00344901
-19.5173 -0.000487025 -0.00360565
-19.4491 -7.15983e-05 -0.00376439
-19.3816 0.00036291 -0.00392538
-19.3147 0.000817252 -0.00408905
-19.2484 0.0012922 -0.00425562
-19.1828 0.00178859 -0.00442559
-19.1177 0.00230728 -0.00459929
-19.0531 0.0028491 -0.00477728
-18.9891 0.00341484 -0.00495995
-18.9255 0.00400527 -0.00514791
-18.8625 0.00462119 -0.00534162
-18.8 0.0052634 -0.00554174
-18.7379 0.00593266 -0.00574874
-18.6762 0.00662971 -0.00596329
-18.615 0.00735525 -0.00618585
-18.5542 0.00810971 -0.00641695
-18.4938 0.00889352 -0.00665697
-18.4338 0.00970703 -0.00690638
-18.3742 0.0105504 -0.00716542
-18.3149 0.0114238 -0.00743444
-18.256 0.0123274 -0.00771344
-18.1975 0.0132606 -0.00800245
-18.1393 0.0142234 -0.0083013
-18.0815 0.0152152 -0.00860981
-18.0239 0.0162353 -0.00892751
-17.9667 0.0172831 -0.00925389
-17.9098 0.0183576 -0.00958813
-17.8532 0.0194575 -0.00992947
-17.7969 0.0205817 -0.0102769
-17.7408 0.021729 -0.0106293
-17.6851 0.0228979 -0.0109854
-17.6296 0.0240865 -0.0113438
-17.5744 0.0252934 -0.0117032
-17.5195 0.0265169 -0.012062
-17.4648 0.0277553 -0.0124187
-17.4104 0.0290064 -0.0127716
-17.3562 0.0302686 -0.0131193
-17.3022 0.03154 -0.0134602
-17.2485 0.0328191 -0.0137928
-17.195 0.0341036 -0.0141155
-17.1418 0.0353917 -0.0144271
-17.0887 0.0366823 -0.0147265
-17.0359 0.0379735 -0.0150123
-16.9833 0.0392633 -0.0152836
-16.9309 0.0405506 -0.0155395
-16.8787 0.0418343 -0.0157794
-16.8268 0.0431127 -0.0160025
-16.775 0.0443846 -0.0162085
-16.7234 0.045649 -0.0163972
-16.672 0.046905 -0.0165683
-16.6208 0.0481517 -0.0167217
-16.5697 0.049388 -0.0168578
-16.5189 0.0506134 -0.0169767
-16.4682 0.0518273 -0.0170788
-16.4177 0.0530288 -0.0171643
-16.3674 0.0542175 -0.0172341
-16.3172 0.0553933 -0.0172886
-16.2672 0.0565553 -0.0173284
-16.2174 0.0577031 -0.0173544
-16.1677 0.0588371 -0.0173673
-16.1182 0.0599564 -0.0173677
-16.0689 0.0610607 -0.0173566
-16.0197 0.0621501 -0.0173347
-15.9706 0.0632244 -0.0173029
-15.9217 0.0642827 -0.0172617
-15.873 0.0653254 -0.0172122
-15.8243 0.066352 -0.017155
-15.7759 0.0673619 -0.0170908
-15.7276 0.0683551 -0.0170202
-15.6794 0.0693315 -0.0169442
-15.6313 0.0702903 -0.0168629
-15.5834 0.0712312 -0.0167773
-15.5356 0.0721544 -0.0166878
-15.488 0.0730587 -0.0165948
-15.4404 0.0739439 -0.0164989
-15.393 0.0748097 -0.0164005
-15.3458 0.0756553 -0.0162998
-15.2986 0.0764801 -0.0161974
-15.2516 0.0772837 -0.0160933
-15.2047 0.0780653 -0.015988
-15.1579 0.078824 -0.0158815
-15.1112 0.0795594 -0.0157741
-15.0647 0.0802705 -0.0156659
-15.0182 0.0809561 -0.015557
-14.9719 0.0816162 -0.0154474
-14.9257 0.0822489 -0.0153372
-14.8796 0.0828537 -0.0152261
-14.8336 0.08343 -0.0151143
-14.7877 0.0839759 -0.0150015
-14.7419 0.0844909 -0.0148876
-14.6962 0.0849742 -0.0147722
-14.6506 0.0854237 -0.0146552
-14.6052 0.0858392 -0.0145362
-14.5598 0.0862194 -0.0144149
-14.5145 0.0865625 -0.0142908
-14.4693 0.0868685 -0.0141635
-14.4243 0.0871354 -0.0140326
-14.3793 0.0873623 -0.0138975
-14.3344 0.0875485 -0.0137576
-14.2896 0.0876929 -0.0136126
-14.2449 0.087794 -0.0134616
-14.2003 0.0878521 -0.0133044
-14.1558 0.0878651 -0.0131401
-14.1113 0.0878332 -0.0129683
-14.067 0.087756 -0.0127885
-14.0227 0.0876317 -0.0126
-13.9786 0.087462 -0.0124026
-13.9345 0.0872448 -0.0121956
-13.8905 0.0869809 -0.0119788
-13.8466 0.086671 -0.0117519
-13.8028 0.0863137 -0.0115144
-13.759 0.0859113 -0.0112666
-13.7153 0.0854628 -0.0110078
-13.6718 0.0849698 -0.0107388
-13.6283 0.0844332 -0.010459
-13.5848 0.0838534 -0.010169
-13.5415 0.0832326 -0.00986906
-13.4982 0.0825712 -0.00955934
-13.455 0.0818714 -0.00924089
-13.4119 0.0811345 -0.00891367
-13.3689 0.0803624 -0.00857882
-13.3259 0.0795566 -0.00823689
-13.283 0.0787197 -0.00788864
-13.2402 0.0778531 -0.00753515
-13.1974 0.0769591 -0.00717711
-13.1547 0.0760401 -0.00681555
-13.1121 0.0750975 -0.00645135
-13.0696 0.0741345 -0.0060856
-13.0271 0.0731524 -0.00571879
-12.9847 0.0721541 -0.00535254
-12.9424 0.0711418 -0.00498684
-12.9001 0.0701179 -0.00462362
-12.8579 0.0690851 -0.00426351
-12.8158 0.0680453 -0.0039081
-12.7737 0.0670009 -0.0035599
-12.7317 0.0659521 -0.00321971
-12.6898 0.0648997 -0.00288981
-12.6479 0.0638432 -0.00256923
-12.6061 0.0627839 -0.00225767
-12.5643 0.0617225 -0.00195469
-12.5226 0.0606614 -0.001659
-12.481 0.0596016 -0.0013718
-12.4394 0.0585448 -0.00109194
-12.3979 0.0574926 -0.000820361
-12.3565 0.0564449 -0.000556981
-12.3151 0.0554044 -0.000301488
-12.2738 0.0543698 -5.47536e-05
-12.2325 0.0533434 0.000184315
-12.1913 0.0523249 0.000414889
-12.1501 0.0513146 0.00063766
-12.109 0.0503141 0.0008529
-12.068 0.0493217 0.00106013
-12.027 0.0483398 0.00126078
-11.986 0.0473671 0.00145363
-11.9452 0.0464045 0.00164047
-11.9043 0.0454526 0.00182031
-11.8636 0.0445099 0.0019942
-11.8228 0.0435788 0.00216238
-11.7822 0.0426571 0.00232455
-11.7415 0.0417465 0.00248216
-11.701 0.0408463 0.00263403
-11.6605 0.0399559 0.00278199
-11.62 0.0390771 0.00292496
-11.5796 0.038207 0.00306421
-11.5392 0.0373489 0.00319959
-11.4989 0.0364995 0.0033312
-11.4587 0.0356612 0.00346017
-11.4184 0.0348327 0.00358534
-11.3783 0.0340135 0.00370881
-11.3381 0.0332052 0.00382877
-11.2981 0.0324052 0.00394751
-11.2581 0.031616 0.00406352
-11.2181 0.0308356 0.00417823
-11.1781 0.0300642 0.00429151
-11.1383 0.0293031 0.00440305
-11.0984 0.0285494 0.00451446
-11.0586 0.0278065 0.00462388
-11.0189 0.0270705 0.00473396
-10.9792 0.0263448 0.00484233
-10.9395 0.0256264 0.00495154
-10.8999 0.0249174 0.00505981
-10.8603 0.0242164 0.00516853
-10.8208 0.0235236 0.00527753
-10.7813 0.0228395 0.00538632
-10.7418 0.0221624 0.00549651
-10.7024 0.0214949 0.00560605
-10.6631 0.0208335 0.00571761
-10.6238 0.0201819 0.0058285
-10.5845 0.0195364 0.00594148
-10.5452 0.0189 0.00605425
-10.506 0.0182704 0.00616859
-10.4669 0.0176486 0.00628368
-10.4278 0.0170347 0.00639946
-10.3887 0.0164272 0.00651696
-10.3496 0.0158286 0.00663445
-10.3106 0.0152356 0.00675418
-10.2717 0.0146515 0.0068736
-10.2328 0.014073 0.00699523
-10.1939 0.0135025 0.00711674
-10.155 0.0129384 0.00723992
-10.1162 0.0123808 0.00736358
-10.0774 0.0118305 0.007488
-10.0387 0.0112854 0.00761373
-10 0.0107482 0.00773926
-9.96134 0.0102154 0.00786677
-9.92271 0.00968995 0.00799333
-9.88412 0.00916917 0.00812217
-9.84557 0.00865429 0.00824957
-9.80704 0.00814482 0.00837929
-9.76856 0.00763956 0.00850736
-9.73011 0.00714008 0.00863746
-9.69169 0.00664364 0.00876609
-9.65331 0.00615273 0.00889582
-9.61496 0.00566433 0.00902489
-9.57664 0.00518052 0.00915369
-9.53836 0.00469903 0.00928283
-9.50011 0.00422065 0.00941043
-9.46189 0.00374469 0.00953881
-9.42371 0.00327018 0.00966494
-9.38556 0.00279831 0.00979171
-9.34744 0.00232596 0.00991605
-9.30935 0.00185622 0.0100406
-9.2713 0.00138439 0.0101626
-9.23327 0.000914556 0.010284
-9.19528 0.000441749 0.0104031
-9.15732 -3.0594e-05 0.0105205
-9.11939 -0.00050588 0.010636
-9.08149 -0.000983356 0.0107486
-9.04362 -0.00146291 0.0108597
-9.00578 -0.00194799 0.0109668
-8.96797 -0.00243426 0.0110727
-8.93019 -0.00292895 0.0111735
-8.89244 -0.00342498 0.0112733
-8.85471 -0.00393096 0.0113673
-8.81702 -0.00443987 0.0114604
-8.77936 -0.00495894 0.0115472
-8.74172 -0.00548356 0.0116328
-8.70412 -0.00601789 0.0117124
-8.66654 -0.00656052 0.0117901
-8.62899 -0.00711254 0.0118627
-8.59146 -0.00767486 0.0119326
-8.55397 -0.00824677 0.0119989
-8.5165 -0.00883034 0.012062
-8.47906 -0.00942356 0.0121228
-8.44165 -0.0100298 0.0121806
-8.40426 -0.0106447 0.0122372
-8.3669 -0.0112736 0.0122917
-8.32956 -0.0119094 0.012346
-8.29226 -0.0125593 0.0123993
-8.25497 -0.0132139 0.0124537
-8.21772 -0.0138807 0.0125079
-8.18049 -0.0145498 0.0125641
-8.14328 -0.0152267 0.0126206
-8.1061 -0.015903 0.0126795
-8.06895 -0.0165802 0.0127382
-8.03182 -0.0172536 0.0127989
-7.99471 -0.0179188 0.0128581
-7.95763 -0.0185761 0.0129166
-7.92058 -0.0192147 0.0129716
-7.88355 -0.0198401 0.0130206
-7.84654 -0.0204365 0.0130632
-7.80955 -0.0210129 0.0130925
-7.77259 -0.0215514 0.0131115
-7.73566 -0.0220627 0.0131091
-7.69874 -0.0225297 0.0130913
-7.66185 -0.0229622 0.0130446
-7.62498 -0.0233466 0.0129769
-7.58814 -0.0236909 0.0128748
-7.55132 -0.0239859 0.0127469
-7.51452 -0.0242371 0.0125816
-7.47774 -0.0244398 0.0123878
-7.44099 -0.0245973 0.0121564
-7.40425 -0.0247084 0.0118971
-7.36754 -0.0247744 0.0116022
-7.33085 -0.0247978 0.0112835
-7.29418 -0.0247767 0.0109328
-7.25754 -0.0247181 0.0105649
-7.22091 -0.0246158 0.0101703
-7.18431 -0.0244809 0.00976539
-7.14772 -0.0243038 0.00934016
-7.11116 -0.0240985 0.00891065
-7.07462 -0.0238535 0.00846769
-7.0381 -0.0235839 0.00802462
-7.00159 -0.023278 0.00757466
-6.96511 -0.022951 0.00712689
-6.92865 -0.0225919 0.00667779
-6.89221 -0.022215 0.0062316
-6.85579 -0.0218112 0.00578833
-6.81938 -0.0213932 0.00534756
-6.783 -0.0209543 0.00491279
-6.74664 -0.0205049 0.00447945
-6.71029 -0.0200412 0.00405435
-6.67397 -0.0195708 0.00362943
-6.63766 -0.0190934 0.00321455
-6.60137 -0.0186127 0.00279885
-6.5651 -0.0181325 0.00239489
-6.52885 -0.0176524 0.00198979
-6.49262 -0.0171799 0.00159822
-6.4564 -0.0167105 0.00120609
-6.42021 -0.0162548 0.000829569
-6.38403 -0.0158049 0.000454103
-6.34786 -0.0153735 9.66553e-05
-6.31172 -0.01495 -0.000257104
-6.27559 -0.0145481 -0.000590171
-6.23949 -0.0141554 -0.000916017
-6.20339 -0.0137857 -0.0012184
-6.16732 -0.013425 -0.00150936
-6.13126 -0.0130871 -0.00177428
-6.09522 -0.0127568 -0.00202321
-6.05919 -0.0124469 -0.00224406
-6.02319 -0.0121419 -0.00244438
-5.9872 -0.0118532 -0.00261553
-5.95122 -0.0115652 -0.00276211
-5.91526 -0.0112877 -0.00287972
-5.87932 -0.0110057 -0.00296971
-5.84339 -0.010727 -0.00303253
-5.80748 -0.0104377 -0.00306624
-5.77158 -0.0101436 -0.00307631
-5.7357 -0.0098326 -0.0030578
-5.69984 -0.00950818 -0.00302101
-5.66399 -0.00916106 -0.00295829
-5.62815 -0.00879213 -0.00288454
-5.59233 -0.00839558 -0.00278953
-5.55653 -0.00796991 -0.00269246
-5.52074 -0.00751324 -0.00258045
-5.48497 -0.00702188 -0.00247668
-5.4492 -0.00649819 -0.00236542
-5.41346 -0.00593651 -0.00227334
-5.37773 -0.00534356 -0.00218167
-5.34201 -0.00471188 -0.00211992
-5.30631 -0.00405251 -0.00206603
-5.27062 -0.00335619 -0.00205177
-5.23494 -0.00263799 -0.00205158
-5.19928 -0.00188686 -0.00209879
-5.16363 -0.00112128 -0.00216449
-5.128 -0.00032843 -0.00228284
-5.09237 0.000470646 -0.00242201
-5.05677 0.00129042 -0.00261629
-5.02117 0.00210828 -0.00283171
-4.98559 0.00293996 -0.00310209
-4.95002 0.00376237 -0.00339217
-4.91446 0.00459195 -0.00373501
-4.87892 0.00540589 -0.00409477
-4.84339 0.00622107 -0.00450372
-4.80787 0.00701512 -0.00492595
-4.77237 0.0078054 -0.00539297
-4.73687 0.0085697 -0.00586922
-4.70139 0.00932603 -0.00638539
-4.66592 0.010052 -0.00690668
-4.63046 0.0107663 -0.00746278
-4.59502 0.0114461 -0.00802003
-4.55958 0.0121106 -0.00860675
-4.52416 0.0127368 -0.00919109
-4.48875 0.0133436 -0.00979911
-4.45335 0.0139087 -0.0104019
-4.41797 0.0144495 -0.0110218
-4.38259 0.0149458 -0.0116342
-4.34722 0.0154113 -0.0122567
-4.31187 0.0158302 -0.0128693
-4.27653 0.0162107 -0.0134846
-4.24119 0.0165423 -0.0140873
-4.20587 0.0168278 -0.0146849
-4.17056 0.0170607 -0.015267
-4.13526 0.0172403 -0.0158352
-4.09997 0.0173622 -0.0163846
-4.06469 0.0174248 -0.0169102
-4.02942 0.0174225 -0.0174132
-3.99416 0.0173561 -0.0178814
-3.95891 0.0172166 -0.0183221
-3.92367 0.017009 -0.0187156
-3.88844 0.0167198 -0.0190749
-3.85322 0.0163593 -0.019374
-3.81801 0.0159089 -0.0196295
-3.7828 0.0153854 -0.0198107
-3.74761 0.0147642 -0.019937
-3.71243 0.0140709 -0.0199726
-3.67726 0.013273 -0.0199416
-3.64209 0.0124076 -0.0197994
-3.60694 0.0114344 -0.0195799
-3.57179 0.010401 -0.0192245
-3.53665 0.00926421 -0.0187822
-3.50152 0.00807741 -0.0181767
-3.4664 0.00680061 -0.017475
-3.43129 0.00548958 -0.0165843
-3.39619 0.00411138 -0.0155877
-3.36109 0.00272389 -0.014382
-3.32601 0.00130105 -0.0130622
-3.29093 -9.41002e-05 -0.0115226
-3.25586 -0.00148454 -0.00986562
-3.2208 -0.00279721 -0.00799181
-3.18574 -0.00405853 -0.00600741
-3.1507 -0.00518036 -0.00382605
-3.11566 -0.006201 -0.00155711
-3.08063 -0.00701291 0.000868984
-3.0456 -0.00767694 0.00333945
-3.01059 -0.00806176 0.00590395
-2.97558 -0.00826347 0.00844836
-2.94058 -0.00812468 0.0109981
-2.90558 -0.00778663 0.0134428
-2.87059 -0.00707349 0.0157806
-2.83561 -0.00617212 0.0179121
-2.80064 -0.00490982 0.0198109
-2.76567 -0.00350916 0.0214006
-2.73071 -0.00182688 0.0226397
-2.69576 -0.000103242 0.0234947
-2.66081 0.00176051 0.0239242
-2.62587 0.0035336 0.0239577
-2.59094 0.00527592 0.023569
-2.55601 0.00679997 0.0228533
-2.52109 0.00814981 0.0218062
-2.48617 0.00920573 0.0205619
-2.45126 0.0100205 0.0191303
-2.41636 0.0105399 0.0176419
-2.38146 0.0108334 0.016104
-2.34657 0.0108867 0.0146146
-2.31168 0.0107765 0.0131679
-2.2768 0.0105007 0.0118251
-2.24192 0.0101305 0.0105681
-2.20705 0.00966198 0.00943279
-2.17219 0.00915377 0.00839407
-2.13733 0.00859777 0.00747417
-2.10247 0.00803912 0.0066458
-2.06762 0.00746721 0.00592467
-2.03278 0.0069159 0.00528369
-1.99794 0.00637307 0.00473552
-1.9631 0.00586488 0.00425433
-1.92827 0.00537722 0.00385126
-1.89345 0.00493229 0.00350228
-1.85862 0.00451292 0.00321763
-1.82381 0.00414042 0.00297537
-1.78899 0.00379386 0.00278512
-1.75419 0.0034955 0.00262719
-1.71938 0.00322074 0.00251059
-1.68458 0.00299349 0.00241799
-1.64979 0.00278617 0.00235772
-1.61499 0.00262433 0.00231472
-1.58021 0.00247823 0.0022967
-1.54542 0.0023749 0.00229059
-1.51064 0.00228308 0.00230357
-1.47586 0.00223113 0.00232425
-1.44109 0.00218659 0.00235941
-1.40632 0.00217924 0.00239895
-1.37155 0.00217545 0.00244946
-1.33679 0.00220657 0.00250173
-1.30203 0.00223774 0.00256233
-1.26727 0.00230202 0.00262262
-1.23251 0.00236322 0.00268929
-1.19776 0.00245625 0.00275396
-1.16301 0.00254341 0.00282356
-1.12827 0.00266168 0.00288973
-1.09352 0.00277157 0.00295976
-1.05878 0.00291241 0.00302503
-1.02405 0.00304258 0.00309329
-0.989309 0.00320413 0.00315548
-0.954576 0.00335284 0.00321985
-0.919844 0.00353388 0.00327671
-0.885115 0.00369998 0.00333493
-0.850388 0.00389982 0.00338394
-0.815663 0.00408256 0.00343335
-0.78094 0.00430086 0.0034715
-0.746219 0.00449973 0.00350884
-0.711499 0.0047362 0.00353247
-0.676781 0.00495063 0.00355372
-0.642065 0.00520478 0.00355835
-0.60735 0.00543383 0.00355863
-0.572637 0.00570455 0.00353891
-0.537925 0.00594648 0.00351239
-0.503214 0.00623156 0.00346206
-0.468504 0.00648343 0.003402
-0.433796 0.00677899 0.00331404
-0.399089 0.00703607 0.00321291
-0.364382 0.0073357 0.00307977
-0.329676 0.00759109 0.00292952
-0.294972 0.0078849 0.00274356
-0.260267 0.00812871 0.00253619
-0.225564 0.00840308 0.0022904
-0.190861 0.0086176 0.00201968
-0.156158 0.00885078 0.00171008
-0.121456 0.00901868 0.00137386
-0.0867541 0.00917775 0.00100479
-0.0520524 0.0092766 0.000614162
-0.0173508 0.00933389 0.000206154
0.0173508 0.00933389 -0.000206154
0.0520524 0.0092766 -0.000614162
0.0867541 0.00917775 -0.00100479
0.121456 0.00901868 -0.00137386
0.156158 0.00885078 -0.00171008
0.190861 0.0086176 -0.00201968
0.225564 0.00840308 -0.0022904
0.260267 0.00812871 -0.00253619
0.294972 0.0078849 -0.00274356
0.329676 0.00759109 -0.00292952
0.364382 0.0073357 -0.00307977
0.399089 0.00703607 -0.00321291
0.433796 0.00677899 -0.00331404
0.468504 0.00648343 -0.003402
0.503214 0.00623156 -0.00346206
0.537925 0.00594648 -0.00351239
0.572637 0.00570455 -0.00353891
0.60735 0.00543383 -0.00355863
0.642065 0.00520478 -0.00355835
0.676781 0.00495063 -0.00355372
0.711499 0.0047362 -0.00353247
0.746219 0.00449973 -0.00350884
0.78094 0.00430086 -0.0034715
0.815663 0.00408256 -0.00343335
0.850388 0.00389982 -0.00338394
0.885115 0.00369998 -0.00333493
0.919844 0.00353388 -0.00327671
0.954576 0.00335284 -0.00321985
0.989309 0.00320413 -0.00315548
1.02405 0.00304258 -0.00309329
1.05878 0.00291241 -0.00302503
1.09352 0.00277157 -0.00295976
1.12827 0.00266168 -0.00288973
1.16301 0.00254341 -0.00282356
1.19776 0.00245625 -0.00275396
1.23251 0.00236322 -0.00268929
1.26727 0.00230202 -0.00262262
1.30203 0.00223774 -0.00256233
1.33679 0.00220657 -0.00250173
1.37155 0.00217545 -0.00244946
1.40632 0.00217924 -0.00239895
1.44109 0.00218659 -0.00235941
1.47586 0.00223113 -0.00232425
1.51064 0.00228308 -0.00230357
1.54542 0.0023749 -0.00229059
1.58021 0.00247823 -0.0022967
1.61499 0.00262433 -0.00231472
1.64979 0.00278617 -0.00235772
1.68458 0.00299349 -0.00241799
1.71938 0.00322074 -0.00251059
1.75419 0.0034955 -0.00262719
1.78899 0.00379386 -0.00278512
1.82381 0.00414042 -0.00297537
1.85862 0.00451292 -0.00321763
1.89345 0.00493229 -0.00350228
1.92827 0.00537722 -0.00385126
1.9631 0.00586488 -0.00425433
1.99794 0.00637307 -0.00473552
2.03278 0.0069159 -0.00528369
2.06762 0.00746721 -0.00592467
2.10247 0.00803912 -0.0066458
2.13733 0.00859777 -0.00747417
2.17219 0.00915377 -0.00839407
2.20705 0.00966198 -0.00943279
2.24192 0.0101305 -0.0105681
2.2768 0.0105007 -0.0118251
2.31168 0.0107765 -0.0131679
2.34657 0.0108867 -0.0146146
2.38146 0.0108334 -0.016104
2.41636 0.0105399 -0.0176419
2.45126 0.0100205 -0.0191303
2.48617 0.00920573 -0.0205619
2.52109 0.00814981 -0.0218062
2.55601 0.00679997 -0.0228533
2.59094 0.00527592 -0.023569
2.62587 0.0035336 -0.0239577
2.66081 0.00176051 -0.0239242
2.69576 -0.000103242 -0.0234947
2.73071 -0.00182688 -0.0226397
2.76567 -0.00350916 -0.0214006
2.80064 -0.00490982 -0.0198109
2.83561 -0.00617212 -0.0179121
2.87059 -0.00707349 -0.0157806
2.90558 -0.00778663 -0.0134428
2.94058 -0.00812468 -0.0109981
2.97558 -0.00826347 -0.00844836
3.01059 -0.00806176 -0.00590395
3.0456 -0.00767694 -0.00333945
3.08063 -0.00701291 -0.000868984
3.11566 -0.006201 0.00155711
3.1507 -0.00518036 0.00382605
3.18574 -0.00405853 0.00600741
3.2208 -0.00279721 0.00799181
3.25586 -0.00148454 0.00986562
3.29093 -9.41002e-05 0.0115226
3.32601 0.00130105 0.0130622
3.36109 0.00272389 0.014382
3.39619 0.00411138 0.0155877
3.43129 0.00548958 0.0165843
3.4664 0.00680061 0.017475
3.50152 0.00807741 0.0181767
3.53665 0.00926421 0.0187822
3.57179 0.010401 0.0192245
3.60694 0.0114344 0.0195799
3.64209 0.0124076 0.0197994
3.67726 0.013273 0.0199416
3.71243 0.0140709 0.0199726
3.74761 0.0147642 0.019937
3.7828 0.0153854 0.0198107
3.81801 0.0159089 0.0196295
3.85322 0.0163593 0.019374
3.88844 0.0167198 0.0190749
3.92367 0.017009 0.0187156
3.95891 0.0172166 0.0183221
3.99416 0.0173561 0.0178814
4.02942 0.0174225 0.0174132
4.06469 0.0174248 0.0169102
4.09997 0.0173622 0.0163846
4.13526 0.0172403 0.0158352
4.17056 0.0170607 0.015267
4.20587 0.0168278 0.0146849
4.24119 0.0165423 0.0140873
4.27653 0.0162107 0.0134846
4.31187 0.0158302 0.0128693
4.34722 0.0154113 0.0122567
4.38259 0.0149458 0.0116342
4.41797 0.0144495 0.0110218
4.45335 0.0139087 0.0104019
4.48875 0.0133436 0.00979911
4.52416 0.0127368 0.00919109
4.55958 0.0121106 0.00860675
4.59502 0.0114461 0.00802003
4.63046 0.0107663 0.00746278
4.66592 0.010052 0.00690668
4.70139 0.00932603 0.00638539
4.73687 0.0085697 0.00586922
4.77237 0.0078054 0.00539297
4.80787 0.00701512 0.00492595
4.84339 0.00622107 0.00450372
4.87892 0.00540589 0.00409477
4.91446 0.00459195 0.00373501
4.95002 0.00376237 0.00339217
4.98559 0.00293996 0.00310209
5.02117 0.00210828 0.00283171
5.05677 0.00129042 0.00261629
5.09237 0.000470646 0.00242201
5.128 -0.00032843 0.00228284
5.16363 -0.00112128 0.00216449
5.19928 -0.00188686 0.00209879
5.23494 -0.00263799 0.00205158
5.27062 -0.00335619 0.00205177
5.30631 -0.00405251 0.00206603
5.34201 -0.00471188 0.00211992
5.37773 -0.00534356 0.00218167
5.41346 -0.00593651 0.00227334
5.4492 -0.00649819 0.00236542
5.48497 -0.00702188 0.00247668
5.52074 -0.00751324 0.00258045
5.55653 -0.00796991 0.00269246
5.59233 -0.00839558 0.00278953
5.62815 -0.00879213 0.00288454
5.66399 -0.00916106 0.00295829
5.69984 -0.00950818 0.00302101
5.7357 -0.0098326 0.0030578
5.77158 -0.0101436 0.00307631
5.80748 -0.0104377 0.00306624
5.84339 -0.010727 0.00303253
5.87932 -0.0110057 0.00296971
5.91526 -0.0112877 0.00287972
5.95122 -0.0115652 0.00276211
5.9872 -0.0118532 0.00261553
6.02319 -0.0121419 0.00244438
6.05919 -0.0124469 0.00224406
6.09522 -0.0127568 0.00202321
6.13126 -0.0130871 0.00177428
6.16732 -0.013425 0.00150936
6.20339 -0.0137857 0.0012184
6.23949 -0.0141554 0.000916017
6.27559 -0.0145481 0.000590171
6.31172 -0.01495 0.000257104
6.34786 -0.0153735 -9.66553e-05
6.38403 -0.0158049 -0.000454103
6.42021 -0.0162548 -0.000829569
6.4564 -0.0167105 -0.00120609
6.49262 -0.0171799 -0.00159822
6.52885 -0.0176524 -0.00198979
6.5651 -0.0181325 -0.00239489
6.60137 -0.0186127 -0.00279885
6.63766 -0.0190934 -0.00321455
6.67397 -0.0195708 -0.00362943
6.71029 -0.0200412 -0.00405435
6.74664 -0.0205049 -0.00447945
6.783 -0.0209543 -0.00491279
6.81938 -0.0213932 -0.00534756
6.85579 -0.0218112 -0.00578833
6.89221 -0.022215 -0.0062316
6.92865 -0.0225919 -0.00667779
6.96511 -0.022951 -0.00712689
7.00159 -0.023278 -0.00757466
7.0381 -0.0235839 -0.00802462
7.07462 -0.0238535 -0.00846769
7.11116 -0.0240985 -0.00891065
7.14772 -0.0243038 -0.00934016
7.18431 -0.0244809 -0.00976539
7.22091 -0.0246158 -0.0101703
7.25754 -0.0247181 -0.0105649
7.29418 -0.0247767 -0.0109328
7.33085 -0.0247978 -0.0112835
7.36754 -0.0247744 -0.0116022
7.40425 -0.0247084 -0.0118971
7.44099 -0.0245973 -0.0121564
7.47774 -0.0244398 -0.0123878
7.51452 -0.0242371 -0.0125816
7.55132 -0.0239859 -0.0127469
7.58814 -0.0236909 -0.0128748
7.62498 -0.0233466 -0.0129769
7.66185 -0.0229622 -0.0130446
7.69874 -0.0225297 -0.0130913
7.73566 -0.0220627 -0.0131091
7.77259 -0.0215514 -0.0131115
7.80955 -0.0210129 -0.0130925
7.84654 -0.0204365 -0.0130632
7.88355 -0.0198401 -0.0130206
7.92058 -0.0192147 -0.0129716
7.95763 -0.0185761 -0.0129166
7.99471 -0.0179188 -0.0128581
8.03182 -0.0172536 -0.0127989
8.06895 -0.0165802 -0.0127382
8.1061 -0.015903 -0.0126795
8.14328 -0.0152267 -0.0126206
8.18049 -0.0145498 -0.0125641
8.21772 -0.0138807 -0.0125079
8.25497 -0.0132139 -0.0124537
8.29226 -0.0125593 -0.0123993
8.32956 -0.0119094 -0.012346
8.3669 -0.0112736 -0.0122917
8.40426 -0.0106447 -0.0122372
8.44165 -0.0100298 -0.0121806
8.47906 -0.00942356 -0.0121228
8.5165 -0.00883034 -0.012062
8.55397 -0.00824677 -0.0119989
8.59146 -0.00767486 -0.0119326
8.62899 -0.00711254 -0.0118627
8.66654 -0.00656052 -0.0117901
8.70412 -0.00601789 -0.0117124
8.74172 -0.00548356 -0.0116328
8.77936 -0.00495894 -0.0115472
8.81702 -0.00443987 -0.0114604
8.85471 -0.00393096 -0.0113673
8.89244 -0.00342498 -0.0112733
8.93019 -0.00292895 -0.0111735
8.96797 -0.00243426 -0.0110727
9.00578 -0.00194799 -0.0109668
9.04362 -0.00146291 -0.0108597
9.08149 -0.000983356 -0.0107486
9.11939 -0.00050588 -0.010636
9.15732 -3.0594e-05 -0.0105205
9.19528 0.000441749 -0.0104031
9.23327 0.000914556 -0.010284
9.2713 0.00138439 -0.0101626
9.30935 0.00185622 -0.0100406
9.34744 0.00232596 -0.00991605
9.38556 0.00279831 -0.00979171
9.42371 0.00327018 -0.00966494
9.46189 0.00374469 -0.00953881
9.50011 0.00422065 -0.00941043
9.53836 0.00469903 -0.00928283
9.57664 0.00518052 -0.00915369
9.61496 0.00566433 -0.00902489
9.65331 0.00615273 -0.00889582
9.69169 0.00664364 -0.00876609
9.73011 0.00714008 -0.00863746
9.76856 0.00763956 -0.00850736
9.80704 0.00814482 -0.00837929
9.84557 0.00865429 -0.00824957
9.88412 0.00916917 -0.00812217
9.92271 0.00968995 -0.00799333
9.96134 0.0102154 -0.00786677
10 0.0107482 -0.00773926
10.0387 0.0112854 -0.00761373
10.0774 0.0118305 -0.007488
10.1162 0.0123808 -0.00736358
10.155 0.0129384 -0.00723992
10.1939 0.0135025 -0.00711674
10.2328 0.014073 -0.00699523
10.2717 0.0146515 -0.0068736
10.3106 0.0152356 -0.00675418
10.3496 0.0158286 -0.00663445
10.3887 0.0164272 -0.00651696
10.4278 0.0170347 -0.00639946
10.4669 0.0176486 -0.00628368
10.506 0.0182704 -0.00616859
10.5452 0.0189 -0.00605425
10.5845 0.0195364 -0.00594148
10.6238 0.0201819 -0.0058285
10.6631 0.0208335 -0.00571761
10.7024 0.0214949 -0.00560605
10.7418 0.0221624 -0.00549651
10.7813 0.0228395 -0.00538632
10.8208 0.0235236 -0.00527753
10.8603 0.0242164 -0.00516853
10.8999 0.0249174 -0.00505981
10.9395 0.0256264 -0.00495154
10.9792 0.0263448 -0.00484233
11.0189 0.0270705 -0.00473396
11.0586 0.0278065 -0.00462388
11.0984 0.0285494 -0.00451446
11.1383 0.0293031 -0.00440305
11.1781 0.0300642 -0.00429151
11.2181 0.0308356 -0.00417823
11.2581 0.031616 -0.00406352
11.2981 0.0324052 -0.00394751
11.3381 0.0332052 -0.00382877
11.3783 0.0340135 -0.00370881
11.4184 0.0348327 -0.00358534
11.4587 0.0356612 -0.00346017
11.4989 0.0364995 -0.0033312
11.5392 0.0373489 -0.00319959
11.5796 0.038207 -0.00306421
11.62 0.0390771 -0.00292496
11.6605 0.0399559 -0.00278199
11.701 0.0408463 -0.00263403
11.7415 0.0417465 -0.00248216
11.7822 0.0426571 -0.00232455
11.8228 0.0435788 -0.00216238
11.8636 0.0445099 -0.0019942
11.9043 0.0454526 -0.00182031
11.9452 0.0464045 -0.00164047
11.986 0.0473671 -0.00145363
12.027 0.0483398 -0.00126078
12.068 0.0493217 -0.00106013
12.109 0.0503141 -0.0008529
12.1501 0.0513146 -0.00063766
12.1913 0.0523249 -0.000414889
12.2325 0.0533434 -0.000184315
12.2738 0.0543698 5.47536e-05
12.3151 0.0554044 0.000301488
12.3565 0.0564449 0.000556981
12.3979 0.0574926 0.000820361
12.4394 0.0585448 0.00109194
12.481 0.0596016 0.0013718
12.5226 0.0606614 0.001659
12.5643 0.0617225 0.00195469
12.6061 0.0627839 0.00225767
12.6479 0.0638432 0.00256923
12.6898 0.0648997 0.00288981
12.7317 0.0659521 0.00321971
12.7737 0.0670009 0.0035599
12.8158 0.0680453 0.0039081
12.8579 0.0690851 0.00426351
12.9001 0.0701179 0.00462362
12.9424 0.0711418 0.00498684
12.9847 0.0721541 0.00535254
13.0271 0.0731524 0.00571879
13.0696 0.0741345 0.0060856
13.1121 0.0750975 0.00645135
13.1547 0.0760401 0.00681555
13.1974 0.0769591 0.00717711
13.2402 0.0778531 0.00753515
13.283 0.0787197 0.00788864
13.3259 0.0795566 0.00823689
13.3689 0.0803624 0.00857882
13.4119 0.0811345 0.00891367
13.455 0.0818714 0.00924089
13.4982 0.0825712 0.00955934
13.5415 0.0832326 0.00986906
13.5848 0.0838534 0.010169
13.6283 0.0844332 0.010459
13.6718 0.0849698 0.0107388
13.7153 0.0854628 0.0110078
13.759 0.0859113 0.0112666
13.8028 0.0863137 0.0115144
13.8466 0.086671 0.0117519
13.8905 0.0869809 0.0119788
13.9345 0.0872448 0.0121956
13.9786 0.087462 0.0124026
14.0227 0.0876317 0.0126
14.067 0.087756 0.0127885
14.1113 0.0878332 0.0129683
14.1558 0.0878651 0.0131401
14.2003 0.0878521 0.0133044
14.2449 0.087794 0.0134616
14.2896 0.0876929 0.0136126
14.3344 0.0875485 0.0137576
14.3793 0.0873623 0.0138975
14.4243 0.0871354 0.0140326
14.4693 0.0868685 0.0141635
14.5145 0.0865625 0.0142908
14.5598 0.0862194 0.0144149
14.6052 0.0858392 0.0145362
14.6506 0.0854237 0.0146552
14.6962 0.0849742 0.0147722
14.7419 0.0844909 0.0148876
14.7877 0.0839759 0.0150015
14.8336 0.08343 0.0151143
14.8796 0.0828537 0.0152261
14.9257 0.0822489 0.0153372
14.9719 0.0816162 0.0154474
15.0182 0.0809561 0.015557
15.0647 0.0802705 0.0156659
15.1112 0.0795594 0.0157741
15.1579 0.078824 0.0158815
15.2047 0.0780653 0.015988
15.2516 0.0772837 0.0160933
15.2986 0.0764801 0.0161974
15.3458 0.0756553 0.0162998
15.393 0.0748097 0.0164005
15.4404 0.0739439 0.0164989
15.488 0.0730587 0.0165948
15.5356 0.0721544 0.0166878
15.5834 0.0712312 0.0167773
15.6313 0.0702903 0.0168629
15.6794 0.0693315 0.0169442
15.7276 0.0683551 0.0170202
15.7759 0.0673619 0.0170908
15.8243 0.066352 0.017155
15.873 0.0653254 0.0172122
15.9217 0.0642827 0.0172617
15.9706 0.0632244 0.0173029
16.0197 0.0621501 0.0173347
16.0689 0.0610607 0.0173566
16.1182 0.0599564 0.0173677
16.1677 0.0588371 0.0173673
16.2174 0.0577031 0.0173544
16.2672 0.0565553 0.0173284
16.3172 0.0553933 0.0172886
16.3674 0.0542175 0.0172341
16.4177 0.0530288 0.0171643
16.4682 0.0518273 0.0170788
16.5189 0.0506134 0.0169767
16.5697 0.049388 0.0168578
16.6208 0.0481517 0.0167217
16.672 0.046905 0.0165683
16.7234 0.045649 0.0163972
16.775 0.0443846 0.0162085
16.8268 0.0431127 0.0160025
16.8787 0.0418343 0.0157794
16.9309 0.0405506 0.0155395
16.9833 0.0392633 0.0152836
17.0359 0.0379735 0.0150123
17.0887 0.0366823 0.0147265
17.1418 0.0353917 0.0144271
17.195 0.0341036 0.0141155
17.2485 0.0328191 0.0137928
17.3022 0.03154 0.0134602
17.3562 0.0302686 0.0131193
17.4104 0.0290064 0.0127716
17.4648 0.0277553 0.0124187
17.5195 0.0265169 0.012062
17.5744 0.0252934 0.0117032
17.6296 0.0240865 0.0113438
17.6851 0.0228979 0.0109854
17.7408 0.021729 0.0106293
17.7969 0.0205817 0.0102769
17.8532 0.0194575 0.00992947
17.9098 0.0183576 0.00958813
17.9667 0.0172831 0.00925389
18.0239 0.0162353 0.00892751
18.0815 0.0152152 0.00860981
18.1393 0.0142234 0.0083013
18.1975 0.0132606 0.00800245
18.256 0.0123274 0.00771344
18.3149 0.0114238 0.00743444
18.3742 0.0105504 0.00716542
18.4338 0.00970703 0.00690638
18.4938 0.00889352 0.00665697
18.5542 0.00810971 0.00641695
18.615 0.00735525 0.00618585
18.6762 0.00662971 0.00596329
18.7379 0.00593266 0.00574874
18.8 0.0052634 0.00554174
18.8625 0.00462119 0.00534162
18.9255 0.00400527 0.00514791
18.9891 0.00341484 0.00495995
19.0531 0.0028491 0.00477728
19.1177 0.00230728 0.00459929
19.1828 0.00178859 0.00442559
19.2484 0.0012922 0.00425562
19.3147 0.000817252 0.00408905
19.3816 0.00036291 0.00392538
19.4491 -7.15983e-05 0.00376439
19.5173 -0.000487025 0.00360565
19.5862 -0.000884038 0.00344901
19.6558 -0.00126333 0.00329414
19.7262 -0.0016255 0.00314095
19.7974 -0.0019711 0.00298921
19.8694 -0.00230066 0.00283891
19.9423 -0.0026147 0.00268986
20.0162 -0.00291359 0.0025421
20.091 -0.00319776 0.0023955
20.1669 -0.00346752 0.00225014
20.244 -0.00372308 0.0021059
20.3222 -0.00396457 0.00196291
20.4016 -0.00419204 0.00182108
20.4825 -0.0044054 0.00168058
20.5648 -0.00460455 0.00154132
20.6487 -0.00478925 0.00140349
20.7344 -0.00495905 0.001267
20.8219 -0.00511329 0.00113205
20.9115 -0.00525096 0.000998561
21.0034 -0.00537075 0.000866734
21.0979 -0.00547082 0.000736481
21.1952 -0.00554567 0.000608153
21.2959 -0.00560076 0.000481459
21.4004 -0.0056328 0.000356651
21.5093 -0.00563701 0.000233634
21.6237 -0.00561053 0.000112535
21.7448 -0.00554417 -6.72436e-06
21.8747 -0.00542686 -0.000123842
22.0165 -0.00524207 -0.000239165
22.1768 -0.00495801 -0.000352696
22.3723 -0.0044747 -0.000465282


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1Quantum/vCLAOffP_FRG_K.txt <==
-22.3723 -0.0044746 0.000465086
-22.1768 -0.00495782 0.000352572
-22.0165 -0.00524181 0.000238986
-21.8747 -0.00542655 0.000123707
-21.7448 -0.0055438 6.54965e-06
-21.6237 -0.00561011 -0.000112675
-21.5093 -0.00563654 -0.000233808
-21.4004 -0.00563228 -0.000356795
-21.2959 -0.00560019 -0.000481632
-21.1952 -0.00554506 -0.000608301
-21.0979 -0.00547017 -0.000736655
-21.0034 -0.00537006 -0.000866885
-20.9115 -0.00525022 -0.000998737
-20.8219 -0.00511252 -0.00113221
-20.7344 -0.00495823 -0.00126718
-20.6487 -0.00478839 -0.00140365
-20.5648 -0.00460366 -0.0015415
-20.4825 -0.00440447 -0.00168074
-20.4016 -0.00419107 -0.00182126
-20.3222 -0.00396357 -0.00196307
-20.244 -0.00372203 -0.00210608
-20.1669 -0.00346644 -0.00225031
-20.091 -0.00319664 -0.00239569
-20.0162 -0.00291243 -0.00254227
-19.9423 -0.00261351 -0.00269004
-19.8694 -0.00229943 -0.00283908
-19.7974 -0.00196983 -0.0029894
-19.7262 -0.00162419 -0.00314113
-19.6558 -0.00126199 -0.00329433
-19.5862 -0.000882661 -0.00344919
-19.5173 -0.000485611 -0.00360585
-19.4491 -7.01471e-05 -0.00376457
-19.3816 0.000364399 -0.00392559
-19.3147 0.000818778 -0.00408924
-19.2484 0.00129377 -0.00425583
-19.1828 0.00179019 -0.00442578
-19.1177 0.00230892 -0.0045995
-19.0531 0.00285078 -0.00477748
-18.9891 0.00341656 -0.00496017
-18.9255 0.00400702 -0.00514812
-18.8625 0.00462299 -0.00534184
-18.8 0.00526523 -0.00554195
-18.7379 0.00593453 -0.00574896
-18.6762 0.00663162 -0.0059635
-18.615 0.0073572 -0.00618608
-18.5542 0.00811171 -0.00641717
-18.4938 0.00889555 -0.00665721
-18.4338 0.0097091 -0.00690661
-18.3742 0.0105525 -0.00716567
-18.3149 0.011426 -0.00743467
-18.256 0.0123296 -0.00771368
-18.1975 0.0132629 -0.00800269
-18.1393 0.0142257 -0.00830156
-18.0815 0.0152175 -0.00861005
-18.0239 0.0162377 -0.00892777
-17.9667 0.0172855 -0.00925415
-17.9098 0.01836 -0.0095884
-17.8532 0.01946 -0.00992973
-17.7969 0.0205842 -0.0102771
-17.7408 0.0217317 -0.0106296
-17.6851 0.0229006 -0.0109857
-17.6296 0.0240892 -0.0113441
-17.5744 0.0252962 -0.0117035
-17.5195 0.0265198 -0.0120623
-17.4648 0.0277582 -0.012419
-17.4104 0.0290093 -0.0127719
-17.3562 0.0302715 -0.0131196
-17.3022 0.0315431 -0.0134605
-17.2485 0.0328222 -0.0137931
-17.195 0.0341067 -0.0141159
-17.1418 0.0353949 -0.0144275
-17.0887 0.0366855 -0.0147269
-17.0359 0.0379768 -0.0150127
-16.9833 0.0392667 -0.0152839
-16.9309 0.0405541 -0.0155399
-16.8787 0.0418378 -0.0157798
-16.8268 0.0431163 -0.0160029
-16.775 0.0443882 -0.0162089
-16.7234 0.0456527 -0.0163976
-16.672 0.0469089 -0.0165687
-16.6208 0.0481556 -0.0167221
-16.5697 0.049392 -0.0168582
-16.5189 0.0506176 -0.0169771
-16.4682 0.0518316 -0.0170792
-16.4177 0.0530333 -0.0171647
-16.3674 0.0542222 -0.0172345
-16.3172 0.0553982 -0.0172891
-16.2672 0.0565604 -0.0173289
-16.2174 0.0577085 -0.0173549
-16.1677 0.0588427 -0.0173678
-16.1182 0.0599623 -0.0173682
-16.0689 0.0610667 -0.0173571
-16.0197 0.0621564 -0.0173352
-15.9706 0.0632309 -0.0173034
-15.9217 0.0642892 -0.0172623
-15.873 0.065332 -0.0172128
-15.8243 0.0663588 -0.0171556
-15.7759 0.0673688 -0.0170913
-15.7276 0.0683621 -0.0170208
-15.6794 0.0693387 -0.0169448
-15.6313 0.0702975 -0.0168636
-15.5834 0.0712386 -0.016778
-15.5356 0.0721619 -0.0166885
-15.488 0.0730663 -0.0165956
-15.4404 0.0739516 -0.0164997
-15.393 0.0748176 -0.0164013
-15.3458 0.0756633 -0.0163006
-15.2986 0.0764883 -0.0161982
-15.2516 0.077292 -0.0160941
-15.2047 0.0780738 -0.0159888
-15.1579 0.0788326 -0.0158824
-15.1112 0.0795681 -0.015775
-15.0647 0.0802794 -0.0156669
-15.0182 0.0809652 -0.015558
-14.9719 0.0816254 -0.0154485
-14.9257 0.0822583 -0.0153382
-14.8796 0.0828633 -0.0152272
-14.8336 0.0834398 -0.0151155
-14.7877 0.0839859 -0.0150027
-14.7419 0.0845011 -0.0148888
-14.6962 0.0849846 -0.0147735
-14.6506 0.0854343 -0.0146566
-14.6052 0.0858501 -0.0145377
-14.5598 0.0862305 -0.0144164
-14.5145 0.0865739 -0.0142924
-14.4693 0.0868801 -0.0141652
-14.4243 0.0871474 -0.0140343
-14.3793 0.0873745 -0.0138993
-14.3344 0.0875611 -0.0137596
-14.2896 0.0877057 -0.0136146
-14.2449 0.0878072 -0.0134638
-14.2003 0.0878657 -0.0133066
-14.1558 0.0878791 -0.0131425
-14.1113 0.0878476 -0.0129709
-14.067 0.0877708 -0.0127912
-14.0227 0.0876469 -0.0126029
-13.9786 0.0874777 -0.0124057
-13.9345 0.087261 -0.0121989
-13.8905 0.0869977 -0.0119823
-13.8466 0.0866883 -0.0117556
-13.8028 0.0863316 -0.0115185
-13.759 0.0859298 -0.011271
-13.7153 0.0854821 -0.0110126
-13.6718 0.0849899 -0.010744
-13.6283 0.0844541 -0.0104646
-13.5848 0.0838752 -0.0101752
-13.5415 0.0832552 -0.00987589
-13.4982 0.0825949 -0.00956687
-13.455 0.0818962 -0.00924925
-13.4119 0.0811604 -0.00892298
-13.3689 0.0803897 -0.00858926
-13.3259 0.0795853 -0.00824865
-13.283 0.0787498 -0.007902
-13.2402 0.0778848 -0.0075504
-13.1974 0.0769925 -0.00719466
-13.1547 0.0760752 -0.00683588
-13.1121 0.0751343 -0.00647509
-13.0696 0.0741728 -0.00611352
-13.0271 0.0731919 -0.00575183
-12.9847 0.0721943 -0.00539178
-12.9424 0.0711813 -0.00503348
-12.9001 0.0701549 -0.00467867
-12.8579 0.0691169 -0.00432743
-12.8158 0.0680686 -0.00398011
-12.7737 0.0670125 -0.00363753
-12.7317 0.0659503 -0.00329885
-12.6898 0.0648848 -0.00296588
-12.6479 0.0638177 -0.00263862
-12.6061 0.0627511 -0.00231852
-12.5643 0.0616855 -0.00200675
-12.5226 0.0606226 -0.00170298
-12.481 0.0595627 -0.00140881
-12.4394 0.0585067 -0.00112314
-12.3979 0.0574558 -0.000846797
-12.3565 0.0564098 -0.000579534
-12.3151 0.055371 -0.000320859
-12.2738 0.0543381 -7.15299e-05
-12.2325 0.0533133 0.000169692
-12.1913 0.0522964 0.00040204
-12.1501 0.0512875 0.000626308
-12.109 0.0502883 0.000842797
-12.068 0.0492972 0.0010511
-12.027 0.0483164 0.00125265
-11.986 0.0473448 0.00144629
-11.9452 0.0463832 0.0016338
-11.9043 0.0454322 0.00181423
-11.8636 0.0444904 0.00198863
-11.8228 0.0435601 0.00215728
-11.7822 0.0426391 0.00231984
-11.7415 0.0417292 0.00247781
-11.701 0.0408296 0.00262999
-11.6605 0.0399398 0.00277824
-11.62 0.0390615 0.00292146
-11.5796 0.038192 0.00306094
-11.5392 0.0373343 0.00319653
-11.4989 0.0364854 0.00332833
-11.4587 0.0356476 0.00345746
-11.4184 0.0348195 0.0035828
-11.3783 0.0340007 0.0037064
-11.3381 0.0331928 0.00382649
-11.2981 0.0323931 0.00394535
-11.2581 0.0316042 0.00406148
-11.2181 0.0308241 0.00417628
-11.1781 0.0300531 0.00428967
-11.1383 0.0292922 0.00440129
-11.0984 0.0285388 0.00451278
-11.0586 0.0277962 0.00462227
-11.0189 0.0270605 0.00473244
-10.9792 0.026335 0.00484086
-10.9395 0.0256168 0.00495014
-10.8999 0.0249081 0.00505846
-10.8603 0.0242072 0.00516724
-10.8208 0.0235146 0.00527628
-10.7813 0.0228308 0.00538513
-10.7418 0.0221538 0.00549536
-10.7024 0.0214865 0.00560494
-10.6631 0.0208253 0.00571654
-10.6238 0.0201738 0.00582747
-10.5845 0.0195285 0.00594048
-10.5452 0.0188922 0.00605329
-10.506 0.0182628 0.00616766
-10.4669 0.0176411 0.00628278
-10.4278 0.0170274 0.00639858
-10.3887 0.0164201 0.00651611
-10.3496 0.0158216 0.00663363
-10.3106 0.0152287 0.00675338
-10.2717 0.0146447 0.00687282
-10.2328 0.0140663 0.00699448
-10.1939 0.0134959 0.007116
-10.155 0.0129319 0.00723921
-10.1162 0.0123744 0.00736289
-10.0774 0.0118243 0.00748733
-10.0387 0.0112793 0.00761307
-10 0.0107422 0.00773862
-9.96134 0.0102095 0.00786614
-9.92271 0.00968408 0.00799273
-9.88412 0.0091634 0.00812157
-9.84557 0.00864861 0.00824899
-9.80704 0.00813922 0.00837872
-9.76856 0.00763405 0.00850681
-9.73011 0.00713465 0.00863691
-9.69169 0.00663828 0.00876556
-9.65331 0.00614746 0.0088953
-9.61496 0.00565913 0.00902438
-9.57664 0.00517539 0.00915319
-9.53836 0.00469398 0.00928235
-9.50011 0.00421566 0.00940995
-9.46189 0.00373977 0.00953835
-9.42371 0.00326533 0.00966448
-9.38556 0.00279353 0.00979126
-9.34744 0.00232124 0.00991561
-9.30935 0.00185157 0.0100401
-9.2713 0.00137979 0.0101622
-9.23327 0.000910018 0.0102836
-9.19528 0.00043727 0.0104027
-9.15732 -3.50165e-05 0.0105201
-9.11939 -0.000510246 0.0106356
-9.08149 -0.000987668 0.0107482
-9.04362 -0.00146717 0.0108593
-9.00578 -0.0019522 0.0109664
-8.96797 -0.00243842 0.0110723
-8.93019 -0.00293306 0.0111732
-8.89244 -0.00342903 0.0112729
-8.85471 -0.00393497 0.011367
-8.81702 -0.00444383 0.01146
-8.77936 -0.00496285 0.0115469
-8.74172 -0.00548743 0.0116325
-8.70412 -0.00602171 0.0117121
-8.66654 -0.0065643 0.0117897
-8.62899 -0.00711628 0.0118624
-8.59146 -0.00767856 0.0119323
-8.55397 -0.00825042 0.0119986
-8.5165 -0.00883395 0.0120617
-8.47906 -0.00942713 0.0121225
-8.44165 -0.0100333 0.0121803
-8.40426 -0.0106482 0.0122369
-8.3669 -0.0112771 0.0122913
-8.32956 -0.0119128 0.0123457
-8.29226 -0.0125627 0.0123991
-8.25497 -0.0132173 0.0124534
-8.21772 -0.013884 0.0125076
-8.18049 -0.0145531 0.0125638
-8.14328 -0.0152299 0.0126203
-8.1061 -0.0159062 0.0126792
-8.06895 -0.0165834 0.0127379
-8.03182 -0.0172567 0.0127987
-7.99471 -0.0179219 0.0128578
-7.95763 -0.0185791 0.0129163
-7.92058 -0.0192178 0.0129713
-7.88355 -0.0198431 0.0130203
-7.84654 -0.0204395 0.0130629
-7.80955 -0.0210159 0.0130923
-7.77259 -0.0215544 0.0131112
-7.73566 -0.0220656 0.0131089
-7.69874 -0.0225325 0.013091
-7.66185 -0.022965 0.0130444
-7.62498 -0.0233495 0.0129767
-7.58814 -0.0236937 0.0128746
-7.55132 -0.0239887 0.0127467
-7.51452 -0.0242399 0.0125813
-7.47774 -0.0244425 0.0123876
-7.44099 -0.0246 0.0121562
-7.40425 -0.0247111 0.0118969
-7.36754 -0.024777 0.0116019
-7.33085 -0.0248005 0.0112832
-7.29418 -0.0247793 0.0109325
-7.25754 -0.0247207 0.0105647
-7.22091 -0.0246183 0.01017
-7.18431 -0.0244834 0.00976516
-7.14772 -0.0243063 0.00933994
-7.11116 -0.024101 0.00891043
-7.07462 -0.023856 0.00846747
-7.0381 -0.0235864 0.00802439
-7.00159 -0.0232805 0.00757445
-6.96511 -0.0229534 0.00712666
-6.92865 -0.0225942 0.00667757
-6.89221 -0.0222174 0.00623138
-6.85579 -0.0218136 0.00578811
-6.81938 -0.0213956 0.00534734
-6.783 -0.0209566 0.00491257
-6.74664 -0.0205071 0.00447923
-6.71029 -0.0200435 0.00405414
-6.67397 -0.019573 0.00362922
-6.63766 -0.0190956 0.00321434
-6.60137 -0.0186149 0.00279864
-6.5651 -0.0181347 0.00239469
-6.52885 -0.0176546 0.00198957
-6.49262 -0.0171821 0.00159801
-6.4564 -0.0167127 0.00120588
-6.42021 -0.0162569 0.000829365
-6.38403 -0.015807 0.000453893
-6.34786 -0.0153756 9.64521e-05
-6.31172 -0.0149521 -0.000257312
-6.27559 -0.0145502 -0.000590373
-6.23949 -0.0141574 -0.000916224
-6.20339 -0.0137877 -0.0012186
-6.16732 -0.0134271 -0.00150957
-6.13126 -0.0130891 -0.00177448
-6.09522 -0.0127588 -0.00202342
-6.05919 -0.0124489 -0.00224426
-6.02319 -0.0121438 -0.00244459
-5.9872 -0.0118552 -0.00261573
-5.95122 -0.0115671 -0.00276231
-5.91526 -0.0112897 -0.00287992
-5.87932 -0.0110076 -0.00296991
-5.84339 -0.0107289 -0.00303272
-5.80748 -0.0104396 -0.00306644
-5.77158 -0.0101454 -0.00307651
-5.7357 -0.00983445 -0.003058
-5.69984 -0.00951002 -0.00302121
-5.66399 -0.00916288 -0.0029585
-5.62815 -0.00879394 -0.00288474
-5.59233 -0.00839738 -0.00278973
-5.55653 -0.0079717 -0.00269266
-5.52074 -0.00751501 -0.00258065
-5.48497 -0.00702364 -0.00247687
-5.4492 -0.00649993 -0.00236563
-5.41346 -0.00593824 -0.00227354
-5.37773 -0.00534528 -0.00218187
-5.34201 -0.00471359 -0.00212012
-5.30631 -0.00405421 -0.00206624
-5.27062 -0.00335788 -0.00205196
-5.23494 -0.00263966 -0.00205178
-5.19928 -0.00188853 -0.00209899
-5.16363 -0.00112293 -0.00216469
-5.128 -0.000330075 -0.00228304
-5.09237 0.000469012 -0.00242221
-5.05677 0.00128879 -0.00261649
-5.02117 0.00210667 -0.00283192
-4.98559 0.00293835 -0.00310229
-4.95002 0.00376078 -0.00339238
-4.91446 0.00459036 -0.00373521
-4.87892 0.00540432 -0.00409497
-4.84339 0.00621951 -0.00450392
-4.80787 0.00701356 -0.00492616
-4.77237 0.00780385 -0.00539317
-4.73687 0.00856817 -0.00586943
-4.70139 0.0093245 -0.00638559
-4.66592 0.0100505 -0.00690689
-4.63046 0.0107648 -0.00746298
-4.59502 0.0114446 -0.00802024
-4.55958 0.0121091 -0.00860695
-4.52416 0.0127353 -0.0091913
-4.48875 0.0133422 -0.00979931
-4.45335 0.0139072 -0.0104021
-4.41797 0.014448 -0.011022
-4.38259 0.0149443 -0.0116344
-4.34722 0.0154098 -0.0122569
-4.31187 0.0158287 -0.0128695
-4.27653 0.0162093 -0.0134848
-4.24119 0.0165409 -0.0140876
-4.20587 0.0168264 -0.0146851
-4.17056 0.0170593 -0.0152672
-4.13526 0.0172389 -0.0158354
-4.09997 0.0173608 -0.0163848
-4.06469 0.0174234 -0.0169104
-4.02942 0.0174211 -0.0174135
-3.99416 0.0173547 -0.0178816
-3.95891 0.0172152 -0.0183223
-3.92367 0.0170077 -0.0187159
-3.88844 0.0167185 -0.0190751
-3.85322 0.0163579 -0.0193742
-3.81801 0.0159076 -0.0196297
-3.7828 0.0153841 -0.0198109
-3.74761 0.0147629 -0.0199373
-3.71243 0.0140696 -0.0199729
-3.67726 0.0132717 -0.0199418
-3.64209 0.0124063 -0.0197997
-3.60694 0.0114331 -0.0195801
-3.57179 0.0103997 -0.0192247
-3.53665 0.00926293 -0.0187824
-3.50152 0.00807613 -0.018177
-3.4664 0.00679934 -0.0174752
-3.43129 0.00548832 -0.0165845
-3.39619 0.00411012 -0.015588
-3.36109 0.00272264 -0.0143822
-3.32601 0.00129981 -0.0130624
-3.29093 -9.53414e-05 -0.0115229
-3.25586 -0.00148578 -0.00986587
-3.2208 -0.00279844 -0.00799206
-3.18574 -0.00405975 -0.00600766
-3.1507 -0.00518158 -0.0038263
-3.11566 -0.00620222 -0.00155737
-3.08063 -0.00701412 0.000868728
-3.0456 -0.00767815 0.00333918
-3.01059 -0.00806297 0.00590369
-2.97558 -0.00826467 0.00844809
-2.94058 -0.00812588 0.0109978
-2.90558 -0.00778782 0.0134426
-2.87059 -0.00707467 0.0157803
-2.83561 -0.0061733 0.0179119
-2.80064 -0.004911 0.0198106
-2.76567 -0.00351033 0.0214003
-2.73071 -0.00182805 0.0226395
-2.69576 -0.000104406 0.0234944
-2.66081 0.00175935 0.023924
-2.62587 0.00353245 0.0239574
-2.59094 0.00527477 0.0235688
-2.55601 0.00679882 0.0228529
-2.52109 0.00814867 0.0218059
-2.48617 0.00920459 0.0205616
-2.45126 0.0100193 0.01913
-2.41636 0.0105388 0.0176416
-2.38146 0.0108323 0.0161037
-2.34657 0.0108856 0.0146143
-2.31168 0.0107754 0.0131675
-2.2768 0.0104996 0.0118248
-2.24192 0.0101294 0.0105678
-2.20705 0.00966086 0.00943244
-2.17219 0.00915265 0.00839373
-2.13733 0.00859666 0.00747382
-2.10247 0.00803801 0.00664545
-2.06762 0.00746609 0.00592431
-2.03278 0.00691479 0.00528333
-1.99794 0.00637196 0.00473514
-1.9631 0.00586378 0.00425396
-1.92827 0.00537611 0.00385088
-1.89345 0.00493118 0.00350189
-1.85862 0.00451182 0.00321724
-1.82381 0.00413932 0.00297497
-1.78899 0.00379276 0.00278471
-1.75419 0.0034944 0.00262678
-1.71938 0.00321964 0.00251017
-1.68458 0.00299239 0.00241756
-1.64979 0.00278507 0.00235728
-1.61499 0.00262323 0.00231428
-1.58021 0.00247713 0.00229624
-1.54542 0.0023738 0.00229013
-1.51064 0.00228198 0.0023031
-1.47586 0.00223003 0.00232377
-1.44109 0.00218549 0.00235892
-1.40632 0.00217814 0.00239845
-1.37155 0.00217434 0.00244894
-1.33679 0.00220546 0.00250121
-1.30203 0.00223662 0.00256179
-1.26727 0.00230091 0.00262207
-1.23251 0.0023621 0.00268872
-1.19776 0.00245513 0.00275338
-1.16301 0.00254229 0.00282296
-1.12827 0.00266055 0.00288912
-1.09352 0.00277043 0.00295913
-1.05878 0.00291127 0.00302439
-1.02405 0.00304143 0.00309262
-0.989309 0.00320297 0.00315479
-0.954576 0.00335167 0.00321914
-0.919844 0.00353269 0.00327598
-0.885115 0.00369878 0.00333417
-0.850388 0.00389861 0.00338317
-0.815663 0.00408133 0.00343254
-0.78094 0.00429961 0.00347067
-0.746219 0.00449846 0.00350796
-0.711499 0.00473491 0.00353157
-0.676781 0.00494931 0.00355278
-0.642065 0.00520343 0.00355738
-0.60735 0.00543244 0.00355761
-0.572637 0.00570312 0.00353785
-0.537925 0.005945 0.00351128
-0.503214 0.00623003 0.00346091
-0.468504 0.00648183 0.00340079
-0.433796 0.00677731 0.00331279
-0.399089 0.0070343 0.0032116
-0.364382 0.00733382 0.00307841
-0.329676 0.00758908 0.00292812
-0.294972 0.00788274 0.00274212
-0.260267 0.00812637 0.00253472
-0.225564 0.00840053 0.00228894
-0.190861 0.00861481 0.00201825
-0.156158 0.00884772 0.00170874
-0.121456 0.00901536 0.00137268
-0.0867541 0.00917417 0.00100387
-0.0520524 0.00927281 0.000613557
-0.0173508 0.00933 0.000205947
0.0173508 0.00933 -0.000205947
0.0520524 0.00927281 -0.000613557
0.0867541 0.00917417 -0.00100387
0.121456 0.00901536 -0.00137268
0.156158 0.00884772 -0.00170874
0.190861 0.00861481 -0.00201825
0.225564 0.00840053 -0.00228894
0.260267 0.00812637 -0.00253472
0.294972 0.00788274 -0.00274212
0.329676 0.00758908 -0.00292812
0.364382 0.00733382 -0.00307841
0.399089 0.0070343 -0.0032116
0.433796 0.00677731 -0.00331279
0.468504 0.00648183 -0.00340079
0.503214 0.00623003 -0.00346091
0.537925 0.005945 -0.00351128
0.572637 0.00570312 -0.00353785
0.60735 0.00543244 -0.00355761
0.642065 0.00520343 -0.00355738
0.676781 0.00494931 -0.00355278
0.711499 0.00473491 -0.00353157
0.746219 0.00449846 -0.00350796
0.78094 0.00429961 -0.00347067
0.815663 0.00408133 -0.00343254
0.850388 0.00389861 -0.00338317
0.885115 0.00369878 -0.00333417
0.919844 0.00353269 -0.00327598
0.954576 0.00335167 -0.00321914
0.989309 0.00320297 -0.00315479
1.02405 0.00304143 -0.00309262
1.05878 0.00291127 -0.00302439
1.09352 0.00277043 -0.00295913
1.12827 0.00266055 -0.00288912
1.16301 0.00254229 -0.00282296
1.19776 0.00245513 -0.00275338
1.23251 0.0023621 -0.00268872
1.26727 0.00230091 -0.00262207
1.30203 0.00223662 -0.00256179
1.33679 0.00220546 -0.00250121
1.37155 0.00217434 -0.00244894
1.40632 0.00217814 -0.00239845
1.44109 0.00218549 -0.00235892
1.47586 0.00223003 -0.00232377
1.51064 0.00228198 -0.0023031
1.54542 0.0023738 -0.00229013
1.58021 0.00247713 -0.00229624
1.61499 0.00262323 -0.00231428
1.64979 0.00278507 -0.00235728
1.68458 0.00299239 -0.00241756
1.71938 0.00321964 -0.00251017
1.75419 0.0034944 -0.00262678
1.78899 0.00379276 -0.00278471
1.82381 0.00413932 -0.00297497
1.85862 0.00451182 -0.00321724
1.89345 0.00493118 -0.00350189
1.92827 0.00537611 -0.00385088
1.9631 0.00586378 -0.00425396
1.99794 0.00637196 -0.00473514
2.03278 0.00691479 -0.00528333
2.06762 0.00746609 -0.00592431
2.10247 0.00803801 -0.00664545
2.13733 0.00859666 -0.00747382
2.17219 0.00915265 -0.00839373
2.20705 0.00966086 -0.00943244
2.24192 0.0101294 -0.0105678
2.2768 0.0104996 -0.0118248
2.31168 0.0107754 -0.0131675
2.34657 0.0108856 -0.0146143
2.38146 0.0108323 -0.0161037
2.41636 0.0105388 -0.0176416
2.45126 0.0100193 -0.01913
2.48617 0.00920459 -0.0205616
2.52109 0.00814867 -0.0218059
2.55601 0.00679882 -0.0228529
2.59094 0.00527477 -0.0235688
2.62587 0.00353245 -0.0239574
2.66081 0.00175935 -0.023924
2.69576 -0.000104406 -0.0234944
2.73071 -0.00182805 -0.0226395
2.76567 -0.00351033 -0.0214003
2.80064 -0.004911 -0.0198106
2.83561 -0.0061733 -0.0179119
2.87059 -0.00707467 -0.0157803
2.90558 -0.00778782 -0.0134426
2.94058 -0.00812588 -0.0109978
2.97558 -0.00826467 -0.00844809
3.01059 -0.00806297 -0.00590369
3.0456 -0.00767815 -0.00333918
3.08063 -0.00701412 -0.000868728
3.11566 -0.00620222 0.00155737
3.1507 -0.00518158 0.0038263
3.18574 -0.00405975 0.00600766
3.2208 -0.00279844 0.00799206
3.25586 -0.00148578 0.00986587
3.29093 -9.53414e-05 0.0115229
3.32601 0.00129981 0.0130624
3.36109 0.00272264 0.0143822
3.39619 0.00411012 0.015588
3.43129 0.00548832 0.0165845
3.4664 0.00679934 0.0174752
3.50152 0.00807613 0.018177
3.53665 0.00926293 0.0187824
3.57179 0.0103997 0.0192247
3.60694 0.0114331 0.0195801
3.64209 0.0124063 0.0197997
3.67726 0.0132717 0.0199418
3.71243 0.0140696 0.0199729
3.74761 0.0147629 0.0199373
3.7828 0.0153841 0.0198109
3.81801 0.0159076 0.0196297
3.85322 0.0163579 0.0193742
3.88844 0.0167185 0.0190751
3.92367 0.0170077 0.0187159
3.95891 0.0172152 0.0183223
3.99416 0.0173547 0.0178816
4.02942 0.0174211 0.0174135
4.06469 0.0174234 0.0169104
4.09997 0.0173608 0.0163848
4.13526 0.0172389 0.0158354
4.17056 0.0170593 0.0152672
4.20587 0.0168264 0.0146851
4.24119 0.0165409 0.0140876
4.27653 0.0162093 0.0134848
4.31187 0.0158287 0.0128695
4.34722 0.0154098 0.0122569
4.38259 0.0149443 0.0116344
4.41797 0.014448 0.011022
4.45335 0.0139072 0.0104021
4.48875 0.0133422 0.00979931
4.52416 0.0127353 0.0091913
4.55958 0.0121091 0.00860695
4.59502 0.0114446 0.00802024
4.63046 0.0107648 0.00746298
4.66592 0.0100505 0.00690689
4.70139 0.0093245 0.00638559
4.73687 0.00856817 0.00586943
4.77237 0.00780385 0.00539317
4.80787 0.00701356 0.00492616
4.84339 0.00621951 0.00450392
4.87892 0.00540432 0.00409497
4.91446 0.00459036 0.00373521
4.95002 0.00376078 0.00339238
4.98559 0.00293835 0.00310229
5.02117 0.00210667 0.00283192
5.05677 0.00128879 0.00261649
5.09237 0.000469012 0.00242221
5.128 -0.000330075 0.00228304
5.16363 -0.00112293 0.00216469
5.19928 -0.00188853 0.00209899
5.23494 -0.00263966 0.00205178
5.27062 -0.00335788 0.00205196
5.30631 -0.00405421 0.00206624
5.34201 -0.00471359 0.00212012
5.37773 -0.00534528 0.00218187
5.41346 -0.00593824 0.00227354
5.4492 -0.00649993 0.00236563
5.48497 -0.00702364 0.00247687
5.52074 -0.00751501 0.00258065
5.55653 -0.0079717 0.00269266
5.59233 -0.00839738 0.00278973
5.62815 -0.00879394 0.00288474
5.66399 -0.00916288 0.0029585
5.69984 -0.00951002 0.00302121
5.7357 -0.00983445 0.003058
5.77158 -0.0101454 0.00307651
5.80748 -0.0104396 0.00306644
5.84339 -0.0107289 0.00303272
5.87932 -0.0110076 0.00296991
5.91526 -0.0112897 0.00287992
5.95122 -0.0115671 0.00276231
5.9872 -0.0118552 0.00261573
6.02319 -0.0121438 0.00244459
6.05919 -0.0124489 0.00224426
6.09522 -0.0127588 0.00202342
6.13126 -0.0130891 0.00177448
6.16732 -0.0134271 0.00150957
6.20339 -0.0137877 0.0012186
6.23949 -0.0141574 0.000916224
6.27559 -0.0145502 0.000590373
6.31172 -0.0149521 0.000257312
6.34786 -0.0153756 -9.64521e-05
6.38403 -0.015807 -0.000453893
6.42021 -0.0162569 -0.000829365
6.4564 -0.0167127 -0.00120588
6.49262 -0.0171821 -0.00159801
6.52885 -0.0176546 -0.00198957
6.5651 -0.0181347 -0.00239469
6.60137 -0.0186149 -0.00279864
6.63766 -0.0190956 -0.00321434
6.67397 -0.019573 -0.00362922
6.71029 -0.0200435 -0.00405414
6.74664 -0.0205071 -0.00447923
6.783 -0.0209566 -0.00491257
6.81938 -0.0213956 -0.00534734
6.85579 -0.0218136 -0.00578811
6.89221 -0.0222174 -0.00623138
6.92865 -0.0225942 -0.00667757
6.96511 -0.0229534 -0.00712666
7.00159 -0.0232805 -0.00757445
7.0381 -0.0235864 -0.00802439
7.07462 -0.023856 -0.00846747
7.11116 -0.024101 -0.00891043
7.14772 -0.0243063 -0.00933994
7.18431 -0.0244834 -0.00976516
7.22091 -0.0246183 -0.01017
7.25754 -0.0247207 -0.0105647
7.29418 -0.0247793 -0.0109325
7.33085 -0.0248005 -0.0112832
7.36754 -0.024777 -0.0116019
7.40425 -0.0247111 -0.0118969
7.44099 -0.0246 -0.0121562
7.47774 -0.0244425 -0.0123876
7.51452 -0.0242399 -0.0125813
7.55132 -0.0239887 -0.0127467
7.58814 -0.0236937 -0.0128746
7.62498 -0.0233495 -0.0129767
7.66185 -0.022965 -0.0130444
7.69874 -0.0225325 -0.013091
7.73566 -0.0220656 -0.0131089
7.77259 -0.0215544 -0.0131112
7.80955 -0.0210159 -0.0130923
7.84654 -0.0204395 -0.0130629
7.88355 -0.0198431 -0.0130203
7.92058 -0.0192178 -0.0129713
7.95763 -0.0185791 -0.0129163
7.99471 -0.0179219 -0.0128578
8.03182 -0.0172567 -0.0127987
8.06895 -0.0165834 -0.0127379
8.1061 -0.0159062 -0.0126792
8.14328 -0.0152299 -0.0126203
8.18049 -0.0145531 -0.0125638
8.21772 -0.013884 -0.0125076
8.25497 -0.0132173 -0.0124534
8.29226 -0.0125627 -0.0123991
8.32956 -0.0119128 -0.0123457
8.3669 -0.0112771 -0.0122913
8.40426 -0.0106482 -0.0122369
8.44165 -0.0100333 -0.0121803
8.47906 -0.00942713 -0.0121225
8.5165 -0.00883395 -0.0120617
8.55397 -0.00825042 -0.0119986
8.59146 -0.00767856 -0.0119323
8.62899 -0.00711628 -0.0118624
8.66654 -0.0065643 -0.0117897
8.70412 -0.00602171 -0.0117121
8.74172 -0.00548743 -0.0116325
8.77936 -0.00496285 -0.0115469
8.81702 -0.00444383 -0.01146
8.85471 -0.00393497 -0.011367
8.89244 -0.00342903 -0.0112729
8.93019 -0.00293306 -0.0111732
8.96797 -0.00243842 -0.0110723
9.00578 -0.0019522 -0.0109664
9.04362 -0.00146717 -0.0108593
9.08149 -0.000987668 -0.0107482
9.11939 -0.000510246 -0.0106356
9.15732 -3.50165e-05 -0.0105201
9.19528 0.00043727 -0.0104027
9.23327 0.000910018 -0.0102836
9.2713 0.00137979 -0.0101622
9.30935 0.00185157 -0.0100401
9.34744 0.00232124 -0.00991561
9.38556 0.00279353 -0.00979126
9.42371 0.00326533 -0.00966448
9.46189 0.00373977 -0.00953835
9.50011 0.00421566 -0.00940995
9.53836 0.00469398 -0.00928235
9.57664 0.00517539 -0.00915319
9.61496 0.00565913 -0.00902438
9.65331 0.00614746 -0.0088953
9.69169 0.00663828 -0.00876556
9.73011 0.00713465 -0.00863691
9.76856 0.00763405 -0.00850681
9.80704 0.00813922 -0.00837872
9.84557 0.00864861 -0.00824899
9.88412 0.0091634 -0.00812157
9.92271 0.00968408 -0.00799273
9.96134 0.0102095 -0.00786614
10 0.0107422 -0.00773862
10.0387 0.0112793 -0.00761307
10.0774 0.0118243 -0.00748733
10.1162 0.0123744 -0.00736289
10.155 0.0129319 -0.00723921
10.1939 0.0134959 -0.007116
10.2328 0.0140663 -0.00699448
10.2717 0.0146447 -0.00687282
10.3106 0.0152287 -0.00675338
10.3496 0.0158216 -0.00663363
10.3887 0.0164201 -0.00651611
10.4278 0.0170274 -0.00639858
10.4669 0.0176411 -0.00628278
10.506 0.0182628 -0.00616766
10.5452 0.0188922 -0.00605329
10.5845 0.0195285 -0.00594048
10.6238 0.0201738 -0.00582747
10.6631 0.0208253 -0.00571654
10.7024 0.0214865 -0.00560494
10.7418 0.0221538 -0.00549536
10.7813 0.0228308 -0.00538513
10.8208 0.0235146 -0.00527628
10.8603 0.0242072 -0.00516724
10.8999 0.0249081 -0.00505846
10.9395 0.0256168 -0.00495014
10.9792 0.026335 -0.00484086
11.0189 0.0270605 -0.00473244
11.0586 0.0277962 -0.00462227
11.0984 0.0285388 -0.00451278
11.1383 0.0292922 -0.00440129
11.1781 0.0300531 -0.00428967
11.2181 0.0308241 -0.00417628
11.2581 0.0316042 -0.00406148
11.2981 0.0323931 -0.00394535
11.3381 0.0331928 -0.00382649
11.3783 0.0340007 -0.0037064
11.4184 0.0348195 -0.0035828
11.4587 0.0356476 -0.00345746
11.4989 0.0364854 -0.00332833
11.5392 0.0373343 -0.00319653
11.5796 0.038192 -0.00306094
11.62 0.0390615 -0.00292146
11.6605 0.0399398 -0.00277824
11.701 0.0408296 -0.00262999
11.7415 0.0417292 -0.00247781
11.7822 0.0426391 -0.00231984
11.8228 0.0435601 -0.00215728
11.8636 0.0444904 -0.00198863
11.9043 0.0454322 -0.00181423
11.9452 0.0463832 -0.0016338
11.986 0.0473448 -0.00144629
12.027 0.0483164 -0.00125265
12.068 0.0492972 -0.0010511
12.109 0.0502883 -0.000842797
12.1501 0.0512875 -0.000626308
12.1913 0.0522964 -0.00040204
12.2325 0.0533133 -0.000169692
12.2738 0.0543381 7.15299e-05
12.3151 0.055371 0.000320859
12.3565 0.0564098 0.000579534
12.3979 0.0574558 0.000846797
12.4394 0.0585067 0.00112314
12.481 0.0595627 0.00140881
12.5226 0.0606226 0.00170298
12.5643 0.0616855 0.00200675
12.6061 0.0627511 0.00231852
12.6479 0.0638177 0.00263862
12.6898 0.0648848 0.00296588
12.7317 0.0659503 0.00329885
12.7737 0.0670125 0.00363753
12.8158 0.0680686 0.00398011
12.8579 0.0691169 0.00432743
12.9001 0.0701549 0.00467867
12.9424 0.0711813 0.00503348
12.9847 0.0721943 0.00539178
13.0271 0.0731919 0.00575183
13.0696 0.0741728 0.00611352
13.1121 0.0751343 0.00647509
13.1547 0.0760752 0.00683588
13.1974 0.0769925 0.00719466
13.2402 0.0778848 0.0075504
13.283 0.0787498 0.007902
13.3259 0.0795853 0.00824865
13.3689 0.0803897 0.00858926
13.4119 0.0811604 0.00892298
13.455 0.0818962 0.00924925
13.4982 0.0825949 0.00956687
13.5415 0.0832552 0.00987589
13.5848 0.0838752 0.0101752
13.6283 0.0844541 0.0104646
13.6718 0.0849899 0.010744
13.7153 0.0854821 0.0110126
13.759 0.0859298 0.011271
13.8028 0.0863316 0.0115185
13.8466 0.0866883 0.0117556
13.8905 0.0869977 0.0119823
13.9345 0.087261 0.0121989
13.9786 0.0874777 0.0124057
14.0227 0.0876469 0.0126029
14.067 0.0877708 0.0127912
14.1113 0.0878476 0.0129709
14.1558 0.0878791 0.0131425
14.2003 0.0878657 0.0133066
14.2449 0.0878072 0.0134638
14.2896 0.0877057 0.0136146
14.3344 0.0875611 0.0137596
14.3793 0.0873745 0.0138993
14.4243 0.0871474 0.0140343
14.4693 0.0868801 0.0141652
14.5145 0.0865739 0.0142924
14.5598 0.0862305 0.0144164
14.6052 0.0858501 0.0145377
14.6506 0.0854343 0.0146566
14.6962 0.0849846 0.0147735
14.7419 0.0845011 0.0148888
14.7877 0.0839859 0.0150027
14.8336 0.0834398 0.0151155
14.8796 0.0828633 0.0152272
14.9257 0.0822583 0.0153382
14.9719 0.0816254 0.0154485
15.0182 0.0809652 0.015558
15.0647 0.0802794 0.0156669
15.1112 0.0795681 0.015775
15.1579 0.0788326 0.0158824
15.2047 0.0780738 0.0159888
15.2516 0.077292 0.0160941
15.2986 0.0764883 0.0161982
15.3458 0.0756633 0.0163006
15.393 0.0748176 0.0164013
15.4404 0.0739516 0.0164997
15.488 0.0730663 0.0165956
15.5356 0.0721619 0.0166885
15.5834 0.0712386 0.016778
15.6313 0.0702975 0.0168636
15.6794 0.0693387 0.0169448
15.7276 0.0683621 0.0170208
15.7759 0.0673688 0.0170913
15.8243 0.0663588 0.0171556
15.873 0.065332 0.0172128
15.9217 0.0642892 0.0172623
15.9706 0.0632309 0.0173034
16.0197 0.0621564 0.0173352
16.0689 0.0610667 0.0173571
16.1182 0.0599623 0.0173682
16.1677 0.0588427 0.0173678
16.2174 0.0577085 0.0173549
16.2672 0.0565604 0.0173289
16.3172 0.0553982 0.0172891
16.3674 0.0542222 0.0172345
16.4177 0.0530333 0.0171647
16.4682 0.0518316 0.0170792
16.5189 0.0506176 0.0169771
16.5697 0.049392 0.0168582
16.6208 0.0481556 0.0167221
16.672 0.0469089 0.0165687
16.7234 0.0456527 0.0163976
16.775 0.0443882 0.0162089
16.8268 0.0431163 0.0160029
16.8787 0.0418378 0.0157798
16.9309 0.0405541 0.0155399
16.9833 0.0392667 0.0152839
17.0359 0.0379768 0.0150127
17.0887 0.0366855 0.0147269
17.1418 0.0353949 0.0144275
17.195 0.0341067 0.0141159
17.2485 0.0328222 0.0137931
17.3022 0.0315431 0.0134605
17.3562 0.0302715 0.0131196
17.4104 0.0290093 0.0127719
17.4648 0.0277582 0.012419
17.5195 0.0265198 0.0120623
17.5744 0.0252962 0.0117035
17.6296 0.0240892 0.0113441
17.6851 0.0229006 0.0109857
17.7408 0.0217317 0.0106296
17.7969 0.0205842 0.0102771
17.8532 0.01946 0.00992973
17.9098 0.01836 0.0095884
17.9667 0.0172855 0.00925415
18.0239 0.0162377 0.00892777
18.0815 0.0152175 0.00861005
18.1393 0.0142257 0.00830156
18.1975 0.0132629 0.00800269
18.256 0.0123296 0.00771368
18.3149 0.011426 0.00743467
18.3742 0.0105525 0.00716567
18.4338 0.0097091 0.00690661
18.4938 0.00889555 0.00665721
18.5542 0.00811171 0.00641717
18.615 0.0073572 0.00618608
18.6762 0.00663162 0.0059635
18.7379 0.00593453 0.00574896
18.8 0.00526523 0.00554195
18.8625 0.00462299 0.00534184
18.9255 0.00400702 0.00514812
18.9891 0.00341656 0.00496017
19.0531 0.00285078 0.00477748
19.1177 0.00230892 0.0045995
19.1828 0.00179019 0.00442578
19.2484 0.00129377 0.00425583
19.3147 0.000818778 0.00408924
19.3816 0.000364399 0.00392559
19.4491 -7.01471e-05 0.00376457
19.5173 -0.000485611 0.00360585
19.5862 -0.000882661 0.00344919
19.6558 -0.00126199 0.00329433
19.7262 -0.00162419 0.00314113
19.7974 -0.00196983 0.0029894
19.8694 -0.00229943 0.00283908
19.9423 -0.00261351 0.00269004
20.0162 -0.00291243 0.00254227
20.091 -0.00319664 0.00239569
20.1669 -0.00346644 0.00225031
20.244 -0.00372203 0.00210608
20.3222 -0.00396357 0.00196307
20.4016 -0.00419107 0.00182126
20.4825 -0.00440447 0.00168074
20.5648 -0.00460366 0.0015415
20.6487 -0.00478839 0.00140365
20.7344 -0.00495823 0.00126718
20.8219 -0.00511252 0.00113221
20.9115 -0.00525022 0.000998737
21.0034 -0.00537006 0.000866885
21.0979 -0.00547017 0.000736655
21.1952 -0.00554506 0.000608301
21.2959 -0.00560019 0.000481632
21.4004 -0.00563228 0.000356795
21.5093 -0.00563654 0.000233808
21.6237 -0.00561011 0.000112675
21.7448 -0.0055438 -6.54965e-06
21.8747 -0.00542655 -0.000123707
22.0165 -0.00524181 -0.000238986
22.1768 -0.00495782 -0.000352572
22.3723 -0.0044746 -0.000465086


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1Quantum/vCLRDiaP_FRG.txt <==
-22.3723 -0.0044747 -0.000465282
-22.1768 -0.00495801 -0.000352696
-22.0165 -0.00524207 -0.000239165
-21.8747 -0.00542686 -0.000123842
-21.7448 -0.00554417 -6.72436e-06
-21.6237 -0.00561053 0.000112535
-21.5093 -0.00563701 0.000233634
-21.4004 -0.0056328 0.000356651
-21.2959 -0.00560076 0.000481459
-21.1952 -0.00554567 0.000608153
-21.0979 -0.00547082 0.000736481
-21.0034 -0.00537075 0.000866734
-20.9115 -0.00525096 0.000998561
-20.8219 -0.00511329 0.00113205
-20.7344 -0.00495905 0.001267
-20.6487 -0.00478925 0.00140349
-20.5648 -0.00460455 0.00154132
-20.4825 -0.0044054 0.00168058
-20.4016 -0.00419204 0.00182108
-20.3222 -0.00396457 0.00196291
-20.244 -0.00372308 0.0021059
-20.1669 -0.00346752 0.00225014
-20.091 -0.00319776 0.0023955
-20.0162 -0.00291359 0.0025421
-19.9423 -0.0026147 0.00268986
-19.8694 -0.00230066 0.00283891
-19.7974 -0.0019711 0.00298921
-19.7262 -0.0016255 0.00314095
-19.6558 -0.00126333 0.00329414
-19.5862 -0.000884038 0.00344901
-19.5173 -0.000487025 0.00360565
-19.4491 -7.15983e-05 0.00376439
-19.3816 0.00036291 0.00392538
-19.3147 0.000817252 0.00408905
-19.2484 0.0012922 0.00425562
-19.1828 0.00178859 0.00442559
-19.1177 0.00230728 0.00459929
-19.0531 0.0028491 0.00477728
-18.9891 0.00341484 0.00495995
-18.9255 0.00400527 0.00514791
-18.8625 0.00462119 0.00534162
-18.8 0.0052634 0.00554174
-18.7379 0.00593266 0.00574874
-18.6762 0.00662971 0.00596329
-18.615 0.00735525 0.00618585
-18.5542 0.00810971 0.00641695
-18.4938 0.00889352 0.00665697
-18.4338 0.00970703 0.00690638
-18.3742 0.0105504 0.00716542
-18.3149 0.0114238 0.00743444
-18.256 0.0123274 0.00771344
-18.1975 0.0132606 0.00800245
-18.1393 0.0142234 0.0083013
-18.0815 0.0152152 0.00860981
-18.0239 0.0162353 0.00892751
-17.9667 0.0172831 0.00925389
-17.9098 0.0183576 0.00958813
-17.8532 0.0194575 0.00992947
-17.7969 0.0205817 0.0102769
-17.7408 0.021729 0.0106293
-17.6851 0.0228979 0.0109854
-17.6296 0.0240865 0.0113438
-17.5744 0.0252934 0.0117032
-17.5195 0.0265169 0.012062
-17.4648 0.0277553 0.0124187
-17.4104 0.0290064 0.0127716
-17.3562 0.0302686 0.0131193
-17.3022 0.03154 0.0134602
-17.2485 0.0328191 0.0137928
-17.195 0.0341036 0.0141155
-17.1418 0.0353917 0.0144271
-17.0887 0.0366823 0.0147265
-17.0359 0.0379735 0.0150123
-16.9833 0.0392633 0.0152836
-16.9309 0.0405506 0.0155395
-16.8787 0.0418343 0.0157794
-16.8268 0.0431127 0.0160025
-16.775 0.0443846 0.0162085
-16.7234 0.045649 0.0163972
-16.672 0.046905 0.0165683
-16.6208 0.0481517 0.0167217
-16.5697 0.049388 0.0168578
-16.5189 0.0506134 0.0169767
-16.4682 0.0518273 0.0170788
-16.4177 0.0530288 0.0171643
-16.3674 0.0542175 0.0172341
-16.3172 0.0553933 0.0172886
-16.2672 0.0565553 0.0173284
-16.2174 0.0577031 0.0173544
-16.1677 0.0588371 0.0173673
-16.1182 0.0599564 0.0173677
-16.0689 0.0610607 0.0173566
-16.0197 0.0621501 0.0173347
-15.9706 0.0632244 0.0173029
-15.9217 0.0642827 0.0172617
-15.873 0.0653254 0.0172122
-15.8243 0.066352 0.017155
-15.7759 0.0673619 0.0170908
-15.7276 0.0683551 0.0170202
-15.6794 0.0693315 0.0169442
-15.6313 0.0702903 0.0168629
-15.5834 0.0712312 0.0167773
-15.5356 0.0721544 0.0166878
-15.488 0.0730587 0.0165948
-15.4404 0.0739439 0.0164989
-15.393 0.0748097 0.0164005
-15.3458 0.0756553 0.0162998
-15.2986 0.0764801 0.0161974
-15.2516 0.0772837 0.0160933
-15.2047 0.0780653 0.015988
-15.1579 0.078824 0.0158815
-15.1112 0.0795594 0.0157741
-15.0647 0.0802705 0.0156659
-15.0182 0.0809561 0.015557
-14.9719 0.0816162 0.0154474
-14.9257 0.0822489 0.0153372
-14.8796 0.0828537 0.0152261
-14.8336 0.08343 0.0151143
-14.7877 0.0839759 0.0150015
-14.7419 0.0844909 0.0148876
-14.6962 0.0849742 0.0147722
-14.6506 0.0854237 0.0146552
-14.6052 0.0858392 0.0145362
-14.5598 0.0862194 0.0144149
-14.5145 0.0865625 0.0142908
-14.4693 0.0868685 0.0141635
-14.4243 0.0871354 0.0140326
-14.3793 0.0873623 0.0138975
-14.3344 0.0875485 0.0137576
-14.2896 0.0876929 0.0136126
-14.2449 0.087794 0.0134616
-14.2003 0.0878521 0.0133044
-14.1558 0.0878651 0.0131401
-14.1113 0.0878332 0.0129683
-14.067 0.087756 0.0127885
-14.0227 0.0876317 0.0126
-13.9786 0.087462 0.0124026
-13.9345 0.0872448 0.0121956
-13.8905 0.0869809 0.0119788
-13.8466 0.086671 0.0117519
-13.8028 0.0863137 0.0115144
-13.759 0.0859113 0.0112666
-13.7153 0.0854628 0.0110078
-13.6718 0.0849698 0.0107388
-13.6283 0.0844332 0.010459
-13.5848 0.0838534 0.010169
-13.5415 0.0832326 0.00986906
-13.4982 0.0825712 0.00955934
-13.455 0.0818714 0.00924089
-13.4119 0.0811345 0.00891367
-13.3689 0.0803624 0.00857882
-13.3259 0.0795566 0.00823689
-13.283 0.0787197 0.00788864
-13.2402 0.0778531 0.00753515
-13.1974 0.0769591 0.00717711
-13.1547 0.0760401 0.00681555
-13.1121 0.0750975 0.00645135
-13.0696 0.0741345 0.0060856
-13.0271 0.0731524 0.00571879
-12.9847 0.0721541 0.00535254
-12.9424 0.0711418 0.00498684
-12.9001 0.0701179 0.00462362
-12.8579 0.0690851 0.00426351
-12.8158 0.0680453 0.0039081
-12.7737 0.0670009 0.0035599
-12.7317 0.0659521 0.00321971
-12.6898 0.0648997 0.00288981
-12.6479 0.0638432 0.00256923
-12.6061 0.0627839 0.00225767
-12.5643 0.0617225 0.00195469
-12.5226 0.0606614 0.001659
-12.481 0.0596016 0.0013718
-12.4394 0.0585448 0.00109194
-12.3979 0.0574926 0.000820361
-12.3565 0.0564449 0.000556981
-12.3151 0.0554044 0.000301488
-12.2738 0.0543698 5.47536e-05
-12.2325 0.0533434 -0.000184315
-12.1913 0.0523249 -0.000414889
-12.1501 0.0513146 -0.00063766
-12.109 0.0503141 -0.0008529
-12.068 0.0493217 -0.00106013
-12.027 0.0483398 -0.00126078
-11.986 0.0473671 -0.00145363
-11.9452 0.0464045 -0.00164047
-11.9043 0.0454526 -0.00182031
-11.8636 0.0445099 -0.0019942
-11.8228 0.0435788 -0.00216238
-11.7822 0.0426571 -0.00232455
-11.7415 0.0417465 -0.00248216
-11.701 0.0408463 -0.00263403
-11.6605 0.0399559 -0.00278199
-11.62 0.0390771 -0.00292496
-11.5796 0.038207 -0.00306421
-11.5392 0.0373489 -0.00319959
-11.4989 0.0364995 -0.0033312
-11.4587 0.0356612 -0.00346017
-11.4184 0.0348327 -0.00358534
-11.3783 0.0340135 -0.00370881
-11.3381 0.0332052 -0.00382877
-11.2981 0.0324052 -0.00394751
-11.2581 0.031616 -0.00406352
-11.2181 0.0308356 -0.00417823
-11.1781 0.0300642 -0.00429151
-11.1383 0.0293031 -0.00440305
-11.0984 0.0285494 -0.00451446
-11.0586 0.0278065 -0.00462388
-11.0189 0.0270705 -0.00473396
-10.9792 0.0263448 -0.00484233
-10.9395 0.0256264 -0.00495154
-10.8999 0.0249174 -0.00505981
-10.8603 0.0242164 -0.00516853
-10.8208 0.0235236 -0.00527753
-10.7813 0.0228395 -0.00538632
-10.7418 0.0221624 -0.00549651
-10.7024 0.0214949 -0.00560605
-10.6631 0.0208335 -0.00571761
-10.6238 0.0201819 -0.0058285
-10.5845 0.0195364 -0.00594148
-10.5452 0.0189 -0.00605425
-10.506 0.0182704 -0.00616859
-10.4669 0.0176486 -0.00628368
-10.4278 0.0170347 -0.00639946
-10.3887 0.0164272 -0.00651696
-10.3496 0.0158286 -0.00663445
-10.3106 0.0152356 -0.00675418
-10.2717 0.0146515 -0.0068736
-10.2328 0.014073 -0.00699523
-10.1939 0.0135025 -0.00711674
-10.155 0.0129384 -0.00723992
-10.1162 0.0123808 -0.00736358
-10.0774 0.0118305 -0.007488
-10.0387 0.0112854 -0.00761373
-10 0.0107482 -0.00773926
-9.96134 0.0102154 -0.00786677
-9.92271 0.00968995 -0.00799333
-9.88412 0.00916917 -0.00812217
-9.84557 0.00865429 -0.00824957
-9.80704 0.00814482 -0.00837929
-9.76856 0.00763956 -0.00850736
-9.73011 0.00714008 -0.00863746
-9.69169 0.00664364 -0.00876609
-9.65331 0.00615273 -0.00889582
-9.61496 0.00566433 -0.00902489
-9.57664 0.00518052 -0.00915369
-9.53836 0.00469903 -0.00928283
-9.50011 0.00422065 -0.00941043
-9.46189 0.00374469 -0.00953881
-9.42371 0.00327018 -0.00966494
-9.38556 0.00279831 -0.00979171
-9.34744 0.00232596 -0.00991605
-9.30935 0.00185622 -0.0100406
-9.2713 0.00138439 -0.0101626
-9.23327 0.000914556 -0.010284
-9.19528 0.000441749 -0.0104031
-9.15732 -3.0594e-05 -0.0105205
-9.11939 -0.00050588 -0.010636
-9.08149 -0.000983356 -0.0107486
-9.04362 -0.00146291 -0.0108597
-9.00578 -0.00194799 -0.0109668
-8.96797 -0.00243426 -0.0110727
-8.93019 -0.00292895 -0.0111735
-8.89244 -0.00342498 -0.0112733
-8.85471 -0.00393096 -0.0113673
-8.81702 -0.00443987 -0.0114604
-8.77936 -0.00495894 -0.0115472
-8.74172 -0.00548356 -0.0116328
-8.70412 -0.00601789 -0.0117124
-8.66654 -0.00656052 -0.0117901
-8.62899 -0.00711254 -0.0118627
-8.59146 -0.00767486 -0.0119326
-8.55397 -0.00824677 -0.0119989
-8.5165 -0.00883034 -0.012062
-8.47906 -0.00942356 -0.0121228
-8.44165 -0.0100298 -0.0121806
-8.40426 -0.0106447 -0.0122372
-8.3669 -0.0112736 -0.0122917
-8.32956 -0.0119094 -0.012346
-8.29226 -0.0125593 -0.0123993
-8.25497 -0.0132139 -0.0124537
-8.21772 -0.0138807 -0.0125079
-8.18049 -0.0145498 -0.0125641
-8.14328 -0.0152267 -0.0126206
-8.1061 -0.015903 -0.0126795
-8.06895 -0.0165802 -0.0127382
-8.03182 -0.0172536 -0.0127989
-7.99471 -0.0179188 -0.0128581
-7.95763 -0.0185761 -0.0129166
-7.92058 -0.0192147 -0.0129716
-7.88355 -0.0198401 -0.0130206
-7.84654 -0.0204365 -0.0130632
-7.80955 -0.0210129 -0.0130925
-7.77259 -0.0215514 -0.0131115
-7.73566 -0.0220627 -0.0131091
-7.69874 -0.0225297 -0.0130913
-7.66185 -0.0229622 -0.0130446
-7.62498 -0.0233466 -0.0129769
-7.58814 -0.0236909 -0.0128748
-7.55132 -0.0239859 -0.0127469
-7.51452 -0.0242371 -0.0125816
-7.47774 -0.0244398 -0.0123878
-7.44099 -0.0245973 -0.0121564
-7.40425 -0.0247084 -0.0118971
-7.36754 -0.0247744 -0.0116022
-7.33085 -0.0247978 -0.0112835
-7.29418 -0.0247767 -0.0109328
-7.25754 -0.0247181 -0.0105649
-7.22091 -0.0246158 -0.0101703
-7.18431 -0.0244809 -0.00976539
-7.14772 -0.0243038 -0.00934016
-7.11116 -0.0240985 -0.00891065
-7.07462 -0.0238535 -0.00846769
-7.0381 -0.0235839 -0.00802462
-7.00159 -0.023278 -0.00757466
-6.96511 -0.022951 -0.00712689
-6.92865 -0.0225919 -0.00667779
-6.89221 -0.022215 -0.0062316
-6.85579 -0.0218112 -0.00578833
-6.81938 -0.0213932 -0.00534756
-6.783 -0.0209543 -0.00491279
-6.74664 -0.0205049 -0.00447945
-6.71029 -0.0200412 -0.00405435
-6.67397 -0.0195708 -0.00362943
-6.63766 -0.0190934 -0.00321455
-6.60137 -0.0186127 -0.00279885
-6.5651 -0.0181325 -0.00239489
-6.52885 -0.0176524 -0.00198979
-6.49262 -0.0171799 -0.00159822
-6.4564 -0.0167105 -0.00120609
-6.42021 -0.0162548 -0.000829569
-6.38403 -0.0158049 -0.000454103
-6.34786 -0.0153735 -9.66553e-05
-6.31172 -0.01495 0.000257104
-6.27559 -0.0145481 0.000590171
-6.23949 -0.0141554 0.000916017
-6.20339 -0.0137857 0.0012184
-6.16732 -0.013425 0.00150936
-6.13126 -0.0130871 0.00177428
-6.09522 -0.0127568 0.00202321
-6.05919 -0.0124469 0.00224406
-6.02319 -0.0121419 0.00244438
-5.9872 -0.0118532 0.00261553
-5.95122 -0.0115652 0.00276211
-5.91526 -0.0112877 0.00287972
-5.87932 -0.0110057 0.00296971
-5.84339 -0.010727 0.00303253
-5.80748 -0.0104377 0.00306624
-5.77158 -0.0101436 0.00307631
-5.7357 -0.0098326 0.0030578
-5.69984 -0.00950818 0.00302101
-5.66399 -0.00916106 0.00295829
-5.62815 -0.00879213 0.00288454
-5.59233 -0.00839558 0.00278953
-5.55653 -0.00796991 0.00269246
-5.52074 -0.00751324 0.00258045
-5.48497 -0.00702188 0.00247668
-5.4492 -0.00649819 0.00236542
-5.41346 -0.00593651 0.00227334
-5.37773 -0.00534356 0.00218167
-5.34201 -0.00471188 0.00211992
-5.30631 -0.00405251 0.00206603
-5.27062 -0.00335619 0.00205177
-5.23494 -0.00263799 0.00205158
-5.19928 -0.00188686 0.00209879
-5.16363 -0.00112128 0.00216449
-5.128 -0.00032843 0.00228284
-5.09237 0.000470646 0.00242201
-5.05677 0.00129042 0.00261629
-5.02117 0.00210828 0.00283171
-4.98559 0.00293996 0.00310209
-4.95002 0.00376237 0.00339217
-4.91446 0.00459195 0.00373501
-4.87892 0.00540589 0.00409477
-4.84339 0.00622107 0.00450372
-4.80787 0.00701512 0.00492595
-4.77237 0.0078054 0.00539297
-4.73687 0.0085697 0.00586922
-4.70139 0.00932603 0.00638539
-4.66592 0.010052 0.00690668
-4.63046 0.0107663 0.00746278
-4.59502 0.0114461 0.00802003
-4.55958 0.0121106 0.00860675
-4.52416 0.0127368 0.00919109
-4.48875 0.0133436 0.00979911
-4.45335 0.0139087 0.0104019
-4.41797 0.0144495 0.0110218
-4.38259 0.0149458 0.0116342
-4.34722 0.0154113 0.0122567
-4.31187 0.0158302 0.0128693
-4.27653 0.0162107 0.0134846
-4.24119 0.0165423 0.0140873
-4.20587 0.0168278 0.0146849
-4.17056 0.0170607 0.015267
-4.13526 0.0172403 0.0158352
-4.09997 0.0173622 0.0163846
-4.06469 0.0174248 0.0169102
-4.02942 0.0174225 0.0174132
-3.99416 0.0173561 0.0178814
-3.95891 0.0172166 0.0183221
-3.92367 0.017009 0.0187156
-3.88844 0.0167198 0.0190749
-3.85322 0.0163593 0.019374
-3.81801 0.0159089 0.0196295
-3.7828 0.0153854 0.0198107
-3.74761 0.0147642 0.019937
-3.71243 0.0140709 0.0199726
-3.67726 0.013273 0.0199416
-3.64209 0.0124076 0.0197994
-3.60694 0.0114344 0.0195799
-3.57179 0.010401 0.0192245
-3.53665 0.00926421 0.0187822
-3.50152 0.00807741 0.0181767
-3.4664 0.00680061 0.017475
-3.43129 0.00548958 0.0165843
-3.39619 0.00411138 0.0155877
-3.36109 0.00272389 0.014382
-3.32601 0.00130105 0.0130622
-3.29093 -9.41002e-05 0.0115226
-3.25586 -0.00148454 0.00986562
-3.2208 -0.00279721 0.00799181
-3.18574 -0.00405853 0.00600741
-3.1507 -0.00518036 0.00382605
-3.11566 -0.006201 0.00155711
-3.08063 -0.00701291 -0.000868984
-3.0456 -0.00767694 -0.00333945
-3.01059 -0.00806176 -0.00590395
-2.97558 -0.00826347 -0.00844836
-2.94058 -0.00812468 -0.0109981
-2.90558 -0.00778663 -0.0134428
-2.87059 -0.00707349 -0.0157806
-2.83561 -0.00617212 -0.0179121
-2.80064 -0.00490982 -0.0198109
-2.76567 -0.00350916 -0.0214006
-2.73071 -0.00182688 -0.0226397
-2.69576 -0.000103242 -0.0234947
-2.66081 0.00176051 -0.0239242
-2.62587 0.0035336 -0.0239577
-2.59094 0.00527592 -0.023569
-2.55601 0.00679997 -0.0228533
-2.52109 0.00814981 -0.0218062
-2.48617 0.00920573 -0.0205619
-2.45126 0.0100205 -0.0191303
-2.41636 0.0105399 -0.0176419
-2.38146 0.0108334 -0.016104
-2.34657 0.0108867 -0.0146146
-2.31168 0.0107765 -0.0131679
-2.2768 0.0105007 -0.0118251
-2.24192 0.0101305 -0.0105681
-2.20705 0.00966198 -0.00943279
-2.17219 0.00915377 -0.00839407
-2.13733 0.00859777 -0.00747417
-2.10247 0.00803912 -0.0066458
-2.06762 0.00746721 -0.00592467
-2.03278 0.0069159 -0.00528369
-1.99794 0.00637307 -0.00473552
-1.9631 0.00586488 -0.00425433
-1.92827 0.00537722 -0.00385126
-1.89345 0.00493229 -0.00350228
-1.85862 0.00451292 -0.00321763
-1.82381 0.00414042 -0.00297537
-1.78899 0.00379386 -0.00278512
-1.75419 0.0034955 -0.00262719
-1.71938 0.00322074 -0.00251059
-1.68458 0.00299349 -0.00241799
-1.64979 0.00278617 -0.00235772
-1.61499 0.00262433 -0.00231472
-1.58021 0.00247823 -0.0022967
-1.54542 0.0023749 -0.00229059
-1.51064 0.00228308 -0.00230357
-1.47586 0.00223113 -0.00232425
-1.44109 0.00218659 -0.00235941
-1.40632 0.00217924 -0.00239895
-1.37155 0.00217545 -0.00244946
-1.33679 0.00220657 -0.00250173
-1.30203 0.00223774 -0.00256233
-1.26727 0.00230202 -0.00262262
-1.23251 0.00236322 -0.00268929
-1.19776 0.00245625 -0.00275396
-1.16301 0.00254341 -0.00282356
-1.12827 0.00266168 -0.00288973
-1.09352 0.00277157 -0.00295976
-1.05878 0.00291241 -0.00302503
-1.02405 0.00304258 -0.00309329
-0.989309 0.00320413 -0.00315548
-0.954576 0.00335284 -0.00321985
-0.919844 0.00353388 -0.00327671
-0.885115 0.00369998 -0.00333493
-0.850388 0.00389982 -0.00338394
-0.815663 0.00408256 -0.00343335
-0.78094 0.00430086 -0.0034715
-0.746219 0.00449973 -0.00350884
-0.711499 0.0047362 -0.00353247
-0.676781 0.00495063 -0.00355372
-0.642065 0.00520478 -0.00355835
-0.60735 0.00543383 -0.00355863
-0.572637 0.00570455 -0.00353891
-0.537925 0.00594648 -0.00351239
-0.503214 0.00623156 -0.00346206
-0.468504 0.00648343 -0.003402
-0.433796 0.00677899 -0.00331404
-0.399089 0.00703607 -0.00321291
-0.364382 0.0073357 -0.00307977
-0.329676 0.00759109 -0.00292952
-0.294972 0.0078849 -0.00274356
-0.260267 0.00812871 -0.00253619
-0.225564 0.00840308 -0.0022904
-0.190861 0.0086176 -0.00201968
-0.156158 0.00885078 -0.00171008
-0.121456 0.00901868 -0.00137386
-0.0867541 0.00917775 -0.00100479
-0.0520524 0.0092766 -0.000614162
-0.0173508 0.00933389 -0.000206154
0.0173508 0.00933389 0.000206154
0.0520524 0.0092766 0.000614162
0.0867541 0.00917775 0.00100479
0.121456 0.00901868 0.00137386
0.156158 0.00885078 0.00171008
0.190861 0.0086176 0.00201968
0.225564 0.00840308 0.0022904
0.260267 0.00812871 0.00253619
0.294972 0.0078849 0.00274356
0.329676 0.00759109 0.00292952
0.364382 0.0073357 0.00307977
0.399089 0.00703607 0.00321291
0.433796 0.00677899 0.00331404
0.468504 0.00648343 0.003402
0.503214 0.00623156 0.00346206
0.537925 0.00594648 0.00351239
0.572637 0.00570455 0.00353891
0.60735 0.00543383 0.00355863
0.642065 0.00520478 0.00355835
0.676781 0.00495063 0.00355372
0.711499 0.0047362 0.00353247
0.746219 0.00449973 0.00350884
0.78094 0.00430086 0.0034715
0.815663 0.00408256 0.00343335
0.850388 0.00389982 0.00338394
0.885115 0.00369998 0.00333493
0.919844 0.00353388 0.00327671
0.954576 0.00335284 0.00321985
0.989309 0.00320413 0.00315548
1.02405 0.00304258 0.00309329
1.05878 0.00291241 0.00302503
1.09352 0.00277157 0.00295976
1.12827 0.00266168 0.00288973
1.16301 0.00254341 0.00282356
1.19776 0.00245625 0.00275396
1.23251 0.00236322 0.00268929
1.26727 0.00230202 0.00262262
1.30203 0.00223774 0.00256233
1.33679 0.00220657 0.00250173
1.37155 0.00217545 0.00244946
1.40632 0.00217924 0.00239895
1.44109 0.00218659 0.00235941
1.47586 0.00223113 0.00232425
1.51064 0.00228308 0.00230357
1.54542 0.0023749 0.00229059
1.58021 0.00247823 0.0022967
1.61499 0.00262433 0.00231472
1.64979 0.00278617 0.00235772
1.68458 0.00299349 0.00241799
1.71938 0.00322074 0.00251059
1.75419 0.0034955 0.00262719
1.78899 0.00379386 0.00278512
1.82381 0.00414042 0.00297537
1.85862 0.00451292 0.00321763
1.89345 0.00493229 0.00350228
1.92827 0.00537722 0.00385126
1.9631 0.00586488 0.00425433
1.99794 0.00637307 0.00473552
2.03278 0.0069159 0.00528369
2.06762 0.00746721 0.00592467
2.10247 0.00803912 0.0066458
2.13733 0.00859777 0.00747417
2.17219 0.00915377 0.00839407
2.20705 0.00966198 0.00943279
2.24192 0.0101305 0.0105681
2.2768 0.0105007 0.0118251
2.31168 0.0107765 0.0131679
2.34657 0.0108867 0.0146146
2.38146 0.0108334 0.016104
2.41636 0.0105399 0.0176419
2.45126 0.0100205 0.0191303
2.48617 0.00920573 0.0205619
2.52109 0.00814981 0.0218062
2.55601 0.00679997 0.0228533
2.59094 0.00527592 0.023569
2.62587 0.0035336 0.0239577
2.66081 0.00176051 0.0239242
2.69576 -0.000103242 0.0234947
2.73071 -0.00182688 0.0226397
2.76567 -0.00350916 0.0214006
2.80064 -0.00490982 0.0198109
2.83561 -0.00617212 0.0179121
2.87059 -0.00707349 0.0157806
2.90558 -0.00778663 0.0134428
2.94058 -0.00812468 0.0109981
2.97558 -0.00826347 0.00844836
3.01059 -0.00806176 0.00590395
3.0456 -0.00767694 0.00333945
3.08063 -0.00701291 0.000868984
3.11566 -0.006201 -0.00155711
3.1507 -0.00518036 -0.00382605
3.18574 -0.00405853 -0.00600741
3.2208 -0.00279721 -0.00799181
3.25586 -0.00148454 -0.00986562
3.29093 -9.41002e-05 -0.0115226
3.32601 0.00130105 -0.0130622
3.36109 0.00272389 -0.014382
3.39619 0.00411138 -0.0155877
3.43129 0.00548958 -0.0165843
3.4664 0.00680061 -0.017475
3.50152 0.00807741 -0.0181767
3.53665 0.00926421 -0.0187822
3.57179 0.010401 -0.0192245
3.60694 0.0114344 -0.0195799
3.64209 0.0124076 -0.0197994
3.67726 0.013273 -0.0199416
3.71243 0.0140709 -0.0199726
3.74761 0.0147642 -0.019937
3.7828 0.0153854 -0.0198107
3.81801 0.0159089 -0.0196295
3.85322 0.0163593 -0.019374
3.88844 0.0167198 -0.0190749
3.92367 0.017009 -0.0187156
3.95891 0.0172166 -0.0183221
3.99416 0.0173561 -0.0178814
4.02942 0.0174225 -0.0174132
4.06469 0.0174248 -0.0169102
4.09997 0.0173622 -0.0163846
4.13526 0.0172403 -0.0158352
4.17056 0.0170607 -0.015267
4.20587 0.0168278 -0.0146849
4.24119 0.0165423 -0.0140873
4.27653 0.0162107 -0.0134846
4.31187 0.0158302 -0.0128693
4.34722 0.0154113 -0.0122567
4.38259 0.0149458 -0.0116342
4.41797 0.0144495 -0.0110218
4.45335 0.0139087 -0.0104019
4.48875 0.0133436 -0.00979911
4.52416 0.0127368 -0.00919109
4.55958 0.0121106 -0.00860675
4.59502 0.0114461 -0.00802003
4.63046 0.0107663 -0.00746278
4.66592 0.010052 -0.00690668
4.70139 0.00932603 -0.00638539
4.73687 0.0085697 -0.00586922
4.77237 0.0078054 -0.00539297
4.80787 0.00701512 -0.00492595
4.84339 0.00622107 -0.00450372
4.87892 0.00540589 -0.00409477
4.91446 0.00459195 -0.00373501
4.95002 0.00376237 -0.00339217
4.98559 0.00293996 -0.00310209
5.02117 0.00210828 -0.00283171
5.05677 0.00129042 -0.00261629
5.09237 0.000470646 -0.00242201
5.128 -0.00032843 -0.00228284
5.16363 -0.00112128 -0.00216449
5.19928 -0.00188686 -0.00209879
5.23494 -0.00263799 -0.00205158
5.27062 -0.00335619 -0.00205177
5.30631 -0.00405251 -0.00206603
5.34201 -0.00471188 -0.00211992
5.37773 -0.00534356 -0.00218167
5.41346 -0.00593651 -0.00227334
5.4492 -0.00649819 -0.00236542
5.48497 -0.00702188 -0.00247668
5.52074 -0.00751324 -0.00258045
5.55653 -0.00796991 -0.00269246
5.59233 -0.00839558 -0.00278953
5.62815 -0.00879213 -0.00288454
5.66399 -0.00916106 -0.00295829
5.69984 -0.00950818 -0.00302101
5.7357 -0.0098326 -0.0030578
5.77158 -0.0101436 -0.00307631
5.80748 -0.0104377 -0.00306624
5.84339 -0.010727 -0.00303253
5.87932 -0.0110057 -0.00296971
5.91526 -0.0112877 -0.00287972
5.95122 -0.0115652 -0.00276211
5.9872 -0.0118532 -0.00261553
6.02319 -0.0121419 -0.00244438
6.05919 -0.0124469 -0.00224406
6.09522 -0.0127568 -0.00202321
6.13126 -0.0130871 -0.00177428
6.16732 -0.013425 -0.00150936
6.20339 -0.0137857 -0.0012184
6.23949 -0.0141554 -0.000916017
6.27559 -0.0145481 -0.000590171
6.31172 -0.01495 -0.000257104
6.34786 -0.0153735 9.66553e-05
6.38403 -0.0158049 0.000454103
6.42021 -0.0162548 0.000829569
6.4564 -0.0167105 0.00120609
6.49262 -0.0171799 0.00159822
6.52885 -0.0176524 0.00198979
6.5651 -0.0181325 0.00239489
6.60137 -0.0186127 0.00279885
6.63766 -0.0190934 0.00321455
6.67397 -0.0195708 0.00362943
6.71029 -0.0200412 0.00405435
6.74664 -0.0205049 0.00447945
6.783 -0.0209543 0.00491279
6.81938 -0.0213932 0.00534756
6.85579 -0.0218112 0.00578833
6.89221 -0.022215 0.0062316
6.92865 -0.0225919 0.00667779
6.96511 -0.022951 0.00712689
7.00159 -0.023278 0.00757466
7.0381 -0.0235839 0.00802462
7.07462 -0.0238535 0.00846769
7.11116 -0.0240985 0.00891065
7.14772 -0.0243038 0.00934016
7.18431 -0.0244809 0.00976539
7.22091 -0.0246158 0.0101703
7.25754 -0.0247181 0.0105649
7.29418 -0.0247767 0.0109328
7.33085 -0.0247978 0.0112835
7.36754 -0.0247744 0.0116022
7.40425 -0.0247084 0.0118971
7.44099 -0.0245973 0.0121564
7.47774 -0.0244398 0.0123878
7.51452 -0.0242371 0.0125816
7.55132 -0.0239859 0.0127469
7.58814 -0.0236909 0.0128748
7.62498 -0.0233466 0.0129769
7.66185 -0.0229622 0.0130446
7.69874 -0.0225297 0.0130913
7.73566 -0.0220627 0.0131091
7.77259 -0.0215514 0.0131115
7.80955 -0.0210129 0.0130925
7.84654 -0.0204365 0.0130632
7.88355 -0.0198401 0.0130206
7.92058 -0.0192147 0.0129716
7.95763 -0.0185761 0.0129166
7.99471 -0.0179188 0.0128581
8.03182 -0.0172536 0.0127989
8.06895 -0.0165802 0.0127382
8.1061 -0.015903 0.0126795
8.14328 -0.0152267 0.0126206
8.18049 -0.0145498 0.0125641
8.21772 -0.0138807 0.0125079
8.25497 -0.0132139 0.0124537
8.29226 -0.0125593 0.0123993
8.32956 -0.0119094 0.012346
8.3669 -0.0112736 0.0122917
8.40426 -0.0106447 0.0122372
8.44165 -0.0100298 0.0121806
8.47906 -0.00942356 0.0121228
8.5165 -0.00883034 0.012062
8.55397 -0.00824677 0.0119989
8.59146 -0.00767486 0.0119326
8.62899 -0.00711254 0.0118627
8.66654 -0.00656052 0.0117901
8.70412 -0.00601789 0.0117124
8.74172 -0.00548356 0.0116328
8.77936 -0.00495894 0.0115472
8.81702 -0.00443987 0.0114604
8.85471 -0.00393096 0.0113673
8.89244 -0.00342498 0.0112733
8.93019 -0.00292895 0.0111735
8.96797 -0.00243426 0.0110727
9.00578 -0.00194799 0.0109668
9.04362 -0.00146291 0.0108597
9.08149 -0.000983356 0.0107486
9.11939 -0.00050588 0.010636
9.15732 -3.0594e-05 0.0105205
9.19528 0.000441749 0.0104031
9.23327 0.000914556 0.010284
9.2713 0.00138439 0.0101626
9.30935 0.00185622 0.0100406
9.34744 0.00232596 0.00991605
9.38556 0.00279831 0.00979171
9.42371 0.00327018 0.00966494
9.46189 0.00374469 0.00953881
9.50011 0.00422065 0.00941043
9.53836 0.00469903 0.00928283
9.57664 0.00518052 0.00915369
9.61496 0.00566433 0.00902489
9.65331 0.00615273 0.00889582
9.69169 0.00664364 0.00876609
9.73011 0.00714008 0.00863746
9.76856 0.00763956 0.00850736
9.80704 0.00814482 0.00837929
9.84557 0.00865429 0.00824957
9.88412 0.00916917 0.00812217
9.92271 0.00968995 0.00799333
9.96134 0.0102154 0.00786677
10 0.0107482 0.00773926
10.0387 0.0112854 0.00761373
10.0774 0.0118305 0.007488
10.1162 0.0123808 0.00736358
10.155 0.0129384 0.00723992
10.1939 0.0135025 0.00711674
10.2328 0.014073 0.00699523
10.2717 0.0146515 0.0068736
10.3106 0.0152356 0.00675418
10.3496 0.0158286 0.00663445
10.3887 0.0164272 0.00651696
10.4278 0.0170347 0.00639946
10.4669 0.0176486 0.00628368
10.506 0.0182704 0.00616859
10.5452 0.0189 0.00605425
10.5845 0.0195364 0.00594148
10.6238 0.0201819 0.0058285
10.6631 0.0208335 0.00571761
10.7024 0.0214949 0.00560605
10.7418 0.0221624 0.00549651
10.7813 0.0228395 0.00538632
10.8208 0.0235236 0.00527753
10.8603 0.0242164 0.00516853
10.8999 0.0249174 0.00505981
10.9395 0.0256264 0.00495154
10.9792 0.0263448 0.00484233
11.0189 0.0270705 0.00473396
11.0586 0.0278065 0.00462388
11.0984 0.0285494 0.00451446
11.1383 0.0293031 0.00440305
11.1781 0.0300642 0.00429151
11.2181 0.0308356 0.00417823
11.2581 0.031616 0.00406352
11.2981 0.0324052 0.00394751
11.3381 0.0332052 0.00382877
11.3783 0.0340135 0.00370881
11.4184 0.0348327 0.00358534
11.4587 0.0356612 0.00346017
11.4989 0.0364995 0.0033312
11.5392 0.0373489 0.00319959
11.5796 0.038207 0.00306421
11.62 0.0390771 0.00292496
11.6605 0.0399559 0.00278199
11.701 0.0408463 0.00263403
11.7415 0.0417465 0.00248216
11.7822 0.0426571 0.00232455
11.8228 0.0435788 0.00216238
11.8636 0.0445099 0.0019942
11.9043 0.0454526 0.00182031
11.9452 0.0464045 0.00164047
11.986 0.0473671 0.00145363
12.027 0.0483398 0.00126078
12.068 0.0493217 0.00106013
12.109 0.0503141 0.0008529
12.1501 0.0513146 0.00063766
12.1913 0.0523249 0.000414889
12.2325 0.0533434 0.000184315
12.2738 0.0543698 -5.47536e-05
12.3151 0.0554044 -0.000301488
12.3565 0.0564449 -0.000556981
12.3979 0.0574926 -0.000820361
12.4394 0.0585448 -0.00109194
12.481 0.0596016 -0.0013718
12.5226 0.0606614 -0.001659
12.5643 0.0617225 -0.00195469
12.6061 0.0627839 -0.00225767
12.6479 0.0638432 -0.00256923
12.6898 0.0648997 -0.00288981
12.7317 0.0659521 -0.00321971
12.7737 0.0670009 -0.0035599
12.8158 0.0680453 -0.0039081
12.8579 0.0690851 -0.00426351
12.9001 0.0701179 -0.00462362
12.9424 0.0711418 -0.00498684
12.9847 0.0721541 -0.00535254
13.0271 0.0731524 -0.00571879
13.0696 0.0741345 -0.0060856
13.1121 0.0750975 -0.00645135
13.1547 0.0760401 -0.00681555
13.1974 0.0769591 -0.00717711
13.2402 0.0778531 -0.00753515
13.283 0.0787197 -0.00788864
13.3259 0.0795566 -0.00823689
13.3689 0.0803624 -0.00857882
13.4119 0.0811345 -0.00891367
13.455 0.0818714 -0.00924089
13.4982 0.0825712 -0.00955934
13.5415 0.0832326 -0.00986906
13.5848 0.0838534 -0.010169
13.6283 0.0844332 -0.010459
13.6718 0.0849698 -0.0107388
13.7153 0.0854628 -0.0110078
13.759 0.0859113 -0.0112666
13.8028 0.0863137 -0.0115144
13.8466 0.086671 -0.0117519
13.8905 0.0869809 -0.0119788
13.9345 0.0872448 -0.0121956
13.9786 0.087462 -0.0124026
14.0227 0.0876317 -0.0126
14.067 0.087756 -0.0127885
14.1113 0.0878332 -0.0129683
14.1558 0.0878651 -0.0131401
14.2003 0.0878521 -0.0133044
14.2449 0.087794 -0.0134616
14.2896 0.0876929 -0.0136126
14.3344 0.0875485 -0.0137576
14.3793 0.0873623 -0.0138975
14.4243 0.0871354 -0.0140326
14.4693 0.0868685 -0.0141635
14.5145 0.0865625 -0.0142908
14.5598 0.0862194 -0.0144149
14.6052 0.0858392 -0.0145362
14.6506 0.0854237 -0.0146552
14.6962 0.0849742 -0.0147722
14.7419 0.0844909 -0.0148876
14.7877 0.0839759 -0.0150015
14.8336 0.08343 -0.0151143
14.8796 0.0828537 -0.0152261
14.9257 0.0822489 -0.0153372
14.9719 0.0816162 -0.0154474
15.0182 0.0809561 -0.015557
15.0647 0.0802705 -0.0156659
15.1112 0.0795594 -0.0157741
15.1579 0.078824 -0.0158815
15.2047 0.0780653 -0.015988
15.2516 0.0772837 -0.0160933
15.2986 0.0764801 -0.0161974
15.3458 0.0756553 -0.0162998
15.393 0.0748097 -0.0164005
15.4404 0.0739439 -0.0164989
15.488 0.0730587 -0.0165948
15.5356 0.0721544 -0.0166878
15.5834 0.0712312 -0.0167773
15.6313 0.0702903 -0.0168629
15.6794 0.0693315 -0.0169442
15.7276 0.0683551 -0.0170202
15.7759 0.0673619 -0.0170908
15.8243 0.066352 -0.017155
15.873 0.0653254 -0.0172122
15.9217 0.0642827 -0.0172617
15.9706 0.0632244 -0.0173029
16.0197 0.0621501 -0.0173347
16.0689 0.0610607 -0.0173566
16.1182 0.0599564 -0.0173677
16.1677 0.0588371 -0.0173673
16.2174 0.0577031 -0.0173544
16.2672 0.0565553 -0.0173284
16.3172 0.0553933 -0.0172886
16.3674 0.0542175 -0.0172341
16.4177 0.0530288 -0.0171643
16.4682 0.0518273 -0.0170788
16.5189 0.0506134 -0.0169767
16.5697 0.049388 -0.0168578
16.6208 0.0481517 -0.0167217
16.672 0.046905 -0.0165683
16.7234 0.045649 -0.0163972
16.775 0.0443846 -0.0162085
16.8268 0.0431127 -0.0160025
16.8787 0.0418343 -0.0157794
16.9309 0.0405506 -0.0155395
16.9833 0.0392633 -0.0152836
17.0359 0.0379735 -0.0150123
17.0887 0.0366823 -0.0147265
17.1418 0.0353917 -0.0144271
17.195 0.0341036 -0.0141155
17.2485 0.0328191 -0.0137928
17.3022 0.03154 -0.0134602
17.3562 0.0302686 -0.0131193
17.4104 0.0290064 -0.0127716
17.4648 0.0277553 -0.0124187
17.5195 0.0265169 -0.012062
17.5744 0.0252934 -0.0117032
17.6296 0.0240865 -0.0113438
17.6851 0.0228979 -0.0109854
17.7408 0.021729 -0.0106293
17.7969 0.0205817 -0.0102769
17.8532 0.0194575 -0.00992947
17.9098 0.0183576 -0.00958813
17.9667 0.0172831 -0.00925389
18.0239 0.0162353 -0.00892751
18.0815 0.0152152 -0.00860981
18.1393 0.0142234 -0.0083013
18.1975 0.0132606 -0.00800245
18.256 0.0123274 -0.00771344
18.3149 0.0114238 -0.00743444
18.3742 0.0105504 -0.00716542
18.4338 0.00970703 -0.00690638
18.4938 0.00889352 -0.00665697
18.5542 0.00810971 -0.00641695
18.615 0.00735525 -0.00618585
18.6762 0.00662971 -0.00596329
18.7379 0.00593266 -0.00574874
18.8 0.0052634 -0.00554174
18.8625 0.00462119 -0.00534162
18.9255 0.00400527 -0.00514791
18.9891 0.00341484 -0.00495995
19.0531 0.0028491 -0.00477728
19.1177 0.00230728 -0.00459929
19.1828 0.00178859 -0.00442559
19.2484 0.0012922 -0.00425562
19.3147 0.000817252 -0.00408905
19.3816 0.00036291 -0.00392538
19.4491 -7.15983e-05 -0.00376439
19.5173 -0.000487025 -0.00360565
19.5862 -0.000884038 -0.00344901
19.6558 -0.00126333 -0.00329414
19.7262 -0.0016255 -0.00314095
19.7974 -0.0019711 -0.00298921
19.8694 -0.00230066 -0.00283891
19.9423 -0.0026147 -0.00268986
20.0162 -0.00291359 -0.0025421
20.091 -0.00319776 -0.0023955
20.1669 -0.00346752 -0.00225014
20.244 -0.00372308 -0.0021059
20.3222 -0.00396457 -0.00196291
20.4016 -0.00419204 -0.00182108
20.4825 -0.0044054 -0.00168058
20.5648 -0.00460455 -0.00154132
20.6487 -0.00478925 -0.00140349
20.7344 -0.00495905 -0.001267
20.8219 -0.00511329 -0.00113205
20.9115 -0.00525096 -0.000998561
21.0034 -0.00537075 -0.000866734
21.0979 -0.00547082 -0.000736481
21.1952 -0.00554567 -0.000608153
21.2959 -0.00560076 -0.000481459
21.4004 -0.0056328 -0.000356651
21.5093 -0.00563701 -0.000233634
21.6237 -0.00561053 -0.000112535
21.7448 -0.00554417 6.72436e-06
21.8747 -0.00542686 0.000123842
22.0165 -0.00524207 0.000239165
22.1768 -0.00495801 0.000352696
22.3723 -0.0044747 0.000465282


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1Quantum/vCLROffP_FRG.txt <==
-22.3723 -0.0044746 -0.000465086
-22.1768 -0.00495782 -0.000352572
-22.0165 -0.00524181 -0.000238986
-21.8747 -0.00542655 -0.000123707
-21.7448 -0.0055438 -6.54965e-06
-21.6237 -0.00561011 0.000112675
-21.5093 -0.00563654 0.000233808
-21.4004 -0.00563228 0.000356795
-21.2959 -0.00560019 0.000481632
-21.1952 -0.00554506 0.000608301
-21.0979 -0.00547017 0.000736655
-21.0034 -0.00537006 0.000866885
-20.9115 -0.00525022 0.000998737
-20.8219 -0.00511252 0.00113221
-20.7344 -0.00495823 0.00126718
-20.6487 -0.00478839 0.00140365
-20.5648 -0.00460366 0.0015415
-20.4825 -0.00440447 0.00168074
-20.4016 -0.00419107 0.00182126
-20.3222 -0.00396357 0.00196307
-20.244 -0.00372203 0.00210608
-20.1669 -0.00346644 0.00225031
-20.091 -0.00319664 0.00239569
-20.0162 -0.00291243 0.00254227
-19.9423 -0.00261351 0.00269004
-19.8694 -0.00229943 0.00283908
-19.7974 -0.00196983 0.0029894
-19.7262 -0.00162419 0.00314113
-19.6558 -0.00126199 0.00329433
-19.5862 -0.000882661 0.00344919
-19.5173 -0.000485611 0.00360585
-19.4491 -7.01471e-05 0.00376457
-19.3816 0.000364399 0.00392559
-19.3147 0.000818778 0.00408924
-19.2484 0.00129377 0.00425583
-19.1828 0.00179019 0.00442578
-19.1177 0.00230892 0.0045995
-19.0531 0.00285078 0.00477748
-18.9891 0.00341656 0.00496017
-18.9255 0.00400702 0.00514812
-18.8625 0.00462299 0.00534184
-18.8 0.00526523 0.00554195
-18.7379 0.00593453 0.00574896
-18.6762 0.00663162 0.0059635
-18.615 0.0073572 0.00618608
-18.5542 0.00811171 0.00641717
-18.4938 0.00889555 0.00665721
-18.4338 0.0097091 0.00690661
-18.3742 0.0105525 0.00716567
-18.3149 0.011426 0.00743467
-18.256 0.0123296 0.00771368
-18.1975 0.0132629 0.00800269
-18.1393 0.0142257 0.00830156
-18.0815 0.0152175 0.00861005
-18.0239 0.0162377 0.00892777
-17.9667 0.0172855 0.00925415
-17.9098 0.01836 0.0095884
-17.8532 0.01946 0.00992973
-17.7969 0.0205842 0.0102771
-17.7408 0.0217317 0.0106296
-17.6851 0.0229006 0.0109857
-17.6296 0.0240892 0.0113441
-17.5744 0.0252962 0.0117035
-17.5195 0.0265198 0.0120623
-17.4648 0.0277582 0.012419
-17.4104 0.0290093 0.0127719
-17.3562 0.0302715 0.0131196
-17.3022 0.0315431 0.0134605
-17.2485 0.0328222 0.0137931
-17.195 0.0341067 0.0141159
-17.1418 0.0353949 0.0144275
-17.0887 0.0366855 0.0147269
-17.0359 0.0379768 0.0150127
-16.9833 0.0392667 0.0152839
-16.9309 0.0405541 0.0155399
-16.8787 0.0418378 0.0157798
-16.8268 0.0431163 0.0160029
-16.775 0.0443882 0.0162089
-16.7234 0.0456527 0.0163976
-16.672 0.0469089 0.0165687
-16.6208 0.0481556 0.0167221
-16.5697 0.049392 0.0168582
-16.5189 0.0506176 0.0169771
-16.4682 0.0518316 0.0170792
-16.4177 0.0530333 0.0171647
-16.3674 0.0542222 0.0172345
-16.3172 0.0553982 0.0172891
-16.2672 0.0565604 0.0173289
-16.2174 0.0577085 0.0173549
-16.1677 0.0588427 0.0173678
-16.1182 0.0599623 0.0173682
-16.0689 0.0610667 0.0173571
-16.0197 0.0621564 0.0173352
-15.9706 0.0632309 0.0173034
-15.9217 0.0642892 0.0172623
-15.873 0.065332 0.0172128
-15.8243 0.0663588 0.0171556
-15.7759 0.0673688 0.0170913
-15.7276 0.0683621 0.0170208
-15.6794 0.0693387 0.0169448
-15.6313 0.0702975 0.0168636
-15.5834 0.0712386 0.016778
-15.5356 0.0721619 0.0166885
-15.488 0.0730663 0.0165956
-15.4404 0.0739516 0.0164997
-15.393 0.0748176 0.0164013
-15.3458 0.0756633 0.0163006
-15.2986 0.0764883 0.0161982
-15.2516 0.077292 0.0160941
-15.2047 0.0780738 0.0159888
-15.1579 0.0788326 0.0158824
-15.1112 0.0795681 0.015775
-15.0647 0.0802794 0.0156669
-15.0182 0.0809652 0.015558
-14.9719 0.0816254 0.0154485
-14.9257 0.0822583 0.0153382
-14.8796 0.0828633 0.0152272
-14.8336 0.0834398 0.0151155
-14.7877 0.0839859 0.0150027
-14.7419 0.0845011 0.0148888
-14.6962 0.0849846 0.0147735
-14.6506 0.0854343 0.0146566
-14.6052 0.0858501 0.0145377
-14.5598 0.0862305 0.0144164
-14.5145 0.0865739 0.0142924
-14.4693 0.0868801 0.0141652
-14.4243 0.0871474 0.0140343
-14.3793 0.0873745 0.0138993
-14.3344 0.0875611 0.0137596
-14.2896 0.0877057 0.0136146
-14.2449 0.0878072 0.0134638
-14.2003 0.0878657 0.0133066
-14.1558 0.0878791 0.0131425
-14.1113 0.0878476 0.0129709
-14.067 0.0877708 0.0127912
-14.0227 0.0876469 0.0126029
-13.9786 0.0874777 0.0124057
-13.9345 0.087261 0.0121989
-13.8905 0.0869977 0.0119823
-13.8466 0.0866883 0.0117556
-13.8028 0.0863316 0.0115185
-13.759 0.0859298 0.011271
-13.7153 0.0854821 0.0110126
-13.6718 0.0849899 0.010744
-13.6283 0.0844541 0.0104646
-13.5848 0.0838752 0.0101752
-13.5415 0.0832552 0.00987589
-13.4982 0.0825949 0.00956687
-13.455 0.0818962 0.00924925
-13.4119 0.0811604 0.00892298
-13.3689 0.0803897 0.00858926
-13.3259 0.0795853 0.00824865
-13.283 0.0787498 0.007902
-13.2402 0.0778848 0.0075504
-13.1974 0.0769925 0.00719466
-13.1547 0.0760752 0.00683588
-13.1121 0.0751343 0.00647509
-13.0696 0.0741728 0.00611352
-13.0271 0.0731919 0.00575183
-12.9847 0.0721943 0.00539178
-12.9424 0.0711813 0.00503348
-12.9001 0.0701549 0.00467867
-12.8579 0.0691169 0.00432743
-12.8158 0.0680686 0.00398011
-12.7737 0.0670125 0.00363753
-12.7317 0.0659503 0.00329885
-12.6898 0.0648848 0.00296588
-12.6479 0.0638177 0.00263862
-12.6061 0.0627511 0.00231852
-12.5643 0.0616855 0.00200675
-12.5226 0.0606226 0.00170298
-12.481 0.0595627 0.00140881
-12.4394 0.0585067 0.00112314
-12.3979 0.0574558 0.000846797
-12.3565 0.0564098 0.000579534
-12.3151 0.055371 0.000320859
-12.2738 0.0543381 7.15299e-05
-12.2325 0.0533133 -0.000169692
-12.1913 0.0522964 -0.00040204
-12.1501 0.0512875 -0.000626308
-12.109 0.0502883 -0.000842797
-12.068 0.0492972 -0.0010511
-12.027 0.0483164 -0.00125265
-11.986 0.0473448 -0.00144629
-11.9452 0.0463832 -0.0016338
-11.9043 0.0454322 -0.00181423
-11.8636 0.0444904 -0.00198863
-11.8228 0.0435601 -0.00215728
-11.7822 0.0426391 -0.00231984
-11.7415 0.0417292 -0.00247781
-11.701 0.0408296 -0.00262999
-11.6605 0.0399398 -0.00277824
-11.62 0.0390615 -0.00292146
-11.5796 0.038192 -0.00306094
-11.5392 0.0373343 -0.00319653
-11.4989 0.0364854 -0.00332833
-11.4587 0.0356476 -0.00345746
-11.4184 0.0348195 -0.0035828
-11.3783 0.0340007 -0.0037064
-11.3381 0.0331928 -0.00382649
-11.2981 0.0323931 -0.00394535
-11.2581 0.0316042 -0.00406148
-11.2181 0.0308241 -0.00417628
-11.1781 0.0300531 -0.00428967
-11.1383 0.0292922 -0.00440129
-11.0984 0.0285388 -0.00451278
-11.0586 0.0277962 -0.00462227
-11.0189 0.0270605 -0.00473244
-10.9792 0.026335 -0.00484086
-10.9395 0.0256168 -0.00495014
-10.8999 0.0249081 -0.00505846
-10.8603 0.0242072 -0.00516724
-10.8208 0.0235146 -0.00527628
-10.7813 0.0228308 -0.00538513
-10.7418 0.0221538 -0.00549536
-10.7024 0.0214865 -0.00560494
-10.6631 0.0208253 -0.00571654
-10.6238 0.0201738 -0.00582747
-10.5845 0.0195285 -0.00594048
-10.5452 0.0188922 -0.00605329
-10.506 0.0182628 -0.00616766
-10.4669 0.0176411 -0.00628278
-10.4278 0.0170274 -0.00639858
-10.3887 0.0164201 -0.00651611
-10.3496 0.0158216 -0.00663363
-10.3106 0.0152287 -0.00675338
-10.2717 0.0146447 -0.00687282
-10.2328 0.0140663 -0.00699448
-10.1939 0.0134959 -0.007116
-10.155 0.0129319 -0.00723921
-10.1162 0.0123744 -0.00736289
-10.0774 0.0118243 -0.00748733
-10.0387 0.0112793 -0.00761307
-10 0.0107422 -0.00773862
-9.96134 0.0102095 -0.00786614
-9.92271 0.00968408 -0.00799273
-9.88412 0.0091634 -0.00812157
-9.84557 0.00864861 -0.00824899
-9.80704 0.00813922 -0.00837872
-9.76856 0.00763405 -0.00850681
-9.73011 0.00713465 -0.00863691
-9.69169 0.00663828 -0.00876556
-9.65331 0.00614746 -0.0088953
-9.61496 0.00565913 -0.00902438
-9.57664 0.00517539 -0.00915319
-9.53836 0.00469398 -0.00928235
-9.50011 0.00421566 -0.00940995
-9.46189 0.00373977 -0.00953835
-9.42371 0.00326533 -0.00966448
-9.38556 0.00279353 -0.00979126
-9.34744 0.00232124 -0.00991561
-9.30935 0.00185157 -0.0100401
-9.2713 0.00137979 -0.0101622
-9.23327 0.000910018 -0.0102836
-9.19528 0.00043727 -0.0104027
-9.15732 -3.50165e-05 -0.0105201
-9.11939 -0.000510246 -0.0106356
-9.08149 -0.000987668 -0.0107482
-9.04362 -0.00146717 -0.0108593
-9.00578 -0.0019522 -0.0109664
-8.96797 -0.00243842 -0.0110723
-8.93019 -0.00293306 -0.0111732
-8.89244 -0.00342903 -0.0112729
-8.85471 -0.00393497 -0.011367
-8.81702 -0.00444383 -0.01146
-8.77936 -0.00496285 -0.0115469
-8.74172 -0.00548743 -0.0116325
-8.70412 -0.00602171 -0.0117121
-8.66654 -0.0065643 -0.0117897
-8.62899 -0.00711628 -0.0118624
-8.59146 -0.00767856 -0.0119323
-8.55397 -0.00825042 -0.0119986
-8.5165 -0.00883395 -0.0120617
-8.47906 -0.00942713 -0.0121225
-8.44165 -0.0100333 -0.0121803
-8.40426 -0.0106482 -0.0122369
-8.3669 -0.0112771 -0.0122913
-8.32956 -0.0119128 -0.0123457
-8.29226 -0.0125627 -0.0123991
-8.25497 -0.0132173 -0.0124534
-8.21772 -0.013884 -0.0125076
-8.18049 -0.0145531 -0.0125638
-8.14328 -0.0152299 -0.0126203
-8.1061 -0.0159062 -0.0126792
-8.06895 -0.0165834 -0.0127379
-8.03182 -0.0172567 -0.0127987
-7.99471 -0.0179219 -0.0128578
-7.95763 -0.0185791 -0.0129163
-7.92058 -0.0192178 -0.0129713
-7.88355 -0.0198431 -0.0130203
-7.84654 -0.0204395 -0.0130629
-7.80955 -0.0210159 -0.0130923
-7.77259 -0.0215544 -0.0131112
-7.73566 -0.0220656 -0.0131089
-7.69874 -0.0225325 -0.013091
-7.66185 -0.022965 -0.0130444
-7.62498 -0.0233495 -0.0129767
-7.58814 -0.0236937 -0.0128746
-7.55132 -0.0239887 -0.0127467
-7.51452 -0.0242399 -0.0125813
-7.47774 -0.0244425 -0.0123876
-7.44099 -0.0246 -0.0121562
-7.40425 -0.0247111 -0.0118969
-7.36754 -0.024777 -0.0116019
-7.33085 -0.0248005 -0.0112832
-7.29418 -0.0247793 -0.0109325
-7.25754 -0.0247207 -0.0105647
-7.22091 -0.0246183 -0.01017
-7.18431 -0.0244834 -0.00976516
-7.14772 -0.0243063 -0.00933994
-7.11116 -0.024101 -0.00891043
-7.07462 -0.023856 -0.00846747
-7.0381 -0.0235864 -0.00802439
-7.00159 -0.0232805 -0.00757445
-6.96511 -0.0229534 -0.00712666
-6.92865 -0.0225942 -0.00667757
-6.89221 -0.0222174 -0.00623138
-6.85579 -0.0218136 -0.00578811
-6.81938 -0.0213956 -0.00534734
-6.783 -0.0209566 -0.00491257
-6.74664 -0.0205071 -0.00447923
-6.71029 -0.0200435 -0.00405414
-6.67397 -0.019573 -0.00362922
-6.63766 -0.0190956 -0.00321434
-6.60137 -0.0186149 -0.00279864
-6.5651 -0.0181347 -0.00239469
-6.52885 -0.0176546 -0.00198957
-6.49262 -0.0171821 -0.00159801
-6.4564 -0.0167127 -0.00120588
-6.42021 -0.0162569 -0.000829365
-6.38403 -0.015807 -0.000453893
-6.34786 -0.0153756 -9.64521e-05
-6.31172 -0.0149521 0.000257312
-6.27559 -0.0145502 0.000590373
-6.23949 -0.0141574 0.000916224
-6.20339 -0.0137877 0.0012186
-6.16732 -0.0134271 0.00150957
-6.13126 -0.0130891 0.00177448
-6.09522 -0.0127588 0.00202342
-6.05919 -0.0124489 0.00224426
-6.02319 -0.0121438 0.00244459
-5.9872 -0.0118552 0.00261573
-5.95122 -0.0115671 0.00276231
-5.91526 -0.0112897 0.00287992
-5.87932 -0.0110076 0.00296991
-5.84339 -0.0107289 0.00303272
-5.80748 -0.0104396 0.00306644
-5.77158 -0.0101454 0.00307651
-5.7357 -0.00983445 0.003058
-5.69984 -0.00951002 0.00302121
-5.66399 -0.00916288 0.0029585
-5.62815 -0.00879394 0.00288474
-5.59233 -0.00839738 0.00278973
-5.55653 -0.0079717 0.00269266
-5.52074 -0.00751501 0.00258065
-5.48497 -0.00702364 0.00247687
-5.4492 -0.00649993 0.00236563
-5.41346 -0.00593824 0.00227354
-5.37773 -0.00534528 0.00218187
-5.34201 -0.00471359 0.00212012
-5.30631 -0.00405421 0.00206624
-5.27062 -0.00335788 0.00205196
-5.23494 -0.00263966 0.00205178
-5.19928 -0.00188853 0.00209899
-5.16363 -0.00112293 0.00216469
-5.128 -0.000330075 0.00228304
-5.09237 0.000469012 0.00242221
-5.05677 0.00128879 0.00261649
-5.02117 0.00210667 0.00283192
-4.98559 0.00293835 0.00310229
-4.95002 0.00376078 0.00339238
-4.91446 0.00459036 0.00373521
-4.87892 0.00540432 0.00409497
-4.84339 0.00621951 0.00450392
-4.80787 0.00701356 0.00492616
-4.77237 0.00780385 0.00539317
-4.73687 0.00856817 0.00586943
-4.70139 0.0093245 0.00638559
-4.66592 0.0100505 0.00690689
-4.63046 0.0107648 0.00746298
-4.59502 0.0114446 0.00802024
-4.55958 0.0121091 0.00860695
-4.52416 0.0127353 0.0091913
-4.48875 0.0133422 0.00979931
-4.45335 0.0139072 0.0104021
-4.41797 0.014448 0.011022
-4.38259 0.0149443 0.0116344
-4.34722 0.0154098 0.0122569
-4.31187 0.0158287 0.0128695
-4.27653 0.0162093 0.0134848
-4.24119 0.0165409 0.0140876
-4.20587 0.0168264 0.0146851
-4.17056 0.0170593 0.0152672
-4.13526 0.0172389 0.0158354
-4.09997 0.0173608 0.0163848
-4.06469 0.0174234 0.0169104
-4.02942 0.0174211 0.0174135
-3.99416 0.0173547 0.0178816
-3.95891 0.0172152 0.0183223
-3.92367 0.0170077 0.0187159
-3.88844 0.0167185 0.0190751
-3.85322 0.0163579 0.0193742
-3.81801 0.0159076 0.0196297
-3.7828 0.0153841 0.0198109
-3.74761 0.0147629 0.0199373
-3.71243 0.0140696 0.0199729
-3.67726 0.0132717 0.0199418
-3.64209 0.0124063 0.0197997
-3.60694 0.0114331 0.0195801
-3.57179 0.0103997 0.0192247
-3.53665 0.00926293 0.0187824
-3.50152 0.00807613 0.018177
-3.4664 0.00679934 0.0174752
-3.43129 0.00548832 0.0165845
-3.39619 0.00411012 0.015588
-3.36109 0.00272264 0.0143822
-3.32601 0.00129981 0.0130624
-3.29093 -9.53414e-05 0.0115229
-3.25586 -0.00148578 0.00986587
-3.2208 -0.00279844 0.00799206
-3.18574 -0.00405975 0.00600766
-3.1507 -0.00518158 0.0038263
-3.11566 -0.00620222 0.00155737
-3.08063 -0.00701412 -0.000868728
-3.0456 -0.00767815 -0.00333918
-3.01059 -0.00806297 -0.00590369
-2.97558 -0.00826467 -0.00844809
-2.94058 -0.00812588 -0.0109978
-2.90558 -0.00778782 -0.0134426
-2.87059 -0.00707467 -0.0157803
-2.83561 -0.0061733 -0.0179119
-2.80064 -0.004911 -0.0198106
-2.76567 -0.00351033 -0.0214003
-2.73071 -0.00182805 -0.0226395
-2.69576 -0.000104406 -0.0234944
-2.66081 0.00175935 -0.023924
-2.62587 0.00353245 -0.0239574
-2.59094 0.00527477 -0.0235688
-2.55601 0.00679882 -0.0228529
-2.52109 0.00814867 -0.0218059
-2.48617 0.00920459 -0.0205616
-2.45126 0.0100193 -0.01913
-2.41636 0.0105388 -0.0176416
-2.38146 0.0108323 -0.0161037
-2.34657 0.0108856 -0.0146143
-2.31168 0.0107754 -0.0131675
-2.2768 0.0104996 -0.0118248
-2.24192 0.0101294 -0.0105678
-2.20705 0.00966086 -0.00943244
-2.17219 0.00915265 -0.00839373
-2.13733 0.00859666 -0.00747382
-2.10247 0.00803801 -0.00664545
-2.06762 0.00746609 -0.00592431
-2.03278 0.00691479 -0.00528333
-1.99794 0.00637196 -0.00473514
-1.9631 0.00586378 -0.00425396
-1.92827 0.00537611 -0.00385088
-1.89345 0.00493118 -0.00350189
-1.85862 0.00451182 -0.00321724
-1.82381 0.00413932 -0.00297497
-1.78899 0.00379276 -0.00278471
-1.75419 0.0034944 -0.00262678
-1.71938 0.00321964 -0.00251017
-1.68458 0.00299239 -0.00241756
-1.64979 0.00278507 -0.00235728
-1.61499 0.00262323 -0.00231428
-1.58021 0.00247713 -0.00229624
-1.54542 0.0023738 -0.00229013
-1.51064 0.00228198 -0.0023031
-1.47586 0.00223003 -0.00232377
-1.44109 0.00218549 -0.00235892
-1.40632 0.00217814 -0.00239845
-1.37155 0.00217434 -0.00244894
-1.33679 0.00220546 -0.00250121
-1.30203 0.00223662 -0.00256179
-1.26727 0.00230091 -0.00262207
-1.23251 0.0023621 -0.00268872
-1.19776 0.00245513 -0.00275338
-1.16301 0.00254229 -0.00282296
-1.12827 0.00266055 -0.00288912
-1.09352 0.00277043 -0.00295913
-1.05878 0.00291127 -0.00302439
-1.02405 0.00304143 -0.00309262
-0.989309 0.00320297 -0.00315479
-0.954576 0.00335167 -0.00321914
-0.919844 0.00353269 -0.00327598
-0.885115 0.00369878 -0.00333417
-0.850388 0.00389861 -0.00338317
-0.815663 0.00408133 -0.00343254
-0.78094 0.00429961 -0.00347067
-0.746219 0.00449846 -0.00350796
-0.711499 0.00473491 -0.00353157
-0.676781 0.00494931 -0.00355278
-0.642065 0.00520343 -0.00355738
-0.60735 0.00543244 -0.00355761
-0.572637 0.00570312 -0.00353785
-0.537925 0.005945 -0.00351128
-0.503214 0.00623003 -0.00346091
-0.468504 0.00648183 -0.00340079
-0.433796 0.00677731 -0.00331279
-0.399089 0.0070343 -0.0032116
-0.364382 0.00733382 -0.00307841
-0.329676 0.00758908 -0.00292812
-0.294972 0.00788274 -0.00274212
-0.260267 0.00812637 -0.00253472
-0.225564 0.00840053 -0.00228894
-0.190861 0.00861481 -0.00201825
-0.156158 0.00884772 -0.00170874
-0.121456 0.00901536 -0.00137268
-0.0867541 0.00917417 -0.00100387
-0.0520524 0.00927281 -0.000613557
-0.0173508 0.00933 -0.000205947
0.0173508 0.00933 0.000205947
0.0520524 0.00927281 0.000613557
0.0867541 0.00917417 0.00100387
0.121456 0.00901536 0.00137268
0.156158 0.00884772 0.00170874
0.190861 0.00861481 0.00201825
0.225564 0.00840053 0.00228894
0.260267 0.00812637 0.00253472
0.294972 0.00788274 0.00274212
0.329676 0.00758908 0.00292812
0.364382 0.00733382 0.00307841
0.399089 0.0070343 0.0032116
0.433796 0.00677731 0.00331279
0.468504 0.00648183 0.00340079
0.503214 0.00623003 0.00346091
0.537925 0.005945 0.00351128
0.572637 0.00570312 0.00353785
0.60735 0.00543244 0.00355761
0.642065 0.00520343 0.00355738
0.676781 0.00494931 0.00355278
0.711499 0.00473491 0.00353157
0.746219 0.00449846 0.00350796
0.78094 0.00429961 0.00347067
0.815663 0.00408133 0.00343254
0.850388 0.00389861 0.00338317
0.885115 0.00369878 0.00333417
0.919844 0.00353269 0.00327598
0.954576 0.00335167 0.00321914
0.989309 0.00320297 0.00315479
1.02405 0.00304143 0.00309262
1.05878 0.00291127 0.00302439
1.09352 0.00277043 0.00295913
1.12827 0.00266055 0.00288912
1.16301 0.00254229 0.00282296
1.19776 0.00245513 0.00275338
1.23251 0.0023621 0.00268872
1.26727 0.00230091 0.00262207
1.30203 0.00223662 0.00256179
1.33679 0.00220546 0.00250121
1.37155 0.00217434 0.00244894
1.40632 0.00217814 0.00239845
1.44109 0.00218549 0.00235892
1.47586 0.00223003 0.00232377
1.51064 0.00228198 0.0023031
1.54542 0.0023738 0.00229013
1.58021 0.00247713 0.00229624
1.61499 0.00262323 0.00231428
1.64979 0.00278507 0.00235728
1.68458 0.00299239 0.00241756
1.71938 0.00321964 0.00251017
1.75419 0.0034944 0.00262678
1.78899 0.00379276 0.00278471
1.82381 0.00413932 0.00297497
1.85862 0.00451182 0.00321724
1.89345 0.00493118 0.00350189
1.92827 0.00537611 0.00385088
1.9631 0.00586378 0.00425396
1.99794 0.00637196 0.00473514
2.03278 0.00691479 0.00528333
2.06762 0.00746609 0.00592431
2.10247 0.00803801 0.00664545
2.13733 0.00859666 0.00747382
2.17219 0.00915265 0.00839373
2.20705 0.00966086 0.00943244
2.24192 0.0101294 0.0105678
2.2768 0.0104996 0.0118248
2.31168 0.0107754 0.0131675
2.34657 0.0108856 0.0146143
2.38146 0.0108323 0.0161037
2.41636 0.0105388 0.0176416
2.45126 0.0100193 0.01913
2.48617 0.00920459 0.0205616
2.52109 0.00814867 0.0218059
2.55601 0.00679882 0.0228529
2.59094 0.00527477 0.0235688
2.62587 0.00353245 0.0239574
2.66081 0.00175935 0.023924
2.69576 -0.000104406 0.0234944
2.73071 -0.00182805 0.0226395
2.76567 -0.00351033 0.0214003
2.80064 -0.004911 0.0198106
2.83561 -0.0061733 0.0179119
2.87059 -0.00707467 0.0157803
2.90558 -0.00778782 0.0134426
2.94058 -0.00812588 0.0109978
2.97558 -0.00826467 0.00844809
3.01059 -0.00806297 0.00590369
3.0456 -0.00767815 0.00333918
3.08063 -0.00701412 0.000868728
3.11566 -0.00620222 -0.00155737
3.1507 -0.00518158 -0.0038263
3.18574 -0.00405975 -0.00600766
3.2208 -0.00279844 -0.00799206
3.25586 -0.00148578 -0.00986587
3.29093 -9.53414e-05 -0.0115229
3.32601 0.00129981 -0.0130624
3.36109 0.00272264 -0.0143822
3.39619 0.00411012 -0.015588
3.43129 0.00548832 -0.0165845
3.4664 0.00679934 -0.0174752
3.50152 0.00807613 -0.018177
3.53665 0.00926293 -0.0187824
3.57179 0.0103997 -0.0192247
3.60694 0.0114331 -0.0195801
3.64209 0.0124063 -0.0197997
3.67726 0.0132717 -0.0199418
3.71243 0.0140696 -0.0199729
3.74761 0.0147629 -0.0199373
3.7828 0.0153841 -0.0198109
3.81801 0.0159076 -0.0196297
3.85322 0.0163579 -0.0193742
3.88844 0.0167185 -0.0190751
3.92367 0.0170077 -0.0187159
3.95891 0.0172152 -0.0183223
3.99416 0.0173547 -0.0178816
4.02942 0.0174211 -0.0174135
4.06469 0.0174234 -0.0169104
4.09997 0.0173608 -0.0163848
4.13526 0.0172389 -0.0158354
4.17056 0.0170593 -0.0152672
4.20587 0.0168264 -0.0146851
4.24119 0.0165409 -0.0140876
4.27653 0.0162093 -0.0134848
4.31187 0.0158287 -0.0128695
4.34722 0.0154098 -0.0122569
4.38259 0.0149443 -0.0116344
4.41797 0.014448 -0.011022
4.45335 0.0139072 -0.0104021
4.48875 0.0133422 -0.00979931
4.52416 0.0127353 -0.0091913
4.55958 0.0121091 -0.00860695
4.59502 0.0114446 -0.00802024
4.63046 0.0107648 -0.00746298
4.66592 0.0100505 -0.00690689
4.70139 0.0093245 -0.00638559
4.73687 0.00856817 -0.00586943
4.77237 0.00780385 -0.00539317
4.80787 0.00701356 -0.00492616
4.84339 0.00621951 -0.00450392
4.87892 0.00540432 -0.00409497
4.91446 0.00459036 -0.00373521
4.95002 0.00376078 -0.00339238
4.98559 0.00293835 -0.00310229
5.02117 0.00210667 -0.00283192
5.05677 0.00128879 -0.00261649
5.09237 0.000469012 -0.00242221
5.128 -0.000330075 -0.00228304
5.16363 -0.00112293 -0.00216469
5.19928 -0.00188853 -0.00209899
5.23494 -0.00263966 -0.00205178
5.27062 -0.00335788 -0.00205196
5.30631 -0.00405421 -0.00206624
5.34201 -0.00471359 -0.00212012
5.37773 -0.00534528 -0.00218187
5.41346 -0.00593824 -0.00227354
5.4492 -0.00649993 -0.00236563
5.48497 -0.00702364 -0.00247687
5.52074 -0.00751501 -0.00258065
5.55653 -0.0079717 -0.00269266
5.59233 -0.00839738 -0.00278973
5.62815 -0.00879394 -0.00288474
5.66399 -0.00916288 -0.0029585
5.69984 -0.00951002 -0.00302121
5.7357 -0.00983445 -0.003058
5.77158 -0.0101454 -0.00307651
5.80748 -0.0104396 -0.00306644
5.84339 -0.0107289 -0.00303272
5.87932 -0.0110076 -0.00296991
5.91526 -0.0112897 -0.00287992
5.95122 -0.0115671 -0.00276231
5.9872 -0.0118552 -0.00261573
6.02319 -0.0121438 -0.00244459
6.05919 -0.0124489 -0.00224426
6.09522 -0.0127588 -0.00202342
6.13126 -0.0130891 -0.00177448
6.16732 -0.0134271 -0.00150957
6.20339 -0.0137877 -0.0012186
6.23949 -0.0141574 -0.000916224
6.27559 -0.0145502 -0.000590373
6.31172 -0.0149521 -0.000257312
6.34786 -0.0153756 9.64521e-05
6.38403 -0.015807 0.000453893
6.42021 -0.0162569 0.000829365
6.4564 -0.0167127 0.00120588
6.49262 -0.0171821 0.00159801
6.52885 -0.0176546 0.00198957
6.5651 -0.0181347 0.00239469
6.60137 -0.0186149 0.00279864
6.63766 -0.0190956 0.00321434
6.67397 -0.019573 0.00362922
6.71029 -0.0200435 0.00405414
6.74664 -0.0205071 0.00447923
6.783 -0.0209566 0.00491257
6.81938 -0.0213956 0.00534734
6.85579 -0.0218136 0.00578811
6.89221 -0.0222174 0.00623138
6.92865 -0.0225942 0.00667757
6.96511 -0.0229534 0.00712666
7.00159 -0.0232805 0.00757445
7.0381 -0.0235864 0.00802439
7.07462 -0.023856 0.00846747
7.11116 -0.024101 0.00891043
7.14772 -0.0243063 0.00933994
7.18431 -0.0244834 0.00976516
7.22091 -0.0246183 0.01017
7.25754 -0.0247207 0.0105647
7.29418 -0.0247793 0.0109325
7.33085 -0.0248005 0.0112832
7.36754 -0.024777 0.0116019
7.40425 -0.0247111 0.0118969
7.44099 -0.0246 0.0121562
7.47774 -0.0244425 0.0123876
7.51452 -0.0242399 0.0125813
7.55132 -0.0239887 0.0127467
7.58814 -0.0236937 0.0128746
7.62498 -0.0233495 0.0129767
7.66185 -0.022965 0.0130444
7.69874 -0.0225325 0.013091
7.73566 -0.0220656 0.0131089
7.77259 -0.0215544 0.0131112
7.80955 -0.0210159 0.0130923
7.84654 -0.0204395 0.0130629
7.88355 -0.0198431 0.0130203
7.92058 -0.0192178 0.0129713
7.95763 -0.0185791 0.0129163
7.99471 -0.0179219 0.0128578
8.03182 -0.0172567 0.0127987
8.06895 -0.0165834 0.0127379
8.1061 -0.0159062 0.0126792
8.14328 -0.0152299 0.0126203
8.18049 -0.0145531 0.0125638
8.21772 -0.013884 0.0125076
8.25497 -0.0132173 0.0124534
8.29226 -0.0125627 0.0123991
8.32956 -0.0119128 0.0123457
8.3669 -0.0112771 0.0122913
8.40426 -0.0106482 0.0122369
8.44165 -0.0100333 0.0121803
8.47906 -0.00942713 0.0121225
8.5165 -0.00883395 0.0120617
8.55397 -0.00825042 0.0119986
8.59146 -0.00767856 0.0119323
8.62899 -0.00711628 0.0118624
8.66654 -0.0065643 0.0117897
8.70412 -0.00602171 0.0117121
8.74172 -0.00548743 0.0116325
8.77936 -0.00496285 0.0115469
8.81702 -0.00444383 0.01146
8.85471 -0.00393497 0.011367
8.89244 -0.00342903 0.0112729
8.93019 -0.00293306 0.0111732
8.96797 -0.00243842 0.0110723
9.00578 -0.0019522 0.0109664
9.04362 -0.00146717 0.0108593
9.08149 -0.000987668 0.0107482
9.11939 -0.000510246 0.0106356
9.15732 -3.50165e-05 0.0105201
9.19528 0.00043727 0.0104027
9.23327 0.000910018 0.0102836
9.2713 0.00137979 0.0101622
9.30935 0.00185157 0.0100401
9.34744 0.00232124 0.00991561
9.38556 0.00279353 0.00979126
9.42371 0.00326533 0.00966448
9.46189 0.00373977 0.00953835
9.50011 0.00421566 0.00940995
9.53836 0.00469398 0.00928235
9.57664 0.00517539 0.00915319
9.61496 0.00565913 0.00902438
9.65331 0.00614746 0.0088953
9.69169 0.00663828 0.00876556
9.73011 0.00713465 0.00863691
9.76856 0.00763405 0.00850681
9.80704 0.00813922 0.00837872
9.84557 0.00864861 0.00824899
9.88412 0.0091634 0.00812157
9.92271 0.00968408 0.00799273
9.96134 0.0102095 0.00786614
10 0.0107422 0.00773862
10.0387 0.0112793 0.00761307
10.0774 0.0118243 0.00748733
10.1162 0.0123744 0.00736289
10.155 0.0129319 0.00723921
10.1939 0.0134959 0.007116
10.2328 0.0140663 0.00699448
10.2717 0.0146447 0.00687282
10.3106 0.0152287 0.00675338
10.3496 0.0158216 0.00663363
10.3887 0.0164201 0.00651611
10.4278 0.0170274 0.00639858
10.4669 0.0176411 0.00628278
10.506 0.0182628 0.00616766
10.5452 0.0188922 0.00605329
10.5845 0.0195285 0.00594048
10.6238 0.0201738 0.00582747
10.6631 0.0208253 0.00571654
10.7024 0.0214865 0.00560494
10.7418 0.0221538 0.00549536
10.7813 0.0228308 0.00538513
10.8208 0.0235146 0.00527628
10.8603 0.0242072 0.00516724
10.8999 0.0249081 0.00505846
10.9395 0.0256168 0.00495014
10.9792 0.026335 0.00484086
11.0189 0.0270605 0.00473244
11.0586 0.0277962 0.00462227
11.0984 0.0285388 0.00451278
11.1383 0.0292922 0.00440129
11.1781 0.0300531 0.00428967
11.2181 0.0308241 0.00417628
11.2581 0.0316042 0.00406148
11.2981 0.0323931 0.00394535
11.3381 0.0331928 0.00382649
11.3783 0.0340007 0.0037064
11.4184 0.0348195 0.0035828
11.4587 0.0356476 0.00345746
11.4989 0.0364854 0.00332833
11.5392 0.0373343 0.00319653
11.5796 0.038192 0.00306094
11.62 0.0390615 0.00292146
11.6605 0.0399398 0.00277824
11.701 0.0408296 0.00262999
11.7415 0.0417292 0.00247781
11.7822 0.0426391 0.00231984
11.8228 0.0435601 0.00215728
11.8636 0.0444904 0.00198863
11.9043 0.0454322 0.00181423
11.9452 0.0463832 0.0016338
11.986 0.0473448 0.00144629
12.027 0.0483164 0.00125265
12.068 0.0492972 0.0010511
12.109 0.0502883 0.000842797
12.1501 0.0512875 0.000626308
12.1913 0.0522964 0.00040204
12.2325 0.0533133 0.000169692
12.2738 0.0543381 -7.15299e-05
12.3151 0.055371 -0.000320859
12.3565 0.0564098 -0.000579534
12.3979 0.0574558 -0.000846797
12.4394 0.0585067 -0.00112314
12.481 0.0595627 -0.00140881
12.5226 0.0606226 -0.00170298
12.5643 0.0616855 -0.00200675
12.6061 0.0627511 -0.00231852
12.6479 0.0638177 -0.00263862
12.6898 0.0648848 -0.00296588
12.7317 0.0659503 -0.00329885
12.7737 0.0670125 -0.00363753
12.8158 0.0680686 -0.00398011
12.8579 0.0691169 -0.00432743
12.9001 0.0701549 -0.00467867
12.9424 0.0711813 -0.00503348
12.9847 0.0721943 -0.00539178
13.0271 0.0731919 -0.00575183
13.0696 0.0741728 -0.00611352
13.1121 0.0751343 -0.00647509
13.1547 0.0760752 -0.00683588
13.1974 0.0769925 -0.00719466
13.2402 0.0778848 -0.0075504
13.283 0.0787498 -0.007902
13.3259 0.0795853 -0.00824865
13.3689 0.0803897 -0.00858926
13.4119 0.0811604 -0.00892298
13.455 0.0818962 -0.00924925
13.4982 0.0825949 -0.00956687
13.5415 0.0832552 -0.00987589
13.5848 0.0838752 -0.0101752
13.6283 0.0844541 -0.0104646
13.6718 0.0849899 -0.010744
13.7153 0.0854821 -0.0110126
13.759 0.0859298 -0.011271
13.8028 0.0863316 -0.0115185
13.8466 0.0866883 -0.0117556
13.8905 0.0869977 -0.0119823
13.9345 0.087261 -0.0121989
13.9786 0.0874777 -0.0124057
14.0227 0.0876469 -0.0126029
14.067 0.0877708 -0.0127912
14.1113 0.0878476 -0.0129709
14.1558 0.0878791 -0.0131425
14.2003 0.0878657 -0.0133066
14.2449 0.0878072 -0.0134638
14.2896 0.0877057 -0.0136146
14.3344 0.0875611 -0.0137596
14.3793 0.0873745 -0.0138993
14.4243 0.0871474 -0.0140343
14.4693 0.0868801 -0.0141652
14.5145 0.0865739 -0.0142924
14.5598 0.0862305 -0.0144164
14.6052 0.0858501 -0.0145377
14.6506 0.0854343 -0.0146566
14.6962 0.0849846 -0.0147735
14.7419 0.0845011 -0.0148888
14.7877 0.0839859 -0.0150027
14.8336 0.0834398 -0.0151155
14.8796 0.0828633 -0.0152272
14.9257 0.0822583 -0.0153382
14.9719 0.0816254 -0.0154485
15.0182 0.0809652 -0.015558
15.0647 0.0802794 -0.0156669
15.1112 0.0795681 -0.015775
15.1579 0.0788326 -0.0158824
15.2047 0.0780738 -0.0159888
15.2516 0.077292 -0.0160941
15.2986 0.0764883 -0.0161982
15.3458 0.0756633 -0.0163006
15.393 0.0748176 -0.0164013
15.4404 0.0739516 -0.0164997
15.488 0.0730663 -0.0165956
15.5356 0.0721619 -0.0166885
15.5834 0.0712386 -0.016778
15.6313 0.0702975 -0.0168636
15.6794 0.0693387 -0.0169448
15.7276 0.0683621 -0.0170208
15.7759 0.0673688 -0.0170913
15.8243 0.0663588 -0.0171556
15.873 0.065332 -0.0172128
15.9217 0.0642892 -0.0172623
15.9706 0.0632309 -0.0173034
16.0197 0.0621564 -0.0173352
16.0689 0.0610667 -0.0173571
16.1182 0.0599623 -0.0173682
16.1677 0.0588427 -0.0173678
16.2174 0.0577085 -0.0173549
16.2672 0.0565604 -0.0173289
16.3172 0.0553982 -0.0172891
16.3674 0.0542222 -0.0172345
16.4177 0.0530333 -0.0171647
16.4682 0.0518316 -0.0170792
16.5189 0.0506176 -0.0169771
16.5697 0.049392 -0.0168582
16.6208 0.0481556 -0.0167221
16.672 0.0469089 -0.0165687
16.7234 0.0456527 -0.0163976
16.775 0.0443882 -0.0162089
16.8268 0.0431163 -0.0160029
16.8787 0.0418378 -0.0157798
16.9309 0.0405541 -0.0155399
16.9833 0.0392667 -0.0152839
17.0359 0.0379768 -0.0150127
17.0887 0.0366855 -0.0147269
17.1418 0.0353949 -0.0144275
17.195 0.0341067 -0.0141159
17.2485 0.0328222 -0.0137931
17.3022 0.0315431 -0.0134605
17.3562 0.0302715 -0.0131196
17.4104 0.0290093 -0.0127719
17.4648 0.0277582 -0.012419
17.5195 0.0265198 -0.0120623
17.5744 0.0252962 -0.0117035
17.6296 0.0240892 -0.0113441
17.6851 0.0229006 -0.0109857
17.7408 0.0217317 -0.0106296
17.7969 0.0205842 -0.0102771
17.8532 0.01946 -0.00992973
17.9098 0.01836 -0.0095884
17.9667 0.0172855 -0.00925415
18.0239 0.0162377 -0.00892777
18.0815 0.0152175 -0.00861005
18.1393 0.0142257 -0.00830156
18.1975 0.0132629 -0.00800269
18.256 0.0123296 -0.00771368
18.3149 0.011426 -0.00743467
18.3742 0.0105525 -0.00716567
18.4338 0.0097091 -0.00690661
18.4938 0.00889555 -0.00665721
18.5542 0.00811171 -0.00641717
18.615 0.0073572 -0.00618608
18.6762 0.00663162 -0.0059635
18.7379 0.00593453 -0.00574896
18.8 0.00526523 -0.00554195
18.8625 0.00462299 -0.00534184
18.9255 0.00400702 -0.00514812
18.9891 0.00341656 -0.00496017
19.0531 0.00285078 -0.00477748
19.1177 0.00230892 -0.0045995
19.1828 0.00179019 -0.00442578
19.2484 0.00129377 -0.00425583
19.3147 0.000818778 -0.00408924
19.3816 0.000364399 -0.00392559
19.4491 -7.01471e-05 -0.00376457
19.5173 -0.000485611 -0.00360585
19.5862 -0.000882661 -0.00344919
19.6558 -0.00126199 -0.00329433
19.7262 -0.00162419 -0.00314113
19.7974 -0.00196983 -0.0029894
19.8694 -0.00229943 -0.00283908
19.9423 -0.00261351 -0.00269004
20.0162 -0.00291243 -0.00254227
20.091 -0.00319664 -0.00239569
20.1669 -0.00346644 -0.00225031
20.244 -0.00372203 -0.00210608
20.3222 -0.00396357 -0.00196307
20.4016 -0.00419107 -0.00182126
20.4825 -0.00440447 -0.00168074
20.5648 -0.00460366 -0.0015415
20.6487 -0.00478839 -0.00140365
20.7344 -0.00495823 -0.00126718
20.8219 -0.00511252 -0.00113221
20.9115 -0.00525022 -0.000998737
21.0034 -0.00537006 -0.000866885
21.0979 -0.00547017 -0.000736655
21.1952 -0.00554506 -0.000608301
21.2959 -0.00560019 -0.000481632
21.4004 -0.00563228 -0.000356795
21.5093 -0.00563654 -0.000233808
21.6237 -0.00561011 -0.000112675
21.7448 -0.0055438 6.54965e-06
21.8747 -0.00542655 0.000123707
22.0165 -0.00524181 0.000238986
22.1768 -0.00495782 0.000352572
22.3723 -0.0044746 0.000465086


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1QuantumOneLoop/DeltaGammaFX_0_FRG.txt <==
9.995 0.00229507 0.00228946
9.99 0.00220848 0.00220308
9.985 0.00212804 0.00212284
9.98 0.00205706 0.00205203
9.975 0.00199844 0.00199356
9.97 0.00195464 0.00194986
9.965 0.00192751 0.0019228
9.96 0.00191826 0.00191356
9.955 0.00192738 0.00192267
9.95 0.00195469 0.00194991
9.945 0.00199926 0.00199437
9.94 0.00205952 0.00205448
9.935 0.00213328 0.00212806
9.93 0.00221783 0.0022124
9.925 0.00231004 0.00230439
9.92 0.00240651 0.00240061
9.915 0.00250363 0.0024975
9.91 0.00259779 0.00259143
9.905 0.00268547 0.0026789
9.9 0.00276341 0.00275665
9.895 0.0028287 0.00282178
9.89 0.00287892 0.00287187
9.885 0.00291221 0.00290508
9.88 0.00292737 0.00292021
9.875 0.00292391 0.00291676
9.87 0.00290205 0.00289496
9.865 0.00286274 0.00285574
9.86 0.0028076 0.00280074
9.855 0.0027389 0.0027322
9.85 0.00265944 0.00265294
9.845 0.00257245 0.00256616
9.84 0.00248146 0.00247539
9.835 0.00239019 0.00238435
9.83 0.00230236 0.00229673
9.825 0.00222155 0.00221612
9.82 0.0021511 0.00214583
9.815 0.0020939 0.00208878
9.81 0.00205237 0.00204734
9.805 0.00202827 0.0020233
9.8 0.0020227 0.00201775
9.795 0.00203605 0.00203107
9.79 0.00206795 0.00206289
9.785 0.00211732 0.00211214
9.78 0.00218241 0.00217706
9.775 0.00226084 0.0022553
9.77 0.00234973 0.00234398
9.765 0.00244581 0.00243982
9.76 0.0025455 0.00253927
9.755 0.0026451 0.00263863
9.75 0.00274089 0.00273419
9.745 0.00282931 0.0028224
9.74 0.00290706 0.00289996
9.735 0.00297125 0.00296398
9.73 0.00301949 0.0030121
9.725 0.00305001 0.00304255
9.72 0.00306174 0.00305425
9.715 0.0030543 0.00304683
9.71 0.0030281 0.00302068
9.705 0.00298424 0.00297694
9.7 0.00292457 0.0029174
9.695 0.00285151 0.00284452
9.69 0.00276806 0.00276128
9.685 0.00267762 0.00267106
9.68 0.00258388 0.00257755
9.675 0.00249066 0.00248456
9.67 0.00240178 0.0023959
9.665 0.00232089 0.0023152
9.66 0.00225132 0.0022458
9.655 0.00219596 0.00219058
9.65 0.00215715 0.00215187
9.645 0.00213657 0.00213134
9.64 0.0021352 0.00212998
9.635 0.00215326 0.002148
9.63 0.00219022 0.00218487
9.625 0.00224481 0.00223932
9.62 0.00231507 0.00230941
9.615 0.00239846 0.00239259
9.61 0.0024919 0.0024858
9.605 0.00259194 0.0025856
9.6 0.00269488 0.00268828
9.595 0.00279687 0.00279003
9.59 0.00289413 0.00288705
9.585 0.00298303 0.00297573
9.58 0.00306026 0.00305276
9.575 0.00312294 0.00311529
9.57 0.00316877 0.00316101
9.565 0.00319607 0.00318824
9.56 0.00320388 0.00319604
9.555 0.00319201 0.0031842
9.55 0.00316104 0.0031533
9.545 0.00311227 0.00310465
9.54 0.00304773 0.00304027
9.535 0.00297008 0.00296282
9.53 0.0028825 0.00287545
9.525 0.00278856 0.00278174
9.52 0.00269211 0.00268553
9.515 0.00259709 0.00259074
9.51 0.00250741 0.00250128
9.505 0.00242675 0.00242082
9.5 0.00235846 0.00235269
9.495 0.00230539 0.00229975
9.49 0.0022698 0.00226424
9.485 0.00225326 0.00224775
9.48 0.00225661 0.00225108
9.475 0.00227988 0.0022743
9.47 0.00232237 0.00231668
9.465 0.00238258 0.00237675
9.46 0.00245838 0.00245236
9.455 0.00254698 0.00254075
9.45 0.00264515 0.00263867
9.445 0.00274924 0.00274251
9.44 0.00285539 0.0028484
9.435 0.00295966 0.00295242
9.43 0.00305817 0.00305069
9.425 0.00314725 0.00313955
9.42 0.00322358 0.0032157
9.415 0.00328434 0.0032763
9.41 0.00332728 0.00331914
9.405 0.00335087 0.00334267
9.4 0.00335428 0.00334607
9.395 0.00333751 0.00332935
9.39 0.00330133 0.00329325
9.385 0.00324728 0.00323933
9.38 0.00317759 0.00316981
9.375 0.00309514 0.00308756
9.37 0.00300331 0.00299595
9.365 0.00290586 0.00289874
9.36 0.00280679 0.00279992
9.355 0.00271017 0.00270353
9.35 0.00261997 0.00261355
9.345 0.00253991 0.00253369
9.34 0.00247334 0.00246729
9.335 0.00242306 0.00241713
9.33 0.00239122 0.00238537
9.325 0.00237927 0.00237345
9.32 0.00238787 0.00238203
9.315 0.00241688 0.00241096
9.31 0.00246535 0.00245932
9.305 0.00253161 0.00252541
9.3 0.00261326 0.00260686
9.295 0.00270732 0.0027007
9.29 0.00281035 0.00280347
9.285 0.00291852 0.00291138
9.28 0.00302783 0.00302042
9.275 0.00313421 0.00312654
9.27 0.00323371 0.00322579
9.265 0.00332262 0.00331449
9.26 0.00339765 0.00338933
9.255 0.00345602 0.00344756
9.25 0.00349559 0.00348703
9.245 0.00351495 0.00350634
9.24 0.00351346 0.00350486
9.235 0.00349132 0.00348278
9.23 0.00344952 0.00344108
9.225 0.00338982 0.00338153
9.22 0.00331471 0.0033066
9.215 0.00322728 0.00321939
9.21 0.00313113 0.00312348
9.205 0.00303021 0.0030228
9.2 0.00292867 0.00292151
9.195 0.00283068 0.00282376
9.19 0.0027403 0.00273359
9.185 0.00266127 0.00265476
9.18 0.00259691 0.00259055
9.175 0.00254994 0.0025437
9.17 0.00252242 0.00251624
9.165 0.00251562 0.00250946
9.16 0.00253003 0.00252383
9.155 0.00256528 0.002559
9.15 0.00262022 0.0026138
9.145 0.0026929 0.00268631
9.14 0.00278072 0.00277391
9.135 0.00288046 0.0028734
9.13 0.00298845 0.00298113
9.125 0.0031007 0.00309311
9.12 0.00321305 0.00320519
9.115 0.00332133 0.00331321
9.11 0.00342152 0.00341315
9.105 0.00350988 0.0035013
9.1 0.00358315 0.00357439
9.095 0.00363863 0.00362973
9.09 0.0036743 0.00366531
9.085 0.0036889 0.00367988
9.08 0.00368201 0.003673
9.075 0.00365403 0.00364509
9.07 0.00360619 0.00359736
9.065 0.00354051 0.00353184
9.06 0.00345973 0.00345126
9.055 0.00336719 0.00335894
9.05 0.00326669 0.00325868
9.045 0.00316238 0.00315463
9.04 0.00305855 0.00305105
9.035 0.0029595 0.00295224
9.03 0.00286933 0.0028623
9.025 0.0027918 0.00278496
9.02 0.00273018 0.00272349
9.015 0.00268711 0.00268053
9.01 0.00266449 0.00265797
9.005 0.00266344 0.00265693
9 0.00268422 0.00267766
8.995 0.00272625 0.00271958
8.99 0.0027881 0.00278128
8.985 0.00286759 0.00286058
8.98 0.00296185 0.00295461
8.975 0.00306744 0.00305994
8.97 0.00318046 0.00317268
8.965 0.00329675 0.00328868
8.96 0.00341199 0.00340364
8.955 0.0035219 0.00351328
8.95 0.00362242 0.00361355
8.945 0.0037098 0.00370071
8.94 0.00378082 0.00377156
8.935 0.00383288 0.00382349
8.93 0.0038641 0.00385464
8.925 0.00387341 0.00386392
8.92 0.00386059 0.00385114
8.915 0.0038263 0.00381694
8.91 0.00377203 0.0037628
8.905 0.00370007 0.00369102
8.9 0.00361342 0.00360458
8.895 0.00351566 0.00350706
8.89 0.00341083 0.00340249
8.885 0.00330327 0.00329519
8.88 0.00319741 0.00318959
8.875 0.00309764 0.00309007
8.87 0.00300813 0.00300078
8.865 0.00293262 0.00292545
8.86 0.00287431 0.00286728
8.855 0.00283574 0.00282881
8.85 0.00281866 0.00281176
8.845 0.00282396 0.00281705
8.84 0.0028517 0.00284471
8.835 0.00290101 0.00289391
8.83 0.00297023 0.00296295
8.825 0.00305688 0.00304939
8.82 0.00315784 0.0031501
8.815 0.00326941 0.0032614
8.81 0.00338748 0.00337919
8.805 0.00350771 0.00349912
8.8 0.00362563 0.00361675
8.795 0.00373687 0.00372772
8.79 0.00383731 0.00382792
8.785 0.00392324 0.00391364
8.78 0.00399149 0.00398172
8.775 0.00403956 0.00402968
8.77 0.00406576 0.00405582
8.765 0.00406922 0.00405927
8.76 0.00404996 0.00404006
8.755 0.00400891 0.0039991
8.75 0.00394783 0.00393817
8.745 0.00386931 0.00385984
8.74 0.00377661 0.00376737
8.735 0.00367359 0.0036646
8.73 0.00356451 0.00355578
8.725 0.00345388 0.00344542
8.72 0.0033463 0.0033381
8.715 0.00324624 0.00323828
8.71 0.00315788 0.00315014
8.705 0.00308496 0.0030774
8.7 0.00303059 0.00302317
8.695 0.00299717 0.00298983
8.69 0.00298626 0.00297895
8.685 0.00299855 0.00299121
8.68 0.00303381 0.00302639
8.675 0.00309093 0.00308337
8.67 0.00316793 0.00316018
8.665 0.00326207 0.00325409
8.66 0.00336994 0.0033617
8.655 0.00348759 0.00347906
8.65 0.0036107 0.00360186
8.645 0.00373471 0.00372557
8.64 0.00385505 0.00384562
8.635 0.00396726 0.00395755
8.63 0.00406718 0.00405723
8.625 0.00415114 0.00414097
8.62 0.00421604 0.00420572
8.615 0.00425955 0.00424912
8.61 0.00428015 0.00426967
8.605 0.00427719 0.00426672
8.6 0.00425098 0.00424058
8.595 0.00420273 0.00419244
8.59 0.0041345 0.00412438
8.585 0.00404917 0.00403927
8.58 0.00395032 0.00394065
8.575 0.00384204 0.00383264
8.57 0.00372883 0.0037197
8.565 0.00361539 0.00360655
8.56 0.00350645 0.00349787
8.555 0.00340656 0.00339823
8.55 0.00331992 0.00331179
8.545 0.0032502 0.00324225
8.54 0.00320043 0.0031926
8.535 0.00317283 0.00316506
8.53 0.00316877 0.00316101
8.525 0.00318867 0.00318086
8.52 0.00323204 0.00322413
8.515 0.00329747 0.00328939
8.51 0.00338266 0.00337438
8.505 0.00348459 0.00347606
8.5 0.00359954 0.00359073
8.495 0.00372333 0.00371421
8.49 0.00385138 0.00384196
8.485 0.00397899 0.00396926
8.48 0.00410144 0.00409141
8.475 0.0042142 0.00420389
8.47 0.00431311 0.00430256
8.465 0.00439454 0.00438378
8.46 0.00445551 0.0044446
8.455 0.00449384 0.00448284
8.45 0.00450823 0.0044972
8.445 0.00449831 0.0044873
8.44 0.00446465 0.00445372
8.435 0.00440877 0.00439798
8.43 0.00433308 0.00432247
8.425 0.00424075 0.00423037
8.42 0.00413566 0.00412553
8.415 0.00402218 0.00401233
8.41 0.00390504 0.00389547
8.405 0.00378911 0.00377983
8.4 0.00367925 0.00367024
8.395 0.00358005 0.00357129
8.39 0.00349573 0.00348717
8.385 0.00342988 0.00342149
8.38 0.0033854 0.00337712
8.375 0.00336433 0.0033561
8.37 0.0033678 0.00335956
8.365 0.00339596 0.00338765
8.36 0.00344801 0.00343958
8.355 0.00352222 0.00351361
8.35 0.00361599 0.00360715
8.345 0.00372596 0.00371685
8.34 0.00384814 0.00383872
8.335 0.00397806 0.00396832
8.33 0.00411094 0.00410088
8.325 0.00424189 0.00423151
8.32 0.00436609 0.0043554
8.315 0.00447894 0.00446797
8.31 0.0045763 0.00456509
8.305 0.0046546 0.0046432
8.3 0.00471102 0.00469948
8.295 0.00474355 0.00473193
8.29 0.00475113 0.0047395
8.285 0.00473368 0.0047221
8.28 0.0046921 0.00468061
8.275 0.00462822 0.00461689
8.27 0.00454478 0.00453366
8.265 0.00444531 0.00443443
8.26 0.00433397 0.00432337
8.255 0.00421541 0.0042051
8.25 0.00409459 0.00408457
8.245 0.00397655 0.00396682
8.24 0.00386624 0.00385679
8.235 0.00376834 0.00375912
8.23 0.00368699 0.00367797
8.225 0.00362572 0.00361685
8.22 0.00358726 0.00357848
8.215 0.00357344 0.0035647
8.21 0.00358513 0.00357635
8.205 0.00362218 0.00361331
8.2 0.00368348 0.00367446
8.195 0.00376694 0.00375772
8.19 0.00386963 0.00386015
8.185 0.00398787 0.0039781
8.18 0.00411735 0.00410727
8.175 0.00425335 0.00424294
8.17 0.00439088 0.00438013
8.165 0.00452488 0.0045138
8.16 0.0046504 0.00463902
8.155 0.00476285 0.00475119
8.15 0.00485808 0.00484619
8.145 0.00493264 0.00492057
8.14 0.00498386 0.00497166
8.135 0.00500995 0.00499769
8.13 0.00501013 0.00499787
8.125 0.00498462 0.00497242
8.12 0.00493465 0.00492257
8.115 0.00486241 0.00485051
8.11 0.00477101 0.00475933
8.105 0.00466429 0.00465287
8.1 0.00454675 0.00453561
8.095 0.00442329 0.00441246
8.09 0.0042991 0.00428857
8.085 0.00417939 0.00416915
8.08 0.0040692 0.00405924
8.075 0.00397322 0.00396348
8.07 0.00389555 0.00388601
8.065 0.0038396 0.0038302
8.06 0.00380792 0.0037986
8.055 0.0038021 0.00379279
8.05 0.00382271 0.00381335
8.045 0.00386929 0.00385982
8.04 0.00394037 0.00393073
8.035 0.00403352 0.00402365
8.03 0.00414544 0.0041353
8.025 0.00427211 0.00426166
8.02 0.00440895 0.00439816
8.015 0.00455094 0.0045398
8.01 0.00469288 0.0046814
8.005 0.00482956 0.00481775
8 0.00495597 0.00494384
7.995 0.00506745 0.00505505
7.99 0.00515996 0.00514733
7.985 0.00523013 0.00521733
7.98 0.00527549 0.00526257
7.975 0.00529451 0.00528155
7.97 0.0052867 0.00527375
7.965 0.0052526 0.00523974
7.96 0.00519382 0.0051811
7.955 0.00511292 0.0051004
7.95 0.00501337 0.00500109
7.945 0.00489937 0.00488738
7.94 0.00477573 0.00476403
7.935 0.00464763 0.00463625
7.93 0.00452045 0.00450939
7.925 0.00439957 0.00438881
7.92 0.00429011 0.00427961
7.915 0.00419673 0.00418646
7.91 0.00412349 0.00411341
7.905 0.00407365 0.00406368
7.9 0.00404952 0.00403961
7.895 0.00405244 0.00404253
7.89 0.00408267 0.00407268
7.885 0.0041394 0.00412927
7.88 0.00422079 0.00421046
7.875 0.00432402 0.00431344
7.87 0.00444545 0.00443456
7.865 0.0045807 0.00456948
7.86 0.00472487 0.0047133
7.855 0.0048727 0.00486076
7.85 0.00501878 0.00500648
7.845 0.00515775 0.00514512
7.84 0.00528453 0.00527159
7.835 0.00539448 0.00538127
7.83 0.00548362 0.00547019
7.825 0.00554874 0.00553515
7.82 0.00558758 0.00557391
7.815 0.0055989 0.0055852
7.81 0.00558252 0.00556886
7.805 0.00553935 0.0055258
7.8 0.00547138 0.00545799
7.795 0.00538156 0.0053684
7.79 0.00527374 0.00526084
7.785 0.00515248 0.00513988
7.78 0.0050229 0.00501062
7.775 0.00489047 0.0048785
7.77 0.00476076 0.00474911
7.765 0.00463927 0.00462792
7.76 0.00453119 0.0045201
7.755 0.00444116 0.00443029
7.75 0.00437313 0.00436242
7.745 0.00433018 0.00431957
7.74 0.0043144 0.00430383
7.735 0.00432682 0.00431623
7.73 0.00436737 0.00435667
7.725 0.00443484 0.00442398
7.72 0.00452703 0.00451594
7.715 0.00464072 0.00462935
7.71 0.00477188 0.00476019
7.705 0.0049158 0.00490376
7.7 0.00506725 0.00505485
7.695 0.00522072 0.00520795
7.69 0.00537061 0.00535747
7.685 0.00551144 0.00549795
7.68 0.00563806 0.00562426
7.675 0.00574587 0.00573181
7.67 0.00583098 0.00581672
7.665 0.00589039 0.00587598
7.66 0.00592206 0.00590757
7.655 0.00592506 0.00591056
7.65 0.00589956 0.00588512
7.645 0.00584687 0.00583256
7.64 0.00576937 0.00575524
7.635 0.00567042 0.00565653
7.63 0.00555427 0.00554066
7.625 0.00542583 0.00541254
7.62 0.00529056 0.00527759
7.615 0.00515415 0.00514153
7.61 0.00502241 0.00501011
7.605 0.00490094 0.00488893
7.6 0.00479494 0.00478319
7.595 0.00470903 0.0046975
7.59 0.00464702 0.00463564
7.585 0.00461179 0.0046005
7.58 0.00460516 0.00459389
7.575 0.00462784 0.00461651
7.57 0.00467937 0.00466792
7.565 0.00475818 0.00474654
7.56 0.00486162 0.00484973
7.555 0.0049861 0.0049739
7.55 0.00512719 0.00511464
7.545 0.00527981 0.00526689
7.54 0.00543845 0.00542514
7.535 0.00559733 0.00558363
7.53 0.00575066 0.00573658
7.525 0.00589287 0.00587843
7.52 0.00601877 0.00600402
7.515 0.00612381 0.00610881
7.51 0.00620425 0.00618905
7.505 0.00625727 0.00624195
7.5 0.00628113 0.00626575
7.495 0.00627522 0.00625985
7.49 0.0062401 0.00622482
7.485 0.00617747 0.00616235
7.48 0.00609015 0.00607525
7.475 0.00598193 0.00596729
7.47 0.00585743 0.0058431
7.465 0.00572197 0.00570797
7.46 0.00558129 0.00556764
7.455 0.00544136 0.00542805
7.45 0.00530814 0.00529516
7.445 0.00518734 0.00517465
7.44 0.00508418 0.00507174
7.435 0.00500319 0.00499094
7.43 0.00494803 0.00493592
7.425 0.00492135 0.0049093
7.42 0.00492467 0.00491261
7.415 0.00495834 0.0049462
7.41 0.00502152 0.00500922
7.405 0.00511221 0.00509969
7.4 0.00522735 0.00521454
7.395 0.0053629 0.00534977
7.39 0.00551407 0.00550057
7.385 0.00567541 0.00566151
7.38 0.00584109 0.00582679
7.375 0.0060051 0.0059904
7.37 0.00616148 0.0061464
7.365 0.00630457 0.00628914
7.36 0.00642917 0.00641344
7.355 0.00653082 0.00651484
7.35 0.00660593 0.00658976
7.345 0.00665191 0.00663563
7.34 0.00666734 0.00665102
7.335 0.00665196 0.00663568
7.33 0.00660674 0.00659057
7.325 0.00653383 0.00651783
7.32 0.00643646 0.00642069
7.315 0.00631886 0.00630339
7.31 0.00618609 0.00617094
7.305 0.00604381 0.00602901
7.3 0.00589808 0.00588363
7.295 0.00575511 0.00574101
7.29 0.00562102 0.00560725
7.285 0.0055016 0.00548812
7.28 0.00540205 0.00538882
7.275 0.00532681 0.00531376
7.27 0.00527934 0.00526642
7.265 0.00526204 0.00524916
7.26 0.0052761 0.00526319
7.255 0.00532149 0.00530847
7.25 0.00539695 0.00538374
7.245 0.00550005 0.00548659
7.24 0.00562727 0.0056135
7.235 0.00577417 0.00576004
7.23 0.00593552 0.00592099
7.225 0.00610554 0.00609059
7.22 0.00627809 0.00626272
7.215 0.00644694 0.00643115
7.21 0.00660596 0.00658978
7.205 0.00674941 0.00673288
7.2 0.00687214 0.00685531
7.195 0.00696977 0.0069527
7.19 0.0070389 0.00702167
7.185 0.00707723 0.0070599
7.18 0.00708365 0.0070663
7.175 0.00705829 0.00704101
7.17 0.00700256 0.00698542
7.165 0.00691904 0.00690211
7.16 0.00681146 0.00679479
7.155 0.00668447 0.00666811
7.15 0.00654354 0.00652753
7.145 0.0063947 0.00637906
7.14 0.00624433 0.00622905
7.135 0.00609885 0.00608393
7.13 0.00596454 0.00594994
7.125 0.00584723 0.00583292
7.12 0.00575209 0.00573801
7.115 0.00568343 0.00566951
7.11 0.0056445 0.00563068
7.105 0.0056374 0.0056236
7.1 0.00566298 0.0056491
7.095 0.00572079 0.00570677
7.09 0.00580913 0.0057949
7.085 0.00592513 0.00591061
7.08 0.0060648 0.00604995
7.075 0.00622326 0.00620803
7.07 0.00639489 0.00637923
7.065 0.00657353 0.00655744
7.06 0.00675276 0.00673623
7.055 0.00692611 0.00690917
7.05 0.00708735 0.00707001
7.045 0.00723067 0.00721298
7.04 0.00735096 0.00733297
7.035 0.00744397 0.00742575
7.03 0.00750652 0.00748815
7.025 0.0075366 0.00751815
7.02 0.00753347 0.00751502
7.015 0.00749768 0.00747932
7.01 0.00743107 0.00741287
7.005 0.00733672 0.00731875
7 0.00721881 0.00720112
6.995 0.00708246 0.0070651
6.99 0.00693355 0.00691655
6.985 0.00677848 0.00676186
6.98 0.00662391 0.00660767
6.975 0.0064765 0.00646062
6.97 0.00634263 0.0063271
6.965 0.00622819 0.00621294
6.96 0.00613827 0.00612324
6.955 0.00607702 0.00606215
6.95 0.00604747 0.00603267
6.945 0.00605137 0.00603657
6.94 0.00608921 0.00607432
6.935 0.00616011 0.00614504
6.93 0.00626192 0.0062466
6.925 0.00639127 0.00637563
6.92 0.00654373 0.00652771
6.915 0.00671395 0.00669751
6.91 0.0068959 0.00687901
6.905 0.00708309 0.00706573
6.9 0.00726879 0.00725098
6.895 0.00744635 0.0074281
6.89 0.00760939 0.00759074
6.885 0.00775209 0.00773309
6.88 0.00786939 0.00785011
6.875 0.00795723 0.00793773
6.87 0.00801264 0.00799301
6.865 0.00803395 0.00801428
6.86 0.0080208 0.00800116
6.855 0.00797417 0.00795466
6.85 0.0078964 0.00787709
6.845 0.00779104 0.00777199
6.84 0.00766276 0.00764402
6.835 0.00751713 0.00749876
6.83 0.00736047 0.00734248
6.825 0.00719953 0.00718193
6.82 0.00704125 0.00702404
6.815 0.0068925 0.00687565
6.81 0.00675977 0.00674324
6.805 0.00664895 0.00663268
6.8 0.00656505 0.00654897
6.795 0.00651203 0.00649608
6.79 0.00649265 0.00647674
6.785 0.00650834 0.00649239
6.78 0.00655916 0.00654308
6.775 0.00664379 0.0066275
6.77 0.0067596 0.00674303
6.765 0.00690274 0.00688582
6.76 0.00706828 0.00705096
6.755 0.00725044 0.00723268
6.75 0.00744277 0.00742455
6.745 0.00763843 0.00761974
6.74 0.00783042 0.00781126
6.735 0.00801188 0.00799229
6.73 0.00817635 0.00815635
6.725 0.00831798 0.00829764
6.72 0.00843182 0.0084112
6.715 0.00851397 0.00849314
6.71 0.00856175 0.0085408
6.705 0.00857382 0.00855284
6.7 0.00855025 0.00852931
6.695 0.00849248 0.00847167
6.69 0.00840332 0.00838272
6.685 0.00828684 0.00826652
6.68 0.0081482 0.00812821
6.675 0.00799345 0.00797383
6.67 0.0078293 0.00781009
6.665 0.00766288 0.00764407
6.66 0.0075014 0.007483
6.655 0.00735192 0.00733388
6.65 0.00722101 0.0072033
6.645 0.00711454 0.00709711
6.64 0.00703743 0.0070202
6.635 0.00699344 0.00697632
6.63 0.00698501 0.00696793
6.625 0.00701323 0.00699608
6.62 0.00707771 0.00706041
6.615 0.00717668 0.00715913
6.61 0.007307 0.00728913
6.605 0.00746432 0.00744607
6.6 0.00764324 0.00762454
6.595 0.00783751 0.00781832
6.59 0.00804027 0.00802058
6.585 0.00824433 0.00822413
6.58 0.00844244 0.00842175
6.575 0.00862756 0.0086064
6.57 0.00879312 0.00877155
6.565 0.00893331 0.0089114
6.56 0.00904327 0.00902109
6.555 0.00911931 0.00909695
6.55 0.00915905 0.0091366
6.545 0.00916152 0.00913908
6.54 0.00912721 0.00910487
6.535 0.00905806 0.00903589
6.53 0.00895737 0.00893547
6.525 0.00882973 0.00880815
6.52 0.00868081 0.0086596
6.515 0.00851712 0.00849631
6.51 0.0083458 0.00832541
6.505 0.00817431 0.00815434
6.5 0.00801014 0.00799057
6.495 0.00786051 0.0078413
6.49 0.00773208 0.00771317
6.485 0.00763069 0.00761201
6.48 0.0075611 0.00754259
6.475 0.00752687 0.00750842
6.47 0.00753012 0.00751166
6.465 0.00757154 0.00755297
6.46 0.00765032 0.00763155
6.455 0.00776419 0.00774514
6.45 0.0079095 0.0078901
6.445 0.00808139 0.00806158
6.44 0.00827397 0.00825369
6.435 0.00848053 0.00845975
6.43 0.0086938 0.00867251
6.425 0.00890625 0.00888446
6.42 0.00911038 0.00908809
6.415 0.00929896 0.00927622
6.41 0.00946538 0.00944223
6.405 0.00960383 0.00958035
6.4 0.0097096 0.00968586
6.395 0.00977922 0.0097553
6.39 0.00981062 0.00978661
6.385 0.00980322 0.00977922
6.38 0.00975796 0.00973406
6.375 0.00967728 0.00965356
6.37 0.009565 0.00954155
6.365 0.00942624 0.00940311
6.36 0.00926715 0.0092444
6.355 0.00909475 0.00907242
6.35 0.00891657 0.00889467
6.345 0.00874042 0.00871896
6.34 0.00857406 0.00855301
6.335 0.00842485 0.00840417
6.33 0.00829951 0.00827916
6.325 0.00820384 0.00818373
6.32 0.00814246 0.00812252
6.315 0.00811866 0.00809879
6.31 0.00813426 0.00811436
6.305 0.00818952 0.00816949
6.3 0.00828318 0.00826293
6.295 0.00841246 0.0083919
6.29 0.00857322 0.00855226
6.285 0.00876006 0.00873864
6.28 0.00896659 0.00894465
6.275 0.00918564 0.00916316
6.27 0.00940955 0.0093865
6.265 0.00963045 0.00960684
6.26 0.00984056 0.00981644
6.255 0.0100325 0.0100079
6.25 0.0101997 0.0101746
6.245 0.0103362 0.0103109
6.24 0.0104376 0.010412
6.235 0.0105006 0.0104749
6.23 0.0105235 0.0104977
6.225 0.0105061 0.0104804
6.22 0.0104498 0.0104242
6.215 0.0103576 0.0103322
6.21 0.0102337 0.0102087
6.205 0.0100839 0.0100593
6.2 0.00991485 0.00989062
6.195 0.00973398 0.0097102
6.19 0.00954926 0.00952594
6.185 0.00936885 0.00934597
6.18 0.00920074 0.00917826
6.175 0.00905245 0.00903032
6.17 0.00893076 0.00890891
6.165 0.00884138 0.00881974
6.16 0.00878879 0.00876727
6.155 0.00877602 0.00875451
6.15 0.00880453 0.00878295
6.145 0.0088742 0.00885243
6.14 0.00898326 0.00896122
6.135 0.00912845 0.00910605
6.13 0.00930508 0.00928226
6.125 0.00950725 0.00948394
6.12 0.00972806 0.00970421
6.115 0.00995987 0.00993546
6.11 0.0101946 0.0101696
6.105 0.0104241 0.0103986
6.1 0.0106403 0.0106143
6.095 0.0108357 0.0108092
6.09 0.0110036 0.0109767
6.085 0.0111382 0.011111
6.08 0.0112353 0.0112078
6.075 0.0112916 0.011264
6.07 0.011306 0.0112783
6.065 0.0112786 0.011251
6.06 0.0112113 0.0111838
6.055 0.0111076 0.0110803
6.05 0.0109723 0.0109453
6.045 0.0108116 0.0107851
6.04 0.0106327 0.0106066
6.035 0.0104436 0.010418
6.03 0.0102527 0.0102275
6.025 0.0100684 0.0100437
6.02 0.00989889 0.0098746
6.015 0.00975195 0.00972802
6.01 0.00963434 0.00961071
6.005 0.00955172 0.00952831
6 0.0095084 0.00948511
5.995 0.00950714 0.00948387
5.99 0.00954906 0.00952569
5.985 0.00963359 0.00961003
5.98 0.00975852 0.00973466
5.975 0.00992006 0.0098958
5.97 0.010113 0.0100883
5.965 0.0103309 0.0103056
5.96 0.0105663 0.0105405
5.955 0.0108112 0.0107848
5.95 0.0110571 0.01103
5.945 0.0112955 0.0112678
5.94 0.0115181 0.0114898
5.935 0.0117172 0.0116884
5.93 0.011886 0.0118568
5.925 0.012019 0.0119895
5.92 0.0121118 0.0120821
5.915 0.0121617 0.0121319
5.91 0.0121678 0.0121379
5.905 0.0121305 0.0121008
5.9 0.0120524 0.0120229
5.895 0.0119374 0.0119082
5.89 0.0117908 0.011762
5.885 0.0116195 0.0115911
5.88 0.0114311 0.0114032
5.875 0.011234 0.0112066
5.87 0.0110371 0.0110101
5.865 0.0108491 0.0108226
5.86 0.0106786 0.0106525
5.855 0.0105333 0.0105075
5.85 0.0104201 0.0103945
5.845 0.0103445 0.0103192
5.84 0.0103108 0.0102855
5.835 0.0103214 0.0102961
5.83 0.0103771 0.0103516
5.825 0.0104769 0.0104512
5.82 0.0106181 0.010592
5.815 0.0107964 0.0107699
5.81 0.011006 0.010979
5.805 0.0112401 0.0112125
5.8 0.0114906 0.0114624
5.795 0.0117491 0.0117203
5.79 0.0120066 0.0119772
5.785 0.0122543 0.0122243
5.78 0.0124836 0.0124531
5.775 0.0126869 0.0126559
5.77 0.0128572 0.0128257
5.765 0.0129889 0.0129571
5.76 0.013078 0.013046
5.755 0.0131219 0.0130898
5.75 0.01312 0.0130879
5.745 0.0130734 0.0130414
5.74 0.0129848 0.012953
5.735 0.0128588 0.0128273
5.73 0.0127013 0.0126702
5.725 0.0125196 0.0124889
5.72 0.0123219 0.0122917
5.715 0.0121171 0.0120874
5.71 0.0119144 0.0118851
5.705 0.0117229 0.0116942
5.7 0.0115515 0.0115231
5.695 0.0114079 0.0113799
5.69 0.0112992 0.0112715
5.685 0.0112309 0.0112034
5.68 0.011207 0.0111795
5.675 0.0112296 0.0112021
5.67 0.0112993 0.0112716
5.665 0.0114146 0.0113866
5.66 0.0115723 0.011544
5.655 0.0117677 0.0117389
5.65 0.0119945 0.0119652
5.645 0.0122452 0.0122152
5.64 0.0125114 0.0124807
5.635 0.012784 0.0127527
5.63 0.0130538 0.0130218
5.625 0.0133115 0.0132789
5.62 0.0135485 0.0135152
5.615 0.0137566 0.0137229
5.61 0.0139291 0.013895
5.605 0.0140604 0.0140259
5.6 0.0141465 0.0141118
5.595 0.0141852 0.0141504
5.59 0.0141761 0.0141413
5.585 0.0141207 0.0140861
5.58 0.0140222 0.0139879
5.575 0.0138857 0.0138518
5.57 0.0137177 0.0136842
5.565 0.013526 0.0134929
5.56 0.0133192 0.0132867
5.555 0.0131068 0.0130748
5.55 0.0128984 0.0128669
5.545 0.0127035 0.0126725
5.54 0.0125311 0.0125004
5.535 0.0123893 0.0123589
5.53 0.012285 0.0122549
5.525 0.0122238 0.0121939
5.52 0.0122096 0.0121796
5.515 0.0122442 0.0122142
5.51 0.0123279 0.0122977
5.505 0.0124588 0.0124283
5.5 0.0126334 0.0126024
5.495 0.0128462 0.0128147
5.49 0.0130906 0.0130585
5.485 0.0133585 0.0133257
5.48 0.013641 0.0136075
5.475 0.0139285 0.0138944
5.47 0.0142115 0.0141767
5.465 0.0144803 0.0144448
5.46 0.0147258 0.0146898
5.455 0.01494 0.0149035
5.45 0.0151159 0.0150789
5.445 0.0152479 0.0152106
5.44 0.0153321 0.0152946
5.435 0.0153667 0.015329
5.43 0.0153514 0.0153137
5.425 0.0152881 0.0152506
5.42 0.0151806 0.0151434
5.415 0.0150344 0.0149975
5.41 0.0148564 0.0148199
5.405 0.0146551 0.014619
5.4 0.0144395 0.014404
5.395 0.0142196 0.0141847
5.39 0.0140055 0.0139711
5.385 0.013807 0.0137731
5.38 0.0136333 0.0135999
5.375 0.0134929 0.0134598
5.37 0.0133928 0.0133599
5.365 0.0133384 0.0133057
5.36 0.0133335 0.0133008
5.355 0.0133799 0.0133471
5.35 0.0134774 0.0134444
5.345 0.0136239 0.0135906
5.34 0.0138153 0.0137815
5.335 0.0140458 0.0140115
5.33 0.0143082 0.0142732
5.325 0.0145939 0.0145582
5.32 0.0148935 0.014857
5.315 0.0151971 0.0151598
5.31 0.0154944 0.0154563
5.305 0.0157755 0.0157368
5.3 0.0160312 0.0159918
5.295 0.016253 0.0162131
5.29 0.0164338 0.0163935
5.285 0.0165682 0.0165275
5.28 0.0166522 0.0166113
5.275 0.0166841 0.0166432
5.27 0.0166641 0.0166233
5.265 0.0165943 0.0165537
5.26 0.0164789 0.0164386
5.255 0.0163239 0.016284
5.25 0.0161367 0.0160973
5.245 0.0159262 0.0158873
5.24 0.0157021 0.0156638
5.235 0.0154748 0.015437
5.23 0.0152548 0.0152175
5.225 0.0150523 0.0150155
5.22 0.014877 0.0148406
5.215 0.0147373 0.0147012
5.21 0.0146405 0.0146047
5.205 0.0145922 0.0145564
5.2 0.014596 0.0145602
5.195 0.0146535 0.0146175
5.19 0.0147644 0.0147282
5.185 0.0149262 0.0148895
5.18 0.0151344 0.0150972
5.175 0.0153828 0.015345
5.17 0.0156637 0.0156252
5.165 0.0159679 0.0159288
5.16 0.0162856 0.0162457
5.155 0.0166064 0.0165658
5.15 0.0169196 0.0168782
5.145 0.0172149 0.0171728
5.14 0.0174826 0.0174398
5.135 0.0177141 0.0176708
5.13 0.0179021 0.0178583
5.125 0.018041 0.0179968
5.12 0.018127 0.0180826
5.115 0.0181584 0.0181139
5.11 0.0181356 0.0180912
5.105 0.0180611 0.0180168
5.1 0.0179394 0.0178953
5.095 0.0177768 0.0177331
5.09 0.0175813 0.017538
5.085 0.0173623 0.0173195
5.08 0.01713 0.0170878
5.075 0.0168952 0.0168536
5.07 0.016669 0.016628
5.065 0.0164619 0.0164215
5.06 0.0162841 0.016244
5.055 0.0161442 0.0161046
5.05 0.0160497 0.0160104
5.045 0.0160064 0.0159672
5.04 0.0160177 0.0159785
5.035 0.0160854 0.0160461
5.03 0.0162089 0.0161693
5.025 0.0163853 0.0163453
5.02 0.01661 0.0165694
5.015 0.0168763 0.0168351
5.01 0.017176 0.017134
5.005 0.0174996 0.0174568
5 0.0178367 0.0177929
4.995 0.0181762 0.0181316
4.99 0.0185072 0.0184617
4.985 0.0188188 0.0187726
4.98 0.0191011 0.0190541
4.975 0.019345 0.0192974
4.97 0.019543 0.0194949
4.965 0.0196894 0.019641
4.96 0.0197803 0.0197317
4.955 0.019814 0.0197654
4.95 0.0197911 0.0197426
4.945 0.0197142 0.0196659
4.94 0.0195881 0.0195402
4.935 0.0194197 0.0193722
4.93 0.0192172 0.0191703
4.925 0.0189905 0.0189442
4.92 0.0187503 0.0187046
4.915 0.0185081 0.0184629
4.91 0.0182751 0.0182305
4.905 0.0180627 0.0180186
4.9 0.0178811 0.0178374
4.895 0.0177396 0.0176962
4.89 0.0176459 0.0176027
4.885 0.0176058 0.0175626
4.88 0.0176232 0.0175799
4.875 0.0176995 0.017656
4.87 0.0178342 0.0177904
4.865 0.0180244 0.01798
4.86 0.018265 0.01822
4.855 0.018549 0.0185034
4.85 0.0188679 0.0188215
4.845 0.0192116 0.0191644
4.84 0.0195693 0.0195213
4.835 0.0199294 0.0198806
4.83 0.0202805 0.0202309
4.825 0.0206113 0.0205609
4.82 0.0209112 0.0208601
4.815 0.021171 0.0211193
4.81 0.0213827 0.0213304
4.805 0.0215403 0.0214876
4.8 0.0216398 0.0215869
4.795 0.0216795 0.0216264
4.79 0.0216599 0.0216068
4.785 0.0215838 0.0215308
4.78 0.0214562 0.0214034
4.775 0.0212841 0.0212317
4.77 0.0210763 0.0210244
4.765 0.0208431 0.0207917
4.76 0.0205956 0.0205448
4.755 0.0203458 0.0202956
4.75 0.0201056 0.020056
4.745 0.0198866 0.0198376
4.74 0.0196998 0.0196513
4.735 0.0195548 0.0195068
4.73 0.0194597 0.019412
4.725 0.0194207 0.0193731
4.72 0.0194417 0.0193942
4.715 0.0195246 0.0194769
4.71 0.0196687 0.0196207
4.705 0.0198711 0.0198225
4.7 0.0201264 0.0200773
4.695 0.0204276 0.0203777
4.69 0.0207657 0.0207149
4.685 0.0211304 0.0210786
4.68 0.0215101 0.0214573
4.675 0.021893 0.0218392
4.67 0.022267 0.0222122
4.665 0.0226202 0.0225646
4.66 0.0229417 0.0228852
4.655 0.0232216 0.0231644
4.65 0.0234515 0.0233938
4.645 0.0236251 0.023567
4.64 0.0237381 0.0236798
4.635 0.0237885 0.0237301
4.63 0.0237767 0.0237184
4.625 0.0237055 0.0236474
4.62 0.02358 0.0235223
4.615 0.0234073 0.0233502
4.61 0.0231967 0.0231401
4.605 0.0229586 0.0229026
4.6 0.0227047 0.0226494
4.595 0.0224474 0.0223927
4.59 0.0221993 0.0221452
4.585 0.0219725 0.0219189
4.58 0.0217786 0.0217254
4.575 0.0216277 0.0215747
4.57 0.0215284 0.0214756
4.565 0.0214874 0.0214347
4.56 0.0215091 0.0214562
4.555 0.0215956 0.0215424
4.55 0.0217464 0.0216928
4.545 0.0219586 0.0219045
4.54 0.0222271 0.0221723
4.535 0.0225444 0.0224889
4.53 0.0229015 0.0228451
4.525 0.0232875 0.0232303
4.52 0.0236907 0.0236326
4.515 0.0240986 0.0240396
4.51 0.0244986 0.0244386
4.505 0.0248782 0.0248174
4.5 0.0252258 0.0251642
4.495 0.025531 0.0254687
4.49 0.0257849 0.025722
4.485 0.0259806 0.0259171
4.48 0.0261131 0.0260492
4.475 0.0261803 0.0261162
4.47 0.0261821 0.0261179
4.465 0.0261212 0.026057
4.46 0.0260027 0.0259387
4.455 0.0258336 0.02577
4.45 0.0256234 0.0255602
4.445 0.0253829 0.0253202
4.44 0.0251241 0.025062
4.435 0.0248599 0.0247984
4.43 0.0246033 0.0245425
4.425 0.0243673 0.0243072
4.42 0.024164 0.0241045
4.415 0.0240043 0.0239452
4.41 0.0238974 0.0238387
4.405 0.0238507 0.0237922
4.4 0.0238691 0.0238106
4.395 0.0239552 0.0238966
4.39 0.0241089 0.02405
4.385 0.0243277 0.0242683
4.38 0.0246066 0.0245465
4.375 0.0249382 0.0248772
4.37 0.0253132 0.0252512
4.365 0.0257207 0.0256576
4.36 0.0261484 0.0260843
4.355 0.0265836 0.0265183
4.35 0.0270129 0.0269465
4.345 0.0274233 0.0273558
4.34 0.0278025 0.027734
4.335 0.0281393 0.0280699
4.33 0.028424 0.0283539
4.325 0.028649 0.0285783
4.32 0.0288088 0.0287378
4.315 0.0289004 0.0288293
4.31 0.0289234 0.0288524
4.305 0.02888 0.0288092
4.3 0.0287749 0.0287045
4.295 0.0286153 0.0285454
4.29 0.0284103 0.028341
4.285 0.028171 0.0281023
4.28 0.0279097 0.0278418
4.275 0.0276398 0.0275725
4.27 0.0273748 0.0273081
4.265 0.0271284 0.0270623
4.26 0.0269134 0.0268477
4.255 0.0267415 0.0266761
4.25 0.0266228 0.0265576
4.245 0.0265656 0.0265004
4.24 0.0265756 0.0265102
4.235 0.0266561 0.0265904
4.23 0.0268077 0.0267416
4.225 0.0270285 0.0269618
4.22 0.0273137 0.0272463
4.215 0.0276564 0.0275882
4.21 0.0280473 0.0279782
4.205 0.0284754 0.0284053
4.2 0.0289282 0.0288571
4.195 0.0293925 0.0293204
4.19 0.0298545 0.0297814
4.185 0.0303004 0.0302262
4.18 0.0307171 0.030642
4.175 0.0310925 0.0310166
4.17 0.0314162 0.0313394
4.165 0.0316794 0.031602
4.16 0.0318758 0.0317979
4.155 0.0320016 0.0319233
4.15 0.0320555 0.0319769
4.145 0.0320389 0.0319602
4.14 0.0319561 0.0318775
4.135 0.0318138 0.0317353
4.13 0.0316209 0.0315428
4.125 0.0313883 0.0313107
4.12 0.0311287 0.0310516
4.115 0.0308556 0.0307791
4.11 0.0305831 0.0305074
4.105 0.0303256 0.0302506
4.1 0.0300968 0.0300224
4.095 0.0299092 0.0298354
4.09 0.0297742 0.0297009
4.085 0.0297008 0.0296278
4.08 0.0296961 0.0296233
4.075 0.0297644 0.0296915
4.07 0.0299072 0.029834
4.065 0.0301235 0.0300498
4.06 0.0304092 0.030335
4.055 0.030758 0.0306829
4.05 0.031161 0.0310848
4.045 0.0316073 0.0315299
4.04 0.0320844 0.0320058
4.035 0.0325788 0.0324988
4.03 0.0330761 0.0329947
4.025 0.0335619 0.0334792
4.02 0.0340224 0.0339384
4.015 0.0344443 0.0343593
4.01 0.0348162 0.0347302
4.005 0.0351282 0.0350414
4 0.0353727 0.0352854
3.995 0.0355446 0.035457
3.99 0.0356416 0.0355538
3.985 0.035664 0.0355764
3.98 0.0356152 0.0355278
3.975 0.035501 0.0354141
3.97 0.0353298 0.0352435
3.965 0.0351124 0.0350267
3.96 0.034861 0.0347761
3.955 0.0345895 0.0345053
3.95 0.0343124 0.0342289
3.945 0.0340447 0.0339617
3.94 0.0338008 0.0337183
3.935 0.0335945 0.0335124
3.93 0.0334382 0.0333564
3.925 0.0333425 0.0332607
3.92 0.0333156 0.0332337
3.915 0.0333634 0.0332812
3.91 0.0334887 0.0334061
3.905 0.0336918 0.0336086
3.9 0.0339698 0.0338859
3.895 0.0343173 0.0342325
3.89 0.034726 0.0346403
3.885 0.0351857 0.0350989
3.88 0.0356841 0.0355962
3.875 0.0362075 0.0361185
3.87 0.0367414 0.0366512
3.865 0.0372707 0.0371793
3.86 0.0377806 0.0376881
3.855 0.0382571 0.0381635
3.85 0.0386872 0.0385926
3.845 0.0390597 0.0389642
3.84 0.0393655 0.0392693
3.835 0.039598 0.0395012
3.83 0.0397533 0.0396559
3.825 0.0398303 0.0397326
3.82 0.0398309 0.0397329
3.815 0.0397596 0.0396616
3.81 0.0396241 0.0395262
3.805 0.039434 0.0393364
3.8 0.0392014 0.0391043
3.795 0.0389399 0.0388433
3.79 0.0386641 0.0385682
3.785 0.0383896 0.0382943
3.78 0.0381315 0.038037
3.775 0.0379049 0.037811
3.77 0.0377233 0.0376301
3.765 0.037599 0.0375063
3.76 0.0375418 0.0374494
3.755 0.0375595 0.0374672
3.75 0.0376566 0.0375643
3.745 0.0378352 0.0377426
3.74 0.0380942 0.038001
3.735 0.0384294 0.0383354
3.73 0.038834 0.038739
3.725 0.0392987 0.0392025
3.72 0.0398118 0.0397142
3.715 0.04036 0.0402609
3.71 0.0409287 0.0408281
3.705 0.0415025 0.0414003
3.7 0.042066 0.0419622
3.695 0.0426038 0.0424986
3.69 0.0431018 0.0429952
3.685 0.0435473 0.0434395
3.68 0.0439292 0.0438205
3.675 0.0442391 0.0441297
3.67 0.044471 0.0443611
3.665 0.0446218 0.0445118
3.66 0.0446916 0.0445816
3.655 0.0446831 0.0445733
3.65 0.0446021 0.0444928
3.645 0.0444573 0.0443486
3.64 0.0442596 0.0441516
3.635 0.0440219 0.0439146
3.63 0.0437587 0.0436521
3.625 0.0434855 0.0433796
3.62 0.0432183 0.043113
3.615 0.042973 0.0428682
3.61 0.0427645 0.0426601
3.605 0.0426067 0.0425025
3.6 0.0425116 0.0424073
3.595 0.0424888 0.0423844
3.59 0.0425455 0.0424407
3.585 0.0426858 0.0425804
3.58 0.0429109 0.0428048
3.575 0.0432189 0.0431119
3.57 0.0436048 0.0434968
3.565 0.0440609 0.0439519
3.56 0.0445769 0.0444667
3.555 0.0451405 0.045029
3.55 0.0457374 0.0456246
3.545 0.0463523 0.0462382
3.54 0.0469692 0.0468539
3.535 0.0475722 0.0474556
3.53 0.0481457 0.0480279
3.525 0.0486753 0.0485562
3.52 0.0491481 0.0490279
3.515 0.0495533 0.0494321
3.51 0.0498825 0.0497604
3.505 0.0501302 0.0500074
3.5 0.0502937 0.0501702
3.495 0.0503734 0.0502495
3.49 0.0503728 0.0502486
3.485 0.0502984 0.0501741
3.48 0.0501593 0.0500351
3.475 0.0499672 0.0498432
3.47 0.0497356 0.049612
3.465 0.0494796 0.0493566
3.46 0.0492153 0.049093
3.455 0.0489593 0.0488376
3.45 0.0487276 0.0486066
3.445 0.0485358 0.0484155
3.44 0.0483978 0.0482781
3.435 0.0483259 0.0482066
3.43 0.0483297 0.0482106
3.425 0.0484163 0.0482973
3.42 0.0485898 0.0484706
3.415 0.0488513 0.0487316
3.41 0.0491984 0.049078
3.405 0.0496261 0.0495046
3.4 0.0501261 0.0500034
3.395 0.0506878 0.0505636
3.39 0.0512984 0.0511725
3.385 0.0519432 0.0518155
3.38 0.0526065 0.0524769
3.375 0.0532718 0.0531403
3.37 0.0539227 0.0537894
3.365 0.0545434 0.0544083
3.36 0.0551188 0.0549822
3.355 0.0556359 0.055498
3.35 0.0560835 0.0559445
3.345 0.0564531 0.0563132
3.34 0.0567387 0.0565984
3.335 0.0569377 0.056797
3.33 0.0570502 0.0569096
3.325 0.0570798 0.0569394
3.32 0.0570329 0.056893
3.315 0.0569187 0.0567794
3.31 0.056749 0.0566104
3.305 0.0565375 0.0563996
3.3 0.0562997 0.0561624
3.295 0.0560518 0.0559152
3.29 0.0558107 0.0556746
3.285 0.055593 0.0554574
3.28 0.0554148 0.0552793
3.275 0.0552904 0.0551549
3.27 0.0552326 0.0550969
3.265 0.0552517 0.0551156
3.26 0.0553553 0.0552186
3.255 0.055548 0.0554107
3.25 0.0558315 0.0556932
3.245 0.0562039 0.0560645
3.24 0.0566605 0.0565199
3.235 0.0571934 0.0570516
3.23 0.0577923 0.0576491
3.225 0.0584443 0.0582997
3.22 0.059135 0.0589889
3.215 0.0598483 0.0597008
3.21 0.0605678 0.0604188
3.205 0.0612766 0.0611261
3.2 0.0619582 0.0618063
3.195 0.0625972 0.062444
3.19 0.0631799 0.0630253
3.185 0.0636942 0.0635384
3.18 0.0641309 0.0639738
3.175 0.064483 0.0643249
3.17 0.0647471 0.064588
3.165 0.0649224 0.0647626
3.16 0.0650116 0.0648512
3.155 0.0650202 0.0648594
3.15 0.0649569 0.0647959
3.145 0.0648328 0.0646717
3.14 0.0646612 0.0645003
3.135 0.0644573 0.0642966
3.13 0.0642372 0.064077
3.125 0.064018 0.0638584
3.12 0.0638167 0.0636577
3.115 0.0636497 0.0634914
3.11 0.0635323 0.0633746
3.105 0.0634782 0.063321
3.1 0.0634989 0.0633419
3.095 0.063603 0.0634463
3.09 0.0637968 0.0636399
3.085 0.0640829 0.0639256
3.08 0.0644612 0.0643031
3.075 0.0649281 0.064769
3.07 0.065477 0.0653166
3.065 0.0660987 0.0659366
3.06 0.0667813 0.0666173
3.055 0.0675108 0.0673448
3.05 0.068272 0.0681037
3.045 0.0690482 0.0688777
3.04 0.0698226 0.0696498
3.035 0.0705784 0.0704034
3.03 0.0712994 0.0711223
3.025 0.0719708 0.0717919
3.02 0.0725796 0.0723991
3.015 0.0731148 0.072933
3.01 0.0735681 0.0733854
3.005 0.0739342 0.0737508
3 0.0742105 0.0740269
2.995 0.0743979 0.0742142
2.99 0.0745002 0.0743166
2.985 0.0745241 0.074341
2.98 0.0744793 0.0742967
2.975 0.0743777 0.0741957
2.97 0.0742334 0.0740521
2.965 0.0740621 0.0738813
2.96 0.0738802 0.0736999
2.955 0.0737047 0.0735248
2.95 0.0735526 0.0733729
2.945 0.0734401 0.0732603
2.94 0.0733818 0.0732018
2.935 0.0733909 0.0732104
2.93 0.0734781 0.0732969
2.925 0.0736515 0.0734695
2.92 0.0739164 0.0737332
2.915 0.0742748 0.0740904
2.91 0.0747257 0.07454
2.905 0.075265 0.0750778
2.9 0.0758855 0.0756968
2.895 0.0765775 0.0763872
2.89 0.0773288 0.0771369
2.885 0.0781252 0.0779317
2.88 0.0789513 0.0787561
2.875 0.0797906 0.0795938
2.87 0.0806264 0.0804279
2.865 0.0814419 0.0812418
2.86 0.0822215 0.0820198
2.855 0.0829505 0.0827472
2.85 0.0836164 0.0834115
2.845 0.0842084 0.084002
2.84 0.0847186 0.0845108
2.835 0.0851419 0.0849327
2.83 0.085476 0.0852655
2.825 0.0857217 0.0855101
2.82 0.0858829 0.0856703
2.815 0.0859664 0.085753
2.81 0.0859814 0.0857675
2.805 0.0859399 0.0857256
2.8 0.0858554 0.085641
2.795 0.0857433 0.085529
2.79 0.0856198 0.0854056
2.785 0.0855014 0.0852876
2.78 0.0854049 0.0851915
2.775 0.0853459 0.085133
2.77 0.0853393 0.0851269
2.765 0.0853979 0.0851859
2.76 0.0855327 0.0853208
2.755 0.0857519 0.08554
2.75 0.0860611 0.085849
2.745 0.086463 0.0862503
2.74 0.086957 0.0867434
2.735 0.0875399 0.087325
2.73 0.0882052 0.0879887
2.725 0.088944 0.0887256
2.72 0.0897451 0.0895244
2.715 0.0905952 0.090372
2.71 0.0914796 0.0912538
2.705 0.0923825 0.0921539
2.7 0.0932877 0.0930564
2.695 0.0941791 0.093945
2.69 0.095041 0.0948044
2.685 0.0958589 0.09562
2.68 0.09662 0.096379
2.675 0.0973132 0.0970705
2.67 0.0979298 0.0976857
2.665 0.0984638 0.0982187
2.66 0.0989118 0.0986661
2.655 0.0992734 0.0990273
2.65 0.099551 0.0993048
2.645 0.0997497 0.0995037
2.64 0.0998775 0.0996318
2.635 0.0999445 0.0996992
2.63 0.0999628 0.0997179
2.625 0.0999463 0.0997018
2.62 0.09991 0.0996658
2.615 0.0998695 0.0996255
2.61 0.0998408 0.0995967
2.605 0.0998394 0.0995949
2.6 0.0998799 0.0996349
2.595 0.0999758 0.0997299
2.59 0.100139 0.0998917
2.585 0.100378 0.10013
2.58 0.100701 0.100451
2.575 0.101111 0.10086
2.57 0.101612 0.101359
2.565 0.1022 0.101946
2.56 0.102874 0.102617
2.555 0.103625 0.103367
2.55 0.104446 0.104185
2.545 0.105324 0.105062
2.54 0.106248 0.105984
2.535 0.107203 0.106938
2.53 0.108175 0.107908
2.525 0.109149 0.108879
2.52 0.110108 0.109837
2.515 0.11104 0.110766
2.51 0.111929 0.111654
2.505 0.112766 0.112489
2.5 0.113539 0.11326
2.495 0.11424 0.113959
2.49 0.114864 0.114581
2.485 0.115407 0.115123
2.48 0.11587 0.115584
2.475 0.116254 0.115966
2.47 0.116564 0.116275
2.465 0.116807 0.116516
2.46 0.116991 0.116699
2.455 0.117129 0.116836
2.45 0.117232 0.116938
2.445 0.117313 0.117019
2.44 0.117388 0.117093
2.435 0.11747 0.117175
2.43 0.117574 0.117279
2.425 0.117713 0.117418
2.42 0.1179 0.117605
2.415 0.118145 0.117851
2.41 0.118459 0.118165
2.405 0.118848 0.118554
2.4 0.119318 0.119023
2.395 0.11987 0.119574
2.39 0.120505 0.120208
2.385 0.12122 0.120922
2.38 0.122011 0.121711
2.375 0.12287 0.122568
2.37 0.123789 0.123484
2.365 0.124757 0.124449
2.36 0.125763 0.125452
2.355 0.126792 0.126478
2.35 0.127833 0.127516
2.345 0.128872 0.128551
2.34 0.129894 0.129571
2.335 0.130889 0.130563
2.33 0.131845 0.131515
2.325 0.13275 0.132419
2.32 0.133598 0.133264
2.315 0.134382 0.134046
2.31 0.135096 0.134759
2.305 0.13574 0.135402
2.3 0.136312 0.135973
2.295 0.136815 0.136476
2.29 0.137253 0.136914
2.285 0.137633 0.137293
2.28 0.137962 0.137622
2.275 0.138249 0.137909
2.27 0.138506 0.138166
2.265 0.138744 0.138403
2.26 0.138974 0.138634
2.255 0.13921 0.138869
2.25 0.139464 0.139122
2.245 0.139746 0.139403
2.24 0.140069 0.139724
2.235 0.14044 0.140094
2.23 0.14087 0.140521
2.225 0.141363 0.141012
2.22 0.141924 0.141572
2.215 0.142557 0.142203
2.21 0.143263 0.142905
2.205 0.144039 0.143679
2.2 0.144882 0.14452
2.195 0.145788 0.145424
2.19 0.14675 0.146383
2.185 0.14776 0.147391
2.18 0.148808 0.148437
2.175 0.149885 0.149512
2.17 0.150979 0.150604
2.165 0.15208 0.151703
2.16 0.153177 0.152798
2.155 0.15426 0.153879
2.15 0.155318 0.154935
2.145 0.156342 0.155957
2.14 0.157326 0.156938
2.135 0.158262 0.157872
2.13 0.159145 0.158753
2.125 0.159973 0.159578
2.12 0.160743 0.160346
2.115 0.161456 0.161057
2.11 0.162114 0.161712
2.105 0.162719 0.162315
2.1 0.163278 0.162871
2.095 0.163795 0.163386
2.09 0.164278 0.163867
2.085 0.164735 0.164322
2.08 0.165175 0.164761
2.075 0.165607 0.165192
2.07 0.166041 0.165625
2.065 0.166486 0.166069
2.06 0.166951 0.166532
2.055 0.167443 0.167024
2.05 0.167971 0.167552
2.045 0.168542 0.168121
2.04 0.16916 0.168739
2.035 0.16983 0.169408
2.03 0.170554 0.170131
2.025 0.171334 0.17091
2.02 0.17217 0.171744
2.015 0.17306 0.172633
2.01 0.174002 0.173572
2.005 0.174991 0.174559
2 0.176023 0.175589
1.995 0.177092 0.176654
1.99 0.17819 0.177749
1.985 0.17931 0.178866
1.98 0.180445 0.179998
1.975 0.181588 0.181137
1.97 0.182729 0.182275
1.965 0.183863 0.183405
1.96 0.184981 0.18452
1.955 0.186078 0.185614
1.95 0.187148 0.186681
1.945 0.188187 0.187717
1.94 0.18919 0.188718
1.935 0.190156 0.189681
1.93 0.191083 0.190606
1.925 0.19197 0.191491
1.92 0.192818 0.192338
1.915 0.193628 0.193147
1.91 0.194405 0.193922
1.905 0.19515 0.194666
1.9 0.195869 0.195384
1.895 0.196566 0.19608
1.89 0.197246 0.196759
1.885 0.197916 0.197428
1.88 0.198581 0.198091
1.875 0.199247 0.198755
1.87 0.199919 0.199426
1.865 0.200604 0.20011
1.86 0.201307 0.20081
1.855 0.202032 0.201533
1.85 0.202783 0.202281
1.845 0.203564 0.20306
1.84 0.204376 0.20387
1.835 0.205223 0.204714
1.83 0.206105 0.205593
1.825 0.207022 0.206507
1.82 0.207973 0.207456
1.815 0.208958 0.208438
1.81 0.209975 0.209451
1.805 0.21102 0.210493
1.8 0.21209 0.211561
1.795 0.213182 0.212651
1.79 0.214292 0.213758
1.785 0.215416 0.21488
1.78 0.216549 0.216011
1.775 0.217687 0.217146
1.77 0.218826 0.218283
1.765 0.219962 0.219416
1.76 0.22109 0.220542
1.755 0.222208 0.221657
1.75 0.223311 0.222758
1.745 0.224399 0.223843
1.74 0.225468 0.224909
1.735 0.226516 0.225956
1.73 0.227544 0.22698
1.725 0.228549 0.227983
1.72 0.229533 0.228965
1.715 0.230496 0.229924
1.71 0.231438 0.230864
1.705 0.232362 0.231785
1.7 0.233268 0.232688
1.695 0.234159 0.233576
1.69 0.235036 0.234451
1.685 0.235903 0.235316
1.68 0.236762 0.236172
1.675 0.237616 0.237023
1.67 0.238466 0.237871
1.665 0.239317 0.238719
1.66 0.240169 0.239569
1.655 0.241025 0.240423
1.65 0.241887 0.241283
1.645 0.242756 0.24215
1.64 0.243635 0.243027
1.635 0.244524 0.243914
1.63 0.245424 0.244813
1.625 0.246336 0.245722
1.62 0.247259 0.246643
1.615 0.248194 0.247576
1.61 0.24914 0.24852
1.605 0.250096 0.249474
1.6 0.251061 0.250437
1.595 0.252035 0.251408
1.59 0.253016 0.252386
1.585 0.254001 0.25337
1.58 0.254991 0.254356
1.575 0.255982 0.255345
1.57 0.256973 0.256334
1.565 0.257963 0.257321
1.56 0.258949 0.258304
1.555 0.25993 0.259282
1.55 0.260904 0.260254
1.545 0.26187 0.261217
1.54 0.262826 0.26217
1.535 0.263771 0.263113
1.53 0.264704 0.264043
1.525 0.265623 0.26496
1.52 0.266529 0.265863
1.515 0.26742 0.266751
1.51 0.268295 0.267624
1.505 0.269154 0.268481
1.5 0.269997 0.269321
1.495 0.270824 0.270146
1.49 0.271635 0.270954
1.485 0.272429 0.271746
1.48 0.273206 0.272522
1.475 0.273968 0.273281
1.47 0.274713 0.274024
1.465 0.275442 0.274751
1.46 0.276155 0.275463
1.455 0.276853 0.276158
1.45 0.277535 0.276838
1.445 0.278201 0.277503
1.44 0.278852 0.278152
1.435 0.279488 0.278785
1.43 0.280108 0.279403
1.425 0.280712 0.280005
1.42 0.281299 0.280591
1.415 0.281871 0.281161
1.41 0.282425 0.281714
1.405 0.282963 0.282249
1.4 0.283482 0.282766
1.395 0.283982 0.283265
1.39 0.284463 0.283744
1.385 0.284924 0.284203
1.38 0.285364 0.284641
1.375 0.285782 0.285057
1.37 0.286176 0.28545
1.365 0.286547 0.285819
1.36 0.286892 0.286163
1.355 0.287211 0.28648
1.35 0.287502 0.286769
1.345 0.287764 0.28703
1.34 0.287997 0.287261
1.335 0.288198 0.287461
1.33 0.288366 0.287628
1.325 0.288501 0.287762
1.32 0.288601 0.287861
1.315 0.288665 0.287923
1.31 0.28869 0.287948
1.305 0.288677 0.287934
1.3 0.288624 0.287879
1.295 0.288529 0.287784
1.29 0.288391 0.287645
1.285 0.288209 0.287462
1.28 0.287982 0.287234
1.275 0.287707 0.286959
1.27 0.287385 0.286636
1.265 0.287013 0.286264
1.26 0.28659 0.285841
1.255 0.286115 0.285366
1.25 0.285587 0.284837
1.245 0.285003 0.284253
1.24 0.284363 0.283613
1.235 0.283665 0.282915
1.23 0.282908 0.282158
1.225 0.28209 0.281341
1.22 0.28121 0.280461
1.215 0.280266 0.279518
1.21 0.279258 0.27851
1.205 0.278182 0.277435
1.2 0.277038 0.276292
1.195 0.275825 0.27508
1.19 0.27454 0.273796
1.185 0.273183 0.27244
1.18 0.271751 0.27101
1.175 0.270243 0.269503
1.17 0.268658 0.26792
1.165 0.266994 0.266257
1.16 0.265249 0.264514
1.155 0.263422 0.262689
1.15 0.261512 0.260781
1.145 0.259516 0.258787
1.14 0.257434 0.256708
1.135 0.255263 0.25454
1.13 0.253004 0.252283
1.125 0.250653 0.249935
1.12 0.24821 0.247495
1.115 0.245674 0.244962
1.11 0.243043 0.242335
1.105 0.240316 0.239612
1.1 0.237493 0.236791
1.095 0.234571 0.233873
1.09 0.23155 0.230856
1.085 0.228429 0.227739
1.08 0.225207 0.224522
1.075 0.221883 0.221203
1.07 0.218458 0.217782
1.065 0.214929 0.214258
1.06 0.211298 0.210632
1.055 0.207563 0.206902
1.05 0.203724 0.203068
1.045 0.199781 0.199131
1.04 0.195734 0.195089
1.035 0.191584 0.190945
1.03 0.18733 0.186697
1.025 0.182973 0.182346
1.02 0.178514 0.177893
1.015 0.173953 0.173339
1.01 0.169291 0.168683
1.005 0.16453 0.163928
1 0.159669 0.159075
0.995 0.154712 0.154125
0.99 0.149659 0.149079
0.985 0.144512 0.143939
0.98 0.139273 0.138707
0.975 0.133944 0.133386
0.97 0.128528 0.127977
0.965 0.123026 0.122482
0.96 0.117441 0.116905
0.955 0.111777 0.111249
0.95 0.106035 0.105515
0.945 0.10022 0.0997075
0.94 0.0943345 0.0938298
0.935 0.088382 0.0878853
0.93 0.0823665 0.0818777
0.925 0.0762916 0.0758108
0.92 0.0701616 0.0696887
0.915 0.0639807 0.0635157
0.91 0.0577532 0.0572961
0.905 0.0514838 0.0510345
0.9 0.0451771 0.0447357
0.895 0.0388382 0.0384045
0.89 0.0324719 0.0320459
0.885 0.0260836 0.0256652
0.88 0.0196785 0.0192675
0.875 0.0132621 0.0128585
0.87 0.00683997 0.00644362
0.865 0.000417832 2.85751e-05
0.86 -0.00599852 -0.00638083
0.855 -0.0124032 -0.0127787
0.85 -0.0187901 -0.0191591
0.845 -0.0251533 -0.0255158
0.84 -0.0314865 -0.0318429
0.835 -0.0377835 -0.0381339
0.83 -0.0440381 -0.0443828
0.825 -0.0502439 -0.0505832
0.82 -0.0563946 -0.0567287
0.815 -0.0624838 -0.062813
0.81 -0.0685051 -0.0688296
0.805 -0.0744522 -0.0747724
0.8 -0.0803187 -0.0806348
0.795 -0.0860981 -0.0864105
0.79 -0.0917843 -0.0920933
0.785 -0.097371 -0.0976769
0.78 -0.102852 -0.103155
0.775 -0.108221 -0.108522
0.77 -0.113472 -0.113771
0.765 -0.118599 -0.118897
0.76 -0.123597 -0.123893
0.755 -0.128459 -0.128754
0.75 -0.133181 -0.133475
0.745 -0.137756 -0.13805
0.74 -0.142179 -0.142474
0.735 -0.146446 -0.146742
0.73 -0.150552 -0.150849
0.725 -0.154492 -0.15479
0.72 -0.158261 -0.158561
0.715 -0.161856 -0.162158
0.71 -0.165273 -0.165577
0.705 -0.168507 -0.168814
0.7 -0.171556 -0.171866
0.695 -0.174417 -0.174731
0.69 -0.177087 -0.177404
0.685 -0.179563 -0.179884
0.68 -0.181844 -0.182169
0.675 -0.183927 -0.184258
0.67 -0.185812 -0.186147
0.665 -0.187497 -0.187838
0.66 -0.188983 -0.189329
0.655 -0.190268 -0.19062
0.65 -0.191353 -0.19171
0.645 -0.192239 -0.192602
0.64 -0.192926 -0.193295
0.635 -0.193416 -0.193792
0.63 -0.193711 -0.194094
0.625 -0.193814 -0.194202
0.62 -0.193726 -0.194121
0.615 -0.193452 -0.193853
0.61 -0.192994 -0.193402
0.605 -0.192357 -0.192771
0.6 -0.191544 -0.191965
0.595 -0.190561 -0.190988
0.59 -0.189413 -0.189846
0.585 -0.188105 -0.188544
0.58 -0.186643 -0.187087
0.575 -0.185033 -0.185483
0.57 -0.183281 -0.183736
0.565 -0.181394 -0.181855
0.56 -0.17938 -0.179845
0.555 -0.177244 -0.177714
0.55 -0.174995 -0.175469
0.545 -0.17264 -0.173118
0.54 -0.170187 -0.170669
0.535 -0.167643 -0.168128
0.53 -0.165017 -0.165505
0.525 -0.162316 -0.162806
0.52 -0.159549 -0.16004
0.515 -0.156722 -0.157215
0.51 -0.153844 -0.154339
0.505 -0.150923 -0.151419
0.5 -0.147967 -0.148462
0.495 -0.144982 -0.145478
0.49 -0.141976 -0.142472
0.485 -0.138957 -0.139451
0.48 -0.135931 -0.136424
0.475 -0.132904 -0.133395
0.47 -0.129884 -0.130373
0.465 -0.126875 -0.127361
0.46 -0.123884 -0.124367
0.455 -0.120915 -0.121396
0.45 -0.117975 -0.118452
0.445 -0.115067 -0.11554
0.44 -0.112195 -0.112664
0.435 -0.109364 -0.109829
0.43 -0.106576 -0.107036
0.425 -0.103835 -0.10429
0.42 -0.101142 -0.101593
0.415 -0.0985013 -0.0989461
0.41 -0.0959129 -0.0963522
0.405 -0.0933786 -0.0938123
0.4 -0.0908994 -0.0913272
0.395 -0.0884759 -0.0888977
0.39 -0.0861082 -0.0865239
0.385 -0.0837963 -0.0842058
0.38 -0.0815397 -0.0819429
0.375 -0.0793378 -0.0797346
0.37 -0.0771896 -0.07758
0.365 -0.075094 -0.0754778
0.36 -0.0730495 -0.0734267
0.355 -0.0710545 -0.0714251
0.35 -0.0691075 -0.0694713
0.345 -0.0672066 -0.0675636
0.34 -0.0653498 -0.0657001
0.335 -0.0635352 -0.0638787
0.33 -0.0617609 -0.0620974
0.325 -0.0600248 -0.0603544
0.32 -0.058325 -0.0586476
0.315 -0.0566595 -0.0569751
0.31 -0.0550265 -0.055335
0.305 -0.0534242 -0.0537256
0.3 -0.0518509 -0.0521451
0.295 -0.050305 -0.0505921
0.29 -0.0487851 -0.049065
0.285 -0.04729 -0.0475625
0.28 -0.0458183 -0.0460835
0.275 -0.044369 -0.0446269
0.27 -0.0429413 -0.0431918
0.265 -0.0415344 -0.0417774
0.26 -0.0401476 -0.0403832
0.255 -0.0387804 -0.0390085
0.25 -0.0374325 -0.0376531
0.245 -0.0361035 -0.0363167
0.24 -0.0347934 -0.0349991
0.235 -0.0335021 -0.0337003
0.23 -0.0322295 -0.0324204
0.225 -0.0309758 -0.0311593
0.22 -0.0297411 -0.0299174
0.215 -0.0285258 -0.0286948
0.21 -0.0273301 -0.0274919
0.205 -0.0261543 -0.026309
0.2 -0.0249988 -0.0251465
0.195 -0.023864 -0.0240048
0.19 -0.0227504 -0.0228844
0.185 -0.0216583 -0.0217857
0.18 -0.0205883 -0.0207092
0.175 -0.0195409 -0.0196552
0.17 -0.0185163 -0.0186244
0.165 -0.0175152 -0.0176172
0.16 -0.016538 -0.016634
0.155 -0.0155851 -0.0156753
0.15 -0.0146569 -0.0147414
0.145 -0.0137539 -0.0138329
0.14 -0.0128764 -0.0129502
0.135 -0.0120249 -0.0120936
0.13 -0.0111999 -0.0112636
0.125 -0.0104019 -0.0104608
0.12 -0.00963143 -0.00968578
0.115 -0.00888959 -0.00893956
0.11 -0.00817779 -0.00822359
0.105 -0.00749844 -0.00754028
0.1 -0.00685545 -0.00689358
0.095 -0.00625483 -0.00628952
0.09 -0.00570488 -0.00573643
0.085 -0.00521507 -0.00524383
0.08 -0.00479287 -0.0048192
0.075 -0.0044378 -0.00446203
0.07 -0.00413392 -0.0041563
0.065 -0.00384426 -0.00386485
0.06 -0.00351259 -0.0035312
0.055 -0.00307745 -0.00309358
0.05 -0.00249722 -0.00251019
0.045 -0.00177587 -0.00178504
0.04 -0.000973368 -0.000978382
0.035 -0.000197141 -0.000198156
0.03 0.000406592 0.000408683
0.025 0.00066515 0.000668572
0.02 0.000490168 0.000492689
0.015 0.000131406 0.000132082
0.01 3.21621e-06 3.23275e-06
0.005 1.79976e-11 1.80902e-11
-1.63468e-13 6.45127e-42 6.48446e-42


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1QuantumOneLoop/DeltaGammaFX_0_OneLoopFRG.txt <==
9.995 0.00229563 0.00229001
9.99 0.00220899 0.00220359
9.985 0.00212852 0.00212332
9.98 0.00205751 0.00205248
9.975 0.00199888 0.00199399
9.97 0.00195507 0.00195029
9.965 0.00192794 0.00192322
9.96 0.0019187 0.001914
9.955 0.00192785 0.00192313
9.95 0.00195519 0.0019504
9.945 0.0019998 0.00199491
9.94 0.0020601 0.00205506
9.935 0.00213391 0.00212869
9.93 0.00221851 0.00221309
9.925 0.00231078 0.00230513
9.92 0.0024073 0.00240141
9.915 0.00250447 0.00249834
9.91 0.00259867 0.00259231
9.905 0.00268638 0.00267981
9.9 0.00276434 0.00275758
9.895 0.00282963 0.00282271
9.89 0.00287983 0.00287279
9.885 0.00291309 0.00290596
9.88 0.00292821 0.00292104
9.875 0.00292468 0.00291753
9.87 0.00290275 0.00289565
9.865 0.00286335 0.00285634
9.86 0.00280812 0.00280125
9.855 0.00273933 0.00273263
9.85 0.00265979 0.00265328
9.845 0.00257272 0.00256642
9.84 0.00248168 0.00247561
9.835 0.00239037 0.00238452
9.83 0.00230252 0.00229688
9.825 0.00222172 0.00221628
9.82 0.00215129 0.00214602
9.815 0.00209414 0.00208902
9.81 0.00205268 0.00204766
9.805 0.00202867 0.00202371
9.8 0.00202321 0.00201826
9.795 0.00203668 0.0020317
9.79 0.0020687 0.00206364
9.785 0.0021182 0.00211302
9.78 0.00218341 0.00217806
9.775 0.00226195 0.00225642
9.77 0.00235095 0.0023452
9.765 0.00244711 0.00244113
9.76 0.00254687 0.00254064
9.755 0.00264651 0.00264004
9.75 0.00274233 0.00273562
9.745 0.00283074 0.00282381
9.74 0.00290844 0.00290133
9.735 0.00297256 0.00296528
9.73 0.00302069 0.0030133
9.725 0.00305109 0.00304363
9.72 0.00306267 0.00305518
9.715 0.00305507 0.00304759
9.71 0.00302869 0.00302128
9.705 0.00298466 0.00297736
9.7 0.00292481 0.00291766
9.695 0.0028516 0.00284462
9.69 0.00276802 0.00276124
9.685 0.00267747 0.00267092
9.68 0.00258366 0.00257734
9.675 0.00249042 0.00248432
9.67 0.00240155 0.00239568
9.665 0.00232071 0.00231503
9.66 0.00225124 0.00224573
9.655 0.00219601 0.00219064
9.65 0.00215737 0.00215209
9.645 0.00213699 0.00213176
9.64 0.00213583 0.0021306
9.635 0.00215412 0.00214885
9.63 0.0021913 0.00218594
9.625 0.00224611 0.00224061
9.62 0.00231658 0.00231091
9.615 0.00240015 0.00239427
9.61 0.00249374 0.00248764
9.605 0.0025939 0.00258756
9.6 0.00269691 0.00269031
9.595 0.00279894 0.00279209
9.59 0.00289618 0.0028891
9.585 0.00298501 0.00297771
9.58 0.00306212 0.00305463
9.575 0.00312465 0.003117
9.57 0.00317027 0.00316251
9.565 0.00319733 0.00318951
9.56 0.00320488 0.00319704
9.555 0.00319273 0.00318492
9.55 0.00316147 0.00315374
9.545 0.00311243 0.00310481
9.54 0.00304763 0.00304018
9.535 0.00296976 0.00296249
9.53 0.002882 0.00287494
9.525 0.00278793 0.00278111
9.52 0.00269141 0.00268482
9.515 0.00259638 0.00259003
9.51 0.00250676 0.00250062
9.505 0.00242622 0.00242028
9.5 0.00235811 0.00235234
9.495 0.00230527 0.00229963
9.49 0.00226997 0.00226441
9.485 0.00225374 0.00224823
9.48 0.00225743 0.0022519
9.475 0.00228105 0.00227547
9.47 0.00232387 0.00231819
9.465 0.00238441 0.00237858
9.46 0.0024605 0.00245448
9.455 0.00254936 0.00254312
9.45 0.00264772 0.00264124
9.445 0.00275195 0.00274522
9.44 0.00285818 0.00285118
9.435 0.00296245 0.00295521
9.43 0.0030609 0.00305341
9.425 0.00314983 0.00314213
9.42 0.00322596 0.00321806
9.415 0.00328644 0.0032784
9.41 0.00332907 0.00332092
9.405 0.00335228 0.00334408
9.4 0.0033553 0.00334709
9.395 0.00333813 0.00332996
9.39 0.00330154 0.00329346
9.385 0.0032471 0.00323915
9.38 0.00317707 0.00316929
9.375 0.00309432 0.00308675
9.37 0.00300227 0.00299492
9.365 0.00290467 0.00289757
9.36 0.00280554 0.00279868
9.355 0.00270895 0.00270232
9.35 0.00261887 0.00261246
9.345 0.00253902 0.00253281
9.34 0.00247274 0.00246669
9.335 0.00242281 0.00241688
9.33 0.00239139 0.00238554
9.325 0.00237989 0.00237407
9.32 0.00238897 0.00238312
9.315 0.00241845 0.00241254
9.31 0.0024674 0.00246136
9.305 0.00253408 0.00252788
9.3 0.00261612 0.00260972
9.295 0.0027105 0.00270387
9.29 0.00281377 0.00280689
9.285 0.0029221 0.00291495
9.28 0.00303147 0.00302405
9.275 0.00313781 0.00313014
9.27 0.00323718 0.00322926
9.265 0.00332586 0.00331772
9.26 0.00340056 0.00339224
9.255 0.00345853 0.00345007
9.25 0.00349763 0.00348907
9.245 0.00351647 0.00350787
9.24 0.00351445 0.00350585
9.235 0.00349175 0.00348321
9.23 0.00344941 0.00344097
9.225 0.00338921 0.00338092
9.22 0.00331366 0.00330555
9.215 0.00322587 0.00321798
9.21 0.00312946 0.0031218
9.205 0.00302838 0.00302097
9.2 0.0029268 0.00291964
9.195 0.0028289 0.00282198
9.19 0.00273872 0.00273202
9.185 0.00266001 0.0026535
9.18 0.00259607 0.00258972
9.175 0.00254961 0.00254337
9.17 0.00252265 0.00251648
9.165 0.00251647 0.00251032
9.16 0.00253151 0.00252532
9.155 0.0025674 0.00256112
9.15 0.00262294 0.00261652
9.145 0.00269617 0.00268958
9.14 0.00278447 0.00277765
9.135 0.00288459 0.00287753
9.13 0.00299286 0.00298554
9.125 0.00310527 0.00309767
9.12 0.00321766 0.00320978
9.115 0.00332584 0.0033177
9.11 0.00342579 0.00341741
9.105 0.00351381 0.00350521
9.1 0.00358661 0.00357784
9.095 0.00364153 0.00363262
9.09 0.00367657 0.00366757
9.085 0.00369049 0.00368146
9.08 0.00368288 0.00367387
9.075 0.00365419 0.00364525
9.07 0.00360567 0.00359684
9.065 0.00353937 0.00353071
9.06 0.00345806 0.00344959
9.055 0.00336509 0.00335685
9.05 0.0032643 0.00325631
9.045 0.00315984 0.00315211
9.04 0.00305602 0.00304854
9.035 0.00295713 0.00294989
9.03 0.00286727 0.00286025
9.025 0.00279019 0.00278336
9.02 0.00272915 0.00272247
9.015 0.00268675 0.00268018
9.01 0.00266489 0.00265837
9.005 0.00266464 0.00265812
9 0.00268623 0.00267966
8.995 0.00272905 0.00272238
8.99 0.00279166 0.00278482
8.985 0.00287182 0.00286479
8.98 0.00296665 0.00295939
8.975 0.00307268 0.00306516
8.97 0.00318601 0.00317821
8.965 0.00330244 0.00329436
8.96 0.00341767 0.0034093
8.955 0.0035274 0.00351877
8.95 0.00362757 0.00361869
8.945 0.00371445 0.00370536
8.94 0.00378485 0.00377558
8.935 0.00383616 0.00382677
8.93 0.00386655 0.00385709
8.925 0.00387498 0.00386549
8.92 0.00386126 0.00385181
8.915 0.00382608 0.00381671
8.91 0.00377097 0.00376174
8.905 0.00369826 0.00368921
8.9 0.00361098 0.00360215
8.895 0.00351274 0.00350415
8.89 0.00340761 0.00339927
8.885 0.00329992 0.00329184
8.88 0.00319413 0.00318632
8.875 0.00309463 0.00308706
8.87 0.00300557 0.00299822
8.865 0.00293068 0.00292351
8.86 0.00287314 0.00286611
8.855 0.00283545 0.00282851
8.85 0.00281933 0.00281243
8.845 0.00282565 0.00281873
8.84 0.00285439 0.00284741
8.835 0.00290469 0.00289758
8.83 0.00297481 0.00296753
8.825 0.00306226 0.00305477
8.82 0.00316388 0.00315614
8.815 0.00327595 0.00326793
8.81 0.00339434 0.00338603
8.805 0.00351468 0.00350608
8.8 0.0036325 0.00362362
8.795 0.00374345 0.00373429
8.79 0.0038434 0.00383399
8.785 0.00392865 0.00391904
8.78 0.00399606 0.00398628
8.775 0.00404318 0.00403329
8.77 0.00406832 0.00405837
8.765 0.00407068 0.00406072
8.76 0.0040503 0.00404039
8.755 0.00400817 0.00399836
8.75 0.00394609 0.00393643
8.745 0.00386669 0.00385723
8.74 0.00377328 0.00376405
8.735 0.00366973 0.00366075
8.73 0.00356035 0.00355163
8.725 0.00344964 0.0034412
8.72 0.00334223 0.00333405
8.715 0.00324257 0.00323463
8.71 0.00315484 0.00314712
8.705 0.00308274 0.00307519
8.7 0.00302936 0.00302195
8.695 0.00299706 0.00298972
8.69 0.00298735 0.00298004
8.685 0.00300089 0.00299354
8.68 0.00303739 0.00302995
8.675 0.00309568 0.00308811
8.67 0.00317376 0.00316599
8.665 0.00326883 0.00326083
8.66 0.00337745 0.00336918
8.655 0.00349564 0.00348708
8.65 0.00361905 0.00361019
8.645 0.00374312 0.00373396
8.64 0.00386326 0.00385381
8.635 0.00397502 0.0039653
8.63 0.00407426 0.0040643
8.625 0.00415733 0.00414715
8.62 0.00422116 0.00421083
8.615 0.00426345 0.00425302
8.61 0.00428273 0.00427225
8.605 0.00427842 0.00426795
8.6 0.00425086 0.00424046
8.595 0.00420132 0.00419103
8.59 0.00413191 0.0041218
8.585 0.00404558 0.00403568
8.58 0.00394593 0.00393627
8.575 0.00383709 0.0038277
8.57 0.0037236 0.00371449
8.565 0.00361018 0.00360134
8.56 0.00350153 0.00349296
8.555 0.00340222 0.00339389
8.55 0.00331641 0.0033083
8.545 0.00324777 0.00323982
8.54 0.00319925 0.00319142
8.535 0.00317305 0.00316529
8.53 0.00317047 0.00316271
8.525 0.00319188 0.00318407
8.52 0.00323673 0.00322881
8.515 0.00330355 0.00329547
8.51 0.00339 0.0033817
8.505 0.00349298 0.00348443
8.5 0.00360876 0.00359993
8.495 0.0037331 0.00372397
8.49 0.00386143 0.00385198
8.485 0.00398901 0.00397925
8.48 0.00411112 0.00410106
8.475 0.00422324 0.00421291
8.47 0.00432124 0.00431067
8.465 0.00440151 0.00439074
8.46 0.00446112 0.00445021
8.455 0.00449794 0.00448694
8.45 0.00451073 0.00449969
8.445 0.00449916 0.00448816
8.44 0.0044639 0.00445297
8.435 0.00440651 0.00439573
8.43 0.00432946 0.00431887
8.425 0.004236 0.00422564
8.42 0.00413005 0.00411994
8.415 0.00401601 0.00400618
8.41 0.00389864 0.0038891
8.405 0.00378283 0.00377358
8.4 0.00367344 0.00366445
8.395 0.00357504 0.00356629
8.39 0.00349182 0.00348327
8.385 0.00342733 0.00341895
8.38 0.00338442 0.00337614
8.375 0.00336507 0.00335683
8.37 0.00337033 0.00336208
8.365 0.0034003 0.00339198
8.36 0.0034541 0.00344564
8.355 0.00352993 0.00352129
8.35 0.00362513 0.00361626
8.345 0.00373628 0.00372714
8.34 0.00385934 0.0038499
8.335 0.00398982 0.00398005
8.33 0.00412291 0.00411282
8.325 0.0042537 0.00424329
8.32 0.00437737 0.00436666
8.315 0.00448935 0.00447836
8.31 0.00458552 0.0045743
8.305 0.00466236 0.00465095
8.3 0.00471708 0.00470553
8.295 0.00474776 0.00473614
8.29 0.0047534 0.00474177
8.285 0.004734 0.00472241
8.28 0.00469052 0.00467904
8.275 0.00462489 0.00461357
8.27 0.00453992 0.00452881
8.265 0.0044392 0.00442834
8.26 0.00432694 0.00431635
8.255 0.00420784 0.00419755
8.25 0.00408688 0.00407688
8.245 0.00396913 0.00395941
8.24 0.00385951 0.00385007
8.235 0.00376268 0.00375347
8.23 0.00368275 0.00367374
8.225 0.00362319 0.00361432
8.22 0.00358666 0.00357789
8.215 0.00357493 0.00356618
8.21 0.00358876 0.00357998
8.205 0.00362795 0.00361908
8.2 0.00369129 0.00368225
8.195 0.00377661 0.00376737
8.19 0.00388091 0.00387141
8.185 0.00400044 0.00399065
8.18 0.00413085 0.00412074
8.175 0.00426738 0.00425694
8.17 0.00440501 0.00439423
8.165 0.00453867 0.00452757
8.16 0.00466344 0.00465203
8.155 0.00477471 0.00476303
8.15 0.00486842 0.00485651
8.145 0.00494114 0.00492905
8.14 0.00499028 0.00497807
8.135 0.00501413 0.00500186
8.13 0.00501199 0.00499973
8.125 0.00498418 0.00497198
8.12 0.00493201 0.00491994
8.115 0.00485778 0.0048459
8.11 0.00476466 0.004753
8.105 0.00465659 0.0046452
8.1 0.0045381 0.004527
8.095 0.00441417 0.00440337
8.09 0.00428998 0.00427948
8.085 0.00417076 0.00416056
8.08 0.00406155 0.00405161
8.075 0.00396697 0.00395726
8.07 0.0038911 0.00388158
8.065 0.00383727 0.00382788
8.06 0.00380794 0.00379863
8.055 0.00380462 0.00379531
8.05 0.00382778 0.00381841
8.045 0.00387685 0.00386737
8.04 0.00395028 0.00394062
8.035 0.00404554 0.00403564
8.03 0.00415925 0.00414907
8.025 0.00428732 0.00427683
8.02 0.0044251 0.00441427
8.015 0.00456755 0.00455637
8.01 0.00470944 0.00469791
8.005 0.00484556 0.0048337
8 0.0049709 0.00495873
7.995 0.00508086 0.00506843
7.99 0.00517143 0.00515877
7.985 0.00523933 0.00522651
7.98 0.00528216 0.00526923
7.975 0.00529849 0.00528553
7.97 0.00528794 0.005275
7.965 0.00525116 0.00523831
7.96 0.00518986 0.00517716
7.955 0.00510672 0.00509422
7.95 0.00500528 0.00499303
7.945 0.00488983 0.00487787
7.94 0.00476525 0.00475359
7.935 0.00463677 0.00462543
7.93 0.0045098 0.00449876
7.925 0.00438969 0.00437895
7.92 0.00428154 0.00427106
7.915 0.00418998 0.00417973
7.91 0.00411899 0.00410891
7.905 0.00407174 0.00406178
7.9 0.00405045 0.00404054
7.895 0.00405635 0.00404642
7.89 0.00408957 0.00407956
7.885 0.00414919 0.00413904
7.88 0.00423326 0.0042229
7.875 0.00433886 0.00432824
7.87 0.00446224 0.00445132
7.865 0.00459897 0.00458771
7.86 0.00474406 0.00473245
7.855 0.00489223 0.00488026
7.85 0.00503805 0.00502572
7.845 0.00517616 0.00516349
7.84 0.0053015 0.00528853
7.835 0.00540949 0.00539626
7.83 0.00549621 0.00548276
7.825 0.00555855 0.00554495
7.82 0.00559435 0.00558067
7.815 0.00560248 0.00558878
7.81 0.0055829 0.00556923
7.805 0.00553663 0.00552308
7.8 0.00546579 0.00545242
7.795 0.00537347 0.00536032
7.79 0.00526359 0.00525071
7.785 0.00514084 0.00512826
7.78 0.00501037 0.00499811
7.775 0.00487771 0.00486578
7.77 0.00474846 0.00473684
7.765 0.0046281 0.00461677
7.76 0.00452176 0.0045107
7.755 0.00443404 0.00442319
7.75 0.00436879 0.0043581
7.745 0.00432899 0.0043184
7.74 0.00431661 0.00430605
7.735 0.00433254 0.00432194
7.73 0.00437656 0.00436586
7.725 0.00444737 0.00443648
7.72 0.00454258 0.00453147
7.715 0.0046589 0.0046475
7.71 0.00479217 0.00478045
7.705 0.00493761 0.00492553
7.7 0.00508992 0.00507747
7.695 0.00524356 0.00523073
7.69 0.0053929 0.00537971
7.685 0.00553249 0.00551895
7.68 0.00565721 0.00564337
7.675 0.00576254 0.00574844
7.67 0.00584467 0.00583037
7.665 0.00590071 0.00588627
7.66 0.00592875 0.00591424
7.655 0.00592799 0.00591349
7.65 0.00589877 0.00588434
7.645 0.00584253 0.00582823
7.64 0.0057618 0.0057477
7.635 0.00566009 0.00564624
7.63 0.00554174 0.00552818
7.625 0.00541179 0.00539855
7.62 0.00527573 0.00526282
7.615 0.00513934 0.00512676
7.61 0.00500839 0.00499613
7.605 0.00488848 0.00487651
7.6 0.00478475 0.00477304
7.595 0.00470174 0.00469023
7.59 0.00464314 0.00463177
7.585 0.0046117 0.00460041
7.58 0.0046091 0.00459782
7.575 0.00463588 0.00462453
7.57 0.00469143 0.00467995
7.565 0.00477403 0.00476234
7.56 0.00488087 0.00486893
7.555 0.00500823 0.00499597
7.55 0.00515156 0.00513896
7.545 0.00530571 0.00529273
7.54 0.00546509 0.00545171
7.535 0.00562388 0.00561012
7.53 0.00577631 0.00576217
7.525 0.0059168 0.00590232
7.52 0.00604024 0.00602546
7.515 0.00614218 0.00612715
7.51 0.00621897 0.00620375
7.505 0.00626794 0.0062526
7.5 0.0062875 0.00627211
7.495 0.0062772 0.00626184
7.49 0.00623778 0.00622252
7.485 0.00617112 0.00615602
7.48 0.00608021 0.00606533
7.475 0.00596896 0.00595436
7.47 0.00584217 0.00582787
7.465 0.00570522 0.00569126
7.46 0.00556393 0.00555032
7.455 0.00542432 0.00541104
7.45 0.00529233 0.00527938
7.445 0.00517363 0.00516097
7.44 0.00507337 0.00506096
7.435 0.00499597 0.00498375
7.43 0.00494496 0.00493286
7.425 0.00492281 0.00491076
7.42 0.00493087 0.00491881
7.415 0.00496932 0.00495716
7.41 0.00503711 0.00502479
7.405 0.00513209 0.00511953
7.4 0.005251 0.00523815
7.395 0.00538969 0.0053765
7.39 0.0055432 0.00552963
7.385 0.00570601 0.00569205
7.38 0.00587224 0.00585787
7.375 0.00603583 0.00602106
7.37 0.00619084 0.00617569
7.365 0.00633163 0.00631614
7.36 0.00645311 0.00643732
7.355 0.00655091 0.00653488
7.35 0.00662159 0.00660539
7.345 0.00666274 0.00664644
7.34 0.00667311 0.00665678
7.335 0.00665264 0.00663636
7.33 0.0066025 0.00658634
7.325 0.00652504 0.00650907
7.32 0.00642369 0.00640797
7.315 0.00630285 0.00628743
7.31 0.0061677 0.00615261
7.305 0.00602403 0.00600929
7.3 0.00587794 0.00586356
7.295 0.0057357 0.00572166
7.29 0.00560339 0.00558967
7.285 0.00548673 0.00547331
7.28 0.00539084 0.00537765
7.275 0.00532001 0.00530699
7.27 0.00527754 0.00526462
7.265 0.00526561 0.00525273
7.26 0.00528523 0.0052723
7.255 0.00533614 0.00532308
7.25 0.00541686 0.00540361
7.245 0.00552477 0.00551125
7.24 0.00565615 0.00564231
7.235 0.0058064 0.0057922
7.23 0.00597017 0.00595556
7.225 0.00614155 0.00612652
7.22 0.00631436 0.00629891
7.215 0.00648235 0.00646648
7.21 0.00663941 0.00662316
7.205 0.00677986 0.00676327
7.2 0.00689867 0.00688178
7.195 0.00699158 0.00697448
7.19 0.00705539 0.00703813
7.185 0.00708798 0.00707064
7.18 0.00708847 0.00707113
7.175 0.00705724 0.00703997
7.17 0.00699591 0.0069788
7.165 0.00690732 0.00689042
7.16 0.00679537 0.00677874
7.155 0.00666493 0.00664862
7.15 0.0065216 0.00650565
7.145 0.00637154 0.00635595
7.14 0.00622117 0.00620595
7.135 0.00607694 0.00606207
7.13 0.00594509 0.00593054
7.125 0.00583136 0.00581709
7.12 0.00574078 0.00572673
7.115 0.00567748 0.00566359
7.11 0.00564453 0.00563072
7.105 0.00564378 0.00562997
7.1 0.00567582 0.00566193
7.095 0.00573997 0.00572592
7.09 0.00583429 0.00582001
7.085 0.00595564 0.00594107
7.08 0.00609987 0.00608494
7.075 0.00626188 0.00624656
7.07 0.00643591 0.00642017
7.065 0.00661573 0.00659954
7.06 0.00679483 0.00677821
7.055 0.00696677 0.00694972
7.05 0.00712532 0.00710789
7.045 0.00726479 0.00724701
7.04 0.0073802 0.00736214
7.035 0.00746748 0.00744921
7.03 0.00752367 0.00750526
7.025 0.00754699 0.00752852
7.02 0.00753697 0.00751853
7.015 0.00749443 0.00747609
7.01 0.0074215 0.00740334
7.005 0.0073215 0.00730359
7 0.00719885 0.00718123
6.995 0.00705888 0.0070416
6.99 0.00690762 0.00689072
6.985 0.00675159 0.00673507
6.98 0.0065975 0.00658136
6.975 0.00645201 0.00643622
6.97 0.00632143 0.00630597
6.965 0.00621153 0.00619633
6.96 0.00612724 0.00611224
6.955 0.00607248 0.00605762
6.95 0.00605002 0.00603522
6.945 0.00606138 0.00604654
6.94 0.00610671 0.00609177
6.935 0.00618486 0.00616973
6.93 0.0062934 0.006278
6.925 0.0064287 0.00641297
6.92 0.00658608 0.00656997
6.915 0.00676001 0.00674347
6.91 0.00694431 0.00692732
6.905 0.00713238 0.00711492
6.9 0.00731745 0.00729954
6.895 0.00749288 0.00747454
6.89 0.00765235 0.00763363
6.885 0.00779018 0.00777111
6.88 0.00790148 0.00788214
6.875 0.00798239 0.00796286
6.87 0.00803024 0.00801059
6.865 0.00804363 0.00802395
6.86 0.0080225 0.00800287
6.855 0.00796818 0.00794869
6.85 0.0078833 0.00786401
6.845 0.0077717 0.00775268
6.84 0.00763831 0.00761962
6.835 0.00748895 0.00747062
6.83 0.00733007 0.00731214
6.825 0.00716855 0.00715101
6.82 0.00701137 0.00699422
6.815 0.00686537 0.00684857
6.81 0.00673695 0.00672046
6.805 0.00663182 0.00661559
6.8 0.00655479 0.00653875
6.795 0.00650956 0.00649364
6.79 0.00649859 0.00648269
6.785 0.00652298 0.00650702
6.78 0.00658244 0.00656634
6.775 0.00667534 0.006659
6.77 0.0067987 0.00678206
6.765 0.00694839 0.00693138
6.76 0.00711922 0.0071018
6.755 0.0073052 0.00728732
6.75 0.00749972 0.00748137
6.745 0.00769584 0.00767701
6.74 0.00788654 0.00786724
6.735 0.00806499 0.00804526
6.73 0.00822482 0.00820469
6.725 0.00836036 0.0083399
6.72 0.00846687 0.00844615
6.715 0.00854072 0.00851982
6.71 0.00857956 0.00855857
6.705 0.0085824 0.0085614
6.7 0.00854964 0.00852872
6.695 0.00848312 0.00846236
6.69 0.008386 0.00836548
6.685 0.00826267 0.00824245
6.68 0.00811859 0.00809873
6.675 0.00796005 0.00794057
6.67 0.00779393 0.00777486
6.665 0.00762745 0.00760879
6.66 0.00746786 0.00744959
6.655 0.00732214 0.00730423
6.65 0.00719676 0.00717915
6.645 0.00709736 0.00707999
6.64 0.00702859 0.0070114
6.635 0.0069939 0.00697678
6.63 0.00699537 0.00697825
6.625 0.0070337 0.00701649
6.62 0.00710811 0.00709072
6.615 0.00721645 0.00719879
6.61 0.00735521 0.00733721
6.605 0.00751971 0.00750131
6.6 0.00770426 0.00768541
6.595 0.00790239 0.00788305
6.59 0.00810708 0.00808725
6.585 0.00831106 0.00829072
6.58 0.00850705 0.00848623
6.575 0.00868807 0.00866681
6.57 0.00884771 0.00882606
6.565 0.00898036 0.00895838
6.56 0.00908143 0.00905921
6.555 0.00914759 0.0091252
6.55 0.00917681 0.00915435
6.545 0.00916854 0.00914611
6.54 0.00912369 0.00910137
6.535 0.00904463 0.0090225
6.53 0.00893507 0.00891321
6.525 0.00879997 0.00877844
6.52 0.0086453 0.00862415
6.515 0.00847785 0.0084571
6.51 0.00830492 0.00828459
6.505 0.00813406 0.00811415
6.5 0.00797276 0.00795325
6.495 0.00782815 0.00780899
6.49 0.0077067 0.00768784
6.485 0.00761399 0.00759536
6.48 0.00755448 0.00753599
6.475 0.00753129 0.00751286
6.47 0.00754615 0.00752769
6.465 0.00759929 0.0075807
6.46 0.00768945 0.00767063
6.455 0.00781391 0.00779478
6.45 0.00796861 0.00794911
6.445 0.00814832 0.00812839
6.44 0.00834685 0.00832642
6.435 0.00855723 0.00853629
6.43 0.00877204 0.00875058
6.425 0.00898369 0.0089617
6.42 0.00918465 0.00916218
6.415 0.00936783 0.00934491
6.41 0.00952678 0.00950347
6.405 0.00965599 0.00963236
6.4 0.00975106 0.0097272
6.395 0.00980894 0.00978494
6.39 0.00982802 0.00980397
6.385 0.00980818 0.00978418
6.38 0.00975087 0.00972701
6.375 0.00965901 0.00963537
6.37 0.00953689 0.00951355
6.365 0.00939003 0.00936705
6.36 0.00922494 0.00920237
6.355 0.0090489 0.00902676
6.35 0.00886962 0.00884792
6.345 0.00869499 0.00867371
6.34 0.00853271 0.00851183
6.335 0.00839002 0.00836949
6.33 0.00827341 0.00825317
6.325 0.00818834 0.00816831
6.32 0.00813903 0.00811911
6.315 0.0081283 0.00810841
6.31 0.00815746 0.0081375
6.305 0.00822627 0.00820614
6.3 0.00833293 0.00831254
6.295 0.00847415 0.00845342
6.29 0.00864532 0.00862417
6.285 0.00884065 0.00881902
6.28 0.0090534 0.00903124
6.275 0.00927614 0.00925344
6.27 0.00950106 0.00947781
6.265 0.00972022 0.00969643
6.26 0.0099259 0.00990161
6.255 0.0101109 0.0100861
6.25 0.0102687 0.0102436
6.245 0.010394 0.0103686
6.24 0.0104826 0.010457
6.235 0.0105318 0.010506
6.23 0.0105402 0.0105145
6.225 0.0105085 0.0104828
6.22 0.0104384 0.0104129
6.215 0.0103336 0.0103083
6.21 0.0101989 0.0101739
6.205 0.0100403 0.0100158
6.2 0.00986506 0.00984092
6.195 0.00968079 0.0096571
6.19 0.00949566 0.00947243
6.185 0.00931787 0.00929507
6.18 0.00915533 0.00913293
6.175 0.00901538 0.00899332
6.17 0.00890448 0.00888269
6.165 0.00882794 0.00880634
6.16 0.00878976 0.00876825
6.155 0.0087924 0.00877088
6.15 0.00883673 0.00881511
6.145 0.00892201 0.00890018
6.14 0.0090459 0.00902376
6.135 0.00920452 0.009182
6.13 0.00939268 0.0093697
6.125 0.00960402 0.00958052
6.12 0.00983126 0.0098072
6.115 0.0100665 0.0100419
6.11 0.0103016 0.0102764
6.105 0.0105282 0.0105024
6.1 0.0107384 0.0107121
6.095 0.0109249 0.0108982
6.09 0.0110813 0.0110542
6.085 0.0112024 0.011175
6.08 0.0112841 0.0112565
6.075 0.0113242 0.0112965
6.07 0.0113218 0.0112941
6.065 0.0112778 0.0112502
6.06 0.0111948 0.0111675
6.055 0.011077 0.0110499
6.05 0.0109297 0.0109029
6.045 0.0107596 0.0107333
6.04 0.0105744 0.0105485
6.035 0.0103823 0.0103569
6.03 0.0101918 0.0101669
6.025 0.0100115 0.00998698
6.02 0.00984938 0.00982528
6.015 0.00971293 0.00968916
6.01 0.00960856 0.00958505
6.005 0.00954142 0.00951807
6 0.00951523 0.00949194
5.995 0.00953208 0.00950876
5.99 0.00959241 0.00956894
5.985 0.00969493 0.00967121
5.98 0.00983674 0.00981267
5.975 0.0100134 0.00998888
5.97 0.0102191 0.0101941
5.965 0.0104468 0.0104213
5.96 0.0106889 0.0106627
5.955 0.0109369 0.0109101
5.95 0.0111822 0.0111548
5.945 0.0114162 0.0113883
5.94 0.0116309 0.0116025
5.935 0.0118189 0.01179
5.93 0.0119737 0.0119444
5.925 0.0120903 0.0120607
5.92 0.012165 0.0121352
5.915 0.0121957 0.0121659
5.91 0.0121823 0.0121525
5.905 0.012126 0.0120963
5.9 0.0120301 0.0120006
5.895 0.0118992 0.01187
5.89 0.0117394 0.0117106
5.885 0.011558 0.0115297
5.88 0.0113632 0.0113354
5.875 0.0111636 0.0111363
5.87 0.0109683 0.0109415
5.865 0.010786 0.0107596
5.86 0.010625 0.010599
5.855 0.0104927 0.010467
5.85 0.0103956 0.0103702
5.845 0.0103387 0.0103134
5.84 0.0103252 0.0103
5.835 0.0103571 0.0103318
5.83 0.0104342 0.0104086
5.825 0.0105547 0.0105288
5.82 0.0107151 0.0106889
5.815 0.0109104 0.0108837
5.81 0.0111341 0.0111068
5.805 0.0113788 0.0113509
5.8 0.011636 0.0116076
5.795 0.0118971 0.011868
5.79 0.0121528 0.0121231
5.785 0.0123945 0.0123642
5.78 0.0126138 0.012583
5.775 0.0128033 0.012772
5.77 0.0129565 0.0129248
5.765 0.0130686 0.0130367
5.76 0.0131362 0.0131041
5.755 0.0131577 0.0131255
5.75 0.0131331 0.013101
5.745 0.0130646 0.0130326
5.74 0.0129557 0.012924
5.735 0.0128119 0.0127806
5.73 0.0126399 0.0126089
5.725 0.0124474 0.012417
5.72 0.0122433 0.0122133
5.715 0.0120367 0.0120072
5.71 0.011837 0.011808
5.705 0.0116532 0.0116246
5.7 0.0114938 0.0114657
5.695 0.0113664 0.0113386
5.69 0.0112772 0.0112496
5.685 0.0112311 0.0112036
5.68 0.0112311 0.0112036
5.675 0.0112787 0.0112511
5.67 0.0113732 0.0113454
5.665 0.0115123 0.0114842
5.66 0.011692 0.0116634
5.655 0.0119065 0.0118774
5.65 0.0121489 0.0121192
5.645 0.0124111 0.0123807
5.64 0.012684 0.012653
5.635 0.0129586 0.0129269
5.63 0.0132253 0.0131929
5.625 0.0134749 0.013442
5.62 0.0136992 0.0136656
5.615 0.0138904 0.0138564
5.61 0.0140423 0.0140079
5.605 0.0141502 0.0141155
5.6 0.0142109 0.0141761
5.595 0.0142232 0.0141884
5.59 0.0141878 0.0141531
5.585 0.0141072 0.0140726
5.58 0.0139856 0.0139514
5.575 0.0138291 0.0137953
5.57 0.013645 0.0136116
5.565 0.0134418 0.0134089
5.56 0.0132287 0.0131963
5.555 0.0130154 0.0129835
5.55 0.0128116 0.0127802
5.545 0.0126267 0.0125958
5.54 0.0124695 0.0124389
5.535 0.0123473 0.0123171
5.53 0.0122666 0.0122366
5.525 0.0122319 0.0122019
5.52 0.012246 0.012216
5.515 0.0123098 0.0122797
5.51 0.0124224 0.012392
5.505 0.0125808 0.01255
5.5 0.0127804 0.0127491
5.495 0.0130148 0.012983
5.49 0.0132765 0.013244
5.485 0.0135568 0.0135236
5.48 0.0138461 0.0138122
5.475 0.0141348 0.0141002
5.47 0.014413 0.0143777
5.465 0.0146713 0.0146354
5.46 0.0149011 0.0148646
5.455 0.0150946 0.0150577
5.45 0.0152457 0.0152084
5.445 0.0153499 0.0153123
5.44 0.0154042 0.0153665
5.435 0.0154079 0.0153702
5.43 0.015362 0.0153244
5.425 0.0152697 0.0152323
5.42 0.0151359 0.0150988
5.415 0.014967 0.0149304
5.41 0.0147712 0.0147351
5.405 0.0145575 0.0145219
5.4 0.0143357 0.0143006
5.395 0.0141159 0.0140814
5.39 0.0139084 0.0138744
5.385 0.0137228 0.0136892
5.38 0.0135679 0.0135347
5.375 0.0134514 0.0134185
5.37 0.0133794 0.0133467
5.365 0.0133565 0.0133238
5.36 0.013385 0.0133523
5.355 0.0134656 0.0134327
5.35 0.0135968 0.0135635
5.345 0.013775 0.0137413
5.34 0.0139952 0.0139609
5.335 0.0142502 0.0142154
5.33 0.014532 0.0144964
5.325 0.0148312 0.0147949
5.32 0.0151377 0.0151007
5.315 0.0154415 0.0154037
5.31 0.0157321 0.0156936
5.305 0.016 0.0159608
5.3 0.0162362 0.0161964
5.295 0.016433 0.0163928
5.29 0.0165843 0.0165437
5.285 0.0166855 0.0166447
5.28 0.0167343 0.0166934
5.275 0.0167301 0.0166892
5.27 0.0166745 0.0166337
5.265 0.0165712 0.0165306
5.26 0.0164255 0.0163853
5.255 0.0162449 0.0162051
5.25 0.0160377 0.0159985
5.245 0.0158138 0.0157751
5.24 0.0155836 0.0155454
5.235 0.0153576 0.01532
5.23 0.0151465 0.0151094
5.225 0.0149602 0.0149236
5.22 0.0148078 0.0147716
5.215 0.014697 0.014661
5.21 0.0146339 0.0145981
5.205 0.0146229 0.0145871
5.2 0.0146661 0.0146303
5.195 0.0147638 0.0147277
5.19 0.014914 0.0148775
5.185 0.0151126 0.0150756
5.18 0.0153539 0.0153163
5.175 0.0156304 0.0155921
5.17 0.0159331 0.0158941
5.165 0.0162521 0.0162124
5.16 0.0165771 0.0165365
5.155 0.016897 0.0168557
5.15 0.0172014 0.0171593
5.145 0.0174802 0.0174374
5.14 0.0177242 0.0176808
5.135 0.0179256 0.0178818
5.13 0.0180784 0.0180342
5.125 0.0181781 0.0181337
5.12 0.0182226 0.018178
5.115 0.0182117 0.0181671
5.11 0.0181474 0.018103
5.105 0.0180339 0.0179898
5.1 0.0178773 0.0178336
5.095 0.0176854 0.0176422
5.09 0.0174675 0.0174247
5.085 0.0172337 0.0171916
5.08 0.0169952 0.0169536
5.075 0.0167631 0.0167221
5.07 0.0165483 0.0165079
5.065 0.0163613 0.0163213
5.06 0.0162112 0.0161716
5.055 0.016106 0.0160666
5.05 0.0160517 0.0160124
5.045 0.0160525 0.0160132
5.04 0.0161105 0.016071
5.035 0.0162253 0.0161856
5.03 0.0163947 0.0163546
5.025 0.0166142 0.0165736
5.02 0.0168773 0.016836
5.015 0.017176 0.0171339
5.01 0.0175006 0.0174578
5.005 0.0178409 0.0177972
5 0.0181855 0.018141
4.995 0.0185233 0.018478
4.99 0.0188431 0.018797
4.985 0.0191346 0.0190877
4.98 0.0193883 0.0193408
4.975 0.0195963 0.0195484
4.97 0.0197525 0.0197042
4.965 0.0198526 0.019804
4.96 0.0198945 0.0198458
4.955 0.0198785 0.0198299
4.95 0.019807 0.0197586
4.945 0.0196847 0.0196365
4.94 0.0195182 0.0194704
4.935 0.0193159 0.0192686
4.93 0.0190877 0.019041
4.925 0.0188445 0.0187984
4.92 0.0185978 0.0185523
4.915 0.0183595 0.0183146
4.91 0.0181409 0.0180965
4.905 0.0179527 0.0179088
4.9 0.0178045 0.017761
4.895 0.0177044 0.017661
4.89 0.0176584 0.0176152
4.885 0.0176706 0.0176274
4.88 0.017743 0.0176996
4.875 0.0178749 0.0178312
4.87 0.0180637 0.0180195
4.865 0.0183044 0.0182596
4.86 0.0185899 0.0185444
4.855 0.0189116 0.0188654
4.85 0.0192595 0.0192124
4.845 0.0196223 0.0195743
4.84 0.0199885 0.0199396
4.835 0.0203461 0.0202963
4.83 0.0206836 0.020633
4.825 0.0209901 0.0209388
4.82 0.0212561 0.0212041
4.815 0.0214733 0.0214207
4.81 0.0216354 0.0215825
4.805 0.0217384 0.0216852
4.8 0.0217802 0.0217269
4.795 0.0217613 0.0217081
4.79 0.0216846 0.0216316
4.785 0.0215552 0.0215025
4.78 0.0213802 0.0213279
4.775 0.0211686 0.0211168
4.77 0.0209309 0.0208797
4.765 0.0206786 0.020628
4.76 0.0204239 0.020374
4.755 0.0201792 0.0201298
4.75 0.0199562 0.0199074
4.745 0.0197663 0.0197179
4.74 0.0196192 0.0195712
4.735 0.0195232 0.0194754
4.73 0.0194847 0.019437
4.725 0.0195076 0.0194598
4.72 0.0195937 0.0195458
4.715 0.0197423 0.019694
4.71 0.0199503 0.0199015
4.705 0.0202123 0.0201629
4.7 0.0205209 0.0204706
4.695 0.0208667 0.0208156
4.69 0.0212391 0.0211871
4.685 0.0216263 0.0215734
4.68 0.0220162 0.0219623
4.675 0.0223961 0.0223413
4.67 0.0227541 0.0226984
4.665 0.0230789 0.0230224
4.66 0.0233603 0.0233032
4.655 0.0235901 0.0235323
4.65 0.0237616 0.0237035
4.645 0.0238708 0.0238124
4.64 0.0239157 0.0238572
4.635 0.023897 0.0238385
4.63 0.0238177 0.0237594
4.625 0.0236835 0.0236255
4.62 0.0235018 0.0234443
4.615 0.0232824 0.0232254
4.61 0.0230362 0.0229798
4.605 0.0227754 0.0227196
4.6 0.0225127 0.0224576
4.595 0.0222611 0.0222067
4.59 0.0220332 0.0219792
4.585 0.0218404 0.021787
4.58 0.0216932 0.0216401
4.575 0.0216001 0.0215472
4.57 0.0215676 0.0215148
4.565 0.0215999 0.0215471
4.56 0.0216987 0.0216456
4.555 0.0218632 0.0218097
4.55 0.02209 0.0220359
4.545 0.0223733 0.0223185
4.54 0.0227053 0.0226497
4.535 0.0230761 0.0230196
4.53 0.0234746 0.0234171
4.525 0.0238884 0.0238299
4.52 0.0243045 0.024245
4.515 0.0247099 0.0246495
4.51 0.025092 0.0250306
4.505 0.0254389 0.0253766
4.5 0.02574 0.0256771
4.495 0.0259867 0.0259231
4.49 0.0261721 0.026108
4.485 0.0262918 0.0262275
4.48 0.026344 0.0262795
4.475 0.0263293 0.0262649
4.47 0.0262511 0.0261869
4.465 0.0261151 0.0260512
4.46 0.0259294 0.025866
4.455 0.0257041 0.0256412
4.45 0.0254507 0.0253884
4.445 0.025182 0.0251204
4.44 0.0249115 0.0248506
4.435 0.0246527 0.0245924
4.43 0.0244187 0.024359
4.425 0.0242218 0.0241625
4.42 0.0240728 0.0240139
4.415 0.0239807 0.023922
4.41 0.0239523 0.0238937
4.405 0.0239921 0.0239334
4.4 0.024102 0.024043
4.395 0.0242809 0.0242215
4.39 0.0245255 0.0244655
4.385 0.0248298 0.024769
4.38 0.0251855 0.0251238
4.375 0.0255823 0.0255197
4.37 0.0260085 0.0259449
4.365 0.0264512 0.0263864
4.36 0.0268967 0.0268309
4.355 0.0273314 0.0272645
4.35 0.0277418 0.027674
4.345 0.0281157 0.0280469
4.34 0.0284418 0.0283722
4.335 0.0287109 0.0286406
4.33 0.0289158 0.028845
4.325 0.0290517 0.0289806
4.32 0.0291166 0.0290454
4.315 0.0291111 0.0290399
4.31 0.0290386 0.0289676
4.305 0.028905 0.0288343
4.3 0.0287188 0.0286485
4.295 0.0284902 0.0284205
4.29 0.0282315 0.0281625
4.285 0.0279561 0.0278877
4.28 0.027678 0.0276103
4.275 0.0274115 0.0273444
4.27 0.0271704 0.0271039
4.265 0.0269675 0.0269015
4.26 0.0268145 0.0267489
4.255 0.0267209 0.0266555
4.25 0.0266941 0.0266287
4.245 0.0267388 0.0266734
4.24 0.0268572 0.0267915
4.235 0.0270486 0.0269824
4.23 0.0273095 0.0272427
4.225 0.0276338 0.0275662
4.22 0.028013 0.0279445
4.215 0.0284366 0.028367
4.21 0.0288922 0.0288215
4.205 0.0293663 0.0292944
4.2 0.0298447 0.0297717
4.195 0.030313 0.0302388
4.19 0.0307572 0.0306819
4.185 0.0311639 0.0310876
4.18 0.0315215 0.0314443
4.175 0.0318199 0.031742
4.17 0.0320514 0.0319729
4.165 0.0322107 0.0321319
4.16 0.0322954 0.0322164
4.155 0.0323058 0.0322268
4.15 0.0322452 0.0321663
4.145 0.0321196 0.032041
4.14 0.0319374 0.0318592
4.135 0.0317094 0.0316318
4.13 0.0314483 0.0313713
4.125 0.0311678 0.0310916
4.12 0.0308829 0.0308073
4.115 0.0306083 0.0305334
4.11 0.0303588 0.0302845
4.105 0.030148 0.0300742
4.1 0.0299883 0.0299149
4.095 0.02989 0.0298169
4.09 0.0298612 0.0297882
4.085 0.0299074 0.0298342
4.08 0.030031 0.0299575
4.075 0.0302318 0.0301578
4.07 0.0305066 0.0304319
4.065 0.0308493 0.0307738
4.06 0.0312513 0.0311749
4.055 0.0317019 0.0316243
4.05 0.0321883 0.0321095
4.045 0.0326965 0.0326165
4.04 0.0332117 0.0331304
4.035 0.0337186 0.0336361
4.03 0.0342024 0.0341188
4.025 0.0346491 0.0345644
4.02 0.035046 0.0349603
4.015 0.0353823 0.0352957
4.01 0.0356493 0.035562
4.005 0.0358411 0.0357534
4 0.0359546 0.0358666
3.995 0.0359897 0.0359016
3.99 0.0359492 0.0358612
3.985 0.0358389 0.0357512
3.98 0.0356673 0.03558
3.975 0.0354453 0.0353586
3.97 0.0351858 0.0350997
3.965 0.0349032 0.0348178
3.96 0.0346128 0.0345281
3.955 0.0343304 0.0342464
3.95 0.0340714 0.0339881
3.945 0.0338506 0.0337678
3.94 0.0336811 0.0335987
3.935 0.0335743 0.0334922
3.93 0.0335393 0.0334572
3.925 0.0335822 0.0335
3.92 0.0337065 0.033624
3.915 0.0339126 0.0338296
3.91 0.0341976 0.0341139
3.905 0.0345559 0.0344713
3.9 0.034979 0.0348934
3.895 0.0354561 0.0353693
3.89 0.0359742 0.0358861
3.885 0.0365188 0.0364295
3.88 0.0370746 0.0369839
3.875 0.0376256 0.0375335
3.87 0.038156 0.0380626
3.865 0.0386508 0.0385562
3.86 0.0390963 0.0390007
3.855 0.0394806 0.039384
3.85 0.0397941 0.0396968
3.845 0.0400298 0.0399319
3.84 0.0401837 0.0400854
3.835 0.0402547 0.0401562
3.83 0.0402451 0.0401466
3.825 0.0401602 0.0400619
3.82 0.0400082 0.0399103
3.815 0.0397998 0.0397024
3.81 0.0395481 0.0394514
3.805 0.0392679 0.0391718
3.8 0.0389751 0.0388797
3.795 0.038686 0.0385914
3.79 0.0384172 0.0383232
3.785 0.0381844 0.0380909
3.78 0.0380018 0.0379089
3.775 0.0378822 0.0377895
3.77 0.0378356 0.037743
3.765 0.0378697 0.037777
3.76 0.0379888 0.0378958
3.755 0.0381943 0.0381008
3.75 0.0384843 0.0383902
3.745 0.0388538 0.0387587
3.74 0.0392948 0.0391986
3.735 0.0397965 0.0396991
3.73 0.040346 0.0402473
3.725 0.0409288 0.0408286
3.72 0.0415286 0.041427
3.715 0.042129 0.0420259
3.71 0.0427133 0.0426088
3.705 0.0432654 0.0431595
3.7 0.0437703 0.0436632
3.695 0.0442149 0.0441067
3.69 0.0445881 0.044479
3.685 0.0448818 0.044772
3.68 0.0450904 0.0449801
3.675 0.0452119 0.0451013
3.67 0.0452474 0.0451367
3.665 0.0452014 0.0450908
3.66 0.0450813 0.0449709
3.655 0.0448975 0.0447876
3.65 0.0446629 0.0445537
3.645 0.0443925 0.0442839
3.64 0.0441024 0.0439945
3.635 0.0438099 0.0437027
3.63 0.0435323 0.0434258
3.625 0.0432864 0.0431805
3.62 0.0430879 0.0429825
3.615 0.0429508 0.0428457
3.61 0.0428869 0.0427819
3.605 0.0429051 0.0428001
3.6 0.0430116 0.0429063
3.595 0.043209 0.0431033
3.59 0.0434967 0.0433903
3.585 0.0438708 0.0437634
3.58 0.0443241 0.0442156
3.575 0.0448465 0.0447368
3.57 0.0454255 0.0453143
3.565 0.0460462 0.0459336
3.56 0.0466925 0.0465783
3.555 0.0473471 0.0472313
3.55 0.0479925 0.047875
3.545 0.0486114 0.0484924
3.54 0.0491876 0.0490672
3.535 0.0497063 0.0495847
3.53 0.0501549 0.0500322
3.525 0.0505235 0.0503999
3.52 0.0508049 0.0506806
3.515 0.0509954 0.0508706
3.51 0.0510944 0.0509694
3.505 0.0511052 0.0509801
3.5 0.051034 0.0509091
3.495 0.0508904 0.0507659
3.49 0.0506867 0.0505627
3.485 0.0504376 0.0503142
3.48 0.0501595 0.0500367
3.475 0.04987 0.049748
3.47 0.0495873 0.049466
3.465 0.0493294 0.0492087
3.46 0.0491134 0.0489932
3.455 0.0489549 0.0488352
3.45 0.0488676 0.0487481
3.445 0.0488624 0.0487429
3.44 0.0489473 0.0488276
3.435 0.049127 0.0490068
3.43 0.0494026 0.0492817
3.425 0.0497718 0.0496501
3.42 0.050229 0.0501061
3.415 0.0507651 0.0506409
3.41 0.0513683 0.0512426
3.405 0.0520244 0.0518971
3.4 0.052717 0.052588
3.395 0.0534287 0.0532979
3.39 0.0541411 0.0540086
3.385 0.0548359 0.0547018
3.38 0.0554955 0.0553597
3.375 0.0561035 0.0559662
3.37 0.0566452 0.0565066
3.365 0.0571086 0.0569689
3.36 0.0574845 0.0573439
3.355 0.0577669 0.0576255
3.35 0.0579531 0.0578113
3.345 0.0580444 0.0579023
3.34 0.0580452 0.0579032
3.335 0.0579637 0.0578218
3.33 0.057811 0.0576695
3.325 0.057601 0.05746
3.32 0.0573498 0.0572095
3.315 0.0570753 0.0569356
3.31 0.0567961 0.0566572
3.305 0.0565313 0.056393
3.3 0.0562994 0.0561617
3.295 0.0561179 0.0559806
3.29 0.0560025 0.0558654
3.285 0.0559663 0.0558293
3.28 0.0560199 0.0558828
3.275 0.0561703 0.0560329
3.27 0.0564214 0.0562834
3.265 0.0567731 0.0566342
3.26 0.0572217 0.0570817
3.255 0.0577602 0.0576189
3.25 0.0583782 0.0582353
3.245 0.0590624 0.0589178
3.24 0.0597971 0.0596508
3.235 0.060565 0.0604168
3.23 0.0613474 0.0611973
3.225 0.062125 0.061973
3.22 0.062879 0.0627251
3.215 0.063591 0.0634354
3.21 0.0642445 0.0640873
3.205 0.0648249 0.0646663
3.2 0.0653204 0.0651606
3.195 0.0657223 0.0655614
3.19 0.0660251 0.0658635
3.185 0.0662272 0.0660652
3.18 0.0663308 0.0661685
3.175 0.0663415 0.0661791
3.17 0.0662685 0.0661064
3.165 0.0661244 0.0659626
3.16 0.0659241 0.0657628
3.155 0.065685 0.0655243
3.15 0.0654259 0.0652659
3.145 0.0651665 0.0650071
3.14 0.0649266 0.0647677
3.135 0.0647253 0.0645669
3.13 0.0645806 0.0644225
3.125 0.0645082 0.0643503
3.12 0.0645215 0.0643636
3.115 0.0646308 0.0644727
3.11 0.0648429 0.0646843
3.105 0.065161 0.0650015
3.1 0.0655844 0.0654239
3.095 0.0661086 0.0659469
3.09 0.0667258 0.0665626
3.085 0.0674246 0.0672597
3.08 0.0681909 0.068024
3.075 0.0690079 0.068839
3.07 0.0698573 0.0696863
3.065 0.0707195 0.0705464
3.06 0.0715746 0.0713994
3.055 0.0724028 0.0722256
3.05 0.0731854 0.0730063
3.045 0.0739052 0.0737243
3.04 0.0745474 0.074365
3.035 0.0751001 0.0749163
3.03 0.0755543 0.0753694
3.025 0.0759049 0.0757192
3.02 0.0761505 0.0759642
3.015 0.0762936 0.076107
3.01 0.0763405 0.0761537
3.005 0.0763008 0.0761141
3 0.0761878 0.0760014
2.995 0.0760173 0.0758313
2.99 0.0758073 0.0756218
2.985 0.0755775 0.0753926
2.98 0.0753483 0.0751639
2.975 0.0751402 0.0749564
2.97 0.0749732 0.0747898
2.965 0.0748659 0.0746827
2.96 0.0748345 0.0746514
2.955 0.074893 0.0747098
2.95 0.0750521 0.0748684
2.945 0.0753188 0.0751345
2.94 0.0756964 0.0755112
2.935 0.0761844 0.075998
2.93 0.0767784 0.0765905
2.925 0.0774701 0.0772805
2.92 0.0782479 0.0780565
2.915 0.0790974 0.0789038
2.91 0.0800012 0.0798055
2.905 0.0809406 0.0807425
2.9 0.0818952 0.0816948
2.895 0.0828443 0.0826416
2.89 0.0837676 0.0835626
2.885 0.0846454 0.0844383
2.88 0.0854598 0.0852507
2.875 0.0861952 0.0859843
2.87 0.0868389 0.0866264
2.865 0.0873814 0.0871675
2.86 0.0878167 0.0876019
2.855 0.0881431 0.0879274
2.85 0.0883625 0.0881463
2.845 0.0884809 0.0882644
2.84 0.0885079 0.0882913
2.835 0.0884566 0.0882401
2.83 0.0883428 0.0881266
2.825 0.088185 0.0879692
2.82 0.0880032 0.0877878
2.815 0.0878183 0.0876035
2.81 0.0876518 0.0874373
2.805 0.0875242 0.0873101
2.8 0.0874551 0.0872411
2.795 0.087462 0.087248
2.79 0.0875597 0.0873455
2.785 0.0877601 0.0875454
2.78 0.0880713 0.0878558
2.775 0.0884978 0.0882812
2.77 0.0890399 0.088822
2.765 0.0896942 0.0894747
2.76 0.0904531 0.0902317
2.755 0.0913056 0.0910822
2.75 0.0922376 0.0920119
2.745 0.0932321 0.093004
2.74 0.0942701 0.0940394
2.735 0.095331 0.0950977
2.73 0.0963937 0.0961578
2.725 0.0974369 0.0971985
2.72 0.0984402 0.0981994
2.715 0.0993846 0.0991414
2.71 0.100253 0.100008
2.705 0.101031 0.100784
2.7 0.101709 0.10146
2.695 0.102277 0.102027
2.69 0.102734 0.102483
2.685 0.103079 0.102827
2.68 0.103318 0.103065
2.675 0.103458 0.103205
2.67 0.103512 0.103258
2.665 0.103494 0.103241
2.66 0.103423 0.10317
2.655 0.103318 0.103065
2.65 0.103201 0.102948
2.645 0.103093 0.102841
2.64 0.103016 0.102764
2.635 0.10299 0.102738
2.63 0.103035 0.102783
2.625 0.103168 0.102915
2.62 0.1034 0.103147
2.615 0.103744 0.103491
2.61 0.104206 0.103951
2.605 0.104788 0.104531
2.6 0.105488 0.10523
2.595 0.106301 0.106041
2.59 0.107219 0.106957
2.585 0.108228 0.107963
2.58 0.109312 0.109044
2.575 0.110453 0.110183
2.57 0.111632 0.111359
2.565 0.112826 0.11255
2.56 0.114015 0.113736
2.555 0.115176 0.114894
2.55 0.11629 0.116006
2.545 0.117338 0.117051
2.54 0.118303 0.118014
2.535 0.119173 0.118881
2.53 0.119936 0.119643
2.525 0.120588 0.120293
2.52 0.121125 0.120829
2.515 0.12155 0.121253
2.51 0.121869 0.121571
2.505 0.12209 0.121791
2.5 0.122228 0.121929
2.495 0.122297 0.121998
2.49 0.122318 0.122018
2.485 0.12231 0.12201
2.48 0.122294 0.121995
2.475 0.122294 0.121995
2.47 0.122331 0.122031
2.465 0.122425 0.122125
2.46 0.122594 0.122294
2.455 0.122856 0.122555
2.45 0.123223 0.122922
2.445 0.123706 0.123403
2.44 0.12431 0.124006
2.435 0.125037 0.124731
2.43 0.125886 0.125578
2.425 0.12685 0.12654
2.42 0.12792 0.127607
2.415 0.129083 0.128767
2.41 0.130322 0.130003
2.405 0.13162 0.131297
2.4 0.132955 0.13263
2.395 0.134307 0.133978
2.39 0.135654 0.135322
2.385 0.136974 0.136639
2.38 0.138248 0.13791
2.375 0.139456 0.139115
2.37 0.140582 0.140238
2.365 0.141612 0.141266
2.36 0.142538 0.142189
2.355 0.143351 0.143
2.35 0.14405 0.143698
2.345 0.144637 0.144283
2.34 0.145116 0.144761
2.335 0.145497 0.145141
2.33 0.145793 0.145436
2.325 0.146018 0.145661
2.32 0.146193 0.145835
2.315 0.146336 0.145978
2.31 0.146469 0.146111
2.305 0.146615 0.146256
2.3 0.146793 0.146434
2.295 0.147026 0.146666
2.29 0.147332 0.146972
2.285 0.147728 0.147367
2.28 0.148228 0.147865
2.275 0.148843 0.148478
2.27 0.149578 0.149212
2.265 0.150439 0.150071
2.26 0.151424 0.151053
2.255 0.152527 0.152154
2.25 0.153742 0.153366
2.245 0.155056 0.154677
2.24 0.156455 0.156072
2.235 0.15792 0.157534
2.23 0.159434 0.159043
2.225 0.160974 0.16058
2.22 0.162521 0.162123
2.215 0.164052 0.16365
2.21 0.165547 0.165142
2.205 0.166988 0.166579
2.2 0.168356 0.167945
2.195 0.169639 0.169224
2.19 0.170823 0.170405
2.185 0.171901 0.17148
2.18 0.172869 0.172446
2.175 0.173725 0.1733
2.17 0.174473 0.174046
2.165 0.175121 0.174692
2.16 0.175677 0.175247
2.155 0.176157 0.175726
2.15 0.176575 0.176143
2.145 0.176951 0.176518
2.14 0.177304 0.176871
2.135 0.177656 0.177221
2.13 0.178027 0.177592
2.125 0.178439 0.178002
2.12 0.17891 0.178472
2.115 0.179458 0.179019
2.11 0.1801 0.179659
2.105 0.180847 0.180405
2.1 0.18171 0.181265
2.095 0.182694 0.182247
2.09 0.183801 0.183352
2.085 0.185032 0.184579
2.08 0.18638 0.185924
2.075 0.187837 0.187377
2.07 0.189391 0.188928
2.065 0.19103 0.190562
2.06 0.192735 0.192263
2.055 0.194488 0.194012
2.05 0.19627 0.19579
2.045 0.198061 0.197577
2.04 0.199841 0.199352
2.035 0.201589 0.201096
2.03 0.203289 0.202791
2.025 0.204923 0.204422
2.02 0.206478 0.205973
2.015 0.207943 0.207434
2.01 0.20931 0.208798
2.005 0.210574 0.210059
2 0.211734 0.211216
1.995 0.212792 0.212271
1.99 0.213755 0.213232
1.985 0.21463 0.214105
1.98 0.215431 0.214904
1.975 0.216172 0.215643
1.97 0.216869 0.216338
1.965 0.21754 0.217008
1.96 0.218206 0.217672
1.955 0.218884 0.218349
1.95 0.219596 0.219059
1.945 0.220359 0.21982
1.94 0.22119 0.220649
1.935 0.222106 0.221562
1.93 0.223118 0.222572
1.925 0.224237 0.223688
1.92 0.22547 0.224919
1.915 0.226822 0.226267
1.91 0.228292 0.227734
1.905 0.229879 0.229317
1.9 0.231576 0.23101
1.895 0.233375 0.232804
1.89 0.235265 0.234689
1.885 0.237231 0.23665
1.88 0.239258 0.238672
1.875 0.241329 0.240738
1.87 0.243426 0.24283
1.865 0.245531 0.24493
1.86 0.247627 0.247021
1.855 0.249695 0.249084
1.85 0.25172 0.251104
1.845 0.253688 0.253067
1.84 0.255587 0.254962
1.835 0.257407 0.256777
1.83 0.259141 0.258507
1.825 0.260786 0.260148
1.82 0.26234 0.261698
1.815 0.263806 0.26316
1.81 0.265188 0.264539
1.805 0.266495 0.265843
1.8 0.267738 0.267082
1.795 0.268927 0.268269
1.79 0.270079 0.269418
1.785 0.271208 0.270545
1.78 0.272332 0.271665
1.775 0.273467 0.272797
1.77 0.27463 0.273958
1.765 0.275837 0.275162
1.76 0.277104 0.276426
1.755 0.278445 0.277764
1.75 0.279872 0.279187
1.745 0.281393 0.280704
1.74 0.283017 0.282324
1.735 0.284748 0.284051
1.73 0.286587 0.285886
1.725 0.288535 0.287829
1.72 0.290588 0.289877
1.715 0.29274 0.292024
1.71 0.294982 0.294261
1.705 0.297305 0.296578
1.7 0.299696 0.298963
1.695 0.302142 0.301402
1.69 0.304628 0.303883
1.685 0.30714 0.306389
1.68 0.309663 0.308905
1.675 0.312182 0.311418
1.67 0.314683 0.313913
1.665 0.317153 0.316377
1.66 0.319581 0.318799
1.655 0.321957 0.321169
1.65 0.324274 0.32348
1.645 0.326526 0.325727
1.64 0.328709 0.327905
1.635 0.330824 0.330014
1.63 0.332871 0.332056
1.625 0.334854 0.334035
1.62 0.33678 0.335956
1.615 0.338655 0.337827
1.61 0.340491 0.339657
1.605 0.342296 0.341459
1.6 0.344085 0.343243
1.595 0.345869 0.345022
1.59 0.347661 0.346811
1.585 0.349476 0.348621
1.58 0.351325 0.350465
1.575 0.353221 0.352357
1.57 0.355176 0.354307
1.565 0.357199 0.356325
1.56 0.359298 0.358419
1.555 0.361482 0.360597
1.55 0.363753 0.362863
1.545 0.366116 0.365221
1.54 0.368572 0.36767
1.535 0.37112 0.370211
1.53 0.373756 0.372841
1.525 0.376477 0.375556
1.52 0.379276 0.378348
1.515 0.382146 0.381211
1.51 0.385078 0.384136
1.505 0.388063 0.387113
1.5 0.39109 0.390133
1.495 0.394148 0.393184
1.49 0.397228 0.396256
1.485 0.400318 0.399339
1.48 0.403409 0.402422
1.475 0.406492 0.405497
1.47 0.409557 0.408555
1.465 0.412598 0.411588
1.46 0.415608 0.414591
1.455 0.418584 0.41756
1.45 0.421523 0.420491
1.445 0.424421 0.423383
1.44 0.427281 0.426235
1.435 0.430103 0.42905
1.43 0.432889 0.43183
1.425 0.435645 0.434579
1.42 0.438376 0.437303
1.415 0.441087 0.440008
1.41 0.443787 0.442701
1.405 0.446482 0.44539
1.4 0.449182 0.448083
1.395 0.451894 0.450788
1.39 0.454627 0.453514
1.385 0.457388 0.456269
1.38 0.460187 0.459061
1.375 0.463029 0.461896
1.37 0.465922 0.464782
1.365 0.468871 0.467723
1.36 0.471879 0.470725
1.355 0.474952 0.47379
1.35 0.478091 0.476921
1.345 0.481298 0.48012
1.34 0.484572 0.483387
1.335 0.487914 0.48672
1.33 0.49132 0.490118
1.325 0.494789 0.493578
1.32 0.498316 0.497096
1.315 0.501897 0.500669
1.31 0.505527 0.50429
1.305 0.509201 0.507955
1.3 0.512913 0.511658
1.295 0.516657 0.515393
1.29 0.520427 0.519154
1.285 0.524217 0.522935
1.28 0.528022 0.52673
1.275 0.531836 0.530535
1.27 0.535655 0.534344
1.265 0.539473 0.538153
1.26 0.543289 0.541959
1.255 0.547097 0.545758
1.25 0.550896 0.549548
1.245 0.554685 0.553328
1.24 0.558462 0.557096
1.235 0.562227 0.560851
1.23 0.56598 0.564595
1.225 0.569722 0.568328
1.22 0.573455 0.572052
1.215 0.57718 0.575768
1.21 0.5809 0.579479
1.205 0.584617 0.583187
1.2 0.588335 0.586895
1.195 0.592056 0.590607
1.19 0.595782 0.594325
1.185 0.599519 0.598052
1.18 0.603267 0.60179
1.175 0.607029 0.605544
1.17 0.610809 0.609315
1.165 0.614609 0.613105
1.16 0.618429 0.616916
1.155 0.622271 0.620749
1.15 0.626138 0.624605
1.145 0.630027 0.628486
1.14 0.633941 0.63239
1.135 0.637879 0.636318
1.13 0.641839 0.640268
1.125 0.645821 0.64424
1.12 0.649822 0.648232
1.115 0.653842 0.652242
1.11 0.657876 0.656267
1.105 0.661924 0.660305
1.1 0.665982 0.664353
1.095 0.670047 0.668407
1.09 0.674115 0.672466
1.085 0.678184 0.676524
1.08 0.682249 0.680579
1.075 0.686307 0.684627
1.07 0.690354 0.688665
1.065 0.694388 0.692689
1.06 0.698403 0.696694
1.055 0.702398 0.700679
1.05 0.706367 0.704639
1.045 0.710308 0.70857
1.04 0.714218 0.71247
1.035 0.718092 0.716335
1.03 0.721929 0.720163
1.025 0.725725 0.723949
1.02 0.729476 0.727691
1.015 0.73318 0.731386
1.01 0.736833 0.73503
1.005 0.740434 0.738622
1 0.743978 0.742157
0.995 0.747463 0.745634
0.99 0.750885 0.749048
0.985 0.754242 0.752397
0.98 0.75753 0.755677
0.975 0.760747 0.758885
0.97 0.763887 0.762018
0.965 0.766949 0.765072
0.96 0.769928 0.768044
0.955 0.772819 0.770928
0.95 0.77562 0.773723
0.945 0.778326 0.776422
0.94 0.780932 0.779021
0.935 0.783433 0.781516
0.93 0.785825 0.783902
0.925 0.788102 0.786174
0.92 0.79026 0.788326
0.915 0.792291 0.790353
0.91 0.794192 0.792248
0.905 0.795955 0.794007
0.9 0.797574 0.795622
0.895 0.799044 0.797088
0.89 0.800356 0.798398
0.885 0.801506 0.799545
0.88 0.802486 0.800522
0.875 0.803288 0.801322
0.87 0.803906 0.801939
0.865 0.804332 0.802364
0.86 0.804559 0.80259
0.855 0.80458 0.802611
0.85 0.804386 0.802418
0.845 0.803971 0.802003
0.84 0.803326 0.80136
0.835 0.802444 0.80048
0.83 0.801317 0.799356
0.825 0.799937 0.79798
0.82 0.798297 0.796344
0.815 0.79639 0.794441
0.81 0.794207 0.792264
0.805 0.791742 0.789804
0.8 0.788986 0.787056
0.795 0.785934 0.784011
0.79 0.782577 0.780663
0.785 0.778911 0.777005
0.78 0.774927 0.77303
0.775 0.77062 0.768734
0.77 0.765984 0.76411
0.765 0.761014 0.759152
0.76 0.755704 0.753855
0.755 0.750051 0.748216
0.75 0.74405 0.742229
0.745 0.737697 0.735892
0.74 0.730989 0.729201
0.735 0.723925 0.722154
0.73 0.716502 0.714749
0.725 0.708719 0.706985
0.72 0.700576 0.698862
0.715 0.692074 0.690381
0.71 0.683214 0.681542
0.705 0.673997 0.672348
0.7 0.664427 0.662802
0.695 0.654509 0.652907
0.69 0.644246 0.64267
0.685 0.633645 0.632095
0.68 0.622714 0.62119
0.675 0.611459 0.609963
0.67 0.59989 0.598422
0.665 0.588018 0.586579
0.66 0.575853 0.574444
0.655 0.563409 0.56203
0.65 0.550698 0.549351
0.645 0.537736 0.53642
0.64 0.524538 0.523254
0.635 0.51112 0.50987
0.63 0.497502 0.496285
0.625 0.483701 0.482517
0.62 0.469738 0.468588
0.615 0.455633 0.454518
0.61 0.441408 0.440328
0.605 0.427085 0.42604
0.6 0.412688 0.411678
0.595 0.398241 0.397266
0.59 0.383767 0.382828
0.585 0.369293 0.368389
0.58 0.354842 0.353974
0.575 0.340442 0.339609
0.57 0.326118 0.32532
0.565 0.311896 0.311133
0.56 0.297801 0.297073
0.555 0.28386 0.283166
0.55 0.270099 0.269438
0.545 0.256542 0.255914
0.54 0.243214 0.242619
0.535 0.23014 0.229577
0.53 0.217342 0.21681
0.525 0.204844 0.204343
0.52 0.192667 0.192195
0.515 0.180831 0.180389
0.51 0.169356 0.168942
0.505 0.158261 0.157873
0.5 0.147561 0.1472
0.495 0.137272 0.136936
0.49 0.127407 0.127096
0.485 0.11798 0.117691
0.48 0.109 0.108733
0.475 0.100475 0.100229
0.47 0.0924134 0.0921873
0.465 0.0848191 0.0846116
0.46 0.0776955 0.0775054
0.455 0.0710436 0.0708698
0.45 0.0648628 0.0647041
0.445 0.0591502 0.0590055
0.44 0.0539013 0.0537694
0.435 0.0491096 0.0489894
0.43 0.0447666 0.044657
0.425 0.0408621 0.0407621
0.42 0.0373842 0.0372928
0.415 0.0343193 0.0342353
0.41 0.0316519 0.0315744
0.405 0.0293654 0.0292935
0.4 0.0274414 0.0273743
0.395 0.0258606 0.0257974
0.39 0.0246023 0.0245421
0.385 0.0236447 0.0235869
0.38 0.0229654 0.0229092
0.375 0.022541 0.0224859
0.37 0.0223479 0.0222932
0.365 0.0223619 0.0223071
0.36 0.0225587 0.0225035
0.355 0.022914 0.022858
0.35 0.0234039 0.0233467
0.345 0.0240048 0.023946
0.34 0.0246935 0.0246331
0.335 0.0254479 0.0253856
0.33 0.0262467 0.0261825
0.325 0.0270698 0.0270036
0.32 0.0278984 0.0278301
0.315 0.0287149 0.0286446
0.31 0.0295035 0.0294313
0.305 0.0302498 0.0301758
0.3 0.0309413 0.0308656
0.295 0.031567 0.0314898
0.29 0.0321179 0.0320393
0.285 0.0325865 0.0325068
0.28 0.0329671 0.0328865
0.275 0.0332557 0.0331743
0.27 0.0334496 0.0333678
0.265 0.0335479 0.0334658
0.26 0.0335506 0.0334685
0.255 0.0334593 0.0333775
0.25 0.0332765 0.033195
0.245 0.0330053 0.0329246
0.24 0.03265 0.0325701
0.235 0.0322152 0.0321364
0.23 0.031706 0.0316284
0.225 0.0311279 0.0310518
0.22 0.0304866 0.030412
0.215 0.0297877 0.0297148
0.21 0.0290372 0.0289661
0.205 0.0282406 0.0281715
0.2 0.0274036 0.0273365
0.195 0.0265316 0.0264666
0.19 0.0256297 0.025567
0.185 0.0247031 0.0246427
0.18 0.0237564 0.0236983
0.175 0.0227941 0.0227383
0.17 0.0218204 0.021767
0.165 0.0208393 0.0207883
0.16 0.0198545 0.0198059
0.155 0.0188695 0.0188233
0.15 0.0178874 0.0178436
0.145 0.0169113 0.01687
0.14 0.0159441 0.0159051
0.135 0.0149883 0.0149516
0.13 0.0140466 0.0140122
0.125 0.0131215 0.0130894
0.12 0.0122158 0.0121859
0.115 0.0113322 0.0113044
0.11 0.0104742 0.0104486
0.105 0.00964645 0.00962285
0.1 0.00885535 0.00883368
0.095 0.00811024 0.0080904
0.09 0.00742379 0.00740563
0.085 0.00681085 0.00679418
0.08 0.00628406 0.00626868
0.075 0.00584542 0.00583112
0.07 0.00547511 0.00546171
0.065 0.0051228 0.00511027
0.06 0.00470978 0.00469825
0.055 0.00414885 0.0041387
0.05 0.00338063 0.00337236
0.045 0.00241051 0.00240461
0.04 0.00132301 0.00131977
0.035 0.000268066 0.00026741
0.03 -0.000553001 -0.000551648
0.025 -0.000904599 -0.000902386
0.02 -0.000666579 -0.000664948
0.015 -0.000178694 -0.000178256
0.01 -4.37357e-06 -4.36287e-06
0.005 -2.44741e-11 -2.44142e-11
-1.63468e-13 -8.77277e-42 -8.7513e-42


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1QuantumOneLoop/GApOneLoop.txt <==
-31.4301 -0.00101409 1.61652e-05
-30.9905 -0.00104312 1.68648e-05
-30.6297 -0.00106789 1.74695e-05
-30.3101 -0.00109057 1.80295e-05
-30.0173 -0.00111199 1.85636e-05
-29.7441 -0.00113255 1.90814e-05
-29.4858 -0.00115252 1.95887e-05
-29.2396 -0.00117205 2.00891e-05
-29.0035 -0.00119125 2.05854e-05
-28.7758 -0.00121022 2.10794e-05
-28.5554 -0.00122901 2.15726e-05
-28.3415 -0.00124767 2.20663e-05
-28.1333 -0.00126625 2.25615e-05
-27.9302 -0.00128478 2.30589e-05
-27.7317 -0.00130328 2.35593e-05
-27.5373 -0.00132178 2.40632e-05
-27.3468 -0.0013403 2.45713e-05
-27.1598 -0.00135887 2.50841e-05
-26.9761 -0.00137749 2.5602e-05
-26.7954 -0.00139618 2.61253e-05
-26.6174 -0.00141495 2.66546e-05
-26.4421 -0.00143382 2.71902e-05
-26.2693 -0.0014528 2.77324e-05
-26.0988 -0.00147189 2.82816e-05
-25.9304 -0.00149112 2.88381e-05
-25.7641 -0.00151048 2.94022e-05
-25.5998 -0.00152999 2.99743e-05
-25.4373 -0.00154965 3.05546e-05
-25.2766 -0.00156947 3.11435e-05
-25.1175 -0.00158947 3.17413e-05
-24.9601 -0.00160964 3.23483e-05
-24.8041 -0.00163001 3.29647e-05
-24.6496 -0.00165056 3.3591e-05
-24.4966 -0.00167131 3.42273e-05
-24.3448 -0.00169227 3.4874e-05
-24.1944 -0.00171345 3.55315e-05
-24.0451 -0.00173485 3.62001e-05
-23.8971 -0.00175647 3.68799e-05
-23.7502 -0.00177834 3.75715e-05
-23.6044 -0.00180044 3.82751e-05
-23.4597 -0.00182279 3.89911e-05
-23.316 -0.0018454 3.97198e-05
-23.1733 -0.00186827 4.04616e-05
-23.0316 -0.00189142 4.12167e-05
-22.8908 -0.00191483 4.19857e-05
-22.7509 -0.00193854 4.27689e-05
-22.6118 -0.00196253 4.35666e-05
-22.4736 -0.00198683 4.43792e-05
-22.3363 -0.00201143 4.52072e-05
-22.1997 -0.00203634 4.6051e-05
-22.0639 -0.00206157 4.6911e-05
-21.9288 -0.00208714 4.77876e-05
-21.7945 -0.00211304 4.86813e-05
-21.6609 -0.00213928 4.95925e-05
-21.528 -0.00216588 5.05218e-05
-21.3958 -0.00219284 5.14695e-05
-21.2642 -0.00222017 5.24363e-05
-21.1332 -0.00224787 5.34226e-05
-21.0029 -0.00227597 5.44289e-05
-20.8732 -0.00230445 5.54558e-05
-20.7441 -0.00233335 5.65039e-05
-20.6156 -0.00236266 5.75737e-05
-20.4876 -0.00239239 5.86659e-05
-20.3602 -0.00242256 5.9781e-05
-20.2333 -0.00245317 6.09197e-05
-20.1069 -0.00248423 6.20826e-05
-19.9811 -0.00251576 6.32704e-05
-19.8557 -0.00254776 6.44839e-05
-19.7309 -0.00258025 6.57237e-05
-19.6065 -0.00261324 6.69905e-05
-19.4826 -0.00264673 6.82852e-05
-19.3592 -0.00268075 6.96085e-05
-19.2362 -0.0027153 7.09612e-05
-19.1137 -0.00275039 7.23442e-05
-18.9916 -0.00278604 7.37583e-05
-18.8699 -0.00282227 7.52046e-05
-18.7487 -0.00285907 7.66837e-05
-18.6278 -0.00289648 7.81969e-05
-18.5074 -0.0029345 7.97449e-05
-18.3873 -0.00297315 8.1329e-05
-18.2676 -0.00301244 8.29501e-05
-18.1483 -0.00305238 8.46093e-05
-18.0294 -0.003093 8.63077e-05
-17.9108 -0.00313431 8.80467e-05
-17.7926 -0.00317633 8.98273e-05
-17.6748 -0.00321907 9.16509e-05
-17.5572 -0.00326255 9.35187e-05
-17.4401 -0.0033068 9.54322e-05
-17.3232 -0.00335182 9.73927e-05
-17.2067 -0.00339764 9.94017e-05
-17.0905 -0.00344428 0.000101461
-16.9746 -0.00349176 0.000103571
-16.859 -0.00354009 0.000105735
-16.7437 -0.00358931 0.000107954
-16.6288 -0.00363944 0.000110229
-16.5141 -0.00369049 0.000112563
-16.3997 -0.00374249 0.000114957
-16.2856 -0.00379547 0.000117414
-16.1717 -0.00384946 0.000119935
-16.0582 -0.00390447 0.000122523
-15.9449 -0.00396053 0.000125179
-15.8319 -0.00401768 0.000127907
-15.7191 -0.00407595 0.000130708
-15.6066 -0.00413535 0.000133584
-15.4943 -0.00419593 0.00013654
-15.3823 -0.00425772 0.000139576
-15.2705 -0.00432074 0.000142697
-15.159 -0.00438504 0.000145905
-15.0477 -0.00445065 0.000149202
-14.9367 -0.0045176 0.000152593
-14.8258 -0.00458593 0.00015608
-14.7152 -0.00465569 0.000159668
-14.6049 -0.00472691 0.000163358
-14.4947 -0.00479964 0.000167156
-14.3848 -0.00487392 0.000171066
-14.275 -0.00494978 0.000175091
-14.1655 -0.0050273 0.000179235
-14.0562 -0.0051065 0.000183503
-13.9471 -0.00518744 0.0001879
-13.8382 -0.00527017 0.000192431
-13.7294 -0.00535475 0.000197101
-13.6209 -0.00544123 0.000201915
-13.5126 -0.00552967 0.000206878
-13.4044 -0.00562013 0.000211997
-13.2965 -0.00571268 0.000217277
-13.1887 -0.00580738 0.000222726
-13.0811 -0.0059043 0.00022835
-12.9737 -0.00600351 0.000234155
-12.8664 -0.00610508 0.00024015
-12.7593 -0.00620909 0.000246342
-12.6524 -0.00631562 0.000252739
-12.5457 -0.00642476 0.00025935
-12.4391 -0.00653658 0.000266183
-12.3327 -0.00665118 0.000273249
-12.2265 -0.00676866 0.000280557
-12.1204 -0.0068891 0.000288118
-12.0144 -0.00701263 0.000295942
-11.9086 -0.00713933 0.000304042
-11.803 -0.00726932 0.000312429
-11.6975 -0.00740272 0.000321116
-11.5922 -0.00753965 0.000330118
-11.487 -0.00768023 0.000339447
-11.3819 -0.00782461 0.000349119
-11.277 -0.00797291 0.000359151
-11.1722 -0.00812528 0.000369559
-11.0676 -0.00828188 0.000380361
-10.9631 -0.00844286 0.000391575
-10.8587 -0.00860839 0.000403222
-10.7545 -0.00877865 0.000415322
-10.6503 -0.00895382 0.000427898
-10.5463 -0.00913408 0.000440974
-10.4425 -0.00931965 0.000454575
-10.3387 -0.00951074 0.000468726
-10.2351 -0.00970756 0.000483458
-10.1316 -0.00991035 0.000498799
-10.0282 -0.0101194 0.000514781
-9.92496 -0.0103348 0.000531439
-9.82181 -0.0105571 0.000548808
-9.71877 -0.0107863 0.000566928
-9.61583 -0.011023 0.000585838
-9.51301 -0.0112672 0.000605584
-9.4103 -0.0115195 0.000626211
-9.30769 -0.0117801 0.000647769
-9.20518 -0.0120494 0.000670313
-9.10278 -0.0123279 0.000693899
-9.00048 -0.0126159 0.000718587
-8.89828 -0.0129139 0.000744445
-8.79618 -0.0132224 0.000771541
-8.69417 -0.0135418 0.000799952
-8.59226 -0.0138727 0.000829758
-8.49044 -0.0142157 0.000861048
-8.38872 -0.0145713 0.000893913
-8.28708 -0.0149403 0.000928457
-8.18554 -0.0153231 0.000964787
-8.08408 -0.0157207 0.00100302
-7.98271 -0.0161338 0.00104329
-7.88143 -0.0165631 0.00108572
-7.78023 -0.0170096 0.00113048
-7.67911 -0.0174741 0.00117771
-7.57807 -0.0179578 0.0012276
-7.47712 -0.0184616 0.00128034
-7.37624 -0.0189867 0.00133613
-7.27544 -0.0195344 0.00139521
-7.17471 -0.0201059 0.00145781
-7.07406 -0.0207028 0.0015242
-6.97348 -0.0213264 0.00159469
-6.87298 -0.0219786 0.0016696
-6.77254 -0.022661 0.00174928
-6.67218 -0.0233756 0.00183412
-6.57188 -0.0241244 0.00192455
-6.47166 -0.0249098 0.00202104
-6.37149 -0.0257341 0.00212412
-6.2714 -0.0266001 0.00223437
-6.17136 -0.0275106 0.00235243
-6.07139 -0.0284688 0.00247901
-5.97148 -0.0294781 0.00261491
-5.87163 -0.0305423 0.00276101
-5.77184 -0.0316655 0.0029183
-5.67211 -0.0328522 0.0030879
-5.57243 -0.0341073 0.00327104
-5.47281 -0.0354364 0.00346915
-5.37325 -0.0368455 0.00368379
-5.27373 -0.0383411 0.00391676
-5.17427 -0.0399308 0.00417011
-5.07487 -0.0416228 0.00444615
-4.97551 -0.0434261 0.00474753
-4.8762 -0.0453509 0.00507731
-4.77694 -0.0474088 0.00543896
-4.67772 -0.0496124 0.00583653
-4.57855 -0.0519764 0.00627471
-4.47943 -0.0545168 0.00675893
-4.38035 -0.0572523 0.00729558
-4.28131 -0.0602038 0.00789213
-4.18232 -0.0633952 0.00855741
-4.08336 -0.0668542 0.00930192
-3.98445 -0.0706122 0.0101382
-3.88557 -0.0747058 0.0110812
-3.78673 -0.0791775 0.0121491
-3.68793 -0.0840765 0.0133641
-3.58916 -0.0894612 0.0147532
-3.49043 -0.0953998 0.0163499
-3.39173 -0.101974 0.0181962
-3.29307 -0.10928 0.0203445
-3.19443 -0.117435 0.0228621
-3.09583 -0.126581 0.025835
-2.99725 -0.13689 0.0293759
-2.89871 -0.148575 0.0336334
-2.80019 -0.1619 0.0388071
-2.7017 -0.177194 0.0451697
-2.60323 -0.194875 0.0531006
-2.50479 -0.215472 0.0631392
-2.40638 -0.239662 0.0760709
-2.30798 -0.268307 0.09307
-2.20961 -0.302495 0.115945
-2.11126 -0.343539 0.147574
-2.01293 -0.392841 0.192692
-1.91462 -0.45128 0.25935
-1.81632 -0.517082 0.361496
-1.71804 -0.579017 0.522642
-1.61978 -0.596885 0.775066
-1.52154 -0.464693 1.122
-1.42331 -0.050895 1.40333
-1.32509 0.489666 1.3289
-1.22689 0.796583 0.987692
-1.12869 0.858585 0.667364
-1.03051 0.818955 0.44984
-0.932337 0.755898 0.311631
-0.834173 0.695632 0.222473
-0.736016 0.644684 0.162691
-0.637867 0.603511 0.120819
-0.539723 0.570999 0.0901804
-0.441585 0.545849 0.0667698
-0.343451 0.526952 0.0480813
-0.24532 0.51346 0.0324675
-0.147191 0.504778 0.0187781
-0.0490634 0.500528 0.00614681
0.0490634 0.500528 -0.00614681
0.147191 0.504778 -0.0187781
0.24532 0.51346 -0.0324675
0.343451 0.526952 -0.0480813
0.441585 0.545849 -0.0667698
0.539723 0.570999 -0.0901804
0.637867 0.603511 -0.120819
0.736016 0.644684 -0.162691
0.834173 0.695632 -0.222473
0.932337 0.755898 -0.311631
1.03051 0.818955 -0.44984
1.12869 0.858585 -0.667364
1.22689 0.796583 -0.987692
1.32509 0.489666 -1.3289
1.42331 -0.050895 -1.40333
1.52154 -0.464693 -1.122
1.61978 -0.596885 -0.775066
1.71804 -0.579017 -0.522642
1.81632 -0.517082 -0.361496
1.91462 -0.45128 -0.25935
2.01293 -0.392841 -0.192692
2.11126 -0.343539 -0.147574
2.20961 -0.302495 -0.115945
2.30798 -0.268307 -0.09307
2.40638 -0.239662 -0.0760709
2.50479 -0.215472 -0.0631392
2.60323 -0.194875 -0.0531006
2.7017 -0.177194 -0.0451697
2.80019 -0.1619 -0.0388071
2.89871 -0.148575 -0.0336334
2.99725 -0.13689 -0.0293759
3.09583 -0.126581 -0.025835
3.19443 -0.117435 -0.0228621
3.29307 -0.10928 -0.0203445
3.39173 -0.101974 -0.0181962
3.49043 -0.0953998 -0.0163499
3.58916 -0.0894612 -0.0147532
3.68793 -0.0840765 -0.0133641
3.78673 -0.0791775 -0.0121491
3.88557 -0.0747058 -0.0110812
3.98445 -0.0706122 -0.0101382
4.08336 -0.0668542 -0.00930192
4.18232 -0.0633952 -0.00855741
4.28131 -0.0602038 -0.00789213
4.38035 -0.0572523 -0.00729558
4.47943 -0.0545168 -0.00675893
4.57855 -0.0519764 -0.00627471
4.67772 -0.0496124 -0.00583653
4.77694 -0.0474088 -0.00543896
4.8762 -0.0453509 -0.00507731
4.97551 -0.0434261 -0.00474753
5.07487 -0.0416228 -0.00444615
5.17427 -0.0399308 -0.00417011
5.27373 -0.0383411 -0.00391676
5.37325 -0.0368455 -0.00368379
5.47281 -0.0354364 -0.00346915
5.57243 -0.0341073 -0.00327104
5.67211 -0.0328522 -0.0030879
5.77184 -0.0316655 -0.0029183
5.87163 -0.0305423 -0.00276101
5.97148 -0.0294781 -0.00261491
6.07139 -0.0284688 -0.00247901
6.17136 -0.0275106 -0.00235243
6.2714 -0.0266001 -0.00223437
6.37149 -0.0257341 -0.00212412
6.47166 -0.0249098 -0.00202104
6.57188 -0.0241244 -0.00192455
6.67218 -0.0233756 -0.00183412
6.77254 -0.022661 -0.00174928
6.87298 -0.0219786 -0.0016696
6.97348 -0.0213264 -0.00159469
7.07406 -0.0207028 -0.0015242
7.17471 -0.0201059 -0.00145781
7.27544 -0.0195344 -0.00139521
7.37624 -0.0189867 -0.00133613
7.47712 -0.0184616 -0.00128034
7.57807 -0.0179578 -0.0012276
7.67911 -0.0174741 -0.00117771
7.78023 -0.0170096 -0.00113048
7.88143 -0.0165631 -0.00108572
7.98271 -0.0161338 -0.00104329
8.08408 -0.0157207 -0.00100302
8.18554 -0.0153231 -0.000964787
8.28708 -0.0149403 -0.000928457
8.38872 -0.0145713 -0.000893913
8.49044 -0.0142157 -0.000861048
8.59226 -0.0138727 -0.000829758
8.69417 -0.0135418 -0.000799952
8.79618 -0.0132224 -0.000771541
8.89828 -0.0129139 -0.000744445
9.00048 -0.0126159 -0.000718587
9.10278 -0.0123279 -0.000693899
9.20518 -0.0120494 -0.000670313
9.30769 -0.0117801 -0.000647769
9.4103 -0.0115195 -0.000626211
9.51301 -0.0112672 -0.000605584
9.61583 -0.011023 -0.000585838
9.71877 -0.0107863 -0.000566928
9.82181 -0.0105571 -0.000548808
9.92496 -0.0103348 -0.000531439
10.0282 -0.0101194 -0.000514781
10.1316 -0.00991035 -0.000498799
10.2351 -0.00970756 -0.000483458
10.3387 -0.00951074 -0.000468726
10.4425 -0.00931965 -0.000454575
10.5463 -0.00913408 -0.000440974
10.6503 -0.00895382 -0.000427898
10.7545 -0.00877865 -0.000415322
10.8587 -0.00860839 -0.000403222
10.9631 -0.00844286 -0.000391575
11.0676 -0.00828188 -0.000380361
11.1722 -0.00812528 -0.000369559
11.277 -0.00797291 -0.000359151
11.3819 -0.00782461 -0.000349119
11.487 -0.00768023 -0.000339447
11.5922 -0.00753965 -0.000330118
11.6975 -0.00740272 -0.000321116
11.803 -0.00726932 -0.000312429
11.9086 -0.00713933 -0.000304042
12.0144 -0.00701263 -0.000295942
12.1204 -0.0068891 -0.000288118
12.2265 -0.00676866 -0.000280557
12.3327 -0.00665118 -0.000273249
12.4391 -0.00653658 -0.000266183
12.5457 -0.00642476 -0.00025935
12.6524 -0.00631562 -0.000252739
12.7593 -0.00620909 -0.000246342
12.8664 -0.00610508 -0.00024015
12.9737 -0.00600351 -0.000234155
13.0811 -0.0059043 -0.00022835
13.1887 -0.00580738 -0.000222726
13.2965 -0.00571268 -0.000217277
13.4044 -0.00562013 -0.000211997
13.5126 -0.00552967 -0.000206878
13.6209 -0.00544123 -0.000201915
13.7294 -0.00535475 -0.000197101
13.8382 -0.00527017 -0.000192431
13.9471 -0.00518744 -0.0001879
14.0562 -0.0051065 -0.000183503
14.1655 -0.0050273 -0.000179235
14.275 -0.00494978 -0.000175091
14.3848 -0.00487392 -0.000171066
14.4947 -0.00479964 -0.000167156
14.6049 -0.00472691 -0.000163358
14.7152 -0.00465569 -0.000159668
14.8258 -0.00458593 -0.00015608
14.9367 -0.0045176 -0.000152593
15.0477 -0.00445065 -0.000149202
15.159 -0.00438504 -0.000145905
15.2705 -0.00432074 -0.000142697
15.3823 -0.00425772 -0.000139576
15.4943 -0.00419593 -0.00013654
15.6066 -0.00413535 -0.000133584
15.7191 -0.00407595 -0.000130708
15.8319 -0.00401768 -0.000127907
15.9449 -0.00396053 -0.000125179
16.0582 -0.00390447 -0.000122523
16.1717 -0.00384946 -0.000119935
16.2856 -0.00379547 -0.000117414
16.3997 -0.00374249 -0.000114957
16.5141 -0.00369049 -0.000112563
16.6288 -0.00363944 -0.000110229
16.7437 -0.00358931 -0.000107954
16.859 -0.00354009 -0.000105735
16.9746 -0.00349176 -0.000103571
17.0905 -0.00344428 -0.000101461
17.2067 -0.00339764 -9.94017e-05
17.3232 -0.00335182 -9.73927e-05
17.4401 -0.0033068 -9.54322e-05
17.5572 -0.00326255 -9.35187e-05
17.6748 -0.00321907 -9.16509e-05
17.7926 -0.00317633 -8.98273e-05
17.9108 -0.00313431 -8.80467e-05
18.0294 -0.003093 -8.63077e-05
18.1483 -0.00305238 -8.46093e-05
18.2676 -0.00301244 -8.29501e-05
18.3873 -0.00297315 -8.1329e-05
18.5074 -0.0029345 -7.97449e-05
18.6278 -0.00289648 -7.81969e-05
18.7487 -0.00285907 -7.66837e-05
18.8699 -0.00282227 -7.52046e-05
18.9916 -0.00278604 -7.37583e-05
19.1137 -0.00275039 -7.23442e-05
19.2362 -0.0027153 -7.09612e-05
19.3592 -0.00268075 -6.96085e-05
19.4826 -0.00264673 -6.82852e-05
19.6065 -0.00261324 -6.69905e-05
19.7309 -0.00258025 -6.57237e-05
19.8557 -0.00254776 -6.44839e-05
19.9811 -0.00251576 -6.32704e-05
20.1069 -0.00248423 -6.20826e-05
20.2333 -0.00245317 -6.09197e-05
20.3602 -0.00242256 -5.9781e-05
20.4876 -0.00239239 -5.86659e-05
20.6156 -0.00236266 -5.75737e-05
20.7441 -0.00233335 -5.65039e-05
20.8732 -0.00230445 -5.54558e-05
21.0029 -0.00227597 -5.44289e-05
21.1332 -0.00224787 -5.34226e-05
21.2642 -0.00222017 -5.24363e-05
21.3958 -0.00219284 -5.14695e-05
21.528 -0.00216588 -5.05218e-05
21.6609 -0.00213928 -4.95925e-05
21.7945 -0.00211304 -4.86813e-05
21.9288 -0.00208714 -4.77876e-05
22.0639 -0.00206157 -4.6911e-05
22.1997 -0.00203634 -4.6051e-05
22.3363 -0.00201143 -4.52072e-05
22.4736 -0.00198683 -4.43792e-05
22.6118 -0.00196253 -4.35666e-05
22.7509 -0.00193854 -4.27689e-05
22.8908 -0.00191483 -4.19857e-05
23.0316 -0.00189142 -4.12167e-05
23.1733 -0.00186827 -4.04616e-05
23.316 -0.0018454 -3.97198e-05
23.4597 -0.00182279 -3.89911e-05
23.6044 -0.00180044 -3.82751e-05
23.7502 -0.00177834 -3.75715e-05
23.8971 -0.00175647 -3.68799e-05
24.0451 -0.00173485 -3.62001e-05
24.1944 -0.00171345 -3.55315e-05
24.3448 -0.00169227 -3.4874e-05
24.4966 -0.00167131 -3.42273e-05
24.6496 -0.00165056 -3.3591e-05
24.8041 -0.00163001 -3.29647e-05
24.9601 -0.00160964 -3.23483e-05
25.1175 -0.00158947 -3.17413e-05
25.2766 -0.00156947 -3.11435e-05
25.4373 -0.00154965 -3.05546e-05
25.5998 -0.00152999 -2.99743e-05
25.7641 -0.00151048 -2.94022e-05
25.9304 -0.00149112 -2.88381e-05
26.0988 -0.00147189 -2.82816e-05
26.2693 -0.0014528 -2.77324e-05
26.4421 -0.00143382 -2.71902e-05
26.6174 -0.00141495 -2.66546e-05
26.7954 -0.00139618 -2.61253e-05
26.9761 -0.00137749 -2.5602e-05
27.1598 -0.00135887 -2.50841e-05
27.3468 -0.0013403 -2.45713e-05
27.5373 -0.00132178 -2.40632e-05
27.7317 -0.00130328 -2.35593e-05
27.9302 -0.00128478 -2.30589e-05
28.1333 -0.00126625 -2.25615e-05
28.3415 -0.00124767 -2.20663e-05
28.5554 -0.00122901 -2.15726e-05
28.7758 -0.00121022 -2.10794e-05
29.0035 -0.00119125 -2.05854e-05
29.2396 -0.00117205 -2.00891e-05
29.4858 -0.00115252 -1.95887e-05
29.7441 -0.00113255 -1.90814e-05
30.0173 -0.00111199 -1.85636e-05
30.3101 -0.00109057 -1.80295e-05
30.6297 -0.00106789 -1.74695e-05
30.9905 -0.00104312 -1.68648e-05
31.4301 -0.00101409 -1.61652e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1QuantumOneLoop/GApTwoLoop.txt <==
-31.4301 -0.00101307 1.61326e-05
-30.9905 -0.00104204 1.68297e-05
-30.6297 -0.00106675 1.74323e-05
-30.3101 -0.00108938 1.79903e-05
-30.0173 -0.00111075 1.85225e-05
-29.7441 -0.00113128 1.90384e-05
-29.4858 -0.0011512 1.95438e-05
-29.2396 -0.00117068 2.00423e-05
-29.0035 -0.00118984 2.05366e-05
-28.7758 -0.00120876 2.10286e-05
-28.5554 -0.0012275 2.15199e-05
-28.3415 -0.00124612 2.20116e-05
-28.1333 -0.00126465 2.25047e-05
-27.9302 -0.00128313 2.3e-05
-27.7317 -0.00130159 2.34982e-05
-27.5373 -0.00132004 2.4e-05
-27.3468 -0.00133851 2.45059e-05
-27.1598 -0.00135703 2.50163e-05
-26.9761 -0.0013756 2.55319e-05
-26.7954 -0.00139424 2.60528e-05
-26.6174 -0.00141296 2.65797e-05
-26.4421 -0.00143177 2.71127e-05
-26.2693 -0.0014507 2.76523e-05
-26.0988 -0.00146974 2.81989e-05
-25.9304 -0.00148891 2.87526e-05
-25.7641 -0.00150821 2.9314e-05
-25.5998 -0.00152766 2.98832e-05
-25.4373 -0.00154726 3.04606e-05
-25.2766 -0.00156702 3.10465e-05
-25.1175 -0.00158696 3.16411e-05
-24.9601 -0.00160707 3.22449e-05
-24.8041 -0.00162736 3.2858e-05
-24.6496 -0.00164785 3.34809e-05
-24.4966 -0.00166853 3.41137e-05
-24.3448 -0.00168943 3.47569e-05
-24.1944 -0.00171053 3.54107e-05
-24.0451 -0.00173186 3.60754e-05
-23.8971 -0.00175341 3.67514e-05
-23.7502 -0.00177519 3.7439e-05
-23.6044 -0.00179722 3.81384e-05
-23.4597 -0.00181949 3.88502e-05
-23.316 -0.00184202 3.95744e-05
-23.1733 -0.0018648 4.03117e-05
-23.0316 -0.00188786 4.10622e-05
-22.8908 -0.00191119 4.18263e-05
-22.7509 -0.0019348 4.26045e-05
-22.6118 -0.00195871 4.33971e-05
-22.4736 -0.0019829 4.42045e-05
-22.3363 -0.00200741 4.5027e-05
-22.1997 -0.00203222 4.58652e-05
-22.0639 -0.00205735 4.67194e-05
-21.9288 -0.00208281 4.759e-05
-21.7945 -0.0021086 4.84775e-05
-21.6609 -0.00213474 4.93824e-05
-21.528 -0.00216122 5.03051e-05
-21.3958 -0.00218806 5.1246e-05
-21.2642 -0.00221527 5.22058e-05
-21.1332 -0.00224286 5.31848e-05
-21.0029 -0.00227082 5.41837e-05
-20.8732 -0.00229918 5.52029e-05
-20.7441 -0.00232795 5.6243e-05
-20.6156 -0.00235712 5.73046e-05
-20.4876 -0.00238671 5.83882e-05
-20.3602 -0.00241673 5.94945e-05
-20.2333 -0.0024472 6.06241e-05
-20.1069 -0.00247811 6.17776e-05
-19.9811 -0.00250948 6.29557e-05
-19.8557 -0.00254132 6.41591e-05
-19.7309 -0.00257365 6.53885e-05
-19.6065 -0.00260646 6.66445e-05
-19.4826 -0.00263979 6.79281e-05
-19.3592 -0.00267362 6.92398e-05
-19.2362 -0.00270799 7.05806e-05
-19.1137 -0.00274289 7.19512e-05
-18.9916 -0.00277835 7.33526e-05
-18.8699 -0.00281437 7.47855e-05
-18.7487 -0.00285098 7.6251e-05
-18.6278 -0.00288817 7.77498e-05
-18.5074 -0.00292597 7.92832e-05
-18.3873 -0.00296439 8.08519e-05
-18.2676 -0.00300345 8.24572e-05
-18.1483 -0.00304316 8.40999e-05
-18.0294 -0.00308353 8.57814e-05
-17.9108 -0.00312459 8.75026e-05
-17.7926 -0.00316635 8.92649e-05
-17.6748 -0.00320882 9.10695e-05
-17.5572 -0.00325202 9.29176e-05
-17.4401 -0.00329598 9.48105e-05
-17.3232 -0.00334071 9.67498e-05
-17.2067 -0.00338622 9.87367e-05
-17.0905 -0.00343255 0.000100773
-16.9746 -0.0034797 0.000102859
-16.859 -0.00352771 0.000104999
-16.7437 -0.00357658 0.000107192
-16.6288 -0.00362635 0.00010944
-16.5141 -0.00367703 0.000111746
-16.3997 -0.00372866 0.000114112
-16.2856 -0.00378125 0.000116538
-16.1717 -0.00383482 0.000119028
-16.0582 -0.00388942 0.000121583
-15.9449 -0.00394505 0.000124206
-15.8319 -0.00400175 0.000126898
-15.7191 -0.00405955 0.000129662
-15.6066 -0.00411848 0.0001325
-15.4943 -0.00417857 0.000135416
-15.3823 -0.00423984 0.000138411
-15.2705 -0.00430234 0.000141488
-15.159 -0.00436609 0.000144651
-15.0477 -0.00443113 0.000147901
-14.9367 -0.00449749 0.000151243
-14.8258 -0.00456522 0.000154679
-14.7152 -0.00463435 0.000158213
-14.6049 -0.00470491 0.000161848
-14.4947 -0.00477696 0.000165587
-14.3848 -0.00485054 0.000169436
-14.275 -0.00492568 0.000173397
-14.1655 -0.00500244 0.000177474
-14.0562 -0.00508085 0.000181673
-13.9471 -0.00516098 0.000185998
-13.8382 -0.00524287 0.000190452
-13.7294 -0.00532657 0.000195042
-13.6209 -0.00541215 0.000199772
-13.5126 -0.00549965 0.000204648
-13.4044 -0.00558913 0.000209676
-13.2965 -0.00568066 0.00021486
-13.1887 -0.0057743 0.000220208
-13.0811 -0.00587012 0.000225727
-12.9737 -0.00596818 0.000231422
-12.8664 -0.00606855 0.0002373
-12.7593 -0.00617132 0.00024337
-12.6524 -0.00627656 0.00024964
-12.5457 -0.00638435 0.000256116
-12.4391 -0.00649477 0.000262809
-12.3327 -0.00660791 0.000269726
-12.2265 -0.00672386 0.000276878
-12.1204 -0.00684272 0.000284275
-12.0144 -0.00696458 0.000291927
-11.9086 -0.00708955 0.000299844
-11.803 -0.00721773 0.00030804
-11.6975 -0.00734925 0.000316525
-11.5922 -0.0074842 0.000325314
-11.487 -0.00762273 0.000334419
-11.3819 -0.00776495 0.000343855
-11.277 -0.007911 0.000353637
-11.1722 -0.00806102 0.000363781
-11.0676 -0.00821515 0.000374304
-10.9631 -0.00837355 0.000385224
-10.8587 -0.00853638 0.000396559
-10.7545 -0.00870381 0.000408329
-10.6503 -0.008876 0.000420557
-10.5463 -0.00905315 0.000433263
-10.4425 -0.00923545 0.000446472
-10.3387 -0.00942311 0.000460208
-10.2351 -0.00961632 0.000474499
-10.1316 -0.00981533 0.000489373
-10.0282 -0.0100204 0.000504858
-9.92496 -0.0102317 0.000520989
-9.82181 -0.0104495 0.000537797
-9.71877 -0.0106741 0.00055532
-9.61583 -0.0109059 0.000573595
-9.51301 -0.011145 0.000592665
-9.4103 -0.0113918 0.000612571
-9.30769 -0.0116467 0.000633361
-9.20518 -0.01191 0.000655083
-9.10278 -0.0121821 0.000677793
-9.00048 -0.0124634 0.000701545
-8.89828 -0.0127542 0.000726402
-8.79618 -0.0130552 0.000752427
-8.69417 -0.0133666 0.000779691
-8.59226 -0.0136891 0.000808267
-8.49044 -0.0140231 0.000838238
-8.38872 -0.0143692 0.000869689
-8.28708 -0.0147281 0.000902712
-8.18554 -0.0151002 0.000937408
-8.08408 -0.0154864 0.000973886
-7.98271 -0.0158874 0.00101226
-7.88143 -0.0163038 0.00105266
-7.78023 -0.0167365 0.00109521
-7.67911 -0.0171865 0.00114007
-7.57807 -0.0176545 0.00118739
-7.47712 -0.0181416 0.00123736
-7.37624 -0.0186489 0.00129014
-7.27544 -0.0191776 0.00134596
-7.17471 -0.0197287 0.00140503
-7.07406 -0.0203037 0.0014676
-6.97348 -0.0209039 0.00153392
-6.87298 -0.0215309 0.0016043
-6.77254 -0.0221863 0.00167905
-6.67218 -0.0228718 0.00175851
-6.57188 -0.0235893 0.00184307
-6.47166 -0.024341 0.00193316
-6.37149 -0.0251289 0.00202924
-6.2714 -0.0259556 0.00213182
-6.17136 -0.0268236 0.00224148
-6.07139 -0.0277358 0.00235886
-5.97148 -0.0286953 0.00248464
-5.87163 -0.0297053 0.00261964
-5.77184 -0.0307697 0.00276472
-5.67211 -0.0318925 0.00292088
-5.57243 -0.033078 0.00308922
-5.47281 -0.0343311 0.00327102
-5.37325 -0.0356572 0.00346768
-5.27373 -0.0370621 0.00368085
-5.17427 -0.0385524 0.00391235
-5.07487 -0.0401352 0.00416435
-4.97551 -0.0418187 0.00443926
-4.8762 -0.0436116 0.00473997
-4.77694 -0.045524 0.00506977
-4.67772 -0.047567 0.00543261
-4.57855 -0.049753 0.00583308
-4.47943 -0.052096 0.00627674
-4.38035 -0.0546119 0.00677021
-4.28131 -0.0573184 0.00732159
-4.18232 -0.0602354 0.00794076
-4.08336 -0.0633854 0.00864001
-3.98445 -0.0667935 0.00943457
-3.88557 -0.0704876 0.0103437
-3.78673 -0.0744979 0.0113914
-3.68793 -0.0788567 0.0126081
-3.58916 -0.0835966 0.0140311
-3.49043 -0.0887486 0.0157057
-3.39173 -0.094339 0.0176831
-3.29307 -0.100387 0.0200166
-3.19443 -0.106904 0.0227536
-3.09583 -0.113905 0.0259257
-2.99725 -0.121423 0.0295441
-2.89871 -0.129539 0.0336106
-2.80019 -0.138392 0.038146
-2.7017 -0.148179 0.0432265
-2.60323 -0.159134 0.0490083
-2.50479 -0.1715 0.0557369
-2.40638 -0.185523 0.0637491
-2.30798 -0.201441 0.0734841
-2.20961 -0.219484 0.0855073
-2.11126 -0.239854 0.100554
-2.01293 -0.262678 0.119579
-1.91462 -0.287921 0.143819
-1.81632 -0.315234 0.174818
-1.71804 -0.343728 0.214386
-1.61978 -0.371714 0.264379
-1.52154 -0.396556 0.326222
-1.42331 -0.414964 0.400217
-1.32509 -0.424006 0.485123
-1.22689 -0.422602 0.57887
-1.12869 -0.412119 0.680841
-1.03051 -0.394727 0.794598
-0.932337 -0.369574 0.929143
-0.834173 -0.328002 1.09792
-0.736016 -0.247785 1.31517
-0.637867 -0.0861833 1.58657
-0.539723 0.222498 1.88663
-0.441585 0.741025 2.12255
-0.343451 1.44753 2.13142
-0.24532 2.17152 1.79441
-0.147191 2.70602 1.16645
-0.0490634 2.96821 0.399595
0.0490634 2.96821 -0.399595
0.147191 2.70602 -1.16645
0.24532 2.17152 -1.79441
0.343451 1.44753 -2.13142
0.441585 0.741025 -2.12255
0.539723 0.222498 -1.88663
0.637867 -0.0861833 -1.58657
0.736016 -0.247785 -1.31517
0.834173 -0.328002 -1.09792
0.932337 -0.369574 -0.929143
1.03051 -0.394727 -0.794598
1.12869 -0.412119 -0.680841
1.22689 -0.422602 -0.57887
1.32509 -0.424006 -0.485123
1.42331 -0.414964 -0.400217
1.52154 -0.396556 -0.326222
1.61978 -0.371714 -0.264379
1.71804 -0.343728 -0.214386
1.81632 -0.315234 -0.174818
1.91462 -0.287921 -0.143819
2.01293 -0.262678 -0.119579
2.11126 -0.239854 -0.100554
2.20961 -0.219484 -0.0855073
2.30798 -0.201441 -0.0734841
2.40638 -0.185523 -0.0637491
2.50479 -0.1715 -0.0557369
2.60323 -0.159134 -0.0490083
2.7017 -0.148179 -0.0432265
2.80019 -0.138392 -0.038146
2.89871 -0.129539 -0.0336106
2.99725 -0.121423 -0.0295441
3.09583 -0.113905 -0.0259257
3.19443 -0.106904 -0.0227536
3.29307 -0.100387 -0.0200166
3.39173 -0.094339 -0.0176831
3.49043 -0.0887486 -0.0157057
3.58916 -0.0835966 -0.0140311
3.68793 -0.0788567 -0.0126081
3.78673 -0.0744979 -0.0113914
3.88557 -0.0704876 -0.0103437
3.98445 -0.0667935 -0.00943457
4.08336 -0.0633854 -0.00864001
4.18232 -0.0602354 -0.00794076
4.28131 -0.0573184 -0.00732159
4.38035 -0.0546119 -0.00677021
4.47943 -0.052096 -0.00627674
4.57855 -0.049753 -0.00583308
4.67772 -0.047567 -0.00543261
4.77694 -0.045524 -0.00506977
4.8762 -0.0436116 -0.00473997
4.97551 -0.0418187 -0.00443926
5.07487 -0.0401352 -0.00416435
5.17427 -0.0385524 -0.00391235
5.27373 -0.0370621 -0.00368085
5.37325 -0.0356572 -0.00346768
5.47281 -0.0343311 -0.00327102
5.57243 -0.033078 -0.00308922
5.67211 -0.0318925 -0.00292088
5.77184 -0.0307697 -0.00276472
5.87163 -0.0297053 -0.00261964
5.97148 -0.0286953 -0.00248464
6.07139 -0.0277358 -0.00235886
6.17136 -0.0268236 -0.00224148
6.2714 -0.0259556 -0.00213182
6.37149 -0.0251289 -0.00202924
6.47166 -0.024341 -0.00193316
6.57188 -0.0235893 -0.00184307
6.67218 -0.0228718 -0.00175851
6.77254 -0.0221863 -0.00167905
6.87298 -0.0215309 -0.0016043
6.97348 -0.0209039 -0.00153392
7.07406 -0.0203037 -0.0014676
7.17471 -0.0197287 -0.00140503
7.27544 -0.0191776 -0.00134596
7.37624 -0.0186489 -0.00129014
7.47712 -0.0181416 -0.00123736
7.57807 -0.0176545 -0.00118739
7.67911 -0.0171865 -0.00114007
7.78023 -0.0167365 -0.00109521
7.88143 -0.0163038 -0.00105266
7.98271 -0.0158874 -0.00101226
8.08408 -0.0154864 -0.000973886
8.18554 -0.0151002 -0.000937408
8.28708 -0.0147281 -0.000902712
8.38872 -0.0143692 -0.000869689
8.49044 -0.0140231 -0.000838238
8.59226 -0.0136891 -0.000808267
8.69417 -0.0133666 -0.000779691
8.79618 -0.0130552 -0.000752427
8.89828 -0.0127542 -0.000726402
9.00048 -0.0124634 -0.000701545
9.10278 -0.0121821 -0.000677793
9.20518 -0.01191 -0.000655083
9.30769 -0.0116467 -0.000633361
9.4103 -0.0113918 -0.000612571
9.51301 -0.011145 -0.000592665
9.61583 -0.0109059 -0.000573595
9.71877 -0.0106741 -0.00055532
9.82181 -0.0104495 -0.000537797
9.92496 -0.0102317 -0.000520989
10.0282 -0.0100204 -0.000504858
10.1316 -0.00981533 -0.000489373
10.2351 -0.00961632 -0.000474499
10.3387 -0.00942311 -0.000460208
10.4425 -0.00923545 -0.000446472
10.5463 -0.00905315 -0.000433263
10.6503 -0.008876 -0.000420557
10.7545 -0.00870381 -0.000408329
10.8587 -0.00853638 -0.000396559
10.9631 -0.00837355 -0.000385224
11.0676 -0.00821515 -0.000374304
11.1722 -0.00806102 -0.000363781
11.277 -0.007911 -0.000353637
11.3819 -0.00776495 -0.000343855
11.487 -0.00762273 -0.000334419
11.5922 -0.0074842 -0.000325314
11.6975 -0.00734925 -0.000316525
11.803 -0.00721773 -0.00030804
11.9086 -0.00708955 -0.000299844
12.0144 -0.00696458 -0.000291927
12.1204 -0.00684272 -0.000284275
12.2265 -0.00672386 -0.000276878
12.3327 -0.00660791 -0.000269726
12.4391 -0.00649477 -0.000262809
12.5457 -0.00638435 -0.000256116
12.6524 -0.00627656 -0.00024964
12.7593 -0.00617132 -0.00024337
12.8664 -0.00606855 -0.0002373
12.9737 -0.00596818 -0.000231422
13.0811 -0.00587012 -0.000225727
13.1887 -0.0057743 -0.000220208
13.2965 -0.00568066 -0.00021486
13.4044 -0.00558913 -0.000209676
13.5126 -0.00549965 -0.000204648
13.6209 -0.00541215 -0.000199772
13.7294 -0.00532657 -0.000195042
13.8382 -0.00524287 -0.000190452
13.9471 -0.00516098 -0.000185998
14.0562 -0.00508085 -0.000181673
14.1655 -0.00500244 -0.000177474
14.275 -0.00492568 -0.000173397
14.3848 -0.00485054 -0.000169436
14.4947 -0.00477696 -0.000165587
14.6049 -0.00470491 -0.000161848
14.7152 -0.00463435 -0.000158213
14.8258 -0.00456522 -0.000154679
14.9367 -0.00449749 -0.000151243
15.0477 -0.00443113 -0.000147901
15.159 -0.00436609 -0.000144651
15.2705 -0.00430234 -0.000141488
15.3823 -0.00423984 -0.000138411
15.4943 -0.00417857 -0.000135416
15.6066 -0.00411848 -0.0001325
15.7191 -0.00405955 -0.000129662
15.8319 -0.00400175 -0.000126898
15.9449 -0.00394505 -0.000124206
16.0582 -0.00388942 -0.000121583
16.1717 -0.00383482 -0.000119028
16.2856 -0.00378125 -0.000116538
16.3997 -0.00372866 -0.000114112
16.5141 -0.00367703 -0.000111746
16.6288 -0.00362635 -0.00010944
16.7437 -0.00357658 -0.000107192
16.859 -0.00352771 -0.000104999
16.9746 -0.0034797 -0.000102859
17.0905 -0.00343255 -0.000100773
17.2067 -0.00338622 -9.87367e-05
17.3232 -0.00334071 -9.67498e-05
17.4401 -0.00329598 -9.48105e-05
17.5572 -0.00325202 -9.29176e-05
17.6748 -0.00320882 -9.10695e-05
17.7926 -0.00316635 -8.92649e-05
17.9108 -0.00312459 -8.75026e-05
18.0294 -0.00308353 -8.57814e-05
18.1483 -0.00304316 -8.40999e-05
18.2676 -0.00300345 -8.24572e-05
18.3873 -0.00296439 -8.08519e-05
18.5074 -0.00292597 -7.92832e-05
18.6278 -0.00288817 -7.77498e-05
18.7487 -0.00285098 -7.6251e-05
18.8699 -0.00281437 -7.47855e-05
18.9916 -0.00277835 -7.33526e-05
19.1137 -0.00274289 -7.19512e-05
19.2362 -0.00270799 -7.05806e-05
19.3592 -0.00267362 -6.92398e-05
19.4826 -0.00263979 -6.79281e-05
19.6065 -0.00260646 -6.66445e-05
19.7309 -0.00257365 -6.53885e-05
19.8557 -0.00254132 -6.41591e-05
19.9811 -0.00250948 -6.29557e-05
20.1069 -0.00247811 -6.17776e-05
20.2333 -0.0024472 -6.06241e-05
20.3602 -0.00241673 -5.94945e-05
20.4876 -0.00238671 -5.83882e-05
20.6156 -0.00235712 -5.73046e-05
20.7441 -0.00232795 -5.6243e-05
20.8732 -0.00229918 -5.52029e-05
21.0029 -0.00227082 -5.41837e-05
21.1332 -0.00224286 -5.31848e-05
21.2642 -0.00221527 -5.22058e-05
21.3958 -0.00218806 -5.1246e-05
21.528 -0.00216122 -5.03051e-05
21.6609 -0.00213474 -4.93824e-05
21.7945 -0.0021086 -4.84775e-05
21.9288 -0.00208281 -4.759e-05
22.0639 -0.00205735 -4.67194e-05
22.1997 -0.00203222 -4.58652e-05
22.3363 -0.00200741 -4.5027e-05
22.4736 -0.0019829 -4.42045e-05
22.6118 -0.00195871 -4.33971e-05
22.7509 -0.0019348 -4.26045e-05
22.8908 -0.00191119 -4.18263e-05
23.0316 -0.00188786 -4.10622e-05
23.1733 -0.0018648 -4.03117e-05
23.316 -0.00184202 -3.95744e-05
23.4597 -0.00181949 -3.88502e-05
23.6044 -0.00179722 -3.81384e-05
23.7502 -0.00177519 -3.7439e-05
23.8971 -0.00175341 -3.67514e-05
24.0451 -0.00173186 -3.60754e-05
24.1944 -0.00171053 -3.54107e-05
24.3448 -0.00168943 -3.47569e-05
24.4966 -0.00166853 -3.41137e-05
24.6496 -0.00164785 -3.34809e-05
24.8041 -0.00162736 -3.2858e-05
24.9601 -0.00160707 -3.22449e-05
25.1175 -0.00158696 -3.16411e-05
25.2766 -0.00156702 -3.10465e-05
25.4373 -0.00154726 -3.04606e-05
25.5998 -0.00152766 -2.98832e-05
25.7641 -0.00150821 -2.9314e-05
25.9304 -0.00148891 -2.87526e-05
26.0988 -0.00146974 -2.81989e-05
26.2693 -0.0014507 -2.76523e-05
26.4421 -0.00143177 -2.71127e-05
26.6174 -0.00141296 -2.65797e-05
26.7954 -0.00139424 -2.60528e-05
26.9761 -0.0013756 -2.55319e-05
27.1598 -0.00135703 -2.50163e-05
27.3468 -0.00133851 -2.45059e-05
27.5373 -0.00132004 -2.4e-05
27.7317 -0.00130159 -2.34982e-05
27.9302 -0.00128313 -2.3e-05
28.1333 -0.00126465 -2.25047e-05
28.3415 -0.00124612 -2.20116e-05
28.5554 -0.0012275 -2.15199e-05
28.7758 -0.00120876 -2.10286e-05
29.0035 -0.00118984 -2.05366e-05
29.2396 -0.00117068 -2.00423e-05
29.4858 -0.0011512 -1.95438e-05
29.7441 -0.00113128 -1.90384e-05
30.0173 -0.00111075 -1.85225e-05
30.3101 -0.00108938 -1.79903e-05
30.6297 -0.00106675 -1.74323e-05
30.9905 -0.00104204 -1.68297e-05
31.4301 -0.00101307 -1.61326e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1QuantumOneLoop/GAp_FRG.txt <==
-31.4301 -0.00101371 1.6153e-05
-30.9905 -0.00104271 1.68517e-05
-30.6297 -0.00106746 1.74556e-05
-30.3101 -0.00109013 1.80148e-05
-30.0173 -0.00111152 1.85482e-05
-29.7441 -0.00113207 1.90653e-05
-29.4858 -0.00115202 1.95719e-05
-29.2396 -0.00117154 2.00716e-05
-29.0035 -0.00119073 2.05671e-05
-28.7758 -0.00120967 2.10604e-05
-28.5554 -0.00122845 2.15529e-05
-28.3415 -0.00124709 2.20458e-05
-28.1333 -0.00126565 2.25402e-05
-27.9302 -0.00128416 2.30368e-05
-27.7317 -0.00130264 2.35364e-05
-27.5373 -0.00132113 2.40396e-05
-27.3468 -0.00133963 2.45468e-05
-27.1598 -0.00135818 2.50587e-05
-26.9761 -0.00137678 2.55757e-05
-26.7954 -0.00139545 2.60982e-05
-26.6174 -0.0014142 2.66266e-05
-26.4421 -0.00143305 2.71612e-05
-26.2693 -0.00145201 2.77024e-05
-26.0988 -0.00147109 2.82506e-05
-25.9304 -0.00149029 2.88061e-05
-25.7641 -0.00150963 2.93692e-05
-25.5998 -0.00152911 2.99402e-05
-25.4373 -0.00154875 3.05194e-05
-25.2766 -0.00156856 3.11072e-05
-25.1175 -0.00158853 3.17038e-05
-24.9601 -0.00160868 3.23096e-05
-24.8041 -0.00162902 3.29248e-05
-24.6496 -0.00164954 3.35498e-05
-24.4966 -0.00167027 3.41848e-05
-24.3448 -0.00169121 3.48302e-05
-24.1944 -0.00171236 3.54863e-05
-24.0451 -0.00173373 3.61534e-05
-23.8971 -0.00175533 3.68318e-05
-23.7502 -0.00177716 3.75219e-05
-23.6044 -0.00179923 3.8224e-05
-23.4597 -0.00182156 3.89383e-05
-23.316 -0.00184413 3.96654e-05
-23.1733 -0.00186697 4.04054e-05
-23.0316 -0.00189008 4.11589e-05
-22.8908 -0.00191347 4.1926e-05
-22.7509 -0.00193714 4.27073e-05
-22.6118 -0.0019611 4.35031e-05
-22.4736 -0.00198536 4.43138e-05
-22.3363 -0.00200992 4.51398e-05
-22.1997 -0.0020348 4.59814e-05
-22.0639 -0.00205999 4.68392e-05
-21.9288 -0.00208552 4.77136e-05
-21.7945 -0.00211138 4.8605e-05
-21.6609 -0.00213758 4.95138e-05
-21.528 -0.00216413 5.04406e-05
-21.3958 -0.00219105 5.13858e-05
-21.2642 -0.00221833 5.235e-05
-21.1332 -0.00224599 5.33336e-05
-21.0029 -0.00227404 5.43371e-05
-20.8732 -0.00230248 5.53611e-05
-20.7441 -0.00233133 5.64062e-05
-20.6156 -0.00236058 5.7473e-05
-20.4876 -0.00239026 5.85619e-05
-20.3602 -0.00242038 5.96737e-05
-20.2333 -0.00245093 6.0809e-05
-20.1069 -0.00248194 6.19684e-05
-19.9811 -0.00251341 6.31526e-05
-19.8557 -0.00254535 6.43623e-05
-19.7309 -0.00257778 6.55982e-05
-19.6065 -0.0026107 6.6861e-05
-19.4826 -0.00264413 6.81515e-05
-19.3592 -0.00267808 6.94704e-05
-19.2362 -0.00271256 7.08187e-05
-19.1137 -0.00274758 7.2197e-05
-18.9916 -0.00278316 7.36064e-05
-18.8699 -0.00281931 7.50477e-05
-18.7487 -0.00285604 7.65217e-05
-18.6278 -0.00289337 7.80295e-05
-18.5074 -0.00293131 7.95721e-05
-18.3873 -0.00296987 8.11504e-05
-18.2676 -0.00300907 8.27656e-05
-18.1483 -0.00304893 8.44186e-05
-18.0294 -0.00308946 8.61107e-05
-17.9108 -0.00313067 8.78431e-05
-17.7926 -0.00317259 8.96168e-05
-17.6748 -0.00321523 9.14333e-05
-17.5572 -0.00325861 9.32937e-05
-17.4401 -0.00330275 9.51995e-05
-17.3232 -0.00334766 9.71521e-05
-17.2067 -0.00339337 9.91528e-05
-17.0905 -0.00343989 0.000101203
-16.9746 -0.00348724 0.000103305
-16.859 -0.00353546 0.000105459
-16.7437 -0.00358455 0.000107669
-16.6288 -0.00363454 0.000109934
-16.5141 -0.00368545 0.000112257
-16.3997 -0.00373731 0.000114641
-16.2856 -0.00379015 0.000117086
-16.1717 -0.00384398 0.000119596
-16.0582 -0.00389883 0.000122171
-15.9449 -0.00395474 0.000124815
-15.8319 -0.00401172 0.000127529
-15.7191 -0.00406981 0.000130316
-15.6066 -0.00412904 0.000133179
-15.4943 -0.00418943 0.000136119
-15.3823 -0.00425103 0.00013914
-15.2705 -0.00431385 0.000142245
-15.159 -0.00437795 0.000145435
-15.0477 -0.00444334 0.000148715
-14.9367 -0.00451007 0.000152088
-14.8258 -0.00457818 0.000155556
-14.7152 -0.0046477 0.000159123
-14.6049 -0.00471868 0.000162793
-14.4947 -0.00479115 0.000166569
-14.3848 -0.00486517 0.000170456
-14.275 -0.00494076 0.000174457
-14.1655 -0.00501799 0.000178576
-14.0562 -0.0050969 0.000182819
-13.9471 -0.00517753 0.000187189
-13.8382 -0.00525995 0.000191691
-13.7294 -0.0053442 0.000196331
-13.6209 -0.00543034 0.000201113
-13.5126 -0.00551843 0.000206044
-13.4044 -0.00560853 0.000211129
-13.2965 -0.0057007 0.000216374
-13.1887 -0.005795 0.000221785
-13.0811 -0.00589151 0.000227369
-12.9737 -0.00599029 0.000233133
-12.8664 -0.00609141 0.000239085
-12.7593 -0.00619496 0.000245231
-12.6524 -0.00630101 0.00025158
-12.5457 -0.00640964 0.000258141
-12.4391 -0.00652094 0.000264922
-12.3327 -0.00663499 0.000271933
-12.2265 -0.0067519 0.000279183
-12.1204 -0.00687175 0.000286682
-12.0144 -0.00699465 0.000294442
-11.9086 -0.0071207 0.000302474
-11.803 -0.00725002 0.000310789
-11.6975 -0.00738272 0.000319401
-11.5922 -0.00751891 0.000328323
-11.487 -0.00765872 0.000337569
-11.3819 -0.00780229 0.000347154
-11.277 -0.00794975 0.000357092
-11.1722 -0.00810125 0.000367402
-11.0676 -0.00825692 0.0003781
-10.9631 -0.00841694 0.000389204
-10.8587 -0.00858146 0.000400735
-10.7545 -0.00875066 0.000412713
-10.6503 -0.00892472 0.000425159
-10.5463 -0.00910382 0.000438098
-10.4425 -0.00928817 0.000451553
-10.3387 -0.00947798 0.00046555
-10.2351 -0.00967345 0.000480118
-10.1316 -0.00987483 0.000495285
-10.0282 -0.0100824 0.000511083
-9.92496 -0.0102963 0.000527545
-9.82181 -0.0105169 0.000544707
-9.71877 -0.0107444 0.000562605
-9.61583 -0.0109792 0.00058128
-9.51301 -0.0112215 0.000600775
-9.4103 -0.0114718 0.000621135
-9.30769 -0.0117303 0.00064241
-9.20518 -0.0119974 0.00066465
-9.10278 -0.0122734 0.000687912
-9.00048 -0.0125589 0.000712255
-8.89828 -0.0128543 0.000737743
-8.79618 -0.01316 0.000764445
-8.69417 -0.0134764 0.000792434
-8.59226 -0.0138042 0.000821788
-8.49044 -0.0141438 0.000852593
-8.38872 -0.0144959 0.000884939
-8.28708 -0.0148611 0.000918926
-8.18554 -0.01524 0.000954657
-8.08408 -0.0156334 0.00099225
-7.98271 -0.0160419 0.00103183
-7.88143 -0.0164665 0.00107352
-7.78023 -0.0169078 0.00111747
-7.67911 -0.017367 0.00116385
-7.57807 -0.0178449 0.00121281
-7.47712 -0.0183425 0.00126455
-7.37624 -0.0188611 0.00131926
-7.27544 -0.0194017 0.00137716
-7.17471 -0.0199657 0.0014385
-7.07406 -0.0205545 0.00150353
-6.97348 -0.0211695 0.00157254
-6.87298 -0.0218124 0.00164585
-6.77254 -0.0224849 0.0017238
-6.67218 -0.0231888 0.00180676
-6.57188 -0.0239262 0.00189515
-6.47166 -0.0246993 0.00198945
-6.37149 -0.0255103 0.00209014
-6.2714 -0.026362 0.0021978
-6.17136 -0.0272571 0.00231306
-6.07139 -0.0281986 0.00243661
-5.97148 -0.0291899 0.00256922
-5.87163 -0.0302345 0.00271178
-5.77184 -0.0313366 0.00286526
-5.67211 -0.0325003 0.00303077
-5.57243 -0.0337306 0.00320954
-5.47281 -0.0350327 0.00340299
-5.37325 -0.0364123 0.00361274
-5.27373 -0.037876 0.00384062
-5.17427 -0.0394308 0.00408874
-5.07487 -0.0410846 0.00435957
-4.97551 -0.0428462 0.00465593
-4.8762 -0.0447253 0.00498117
-4.77694 -0.0467327 0.00533918
-4.67772 -0.0488807 0.0057346
-4.57855 -0.0511827 0.00617294
-4.47943 -0.0536537 0.0066608
-4.38035 -0.0563104 0.00720608
-4.28131 -0.0591711 0.00781828
-4.18232 -0.0622559 0.00850869
-4.08336 -0.0655864 0.0092906
-3.98445 -0.0691856 0.010179
-3.88557 -0.0730781 0.01119
-3.78673 -0.0772907 0.0123393
-3.68793 -0.0818548 0.013641
-3.58916 -0.0868118 0.0151072
-3.49043 -0.0922176 0.0167517
-3.39173 -0.0981466 0.0185962
-3.29307 -0.104691 0.0206771
-3.19443 -0.11196 0.0230509
-3.09583 -0.120076 0.0257959
-2.99725 -0.129178 0.0290143
-2.89871 -0.139428 0.0328357
-2.80019 -0.151017 0.0374259
-2.7017 -0.164175 0.0430005
-2.60323 -0.179181 0.0498463
-2.50479 -0.196375 0.0583537
-2.40638 -0.216171 0.0690634
-2.30798 -0.239064 0.0827402
-2.20961 -0.265632 0.100484
-2.11126 -0.296505 0.123905
-2.01293 -0.332278 0.155395
-1.91462 -0.373262 0.198551
-1.81632 -0.418873 0.258775
-1.71804 -0.466232 0.343988
-1.61978 -0.507191 0.464855
-1.52154 -0.522995 0.632443
-1.42331 -0.478353 0.848428
-1.32509 -0.325826 1.08353
-1.22689 -0.0412584 1.25905
-1.12869 0.32018 1.28107
-1.03051 0.636089 1.13305
-0.932337 0.824329 0.898045
-0.834173 0.893897 0.668041
-0.736016 0.893371 0.484025
-0.637867 0.86287 0.34843
-0.539723 0.824583 0.250566
-0.441585 0.788577 0.179057
-0.343451 0.758769 0.125128
-0.24532 0.736377 0.0825704
-0.147191 0.721576 0.0470236
-0.0490634 0.714235 0.0152736
0.0490634 0.714235 -0.0152736
0.147191 0.721576 -0.0470236
0.24532 0.736377 -0.0825704
0.343451 0.758769 -0.125128
0.441585 0.788577 -0.179057
0.539723 0.824583 -0.250566
0.637867 0.86287 -0.34843
0.736016 0.893371 -0.484025
0.834173 0.893897 -0.668041
0.932337 0.824329 -0.898045
1.03051 0.636089 -1.13305
1.12869 0.32018 -1.28107
1.22689 -0.0412584 -1.25905
1.32509 -0.325826 -1.08353
1.42331 -0.478353 -0.848428
1.52154 -0.522995 -0.632443
1.61978 -0.507191 -0.464855
1.71804 -0.466232 -0.343988
1.81632 -0.418873 -0.258775
1.91462 -0.373262 -0.198551
2.01293 -0.332278 -0.155395
2.11126 -0.296505 -0.123905
2.20961 -0.265632 -0.100484
2.30798 -0.239064 -0.0827402
2.40638 -0.216171 -0.0690634
2.50479 -0.196375 -0.0583537
2.60323 -0.179181 -0.0498463
2.7017 -0.164175 -0.0430005
2.80019 -0.151017 -0.0374259
2.89871 -0.139428 -0.0328357
2.99725 -0.129178 -0.0290143
3.09583 -0.120076 -0.0257959
3.19443 -0.11196 -0.0230509
3.29307 -0.104691 -0.0206771
3.39173 -0.0981466 -0.0185962
3.49043 -0.0922176 -0.0167517
3.58916 -0.0868118 -0.0151072
3.68793 -0.0818548 -0.013641
3.78673 -0.0772907 -0.0123393
3.88557 -0.0730781 -0.01119
3.98445 -0.0691856 -0.010179
4.08336 -0.0655864 -0.0092906
4.18232 -0.0622559 -0.00850869
4.28131 -0.0591711 -0.00781828
4.38035 -0.0563104 -0.00720608
4.47943 -0.0536537 -0.0066608
4.57855 -0.0511827 -0.00617294
4.67772 -0.0488807 -0.0057346
4.77694 -0.0467327 -0.00533918
4.8762 -0.0447253 -0.00498117
4.97551 -0.0428462 -0.00465593
5.07487 -0.0410846 -0.00435957
5.17427 -0.0394308 -0.00408874
5.27373 -0.037876 -0.00384062
5.37325 -0.0364123 -0.00361274
5.47281 -0.0350327 -0.00340299
5.57243 -0.0337306 -0.00320954
5.67211 -0.0325003 -0.00303077
5.77184 -0.0313366 -0.00286526
5.87163 -0.0302345 -0.00271178
5.97148 -0.0291899 -0.00256922
6.07139 -0.0281986 -0.00243661
6.17136 -0.0272571 -0.00231306
6.2714 -0.026362 -0.0021978
6.37149 -0.0255103 -0.00209014
6.47166 -0.0246993 -0.00198945
6.57188 -0.0239262 -0.00189515
6.67218 -0.0231888 -0.00180676
6.77254 -0.0224849 -0.0017238
6.87298 -0.0218124 -0.00164585
6.97348 -0.0211695 -0.00157254
7.07406 -0.0205545 -0.00150353
7.17471 -0.0199657 -0.0014385
7.27544 -0.0194017 -0.00137716
7.37624 -0.0188611 -0.00131926
7.47712 -0.0183425 -0.00126455
7.57807 -0.0178449 -0.00121281
7.67911 -0.017367 -0.00116385
7.78023 -0.0169078 -0.00111747
7.88143 -0.0164665 -0.00107352
7.98271 -0.0160419 -0.00103183
8.08408 -0.0156334 -0.00099225
8.18554 -0.01524 -0.000954657
8.28708 -0.0148611 -0.000918926
8.38872 -0.0144959 -0.000884939
8.49044 -0.0141438 -0.000852593
8.59226 -0.0138042 -0.000821788
8.69417 -0.0134764 -0.000792434
8.79618 -0.01316 -0.000764445
8.89828 -0.0128543 -0.000737743
9.00048 -0.0125589 -0.000712255
9.10278 -0.0122734 -0.000687912
9.20518 -0.0119974 -0.00066465
9.30769 -0.0117303 -0.00064241
9.4103 -0.0114718 -0.000621135
9.51301 -0.0112215 -0.000600775
9.61583 -0.0109792 -0.00058128
9.71877 -0.0107444 -0.000562605
9.82181 -0.0105169 -0.000544707
9.92496 -0.0102963 -0.000527545
10.0282 -0.0100824 -0.000511083
10.1316 -0.00987483 -0.000495285
10.2351 -0.00967345 -0.000480118
10.3387 -0.00947798 -0.00046555
10.4425 -0.00928817 -0.000451553
10.5463 -0.00910382 -0.000438098
10.6503 -0.00892472 -0.000425159
10.7545 -0.00875066 -0.000412713
10.8587 -0.00858146 -0.000400735
10.9631 -0.00841694 -0.000389204
11.0676 -0.00825692 -0.0003781
11.1722 -0.00810125 -0.000367402
11.277 -0.00794975 -0.000357092
11.3819 -0.00780229 -0.000347154
11.487 -0.00765872 -0.000337569
11.5922 -0.00751891 -0.000328323
11.6975 -0.00738272 -0.000319401
11.803 -0.00725002 -0.000310789
11.9086 -0.0071207 -0.000302474
12.0144 -0.00699465 -0.000294442
12.1204 -0.00687175 -0.000286682
12.2265 -0.0067519 -0.000279183
12.3327 -0.00663499 -0.000271933
12.4391 -0.00652094 -0.000264922
12.5457 -0.00640964 -0.000258141
12.6524 -0.00630101 -0.00025158
12.7593 -0.00619496 -0.000245231
12.8664 -0.00609141 -0.000239085
12.9737 -0.00599029 -0.000233133
13.0811 -0.00589151 -0.000227369
13.1887 -0.005795 -0.000221785
13.2965 -0.0057007 -0.000216374
13.4044 -0.00560853 -0.000211129
13.5126 -0.00551843 -0.000206044
13.6209 -0.00543034 -0.000201113
13.7294 -0.0053442 -0.000196331
13.8382 -0.00525995 -0.000191691
13.9471 -0.00517753 -0.000187189
14.0562 -0.0050969 -0.000182819
14.1655 -0.00501799 -0.000178576
14.275 -0.00494076 -0.000174457
14.3848 -0.00486517 -0.000170456
14.4947 -0.00479115 -0.000166569
14.6049 -0.00471868 -0.000162793
14.7152 -0.0046477 -0.000159123
14.8258 -0.00457818 -0.000155556
14.9367 -0.00451007 -0.000152088
15.0477 -0.00444334 -0.000148715
15.159 -0.00437795 -0.000145435
15.2705 -0.00431385 -0.000142245
15.3823 -0.00425103 -0.00013914
15.4943 -0.00418943 -0.000136119
15.6066 -0.00412904 -0.000133179
15.7191 -0.00406981 -0.000130316
15.8319 -0.00401172 -0.000127529
15.9449 -0.00395474 -0.000124815
16.0582 -0.00389883 -0.000122171
16.1717 -0.00384398 -0.000119596
16.2856 -0.00379015 -0.000117086
16.3997 -0.00373731 -0.000114641
16.5141 -0.00368545 -0.000112257
16.6288 -0.00363454 -0.000109934
16.7437 -0.00358455 -0.000107669
16.859 -0.00353546 -0.000105459
16.9746 -0.00348724 -0.000103305
17.0905 -0.00343989 -0.000101203
17.2067 -0.00339337 -9.91528e-05
17.3232 -0.00334766 -9.71521e-05
17.4401 -0.00330275 -9.51995e-05
17.5572 -0.00325861 -9.32937e-05
17.6748 -0.00321523 -9.14333e-05
17.7926 -0.00317259 -8.96168e-05
17.9108 -0.00313067 -8.78431e-05
18.0294 -0.00308946 -8.61107e-05
18.1483 -0.00304893 -8.44186e-05
18.2676 -0.00300907 -8.27656e-05
18.3873 -0.00296987 -8.11504e-05
18.5074 -0.00293131 -7.95721e-05
18.6278 -0.00289337 -7.80295e-05
18.7487 -0.00285604 -7.65217e-05
18.8699 -0.00281931 -7.50477e-05
18.9916 -0.00278316 -7.36064e-05
19.1137 -0.00274758 -7.2197e-05
19.2362 -0.00271256 -7.08187e-05
19.3592 -0.00267808 -6.94704e-05
19.4826 -0.00264413 -6.81515e-05
19.6065 -0.0026107 -6.6861e-05
19.7309 -0.00257778 -6.55982e-05
19.8557 -0.00254535 -6.43623e-05
19.9811 -0.00251341 -6.31526e-05
20.1069 -0.00248194 -6.19684e-05
20.2333 -0.00245093 -6.0809e-05
20.3602 -0.00242038 -5.96737e-05
20.4876 -0.00239026 -5.85619e-05
20.6156 -0.00236058 -5.7473e-05
20.7441 -0.00233133 -5.64062e-05
20.8732 -0.00230248 -5.53611e-05
21.0029 -0.00227404 -5.43371e-05
21.1332 -0.00224599 -5.33336e-05
21.2642 -0.00221833 -5.235e-05
21.3958 -0.00219105 -5.13858e-05
21.528 -0.00216413 -5.04406e-05
21.6609 -0.00213758 -4.95138e-05
21.7945 -0.00211138 -4.8605e-05
21.9288 -0.00208552 -4.77136e-05
22.0639 -0.00205999 -4.68392e-05
22.1997 -0.0020348 -4.59814e-05
22.3363 -0.00200992 -4.51398e-05
22.4736 -0.00198536 -4.43138e-05
22.6118 -0.0019611 -4.35031e-05
22.7509 -0.00193714 -4.27073e-05
22.8908 -0.00191347 -4.1926e-05
23.0316 -0.00189008 -4.11589e-05
23.1733 -0.00186697 -4.04054e-05
23.316 -0.00184413 -3.96654e-05
23.4597 -0.00182156 -3.89383e-05
23.6044 -0.00179923 -3.8224e-05
23.7502 -0.00177716 -3.75219e-05
23.8971 -0.00175533 -3.68318e-05
24.0451 -0.00173373 -3.61534e-05
24.1944 -0.00171236 -3.54863e-05
24.3448 -0.00169121 -3.48302e-05
24.4966 -0.00167027 -3.41848e-05
24.6496 -0.00164954 -3.35498e-05
24.8041 -0.00162902 -3.29248e-05
24.9601 -0.00160868 -3.23096e-05
25.1175 -0.00158853 -3.17038e-05
25.2766 -0.00156856 -3.11072e-05
25.4373 -0.00154875 -3.05194e-05
25.5998 -0.00152911 -2.99402e-05
25.7641 -0.00150963 -2.93692e-05
25.9304 -0.00149029 -2.88061e-05
26.0988 -0.00147109 -2.82506e-05
26.2693 -0.00145201 -2.77024e-05
26.4421 -0.00143305 -2.71612e-05
26.6174 -0.0014142 -2.66266e-05
26.7954 -0.00139545 -2.60982e-05
26.9761 -0.00137678 -2.55757e-05
27.1598 -0.00135818 -2.50587e-05
27.3468 -0.00133963 -2.45468e-05
27.5373 -0.00132113 -2.40396e-05
27.7317 -0.00130264 -2.35364e-05
27.9302 -0.00128416 -2.30368e-05
28.1333 -0.00126565 -2.25402e-05
28.3415 -0.00124709 -2.20458e-05
28.5554 -0.00122845 -2.15529e-05
28.7758 -0.00120967 -2.10604e-05
29.0035 -0.00119073 -2.05671e-05
29.2396 -0.00117154 -2.00716e-05
29.4858 -0.00115202 -1.95719e-05
29.7441 -0.00113207 -1.90653e-05
30.0173 -0.00111152 -1.85482e-05
30.3101 -0.00109013 -1.80148e-05
30.6297 -0.00106746 -1.74556e-05
30.9905 -0.00104271 -1.68517e-05
31.4301 -0.00101371 -1.6153e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1QuantumOneLoop/GAp_OneLoopFRG.txt <==
-31.4301 -0.00101408 1.61648e-05
-30.9905 -0.00104311 1.68644e-05
-30.6297 -0.00106787 1.7469e-05
-30.3101 -0.00109056 1.8029e-05
-30.0173 -0.00111197 1.85631e-05
-29.7441 -0.00113254 1.90809e-05
-29.4858 -0.0011525 1.95882e-05
-29.2396 -0.00117203 2.00886e-05
-29.0035 -0.00119124 2.05848e-05
-28.7758 -0.0012102 2.10788e-05
-28.5554 -0.00122899 2.1572e-05
-28.3415 -0.00124765 2.20657e-05
-28.1333 -0.00126623 2.25608e-05
-27.9302 -0.00128476 2.30582e-05
-27.7317 -0.00130326 2.35585e-05
-27.5373 -0.00132176 2.40625e-05
-27.3468 -0.00134028 2.45706e-05
-27.1598 -0.00135884 2.50833e-05
-26.9761 -0.00137746 2.56011e-05
-26.7954 -0.00139615 2.61245e-05
-26.6174 -0.00141493 2.66537e-05
-26.4421 -0.0014338 2.71893e-05
-26.2693 -0.00145277 2.77314e-05
-26.0988 -0.00147187 2.82806e-05
-25.9304 -0.00149109 2.8837e-05
-25.7641 -0.00151045 2.94011e-05
-25.5998 -0.00152996 2.99732e-05
-25.4373 -0.00154962 3.05535e-05
-25.2766 -0.00156945 3.11424e-05
-25.1175 -0.00158944 3.17401e-05
-24.9601 -0.00160961 3.2347e-05
-24.8041 -0.00162997 3.29634e-05
-24.6496 -0.00165053 3.35896e-05
-24.4966 -0.00167128 3.42259e-05
-24.3448 -0.00169224 3.48726e-05
-24.1944 -0.00171342 3.55301e-05
-24.0451 -0.00173481 3.61986e-05
-23.8971 -0.00175644 3.68784e-05
-23.7502 -0.0017783 3.75699e-05
-23.6044 -0.0018004 3.82735e-05
-23.4597 -0.00182275 3.89894e-05
-23.316 -0.00184536 3.97181e-05
-23.1733 -0.00186823 4.04598e-05
-23.0316 -0.00189137 4.12149e-05
-22.8908 -0.00191479 4.19838e-05
-22.7509 -0.00193849 4.27669e-05
-22.6118 -0.00196249 4.35645e-05
-22.4736 -0.00198678 4.43771e-05
-22.3363 -0.00201138 4.52051e-05
-22.1997 -0.00203629 4.60488e-05
-22.0639 -0.00206152 4.69087e-05
-21.9288 -0.00208708 4.77852e-05
-21.7945 -0.00211298 4.86788e-05
-21.6609 -0.00213923 4.959e-05
-21.528 -0.00216582 5.05191e-05
-21.3958 -0.00219278 5.14668e-05
-21.2642 -0.00222011 5.24335e-05
-21.1332 -0.00224781 5.34197e-05
-21.0029 -0.0022759 5.44259e-05
-20.8732 -0.00230439 5.54528e-05
-20.7441 -0.00233328 5.65007e-05
-20.6156 -0.00236259 5.75705e-05
-20.4876 -0.00239232 5.86625e-05
-20.3602 -0.00242249 5.97775e-05
-20.2333 -0.00245309 6.09161e-05
-20.1069 -0.00248416 6.20789e-05
-19.9811 -0.00251568 6.32666e-05
-19.8557 -0.00254768 6.448e-05
-19.7309 -0.00258017 6.57196e-05
-19.6065 -0.00261315 6.69863e-05
-19.4826 -0.00264665 6.82809e-05
-19.3592 -0.00268066 6.9604e-05
-19.2362 -0.00271521 7.09566e-05
-19.1137 -0.0027503 7.23394e-05
-18.9916 -0.00278595 7.37534e-05
-18.8699 -0.00282217 7.51995e-05
-18.7487 -0.00285898 7.66785e-05
-18.6278 -0.00289638 7.81915e-05
-18.5074 -0.0029344 7.97394e-05
-18.3873 -0.00297304 8.13232e-05
-18.2676 -0.00301233 8.29441e-05
-18.1483 -0.00305227 8.46031e-05
-18.0294 -0.00309289 8.63014e-05
-17.9108 -0.0031342 8.80401e-05
-17.7926 -0.00317621 8.98205e-05
-17.6748 -0.00321895 9.16438e-05
-17.5572 -0.00326243 9.35114e-05
-17.4401 -0.00330667 9.54246e-05
-17.3232 -0.00335169 9.73849e-05
-17.2067 -0.0033975 9.93936e-05
-17.0905 -0.00344414 0.000101452
-16.9746 -0.00349161 0.000103563
-16.859 -0.00353994 0.000105726
-16.7437 -0.00358916 0.000107945
-16.6288 -0.00363928 0.00011022
-16.5141 -0.00369033 0.000112553
-16.3997 -0.00374233 0.000114947
-16.2856 -0.0037953 0.000117403
-16.1717 -0.00384928 0.000119924
-16.0582 -0.00390428 0.000122511
-15.9449 -0.00396035 0.000125167
-15.8319 -0.00401749 0.000127894
-15.7191 -0.00407575 0.000130695
-15.6066 -0.00413515 0.000133571
-15.4943 -0.00419572 0.000136526
-15.3823 -0.0042575 0.000139562
-15.2705 -0.00432052 0.000142682
-15.159 -0.00438481 0.000145889
-15.0477 -0.00445041 0.000149186
-14.9367 -0.00451736 0.000152577
-14.8258 -0.00458568 0.000156063
-14.7152 -0.00465543 0.00015965
-14.6049 -0.00472665 0.00016334
-14.4947 -0.00479937 0.000167137
-14.3848 -0.00487363 0.000171046
-14.275 -0.00494949 0.00017507
-14.1655 -0.00502699 0.000179213
-14.0562 -0.00510618 0.000183481
-13.9471 -0.00518711 0.000187877
-13.8382 -0.00526984 0.000192407
-13.7294 -0.0053544 0.000197076
-13.6209 -0.00544087 0.000201888
-13.5126 -0.00552931 0.000206851
-13.4044 -0.00561976 0.000211968
-13.2965 -0.0057123 0.000217248
-13.1887 -0.00580698 0.000222695
-13.0811 -0.00590389 0.000228318
-12.9737 -0.00600308 0.000234122
-12.8664 -0.00610464 0.000240115
-12.7593 -0.00620863 0.000246305
-12.6524 -0.00631515 0.000252701
-12.5457 -0.00642427 0.00025931
-12.4391 -0.00653607 0.000266142
-12.3327 -0.00665066 0.000273206
-12.2265 -0.00676811 0.000280512
-12.1204 -0.00688854 0.000288071
-12.0144 -0.00701204 0.000295893
-11.9086 -0.00713872 0.00030399
-11.803 -0.00726869 0.000312375
-11.6975 -0.00740206 0.00032106
-11.5922 -0.00753897 0.000330058
-11.487 -0.00767953 0.000339385
-11.3819 -0.00782388 0.000349054
-11.277 -0.00797215 0.000359083
-11.1722 -0.00812449 0.000369487
-11.0676 -0.00828106 0.000380286
-10.9631 -0.00844201 0.000391496
-10.8587 -0.00860751 0.000403139
-10.7545 -0.00877773 0.000415235
-10.6503 -0.00895286 0.000427807
-10.5463 -0.00913309 0.000440878
-10.4425 -0.00931862 0.000454474
-10.3387 -0.00950966 0.00046862
-10.2351 -0.00970643 0.000483346
-10.1316 -0.00990918 0.000498681
-10.0282 -0.0101181 0.000514657
-9.92496 -0.0103336 0.000531308
-9.82181 -0.0105557 0.00054867
-9.71877 -0.010785 0.000566782
-9.61583 -0.0110215 0.000585684
-9.51301 -0.0112657 0.000605421
-9.4103 -0.0115179 0.000626039
-9.30769 -0.0117784 0.000647587
-9.20518 -0.0120477 0.00067012
-9.10278 -0.0123261 0.000693694
-9.00048 -0.012614 0.000718371
-8.89828 -0.0129119 0.000744215
-8.79618 -0.0132203 0.000771298
-8.69417 -0.0135396 0.000799694
-8.59226 -0.0138704 0.000829484
-8.49044 -0.0142133 0.000860755
-8.38872 -0.0145688 0.000893602
-8.28708 -0.0149376 0.000928126
-8.18554 -0.0153204 0.000964434
-8.08408 -0.0157178 0.00100265
-7.98271 -0.0161307 0.00104289
-7.88143 -0.0165598 0.00108529
-7.78023 -0.0170061 0.00113002
-7.67911 -0.0174705 0.00117722
-7.57807 -0.0179539 0.00122708
-7.47712 -0.0184575 0.00127978
-7.37624 -0.0189824 0.00133553
-7.27544 -0.0195299 0.00139456
-7.17471 -0.0201011 0.00145711
-7.07406 -0.0206977 0.00152345
-6.97348 -0.021321 0.00159388
-6.87298 -0.0219728 0.00166872
-6.77254 -0.0226549 0.00174833
-6.67218 -0.0233691 0.00183309
-6.57188 -0.0241175 0.00192344
-6.47166 -0.0249024 0.00201984
-6.37149 -0.0257263 0.00212282
-6.2714 -0.0265917 0.00223295
-6.17136 -0.0275017 0.00235089
-6.07139 -0.0284592 0.00247733
-5.97148 -0.0294679 0.00261307
-5.87163 -0.0305313 0.002759
-5.77184 -0.0316536 0.0029161
-5.67211 -0.0328394 0.00308548
-5.57243 -0.0340936 0.00326838
-5.47281 -0.0354216 0.00346621
-5.37325 -0.0368294 0.00368055
-5.27373 -0.0383238 0.00391318
-5.17427 -0.039912 0.00416614
-5.07487 -0.0416023 0.00444173
-4.97551 -0.0434038 0.00474262
-4.8762 -0.0453267 0.00507181
-4.77694 -0.0473823 0.00543281
-4.67772 -0.0495835 0.00582963
-4.57855 -0.0519446 0.00626693
-4.47943 -0.0544819 0.00675014
-4.38035 -0.0572138 0.00728562
-4.28131 -0.0601613 0.00788079
-4.18232 -0.0633482 0.00854447
-4.08336 -0.0668019 0.00928709
-3.98445 -0.070554 0.0101211
-3.88557 -0.0746407 0.0110614
-3.78673 -0.0791045 0.0121262
-3.68793 -0.0839944 0.0133373
-3.58916 -0.0893683 0.0147217
-3.49043 -0.0952944 0.0163128
-3.39173 -0.101854 0.018152
-3.29307 -0.109142 0.0202916
-3.19443 -0.117277 0.0227981
-3.09583 -0.126398 0.0257571
-2.99725 -0.136677 0.0292801
-2.89871 -0.148326 0.0335144
-2.80019 -0.161605 0.0386576
-2.7017 -0.176844 0.0449793
-2.60323 -0.194456 0.0528544
-2.50479 -0.214966 0.0628157
-2.40638 -0.239046 0.0756375
-2.30798 -0.267553 0.0924766
-2.20961 -0.301565 0.115112
-2.11126 -0.342392 0.14637
-2.01293 -0.391445 0.190896
-1.91462 -0.449652 0.256576
-1.81632 -0.515441 0.357068
-1.71804 -0.578236 0.515472
-1.61978 -0.599681 0.764075
-1.52154 -0.476907 1.10946
-1.42331 -0.0743219 1.40123
-1.32509 0.471096 1.34423
-1.22689 0.792248 1.0066
-1.12869 0.861993 0.681212
-1.03051 0.824552 0.458752
-0.932337 0.761589 0.317328
-0.834173 0.70085 0.226212
-0.736016 0.649361 0.165224
-0.637867 0.607712 0.122579
-0.539723 0.574819 0.0914222
-0.441585 0.549375 0.0676484
-0.343451 0.530259 0.0486919
-0.24532 0.516614 0.0328691
-0.147191 0.507834 0.0190065
-0.0490634 0.503536 0.00622093
0.0490634 0.503536 -0.00622093
0.147191 0.507834 -0.0190065
0.24532 0.516614 -0.0328691
0.343451 0.530259 -0.0486919
0.441585 0.549375 -0.0676484
0.539723 0.574819 -0.0914222
0.637867 0.607712 -0.122579
0.736016 0.649361 -0.165224
0.834173 0.70085 -0.226212
0.932337 0.761589 -0.317328
1.03051 0.824552 -0.458752
1.12869 0.861993 -0.681212
1.22689 0.792248 -1.0066
1.32509 0.471096 -1.34423
1.42331 -0.0743219 -1.40123
1.52154 -0.476907 -1.10946
1.61978 -0.599681 -0.764075
1.71804 -0.578236 -0.515472
1.81632 -0.515441 -0.357068
1.91462 -0.449652 -0.256576
2.01293 -0.391445 -0.190896
2.11126 -0.342392 -0.14637
2.20961 -0.301565 -0.115112
2.30798 -0.267553 -0.0924766
2.40638 -0.239046 -0.0756375
2.50479 -0.214966 -0.0628157
2.60323 -0.194456 -0.0528544
2.7017 -0.176844 -0.0449793
2.80019 -0.161605 -0.0386576
2.89871 -0.148326 -0.0335144
2.99725 -0.136677 -0.0292801
3.09583 -0.126398 -0.0257571
3.19443 -0.117277 -0.0227981
3.29307 -0.109142 -0.0202916
3.39173 -0.101854 -0.018152
3.49043 -0.0952944 -0.0163128
3.58916 -0.0893683 -0.0147217
3.68793 -0.0839944 -0.0133373
3.78673 -0.0791045 -0.0121262
3.88557 -0.0746407 -0.0110614
3.98445 -0.070554 -0.0101211
4.08336 -0.0668019 -0.00928709
4.18232 -0.0633482 -0.00854447
4.28131 -0.0601613 -0.00788079
4.38035 -0.0572138 -0.00728562
4.47943 -0.0544819 -0.00675014
4.57855 -0.0519446 -0.00626693
4.67772 -0.0495835 -0.00582963
4.77694 -0.0473823 -0.00543281
4.8762 -0.0453267 -0.00507181
4.97551 -0.0434038 -0.00474262
5.07487 -0.0416023 -0.00444173
5.17427 -0.039912 -0.00416614
5.27373 -0.0383238 -0.00391318
5.37325 -0.0368294 -0.00368055
5.47281 -0.0354216 -0.00346621
5.57243 -0.0340936 -0.00326838
5.67211 -0.0328394 -0.00308548
5.77184 -0.0316536 -0.0029161
5.87163 -0.0305313 -0.002759
5.97148 -0.0294679 -0.00261307
6.07139 -0.0284592 -0.00247733
6.17136 -0.0275017 -0.00235089
6.2714 -0.0265917 -0.00223295
6.37149 -0.0257263 -0.00212282
6.47166 -0.0249024 -0.00201984
6.57188 -0.0241175 -0.00192344
6.67218 -0.0233691 -0.00183309
6.77254 -0.0226549 -0.00174833
6.87298 -0.0219728 -0.00166872
6.97348 -0.021321 -0.00159388
7.07406 -0.0206977 -0.00152345
7.17471 -0.0201011 -0.00145711
7.27544 -0.0195299 -0.00139456
7.37624 -0.0189824 -0.00133553
7.47712 -0.0184575 -0.00127978
7.57807 -0.0179539 -0.00122708
7.67911 -0.0174705 -0.00117722
7.78023 -0.0170061 -0.00113002
7.88143 -0.0165598 -0.00108529
7.98271 -0.0161307 -0.00104289
8.08408 -0.0157178 -0.00100265
8.18554 -0.0153204 -0.000964434
8.28708 -0.0149376 -0.000928126
8.38872 -0.0145688 -0.000893602
8.49044 -0.0142133 -0.000860755
8.59226 -0.0138704 -0.000829484
8.69417 -0.0135396 -0.000799694
8.79618 -0.0132203 -0.000771298
8.89828 -0.0129119 -0.000744215
9.00048 -0.012614 -0.000718371
9.10278 -0.0123261 -0.000693694
9.20518 -0.0120477 -0.00067012
9.30769 -0.0117784 -0.000647587
9.4103 -0.0115179 -0.000626039
9.51301 -0.0112657 -0.000605421
9.61583 -0.0110215 -0.000585684
9.71877 -0.010785 -0.000566782
9.82181 -0.0105557 -0.00054867
9.92496 -0.0103336 -0.000531308
10.0282 -0.0101181 -0.000514657
10.1316 -0.00990918 -0.000498681
10.2351 -0.00970643 -0.000483346
10.3387 -0.00950966 -0.00046862
10.4425 -0.00931862 -0.000454474
10.5463 -0.00913309 -0.000440878
10.6503 -0.00895286 -0.000427807
10.7545 -0.00877773 -0.000415235
10.8587 -0.00860751 -0.000403139
10.9631 -0.00844201 -0.000391496
11.0676 -0.00828106 -0.000380286
11.1722 -0.00812449 -0.000369487
11.277 -0.00797215 -0.000359083
11.3819 -0.00782388 -0.000349054
11.487 -0.00767953 -0.000339385
11.5922 -0.00753897 -0.000330058
11.6975 -0.00740206 -0.00032106
11.803 -0.00726869 -0.000312375
11.9086 -0.00713872 -0.00030399
12.0144 -0.00701204 -0.000295893
12.1204 -0.00688854 -0.000288071
12.2265 -0.00676811 -0.000280512
12.3327 -0.00665066 -0.000273206
12.4391 -0.00653607 -0.000266142
12.5457 -0.00642427 -0.00025931
12.6524 -0.00631515 -0.000252701
12.7593 -0.00620863 -0.000246305
12.8664 -0.00610464 -0.000240115
12.9737 -0.00600308 -0.000234122
13.0811 -0.00590389 -0.000228318
13.1887 -0.00580698 -0.000222695
13.2965 -0.0057123 -0.000217248
13.4044 -0.00561976 -0.000211968
13.5126 -0.00552931 -0.000206851
13.6209 -0.00544087 -0.000201888
13.7294 -0.0053544 -0.000197076
13.8382 -0.00526984 -0.000192407
13.9471 -0.00518711 -0.000187877
14.0562 -0.00510618 -0.000183481
14.1655 -0.00502699 -0.000179213
14.275 -0.00494949 -0.00017507
14.3848 -0.00487363 -0.000171046
14.4947 -0.00479937 -0.000167137
14.6049 -0.00472665 -0.00016334
14.7152 -0.00465543 -0.00015965
14.8258 -0.00458568 -0.000156063
14.9367 -0.00451736 -0.000152577
15.0477 -0.00445041 -0.000149186
15.159 -0.00438481 -0.000145889
15.2705 -0.00432052 -0.000142682
15.3823 -0.0042575 -0.000139562
15.4943 -0.00419572 -0.000136526
15.6066 -0.00413515 -0.000133571
15.7191 -0.00407575 -0.000130695
15.8319 -0.00401749 -0.000127894
15.9449 -0.00396035 -0.000125167
16.0582 -0.00390428 -0.000122511
16.1717 -0.00384928 -0.000119924
16.2856 -0.0037953 -0.000117403
16.3997 -0.00374233 -0.000114947
16.5141 -0.00369033 -0.000112553
16.6288 -0.00363928 -0.00011022
16.7437 -0.00358916 -0.000107945
16.859 -0.00353994 -0.000105726
16.9746 -0.00349161 -0.000103563
17.0905 -0.00344414 -0.000101452
17.2067 -0.0033975 -9.93936e-05
17.3232 -0.00335169 -9.73849e-05
17.4401 -0.00330667 -9.54246e-05
17.5572 -0.00326243 -9.35114e-05
17.6748 -0.00321895 -9.16438e-05
17.7926 -0.00317621 -8.98205e-05
17.9108 -0.0031342 -8.80401e-05
18.0294 -0.00309289 -8.63014e-05
18.1483 -0.00305227 -8.46031e-05
18.2676 -0.00301233 -8.29441e-05
18.3873 -0.00297304 -8.13232e-05
18.5074 -0.0029344 -7.97394e-05
18.6278 -0.00289638 -7.81915e-05
18.7487 -0.00285898 -7.66785e-05
18.8699 -0.00282217 -7.51995e-05
18.9916 -0.00278595 -7.37534e-05
19.1137 -0.0027503 -7.23394e-05
19.2362 -0.00271521 -7.09566e-05
19.3592 -0.00268066 -6.9604e-05
19.4826 -0.00264665 -6.82809e-05
19.6065 -0.00261315 -6.69863e-05
19.7309 -0.00258017 -6.57196e-05
19.8557 -0.00254768 -6.448e-05
19.9811 -0.00251568 -6.32666e-05
20.1069 -0.00248416 -6.20789e-05
20.2333 -0.00245309 -6.09161e-05
20.3602 -0.00242249 -5.97775e-05
20.4876 -0.00239232 -5.86625e-05
20.6156 -0.00236259 -5.75705e-05
20.7441 -0.00233328 -5.65007e-05
20.8732 -0.00230439 -5.54528e-05
21.0029 -0.0022759 -5.44259e-05
21.1332 -0.00224781 -5.34197e-05
21.2642 -0.00222011 -5.24335e-05
21.3958 -0.00219278 -5.14668e-05
21.528 -0.00216582 -5.05191e-05
21.6609 -0.00213923 -4.959e-05
21.7945 -0.00211298 -4.86788e-05
21.9288 -0.00208708 -4.77852e-05
22.0639 -0.00206152 -4.69087e-05
22.1997 -0.00203629 -4.60488e-05
22.3363 -0.00201138 -4.52051e-05
22.4736 -0.00198678 -4.43771e-05
22.6118 -0.00196249 -4.35645e-05
22.7509 -0.00193849 -4.27669e-05
22.8908 -0.00191479 -4.19838e-05
23.0316 -0.00189137 -4.12149e-05
23.1733 -0.00186823 -4.04598e-05
23.316 -0.00184536 -3.97181e-05
23.4597 -0.00182275 -3.89894e-05
23.6044 -0.0018004 -3.82735e-05
23.7502 -0.0017783 -3.75699e-05
23.8971 -0.00175644 -3.68784e-05
24.0451 -0.00173481 -3.61986e-05
24.1944 -0.00171342 -3.55301e-05
24.3448 -0.00169224 -3.48726e-05
24.4966 -0.00167128 -3.42259e-05
24.6496 -0.00165053 -3.35896e-05
24.8041 -0.00162997 -3.29634e-05
24.9601 -0.00160961 -3.2347e-05
25.1175 -0.00158944 -3.17401e-05
25.2766 -0.00156945 -3.11424e-05
25.4373 -0.00154962 -3.05535e-05
25.5998 -0.00152996 -2.99732e-05
25.7641 -0.00151045 -2.94011e-05
25.9304 -0.00149109 -2.8837e-05
26.0988 -0.00147187 -2.82806e-05
26.2693 -0.00145277 -2.77314e-05
26.4421 -0.0014338 -2.71893e-05
26.6174 -0.00141493 -2.66537e-05
26.7954 -0.00139615 -2.61245e-05
26.9761 -0.00137746 -2.56011e-05
27.1598 -0.00135884 -2.50833e-05
27.3468 -0.00134028 -2.45706e-05
27.5373 -0.00132176 -2.40625e-05
27.7317 -0.00130326 -2.35585e-05
27.9302 -0.00128476 -2.30582e-05
28.1333 -0.00126623 -2.25608e-05
28.3415 -0.00124765 -2.20657e-05
28.5554 -0.00122899 -2.1572e-05
28.7758 -0.0012102 -2.10788e-05
29.0035 -0.00119124 -2.05848e-05
29.2396 -0.00117203 -2.00886e-05
29.4858 -0.0011525 -1.95882e-05
29.7441 -0.00113254 -1.90809e-05
30.0173 -0.00111197 -1.85631e-05
30.3101 -0.00109056 -1.8029e-05
30.6297 -0.00106787 -1.7469e-05
30.9905 -0.00104311 -1.68644e-05
31.4301 -0.00101408 -1.61648e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1QuantumOneLoop/GRpOneLoop.txt <==
-31.4301 -0.00101409 -1.61652e-05
-30.9905 -0.00104312 -1.68648e-05
-30.6297 -0.00106789 -1.74695e-05
-30.3101 -0.00109057 -1.80295e-05
-30.0173 -0.00111199 -1.85636e-05
-29.7441 -0.00113255 -1.90814e-05
-29.4858 -0.00115252 -1.95887e-05
-29.2396 -0.00117205 -2.00891e-05
-29.0035 -0.00119125 -2.05854e-05
-28.7758 -0.00121022 -2.10794e-05
-28.5554 -0.00122901 -2.15726e-05
-28.3415 -0.00124767 -2.20663e-05
-28.1333 -0.00126625 -2.25615e-05
-27.9302 -0.00128478 -2.30589e-05
-27.7317 -0.00130328 -2.35593e-05
-27.5373 -0.00132178 -2.40632e-05
-27.3468 -0.0013403 -2.45713e-05
-27.1598 -0.00135887 -2.50841e-05
-26.9761 -0.00137749 -2.5602e-05
-26.7954 -0.00139618 -2.61253e-05
-26.6174 -0.00141495 -2.66546e-05
-26.4421 -0.00143382 -2.71902e-05
-26.2693 -0.0014528 -2.77324e-05
-26.0988 -0.00147189 -2.82816e-05
-25.9304 -0.00149112 -2.88381e-05
-25.7641 -0.00151048 -2.94022e-05
-25.5998 -0.00152999 -2.99743e-05
-25.4373 -0.00154965 -3.05546e-05
-25.2766 -0.00156947 -3.11435e-05
-25.1175 -0.00158947 -3.17413e-05
-24.9601 -0.00160964 -3.23483e-05
-24.8041 -0.00163001 -3.29647e-05
-24.6496 -0.00165056 -3.3591e-05
-24.4966 -0.00167131 -3.42273e-05
-24.3448 -0.00169227 -3.4874e-05
-24.1944 -0.00171345 -3.55315e-05
-24.0451 -0.00173485 -3.62001e-05
-23.8971 -0.00175647 -3.68799e-05
-23.7502 -0.00177834 -3.75715e-05
-23.6044 -0.00180044 -3.82751e-05
-23.4597 -0.00182279 -3.89911e-05
-23.316 -0.0018454 -3.97198e-05
-23.1733 -0.00186827 -4.04616e-05
-23.0316 -0.00189142 -4.12167e-05
-22.8908 -0.00191483 -4.19857e-05
-22.7509 -0.00193854 -4.27689e-05
-22.6118 -0.00196253 -4.35666e-05
-22.4736 -0.00198683 -4.43792e-05
-22.3363 -0.00201143 -4.52072e-05
-22.1997 -0.00203634 -4.6051e-05
-22.0639 -0.00206157 -4.6911e-05
-21.9288 -0.00208714 -4.77876e-05
-21.7945 -0.00211304 -4.86813e-05
-21.6609 -0.00213928 -4.95925e-05
-21.528 -0.00216588 -5.05218e-05
-21.3958 -0.00219284 -5.14695e-05
-21.2642 -0.00222017 -5.24363e-05
-21.1332 -0.00224787 -5.34226e-05
-21.0029 -0.00227597 -5.44289e-05
-20.8732 -0.00230445 -5.54558e-05
-20.7441 -0.00233335 -5.65039e-05
-20.6156 -0.00236266 -5.75737e-05
-20.4876 -0.00239239 -5.86659e-05
-20.3602 -0.00242256 -5.9781e-05
-20.2333 -0.00245317 -6.09197e-05
-20.1069 -0.00248423 -6.20826e-05
-19.9811 -0.00251576 -6.32704e-05
-19.8557 -0.00254776 -6.44839e-05
-19.7309 -0.00258025 -6.57237e-05
-19.6065 -0.00261324 -6.69905e-05
-19.4826 -0.00264673 -6.82852e-05
-19.3592 -0.00268075 -6.96085e-05
-19.2362 -0.0027153 -7.09612e-05
-19.1137 -0.00275039 -7.23442e-05
-18.9916 -0.00278604 -7.37583e-05
-18.8699 -0.00282227 -7.52046e-05
-18.7487 -0.00285907 -7.66837e-05
-18.6278 -0.00289648 -7.81969e-05
-18.5074 -0.0029345 -7.97449e-05
-18.3873 -0.00297315 -8.1329e-05
-18.2676 -0.00301244 -8.29501e-05
-18.1483 -0.00305238 -8.46093e-05
-18.0294 -0.003093 -8.63077e-05
-17.9108 -0.00313431 -8.80467e-05
-17.7926 -0.00317633 -8.98273e-05
-17.6748 -0.00321907 -9.16509e-05
-17.5572 -0.00326255 -9.35187e-05
-17.4401 -0.0033068 -9.54322e-05
-17.3232 -0.00335182 -9.73927e-05
-17.2067 -0.00339764 -9.94017e-05
-17.0905 -0.00344428 -0.000101461
-16.9746 -0.00349176 -0.000103571
-16.859 -0.00354009 -0.000105735
-16.7437 -0.00358931 -0.000107954
-16.6288 -0.00363944 -0.000110229
-16.5141 -0.00369049 -0.000112563
-16.3997 -0.00374249 -0.000114957
-16.2856 -0.00379547 -0.000117414
-16.1717 -0.00384946 -0.000119935
-16.0582 -0.00390447 -0.000122523
-15.9449 -0.00396053 -0.000125179
-15.8319 -0.00401768 -0.000127907
-15.7191 -0.00407595 -0.000130708
-15.6066 -0.00413535 -0.000133584
-15.4943 -0.00419593 -0.00013654
-15.3823 -0.00425772 -0.000139576
-15.2705 -0.00432074 -0.000142697
-15.159 -0.00438504 -0.000145905
-15.0477 -0.00445065 -0.000149202
-14.9367 -0.0045176 -0.000152593
-14.8258 -0.00458593 -0.00015608
-14.7152 -0.00465569 -0.000159668
-14.6049 -0.00472691 -0.000163358
-14.4947 -0.00479964 -0.000167156
-14.3848 -0.00487392 -0.000171066
-14.275 -0.00494978 -0.000175091
-14.1655 -0.0050273 -0.000179235
-14.0562 -0.0051065 -0.000183503
-13.9471 -0.00518744 -0.0001879
-13.8382 -0.00527017 -0.000192431
-13.7294 -0.00535475 -0.000197101
-13.6209 -0.00544123 -0.000201915
-13.5126 -0.00552967 -0.000206878
-13.4044 -0.00562013 -0.000211997
-13.2965 -0.00571268 -0.000217277
-13.1887 -0.00580738 -0.000222726
-13.0811 -0.0059043 -0.00022835
-12.9737 -0.00600351 -0.000234155
-12.8664 -0.00610508 -0.00024015
-12.7593 -0.00620909 -0.000246342
-12.6524 -0.00631562 -0.000252739
-12.5457 -0.00642476 -0.00025935
-12.4391 -0.00653658 -0.000266183
-12.3327 -0.00665118 -0.000273249
-12.2265 -0.00676866 -0.000280557
-12.1204 -0.0068891 -0.000288118
-12.0144 -0.00701263 -0.000295942
-11.9086 -0.00713933 -0.000304042
-11.803 -0.00726932 -0.000312429
-11.6975 -0.00740272 -0.000321116
-11.5922 -0.00753965 -0.000330118
-11.487 -0.00768023 -0.000339447
-11.3819 -0.00782461 -0.000349119
-11.277 -0.00797291 -0.000359151
-11.1722 -0.00812528 -0.000369559
-11.0676 -0.00828188 -0.000380361
-10.9631 -0.00844286 -0.000391575
-10.8587 -0.00860839 -0.000403222
-10.7545 -0.00877865 -0.000415322
-10.6503 -0.00895382 -0.000427898
-10.5463 -0.00913408 -0.000440974
-10.4425 -0.00931965 -0.000454575
-10.3387 -0.00951074 -0.000468726
-10.2351 -0.00970756 -0.000483458
-10.1316 -0.00991035 -0.000498799
-10.0282 -0.0101194 -0.000514781
-9.92496 -0.0103348 -0.000531439
-9.82181 -0.0105571 -0.000548808
-9.71877 -0.0107863 -0.000566928
-9.61583 -0.011023 -0.000585838
-9.51301 -0.0112672 -0.000605584
-9.4103 -0.0115195 -0.000626211
-9.30769 -0.0117801 -0.000647769
-9.20518 -0.0120494 -0.000670313
-9.10278 -0.0123279 -0.000693899
-9.00048 -0.0126159 -0.000718587
-8.89828 -0.0129139 -0.000744445
-8.79618 -0.0132224 -0.000771541
-8.69417 -0.0135418 -0.000799952
-8.59226 -0.0138727 -0.000829758
-8.49044 -0.0142157 -0.000861048
-8.38872 -0.0145713 -0.000893913
-8.28708 -0.0149403 -0.000928457
-8.18554 -0.0153231 -0.000964787
-8.08408 -0.0157207 -0.00100302
-7.98271 -0.0161338 -0.00104329
-7.88143 -0.0165631 -0.00108572
-7.78023 -0.0170096 -0.00113048
-7.67911 -0.0174741 -0.00117771
-7.57807 -0.0179578 -0.0012276
-7.47712 -0.0184616 -0.00128034
-7.37624 -0.0189867 -0.00133613
-7.27544 -0.0195344 -0.00139521
-7.17471 -0.0201059 -0.00145781
-7.07406 -0.0207028 -0.0015242
-6.97348 -0.0213264 -0.00159469
-6.87298 -0.0219786 -0.0016696
-6.77254 -0.022661 -0.00174928
-6.67218 -0.0233756 -0.00183412
-6.57188 -0.0241244 -0.00192455
-6.47166 -0.0249098 -0.00202104
-6.37149 -0.0257341 -0.00212412
-6.2714 -0.0266001 -0.00223437
-6.17136 -0.0275106 -0.00235243
-6.07139 -0.0284688 -0.00247901
-5.97148 -0.0294781 -0.00261491
-5.87163 -0.0305423 -0.00276101
-5.77184 -0.0316655 -0.0029183
-5.67211 -0.0328522 -0.0030879
-5.57243 -0.0341073 -0.00327104
-5.47281 -0.0354364 -0.00346915
-5.37325 -0.0368455 -0.00368379
-5.27373 -0.0383411 -0.00391676
-5.17427 -0.0399308 -0.00417011
-5.07487 -0.0416228 -0.00444615
-4.97551 -0.0434261 -0.00474753
-4.8762 -0.0453509 -0.00507731
-4.77694 -0.0474088 -0.00543896
-4.67772 -0.0496124 -0.00583653
-4.57855 -0.0519764 -0.00627471
-4.47943 -0.0545168 -0.00675893
-4.38035 -0.0572523 -0.00729558
-4.28131 -0.0602038 -0.00789213
-4.18232 -0.0633952 -0.00855741
-4.08336 -0.0668542 -0.00930192
-3.98445 -0.0706122 -0.0101382
-3.88557 -0.0747058 -0.0110812
-3.78673 -0.0791775 -0.0121491
-3.68793 -0.0840765 -0.0133641
-3.58916 -0.0894612 -0.0147532
-3.49043 -0.0953998 -0.0163499
-3.39173 -0.101974 -0.0181962
-3.29307 -0.10928 -0.0203445
-3.19443 -0.117435 -0.0228621
-3.09583 -0.126581 -0.025835
-2.99725 -0.13689 -0.0293759
-2.89871 -0.148575 -0.0336334
-2.80019 -0.1619 -0.0388071
-2.7017 -0.177194 -0.0451697
-2.60323 -0.194875 -0.0531006
-2.50479 -0.215472 -0.0631392
-2.40638 -0.239662 -0.0760709
-2.30798 -0.268307 -0.09307
-2.20961 -0.302495 -0.115945
-2.11126 -0.343539 -0.147574
-2.01293 -0.392841 -0.192692
-1.91462 -0.45128 -0.25935
-1.81632 -0.517082 -0.361496
-1.71804 -0.579017 -0.522642
-1.61978 -0.596885 -0.775066
-1.52154 -0.464693 -1.122
-1.42331 -0.050895 -1.40333
-1.32509 0.489666 -1.3289
-1.22689 0.796583 -0.987692
-1.12869 0.858585 -0.667364
-1.03051 0.818955 -0.44984
-0.932337 0.755898 -0.311631
-0.834173 0.695632 -0.222473
-0.736016 0.644684 -0.162691
-0.637867 0.603511 -0.120819
-0.539723 0.570999 -0.0901804
-0.441585 0.545849 -0.0667698
-0.343451 0.526952 -0.0480813
-0.24532 0.51346 -0.0324675
-0.147191 0.504778 -0.0187781
-0.0490634 0.500528 -0.00614681
0.0490634 0.500528 0.00614681
0.147191 0.504778 0.0187781
0.24532 0.51346 0.0324675
0.343451 0.526952 0.0480813
0.441585 0.545849 0.0667698
0.539723 0.570999 0.0901804
0.637867 0.603511 0.120819
0.736016 0.644684 0.162691
0.834173 0.695632 0.222473
0.932337 0.755898 0.311631
1.03051 0.818955 0.44984
1.12869 0.858585 0.667364
1.22689 0.796583 0.987692
1.32509 0.489666 1.3289
1.42331 -0.050895 1.40333
1.52154 -0.464693 1.122
1.61978 -0.596885 0.775066
1.71804 -0.579017 0.522642
1.81632 -0.517082 0.361496
1.91462 -0.45128 0.25935
2.01293 -0.392841 0.192692
2.11126 -0.343539 0.147574
2.20961 -0.302495 0.115945
2.30798 -0.268307 0.09307
2.40638 -0.239662 0.0760709
2.50479 -0.215472 0.0631392
2.60323 -0.194875 0.0531006
2.7017 -0.177194 0.0451697
2.80019 -0.1619 0.0388071
2.89871 -0.148575 0.0336334
2.99725 -0.13689 0.0293759
3.09583 -0.126581 0.025835
3.19443 -0.117435 0.0228621
3.29307 -0.10928 0.0203445
3.39173 -0.101974 0.0181962
3.49043 -0.0953998 0.0163499
3.58916 -0.0894612 0.0147532
3.68793 -0.0840765 0.0133641
3.78673 -0.0791775 0.0121491
3.88557 -0.0747058 0.0110812
3.98445 -0.0706122 0.0101382
4.08336 -0.0668542 0.00930192
4.18232 -0.0633952 0.00855741
4.28131 -0.0602038 0.00789213
4.38035 -0.0572523 0.00729558
4.47943 -0.0545168 0.00675893
4.57855 -0.0519764 0.00627471
4.67772 -0.0496124 0.00583653
4.77694 -0.0474088 0.00543896
4.8762 -0.0453509 0.00507731
4.97551 -0.0434261 0.00474753
5.07487 -0.0416228 0.00444615
5.17427 -0.0399308 0.00417011
5.27373 -0.0383411 0.00391676
5.37325 -0.0368455 0.00368379
5.47281 -0.0354364 0.00346915
5.57243 -0.0341073 0.00327104
5.67211 -0.0328522 0.0030879
5.77184 -0.0316655 0.0029183
5.87163 -0.0305423 0.00276101
5.97148 -0.0294781 0.00261491
6.07139 -0.0284688 0.00247901
6.17136 -0.0275106 0.00235243
6.2714 -0.0266001 0.00223437
6.37149 -0.0257341 0.00212412
6.47166 -0.0249098 0.00202104
6.57188 -0.0241244 0.00192455
6.67218 -0.0233756 0.00183412
6.77254 -0.022661 0.00174928
6.87298 -0.0219786 0.0016696
6.97348 -0.0213264 0.00159469
7.07406 -0.0207028 0.0015242
7.17471 -0.0201059 0.00145781
7.27544 -0.0195344 0.00139521
7.37624 -0.0189867 0.00133613
7.47712 -0.0184616 0.00128034
7.57807 -0.0179578 0.0012276
7.67911 -0.0174741 0.00117771
7.78023 -0.0170096 0.00113048
7.88143 -0.0165631 0.00108572
7.98271 -0.0161338 0.00104329
8.08408 -0.0157207 0.00100302
8.18554 -0.0153231 0.000964787
8.28708 -0.0149403 0.000928457
8.38872 -0.0145713 0.000893913
8.49044 -0.0142157 0.000861048
8.59226 -0.0138727 0.000829758
8.69417 -0.0135418 0.000799952
8.79618 -0.0132224 0.000771541
8.89828 -0.0129139 0.000744445
9.00048 -0.0126159 0.000718587
9.10278 -0.0123279 0.000693899
9.20518 -0.0120494 0.000670313
9.30769 -0.0117801 0.000647769
9.4103 -0.0115195 0.000626211
9.51301 -0.0112672 0.000605584
9.61583 -0.011023 0.000585838
9.71877 -0.0107863 0.000566928
9.82181 -0.0105571 0.000548808
9.92496 -0.0103348 0.000531439
10.0282 -0.0101194 0.000514781
10.1316 -0.00991035 0.000498799
10.2351 -0.00970756 0.000483458
10.3387 -0.00951074 0.000468726
10.4425 -0.00931965 0.000454575
10.5463 -0.00913408 0.000440974
10.6503 -0.00895382 0.000427898
10.7545 -0.00877865 0.000415322
10.8587 -0.00860839 0.000403222
10.9631 -0.00844286 0.000391575
11.0676 -0.00828188 0.000380361
11.1722 -0.00812528 0.000369559
11.277 -0.00797291 0.000359151
11.3819 -0.00782461 0.000349119
11.487 -0.00768023 0.000339447
11.5922 -0.00753965 0.000330118
11.6975 -0.00740272 0.000321116
11.803 -0.00726932 0.000312429
11.9086 -0.00713933 0.000304042
12.0144 -0.00701263 0.000295942
12.1204 -0.0068891 0.000288118
12.2265 -0.00676866 0.000280557
12.3327 -0.00665118 0.000273249
12.4391 -0.00653658 0.000266183
12.5457 -0.00642476 0.00025935
12.6524 -0.00631562 0.000252739
12.7593 -0.00620909 0.000246342
12.8664 -0.00610508 0.00024015
12.9737 -0.00600351 0.000234155
13.0811 -0.0059043 0.00022835
13.1887 -0.00580738 0.000222726
13.2965 -0.00571268 0.000217277
13.4044 -0.00562013 0.000211997
13.5126 -0.00552967 0.000206878
13.6209 -0.00544123 0.000201915
13.7294 -0.00535475 0.000197101
13.8382 -0.00527017 0.000192431
13.9471 -0.00518744 0.0001879
14.0562 -0.0051065 0.000183503
14.1655 -0.0050273 0.000179235
14.275 -0.00494978 0.000175091
14.3848 -0.00487392 0.000171066
14.4947 -0.00479964 0.000167156
14.6049 -0.00472691 0.000163358
14.7152 -0.00465569 0.000159668
14.8258 -0.00458593 0.00015608
14.9367 -0.0045176 0.000152593
15.0477 -0.00445065 0.000149202
15.159 -0.00438504 0.000145905
15.2705 -0.00432074 0.000142697
15.3823 -0.00425772 0.000139576
15.4943 -0.00419593 0.00013654
15.6066 -0.00413535 0.000133584
15.7191 -0.00407595 0.000130708
15.8319 -0.00401768 0.000127907
15.9449 -0.00396053 0.000125179
16.0582 -0.00390447 0.000122523
16.1717 -0.00384946 0.000119935
16.2856 -0.00379547 0.000117414
16.3997 -0.00374249 0.000114957
16.5141 -0.00369049 0.000112563
16.6288 -0.00363944 0.000110229
16.7437 -0.00358931 0.000107954
16.859 -0.00354009 0.000105735
16.9746 -0.00349176 0.000103571
17.0905 -0.00344428 0.000101461
17.2067 -0.00339764 9.94017e-05
17.3232 -0.00335182 9.73927e-05
17.4401 -0.0033068 9.54322e-05
17.5572 -0.00326255 9.35187e-05
17.6748 -0.00321907 9.16509e-05
17.7926 -0.00317633 8.98273e-05
17.9108 -0.00313431 8.80467e-05
18.0294 -0.003093 8.63077e-05
18.1483 -0.00305238 8.46093e-05
18.2676 -0.00301244 8.29501e-05
18.3873 -0.00297315 8.1329e-05
18.5074 -0.0029345 7.97449e-05
18.6278 -0.00289648 7.81969e-05
18.7487 -0.00285907 7.66837e-05
18.8699 -0.00282227 7.52046e-05
18.9916 -0.00278604 7.37583e-05
19.1137 -0.00275039 7.23442e-05
19.2362 -0.0027153 7.09612e-05
19.3592 -0.00268075 6.96085e-05
19.4826 -0.00264673 6.82852e-05
19.6065 -0.00261324 6.69905e-05
19.7309 -0.00258025 6.57237e-05
19.8557 -0.00254776 6.44839e-05
19.9811 -0.00251576 6.32704e-05
20.1069 -0.00248423 6.20826e-05
20.2333 -0.00245317 6.09197e-05
20.3602 -0.00242256 5.9781e-05
20.4876 -0.00239239 5.86659e-05
20.6156 -0.00236266 5.75737e-05
20.7441 -0.00233335 5.65039e-05
20.8732 -0.00230445 5.54558e-05
21.0029 -0.00227597 5.44289e-05
21.1332 -0.00224787 5.34226e-05
21.2642 -0.00222017 5.24363e-05
21.3958 -0.00219284 5.14695e-05
21.528 -0.00216588 5.05218e-05
21.6609 -0.00213928 4.95925e-05
21.7945 -0.00211304 4.86813e-05
21.9288 -0.00208714 4.77876e-05
22.0639 -0.00206157 4.6911e-05
22.1997 -0.00203634 4.6051e-05
22.3363 -0.00201143 4.52072e-05
22.4736 -0.00198683 4.43792e-05
22.6118 -0.00196253 4.35666e-05
22.7509 -0.00193854 4.27689e-05
22.8908 -0.00191483 4.19857e-05
23.0316 -0.00189142 4.12167e-05
23.1733 -0.00186827 4.04616e-05
23.316 -0.0018454 3.97198e-05
23.4597 -0.00182279 3.89911e-05
23.6044 -0.00180044 3.82751e-05
23.7502 -0.00177834 3.75715e-05
23.8971 -0.00175647 3.68799e-05
24.0451 -0.00173485 3.62001e-05
24.1944 -0.00171345 3.55315e-05
24.3448 -0.00169227 3.4874e-05
24.4966 -0.00167131 3.42273e-05
24.6496 -0.00165056 3.3591e-05
24.8041 -0.00163001 3.29647e-05
24.9601 -0.00160964 3.23483e-05
25.1175 -0.00158947 3.17413e-05
25.2766 -0.00156947 3.11435e-05
25.4373 -0.00154965 3.05546e-05
25.5998 -0.00152999 2.99743e-05
25.7641 -0.00151048 2.94022e-05
25.9304 -0.00149112 2.88381e-05
26.0988 -0.00147189 2.82816e-05
26.2693 -0.0014528 2.77324e-05
26.4421 -0.00143382 2.71902e-05
26.6174 -0.00141495 2.66546e-05
26.7954 -0.00139618 2.61253e-05
26.9761 -0.00137749 2.5602e-05
27.1598 -0.00135887 2.50841e-05
27.3468 -0.0013403 2.45713e-05
27.5373 -0.00132178 2.40632e-05
27.7317 -0.00130328 2.35593e-05
27.9302 -0.00128478 2.30589e-05
28.1333 -0.00126625 2.25615e-05
28.3415 -0.00124767 2.20663e-05
28.5554 -0.00122901 2.15726e-05
28.7758 -0.00121022 2.10794e-05
29.0035 -0.00119125 2.05854e-05
29.2396 -0.00117205 2.00891e-05
29.4858 -0.00115252 1.95887e-05
29.7441 -0.00113255 1.90814e-05
30.0173 -0.00111199 1.85636e-05
30.3101 -0.00109057 1.80295e-05
30.6297 -0.00106789 1.74695e-05
30.9905 -0.00104312 1.68648e-05
31.4301 -0.00101409 1.61652e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1QuantumOneLoop/GRpTwoLoop.txt <==
-31.4301 -0.00101307 -1.61326e-05
-30.9905 -0.00104204 -1.68297e-05
-30.6297 -0.00106675 -1.74323e-05
-30.3101 -0.00108938 -1.79903e-05
-30.0173 -0.00111075 -1.85225e-05
-29.7441 -0.00113128 -1.90384e-05
-29.4858 -0.0011512 -1.95438e-05
-29.2396 -0.00117068 -2.00423e-05
-29.0035 -0.00118984 -2.05366e-05
-28.7758 -0.00120876 -2.10286e-05
-28.5554 -0.0012275 -2.15199e-05
-28.3415 -0.00124612 -2.20116e-05
-28.1333 -0.00126465 -2.25047e-05
-27.9302 -0.00128313 -2.3e-05
-27.7317 -0.00130159 -2.34982e-05
-27.5373 -0.00132004 -2.4e-05
-27.3468 -0.00133851 -2.45059e-05
-27.1598 -0.00135703 -2.50163e-05
-26.9761 -0.0013756 -2.55319e-05
-26.7954 -0.00139424 -2.60528e-05
-26.6174 -0.00141296 -2.65797e-05
-26.4421 -0.00143177 -2.71127e-05
-26.2693 -0.0014507 -2.76523e-05
-26.0988 -0.00146974 -2.81989e-05
-25.9304 -0.00148891 -2.87526e-05
-25.7641 -0.00150821 -2.9314e-05
-25.5998 -0.00152766 -2.98832e-05
-25.4373 -0.00154726 -3.04606e-05
-25.2766 -0.00156702 -3.10465e-05
-25.1175 -0.00158696 -3.16411e-05
-24.9601 -0.00160707 -3.22449e-05
-24.8041 -0.00162736 -3.2858e-05
-24.6496 -0.00164785 -3.34809e-05
-24.4966 -0.00166853 -3.41137e-05
-24.3448 -0.00168943 -3.47569e-05
-24.1944 -0.00171053 -3.54107e-05
-24.0451 -0.00173186 -3.60754e-05
-23.8971 -0.00175341 -3.67514e-05
-23.7502 -0.00177519 -3.7439e-05
-23.6044 -0.00179722 -3.81384e-05
-23.4597 -0.00181949 -3.88502e-05
-23.316 -0.00184202 -3.95744e-05
-23.1733 -0.0018648 -4.03117e-05
-23.0316 -0.00188786 -4.10622e-05
-22.8908 -0.00191119 -4.18263e-05
-22.7509 -0.0019348 -4.26045e-05
-22.6118 -0.00195871 -4.33971e-05
-22.4736 -0.0019829 -4.42045e-05
-22.3363 -0.00200741 -4.5027e-05
-22.1997 -0.00203222 -4.58652e-05
-22.0639 -0.00205735 -4.67194e-05
-21.9288 -0.00208281 -4.759e-05
-21.7945 -0.0021086 -4.84775e-05
-21.6609 -0.00213474 -4.93824e-05
-21.528 -0.00216122 -5.03051e-05
-21.3958 -0.00218806 -5.1246e-05
-21.2642 -0.00221527 -5.22058e-05
-21.1332 -0.00224286 -5.31848e-05
-21.0029 -0.00227082 -5.41837e-05
-20.8732 -0.00229918 -5.52029e-05
-20.7441 -0.00232795 -5.6243e-05
-20.6156 -0.00235712 -5.73046e-05
-20.4876 -0.00238671 -5.83882e-05
-20.3602 -0.00241673 -5.94945e-05
-20.2333 -0.0024472 -6.06241e-05
-20.1069 -0.00247811 -6.17776e-05
-19.9811 -0.00250948 -6.29557e-05
-19.8557 -0.00254132 -6.41591e-05
-19.7309 -0.00257365 -6.53885e-05
-19.6065 -0.00260646 -6.66445e-05
-19.4826 -0.00263979 -6.79281e-05
-19.3592 -0.00267362 -6.92398e-05
-19.2362 -0.00270799 -7.05806e-05
-19.1137 -0.00274289 -7.19512e-05
-18.9916 -0.00277835 -7.33526e-05
-18.8699 -0.00281437 -7.47855e-05
-18.7487 -0.00285098 -7.6251e-05
-18.6278 -0.00288817 -7.77498e-05
-18.5074 -0.00292597 -7.92832e-05
-18.3873 -0.00296439 -8.08519e-05
-18.2676 -0.00300345 -8.24572e-05
-18.1483 -0.00304316 -8.40999e-05
-18.0294 -0.00308353 -8.57814e-05
-17.9108 -0.00312459 -8.75026e-05
-17.7926 -0.00316635 -8.92649e-05
-17.6748 -0.00320882 -9.10695e-05
-17.5572 -0.00325202 -9.29176e-05
-17.4401 -0.00329598 -9.48105e-05
-17.3232 -0.00334071 -9.67498e-05
-17.2067 -0.00338622 -9.87367e-05
-17.0905 -0.00343255 -0.000100773
-16.9746 -0.0034797 -0.000102859
-16.859 -0.00352771 -0.000104999
-16.7437 -0.00357658 -0.000107192
-16.6288 -0.00362635 -0.00010944
-16.5141 -0.00367703 -0.000111746
-16.3997 -0.00372866 -0.000114112
-16.2856 -0.00378125 -0.000116538
-16.1717 -0.00383482 -0.000119028
-16.0582 -0.00388942 -0.000121583
-15.9449 -0.00394505 -0.000124206
-15.8319 -0.00400175 -0.000126898
-15.7191 -0.00405955 -0.000129662
-15.6066 -0.00411848 -0.0001325
-15.4943 -0.00417857 -0.000135416
-15.3823 -0.00423984 -0.000138411
-15.2705 -0.00430234 -0.000141488
-15.159 -0.00436609 -0.000144651
-15.0477 -0.00443113 -0.000147901
-14.9367 -0.00449749 -0.000151243
-14.8258 -0.00456522 -0.000154679
-14.7152 -0.00463435 -0.000158213
-14.6049 -0.00470491 -0.000161848
-14.4947 -0.00477696 -0.000165587
-14.3848 -0.00485054 -0.000169436
-14.275 -0.00492568 -0.000173397
-14.1655 -0.00500244 -0.000177474
-14.0562 -0.00508085 -0.000181673
-13.9471 -0.00516098 -0.000185998
-13.8382 -0.00524287 -0.000190452
-13.7294 -0.00532657 -0.000195042
-13.6209 -0.00541215 -0.000199772
-13.5126 -0.00549965 -0.000204648
-13.4044 -0.00558913 -0.000209676
-13.2965 -0.00568066 -0.00021486
-13.1887 -0.0057743 -0.000220208
-13.0811 -0.00587012 -0.000225727
-12.9737 -0.00596818 -0.000231422
-12.8664 -0.00606855 -0.0002373
-12.7593 -0.00617132 -0.00024337
-12.6524 -0.00627656 -0.00024964
-12.5457 -0.00638435 -0.000256116
-12.4391 -0.00649477 -0.000262809
-12.3327 -0.00660791 -0.000269726
-12.2265 -0.00672386 -0.000276878
-12.1204 -0.00684272 -0.000284275
-12.0144 -0.00696458 -0.000291927
-11.9086 -0.00708955 -0.000299844
-11.803 -0.00721773 -0.00030804
-11.6975 -0.00734925 -0.000316525
-11.5922 -0.0074842 -0.000325314
-11.487 -0.00762273 -0.000334419
-11.3819 -0.00776495 -0.000343855
-11.277 -0.007911 -0.000353637
-11.1722 -0.00806102 -0.000363781
-11.0676 -0.00821515 -0.000374304
-10.9631 -0.00837355 -0.000385224
-10.8587 -0.00853638 -0.000396559
-10.7545 -0.00870381 -0.000408329
-10.6503 -0.008876 -0.000420557
-10.5463 -0.00905315 -0.000433263
-10.4425 -0.00923545 -0.000446472
-10.3387 -0.00942311 -0.000460208
-10.2351 -0.00961632 -0.000474499
-10.1316 -0.00981533 -0.000489373
-10.0282 -0.0100204 -0.000504858
-9.92496 -0.0102317 -0.000520989
-9.82181 -0.0104495 -0.000537797
-9.71877 -0.0106741 -0.00055532
-9.61583 -0.0109059 -0.000573595
-9.51301 -0.011145 -0.000592665
-9.4103 -0.0113918 -0.000612571
-9.30769 -0.0116467 -0.000633361
-9.20518 -0.01191 -0.000655083
-9.10278 -0.0121821 -0.000677793
-9.00048 -0.0124634 -0.000701545
-8.89828 -0.0127542 -0.000726402
-8.79618 -0.0130552 -0.000752427
-8.69417 -0.0133666 -0.000779691
-8.59226 -0.0136891 -0.000808267
-8.49044 -0.0140231 -0.000838238
-8.38872 -0.0143692 -0.000869689
-8.28708 -0.0147281 -0.000902712
-8.18554 -0.0151002 -0.000937408
-8.08408 -0.0154864 -0.000973886
-7.98271 -0.0158874 -0.00101226
-7.88143 -0.0163038 -0.00105266
-7.78023 -0.0167365 -0.00109521
-7.67911 -0.0171865 -0.00114007
-7.57807 -0.0176545 -0.00118739
-7.47712 -0.0181416 -0.00123736
-7.37624 -0.0186489 -0.00129014
-7.27544 -0.0191776 -0.00134596
-7.17471 -0.0197287 -0.00140503
-7.07406 -0.0203037 -0.0014676
-6.97348 -0.0209039 -0.00153392
-6.87298 -0.0215309 -0.0016043
-6.77254 -0.0221863 -0.00167905
-6.67218 -0.0228718 -0.00175851
-6.57188 -0.0235893 -0.00184307
-6.47166 -0.024341 -0.00193316
-6.37149 -0.0251289 -0.00202924
-6.2714 -0.0259556 -0.00213182
-6.17136 -0.0268236 -0.00224148
-6.07139 -0.0277358 -0.00235886
-5.97148 -0.0286953 -0.00248464
-5.87163 -0.0297053 -0.00261964
-5.77184 -0.0307697 -0.00276472
-5.67211 -0.0318925 -0.00292088
-5.57243 -0.033078 -0.00308922
-5.47281 -0.0343311 -0.00327102
-5.37325 -0.0356572 -0.00346768
-5.27373 -0.0370621 -0.00368085
-5.17427 -0.0385524 -0.00391235
-5.07487 -0.0401352 -0.00416435
-4.97551 -0.0418187 -0.00443926
-4.8762 -0.0436116 -0.00473997
-4.77694 -0.045524 -0.00506977
-4.67772 -0.047567 -0.00543261
-4.57855 -0.049753 -0.00583308
-4.47943 -0.052096 -0.00627674
-4.38035 -0.0546119 -0.00677021
-4.28131 -0.0573184 -0.00732159
-4.18232 -0.0602354 -0.00794076
-4.08336 -0.0633854 -0.00864001
-3.98445 -0.0667935 -0.00943457
-3.88557 -0.0704876 -0.0103437
-3.78673 -0.0744979 -0.0113914
-3.68793 -0.0788567 -0.0126081
-3.58916 -0.0835966 -0.0140311
-3.49043 -0.0887486 -0.0157057
-3.39173 -0.094339 -0.0176831
-3.29307 -0.100387 -0.0200166
-3.19443 -0.106904 -0.0227536
-3.09583 -0.113905 -0.0259257
-2.99725 -0.121423 -0.0295441
-2.89871 -0.129539 -0.0336106
-2.80019 -0.138392 -0.038146
-2.7017 -0.148179 -0.0432265
-2.60323 -0.159134 -0.0490083
-2.50479 -0.1715 -0.0557369
-2.40638 -0.185523 -0.0637491
-2.30798 -0.201441 -0.0734841
-2.20961 -0.219484 -0.0855073
-2.11126 -0.239854 -0.100554
-2.01293 -0.262678 -0.119579
-1.91462 -0.287921 -0.143819
-1.81632 -0.315234 -0.174818
-1.71804 -0.343728 -0.214386
-1.61978 -0.371714 -0.264379
-1.52154 -0.396556 -0.326222
-1.42331 -0.414964 -0.400217
-1.32509 -0.424006 -0.485123
-1.22689 -0.422602 -0.57887
-1.12869 -0.412119 -0.680841
-1.03051 -0.394727 -0.794598
-0.932337 -0.369574 -0.929143
-0.834173 -0.328002 -1.09792
-0.736016 -0.247785 -1.31517
-0.637867 -0.0861833 -1.58657
-0.539723 0.222498 -1.88663
-0.441585 0.741025 -2.12255
-0.343451 1.44753 -2.13142
-0.24532 2.17152 -1.79441
-0.147191 2.70602 -1.16645
-0.0490634 2.96821 -0.399595
0.0490634 2.96821 0.399595
0.147191 2.70602 1.16645
0.24532 2.17152 1.79441
0.343451 1.44753 2.13142
0.441585 0.741025 2.12255
0.539723 0.222498 1.88663
0.637867 -0.0861833 1.58657
0.736016 -0.247785 1.31517
0.834173 -0.328002 1.09792
0.932337 -0.369574 0.929143
1.03051 -0.394727 0.794598
1.12869 -0.412119 0.680841
1.22689 -0.422602 0.57887
1.32509 -0.424006 0.485123
1.42331 -0.414964 0.400217
1.52154 -0.396556 0.326222
1.61978 -0.371714 0.264379
1.71804 -0.343728 0.214386
1.81632 -0.315234 0.174818
1.91462 -0.287921 0.143819
2.01293 -0.262678 0.119579
2.11126 -0.239854 0.100554
2.20961 -0.219484 0.0855073
2.30798 -0.201441 0.0734841
2.40638 -0.185523 0.0637491
2.50479 -0.1715 0.0557369
2.60323 -0.159134 0.0490083
2.7017 -0.148179 0.0432265
2.80019 -0.138392 0.038146
2.89871 -0.129539 0.0336106
2.99725 -0.121423 0.0295441
3.09583 -0.113905 0.0259257
3.19443 -0.106904 0.0227536
3.29307 -0.100387 0.0200166
3.39173 -0.094339 0.0176831
3.49043 -0.0887486 0.0157057
3.58916 -0.0835966 0.0140311
3.68793 -0.0788567 0.0126081
3.78673 -0.0744979 0.0113914
3.88557 -0.0704876 0.0103437
3.98445 -0.0667935 0.00943457
4.08336 -0.0633854 0.00864001
4.18232 -0.0602354 0.00794076
4.28131 -0.0573184 0.00732159
4.38035 -0.0546119 0.00677021
4.47943 -0.052096 0.00627674
4.57855 -0.049753 0.00583308
4.67772 -0.047567 0.00543261
4.77694 -0.045524 0.00506977
4.8762 -0.0436116 0.00473997
4.97551 -0.0418187 0.00443926
5.07487 -0.0401352 0.00416435
5.17427 -0.0385524 0.00391235
5.27373 -0.0370621 0.00368085
5.37325 -0.0356572 0.00346768
5.47281 -0.0343311 0.00327102
5.57243 -0.033078 0.00308922
5.67211 -0.0318925 0.00292088
5.77184 -0.0307697 0.00276472
5.87163 -0.0297053 0.00261964
5.97148 -0.0286953 0.00248464
6.07139 -0.0277358 0.00235886
6.17136 -0.0268236 0.00224148
6.2714 -0.0259556 0.00213182
6.37149 -0.0251289 0.00202924
6.47166 -0.024341 0.00193316
6.57188 -0.0235893 0.00184307
6.67218 -0.0228718 0.00175851
6.77254 -0.0221863 0.00167905
6.87298 -0.0215309 0.0016043
6.97348 -0.0209039 0.00153392
7.07406 -0.0203037 0.0014676
7.17471 -0.0197287 0.00140503
7.27544 -0.0191776 0.00134596
7.37624 -0.0186489 0.00129014
7.47712 -0.0181416 0.00123736
7.57807 -0.0176545 0.00118739
7.67911 -0.0171865 0.00114007
7.78023 -0.0167365 0.00109521
7.88143 -0.0163038 0.00105266
7.98271 -0.0158874 0.00101226
8.08408 -0.0154864 0.000973886
8.18554 -0.0151002 0.000937408
8.28708 -0.0147281 0.000902712
8.38872 -0.0143692 0.000869689
8.49044 -0.0140231 0.000838238
8.59226 -0.0136891 0.000808267
8.69417 -0.0133666 0.000779691
8.79618 -0.0130552 0.000752427
8.89828 -0.0127542 0.000726402
9.00048 -0.0124634 0.000701545
9.10278 -0.0121821 0.000677793
9.20518 -0.01191 0.000655083
9.30769 -0.0116467 0.000633361
9.4103 -0.0113918 0.000612571
9.51301 -0.011145 0.000592665
9.61583 -0.0109059 0.000573595
9.71877 -0.0106741 0.00055532
9.82181 -0.0104495 0.000537797
9.92496 -0.0102317 0.000520989
10.0282 -0.0100204 0.000504858
10.1316 -0.00981533 0.000489373
10.2351 -0.00961632 0.000474499
10.3387 -0.00942311 0.000460208
10.4425 -0.00923545 0.000446472
10.5463 -0.00905315 0.000433263
10.6503 -0.008876 0.000420557
10.7545 -0.00870381 0.000408329
10.8587 -0.00853638 0.000396559
10.9631 -0.00837355 0.000385224
11.0676 -0.00821515 0.000374304
11.1722 -0.00806102 0.000363781
11.277 -0.007911 0.000353637
11.3819 -0.00776495 0.000343855
11.487 -0.00762273 0.000334419
11.5922 -0.0074842 0.000325314
11.6975 -0.00734925 0.000316525
11.803 -0.00721773 0.00030804
11.9086 -0.00708955 0.000299844
12.0144 -0.00696458 0.000291927
12.1204 -0.00684272 0.000284275
12.2265 -0.00672386 0.000276878
12.3327 -0.00660791 0.000269726
12.4391 -0.00649477 0.000262809
12.5457 -0.00638435 0.000256116
12.6524 -0.00627656 0.00024964
12.7593 -0.00617132 0.00024337
12.8664 -0.00606855 0.0002373
12.9737 -0.00596818 0.000231422
13.0811 -0.00587012 0.000225727
13.1887 -0.0057743 0.000220208
13.2965 -0.00568066 0.00021486
13.4044 -0.00558913 0.000209676
13.5126 -0.00549965 0.000204648
13.6209 -0.00541215 0.000199772
13.7294 -0.00532657 0.000195042
13.8382 -0.00524287 0.000190452
13.9471 -0.00516098 0.000185998
14.0562 -0.00508085 0.000181673
14.1655 -0.00500244 0.000177474
14.275 -0.00492568 0.000173397
14.3848 -0.00485054 0.000169436
14.4947 -0.00477696 0.000165587
14.6049 -0.00470491 0.000161848
14.7152 -0.00463435 0.000158213
14.8258 -0.00456522 0.000154679
14.9367 -0.00449749 0.000151243
15.0477 -0.00443113 0.000147901
15.159 -0.00436609 0.000144651
15.2705 -0.00430234 0.000141488
15.3823 -0.00423984 0.000138411
15.4943 -0.00417857 0.000135416
15.6066 -0.00411848 0.0001325
15.7191 -0.00405955 0.000129662
15.8319 -0.00400175 0.000126898
15.9449 -0.00394505 0.000124206
16.0582 -0.00388942 0.000121583
16.1717 -0.00383482 0.000119028
16.2856 -0.00378125 0.000116538
16.3997 -0.00372866 0.000114112
16.5141 -0.00367703 0.000111746
16.6288 -0.00362635 0.00010944
16.7437 -0.00357658 0.000107192
16.859 -0.00352771 0.000104999
16.9746 -0.0034797 0.000102859
17.0905 -0.00343255 0.000100773
17.2067 -0.00338622 9.87367e-05
17.3232 -0.00334071 9.67498e-05
17.4401 -0.00329598 9.48105e-05
17.5572 -0.00325202 9.29176e-05
17.6748 -0.00320882 9.10695e-05
17.7926 -0.00316635 8.92649e-05
17.9108 -0.00312459 8.75026e-05
18.0294 -0.00308353 8.57814e-05
18.1483 -0.00304316 8.40999e-05
18.2676 -0.00300345 8.24572e-05
18.3873 -0.00296439 8.08519e-05
18.5074 -0.00292597 7.92832e-05
18.6278 -0.00288817 7.77498e-05
18.7487 -0.00285098 7.6251e-05
18.8699 -0.00281437 7.47855e-05
18.9916 -0.00277835 7.33526e-05
19.1137 -0.00274289 7.19512e-05
19.2362 -0.00270799 7.05806e-05
19.3592 -0.00267362 6.92398e-05
19.4826 -0.00263979 6.79281e-05
19.6065 -0.00260646 6.66445e-05
19.7309 -0.00257365 6.53885e-05
19.8557 -0.00254132 6.41591e-05
19.9811 -0.00250948 6.29557e-05
20.1069 -0.00247811 6.17776e-05
20.2333 -0.0024472 6.06241e-05
20.3602 -0.00241673 5.94945e-05
20.4876 -0.00238671 5.83882e-05
20.6156 -0.00235712 5.73046e-05
20.7441 -0.00232795 5.6243e-05
20.8732 -0.00229918 5.52029e-05
21.0029 -0.00227082 5.41837e-05
21.1332 -0.00224286 5.31848e-05
21.2642 -0.00221527 5.22058e-05
21.3958 -0.00218806 5.1246e-05
21.528 -0.00216122 5.03051e-05
21.6609 -0.00213474 4.93824e-05
21.7945 -0.0021086 4.84775e-05
21.9288 -0.00208281 4.759e-05
22.0639 -0.00205735 4.67194e-05
22.1997 -0.00203222 4.58652e-05
22.3363 -0.00200741 4.5027e-05
22.4736 -0.0019829 4.42045e-05
22.6118 -0.00195871 4.33971e-05
22.7509 -0.0019348 4.26045e-05
22.8908 -0.00191119 4.18263e-05
23.0316 -0.00188786 4.10622e-05
23.1733 -0.0018648 4.03117e-05
23.316 -0.00184202 3.95744e-05
23.4597 -0.00181949 3.88502e-05
23.6044 -0.00179722 3.81384e-05
23.7502 -0.00177519 3.7439e-05
23.8971 -0.00175341 3.67514e-05
24.0451 -0.00173186 3.60754e-05
24.1944 -0.00171053 3.54107e-05
24.3448 -0.00168943 3.47569e-05
24.4966 -0.00166853 3.41137e-05
24.6496 -0.00164785 3.34809e-05
24.8041 -0.00162736 3.2858e-05
24.9601 -0.00160707 3.22449e-05
25.1175 -0.00158696 3.16411e-05
25.2766 -0.00156702 3.10465e-05
25.4373 -0.00154726 3.04606e-05
25.5998 -0.00152766 2.98832e-05
25.7641 -0.00150821 2.9314e-05
25.9304 -0.00148891 2.87526e-05
26.0988 -0.00146974 2.81989e-05
26.2693 -0.0014507 2.76523e-05
26.4421 -0.00143177 2.71127e-05
26.6174 -0.00141296 2.65797e-05
26.7954 -0.00139424 2.60528e-05
26.9761 -0.0013756 2.55319e-05
27.1598 -0.00135703 2.50163e-05
27.3468 -0.00133851 2.45059e-05
27.5373 -0.00132004 2.4e-05
27.7317 -0.00130159 2.34982e-05
27.9302 -0.00128313 2.3e-05
28.1333 -0.00126465 2.25047e-05
28.3415 -0.00124612 2.20116e-05
28.5554 -0.0012275 2.15199e-05
28.7758 -0.00120876 2.10286e-05
29.0035 -0.00118984 2.05366e-05
29.2396 -0.00117068 2.00423e-05
29.4858 -0.0011512 1.95438e-05
29.7441 -0.00113128 1.90384e-05
30.0173 -0.00111075 1.85225e-05
30.3101 -0.00108938 1.79903e-05
30.6297 -0.00106675 1.74323e-05
30.9905 -0.00104204 1.68297e-05
31.4301 -0.00101307 1.61326e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1QuantumOneLoop/GRp_FRG.txt <==
-31.4301 -0.00101371 -1.6153e-05
-30.9905 -0.00104271 -1.68517e-05
-30.6297 -0.00106746 -1.74556e-05
-30.3101 -0.00109013 -1.80148e-05
-30.0173 -0.00111152 -1.85482e-05
-29.7441 -0.00113207 -1.90653e-05
-29.4858 -0.00115202 -1.95719e-05
-29.2396 -0.00117154 -2.00716e-05
-29.0035 -0.00119073 -2.05671e-05
-28.7758 -0.00120967 -2.10604e-05
-28.5554 -0.00122845 -2.15529e-05
-28.3415 -0.00124709 -2.20458e-05
-28.1333 -0.00126565 -2.25402e-05
-27.9302 -0.00128416 -2.30368e-05
-27.7317 -0.00130264 -2.35364e-05
-27.5373 -0.00132113 -2.40396e-05
-27.3468 -0.00133963 -2.45468e-05
-27.1598 -0.00135818 -2.50587e-05
-26.9761 -0.00137678 -2.55757e-05
-26.7954 -0.00139545 -2.60982e-05
-26.6174 -0.0014142 -2.66266e-05
-26.4421 -0.00143305 -2.71612e-05
-26.2693 -0.00145201 -2.77024e-05
-26.0988 -0.00147109 -2.82506e-05
-25.9304 -0.00149029 -2.88061e-05
-25.7641 -0.00150963 -2.93692e-05
-25.5998 -0.00152911 -2.99402e-05
-25.4373 -0.00154875 -3.05194e-05
-25.2766 -0.00156856 -3.11072e-05
-25.1175 -0.00158853 -3.17038e-05
-24.9601 -0.00160868 -3.23096e-05
-24.8041 -0.00162902 -3.29248e-05
-24.6496 -0.00164954 -3.35498e-05
-24.4966 -0.00167027 -3.41848e-05
-24.3448 -0.00169121 -3.48302e-05
-24.1944 -0.00171236 -3.54863e-05
-24.0451 -0.00173373 -3.61534e-05
-23.8971 -0.00175533 -3.68318e-05
-23.7502 -0.00177716 -3.75219e-05
-23.6044 -0.00179923 -3.8224e-05
-23.4597 -0.00182156 -3.89383e-05
-23.316 -0.00184413 -3.96654e-05
-23.1733 -0.00186697 -4.04054e-05
-23.0316 -0.00189008 -4.11589e-05
-22.8908 -0.00191347 -4.1926e-05
-22.7509 -0.00193714 -4.27073e-05
-22.6118 -0.0019611 -4.35031e-05
-22.4736 -0.00198536 -4.43138e-05
-22.3363 -0.00200992 -4.51398e-05
-22.1997 -0.0020348 -4.59814e-05
-22.0639 -0.00205999 -4.68392e-05
-21.9288 -0.00208552 -4.77136e-05
-21.7945 -0.00211138 -4.8605e-05
-21.6609 -0.00213758 -4.95138e-05
-21.528 -0.00216413 -5.04406e-05
-21.3958 -0.00219105 -5.13858e-05
-21.2642 -0.00221833 -5.235e-05
-21.1332 -0.00224599 -5.33336e-05
-21.0029 -0.00227404 -5.43371e-05
-20.8732 -0.00230248 -5.53611e-05
-20.7441 -0.00233133 -5.64062e-05
-20.6156 -0.00236058 -5.7473e-05
-20.4876 -0.00239026 -5.85619e-05
-20.3602 -0.00242038 -5.96737e-05
-20.2333 -0.00245093 -6.0809e-05
-20.1069 -0.00248194 -6.19684e-05
-19.9811 -0.00251341 -6.31526e-05
-19.8557 -0.00254535 -6.43623e-05
-19.7309 -0.00257778 -6.55982e-05
-19.6065 -0.0026107 -6.6861e-05
-19.4826 -0.00264413 -6.81515e-05
-19.3592 -0.00267808 -6.94704e-05
-19.2362 -0.00271256 -7.08187e-05
-19.1137 -0.00274758 -7.2197e-05
-18.9916 -0.00278316 -7.36064e-05
-18.8699 -0.00281931 -7.50477e-05
-18.7487 -0.00285604 -7.65217e-05
-18.6278 -0.00289337 -7.80295e-05
-18.5074 -0.00293131 -7.95721e-05
-18.3873 -0.00296987 -8.11504e-05
-18.2676 -0.00300907 -8.27656e-05
-18.1483 -0.00304893 -8.44186e-05
-18.0294 -0.00308946 -8.61107e-05
-17.9108 -0.00313067 -8.78431e-05
-17.7926 -0.00317259 -8.96168e-05
-17.6748 -0.00321523 -9.14333e-05
-17.5572 -0.00325861 -9.32937e-05
-17.4401 -0.00330275 -9.51995e-05
-17.3232 -0.00334766 -9.71521e-05
-17.2067 -0.00339337 -9.91528e-05
-17.0905 -0.00343989 -0.000101203
-16.9746 -0.00348724 -0.000103305
-16.859 -0.00353546 -0.000105459
-16.7437 -0.00358455 -0.000107669
-16.6288 -0.00363454 -0.000109934
-16.5141 -0.00368545 -0.000112257
-16.3997 -0.00373731 -0.000114641
-16.2856 -0.00379015 -0.000117086
-16.1717 -0.00384398 -0.000119596
-16.0582 -0.00389883 -0.000122171
-15.9449 -0.00395474 -0.000124815
-15.8319 -0.00401172 -0.000127529
-15.7191 -0.00406981 -0.000130316
-15.6066 -0.00412904 -0.000133179
-15.4943 -0.00418943 -0.000136119
-15.3823 -0.00425103 -0.00013914
-15.2705 -0.00431385 -0.000142245
-15.159 -0.00437795 -0.000145435
-15.0477 -0.00444334 -0.000148715
-14.9367 -0.00451007 -0.000152088
-14.8258 -0.00457818 -0.000155556
-14.7152 -0.0046477 -0.000159123
-14.6049 -0.00471868 -0.000162793
-14.4947 -0.00479115 -0.000166569
-14.3848 -0.00486517 -0.000170456
-14.275 -0.00494076 -0.000174457
-14.1655 -0.00501799 -0.000178576
-14.0562 -0.0050969 -0.000182819
-13.9471 -0.00517753 -0.000187189
-13.8382 -0.00525995 -0.000191691
-13.7294 -0.0053442 -0.000196331
-13.6209 -0.00543034 -0.000201113
-13.5126 -0.00551843 -0.000206044
-13.4044 -0.00560853 -0.000211129
-13.2965 -0.0057007 -0.000216374
-13.1887 -0.005795 -0.000221785
-13.0811 -0.00589151 -0.000227369
-12.9737 -0.00599029 -0.000233133
-12.8664 -0.00609141 -0.000239085
-12.7593 -0.00619496 -0.000245231
-12.6524 -0.00630101 -0.00025158
-12.5457 -0.00640964 -0.000258141
-12.4391 -0.00652094 -0.000264922
-12.3327 -0.00663499 -0.000271933
-12.2265 -0.0067519 -0.000279183
-12.1204 -0.00687175 -0.000286682
-12.0144 -0.00699465 -0.000294442
-11.9086 -0.0071207 -0.000302474
-11.803 -0.00725002 -0.000310789
-11.6975 -0.00738272 -0.000319401
-11.5922 -0.00751891 -0.000328323
-11.487 -0.00765872 -0.000337569
-11.3819 -0.00780229 -0.000347154
-11.277 -0.00794975 -0.000357092
-11.1722 -0.00810125 -0.000367402
-11.0676 -0.00825692 -0.0003781
-10.9631 -0.00841694 -0.000389204
-10.8587 -0.00858146 -0.000400735
-10.7545 -0.00875066 -0.000412713
-10.6503 -0.00892472 -0.000425159
-10.5463 -0.00910382 -0.000438098
-10.4425 -0.00928817 -0.000451553
-10.3387 -0.00947798 -0.00046555
-10.2351 -0.00967345 -0.000480118
-10.1316 -0.00987483 -0.000495285
-10.0282 -0.0100824 -0.000511083
-9.92496 -0.0102963 -0.000527545
-9.82181 -0.0105169 -0.000544707
-9.71877 -0.0107444 -0.000562605
-9.61583 -0.0109792 -0.00058128
-9.51301 -0.0112215 -0.000600775
-9.4103 -0.0114718 -0.000621135
-9.30769 -0.0117303 -0.00064241
-9.20518 -0.0119974 -0.00066465
-9.10278 -0.0122734 -0.000687912
-9.00048 -0.0125589 -0.000712255
-8.89828 -0.0128543 -0.000737743
-8.79618 -0.01316 -0.000764445
-8.69417 -0.0134764 -0.000792434
-8.59226 -0.0138042 -0.000821788
-8.49044 -0.0141438 -0.000852593
-8.38872 -0.0144959 -0.000884939
-8.28708 -0.0148611 -0.000918926
-8.18554 -0.01524 -0.000954657
-8.08408 -0.0156334 -0.00099225
-7.98271 -0.0160419 -0.00103183
-7.88143 -0.0164665 -0.00107352
-7.78023 -0.0169078 -0.00111747
-7.67911 -0.017367 -0.00116385
-7.57807 -0.0178449 -0.00121281
-7.47712 -0.0183425 -0.00126455
-7.37624 -0.0188611 -0.00131926
-7.27544 -0.0194017 -0.00137716
-7.17471 -0.0199657 -0.0014385
-7.07406 -0.0205545 -0.00150353
-6.97348 -0.0211695 -0.00157254
-6.87298 -0.0218124 -0.00164585
-6.77254 -0.0224849 -0.0017238
-6.67218 -0.0231888 -0.00180676
-6.57188 -0.0239262 -0.00189515
-6.47166 -0.0246993 -0.00198945
-6.37149 -0.0255103 -0.00209014
-6.2714 -0.026362 -0.0021978
-6.17136 -0.0272571 -0.00231306
-6.07139 -0.0281986 -0.00243661
-5.97148 -0.0291899 -0.00256922
-5.87163 -0.0302345 -0.00271178
-5.77184 -0.0313366 -0.00286526
-5.67211 -0.0325003 -0.00303077
-5.57243 -0.0337306 -0.00320954
-5.47281 -0.0350327 -0.00340299
-5.37325 -0.0364123 -0.00361274
-5.27373 -0.037876 -0.00384062
-5.17427 -0.0394308 -0.00408874
-5.07487 -0.0410846 -0.00435957
-4.97551 -0.0428462 -0.00465593
-4.8762 -0.0447253 -0.00498117
-4.77694 -0.0467327 -0.00533918
-4.67772 -0.0488807 -0.0057346
-4.57855 -0.0511827 -0.00617294
-4.47943 -0.0536537 -0.0066608
-4.38035 -0.0563104 -0.00720608
-4.28131 -0.0591711 -0.00781828
-4.18232 -0.0622559 -0.00850869
-4.08336 -0.0655864 -0.0092906
-3.98445 -0.0691856 -0.010179
-3.88557 -0.0730781 -0.01119
-3.78673 -0.0772907 -0.0123393
-3.68793 -0.0818548 -0.013641
-3.58916 -0.0868118 -0.0151072
-3.49043 -0.0922176 -0.0167517
-3.39173 -0.0981466 -0.0185962
-3.29307 -0.104691 -0.0206771
-3.19443 -0.11196 -0.0230509
-3.09583 -0.120076 -0.0257959
-2.99725 -0.129178 -0.0290143
-2.89871 -0.139428 -0.0328357
-2.80019 -0.151017 -0.0374259
-2.7017 -0.164175 -0.0430005
-2.60323 -0.179181 -0.0498463
-2.50479 -0.196375 -0.0583537
-2.40638 -0.216171 -0.0690634
-2.30798 -0.239064 -0.0827402
-2.20961 -0.265632 -0.100484
-2.11126 -0.296505 -0.123905
-2.01293 -0.332278 -0.155395
-1.91462 -0.373262 -0.198551
-1.81632 -0.418873 -0.258775
-1.71804 -0.466232 -0.343988
-1.61978 -0.507191 -0.464855
-1.52154 -0.522995 -0.632443
-1.42331 -0.478353 -0.848428
-1.32509 -0.325826 -1.08353
-1.22689 -0.0412584 -1.25905
-1.12869 0.32018 -1.28107
-1.03051 0.636089 -1.13305
-0.932337 0.824329 -0.898045
-0.834173 0.893897 -0.668041
-0.736016 0.893371 -0.484025
-0.637867 0.86287 -0.34843
-0.539723 0.824583 -0.250566
-0.441585 0.788577 -0.179057
-0.343451 0.758769 -0.125128
-0.24532 0.736377 -0.0825704
-0.147191 0.721576 -0.0470236
-0.0490634 0.714235 -0.0152736
0.0490634 0.714235 0.0152736
0.147191 0.721576 0.0470236
0.24532 0.736377 0.0825704
0.343451 0.758769 0.125128
0.441585 0.788577 0.179057
0.539723 0.824583 0.250566
0.637867 0.86287 0.34843
0.736016 0.893371 0.484025
0.834173 0.893897 0.668041
0.932337 0.824329 0.898045
1.03051 0.636089 1.13305
1.12869 0.32018 1.28107
1.22689 -0.0412584 1.25905
1.32509 -0.325826 1.08353
1.42331 -0.478353 0.848428
1.52154 -0.522995 0.632443
1.61978 -0.507191 0.464855
1.71804 -0.466232 0.343988
1.81632 -0.418873 0.258775
1.91462 -0.373262 0.198551
2.01293 -0.332278 0.155395
2.11126 -0.296505 0.123905
2.20961 -0.265632 0.100484
2.30798 -0.239064 0.0827402
2.40638 -0.216171 0.0690634
2.50479 -0.196375 0.0583537
2.60323 -0.179181 0.0498463
2.7017 -0.164175 0.0430005
2.80019 -0.151017 0.0374259
2.89871 -0.139428 0.0328357
2.99725 -0.129178 0.0290143
3.09583 -0.120076 0.0257959
3.19443 -0.11196 0.0230509
3.29307 -0.104691 0.0206771
3.39173 -0.0981466 0.0185962
3.49043 -0.0922176 0.0167517
3.58916 -0.0868118 0.0151072
3.68793 -0.0818548 0.013641
3.78673 -0.0772907 0.0123393
3.88557 -0.0730781 0.01119
3.98445 -0.0691856 0.010179
4.08336 -0.0655864 0.0092906
4.18232 -0.0622559 0.00850869
4.28131 -0.0591711 0.00781828
4.38035 -0.0563104 0.00720608
4.47943 -0.0536537 0.0066608
4.57855 -0.0511827 0.00617294
4.67772 -0.0488807 0.0057346
4.77694 -0.0467327 0.00533918
4.8762 -0.0447253 0.00498117
4.97551 -0.0428462 0.00465593
5.07487 -0.0410846 0.00435957
5.17427 -0.0394308 0.00408874
5.27373 -0.037876 0.00384062
5.37325 -0.0364123 0.00361274
5.47281 -0.0350327 0.00340299
5.57243 -0.0337306 0.00320954
5.67211 -0.0325003 0.00303077
5.77184 -0.0313366 0.00286526
5.87163 -0.0302345 0.00271178
5.97148 -0.0291899 0.00256922
6.07139 -0.0281986 0.00243661
6.17136 -0.0272571 0.00231306
6.2714 -0.026362 0.0021978
6.37149 -0.0255103 0.00209014
6.47166 -0.0246993 0.00198945
6.57188 -0.0239262 0.00189515
6.67218 -0.0231888 0.00180676
6.77254 -0.0224849 0.0017238
6.87298 -0.0218124 0.00164585
6.97348 -0.0211695 0.00157254
7.07406 -0.0205545 0.00150353
7.17471 -0.0199657 0.0014385
7.27544 -0.0194017 0.00137716
7.37624 -0.0188611 0.00131926
7.47712 -0.0183425 0.00126455
7.57807 -0.0178449 0.00121281
7.67911 -0.017367 0.00116385
7.78023 -0.0169078 0.00111747
7.88143 -0.0164665 0.00107352
7.98271 -0.0160419 0.00103183
8.08408 -0.0156334 0.00099225
8.18554 -0.01524 0.000954657
8.28708 -0.0148611 0.000918926
8.38872 -0.0144959 0.000884939
8.49044 -0.0141438 0.000852593
8.59226 -0.0138042 0.000821788
8.69417 -0.0134764 0.000792434
8.79618 -0.01316 0.000764445
8.89828 -0.0128543 0.000737743
9.00048 -0.0125589 0.000712255
9.10278 -0.0122734 0.000687912
9.20518 -0.0119974 0.00066465
9.30769 -0.0117303 0.00064241
9.4103 -0.0114718 0.000621135
9.51301 -0.0112215 0.000600775
9.61583 -0.0109792 0.00058128
9.71877 -0.0107444 0.000562605
9.82181 -0.0105169 0.000544707
9.92496 -0.0102963 0.000527545
10.0282 -0.0100824 0.000511083
10.1316 -0.00987483 0.000495285
10.2351 -0.00967345 0.000480118
10.3387 -0.00947798 0.00046555
10.4425 -0.00928817 0.000451553
10.5463 -0.00910382 0.000438098
10.6503 -0.00892472 0.000425159
10.7545 -0.00875066 0.000412713
10.8587 -0.00858146 0.000400735
10.9631 -0.00841694 0.000389204
11.0676 -0.00825692 0.0003781
11.1722 -0.00810125 0.000367402
11.277 -0.00794975 0.000357092
11.3819 -0.00780229 0.000347154
11.487 -0.00765872 0.000337569
11.5922 -0.00751891 0.000328323
11.6975 -0.00738272 0.000319401
11.803 -0.00725002 0.000310789
11.9086 -0.0071207 0.000302474
12.0144 -0.00699465 0.000294442
12.1204 -0.00687175 0.000286682
12.2265 -0.0067519 0.000279183
12.3327 -0.00663499 0.000271933
12.4391 -0.00652094 0.000264922
12.5457 -0.00640964 0.000258141
12.6524 -0.00630101 0.00025158
12.7593 -0.00619496 0.000245231
12.8664 -0.00609141 0.000239085
12.9737 -0.00599029 0.000233133
13.0811 -0.00589151 0.000227369
13.1887 -0.005795 0.000221785
13.2965 -0.0057007 0.000216374
13.4044 -0.00560853 0.000211129
13.5126 -0.00551843 0.000206044
13.6209 -0.00543034 0.000201113
13.7294 -0.0053442 0.000196331
13.8382 -0.00525995 0.000191691
13.9471 -0.00517753 0.000187189
14.0562 -0.0050969 0.000182819
14.1655 -0.00501799 0.000178576
14.275 -0.00494076 0.000174457
14.3848 -0.00486517 0.000170456
14.4947 -0.00479115 0.000166569
14.6049 -0.00471868 0.000162793
14.7152 -0.0046477 0.000159123
14.8258 -0.00457818 0.000155556
14.9367 -0.00451007 0.000152088
15.0477 -0.00444334 0.000148715
15.159 -0.00437795 0.000145435
15.2705 -0.00431385 0.000142245
15.3823 -0.00425103 0.00013914
15.4943 -0.00418943 0.000136119
15.6066 -0.00412904 0.000133179
15.7191 -0.00406981 0.000130316
15.8319 -0.00401172 0.000127529
15.9449 -0.00395474 0.000124815
16.0582 -0.00389883 0.000122171
16.1717 -0.00384398 0.000119596
16.2856 -0.00379015 0.000117086
16.3997 -0.00373731 0.000114641
16.5141 -0.00368545 0.000112257
16.6288 -0.00363454 0.000109934
16.7437 -0.00358455 0.000107669
16.859 -0.00353546 0.000105459
16.9746 -0.00348724 0.000103305
17.0905 -0.00343989 0.000101203
17.2067 -0.00339337 9.91528e-05
17.3232 -0.00334766 9.71521e-05
17.4401 -0.00330275 9.51995e-05
17.5572 -0.00325861 9.32937e-05
17.6748 -0.00321523 9.14333e-05
17.7926 -0.00317259 8.96168e-05
17.9108 -0.00313067 8.78431e-05
18.0294 -0.00308946 8.61107e-05
18.1483 -0.00304893 8.44186e-05
18.2676 -0.00300907 8.27656e-05
18.3873 -0.00296987 8.11504e-05
18.5074 -0.00293131 7.95721e-05
18.6278 -0.00289337 7.80295e-05
18.7487 -0.00285604 7.65217e-05
18.8699 -0.00281931 7.50477e-05
18.9916 -0.00278316 7.36064e-05
19.1137 -0.00274758 7.2197e-05
19.2362 -0.00271256 7.08187e-05
19.3592 -0.00267808 6.94704e-05
19.4826 -0.00264413 6.81515e-05
19.6065 -0.0026107 6.6861e-05
19.7309 -0.00257778 6.55982e-05
19.8557 -0.00254535 6.43623e-05
19.9811 -0.00251341 6.31526e-05
20.1069 -0.00248194 6.19684e-05
20.2333 -0.00245093 6.0809e-05
20.3602 -0.00242038 5.96737e-05
20.4876 -0.00239026 5.85619e-05
20.6156 -0.00236058 5.7473e-05
20.7441 -0.00233133 5.64062e-05
20.8732 -0.00230248 5.53611e-05
21.0029 -0.00227404 5.43371e-05
21.1332 -0.00224599 5.33336e-05
21.2642 -0.00221833 5.235e-05
21.3958 -0.00219105 5.13858e-05
21.528 -0.00216413 5.04406e-05
21.6609 -0.00213758 4.95138e-05
21.7945 -0.00211138 4.8605e-05
21.9288 -0.00208552 4.77136e-05
22.0639 -0.00205999 4.68392e-05
22.1997 -0.0020348 4.59814e-05
22.3363 -0.00200992 4.51398e-05
22.4736 -0.00198536 4.43138e-05
22.6118 -0.0019611 4.35031e-05
22.7509 -0.00193714 4.27073e-05
22.8908 -0.00191347 4.1926e-05
23.0316 -0.00189008 4.11589e-05
23.1733 -0.00186697 4.04054e-05
23.316 -0.00184413 3.96654e-05
23.4597 -0.00182156 3.89383e-05
23.6044 -0.00179923 3.8224e-05
23.7502 -0.00177716 3.75219e-05
23.8971 -0.00175533 3.68318e-05
24.0451 -0.00173373 3.61534e-05
24.1944 -0.00171236 3.54863e-05
24.3448 -0.00169121 3.48302e-05
24.4966 -0.00167027 3.41848e-05
24.6496 -0.00164954 3.35498e-05
24.8041 -0.00162902 3.29248e-05
24.9601 -0.00160868 3.23096e-05
25.1175 -0.00158853 3.17038e-05
25.2766 -0.00156856 3.11072e-05
25.4373 -0.00154875 3.05194e-05
25.5998 -0.00152911 2.99402e-05
25.7641 -0.00150963 2.93692e-05
25.9304 -0.00149029 2.88061e-05
26.0988 -0.00147109 2.82506e-05
26.2693 -0.00145201 2.77024e-05
26.4421 -0.00143305 2.71612e-05
26.6174 -0.0014142 2.66266e-05
26.7954 -0.00139545 2.60982e-05
26.9761 -0.00137678 2.55757e-05
27.1598 -0.00135818 2.50587e-05
27.3468 -0.00133963 2.45468e-05
27.5373 -0.00132113 2.40396e-05
27.7317 -0.00130264 2.35364e-05
27.9302 -0.00128416 2.30368e-05
28.1333 -0.00126565 2.25402e-05
28.3415 -0.00124709 2.20458e-05
28.5554 -0.00122845 2.15529e-05
28.7758 -0.00120967 2.10604e-05
29.0035 -0.00119073 2.05671e-05
29.2396 -0.00117154 2.00716e-05
29.4858 -0.00115202 1.95719e-05
29.7441 -0.00113207 1.90653e-05
30.0173 -0.00111152 1.85482e-05
30.3101 -0.00109013 1.80148e-05
30.6297 -0.00106746 1.74556e-05
30.9905 -0.00104271 1.68517e-05
31.4301 -0.00101371 1.6153e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1QuantumOneLoop/GRp_OneLoopFRG.txt <==
-31.4301 -0.00101408 -1.61648e-05
-30.9905 -0.00104311 -1.68644e-05
-30.6297 -0.00106787 -1.7469e-05
-30.3101 -0.00109056 -1.8029e-05
-30.0173 -0.00111197 -1.85631e-05
-29.7441 -0.00113254 -1.90809e-05
-29.4858 -0.0011525 -1.95882e-05
-29.2396 -0.00117203 -2.00886e-05
-29.0035 -0.00119124 -2.05848e-05
-28.7758 -0.0012102 -2.10788e-05
-28.5554 -0.00122899 -2.1572e-05
-28.3415 -0.00124765 -2.20657e-05
-28.1333 -0.00126623 -2.25608e-05
-27.9302 -0.00128476 -2.30582e-05
-27.7317 -0.00130326 -2.35585e-05
-27.5373 -0.00132176 -2.40625e-05
-27.3468 -0.00134028 -2.45706e-05
-27.1598 -0.00135884 -2.50833e-05
-26.9761 -0.00137746 -2.56011e-05
-26.7954 -0.00139615 -2.61245e-05
-26.6174 -0.00141493 -2.66537e-05
-26.4421 -0.0014338 -2.71893e-05
-26.2693 -0.00145277 -2.77314e-05
-26.0988 -0.00147187 -2.82806e-05
-25.9304 -0.00149109 -2.8837e-05
-25.7641 -0.00151045 -2.94011e-05
-25.5998 -0.00152996 -2.99732e-05
-25.4373 -0.00154962 -3.05535e-05
-25.2766 -0.00156945 -3.11424e-05
-25.1175 -0.00158944 -3.17401e-05
-24.9601 -0.00160961 -3.2347e-05
-24.8041 -0.00162997 -3.29634e-05
-24.6496 -0.00165053 -3.35896e-05
-24.4966 -0.00167128 -3.42259e-05
-24.3448 -0.00169224 -3.48726e-05
-24.1944 -0.00171342 -3.55301e-05
-24.0451 -0.00173481 -3.61986e-05
-23.8971 -0.00175644 -3.68784e-05
-23.7502 -0.0017783 -3.75699e-05
-23.6044 -0.0018004 -3.82735e-05
-23.4597 -0.00182275 -3.89894e-05
-23.316 -0.00184536 -3.97181e-05
-23.1733 -0.00186823 -4.04598e-05
-23.0316 -0.00189137 -4.12149e-05
-22.8908 -0.00191479 -4.19838e-05
-22.7509 -0.00193849 -4.27669e-05
-22.6118 -0.00196249 -4.35645e-05
-22.4736 -0.00198678 -4.43771e-05
-22.3363 -0.00201138 -4.52051e-05
-22.1997 -0.00203629 -4.60488e-05
-22.0639 -0.00206152 -4.69087e-05
-21.9288 -0.00208708 -4.77852e-05
-21.7945 -0.00211298 -4.86788e-05
-21.6609 -0.00213923 -4.959e-05
-21.528 -0.00216582 -5.05191e-05
-21.3958 -0.00219278 -5.14668e-05
-21.2642 -0.00222011 -5.24335e-05
-21.1332 -0.00224781 -5.34197e-05
-21.0029 -0.0022759 -5.44259e-05
-20.8732 -0.00230439 -5.54528e-05
-20.7441 -0.00233328 -5.65007e-05
-20.6156 -0.00236259 -5.75705e-05
-20.4876 -0.00239232 -5.86625e-05
-20.3602 -0.00242249 -5.97775e-05
-20.2333 -0.00245309 -6.09161e-05
-20.1069 -0.00248416 -6.20789e-05
-19.9811 -0.00251568 -6.32666e-05
-19.8557 -0.00254768 -6.448e-05
-19.7309 -0.00258017 -6.57196e-05
-19.6065 -0.00261315 -6.69863e-05
-19.4826 -0.00264665 -6.82809e-05
-19.3592 -0.00268066 -6.9604e-05
-19.2362 -0.00271521 -7.09566e-05
-19.1137 -0.0027503 -7.23394e-05
-18.9916 -0.00278595 -7.37534e-05
-18.8699 -0.00282217 -7.51995e-05
-18.7487 -0.00285898 -7.66785e-05
-18.6278 -0.00289638 -7.81915e-05
-18.5074 -0.0029344 -7.97394e-05
-18.3873 -0.00297304 -8.13232e-05
-18.2676 -0.00301233 -8.29441e-05
-18.1483 -0.00305227 -8.46031e-05
-18.0294 -0.00309289 -8.63014e-05
-17.9108 -0.0031342 -8.80401e-05
-17.7926 -0.00317621 -8.98205e-05
-17.6748 -0.00321895 -9.16438e-05
-17.5572 -0.00326243 -9.35114e-05
-17.4401 -0.00330667 -9.54246e-05
-17.3232 -0.00335169 -9.73849e-05
-17.2067 -0.0033975 -9.93936e-05
-17.0905 -0.00344414 -0.000101452
-16.9746 -0.00349161 -0.000103563
-16.859 -0.00353994 -0.000105726
-16.7437 -0.00358916 -0.000107945
-16.6288 -0.00363928 -0.00011022
-16.5141 -0.00369033 -0.000112553
-16.3997 -0.00374233 -0.000114947
-16.2856 -0.0037953 -0.000117403
-16.1717 -0.00384928 -0.000119924
-16.0582 -0.00390428 -0.000122511
-15.9449 -0.00396035 -0.000125167
-15.8319 -0.00401749 -0.000127894
-15.7191 -0.00407575 -0.000130695
-15.6066 -0.00413515 -0.000133571
-15.4943 -0.00419572 -0.000136526
-15.3823 -0.0042575 -0.000139562
-15.2705 -0.00432052 -0.000142682
-15.159 -0.00438481 -0.000145889
-15.0477 -0.00445041 -0.000149186
-14.9367 -0.00451736 -0.000152577
-14.8258 -0.00458568 -0.000156063
-14.7152 -0.00465543 -0.00015965
-14.6049 -0.00472665 -0.00016334
-14.4947 -0.00479937 -0.000167137
-14.3848 -0.00487363 -0.000171046
-14.275 -0.00494949 -0.00017507
-14.1655 -0.00502699 -0.000179213
-14.0562 -0.00510618 -0.000183481
-13.9471 -0.00518711 -0.000187877
-13.8382 -0.00526984 -0.000192407
-13.7294 -0.0053544 -0.000197076
-13.6209 -0.00544087 -0.000201888
-13.5126 -0.00552931 -0.000206851
-13.4044 -0.00561976 -0.000211968
-13.2965 -0.0057123 -0.000217248
-13.1887 -0.00580698 -0.000222695
-13.0811 -0.00590389 -0.000228318
-12.9737 -0.00600308 -0.000234122
-12.8664 -0.00610464 -0.000240115
-12.7593 -0.00620863 -0.000246305
-12.6524 -0.00631515 -0.000252701
-12.5457 -0.00642427 -0.00025931
-12.4391 -0.00653607 -0.000266142
-12.3327 -0.00665066 -0.000273206
-12.2265 -0.00676811 -0.000280512
-12.1204 -0.00688854 -0.000288071
-12.0144 -0.00701204 -0.000295893
-11.9086 -0.00713872 -0.00030399
-11.803 -0.00726869 -0.000312375
-11.6975 -0.00740206 -0.00032106
-11.5922 -0.00753897 -0.000330058
-11.487 -0.00767953 -0.000339385
-11.3819 -0.00782388 -0.000349054
-11.277 -0.00797215 -0.000359083
-11.1722 -0.00812449 -0.000369487
-11.0676 -0.00828106 -0.000380286
-10.9631 -0.00844201 -0.000391496
-10.8587 -0.00860751 -0.000403139
-10.7545 -0.00877773 -0.000415235
-10.6503 -0.00895286 -0.000427807
-10.5463 -0.00913309 -0.000440878
-10.4425 -0.00931862 -0.000454474
-10.3387 -0.00950966 -0.00046862
-10.2351 -0.00970643 -0.000483346
-10.1316 -0.00990918 -0.000498681
-10.0282 -0.0101181 -0.000514657
-9.92496 -0.0103336 -0.000531308
-9.82181 -0.0105557 -0.00054867
-9.71877 -0.010785 -0.000566782
-9.61583 -0.0110215 -0.000585684
-9.51301 -0.0112657 -0.000605421
-9.4103 -0.0115179 -0.000626039
-9.30769 -0.0117784 -0.000647587
-9.20518 -0.0120477 -0.00067012
-9.10278 -0.0123261 -0.000693694
-9.00048 -0.012614 -0.000718371
-8.89828 -0.0129119 -0.000744215
-8.79618 -0.0132203 -0.000771298
-8.69417 -0.0135396 -0.000799694
-8.59226 -0.0138704 -0.000829484
-8.49044 -0.0142133 -0.000860755
-8.38872 -0.0145688 -0.000893602
-8.28708 -0.0149376 -0.000928126
-8.18554 -0.0153204 -0.000964434
-8.08408 -0.0157178 -0.00100265
-7.98271 -0.0161307 -0.00104289
-7.88143 -0.0165598 -0.00108529
-7.78023 -0.0170061 -0.00113002
-7.67911 -0.0174705 -0.00117722
-7.57807 -0.0179539 -0.00122708
-7.47712 -0.0184575 -0.00127978
-7.37624 -0.0189824 -0.00133553
-7.27544 -0.0195299 -0.00139456
-7.17471 -0.0201011 -0.00145711
-7.07406 -0.0206977 -0.00152345
-6.97348 -0.021321 -0.00159388
-6.87298 -0.0219728 -0.00166872
-6.77254 -0.0226549 -0.00174833
-6.67218 -0.0233691 -0.00183309
-6.57188 -0.0241175 -0.00192344
-6.47166 -0.0249024 -0.00201984
-6.37149 -0.0257263 -0.00212282
-6.2714 -0.0265917 -0.00223295
-6.17136 -0.0275017 -0.00235089
-6.07139 -0.0284592 -0.00247733
-5.97148 -0.0294679 -0.00261307
-5.87163 -0.0305313 -0.002759
-5.77184 -0.0316536 -0.0029161
-5.67211 -0.0328394 -0.00308548
-5.57243 -0.0340936 -0.00326838
-5.47281 -0.0354216 -0.00346621
-5.37325 -0.0368294 -0.00368055
-5.27373 -0.0383238 -0.00391318
-5.17427 -0.039912 -0.00416614
-5.07487 -0.0416023 -0.00444173
-4.97551 -0.0434038 -0.00474262
-4.8762 -0.0453267 -0.00507181
-4.77694 -0.0473823 -0.00543281
-4.67772 -0.0495835 -0.00582963
-4.57855 -0.0519446 -0.00626693
-4.47943 -0.0544819 -0.00675014
-4.38035 -0.0572138 -0.00728562
-4.28131 -0.0601613 -0.00788079
-4.18232 -0.0633482 -0.00854447
-4.08336 -0.0668019 -0.00928709
-3.98445 -0.070554 -0.0101211
-3.88557 -0.0746407 -0.0110614
-3.78673 -0.0791045 -0.0121262
-3.68793 -0.0839944 -0.0133373
-3.58916 -0.0893683 -0.0147217
-3.49043 -0.0952944 -0.0163128
-3.39173 -0.101854 -0.018152
-3.29307 -0.109142 -0.0202916
-3.19443 -0.117277 -0.0227981
-3.09583 -0.126398 -0.0257571
-2.99725 -0.136677 -0.0292801
-2.89871 -0.148326 -0.0335144
-2.80019 -0.161605 -0.0386576
-2.7017 -0.176844 -0.0449793
-2.60323 -0.194456 -0.0528544
-2.50479 -0.214966 -0.0628157
-2.40638 -0.239046 -0.0756375
-2.30798 -0.267553 -0.0924766
-2.20961 -0.301565 -0.115112
-2.11126 -0.342392 -0.14637
-2.01293 -0.391445 -0.190896
-1.91462 -0.449652 -0.256576
-1.81632 -0.515441 -0.357068
-1.71804 -0.578236 -0.515472
-1.61978 -0.599681 -0.764075
-1.52154 -0.476907 -1.10946
-1.42331 -0.0743219 -1.40123
-1.32509 0.471096 -1.34423
-1.22689 0.792248 -1.0066
-1.12869 0.861993 -0.681212
-1.03051 0.824552 -0.458752
-0.932337 0.761589 -0.317328
-0.834173 0.70085 -0.226212
-0.736016 0.649361 -0.165224
-0.637867 0.607712 -0.122579
-0.539723 0.574819 -0.0914222
-0.441585 0.549375 -0.0676484
-0.343451 0.530259 -0.0486919
-0.24532 0.516614 -0.0328691
-0.147191 0.507834 -0.0190065
-0.0490634 0.503536 -0.00622093
0.0490634 0.503536 0.00622093
0.147191 0.507834 0.0190065
0.24532 0.516614 0.0328691
0.343451 0.530259 0.0486919
0.441585 0.549375 0.0676484
0.539723 0.574819 0.0914222
0.637867 0.607712 0.122579
0.736016 0.649361 0.165224
0.834173 0.70085 0.226212
0.932337 0.761589 0.317328
1.03051 0.824552 0.458752
1.12869 0.861993 0.681212
1.22689 0.792248 1.0066
1.32509 0.471096 1.34423
1.42331 -0.0743219 1.40123
1.52154 -0.476907 1.10946
1.61978 -0.599681 0.764075
1.71804 -0.578236 0.515472
1.81632 -0.515441 0.357068
1.91462 -0.449652 0.256576
2.01293 -0.391445 0.190896
2.11126 -0.342392 0.14637
2.20961 -0.301565 0.115112
2.30798 -0.267553 0.0924766
2.40638 -0.239046 0.0756375
2.50479 -0.214966 0.0628157
2.60323 -0.194456 0.0528544
2.7017 -0.176844 0.0449793
2.80019 -0.161605 0.0386576
2.89871 -0.148326 0.0335144
2.99725 -0.136677 0.0292801
3.09583 -0.126398 0.0257571
3.19443 -0.117277 0.0227981
3.29307 -0.109142 0.0202916
3.39173 -0.101854 0.018152
3.49043 -0.0952944 0.0163128
3.58916 -0.0893683 0.0147217
3.68793 -0.0839944 0.0133373
3.78673 -0.0791045 0.0121262
3.88557 -0.0746407 0.0110614
3.98445 -0.070554 0.0101211
4.08336 -0.0668019 0.00928709
4.18232 -0.0633482 0.00854447
4.28131 -0.0601613 0.00788079
4.38035 -0.0572138 0.00728562
4.47943 -0.0544819 0.00675014
4.57855 -0.0519446 0.00626693
4.67772 -0.0495835 0.00582963
4.77694 -0.0473823 0.00543281
4.8762 -0.0453267 0.00507181
4.97551 -0.0434038 0.00474262
5.07487 -0.0416023 0.00444173
5.17427 -0.039912 0.00416614
5.27373 -0.0383238 0.00391318
5.37325 -0.0368294 0.00368055
5.47281 -0.0354216 0.00346621
5.57243 -0.0340936 0.00326838
5.67211 -0.0328394 0.00308548
5.77184 -0.0316536 0.0029161
5.87163 -0.0305313 0.002759
5.97148 -0.0294679 0.00261307
6.07139 -0.0284592 0.00247733
6.17136 -0.0275017 0.00235089
6.2714 -0.0265917 0.00223295
6.37149 -0.0257263 0.00212282
6.47166 -0.0249024 0.00201984
6.57188 -0.0241175 0.00192344
6.67218 -0.0233691 0.00183309
6.77254 -0.0226549 0.00174833
6.87298 -0.0219728 0.00166872
6.97348 -0.021321 0.00159388
7.07406 -0.0206977 0.00152345
7.17471 -0.0201011 0.00145711
7.27544 -0.0195299 0.00139456
7.37624 -0.0189824 0.00133553
7.47712 -0.0184575 0.00127978
7.57807 -0.0179539 0.00122708
7.67911 -0.0174705 0.00117722
7.78023 -0.0170061 0.00113002
7.88143 -0.0165598 0.00108529
7.98271 -0.0161307 0.00104289
8.08408 -0.0157178 0.00100265
8.18554 -0.0153204 0.000964434
8.28708 -0.0149376 0.000928126
8.38872 -0.0145688 0.000893602
8.49044 -0.0142133 0.000860755
8.59226 -0.0138704 0.000829484
8.69417 -0.0135396 0.000799694
8.79618 -0.0132203 0.000771298
8.89828 -0.0129119 0.000744215
9.00048 -0.012614 0.000718371
9.10278 -0.0123261 0.000693694
9.20518 -0.0120477 0.00067012
9.30769 -0.0117784 0.000647587
9.4103 -0.0115179 0.000626039
9.51301 -0.0112657 0.000605421
9.61583 -0.0110215 0.000585684
9.71877 -0.010785 0.000566782
9.82181 -0.0105557 0.00054867
9.92496 -0.0103336 0.000531308
10.0282 -0.0101181 0.000514657
10.1316 -0.00990918 0.000498681
10.2351 -0.00970643 0.000483346
10.3387 -0.00950966 0.00046862
10.4425 -0.00931862 0.000454474
10.5463 -0.00913309 0.000440878
10.6503 -0.00895286 0.000427807
10.7545 -0.00877773 0.000415235
10.8587 -0.00860751 0.000403139
10.9631 -0.00844201 0.000391496
11.0676 -0.00828106 0.000380286
11.1722 -0.00812449 0.000369487
11.277 -0.00797215 0.000359083
11.3819 -0.00782388 0.000349054
11.487 -0.00767953 0.000339385
11.5922 -0.00753897 0.000330058
11.6975 -0.00740206 0.00032106
11.803 -0.00726869 0.000312375
11.9086 -0.00713872 0.00030399
12.0144 -0.00701204 0.000295893
12.1204 -0.00688854 0.000288071
12.2265 -0.00676811 0.000280512
12.3327 -0.00665066 0.000273206
12.4391 -0.00653607 0.000266142
12.5457 -0.00642427 0.00025931
12.6524 -0.00631515 0.000252701
12.7593 -0.00620863 0.000246305
12.8664 -0.00610464 0.000240115
12.9737 -0.00600308 0.000234122
13.0811 -0.00590389 0.000228318
13.1887 -0.00580698 0.000222695
13.2965 -0.0057123 0.000217248
13.4044 -0.00561976 0.000211968
13.5126 -0.00552931 0.000206851
13.6209 -0.00544087 0.000201888
13.7294 -0.0053544 0.000197076
13.8382 -0.00526984 0.000192407
13.9471 -0.00518711 0.000187877
14.0562 -0.00510618 0.000183481
14.1655 -0.00502699 0.000179213
14.275 -0.00494949 0.00017507
14.3848 -0.00487363 0.000171046
14.4947 -0.00479937 0.000167137
14.6049 -0.00472665 0.00016334
14.7152 -0.00465543 0.00015965
14.8258 -0.00458568 0.000156063
14.9367 -0.00451736 0.000152577
15.0477 -0.00445041 0.000149186
15.159 -0.00438481 0.000145889
15.2705 -0.00432052 0.000142682
15.3823 -0.0042575 0.000139562
15.4943 -0.00419572 0.000136526
15.6066 -0.00413515 0.000133571
15.7191 -0.00407575 0.000130695
15.8319 -0.00401749 0.000127894
15.9449 -0.00396035 0.000125167
16.0582 -0.00390428 0.000122511
16.1717 -0.00384928 0.000119924
16.2856 -0.0037953 0.000117403
16.3997 -0.00374233 0.000114947
16.5141 -0.00369033 0.000112553
16.6288 -0.00363928 0.00011022
16.7437 -0.00358916 0.000107945
16.859 -0.00353994 0.000105726
16.9746 -0.00349161 0.000103563
17.0905 -0.00344414 0.000101452
17.2067 -0.0033975 9.93936e-05
17.3232 -0.00335169 9.73849e-05
17.4401 -0.00330667 9.54246e-05
17.5572 -0.00326243 9.35114e-05
17.6748 -0.00321895 9.16438e-05
17.7926 -0.00317621 8.98205e-05
17.9108 -0.0031342 8.80401e-05
18.0294 -0.00309289 8.63014e-05
18.1483 -0.00305227 8.46031e-05
18.2676 -0.00301233 8.29441e-05
18.3873 -0.00297304 8.13232e-05
18.5074 -0.0029344 7.97394e-05
18.6278 -0.00289638 7.81915e-05
18.7487 -0.00285898 7.66785e-05
18.8699 -0.00282217 7.51995e-05
18.9916 -0.00278595 7.37534e-05
19.1137 -0.0027503 7.23394e-05
19.2362 -0.00271521 7.09566e-05
19.3592 -0.00268066 6.9604e-05
19.4826 -0.00264665 6.82809e-05
19.6065 -0.00261315 6.69863e-05
19.7309 -0.00258017 6.57196e-05
19.8557 -0.00254768 6.448e-05
19.9811 -0.00251568 6.32666e-05
20.1069 -0.00248416 6.20789e-05
20.2333 -0.00245309 6.09161e-05
20.3602 -0.00242249 5.97775e-05
20.4876 -0.00239232 5.86625e-05
20.6156 -0.00236259 5.75705e-05
20.7441 -0.00233328 5.65007e-05
20.8732 -0.00230439 5.54528e-05
21.0029 -0.0022759 5.44259e-05
21.1332 -0.00224781 5.34197e-05
21.2642 -0.00222011 5.24335e-05
21.3958 -0.00219278 5.14668e-05
21.528 -0.00216582 5.05191e-05
21.6609 -0.00213923 4.959e-05
21.7945 -0.00211298 4.86788e-05
21.9288 -0.00208708 4.77852e-05
22.0639 -0.00206152 4.69087e-05
22.1997 -0.00203629 4.60488e-05
22.3363 -0.00201138 4.52051e-05
22.4736 -0.00198678 4.43771e-05
22.6118 -0.00196249 4.35645e-05
22.7509 -0.00193849 4.27669e-05
22.8908 -0.00191479 4.19838e-05
23.0316 -0.00189137 4.12149e-05
23.1733 -0.00186823 4.04598e-05
23.316 -0.00184536 3.97181e-05
23.4597 -0.00182275 3.89894e-05
23.6044 -0.0018004 3.82735e-05
23.7502 -0.0017783 3.75699e-05
23.8971 -0.00175644 3.68784e-05
24.0451 -0.00173481 3.61986e-05
24.1944 -0.00171342 3.55301e-05
24.3448 -0.00169224 3.48726e-05
24.4966 -0.00167128 3.42259e-05
24.6496 -0.00165053 3.35896e-05
24.8041 -0.00162997 3.29634e-05
24.9601 -0.00160961 3.2347e-05
25.1175 -0.00158944 3.17401e-05
25.2766 -0.00156945 3.11424e-05
25.4373 -0.00154962 3.05535e-05
25.5998 -0.00152996 2.99732e-05
25.7641 -0.00151045 2.94011e-05
25.9304 -0.00149109 2.8837e-05
26.0988 -0.00147187 2.82806e-05
26.2693 -0.00145277 2.77314e-05
26.4421 -0.0014338 2.71893e-05
26.6174 -0.00141493 2.66537e-05
26.7954 -0.00139615 2.61245e-05
26.9761 -0.00137746 2.56011e-05
27.1598 -0.00135884 2.50833e-05
27.3468 -0.00134028 2.45706e-05
27.5373 -0.00132176 2.40625e-05
27.7317 -0.00130326 2.35585e-05
27.9302 -0.00128476 2.30582e-05
28.1333 -0.00126623 2.25608e-05
28.3415 -0.00124765 2.20657e-05
28.5554 -0.00122899 2.1572e-05
28.7758 -0.0012102 2.10788e-05
29.0035 -0.00119124 2.05848e-05
29.2396 -0.00117203 2.00886e-05
29.4858 -0.0011525 1.95882e-05
29.7441 -0.00113254 1.90809e-05
30.0173 -0.00111197 1.85631e-05
30.3101 -0.00109056 1.8029e-05
30.6297 -0.00106787 1.7469e-05
30.9905 -0.00104311 1.68644e-05
31.4301 -0.00101408 1.61648e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1QuantumOneLoop/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.03125
#Lambda=0.125
#Beta=0.0625
#Nc=1
#QUANTUM=0

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=512 aX=1 aP=1

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1QuantumOneLoop/SigmaAOneLoop.txt <==
-31.4301 -0.999997 -2.92566e-18
-30.9905 -0.999997 -2.92566e-18
-30.6297 -0.999997 -2.92566e-18
-30.3101 -0.999997 -2.92566e-18
-30.0173 -0.999997 -2.92566e-18
-29.7441 -0.999997 -2.92566e-18
-29.4858 -0.999997 -2.92566e-18
-29.2396 -0.999997 -2.92566e-18
-29.0035 -0.999997 -2.92566e-18
-28.7758 -0.999997 -2.92566e-18
-28.5554 -0.999997 -2.92566e-18
-28.3415 -0.999997 -2.92566e-18
-28.1333 -0.999997 -2.92566e-18
-27.9302 -0.999997 -2.92566e-18
-27.7317 -0.999997 -2.92566e-18
-27.5373 -0.999997 -2.92566e-18
-27.3468 -0.999997 -2.92566e-18
-27.1598 -0.999997 -2.92566e-18
-26.9761 -0.999997 -2.92566e-18
-26.7954 -0.999997 -2.92566e-18
-26.6174 -0.999997 -2.92566e-18
-26.4421 -0.999997 -2.92566e-18
-26.2693 -0.999997 -2.92566e-18
-26.0988 -0.999997 -2.92566e-18
-25.9304 -0.999997 -2.92566e-18
-25.7641 -0.999997 -2.92566e-18
-25.5998 -0.999997 -2.92566e-18
-25.4373 -0.999997 -2.92566e-18
-25.2766 -0.999997 -2.92566e-18
-25.1175 -0.999997 -2.92566e-18
-24.9601 -0.999997 -2.92566e-18
-24.8041 -0.999997 -2.92566e-18
-24.6496 -0.999997 -2.92566e-18
-24.4966 -0.999997 -2.92566e-18
-24.3448 -0.999997 -2.92566e-18
-24.1944 -0.999997 -2.92566e-18
-24.0451 -0.999997 -2.92566e-18
-23.8971 -0.999997 -2.92566e-18
-23.7502 -0.999997 -2.92566e-18
-23.6044 -0.999997 -2.92566e-18
-23.4597 -0.999997 -2.92566e-18
-23.316 -0.999997 -2.92566e-18
-23.1733 -0.999997 -2.92566e-18
-23.0316 -0.999997 -2.92566e-18
-22.8908 -0.999997 -2.92566e-18
-22.7509 -0.999997 -2.92566e-18
-22.6118 -0.999997 -2.92566e-18
-22.4736 -0.999997 -2.92566e-18
-22.3363 -0.999997 -2.92566e-18
-22.1997 -0.999997 -2.92566e-18
-22.0639 -0.999997 -2.92566e-18
-21.9288 -0.999997 -2.92566e-18
-21.7945 -0.999997 -2.92566e-18
-21.6609 -0.999997 -2.92566e-18
-21.528 -0.999997 -2.92566e-18
-21.3958 -0.999997 -2.92566e-18
-21.2642 -0.999997 -2.92566e-18
-21.1332 -0.999997 -2.92566e-18
-21.0029 -0.999997 -2.92566e-18
-20.8732 -0.999997 -2.92566e-18
-20.7441 -0.999997 -2.92566e-18
-20.6156 -0.999997 -2.92566e-18
-20.4876 -0.999997 -2.92566e-18
-20.3602 -0.999997 -2.92566e-18
-20.2333 -0.999997 -2.92566e-18
-20.1069 -0.999997 -2.92566e-18
-19.9811 -0.999997 -2.92566e-18
-19.8557 -0.999997 -2.92566e-18
-19.7309 -0.999997 -2.92566e-18
-19.6065 -0.999997 -2.92566e-18
-19.4826 -0.999997 -2.92566e-18
-19.3592 -0.999997 -2.92566e-18
-19.2362 -0.999997 -2.92566e-18
-19.1137 -0.999997 -2.92566e-18
-18.9916 -0.999997 -2.92566e-18
-18.8699 -0.999997 -2.92566e-18
-18.7487 -0.999997 -2.92566e-18
-18.6278 -0.999997 -2.92566e-18
-18.5074 -0.999997 -2.92566e-18
-18.3873 -0.999997 -2.92566e-18
-18.2676 -0.999997 -2.92566e-18
-18.1483 -0.999997 -2.92566e-18
-18.0294 -0.999997 -2.92566e-18
-17.9108 -0.999997 -2.92566e-18
-17.7926 -0.999997 -2.92566e-18
-17.6748 -0.999997 -2.92566e-18
-17.5572 -0.999997 -2.92566e-18
-17.4401 -0.999997 -2.92566e-18
-17.3232 -0.999997 -2.92566e-18
-17.2067 -0.999997 -2.92566e-18
-17.0905 -0.999997 -2.92566e-18
-16.9746 -0.999997 -2.92566e-18
-16.859 -0.999997 -2.92566e-18
-16.7437 -0.999997 -2.92566e-18
-16.6288 -0.999997 -2.92566e-18
-16.5141 -0.999997 -2.92566e-18
-16.3997 -0.999997 -2.92566e-18
-16.2856 -0.999997 -2.92566e-18
-16.1717 -0.999997 -2.92566e-18
-16.0582 -0.999997 -2.92566e-18
-15.9449 -0.999997 -2.92566e-18
-15.8319 -0.999997 -2.92566e-18
-15.7191 -0.999997 -2.92566e-18
-15.6066 -0.999997 -2.92566e-18
-15.4943 -0.999997 -2.92566e-18
-15.3823 -0.999997 -2.92566e-18
-15.2705 -0.999997 -2.92566e-18
-15.159 -0.999997 -2.92566e-18
-15.0477 -0.999997 -2.92566e-18
-14.9367 -0.999997 -2.92566e-18
-14.8258 -0.999997 -2.92566e-18
-14.7152 -0.999997 -2.92566e-18
-14.6049 -0.999997 -2.92566e-18
-14.4947 -0.999997 -2.92566e-18
-14.3848 -0.999997 -2.92566e-18
-14.275 -0.999997 -2.92566e-18
-14.1655 -0.999997 -2.92566e-18
-14.0562 -0.999997 -2.92566e-18
-13.9471 -0.999997 -2.92566e-18
-13.8382 -0.999997 -2.92566e-18
-13.7294 -0.999997 -2.92566e-18
-13.6209 -0.999997 -2.92566e-18
-13.5126 -0.999997 -2.92566e-18
-13.4044 -0.999997 -2.92566e-18
-13.2965 -0.999997 -2.92566e-18
-13.1887 -0.999997 -2.92566e-18
-13.0811 -0.999997 -2.92566e-18
-12.9737 -0.999997 -2.92566e-18
-12.8664 -0.999997 -2.92566e-18
-12.7593 -0.999997 -2.92566e-18
-12.6524 -0.999997 -2.92566e-18
-12.5457 -0.999997 -2.92566e-18
-12.4391 -0.999997 -2.92566e-18
-12.3327 -0.999997 -2.92566e-18
-12.2265 -0.999997 -2.92566e-18
-12.1204 -0.999997 -2.92566e-18
-12.0144 -0.999997 -2.92566e-18
-11.9086 -0.999997 -2.92566e-18
-11.803 -0.999997 -2.92566e-18
-11.6975 -0.999997 -2.92566e-18
-11.5922 -0.999997 -2.92566e-18
-11.487 -0.999997 -2.92566e-18
-11.3819 -0.999997 -2.92566e-18
-11.277 -0.999997 -2.92566e-18
-11.1722 -0.999997 -2.92566e-18
-11.0676 -0.999997 -2.92566e-18
-10.9631 -0.999997 -2.92566e-18
-10.8587 -0.999997 -2.92566e-18
-10.7545 -0.999997 -2.92566e-18
-10.6503 -0.999997 -2.92566e-18
-10.5463 -0.999997 -2.92566e-18
-10.4425 -0.999997 -2.92566e-18
-10.3387 -0.999997 -2.92566e-18
-10.2351 -0.999997 -2.92566e-18
-10.1316 -0.999997 -2.92566e-18
-10.0282 -0.999997 -2.92566e-18
-9.92496 -0.999997 -2.92566e-18
-9.82181 -0.999997 -2.92566e-18
-9.71877 -0.999997 -2.92566e-18
-9.61583 -0.999997 -2.92566e-18
-9.51301 -0.999997 -2.92566e-18
-9.4103 -0.999997 -2.92566e-18
-9.30769 -0.999997 -2.92566e-18
-9.20518 -0.999997 -2.92566e-18
-9.10278 -0.999997 -2.92566e-18
-9.00048 -0.999997 -2.92566e-18
-8.89828 -0.999997 -2.92566e-18
-8.79618 -0.999997 -2.92566e-18
-8.69417 -0.999997 -2.92566e-18
-8.59226 -0.999997 -2.92566e-18
-8.49044 -0.999997 -2.92566e-18
-8.38872 -0.999997 -2.92566e-18
-8.28708 -0.999997 -2.92566e-18
-8.18554 -0.999997 -2.92566e-18
-8.08408 -0.999997 -2.92566e-18
-7.98271 -0.999997 -2.92566e-18
-7.88143 -0.999997 -2.92566e-18
-7.78023 -0.999997 -2.92566e-18
-7.67911 -0.999997 -2.92566e-18
-7.57807 -0.999997 -2.92566e-18
-7.47712 -0.999997 -2.92566e-18
-7.37624 -0.999997 -2.92566e-18
-7.27544 -0.999997 -2.92566e-18
-7.17471 -0.999997 -2.92566e-18
-7.07406 -0.999997 -2.92566e-18
-6.97348 -0.999997 -2.92566e-18
-6.87298 -0.999997 -2.92566e-18
-6.77254 -0.999997 -2.92566e-18
-6.67218 -0.999997 -2.92566e-18
-6.57188 -0.999997 -2.92566e-18
-6.47166 -0.999997 -2.92566e-18
-6.37149 -0.999997 -2.92566e-18
-6.2714 -0.999997 -2.92566e-18
-6.17136 -0.999997 -2.92566e-18
-6.07139 -0.999997 -2.92566e-18
-5.97148 -0.999997 -2.92566e-18
-5.87163 -0.999997 -2.92566e-18
-5.77184 -0.999997 -2.92566e-18
-5.67211 -0.999997 -2.92566e-18
-5.57243 -0.999997 -2.92566e-18
-5.47281 -0.999997 -2.92566e-18
-5.37325 -0.999997 -2.92566e-18
-5.27373 -0.999997 -2.92566e-18
-5.17427 -0.999997 -2.92566e-18
-5.07487 -0.999997 -2.92566e-18
-4.97551 -0.999997 -2.92566e-18
-4.8762 -0.999997 -2.92566e-18
-4.77694 -0.999997 -2.92566e-18
-4.67772 -0.999997 -2.92566e-18
-4.57855 -0.999997 -2.92566e-18
-4.47943 -0.999997 -2.92566e-18
-4.38035 -0.999997 -2.92566e-18
-4.28131 -0.999997 -2.92566e-18
-4.18232 -0.999997 -2.92566e-18
-4.08336 -0.999997 -2.92566e-18
-3.98445 -0.999997 -2.92566e-18
-3.88557 -0.999997 -2.92566e-18
-3.78673 -0.999997 -2.92566e-18
-3.68793 -0.999997 -2.92566e-18
-3.58916 -0.999997 -2.92566e-18
-3.49043 -0.999997 -2.92566e-18
-3.39173 -0.999997 -2.92566e-18
-3.29307 -0.999997 -2.92566e-18
-3.19443 -0.999997 -2.92566e-18
-3.09583 -0.999997 -2.92566e-18
-2.99725 -0.999997 -2.92566e-18
-2.89871 -0.999997 -2.92566e-18
-2.80019 -0.999997 -2.92566e-18
-2.7017 -0.999997 -2.92566e-18
-2.60323 -0.999997 -2.92566e-18
-2.50479 -0.999997 -2.92566e-18
-2.40638 -0.999997 -2.92566e-18
-2.30798 -0.999997 -2.92566e-18
-2.20961 -0.999997 -2.92566e-18
-2.11126 -0.999997 -2.92566e-18
-2.01293 -0.999997 -2.92566e-18
-1.91462 -0.999997 -2.92566e-18
-1.81632 -0.999997 -2.92566e-18
-1.71804 -0.999997 -2.92566e-18
-1.61978 -0.999997 -2.92566e-18
-1.52154 -0.999997 -2.92566e-18
-1.42331 -0.999997 -2.92566e-18
-1.32509 -0.999997 -2.92566e-18
-1.22689 -0.999997 -2.92566e-18
-1.12869 -0.999997 -2.92566e-18
-1.03051 -0.999997 -2.92566e-18
-0.932337 -0.999997 -2.92566e-18
-0.834173 -0.999997 -2.92566e-18
-0.736016 -0.999997 -2.92566e-18
-0.637867 -0.999997 -2.92566e-18
-0.539723 -0.999997 -2.92566e-18
-0.441585 -0.999997 -2.92566e-18
-0.343451 -0.999997 -2.92566e-18
-0.24532 -0.999997 -2.92566e-18
-0.147191 -0.999997 -2.92566e-18
-0.0490634 -0.999997 -2.92566e-18
0.0490634 -0.999997 -2.92566e-18
0.147191 -0.999997 -2.92566e-18
0.24532 -0.999997 -2.92566e-18
0.343451 -0.999997 -2.92566e-18
0.441585 -0.999997 -2.92566e-18
0.539723 -0.999997 -2.92566e-18
0.637867 -0.999997 -2.92566e-18
0.736016 -0.999997 -2.92566e-18
0.834173 -0.999997 -2.92566e-18
0.932337 -0.999997 -2.92566e-18
1.03051 -0.999997 -2.92566e-18
1.12869 -0.999997 -2.92566e-18
1.22689 -0.999997 -2.92566e-18
1.32509 -0.999997 -2.92566e-18
1.42331 -0.999997 -2.92566e-18
1.52154 -0.999997 -2.92566e-18
1.61978 -0.999997 -2.92566e-18
1.71804 -0.999997 -2.92566e-18
1.81632 -0.999997 -2.92566e-18
1.91462 -0.999997 -2.92566e-18
2.01293 -0.999997 -2.92566e-18
2.11126 -0.999997 -2.92566e-18
2.20961 -0.999997 -2.92566e-18
2.30798 -0.999997 -2.92566e-18
2.40638 -0.999997 -2.92566e-18
2.50479 -0.999997 -2.92566e-18
2.60323 -0.999997 -2.92566e-18
2.7017 -0.999997 -2.92566e-18
2.80019 -0.999997 -2.92566e-18
2.89871 -0.999997 -2.92566e-18
2.99725 -0.999997 -2.92566e-18
3.09583 -0.999997 -2.92566e-18
3.19443 -0.999997 -2.92566e-18
3.29307 -0.999997 -2.92566e-18
3.39173 -0.999997 -2.92566e-18
3.49043 -0.999997 -2.92566e-18
3.58916 -0.999997 -2.92566e-18
3.68793 -0.999997 -2.92566e-18
3.78673 -0.999997 -2.92566e-18
3.88557 -0.999997 -2.92566e-18
3.98445 -0.999997 -2.92566e-18
4.08336 -0.999997 -2.92566e-18
4.18232 -0.999997 -2.92566e-18
4.28131 -0.999997 -2.92566e-18
4.38035 -0.999997 -2.92566e-18
4.47943 -0.999997 -2.92566e-18
4.57855 -0.999997 -2.92566e-18
4.67772 -0.999997 -2.92566e-18
4.77694 -0.999997 -2.92566e-18
4.8762 -0.999997 -2.92566e-18
4.97551 -0.999997 -2.92566e-18
5.07487 -0.999997 -2.92566e-18
5.17427 -0.999997 -2.92566e-18
5.27373 -0.999997 -2.92566e-18
5.37325 -0.999997 -2.92566e-18
5.47281 -0.999997 -2.92566e-18
5.57243 -0.999997 -2.92566e-18
5.67211 -0.999997 -2.92566e-18
5.77184 -0.999997 -2.92566e-18
5.87163 -0.999997 -2.92566e-18
5.97148 -0.999997 -2.92566e-18
6.07139 -0.999997 -2.92566e-18
6.17136 -0.999997 -2.92566e-18
6.2714 -0.999997 -2.92566e-18
6.37149 -0.999997 -2.92566e-18
6.47166 -0.999997 -2.92566e-18
6.57188 -0.999997 -2.92566e-18
6.67218 -0.999997 -2.92566e-18
6.77254 -0.999997 -2.92566e-18
6.87298 -0.999997 -2.92566e-18
6.97348 -0.999997 -2.92566e-18
7.07406 -0.999997 -2.92566e-18
7.17471 -0.999997 -2.92566e-18
7.27544 -0.999997 -2.92566e-18
7.37624 -0.999997 -2.92566e-18
7.47712 -0.999997 -2.92566e-18
7.57807 -0.999997 -2.92566e-18
7.67911 -0.999997 -2.92566e-18
7.78023 -0.999997 -2.92566e-18
7.88143 -0.999997 -2.92566e-18
7.98271 -0.999997 -2.92566e-18
8.08408 -0.999997 -2.92566e-18
8.18554 -0.999997 -2.92566e-18
8.28708 -0.999997 -2.92566e-18
8.38872 -0.999997 -2.92566e-18
8.49044 -0.999997 -2.92566e-18
8.59226 -0.999997 -2.92566e-18
8.69417 -0.999997 -2.92566e-18
8.79618 -0.999997 -2.92566e-18
8.89828 -0.999997 -2.92566e-18
9.00048 -0.999997 -2.92566e-18
9.10278 -0.999997 -2.92566e-18
9.20518 -0.999997 -2.92566e-18
9.30769 -0.999997 -2.92566e-18
9.4103 -0.999997 -2.92566e-18
9.51301 -0.999997 -2.92566e-18
9.61583 -0.999997 -2.92566e-18
9.71877 -0.999997 -2.92566e-18
9.82181 -0.999997 -2.92566e-18
9.92496 -0.999997 -2.92566e-18
10.0282 -0.999997 -2.92566e-18
10.1316 -0.999997 -2.92566e-18
10.2351 -0.999997 -2.92566e-18
10.3387 -0.999997 -2.92566e-18
10.4425 -0.999997 -2.92566e-18
10.5463 -0.999997 -2.92566e-18
10.6503 -0.999997 -2.92566e-18
10.7545 -0.999997 -2.92566e-18
10.8587 -0.999997 -2.92566e-18
10.9631 -0.999997 -2.92566e-18
11.0676 -0.999997 -2.92566e-18
11.1722 -0.999997 -2.92566e-18
11.277 -0.999997 -2.92566e-18
11.3819 -0.999997 -2.92566e-18
11.487 -0.999997 -2.92566e-18
11.5922 -0.999997 -2.92566e-18
11.6975 -0.999997 -2.92566e-18
11.803 -0.999997 -2.92566e-18
11.9086 -0.999997 -2.92566e-18
12.0144 -0.999997 -2.92566e-18
12.1204 -0.999997 -2.92566e-18
12.2265 -0.999997 -2.92566e-18
12.3327 -0.999997 -2.92566e-18
12.4391 -0.999997 -2.92566e-18
12.5457 -0.999997 -2.92566e-18
12.6524 -0.999997 -2.92566e-18
12.7593 -0.999997 -2.92566e-18
12.8664 -0.999997 -2.92566e-18
12.9737 -0.999997 -2.92566e-18
13.0811 -0.999997 -2.92566e-18
13.1887 -0.999997 -2.92566e-18
13.2965 -0.999997 -2.92566e-18
13.4044 -0.999997 -2.92566e-18
13.5126 -0.999997 -2.92566e-18
13.6209 -0.999997 -2.92566e-18
13.7294 -0.999997 -2.92566e-18
13.8382 -0.999997 -2.92566e-18
13.9471 -0.999997 -2.92566e-18
14.0562 -0.999997 -2.92566e-18
14.1655 -0.999997 -2.92566e-18
14.275 -0.999997 -2.92566e-18
14.3848 -0.999997 -2.92566e-18
14.4947 -0.999997 -2.92566e-18
14.6049 -0.999997 -2.92566e-18
14.7152 -0.999997 -2.92566e-18
14.8258 -0.999997 -2.92566e-18
14.9367 -0.999997 -2.92566e-18
15.0477 -0.999997 -2.92566e-18
15.159 -0.999997 -2.92566e-18
15.2705 -0.999997 -2.92566e-18
15.3823 -0.999997 -2.92566e-18
15.4943 -0.999997 -2.92566e-18
15.6066 -0.999997 -2.92566e-18
15.7191 -0.999997 -2.92566e-18
15.8319 -0.999997 -2.92566e-18
15.9449 -0.999997 -2.92566e-18
16.0582 -0.999997 -2.92566e-18
16.1717 -0.999997 -2.92566e-18
16.2856 -0.999997 -2.92566e-18
16.3997 -0.999997 -2.92566e-18
16.5141 -0.999997 -2.92566e-18
16.6288 -0.999997 -2.92566e-18
16.7437 -0.999997 -2.92566e-18
16.859 -0.999997 -2.92566e-18
16.9746 -0.999997 -2.92566e-18
17.0905 -0.999997 -2.92566e-18
17.2067 -0.999997 -2.92566e-18
17.3232 -0.999997 -2.92566e-18
17.4401 -0.999997 -2.92566e-18
17.5572 -0.999997 -2.92566e-18
17.6748 -0.999997 -2.92566e-18
17.7926 -0.999997 -2.92566e-18
17.9108 -0.999997 -2.92566e-18
18.0294 -0.999997 -2.92566e-18
18.1483 -0.999997 -2.92566e-18
18.2676 -0.999997 -2.92566e-18
18.3873 -0.999997 -2.92566e-18
18.5074 -0.999997 -2.92566e-18
18.6278 -0.999997 -2.92566e-18
18.7487 -0.999997 -2.92566e-18
18.8699 -0.999997 -2.92566e-18
18.9916 -0.999997 -2.92566e-18
19.1137 -0.999997 -2.92566e-18
19.2362 -0.999997 -2.92566e-18
19.3592 -0.999997 -2.92566e-18
19.4826 -0.999997 -2.92566e-18
19.6065 -0.999997 -2.92566e-18
19.7309 -0.999997 -2.92566e-18
19.8557 -0.999997 -2.92566e-18
19.9811 -0.999997 -2.92566e-18
20.1069 -0.999997 -2.92566e-18
20.2333 -0.999997 -2.92566e-18
20.3602 -0.999997 -2.92566e-18
20.4876 -0.999997 -2.92566e-18
20.6156 -0.999997 -2.92566e-18
20.7441 -0.999997 -2.92566e-18
20.8732 -0.999997 -2.92566e-18
21.0029 -0.999997 -2.92566e-18
21.1332 -0.999997 -2.92566e-18
21.2642 -0.999997 -2.92566e-18
21.3958 -0.999997 -2.92566e-18
21.528 -0.999997 -2.92566e-18
21.6609 -0.999997 -2.92566e-18
21.7945 -0.999997 -2.92566e-18
21.9288 -0.999997 -2.92566e-18
22.0639 -0.999997 -2.92566e-18
22.1997 -0.999997 -2.92566e-18
22.3363 -0.999997 -2.92566e-18
22.4736 -0.999997 -2.92566e-18
22.6118 -0.999997 -2.92566e-18
22.7509 -0.999997 -2.92566e-18
22.8908 -0.999997 -2.92566e-18
23.0316 -0.999997 -2.92566e-18
23.1733 -0.999997 -2.92566e-18
23.316 -0.999997 -2.92566e-18
23.4597 -0.999997 -2.92566e-18
23.6044 -0.999997 -2.92566e-18
23.7502 -0.999997 -2.92566e-18
23.8971 -0.999997 -2.92566e-18
24.0451 -0.999997 -2.92566e-18
24.1944 -0.999997 -2.92566e-18
24.3448 -0.999997 -2.92566e-18
24.4966 -0.999997 -2.92566e-18
24.6496 -0.999997 -2.92566e-18
24.8041 -0.999997 -2.92566e-18
24.9601 -0.999997 -2.92566e-18
25.1175 -0.999997 -2.92566e-18
25.2766 -0.999997 -2.92566e-18
25.4373 -0.999997 -2.92566e-18
25.5998 -0.999997 -2.92566e-18
25.7641 -0.999997 -2.92566e-18
25.9304 -0.999997 -2.92566e-18
26.0988 -0.999997 -2.92566e-18
26.2693 -0.999997 -2.92566e-18
26.4421 -0.999997 -2.92566e-18
26.6174 -0.999997 -2.92566e-18
26.7954 -0.999997 -2.92566e-18
26.9761 -0.999997 -2.92566e-18
27.1598 -0.999997 -2.92566e-18
27.3468 -0.999997 -2.92566e-18
27.5373 -0.999997 -2.92566e-18
27.7317 -0.999997 -2.92566e-18
27.9302 -0.999997 -2.92566e-18
28.1333 -0.999997 -2.92566e-18
28.3415 -0.999997 -2.92566e-18
28.5554 -0.999997 -2.92566e-18
28.7758 -0.999997 -2.92566e-18
29.0035 -0.999997 -2.92566e-18
29.2396 -0.999997 -2.92566e-18
29.4858 -0.999997 -2.92566e-18
29.7441 -0.999997 -2.92566e-18
30.0173 -0.999997 -2.92566e-18
30.3101 -0.999997 -2.92566e-18
30.6297 -0.999997 -2.92566e-18
30.9905 -0.999997 -2.92566e-18
31.4301 -0.999997 -2.92566e-18


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1QuantumOneLoop/SigmaATwoLoop.txt <==
-31.4301 -0.000728675 5.60996e-05
-30.9905 -0.00115154 3.0998e-05
-30.6297 -0.00141621 4.97852e-05
-30.3101 -0.001676 3.66338e-05
-30.0173 -0.0019027 5.01344e-05
-29.7441 -0.00208899 3.75634e-05
-29.4858 -0.00221244 4.64143e-05
-29.2396 -0.00229392 3.6615e-05
-29.0035 -0.00235097 4.71123e-05
-28.7758 -0.00240152 3.93321e-05
-28.5554 -0.00244592 4.82593e-05
-28.3415 -0.00248883 4.15142e-05
-28.1333 -0.00252914 5.0047e-05
-27.9302 -0.00256941 4.37028e-05
-27.7317 -0.0026082 5.18272e-05
-27.5373 -0.00264735 4.60181e-05
-27.3468 -0.00268562 5.36601e-05
-27.1598 -0.00272434 4.83339e-05
-26.9761 -0.00276251 5.5614e-05
-26.7954 -0.00280118 5.0639e-05
-26.6174 -0.00283952 5.7668e-05
-26.4421 -0.00287837 5.29721e-05
-26.2693 -0.00291704 5.97958e-05
-26.0988 -0.00295623 5.5357e-05
-25.9304 -0.00299535 6.19934e-05
-25.7641 -0.00303501 5.78003e-05
-25.5998 -0.00307468 6.42678e-05
-25.4373 -0.0031149 6.03036e-05
-25.2766 -0.00315521 6.66268e-05
-25.1175 -0.00319607 6.28709e-05
-24.9601 -0.0032371 6.90749e-05
-24.8041 -0.00327868 6.55088e-05
-24.6496 -0.00332048 7.16154e-05
-24.4966 -0.00336285 6.82249e-05
-24.3448 -0.00340549 7.42511e-05
-24.1944 -0.00344871 7.10266e-05
-24.0451 -0.00349225 7.69858e-05
-23.8971 -0.0035364 7.39209e-05
-23.7502 -0.00358089 7.98243e-05
-23.6044 -0.00362601 7.69141e-05
-23.4597 -0.00367153 8.2772e-05
-23.316 -0.00371769 8.00125e-05
-23.1733 -0.00376428 8.58349e-05
-23.0316 -0.00381153 8.32226e-05
-22.8908 -0.00385927 8.90191e-05
-22.7509 -0.00390768 8.6551e-05
-22.6118 -0.0039566 9.23312e-05
-22.4736 -0.00400624 9.0005e-05
-22.3363 -0.00405642 9.5778e-05
-22.1997 -0.00410734 9.35922e-05
-22.0639 -0.00415884 9.93668e-05
-21.9288 -0.0042111 9.73204e-05
-21.7945 -0.004264 0.000103105
-21.6609 -0.00431768 0.000101198
-21.528 -0.00437202 0.000107001
-21.3958 -0.00442718 0.000105234
-21.2642 -0.00448305 0.000111063
-21.1332 -0.00453977 0.000109438
-21.0029 -0.00459724 0.000115301
-20.8732 -0.00465559 0.000113819
-20.7441 -0.00471473 0.000119724
-20.6156 -0.00477479 0.000118388
-20.4876 -0.00483568 0.000124343
-20.3602 -0.00489753 0.000123156
-20.2333 -0.00496026 0.000129169
-20.1069 -0.00502399 0.000128135
-19.9811 -0.00508864 0.000134215
-19.8557 -0.00515433 0.000133338
-19.7309 -0.005221 0.000139492
-19.6065 -0.00528875 0.000138777
-19.4826 -0.00535753 0.000145016
-19.3592 -0.00542744 0.000144468
-19.2362 -0.00549843 0.0001508
-19.1137 -0.00557061 0.000150425
-18.9916 -0.00564392 0.00015686
-18.8699 -0.00571847 0.000156665
-18.7487 -0.00579422 0.000163214
-18.6278 -0.00587126 0.000163206
-18.5074 -0.00594956 0.00016988
-18.3873 -0.00602921 0.000170067
-18.2676 -0.00611019 0.000176877
-18.1483 -0.00619259 0.000177268
-18.0294 -0.00627638 0.000184225
-17.9108 -0.00636166 0.000184831
-17.7926 -0.0064484 0.000191949
-17.6748 -0.00653671 0.00019278
-17.5572 -0.00662656 0.000200072
-17.4401 -0.00671805 0.00020114
-17.3232 -0.00681117 0.000208621
-17.2067 -0.006906 0.000209939
-17.0905 -0.00700255 0.000217624
-16.9746 -0.00710091 0.000219206
-16.859 -0.00720108 0.000227113
-16.7437 -0.00730314 0.000228973
-16.6288 -0.00740712 0.00023712
-16.5141 -0.00751309 0.000239277
-16.3997 -0.00762108 0.000247682
-16.2856 -0.00773117 0.000250153
-16.1717 -0.00784338 0.000258838
-16.0582 -0.00795782 0.000261644
-15.9449 -0.0080745 0.00027063
-15.8319 -0.00819352 0.000273793
-15.7191 -0.00831492 0.000283107
-15.6066 -0.00843879 0.000286651
-15.4943 -0.00856516 0.000296317
-15.3823 -0.00869415 0.000300268
-15.2705 -0.00882579 0.000310317
-15.159 -0.0089602 0.000314704
-15.0477 -0.00909741 0.000325166
-14.9367 -0.00923756 0.000330021
-14.8258 -0.00938068 0.000340931
-14.7152 -0.0095269 0.000346288
-14.6049 -0.00967627 0.000357685
-14.4947 -0.00982894 0.000363583
-14.3848 -0.00998496 0.000375506
-14.275 -0.0101445 0.000381986
-14.1655 -0.0103075 0.000394482
-14.0562 -0.0104743 0.000401591
-13.9471 -0.0106449 0.000414709
-13.8382 -0.0108194 0.000422499
-13.7294 -0.0109979 0.000436293
-13.6209 -0.0111806 0.00044482
-13.5126 -0.0113676 0.000459351
-13.4044 -0.0115591 0.000468677
-13.2965 -0.0117552 0.000484013
-13.1887 -0.011956 0.000494208
-13.0811 -0.0121618 0.000510422
-12.9737 -0.0123726 0.000521564
-12.8664 -0.0125887 0.000538738
-12.7593 -0.0128101 0.000550912
-12.6524 -0.0130372 0.000569139
-12.5457 -0.0132701 0.000582441
-12.4391 -0.0135091 0.000601822
-12.3327 -0.0137542 0.000616359
-12.2265 -0.0140058 0.00063701
-12.1204 -0.0142641 0.000652902
-12.0144 -0.0145293 0.00067495
-11.9086 -0.0148017 0.000692333
-11.803 -0.0150815 0.000715921
-11.6975 -0.015369 0.000734947
-11.5922 -0.0156646 0.000760238
-11.487 -0.0159685 0.000781078
-11.3819 -0.0162811 0.000808255
-11.277 -0.0166027 0.000831103
-11.1722 -0.0169336 0.000860374
-11.0676 -0.0172742 0.00088545
-10.9631 -0.0176249 0.00091705
-10.8587 -0.0179862 0.000944605
-10.7545 -0.0183584 0.000978802
-10.6503 -0.0187421 0.00100912
-10.5463 -0.0191377 0.00104622
-10.4425 -0.0195457 0.00107964
-10.3387 -0.0199666 0.00112
-10.2351 -0.020401 0.00115688
-10.1316 -0.0208496 0.0012009
-10.0282 -0.0213129 0.00124169
-9.92496 -0.0217917 0.00128984
-9.82181 -0.0222866 0.00133504
-9.71877 -0.0227983 0.00138786
-9.61583 -0.0233277 0.00143805
-9.51301 -0.0238757 0.00149618
-9.4103 -0.024443 0.00155205
-9.30769 -0.0250308 0.00161622
-9.20518 -0.0256399 0.00167857
-9.10278 -0.0262714 0.00174966
-9.00048 -0.0269266 0.00181943
-8.89828 -0.0276066 0.00189847
-8.79618 -0.0283127 0.00197678
-8.69417 -0.0290463 0.00206499
-8.59226 -0.029809 0.00215318
-8.49044 -0.0306022 0.002252
-8.38872 -0.0314278 0.00235167
-8.28708 -0.0322875 0.00246287
-8.18554 -0.0331833 0.00257593
-8.08408 -0.0341173 0.00270162
-7.98271 -0.0350918 0.00283042
-7.88143 -0.0361092 0.00297318
-7.78023 -0.0371721 0.00312055
-7.67911 -0.0382835 0.00328355
-7.57807 -0.0394463 0.00345301
-7.47712 -0.040664 0.00364014
-7.37624 -0.04194 0.00383605
-7.27544 -0.0432784 0.00405218
-7.17471 -0.0446834 0.00427997
-7.07406 -0.0461595 0.00453122
-6.97348 -0.0477119 0.00479778
-6.87298 -0.0493461 0.0050919
-6.77254 -0.051068 0.00540601
-6.67218 -0.0528843 0.00575296
-6.57188 -0.0548022 0.00612594
-6.47166 -0.0568297 0.00653863
-6.37149 -0.0589755 0.00698525
-6.2714 -0.0612492 0.00748063
-6.17136 -0.0636615 0.00802041
-6.07139 -0.0662242 0.00862105
-5.97148 -0.0689503 0.00928015
-5.87163 -0.0718543 0.0100165
-5.77184 -0.0749523 0.0108305
-5.67211 -0.0782622 0.0117443
-5.57243 -0.0818039 0.0127623
-5.47281 -0.0855997 0.0139117
-5.37325 -0.0896745 0.0152031
-5.27373 -0.0940559 0.0166707
-5.17427 -0.0987748 0.0183343
-5.07487 -0.103866 0.0202397
-4.97551 -0.109366 0.0224206
-4.8762 -0.115319 0.0249403
-4.77694 -0.121771 0.0278547
-4.67772 -0.128771 0.0312549
-4.57855 -0.136372 0.035232
-4.47943 -0.144629 0.039922
-4.38035 -0.153595 0.0454727
-4.28131 -0.163316 0.052092
-4.18232 -0.173825 0.0600186
-4.08336 -0.185124 0.0695731
-3.98445 -0.197167 0.0811322
-3.88557 -0.209819 0.0951787
-3.78673 -0.222815 0.112267
-3.68793 -0.235679 0.13305
-3.58916 -0.247632 0.158187
-3.49043 -0.257485 0.188276
-3.39173 -0.26356 0.223588
-3.29307 -0.263713 0.263783
-3.19443 -0.255603 0.307456
-3.09583 -0.237302 0.351899
-2.99725 -0.208193 0.393227
-2.89871 -0.169726 0.427289
-2.80019 -0.125414 0.450995
-2.7017 -0.0798395 0.463445
-2.60323 -0.0371763 0.466017
-2.50479 -0.000130296 0.461583
-2.40638 0.0302978 0.453375
-2.30798 0.0544343 0.444241
-2.20961 0.0733816 0.436292
-2.11126 0.0885801 0.430954
-2.01293 0.101565 0.429081
-1.91462 0.11388 0.431143
-1.81632 0.127088 0.437277
-1.71804 0.142818 0.447331
-1.61978 0.162807 0.460748
-1.52154 0.188863 0.47643
-1.42331 0.222698 0.492482
-1.32509 0.265526 0.506073
-1.22689 0.317441 0.513457
-1.12869 0.376713 0.510575
-1.03051 0.439484 0.494149
-0.932337 0.500362 0.463076
-0.834173 0.553964 0.419095
-0.736016 0.596625 0.366285
-0.637867 0.627263 0.309504
-0.539723 0.647046 0.252914
-0.441585 0.658391 0.199155
-0.343451 0.663984 0.149355
-0.24532 0.666169 0.103467
-0.147191 0.666695 0.0607397
-0.0490634 0.666687 0.0200164
0.0490634 0.666687 -0.0200164
0.147191 0.666695 -0.0607397
0.24532 0.666169 -0.103467
0.343451 0.663984 -0.149355
0.441585 0.658391 -0.199155
0.539723 0.647046 -0.252914
0.637867 0.627263 -0.309504
0.736016 0.596625 -0.366285
0.834173 0.553964 -0.419095
0.932337 0.500362 -0.463076
1.03051 0.439484 -0.494149
1.12869 0.376713 -0.510575
1.22689 0.317441 -0.513457
1.32509 0.265526 -0.506073
1.42331 0.222698 -0.492482
1.52154 0.188863 -0.47643
1.61978 0.162807 -0.460748
1.71804 0.142818 -0.447331
1.81632 0.127088 -0.437277
1.91462 0.11388 -0.431143
2.01293 0.101565 -0.429081
2.11126 0.0885801 -0.430954
2.20961 0.0733816 -0.436292
2.30798 0.0544343 -0.444241
2.40638 0.0302978 -0.453375
2.50479 -0.000130296 -0.461583
2.60323 -0.0371763 -0.466017
2.7017 -0.0798395 -0.463445
2.80019 -0.125414 -0.450995
2.89871 -0.169726 -0.427289
2.99725 -0.208193 -0.393227
3.09583 -0.237302 -0.351899
3.19443 -0.255603 -0.307456
3.29307 -0.263713 -0.263783
3.39173 -0.26356 -0.223588
3.49043 -0.257485 -0.188276
3.58916 -0.247632 -0.158187
3.68793 -0.235679 -0.13305
3.78673 -0.222815 -0.112267
3.88557 -0.209819 -0.0951787
3.98445 -0.197167 -0.0811322
4.08336 -0.185124 -0.0695731
4.18232 -0.173825 -0.0600186
4.28131 -0.163316 -0.052092
4.38035 -0.153595 -0.0454727
4.47943 -0.144629 -0.039922
4.57855 -0.136372 -0.035232
4.67772 -0.128771 -0.0312549
4.77694 -0.121771 -0.0278547
4.8762 -0.115319 -0.0249403
4.97551 -0.109366 -0.0224206
5.07487 -0.103866 -0.0202397
5.17427 -0.0987748 -0.0183343
5.27373 -0.0940559 -0.0166707
5.37325 -0.0896745 -0.0152031
5.47281 -0.0855997 -0.0139117
5.57243 -0.0818039 -0.0127623
5.67211 -0.0782622 -0.0117443
5.77184 -0.0749523 -0.0108305
5.87163 -0.0718543 -0.0100165
5.97148 -0.0689503 -0.00928015
6.07139 -0.0662242 -0.00862105
6.17136 -0.0636615 -0.00802041
6.2714 -0.0612492 -0.00748063
6.37149 -0.0589755 -0.00698525
6.47166 -0.0568297 -0.00653863
6.57188 -0.0548022 -0.00612594
6.67218 -0.0528843 -0.00575296
6.77254 -0.051068 -0.00540601
6.87298 -0.0493461 -0.0050919
6.97348 -0.0477119 -0.00479778
7.07406 -0.0461595 -0.00453122
7.17471 -0.0446834 -0.00427997
7.27544 -0.0432784 -0.00405218
7.37624 -0.04194 -0.00383605
7.47712 -0.040664 -0.00364014
7.57807 -0.0394463 -0.00345301
7.67911 -0.0382835 -0.00328355
7.78023 -0.0371721 -0.00312055
7.88143 -0.0361092 -0.00297318
7.98271 -0.0350918 -0.00283042
8.08408 -0.0341173 -0.00270162
8.18554 -0.0331833 -0.00257593
8.28708 -0.0322875 -0.00246287
8.38872 -0.0314278 -0.00235167
8.49044 -0.0306022 -0.002252
8.59226 -0.029809 -0.00215318
8.69417 -0.0290463 -0.00206499
8.79618 -0.0283127 -0.00197678
8.89828 -0.0276066 -0.00189847
9.00048 -0.0269266 -0.00181943
9.10278 -0.0262714 -0.00174966
9.20518 -0.0256399 -0.00167857
9.30769 -0.0250308 -0.00161622
9.4103 -0.024443 -0.00155205
9.51301 -0.0238757 -0.00149618
9.61583 -0.0233277 -0.00143805
9.71877 -0.0227983 -0.00138786
9.82181 -0.0222866 -0.00133504
9.92496 -0.0217917 -0.00128984
10.0282 -0.0213129 -0.00124169
10.1316 -0.0208496 -0.0012009
10.2351 -0.020401 -0.00115688
10.3387 -0.0199666 -0.00112
10.4425 -0.0195457 -0.00107964
10.5463 -0.0191377 -0.00104622
10.6503 -0.0187421 -0.00100912
10.7545 -0.0183584 -0.000978802
10.8587 -0.0179862 -0.000944605
10.9631 -0.0176249 -0.00091705
11.0676 -0.0172742 -0.00088545
11.1722 -0.0169336 -0.000860374
11.277 -0.0166027 -0.000831103
11.3819 -0.0162811 -0.000808255
11.487 -0.0159685 -0.000781078
11.5922 -0.0156646 -0.000760238
11.6975 -0.015369 -0.000734947
11.803 -0.0150815 -0.000715921
11.9086 -0.0148017 -0.000692333
12.0144 -0.0145293 -0.00067495
12.1204 -0.0142641 -0.000652902
12.2265 -0.0140058 -0.00063701
12.3327 -0.0137542 -0.000616359
12.4391 -0.0135091 -0.000601822
12.5457 -0.0132701 -0.000582441
12.6524 -0.0130372 -0.000569139
12.7593 -0.0128101 -0.000550912
12.8664 -0.0125887 -0.000538738
12.9737 -0.0123726 -0.000521564
13.0811 -0.0121618 -0.000510422
13.1887 -0.011956 -0.000494208
13.2965 -0.0117552 -0.000484013
13.4044 -0.0115591 -0.000468677
13.5126 -0.0113676 -0.000459351
13.6209 -0.0111806 -0.00044482
13.7294 -0.0109979 -0.000436293
13.8382 -0.0108194 -0.000422499
13.9471 -0.0106449 -0.000414709
14.0562 -0.0104743 -0.000401591
14.1655 -0.0103075 -0.000394482
14.275 -0.0101445 -0.000381986
14.3848 -0.00998496 -0.000375506
14.4947 -0.00982894 -0.000363583
14.6049 -0.00967627 -0.000357685
14.7152 -0.0095269 -0.000346288
14.8258 -0.00938068 -0.000340931
14.9367 -0.00923756 -0.000330021
15.0477 -0.00909741 -0.000325166
15.159 -0.0089602 -0.000314704
15.2705 -0.00882579 -0.000310317
15.3823 -0.00869415 -0.000300268
15.4943 -0.00856516 -0.000296317
15.6066 -0.00843879 -0.000286651
15.7191 -0.00831492 -0.000283107
15.8319 -0.00819352 -0.000273793
15.9449 -0.0080745 -0.00027063
16.0582 -0.00795782 -0.000261644
16.1717 -0.00784338 -0.000258838
16.2856 -0.00773117 -0.000250153
16.3997 -0.00762108 -0.000247682
16.5141 -0.00751309 -0.000239277
16.6288 -0.00740712 -0.00023712
16.7437 -0.00730314 -0.000228973
16.859 -0.00720108 -0.000227113
16.9746 -0.00710091 -0.000219206
17.0905 -0.00700255 -0.000217624
17.2067 -0.006906 -0.000209939
17.3232 -0.00681117 -0.000208621
17.4401 -0.00671805 -0.00020114
17.5572 -0.00662656 -0.000200072
17.6748 -0.00653671 -0.00019278
17.7926 -0.0064484 -0.000191949
17.9108 -0.00636166 -0.000184831
18.0294 -0.00627638 -0.000184225
18.1483 -0.00619259 -0.000177268
18.2676 -0.00611019 -0.000176877
18.3873 -0.00602921 -0.000170067
18.5074 -0.00594956 -0.00016988
18.6278 -0.00587126 -0.000163206
18.7487 -0.00579422 -0.000163214
18.8699 -0.00571847 -0.000156665
18.9916 -0.00564392 -0.00015686
19.1137 -0.00557061 -0.000150425
19.2362 -0.00549843 -0.0001508
19.3592 -0.00542744 -0.000144468
19.4826 -0.00535753 -0.000145016
19.6065 -0.00528875 -0.000138777
19.7309 -0.005221 -0.000139492
19.8557 -0.00515433 -0.000133338
19.9811 -0.00508864 -0.000134215
20.1069 -0.00502399 -0.000128135
20.2333 -0.00496026 -0.000129169
20.3602 -0.00489753 -0.000123156
20.4876 -0.00483568 -0.000124343
20.6156 -0.00477479 -0.000118388
20.7441 -0.00471473 -0.000119724
20.8732 -0.00465559 -0.000113819
21.0029 -0.00459724 -0.000115301
21.1332 -0.00453977 -0.000109438
21.2642 -0.00448305 -0.000111063
21.3958 -0.00442718 -0.000105234
21.528 -0.00437202 -0.000107001
21.6609 -0.00431768 -0.000101198
21.7945 -0.004264 -0.000103105
21.9288 -0.0042111 -9.73204e-05
22.0639 -0.00415884 -9.93668e-05
22.1997 -0.00410734 -9.35922e-05
22.3363 -0.00405642 -9.5778e-05
22.4736 -0.00400624 -9.0005e-05
22.6118 -0.0039566 -9.23312e-05
22.7509 -0.00390768 -8.6551e-05
22.8908 -0.00385927 -8.90191e-05
23.0316 -0.00381153 -8.32226e-05
23.1733 -0.00376428 -8.58349e-05
23.316 -0.00371769 -8.00125e-05
23.4597 -0.00367153 -8.2772e-05
23.6044 -0.00362601 -7.69141e-05
23.7502 -0.00358089 -7.98243e-05
23.8971 -0.0035364 -7.39209e-05
24.0451 -0.00349225 -7.69858e-05
24.1944 -0.00344871 -7.10266e-05
24.3448 -0.00340549 -7.42511e-05
24.4966 -0.00336285 -6.82249e-05
24.6496 -0.00332048 -7.16154e-05
24.8041 -0.00327868 -6.55088e-05
24.9601 -0.0032371 -6.90749e-05
25.1175 -0.00319607 -6.28709e-05
25.2766 -0.00315521 -6.66268e-05
25.4373 -0.0031149 -6.03036e-05
25.5998 -0.00307468 -6.42678e-05
25.7641 -0.00303501 -5.78003e-05
25.9304 -0.00299535 -6.19934e-05
26.0988 -0.00295623 -5.5357e-05
26.2693 -0.00291704 -5.97958e-05
26.4421 -0.00287837 -5.29721e-05
26.6174 -0.00283952 -5.7668e-05
26.7954 -0.00280118 -5.0639e-05
26.9761 -0.00276251 -5.5614e-05
27.1598 -0.00272434 -4.83339e-05
27.3468 -0.00268562 -5.36601e-05
27.5373 -0.00264735 -4.60181e-05
27.7317 -0.0026082 -5.18272e-05
27.9302 -0.00256941 -4.37028e-05
28.1333 -0.00252914 -5.0047e-05
28.3415 -0.00248883 -4.15142e-05
28.5554 -0.00244592 -4.82593e-05
28.7758 -0.00240152 -3.93321e-05
29.0035 -0.00235097 -4.71123e-05
29.2396 -0.00229392 -3.6615e-05
29.4858 -0.00221244 -4.64143e-05
29.7441 -0.00208899 -3.75634e-05
30.0173 -0.0019027 -5.01344e-05
30.3101 -0.001676 -3.66338e-05
30.6297 -0.00141621 -4.97852e-05
30.9905 -0.00115154 -3.0998e-05
31.4301 -0.000728675 -5.60996e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1QuantumOneLoop/SigmaROneLoop.txt <==
-31.4301 -0.999997 -2.92566e-18
-30.9905 -0.999997 -2.92566e-18
-30.6297 -0.999997 -2.92566e-18
-30.3101 -0.999997 -2.92566e-18
-30.0173 -0.999997 -2.92566e-18
-29.7441 -0.999997 -2.92566e-18
-29.4858 -0.999997 -2.92566e-18
-29.2396 -0.999997 -2.92566e-18
-29.0035 -0.999997 -2.92566e-18
-28.7758 -0.999997 -2.92566e-18
-28.5554 -0.999997 -2.92566e-18
-28.3415 -0.999997 -2.92566e-18
-28.1333 -0.999997 -2.92566e-18
-27.9302 -0.999997 -2.92566e-18
-27.7317 -0.999997 -2.92566e-18
-27.5373 -0.999997 -2.92566e-18
-27.3468 -0.999997 -2.92566e-18
-27.1598 -0.999997 -2.92566e-18
-26.9761 -0.999997 -2.92566e-18
-26.7954 -0.999997 -2.92566e-18
-26.6174 -0.999997 -2.92566e-18
-26.4421 -0.999997 -2.92566e-18
-26.2693 -0.999997 -2.92566e-18
-26.0988 -0.999997 -2.92566e-18
-25.9304 -0.999997 -2.92566e-18
-25.7641 -0.999997 -2.92566e-18
-25.5998 -0.999997 -2.92566e-18
-25.4373 -0.999997 -2.92566e-18
-25.2766 -0.999997 -2.92566e-18
-25.1175 -0.999997 -2.92566e-18
-24.9601 -0.999997 -2.92566e-18
-24.8041 -0.999997 -2.92566e-18
-24.6496 -0.999997 -2.92566e-18
-24.4966 -0.999997 -2.92566e-18
-24.3448 -0.999997 -2.92566e-18
-24.1944 -0.999997 -2.92566e-18
-24.0451 -0.999997 -2.92566e-18
-23.8971 -0.999997 -2.92566e-18
-23.7502 -0.999997 -2.92566e-18
-23.6044 -0.999997 -2.92566e-18
-23.4597 -0.999997 -2.92566e-18
-23.316 -0.999997 -2.92566e-18
-23.1733 -0.999997 -2.92566e-18
-23.0316 -0.999997 -2.92566e-18
-22.8908 -0.999997 -2.92566e-18
-22.7509 -0.999997 -2.92566e-18
-22.6118 -0.999997 -2.92566e-18
-22.4736 -0.999997 -2.92566e-18
-22.3363 -0.999997 -2.92566e-18
-22.1997 -0.999997 -2.92566e-18
-22.0639 -0.999997 -2.92566e-18
-21.9288 -0.999997 -2.92566e-18
-21.7945 -0.999997 -2.92566e-18
-21.6609 -0.999997 -2.92566e-18
-21.528 -0.999997 -2.92566e-18
-21.3958 -0.999997 -2.92566e-18
-21.2642 -0.999997 -2.92566e-18
-21.1332 -0.999997 -2.92566e-18
-21.0029 -0.999997 -2.92566e-18
-20.8732 -0.999997 -2.92566e-18
-20.7441 -0.999997 -2.92566e-18
-20.6156 -0.999997 -2.92566e-18
-20.4876 -0.999997 -2.92566e-18
-20.3602 -0.999997 -2.92566e-18
-20.2333 -0.999997 -2.92566e-18
-20.1069 -0.999997 -2.92566e-18
-19.9811 -0.999997 -2.92566e-18
-19.8557 -0.999997 -2.92566e-18
-19.7309 -0.999997 -2.92566e-18
-19.6065 -0.999997 -2.92566e-18
-19.4826 -0.999997 -2.92566e-18
-19.3592 -0.999997 -2.92566e-18
-19.2362 -0.999997 -2.92566e-18
-19.1137 -0.999997 -2.92566e-18
-18.9916 -0.999997 -2.92566e-18
-18.8699 -0.999997 -2.92566e-18
-18.7487 -0.999997 -2.92566e-18
-18.6278 -0.999997 -2.92566e-18
-18.5074 -0.999997 -2.92566e-18
-18.3873 -0.999997 -2.92566e-18
-18.2676 -0.999997 -2.92566e-18
-18.1483 -0.999997 -2.92566e-18
-18.0294 -0.999997 -2.92566e-18
-17.9108 -0.999997 -2.92566e-18
-17.7926 -0.999997 -2.92566e-18
-17.6748 -0.999997 -2.92566e-18
-17.5572 -0.999997 -2.92566e-18
-17.4401 -0.999997 -2.92566e-18
-17.3232 -0.999997 -2.92566e-18
-17.2067 -0.999997 -2.92566e-18
-17.0905 -0.999997 -2.92566e-18
-16.9746 -0.999997 -2.92566e-18
-16.859 -0.999997 -2.92566e-18
-16.7437 -0.999997 -2.92566e-18
-16.6288 -0.999997 -2.92566e-18
-16.5141 -0.999997 -2.92566e-18
-16.3997 -0.999997 -2.92566e-18
-16.2856 -0.999997 -2.92566e-18
-16.1717 -0.999997 -2.92566e-18
-16.0582 -0.999997 -2.92566e-18
-15.9449 -0.999997 -2.92566e-18
-15.8319 -0.999997 -2.92566e-18
-15.7191 -0.999997 -2.92566e-18
-15.6066 -0.999997 -2.92566e-18
-15.4943 -0.999997 -2.92566e-18
-15.3823 -0.999997 -2.92566e-18
-15.2705 -0.999997 -2.92566e-18
-15.159 -0.999997 -2.92566e-18
-15.0477 -0.999997 -2.92566e-18
-14.9367 -0.999997 -2.92566e-18
-14.8258 -0.999997 -2.92566e-18
-14.7152 -0.999997 -2.92566e-18
-14.6049 -0.999997 -2.92566e-18
-14.4947 -0.999997 -2.92566e-18
-14.3848 -0.999997 -2.92566e-18
-14.275 -0.999997 -2.92566e-18
-14.1655 -0.999997 -2.92566e-18
-14.0562 -0.999997 -2.92566e-18
-13.9471 -0.999997 -2.92566e-18
-13.8382 -0.999997 -2.92566e-18
-13.7294 -0.999997 -2.92566e-18
-13.6209 -0.999997 -2.92566e-18
-13.5126 -0.999997 -2.92566e-18
-13.4044 -0.999997 -2.92566e-18
-13.2965 -0.999997 -2.92566e-18
-13.1887 -0.999997 -2.92566e-18
-13.0811 -0.999997 -2.92566e-18
-12.9737 -0.999997 -2.92566e-18
-12.8664 -0.999997 -2.92566e-18
-12.7593 -0.999997 -2.92566e-18
-12.6524 -0.999997 -2.92566e-18
-12.5457 -0.999997 -2.92566e-18
-12.4391 -0.999997 -2.92566e-18
-12.3327 -0.999997 -2.92566e-18
-12.2265 -0.999997 -2.92566e-18
-12.1204 -0.999997 -2.92566e-18
-12.0144 -0.999997 -2.92566e-18
-11.9086 -0.999997 -2.92566e-18
-11.803 -0.999997 -2.92566e-18
-11.6975 -0.999997 -2.92566e-18
-11.5922 -0.999997 -2.92566e-18
-11.487 -0.999997 -2.92566e-18
-11.3819 -0.999997 -2.92566e-18
-11.277 -0.999997 -2.92566e-18
-11.1722 -0.999997 -2.92566e-18
-11.0676 -0.999997 -2.92566e-18
-10.9631 -0.999997 -2.92566e-18
-10.8587 -0.999997 -2.92566e-18
-10.7545 -0.999997 -2.92566e-18
-10.6503 -0.999997 -2.92566e-18
-10.5463 -0.999997 -2.92566e-18
-10.4425 -0.999997 -2.92566e-18
-10.3387 -0.999997 -2.92566e-18
-10.2351 -0.999997 -2.92566e-18
-10.1316 -0.999997 -2.92566e-18
-10.0282 -0.999997 -2.92566e-18
-9.92496 -0.999997 -2.92566e-18
-9.82181 -0.999997 -2.92566e-18
-9.71877 -0.999997 -2.92566e-18
-9.61583 -0.999997 -2.92566e-18
-9.51301 -0.999997 -2.92566e-18
-9.4103 -0.999997 -2.92566e-18
-9.30769 -0.999997 -2.92566e-18
-9.20518 -0.999997 -2.92566e-18
-9.10278 -0.999997 -2.92566e-18
-9.00048 -0.999997 -2.92566e-18
-8.89828 -0.999997 -2.92566e-18
-8.79618 -0.999997 -2.92566e-18
-8.69417 -0.999997 -2.92566e-18
-8.59226 -0.999997 -2.92566e-18
-8.49044 -0.999997 -2.92566e-18
-8.38872 -0.999997 -2.92566e-18
-8.28708 -0.999997 -2.92566e-18
-8.18554 -0.999997 -2.92566e-18
-8.08408 -0.999997 -2.92566e-18
-7.98271 -0.999997 -2.92566e-18
-7.88143 -0.999997 -2.92566e-18
-7.78023 -0.999997 -2.92566e-18
-7.67911 -0.999997 -2.92566e-18
-7.57807 -0.999997 -2.92566e-18
-7.47712 -0.999997 -2.92566e-18
-7.37624 -0.999997 -2.92566e-18
-7.27544 -0.999997 -2.92566e-18
-7.17471 -0.999997 -2.92566e-18
-7.07406 -0.999997 -2.92566e-18
-6.97348 -0.999997 -2.92566e-18
-6.87298 -0.999997 -2.92566e-18
-6.77254 -0.999997 -2.92566e-18
-6.67218 -0.999997 -2.92566e-18
-6.57188 -0.999997 -2.92566e-18
-6.47166 -0.999997 -2.92566e-18
-6.37149 -0.999997 -2.92566e-18
-6.2714 -0.999997 -2.92566e-18
-6.17136 -0.999997 -2.92566e-18
-6.07139 -0.999997 -2.92566e-18
-5.97148 -0.999997 -2.92566e-18
-5.87163 -0.999997 -2.92566e-18
-5.77184 -0.999997 -2.92566e-18
-5.67211 -0.999997 -2.92566e-18
-5.57243 -0.999997 -2.92566e-18
-5.47281 -0.999997 -2.92566e-18
-5.37325 -0.999997 -2.92566e-18
-5.27373 -0.999997 -2.92566e-18
-5.17427 -0.999997 -2.92566e-18
-5.07487 -0.999997 -2.92566e-18
-4.97551 -0.999997 -2.92566e-18
-4.8762 -0.999997 -2.92566e-18
-4.77694 -0.999997 -2.92566e-18
-4.67772 -0.999997 -2.92566e-18
-4.57855 -0.999997 -2.92566e-18
-4.47943 -0.999997 -2.92566e-18
-4.38035 -0.999997 -2.92566e-18
-4.28131 -0.999997 -2.92566e-18
-4.18232 -0.999997 -2.92566e-18
-4.08336 -0.999997 -2.92566e-18
-3.98445 -0.999997 -2.92566e-18
-3.88557 -0.999997 -2.92566e-18
-3.78673 -0.999997 -2.92566e-18
-3.68793 -0.999997 -2.92566e-18
-3.58916 -0.999997 -2.92566e-18
-3.49043 -0.999997 -2.92566e-18
-3.39173 -0.999997 -2.92566e-18
-3.29307 -0.999997 -2.92566e-18
-3.19443 -0.999997 -2.92566e-18
-3.09583 -0.999997 -2.92566e-18
-2.99725 -0.999997 -2.92566e-18
-2.89871 -0.999997 -2.92566e-18
-2.80019 -0.999997 -2.92566e-18
-2.7017 -0.999997 -2.92566e-18
-2.60323 -0.999997 -2.92566e-18
-2.50479 -0.999997 -2.92566e-18
-2.40638 -0.999997 -2.92566e-18
-2.30798 -0.999997 -2.92566e-18
-2.20961 -0.999997 -2.92566e-18
-2.11126 -0.999997 -2.92566e-18
-2.01293 -0.999997 -2.92566e-18
-1.91462 -0.999997 -2.92566e-18
-1.81632 -0.999997 -2.92566e-18
-1.71804 -0.999997 -2.92566e-18
-1.61978 -0.999997 -2.92566e-18
-1.52154 -0.999997 -2.92566e-18
-1.42331 -0.999997 -2.92566e-18
-1.32509 -0.999997 -2.92566e-18
-1.22689 -0.999997 -2.92566e-18
-1.12869 -0.999997 -2.92566e-18
-1.03051 -0.999997 -2.92566e-18
-0.932337 -0.999997 -2.92566e-18
-0.834173 -0.999997 -2.92566e-18
-0.736016 -0.999997 -2.92566e-18
-0.637867 -0.999997 -2.92566e-18
-0.539723 -0.999997 -2.92566e-18
-0.441585 -0.999997 -2.92566e-18
-0.343451 -0.999997 -2.92566e-18
-0.24532 -0.999997 -2.92566e-18
-0.147191 -0.999997 -2.92566e-18
-0.0490634 -0.999997 -2.92566e-18
0.0490634 -0.999997 -2.92566e-18
0.147191 -0.999997 -2.92566e-18
0.24532 -0.999997 -2.92566e-18
0.343451 -0.999997 -2.92566e-18
0.441585 -0.999997 -2.92566e-18
0.539723 -0.999997 -2.92566e-18
0.637867 -0.999997 -2.92566e-18
0.736016 -0.999997 -2.92566e-18
0.834173 -0.999997 -2.92566e-18
0.932337 -0.999997 -2.92566e-18
1.03051 -0.999997 -2.92566e-18
1.12869 -0.999997 -2.92566e-18
1.22689 -0.999997 -2.92566e-18
1.32509 -0.999997 -2.92566e-18
1.42331 -0.999997 -2.92566e-18
1.52154 -0.999997 -2.92566e-18
1.61978 -0.999997 -2.92566e-18
1.71804 -0.999997 -2.92566e-18
1.81632 -0.999997 -2.92566e-18
1.91462 -0.999997 -2.92566e-18
2.01293 -0.999997 -2.92566e-18
2.11126 -0.999997 -2.92566e-18
2.20961 -0.999997 -2.92566e-18
2.30798 -0.999997 -2.92566e-18
2.40638 -0.999997 -2.92566e-18
2.50479 -0.999997 -2.92566e-18
2.60323 -0.999997 -2.92566e-18
2.7017 -0.999997 -2.92566e-18
2.80019 -0.999997 -2.92566e-18
2.89871 -0.999997 -2.92566e-18
2.99725 -0.999997 -2.92566e-18
3.09583 -0.999997 -2.92566e-18
3.19443 -0.999997 -2.92566e-18
3.29307 -0.999997 -2.92566e-18
3.39173 -0.999997 -2.92566e-18
3.49043 -0.999997 -2.92566e-18
3.58916 -0.999997 -2.92566e-18
3.68793 -0.999997 -2.92566e-18
3.78673 -0.999997 -2.92566e-18
3.88557 -0.999997 -2.92566e-18
3.98445 -0.999997 -2.92566e-18
4.08336 -0.999997 -2.92566e-18
4.18232 -0.999997 -2.92566e-18
4.28131 -0.999997 -2.92566e-18
4.38035 -0.999997 -2.92566e-18
4.47943 -0.999997 -2.92566e-18
4.57855 -0.999997 -2.92566e-18
4.67772 -0.999997 -2.92566e-18
4.77694 -0.999997 -2.92566e-18
4.8762 -0.999997 -2.92566e-18
4.97551 -0.999997 -2.92566e-18
5.07487 -0.999997 -2.92566e-18
5.17427 -0.999997 -2.92566e-18
5.27373 -0.999997 -2.92566e-18
5.37325 -0.999997 -2.92566e-18
5.47281 -0.999997 -2.92566e-18
5.57243 -0.999997 -2.92566e-18
5.67211 -0.999997 -2.92566e-18
5.77184 -0.999997 -2.92566e-18
5.87163 -0.999997 -2.92566e-18
5.97148 -0.999997 -2.92566e-18
6.07139 -0.999997 -2.92566e-18
6.17136 -0.999997 -2.92566e-18
6.2714 -0.999997 -2.92566e-18
6.37149 -0.999997 -2.92566e-18
6.47166 -0.999997 -2.92566e-18
6.57188 -0.999997 -2.92566e-18
6.67218 -0.999997 -2.92566e-18
6.77254 -0.999997 -2.92566e-18
6.87298 -0.999997 -2.92566e-18
6.97348 -0.999997 -2.92566e-18
7.07406 -0.999997 -2.92566e-18
7.17471 -0.999997 -2.92566e-18
7.27544 -0.999997 -2.92566e-18
7.37624 -0.999997 -2.92566e-18
7.47712 -0.999997 -2.92566e-18
7.57807 -0.999997 -2.92566e-18
7.67911 -0.999997 -2.92566e-18
7.78023 -0.999997 -2.92566e-18
7.88143 -0.999997 -2.92566e-18
7.98271 -0.999997 -2.92566e-18
8.08408 -0.999997 -2.92566e-18
8.18554 -0.999997 -2.92566e-18
8.28708 -0.999997 -2.92566e-18
8.38872 -0.999997 -2.92566e-18
8.49044 -0.999997 -2.92566e-18
8.59226 -0.999997 -2.92566e-18
8.69417 -0.999997 -2.92566e-18
8.79618 -0.999997 -2.92566e-18
8.89828 -0.999997 -2.92566e-18
9.00048 -0.999997 -2.92566e-18
9.10278 -0.999997 -2.92566e-18
9.20518 -0.999997 -2.92566e-18
9.30769 -0.999997 -2.92566e-18
9.4103 -0.999997 -2.92566e-18
9.51301 -0.999997 -2.92566e-18
9.61583 -0.999997 -2.92566e-18
9.71877 -0.999997 -2.92566e-18
9.82181 -0.999997 -2.92566e-18
9.92496 -0.999997 -2.92566e-18
10.0282 -0.999997 -2.92566e-18
10.1316 -0.999997 -2.92566e-18
10.2351 -0.999997 -2.92566e-18
10.3387 -0.999997 -2.92566e-18
10.4425 -0.999997 -2.92566e-18
10.5463 -0.999997 -2.92566e-18
10.6503 -0.999997 -2.92566e-18
10.7545 -0.999997 -2.92566e-18
10.8587 -0.999997 -2.92566e-18
10.9631 -0.999997 -2.92566e-18
11.0676 -0.999997 -2.92566e-18
11.1722 -0.999997 -2.92566e-18
11.277 -0.999997 -2.92566e-18
11.3819 -0.999997 -2.92566e-18
11.487 -0.999997 -2.92566e-18
11.5922 -0.999997 -2.92566e-18
11.6975 -0.999997 -2.92566e-18
11.803 -0.999997 -2.92566e-18
11.9086 -0.999997 -2.92566e-18
12.0144 -0.999997 -2.92566e-18
12.1204 -0.999997 -2.92566e-18
12.2265 -0.999997 -2.92566e-18
12.3327 -0.999997 -2.92566e-18
12.4391 -0.999997 -2.92566e-18
12.5457 -0.999997 -2.92566e-18
12.6524 -0.999997 -2.92566e-18
12.7593 -0.999997 -2.92566e-18
12.8664 -0.999997 -2.92566e-18
12.9737 -0.999997 -2.92566e-18
13.0811 -0.999997 -2.92566e-18
13.1887 -0.999997 -2.92566e-18
13.2965 -0.999997 -2.92566e-18
13.4044 -0.999997 -2.92566e-18
13.5126 -0.999997 -2.92566e-18
13.6209 -0.999997 -2.92566e-18
13.7294 -0.999997 -2.92566e-18
13.8382 -0.999997 -2.92566e-18
13.9471 -0.999997 -2.92566e-18
14.0562 -0.999997 -2.92566e-18
14.1655 -0.999997 -2.92566e-18
14.275 -0.999997 -2.92566e-18
14.3848 -0.999997 -2.92566e-18
14.4947 -0.999997 -2.92566e-18
14.6049 -0.999997 -2.92566e-18
14.7152 -0.999997 -2.92566e-18
14.8258 -0.999997 -2.92566e-18
14.9367 -0.999997 -2.92566e-18
15.0477 -0.999997 -2.92566e-18
15.159 -0.999997 -2.92566e-18
15.2705 -0.999997 -2.92566e-18
15.3823 -0.999997 -2.92566e-18
15.4943 -0.999997 -2.92566e-18
15.6066 -0.999997 -2.92566e-18
15.7191 -0.999997 -2.92566e-18
15.8319 -0.999997 -2.92566e-18
15.9449 -0.999997 -2.92566e-18
16.0582 -0.999997 -2.92566e-18
16.1717 -0.999997 -2.92566e-18
16.2856 -0.999997 -2.92566e-18
16.3997 -0.999997 -2.92566e-18
16.5141 -0.999997 -2.92566e-18
16.6288 -0.999997 -2.92566e-18
16.7437 -0.999997 -2.92566e-18
16.859 -0.999997 -2.92566e-18
16.9746 -0.999997 -2.92566e-18
17.0905 -0.999997 -2.92566e-18
17.2067 -0.999997 -2.92566e-18
17.3232 -0.999997 -2.92566e-18
17.4401 -0.999997 -2.92566e-18
17.5572 -0.999997 -2.92566e-18
17.6748 -0.999997 -2.92566e-18
17.7926 -0.999997 -2.92566e-18
17.9108 -0.999997 -2.92566e-18
18.0294 -0.999997 -2.92566e-18
18.1483 -0.999997 -2.92566e-18
18.2676 -0.999997 -2.92566e-18
18.3873 -0.999997 -2.92566e-18
18.5074 -0.999997 -2.92566e-18
18.6278 -0.999997 -2.92566e-18
18.7487 -0.999997 -2.92566e-18
18.8699 -0.999997 -2.92566e-18
18.9916 -0.999997 -2.92566e-18
19.1137 -0.999997 -2.92566e-18
19.2362 -0.999997 -2.92566e-18
19.3592 -0.999997 -2.92566e-18
19.4826 -0.999997 -2.92566e-18
19.6065 -0.999997 -2.92566e-18
19.7309 -0.999997 -2.92566e-18
19.8557 -0.999997 -2.92566e-18
19.9811 -0.999997 -2.92566e-18
20.1069 -0.999997 -2.92566e-18
20.2333 -0.999997 -2.92566e-18
20.3602 -0.999997 -2.92566e-18
20.4876 -0.999997 -2.92566e-18
20.6156 -0.999997 -2.92566e-18
20.7441 -0.999997 -2.92566e-18
20.8732 -0.999997 -2.92566e-18
21.0029 -0.999997 -2.92566e-18
21.1332 -0.999997 -2.92566e-18
21.2642 -0.999997 -2.92566e-18
21.3958 -0.999997 -2.92566e-18
21.528 -0.999997 -2.92566e-18
21.6609 -0.999997 -2.92566e-18
21.7945 -0.999997 -2.92566e-18
21.9288 -0.999997 -2.92566e-18
22.0639 -0.999997 -2.92566e-18
22.1997 -0.999997 -2.92566e-18
22.3363 -0.999997 -2.92566e-18
22.4736 -0.999997 -2.92566e-18
22.6118 -0.999997 -2.92566e-18
22.7509 -0.999997 -2.92566e-18
22.8908 -0.999997 -2.92566e-18
23.0316 -0.999997 -2.92566e-18
23.1733 -0.999997 -2.92566e-18
23.316 -0.999997 -2.92566e-18
23.4597 -0.999997 -2.92566e-18
23.6044 -0.999997 -2.92566e-18
23.7502 -0.999997 -2.92566e-18
23.8971 -0.999997 -2.92566e-18
24.0451 -0.999997 -2.92566e-18
24.1944 -0.999997 -2.92566e-18
24.3448 -0.999997 -2.92566e-18
24.4966 -0.999997 -2.92566e-18
24.6496 -0.999997 -2.92566e-18
24.8041 -0.999997 -2.92566e-18
24.9601 -0.999997 -2.92566e-18
25.1175 -0.999997 -2.92566e-18
25.2766 -0.999997 -2.92566e-18
25.4373 -0.999997 -2.92566e-18
25.5998 -0.999997 -2.92566e-18
25.7641 -0.999997 -2.92566e-18
25.9304 -0.999997 -2.92566e-18
26.0988 -0.999997 -2.92566e-18
26.2693 -0.999997 -2.92566e-18
26.4421 -0.999997 -2.92566e-18
26.6174 -0.999997 -2.92566e-18
26.7954 -0.999997 -2.92566e-18
26.9761 -0.999997 -2.92566e-18
27.1598 -0.999997 -2.92566e-18
27.3468 -0.999997 -2.92566e-18
27.5373 -0.999997 -2.92566e-18
27.7317 -0.999997 -2.92566e-18
27.9302 -0.999997 -2.92566e-18
28.1333 -0.999997 -2.92566e-18
28.3415 -0.999997 -2.92566e-18
28.5554 -0.999997 -2.92566e-18
28.7758 -0.999997 -2.92566e-18
29.0035 -0.999997 -2.92566e-18
29.2396 -0.999997 -2.92566e-18
29.4858 -0.999997 -2.92566e-18
29.7441 -0.999997 -2.92566e-18
30.0173 -0.999997 -2.92566e-18
30.3101 -0.999997 -2.92566e-18
30.6297 -0.999997 -2.92566e-18
30.9905 -0.999997 -2.92566e-18
31.4301 -0.999997 -2.92566e-18


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1QuantumOneLoop/SigmaRTwoLoop.txt <==
-31.4301 -0.000728675 -5.60996e-05
-30.9905 -0.00115154 -3.0998e-05
-30.6297 -0.00141621 -4.97852e-05
-30.3101 -0.001676 -3.66338e-05
-30.0173 -0.0019027 -5.01344e-05
-29.7441 -0.00208899 -3.75634e-05
-29.4858 -0.00221244 -4.64143e-05
-29.2396 -0.00229392 -3.6615e-05
-29.0035 -0.00235097 -4.71123e-05
-28.7758 -0.00240152 -3.93321e-05
-28.5554 -0.00244592 -4.82593e-05
-28.3415 -0.00248883 -4.15142e-05
-28.1333 -0.00252914 -5.0047e-05
-27.9302 -0.00256941 -4.37028e-05
-27.7317 -0.0026082 -5.18272e-05
-27.5373 -0.00264735 -4.60181e-05
-27.3468 -0.00268562 -5.36601e-05
-27.1598 -0.00272434 -4.83339e-05
-26.9761 -0.00276251 -5.5614e-05
-26.7954 -0.00280118 -5.0639e-05
-26.6174 -0.00283952 -5.7668e-05
-26.4421 -0.00287837 -5.29721e-05
-26.2693 -0.00291704 -5.97958e-05
-26.0988 -0.00295623 -5.5357e-05
-25.9304 -0.00299535 -6.19934e-05
-25.7641 -0.00303501 -5.78003e-05
-25.5998 -0.00307468 -6.42678e-05
-25.4373 -0.0031149 -6.03036e-05
-25.2766 -0.00315521 -6.66268e-05
-25.1175 -0.00319607 -6.28709e-05
-24.9601 -0.0032371 -6.90749e-05
-24.8041 -0.00327868 -6.55088e-05
-24.6496 -0.00332048 -7.16154e-05
-24.4966 -0.00336285 -6.82249e-05
-24.3448 -0.00340549 -7.42511e-05
-24.1944 -0.00344871 -7.10266e-05
-24.0451 -0.00349225 -7.69858e-05
-23.8971 -0.0035364 -7.39209e-05
-23.7502 -0.00358089 -7.98243e-05
-23.6044 -0.00362601 -7.69141e-05
-23.4597 -0.00367153 -8.2772e-05
-23.316 -0.00371769 -8.00125e-05
-23.1733 -0.00376428 -8.58349e-05
-23.0316 -0.00381153 -8.32226e-05
-22.8908 -0.00385927 -8.90191e-05
-22.7509 -0.00390768 -8.6551e-05
-22.6118 -0.0039566 -9.23312e-05
-22.4736 -0.00400624 -9.0005e-05
-22.3363 -0.00405642 -9.5778e-05
-22.1997 -0.00410734 -9.35922e-05
-22.0639 -0.00415884 -9.93668e-05
-21.9288 -0.0042111 -9.73204e-05
-21.7945 -0.004264 -0.000103105
-21.6609 -0.00431768 -0.000101198
-21.528 -0.00437202 -0.000107001
-21.3958 -0.00442718 -0.000105234
-21.2642 -0.00448305 -0.000111063
-21.1332 -0.00453977 -0.000109438
-21.0029 -0.00459724 -0.000115301
-20.8732 -0.00465559 -0.000113819
-20.7441 -0.00471473 -0.000119724
-20.6156 -0.00477479 -0.000118388
-20.4876 -0.00483568 -0.000124343
-20.3602 -0.00489753 -0.000123156
-20.2333 -0.00496026 -0.000129169
-20.1069 -0.00502399 -0.000128135
-19.9811 -0.00508864 -0.000134215
-19.8557 -0.00515433 -0.000133338
-19.7309 -0.005221 -0.000139492
-19.6065 -0.00528875 -0.000138777
-19.4826 -0.00535753 -0.000145016
-19.3592 -0.00542744 -0.000144468
-19.2362 -0.00549843 -0.0001508
-19.1137 -0.00557061 -0.000150425
-18.9916 -0.00564392 -0.00015686
-18.8699 -0.00571847 -0.000156665
-18.7487 -0.00579422 -0.000163214
-18.6278 -0.00587126 -0.000163206
-18.5074 -0.00594956 -0.00016988
-18.3873 -0.00602921 -0.000170067
-18.2676 -0.00611019 -0.000176877
-18.1483 -0.00619259 -0.000177268
-18.0294 -0.00627638 -0.000184225
-17.9108 -0.00636166 -0.000184831
-17.7926 -0.0064484 -0.000191949
-17.6748 -0.00653671 -0.00019278
-17.5572 -0.00662656 -0.000200072
-17.4401 -0.00671805 -0.00020114
-17.3232 -0.00681117 -0.000208621
-17.2067 -0.006906 -0.000209939
-17.0905 -0.00700255 -0.000217624
-16.9746 -0.00710091 -0.000219206
-16.859 -0.00720108 -0.000227113
-16.7437 -0.00730314 -0.000228973
-16.6288 -0.00740712 -0.00023712
-16.5141 -0.00751309 -0.000239277
-16.3997 -0.00762108 -0.000247682
-16.2856 -0.00773117 -0.000250153
-16.1717 -0.00784338 -0.000258838
-16.0582 -0.00795782 -0.000261644
-15.9449 -0.0080745 -0.00027063
-15.8319 -0.00819352 -0.000273793
-15.7191 -0.00831492 -0.000283107
-15.6066 -0.00843879 -0.000286651
-15.4943 -0.00856516 -0.000296317
-15.3823 -0.00869415 -0.000300268
-15.2705 -0.00882579 -0.000310317
-15.159 -0.0089602 -0.000314704
-15.0477 -0.00909741 -0.000325166
-14.9367 -0.00923756 -0.000330021
-14.8258 -0.00938068 -0.000340931
-14.7152 -0.0095269 -0.000346288
-14.6049 -0.00967627 -0.000357685
-14.4947 -0.00982894 -0.000363583
-14.3848 -0.00998496 -0.000375506
-14.275 -0.0101445 -0.000381986
-14.1655 -0.0103075 -0.000394482
-14.0562 -0.0104743 -0.000401591
-13.9471 -0.0106449 -0.000414709
-13.8382 -0.0108194 -0.000422499
-13.7294 -0.0109979 -0.000436293
-13.6209 -0.0111806 -0.00044482
-13.5126 -0.0113676 -0.000459351
-13.4044 -0.0115591 -0.000468677
-13.2965 -0.0117552 -0.000484013
-13.1887 -0.011956 -0.000494208
-13.0811 -0.0121618 -0.000510422
-12.9737 -0.0123726 -0.000521564
-12.8664 -0.0125887 -0.000538738
-12.7593 -0.0128101 -0.000550912
-12.6524 -0.0130372 -0.000569139
-12.5457 -0.0132701 -0.000582441
-12.4391 -0.0135091 -0.000601822
-12.3327 -0.0137542 -0.000616359
-12.2265 -0.0140058 -0.00063701
-12.1204 -0.0142641 -0.000652902
-12.0144 -0.0145293 -0.00067495
-11.9086 -0.0148017 -0.000692333
-11.803 -0.0150815 -0.000715921
-11.6975 -0.015369 -0.000734947
-11.5922 -0.0156646 -0.000760238
-11.487 -0.0159685 -0.000781078
-11.3819 -0.0162811 -0.000808255
-11.277 -0.0166027 -0.000831103
-11.1722 -0.0169336 -0.000860374
-11.0676 -0.0172742 -0.00088545
-10.9631 -0.0176249 -0.00091705
-10.8587 -0.0179862 -0.000944605
-10.7545 -0.0183584 -0.000978802
-10.6503 -0.0187421 -0.00100912
-10.5463 -0.0191377 -0.00104622
-10.4425 -0.0195457 -0.00107964
-10.3387 -0.0199666 -0.00112
-10.2351 -0.020401 -0.00115688
-10.1316 -0.0208496 -0.0012009
-10.0282 -0.0213129 -0.00124169
-9.92496 -0.0217917 -0.00128984
-9.82181 -0.0222866 -0.00133504
-9.71877 -0.0227983 -0.00138786
-9.61583 -0.0233277 -0.00143805
-9.51301 -0.0238757 -0.00149618
-9.4103 -0.024443 -0.00155205
-9.30769 -0.0250308 -0.00161622
-9.20518 -0.0256399 -0.00167857
-9.10278 -0.0262714 -0.00174966
-9.00048 -0.0269266 -0.00181943
-8.89828 -0.0276066 -0.00189847
-8.79618 -0.0283127 -0.00197678
-8.69417 -0.0290463 -0.00206499
-8.59226 -0.029809 -0.00215318
-8.49044 -0.0306022 -0.002252
-8.38872 -0.0314278 -0.00235167
-8.28708 -0.0322875 -0.00246287
-8.18554 -0.0331833 -0.00257593
-8.08408 -0.0341173 -0.00270162
-7.98271 -0.0350918 -0.00283042
-7.88143 -0.0361092 -0.00297318
-7.78023 -0.0371721 -0.00312055
-7.67911 -0.0382835 -0.00328355
-7.57807 -0.0394463 -0.00345301
-7.47712 -0.040664 -0.00364014
-7.37624 -0.04194 -0.00383605
-7.27544 -0.0432784 -0.00405218
-7.17471 -0.0446834 -0.00427997
-7.07406 -0.0461595 -0.00453122
-6.97348 -0.0477119 -0.00479778
-6.87298 -0.0493461 -0.0050919
-6.77254 -0.051068 -0.00540601
-6.67218 -0.0528843 -0.00575296
-6.57188 -0.0548022 -0.00612594
-6.47166 -0.0568297 -0.00653863
-6.37149 -0.0589755 -0.00698525
-6.2714 -0.0612492 -0.00748063
-6.17136 -0.0636615 -0.00802041
-6.07139 -0.0662242 -0.00862105
-5.97148 -0.0689503 -0.00928015
-5.87163 -0.0718543 -0.0100165
-5.77184 -0.0749523 -0.0108305
-5.67211 -0.0782622 -0.0117443
-5.57243 -0.0818039 -0.0127623
-5.47281 -0.0855997 -0.0139117
-5.37325 -0.0896745 -0.0152031
-5.27373 -0.0940559 -0.0166707
-5.17427 -0.0987748 -0.0183343
-5.07487 -0.103866 -0.0202397
-4.97551 -0.109366 -0.0224206
-4.8762 -0.115319 -0.0249403
-4.77694 -0.121771 -0.0278547
-4.67772 -0.128771 -0.0312549
-4.57855 -0.136372 -0.035232
-4.47943 -0.144629 -0.039922
-4.38035 -0.153595 -0.0454727
-4.28131 -0.163316 -0.052092
-4.18232 -0.173825 -0.0600186
-4.08336 -0.185124 -0.0695731
-3.98445 -0.197167 -0.0811322
-3.88557 -0.209819 -0.0951787
-3.78673 -0.222815 -0.112267
-3.68793 -0.235679 -0.13305
-3.58916 -0.247632 -0.158187
-3.49043 -0.257485 -0.188276
-3.39173 -0.26356 -0.223588
-3.29307 -0.263713 -0.263783
-3.19443 -0.255603 -0.307456
-3.09583 -0.237302 -0.351899
-2.99725 -0.208193 -0.393227
-2.89871 -0.169726 -0.427289
-2.80019 -0.125414 -0.450995
-2.7017 -0.0798395 -0.463445
-2.60323 -0.0371763 -0.466017
-2.50479 -0.000130296 -0.461583
-2.40638 0.0302978 -0.453375
-2.30798 0.0544343 -0.444241
-2.20961 0.0733816 -0.436292
-2.11126 0.0885801 -0.430954
-2.01293 0.101565 -0.429081
-1.91462 0.11388 -0.431143
-1.81632 0.127088 -0.437277
-1.71804 0.142818 -0.447331
-1.61978 0.162807 -0.460748
-1.52154 0.188863 -0.47643
-1.42331 0.222698 -0.492482
-1.32509 0.265526 -0.506073
-1.22689 0.317441 -0.513457
-1.12869 0.376713 -0.510575
-1.03051 0.439484 -0.494149
-0.932337 0.500362 -0.463076
-0.834173 0.553964 -0.419095
-0.736016 0.596625 -0.366285
-0.637867 0.627263 -0.309504
-0.539723 0.647046 -0.252914
-0.441585 0.658391 -0.199155
-0.343451 0.663984 -0.149355
-0.24532 0.666169 -0.103467
-0.147191 0.666695 -0.0607397
-0.0490634 0.666687 -0.0200164
0.0490634 0.666687 0.0200164
0.147191 0.666695 0.0607397
0.24532 0.666169 0.103467
0.343451 0.663984 0.149355
0.441585 0.658391 0.199155
0.539723 0.647046 0.252914
0.637867 0.627263 0.309504
0.736016 0.596625 0.366285
0.834173 0.553964 0.419095
0.932337 0.500362 0.463076
1.03051 0.439484 0.494149
1.12869 0.376713 0.510575
1.22689 0.317441 0.513457
1.32509 0.265526 0.506073
1.42331 0.222698 0.492482
1.52154 0.188863 0.47643
1.61978 0.162807 0.460748
1.71804 0.142818 0.447331
1.81632 0.127088 0.437277
1.91462 0.11388 0.431143
2.01293 0.101565 0.429081
2.11126 0.0885801 0.430954
2.20961 0.0733816 0.436292
2.30798 0.0544343 0.444241
2.40638 0.0302978 0.453375
2.50479 -0.000130296 0.461583
2.60323 -0.0371763 0.466017
2.7017 -0.0798395 0.463445
2.80019 -0.125414 0.450995
2.89871 -0.169726 0.427289
2.99725 -0.208193 0.393227
3.09583 -0.237302 0.351899
3.19443 -0.255603 0.307456
3.29307 -0.263713 0.263783
3.39173 -0.26356 0.223588
3.49043 -0.257485 0.188276
3.58916 -0.247632 0.158187
3.68793 -0.235679 0.13305
3.78673 -0.222815 0.112267
3.88557 -0.209819 0.0951787
3.98445 -0.197167 0.0811322
4.08336 -0.185124 0.0695731
4.18232 -0.173825 0.0600186
4.28131 -0.163316 0.052092
4.38035 -0.153595 0.0454727
4.47943 -0.144629 0.039922
4.57855 -0.136372 0.035232
4.67772 -0.128771 0.0312549
4.77694 -0.121771 0.0278547
4.8762 -0.115319 0.0249403
4.97551 -0.109366 0.0224206
5.07487 -0.103866 0.0202397
5.17427 -0.0987748 0.0183343
5.27373 -0.0940559 0.0166707
5.37325 -0.0896745 0.0152031
5.47281 -0.0855997 0.0139117
5.57243 -0.0818039 0.0127623
5.67211 -0.0782622 0.0117443
5.77184 -0.0749523 0.0108305
5.87163 -0.0718543 0.0100165
5.97148 -0.0689503 0.00928015
6.07139 -0.0662242 0.00862105
6.17136 -0.0636615 0.00802041
6.2714 -0.0612492 0.00748063
6.37149 -0.0589755 0.00698525
6.47166 -0.0568297 0.00653863
6.57188 -0.0548022 0.00612594
6.67218 -0.0528843 0.00575296
6.77254 -0.051068 0.00540601
6.87298 -0.0493461 0.0050919
6.97348 -0.0477119 0.00479778
7.07406 -0.0461595 0.00453122
7.17471 -0.0446834 0.00427997
7.27544 -0.0432784 0.00405218
7.37624 -0.04194 0.00383605
7.47712 -0.040664 0.00364014
7.57807 -0.0394463 0.00345301
7.67911 -0.0382835 0.00328355
7.78023 -0.0371721 0.00312055
7.88143 -0.0361092 0.00297318
7.98271 -0.0350918 0.00283042
8.08408 -0.0341173 0.00270162
8.18554 -0.0331833 0.00257593
8.28708 -0.0322875 0.00246287
8.38872 -0.0314278 0.00235167
8.49044 -0.0306022 0.002252
8.59226 -0.029809 0.00215318
8.69417 -0.0290463 0.00206499
8.79618 -0.0283127 0.00197678
8.89828 -0.0276066 0.00189847
9.00048 -0.0269266 0.00181943
9.10278 -0.0262714 0.00174966
9.20518 -0.0256399 0.00167857
9.30769 -0.0250308 0.00161622
9.4103 -0.024443 0.00155205
9.51301 -0.0238757 0.00149618
9.61583 -0.0233277 0.00143805
9.71877 -0.0227983 0.00138786
9.82181 -0.0222866 0.00133504
9.92496 -0.0217917 0.00128984
10.0282 -0.0213129 0.00124169
10.1316 -0.0208496 0.0012009
10.2351 -0.020401 0.00115688
10.3387 -0.0199666 0.00112
10.4425 -0.0195457 0.00107964
10.5463 -0.0191377 0.00104622
10.6503 -0.0187421 0.00100912
10.7545 -0.0183584 0.000978802
10.8587 -0.0179862 0.000944605
10.9631 -0.0176249 0.00091705
11.0676 -0.0172742 0.00088545
11.1722 -0.0169336 0.000860374
11.277 -0.0166027 0.000831103
11.3819 -0.0162811 0.000808255
11.487 -0.0159685 0.000781078
11.5922 -0.0156646 0.000760238
11.6975 -0.015369 0.000734947
11.803 -0.0150815 0.000715921
11.9086 -0.0148017 0.000692333
12.0144 -0.0145293 0.00067495
12.1204 -0.0142641 0.000652902
12.2265 -0.0140058 0.00063701
12.3327 -0.0137542 0.000616359
12.4391 -0.0135091 0.000601822
12.5457 -0.0132701 0.000582441
12.6524 -0.0130372 0.000569139
12.7593 -0.0128101 0.000550912
12.8664 -0.0125887 0.000538738
12.9737 -0.0123726 0.000521564
13.0811 -0.0121618 0.000510422
13.1887 -0.011956 0.000494208
13.2965 -0.0117552 0.000484013
13.4044 -0.0115591 0.000468677
13.5126 -0.0113676 0.000459351
13.6209 -0.0111806 0.00044482
13.7294 -0.0109979 0.000436293
13.8382 -0.0108194 0.000422499
13.9471 -0.0106449 0.000414709
14.0562 -0.0104743 0.000401591
14.1655 -0.0103075 0.000394482
14.275 -0.0101445 0.000381986
14.3848 -0.00998496 0.000375506
14.4947 -0.00982894 0.000363583
14.6049 -0.00967627 0.000357685
14.7152 -0.0095269 0.000346288
14.8258 -0.00938068 0.000340931
14.9367 -0.00923756 0.000330021
15.0477 -0.00909741 0.000325166
15.159 -0.0089602 0.000314704
15.2705 -0.00882579 0.000310317
15.3823 -0.00869415 0.000300268
15.4943 -0.00856516 0.000296317
15.6066 -0.00843879 0.000286651
15.7191 -0.00831492 0.000283107
15.8319 -0.00819352 0.000273793
15.9449 -0.0080745 0.00027063
16.0582 -0.00795782 0.000261644
16.1717 -0.00784338 0.000258838
16.2856 -0.00773117 0.000250153
16.3997 -0.00762108 0.000247682
16.5141 -0.00751309 0.000239277
16.6288 -0.00740712 0.00023712
16.7437 -0.00730314 0.000228973
16.859 -0.00720108 0.000227113
16.9746 -0.00710091 0.000219206
17.0905 -0.00700255 0.000217624
17.2067 -0.006906 0.000209939
17.3232 -0.00681117 0.000208621
17.4401 -0.00671805 0.00020114
17.5572 -0.00662656 0.000200072
17.6748 -0.00653671 0.00019278
17.7926 -0.0064484 0.000191949
17.9108 -0.00636166 0.000184831
18.0294 -0.00627638 0.000184225
18.1483 -0.00619259 0.000177268
18.2676 -0.00611019 0.000176877
18.3873 -0.00602921 0.000170067
18.5074 -0.00594956 0.00016988
18.6278 -0.00587126 0.000163206
18.7487 -0.00579422 0.000163214
18.8699 -0.00571847 0.000156665
18.9916 -0.00564392 0.00015686
19.1137 -0.00557061 0.000150425
19.2362 -0.00549843 0.0001508
19.3592 -0.00542744 0.000144468
19.4826 -0.00535753 0.000145016
19.6065 -0.00528875 0.000138777
19.7309 -0.005221 0.000139492
19.8557 -0.00515433 0.000133338
19.9811 -0.00508864 0.000134215
20.1069 -0.00502399 0.000128135
20.2333 -0.00496026 0.000129169
20.3602 -0.00489753 0.000123156
20.4876 -0.00483568 0.000124343
20.6156 -0.00477479 0.000118388
20.7441 -0.00471473 0.000119724
20.8732 -0.00465559 0.000113819
21.0029 -0.00459724 0.000115301
21.1332 -0.00453977 0.000109438
21.2642 -0.00448305 0.000111063
21.3958 -0.00442718 0.000105234
21.528 -0.00437202 0.000107001
21.6609 -0.00431768 0.000101198
21.7945 -0.004264 0.000103105
21.9288 -0.0042111 9.73204e-05
22.0639 -0.00415884 9.93668e-05
22.1997 -0.00410734 9.35922e-05
22.3363 -0.00405642 9.5778e-05
22.4736 -0.00400624 9.0005e-05
22.6118 -0.0039566 9.23312e-05
22.7509 -0.00390768 8.6551e-05
22.8908 -0.00385927 8.90191e-05
23.0316 -0.00381153 8.32226e-05
23.1733 -0.00376428 8.58349e-05
23.316 -0.00371769 8.00125e-05
23.4597 -0.00367153 8.2772e-05
23.6044 -0.00362601 7.69141e-05
23.7502 -0.00358089 7.98243e-05
23.8971 -0.0035364 7.39209e-05
24.0451 -0.00349225 7.69858e-05
24.1944 -0.00344871 7.10266e-05
24.3448 -0.00340549 7.42511e-05
24.4966 -0.00336285 6.82249e-05
24.6496 -0.00332048 7.16154e-05
24.8041 -0.00327868 6.55088e-05
24.9601 -0.0032371 6.90749e-05
25.1175 -0.00319607 6.28709e-05
25.2766 -0.00315521 6.66268e-05
25.4373 -0.0031149 6.03036e-05
25.5998 -0.00307468 6.42678e-05
25.7641 -0.00303501 5.78003e-05
25.9304 -0.00299535 6.19934e-05
26.0988 -0.00295623 5.5357e-05
26.2693 -0.00291704 5.97958e-05
26.4421 -0.00287837 5.29721e-05
26.6174 -0.00283952 5.7668e-05
26.7954 -0.00280118 5.0639e-05
26.9761 -0.00276251 5.5614e-05
27.1598 -0.00272434 4.83339e-05
27.3468 -0.00268562 5.36601e-05
27.5373 -0.00264735 4.60181e-05
27.7317 -0.0026082 5.18272e-05
27.9302 -0.00256941 4.37028e-05
28.1333 -0.00252914 5.0047e-05
28.3415 -0.00248883 4.15142e-05
28.5554 -0.00244592 4.82593e-05
28.7758 -0.00240152 3.93321e-05
29.0035 -0.00235097 4.71123e-05
29.2396 -0.00229392 3.6615e-05
29.4858 -0.00221244 4.64143e-05
29.7441 -0.00208899 3.75634e-05
30.0173 -0.0019027 5.01344e-05
30.3101 -0.001676 3.66338e-05
30.6297 -0.00141621 4.97852e-05
30.9905 -0.00115154 3.0998e-05
31.4301 -0.000728675 5.60996e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1QuantumOneLoop/iFpOneLoop.txt <==
-31.4301 3.55431e-23 1.64583e-05
-30.9905 -5.92806e-23 1.74142e-05
-30.6297 -4.10097e-23 1.8251e-05
-30.3101 5.41413e-23 1.90347e-05
-30.0173 -1.00546e-23 1.97897e-05
-29.7441 2.54991e-23 2.05287e-05
-29.4858 3.78258e-23 2.1259e-05
-29.2396 2.17437e-23 2.19857e-05
-29.0035 1.81337e-23 2.27122e-05
-28.7758 -2.44856e-23 2.34412e-05
-28.5554 -3.55216e-23 2.41749e-05
-28.3415 -1.8402e-23 2.49148e-05
-28.1333 2.1358e-23 2.56623e-05
-27.9302 3.47078e-23 2.64189e-05
-27.7317 -3.63537e-23 2.71854e-05
-27.5373 -3.54682e-23 2.79629e-05
-27.3468 -4.49502e-23 2.87523e-05
-27.1598 -7.61987e-23 2.95543e-05
-26.9761 -1.06984e-23 3.037e-05
-26.7954 -5.16635e-23 3.11998e-05
-26.6174 6.36153e-23 3.20447e-05
-26.4421 -5.90713e-24 3.29053e-05
-26.2693 -8.38271e-23 3.37823e-05
-26.0988 -4.06754e-23 3.46764e-05
-25.9304 -4.82784e-23 3.55882e-05
-25.7641 7.35753e-23 3.65186e-05
-25.5998 -2.24809e-23 3.74681e-05
-25.4373 -5.74919e-23 3.84375e-05
-25.2766 -2.18616e-23 3.94275e-05
-25.1175 9.95489e-23 4.04388e-05
-24.9601 -9.69223e-24 4.1472e-05
-24.8041 8.43844e-23 4.25281e-05
-24.6496 5.14941e-23 4.36076e-05
-24.4966 7.90945e-23 4.47113e-05
-24.3448 2.30942e-24 4.58401e-05
-24.1944 7.6779e-23 4.69948e-05
-24.0451 -2.16849e-23 4.81761e-05
-23.8971 -1.10111e-22 4.9385e-05
-23.7502 -5.78193e-23 5.06222e-05
-23.6044 -4.68609e-23 5.18888e-05
-23.4597 1.61736e-22 5.31855e-05
-23.316 1.38258e-22 5.45133e-05
-23.1733 -4.71345e-23 5.58733e-05
-23.0316 2.47008e-23 5.72664e-05
-22.8908 7.82569e-23 5.86937e-05
-22.7509 1.60959e-22 6.01561e-05
-22.6118 -1.05704e-22 6.16549e-05
-22.4736 -1.5001e-22 6.31911e-05
-22.3363 6.45358e-23 6.4766e-05
-22.1997 9.07029e-23 6.63807e-05
-22.0639 -1.03714e-22 6.80366e-05
-21.9288 -3.84378e-23 6.97348e-05
-21.7945 7.19213e-23 7.14767e-05
-21.6609 -4.31275e-23 7.32637e-05
-21.528 -1.85872e-23 7.50973e-05
-21.3958 -2.36226e-22 7.6979e-05
-21.2642 3.08329e-23 7.89102e-05
-21.1332 -2.80407e-23 8.08925e-05
-21.0029 -3.89724e-23 8.29277e-05
-20.8732 -1.25193e-22 8.50174e-05
-20.7441 2.84805e-22 8.71633e-05
-20.6156 6.65607e-23 8.93674e-05
-20.4876 6.3314e-23 9.16315e-05
-20.3602 -1.72923e-23 9.39576e-05
-20.2333 -2.97677e-22 9.63477e-05
-20.1069 -1.76209e-22 9.8804e-05
-19.9811 3.09678e-22 0.000101329
-19.8557 -1.55329e-22 0.000103924
-19.7309 2.09014e-22 0.000106592
-19.6065 3.43802e-22 0.000109336
-19.4826 -3.13079e-22 0.000112158
-19.3592 4.28465e-23 0.00011506
-19.2362 8.56346e-23 0.000118046
-19.1137 -1.86955e-22 0.000121118
-18.9916 -1.54276e-22 0.00012428
-18.8699 -4.4377e-22 0.000127533
-18.7487 4.33838e-22 0.000130883
-18.6278 -1.5095e-22 0.000134331
-18.5074 4.88333e-23 0.000137882
-18.3873 -1.42428e-23 0.000141539
-18.2676 -8.33196e-23 0.000145306
-18.1483 1.97723e-22 0.000149187
-18.0294 2.6588e-22 0.000153186
-17.9108 6.53467e-22 0.000157307
-17.7926 -1.23907e-22 0.000161554
-17.6748 5.68054e-22 0.000165933
-17.5572 3.01376e-22 0.000170448
-17.4401 1.45935e-22 0.000175104
-17.3232 1.41577e-22 0.000179907
-17.2067 -4.51479e-22 0.000184861
-17.0905 -5.89013e-22 0.000189974
-16.9746 -3.40443e-22 0.000195249
-16.859 3.18765e-22 0.000200695
-16.7437 1.06727e-21 0.000206317
-16.6288 5.01568e-23 0.000212122
-16.5141 3.66894e-22 0.000218118
-16.3997 -4.85141e-22 0.000224311
-16.2856 -2.33336e-22 0.00023071
-16.1717 1.36162e-22 0.000237323
-16.0582 -1.09253e-21 0.000244158
-15.9449 -1.4471e-21 0.000251224
-15.8319 -1.85291e-21 0.00025853
-15.7191 -1.72486e-21 0.000266087
-15.6066 -6.04011e-22 0.000273904
-15.4943 8.30842e-22 0.000281992
-15.3823 1.30253e-21 0.000290362
-15.2705 7.72248e-22 0.000299027
-15.159 1.80661e-21 0.000307998
-15.0477 -8.04813e-22 0.000317288
-14.9367 -2.00945e-21 0.000326912
-14.8258 -8.26644e-22 0.000336883
-14.7152 2.20041e-21 0.000347215
-14.6049 -5.37738e-22 0.000357926
-14.4947 1.54042e-21 0.000369032
-14.3848 1.11521e-21 0.000380549
-14.275 -1.22875e-21 0.000392496
-14.1655 2.29148e-21 0.000404893
-14.0562 -7.6939e-22 0.000417759
-13.9471 1.98745e-21 0.000431117
-13.8382 -2.19751e-21 0.000444987
-13.7294 -1.69072e-21 0.000459394
-13.6209 1.86386e-21 0.000474364
-13.5126 1.40155e-21 0.000489921
-13.4044 -1.08631e-21 0.000506094
-13.2965 1.77531e-21 0.000522912
-13.1887 3.30676e-22 0.000540405
-13.0811 4.99742e-22 0.000558607
-12.9737 -1.23629e-21 0.000577552
-12.8664 -7.70351e-22 0.000597275
-12.7593 2.33138e-21 0.000617816
-12.6524 2.65202e-21 0.000639216
-12.5457 -1.79763e-21 0.000661516
-12.4391 -1.50399e-21 0.000684764
-12.3327 -1.3529e-22 0.000709006
-12.2265 2.78532e-21 0.000734295
-12.1204 9.82014e-22 0.000760684
-12.0144 -1.12139e-21 0.000788232
-11.9086 1.62514e-21 0.000816999
-11.803 8.15606e-22 0.00084705
-11.6975 2.49123e-21 0.000878454
-11.5922 1.54072e-21 0.000911284
-11.487 3.93836e-21 0.000945619
-11.3819 -2.44706e-21 0.000981541
-11.277 -5.32689e-21 0.00101914
-11.1722 2.30409e-21 0.00105851
-11.0676 -4.40714e-21 0.00109975
-10.9631 -2.78744e-21 0.00114296
-10.8587 -5.33583e-21 0.00118827
-10.7545 -5.45662e-21 0.0012358
-10.6503 4.3419e-23 0.00128566
-10.5463 -2.57805e-21 0.00133802
-10.4425 9.87966e-22 0.001393
-10.3387 -8.52411e-22 0.00145078
-10.2351 -1.75798e-22 0.00151153
-10.1316 1.45576e-21 0.00157542
-10.0282 7.01596e-22 0.00164266
-9.92496 9.33717e-21 0.00171346
-9.82181 8.21063e-21 0.00178805
-9.71877 -1.14289e-20 0.00186667
-9.61583 6.99539e-21 0.00194958
-9.51301 7.66016e-21 0.00203707
-9.4103 1.63698e-21 0.00212945
-9.30769 1.28162e-20 0.00222704
-9.20518 1.29587e-20 0.00233021
-9.10278 1.83236e-21 0.00243934
-9.00048 1.86507e-20 0.00255484
-8.89828 1.73737e-21 0.00267717
-8.79618 3.88794e-21 0.00280682
-8.69417 8.13217e-21 0.00294432
-8.59226 -1.42048e-20 0.00309025
-8.49044 -1.08903e-20 0.00324524
-8.38872 1.59995e-20 0.00340996
-8.28708 1.79464e-20 0.00358517
-8.18554 8.70108e-21 0.00377167
-8.08408 1.07509e-20 0.00397036
-7.98271 5.01936e-20 0.00418219
-7.88143 -2.79467e-20 0.00440823
-7.78023 2.27182e-20 0.00464965
-7.67911 8.87069e-21 0.00490771
-7.57807 9.46382e-21 0.00518381
-7.47712 -4.19387e-20 0.00547951
-7.37624 6.24082e-20 0.00579649
-7.27544 2.31824e-20 0.00613662
-7.17471 -5.24915e-20 0.00650198
-7.07406 -8.50441e-20 0.00689484
-6.97348 2.2957e-20 0.00731775
-6.87298 -4.19579e-20 0.00777352
-6.77254 -4.66129e-21 0.00826527
-6.67218 1.177e-19 0.00879649
-6.57188 1.85064e-20 0.00937105
-6.47166 1.39672e-19 0.00999331
-6.37149 -1.54259e-19 0.0106681
-6.2714 -2.36222e-20 0.011401
-6.17136 2.77696e-20 0.0121979
-6.07139 2.65386e-20 0.0130659
-5.97148 1.70495e-19 0.0140128
-5.87163 -1.46185e-19 0.0150473
-5.77184 -2.58392e-20 0.0161795
-5.67211 1.53046e-19 0.0174208
-5.57243 -2.76566e-19 0.0187842
-5.47281 3.3625e-19 0.0202844
-5.37325 -3.75763e-19 0.0219385
-5.27373 -2.08154e-20 0.0237662
-5.17427 -1.66296e-19 0.0257898
-5.07487 -2.74347e-19 0.0280356
-4.97551 -3.4138e-19 0.0305338
-4.8762 2.2549e-19 0.0333198
-4.77694 -5.55703e-19 0.0364348
-4.67772 3.87923e-19 0.0399274
-4.57855 2.4171e-19 0.0438546
-4.47943 1.14905e-19 0.0482842
-4.38035 -1.67225e-19 0.0532968
-4.28131 -6.72813e-19 0.0589885
-4.18232 7.76374e-19 0.065475
-4.08336 -9.50088e-20 0.0728962
-3.98445 1.60361e-18 0.0814219
-3.88557 -1.18574e-18 0.0912601
-3.78673 -1.1552e-18 0.102667
-3.68793 3.60478e-18 0.115959
-3.58916 1.87192e-18 0.131535
-3.49043 -9.92186e-19 0.149895
-3.39173 -1.79653e-18 0.171676
-3.29307 -3.21312e-18 0.197696
-3.19443 2.95831e-18 0.229019
-3.09583 2.23979e-18 0.267043
-2.99725 -4.60295e-18 0.31363
-2.89871 -4.39322e-18 0.371292
-2.80019 -5.76286e-18 0.44348
-2.7017 -9.24741e-18 0.535009
-2.60323 -9.2849e-18 0.652735
-2.50479 4.90776e-18 0.806636
-2.40638 4.21997e-17 1.01159
-2.30798 2.20001e-17 1.29041
-2.20961 1.72476e-17 1.67914
-2.11126 -1.65484e-16 2.23675
-2.01293 9.12459e-17 3.06327
-1.91462 1.00931e-16 4.33466
-1.81632 2.37243e-16 6.36885
-1.71804 -1.0902e-15 9.73463
-1.61978 6.04274e-16 15.312
-1.52154 7.21645e-16 23.5971
-1.42331 -6.12056e-17 31.5509
-1.32509 -7.67792e-16 32.092
-1.22689 -1.1027e-15 25.7613
-1.12869 1.3756e-16 18.9207
-1.03051 3.91913e-16 13.9687
-0.932337 2.46301e-17 10.6959
-0.834173 1.95946e-18 8.53436
-0.736016 5.14898e-17 7.07338
-0.637867 -8.40039e-17 6.06116
-0.539723 -7.26267e-17 5.34676
-0.441585 1.18031e-18 4.83856
-0.343451 -2.64837e-17 4.47984
-0.24532 2.47348e-17 4.23513
-0.147191 7.36425e-18 4.08245
-0.0490634 1.19168e-18 4.00906
0.0490634 -4.47506e-19 4.00906
0.147191 -1.67313e-17 4.08245
0.24532 -1.00628e-17 4.23513
0.343451 5.41805e-17 4.47984
0.441585 -3.82355e-17 4.83856
0.539723 -4.14794e-17 5.34676
0.637867 -8.10713e-17 6.06116
0.736016 5.23619e-17 7.07338
0.834173 3.53101e-16 8.53436
0.932337 -2.4911e-16 10.6959
1.03051 -3.11374e-16 13.9687
1.12869 1.74049e-15 18.9207
1.22689 1.27303e-15 25.7613
1.32509 6.38319e-16 32.092
1.42331 1.44925e-16 31.5509
1.52154 -9.82551e-16 23.5971
1.61978 -2.81948e-16 15.312
1.71804 3.62826e-16 9.73463
1.81632 -3.86908e-16 6.36885
1.91462 1.15843e-16 4.33466
2.01293 2.69544e-17 3.06327
2.11126 -7.14869e-17 2.23675
2.20961 2.23637e-17 1.67914
2.30798 6.23822e-17 1.29041
2.40638 -6.3951e-18 1.01159
2.50479 1.76119e-17 0.806636
2.60323 4.68211e-18 0.652735
2.7017 -2.55837e-18 0.535009
2.80019 -7.39716e-18 0.44348
2.89871 4.38106e-18 0.371292
2.99725 1.65868e-18 0.31363
3.09583 3.88588e-18 0.267043
3.19443 4.95344e-18 0.229019
3.29307 -2.95554e-19 0.197696
3.39173 9.20907e-19 0.171676
3.49043 2.26332e-18 0.149895
3.58916 1.77572e-18 0.131535
3.68793 -2.01759e-18 0.115959
3.78673 -5.64726e-19 0.102667
3.88557 1.01584e-18 0.0912601
3.98445 -1.41598e-18 0.0814219
4.08336 -5.99105e-19 0.0728962
4.18232 8.94617e-20 0.065475
4.28131 -8.80574e-19 0.0589885
4.38035 -2.72044e-19 0.0532968
4.47943 -5.18886e-19 0.0482842
4.57855 7.02947e-19 0.0438546
4.67772 -1.88019e-19 0.0399274
4.77694 -1.173e-19 0.0364348
4.8762 2.68953e-19 0.0333198
4.97551 2.60314e-19 0.0305338
5.07487 -3.26777e-19 0.0280356
5.17427 1.0241e-19 0.0257898
5.27373 -3.68012e-21 0.0237662
5.37325 1.63704e-19 0.0219385
5.47281 -1.1865e-19 0.0202844
5.57243 1.38834e-20 0.0187842
5.67211 -1.14369e-20 0.0174208
5.77184 -2.69334e-19 0.0161795
5.87163 1.31084e-19 0.0150473
5.97148 -1.03199e-19 0.0140128
6.07139 1.19219e-19 0.0130659
6.17136 -4.78446e-20 0.0121979
6.2714 -1.31069e-19 0.011401
6.37149 5.74903e-20 0.0106681
6.47166 8.18623e-20 0.00999331
6.57188 1.34616e-21 0.00937105
6.67218 -9.84958e-20 0.00879649
6.77254 1.18286e-21 0.00826527
6.87298 1.05744e-19 0.00777352
6.97348 7.67215e-20 0.00731775
7.07406 7.25149e-20 0.00689484
7.17471 1.80765e-20 0.00650198
7.27544 -3.1175e-20 0.00613662
7.37624 -7.3007e-21 0.00579649
7.47712 3.28825e-20 0.00547951
7.57807 -3.22068e-20 0.00518381
7.67911 1.68369e-20 0.00490771
7.78023 1.1693e-20 0.00464965
7.88143 -3.05975e-21 0.00440823
7.98271 8.18392e-21 0.00418219
8.08408 -2.95956e-20 0.00397036
8.18554 8.25541e-21 0.00377167
8.28708 3.40907e-21 0.00358517
8.38872 -5.36459e-21 0.00340996
8.49044 -1.40795e-20 0.00324524
8.59226 -1.04157e-20 0.00309025
8.69417 1.66783e-20 0.00294432
8.79618 3.969e-21 0.00280682
8.89828 8.50406e-21 0.00267717
9.00048 -4.38475e-21 0.00255484
9.10278 -1.88646e-20 0.00243934
9.20518 -4.76951e-21 0.00233021
9.30769 -2.35927e-20 0.00222704
9.4103 -1.32751e-20 0.00212945
9.51301 8.76807e-21 0.00203707
9.61583 9.36953e-21 0.00194958
9.71877 -5.94507e-21 0.00186667
9.82181 3.28343e-21 0.00178805
9.92496 -2.87384e-21 0.00171346
10.0282 -4.88255e-21 0.00164266
10.1316 -7.74428e-21 0.00157542
10.2351 -2.51572e-21 0.00151153
10.3387 5.84441e-21 0.00145078
10.4425 -3.40476e-21 0.001393
10.5463 -2.60271e-21 0.00133802
10.6503 6.2085e-21 0.00128566
10.7545 2.0173e-21 0.0012358
10.8587 -3.95171e-21 0.00118827
10.9631 -1.88674e-21 0.00114296
11.0676 1.72232e-21 0.00109975
11.1722 -1.40076e-21 0.00105851
11.277 1.71813e-21 0.00101914
11.3819 -2.51839e-21 0.000981541
11.487 -1.90739e-22 0.000945619
11.5922 -1.32082e-21 0.000911284
11.6975 -1.57408e-21 0.000878454
11.803 -4.26048e-21 0.00084705
11.9086 -1.14555e-21 0.000816999
12.0144 1.59402e-22 0.000788232
12.1204 3.45631e-21 0.000760684
12.2265 9.24191e-22 0.000734295
12.3327 2.78479e-21 0.000709006
12.4391 -1.57252e-21 0.000684764
12.5457 4.55918e-21 0.000661516
12.6524 -2.36574e-21 0.000639216
12.7593 7.29067e-23 0.000617816
12.8664 1.34886e-21 0.000597275
12.9737 6.08936e-22 0.000577552
13.0811 1.35943e-21 0.000558607
13.1887 1.28952e-21 0.000540405
13.2965 9.60792e-22 0.000522912
13.4044 -3.56323e-21 0.000506094
13.5126 8.78351e-22 0.000489921
13.6209 3.73447e-23 0.000474364
13.7294 7.26816e-22 0.000459394
13.8382 6.09277e-22 0.000444987
13.9471 -4.88379e-22 0.000431117
14.0562 7.0172e-22 0.000417759
14.1655 1.25076e-21 0.000404893
14.275 7.12004e-22 0.000392496
14.3848 -3.46648e-22 0.000380549
14.4947 2.34114e-21 0.000369032
14.6049 9.26037e-22 0.000357926
14.7152 -1.09737e-21 0.000347215
14.8258 1.86563e-21 0.000336883
14.9367 2.52609e-22 0.000326912
15.0477 8.29903e-22 0.000317288
15.159 -8.52748e-22 0.000307998
15.2705 -1.15783e-21 0.000299027
15.3823 -1.49875e-21 0.000290362
15.4943 1.17228e-22 0.000281992
15.6066 -3.33194e-22 0.000273904
15.7191 -7.22655e-22 0.000266087
15.8319 -2.1236e-21 0.00025853
15.9449 -3.1966e-22 0.000251224
16.0582 -1.01577e-21 0.000244158
16.1717 -8.13606e-22 0.000237323
16.2856 1.66151e-22 0.00023071
16.3997 -5.31071e-22 0.000224311
16.5141 -5.09278e-22 0.000218118
16.6288 4.02782e-22 0.000212122
16.7437 4.6541e-22 0.000206317
16.859 -6.61484e-22 0.000200695
16.9746 -3.58529e-22 0.000195249
17.0905 -3.07268e-23 0.000189974
17.2067 3.55198e-22 0.000184861
17.3232 -7.27697e-23 0.000179907
17.4401 3.65776e-22 0.000175104
17.5572 1.36876e-22 0.000170448
17.6748 1.50604e-22 0.000165933
17.7926 2.02478e-22 0.000161554
17.9108 4.57752e-22 0.000157307
18.0294 2.39951e-22 0.000153186
18.1483 -8.92223e-23 0.000149187
18.2676 4.16186e-22 0.000145306
18.3873 -4.90254e-23 0.000141539
18.5074 2.37666e-22 0.000137882
18.6278 -2.65841e-22 0.000134331
18.7487 -8.20453e-24 0.000130883
18.8699 3.62952e-22 0.000127533
18.9916 3.42334e-22 0.00012428
19.1137 -9.04037e-23 0.000121118
19.2362 -4.89233e-22 0.000118046
19.3592 -2.13916e-23 0.00011506
19.4826 7.7895e-23 0.000112158
19.6065 -7.07921e-23 0.000109336
19.7309 2.02898e-22 0.000106592
19.8557 -1.5906e-22 0.000103924
19.9811 -1.6362e-22 0.000101329
20.1069 -1.55367e-22 9.8804e-05
20.2333 -1.90844e-23 9.63477e-05
20.3602 1.08928e-22 9.39576e-05
20.4876 1.56458e-22 9.16315e-05
20.6156 2.312e-24 8.93674e-05
20.7441 2.79454e-23 8.71633e-05
20.8732 9.17908e-23 8.50174e-05
21.0029 -2.50263e-22 8.29277e-05
21.1332 4.03464e-22 8.08925e-05
21.2642 2.24391e-22 7.89102e-05
21.3958 -4.76727e-23 7.6979e-05
21.528 1.66964e-22 7.50973e-05
21.6609 2.14857e-22 7.32637e-05
21.7945 -2.92801e-22 7.14767e-05
21.9288 -1.58416e-22 6.97348e-05
22.0639 1.569e-22 6.80366e-05
22.1997 -7.94625e-23 6.63807e-05
22.3363 -2.03284e-22 6.4766e-05
22.4736 -4.06414e-23 6.31911e-05
22.6118 6.73153e-23 6.16549e-05
22.7509 -1.74833e-22 6.01561e-05
22.8908 6.37423e-24 5.86937e-05
23.0316 -1.20091e-23 5.72664e-05
23.1733 -1.07394e-22 5.58733e-05
23.316 2.30374e-23 5.45133e-05
23.4597 5.12262e-23 5.31855e-05
23.6044 -1.37127e-22 5.18888e-05
23.7502 -1.43821e-23 5.06222e-05
23.8971 7.65449e-23 4.9385e-05
24.0451 1.25699e-22 4.81761e-05
24.1944 -1.66532e-23 4.69948e-05
24.3448 2.82771e-23 4.58401e-05
24.4966 -1.06442e-22 4.47113e-05
24.6496 1.53825e-22 4.36076e-05
24.8041 -6.3733e-23 4.25281e-05
24.9601 1.24576e-22 4.1472e-05
25.1175 -3.29216e-23 4.04388e-05
25.2766 -1.30127e-22 3.94275e-05
25.4373 -6.93207e-23 3.84375e-05
25.5998 -3.83717e-23 3.74681e-05
25.7641 -4.13956e-23 3.65186e-05
25.9304 1.00012e-22 3.55882e-05
26.0988 3.12404e-23 3.46764e-05
26.2693 -1.29826e-23 3.37823e-05
26.4421 -7.39753e-23 3.29053e-05
26.6174 5.21416e-23 3.20447e-05
26.7954 -8.1029e-23 3.11998e-05
26.9761 -5.51892e-23 3.037e-05
27.1598 -7.95213e-23 2.95543e-05
27.3468 3.81655e-23 2.87523e-05
27.5373 3.26037e-23 2.79629e-05
27.7317 7.13899e-23 2.71854e-05
27.9302 6.29792e-24 2.64189e-05
28.1333 3.25348e-23 2.56623e-05
28.3415 2.16148e-23 2.49148e-05
28.5554 2.75713e-23 2.41749e-05
28.7758 3.20024e-23 2.34412e-05
29.0035 7.23498e-24 2.27122e-05
29.2396 -4.01223e-24 2.19857e-05
29.4858 -2.71769e-23 2.1259e-05
29.7441 1.42961e-23 2.05287e-05
30.0173 -4.23773e-23 1.97897e-05
30.3101 -9.35306e-24 1.90347e-05
30.6297 8.9704e-24 1.8251e-05
30.9905 -7.08602e-23 1.74142e-05
31.4301 -1.25132e-23 1.64583e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1QuantumOneLoop/iFpTwoLoop.txt <==
-31.4301 -1.03251e-21 1.64251e-05
-30.9905 1.22279e-22 1.7378e-05
-30.6297 -9.92616e-22 1.82122e-05
-30.3101 -1.69131e-21 1.89934e-05
-30.0173 -1.49692e-21 1.97459e-05
-29.7441 3.73414e-22 2.04824e-05
-29.4858 2.21825e-21 2.12102e-05
-29.2396 3.72425e-21 2.19344e-05
-29.0035 2.71613e-21 2.26584e-05
-28.7758 3.34589e-22 2.33848e-05
-28.5554 -1.51352e-21 2.41158e-05
-28.3415 -1.00326e-21 2.48529e-05
-28.1333 5.31721e-22 2.55977e-05
-27.9302 3.05739e-21 2.63514e-05
-27.7317 4.22957e-21 2.71149e-05
-27.5373 3.46586e-21 2.78894e-05
-27.3468 1.60417e-21 2.86757e-05
-27.1598 1.98616e-22 2.94745e-05
-26.9761 -1.41568e-21 3.02868e-05
-26.7954 -8.50056e-22 3.11132e-05
-26.6174 3.20014e-22 3.19546e-05
-26.4421 3.13064e-21 3.28115e-05
-26.2693 3.02992e-21 3.36848e-05
-26.0988 2.90304e-21 3.45749e-05
-25.9304 3.18245e-22 3.54828e-05
-25.7641 -2.03891e-21 3.6409e-05
-25.5998 -4.97364e-21 3.73543e-05
-25.4373 -4.90817e-21 3.83192e-05
-25.2766 -5.86e-21 3.93046e-05
-25.1175 -4.6246e-21 4.03111e-05
-24.9601 -1.54478e-21 4.13395e-05
-24.8041 3.0817e-21 4.23904e-05
-24.6496 5.97682e-21 4.34647e-05
-24.4966 6.07611e-21 4.4563e-05
-24.3448 3.67187e-21 4.56862e-05
-24.1944 8.82149e-22 4.6835e-05
-24.0451 -3.82318e-21 4.80103e-05
-23.8971 -5.37334e-21 4.92129e-05
-23.7502 -5.69394e-21 5.04436e-05
-23.6044 -6.04244e-21 5.17034e-05
-23.4597 -6.90225e-21 5.29932e-05
-23.316 -7.01446e-21 5.43138e-05
-23.1733 -4.68782e-21 5.56663e-05
-23.0316 -1.63712e-21 5.70516e-05
-22.8908 -1.05151e-21 5.84708e-05
-22.7509 -5.12429e-22 5.99249e-05
-22.6118 -2.23009e-21 6.14151e-05
-22.4736 -4.09108e-21 6.29423e-05
-22.3363 -6.71771e-21 6.45079e-05
-22.1997 -6.94452e-21 6.61129e-05
-22.0639 -8.74812e-21 6.77587e-05
-21.9288 -1.07934e-20 6.94464e-05
-21.7945 -1.48074e-20 7.11775e-05
-21.6609 -1.40555e-20 7.29533e-05
-21.528 -1.61299e-20 7.47752e-05
-21.3958 -1.45258e-20 7.66447e-05
-21.2642 -1.31293e-20 7.85633e-05
-21.1332 -1.11287e-20 8.05326e-05
-21.0029 -1.33243e-20 8.25541e-05
-20.8732 -1.14508e-20 8.46296e-05
-20.7441 -1.15496e-20 8.67609e-05
-20.6156 -8.13968e-21 8.89496e-05
-20.4876 -6.82072e-21 9.11979e-05
-20.3602 -3.25546e-21 9.35073e-05
-20.2333 -3.97944e-21 9.58803e-05
-20.1069 -1.73441e-21 9.83186e-05
-19.9811 -2.11598e-21 0.000100825
-19.8557 -3.43983e-21 0.0001034
-19.7309 -3.34225e-21 0.000106048
-19.6065 -3.63281e-21 0.000108771
-19.4826 -9.13193e-22 0.000111571
-19.3592 9.75296e-22 0.000114451
-19.2362 1.99451e-21 0.000117413
-19.1137 -1.16433e-21 0.00012046
-18.9916 -2.03062e-21 0.000123596
-18.8699 3.82871e-22 0.000126823
-18.7487 -1.18591e-21 0.000130144
-18.6278 4.02794e-21 0.000133564
-18.5074 4.55926e-21 0.000137084
-18.3873 9.95829e-21 0.000140709
-18.2676 1.76378e-20 0.000144443
-18.1483 1.92761e-20 0.000148289
-18.0294 2.14705e-20 0.000152252
-17.9108 2.91092e-20 0.000156335
-17.7926 3.26791e-20 0.000160543
-17.6748 4.02298e-20 0.000164881
-17.5572 3.78127e-20 0.000169353
-17.4401 4.14908e-20 0.000173964
-17.3232 3.98106e-20 0.000178719
-17.2067 3.68903e-20 0.000183625
-17.0905 3.48984e-20 0.000188686
-16.9746 3.33555e-20 0.000193908
-16.859 2.16179e-20 0.000199297
-16.7437 2.62121e-20 0.00020486
-16.6288 1.4923e-20 0.000210604
-16.5141 2.17242e-20 0.000216535
-16.3997 2.22644e-20 0.000222661
-16.2856 2.92078e-20 0.000228989
-16.1717 2.5329e-20 0.000235528
-16.0582 3.27395e-20 0.000242285
-15.9449 4.01365e-20 0.00024927
-15.8319 4.65236e-20 0.000256491
-15.7191 3.78859e-20 0.000263958
-15.6066 4.96659e-20 0.000271681
-15.4943 4.40617e-20 0.000279671
-15.3823 2.62464e-20 0.000287938
-15.2705 1.71702e-20 0.000296494
-15.159 4.99987e-21 0.000305351
-15.0477 -1.87623e-20 0.000314522
-14.9367 -1.00189e-20 0.000324019
-14.8258 -3.07439e-20 0.000333858
-14.7152 -2.3338e-20 0.000344051
-14.6049 -3.97687e-20 0.000354616
-14.4947 -2.85131e-20 0.000365567
-14.3848 -2.68264e-20 0.000376923
-14.275 -2.84401e-20 0.000388699
-14.1655 -3.63222e-20 0.000400916
-14.0562 -4.22118e-20 0.000413593
-13.9471 -6.32985e-20 0.000426751
-13.8382 -6.91681e-20 0.00044041
-13.7294 -7.40867e-20 0.000454596
-13.6209 -7.62889e-20 0.000469331
-13.5126 -9.59014e-20 0.000484641
-13.4044 -9.24628e-20 0.000500552
-13.2965 -1.01516e-19 0.000517094
-13.1887 -1.01945e-19 0.000534296
-13.0811 -6.82369e-20 0.00055219
-12.9737 -4.72591e-20 0.000570809
-12.8664 3.8824e-21 0.000590188
-12.7593 4.78827e-20 0.000610364
-12.6524 7.31294e-20 0.000631377
-12.5457 1.34331e-19 0.000653269
-12.4391 1.20855e-19 0.000676083
-12.3327 1.41503e-19 0.000699865
-12.2265 1.22094e-19 0.000724666
-12.1204 1.03691e-19 0.000750538
-12.0144 1.48299e-19 0.000777536
-11.9086 1.32317e-19 0.000805719
-11.803 1.06574e-19 0.00083515
-11.6975 1.19648e-19 0.000865895
-11.5922 1.17262e-19 0.000898024
-11.487 5.03262e-20 0.000931612
-11.3819 1.13291e-19 0.000966741
-11.277 1.76377e-19 0.00100349
-11.1722 1.90347e-19 0.00104196
-11.0676 2.42851e-19 0.00108223
-10.9631 3.33128e-19 0.00112442
-10.8587 3.62523e-19 0.00116864
-10.7545 3.05627e-19 0.00121499
-10.6503 2.11146e-19 0.0012636
-10.5463 7.88759e-20 0.00131462
-10.4425 1.60725e-19 0.00136817
-10.3387 -3.36493e-20 0.00142442
-10.2351 7.78394e-20 0.00148352
-10.1316 2.46287e-20 0.00154565
-10.0282 1.41927e-19 0.001611
-9.92496 3.64831e-19 0.00167977
-9.82181 6.75586e-20 0.00175217
-9.71877 1.42444e-19 0.00182845
-9.61583 1.86239e-19 0.00190884
-9.51301 3.60827e-20 0.00199361
-9.4103 -1.47825e-19 0.00208306
-9.30769 -2.70166e-19 0.00217751
-9.20518 -6.84456e-19 0.00227727
-9.10278 -8.35684e-19 0.00238272
-9.00048 -9.2167e-19 0.00249425
-8.89828 -1.25833e-18 0.00261229
-8.79618 -1.43776e-18 0.00273729
-8.69417 -1.41423e-18 0.00286975
-8.59226 -1.24251e-18 0.00301022
-8.49044 -6.8918e-19 0.00315927
-8.38872 -6.44244e-19 0.00331755
-8.28708 7.87841e-20 0.00348576
-8.18554 2.79172e-19 0.00366464
-8.08408 7.22359e-19 0.00385502
-7.98271 5.58542e-19 0.0040578
-7.88143 5.17779e-19 0.00427397
-7.78023 6.18578e-19 0.00450459
-7.67911 -4.34469e-20 0.00475084
-7.57807 -5.23309e-19 0.00501402
-7.47712 6.4837e-20 0.00529555
-7.37624 -1.39906e-18 0.00559698
-7.27544 -3.7382e-19 0.00592003
-7.17471 -1.25507e-18 0.0062666
-7.07406 -3.92593e-19 0.00663879
-6.97348 -1.19143e-18 0.00703889
-6.87298 3.77305e-19 0.00746949
-6.77254 -1.06897e-18 0.00793343
-6.67218 1.72528e-18 0.00843388
-6.57188 2.02294e-18 0.00897435
-6.47166 4.77964e-18 0.00955879
-6.37149 3.82893e-18 0.0101916
-6.2714 1.85695e-18 0.0108777
-6.17136 2.99031e-18 0.0116226
-6.07139 -1.1055e-18 0.0124326
-5.97148 3.19299e-18 0.0133147
-5.87163 -1.48442e-18 0.0142769
-5.77184 4.50856e-18 0.015328
-5.67211 8.9214e-18 0.0164785
-5.57243 1.16192e-17 0.01774
-5.47281 1.55848e-17 0.0191259
-5.37325 1.68501e-17 0.0206515
-5.27373 1.95697e-17 0.0223347
-5.17427 6.97725e-18 0.0241957
-5.07487 1.65796e-17 0.0262586
-4.97551 7.22838e-18 0.0285511
-4.8762 5.81018e-19 0.031106
-4.77694 -6.46194e-20 0.0339617
-4.67772 -2.14313e-17 0.0371641
-4.57855 1.83727e-18 0.040768
-4.47943 -2.11603e-17 0.0448396
-4.38035 -4.56714e-17 0.0494588
-4.28131 -7.10244e-17 0.0547241
-4.18232 2.75331e-17 0.0607569
-4.08336 -6.0482e-17 0.067709
-3.98445 -5.14221e-21 0.0757712
-3.88557 8.56688e-18 0.0851863
-3.78673 1.49816e-16 0.0962637
-3.68793 2.63865e-17 0.1094
-3.58916 -5.98161e-17 0.125098
-3.49043 1.85663e-16 0.143989
-3.39173 2.02002e-16 0.166834
-3.29307 1.87187e-18 0.194509
-3.19443 -2.3457e-16 0.227933
-3.09583 1.68105e-16 0.267981
-2.99725 -2.82253e-16 0.315426
-2.89871 -1.46305e-16 0.371041
-2.80019 -3.26463e-16 0.435925
-2.7017 1.28889e-15 0.511993
-2.60323 -8.07541e-16 0.60243
-2.50479 2.51301e-15 0.712067
-2.40638 -2.17231e-15 0.847736
-2.30798 -7.91887e-16 1.01885
-2.20961 5.1115e-16 1.23833
-2.11126 2.23254e-15 1.52407
-2.01293 -9.03152e-15 1.90098
-1.91462 1.1986e-14 2.40373
-1.81632 -2.27819e-14 3.07995
-1.71804 6.5961e-15 3.99311
-1.61978 1.22399e-14 5.22299
-1.52154 5.84346e-14 6.86088
-1.42331 2.07039e-13 8.99802
-1.32509 -7.61353e-14 11.7154
-1.22689 -4.28283e-13 15.0983
-1.12869 -8.12046e-13 19.3028
-1.03051 3.09693e-13 24.6743
-0.932337 1.01103e-12 31.8904
-0.834173 1.05952e-12 42.1178
-0.736016 -9.87154e-12 57.18
-0.637867 1.75494e-12 79.5937
-0.539723 -3.77377e-12 111.857
-0.441585 -1.0476e-10 153.813
-0.343451 -1.01167e-10 198.589
-0.24532 6.98457e-13 234.066
-0.147191 1.7104e-12 253.593
-0.0490634 -7.68202e-12 260.622
0.0490634 2.35228e-11 260.622
0.147191 2.98506e-12 253.593
0.24532 6.08863e-13 234.066
0.343451 -5.47903e-12 198.589
0.441585 4.33868e-11 153.813
0.539723 -4.09366e-12 111.857
0.637867 1.61058e-11 79.5937
0.736016 7.09241e-12 57.18
0.834173 6.36372e-12 42.1178
0.932337 -7.40816e-13 31.8904
1.03051 2.58905e-13 24.6743
1.12869 -3.15301e-14 19.3028
1.22689 7.3485e-14 15.0983
1.32509 -6.73029e-14 11.7154
1.42331 -1.93174e-13 8.99802
1.52154 -5.01182e-14 6.86088
1.61978 1.05695e-13 5.22299
1.71804 1.79455e-14 3.99311
1.81632 1.04683e-14 3.07995
1.91462 -1.21152e-14 2.40373
2.01293 6.84991e-15 1.90098
2.11126 -4.11982e-15 1.52407
2.20961 5.89832e-15 1.23833
2.30798 -5.70454e-15 1.01885
2.40638 -4.22163e-17 0.847736
2.50479 1.56311e-15 0.712067
2.60323 -2.13188e-15 0.60243
2.7017 1.0592e-15 0.511993
2.80019 -6.18543e-16 0.435925
2.89871 3.70539e-16 0.371041
2.99725 7.61497e-17 0.315426
3.09583 -5.23726e-16 0.267981
3.19443 4.13495e-16 0.227933
3.29307 -3.08876e-17 0.194509
3.39173 1.01089e-17 0.166834
3.49043 -3.77957e-17 0.143989
3.58916 -1.22281e-16 0.125098
3.68793 -8.32958e-17 0.1094
3.78673 -1.26236e-16 0.0962637
3.88557 2.34627e-17 0.0851863
3.98445 -9.81652e-17 0.0757712
4.08336 3.54851e-17 0.067709
4.18232 -4.68947e-17 0.0607569
4.28131 4.39435e-17 0.0547241
4.38035 7.34743e-18 0.0494588
4.47943 3.65895e-18 0.0448396
4.57855 -2.35041e-17 0.040768
4.67772 3.43777e-17 0.0371641
4.77694 -3.42381e-17 0.0339617
4.8762 -1.26826e-17 0.031106
4.97551 -2.77831e-17 0.0285511
5.07487 -1.3213e-17 0.0262586
5.17427 -2.16605e-17 0.0241957
5.27373 -1.98711e-17 0.0223347
5.37325 -1.61645e-17 0.0206515
5.47281 -1.86479e-17 0.0191259
5.57243 -1.55575e-17 0.01774
5.67211 -1.38214e-17 0.0164785
5.77184 -8.48352e-18 0.015328
5.87163 -2.29902e-19 0.0142769
5.97148 -3.20745e-18 0.0133147
6.07139 -4.00406e-18 0.0124326
6.17136 -5.77765e-18 0.0116226
6.2714 -3.72146e-18 0.0108777
6.37149 -2.99959e-18 0.0101916
6.47166 -4.16434e-18 0.00955879
6.57188 -3.50684e-18 0.00897435
6.67218 -2.23988e-18 0.00843388
6.77254 -4.72444e-19 0.00793343
6.87298 -4.30242e-19 0.00746949
6.97348 1.237e-18 0.00703889
7.07406 1.26701e-18 0.00663879
7.17471 1.62072e-18 0.0062666
7.27544 6.97126e-20 0.00592003
7.37624 4.99881e-19 0.00559698
7.47712 -1.08991e-21 0.00529555
7.57807 3.89406e-19 0.00501402
7.67911 2.13239e-19 0.00475084
7.78023 4.17768e-21 0.00450459
7.88143 -2.18045e-19 0.00427397
7.98271 -3.23112e-19 0.0040578
8.08408 -1.95108e-19 0.00385502
8.18554 3.81548e-19 0.00366464
8.28708 8.49056e-19 0.00348576
8.38872 1.12126e-18 0.00331755
8.49044 1.57268e-18 0.00315927
8.59226 1.88697e-18 0.00301022
8.69417 1.7118e-18 0.00286975
8.79618 1.95822e-18 0.00273729
8.89828 1.48347e-18 0.00261229
9.00048 8.58732e-19 0.00249425
9.10278 1.07205e-18 0.00238272
9.20518 8.51936e-19 0.00227727
9.30769 6.06092e-19 0.00217751
9.4103 4.28307e-19 0.00208306
9.51301 1.71604e-19 0.00199361
9.61583 3.34272e-19 0.00190884
9.71877 1.00852e-20 0.00182845
9.82181 6.29514e-21 0.00175217
9.92496 3.51468e-21 0.00167977
10.0282 8.04578e-20 0.001611
10.1316 -6.64045e-20 0.00154565
10.2351 1.24973e-19 0.00148352
10.3387 -4.21927e-20 0.00142442
10.4425 -1.01101e-20 0.00136817
10.5463 -1.39872e-19 0.00131462
10.6503 -1.06502e-19 0.0012636
10.7545 -2.13251e-19 0.00121499
10.8587 -2.42613e-19 0.00116864
10.9631 -2.01224e-19 0.00112442
11.0676 -2.68804e-20 0.00108223
11.1722 -2.49058e-20 0.00104196
11.277 3.9826e-21 0.00100349
11.3819 -8.53474e-20 0.000966741
11.487 1.0611e-20 0.000931612
11.5922 -9.01574e-20 0.000898024
11.6975 -7.12664e-20 0.000865895
11.803 -8.82231e-20 0.00083515
11.9086 -1.13383e-19 0.000805719
12.0144 -8.67795e-20 0.000777536
12.1204 -7.23974e-20 0.000750538
12.2265 -1.1318e-19 0.000724666
12.3327 -1.21247e-19 0.000699865
12.4391 -8.21055e-20 0.000676083
12.5457 -1.27785e-19 0.000653269
12.6524 -6.03092e-20 0.000631377
12.7593 -2.65131e-20 0.000610364
12.8664 3.72928e-21 0.000590188
12.9737 7.42683e-20 0.000570809
13.0811 9.51721e-20 0.00055219
13.1887 1.13344e-19 0.000534296
13.2965 1.23131e-19 0.000517094
13.4044 8.22174e-20 0.000500552
13.5126 6.4786e-20 0.000484641
13.6209 6.06829e-20 0.000469331
13.7294 7.21103e-20 0.000454596
13.8382 6.93717e-20 0.00044041
13.9471 4.37753e-20 0.000426751
14.0562 5.63228e-20 0.000413593
14.1655 2.6672e-20 0.000400916
14.275 4.52801e-20 0.000388699
14.3848 3.49129e-20 0.000376923
14.4947 3.78298e-20 0.000365567
14.6049 3.19312e-20 0.000354616
14.7152 3.60667e-20 0.000344051
14.8258 6.83107e-21 0.000333858
14.9367 6.7485e-21 0.000324019
15.0477 3.90125e-21 0.000314522
15.159 -1.54023e-20 0.000305351
15.2705 -2.80154e-20 0.000296494
15.3823 -3.51708e-20 0.000287938
15.4943 -4.92506e-20 0.000279671
15.6066 -4.97573e-20 0.000271681
15.7191 -4.16275e-20 0.000263958
15.8319 -4.67613e-20 0.000256491
15.9449 -3.90006e-20 0.00024927
16.0582 -3.63302e-20 0.000242285
16.1717 -3.11344e-20 0.000235528
16.2856 -1.74717e-20 0.000228989
16.3997 -2.03148e-20 0.000222661
16.5141 -2.21349e-20 0.000216535
16.6288 -1.65152e-20 0.000210604
16.7437 -2.33586e-20 0.00020486
16.859 -2.63597e-20 0.000199297
16.9746 -3.16473e-20 0.000193908
17.0905 -3.06191e-20 0.000188686
17.2067 -3.67663e-20 0.000183625
17.3232 -3.63911e-20 0.000178719
17.4401 -3.66558e-20 0.000173964
17.5572 -3.55807e-20 0.000169353
17.6748 -3.38522e-20 0.000164881
17.7926 -3.05402e-20 0.000160543
17.9108 -2.95128e-20 0.000156335
18.0294 -2.10094e-20 0.000152252
18.1483 -1.84042e-20 0.000148289
18.2676 -1.69964e-20 0.000144443
18.3873 -6.94625e-21 0.000140709
18.5074 -5.57266e-21 0.000137084
18.6278 -3.83743e-21 0.000133564
18.7487 -2.12245e-21 0.000130144
18.8699 -2.6951e-21 0.000126823
18.9916 -9.97572e-22 0.000123596
19.1137 2.27915e-21 0.00012046
19.2362 -9.57406e-23 0.000117413
19.3592 8.57929e-22 0.000114451
19.4826 2.57932e-21 0.000111571
19.6065 1.42937e-21 0.000108771
19.7309 4.83654e-21 0.000106048
19.8557 2.70841e-21 0.0001034
19.9811 2.01568e-21 0.000100825
20.1069 -7.56256e-23 9.83186e-05
20.2333 3.65124e-21 9.58803e-05
20.3602 3.7156e-21 9.35073e-05
20.4876 6.38823e-21 9.11979e-05
20.6156 9.97077e-21 8.89496e-05
20.7441 1.14771e-20 8.67609e-05
20.8732 1.07861e-20 8.46296e-05
21.0029 1.18907e-20 8.25541e-05
21.1332 1.04044e-20 8.05326e-05
21.2642 1.28667e-20 7.85633e-05
21.3958 1.47352e-20 7.66447e-05
21.528 1.56419e-20 7.47752e-05
21.6609 1.53874e-20 7.29533e-05
21.7945 1.30619e-20 7.11775e-05
21.9288 1.04155e-20 6.94464e-05
22.0639 8.52213e-21 6.77587e-05
22.1997 7.52618e-21 6.61129e-05
22.3363 5.48e-21 6.45079e-05
22.4736 4.98617e-21 6.29423e-05
22.6118 2.03177e-21 6.14151e-05
22.7509 4.96433e-22 5.99249e-05
22.8908 9.87443e-22 5.84708e-05
23.0316 2.06585e-21 5.70516e-05
23.1733 4.7289e-21 5.56663e-05
23.316 6.61815e-21 5.43138e-05
23.4597 6.28325e-21 5.29932e-05
23.6044 6.96706e-21 5.17034e-05
23.7502 6.17769e-21 5.04436e-05
23.8971 5.28225e-21 4.92129e-05
24.0451 3.77743e-21 4.80103e-05
24.1944 1.74493e-22 4.6835e-05
24.3448 -3.75344e-21 4.56862e-05
24.4966 -6.54666e-21 4.4563e-05
24.6496 -6.96619e-21 4.34647e-05
24.8041 -2.29615e-21 4.23904e-05
24.9601 1.39165e-21 4.13395e-05
25.1175 3.78325e-21 4.03111e-05
25.2766 5.69321e-21 3.93046e-05
25.4373 5.21456e-21 3.83192e-05
25.5998 4.33988e-21 3.73543e-05
25.7641 2.15592e-21 3.6409e-05
25.9304 -3.48196e-22 3.54828e-05
26.0988 -2.35999e-21 3.45749e-05
26.2693 -3.38568e-21 3.36848e-05
26.4421 -2.85874e-21 3.28115e-05
26.6174 -4.50285e-22 3.19546e-05
26.7954 1.02327e-21 3.11132e-05
26.9761 1.39056e-21 3.02868e-05
27.1598 -1.84818e-22 2.94745e-05
27.3468 -1.79493e-21 2.86757e-05
27.5373 -3.45927e-21 2.78894e-05
27.7317 -3.78433e-21 2.71149e-05
27.9302 -2.73021e-21 2.63514e-05
28.1333 -6.24099e-22 2.55977e-05
28.3415 9.96975e-22 2.48529e-05
28.5554 1.54614e-21 2.41158e-05
28.7758 -5.67514e-22 2.33848e-05
29.0035 -2.75497e-21 2.26584e-05
29.2396 -3.44841e-21 2.19344e-05
29.4858 -2.23194e-21 2.12102e-05
29.7441 -3.40191e-22 2.04824e-05
30.0173 1.54261e-21 1.97459e-05
30.3101 1.59894e-21 1.89934e-05
30.6297 1.04288e-21 1.82122e-05
30.9905 -2.34708e-22 1.7378e-05
31.4301 1.06778e-21 1.64251e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1QuantumOneLoop/iFp_FRG.txt <==
-31.4301 -2.78943e-21 1.64459e-05
-30.9905 -6.33347e-21 1.74006e-05
-30.6297 -9.21338e-21 1.82365e-05
-30.3101 -1.81796e-22 1.90192e-05
-30.0173 -1.06554e-21 1.97733e-05
-29.7441 2.63303e-21 2.05113e-05
-29.4858 1.03763e-20 2.12407e-05
-29.2396 2.10005e-21 2.19665e-05
-29.0035 -9.52799e-21 2.2692e-05
-28.7758 -1.60436e-20 2.34201e-05
-28.5554 -1.90984e-20 2.41527e-05
-28.3415 -1.70024e-20 2.48916e-05
-28.1333 -6.96317e-21 2.56382e-05
-27.9302 5.47755e-21 2.63936e-05
-27.7317 9.499e-21 2.7159e-05
-27.5373 1.16073e-20 2.79354e-05
-27.3468 2.14238e-20 2.87236e-05
-27.1598 2.49056e-20 2.95245e-05
-26.9761 1.32847e-20 3.03388e-05
-26.7954 -4.80033e-21 3.11674e-05
-26.6174 -1.66537e-20 3.2011e-05
-26.4421 -1.95205e-20 3.28702e-05
-26.2693 -1.61148e-20 3.37457e-05
-26.0988 -1.03265e-20 3.46384e-05
-25.9304 -3.11904e-21 3.55488e-05
-25.7641 7.83069e-21 3.64776e-05
-25.5998 1.86664e-20 3.74255e-05
-25.4373 2.03848e-20 3.83933e-05
-25.2766 1.58228e-20 3.93815e-05
-25.1175 1.7103e-20 4.0391e-05
-24.9601 2.38177e-20 4.14224e-05
-24.8041 2.29976e-20 4.24765e-05
-24.6496 8.98253e-21 4.35541e-05
-24.4966 -9.76196e-21 4.46558e-05
-24.3448 -2.26261e-20 4.57825e-05
-24.1944 -2.0817e-20 4.6935e-05
-24.0451 -9.18977e-21 4.8114e-05
-23.8971 -7.07453e-22 4.93206e-05
-23.7502 -5.39596e-22 5.05554e-05
-23.6044 -3.72792e-21 5.18194e-05
-23.4597 -1.56437e-21 5.31135e-05
-23.316 5.33937e-21 5.44386e-05
-23.1733 7.00852e-21 5.57958e-05
-23.0316 2.29137e-21 5.7186e-05
-22.8908 -2.70168e-21 5.86102e-05
-22.7509 7.97145e-22 6.00696e-05
-22.6118 8.19735e-21 6.15651e-05
-22.4736 4.37188e-21 6.3098e-05
-22.3363 -1.49815e-20 6.46694e-05
-22.1997 -3.88895e-20 6.62805e-05
-22.0639 -5.56006e-20 6.79325e-05
-21.9288 -5.89344e-20 6.96268e-05
-21.7945 -5.20929e-20 7.13647e-05
-21.6609 -4.5899e-20 7.31475e-05
-21.528 -4.45763e-20 7.49768e-05
-21.3958 -4.78655e-20 7.68538e-05
-21.2642 -4.67859e-20 7.87803e-05
-21.1332 -4.43885e-20 8.07578e-05
-21.0029 -3.83893e-20 8.27878e-05
-20.8732 -3.17525e-20 8.48722e-05
-20.7441 -2.79769e-20 8.70127e-05
-20.6156 -2.76802e-20 8.9211e-05
-20.4876 -2.96114e-20 9.14692e-05
-20.3602 -3.32232e-20 9.3789e-05
-20.2333 -3.886e-20 9.61727e-05
-20.1069 -6.41861e-20 9.86223e-05
-19.9811 -1.00246e-19 0.00010114
-19.8557 -1.37609e-19 0.000103728
-19.7309 -1.60315e-19 0.000106389
-19.6065 -1.60436e-19 0.000109124
-19.4826 -1.51414e-19 0.000111938
-19.3592 -1.45242e-19 0.000114832
-19.2362 -1.39659e-19 0.000117809
-19.1137 -1.27296e-19 0.000120872
-18.9916 -1.09281e-19 0.000124024
-18.8699 -8.57777e-20 0.000127267
-18.7487 -6.81309e-20 0.000130606
-18.6278 -5.37662e-20 0.000134044
-18.5074 -4.44407e-20 0.000137584
-18.3873 -3.17866e-20 0.000141229
-18.2676 -2.36861e-20 0.000144983
-18.1483 -3.07927e-20 0.000148851
-18.0294 -4.50581e-20 0.000152836
-17.9108 -7.38063e-20 0.000156943
-17.7926 -1.08428e-19 0.000161176
-17.6748 -1.52065e-19 0.000165539
-17.5572 -1.89811e-19 0.000170038
-17.4401 -2.10153e-19 0.000174677
-17.3232 -2.1558e-19 0.000179462
-17.2067 -2.01953e-19 0.000184399
-17.0905 -1.83705e-19 0.000189492
-16.9746 -1.65098e-19 0.000194747
-16.859 -1.40324e-19 0.000200172
-16.7437 -1.0073e-19 0.000205772
-16.6288 -7.62677e-20 0.000211554
-16.5141 -6.50309e-20 0.000217526
-16.3997 -5.48595e-20 0.000223694
-16.2856 -4.09337e-20 0.000230066
-16.1717 -1.83866e-20 0.000236651
-16.0582 7.35522e-21 0.000243457
-15.9449 1.62804e-20 0.000250493
-15.8319 1.03658e-20 0.000257767
-15.7191 1.80396e-21 0.00026529
-15.6066 -1.26542e-20 0.000273072
-15.4943 -4.5702e-20 0.000281123
-15.3823 -8.22997e-20 0.000289455
-15.2705 -1.1864e-19 0.000298079
-15.159 -1.50632e-19 0.000307008
-15.0477 -1.70557e-19 0.000316253
-14.9367 -1.6915e-19 0.00032583
-14.8258 -1.4757e-19 0.000335751
-14.7152 -1.21595e-19 0.000346032
-14.6049 -7.4261e-20 0.000356688
-14.4947 -3.47186e-20 0.000367736
-14.3848 -1.63474e-20 0.000379193
-14.275 -3.83233e-20 0.000391076
-14.1655 -9.24663e-20 0.000403406
-14.0562 -1.66714e-19 0.000416201
-13.9471 -1.93239e-19 0.000429484
-13.8382 -1.90364e-19 0.000443276
-13.7294 -1.58127e-19 0.0004576
-13.6209 -1.41546e-19 0.000472482
-13.5126 -1.26153e-19 0.000487946
-13.4044 -7.76772e-20 0.000504022
-13.2965 -2.59856e-20 0.000520737
-13.1887 1.14083e-21 0.000538121
-13.0811 1.90913e-20 0.000556208
-12.9737 -1.56138e-20 0.000575031
-12.8664 -9.58407e-20 0.000594626
-12.7593 -1.39774e-19 0.000615031
-12.6524 -1.3878e-19 0.000636286
-12.5457 -1.20107e-19 0.000658434
-12.4391 -4.58868e-20 0.000681519
-12.3327 1.6668e-21 0.00070559
-12.2265 5.31929e-20 0.000730697
-12.1204 8.31008e-20 0.000756893
-12.0144 -1.46573e-21 0.000784236
-11.9086 -1.51171e-19 0.000812785
-11.803 -3.69455e-19 0.000842604
-11.6975 -5.44069e-19 0.000873763
-11.5922 -7.14467e-19 0.000906332
-11.487 -7.99721e-19 0.000940388
-11.3819 -7.41478e-19 0.000976015
-11.277 -6.2601e-19 0.0010133
-11.1722 -3.64831e-19 0.00105233
-11.0676 -1.38322e-19 0.00109321
-10.9631 1.33142e-19 0.00113604
-10.8587 3.66554e-19 0.00118094
-10.7545 4.49642e-19 0.00122803
-10.6503 4.66575e-19 0.00127743
-10.5463 3.64358e-19 0.00132929
-10.4425 2.67528e-19 0.00138374
-10.3387 2.44836e-19 0.00144095
-10.2351 2.59816e-19 0.00150108
-10.1316 2.54154e-19 0.00156432
-10.0282 1.70343e-19 0.00163086
-9.92496 5.9599e-20 0.00170091
-9.82181 -1.92403e-19 0.00177468
-9.71877 -5.91008e-19 0.00185243
-9.61583 -7.62978e-19 0.00193441
-9.51301 -1.23545e-18 0.0020209
-9.4103 -1.52477e-18 0.00211219
-9.30769 -1.80902e-18 0.00220862
-9.20518 -2.01936e-18 0.00231052
-9.10278 -1.65273e-18 0.00241829
-9.00048 -1.47057e-18 0.00253233
-8.89828 -8.45741e-19 0.00265307
-8.79618 -8.35644e-20 0.00278101
-8.69417 5.41445e-19 0.00291665
-8.59226 1.02595e-18 0.00306057
-8.49044 1.54097e-18 0.00321337
-8.38872 1.36734e-18 0.00337573
-8.28708 1.49552e-18 0.00354837
-8.18554 1.463e-18 0.00373207
-8.08408 1.31421e-18 0.00392772
-7.98271 4.48296e-19 0.00413624
-7.88143 -6.72729e-19 0.00435868
-7.78023 -1.21699e-18 0.00459616
-7.67911 -2.17937e-18 0.00484993
-7.57807 -3.30436e-18 0.00512134
-7.47712 -4.46397e-18 0.00541191
-7.37624 -5.29391e-18 0.00572327
-7.27544 -5.63599e-18 0.00605725
-7.17471 -6.50331e-18 0.00641586
-7.07406 -6.37378e-18 0.00680133
-6.97348 -6.49993e-18 0.00721611
-6.87298 -3.91698e-18 0.00766294
-6.77254 -4.75743e-18 0.00814487
-6.67218 -3.45042e-18 0.00866528
-6.57188 -7.49198e-19 0.00922794
-6.47166 5.64907e-19 0.00983709
-6.37149 2.56067e-18 0.0104975
-6.2714 5.2767e-18 0.0112144
-6.17136 7.7662e-18 0.0119938
-6.07139 6.33475e-18 0.0128424
-5.97148 9.02369e-18 0.013768
-5.87163 7.62713e-18 0.014779
-5.77184 2.72837e-18 0.0158855
-5.67211 1.55817e-18 0.0170985
-5.57243 -5.44285e-18 0.018431
-5.47281 -1.13833e-17 0.0198976
-5.37325 -1.15178e-17 0.0215154
-5.27373 -1.39702e-17 0.0233041
-5.17427 -1.29044e-17 0.0252866
-5.07487 -1.56861e-17 0.0274896
-4.97551 -1.71585e-17 0.0299447
-4.8762 -2.28205e-17 0.0326889
-4.77694 -2.15743e-17 0.0357664
-4.67772 -2.04811e-17 0.0392301
-4.57855 -1.25984e-17 0.0431434
-4.47943 -1.96018e-17 0.0475832
-4.38035 -1.14588e-17 0.052643
-4.28131 -8.33696e-18 0.0584365
-4.18232 2.06776e-17 0.0651022
-4.08336 5.15352e-18 0.0728074
-3.98445 3.30412e-17 0.08175
-3.88557 1.53731e-17 0.0921565
-3.78673 3.12345e-17 0.104274
-3.68793 6.9237e-17 0.118362
-3.58916 6.23469e-18 0.134692
-3.49043 1.54856e-16 0.153578
-3.39173 1.44856e-16 0.175449
-3.29307 7.5036e-17 0.200927
-3.19443 -5.64469e-17 0.230911
-3.09583 1.30404e-16 0.26664
-2.99725 -2.16243e-16 0.309769
-2.89871 -2.7764e-16 0.362487
-2.80019 5.09817e-16 0.427696
-2.7017 -9.05217e-16 0.509315
-2.60323 -6.42161e-17 0.612732
-2.50479 3.43659e-16 0.745497
-2.40638 1.91511e-16 0.918406
-2.30798 -2.53891e-15 1.14719
-2.20961 -4.03603e-16 1.45523
-2.11126 4.58592e-15 1.878
-2.01293 -2.80238e-15 2.47035
-1.91462 1.5934e-14 3.31849
-1.81632 6.54212e-14 4.55911
-1.71804 -7.25956e-15 6.40706
-1.61978 9.16362e-15 9.18355
-1.52154 -1.32545e-14 13.3011
-1.42331 -8.14708e-15 19.0751
-1.32509 -1.52538e-15 26.1665
-1.22689 7.93578e-15 32.8389
-1.12869 1.62309e-14 36.3199
-1.03051 1.20888e-14 35.1842
-0.932337 2.29453e-14 30.823
-0.834173 1.05404e-12 25.627
-0.736016 8.45125e-15 21.0441
-0.637867 -6.6366e-13 17.4798
-0.539723 -3.64912e-13 14.8559
-0.441585 2.73213e-13 12.9756
-0.343451 3.68712e-14 11.6584
-0.24532 1.86278e-14 10.7707
-0.147191 -3.86697e-14 10.2231
-0.0490634 4.73591e-17 9.96187
0.0490634 -4.13518e-16 9.96187
0.147191 1.90452e-14 10.2231
0.24532 -5.45337e-14 10.7707
0.343451 -2.51807e-14 11.6584
0.441585 -1.71244e-14 12.9756
0.539723 -4.21998e-14 14.8559
0.637867 -7.74369e-14 17.4798
0.736016 -2.22706e-14 21.0441
0.834173 -1.14769e-13 25.627
0.932337 3.37755e-14 30.823
1.03051 -2.32278e-12 35.1842
1.12869 -2.66028e-12 36.3199
1.22689 4.11888e-15 32.8389
1.32509 1.79046e-14 26.1665
1.42331 1.35285e-15 19.0751
1.52154 4.84136e-13 13.3011
1.61978 -1.29502e-13 9.18355
1.71804 3.6781e-15 6.40706
1.81632 -6.67218e-14 4.55911
1.91462 3.41893e-15 3.31849
2.01293 1.05986e-15 2.47035
2.11126 -5.32327e-15 1.878
2.20961 4.01356e-15 1.45523
2.30798 -2.93537e-15 1.14719
2.40638 1.38095e-15 0.918406
2.50479 1.34575e-15 0.745497
2.60323 1.06158e-16 0.612732
2.7017 8.00266e-17 0.509315
2.80019 -6.25946e-16 0.427696
2.89871 3.23606e-17 0.362487
2.99725 -6.19004e-17 0.309769
3.09583 4.66775e-18 0.26664
3.19443 2.46956e-16 0.230911
3.29307 1.28887e-17 0.200927
3.39173 -1.09906e-16 0.175449
3.49043 -3.39613e-17 0.153578
3.58916 4.09289e-17 0.134692
3.68793 -7.16756e-17 0.118362
3.78673 -7.34435e-17 0.104274
3.88557 -9.82934e-17 0.0921565
3.98445 -3.45704e-17 0.08175
4.08336 -3.97648e-17 0.0728074
4.18232 -3.6769e-17 0.0651022
4.28131 1.4607e-17 0.0584365
4.38035 2.25984e-18 0.052643
4.47943 1.66904e-17 0.0475832
4.57855 1.51128e-17 0.0431434
4.67772 1.56448e-17 0.0392301
4.77694 1.39518e-17 0.0357664
4.8762 2.16637e-17 0.0326889
4.97551 1.47649e-17 0.0299447
5.07487 1.64254e-17 0.0274896
5.17427 1.45741e-17 0.0252866
5.27373 1.85207e-17 0.0233041
5.37325 9.58808e-18 0.0215154
5.47281 9.60083e-18 0.0198976
5.57243 6.58565e-18 0.018431
5.67211 -7.4737e-19 0.0170985
5.77184 -7.11312e-18 0.0158855
5.87163 -9.09164e-18 0.014779
5.97148 -8.72136e-18 0.013768
6.07139 -1.00883e-17 0.0128424
6.17136 -5.09757e-18 0.0119938
6.2714 -4.89884e-18 0.0112144
6.37149 -3.26487e-18 0.0104975
6.47166 3.81517e-19 0.00983709
6.57188 1.73123e-18 0.00922794
6.67218 3.59479e-18 0.00866528
6.77254 5.66186e-18 0.00814487
6.87298 5.38324e-18 0.00766294
6.97348 5.60294e-18 0.00721611
7.07406 6.02458e-18 0.00680133
7.17471 6.10909e-18 0.00641586
7.27544 5.6564e-18 0.00605725
7.37624 5.73994e-18 0.00572327
7.47712 5.32792e-18 0.00541191
7.57807 3.95077e-18 0.00512134
7.67911 3.18941e-18 0.00484993
7.78023 1.37576e-18 0.00459616
7.88143 3.24629e-19 0.00435868
7.98271 -5.57667e-19 0.00413624
8.08408 -1.68664e-18 0.00392772
8.18554 -1.86531e-18 0.00373207
8.28708 -1.62431e-18 0.00354837
8.38872 -1.5321e-18 0.00337573
8.49044 -1.57605e-18 0.00321337
8.59226 -8.28856e-19 0.00306057
8.69417 -4.57415e-19 0.00291665
8.79618 3.02971e-19 0.00278101
8.89828 1.11987e-18 0.00265307
9.00048 1.50553e-18 0.00253233
9.10278 1.82153e-18 0.00241829
9.20518 1.93225e-18 0.00231052
9.30769 1.90103e-18 0.00220862
9.4103 1.7949e-18 0.00211219
9.51301 1.40007e-18 0.0020209
9.61583 9.68076e-19 0.00193441
9.71877 7.55257e-19 0.00185243
9.82181 3.60042e-19 0.00177468
9.92496 1.18591e-19 0.00170091
10.0282 -2.53273e-20 0.00163086
10.1316 -2.6755e-19 0.00156432
10.2351 -1.90464e-19 0.00150108
10.3387 -2.53356e-19 0.00144095
10.4425 -3.36169e-19 0.00138374
10.5463 -4.28309e-19 0.00132929
10.6503 -4.56129e-19 0.00127743
10.7545 -4.20604e-19 0.00122803
10.8587 -3.19669e-19 0.00118094
10.9631 -1.03174e-19 0.00113604
11.0676 7.86454e-20 0.00109321
11.1722 4.21414e-19 0.00105233
11.277 6.50323e-19 0.0010133
11.3819 7.98552e-19 0.000976015
11.487 8.24662e-19 0.000940388
11.5922 7.42771e-19 0.000906332
11.6975 5.5528e-19 0.000873763
11.803 4.13057e-19 0.000842604
11.9086 1.90592e-19 0.000812785
12.0144 2.25724e-21 0.000784236
12.1204 -4.46342e-20 0.000756893
12.2265 -4.92405e-20 0.000730697
12.3327 -2.40876e-20 0.00070559
12.4391 3.05882e-20 0.000681519
12.5457 9.06389e-20 0.000658434
12.6524 1.43346e-19 0.000636286
12.7593 1.13181e-19 0.000615031
12.8664 6.55143e-20 0.000594626
12.9737 1.55865e-20 0.000575031
13.0811 -1.63836e-20 0.000556208
13.1887 6.40322e-21 0.000538121
13.2965 5.61032e-20 0.000520737
13.4044 1.19177e-19 0.000504022
13.5126 1.62147e-19 0.000487946
13.6209 1.58555e-19 0.000472482
13.7294 1.68683e-19 0.0004576
13.8382 1.73865e-19 0.000443276
13.9471 1.84852e-19 0.000429484
14.0562 1.58748e-19 0.000416201
14.1655 8.23761e-20 0.000403406
14.275 3.17078e-20 0.000391076
14.3848 1.24604e-20 0.000379193
14.4947 3.29527e-20 0.000367736
14.6049 6.37958e-20 0.000356688
14.7152 1.07525e-19 0.000346032
14.8258 1.41898e-19 0.000335751
14.9367 1.57406e-19 0.00032583
15.0477 1.66872e-19 0.000316253
15.159 1.48412e-19 0.000307008
15.2705 1.17612e-19 0.000298079
15.3823 7.09949e-20 0.000289455
15.4943 4.8277e-20 0.000281123
15.6066 1.9713e-20 0.000273072
15.7191 5.23693e-21 0.00026529
15.8319 3.89145e-22 0.000257767
15.9449 -1.38233e-20 0.000250493
16.0582 1.87995e-21 0.000243457
16.1717 2.23777e-20 0.000236651
16.2856 4.17954e-20 0.000230066
16.3997 5.7706e-20 0.000223694
16.5141 6.30216e-20 0.000217526
16.6288 7.84509e-20 0.000211554
16.7437 9.76524e-20 0.000205772
16.859 1.31442e-19 0.000200172
16.9746 1.65907e-19 0.000194747
17.0905 1.83946e-19 0.000189492
17.2067 2.00809e-19 0.000184399
17.3232 2.1541e-19 0.000179462
17.4401 2.10932e-19 0.000174677
17.5572 1.88479e-19 0.000170038
17.6748 1.48582e-19 0.000165539
17.7926 1.03596e-19 0.000161176
17.9108 7.33319e-20 0.000156943
18.0294 4.87068e-20 0.000152836
18.1483 3.55832e-20 0.000148851
18.2676 3.04811e-20 0.000144983
18.3873 4.06912e-20 0.000141229
18.5074 4.85459e-20 0.000137584
18.6278 5.80357e-20 0.000134044
18.7487 7.14594e-20 0.000130606
18.8699 8.72713e-20 0.000127267
18.9916 1.08559e-19 0.000124024
19.1137 1.25939e-19 0.000120872
19.2362 1.38715e-19 0.000117809
19.3592 1.43367e-19 0.000114832
19.4826 1.49993e-19 0.000111938
19.6065 1.60236e-19 0.000109124
19.7309 1.59108e-19 0.000106389
19.8557 1.3749e-19 0.000103728
19.9811 1.00875e-19 0.00010114
20.1069 6.36048e-20 9.86223e-05
20.2333 4.04871e-20 9.61727e-05
20.3602 3.16322e-20 9.3789e-05
20.4876 3.15514e-20 9.14692e-05
20.6156 2.96082e-20 8.9211e-05
20.7441 2.92772e-20 8.70127e-05
20.8732 3.28013e-20 8.48722e-05
21.0029 3.87122e-20 8.27878e-05
21.1332 4.2868e-20 8.07578e-05
21.2642 4.64241e-20 7.87803e-05
21.3958 4.68408e-20 7.68538e-05
21.528 4.34745e-20 7.49768e-05
21.6609 4.51893e-20 7.31475e-05
21.7945 5.14384e-20 7.13647e-05
21.9288 5.94489e-20 6.96268e-05
22.0639 5.5196e-20 6.79325e-05
22.1997 3.89449e-20 6.62805e-05
22.3363 1.49957e-20 6.46694e-05
22.4736 -4.83297e-21 6.3098e-05
22.6118 -8.55684e-21 6.15651e-05
22.7509 -1.14049e-21 6.00696e-05
22.8908 2.75137e-21 5.86102e-05
23.0316 -2.9631e-21 5.7186e-05
23.1733 -6.97659e-21 5.57958e-05
23.316 -5.72769e-21 5.44386e-05
23.4597 1.09029e-21 5.31135e-05
23.6044 2.48182e-21 5.18194e-05
23.7502 -3.66298e-22 5.05554e-05
23.8971 -1.93878e-22 4.93206e-05
24.0451 9.05407e-21 4.8114e-05
24.1944 2.06341e-20 4.6935e-05
24.3448 2.27973e-20 4.57825e-05
24.4966 1.00986e-20 4.46558e-05
24.6496 -8.64116e-21 4.35541e-05
24.8041 -2.34442e-20 4.24765e-05
24.9601 -2.36258e-20 4.14224e-05
25.1175 -1.76941e-20 4.0391e-05
25.2766 -1.58696e-20 3.93815e-05
25.4373 -2.0279e-20 3.83933e-05
25.5998 -1.86692e-20 3.74255e-05
25.7641 -7.64118e-21 3.64776e-05
25.9304 3.05064e-21 3.55488e-05
26.0988 9.92302e-21 3.46384e-05
26.2693 1.58624e-20 3.37457e-05
26.4421 1.92139e-20 3.28702e-05
26.6174 1.66333e-20 3.2011e-05
26.7954 4.7155e-21 3.11674e-05
26.9761 -1.34176e-20 3.03388e-05
27.1598 -2.52333e-20 2.95245e-05
27.3468 -2.15465e-20 2.87236e-05
27.5373 -1.17118e-20 2.79354e-05
27.7317 -9.5232e-21 2.7159e-05
27.9302 -5.64982e-21 2.63936e-05
28.1333 7.00372e-21 2.56382e-05
28.3415 1.67734e-20 2.48916e-05
28.5554 1.91143e-20 2.41527e-05
28.7758 1.56994e-20 2.34201e-05
29.0035 9.45644e-21 2.2692e-05
29.2396 -2.26609e-21 2.19665e-05
29.4858 -1.03547e-20 2.12407e-05
29.7441 -2.66767e-21 2.05113e-05
30.0173 9.25203e-22 1.97733e-05
30.3101 4.2498e-23 1.90192e-05
30.6297 9.12041e-21 1.82365e-05
30.9905 6.24638e-21 1.74006e-05
31.4301 2.8172e-21 1.64459e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.125Nc1QuantumOneLoop/iFp_OneLoopFRG.txt <==
-31.4301 -2.88835e-24 1.64579e-05
-30.9905 6.31504e-23 1.74137e-05
-30.6297 -1.09626e-23 1.82506e-05
-30.3101 4.68475e-23 1.90342e-05
-30.0173 -4.4108e-23 1.97892e-05
-29.7441 1.19195e-23 2.05281e-05
-29.4858 -3.57977e-23 2.12584e-05
-29.2396 -2.04002e-23 2.1985e-05
-29.0035 -2.80424e-23 2.27115e-05
-28.7758 2.59002e-23 2.34406e-05
-28.5554 1.05518e-23 2.41742e-05
-28.3415 2.18794e-23 2.4914e-05
-28.1333 9.19852e-24 2.56616e-05
-27.9302 2.10324e-23 2.64181e-05
-27.7317 9.90846e-24 2.71845e-05
-27.5373 1.77911e-23 2.7962e-05
-27.3468 -6.05789e-23 2.87513e-05
-27.1598 1.56038e-23 2.95534e-05
-26.9761 3.88389e-23 3.0369e-05
-26.7954 5.6184e-23 3.11988e-05
-26.6174 5.41186e-23 3.20436e-05
-26.4421 -2.7711e-23 3.29041e-05
-26.2693 9.79425e-23 3.37811e-05
-26.0988 -5.51695e-23 3.46751e-05
-25.9304 -1.24001e-23 3.5587e-05
-25.7641 -2.40303e-23 3.65173e-05
-25.5998 6.84806e-23 3.74668e-05
-25.4373 6.70736e-23 3.84361e-05
-25.2766 1.0644e-22 3.9426e-05
-25.1175 -6.39697e-23 4.04372e-05
-24.9601 1.11751e-22 4.14705e-05
-24.8041 -1.45809e-23 4.25264e-05
-24.6496 8.81496e-23 4.36058e-05
-24.4966 -7.63939e-23 4.47095e-05
-24.3448 6.33401e-23 4.58383e-05
-24.1944 9.71627e-23 4.69929e-05
-24.0451 -2.0895e-23 4.81741e-05
-23.8971 3.45807e-25 4.93829e-05
-23.7502 6.79039e-23 5.06201e-05
-23.6044 -3.75902e-25 5.18865e-05
-23.4597 -1.47342e-22 5.31832e-05
-23.316 -2.86865e-24 5.45109e-05
-23.1733 4.97815e-23 5.58708e-05
-23.0316 2.36407e-23 5.72638e-05
-22.8908 -1.53373e-23 5.8691e-05
-22.7509 8.11403e-23 6.01533e-05
-22.6118 1.2911e-22 6.1652e-05
-22.4736 -1.1053e-22 6.31882e-05
-22.3363 -5.44019e-24 6.47629e-05
-22.1997 4.15294e-23 6.63775e-05
-22.0639 -6.16747e-23 6.80332e-05
-21.9288 -1.69144e-22 6.97313e-05
-21.7945 4.91324e-23 7.14731e-05
-21.6609 -1.44222e-22 7.326e-05
-21.528 4.94685e-23 7.50935e-05
-21.3958 -1.41953e-23 7.69749e-05
-21.2642 1.51045e-22 7.8906e-05
-21.1332 2.14562e-22 8.08882e-05
-21.0029 4.54155e-23 8.29232e-05
-20.8732 -2.78928e-22 8.50127e-05
-20.7441 -1.50344e-22 8.71585e-05
-20.6156 1.05656e-22 8.93624e-05
-20.4876 -1.52865e-22 9.16263e-05
-20.3602 2.28234e-22 9.39522e-05
-20.2333 -4.33184e-22 9.63421e-05
-20.1069 -2.07344e-22 9.87981e-05
-19.9811 1.18e-22 0.000101322
-19.8557 -4.88671e-22 0.000103918
-19.7309 -1.1917e-23 0.000106586
-19.6065 5.5052e-22 0.000109329
-19.4826 -3.26997e-22 0.00011215
-19.3592 3.24621e-23 0.000115053
-19.2362 5.11745e-22 0.000118038
-19.1137 -4.86143e-22 0.00012111
-18.9916 1.23219e-22 0.000124271
-18.8699 -2.721e-22 0.000127525
-18.7487 -3.13523e-22 0.000130874
-18.6278 -4.17964e-23 0.000134322
-18.5074 5.87498e-23 0.000137873
-18.3873 -3.10072e-22 0.000141529
-18.2676 -1.86331e-22 0.000145296
-18.1483 -1.876e-22 0.000149176
-18.0294 1.85989e-22 0.000153175
-17.9108 2.41819e-23 0.000157295
-17.7926 2.92755e-22 0.000161542
-17.6748 2.75239e-22 0.00016592
-17.5572 -1.36874e-22 0.000170435
-17.4401 -3.09887e-22 0.00017509
-17.3232 -8.51637e-23 0.000179893
-17.2067 -6.94162e-22 0.000184846
-17.0905 3.21712e-22 0.000189958
-16.9746 5.90546e-22 0.000195233
-16.859 -1.82262e-22 0.000200678
-16.7437 2.54123e-22 0.000206299
-16.6288 -2.43712e-22 0.000212104
-16.5141 -1.08547e-22 0.000218099
-16.3997 -1.46781e-22 0.000224291
-16.2856 -2.20948e-22 0.00023069
-16.1717 -1.48008e-22 0.000237301
-16.0582 -9.48649e-23 0.000244135
-15.9449 7.36737e-22 0.0002512
-15.8319 2.54574e-22 0.000258505
-15.7191 1.87504e-21 0.000266061
-15.6066 -3.07244e-22 0.000273877
-15.4943 -1.97813e-21 0.000281964
-15.3823 -1.45089e-22 0.000290333
-15.2705 -1.69755e-21 0.000298996
-15.159 -1.57399e-21 0.000307966
-15.0477 1.82259e-21 0.000317255
-14.9367 1.32529e-21 0.000326877
-14.8258 1.3639e-21 0.000336846
-14.7152 1.78531e-21 0.000347177
-14.6049 2.58057e-22 0.000357886
-14.4947 5.28837e-22 0.000368989
-14.3848 -3.16957e-22 0.000380505
-14.275 -1.088e-21 0.00039245
-14.1655 4.34335e-22 0.000404845
-14.0562 -7.16873e-22 0.000417709
-13.9471 5.42116e-22 0.000431063
-13.8382 -5.07095e-22 0.000444931
-13.7294 3.14375e-22 0.000459336
-13.6209 2.90516e-22 0.000474302
-13.5126 -2.00494e-22 0.000489856
-13.4044 -3.21685e-22 0.000506026
-13.2965 -3.12319e-21 0.00052284
-13.1887 8.16884e-22 0.00054033
-13.0811 4.79154e-23 0.000558528
-12.9737 3.6316e-21 0.000577469
-12.8664 -2.40371e-21 0.000597188
-12.7593 -3.14299e-21 0.000617725
-12.6524 3.5644e-23 0.000639119
-12.5457 5.66904e-22 0.000661415
-12.4391 -2.64252e-22 0.000684657
-12.3327 1.5313e-21 0.000708894
-12.2265 4.90408e-22 0.000734176
-12.1204 -2.51135e-21 0.000760559
-12.0144 1.4104e-21 0.0007881
-11.9086 -1.66538e-21 0.000816859
-11.803 -1.68695e-21 0.000846903
-11.6975 2.45319e-21 0.000878298
-11.5922 -5.90125e-21 0.00091112
-11.487 2.62222e-21 0.000945446
-11.3819 8.62395e-22 0.000981358
-11.277 -4.44497e-22 0.00101895
-11.1722 2.12097e-21 0.0010583
-11.0676 -3.84208e-21 0.00109953
-10.9631 -6.76073e-23 0.00114273
-10.8587 5.11348e-21 0.00118803
-10.7545 7.76181e-21 0.00123554
-10.6503 -8.15796e-21 0.00128539
-10.5463 -3.32165e-21 0.00133772
-10.4425 1.00887e-20 0.00139269
-10.3387 -5.07205e-21 0.00145045
-10.2351 7.26573e-21 0.00151118
-10.1316 -4.59374e-21 0.00157505
-10.0282 6.93896e-21 0.00164226
-9.92496 -1.53679e-20 0.00171304
-9.82181 1.71829e-22 0.0017876
-9.71877 4.89037e-21 0.00186618
-9.61583 -5.41586e-21 0.00194907
-9.51301 2.77248e-21 0.00203652
-9.4103 7.04422e-22 0.00212886
-9.30769 -8.38055e-21 0.00222642
-9.20518 -1.46706e-20 0.00232954
-9.10278 1.58629e-20 0.00243862
-9.00048 -1.9832e-20 0.00255407
-8.89828 -3.29896e-21 0.00267635
-8.79618 -3.06133e-20 0.00280594
-8.69417 8.78178e-21 0.00294337
-8.59226 -1.78495e-20 0.00308923
-8.49044 2.62627e-20 0.00324414
-8.38872 1.6598e-20 0.00340878
-8.28708 2.48482e-20 0.00358389
-8.18554 -3.79605e-21 0.00377029
-8.08408 2.13113e-20 0.00396887
-7.98271 -1.93241e-20 0.00418058
-7.88143 4.96799e-20 0.00440649
-7.78023 2.30342e-21 0.00464776
-7.67911 -2.88824e-20 0.00490566
-7.57807 2.84604e-20 0.00518159
-7.47712 3.23521e-20 0.0054771
-7.37624 1.31525e-20 0.00579386
-7.27544 -4.01584e-20 0.00613376
-7.17471 3.27142e-20 0.00649886
-7.07406 7.46457e-20 0.00689143
-6.97348 9.37921e-20 0.00731403
-6.87298 7.65969e-21 0.00776944
-6.77254 6.91002e-21 0.0082608
-6.67218 -4.45929e-20 0.00879158
-6.57188 -1.02211e-19 0.00936566
-6.47166 -8.62336e-21 0.00998737
-6.37149 -5.03954e-20 0.0106616
-6.2714 -1.36263e-19 0.0113937
-6.17136 2.90952e-20 0.0121899
-6.07139 3.40505e-20 0.013057
-5.97148 3.54565e-20 0.0140029
-5.87163 5.55101e-20 0.0150363
-5.77184 7.40185e-21 0.0161673
-5.67211 2.22949e-19 0.0174072
-5.57243 -5.55079e-20 0.0187689
-5.47281 3.67975e-19 0.0202672
-5.37325 -7.89588e-20 0.0219193
-5.27373 4.06254e-19 0.0237444
-5.17427 -1.83614e-19 0.0257652
-5.07487 -1.2027e-19 0.0280077
-4.97551 1.17745e-19 0.0305022
-4.8762 -1.15052e-19 0.0332837
-4.77694 -1.58674e-19 0.0363936
-4.67772 2.71096e-19 0.0398801
-4.57855 1.49495e-19 0.0438002
-4.47943 9.91606e-20 0.0482215
-4.38035 2.11611e-19 0.053224
-4.28131 7.99175e-20 0.0589038
-4.18232 -1.22932e-19 0.065376
-4.08336 1.40092e-18 0.07278
-3.98445 -9.91731e-19 0.0812848
-3.88557 2.60576e-19 0.0910975
-3.78673 -9.70848e-19 0.102473
-3.68793 -1.62389e-18 0.115727
-3.58916 -9.07242e-19 0.131255
-3.49043 -2.9705e-19 0.149554
-3.39173 -3.11162e-19 0.171258
-3.29307 -8.71772e-19 0.197181
-3.19443 2.62116e-18 0.228378
-3.09583 -1.98752e-18 0.266238
-2.99725 -5.76565e-19 0.312607
-2.89871 -1.54339e-17 0.369979
-2.80019 -1.59736e-17 0.441771
-2.7017 7.39222e-18 0.532752
-2.60323 -1.81842e-17 0.649708
-2.50479 -1.22513e-18 0.802502
-2.40638 -1.15466e-17 1.00583
-2.30798 -1.20238e-17 1.28218
-2.20961 -4.44414e-18 1.66708
-2.11126 5.90315e-17 2.21851
-2.01293 -5.76038e-17 3.03472
-1.91462 -1.47803e-16 4.28829
-1.81632 2.39755e-16 6.29084
-1.71804 -3.68539e-16 9.60108
-1.61978 -1.07029e-15 15.0948
-1.52154 5.66757e-16 23.3334
-1.42331 1.10815e-16 31.5037
-1.32509 -1.5064e-16 32.4622
-1.22689 -1.48949e-15 26.2545
-1.12869 3.96445e-16 19.3133
-1.03051 5.41254e-16 14.2454
-0.932337 -5.71849e-16 10.8914
-0.834173 1.23616e-16 8.67781
-0.736016 -3.0442e-17 7.18349
-0.637867 4.60424e-17 6.14943
-0.539723 -4.29288e-17 5.42039
-0.441585 -1.09881e-17 4.90223
-0.343451 -6.32131e-17 4.53673
-0.24532 -6.70687e-17 4.28752
-0.147191 2.08273e-17 4.1321
-0.0490634 -9.26437e-19 4.05739
0.0490634 -1.21202e-17 4.05739
0.147191 1.04425e-17 4.1321
0.24532 -7.16132e-17 4.28752
0.343451 -1.32873e-16 4.53673
0.441585 -3.68695e-18 4.90223
0.539723 5.43893e-18 5.42039
0.637867 5.01216e-17 6.14943
0.736016 -2.8918e-16 7.18349
0.834173 -6.90874e-17 8.67781
0.932337 -6.44007e-17 10.8914
1.03051 -2.29407e-16 14.2454
1.12869 -1.66422e-16 19.3133
1.22689 -1.85186e-16 26.2545
1.32509 3.65308e-16 32.4622
1.42331 -1.53969e-16 31.5037
1.52154 3.68058e-16 23.3334
1.61978 1.01201e-16 15.0948
1.71804 4.83289e-18 9.60108
1.81632 -1.094e-16 6.29084
1.91462 -7.05075e-17 4.28829
2.01293 -2.54598e-16 3.03472
2.11126 -2.62559e-17 2.21851
2.20961 4.05022e-17 1.66708
2.30798 6.69137e-19 1.28218
2.40638 -5.0382e-17 1.00583
2.50479 -2.49731e-18 0.802502
2.60323 2.73691e-18 0.649708
2.7017 -1.89704e-17 0.532752
2.80019 -1.20507e-17 0.441771
2.89871 -1.64446e-17 0.369979
2.99725 -4.5644e-18 0.312607
3.09583 -3.83598e-18 0.266238
3.19443 2.45497e-18 0.228378
3.29307 -1.6219e-18 0.197181
3.39173 -1.67815e-18 0.171258
3.49043 -1.93879e-18 0.149554
3.58916 3.99014e-18 0.131255
3.68793 -1.87233e-18 0.115727
3.78673 1.59271e-18 0.102473
3.88557 -1.29694e-18 0.0910975
3.98445 -8.46094e-19 0.0812848
4.08336 -1.19384e-18 0.07278
4.18232 1.2431e-18 0.065376
4.28131 -5.02654e-19 0.0589038
4.38035 6.77408e-20 0.053224
4.47943 -4.23728e-19 0.0482215
4.57855 4.12454e-19 0.0438002
4.67772 3.72925e-19 0.0398801
4.77694 2.89039e-19 0.0363936
4.8762 -3.3148e-19 0.0332837
4.97551 -1.51967e-19 0.0305022
5.07487 -3.6167e-19 0.0280077
5.17427 -1.06701e-20 0.0257652
5.27373 3.65479e-19 0.0237444
5.37325 1.82327e-19 0.0219193
5.47281 -7.29578e-20 0.0202672
5.57243 2.83996e-20 0.0187689
5.67211 -8.54913e-20 0.0174072
5.77184 6.75729e-20 0.0161673
5.87163 9.27909e-20 0.0150363
5.97148 -1.35403e-19 0.0140029
6.07139 -6.59495e-20 0.013057
6.17136 -3.80018e-20 0.0121899
6.2714 8.96002e-21 0.0113937
6.37149 -1.92079e-21 0.0106616
6.47166 -7.83643e-20 0.00998737
6.57188 -1.07509e-20 0.00936566
6.67218 -9.48016e-20 0.00879158
6.77254 4.99183e-20 0.0082608
6.87298 3.99766e-20 0.00776944
6.97348 1.80706e-20 0.00731403
7.07406 2.68475e-20 0.00689143
7.17471 2.77576e-20 0.00649886
7.27544 2.29122e-20 0.00613376
7.37624 1.0534e-20 0.00579386
7.47712 -3.70148e-22 0.0054771
7.57807 2.31437e-20 0.00518159
7.67911 -1.19553e-20 0.00490566
7.78023 1.68531e-20 0.00464776
7.88143 2.61837e-20 0.00440649
7.98271 -2.67829e-20 0.00418058
8.08408 1.08944e-20 0.00396887
8.18554 8.90914e-21 0.00377029
8.28708 -1.88476e-22 0.00358389
8.38872 5.92188e-21 0.00340878
8.49044 -1.01319e-20 0.00324414
8.59226 -8.86301e-21 0.00308923
8.69417 7.81781e-21 0.00294337
8.79618 1.57203e-20 0.00280594
8.89828 4.83667e-21 0.00267635
9.00048 -1.82996e-20 0.00255407
9.10278 -9.38979e-22 0.00243862
9.20518 1.98493e-20 0.00232954
9.30769 -9.38735e-21 0.00222642
9.4103 -3.062e-21 0.00212886
9.51301 -1.03184e-21 0.00203652
9.61583 -2.77872e-21 0.00194907
9.71877 9.41658e-21 0.00186618
9.82181 -1.66044e-21 0.0017876
9.92496 8.63507e-22 0.00171304
10.0282 3.82431e-21 0.00164226
10.1316 6.35161e-21 0.00157505
10.2351 1.10311e-20 0.00151118
10.3387 8.65393e-21 0.00145045
10.4425 1.12838e-21 0.00139269
10.5463 1.14061e-20 0.00133772
10.6503 3.47207e-21 0.00128539
10.7545 3.15757e-21 0.00123554
10.8587 3.26016e-21 0.00118803
10.9631 5.68199e-21 0.00114273
11.0676 3.40887e-21 0.00109953
11.1722 -2.19463e-21 0.0010583
11.277 3.64956e-21 0.00101895
11.3819 -6.39274e-21 0.000981358
11.487 1.2048e-22 0.000945446
11.5922 5.99431e-21 0.00091112
11.6975 4.57669e-21 0.000878298
11.803 -2.58086e-22 0.000846903
11.9086 -1.4845e-21 0.000816859
12.0144 -6.47854e-21 0.0007881
12.1204 1.104e-21 0.000760559
12.2265 3.61668e-21 0.000734176
12.3327 -3.10519e-21 0.000708894
12.4391 -2.35208e-21 0.000684657
12.5457 7.47994e-22 0.000661415
12.6524 3.25326e-21 0.000639119
12.7593 1.56027e-21 0.000617725
12.8664 2.25929e-21 0.000597188
12.9737 -2.68504e-21 0.000577469
13.0811 1.75848e-22 0.000558528
13.1887 3.03382e-21 0.00054033
13.2965 6.98331e-22 0.00052284
13.4044 1.41443e-21 0.000506026
13.5126 6.57307e-22 0.000489856
13.6209 1.07589e-21 0.000474302
13.7294 -1.50413e-21 0.000459336
13.8382 2.54794e-21 0.000444931
13.9471 -2.96193e-21 0.000431063
14.0562 1.62495e-21 0.000417709
14.1655 1.99079e-21 0.000404845
14.275 3.99554e-22 0.00039245
14.3848 -1.60183e-21 0.000380505
14.4947 -1.9968e-21 0.000368989
14.6049 -8.03278e-23 0.000357886
14.7152 -9.07194e-22 0.000347177
14.8258 8.5169e-22 0.000336846
14.9367 -2.00782e-22 0.000326877
15.0477 1.60095e-21 0.000317255
15.159 2.72819e-22 0.000307966
15.2705 -1.99674e-22 0.000298996
15.3823 -4.76291e-22 0.000290333
15.4943 2.25886e-21 0.000281964
15.6066 7.76364e-22 0.000273877
15.7191 1.12827e-21 0.000266061
15.8319 -9.2807e-22 0.000258505
15.9449 -3.84146e-22 0.0002512
16.0582 1.26376e-22 0.000244135
16.1717 5.74198e-22 0.000237301
16.2856 3.30592e-22 0.00023069
16.3997 1.96623e-22 0.000224291
16.5141 -1.09563e-22 0.000218099
16.6288 1.8076e-22 0.000212104
16.7437 -1.41391e-22 0.000206299
16.859 -4.97552e-22 0.000200678
16.9746 7.38674e-23 0.000195233
17.0905 -3.20309e-22 0.000189958
17.2067 -3.41197e-22 0.000184846
17.3232 -1.09661e-22 0.000179893
17.4401 -1.03239e-22 0.00017509
17.5572 -1.46036e-22 0.000170435
17.6748 1.34255e-22 0.00016592
17.7926 1.64691e-23 0.000161542
17.9108 -2.7661e-22 0.000157295
18.0294 1.66528e-22 0.000153175
18.1483 1.50044e-23 0.000149176
18.2676 -9.69631e-22 0.000145296
18.3873 -1.99859e-22 0.000141529
18.5074 5.62318e-23 0.000137873
18.6278 3.39599e-22 0.000134322
18.7487 4.3303e-23 0.000130874
18.8699 4.34094e-22 0.000127525
18.9916 6.89704e-23 0.000124271
19.1137 3.40528e-23 0.00012111
19.2362 8.92409e-23 0.000118038
19.3592 1.65408e-22 0.000115053
19.4826 -2.19051e-22 0.00011215
19.6065 -2.35268e-23 0.000109329
19.7309 1.65059e-22 0.000106586
19.8557 2.33069e-23 0.000103918
19.9811 -3.35296e-22 0.000101322
20.1069 2.47818e-22 9.87981e-05
20.2333 4.08148e-22 9.63421e-05
20.3602 -2.52781e-22 9.39522e-05
20.4876 1.09041e-22 9.16263e-05
20.6156 1.23618e-22 8.93624e-05
20.7441 1.38039e-22 8.71585e-05
20.8732 1.96276e-23 8.50127e-05
21.0029 -1.69256e-22 8.29232e-05
21.1332 -5.44962e-23 8.08882e-05
21.2642 -1.78407e-22 7.8906e-05
21.3958 -1.43588e-22 7.69749e-05
21.528 -1.97167e-22 7.50935e-05
21.6609 1.95054e-22 7.326e-05
21.7945 2.7787e-23 7.14731e-05
21.9288 -5.50073e-23 6.97313e-05
22.0639 -4.75121e-23 6.80332e-05
22.1997 1.10506e-22 6.63775e-05
22.3363 -2.84271e-23 6.47629e-05
22.4736 -1.2329e-22 6.31882e-05
22.6118 -5.95547e-23 6.1652e-05
22.7509 -2.33377e-23 6.01533e-05
22.8908 -5.86491e-24 5.8691e-05
23.0316 -3.76533e-23 5.72638e-05
23.1733 2.54798e-23 5.58708e-05
23.316 2.05549e-22 5.45109e-05
23.4597 8.69573e-23 5.31832e-05
23.6044 2.10233e-23 5.18865e-05
23.7502 -1.45362e-22 5.06201e-05
23.8971 -9.10052e-23 4.93829e-05
24.0451 -6.7721e-23 4.81741e-05
24.1944 1.12132e-22 4.69929e-05
24.3448 -3.81573e-23 4.58383e-05
24.4966 3.26329e-23 4.47095e-05
24.6496 -6.58946e-24 4.36058e-05
24.8041 -5.59968e-23 4.25264e-05
24.9601 7.59216e-23 4.14705e-05
25.1175 -7.64502e-23 4.04372e-05
25.2766 -5.06913e-23 3.9426e-05
25.4373 -3.8762e-23 3.84361e-05
25.5998 -5.46526e-23 3.74668e-05
25.7641 4.60219e-23 3.65173e-05
25.9304 2.66469e-23 3.5587e-05
26.0988 -3.66283e-23 3.46751e-05
26.2693 6.05984e-24 3.37811e-05
26.4421 3.04838e-23 3.29041e-05
26.6174 2.85785e-23 3.20436e-05
26.7954 1.57911e-23 3.11988e-05
26.9761 -4.82616e-23 3.0369e-05
27.1598 7.14742e-23 2.95534e-05
27.3468 -9.98489e-24 2.87513e-05
27.5373 -3.76665e-24 2.7962e-05
27.7317 4.64501e-23 2.71845e-05
27.9302 -3.68126e-23 2.64181e-05
28.1333 -5.58324e-23 2.56616e-05
28.3415 6.84681e-23 2.4914e-05
28.5554 3.37633e-23 2.41742e-05
28.7758 -7.45121e-24 2.34406e-05
29.0035 3.92061e-23 2.27115e-05
29.2396 -3.41048e-24 2.1985e-05
29.4858 -1.52833e-23 2.12584e-05
29.7441 -3.26363e-23 2.05281e-05
30.0173 -1.67283e-23 1.97892e-05
30.3101 2.75389e-23 1.90342e-05
30.6297 2.17289e-23 1.82506e-05
30.9905 2.84731e-23 1.74137e-05
31.4301 4.81702e-24 1.64579e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1Classic/DeltaGammaFX_0_FRG.txt <==
9.995 0.00231475 0.00230909
9.99 0.00220979 0.00220437
9.985 0.00211215 0.00210697
9.98 0.00202579 0.00202083
9.975 0.00195425 0.00194946
9.97 0.00190046 0.0018958
9.965 0.00186667 0.0018621
9.96 0.00185433 0.00184979
9.955 0.00186408 0.00185952
9.95 0.00189568 0.00189104
9.945 0.00194804 0.00194328
9.94 0.00201928 0.00201434
9.935 0.00210678 0.00210163
9.93 0.00220729 0.00220191
9.925 0.00231708 0.00231143
9.92 0.00243204 0.00242612
9.915 0.00254787 0.00254167
9.91 0.00266022 0.00265375
9.905 0.00276488 0.00275816
9.9 0.00285793 0.00285098
9.895 0.00293586 0.00292873
9.89 0.00299577 0.00298849
9.885 0.00303542 0.00302805
9.88 0.00305337 0.00304595
9.875 0.003049 0.00304159
9.87 0.00302258 0.00301523
9.865 0.00297522 0.00296798
9.86 0.00290887 0.00290179
9.855 0.00282621 0.00281933
9.85 0.00273061 0.00272395
9.845 0.00262591 0.0026195
9.84 0.00251636 0.00251021
9.835 0.00240638 0.00240049
9.83 0.00230042 0.00229479
9.825 0.00220279 0.00219739
9.82 0.00211747 0.00211227
9.815 0.00204794 0.00204291
9.81 0.00199709 0.00199217
9.805 0.00196705 0.0019622
9.8 0.00195915 0.00195432
9.795 0.00197386 0.00196899
9.79 0.00201075 0.00200578
9.785 0.00206855 0.00206343
9.78 0.00214516 0.00213985
9.775 0.00223777 0.00223223
9.77 0.00234295 0.00233714
9.765 0.00245677 0.00245068
9.76 0.00257499 0.0025686
9.755 0.00269317 0.00268649
9.75 0.0028069 0.00279994
9.745 0.00291189 0.00290468
9.74 0.00300423 0.00299678
9.735 0.00308043 0.0030728
9.73 0.00313767 0.0031299
9.725 0.00317381 0.00316596
9.72 0.00318755 0.00317967
9.715 0.00317845 0.0031706
9.71 0.00314697 0.0031392
9.705 0.00309441 0.00308678
9.7 0.00302295 0.00301551
9.695 0.0029355 0.00292827
9.69 0.00283559 0.00282862
9.685 0.00272728 0.00272059
9.68 0.00261495 0.00260855
9.675 0.00250317 0.00249705
9.67 0.00239646 0.00239061
9.665 0.00229917 0.00229357
9.66 0.00221527 0.00220989
9.655 0.00214823 0.00214302
9.65 0.00210084 0.00209575
9.645 0.0020751 0.00207009
9.64 0.00207219 0.00206719
9.635 0.00209239 0.00208735
9.63 0.00213507 0.00212994
9.625 0.00219875 0.00219347
9.62 0.0022811 0.00227564
9.615 0.00237912 0.00237341
9.61 0.00248914 0.00248318
9.605 0.00260709 0.00260085
9.6 0.00272855 0.00272202
9.595 0.00284898 0.00284215
9.59 0.00296386 0.00295675
9.585 0.00306889 0.00306153
9.58 0.00316013 0.00315254
9.575 0.00323416 0.00322639
9.57 0.00328823 0.00328032
9.565 0.00332035 0.00331235
9.56 0.00332937 0.00332134
9.555 0.00331504 0.00330703
9.55 0.00327802 0.0032701
9.545 0.00321987 0.00321208
9.54 0.00314298 0.00313536
9.535 0.00305048 0.00304307
9.53 0.00294614 0.00293897
9.525 0.00283418 0.00282727
9.52 0.00271916 0.00271251
9.515 0.00260576 0.00259937
9.51 0.00249858 0.00249244
9.505 0.002402 0.00239608
9.5 0.00231999 0.00231426
9.495 0.00225595 0.00225036
9.49 0.00221255 0.00220706
9.485 0.00219168 0.00218622
9.48 0.00219432 0.00218884
9.475 0.00222055 0.00221499
9.47 0.00226952 0.00226383
9.465 0.00233951 0.00233364
9.46 0.00242797 0.00242187
9.455 0.00253164 0.00252528
9.45 0.00264668 0.00264003
9.445 0.00276881 0.00276184
9.44 0.00289345 0.00288618
9.435 0.00301596 0.00300838
9.43 0.00313173 0.00312387
9.425 0.00323644 0.00322832
9.42 0.00332615 0.00331782
9.415 0.00339753 0.00338903
9.41 0.00344792 0.0034393
9.405 0.00347548 0.0034668
9.4 0.00347924 0.00347057
9.395 0.00345918 0.00345057
9.39 0.00341618 0.00340769
9.385 0.00335205 0.00334374
9.38 0.00326943 0.00326135
9.375 0.00317169 0.00316387
9.37 0.00306282 0.00305528
9.365 0.00294723 0.00294
9.36 0.00282965 0.00282273
9.355 0.00271486 0.00270825
9.35 0.00260755 0.00260121
9.345 0.00251211 0.00250603
9.34 0.00243249 0.00242662
9.335 0.00237199 0.00236629
9.33 0.00233317 0.00232759
9.325 0.00231776 0.00231223
9.32 0.00232653 0.002321
9.315 0.00235934 0.00235374
9.31 0.00241508 0.00240936
9.305 0.0024918 0.0024859
9.3 0.00258669 0.00258057
9.295 0.00269625 0.00268987
9.29 0.00281642 0.00280976
9.285 0.00294273 0.00293576
9.28 0.00307046 0.00306318
9.275 0.00319482 0.00318724
9.27 0.00331118 0.00330331
9.265 0.00341517 0.00340704
9.26 0.0035029 0.00349455
9.255 0.00357111 0.00356258
9.25 0.00361727 0.00360861
9.245 0.00363971 0.00363098
9.24 0.00363768 0.00362894
9.235 0.00361138 0.00360268
9.23 0.00356196 0.00355337
9.225 0.00349149 0.00348305
9.22 0.00340288 0.00339462
9.215 0.00329973 0.0032917
9.21 0.00318628 0.0031785
9.205 0.00306714 0.00305962
9.2 0.00294718 0.00293993
9.195 0.0028313 0.00282431
9.19 0.00272424 0.00271749
9.185 0.00263042 0.00262388
9.18 0.00255372 0.00254734
9.175 0.00249736 0.00249109
9.17 0.00246374 0.00245754
9.165 0.00245439 0.0024482
9.16 0.00246988 0.00246363
9.155 0.0025098 0.00250345
9.15 0.00257281 0.00256629
9.145 0.00265665 0.00264992
9.14 0.00275826 0.00275127
9.135 0.00287391 0.00286663
9.13 0.00299929 0.0029917
9.125 0.00312974 0.00312183
9.12 0.00326039 0.00325216
9.115 0.00338636 0.00337783
9.11 0.00350293 0.00349413
9.105 0.00360576 0.00359671
9.1 0.003691 0.00368175
9.095 0.00375548 0.0037461
9.09 0.00379684 0.00378737
9.085 0.0038136 0.0038041
9.08 0.00380523 0.00379578
9.075 0.00377221 0.00376286
9.07 0.00371595 0.00370677
9.065 0.00363881 0.00362984
9.06 0.00354396 0.00353525
9.055 0.0034353 0.00342688
9.05 0.00331727 0.00330917
9.045 0.0031947 0.00318692
9.04 0.00307261 0.00306515
9.035 0.00295599 0.00294884
9.03 0.00284964 0.00284278
9.025 0.00275796 0.00275134
9.02 0.00268477 0.00267835
9.015 0.00263317 0.00262689
9.01 0.00260538 0.00259919
9.005 0.00260273 0.00259655
9 0.00262553 0.00261931
8.995 0.00267311 0.00266679
8.99 0.00274384 0.00273735
8.985 0.00283517 0.00282846
8.98 0.00294378 0.00293681
8.975 0.00306565 0.00305838
8.97 0.00319626 0.00318868
8.965 0.00333076 0.00332284
8.96 0.00346413 0.00345588
8.955 0.00359138 0.00358281
8.95 0.00370777 0.00369891
8.945 0.00380894 0.00379982
8.94 0.00389114 0.00388181
8.935 0.00395132 0.00394182
8.93 0.00398729 0.00397768
8.925 0.00399778 0.00398814
8.92 0.00398255 0.00397292
8.915 0.00394232 0.00393276
8.91 0.00387882 0.0038694
8.905 0.00379471 0.00378547
8.9 0.00369345 0.00368444
8.895 0.00357921 0.00357045
8.89 0.00345666 0.00344818
8.885 0.00333085 0.00332265
8.88 0.00320693 0.00319902
8.875 0.00308999 0.00308234
8.87 0.00298485 0.00297744
8.865 0.0028959 0.00288868
8.86 0.00282685 0.00281979
8.855 0.00278066 0.0027737
8.85 0.00275937 0.00275245
8.845 0.00276406 0.00275711
8.84 0.00279477 0.00278773
8.835 0.00285054 0.00284335
8.83 0.00292943 0.00292203
8.825 0.0030286 0.00302095
8.82 0.00314442 0.00313648
8.815 0.00327262 0.00326436
8.81 0.00340845 0.00339986
8.805 0.00354685 0.00353792
8.8 0.00368267 0.0036734
8.795 0.00381084 0.00380126
8.79 0.00392657 0.00391672
8.785 0.00402556 0.00401547
8.78 0.00410414 0.00409387
8.775 0.0041594 0.00414901
8.77 0.00418937 0.00417892
8.765 0.00419302 0.00418258
8.76 0.00417037 0.00416001
8.755 0.00412247 0.00411225
8.75 0.00405137 0.00404135
8.745 0.00396002 0.00395025
8.74 0.00385221 0.00384273
8.735 0.00373237 0.00372321
8.73 0.00360544 0.00359661
8.725 0.00347662 0.00346814
8.72 0.00335124 0.00334309
8.715 0.00323444 0.0032266
8.71 0.00313107 0.00312351
8.705 0.00304547 0.00303814
8.7 0.00298123 0.00297409
8.695 0.00294115 0.00293413
8.69 0.00292704 0.00292007
8.685 0.00293972 0.00293274
8.68 0.00297893 0.00297188
8.675 0.0030434 0.00303621
8.67 0.00313087 0.00312348
8.665 0.00323818 0.00323054
8.66 0.0033614 0.00335347
8.655 0.00349598 0.00348774
8.65 0.00363695 0.00362838
8.645 0.00377905 0.00377014
8.64 0.003917 0.00390776
8.635 0.00404566 0.0040361
8.63 0.00416024 0.00415039
8.625 0.00425647 0.00424639
8.62 0.00433081 0.00432053
8.615 0.00438053 0.00437012
8.61 0.00440387 0.00439339
8.605 0.0044001 0.0043896
8.6 0.00436952 0.00435907
8.595 0.00431352 0.00430318
8.59 0.00423448 0.0042243
8.585 0.00413569 0.00412571
8.58 0.00402124 0.00401151
8.575 0.00389586 0.0038864
8.57 0.00376472 0.00375554
8.565 0.00363322 0.00362433
8.56 0.0035068 0.00349818
8.555 0.00339068 0.0033823
8.55 0.0032897 0.00328154
8.545 0.00320812 0.00320012
8.54 0.00314941 0.00314152
8.535 0.00311615 0.00310831
8.53 0.00310992 0.00310206
8.525 0.00313124 0.00312329
8.52 0.00317954 0.00317145
8.515 0.0032532 0.00324491
8.51 0.00334964 0.00334108
8.505 0.00346535 0.00345649
8.5 0.00359611 0.0035869
8.495 0.00373708 0.00372751
8.49 0.00388305 0.00387311
8.485 0.0040286 0.00401829
8.48 0.00416831 0.00415765
8.475 0.00429698 0.00428601
8.47 0.00440984 0.0043986
8.465 0.00450271 0.00449125
8.46 0.00457217 0.00456055
8.455 0.0046157 0.004604
8.45 0.0046318 0.00462008
8.445 0.00462002 0.00460836
8.44 0.00458101 0.00456948
8.435 0.0045165 0.00450517
8.43 0.00442922 0.00441814
8.425 0.00432282 0.00431205
8.42 0.00420171 0.00419128
8.415 0.0040709 0.00406083
8.41 0.00393579 0.00392611
8.405 0.003802 0.0037927
8.4 0.00367503 0.00366609
8.395 0.00356018 0.00355156
8.39 0.00346225 0.00345392
8.385 0.00338541 0.00337731
8.38 0.00333296 0.00332504
8.375 0.00330726 0.00329944
8.37 0.00330961 0.00330183
8.365 0.00334021 0.0033324
8.36 0.00339817 0.00339024
8.355 0.0034815 0.00347341
8.35 0.00358725 0.00357893
8.345 0.00371159 0.00370299
8.34 0.00384996 0.00384105
8.335 0.00399727 0.00398801
8.33 0.00414805 0.00413844
8.325 0.00429673 0.00428676
8.32 0.00443777 0.00442745
8.315 0.00456594 0.00455531
8.31 0.00467649 0.00466559
8.305 0.00476535 0.00475421
8.3 0.00482927 0.00481795
8.295 0.00486595 0.00485452
8.29 0.00487418 0.0048627
8.285 0.00485384 0.00484237
8.28 0.00480593 0.00479454
8.275 0.00473255 0.00472129
8.27 0.0046368 0.00462572
8.265 0.00452268 0.00451184
8.26 0.00439495 0.00438436
8.255 0.00425889 0.00424858
8.25 0.00412016 0.00411012
8.245 0.0039845 0.00397474
8.24 0.00385755 0.00384804
8.235 0.00374461 0.00373533
8.23 0.00365046 0.00364135
8.225 0.00357911 0.00357013
8.22 0.0035337 0.00352478
8.215 0.00351632 0.00350739
8.21 0.00352797 0.00351896
8.205 0.0035685 0.00355936
8.2 0.00363666 0.00362731
8.195 0.0037301 0.00372048
8.19 0.00384548 0.00383555
8.185 0.00397863 0.00396834
8.18 0.00412465 0.00411398
8.175 0.00427818 0.00426712
8.17 0.00443354 0.00442208
8.165 0.00458497 0.00457314
8.16 0.00472686 0.00471468
8.155 0.00485396 0.00484148
8.15 0.00496158 0.00494884
8.145 0.00504575 0.00503283
8.14 0.00510344 0.00509041
8.135 0.00513262 0.00511954
8.13 0.00513237 0.00511933
8.125 0.00510292 0.00509
8.12 0.00504566 0.00503293
8.115 0.00496307 0.00495059
8.11 0.00485866 0.00484649
8.105 0.00473677 0.00472496
8.1 0.00460251 0.00459109
8.095 0.00446145 0.00445043
8.09 0.00431945 0.00430885
8.085 0.00418244 0.00417223
8.08 0.00405611 0.00404627
8.075 0.00394578 0.00393627
8.07 0.00385615 0.00384692
8.065 0.00379109 0.00378208
8.06 0.00375349 0.00374463
8.055 0.00374518 0.00373639
8.05 0.00376683 0.00375803
8.045 0.00381792 0.00380904
8.04 0.00389681 0.00388778
8.035 0.00400075 0.00399151
8.03 0.00412603 0.00411651
8.025 0.0042681 0.00425826
8.02 0.00442175 0.00441156
8.015 0.00458134 0.00457078
8.01 0.00474097 0.00473003
8.005 0.00489474 0.00488343
8 0.00503697 0.0050253
7.995 0.00516239 0.00515041
7.99 0.00526641 0.00525415
7.985 0.00534522 0.00533275
7.98 0.00539601 0.00538337
7.975 0.00541702 0.00540429
7.97 0.0054077 0.00539494
7.965 0.00536864 0.00535593
7.96 0.00530164 0.00528904
7.955 0.00520959 0.00519715
7.95 0.00509638 0.00508415
7.945 0.00496676 0.00495478
7.94 0.00482614 0.00481444
7.935 0.0046804 0.00466898
7.93 0.00453561 0.00452448
7.925 0.00439781 0.00438694
7.92 0.00427278 0.00426215
7.915 0.00416582 0.00415539
7.91 0.00408151 0.00407123
7.905 0.00402355 0.00401335
7.9 0.00399458 0.00398439
7.895 0.00399611 0.00398587
7.89 0.00402845 0.00401808
7.885 0.00409071 0.00408014
7.88 0.00418081 0.00416999
7.875 0.00429562 0.00428448
7.87 0.00443102 0.00441951
7.865 0.00458209 0.00457019
7.86 0.0047433 0.00473098
7.855 0.00490873 0.004896
7.85 0.00507229 0.00505914
7.845 0.00522793 0.0052144
7.84 0.00536992 0.00535606
7.835 0.00549304 0.0054789
7.83 0.00559277 0.00557842
7.825 0.00566552 0.00565103
7.82 0.00570872 0.00569416
7.815 0.00572093 0.0057064
7.81 0.00570197 0.00568754
7.805 0.00565283 0.00563859
7.8 0.00557573 0.00556176
7.795 0.00547399 0.00546034
7.79 0.00535192 0.00533865
7.785 0.00521464 0.00520178
7.78 0.0050679 0.00505549
7.775 0.00491785 0.00490588
7.77 0.00477078 0.00475925
7.765 0.00463281 0.0046217
7.76 0.0045098 0.00449906
7.755 0.00440699 0.00439656
7.75 0.00432882 0.00431866
7.745 0.00427879 0.00426881
7.74 0.00425924 0.00424937
7.735 0.00427137 0.00426152
7.73 0.00431508 0.00430517
7.725 0.00438907 0.00437902
7.72 0.00449085 0.00448059
7.715 0.00461684 0.0046063
7.71 0.00476253 0.00475166
7.705 0.00492262 0.00491137
7.7 0.00509126 0.00507961
7.695 0.00526226 0.00525019
7.69 0.00542934 0.00541686
7.685 0.00558634 0.00557346
7.68 0.00572751 0.00571425
7.675 0.00584766 0.00583407
7.67 0.00594243 0.00592856
7.665 0.00600842 0.00599434
7.66 0.00604335 0.00602912
7.655 0.00604616 0.00603185
7.65 0.00601702 0.0060027
7.645 0.00595739 0.00594313
7.64 0.0058699 0.00585576
7.635 0.00575832 0.00574437
7.63 0.00562739 0.00561365
7.625 0.00548261 0.00546913
7.62 0.00533007 0.00531687
7.615 0.00517617 0.00516326
7.61 0.00502738 0.00501475
7.605 0.00488995 0.00487757
7.6 0.00476973 0.00475756
7.595 0.0046719 0.00465989
7.59 0.00460073 0.00458883
7.585 0.00455948 0.00454761
7.58 0.00455018 0.00453828
7.575 0.00457365 0.00456164
7.57 0.00462941 0.00461721
7.565 0.00471569 0.00470325
7.56 0.00482957 0.00481682
7.555 0.00496703 0.00495392
7.55 0.00512313 0.00510963
7.545 0.00529222 0.0052783
7.54 0.00546812 0.00545378
7.535 0.00564439 0.00562963
7.53 0.00581456 0.00579941
7.525 0.00597239 0.00595689
7.52 0.00611211 0.00609632
7.515 0.00622862 0.0062126
7.51 0.00631772 0.00630155
7.505 0.00637626 0.00636003
7.5 0.00640228 0.00638607
7.495 0.00639508 0.00637899
7.49 0.00635528 0.00633938
7.485 0.00628476 0.00626915
7.48 0.00618664 0.00617137
7.475 0.00606512 0.00605027
7.47 0.00592538 0.00591099
7.465 0.00577331 0.0057594
7.46 0.00561531 0.00560191
7.455 0.00545807 0.00544515
7.45 0.00530817 0.00529572
7.445 0.00517198 0.00515996
7.44 0.00505534 0.00504369
7.435 0.00496331 0.00495197
7.43 0.00489999 0.00488888
7.425 0.00486834 0.00485738
7.42 0.00487008 0.00485917
7.415 0.00490561 0.00489467
7.41 0.00497402 0.00496294
7.405 0.00507309 0.0050618
7.4 0.00519944 0.00518786
7.395 0.00534859 0.00533665
7.39 0.00551518 0.00550284
7.385 0.0056932 0.0056804
7.38 0.00587614 0.00586288
7.375 0.00605732 0.00604358
7.37 0.00623013 0.00621592
7.365 0.00638824 0.00637358
7.36 0.00652589 0.00651083
7.355 0.0066381 0.00662268
7.35 0.00672086 0.00670515
7.345 0.0067713 0.00675536
7.34 0.0067878 0.00677172
7.335 0.00677008 0.00675392
7.33 0.00671919 0.00670303
7.325 0.00663749 0.0066214
7.32 0.00652857 0.00651261
7.315 0.00639711 0.00638133
7.31 0.0062487 0.00623316
7.305 0.00608964 0.00607435
7.3 0.00592664 0.00591162
7.295 0.00576663 0.00575189
7.29 0.00561631 0.00560183
7.285 0.00548213 0.00546788
7.28 0.0053699 0.00535582
7.275 0.00528455 0.00527058
7.27 0.00522994 0.00521603
7.265 0.00520874 0.00519481
7.26 0.0052223 0.00520828
7.255 0.0052706 0.00525641
7.25 0.00535225 0.00533782
7.245 0.00546459 0.00544986
7.24 0.00560374 0.00558865
7.235 0.00576477 0.00574928
7.23 0.0059419 0.00592599
7.225 0.00612873 0.00611238
7.22 0.00631847 0.00630168
7.215 0.0065042 0.006487
7.21 0.00667915 0.00666159
7.205 0.00683697 0.00681909
7.2 0.00697193 0.00695381
7.195 0.00707918 0.0070609
7.19 0.00715495 0.00713659
7.185 0.00719666 0.00717832
7.18 0.00720308 0.00718485
7.175 0.00717434 0.00715632
7.17 0.00711198 0.00709426
7.165 0.00701884 0.00700149
7.16 0.00689901 0.00688211
7.155 0.00675764 0.00674123
7.15 0.00660076 0.00658489
7.145 0.00643503 0.00641972
7.14 0.00626751 0.00625275
7.135 0.00610529 0.00609106
7.13 0.00595525 0.00594151
7.125 0.00582386 0.00581056
7.12 0.00571687 0.00570394
7.115 0.00563904 0.0056264
7.11 0.00559398 0.00558155
7.105 0.00558405 0.00557172
7.1 0.00561017 0.00559785
7.095 0.00567189 0.00565948
7.09 0.00576735 0.00575476
7.085 0.00589339 0.00588052
7.08 0.00604562 0.00603241
7.075 0.00621868 0.00620505
7.07 0.00640634 0.00639226
7.065 0.00660185 0.00658727
7.06 0.00679811 0.00678302
7.055 0.006988 0.00697241
7.05 0.00716463 0.00714854
7.045 0.0073216 0.00730506
7.04 0.00745326 0.00743631
7.035 0.00755494 0.00753763
7.03 0.0076231 0.0076055
7.025 0.0076555 0.0076377
7.02 0.00765133 0.00763339
7.015 0.00761117 0.00759318
7.01 0.00753704 0.00751907
7.005 0.00743229 0.00741441
7 0.00730152 0.00728379
6.995 0.00715036 0.00713282
6.99 0.00698527 0.00696796
6.985 0.0068133 0.00679624
6.98 0.00664178 0.00662497
6.975 0.00647801 0.00646144
6.97 0.00632899 0.00631263
6.965 0.00620121 0.00618502
6.96 0.00610031 0.00608423
6.955 0.00603086 0.00601483
6.95 0.00599622 0.00598015
6.945 0.00599834 0.00598216
6.94 0.00603777 0.00602139
6.935 0.00611355 0.0060969
6.93 0.00622335 0.00620635
6.925 0.00636348 0.00634607
6.92 0.00652908 0.00651121
6.915 0.00671429 0.00669592
6.91 0.00691248 0.0068936
6.905 0.00711652 0.00709713
6.9 0.00731904 0.00729916
6.895 0.00751271 0.00749239
6.89 0.00769055 0.00766984
6.885 0.00784614 0.00782512
6.88 0.00797395 0.0079527
6.875 0.00806947 0.00804809
6.87 0.00812946 0.00810806
6.865 0.00815204 0.00813073
6.86 0.00813682 0.00811571
6.855 0.00808487 0.00806407
6.85 0.00799872 0.00797831
6.845 0.00788224 0.00786231
6.84 0.00774053 0.00772116
6.835 0.00757972 0.00756096
6.83 0.00740671 0.00738859
6.825 0.0072289 0.00721143
6.82 0.00705396 0.00703713
6.815 0.00688926 0.00687304
6.81 0.00674196 0.0067263
6.805 0.00661854 0.00660338
6.8 0.00652452 0.00650978
6.795 0.00646426 0.00644984
6.79 0.00644079 0.0064266
6.785 0.0064557 0.00644164
6.78 0.00650907 0.00649504
6.775 0.00659948 0.00658537
6.77 0.00672408 0.00670979
6.765 0.00687865 0.0068641
6.76 0.00705782 0.00704293
6.755 0.00725527 0.00723998
6.75 0.00746395 0.00744821
6.745 0.00767637 0.00766015
6.74 0.00788489 0.00786818
6.735 0.008082 0.00806481
6.73 0.00826062 0.00824296
6.725 0.00841438 0.00839628
6.72 0.00853784 0.00851935
6.715 0.00862672 0.00860789
6.71 0.00867808 0.00865897
6.705 0.00869044 0.00867113
6.7 0.00866384 0.00864441
6.695 0.00859987 0.00858037
6.69 0.00850156 0.00848207
6.685 0.00837334 0.00835391
6.68 0.00822082 0.00820149
6.675 0.00805061 0.00803143
6.67 0.00787005 0.00785102
6.665 0.00768689 0.00766802
6.66 0.00750904 0.00749033
6.655 0.00734408 0.0073255
6.65 0.00719925 0.00718074
6.645 0.00708097 0.00706248
6.64 0.00699462 0.00697608
6.635 0.00694432 0.00692566
6.63 0.00693279 0.0069139
6.625 0.00696119 0.006942
6.62 0.00702915 0.00700957
6.615 0.00713473 0.00711469
6.61 0.00727456 0.00725399
6.605 0.00744389 0.00742273
6.6 0.00763685 0.00761507
6.595 0.00784663 0.00782421
6.59 0.00806578 0.00804271
6.585 0.00828644 0.00826276
6.58 0.00850074 0.00847649
6.575 0.00870098 0.00867624
6.57 0.00888004 0.00885489
6.565 0.00903156 0.0090061
6.56 0.00915025 0.00912461
6.555 0.00923208 0.00920638
6.55 0.00927442 0.00924881
6.545 0.00927622 0.00925082
6.54 0.009238 0.00921294
6.535 0.00916182 0.00913723
6.53 0.00905129 0.00902728
6.525 0.00891136 0.00888802
6.52 0.00874818 0.00872558
6.515 0.00856884 0.00854705
6.51 0.0083811 0.00836013
6.505 0.00819308 0.00817295
6.5 0.00801289 0.00799356
6.495 0.00784831 0.00782975
6.49 0.00770662 0.00768877
6.485 0.00759419 0.00757697
6.48 0.00751625 0.00749956
6.475 0.00747664 0.00746038
6.47 0.00747772 0.00746178
6.465 0.00752024 0.00750451
6.46 0.00760335 0.00758771
6.455 0.0077246 0.00770893
6.45 0.00788005 0.00786425
6.445 0.00806445 0.00804841
6.44 0.00827138 0.00825504
6.435 0.00849359 0.00847687
6.43 0.00872319 0.00870604
6.425 0.00895202 0.0089344
6.42 0.00917192 0.00915382
6.415 0.00937507 0.00935648
6.41 0.00955427 0.0095352
6.405 0.00970325 0.00968372
6.4 0.00981686 0.00979692
6.395 0.00989133 0.00987102
6.39 0.00992439 0.00990376
6.385 0.00991542 0.00989453
6.38 0.00986541 0.00984432
6.375 0.00977697 0.00975574
6.37 0.00965423 0.00963292
6.365 0.00950272 0.00948136
6.36 0.00932909 0.00930771
6.355 0.00914093 0.00911956
6.35 0.00894643 0.00892506
6.345 0.00875405 0.00873268
6.34 0.00857207 0.00855069
6.335 0.00840848 0.00838704
6.33 0.00827059 0.00824904
6.325 0.0081647 0.00814296
6.32 0.00809584 0.00807382
6.315 0.00806758 0.00804521
6.31 0.00808191 0.0080591
6.305 0.00813916 0.00811582
6.3 0.00823795 0.00821401
6.295 0.00837532 0.00835072
6.29 0.0085468 0.00852147
6.285 0.00874656 0.00872047
6.28 0.0089677 0.00894084
6.275 0.00920248 0.00917485
6.27 0.00944261 0.00941423
6.265 0.00967959 0.00965053
6.26 0.00990504 0.00987537
6.255 0.010111 0.0100808
6.25 0.0102902 0.0102597
6.245 0.0104365 0.0104057
6.24 0.0105448 0.010514
6.235 0.0106118 0.0105811
6.23 0.0106354 0.010605
6.225 0.0106156 0.0105855
6.22 0.0105538 0.0105243
6.215 0.0104531 0.0104243
6.21 0.0103182 0.0102902
6.205 0.0101552 0.0101282
6.2 0.00997139 0.00994534
6.195 0.0097747 0.00974971
6.19 0.00957377 0.00954985
6.185 0.00937745 0.00935459
6.18 0.00919413 0.0091723
6.175 0.009032 0.00901115
6.17 0.00889841 0.00887846
6.165 0.00879956 0.00878041
6.16 0.00874028 0.00872182
6.155 0.00872387 0.00870598
6.15 0.00875194 0.00873447
6.145 0.00882435 0.00880717
6.14 0.00893922 0.00892219
6.135 0.00909308 0.00907608
6.13 0.00928089 0.00926378
6.125 0.0094963 0.00947897
6.12 0.00973187 0.00971423
6.115 0.0099794 0.00996136
6.11 0.0102302 0.0102117
6.105 0.0104754 0.0104564
6.1 0.0107065 0.0106869
6.095 0.0109153 0.0108952
6.09 0.0110946 0.0110739
6.085 0.0112382 0.0112169
6.08 0.0113413 0.0113195
6.075 0.0114008 0.0113786
6.07 0.0114152 0.0113925
6.065 0.0113846 0.0113615
6.06 0.0113111 0.0112876
6.055 0.0111983 0.0111745
6.05 0.0110516 0.0110275
6.045 0.0108774 0.0108531
6.04 0.0106837 0.0106591
6.035 0.0104788 0.0104541
6.03 0.0102719 0.0102469
6.025 0.0100719 0.0100467
6.02 0.0098877 0.00986223
6.015 0.00972748 0.0097017
6.01 0.00959864 0.00957248
6.005 0.00950727 0.00948066
6 0.00945802 0.00943088
5.995 0.00945389 0.00942614
5.99 0.00949609 0.00946765
5.985 0.00958404 0.00955485
5.98 0.00971538 0.00968537
5.975 0.00988608 0.00985521
5.97 0.0100905 0.0100588
5.965 0.0103219 0.0102892
5.96 0.0105722 0.0105386
5.955 0.0108327 0.0107983
5.95 0.0110944 0.0110593
5.945 0.0113481 0.0113123
5.94 0.0115851 0.0115487
5.935 0.0117969 0.0117602
5.93 0.0119765 0.0119395
5.925 0.0121177 0.0120806
5.92 0.0122159 0.012179
5.915 0.0122682 0.0122317
5.91 0.0122735 0.0122375
5.905 0.0122324 0.0121971
5.9 0.0121475 0.0121131
5.895 0.012023 0.0119897
5.89 0.0118647 0.0118325
5.885 0.0116797 0.0116488
5.88 0.0114764 0.0114468
5.875 0.0112637 0.0112355
5.87 0.011051 0.0110243
5.865 0.0108478 0.0108224
5.86 0.010663 0.0106389
5.855 0.010505 0.0104821
5.85 0.0103813 0.0103594
5.845 0.0102977 0.0102768
5.84 0.0102588 0.0102387
5.835 0.0102672 0.0102478
5.83 0.0103238 0.010305
5.825 0.0104276 0.0104091
5.82 0.0105757 0.0105574
5.815 0.0107636 0.0107453
5.81 0.010985 0.0109666
5.805 0.0112327 0.0112139
5.8 0.011498 0.0114789
5.795 0.0117719 0.0117523
5.79 0.0120449 0.0120247
5.785 0.0123076 0.0122867
5.78 0.0125508 0.0125292
5.775 0.0127662 0.0127439
5.77 0.0129465 0.0129234
5.765 0.0130857 0.0130618
5.76 0.0131794 0.0131548
5.755 0.013225 0.0131997
5.75 0.0132217 0.0131957
5.745 0.0131706 0.013144
5.74 0.0130748 0.0130476
5.735 0.0129389 0.0129112
5.73 0.0127694 0.0127411
5.725 0.0125739 0.0125452
5.72 0.0123613 0.0123321
5.715 0.012141 0.0121114
5.71 0.011923 0.0118928
5.705 0.0117167 0.0116861
5.7 0.0115314 0.0115003
5.695 0.0113758 0.0113441
5.69 0.0112572 0.0112249
5.685 0.0111816 0.0111486
5.68 0.0111531 0.0111193
5.675 0.0111742 0.0111396
5.67 0.0112455 0.01121
5.665 0.0113653 0.0113289
5.66 0.0115304 0.011493
5.655 0.0117357 0.0116973
5.65 0.0119745 0.0119351
5.645 0.0122388 0.0121984
5.64 0.0125198 0.0124784
5.635 0.0128076 0.0127654
5.63 0.0130926 0.0130496
5.625 0.0133648 0.0133213
5.62 0.013615 0.013571
5.615 0.0138348 0.0137905
5.61 0.0140166 0.0139723
5.605 0.0141547 0.0141106
5.6 0.0142447 0.0142011
5.595 0.0142844 0.0142414
5.59 0.0142733 0.0142311
5.585 0.0142129 0.0141718
5.58 0.0141067 0.0140669
5.575 0.0139601 0.0139217
5.57 0.0137798 0.013743
5.565 0.0135742 0.0135391
5.56 0.0133526 0.0133193
5.555 0.0131249 0.0130933
5.55 0.0129015 0.0128717
5.545 0.0126921 0.012664
5.54 0.0125064 0.0124798
5.535 0.0123529 0.0123278
5.53 0.0122393 0.0122156
5.525 0.0121713 0.0121487
5.52 0.012153 0.0121315
5.515 0.0121866 0.012166
5.51 0.0122723 0.0122523
5.505 0.0124081 0.0123885
5.5 0.0125903 0.0125709
5.495 0.0128132 0.0127939
5.49 0.0130696 0.0130501
5.485 0.0133511 0.0133313
5.48 0.0136482 0.0136279
5.475 0.0139507 0.0139298
5.47 0.0142485 0.0142269
5.465 0.0145314 0.0145089
5.46 0.0147897 0.0147664
5.455 0.015015 0.0149906
5.45 0.0151996 0.0151742
5.445 0.0153379 0.0153114
5.44 0.0154256 0.0153981
5.435 0.0154606 0.015432
5.43 0.0154428 0.0154133
5.425 0.0153743 0.0153437
5.42 0.0152588 0.0152272
5.415 0.0151022 0.0150697
5.41 0.0149119 0.0148785
5.405 0.0146968 0.0146624
5.4 0.0144665 0.0144312
5.395 0.0142316 0.0141954
5.39 0.0140029 0.0139658
5.385 0.0137903 0.0137522
5.38 0.0136037 0.0135647
5.375 0.0134521 0.0134121
5.37 0.0133429 0.0133019
5.365 0.0132821 0.01324
5.36 0.0132736 0.0132303
5.355 0.0133193 0.0132748
5.35 0.0134191 0.0133734
5.345 0.0135706 0.0135237
5.34 0.0137697 0.0137215
5.335 0.0140103 0.0139609
5.33 0.0142847 0.0142341
5.325 0.0145838 0.0145321
5.32 0.0148978 0.014845
5.315 0.0152159 0.0151623
5.31 0.0155276 0.0154733
5.305 0.0158224 0.0157676
5.3 0.0160904 0.0160353
5.295 0.0163227 0.0162676
5.29 0.0165118 0.0164571
5.285 0.016652 0.0165978
5.28 0.016739 0.0166858
5.275 0.0167711 0.016719
5.27 0.0167484 0.0166977
5.265 0.0166731 0.0166241
5.26 0.0165497 0.0165026
5.255 0.0163843 0.0163393
5.25 0.0161849 0.0161421
5.245 0.0159608 0.0159204
5.24 0.0157224 0.0156843
5.235 0.0154805 0.0154448
5.23 0.0152463 0.015213
5.225 0.0150302 0.0149991
5.22 0.0148424 0.0148134
5.215 0.0146921 0.0146651
5.21 0.0145868 0.0145616
5.205 0.0145325 0.0145089
5.2 0.0145331 0.0145108
5.195 0.0145902 0.0145691
5.19 0.0147036 0.0146833
5.185 0.0148706 0.0148509
5.18 0.0150866 0.0150672
5.175 0.015345 0.0153257
5.17 0.0156377 0.0156183
5.165 0.0159551 0.0159353
5.16 0.0162869 0.0162665
5.155 0.0166218 0.0166007
5.15 0.016949 0.0169269
5.145 0.0172573 0.0172341
5.14 0.0175368 0.0175123
5.135 0.0177783 0.0177524
5.13 0.0179741 0.0179468
5.125 0.0181182 0.0180894
5.12 0.0182069 0.0181765
5.115 0.018238 0.018206
5.11 0.0182122 0.0181786
5.105 0.018132 0.0180968
5.1 0.0180021 0.0179653
5.095 0.0178292 0.0177907
5.09 0.0176216 0.0175816
5.085 0.0173892 0.0173476
5.08 0.0171428 0.0170996
5.075 0.0168938 0.0168491
5.07 0.0166539 0.0166076
5.065 0.0164337 0.0163859
5.06 0.0162438 0.0161945
5.055 0.0160937 0.0160428
5.05 0.0159911 0.0159387
5.045 0.0159421 0.0158881
5.04 0.0159506 0.0158949
5.035 0.0160182 0.0159609
5.03 0.0161443 0.0160853
5.025 0.016326 0.0162655
5.02 0.0165585 0.0164964
5.015 0.0168348 0.0167711
5.01 0.0171461 0.017081
5.005 0.0174826 0.0174162
5 0.0178333 0.0177658
4.995 0.0181867 0.0181183
4.99 0.0185312 0.0184621
4.985 0.0188555 0.0187861
4.98 0.019149 0.0190796
4.975 0.0194024 0.0193333
4.97 0.0196078 0.0195394
4.965 0.019759 0.0196917
4.96 0.0198522 0.0197863
4.955 0.0198854 0.0198213
4.95 0.0198592 0.0197973
4.945 0.0197765 0.019717
4.94 0.0196422 0.0195854
4.935 0.0194634 0.0194096
4.93 0.0192489 0.0191982
4.925 0.0190089 0.0189615
4.92 0.0187548 0.0187108
4.915 0.0184985 0.0184578
4.91 0.0182522 0.0182147
4.905 0.0180268 0.0179924
4.9 0.0178334 0.017802
4.895 0.0176818 0.0176532
4.89 0.0175801 0.0175541
4.885 0.0175344 0.0175107
4.88 0.0175489 0.0175271
4.875 0.017625 0.017605
4.87 0.0177623 0.0177436
4.865 0.0179575 0.0179399
4.86 0.0182056 0.0181887
4.855 0.0184993 0.0184827
4.85 0.0188294 0.0188128
4.845 0.0191857 0.0191688
4.84 0.0195566 0.0195392
4.835 0.0199302 0.0199119
4.83 0.0202945 0.0202749
4.825 0.0206375 0.0206166
4.82 0.0209484 0.0209258
4.815 0.0212174 0.0211929
4.81 0.0214362 0.0214096
4.805 0.0215986 0.0215697
4.8 0.0217003 0.021669
4.795 0.0217395 0.0217056
4.79 0.0217167 0.0216803
4.785 0.0216349 0.0215958
4.78 0.0214993 0.0214574
4.775 0.0213172 0.0212724
4.77 0.0210977 0.0210501
4.765 0.0208515 0.0208011
4.76 0.0205905 0.0205372
4.755 0.020327 0.0202709
4.75 0.0200737 0.0200149
4.745 0.019842 0.0197805
4.74 0.0196435 0.0195792
4.735 0.0194884 0.0194214
4.73 0.0193852 0.0193155
4.725 0.0193404 0.019268
4.72 0.0193582 0.0192831
4.715 0.0194405 0.0193628
4.71 0.0195866 0.0195064
4.705 0.0197934 0.0197109
4.7 0.0200557 0.0199709
4.695 0.0203659 0.020279
4.69 0.0207146 0.0206258
4.685 0.0210911 0.0210007
4.68 0.0214834 0.0213917
4.675 0.0218791 0.0217864
4.67 0.0222656 0.0221724
4.665 0.0226307 0.0225374
4.66 0.0229627 0.0228698
4.655 0.0232516 0.0231596
4.65 0.0234885 0.023398
4.645 0.0236669 0.0235784
4.64 0.0237823 0.0236962
4.635 0.0238324 0.0237493
4.63 0.0238178 0.0237382
4.625 0.0237415 0.0236657
4.62 0.0236085 0.023537
4.615 0.0234265 0.0233596
4.61 0.0232049 0.0231427
4.605 0.0229546 0.0228973
4.6 0.0226879 0.0226357
4.595 0.0224178 0.0223705
4.59 0.0221576 0.0221151
4.585 0.0219188 0.0218809
4.58 0.0217136 0.0216803
4.575 0.021553 0.0215238
4.57 0.0214459 0.0214206
4.565 0.0213993 0.0213775
4.56 0.0214177 0.021399
4.555 0.0215034 0.0214874
4.55 0.021656 0.0216421
4.545 0.0218723 0.0218601
4.54 0.0221471 0.0221361
4.535 0.0224728 0.0224626
4.53 0.0228399 0.0228299
4.525 0.0232371 0.0232269
4.52 0.0236521 0.0236413
4.515 0.0240721 0.0240602
4.51 0.0244839 0.0244705
4.505 0.0248747 0.0248593
4.5 0.0252323 0.0252145
4.495 0.0255459 0.0255254
4.49 0.0258064 0.0257827
4.485 0.0260064 0.0259794
4.48 0.0261411 0.0261104
4.475 0.0262078 0.0261732
4.47 0.0262069 0.0261682
4.465 0.0261409 0.026098
4.46 0.0260152 0.0259679
4.455 0.0258371 0.0257853
4.45 0.0256162 0.0255599
4.445 0.0253639 0.025303
4.44 0.0250928 0.0250274
4.435 0.0248161 0.0247462
4.43 0.0245482 0.024474
4.425 0.0243007 0.0242223
4.42 0.0240866 0.024004
4.415 0.0239175 0.0238306
4.41 0.0238029 0.023712
4.405 0.0237505 0.0236556
4.4 0.0237656 0.0236669
4.395 0.0238507 0.0237483
4.39 0.024006 0.0239001
4.385 0.0242285 0.0241193
4.38 0.0245133 0.0244011
4.375 0.0248528 0.0247379
4.37 0.0252372 0.0251199
4.365 0.0256553 0.025536
4.36 0.0260945 0.0259735
4.355 0.0265411 0.026419
4.35 0.0269817 0.0268591
4.345 0.0274028 0.0272802
4.34 0.0277915 0.0276696
4.335 0.0281364 0.0280159
4.33 0.0284274 0.028309
4.325 0.0286566 0.028541
4.32 0.0288184 0.0287063
4.315 0.0289096 0.0288017
4.31 0.0289299 0.0288268
4.305 0.0288816 0.0287838
4.3 0.0287695 0.0286776
4.295 0.028601 0.0285154
4.29 0.0283855 0.0283066
4.285 0.0281345 0.0280626
4.28 0.027861 0.0277961
4.275 0.0275787 0.0275209
4.27 0.0273018 0.0272509
4.265 0.0270441 0.0269999
4.26 0.0268181 0.0267805
4.255 0.0266364 0.0266051
4.25 0.0265096 0.0264841
4.245 0.0264461 0.026426
4.24 0.0264519 0.0264367
4.235 0.0265306 0.0265198
4.23 0.0266828 0.0266757
4.225 0.0269063 0.0269023
4.22 0.0271965 0.0271949
4.215 0.027546 0.0275462
4.21 0.0279455 0.0279467
4.205 0.0283833 0.028385
4.2 0.0288467 0.0288482
4.195 0.0293219 0.0293224
4.19 0.0297946 0.0297936
4.185 0.0302509 0.0302475
4.18 0.030677 0.0306707
4.175 0.0310606 0.0310507
4.17 0.0313908 0.0313767
4.165 0.0316586 0.0316399
4.16 0.0318576 0.0318336
4.155 0.0319837 0.031954
4.15 0.0320356 0.0319997
4.145 0.0320149 0.0319725
4.14 0.0319259 0.0318767
4.135 0.0317755 0.0317192
4.13 0.0315728 0.0315092
4.125 0.0313292 0.0312583
4.12 0.0310579 0.0309794
4.115 0.0307727 0.0306868
4.11 0.0304884 0.0303952
4.105 0.0302202 0.0301198
4.1 0.0299803 0.0298728
4.095 0.0297824 0.0296679
4.09 0.0296382 0.0295168
4.085 0.0295574 0.0294294
4.08 0.0295471 0.0294127
4.075 0.0296119 0.0294714
4.07 0.0297535 0.0296072
4.065 0.0299706 0.0298191
4.06 0.0302593 0.0301029
4.055 0.030613 0.0304523
4.05 0.0310226 0.0308581
4.045 0.0314769 0.0313092
4.04 0.031963 0.0317927
4.035 0.0324667 0.0322948
4.03 0.0329736 0.0328008
4.025 0.0334689 0.0332962
4.02 0.0339381 0.0337664
4.015 0.0343679 0.0341982
4.01 0.0347462 0.0345797
4.005 0.0350632 0.0349008
4 0.0353109 0.0351538
3.995 0.0354842 0.0353332
3.99 0.0355803 0.0354363
3.985 0.0356001 0.0354641
3.98 0.0355467 0.0354195
3.975 0.0354263 0.0353085
3.97 0.0352473 0.0351395
3.965 0.0350208 0.0349234
3.96 0.0347595 0.0346727
3.955 0.0344778 0.0344017
3.95 0.0341905 0.0341251
3.945 0.0339142 0.0338589
3.94 0.0336612 0.0336159
3.935 0.0334458 0.0334102
3.93 0.0332813 0.0332548
3.925 0.0331786 0.0331606
3.92 0.0331463 0.0331362
3.915 0.0331905 0.0331875
3.91 0.0333142 0.0333174
3.905 0.0335175 0.033526
3.9 0.0337975 0.0338104
3.895 0.0341488 0.0341651
3.89 0.034563 0.0345817
3.885 0.0350294 0.0350495
3.88 0.0355354 0.035556
3.875 0.036067 0.0360871
3.87 0.0366091 0.0366276
3.865 0.0371465 0.0371625
3.86 0.037664 0.0376765
3.855 0.0381472 0.0381552
3.85 0.0385828 0.0385853
3.845 0.0389594 0.0389556
3.84 0.0392678 0.0392568
3.835 0.0395011 0.0394822
3.83 0.0396553 0.0396277
3.825 0.0397293 0.0396925
3.82 0.0397252 0.0396787
3.815 0.0396478 0.0395911
3.81 0.0395046 0.0394374
3.805 0.0393058 0.0392277
3.8 0.0390635 0.0389745
3.795 0.0387921 0.0386921
3.79 0.0385066 0.0383957
3.785 0.0382228 0.0381014
3.78 0.0379575 0.0378258
3.775 0.0377227 0.0375809
3.77 0.0375333 0.0373817
3.765 0.0374022 0.037241
3.76 0.0373396 0.0371692
3.755 0.0373534 0.0371743
3.75 0.0374485 0.0372611
3.745 0.0376268 0.0374318
3.74 0.0378872 0.0376852
3.735 0.0382253 0.038017
3.73 0.0386346 0.0384207
3.725 0.0391051 0.0388864
3.72 0.039625 0.0394024
3.715 0.0401806 0.039955
3.71 0.0407568 0.0405292
3.705 0.0413379 0.0411094
3.7 0.0419083 0.0416801
3.695 0.0424522 0.0422257
3.69 0.0429552 0.0427316
3.685 0.0434042 0.0431849
3.68 0.0437882 0.0435745
3.675 0.0440985 0.0438918
3.67 0.044329 0.0441307
3.665 0.0444765 0.0442877
3.66 0.0445412 0.044363
3.655 0.0445262 0.0443597
3.65 0.0444373 0.0442835
3.645 0.0442832 0.0441428
3.64 0.0440752 0.0439489
3.635 0.0438266 0.0437147
3.63 0.0435526 0.0434554
3.625 0.043269 0.0431865
3.62 0.0429923 0.0429242
3.615 0.0427391 0.042685
3.61 0.042522 0.0424815
3.605 0.042356 0.0423287
3.6 0.0422537 0.0422388
3.595 0.0422251 0.042222
3.59 0.0422776 0.0422852
3.585 0.0424154 0.0424327
3.58 0.0426398 0.0426657
3.575 0.0429486 0.0429818
3.57 0.0433369 0.0433762
3.565 0.0437971 0.0438411
3.56 0.0443183 0.0443658
3.555 0.044888 0.0449376
3.55 0.0454915 0.0455418
3.545 0.0461129 0.0461625
3.54 0.0467363 0.0467837
3.535 0.0473455 0.0473891
3.53 0.0479244 0.0479629
3.525 0.0484583 0.0484901
3.52 0.048934 0.0489578
3.515 0.0493409 0.0493552
3.51 0.0496702 0.0496738
3.505 0.0499163 0.0499079
3.5 0.0500763 0.0500548
3.495 0.0501509 0.0501154
3.49 0.0501439 0.0500933
3.485 0.0500616 0.0499951
3.48 0.0499133 0.0498304
3.475 0.049711 0.0496112
3.47 0.0494684 0.0493513
3.465 0.0492017 0.0490672
3.46 0.0489271 0.0487752
3.455 0.0486616 0.0484927
3.45 0.0484219 0.0482364
3.445 0.0482206 0.0480185
3.44 0.048073 0.0478549
3.435 0.047992 0.0477583
3.43 0.0479878 0.047739
3.425 0.0480676 0.0478046
3.42 0.0482357 0.0479593
3.415 0.0484931 0.0482043
3.41 0.0488376 0.0485375
3.405 0.0492639 0.0489538
3.4 0.0497642 0.0494453
3.395 0.0503273 0.0500011
3.39 0.0509402 0.0506081
3.385 0.0515879 0.0512516
3.38 0.0522541 0.0519154
3.375 0.0529228 0.0525835
3.37 0.0535771 0.0532393
3.365 0.0542008 0.0538666
3.36 0.0547789 0.0544503
3.355 0.0552977 0.0549769
3.35 0.0557464 0.0554355
3.345 0.0561161 0.0558173
3.34 0.0564009 0.056116
3.335 0.0565978 0.0563286
3.33 0.0567072 0.0564554
3.325 0.056733 0.0565002
3.32 0.0566814 0.0564689
3.315 0.0565619 0.0563707
3.31 0.0563862 0.0562171
3.305 0.0561682 0.0560218
3.3 0.0559244 0.0558007
3.295 0.0556712 0.0555701
3.29 0.0554258 0.0553467
3.285 0.0552067 0.0551488
3.28 0.0550242 0.0549869
3.275 0.0548949 0.0548773
3.27 0.0548321 0.0548332
3.265 0.0548466 0.0548651
3.26 0.0549462 0.0549807
3.255 0.0551358 0.0551847
3.25 0.0554168 0.0554784
3.245 0.0557875 0.0558598
3.24 0.0562428 0.0563239
3.235 0.0567754 0.0568635
3.23 0.0573745 0.0574676
3.225 0.058027 0.0581232
3.22 0.0587182 0.0588153
3.215 0.0594313 0.0595273
3.21 0.0601503 0.060243
3.205 0.0608581 0.0609453
3.2 0.0615381 0.0616177
3.195 0.0621748 0.0622447
3.19 0.0627537 0.0628119
3.185 0.0632635 0.063308
3.18 0.0636947 0.0637236
3.175 0.0640404 0.0640521
3.17 0.064297 0.0642899
3.165 0.0644633 0.0644361
3.16 0.0645438 0.0644952
3.155 0.0645436 0.0644724
3.15 0.0644712 0.0643768
3.145 0.064338 0.0642197
3.14 0.0641576 0.0640151
3.135 0.0639457 0.0637789
3.13 0.0637196 0.0635287
3.125 0.0634962 0.0632817
3.12 0.0632981 0.0630611
3.115 0.06313 0.0628708
3.11 0.0630102 0.0627294
3.105 0.0629536 0.062652
3.1 0.0629723 0.0626509
3.095 0.0630753 0.0627351
3.09 0.0632687 0.062911
3.085 0.0635554 0.0631814
3.08 0.0639349 0.0635461
3.075 0.0644029 0.0640009
3.07 0.064954 0.0645404
3.065 0.0655782 0.0651547
3.06 0.0662632 0.0658316
3.055 0.0669949 0.066557
3.05 0.0677572 0.0673151
3.045 0.0685334 0.0680892
3.04 0.0693069 0.0688631
3.035 0.0700606 0.0696196
3.03 0.0707782 0.0703425
3.025 0.0714446 0.0710166
3.02 0.0720463 0.0716287
3.015 0.0725731 0.0721684
3.01 0.0730167 0.0726273
3.005 0.0733715 0.073
3 0.0736352 0.0732836
2.995 0.0738084 0.073479
2.99 0.0738964 0.0735911
2.985 0.0739057 0.0736263
2.98 0.0738461 0.0735941
2.975 0.0737299 0.0735064
2.97 0.0735713 0.0733772
2.965 0.0733872 0.0732229
2.96 0.0731949 0.0730605
2.955 0.0730113 0.0729063
2.95 0.0728595 0.0727831
2.945 0.0727421 0.072694
2.94 0.0726778 0.0726572
2.935 0.0726811 0.0726869
2.93 0.0727632 0.0727941
2.925 0.0729325 0.0729871
2.92 0.0731944 0.073271
2.915 0.0735511 0.0736476
2.91 0.0740012 0.0741155
2.905 0.0745396 0.0746693
2.9 0.0751611 0.075304
2.895 0.075855 0.0760084
2.89 0.0766084 0.0767699
2.885 0.077407 0.0775739
2.88 0.0782343 0.0784036
2.875 0.0790741 0.0792429
2.87 0.0799099 0.0800749
2.865 0.0807247 0.0808828
2.86 0.0815024 0.0816504
2.855 0.0822281 0.0823631
2.85 0.0828885 0.0830073
2.845 0.0834735 0.0835728
2.84 0.0839752 0.0840521
2.835 0.0843882 0.0844399
2.83 0.0847101 0.084734
2.825 0.0849409 0.0849347
2.82 0.0850872 0.0850484
2.815 0.0851547 0.0850813
2.81 0.0851529 0.0850432
2.805 0.0850937 0.0849463
2.8 0.0849911 0.0848049
2.795 0.0848612 0.0846355
2.79 0.084722 0.0844568
2.785 0.0845898 0.0842853
2.78 0.084492 0.0841492
2.775 0.0844222 0.0840414
2.77 0.0844011 0.0839829
2.765 0.0844439 0.0839893
2.76 0.0845626 0.0840728
2.755 0.084766 0.0842424
2.75 0.08506 0.0845045
2.745 0.0854475 0.0848622
2.74 0.0859281 0.0853153
2.735 0.0864975 0.0858599
2.73 0.0871514 0.0864917
2.725 0.0878803 0.0872015
2.72 0.0886727 0.0879779
2.715 0.0895149 0.0888075
2.71 0.0903915 0.0896752
2.705 0.091287 0.0905659
2.7 0.0921859 0.0914643
2.695 0.0930719 0.0923539
2.69 0.0939289 0.093219
2.685 0.0947424 0.0940449
2.68 0.0954991 0.0948183
2.675 0.0961872 0.0955275
2.67 0.0967989 0.0961646
2.665 0.0973282 0.0967233
2.66 0.0977714 0.0971998
2.655 0.0981276 0.0975927
2.65 0.0983994 0.0979044
2.645 0.0985936 0.0981413
2.64 0.0987172 0.09831
2.635 0.0987802 0.09842
2.63 0.098795 0.098483
2.625 0.0987754 0.0985124
2.62 0.0987378 0.098524
2.615 0.0986995 0.0985343
2.61 0.0986749 0.0985569
2.605 0.0986913 0.0986186
2.6 0.0987386 0.09871
2.595 0.098837 0.0988508
2.59 0.0990002 0.0990542
2.585 0.0992385 0.0993303
2.58 0.0995596 0.0996864
2.575 0.099968 0.100127
2.57 0.100466 0.100653
2.565 0.101051 0.101264
2.56 0.101719 0.101953
2.555 0.102466 0.102718
2.55 0.103282 0.103548
2.545 0.104155 0.104432
2.54 0.105073 0.105356
2.535 0.106019 0.106304
2.53 0.106982 0.107264
2.525 0.107945 0.10822
2.52 0.108893 0.109157
2.515 0.109812 0.11006
2.51 0.110688 0.110917
2.505 0.111509 0.111714
2.5 0.112266 0.112443
2.495 0.112948 0.113093
2.49 0.113552 0.113662
2.485 0.114075 0.114147
2.48 0.114516 0.114548
2.475 0.114877 0.114865
2.47 0.115166 0.115108
2.465 0.115388 0.115283
2.46 0.115554 0.1154
2.455 0.115674 0.11547
2.45 0.115762 0.115507
2.445 0.11583 0.115525
2.44 0.115897 0.115543
2.435 0.115978 0.115576
2.43 0.116098 0.11565
2.425 0.116249 0.115756
2.42 0.11644 0.115904
2.415 0.116688 0.11611
2.41 0.117003 0.116386
2.405 0.117394 0.116739
2.4 0.117865 0.117175
2.395 0.118419 0.117696
2.39 0.119056 0.118304
2.385 0.119772 0.118993
2.38 0.120564 0.119761
2.375 0.121426 0.120602
2.37 0.122346 0.121504
2.365 0.123315 0.122459
2.36 0.124318 0.123451
2.355 0.125343 0.124469
2.35 0.126379 0.125502
2.345 0.12741 0.126535
2.34 0.128424 0.127554
2.335 0.129407 0.128548
2.33 0.130348 0.129503
2.325 0.131237 0.13041
2.32 0.132065 0.13126
2.315 0.132824 0.132045
2.31 0.13351 0.132762
2.305 0.134122 0.133409
2.3 0.134661 0.133986
2.295 0.135128 0.134495
2.29 0.135528 0.13494
2.285 0.13587 0.13533
2.28 0.136161 0.135672
2.275 0.136412 0.135975
2.27 0.136633 0.136251
2.265 0.136837 0.13651
2.26 0.137037 0.136766
2.255 0.137251 0.137034
2.25 0.137489 0.137326
2.245 0.137783 0.137673
2.24 0.1381 0.138042
2.235 0.138462 0.138456
2.23 0.13888 0.138924
2.225 0.139363 0.139455
2.22 0.139916 0.140054
2.215 0.140542 0.140724
2.21 0.141243 0.141466
2.205 0.142016 0.142277
2.2 0.142856 0.143152
2.195 0.143764 0.144091
2.19 0.144731 0.145086
2.185 0.145749 0.146127
2.18 0.146804 0.147202
2.175 0.147888 0.1483
2.17 0.148992 0.149412
2.165 0.150104 0.150528
2.16 0.151213 0.151635
2.155 0.152307 0.152721
2.15 0.153376 0.153777
2.145 0.15441 0.154792
2.14 0.155401 0.155759
2.135 0.156341 0.156669
2.13 0.157226 0.157518
2.125 0.15805 0.158301
2.12 0.15881 0.159015
2.115 0.15951 0.159663
2.11 0.16015 0.160246
2.105 0.160731 0.160766
2.1 0.161262 0.161232
2.095 0.16175 0.161651
2.09 0.162202 0.16203
2.085 0.162625 0.162377
2.08 0.16303 0.162704
2.075 0.163425 0.163019
2.07 0.163819 0.163333
2.065 0.164234 0.163668
2.06 0.16468 0.164035
2.055 0.165171 0.164448
2.05 0.165675 0.164874
2.045 0.16621 0.165333
2.04 0.166786 0.165834
2.035 0.167409 0.166385
2.03 0.168085 0.16699
2.025 0.168816 0.167654
2.02 0.169603 0.168377
2.015 0.170445 0.169158
2.01 0.171336 0.169995
2.005 0.172282 0.170889
2 0.173274 0.171836
1.995 0.174306 0.172828
1.99 0.175369 0.173858
1.985 0.176462 0.174924
1.98 0.177577 0.17602
1.975 0.178706 0.177138
1.97 0.179842 0.178269
1.965 0.180977 0.179407
1.96 0.182103 0.180544
1.955 0.183214 0.181674
1.95 0.184304 0.18279
1.945 0.185368 0.183888
1.94 0.186402 0.184962
1.935 0.187402 0.18601
1.93 0.188366 0.187028
1.925 0.189294 0.188016
1.92 0.190183 0.18897
1.915 0.191034 0.189892
1.91 0.191852 0.190786
1.905 0.192638 0.191652
1.9 0.1934 0.192497
1.895 0.194145 0.193327
1.89 0.194876 0.194145
1.885 0.195598 0.194955
1.88 0.196317 0.195764
1.875 0.197041 0.196575
1.87 0.197773 0.197394
1.865 0.19851 0.198215
1.86 0.199292 0.199077
1.855 0.20014 0.200001
1.85 0.20098 0.200914
1.845 0.20183 0.201834
1.84 0.202699 0.20277
1.835 0.203593 0.203726
1.83 0.204515 0.204706
1.825 0.205466 0.20571
1.82 0.206445 0.206738
1.815 0.207451 0.207788
1.81 0.208479 0.208854
1.805 0.209536 0.209945
1.8 0.210614 0.21105
1.795 0.211706 0.212163
1.79 0.212816 0.213289
1.785 0.213941 0.214422
1.78 0.215074 0.215559
1.775 0.216213 0.216694
1.77 0.217351 0.217823
1.765 0.218486 0.218943
1.76 0.219613 0.220049
1.755 0.220728 0.221138
1.75 0.221829 0.222208
1.745 0.222913 0.223255
1.74 0.223979 0.22428
1.735 0.225024 0.225279
1.73 0.226048 0.226254
1.725 0.227052 0.227204
1.72 0.228034 0.22813
1.715 0.228997 0.229034
1.71 0.229941 0.229916
1.705 0.230868 0.23078
1.7 0.231781 0.231627
1.695 0.23268 0.23246
1.69 0.233568 0.23328
1.685 0.234445 0.234089
1.68 0.235324 0.234899
1.675 0.236209 0.235717
1.67 0.237104 0.236545
1.665 0.238012 0.237387
1.66 0.23893 0.238241
1.655 0.239861 0.239109
1.65 0.240804 0.239993
1.645 0.241755 0.240888
1.64 0.2428 0.24188
1.635 0.243894 0.242925
1.63 0.244974 0.243959
1.625 0.246056 0.244997
1.62 0.247145 0.246045
1.615 0.248245 0.247106
1.61 0.249356 0.248182
1.605 0.25048 0.249273
1.6 0.251613 0.250377
1.595 0.252752 0.251489
1.59 0.253899 0.252611
1.585 0.255058 0.25375
1.58 0.256231 0.254906
1.575 0.257414 0.256075
1.57 0.258606 0.257256
1.565 0.259803 0.258444
1.56 0.261003 0.259639
1.555 0.262203 0.260836
1.55 0.263401 0.262034
1.545 0.264596 0.263231
1.54 0.265784 0.264425
1.535 0.266966 0.265614
1.53 0.268138 0.266795
1.525 0.269301 0.267969
1.52 0.270452 0.269134
1.515 0.271592 0.270289
1.51 0.272719 0.271433
1.505 0.273833 0.272566
1.5 0.274934 0.273687
1.495 0.276022 0.274796
1.49 0.277097 0.275894
1.485 0.27816 0.276981
1.48 0.279211 0.278057
1.475 0.28025 0.279122
1.47 0.281278 0.280177
1.465 0.282297 0.281223
1.46 0.283305 0.28226
1.455 0.284305 0.283288
1.45 0.285297 0.284309
1.445 0.286281 0.285322
1.44 0.287258 0.286329
1.435 0.288228 0.287329
1.43 0.289191 0.288321
1.425 0.290144 0.289304
1.42 0.291087 0.290276
1.415 0.292026 0.291244
1.41 0.292958 0.292205
1.405 0.29388 0.293156
1.4 0.294793 0.294097
1.395 0.295685 0.295016
1.39 0.296576 0.295933
1.385 0.297518 0.2969
1.38 0.298537 0.297943
1.375 0.299485 0.298913
1.37 0.300384 0.299834
1.365 0.301253 0.300724
1.36 0.302118 0.301609
1.355 0.302971 0.30248
1.35 0.30381 0.303336
1.345 0.304632 0.304174
1.34 0.305443 0.304999
1.335 0.30624 0.305808
1.33 0.307021 0.306601
1.325 0.307784 0.307373
1.32 0.308528 0.308125
1.315 0.309249 0.308854
1.31 0.309948 0.309557
1.305 0.310622 0.310235
1.3 0.311269 0.310885
1.295 0.311889 0.311505
1.29 0.312479 0.312095
1.285 0.313038 0.312652
1.28 0.313565 0.313176
1.275 0.314058 0.313665
1.27 0.314515 0.314118
1.265 0.314937 0.314533
1.26 0.315321 0.31491
1.255 0.315666 0.315247
1.25 0.315971 0.315542
1.245 0.316234 0.315795
1.24 0.316453 0.316005
1.235 0.316629 0.316169
1.23 0.316758 0.316287
1.225 0.316841 0.316357
1.22 0.316875 0.316378
1.215 0.316859 0.316349
1.21 0.316792 0.316269
1.205 0.316673 0.316135
1.2 0.316499 0.315948
1.195 0.316271 0.315706
1.19 0.315985 0.315406
1.185 0.315642 0.315049
1.18 0.315239 0.314633
1.175 0.314776 0.314156
1.17 0.314251 0.313618
1.165 0.313662 0.313016
1.16 0.313009 0.31235
1.155 0.312288 0.311617
1.15 0.311499 0.310816
1.145 0.31064 0.309945
1.14 0.309711 0.309005
1.135 0.308711 0.307995
1.13 0.30764 0.306913
1.125 0.306495 0.305759
1.12 0.305276 0.304531
1.115 0.303982 0.303229
1.11 0.302611 0.301851
1.105 0.301163 0.300396
1.1 0.299637 0.298863
1.095 0.298031 0.297252
1.09 0.296346 0.295561
1.085 0.294579 0.29379
1.08 0.292728 0.291936
1.075 0.290802 0.290007
1.07 0.288803 0.288006
1.065 0.286731 0.285932
1.06 0.284588 0.283787
1.055 0.282368 0.281567
1.05 0.280048 0.279247
1.045 0.277633 0.276832
1.04 0.275124 0.274324
1.035 0.272523 0.271725
1.03 0.269831 0.269035
1.025 0.267049 0.266255
1.02 0.264175 0.263384
1.015 0.261211 0.260423
1.01 0.25816 0.257375
1.005 0.255021 0.254241
1 0.251796 0.25102
0.995 0.248484 0.247713
0.99 0.245085 0.24432
0.985 0.241601 0.240841
0.98 0.238032 0.237277
0.975 0.234378 0.23363
0.97 0.230641 0.2299
0.965 0.226822 0.226087
0.96 0.222922 0.222194
0.955 0.218942 0.218221
0.95 0.214884 0.214169
0.945 0.210748 0.210041
0.94 0.206536 0.205837
0.935 0.202251 0.201559
0.93 0.197893 0.197209
0.925 0.193465 0.192788
0.92 0.188969 0.1883
0.915 0.184406 0.183746
0.91 0.179781 0.179128
0.905 0.175093 0.174449
0.9 0.170347 0.169712
0.895 0.165545 0.164918
0.89 0.160691 0.160072
0.885 0.155786 0.155175
0.88 0.150835 0.150233
0.875 0.145839 0.145245
0.87 0.140806 0.140221
0.865 0.135741 0.135164
0.86 0.130646 0.130078
0.855 0.125526 0.124966
0.85 0.120378 0.119826
0.845 0.115206 0.114662
0.84 0.110013 0.109478
0.835 0.104805 0.104278
0.83 0.0995851 0.0990661
0.825 0.0943583 0.0938475
0.82 0.089129 0.0886262
0.815 0.0839017 0.083407
0.81 0.0786814 0.0781945
0.805 0.0734714 0.0729924
0.8 0.0682759 0.0678047
0.795 0.0631 0.0626365
0.79 0.0579486 0.0574927
0.785 0.0528267 0.0523784
0.78 0.0477403 0.0472994
0.775 0.0426957 0.042262
0.77 0.0376977 0.0372713
0.765 0.0327514 0.0323321
0.76 0.0278618 0.0274494
0.755 0.0230337 0.0226282
0.75 0.018272 0.0178732
0.745 0.0135817 0.0131894
0.74 0.00896749 0.0085817
0.735 0.00443429 0.00405481
0.73 -1.31876e-05 -0.0003865
0.725 -0.00437011 -0.00473739
0.72 -0.00863166 -0.00899306
0.715 -0.0127933 -0.013149
0.71 -0.0168508 -0.0172008
0.705 -0.0207998 -0.0211443
0.7 -0.0246361 -0.0249754
0.695 -0.028356 -0.02869
0.69 -0.0319557 -0.0322848
0.685 -0.035432 -0.0357561
0.68 -0.0387814 -0.0391007
0.675 -0.0420007 -0.0423153
0.67 -0.0450868 -0.0453969
0.665 -0.048037 -0.0483426
0.66 -0.0508489 -0.0511502
0.655 -0.0535201 -0.0538172
0.65 -0.0560486 -0.0563416
0.645 -0.0584328 -0.0587218
0.64 -0.0606712 -0.0609563
0.635 -0.0627626 -0.0630439
0.63 -0.0647062 -0.0649837
0.625 -0.0665014 -0.0667753
0.62 -0.0681479 -0.0684183
0.615 -0.0696459 -0.0699127
0.61 -0.0709957 -0.0712591
0.605 -0.072198 -0.072458
0.6 -0.0732536 -0.0735103
0.595 -0.074164 -0.0744174
0.59 -0.0749306 -0.0751809
0.585 -0.0755556 -0.0758027
0.58 -0.0760411 -0.0762851
0.575 -0.0763895 -0.0766305
0.57 -0.0766039 -0.0768418
0.565 -0.0766872 -0.0769222
0.56 -0.0766429 -0.0768751
0.555 -0.0764748 -0.0767041
0.55 -0.0761867 -0.0764132
0.545 -0.0757828 -0.0760065
0.54 -0.0752675 -0.0754885
0.535 -0.0746453 -0.0748637
0.53 -0.0739211 -0.0741369
0.525 -0.0730999 -0.0733132
0.52 -0.0721868 -0.0723976
0.515 -0.0711871 -0.0713956
0.51 -0.0701066 -0.0703127
0.505 -0.0689511 -0.0691549
0.5 -0.0677262 -0.0679278
0.495 -0.0664376 -0.0666371
0.49 -0.0650911 -0.0652885
0.485 -0.0636924 -0.0638878
0.48 -0.0622468 -0.0624404
0.475 -0.0607602 -0.060952
0.47 -0.0592384 -0.0594284
0.465 -0.057687 -0.0578754
0.46 -0.0561116 -0.0562985
0.455 -0.0545178 -0.0547032
0.45 -0.0529109 -0.0530949
0.445 -0.051296 -0.0514787
0.44 -0.0496782 -0.0498597
0.435 -0.0480623 -0.0482426
0.43 -0.0464528 -0.0466321
0.425 -0.0448542 -0.0450324
0.42 -0.0432705 -0.0434477
0.415 -0.0417057 -0.0418821
0.41 -0.0401634 -0.0403388
0.405 -0.0386468 -0.0388213
0.4 -0.0371586 -0.0373323
0.395 -0.0357014 -0.0358744
0.39 -0.0342777 -0.0344499
0.385 -0.0328894 -0.0330608
0.38 -0.0315383 -0.0317088
0.375 -0.0302257 -0.0303953
0.37 -0.0289527 -0.0291215
0.365 -0.0277203 -0.0278881
0.36 -0.0265288 -0.0266957
0.355 -0.0253787 -0.0255445
0.35 -0.0242698 -0.0244346
0.345 -0.023202 -0.0233656
0.34 -0.022175 -0.0223373
0.335 -0.0211881 -0.0213491
0.33 -0.0202405 -0.0204001
0.325 -0.0193315 -0.0194895
0.32 -0.0184598 -0.0186162
0.315 -0.0176244 -0.0177791
0.31 -0.0168241 -0.016977
0.305 -0.0160577 -0.0162085
0.3 -0.0153237 -0.0154725
0.295 -0.0146209 -0.0147675
0.29 -0.0139479 -0.0140922
0.285 -0.0133034 -0.0134454
0.28 -0.012686 -0.0128256
0.275 -0.0120946 -0.0122316
0.27 -0.0115278 -0.0116621
0.265 -0.0109845 -0.011116
0.26 -0.0104634 -0.0105921
0.255 -0.00996347 -0.0100892
0.25 -0.00948367 -0.00960641
0.245 -0.00902298 -0.00914261
0.24 -0.00858047 -0.00869691
0.235 -0.00815528 -0.00826844
0.23 -0.00774658 -0.00785638
0.225 -0.00735362 -0.00745996
0.22 -0.00697566 -0.00707845
0.215 -0.00661208 -0.00671123
0.21 -0.00626227 -0.00635766
0.205 -0.00592567 -0.00601719
0.2 -0.00560176 -0.00568928
0.195 -0.00529005 -0.00537343
0.19 -0.00499011 -0.00506919
0.185 -0.00470154 -0.00477615
0.18 -0.00442393 -0.00449389
0.175 -0.00415693 -0.00422207
0.17 -0.00390026 -0.0039604
0.165 -0.00365363 -0.00370862
0.16 -0.00341677 -0.0034665
0.155 -0.00318946 -0.00323386
0.15 -0.00297149 -0.00301055
0.145 -0.00276264 -0.00279644
0.14 -0.00256276 -0.00259143
0.135 -0.00237166 -0.00239542
0.13 -0.0021892 -0.00220834
0.125 -0.00201527 -0.00203015
0.12 -0.00184979 -0.00186078
0.115 -0.00169274 -0.00170027
0.11 -0.00154422 -0.00154872
0.105 -0.00140454 -0.00140646
0.1 -0.00127428 -0.00127406
0.095 -0.00115437 -0.00115249
0.09 -0.00104605 -0.00104302
0.085 -0.000950581 -0.000946948
0.08 -0.000868721 -0.000865048
0.075 -0.000799723 -0.00079655
0.07 -0.000740248 -0.000738017
0.065 -0.000683625 -0.000682587
0.06 -0.000620276 -0.000620416
0.055 -0.000540014 -0.00054103
0.05 -0.000436048 -0.000437441
0.045 -0.000309097 -0.000310349
0.04 -0.00016914 -0.000169898
0.035 -3.42392e-05 -3.43969e-05
0.03 7.05944e-05 7.09264e-05
0.025 0.000115495 0.000116038
0.02 8.51187e-05 8.55187e-05
0.015 2.282e-05 2.29272e-05
0.01 5.58531e-07 5.61155e-07
0.005 3.12549e-12 3.14017e-12
-1.63468e-13 1.12034e-42 1.1256e-42


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1Classic/GApOneLoop.txt <==
-31.4301 -0.0010141 1.61654e-05
-30.9905 -0.00104313 1.6865e-05
-30.6297 -0.00106789 1.74697e-05
-30.3101 -0.00109058 1.80297e-05
-30.0173 -0.00111199 1.85638e-05
-29.7441 -0.00113256 1.90817e-05
-29.4858 -0.00115253 1.95889e-05
-29.2396 -0.00117206 2.00894e-05
-29.0035 -0.00119126 2.05856e-05
-28.7758 -0.00121023 2.10796e-05
-28.5554 -0.00122902 2.15729e-05
-28.3415 -0.00124768 2.20666e-05
-28.1333 -0.00126626 2.25618e-05
-27.9302 -0.00128478 2.30592e-05
-27.7317 -0.00130329 2.35596e-05
-27.5373 -0.00132179 2.40636e-05
-27.3468 -0.00134031 2.45717e-05
-27.1598 -0.00135888 2.50845e-05
-26.9761 -0.0013775 2.56023e-05
-26.7954 -0.00139619 2.61257e-05
-26.6174 -0.00141496 2.6655e-05
-26.4421 -0.00143383 2.71906e-05
-26.2693 -0.00145281 2.77328e-05
-26.0988 -0.00147191 2.8282e-05
-25.9304 -0.00149113 2.88385e-05
-25.7641 -0.00151049 2.94026e-05
-25.5998 -0.00153 2.99747e-05
-25.4373 -0.00154966 3.05551e-05
-25.2766 -0.00156949 3.1144e-05
-25.1175 -0.00158948 3.17418e-05
-24.9601 -0.00160966 3.23488e-05
-24.8041 -0.00163002 3.29653e-05
-24.6496 -0.00165057 3.35915e-05
-24.4966 -0.00167133 3.42279e-05
-24.3448 -0.00169229 3.48747e-05
-24.1944 -0.00171347 3.55322e-05
-24.0451 -0.00173486 3.62007e-05
-23.8971 -0.00175649 3.68806e-05
-23.7502 -0.00177835 3.75722e-05
-23.6044 -0.00180046 3.82758e-05
-23.4597 -0.00182281 3.89918e-05
-23.316 -0.00184542 3.97206e-05
-23.1733 -0.00186829 4.04623e-05
-23.0316 -0.00189143 4.12175e-05
-22.8908 -0.00191485 4.19865e-05
-22.7509 -0.00193856 4.27697e-05
-22.6118 -0.00196255 4.35674e-05
-22.4736 -0.00198685 4.43801e-05
-22.3363 -0.00201145 4.52082e-05
-22.1997 -0.00203636 4.6052e-05
-22.0639 -0.00206159 4.6912e-05
-21.9288 -0.00208716 4.77886e-05
-21.7945 -0.00211306 4.86823e-05
-21.6609 -0.0021393 4.95936e-05
-21.528 -0.0021659 5.05229e-05
-21.3958 -0.00219286 5.14707e-05
-21.2642 -0.00222019 5.24375e-05
-21.1332 -0.0022479 5.34238e-05
-21.0029 -0.00227599 5.44301e-05
-20.8732 -0.00230448 5.54571e-05
-20.7441 -0.00233338 5.65052e-05
-20.6156 -0.00236269 5.75751e-05
-20.4876 -0.00239242 5.86673e-05
-20.3602 -0.00242259 5.97825e-05
-20.2333 -0.0024532 6.09212e-05
-20.1069 -0.00248426 6.20842e-05
-19.9811 -0.00251579 6.32721e-05
-19.8557 -0.00254779 6.44856e-05
-19.7309 -0.00258028 6.57254e-05
-19.6065 -0.00261327 6.69923e-05
-19.4826 -0.00264677 6.8287e-05
-19.3592 -0.00268078 6.96104e-05
-19.2362 -0.00271533 7.09632e-05
-19.1137 -0.00275043 7.23462e-05
-18.9916 -0.00278608 7.37604e-05
-18.8699 -0.00282231 7.52067e-05
-18.7487 -0.00285912 7.6686e-05
-18.6278 -0.00289652 7.81992e-05
-18.5074 -0.00293454 7.97473e-05
-18.3873 -0.00297319 8.13315e-05
-18.2676 -0.00301248 8.29526e-05
-18.1483 -0.00305243 8.46119e-05
-18.0294 -0.00309305 8.63105e-05
-17.9108 -0.00313436 8.80495e-05
-17.7926 -0.00317638 8.98302e-05
-17.6748 -0.00321912 9.16539e-05
-17.5572 -0.00326261 9.35218e-05
-17.4401 -0.00330685 9.54354e-05
-17.3232 -0.00335188 9.7396e-05
-17.2067 -0.0033977 9.94051e-05
-17.0905 -0.00344434 0.000101464
-16.9746 -0.00349182 0.000103575
-16.859 -0.00354016 0.000105739
-16.7437 -0.00358938 0.000107958
-16.6288 -0.0036395 0.000110233
-16.5141 -0.00369056 0.000112567
-16.3997 -0.00374256 0.000114962
-16.2856 -0.00379555 0.000117419
-16.1717 -0.00384953 0.00011994
-16.0582 -0.00390454 0.000122528
-15.9449 -0.00396061 0.000125184
-15.8319 -0.00401777 0.000127912
-15.7191 -0.00407603 0.000130713
-15.6066 -0.00413544 0.00013359
-15.4943 -0.00419602 0.000136546
-15.3823 -0.00425781 0.000139582
-15.2705 -0.00432084 0.000142703
-15.159 -0.00438514 0.000145911
-15.0477 -0.00445075 0.000149209
-14.9367 -0.0045177 0.0001526
-14.8258 -0.00458604 0.000156088
-14.7152 -0.0046558 0.000159675
-14.6049 -0.00472703 0.000163366
-14.4947 -0.00479976 0.000167165
-14.3848 -0.00487404 0.000171074
-14.275 -0.00494991 0.000175099
-14.1655 -0.00502742 0.000179244
-14.0562 -0.00510663 0.000183513
-13.9471 -0.00518757 0.00018791
-13.8382 -0.00527031 0.000192442
-13.7294 -0.00535489 0.000197112
-13.6209 -0.00544138 0.000201926
-13.5126 -0.00552983 0.00020689
-13.4044 -0.0056203 0.000212009
-13.2965 -0.00571285 0.00021729
-13.1887 -0.00580756 0.000222739
-13.0811 -0.00590448 0.000228364
-12.9737 -0.0060037 0.00023417
-12.8664 -0.00610527 0.000240165
-12.7593 -0.00620929 0.000246357
-12.6524 -0.00631583 0.000252755
-12.5457 -0.00642497 0.000259367
-12.4391 -0.0065368 0.000266201
-12.3327 -0.00665141 0.000273268
-12.2265 -0.00676889 0.000280577
-12.1204 -0.00688935 0.000288138
-12.0144 -0.00701288 0.000295964
-11.9086 -0.00713959 0.000304064
-11.803 -0.00726959 0.000312452
-11.6975 -0.007403 0.000321141
-11.5922 -0.00753994 0.000330143
-11.487 -0.00768053 0.000339474
-11.3819 -0.00782492 0.000349147
-11.277 -0.00797323 0.000359181
-11.1722 -0.00812562 0.00036959
-11.0676 -0.00828223 0.000380393
-10.9631 -0.00844322 0.000391609
-10.8587 -0.00860877 0.000403257
-10.7545 -0.00877904 0.000415359
-10.6503 -0.00895423 0.000427938
-10.5463 -0.00913451 0.000441015
-10.4425 -0.0093201 0.000454618
-10.3387 -0.0095112 0.000468772
-10.2351 -0.00970804 0.000483506
-10.1316 -0.00991085 0.000498849
-10.0282 -0.0101199 0.000514834
-9.92496 -0.0103354 0.000531495
-9.82181 -0.0105576 0.000548867
-9.71877 -0.0107869 0.00056699
-9.61583 -0.0110236 0.000585904
-9.51301 -0.0112679 0.000605653
-9.4103 -0.0115202 0.000626285
-9.30769 -0.0117808 0.000647847
-9.20518 -0.0120502 0.000670396
-9.10278 -0.0123287 0.000693986
-9.00048 -0.0126167 0.00071868
-8.89828 -0.0129148 0.000744543
-8.79618 -0.0132233 0.000771646
-8.69417 -0.0135427 0.000800063
-8.59226 -0.0138737 0.000829876
-8.49044 -0.0142167 0.000861173
-8.38872 -0.0145724 0.000894047
-8.28708 -0.0149414 0.000928599
-8.18554 -0.0153243 0.000964938
-8.08408 -0.015722 0.00100318
-7.98271 -0.0161351 0.00104346
-7.88143 -0.0165645 0.00108591
-7.78023 -0.017011 0.00113067
-7.67911 -0.0174757 0.00117792
-7.57807 -0.0179594 0.00122783
-7.47712 -0.0184633 0.00128058
-7.37624 -0.0189885 0.00133639
-7.27544 -0.0195363 0.00139548
-7.17471 -0.020108 0.00145811
-7.07406 -0.0207049 0.00152453
-6.97348 -0.0213287 0.00159504
-6.87298 -0.021981 0.00166998
-6.77254 -0.0226636 0.00174968
-6.67218 -0.0233783 0.00183455
-6.57188 -0.0241274 0.00192502
-6.47166 -0.0249129 0.00202155
-6.37149 -0.0257375 0.00212468
-6.2714 -0.0266037 0.00223498
-6.17136 -0.0275145 0.00235309
-6.07139 -0.0284729 0.00247973
-5.97148 -0.0294826 0.0026157
-5.87163 -0.0305471 0.00276187
-5.77184 -0.0316706 0.00291925
-5.67211 -0.0328577 0.00308894
-5.57243 -0.0341132 0.00327219
-5.47281 -0.0354428 0.0034704
-5.37325 -0.0368523 0.00368517
-5.27373 -0.0383486 0.0039183
-5.17427 -0.0399389 0.00417181
-5.07487 -0.0416315 0.00444804
-4.97551 -0.0434356 0.00474964
-4.8762 -0.0453613 0.00507966
-4.77694 -0.0474201 0.0054416
-4.67772 -0.0496249 0.00583949
-4.57855 -0.05199 0.00627804
-4.47943 -0.0545318 0.0067627
-4.38035 -0.0572688 0.00729985
-4.28131 -0.060222 0.00789699
-4.18232 -0.0634154 0.00856296
-4.08336 -0.0668766 0.00930828
-3.98445 -0.0706372 0.0101455
-3.88557 -0.0747338 0.0110896
-3.78673 -0.0792088 0.0121589
-3.68793 -0.0841118 0.0133756
-3.58916 -0.089501 0.0147667
-3.49043 -0.095445 0.0163659
-3.39173 -0.102025 0.0182152
-3.29307 -0.109339 0.0203673
-3.19443 -0.117503 0.0228895
-3.09583 -0.12666 0.0258685
-2.99725 -0.136982 0.029417
-2.89871 -0.148682 0.0336845
-2.80019 -0.162026 0.0388714
-2.7017 -0.177344 0.0452517
-2.60323 -0.195055 0.0532066
-2.50479 -0.215689 0.0632786
-2.40638 -0.239926 0.0762577
-2.30798 -0.268631 0.0933258
-2.20961 -0.302894 0.116304
-2.11126 -0.344031 0.148093
-2.01293 -0.393441 0.193468
-1.91462 -0.451977 0.260551
-1.81632 -0.517779 0.363414
-1.71804 -0.579327 0.525746
-1.61978 -0.595613 0.779806
-1.52154 -0.459318 1.12731
-1.42331 -0.0408332 1.40399
-1.32509 0.497403 1.32221
-1.22689 0.798279 0.979672
-1.12869 0.85708 0.661536
-1.03051 0.816562 0.446095
-0.932337 0.753479 0.309236
-0.834173 0.693417 0.220898
-0.736016 0.642701 0.161624
-0.637867 0.601728 0.120077
-0.539723 0.569379 0.0896562
-0.441585 0.544353 0.0663987
-0.343451 0.525548 0.0478233
-0.24532 0.512121 0.0322977
-0.147191 0.50348 0.0186816
-0.0490634 0.499251 0.00611548
0.0490634 0.499251 -0.00611548
0.147191 0.50348 -0.0186816
0.24532 0.512121 -0.0322977
0.343451 0.525548 -0.0478233
0.441585 0.544353 -0.0663987
0.539723 0.569379 -0.0896562
0.637867 0.601728 -0.120077
0.736016 0.642701 -0.161624
0.834173 0.693417 -0.220898
0.932337 0.753479 -0.309236
1.03051 0.816562 -0.446095
1.12869 0.85708 -0.661536
1.22689 0.798279 -0.979672
1.32509 0.497403 -1.32221
1.42331 -0.0408332 -1.40399
1.52154 -0.459318 -1.12731
1.61978 -0.595613 -0.779806
1.71804 -0.579327 -0.525746
1.81632 -0.517779 -0.363414
1.91462 -0.451977 -0.260551
2.01293 -0.393441 -0.193468
2.11126 -0.344031 -0.148093
2.20961 -0.302894 -0.116304
2.30798 -0.268631 -0.0933258
2.40638 -0.239926 -0.0762577
2.50479 -0.215689 -0.0632786
2.60323 -0.195055 -0.0532066
2.7017 -0.177344 -0.0452517
2.80019 -0.162026 -0.0388714
2.89871 -0.148682 -0.0336845
2.99725 -0.136982 -0.029417
3.09583 -0.12666 -0.0258685
3.19443 -0.117503 -0.0228895
3.29307 -0.109339 -0.0203673
3.39173 -0.102025 -0.0182152
3.49043 -0.095445 -0.0163659
3.58916 -0.089501 -0.0147667
3.68793 -0.0841118 -0.0133756
3.78673 -0.0792088 -0.0121589
3.88557 -0.0747338 -0.0110896
3.98445 -0.0706372 -0.0101455
4.08336 -0.0668766 -0.00930828
4.18232 -0.0634154 -0.00856296
4.28131 -0.060222 -0.00789699
4.38035 -0.0572688 -0.00729985
4.47943 -0.0545318 -0.0067627
4.57855 -0.05199 -0.00627804
4.67772 -0.0496249 -0.00583949
4.77694 -0.0474201 -0.0054416
4.8762 -0.0453613 -0.00507966
4.97551 -0.0434356 -0.00474964
5.07487 -0.0416315 -0.00444804
5.17427 -0.0399389 -0.00417181
5.27373 -0.0383486 -0.0039183
5.37325 -0.0368523 -0.00368517
5.47281 -0.0354428 -0.0034704
5.57243 -0.0341132 -0.00327219
5.67211 -0.0328577 -0.00308894
5.77184 -0.0316706 -0.00291925
5.87163 -0.0305471 -0.00276187
5.97148 -0.0294826 -0.0026157
6.07139 -0.0284729 -0.00247973
6.17136 -0.0275145 -0.00235309
6.2714 -0.0266037 -0.00223498
6.37149 -0.0257375 -0.00212468
6.47166 -0.0249129 -0.00202155
6.57188 -0.0241274 -0.00192502
6.67218 -0.0233783 -0.00183455
6.77254 -0.0226636 -0.00174968
6.87298 -0.021981 -0.00166998
6.97348 -0.0213287 -0.00159504
7.07406 -0.0207049 -0.00152453
7.17471 -0.020108 -0.00145811
7.27544 -0.0195363 -0.00139548
7.37624 -0.0189885 -0.00133639
7.47712 -0.0184633 -0.00128058
7.57807 -0.0179594 -0.00122783
7.67911 -0.0174757 -0.00117792
7.78023 -0.017011 -0.00113067
7.88143 -0.0165645 -0.00108591
7.98271 -0.0161351 -0.00104346
8.08408 -0.015722 -0.00100318
8.18554 -0.0153243 -0.000964938
8.28708 -0.0149414 -0.000928599
8.38872 -0.0145724 -0.000894047
8.49044 -0.0142167 -0.000861173
8.59226 -0.0138737 -0.000829876
8.69417 -0.0135427 -0.000800063
8.79618 -0.0132233 -0.000771646
8.89828 -0.0129148 -0.000744543
9.00048 -0.0126167 -0.00071868
9.10278 -0.0123287 -0.000693986
9.20518 -0.0120502 -0.000670396
9.30769 -0.0117808 -0.000647847
9.4103 -0.0115202 -0.000626285
9.51301 -0.0112679 -0.000605653
9.61583 -0.0110236 -0.000585904
9.71877 -0.0107869 -0.00056699
9.82181 -0.0105576 -0.000548867
9.92496 -0.0103354 -0.000531495
10.0282 -0.0101199 -0.000514834
10.1316 -0.00991085 -0.000498849
10.2351 -0.00970804 -0.000483506
10.3387 -0.0095112 -0.000468772
10.4425 -0.0093201 -0.000454618
10.5463 -0.00913451 -0.000441015
10.6503 -0.00895423 -0.000427938
10.7545 -0.00877904 -0.000415359
10.8587 -0.00860877 -0.000403257
10.9631 -0.00844322 -0.000391609
11.0676 -0.00828223 -0.000380393
11.1722 -0.00812562 -0.00036959
11.277 -0.00797323 -0.000359181
11.3819 -0.00782492 -0.000349147
11.487 -0.00768053 -0.000339474
11.5922 -0.00753994 -0.000330143
11.6975 -0.007403 -0.000321141
11.803 -0.00726959 -0.000312452
11.9086 -0.00713959 -0.000304064
12.0144 -0.00701288 -0.000295964
12.1204 -0.00688935 -0.000288138
12.2265 -0.00676889 -0.000280577
12.3327 -0.00665141 -0.000273268
12.4391 -0.0065368 -0.000266201
12.5457 -0.00642497 -0.000259367
12.6524 -0.00631583 -0.000252755
12.7593 -0.00620929 -0.000246357
12.8664 -0.00610527 -0.000240165
12.9737 -0.0060037 -0.00023417
13.0811 -0.00590448 -0.000228364
13.1887 -0.00580756 -0.000222739
13.2965 -0.00571285 -0.00021729
13.4044 -0.0056203 -0.000212009
13.5126 -0.00552983 -0.00020689
13.6209 -0.00544138 -0.000201926
13.7294 -0.00535489 -0.000197112
13.8382 -0.00527031 -0.000192442
13.9471 -0.00518757 -0.00018791
14.0562 -0.00510663 -0.000183513
14.1655 -0.00502742 -0.000179244
14.275 -0.00494991 -0.000175099
14.3848 -0.00487404 -0.000171074
14.4947 -0.00479976 -0.000167165
14.6049 -0.00472703 -0.000163366
14.7152 -0.0046558 -0.000159675
14.8258 -0.00458604 -0.000156088
14.9367 -0.0045177 -0.0001526
15.0477 -0.00445075 -0.000149209
15.159 -0.00438514 -0.000145911
15.2705 -0.00432084 -0.000142703
15.3823 -0.00425781 -0.000139582
15.4943 -0.00419602 -0.000136546
15.6066 -0.00413544 -0.00013359
15.7191 -0.00407603 -0.000130713
15.8319 -0.00401777 -0.000127912
15.9449 -0.00396061 -0.000125184
16.0582 -0.00390454 -0.000122528
16.1717 -0.00384953 -0.00011994
16.2856 -0.00379555 -0.000117419
16.3997 -0.00374256 -0.000114962
16.5141 -0.00369056 -0.000112567
16.6288 -0.0036395 -0.000110233
16.7437 -0.00358938 -0.000107958
16.859 -0.00354016 -0.000105739
16.9746 -0.00349182 -0.000103575
17.0905 -0.00344434 -0.000101464
17.2067 -0.0033977 -9.94051e-05
17.3232 -0.00335188 -9.7396e-05
17.4401 -0.00330685 -9.54354e-05
17.5572 -0.00326261 -9.35218e-05
17.6748 -0.00321912 -9.16539e-05
17.7926 -0.00317638 -8.98302e-05
17.9108 -0.00313436 -8.80495e-05
18.0294 -0.00309305 -8.63105e-05
18.1483 -0.00305243 -8.46119e-05
18.2676 -0.00301248 -8.29526e-05
18.3873 -0.00297319 -8.13315e-05
18.5074 -0.00293454 -7.97473e-05
18.6278 -0.00289652 -7.81992e-05
18.7487 -0.00285912 -7.6686e-05
18.8699 -0.00282231 -7.52067e-05
18.9916 -0.00278608 -7.37604e-05
19.1137 -0.00275043 -7.23462e-05
19.2362 -0.00271533 -7.09632e-05
19.3592 -0.00268078 -6.96104e-05
19.4826 -0.00264677 -6.8287e-05
19.6065 -0.00261327 -6.69923e-05
19.7309 -0.00258028 -6.57254e-05
19.8557 -0.00254779 -6.44856e-05
19.9811 -0.00251579 -6.32721e-05
20.1069 -0.00248426 -6.20842e-05
20.2333 -0.0024532 -6.09212e-05
20.3602 -0.00242259 -5.97825e-05
20.4876 -0.00239242 -5.86673e-05
20.6156 -0.00236269 -5.75751e-05
20.7441 -0.00233338 -5.65052e-05
20.8732 -0.00230448 -5.54571e-05
21.0029 -0.00227599 -5.44301e-05
21.1332 -0.0022479 -5.34238e-05
21.2642 -0.00222019 -5.24375e-05
21.3958 -0.00219286 -5.14707e-05
21.528 -0.0021659 -5.05229e-05
21.6609 -0.0021393 -4.95936e-05
21.7945 -0.00211306 -4.86823e-05
21.9288 -0.00208716 -4.77886e-05
22.0639 -0.00206159 -4.6912e-05
22.1997 -0.00203636 -4.6052e-05
22.3363 -0.00201145 -4.52082e-05
22.4736 -0.00198685 -4.43801e-05
22.6118 -0.00196255 -4.35674e-05
22.7509 -0.00193856 -4.27697e-05
22.8908 -0.00191485 -4.19865e-05
23.0316 -0.00189143 -4.12175e-05
23.1733 -0.00186829 -4.04623e-05
23.316 -0.00184542 -3.97206e-05
23.4597 -0.00182281 -3.89918e-05
23.6044 -0.00180046 -3.82758e-05
23.7502 -0.00177835 -3.75722e-05
23.8971 -0.00175649 -3.68806e-05
24.0451 -0.00173486 -3.62007e-05
24.1944 -0.00171347 -3.55322e-05
24.3448 -0.00169229 -3.48747e-05
24.4966 -0.00167133 -3.42279e-05
24.6496 -0.00165057 -3.35915e-05
24.8041 -0.00163002 -3.29653e-05
24.9601 -0.00160966 -3.23488e-05
25.1175 -0.00158948 -3.17418e-05
25.2766 -0.00156949 -3.1144e-05
25.4373 -0.00154966 -3.05551e-05
25.5998 -0.00153 -2.99747e-05
25.7641 -0.00151049 -2.94026e-05
25.9304 -0.00149113 -2.88385e-05
26.0988 -0.00147191 -2.8282e-05
26.2693 -0.00145281 -2.77328e-05
26.4421 -0.00143383 -2.71906e-05
26.6174 -0.00141496 -2.6655e-05
26.7954 -0.00139619 -2.61257e-05
26.9761 -0.0013775 -2.56023e-05
27.1598 -0.00135888 -2.50845e-05
27.3468 -0.00134031 -2.45717e-05
27.5373 -0.00132179 -2.40636e-05
27.7317 -0.00130329 -2.35596e-05
27.9302 -0.00128478 -2.30592e-05
28.1333 -0.00126626 -2.25618e-05
28.3415 -0.00124768 -2.20666e-05
28.5554 -0.00122902 -2.15729e-05
28.7758 -0.00121023 -2.10796e-05
29.0035 -0.00119126 -2.05856e-05
29.2396 -0.00117206 -2.00894e-05
29.4858 -0.00115253 -1.95889e-05
29.7441 -0.00113256 -1.90817e-05
30.0173 -0.00111199 -1.85638e-05
30.3101 -0.00109058 -1.80297e-05
30.6297 -0.00106789 -1.74697e-05
30.9905 -0.00104313 -1.6865e-05
31.4301 -0.0010141 -1.61654e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1Classic/GApTwoLoop.txt <==
-31.4301 -0.00101307 1.61326e-05
-30.9905 -0.00104204 1.68297e-05
-30.6297 -0.00106675 1.74324e-05
-30.3101 -0.00108938 1.79903e-05
-30.0173 -0.00111075 1.85225e-05
-29.7441 -0.00113128 1.90384e-05
-29.4858 -0.0011512 1.95438e-05
-29.2396 -0.00117068 2.00423e-05
-29.0035 -0.00118984 2.05366e-05
-28.7758 -0.00120876 2.10286e-05
-28.5554 -0.0012275 2.15199e-05
-28.3415 -0.00124612 2.20116e-05
-28.1333 -0.00126465 2.25047e-05
-27.9302 -0.00128313 2.3e-05
-27.7317 -0.00130159 2.34982e-05
-27.5373 -0.00132004 2.4e-05
-27.3468 -0.00133851 2.45059e-05
-27.1598 -0.00135703 2.50163e-05
-26.9761 -0.0013756 2.55319e-05
-26.7954 -0.00139424 2.60528e-05
-26.6174 -0.00141296 2.65797e-05
-26.4421 -0.00143177 2.71127e-05
-26.2693 -0.0014507 2.76523e-05
-26.0988 -0.00146974 2.81989e-05
-25.9304 -0.00148891 2.87527e-05
-25.7641 -0.00150821 2.9314e-05
-25.5998 -0.00152766 2.98832e-05
-25.4373 -0.00154726 3.04606e-05
-25.2766 -0.00156702 3.10465e-05
-25.1175 -0.00158696 3.16411e-05
-24.9601 -0.00160707 3.22449e-05
-24.8041 -0.00162736 3.2858e-05
-24.6496 -0.00164785 3.34809e-05
-24.4966 -0.00166853 3.41138e-05
-24.3448 -0.00168943 3.47569e-05
-24.1944 -0.00171053 3.54107e-05
-24.0451 -0.00173186 3.60755e-05
-23.8971 -0.00175341 3.67514e-05
-23.7502 -0.00177519 3.7439e-05
-23.6044 -0.00179722 3.81384e-05
-23.4597 -0.00181949 3.88502e-05
-23.316 -0.00184202 3.95744e-05
-23.1733 -0.0018648 4.03117e-05
-23.0316 -0.00188786 4.10622e-05
-22.8908 -0.00191119 4.18263e-05
-22.7509 -0.0019348 4.26045e-05
-22.6118 -0.00195871 4.33971e-05
-22.4736 -0.0019829 4.42045e-05
-22.3363 -0.00200741 4.50271e-05
-22.1997 -0.00203222 4.58652e-05
-22.0639 -0.00205735 4.67194e-05
-21.9288 -0.00208281 4.759e-05
-21.7945 -0.0021086 4.84776e-05
-21.6609 -0.00213474 4.93824e-05
-21.528 -0.00216122 5.03051e-05
-21.3958 -0.00218806 5.1246e-05
-21.2642 -0.00221527 5.22058e-05
-21.1332 -0.00224286 5.31848e-05
-21.0029 -0.00227082 5.41837e-05
-20.8732 -0.00229918 5.52029e-05
-20.7441 -0.00232795 5.6243e-05
-20.6156 -0.00235712 5.73046e-05
-20.4876 -0.00238671 5.83883e-05
-20.3602 -0.00241673 5.94945e-05
-20.2333 -0.0024472 6.06242e-05
-20.1069 -0.00247811 6.17776e-05
-19.9811 -0.00250948 6.29558e-05
-19.8557 -0.00254132 6.41591e-05
-19.7309 -0.00257365 6.53885e-05
-19.6065 -0.00260647 6.66446e-05
-19.4826 -0.00263979 6.79281e-05
-19.3592 -0.00267362 6.92398e-05
-19.2362 -0.00270799 7.05807e-05
-19.1137 -0.00274289 7.19513e-05
-18.9916 -0.00277835 7.33526e-05
-18.8699 -0.00281437 7.47856e-05
-18.7487 -0.00285098 7.6251e-05
-18.6278 -0.00288817 7.77499e-05
-18.5074 -0.00292597 7.92833e-05
-18.3873 -0.00296439 8.0852e-05
-18.2676 -0.00300345 8.24572e-05
-18.1483 -0.00304316 8.41e-05
-18.0294 -0.00308353 8.57815e-05
-17.9108 -0.00312459 8.75027e-05
-17.7926 -0.00316635 8.9265e-05
-17.6748 -0.00320882 9.10696e-05
-17.5572 -0.00325202 9.29177e-05
-17.4401 -0.00329598 9.48106e-05
-17.3232 -0.00334071 9.67499e-05
-17.2067 -0.00338622 9.87368e-05
-17.0905 -0.00343255 0.000100773
-16.9746 -0.0034797 0.00010286
-16.859 -0.00352771 0.000104999
-16.7437 -0.00357658 0.000107192
-16.6288 -0.00362635 0.00010944
-16.5141 -0.00367703 0.000111746
-16.3997 -0.00372866 0.000114112
-16.2856 -0.00378125 0.000116538
-16.1717 -0.00383482 0.000119028
-16.0582 -0.00388942 0.000121583
-15.9449 -0.00394505 0.000124206
-15.8319 -0.00400175 0.000126898
-15.7191 -0.00405956 0.000129662
-15.6066 -0.00411848 0.000132501
-15.4943 -0.00417857 0.000135416
-15.3823 -0.00423984 0.000138411
-15.2705 -0.00430234 0.000141489
-15.159 -0.00436609 0.000144651
-15.0477 -0.00443113 0.000147902
-14.9367 -0.00449749 0.000151243
-14.8258 -0.00456522 0.000154679
-14.7152 -0.00463435 0.000158213
-14.6049 -0.00470492 0.000161848
-14.4947 -0.00477697 0.000165588
-14.3848 -0.00485054 0.000169436
-14.275 -0.00492568 0.000173397
-14.1655 -0.00500244 0.000177475
-14.0562 -0.00508086 0.000181674
-13.9471 -0.00516098 0.000185998
-13.8382 -0.00524287 0.000190453
-13.7294 -0.00532658 0.000195043
-13.6209 -0.00541215 0.000199773
-13.5126 -0.00549965 0.000204649
-13.4044 -0.00558913 0.000209676
-13.2965 -0.00568066 0.000214861
-13.1887 -0.0057743 0.000220209
-13.0811 -0.00587012 0.000225728
-12.9737 -0.00596818 0.000231422
-12.8664 -0.00606856 0.000237301
-12.7593 -0.00617133 0.000243371
-12.6524 -0.00627657 0.000249641
-12.5457 -0.00638435 0.000256117
-12.4391 -0.00649477 0.00026281
-12.3327 -0.00660791 0.000269727
-12.2265 -0.00672386 0.00027688
-12.1204 -0.00684272 0.000284276
-12.0144 -0.00696458 0.000291928
-11.9086 -0.00708956 0.000299846
-11.803 -0.00721774 0.000308042
-11.6975 -0.00734925 0.000316527
-11.5922 -0.00748421 0.000325316
-11.487 -0.00762274 0.000334421
-11.3819 -0.00776496 0.000343858
-11.277 -0.00791101 0.000353639
-11.1722 -0.00806103 0.000363784
-11.0676 -0.00821516 0.000374307
-10.9631 -0.00837357 0.000385227
-10.8587 -0.0085364 0.000396562
-10.7545 -0.00870382 0.000408333
-10.6503 -0.00887602 0.000420561
-10.5463 -0.00905317 0.000433268
-10.4425 -0.00923547 0.000446476
-10.3387 -0.00942313 0.000460214
-10.2351 -0.00961634 0.000474505
-10.1316 -0.00981535 0.000489379
-10.0282 -0.0100204 0.000504865
-9.92496 -0.0102317 0.000520996
-9.82181 -0.0104495 0.000537805
-9.71877 -0.0106742 0.000555329
-9.61583 -0.0109059 0.000573604
-9.51301 -0.011145 0.000592675
-9.4103 -0.0113918 0.000612581
-9.30769 -0.0116467 0.000633372
-9.20518 -0.01191 0.000655096
-9.10278 -0.0121821 0.000677807
-9.00048 -0.0124634 0.00070156
-8.89828 -0.0127543 0.000726418
-8.79618 -0.0130552 0.000752444
-8.69417 -0.0133667 0.00077971
-8.59226 -0.0136891 0.000808288
-8.49044 -0.0140232 0.000838262
-8.38872 -0.0143693 0.000869714
-8.28708 -0.0147281 0.00090274
-8.18554 -0.0151003 0.000937439
-8.08408 -0.0154865 0.000973919
-7.98271 -0.0158875 0.0010123
-7.88143 -0.0163039 0.0010527
-7.78023 -0.0167366 0.00109525
-7.67911 -0.0171866 0.00114012
-7.57807 -0.0176546 0.00118745
-7.47712 -0.0181418 0.00123742
-7.37624 -0.0186491 0.00129021
-7.27544 -0.0191777 0.00134604
-7.17471 -0.0197289 0.00140512
-7.07406 -0.0203039 0.0014677
-6.97348 -0.0209041 0.00153403
-6.87298 -0.0215311 0.00160442
-6.77254 -0.0221865 0.00167918
-6.67218 -0.0228721 0.00175866
-6.57188 -0.0235897 0.00184325
-6.47166 -0.0243413 0.00193336
-6.37149 -0.0251293 0.00202946
-6.2714 -0.0259561 0.00213208
-6.17136 -0.0268241 0.00224177
-6.07139 -0.0277364 0.00235919
-5.97148 -0.0286959 0.00248502
-5.87163 -0.029706 0.00262008
-5.77184 -0.0307705 0.00276522
-5.67211 -0.0318934 0.00292147
-5.57243 -0.033079 0.0030899
-5.47281 -0.0343322 0.00327181
-5.37325 -0.0356584 0.00346861
-5.27373 -0.0370635 0.00368194
-5.17427 -0.038554 0.00391364
-5.07487 -0.040137 0.00416588
-4.97551 -0.0418207 0.00444108
-4.8762 -0.0436139 0.00474214
-4.77694 -0.0455266 0.00507238
-4.67772 -0.0475699 0.00543576
-4.57855 -0.0497564 0.0058369
-4.47943 -0.0520999 0.0062814
-4.38035 -0.0546163 0.00677592
-4.28131 -0.0573233 0.00732864
-4.18232 -0.0602408 0.00794951
-4.08336 -0.0633914 0.00865092
-3.98445 -0.0668001 0.00944824
-3.88557 -0.0704945 0.0103609
-3.78673 -0.0745048 0.0114132
-3.68793 -0.0788629 0.0126357
-3.58916 -0.083601 0.0140661
-3.49043 -0.0887494 0.0157497
-3.39173 -0.0943334 0.0177378
-3.29307 -0.10037 0.0200835
-3.19443 -0.106871 0.0228329
-3.09583 -0.113849 0.0260158
-2.99725 -0.121337 0.0296406
-2.89871 -0.129415 0.0337063
-2.80019 -0.138225 0.0382312
-2.7017 -0.147966 0.0432901
-2.60323 -0.158874 0.0490381
-2.50479 -0.171193 0.0557198
-2.40638 -0.185167 0.0636693
-2.30798 -0.201037 0.0733217
-2.20961 -0.219035 0.0852356
-2.11126 -0.239368 0.100136
-2.01293 -0.262174 0.118966
-1.91462 -0.287439 0.142947
-1.81632 -0.314854 0.173608
-1.71804 -0.34359 0.212757
-1.61978 -0.372052 0.262283
-1.52154 -0.397711 0.323711
-1.42331 -0.417353 0.397544
-1.32509 -0.428002 0.482834
-1.22689 -0.428347 0.57781
-1.12869 -0.419357 0.68203
-1.03051 -0.402752 0.799092
-0.932337 -0.377163 0.937988
-0.834173 -0.333111 1.11213
-0.736016 -0.246816 1.33527
-0.637867 -0.0731863 1.6108
-0.539723 0.254587 1.9068
-0.441585 0.792024 2.12043
-0.343451 1.49601 2.08899
-0.24532 2.18189 1.72079
-0.147191 2.66373 1.09941
-0.0490634 2.89181 0.373266
0.0490634 2.89181 -0.373266
0.147191 2.66373 -1.09941
0.24532 2.18189 -1.72079
0.343451 1.49601 -2.08899
0.441585 0.792024 -2.12043
0.539723 0.254587 -1.9068
0.637867 -0.0731863 -1.6108
0.736016 -0.246816 -1.33527
0.834173 -0.333111 -1.11213
0.932337 -0.377163 -0.937988
1.03051 -0.402752 -0.799092
1.12869 -0.419357 -0.68203
1.22689 -0.428347 -0.57781
1.32509 -0.428002 -0.482834
1.42331 -0.417353 -0.397544
1.52154 -0.397711 -0.323711
1.61978 -0.372052 -0.262283
1.71804 -0.34359 -0.212757
1.81632 -0.314854 -0.173608
1.91462 -0.287439 -0.142947
2.01293 -0.262174 -0.118966
2.11126 -0.239368 -0.100136
2.20961 -0.219035 -0.0852356
2.30798 -0.201037 -0.0733217
2.40638 -0.185167 -0.0636693
2.50479 -0.171193 -0.0557198
2.60323 -0.158874 -0.0490381
2.7017 -0.147966 -0.0432901
2.80019 -0.138225 -0.0382312
2.89871 -0.129415 -0.0337063
2.99725 -0.121337 -0.0296406
3.09583 -0.113849 -0.0260158
3.19443 -0.106871 -0.0228329
3.29307 -0.10037 -0.0200835
3.39173 -0.0943334 -0.0177378
3.49043 -0.0887494 -0.0157497
3.58916 -0.083601 -0.0140661
3.68793 -0.0788629 -0.0126357
3.78673 -0.0745048 -0.0114132
3.88557 -0.0704945 -0.0103609
3.98445 -0.0668001 -0.00944824
4.08336 -0.0633914 -0.00865092
4.18232 -0.0602408 -0.00794951
4.28131 -0.0573233 -0.00732864
4.38035 -0.0546163 -0.00677592
4.47943 -0.0520999 -0.0062814
4.57855 -0.0497564 -0.0058369
4.67772 -0.0475699 -0.00543576
4.77694 -0.0455266 -0.00507238
4.8762 -0.0436139 -0.00474214
4.97551 -0.0418207 -0.00444108
5.07487 -0.040137 -0.00416588
5.17427 -0.038554 -0.00391364
5.27373 -0.0370635 -0.00368194
5.37325 -0.0356584 -0.00346861
5.47281 -0.0343322 -0.00327181
5.57243 -0.033079 -0.0030899
5.67211 -0.0318934 -0.00292147
5.77184 -0.0307705 -0.00276522
5.87163 -0.029706 -0.00262008
5.97148 -0.0286959 -0.00248502
6.07139 -0.0277364 -0.00235919
6.17136 -0.0268241 -0.00224177
6.2714 -0.0259561 -0.00213208
6.37149 -0.0251293 -0.00202946
6.47166 -0.0243413 -0.00193336
6.57188 -0.0235897 -0.00184325
6.67218 -0.0228721 -0.00175866
6.77254 -0.0221865 -0.00167918
6.87298 -0.0215311 -0.00160442
6.97348 -0.0209041 -0.00153403
7.07406 -0.0203039 -0.0014677
7.17471 -0.0197289 -0.00140512
7.27544 -0.0191777 -0.00134604
7.37624 -0.0186491 -0.00129021
7.47712 -0.0181418 -0.00123742
7.57807 -0.0176546 -0.00118745
7.67911 -0.0171866 -0.00114012
7.78023 -0.0167366 -0.00109525
7.88143 -0.0163039 -0.0010527
7.98271 -0.0158875 -0.0010123
8.08408 -0.0154865 -0.000973919
8.18554 -0.0151003 -0.000937439
8.28708 -0.0147281 -0.00090274
8.38872 -0.0143693 -0.000869714
8.49044 -0.0140232 -0.000838262
8.59226 -0.0136891 -0.000808288
8.69417 -0.0133667 -0.00077971
8.79618 -0.0130552 -0.000752444
8.89828 -0.0127543 -0.000726418
9.00048 -0.0124634 -0.00070156
9.10278 -0.0121821 -0.000677807
9.20518 -0.01191 -0.000655096
9.30769 -0.0116467 -0.000633372
9.4103 -0.0113918 -0.000612581
9.51301 -0.011145 -0.000592675
9.61583 -0.0109059 -0.000573604
9.71877 -0.0106742 -0.000555329
9.82181 -0.0104495 -0.000537805
9.92496 -0.0102317 -0.000520996
10.0282 -0.0100204 -0.000504865
10.1316 -0.00981535 -0.000489379
10.2351 -0.00961634 -0.000474505
10.3387 -0.00942313 -0.000460214
10.4425 -0.00923547 -0.000446476
10.5463 -0.00905317 -0.000433268
10.6503 -0.00887602 -0.000420561
10.7545 -0.00870382 -0.000408333
10.8587 -0.0085364 -0.000396562
10.9631 -0.00837357 -0.000385227
11.0676 -0.00821516 -0.000374307
11.1722 -0.00806103 -0.000363784
11.277 -0.00791101 -0.000353639
11.3819 -0.00776496 -0.000343858
11.487 -0.00762274 -0.000334421
11.5922 -0.00748421 -0.000325316
11.6975 -0.00734925 -0.000316527
11.803 -0.00721774 -0.000308042
11.9086 -0.00708956 -0.000299846
12.0144 -0.00696458 -0.000291928
12.1204 -0.00684272 -0.000284276
12.2265 -0.00672386 -0.00027688
12.3327 -0.00660791 -0.000269727
12.4391 -0.00649477 -0.00026281
12.5457 -0.00638435 -0.000256117
12.6524 -0.00627657 -0.000249641
12.7593 -0.00617133 -0.000243371
12.8664 -0.00606856 -0.000237301
12.9737 -0.00596818 -0.000231422
13.0811 -0.00587012 -0.000225728
13.1887 -0.0057743 -0.000220209
13.2965 -0.00568066 -0.000214861
13.4044 -0.00558913 -0.000209676
13.5126 -0.00549965 -0.000204649
13.6209 -0.00541215 -0.000199773
13.7294 -0.00532658 -0.000195043
13.8382 -0.00524287 -0.000190453
13.9471 -0.00516098 -0.000185998
14.0562 -0.00508086 -0.000181674
14.1655 -0.00500244 -0.000177475
14.275 -0.00492568 -0.000173397
14.3848 -0.00485054 -0.000169436
14.4947 -0.00477697 -0.000165588
14.6049 -0.00470492 -0.000161848
14.7152 -0.00463435 -0.000158213
14.8258 -0.00456522 -0.000154679
14.9367 -0.00449749 -0.000151243
15.0477 -0.00443113 -0.000147902
15.159 -0.00436609 -0.000144651
15.2705 -0.00430234 -0.000141489
15.3823 -0.00423984 -0.000138411
15.4943 -0.00417857 -0.000135416
15.6066 -0.00411848 -0.000132501
15.7191 -0.00405956 -0.000129662
15.8319 -0.00400175 -0.000126898
15.9449 -0.00394505 -0.000124206
16.0582 -0.00388942 -0.000121583
16.1717 -0.00383482 -0.000119028
16.2856 -0.00378125 -0.000116538
16.3997 -0.00372866 -0.000114112
16.5141 -0.00367703 -0.000111746
16.6288 -0.00362635 -0.00010944
16.7437 -0.00357658 -0.000107192
16.859 -0.00352771 -0.000104999
16.9746 -0.0034797 -0.00010286
17.0905 -0.00343255 -0.000100773
17.2067 -0.00338622 -9.87368e-05
17.3232 -0.00334071 -9.67499e-05
17.4401 -0.00329598 -9.48106e-05
17.5572 -0.00325202 -9.29177e-05
17.6748 -0.00320882 -9.10696e-05
17.7926 -0.00316635 -8.9265e-05
17.9108 -0.00312459 -8.75027e-05
18.0294 -0.00308353 -8.57815e-05
18.1483 -0.00304316 -8.41e-05
18.2676 -0.00300345 -8.24572e-05
18.3873 -0.00296439 -8.0852e-05
18.5074 -0.00292597 -7.92833e-05
18.6278 -0.00288817 -7.77499e-05
18.7487 -0.00285098 -7.6251e-05
18.8699 -0.00281437 -7.47856e-05
18.9916 -0.00277835 -7.33526e-05
19.1137 -0.00274289 -7.19513e-05
19.2362 -0.00270799 -7.05807e-05
19.3592 -0.00267362 -6.92398e-05
19.4826 -0.00263979 -6.79281e-05
19.6065 -0.00260647 -6.66446e-05
19.7309 -0.00257365 -6.53885e-05
19.8557 -0.00254132 -6.41591e-05
19.9811 -0.00250948 -6.29558e-05
20.1069 -0.00247811 -6.17776e-05
20.2333 -0.0024472 -6.06242e-05
20.3602 -0.00241673 -5.94945e-05
20.4876 -0.00238671 -5.83883e-05
20.6156 -0.00235712 -5.73046e-05
20.7441 -0.00232795 -5.6243e-05
20.8732 -0.00229918 -5.52029e-05
21.0029 -0.00227082 -5.41837e-05
21.1332 -0.00224286 -5.31848e-05
21.2642 -0.00221527 -5.22058e-05
21.3958 -0.00218806 -5.1246e-05
21.528 -0.00216122 -5.03051e-05
21.6609 -0.00213474 -4.93824e-05
21.7945 -0.0021086 -4.84776e-05
21.9288 -0.00208281 -4.759e-05
22.0639 -0.00205735 -4.67194e-05
22.1997 -0.00203222 -4.58652e-05
22.3363 -0.00200741 -4.50271e-05
22.4736 -0.0019829 -4.42045e-05
22.6118 -0.00195871 -4.33971e-05
22.7509 -0.0019348 -4.26045e-05
22.8908 -0.00191119 -4.18263e-05
23.0316 -0.00188786 -4.10622e-05
23.1733 -0.0018648 -4.03117e-05
23.316 -0.00184202 -3.95744e-05
23.4597 -0.00181949 -3.88502e-05
23.6044 -0.00179722 -3.81384e-05
23.7502 -0.00177519 -3.7439e-05
23.8971 -0.00175341 -3.67514e-05
24.0451 -0.00173186 -3.60755e-05
24.1944 -0.00171053 -3.54107e-05
24.3448 -0.00168943 -3.47569e-05
24.4966 -0.00166853 -3.41138e-05
24.6496 -0.00164785 -3.34809e-05
24.8041 -0.00162736 -3.2858e-05
24.9601 -0.00160707 -3.22449e-05
25.1175 -0.00158696 -3.16411e-05
25.2766 -0.00156702 -3.10465e-05
25.4373 -0.00154726 -3.04606e-05
25.5998 -0.00152766 -2.98832e-05
25.7641 -0.00150821 -2.9314e-05
25.9304 -0.00148891 -2.87527e-05
26.0988 -0.00146974 -2.81989e-05
26.2693 -0.0014507 -2.76523e-05
26.4421 -0.00143177 -2.71127e-05
26.6174 -0.00141296 -2.65797e-05
26.7954 -0.00139424 -2.60528e-05
26.9761 -0.0013756 -2.55319e-05
27.1598 -0.00135703 -2.50163e-05
27.3468 -0.00133851 -2.45059e-05
27.5373 -0.00132004 -2.4e-05
27.7317 -0.00130159 -2.34982e-05
27.9302 -0.00128313 -2.3e-05
28.1333 -0.00126465 -2.25047e-05
28.3415 -0.00124612 -2.20116e-05
28.5554 -0.0012275 -2.15199e-05
28.7758 -0.00120876 -2.10286e-05
29.0035 -0.00118984 -2.05366e-05
29.2396 -0.00117068 -2.00423e-05
29.4858 -0.0011512 -1.95438e-05
29.7441 -0.00113128 -1.90384e-05
30.0173 -0.00111075 -1.85225e-05
30.3101 -0.00108938 -1.79903e-05
30.6297 -0.00106675 -1.74324e-05
30.9905 -0.00104204 -1.68297e-05
31.4301 -0.00101307 -1.61326e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1Classic/GAp_FRG.txt <==
-31.4301 -0.00101369 1.61419e-05
-30.9905 -0.00104271 1.68341e-05
-30.6297 -0.00106746 1.74349e-05
-30.3101 -0.00109012 1.79975e-05
-30.0173 -0.00111151 1.85276e-05
-29.7441 -0.00113205 1.90434e-05
-29.4858 -0.001152 1.9549e-05
-29.2396 -0.00117151 2.00485e-05
-29.0035 -0.00119069 2.05419e-05
-28.7758 -0.00120964 2.10359e-05
-28.5554 -0.0012284 2.15265e-05
-28.3415 -0.00124704 2.20204e-05
-28.1333 -0.0012656 2.25138e-05
-27.9302 -0.0012841 2.30117e-05
-27.7317 -0.00130259 2.3511e-05
-27.5373 -0.00132107 2.40155e-05
-27.3468 -0.00133958 2.45225e-05
-27.1598 -0.00135813 2.50358e-05
-26.9761 -0.00137673 2.55526e-05
-26.7954 -0.0013954 2.60767e-05
-26.6174 -0.00141415 2.6605e-05
-26.4421 -0.001433 2.71418e-05
-26.2693 -0.00145196 2.76832e-05
-26.0988 -0.00147104 2.82338e-05
-25.9304 -0.00149025 2.87896e-05
-25.7641 -0.00150959 2.93551e-05
-25.5998 -0.00152908 2.99264e-05
-25.4373 -0.00154873 3.05081e-05
-25.2766 -0.00156854 3.1096e-05
-25.1175 -0.00158851 3.16948e-05
-24.9601 -0.00160867 3.23005e-05
-24.8041 -0.001629 3.29178e-05
-24.6496 -0.00164954 3.35427e-05
-24.4966 -0.00167027 3.41796e-05
-24.3448 -0.0016912 3.48248e-05
-24.1944 -0.00171236 3.54828e-05
-24.0451 -0.00173373 3.61497e-05
-23.8971 -0.00175533 3.683e-05
-23.7502 -0.00177717 3.75195e-05
-23.6044 -0.00179924 3.8223e-05
-23.4597 -0.00182157 3.89365e-05
-23.316 -0.00184415 3.9665e-05
-23.1733 -0.00186699 4.04042e-05
-23.0316 -0.00189011 4.11589e-05
-22.8908 -0.00191349 4.19245e-05
-22.7509 -0.00193716 4.27068e-05
-22.6118 -0.00196113 4.3501e-05
-22.4736 -0.00198538 4.43127e-05
-22.3363 -0.00200995 4.51365e-05
-22.1997 -0.00203482 4.59786e-05
-22.0639 -0.00206002 4.6834e-05
-21.9288 -0.00208555 4.77091e-05
-21.7945 -0.00211141 4.85983e-05
-21.6609 -0.00213761 4.95077e-05
-21.528 -0.00216417 5.04314e-05
-21.3958 -0.00219108 5.13762e-05
-21.2642 -0.00221837 5.23369e-05
-21.1332 -0.00224603 5.33202e-05
-21.0029 -0.00227407 5.43199e-05
-20.8732 -0.0023025 5.53429e-05
-20.7441 -0.00233134 5.63832e-05
-20.6156 -0.0023606 5.74486e-05
-20.4876 -0.00239027 5.85326e-05
-20.3602 -0.00242038 5.96426e-05
-20.2333 -0.00245092 6.07715e-05
-20.1069 -0.00248192 6.19272e-05
-19.9811 -0.00251337 6.31034e-05
-19.8557 -0.0025453 6.43087e-05
-19.7309 -0.00257771 6.55363e-05
-19.6065 -0.00261061 6.67939e-05
-19.4826 -0.00264402 6.80741e-05
-19.3592 -0.00267794 6.93854e-05
-19.2362 -0.00271239 7.07209e-05
-19.1137 -0.00274738 7.2089e-05
-18.9916 -0.00278292 7.34816e-05
-18.8699 -0.00281902 7.49071e-05
-18.7487 -0.00285569 7.63582e-05
-18.6278 -0.00289295 7.78455e-05
-18.5074 -0.00293082 7.93619e-05
-18.3873 -0.0029693 8.09175e-05
-18.2676 -0.00300841 8.25033e-05
-18.1483 -0.00304816 8.413e-05
-18.0294 -0.00308859 8.5789e-05
-17.9108 -0.0031297 8.74912e-05
-17.7926 -0.00317151 8.92272e-05
-17.6748 -0.00321402 9.10078e-05
-17.5572 -0.00325726 9.28235e-05
-17.4401 -0.00330123 9.46877e-05
-17.3232 -0.00334597 9.65919e-05
-17.2067 -0.00339149 9.85505e-05
-17.0905 -0.00343781 0.000100553
-16.9746 -0.00348497 0.000102613
-16.859 -0.00353297 0.00010472
-16.7437 -0.00358185 0.000106888
-16.6288 -0.00363163 0.000109106
-16.5141 -0.00368232 0.000111388
-16.3997 -0.00373394 0.000113721
-16.2856 -0.00378652 0.000116123
-16.1717 -0.00384008 0.000118583
-16.0582 -0.00389465 0.000121121
-15.9449 -0.00395028 0.000123722
-15.8319 -0.00400698 0.000126403
-15.7191 -0.00406479 0.000129151
-15.6066 -0.00412374 0.000131983
-15.4943 -0.00418386 0.000134884
-15.3823 -0.00424516 0.000137872
-15.2705 -0.00430768 0.000140932
-15.159 -0.00437146 0.000144088
-15.0477 -0.00443653 0.000147326
-14.9367 -0.00450295 0.000150671
-14.8258 -0.00457077 0.000154107
-14.7152 -0.00464002 0.000157655
-14.6049 -0.00471073 0.000161297
-14.4947 -0.00478295 0.000165057
-14.3848 -0.00485671 0.000168916
-14.275 -0.00493205 0.000172902
-14.1655 -0.00500901 0.000176997
-14.0562 -0.00508766 0.000181232
-13.9471 -0.00516807 0.000185588
-13.8382 -0.00525029 0.000190097
-13.7294 -0.00533438 0.000194737
-13.6209 -0.00542039 0.000199539
-13.5126 -0.00550836 0.000204479
-13.4044 -0.00559835 0.000209592
-13.2965 -0.00569041 0.000214853
-13.1887 -0.00578461 0.000220304
-13.0811 -0.00588103 0.000225924
-12.9737 -0.00597975 0.000231753
-12.8664 -0.00608087 0.000237765
-12.7593 -0.00618445 0.000243999
-12.6524 -0.00629057 0.000250427
-12.5457 -0.00639928 0.000257088
-12.4391 -0.00651067 0.000263951
-12.3327 -0.00662482 0.000271069
-12.2265 -0.00674182 0.000278409
-12.1204 -0.00686176 0.000286025
-12.0144 -0.00698478 0.000293888
-11.9086 -0.00711097 0.000302057
-11.803 -0.00724045 0.000310494
-11.6975 -0.00737333 0.000319256
-11.5922 -0.00750971 0.000328304
-11.487 -0.00764969 0.000337706
-11.3819 -0.00779342 0.00034743
-11.277 -0.00794104 0.000357551
-11.1722 -0.00809271 0.000368028
-11.0676 -0.0082486 0.000378941
-10.9631 -0.00840885 0.000390245
-10.8587 -0.0085736 0.000402017
-10.7545 -0.00874305 0.000414226
-10.6503 -0.00891739 0.000426984
-10.5463 -0.00909679 0.000440227
-10.4425 -0.00928151 0.000454039
-10.3387 -0.00947177 0.000468398
-10.2351 -0.00966774 0.000483406
-10.1316 -0.00986969 0.000499001
-10.0282 -0.0100779 0.000515338
-9.92496 -0.0102926 0.000532385
-9.82181 -0.0105141 0.000550213
-9.71877 -0.0107427 0.000568783
-9.61583 -0.0109787 0.000588277
-9.51301 -0.0112223 0.000608606
-9.4103 -0.011474 0.000629948
-9.30769 -0.0117341 0.000652279
-9.20518 -0.012003 0.000675752
-9.10278 -0.012281 0.000700263
-9.00048 -0.0125686 0.000725978
-8.89828 -0.0128662 0.000752762
-8.79618 -0.0131741 0.000780776
-8.69417 -0.0134929 0.000809941
-8.59226 -0.0138231 0.000840457
-8.49044 -0.0141653 0.000872212
-8.38872 -0.01452 0.000905456
-8.28708 -0.014888 0.00094012
-8.18554 -0.0152699 0.000976518
-8.08408 -0.0156666 0.00101457
-7.98271 -0.0160786 0.00105466
-7.88143 -0.0165068 0.00109673
-7.78023 -0.016952 0.00114119
-7.67911 -0.0174152 0.00118806
-7.57807 -0.0178975 0.00123782
-7.47712 -0.0183999 0.00129031
-7.37624 -0.0189232 0.00134592
-7.27544 -0.0194684 0.0014045
-7.17471 -0.0200364 0.00146663
-7.07406 -0.0206291 0.00153226
-6.97348 -0.0212481 0.00160176
-6.87298 -0.0218944 0.00167462
-6.77254 -0.0225692 0.00175143
-6.67218 -0.0232744 0.00183219
-6.57188 -0.0240123 0.00191786
-6.47166 -0.0247854 0.00200848
-6.37149 -0.0255956 0.00210485
-6.2714 -0.0264453 0.00220693
-6.17136 -0.0273373 0.0023163
-6.07139 -0.0282748 0.0024331
-5.97148 -0.029261 0.00255855
-5.87163 -0.0302992 0.00269288
-5.77184 -0.0313931 0.00283748
-5.67211 -0.0325472 0.00299223
-5.57243 -0.033766 0.00315924
-5.47281 -0.0350551 0.00333858
-5.37325 -0.0364203 0.00353226
-5.27373 -0.0378679 0.00374102
-5.17427 -0.0394052 0.00396757
-5.07487 -0.0410407 0.00421271
-4.97551 -0.0427833 0.0044815
-4.8762 -0.0446442 0.00477569
-4.77694 -0.0466344 0.00510056
-4.67772 -0.0487668 0.00546203
-4.57855 -0.0510561 0.00586987
-4.47943 -0.0535183 0.00632882
-4.38035 -0.0561668 0.00685286
-4.28131 -0.0590187 0.0074527
-4.18232 -0.0620903 0.00814257
-4.08336 -0.0653961 0.00893481
-3.98445 -0.0689482 0.00984505
-3.88557 -0.0727637 0.01087
-3.78673 -0.0768603 0.0120074
-3.68793 -0.0812789 0.013243
-3.58916 -0.0860923 0.0145723
-3.49043 -0.0913906 0.0160085
-3.39173 -0.097267 0.0176002
-3.29307 -0.103821 0.0194026
-3.19443 -0.111154 0.0215023
-3.09583 -0.119383 0.0239777
-2.99725 -0.128638 0.0269465
-2.89871 -0.139089 0.0305315
-2.80019 -0.150936 0.0349252
-2.7017 -0.164425 0.0403461
-2.60323 -0.17984 0.0471292
-2.50479 -0.197549 0.0556834
-2.40638 -0.217973 0.0666426
-2.30798 -0.24162 0.0808186
-2.20961 -0.269021 0.0994327
-2.11126 -0.300816 0.124126
-2.01293 -0.337536 0.157435
-1.91462 -0.379562 0.202852
-1.81632 -0.426527 0.265793
-1.71804 -0.476788 0.354418
-1.61978 -0.52392 0.482162
-1.52154 -0.548897 0.668358
-1.42331 -0.499422 0.926872
-1.32509 -0.287599 1.21225
-1.22689 0.10814 1.36467
-1.12869 0.522001 1.26722
-1.03051 0.780457 1.01464
-0.932337 0.882232 0.753349
-0.834173 0.891366 0.542703
-0.736016 0.860498 0.388695
-0.637867 0.817339 0.279617
-0.539723 0.77522 0.201613
-0.441585 0.738926 0.144817
-0.343451 0.710395 0.101611
-0.24532 0.689528 0.0674329
-0.147191 0.675915 0.0384462
-0.0490634 0.669127 0.0125659
0.0490634 0.669127 -0.0125659
0.147191 0.675915 -0.0384462
0.24532 0.689528 -0.0674329
0.343451 0.710395 -0.101611
0.441585 0.738926 -0.144817
0.539723 0.77522 -0.201613
0.637867 0.817339 -0.279617
0.736016 0.860498 -0.388695
0.834173 0.891366 -0.542703
0.932337 0.882232 -0.753349
1.03051 0.780457 -1.01464
1.12869 0.522001 -1.26722
1.22689 0.10814 -1.36467
1.32509 -0.287599 -1.21225
1.42331 -0.499422 -0.926872
1.52154 -0.548897 -0.668358
1.61978 -0.52392 -0.482162
1.71804 -0.476788 -0.354418
1.81632 -0.426527 -0.265793
1.91462 -0.379562 -0.202852
2.01293 -0.337536 -0.157435
2.11126 -0.300816 -0.124126
2.20961 -0.269021 -0.0994327
2.30798 -0.24162 -0.0808186
2.40638 -0.217973 -0.0666426
2.50479 -0.197549 -0.0556834
2.60323 -0.17984 -0.0471292
2.7017 -0.164425 -0.0403461
2.80019 -0.150936 -0.0349252
2.89871 -0.139089 -0.0305315
2.99725 -0.128638 -0.0269465
3.09583 -0.119383 -0.0239777
3.19443 -0.111154 -0.0215023
3.29307 -0.103821 -0.0194026
3.39173 -0.097267 -0.0176002
3.49043 -0.0913906 -0.0160085
3.58916 -0.0860923 -0.0145723
3.68793 -0.0812789 -0.013243
3.78673 -0.0768603 -0.0120074
3.88557 -0.0727637 -0.01087
3.98445 -0.0689482 -0.00984505
4.08336 -0.0653961 -0.00893481
4.18232 -0.0620903 -0.00814257
4.28131 -0.0590187 -0.0074527
4.38035 -0.0561668 -0.00685286
4.47943 -0.0535183 -0.00632882
4.57855 -0.0510561 -0.00586987
4.67772 -0.0487668 -0.00546203
4.77694 -0.0466344 -0.00510056
4.8762 -0.0446442 -0.00477569
4.97551 -0.0427833 -0.0044815
5.07487 -0.0410407 -0.00421271
5.17427 -0.0394052 -0.00396757
5.27373 -0.0378679 -0.00374102
5.37325 -0.0364203 -0.00353226
5.47281 -0.0350551 -0.00333858
5.57243 -0.033766 -0.00315924
5.67211 -0.0325472 -0.00299223
5.77184 -0.0313931 -0.00283748
5.87163 -0.0302992 -0.00269288
5.97148 -0.029261 -0.00255855
6.07139 -0.0282748 -0.0024331
6.17136 -0.0273373 -0.0023163
6.2714 -0.0264453 -0.00220693
6.37149 -0.0255956 -0.00210485
6.47166 -0.0247854 -0.00200848
6.57188 -0.0240123 -0.00191786
6.67218 -0.0232744 -0.00183219
6.77254 -0.0225692 -0.00175143
6.87298 -0.0218944 -0.00167462
6.97348 -0.0212481 -0.00160176
7.07406 -0.0206291 -0.00153226
7.17471 -0.0200364 -0.00146663
7.27544 -0.0194684 -0.0014045
7.37624 -0.0189232 -0.00134592
7.47712 -0.0183999 -0.00129031
7.57807 -0.0178975 -0.00123782
7.67911 -0.0174152 -0.00118806
7.78023 -0.016952 -0.00114119
7.88143 -0.0165068 -0.00109673
7.98271 -0.0160786 -0.00105466
8.08408 -0.0156666 -0.00101457
8.18554 -0.0152699 -0.000976518
8.28708 -0.014888 -0.00094012
8.38872 -0.01452 -0.000905456
8.49044 -0.0141653 -0.000872212
8.59226 -0.0138231 -0.000840457
8.69417 -0.0134929 -0.000809941
8.79618 -0.0131741 -0.000780776
8.89828 -0.0128662 -0.000752762
9.00048 -0.0125686 -0.000725978
9.10278 -0.012281 -0.000700263
9.20518 -0.012003 -0.000675752
9.30769 -0.0117341 -0.000652279
9.4103 -0.011474 -0.000629948
9.51301 -0.0112223 -0.000608606
9.61583 -0.0109787 -0.000588277
9.71877 -0.0107427 -0.000568783
9.82181 -0.0105141 -0.000550213
9.92496 -0.0102926 -0.000532385
10.0282 -0.0100779 -0.000515338
10.1316 -0.00986969 -0.000499001
10.2351 -0.00966774 -0.000483406
10.3387 -0.00947177 -0.000468398
10.4425 -0.00928151 -0.000454039
10.5463 -0.00909679 -0.000440227
10.6503 -0.00891739 -0.000426984
10.7545 -0.00874305 -0.000414226
10.8587 -0.0085736 -0.000402017
10.9631 -0.00840885 -0.000390245
11.0676 -0.0082486 -0.000378941
11.1722 -0.00809271 -0.000368028
11.277 -0.00794104 -0.000357551
11.3819 -0.00779342 -0.00034743
11.487 -0.00764969 -0.000337706
11.5922 -0.00750971 -0.000328304
11.6975 -0.00737333 -0.000319256
11.803 -0.00724045 -0.000310494
11.9086 -0.00711097 -0.000302057
12.0144 -0.00698478 -0.000293888
12.1204 -0.00686176 -0.000286025
12.2265 -0.00674182 -0.000278409
12.3327 -0.00662482 -0.000271069
12.4391 -0.00651067 -0.000263951
12.5457 -0.00639928 -0.000257088
12.6524 -0.00629057 -0.000250427
12.7593 -0.00618445 -0.000243999
12.8664 -0.00608087 -0.000237765
12.9737 -0.00597975 -0.000231753
13.0811 -0.00588103 -0.000225924
13.1887 -0.00578461 -0.000220304
13.2965 -0.00569041 -0.000214853
13.4044 -0.00559835 -0.000209592
13.5126 -0.00550836 -0.000204479
13.6209 -0.00542039 -0.000199539
13.7294 -0.00533438 -0.000194737
13.8382 -0.00525029 -0.000190097
13.9471 -0.00516807 -0.000185588
14.0562 -0.00508766 -0.000181232
14.1655 -0.00500901 -0.000176997
14.275 -0.00493205 -0.000172902
14.3848 -0.00485671 -0.000168916
14.4947 -0.00478295 -0.000165057
14.6049 -0.00471073 -0.000161297
14.7152 -0.00464002 -0.000157655
14.8258 -0.00457077 -0.000154107
14.9367 -0.00450295 -0.000150671
15.0477 -0.00443653 -0.000147326
15.159 -0.00437146 -0.000144088
15.2705 -0.00430768 -0.000140932
15.3823 -0.00424516 -0.000137872
15.4943 -0.00418386 -0.000134884
15.6066 -0.00412374 -0.000131983
15.7191 -0.00406479 -0.000129151
15.8319 -0.00400698 -0.000126403
15.9449 -0.00395028 -0.000123722
16.0582 -0.00389465 -0.000121121
16.1717 -0.00384008 -0.000118583
16.2856 -0.00378652 -0.000116123
16.3997 -0.00373394 -0.000113721
16.5141 -0.00368232 -0.000111388
16.6288 -0.00363163 -0.000109106
16.7437 -0.00358185 -0.000106888
16.859 -0.00353297 -0.00010472
16.9746 -0.00348497 -0.000102613
17.0905 -0.00343781 -0.000100553
17.2067 -0.00339149 -9.85505e-05
17.3232 -0.00334597 -9.65919e-05
17.4401 -0.00330123 -9.46877e-05
17.5572 -0.00325726 -9.28235e-05
17.6748 -0.00321402 -9.10078e-05
17.7926 -0.00317151 -8.92272e-05
17.9108 -0.0031297 -8.74912e-05
18.0294 -0.00308859 -8.5789e-05
18.1483 -0.00304816 -8.413e-05
18.2676 -0.00300841 -8.25033e-05
18.3873 -0.0029693 -8.09175e-05
18.5074 -0.00293082 -7.93619e-05
18.6278 -0.00289295 -7.78455e-05
18.7487 -0.00285569 -7.63582e-05
18.8699 -0.00281902 -7.49071e-05
18.9916 -0.00278292 -7.34816e-05
19.1137 -0.00274738 -7.2089e-05
19.2362 -0.00271239 -7.07209e-05
19.3592 -0.00267794 -6.93854e-05
19.4826 -0.00264402 -6.80741e-05
19.6065 -0.00261061 -6.67939e-05
19.7309 -0.00257771 -6.55363e-05
19.8557 -0.0025453 -6.43087e-05
19.9811 -0.00251337 -6.31034e-05
20.1069 -0.00248192 -6.19272e-05
20.2333 -0.00245092 -6.07715e-05
20.3602 -0.00242038 -5.96426e-05
20.4876 -0.00239027 -5.85326e-05
20.6156 -0.0023606 -5.74486e-05
20.7441 -0.00233134 -5.63832e-05
20.8732 -0.0023025 -5.53429e-05
21.0029 -0.00227407 -5.43199e-05
21.1332 -0.00224603 -5.33202e-05
21.2642 -0.00221837 -5.23369e-05
21.3958 -0.00219108 -5.13762e-05
21.528 -0.00216417 -5.04314e-05
21.6609 -0.00213761 -4.95077e-05
21.7945 -0.00211141 -4.85983e-05
21.9288 -0.00208555 -4.77091e-05
22.0639 -0.00206002 -4.6834e-05
22.1997 -0.00203482 -4.59786e-05
22.3363 -0.00200995 -4.51365e-05
22.4736 -0.00198538 -4.43127e-05
22.6118 -0.00196113 -4.3501e-05
22.7509 -0.00193716 -4.27068e-05
22.8908 -0.00191349 -4.19245e-05
23.0316 -0.00189011 -4.11589e-05
23.1733 -0.00186699 -4.04042e-05
23.316 -0.00184415 -3.9665e-05
23.4597 -0.00182157 -3.89365e-05
23.6044 -0.00179924 -3.8223e-05
23.7502 -0.00177717 -3.75195e-05
23.8971 -0.00175533 -3.683e-05
24.0451 -0.00173373 -3.61497e-05
24.1944 -0.00171236 -3.54828e-05
24.3448 -0.0016912 -3.48248e-05
24.4966 -0.00167027 -3.41796e-05
24.6496 -0.00164954 -3.35427e-05
24.8041 -0.001629 -3.29178e-05
24.9601 -0.00160867 -3.23005e-05
25.1175 -0.00158851 -3.16948e-05
25.2766 -0.00156854 -3.1096e-05
25.4373 -0.00154873 -3.05081e-05
25.5998 -0.00152908 -2.99264e-05
25.7641 -0.00150959 -2.93551e-05
25.9304 -0.00149025 -2.87896e-05
26.0988 -0.00147104 -2.82338e-05
26.2693 -0.00145196 -2.76832e-05
26.4421 -0.001433 -2.71418e-05
26.6174 -0.00141415 -2.6605e-05
26.7954 -0.0013954 -2.60767e-05
26.9761 -0.00137673 -2.55526e-05
27.1598 -0.00135813 -2.50358e-05
27.3468 -0.00133958 -2.45225e-05
27.5373 -0.00132107 -2.40155e-05
27.7317 -0.00130259 -2.3511e-05
27.9302 -0.0012841 -2.30117e-05
28.1333 -0.0012656 -2.25138e-05
28.3415 -0.00124704 -2.20204e-05
28.5554 -0.0012284 -2.15265e-05
28.7758 -0.00120964 -2.10359e-05
29.0035 -0.00119069 -2.05419e-05
29.2396 -0.00117151 -2.00485e-05
29.4858 -0.001152 -1.9549e-05
29.7441 -0.00113205 -1.90434e-05
30.0173 -0.00111151 -1.85276e-05
30.3101 -0.00109012 -1.79975e-05
30.6297 -0.00106746 -1.74349e-05
30.9905 -0.00104271 -1.68341e-05
31.4301 -0.00101369 -1.61419e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1Classic/GRpOneLoop.txt <==
-31.4301 -0.0010141 -1.61654e-05
-30.9905 -0.00104313 -1.6865e-05
-30.6297 -0.00106789 -1.74697e-05
-30.3101 -0.00109058 -1.80297e-05
-30.0173 -0.00111199 -1.85638e-05
-29.7441 -0.00113256 -1.90817e-05
-29.4858 -0.00115253 -1.95889e-05
-29.2396 -0.00117206 -2.00894e-05
-29.0035 -0.00119126 -2.05856e-05
-28.7758 -0.00121023 -2.10796e-05
-28.5554 -0.00122902 -2.15729e-05
-28.3415 -0.00124768 -2.20666e-05
-28.1333 -0.00126626 -2.25618e-05
-27.9302 -0.00128478 -2.30592e-05
-27.7317 -0.00130329 -2.35596e-05
-27.5373 -0.00132179 -2.40636e-05
-27.3468 -0.00134031 -2.45717e-05
-27.1598 -0.00135888 -2.50845e-05
-26.9761 -0.0013775 -2.56023e-05
-26.7954 -0.00139619 -2.61257e-05
-26.6174 -0.00141496 -2.6655e-05
-26.4421 -0.00143383 -2.71906e-05
-26.2693 -0.00145281 -2.77328e-05
-26.0988 -0.00147191 -2.8282e-05
-25.9304 -0.00149113 -2.88385e-05
-25.7641 -0.00151049 -2.94026e-05
-25.5998 -0.00153 -2.99747e-05
-25.4373 -0.00154966 -3.05551e-05
-25.2766 -0.00156949 -3.1144e-05
-25.1175 -0.00158948 -3.17418e-05
-24.9601 -0.00160966 -3.23488e-05
-24.8041 -0.00163002 -3.29653e-05
-24.6496 -0.00165057 -3.35915e-05
-24.4966 -0.00167133 -3.42279e-05
-24.3448 -0.00169229 -3.48747e-05
-24.1944 -0.00171347 -3.55322e-05
-24.0451 -0.00173486 -3.62007e-05
-23.8971 -0.00175649 -3.68806e-05
-23.7502 -0.00177835 -3.75722e-05
-23.6044 -0.00180046 -3.82758e-05
-23.4597 -0.00182281 -3.89918e-05
-23.316 -0.00184542 -3.97206e-05
-23.1733 -0.00186829 -4.04623e-05
-23.0316 -0.00189143 -4.12175e-05
-22.8908 -0.00191485 -4.19865e-05
-22.7509 -0.00193856 -4.27697e-05
-22.6118 -0.00196255 -4.35674e-05
-22.4736 -0.00198685 -4.43801e-05
-22.3363 -0.00201145 -4.52082e-05
-22.1997 -0.00203636 -4.6052e-05
-22.0639 -0.00206159 -4.6912e-05
-21.9288 -0.00208716 -4.77886e-05
-21.7945 -0.00211306 -4.86823e-05
-21.6609 -0.0021393 -4.95936e-05
-21.528 -0.0021659 -5.05229e-05
-21.3958 -0.00219286 -5.14707e-05
-21.2642 -0.00222019 -5.24375e-05
-21.1332 -0.0022479 -5.34238e-05
-21.0029 -0.00227599 -5.44301e-05
-20.8732 -0.00230448 -5.54571e-05
-20.7441 -0.00233338 -5.65052e-05
-20.6156 -0.00236269 -5.75751e-05
-20.4876 -0.00239242 -5.86673e-05
-20.3602 -0.00242259 -5.97825e-05
-20.2333 -0.0024532 -6.09212e-05
-20.1069 -0.00248426 -6.20842e-05
-19.9811 -0.00251579 -6.32721e-05
-19.8557 -0.00254779 -6.44856e-05
-19.7309 -0.00258028 -6.57254e-05
-19.6065 -0.00261327 -6.69923e-05
-19.4826 -0.00264677 -6.8287e-05
-19.3592 -0.00268078 -6.96104e-05
-19.2362 -0.00271533 -7.09632e-05
-19.1137 -0.00275043 -7.23462e-05
-18.9916 -0.00278608 -7.37604e-05
-18.8699 -0.00282231 -7.52067e-05
-18.7487 -0.00285912 -7.6686e-05
-18.6278 -0.00289652 -7.81992e-05
-18.5074 -0.00293454 -7.97473e-05
-18.3873 -0.00297319 -8.13315e-05
-18.2676 -0.00301248 -8.29526e-05
-18.1483 -0.00305243 -8.46119e-05
-18.0294 -0.00309305 -8.63105e-05
-17.9108 -0.00313436 -8.80495e-05
-17.7926 -0.00317638 -8.98302e-05
-17.6748 -0.00321912 -9.16539e-05
-17.5572 -0.00326261 -9.35218e-05
-17.4401 -0.00330685 -9.54354e-05
-17.3232 -0.00335188 -9.7396e-05
-17.2067 -0.0033977 -9.94051e-05
-17.0905 -0.00344434 -0.000101464
-16.9746 -0.00349182 -0.000103575
-16.859 -0.00354016 -0.000105739
-16.7437 -0.00358938 -0.000107958
-16.6288 -0.0036395 -0.000110233
-16.5141 -0.00369056 -0.000112567
-16.3997 -0.00374256 -0.000114962
-16.2856 -0.00379555 -0.000117419
-16.1717 -0.00384953 -0.00011994
-16.0582 -0.00390454 -0.000122528
-15.9449 -0.00396061 -0.000125184
-15.8319 -0.00401777 -0.000127912
-15.7191 -0.00407603 -0.000130713
-15.6066 -0.00413544 -0.00013359
-15.4943 -0.00419602 -0.000136546
-15.3823 -0.00425781 -0.000139582
-15.2705 -0.00432084 -0.000142703
-15.159 -0.00438514 -0.000145911
-15.0477 -0.00445075 -0.000149209
-14.9367 -0.0045177 -0.0001526
-14.8258 -0.00458604 -0.000156088
-14.7152 -0.0046558 -0.000159675
-14.6049 -0.00472703 -0.000163366
-14.4947 -0.00479976 -0.000167165
-14.3848 -0.00487404 -0.000171074
-14.275 -0.00494991 -0.000175099
-14.1655 -0.00502742 -0.000179244
-14.0562 -0.00510663 -0.000183513
-13.9471 -0.00518757 -0.00018791
-13.8382 -0.00527031 -0.000192442
-13.7294 -0.00535489 -0.000197112
-13.6209 -0.00544138 -0.000201926
-13.5126 -0.00552983 -0.00020689
-13.4044 -0.0056203 -0.000212009
-13.2965 -0.00571285 -0.00021729
-13.1887 -0.00580756 -0.000222739
-13.0811 -0.00590448 -0.000228364
-12.9737 -0.0060037 -0.00023417
-12.8664 -0.00610527 -0.000240165
-12.7593 -0.00620929 -0.000246357
-12.6524 -0.00631583 -0.000252755
-12.5457 -0.00642497 -0.000259367
-12.4391 -0.0065368 -0.000266201
-12.3327 -0.00665141 -0.000273268
-12.2265 -0.00676889 -0.000280577
-12.1204 -0.00688935 -0.000288138
-12.0144 -0.00701288 -0.000295964
-11.9086 -0.00713959 -0.000304064
-11.803 -0.00726959 -0.000312452
-11.6975 -0.007403 -0.000321141
-11.5922 -0.00753994 -0.000330143
-11.487 -0.00768053 -0.000339474
-11.3819 -0.00782492 -0.000349147
-11.277 -0.00797323 -0.000359181
-11.1722 -0.00812562 -0.00036959
-11.0676 -0.00828223 -0.000380393
-10.9631 -0.00844322 -0.000391609
-10.8587 -0.00860877 -0.000403257
-10.7545 -0.00877904 -0.000415359
-10.6503 -0.00895423 -0.000427938
-10.5463 -0.00913451 -0.000441015
-10.4425 -0.0093201 -0.000454618
-10.3387 -0.0095112 -0.000468772
-10.2351 -0.00970804 -0.000483506
-10.1316 -0.00991085 -0.000498849
-10.0282 -0.0101199 -0.000514834
-9.92496 -0.0103354 -0.000531495
-9.82181 -0.0105576 -0.000548867
-9.71877 -0.0107869 -0.00056699
-9.61583 -0.0110236 -0.000585904
-9.51301 -0.0112679 -0.000605653
-9.4103 -0.0115202 -0.000626285
-9.30769 -0.0117808 -0.000647847
-9.20518 -0.0120502 -0.000670396
-9.10278 -0.0123287 -0.000693986
-9.00048 -0.0126167 -0.00071868
-8.89828 -0.0129148 -0.000744543
-8.79618 -0.0132233 -0.000771646
-8.69417 -0.0135427 -0.000800063
-8.59226 -0.0138737 -0.000829876
-8.49044 -0.0142167 -0.000861173
-8.38872 -0.0145724 -0.000894047
-8.28708 -0.0149414 -0.000928599
-8.18554 -0.0153243 -0.000964938
-8.08408 -0.015722 -0.00100318
-7.98271 -0.0161351 -0.00104346
-7.88143 -0.0165645 -0.00108591
-7.78023 -0.017011 -0.00113067
-7.67911 -0.0174757 -0.00117792
-7.57807 -0.0179594 -0.00122783
-7.47712 -0.0184633 -0.00128058
-7.37624 -0.0189885 -0.00133639
-7.27544 -0.0195363 -0.00139548
-7.17471 -0.020108 -0.00145811
-7.07406 -0.0207049 -0.00152453
-6.97348 -0.0213287 -0.00159504
-6.87298 -0.021981 -0.00166998
-6.77254 -0.0226636 -0.00174968
-6.67218 -0.0233783 -0.00183455
-6.57188 -0.0241274 -0.00192502
-6.47166 -0.0249129 -0.00202155
-6.37149 -0.0257375 -0.00212468
-6.2714 -0.0266037 -0.00223498
-6.17136 -0.0275145 -0.00235309
-6.07139 -0.0284729 -0.00247973
-5.97148 -0.0294826 -0.0026157
-5.87163 -0.0305471 -0.00276187
-5.77184 -0.0316706 -0.00291925
-5.67211 -0.0328577 -0.00308894
-5.57243 -0.0341132 -0.00327219
-5.47281 -0.0354428 -0.0034704
-5.37325 -0.0368523 -0.00368517
-5.27373 -0.0383486 -0.0039183
-5.17427 -0.0399389 -0.00417181
-5.07487 -0.0416315 -0.00444804
-4.97551 -0.0434356 -0.00474964
-4.8762 -0.0453613 -0.00507966
-4.77694 -0.0474201 -0.0054416
-4.67772 -0.0496249 -0.00583949
-4.57855 -0.05199 -0.00627804
-4.47943 -0.0545318 -0.0067627
-4.38035 -0.0572688 -0.00729985
-4.28131 -0.060222 -0.00789699
-4.18232 -0.0634154 -0.00856296
-4.08336 -0.0668766 -0.00930828
-3.98445 -0.0706372 -0.0101455
-3.88557 -0.0747338 -0.0110896
-3.78673 -0.0792088 -0.0121589
-3.68793 -0.0841118 -0.0133756
-3.58916 -0.089501 -0.0147667
-3.49043 -0.095445 -0.0163659
-3.39173 -0.102025 -0.0182152
-3.29307 -0.109339 -0.0203673
-3.19443 -0.117503 -0.0228895
-3.09583 -0.12666 -0.0258685
-2.99725 -0.136982 -0.029417
-2.89871 -0.148682 -0.0336845
-2.80019 -0.162026 -0.0388714
-2.7017 -0.177344 -0.0452517
-2.60323 -0.195055 -0.0532066
-2.50479 -0.215689 -0.0632786
-2.40638 -0.239926 -0.0762577
-2.30798 -0.268631 -0.0933258
-2.20961 -0.302894 -0.116304
-2.11126 -0.344031 -0.148093
-2.01293 -0.393441 -0.193468
-1.91462 -0.451977 -0.260551
-1.81632 -0.517779 -0.363414
-1.71804 -0.579327 -0.525746
-1.61978 -0.595613 -0.779806
-1.52154 -0.459318 -1.12731
-1.42331 -0.0408332 -1.40399
-1.32509 0.497403 -1.32221
-1.22689 0.798279 -0.979672
-1.12869 0.85708 -0.661536
-1.03051 0.816562 -0.446095
-0.932337 0.753479 -0.309236
-0.834173 0.693417 -0.220898
-0.736016 0.642701 -0.161624
-0.637867 0.601728 -0.120077
-0.539723 0.569379 -0.0896562
-0.441585 0.544353 -0.0663987
-0.343451 0.525548 -0.0478233
-0.24532 0.512121 -0.0322977
-0.147191 0.50348 -0.0186816
-0.0490634 0.499251 -0.00611548
0.0490634 0.499251 0.00611548
0.147191 0.50348 0.0186816
0.24532 0.512121 0.0322977
0.343451 0.525548 0.0478233
0.441585 0.544353 0.0663987
0.539723 0.569379 0.0896562
0.637867 0.601728 0.120077
0.736016 0.642701 0.161624
0.834173 0.693417 0.220898
0.932337 0.753479 0.309236
1.03051 0.816562 0.446095
1.12869 0.85708 0.661536
1.22689 0.798279 0.979672
1.32509 0.497403 1.32221
1.42331 -0.0408332 1.40399
1.52154 -0.459318 1.12731
1.61978 -0.595613 0.779806
1.71804 -0.579327 0.525746
1.81632 -0.517779 0.363414
1.91462 -0.451977 0.260551
2.01293 -0.393441 0.193468
2.11126 -0.344031 0.148093
2.20961 -0.302894 0.116304
2.30798 -0.268631 0.0933258
2.40638 -0.239926 0.0762577
2.50479 -0.215689 0.0632786
2.60323 -0.195055 0.0532066
2.7017 -0.177344 0.0452517
2.80019 -0.162026 0.0388714
2.89871 -0.148682 0.0336845
2.99725 -0.136982 0.029417
3.09583 -0.12666 0.0258685
3.19443 -0.117503 0.0228895
3.29307 -0.109339 0.0203673
3.39173 -0.102025 0.0182152
3.49043 -0.095445 0.0163659
3.58916 -0.089501 0.0147667
3.68793 -0.0841118 0.0133756
3.78673 -0.0792088 0.0121589
3.88557 -0.0747338 0.0110896
3.98445 -0.0706372 0.0101455
4.08336 -0.0668766 0.00930828
4.18232 -0.0634154 0.00856296
4.28131 -0.060222 0.00789699
4.38035 -0.0572688 0.00729985
4.47943 -0.0545318 0.0067627
4.57855 -0.05199 0.00627804
4.67772 -0.0496249 0.00583949
4.77694 -0.0474201 0.0054416
4.8762 -0.0453613 0.00507966
4.97551 -0.0434356 0.00474964
5.07487 -0.0416315 0.00444804
5.17427 -0.0399389 0.00417181
5.27373 -0.0383486 0.0039183
5.37325 -0.0368523 0.00368517
5.47281 -0.0354428 0.0034704
5.57243 -0.0341132 0.00327219
5.67211 -0.0328577 0.00308894
5.77184 -0.0316706 0.00291925
5.87163 -0.0305471 0.00276187
5.97148 -0.0294826 0.0026157
6.07139 -0.0284729 0.00247973
6.17136 -0.0275145 0.00235309
6.2714 -0.0266037 0.00223498
6.37149 -0.0257375 0.00212468
6.47166 -0.0249129 0.00202155
6.57188 -0.0241274 0.00192502
6.67218 -0.0233783 0.00183455
6.77254 -0.0226636 0.00174968
6.87298 -0.021981 0.00166998
6.97348 -0.0213287 0.00159504
7.07406 -0.0207049 0.00152453
7.17471 -0.020108 0.00145811
7.27544 -0.0195363 0.00139548
7.37624 -0.0189885 0.00133639
7.47712 -0.0184633 0.00128058
7.57807 -0.0179594 0.00122783
7.67911 -0.0174757 0.00117792
7.78023 -0.017011 0.00113067
7.88143 -0.0165645 0.00108591
7.98271 -0.0161351 0.00104346
8.08408 -0.015722 0.00100318
8.18554 -0.0153243 0.000964938
8.28708 -0.0149414 0.000928599
8.38872 -0.0145724 0.000894047
8.49044 -0.0142167 0.000861173
8.59226 -0.0138737 0.000829876
8.69417 -0.0135427 0.000800063
8.79618 -0.0132233 0.000771646
8.89828 -0.0129148 0.000744543
9.00048 -0.0126167 0.00071868
9.10278 -0.0123287 0.000693986
9.20518 -0.0120502 0.000670396
9.30769 -0.0117808 0.000647847
9.4103 -0.0115202 0.000626285
9.51301 -0.0112679 0.000605653
9.61583 -0.0110236 0.000585904
9.71877 -0.0107869 0.00056699
9.82181 -0.0105576 0.000548867
9.92496 -0.0103354 0.000531495
10.0282 -0.0101199 0.000514834
10.1316 -0.00991085 0.000498849
10.2351 -0.00970804 0.000483506
10.3387 -0.0095112 0.000468772
10.4425 -0.0093201 0.000454618
10.5463 -0.00913451 0.000441015
10.6503 -0.00895423 0.000427938
10.7545 -0.00877904 0.000415359
10.8587 -0.00860877 0.000403257
10.9631 -0.00844322 0.000391609
11.0676 -0.00828223 0.000380393
11.1722 -0.00812562 0.00036959
11.277 -0.00797323 0.000359181
11.3819 -0.00782492 0.000349147
11.487 -0.00768053 0.000339474
11.5922 -0.00753994 0.000330143
11.6975 -0.007403 0.000321141
11.803 -0.00726959 0.000312452
11.9086 -0.00713959 0.000304064
12.0144 -0.00701288 0.000295964
12.1204 -0.00688935 0.000288138
12.2265 -0.00676889 0.000280577
12.3327 -0.00665141 0.000273268
12.4391 -0.0065368 0.000266201
12.5457 -0.00642497 0.000259367
12.6524 -0.00631583 0.000252755
12.7593 -0.00620929 0.000246357
12.8664 -0.00610527 0.000240165
12.9737 -0.0060037 0.00023417
13.0811 -0.00590448 0.000228364
13.1887 -0.00580756 0.000222739
13.2965 -0.00571285 0.00021729
13.4044 -0.0056203 0.000212009
13.5126 -0.00552983 0.00020689
13.6209 -0.00544138 0.000201926
13.7294 -0.00535489 0.000197112
13.8382 -0.00527031 0.000192442
13.9471 -0.00518757 0.00018791
14.0562 -0.00510663 0.000183513
14.1655 -0.00502742 0.000179244
14.275 -0.00494991 0.000175099
14.3848 -0.00487404 0.000171074
14.4947 -0.00479976 0.000167165
14.6049 -0.00472703 0.000163366
14.7152 -0.0046558 0.000159675
14.8258 -0.00458604 0.000156088
14.9367 -0.0045177 0.0001526
15.0477 -0.00445075 0.000149209
15.159 -0.00438514 0.000145911
15.2705 -0.00432084 0.000142703
15.3823 -0.00425781 0.000139582
15.4943 -0.00419602 0.000136546
15.6066 -0.00413544 0.00013359
15.7191 -0.00407603 0.000130713
15.8319 -0.00401777 0.000127912
15.9449 -0.00396061 0.000125184
16.0582 -0.00390454 0.000122528
16.1717 -0.00384953 0.00011994
16.2856 -0.00379555 0.000117419
16.3997 -0.00374256 0.000114962
16.5141 -0.00369056 0.000112567
16.6288 -0.0036395 0.000110233
16.7437 -0.00358938 0.000107958
16.859 -0.00354016 0.000105739
16.9746 -0.00349182 0.000103575
17.0905 -0.00344434 0.000101464
17.2067 -0.0033977 9.94051e-05
17.3232 -0.00335188 9.7396e-05
17.4401 -0.00330685 9.54354e-05
17.5572 -0.00326261 9.35218e-05
17.6748 -0.00321912 9.16539e-05
17.7926 -0.00317638 8.98302e-05
17.9108 -0.00313436 8.80495e-05
18.0294 -0.00309305 8.63105e-05
18.1483 -0.00305243 8.46119e-05
18.2676 -0.00301248 8.29526e-05
18.3873 -0.00297319 8.13315e-05
18.5074 -0.00293454 7.97473e-05
18.6278 -0.00289652 7.81992e-05
18.7487 -0.00285912 7.6686e-05
18.8699 -0.00282231 7.52067e-05
18.9916 -0.00278608 7.37604e-05
19.1137 -0.00275043 7.23462e-05
19.2362 -0.00271533 7.09632e-05
19.3592 -0.00268078 6.96104e-05
19.4826 -0.00264677 6.8287e-05
19.6065 -0.00261327 6.69923e-05
19.7309 -0.00258028 6.57254e-05
19.8557 -0.00254779 6.44856e-05
19.9811 -0.00251579 6.32721e-05
20.1069 -0.00248426 6.20842e-05
20.2333 -0.0024532 6.09212e-05
20.3602 -0.00242259 5.97825e-05
20.4876 -0.00239242 5.86673e-05
20.6156 -0.00236269 5.75751e-05
20.7441 -0.00233338 5.65052e-05
20.8732 -0.00230448 5.54571e-05
21.0029 -0.00227599 5.44301e-05
21.1332 -0.0022479 5.34238e-05
21.2642 -0.00222019 5.24375e-05
21.3958 -0.00219286 5.14707e-05
21.528 -0.0021659 5.05229e-05
21.6609 -0.0021393 4.95936e-05
21.7945 -0.00211306 4.86823e-05
21.9288 -0.00208716 4.77886e-05
22.0639 -0.00206159 4.6912e-05
22.1997 -0.00203636 4.6052e-05
22.3363 -0.00201145 4.52082e-05
22.4736 -0.00198685 4.43801e-05
22.6118 -0.00196255 4.35674e-05
22.7509 -0.00193856 4.27697e-05
22.8908 -0.00191485 4.19865e-05
23.0316 -0.00189143 4.12175e-05
23.1733 -0.00186829 4.04623e-05
23.316 -0.00184542 3.97206e-05
23.4597 -0.00182281 3.89918e-05
23.6044 -0.00180046 3.82758e-05
23.7502 -0.00177835 3.75722e-05
23.8971 -0.00175649 3.68806e-05
24.0451 -0.00173486 3.62007e-05
24.1944 -0.00171347 3.55322e-05
24.3448 -0.00169229 3.48747e-05
24.4966 -0.00167133 3.42279e-05
24.6496 -0.00165057 3.35915e-05
24.8041 -0.00163002 3.29653e-05
24.9601 -0.00160966 3.23488e-05
25.1175 -0.00158948 3.17418e-05
25.2766 -0.00156949 3.1144e-05
25.4373 -0.00154966 3.05551e-05
25.5998 -0.00153 2.99747e-05
25.7641 -0.00151049 2.94026e-05
25.9304 -0.00149113 2.88385e-05
26.0988 -0.00147191 2.8282e-05
26.2693 -0.00145281 2.77328e-05
26.4421 -0.00143383 2.71906e-05
26.6174 -0.00141496 2.6655e-05
26.7954 -0.00139619 2.61257e-05
26.9761 -0.0013775 2.56023e-05
27.1598 -0.00135888 2.50845e-05
27.3468 -0.00134031 2.45717e-05
27.5373 -0.00132179 2.40636e-05
27.7317 -0.00130329 2.35596e-05
27.9302 -0.00128478 2.30592e-05
28.1333 -0.00126626 2.25618e-05
28.3415 -0.00124768 2.20666e-05
28.5554 -0.00122902 2.15729e-05
28.7758 -0.00121023 2.10796e-05
29.0035 -0.00119126 2.05856e-05
29.2396 -0.00117206 2.00894e-05
29.4858 -0.00115253 1.95889e-05
29.7441 -0.00113256 1.90817e-05
30.0173 -0.00111199 1.85638e-05
30.3101 -0.00109058 1.80297e-05
30.6297 -0.00106789 1.74697e-05
30.9905 -0.00104313 1.6865e-05
31.4301 -0.0010141 1.61654e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1Classic/GRpTwoLoop.txt <==
-31.4301 -0.00101307 -1.61326e-05
-30.9905 -0.00104204 -1.68297e-05
-30.6297 -0.00106675 -1.74324e-05
-30.3101 -0.00108938 -1.79903e-05
-30.0173 -0.00111075 -1.85225e-05
-29.7441 -0.00113128 -1.90384e-05
-29.4858 -0.0011512 -1.95438e-05
-29.2396 -0.00117068 -2.00423e-05
-29.0035 -0.00118984 -2.05366e-05
-28.7758 -0.00120876 -2.10286e-05
-28.5554 -0.0012275 -2.15199e-05
-28.3415 -0.00124612 -2.20116e-05
-28.1333 -0.00126465 -2.25047e-05
-27.9302 -0.00128313 -2.3e-05
-27.7317 -0.00130159 -2.34982e-05
-27.5373 -0.00132004 -2.4e-05
-27.3468 -0.00133851 -2.45059e-05
-27.1598 -0.00135703 -2.50163e-05
-26.9761 -0.0013756 -2.55319e-05
-26.7954 -0.00139424 -2.60528e-05
-26.6174 -0.00141296 -2.65797e-05
-26.4421 -0.00143177 -2.71127e-05
-26.2693 -0.0014507 -2.76523e-05
-26.0988 -0.00146974 -2.81989e-05
-25.9304 -0.00148891 -2.87527e-05
-25.7641 -0.00150821 -2.9314e-05
-25.5998 -0.00152766 -2.98832e-05
-25.4373 -0.00154726 -3.04606e-05
-25.2766 -0.00156702 -3.10465e-05
-25.1175 -0.00158696 -3.16411e-05
-24.9601 -0.00160707 -3.22449e-05
-24.8041 -0.00162736 -3.2858e-05
-24.6496 -0.00164785 -3.34809e-05
-24.4966 -0.00166853 -3.41138e-05
-24.3448 -0.00168943 -3.47569e-05
-24.1944 -0.00171053 -3.54107e-05
-24.0451 -0.00173186 -3.60755e-05
-23.8971 -0.00175341 -3.67514e-05
-23.7502 -0.00177519 -3.7439e-05
-23.6044 -0.00179722 -3.81384e-05
-23.4597 -0.00181949 -3.88502e-05
-23.316 -0.00184202 -3.95744e-05
-23.1733 -0.0018648 -4.03117e-05
-23.0316 -0.00188786 -4.10622e-05
-22.8908 -0.00191119 -4.18263e-05
-22.7509 -0.0019348 -4.26045e-05
-22.6118 -0.00195871 -4.33971e-05
-22.4736 -0.0019829 -4.42045e-05
-22.3363 -0.00200741 -4.50271e-05
-22.1997 -0.00203222 -4.58652e-05
-22.0639 -0.00205735 -4.67194e-05
-21.9288 -0.00208281 -4.759e-05
-21.7945 -0.0021086 -4.84776e-05
-21.6609 -0.00213474 -4.93824e-05
-21.528 -0.00216122 -5.03051e-05
-21.3958 -0.00218806 -5.1246e-05
-21.2642 -0.00221527 -5.22058e-05
-21.1332 -0.00224286 -5.31848e-05
-21.0029 -0.00227082 -5.41837e-05
-20.8732 -0.00229918 -5.52029e-05
-20.7441 -0.00232795 -5.6243e-05
-20.6156 -0.00235712 -5.73046e-05
-20.4876 -0.00238671 -5.83883e-05
-20.3602 -0.00241673 -5.94945e-05
-20.2333 -0.0024472 -6.06242e-05
-20.1069 -0.00247811 -6.17776e-05
-19.9811 -0.00250948 -6.29558e-05
-19.8557 -0.00254132 -6.41591e-05
-19.7309 -0.00257365 -6.53885e-05
-19.6065 -0.00260647 -6.66446e-05
-19.4826 -0.00263979 -6.79281e-05
-19.3592 -0.00267362 -6.92398e-05
-19.2362 -0.00270799 -7.05807e-05
-19.1137 -0.00274289 -7.19513e-05
-18.9916 -0.00277835 -7.33526e-05
-18.8699 -0.00281437 -7.47856e-05
-18.7487 -0.00285098 -7.6251e-05
-18.6278 -0.00288817 -7.77499e-05
-18.5074 -0.00292597 -7.92833e-05
-18.3873 -0.00296439 -8.0852e-05
-18.2676 -0.00300345 -8.24572e-05
-18.1483 -0.00304316 -8.41e-05
-18.0294 -0.00308353 -8.57815e-05
-17.9108 -0.00312459 -8.75027e-05
-17.7926 -0.00316635 -8.9265e-05
-17.6748 -0.00320882 -9.10696e-05
-17.5572 -0.00325202 -9.29177e-05
-17.4401 -0.00329598 -9.48106e-05
-17.3232 -0.00334071 -9.67499e-05
-17.2067 -0.00338622 -9.87368e-05
-17.0905 -0.00343255 -0.000100773
-16.9746 -0.0034797 -0.00010286
-16.859 -0.00352771 -0.000104999
-16.7437 -0.00357658 -0.000107192
-16.6288 -0.00362635 -0.00010944
-16.5141 -0.00367703 -0.000111746
-16.3997 -0.00372866 -0.000114112
-16.2856 -0.00378125 -0.000116538
-16.1717 -0.00383482 -0.000119028
-16.0582 -0.00388942 -0.000121583
-15.9449 -0.00394505 -0.000124206
-15.8319 -0.00400175 -0.000126898
-15.7191 -0.00405956 -0.000129662
-15.6066 -0.00411848 -0.000132501
-15.4943 -0.00417857 -0.000135416
-15.3823 -0.00423984 -0.000138411
-15.2705 -0.00430234 -0.000141489
-15.159 -0.00436609 -0.000144651
-15.0477 -0.00443113 -0.000147902
-14.9367 -0.00449749 -0.000151243
-14.8258 -0.00456522 -0.000154679
-14.7152 -0.00463435 -0.000158213
-14.6049 -0.00470492 -0.000161848
-14.4947 -0.00477697 -0.000165588
-14.3848 -0.00485054 -0.000169436
-14.275 -0.00492568 -0.000173397
-14.1655 -0.00500244 -0.000177475
-14.0562 -0.00508086 -0.000181674
-13.9471 -0.00516098 -0.000185998
-13.8382 -0.00524287 -0.000190453
-13.7294 -0.00532658 -0.000195043
-13.6209 -0.00541215 -0.000199773
-13.5126 -0.00549965 -0.000204649
-13.4044 -0.00558913 -0.000209676
-13.2965 -0.00568066 -0.000214861
-13.1887 -0.0057743 -0.000220209
-13.0811 -0.00587012 -0.000225728
-12.9737 -0.00596818 -0.000231422
-12.8664 -0.00606856 -0.000237301
-12.7593 -0.00617133 -0.000243371
-12.6524 -0.00627657 -0.000249641
-12.5457 -0.00638435 -0.000256117
-12.4391 -0.00649477 -0.00026281
-12.3327 -0.00660791 -0.000269727
-12.2265 -0.00672386 -0.00027688
-12.1204 -0.00684272 -0.000284276
-12.0144 -0.00696458 -0.000291928
-11.9086 -0.00708956 -0.000299846
-11.803 -0.00721774 -0.000308042
-11.6975 -0.00734925 -0.000316527
-11.5922 -0.00748421 -0.000325316
-11.487 -0.00762274 -0.000334421
-11.3819 -0.00776496 -0.000343858
-11.277 -0.00791101 -0.000353639
-11.1722 -0.00806103 -0.000363784
-11.0676 -0.00821516 -0.000374307
-10.9631 -0.00837357 -0.000385227
-10.8587 -0.0085364 -0.000396562
-10.7545 -0.00870382 -0.000408333
-10.6503 -0.00887602 -0.000420561
-10.5463 -0.00905317 -0.000433268
-10.4425 -0.00923547 -0.000446476
-10.3387 -0.00942313 -0.000460214
-10.2351 -0.00961634 -0.000474505
-10.1316 -0.00981535 -0.000489379
-10.0282 -0.0100204 -0.000504865
-9.92496 -0.0102317 -0.000520996
-9.82181 -0.0104495 -0.000537805
-9.71877 -0.0106742 -0.000555329
-9.61583 -0.0109059 -0.000573604
-9.51301 -0.011145 -0.000592675
-9.4103 -0.0113918 -0.000612581
-9.30769 -0.0116467 -0.000633372
-9.20518 -0.01191 -0.000655096
-9.10278 -0.0121821 -0.000677807
-9.00048 -0.0124634 -0.00070156
-8.89828 -0.0127543 -0.000726418
-8.79618 -0.0130552 -0.000752444
-8.69417 -0.0133667 -0.00077971
-8.59226 -0.0136891 -0.000808288
-8.49044 -0.0140232 -0.000838262
-8.38872 -0.0143693 -0.000869714
-8.28708 -0.0147281 -0.00090274
-8.18554 -0.0151003 -0.000937439
-8.08408 -0.0154865 -0.000973919
-7.98271 -0.0158875 -0.0010123
-7.88143 -0.0163039 -0.0010527
-7.78023 -0.0167366 -0.00109525
-7.67911 -0.0171866 -0.00114012
-7.57807 -0.0176546 -0.00118745
-7.47712 -0.0181418 -0.00123742
-7.37624 -0.0186491 -0.00129021
-7.27544 -0.0191777 -0.00134604
-7.17471 -0.0197289 -0.00140512
-7.07406 -0.0203039 -0.0014677
-6.97348 -0.0209041 -0.00153403
-6.87298 -0.0215311 -0.00160442
-6.77254 -0.0221865 -0.00167918
-6.67218 -0.0228721 -0.00175866
-6.57188 -0.0235897 -0.00184325
-6.47166 -0.0243413 -0.00193336
-6.37149 -0.0251293 -0.00202946
-6.2714 -0.0259561 -0.00213208
-6.17136 -0.0268241 -0.00224177
-6.07139 -0.0277364 -0.00235919
-5.97148 -0.0286959 -0.00248502
-5.87163 -0.029706 -0.00262008
-5.77184 -0.0307705 -0.00276522
-5.67211 -0.0318934 -0.00292147
-5.57243 -0.033079 -0.0030899
-5.47281 -0.0343322 -0.00327181
-5.37325 -0.0356584 -0.00346861
-5.27373 -0.0370635 -0.00368194
-5.17427 -0.038554 -0.00391364
-5.07487 -0.040137 -0.00416588
-4.97551 -0.0418207 -0.00444108
-4.8762 -0.0436139 -0.00474214
-4.77694 -0.0455266 -0.00507238
-4.67772 -0.0475699 -0.00543576
-4.57855 -0.0497564 -0.0058369
-4.47943 -0.0520999 -0.0062814
-4.38035 -0.0546163 -0.00677592
-4.28131 -0.0573233 -0.00732864
-4.18232 -0.0602408 -0.00794951
-4.08336 -0.0633914 -0.00865092
-3.98445 -0.0668001 -0.00944824
-3.88557 -0.0704945 -0.0103609
-3.78673 -0.0745048 -0.0114132
-3.68793 -0.0788629 -0.0126357
-3.58916 -0.083601 -0.0140661
-3.49043 -0.0887494 -0.0157497
-3.39173 -0.0943334 -0.0177378
-3.29307 -0.10037 -0.0200835
-3.19443 -0.106871 -0.0228329
-3.09583 -0.113849 -0.0260158
-2.99725 -0.121337 -0.0296406
-2.89871 -0.129415 -0.0337063
-2.80019 -0.138225 -0.0382312
-2.7017 -0.147966 -0.0432901
-2.60323 -0.158874 -0.0490381
-2.50479 -0.171193 -0.0557198
-2.40638 -0.185167 -0.0636693
-2.30798 -0.201037 -0.0733217
-2.20961 -0.219035 -0.0852356
-2.11126 -0.239368 -0.100136
-2.01293 -0.262174 -0.118966
-1.91462 -0.287439 -0.142947
-1.81632 -0.314854 -0.173608
-1.71804 -0.34359 -0.212757
-1.61978 -0.372052 -0.262283
-1.52154 -0.397711 -0.323711
-1.42331 -0.417353 -0.397544
-1.32509 -0.428002 -0.482834
-1.22689 -0.428347 -0.57781
-1.12869 -0.419357 -0.68203
-1.03051 -0.402752 -0.799092
-0.932337 -0.377163 -0.937988
-0.834173 -0.333111 -1.11213
-0.736016 -0.246816 -1.33527
-0.637867 -0.0731863 -1.6108
-0.539723 0.254587 -1.9068
-0.441585 0.792024 -2.12043
-0.343451 1.49601 -2.08899
-0.24532 2.18189 -1.72079
-0.147191 2.66373 -1.09941
-0.0490634 2.89181 -0.373266
0.0490634 2.89181 0.373266
0.147191 2.66373 1.09941
0.24532 2.18189 1.72079
0.343451 1.49601 2.08899
0.441585 0.792024 2.12043
0.539723 0.254587 1.9068
0.637867 -0.0731863 1.6108
0.736016 -0.246816 1.33527
0.834173 -0.333111 1.11213
0.932337 -0.377163 0.937988
1.03051 -0.402752 0.799092
1.12869 -0.419357 0.68203
1.22689 -0.428347 0.57781
1.32509 -0.428002 0.482834
1.42331 -0.417353 0.397544
1.52154 -0.397711 0.323711
1.61978 -0.372052 0.262283
1.71804 -0.34359 0.212757
1.81632 -0.314854 0.173608
1.91462 -0.287439 0.142947
2.01293 -0.262174 0.118966
2.11126 -0.239368 0.100136
2.20961 -0.219035 0.0852356
2.30798 -0.201037 0.0733217
2.40638 -0.185167 0.0636693
2.50479 -0.171193 0.0557198
2.60323 -0.158874 0.0490381
2.7017 -0.147966 0.0432901
2.80019 -0.138225 0.0382312
2.89871 -0.129415 0.0337063
2.99725 -0.121337 0.0296406
3.09583 -0.113849 0.0260158
3.19443 -0.106871 0.0228329
3.29307 -0.10037 0.0200835
3.39173 -0.0943334 0.0177378
3.49043 -0.0887494 0.0157497
3.58916 -0.083601 0.0140661
3.68793 -0.0788629 0.0126357
3.78673 -0.0745048 0.0114132
3.88557 -0.0704945 0.0103609
3.98445 -0.0668001 0.00944824
4.08336 -0.0633914 0.00865092
4.18232 -0.0602408 0.00794951
4.28131 -0.0573233 0.00732864
4.38035 -0.0546163 0.00677592
4.47943 -0.0520999 0.0062814
4.57855 -0.0497564 0.0058369
4.67772 -0.0475699 0.00543576
4.77694 -0.0455266 0.00507238
4.8762 -0.0436139 0.00474214
4.97551 -0.0418207 0.00444108
5.07487 -0.040137 0.00416588
5.17427 -0.038554 0.00391364
5.27373 -0.0370635 0.00368194
5.37325 -0.0356584 0.00346861
5.47281 -0.0343322 0.00327181
5.57243 -0.033079 0.0030899
5.67211 -0.0318934 0.00292147
5.77184 -0.0307705 0.00276522
5.87163 -0.029706 0.00262008
5.97148 -0.0286959 0.00248502
6.07139 -0.0277364 0.00235919
6.17136 -0.0268241 0.00224177
6.2714 -0.0259561 0.00213208
6.37149 -0.0251293 0.00202946
6.47166 -0.0243413 0.00193336
6.57188 -0.0235897 0.00184325
6.67218 -0.0228721 0.00175866
6.77254 -0.0221865 0.00167918
6.87298 -0.0215311 0.00160442
6.97348 -0.0209041 0.00153403
7.07406 -0.0203039 0.0014677
7.17471 -0.0197289 0.00140512
7.27544 -0.0191777 0.00134604
7.37624 -0.0186491 0.00129021
7.47712 -0.0181418 0.00123742
7.57807 -0.0176546 0.00118745
7.67911 -0.0171866 0.00114012
7.78023 -0.0167366 0.00109525
7.88143 -0.0163039 0.0010527
7.98271 -0.0158875 0.0010123
8.08408 -0.0154865 0.000973919
8.18554 -0.0151003 0.000937439
8.28708 -0.0147281 0.00090274
8.38872 -0.0143693 0.000869714
8.49044 -0.0140232 0.000838262
8.59226 -0.0136891 0.000808288
8.69417 -0.0133667 0.00077971
8.79618 -0.0130552 0.000752444
8.89828 -0.0127543 0.000726418
9.00048 -0.0124634 0.00070156
9.10278 -0.0121821 0.000677807
9.20518 -0.01191 0.000655096
9.30769 -0.0116467 0.000633372
9.4103 -0.0113918 0.000612581
9.51301 -0.011145 0.000592675
9.61583 -0.0109059 0.000573604
9.71877 -0.0106742 0.000555329
9.82181 -0.0104495 0.000537805
9.92496 -0.0102317 0.000520996
10.0282 -0.0100204 0.000504865
10.1316 -0.00981535 0.000489379
10.2351 -0.00961634 0.000474505
10.3387 -0.00942313 0.000460214
10.4425 -0.00923547 0.000446476
10.5463 -0.00905317 0.000433268
10.6503 -0.00887602 0.000420561
10.7545 -0.00870382 0.000408333
10.8587 -0.0085364 0.000396562
10.9631 -0.00837357 0.000385227
11.0676 -0.00821516 0.000374307
11.1722 -0.00806103 0.000363784
11.277 -0.00791101 0.000353639
11.3819 -0.00776496 0.000343858
11.487 -0.00762274 0.000334421
11.5922 -0.00748421 0.000325316
11.6975 -0.00734925 0.000316527
11.803 -0.00721774 0.000308042
11.9086 -0.00708956 0.000299846
12.0144 -0.00696458 0.000291928
12.1204 -0.00684272 0.000284276
12.2265 -0.00672386 0.00027688
12.3327 -0.00660791 0.000269727
12.4391 -0.00649477 0.00026281
12.5457 -0.00638435 0.000256117
12.6524 -0.00627657 0.000249641
12.7593 -0.00617133 0.000243371
12.8664 -0.00606856 0.000237301
12.9737 -0.00596818 0.000231422
13.0811 -0.00587012 0.000225728
13.1887 -0.0057743 0.000220209
13.2965 -0.00568066 0.000214861
13.4044 -0.00558913 0.000209676
13.5126 -0.00549965 0.000204649
13.6209 -0.00541215 0.000199773
13.7294 -0.00532658 0.000195043
13.8382 -0.00524287 0.000190453
13.9471 -0.00516098 0.000185998
14.0562 -0.00508086 0.000181674
14.1655 -0.00500244 0.000177475
14.275 -0.00492568 0.000173397
14.3848 -0.00485054 0.000169436
14.4947 -0.00477697 0.000165588
14.6049 -0.00470492 0.000161848
14.7152 -0.00463435 0.000158213
14.8258 -0.00456522 0.000154679
14.9367 -0.00449749 0.000151243
15.0477 -0.00443113 0.000147902
15.159 -0.00436609 0.000144651
15.2705 -0.00430234 0.000141489
15.3823 -0.00423984 0.000138411
15.4943 -0.00417857 0.000135416
15.6066 -0.00411848 0.000132501
15.7191 -0.00405956 0.000129662
15.8319 -0.00400175 0.000126898
15.9449 -0.00394505 0.000124206
16.0582 -0.00388942 0.000121583
16.1717 -0.00383482 0.000119028
16.2856 -0.00378125 0.000116538
16.3997 -0.00372866 0.000114112
16.5141 -0.00367703 0.000111746
16.6288 -0.00362635 0.00010944
16.7437 -0.00357658 0.000107192
16.859 -0.00352771 0.000104999
16.9746 -0.0034797 0.00010286
17.0905 -0.00343255 0.000100773
17.2067 -0.00338622 9.87368e-05
17.3232 -0.00334071 9.67499e-05
17.4401 -0.00329598 9.48106e-05
17.5572 -0.00325202 9.29177e-05
17.6748 -0.00320882 9.10696e-05
17.7926 -0.00316635 8.9265e-05
17.9108 -0.00312459 8.75027e-05
18.0294 -0.00308353 8.57815e-05
18.1483 -0.00304316 8.41e-05
18.2676 -0.00300345 8.24572e-05
18.3873 -0.00296439 8.0852e-05
18.5074 -0.00292597 7.92833e-05
18.6278 -0.00288817 7.77499e-05
18.7487 -0.00285098 7.6251e-05
18.8699 -0.00281437 7.47856e-05
18.9916 -0.00277835 7.33526e-05
19.1137 -0.00274289 7.19513e-05
19.2362 -0.00270799 7.05807e-05
19.3592 -0.00267362 6.92398e-05
19.4826 -0.00263979 6.79281e-05
19.6065 -0.00260647 6.66446e-05
19.7309 -0.00257365 6.53885e-05
19.8557 -0.00254132 6.41591e-05
19.9811 -0.00250948 6.29558e-05
20.1069 -0.00247811 6.17776e-05
20.2333 -0.0024472 6.06242e-05
20.3602 -0.00241673 5.94945e-05
20.4876 -0.00238671 5.83883e-05
20.6156 -0.00235712 5.73046e-05
20.7441 -0.00232795 5.6243e-05
20.8732 -0.00229918 5.52029e-05
21.0029 -0.00227082 5.41837e-05
21.1332 -0.00224286 5.31848e-05
21.2642 -0.00221527 5.22058e-05
21.3958 -0.00218806 5.1246e-05
21.528 -0.00216122 5.03051e-05
21.6609 -0.00213474 4.93824e-05
21.7945 -0.0021086 4.84776e-05
21.9288 -0.00208281 4.759e-05
22.0639 -0.00205735 4.67194e-05
22.1997 -0.00203222 4.58652e-05
22.3363 -0.00200741 4.50271e-05
22.4736 -0.0019829 4.42045e-05
22.6118 -0.00195871 4.33971e-05
22.7509 -0.0019348 4.26045e-05
22.8908 -0.00191119 4.18263e-05
23.0316 -0.00188786 4.10622e-05
23.1733 -0.0018648 4.03117e-05
23.316 -0.00184202 3.95744e-05
23.4597 -0.00181949 3.88502e-05
23.6044 -0.00179722 3.81384e-05
23.7502 -0.00177519 3.7439e-05
23.8971 -0.00175341 3.67514e-05
24.0451 -0.00173186 3.60755e-05
24.1944 -0.00171053 3.54107e-05
24.3448 -0.00168943 3.47569e-05
24.4966 -0.00166853 3.41138e-05
24.6496 -0.00164785 3.34809e-05
24.8041 -0.00162736 3.2858e-05
24.9601 -0.00160707 3.22449e-05
25.1175 -0.00158696 3.16411e-05
25.2766 -0.00156702 3.10465e-05
25.4373 -0.00154726 3.04606e-05
25.5998 -0.00152766 2.98832e-05
25.7641 -0.00150821 2.9314e-05
25.9304 -0.00148891 2.87527e-05
26.0988 -0.00146974 2.81989e-05
26.2693 -0.0014507 2.76523e-05
26.4421 -0.00143177 2.71127e-05
26.6174 -0.00141296 2.65797e-05
26.7954 -0.00139424 2.60528e-05
26.9761 -0.0013756 2.55319e-05
27.1598 -0.00135703 2.50163e-05
27.3468 -0.00133851 2.45059e-05
27.5373 -0.00132004 2.4e-05
27.7317 -0.00130159 2.34982e-05
27.9302 -0.00128313 2.3e-05
28.1333 -0.00126465 2.25047e-05
28.3415 -0.00124612 2.20116e-05
28.5554 -0.0012275 2.15199e-05
28.7758 -0.00120876 2.10286e-05
29.0035 -0.00118984 2.05366e-05
29.2396 -0.00117068 2.00423e-05
29.4858 -0.0011512 1.95438e-05
29.7441 -0.00113128 1.90384e-05
30.0173 -0.00111075 1.85225e-05
30.3101 -0.00108938 1.79903e-05
30.6297 -0.00106675 1.74324e-05
30.9905 -0.00104204 1.68297e-05
31.4301 -0.00101307 1.61326e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1Classic/GRp_FRG.txt <==
-31.4301 -0.00101369 -1.61419e-05
-30.9905 -0.00104271 -1.68341e-05
-30.6297 -0.00106746 -1.74349e-05
-30.3101 -0.00109012 -1.79975e-05
-30.0173 -0.00111151 -1.85276e-05
-29.7441 -0.00113205 -1.90434e-05
-29.4858 -0.001152 -1.9549e-05
-29.2396 -0.00117151 -2.00485e-05
-29.0035 -0.00119069 -2.05419e-05
-28.7758 -0.00120964 -2.10359e-05
-28.5554 -0.0012284 -2.15265e-05
-28.3415 -0.00124704 -2.20204e-05
-28.1333 -0.0012656 -2.25138e-05
-27.9302 -0.0012841 -2.30117e-05
-27.7317 -0.00130259 -2.3511e-05
-27.5373 -0.00132107 -2.40155e-05
-27.3468 -0.00133958 -2.45225e-05
-27.1598 -0.00135813 -2.50358e-05
-26.9761 -0.00137673 -2.55526e-05
-26.7954 -0.0013954 -2.60767e-05
-26.6174 -0.00141415 -2.6605e-05
-26.4421 -0.001433 -2.71418e-05
-26.2693 -0.00145196 -2.76832e-05
-26.0988 -0.00147104 -2.82338e-05
-25.9304 -0.00149025 -2.87896e-05
-25.7641 -0.00150959 -2.93551e-05
-25.5998 -0.00152908 -2.99264e-05
-25.4373 -0.00154873 -3.05081e-05
-25.2766 -0.00156854 -3.1096e-05
-25.1175 -0.00158851 -3.16948e-05
-24.9601 -0.00160867 -3.23005e-05
-24.8041 -0.001629 -3.29178e-05
-24.6496 -0.00164954 -3.35427e-05
-24.4966 -0.00167027 -3.41796e-05
-24.3448 -0.0016912 -3.48248e-05
-24.1944 -0.00171236 -3.54828e-05
-24.0451 -0.00173373 -3.61497e-05
-23.8971 -0.00175533 -3.683e-05
-23.7502 -0.00177717 -3.75195e-05
-23.6044 -0.00179924 -3.8223e-05
-23.4597 -0.00182157 -3.89365e-05
-23.316 -0.00184415 -3.9665e-05
-23.1733 -0.00186699 -4.04042e-05
-23.0316 -0.00189011 -4.11589e-05
-22.8908 -0.00191349 -4.19245e-05
-22.7509 -0.00193716 -4.27068e-05
-22.6118 -0.00196113 -4.3501e-05
-22.4736 -0.00198538 -4.43127e-05
-22.3363 -0.00200995 -4.51365e-05
-22.1997 -0.00203482 -4.59786e-05
-22.0639 -0.00206002 -4.6834e-05
-21.9288 -0.00208555 -4.77091e-05
-21.7945 -0.00211141 -4.85983e-05
-21.6609 -0.00213761 -4.95077e-05
-21.528 -0.00216417 -5.04314e-05
-21.3958 -0.00219108 -5.13762e-05
-21.2642 -0.00221837 -5.23369e-05
-21.1332 -0.00224603 -5.33202e-05
-21.0029 -0.00227407 -5.43199e-05
-20.8732 -0.0023025 -5.53429e-05
-20.7441 -0.00233134 -5.63832e-05
-20.6156 -0.0023606 -5.74486e-05
-20.4876 -0.00239027 -5.85326e-05
-20.3602 -0.00242038 -5.96426e-05
-20.2333 -0.00245092 -6.07715e-05
-20.1069 -0.00248192 -6.19272e-05
-19.9811 -0.00251337 -6.31034e-05
-19.8557 -0.0025453 -6.43087e-05
-19.7309 -0.00257771 -6.55363e-05
-19.6065 -0.00261061 -6.67939e-05
-19.4826 -0.00264402 -6.80741e-05
-19.3592 -0.00267794 -6.93854e-05
-19.2362 -0.00271239 -7.07209e-05
-19.1137 -0.00274738 -7.2089e-05
-18.9916 -0.00278292 -7.34816e-05
-18.8699 -0.00281902 -7.49071e-05
-18.7487 -0.00285569 -7.63582e-05
-18.6278 -0.00289295 -7.78455e-05
-18.5074 -0.00293082 -7.93619e-05
-18.3873 -0.0029693 -8.09175e-05
-18.2676 -0.00300841 -8.25033e-05
-18.1483 -0.00304816 -8.413e-05
-18.0294 -0.00308859 -8.5789e-05
-17.9108 -0.0031297 -8.74912e-05
-17.7926 -0.00317151 -8.92272e-05
-17.6748 -0.00321402 -9.10078e-05
-17.5572 -0.00325726 -9.28235e-05
-17.4401 -0.00330123 -9.46877e-05
-17.3232 -0.00334597 -9.65919e-05
-17.2067 -0.00339149 -9.85505e-05
-17.0905 -0.00343781 -0.000100553
-16.9746 -0.00348497 -0.000102613
-16.859 -0.00353297 -0.00010472
-16.7437 -0.00358185 -0.000106888
-16.6288 -0.00363163 -0.000109106
-16.5141 -0.00368232 -0.000111388
-16.3997 -0.00373394 -0.000113721
-16.2856 -0.00378652 -0.000116123
-16.1717 -0.00384008 -0.000118583
-16.0582 -0.00389465 -0.000121121
-15.9449 -0.00395028 -0.000123722
-15.8319 -0.00400698 -0.000126403
-15.7191 -0.00406479 -0.000129151
-15.6066 -0.00412374 -0.000131983
-15.4943 -0.00418386 -0.000134884
-15.3823 -0.00424516 -0.000137872
-15.2705 -0.00430768 -0.000140932
-15.159 -0.00437146 -0.000144088
-15.0477 -0.00443653 -0.000147326
-14.9367 -0.00450295 -0.000150671
-14.8258 -0.00457077 -0.000154107
-14.7152 -0.00464002 -0.000157655
-14.6049 -0.00471073 -0.000161297
-14.4947 -0.00478295 -0.000165057
-14.3848 -0.00485671 -0.000168916
-14.275 -0.00493205 -0.000172902
-14.1655 -0.00500901 -0.000176997
-14.0562 -0.00508766 -0.000181232
-13.9471 -0.00516807 -0.000185588
-13.8382 -0.00525029 -0.000190097
-13.7294 -0.00533438 -0.000194737
-13.6209 -0.00542039 -0.000199539
-13.5126 -0.00550836 -0.000204479
-13.4044 -0.00559835 -0.000209592
-13.2965 -0.00569041 -0.000214853
-13.1887 -0.00578461 -0.000220304
-13.0811 -0.00588103 -0.000225924
-12.9737 -0.00597975 -0.000231753
-12.8664 -0.00608087 -0.000237765
-12.7593 -0.00618445 -0.000243999
-12.6524 -0.00629057 -0.000250427
-12.5457 -0.00639928 -0.000257088
-12.4391 -0.00651067 -0.000263951
-12.3327 -0.00662482 -0.000271069
-12.2265 -0.00674182 -0.000278409
-12.1204 -0.00686176 -0.000286025
-12.0144 -0.00698478 -0.000293888
-11.9086 -0.00711097 -0.000302057
-11.803 -0.00724045 -0.000310494
-11.6975 -0.00737333 -0.000319256
-11.5922 -0.00750971 -0.000328304
-11.487 -0.00764969 -0.000337706
-11.3819 -0.00779342 -0.00034743
-11.277 -0.00794104 -0.000357551
-11.1722 -0.00809271 -0.000368028
-11.0676 -0.0082486 -0.000378941
-10.9631 -0.00840885 -0.000390245
-10.8587 -0.0085736 -0.000402017
-10.7545 -0.00874305 -0.000414226
-10.6503 -0.00891739 -0.000426984
-10.5463 -0.00909679 -0.000440227
-10.4425 -0.00928151 -0.000454039
-10.3387 -0.00947177 -0.000468398
-10.2351 -0.00966774 -0.000483406
-10.1316 -0.00986969 -0.000499001
-10.0282 -0.0100779 -0.000515338
-9.92496 -0.0102926 -0.000532385
-9.82181 -0.0105141 -0.000550213
-9.71877 -0.0107427 -0.000568783
-9.61583 -0.0109787 -0.000588277
-9.51301 -0.0112223 -0.000608606
-9.4103 -0.011474 -0.000629948
-9.30769 -0.0117341 -0.000652279
-9.20518 -0.012003 -0.000675752
-9.10278 -0.012281 -0.000700263
-9.00048 -0.0125686 -0.000725978
-8.89828 -0.0128662 -0.000752762
-8.79618 -0.0131741 -0.000780776
-8.69417 -0.0134929 -0.000809941
-8.59226 -0.0138231 -0.000840457
-8.49044 -0.0141653 -0.000872212
-8.38872 -0.01452 -0.000905456
-8.28708 -0.014888 -0.00094012
-8.18554 -0.0152699 -0.000976518
-8.08408 -0.0156666 -0.00101457
-7.98271 -0.0160786 -0.00105466
-7.88143 -0.0165068 -0.00109673
-7.78023 -0.016952 -0.00114119
-7.67911 -0.0174152 -0.00118806
-7.57807 -0.0178975 -0.00123782
-7.47712 -0.0183999 -0.00129031
-7.37624 -0.0189232 -0.00134592
-7.27544 -0.0194684 -0.0014045
-7.17471 -0.0200364 -0.00146663
-7.07406 -0.0206291 -0.00153226
-6.97348 -0.0212481 -0.00160176
-6.87298 -0.0218944 -0.00167462
-6.77254 -0.0225692 -0.00175143
-6.67218 -0.0232744 -0.00183219
-6.57188 -0.0240123 -0.00191786
-6.47166 -0.0247854 -0.00200848
-6.37149 -0.0255956 -0.00210485
-6.2714 -0.0264453 -0.00220693
-6.17136 -0.0273373 -0.0023163
-6.07139 -0.0282748 -0.0024331
-5.97148 -0.029261 -0.00255855
-5.87163 -0.0302992 -0.00269288
-5.77184 -0.0313931 -0.00283748
-5.67211 -0.0325472 -0.00299223
-5.57243 -0.033766 -0.00315924
-5.47281 -0.0350551 -0.00333858
-5.37325 -0.0364203 -0.00353226
-5.27373 -0.0378679 -0.00374102
-5.17427 -0.0394052 -0.00396757
-5.07487 -0.0410407 -0.00421271
-4.97551 -0.0427833 -0.0044815
-4.8762 -0.0446442 -0.00477569
-4.77694 -0.0466344 -0.00510056
-4.67772 -0.0487668 -0.00546203
-4.57855 -0.0510561 -0.00586987
-4.47943 -0.0535183 -0.00632882
-4.38035 -0.0561668 -0.00685286
-4.28131 -0.0590187 -0.0074527
-4.18232 -0.0620903 -0.00814257
-4.08336 -0.0653961 -0.00893481
-3.98445 -0.0689482 -0.00984505
-3.88557 -0.0727637 -0.01087
-3.78673 -0.0768603 -0.0120074
-3.68793 -0.0812789 -0.013243
-3.58916 -0.0860923 -0.0145723
-3.49043 -0.0913906 -0.0160085
-3.39173 -0.097267 -0.0176002
-3.29307 -0.103821 -0.0194026
-3.19443 -0.111154 -0.0215023
-3.09583 -0.119383 -0.0239777
-2.99725 -0.128638 -0.0269465
-2.89871 -0.139089 -0.0305315
-2.80019 -0.150936 -0.0349252
-2.7017 -0.164425 -0.0403461
-2.60323 -0.17984 -0.0471292
-2.50479 -0.197549 -0.0556834
-2.40638 -0.217973 -0.0666426
-2.30798 -0.24162 -0.0808186
-2.20961 -0.269021 -0.0994327
-2.11126 -0.300816 -0.124126
-2.01293 -0.337536 -0.157435
-1.91462 -0.379562 -0.202852
-1.81632 -0.426527 -0.265793
-1.71804 -0.476788 -0.354418
-1.61978 -0.52392 -0.482162
-1.52154 -0.548897 -0.668358
-1.42331 -0.499422 -0.926872
-1.32509 -0.287599 -1.21225
-1.22689 0.10814 -1.36467
-1.12869 0.522001 -1.26722
-1.03051 0.780457 -1.01464
-0.932337 0.882232 -0.753349
-0.834173 0.891366 -0.542703
-0.736016 0.860498 -0.388695
-0.637867 0.817339 -0.279617
-0.539723 0.77522 -0.201613
-0.441585 0.738926 -0.144817
-0.343451 0.710395 -0.101611
-0.24532 0.689528 -0.0674329
-0.147191 0.675915 -0.0384462
-0.0490634 0.669127 -0.0125659
0.0490634 0.669127 0.0125659
0.147191 0.675915 0.0384462
0.24532 0.689528 0.0674329
0.343451 0.710395 0.101611
0.441585 0.738926 0.144817
0.539723 0.77522 0.201613
0.637867 0.817339 0.279617
0.736016 0.860498 0.388695
0.834173 0.891366 0.542703
0.932337 0.882232 0.753349
1.03051 0.780457 1.01464
1.12869 0.522001 1.26722
1.22689 0.10814 1.36467
1.32509 -0.287599 1.21225
1.42331 -0.499422 0.926872
1.52154 -0.548897 0.668358
1.61978 -0.52392 0.482162
1.71804 -0.476788 0.354418
1.81632 -0.426527 0.265793
1.91462 -0.379562 0.202852
2.01293 -0.337536 0.157435
2.11126 -0.300816 0.124126
2.20961 -0.269021 0.0994327
2.30798 -0.24162 0.0808186
2.40638 -0.217973 0.0666426
2.50479 -0.197549 0.0556834
2.60323 -0.17984 0.0471292
2.7017 -0.164425 0.0403461
2.80019 -0.150936 0.0349252
2.89871 -0.139089 0.0305315
2.99725 -0.128638 0.0269465
3.09583 -0.119383 0.0239777
3.19443 -0.111154 0.0215023
3.29307 -0.103821 0.0194026
3.39173 -0.097267 0.0176002
3.49043 -0.0913906 0.0160085
3.58916 -0.0860923 0.0145723
3.68793 -0.0812789 0.013243
3.78673 -0.0768603 0.0120074
3.88557 -0.0727637 0.01087
3.98445 -0.0689482 0.00984505
4.08336 -0.0653961 0.00893481
4.18232 -0.0620903 0.00814257
4.28131 -0.0590187 0.0074527
4.38035 -0.0561668 0.00685286
4.47943 -0.0535183 0.00632882
4.57855 -0.0510561 0.00586987
4.67772 -0.0487668 0.00546203
4.77694 -0.0466344 0.00510056
4.8762 -0.0446442 0.00477569
4.97551 -0.0427833 0.0044815
5.07487 -0.0410407 0.00421271
5.17427 -0.0394052 0.00396757
5.27373 -0.0378679 0.00374102
5.37325 -0.0364203 0.00353226
5.47281 -0.0350551 0.00333858
5.57243 -0.033766 0.00315924
5.67211 -0.0325472 0.00299223
5.77184 -0.0313931 0.00283748
5.87163 -0.0302992 0.00269288
5.97148 -0.029261 0.00255855
6.07139 -0.0282748 0.0024331
6.17136 -0.0273373 0.0023163
6.2714 -0.0264453 0.00220693
6.37149 -0.0255956 0.00210485
6.47166 -0.0247854 0.00200848
6.57188 -0.0240123 0.00191786
6.67218 -0.0232744 0.00183219
6.77254 -0.0225692 0.00175143
6.87298 -0.0218944 0.00167462
6.97348 -0.0212481 0.00160176
7.07406 -0.0206291 0.00153226
7.17471 -0.0200364 0.00146663
7.27544 -0.0194684 0.0014045
7.37624 -0.0189232 0.00134592
7.47712 -0.0183999 0.00129031
7.57807 -0.0178975 0.00123782
7.67911 -0.0174152 0.00118806
7.78023 -0.016952 0.00114119
7.88143 -0.0165068 0.00109673
7.98271 -0.0160786 0.00105466
8.08408 -0.0156666 0.00101457
8.18554 -0.0152699 0.000976518
8.28708 -0.014888 0.00094012
8.38872 -0.01452 0.000905456
8.49044 -0.0141653 0.000872212
8.59226 -0.0138231 0.000840457
8.69417 -0.0134929 0.000809941
8.79618 -0.0131741 0.000780776
8.89828 -0.0128662 0.000752762
9.00048 -0.0125686 0.000725978
9.10278 -0.012281 0.000700263
9.20518 -0.012003 0.000675752
9.30769 -0.0117341 0.000652279
9.4103 -0.011474 0.000629948
9.51301 -0.0112223 0.000608606
9.61583 -0.0109787 0.000588277
9.71877 -0.0107427 0.000568783
9.82181 -0.0105141 0.000550213
9.92496 -0.0102926 0.000532385
10.0282 -0.0100779 0.000515338
10.1316 -0.00986969 0.000499001
10.2351 -0.00966774 0.000483406
10.3387 -0.00947177 0.000468398
10.4425 -0.00928151 0.000454039
10.5463 -0.00909679 0.000440227
10.6503 -0.00891739 0.000426984
10.7545 -0.00874305 0.000414226
10.8587 -0.0085736 0.000402017
10.9631 -0.00840885 0.000390245
11.0676 -0.0082486 0.000378941
11.1722 -0.00809271 0.000368028
11.277 -0.00794104 0.000357551
11.3819 -0.00779342 0.00034743
11.487 -0.00764969 0.000337706
11.5922 -0.00750971 0.000328304
11.6975 -0.00737333 0.000319256
11.803 -0.00724045 0.000310494
11.9086 -0.00711097 0.000302057
12.0144 -0.00698478 0.000293888
12.1204 -0.00686176 0.000286025
12.2265 -0.00674182 0.000278409
12.3327 -0.00662482 0.000271069
12.4391 -0.00651067 0.000263951
12.5457 -0.00639928 0.000257088
12.6524 -0.00629057 0.000250427
12.7593 -0.00618445 0.000243999
12.8664 -0.00608087 0.000237765
12.9737 -0.00597975 0.000231753
13.0811 -0.00588103 0.000225924
13.1887 -0.00578461 0.000220304
13.2965 -0.00569041 0.000214853
13.4044 -0.00559835 0.000209592
13.5126 -0.00550836 0.000204479
13.6209 -0.00542039 0.000199539
13.7294 -0.00533438 0.000194737
13.8382 -0.00525029 0.000190097
13.9471 -0.00516807 0.000185588
14.0562 -0.00508766 0.000181232
14.1655 -0.00500901 0.000176997
14.275 -0.00493205 0.000172902
14.3848 -0.00485671 0.000168916
14.4947 -0.00478295 0.000165057
14.6049 -0.00471073 0.000161297
14.7152 -0.00464002 0.000157655
14.8258 -0.00457077 0.000154107
14.9367 -0.00450295 0.000150671
15.0477 -0.00443653 0.000147326
15.159 -0.00437146 0.000144088
15.2705 -0.00430768 0.000140932
15.3823 -0.00424516 0.000137872
15.4943 -0.00418386 0.000134884
15.6066 -0.00412374 0.000131983
15.7191 -0.00406479 0.000129151
15.8319 -0.00400698 0.000126403
15.9449 -0.00395028 0.000123722
16.0582 -0.00389465 0.000121121
16.1717 -0.00384008 0.000118583
16.2856 -0.00378652 0.000116123
16.3997 -0.00373394 0.000113721
16.5141 -0.00368232 0.000111388
16.6288 -0.00363163 0.000109106
16.7437 -0.00358185 0.000106888
16.859 -0.00353297 0.00010472
16.9746 -0.00348497 0.000102613
17.0905 -0.00343781 0.000100553
17.2067 -0.00339149 9.85505e-05
17.3232 -0.00334597 9.65919e-05
17.4401 -0.00330123 9.46877e-05
17.5572 -0.00325726 9.28235e-05
17.6748 -0.00321402 9.10078e-05
17.7926 -0.00317151 8.92272e-05
17.9108 -0.0031297 8.74912e-05
18.0294 -0.00308859 8.5789e-05
18.1483 -0.00304816 8.413e-05
18.2676 -0.00300841 8.25033e-05
18.3873 -0.0029693 8.09175e-05
18.5074 -0.00293082 7.93619e-05
18.6278 -0.00289295 7.78455e-05
18.7487 -0.00285569 7.63582e-05
18.8699 -0.00281902 7.49071e-05
18.9916 -0.00278292 7.34816e-05
19.1137 -0.00274738 7.2089e-05
19.2362 -0.00271239 7.07209e-05
19.3592 -0.00267794 6.93854e-05
19.4826 -0.00264402 6.80741e-05
19.6065 -0.00261061 6.67939e-05
19.7309 -0.00257771 6.55363e-05
19.8557 -0.0025453 6.43087e-05
19.9811 -0.00251337 6.31034e-05
20.1069 -0.00248192 6.19272e-05
20.2333 -0.00245092 6.07715e-05
20.3602 -0.00242038 5.96426e-05
20.4876 -0.00239027 5.85326e-05
20.6156 -0.0023606 5.74486e-05
20.7441 -0.00233134 5.63832e-05
20.8732 -0.0023025 5.53429e-05
21.0029 -0.00227407 5.43199e-05
21.1332 -0.00224603 5.33202e-05
21.2642 -0.00221837 5.23369e-05
21.3958 -0.00219108 5.13762e-05
21.528 -0.00216417 5.04314e-05
21.6609 -0.00213761 4.95077e-05
21.7945 -0.00211141 4.85983e-05
21.9288 -0.00208555 4.77091e-05
22.0639 -0.00206002 4.6834e-05
22.1997 -0.00203482 4.59786e-05
22.3363 -0.00200995 4.51365e-05
22.4736 -0.00198538 4.43127e-05
22.6118 -0.00196113 4.3501e-05
22.7509 -0.00193716 4.27068e-05
22.8908 -0.00191349 4.19245e-05
23.0316 -0.00189011 4.11589e-05
23.1733 -0.00186699 4.04042e-05
23.316 -0.00184415 3.9665e-05
23.4597 -0.00182157 3.89365e-05
23.6044 -0.00179924 3.8223e-05
23.7502 -0.00177717 3.75195e-05
23.8971 -0.00175533 3.683e-05
24.0451 -0.00173373 3.61497e-05
24.1944 -0.00171236 3.54828e-05
24.3448 -0.0016912 3.48248e-05
24.4966 -0.00167027 3.41796e-05
24.6496 -0.00164954 3.35427e-05
24.8041 -0.001629 3.29178e-05
24.9601 -0.00160867 3.23005e-05
25.1175 -0.00158851 3.16948e-05
25.2766 -0.00156854 3.1096e-05
25.4373 -0.00154873 3.05081e-05
25.5998 -0.00152908 2.99264e-05
25.7641 -0.00150959 2.93551e-05
25.9304 -0.00149025 2.87896e-05
26.0988 -0.00147104 2.82338e-05
26.2693 -0.00145196 2.76832e-05
26.4421 -0.001433 2.71418e-05
26.6174 -0.00141415 2.6605e-05
26.7954 -0.0013954 2.60767e-05
26.9761 -0.00137673 2.55526e-05
27.1598 -0.00135813 2.50358e-05
27.3468 -0.00133958 2.45225e-05
27.5373 -0.00132107 2.40155e-05
27.7317 -0.00130259 2.3511e-05
27.9302 -0.0012841 2.30117e-05
28.1333 -0.0012656 2.25138e-05
28.3415 -0.00124704 2.20204e-05
28.5554 -0.0012284 2.15265e-05
28.7758 -0.00120964 2.10359e-05
29.0035 -0.00119069 2.05419e-05
29.2396 -0.00117151 2.00485e-05
29.4858 -0.001152 1.9549e-05
29.7441 -0.00113205 1.90434e-05
30.0173 -0.00111151 1.85276e-05
30.3101 -0.00109012 1.79975e-05
30.6297 -0.00106746 1.74349e-05
30.9905 -0.00104271 1.68341e-05
31.4301 -0.00101369 1.61419e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1Classic/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.125
#Lambda=0.5
#Beta=0.25
#Nc=1
#QUANTUM=1

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=512 aX=1 aP=1

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1Classic/SigmaAOneLoop.txt <==
-31.4301 -1.00511 1.72773e-18
-30.9905 -1.00511 1.72773e-18
-30.6297 -1.00511 1.72773e-18
-30.3101 -1.00511 1.72773e-18
-30.0173 -1.00511 1.72773e-18
-29.7441 -1.00511 1.72773e-18
-29.4858 -1.00511 1.72773e-18
-29.2396 -1.00511 1.72773e-18
-29.0035 -1.00511 1.72773e-18
-28.7758 -1.00511 1.72773e-18
-28.5554 -1.00511 1.72773e-18
-28.3415 -1.00511 1.72773e-18
-28.1333 -1.00511 1.72773e-18
-27.9302 -1.00511 1.72773e-18
-27.7317 -1.00511 1.72773e-18
-27.5373 -1.00511 1.72773e-18
-27.3468 -1.00511 1.72773e-18
-27.1598 -1.00511 1.72773e-18
-26.9761 -1.00511 1.72773e-18
-26.7954 -1.00511 1.72773e-18
-26.6174 -1.00511 1.72773e-18
-26.4421 -1.00511 1.72773e-18
-26.2693 -1.00511 1.72773e-18
-26.0988 -1.00511 1.72773e-18
-25.9304 -1.00511 1.72773e-18
-25.7641 -1.00511 1.72773e-18
-25.5998 -1.00511 1.72773e-18
-25.4373 -1.00511 1.72773e-18
-25.2766 -1.00511 1.72773e-18
-25.1175 -1.00511 1.72773e-18
-24.9601 -1.00511 1.72773e-18
-24.8041 -1.00511 1.72773e-18
-24.6496 -1.00511 1.72773e-18
-24.4966 -1.00511 1.72773e-18
-24.3448 -1.00511 1.72773e-18
-24.1944 -1.00511 1.72773e-18
-24.0451 -1.00511 1.72773e-18
-23.8971 -1.00511 1.72773e-18
-23.7502 -1.00511 1.72773e-18
-23.6044 -1.00511 1.72773e-18
-23.4597 -1.00511 1.72773e-18
-23.316 -1.00511 1.72773e-18
-23.1733 -1.00511 1.72773e-18
-23.0316 -1.00511 1.72773e-18
-22.8908 -1.00511 1.72773e-18
-22.7509 -1.00511 1.72773e-18
-22.6118 -1.00511 1.72773e-18
-22.4736 -1.00511 1.72773e-18
-22.3363 -1.00511 1.72773e-18
-22.1997 -1.00511 1.72773e-18
-22.0639 -1.00511 1.72773e-18
-21.9288 -1.00511 1.72773e-18
-21.7945 -1.00511 1.72773e-18
-21.6609 -1.00511 1.72773e-18
-21.528 -1.00511 1.72773e-18
-21.3958 -1.00511 1.72773e-18
-21.2642 -1.00511 1.72773e-18
-21.1332 -1.00511 1.72773e-18
-21.0029 -1.00511 1.72773e-18
-20.8732 -1.00511 1.72773e-18
-20.7441 -1.00511 1.72773e-18
-20.6156 -1.00511 1.72773e-18
-20.4876 -1.00511 1.72773e-18
-20.3602 -1.00511 1.72773e-18
-20.2333 -1.00511 1.72773e-18
-20.1069 -1.00511 1.72773e-18
-19.9811 -1.00511 1.72773e-18
-19.8557 -1.00511 1.72773e-18
-19.7309 -1.00511 1.72773e-18
-19.6065 -1.00511 1.72773e-18
-19.4826 -1.00511 1.72773e-18
-19.3592 -1.00511 1.72773e-18
-19.2362 -1.00511 1.72773e-18
-19.1137 -1.00511 1.72773e-18
-18.9916 -1.00511 1.72773e-18
-18.8699 -1.00511 1.72773e-18
-18.7487 -1.00511 1.72773e-18
-18.6278 -1.00511 1.72773e-18
-18.5074 -1.00511 1.72773e-18
-18.3873 -1.00511 1.72773e-18
-18.2676 -1.00511 1.72773e-18
-18.1483 -1.00511 1.72773e-18
-18.0294 -1.00511 1.72773e-18
-17.9108 -1.00511 1.72773e-18
-17.7926 -1.00511 1.72773e-18
-17.6748 -1.00511 1.72773e-18
-17.5572 -1.00511 1.72773e-18
-17.4401 -1.00511 1.72773e-18
-17.3232 -1.00511 1.72773e-18
-17.2067 -1.00511 1.72773e-18
-17.0905 -1.00511 1.72773e-18
-16.9746 -1.00511 1.72773e-18
-16.859 -1.00511 1.72773e-18
-16.7437 -1.00511 1.72773e-18
-16.6288 -1.00511 1.72773e-18
-16.5141 -1.00511 1.72773e-18
-16.3997 -1.00511 1.72773e-18
-16.2856 -1.00511 1.72773e-18
-16.1717 -1.00511 1.72773e-18
-16.0582 -1.00511 1.72773e-18
-15.9449 -1.00511 1.72773e-18
-15.8319 -1.00511 1.72773e-18
-15.7191 -1.00511 1.72773e-18
-15.6066 -1.00511 1.72773e-18
-15.4943 -1.00511 1.72773e-18
-15.3823 -1.00511 1.72773e-18
-15.2705 -1.00511 1.72773e-18
-15.159 -1.00511 1.72773e-18
-15.0477 -1.00511 1.72773e-18
-14.9367 -1.00511 1.72773e-18
-14.8258 -1.00511 1.72773e-18
-14.7152 -1.00511 1.72773e-18
-14.6049 -1.00511 1.72773e-18
-14.4947 -1.00511 1.72773e-18
-14.3848 -1.00511 1.72773e-18
-14.275 -1.00511 1.72773e-18
-14.1655 -1.00511 1.72773e-18
-14.0562 -1.00511 1.72773e-18
-13.9471 -1.00511 1.72773e-18
-13.8382 -1.00511 1.72773e-18
-13.7294 -1.00511 1.72773e-18
-13.6209 -1.00511 1.72773e-18
-13.5126 -1.00511 1.72773e-18
-13.4044 -1.00511 1.72773e-18
-13.2965 -1.00511 1.72773e-18
-13.1887 -1.00511 1.72773e-18
-13.0811 -1.00511 1.72773e-18
-12.9737 -1.00511 1.72773e-18
-12.8664 -1.00511 1.72773e-18
-12.7593 -1.00511 1.72773e-18
-12.6524 -1.00511 1.72773e-18
-12.5457 -1.00511 1.72773e-18
-12.4391 -1.00511 1.72773e-18
-12.3327 -1.00511 1.72773e-18
-12.2265 -1.00511 1.72773e-18
-12.1204 -1.00511 1.72773e-18
-12.0144 -1.00511 1.72773e-18
-11.9086 -1.00511 1.72773e-18
-11.803 -1.00511 1.72773e-18
-11.6975 -1.00511 1.72773e-18
-11.5922 -1.00511 1.72773e-18
-11.487 -1.00511 1.72773e-18
-11.3819 -1.00511 1.72773e-18
-11.277 -1.00511 1.72773e-18
-11.1722 -1.00511 1.72773e-18
-11.0676 -1.00511 1.72773e-18
-10.9631 -1.00511 1.72773e-18
-10.8587 -1.00511 1.72773e-18
-10.7545 -1.00511 1.72773e-18
-10.6503 -1.00511 1.72773e-18
-10.5463 -1.00511 1.72773e-18
-10.4425 -1.00511 1.72773e-18
-10.3387 -1.00511 1.72773e-18
-10.2351 -1.00511 1.72773e-18
-10.1316 -1.00511 1.72773e-18
-10.0282 -1.00511 1.72773e-18
-9.92496 -1.00511 1.72773e-18
-9.82181 -1.00511 1.72773e-18
-9.71877 -1.00511 1.72773e-18
-9.61583 -1.00511 1.72773e-18
-9.51301 -1.00511 1.72773e-18
-9.4103 -1.00511 1.72773e-18
-9.30769 -1.00511 1.72773e-18
-9.20518 -1.00511 1.72773e-18
-9.10278 -1.00511 1.72773e-18
-9.00048 -1.00511 1.72773e-18
-8.89828 -1.00511 1.72773e-18
-8.79618 -1.00511 1.72773e-18
-8.69417 -1.00511 1.72773e-18
-8.59226 -1.00511 1.72773e-18
-8.49044 -1.00511 1.72773e-18
-8.38872 -1.00511 1.72773e-18
-8.28708 -1.00511 1.72773e-18
-8.18554 -1.00511 1.72773e-18
-8.08408 -1.00511 1.72773e-18
-7.98271 -1.00511 1.72773e-18
-7.88143 -1.00511 1.72773e-18
-7.78023 -1.00511 1.72773e-18
-7.67911 -1.00511 1.72773e-18
-7.57807 -1.00511 1.72773e-18
-7.47712 -1.00511 1.72773e-18
-7.37624 -1.00511 1.72773e-18
-7.27544 -1.00511 1.72773e-18
-7.17471 -1.00511 1.72773e-18
-7.07406 -1.00511 1.72773e-18
-6.97348 -1.00511 1.72773e-18
-6.87298 -1.00511 1.72773e-18
-6.77254 -1.00511 1.72773e-18
-6.67218 -1.00511 1.72773e-18
-6.57188 -1.00511 1.72773e-18
-6.47166 -1.00511 1.72773e-18
-6.37149 -1.00511 1.72773e-18
-6.2714 -1.00511 1.72773e-18
-6.17136 -1.00511 1.72773e-18
-6.07139 -1.00511 1.72773e-18
-5.97148 -1.00511 1.72773e-18
-5.87163 -1.00511 1.72773e-18
-5.77184 -1.00511 1.72773e-18
-5.67211 -1.00511 1.72773e-18
-5.57243 -1.00511 1.72773e-18
-5.47281 -1.00511 1.72773e-18
-5.37325 -1.00511 1.72773e-18
-5.27373 -1.00511 1.72773e-18
-5.17427 -1.00511 1.72773e-18
-5.07487 -1.00511 1.72773e-18
-4.97551 -1.00511 1.72773e-18
-4.8762 -1.00511 1.72773e-18
-4.77694 -1.00511 1.72773e-18
-4.67772 -1.00511 1.72773e-18
-4.57855 -1.00511 1.72773e-18
-4.47943 -1.00511 1.72773e-18
-4.38035 -1.00511 1.72773e-18
-4.28131 -1.00511 1.72773e-18
-4.18232 -1.00511 1.72773e-18
-4.08336 -1.00511 1.72773e-18
-3.98445 -1.00511 1.72773e-18
-3.88557 -1.00511 1.72773e-18
-3.78673 -1.00511 1.72773e-18
-3.68793 -1.00511 1.72773e-18
-3.58916 -1.00511 1.72773e-18
-3.49043 -1.00511 1.72773e-18
-3.39173 -1.00511 1.72773e-18
-3.29307 -1.00511 1.72773e-18
-3.19443 -1.00511 1.72773e-18
-3.09583 -1.00511 1.72773e-18
-2.99725 -1.00511 1.72773e-18
-2.89871 -1.00511 1.72773e-18
-2.80019 -1.00511 1.72773e-18
-2.7017 -1.00511 1.72773e-18
-2.60323 -1.00511 1.72773e-18
-2.50479 -1.00511 1.72773e-18
-2.40638 -1.00511 1.72773e-18
-2.30798 -1.00511 1.72773e-18
-2.20961 -1.00511 1.72773e-18
-2.11126 -1.00511 1.72773e-18
-2.01293 -1.00511 1.72773e-18
-1.91462 -1.00511 1.72773e-18
-1.81632 -1.00511 1.72773e-18
-1.71804 -1.00511 1.72773e-18
-1.61978 -1.00511 1.72773e-18
-1.52154 -1.00511 1.72773e-18
-1.42331 -1.00511 1.72773e-18
-1.32509 -1.00511 1.72773e-18
-1.22689 -1.00511 1.72773e-18
-1.12869 -1.00511 1.72773e-18
-1.03051 -1.00511 1.72773e-18
-0.932337 -1.00511 1.72773e-18
-0.834173 -1.00511 1.72773e-18
-0.736016 -1.00511 1.72773e-18
-0.637867 -1.00511 1.72773e-18
-0.539723 -1.00511 1.72773e-18
-0.441585 -1.00511 1.72773e-18
-0.343451 -1.00511 1.72773e-18
-0.24532 -1.00511 1.72773e-18
-0.147191 -1.00511 1.72773e-18
-0.0490634 -1.00511 1.72773e-18
0.0490634 -1.00511 1.72773e-18
0.147191 -1.00511 1.72773e-18
0.24532 -1.00511 1.72773e-18
0.343451 -1.00511 1.72773e-18
0.441585 -1.00511 1.72773e-18
0.539723 -1.00511 1.72773e-18
0.637867 -1.00511 1.72773e-18
0.736016 -1.00511 1.72773e-18
0.834173 -1.00511 1.72773e-18
0.932337 -1.00511 1.72773e-18
1.03051 -1.00511 1.72773e-18
1.12869 -1.00511 1.72773e-18
1.22689 -1.00511 1.72773e-18
1.32509 -1.00511 1.72773e-18
1.42331 -1.00511 1.72773e-18
1.52154 -1.00511 1.72773e-18
1.61978 -1.00511 1.72773e-18
1.71804 -1.00511 1.72773e-18
1.81632 -1.00511 1.72773e-18
1.91462 -1.00511 1.72773e-18
2.01293 -1.00511 1.72773e-18
2.11126 -1.00511 1.72773e-18
2.20961 -1.00511 1.72773e-18
2.30798 -1.00511 1.72773e-18
2.40638 -1.00511 1.72773e-18
2.50479 -1.00511 1.72773e-18
2.60323 -1.00511 1.72773e-18
2.7017 -1.00511 1.72773e-18
2.80019 -1.00511 1.72773e-18
2.89871 -1.00511 1.72773e-18
2.99725 -1.00511 1.72773e-18
3.09583 -1.00511 1.72773e-18
3.19443 -1.00511 1.72773e-18
3.29307 -1.00511 1.72773e-18
3.39173 -1.00511 1.72773e-18
3.49043 -1.00511 1.72773e-18
3.58916 -1.00511 1.72773e-18
3.68793 -1.00511 1.72773e-18
3.78673 -1.00511 1.72773e-18
3.88557 -1.00511 1.72773e-18
3.98445 -1.00511 1.72773e-18
4.08336 -1.00511 1.72773e-18
4.18232 -1.00511 1.72773e-18
4.28131 -1.00511 1.72773e-18
4.38035 -1.00511 1.72773e-18
4.47943 -1.00511 1.72773e-18
4.57855 -1.00511 1.72773e-18
4.67772 -1.00511 1.72773e-18
4.77694 -1.00511 1.72773e-18
4.8762 -1.00511 1.72773e-18
4.97551 -1.00511 1.72773e-18
5.07487 -1.00511 1.72773e-18
5.17427 -1.00511 1.72773e-18
5.27373 -1.00511 1.72773e-18
5.37325 -1.00511 1.72773e-18
5.47281 -1.00511 1.72773e-18
5.57243 -1.00511 1.72773e-18
5.67211 -1.00511 1.72773e-18
5.77184 -1.00511 1.72773e-18
5.87163 -1.00511 1.72773e-18
5.97148 -1.00511 1.72773e-18
6.07139 -1.00511 1.72773e-18
6.17136 -1.00511 1.72773e-18
6.2714 -1.00511 1.72773e-18
6.37149 -1.00511 1.72773e-18
6.47166 -1.00511 1.72773e-18
6.57188 -1.00511 1.72773e-18
6.67218 -1.00511 1.72773e-18
6.77254 -1.00511 1.72773e-18
6.87298 -1.00511 1.72773e-18
6.97348 -1.00511 1.72773e-18
7.07406 -1.00511 1.72773e-18
7.17471 -1.00511 1.72773e-18
7.27544 -1.00511 1.72773e-18
7.37624 -1.00511 1.72773e-18
7.47712 -1.00511 1.72773e-18
7.57807 -1.00511 1.72773e-18
7.67911 -1.00511 1.72773e-18
7.78023 -1.00511 1.72773e-18
7.88143 -1.00511 1.72773e-18
7.98271 -1.00511 1.72773e-18
8.08408 -1.00511 1.72773e-18
8.18554 -1.00511 1.72773e-18
8.28708 -1.00511 1.72773e-18
8.38872 -1.00511 1.72773e-18
8.49044 -1.00511 1.72773e-18
8.59226 -1.00511 1.72773e-18
8.69417 -1.00511 1.72773e-18
8.79618 -1.00511 1.72773e-18
8.89828 -1.00511 1.72773e-18
9.00048 -1.00511 1.72773e-18
9.10278 -1.00511 1.72773e-18
9.20518 -1.00511 1.72773e-18
9.30769 -1.00511 1.72773e-18
9.4103 -1.00511 1.72773e-18
9.51301 -1.00511 1.72773e-18
9.61583 -1.00511 1.72773e-18
9.71877 -1.00511 1.72773e-18
9.82181 -1.00511 1.72773e-18
9.92496 -1.00511 1.72773e-18
10.0282 -1.00511 1.72773e-18
10.1316 -1.00511 1.72773e-18
10.2351 -1.00511 1.72773e-18
10.3387 -1.00511 1.72773e-18
10.4425 -1.00511 1.72773e-18
10.5463 -1.00511 1.72773e-18
10.6503 -1.00511 1.72773e-18
10.7545 -1.00511 1.72773e-18
10.8587 -1.00511 1.72773e-18
10.9631 -1.00511 1.72773e-18
11.0676 -1.00511 1.72773e-18
11.1722 -1.00511 1.72773e-18
11.277 -1.00511 1.72773e-18
11.3819 -1.00511 1.72773e-18
11.487 -1.00511 1.72773e-18
11.5922 -1.00511 1.72773e-18
11.6975 -1.00511 1.72773e-18
11.803 -1.00511 1.72773e-18
11.9086 -1.00511 1.72773e-18
12.0144 -1.00511 1.72773e-18
12.1204 -1.00511 1.72773e-18
12.2265 -1.00511 1.72773e-18
12.3327 -1.00511 1.72773e-18
12.4391 -1.00511 1.72773e-18
12.5457 -1.00511 1.72773e-18
12.6524 -1.00511 1.72773e-18
12.7593 -1.00511 1.72773e-18
12.8664 -1.00511 1.72773e-18
12.9737 -1.00511 1.72773e-18
13.0811 -1.00511 1.72773e-18
13.1887 -1.00511 1.72773e-18
13.2965 -1.00511 1.72773e-18
13.4044 -1.00511 1.72773e-18
13.5126 -1.00511 1.72773e-18
13.6209 -1.00511 1.72773e-18
13.7294 -1.00511 1.72773e-18
13.8382 -1.00511 1.72773e-18
13.9471 -1.00511 1.72773e-18
14.0562 -1.00511 1.72773e-18
14.1655 -1.00511 1.72773e-18
14.275 -1.00511 1.72773e-18
14.3848 -1.00511 1.72773e-18
14.4947 -1.00511 1.72773e-18
14.6049 -1.00511 1.72773e-18
14.7152 -1.00511 1.72773e-18
14.8258 -1.00511 1.72773e-18
14.9367 -1.00511 1.72773e-18
15.0477 -1.00511 1.72773e-18
15.159 -1.00511 1.72773e-18
15.2705 -1.00511 1.72773e-18
15.3823 -1.00511 1.72773e-18
15.4943 -1.00511 1.72773e-18
15.6066 -1.00511 1.72773e-18
15.7191 -1.00511 1.72773e-18
15.8319 -1.00511 1.72773e-18
15.9449 -1.00511 1.72773e-18
16.0582 -1.00511 1.72773e-18
16.1717 -1.00511 1.72773e-18
16.2856 -1.00511 1.72773e-18
16.3997 -1.00511 1.72773e-18
16.5141 -1.00511 1.72773e-18
16.6288 -1.00511 1.72773e-18
16.7437 -1.00511 1.72773e-18
16.859 -1.00511 1.72773e-18
16.9746 -1.00511 1.72773e-18
17.0905 -1.00511 1.72773e-18
17.2067 -1.00511 1.72773e-18
17.3232 -1.00511 1.72773e-18
17.4401 -1.00511 1.72773e-18
17.5572 -1.00511 1.72773e-18
17.6748 -1.00511 1.72773e-18
17.7926 -1.00511 1.72773e-18
17.9108 -1.00511 1.72773e-18
18.0294 -1.00511 1.72773e-18
18.1483 -1.00511 1.72773e-18
18.2676 -1.00511 1.72773e-18
18.3873 -1.00511 1.72773e-18
18.5074 -1.00511 1.72773e-18
18.6278 -1.00511 1.72773e-18
18.7487 -1.00511 1.72773e-18
18.8699 -1.00511 1.72773e-18
18.9916 -1.00511 1.72773e-18
19.1137 -1.00511 1.72773e-18
19.2362 -1.00511 1.72773e-18
19.3592 -1.00511 1.72773e-18
19.4826 -1.00511 1.72773e-18
19.6065 -1.00511 1.72773e-18
19.7309 -1.00511 1.72773e-18
19.8557 -1.00511 1.72773e-18
19.9811 -1.00511 1.72773e-18
20.1069 -1.00511 1.72773e-18
20.2333 -1.00511 1.72773e-18
20.3602 -1.00511 1.72773e-18
20.4876 -1.00511 1.72773e-18
20.6156 -1.00511 1.72773e-18
20.7441 -1.00511 1.72773e-18
20.8732 -1.00511 1.72773e-18
21.0029 -1.00511 1.72773e-18
21.1332 -1.00511 1.72773e-18
21.2642 -1.00511 1.72773e-18
21.3958 -1.00511 1.72773e-18
21.528 -1.00511 1.72773e-18
21.6609 -1.00511 1.72773e-18
21.7945 -1.00511 1.72773e-18
21.9288 -1.00511 1.72773e-18
22.0639 -1.00511 1.72773e-18
22.1997 -1.00511 1.72773e-18
22.3363 -1.00511 1.72773e-18
22.4736 -1.00511 1.72773e-18
22.6118 -1.00511 1.72773e-18
22.7509 -1.00511 1.72773e-18
22.8908 -1.00511 1.72773e-18
23.0316 -1.00511 1.72773e-18
23.1733 -1.00511 1.72773e-18
23.316 -1.00511 1.72773e-18
23.4597 -1.00511 1.72773e-18
23.6044 -1.00511 1.72773e-18
23.7502 -1.00511 1.72773e-18
23.8971 -1.00511 1.72773e-18
24.0451 -1.00511 1.72773e-18
24.1944 -1.00511 1.72773e-18
24.3448 -1.00511 1.72773e-18
24.4966 -1.00511 1.72773e-18
24.6496 -1.00511 1.72773e-18
24.8041 -1.00511 1.72773e-18
24.9601 -1.00511 1.72773e-18
25.1175 -1.00511 1.72773e-18
25.2766 -1.00511 1.72773e-18
25.4373 -1.00511 1.72773e-18
25.5998 -1.00511 1.72773e-18
25.7641 -1.00511 1.72773e-18
25.9304 -1.00511 1.72773e-18
26.0988 -1.00511 1.72773e-18
26.2693 -1.00511 1.72773e-18
26.4421 -1.00511 1.72773e-18
26.6174 -1.00511 1.72773e-18
26.7954 -1.00511 1.72773e-18
26.9761 -1.00511 1.72773e-18
27.1598 -1.00511 1.72773e-18
27.3468 -1.00511 1.72773e-18
27.5373 -1.00511 1.72773e-18
27.7317 -1.00511 1.72773e-18
27.9302 -1.00511 1.72773e-18
28.1333 -1.00511 1.72773e-18
28.3415 -1.00511 1.72773e-18
28.5554 -1.00511 1.72773e-18
28.7758 -1.00511 1.72773e-18
29.0035 -1.00511 1.72773e-18
29.2396 -1.00511 1.72773e-18
29.4858 -1.00511 1.72773e-18
29.7441 -1.00511 1.72773e-18
30.0173 -1.00511 1.72773e-18
30.3101 -1.00511 1.72773e-18
30.6297 -1.00511 1.72773e-18
30.9905 -1.00511 1.72773e-18
31.4301 -1.00511 1.72773e-18


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1Classic/SigmaATwoLoop.txt <==
-31.4301 -0.00071816 8.06147e-05
-30.9905 -0.00114038 3.65932e-05
-30.6297 -0.00140748 5.79221e-05
-30.3101 -0.00167127 3.34683e-05
-30.0173 -0.0019032 5.02929e-05
-29.7441 -0.00209462 3.12028e-05
-29.4858 -0.00222214 4.52061e-05
-29.2396 -0.00230632 3.1384e-05
-29.0035 -0.00236518 4.68954e-05
-28.7758 -0.00241704 3.54879e-05
-28.5554 -0.00246252 4.87534e-05
-28.3415 -0.00250632 3.8591e-05
-28.1333 -0.00254742 5.10192e-05
-27.9302 -0.0025884 4.14351e-05
-27.7317 -0.00262785 5.31282e-05
-27.5373 -0.00266761 4.42472e-05
-27.3468 -0.00270646 5.52048e-05
-27.1598 -0.00274574 4.6955e-05
-26.9761 -0.00278445 5.7352e-05
-26.7954 -0.00282364 4.9582e-05
-26.6174 -0.0028625 5.95662e-05
-26.4421 -0.00290185 5.21887e-05
-26.2693 -0.00294102 6.18321e-05
-26.0988 -0.0029807 5.48132e-05
-25.9304 -0.00302031 6.41528e-05
-25.7641 -0.00306045 5.74709e-05
-25.5998 -0.00310062 6.65404e-05
-25.4373 -0.00314131 6.01696e-05
-25.2766 -0.00318211 6.90061e-05
-25.1175 -0.00322346 6.2918e-05
-24.9601 -0.00326496 7.1557e-05
-24.8041 -0.00330703 6.57261e-05
-24.6496 -0.00334932 7.41979e-05
-24.4966 -0.00339218 6.86044e-05
-24.3448 -0.00343531 7.69329e-05
-24.1944 -0.00347903 7.15623e-05
-24.0451 -0.00352306 7.97668e-05
-23.8971 -0.00356771 7.46084e-05
-23.7502 -0.00361271 8.27053e-05
-23.6044 -0.00365834 7.77504e-05
-23.4597 -0.00370437 8.57544e-05
-23.316 -0.00375105 8.09958e-05
-23.1733 -0.00379816 8.89208e-05
-23.0316 -0.00384595 8.4352e-05
-22.8908 -0.00389421 9.22111e-05
-22.7509 -0.00394316 8.78265e-05
-22.6118 -0.00399263 9.56324e-05
-22.4736 -0.00404282 9.14272e-05
-22.3363 -0.00409356 9.91918e-05
-22.1997 -0.00414504 9.51625e-05
-22.0639 -0.00419712 0.000102897
-21.9288 -0.00424996 9.90408e-05
-21.7945 -0.00430343 0.000106756
-21.6609 -0.0043577 0.000103071
-21.528 -0.00441265 0.000110777
-21.3958 -0.00446842 0.000107263
-21.2642 -0.00452491 0.00011497
-21.1332 -0.00458225 0.000111626
-21.0029 -0.00464035 0.000119343
-20.8732 -0.00469934 0.000116171
-20.7441 -0.00475913 0.000123908
-20.6156 -0.00481985 0.000120908
-20.4876 -0.00488141 0.000128675
-20.3602 -0.00494394 0.00012585
-20.2333 -0.00500736 0.000133656
-20.1069 -0.00507178 0.000131008
-19.9811 -0.00513715 0.000138863
-19.8557 -0.00520356 0.000136396
-19.7309 -0.00527096 0.000144309
-19.6065 -0.00533945 0.000142028
-19.4826 -0.00540899 0.00015001
-19.3592 -0.00547967 0.000147918
-19.2362 -0.00555144 0.000155979
-19.1137 -0.00562441 0.000154083
-18.9916 -0.00569852 0.000162235
-18.8699 -0.00577389 0.00016054
-18.7487 -0.00585047 0.000168793
-18.6278 -0.00592835 0.000167306
-18.5074 -0.00600751 0.000175673
-18.3873 -0.00608804 0.000174403
-18.2676 -0.00616991 0.000182895
-18.1483 -0.00625321 0.00018185
-18.0294 -0.00633792 0.000190481
-17.9108 -0.00642414 0.00018967
-17.7926 -0.00651184 0.000198455
-17.6748 -0.00660111 0.000197889
-17.5572 -0.00669195 0.000206841
-17.4401 -0.00678445 0.000206532
-17.3232 -0.00687859 0.000215667
-17.2067 -0.00697447 0.000215629
-17.0905 -0.00707208 0.000224963
-16.9746 -0.00717153 0.000225208
-16.859 -0.00727279 0.00023476
-16.7437 -0.00737599 0.000235305
-16.6288 -0.00748111 0.000245093
-16.5141 -0.00758825 0.000245955
-16.3997 -0.00769743 0.000256
-16.2856 -0.00780874 0.000257197
-16.1717 -0.00792219 0.00026752
-16.0582 -0.00803789 0.000269073
-15.9449 -0.00815586 0.000279699
-15.8319 -0.00827621 0.000281631
-15.7191 -0.00839894 0.000292585
-15.6066 -0.00852419 0.000294919
-15.4943 -0.00865196 0.000306229
-15.3823 -0.00878238 0.000308993
-15.2705 -0.00891549 0.00032069
-15.159 -0.00905139 0.000323912
-15.0477 -0.00919013 0.000336028
-14.9367 -0.00933183 0.000339743
-14.8258 -0.00947654 0.000352314
-14.7152 -0.00962439 0.000356556
-14.6049 -0.00977544 0.000369622
-14.4947 -0.0099298 0.00037443
-14.3848 -0.0100876 0.000388033
-14.275 -0.0102489 0.000393452
-14.1655 -0.0104137 0.000407639
-14.0562 -0.0105824 0.000413715
-13.9471 -0.0107549 0.000428538
-13.8382 -0.0109313 0.000435325
-13.7294 -0.0111119 0.000450841
-13.6209 -0.0112966 0.000458396
-13.5126 -0.0114858 0.000474668
-13.4044 -0.0116794 0.000483057
-13.2965 -0.0118777 0.000500154
-13.1887 -0.0120808 0.000509448
-13.0811 -0.0122889 0.000527447
-12.9737 -0.0125021 0.000537726
-12.8664 -0.0127206 0.000556713
-12.7593 -0.0129446 0.000568065
-12.6524 -0.0131742 0.000588134
-12.5457 -0.0134098 0.00060066
-12.4391 -0.0136514 0.000621918
-12.3327 -0.0138993 0.000635726
-12.2265 -0.0141538 0.000658292
-12.1204 -0.014415 0.000673508
-12.0144 -0.0146832 0.000697513
-11.9086 -0.0149588 0.000714277
-11.803 -0.0152418 0.000739872
-11.6975 -0.0155326 0.00075834
-11.5922 -0.0158316 0.000785691
-11.487 -0.016139 0.000806042
-11.3819 -0.0164552 0.00083534
-11.277 -0.0167805 0.000857773
-11.1722 -0.0171152 0.000889233
-11.0676 -0.0174598 0.000913977
-10.9631 -0.0178146 0.000947842
-10.8587 -0.01818 0.000975157
-10.7545 -0.0185566 0.00101171
-10.6503 -0.0189447 0.00104189
-10.5463 -0.0193449 0.00108144
-10.4425 -0.0197577 0.00111482
-10.3387 -0.0201835 0.00115774
-10.2351 -0.0206231 0.00119472
-10.1316 -0.0210769 0.00124143
-10.0282 -0.0215457 0.00128246
-9.92496 -0.0220301 0.00133343
-9.82181 -0.0225308 0.00137903
-9.71877 -0.0230486 0.00143484
-9.61583 -0.0235844 0.00148561
-9.51301 -0.0241388 0.00154691
-9.4103 -0.0247129 0.00160356
-9.30769 -0.0253077 0.00167112
-9.20518 -0.0259241 0.00173448
-9.10278 -0.0265632 0.00180919
-9.00048 -0.0272263 0.00188025
-8.89828 -0.0279145 0.00196318
-8.79618 -0.0286291 0.00204309
-8.69417 -0.0293716 0.00213551
-8.59226 -0.0301435 0.00222565
-8.49044 -0.0309464 0.00232907
-8.38872 -0.0317821 0.00243108
-8.28708 -0.0326523 0.00254732
-8.18554 -0.0335591 0.00266321
-8.08408 -0.0345046 0.00279444
-7.98271 -0.0354911 0.00292663
-7.88143 -0.036521 0.00307554
-7.78023 -0.0375972 0.00322696
-7.67911 -0.0387224 0.00339682
-7.57807 -0.0398997 0.00357112
-7.47712 -0.0411326 0.00376596
-7.37624 -0.0424246 0.00396764
-7.27544 -0.0437798 0.00419249
-7.17471 -0.0452024 0.00442719
-7.07406 -0.0466972 0.00468839
-6.97348 -0.0482693 0.00496322
-6.87298 -0.0499242 0.00526879
-6.77254 -0.0516681 0.00559283
-6.67218 -0.0535076 0.00595307
-6.57188 -0.05545 0.00633803
-6.47166 -0.0575035 0.00676628
-6.37149 -0.0596768 0.00722742
-6.2714 -0.0619798 0.0077412
-6.17136 -0.0644231 0.00829869
-6.07139 -0.0670189 0.00892131
-5.97148 -0.0697801 0.00960215
-5.87163 -0.0727216 0.010365
-5.77184 -0.0758596 0.0112059
-5.67211 -0.0792122 0.0121522
-5.57243 -0.0827995 0.0132039
-5.47281 -0.0866441 0.0143934
-5.37325 -0.090771 0.0157271
-5.27373 -0.0952082 0.0172451
-5.17427 -0.0999868 0.018963
-5.07487 -0.105142 0.0209323
-4.97551 -0.110711 0.0231834
-4.8762 -0.116737 0.0257857
-4.77694 -0.123266 0.0287922
-4.67772 -0.130348 0.0323009
-4.57855 -0.138036 0.0364007
-4.47943 -0.146384 0.0412355
-4.38035 -0.155445 0.0469522
-4.28131 -0.165263 0.0537679
-4.18232 -0.175867 0.0619221
-4.08336 -0.187257 0.0717466
-3.98445 -0.19938 0.0836208
-3.88557 -0.212093 0.0980404
-3.78673 -0.225116 0.115564
-3.68793 -0.237955 0.136855
-3.58916 -0.249804 0.162575
-3.49043 -0.259442 0.19332
-3.39173 -0.265146 0.229344
-3.29307 -0.264731 0.27027
-3.19443 -0.255817 0.314628
-3.09583 -0.23647 0.359624
-2.99725 -0.206108 0.40127
-2.89871 -0.166266 0.435339
-2.80019 -0.12058 0.458704
-2.7017 -0.0737496 0.470505
-2.60323 -0.0300298 0.472191
-2.50479 0.00784327 0.466731
-2.40638 0.0388804 0.457432
-2.30798 0.0634424 0.447197
-2.20961 0.082671 0.438157
-2.11126 0.0980404 0.431745
-2.01293 0.111108 0.428801
-1.91462 0.123428 0.429782
-1.81632 0.136559 0.434797
-1.71804 0.152111 0.443682
-1.61978 0.171785 0.455861
-1.52154 0.197341 0.470244
-1.42331 0.23043 0.484958
-1.32509 0.272208 0.497236
-1.22689 0.322722 0.503431
-1.12869 0.380251 0.499621
-1.03051 0.441014 0.482666
-0.932337 0.499766 0.451562
-0.834173 0.551307 0.408059
-0.736016 0.592139 0.356163
-0.637867 0.621274 0.300598
-0.539723 0.639905 0.245392
-0.441585 0.650417 0.19307
-0.343451 0.655439 0.144697
-0.24532 0.657255 0.100189
-0.147191 0.657564 0.0587972
-0.0490634 0.657456 0.0193722
0.0490634 0.657456 -0.0193722
0.147191 0.657564 -0.0587972
0.24532 0.657255 -0.100189
0.343451 0.655439 -0.144697
0.441585 0.650417 -0.19307
0.539723 0.639905 -0.245392
0.637867 0.621274 -0.300598
0.736016 0.592139 -0.356163
0.834173 0.551307 -0.408059
0.932337 0.499766 -0.451562
1.03051 0.441014 -0.482666
1.12869 0.380251 -0.499621
1.22689 0.322722 -0.503431
1.32509 0.272208 -0.497236
1.42331 0.23043 -0.484958
1.52154 0.197341 -0.470244
1.61978 0.171785 -0.455861
1.71804 0.152111 -0.443682
1.81632 0.136559 -0.434797
1.91462 0.123428 -0.429782
2.01293 0.111108 -0.428801
2.11126 0.0980404 -0.431745
2.20961 0.082671 -0.438157
2.30798 0.0634424 -0.447197
2.40638 0.0388804 -0.457432
2.50479 0.00784327 -0.466731
2.60323 -0.0300298 -0.472191
2.7017 -0.0737496 -0.470505
2.80019 -0.12058 -0.458704
2.89871 -0.166266 -0.435339
2.99725 -0.206108 -0.40127
3.09583 -0.23647 -0.359624
3.19443 -0.255817 -0.314628
3.29307 -0.264731 -0.27027
3.39173 -0.265146 -0.229344
3.49043 -0.259442 -0.19332
3.58916 -0.249804 -0.162575
3.68793 -0.237955 -0.136855
3.78673 -0.225116 -0.115564
3.88557 -0.212093 -0.0980404
3.98445 -0.19938 -0.0836208
4.08336 -0.187257 -0.0717466
4.18232 -0.175867 -0.0619221
4.28131 -0.165263 -0.0537679
4.38035 -0.155445 -0.0469522
4.47943 -0.146384 -0.0412355
4.57855 -0.138036 -0.0364007
4.67772 -0.130348 -0.0323009
4.77694 -0.123266 -0.0287922
4.8762 -0.116737 -0.0257857
4.97551 -0.110711 -0.0231834
5.07487 -0.105142 -0.0209323
5.17427 -0.0999868 -0.018963
5.27373 -0.0952082 -0.0172451
5.37325 -0.090771 -0.0157271
5.47281 -0.0866441 -0.0143934
5.57243 -0.0827995 -0.0132039
5.67211 -0.0792122 -0.0121522
5.77184 -0.0758596 -0.0112059
5.87163 -0.0727216 -0.010365
5.97148 -0.0697801 -0.00960215
6.07139 -0.0670189 -0.00892131
6.17136 -0.0644231 -0.00829869
6.2714 -0.0619798 -0.0077412
6.37149 -0.0596768 -0.00722742
6.47166 -0.0575035 -0.00676628
6.57188 -0.05545 -0.00633803
6.67218 -0.0535076 -0.00595307
6.77254 -0.0516681 -0.00559283
6.87298 -0.0499242 -0.00526879
6.97348 -0.0482693 -0.00496322
7.07406 -0.0466972 -0.00468839
7.17471 -0.0452024 -0.00442719
7.27544 -0.0437798 -0.00419249
7.37624 -0.0424246 -0.00396764
7.47712 -0.0411326 -0.00376596
7.57807 -0.0398997 -0.00357112
7.67911 -0.0387224 -0.00339682
7.78023 -0.0375972 -0.00322696
7.88143 -0.036521 -0.00307554
7.98271 -0.0354911 -0.00292663
8.08408 -0.0345046 -0.00279444
8.18554 -0.0335591 -0.00266321
8.28708 -0.0326523 -0.00254732
8.38872 -0.0317821 -0.00243108
8.49044 -0.0309464 -0.00232907
8.59226 -0.0301435 -0.00222565
8.69417 -0.0293716 -0.00213551
8.79618 -0.0286291 -0.00204309
8.89828 -0.0279145 -0.00196318
9.00048 -0.0272263 -0.00188025
9.10278 -0.0265632 -0.00180919
9.20518 -0.0259241 -0.00173448
9.30769 -0.0253077 -0.00167112
9.4103 -0.0247129 -0.00160356
9.51301 -0.0241388 -0.00154691
9.61583 -0.0235844 -0.00148561
9.71877 -0.0230486 -0.00143484
9.82181 -0.0225308 -0.00137903
9.92496 -0.0220301 -0.00133343
10.0282 -0.0215457 -0.00128246
10.1316 -0.0210769 -0.00124143
10.2351 -0.0206231 -0.00119472
10.3387 -0.0201835 -0.00115774
10.4425 -0.0197577 -0.00111482
10.5463 -0.0193449 -0.00108144
10.6503 -0.0189447 -0.00104189
10.7545 -0.0185566 -0.00101171
10.8587 -0.01818 -0.000975157
10.9631 -0.0178146 -0.000947842
11.0676 -0.0174598 -0.000913977
11.1722 -0.0171152 -0.000889233
11.277 -0.0167805 -0.000857773
11.3819 -0.0164552 -0.00083534
11.487 -0.016139 -0.000806042
11.5922 -0.0158316 -0.000785691
11.6975 -0.0155326 -0.00075834
11.803 -0.0152418 -0.000739872
11.9086 -0.0149588 -0.000714277
12.0144 -0.0146832 -0.000697513
12.1204 -0.014415 -0.000673508
12.2265 -0.0141538 -0.000658292
12.3327 -0.0138993 -0.000635726
12.4391 -0.0136514 -0.000621918
12.5457 -0.0134098 -0.00060066
12.6524 -0.0131742 -0.000588134
12.7593 -0.0129446 -0.000568065
12.8664 -0.0127206 -0.000556713
12.9737 -0.0125021 -0.000537726
13.0811 -0.0122889 -0.000527447
13.1887 -0.0120808 -0.000509448
13.2965 -0.0118777 -0.000500154
13.4044 -0.0116794 -0.000483057
13.5126 -0.0114858 -0.000474668
13.6209 -0.0112966 -0.000458396
13.7294 -0.0111119 -0.000450841
13.8382 -0.0109313 -0.000435325
13.9471 -0.0107549 -0.000428538
14.0562 -0.0105824 -0.000413715
14.1655 -0.0104137 -0.000407639
14.275 -0.0102489 -0.000393452
14.3848 -0.0100876 -0.000388033
14.4947 -0.0099298 -0.00037443
14.6049 -0.00977544 -0.000369622
14.7152 -0.00962439 -0.000356556
14.8258 -0.00947654 -0.000352314
14.9367 -0.00933183 -0.000339743
15.0477 -0.00919013 -0.000336028
15.159 -0.00905139 -0.000323912
15.2705 -0.00891549 -0.00032069
15.3823 -0.00878238 -0.000308993
15.4943 -0.00865196 -0.000306229
15.6066 -0.00852419 -0.000294919
15.7191 -0.00839894 -0.000292585
15.8319 -0.00827621 -0.000281631
15.9449 -0.00815586 -0.000279699
16.0582 -0.00803789 -0.000269073
16.1717 -0.00792219 -0.00026752
16.2856 -0.00780874 -0.000257197
16.3997 -0.00769743 -0.000256
16.5141 -0.00758825 -0.000245955
16.6288 -0.00748111 -0.000245093
16.7437 -0.00737599 -0.000235305
16.859 -0.00727279 -0.00023476
16.9746 -0.00717153 -0.000225208
17.0905 -0.00707208 -0.000224963
17.2067 -0.00697447 -0.000215629
17.3232 -0.00687859 -0.000215667
17.4401 -0.00678445 -0.000206532
17.5572 -0.00669195 -0.000206841
17.6748 -0.00660111 -0.000197889
17.7926 -0.00651184 -0.000198455
17.9108 -0.00642414 -0.00018967
18.0294 -0.00633792 -0.000190481
18.1483 -0.00625321 -0.00018185
18.2676 -0.00616991 -0.000182895
18.3873 -0.00608804 -0.000174403
18.5074 -0.00600751 -0.000175673
18.6278 -0.00592835 -0.000167306
18.7487 -0.00585047 -0.000168793
18.8699 -0.00577389 -0.00016054
18.9916 -0.00569852 -0.000162235
19.1137 -0.00562441 -0.000154083
19.2362 -0.00555144 -0.000155979
19.3592 -0.00547967 -0.000147918
19.4826 -0.00540899 -0.00015001
19.6065 -0.00533945 -0.000142028
19.7309 -0.00527096 -0.000144309
19.8557 -0.00520356 -0.000136396
19.9811 -0.00513715 -0.000138863
20.1069 -0.00507178 -0.000131008
20.2333 -0.00500736 -0.000133656
20.3602 -0.00494394 -0.00012585
20.4876 -0.00488141 -0.000128675
20.6156 -0.00481985 -0.000120908
20.7441 -0.00475913 -0.000123908
20.8732 -0.00469934 -0.000116171
21.0029 -0.00464035 -0.000119343
21.1332 -0.00458225 -0.000111626
21.2642 -0.00452491 -0.00011497
21.3958 -0.00446842 -0.000107263
21.528 -0.00441265 -0.000110777
21.6609 -0.0043577 -0.000103071
21.7945 -0.00430343 -0.000106756
21.9288 -0.00424996 -9.90408e-05
22.0639 -0.00419712 -0.000102897
22.1997 -0.00414504 -9.51625e-05
22.3363 -0.00409356 -9.91918e-05
22.4736 -0.00404282 -9.14272e-05
22.6118 -0.00399263 -9.56324e-05
22.7509 -0.00394316 -8.78265e-05
22.8908 -0.00389421 -9.22111e-05
23.0316 -0.00384595 -8.4352e-05
23.1733 -0.00379816 -8.89208e-05
23.316 -0.00375105 -8.09958e-05
23.4597 -0.00370437 -8.57544e-05
23.6044 -0.00365834 -7.77504e-05
23.7502 -0.00361271 -8.27053e-05
23.8971 -0.00356771 -7.46084e-05
24.0451 -0.00352306 -7.97668e-05
24.1944 -0.00347903 -7.15623e-05
24.3448 -0.00343531 -7.69329e-05
24.4966 -0.00339218 -6.86044e-05
24.6496 -0.00334932 -7.41979e-05
24.8041 -0.00330703 -6.57261e-05
24.9601 -0.00326496 -7.1557e-05
25.1175 -0.00322346 -6.2918e-05
25.2766 -0.00318211 -6.90061e-05
25.4373 -0.00314131 -6.01696e-05
25.5998 -0.00310062 -6.65404e-05
25.7641 -0.00306045 -5.74709e-05
25.9304 -0.00302031 -6.41528e-05
26.0988 -0.0029807 -5.48132e-05
26.2693 -0.00294102 -6.18321e-05
26.4421 -0.00290185 -5.21887e-05
26.6174 -0.0028625 -5.95662e-05
26.7954 -0.00282364 -4.9582e-05
26.9761 -0.00278445 -5.7352e-05
27.1598 -0.00274574 -4.6955e-05
27.3468 -0.00270646 -5.52048e-05
27.5373 -0.00266761 -4.42472e-05
27.7317 -0.00262785 -5.31282e-05
27.9302 -0.0025884 -4.14351e-05
28.1333 -0.00254742 -5.10192e-05
28.3415 -0.00250632 -3.8591e-05
28.5554 -0.00246252 -4.87534e-05
28.7758 -0.00241704 -3.54879e-05
29.0035 -0.00236518 -4.68954e-05
29.2396 -0.00230632 -3.1384e-05
29.4858 -0.00222214 -4.52061e-05
29.7441 -0.00209462 -3.12028e-05
30.0173 -0.0019032 -5.02929e-05
30.3101 -0.00167127 -3.34683e-05
30.6297 -0.00140748 -5.79221e-05
30.9905 -0.00114038 -3.65932e-05
31.4301 -0.00071816 -8.06147e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1Classic/SigmaROneLoop.txt <==
-31.4301 -1.00511 1.72773e-18
-30.9905 -1.00511 1.72773e-18
-30.6297 -1.00511 1.72773e-18
-30.3101 -1.00511 1.72773e-18
-30.0173 -1.00511 1.72773e-18
-29.7441 -1.00511 1.72773e-18
-29.4858 -1.00511 1.72773e-18
-29.2396 -1.00511 1.72773e-18
-29.0035 -1.00511 1.72773e-18
-28.7758 -1.00511 1.72773e-18
-28.5554 -1.00511 1.72773e-18
-28.3415 -1.00511 1.72773e-18
-28.1333 -1.00511 1.72773e-18
-27.9302 -1.00511 1.72773e-18
-27.7317 -1.00511 1.72773e-18
-27.5373 -1.00511 1.72773e-18
-27.3468 -1.00511 1.72773e-18
-27.1598 -1.00511 1.72773e-18
-26.9761 -1.00511 1.72773e-18
-26.7954 -1.00511 1.72773e-18
-26.6174 -1.00511 1.72773e-18
-26.4421 -1.00511 1.72773e-18
-26.2693 -1.00511 1.72773e-18
-26.0988 -1.00511 1.72773e-18
-25.9304 -1.00511 1.72773e-18
-25.7641 -1.00511 1.72773e-18
-25.5998 -1.00511 1.72773e-18
-25.4373 -1.00511 1.72773e-18
-25.2766 -1.00511 1.72773e-18
-25.1175 -1.00511 1.72773e-18
-24.9601 -1.00511 1.72773e-18
-24.8041 -1.00511 1.72773e-18
-24.6496 -1.00511 1.72773e-18
-24.4966 -1.00511 1.72773e-18
-24.3448 -1.00511 1.72773e-18
-24.1944 -1.00511 1.72773e-18
-24.0451 -1.00511 1.72773e-18
-23.8971 -1.00511 1.72773e-18
-23.7502 -1.00511 1.72773e-18
-23.6044 -1.00511 1.72773e-18
-23.4597 -1.00511 1.72773e-18
-23.316 -1.00511 1.72773e-18
-23.1733 -1.00511 1.72773e-18
-23.0316 -1.00511 1.72773e-18
-22.8908 -1.00511 1.72773e-18
-22.7509 -1.00511 1.72773e-18
-22.6118 -1.00511 1.72773e-18
-22.4736 -1.00511 1.72773e-18
-22.3363 -1.00511 1.72773e-18
-22.1997 -1.00511 1.72773e-18
-22.0639 -1.00511 1.72773e-18
-21.9288 -1.00511 1.72773e-18
-21.7945 -1.00511 1.72773e-18
-21.6609 -1.00511 1.72773e-18
-21.528 -1.00511 1.72773e-18
-21.3958 -1.00511 1.72773e-18
-21.2642 -1.00511 1.72773e-18
-21.1332 -1.00511 1.72773e-18
-21.0029 -1.00511 1.72773e-18
-20.8732 -1.00511 1.72773e-18
-20.7441 -1.00511 1.72773e-18
-20.6156 -1.00511 1.72773e-18
-20.4876 -1.00511 1.72773e-18
-20.3602 -1.00511 1.72773e-18
-20.2333 -1.00511 1.72773e-18
-20.1069 -1.00511 1.72773e-18
-19.9811 -1.00511 1.72773e-18
-19.8557 -1.00511 1.72773e-18
-19.7309 -1.00511 1.72773e-18
-19.6065 -1.00511 1.72773e-18
-19.4826 -1.00511 1.72773e-18
-19.3592 -1.00511 1.72773e-18
-19.2362 -1.00511 1.72773e-18
-19.1137 -1.00511 1.72773e-18
-18.9916 -1.00511 1.72773e-18
-18.8699 -1.00511 1.72773e-18
-18.7487 -1.00511 1.72773e-18
-18.6278 -1.00511 1.72773e-18
-18.5074 -1.00511 1.72773e-18
-18.3873 -1.00511 1.72773e-18
-18.2676 -1.00511 1.72773e-18
-18.1483 -1.00511 1.72773e-18
-18.0294 -1.00511 1.72773e-18
-17.9108 -1.00511 1.72773e-18
-17.7926 -1.00511 1.72773e-18
-17.6748 -1.00511 1.72773e-18
-17.5572 -1.00511 1.72773e-18
-17.4401 -1.00511 1.72773e-18
-17.3232 -1.00511 1.72773e-18
-17.2067 -1.00511 1.72773e-18
-17.0905 -1.00511 1.72773e-18
-16.9746 -1.00511 1.72773e-18
-16.859 -1.00511 1.72773e-18
-16.7437 -1.00511 1.72773e-18
-16.6288 -1.00511 1.72773e-18
-16.5141 -1.00511 1.72773e-18
-16.3997 -1.00511 1.72773e-18
-16.2856 -1.00511 1.72773e-18
-16.1717 -1.00511 1.72773e-18
-16.0582 -1.00511 1.72773e-18
-15.9449 -1.00511 1.72773e-18
-15.8319 -1.00511 1.72773e-18
-15.7191 -1.00511 1.72773e-18
-15.6066 -1.00511 1.72773e-18
-15.4943 -1.00511 1.72773e-18
-15.3823 -1.00511 1.72773e-18
-15.2705 -1.00511 1.72773e-18
-15.159 -1.00511 1.72773e-18
-15.0477 -1.00511 1.72773e-18
-14.9367 -1.00511 1.72773e-18
-14.8258 -1.00511 1.72773e-18
-14.7152 -1.00511 1.72773e-18
-14.6049 -1.00511 1.72773e-18
-14.4947 -1.00511 1.72773e-18
-14.3848 -1.00511 1.72773e-18
-14.275 -1.00511 1.72773e-18
-14.1655 -1.00511 1.72773e-18
-14.0562 -1.00511 1.72773e-18
-13.9471 -1.00511 1.72773e-18
-13.8382 -1.00511 1.72773e-18
-13.7294 -1.00511 1.72773e-18
-13.6209 -1.00511 1.72773e-18
-13.5126 -1.00511 1.72773e-18
-13.4044 -1.00511 1.72773e-18
-13.2965 -1.00511 1.72773e-18
-13.1887 -1.00511 1.72773e-18
-13.0811 -1.00511 1.72773e-18
-12.9737 -1.00511 1.72773e-18
-12.8664 -1.00511 1.72773e-18
-12.7593 -1.00511 1.72773e-18
-12.6524 -1.00511 1.72773e-18
-12.5457 -1.00511 1.72773e-18
-12.4391 -1.00511 1.72773e-18
-12.3327 -1.00511 1.72773e-18
-12.2265 -1.00511 1.72773e-18
-12.1204 -1.00511 1.72773e-18
-12.0144 -1.00511 1.72773e-18
-11.9086 -1.00511 1.72773e-18
-11.803 -1.00511 1.72773e-18
-11.6975 -1.00511 1.72773e-18
-11.5922 -1.00511 1.72773e-18
-11.487 -1.00511 1.72773e-18
-11.3819 -1.00511 1.72773e-18
-11.277 -1.00511 1.72773e-18
-11.1722 -1.00511 1.72773e-18
-11.0676 -1.00511 1.72773e-18
-10.9631 -1.00511 1.72773e-18
-10.8587 -1.00511 1.72773e-18
-10.7545 -1.00511 1.72773e-18
-10.6503 -1.00511 1.72773e-18
-10.5463 -1.00511 1.72773e-18
-10.4425 -1.00511 1.72773e-18
-10.3387 -1.00511 1.72773e-18
-10.2351 -1.00511 1.72773e-18
-10.1316 -1.00511 1.72773e-18
-10.0282 -1.00511 1.72773e-18
-9.92496 -1.00511 1.72773e-18
-9.82181 -1.00511 1.72773e-18
-9.71877 -1.00511 1.72773e-18
-9.61583 -1.00511 1.72773e-18
-9.51301 -1.00511 1.72773e-18
-9.4103 -1.00511 1.72773e-18
-9.30769 -1.00511 1.72773e-18
-9.20518 -1.00511 1.72773e-18
-9.10278 -1.00511 1.72773e-18
-9.00048 -1.00511 1.72773e-18
-8.89828 -1.00511 1.72773e-18
-8.79618 -1.00511 1.72773e-18
-8.69417 -1.00511 1.72773e-18
-8.59226 -1.00511 1.72773e-18
-8.49044 -1.00511 1.72773e-18
-8.38872 -1.00511 1.72773e-18
-8.28708 -1.00511 1.72773e-18
-8.18554 -1.00511 1.72773e-18
-8.08408 -1.00511 1.72773e-18
-7.98271 -1.00511 1.72773e-18
-7.88143 -1.00511 1.72773e-18
-7.78023 -1.00511 1.72773e-18
-7.67911 -1.00511 1.72773e-18
-7.57807 -1.00511 1.72773e-18
-7.47712 -1.00511 1.72773e-18
-7.37624 -1.00511 1.72773e-18
-7.27544 -1.00511 1.72773e-18
-7.17471 -1.00511 1.72773e-18
-7.07406 -1.00511 1.72773e-18
-6.97348 -1.00511 1.72773e-18
-6.87298 -1.00511 1.72773e-18
-6.77254 -1.00511 1.72773e-18
-6.67218 -1.00511 1.72773e-18
-6.57188 -1.00511 1.72773e-18
-6.47166 -1.00511 1.72773e-18
-6.37149 -1.00511 1.72773e-18
-6.2714 -1.00511 1.72773e-18
-6.17136 -1.00511 1.72773e-18
-6.07139 -1.00511 1.72773e-18
-5.97148 -1.00511 1.72773e-18
-5.87163 -1.00511 1.72773e-18
-5.77184 -1.00511 1.72773e-18
-5.67211 -1.00511 1.72773e-18
-5.57243 -1.00511 1.72773e-18
-5.47281 -1.00511 1.72773e-18
-5.37325 -1.00511 1.72773e-18
-5.27373 -1.00511 1.72773e-18
-5.17427 -1.00511 1.72773e-18
-5.07487 -1.00511 1.72773e-18
-4.97551 -1.00511 1.72773e-18
-4.8762 -1.00511 1.72773e-18
-4.77694 -1.00511 1.72773e-18
-4.67772 -1.00511 1.72773e-18
-4.57855 -1.00511 1.72773e-18
-4.47943 -1.00511 1.72773e-18
-4.38035 -1.00511 1.72773e-18
-4.28131 -1.00511 1.72773e-18
-4.18232 -1.00511 1.72773e-18
-4.08336 -1.00511 1.72773e-18
-3.98445 -1.00511 1.72773e-18
-3.88557 -1.00511 1.72773e-18
-3.78673 -1.00511 1.72773e-18
-3.68793 -1.00511 1.72773e-18
-3.58916 -1.00511 1.72773e-18
-3.49043 -1.00511 1.72773e-18
-3.39173 -1.00511 1.72773e-18
-3.29307 -1.00511 1.72773e-18
-3.19443 -1.00511 1.72773e-18
-3.09583 -1.00511 1.72773e-18
-2.99725 -1.00511 1.72773e-18
-2.89871 -1.00511 1.72773e-18
-2.80019 -1.00511 1.72773e-18
-2.7017 -1.00511 1.72773e-18
-2.60323 -1.00511 1.72773e-18
-2.50479 -1.00511 1.72773e-18
-2.40638 -1.00511 1.72773e-18
-2.30798 -1.00511 1.72773e-18
-2.20961 -1.00511 1.72773e-18
-2.11126 -1.00511 1.72773e-18
-2.01293 -1.00511 1.72773e-18
-1.91462 -1.00511 1.72773e-18
-1.81632 -1.00511 1.72773e-18
-1.71804 -1.00511 1.72773e-18
-1.61978 -1.00511 1.72773e-18
-1.52154 -1.00511 1.72773e-18
-1.42331 -1.00511 1.72773e-18
-1.32509 -1.00511 1.72773e-18
-1.22689 -1.00511 1.72773e-18
-1.12869 -1.00511 1.72773e-18
-1.03051 -1.00511 1.72773e-18
-0.932337 -1.00511 1.72773e-18
-0.834173 -1.00511 1.72773e-18
-0.736016 -1.00511 1.72773e-18
-0.637867 -1.00511 1.72773e-18
-0.539723 -1.00511 1.72773e-18
-0.441585 -1.00511 1.72773e-18
-0.343451 -1.00511 1.72773e-18
-0.24532 -1.00511 1.72773e-18
-0.147191 -1.00511 1.72773e-18
-0.0490634 -1.00511 1.72773e-18
0.0490634 -1.00511 1.72773e-18
0.147191 -1.00511 1.72773e-18
0.24532 -1.00511 1.72773e-18
0.343451 -1.00511 1.72773e-18
0.441585 -1.00511 1.72773e-18
0.539723 -1.00511 1.72773e-18
0.637867 -1.00511 1.72773e-18
0.736016 -1.00511 1.72773e-18
0.834173 -1.00511 1.72773e-18
0.932337 -1.00511 1.72773e-18
1.03051 -1.00511 1.72773e-18
1.12869 -1.00511 1.72773e-18
1.22689 -1.00511 1.72773e-18
1.32509 -1.00511 1.72773e-18
1.42331 -1.00511 1.72773e-18
1.52154 -1.00511 1.72773e-18
1.61978 -1.00511 1.72773e-18
1.71804 -1.00511 1.72773e-18
1.81632 -1.00511 1.72773e-18
1.91462 -1.00511 1.72773e-18
2.01293 -1.00511 1.72773e-18
2.11126 -1.00511 1.72773e-18
2.20961 -1.00511 1.72773e-18
2.30798 -1.00511 1.72773e-18
2.40638 -1.00511 1.72773e-18
2.50479 -1.00511 1.72773e-18
2.60323 -1.00511 1.72773e-18
2.7017 -1.00511 1.72773e-18
2.80019 -1.00511 1.72773e-18
2.89871 -1.00511 1.72773e-18
2.99725 -1.00511 1.72773e-18
3.09583 -1.00511 1.72773e-18
3.19443 -1.00511 1.72773e-18
3.29307 -1.00511 1.72773e-18
3.39173 -1.00511 1.72773e-18
3.49043 -1.00511 1.72773e-18
3.58916 -1.00511 1.72773e-18
3.68793 -1.00511 1.72773e-18
3.78673 -1.00511 1.72773e-18
3.88557 -1.00511 1.72773e-18
3.98445 -1.00511 1.72773e-18
4.08336 -1.00511 1.72773e-18
4.18232 -1.00511 1.72773e-18
4.28131 -1.00511 1.72773e-18
4.38035 -1.00511 1.72773e-18
4.47943 -1.00511 1.72773e-18
4.57855 -1.00511 1.72773e-18
4.67772 -1.00511 1.72773e-18
4.77694 -1.00511 1.72773e-18
4.8762 -1.00511 1.72773e-18
4.97551 -1.00511 1.72773e-18
5.07487 -1.00511 1.72773e-18
5.17427 -1.00511 1.72773e-18
5.27373 -1.00511 1.72773e-18
5.37325 -1.00511 1.72773e-18
5.47281 -1.00511 1.72773e-18
5.57243 -1.00511 1.72773e-18
5.67211 -1.00511 1.72773e-18
5.77184 -1.00511 1.72773e-18
5.87163 -1.00511 1.72773e-18
5.97148 -1.00511 1.72773e-18
6.07139 -1.00511 1.72773e-18
6.17136 -1.00511 1.72773e-18
6.2714 -1.00511 1.72773e-18
6.37149 -1.00511 1.72773e-18
6.47166 -1.00511 1.72773e-18
6.57188 -1.00511 1.72773e-18
6.67218 -1.00511 1.72773e-18
6.77254 -1.00511 1.72773e-18
6.87298 -1.00511 1.72773e-18
6.97348 -1.00511 1.72773e-18
7.07406 -1.00511 1.72773e-18
7.17471 -1.00511 1.72773e-18
7.27544 -1.00511 1.72773e-18
7.37624 -1.00511 1.72773e-18
7.47712 -1.00511 1.72773e-18
7.57807 -1.00511 1.72773e-18
7.67911 -1.00511 1.72773e-18
7.78023 -1.00511 1.72773e-18
7.88143 -1.00511 1.72773e-18
7.98271 -1.00511 1.72773e-18
8.08408 -1.00511 1.72773e-18
8.18554 -1.00511 1.72773e-18
8.28708 -1.00511 1.72773e-18
8.38872 -1.00511 1.72773e-18
8.49044 -1.00511 1.72773e-18
8.59226 -1.00511 1.72773e-18
8.69417 -1.00511 1.72773e-18
8.79618 -1.00511 1.72773e-18
8.89828 -1.00511 1.72773e-18
9.00048 -1.00511 1.72773e-18
9.10278 -1.00511 1.72773e-18
9.20518 -1.00511 1.72773e-18
9.30769 -1.00511 1.72773e-18
9.4103 -1.00511 1.72773e-18
9.51301 -1.00511 1.72773e-18
9.61583 -1.00511 1.72773e-18
9.71877 -1.00511 1.72773e-18
9.82181 -1.00511 1.72773e-18
9.92496 -1.00511 1.72773e-18
10.0282 -1.00511 1.72773e-18
10.1316 -1.00511 1.72773e-18
10.2351 -1.00511 1.72773e-18
10.3387 -1.00511 1.72773e-18
10.4425 -1.00511 1.72773e-18
10.5463 -1.00511 1.72773e-18
10.6503 -1.00511 1.72773e-18
10.7545 -1.00511 1.72773e-18
10.8587 -1.00511 1.72773e-18
10.9631 -1.00511 1.72773e-18
11.0676 -1.00511 1.72773e-18
11.1722 -1.00511 1.72773e-18
11.277 -1.00511 1.72773e-18
11.3819 -1.00511 1.72773e-18
11.487 -1.00511 1.72773e-18
11.5922 -1.00511 1.72773e-18
11.6975 -1.00511 1.72773e-18
11.803 -1.00511 1.72773e-18
11.9086 -1.00511 1.72773e-18
12.0144 -1.00511 1.72773e-18
12.1204 -1.00511 1.72773e-18
12.2265 -1.00511 1.72773e-18
12.3327 -1.00511 1.72773e-18
12.4391 -1.00511 1.72773e-18
12.5457 -1.00511 1.72773e-18
12.6524 -1.00511 1.72773e-18
12.7593 -1.00511 1.72773e-18
12.8664 -1.00511 1.72773e-18
12.9737 -1.00511 1.72773e-18
13.0811 -1.00511 1.72773e-18
13.1887 -1.00511 1.72773e-18
13.2965 -1.00511 1.72773e-18
13.4044 -1.00511 1.72773e-18
13.5126 -1.00511 1.72773e-18
13.6209 -1.00511 1.72773e-18
13.7294 -1.00511 1.72773e-18
13.8382 -1.00511 1.72773e-18
13.9471 -1.00511 1.72773e-18
14.0562 -1.00511 1.72773e-18
14.1655 -1.00511 1.72773e-18
14.275 -1.00511 1.72773e-18
14.3848 -1.00511 1.72773e-18
14.4947 -1.00511 1.72773e-18
14.6049 -1.00511 1.72773e-18
14.7152 -1.00511 1.72773e-18
14.8258 -1.00511 1.72773e-18
14.9367 -1.00511 1.72773e-18
15.0477 -1.00511 1.72773e-18
15.159 -1.00511 1.72773e-18
15.2705 -1.00511 1.72773e-18
15.3823 -1.00511 1.72773e-18
15.4943 -1.00511 1.72773e-18
15.6066 -1.00511 1.72773e-18
15.7191 -1.00511 1.72773e-18
15.8319 -1.00511 1.72773e-18
15.9449 -1.00511 1.72773e-18
16.0582 -1.00511 1.72773e-18
16.1717 -1.00511 1.72773e-18
16.2856 -1.00511 1.72773e-18
16.3997 -1.00511 1.72773e-18
16.5141 -1.00511 1.72773e-18
16.6288 -1.00511 1.72773e-18
16.7437 -1.00511 1.72773e-18
16.859 -1.00511 1.72773e-18
16.9746 -1.00511 1.72773e-18
17.0905 -1.00511 1.72773e-18
17.2067 -1.00511 1.72773e-18
17.3232 -1.00511 1.72773e-18
17.4401 -1.00511 1.72773e-18
17.5572 -1.00511 1.72773e-18
17.6748 -1.00511 1.72773e-18
17.7926 -1.00511 1.72773e-18
17.9108 -1.00511 1.72773e-18
18.0294 -1.00511 1.72773e-18
18.1483 -1.00511 1.72773e-18
18.2676 -1.00511 1.72773e-18
18.3873 -1.00511 1.72773e-18
18.5074 -1.00511 1.72773e-18
18.6278 -1.00511 1.72773e-18
18.7487 -1.00511 1.72773e-18
18.8699 -1.00511 1.72773e-18
18.9916 -1.00511 1.72773e-18
19.1137 -1.00511 1.72773e-18
19.2362 -1.00511 1.72773e-18
19.3592 -1.00511 1.72773e-18
19.4826 -1.00511 1.72773e-18
19.6065 -1.00511 1.72773e-18
19.7309 -1.00511 1.72773e-18
19.8557 -1.00511 1.72773e-18
19.9811 -1.00511 1.72773e-18
20.1069 -1.00511 1.72773e-18
20.2333 -1.00511 1.72773e-18
20.3602 -1.00511 1.72773e-18
20.4876 -1.00511 1.72773e-18
20.6156 -1.00511 1.72773e-18
20.7441 -1.00511 1.72773e-18
20.8732 -1.00511 1.72773e-18
21.0029 -1.00511 1.72773e-18
21.1332 -1.00511 1.72773e-18
21.2642 -1.00511 1.72773e-18
21.3958 -1.00511 1.72773e-18
21.528 -1.00511 1.72773e-18
21.6609 -1.00511 1.72773e-18
21.7945 -1.00511 1.72773e-18
21.9288 -1.00511 1.72773e-18
22.0639 -1.00511 1.72773e-18
22.1997 -1.00511 1.72773e-18
22.3363 -1.00511 1.72773e-18
22.4736 -1.00511 1.72773e-18
22.6118 -1.00511 1.72773e-18
22.7509 -1.00511 1.72773e-18
22.8908 -1.00511 1.72773e-18
23.0316 -1.00511 1.72773e-18
23.1733 -1.00511 1.72773e-18
23.316 -1.00511 1.72773e-18
23.4597 -1.00511 1.72773e-18
23.6044 -1.00511 1.72773e-18
23.7502 -1.00511 1.72773e-18
23.8971 -1.00511 1.72773e-18
24.0451 -1.00511 1.72773e-18
24.1944 -1.00511 1.72773e-18
24.3448 -1.00511 1.72773e-18
24.4966 -1.00511 1.72773e-18
24.6496 -1.00511 1.72773e-18
24.8041 -1.00511 1.72773e-18
24.9601 -1.00511 1.72773e-18
25.1175 -1.00511 1.72773e-18
25.2766 -1.00511 1.72773e-18
25.4373 -1.00511 1.72773e-18
25.5998 -1.00511 1.72773e-18
25.7641 -1.00511 1.72773e-18
25.9304 -1.00511 1.72773e-18
26.0988 -1.00511 1.72773e-18
26.2693 -1.00511 1.72773e-18
26.4421 -1.00511 1.72773e-18
26.6174 -1.00511 1.72773e-18
26.7954 -1.00511 1.72773e-18
26.9761 -1.00511 1.72773e-18
27.1598 -1.00511 1.72773e-18
27.3468 -1.00511 1.72773e-18
27.5373 -1.00511 1.72773e-18
27.7317 -1.00511 1.72773e-18
27.9302 -1.00511 1.72773e-18
28.1333 -1.00511 1.72773e-18
28.3415 -1.00511 1.72773e-18
28.5554 -1.00511 1.72773e-18
28.7758 -1.00511 1.72773e-18
29.0035 -1.00511 1.72773e-18
29.2396 -1.00511 1.72773e-18
29.4858 -1.00511 1.72773e-18
29.7441 -1.00511 1.72773e-18
30.0173 -1.00511 1.72773e-18
30.3101 -1.00511 1.72773e-18
30.6297 -1.00511 1.72773e-18
30.9905 -1.00511 1.72773e-18
31.4301 -1.00511 1.72773e-18


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1Classic/SigmaRTwoLoop.txt <==
-31.4301 -0.00071816 -8.06147e-05
-30.9905 -0.00114038 -3.65932e-05
-30.6297 -0.00140748 -5.79221e-05
-30.3101 -0.00167127 -3.34683e-05
-30.0173 -0.0019032 -5.02929e-05
-29.7441 -0.00209462 -3.12028e-05
-29.4858 -0.00222214 -4.52061e-05
-29.2396 -0.00230632 -3.1384e-05
-29.0035 -0.00236518 -4.68954e-05
-28.7758 -0.00241704 -3.54879e-05
-28.5554 -0.00246252 -4.87534e-05
-28.3415 -0.00250632 -3.8591e-05
-28.1333 -0.00254742 -5.10192e-05
-27.9302 -0.0025884 -4.14351e-05
-27.7317 -0.00262785 -5.31282e-05
-27.5373 -0.00266761 -4.42472e-05
-27.3468 -0.00270646 -5.52048e-05
-27.1598 -0.00274574 -4.6955e-05
-26.9761 -0.00278445 -5.7352e-05
-26.7954 -0.00282364 -4.9582e-05
-26.6174 -0.0028625 -5.95662e-05
-26.4421 -0.00290185 -5.21887e-05
-26.2693 -0.00294102 -6.18321e-05
-26.0988 -0.0029807 -5.48132e-05
-25.9304 -0.00302031 -6.41528e-05
-25.7641 -0.00306045 -5.74709e-05
-25.5998 -0.00310062 -6.65404e-05
-25.4373 -0.00314131 -6.01696e-05
-25.2766 -0.00318211 -6.90061e-05
-25.1175 -0.00322346 -6.2918e-05
-24.9601 -0.00326496 -7.1557e-05
-24.8041 -0.00330703 -6.57261e-05
-24.6496 -0.00334932 -7.41979e-05
-24.4966 -0.00339218 -6.86044e-05
-24.3448 -0.00343531 -7.69329e-05
-24.1944 -0.00347903 -7.15623e-05
-24.0451 -0.00352306 -7.97668e-05
-23.8971 -0.00356771 -7.46084e-05
-23.7502 -0.00361271 -8.27053e-05
-23.6044 -0.00365834 -7.77504e-05
-23.4597 -0.00370437 -8.57544e-05
-23.316 -0.00375105 -8.09958e-05
-23.1733 -0.00379816 -8.89208e-05
-23.0316 -0.00384595 -8.4352e-05
-22.8908 -0.00389421 -9.22111e-05
-22.7509 -0.00394316 -8.78265e-05
-22.6118 -0.00399263 -9.56324e-05
-22.4736 -0.00404282 -9.14272e-05
-22.3363 -0.00409356 -9.91918e-05
-22.1997 -0.00414504 -9.51625e-05
-22.0639 -0.00419712 -0.000102897
-21.9288 -0.00424996 -9.90408e-05
-21.7945 -0.00430343 -0.000106756
-21.6609 -0.0043577 -0.000103071
-21.528 -0.00441265 -0.000110777
-21.3958 -0.00446842 -0.000107263
-21.2642 -0.00452491 -0.00011497
-21.1332 -0.00458225 -0.000111626
-21.0029 -0.00464035 -0.000119343
-20.8732 -0.00469934 -0.000116171
-20.7441 -0.00475913 -0.000123908
-20.6156 -0.00481985 -0.000120908
-20.4876 -0.00488141 -0.000128675
-20.3602 -0.00494394 -0.00012585
-20.2333 -0.00500736 -0.000133656
-20.1069 -0.00507178 -0.000131008
-19.9811 -0.00513715 -0.000138863
-19.8557 -0.00520356 -0.000136396
-19.7309 -0.00527096 -0.000144309
-19.6065 -0.00533945 -0.000142028
-19.4826 -0.00540899 -0.00015001
-19.3592 -0.00547967 -0.000147918
-19.2362 -0.00555144 -0.000155979
-19.1137 -0.00562441 -0.000154083
-18.9916 -0.00569852 -0.000162235
-18.8699 -0.00577389 -0.00016054
-18.7487 -0.00585047 -0.000168793
-18.6278 -0.00592835 -0.000167306
-18.5074 -0.00600751 -0.000175673
-18.3873 -0.00608804 -0.000174403
-18.2676 -0.00616991 -0.000182895
-18.1483 -0.00625321 -0.00018185
-18.0294 -0.00633792 -0.000190481
-17.9108 -0.00642414 -0.00018967
-17.7926 -0.00651184 -0.000198455
-17.6748 -0.00660111 -0.000197889
-17.5572 -0.00669195 -0.000206841
-17.4401 -0.00678445 -0.000206532
-17.3232 -0.00687859 -0.000215667
-17.2067 -0.00697447 -0.000215629
-17.0905 -0.00707208 -0.000224963
-16.9746 -0.00717153 -0.000225208
-16.859 -0.00727279 -0.00023476
-16.7437 -0.00737599 -0.000235305
-16.6288 -0.00748111 -0.000245093
-16.5141 -0.00758825 -0.000245955
-16.3997 -0.00769743 -0.000256
-16.2856 -0.00780874 -0.000257197
-16.1717 -0.00792219 -0.00026752
-16.0582 -0.00803789 -0.000269073
-15.9449 -0.00815586 -0.000279699
-15.8319 -0.00827621 -0.000281631
-15.7191 -0.00839894 -0.000292585
-15.6066 -0.00852419 -0.000294919
-15.4943 -0.00865196 -0.000306229
-15.3823 -0.00878238 -0.000308993
-15.2705 -0.00891549 -0.00032069
-15.159 -0.00905139 -0.000323912
-15.0477 -0.00919013 -0.000336028
-14.9367 -0.00933183 -0.000339743
-14.8258 -0.00947654 -0.000352314
-14.7152 -0.00962439 -0.000356556
-14.6049 -0.00977544 -0.000369622
-14.4947 -0.0099298 -0.00037443
-14.3848 -0.0100876 -0.000388033
-14.275 -0.0102489 -0.000393452
-14.1655 -0.0104137 -0.000407639
-14.0562 -0.0105824 -0.000413715
-13.9471 -0.0107549 -0.000428538
-13.8382 -0.0109313 -0.000435325
-13.7294 -0.0111119 -0.000450841
-13.6209 -0.0112966 -0.000458396
-13.5126 -0.0114858 -0.000474668
-13.4044 -0.0116794 -0.000483057
-13.2965 -0.0118777 -0.000500154
-13.1887 -0.0120808 -0.000509448
-13.0811 -0.0122889 -0.000527447
-12.9737 -0.0125021 -0.000537726
-12.8664 -0.0127206 -0.000556713
-12.7593 -0.0129446 -0.000568065
-12.6524 -0.0131742 -0.000588134
-12.5457 -0.0134098 -0.00060066
-12.4391 -0.0136514 -0.000621918
-12.3327 -0.0138993 -0.000635726
-12.2265 -0.0141538 -0.000658292
-12.1204 -0.014415 -0.000673508
-12.0144 -0.0146832 -0.000697513
-11.9086 -0.0149588 -0.000714277
-11.803 -0.0152418 -0.000739872
-11.6975 -0.0155326 -0.00075834
-11.5922 -0.0158316 -0.000785691
-11.487 -0.016139 -0.000806042
-11.3819 -0.0164552 -0.00083534
-11.277 -0.0167805 -0.000857773
-11.1722 -0.0171152 -0.000889233
-11.0676 -0.0174598 -0.000913977
-10.9631 -0.0178146 -0.000947842
-10.8587 -0.01818 -0.000975157
-10.7545 -0.0185566 -0.00101171
-10.6503 -0.0189447 -0.00104189
-10.5463 -0.0193449 -0.00108144
-10.4425 -0.0197577 -0.00111482
-10.3387 -0.0201835 -0.00115774
-10.2351 -0.0206231 -0.00119472
-10.1316 -0.0210769 -0.00124143
-10.0282 -0.0215457 -0.00128246
-9.92496 -0.0220301 -0.00133343
-9.82181 -0.0225308 -0.00137903
-9.71877 -0.0230486 -0.00143484
-9.61583 -0.0235844 -0.00148561
-9.51301 -0.0241388 -0.00154691
-9.4103 -0.0247129 -0.00160356
-9.30769 -0.0253077 -0.00167112
-9.20518 -0.0259241 -0.00173448
-9.10278 -0.0265632 -0.00180919
-9.00048 -0.0272263 -0.00188025
-8.89828 -0.0279145 -0.00196318
-8.79618 -0.0286291 -0.00204309
-8.69417 -0.0293716 -0.00213551
-8.59226 -0.0301435 -0.00222565
-8.49044 -0.0309464 -0.00232907
-8.38872 -0.0317821 -0.00243108
-8.28708 -0.0326523 -0.00254732
-8.18554 -0.0335591 -0.00266321
-8.08408 -0.0345046 -0.00279444
-7.98271 -0.0354911 -0.00292663
-7.88143 -0.036521 -0.00307554
-7.78023 -0.0375972 -0.00322696
-7.67911 -0.0387224 -0.00339682
-7.57807 -0.0398997 -0.00357112
-7.47712 -0.0411326 -0.00376596
-7.37624 -0.0424246 -0.00396764
-7.27544 -0.0437798 -0.00419249
-7.17471 -0.0452024 -0.00442719
-7.07406 -0.0466972 -0.00468839
-6.97348 -0.0482693 -0.00496322
-6.87298 -0.0499242 -0.00526879
-6.77254 -0.0516681 -0.00559283
-6.67218 -0.0535076 -0.00595307
-6.57188 -0.05545 -0.00633803
-6.47166 -0.0575035 -0.00676628
-6.37149 -0.0596768 -0.00722742
-6.2714 -0.0619798 -0.0077412
-6.17136 -0.0644231 -0.00829869
-6.07139 -0.0670189 -0.00892131
-5.97148 -0.0697801 -0.00960215
-5.87163 -0.0727216 -0.010365
-5.77184 -0.0758596 -0.0112059
-5.67211 -0.0792122 -0.0121522
-5.57243 -0.0827995 -0.0132039
-5.47281 -0.0866441 -0.0143934
-5.37325 -0.090771 -0.0157271
-5.27373 -0.0952082 -0.0172451
-5.17427 -0.0999868 -0.018963
-5.07487 -0.105142 -0.0209323
-4.97551 -0.110711 -0.0231834
-4.8762 -0.116737 -0.0257857
-4.77694 -0.123266 -0.0287922
-4.67772 -0.130348 -0.0323009
-4.57855 -0.138036 -0.0364007
-4.47943 -0.146384 -0.0412355
-4.38035 -0.155445 -0.0469522
-4.28131 -0.165263 -0.0537679
-4.18232 -0.175867 -0.0619221
-4.08336 -0.187257 -0.0717466
-3.98445 -0.19938 -0.0836208
-3.88557 -0.212093 -0.0980404
-3.78673 -0.225116 -0.115564
-3.68793 -0.237955 -0.136855
-3.58916 -0.249804 -0.162575
-3.49043 -0.259442 -0.19332
-3.39173 -0.265146 -0.229344
-3.29307 -0.264731 -0.27027
-3.19443 -0.255817 -0.314628
-3.09583 -0.23647 -0.359624
-2.99725 -0.206108 -0.40127
-2.89871 -0.166266 -0.435339
-2.80019 -0.12058 -0.458704
-2.7017 -0.0737496 -0.470505
-2.60323 -0.0300298 -0.472191
-2.50479 0.00784327 -0.466731
-2.40638 0.0388804 -0.457432
-2.30798 0.0634424 -0.447197
-2.20961 0.082671 -0.438157
-2.11126 0.0980404 -0.431745
-2.01293 0.111108 -0.428801
-1.91462 0.123428 -0.429782
-1.81632 0.136559 -0.434797
-1.71804 0.152111 -0.443682
-1.61978 0.171785 -0.455861
-1.52154 0.197341 -0.470244
-1.42331 0.23043 -0.484958
-1.32509 0.272208 -0.497236
-1.22689 0.322722 -0.503431
-1.12869 0.380251 -0.499621
-1.03051 0.441014 -0.482666
-0.932337 0.499766 -0.451562
-0.834173 0.551307 -0.408059
-0.736016 0.592139 -0.356163
-0.637867 0.621274 -0.300598
-0.539723 0.639905 -0.245392
-0.441585 0.650417 -0.19307
-0.343451 0.655439 -0.144697
-0.24532 0.657255 -0.100189
-0.147191 0.657564 -0.0587972
-0.0490634 0.657456 -0.0193722
0.0490634 0.657456 0.0193722
0.147191 0.657564 0.0587972
0.24532 0.657255 0.100189
0.343451 0.655439 0.144697
0.441585 0.650417 0.19307
0.539723 0.639905 0.245392
0.637867 0.621274 0.300598
0.736016 0.592139 0.356163
0.834173 0.551307 0.408059
0.932337 0.499766 0.451562
1.03051 0.441014 0.482666
1.12869 0.380251 0.499621
1.22689 0.322722 0.503431
1.32509 0.272208 0.497236
1.42331 0.23043 0.484958
1.52154 0.197341 0.470244
1.61978 0.171785 0.455861
1.71804 0.152111 0.443682
1.81632 0.136559 0.434797
1.91462 0.123428 0.429782
2.01293 0.111108 0.428801
2.11126 0.0980404 0.431745
2.20961 0.082671 0.438157
2.30798 0.0634424 0.447197
2.40638 0.0388804 0.457432
2.50479 0.00784327 0.466731
2.60323 -0.0300298 0.472191
2.7017 -0.0737496 0.470505
2.80019 -0.12058 0.458704
2.89871 -0.166266 0.435339
2.99725 -0.206108 0.40127
3.09583 -0.23647 0.359624
3.19443 -0.255817 0.314628
3.29307 -0.264731 0.27027
3.39173 -0.265146 0.229344
3.49043 -0.259442 0.19332
3.58916 -0.249804 0.162575
3.68793 -0.237955 0.136855
3.78673 -0.225116 0.115564
3.88557 -0.212093 0.0980404
3.98445 -0.19938 0.0836208
4.08336 -0.187257 0.0717466
4.18232 -0.175867 0.0619221
4.28131 -0.165263 0.0537679
4.38035 -0.155445 0.0469522
4.47943 -0.146384 0.0412355
4.57855 -0.138036 0.0364007
4.67772 -0.130348 0.0323009
4.77694 -0.123266 0.0287922
4.8762 -0.116737 0.0257857
4.97551 -0.110711 0.0231834
5.07487 -0.105142 0.0209323
5.17427 -0.0999868 0.018963
5.27373 -0.0952082 0.0172451
5.37325 -0.090771 0.0157271
5.47281 -0.0866441 0.0143934
5.57243 -0.0827995 0.0132039
5.67211 -0.0792122 0.0121522
5.77184 -0.0758596 0.0112059
5.87163 -0.0727216 0.010365
5.97148 -0.0697801 0.00960215
6.07139 -0.0670189 0.00892131
6.17136 -0.0644231 0.00829869
6.2714 -0.0619798 0.0077412
6.37149 -0.0596768 0.00722742
6.47166 -0.0575035 0.00676628
6.57188 -0.05545 0.00633803
6.67218 -0.0535076 0.00595307
6.77254 -0.0516681 0.00559283
6.87298 -0.0499242 0.00526879
6.97348 -0.0482693 0.00496322
7.07406 -0.0466972 0.00468839
7.17471 -0.0452024 0.00442719
7.27544 -0.0437798 0.00419249
7.37624 -0.0424246 0.00396764
7.47712 -0.0411326 0.00376596
7.57807 -0.0398997 0.00357112
7.67911 -0.0387224 0.00339682
7.78023 -0.0375972 0.00322696
7.88143 -0.036521 0.00307554
7.98271 -0.0354911 0.00292663
8.08408 -0.0345046 0.00279444
8.18554 -0.0335591 0.00266321
8.28708 -0.0326523 0.00254732
8.38872 -0.0317821 0.00243108
8.49044 -0.0309464 0.00232907
8.59226 -0.0301435 0.00222565
8.69417 -0.0293716 0.00213551
8.79618 -0.0286291 0.00204309
8.89828 -0.0279145 0.00196318
9.00048 -0.0272263 0.00188025
9.10278 -0.0265632 0.00180919
9.20518 -0.0259241 0.00173448
9.30769 -0.0253077 0.00167112
9.4103 -0.0247129 0.00160356
9.51301 -0.0241388 0.00154691
9.61583 -0.0235844 0.00148561
9.71877 -0.0230486 0.00143484
9.82181 -0.0225308 0.00137903
9.92496 -0.0220301 0.00133343
10.0282 -0.0215457 0.00128246
10.1316 -0.0210769 0.00124143
10.2351 -0.0206231 0.00119472
10.3387 -0.0201835 0.00115774
10.4425 -0.0197577 0.00111482
10.5463 -0.0193449 0.00108144
10.6503 -0.0189447 0.00104189
10.7545 -0.0185566 0.00101171
10.8587 -0.01818 0.000975157
10.9631 -0.0178146 0.000947842
11.0676 -0.0174598 0.000913977
11.1722 -0.0171152 0.000889233
11.277 -0.0167805 0.000857773
11.3819 -0.0164552 0.00083534
11.487 -0.016139 0.000806042
11.5922 -0.0158316 0.000785691
11.6975 -0.0155326 0.00075834
11.803 -0.0152418 0.000739872
11.9086 -0.0149588 0.000714277
12.0144 -0.0146832 0.000697513
12.1204 -0.014415 0.000673508
12.2265 -0.0141538 0.000658292
12.3327 -0.0138993 0.000635726
12.4391 -0.0136514 0.000621918
12.5457 -0.0134098 0.00060066
12.6524 -0.0131742 0.000588134
12.7593 -0.0129446 0.000568065
12.8664 -0.0127206 0.000556713
12.9737 -0.0125021 0.000537726
13.0811 -0.0122889 0.000527447
13.1887 -0.0120808 0.000509448
13.2965 -0.0118777 0.000500154
13.4044 -0.0116794 0.000483057
13.5126 -0.0114858 0.000474668
13.6209 -0.0112966 0.000458396
13.7294 -0.0111119 0.000450841
13.8382 -0.0109313 0.000435325
13.9471 -0.0107549 0.000428538
14.0562 -0.0105824 0.000413715
14.1655 -0.0104137 0.000407639
14.275 -0.0102489 0.000393452
14.3848 -0.0100876 0.000388033
14.4947 -0.0099298 0.00037443
14.6049 -0.00977544 0.000369622
14.7152 -0.00962439 0.000356556
14.8258 -0.00947654 0.000352314
14.9367 -0.00933183 0.000339743
15.0477 -0.00919013 0.000336028
15.159 -0.00905139 0.000323912
15.2705 -0.00891549 0.00032069
15.3823 -0.00878238 0.000308993
15.4943 -0.00865196 0.000306229
15.6066 -0.00852419 0.000294919
15.7191 -0.00839894 0.000292585
15.8319 -0.00827621 0.000281631
15.9449 -0.00815586 0.000279699
16.0582 -0.00803789 0.000269073
16.1717 -0.00792219 0.00026752
16.2856 -0.00780874 0.000257197
16.3997 -0.00769743 0.000256
16.5141 -0.00758825 0.000245955
16.6288 -0.00748111 0.000245093
16.7437 -0.00737599 0.000235305
16.859 -0.00727279 0.00023476
16.9746 -0.00717153 0.000225208
17.0905 -0.00707208 0.000224963
17.2067 -0.00697447 0.000215629
17.3232 -0.00687859 0.000215667
17.4401 -0.00678445 0.000206532
17.5572 -0.00669195 0.000206841
17.6748 -0.00660111 0.000197889
17.7926 -0.00651184 0.000198455
17.9108 -0.00642414 0.00018967
18.0294 -0.00633792 0.000190481
18.1483 -0.00625321 0.00018185
18.2676 -0.00616991 0.000182895
18.3873 -0.00608804 0.000174403
18.5074 -0.00600751 0.000175673
18.6278 -0.00592835 0.000167306
18.7487 -0.00585047 0.000168793
18.8699 -0.00577389 0.00016054
18.9916 -0.00569852 0.000162235
19.1137 -0.00562441 0.000154083
19.2362 -0.00555144 0.000155979
19.3592 -0.00547967 0.000147918
19.4826 -0.00540899 0.00015001
19.6065 -0.00533945 0.000142028
19.7309 -0.00527096 0.000144309
19.8557 -0.00520356 0.000136396
19.9811 -0.00513715 0.000138863
20.1069 -0.00507178 0.000131008
20.2333 -0.00500736 0.000133656
20.3602 -0.00494394 0.00012585
20.4876 -0.00488141 0.000128675
20.6156 -0.00481985 0.000120908
20.7441 -0.00475913 0.000123908
20.8732 -0.00469934 0.000116171
21.0029 -0.00464035 0.000119343
21.1332 -0.00458225 0.000111626
21.2642 -0.00452491 0.00011497
21.3958 -0.00446842 0.000107263
21.528 -0.00441265 0.000110777
21.6609 -0.0043577 0.000103071
21.7945 -0.00430343 0.000106756
21.9288 -0.00424996 9.90408e-05
22.0639 -0.00419712 0.000102897
22.1997 -0.00414504 9.51625e-05
22.3363 -0.00409356 9.91918e-05
22.4736 -0.00404282 9.14272e-05
22.6118 -0.00399263 9.56324e-05
22.7509 -0.00394316 8.78265e-05
22.8908 -0.00389421 9.22111e-05
23.0316 -0.00384595 8.4352e-05
23.1733 -0.00379816 8.89208e-05
23.316 -0.00375105 8.09958e-05
23.4597 -0.00370437 8.57544e-05
23.6044 -0.00365834 7.77504e-05
23.7502 -0.00361271 8.27053e-05
23.8971 -0.00356771 7.46084e-05
24.0451 -0.00352306 7.97668e-05
24.1944 -0.00347903 7.15623e-05
24.3448 -0.00343531 7.69329e-05
24.4966 -0.00339218 6.86044e-05
24.6496 -0.00334932 7.41979e-05
24.8041 -0.00330703 6.57261e-05
24.9601 -0.00326496 7.1557e-05
25.1175 -0.00322346 6.2918e-05
25.2766 -0.00318211 6.90061e-05
25.4373 -0.00314131 6.01696e-05
25.5998 -0.00310062 6.65404e-05
25.7641 -0.00306045 5.74709e-05
25.9304 -0.00302031 6.41528e-05
26.0988 -0.0029807 5.48132e-05
26.2693 -0.00294102 6.18321e-05
26.4421 -0.00290185 5.21887e-05
26.6174 -0.0028625 5.95662e-05
26.7954 -0.00282364 4.9582e-05
26.9761 -0.00278445 5.7352e-05
27.1598 -0.00274574 4.6955e-05
27.3468 -0.00270646 5.52048e-05
27.5373 -0.00266761 4.42472e-05
27.7317 -0.00262785 5.31282e-05
27.9302 -0.0025884 4.14351e-05
28.1333 -0.00254742 5.10192e-05
28.3415 -0.00250632 3.8591e-05
28.5554 -0.00246252 4.87534e-05
28.7758 -0.00241704 3.54879e-05
29.0035 -0.00236518 4.68954e-05
29.2396 -0.00230632 3.1384e-05
29.4858 -0.00222214 4.52061e-05
29.7441 -0.00209462 3.12028e-05
30.0173 -0.0019032 5.02929e-05
30.3101 -0.00167127 3.34683e-05
30.6297 -0.00140748 5.79221e-05
30.9905 -0.00114038 3.65932e-05
31.4301 -0.00071816 8.06147e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1Classic/iFpOneLoop.txt <==
-31.4301 -2.46792e-23 1.61779e-05
-30.9905 -1.06737e-23 1.68795e-05
-30.6297 -1.21306e-25 1.74862e-05
-30.3101 7.63717e-24 1.80481e-05
-30.0173 -1.06225e-23 1.85843e-05
-29.7441 1.05966e-23 1.91042e-05
-29.4858 3.11392e-23 1.96136e-05
-29.2396 -3.0896e-23 2.01163e-05
-29.0035 -6.2501e-23 2.06149e-05
-28.7758 2.02241e-23 2.11113e-05
-28.5554 -9.16675e-24 2.16072e-05
-28.3415 1.33682e-23 2.21036e-05
-28.1333 -1.16739e-23 2.26016e-05
-27.9302 9.25537e-24 2.3102e-05
-27.7317 -4.58708e-23 2.36056e-05
-27.5373 -3.74348e-23 2.41129e-05
-27.3468 -3.54932e-25 2.46245e-05
-27.1598 4.46399e-23 2.5141e-05
-26.9761 5.33003e-24 2.56627e-05
-26.7954 5.35021e-23 2.61902e-05
-26.6174 -1.28644e-23 2.67238e-05
-26.4421 7.19264e-23 2.72639e-05
-26.2693 6.36642e-24 2.78109e-05
-26.0988 2.91875e-23 2.83651e-05
-25.9304 -1.31382e-23 2.89269e-05
-25.7641 3.22993e-23 2.94966e-05
-25.5998 -4.92647e-23 3.00745e-05
-25.4373 1.22855e-22 3.0661e-05
-25.2766 -3.02201e-24 3.12564e-05
-25.1175 -3.33952e-23 3.1861e-05
-24.9601 4.43155e-24 3.24752e-05
-24.8041 -4.38124e-23 3.30992e-05
-24.6496 5.85646e-24 3.37334e-05
-24.4966 5.35886e-24 3.43781e-05
-24.3448 2.50121e-23 3.50336e-05
-24.1944 -2.45097e-23 3.57003e-05
-24.0451 7.31201e-23 3.63786e-05
-23.8971 -1.4731e-23 3.70687e-05
-23.7502 -1.19053e-22 3.7771e-05
-23.6044 -1.57689e-24 3.84859e-05
-23.4597 2.42454e-23 3.92137e-05
-23.316 1.25659e-23 3.99549e-05
-23.1733 1.95055e-23 4.07097e-05
-23.0316 1.15153e-23 4.14787e-05
-22.8908 -2.87813e-23 4.22621e-05
-22.7509 8.38078e-23 4.30604e-05
-22.6118 -1.08473e-22 4.38741e-05
-22.4736 -8.04264e-23 4.47035e-05
-22.3363 -1.10474e-22 4.55492e-05
-22.1997 1.84247e-22 4.64114e-05
-22.0639 1.69787e-22 4.72909e-05
-21.9288 1.84553e-22 4.81879e-05
-21.7945 -1.39398e-22 4.9103e-05
-21.6609 -5.28884e-24 5.00368e-05
-21.528 -1.27167e-22 5.09897e-05
-21.3958 -6.9316e-23 5.19623e-05
-21.2642 -1.31578e-22 5.29552e-05
-21.1332 -1.0778e-22 5.39689e-05
-21.0029 2.10248e-23 5.5004e-05
-20.8732 3.46041e-23 5.60612e-05
-20.7441 1.41233e-22 5.7141e-05
-20.6156 1.30081e-22 5.82442e-05
-20.4876 -2.43864e-22 5.93714e-05
-20.3602 -1.85769e-22 6.05233e-05
-20.2333 9.46818e-23 6.17006e-05
-20.1069 -1.42851e-22 6.29041e-05
-19.9811 3.01034e-23 6.41346e-05
-19.8557 -1.42818e-23 6.53928e-05
-19.7309 -6.58594e-23 6.66796e-05
-19.6065 -5.62971e-23 6.79958e-05
-19.4826 1.3384e-22 6.93424e-05
-19.3592 -7.66748e-23 7.07202e-05
-19.2362 -2.18957e-22 7.21302e-05
-19.1137 2.58142e-23 7.35733e-05
-18.9916 -1.75423e-22 7.50506e-05
-18.8699 -2.46907e-22 7.65632e-05
-18.7487 1.45993e-22 7.81121e-05
-18.6278 -2.44654e-23 7.96985e-05
-18.5074 -3.09094e-22 8.13235e-05
-18.3873 -2.15853e-22 8.29884e-05
-18.2676 5.08609e-23 8.46945e-05
-18.1483 -2.20553e-22 8.6443e-05
-18.0294 -1.40234e-22 8.82353e-05
-17.9108 7.54938e-23 9.00729e-05
-17.7926 -2.97166e-22 9.19572e-05
-17.6748 2.81373e-22 9.38897e-05
-17.5572 -1.35552e-22 9.58721e-05
-17.4401 -1.81142e-22 9.7906e-05
-17.3232 1.11694e-22 9.99931e-05
-17.2067 3.08029e-22 0.000102135
-17.0905 1.16325e-22 0.000104334
-16.9746 2.18815e-22 0.000106592
-16.859 1.5084e-22 0.000108911
-16.7437 1.45471e-22 0.000111292
-16.6288 4.24497e-22 0.000113739
-16.5141 -1.68878e-22 0.000116253
-16.3997 3.05489e-22 0.000118837
-16.2856 1.65021e-22 0.000121493
-16.1717 1.22357e-22 0.000124224
-16.0582 -5.7269e-22 0.000127033
-15.9449 -1.01568e-21 0.000129922
-15.8319 -2.15774e-23 0.000132894
-15.7191 -2.83897e-22 0.000135952
-15.6066 -6.30062e-23 0.000139101
-15.4943 1.45282e-22 0.000142342
-15.3823 -1.43613e-22 0.00014568
-15.2705 -2.32607e-22 0.000149117
-15.159 2.89906e-22 0.000152659
-15.0477 8.02702e-23 0.000156309
-14.9367 -2.43726e-22 0.000160071
-14.8258 9.19319e-22 0.000163949
-14.7152 -2.92175e-22 0.000167949
-14.6049 -3.36867e-22 0.000172074
-14.4947 6.28267e-22 0.000176331
-14.3848 -4.7584e-24 0.000180723
-14.275 -1.82933e-22 0.000185258
-14.1655 -9.77631e-23 0.000189941
-14.0562 6.51773e-22 0.000194777
-13.9471 -5.12986e-22 0.000199773
-13.8382 -1.07586e-22 0.000204937
-13.7294 1.7148e-21 0.000210275
-13.6209 -8.073e-22 0.000215794
-13.5126 -1.91517e-21 0.000221502
-13.4044 2.87581e-22 0.000227409
-13.2965 3.89622e-22 0.000233521
-13.1887 1.35984e-21 0.000239849
-13.0811 -3.36253e-22 0.000246403
-12.9737 -1.61496e-21 0.000253191
-12.8664 -3.53599e-22 0.000260226
-12.7593 -9.68118e-22 0.000267518
-12.6524 5.73719e-23 0.000275079
-12.5457 -7.21571e-22 0.000282923
-12.4391 4.55549e-22 0.000291061
-12.3327 1.06222e-21 0.000299509
-12.2265 -1.18587e-21 0.00030828
-12.1204 2.62519e-22 0.000317392
-12.0144 -1.08472e-21 0.00032686
-11.9086 -1.34005e-21 0.000336703
-11.803 -5.93195e-22 0.000346939
-11.6975 1.40734e-21 0.000357587
-11.5922 -1.05564e-21 0.000368669
-11.487 -7.15805e-22 0.000380208
-11.3819 -1.2972e-22 0.000392226
-11.277 7.17678e-22 0.000404749
-11.1722 2.0659e-21 0.000417805
-11.0676 -7.73133e-22 0.000431421
-10.9631 1.91194e-21 0.000445628
-10.8587 7.22799e-22 0.000460458
-10.7545 -1.985e-21 0.000475946
-10.6503 2.80373e-21 0.000492128
-10.5463 -1.10989e-21 0.000509045
-10.4425 3.40579e-21 0.000526737
-10.3387 -1.43728e-21 0.000545249
-10.2351 2.72959e-21 0.000564631
-10.1316 1.90548e-21 0.000584932
-10.0282 -2.8541e-21 0.000606208
-9.92496 -4.13304e-22 0.000628518
-9.82181 -2.46894e-21 0.000651925
-9.71877 5.51427e-21 0.000676497
-9.61583 -7.19483e-21 0.000702306
-9.51301 3.84782e-21 0.000729432
-9.4103 -2.17657e-21 0.000757959
-9.30769 -5.95509e-21 0.000787978
-9.20518 7.78578e-22 0.000819586
-9.10278 1.75951e-21 0.000852889
-9.00048 -2.73475e-21 0.000888003
-8.89828 4.23455e-21 0.000925049
-8.79618 4.74092e-21 0.000964162
-8.69417 -1.97636e-21 0.00100549
-8.59226 4.93995e-22 0.00104918
-8.49044 1.08455e-20 0.00109541
-8.38872 3.30476e-21 0.00114437
-8.28708 1.11006e-20 0.00119625
-8.18554 -2.84672e-21 0.00125128
-8.08408 2.17693e-21 0.00130968
-7.98271 -3.27314e-21 0.00137174
-7.88143 -7.08913e-21 0.00143772
-7.78023 3.40618e-21 0.00150794
-7.67911 1.03299e-20 0.00158275
-7.57807 1.05313e-20 0.00166251
-7.47712 -7.3444e-21 0.00174764
-7.37624 -6.59581e-21 0.00183859
-7.27544 -1.81248e-20 0.00193587
-7.17471 1.38738e-20 0.00204001
-7.07406 -5.65378e-21 0.00215163
-6.97348 -1.49794e-20 0.0022714
-6.87298 2.41993e-20 0.00240006
-6.77254 2.26584e-20 0.00253845
-6.67218 3.60543e-21 0.00268748
-6.57188 4.59469e-21 0.00284818
-6.47166 -3.0519e-20 0.00302169
-6.37149 1.84113e-20 0.00320929
-6.2714 -4.96273e-20 0.00341242
-6.17136 2.51001e-20 0.00363269
-6.07139 2.00017e-20 0.0038719
-5.97148 9.39195e-21 0.00413211
-5.87163 -5.86438e-21 0.00441561
-5.77184 -7.39973e-20 0.00472504
-5.67211 -2.68869e-20 0.00506335
-5.57243 9.86225e-21 0.00543394
-5.47281 9.10409e-20 0.00584067
-5.37325 -3.54078e-20 0.00628796
-5.27373 2.77029e-20 0.00678092
-5.17427 -4.72923e-20 0.00732538
-5.07487 2.0834e-20 0.00792813
-4.97551 1.06057e-20 0.00859701
-4.8762 -1.57937e-19 0.00934118
-4.77694 6.33675e-20 0.0101713
-4.67772 -1.81699e-19 0.0110999
-4.57855 -1.83467e-19 0.0121418
-4.47943 3.8787e-20 0.0133144
-4.38035 1.03063e-19 0.0146384
-4.28131 -1.57367e-19 0.0161387
-4.18232 -2.25869e-19 0.0178451
-4.08336 1.68028e-19 0.0197934
-3.98445 -2.77358e-19 0.0220273
-3.88557 -1.65746e-19 0.0246002
-3.78673 1.66597e-19 0.0275779
-3.68793 -2.12825e-19 0.0310416
-3.58916 -3.3692e-19 0.0350932
-3.49043 -4.21048e-19 0.0398608
-3.39173 -5.84281e-19 0.0455076
-3.29307 4.56719e-19 0.0522428
-3.19443 -1.08267e-18 0.0603383
-3.09583 4.96407e-19 0.0701514
-2.99725 2.80054e-18 0.0821572
-2.89871 3.86234e-19 0.0969975
-2.80019 -1.60501e-18 0.115552
-2.7017 1.57957e-18 0.13905
-2.60323 -2.42345e-18 0.16924
-2.50479 8.27323e-19 0.208665
-2.40638 -2.24668e-18 0.261119
-2.30798 -7.11182e-18 0.332414
-2.20961 1.28167e-17 0.43174
-2.11126 -5.79121e-18 0.574123
-2.01293 -1.00357e-17 0.78506
-1.91462 -8.3968e-18 1.10939
-1.81632 -8.77507e-17 1.62807
-1.71804 -4.17343e-17 2.48563
-1.61978 -1.36355e-17 3.90389
-1.52154 8.85076e-17 5.99851
-1.42331 -8.73532e-18 7.9745
-1.32509 3.43158e-16 8.05549
-1.22689 -1.60217e-16 6.43802
-1.12869 1.46402e-16 4.71994
-1.03051 4.4624e-17 3.48223
-0.932337 1.02036e-16 2.66543
-0.834173 4.35916e-17 2.12616
-0.736016 4.83157e-18 1.7617
-0.637867 -6.70386e-18 1.50917
-0.539723 4.75244e-18 1.33094
-0.441585 2.10248e-17 1.20414
-0.343451 -1.84009e-17 1.11463
-0.24532 -4.2552e-18 1.05358
-0.147191 1.34303e-18 1.01548
-0.0490634 2.69e-19 0.997167
0.0490634 4.93561e-19 0.997167
0.147191 5.68283e-18 1.01548
0.24532 -4.50981e-18 1.05358
0.343451 9.56595e-18 1.11463
0.441585 1.94509e-17 1.20414
0.539723 -6.94926e-18 1.33094
0.637867 -1.21015e-17 1.50917
0.736016 -5.39337e-17 1.7617
0.834173 -4.75695e-19 2.12616
0.932337 -1.168e-17 2.66543
1.03051 -1.1669e-16 3.48223
1.12869 1.72866e-16 4.71994
1.22689 -1.84719e-16 6.43802
1.32509 -2.30189e-16 8.05549
1.42331 1.73895e-17 7.9745
1.52154 7.43823e-17 5.99851
1.61978 -1.28861e-16 3.90389
1.71804 5.6468e-17 2.48563
1.81632 -9.94522e-19 1.62807
1.91462 1.55667e-17 1.10939
2.01293 5.67397e-17 0.78506
2.11126 -1.11176e-17 0.574123
2.20961 1.55078e-17 0.43174
2.30798 2.45546e-18 0.332414
2.40638 -2.86115e-18 0.261119
2.50479 -4.70859e-19 0.208665
2.60323 -4.44636e-18 0.16924
2.7017 -6.56681e-18 0.13905
2.80019 5.371e-20 0.115552
2.89871 -1.47957e-18 0.0969975
2.99725 2.20158e-18 0.0821572
3.09583 -6.91073e-19 0.0701514
3.19443 -1.36178e-18 0.0603383
3.29307 4.82722e-20 0.0522428
3.39173 2.84564e-19 0.0455076
3.49043 7.96523e-20 0.0398608
3.58916 -6.85599e-20 0.0350932
3.68793 -2.64023e-19 0.0310416
3.78673 -6.77898e-20 0.0275779
3.88557 3.90499e-19 0.0246002
3.98445 -3.19131e-19 0.0220273
4.08336 -7.91522e-20 0.0197934
4.18232 2.1368e-19 0.0178451
4.28131 -1.20763e-19 0.0161387
4.38035 -2.60719e-20 0.0146384
4.47943 1.26273e-20 0.0133144
4.57855 -3.20643e-20 0.0121418
4.67772 1.14211e-20 0.0110999
4.77694 -2.44855e-20 0.0101713
4.8762 1.1733e-19 0.00934118
4.97551 -1.03602e-19 0.00859701
5.07487 5.35187e-20 0.00792813
5.17427 5.90071e-21 0.00732538
5.27373 7.85218e-20 0.00678092
5.37325 -4.90754e-20 0.00628796
5.47281 9.09744e-20 0.00584067
5.57243 -1.73605e-21 0.00543394
5.67211 -1.80273e-20 0.00506335
5.77184 -2.17174e-20 0.00472504
5.87163 5.44023e-21 0.00441561
5.97148 8.42762e-21 0.00413211
6.07139 -4.68189e-20 0.0038719
6.17136 3.17906e-21 0.00363269
6.2714 2.32469e-20 0.00341242
6.37149 7.27981e-21 0.00320929
6.47166 1.37592e-20 0.00302169
6.57188 3.23612e-20 0.00284818
6.67218 -1.04474e-20 0.00268748
6.77254 -9.94495e-21 0.00253845
6.87298 1.85307e-20 0.00240006
6.97348 2.48619e-20 0.0022714
7.07406 1.39213e-20 0.00215163
7.17471 7.68402e-21 0.00204001
7.27544 2.18933e-20 0.00193587
7.37624 -1.97507e-20 0.00183859
7.47712 1.9476e-21 0.00174764
7.57807 -5.2153e-21 0.00166251
7.67911 -1.22955e-20 0.00158275
7.78023 -1.07557e-21 0.00150794
7.88143 3.91431e-21 0.00143772
7.98271 -2.15268e-21 0.00137174
8.08408 -1.60658e-21 0.00130968
8.18554 -5.07316e-21 0.00125128
8.28708 5.72626e-21 0.00119625
8.38872 1.23765e-20 0.00114437
8.49044 5.90296e-21 0.00109541
8.59226 -1.3867e-22 0.00104918
8.69417 -2.74937e-22 0.00100549
8.79618 3.70198e-22 0.000964162
8.89828 1.6963e-21 0.000925049
9.00048 -6.96765e-21 0.000888003
9.10278 3.92742e-21 0.000852889
9.20518 -1.40562e-21 0.000819586
9.30769 -7.12047e-22 0.000787978
9.4103 8.23249e-22 0.000757959
9.51301 -1.10238e-21 0.000729432
9.61583 -1.76317e-21 0.000702306
9.71877 -3.46255e-21 0.000676497
9.82181 2.59382e-21 0.000651925
9.92496 6.0121e-21 0.000628518
10.0282 -9.80021e-22 0.000606208
10.1316 2.90704e-21 0.000584932
10.2351 7.53012e-22 0.000564631
10.3387 3.32453e-21 0.000545249
10.4425 -3.01725e-21 0.000526737
10.5463 -1.92134e-22 0.000509045
10.6503 4.41447e-22 0.000492128
10.7545 -3.06773e-21 0.000475946
10.8587 4.34582e-22 0.000460458
10.9631 4.65749e-22 0.000445628
11.0676 9.24642e-22 0.000431421
11.1722 1.51808e-21 0.000417805
11.277 7.8934e-22 0.000404749
11.3819 -2.0606e-22 0.000392226
11.487 -1.95504e-21 0.000380208
11.5922 -1.09074e-21 0.000368669
11.6975 7.96361e-22 0.000357587
11.803 -8.82333e-22 0.000346939
11.9086 -1.15352e-21 0.000336703
12.0144 -1.124e-21 0.00032686
12.1204 5.75425e-22 0.000317392
12.2265 1.42501e-22 0.00030828
12.3327 1.1646e-21 0.000299509
12.4391 4.35046e-22 0.000291061
12.5457 -3.30123e-22 0.000282923
12.6524 -8.53619e-22 0.000275079
12.7593 -2.42879e-22 0.000267518
12.8664 -3.63902e-22 0.000260226
12.9737 -4.73548e-22 0.000253191
13.0811 -7.05114e-22 0.000246403
13.1887 -3.57235e-22 0.000239849
13.2965 1.32702e-21 0.000233521
13.4044 1.85203e-23 0.000227409
13.5126 5.58184e-22 0.000221502
13.6209 -5.8707e-23 0.000215794
13.7294 -6.75446e-22 0.000210275
13.8382 -3.89579e-22 0.000204937
13.9471 9.87335e-23 0.000199773
14.0562 -4.02769e-22 0.000194777
14.1655 -2.82887e-22 0.000189941
14.275 1.93029e-22 0.000185258
14.3848 -4.00593e-23 0.000180723
14.4947 7.16508e-22 0.000176331
14.6049 7.6787e-22 0.000172074
14.7152 -4.03287e-22 0.000167949
14.8258 -1.3235e-22 0.000163949
14.9367 3.15648e-22 0.000160071
15.0477 -6.66215e-23 0.000156309
15.159 1.60004e-22 0.000152659
15.2705 -1.13625e-23 0.000149117
15.3823 -6.83504e-22 0.00014568
15.4943 3.71289e-22 0.000142342
15.6066 6.17093e-22 0.000139101
15.7191 -6.3468e-23 0.000135952
15.8319 2.04868e-22 0.000132894
15.9449 -2.35727e-22 0.000129922
16.0582 -2.15057e-22 0.000127033
16.1717 -2.70716e-22 0.000124224
16.2856 -5.15684e-22 0.000121493
16.3997 7.82142e-23 0.000118837
16.5141 -1.88077e-22 0.000116253
16.6288 -3.80467e-22 0.000113739
16.7437 2.26689e-22 0.000111292
16.859 -2.17945e-22 0.000108911
16.9746 -1.92303e-22 0.000106592
17.0905 2.34956e-22 0.000104334
17.2067 -2.15831e-23 0.000102135
17.3232 9.70335e-23 9.99931e-05
17.4401 2.59563e-22 9.7906e-05
17.5572 4.37446e-23 9.58721e-05
17.6748 -2.76219e-23 9.38897e-05
17.7926 -3.04915e-22 9.19572e-05
17.9108 6.24824e-23 9.00729e-05
18.0294 -1.17706e-22 8.82353e-05
18.1483 1.23937e-22 8.6443e-05
18.2676 1.8707e-22 8.46945e-05
18.3873 -2.03714e-22 8.29884e-05
18.5074 9.57465e-23 8.13235e-05
18.6278 2.31674e-22 7.96985e-05
18.7487 1.05746e-23 7.81121e-05
18.8699 7.08603e-23 7.65632e-05
18.9916 3.14148e-23 7.50506e-05
19.1137 9.59476e-23 7.35733e-05
19.2362 7.32604e-23 7.21302e-05
19.3592 3.06946e-22 7.07202e-05
19.4826 -4.92301e-23 6.93424e-05
19.6065 1.60909e-23 6.79958e-05
19.7309 -2.31991e-22 6.66796e-05
19.8557 3.2713e-23 6.53928e-05
19.9811 -7.89563e-23 6.41346e-05
20.1069 4.13694e-23 6.29041e-05
20.2333 -1.50141e-23 6.17006e-05
20.3602 1.10592e-22 6.05233e-05
20.4876 1.24771e-22 5.93714e-05
20.6156 -1.99772e-22 5.82442e-05
20.7441 3.25069e-23 5.7141e-05
20.8732 1.63407e-22 5.60612e-05
21.0029 5.01964e-23 5.5004e-05
21.1332 -9.29559e-24 5.39689e-05
21.2642 -2.38247e-23 5.29552e-05
21.3958 -2.43604e-22 5.19623e-05
21.528 9.55326e-23 5.09897e-05
21.6609 -8.49021e-23 5.00368e-05
21.7945 -9.03741e-23 4.9103e-05
21.9288 1.36169e-22 4.81879e-05
22.0639 -7.81568e-23 4.72909e-05
22.1997 2.66135e-23 4.64114e-05
22.3363 1.43814e-22 4.55492e-05
22.4736 5.28182e-24 4.47035e-05
22.6118 -4.31308e-23 4.38741e-05
22.7509 -1.99874e-23 4.30604e-05
22.8908 3.33234e-23 4.22621e-05
23.0316 -3.95331e-23 4.14787e-05
23.1733 3.41751e-23 4.07097e-05
23.316 -8.5349e-23 3.99549e-05
23.4597 -7.73642e-23 3.92137e-05
23.6044 -6.55878e-24 3.84859e-05
23.7502 6.78029e-23 3.7771e-05
23.8971 -7.67165e-23 3.70687e-05
24.0451 3.82959e-24 3.63786e-05
24.1944 -2.2125e-23 3.57003e-05
24.3448 -4.06939e-23 3.50336e-05
24.4966 8.69856e-23 3.43781e-05
24.6496 2.2362e-23 3.37334e-05
24.8041 4.39502e-23 3.30992e-05
24.9601 4.79405e-24 3.24752e-05
25.1175 1.84173e-23 3.1861e-05
25.2766 -3.69631e-23 3.12564e-05
25.4373 -1.93643e-24 3.0661e-05
25.5998 -6.62582e-24 3.00745e-05
25.7641 6.6008e-23 2.94966e-05
25.9304 2.88529e-23 2.89269e-05
26.0988 -7.60429e-23 2.83651e-05
26.2693 4.0471e-23 2.78109e-05
26.4421 -2.29395e-23 2.72639e-05
26.6174 8.37561e-23 2.67238e-05
26.7954 -7.753e-23 2.61902e-05
26.9761 -6.47807e-24 2.56627e-05
27.1598 2.20675e-23 2.5141e-05
27.3468 -2.07154e-23 2.46245e-05
27.5373 5.79872e-23 2.41129e-05
27.7317 5.07821e-23 2.36056e-05
27.9302 7.58967e-23 2.3102e-05
28.1333 2.14222e-23 2.26016e-05
28.3415 -1.48323e-23 2.21036e-05
28.5554 -2.05581e-23 2.16072e-05
28.7758 1.71353e-23 2.11113e-05
29.0035 4.21876e-23 2.06149e-05
29.2396 5.02767e-23 2.01163e-05
29.4858 -1.59207e-23 1.96136e-05
29.7441 -3.30732e-24 1.91042e-05
30.0173 4.57308e-23 1.85843e-05
30.3101 1.83364e-23 1.80481e-05
30.6297 8.24098e-24 1.74862e-05
30.9905 -4.00344e-23 1.68795e-05
31.4301 3.07438e-23 1.61779e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1Classic/iFpTwoLoop.txt <==
-31.4301 -1.18169e-21 1.61451e-05
-30.9905 1.3559e-22 1.68443e-05
-30.6297 -1.13399e-21 1.74488e-05
-30.3101 -1.66454e-21 1.80087e-05
-30.0173 -1.46562e-21 1.85429e-05
-29.7441 3.88856e-22 1.90609e-05
-29.4858 1.87666e-21 1.95684e-05
-29.2396 3.25379e-21 2.00691e-05
-29.0035 2.20276e-21 2.05658e-05
-28.7758 6.18579e-22 2.10602e-05
-28.5554 -1.4775e-21 2.15541e-05
-28.3415 -1.10824e-21 2.20484e-05
-28.1333 4.43905e-22 2.25444e-05
-27.9302 2.45117e-21 2.30427e-05
-27.7317 3.51516e-21 2.35441e-05
-27.5373 3.43519e-21 2.40492e-05
-27.3468 1.34849e-21 2.45586e-05
-27.1598 3.10169e-22 2.50727e-05
-26.9761 -8.78678e-22 2.55921e-05
-26.7954 -3.22886e-22 2.61171e-05
-26.6174 6.54208e-23 2.66483e-05
-26.4421 2.84506e-21 2.71858e-05
-26.2693 3.16258e-21 2.77302e-05
-26.0988 2.78643e-21 2.82817e-05
-25.9304 5.26896e-22 2.88408e-05
-25.7641 -1.46753e-21 2.94076e-05
-25.5998 -3.01867e-21 2.99827e-05
-25.4373 -3.76649e-21 3.05662e-05
-25.2766 -4.40705e-21 3.11585e-05
-25.1175 -2.30393e-21 3.176e-05
-24.9601 -3.62629e-22 3.23709e-05
-24.8041 2.58811e-21 3.29915e-05
-24.6496 4.94549e-21 3.36223e-05
-24.4966 5.41482e-21 3.42635e-05
-24.3448 3.28664e-21 3.49154e-05
-24.1944 6.12245e-23 3.55783e-05
-24.0451 -2.75038e-21 3.62527e-05
-23.8971 -4.20486e-21 3.69388e-05
-23.7502 -5.06699e-21 3.76371e-05
-23.6044 -5.40889e-21 3.83477e-05
-23.4597 -6.94586e-21 3.90712e-05
-23.316 -5.22125e-21 3.98079e-05
-23.1733 -4.59416e-21 4.05582e-05
-23.0316 -2.33895e-21 4.13223e-05
-22.8908 -1.19604e-21 4.21009e-05
-22.7509 -1.61013e-21 4.28941e-05
-22.6118 -1.31363e-21 4.37026e-05
-22.4736 -3.49788e-21 4.45266e-05
-22.3363 -5.59953e-21 4.53667e-05
-22.1997 -5.41508e-21 4.62232e-05
-22.0639 -7.80977e-21 4.70967e-05
-21.9288 -6.2663e-21 4.79876e-05
-21.7945 -1.00315e-20 4.88965e-05
-21.6609 -1.16115e-20 4.98237e-05
-21.528 -1.33498e-20 5.07699e-05
-21.3958 -1.28919e-20 5.17355e-05
-21.2642 -1.00823e-20 5.27212e-05
-21.1332 -7.57805e-21 5.37275e-05
-21.0029 -7.95872e-21 5.4755e-05
-20.8732 -6.61549e-21 5.58042e-05
-20.7441 -5.53442e-21 5.68759e-05
-20.6156 -3.1268e-21 5.79705e-05
-20.4876 -2.66723e-21 5.9089e-05
-20.3602 -1.2511e-21 6.02318e-05
-20.2333 -7.10151e-22 6.13998e-05
-20.1069 6.62699e-22 6.25935e-05
-19.9811 1.13815e-21 6.3814e-05
-19.8557 3.00285e-21 6.50618e-05
-19.7309 1.2622e-21 6.63379e-05
-19.6065 1.47514e-22 6.76429e-05
-19.4826 9.5759e-22 6.8978e-05
-19.3592 4.19604e-21 7.03437e-05
-19.2362 1.18558e-21 7.17414e-05
-19.1137 9.35733e-22 7.31716e-05
-18.9916 2.33129e-21 7.46357e-05
-18.8699 6.13754e-21 7.61344e-05
-18.7487 5.46353e-21 7.76691e-05
-18.6278 5.13032e-21 7.92406e-05
-18.5074 6.44153e-21 8.08503e-05
-18.3873 7.79195e-21 8.24992e-05
-18.2676 9.61537e-21 8.41887e-05
-18.1483 1.81901e-20 8.592e-05
-18.0294 1.52316e-20 8.76945e-05
-17.9108 2.14807e-20 8.95135e-05
-17.7926 2.24614e-20 9.13786e-05
-17.6748 2.20214e-20 9.32911e-05
-17.5572 2.33147e-20 9.52528e-05
-17.4401 2.65969e-20 9.7265e-05
-17.3232 2.68552e-20 9.93297e-05
-17.2067 2.1226e-20 0.000101448
-17.0905 2.06354e-20 0.000103623
-16.9746 1.70978e-20 0.000105856
-16.859 1.09937e-20 0.000108148
-16.7437 1.21845e-20 0.000110502
-16.6288 6.873e-21 0.000112921
-16.5141 1.17266e-20 0.000115405
-16.3997 9.95726e-21 0.000117958
-16.2856 1.23596e-20 0.000120582
-16.1717 1.37841e-20 0.00012328
-16.0582 1.78833e-20 0.000126053
-15.9449 1.82468e-20 0.000128906
-15.8319 2.1555e-20 0.00013184
-15.7191 1.75535e-20 0.00013486
-15.6066 1.9284e-20 0.000137966
-15.4943 1.34955e-20 0.000141165
-15.3823 9.65555e-21 0.000144457
-15.2705 3.5811e-21 0.000147848
-15.159 1.92761e-21 0.000151341
-15.0477 -3.17033e-21 0.000154939
-14.9367 -8.60747e-21 0.000158647
-14.8258 -2.00618e-20 0.00016247
-14.7152 -1.03837e-20 0.000166411
-14.6049 -1.66284e-20 0.000170475
-14.4947 -1.61407e-20 0.000174667
-14.3848 -1.95682e-20 0.000178993
-14.275 -1.91272e-20 0.000183457
-14.1655 -2.83328e-20 0.000188066
-14.0562 -2.32309e-20 0.000192825
-13.9471 -1.94119e-20 0.00019774
-13.8382 -2.77778e-20 0.000202819
-13.7294 -2.78488e-20 0.000208067
-13.6209 -2.5854e-20 0.000213493
-13.5126 -4.46312e-20 0.000219104
-13.4044 -4.24922e-20 0.000224907
-13.2965 -4.31199e-20 0.000230911
-13.1887 -3.84945e-20 0.000237125
-13.0811 -3.09811e-20 0.000243559
-12.9737 -2.03512e-20 0.000250221
-12.8664 -1.11467e-20 0.000257123
-12.7593 1.82714e-20 0.000264276
-12.6524 2.83316e-20 0.00027169
-12.5457 3.33604e-20 0.000279378
-12.4391 1.9107e-20 0.000287353
-12.3327 4.08457e-20 0.000295628
-12.2265 2.19656e-20 0.000304219
-12.1204 2.79141e-20 0.000313138
-12.0144 3.45527e-20 0.000322404
-11.9086 4.60806e-20 0.000332032
-11.803 4.87399e-20 0.000342042
-11.6975 4.97219e-20 0.00035245
-11.5922 3.25107e-20 0.000363279
-11.487 9.65104e-21 0.000374549
-11.3819 -1.91467e-20 0.000386283
-11.277 1.80396e-20 0.000398505
-11.1722 1.2599e-20 0.000411242
-11.0676 7.36671e-20 0.000424518
-10.9631 7.55481e-20 0.000438366
-10.8587 1.28759e-19 0.000452813
-10.7545 9.76887e-20 0.000467895
-10.6503 9.3312e-20 0.000483645
-10.5463 2.66736e-20 0.000500102
-10.4425 7.5338e-21 0.000517304
-10.3387 -8.52314e-21 0.000535295
-10.2351 -3.39841e-20 0.000554119
-10.1316 3.3999e-20 0.000573827
-10.0282 1.1905e-20 0.000594469
-9.92496 7.72269e-20 0.000616102
-9.82181 1.10478e-19 0.000638785
-9.71877 3.20657e-20 0.000662583
-9.61583 1.04016e-19 0.000687563
-9.51301 4.72345e-20 0.000713801
-9.4103 -1.09023e-19 0.000741375
-9.30769 -1.73693e-20 0.000770372
-9.20518 -1.26757e-19 0.000800881
-9.10278 -7.6427e-20 0.000833006
-9.00048 -1.94613e-19 0.000866849
-8.89828 -3.25586e-19 0.00090253
-8.79618 -3.10062e-19 0.000940171
-8.69417 -4.46399e-19 0.000979909
-8.59226 -3.52064e-19 0.00102189
-8.49044 -2.95232e-19 0.00106627
-8.38872 -6.39932e-20 0.00111322
-8.28708 3.76429e-20 0.00116294
-8.18554 1.64187e-19 0.00121562
-8.08408 4.22464e-19 0.00127148
-7.98271 1.50808e-19 0.00133077
-7.88143 6.15095e-19 0.00139375
-7.78023 4.25792e-19 0.0014607
-7.67911 3.98722e-19 0.00153195
-7.57807 2.72436e-19 0.00160783
-7.47712 2.29505e-19 0.00168873
-7.37624 1.22432e-20 0.00177506
-7.27544 -5.02436e-19 0.00186727
-7.17471 -2.3053e-19 0.00196587
-7.07406 1.27444e-19 0.00207142
-6.97348 -4.34878e-19 0.00218452
-6.87298 4.10887e-19 0.00230585
-6.77254 2.9159e-19 0.00243617
-6.67218 4.03273e-19 0.00257631
-6.57188 4.07289e-19 0.00272719
-6.47166 1.31004e-18 0.00288986
-6.37149 1.03111e-18 0.00306547
-6.2714 2.98032e-19 0.00325532
-6.17136 4.76402e-19 0.00346084
-6.07139 -3.23896e-19 0.00368369
-5.97148 3.32046e-19 0.00392568
-5.87163 1.84436e-19 0.00418892
-5.77184 -3.36143e-19 0.00447574
-5.67211 2.01009e-18 0.00478883
-5.57243 1.23e-18 0.00513123
-5.47281 2.64069e-18 0.00550644
-5.37325 2.8421e-18 0.00591845
-5.27373 4.02535e-18 0.00637189
-5.17427 4.11889e-18 0.00687206
-5.07487 2.5261e-18 0.0074252
-4.97551 2.85664e-18 0.0080385
-4.8762 2.35468e-18 0.0087205
-4.77694 -9.18114e-19 0.00948118
-4.67772 -1.06007e-18 0.0103325
-4.57855 -6.37888e-19 0.0112886
-4.47943 -7.53157e-18 0.0123668
-4.38035 -1.07153e-17 0.0135878
-4.28131 -8.54234e-18 0.0149772
-4.18232 -5.8518e-18 0.0165666
-4.08336 -6.07794e-18 0.0183955
-3.98445 2.51921e-18 0.0205135
-3.88557 -6.80801e-18 0.0229837
-3.78673 2.6432e-18 0.0258864
-3.68793 7.65168e-18 0.0293245
-3.58916 -1.23471e-17 0.0334281
-3.49043 -8.10387e-18 0.0383599
-3.39173 2.61078e-17 0.0443149
-3.29307 -7.58912e-18 0.0515147
-3.19443 4.66399e-18 0.060189
-3.09583 -1.57953e-17 0.0705508
-2.99725 5.54893e-17 0.0827815
-2.89871 -1.81314e-16 0.0970601
-2.80019 2.37346e-18 0.113649
-2.7017 3.87432e-16 0.133023
-2.60323 9.68955e-17 0.155981
-2.50479 -3.68338e-16 0.18374
-2.40638 -9.50714e-17 0.218014
-2.30798 -8.60057e-17 0.261162
-2.20961 2.82034e-15 0.316408
-2.11126 -9.56731e-16 0.388205
-2.01293 -5.73817e-15 0.482746
-1.91462 1.36399e-15 0.608647
-1.81632 -6.90374e-15 0.777749
-1.71804 1.12394e-14 1.00588
-1.61978 -4.1702e-15 1.31305
-1.52154 2.4185e-14 1.72249
-1.42331 -3.70314e-15 2.25801
-1.32509 7.11062e-14 2.94164
-1.22689 -9.6418e-14 3.79714
-1.12869 -2.7214e-14 4.86615
-1.03051 -2.82561e-13 6.23774
-0.932337 3.9652e-14 8.0849
-0.834173 4.83439e-13 10.7044
-0.736016 4.07117e-13 14.5544
-0.637867 -3.65264e-12 20.2451
-0.539723 1.1287e-11 28.3063
-0.441585 9.64719e-12 38.4538
-0.343451 1.37791e-12 48.6887
-0.24532 -2.44654e-11 56.1335
-0.147191 1.90528e-12 59.7608
-0.0490634 -2.96283e-12 60.8634
0.0490634 5.78098e-13 60.8634
0.147191 3.80891e-12 59.7608
0.24532 -4.63783e-11 56.1335
0.343451 -2.16772e-11 48.6887
0.441585 2.78994e-13 38.4538
0.539723 -7.12951e-12 28.3063
0.637867 -3.64805e-12 20.2451
0.736016 -1.81404e-12 14.5544
0.834173 -2.06884e-13 10.7044
0.932337 2.08041e-14 8.0849
1.03051 -5.60215e-13 6.23774
1.12869 -2.97657e-14 4.86615
1.22689 2.84702e-13 3.79714
1.32509 -6.97259e-15 2.94164
1.42331 7.39856e-15 2.25801
1.52154 -6.70749e-14 1.72249
1.61978 3.57741e-14 1.31305
1.71804 -1.39912e-14 1.00588
1.81632 1.08046e-14 0.777749
1.91462 -2.82933e-15 0.608647
2.01293 4.30188e-15 0.482746
2.11126 -9.49015e-16 0.388205
2.20961 -2.49686e-16 0.316408
2.30798 -2.107e-16 0.261162
2.40638 -1.74927e-17 0.218014
2.50479 1.01891e-15 0.18374
2.60323 -4.93608e-16 0.155981
2.7017 8.43282e-18 0.133023
2.80019 -2.13651e-16 0.113649
2.89871 1.91314e-16 0.0970601
2.99725 -1.14028e-16 0.0827815
3.09583 -1.42158e-16 0.0705508
3.19443 5.82476e-19 0.060189
3.29307 -4.54393e-19 0.0515147
3.39173 -1.87781e-17 0.0443149
3.49043 -1.92651e-17 0.0383599
3.58916 -7.95354e-18 0.0334281
3.68793 -2.35727e-17 0.0293245
3.78673 -1.59969e-17 0.0258864
3.88557 -5.73115e-18 0.0229837
3.98445 -1.4028e-17 0.0205135
4.08336 1.13152e-18 0.0183955
4.18232 4.13613e-18 0.0165666
4.28131 -3.46594e-18 0.0149772
4.38035 8.05308e-18 0.0135878
4.47943 -2.46147e-18 0.0123668
4.57855 4.31659e-18 0.0112886
4.67772 -7.33821e-18 0.0103325
4.77694 -2.1656e-18 0.00948118
4.8762 -4.52831e-18 0.0087205
4.97551 -8.33484e-18 0.0080385
5.07487 -3.23495e-18 0.0074252
5.17427 -8.92152e-18 0.00687206
5.27373 -4.09986e-18 0.00637189
5.37325 -4.74395e-18 0.00591845
5.47281 -3.87246e-18 0.00550644
5.57243 -3.41348e-18 0.00513123
5.67211 -3.18474e-18 0.00478883
5.77184 -7.62922e-19 0.00447574
5.87163 -5.721e-19 0.00418892
5.97148 -5.32637e-19 0.00392568
6.07139 -3.09386e-19 0.00368369
6.17136 -1.31516e-18 0.00346084
6.2714 -7.22702e-19 0.00325532
6.37149 -1.48718e-18 0.00306547
6.47166 -8.87061e-19 0.00288986
6.57188 -1.16051e-19 0.00272719
6.67218 -4.56633e-19 0.00257631
6.77254 -5.46347e-19 0.00243617
6.87298 -2.70023e-19 0.00230585
6.97348 -1.75909e-19 0.00218452
7.07406 -2.14478e-19 0.00207142
7.17471 -1.55374e-19 0.00196587
7.27544 -1.70394e-19 0.00186727
7.37624 -8.81666e-20 0.00177506
7.47712 1.45666e-19 0.00168873
7.57807 -2.22742e-19 0.00160783
7.67911 -2.46188e-19 0.00153195
7.78023 -1.71523e-19 0.0014607
7.88143 -5.89345e-19 0.00139375
7.98271 -3.17429e-20 0.00133077
8.08408 -1.39667e-19 0.00127148
8.18554 4.54931e-20 0.00121562
8.28708 5.91624e-21 0.00116294
8.38872 4.47461e-19 0.00111322
8.49044 2.26875e-19 0.00106627
8.59226 5.96202e-19 0.00102189
8.69417 4.73057e-19 0.000979909
8.79618 5.45338e-19 0.000940171
8.89828 4.4453e-19 0.00090253
9.00048 3.29596e-19 0.000866849
9.10278 2.89448e-19 0.000833006
9.20518 1.29619e-19 0.000800881
9.30769 2.02184e-19 0.000770372
9.4103 1.68938e-19 0.000741375
9.51301 -2.54696e-22 0.000713801
9.61583 -1.4287e-20 0.000687563
9.71877 -2.85758e-20 0.000662583
9.82181 1.89032e-20 0.000638785
9.92496 -4.73454e-21 0.000616102
10.0282 -1.46364e-20 0.000594469
10.1316 3.66451e-20 0.000573827
10.2351 4.35959e-20 0.000554119
10.3387 6.96885e-20 0.000535295
10.4425 -3.73319e-21 0.000517304
10.5463 -2.06428e-20 0.000500102
10.6503 -3.80588e-20 0.000483645
10.7545 -5.859e-20 0.000467895
10.8587 -5.23413e-20 0.000452813
10.9631 -2.3553e-20 0.000438366
11.0676 -2.85687e-20 0.000424518
11.1722 1.76595e-20 0.000411242
11.277 1.38924e-20 0.000398505
11.3819 3.76573e-20 0.000386283
11.487 1.71952e-20 0.000374549
11.5922 4.92712e-21 0.000363279
11.6975 -2.74624e-20 0.00035245
11.803 -3.01444e-20 0.000342042
11.9086 -3.58548e-20 0.000332032
12.0144 -2.48183e-20 0.000322404
12.1204 -2.82576e-20 0.000313138
12.2265 -7.58932e-21 0.000304219
12.3327 -3.66528e-20 0.000295628
12.4391 -2.46326e-20 0.000287353
12.5457 -1.89106e-20 0.000279378
12.6524 -2.50478e-20 0.00027169
12.7593 -2.05514e-21 0.000264276
12.8664 1.71339e-20 0.000257123
12.9737 1.56514e-20 0.000250221
13.0811 2.8382e-20 0.000243559
13.1887 4.35649e-20 0.000237125
13.2965 3.6878e-20 0.000230911
13.4044 5.27361e-20 0.000224907
13.5126 3.72656e-20 0.000219104
13.6209 1.81051e-20 0.000213493
13.7294 1.67789e-20 0.000208067
13.8382 3.04526e-20 0.000202819
13.9471 1.7657e-20 0.00019774
14.0562 2.39219e-20 0.000192825
14.1655 2.15024e-20 0.000188066
14.275 1.76241e-20 0.000183457
14.3848 1.96031e-20 0.000178993
14.4947 2.17822e-20 0.000174667
14.6049 1.89973e-20 0.000170475
14.7152 1.4614e-20 0.000166411
14.8258 1.45817e-20 0.00016247
14.9367 5.06883e-21 0.000158647
15.0477 3.38878e-21 0.000154939
15.159 -2.08536e-21 0.000151341
15.2705 -1.19606e-20 0.000147848
15.3823 -1.18264e-20 0.000144457
15.4943 -2.27307e-20 0.000141165
15.6066 -2.20869e-20 0.000137966
15.7191 -1.57624e-20 0.00013486
15.8319 -1.79282e-20 0.00013184
15.9449 -1.76723e-20 0.000128906
16.0582 -1.68212e-20 0.000126053
16.1717 -1.64852e-20 0.00012328
16.2856 -1.07105e-20 0.000120582
16.3997 -9.23269e-21 0.000117958
16.5141 -8.39264e-21 0.000115405
16.6288 -9.69569e-21 0.000112921
16.7437 -9.40953e-21 0.000110502
16.859 -1.12163e-20 0.000108148
16.9746 -1.30766e-20 0.000105856
17.0905 -2.09055e-20 0.000103623
17.2067 -1.75162e-20 0.000101448
17.3232 -2.48184e-20 9.93297e-05
17.4401 -2.63866e-20 9.7265e-05
17.5572 -2.5093e-20 9.52528e-05
17.6748 -2.25842e-20 9.32911e-05
17.7926 -2.30443e-20 9.13786e-05
17.9108 -1.88825e-20 8.95135e-05
18.0294 -1.67515e-20 8.76945e-05
18.1483 -1.67075e-20 8.592e-05
18.2676 -1.08059e-20 8.41887e-05
18.3873 -6.84122e-21 8.24992e-05
18.5074 -6.96981e-21 8.08503e-05
18.6278 -5.27624e-21 7.92406e-05
18.7487 -3.37626e-21 7.76691e-05
18.8699 -5.07108e-21 7.61344e-05
18.9916 -2.99887e-21 7.46357e-05
19.1137 -2.69518e-21 7.31716e-05
19.2362 -3.73408e-22 7.17414e-05
19.3592 -2.88974e-21 7.03437e-05
19.4826 4.66454e-23 6.8978e-05
19.6065 -2.84491e-21 6.76429e-05
19.7309 -6.55257e-22 6.63379e-05
19.8557 -2.73429e-21 6.50618e-05
19.9811 -2.51244e-21 6.3814e-05
20.1069 5.04598e-22 6.25935e-05
20.2333 4.98071e-22 6.13998e-05
20.3602 1.77064e-21 6.02318e-05
20.4876 3.201e-21 5.9089e-05
20.6156 4.37585e-21 5.79705e-05
20.7441 5.3435e-21 5.68759e-05
20.8732 7.02732e-21 5.58042e-05
21.0029 6.17733e-21 5.4755e-05
21.1332 7.55538e-21 5.37275e-05
21.2642 8.31342e-21 5.27212e-05
21.3958 1.23672e-20 5.17355e-05
21.528 1.22139e-20 5.07699e-05
21.6609 1.16378e-20 4.98237e-05
21.7945 1.01763e-20 4.88965e-05
21.9288 7.35437e-21 4.79876e-05
22.0639 7.80898e-21 4.70967e-05
22.1997 5.71516e-21 4.62232e-05
22.3363 4.79897e-21 4.53667e-05
22.4736 3.57875e-21 4.45266e-05
22.6118 9.34297e-22 4.37026e-05
22.7509 2.01471e-21 4.28941e-05
22.8908 1.51757e-21 4.21009e-05
23.0316 2.03835e-21 4.13223e-05
23.1733 4.71467e-21 4.05582e-05
23.316 5.79227e-21 3.98079e-05
23.4597 6.5898e-21 3.90712e-05
23.6044 5.07521e-21 3.83477e-05
23.7502 4.81844e-21 3.76371e-05
23.8971 4.07689e-21 3.69388e-05
24.0451 3.33335e-21 3.62527e-05
24.1944 -1.45195e-22 3.55783e-05
24.3448 -3.09954e-21 3.49154e-05
24.4966 -5.28368e-21 3.42635e-05
24.6496 -5.02527e-21 3.36223e-05
24.8041 -2.56444e-21 3.29915e-05
24.9601 7.96001e-22 3.23709e-05
25.1175 2.75261e-21 3.176e-05
25.2766 4.13055e-21 3.11585e-05
25.4373 3.83101e-21 3.05662e-05
25.5998 2.81161e-21 2.99827e-05
25.7641 1.62574e-21 2.94076e-05
25.9304 -7.64124e-22 2.88408e-05
26.0988 -2.70827e-21 2.82817e-05
26.2693 -3.3167e-21 2.77302e-05
26.4421 -2.56544e-21 2.71858e-05
26.6174 -2.23678e-22 2.66483e-05
26.7954 6.98231e-22 2.61171e-05
26.9761 8.20985e-22 2.55921e-05
27.1598 -2.5033e-22 2.50727e-05
27.3468 -2.00662e-21 2.45586e-05
27.5373 -3.13995e-21 2.40492e-05
27.7317 -3.22616e-21 2.35441e-05
27.9302 -2.53406e-21 2.30427e-05
28.1333 -2.9868e-22 2.25444e-05
28.3415 1.12675e-21 2.20484e-05
28.5554 1.56931e-21 2.15541e-05
28.7758 -7.19666e-22 2.10602e-05
29.0035 -2.41938e-21 2.05658e-05
29.2396 -3.08653e-21 2.00691e-05
29.4858 -2.00936e-21 1.95684e-05
29.7441 -3.33883e-22 1.90609e-05
30.0173 1.31522e-21 1.85429e-05
30.3101 1.78562e-21 1.80087e-05
30.6297 1.17078e-21 1.74488e-05
30.9905 -8.24585e-23 1.68443e-05
31.4301 1.15597e-21 1.61451e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1Classic/iFp_FRG.txt <==
-31.4301 -9.26337e-20 1.61473e-05
-30.9905 -1.27545e-19 1.68435e-05
-30.6297 -1.31305e-19 1.74503e-05
-30.3101 -1.4602e-19 1.80081e-05
-30.0173 -1.61806e-19 1.85398e-05
-29.7441 -1.77511e-19 1.90569e-05
-29.4858 -1.93795e-19 1.95637e-05
-29.2396 -2.09511e-19 2.00637e-05
-29.0035 -2.22402e-19 2.056e-05
-28.7758 -2.27322e-19 2.10541e-05
-28.5554 -2.36183e-19 2.15481e-05
-28.3415 -2.44446e-19 2.2043e-05
-28.1333 -2.47626e-19 2.254e-05
-27.9302 -2.49374e-19 2.30398e-05
-27.7317 -2.52583e-19 2.35429e-05
-27.5373 -2.56349e-19 2.40499e-05
-27.3468 -2.54702e-19 2.45613e-05
-27.1598 -2.52167e-19 2.50776e-05
-26.9761 -2.52914e-19 2.55993e-05
-26.7954 -2.5308e-19 2.6127e-05
-26.6174 -2.49998e-19 2.66611e-05
-26.4421 -2.42687e-19 2.7202e-05
-26.2693 -2.33052e-19 2.77499e-05
-26.0988 -2.23357e-19 2.83052e-05
-25.9304 -2.19004e-19 2.88682e-05
-25.7641 -2.09815e-19 2.9439e-05
-25.5998 -1.98489e-19 3.0018e-05
-25.4373 -1.8378e-19 3.06055e-05
-25.2766 -1.76448e-19 3.12018e-05
-25.1175 -1.68072e-19 3.1807e-05
-24.9601 -1.53604e-19 3.24218e-05
-24.8041 -1.42461e-19 3.30464e-05
-24.6496 -1.26908e-19 3.36813e-05
-24.4966 -1.17215e-19 3.43265e-05
-24.3448 -1.06325e-19 3.49824e-05
-24.1944 -1.00174e-19 3.56494e-05
-24.0451 -9.629e-20 3.63279e-05
-23.8971 -8.51912e-20 3.7018e-05
-23.7502 -7.21147e-20 3.772e-05
-23.6044 -5.6645e-20 3.84343e-05
-23.4597 -3.84994e-20 3.91614e-05
-23.316 -2.71195e-20 3.9902e-05
-23.1733 -1.67371e-20 4.06561e-05
-23.0316 -2.94044e-21 4.14239e-05
-22.8908 6.82069e-21 4.22057e-05
-22.7509 1.71543e-20 4.30023e-05
-22.6118 2.77746e-20 4.38141e-05
-22.4736 3.07792e-20 4.46416e-05
-22.3363 3.36149e-20 4.54848e-05
-22.1997 3.84415e-20 4.63444e-05
-22.0639 4.41048e-20 4.72212e-05
-21.9288 6.88112e-20 4.81158e-05
-21.7945 9.02637e-20 4.90285e-05
-21.6609 1.17487e-19 4.99591e-05
-21.528 1.34114e-19 5.09081e-05
-21.3958 1.48404e-19 5.18761e-05
-21.2642 1.69107e-19 5.28644e-05
-21.1332 1.91089e-19 5.38734e-05
-21.0029 2.17666e-19 5.49036e-05
-20.8732 2.32514e-19 5.59551e-05
-20.7441 2.34791e-19 5.70288e-05
-20.6156 2.41566e-19 5.81258e-05
-20.4876 2.39548e-19 5.92465e-05
-20.3602 2.41832e-19 6.03912e-05
-20.2333 2.34804e-19 6.15599e-05
-20.1069 2.36389e-19 6.27534e-05
-19.9811 2.36024e-19 6.39729e-05
-19.8557 2.2774e-19 6.522e-05
-19.7309 2.24114e-19 6.64954e-05
-19.6065 2.08975e-19 6.77991e-05
-19.4826 2.08764e-19 6.91315e-05
-19.3592 2.03776e-19 7.04935e-05
-19.2362 2.03324e-19 7.18862e-05
-19.1137 1.94769e-19 7.33099e-05
-18.9916 1.92002e-19 7.47647e-05
-18.8699 1.79853e-19 7.6251e-05
-18.7487 1.66292e-19 7.777e-05
-18.6278 1.46315e-19 7.93238e-05
-18.5074 1.19412e-19 8.0914e-05
-18.3873 9.86713e-20 8.25416e-05
-18.2676 5.68663e-20 8.42073e-05
-18.1483 1.8271e-20 8.59126e-05
-18.0294 -3.39237e-20 8.76592e-05
-17.9108 -7.03297e-20 8.94481e-05
-17.7926 -1.21303e-19 9.12798e-05
-17.6748 -1.99406e-19 9.31549e-05
-17.5572 -2.66952e-19 9.50751e-05
-17.4401 -3.52526e-19 9.70426e-05
-17.3232 -4.35763e-19 9.90606e-05
-17.2067 -5.41932e-19 0.000101132
-17.0905 -6.93286e-19 0.000103259
-16.9746 -8.40357e-19 0.000105444
-16.859 -1.03217e-18 0.000107688
-16.7437 -1.23916e-18 0.000109995
-16.6288 -1.46219e-18 0.000112366
-16.5141 -1.71089e-18 0.000114803
-16.3997 -1.95956e-18 0.000117307
-16.2856 -2.20605e-18 0.000119882
-16.1717 -2.4488e-18 0.000122531
-16.0582 -2.65643e-18 0.000125259
-15.9449 -2.84457e-18 0.000128069
-15.8319 -2.99446e-18 0.000130963
-15.7191 -3.14583e-18 0.000133945
-15.6066 -3.24768e-18 0.000137016
-15.4943 -3.33752e-18 0.000140178
-15.3823 -3.38064e-18 0.000143434
-15.2705 -3.4599e-18 0.000146787
-15.159 -3.53192e-18 0.000150242
-15.0477 -3.61021e-18 0.000153807
-14.9367 -3.69008e-18 0.000157487
-14.8258 -3.82597e-18 0.000161287
-14.7152 -3.99363e-18 0.000165211
-14.6049 -4.15992e-18 0.000169261
-14.4947 -4.31889e-18 0.000173441
-14.3848 -4.46195e-18 0.000177756
-14.275 -4.58565e-18 0.000182215
-14.1655 -4.76727e-18 0.000186824
-14.0562 -4.8893e-18 0.000191592
-13.9471 -5.03508e-18 0.000196528
-13.8382 -5.13652e-18 0.00020164
-13.7294 -5.23641e-18 0.000206932
-13.6209 -5.3438e-18 0.000212411
-13.5126 -5.44715e-18 0.000218083
-13.4044 -5.58145e-18 0.000223955
-13.2965 -5.73265e-18 0.000230039
-13.1887 -5.99072e-18 0.000236348
-13.0811 -6.2407e-18 0.000242896
-12.9737 -6.5582e-18 0.000249696
-12.8664 -6.87011e-18 0.000256755
-12.7593 -7.16719e-18 0.000264081
-12.6524 -7.45654e-18 0.000271685
-12.5457 -7.63863e-18 0.000279571
-12.4391 -7.69728e-18 0.000287752
-12.3327 -7.61722e-18 0.000296246
-12.2265 -7.45027e-18 0.000305067
-12.1204 -7.21253e-18 0.00031423
-12.0144 -6.98691e-18 0.000323758
-11.9086 -6.73549e-18 0.00033367
-11.803 -6.45574e-18 0.000343979
-11.6975 -6.13003e-18 0.000354702
-11.5922 -5.89436e-18 0.000365856
-11.487 -5.64678e-18 0.000377465
-11.3819 -5.41246e-18 0.00038956
-11.277 -5.09861e-18 0.00040217
-11.1722 -4.73844e-18 0.000415321
-11.0676 -4.28832e-18 0.000429047
-10.9631 -3.90504e-18 0.000443377
-10.8587 -3.5669e-18 0.000458334
-10.7545 -3.23195e-18 0.00047397
-10.6503 -3.10843e-18 0.000490345
-10.5463 -2.99777e-18 0.000507476
-10.4425 -2.99802e-18 0.000525393
-10.3387 -2.98649e-18 0.000544174
-10.2351 -2.67991e-18 0.000563865
-10.1316 -1.97644e-18 0.000584501
-10.0282 -5.77137e-19 0.000606184
-9.92496 8.1563e-19 0.000629002
-9.82181 2.81256e-18 0.000652953
-9.71877 4.68877e-18 0.000678128
-9.61583 6.30335e-18 0.000704658
-9.51301 7.25125e-18 0.000732586
-9.4103 7.34182e-18 0.000762017
-9.30769 6.55097e-18 0.0007931
-9.20518 5.29838e-18 0.000825923
-9.10278 4.95328e-18 0.000860542
-9.00048 5.01342e-18 0.000897052
-8.89828 6.6689e-18 0.000935503
-8.79618 1.07277e-17 0.000975957
-8.69417 1.57117e-17 0.00101856
-8.59226 2.25229e-17 0.00106341
-8.49044 3.00194e-17 0.00111063
-8.38872 3.78812e-17 0.00116039
-8.28708 4.57278e-17 0.00121289
-8.18554 5.33152e-17 0.00126837
-8.08408 6.11745e-17 0.00132707
-7.98271 6.86631e-17 0.00138929
-7.88143 7.57393e-17 0.00145533
-7.78023 8.23653e-17 0.00152555
-7.67911 8.75182e-17 0.00160043
-7.57807 9.01216e-17 0.00168042
-7.47712 8.96802e-17 0.00176579
-7.37624 8.70975e-17 0.00185683
-7.27544 8.19911e-17 0.00195393
-7.17471 7.89839e-17 0.0020577
-7.07406 7.80603e-17 0.00216875
-6.97348 8.39551e-17 0.00228732
-6.87298 9.7283e-17 0.00241342
-6.77254 1.17352e-16 0.00254762
-6.67218 1.36035e-16 0.00269092
-6.57188 1.53589e-16 0.0028444
-6.47166 1.65764e-16 0.0030092
-6.37149 1.71885e-16 0.00318615
-6.2714 1.72928e-16 0.00337657
-6.17136 1.69396e-16 0.00358254
-6.07139 1.67518e-16 0.0038059
-5.97148 1.67542e-16 0.00404827
-5.87163 1.64602e-16 0.00431188
-5.77184 1.554e-16 0.00459873
-5.67211 1.5475e-16 0.00491097
-5.57243 1.62798e-16 0.00525175
-5.47281 1.74235e-16 0.00562413
-5.37325 1.81703e-16 0.0060313
-5.27373 1.89502e-16 0.00647809
-5.17427 1.94055e-16 0.00696919
-5.07487 1.93736e-16 0.00751053
-4.97551 2.03129e-16 0.00811129
-4.8762 2.08328e-16 0.00878062
-4.77694 2.04142e-16 0.0095292
-4.67772 1.72501e-16 0.0103758
-4.57855 1.34578e-16 0.0113412
-4.47943 1.11961e-16 0.0124461
-4.38035 1.3661e-16 0.0137222
-4.28131 1.71738e-16 0.0152069
-4.18232 -2.52125e-17 0.0169376
-4.08336 -5.81274e-16 0.0189631
-3.98445 -1.45761e-15 0.0213297
-3.88557 -2.13014e-15 0.0240627
-3.78673 -2.02579e-15 0.0271742
-3.68793 -1.1522e-15 0.0306698
-3.58916 -1.23088e-17 0.034557
-3.49043 8.43955e-16 0.0389138
-3.39173 9.94372e-16 0.0438845
-3.29307 6.21965e-16 0.0496822
-3.19443 -2.47299e-16 0.0565851
-3.09583 -1.47371e-15 0.0649328
-2.99725 -3.25423e-15 0.0751568
-2.89871 -5.13424e-15 0.0878313
-2.80019 -7.55109e-15 0.103728
-2.7017 -9.99092e-15 0.123912
-2.60323 -1.32757e-14 0.149844
-2.50479 -1.7527e-14 0.183609
-2.40638 -2.39553e-14 0.228194
-2.30798 -3.20612e-14 0.287962
-2.20961 -4.49278e-14 0.369226
-2.11126 -4.68813e-14 0.481497
-2.01293 -6.46935e-14 0.639156
-1.91462 -6.213e-14 0.864317
-1.81632 -5.68865e-14 1.19132
-1.71804 -2.70005e-14 1.6767
-1.61978 1.10099e-13 2.4147
-1.52154 1.07695e-12 3.55818
-1.42331 2.53122e-12 5.26551
-1.32509 -6.56777e-14 7.3882
-1.22689 -3.71994e-12 8.96827
-1.12869 -5.25293e-12 9.0438
-1.03051 -2.53947e-12 7.91967
-0.932337 -3.2742e-14 6.49491
-0.834173 1.61575e-12 5.22254
-0.736016 2.37669e-12 4.23763
-0.637867 1.92138e-12 3.51315
-0.539723 1.63469e-12 2.99362
-0.441585 1.44431e-12 2.62489
-0.343451 1.21727e-12 2.36919
-0.24532 1.07676e-12 2.19778
-0.147191 9.44074e-13 2.09205
-0.0490634 9.40718e-13 2.04117
0.0490634 9.35139e-13 2.04117
0.147191 9.82879e-13 2.09205
0.24532 1.06794e-12 2.19778
0.343451 1.22568e-12 2.36919
0.441585 1.45256e-12 2.62489
0.539723 1.51415e-12 2.99362
0.637867 1.94014e-12 3.51315
0.736016 2.38823e-12 4.23763
0.834173 2.13894e-12 5.22254
0.932337 5.76238e-13 6.49491
1.03051 -2.093e-12 7.91967
1.12869 -4.60799e-12 9.0438
1.22689 -5.80146e-12 8.96827
1.32509 4.52318e-13 7.3882
1.42331 2.54925e-12 5.26551
1.52154 1.08587e-12 3.55818
1.61978 2.9348e-13 2.4147
1.71804 9.7043e-15 1.6767
1.81632 -7.27975e-14 1.19132
1.91462 -6.33198e-14 0.864317
2.01293 -5.84179e-14 0.639156
2.11126 -5.41615e-14 0.481497
2.20961 -3.7954e-14 0.369226
2.30798 -3.30007e-14 0.287962
2.40638 -2.33791e-14 0.228194
2.50479 -1.66302e-14 0.183609
2.60323 -1.33528e-14 0.149844
2.7017 -9.88665e-15 0.123912
2.80019 -7.22146e-15 0.103728
2.89871 -5.17991e-15 0.0878313
2.99725 -3.09412e-15 0.0751568
3.09583 -1.38552e-15 0.0649328
3.19443 -1.42498e-16 0.0565851
3.29307 6.007e-16 0.0496822
3.39173 1.03046e-15 0.0438845
3.49043 8.38012e-16 0.0389138
3.58916 5.41194e-18 0.034557
3.68793 -1.07844e-15 0.0306698
3.78673 -1.99854e-15 0.0271742
3.88557 -2.11459e-15 0.0240627
3.98445 -1.47717e-15 0.0213297
4.08336 -5.95953e-16 0.0189631
4.18232 -1.1146e-17 0.0169376
4.28131 1.73878e-16 0.0152069
4.38035 1.44794e-16 0.0137222
4.47943 1.10305e-16 0.0124461
4.57855 1.34638e-16 0.0113412
4.67772 1.75633e-16 0.0103758
4.77694 1.99438e-16 0.0095292
4.8762 2.06774e-16 0.00878062
4.97551 1.96105e-16 0.00811129
5.07487 1.96101e-16 0.00751053
5.17427 1.93823e-16 0.00696919
5.27373 1.89585e-16 0.00647809
5.37325 1.84445e-16 0.0060313
5.47281 1.75898e-16 0.00562413
5.57243 1.62315e-16 0.00525175
5.67211 1.55277e-16 0.00491097
5.77184 1.57696e-16 0.00459873
5.87163 1.60964e-16 0.00431188
5.97148 1.6172e-16 0.00404827
6.07139 1.62094e-16 0.0038059
6.17136 1.63766e-16 0.00358254
6.2714 1.68747e-16 0.00337657
6.37149 1.71e-16 0.00318615
6.47166 1.65719e-16 0.0030092
6.57188 1.56632e-16 0.0028444
6.67218 1.38816e-16 0.00269092
6.77254 1.1768e-16 0.00254762
6.87298 9.83244e-17 0.00241342
6.97348 8.44778e-17 0.00228732
7.07406 7.96157e-17 0.00216875
7.17471 7.93774e-17 0.0020577
7.27544 8.36529e-17 0.00195393
7.37624 8.70451e-17 0.00185683
7.47712 9.02637e-17 0.00176579
7.57807 9.01429e-17 0.00168042
7.67911 8.75507e-17 0.00160043
7.78023 8.22407e-17 0.00152555
7.88143 7.5626e-17 0.00145533
7.98271 6.83892e-17 0.00138929
8.08408 6.08037e-17 0.00132707
8.18554 5.35239e-17 0.00126837
8.28708 4.65296e-17 0.00121289
8.38872 3.91718e-17 0.00116039
8.49044 3.09966e-17 0.00111063
8.59226 2.27941e-17 0.00106341
8.69417 1.55425e-17 0.00101856
8.79618 9.96857e-18 0.000975957
8.89828 6.50863e-18 0.000935503
9.00048 4.99345e-18 0.000897052
9.10278 5.27652e-18 0.000860542
9.20518 6.43341e-18 0.000825923
9.30769 7.6826e-18 0.0007931
9.4103 8.12427e-18 0.000762017
9.51301 7.87932e-18 0.000732586
9.61583 6.86214e-18 0.000704658
9.71877 5.20952e-18 0.000678128
9.82181 3.36281e-18 0.000652953
9.92496 1.4098e-18 0.000629002
10.0282 -3.44339e-19 0.000606184
10.1316 -1.55109e-18 0.000584501
10.2351 -2.46992e-18 0.000563865
10.3387 -2.81462e-18 0.000544174
10.4425 -2.95786e-18 0.000525393
10.5463 -3.16909e-18 0.000507476
10.6503 -3.33214e-18 0.000490345
10.7545 -3.43123e-18 0.00047397
10.8587 -3.62917e-18 0.000458334
10.9631 -3.86442e-18 0.000443377
11.0676 -4.107e-18 0.000429047
11.1722 -4.42634e-18 0.000415321
11.277 -4.83524e-18 0.00040217
11.3819 -5.28435e-18 0.00038956
11.487 -5.56654e-18 0.000377465
11.5922 -5.84512e-18 0.000365856
11.6975 -6.03039e-18 0.000354702
11.803 -6.25705e-18 0.000343979
11.9086 -6.43113e-18 0.00033367
12.0144 -6.77133e-18 0.000323758
12.1204 -7.06571e-18 0.00031423
12.2265 -7.35181e-18 0.000305067
12.3327 -7.57188e-18 0.000296246
12.4391 -7.67202e-18 0.000287752
12.5457 -7.60785e-18 0.000279571
12.6524 -7.43406e-18 0.000271685
12.7593 -7.19235e-18 0.000264081
12.8664 -6.91248e-18 0.000256755
12.9737 -6.5986e-18 0.000249696
13.0811 -6.30823e-18 0.000242896
13.1887 -6.07318e-18 0.000236348
13.2965 -5.83376e-18 0.000230039
13.4044 -5.64051e-18 0.000223955
13.5126 -5.45402e-18 0.000218083
13.6209 -5.32845e-18 0.000212411
13.7294 -5.23281e-18 0.000206932
13.8382 -5.10343e-18 0.00020164
13.9471 -4.97068e-18 0.000196528
14.0562 -4.82302e-18 0.000191592
14.1655 -4.677e-18 0.000186824
14.275 -4.54965e-18 0.000182215
14.3848 -4.39702e-18 0.000177756
14.4947 -4.23229e-18 0.000173441
14.6049 -4.07817e-18 0.000169261
14.7152 -3.92801e-18 0.000165211
14.8258 -3.77563e-18 0.000161287
14.9367 -3.6666e-18 0.000157487
15.0477 -3.57972e-18 0.000153807
15.159 -3.52183e-18 0.000150242
15.2705 -3.47344e-18 0.000146787
15.3823 -3.40922e-18 0.000143434
15.4943 -3.32052e-18 0.000140178
15.6066 -3.26304e-18 0.000137016
15.7191 -3.16627e-18 0.000133945
15.8319 -3.05707e-18 0.000130963
15.9449 -2.89595e-18 0.000128069
16.0582 -2.68972e-18 0.000125259
16.1717 -2.45126e-18 0.000122531
16.2856 -2.20129e-18 0.000119882
16.3997 -1.95376e-18 0.000117307
16.5141 -1.71152e-18 0.000114803
16.6288 -1.43871e-18 0.000112366
16.7437 -1.18243e-18 0.000109995
16.859 -9.56237e-19 0.000107688
16.9746 -7.68582e-19 0.000105444
17.0905 -6.21744e-19 0.000103259
17.2067 -4.8214e-19 0.000101132
17.3232 -3.67178e-19 9.90606e-05
17.4401 -2.71586e-19 9.70426e-05
17.5572 -2.03605e-19 9.50751e-05
17.6748 -1.59014e-19 9.31549e-05
17.7926 -1.14384e-19 9.12798e-05
17.9108 -7.94263e-20 8.94481e-05
18.0294 -2.6578e-20 8.76592e-05
18.1483 2.11335e-20 8.59126e-05
18.2676 7.00572e-20 8.42073e-05
18.3873 1.14973e-19 8.25416e-05
18.5074 1.47047e-19 8.0914e-05
18.6278 1.81269e-19 7.93238e-05
18.7487 2.01005e-19 7.777e-05
18.8699 2.15453e-19 7.6251e-05
18.9916 2.23442e-19 7.47647e-05
19.1137 2.34722e-19 7.33099e-05
19.2362 2.62155e-19 7.18862e-05
19.3592 2.70143e-19 7.04935e-05
19.4826 2.75202e-19 6.91315e-05
19.6065 2.63965e-19 6.77991e-05
19.7309 2.67271e-19 6.64954e-05
19.8557 2.70997e-19 6.522e-05
19.9811 2.82668e-19 6.39729e-05
20.1069 2.77371e-19 6.27534e-05
20.2333 2.82819e-19 6.15599e-05
20.3602 2.74743e-19 6.03912e-05
20.4876 2.68623e-19 5.92465e-05
20.6156 2.61124e-19 5.81258e-05
20.7441 2.46526e-19 5.70288e-05
20.8732 2.28008e-19 5.59551e-05
21.0029 2.15461e-19 5.49036e-05
21.1332 2.00333e-19 5.38734e-05
21.2642 1.8564e-19 5.28644e-05
21.3958 1.70948e-19 5.18761e-05
21.528 1.4564e-19 5.09081e-05
21.6609 1.21401e-19 4.99591e-05
21.7945 1.12348e-19 4.90285e-05
21.9288 9.90521e-20 4.81158e-05
22.0639 9.20131e-20 4.72212e-05
22.1997 7.61066e-20 4.63444e-05
22.3363 5.4603e-20 4.54848e-05
22.4736 2.82388e-20 4.46416e-05
22.6118 1.7476e-20 4.38141e-05
22.7509 4.45731e-21 4.30023e-05
22.8908 -9.45725e-21 4.22057e-05
23.0316 -1.68102e-20 4.14239e-05
23.1733 -2.59304e-20 4.06561e-05
23.316 -3.78308e-20 3.9902e-05
23.4597 -4.2529e-20 3.91614e-05
23.6044 -5.26272e-20 3.84343e-05
23.7502 -5.58376e-20 3.772e-05
23.8971 -6.5058e-20 3.7018e-05
24.0451 -7.99804e-20 3.63279e-05
24.1944 -9.67124e-20 3.56494e-05
24.3448 -1.17035e-19 3.49824e-05
24.4966 -1.32533e-19 3.43265e-05
24.6496 -1.4228e-19 3.36813e-05
24.8041 -1.53163e-19 3.30464e-05
24.9601 -1.64639e-19 3.24218e-05
25.1175 -1.77409e-19 3.1807e-05
25.2766 -1.86848e-19 3.12018e-05
25.4373 -1.90086e-19 3.06055e-05
25.5998 -1.97997e-19 3.0018e-05
25.7641 -2.03272e-19 2.9439e-05
25.9304 -2.1784e-19 2.88682e-05
26.0988 -2.25944e-19 2.83052e-05
26.2693 -2.28163e-19 2.77499e-05
26.4421 -2.32671e-19 2.7202e-05
26.6174 -2.42669e-19 2.66611e-05
26.7954 -2.50411e-19 2.6127e-05
26.9761 -2.53104e-19 2.55993e-05
27.1598 -2.56936e-19 2.50776e-05
27.3468 -2.58497e-19 2.45613e-05
27.5373 -2.56769e-19 2.40499e-05
27.7317 -2.52006e-19 2.35429e-05
27.9302 -2.47327e-19 2.30398e-05
28.1333 -2.44071e-19 2.254e-05
28.3415 -2.35301e-19 2.2043e-05
28.5554 -2.27914e-19 2.15481e-05
28.7758 -2.22633e-19 2.10541e-05
29.0035 -2.11707e-19 2.056e-05
29.2396 -1.99777e-19 2.00637e-05
29.4858 -1.89256e-19 1.95637e-05
29.7441 -1.80631e-19 1.90569e-05
30.0173 -1.66564e-19 1.85398e-05
30.3101 -1.47332e-19 1.80081e-05
30.6297 -1.257e-19 1.74503e-05
30.9905 -1.20672e-19 1.68435e-05
31.4301 -9.02894e-20 1.61473e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1Classic/vANODiaP_FRG.txt <==
-31.4301 -2.38147e-13 -0.0522835
-30.9905 -2.57891e-13 -0.0566937
-30.6297 -2.74207e-13 -0.0595064
-30.3101 -2.81049e-13 -0.0612784
-30.0173 -2.82557e-13 -0.0623539
-29.7441 -2.81093e-13 -0.0629748
-29.4858 -2.79239e-13 -0.0632231
-29.2396 -2.75621e-13 -0.063103
-29.0035 -2.74198e-13 -0.0625977
-28.7758 -2.73164e-13 -0.0616919
-28.5554 -2.6974e-13 -0.0604216
-28.3415 -2.67623e-13 -0.0588204
-28.1333 -2.65061e-13 -0.0569349
-27.9302 -2.63918e-13 -0.0548187
-27.7317 -2.62858e-13 -0.0524777
-27.5373 -2.61187e-13 -0.049904
-27.3468 -2.60879e-13 -0.0471063
-27.1598 -2.55342e-13 -0.0441111
-26.9761 -2.51447e-13 -0.0409582
-26.7954 -2.4666e-13 -0.0377021
-26.6174 -2.37296e-13 -0.0344218
-26.4421 -2.29392e-13 -0.0311655
-26.2693 -2.18411e-13 -0.0279729
-26.0988 -2.02821e-13 -0.0249286
-25.9304 -1.91808e-13 -0.0220538
-25.7641 -1.79484e-13 -0.0193415
-25.5998 -1.64025e-13 -0.0167678
-25.4373 -1.4875e-13 -0.0143364
-25.2766 -1.3595e-13 -0.0120477
-25.1175 -1.21511e-13 -0.00989432
-24.9601 -1.05291e-13 -0.00788825
-24.8041 -9.22164e-14 -0.00606138
-24.6496 -8.019e-14 -0.00442542
-24.4966 -6.88885e-14 -0.0030068
-24.3448 -5.83956e-14 -0.00177794
-24.1944 -4.89486e-14 -0.000729778
-24.0451 -4.03126e-14 0.000152131
-23.8971 -3.15848e-14 0.000858725
-23.7502 -2.55429e-14 0.00142782
-23.6044 -1.83294e-14 0.00187129
-23.4597 -1.24076e-14 0.00221114
-23.316 -6.28839e-15 0.00246235
-23.1733 -9.4466e-17 0.0026289
-23.0316 4.75031e-15 0.00274509
-22.8908 1.04404e-14 0.00282038
-22.7509 1.4497e-14 0.00283705
-22.6118 1.91176e-14 0.00275793
-22.4736 2.24536e-14 0.00258211
-22.3363 2.55932e-14 0.00234318
-22.1997 2.85649e-14 0.00201308
-22.0639 3.08267e-14 0.0016282
-21.9288 3.28293e-14 0.00114833
-21.7945 3.42209e-14 0.000653725
-21.6609 3.54526e-14 0.000127044
-21.528 3.66362e-14 -0.000304348
-21.3958 3.79085e-14 -0.000843312
-21.2642 3.91451e-14 -0.00142752
-21.1332 4.0502e-14 -0.00216908
-21.0029 4.17567e-14 -0.00293505
-20.8732 4.29426e-14 -0.00373498
-20.7441 4.43314e-14 -0.00456795
-20.6156 4.52532e-14 -0.00542877
-20.4876 4.75313e-14 -0.00638283
-20.3602 4.86719e-14 -0.00728777
-20.2333 4.98437e-14 -0.00816838
-20.1069 4.95372e-14 -0.00892166
-19.9811 4.95667e-14 -0.00985342
-19.8557 4.95811e-14 -0.0109016
-19.7309 4.67731e-14 -0.012135
-19.6065 4.51015e-14 -0.0133744
-19.4826 4.06923e-14 -0.0145055
-19.3592 3.65738e-14 -0.0157623
-19.2362 3.06812e-14 -0.0170619
-19.1137 2.39068e-14 -0.0184988
-18.9916 1.97917e-14 -0.0198838
-18.8699 1.38084e-14 -0.0212258
-18.7487 1.11603e-14 -0.0226352
-18.6278 6.78198e-15 -0.024186
-18.5074 8.08437e-15 -0.0260843
-18.3873 8.51755e-15 -0.0282492
-18.2676 1.08501e-14 -0.0306107
-18.1483 1.21648e-14 -0.0330878
-18.0294 1.40844e-14 -0.0357675
-17.9108 1.69722e-14 -0.0387076
-17.7926 1.7552e-14 -0.041842
-17.6748 1.68819e-14 -0.0449925
-17.5572 1.33872e-14 -0.0480946
-17.4401 6.1504e-15 -0.0511227
-17.3232 4.01789e-15 -0.0541769
-17.2067 -1.05801e-14 -0.0572034
-17.0905 -2.1805e-14 -0.0601257
-16.9746 -4.19606e-14 -0.0628474
-16.859 -5.68903e-14 -0.0653197
-16.7437 -7.68684e-14 -0.0674858
-16.6288 -9.48641e-14 -0.069262
-16.5141 -1.11748e-13 -0.0706566
-16.3997 -1.30301e-13 -0.0716442
-16.2856 -1.45403e-13 -0.0723293
-16.1717 -1.62722e-13 -0.0726755
-16.0582 -1.75376e-13 -0.0727737
-15.9449 -1.87411e-13 -0.0726571
-15.8319 -1.95887e-13 -0.0722753
-15.7191 -2.01961e-13 -0.0717963
-15.6066 -2.06234e-13 -0.0711015
-15.4943 -2.07079e-13 -0.0703626
-15.3823 -2.04253e-13 -0.0695755
-15.2705 -2.00615e-13 -0.0686778
-15.159 -1.93256e-13 -0.0677607
-15.0477 -1.86263e-13 -0.0666461
-14.9367 -1.74715e-13 -0.0655045
-14.8258 -1.64834e-13 -0.0641974
-14.7152 -1.52128e-13 -0.0630214
-14.6049 -1.42696e-13 -0.061833
-14.4947 -1.32598e-13 -0.0607324
-14.3848 -1.26843e-13 -0.0597419
-14.275 -1.23072e-13 -0.0585959
-14.1655 -1.22883e-13 -0.0573283
-14.0562 -1.26027e-13 -0.0556234
-13.9471 -1.30661e-13 -0.0535262
-13.8382 -1.4167e-13 -0.0510864
-13.7294 -1.50473e-13 -0.0482033
-13.6209 -1.63644e-13 -0.0451487
-13.5126 -1.72769e-13 -0.0418857
-13.4044 -1.82768e-13 -0.0385579
-13.2965 -1.89294e-13 -0.0351369
-13.1887 -1.92357e-13 -0.0316268
-13.0811 -1.91967e-13 -0.0279837
-12.9737 -1.88794e-13 -0.0240963
-12.8664 -1.74489e-13 -0.0200228
-12.7593 -1.67516e-13 -0.0159459
-12.6524 -1.53271e-13 -0.0120917
-12.5457 -1.40967e-13 -0.00849107
-12.4391 -1.29888e-13 -0.00508439
-12.3327 -1.15751e-13 -0.00200293
-12.2265 -1.02375e-13 0.000788025
-12.1204 -9.14148e-14 0.00341492
-12.0144 -7.95448e-14 0.00579595
-11.9086 -7.04905e-14 0.00811907
-11.803 -6.10063e-14 0.0101758
-11.6975 -5.36366e-14 0.0121849
-11.5922 -4.90024e-14 0.0139043
-11.487 -4.27899e-14 0.0155248
-11.3819 -3.765e-14 0.0169707
-11.277 -3.09641e-14 0.0186556
-11.1722 -2.75485e-14 0.0200429
-11.0676 -2.21611e-14 0.0215509
-10.9631 -1.68976e-14 0.0228021
-10.8587 -1.30415e-14 0.0242144
-10.7545 -1.05431e-14 0.0255621
-10.6503 -7.98771e-15 0.0270558
-10.5463 -3.93255e-15 0.0285552
-10.4425 -3.11134e-15 0.0301892
-10.3387 9.03944e-16 0.0316424
-10.2351 4.76869e-15 0.033114
-10.1316 8.62039e-15 0.034912
-10.0282 1.46087e-14 0.0366694
-9.92496 2.03662e-14 0.0385606
-9.82181 2.56401e-14 0.0401907
-9.71877 3.01978e-14 0.0420752
-9.61583 3.37335e-14 0.0438108
-9.51301 3.80599e-14 0.0459153
-9.4103 4.26481e-14 0.0476536
-9.30769 4.5847e-14 0.050147
-9.20518 5.18308e-14 0.0516841
-9.10278 5.85059e-14 0.0532356
-9.00048 6.51827e-14 0.054624
-8.89828 7.75095e-14 0.0565647
-8.79618 8.29661e-14 0.0581652
-8.69417 9.55617e-14 0.0602272
-8.59226 1.00817e-13 0.0609186
-8.49044 1.03678e-13 0.0627497
-8.38872 1.02082e-13 0.0633751
-8.28708 8.25686e-14 0.0644819
-8.18554 7.16372e-14 0.0658952
-8.08408 4.35372e-14 0.0677534
-7.98271 4.25445e-14 0.0687185
-7.88143 3.10243e-14 0.0706717
-7.78023 4.8316e-14 0.0703681
-7.67911 7.97916e-14 0.0702793
-7.57807 1.14192e-13 0.0698232
-7.47712 1.57168e-13 0.0684791
-7.37624 1.7301e-13 0.0657623
-7.27544 1.98543e-13 0.0617588
-7.17471 1.90647e-13 0.0559723
-7.07406 1.85482e-13 0.0497629
-6.97348 1.57122e-13 0.0431894
-6.87298 1.35087e-13 0.0361623
-6.77254 1.14683e-13 0.0294725
-6.67218 9.69837e-14 0.0224199
-6.57188 7.57565e-14 0.0158986
-6.47166 6.53009e-14 0.00898624
-6.37149 6.19117e-14 0.0028922
-6.2714 6.29471e-14 -0.00371532
-6.17136 5.95975e-14 -0.00885965
-6.07139 6.34362e-14 -0.0142987
-5.97148 6.86636e-14 -0.0172528
-5.87163 7.53931e-14 -0.0205483
-5.77184 7.65572e-14 -0.020681
-5.67211 8.33043e-14 -0.02158
-5.57243 9.2167e-14 -0.0191835
-5.47281 1.02881e-13 -0.0187802
-5.37325 1.10323e-13 -0.0158241
-5.27373 1.21674e-13 -0.0165542
-5.17427 1.30735e-13 -0.0154092
-5.07487 1.38339e-13 -0.0196528
-4.97551 1.36908e-13 -0.0224589
-4.8762 1.36209e-13 -0.0313942
-4.77694 1.28941e-13 -0.0384009
-4.67772 1.18325e-13 -0.0518184
-4.57855 9.57576e-14 -0.0620938
-4.47943 8.06766e-14 -0.0790632
-4.38035 6.29775e-14 -0.0908891
-4.28131 5.09655e-14 -0.110153
-4.18232 3.23482e-14 -0.122591
-4.08336 1.60535e-14 -0.142692
-3.98445 -1.29863e-14 -0.153021
-3.88557 -3.27709e-14 -0.171412
-3.78673 -5.97343e-14 -0.176085
-3.68793 -8.7692e-14 -0.188394
-3.58916 -1.33572e-13 -0.179349
-3.49043 -1.66169e-13 -0.179079
-3.39173 -1.93488e-13 -0.148011
-3.29307 -2.09759e-13 -0.127645
-3.19443 -2.86999e-13 -0.061883
-3.09583 -2.80499e-13 -0.0128011
-2.99725 -2.78906e-13 0.0799402
-2.89871 -2.92004e-13 0.150642
-2.80019 -1.70659e-13 0.233913
-2.7017 -5.36781e-15 0.284904
-2.60323 3.70986e-13 0.297579
-2.50479 4.75408e-13 0.286897
-2.40638 3.35277e-13 0.233202
-2.30798 2.28877e-13 0.193071
-2.20961 -9.87828e-15 0.141464
-2.11126 -1.28235e-13 0.11081
-2.01293 -2.40263e-13 0.0801776
-1.91462 -2.86134e-13 0.0648545
-1.81632 -2.90349e-13 0.051739
-1.71804 -2.85431e-13 0.0483321
-1.61978 -2.50138e-13 0.0448678
-1.52154 -2.08741e-13 0.0492399
-1.42331 -1.58471e-13 0.0521516
-1.32509 -1.21714e-13 0.0616828
-1.22689 -8.31283e-14 0.0680146
-1.12869 -6.7677e-14 0.0819394
-1.03051 -5.2107e-14 0.0920516
-0.932337 -2.9284e-14 0.111418
-0.834173 5.89899e-14 0.125151
-0.736016 1.39261e-13 0.152024
-0.637867 2.42184e-13 0.170653
-0.539723 3.5813e-13 0.207923
-0.441585 4.91014e-13 0.229299
-0.343451 6.79335e-13 0.279506
-0.24532 1.01949e-12 0.29908
-0.147191 1.41065e-12 0.360912
-0.0490634 2.59324e-12 0.35026
0.0490634 2.59324e-12 0.35026
0.147191 1.41065e-12 0.360912
0.24532 1.01949e-12 0.29908
0.343451 6.79335e-13 0.279506
0.441585 4.91014e-13 0.229299
0.539723 3.5813e-13 0.207923
0.637867 2.42184e-13 0.170653
0.736016 1.39261e-13 0.152024
0.834173 5.89899e-14 0.125151
0.932337 -2.9284e-14 0.111418
1.03051 -5.2107e-14 0.0920516
1.12869 -6.7677e-14 0.0819394
1.22689 -8.31283e-14 0.0680146
1.32509 -1.21714e-13 0.0616828
1.42331 -1.58471e-13 0.0521516
1.52154 -2.08741e-13 0.0492399
1.61978 -2.50138e-13 0.0448678
1.71804 -2.85431e-13 0.0483321
1.81632 -2.90349e-13 0.051739
1.91462 -2.86134e-13 0.0648545
2.01293 -2.40263e-13 0.0801776
2.11126 -1.28235e-13 0.11081
2.20961 -9.87828e-15 0.141464
2.30798 2.28877e-13 0.193071
2.40638 3.35277e-13 0.233202
2.50479 4.75408e-13 0.286897
2.60323 3.70986e-13 0.297579
2.7017 -5.36781e-15 0.284904
2.80019 -1.70659e-13 0.233913
2.89871 -2.92004e-13 0.150642
2.99725 -2.78906e-13 0.0799402
3.09583 -2.80499e-13 -0.0128011
3.19443 -2.86999e-13 -0.061883
3.29307 -2.09759e-13 -0.127645
3.39173 -1.93488e-13 -0.148011
3.49043 -1.66169e-13 -0.179079
3.58916 -1.33572e-13 -0.179349
3.68793 -8.7692e-14 -0.188394
3.78673 -5.97343e-14 -0.176085
3.88557 -3.27709e-14 -0.171412
3.98445 -1.29863e-14 -0.153021
4.08336 1.60535e-14 -0.142692
4.18232 3.23482e-14 -0.122591
4.28131 5.09655e-14 -0.110153
4.38035 6.29775e-14 -0.0908891
4.47943 8.06766e-14 -0.0790632
4.57855 9.57576e-14 -0.0620938
4.67772 1.18325e-13 -0.0518184
4.77694 1.28941e-13 -0.0384009
4.8762 1.36209e-13 -0.0313942
4.97551 1.36908e-13 -0.0224589
5.07487 1.38339e-13 -0.0196528
5.17427 1.30735e-13 -0.0154092
5.27373 1.21674e-13 -0.0165542
5.37325 1.10323e-13 -0.0158241
5.47281 1.02881e-13 -0.0187802
5.57243 9.2167e-14 -0.0191835
5.67211 8.33043e-14 -0.02158
5.77184 7.65572e-14 -0.020681
5.87163 7.53931e-14 -0.0205483
5.97148 6.86636e-14 -0.0172528
6.07139 6.34362e-14 -0.0142987
6.17136 5.95975e-14 -0.00885965
6.2714 6.29471e-14 -0.00371532
6.37149 6.19117e-14 0.0028922
6.47166 6.53009e-14 0.00898624
6.57188 7.57565e-14 0.0158986
6.67218 9.69837e-14 0.0224199
6.77254 1.14683e-13 0.0294725
6.87298 1.35087e-13 0.0361623
6.97348 1.57122e-13 0.0431894
7.07406 1.85482e-13 0.0497629
7.17471 1.90647e-13 0.0559723
7.27544 1.98543e-13 0.0617588
7.37624 1.7301e-13 0.0657623
7.47712 1.57168e-13 0.0684791
7.57807 1.14192e-13 0.0698232
7.67911 7.97916e-14 0.0702793
7.78023 4.8316e-14 0.0703681
7.88143 3.10243e-14 0.0706717
7.98271 4.25445e-14 0.0687185
8.08408 4.35372e-14 0.0677534
8.18554 7.16372e-14 0.0658952
8.28708 8.25686e-14 0.0644819
8.38872 1.02082e-13 0.0633751
8.49044 1.03678e-13 0.0627497
8.59226 1.00817e-13 0.0609186
8.69417 9.55617e-14 0.0602272
8.79618 8.29661e-14 0.0581652
8.89828 7.75095e-14 0.0565647
9.00048 6.51827e-14 0.054624
9.10278 5.85059e-14 0.0532356
9.20518 5.18308e-14 0.0516841
9.30769 4.5847e-14 0.050147
9.4103 4.26481e-14 0.0476536
9.51301 3.80599e-14 0.0459153
9.61583 3.37335e-14 0.0438108
9.71877 3.01978e-14 0.0420752
9.82181 2.56401e-14 0.0401907
9.92496 2.03662e-14 0.0385606
10.0282 1.46087e-14 0.0366694
10.1316 8.62039e-15 0.034912
10.2351 4.76869e-15 0.033114
10.3387 9.03944e-16 0.0316424
10.4425 -3.11134e-15 0.0301892
10.5463 -3.93255e-15 0.0285552
10.6503 -7.98771e-15 0.0270558
10.7545 -1.05431e-14 0.0255621
10.8587 -1.30415e-14 0.0242144
10.9631 -1.68976e-14 0.0228021
11.0676 -2.21611e-14 0.0215509
11.1722 -2.75485e-14 0.0200429
11.277 -3.09641e-14 0.0186556
11.3819 -3.765e-14 0.0169707
11.487 -4.27899e-14 0.0155248
11.5922 -4.90024e-14 0.0139043
11.6975 -5.36366e-14 0.0121849
11.803 -6.10063e-14 0.0101758
11.9086 -7.04905e-14 0.00811907
12.0144 -7.95448e-14 0.00579595
12.1204 -9.14148e-14 0.00341492
12.2265 -1.02375e-13 0.000788025
12.3327 -1.15751e-13 -0.00200293
12.4391 -1.29888e-13 -0.00508439
12.5457 -1.40967e-13 -0.00849107
12.6524 -1.53271e-13 -0.0120917
12.7593 -1.67516e-13 -0.0159459
12.8664 -1.74489e-13 -0.0200228
12.9737 -1.88794e-13 -0.0240963
13.0811 -1.91967e-13 -0.0279837
13.1887 -1.92357e-13 -0.0316268
13.2965 -1.89294e-13 -0.0351369
13.4044 -1.82768e-13 -0.0385579
13.5126 -1.72769e-13 -0.0418857
13.6209 -1.63644e-13 -0.0451487
13.7294 -1.50473e-13 -0.0482033
13.8382 -1.4167e-13 -0.0510864
13.9471 -1.30661e-13 -0.0535262
14.0562 -1.26027e-13 -0.0556234
14.1655 -1.22883e-13 -0.0573283
14.275 -1.23072e-13 -0.0585959
14.3848 -1.26843e-13 -0.0597419
14.4947 -1.32598e-13 -0.0607324
14.6049 -1.42696e-13 -0.061833
14.7152 -1.52128e-13 -0.0630214
14.8258 -1.64834e-13 -0.0641974
14.9367 -1.74715e-13 -0.0655045
15.0477 -1.86263e-13 -0.0666461
15.159 -1.93256e-13 -0.0677607
15.2705 -2.00615e-13 -0.0686778
15.3823 -2.04253e-13 -0.0695755
15.4943 -2.07079e-13 -0.0703626
15.6066 -2.06234e-13 -0.0711015
15.7191 -2.01961e-13 -0.0717963
15.8319 -1.95887e-13 -0.0722753
15.9449 -1.87411e-13 -0.0726571
16.0582 -1.75376e-13 -0.0727737
16.1717 -1.62722e-13 -0.0726755
16.2856 -1.45403e-13 -0.0723293
16.3997 -1.30301e-13 -0.0716442
16.5141 -1.11748e-13 -0.0706566
16.6288 -9.48641e-14 -0.069262
16.7437 -7.68684e-14 -0.0674858
16.859 -5.68903e-14 -0.0653197
16.9746 -4.19606e-14 -0.0628474
17.0905 -2.1805e-14 -0.0601257
17.2067 -1.05801e-14 -0.0572034
17.3232 4.01789e-15 -0.0541769
17.4401 6.1504e-15 -0.0511227
17.5572 1.33872e-14 -0.0480946
17.6748 1.68819e-14 -0.0449925
17.7926 1.7552e-14 -0.041842
17.9108 1.69722e-14 -0.0387076
18.0294 1.40844e-14 -0.0357675
18.1483 1.21648e-14 -0.0330878
18.2676 1.08501e-14 -0.0306107
18.3873 8.51755e-15 -0.0282492
18.5074 8.08437e-15 -0.0260843
18.6278 6.78198e-15 -0.024186
18.7487 1.11603e-14 -0.0226352
18.8699 1.38084e-14 -0.0212258
18.9916 1.97917e-14 -0.0198838
19.1137 2.39068e-14 -0.0184988
19.2362 3.06812e-14 -0.0170619
19.3592 3.65738e-14 -0.0157623
19.4826 4.06923e-14 -0.0145055
19.6065 4.51015e-14 -0.0133744
19.7309 4.67731e-14 -0.012135
19.8557 4.95811e-14 -0.0109016
19.9811 4.95667e-14 -0.00985342
20.1069 4.95372e-14 -0.00892166
20.2333 4.98437e-14 -0.00816838
20.3602 4.86719e-14 -0.00728777
20.4876 4.75313e-14 -0.00638283
20.6156 4.52532e-14 -0.00542877
20.7441 4.43314e-14 -0.00456795
20.8732 4.29426e-14 -0.00373498
21.0029 4.17567e-14 -0.00293505
21.1332 4.0502e-14 -0.00216908
21.2642 3.91451e-14 -0.00142752
21.3958 3.79085e-14 -0.000843312
21.528 3.66362e-14 -0.000304348
21.6609 3.54526e-14 0.000127044
21.7945 3.42209e-14 0.000653725
21.9288 3.28293e-14 0.00114833
22.0639 3.08267e-14 0.0016282
22.1997 2.85649e-14 0.00201308
22.3363 2.55932e-14 0.00234318
22.4736 2.24536e-14 0.00258211
22.6118 1.91176e-14 0.00275793
22.7509 1.4497e-14 0.00283705
22.8908 1.04404e-14 0.00282038
23.0316 4.75031e-15 0.00274509
23.1733 -9.4466e-17 0.0026289
23.316 -6.28839e-15 0.00246235
23.4597 -1.24076e-14 0.00221114
23.6044 -1.83294e-14 0.00187129
23.7502 -2.55429e-14 0.00142782
23.8971 -3.15848e-14 0.000858725
24.0451 -4.03126e-14 0.000152131
24.1944 -4.89486e-14 -0.000729778
24.3448 -5.83956e-14 -0.00177794
24.4966 -6.88885e-14 -0.0030068
24.6496 -8.019e-14 -0.00442542
24.8041 -9.22164e-14 -0.00606138
24.9601 -1.05291e-13 -0.00788825
25.1175 -1.21511e-13 -0.00989432
25.2766 -1.3595e-13 -0.0120477
25.4373 -1.4875e-13 -0.0143364
25.5998 -1.64025e-13 -0.0167678
25.7641 -1.79484e-13 -0.0193415
25.9304 -1.91808e-13 -0.0220538
26.0988 -2.02821e-13 -0.0249286
26.2693 -2.18411e-13 -0.0279729
26.4421 -2.29392e-13 -0.0311655
26.6174 -2.37296e-13 -0.0344218
26.7954 -2.4666e-13 -0.0377021
26.9761 -2.51447e-13 -0.0409582
27.1598 -2.55342e-13 -0.0441111
27.3468 -2.60879e-13 -0.0471063
27.5373 -2.61187e-13 -0.049904
27.7317 -2.62858e-13 -0.0524777
27.9302 -2.63918e-13 -0.0548187
28.1333 -2.65061e-13 -0.0569349
28.3415 -2.67623e-13 -0.0588204
28.5554 -2.6974e-13 -0.0604216
28.7758 -2.73164e-13 -0.0616919
29.0035 -2.74198e-13 -0.0625977
29.2396 -2.75621e-13 -0.063103
29.4858 -2.79239e-13 -0.0632231
29.7441 -2.81093e-13 -0.0629748
30.0173 -2.82557e-13 -0.0623539
30.3101 -2.81049e-13 -0.0612784
30.6297 -2.74207e-13 -0.0595064
30.9905 -2.57891e-13 -0.0566937
31.4301 -2.38147e-13 -0.0522835


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1Classic/vANOOffP_FRG.txt <==
-31.4301 -2.38154e-13 -0.0522838
-30.9905 -2.57905e-13 -0.0566939
-30.6297 -2.74207e-13 -0.0595066
-30.3101 -2.81049e-13 -0.0612786
-30.0173 -2.82571e-13 -0.0623541
-29.7441 -2.81107e-13 -0.062975
-29.4858 -2.79253e-13 -0.0632234
-29.2396 -2.75621e-13 -0.0631032
-29.0035 -2.74198e-13 -0.062598
-28.7758 -2.73136e-13 -0.0616921
-28.5554 -2.6974e-13 -0.0604218
-28.3415 -2.67651e-13 -0.0588207
-28.1333 -2.65061e-13 -0.0569351
-27.9302 -2.63918e-13 -0.0548189
-27.7317 -2.62886e-13 -0.052478
-27.5373 -2.61187e-13 -0.0499043
-27.3468 -2.60879e-13 -0.0471066
-27.1598 -2.55342e-13 -0.0441114
-26.9761 -2.51447e-13 -0.0409585
-26.7954 -2.46646e-13 -0.0377024
-26.6174 -2.3731e-13 -0.034422
-26.4421 -2.29392e-13 -0.0311657
-26.2693 -2.18411e-13 -0.0279732
-26.0988 -2.02821e-13 -0.0249287
-25.9304 -1.91808e-13 -0.0220537
-25.7641 -1.79498e-13 -0.0193413
-25.5998 -1.64038e-13 -0.0167673
-25.4373 -1.48756e-13 -0.0143357
-25.2766 -1.35957e-13 -0.0120472
-25.1175 -1.21511e-13 -0.0098943
-24.9601 -1.05291e-13 -0.00788882
-24.8041 -9.22164e-14 -0.00606214
-24.6496 -8.019e-14 -0.00442585
-24.4966 -6.88885e-14 -0.0030068
-24.3448 -5.84025e-14 -0.00177803
-24.1944 -4.89521e-14 -0.000730298
-24.0451 -4.03143e-14 0.000151509
-23.8971 -3.15865e-14 0.000858476
-23.7502 -2.55464e-14 0.00142768
-23.6044 -1.83329e-14 0.0018708
-23.4597 -1.24093e-14 0.00221055
-23.316 -6.29123e-15 0.00246208
-23.1733 -9.75203e-17 0.00262863
-23.0316 4.74834e-15 0.0027445
-22.8908 1.04387e-14 0.00281989
-22.7509 1.44917e-14 0.00283679
-22.6118 1.91141e-14 0.00275743
-22.4736 2.24501e-14 0.00258151
-22.3363 2.55914e-14 0.00234284
-22.1997 2.85614e-14 0.00201262
-22.0639 3.08214e-14 0.00162755
-21.9288 3.28258e-14 0.0011479
-21.7945 3.42157e-14 0.000653271
-21.6609 3.54508e-14 0.000126367
-21.528 3.66327e-14 -0.000304828
-21.3958 3.79032e-14 -0.00084381
-21.2642 3.91416e-14 -0.00142822
-21.1332 4.05002e-14 -0.00216961
-21.0029 4.17532e-14 -0.0029356
-20.8732 4.29391e-14 -0.00373572
-20.7441 4.43262e-14 -0.0045685
-20.6156 4.52479e-14 -0.00542941
-20.4876 4.75295e-14 -0.00638359
-20.3602 4.86666e-14 -0.00728837
-20.2333 4.98402e-14 -0.00816911
-20.1069 4.95319e-14 -0.00892245
-19.9811 4.95615e-14 -0.00985406
-19.8557 4.95775e-14 -0.0109025
-19.7309 4.67696e-14 -0.0121358
-19.6065 4.50962e-14 -0.0133751
-19.4826 4.06888e-14 -0.0145064
-19.3592 3.65701e-14 -0.0157631
-19.2362 3.06762e-14 -0.0170628
-19.1137 2.39029e-14 -0.0184998
-18.9916 1.97864e-14 -0.0198846
-18.8699 1.38014e-14 -0.0212269
-18.7487 1.1155e-14 -0.0226362
-18.6278 6.77668e-15 -0.0241869
-18.5074 8.07907e-15 -0.0260854
-18.3873 8.51401e-15 -0.0282502
-18.2676 1.08465e-14 -0.0306118
-18.1483 1.21577e-14 -0.033089
-18.0294 1.40773e-14 -0.0357686
-17.9108 1.69651e-14 -0.038709
-17.7926 1.75449e-14 -0.0418433
-17.6748 1.68748e-14 -0.0449939
-17.5572 1.33801e-14 -0.0480961
-17.4401 6.14328e-15 -0.0511241
-17.3232 4.01077e-15 -0.0541784
-17.2067 -1.05944e-14 -0.057205
-17.0905 -2.1805e-14 -0.0601273
-16.9746 -4.19749e-14 -0.0628492
-16.859 -5.69046e-14 -0.0653215
-16.7437 -7.68827e-14 -0.0674878
-16.6288 -9.48641e-14 -0.0692639
-16.5141 -1.11762e-13 -0.0706588
-16.3997 -1.30301e-13 -0.0716465
-16.2856 -1.45417e-13 -0.0723316
-16.1717 -1.62737e-13 -0.072678
-16.0582 -1.7539e-13 -0.0727763
-15.9449 -1.8744e-13 -0.0726599
-15.8319 -1.95887e-13 -0.0722783
-15.7191 -2.01961e-13 -0.0717994
-15.6066 -2.06234e-13 -0.071105
-15.4943 -2.07108e-13 -0.0703662
-15.3823 -2.04253e-13 -0.0695796
-15.2705 -2.00615e-13 -0.0686821
-15.159 -1.93314e-13 -0.0677654
-15.0477 -1.86292e-13 -0.0666511
-14.9367 -1.74744e-13 -0.06551
-14.8258 -1.64863e-13 -0.0642035
-14.7152 -1.52158e-13 -0.0630281
-14.6049 -1.42696e-13 -0.0618405
-14.4947 -1.32598e-13 -0.0607408
-14.3848 -1.26872e-13 -0.0597513
-14.275 -1.23072e-13 -0.0586067
-14.1655 -1.22912e-13 -0.0573405
-14.0562 -1.26056e-13 -0.0556378
-13.9471 -1.3069e-13 -0.0535428
-13.8382 -1.417e-13 -0.0511064
-13.7294 -1.50503e-13 -0.0482273
-13.6209 -1.63644e-13 -0.0451785
-13.5126 -1.72828e-13 -0.0419233
-13.4044 -1.82798e-13 -0.0386071
-13.2965 -1.89324e-13 -0.0352032
-13.1887 -1.92447e-13 -0.0317203
-13.0811 -1.92087e-13 -0.0281215
-12.9737 -1.88914e-13 -0.0243086
-12.8664 -1.74459e-13 -0.0203435
-12.7593 -1.67335e-13 -0.0163547
-12.6524 -1.53089e-13 -0.0124549
-12.5457 -1.40785e-13 -0.00873998
-12.4391 -1.29675e-13 -0.00524547
-12.3327 -1.15569e-13 -0.00210915
-12.2265 -1.02254e-13 0.000713837
-12.1204 -9.13231e-14 0.00336142
-12.0144 -7.94682e-14 0.00575516
-11.9086 -7.04137e-14 0.00808772
-11.803 -6.09601e-14 0.0101502
-11.6975 -5.35903e-14 0.0121645
-11.5922 -4.89559e-14 0.0138869
-11.487 -4.27588e-14 0.0155106
-11.3819 -3.76032e-14 0.016958
-11.277 -3.09016e-14 0.0186451
-11.1722 -2.75093e-14 0.0200332
-11.0676 -2.21296e-14 0.0215428
-10.9631 -1.68581e-14 0.0227945
-10.8587 -1.30019e-14 0.0242079
-10.7545 -1.05192e-14 0.0255559
-10.6503 -7.95579e-15 0.0270506
-10.5463 -3.90852e-15 0.0285501
-10.4425 -3.07919e-15 0.0301848
-10.3387 9.36228e-16 0.0316381
-10.2351 4.793e-15 0.0331104
-10.1316 8.64887e-15 0.0349082
-10.0282 1.46373e-14 0.0366663
-9.92496 2.03908e-14 0.0385571
-9.82181 2.56649e-14 0.0401881
-9.71877 3.02247e-14 0.0420721
-9.61583 3.37585e-14 0.0438085
-9.51301 3.8085e-14 0.0459124
-9.4103 4.26691e-14 0.0476517
-9.30769 4.58681e-14 0.0501444
-9.20518 5.18536e-14 0.0516824
-9.10278 5.85294e-14 0.0532332
-9.00048 6.52079e-14 0.0546224
-8.89828 7.75332e-14 0.0565625
-8.79618 8.29899e-14 0.0581637
-8.69417 9.55835e-14 0.0602252
-8.59226 1.00839e-13 0.0609171
-8.49044 1.037e-13 0.0627479
-8.38872 1.02108e-13 0.0633737
-8.28708 8.2591e-14 0.0644802
-8.18554 7.16552e-14 0.0658939
-8.08408 4.35553e-14 0.0677517
-7.98271 4.25628e-14 0.0687173
-7.88143 3.10427e-14 0.0706701
-7.78023 4.83345e-14 0.0703669
-7.67911 7.98102e-14 0.0702778
-7.57807 1.14211e-13 0.0698222
-7.47712 1.57187e-13 0.0684776
-7.37624 1.73039e-13 0.0657612
-7.27544 1.98563e-13 0.0617573
-7.17471 1.90667e-13 0.0559713
-7.07406 1.85512e-13 0.0497615
-6.97348 1.57151e-13 0.0431884
-6.87298 1.35107e-13 0.0361609
-6.77254 1.14703e-13 0.0294715
-6.67218 9.69939e-14 0.0224186
-6.57188 7.5777e-14 0.0158975
-6.47166 6.53217e-14 0.00898502
-6.37149 6.19327e-14 0.00289107
-6.2714 6.29683e-14 -0.00371646
-6.17136 5.96189e-14 -0.00886087
-6.07139 6.34687e-14 -0.0142997
-5.97148 6.86855e-14 -0.0172541
-5.87163 7.54152e-14 -0.0205493
-5.77184 7.65853e-14 -0.0206824
-5.67211 8.33328e-14 -0.0215809
-5.57243 9.21958e-14 -0.019185
-5.47281 1.0291e-13 -0.0187811
-5.37325 1.10352e-13 -0.0158256
-5.27373 1.21704e-13 -0.0165551
-5.17427 1.30771e-13 -0.0154108
-5.07487 1.38372e-13 -0.0196537
-4.97551 1.36949e-13 -0.0224605
-4.8762 1.36244e-13 -0.0313952
-4.77694 1.2898e-13 -0.0384026
-4.67772 1.18358e-13 -0.0518194
-4.57855 9.57979e-14 -0.0620955
-4.47943 8.07176e-14 -0.0790644
-4.38035 6.30193e-14 -0.0908908
-4.28131 5.10223e-14 -0.110155
-4.18232 3.23916e-14 -0.122592
-4.08336 1.61125e-14 -0.142693
-3.98445 -1.29411e-14 -0.153023
-3.88557 -3.27093e-14 -0.171414
-3.78673 -5.96714e-14 -0.176086
-3.68793 -8.76356e-14 -0.188396
-3.58916 -1.33514e-13 -0.179351
-3.49043 -1.66105e-13 -0.179081
-3.39173 -1.93418e-13 -0.148013
-3.29307 -2.09692e-13 -0.127648
-3.19443 -2.8693e-13 -0.0618849
-3.09583 -2.80414e-13 -0.0128039
-2.99725 -2.78829e-13 0.0799381
-2.89871 -2.91915e-13 0.150639
-2.80019 -1.70566e-13 0.233911
-2.7017 -5.26653e-15 0.2849
-2.60323 3.71085e-13 0.297576
-2.50479 4.75517e-13 0.286893
-2.40638 3.35395e-13 0.233199
-2.30798 2.29001e-13 0.193067
-2.20961 -9.74949e-15 0.14146
-2.11126 -1.28087e-13 0.110805
-2.01293 -2.40101e-13 0.0801731
-1.91462 -2.85957e-13 0.0648486
-1.81632 -2.90139e-13 0.0517335
-1.71804 -2.85206e-13 0.048325
-1.61978 -2.49877e-13 0.0448609
-1.52154 -2.08441e-13 0.0492312
-1.42331 -1.58131e-13 0.0521427
-1.32509 -1.21329e-13 0.0616717
-1.22689 -8.26837e-14 0.0680026
-1.12869 -6.71201e-14 0.0819245
-1.03051 -5.14096e-14 0.0920349
-0.932337 -2.84766e-14 0.111397
-0.834173 5.99918e-14 0.125126
-0.736016 1.40584e-13 0.151992
-0.637867 2.43972e-13 0.170612
-0.539723 3.60731e-13 0.207868
-0.441585 4.94664e-13 0.229225
-0.343451 6.84065e-13 0.2794
-0.24532 1.02662e-12 0.298922
-0.147191 1.42008e-12 0.360677
-0.0490634 2.60399e-12 0.349956
0.0490634 2.60399e-12 0.349956
0.147191 1.42008e-12 0.360677
0.24532 1.02662e-12 0.298922
0.343451 6.84065e-13 0.2794
0.441585 4.94664e-13 0.229225
0.539723 3.60731e-13 0.207868
0.637867 2.43972e-13 0.170612
0.736016 1.40584e-13 0.151992
0.834173 5.99918e-14 0.125126
0.932337 -2.84766e-14 0.111397
1.03051 -5.14096e-14 0.0920349
1.12869 -6.71201e-14 0.0819245
1.22689 -8.26837e-14 0.0680026
1.32509 -1.21329e-13 0.0616717
1.42331 -1.58131e-13 0.0521427
1.52154 -2.08441e-13 0.0492312
1.61978 -2.49877e-13 0.0448609
1.71804 -2.85206e-13 0.048325
1.81632 -2.90139e-13 0.0517335
1.91462 -2.85957e-13 0.0648486
2.01293 -2.40101e-13 0.0801731
2.11126 -1.28087e-13 0.110805
2.20961 -9.74949e-15 0.14146
2.30798 2.29001e-13 0.193067
2.40638 3.35395e-13 0.233199
2.50479 4.75517e-13 0.286893
2.60323 3.71085e-13 0.297576
2.7017 -5.26653e-15 0.2849
2.80019 -1.70566e-13 0.233911
2.89871 -2.91915e-13 0.150639
2.99725 -2.78829e-13 0.0799381
3.09583 -2.80414e-13 -0.0128039
3.19443 -2.8693e-13 -0.0618849
3.29307 -2.09692e-13 -0.127648
3.39173 -1.93418e-13 -0.148013
3.49043 -1.66105e-13 -0.179081
3.58916 -1.33514e-13 -0.179351
3.68793 -8.76356e-14 -0.188396
3.78673 -5.96714e-14 -0.176086
3.88557 -3.27093e-14 -0.171414
3.98445 -1.29411e-14 -0.153023
4.08336 1.61125e-14 -0.142693
4.18232 3.23916e-14 -0.122592
4.28131 5.10223e-14 -0.110155
4.38035 6.30193e-14 -0.0908908
4.47943 8.07176e-14 -0.0790644
4.57855 9.57979e-14 -0.0620955
4.67772 1.18358e-13 -0.0518194
4.77694 1.2898e-13 -0.0384026
4.8762 1.36244e-13 -0.0313952
4.97551 1.36949e-13 -0.0224605
5.07487 1.38372e-13 -0.0196537
5.17427 1.30771e-13 -0.0154108
5.27373 1.21704e-13 -0.0165551
5.37325 1.10352e-13 -0.0158256
5.47281 1.0291e-13 -0.0187811
5.57243 9.21958e-14 -0.019185
5.67211 8.33328e-14 -0.0215809
5.77184 7.65853e-14 -0.0206824
5.87163 7.54152e-14 -0.0205493
5.97148 6.86855e-14 -0.0172541
6.07139 6.34687e-14 -0.0142997
6.17136 5.96189e-14 -0.00886087
6.2714 6.29683e-14 -0.00371646
6.37149 6.19327e-14 0.00289107
6.47166 6.53217e-14 0.00898502
6.57188 7.5777e-14 0.0158975
6.67218 9.69939e-14 0.0224186
6.77254 1.14703e-13 0.0294715
6.87298 1.35107e-13 0.0361609
6.97348 1.57151e-13 0.0431884
7.07406 1.85512e-13 0.0497615
7.17471 1.90667e-13 0.0559713
7.27544 1.98563e-13 0.0617573
7.37624 1.73039e-13 0.0657612
7.47712 1.57187e-13 0.0684776
7.57807 1.14211e-13 0.0698222
7.67911 7.98102e-14 0.0702778
7.78023 4.83345e-14 0.0703669
7.88143 3.10427e-14 0.0706701
7.98271 4.25628e-14 0.0687173
8.08408 4.35553e-14 0.0677517
8.18554 7.16552e-14 0.0658939
8.28708 8.2591e-14 0.0644802
8.38872 1.02108e-13 0.0633737
8.49044 1.037e-13 0.0627479
8.59226 1.00839e-13 0.0609171
8.69417 9.55835e-14 0.0602252
8.79618 8.29899e-14 0.0581637
8.89828 7.75332e-14 0.0565625
9.00048 6.52079e-14 0.0546224
9.10278 5.85294e-14 0.0532332
9.20518 5.18536e-14 0.0516824
9.30769 4.58681e-14 0.0501444
9.4103 4.26691e-14 0.0476517
9.51301 3.8085e-14 0.0459124
9.61583 3.37585e-14 0.0438085
9.71877 3.02247e-14 0.0420721
9.82181 2.56649e-14 0.0401881
9.92496 2.03908e-14 0.0385571
10.0282 1.46373e-14 0.0366663
10.1316 8.64887e-15 0.0349082
10.2351 4.793e-15 0.0331104
10.3387 9.36228e-16 0.0316381
10.4425 -3.07919e-15 0.0301848
10.5463 -3.90852e-15 0.0285501
10.6503 -7.95579e-15 0.0270506
10.7545 -1.05192e-14 0.0255559
10.8587 -1.30019e-14 0.0242079
10.9631 -1.68581e-14 0.0227945
11.0676 -2.21296e-14 0.0215428
11.1722 -2.75093e-14 0.0200332
11.277 -3.09016e-14 0.0186451
11.3819 -3.76032e-14 0.016958
11.487 -4.27588e-14 0.0155106
11.5922 -4.89559e-14 0.0138869
11.6975 -5.35903e-14 0.0121645
11.803 -6.09601e-14 0.0101502
11.9086 -7.04137e-14 0.00808772
12.0144 -7.94682e-14 0.00575516
12.1204 -9.13231e-14 0.00336142
12.2265 -1.02254e-13 0.000713837
12.3327 -1.15569e-13 -0.00210915
12.4391 -1.29675e-13 -0.00524547
12.5457 -1.40785e-13 -0.00873998
12.6524 -1.53089e-13 -0.0124549
12.7593 -1.67335e-13 -0.0163547
12.8664 -1.74459e-13 -0.0203435
12.9737 -1.88914e-13 -0.0243086
13.0811 -1.92087e-13 -0.0281215
13.1887 -1.92447e-13 -0.0317203
13.2965 -1.89324e-13 -0.0352032
13.4044 -1.82798e-13 -0.0386071
13.5126 -1.72828e-13 -0.0419233
13.6209 -1.63644e-13 -0.0451785
13.7294 -1.50503e-13 -0.0482273
13.8382 -1.417e-13 -0.0511064
13.9471 -1.3069e-13 -0.0535428
14.0562 -1.26056e-13 -0.0556378
14.1655 -1.22912e-13 -0.0573405
14.275 -1.23072e-13 -0.0586067
14.3848 -1.26872e-13 -0.0597513
14.4947 -1.32598e-13 -0.0607408
14.6049 -1.42696e-13 -0.0618405
14.7152 -1.52158e-13 -0.0630281
14.8258 -1.64863e-13 -0.0642035
14.9367 -1.74744e-13 -0.06551
15.0477 -1.86292e-13 -0.0666511
15.159 -1.93314e-13 -0.0677654
15.2705 -2.00615e-13 -0.0686821
15.3823 -2.04253e-13 -0.0695796
15.4943 -2.07108e-13 -0.0703662
15.6066 -2.06234e-13 -0.071105
15.7191 -2.01961e-13 -0.0717994
15.8319 -1.95887e-13 -0.0722783
15.9449 -1.8744e-13 -0.0726599
16.0582 -1.7539e-13 -0.0727763
16.1717 -1.62737e-13 -0.072678
16.2856 -1.45417e-13 -0.0723316
16.3997 -1.30301e-13 -0.0716465
16.5141 -1.11762e-13 -0.0706588
16.6288 -9.48641e-14 -0.0692639
16.7437 -7.68827e-14 -0.0674878
16.859 -5.69046e-14 -0.0653215
16.9746 -4.19749e-14 -0.0628492
17.0905 -2.1805e-14 -0.0601273
17.2067 -1.05944e-14 -0.057205
17.3232 4.01077e-15 -0.0541784
17.4401 6.14328e-15 -0.0511241
17.5572 1.33801e-14 -0.0480961
17.6748 1.68748e-14 -0.0449939
17.7926 1.75449e-14 -0.0418433
17.9108 1.69651e-14 -0.038709
18.0294 1.40773e-14 -0.0357686
18.1483 1.21577e-14 -0.033089
18.2676 1.08465e-14 -0.0306118
18.3873 8.51401e-15 -0.0282502
18.5074 8.07907e-15 -0.0260854
18.6278 6.77668e-15 -0.0241869
18.7487 1.1155e-14 -0.0226362
18.8699 1.38014e-14 -0.0212269
18.9916 1.97864e-14 -0.0198846
19.1137 2.39029e-14 -0.0184998
19.2362 3.06762e-14 -0.0170628
19.3592 3.65701e-14 -0.0157631
19.4826 4.06888e-14 -0.0145064
19.6065 4.50962e-14 -0.0133751
19.7309 4.67696e-14 -0.0121358
19.8557 4.95775e-14 -0.0109025
19.9811 4.95615e-14 -0.00985406
20.1069 4.95319e-14 -0.00892245
20.2333 4.98402e-14 -0.00816911
20.3602 4.86666e-14 -0.00728837
20.4876 4.75295e-14 -0.00638359
20.6156 4.52479e-14 -0.00542941
20.7441 4.43262e-14 -0.0045685
20.8732 4.29391e-14 -0.00373572
21.0029 4.17532e-14 -0.0029356
21.1332 4.05002e-14 -0.00216961
21.2642 3.91416e-14 -0.00142822
21.3958 3.79032e-14 -0.00084381
21.528 3.66327e-14 -0.000304828
21.6609 3.54508e-14 0.000126367
21.7945 3.42157e-14 0.000653271
21.9288 3.28258e-14 0.0011479
22.0639 3.08214e-14 0.00162755
22.1997 2.85614e-14 0.00201262
22.3363 2.55914e-14 0.00234284
22.4736 2.24501e-14 0.00258151
22.6118 1.91141e-14 0.00275743
22.7509 1.44917e-14 0.00283679
22.8908 1.04387e-14 0.00281989
23.0316 4.74834e-15 0.0027445
23.1733 -9.75203e-17 0.00262863
23.316 -6.29123e-15 0.00246208
23.4597 -1.24093e-14 0.00221055
23.6044 -1.83329e-14 0.0018708
23.7502 -2.55464e-14 0.00142768
23.8971 -3.15865e-14 0.000858476
24.0451 -4.03143e-14 0.000151509
24.1944 -4.89521e-14 -0.000730298
24.3448 -5.84025e-14 -0.00177803
24.4966 -6.88885e-14 -0.0030068
24.6496 -8.019e-14 -0.00442585
24.8041 -9.22164e-14 -0.00606214
24.9601 -1.05291e-13 -0.00788882
25.1175 -1.21511e-13 -0.0098943
25.2766 -1.35957e-13 -0.0120472
25.4373 -1.48756e-13 -0.0143357
25.5998 -1.64038e-13 -0.0167673
25.7641 -1.79498e-13 -0.0193413
25.9304 -1.91808e-13 -0.0220537
26.0988 -2.02821e-13 -0.0249287
26.2693 -2.18411e-13 -0.0279732
26.4421 -2.29392e-13 -0.0311657
26.6174 -2.3731e-13 -0.034422
26.7954 -2.46646e-13 -0.0377024
26.9761 -2.51447e-13 -0.0409585
27.1598 -2.55342e-13 -0.0441114
27.3468 -2.60879e-13 -0.0471066
27.5373 -2.61187e-13 -0.0499043
27.7317 -2.62886e-13 -0.052478
27.9302 -2.63918e-13 -0.0548189
28.1333 -2.65061e-13 -0.0569351
28.3415 -2.67651e-13 -0.0588207
28.5554 -2.6974e-13 -0.0604218
28.7758 -2.73136e-13 -0.0616921
29.0035 -2.74198e-13 -0.062598
29.2396 -2.75621e-13 -0.0631032
29.4858 -2.79253e-13 -0.0632234
29.7441 -2.81107e-13 -0.062975
30.0173 -2.82571e-13 -0.0623541
30.3101 -2.81049e-13 -0.0612786
30.6297 -2.74207e-13 -0.0595066
30.9905 -2.57905e-13 -0.0566939
31.4301 -2.38154e-13 -0.0522838


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1Classic/vCLADiaP_FRG_K.txt <==
-31.4301 0.11347 -0.052243
-30.9905 0.145855 -0.0566448
-30.6297 0.172758 -0.0594502
-30.3101 0.194412 -0.0612157
-30.0173 0.211766 -0.0622852
-29.7441 0.226954 -0.0629006
-29.4858 0.240635 -0.0631436
-29.2396 0.25248 -0.0630186
-29.0035 0.261603 -0.062509
-28.7758 0.267634 -0.0615993
-28.5554 0.270732 -0.0603257
-28.3415 0.271217 -0.058722
-28.1333 0.269716 -0.0568345
-27.9302 0.266886 -0.054717
-27.7317 0.262987 -0.0523754
-27.5373 0.257875 -0.049802
-27.3468 0.251097 -0.0470052
-27.1598 0.24258 -0.044012
-26.9761 0.232237 -0.0408618
-26.7954 0.220332 -0.0376093
-26.6174 0.207384 -0.0343332
-26.4421 0.193733 -0.0310817
-26.2693 0.179909 -0.0278944
-26.0988 0.166411 -0.0248556
-25.9304 0.153417 -0.0219864
-25.7641 0.140868 -0.01928
-25.5998 0.12899 -0.0167121
-25.4373 0.117687 -0.0142869
-25.2766 0.106557 -0.0120043
-25.1175 0.0954368 -0.00985729
-24.9601 0.0843909 -0.00785755
-24.8041 0.0736359 -0.00603685
-24.6496 0.06325 -0.00440681
-24.4966 0.0534915 -0.00299366
-24.3448 0.0443979 -0.00176988
-24.1944 0.0360989 -0.00072634
-24.0451 0.0287773 0.000151387
-23.8971 0.0222812 0.000854368
-23.7502 0.0165333 0.0014203
-23.6044 0.0114487 0.00186108
-23.4597 0.00693621 0.00219863
-23.316 0.00294826 0.00244791
-23.1733 -0.000559115 0.00261293
-23.0316 -0.00385052 0.00272781
-22.8908 -0.00702108 0.00280199
-22.7509 -0.0100019 0.00281789
-22.6118 -0.0128064 0.00273865
-22.4736 -0.0154325 0.00256343
-22.3363 -0.0179006 0.00232563
-22.1997 -0.0197679 0.00199749
-22.0639 -0.0210812 0.00161515
-21.9288 -0.0217481 0.00113881
-21.7945 -0.0221637 0.000648124
-21.6609 -0.022293 0.000125919
-21.528 -0.022417 -0.000301561
-21.3958 -0.0223153 -0.000835333
-21.2642 -0.022327 -0.00141356
-21.1332 -0.0225306 -0.00214717
-21.0029 -0.022697 -0.00290443
-20.8732 -0.0227583 -0.00369474
-20.7441 -0.0220782 -0.00451713
-20.6156 -0.0208615 -0.0053664
-20.4876 -0.0191597 -0.00630714
-20.3602 -0.0174934 -0.00719857
-20.2333 -0.0158255 -0.0080652
-20.1069 -0.014221 -0.00880536
-19.9811 -0.0122581 -0.0097209
-19.8557 -0.0102442 -0.0107504
-19.7309 -0.008158 -0.0119614
-19.6065 -0.00604451 -0.013177
-19.4826 -0.00397421 -0.0142847
-19.3592 -0.000785874 -0.0155149
-19.2362 0.00317558 -0.0167859
-19.1137 0.0076952 -0.0181903
-18.9916 0.0119089 -0.019542
-18.8699 0.0158942 -0.0208498
-18.7487 0.0202678 -0.0222219
-18.6278 0.0250926 -0.023731
-18.5074 0.0308088 -0.0255788
-18.3873 0.0369579 -0.0276851
-18.2676 0.043616 -0.0299811
-18.1483 0.0509708 -0.0323869
-18.0294 0.0591555 -0.0349872
-17.9108 0.0686996 -0.0378381
-17.7926 0.0787963 -0.0408742
-17.6748 0.0889368 -0.0439211
-17.5572 0.0991369 -0.0469156
-17.4401 0.109395 -0.0498327
-17.3232 0.120254 -0.0527698
-17.2067 0.131177 -0.0556744
-17.0905 0.142339 -0.0584718
-16.9746 0.153418 -0.0610686
-16.859 0.164988 -0.0634175
-16.7437 0.176516 -0.0654639
-16.6288 0.188216 -0.0671273
-16.5141 0.199863 -0.0684166
-16.3997 0.211157 -0.0693081
-16.2856 0.222167 -0.0699037
-16.1717 0.232606 -0.0701691
-16.0582 0.242931 -0.0701929
-15.9449 0.252796 -0.0700078
-15.8319 0.26208 -0.0695658
-15.7191 0.271137 -0.0690293
-15.6066 0.279577 -0.0682847
-15.4943 0.288136 -0.0674973
-15.3823 0.296498 -0.0666636
-15.2705 0.304946 -0.0657237
-15.159 0.313407 -0.0647655
-15.0477 0.321141 -0.0636189
-14.9367 0.328431 -0.0624473
-14.8258 0.333814 -0.0611191
-14.7152 0.338809 -0.0599168
-14.6049 0.341948 -0.0587039
-14.4947 0.345133 -0.0575755
-14.3848 0.347801 -0.0565522
-14.275 0.35023 -0.0553828
-14.1655 0.352613 -0.0540999
-14.0562 0.353482 -0.0524067
-13.9471 0.35346 -0.0503477
-13.8382 0.350961 -0.0479716
-13.7294 0.346904 -0.0451859
-13.6209 0.341139 -0.0422472
-13.5126 0.334182 -0.0391224
-13.4044 0.326614 -0.0359469
-13.2965 0.318714 -0.0326947
-13.1887 0.310896 -0.0293706
-13.0811 0.302492 -0.025935
-12.9737 0.293453 -0.022286
-12.8664 0.283345 -0.0184792
-12.7593 0.27256 -0.0146846
-12.6524 0.26131 -0.0111104
-12.5457 0.250048 -0.00778411
-12.4391 0.238549 -0.00465013
-12.3327 0.227682 -0.00182745
-12.2265 0.21672 0.000717209
-12.1204 0.206609 0.00310017
-12.0144 0.196483 0.00524808
-11.9086 0.186594 0.00733204
-11.803 0.176706 0.00916427
-11.6975 0.166851 0.010943
-11.5922 0.157433 0.0124513
-11.487 0.148399 0.0138616
-11.3819 0.139836 0.0151068
-11.277 0.131248 0.0165553
-11.1722 0.123254 0.0177299
-11.0676 0.114785 0.0190019
-10.9631 0.107157 0.0200381
-10.8587 0.0994701 0.0212063
-10.7545 0.0922428 0.0223081
-10.6503 0.0850658 0.0235268
-10.5463 0.0784116 0.0247391
-10.4425 0.0714582 0.0260558
-10.3387 0.0655548 0.0272042
-10.2351 0.0592642 0.0283563
-10.1316 0.0532633 0.0297741
-10.0282 0.0473959 0.0311422
-9.92496 0.0412749 0.0326081
-9.82181 0.035494 0.0338373
-9.71877 0.0304773 0.0352644
-9.61583 0.0251903 0.0365495
-9.51301 0.0201471 0.0381238
-9.4103 0.0150867 0.0393751
-9.30769 0.00874836 0.0412291
-9.20518 0.00343605 0.042276
-9.10278 -0.00230856 0.0433171
-9.00048 -0.00752136 0.0442084
-8.89828 -0.0120354 0.0455271
-8.79618 -0.0168596 0.0465512
-8.69417 -0.0231307 0.0479226
-8.59226 -0.0282789 0.0481851
-8.49044 -0.0352682 0.0493315
-8.38872 -0.041484 0.0495122
-8.28708 -0.0486186 0.0500546
-8.18554 -0.0556511 0.050816
-8.08408 -0.0630761 0.0518973
-7.98271 -0.0702538 0.0522732
-7.88143 -0.0786488 0.0533782
-7.78023 -0.0837517 0.0527629
-7.67911 -0.0884461 0.0523038
-7.57807 -0.092965 0.0515672
-7.47712 -0.0953743 0.0501781
-7.37624 -0.0973426 0.0477997
-7.27544 -0.0977585 0.0445193
-7.17471 -0.0960785 0.0400065
-7.07406 -0.0940868 0.0352593
-6.97348 -0.090809 0.0303289
-6.87298 -0.0865193 0.0251619
-6.77254 -0.081926 0.0203146
-6.67218 -0.076641 0.0153045
-6.57188 -0.0715212 0.0107455
-6.47166 -0.0664152 0.00601193
-6.37149 -0.061551 0.00191475
-6.2714 -0.0568665 -0.00243336
-6.17136 -0.052882 -0.00573888
-6.07139 -0.04905 -0.00915748
-5.97148 -0.0463749 -0.0109213
-5.87163 -0.0432954 -0.0128525
-5.77184 -0.0406221 -0.0127772
-5.67211 -0.0368027 -0.013165
-5.57243 -0.0328943 -0.0115518
-5.47281 -0.0272917 -0.0111588
-5.37325 -0.0212685 -0.00927398
-5.27373 -0.0136195 -0.00956571
-5.17427 -0.00592251 -0.00877556
-5.07487 0.00313892 -0.0110261
-4.97551 0.0121563 -0.012408
-4.8762 0.0218233 -0.0170719
-4.77694 0.0306823 -0.0205443
-4.67772 0.0397 -0.0272608
-4.57855 0.0472271 -0.0321062
-4.47943 0.0546198 -0.0401581
-4.38035 0.0597034 -0.0453243
-4.28131 0.0648055 -0.0539001
-4.18232 0.067812 -0.0588252
-4.08336 0.0700113 -0.0671039
-3.98445 0.0693412 -0.0704797
-3.88557 0.0673335 -0.0772715
-3.78673 0.0618739 -0.0776348
-3.68793 0.0543284 -0.0811773
-3.58916 0.0428363 -0.0754673
-3.49043 0.0295789 -0.0735254
-3.39173 0.0145407 -0.059244
-3.29307 -0.00145186 -0.0497636
-3.19443 -0.0155517 -0.0234755
-3.09583 -0.0300462 -0.00472045
-2.99725 -0.0323269 0.0286232
-2.89871 -0.0377775 0.0523137
-2.80019 -0.0185129 0.0786877
-2.7017 -0.00970586 0.0927173
-2.60323 0.0187115 0.0935543
-2.50479 0.0295919 0.0870026
-2.40638 0.0425939 0.0681046
-2.30798 0.0420889 0.054205
-2.20961 0.0403504 0.0381083
-2.11126 0.0340048 0.0285831
-2.01293 0.0294588 0.0197587
-1.91462 0.0230029 0.0152317
-1.81632 0.0193152 0.0115491
-1.71804 0.014577 0.0102229
-1.61978 0.0134415 0.00896239
-1.52154 0.0104028 0.00925375
-1.42331 0.010905 0.00918181
-1.32509 0.00915369 0.0101245
-1.22689 0.0114927 0.0103498
-1.12869 0.010591 0.0114844
-1.03051 0.0138621 0.0117924
-0.932337 0.0134773 0.0129264
-0.834173 0.0179355 0.0130026
-0.736016 0.0177021 0.0139471
-0.637867 0.0227498 0.0135779
-0.539723 0.0225751 0.0140063
-0.441585 0.0288731 0.012644
-0.343451 0.028444 0.0119922
-0.24532 0.0351645 0.0091684
-0.147191 0.0333762 0.00663961
-0.0490634 0.0371623 0.00214809
0.0490634 0.0371623 -0.00214809
0.147191 0.0333762 -0.00663961
0.24532 0.0351645 -0.0091684
0.343451 0.028444 -0.0119922
0.441585 0.0288731 -0.012644
0.539723 0.0225751 -0.0140063
0.637867 0.0227498 -0.0135779
0.736016 0.0177021 -0.0139471
0.834173 0.0179355 -0.0130026
0.932337 0.0134773 -0.0129264
1.03051 0.0138621 -0.0117924
1.12869 0.010591 -0.0114844
1.22689 0.0114927 -0.0103498
1.32509 0.00915369 -0.0101245
1.42331 0.010905 -0.00918181
1.52154 0.0104028 -0.00925375
1.61978 0.0134415 -0.00896239
1.71804 0.014577 -0.0102229
1.81632 0.0193152 -0.0115491
1.91462 0.0230029 -0.0152317
2.01293 0.0294588 -0.0197587
2.11126 0.0340048 -0.0285831
2.20961 0.0403504 -0.0381083
2.30798 0.0420889 -0.054205
2.40638 0.0425939 -0.0681046
2.50479 0.0295919 -0.0870026
2.60323 0.0187115 -0.0935543
2.7017 -0.00970586 -0.0927173
2.80019 -0.0185129 -0.0786877
2.89871 -0.0377775 -0.0523137
2.99725 -0.0323269 -0.0286232
3.09583 -0.0300462 0.00472045
3.19443 -0.0155517 0.0234755
3.29307 -0.00145186 0.0497636
3.39173 0.0145407 0.059244
3.49043 0.0295789 0.0735254
3.58916 0.0428363 0.0754673
3.68793 0.0543284 0.0811773
3.78673 0.0618739 0.0776348
3.88557 0.0673335 0.0772715
3.98445 0.0693412 0.0704797
4.08336 0.0700113 0.0671039
4.18232 0.067812 0.0588252
4.28131 0.0648055 0.0539001
4.38035 0.0597034 0.0453243
4.47943 0.0546198 0.0401581
4.57855 0.0472271 0.0321062
4.67772 0.0397 0.0272608
4.77694 0.0306823 0.0205443
4.8762 0.0218233 0.0170719
4.97551 0.0121563 0.012408
5.07487 0.00313892 0.0110261
5.17427 -0.00592251 0.00877556
5.27373 -0.0136195 0.00956571
5.37325 -0.0212685 0.00927398
5.47281 -0.0272917 0.0111588
5.57243 -0.0328943 0.0115518
5.67211 -0.0368027 0.013165
5.77184 -0.0406221 0.0127772
5.87163 -0.0432954 0.0128525
5.97148 -0.0463749 0.0109213
6.07139 -0.04905 0.00915748
6.17136 -0.052882 0.00573888
6.2714 -0.0568665 0.00243336
6.37149 -0.061551 -0.00191475
6.47166 -0.0664152 -0.00601193
6.57188 -0.0715212 -0.0107455
6.67218 -0.076641 -0.0153045
6.77254 -0.081926 -0.0203146
6.87298 -0.0865193 -0.0251619
6.97348 -0.090809 -0.0303289
7.07406 -0.0940868 -0.0352593
7.17471 -0.0960785 -0.0400065
7.27544 -0.0977585 -0.0445193
7.37624 -0.0973426 -0.0477997
7.47712 -0.0953743 -0.0501781
7.57807 -0.092965 -0.0515672
7.67911 -0.0884461 -0.0523038
7.78023 -0.0837517 -0.0527629
7.88143 -0.0786488 -0.0533782
7.98271 -0.0702538 -0.0522732
8.08408 -0.0630761 -0.0518973
8.18554 -0.0556511 -0.050816
8.28708 -0.0486186 -0.0500546
8.38872 -0.041484 -0.0495122
8.49044 -0.0352682 -0.0493315
8.59226 -0.0282789 -0.0481851
8.69417 -0.0231307 -0.0479226
8.79618 -0.0168596 -0.0465512
8.89828 -0.0120354 -0.0455271
9.00048 -0.00752136 -0.0442084
9.10278 -0.00230856 -0.0433171
9.20518 0.00343605 -0.042276
9.30769 0.00874836 -0.0412291
9.4103 0.0150867 -0.0393751
9.51301 0.0201471 -0.0381238
9.61583 0.0251903 -0.0365495
9.71877 0.0304773 -0.0352644
9.82181 0.035494 -0.0338373
9.92496 0.0412749 -0.0326081
10.0282 0.0473959 -0.0311422
10.1316 0.0532633 -0.0297741
10.2351 0.0592642 -0.0283563
10.3387 0.0655548 -0.0272042
10.4425 0.0714582 -0.0260558
10.5463 0.0784116 -0.0247391
10.6503 0.0850658 -0.0235268
10.7545 0.0922428 -0.0223081
10.8587 0.0994701 -0.0212063
10.9631 0.107157 -0.0200381
11.0676 0.114785 -0.0190019
11.1722 0.123254 -0.0177299
11.277 0.131248 -0.0165553
11.3819 0.139836 -0.0151068
11.487 0.148399 -0.0138616
11.5922 0.157433 -0.0124513
11.6975 0.166851 -0.010943
11.803 0.176706 -0.00916427
11.9086 0.186594 -0.00733204
12.0144 0.196483 -0.00524808
12.1204 0.206609 -0.00310017
12.2265 0.21672 -0.000717209
12.3327 0.227682 0.00182745
12.4391 0.238549 0.00465013
12.5457 0.250048 0.00778411
12.6524 0.26131 0.0111104
12.7593 0.27256 0.0146846
12.8664 0.283345 0.0184792
12.9737 0.293453 0.022286
13.0811 0.302492 0.025935
13.1887 0.310896 0.0293706
13.2965 0.318714 0.0326947
13.4044 0.326614 0.0359469
13.5126 0.334182 0.0391224
13.6209 0.341139 0.0422472
13.7294 0.346904 0.0451859
13.8382 0.350961 0.0479716
13.9471 0.35346 0.0503477
14.0562 0.353482 0.0524067
14.1655 0.352613 0.0540999
14.275 0.35023 0.0553828
14.3848 0.347801 0.0565522
14.4947 0.345133 0.0575755
14.6049 0.341948 0.0587039
14.7152 0.338809 0.0599168
14.8258 0.333814 0.0611191
14.9367 0.328431 0.0624473
15.0477 0.321141 0.0636189
15.159 0.313407 0.0647655
15.2705 0.304946 0.0657237
15.3823 0.296498 0.0666636
15.4943 0.288136 0.0674973
15.6066 0.279577 0.0682847
15.7191 0.271137 0.0690293
15.8319 0.26208 0.0695658
15.9449 0.252796 0.0700078
16.0582 0.242931 0.0701929
16.1717 0.232606 0.0701691
16.2856 0.222167 0.0699037
16.3997 0.211157 0.0693081
16.5141 0.199863 0.0684166
16.6288 0.188216 0.0671273
16.7437 0.176516 0.0654639
16.859 0.164988 0.0634175
16.9746 0.153418 0.0610686
17.0905 0.142339 0.0584718
17.2067 0.131177 0.0556744
17.3232 0.120254 0.0527698
17.4401 0.109395 0.0498327
17.5572 0.0991369 0.0469156
17.6748 0.0889368 0.0439211
17.7926 0.0787963 0.0408742
17.9108 0.0686996 0.0378381
18.0294 0.0591555 0.0349872
18.1483 0.0509708 0.0323869
18.2676 0.043616 0.0299811
18.3873 0.0369579 0.0276851
18.5074 0.0308088 0.0255788
18.6278 0.0250926 0.023731
18.7487 0.0202678 0.0222219
18.8699 0.0158942 0.0208498
18.9916 0.0119089 0.019542
19.1137 0.0076952 0.0181903
19.2362 0.00317558 0.0167859
19.3592 -0.000785874 0.0155149
19.4826 -0.00397421 0.0142847
19.6065 -0.00604451 0.013177
19.7309 -0.008158 0.0119614
19.8557 -0.0102442 0.0107504
19.9811 -0.0122581 0.0097209
20.1069 -0.014221 0.00880536
20.2333 -0.0158255 0.0080652
20.3602 -0.0174934 0.00719857
20.4876 -0.0191597 0.00630714
20.6156 -0.0208615 0.0053664
20.7441 -0.0220782 0.00451713
20.8732 -0.0227583 0.00369474
21.0029 -0.022697 0.00290443
21.1332 -0.0225306 0.00214717
21.2642 -0.022327 0.00141356
21.3958 -0.0223153 0.000835333
21.528 -0.022417 0.000301561
21.6609 -0.022293 -0.000125919
21.7945 -0.0221637 -0.000648124
21.9288 -0.0217481 -0.00113881
22.0639 -0.0210812 -0.00161515
22.1997 -0.0197679 -0.00199749
22.3363 -0.0179006 -0.00232563
22.4736 -0.0154325 -0.00256343
22.6118 -0.0128064 -0.00273865
22.7509 -0.0100019 -0.00281789
22.8908 -0.00702108 -0.00280199
23.0316 -0.00385052 -0.00272781
23.1733 -0.000559115 -0.00261293
23.316 0.00294826 -0.00244791
23.4597 0.00693621 -0.00219863
23.6044 0.0114487 -0.00186108
23.7502 0.0165333 -0.0014203
23.8971 0.0222812 -0.000854368
24.0451 0.0287773 -0.000151387
24.1944 0.0360989 0.00072634
24.3448 0.0443979 0.00176988
24.4966 0.0534915 0.00299366
24.6496 0.06325 0.00440681
24.8041 0.0736359 0.00603685
24.9601 0.0843909 0.00785755
25.1175 0.0954368 0.00985729
25.2766 0.106557 0.0120043
25.4373 0.117687 0.0142869
25.5998 0.12899 0.0167121
25.7641 0.140868 0.01928
25.9304 0.153417 0.0219864
26.0988 0.166411 0.0248556
26.2693 0.179909 0.0278944
26.4421 0.193733 0.0310817
26.6174 0.207384 0.0343332
26.7954 0.220332 0.0376093
26.9761 0.232237 0.0408618
27.1598 0.24258 0.044012
27.3468 0.251097 0.0470052
27.5373 0.257875 0.049802
27.7317 0.262987 0.0523754
27.9302 0.266886 0.054717
28.1333 0.269716 0.0568345
28.3415 0.271217 0.058722
28.5554 0.270732 0.0603257
28.7758 0.267634 0.0615993
29.0035 0.261603 0.062509
29.2396 0.25248 0.0630186
29.4858 0.240635 0.0631436
29.7441 0.226954 0.0629006
30.0173 0.211766 0.0622852
30.3101 0.194412 0.0612157
30.6297 0.172758 0.0594502
30.9905 0.145855 0.0566448
31.4301 0.11347 0.052243


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1Classic/vCLAOffP_FRG_K.txt <==
-31.4301 0.11347 -0.0522433
-30.9905 0.145855 -0.056645
-30.6297 0.172759 -0.0594504
-30.3101 0.194413 -0.0612159
-30.0173 0.211767 -0.0622855
-29.7441 0.226955 -0.0629008
-29.4858 0.240637 -0.0631439
-29.2396 0.252481 -0.0630188
-29.0035 0.261605 -0.0625092
-28.7758 0.267636 -0.0615995
-28.5554 0.270734 -0.060326
-28.3415 0.271219 -0.0587223
-28.1333 0.269718 -0.0568348
-27.9302 0.266888 -0.0547173
-27.7317 0.26299 -0.0523757
-27.5373 0.257878 -0.0498022
-27.3468 0.2511 -0.0470055
-27.1598 0.242583 -0.0440122
-26.9761 0.23224 -0.0408621
-26.7954 0.220335 -0.0376096
-26.6174 0.207387 -0.0343335
-26.4421 0.193736 -0.0310819
-26.2693 0.179913 -0.0278946
-26.0988 0.166415 -0.0248557
-25.9304 0.153422 -0.0219864
-25.7641 0.140874 -0.0192797
-25.5998 0.128996 -0.0167116
-25.4373 0.117695 -0.0142862
-25.2766 0.106566 -0.0120038
-25.1175 0.0954455 -0.00985728
-24.9601 0.0843999 -0.00785812
-24.8041 0.0736451 -0.00603761
-24.6496 0.0632593 -0.00440724
-24.4966 0.053501 -0.00299367
-24.3448 0.0444075 -0.00176996
-24.1944 0.0361087 -0.000726857
-24.0451 0.0287872 0.000150768
-23.8971 0.0222913 0.00085412
-23.7502 0.0165436 0.00142017
-23.6044 0.0114591 0.00186059
-23.4597 0.00694676 0.00219804
-23.316 0.00295896 0.00244764
-23.1733 -0.000548248 0.00261265
-23.0316 -0.00383949 0.00272722
-22.8908 -0.00700989 0.00280151
-22.7509 -0.00999059 0.00281764
-22.6118 -0.0127949 0.00273816
-22.4736 -0.0154209 0.00256283
-22.3363 -0.0178888 0.0023253
-22.1997 -0.0197558 0.00199703
-22.0639 -0.021069 0.00161451
-21.9288 -0.0217358 0.00113839
-21.7945 -0.0221512 0.000647674
-21.6609 -0.0222803 0.000125248
-21.528 -0.0224041 -0.000302038
-21.3958 -0.0223022 -0.000835827
-21.2642 -0.0223136 -0.00141426
-21.1332 -0.022517 -0.0021477
-21.0029 -0.0226832 -0.00290497
-20.8732 -0.0227444 -0.00369547
-20.7441 -0.022064 -0.00451767
-20.6156 -0.0208472 -0.00536704
-20.4876 -0.0191452 -0.00630789
-20.3602 -0.0174785 -0.00719916
-20.2333 -0.0158104 -0.00806591
-20.1069 -0.0142057 -0.00880615
-19.9811 -0.0122426 -0.00972153
-19.8557 -0.0102284 -0.0107512
-19.7309 -0.00814197 -0.0119622
-19.6065 -0.00602822 -0.0131777
-19.4826 -0.00395765 -0.0142856
-19.3592 -0.000769033 -0.0155157
-19.2362 0.00319271 -0.0167867
-19.1137 0.00771262 -0.0181913
-18.9916 0.0119266 -0.0195428
-18.8699 0.0159122 -0.0208508
-18.7487 0.0202862 -0.0222229
-18.6278 0.0251113 -0.0237319
-18.5074 0.0308278 -0.0255799
-18.3873 0.0369773 -0.0276862
-18.2676 0.0436358 -0.0299822
-18.1483 0.050991 -0.0323881
-18.0294 0.0591761 -0.0349883
-17.9108 0.0687206 -0.0378394
-17.7926 0.0788177 -0.0408754
-17.6748 0.0889586 -0.0439224
-17.5572 0.0991592 -0.046917
-17.4401 0.109417 -0.049834
-17.3232 0.120277 -0.0527713
-17.2067 0.131201 -0.0556759
-17.0905 0.142364 -0.0584734
-16.9746 0.153443 -0.0610703
-16.859 0.165013 -0.0634192
-16.7437 0.176542 -0.0654658
-16.6288 0.188243 -0.0671292
-16.5141 0.19989 -0.0684187
-16.3997 0.211186 -0.0693103
-16.2856 0.222197 -0.0699059
-16.1717 0.232636 -0.0701716
-16.0582 0.242962 -0.0701955
-15.9449 0.252828 -0.0700106
-15.8319 0.262113 -0.0695687
-15.7191 0.271171 -0.0690323
-15.6066 0.279613 -0.068288
-15.4943 0.288173 -0.0675008
-15.3823 0.296536 -0.0666674
-15.2705 0.304986 -0.0657278
-15.159 0.313448 -0.06477
-15.0477 0.321184 -0.0636237
-14.9367 0.328476 -0.0624526
-14.8258 0.333861 -0.0611249
-14.7152 0.338859 -0.0599232
-14.6049 0.342 -0.058711
-14.4947 0.345188 -0.0575834
-14.3848 0.347859 -0.0565611
-14.275 0.350292 -0.055393
-14.1655 0.352679 -0.0541113
-14.0562 0.353553 -0.0524202
-13.9471 0.353536 -0.0503633
-13.8382 0.351044 -0.0479904
-13.7294 0.346995 -0.0452084
-13.6209 0.341239 -0.0422751
-13.5126 0.334293 -0.0391576
-13.4044 0.326739 -0.0359927
-13.2965 0.318854 -0.0327563
-13.1887 0.311056 -0.0294574
-13.0811 0.302672 -0.0260628
-12.9737 0.293643 -0.0224823
-12.8664 0.283501 -0.0187752
-12.7593 0.272592 -0.0150611
-12.6524 0.261192 -0.0114441
-12.5457 0.249866 -0.0080123
-12.4391 0.238367 -0.00479745
-12.3327 0.227519 -0.00192436
-12.2265 0.216578 0.000649688
-12.1204 0.206485 0.0030516
-12.0144 0.196374 0.00521115
-11.9086 0.186496 0.00730372
-11.803 0.176619 0.00914129
-11.6975 0.166772 0.0109247
-11.5922 0.157361 0.0124357
-11.487 0.148333 0.0138488
-11.3819 0.139775 0.0150955
-11.277 0.131192 0.0165459
-11.1722 0.123201 0.0177214
-11.0676 0.114736 0.0189947
-10.9631 0.107111 0.0200314
-10.8587 0.0994266 0.0212007
-10.7545 0.0922017 0.0223027
-10.6503 0.085027 0.0235222
-10.5463 0.0783747 0.0247346
-10.4425 0.0714232 0.026052
-10.3387 0.0655214 0.0272005
-10.2351 0.0592324 0.0283531
-10.1316 0.0532329 0.0297709
-10.0282 0.0473668 0.0311396
-9.92496 0.041247 0.0326052
-9.82181 0.0354672 0.0338351
-9.71877 0.0304515 0.0352618
-9.61583 0.0251656 0.0365476
-9.51301 0.0201233 0.0381215
-9.4103 0.0150637 0.0393735
-9.30769 0.00872622 0.0412269
-9.20518 0.00341471 0.0422746
-9.10278 -0.00232921 0.0433152
-9.00048 -0.00754131 0.0442071
-8.89828 -0.0120547 0.0455254
-8.79618 -0.0168783 0.04655
-8.69417 -0.0231489 0.047921
-8.59226 -0.0282965 0.048184
-8.49044 -0.0352852 0.0493301
-8.38872 -0.0415005 0.0495112
-8.28708 -0.0486347 0.0500533
-8.18554 -0.0556667 0.050815
-8.08408 -0.0630913 0.051896
-7.98271 -0.0702686 0.0522722
-7.88143 -0.0786632 0.0533771
-7.78023 -0.0837657 0.0527621
-7.67911 -0.0884598 0.0523026
-7.57807 -0.0929783 0.0515664
-7.47712 -0.0953873 0.050177
-7.37624 -0.0973553 0.047799
-7.27544 -0.0977708 0.0445183
-7.17471 -0.0960905 0.0400058
-7.07406 -0.0940985 0.0352583
-6.97348 -0.0908205 0.0303282
-6.87298 -0.0865305 0.0251609
-6.77254 -0.081937 0.0203139
-6.67218 -0.0766516 0.0153036
-6.57188 -0.0715317 0.0107448
-6.47166 -0.0664254 0.00601111
-6.37149 -0.0615611 0.001914
-6.2714 -0.0568763 -0.00243411
-6.17136 -0.0528916 -0.00573967
-6.07139 -0.0490593 -0.00915815
-5.97148 -0.0463842 -0.0109221
-5.87163 -0.0433044 -0.0128531
-5.77184 -0.040631 -0.0127781
-5.67211 -0.0368114 -0.0131656
-5.57243 -0.0329028 -0.0115527
-5.47281 -0.0273001 -0.0111593
-5.37325 -0.0212767 -0.0092749
-5.27373 -0.0136275 -0.00956621
-5.17427 -0.0059304 -0.00877648
-5.07487 0.0031312 -0.0110266
-4.97551 0.0121487 -0.0124089
-4.8762 0.0218158 -0.0170725
-4.77694 0.030675 -0.0205452
-4.67772 0.0396928 -0.0272614
-4.57855 0.04722 -0.0321071
-4.47943 0.0546129 -0.0401587
-4.38035 0.0596965 -0.0453251
-4.28131 0.0647988 -0.0539007
-4.18232 0.0678054 -0.058826
-4.08336 0.0700047 -0.0671046
-3.98445 0.0693348 -0.0704805
-3.88557 0.0673272 -0.0772723
-3.78673 0.0618676 -0.0776356
-3.68793 0.0543222 -0.0811781
-3.58916 0.0428302 -0.075468
-3.49043 0.0295728 -0.0735263
-3.39173 0.0145348 -0.0592447
-3.29307 -0.00145773 -0.0497645
-3.19443 -0.0155575 -0.0234762
-3.09583 -0.0300519 -0.00472146
-2.99725 -0.0323326 0.0286225
-2.89871 -0.0377831 0.0523126
-2.80019 -0.0185184 0.0786869
-2.7017 -0.00971136 0.0927162
-2.60323 0.0187061 0.0935535
-2.50479 0.0295865 0.0870014
-2.40638 0.0425886 0.0681037
-2.30798 0.0420836 0.0542038
-2.20961 0.0403451 0.0381074
-2.11126 0.0339995 0.0285818
-2.01293 0.0294536 0.0197576
-1.91462 0.0229977 0.0152303
-1.81632 0.01931 0.0115478
-1.71804 0.0145719 0.0102214
-1.61978 0.0134364 0.008961
-1.52154 0.0103976 0.00925211
-1.42331 0.0108999 0.00918023
-1.32509 0.00914854 0.0101227
-1.22689 0.0114876 0.0103479
-1.12869 0.0105858 0.0114824
-1.03051 0.0138569 0.0117902
-0.932337 0.013472 0.0129239
-0.834173 0.01793 0.013
-0.736016 0.0176965 0.0139442
-0.637867 0.0227439 0.0135747
-0.539723 0.0225688 0.0140027
-0.441585 0.0288662 0.0126399
-0.343451 0.0284361 0.0119876
-0.24532 0.0351552 0.00916356
-0.147191 0.0333643 0.0066353
-0.0490634 0.0371488 0.00214623
0.0490634 0.0371488 -0.00214623
0.147191 0.0333643 -0.0066353
0.24532 0.0351552 -0.00916356
0.343451 0.0284361 -0.0119876
0.441585 0.0288662 -0.0126399
0.539723 0.0225688 -0.0140027
0.637867 0.0227439 -0.0135747
0.736016 0.0176965 -0.0139442
0.834173 0.01793 -0.013
0.932337 0.013472 -0.0129239
1.03051 0.0138569 -0.0117902
1.12869 0.0105858 -0.0114824
1.22689 0.0114876 -0.0103479
1.32509 0.00914854 -0.0101227
1.42331 0.0108999 -0.00918023
1.52154 0.0103976 -0.00925211
1.61978 0.0134364 -0.008961
1.71804 0.0145719 -0.0102214
1.81632 0.01931 -0.0115478
1.91462 0.0229977 -0.0152303
2.01293 0.0294536 -0.0197576
2.11126 0.0339995 -0.0285818
2.20961 0.0403451 -0.0381074
2.30798 0.0420836 -0.0542038
2.40638 0.0425886 -0.0681037
2.50479 0.0295865 -0.0870014
2.60323 0.0187061 -0.0935535
2.7017 -0.00971136 -0.0927162
2.80019 -0.0185184 -0.0786869
2.89871 -0.0377831 -0.0523126
2.99725 -0.0323326 -0.0286225
3.09583 -0.0300519 0.00472146
3.19443 -0.0155575 0.0234762
3.29307 -0.00145773 0.0497645
3.39173 0.0145348 0.0592447
3.49043 0.0295728 0.0735263
3.58916 0.0428302 0.075468
3.68793 0.0543222 0.0811781
3.78673 0.0618676 0.0776356
3.88557 0.0673272 0.0772723
3.98445 0.0693348 0.0704805
4.08336 0.0700047 0.0671046
4.18232 0.0678054 0.058826
4.28131 0.0647988 0.0539007
4.38035 0.0596965 0.0453251
4.47943 0.0546129 0.0401587
4.57855 0.04722 0.0321071
4.67772 0.0396928 0.0272614
4.77694 0.030675 0.0205452
4.8762 0.0218158 0.0170725
4.97551 0.0121487 0.0124089
5.07487 0.0031312 0.0110266
5.17427 -0.0059304 0.00877648
5.27373 -0.0136275 0.00956621
5.37325 -0.0212767 0.0092749
5.47281 -0.0273001 0.0111593
5.57243 -0.0329028 0.0115527
5.67211 -0.0368114 0.0131656
5.77184 -0.040631 0.0127781
5.87163 -0.0433044 0.0128531
5.97148 -0.0463842 0.0109221
6.07139 -0.0490593 0.00915815
6.17136 -0.0528916 0.00573967
6.2714 -0.0568763 0.00243411
6.37149 -0.0615611 -0.001914
6.47166 -0.0664254 -0.00601111
6.57188 -0.0715317 -0.0107448
6.67218 -0.0766516 -0.0153036
6.77254 -0.081937 -0.0203139
6.87298 -0.0865305 -0.0251609
6.97348 -0.0908205 -0.0303282
7.07406 -0.0940985 -0.0352583
7.17471 -0.0960905 -0.0400058
7.27544 -0.0977708 -0.0445183
7.37624 -0.0973553 -0.047799
7.47712 -0.0953873 -0.050177
7.57807 -0.0929783 -0.0515664
7.67911 -0.0884598 -0.0523026
7.78023 -0.0837657 -0.0527621
7.88143 -0.0786632 -0.0533771
7.98271 -0.0702686 -0.0522722
8.08408 -0.0630913 -0.051896
8.18554 -0.0556667 -0.050815
8.28708 -0.0486347 -0.0500533
8.38872 -0.0415005 -0.0495112
8.49044 -0.0352852 -0.0493301
8.59226 -0.0282965 -0.048184
8.69417 -0.0231489 -0.047921
8.79618 -0.0168783 -0.04655
8.89828 -0.0120547 -0.0455254
9.00048 -0.00754131 -0.0442071
9.10278 -0.00232921 -0.0433152
9.20518 0.00341471 -0.0422746
9.30769 0.00872622 -0.0412269
9.4103 0.0150637 -0.0393735
9.51301 0.0201233 -0.0381215
9.61583 0.0251656 -0.0365476
9.71877 0.0304515 -0.0352618
9.82181 0.0354672 -0.0338351
9.92496 0.041247 -0.0326052
10.0282 0.0473668 -0.0311396
10.1316 0.0532329 -0.0297709
10.2351 0.0592324 -0.0283531
10.3387 0.0655214 -0.0272005
10.4425 0.0714232 -0.026052
10.5463 0.0783747 -0.0247346
10.6503 0.085027 -0.0235222
10.7545 0.0922017 -0.0223027
10.8587 0.0994266 -0.0212007
10.9631 0.107111 -0.0200314
11.0676 0.114736 -0.0189947
11.1722 0.123201 -0.0177214
11.277 0.131192 -0.0165459
11.3819 0.139775 -0.0150955
11.487 0.148333 -0.0138488
11.5922 0.157361 -0.0124357
11.6975 0.166772 -0.0109247
11.803 0.176619 -0.00914129
11.9086 0.186496 -0.00730372
12.0144 0.196374 -0.00521115
12.1204 0.206485 -0.0030516
12.2265 0.216578 -0.000649688
12.3327 0.227519 0.00192436
12.4391 0.238367 0.00479745
12.5457 0.249866 0.0080123
12.6524 0.261192 0.0114441
12.7593 0.272592 0.0150611
12.8664 0.283501 0.0187752
12.9737 0.293643 0.0224823
13.0811 0.302672 0.0260628
13.1887 0.311056 0.0294574
13.2965 0.318854 0.0327563
13.4044 0.326739 0.0359927
13.5126 0.334293 0.0391576
13.6209 0.341239 0.0422751
13.7294 0.346995 0.0452084
13.8382 0.351044 0.0479904
13.9471 0.353536 0.0503633
14.0562 0.353553 0.0524202
14.1655 0.352679 0.0541113
14.275 0.350292 0.055393
14.3848 0.347859 0.0565611
14.4947 0.345188 0.0575834
14.6049 0.342 0.058711
14.7152 0.338859 0.0599232
14.8258 0.333861 0.0611249
14.9367 0.328476 0.0624526
15.0477 0.321184 0.0636237
15.159 0.313448 0.06477
15.2705 0.304986 0.0657278
15.3823 0.296536 0.0666674
15.4943 0.288173 0.0675008
15.6066 0.279613 0.068288
15.7191 0.271171 0.0690323
15.8319 0.262113 0.0695687
15.9449 0.252828 0.0700106
16.0582 0.242962 0.0701955
16.1717 0.232636 0.0701716
16.2856 0.222197 0.0699059
16.3997 0.211186 0.0693103
16.5141 0.19989 0.0684187
16.6288 0.188243 0.0671292
16.7437 0.176542 0.0654658
16.859 0.165013 0.0634192
16.9746 0.153443 0.0610703
17.0905 0.142364 0.0584734
17.2067 0.131201 0.0556759
17.3232 0.120277 0.0527713
17.4401 0.109417 0.049834
17.5572 0.0991592 0.046917
17.6748 0.0889586 0.0439224
17.7926 0.0788177 0.0408754
17.9108 0.0687206 0.0378394
18.0294 0.0591761 0.0349883
18.1483 0.050991 0.0323881
18.2676 0.0436358 0.0299822
18.3873 0.0369773 0.0276862
18.5074 0.0308278 0.0255799
18.6278 0.0251113 0.0237319
18.7487 0.0202862 0.0222229
18.8699 0.0159122 0.0208508
18.9916 0.0119266 0.0195428
19.1137 0.00771262 0.0181913
19.2362 0.00319271 0.0167867
19.3592 -0.000769033 0.0155157
19.4826 -0.00395765 0.0142856
19.6065 -0.00602822 0.0131777
19.7309 -0.00814197 0.0119622
19.8557 -0.0102284 0.0107512
19.9811 -0.0122426 0.00972153
20.1069 -0.0142057 0.00880615
20.2333 -0.0158104 0.00806591
20.3602 -0.0174785 0.00719916
20.4876 -0.0191452 0.00630789
20.6156 -0.0208472 0.00536704
20.7441 -0.022064 0.00451767
20.8732 -0.0227444 0.00369547
21.0029 -0.0226832 0.00290497
21.1332 -0.022517 0.0021477
21.2642 -0.0223136 0.00141426
21.3958 -0.0223022 0.000835827
21.528 -0.0224041 0.000302038
21.6609 -0.0222803 -0.000125248
21.7945 -0.0221512 -0.000647674
21.9288 -0.0217358 -0.00113839
22.0639 -0.021069 -0.00161451
22.1997 -0.0197558 -0.00199703
22.3363 -0.0178888 -0.0023253
22.4736 -0.0154209 -0.00256283
22.6118 -0.0127949 -0.00273816
22.7509 -0.00999059 -0.00281764
22.8908 -0.00700989 -0.00280151
23.0316 -0.00383949 -0.00272722
23.1733 -0.000548248 -0.00261265
23.316 0.00295896 -0.00244764
23.4597 0.00694676 -0.00219804
23.6044 0.0114591 -0.00186059
23.7502 0.0165436 -0.00142017
23.8971 0.0222913 -0.00085412
24.0451 0.0287872 -0.000150768
24.1944 0.0361087 0.000726857
24.3448 0.0444075 0.00176996
24.4966 0.053501 0.00299367
24.6496 0.0632593 0.00440724
24.8041 0.0736451 0.00603761
24.9601 0.0843999 0.00785812
25.1175 0.0954455 0.00985728
25.2766 0.106566 0.0120038
25.4373 0.117695 0.0142862
25.5998 0.128996 0.0167116
25.7641 0.140874 0.0192797
25.9304 0.153422 0.0219864
26.0988 0.166415 0.0248557
26.2693 0.179913 0.0278946
26.4421 0.193736 0.0310819
26.6174 0.207387 0.0343335
26.7954 0.220335 0.0376096
26.9761 0.23224 0.0408621
27.1598 0.242583 0.0440122
27.3468 0.2511 0.0470055
27.5373 0.257878 0.0498022
27.7317 0.26299 0.0523757
27.9302 0.266888 0.0547173
28.1333 0.269718 0.0568348
28.3415 0.271219 0.0587223
28.5554 0.270734 0.060326
28.7758 0.267636 0.0615995
29.0035 0.261605 0.0625092
29.2396 0.252481 0.0630188
29.4858 0.240637 0.0631439
29.7441 0.226955 0.0629008
30.0173 0.211767 0.0622855
30.3101 0.194413 0.0612159
30.6297 0.172759 0.0594504
30.9905 0.145855 0.056645
31.4301 0.11347 0.0522433


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1Classic/vCLRDiaP_FRG.txt <==
-31.4301 0.11347 0.052243
-30.9905 0.145855 0.0566448
-30.6297 0.172758 0.0594502
-30.3101 0.194412 0.0612157
-30.0173 0.211766 0.0622852
-29.7441 0.226954 0.0629006
-29.4858 0.240635 0.0631436
-29.2396 0.25248 0.0630186
-29.0035 0.261603 0.062509
-28.7758 0.267634 0.0615993
-28.5554 0.270732 0.0603257
-28.3415 0.271217 0.058722
-28.1333 0.269716 0.0568345
-27.9302 0.266886 0.054717
-27.7317 0.262987 0.0523754
-27.5373 0.257875 0.049802
-27.3468 0.251097 0.0470052
-27.1598 0.24258 0.044012
-26.9761 0.232237 0.0408618
-26.7954 0.220332 0.0376093
-26.6174 0.207384 0.0343332
-26.4421 0.193733 0.0310817
-26.2693 0.179909 0.0278944
-26.0988 0.166411 0.0248556
-25.9304 0.153417 0.0219864
-25.7641 0.140868 0.01928
-25.5998 0.12899 0.0167121
-25.4373 0.117687 0.0142869
-25.2766 0.106557 0.0120043
-25.1175 0.0954368 0.00985729
-24.9601 0.0843909 0.00785755
-24.8041 0.0736359 0.00603685
-24.6496 0.06325 0.00440681
-24.4966 0.0534915 0.00299366
-24.3448 0.0443979 0.00176988
-24.1944 0.0360989 0.00072634
-24.0451 0.0287773 -0.000151387
-23.8971 0.0222812 -0.000854368
-23.7502 0.0165333 -0.0014203
-23.6044 0.0114487 -0.00186108
-23.4597 0.00693621 -0.00219863
-23.316 0.00294826 -0.00244791
-23.1733 -0.000559115 -0.00261293
-23.0316 -0.00385052 -0.00272781
-22.8908 -0.00702108 -0.00280199
-22.7509 -0.0100019 -0.00281789
-22.6118 -0.0128064 -0.00273865
-22.4736 -0.0154325 -0.00256343
-22.3363 -0.0179006 -0.00232563
-22.1997 -0.0197679 -0.00199749
-22.0639 -0.0210812 -0.00161515
-21.9288 -0.0217481 -0.00113881
-21.7945 -0.0221637 -0.000648124
-21.6609 -0.022293 -0.000125919
-21.528 -0.022417 0.000301561
-21.3958 -0.0223153 0.000835333
-21.2642 -0.022327 0.00141356
-21.1332 -0.0225306 0.00214717
-21.0029 -0.022697 0.00290443
-20.8732 -0.0227583 0.00369474
-20.7441 -0.0220782 0.00451713
-20.6156 -0.0208615 0.0053664
-20.4876 -0.0191597 0.00630714
-20.3602 -0.0174934 0.00719857
-20.2333 -0.0158255 0.0080652
-20.1069 -0.014221 0.00880536
-19.9811 -0.0122581 0.0097209
-19.8557 -0.0102442 0.0107504
-19.7309 -0.008158 0.0119614
-19.6065 -0.00604451 0.013177
-19.4826 -0.00397421 0.0142847
-19.3592 -0.000785874 0.0155149
-19.2362 0.00317558 0.0167859
-19.1137 0.0076952 0.0181903
-18.9916 0.0119089 0.019542
-18.8699 0.0158942 0.0208498
-18.7487 0.0202678 0.0222219
-18.6278 0.0250926 0.023731
-18.5074 0.0308088 0.0255788
-18.3873 0.0369579 0.0276851
-18.2676 0.043616 0.0299811
-18.1483 0.0509708 0.0323869
-18.0294 0.0591555 0.0349872
-17.9108 0.0686996 0.0378381
-17.7926 0.0787963 0.0408742
-17.6748 0.0889368 0.0439211
-17.5572 0.0991369 0.0469156
-17.4401 0.109395 0.0498327
-17.3232 0.120254 0.0527698
-17.2067 0.131177 0.0556744
-17.0905 0.142339 0.0584718
-16.9746 0.153418 0.0610686
-16.859 0.164988 0.0634175
-16.7437 0.176516 0.0654639
-16.6288 0.188216 0.0671273
-16.5141 0.199863 0.0684166
-16.3997 0.211157 0.0693081
-16.2856 0.222167 0.0699037
-16.1717 0.232606 0.0701691
-16.0582 0.242931 0.0701929
-15.9449 0.252796 0.0700078
-15.8319 0.26208 0.0695658
-15.7191 0.271137 0.0690293
-15.6066 0.279577 0.0682847
-15.4943 0.288136 0.0674973
-15.3823 0.296498 0.0666636
-15.2705 0.304946 0.0657237
-15.159 0.313407 0.0647655
-15.0477 0.321141 0.0636189
-14.9367 0.328431 0.0624473
-14.8258 0.333814 0.0611191
-14.7152 0.338809 0.0599168
-14.6049 0.341948 0.0587039
-14.4947 0.345133 0.0575755
-14.3848 0.347801 0.0565522
-14.275 0.35023 0.0553828
-14.1655 0.352613 0.0540999
-14.0562 0.353482 0.0524067
-13.9471 0.35346 0.0503477
-13.8382 0.350961 0.0479716
-13.7294 0.346904 0.0451859
-13.6209 0.341139 0.0422472
-13.5126 0.334182 0.0391224
-13.4044 0.326614 0.0359469
-13.2965 0.318714 0.0326947
-13.1887 0.310896 0.0293706
-13.0811 0.302492 0.025935
-12.9737 0.293453 0.022286
-12.8664 0.283345 0.0184792
-12.7593 0.27256 0.0146846
-12.6524 0.26131 0.0111104
-12.5457 0.250048 0.00778411
-12.4391 0.238549 0.00465013
-12.3327 0.227682 0.00182745
-12.2265 0.21672 -0.000717209
-12.1204 0.206609 -0.00310017
-12.0144 0.196483 -0.00524808
-11.9086 0.186594 -0.00733204
-11.803 0.176706 -0.00916427
-11.6975 0.166851 -0.010943
-11.5922 0.157433 -0.0124513
-11.487 0.148399 -0.0138616
-11.3819 0.139836 -0.0151068
-11.277 0.131248 -0.0165553
-11.1722 0.123254 -0.0177299
-11.0676 0.114785 -0.0190019
-10.9631 0.107157 -0.0200381
-10.8587 0.0994701 -0.0212063
-10.7545 0.0922428 -0.0223081
-10.6503 0.0850658 -0.0235268
-10.5463 0.0784116 -0.0247391
-10.4425 0.0714582 -0.0260558
-10.3387 0.0655548 -0.0272042
-10.2351 0.0592642 -0.0283563
-10.1316 0.0532633 -0.0297741
-10.0282 0.0473959 -0.0311422
-9.92496 0.0412749 -0.0326081
-9.82181 0.035494 -0.0338373
-9.71877 0.0304773 -0.0352644
-9.61583 0.0251903 -0.0365495
-9.51301 0.0201471 -0.0381238
-9.4103 0.0150867 -0.0393751
-9.30769 0.00874836 -0.0412291
-9.20518 0.00343605 -0.042276
-9.10278 -0.00230856 -0.0433171
-9.00048 -0.00752136 -0.0442084
-8.89828 -0.0120354 -0.0455271
-8.79618 -0.0168596 -0.0465512
-8.69417 -0.0231307 -0.0479226
-8.59226 -0.0282789 -0.0481851
-8.49044 -0.0352682 -0.0493315
-8.38872 -0.041484 -0.0495122
-8.28708 -0.0486186 -0.0500546
-8.18554 -0.0556511 -0.050816
-8.08408 -0.0630761 -0.0518973
-7.98271 -0.0702538 -0.0522732
-7.88143 -0.0786488 -0.0533782
-7.78023 -0.0837517 -0.0527629
-7.67911 -0.0884461 -0.0523038
-7.57807 -0.092965 -0.0515672
-7.47712 -0.0953743 -0.0501781
-7.37624 -0.0973426 -0.0477997
-7.27544 -0.0977585 -0.0445193
-7.17471 -0.0960785 -0.0400065
-7.07406 -0.0940868 -0.0352593
-6.97348 -0.090809 -0.0303289
-6.87298 -0.0865193 -0.0251619
-6.77254 -0.081926 -0.0203146
-6.67218 -0.076641 -0.0153045
-6.57188 -0.0715212 -0.0107455
-6.47166 -0.0664152 -0.00601193
-6.37149 -0.061551 -0.00191475
-6.2714 -0.0568665 0.00243336
-6.17136 -0.052882 0.00573888
-6.07139 -0.04905 0.00915748
-5.97148 -0.0463749 0.0109213
-5.87163 -0.0432954 0.0128525
-5.77184 -0.0406221 0.0127772
-5.67211 -0.0368027 0.013165
-5.57243 -0.0328943 0.0115518
-5.47281 -0.0272917 0.0111588
-5.37325 -0.0212685 0.00927398
-5.27373 -0.0136195 0.00956571
-5.17427 -0.00592251 0.00877556
-5.07487 0.00313892 0.0110261
-4.97551 0.0121563 0.012408
-4.8762 0.0218233 0.0170719
-4.77694 0.0306823 0.0205443
-4.67772 0.0397 0.0272608
-4.57855 0.0472271 0.0321062
-4.47943 0.0546198 0.0401581
-4.38035 0.0597034 0.0453243
-4.28131 0.0648055 0.0539001
-4.18232 0.067812 0.0588252
-4.08336 0.0700113 0.0671039
-3.98445 0.0693412 0.0704797
-3.88557 0.0673335 0.0772715
-3.78673 0.0618739 0.0776348
-3.68793 0.0543284 0.0811773
-3.58916 0.0428363 0.0754673
-3.49043 0.0295789 0.0735254
-3.39173 0.0145407 0.059244
-3.29307 -0.00145186 0.0497636
-3.19443 -0.0155517 0.0234755
-3.09583 -0.0300462 0.00472045
-2.99725 -0.0323269 -0.0286232
-2.89871 -0.0377775 -0.0523137
-2.80019 -0.0185129 -0.0786877
-2.7017 -0.00970586 -0.0927173
-2.60323 0.0187115 -0.0935543
-2.50479 0.0295919 -0.0870026
-2.40638 0.0425939 -0.0681046
-2.30798 0.0420889 -0.054205
-2.20961 0.0403504 -0.0381083
-2.11126 0.0340048 -0.0285831
-2.01293 0.0294588 -0.0197587
-1.91462 0.0230029 -0.0152317
-1.81632 0.0193152 -0.0115491
-1.71804 0.014577 -0.0102229
-1.61978 0.0134415 -0.00896239
-1.52154 0.0104028 -0.00925375
-1.42331 0.010905 -0.00918181
-1.32509 0.00915369 -0.0101245
-1.22689 0.0114927 -0.0103498
-1.12869 0.010591 -0.0114844
-1.03051 0.0138621 -0.0117924
-0.932337 0.0134773 -0.0129264
-0.834173 0.0179355 -0.0130026
-0.736016 0.0177021 -0.0139471
-0.637867 0.0227498 -0.0135779
-0.539723 0.0225751 -0.0140063
-0.441585 0.0288731 -0.012644
-0.343451 0.028444 -0.0119922
-0.24532 0.0351645 -0.0091684
-0.147191 0.0333762 -0.00663961
-0.0490634 0.0371623 -0.00214809
0.0490634 0.0371623 0.00214809
0.147191 0.0333762 0.00663961
0.24532 0.0351645 0.0091684
0.343451 0.028444 0.0119922
0.441585 0.0288731 0.012644
0.539723 0.0225751 0.0140063
0.637867 0.0227498 0.0135779
0.736016 0.0177021 0.0139471
0.834173 0.0179355 0.0130026
0.932337 0.0134773 0.0129264
1.03051 0.0138621 0.0117924
1.12869 0.010591 0.0114844
1.22689 0.0114927 0.0103498
1.32509 0.00915369 0.0101245
1.42331 0.010905 0.00918181
1.52154 0.0104028 0.00925375
1.61978 0.0134415 0.00896239
1.71804 0.014577 0.0102229
1.81632 0.0193152 0.0115491
1.91462 0.0230029 0.0152317
2.01293 0.0294588 0.0197587
2.11126 0.0340048 0.0285831
2.20961 0.0403504 0.0381083
2.30798 0.0420889 0.054205
2.40638 0.0425939 0.0681046
2.50479 0.0295919 0.0870026
2.60323 0.0187115 0.0935543
2.7017 -0.00970586 0.0927173
2.80019 -0.0185129 0.0786877
2.89871 -0.0377775 0.0523137
2.99725 -0.0323269 0.0286232
3.09583 -0.0300462 -0.00472045
3.19443 -0.0155517 -0.0234755
3.29307 -0.00145186 -0.0497636
3.39173 0.0145407 -0.059244
3.49043 0.0295789 -0.0735254
3.58916 0.0428363 -0.0754673
3.68793 0.0543284 -0.0811773
3.78673 0.0618739 -0.0776348
3.88557 0.0673335 -0.0772715
3.98445 0.0693412 -0.0704797
4.08336 0.0700113 -0.0671039
4.18232 0.067812 -0.0588252
4.28131 0.0648055 -0.0539001
4.38035 0.0597034 -0.0453243
4.47943 0.0546198 -0.0401581
4.57855 0.0472271 -0.0321062
4.67772 0.0397 -0.0272608
4.77694 0.0306823 -0.0205443
4.8762 0.0218233 -0.0170719
4.97551 0.0121563 -0.012408
5.07487 0.00313892 -0.0110261
5.17427 -0.00592251 -0.00877556
5.27373 -0.0136195 -0.00956571
5.37325 -0.0212685 -0.00927398
5.47281 -0.0272917 -0.0111588
5.57243 -0.0328943 -0.0115518
5.67211 -0.0368027 -0.013165
5.77184 -0.0406221 -0.0127772
5.87163 -0.0432954 -0.0128525
5.97148 -0.0463749 -0.0109213
6.07139 -0.04905 -0.00915748
6.17136 -0.052882 -0.00573888
6.2714 -0.0568665 -0.00243336
6.37149 -0.061551 0.00191475
6.47166 -0.0664152 0.00601193
6.57188 -0.0715212 0.0107455
6.67218 -0.076641 0.0153045
6.77254 -0.081926 0.0203146
6.87298 -0.0865193 0.0251619
6.97348 -0.090809 0.0303289
7.07406 -0.0940868 0.0352593
7.17471 -0.0960785 0.0400065
7.27544 -0.0977585 0.0445193
7.37624 -0.0973426 0.0477997
7.47712 -0.0953743 0.0501781
7.57807 -0.092965 0.0515672
7.67911 -0.0884461 0.0523038
7.78023 -0.0837517 0.0527629
7.88143 -0.0786488 0.0533782
7.98271 -0.0702538 0.0522732
8.08408 -0.0630761 0.0518973
8.18554 -0.0556511 0.050816
8.28708 -0.0486186 0.0500546
8.38872 -0.041484 0.0495122
8.49044 -0.0352682 0.0493315
8.59226 -0.0282789 0.0481851
8.69417 -0.0231307 0.0479226
8.79618 -0.0168596 0.0465512
8.89828 -0.0120354 0.0455271
9.00048 -0.00752136 0.0442084
9.10278 -0.00230856 0.0433171
9.20518 0.00343605 0.042276
9.30769 0.00874836 0.0412291
9.4103 0.0150867 0.0393751
9.51301 0.0201471 0.0381238
9.61583 0.0251903 0.0365495
9.71877 0.0304773 0.0352644
9.82181 0.035494 0.0338373
9.92496 0.0412749 0.0326081
10.0282 0.0473959 0.0311422
10.1316 0.0532633 0.0297741
10.2351 0.0592642 0.0283563
10.3387 0.0655548 0.0272042
10.4425 0.0714582 0.0260558
10.5463 0.0784116 0.0247391
10.6503 0.0850658 0.0235268
10.7545 0.0922428 0.0223081
10.8587 0.0994701 0.0212063
10.9631 0.107157 0.0200381
11.0676 0.114785 0.0190019
11.1722 0.123254 0.0177299
11.277 0.131248 0.0165553
11.3819 0.139836 0.0151068
11.487 0.148399 0.0138616
11.5922 0.157433 0.0124513
11.6975 0.166851 0.010943
11.803 0.176706 0.00916427
11.9086 0.186594 0.00733204
12.0144 0.196483 0.00524808
12.1204 0.206609 0.00310017
12.2265 0.21672 0.000717209
12.3327 0.227682 -0.00182745
12.4391 0.238549 -0.00465013
12.5457 0.250048 -0.00778411
12.6524 0.26131 -0.0111104
12.7593 0.27256 -0.0146846
12.8664 0.283345 -0.0184792
12.9737 0.293453 -0.022286
13.0811 0.302492 -0.025935
13.1887 0.310896 -0.0293706
13.2965 0.318714 -0.0326947
13.4044 0.326614 -0.0359469
13.5126 0.334182 -0.0391224
13.6209 0.341139 -0.0422472
13.7294 0.346904 -0.0451859
13.8382 0.350961 -0.0479716
13.9471 0.35346 -0.0503477
14.0562 0.353482 -0.0524067
14.1655 0.352613 -0.0540999
14.275 0.35023 -0.0553828
14.3848 0.347801 -0.0565522
14.4947 0.345133 -0.0575755
14.6049 0.341948 -0.0587039
14.7152 0.338809 -0.0599168
14.8258 0.333814 -0.0611191
14.9367 0.328431 -0.0624473
15.0477 0.321141 -0.0636189
15.159 0.313407 -0.0647655
15.2705 0.304946 -0.0657237
15.3823 0.296498 -0.0666636
15.4943 0.288136 -0.0674973
15.6066 0.279577 -0.0682847
15.7191 0.271137 -0.0690293
15.8319 0.26208 -0.0695658
15.9449 0.252796 -0.0700078
16.0582 0.242931 -0.0701929
16.1717 0.232606 -0.0701691
16.2856 0.222167 -0.0699037
16.3997 0.211157 -0.0693081
16.5141 0.199863 -0.0684166
16.6288 0.188216 -0.0671273
16.7437 0.176516 -0.0654639
16.859 0.164988 -0.0634175
16.9746 0.153418 -0.0610686
17.0905 0.142339 -0.0584718
17.2067 0.131177 -0.0556744
17.3232 0.120254 -0.0527698
17.4401 0.109395 -0.0498327
17.5572 0.0991369 -0.0469156
17.6748 0.0889368 -0.0439211
17.7926 0.0787963 -0.0408742
17.9108 0.0686996 -0.0378381
18.0294 0.0591555 -0.0349872
18.1483 0.0509708 -0.0323869
18.2676 0.043616 -0.0299811
18.3873 0.0369579 -0.0276851
18.5074 0.0308088 -0.0255788
18.6278 0.0250926 -0.023731
18.7487 0.0202678 -0.0222219
18.8699 0.0158942 -0.0208498
18.9916 0.0119089 -0.019542
19.1137 0.0076952 -0.0181903
19.2362 0.00317558 -0.0167859
19.3592 -0.000785874 -0.0155149
19.4826 -0.00397421 -0.0142847
19.6065 -0.00604451 -0.013177
19.7309 -0.008158 -0.0119614
19.8557 -0.0102442 -0.0107504
19.9811 -0.0122581 -0.0097209
20.1069 -0.014221 -0.00880536
20.2333 -0.0158255 -0.0080652
20.3602 -0.0174934 -0.00719857
20.4876 -0.0191597 -0.00630714
20.6156 -0.0208615 -0.0053664
20.7441 -0.0220782 -0.00451713
20.8732 -0.0227583 -0.00369474
21.0029 -0.022697 -0.00290443
21.1332 -0.0225306 -0.00214717
21.2642 -0.022327 -0.00141356
21.3958 -0.0223153 -0.000835333
21.528 -0.022417 -0.000301561
21.6609 -0.022293 0.000125919
21.7945 -0.0221637 0.000648124
21.9288 -0.0217481 0.00113881
22.0639 -0.0210812 0.00161515
22.1997 -0.0197679 0.00199749
22.3363 -0.0179006 0.00232563
22.4736 -0.0154325 0.00256343
22.6118 -0.0128064 0.00273865
22.7509 -0.0100019 0.00281789
22.8908 -0.00702108 0.00280199
23.0316 -0.00385052 0.00272781
23.1733 -0.000559115 0.00261293
23.316 0.00294826 0.00244791
23.4597 0.00693621 0.00219863
23.6044 0.0114487 0.00186108
23.7502 0.0165333 0.0014203
23.8971 0.0222812 0.000854368
24.0451 0.0287773 0.000151387
24.1944 0.0360989 -0.00072634
24.3448 0.0443979 -0.00176988
24.4966 0.0534915 -0.00299366
24.6496 0.06325 -0.00440681
24.8041 0.0736359 -0.00603685
24.9601 0.0843909 -0.00785755
25.1175 0.0954368 -0.00985729
25.2766 0.106557 -0.0120043
25.4373 0.117687 -0.0142869
25.5998 0.12899 -0.0167121
25.7641 0.140868 -0.01928
25.9304 0.153417 -0.0219864
26.0988 0.166411 -0.0248556
26.2693 0.179909 -0.0278944
26.4421 0.193733 -0.0310817
26.6174 0.207384 -0.0343332
26.7954 0.220332 -0.0376093
26.9761 0.232237 -0.0408618
27.1598 0.24258 -0.044012
27.3468 0.251097 -0.0470052
27.5373 0.257875 -0.049802
27.7317 0.262987 -0.0523754
27.9302 0.266886 -0.054717
28.1333 0.269716 -0.0568345
28.3415 0.271217 -0.058722
28.5554 0.270732 -0.0603257
28.7758 0.267634 -0.0615993
29.0035 0.261603 -0.062509
29.2396 0.25248 -0.0630186
29.4858 0.240635 -0.0631436
29.7441 0.226954 -0.0629006
30.0173 0.211766 -0.0622852
30.3101 0.194412 -0.0612157
30.6297 0.172758 -0.0594502
30.9905 0.145855 -0.0566448
31.4301 0.11347 -0.052243


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1Classic/vCLROffP_FRG.txt <==
-31.4301 0.11347 0.0522433
-30.9905 0.145855 0.056645
-30.6297 0.172759 0.0594504
-30.3101 0.194413 0.0612159
-30.0173 0.211767 0.0622855
-29.7441 0.226955 0.0629008
-29.4858 0.240637 0.0631439
-29.2396 0.252481 0.0630188
-29.0035 0.261605 0.0625092
-28.7758 0.267636 0.0615995
-28.5554 0.270734 0.060326
-28.3415 0.271219 0.0587223
-28.1333 0.269718 0.0568348
-27.9302 0.266888 0.0547173
-27.7317 0.26299 0.0523757
-27.5373 0.257878 0.0498022
-27.3468 0.2511 0.0470055
-27.1598 0.242583 0.0440122
-26.9761 0.23224 0.0408621
-26.7954 0.220335 0.0376096
-26.6174 0.207387 0.0343335
-26.4421 0.193736 0.0310819
-26.2693 0.179913 0.0278946
-26.0988 0.166415 0.0248557
-25.9304 0.153422 0.0219864
-25.7641 0.140874 0.0192797
-25.5998 0.128996 0.0167116
-25.4373 0.117695 0.0142862
-25.2766 0.106566 0.0120038
-25.1175 0.0954455 0.00985728
-24.9601 0.0843999 0.00785812
-24.8041 0.0736451 0.00603761
-24.6496 0.0632593 0.00440724
-24.4966 0.053501 0.00299367
-24.3448 0.0444075 0.00176996
-24.1944 0.0361087 0.000726857
-24.0451 0.0287872 -0.000150768
-23.8971 0.0222913 -0.00085412
-23.7502 0.0165436 -0.00142017
-23.6044 0.0114591 -0.00186059
-23.4597 0.00694676 -0.00219804
-23.316 0.00295896 -0.00244764
-23.1733 -0.000548248 -0.00261265
-23.0316 -0.00383949 -0.00272722
-22.8908 -0.00700989 -0.00280151
-22.7509 -0.00999059 -0.00281764
-22.6118 -0.0127949 -0.00273816
-22.4736 -0.0154209 -0.00256283
-22.3363 -0.0178888 -0.0023253
-22.1997 -0.0197558 -0.00199703
-22.0639 -0.021069 -0.00161451
-21.9288 -0.0217358 -0.00113839
-21.7945 -0.0221512 -0.000647674
-21.6609 -0.0222803 -0.000125248
-21.528 -0.0224041 0.000302038
-21.3958 -0.0223022 0.000835827
-21.2642 -0.0223136 0.00141426
-21.1332 -0.022517 0.0021477
-21.0029 -0.0226832 0.00290497
-20.8732 -0.0227444 0.00369547
-20.7441 -0.022064 0.00451767
-20.6156 -0.0208472 0.00536704
-20.4876 -0.0191452 0.00630789
-20.3602 -0.0174785 0.00719916
-20.2333 -0.0158104 0.00806591
-20.1069 -0.0142057 0.00880615
-19.9811 -0.0122426 0.00972153
-19.8557 -0.0102284 0.0107512
-19.7309 -0.00814197 0.0119622
-19.6065 -0.00602822 0.0131777
-19.4826 -0.00395765 0.0142856
-19.3592 -0.000769033 0.0155157
-19.2362 0.00319271 0.0167867
-19.1137 0.00771262 0.0181913
-18.9916 0.0119266 0.0195428
-18.8699 0.0159122 0.0208508
-18.7487 0.0202862 0.0222229
-18.6278 0.0251113 0.0237319
-18.5074 0.0308278 0.0255799
-18.3873 0.0369773 0.0276862
-18.2676 0.0436358 0.0299822
-18.1483 0.050991 0.0323881
-18.0294 0.0591761 0.0349883
-17.9108 0.0687206 0.0378394
-17.7926 0.0788177 0.0408754
-17.6748 0.0889586 0.0439224
-17.5572 0.0991592 0.046917
-17.4401 0.109417 0.049834
-17.3232 0.120277 0.0527713
-17.2067 0.131201 0.0556759
-17.0905 0.142364 0.0584734
-16.9746 0.153443 0.0610703
-16.859 0.165013 0.0634192
-16.7437 0.176542 0.0654658
-16.6288 0.188243 0.0671292
-16.5141 0.19989 0.0684187
-16.3997 0.211186 0.0693103
-16.2856 0.222197 0.0699059
-16.1717 0.232636 0.0701716
-16.0582 0.242962 0.0701955
-15.9449 0.252828 0.0700106
-15.8319 0.262113 0.0695687
-15.7191 0.271171 0.0690323
-15.6066 0.279613 0.068288
-15.4943 0.288173 0.0675008
-15.3823 0.296536 0.0666674
-15.2705 0.304986 0.0657278
-15.159 0.313448 0.06477
-15.0477 0.321184 0.0636237
-14.9367 0.328476 0.0624526
-14.8258 0.333861 0.0611249
-14.7152 0.338859 0.0599232
-14.6049 0.342 0.058711
-14.4947 0.345188 0.0575834
-14.3848 0.347859 0.0565611
-14.275 0.350292 0.055393
-14.1655 0.352679 0.0541113
-14.0562 0.353553 0.0524202
-13.9471 0.353536 0.0503633
-13.8382 0.351044 0.0479904
-13.7294 0.346995 0.0452084
-13.6209 0.341239 0.0422751
-13.5126 0.334293 0.0391576
-13.4044 0.326739 0.0359927
-13.2965 0.318854 0.0327563
-13.1887 0.311056 0.0294574
-13.0811 0.302672 0.0260628
-12.9737 0.293643 0.0224823
-12.8664 0.283501 0.0187752
-12.7593 0.272592 0.0150611
-12.6524 0.261192 0.0114441
-12.5457 0.249866 0.0080123
-12.4391 0.238367 0.00479745
-12.3327 0.227519 0.00192436
-12.2265 0.216578 -0.000649688
-12.1204 0.206485 -0.0030516
-12.0144 0.196374 -0.00521115
-11.9086 0.186496 -0.00730372
-11.803 0.176619 -0.00914129
-11.6975 0.166772 -0.0109247
-11.5922 0.157361 -0.0124357
-11.487 0.148333 -0.0138488
-11.3819 0.139775 -0.0150955
-11.277 0.131192 -0.0165459
-11.1722 0.123201 -0.0177214
-11.0676 0.114736 -0.0189947
-10.9631 0.107111 -0.0200314
-10.8587 0.0994266 -0.0212007
-10.7545 0.0922017 -0.0223027
-10.6503 0.085027 -0.0235222
-10.5463 0.0783747 -0.0247346
-10.4425 0.0714232 -0.026052
-10.3387 0.0655214 -0.0272005
-10.2351 0.0592324 -0.0283531
-10.1316 0.0532329 -0.0297709
-10.0282 0.0473668 -0.0311396
-9.92496 0.041247 -0.0326052
-9.82181 0.0354672 -0.0338351
-9.71877 0.0304515 -0.0352618
-9.61583 0.0251656 -0.0365476
-9.51301 0.0201233 -0.0381215
-9.4103 0.0150637 -0.0393735
-9.30769 0.00872622 -0.0412269
-9.20518 0.00341471 -0.0422746
-9.10278 -0.00232921 -0.0433152
-9.00048 -0.00754131 -0.0442071
-8.89828 -0.0120547 -0.0455254
-8.79618 -0.0168783 -0.04655
-8.69417 -0.0231489 -0.047921
-8.59226 -0.0282965 -0.048184
-8.49044 -0.0352852 -0.0493301
-8.38872 -0.0415005 -0.0495112
-8.28708 -0.0486347 -0.0500533
-8.18554 -0.0556667 -0.050815
-8.08408 -0.0630913 -0.051896
-7.98271 -0.0702686 -0.0522722
-7.88143 -0.0786632 -0.0533771
-7.78023 -0.0837657 -0.0527621
-7.67911 -0.0884598 -0.0523026
-7.57807 -0.0929783 -0.0515664
-7.47712 -0.0953873 -0.050177
-7.37624 -0.0973553 -0.047799
-7.27544 -0.0977708 -0.0445183
-7.17471 -0.0960905 -0.0400058
-7.07406 -0.0940985 -0.0352583
-6.97348 -0.0908205 -0.0303282
-6.87298 -0.0865305 -0.0251609
-6.77254 -0.081937 -0.0203139
-6.67218 -0.0766516 -0.0153036
-6.57188 -0.0715317 -0.0107448
-6.47166 -0.0664254 -0.00601111
-6.37149 -0.0615611 -0.001914
-6.2714 -0.0568763 0.00243411
-6.17136 -0.0528916 0.00573967
-6.07139 -0.0490593 0.00915815
-5.97148 -0.0463842 0.0109221
-5.87163 -0.0433044 0.0128531
-5.77184 -0.040631 0.0127781
-5.67211 -0.0368114 0.0131656
-5.57243 -0.0329028 0.0115527
-5.47281 -0.0273001 0.0111593
-5.37325 -0.0212767 0.0092749
-5.27373 -0.0136275 0.00956621
-5.17427 -0.0059304 0.00877648
-5.07487 0.0031312 0.0110266
-4.97551 0.0121487 0.0124089
-4.8762 0.0218158 0.0170725
-4.77694 0.030675 0.0205452
-4.67772 0.0396928 0.0272614
-4.57855 0.04722 0.0321071
-4.47943 0.0546129 0.0401587
-4.38035 0.0596965 0.0453251
-4.28131 0.0647988 0.0539007
-4.18232 0.0678054 0.058826
-4.08336 0.0700047 0.0671046
-3.98445 0.0693348 0.0704805
-3.88557 0.0673272 0.0772723
-3.78673 0.0618676 0.0776356
-3.68793 0.0543222 0.0811781
-3.58916 0.0428302 0.075468
-3.49043 0.0295728 0.0735263
-3.39173 0.0145348 0.0592447
-3.29307 -0.00145773 0.0497645
-3.19443 -0.0155575 0.0234762
-3.09583 -0.0300519 0.00472146
-2.99725 -0.0323326 -0.0286225
-2.89871 -0.0377831 -0.0523126
-2.80019 -0.0185184 -0.0786869
-2.7017 -0.00971136 -0.0927162
-2.60323 0.0187061 -0.0935535
-2.50479 0.0295865 -0.0870014
-2.40638 0.0425886 -0.0681037
-2.30798 0.0420836 -0.0542038
-2.20961 0.0403451 -0.0381074
-2.11126 0.0339995 -0.0285818
-2.01293 0.0294536 -0.0197576
-1.91462 0.0229977 -0.0152303
-1.81632 0.01931 -0.0115478
-1.71804 0.0145719 -0.0102214
-1.61978 0.0134364 -0.008961
-1.52154 0.0103976 -0.00925211
-1.42331 0.0108999 -0.00918023
-1.32509 0.00914854 -0.0101227
-1.22689 0.0114876 -0.0103479
-1.12869 0.0105858 -0.0114824
-1.03051 0.0138569 -0.0117902
-0.932337 0.013472 -0.0129239
-0.834173 0.01793 -0.013
-0.736016 0.0176965 -0.0139442
-0.637867 0.0227439 -0.0135747
-0.539723 0.0225688 -0.0140027
-0.441585 0.0288662 -0.0126399
-0.343451 0.0284361 -0.0119876
-0.24532 0.0351552 -0.00916356
-0.147191 0.0333643 -0.0066353
-0.0490634 0.0371488 -0.00214623
0.0490634 0.0371488 0.00214623
0.147191 0.0333643 0.0066353
0.24532 0.0351552 0.00916356
0.343451 0.0284361 0.0119876
0.441585 0.0288662 0.0126399
0.539723 0.0225688 0.0140027
0.637867 0.0227439 0.0135747
0.736016 0.0176965 0.0139442
0.834173 0.01793 0.013
0.932337 0.013472 0.0129239
1.03051 0.0138569 0.0117902
1.12869 0.0105858 0.0114824
1.22689 0.0114876 0.0103479
1.32509 0.00914854 0.0101227
1.42331 0.0108999 0.00918023
1.52154 0.0103976 0.00925211
1.61978 0.0134364 0.008961
1.71804 0.0145719 0.0102214
1.81632 0.01931 0.0115478
1.91462 0.0229977 0.0152303
2.01293 0.0294536 0.0197576
2.11126 0.0339995 0.0285818
2.20961 0.0403451 0.0381074
2.30798 0.0420836 0.0542038
2.40638 0.0425886 0.0681037
2.50479 0.0295865 0.0870014
2.60323 0.0187061 0.0935535
2.7017 -0.00971136 0.0927162
2.80019 -0.0185184 0.0786869
2.89871 -0.0377831 0.0523126
2.99725 -0.0323326 0.0286225
3.09583 -0.0300519 -0.00472146
3.19443 -0.0155575 -0.0234762
3.29307 -0.00145773 -0.0497645
3.39173 0.0145348 -0.0592447
3.49043 0.0295728 -0.0735263
3.58916 0.0428302 -0.075468
3.68793 0.0543222 -0.0811781
3.78673 0.0618676 -0.0776356
3.88557 0.0673272 -0.0772723
3.98445 0.0693348 -0.0704805
4.08336 0.0700047 -0.0671046
4.18232 0.0678054 -0.058826
4.28131 0.0647988 -0.0539007
4.38035 0.0596965 -0.0453251
4.47943 0.0546129 -0.0401587
4.57855 0.04722 -0.0321071
4.67772 0.0396928 -0.0272614
4.77694 0.030675 -0.0205452
4.8762 0.0218158 -0.0170725
4.97551 0.0121487 -0.0124089
5.07487 0.0031312 -0.0110266
5.17427 -0.0059304 -0.00877648
5.27373 -0.0136275 -0.00956621
5.37325 -0.0212767 -0.0092749
5.47281 -0.0273001 -0.0111593
5.57243 -0.0329028 -0.0115527
5.67211 -0.0368114 -0.0131656
5.77184 -0.040631 -0.0127781
5.87163 -0.0433044 -0.0128531
5.97148 -0.0463842 -0.0109221
6.07139 -0.0490593 -0.00915815
6.17136 -0.0528916 -0.00573967
6.2714 -0.0568763 -0.00243411
6.37149 -0.0615611 0.001914
6.47166 -0.0664254 0.00601111
6.57188 -0.0715317 0.0107448
6.67218 -0.0766516 0.0153036
6.77254 -0.081937 0.0203139
6.87298 -0.0865305 0.0251609
6.97348 -0.0908205 0.0303282
7.07406 -0.0940985 0.0352583
7.17471 -0.0960905 0.0400058
7.27544 -0.0977708 0.0445183
7.37624 -0.0973553 0.047799
7.47712 -0.0953873 0.050177
7.57807 -0.0929783 0.0515664
7.67911 -0.0884598 0.0523026
7.78023 -0.0837657 0.0527621
7.88143 -0.0786632 0.0533771
7.98271 -0.0702686 0.0522722
8.08408 -0.0630913 0.051896
8.18554 -0.0556667 0.050815
8.28708 -0.0486347 0.0500533
8.38872 -0.0415005 0.0495112
8.49044 -0.0352852 0.0493301
8.59226 -0.0282965 0.048184
8.69417 -0.0231489 0.047921
8.79618 -0.0168783 0.04655
8.89828 -0.0120547 0.0455254
9.00048 -0.00754131 0.0442071
9.10278 -0.00232921 0.0433152
9.20518 0.00341471 0.0422746
9.30769 0.00872622 0.0412269
9.4103 0.0150637 0.0393735
9.51301 0.0201233 0.0381215
9.61583 0.0251656 0.0365476
9.71877 0.0304515 0.0352618
9.82181 0.0354672 0.0338351
9.92496 0.041247 0.0326052
10.0282 0.0473668 0.0311396
10.1316 0.0532329 0.0297709
10.2351 0.0592324 0.0283531
10.3387 0.0655214 0.0272005
10.4425 0.0714232 0.026052
10.5463 0.0783747 0.0247346
10.6503 0.085027 0.0235222
10.7545 0.0922017 0.0223027
10.8587 0.0994266 0.0212007
10.9631 0.107111 0.0200314
11.0676 0.114736 0.0189947
11.1722 0.123201 0.0177214
11.277 0.131192 0.0165459
11.3819 0.139775 0.0150955
11.487 0.148333 0.0138488
11.5922 0.157361 0.0124357
11.6975 0.166772 0.0109247
11.803 0.176619 0.00914129
11.9086 0.186496 0.00730372
12.0144 0.196374 0.00521115
12.1204 0.206485 0.0030516
12.2265 0.216578 0.000649688
12.3327 0.227519 -0.00192436
12.4391 0.238367 -0.00479745
12.5457 0.249866 -0.0080123
12.6524 0.261192 -0.0114441
12.7593 0.272592 -0.0150611
12.8664 0.283501 -0.0187752
12.9737 0.293643 -0.0224823
13.0811 0.302672 -0.0260628
13.1887 0.311056 -0.0294574
13.2965 0.318854 -0.0327563
13.4044 0.326739 -0.0359927
13.5126 0.334293 -0.0391576
13.6209 0.341239 -0.0422751
13.7294 0.346995 -0.0452084
13.8382 0.351044 -0.0479904
13.9471 0.353536 -0.0503633
14.0562 0.353553 -0.0524202
14.1655 0.352679 -0.0541113
14.275 0.350292 -0.055393
14.3848 0.347859 -0.0565611
14.4947 0.345188 -0.0575834
14.6049 0.342 -0.058711
14.7152 0.338859 -0.0599232
14.8258 0.333861 -0.0611249
14.9367 0.328476 -0.0624526
15.0477 0.321184 -0.0636237
15.159 0.313448 -0.06477
15.2705 0.304986 -0.0657278
15.3823 0.296536 -0.0666674
15.4943 0.288173 -0.0675008
15.6066 0.279613 -0.068288
15.7191 0.271171 -0.0690323
15.8319 0.262113 -0.0695687
15.9449 0.252828 -0.0700106
16.0582 0.242962 -0.0701955
16.1717 0.232636 -0.0701716
16.2856 0.222197 -0.0699059
16.3997 0.211186 -0.0693103
16.5141 0.19989 -0.0684187
16.6288 0.188243 -0.0671292
16.7437 0.176542 -0.0654658
16.859 0.165013 -0.0634192
16.9746 0.153443 -0.0610703
17.0905 0.142364 -0.0584734
17.2067 0.131201 -0.0556759
17.3232 0.120277 -0.0527713
17.4401 0.109417 -0.049834
17.5572 0.0991592 -0.046917
17.6748 0.0889586 -0.0439224
17.7926 0.0788177 -0.0408754
17.9108 0.0687206 -0.0378394
18.0294 0.0591761 -0.0349883
18.1483 0.050991 -0.0323881
18.2676 0.0436358 -0.0299822
18.3873 0.0369773 -0.0276862
18.5074 0.0308278 -0.0255799
18.6278 0.0251113 -0.0237319
18.7487 0.0202862 -0.0222229
18.8699 0.0159122 -0.0208508
18.9916 0.0119266 -0.0195428
19.1137 0.00771262 -0.0181913
19.2362 0.00319271 -0.0167867
19.3592 -0.000769033 -0.0155157
19.4826 -0.00395765 -0.0142856
19.6065 -0.00602822 -0.0131777
19.7309 -0.00814197 -0.0119622
19.8557 -0.0102284 -0.0107512
19.9811 -0.0122426 -0.00972153
20.1069 -0.0142057 -0.00880615
20.2333 -0.0158104 -0.00806591
20.3602 -0.0174785 -0.00719916
20.4876 -0.0191452 -0.00630789
20.6156 -0.0208472 -0.00536704
20.7441 -0.022064 -0.00451767
20.8732 -0.0227444 -0.00369547
21.0029 -0.0226832 -0.00290497
21.1332 -0.022517 -0.0021477
21.2642 -0.0223136 -0.00141426
21.3958 -0.0223022 -0.000835827
21.528 -0.0224041 -0.000302038
21.6609 -0.0222803 0.000125248
21.7945 -0.0221512 0.000647674
21.9288 -0.0217358 0.00113839
22.0639 -0.021069 0.00161451
22.1997 -0.0197558 0.00199703
22.3363 -0.0178888 0.0023253
22.4736 -0.0154209 0.00256283
22.6118 -0.0127949 0.00273816
22.7509 -0.00999059 0.00281764
22.8908 -0.00700989 0.00280151
23.0316 -0.00383949 0.00272722
23.1733 -0.000548248 0.00261265
23.316 0.00295896 0.00244764
23.4597 0.00694676 0.00219804
23.6044 0.0114591 0.00186059
23.7502 0.0165436 0.00142017
23.8971 0.0222913 0.00085412
24.0451 0.0287872 0.000150768
24.1944 0.0361087 -0.000726857
24.3448 0.0444075 -0.00176996
24.4966 0.053501 -0.00299367
24.6496 0.0632593 -0.00440724
24.8041 0.0736451 -0.00603761
24.9601 0.0843999 -0.00785812
25.1175 0.0954455 -0.00985728
25.2766 0.106566 -0.0120038
25.4373 0.117695 -0.0142862
25.5998 0.128996 -0.0167116
25.7641 0.140874 -0.0192797
25.9304 0.153422 -0.0219864
26.0988 0.166415 -0.0248557
26.2693 0.179913 -0.0278946
26.4421 0.193736 -0.0310819
26.6174 0.207387 -0.0343335
26.7954 0.220335 -0.0376096
26.9761 0.23224 -0.0408621
27.1598 0.242583 -0.0440122
27.3468 0.2511 -0.0470055
27.5373 0.257878 -0.0498022
27.7317 0.26299 -0.0523757
27.9302 0.266888 -0.0547173
28.1333 0.269718 -0.0568348
28.3415 0.271219 -0.0587223
28.5554 0.270734 -0.060326
28.7758 0.267636 -0.0615995
29.0035 0.261605 -0.0625092
29.2396 0.252481 -0.0630188
29.4858 0.240637 -0.0631439
29.7441 0.226955 -0.0629008
30.0173 0.211767 -0.0622855
30.3101 0.194413 -0.0612159
30.6297 0.172759 -0.0594504
30.9905 0.145855 -0.056645
31.4301 0.11347 -0.0522433


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1ClassicOneLoop/DeltaGammaFX_0_FRG.txt <==
9.995 0.00231475 0.00230909
9.99 0.00220978 0.00220437
9.985 0.00211213 0.00210696
9.98 0.00202577 0.00202081
9.975 0.00195422 0.00194944
9.97 0.00190043 0.00189578
9.965 0.00186663 0.00186207
9.96 0.0018543 0.00184976
9.955 0.00186405 0.00185949
9.95 0.00189565 0.00189101
9.945 0.00194801 0.00194325
9.94 0.00201926 0.00201431
9.935 0.00210676 0.0021016
9.93 0.00220729 0.00220188
9.925 0.00231709 0.00231141
9.92 0.00243206 0.00242611
9.915 0.00254791 0.00254167
9.91 0.00266029 0.00265377
9.905 0.00276497 0.0027582
9.9 0.00285803 0.00285104
9.895 0.00293599 0.0029288
9.89 0.00299591 0.00298858
9.885 0.00303558 0.00302816
9.88 0.00305355 0.00304608
9.875 0.00304919 0.00304173
9.87 0.00302277 0.00301538
9.865 0.00297541 0.00296814
9.86 0.00290906 0.00290195
9.855 0.0028264 0.00281949
9.85 0.00273078 0.00272411
9.845 0.00262607 0.00261965
9.84 0.0025165 0.00251035
9.835 0.0024065 0.00240061
9.83 0.00230052 0.0022949
9.825 0.00220288 0.00219749
9.82 0.00211754 0.00211236
9.815 0.00204801 0.00204299
9.81 0.00199715 0.00199226
9.805 0.00196711 0.00196229
9.8 0.00195921 0.00195441
9.795 0.00197392 0.00196908
9.79 0.00201082 0.00200589
9.785 0.00206862 0.00206355
9.78 0.00214524 0.00213999
9.775 0.00223787 0.00223239
9.77 0.00234306 0.00233733
9.765 0.0024569 0.00245089
9.76 0.00257514 0.00256885
9.755 0.00269336 0.00268677
9.75 0.00280711 0.00280025
9.745 0.00291214 0.00290502
9.74 0.0030045 0.00299715
9.735 0.00308073 0.0030732
9.73 0.00313799 0.00313032
9.725 0.00317415 0.00316639
9.72 0.00318791 0.00318011
9.715 0.00317882 0.00317104
9.71 0.00314733 0.00313962
9.705 0.00309477 0.00308719
9.7 0.00302331 0.0030159
9.695 0.00293584 0.00292864
9.69 0.00283591 0.00282896
9.685 0.00272758 0.00272089
9.68 0.00261523 0.00260881
9.675 0.00250341 0.00249727
9.67 0.00239668 0.0023908
9.665 0.00229937 0.00229373
9.66 0.00221546 0.00221003
9.655 0.00214841 0.00214315
9.65 0.002101 0.00209586
9.645 0.00207526 0.00207018
9.64 0.00207235 0.00206729
9.635 0.00209255 0.00208744
9.63 0.00213525 0.00213003
9.625 0.00219893 0.00219356
9.62 0.00228131 0.00227573
9.615 0.00237934 0.00237352
9.61 0.00248939 0.0024833
9.605 0.00260737 0.00260099
9.6 0.00272886 0.00272218
9.595 0.00284932 0.00284235
9.59 0.00296424 0.00295698
9.585 0.0030693 0.00306178
9.58 0.00316057 0.00315283
9.575 0.00323464 0.00322671
9.57 0.00328874 0.00328068
9.565 0.00332088 0.00331274
9.56 0.00332991 0.00332175
9.555 0.00331558 0.00330747
9.55 0.00327857 0.00327055
9.545 0.00322041 0.00321254
9.54 0.00314351 0.00313583
9.535 0.003051 0.00304354
9.53 0.00294663 0.00293943
9.525 0.00283464 0.00282772
9.52 0.00271959 0.00271295
9.515 0.00260614 0.00259978
9.51 0.00249893 0.00249283
9.505 0.00240233 0.00239646
9.5 0.0023203 0.00231463
9.495 0.00225625 0.00225073
9.49 0.00221284 0.00220743
9.485 0.00219196 0.0021866
9.48 0.0021946 0.00218923
9.475 0.00222084 0.0022154
9.47 0.00226983 0.00226427
9.465 0.00233983 0.0023341
9.46 0.00242831 0.00242236
9.455 0.00253201 0.00252581
9.45 0.00264708 0.0026406
9.445 0.00276925 0.00276247
9.44 0.00289393 0.00288685
9.435 0.00301648 0.0030091
9.43 0.0031323 0.00312464
9.425 0.00323705 0.00322913
9.42 0.00332681 0.00331867
9.415 0.00339822 0.00338991
9.41 0.00344864 0.0034402
9.405 0.00347622 0.00346771
9.4 0.00348 0.00347148
9.395 0.00345994 0.00345147
9.39 0.00341694 0.00340857
9.385 0.0033528 0.00334459
9.38 0.00327016 0.00326215
9.375 0.00317239 0.00316462
9.37 0.00306348 0.00305597
9.365 0.00294786 0.00294063
9.36 0.00283024 0.0028233
9.355 0.0027154 0.00270875
9.35 0.00260805 0.00260166
9.345 0.00251259 0.00250643
9.34 0.00243294 0.00242698
9.335 0.00237242 0.00236661
9.33 0.0023336 0.00232789
9.325 0.00231818 0.00231251
9.32 0.00232695 0.00232126
9.315 0.00235977 0.002354
9.31 0.00241554 0.00240963
9.305 0.00249227 0.00248618
9.3 0.00258719 0.00258086
9.295 0.00269679 0.00269019
9.29 0.002817 0.00281011
9.285 0.00294336 0.00293615
9.28 0.00307114 0.00306361
9.275 0.00319556 0.00318773
9.27 0.00331197 0.00330385
9.265 0.003416 0.00340764
9.26 0.00350378 0.0034952
9.255 0.00357203 0.00356328
9.25 0.00361822 0.00360936
9.245 0.00364069 0.00363178
9.24 0.00363867 0.00362977
9.235 0.00361238 0.00360354
9.23 0.00356295 0.00355424
9.225 0.00349247 0.00348394
9.22 0.00340382 0.00339551
9.215 0.00330065 0.00329259
9.21 0.00318715 0.00317937
9.205 0.00306796 0.00306047
9.2 0.00294795 0.00294075
9.195 0.00283202 0.0028251
9.19 0.00272492 0.00271826
9.185 0.00263106 0.00262463
9.18 0.00255434 0.00254809
9.175 0.00249795 0.00249184
9.17 0.00246432 0.00245829
9.165 0.00245497 0.00244896
9.16 0.00247047 0.00246441
9.155 0.0025104 0.00250425
9.15 0.00257343 0.00256713
9.145 0.0026573 0.00265079
9.14 0.00275896 0.0027522
9.135 0.00287464 0.0028676
9.13 0.00300008 0.00299273
9.125 0.00313058 0.00312293
9.12 0.0032613 0.00325332
9.115 0.00338733 0.00337905
9.11 0.00350397 0.00349541
9.105 0.00360685 0.00359804
9.1 0.00369215 0.00368312
9.095 0.00375667 0.00374749
9.09 0.00379807 0.00378878
9.085 0.00381485 0.00380552
9.08 0.0038065 0.00379718
9.075 0.00377347 0.00376423
9.07 0.0037172 0.00370809
9.065 0.00364004 0.00363111
9.06 0.00354515 0.00353646
9.055 0.00343645 0.00342802
9.05 0.00331837 0.00331022
9.045 0.00319574 0.00318789
9.04 0.00307358 0.00306603
9.035 0.0029569 0.00294964
9.03 0.00285051 0.00284351
9.025 0.00275879 0.00275202
9.02 0.00268557 0.00267899
9.015 0.00263394 0.00262749
9.01 0.00260615 0.00259977
9.005 0.0026035 0.00259713
9 0.00262631 0.00261989
8.995 0.00267391 0.00266738
8.99 0.00274467 0.00273796
8.985 0.00283604 0.00282911
8.98 0.0029447 0.0029375
8.975 0.00306662 0.00305913
8.97 0.0031973 0.00318948
8.965 0.00333187 0.00332372
8.96 0.00346531 0.00345683
8.955 0.00359264 0.00358384
8.95 0.0037091 0.00370001
8.945 0.00381034 0.003801
8.94 0.0038926 0.00388306
8.935 0.00395282 0.00394314
8.93 0.00398883 0.00397906
8.925 0.00399935 0.00398955
8.92 0.00398412 0.00397436
8.915 0.00394388 0.00393423
8.91 0.00388037 0.00387087
8.905 0.00379622 0.00378694
8.9 0.00369491 0.00368589
8.895 0.00358062 0.00357187
8.89 0.00345801 0.00344957
8.885 0.00333212 0.00332399
8.88 0.00320812 0.00320029
8.875 0.00309111 0.00308357
8.87 0.00298592 0.00297863
8.865 0.00289692 0.00288985
8.86 0.00282784 0.00282093
8.855 0.00278163 0.00277483
8.85 0.00276033 0.00275358
8.845 0.00276502 0.00275825
8.84 0.00279575 0.0027889
8.835 0.00285154 0.00284456
8.83 0.00293047 0.00292329
8.825 0.00302969 0.00302227
8.82 0.00314557 0.00313787
8.815 0.00327385 0.00326583
8.81 0.00340975 0.0034014
8.805 0.00354824 0.00353955
8.8 0.00368415 0.00367513
8.795 0.0038124 0.00380307
8.79 0.00392822 0.00391861
8.785 0.00402729 0.00401743
8.78 0.00410593 0.00409588
8.775 0.00416124 0.00415107
8.77 0.00419125 0.00418099
8.765 0.00419492 0.00418466
8.76 0.00417228 0.00416207
8.755 0.00412437 0.00411427
8.75 0.00405323 0.00404331
8.745 0.00396184 0.00395214
8.74 0.00385397 0.00384453
8.735 0.00373407 0.00372492
8.73 0.00360705 0.00359821
8.725 0.00347816 0.00346963
8.72 0.00335268 0.00334446
8.715 0.00323581 0.00322787
8.71 0.00313239 0.00312471
8.705 0.00304673 0.00303926
8.7 0.00298246 0.00297516
8.695 0.00294236 0.00293515
8.69 0.00292825 0.00292107
8.685 0.00294093 0.00293373
8.68 0.00298016 0.00297287
8.675 0.00304467 0.00303722
8.67 0.00313219 0.00312453
8.665 0.00323956 0.00323164
8.66 0.00336286 0.00335463
8.655 0.00349753 0.00348897
8.65 0.00363859 0.00362969
8.645 0.00378079 0.00377154
8.64 0.00391884 0.00390925
8.635 0.0040476 0.00403769
8.63 0.00416227 0.00415208
8.625 0.00425859 0.00424816
8.62 0.004333 0.00432239
8.615 0.00438277 0.00437205
8.61 0.00440616 0.00439537
8.605 0.0044024 0.00439162
8.6 0.00437182 0.00436112
8.595 0.0043158 0.00430524
8.59 0.00423671 0.00422635
8.585 0.00413786 0.00412774
8.58 0.00402335 0.00401351
8.575 0.00389788 0.00388835
8.57 0.00376665 0.00375744
8.565 0.00363505 0.00362616
8.56 0.00350853 0.00349995
8.555 0.00339233 0.00338403
8.55 0.00329129 0.00328324
8.545 0.00320965 0.0032018
8.54 0.0031509 0.0031432
8.535 0.00311762 0.00310999
8.53 0.00311139 0.00310377
8.525 0.00313272 0.00312505
8.52 0.00318105 0.00317326
8.515 0.00325476 0.0032468
8.51 0.00335126 0.00334306
8.505 0.00346705 0.00345857
8.5 0.0035979 0.00358909
8.495 0.00373898 0.00372982
8.49 0.00388506 0.00387555
8.485 0.00403072 0.00402086
8.48 0.00417055 0.00416034
8.475 0.00429933 0.00428882
8.47 0.0044123 0.00440151
8.465 0.00450526 0.00449424
8.46 0.00457479 0.0045636
8.455 0.00461838 0.00460708
8.45 0.00463452 0.00462318
8.445 0.00462275 0.00461144
8.44 0.00458374 0.00457251
8.435 0.00451919 0.00450813
8.43 0.00443186 0.00442101
8.425 0.00432539 0.0043148
8.42 0.0042042 0.0041939
8.415 0.00407329 0.00406331
8.41 0.00393808 0.00392843
8.405 0.00380416 0.00379484
8.4 0.00367709 0.00366808
8.395 0.00356215 0.00355342
8.39 0.00346415 0.00345567
8.385 0.00338726 0.00337896
8.38 0.00333477 0.00332661
8.375 0.00330905 0.00330096
8.37 0.00331141 0.00330331
8.365 0.00334204 0.00333386
8.36 0.00340003 0.00339172
8.355 0.00348343 0.00347491
8.35 0.00358926 0.00358048
8.345 0.0037137 0.00370461
8.34 0.00385218 0.00384275
8.335 0.00399961 0.00398982
8.33 0.00415052 0.00414036
8.325 0.00429933 0.0042888
8.32 0.0044405 0.00442963
8.315 0.0045688 0.00455761
8.31 0.00467947 0.00466801
8.305 0.00476843 0.00475675
8.3 0.00483242 0.00482059
8.295 0.00486917 0.00485724
8.29 0.00487743 0.00486549
8.285 0.0048571 0.00484521
8.28 0.00480916 0.0047974
8.275 0.00473574 0.00472415
8.27 0.00463992 0.00462857
8.265 0.00452572 0.00451465
8.26 0.00439788 0.00438712
8.255 0.0042617 0.00425128
8.25 0.00412283 0.00411275
8.245 0.00398704 0.00397729
8.24 0.00385997 0.00385053
8.235 0.00374693 0.00373777
8.23 0.0036527 0.00364377
8.225 0.0035813 0.00357254
8.22 0.00353585 0.00352719
8.215 0.00351845 0.00350983
8.21 0.0035301 0.00352146
8.205 0.00357067 0.00356193
8.2 0.00363889 0.00362997
8.195 0.0037324 0.00372326
8.19 0.00384788 0.00383845
8.185 0.00398114 0.00397138
8.18 0.00412729 0.00411718
8.175 0.00428096 0.00427048
8.17 0.00443647 0.00442561
8.165 0.00458806 0.00457683
8.16 0.0047301 0.00471853
8.155 0.00485735 0.00484546
8.15 0.00496509 0.00495294
8.145 0.00504938 0.00503702
8.14 0.00510715 0.00509466
8.135 0.00513639 0.00512382
8.13 0.00513617 0.0051236
8.125 0.00510672 0.00509423
8.12 0.00504943 0.00503708
8.115 0.00496679 0.00495464
8.11 0.00486229 0.00485039
8.105 0.00474031 0.00472871
8.1 0.00460593 0.00459465
8.095 0.00446473 0.00445379
8.09 0.00432259 0.004312
8.085 0.00418542 0.00417517
8.08 0.00405897 0.00404902
8.075 0.00394854 0.00393887
8.07 0.00385883 0.00384938
8.065 0.00379371 0.00378442
8.06 0.00375608 0.00374688
8.055 0.00374777 0.00373859
8.05 0.00376943 0.0037602
8.045 0.00382057 0.00381122
8.04 0.00389953 0.00388999
8.035 0.00400357 0.00399377
8.03 0.00412896 0.00411886
8.025 0.00427117 0.00426072
8.02 0.00442498 0.00441415
8.015 0.00458473 0.00457352
8.01 0.00474454 0.00473293
8.005 0.00489848 0.0048865
8 0.00504088 0.00502854
7.995 0.00516646 0.00515382
7.99 0.00527061 0.00525771
7.985 0.00534954 0.00533645
7.98 0.00540041 0.00538719
7.975 0.00542149 0.00540821
7.97 0.00541218 0.00539893
7.965 0.00537312 0.00535996
7.96 0.00530607 0.00529307
7.955 0.00521394 0.00520117
7.95 0.00510063 0.00508814
7.945 0.00497089 0.00495871
7.94 0.00483013 0.0048183
7.935 0.00468422 0.00467275
7.93 0.00453925 0.00452814
7.925 0.00440129 0.00439052
7.92 0.00427613 0.00426566
7.915 0.00416906 0.00415886
7.91 0.00408467 0.00407468
7.905 0.00402664 0.0040168
7.9 0.00399764 0.00398787
7.895 0.00399917 0.00398939
7.89 0.00403154 0.00402168
7.885 0.00409386 0.00408385
7.88 0.00418406 0.00417382
7.875 0.00429899 0.00428846
7.87 0.00443452 0.00442367
7.865 0.00458575 0.00457453
7.86 0.00474715 0.00473552
7.855 0.00491277 0.00490074
7.85 0.00507652 0.00506409
7.845 0.00523236 0.00521954
7.84 0.00537454 0.00536138
7.835 0.00549783 0.00548436
7.83 0.00559772 0.00558401
7.825 0.00567059 0.0056567
7.82 0.00571387 0.00569988
7.815 0.00572614 0.00571212
7.81 0.00570719 0.00569322
7.805 0.00565803 0.00564419
7.8 0.00558087 0.00556722
7.795 0.00547904 0.00546564
7.79 0.00535684 0.00534374
7.785 0.00521941 0.00520666
7.78 0.00507251 0.00506011
7.775 0.00492228 0.00491024
7.77 0.004775 0.00476333
7.765 0.00463687 0.00462553
7.76 0.00451372 0.00450268
7.755 0.00441079 0.0044
7.75 0.00433254 0.00432194
7.745 0.00428245 0.00427197
7.74 0.00426289 0.00425245
7.735 0.00427503 0.00426456
7.73 0.00431879 0.00430821
7.725 0.00439287 0.0043821
7.72 0.00449476 0.00448375
7.715 0.0046209 0.00460958
7.71 0.00476676 0.00475509
7.705 0.00492704 0.00491498
7.7 0.00509589 0.00508342
7.695 0.00526712 0.00525423
7.69 0.00543443 0.00542113
7.685 0.00559166 0.00557798
7.68 0.00573303 0.00571901
7.675 0.00585336 0.00583905
7.67 0.00594829 0.00593374
7.665 0.00601441 0.00599969
7.66 0.00604943 0.00603462
7.655 0.00605228 0.00603746
7.65 0.00602314 0.00600839
7.645 0.00596346 0.00594885
7.64 0.00587589 0.00586149
7.635 0.00576419 0.00575007
7.63 0.00563311 0.0056193
7.625 0.00548815 0.0054747
7.62 0.00533541 0.00532233
7.615 0.00518129 0.00516859
7.61 0.00503228 0.00501994
7.605 0.00489466 0.00488266
7.6 0.00477429 0.00476259
7.595 0.00467633 0.00466487
7.59 0.00460507 0.00459379
7.585 0.00456376 0.00455259
7.58 0.00455445 0.0045433
7.575 0.00457794 0.00456674
7.57 0.00463375 0.00462242
7.565 0.00472014 0.00470859
7.56 0.00483415 0.00482233
7.555 0.00497178 0.00495962
7.55 0.00512809 0.00511554
7.545 0.0052974 0.00528443
7.54 0.00547354 0.00546014
7.535 0.00565006 0.00563623
7.53 0.00582049 0.00580624
7.525 0.00597858 0.00596393
7.52 0.00611852 0.00610354
7.515 0.00623524 0.00621997
7.51 0.00632451 0.00630902
7.505 0.00638319 0.00636755
7.5 0.0064093 0.0063936
7.495 0.00640214 0.00638647
7.49 0.00636233 0.00634676
7.485 0.00629176 0.00627636
7.48 0.00619353 0.00617838
7.475 0.00607188 0.00605704
7.47 0.00593197 0.00591747
7.465 0.0057797 0.00576557
7.46 0.00562149 0.00560775
7.455 0.00546399 0.00545063
7.45 0.00531387 0.00530088
7.445 0.00517749 0.00516483
7.44 0.00506069 0.00504831
7.435 0.00496854 0.00495639
7.43 0.00490514 0.00489313
7.425 0.00487344 0.00486152
7.42 0.00487518 0.00486325
7.415 0.00491076 0.00489874
7.41 0.00497926 0.00496706
7.405 0.00507847 0.00506603
7.4 0.00520498 0.00519223
7.395 0.00535434 0.00534122
7.39 0.00552117 0.00550765
7.385 0.00569945 0.00568549
7.38 0.00588267 0.00586827
7.375 0.00606414 0.0060493
7.37 0.00623724 0.00622197
7.365 0.00639562 0.00637997
7.36 0.00653352 0.00651753
7.355 0.00664594 0.00662968
7.35 0.00672888 0.00671242
7.345 0.00677945 0.00676286
7.34 0.00679604 0.0067794
7.335 0.00677834 0.00676175
7.33 0.00672742 0.00671094
7.325 0.00664563 0.00662935
7.32 0.00653658 0.00652056
7.315 0.00640495 0.00638925
7.31 0.00625633 0.006241
7.305 0.00609703 0.00608209
7.3 0.00593377 0.00591922
7.295 0.00577345 0.0057593
7.29 0.00562289 0.00560911
7.285 0.00548851 0.00547506
7.28 0.00537611 0.00536294
7.275 0.00529063 0.00527767
7.27 0.00523594 0.00522312
7.265 0.00521471 0.00520195
7.26 0.00522829 0.00521549
7.255 0.00527665 0.00526374
7.25 0.00535843 0.00534532
7.245 0.00547093 0.00545755
7.24 0.00561029 0.00559656
7.235 0.00577156 0.00575744
7.23 0.00594897 0.00593441
7.225 0.00613611 0.00612108
7.22 0.00632617 0.00631068
7.215 0.00651222 0.00649628
7.21 0.0066875 0.00667113
7.205 0.00684562 0.00682886
7.2 0.00698085 0.00696376
7.195 0.00708834 0.00707098
7.19 0.00716429 0.00714674
7.185 0.00720613 0.00718849
7.18 0.00721262 0.00719496
7.175 0.00718389 0.00716631
7.17 0.00712148 0.00710406
7.165 0.00702823 0.00701104
7.16 0.00690824 0.00689135
7.155 0.00676667 0.00675012
7.15 0.00660955 0.00659339
7.145 0.00644355 0.0064278
7.14 0.00627572 0.00626037
7.135 0.00611318 0.00609824
7.13 0.00596289 0.0059483
7.125 0.00583129 0.00581703
7.12 0.00572413 0.00571012
7.115 0.00564618 0.00563236
7.11 0.00560106 0.00558734
7.105 0.0055911 0.00557741
7.1 0.00561727 0.00560351
7.095 0.00567909 0.00566518
7.09 0.00577471 0.00576056
7.085 0.00590095 0.0058865
7.08 0.00605344 0.00603862
7.075 0.00622679 0.00621154
7.07 0.00641479 0.00639908
7.065 0.00661065 0.00659447
7.06 0.00680728 0.00679063
7.055 0.00699755 0.00698043
7.05 0.00717454 0.00715699
7.045 0.00733184 0.00731391
7.04 0.0074638 0.00744554
7.035 0.00756572 0.00754721
7.03 0.00763407 0.00761539
7.025 0.00766661 0.00764784
7.02 0.00766249 0.00764373
7.015 0.00762232 0.00760364
7.01 0.0075481 0.0075296
7.005 0.00744321 0.00742496
7 0.00731224 0.00729431
6.995 0.00716083 0.00714326
6.99 0.00699545 0.00697829
6.985 0.00682315 0.00680641
6.98 0.00665127 0.00663495
6.975 0.00648715 0.00647124
6.97 0.00633784 0.00632231
6.965 0.00620982 0.00619461
6.96 0.00610874 0.00609378
6.955 0.00603916 0.00602438
6.95 0.00600444 0.00598975
6.945 0.00600656 0.00599187
6.94 0.00604604 0.00603125
6.935 0.00612195 0.00610698
6.93 0.00623193 0.00621669
6.925 0.0063723 0.00635672
6.92 0.0065382 0.0065222
6.915 0.00672374 0.00670728
6.91 0.00692231 0.00690536
6.905 0.00712676 0.0071093
6.9 0.0073297 0.00731174
6.895 0.00752379 0.00750535
6.89 0.00770203 0.00768315
6.885 0.007858 0.00783874
6.88 0.00798613 0.00796656
6.875 0.00808192 0.00806211
6.87 0.00814211 0.00812217
6.865 0.00816483 0.00814484
6.86 0.00814967 0.00812973
6.855 0.0080977 0.00807789
6.85 0.00801145 0.00799186
6.845 0.0078948 0.00787551
6.84 0.00775287 0.00773394
6.835 0.00759179 0.00757325
6.83 0.00741845 0.00740034
6.825 0.00724028 0.00722261
6.82 0.00706491 0.00704765
6.815 0.00689986 0.006883
6.81 0.00675227 0.00673577
6.805 0.00662862 0.00661241
6.8 0.00653442 0.00651843
6.795 0.00647404 0.00645819
6.79 0.00645053 0.00643472
6.785 0.00646546 0.00644961
6.78 0.00651893 0.00650295
6.775 0.00660952 0.00659331
6.77 0.00673435 0.00671784
6.765 0.00688922 0.00687233
6.76 0.00706874 0.00705142
6.755 0.00726659 0.0072488
6.75 0.00747571 0.00745741
6.745 0.0076886 0.00766979
6.74 0.00789759 0.00787828
6.735 0.00809517 0.00807538
6.73 0.00827424 0.00825402
6.725 0.0084284 0.0084078
6.72 0.0085522 0.00853129
6.715 0.00864135 0.00862022
6.71 0.00869291 0.00867165
6.705 0.00870539 0.00868408
6.7 0.00867883 0.00865757
6.695 0.00861479 0.00859368
6.69 0.00851635 0.00849546
6.685 0.00838791 0.00836733
6.68 0.00823512 0.0082149
6.675 0.00806458 0.00804477
6.67 0.00788363 0.00786426
6.665 0.00770005 0.00768114
6.66 0.00752174 0.00750327
6.655 0.00735641 0.00733835
6.65 0.00721127 0.00719358
6.645 0.00709275 0.00707536
6.64 0.00700622 0.00698906
6.635 0.00695583 0.0069388
6.63 0.00694426 0.00692728
6.625 0.00697272 0.00695567
6.62 0.00704081 0.00702361
6.615 0.00714662 0.00712916
6.61 0.00728674 0.00726894
6.605 0.00745643 0.00743821
6.6 0.00764981 0.0076311
6.595 0.00786006 0.00784083
6.59 0.00807971 0.00805993
6.585 0.00830092 0.00828057
6.58 0.00851575 0.00849487
6.575 0.00871652 0.00869514
6.57 0.00889606 0.00887423
6.565 0.00904801 0.00902581
6.56 0.00916706 0.00914458
6.555 0.00924917 0.00922649
6.55 0.00929172 0.00926895
6.545 0.00929363 0.00927086
6.54 0.0092554 0.00923275
6.535 0.00917913 0.00915668
6.53 0.00906842 0.00904626
6.525 0.00892823 0.00890643
6.52 0.00876472 0.00874333
6.515 0.00858499 0.00856404
6.51 0.00839681 0.00837632
6.505 0.00820829 0.00818827
6.5 0.00802761 0.00800802
6.495 0.00786263 0.00784344
6.49 0.00772062 0.00770176
6.485 0.00760795 0.00758934
6.48 0.00752983 0.0075114
6.475 0.00749013 0.00747178
6.47 0.00749121 0.00747284
6.465 0.00753383 0.00751534
6.46 0.00761712 0.00759843
6.455 0.00773865 0.00771966
6.45 0.00789446 0.00787509
6.445 0.00807929 0.00805947
6.44 0.00828673 0.00826641
6.435 0.00850949 0.00848864
6.43 0.00873968 0.00871829
6.425 0.00896913 0.00894718
6.42 0.00918964 0.00916717
6.415 0.00939338 0.00937042
6.41 0.00957313 0.00954974
6.405 0.00972259 0.00969883
6.4 0.0098366 0.00981255
6.395 0.00991137 0.00988714
6.39 0.00994465 0.00992032
6.385 0.00993577 0.00991145
6.38 0.00988573 0.00986152
6.375 0.00979716 0.00977314
6.37 0.00967419 0.00965046
6.365 0.00952235 0.00949897
6.36 0.00934833 0.00932536
6.355 0.0091597 0.00913719
6.35 0.00896467 0.00894263
6.345 0.00877169 0.00875013
6.34 0.00858917 0.00856807
6.335 0.00842514 0.00840444
6.33 0.00828688 0.00826655
6.325 0.00818071 0.00816065
6.32 0.00811165 0.00809178
6.315 0.00808329 0.00806351
6.31 0.00809763 0.00807782
6.305 0.00815499 0.00813505
6.3 0.008254 0.00823383
6.295 0.0083917 0.00837119
6.29 0.00856358 0.00854266
6.285 0.00876384 0.00874242
6.28 0.00898556 0.00896358
6.275 0.00922097 0.0091984
6.27 0.00946177 0.0094386
6.265 0.00969945 0.00967568
6.26 0.00992559 0.00990126
6.255 0.0101322 0.0101073
6.25 0.010312 0.0102867
6.245 0.0104588 0.0104332
6.24 0.0105676 0.0105417
6.235 0.0106349 0.0106089
6.23 0.0106588 0.0106327
6.225 0.0106391 0.010613
6.22 0.0105772 0.0105513
6.215 0.0104764 0.0104507
6.21 0.0103412 0.010316
6.205 0.0101779 0.0101531
6.2 0.00999364 0.00996924
6.195 0.00979644 0.00977253
6.19 0.00959493 0.00957152
6.185 0.00939792 0.00937499
6.18 0.00921406 0.00919156
6.175 0.00905149 0.00902938
6.17 0.00891754 0.00889574
6.165 0.00881842 0.00879685
6.16 0.00875898 0.00873753
6.155 0.00874251 0.00872109
6.15 0.00877063 0.00874912
6.145 0.00884321 0.00882152
6.14 0.0089584 0.00893641
6.135 0.00911266 0.0090903
6.13 0.00930098 0.00927815
6.125 0.00951697 0.00949363
6.12 0.00975321 0.0097293
6.115 0.0100015 0.00997696
6.11 0.010253 0.0102279
6.105 0.0104991 0.0104734
6.1 0.0107309 0.0107046
6.095 0.0109404 0.0109137
6.09 0.0111203 0.0110932
6.085 0.0112645 0.011237
6.08 0.0113682 0.0113404
6.075 0.011428 0.0114001
6.07 0.0114426 0.0114146
6.065 0.011412 0.0113841
6.06 0.0113384 0.0113107
6.055 0.0112255 0.011198
6.05 0.0110784 0.0110512
6.045 0.0109039 0.0108771
6.04 0.0107096 0.0106833
6.035 0.0105041 0.0104783
6.03 0.0102965 0.0102712
6.025 0.0100958 0.010071
6.02 0.00991103 0.00988669
6.015 0.00975035 0.00972642
6.01 0.00962114 0.00959754
6.005 0.00952951 0.00950615
6 0.00948012 0.0094569
5.995 0.00947597 0.00945278
5.99 0.00951829 0.009495
5.985 0.00960649 0.009583
5.98 0.00973822 0.00971442
5.975 0.00990942 0.0098852
5.97 0.0101145 0.0100898
5.965 0.0103465 0.0103212
5.96 0.0105976 0.0105717
5.955 0.010859 0.0108324
5.95 0.0111216 0.0110943
5.945 0.0113762 0.0113483
5.94 0.011614 0.0115855
5.935 0.0118267 0.0117977
5.93 0.012007 0.0119775
5.925 0.0121487 0.0121189
5.92 0.0122474 0.0122174
5.915 0.0123001 0.01227
5.91 0.0123056 0.0122754
5.905 0.0122646 0.0122345
5.9 0.0121795 0.0121497
5.895 0.0120547 0.0120252
5.89 0.011896 0.0118669
5.885 0.0117105 0.0116819
5.88 0.0115066 0.0114785
5.875 0.0112931 0.0112656
5.87 0.0110797 0.0110526
5.865 0.0108757 0.0108491
5.86 0.0106902 0.0106641
5.855 0.0105317 0.010506
5.85 0.0104075 0.0103821
5.845 0.0103237 0.0102984
5.84 0.0102846 0.0102594
5.835 0.010293 0.0102678
5.83 0.0103498 0.0103244
5.825 0.010454 0.0104283
5.82 0.0106025 0.0105765
5.815 0.010791 0.0107645
5.81 0.0110132 0.0109861
5.805 0.0112616 0.011234
5.8 0.0115279 0.0114996
5.795 0.0118028 0.0117739
5.79 0.0120769 0.0120473
5.785 0.0123405 0.0123103
5.78 0.0125847 0.012554
5.775 0.0128011 0.0127698
5.77 0.0129822 0.0129504
5.765 0.0131221 0.01309
5.76 0.0132164 0.0131841
5.755 0.0132624 0.0132299
5.75 0.0132593 0.0132268
5.745 0.0132082 0.0131759
5.74 0.0131122 0.0130801
5.735 0.012976 0.0129442
5.73 0.012806 0.0127746
5.725 0.01261 0.012579
5.72 0.0123966 0.0123662
5.715 0.0121755 0.0121456
5.71 0.0119565 0.0119271
5.705 0.0117493 0.0117205
5.7 0.0115633 0.0115349
5.695 0.0114071 0.0113791
5.69 0.011288 0.0112604
5.685 0.011212 0.0111846
5.68 0.0111834 0.011156
5.675 0.0112045 0.0111771
5.67 0.0112759 0.0112483
5.665 0.0113961 0.0113682
5.66 0.0115617 0.0115335
5.655 0.0117677 0.0117389
5.65 0.0120073 0.0119779
5.645 0.0122726 0.0122426
5.64 0.0125546 0.0125238
5.635 0.0128436 0.0128121
5.63 0.0131297 0.0130975
5.625 0.0134031 0.0133703
5.62 0.0136545 0.013621
5.615 0.0138753 0.0138412
5.61 0.0140581 0.0140236
5.605 0.014197 0.0141621
5.6 0.0142877 0.0142526
5.595 0.0143278 0.0142927
5.59 0.014317 0.0142819
5.585 0.0142566 0.0142217
5.58 0.0141503 0.0141157
5.575 0.0140033 0.0139691
5.57 0.0138226 0.0137888
5.565 0.0136164 0.0135831
5.56 0.013394 0.0133613
5.555 0.0131654 0.0131332
5.55 0.0129409 0.0129092
5.545 0.0127305 0.0126994
5.54 0.012544 0.0125133
5.535 0.01239 0.0123596
5.53 0.0122758 0.0122458
5.525 0.0122075 0.0121776
5.52 0.0121892 0.0121593
5.515 0.0122228 0.0121929
5.51 0.0123088 0.0122786
5.505 0.0124451 0.0124145
5.5 0.0126279 0.0125969
5.495 0.0128516 0.01282
5.49 0.013109 0.0130768
5.485 0.0133916 0.0133587
5.48 0.0136898 0.0136563
5.475 0.0139937 0.0139594
5.47 0.0142928 0.0142578
5.465 0.014577 0.0145413
5.46 0.0148366 0.0148003
5.455 0.015063 0.0150262
5.45 0.0152487 0.0152114
5.445 0.0153878 0.0153502
5.44 0.0154762 0.0154383
5.435 0.0155117 0.0154737
5.43 0.0154942 0.0154562
5.425 0.0154256 0.0153878
5.42 0.01531 0.0152724
5.415 0.015153 0.0151158
5.41 0.0149622 0.0149254
5.405 0.0147463 0.01471
5.4 0.0145151 0.0144794
5.395 0.0142792 0.0142441
5.39 0.0140492 0.0140146
5.385 0.0138355 0.0138016
5.38 0.0136482 0.0136147
5.375 0.013496 0.0134629
5.37 0.0133864 0.0133536
5.365 0.0133253 0.0132927
5.36 0.0133168 0.0132842
5.355 0.0133626 0.01333
5.35 0.0134628 0.0134299
5.345 0.013615 0.0135817
5.34 0.013815 0.0137812
5.335 0.0140566 0.0140222
5.33 0.0143321 0.014297
5.325 0.0146325 0.0145967
5.32 0.0149479 0.0149112
5.315 0.0152676 0.0152301
5.31 0.0155808 0.0155426
5.305 0.0158771 0.0158381
5.3 0.0161465 0.0161068
5.295 0.0163801 0.0163399
5.29 0.0165704 0.0165297
5.285 0.0167115 0.0166705
5.28 0.0167993 0.0167581
5.275 0.0168318 0.0167906
5.27 0.0168093 0.0167681
5.265 0.016734 0.016693
5.26 0.0166102 0.0165696
5.255 0.0164443 0.0164041
5.25 0.0162442 0.0162045
5.245 0.0160192 0.0159801
5.24 0.0157796 0.0157411
5.235 0.0155364 0.0154985
5.23 0.0153007 0.0152634
5.225 0.0150834 0.0150466
5.22 0.0148947 0.0148583
5.215 0.0147436 0.0147075
5.21 0.0146378 0.0146019
5.205 0.0145831 0.0145473
5.2 0.0145836 0.0145478
5.195 0.0146409 0.0146049
5.19 0.0147547 0.0147185
5.185 0.0149224 0.0148857
5.18 0.0151393 0.0151021
5.175 0.0153989 0.0153611
5.17 0.0156929 0.0156544
5.165 0.0160119 0.0159726
5.16 0.0163453 0.0163052
5.155 0.016682 0.0166412
5.15 0.017011 0.0169694
5.145 0.0173211 0.0172788
5.14 0.0176023 0.0175593
5.135 0.0178453 0.0178017
5.13 0.0180425 0.0179984
5.125 0.0181879 0.0181434
5.12 0.0182774 0.0182327
5.115 0.0183092 0.0182644
5.11 0.0182838 0.0182389
5.105 0.0182036 0.0181589
5.1 0.0180734 0.018029
5.095 0.0178999 0.0178559
5.09 0.0176915 0.017648
5.085 0.0174581 0.0174151
5.08 0.0172104 0.017168
5.075 0.01696 0.0169182
5.07 0.0167183 0.0166772
5.065 0.0164967 0.0164561
5.06 0.0163057 0.0162656
5.055 0.0161547 0.016115
5.05 0.0160514 0.0160121
5.045 0.016002 0.0159628
5.04 0.0160102 0.0159711
5.035 0.0160779 0.0160386
5.03 0.0162044 0.0161648
5.025 0.0163869 0.0163469
5.02 0.0166203 0.0165797
5.015 0.0168978 0.0168565
5.01 0.0172106 0.0171685
5.005 0.0175488 0.0175058
5 0.0179013 0.0178574
4.995 0.0182567 0.0182119
4.99 0.0186032 0.0185575
4.985 0.0189295 0.018883
4.98 0.0192251 0.0191778
4.975 0.0194803 0.0194324
4.97 0.0196873 0.0196389
4.965 0.01984 0.0197912
4.96 0.0199343 0.0198853
4.955 0.0199684 0.0199194
4.95 0.0199427 0.0198939
4.945 0.0198602 0.0198116
4.94 0.0197258 0.0196776
4.935 0.0195465 0.0194988
4.93 0.0193313 0.0192842
4.925 0.0190904 0.0190438
4.92 0.0188351 0.0187892
4.915 0.0185773 0.018532
4.91 0.0183292 0.0182845
4.905 0.0181024 0.0180582
4.9 0.0179079 0.0178641
4.895 0.0177554 0.0177119
4.89 0.017653 0.0176098
4.885 0.017607 0.0175637
4.88 0.0176213 0.017578
4.875 0.0176976 0.0176541
4.87 0.0178354 0.0177915
4.865 0.0180315 0.0179871
4.86 0.0182807 0.0182357
4.855 0.0185757 0.01853
4.85 0.0189075 0.0188611
4.845 0.0192657 0.0192184
4.84 0.0196387 0.0195905
4.835 0.0200145 0.0199655
4.83 0.020381 0.0203311
4.825 0.0207263 0.0206756
4.82 0.0210394 0.020988
4.815 0.0213103 0.0212583
4.81 0.021531 0.0214784
4.805 0.0216949 0.0216419
4.8 0.0217979 0.0217446
4.795 0.0218381 0.0217846
4.79 0.0218159 0.0217624
4.785 0.0217343 0.0216809
4.78 0.0215985 0.0215454
4.775 0.0214159 0.0213631
4.77 0.0211956 0.0211434
4.765 0.0209485 0.0208968
4.76 0.0206861 0.020635
4.755 0.020421 0.0203706
4.75 0.0201658 0.0201161
4.745 0.0199327 0.0198835
4.74 0.0197331 0.0196845
4.735 0.0195771 0.019529
4.73 0.0194734 0.0194256
4.725 0.0194283 0.0193807
4.72 0.0194462 0.0193987
4.715 0.019529 0.0194813
4.71 0.0196759 0.0196279
4.705 0.019884 0.0198354
4.7 0.0201477 0.0200985
4.695 0.0204597 0.0204097
4.69 0.0208105 0.0207596
4.685 0.0211892 0.0211373
4.68 0.021584 0.0215311
4.675 0.0219824 0.0219284
4.67 0.0223716 0.0223166
4.665 0.0227393 0.0226833
4.66 0.0230738 0.023017
4.655 0.023365 0.0233074
4.65 0.023604 0.0235458
4.645 0.0237841 0.0237255
4.64 0.0239008 0.023842
4.635 0.0239519 0.0238931
4.63 0.0239378 0.0238791
4.625 0.0238615 0.0238031
4.62 0.0237282 0.0236702
4.615 0.0235455 0.023488
4.61 0.0233227 0.0232658
4.605 0.023071 0.0230148
4.6 0.0228025 0.022747
4.595 0.0225303 0.0224755
4.59 0.0222674 0.0222131
4.585 0.0220265 0.0219728
4.58 0.0218198 0.0217665
4.575 0.0216579 0.0216049
4.57 0.0215499 0.0214971
4.565 0.0215027 0.0214499
4.56 0.021521 0.0214681
4.555 0.021607 0.0215538
4.55 0.0217602 0.0217066
4.545 0.0219777 0.0219236
4.54 0.0222542 0.0221993
4.535 0.0225818 0.0225262
4.53 0.0229511 0.0228947
4.525 0.0233509 0.0232936
4.52 0.0237689 0.0237106
4.515 0.024192 0.0241328
4.51 0.0246071 0.0245469
4.505 0.0250011 0.02494
4.5 0.0253619 0.0253
4.495 0.0256785 0.0256159
4.49 0.0259417 0.0258784
4.485 0.0261441 0.0260803
4.48 0.0262808 0.0262166
4.475 0.0263492 0.0262847
4.47 0.0263493 0.0262847
4.465 0.0262839 0.0262193
4.46 0.0261581 0.0260938
4.455 0.0259796 0.0259155
4.45 0.0257578 0.0256942
4.445 0.0255041 0.0254411
4.44 0.0252312 0.0251688
4.435 0.0249523 0.0248906
4.43 0.0246812 0.0246202
4.425 0.0244312 0.0243709
4.42 0.0242151 0.0241554
4.415 0.0240443 0.0239851
4.41 0.0239283 0.0238696
4.405 0.023875 0.0238165
4.4 0.0238895 0.0238311
4.395 0.0239746 0.023916
4.39 0.0241302 0.0240713
4.385 0.0243537 0.0242942
4.38 0.0246399 0.0245797
4.375 0.0249811 0.0249201
4.37 0.0253679 0.0253058
4.365 0.0257886 0.0257255
4.36 0.0262308 0.0261665
4.355 0.0266809 0.0266154
4.35 0.0271251 0.0270584
4.345 0.0275499 0.027482
4.34 0.0279424 0.0278735
4.335 0.0282908 0.028221
4.33 0.0285852 0.0285147
4.325 0.0288175 0.0287465
4.32 0.028982 0.0289106
4.315 0.0290756 0.029004
4.31 0.0290977 0.0290262
4.305 0.0290505 0.0289793
4.3 0.0289391 0.0288683
4.295 0.0287707 0.0287004
4.29 0.0285549 0.0284852
4.285 0.0283031 0.0282341
4.28 0.0280282 0.0279599
4.275 0.0277439 0.0276764
4.27 0.0274646 0.0273978
4.265 0.0272043 0.027138
4.26 0.0269764 0.0269106
4.255 0.0267931 0.0267276
4.25 0.0266651 0.0265998
4.245 0.0266007 0.0265354
4.24 0.0266061 0.0265407
4.235 0.0266848 0.0266191
4.23 0.0268375 0.0267713
4.225 0.0270621 0.0269953
4.22 0.0273538 0.0272863
4.215 0.0277054 0.027637
4.21 0.0281072 0.0280379
4.205 0.028548 0.0284777
4.2 0.0290147 0.0289434
4.195 0.0294935 0.0294212
4.19 0.0299702 0.0298968
4.185 0.0304304 0.030356
4.18 0.0308606 0.0307852
4.175 0.0312481 0.0311718
4.17 0.031582 0.0315049
4.165 0.0318532 0.0317755
4.16 0.0320552 0.0319769
4.155 0.0321839 0.0321051
4.15 0.0322378 0.0321588
4.145 0.0322186 0.0321395
4.14 0.0321305 0.0320514
4.135 0.0319804 0.0319015
4.13 0.0317776 0.0316991
4.125 0.0315334 0.0314554
4.12 0.0312608 0.0311834
4.115 0.0309739 0.0308972
4.11 0.0306875 0.0306115
4.105 0.0304162 0.0303409
4.1 0.0301744 0.0300998
4.095 0.0299751 0.0299012
4.09 0.0298301 0.0297567
4.085 0.0297489 0.0296758
4.08 0.0297388 0.0296659
4.075 0.0298042 0.0297313
4.07 0.029947 0.0298738
4.065 0.030166 0.0300923
4.06 0.0304571 0.0303828
4.055 0.0308137 0.0307385
4.05 0.0312267 0.0311504
4.045 0.0316848 0.0316073
4.04 0.0321751 0.0320962
4.035 0.0326835 0.0326032
4.03 0.0331952 0.0331135
4.025 0.0336954 0.0336123
4.02 0.0341694 0.0340851
4.015 0.0346039 0.0345184
4.01 0.0349866 0.0349002
4.005 0.0353075 0.0352202
4 0.0355586 0.0354708
3.995 0.0357345 0.0356464
3.99 0.0358329 0.0357447
3.985 0.035854 0.0357659
3.98 0.0358012 0.0357134
3.975 0.0356806 0.0355933
3.97 0.0355008 0.0354141
3.965 0.0352728 0.0351868
3.96 0.0350094 0.0349242
3.955 0.0347249 0.0346404
3.95 0.0344342 0.0343504
3.945 0.0341529 0.0340697
3.94 0.0338959 0.0338133
3.935 0.0336776 0.0335954
3.93 0.0335108 0.0334288
3.925 0.0334064 0.0333245
3.92 0.033373 0.033291
3.915 0.0334168 0.0333345
3.91 0.0335408 0.033458
3.905 0.0337451 0.0336618
3.9 0.0340271 0.033943
3.895 0.034381 0.034296
3.89 0.0347984 0.0347124
3.885 0.0352688 0.0351817
3.88 0.0357794 0.0356912
3.875 0.0363161 0.0362268
3.87 0.036864 0.0367735
3.865 0.0374074 0.0373157
3.86 0.0379311 0.0378383
3.855 0.0384205 0.0383266
3.85 0.0388621 0.0387672
3.845 0.0392445 0.0391487
3.84 0.0395582 0.0394616
3.835 0.0397962 0.0396989
3.83 0.0399544 0.0398566
3.825 0.0400318 0.0399336
3.82 0.04003 0.0399316
3.815 0.039954 0.0398556
3.81 0.0398114 0.0397131
3.805 0.0396122 0.0395143
3.8 0.0393688 0.0392713
3.795 0.0390953 0.0389983
3.79 0.0388067 0.0387104
3.785 0.0385189 0.0384233
3.78 0.0382479 0.0381531
3.775 0.0380089 0.0379148
3.77 0.0378162 0.0377228
3.765 0.0376823 0.0375894
3.76 0.0376175 0.0375249
3.755 0.0376297 0.0375373
3.75 0.0377239 0.0376315
3.745 0.0379021 0.0378094
3.74 0.0381632 0.0380699
3.735 0.0385031 0.0384091
3.73 0.0389148 0.0388197
3.725 0.0393886 0.0392923
3.72 0.0399126 0.0398149
3.715 0.0404732 0.0403739
3.71 0.0410552 0.0409543
3.705 0.0416427 0.0415402
3.7 0.0422199 0.0421157
3.695 0.042771 0.0426653
3.69 0.0432813 0.0431742
3.685 0.0437376 0.0436294
3.68 0.0441287 0.0440195
3.675 0.0444457 0.0443357
3.67 0.0446824 0.044572
3.665 0.0448355 0.044725
3.66 0.0449051 0.0447945
3.655 0.0448939 0.0447836
3.65 0.0448079 0.0446981
3.645 0.0446558 0.0445466
3.64 0.044449 0.0443405
3.635 0.0442006 0.0440929
3.63 0.0439256 0.0438186
3.625 0.0436399 0.0435337
3.62 0.0433601 0.0432545
3.615 0.0431024 0.0429973
3.61 0.0428822 0.0427775
3.605 0.042714 0.0426095
3.6 0.04261 0.0425055
3.595 0.0425803 0.0424756
3.59 0.0426322 0.0425271
3.585 0.0427701 0.0426645
3.58 0.0429953 0.0428889
3.575 0.0433058 0.0431986
3.57 0.0436967 0.0435885
3.565 0.04416 0.0440507
3.56 0.0446853 0.0445748
3.555 0.0452597 0.0451479
3.55 0.0458687 0.0457556
3.545 0.0464966 0.0463822
3.54 0.0471269 0.0470112
3.535 0.0477433 0.0476263
3.53 0.0483296 0.0482113
3.525 0.048871 0.0487516
3.52 0.0493543 0.0492337
3.515 0.0497683 0.0496467
3.51 0.0501043 0.0499818
3.505 0.0503566 0.0502333
3.5 0.0505222 0.0503983
3.495 0.0506017 0.0504774
3.49 0.0505986 0.0504739
3.485 0.0505193 0.0503945
3.48 0.0503733 0.0502486
3.475 0.0501724 0.050048
3.47 0.0499306 0.0498066
3.465 0.0496634 0.0495399
3.46 0.0493873 0.0492645
3.455 0.0491191 0.048997
3.45 0.0488756 0.0487543
3.445 0.0486727 0.0485521
3.44 0.0485248 0.0484047
3.435 0.0484443 0.0483248
3.43 0.0484415 0.0483222
3.425 0.0485236 0.0484044
3.42 0.0486948 0.0485755
3.415 0.0489563 0.0488365
3.41 0.0493059 0.0491854
3.405 0.0497383 0.0496167
3.4 0.0502453 0.0501224
3.395 0.0508158 0.0506914
3.39 0.0514368 0.0513106
3.385 0.0520933 0.0519653
3.38 0.0527691 0.0526391
3.375 0.0534474 0.0533155
3.37 0.0541113 0.0539775
3.365 0.0547444 0.0546089
3.36 0.0553316 0.0551944
3.355 0.0558591 0.0557205
3.35 0.0563155 0.0561759
3.345 0.056692 0.0565516
3.34 0.0569826 0.0568415
3.335 0.0571841 0.0570429
3.33 0.057297 0.0571558
3.325 0.0573247 0.0571837
3.32 0.0572737 0.0571332
3.315 0.0571534 0.0570135
3.31 0.0569759 0.0568367
3.305 0.0567551 0.0566166
3.3 0.0565068 0.0563691
3.295 0.0562477 0.0561107
3.29 0.0559952 0.0558588
3.285 0.0557663 0.0556303
3.28 0.0555774 0.0554416
3.275 0.0554433 0.0553075
3.27 0.0553771 0.0552411
3.265 0.0553894 0.0552531
3.26 0.0554882 0.0553513
3.255 0.0556783 0.0555406
3.25 0.0559613 0.0558227
3.245 0.0563355 0.0561958
3.24 0.0567961 0.0566551
3.235 0.0573351 0.0571929
3.23 0.0579419 0.0577983
3.225 0.0586036 0.0584585
3.22 0.0593051 0.0591586
3.215 0.0600304 0.0598824
3.21 0.0607623 0.0606128
3.205 0.0614836 0.0613327
3.2 0.0621775 0.0620252
3.195 0.0628282 0.0626745
3.19 0.0634215 0.0632664
3.185 0.0639451 0.0637888
3.18 0.0643894 0.0642318
3.175 0.0647473 0.0645886
3.17 0.065015 0.0648554
3.165 0.0651918 0.0650315
3.16 0.0652804 0.0651194
3.155 0.0652863 0.0651249
3.15 0.0652183 0.0650567
3.145 0.0650878 0.0649261
3.14 0.0649082 0.0647467
3.135 0.064695 0.0645338
3.13 0.0644649 0.0643042
3.125 0.0642351 0.064075
3.12 0.0640232 0.0638638
3.115 0.0638459 0.0636872
3.11 0.063719 0.0635608
3.105 0.0636564 0.0634988
3.1 0.0636699 0.0635126
3.095 0.0637686 0.0636115
3.09 0.0639587 0.0638015
3.085 0.0642433 0.0640857
3.08 0.0646221 0.0644638
3.075 0.0650917 0.0649323
3.07 0.0656453 0.0654846
3.065 0.0662736 0.0661112
3.06 0.0669644 0.0668002
3.055 0.0677037 0.0675373
3.05 0.0684757 0.0683071
3.045 0.0692636 0.0690926
3.04 0.07005 0.0698767
3.035 0.0708179 0.0706423
3.03 0.0715506 0.071373
3.025 0.0722331 0.0720535
3.02 0.0728518 0.0726707
3.015 0.0733957 0.0732132
3.01 0.0738561 0.0736726
3.005 0.0742274 0.0740433
3 0.074507 0.0743226
2.995 0.0746958 0.0745113
2.99 0.0747973 0.0746131
2.985 0.0748186 0.0746348
2.98 0.0747694 0.0745862
2.975 0.0746618 0.0744792
2.97 0.0745102 0.0743282
2.965 0.0743303 0.074149
2.96 0.0741392 0.0739584
2.955 0.0739541 0.0737737
2.95 0.0737923 0.0736121
2.945 0.0736704 0.0734902
2.94 0.0736035 0.073423
2.935 0.0736049 0.0734239
2.93 0.0736857 0.073504
2.925 0.0738543 0.0736717
2.92 0.074116 0.0739324
2.915 0.0744732 0.0742884
2.91 0.0749249 0.0747386
2.905 0.0754668 0.0752791
2.9 0.0760919 0.0759027
2.895 0.0767903 0.0765994
2.89 0.0775494 0.077357
2.885 0.0783551 0.078161
2.88 0.0791916 0.0789958
2.875 0.080042 0.0798446
2.87 0.0808892 0.0806902
2.865 0.0817164 0.0815157
2.86 0.0825073 0.082305
2.855 0.0832471 0.0830432
2.85 0.0839228 0.0837173
2.845 0.0845235 0.0843164
2.84 0.0850409 0.0848324
2.835 0.0854699 0.08526
2.83 0.0858078 0.0855967
2.825 0.0860556 0.0858433
2.82 0.0862171 0.0860038
2.815 0.086299 0.0860849
2.81 0.0863108 0.0860962
2.805 0.0862645 0.0860495
2.8 0.086174 0.0859588
2.795 0.0860547 0.0858396
2.79 0.0859232 0.0857083
2.785 0.0857964 0.0855819
2.78 0.0856912 0.0854772
2.775 0.0856238 0.0854103
2.77 0.0856092 0.0853961
2.765 0.0856606 0.085448
2.76 0.0857893 0.0855769
2.755 0.0860037 0.0857913
2.75 0.0863096 0.086097
2.745 0.0867098 0.0864967
2.74 0.087204 0.0869899
2.735 0.0877887 0.0875734
2.73 0.0884577 0.0882407
2.725 0.0892019 0.0889829
2.72 0.0900098 0.0897886
2.715 0.0908681 0.0906444
2.71 0.0917618 0.0915354
2.705 0.092675 0.0924457
2.7 0.093591 0.0933589
2.695 0.0944934 0.0942586
2.69 0.0953663 0.095129
2.685 0.096195 0.0959553
2.68 0.0969662 0.0967244
2.675 0.0976686 0.0974251
2.67 0.0982934 0.0980484
2.665 0.0988342 0.0985882
2.66 0.0992875 0.0990408
2.655 0.0996529 0.0994059
2.65 0.0999326 0.0996855
2.645 0.100132 0.099885
2.64 0.100259 0.100012
2.635 0.100323 0.100077
2.63 0.100337 0.100092
2.625 0.100316 0.10007
2.62 0.100273 0.100028
2.615 0.100226 0.0999813
2.61 0.10019 0.0999454
2.605 0.100182 0.0999363
2.6 0.100215 0.0999691
2.595 0.100304 0.100057
2.59 0.100461 0.100213
2.585 0.100695 0.100446
2.58 0.101014 0.100763
2.575 0.101422 0.10117
2.57 0.101921 0.101667
2.565 0.10251 0.102255
2.56 0.103185 0.102928
2.555 0.10394 0.103681
2.55 0.104766 0.104505
2.545 0.105651 0.105388
2.54 0.106582 0.106317
2.535 0.107546 0.10728
2.53 0.108528 0.108259
2.525 0.109511 0.109241
2.52 0.110481 0.110209
2.515 0.111423 0.111149
2.51 0.112324 0.112048
2.505 0.11317 0.112892
2.5 0.113952 0.113673
2.495 0.114662 0.11438
2.49 0.115293 0.11501
2.485 0.115843 0.115558
2.48 0.116311 0.116024
2.475 0.116698 0.116409
2.47 0.11701 0.11672
2.465 0.117254 0.116962
2.46 0.117438 0.117145
2.455 0.117573 0.117279
2.45 0.117673 0.117378
2.445 0.11775 0.117455
2.44 0.11782 0.117525
2.435 0.117897 0.117601
2.43 0.117995 0.117699
2.425 0.118128 0.117833
2.42 0.11831 0.118014
2.415 0.11855 0.118255
2.41 0.11886 0.118564
2.405 0.119245 0.11895
2.4 0.119712 0.119416
2.395 0.120262 0.119966
2.39 0.120897 0.120599
2.385 0.121613 0.121314
2.38 0.122406 0.122105
2.375 0.12327 0.122966
2.37 0.124194 0.123888
2.365 0.125168 0.124859
2.36 0.126181 0.125869
2.355 0.127219 0.126904
2.35 0.128269 0.127951
2.345 0.129317 0.128996
2.34 0.13035 0.130025
2.335 0.131355 0.131027
2.33 0.132321 0.13199
2.325 0.133236 0.132903
2.32 0.134094 0.133759
2.315 0.134886 0.134549
2.31 0.135608 0.13527
2.305 0.136259 0.135919
2.3 0.136837 0.136497
2.295 0.137345 0.137004
2.29 0.137787 0.137446
2.285 0.138169 0.137828
2.28 0.138499 0.138158
2.275 0.138786 0.138445
2.27 0.139042 0.138701
2.265 0.139278 0.138937
2.26 0.139507 0.139165
2.255 0.13974 0.139397
2.25 0.13999 0.139646
2.245 0.140268 0.139924
2.24 0.140587 0.140241
2.235 0.140955 0.140608
2.23 0.141381 0.141032
2.225 0.141871 0.14152
2.22 0.142431 0.142077
2.215 0.143063 0.142707
2.21 0.143768 0.14341
2.205 0.144545 0.144184
2.2 0.14539 0.145027
2.195 0.146299 0.145934
2.19 0.147265 0.146898
2.185 0.14828 0.14791
2.18 0.149335 0.148963
2.175 0.150419 0.150045
2.17 0.151521 0.151145
2.165 0.152631 0.152253
2.16 0.153738 0.153358
2.155 0.15483 0.154448
2.15 0.155898 0.155514
2.145 0.156933 0.156546
2.14 0.157926 0.157537
2.135 0.158872 0.15848
2.13 0.159764 0.159371
2.125 0.160601 0.160205
2.12 0.161379 0.160981
2.115 0.162099 0.161698
2.11 0.162763 0.16236
2.105 0.163375 0.162969
2.1 0.163937 0.163529
2.095 0.164458 0.164048
2.09 0.164944 0.164532
2.085 0.165403 0.164989
2.08 0.165845 0.165429
2.075 0.166278 0.165861
2.07 0.166711 0.166293
2.065 0.167156 0.166737
2.06 0.167619 0.167199
2.055 0.168111 0.16769
2.05 0.168638 0.168217
2.045 0.169207 0.168785
2.04 0.169824 0.169402
2.035 0.170494 0.17007
2.03 0.171218 0.170793
2.025 0.171999 0.171573
2.02 0.172836 0.172409
2.015 0.173728 0.173299
2.01 0.174673 0.174242
2.005 0.175666 0.175232
2 0.176702 0.176266
1.995 0.177776 0.177337
1.99 0.17888 0.178438
1.985 0.180008 0.179562
1.98 0.181151 0.180702
1.975 0.182302 0.181849
1.97 0.183452 0.182996
1.965 0.184595 0.184136
1.96 0.185723 0.18526
1.955 0.186831 0.186364
1.95 0.187911 0.187442
1.945 0.18896 0.188488
1.94 0.189973 0.189499
1.935 0.190949 0.190472
1.93 0.191885 0.191406
1.925 0.192781 0.1923
1.92 0.193637 0.193155
1.915 0.194456 0.193973
1.91 0.19524 0.194756
1.905 0.195992 0.195507
1.9 0.196717 0.196231
1.895 0.19742 0.196932
1.89 0.198105 0.197616
1.885 0.198779 0.198289
1.88 0.199448 0.198957
1.875 0.200117 0.199624
1.87 0.200793 0.200299
1.865 0.201481 0.200985
1.86 0.202186 0.201688
1.855 0.202913 0.202413
1.85 0.203667 0.203163
1.845 0.20445 0.203944
1.84 0.205265 0.204756
1.835 0.206114 0.205603
1.83 0.206999 0.206485
1.825 0.20792 0.207403
1.82 0.208875 0.208355
1.815 0.209864 0.209341
1.81 0.210885 0.21036
1.805 0.211936 0.211407
1.8 0.213012 0.212481
1.795 0.214111 0.213577
1.79 0.215228 0.214692
1.785 0.216359 0.215821
1.78 0.217501 0.21696
1.775 0.218648 0.218104
1.77 0.219796 0.21925
1.765 0.220941 0.220393
1.76 0.222079 0.221529
1.755 0.223207 0.222654
1.75 0.224321 0.223766
1.745 0.225419 0.224861
1.74 0.226499 0.225938
1.735 0.227558 0.226995
1.73 0.228596 0.22803
1.725 0.229612 0.229044
1.72 0.230607 0.230036
1.715 0.23158 0.231006
1.71 0.232532 0.231955
1.705 0.233465 0.232886
1.7 0.234381 0.233798
1.695 0.23528 0.234695
1.69 0.236167 0.235579
1.685 0.237043 0.236452
1.68 0.23791 0.237317
1.675 0.238771 0.238176
1.67 0.239629 0.239031
1.665 0.240487 0.239887
1.66 0.241346 0.240743
1.655 0.242209 0.241604
1.65 0.243078 0.242471
1.645 0.243954 0.243345
1.64 0.24484 0.244229
1.635 0.245735 0.245123
1.63 0.246642 0.246027
1.625 0.24756 0.246944
1.62 0.248491 0.247872
1.615 0.249432 0.248812
1.61 0.250385 0.249762
1.605 0.251349 0.250724
1.6 0.252322 0.251694
1.595 0.253303 0.252674
1.59 0.254292 0.25366
1.585 0.255286 0.254651
1.58 0.256284 0.255647
1.575 0.257284 0.256644
1.57 0.258285 0.257642
1.565 0.259284 0.258638
1.56 0.26028 0.259632
1.555 0.261271 0.26062
1.55 0.262255 0.261601
1.545 0.263231 0.262575
1.54 0.264198 0.263539
1.535 0.265154 0.264492
1.53 0.266097 0.265433
1.525 0.267028 0.266361
1.52 0.267944 0.267274
1.515 0.268846 0.268173
1.51 0.269732 0.269057
1.505 0.270602 0.269925
1.5 0.271456 0.270777
1.495 0.272294 0.271612
1.49 0.273116 0.272432
1.485 0.27392 0.273234
1.48 0.274708 0.27402
1.475 0.27548 0.27479
1.47 0.276236 0.275543
1.465 0.276975 0.276281
1.46 0.277699 0.277002
1.455 0.278406 0.277708
1.45 0.279098 0.278398
1.445 0.279774 0.279072
1.44 0.280435 0.27973
1.435 0.28108 0.280373
1.43 0.281709 0.281
1.425 0.282322 0.281612
1.42 0.282919 0.282207
1.415 0.283499 0.282785
1.41 0.284062 0.283346
1.405 0.284608 0.28389
1.4 0.285136 0.284416
1.395 0.285645 0.284923
1.39 0.286135 0.285411
1.385 0.286604 0.285878
1.38 0.287052 0.286324
1.375 0.287477 0.286748
1.37 0.28788 0.287149
1.365 0.288258 0.287526
1.36 0.288611 0.287877
1.355 0.288938 0.288202
1.35 0.289236 0.288499
1.345 0.289506 0.288768
1.34 0.289746 0.289006
1.335 0.289954 0.289213
1.33 0.29013 0.289387
1.325 0.290272 0.289527
1.32 0.290378 0.289633
1.315 0.290448 0.289702
1.31 0.29048 0.289733
1.305 0.290473 0.289724
1.3 0.290426 0.289676
1.295 0.290336 0.289586
1.29 0.290204 0.289452
1.285 0.290027 0.289275
1.28 0.289804 0.289051
1.275 0.289534 0.288781
1.27 0.289216 0.288462
1.265 0.288848 0.288093
1.26 0.288428 0.287674
1.255 0.287956 0.287201
1.25 0.28743 0.286675
1.245 0.286849 0.286094
1.24 0.286211 0.285456
1.235 0.285515 0.284759
1.23 0.284758 0.284003
1.225 0.283941 0.283186
1.22 0.283061 0.282307
1.215 0.282117 0.281363
1.21 0.281107 0.280354
1.205 0.28003 0.279278
1.2 0.278885 0.278133
1.195 0.277669 0.276918
1.19 0.276381 0.275632
1.185 0.27502 0.274272
1.18 0.273584 0.272837
1.175 0.272072 0.271326
1.17 0.270481 0.269737
1.165 0.268811 0.268069
1.16 0.26706 0.266319
1.155 0.265226 0.264487
1.15 0.263307 0.262571
1.145 0.261303 0.260569
1.14 0.259212 0.25848
1.135 0.257032 0.256303
1.13 0.254762 0.254036
1.125 0.252401 0.251677
1.12 0.249946 0.249226
1.115 0.247398 0.246681
1.11 0.244754 0.24404
1.105 0.242014 0.241303
1.1 0.239176 0.238469
1.095 0.236239 0.235536
1.09 0.233202 0.232503
1.085 0.230065 0.22937
1.08 0.226827 0.226136
1.075 0.223486 0.2228
1.07 0.220042 0.219361
1.065 0.216495 0.215819
1.06 0.212844 0.212173
1.055 0.209089 0.208423
1.05 0.20523 0.204569
1.045 0.201266 0.200611
1.04 0.197198 0.196548
1.035 0.193025 0.192381
1.03 0.188749 0.188111
1.025 0.184369 0.183737
1.02 0.179886 0.179261
1.015 0.175302 0.174683
1.01 0.170616 0.170004
1.005 0.16583 0.165224
1 0.160945 0.160346
0.995 0.155962 0.155371
0.99 0.150884 0.1503
0.985 0.145712 0.145135
0.98 0.140447 0.139878
0.975 0.135093 0.13453
0.97 0.12965 0.129096
0.965 0.124122 0.123576
0.96 0.118512 0.117973
0.955 0.112822 0.112291
0.95 0.107055 0.106532
0.945 0.101214 0.100699
0.94 0.0953039 0.0947965
0.935 0.0893268 0.0888274
0.93 0.0832868 0.0827956
0.925 0.0771881 0.0767049
0.92 0.0710346 0.0705595
0.915 0.0648308 0.0643638
0.91 0.058581 0.058122
0.905 0.0522899 0.051839
0.9 0.0459623 0.0455193
0.895 0.0396032 0.0391681
0.89 0.0332176 0.0327903
0.885 0.0268108 0.0263913
0.88 0.0203882 0.0199763
0.875 0.0139553 0.0135509
0.87 0.00751771 0.00712073
0.865 0.00108121 0.00069148
0.86 -0.00534835 -0.00573098
0.855 -0.011765 -0.0121407
0.85 -0.0181627 -0.0185317
0.845 -0.0245353 -0.0248978
0.84 -0.0308767 -0.0312328
0.835 -0.0371804 -0.0375304
0.83 -0.0434404 -0.0437845
0.825 -0.0496501 -0.0499886
0.82 -0.0558032 -0.0561363
0.815 -0.0618933 -0.0622213
0.81 -0.0679139 -0.0682372
0.805 -0.0738588 -0.0741776
0.8 -0.0797215 -0.0800361
0.795 -0.0854955 -0.0858063
0.79 -0.0911747 -0.091482
0.785 -0.0967528 -0.0970568
0.78 -0.102223 -0.102525
0.775 -0.107581 -0.107879
0.77 -0.112818 -0.113115
0.765 -0.117931 -0.118225
0.76 -0.122912 -0.123205
0.755 -0.127756 -0.128048
0.75 -0.132458 -0.132749
0.745 -0.137012 -0.137303
0.74 -0.141413 -0.141704
0.735 -0.145656 -0.145948
0.73 -0.149736 -0.150029
0.725 -0.153649 -0.153943
0.72 -0.15739 -0.157686
0.715 -0.160956 -0.161254
0.71 -0.164342 -0.164643
0.705 -0.167545 -0.167848
0.7 -0.170562 -0.170868
0.695 -0.17339 -0.173699
0.69 -0.176025 -0.176338
0.685 -0.178466 -0.178784
0.68 -0.180712 -0.181033
0.675 -0.182759 -0.183085
0.67 -0.184608 -0.184939
0.665 -0.186256 -0.186592
0.66 -0.187705 -0.188046
0.655 -0.188953 -0.1893
0.65 -0.190001 -0.190353
0.645 -0.190849 -0.191208
0.64 -0.1915 -0.191865
0.635 -0.191954 -0.192325
0.63 -0.192214 -0.192591
0.625 -0.192281 -0.192664
0.62 -0.192159 -0.192549
0.615 -0.191851 -0.192247
0.61 -0.19136 -0.191763
0.605 -0.190692 -0.1911
0.6 -0.189849 -0.190264
0.595 -0.188837 -0.189258
0.59 -0.187661 -0.188088
0.585 -0.186327 -0.186759
0.58 -0.18484 -0.185278
0.575 -0.183207 -0.183651
0.57 -0.181434 -0.181883
0.565 -0.179528 -0.179982
0.56 -0.177496 -0.177955
0.555 -0.175345 -0.175808
0.55 -0.173082 -0.17355
0.545 -0.170716 -0.171188
0.54 -0.168254 -0.168729
0.535 -0.165703 -0.166181
0.53 -0.163072 -0.163552
0.525 -0.160368 -0.160851
0.52 -0.157599 -0.158084
0.515 -0.154774 -0.15526
0.51 -0.1519 -0.152387
0.505 -0.148984 -0.149472
0.5 -0.146035 -0.146524
0.495 -0.14306 -0.143548
0.49 -0.140066 -0.140554
0.485 -0.137059 -0.137546
0.48 -0.134048 -0.134534
0.475 -0.131038 -0.131522
0.47 -0.128036 -0.128518
0.465 -0.125047 -0.125527
0.46 -0.122078 -0.122555
0.455 -0.119132 -0.119606
0.45 -0.116216 -0.116686
0.445 -0.113333 -0.1138
0.44 -0.110488 -0.110951
0.435 -0.107684 -0.108142
0.43 -0.104925 -0.105378
0.425 -0.102213 -0.102661
0.42 -0.0995505 -0.0999939
0.415 -0.0969397 -0.0973779
0.41 -0.0943823 -0.0948151
0.405 -0.0918795 -0.0923067
0.4 -0.0894321 -0.0898535
0.395 -0.0870405 -0.0874561
0.39 -0.084705 -0.0851145
0.385 -0.0824253 -0.0828287
0.38 -0.0802009 -0.0805982
0.375 -0.0780312 -0.0784222
0.37 -0.0759151 -0.0762997
0.365 -0.0738513 -0.0742295
0.36 -0.0718384 -0.0722102
0.355 -0.0698749 -0.0702401
0.35 -0.0679589 -0.0683175
0.345 -0.0660886 -0.0664406
0.34 -0.0642622 -0.0646075
0.335 -0.0624775 -0.0628161
0.33 -0.0607326 -0.0610645
0.325 -0.0590256 -0.0593506
0.32 -0.0573543 -0.0576725
0.315 -0.0557169 -0.0560282
0.31 -0.0541115 -0.0544159
0.305 -0.0525364 -0.0528337
0.3 -0.0509897 -0.0512801
0.295 -0.0494701 -0.0497534
0.29 -0.047976 -0.0482522
0.285 -0.0465062 -0.0467751
0.28 -0.0450594 -0.0453211
0.275 -0.0436346 -0.0438891
0.27 -0.0422309 -0.0424781
0.265 -0.0408476 -0.0410875
0.26 -0.039484 -0.0397166
0.255 -0.0381397 -0.0383649
0.25 -0.0368143 -0.0370321
0.245 -0.0355074 -0.0357179
0.24 -0.0342191 -0.0344222
0.235 -0.0329491 -0.0331449
0.23 -0.0316975 -0.0318861
0.225 -0.0304645 -0.0306458
0.22 -0.0292502 -0.0294243
0.215 -0.0280549 -0.0282218
0.21 -0.0268788 -0.0270387
0.205 -0.0257223 -0.0258752
0.2 -0.0245858 -0.0247318
0.195 -0.0234697 -0.0236088
0.19 -0.0223743 -0.0225067
0.185 -0.0213002 -0.021426
0.18 -0.0202477 -0.0203671
0.175 -0.0192174 -0.0193304
0.17 -0.0182097 -0.0183165
0.165 -0.017225 -0.0173258
0.16 -0.0162638 -0.0163587
0.155 -0.0153266 -0.0154157
0.15 -0.0144137 -0.0144972
0.145 -0.0135255 -0.0136037
0.14 -0.0126625 -0.0127354
0.135 -0.0118251 -0.0118929
0.13 -0.0110137 -0.0110766
0.125 -0.0102288 -0.010287
0.12 -0.0094711 -0.00952482
0.115 -0.00874154 -0.00879092
0.11 -0.00804153 -0.00808679
0.105 -0.00737343 -0.00741479
0.1 -0.00674111 -0.00677879
0.095 -0.00615046 -0.00618474
0.09 -0.00560964 -0.00564082
0.085 -0.00512796 -0.00515638
0.08 -0.00471277 -0.00473878
0.075 -0.00436358 -0.00438753
0.07 -0.00406473 -0.00408685
0.065 -0.00377987 -0.00380022
0.06 -0.00345372 -0.0034721
0.055 -0.00302584 -0.00304177
0.05 -0.00245532 -0.00246813
0.045 -0.00174606 -0.00175512
0.04 -0.000957028 -0.000961981
0.035 -0.000193832 -0.000194834
0.03 0.000399766 0.000401831
0.025 0.000653984 0.000657363
0.02 0.000481939 0.00048443
0.015 0.0001292 0.000129868
0.01 3.16222e-06 3.17856e-06
0.005 1.76955e-11 1.7787e-11
-1.63468e-13 6.34297e-42 6.37575e-42


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1ClassicOneLoop/DeltaGammaFX_0_OneLoopFRG.txt <==
9.995 0.0023152 0.00230954
9.99 0.00221018 0.00220477
9.985 0.00211249 0.00210732
9.98 0.00202609 0.00202114
9.975 0.00195452 0.00194974
9.97 0.00190072 0.00189607
9.965 0.00186693 0.00186236
9.96 0.00185461 0.00185007
9.955 0.00186439 0.00185982
9.95 0.00189602 0.00189138
9.945 0.00194843 0.00194366
9.94 0.00201973 0.00201479
9.935 0.00210729 0.00210214
9.93 0.00220788 0.00220248
9.925 0.00231775 0.00231208
9.92 0.00243279 0.00242684
9.915 0.0025487 0.00254246
9.91 0.00266112 0.00265461
9.905 0.00276584 0.00275907
9.9 0.00285893 0.00285193
9.895 0.00293688 0.0029297
9.89 0.00299679 0.00298946
9.885 0.00303643 0.003029
9.88 0.00305433 0.00304686
9.875 0.0030499 0.00304243
9.87 0.00302339 0.00301599
9.865 0.00297592 0.00296864
9.86 0.00290945 0.00290234
9.855 0.00282668 0.00281977
9.85 0.00273096 0.00272428
9.845 0.00262616 0.00261973
9.84 0.00251651 0.00251036
9.835 0.00240646 0.00240057
9.83 0.00230046 0.00229484
9.825 0.00220283 0.00219743
9.82 0.00211752 0.00211234
9.815 0.00204805 0.00204304
9.81 0.00199728 0.00199239
9.805 0.00196735 0.00196253
9.8 0.00195958 0.00195478
9.795 0.00197443 0.00196959
9.79 0.00201147 0.00200655
9.785 0.00206942 0.00206436
9.78 0.00214619 0.00214094
9.775 0.00223895 0.00223348
9.77 0.00234427 0.00233853
9.765 0.00245822 0.0024522
9.76 0.00257654 0.00257024
9.755 0.00269481 0.00268821
9.75 0.00280858 0.00280171
9.745 0.0029136 0.00290647
9.74 0.00300591 0.00299855
9.735 0.00308206 0.00307452
9.73 0.00313919 0.00313151
9.725 0.0031752 0.00316743
9.72 0.00318878 0.00318098
9.715 0.00317949 0.00317171
9.71 0.0031478 0.00314009
9.705 0.00309502 0.00308745
9.7 0.00302335 0.00301595
9.695 0.00293569 0.00292851
9.69 0.0028356 0.00282866
9.685 0.00272714 0.00272046
9.68 0.0026147 0.0026083
9.675 0.00250285 0.00249672
9.67 0.00239612 0.00239026
9.665 0.00229888 0.00229325
9.66 0.00221509 0.00220967
9.655 0.0021482 0.00214294
9.65 0.00210099 0.00209585
9.645 0.00207548 0.0020704
9.64 0.00207283 0.00206775
9.635 0.0020933 0.00208818
9.63 0.00213626 0.00213103
9.625 0.00220021 0.00219483
9.62 0.00228283 0.00227725
9.615 0.00238108 0.00237525
9.61 0.00249132 0.00248522
9.605 0.00260943 0.00260305
9.6 0.00273102 0.00272434
9.595 0.00285152 0.00284454
9.59 0.00296641 0.00295916
9.585 0.0030714 0.00306388
9.58 0.00316253 0.0031548
9.575 0.00323641 0.00322849
9.57 0.00329026 0.00328221
9.565 0.00332212 0.00331399
9.56 0.00333083 0.00332268
9.555 0.00331617 0.00330806
9.55 0.00327882 0.00327079
9.545 0.00322033 0.00321245
9.54 0.00314311 0.00313542
9.535 0.00305032 0.00304286
9.53 0.00294573 0.00293852
9.525 0.00283359 0.00282665
9.52 0.00271844 0.00271179
9.515 0.00260499 0.00259862
9.51 0.00249784 0.00249173
9.505 0.00240139 0.00239551
9.5 0.00231958 0.0023139
9.495 0.0022558 0.00225028
9.49 0.00221273 0.00220732
9.485 0.00219223 0.00218687
9.48 0.00219527 0.0021899
9.475 0.00222192 0.00221648
9.47 0.00227131 0.00226575
9.465 0.0023417 0.00233597
9.46 0.00243053 0.00242458
9.455 0.00253453 0.00252833
9.45 0.00264984 0.00264336
9.445 0.00277217 0.00276539
9.44 0.00289695 0.00288986
9.435 0.0030195 0.00301212
9.43 0.00313524 0.00312757
9.425 0.00323983 0.0032319
9.42 0.00332934 0.00332119
9.415 0.00340043 0.00339211
9.41 0.00345047 0.00344202
9.405 0.00347761 0.0034691
9.4 0.00348091 0.0034724
9.395 0.00346037 0.0034519
9.39 0.00341688 0.00340852
9.385 0.00335228 0.00334408
9.38 0.00326922 0.00326122
9.375 0.0031711 0.00316334
9.37 0.00306192 0.00305443
9.365 0.00294612 0.00293891
9.36 0.00282842 0.00282149
9.355 0.00271361 0.00270697
9.35 0.0026064 0.00260003
9.345 0.00251118 0.00250504
9.34 0.00243188 0.00242593
9.335 0.00237179 0.00236598
9.33 0.00233346 0.00232775
9.325 0.00231857 0.0023129
9.32 0.00232791 0.00232222
9.315 0.0023613 0.00235552
9.31 0.00241762 0.0024117
9.305 0.00249487 0.00248877
9.3 0.00259024 0.0025839
9.295 0.00270022 0.00269361
9.29 0.00282072 0.00281382
9.285 0.00294727 0.00294005
9.28 0.00307512 0.00306759
9.275 0.0031995 0.00319167
9.27 0.00331575 0.00330763
9.265 0.00341951 0.00341114
9.26 0.00350691 0.00349833
9.255 0.00357468 0.00356593
9.25 0.00362032 0.00361146
9.245 0.00364217 0.00363326
9.24 0.00363951 0.0036306
9.235 0.00361255 0.00360371
9.23 0.00356249 0.00355377
9.225 0.00349141 0.00348286
9.22 0.00340224 0.00339391
9.215 0.00329863 0.00329055
9.21 0.00318481 0.00317702
9.205 0.00306543 0.00305793
9.2 0.00294537 0.00293816
9.195 0.00282954 0.00282261
9.19 0.00272268 0.00271602
9.185 0.0026292 0.00262276
9.18 0.00255296 0.00254672
9.175 0.00249717 0.00249106
9.17 0.00246422 0.00245819
9.165 0.0024556 0.00244959
9.16 0.00247184 0.00246579
9.155 0.00251252 0.00250638
9.15 0.00257626 0.00256996
9.145 0.00266079 0.00265427
9.14 0.002763 0.00275624
9.135 0.00287915 0.0028721
9.13 0.00300491 0.00299756
9.125 0.00313561 0.00312793
9.12 0.00326636 0.00325837
9.115 0.00339228 0.00338398
9.11 0.00350865 0.00350006
9.105 0.00361112 0.00360229
9.1 0.00369587 0.00368683
9.095 0.00375974 0.00375054
9.09 0.00380039 0.00379109
9.085 0.00381636 0.00380702
9.08 0.00380716 0.00379784
9.075 0.00377329 0.00376406
9.07 0.00371621 0.00370712
9.065 0.00363831 0.0036294
9.06 0.00354279 0.00353412
9.055 0.00343358 0.00342518
9.05 0.00331514 0.00330703
9.045 0.00319233 0.00318452
9.04 0.00307018 0.00306267
9.035 0.00295369 0.00294646
9.03 0.00284766 0.00284069
9.025 0.00275647 0.00274973
9.02 0.00268393 0.00267736
9.015 0.0026331 0.00262666
9.01 0.00260619 0.00259981
9.005 0.00260448 0.0025981
9 0.00262825 0.00262181
8.995 0.00267679 0.00267024
8.99 0.00274842 0.0027417
8.985 0.00284059 0.00283364
8.98 0.00294992 0.0029427
8.975 0.00307237 0.00306485
8.97 0.00320341 0.00319557
8.965 0.00333815 0.00332998
8.96 0.00347158 0.00346308
8.955 0.00359869 0.00358988
8.95 0.00371475 0.00370566
8.945 0.00381541 0.00380607
8.94 0.00389692 0.00388739
8.935 0.00395628 0.0039466
8.93 0.00399131 0.00398154
8.925 0.00400079 0.003991
8.92 0.00398449 0.00397474
8.915 0.00394321 0.00393356
8.91 0.0038787 0.00386921
8.905 0.00379367 0.00378439
8.9 0.00369162 0.00368259
8.895 0.00357676 0.003568
8.89 0.00345378 0.00344533
8.885 0.00332774 0.0033196
8.88 0.00320382 0.00319598
8.875 0.00308712 0.00307956
8.87 0.00298245 0.00297516
8.865 0.00289418 0.0028871
8.86 0.00282599 0.00281908
8.855 0.00278081 0.00277401
8.85 0.00276065 0.00275389
8.845 0.00276651 0.00275974
8.84 0.00279843 0.00279158
8.835 0.00285537 0.00284838
8.83 0.00293536 0.00292818
8.825 0.00303552 0.00302809
8.82 0.00315218 0.00314447
8.815 0.00328104 0.00327301
8.81 0.00341731 0.00340895
8.805 0.00355594 0.00354724
8.8 0.00369174 0.0036827
8.795 0.00381965 0.0038103
8.79 0.00393489 0.00392526
8.785 0.00403317 0.0040233
8.78 0.00411084 0.00410078
8.775 0.00416503 0.00415484
8.77 0.0041938 0.00418354
8.765 0.00419618 0.00418591
8.76 0.00417223 0.00416202
8.755 0.00412305 0.00411296
8.75 0.00405074 0.00404082
8.745 0.00395831 0.00394863
8.74 0.0038496 0.00384018
8.735 0.00372907 0.00371995
8.73 0.0036017 0.00359288
8.725 0.00347271 0.00346421
8.72 0.00334742 0.00333923
8.715 0.00323101 0.0032231
8.71 0.00312831 0.00312066
8.705 0.00304362 0.00303617
8.7 0.0029805 0.00297321
8.695 0.0029417 0.0029345
8.69 0.00292899 0.00292182
8.685 0.00294312 0.00293592
8.68 0.0029838 0.0029765
8.675 0.00304968 0.00304222
8.67 0.00313845 0.00313077
8.665 0.00324691 0.00323897
8.66 0.00337108 0.00336283
8.655 0.00350638 0.0034978
8.65 0.0036478 0.00363887
8.645 0.00379007 0.0037808
8.64 0.0039279 0.00391829
8.635 0.00405614 0.00404622
8.63 0.00417002 0.00415982
8.625 0.0042653 0.00425487
8.62 0.00433846 0.00432785
8.615 0.00438683 0.00437609
8.61 0.00440868 0.00439789
8.605 0.00440333 0.00439256
8.6 0.00437118 0.00436048
8.595 0.00431365 0.0043031
8.59 0.00423319 0.00422284
8.585 0.00413317 0.00412305
8.58 0.00401771 0.00400788
8.575 0.0038916 0.00388207
8.57 0.00376002 0.00375082
8.565 0.00362843 0.00361955
8.56 0.00350224 0.00349367
8.555 0.00338671 0.00337842
8.55 0.00328663 0.00327859
8.545 0.00320624 0.00319839
8.54 0.00314895 0.00314124
8.535 0.00311728 0.00310966
8.53 0.00311277 0.00310515
8.525 0.00313585 0.00312818
8.52 0.0031859 0.0031781
8.515 0.00326123 0.00325325
8.51 0.00335918 0.00335096
8.505 0.0034762 0.0034677
8.5 0.00360801 0.00359918
8.495 0.00374974 0.00374056
8.49 0.00389613 0.0038866
8.485 0.00404176 0.00403187
8.48 0.0041812 0.00417097
8.475 0.00430926 0.00429871
8.47 0.00442117 0.00441036
8.465 0.0045128 0.00450176
8.46 0.00458076 0.00456955
8.455 0.0046226 0.00461129
8.45 0.00463687 0.00462552
8.445 0.0046232 0.00461189
8.44 0.00458231 0.0045711
8.435 0.00451601 0.00450496
8.43 0.00442711 0.00441628
8.425 0.00431932 0.00430875
8.42 0.00419711 0.00418684
8.415 0.00406554 0.00405559
8.41 0.00393006 0.00392044
8.405 0.00379627 0.00378698
8.4 0.00366973 0.00366075
8.395 0.00355571 0.00354701
8.39 0.00345898 0.00345052
8.385 0.00338365 0.00337537
8.38 0.00333298 0.00332482
8.375 0.00330924 0.00330114
8.37 0.00331367 0.00330556
8.365 0.00334638 0.00333819
8.36 0.0034064 0.00339806
8.355 0.00349166 0.00348312
8.35 0.00359915 0.00359034
8.345 0.00372495 0.00371584
8.34 0.00386447 0.00385501
8.335 0.00401254 0.00400272
8.33 0.0041637 0.00415351
8.325 0.00431233 0.00430177
8.32 0.0044529 0.00444201
8.315 0.0045802 0.00456899
8.31 0.0046895 0.00467803
8.305 0.00477677 0.00476508
8.3 0.00483881 0.00482697
8.295 0.00487342 0.0048615
8.29 0.00487944 0.0048675
8.285 0.00485685 0.00484496
8.28 0.00480673 0.00479497
8.275 0.00473128 0.0047197
8.27 0.00463368 0.00462234
8.265 0.00451802 0.00450697
8.26 0.00438912 0.00437838
8.255 0.00425231 0.0042419
8.25 0.00411327 0.00410321
8.245 0.00397779 0.00396806
8.24 0.0038515 0.00384208
8.235 0.0037397 0.00373055
8.23 0.0036471 0.00363817
8.225 0.00357765 0.0035689
8.22 0.00353442 0.00352577
8.215 0.00351941 0.0035108
8.21 0.00353354 0.00352489
8.205 0.00357656 0.00356781
8.2 0.00364712 0.0036382
8.195 0.00374277 0.00373362
8.19 0.00386011 0.00385066
8.185 0.00399486 0.00398508
8.18 0.00414209 0.00413195
8.175 0.00429637 0.00428586
8.17 0.004452 0.00444111
8.165 0.00460321 0.00459194
8.16 0.00474438 0.00473277
8.155 0.00487029 0.00485838
8.15 0.00497628 0.00496411
8.145 0.00505846 0.00504609
8.14 0.00511385 0.00510134
8.135 0.00514052 0.00512794
8.13 0.00513763 0.00512506
8.125 0.00510554 0.00509304
8.12 0.00504572 0.00503338
8.115 0.00496078 0.00494864
8.11 0.0048543 0.00484242
8.105 0.00473075 0.00471917
8.1 0.00459527 0.00458403
8.095 0.00445351 0.00444261
8.09 0.00431136 0.00430081
8.085 0.00417475 0.00416453
8.08 0.00404939 0.00403949
8.075 0.00394058 0.00393093
8.07 0.00385292 0.00384349
8.065 0.00379022 0.00378094
8.06 0.00375528 0.00374609
8.055 0.00374982 0.00374065
8.05 0.0037744 0.00376516
8.045 0.0038284 0.00381903
8.04 0.00391005 0.00390048
8.035 0.0040165 0.00400667
8.03 0.00414395 0.00413381
8.025 0.00428775 0.00427726
8.02 0.00444265 0.00443178
8.015 0.00460294 0.00459167
8.01 0.00476269 0.00475103
8.005 0.00491599 0.00490396
8 0.00505718 0.0050448
7.995 0.00518102 0.00516835
7.99 0.00528297 0.00527005
7.985 0.00535931 0.00534619
7.98 0.00540729 0.00539406
7.975 0.00542529 0.00541202
7.97 0.00541286 0.00539961
7.965 0.00537072 0.00535758
7.96 0.00530078 0.00528781
7.955 0.00520607 0.00519333
7.95 0.00509059 0.00507813
7.945 0.00495918 0.00494705
7.94 0.00481734 0.00480555
7.935 0.00467098 0.00465955
7.93 0.00452623 0.00451515
7.925 0.00438913 0.00437839
7.92 0.00426546 0.00425502
7.915 0.00416045 0.00415027
7.91 0.00407862 0.00406864
7.905 0.00402355 0.0040137
7.9 0.00399778 0.003988
7.895 0.00400269 0.0039929
7.89 0.00403847 0.00402859
7.885 0.00410409 0.00409404
7.88 0.00419734 0.00418707
7.875 0.00431497 0.00430441
7.87 0.00445274 0.00444184
7.865 0.00460565 0.00459438
7.86 0.00476811 0.00475644
7.855 0.00493412 0.00492205
7.85 0.00509758 0.00508511
7.845 0.00525245 0.0052396
7.84 0.005393 0.00537981
7.835 0.00551407 0.00550057
7.83 0.00561121 0.00559748
7.825 0.00568092 0.00566702
7.82 0.00572074 0.00570674
7.815 0.00572938 0.00571536
7.81 0.00570677 0.00569281
7.805 0.00565408 0.00564024
7.8 0.00557365 0.00556001
7.795 0.00546895 0.00545557
7.79 0.00534441 0.00533133
7.785 0.00520526 0.00519252
7.78 0.00505734 0.00504496
7.775 0.00490683 0.00489483
7.77 0.00476006 0.00474841
7.765 0.00462319 0.00461188
7.76 0.00450201 0.00449099
7.755 0.0044017 0.00439092
7.75 0.0043266 0.00431601
7.745 0.00428008 0.0042696
7.74 0.00426436 0.00425393
7.735 0.00428047 0.00427
7.73 0.00432818 0.00431759
7.725 0.00440603 0.00439525
7.72 0.00451137 0.00450033
7.715 0.00464049 0.00462913
7.71 0.00478875 0.00477703
7.705 0.00495076 0.00493864
7.7 0.00512059 0.00510806
7.695 0.00529201 0.00527907
7.69 0.00545871 0.00544536
7.685 0.00561455 0.00560081
7.68 0.00575378 0.0057397
7.675 0.00587131 0.00585694
7.67 0.00596286 0.00594827
7.665 0.00602516 0.00601041
7.66 0.00605606 0.00604124
7.655 0.00605466 0.00603984
7.65 0.0060213 0.00600656
7.645 0.00595759 0.00594301
7.64 0.00586635 0.005852
7.635 0.00575151 0.00573744
7.63 0.00561793 0.00560418
7.625 0.00547123 0.00545784
7.62 0.00531759 0.00530458
7.615 0.00516346 0.00515083
7.61 0.00501533 0.00500306
7.605 0.00487946 0.00486752
7.6 0.00476164 0.00474999
7.595 0.00466694 0.00465552
7.59 0.00459953 0.00458827
7.585 0.00456249 0.00455133
7.58 0.00455772 0.00454657
7.575 0.00458585 0.00457463
7.57 0.00464621 0.00463484
7.565 0.00473687 0.00472528
7.56 0.00485473 0.00484285
7.555 0.00499561 0.00498339
7.55 0.00515446 0.00514185
7.545 0.0053255 0.00531247
7.54 0.00550248 0.00548902
7.535 0.00567892 0.00566502
7.53 0.00584833 0.00583402
7.525 0.0060045 0.0059898
7.52 0.00614169 0.00612666
7.515 0.00625491 0.0062396
7.51 0.00634007 0.00632455
7.505 0.00639417 0.00637853
7.5 0.00641543 0.00639973
7.495 0.00640332 0.00638766
7.49 0.00635866 0.0063431
7.485 0.00628353 0.00626816
7.48 0.00618124 0.00616611
7.475 0.00605617 0.00604135
7.47 0.00591364 0.00589917
7.465 0.00575967 0.00574558
7.46 0.00560075 0.00558705
7.455 0.00544359 0.00543027
7.45 0.00529483 0.00528187
7.445 0.0051608 0.00514817
7.44 0.00504726 0.00503491
7.435 0.00495913 0.004947
7.43 0.00490038 0.00488839
7.425 0.00487378 0.00486185
7.42 0.00488085 0.0048689
7.415 0.00492179 0.00490975
7.41 0.00499548 0.00498325
7.405 0.0050995 0.00508702
7.4 0.00523027 0.00521747
7.395 0.00538314 0.00536997
7.39 0.00555263 0.00553904
7.385 0.00573257 0.00571854
7.38 0.00591641 0.00590194
7.375 0.00609743 0.00608251
7.37 0.00626898 0.00625364
7.365 0.00642481 0.00640908
7.36 0.00655921 0.00654316
7.355 0.00666732 0.00665101
7.35 0.0067453 0.00672879
7.345 0.00679044 0.00677382
7.34 0.00680133 0.00678469
7.335 0.00677791 0.00676133
7.33 0.00672146 0.00670501
7.325 0.00663456 0.00661833
7.32 0.00652102 0.00650507
7.315 0.00638573 0.0063701
7.31 0.00623442 0.00621917
7.305 0.00607353 0.00605867
7.3 0.00590985 0.00589539
7.295 0.00575032 0.00573625
7.29 0.00560173 0.00558802
7.285 0.00547043 0.00545705
7.28 0.00536212 0.005349
7.275 0.00528156 0.00526864
7.27 0.00523245 0.00521965
7.265 0.00521723 0.00520447
7.26 0.00523703 0.00522421
7.255 0.00529157 0.00527862
7.25 0.00537924 0.00536608
7.245 0.00549713 0.00548368
7.24 0.00564115 0.00562734
7.235 0.00580618 0.00579197
7.23 0.0059863 0.00597165
7.225 0.00617497 0.00615986
7.22 0.00636533 0.00634976
7.215 0.00655045 0.00653442
7.21 0.00672354 0.00670709
7.205 0.00687833 0.00686149
7.2 0.00700918 0.00699203
7.195 0.0071114 0.007094
7.19 0.0071814 0.00716383
7.185 0.00721683 0.00719917
7.18 0.00721669 0.00719904
7.175 0.00718139 0.00716382
7.17 0.00711271 0.00709531
7.165 0.00701376 0.0069966
7.16 0.00688888 0.00687202
7.155 0.00674342 0.00672692
7.15 0.0065836 0.00656749
7.145 0.0064162 0.0064005
7.14 0.00624835 0.00623306
7.135 0.00608718 0.00607229
7.13 0.0059396 0.00592507
7.125 0.00581197 0.00579775
7.12 0.00570988 0.00569591
7.115 0.0056379 0.0056241
7.11 0.00559943 0.00558573
7.105 0.00559654 0.00558285
7.1 0.00562991 0.00561614
7.095 0.0056988 0.00568486
7.09 0.00580108 0.00578688
7.085 0.0059333 0.00591878
7.08 0.00609087 0.00607596
7.075 0.00626818 0.00625285
7.07 0.00645888 0.00644307
7.065 0.00665606 0.00663977
7.06 0.00685257 0.00683581
7.055 0.00704127 0.00702404
7.05 0.00721528 0.00719763
7.045 0.00736832 0.00735029
7.04 0.00749485 0.00747651
7.035 0.0075904 0.00757183
7.03 0.00765167 0.00763294
7.025 0.00767668 0.0076579
7.02 0.00766489 0.00764614
7.015 0.0076172 0.00759856
7.01 0.00753593 0.00751749
7.005 0.00742472 0.00740656
7 0.00728845 0.00727062
6.995 0.00713298 0.00711553
6.99 0.00696496 0.00694792
6.985 0.00679157 0.00677495
6.98 0.00662019 0.00660399
6.975 0.00645817 0.00644237
6.97 0.00631249 0.00629705
6.965 0.00618949 0.00617435
6.96 0.00609463 0.00607972
6.955 0.00603225 0.00601748
6.95 0.0060054 0.00599071
6.945 0.00601578 0.00600106
6.94 0.00606357 0.00604873
6.935 0.00614753 0.00613249
6.93 0.00626499 0.00624966
6.925 0.00641197 0.00639628
6.92 0.00658334 0.00656723
6.915 0.00677301 0.00675644
6.91 0.0069742 0.00695713
6.905 0.00717964 0.00716207
6.9 0.00738189 0.00736383
6.895 0.00757364 0.00755511
6.89 0.00774794 0.00772898
6.885 0.00789852 0.00787919
6.88 0.00802 0.00800038
6.875 0.00810813 0.00808829
6.87 0.00815994 0.00813997
6.865 0.00817388 0.00815388
6.86 0.00814987 0.00812993
6.855 0.00808935 0.00806956
6.85 0.00799519 0.00797563
6.845 0.00787161 0.00785235
6.84 0.007724 0.0077051
6.835 0.00755874 0.00754024
6.83 0.00738292 0.00736485
6.825 0.00720407 0.00718644
6.82 0.00702987 0.00701267
6.815 0.00686783 0.00685102
6.81 0.00672497 0.00670852
6.805 0.0066076 0.00659143
6.8 0.00652098 0.00650502
6.795 0.0064692 0.00645337
6.79 0.00645497 0.00643917
6.785 0.00647951 0.00646365
6.78 0.00654253 0.00652652
6.775 0.00664225 0.006626
6.77 0.00677543 0.00675885
6.765 0.00693755 0.00692057
6.76 0.00712293 0.0071055
6.755 0.00732502 0.00730709
6.75 0.00753657 0.00751813
6.745 0.00774999 0.00773103
6.74 0.00795758 0.00793811
6.735 0.00815185 0.00813191
6.73 0.00832582 0.00830545
6.725 0.00847327 0.00845253
6.72 0.00858898 0.00856797
6.715 0.00866899 0.00864777
6.71 0.00871068 0.00868936
6.705 0.00871295 0.00869163
6.7 0.00867624 0.00865501
6.695 0.00860252 0.00858148
6.69 0.00849526 0.00847448
6.685 0.00835924 0.00833879
6.68 0.00820041 0.00818035
6.675 0.00802565 0.00800601
6.67 0.00784248 0.00782329
6.665 0.0076588 0.00764006
6.66 0.00748253 0.00746422
6.655 0.00732132 0.0073034
6.65 0.00718223 0.00716465
6.645 0.00707146 0.00705416
6.64 0.0069941 0.00697699
6.635 0.00695393 0.00693691
6.63 0.00695325 0.00693624
6.625 0.00699283 0.00697572
6.62 0.00707186 0.00705456
6.615 0.00718799 0.0071704
6.61 0.0073374 0.00731944
6.605 0.007515 0.00749661
6.6 0.00771459 0.00769571
6.595 0.00792911 0.00790971
6.59 0.00815091 0.00813096
6.585 0.00837203 0.00835155
6.58 0.00858455 0.00856355
6.575 0.00878084 0.00875935
6.57 0.00895389 0.00893198
6.565 0.00909756 0.0090753
6.56 0.00920686 0.00918433
6.555 0.0092781 0.0092554
6.55 0.00930908 0.0092863
6.545 0.00929917 0.00927642
6.54 0.00924935 0.00922671
6.535 0.00916217 0.00913975
6.53 0.00904167 0.00901955
6.525 0.00889324 0.00887148
6.52 0.00872338 0.00870203
6.515 0.00853946 0.00851857
6.51 0.00834946 0.00832903
6.505 0.00816159 0.00814162
6.5 0.00798402 0.00796448
6.495 0.0078245 0.00780536
6.49 0.00769012 0.0076713
6.485 0.00758694 0.00756838
6.48 0.00751984 0.00750144
6.475 0.00749224 0.0074739
6.47 0.00750603 0.00748767
6.465 0.0075615 0.007543
6.46 0.00765727 0.00763853
6.455 0.00779041 0.00777135
6.45 0.00795653 0.00793706
6.445 0.00814994 0.00813
6.44 0.00836391 0.00834344
6.435 0.00859088 0.00856986
6.43 0.00882279 0.00880121
6.425 0.00905137 0.00902922
6.42 0.00926845 0.00924577
6.415 0.00946629 0.00944313
6.41 0.00963789 0.00961431
6.405 0.00977723 0.00975331
6.4 0.00987954 0.00985536
6.395 0.00994146 0.00991714
6.39 0.00996123 0.00993686
6.385 0.00993872 0.0099144
6.38 0.00987547 0.00985131
6.375 0.00977463 0.00975071
6.37 0.00964085 0.00961726
6.365 0.0094801 0.00945691
6.36 0.00929946 0.00927671
6.355 0.00910681 0.00908452
6.35 0.00891051 0.00888871
6.345 0.00871913 0.00869779
6.34 0.00854103 0.00852013
6.335 0.00838408 0.00836356
6.33 0.00825532 0.00823512
6.325 0.00816069 0.00814072
6.32 0.00810479 0.00808496
6.315 0.00809069 0.0080709
6.31 0.00811984 0.00809997
6.305 0.00819199 0.00817194
6.3 0.00830519 0.00828487
6.295 0.00845593 0.00843524
6.29 0.0086392 0.00861806
6.285 0.00884874 0.00882709
6.28 0.00907726 0.00905505
6.275 0.00931673 0.00929393
6.27 0.00955866 0.00953527
6.265 0.00979448 0.00977051
6.26 0.0100158 0.0099913
6.255 0.0102148 0.0101898
6.25 0.0103845 0.0103591
6.245 0.0105191 0.0104933
6.24 0.0106139 0.0105879
6.235 0.0106661 0.01064
6.23 0.0106742 0.0106481
6.225 0.0106388 0.0106128
6.22 0.0105619 0.0105361
6.215 0.0104473 0.0104218
6.21 0.0103003 0.0102751
6.205 0.0101274 0.0101026
6.2 0.0099363 0.00991198
6.195 0.00973533 0.00971151
6.19 0.00953331 0.00950998
6.185 0.00933909 0.00931624
6.18 0.00916123 0.00913882
6.175 0.00900769 0.00898565
6.17 0.00888544 0.0088637
6.165 0.00880027 0.00877873
6.16 0.00875647 0.00873505
6.155 0.00875675 0.00873533
6.15 0.00880208 0.00878054
6.145 0.00889165 0.00886989
6.14 0.00902295 0.00900087
6.135 0.00919184 0.00916935
6.13 0.0093927 0.00936972
6.125 0.00961868 0.00959515
6.12 0.00986195 0.00983782
6.115 0.010114 0.0100892
6.11 0.0103659 0.0103405
6.105 0.0106088 0.0105829
6.1 0.0108342 0.0108077
6.095 0.0110341 0.0110071
6.09 0.0112016 0.0111742
6.085 0.011331 0.0113033
6.08 0.011418 0.0113901
6.075 0.0114601 0.0114321
6.07 0.0114564 0.0114284
6.065 0.0114079 0.01138
6.06 0.0113173 0.0112896
6.055 0.0111889 0.0111615
6.05 0.0110288 0.0110018
6.045 0.010844 0.0108174
6.04 0.0106427 0.0106167
6.035 0.0104339 0.0104084
6.03 0.0102267 0.0102017
6.025 0.0100303 0.0100058
6.02 0.00985344 0.00982933
6.015 0.00970409 0.00968034
6.01 0.00958918 0.00956571
6.005 0.00951429 0.00949101
6 0.00948344 0.00946023
5.995 0.0094989 0.00947566
5.99 0.00956116 0.00953777
5.985 0.00966886 0.0096452
5.98 0.00981888 0.00979486
5.975 0.0100065 0.00998197
5.97 0.0102254 0.0102003
5.965 0.0104681 0.0104425
5.96 0.0107264 0.0107001
5.955 0.0109911 0.0109642
5.95 0.0112531 0.0112256
5.945 0.0115031 0.011475
5.94 0.0117324 0.0117037
5.935 0.0119331 0.0119039
5.93 0.0120982 0.0120686
5.925 0.0122223 0.0121924
5.92 0.0123013 0.0122712
5.915 0.0123332 0.012303
5.91 0.0123176 0.0122874
5.905 0.0122559 0.0122259
5.9 0.0121515 0.0121218
5.895 0.0120095 0.0119801
5.89 0.0118364 0.0118075
5.885 0.01164 0.0116115
5.88 0.011429 0.011401
5.875 0.0112128 0.0111854
5.87 0.011001 0.0109741
5.865 0.010803 0.0107766
5.86 0.0106278 0.0106018
5.855 0.0104834 0.0104577
5.85 0.0103765 0.0103511
5.845 0.0103127 0.0102874
5.84 0.0102955 0.0102703
5.835 0.0103269 0.0103016
5.83 0.0104068 0.0103813
5.825 0.0105332 0.0105075
5.82 0.0107026 0.0106764
5.815 0.0109094 0.0108827
5.81 0.0111468 0.0111195
5.805 0.0114067 0.0113788
5.8 0.0116803 0.0116517
5.795 0.011958 0.0119288
5.79 0.0122302 0.0122003
5.785 0.0124875 0.0124569
5.78 0.0127208 0.0126897
5.775 0.0129223 0.0128907
5.77 0.0130851 0.0130531
5.765 0.0132038 0.0131715
5.76 0.0132749 0.0132425
5.755 0.0132967 0.0132641
5.75 0.0132691 0.0132366
5.745 0.0131944 0.0131621
5.74 0.0130765 0.0130445
5.735 0.012921 0.0128894
5.73 0.0127352 0.0127041
5.725 0.0125275 0.0124969
5.72 0.0123072 0.0122771
5.715 0.012084 0.0120545
5.71 0.0118681 0.0118391
5.705 0.0116691 0.0116405
5.7 0.0114961 0.0114679
5.695 0.0113571 0.0113293
5.69 0.011259 0.0112314
5.685 0.0112068 0.0111794
5.68 0.011204 0.0111765
5.675 0.0112519 0.0112243
5.67 0.01135 0.0113222
5.665 0.0114958 0.0114677
5.66 0.0116851 0.0116565
5.655 0.0119116 0.0118825
5.65 0.012168 0.0121382
5.645 0.0124456 0.0124152
5.64 0.012735 0.0127038
5.635 0.0130261 0.0129942
5.63 0.0133089 0.0132763
5.625 0.0135737 0.0135405
5.62 0.0138114 0.0137777
5.615 0.014014 0.0139797
5.61 0.0141747 0.0141401
5.605 0.0142885 0.0142535
5.6 0.0143519 0.0143168
5.595 0.0143637 0.0143286
5.59 0.0143246 0.0142895
5.585 0.0142371 0.0142023
5.58 0.0141059 0.0140714
5.575 0.0139373 0.0139032
5.57 0.0137392 0.0137056
5.565 0.0135205 0.0134875
5.56 0.0132912 0.0132587
5.555 0.0130615 0.0130296
5.55 0.0128419 0.0128105
5.545 0.0126423 0.0126113
5.54 0.0124719 0.0124414
5.535 0.0123389 0.0123087
5.53 0.0122499 0.01222
5.525 0.0122099 0.01218
5.52 0.0122219 0.012192
5.515 0.0122868 0.0122568
5.51 0.0124037 0.0123734
5.505 0.0125695 0.0125387
5.5 0.0127792 0.0127479
5.495 0.013026 0.0129942
5.49 0.013302 0.0132695
5.485 0.0135979 0.0135646
5.48 0.0139036 0.0138696
5.475 0.0142087 0.0141739
5.47 0.0145027 0.0144673
5.465 0.0147757 0.0147396
5.46 0.0150185 0.0149817
5.455 0.0152227 0.0151855
5.45 0.015382 0.0153444
5.445 0.0154913 0.0154534
5.44 0.0155476 0.0155096
5.435 0.0155501 0.015512
5.43 0.0154998 0.0154619
5.425 0.0154001 0.0153624
5.42 0.0152561 0.0152188
5.415 0.0150749 0.015038
5.41 0.0148648 0.0148284
5.405 0.0146356 0.0145998
5.4 0.0143976 0.0143624
5.395 0.0141617 0.014127
5.39 0.0139386 0.0139045
5.385 0.0137387 0.013705
5.38 0.0135712 0.013538
5.375 0.0134445 0.0134116
5.37 0.013365 0.0133323
5.365 0.0133374 0.0133048
5.36 0.0133645 0.0133318
5.355 0.0134469 0.013414
5.35 0.013583 0.0135498
5.345 0.0137692 0.0137355
5.34 0.0139998 0.0139655
5.335 0.0142676 0.0142327
5.33 0.0145639 0.0145282
5.325 0.0148787 0.0148423
5.32 0.0152016 0.0151644
5.315 0.0155215 0.0154835
5.31 0.0158277 0.015789
5.305 0.0161099 0.0160705
5.3 0.0163585 0.0163185
5.295 0.0165655 0.016525
5.29 0.0167243 0.0166834
5.285 0.0168301 0.0167889
5.28 0.0168802 0.0168389
5.275 0.0168742 0.0168329
5.27 0.0168137 0.0167725
5.265 0.0167024 0.0166616
5.26 0.0165463 0.0165058
5.255 0.016353 0.0163129
5.25 0.0161314 0.016092
5.245 0.015892 0.0158531
5.24 0.0156457 0.0156074
5.235 0.0154038 0.0153661
5.23 0.0151774 0.0151403
5.225 0.0149773 0.0149406
5.22 0.0148128 0.0147766
5.215 0.0146924 0.0146564
5.21 0.0146224 0.0145866
5.205 0.0146074 0.0145716
5.2 0.0146498 0.0146139
5.195 0.0147498 0.0147137
5.19 0.0149054 0.0148689
5.185 0.0151124 0.0150754
5.18 0.0153645 0.0153269
5.175 0.015654 0.0156156
5.17 0.0159713 0.0159322
5.165 0.0163061 0.0162662
5.16 0.0166471 0.0166064
5.155 0.0169831 0.0169416
5.15 0.0173027 0.0172604
5.145 0.0175954 0.0175523
5.14 0.0178514 0.0178077
5.135 0.0180625 0.0180183
5.13 0.0182222 0.0181776
5.125 0.0183259 0.0182811
5.12 0.0183713 0.0183263
5.115 0.018358 0.0183131
5.11 0.0182884 0.0182436
5.105 0.0181666 0.0181222
5.1 0.0179993 0.0179552
5.095 0.0177945 0.017751
5.09 0.0175621 0.0175191
5.085 0.0173129 0.0172705
5.08 0.0170585 0.0170167
5.075 0.0168106 0.0167695
5.07 0.016581 0.0165404
5.065 0.0163804 0.0163404
5.06 0.0162188 0.0161791
5.055 0.0161044 0.016065
5.05 0.0160437 0.0160044
5.045 0.0160411 0.0160018
5.04 0.0160987 0.0160593
5.035 0.0162164 0.0161767
5.03 0.0163916 0.0163515
5.025 0.0166197 0.0165791
5.02 0.016894 0.0168526
5.015 0.0172057 0.0171636
5.01 0.0175451 0.0175022
5.005 0.017901 0.0178572
5 0.0182617 0.018217
4.995 0.0186152 0.0185697
4.99 0.01895 0.0189036
4.985 0.019255 0.0192078
4.98 0.0195203 0.0194725
4.975 0.0197375 0.0196893
4.97 0.0199002 0.0198515
4.965 0.0200038 0.0199549
4.96 0.0200462 0.0199972
4.955 0.0200275 0.0199785
4.95 0.0199503 0.0199015
4.945 0.0198195 0.019771
4.94 0.0196421 0.019594
4.935 0.0194268 0.0193793
4.93 0.0191842 0.0191372
4.925 0.0189256 0.0188793
4.92 0.0186632 0.0186175
4.915 0.0184094 0.0183644
4.91 0.0181762 0.0181317
4.905 0.0179749 0.0179309
4.9 0.0178156 0.017772
4.895 0.0177067 0.0176634
4.89 0.0176547 0.0176115
4.885 0.0176639 0.0176207
4.88 0.0177363 0.0176929
4.875 0.0178714 0.0178277
4.87 0.0180663 0.0180221
4.865 0.0183158 0.018271
4.86 0.0186126 0.0185671
4.855 0.0189476 0.0189012
4.85 0.0193101 0.0192628
4.845 0.0196885 0.0196403
4.84 0.0200705 0.0200214
4.835 0.0204437 0.0203937
4.83 0.0207959 0.020745
4.825 0.0211156 0.021064
4.82 0.0213928 0.0213405
4.815 0.0216189 0.021566
4.81 0.0217873 0.0217339
4.805 0.0218934 0.0218398
4.8 0.0219354 0.0218817
4.795 0.0219136 0.02186
4.79 0.021831 0.0217776
4.785 0.0216929 0.0216399
4.78 0.0215069 0.0214543
4.775 0.0212824 0.0212303
4.77 0.0210303 0.0209789
4.765 0.0207628 0.020712
4.76 0.0204926 0.0204425
4.755 0.0202326 0.0201831
4.75 0.0199954 0.0199465
4.745 0.0197926 0.0197442
4.74 0.0196347 0.0195867
4.735 0.0195303 0.0194825
4.73 0.0194861 0.0194384
4.725 0.0195063 0.0194585
4.72 0.0195927 0.0195448
4.715 0.0197447 0.0196964
4.71 0.019959 0.0199101
4.705 0.0202299 0.0201804
4.7 0.0205497 0.0204994
4.695 0.0209087 0.0208575
4.69 0.0212957 0.0212436
4.685 0.0216984 0.0216453
4.68 0.0221039 0.0220498
4.675 0.0224992 0.0224442
4.67 0.0228717 0.0228157
4.665 0.0232094 0.0231526
4.66 0.0235019 0.0234444
4.655 0.0237403 0.0236822
4.65 0.0239178 0.0238593
4.645 0.02403 0.0239712
4.64 0.0240749 0.024016
4.635 0.0240531 0.0239943
4.63 0.0239679 0.0239093
4.625 0.0238251 0.0237668
4.62 0.0236325 0.0235747
4.615 0.0234002 0.023343
4.61 0.0231398 0.0230832
4.605 0.0228639 0.022808
4.6 0.022586 0.0225307
4.595 0.0223194 0.0222648
4.59 0.0220774 0.0220234
4.585 0.0218721 0.0218186
4.58 0.0217143 0.0216612
4.575 0.021613 0.0215601
4.57 0.021575 0.0215222
4.565 0.0216047 0.0215519
4.56 0.021704 0.0216509
4.555 0.0218719 0.0218183
4.55 0.0221049 0.0220508
4.545 0.0223971 0.0223423
4.54 0.0227403 0.0226847
4.535 0.0231242 0.0230677
4.53 0.0235372 0.0234796
4.525 0.0239662 0.0239076
4.52 0.0243978 0.0243381
4.515 0.0248185 0.0247577
4.51 0.0252148 0.0251531
4.505 0.0255745 0.0255119
4.5 0.0258865 0.0258232
4.495 0.0261417 0.0260777
4.49 0.0263329 0.0262685
4.485 0.0264557 0.0263909
4.48 0.0265078 0.026443
4.475 0.0264902 0.0264254
4.47 0.0264061 0.0263415
4.465 0.0262617 0.0261974
4.46 0.0260653 0.0260015
4.455 0.0258273 0.0257641
4.45 0.0255599 0.0254974
4.445 0.0252764 0.0252146
4.44 0.0249908 0.0249297
4.435 0.0247173 0.0246568
4.43 0.0244695 0.0244096
4.425 0.0242602 0.0242008
4.42 0.0241007 0.0240417
4.415 0.0240005 0.0239417
4.41 0.0239667 0.023908
4.405 0.0240039 0.0239452
4.4 0.0241141 0.0240551
4.395 0.0242964 0.0242369
4.39 0.0245471 0.0244871
4.385 0.0248601 0.0247993
4.38 0.0252268 0.0251651
4.375 0.0256365 0.0255738
4.37 0.0260769 0.0260131
4.365 0.0265347 0.0264697
4.36 0.0269955 0.0269294
4.355 0.0274452 0.027378
4.35 0.0278698 0.0278016
4.345 0.0282564 0.0281872
4.34 0.0285933 0.0285233
4.335 0.0288709 0.0288003
4.33 0.0290817 0.0290106
4.325 0.0292208 0.0291493
4.32 0.0292859 0.0292142
4.315 0.0292777 0.029206
4.31 0.0291996 0.0291281
4.305 0.0290578 0.0289867
4.3 0.0288611 0.0287905
4.295 0.0286203 0.0285502
4.29 0.0283479 0.0282786
4.285 0.028058 0.0279893
4.28 0.0277651 0.0276971
4.275 0.027484 0.0274167
4.27 0.0272292 0.0271626
4.265 0.0270141 0.026948
4.26 0.0268507 0.026785
4.255 0.0267489 0.0266835
4.25 0.0267165 0.0266511
4.245 0.0267585 0.026693
4.24 0.026877 0.0268113
4.235 0.0270715 0.0270052
4.23 0.0273382 0.0272713
4.225 0.027671 0.0276033
4.22 0.0280609 0.0279922
4.215 0.028497 0.0284272
4.21 0.0289665 0.0288956
4.205 0.0294554 0.0293833
4.2 0.0299489 0.0298756
4.195 0.0304321 0.0303576
4.19 0.0308902 0.0308147
4.185 0.0313097 0.0312331
4.18 0.0316782 0.0316007
4.175 0.0319853 0.031907
4.17 0.0322229 0.0321441
4.165 0.0323857 0.0323064
4.16 0.0324709 0.0323915
4.155 0.032479 0.0323996
4.15 0.0324133 0.032334
4.145 0.03228 0.032201
4.14 0.0320878 0.0320093
4.135 0.031848 0.0317701
4.13 0.0315736 0.0314963
4.125 0.031279 0.0312024
4.12 0.0309795 0.0309037
4.115 0.0306906 0.0306155
4.11 0.0304275 0.0303531
4.105 0.0302045 0.0301306
4.1 0.0300343 0.0299608
4.095 0.0299278 0.0298545
4.09 0.0298931 0.02982
4.085 0.0299362 0.0298629
4.08 0.0300596 0.029986
4.075 0.030263 0.0301889
4.07 0.0305431 0.0304684
4.065 0.0308938 0.0308182
4.06 0.031306 0.0312294
4.055 0.0317687 0.0316909
4.05 0.0322686 0.0321896
4.045 0.0327912 0.032711
4.04 0.0333212 0.0332397
4.035 0.0338429 0.0337601
4.03 0.0343407 0.0342567
4.025 0.0348002 0.0347151
4.02 0.0352082 0.035122
4.015 0.0355534 0.0354664
4.01 0.035827 0.0357393
4.005 0.0360227 0.0359346
4 0.0361374 0.0360489
3.995 0.0361707 0.0360822
3.99 0.0361257 0.0360373
3.985 0.0360084 0.0359203
3.98 0.0358275 0.0357398
3.975 0.0355943 0.0355072
3.97 0.035322 0.0352356
3.965 0.0350257 0.03494
3.96 0.0347211 0.0346362
3.955 0.0344246 0.0343404
3.95 0.0341522 0.0340687
3.945 0.0339191 0.0338361
3.94 0.033739 0.0336564
3.935 0.0336236 0.0335413
3.93 0.0335823 0.0335001
3.925 0.0336216 0.0335393
3.92 0.0337451 0.0336625
3.915 0.0339531 0.03387
3.91 0.0342428 0.034159
3.905 0.0346084 0.0345237
3.9 0.035041 0.0349553
3.895 0.0355296 0.0354426
3.89 0.0360607 0.0359724
3.885 0.0366193 0.0365297
3.88 0.0371897 0.0370987
3.875 0.0377552 0.0376628
3.87 0.0382995 0.0382058
3.865 0.0388073 0.0387123
3.86 0.0392642 0.0391681
3.855 0.039658 0.0395609
3.85 0.0399786 0.0398808
3.845 0.0402189 0.0401205
3.84 0.0403746 0.0402758
3.835 0.0404448 0.0403458
3.83 0.0404316 0.0403327
3.825 0.0403405 0.0402418
3.82 0.04018 0.0400817
3.815 0.0399612 0.0398634
3.81 0.0396975 0.0396003
3.805 0.0394041 0.0393077
3.8 0.0390975 0.0390018
3.795 0.0387947 0.0386997
3.79 0.0385125 0.0384183
3.785 0.0382673 0.0381736
3.78 0.0380738 0.0379807
3.775 0.0379452 0.0378523
3.77 0.0378918 0.0377991
3.765 0.0379215 0.0378287
3.76 0.038039 0.0379459
3.755 0.0382456 0.0381521
3.75 0.0385395 0.0384452
3.745 0.0389153 0.0388201
3.74 0.0393649 0.0392686
3.735 0.0398773 0.0397797
3.73 0.0404392 0.0403402
3.725 0.0410354 0.040935
3.72 0.0416494 0.0415475
3.715 0.0422641 0.0421607
3.71 0.0428624 0.0427575
3.705 0.0434276 0.0433213
3.7 0.0439442 0.0438367
3.695 0.0443988 0.0442902
3.69 0.0447799 0.0446704
3.685 0.045079 0.0449687
3.68 0.0452906 0.0451798
3.675 0.0454123 0.0453012
3.67 0.0454453 0.0453341
3.665 0.0453942 0.0452832
3.66 0.0452667 0.045156
3.655 0.0450735 0.0449632
3.65 0.0448278 0.0447181
3.645 0.0445449 0.0444359
3.64 0.0442417 0.0441335
3.635 0.0439358 0.0438282
3.63 0.0436449 0.0435381
3.625 0.0433866 0.0432804
3.62 0.0431769 0.0430712
3.615 0.0430302 0.0429249
3.61 0.0429588 0.0428537
3.605 0.0429719 0.0428668
3.6 0.0430757 0.0429703
3.595 0.0432731 0.0431672
3.59 0.0435635 0.0434569
3.585 0.0439428 0.0438352
3.58 0.0444036 0.044295
3.575 0.0449357 0.0448258
3.57 0.0455261 0.0454147
3.565 0.0461596 0.0460466
3.56 0.0468195 0.0467049
3.555 0.0474881 0.0473719
3.55 0.0481474 0.0480296
3.545 0.0487795 0.0486602
3.54 0.0493679 0.0492471
3.535 0.0498973 0.0497752
3.53 0.0503547 0.0502315
3.525 0.0507298 0.0506057
3.52 0.0510153 0.0508905
3.515 0.0512073 0.051082
3.51 0.0513053 0.0511797
3.505 0.0513124 0.0511869
3.5 0.0512352 0.0511098
3.495 0.0510835 0.0509585
3.49 0.0508698 0.0507453
3.485 0.0506092 0.0504854
3.48 0.0503187 0.0501955
3.475 0.0500162 0.0498939
3.47 0.0497206 0.0495989
3.465 0.0494502 0.0493292
3.46 0.0492227 0.0491023
3.455 0.0490542 0.0489342
3.45 0.0489586 0.0488388
3.445 0.0489472 0.0488274
3.44 0.0490283 0.0489083
3.435 0.0492066 0.0490862
3.43 0.0494835 0.0493624
3.425 0.0498565 0.0497345
3.42 0.0503198 0.0501967
3.415 0.0508643 0.0507398
3.41 0.0514778 0.0513518
3.405 0.0521456 0.052018
3.4 0.0528511 0.0527218
3.395 0.0535763 0.0534452
3.39 0.0543024 0.0541695
3.385 0.0550106 0.054876
3.38 0.0556828 0.0555465
3.375 0.0563021 0.0561643
3.37 0.0568535 0.0567144
3.365 0.0573247 0.0571844
3.36 0.0577061 0.0575649
3.355 0.0579915 0.0578496
3.35 0.0581784 0.058036
3.345 0.0582677 0.0581252
3.34 0.0582643 0.0581217
3.335 0.0581762 0.0580338
3.33 0.058015 0.057873
3.325 0.0577948 0.0576534
3.32 0.0575323 0.0573915
3.315 0.0572456 0.0571055
3.31 0.056954 0.0568146
3.305 0.0566768 0.0565381
3.3 0.0564332 0.0562952
3.295 0.0562411 0.0561035
3.29 0.0561165 0.0559792
3.285 0.0560731 0.0559359
3.28 0.0561215 0.0559841
3.275 0.0562691 0.0561314
3.27 0.0565198 0.0563815
3.265 0.0568735 0.0567344
3.26 0.0573266 0.0571864
3.255 0.0578719 0.0577302
3.25 0.0584986 0.0583554
3.245 0.0591932 0.0590484
3.24 0.0599398 0.0597932
3.235 0.0607205 0.0605719
3.23 0.0615161 0.0613656
3.225 0.0623071 0.0621546
3.22 0.0630738 0.0629195
3.215 0.0637978 0.0636417
3.21 0.064462 0.0643043
3.205 0.0650515 0.0648923
3.2 0.0655541 0.0653937
3.195 0.0659608 0.0657994
3.19 0.0662662 0.066104
3.185 0.0664684 0.0663058
3.18 0.0665697 0.0664068
3.175 0.0665759 0.066413
3.17 0.0664963 0.0663336
3.165 0.0663437 0.0661814
3.16 0.0661336 0.0659717
3.155 0.0658834 0.0657222
3.15 0.0656127 0.0654521
3.145 0.0653413 0.0651815
3.14 0.0650897 0.0649305
3.135 0.0648775 0.0647187
3.13 0.0647228 0.0645645
3.125 0.0646421 0.0644839
3.12 0.0646489 0.0644907
3.115 0.0647537 0.0645952
3.11 0.0649635 0.0648045
3.105 0.0652817 0.0651219
3.1 0.0657075 0.0655467
3.095 0.0662365 0.0660744
3.09 0.0668605 0.0666969
3.085 0.0675681 0.0674028
3.08 0.0683447 0.0681775
3.075 0.0691733 0.069004
3.07 0.0700352 0.0698638
3.065 0.0709103 0.0707368
3.06 0.0717783 0.0716026
3.055 0.0726189 0.0724412
3.05 0.073413 0.0732334
3.045 0.0741431 0.0739617
3.04 0.074794 0.074611
3.035 0.0753535 0.0751691
3.03 0.0758124 0.0756269
3.025 0.0761655 0.0759791
3.02 0.0764113 0.0762243
3.015 0.0765523 0.0763649
3.01 0.0765948 0.0764074
3.005 0.0765489 0.0763616
3 0.076428 0.0762409
2.995 0.0762481 0.0760615
2.99 0.0760277 0.0758416
2.985 0.0757868 0.0756014
2.98 0.0755464 0.0753615
2.975 0.0753273 0.075143
2.97 0.07515 0.0749661
2.965 0.0750333 0.0748497
2.96 0.0749941 0.0748106
2.955 0.0750464 0.0748628
2.95 0.0752012 0.0750172
2.945 0.0754658 0.0752812
2.94 0.0758436 0.075658
2.935 0.076334 0.0761472
2.93 0.0769325 0.0767442
2.925 0.0776308 0.0774408
2.92 0.078417 0.0782251
2.915 0.0792764 0.0790824
2.91 0.0801914 0.0799952
2.905 0.0811427 0.0809442
2.9 0.0821098 0.0819089
2.895 0.0830714 0.0828682
2.89 0.0840068 0.0838012
2.885 0.0848958 0.0846881
2.88 0.0857204 0.0855107
2.875 0.0864645 0.086253
2.87 0.0871151 0.086902
2.865 0.0876626 0.0874481
2.86 0.0881008 0.0878852
2.855 0.0884279 0.0882115
2.85 0.0886459 0.088429
2.845 0.0887608 0.0885436
2.84 0.0887824 0.0885651
2.835 0.0887239 0.0885068
2.83 0.0886017 0.0883849
2.825 0.0884344 0.088218
2.82 0.0882424 0.0880265
2.815 0.0880472 0.0878317
2.81 0.0878703 0.0876553
2.805 0.0877329 0.0875183
2.8 0.087655 0.0874405
2.795 0.0876542 0.0874397
2.79 0.0877458 0.0875311
2.785 0.0879419 0.0877267
2.78 0.0882508 0.0880348
2.775 0.088677 0.08846
2.77 0.089221 0.0890026
2.765 0.0898791 0.0896592
2.76 0.0906439 0.0904221
2.755 0.0915041 0.0912802
2.75 0.0924452 0.092219
2.745 0.0934501 0.0932215
2.74 0.0944994 0.0942682
2.735 0.0955722 0.0953384
2.73 0.096647 0.0964105
2.725 0.097702 0.097463
2.72 0.0987166 0.098475
2.715 0.0996712 0.0994273
2.71 0.100549 0.100303
2.705 0.101334 0.101086
2.7 0.102017 0.101768
2.695 0.10259 0.102339
2.69 0.103048 0.102796
2.685 0.103394 0.103141
2.68 0.10363 0.103376
2.675 0.103766 0.103512
2.67 0.103814 0.10356
2.665 0.103789 0.103535
2.66 0.10371 0.103456
2.655 0.103596 0.103342
2.65 0.103469 0.103216
2.645 0.103352 0.103099
2.64 0.103266 0.103013
2.635 0.103232 0.102979
2.63 0.103269 0.103016
2.625 0.103395 0.103142
2.62 0.103623 0.10337
2.615 0.103964 0.10371
2.61 0.104425 0.104169
2.605 0.105007 0.10475
2.6 0.10571 0.105452
2.595 0.106529 0.106268
2.59 0.107452 0.10719
2.585 0.108469 0.108204
2.58 0.109563 0.109295
2.575 0.110714 0.110444
2.57 0.111904 0.11163
2.565 0.11311 0.112833
2.56 0.11431 0.11403
2.555 0.115483 0.1152
2.55 0.116607 0.116322
2.545 0.117665 0.117377
2.54 0.118638 0.118348
2.535 0.119514 0.119222
2.53 0.120283 0.119989
2.525 0.120938 0.120642
2.52 0.121477 0.12118
2.515 0.121902 0.121604
2.51 0.122218 0.121919
2.505 0.122436 0.122136
2.5 0.122568 0.122268
2.495 0.122631 0.122331
2.49 0.122645 0.122344
2.485 0.122628 0.122328
2.48 0.122605 0.122305
2.475 0.122596 0.122296
2.47 0.122625 0.122325
2.465 0.122711 0.122411
2.46 0.122874 0.122574
2.455 0.123131 0.12283
2.45 0.123495 0.123192
2.445 0.123975 0.123672
2.44 0.124578 0.124274
2.435 0.125307 0.125001
2.43 0.126159 0.12585
2.425 0.127128 0.126817
2.42 0.128204 0.127891
2.415 0.129375 0.129058
2.41 0.130623 0.130303
2.405 0.13193 0.131608
2.4 0.133277 0.13295
2.395 0.13464 0.13431
2.39 0.135998 0.135665
2.385 0.137329 0.136993
2.38 0.138612 0.138273
2.375 0.139829 0.139487
2.37 0.140964 0.140619
2.365 0.142001 0.141654
2.36 0.142932 0.142582
2.355 0.143749 0.143397
2.35 0.14445 0.144097
2.345 0.145037 0.144682
2.34 0.145515 0.145159
2.335 0.145894 0.145537
2.33 0.146185 0.145828
2.325 0.146406 0.146048
2.32 0.146575 0.146216
2.315 0.146711 0.146352
2.31 0.146837 0.146478
2.305 0.146975 0.146616
2.3 0.147147 0.146787
2.295 0.147374 0.147013
2.29 0.147674 0.147313
2.285 0.148066 0.147703
2.28 0.148562 0.148199
2.275 0.149175 0.14881
2.27 0.14991 0.149544
2.265 0.150772 0.150403
2.26 0.151759 0.151388
2.255 0.152868 0.152494
2.25 0.154088 0.153711
2.245 0.155409 0.155029
2.24 0.156816 0.156432
2.235 0.158291 0.157903
2.23 0.159814 0.159423
2.225 0.161365 0.16097
2.22 0.162922 0.162523
2.215 0.164463 0.164061
2.21 0.165969 0.165563
2.205 0.167419 0.167009
2.2 0.168796 0.168383
2.195 0.170086 0.16967
2.19 0.171276 0.170857
2.185 0.172359 0.171938
2.18 0.17333 0.172906
2.175 0.174189 0.173763
2.17 0.174938 0.17451
2.165 0.175585 0.175155
2.16 0.176139 0.175708
2.155 0.176616 0.176183
2.15 0.17703 0.176597
2.145 0.177401 0.176967
2.14 0.177749 0.177314
2.135 0.178096 0.17766
2.13 0.178461 0.178025
2.125 0.178867 0.17843
2.12 0.179334 0.178895
2.115 0.179878 0.179438
2.11 0.180517 0.180075
2.105 0.181262 0.180819
2.1 0.182124 0.181679
2.095 0.183109 0.182661
2.09 0.184218 0.183768
2.085 0.185452 0.184998
2.08 0.186805 0.186347
2.075 0.188268 0.187807
2.07 0.189829 0.189365
2.065 0.191476 0.191007
2.06 0.193189 0.192717
2.055 0.194952 0.194475
2.05 0.196744 0.196263
2.045 0.198545 0.19806
2.04 0.200335 0.199845
2.035 0.202093 0.201599
2.03 0.203802 0.203303
2.025 0.205445 0.204942
2.02 0.207008 0.206501
2.015 0.208479 0.207969
2.01 0.209852 0.209338
2.005 0.21112 0.210604
2 0.212283 0.211764
1.995 0.213344 0.212822
1.99 0.214307 0.213783
1.985 0.215182 0.214656
1.98 0.215982 0.215454
1.975 0.216721 0.21619
1.97 0.217415 0.216883
1.965 0.218083 0.21755
1.96 0.218745 0.21821
1.955 0.219421 0.218884
1.95 0.220129 0.21959
1.945 0.220889 0.220348
1.94 0.221718 0.221175
1.935 0.222631 0.222087
1.93 0.223643 0.223095
1.925 0.224762 0.224212
1.92 0.225996 0.225443
1.915 0.22735 0.226794
1.91 0.228824 0.228264
1.905 0.230415 0.229851
1.9 0.232117 0.231549
1.895 0.233923 0.23335
1.89 0.23582 0.235242
1.885 0.237794 0.237212
1.88 0.23983 0.239243
1.875 0.24191 0.241318
1.87 0.244017 0.24342
1.865 0.246132 0.24553
1.86 0.248237 0.24763
1.855 0.250315 0.249702
1.85 0.252349 0.251732
1.845 0.254326 0.253704
1.84 0.256233 0.255606
1.835 0.25806 0.257428
1.83 0.2598 0.259165
1.825 0.26145 0.260811
1.82 0.263009 0.262365
1.815 0.264478 0.263831
1.81 0.265864 0.265213
1.805 0.267173 0.266519
1.8 0.268416 0.267759
1.795 0.269606 0.268946
1.79 0.270757 0.270095
1.785 0.271886 0.271221
1.78 0.273009 0.272341
1.775 0.274143 0.273472
1.77 0.275305 0.274631
1.765 0.276512 0.275835
1.76 0.277779 0.277099
1.755 0.27912 0.278437
1.75 0.280547 0.27986
1.745 0.28207 0.28138
1.74 0.283696 0.283002
1.735 0.28543 0.284731
1.73 0.287274 0.286571
1.725 0.289227 0.288519
1.72 0.291285 0.290573
1.715 0.293444 0.292726
1.71 0.295693 0.29497
1.705 0.298024 0.297295
1.7 0.300424 0.299688
1.695 0.302878 0.302137
1.69 0.305374 0.304627
1.685 0.307896 0.307143
1.68 0.310429 0.309669
1.675 0.312957 0.312192
1.67 0.315468 0.314696
1.665 0.317948 0.31717
1.66 0.320385 0.319601
1.655 0.32277 0.32198
1.65 0.325095 0.324299
1.645 0.327354 0.326553
1.64 0.329545 0.328738
1.635 0.331665 0.330854
1.63 0.333718 0.332902
1.625 0.335707 0.334885
1.62 0.337637 0.336811
1.615 0.339516 0.338686
1.61 0.341355 0.34052
1.605 0.343164 0.342324
1.6 0.344955 0.344111
1.595 0.346742 0.345893
1.59 0.348537 0.347684
1.585 0.350354 0.349497
1.58 0.352206 0.351344
1.575 0.354105 0.353238
1.57 0.356063 0.355191
1.565 0.358089 0.357213
1.56 0.360193 0.359311
1.555 0.36238 0.361493
1.55 0.364657 0.363764
1.545 0.367025 0.366127
1.54 0.369487 0.368583
1.535 0.372042 0.371131
1.53 0.374686 0.373769
1.525 0.377414 0.376491
1.52 0.380222 0.379292
1.515 0.383101 0.382164
1.51 0.386043 0.385098
1.505 0.389037 0.388085
1.5 0.392075 0.391115
1.495 0.395144 0.394177
1.49 0.398234 0.39726
1.485 0.401335 0.400353
1.48 0.404437 0.403447
1.475 0.40753 0.406533
1.47 0.410606 0.409601
1.465 0.413657 0.412645
1.46 0.416678 0.415658
1.455 0.419663 0.418637
1.45 0.422611 0.421577
1.445 0.425519 0.424478
1.44 0.428388 0.427339
1.435 0.431218 0.430163
1.43 0.434013 0.432951
1.425 0.436777 0.435708
1.42 0.439515 0.438439
1.415 0.442234 0.441151
1.41 0.44494 0.443852
1.405 0.447643 0.446548
1.4 0.450349 0.449247
1.395 0.453068 0.45196
1.39 0.455808 0.454693
1.385 0.458577 0.457455
1.38 0.461383 0.460254
1.375 0.464233 0.463097
1.37 0.467133 0.46599
1.365 0.470089 0.468939
1.36 0.473106 0.471949
1.355 0.476187 0.475022
1.35 0.479335 0.478162
1.345 0.482551 0.48137
1.34 0.485835 0.484646
1.335 0.489187 0.48799
1.33 0.492603 0.491398
1.325 0.496083 0.494869
1.32 0.499621 0.498398
1.315 0.503213 0.501982
1.31 0.506855 0.505615
1.305 0.510541 0.509292
1.3 0.514265 0.513007
1.295 0.518021 0.516754
1.29 0.521804 0.520527
1.285 0.525607 0.524321
1.28 0.529424 0.528129
1.275 0.533251 0.531947
1.27 0.537083 0.535769
1.265 0.540914 0.539591
1.26 0.544742 0.54341
1.255 0.548564 0.547221
1.25 0.552376 0.551024
1.245 0.556177 0.554816
1.24 0.559967 0.558597
1.235 0.563744 0.562365
1.23 0.56751 0.566121
1.225 0.571264 0.569866
1.22 0.575009 0.573602
1.215 0.578747 0.57733
1.21 0.582479 0.581053
1.205 0.586208 0.584774
1.2 0.589938 0.588494
1.195 0.593671 0.592218
1.19 0.59741 0.595948
1.185 0.601158 0.599687
1.18 0.604918 0.603438
1.175 0.608693 0.607204
1.17 0.612485 0.610986
1.165 0.616297 0.614789
1.16 0.620129 0.618612
1.155 0.623985 0.622458
1.15 0.627863 0.626327
1.145 0.631766 0.63022
1.14 0.635693 0.634137
1.135 0.639643 0.638078
1.13 0.643617 0.642042
1.125 0.647612 0.646027
1.12 0.651627 0.650032
1.115 0.65566 0.654055
1.11 0.659709 0.658094
1.105 0.66377 0.662146
1.1 0.667842 0.666208
1.095 0.671921 0.670277
1.09 0.676003 0.674349
1.085 0.680086 0.678421
1.08 0.684165 0.682491
1.075 0.688237 0.686553
1.07 0.692299 0.690605
1.065 0.696347 0.694643
1.06 0.700376 0.698663
1.055 0.704385 0.702661
1.05 0.708368 0.706635
1.045 0.712324 0.710581
1.04 0.716247 0.714494
1.035 0.720136 0.718374
1.03 0.723986 0.722214
1.025 0.727795 0.726014
1.02 0.73156 0.72977
1.015 0.735277 0.733478
1.01 0.738944 0.737136
1.005 0.742557 0.74074
1 0.746114 0.744288
0.995 0.749611 0.747777
0.99 0.753046 0.751203
0.985 0.756415 0.754564
0.98 0.759715 0.757856
0.975 0.762943 0.761076
0.97 0.766095 0.76422
0.965 0.769168 0.767286
0.96 0.772157 0.770268
0.955 0.775059 0.773163
0.95 0.77787 0.775967
0.945 0.780586 0.778676
0.94 0.783201 0.781284
0.935 0.785711 0.783789
0.93 0.788112 0.786183
0.925 0.790397 0.788463
0.92 0.792562 0.790622
0.915 0.794601 0.792656
0.91 0.796508 0.794559
0.905 0.798277 0.796323
0.9 0.799902 0.797944
0.895 0.801376 0.799415
0.89 0.802693 0.800729
0.885 0.803847 0.80188
0.88 0.804829 0.80286
0.875 0.805634 0.803663
0.87 0.806254 0.804281
0.865 0.806681 0.804707
0.86 0.806908 0.804934
0.855 0.806928 0.804953
0.85 0.806733 0.804759
0.845 0.806315 0.804342
0.84 0.805667 0.803695
0.835 0.804781 0.802811
0.83 0.803648 0.801682
0.825 0.802263 0.8003
0.82 0.800616 0.798657
0.815 0.7987 0.796746
0.81 0.796508 0.794559
0.805 0.794032 0.792089
0.8 0.791265 0.789329
0.795 0.7882 0.786271
0.79 0.784829 0.782909
0.785 0.781147 0.779236
0.78 0.777147 0.775245
0.775 0.772822 0.770931
0.77 0.768167 0.766287
0.765 0.763176 0.761309
0.76 0.757845 0.755991
0.755 0.752169 0.750328
0.75 0.746143 0.744317
0.745 0.739764 0.737954
0.74 0.733029 0.731236
0.735 0.725936 0.72416
0.73 0.718483 0.716725
0.725 0.710669 0.70893
0.72 0.702494 0.700775
0.715 0.693957 0.692259
0.71 0.685061 0.683385
0.705 0.675807 0.674154
0.7 0.6662 0.664569
0.695 0.656241 0.654636
0.69 0.645938 0.644357
0.685 0.635295 0.63374
0.68 0.62432 0.622792
0.675 0.613021 0.611521
0.67 0.601406 0.599935
0.665 0.589487 0.588045
0.66 0.577275 0.575862
0.655 0.564782 0.5634
0.65 0.552022 0.550671
0.645 0.539009 0.53769
0.64 0.52576 0.524473
0.635 0.51229 0.511037
0.63 0.49862 0.497399
0.625 0.484766 0.48358
0.62 0.470749 0.469597
0.615 0.456591 0.455473
0.61 0.442312 0.44123
0.605 0.427935 0.426888
0.6 0.413485 0.412473
0.595 0.398983 0.398007
0.59 0.384456 0.383516
0.585 0.369929 0.369023
0.58 0.355426 0.354556
0.575 0.340973 0.340139
0.57 0.326598 0.325798
0.565 0.312325 0.31156
0.56 0.29818 0.297451
0.555 0.28419 0.283495
0.55 0.270381 0.26972
0.545 0.256778 0.256149
0.54 0.243405 0.242809
0.535 0.230286 0.229723
0.53 0.217446 0.216914
0.525 0.204907 0.204406
0.52 0.192691 0.19222
0.515 0.180818 0.180375
0.51 0.169308 0.168893
0.505 0.158178 0.157791
0.5 0.147446 0.147085
0.495 0.137127 0.136792
0.49 0.127235 0.126924
0.485 0.117782 0.117494
0.48 0.108778 0.108512
0.475 0.100232 0.0999864
0.47 0.0921502 0.0919247
0.465 0.0845384 0.0843315
0.46 0.0773993 0.0772099
0.455 0.070734 0.0705609
0.45 0.0645417 0.0643837
0.445 0.0588197 0.0586757
0.44 0.0535633 0.0534322
0.435 0.0487659 0.0486465
0.43 0.0444191 0.0443104
0.425 0.0405125 0.0404134
0.42 0.0370343 0.0369437
0.415 0.0339705 0.0338874
0.41 0.0313058 0.0312292
0.405 0.0290234 0.0289524
0.4 0.0271049 0.0270386
0.395 0.0255307 0.0254682
0.39 0.02428 0.0242206
0.385 0.0233312 0.0232741
0.38 0.0226614 0.0226059
0.375 0.0222474 0.0221929
0.37 0.0220652 0.0220112
0.365 0.0220907 0.0220367
0.36 0.0222995 0.0222449
0.355 0.0226671 0.0226116
0.35 0.0231695 0.0231128
0.345 0.0237829 0.0237247
0.34 0.0244843 0.0244244
0.335 0.0252513 0.0251895
0.33 0.0260626 0.0259988
0.325 0.0268979 0.0268321
0.32 0.0277384 0.0276705
0.315 0.0285664 0.0284965
0.31 0.0293662 0.0292943
0.305 0.0301233 0.0300496
0.3 0.030825 0.0307496
0.295 0.0314605 0.0313835
0.29 0.0320206 0.0319423
0.285 0.0324979 0.0324184
0.28 0.0328866 0.0328061
0.275 0.0331827 0.0331015
0.27 0.0333837 0.033302
0.265 0.0334884 0.0334065
0.26 0.0334972 0.0334152
0.255 0.0334114 0.0333296
0.25 0.0332335 0.0331522
0.245 0.032967 0.0328863
0.24 0.0326158 0.032536
0.235 0.0321848 0.032106
0.23 0.031679 0.0316015
0.225 0.0311039 0.0310278
0.22 0.0304654 0.0303908
0.215 0.029769 0.0296961
0.21 0.0290206 0.0289496
0.205 0.028226 0.0281569
0.2 0.0273908 0.0273237
0.195 0.0265203 0.0264554
0.19 0.0256199 0.0255572
0.185 0.0246945 0.0246341
0.18 0.0237489 0.0236908
0.175 0.0227876 0.0227318
0.17 0.0218147 0.0217614
0.165 0.0208344 0.0207834
0.16 0.0198503 0.0198017
0.155 0.0188658 0.0188197
0.15 0.0178843 0.0178405
0.145 0.0169087 0.0168673
0.14 0.0159418 0.0159028
0.135 0.0149864 0.0149497
0.13 0.014045 0.0140106
0.125 0.0131202 0.0130881
0.12 0.0122146 0.0121847
0.115 0.0113312 0.0113035
0.11 0.0104734 0.0104478
0.105 0.00964579 0.00962218
0.1 0.00885481 0.00883314
0.095 0.00810979 0.00808995
0.09 0.00742342 0.00740526
0.085 0.00681054 0.00679387
0.08 0.00628381 0.00626843
0.075 0.00584522 0.00583092
0.07 0.00547496 0.00546156
0.065 0.00512271 0.00511017
0.06 0.00470973 0.00469821
0.055 0.00414884 0.00413869
0.05 0.00338065 0.00337238
0.045 0.00241053 0.00240463
0.04 0.00132302 0.00131979
0.035 0.00026807 0.000267414
0.03 -0.000553008 -0.000551655
0.025 -0.000904611 -0.000902397
0.02 -0.000666587 -0.000664956
0.015 -0.000178696 -0.000178259
0.01 -4.37362e-06 -4.36292e-06
0.005 -2.44744e-11 -2.44145e-11
-1.63468e-13 -8.77288e-42 -8.75141e-42


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1ClassicOneLoop/GApOneLoop.txt <==
-31.4301 -0.0010141 1.61654e-05
-30.9905 -0.00104313 1.6865e-05
-30.6297 -0.00106789 1.74697e-05
-30.3101 -0.00109058 1.80297e-05
-30.0173 -0.00111199 1.85638e-05
-29.7441 -0.00113256 1.90817e-05
-29.4858 -0.00115253 1.95889e-05
-29.2396 -0.00117206 2.00894e-05
-29.0035 -0.00119126 2.05856e-05
-28.7758 -0.00121023 2.10796e-05
-28.5554 -0.00122902 2.15729e-05
-28.3415 -0.00124768 2.20666e-05
-28.1333 -0.00126626 2.25618e-05
-27.9302 -0.00128478 2.30592e-05
-27.7317 -0.00130329 2.35596e-05
-27.5373 -0.00132179 2.40636e-05
-27.3468 -0.00134031 2.45717e-05
-27.1598 -0.00135888 2.50845e-05
-26.9761 -0.0013775 2.56023e-05
-26.7954 -0.00139619 2.61257e-05
-26.6174 -0.00141496 2.6655e-05
-26.4421 -0.00143383 2.71906e-05
-26.2693 -0.00145281 2.77328e-05
-26.0988 -0.00147191 2.8282e-05
-25.9304 -0.00149113 2.88385e-05
-25.7641 -0.00151049 2.94026e-05
-25.5998 -0.00153 2.99747e-05
-25.4373 -0.00154966 3.05551e-05
-25.2766 -0.00156949 3.1144e-05
-25.1175 -0.00158948 3.17418e-05
-24.9601 -0.00160966 3.23488e-05
-24.8041 -0.00163002 3.29653e-05
-24.6496 -0.00165057 3.35915e-05
-24.4966 -0.00167133 3.42279e-05
-24.3448 -0.00169229 3.48747e-05
-24.1944 -0.00171347 3.55322e-05
-24.0451 -0.00173486 3.62007e-05
-23.8971 -0.00175649 3.68806e-05
-23.7502 -0.00177835 3.75722e-05
-23.6044 -0.00180046 3.82758e-05
-23.4597 -0.00182281 3.89918e-05
-23.316 -0.00184542 3.97206e-05
-23.1733 -0.00186829 4.04623e-05
-23.0316 -0.00189143 4.12175e-05
-22.8908 -0.00191485 4.19865e-05
-22.7509 -0.00193856 4.27697e-05
-22.6118 -0.00196255 4.35674e-05
-22.4736 -0.00198685 4.43801e-05
-22.3363 -0.00201145 4.52082e-05
-22.1997 -0.00203636 4.6052e-05
-22.0639 -0.00206159 4.6912e-05
-21.9288 -0.00208716 4.77886e-05
-21.7945 -0.00211306 4.86823e-05
-21.6609 -0.0021393 4.95936e-05
-21.528 -0.0021659 5.05229e-05
-21.3958 -0.00219286 5.14707e-05
-21.2642 -0.00222019 5.24375e-05
-21.1332 -0.0022479 5.34238e-05
-21.0029 -0.00227599 5.44301e-05
-20.8732 -0.00230448 5.54571e-05
-20.7441 -0.00233338 5.65052e-05
-20.6156 -0.00236269 5.75751e-05
-20.4876 -0.00239242 5.86673e-05
-20.3602 -0.00242259 5.97825e-05
-20.2333 -0.0024532 6.09212e-05
-20.1069 -0.00248426 6.20842e-05
-19.9811 -0.00251579 6.32721e-05
-19.8557 -0.00254779 6.44856e-05
-19.7309 -0.00258028 6.57254e-05
-19.6065 -0.00261327 6.69923e-05
-19.4826 -0.00264677 6.8287e-05
-19.3592 -0.00268078 6.96104e-05
-19.2362 -0.00271533 7.09632e-05
-19.1137 -0.00275043 7.23462e-05
-18.9916 -0.00278608 7.37604e-05
-18.8699 -0.00282231 7.52067e-05
-18.7487 -0.00285912 7.6686e-05
-18.6278 -0.00289652 7.81992e-05
-18.5074 -0.00293454 7.97473e-05
-18.3873 -0.00297319 8.13315e-05
-18.2676 -0.00301248 8.29526e-05
-18.1483 -0.00305243 8.46119e-05
-18.0294 -0.00309305 8.63105e-05
-17.9108 -0.00313436 8.80495e-05
-17.7926 -0.00317638 8.98302e-05
-17.6748 -0.00321912 9.16539e-05
-17.5572 -0.00326261 9.35218e-05
-17.4401 -0.00330685 9.54354e-05
-17.3232 -0.00335188 9.7396e-05
-17.2067 -0.0033977 9.94051e-05
-17.0905 -0.00344434 0.000101464
-16.9746 -0.00349182 0.000103575
-16.859 -0.00354016 0.000105739
-16.7437 -0.00358938 0.000107958
-16.6288 -0.0036395 0.000110233
-16.5141 -0.00369056 0.000112567
-16.3997 -0.00374256 0.000114962
-16.2856 -0.00379555 0.000117419
-16.1717 -0.00384953 0.00011994
-16.0582 -0.00390454 0.000122528
-15.9449 -0.00396061 0.000125184
-15.8319 -0.00401777 0.000127912
-15.7191 -0.00407603 0.000130713
-15.6066 -0.00413544 0.00013359
-15.4943 -0.00419602 0.000136546
-15.3823 -0.00425781 0.000139582
-15.2705 -0.00432084 0.000142703
-15.159 -0.00438514 0.000145911
-15.0477 -0.00445075 0.000149209
-14.9367 -0.0045177 0.0001526
-14.8258 -0.00458604 0.000156088
-14.7152 -0.0046558 0.000159675
-14.6049 -0.00472703 0.000163366
-14.4947 -0.00479976 0.000167165
-14.3848 -0.00487404 0.000171074
-14.275 -0.00494991 0.000175099
-14.1655 -0.00502742 0.000179244
-14.0562 -0.00510663 0.000183513
-13.9471 -0.00518757 0.00018791
-13.8382 -0.00527031 0.000192442
-13.7294 -0.00535489 0.000197112
-13.6209 -0.00544138 0.000201926
-13.5126 -0.00552983 0.00020689
-13.4044 -0.0056203 0.000212009
-13.2965 -0.00571285 0.00021729
-13.1887 -0.00580756 0.000222739
-13.0811 -0.00590448 0.000228364
-12.9737 -0.0060037 0.00023417
-12.8664 -0.00610527 0.000240165
-12.7593 -0.00620929 0.000246357
-12.6524 -0.00631583 0.000252755
-12.5457 -0.00642497 0.000259367
-12.4391 -0.0065368 0.000266201
-12.3327 -0.00665141 0.000273268
-12.2265 -0.00676889 0.000280577
-12.1204 -0.00688935 0.000288138
-12.0144 -0.00701288 0.000295964
-11.9086 -0.00713959 0.000304064
-11.803 -0.00726959 0.000312452
-11.6975 -0.007403 0.000321141
-11.5922 -0.00753994 0.000330143
-11.487 -0.00768053 0.000339474
-11.3819 -0.00782492 0.000349147
-11.277 -0.00797323 0.000359181
-11.1722 -0.00812562 0.00036959
-11.0676 -0.00828223 0.000380393
-10.9631 -0.00844322 0.000391609
-10.8587 -0.00860877 0.000403257
-10.7545 -0.00877904 0.000415359
-10.6503 -0.00895423 0.000427938
-10.5463 -0.00913451 0.000441015
-10.4425 -0.0093201 0.000454618
-10.3387 -0.0095112 0.000468772
-10.2351 -0.00970804 0.000483506
-10.1316 -0.00991085 0.000498849
-10.0282 -0.0101199 0.000514834
-9.92496 -0.0103354 0.000531495
-9.82181 -0.0105576 0.000548867
-9.71877 -0.0107869 0.00056699
-9.61583 -0.0110236 0.000585904
-9.51301 -0.0112679 0.000605653
-9.4103 -0.0115202 0.000626285
-9.30769 -0.0117808 0.000647847
-9.20518 -0.0120502 0.000670396
-9.10278 -0.0123287 0.000693986
-9.00048 -0.0126167 0.00071868
-8.89828 -0.0129148 0.000744543
-8.79618 -0.0132233 0.000771646
-8.69417 -0.0135427 0.000800063
-8.59226 -0.0138737 0.000829876
-8.49044 -0.0142167 0.000861173
-8.38872 -0.0145724 0.000894047
-8.28708 -0.0149414 0.000928599
-8.18554 -0.0153243 0.000964938
-8.08408 -0.015722 0.00100318
-7.98271 -0.0161351 0.00104346
-7.88143 -0.0165645 0.00108591
-7.78023 -0.017011 0.00113067
-7.67911 -0.0174757 0.00117792
-7.57807 -0.0179594 0.00122783
-7.47712 -0.0184633 0.00128058
-7.37624 -0.0189885 0.00133639
-7.27544 -0.0195363 0.00139548
-7.17471 -0.020108 0.00145811
-7.07406 -0.0207049 0.00152453
-6.97348 -0.0213287 0.00159504
-6.87298 -0.021981 0.00166998
-6.77254 -0.0226636 0.00174968
-6.67218 -0.0233783 0.00183455
-6.57188 -0.0241274 0.00192502
-6.47166 -0.0249129 0.00202155
-6.37149 -0.0257375 0.00212468
-6.2714 -0.0266037 0.00223498
-6.17136 -0.0275145 0.00235309
-6.07139 -0.0284729 0.00247973
-5.97148 -0.0294826 0.0026157
-5.87163 -0.0305471 0.00276187
-5.77184 -0.0316706 0.00291925
-5.67211 -0.0328577 0.00308894
-5.57243 -0.0341132 0.00327219
-5.47281 -0.0354428 0.0034704
-5.37325 -0.0368523 0.00368517
-5.27373 -0.0383486 0.0039183
-5.17427 -0.0399389 0.00417181
-5.07487 -0.0416315 0.00444804
-4.97551 -0.0434356 0.00474964
-4.8762 -0.0453613 0.00507966
-4.77694 -0.0474201 0.0054416
-4.67772 -0.0496249 0.00583949
-4.57855 -0.05199 0.00627804
-4.47943 -0.0545318 0.0067627
-4.38035 -0.0572688 0.00729985
-4.28131 -0.060222 0.00789699
-4.18232 -0.0634154 0.00856296
-4.08336 -0.0668766 0.00930828
-3.98445 -0.0706372 0.0101455
-3.88557 -0.0747338 0.0110896
-3.78673 -0.0792088 0.0121589
-3.68793 -0.0841118 0.0133756
-3.58916 -0.089501 0.0147667
-3.49043 -0.095445 0.0163659
-3.39173 -0.102025 0.0182152
-3.29307 -0.109339 0.0203673
-3.19443 -0.117503 0.0228895
-3.09583 -0.12666 0.0258685
-2.99725 -0.136982 0.029417
-2.89871 -0.148682 0.0336845
-2.80019 -0.162026 0.0388714
-2.7017 -0.177344 0.0452517
-2.60323 -0.195055 0.0532066
-2.50479 -0.215689 0.0632786
-2.40638 -0.239926 0.0762577
-2.30798 -0.268631 0.0933258
-2.20961 -0.302894 0.116304
-2.11126 -0.344031 0.148093
-2.01293 -0.393441 0.193468
-1.91462 -0.451977 0.260551
-1.81632 -0.517779 0.363414
-1.71804 -0.579327 0.525746
-1.61978 -0.595613 0.779806
-1.52154 -0.459318 1.12731
-1.42331 -0.0408332 1.40399
-1.32509 0.497403 1.32221
-1.22689 0.798279 0.979672
-1.12869 0.85708 0.661536
-1.03051 0.816562 0.446095
-0.932337 0.753479 0.309236
-0.834173 0.693417 0.220898
-0.736016 0.642701 0.161624
-0.637867 0.601728 0.120077
-0.539723 0.569379 0.0896562
-0.441585 0.544353 0.0663987
-0.343451 0.525548 0.0478233
-0.24532 0.512121 0.0322977
-0.147191 0.50348 0.0186816
-0.0490634 0.499251 0.00611548
0.0490634 0.499251 -0.00611548
0.147191 0.50348 -0.0186816
0.24532 0.512121 -0.0322977
0.343451 0.525548 -0.0478233
0.441585 0.544353 -0.0663987
0.539723 0.569379 -0.0896562
0.637867 0.601728 -0.120077
0.736016 0.642701 -0.161624
0.834173 0.693417 -0.220898
0.932337 0.753479 -0.309236
1.03051 0.816562 -0.446095
1.12869 0.85708 -0.661536
1.22689 0.798279 -0.979672
1.32509 0.497403 -1.32221
1.42331 -0.0408332 -1.40399
1.52154 -0.459318 -1.12731
1.61978 -0.595613 -0.779806
1.71804 -0.579327 -0.525746
1.81632 -0.517779 -0.363414
1.91462 -0.451977 -0.260551
2.01293 -0.393441 -0.193468
2.11126 -0.344031 -0.148093
2.20961 -0.302894 -0.116304
2.30798 -0.268631 -0.0933258
2.40638 -0.239926 -0.0762577
2.50479 -0.215689 -0.0632786
2.60323 -0.195055 -0.0532066
2.7017 -0.177344 -0.0452517
2.80019 -0.162026 -0.0388714
2.89871 -0.148682 -0.0336845
2.99725 -0.136982 -0.029417
3.09583 -0.12666 -0.0258685
3.19443 -0.117503 -0.0228895
3.29307 -0.109339 -0.0203673
3.39173 -0.102025 -0.0182152
3.49043 -0.095445 -0.0163659
3.58916 -0.089501 -0.0147667
3.68793 -0.0841118 -0.0133756
3.78673 -0.0792088 -0.0121589
3.88557 -0.0747338 -0.0110896
3.98445 -0.0706372 -0.0101455
4.08336 -0.0668766 -0.00930828
4.18232 -0.0634154 -0.00856296
4.28131 -0.060222 -0.00789699
4.38035 -0.0572688 -0.00729985
4.47943 -0.0545318 -0.0067627
4.57855 -0.05199 -0.00627804
4.67772 -0.0496249 -0.00583949
4.77694 -0.0474201 -0.0054416
4.8762 -0.0453613 -0.00507966
4.97551 -0.0434356 -0.00474964
5.07487 -0.0416315 -0.00444804
5.17427 -0.0399389 -0.00417181
5.27373 -0.0383486 -0.0039183
5.37325 -0.0368523 -0.00368517
5.47281 -0.0354428 -0.0034704
5.57243 -0.0341132 -0.00327219
5.67211 -0.0328577 -0.00308894
5.77184 -0.0316706 -0.00291925
5.87163 -0.0305471 -0.00276187
5.97148 -0.0294826 -0.0026157
6.07139 -0.0284729 -0.00247973
6.17136 -0.0275145 -0.00235309
6.2714 -0.0266037 -0.00223498
6.37149 -0.0257375 -0.00212468
6.47166 -0.0249129 -0.00202155
6.57188 -0.0241274 -0.00192502
6.67218 -0.0233783 -0.00183455
6.77254 -0.0226636 -0.00174968
6.87298 -0.021981 -0.00166998
6.97348 -0.0213287 -0.00159504
7.07406 -0.0207049 -0.00152453
7.17471 -0.020108 -0.00145811
7.27544 -0.0195363 -0.00139548
7.37624 -0.0189885 -0.00133639
7.47712 -0.0184633 -0.00128058
7.57807 -0.0179594 -0.00122783
7.67911 -0.0174757 -0.00117792
7.78023 -0.017011 -0.00113067
7.88143 -0.0165645 -0.00108591
7.98271 -0.0161351 -0.00104346
8.08408 -0.015722 -0.00100318
8.18554 -0.0153243 -0.000964938
8.28708 -0.0149414 -0.000928599
8.38872 -0.0145724 -0.000894047
8.49044 -0.0142167 -0.000861173
8.59226 -0.0138737 -0.000829876
8.69417 -0.0135427 -0.000800063
8.79618 -0.0132233 -0.000771646
8.89828 -0.0129148 -0.000744543
9.00048 -0.0126167 -0.00071868
9.10278 -0.0123287 -0.000693986
9.20518 -0.0120502 -0.000670396
9.30769 -0.0117808 -0.000647847
9.4103 -0.0115202 -0.000626285
9.51301 -0.0112679 -0.000605653
9.61583 -0.0110236 -0.000585904
9.71877 -0.0107869 -0.00056699
9.82181 -0.0105576 -0.000548867
9.92496 -0.0103354 -0.000531495
10.0282 -0.0101199 -0.000514834
10.1316 -0.00991085 -0.000498849
10.2351 -0.00970804 -0.000483506
10.3387 -0.0095112 -0.000468772
10.4425 -0.0093201 -0.000454618
10.5463 -0.00913451 -0.000441015
10.6503 -0.00895423 -0.000427938
10.7545 -0.00877904 -0.000415359
10.8587 -0.00860877 -0.000403257
10.9631 -0.00844322 -0.000391609
11.0676 -0.00828223 -0.000380393
11.1722 -0.00812562 -0.00036959
11.277 -0.00797323 -0.000359181
11.3819 -0.00782492 -0.000349147
11.487 -0.00768053 -0.000339474
11.5922 -0.00753994 -0.000330143
11.6975 -0.007403 -0.000321141
11.803 -0.00726959 -0.000312452
11.9086 -0.00713959 -0.000304064
12.0144 -0.00701288 -0.000295964
12.1204 -0.00688935 -0.000288138
12.2265 -0.00676889 -0.000280577
12.3327 -0.00665141 -0.000273268
12.4391 -0.0065368 -0.000266201
12.5457 -0.00642497 -0.000259367
12.6524 -0.00631583 -0.000252755
12.7593 -0.00620929 -0.000246357
12.8664 -0.00610527 -0.000240165
12.9737 -0.0060037 -0.00023417
13.0811 -0.00590448 -0.000228364
13.1887 -0.00580756 -0.000222739
13.2965 -0.00571285 -0.00021729
13.4044 -0.0056203 -0.000212009
13.5126 -0.00552983 -0.00020689
13.6209 -0.00544138 -0.000201926
13.7294 -0.00535489 -0.000197112
13.8382 -0.00527031 -0.000192442
13.9471 -0.00518757 -0.00018791
14.0562 -0.00510663 -0.000183513
14.1655 -0.00502742 -0.000179244
14.275 -0.00494991 -0.000175099
14.3848 -0.00487404 -0.000171074
14.4947 -0.00479976 -0.000167165
14.6049 -0.00472703 -0.000163366
14.7152 -0.0046558 -0.000159675
14.8258 -0.00458604 -0.000156088
14.9367 -0.0045177 -0.0001526
15.0477 -0.00445075 -0.000149209
15.159 -0.00438514 -0.000145911
15.2705 -0.00432084 -0.000142703
15.3823 -0.00425781 -0.000139582
15.4943 -0.00419602 -0.000136546
15.6066 -0.00413544 -0.00013359
15.7191 -0.00407603 -0.000130713
15.8319 -0.00401777 -0.000127912
15.9449 -0.00396061 -0.000125184
16.0582 -0.00390454 -0.000122528
16.1717 -0.00384953 -0.00011994
16.2856 -0.00379555 -0.000117419
16.3997 -0.00374256 -0.000114962
16.5141 -0.00369056 -0.000112567
16.6288 -0.0036395 -0.000110233
16.7437 -0.00358938 -0.000107958
16.859 -0.00354016 -0.000105739
16.9746 -0.00349182 -0.000103575
17.0905 -0.00344434 -0.000101464
17.2067 -0.0033977 -9.94051e-05
17.3232 -0.00335188 -9.7396e-05
17.4401 -0.00330685 -9.54354e-05
17.5572 -0.00326261 -9.35218e-05
17.6748 -0.00321912 -9.16539e-05
17.7926 -0.00317638 -8.98302e-05
17.9108 -0.00313436 -8.80495e-05
18.0294 -0.00309305 -8.63105e-05
18.1483 -0.00305243 -8.46119e-05
18.2676 -0.00301248 -8.29526e-05
18.3873 -0.00297319 -8.13315e-05
18.5074 -0.00293454 -7.97473e-05
18.6278 -0.00289652 -7.81992e-05
18.7487 -0.00285912 -7.6686e-05
18.8699 -0.00282231 -7.52067e-05
18.9916 -0.00278608 -7.37604e-05
19.1137 -0.00275043 -7.23462e-05
19.2362 -0.00271533 -7.09632e-05
19.3592 -0.00268078 -6.96104e-05
19.4826 -0.00264677 -6.8287e-05
19.6065 -0.00261327 -6.69923e-05
19.7309 -0.00258028 -6.57254e-05
19.8557 -0.00254779 -6.44856e-05
19.9811 -0.00251579 -6.32721e-05
20.1069 -0.00248426 -6.20842e-05
20.2333 -0.0024532 -6.09212e-05
20.3602 -0.00242259 -5.97825e-05
20.4876 -0.00239242 -5.86673e-05
20.6156 -0.00236269 -5.75751e-05
20.7441 -0.00233338 -5.65052e-05
20.8732 -0.00230448 -5.54571e-05
21.0029 -0.00227599 -5.44301e-05
21.1332 -0.0022479 -5.34238e-05
21.2642 -0.00222019 -5.24375e-05
21.3958 -0.00219286 -5.14707e-05
21.528 -0.0021659 -5.05229e-05
21.6609 -0.0021393 -4.95936e-05
21.7945 -0.00211306 -4.86823e-05
21.9288 -0.00208716 -4.77886e-05
22.0639 -0.00206159 -4.6912e-05
22.1997 -0.00203636 -4.6052e-05
22.3363 -0.00201145 -4.52082e-05
22.4736 -0.00198685 -4.43801e-05
22.6118 -0.00196255 -4.35674e-05
22.7509 -0.00193856 -4.27697e-05
22.8908 -0.00191485 -4.19865e-05
23.0316 -0.00189143 -4.12175e-05
23.1733 -0.00186829 -4.04623e-05
23.316 -0.00184542 -3.97206e-05
23.4597 -0.00182281 -3.89918e-05
23.6044 -0.00180046 -3.82758e-05
23.7502 -0.00177835 -3.75722e-05
23.8971 -0.00175649 -3.68806e-05
24.0451 -0.00173486 -3.62007e-05
24.1944 -0.00171347 -3.55322e-05
24.3448 -0.00169229 -3.48747e-05
24.4966 -0.00167133 -3.42279e-05
24.6496 -0.00165057 -3.35915e-05
24.8041 -0.00163002 -3.29653e-05
24.9601 -0.00160966 -3.23488e-05
25.1175 -0.00158948 -3.17418e-05
25.2766 -0.00156949 -3.1144e-05
25.4373 -0.00154966 -3.05551e-05
25.5998 -0.00153 -2.99747e-05
25.7641 -0.00151049 -2.94026e-05
25.9304 -0.00149113 -2.88385e-05
26.0988 -0.00147191 -2.8282e-05
26.2693 -0.00145281 -2.77328e-05
26.4421 -0.00143383 -2.71906e-05
26.6174 -0.00141496 -2.6655e-05
26.7954 -0.00139619 -2.61257e-05
26.9761 -0.0013775 -2.56023e-05
27.1598 -0.00135888 -2.50845e-05
27.3468 -0.00134031 -2.45717e-05
27.5373 -0.00132179 -2.40636e-05
27.7317 -0.00130329 -2.35596e-05
27.9302 -0.00128478 -2.30592e-05
28.1333 -0.00126626 -2.25618e-05
28.3415 -0.00124768 -2.20666e-05
28.5554 -0.00122902 -2.15729e-05
28.7758 -0.00121023 -2.10796e-05
29.0035 -0.00119126 -2.05856e-05
29.2396 -0.00117206 -2.00894e-05
29.4858 -0.00115253 -1.95889e-05
29.7441 -0.00113256 -1.90817e-05
30.0173 -0.00111199 -1.85638e-05
30.3101 -0.00109058 -1.80297e-05
30.6297 -0.00106789 -1.74697e-05
30.9905 -0.00104313 -1.6865e-05
31.4301 -0.0010141 -1.61654e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1ClassicOneLoop/GApTwoLoop.txt <==
-31.4301 -0.00101307 1.61326e-05
-30.9905 -0.00104204 1.68297e-05
-30.6297 -0.00106675 1.74324e-05
-30.3101 -0.00108938 1.79903e-05
-30.0173 -0.00111075 1.85225e-05
-29.7441 -0.00113128 1.90384e-05
-29.4858 -0.0011512 1.95438e-05
-29.2396 -0.00117068 2.00423e-05
-29.0035 -0.00118984 2.05366e-05
-28.7758 -0.00120876 2.10286e-05
-28.5554 -0.0012275 2.15199e-05
-28.3415 -0.00124612 2.20116e-05
-28.1333 -0.00126465 2.25047e-05
-27.9302 -0.00128313 2.3e-05
-27.7317 -0.00130159 2.34982e-05
-27.5373 -0.00132004 2.4e-05
-27.3468 -0.00133851 2.45059e-05
-27.1598 -0.00135703 2.50163e-05
-26.9761 -0.0013756 2.55319e-05
-26.7954 -0.00139424 2.60528e-05
-26.6174 -0.00141296 2.65797e-05
-26.4421 -0.00143177 2.71127e-05
-26.2693 -0.0014507 2.76523e-05
-26.0988 -0.00146974 2.81989e-05
-25.9304 -0.00148891 2.87527e-05
-25.7641 -0.00150821 2.9314e-05
-25.5998 -0.00152766 2.98832e-05
-25.4373 -0.00154726 3.04606e-05
-25.2766 -0.00156702 3.10465e-05
-25.1175 -0.00158696 3.16411e-05
-24.9601 -0.00160707 3.22449e-05
-24.8041 -0.00162736 3.2858e-05
-24.6496 -0.00164785 3.34809e-05
-24.4966 -0.00166853 3.41138e-05
-24.3448 -0.00168943 3.47569e-05
-24.1944 -0.00171053 3.54107e-05
-24.0451 -0.00173186 3.60755e-05
-23.8971 -0.00175341 3.67514e-05
-23.7502 -0.00177519 3.7439e-05
-23.6044 -0.00179722 3.81384e-05
-23.4597 -0.00181949 3.88502e-05
-23.316 -0.00184202 3.95744e-05
-23.1733 -0.0018648 4.03117e-05
-23.0316 -0.00188786 4.10622e-05
-22.8908 -0.00191119 4.18263e-05
-22.7509 -0.0019348 4.26045e-05
-22.6118 -0.00195871 4.33971e-05
-22.4736 -0.0019829 4.42045e-05
-22.3363 -0.00200741 4.50271e-05
-22.1997 -0.00203222 4.58652e-05
-22.0639 -0.00205735 4.67194e-05
-21.9288 -0.00208281 4.759e-05
-21.7945 -0.0021086 4.84776e-05
-21.6609 -0.00213474 4.93824e-05
-21.528 -0.00216122 5.03051e-05
-21.3958 -0.00218806 5.1246e-05
-21.2642 -0.00221527 5.22058e-05
-21.1332 -0.00224286 5.31848e-05
-21.0029 -0.00227082 5.41837e-05
-20.8732 -0.00229918 5.52029e-05
-20.7441 -0.00232795 5.6243e-05
-20.6156 -0.00235712 5.73046e-05
-20.4876 -0.00238671 5.83883e-05
-20.3602 -0.00241673 5.94945e-05
-20.2333 -0.0024472 6.06242e-05
-20.1069 -0.00247811 6.17776e-05
-19.9811 -0.00250948 6.29558e-05
-19.8557 -0.00254132 6.41591e-05
-19.7309 -0.00257365 6.53885e-05
-19.6065 -0.00260647 6.66446e-05
-19.4826 -0.00263979 6.79281e-05
-19.3592 -0.00267362 6.92398e-05
-19.2362 -0.00270799 7.05807e-05
-19.1137 -0.00274289 7.19513e-05
-18.9916 -0.00277835 7.33526e-05
-18.8699 -0.00281437 7.47856e-05
-18.7487 -0.00285098 7.6251e-05
-18.6278 -0.00288817 7.77499e-05
-18.5074 -0.00292597 7.92833e-05
-18.3873 -0.00296439 8.0852e-05
-18.2676 -0.00300345 8.24572e-05
-18.1483 -0.00304316 8.41e-05
-18.0294 -0.00308353 8.57815e-05
-17.9108 -0.00312459 8.75027e-05
-17.7926 -0.00316635 8.9265e-05
-17.6748 -0.00320882 9.10696e-05
-17.5572 -0.00325202 9.29177e-05
-17.4401 -0.00329598 9.48106e-05
-17.3232 -0.00334071 9.67499e-05
-17.2067 -0.00338622 9.87368e-05
-17.0905 -0.00343255 0.000100773
-16.9746 -0.0034797 0.00010286
-16.859 -0.00352771 0.000104999
-16.7437 -0.00357658 0.000107192
-16.6288 -0.00362635 0.00010944
-16.5141 -0.00367703 0.000111746
-16.3997 -0.00372866 0.000114112
-16.2856 -0.00378125 0.000116538
-16.1717 -0.00383482 0.000119028
-16.0582 -0.00388942 0.000121583
-15.9449 -0.00394505 0.000124206
-15.8319 -0.00400175 0.000126898
-15.7191 -0.00405956 0.000129662
-15.6066 -0.00411848 0.000132501
-15.4943 -0.00417857 0.000135416
-15.3823 -0.00423984 0.000138411
-15.2705 -0.00430234 0.000141489
-15.159 -0.00436609 0.000144651
-15.0477 -0.00443113 0.000147902
-14.9367 -0.00449749 0.000151243
-14.8258 -0.00456522 0.000154679
-14.7152 -0.00463435 0.000158213
-14.6049 -0.00470492 0.000161848
-14.4947 -0.00477697 0.000165588
-14.3848 -0.00485054 0.000169436
-14.275 -0.00492568 0.000173397
-14.1655 -0.00500244 0.000177475
-14.0562 -0.00508086 0.000181674
-13.9471 -0.00516098 0.000185998
-13.8382 -0.00524287 0.000190453
-13.7294 -0.00532658 0.000195043
-13.6209 -0.00541215 0.000199773
-13.5126 -0.00549965 0.000204649
-13.4044 -0.00558913 0.000209676
-13.2965 -0.00568066 0.000214861
-13.1887 -0.0057743 0.000220209
-13.0811 -0.00587012 0.000225728
-12.9737 -0.00596818 0.000231422
-12.8664 -0.00606856 0.000237301
-12.7593 -0.00617133 0.000243371
-12.6524 -0.00627657 0.000249641
-12.5457 -0.00638435 0.000256117
-12.4391 -0.00649477 0.00026281
-12.3327 -0.00660791 0.000269727
-12.2265 -0.00672386 0.00027688
-12.1204 -0.00684272 0.000284276
-12.0144 -0.00696458 0.000291928
-11.9086 -0.00708956 0.000299846
-11.803 -0.00721774 0.000308042
-11.6975 -0.00734925 0.000316527
-11.5922 -0.00748421 0.000325316
-11.487 -0.00762274 0.000334421
-11.3819 -0.00776496 0.000343858
-11.277 -0.00791101 0.000353639
-11.1722 -0.00806103 0.000363784
-11.0676 -0.00821516 0.000374307
-10.9631 -0.00837357 0.000385227
-10.8587 -0.0085364 0.000396562
-10.7545 -0.00870382 0.000408333
-10.6503 -0.00887602 0.000420561
-10.5463 -0.00905317 0.000433268
-10.4425 -0.00923547 0.000446476
-10.3387 -0.00942313 0.000460214
-10.2351 -0.00961634 0.000474505
-10.1316 -0.00981535 0.000489379
-10.0282 -0.0100204 0.000504865
-9.92496 -0.0102317 0.000520996
-9.82181 -0.0104495 0.000537805
-9.71877 -0.0106742 0.000555329
-9.61583 -0.0109059 0.000573604
-9.51301 -0.011145 0.000592675
-9.4103 -0.0113918 0.000612581
-9.30769 -0.0116467 0.000633372
-9.20518 -0.01191 0.000655096
-9.10278 -0.0121821 0.000677807
-9.00048 -0.0124634 0.00070156
-8.89828 -0.0127543 0.000726418
-8.79618 -0.0130552 0.000752444
-8.69417 -0.0133667 0.00077971
-8.59226 -0.0136891 0.000808288
-8.49044 -0.0140232 0.000838262
-8.38872 -0.0143693 0.000869714
-8.28708 -0.0147281 0.00090274
-8.18554 -0.0151003 0.000937439
-8.08408 -0.0154865 0.000973919
-7.98271 -0.0158875 0.0010123
-7.88143 -0.0163039 0.0010527
-7.78023 -0.0167366 0.00109525
-7.67911 -0.0171866 0.00114012
-7.57807 -0.0176546 0.00118745
-7.47712 -0.0181418 0.00123742
-7.37624 -0.0186491 0.00129021
-7.27544 -0.0191777 0.00134604
-7.17471 -0.0197289 0.00140512
-7.07406 -0.0203039 0.0014677
-6.97348 -0.0209041 0.00153403
-6.87298 -0.0215311 0.00160442
-6.77254 -0.0221865 0.00167918
-6.67218 -0.0228721 0.00175866
-6.57188 -0.0235897 0.00184325
-6.47166 -0.0243413 0.00193336
-6.37149 -0.0251293 0.00202946
-6.2714 -0.0259561 0.00213208
-6.17136 -0.0268241 0.00224177
-6.07139 -0.0277364 0.00235919
-5.97148 -0.0286959 0.00248502
-5.87163 -0.029706 0.00262008
-5.77184 -0.0307705 0.00276522
-5.67211 -0.0318934 0.00292147
-5.57243 -0.033079 0.0030899
-5.47281 -0.0343322 0.00327181
-5.37325 -0.0356584 0.00346861
-5.27373 -0.0370635 0.00368194
-5.17427 -0.038554 0.00391364
-5.07487 -0.040137 0.00416588
-4.97551 -0.0418207 0.00444108
-4.8762 -0.0436139 0.00474214
-4.77694 -0.0455266 0.00507238
-4.67772 -0.0475699 0.00543576
-4.57855 -0.0497564 0.0058369
-4.47943 -0.0520999 0.0062814
-4.38035 -0.0546163 0.00677592
-4.28131 -0.0573233 0.00732864
-4.18232 -0.0602408 0.00794951
-4.08336 -0.0633914 0.00865092
-3.98445 -0.0668001 0.00944824
-3.88557 -0.0704945 0.0103609
-3.78673 -0.0745048 0.0114132
-3.68793 -0.0788629 0.0126357
-3.58916 -0.083601 0.0140661
-3.49043 -0.0887494 0.0157497
-3.39173 -0.0943334 0.0177378
-3.29307 -0.10037 0.0200835
-3.19443 -0.106871 0.0228329
-3.09583 -0.113849 0.0260158
-2.99725 -0.121337 0.0296406
-2.89871 -0.129415 0.0337063
-2.80019 -0.138225 0.0382312
-2.7017 -0.147966 0.0432901
-2.60323 -0.158874 0.0490381
-2.50479 -0.171193 0.0557198
-2.40638 -0.185167 0.0636693
-2.30798 -0.201037 0.0733217
-2.20961 -0.219035 0.0852356
-2.11126 -0.239368 0.100136
-2.01293 -0.262174 0.118966
-1.91462 -0.287439 0.142947
-1.81632 -0.314854 0.173608
-1.71804 -0.34359 0.212757
-1.61978 -0.372052 0.262283
-1.52154 -0.397711 0.323711
-1.42331 -0.417353 0.397544
-1.32509 -0.428002 0.482834
-1.22689 -0.428347 0.57781
-1.12869 -0.419357 0.68203
-1.03051 -0.402752 0.799092
-0.932337 -0.377163 0.937988
-0.834173 -0.333111 1.11213
-0.736016 -0.246816 1.33527
-0.637867 -0.0731863 1.6108
-0.539723 0.254587 1.9068
-0.441585 0.792024 2.12043
-0.343451 1.49601 2.08899
-0.24532 2.18189 1.72079
-0.147191 2.66373 1.09941
-0.0490634 2.89181 0.373266
0.0490634 2.89181 -0.373266
0.147191 2.66373 -1.09941
0.24532 2.18189 -1.72079
0.343451 1.49601 -2.08899
0.441585 0.792024 -2.12043
0.539723 0.254587 -1.9068
0.637867 -0.0731863 -1.6108
0.736016 -0.246816 -1.33527
0.834173 -0.333111 -1.11213
0.932337 -0.377163 -0.937988
1.03051 -0.402752 -0.799092
1.12869 -0.419357 -0.68203
1.22689 -0.428347 -0.57781
1.32509 -0.428002 -0.482834
1.42331 -0.417353 -0.397544
1.52154 -0.397711 -0.323711
1.61978 -0.372052 -0.262283
1.71804 -0.34359 -0.212757
1.81632 -0.314854 -0.173608
1.91462 -0.287439 -0.142947
2.01293 -0.262174 -0.118966
2.11126 -0.239368 -0.100136
2.20961 -0.219035 -0.0852356
2.30798 -0.201037 -0.0733217
2.40638 -0.185167 -0.0636693
2.50479 -0.171193 -0.0557198
2.60323 -0.158874 -0.0490381
2.7017 -0.147966 -0.0432901
2.80019 -0.138225 -0.0382312
2.89871 -0.129415 -0.0337063
2.99725 -0.121337 -0.0296406
3.09583 -0.113849 -0.0260158
3.19443 -0.106871 -0.0228329
3.29307 -0.10037 -0.0200835
3.39173 -0.0943334 -0.0177378
3.49043 -0.0887494 -0.0157497
3.58916 -0.083601 -0.0140661
3.68793 -0.0788629 -0.0126357
3.78673 -0.0745048 -0.0114132
3.88557 -0.0704945 -0.0103609
3.98445 -0.0668001 -0.00944824
4.08336 -0.0633914 -0.00865092
4.18232 -0.0602408 -0.00794951
4.28131 -0.0573233 -0.00732864
4.38035 -0.0546163 -0.00677592
4.47943 -0.0520999 -0.0062814
4.57855 -0.0497564 -0.0058369
4.67772 -0.0475699 -0.00543576
4.77694 -0.0455266 -0.00507238
4.8762 -0.0436139 -0.00474214
4.97551 -0.0418207 -0.00444108
5.07487 -0.040137 -0.00416588
5.17427 -0.038554 -0.00391364
5.27373 -0.0370635 -0.00368194
5.37325 -0.0356584 -0.00346861
5.47281 -0.0343322 -0.00327181
5.57243 -0.033079 -0.0030899
5.67211 -0.0318934 -0.00292147
5.77184 -0.0307705 -0.00276522
5.87163 -0.029706 -0.00262008
5.97148 -0.0286959 -0.00248502
6.07139 -0.0277364 -0.00235919
6.17136 -0.0268241 -0.00224177
6.2714 -0.0259561 -0.00213208
6.37149 -0.0251293 -0.00202946
6.47166 -0.0243413 -0.00193336
6.57188 -0.0235897 -0.00184325
6.67218 -0.0228721 -0.00175866
6.77254 -0.0221865 -0.00167918
6.87298 -0.0215311 -0.00160442
6.97348 -0.0209041 -0.00153403
7.07406 -0.0203039 -0.0014677
7.17471 -0.0197289 -0.00140512
7.27544 -0.0191777 -0.00134604
7.37624 -0.0186491 -0.00129021
7.47712 -0.0181418 -0.00123742
7.57807 -0.0176546 -0.00118745
7.67911 -0.0171866 -0.00114012
7.78023 -0.0167366 -0.00109525
7.88143 -0.0163039 -0.0010527
7.98271 -0.0158875 -0.0010123
8.08408 -0.0154865 -0.000973919
8.18554 -0.0151003 -0.000937439
8.28708 -0.0147281 -0.00090274
8.38872 -0.0143693 -0.000869714
8.49044 -0.0140232 -0.000838262
8.59226 -0.0136891 -0.000808288
8.69417 -0.0133667 -0.00077971
8.79618 -0.0130552 -0.000752444
8.89828 -0.0127543 -0.000726418
9.00048 -0.0124634 -0.00070156
9.10278 -0.0121821 -0.000677807
9.20518 -0.01191 -0.000655096
9.30769 -0.0116467 -0.000633372
9.4103 -0.0113918 -0.000612581
9.51301 -0.011145 -0.000592675
9.61583 -0.0109059 -0.000573604
9.71877 -0.0106742 -0.000555329
9.82181 -0.0104495 -0.000537805
9.92496 -0.0102317 -0.000520996
10.0282 -0.0100204 -0.000504865
10.1316 -0.00981535 -0.000489379
10.2351 -0.00961634 -0.000474505
10.3387 -0.00942313 -0.000460214
10.4425 -0.00923547 -0.000446476
10.5463 -0.00905317 -0.000433268
10.6503 -0.00887602 -0.000420561
10.7545 -0.00870382 -0.000408333
10.8587 -0.0085364 -0.000396562
10.9631 -0.00837357 -0.000385227
11.0676 -0.00821516 -0.000374307
11.1722 -0.00806103 -0.000363784
11.277 -0.00791101 -0.000353639
11.3819 -0.00776496 -0.000343858
11.487 -0.00762274 -0.000334421
11.5922 -0.00748421 -0.000325316
11.6975 -0.00734925 -0.000316527
11.803 -0.00721774 -0.000308042
11.9086 -0.00708956 -0.000299846
12.0144 -0.00696458 -0.000291928
12.1204 -0.00684272 -0.000284276
12.2265 -0.00672386 -0.00027688
12.3327 -0.00660791 -0.000269727
12.4391 -0.00649477 -0.00026281
12.5457 -0.00638435 -0.000256117
12.6524 -0.00627657 -0.000249641
12.7593 -0.00617133 -0.000243371
12.8664 -0.00606856 -0.000237301
12.9737 -0.00596818 -0.000231422
13.0811 -0.00587012 -0.000225728
13.1887 -0.0057743 -0.000220209
13.2965 -0.00568066 -0.000214861
13.4044 -0.00558913 -0.000209676
13.5126 -0.00549965 -0.000204649
13.6209 -0.00541215 -0.000199773
13.7294 -0.00532658 -0.000195043
13.8382 -0.00524287 -0.000190453
13.9471 -0.00516098 -0.000185998
14.0562 -0.00508086 -0.000181674
14.1655 -0.00500244 -0.000177475
14.275 -0.00492568 -0.000173397
14.3848 -0.00485054 -0.000169436
14.4947 -0.00477697 -0.000165588
14.6049 -0.00470492 -0.000161848
14.7152 -0.00463435 -0.000158213
14.8258 -0.00456522 -0.000154679
14.9367 -0.00449749 -0.000151243
15.0477 -0.00443113 -0.000147902
15.159 -0.00436609 -0.000144651
15.2705 -0.00430234 -0.000141489
15.3823 -0.00423984 -0.000138411
15.4943 -0.00417857 -0.000135416
15.6066 -0.00411848 -0.000132501
15.7191 -0.00405956 -0.000129662
15.8319 -0.00400175 -0.000126898
15.9449 -0.00394505 -0.000124206
16.0582 -0.00388942 -0.000121583
16.1717 -0.00383482 -0.000119028
16.2856 -0.00378125 -0.000116538
16.3997 -0.00372866 -0.000114112
16.5141 -0.00367703 -0.000111746
16.6288 -0.00362635 -0.00010944
16.7437 -0.00357658 -0.000107192
16.859 -0.00352771 -0.000104999
16.9746 -0.0034797 -0.00010286
17.0905 -0.00343255 -0.000100773
17.2067 -0.00338622 -9.87368e-05
17.3232 -0.00334071 -9.67499e-05
17.4401 -0.00329598 -9.48106e-05
17.5572 -0.00325202 -9.29177e-05
17.6748 -0.00320882 -9.10696e-05
17.7926 -0.00316635 -8.9265e-05
17.9108 -0.00312459 -8.75027e-05
18.0294 -0.00308353 -8.57815e-05
18.1483 -0.00304316 -8.41e-05
18.2676 -0.00300345 -8.24572e-05
18.3873 -0.00296439 -8.0852e-05
18.5074 -0.00292597 -7.92833e-05
18.6278 -0.00288817 -7.77499e-05
18.7487 -0.00285098 -7.6251e-05
18.8699 -0.00281437 -7.47856e-05
18.9916 -0.00277835 -7.33526e-05
19.1137 -0.00274289 -7.19513e-05
19.2362 -0.00270799 -7.05807e-05
19.3592 -0.00267362 -6.92398e-05
19.4826 -0.00263979 -6.79281e-05
19.6065 -0.00260647 -6.66446e-05
19.7309 -0.00257365 -6.53885e-05
19.8557 -0.00254132 -6.41591e-05
19.9811 -0.00250948 -6.29558e-05
20.1069 -0.00247811 -6.17776e-05
20.2333 -0.0024472 -6.06242e-05
20.3602 -0.00241673 -5.94945e-05
20.4876 -0.00238671 -5.83883e-05
20.6156 -0.00235712 -5.73046e-05
20.7441 -0.00232795 -5.6243e-05
20.8732 -0.00229918 -5.52029e-05
21.0029 -0.00227082 -5.41837e-05
21.1332 -0.00224286 -5.31848e-05
21.2642 -0.00221527 -5.22058e-05
21.3958 -0.00218806 -5.1246e-05
21.528 -0.00216122 -5.03051e-05
21.6609 -0.00213474 -4.93824e-05
21.7945 -0.0021086 -4.84776e-05
21.9288 -0.00208281 -4.759e-05
22.0639 -0.00205735 -4.67194e-05
22.1997 -0.00203222 -4.58652e-05
22.3363 -0.00200741 -4.50271e-05
22.4736 -0.0019829 -4.42045e-05
22.6118 -0.00195871 -4.33971e-05
22.7509 -0.0019348 -4.26045e-05
22.8908 -0.00191119 -4.18263e-05
23.0316 -0.00188786 -4.10622e-05
23.1733 -0.0018648 -4.03117e-05
23.316 -0.00184202 -3.95744e-05
23.4597 -0.00181949 -3.88502e-05
23.6044 -0.00179722 -3.81384e-05
23.7502 -0.00177519 -3.7439e-05
23.8971 -0.00175341 -3.67514e-05
24.0451 -0.00173186 -3.60755e-05
24.1944 -0.00171053 -3.54107e-05
24.3448 -0.00168943 -3.47569e-05
24.4966 -0.00166853 -3.41138e-05
24.6496 -0.00164785 -3.34809e-05
24.8041 -0.00162736 -3.2858e-05
24.9601 -0.00160707 -3.22449e-05
25.1175 -0.00158696 -3.16411e-05
25.2766 -0.00156702 -3.10465e-05
25.4373 -0.00154726 -3.04606e-05
25.5998 -0.00152766 -2.98832e-05
25.7641 -0.00150821 -2.9314e-05
25.9304 -0.00148891 -2.87527e-05
26.0988 -0.00146974 -2.81989e-05
26.2693 -0.0014507 -2.76523e-05
26.4421 -0.00143177 -2.71127e-05
26.6174 -0.00141296 -2.65797e-05
26.7954 -0.00139424 -2.60528e-05
26.9761 -0.0013756 -2.55319e-05
27.1598 -0.00135703 -2.50163e-05
27.3468 -0.00133851 -2.45059e-05
27.5373 -0.00132004 -2.4e-05
27.7317 -0.00130159 -2.34982e-05
27.9302 -0.00128313 -2.3e-05
28.1333 -0.00126465 -2.25047e-05
28.3415 -0.00124612 -2.20116e-05
28.5554 -0.0012275 -2.15199e-05
28.7758 -0.00120876 -2.10286e-05
29.0035 -0.00118984 -2.05366e-05
29.2396 -0.00117068 -2.00423e-05
29.4858 -0.0011512 -1.95438e-05
29.7441 -0.00113128 -1.90384e-05
30.0173 -0.00111075 -1.85225e-05
30.3101 -0.00108938 -1.79903e-05
30.6297 -0.00106675 -1.74324e-05
30.9905 -0.00104204 -1.68297e-05
31.4301 -0.00101307 -1.61326e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1ClassicOneLoop/GAp_FRG.txt <==
-31.4301 -0.00101371 1.61531e-05
-30.9905 -0.00104272 1.68517e-05
-30.6297 -0.00106746 1.74556e-05
-30.3101 -0.00109013 1.80149e-05
-30.0173 -0.00111153 1.85483e-05
-29.7441 -0.00113208 1.90654e-05
-29.4858 -0.00115203 1.9572e-05
-29.2396 -0.00117154 2.00717e-05
-29.0035 -0.00119073 2.05672e-05
-28.7758 -0.00120968 2.10605e-05
-28.5554 -0.00122845 2.1553e-05
-28.3415 -0.00124709 2.20459e-05
-28.1333 -0.00126565 2.25403e-05
-27.9302 -0.00128416 2.30369e-05
-27.7317 -0.00130265 2.35365e-05
-27.5373 -0.00132113 2.40397e-05
-27.3468 -0.00133964 2.4547e-05
-27.1598 -0.00135818 2.50589e-05
-26.9761 -0.00137678 2.55759e-05
-26.7954 -0.00139545 2.60983e-05
-26.6174 -0.00141421 2.66267e-05
-26.4421 -0.00143306 2.71613e-05
-26.2693 -0.00145202 2.77026e-05
-26.0988 -0.00147109 2.82508e-05
-25.9304 -0.00149029 2.88063e-05
-25.7641 -0.00150963 2.93693e-05
-25.5998 -0.00152912 2.99403e-05
-25.4373 -0.00154876 3.05196e-05
-25.2766 -0.00156856 3.11074e-05
-25.1175 -0.00158853 3.1704e-05
-24.9601 -0.00160868 3.23098e-05
-24.8041 -0.00162902 3.2925e-05
-24.6496 -0.00164955 3.355e-05
-24.4966 -0.00167028 3.4185e-05
-24.3448 -0.00169121 3.48304e-05
-24.1944 -0.00171236 3.54865e-05
-24.0451 -0.00173373 3.61536e-05
-23.8971 -0.00175533 3.68321e-05
-23.7502 -0.00177716 3.75222e-05
-23.6044 -0.00179924 3.82242e-05
-23.4597 -0.00182156 3.89386e-05
-23.316 -0.00184414 3.96657e-05
-23.1733 -0.00186698 4.04057e-05
-23.0316 -0.00189009 4.11592e-05
-22.8908 -0.00191348 4.19264e-05
-22.7509 -0.00193715 4.27076e-05
-22.6118 -0.00196111 4.35034e-05
-22.4736 -0.00198537 4.43141e-05
-22.3363 -0.00200993 4.51401e-05
-22.1997 -0.0020348 4.59818e-05
-22.0639 -0.00206 4.68396e-05
-21.9288 -0.00208552 4.7714e-05
-21.7945 -0.00211138 4.86054e-05
-21.6609 -0.00213759 4.95143e-05
-21.528 -0.00216414 5.04411e-05
-21.3958 -0.00219106 5.13863e-05
-21.2642 -0.00221834 5.23504e-05
-21.1332 -0.002246 5.3334e-05
-21.0029 -0.00227405 5.43376e-05
-20.8732 -0.00230249 5.53616e-05
-20.7441 -0.00233134 5.64067e-05
-20.6156 -0.00236059 5.74735e-05
-20.4876 -0.00239027 5.85625e-05
-20.3602 -0.00242039 5.96743e-05
-20.2333 -0.00245094 6.08096e-05
-20.1069 -0.00248195 6.1969e-05
-19.9811 -0.00251342 6.31532e-05
-19.8557 -0.00254536 6.43629e-05
-19.7309 -0.00257779 6.55988e-05
-19.6065 -0.00261071 6.68616e-05
-19.4826 -0.00264414 6.81522e-05
-19.3592 -0.00267809 6.94711e-05
-19.2362 -0.00271257 7.08194e-05
-19.1137 -0.0027476 7.21978e-05
-18.9916 -0.00278318 7.36072e-05
-18.8699 -0.00281933 7.50485e-05
-18.7487 -0.00285606 7.65226e-05
-18.6278 -0.00289339 7.80304e-05
-18.5074 -0.00293132 7.9573e-05
-18.3873 -0.00296989 8.11513e-05
-18.2676 -0.00300909 8.27665e-05
-18.1483 -0.00304895 8.44196e-05
-18.0294 -0.00308948 8.61118e-05
-17.9108 -0.00313069 8.78441e-05
-17.7926 -0.00317261 8.9618e-05
-17.6748 -0.00321525 9.14344e-05
-17.5572 -0.00325863 9.32949e-05
-17.4401 -0.00330277 9.52008e-05
-17.3232 -0.00334768 9.71534e-05
-17.2067 -0.00339339 9.91541e-05
-17.0905 -0.00343991 0.000101205
-16.9746 -0.00348727 0.000103306
-16.859 -0.00353548 0.000105461
-16.7437 -0.00358457 0.00010767
-16.6288 -0.00363456 0.000109936
-16.5141 -0.00368548 0.000112259
-16.3997 -0.00373734 0.000114643
-16.2856 -0.00379017 0.000117088
-16.1717 -0.00384401 0.000119598
-16.0582 -0.00389886 0.000122173
-15.9449 -0.00395477 0.000124817
-15.8319 -0.00401175 0.000127531
-15.7191 -0.00406984 0.000130318
-15.6066 -0.00412907 0.000133181
-15.4943 -0.00418947 0.000136122
-15.3823 -0.00425106 0.000139143
-15.2705 -0.00431389 0.000142247
-15.159 -0.00437798 0.000145438
-15.0477 -0.00444338 0.000148718
-14.9367 -0.00451011 0.000152091
-14.8258 -0.00457822 0.000155559
-14.7152 -0.00464774 0.000159126
-14.6049 -0.00471872 0.000162796
-14.4947 -0.0047912 0.000166573
-14.3848 -0.00486521 0.000170459
-14.275 -0.00494081 0.00017446
-14.1655 -0.00501804 0.00017858
-14.0562 -0.00509695 0.000182823
-13.9471 -0.00517759 0.000187193
-13.8382 -0.00526001 0.000191695
-13.7294 -0.00534426 0.000196335
-13.6209 -0.0054304 0.000201118
-13.5126 -0.00551849 0.000206049
-13.4044 -0.00560859 0.000211134
-13.2965 -0.00570076 0.000216379
-13.1887 -0.00579507 0.00022179
-13.0811 -0.00589158 0.000227375
-12.9737 -0.00599036 0.000233139
-12.8664 -0.00609149 0.000239091
-12.7593 -0.00619504 0.000245237
-12.6524 -0.00630109 0.000251587
-12.5457 -0.00640972 0.000258148
-12.4391 -0.00652102 0.000264929
-12.3327 -0.00663508 0.00027194
-12.2265 -0.00675199 0.00027919
-12.1204 -0.00687184 0.00028669
-12.0144 -0.00699475 0.000294451
-11.9086 -0.0071208 0.000302483
-11.803 -0.00725012 0.000310799
-11.6975 -0.00738282 0.000319412
-11.5922 -0.00751902 0.000328334
-11.487 -0.00765884 0.00033758
-11.3819 -0.00780241 0.000347165
-11.277 -0.00794988 0.000357105
-11.1722 -0.00810138 0.000367415
-11.0676 -0.00825706 0.000378113
-10.9631 -0.00841708 0.000389219
-10.8587 -0.00858161 0.00040075
-10.7545 -0.00875082 0.000412729
-10.6503 -0.00892488 0.000425176
-10.5463 -0.00910399 0.000438115
-10.4425 -0.00928835 0.000451571
-10.3387 -0.00947816 0.00046557
-10.2351 -0.00967364 0.000480138
-10.1316 -0.00987503 0.000495307
-10.0282 -0.0100826 0.000511106
-9.92496 -0.0102965 0.00052757
-9.82181 -0.0105171 0.000544732
-9.71877 -0.0107446 0.000562632
-9.61583 -0.0109794 0.000581309
-9.51301 -0.0112218 0.000600806
-9.4103 -0.0114721 0.000621168
-9.30769 -0.0117305 0.000642445
-9.20518 -0.0119977 0.000664687
-9.10278 -0.0122738 0.000687952
-9.00048 -0.0125593 0.000712297
-8.89828 -0.0128546 0.000737788
-8.79618 -0.0131603 0.000764493
-8.69417 -0.0134768 0.000792485
-8.59226 -0.0138046 0.000821843
-8.49044 -0.0141443 0.000852652
-8.38872 -0.0144964 0.000885002
-8.28708 -0.0148616 0.000918993
-8.18554 -0.0152405 0.00095473
-8.08408 -0.0156339 0.000992328
-7.98271 -0.0160425 0.00103191
-7.88143 -0.016467 0.00107361
-7.78023 -0.0169085 0.00111757
-7.67911 -0.0173676 0.00116395
-7.57807 -0.0178455 0.00121292
-7.47712 -0.0183432 0.00126467
-7.37624 -0.0188618 0.00131939
-7.27544 -0.0194025 0.00137731
-7.17471 -0.0199666 0.00143866
-7.07406 -0.0205554 0.00150371
-6.97348 -0.0211705 0.00157274
-6.87298 -0.0218135 0.00164606
-6.77254 -0.022486 0.00172403
-6.67218 -0.02319 0.00180701
-6.57188 -0.0239275 0.00189543
-6.47166 -0.0247006 0.00198975
-6.37149 -0.0255118 0.00209048
-6.2714 -0.0263636 0.00219818
-6.17136 -0.0272588 0.00231348
-6.07139 -0.0282004 0.00243708
-5.97148 -0.0291918 0.00256975
-5.87163 -0.0302367 0.00271238
-5.77184 -0.0313389 0.00286594
-5.67211 -0.0325028 0.00303153
-5.57243 -0.0337333 0.00321041
-5.47281 -0.0350356 0.00340399
-5.37325 -0.0364155 0.00361388
-5.27373 -0.0378795 0.00384193
-5.17427 -0.0394346 0.00409027
-5.07487 -0.0410888 0.00436135
-4.97551 -0.0428507 0.00465802
-4.8762 -0.0447303 0.00498364
-4.77694 -0.0467382 0.00534211
-4.67772 -0.0488867 0.00573811
-4.57855 -0.0511893 0.00617717
-4.47943 -0.0536609 0.00666591
-4.38035 -0.0563181 0.0072123
-4.28131 -0.0591793 0.00782588
-4.18232 -0.0622646 0.008518
-4.08336 -0.0655953 0.00930198
-3.98445 -0.0691944 0.0101928
-3.88557 -0.0730861 0.0112066
-3.78673 -0.077297 0.0123588
-3.68793 -0.0818586 0.0136632
-3.58916 -0.086812 0.0151314
-3.49043 -0.0922137 0.0167769
-3.39173 -0.0981384 0.0186211
-3.29307 -0.104679 0.0207006
-3.19443 -0.111945 0.0230722
-3.09583 -0.120058 0.0258146
-2.99725 -0.129159 0.0290301
-2.89871 -0.139409 0.0328485
-2.80019 -0.150997 0.0374355
-2.7017 -0.164155 0.0430067
-2.60323 -0.179161 0.0498486
-2.50479 -0.196358 0.0583511
-2.40638 -0.216158 0.069055
-2.30798 -0.239058 0.0827245
-2.20961 -0.265636 0.100459
-2.11126 -0.296529 0.12387
-2.01293 -0.332335 0.15535
-1.91462 -0.373372 0.198501
-1.81632 -0.419072 0.258735
-1.71804 -0.466569 0.344005
-1.61978 -0.507723 0.465042
-1.52154 -0.523723 0.633037
-1.42331 -0.479031 0.849805
-1.32509 -0.325672 1.0859
-1.22689 -0.0392003 1.26164
-1.12869 0.324082 1.28208
-1.03051 0.640038 1.13151
-0.932337 0.826729 0.894871
-0.834173 0.894564 0.664601
-0.736016 0.892845 0.481056
-0.637867 0.861693 0.346113
-0.539723 0.823099 0.248841
-0.441585 0.78697 0.17781
-0.343451 0.757127 0.124256
-0.24532 0.734736 0.0819972
-0.147191 0.719945 0.0466987
-0.0490634 0.712612 0.0151682
0.0490634 0.712612 -0.0151682
0.147191 0.719945 -0.0466987
0.24532 0.734736 -0.0819972
0.343451 0.757127 -0.124256
0.441585 0.78697 -0.17781
0.539723 0.823099 -0.248841
0.637867 0.861693 -0.346113
0.736016 0.892845 -0.481056
0.834173 0.894564 -0.664601
0.932337 0.826729 -0.894871
1.03051 0.640038 -1.13151
1.12869 0.324082 -1.28208
1.22689 -0.0392003 -1.26164
1.32509 -0.325672 -1.0859
1.42331 -0.479031 -0.849805
1.52154 -0.523723 -0.633037
1.61978 -0.507723 -0.465042
1.71804 -0.466569 -0.344005
1.81632 -0.419072 -0.258735
1.91462 -0.373372 -0.198501
2.01293 -0.332335 -0.15535
2.11126 -0.296529 -0.12387
2.20961 -0.265636 -0.100459
2.30798 -0.239058 -0.0827245
2.40638 -0.216158 -0.069055
2.50479 -0.196358 -0.0583511
2.60323 -0.179161 -0.0498486
2.7017 -0.164155 -0.0430067
2.80019 -0.150997 -0.0374355
2.89871 -0.139409 -0.0328485
2.99725 -0.129159 -0.0290301
3.09583 -0.120058 -0.0258146
3.19443 -0.111945 -0.0230722
3.29307 -0.104679 -0.0207006
3.39173 -0.0981384 -0.0186211
3.49043 -0.0922137 -0.0167769
3.58916 -0.086812 -0.0151314
3.68793 -0.0818586 -0.0136632
3.78673 -0.077297 -0.0123588
3.88557 -0.0730861 -0.0112066
3.98445 -0.0691944 -0.0101928
4.08336 -0.0655953 -0.00930198
4.18232 -0.0622646 -0.008518
4.28131 -0.0591793 -0.00782588
4.38035 -0.0563181 -0.0072123
4.47943 -0.0536609 -0.00666591
4.57855 -0.0511893 -0.00617717
4.67772 -0.0488867 -0.00573811
4.77694 -0.0467382 -0.00534211
4.8762 -0.0447303 -0.00498364
4.97551 -0.0428507 -0.00465802
5.07487 -0.0410888 -0.00436135
5.17427 -0.0394346 -0.00409027
5.27373 -0.0378795 -0.00384193
5.37325 -0.0364155 -0.00361388
5.47281 -0.0350356 -0.00340399
5.57243 -0.0337333 -0.00321041
5.67211 -0.0325028 -0.00303153
5.77184 -0.0313389 -0.00286594
5.87163 -0.0302367 -0.00271238
5.97148 -0.0291918 -0.00256975
6.07139 -0.0282004 -0.00243708
6.17136 -0.0272588 -0.00231348
6.2714 -0.0263636 -0.00219818
6.37149 -0.0255118 -0.00209048
6.47166 -0.0247006 -0.00198975
6.57188 -0.0239275 -0.00189543
6.67218 -0.02319 -0.00180701
6.77254 -0.022486 -0.00172403
6.87298 -0.0218135 -0.00164606
6.97348 -0.0211705 -0.00157274
7.07406 -0.0205554 -0.00150371
7.17471 -0.0199666 -0.00143866
7.27544 -0.0194025 -0.00137731
7.37624 -0.0188618 -0.00131939
7.47712 -0.0183432 -0.00126467
7.57807 -0.0178455 -0.00121292
7.67911 -0.0173676 -0.00116395
7.78023 -0.0169085 -0.00111757
7.88143 -0.016467 -0.00107361
7.98271 -0.0160425 -0.00103191
8.08408 -0.0156339 -0.000992328
8.18554 -0.0152405 -0.00095473
8.28708 -0.0148616 -0.000918993
8.38872 -0.0144964 -0.000885002
8.49044 -0.0141443 -0.000852652
8.59226 -0.0138046 -0.000821843
8.69417 -0.0134768 -0.000792485
8.79618 -0.0131603 -0.000764493
8.89828 -0.0128546 -0.000737788
9.00048 -0.0125593 -0.000712297
9.10278 -0.0122738 -0.000687952
9.20518 -0.0119977 -0.000664687
9.30769 -0.0117305 -0.000642445
9.4103 -0.0114721 -0.000621168
9.51301 -0.0112218 -0.000600806
9.61583 -0.0109794 -0.000581309
9.71877 -0.0107446 -0.000562632
9.82181 -0.0105171 -0.000544732
9.92496 -0.0102965 -0.00052757
10.0282 -0.0100826 -0.000511106
10.1316 -0.00987503 -0.000495307
10.2351 -0.00967364 -0.000480138
10.3387 -0.00947816 -0.00046557
10.4425 -0.00928835 -0.000451571
10.5463 -0.00910399 -0.000438115
10.6503 -0.00892488 -0.000425176
10.7545 -0.00875082 -0.000412729
10.8587 -0.00858161 -0.00040075
10.9631 -0.00841708 -0.000389219
11.0676 -0.00825706 -0.000378113
11.1722 -0.00810138 -0.000367415
11.277 -0.00794988 -0.000357105
11.3819 -0.00780241 -0.000347165
11.487 -0.00765884 -0.00033758
11.5922 -0.00751902 -0.000328334
11.6975 -0.00738282 -0.000319412
11.803 -0.00725012 -0.000310799
11.9086 -0.0071208 -0.000302483
12.0144 -0.00699475 -0.000294451
12.1204 -0.00687184 -0.00028669
12.2265 -0.00675199 -0.00027919
12.3327 -0.00663508 -0.00027194
12.4391 -0.00652102 -0.000264929
12.5457 -0.00640972 -0.000258148
12.6524 -0.00630109 -0.000251587
12.7593 -0.00619504 -0.000245237
12.8664 -0.00609149 -0.000239091
12.9737 -0.00599036 -0.000233139
13.0811 -0.00589158 -0.000227375
13.1887 -0.00579507 -0.00022179
13.2965 -0.00570076 -0.000216379
13.4044 -0.00560859 -0.000211134
13.5126 -0.00551849 -0.000206049
13.6209 -0.0054304 -0.000201118
13.7294 -0.00534426 -0.000196335
13.8382 -0.00526001 -0.000191695
13.9471 -0.00517759 -0.000187193
14.0562 -0.00509695 -0.000182823
14.1655 -0.00501804 -0.00017858
14.275 -0.00494081 -0.00017446
14.3848 -0.00486521 -0.000170459
14.4947 -0.0047912 -0.000166573
14.6049 -0.00471872 -0.000162796
14.7152 -0.00464774 -0.000159126
14.8258 -0.00457822 -0.000155559
14.9367 -0.00451011 -0.000152091
15.0477 -0.00444338 -0.000148718
15.159 -0.00437798 -0.000145438
15.2705 -0.00431389 -0.000142247
15.3823 -0.00425106 -0.000139143
15.4943 -0.00418947 -0.000136122
15.6066 -0.00412907 -0.000133181
15.7191 -0.00406984 -0.000130318
15.8319 -0.00401175 -0.000127531
15.9449 -0.00395477 -0.000124817
16.0582 -0.00389886 -0.000122173
16.1717 -0.00384401 -0.000119598
16.2856 -0.00379017 -0.000117088
16.3997 -0.00373734 -0.000114643
16.5141 -0.00368548 -0.000112259
16.6288 -0.00363456 -0.000109936
16.7437 -0.00358457 -0.00010767
16.859 -0.00353548 -0.000105461
16.9746 -0.00348727 -0.000103306
17.0905 -0.00343991 -0.000101205
17.2067 -0.00339339 -9.91541e-05
17.3232 -0.00334768 -9.71534e-05
17.4401 -0.00330277 -9.52008e-05
17.5572 -0.00325863 -9.32949e-05
17.6748 -0.00321525 -9.14344e-05
17.7926 -0.00317261 -8.9618e-05
17.9108 -0.00313069 -8.78441e-05
18.0294 -0.00308948 -8.61118e-05
18.1483 -0.00304895 -8.44196e-05
18.2676 -0.00300909 -8.27665e-05
18.3873 -0.00296989 -8.11513e-05
18.5074 -0.00293132 -7.9573e-05
18.6278 -0.00289339 -7.80304e-05
18.7487 -0.00285606 -7.65226e-05
18.8699 -0.00281933 -7.50485e-05
18.9916 -0.00278318 -7.36072e-05
19.1137 -0.0027476 -7.21978e-05
19.2362 -0.00271257 -7.08194e-05
19.3592 -0.00267809 -6.94711e-05
19.4826 -0.00264414 -6.81522e-05
19.6065 -0.00261071 -6.68616e-05
19.7309 -0.00257779 -6.55988e-05
19.8557 -0.00254536 -6.43629e-05
19.9811 -0.00251342 -6.31532e-05
20.1069 -0.00248195 -6.1969e-05
20.2333 -0.00245094 -6.08096e-05
20.3602 -0.00242039 -5.96743e-05
20.4876 -0.00239027 -5.85625e-05
20.6156 -0.00236059 -5.74735e-05
20.7441 -0.00233134 -5.64067e-05
20.8732 -0.00230249 -5.53616e-05
21.0029 -0.00227405 -5.43376e-05
21.1332 -0.002246 -5.3334e-05
21.2642 -0.00221834 -5.23504e-05
21.3958 -0.00219106 -5.13863e-05
21.528 -0.00216414 -5.04411e-05
21.6609 -0.00213759 -4.95143e-05
21.7945 -0.00211138 -4.86054e-05
21.9288 -0.00208552 -4.7714e-05
22.0639 -0.00206 -4.68396e-05
22.1997 -0.0020348 -4.59818e-05
22.3363 -0.00200993 -4.51401e-05
22.4736 -0.00198537 -4.43141e-05
22.6118 -0.00196111 -4.35034e-05
22.7509 -0.00193715 -4.27076e-05
22.8908 -0.00191348 -4.19264e-05
23.0316 -0.00189009 -4.11592e-05
23.1733 -0.00186698 -4.04057e-05
23.316 -0.00184414 -3.96657e-05
23.4597 -0.00182156 -3.89386e-05
23.6044 -0.00179924 -3.82242e-05
23.7502 -0.00177716 -3.75222e-05
23.8971 -0.00175533 -3.68321e-05
24.0451 -0.00173373 -3.61536e-05
24.1944 -0.00171236 -3.54865e-05
24.3448 -0.00169121 -3.48304e-05
24.4966 -0.00167028 -3.4185e-05
24.6496 -0.00164955 -3.355e-05
24.8041 -0.00162902 -3.2925e-05
24.9601 -0.00160868 -3.23098e-05
25.1175 -0.00158853 -3.1704e-05
25.2766 -0.00156856 -3.11074e-05
25.4373 -0.00154876 -3.05196e-05
25.5998 -0.00152912 -2.99403e-05
25.7641 -0.00150963 -2.93693e-05
25.9304 -0.00149029 -2.88063e-05
26.0988 -0.00147109 -2.82508e-05
26.2693 -0.00145202 -2.77026e-05
26.4421 -0.00143306 -2.71613e-05
26.6174 -0.00141421 -2.66267e-05
26.7954 -0.00139545 -2.60983e-05
26.9761 -0.00137678 -2.55759e-05
27.1598 -0.00135818 -2.50589e-05
27.3468 -0.00133964 -2.4547e-05
27.5373 -0.00132113 -2.40397e-05
27.7317 -0.00130265 -2.35365e-05
27.9302 -0.00128416 -2.30369e-05
28.1333 -0.00126565 -2.25403e-05
28.3415 -0.00124709 -2.20459e-05
28.5554 -0.00122845 -2.1553e-05
28.7758 -0.00120968 -2.10605e-05
29.0035 -0.00119073 -2.05672e-05
29.2396 -0.00117154 -2.00717e-05
29.4858 -0.00115203 -1.9572e-05
29.7441 -0.00113208 -1.90654e-05
30.0173 -0.00111153 -1.85483e-05
30.3101 -0.00109013 -1.80149e-05
30.6297 -0.00106746 -1.74556e-05
30.9905 -0.00104272 -1.68517e-05
31.4301 -0.00101371 -1.61531e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1ClassicOneLoop/GAp_OneLoopFRG.txt <==
-31.4301 -0.00101408 1.61649e-05
-30.9905 -0.00104311 1.68645e-05
-30.6297 -0.00106788 1.74691e-05
-30.3101 -0.00109056 1.80291e-05
-30.0173 -0.00111197 1.85632e-05
-29.7441 -0.00113254 1.9081e-05
-29.4858 -0.00115251 1.95883e-05
-29.2396 -0.00117204 2.00887e-05
-29.0035 -0.00119124 2.05849e-05
-28.7758 -0.00121021 2.10789e-05
-28.5554 -0.001229 2.15721e-05
-28.3415 -0.00124766 2.20658e-05
-28.1333 -0.00126623 2.25609e-05
-27.9302 -0.00128476 2.30583e-05
-27.7317 -0.00130326 2.35587e-05
-27.5373 -0.00132176 2.40626e-05
-27.3468 -0.00134029 2.45707e-05
-27.1598 -0.00135885 2.50835e-05
-26.9761 -0.00137747 2.56013e-05
-26.7954 -0.00139616 2.61247e-05
-26.6174 -0.00141493 2.66539e-05
-26.4421 -0.0014338 2.71895e-05
-26.2693 -0.00145278 2.77316e-05
-26.0988 -0.00147187 2.82808e-05
-25.9304 -0.0014911 2.88373e-05
-25.7641 -0.00151046 2.94014e-05
-25.5998 -0.00152997 2.99734e-05
-25.4373 -0.00154963 3.05537e-05
-25.2766 -0.00156945 3.11426e-05
-25.1175 -0.00158945 3.17404e-05
-24.9601 -0.00160962 3.23473e-05
-24.8041 -0.00162998 3.29637e-05
-24.6496 -0.00165053 3.35899e-05
-24.4966 -0.00167129 3.42262e-05
-24.3448 -0.00169225 3.4873e-05
-24.1944 -0.00171342 3.55304e-05
-24.0451 -0.00173482 3.61989e-05
-23.8971 -0.00175645 3.68787e-05
-23.7502 -0.00177831 3.75703e-05
-23.6044 -0.00180041 3.82739e-05
-23.4597 -0.00182276 3.89898e-05
-23.316 -0.00184537 3.97184e-05
-23.1733 -0.00186824 4.04602e-05
-23.0316 -0.00189138 4.12153e-05
-22.8908 -0.0019148 4.19842e-05
-22.7509 -0.0019385 4.27673e-05
-22.6118 -0.0019625 4.3565e-05
-22.4736 -0.00198679 4.43776e-05
-22.3363 -0.00201139 4.52055e-05
-22.1997 -0.0020363 4.60493e-05
-22.0639 -0.00206153 4.69092e-05
-21.9288 -0.0020871 4.77857e-05
-21.7945 -0.002113 4.86794e-05
-21.6609 -0.00213924 4.95905e-05
-21.528 -0.00216584 5.05197e-05
-21.3958 -0.00219279 5.14674e-05
-21.2642 -0.00222012 5.24341e-05
-21.1332 -0.00224783 5.34203e-05
-21.0029 -0.00227592 5.44266e-05
-20.8732 -0.00230441 5.54534e-05
-20.7441 -0.0023333 5.65014e-05
-20.6156 -0.00236261 5.75712e-05
-20.4876 -0.00239234 5.86633e-05
-20.3602 -0.0024225 5.97783e-05
-20.2333 -0.00245311 6.09169e-05
-20.1069 -0.00248417 6.20797e-05
-19.9811 -0.0025157 6.32675e-05
-19.8557 -0.0025477 6.44808e-05
-19.7309 -0.00258019 6.57205e-05
-19.6065 -0.00261317 6.69872e-05
-19.4826 -0.00264667 6.82818e-05
-19.3592 -0.00268068 6.9605e-05
-19.2362 -0.00271523 7.09576e-05
-19.1137 -0.00275032 7.23405e-05
-18.9916 -0.00278597 7.37545e-05
-18.8699 -0.00282219 7.52006e-05
-18.7487 -0.002859 7.66797e-05
-18.6278 -0.0028964 7.81927e-05
-18.5074 -0.00293442 7.97406e-05
-18.3873 -0.00297306 8.13245e-05
-18.2676 -0.00301235 8.29454e-05
-18.1483 -0.0030523 8.46045e-05
-18.0294 -0.00309291 8.63028e-05
-17.9108 -0.00313422 8.80416e-05
-17.7926 -0.00317624 8.9822e-05
-17.6748 -0.00321898 9.16454e-05
-17.5572 -0.00326246 9.3513e-05
-17.4401 -0.0033067 9.54263e-05
-17.3232 -0.00335172 9.73866e-05
-17.2067 -0.00339753 9.93954e-05
-17.0905 -0.00344417 0.000101454
-16.9746 -0.00349164 0.000103565
-16.859 -0.00353998 0.000105728
-16.7437 -0.00358919 0.000107947
-16.6288 -0.00363931 0.000110222
-16.5141 -0.00369036 0.000112555
-16.3997 -0.00374236 0.000114949
-16.2856 -0.00379534 0.000117406
-16.1717 -0.00384932 0.000119927
-16.0582 -0.00390432 0.000122514
-15.9449 -0.00396039 0.00012517
-15.8319 -0.00401753 0.000127897
-15.7191 -0.00407579 0.000130698
-15.6066 -0.00413519 0.000133574
-15.4943 -0.00419577 0.000136529
-15.3823 -0.00425755 0.000139565
-15.2705 -0.00432057 0.000142686
-15.159 -0.00438486 0.000145893
-15.0477 -0.00445046 0.00014919
-14.9367 -0.00451741 0.00015258
-14.8258 -0.00458574 0.000156067
-14.7152 -0.00465549 0.000159654
-14.6049 -0.00472671 0.000163344
-14.4947 -0.00479943 0.000167142
-14.3848 -0.00487369 0.00017105
-14.275 -0.00494956 0.000175074
-14.1655 -0.00502706 0.000179218
-14.0562 -0.00510625 0.000183486
-13.9471 -0.00518719 0.000187882
-13.8382 -0.00526991 0.000192412
-13.7294 -0.00535448 0.000197081
-13.6209 -0.00544095 0.000201894
-13.5126 -0.00552939 0.000206857
-13.4044 -0.00561984 0.000211975
-13.2965 -0.00571238 0.000217254
-13.1887 -0.00580707 0.000222702
-13.0811 -0.00590398 0.000228325
-12.9737 -0.00600318 0.000234129
-12.8664 -0.00610474 0.000240123
-12.7593 -0.00620874 0.000246313
-12.6524 -0.00631525 0.000252709
-12.5457 -0.00642437 0.000259319
-12.4391 -0.00653618 0.000266151
-12.3327 -0.00665077 0.000273215
-12.2265 -0.00676823 0.000280522
-12.1204 -0.00688866 0.000288081
-12.0144 -0.00701217 0.000295904
-11.9086 -0.00713885 0.000304002
-11.803 -0.00726883 0.000312387
-11.6975 -0.00740221 0.000321072
-11.5922 -0.00753912 0.000330071
-11.487 -0.00767968 0.000339398
-11.3819 -0.00782404 0.000349069
-11.277 -0.00797232 0.000359098
-11.1722 -0.00812467 0.000369503
-11.0676 -0.00828124 0.000380302
-10.9631 -0.0084422 0.000391513
-10.8587 -0.00860771 0.000403157
-10.7545 -0.00877794 0.000415254
-10.6503 -0.00895307 0.000427827
-10.5463 -0.00913331 0.000440899
-10.4425 -0.00931885 0.000454496
-10.3387 -0.0095099 0.000468644
-10.2351 -0.00970668 0.000483371
-10.1316 -0.00990944 0.000498707
-10.0282 -0.0101184 0.000514684
-9.92496 -0.0103338 0.000531337
-9.82181 -0.010556 0.000548701
-9.71877 -0.0107853 0.000566814
-9.61583 -0.0110218 0.000585718
-9.51301 -0.011266 0.000605457
-9.4103 -0.0115182 0.000626077
-9.30769 -0.0117788 0.000647628
-9.20518 -0.0120481 0.000670163
-9.10278 -0.0123265 0.00069374
-9.00048 -0.0126144 0.000718419
-8.89828 -0.0129124 0.000744266
-8.79618 -0.0132208 0.000771352
-8.69417 -0.0135401 0.000799751
-8.59226 -0.0138709 0.000829545
-8.49044 -0.0142138 0.00086082
-8.38872 -0.0145694 0.000893671
-8.28708 -0.0149382 0.000928199
-8.18554 -0.015321 0.000964512
-8.08408 -0.0157184 0.00100273
-7.98271 -0.0161314 0.00104298
-7.88143 -0.0165605 0.00108539
-7.78023 -0.0170069 0.00113012
-7.67911 -0.0174713 0.00117733
-7.57807 -0.0179548 0.00122719
-7.47712 -0.0184584 0.0012799
-7.37624 -0.0189834 0.00133566
-7.27544 -0.0195309 0.0013947
-7.17471 -0.0201022 0.00145726
-7.07406 -0.0206988 0.00152362
-6.97348 -0.0213222 0.00159406
-6.87298 -0.0219741 0.00166892
-6.77254 -0.0226562 0.00174854
-6.67218 -0.0233705 0.00183332
-6.57188 -0.024119 0.00192368
-6.47166 -0.0249041 0.0020201
-6.37149 -0.025728 0.00212311
-6.2714 -0.0265936 0.00223327
-6.17136 -0.0275037 0.00235123
-6.07139 -0.0284614 0.0024777
-5.97148 -0.0294701 0.00261348
-5.87163 -0.0305337 0.00275944
-5.77184 -0.0316563 0.00291658
-5.67211 -0.0328422 0.00308601
-5.57243 -0.0340966 0.00326897
-5.47281 -0.0354249 0.00346686
-5.37325 -0.036833 0.00368126
-5.27373 -0.0383276 0.00391397
-5.17427 -0.0399162 0.00416701
-5.07487 -0.0416069 0.00444271
-4.97551 -0.0434088 0.0047437
-4.8762 -0.0453321 0.00507303
-4.77694 -0.0473882 0.00543417
-4.67772 -0.0495899 0.00583115
-4.57855 -0.0519516 0.00626865
-4.47943 -0.0544896 0.00675209
-4.38035 -0.0572223 0.00728782
-4.28131 -0.0601707 0.0078833
-4.18232 -0.0633586 0.00854733
-4.08336 -0.0668135 0.00929037
-3.98445 -0.0705669 0.0101249
-3.88557 -0.0746551 0.0110658
-3.78673 -0.0791206 0.0121312
-3.68793 -0.0840125 0.0133432
-3.58916 -0.0893888 0.0147287
-3.49043 -0.0953177 0.016321
-3.39173 -0.10188 0.0181617
-3.29307 -0.109173 0.0203033
-3.19443 -0.117312 0.0228122
-3.09583 -0.126439 0.0257743
-2.99725 -0.136724 0.0293013
-2.89871 -0.148381 0.0335407
-2.80019 -0.16167 0.0386906
-2.7017 -0.176922 0.0450213
-2.60323 -0.194549 0.0529088
-2.50479 -0.215078 0.0628871
-2.40638 -0.239182 0.0757331
-2.30798 -0.267719 0.0926074
-2.20961 -0.30177 0.115296
-2.11126 -0.342646 0.146635
-2.01293 -0.391753 0.191292
-1.91462 -0.450012 0.257186
-1.81632 -0.515806 0.358042
-1.71804 -0.578415 0.517049
-1.61978 -0.599083 0.766498
-1.52154 -0.474245 1.11225
-1.42331 -0.0691476 1.40177
-1.32509 0.475266 1.34088
-1.22689 0.793253 1.0024
-1.12869 0.861252 0.678119
-1.03051 0.823313 0.45676
-0.932337 0.760324 0.316055
-0.834173 0.69969 0.225377
-0.736016 0.64832 0.164659
-0.637867 0.606778 0.122186
-0.539723 0.573969 0.0911453
-0.441585 0.548591 0.0674525
-0.343451 0.529524 0.0485558
-0.24532 0.515913 0.0327796
-0.147191 0.507154 0.0189556
-0.0490634 0.502867 0.00620441
0.0490634 0.502867 -0.00620441
0.147191 0.507154 -0.0189556
0.24532 0.515913 -0.0327796
0.343451 0.529524 -0.0485558
0.441585 0.548591 -0.0674525
0.539723 0.573969 -0.0911453
0.637867 0.606778 -0.122186
0.736016 0.64832 -0.164659
0.834173 0.69969 -0.225377
0.932337 0.760324 -0.316055
1.03051 0.823313 -0.45676
1.12869 0.861252 -0.678119
1.22689 0.793253 -1.0024
1.32509 0.475266 -1.34088
1.42331 -0.0691476 -1.40177
1.52154 -0.474245 -1.11225
1.61978 -0.599083 -0.766498
1.71804 -0.578415 -0.517049
1.81632 -0.515806 -0.358042
1.91462 -0.450012 -0.257186
2.01293 -0.391753 -0.191292
2.11126 -0.342646 -0.146635
2.20961 -0.30177 -0.115296
2.30798 -0.267719 -0.0926074
2.40638 -0.239182 -0.0757331
2.50479 -0.215078 -0.0628871
2.60323 -0.194549 -0.0529088
2.7017 -0.176922 -0.0450213
2.80019 -0.16167 -0.0386906
2.89871 -0.148381 -0.0335407
2.99725 -0.136724 -0.0293013
3.09583 -0.126439 -0.0257743
3.19443 -0.117312 -0.0228122
3.29307 -0.109173 -0.0203033
3.39173 -0.10188 -0.0181617
3.49043 -0.0953177 -0.016321
3.58916 -0.0893888 -0.0147287
3.68793 -0.0840125 -0.0133432
3.78673 -0.0791206 -0.0121312
3.88557 -0.0746551 -0.0110658
3.98445 -0.0705669 -0.0101249
4.08336 -0.0668135 -0.00929037
4.18232 -0.0633586 -0.00854733
4.28131 -0.0601707 -0.0078833
4.38035 -0.0572223 -0.00728782
4.47943 -0.0544896 -0.00675209
4.57855 -0.0519516 -0.00626865
4.67772 -0.0495899 -0.00583115
4.77694 -0.0473882 -0.00543417
4.8762 -0.0453321 -0.00507303
4.97551 -0.0434088 -0.0047437
5.07487 -0.0416069 -0.00444271
5.17427 -0.0399162 -0.00416701
5.27373 -0.0383276 -0.00391397
5.37325 -0.036833 -0.00368126
5.47281 -0.0354249 -0.00346686
5.57243 -0.0340966 -0.00326897
5.67211 -0.0328422 -0.00308601
5.77184 -0.0316563 -0.00291658
5.87163 -0.0305337 -0.00275944
5.97148 -0.0294701 -0.00261348
6.07139 -0.0284614 -0.0024777
6.17136 -0.0275037 -0.00235123
6.2714 -0.0265936 -0.00223327
6.37149 -0.025728 -0.00212311
6.47166 -0.0249041 -0.0020201
6.57188 -0.024119 -0.00192368
6.67218 -0.0233705 -0.00183332
6.77254 -0.0226562 -0.00174854
6.87298 -0.0219741 -0.00166892
6.97348 -0.0213222 -0.00159406
7.07406 -0.0206988 -0.00152362
7.17471 -0.0201022 -0.00145726
7.27544 -0.0195309 -0.0013947
7.37624 -0.0189834 -0.00133566
7.47712 -0.0184584 -0.0012799
7.57807 -0.0179548 -0.00122719
7.67911 -0.0174713 -0.00117733
7.78023 -0.0170069 -0.00113012
7.88143 -0.0165605 -0.00108539
7.98271 -0.0161314 -0.00104298
8.08408 -0.0157184 -0.00100273
8.18554 -0.015321 -0.000964512
8.28708 -0.0149382 -0.000928199
8.38872 -0.0145694 -0.000893671
8.49044 -0.0142138 -0.00086082
8.59226 -0.0138709 -0.000829545
8.69417 -0.0135401 -0.000799751
8.79618 -0.0132208 -0.000771352
8.89828 -0.0129124 -0.000744266
9.00048 -0.0126144 -0.000718419
9.10278 -0.0123265 -0.00069374
9.20518 -0.0120481 -0.000670163
9.30769 -0.0117788 -0.000647628
9.4103 -0.0115182 -0.000626077
9.51301 -0.011266 -0.000605457
9.61583 -0.0110218 -0.000585718
9.71877 -0.0107853 -0.000566814
9.82181 -0.010556 -0.000548701
9.92496 -0.0103338 -0.000531337
10.0282 -0.0101184 -0.000514684
10.1316 -0.00990944 -0.000498707
10.2351 -0.00970668 -0.000483371
10.3387 -0.0095099 -0.000468644
10.4425 -0.00931885 -0.000454496
10.5463 -0.00913331 -0.000440899
10.6503 -0.00895307 -0.000427827
10.7545 -0.00877794 -0.000415254
10.8587 -0.00860771 -0.000403157
10.9631 -0.0084422 -0.000391513
11.0676 -0.00828124 -0.000380302
11.1722 -0.00812467 -0.000369503
11.277 -0.00797232 -0.000359098
11.3819 -0.00782404 -0.000349069
11.487 -0.00767968 -0.000339398
11.5922 -0.00753912 -0.000330071
11.6975 -0.00740221 -0.000321072
11.803 -0.00726883 -0.000312387
11.9086 -0.00713885 -0.000304002
12.0144 -0.00701217 -0.000295904
12.1204 -0.00688866 -0.000288081
12.2265 -0.00676823 -0.000280522
12.3327 -0.00665077 -0.000273215
12.4391 -0.00653618 -0.000266151
12.5457 -0.00642437 -0.000259319
12.6524 -0.00631525 -0.000252709
12.7593 -0.00620874 -0.000246313
12.8664 -0.00610474 -0.000240123
12.9737 -0.00600318 -0.000234129
13.0811 -0.00590398 -0.000228325
13.1887 -0.00580707 -0.000222702
13.2965 -0.00571238 -0.000217254
13.4044 -0.00561984 -0.000211975
13.5126 -0.00552939 -0.000206857
13.6209 -0.00544095 -0.000201894
13.7294 -0.00535448 -0.000197081
13.8382 -0.00526991 -0.000192412
13.9471 -0.00518719 -0.000187882
14.0562 -0.00510625 -0.000183486
14.1655 -0.00502706 -0.000179218
14.275 -0.00494956 -0.000175074
14.3848 -0.00487369 -0.00017105
14.4947 -0.00479943 -0.000167142
14.6049 -0.00472671 -0.000163344
14.7152 -0.00465549 -0.000159654
14.8258 -0.00458574 -0.000156067
14.9367 -0.00451741 -0.00015258
15.0477 -0.00445046 -0.00014919
15.159 -0.00438486 -0.000145893
15.2705 -0.00432057 -0.000142686
15.3823 -0.00425755 -0.000139565
15.4943 -0.00419577 -0.000136529
15.6066 -0.00413519 -0.000133574
15.7191 -0.00407579 -0.000130698
15.8319 -0.00401753 -0.000127897
15.9449 -0.00396039 -0.00012517
16.0582 -0.00390432 -0.000122514
16.1717 -0.00384932 -0.000119927
16.2856 -0.00379534 -0.000117406
16.3997 -0.00374236 -0.000114949
16.5141 -0.00369036 -0.000112555
16.6288 -0.00363931 -0.000110222
16.7437 -0.00358919 -0.000107947
16.859 -0.00353998 -0.000105728
16.9746 -0.00349164 -0.000103565
17.0905 -0.00344417 -0.000101454
17.2067 -0.00339753 -9.93954e-05
17.3232 -0.00335172 -9.73866e-05
17.4401 -0.0033067 -9.54263e-05
17.5572 -0.00326246 -9.3513e-05
17.6748 -0.00321898 -9.16454e-05
17.7926 -0.00317624 -8.9822e-05
17.9108 -0.00313422 -8.80416e-05
18.0294 -0.00309291 -8.63028e-05
18.1483 -0.0030523 -8.46045e-05
18.2676 -0.00301235 -8.29454e-05
18.3873 -0.00297306 -8.13245e-05
18.5074 -0.00293442 -7.97406e-05
18.6278 -0.0028964 -7.81927e-05
18.7487 -0.002859 -7.66797e-05
18.8699 -0.00282219 -7.52006e-05
18.9916 -0.00278597 -7.37545e-05
19.1137 -0.00275032 -7.23405e-05
19.2362 -0.00271523 -7.09576e-05
19.3592 -0.00268068 -6.9605e-05
19.4826 -0.00264667 -6.82818e-05
19.6065 -0.00261317 -6.69872e-05
19.7309 -0.00258019 -6.57205e-05
19.8557 -0.0025477 -6.44808e-05
19.9811 -0.0025157 -6.32675e-05
20.1069 -0.00248417 -6.20797e-05
20.2333 -0.00245311 -6.09169e-05
20.3602 -0.0024225 -5.97783e-05
20.4876 -0.00239234 -5.86633e-05
20.6156 -0.00236261 -5.75712e-05
20.7441 -0.0023333 -5.65014e-05
20.8732 -0.00230441 -5.54534e-05
21.0029 -0.00227592 -5.44266e-05
21.1332 -0.00224783 -5.34203e-05
21.2642 -0.00222012 -5.24341e-05
21.3958 -0.00219279 -5.14674e-05
21.528 -0.00216584 -5.05197e-05
21.6609 -0.00213924 -4.95905e-05
21.7945 -0.002113 -4.86794e-05
21.9288 -0.0020871 -4.77857e-05
22.0639 -0.00206153 -4.69092e-05
22.1997 -0.0020363 -4.60493e-05
22.3363 -0.00201139 -4.52055e-05
22.4736 -0.00198679 -4.43776e-05
22.6118 -0.0019625 -4.3565e-05
22.7509 -0.0019385 -4.27673e-05
22.8908 -0.0019148 -4.19842e-05
23.0316 -0.00189138 -4.12153e-05
23.1733 -0.00186824 -4.04602e-05
23.316 -0.00184537 -3.97184e-05
23.4597 -0.00182276 -3.89898e-05
23.6044 -0.00180041 -3.82739e-05
23.7502 -0.00177831 -3.75703e-05
23.8971 -0.00175645 -3.68787e-05
24.0451 -0.00173482 -3.61989e-05
24.1944 -0.00171342 -3.55304e-05
24.3448 -0.00169225 -3.4873e-05
24.4966 -0.00167129 -3.42262e-05
24.6496 -0.00165053 -3.35899e-05
24.8041 -0.00162998 -3.29637e-05
24.9601 -0.00160962 -3.23473e-05
25.1175 -0.00158945 -3.17404e-05
25.2766 -0.00156945 -3.11426e-05
25.4373 -0.00154963 -3.05537e-05
25.5998 -0.00152997 -2.99734e-05
25.7641 -0.00151046 -2.94014e-05
25.9304 -0.0014911 -2.88373e-05
26.0988 -0.00147187 -2.82808e-05
26.2693 -0.00145278 -2.77316e-05
26.4421 -0.0014338 -2.71895e-05
26.6174 -0.00141493 -2.66539e-05
26.7954 -0.00139616 -2.61247e-05
26.9761 -0.00137747 -2.56013e-05
27.1598 -0.00135885 -2.50835e-05
27.3468 -0.00134029 -2.45707e-05
27.5373 -0.00132176 -2.40626e-05
27.7317 -0.00130326 -2.35587e-05
27.9302 -0.00128476 -2.30583e-05
28.1333 -0.00126623 -2.25609e-05
28.3415 -0.00124766 -2.20658e-05
28.5554 -0.001229 -2.15721e-05
28.7758 -0.00121021 -2.10789e-05
29.0035 -0.00119124 -2.05849e-05
29.2396 -0.00117204 -2.00887e-05
29.4858 -0.00115251 -1.95883e-05
29.7441 -0.00113254 -1.9081e-05
30.0173 -0.00111197 -1.85632e-05
30.3101 -0.00109056 -1.80291e-05
30.6297 -0.00106788 -1.74691e-05
30.9905 -0.00104311 -1.68645e-05
31.4301 -0.00101408 -1.61649e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1ClassicOneLoop/GRpOneLoop.txt <==
-31.4301 -0.0010141 -1.61654e-05
-30.9905 -0.00104313 -1.6865e-05
-30.6297 -0.00106789 -1.74697e-05
-30.3101 -0.00109058 -1.80297e-05
-30.0173 -0.00111199 -1.85638e-05
-29.7441 -0.00113256 -1.90817e-05
-29.4858 -0.00115253 -1.95889e-05
-29.2396 -0.00117206 -2.00894e-05
-29.0035 -0.00119126 -2.05856e-05
-28.7758 -0.00121023 -2.10796e-05
-28.5554 -0.00122902 -2.15729e-05
-28.3415 -0.00124768 -2.20666e-05
-28.1333 -0.00126626 -2.25618e-05
-27.9302 -0.00128478 -2.30592e-05
-27.7317 -0.00130329 -2.35596e-05
-27.5373 -0.00132179 -2.40636e-05
-27.3468 -0.00134031 -2.45717e-05
-27.1598 -0.00135888 -2.50845e-05
-26.9761 -0.0013775 -2.56023e-05
-26.7954 -0.00139619 -2.61257e-05
-26.6174 -0.00141496 -2.6655e-05
-26.4421 -0.00143383 -2.71906e-05
-26.2693 -0.00145281 -2.77328e-05
-26.0988 -0.00147191 -2.8282e-05
-25.9304 -0.00149113 -2.88385e-05
-25.7641 -0.00151049 -2.94026e-05
-25.5998 -0.00153 -2.99747e-05
-25.4373 -0.00154966 -3.05551e-05
-25.2766 -0.00156949 -3.1144e-05
-25.1175 -0.00158948 -3.17418e-05
-24.9601 -0.00160966 -3.23488e-05
-24.8041 -0.00163002 -3.29653e-05
-24.6496 -0.00165057 -3.35915e-05
-24.4966 -0.00167133 -3.42279e-05
-24.3448 -0.00169229 -3.48747e-05
-24.1944 -0.00171347 -3.55322e-05
-24.0451 -0.00173486 -3.62007e-05
-23.8971 -0.00175649 -3.68806e-05
-23.7502 -0.00177835 -3.75722e-05
-23.6044 -0.00180046 -3.82758e-05
-23.4597 -0.00182281 -3.89918e-05
-23.316 -0.00184542 -3.97206e-05
-23.1733 -0.00186829 -4.04623e-05
-23.0316 -0.00189143 -4.12175e-05
-22.8908 -0.00191485 -4.19865e-05
-22.7509 -0.00193856 -4.27697e-05
-22.6118 -0.00196255 -4.35674e-05
-22.4736 -0.00198685 -4.43801e-05
-22.3363 -0.00201145 -4.52082e-05
-22.1997 -0.00203636 -4.6052e-05
-22.0639 -0.00206159 -4.6912e-05
-21.9288 -0.00208716 -4.77886e-05
-21.7945 -0.00211306 -4.86823e-05
-21.6609 -0.0021393 -4.95936e-05
-21.528 -0.0021659 -5.05229e-05
-21.3958 -0.00219286 -5.14707e-05
-21.2642 -0.00222019 -5.24375e-05
-21.1332 -0.0022479 -5.34238e-05
-21.0029 -0.00227599 -5.44301e-05
-20.8732 -0.00230448 -5.54571e-05
-20.7441 -0.00233338 -5.65052e-05
-20.6156 -0.00236269 -5.75751e-05
-20.4876 -0.00239242 -5.86673e-05
-20.3602 -0.00242259 -5.97825e-05
-20.2333 -0.0024532 -6.09212e-05
-20.1069 -0.00248426 -6.20842e-05
-19.9811 -0.00251579 -6.32721e-05
-19.8557 -0.00254779 -6.44856e-05
-19.7309 -0.00258028 -6.57254e-05
-19.6065 -0.00261327 -6.69923e-05
-19.4826 -0.00264677 -6.8287e-05
-19.3592 -0.00268078 -6.96104e-05
-19.2362 -0.00271533 -7.09632e-05
-19.1137 -0.00275043 -7.23462e-05
-18.9916 -0.00278608 -7.37604e-05
-18.8699 -0.00282231 -7.52067e-05
-18.7487 -0.00285912 -7.6686e-05
-18.6278 -0.00289652 -7.81992e-05
-18.5074 -0.00293454 -7.97473e-05
-18.3873 -0.00297319 -8.13315e-05
-18.2676 -0.00301248 -8.29526e-05
-18.1483 -0.00305243 -8.46119e-05
-18.0294 -0.00309305 -8.63105e-05
-17.9108 -0.00313436 -8.80495e-05
-17.7926 -0.00317638 -8.98302e-05
-17.6748 -0.00321912 -9.16539e-05
-17.5572 -0.00326261 -9.35218e-05
-17.4401 -0.00330685 -9.54354e-05
-17.3232 -0.00335188 -9.7396e-05
-17.2067 -0.0033977 -9.94051e-05
-17.0905 -0.00344434 -0.000101464
-16.9746 -0.00349182 -0.000103575
-16.859 -0.00354016 -0.000105739
-16.7437 -0.00358938 -0.000107958
-16.6288 -0.0036395 -0.000110233
-16.5141 -0.00369056 -0.000112567
-16.3997 -0.00374256 -0.000114962
-16.2856 -0.00379555 -0.000117419
-16.1717 -0.00384953 -0.00011994
-16.0582 -0.00390454 -0.000122528
-15.9449 -0.00396061 -0.000125184
-15.8319 -0.00401777 -0.000127912
-15.7191 -0.00407603 -0.000130713
-15.6066 -0.00413544 -0.00013359
-15.4943 -0.00419602 -0.000136546
-15.3823 -0.00425781 -0.000139582
-15.2705 -0.00432084 -0.000142703
-15.159 -0.00438514 -0.000145911
-15.0477 -0.00445075 -0.000149209
-14.9367 -0.0045177 -0.0001526
-14.8258 -0.00458604 -0.000156088
-14.7152 -0.0046558 -0.000159675
-14.6049 -0.00472703 -0.000163366
-14.4947 -0.00479976 -0.000167165
-14.3848 -0.00487404 -0.000171074
-14.275 -0.00494991 -0.000175099
-14.1655 -0.00502742 -0.000179244
-14.0562 -0.00510663 -0.000183513
-13.9471 -0.00518757 -0.00018791
-13.8382 -0.00527031 -0.000192442
-13.7294 -0.00535489 -0.000197112
-13.6209 -0.00544138 -0.000201926
-13.5126 -0.00552983 -0.00020689
-13.4044 -0.0056203 -0.000212009
-13.2965 -0.00571285 -0.00021729
-13.1887 -0.00580756 -0.000222739
-13.0811 -0.00590448 -0.000228364
-12.9737 -0.0060037 -0.00023417
-12.8664 -0.00610527 -0.000240165
-12.7593 -0.00620929 -0.000246357
-12.6524 -0.00631583 -0.000252755
-12.5457 -0.00642497 -0.000259367
-12.4391 -0.0065368 -0.000266201
-12.3327 -0.00665141 -0.000273268
-12.2265 -0.00676889 -0.000280577
-12.1204 -0.00688935 -0.000288138
-12.0144 -0.00701288 -0.000295964
-11.9086 -0.00713959 -0.000304064
-11.803 -0.00726959 -0.000312452
-11.6975 -0.007403 -0.000321141
-11.5922 -0.00753994 -0.000330143
-11.487 -0.00768053 -0.000339474
-11.3819 -0.00782492 -0.000349147
-11.277 -0.00797323 -0.000359181
-11.1722 -0.00812562 -0.00036959
-11.0676 -0.00828223 -0.000380393
-10.9631 -0.00844322 -0.000391609
-10.8587 -0.00860877 -0.000403257
-10.7545 -0.00877904 -0.000415359
-10.6503 -0.00895423 -0.000427938
-10.5463 -0.00913451 -0.000441015
-10.4425 -0.0093201 -0.000454618
-10.3387 -0.0095112 -0.000468772
-10.2351 -0.00970804 -0.000483506
-10.1316 -0.00991085 -0.000498849
-10.0282 -0.0101199 -0.000514834
-9.92496 -0.0103354 -0.000531495
-9.82181 -0.0105576 -0.000548867
-9.71877 -0.0107869 -0.00056699
-9.61583 -0.0110236 -0.000585904
-9.51301 -0.0112679 -0.000605653
-9.4103 -0.0115202 -0.000626285
-9.30769 -0.0117808 -0.000647847
-9.20518 -0.0120502 -0.000670396
-9.10278 -0.0123287 -0.000693986
-9.00048 -0.0126167 -0.00071868
-8.89828 -0.0129148 -0.000744543
-8.79618 -0.0132233 -0.000771646
-8.69417 -0.0135427 -0.000800063
-8.59226 -0.0138737 -0.000829876
-8.49044 -0.0142167 -0.000861173
-8.38872 -0.0145724 -0.000894047
-8.28708 -0.0149414 -0.000928599
-8.18554 -0.0153243 -0.000964938
-8.08408 -0.015722 -0.00100318
-7.98271 -0.0161351 -0.00104346
-7.88143 -0.0165645 -0.00108591
-7.78023 -0.017011 -0.00113067
-7.67911 -0.0174757 -0.00117792
-7.57807 -0.0179594 -0.00122783
-7.47712 -0.0184633 -0.00128058
-7.37624 -0.0189885 -0.00133639
-7.27544 -0.0195363 -0.00139548
-7.17471 -0.020108 -0.00145811
-7.07406 -0.0207049 -0.00152453
-6.97348 -0.0213287 -0.00159504
-6.87298 -0.021981 -0.00166998
-6.77254 -0.0226636 -0.00174968
-6.67218 -0.0233783 -0.00183455
-6.57188 -0.0241274 -0.00192502
-6.47166 -0.0249129 -0.00202155
-6.37149 -0.0257375 -0.00212468
-6.2714 -0.0266037 -0.00223498
-6.17136 -0.0275145 -0.00235309
-6.07139 -0.0284729 -0.00247973
-5.97148 -0.0294826 -0.0026157
-5.87163 -0.0305471 -0.00276187
-5.77184 -0.0316706 -0.00291925
-5.67211 -0.0328577 -0.00308894
-5.57243 -0.0341132 -0.00327219
-5.47281 -0.0354428 -0.0034704
-5.37325 -0.0368523 -0.00368517
-5.27373 -0.0383486 -0.0039183
-5.17427 -0.0399389 -0.00417181
-5.07487 -0.0416315 -0.00444804
-4.97551 -0.0434356 -0.00474964
-4.8762 -0.0453613 -0.00507966
-4.77694 -0.0474201 -0.0054416
-4.67772 -0.0496249 -0.00583949
-4.57855 -0.05199 -0.00627804
-4.47943 -0.0545318 -0.0067627
-4.38035 -0.0572688 -0.00729985
-4.28131 -0.060222 -0.00789699
-4.18232 -0.0634154 -0.00856296
-4.08336 -0.0668766 -0.00930828
-3.98445 -0.0706372 -0.0101455
-3.88557 -0.0747338 -0.0110896
-3.78673 -0.0792088 -0.0121589
-3.68793 -0.0841118 -0.0133756
-3.58916 -0.089501 -0.0147667
-3.49043 -0.095445 -0.0163659
-3.39173 -0.102025 -0.0182152
-3.29307 -0.109339 -0.0203673
-3.19443 -0.117503 -0.0228895
-3.09583 -0.12666 -0.0258685
-2.99725 -0.136982 -0.029417
-2.89871 -0.148682 -0.0336845
-2.80019 -0.162026 -0.0388714
-2.7017 -0.177344 -0.0452517
-2.60323 -0.195055 -0.0532066
-2.50479 -0.215689 -0.0632786
-2.40638 -0.239926 -0.0762577
-2.30798 -0.268631 -0.0933258
-2.20961 -0.302894 -0.116304
-2.11126 -0.344031 -0.148093
-2.01293 -0.393441 -0.193468
-1.91462 -0.451977 -0.260551
-1.81632 -0.517779 -0.363414
-1.71804 -0.579327 -0.525746
-1.61978 -0.595613 -0.779806
-1.52154 -0.459318 -1.12731
-1.42331 -0.0408332 -1.40399
-1.32509 0.497403 -1.32221
-1.22689 0.798279 -0.979672
-1.12869 0.85708 -0.661536
-1.03051 0.816562 -0.446095
-0.932337 0.753479 -0.309236
-0.834173 0.693417 -0.220898
-0.736016 0.642701 -0.161624
-0.637867 0.601728 -0.120077
-0.539723 0.569379 -0.0896562
-0.441585 0.544353 -0.0663987
-0.343451 0.525548 -0.0478233
-0.24532 0.512121 -0.0322977
-0.147191 0.50348 -0.0186816
-0.0490634 0.499251 -0.00611548
0.0490634 0.499251 0.00611548
0.147191 0.50348 0.0186816
0.24532 0.512121 0.0322977
0.343451 0.525548 0.0478233
0.441585 0.544353 0.0663987
0.539723 0.569379 0.0896562
0.637867 0.601728 0.120077
0.736016 0.642701 0.161624
0.834173 0.693417 0.220898
0.932337 0.753479 0.309236
1.03051 0.816562 0.446095
1.12869 0.85708 0.661536
1.22689 0.798279 0.979672
1.32509 0.497403 1.32221
1.42331 -0.0408332 1.40399
1.52154 -0.459318 1.12731
1.61978 -0.595613 0.779806
1.71804 -0.579327 0.525746
1.81632 -0.517779 0.363414
1.91462 -0.451977 0.260551
2.01293 -0.393441 0.193468
2.11126 -0.344031 0.148093
2.20961 -0.302894 0.116304
2.30798 -0.268631 0.0933258
2.40638 -0.239926 0.0762577
2.50479 -0.215689 0.0632786
2.60323 -0.195055 0.0532066
2.7017 -0.177344 0.0452517
2.80019 -0.162026 0.0388714
2.89871 -0.148682 0.0336845
2.99725 -0.136982 0.029417
3.09583 -0.12666 0.0258685
3.19443 -0.117503 0.0228895
3.29307 -0.109339 0.0203673
3.39173 -0.102025 0.0182152
3.49043 -0.095445 0.0163659
3.58916 -0.089501 0.0147667
3.68793 -0.0841118 0.0133756
3.78673 -0.0792088 0.0121589
3.88557 -0.0747338 0.0110896
3.98445 -0.0706372 0.0101455
4.08336 -0.0668766 0.00930828
4.18232 -0.0634154 0.00856296
4.28131 -0.060222 0.00789699
4.38035 -0.0572688 0.00729985
4.47943 -0.0545318 0.0067627
4.57855 -0.05199 0.00627804
4.67772 -0.0496249 0.00583949
4.77694 -0.0474201 0.0054416
4.8762 -0.0453613 0.00507966
4.97551 -0.0434356 0.00474964
5.07487 -0.0416315 0.00444804
5.17427 -0.0399389 0.00417181
5.27373 -0.0383486 0.0039183
5.37325 -0.0368523 0.00368517
5.47281 -0.0354428 0.0034704
5.57243 -0.0341132 0.00327219
5.67211 -0.0328577 0.00308894
5.77184 -0.0316706 0.00291925
5.87163 -0.0305471 0.00276187
5.97148 -0.0294826 0.0026157
6.07139 -0.0284729 0.00247973
6.17136 -0.0275145 0.00235309
6.2714 -0.0266037 0.00223498
6.37149 -0.0257375 0.00212468
6.47166 -0.0249129 0.00202155
6.57188 -0.0241274 0.00192502
6.67218 -0.0233783 0.00183455
6.77254 -0.0226636 0.00174968
6.87298 -0.021981 0.00166998
6.97348 -0.0213287 0.00159504
7.07406 -0.0207049 0.00152453
7.17471 -0.020108 0.00145811
7.27544 -0.0195363 0.00139548
7.37624 -0.0189885 0.00133639
7.47712 -0.0184633 0.00128058
7.57807 -0.0179594 0.00122783
7.67911 -0.0174757 0.00117792
7.78023 -0.017011 0.00113067
7.88143 -0.0165645 0.00108591
7.98271 -0.0161351 0.00104346
8.08408 -0.015722 0.00100318
8.18554 -0.0153243 0.000964938
8.28708 -0.0149414 0.000928599
8.38872 -0.0145724 0.000894047
8.49044 -0.0142167 0.000861173
8.59226 -0.0138737 0.000829876
8.69417 -0.0135427 0.000800063
8.79618 -0.0132233 0.000771646
8.89828 -0.0129148 0.000744543
9.00048 -0.0126167 0.00071868
9.10278 -0.0123287 0.000693986
9.20518 -0.0120502 0.000670396
9.30769 -0.0117808 0.000647847
9.4103 -0.0115202 0.000626285
9.51301 -0.0112679 0.000605653
9.61583 -0.0110236 0.000585904
9.71877 -0.0107869 0.00056699
9.82181 -0.0105576 0.000548867
9.92496 -0.0103354 0.000531495
10.0282 -0.0101199 0.000514834
10.1316 -0.00991085 0.000498849
10.2351 -0.00970804 0.000483506
10.3387 -0.0095112 0.000468772
10.4425 -0.0093201 0.000454618
10.5463 -0.00913451 0.000441015
10.6503 -0.00895423 0.000427938
10.7545 -0.00877904 0.000415359
10.8587 -0.00860877 0.000403257
10.9631 -0.00844322 0.000391609
11.0676 -0.00828223 0.000380393
11.1722 -0.00812562 0.00036959
11.277 -0.00797323 0.000359181
11.3819 -0.00782492 0.000349147
11.487 -0.00768053 0.000339474
11.5922 -0.00753994 0.000330143
11.6975 -0.007403 0.000321141
11.803 -0.00726959 0.000312452
11.9086 -0.00713959 0.000304064
12.0144 -0.00701288 0.000295964
12.1204 -0.00688935 0.000288138
12.2265 -0.00676889 0.000280577
12.3327 -0.00665141 0.000273268
12.4391 -0.0065368 0.000266201
12.5457 -0.00642497 0.000259367
12.6524 -0.00631583 0.000252755
12.7593 -0.00620929 0.000246357
12.8664 -0.00610527 0.000240165
12.9737 -0.0060037 0.00023417
13.0811 -0.00590448 0.000228364
13.1887 -0.00580756 0.000222739
13.2965 -0.00571285 0.00021729
13.4044 -0.0056203 0.000212009
13.5126 -0.00552983 0.00020689
13.6209 -0.00544138 0.000201926
13.7294 -0.00535489 0.000197112
13.8382 -0.00527031 0.000192442
13.9471 -0.00518757 0.00018791
14.0562 -0.00510663 0.000183513
14.1655 -0.00502742 0.000179244
14.275 -0.00494991 0.000175099
14.3848 -0.00487404 0.000171074
14.4947 -0.00479976 0.000167165
14.6049 -0.00472703 0.000163366
14.7152 -0.0046558 0.000159675
14.8258 -0.00458604 0.000156088
14.9367 -0.0045177 0.0001526
15.0477 -0.00445075 0.000149209
15.159 -0.00438514 0.000145911
15.2705 -0.00432084 0.000142703
15.3823 -0.00425781 0.000139582
15.4943 -0.00419602 0.000136546
15.6066 -0.00413544 0.00013359
15.7191 -0.00407603 0.000130713
15.8319 -0.00401777 0.000127912
15.9449 -0.00396061 0.000125184
16.0582 -0.00390454 0.000122528
16.1717 -0.00384953 0.00011994
16.2856 -0.00379555 0.000117419
16.3997 -0.00374256 0.000114962
16.5141 -0.00369056 0.000112567
16.6288 -0.0036395 0.000110233
16.7437 -0.00358938 0.000107958
16.859 -0.00354016 0.000105739
16.9746 -0.00349182 0.000103575
17.0905 -0.00344434 0.000101464
17.2067 -0.0033977 9.94051e-05
17.3232 -0.00335188 9.7396e-05
17.4401 -0.00330685 9.54354e-05
17.5572 -0.00326261 9.35218e-05
17.6748 -0.00321912 9.16539e-05
17.7926 -0.00317638 8.98302e-05
17.9108 -0.00313436 8.80495e-05
18.0294 -0.00309305 8.63105e-05
18.1483 -0.00305243 8.46119e-05
18.2676 -0.00301248 8.29526e-05
18.3873 -0.00297319 8.13315e-05
18.5074 -0.00293454 7.97473e-05
18.6278 -0.00289652 7.81992e-05
18.7487 -0.00285912 7.6686e-05
18.8699 -0.00282231 7.52067e-05
18.9916 -0.00278608 7.37604e-05
19.1137 -0.00275043 7.23462e-05
19.2362 -0.00271533 7.09632e-05
19.3592 -0.00268078 6.96104e-05
19.4826 -0.00264677 6.8287e-05
19.6065 -0.00261327 6.69923e-05
19.7309 -0.00258028 6.57254e-05
19.8557 -0.00254779 6.44856e-05
19.9811 -0.00251579 6.32721e-05
20.1069 -0.00248426 6.20842e-05
20.2333 -0.0024532 6.09212e-05
20.3602 -0.00242259 5.97825e-05
20.4876 -0.00239242 5.86673e-05
20.6156 -0.00236269 5.75751e-05
20.7441 -0.00233338 5.65052e-05
20.8732 -0.00230448 5.54571e-05
21.0029 -0.00227599 5.44301e-05
21.1332 -0.0022479 5.34238e-05
21.2642 -0.00222019 5.24375e-05
21.3958 -0.00219286 5.14707e-05
21.528 -0.0021659 5.05229e-05
21.6609 -0.0021393 4.95936e-05
21.7945 -0.00211306 4.86823e-05
21.9288 -0.00208716 4.77886e-05
22.0639 -0.00206159 4.6912e-05
22.1997 -0.00203636 4.6052e-05
22.3363 -0.00201145 4.52082e-05
22.4736 -0.00198685 4.43801e-05
22.6118 -0.00196255 4.35674e-05
22.7509 -0.00193856 4.27697e-05
22.8908 -0.00191485 4.19865e-05
23.0316 -0.00189143 4.12175e-05
23.1733 -0.00186829 4.04623e-05
23.316 -0.00184542 3.97206e-05
23.4597 -0.00182281 3.89918e-05
23.6044 -0.00180046 3.82758e-05
23.7502 -0.00177835 3.75722e-05
23.8971 -0.00175649 3.68806e-05
24.0451 -0.00173486 3.62007e-05
24.1944 -0.00171347 3.55322e-05
24.3448 -0.00169229 3.48747e-05
24.4966 -0.00167133 3.42279e-05
24.6496 -0.00165057 3.35915e-05
24.8041 -0.00163002 3.29653e-05
24.9601 -0.00160966 3.23488e-05
25.1175 -0.00158948 3.17418e-05
25.2766 -0.00156949 3.1144e-05
25.4373 -0.00154966 3.05551e-05
25.5998 -0.00153 2.99747e-05
25.7641 -0.00151049 2.94026e-05
25.9304 -0.00149113 2.88385e-05
26.0988 -0.00147191 2.8282e-05
26.2693 -0.00145281 2.77328e-05
26.4421 -0.00143383 2.71906e-05
26.6174 -0.00141496 2.6655e-05
26.7954 -0.00139619 2.61257e-05
26.9761 -0.0013775 2.56023e-05
27.1598 -0.00135888 2.50845e-05
27.3468 -0.00134031 2.45717e-05
27.5373 -0.00132179 2.40636e-05
27.7317 -0.00130329 2.35596e-05
27.9302 -0.00128478 2.30592e-05
28.1333 -0.00126626 2.25618e-05
28.3415 -0.00124768 2.20666e-05
28.5554 -0.00122902 2.15729e-05
28.7758 -0.00121023 2.10796e-05
29.0035 -0.00119126 2.05856e-05
29.2396 -0.00117206 2.00894e-05
29.4858 -0.00115253 1.95889e-05
29.7441 -0.00113256 1.90817e-05
30.0173 -0.00111199 1.85638e-05
30.3101 -0.00109058 1.80297e-05
30.6297 -0.00106789 1.74697e-05
30.9905 -0.00104313 1.6865e-05
31.4301 -0.0010141 1.61654e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1ClassicOneLoop/GRpTwoLoop.txt <==
-31.4301 -0.00101307 -1.61326e-05
-30.9905 -0.00104204 -1.68297e-05
-30.6297 -0.00106675 -1.74324e-05
-30.3101 -0.00108938 -1.79903e-05
-30.0173 -0.00111075 -1.85225e-05
-29.7441 -0.00113128 -1.90384e-05
-29.4858 -0.0011512 -1.95438e-05
-29.2396 -0.00117068 -2.00423e-05
-29.0035 -0.00118984 -2.05366e-05
-28.7758 -0.00120876 -2.10286e-05
-28.5554 -0.0012275 -2.15199e-05
-28.3415 -0.00124612 -2.20116e-05
-28.1333 -0.00126465 -2.25047e-05
-27.9302 -0.00128313 -2.3e-05
-27.7317 -0.00130159 -2.34982e-05
-27.5373 -0.00132004 -2.4e-05
-27.3468 -0.00133851 -2.45059e-05
-27.1598 -0.00135703 -2.50163e-05
-26.9761 -0.0013756 -2.55319e-05
-26.7954 -0.00139424 -2.60528e-05
-26.6174 -0.00141296 -2.65797e-05
-26.4421 -0.00143177 -2.71127e-05
-26.2693 -0.0014507 -2.76523e-05
-26.0988 -0.00146974 -2.81989e-05
-25.9304 -0.00148891 -2.87527e-05
-25.7641 -0.00150821 -2.9314e-05
-25.5998 -0.00152766 -2.98832e-05
-25.4373 -0.00154726 -3.04606e-05
-25.2766 -0.00156702 -3.10465e-05
-25.1175 -0.00158696 -3.16411e-05
-24.9601 -0.00160707 -3.22449e-05
-24.8041 -0.00162736 -3.2858e-05
-24.6496 -0.00164785 -3.34809e-05
-24.4966 -0.00166853 -3.41138e-05
-24.3448 -0.00168943 -3.47569e-05
-24.1944 -0.00171053 -3.54107e-05
-24.0451 -0.00173186 -3.60755e-05
-23.8971 -0.00175341 -3.67514e-05
-23.7502 -0.00177519 -3.7439e-05
-23.6044 -0.00179722 -3.81384e-05
-23.4597 -0.00181949 -3.88502e-05
-23.316 -0.00184202 -3.95744e-05
-23.1733 -0.0018648 -4.03117e-05
-23.0316 -0.00188786 -4.10622e-05
-22.8908 -0.00191119 -4.18263e-05
-22.7509 -0.0019348 -4.26045e-05
-22.6118 -0.00195871 -4.33971e-05
-22.4736 -0.0019829 -4.42045e-05
-22.3363 -0.00200741 -4.50271e-05
-22.1997 -0.00203222 -4.58652e-05
-22.0639 -0.00205735 -4.67194e-05
-21.9288 -0.00208281 -4.759e-05
-21.7945 -0.0021086 -4.84776e-05
-21.6609 -0.00213474 -4.93824e-05
-21.528 -0.00216122 -5.03051e-05
-21.3958 -0.00218806 -5.1246e-05
-21.2642 -0.00221527 -5.22058e-05
-21.1332 -0.00224286 -5.31848e-05
-21.0029 -0.00227082 -5.41837e-05
-20.8732 -0.00229918 -5.52029e-05
-20.7441 -0.00232795 -5.6243e-05
-20.6156 -0.00235712 -5.73046e-05
-20.4876 -0.00238671 -5.83883e-05
-20.3602 -0.00241673 -5.94945e-05
-20.2333 -0.0024472 -6.06242e-05
-20.1069 -0.00247811 -6.17776e-05
-19.9811 -0.00250948 -6.29558e-05
-19.8557 -0.00254132 -6.41591e-05
-19.7309 -0.00257365 -6.53885e-05
-19.6065 -0.00260647 -6.66446e-05
-19.4826 -0.00263979 -6.79281e-05
-19.3592 -0.00267362 -6.92398e-05
-19.2362 -0.00270799 -7.05807e-05
-19.1137 -0.00274289 -7.19513e-05
-18.9916 -0.00277835 -7.33526e-05
-18.8699 -0.00281437 -7.47856e-05
-18.7487 -0.00285098 -7.6251e-05
-18.6278 -0.00288817 -7.77499e-05
-18.5074 -0.00292597 -7.92833e-05
-18.3873 -0.00296439 -8.0852e-05
-18.2676 -0.00300345 -8.24572e-05
-18.1483 -0.00304316 -8.41e-05
-18.0294 -0.00308353 -8.57815e-05
-17.9108 -0.00312459 -8.75027e-05
-17.7926 -0.00316635 -8.9265e-05
-17.6748 -0.00320882 -9.10696e-05
-17.5572 -0.00325202 -9.29177e-05
-17.4401 -0.00329598 -9.48106e-05
-17.3232 -0.00334071 -9.67499e-05
-17.2067 -0.00338622 -9.87368e-05
-17.0905 -0.00343255 -0.000100773
-16.9746 -0.0034797 -0.00010286
-16.859 -0.00352771 -0.000104999
-16.7437 -0.00357658 -0.000107192
-16.6288 -0.00362635 -0.00010944
-16.5141 -0.00367703 -0.000111746
-16.3997 -0.00372866 -0.000114112
-16.2856 -0.00378125 -0.000116538
-16.1717 -0.00383482 -0.000119028
-16.0582 -0.00388942 -0.000121583
-15.9449 -0.00394505 -0.000124206
-15.8319 -0.00400175 -0.000126898
-15.7191 -0.00405956 -0.000129662
-15.6066 -0.00411848 -0.000132501
-15.4943 -0.00417857 -0.000135416
-15.3823 -0.00423984 -0.000138411
-15.2705 -0.00430234 -0.000141489
-15.159 -0.00436609 -0.000144651
-15.0477 -0.00443113 -0.000147902
-14.9367 -0.00449749 -0.000151243
-14.8258 -0.00456522 -0.000154679
-14.7152 -0.00463435 -0.000158213
-14.6049 -0.00470492 -0.000161848
-14.4947 -0.00477697 -0.000165588
-14.3848 -0.00485054 -0.000169436
-14.275 -0.00492568 -0.000173397
-14.1655 -0.00500244 -0.000177475
-14.0562 -0.00508086 -0.000181674
-13.9471 -0.00516098 -0.000185998
-13.8382 -0.00524287 -0.000190453
-13.7294 -0.00532658 -0.000195043
-13.6209 -0.00541215 -0.000199773
-13.5126 -0.00549965 -0.000204649
-13.4044 -0.00558913 -0.000209676
-13.2965 -0.00568066 -0.000214861
-13.1887 -0.0057743 -0.000220209
-13.0811 -0.00587012 -0.000225728
-12.9737 -0.00596818 -0.000231422
-12.8664 -0.00606856 -0.000237301
-12.7593 -0.00617133 -0.000243371
-12.6524 -0.00627657 -0.000249641
-12.5457 -0.00638435 -0.000256117
-12.4391 -0.00649477 -0.00026281
-12.3327 -0.00660791 -0.000269727
-12.2265 -0.00672386 -0.00027688
-12.1204 -0.00684272 -0.000284276
-12.0144 -0.00696458 -0.000291928
-11.9086 -0.00708956 -0.000299846
-11.803 -0.00721774 -0.000308042
-11.6975 -0.00734925 -0.000316527
-11.5922 -0.00748421 -0.000325316
-11.487 -0.00762274 -0.000334421
-11.3819 -0.00776496 -0.000343858
-11.277 -0.00791101 -0.000353639
-11.1722 -0.00806103 -0.000363784
-11.0676 -0.00821516 -0.000374307
-10.9631 -0.00837357 -0.000385227
-10.8587 -0.0085364 -0.000396562
-10.7545 -0.00870382 -0.000408333
-10.6503 -0.00887602 -0.000420561
-10.5463 -0.00905317 -0.000433268
-10.4425 -0.00923547 -0.000446476
-10.3387 -0.00942313 -0.000460214
-10.2351 -0.00961634 -0.000474505
-10.1316 -0.00981535 -0.000489379
-10.0282 -0.0100204 -0.000504865
-9.92496 -0.0102317 -0.000520996
-9.82181 -0.0104495 -0.000537805
-9.71877 -0.0106742 -0.000555329
-9.61583 -0.0109059 -0.000573604
-9.51301 -0.011145 -0.000592675
-9.4103 -0.0113918 -0.000612581
-9.30769 -0.0116467 -0.000633372
-9.20518 -0.01191 -0.000655096
-9.10278 -0.0121821 -0.000677807
-9.00048 -0.0124634 -0.00070156
-8.89828 -0.0127543 -0.000726418
-8.79618 -0.0130552 -0.000752444
-8.69417 -0.0133667 -0.00077971
-8.59226 -0.0136891 -0.000808288
-8.49044 -0.0140232 -0.000838262
-8.38872 -0.0143693 -0.000869714
-8.28708 -0.0147281 -0.00090274
-8.18554 -0.0151003 -0.000937439
-8.08408 -0.0154865 -0.000973919
-7.98271 -0.0158875 -0.0010123
-7.88143 -0.0163039 -0.0010527
-7.78023 -0.0167366 -0.00109525
-7.67911 -0.0171866 -0.00114012
-7.57807 -0.0176546 -0.00118745
-7.47712 -0.0181418 -0.00123742
-7.37624 -0.0186491 -0.00129021
-7.27544 -0.0191777 -0.00134604
-7.17471 -0.0197289 -0.00140512
-7.07406 -0.0203039 -0.0014677
-6.97348 -0.0209041 -0.00153403
-6.87298 -0.0215311 -0.00160442
-6.77254 -0.0221865 -0.00167918
-6.67218 -0.0228721 -0.00175866
-6.57188 -0.0235897 -0.00184325
-6.47166 -0.0243413 -0.00193336
-6.37149 -0.0251293 -0.00202946
-6.2714 -0.0259561 -0.00213208
-6.17136 -0.0268241 -0.00224177
-6.07139 -0.0277364 -0.00235919
-5.97148 -0.0286959 -0.00248502
-5.87163 -0.029706 -0.00262008
-5.77184 -0.0307705 -0.00276522
-5.67211 -0.0318934 -0.00292147
-5.57243 -0.033079 -0.0030899
-5.47281 -0.0343322 -0.00327181
-5.37325 -0.0356584 -0.00346861
-5.27373 -0.0370635 -0.00368194
-5.17427 -0.038554 -0.00391364
-5.07487 -0.040137 -0.00416588
-4.97551 -0.0418207 -0.00444108
-4.8762 -0.0436139 -0.00474214
-4.77694 -0.0455266 -0.00507238
-4.67772 -0.0475699 -0.00543576
-4.57855 -0.0497564 -0.0058369
-4.47943 -0.0520999 -0.0062814
-4.38035 -0.0546163 -0.00677592
-4.28131 -0.0573233 -0.00732864
-4.18232 -0.0602408 -0.00794951
-4.08336 -0.0633914 -0.00865092
-3.98445 -0.0668001 -0.00944824
-3.88557 -0.0704945 -0.0103609
-3.78673 -0.0745048 -0.0114132
-3.68793 -0.0788629 -0.0126357
-3.58916 -0.083601 -0.0140661
-3.49043 -0.0887494 -0.0157497
-3.39173 -0.0943334 -0.0177378
-3.29307 -0.10037 -0.0200835
-3.19443 -0.106871 -0.0228329
-3.09583 -0.113849 -0.0260158
-2.99725 -0.121337 -0.0296406
-2.89871 -0.129415 -0.0337063
-2.80019 -0.138225 -0.0382312
-2.7017 -0.147966 -0.0432901
-2.60323 -0.158874 -0.0490381
-2.50479 -0.171193 -0.0557198
-2.40638 -0.185167 -0.0636693
-2.30798 -0.201037 -0.0733217
-2.20961 -0.219035 -0.0852356
-2.11126 -0.239368 -0.100136
-2.01293 -0.262174 -0.118966
-1.91462 -0.287439 -0.142947
-1.81632 -0.314854 -0.173608
-1.71804 -0.34359 -0.212757
-1.61978 -0.372052 -0.262283
-1.52154 -0.397711 -0.323711
-1.42331 -0.417353 -0.397544
-1.32509 -0.428002 -0.482834
-1.22689 -0.428347 -0.57781
-1.12869 -0.419357 -0.68203
-1.03051 -0.402752 -0.799092
-0.932337 -0.377163 -0.937988
-0.834173 -0.333111 -1.11213
-0.736016 -0.246816 -1.33527
-0.637867 -0.0731863 -1.6108
-0.539723 0.254587 -1.9068
-0.441585 0.792024 -2.12043
-0.343451 1.49601 -2.08899
-0.24532 2.18189 -1.72079
-0.147191 2.66373 -1.09941
-0.0490634 2.89181 -0.373266
0.0490634 2.89181 0.373266
0.147191 2.66373 1.09941
0.24532 2.18189 1.72079
0.343451 1.49601 2.08899
0.441585 0.792024 2.12043
0.539723 0.254587 1.9068
0.637867 -0.0731863 1.6108
0.736016 -0.246816 1.33527
0.834173 -0.333111 1.11213
0.932337 -0.377163 0.937988
1.03051 -0.402752 0.799092
1.12869 -0.419357 0.68203
1.22689 -0.428347 0.57781
1.32509 -0.428002 0.482834
1.42331 -0.417353 0.397544
1.52154 -0.397711 0.323711
1.61978 -0.372052 0.262283
1.71804 -0.34359 0.212757
1.81632 -0.314854 0.173608
1.91462 -0.287439 0.142947
2.01293 -0.262174 0.118966
2.11126 -0.239368 0.100136
2.20961 -0.219035 0.0852356
2.30798 -0.201037 0.0733217
2.40638 -0.185167 0.0636693
2.50479 -0.171193 0.0557198
2.60323 -0.158874 0.0490381
2.7017 -0.147966 0.0432901
2.80019 -0.138225 0.0382312
2.89871 -0.129415 0.0337063
2.99725 -0.121337 0.0296406
3.09583 -0.113849 0.0260158
3.19443 -0.106871 0.0228329
3.29307 -0.10037 0.0200835
3.39173 -0.0943334 0.0177378
3.49043 -0.0887494 0.0157497
3.58916 -0.083601 0.0140661
3.68793 -0.0788629 0.0126357
3.78673 -0.0745048 0.0114132
3.88557 -0.0704945 0.0103609
3.98445 -0.0668001 0.00944824
4.08336 -0.0633914 0.00865092
4.18232 -0.0602408 0.00794951
4.28131 -0.0573233 0.00732864
4.38035 -0.0546163 0.00677592
4.47943 -0.0520999 0.0062814
4.57855 -0.0497564 0.0058369
4.67772 -0.0475699 0.00543576
4.77694 -0.0455266 0.00507238
4.8762 -0.0436139 0.00474214
4.97551 -0.0418207 0.00444108
5.07487 -0.040137 0.00416588
5.17427 -0.038554 0.00391364
5.27373 -0.0370635 0.00368194
5.37325 -0.0356584 0.00346861
5.47281 -0.0343322 0.00327181
5.57243 -0.033079 0.0030899
5.67211 -0.0318934 0.00292147
5.77184 -0.0307705 0.00276522
5.87163 -0.029706 0.00262008
5.97148 -0.0286959 0.00248502
6.07139 -0.0277364 0.00235919
6.17136 -0.0268241 0.00224177
6.2714 -0.0259561 0.00213208
6.37149 -0.0251293 0.00202946
6.47166 -0.0243413 0.00193336
6.57188 -0.0235897 0.00184325
6.67218 -0.0228721 0.00175866
6.77254 -0.0221865 0.00167918
6.87298 -0.0215311 0.00160442
6.97348 -0.0209041 0.00153403
7.07406 -0.0203039 0.0014677
7.17471 -0.0197289 0.00140512
7.27544 -0.0191777 0.00134604
7.37624 -0.0186491 0.00129021
7.47712 -0.0181418 0.00123742
7.57807 -0.0176546 0.00118745
7.67911 -0.0171866 0.00114012
7.78023 -0.0167366 0.00109525
7.88143 -0.0163039 0.0010527
7.98271 -0.0158875 0.0010123
8.08408 -0.0154865 0.000973919
8.18554 -0.0151003 0.000937439
8.28708 -0.0147281 0.00090274
8.38872 -0.0143693 0.000869714
8.49044 -0.0140232 0.000838262
8.59226 -0.0136891 0.000808288
8.69417 -0.0133667 0.00077971
8.79618 -0.0130552 0.000752444
8.89828 -0.0127543 0.000726418
9.00048 -0.0124634 0.00070156
9.10278 -0.0121821 0.000677807
9.20518 -0.01191 0.000655096
9.30769 -0.0116467 0.000633372
9.4103 -0.0113918 0.000612581
9.51301 -0.011145 0.000592675
9.61583 -0.0109059 0.000573604
9.71877 -0.0106742 0.000555329
9.82181 -0.0104495 0.000537805
9.92496 -0.0102317 0.000520996
10.0282 -0.0100204 0.000504865
10.1316 -0.00981535 0.000489379
10.2351 -0.00961634 0.000474505
10.3387 -0.00942313 0.000460214
10.4425 -0.00923547 0.000446476
10.5463 -0.00905317 0.000433268
10.6503 -0.00887602 0.000420561
10.7545 -0.00870382 0.000408333
10.8587 -0.0085364 0.000396562
10.9631 -0.00837357 0.000385227
11.0676 -0.00821516 0.000374307
11.1722 -0.00806103 0.000363784
11.277 -0.00791101 0.000353639
11.3819 -0.00776496 0.000343858
11.487 -0.00762274 0.000334421
11.5922 -0.00748421 0.000325316
11.6975 -0.00734925 0.000316527
11.803 -0.00721774 0.000308042
11.9086 -0.00708956 0.000299846
12.0144 -0.00696458 0.000291928
12.1204 -0.00684272 0.000284276
12.2265 -0.00672386 0.00027688
12.3327 -0.00660791 0.000269727
12.4391 -0.00649477 0.00026281
12.5457 -0.00638435 0.000256117
12.6524 -0.00627657 0.000249641
12.7593 -0.00617133 0.000243371
12.8664 -0.00606856 0.000237301
12.9737 -0.00596818 0.000231422
13.0811 -0.00587012 0.000225728
13.1887 -0.0057743 0.000220209
13.2965 -0.00568066 0.000214861
13.4044 -0.00558913 0.000209676
13.5126 -0.00549965 0.000204649
13.6209 -0.00541215 0.000199773
13.7294 -0.00532658 0.000195043
13.8382 -0.00524287 0.000190453
13.9471 -0.00516098 0.000185998
14.0562 -0.00508086 0.000181674
14.1655 -0.00500244 0.000177475
14.275 -0.00492568 0.000173397
14.3848 -0.00485054 0.000169436
14.4947 -0.00477697 0.000165588
14.6049 -0.00470492 0.000161848
14.7152 -0.00463435 0.000158213
14.8258 -0.00456522 0.000154679
14.9367 -0.00449749 0.000151243
15.0477 -0.00443113 0.000147902
15.159 -0.00436609 0.000144651
15.2705 -0.00430234 0.000141489
15.3823 -0.00423984 0.000138411
15.4943 -0.00417857 0.000135416
15.6066 -0.00411848 0.000132501
15.7191 -0.00405956 0.000129662
15.8319 -0.00400175 0.000126898
15.9449 -0.00394505 0.000124206
16.0582 -0.00388942 0.000121583
16.1717 -0.00383482 0.000119028
16.2856 -0.00378125 0.000116538
16.3997 -0.00372866 0.000114112
16.5141 -0.00367703 0.000111746
16.6288 -0.00362635 0.00010944
16.7437 -0.00357658 0.000107192
16.859 -0.00352771 0.000104999
16.9746 -0.0034797 0.00010286
17.0905 -0.00343255 0.000100773
17.2067 -0.00338622 9.87368e-05
17.3232 -0.00334071 9.67499e-05
17.4401 -0.00329598 9.48106e-05
17.5572 -0.00325202 9.29177e-05
17.6748 -0.00320882 9.10696e-05
17.7926 -0.00316635 8.9265e-05
17.9108 -0.00312459 8.75027e-05
18.0294 -0.00308353 8.57815e-05
18.1483 -0.00304316 8.41e-05
18.2676 -0.00300345 8.24572e-05
18.3873 -0.00296439 8.0852e-05
18.5074 -0.00292597 7.92833e-05
18.6278 -0.00288817 7.77499e-05
18.7487 -0.00285098 7.6251e-05
18.8699 -0.00281437 7.47856e-05
18.9916 -0.00277835 7.33526e-05
19.1137 -0.00274289 7.19513e-05
19.2362 -0.00270799 7.05807e-05
19.3592 -0.00267362 6.92398e-05
19.4826 -0.00263979 6.79281e-05
19.6065 -0.00260647 6.66446e-05
19.7309 -0.00257365 6.53885e-05
19.8557 -0.00254132 6.41591e-05
19.9811 -0.00250948 6.29558e-05
20.1069 -0.00247811 6.17776e-05
20.2333 -0.0024472 6.06242e-05
20.3602 -0.00241673 5.94945e-05
20.4876 -0.00238671 5.83883e-05
20.6156 -0.00235712 5.73046e-05
20.7441 -0.00232795 5.6243e-05
20.8732 -0.00229918 5.52029e-05
21.0029 -0.00227082 5.41837e-05
21.1332 -0.00224286 5.31848e-05
21.2642 -0.00221527 5.22058e-05
21.3958 -0.00218806 5.1246e-05
21.528 -0.00216122 5.03051e-05
21.6609 -0.00213474 4.93824e-05
21.7945 -0.0021086 4.84776e-05
21.9288 -0.00208281 4.759e-05
22.0639 -0.00205735 4.67194e-05
22.1997 -0.00203222 4.58652e-05
22.3363 -0.00200741 4.50271e-05
22.4736 -0.0019829 4.42045e-05
22.6118 -0.00195871 4.33971e-05
22.7509 -0.0019348 4.26045e-05
22.8908 -0.00191119 4.18263e-05
23.0316 -0.00188786 4.10622e-05
23.1733 -0.0018648 4.03117e-05
23.316 -0.00184202 3.95744e-05
23.4597 -0.00181949 3.88502e-05
23.6044 -0.00179722 3.81384e-05
23.7502 -0.00177519 3.7439e-05
23.8971 -0.00175341 3.67514e-05
24.0451 -0.00173186 3.60755e-05
24.1944 -0.00171053 3.54107e-05
24.3448 -0.00168943 3.47569e-05
24.4966 -0.00166853 3.41138e-05
24.6496 -0.00164785 3.34809e-05
24.8041 -0.00162736 3.2858e-05
24.9601 -0.00160707 3.22449e-05
25.1175 -0.00158696 3.16411e-05
25.2766 -0.00156702 3.10465e-05
25.4373 -0.00154726 3.04606e-05
25.5998 -0.00152766 2.98832e-05
25.7641 -0.00150821 2.9314e-05
25.9304 -0.00148891 2.87527e-05
26.0988 -0.00146974 2.81989e-05
26.2693 -0.0014507 2.76523e-05
26.4421 -0.00143177 2.71127e-05
26.6174 -0.00141296 2.65797e-05
26.7954 -0.00139424 2.60528e-05
26.9761 -0.0013756 2.55319e-05
27.1598 -0.00135703 2.50163e-05
27.3468 -0.00133851 2.45059e-05
27.5373 -0.00132004 2.4e-05
27.7317 -0.00130159 2.34982e-05
27.9302 -0.00128313 2.3e-05
28.1333 -0.00126465 2.25047e-05
28.3415 -0.00124612 2.20116e-05
28.5554 -0.0012275 2.15199e-05
28.7758 -0.00120876 2.10286e-05
29.0035 -0.00118984 2.05366e-05
29.2396 -0.00117068 2.00423e-05
29.4858 -0.0011512 1.95438e-05
29.7441 -0.00113128 1.90384e-05
30.0173 -0.00111075 1.85225e-05
30.3101 -0.00108938 1.79903e-05
30.6297 -0.00106675 1.74324e-05
30.9905 -0.00104204 1.68297e-05
31.4301 -0.00101307 1.61326e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1ClassicOneLoop/GRp_FRG.txt <==
-31.4301 -0.00101371 -1.61531e-05
-30.9905 -0.00104272 -1.68517e-05
-30.6297 -0.00106746 -1.74556e-05
-30.3101 -0.00109013 -1.80149e-05
-30.0173 -0.00111153 -1.85483e-05
-29.7441 -0.00113208 -1.90654e-05
-29.4858 -0.00115203 -1.9572e-05
-29.2396 -0.00117154 -2.00717e-05
-29.0035 -0.00119073 -2.05672e-05
-28.7758 -0.00120968 -2.10605e-05
-28.5554 -0.00122845 -2.1553e-05
-28.3415 -0.00124709 -2.20459e-05
-28.1333 -0.00126565 -2.25403e-05
-27.9302 -0.00128416 -2.30369e-05
-27.7317 -0.00130265 -2.35365e-05
-27.5373 -0.00132113 -2.40397e-05
-27.3468 -0.00133964 -2.4547e-05
-27.1598 -0.00135818 -2.50589e-05
-26.9761 -0.00137678 -2.55759e-05
-26.7954 -0.00139545 -2.60983e-05
-26.6174 -0.00141421 -2.66267e-05
-26.4421 -0.00143306 -2.71613e-05
-26.2693 -0.00145202 -2.77026e-05
-26.0988 -0.00147109 -2.82508e-05
-25.9304 -0.00149029 -2.88063e-05
-25.7641 -0.00150963 -2.93693e-05
-25.5998 -0.00152912 -2.99403e-05
-25.4373 -0.00154876 -3.05196e-05
-25.2766 -0.00156856 -3.11074e-05
-25.1175 -0.00158853 -3.1704e-05
-24.9601 -0.00160868 -3.23098e-05
-24.8041 -0.00162902 -3.2925e-05
-24.6496 -0.00164955 -3.355e-05
-24.4966 -0.00167028 -3.4185e-05
-24.3448 -0.00169121 -3.48304e-05
-24.1944 -0.00171236 -3.54865e-05
-24.0451 -0.00173373 -3.61536e-05
-23.8971 -0.00175533 -3.68321e-05
-23.7502 -0.00177716 -3.75222e-05
-23.6044 -0.00179924 -3.82242e-05
-23.4597 -0.00182156 -3.89386e-05
-23.316 -0.00184414 -3.96657e-05
-23.1733 -0.00186698 -4.04057e-05
-23.0316 -0.00189009 -4.11592e-05
-22.8908 -0.00191348 -4.19264e-05
-22.7509 -0.00193715 -4.27076e-05
-22.6118 -0.00196111 -4.35034e-05
-22.4736 -0.00198537 -4.43141e-05
-22.3363 -0.00200993 -4.51401e-05
-22.1997 -0.0020348 -4.59818e-05
-22.0639 -0.00206 -4.68396e-05
-21.9288 -0.00208552 -4.7714e-05
-21.7945 -0.00211138 -4.86054e-05
-21.6609 -0.00213759 -4.95143e-05
-21.528 -0.00216414 -5.04411e-05
-21.3958 -0.00219106 -5.13863e-05
-21.2642 -0.00221834 -5.23504e-05
-21.1332 -0.002246 -5.3334e-05
-21.0029 -0.00227405 -5.43376e-05
-20.8732 -0.00230249 -5.53616e-05
-20.7441 -0.00233134 -5.64067e-05
-20.6156 -0.00236059 -5.74735e-05
-20.4876 -0.00239027 -5.85625e-05
-20.3602 -0.00242039 -5.96743e-05
-20.2333 -0.00245094 -6.08096e-05
-20.1069 -0.00248195 -6.1969e-05
-19.9811 -0.00251342 -6.31532e-05
-19.8557 -0.00254536 -6.43629e-05
-19.7309 -0.00257779 -6.55988e-05
-19.6065 -0.00261071 -6.68616e-05
-19.4826 -0.00264414 -6.81522e-05
-19.3592 -0.00267809 -6.94711e-05
-19.2362 -0.00271257 -7.08194e-05
-19.1137 -0.0027476 -7.21978e-05
-18.9916 -0.00278318 -7.36072e-05
-18.8699 -0.00281933 -7.50485e-05
-18.7487 -0.00285606 -7.65226e-05
-18.6278 -0.00289339 -7.80304e-05
-18.5074 -0.00293132 -7.9573e-05
-18.3873 -0.00296989 -8.11513e-05
-18.2676 -0.00300909 -8.27665e-05
-18.1483 -0.00304895 -8.44196e-05
-18.0294 -0.00308948 -8.61118e-05
-17.9108 -0.00313069 -8.78441e-05
-17.7926 -0.00317261 -8.9618e-05
-17.6748 -0.00321525 -9.14344e-05
-17.5572 -0.00325863 -9.32949e-05
-17.4401 -0.00330277 -9.52008e-05
-17.3232 -0.00334768 -9.71534e-05
-17.2067 -0.00339339 -9.91541e-05
-17.0905 -0.00343991 -0.000101205
-16.9746 -0.00348727 -0.000103306
-16.859 -0.00353548 -0.000105461
-16.7437 -0.00358457 -0.00010767
-16.6288 -0.00363456 -0.000109936
-16.5141 -0.00368548 -0.000112259
-16.3997 -0.00373734 -0.000114643
-16.2856 -0.00379017 -0.000117088
-16.1717 -0.00384401 -0.000119598
-16.0582 -0.00389886 -0.000122173
-15.9449 -0.00395477 -0.000124817
-15.8319 -0.00401175 -0.000127531
-15.7191 -0.00406984 -0.000130318
-15.6066 -0.00412907 -0.000133181
-15.4943 -0.00418947 -0.000136122
-15.3823 -0.00425106 -0.000139143
-15.2705 -0.00431389 -0.000142247
-15.159 -0.00437798 -0.000145438
-15.0477 -0.00444338 -0.000148718
-14.9367 -0.00451011 -0.000152091
-14.8258 -0.00457822 -0.000155559
-14.7152 -0.00464774 -0.000159126
-14.6049 -0.00471872 -0.000162796
-14.4947 -0.0047912 -0.000166573
-14.3848 -0.00486521 -0.000170459
-14.275 -0.00494081 -0.00017446
-14.1655 -0.00501804 -0.00017858
-14.0562 -0.00509695 -0.000182823
-13.9471 -0.00517759 -0.000187193
-13.8382 -0.00526001 -0.000191695
-13.7294 -0.00534426 -0.000196335
-13.6209 -0.0054304 -0.000201118
-13.5126 -0.00551849 -0.000206049
-13.4044 -0.00560859 -0.000211134
-13.2965 -0.00570076 -0.000216379
-13.1887 -0.00579507 -0.00022179
-13.0811 -0.00589158 -0.000227375
-12.9737 -0.00599036 -0.000233139
-12.8664 -0.00609149 -0.000239091
-12.7593 -0.00619504 -0.000245237
-12.6524 -0.00630109 -0.000251587
-12.5457 -0.00640972 -0.000258148
-12.4391 -0.00652102 -0.000264929
-12.3327 -0.00663508 -0.00027194
-12.2265 -0.00675199 -0.00027919
-12.1204 -0.00687184 -0.00028669
-12.0144 -0.00699475 -0.000294451
-11.9086 -0.0071208 -0.000302483
-11.803 -0.00725012 -0.000310799
-11.6975 -0.00738282 -0.000319412
-11.5922 -0.00751902 -0.000328334
-11.487 -0.00765884 -0.00033758
-11.3819 -0.00780241 -0.000347165
-11.277 -0.00794988 -0.000357105
-11.1722 -0.00810138 -0.000367415
-11.0676 -0.00825706 -0.000378113
-10.9631 -0.00841708 -0.000389219
-10.8587 -0.00858161 -0.00040075
-10.7545 -0.00875082 -0.000412729
-10.6503 -0.00892488 -0.000425176
-10.5463 -0.00910399 -0.000438115
-10.4425 -0.00928835 -0.000451571
-10.3387 -0.00947816 -0.00046557
-10.2351 -0.00967364 -0.000480138
-10.1316 -0.00987503 -0.000495307
-10.0282 -0.0100826 -0.000511106
-9.92496 -0.0102965 -0.00052757
-9.82181 -0.0105171 -0.000544732
-9.71877 -0.0107446 -0.000562632
-9.61583 -0.0109794 -0.000581309
-9.51301 -0.0112218 -0.000600806
-9.4103 -0.0114721 -0.000621168
-9.30769 -0.0117305 -0.000642445
-9.20518 -0.0119977 -0.000664687
-9.10278 -0.0122738 -0.000687952
-9.00048 -0.0125593 -0.000712297
-8.89828 -0.0128546 -0.000737788
-8.79618 -0.0131603 -0.000764493
-8.69417 -0.0134768 -0.000792485
-8.59226 -0.0138046 -0.000821843
-8.49044 -0.0141443 -0.000852652
-8.38872 -0.0144964 -0.000885002
-8.28708 -0.0148616 -0.000918993
-8.18554 -0.0152405 -0.00095473
-8.08408 -0.0156339 -0.000992328
-7.98271 -0.0160425 -0.00103191
-7.88143 -0.016467 -0.00107361
-7.78023 -0.0169085 -0.00111757
-7.67911 -0.0173676 -0.00116395
-7.57807 -0.0178455 -0.00121292
-7.47712 -0.0183432 -0.00126467
-7.37624 -0.0188618 -0.00131939
-7.27544 -0.0194025 -0.00137731
-7.17471 -0.0199666 -0.00143866
-7.07406 -0.0205554 -0.00150371
-6.97348 -0.0211705 -0.00157274
-6.87298 -0.0218135 -0.00164606
-6.77254 -0.022486 -0.00172403
-6.67218 -0.02319 -0.00180701
-6.57188 -0.0239275 -0.00189543
-6.47166 -0.0247006 -0.00198975
-6.37149 -0.0255118 -0.00209048
-6.2714 -0.0263636 -0.00219818
-6.17136 -0.0272588 -0.00231348
-6.07139 -0.0282004 -0.00243708
-5.97148 -0.0291918 -0.00256975
-5.87163 -0.0302367 -0.00271238
-5.77184 -0.0313389 -0.00286594
-5.67211 -0.0325028 -0.00303153
-5.57243 -0.0337333 -0.00321041
-5.47281 -0.0350356 -0.00340399
-5.37325 -0.0364155 -0.00361388
-5.27373 -0.0378795 -0.00384193
-5.17427 -0.0394346 -0.00409027
-5.07487 -0.0410888 -0.00436135
-4.97551 -0.0428507 -0.00465802
-4.8762 -0.0447303 -0.00498364
-4.77694 -0.0467382 -0.00534211
-4.67772 -0.0488867 -0.00573811
-4.57855 -0.0511893 -0.00617717
-4.47943 -0.0536609 -0.00666591
-4.38035 -0.0563181 -0.0072123
-4.28131 -0.0591793 -0.00782588
-4.18232 -0.0622646 -0.008518
-4.08336 -0.0655953 -0.00930198
-3.98445 -0.0691944 -0.0101928
-3.88557 -0.0730861 -0.0112066
-3.78673 -0.077297 -0.0123588
-3.68793 -0.0818586 -0.0136632
-3.58916 -0.086812 -0.0151314
-3.49043 -0.0922137 -0.0167769
-3.39173 -0.0981384 -0.0186211
-3.29307 -0.104679 -0.0207006
-3.19443 -0.111945 -0.0230722
-3.09583 -0.120058 -0.0258146
-2.99725 -0.129159 -0.0290301
-2.89871 -0.139409 -0.0328485
-2.80019 -0.150997 -0.0374355
-2.7017 -0.164155 -0.0430067
-2.60323 -0.179161 -0.0498486
-2.50479 -0.196358 -0.0583511
-2.40638 -0.216158 -0.069055
-2.30798 -0.239058 -0.0827245
-2.20961 -0.265636 -0.100459
-2.11126 -0.296529 -0.12387
-2.01293 -0.332335 -0.15535
-1.91462 -0.373372 -0.198501
-1.81632 -0.419072 -0.258735
-1.71804 -0.466569 -0.344005
-1.61978 -0.507723 -0.465042
-1.52154 -0.523723 -0.633037
-1.42331 -0.479031 -0.849805
-1.32509 -0.325672 -1.0859
-1.22689 -0.0392003 -1.26164
-1.12869 0.324082 -1.28208
-1.03051 0.640038 -1.13151
-0.932337 0.826729 -0.894871
-0.834173 0.894564 -0.664601
-0.736016 0.892845 -0.481056
-0.637867 0.861693 -0.346113
-0.539723 0.823099 -0.248841
-0.441585 0.78697 -0.17781
-0.343451 0.757127 -0.124256
-0.24532 0.734736 -0.0819972
-0.147191 0.719945 -0.0466987
-0.0490634 0.712612 -0.0151682
0.0490634 0.712612 0.0151682
0.147191 0.719945 0.0466987
0.24532 0.734736 0.0819972
0.343451 0.757127 0.124256
0.441585 0.78697 0.17781
0.539723 0.823099 0.248841
0.637867 0.861693 0.346113
0.736016 0.892845 0.481056
0.834173 0.894564 0.664601
0.932337 0.826729 0.894871
1.03051 0.640038 1.13151
1.12869 0.324082 1.28208
1.22689 -0.0392003 1.26164
1.32509 -0.325672 1.0859
1.42331 -0.479031 0.849805
1.52154 -0.523723 0.633037
1.61978 -0.507723 0.465042
1.71804 -0.466569 0.344005
1.81632 -0.419072 0.258735
1.91462 -0.373372 0.198501
2.01293 -0.332335 0.15535
2.11126 -0.296529 0.12387
2.20961 -0.265636 0.100459
2.30798 -0.239058 0.0827245
2.40638 -0.216158 0.069055
2.50479 -0.196358 0.0583511
2.60323 -0.179161 0.0498486
2.7017 -0.164155 0.0430067
2.80019 -0.150997 0.0374355
2.89871 -0.139409 0.0328485
2.99725 -0.129159 0.0290301
3.09583 -0.120058 0.0258146
3.19443 -0.111945 0.0230722
3.29307 -0.104679 0.0207006
3.39173 -0.0981384 0.0186211
3.49043 -0.0922137 0.0167769
3.58916 -0.086812 0.0151314
3.68793 -0.0818586 0.0136632
3.78673 -0.077297 0.0123588
3.88557 -0.0730861 0.0112066
3.98445 -0.0691944 0.0101928
4.08336 -0.0655953 0.00930198
4.18232 -0.0622646 0.008518
4.28131 -0.0591793 0.00782588
4.38035 -0.0563181 0.0072123
4.47943 -0.0536609 0.00666591
4.57855 -0.0511893 0.00617717
4.67772 -0.0488867 0.00573811
4.77694 -0.0467382 0.00534211
4.8762 -0.0447303 0.00498364
4.97551 -0.0428507 0.00465802
5.07487 -0.0410888 0.00436135
5.17427 -0.0394346 0.00409027
5.27373 -0.0378795 0.00384193
5.37325 -0.0364155 0.00361388
5.47281 -0.0350356 0.00340399
5.57243 -0.0337333 0.00321041
5.67211 -0.0325028 0.00303153
5.77184 -0.0313389 0.00286594
5.87163 -0.0302367 0.00271238
5.97148 -0.0291918 0.00256975
6.07139 -0.0282004 0.00243708
6.17136 -0.0272588 0.00231348
6.2714 -0.0263636 0.00219818
6.37149 -0.0255118 0.00209048
6.47166 -0.0247006 0.00198975
6.57188 -0.0239275 0.00189543
6.67218 -0.02319 0.00180701
6.77254 -0.022486 0.00172403
6.87298 -0.0218135 0.00164606
6.97348 -0.0211705 0.00157274
7.07406 -0.0205554 0.00150371
7.17471 -0.0199666 0.00143866
7.27544 -0.0194025 0.00137731
7.37624 -0.0188618 0.00131939
7.47712 -0.0183432 0.00126467
7.57807 -0.0178455 0.00121292
7.67911 -0.0173676 0.00116395
7.78023 -0.0169085 0.00111757
7.88143 -0.016467 0.00107361
7.98271 -0.0160425 0.00103191
8.08408 -0.0156339 0.000992328
8.18554 -0.0152405 0.00095473
8.28708 -0.0148616 0.000918993
8.38872 -0.0144964 0.000885002
8.49044 -0.0141443 0.000852652
8.59226 -0.0138046 0.000821843
8.69417 -0.0134768 0.000792485
8.79618 -0.0131603 0.000764493
8.89828 -0.0128546 0.000737788
9.00048 -0.0125593 0.000712297
9.10278 -0.0122738 0.000687952
9.20518 -0.0119977 0.000664687
9.30769 -0.0117305 0.000642445
9.4103 -0.0114721 0.000621168
9.51301 -0.0112218 0.000600806
9.61583 -0.0109794 0.000581309
9.71877 -0.0107446 0.000562632
9.82181 -0.0105171 0.000544732
9.92496 -0.0102965 0.00052757
10.0282 -0.0100826 0.000511106
10.1316 -0.00987503 0.000495307
10.2351 -0.00967364 0.000480138
10.3387 -0.00947816 0.00046557
10.4425 -0.00928835 0.000451571
10.5463 -0.00910399 0.000438115
10.6503 -0.00892488 0.000425176
10.7545 -0.00875082 0.000412729
10.8587 -0.00858161 0.00040075
10.9631 -0.00841708 0.000389219
11.0676 -0.00825706 0.000378113
11.1722 -0.00810138 0.000367415
11.277 -0.00794988 0.000357105
11.3819 -0.00780241 0.000347165
11.487 -0.00765884 0.00033758
11.5922 -0.00751902 0.000328334
11.6975 -0.00738282 0.000319412
11.803 -0.00725012 0.000310799
11.9086 -0.0071208 0.000302483
12.0144 -0.00699475 0.000294451
12.1204 -0.00687184 0.00028669
12.2265 -0.00675199 0.00027919
12.3327 -0.00663508 0.00027194
12.4391 -0.00652102 0.000264929
12.5457 -0.00640972 0.000258148
12.6524 -0.00630109 0.000251587
12.7593 -0.00619504 0.000245237
12.8664 -0.00609149 0.000239091
12.9737 -0.00599036 0.000233139
13.0811 -0.00589158 0.000227375
13.1887 -0.00579507 0.00022179
13.2965 -0.00570076 0.000216379
13.4044 -0.00560859 0.000211134
13.5126 -0.00551849 0.000206049
13.6209 -0.0054304 0.000201118
13.7294 -0.00534426 0.000196335
13.8382 -0.00526001 0.000191695
13.9471 -0.00517759 0.000187193
14.0562 -0.00509695 0.000182823
14.1655 -0.00501804 0.00017858
14.275 -0.00494081 0.00017446
14.3848 -0.00486521 0.000170459
14.4947 -0.0047912 0.000166573
14.6049 -0.00471872 0.000162796
14.7152 -0.00464774 0.000159126
14.8258 -0.00457822 0.000155559
14.9367 -0.00451011 0.000152091
15.0477 -0.00444338 0.000148718
15.159 -0.00437798 0.000145438
15.2705 -0.00431389 0.000142247
15.3823 -0.00425106 0.000139143
15.4943 -0.00418947 0.000136122
15.6066 -0.00412907 0.000133181
15.7191 -0.00406984 0.000130318
15.8319 -0.00401175 0.000127531
15.9449 -0.00395477 0.000124817
16.0582 -0.00389886 0.000122173
16.1717 -0.00384401 0.000119598
16.2856 -0.00379017 0.000117088
16.3997 -0.00373734 0.000114643
16.5141 -0.00368548 0.000112259
16.6288 -0.00363456 0.000109936
16.7437 -0.00358457 0.00010767
16.859 -0.00353548 0.000105461
16.9746 -0.00348727 0.000103306
17.0905 -0.00343991 0.000101205
17.2067 -0.00339339 9.91541e-05
17.3232 -0.00334768 9.71534e-05
17.4401 -0.00330277 9.52008e-05
17.5572 -0.00325863 9.32949e-05
17.6748 -0.00321525 9.14344e-05
17.7926 -0.00317261 8.9618e-05
17.9108 -0.00313069 8.78441e-05
18.0294 -0.00308948 8.61118e-05
18.1483 -0.00304895 8.44196e-05
18.2676 -0.00300909 8.27665e-05
18.3873 -0.00296989 8.11513e-05
18.5074 -0.00293132 7.9573e-05
18.6278 -0.00289339 7.80304e-05
18.7487 -0.00285606 7.65226e-05
18.8699 -0.00281933 7.50485e-05
18.9916 -0.00278318 7.36072e-05
19.1137 -0.0027476 7.21978e-05
19.2362 -0.00271257 7.08194e-05
19.3592 -0.00267809 6.94711e-05
19.4826 -0.00264414 6.81522e-05
19.6065 -0.00261071 6.68616e-05
19.7309 -0.00257779 6.55988e-05
19.8557 -0.00254536 6.43629e-05
19.9811 -0.00251342 6.31532e-05
20.1069 -0.00248195 6.1969e-05
20.2333 -0.00245094 6.08096e-05
20.3602 -0.00242039 5.96743e-05
20.4876 -0.00239027 5.85625e-05
20.6156 -0.00236059 5.74735e-05
20.7441 -0.00233134 5.64067e-05
20.8732 -0.00230249 5.53616e-05
21.0029 -0.00227405 5.43376e-05
21.1332 -0.002246 5.3334e-05
21.2642 -0.00221834 5.23504e-05
21.3958 -0.00219106 5.13863e-05
21.528 -0.00216414 5.04411e-05
21.6609 -0.00213759 4.95143e-05
21.7945 -0.00211138 4.86054e-05
21.9288 -0.00208552 4.7714e-05
22.0639 -0.00206 4.68396e-05
22.1997 -0.0020348 4.59818e-05
22.3363 -0.00200993 4.51401e-05
22.4736 -0.00198537 4.43141e-05
22.6118 -0.00196111 4.35034e-05
22.7509 -0.00193715 4.27076e-05
22.8908 -0.00191348 4.19264e-05
23.0316 -0.00189009 4.11592e-05
23.1733 -0.00186698 4.04057e-05
23.316 -0.00184414 3.96657e-05
23.4597 -0.00182156 3.89386e-05
23.6044 -0.00179924 3.82242e-05
23.7502 -0.00177716 3.75222e-05
23.8971 -0.00175533 3.68321e-05
24.0451 -0.00173373 3.61536e-05
24.1944 -0.00171236 3.54865e-05
24.3448 -0.00169121 3.48304e-05
24.4966 -0.00167028 3.4185e-05
24.6496 -0.00164955 3.355e-05
24.8041 -0.00162902 3.2925e-05
24.9601 -0.00160868 3.23098e-05
25.1175 -0.00158853 3.1704e-05
25.2766 -0.00156856 3.11074e-05
25.4373 -0.00154876 3.05196e-05
25.5998 -0.00152912 2.99403e-05
25.7641 -0.00150963 2.93693e-05
25.9304 -0.00149029 2.88063e-05
26.0988 -0.00147109 2.82508e-05
26.2693 -0.00145202 2.77026e-05
26.4421 -0.00143306 2.71613e-05
26.6174 -0.00141421 2.66267e-05
26.7954 -0.00139545 2.60983e-05
26.9761 -0.00137678 2.55759e-05
27.1598 -0.00135818 2.50589e-05
27.3468 -0.00133964 2.4547e-05
27.5373 -0.00132113 2.40397e-05
27.7317 -0.00130265 2.35365e-05
27.9302 -0.00128416 2.30369e-05
28.1333 -0.00126565 2.25403e-05
28.3415 -0.00124709 2.20459e-05
28.5554 -0.00122845 2.1553e-05
28.7758 -0.00120968 2.10605e-05
29.0035 -0.00119073 2.05672e-05
29.2396 -0.00117154 2.00717e-05
29.4858 -0.00115203 1.9572e-05
29.7441 -0.00113208 1.90654e-05
30.0173 -0.00111153 1.85483e-05
30.3101 -0.00109013 1.80149e-05
30.6297 -0.00106746 1.74556e-05
30.9905 -0.00104272 1.68517e-05
31.4301 -0.00101371 1.61531e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1ClassicOneLoop/GRp_OneLoopFRG.txt <==
-31.4301 -0.00101408 -1.61649e-05
-30.9905 -0.00104311 -1.68645e-05
-30.6297 -0.00106788 -1.74691e-05
-30.3101 -0.00109056 -1.80291e-05
-30.0173 -0.00111197 -1.85632e-05
-29.7441 -0.00113254 -1.9081e-05
-29.4858 -0.00115251 -1.95883e-05
-29.2396 -0.00117204 -2.00887e-05
-29.0035 -0.00119124 -2.05849e-05
-28.7758 -0.00121021 -2.10789e-05
-28.5554 -0.001229 -2.15721e-05
-28.3415 -0.00124766 -2.20658e-05
-28.1333 -0.00126623 -2.25609e-05
-27.9302 -0.00128476 -2.30583e-05
-27.7317 -0.00130326 -2.35587e-05
-27.5373 -0.00132176 -2.40626e-05
-27.3468 -0.00134029 -2.45707e-05
-27.1598 -0.00135885 -2.50835e-05
-26.9761 -0.00137747 -2.56013e-05
-26.7954 -0.00139616 -2.61247e-05
-26.6174 -0.00141493 -2.66539e-05
-26.4421 -0.0014338 -2.71895e-05
-26.2693 -0.00145278 -2.77316e-05
-26.0988 -0.00147187 -2.82808e-05
-25.9304 -0.0014911 -2.88373e-05
-25.7641 -0.00151046 -2.94014e-05
-25.5998 -0.00152997 -2.99734e-05
-25.4373 -0.00154963 -3.05537e-05
-25.2766 -0.00156945 -3.11426e-05
-25.1175 -0.00158945 -3.17404e-05
-24.9601 -0.00160962 -3.23473e-05
-24.8041 -0.00162998 -3.29637e-05
-24.6496 -0.00165053 -3.35899e-05
-24.4966 -0.00167129 -3.42262e-05
-24.3448 -0.00169225 -3.4873e-05
-24.1944 -0.00171342 -3.55304e-05
-24.0451 -0.00173482 -3.61989e-05
-23.8971 -0.00175645 -3.68787e-05
-23.7502 -0.00177831 -3.75703e-05
-23.6044 -0.00180041 -3.82739e-05
-23.4597 -0.00182276 -3.89898e-05
-23.316 -0.00184537 -3.97184e-05
-23.1733 -0.00186824 -4.04602e-05
-23.0316 -0.00189138 -4.12153e-05
-22.8908 -0.0019148 -4.19842e-05
-22.7509 -0.0019385 -4.27673e-05
-22.6118 -0.0019625 -4.3565e-05
-22.4736 -0.00198679 -4.43776e-05
-22.3363 -0.00201139 -4.52055e-05
-22.1997 -0.0020363 -4.60493e-05
-22.0639 -0.00206153 -4.69092e-05
-21.9288 -0.0020871 -4.77857e-05
-21.7945 -0.002113 -4.86794e-05
-21.6609 -0.00213924 -4.95905e-05
-21.528 -0.00216584 -5.05197e-05
-21.3958 -0.00219279 -5.14674e-05
-21.2642 -0.00222012 -5.24341e-05
-21.1332 -0.00224783 -5.34203e-05
-21.0029 -0.00227592 -5.44266e-05
-20.8732 -0.00230441 -5.54534e-05
-20.7441 -0.0023333 -5.65014e-05
-20.6156 -0.00236261 -5.75712e-05
-20.4876 -0.00239234 -5.86633e-05
-20.3602 -0.0024225 -5.97783e-05
-20.2333 -0.00245311 -6.09169e-05
-20.1069 -0.00248417 -6.20797e-05
-19.9811 -0.0025157 -6.32675e-05
-19.8557 -0.0025477 -6.44808e-05
-19.7309 -0.00258019 -6.57205e-05
-19.6065 -0.00261317 -6.69872e-05
-19.4826 -0.00264667 -6.82818e-05
-19.3592 -0.00268068 -6.9605e-05
-19.2362 -0.00271523 -7.09576e-05
-19.1137 -0.00275032 -7.23405e-05
-18.9916 -0.00278597 -7.37545e-05
-18.8699 -0.00282219 -7.52006e-05
-18.7487 -0.002859 -7.66797e-05
-18.6278 -0.0028964 -7.81927e-05
-18.5074 -0.00293442 -7.97406e-05
-18.3873 -0.00297306 -8.13245e-05
-18.2676 -0.00301235 -8.29454e-05
-18.1483 -0.0030523 -8.46045e-05
-18.0294 -0.00309291 -8.63028e-05
-17.9108 -0.00313422 -8.80416e-05
-17.7926 -0.00317624 -8.9822e-05
-17.6748 -0.00321898 -9.16454e-05
-17.5572 -0.00326246 -9.3513e-05
-17.4401 -0.0033067 -9.54263e-05
-17.3232 -0.00335172 -9.73866e-05
-17.2067 -0.00339753 -9.93954e-05
-17.0905 -0.00344417 -0.000101454
-16.9746 -0.00349164 -0.000103565
-16.859 -0.00353998 -0.000105728
-16.7437 -0.00358919 -0.000107947
-16.6288 -0.00363931 -0.000110222
-16.5141 -0.00369036 -0.000112555
-16.3997 -0.00374236 -0.000114949
-16.2856 -0.00379534 -0.000117406
-16.1717 -0.00384932 -0.000119927
-16.0582 -0.00390432 -0.000122514
-15.9449 -0.00396039 -0.00012517
-15.8319 -0.00401753 -0.000127897
-15.7191 -0.00407579 -0.000130698
-15.6066 -0.00413519 -0.000133574
-15.4943 -0.00419577 -0.000136529
-15.3823 -0.00425755 -0.000139565
-15.2705 -0.00432057 -0.000142686
-15.159 -0.00438486 -0.000145893
-15.0477 -0.00445046 -0.00014919
-14.9367 -0.00451741 -0.00015258
-14.8258 -0.00458574 -0.000156067
-14.7152 -0.00465549 -0.000159654
-14.6049 -0.00472671 -0.000163344
-14.4947 -0.00479943 -0.000167142
-14.3848 -0.00487369 -0.00017105
-14.275 -0.00494956 -0.000175074
-14.1655 -0.00502706 -0.000179218
-14.0562 -0.00510625 -0.000183486
-13.9471 -0.00518719 -0.000187882
-13.8382 -0.00526991 -0.000192412
-13.7294 -0.00535448 -0.000197081
-13.6209 -0.00544095 -0.000201894
-13.5126 -0.00552939 -0.000206857
-13.4044 -0.00561984 -0.000211975
-13.2965 -0.00571238 -0.000217254
-13.1887 -0.00580707 -0.000222702
-13.0811 -0.00590398 -0.000228325
-12.9737 -0.00600318 -0.000234129
-12.8664 -0.00610474 -0.000240123
-12.7593 -0.00620874 -0.000246313
-12.6524 -0.00631525 -0.000252709
-12.5457 -0.00642437 -0.000259319
-12.4391 -0.00653618 -0.000266151
-12.3327 -0.00665077 -0.000273215
-12.2265 -0.00676823 -0.000280522
-12.1204 -0.00688866 -0.000288081
-12.0144 -0.00701217 -0.000295904
-11.9086 -0.00713885 -0.000304002
-11.803 -0.00726883 -0.000312387
-11.6975 -0.00740221 -0.000321072
-11.5922 -0.00753912 -0.000330071
-11.487 -0.00767968 -0.000339398
-11.3819 -0.00782404 -0.000349069
-11.277 -0.00797232 -0.000359098
-11.1722 -0.00812467 -0.000369503
-11.0676 -0.00828124 -0.000380302
-10.9631 -0.0084422 -0.000391513
-10.8587 -0.00860771 -0.000403157
-10.7545 -0.00877794 -0.000415254
-10.6503 -0.00895307 -0.000427827
-10.5463 -0.00913331 -0.000440899
-10.4425 -0.00931885 -0.000454496
-10.3387 -0.0095099 -0.000468644
-10.2351 -0.00970668 -0.000483371
-10.1316 -0.00990944 -0.000498707
-10.0282 -0.0101184 -0.000514684
-9.92496 -0.0103338 -0.000531337
-9.82181 -0.010556 -0.000548701
-9.71877 -0.0107853 -0.000566814
-9.61583 -0.0110218 -0.000585718
-9.51301 -0.011266 -0.000605457
-9.4103 -0.0115182 -0.000626077
-9.30769 -0.0117788 -0.000647628
-9.20518 -0.0120481 -0.000670163
-9.10278 -0.0123265 -0.00069374
-9.00048 -0.0126144 -0.000718419
-8.89828 -0.0129124 -0.000744266
-8.79618 -0.0132208 -0.000771352
-8.69417 -0.0135401 -0.000799751
-8.59226 -0.0138709 -0.000829545
-8.49044 -0.0142138 -0.00086082
-8.38872 -0.0145694 -0.000893671
-8.28708 -0.0149382 -0.000928199
-8.18554 -0.015321 -0.000964512
-8.08408 -0.0157184 -0.00100273
-7.98271 -0.0161314 -0.00104298
-7.88143 -0.0165605 -0.00108539
-7.78023 -0.0170069 -0.00113012
-7.67911 -0.0174713 -0.00117733
-7.57807 -0.0179548 -0.00122719
-7.47712 -0.0184584 -0.0012799
-7.37624 -0.0189834 -0.00133566
-7.27544 -0.0195309 -0.0013947
-7.17471 -0.0201022 -0.00145726
-7.07406 -0.0206988 -0.00152362
-6.97348 -0.0213222 -0.00159406
-6.87298 -0.0219741 -0.00166892
-6.77254 -0.0226562 -0.00174854
-6.67218 -0.0233705 -0.00183332
-6.57188 -0.024119 -0.00192368
-6.47166 -0.0249041 -0.0020201
-6.37149 -0.025728 -0.00212311
-6.2714 -0.0265936 -0.00223327
-6.17136 -0.0275037 -0.00235123
-6.07139 -0.0284614 -0.0024777
-5.97148 -0.0294701 -0.00261348
-5.87163 -0.0305337 -0.00275944
-5.77184 -0.0316563 -0.00291658
-5.67211 -0.0328422 -0.00308601
-5.57243 -0.0340966 -0.00326897
-5.47281 -0.0354249 -0.00346686
-5.37325 -0.036833 -0.00368126
-5.27373 -0.0383276 -0.00391397
-5.17427 -0.0399162 -0.00416701
-5.07487 -0.0416069 -0.00444271
-4.97551 -0.0434088 -0.0047437
-4.8762 -0.0453321 -0.00507303
-4.77694 -0.0473882 -0.00543417
-4.67772 -0.0495899 -0.00583115
-4.57855 -0.0519516 -0.00626865
-4.47943 -0.0544896 -0.00675209
-4.38035 -0.0572223 -0.00728782
-4.28131 -0.0601707 -0.0078833
-4.18232 -0.0633586 -0.00854733
-4.08336 -0.0668135 -0.00929037
-3.98445 -0.0705669 -0.0101249
-3.88557 -0.0746551 -0.0110658
-3.78673 -0.0791206 -0.0121312
-3.68793 -0.0840125 -0.0133432
-3.58916 -0.0893888 -0.0147287
-3.49043 -0.0953177 -0.016321
-3.39173 -0.10188 -0.0181617
-3.29307 -0.109173 -0.0203033
-3.19443 -0.117312 -0.0228122
-3.09583 -0.126439 -0.0257743
-2.99725 -0.136724 -0.0293013
-2.89871 -0.148381 -0.0335407
-2.80019 -0.16167 -0.0386906
-2.7017 -0.176922 -0.0450213
-2.60323 -0.194549 -0.0529088
-2.50479 -0.215078 -0.0628871
-2.40638 -0.239182 -0.0757331
-2.30798 -0.267719 -0.0926074
-2.20961 -0.30177 -0.115296
-2.11126 -0.342646 -0.146635
-2.01293 -0.391753 -0.191292
-1.91462 -0.450012 -0.257186
-1.81632 -0.515806 -0.358042
-1.71804 -0.578415 -0.517049
-1.61978 -0.599083 -0.766498
-1.52154 -0.474245 -1.11225
-1.42331 -0.0691476 -1.40177
-1.32509 0.475266 -1.34088
-1.22689 0.793253 -1.0024
-1.12869 0.861252 -0.678119
-1.03051 0.823313 -0.45676
-0.932337 0.760324 -0.316055
-0.834173 0.69969 -0.225377
-0.736016 0.64832 -0.164659
-0.637867 0.606778 -0.122186
-0.539723 0.573969 -0.0911453
-0.441585 0.548591 -0.0674525
-0.343451 0.529524 -0.0485558
-0.24532 0.515913 -0.0327796
-0.147191 0.507154 -0.0189556
-0.0490634 0.502867 -0.00620441
0.0490634 0.502867 0.00620441
0.147191 0.507154 0.0189556
0.24532 0.515913 0.0327796
0.343451 0.529524 0.0485558
0.441585 0.548591 0.0674525
0.539723 0.573969 0.0911453
0.637867 0.606778 0.122186
0.736016 0.64832 0.164659
0.834173 0.69969 0.225377
0.932337 0.760324 0.316055
1.03051 0.823313 0.45676
1.12869 0.861252 0.678119
1.22689 0.793253 1.0024
1.32509 0.475266 1.34088
1.42331 -0.0691476 1.40177
1.52154 -0.474245 1.11225
1.61978 -0.599083 0.766498
1.71804 -0.578415 0.517049
1.81632 -0.515806 0.358042
1.91462 -0.450012 0.257186
2.01293 -0.391753 0.191292
2.11126 -0.342646 0.146635
2.20961 -0.30177 0.115296
2.30798 -0.267719 0.0926074
2.40638 -0.239182 0.0757331
2.50479 -0.215078 0.0628871
2.60323 -0.194549 0.0529088
2.7017 -0.176922 0.0450213
2.80019 -0.16167 0.0386906
2.89871 -0.148381 0.0335407
2.99725 -0.136724 0.0293013
3.09583 -0.126439 0.0257743
3.19443 -0.117312 0.0228122
3.29307 -0.109173 0.0203033
3.39173 -0.10188 0.0181617
3.49043 -0.0953177 0.016321
3.58916 -0.0893888 0.0147287
3.68793 -0.0840125 0.0133432
3.78673 -0.0791206 0.0121312
3.88557 -0.0746551 0.0110658
3.98445 -0.0705669 0.0101249
4.08336 -0.0668135 0.00929037
4.18232 -0.0633586 0.00854733
4.28131 -0.0601707 0.0078833
4.38035 -0.0572223 0.00728782
4.47943 -0.0544896 0.00675209
4.57855 -0.0519516 0.00626865
4.67772 -0.0495899 0.00583115
4.77694 -0.0473882 0.00543417
4.8762 -0.0453321 0.00507303
4.97551 -0.0434088 0.0047437
5.07487 -0.0416069 0.00444271
5.17427 -0.0399162 0.00416701
5.27373 -0.0383276 0.00391397
5.37325 -0.036833 0.00368126
5.47281 -0.0354249 0.00346686
5.57243 -0.0340966 0.00326897
5.67211 -0.0328422 0.00308601
5.77184 -0.0316563 0.00291658
5.87163 -0.0305337 0.00275944
5.97148 -0.0294701 0.00261348
6.07139 -0.0284614 0.0024777
6.17136 -0.0275037 0.00235123
6.2714 -0.0265936 0.00223327
6.37149 -0.025728 0.00212311
6.47166 -0.0249041 0.0020201
6.57188 -0.024119 0.00192368
6.67218 -0.0233705 0.00183332
6.77254 -0.0226562 0.00174854
6.87298 -0.0219741 0.00166892
6.97348 -0.0213222 0.00159406
7.07406 -0.0206988 0.00152362
7.17471 -0.0201022 0.00145726
7.27544 -0.0195309 0.0013947
7.37624 -0.0189834 0.00133566
7.47712 -0.0184584 0.0012799
7.57807 -0.0179548 0.00122719
7.67911 -0.0174713 0.00117733
7.78023 -0.0170069 0.00113012
7.88143 -0.0165605 0.00108539
7.98271 -0.0161314 0.00104298
8.08408 -0.0157184 0.00100273
8.18554 -0.015321 0.000964512
8.28708 -0.0149382 0.000928199
8.38872 -0.0145694 0.000893671
8.49044 -0.0142138 0.00086082
8.59226 -0.0138709 0.000829545
8.69417 -0.0135401 0.000799751
8.79618 -0.0132208 0.000771352
8.89828 -0.0129124 0.000744266
9.00048 -0.0126144 0.000718419
9.10278 -0.0123265 0.00069374
9.20518 -0.0120481 0.000670163
9.30769 -0.0117788 0.000647628
9.4103 -0.0115182 0.000626077
9.51301 -0.011266 0.000605457
9.61583 -0.0110218 0.000585718
9.71877 -0.0107853 0.000566814
9.82181 -0.010556 0.000548701
9.92496 -0.0103338 0.000531337
10.0282 -0.0101184 0.000514684
10.1316 -0.00990944 0.000498707
10.2351 -0.00970668 0.000483371
10.3387 -0.0095099 0.000468644
10.4425 -0.00931885 0.000454496
10.5463 -0.00913331 0.000440899
10.6503 -0.00895307 0.000427827
10.7545 -0.00877794 0.000415254
10.8587 -0.00860771 0.000403157
10.9631 -0.0084422 0.000391513
11.0676 -0.00828124 0.000380302
11.1722 -0.00812467 0.000369503
11.277 -0.00797232 0.000359098
11.3819 -0.00782404 0.000349069
11.487 -0.00767968 0.000339398
11.5922 -0.00753912 0.000330071
11.6975 -0.00740221 0.000321072
11.803 -0.00726883 0.000312387
11.9086 -0.00713885 0.000304002
12.0144 -0.00701217 0.000295904
12.1204 -0.00688866 0.000288081
12.2265 -0.00676823 0.000280522
12.3327 -0.00665077 0.000273215
12.4391 -0.00653618 0.000266151
12.5457 -0.00642437 0.000259319
12.6524 -0.00631525 0.000252709
12.7593 -0.00620874 0.000246313
12.8664 -0.00610474 0.000240123
12.9737 -0.00600318 0.000234129
13.0811 -0.00590398 0.000228325
13.1887 -0.00580707 0.000222702
13.2965 -0.00571238 0.000217254
13.4044 -0.00561984 0.000211975
13.5126 -0.00552939 0.000206857
13.6209 -0.00544095 0.000201894
13.7294 -0.00535448 0.000197081
13.8382 -0.00526991 0.000192412
13.9471 -0.00518719 0.000187882
14.0562 -0.00510625 0.000183486
14.1655 -0.00502706 0.000179218
14.275 -0.00494956 0.000175074
14.3848 -0.00487369 0.00017105
14.4947 -0.00479943 0.000167142
14.6049 -0.00472671 0.000163344
14.7152 -0.00465549 0.000159654
14.8258 -0.00458574 0.000156067
14.9367 -0.00451741 0.00015258
15.0477 -0.00445046 0.00014919
15.159 -0.00438486 0.000145893
15.2705 -0.00432057 0.000142686
15.3823 -0.00425755 0.000139565
15.4943 -0.00419577 0.000136529
15.6066 -0.00413519 0.000133574
15.7191 -0.00407579 0.000130698
15.8319 -0.00401753 0.000127897
15.9449 -0.00396039 0.00012517
16.0582 -0.00390432 0.000122514
16.1717 -0.00384932 0.000119927
16.2856 -0.00379534 0.000117406
16.3997 -0.00374236 0.000114949
16.5141 -0.00369036 0.000112555
16.6288 -0.00363931 0.000110222
16.7437 -0.00358919 0.000107947
16.859 -0.00353998 0.000105728
16.9746 -0.00349164 0.000103565
17.0905 -0.00344417 0.000101454
17.2067 -0.00339753 9.93954e-05
17.3232 -0.00335172 9.73866e-05
17.4401 -0.0033067 9.54263e-05
17.5572 -0.00326246 9.3513e-05
17.6748 -0.00321898 9.16454e-05
17.7926 -0.00317624 8.9822e-05
17.9108 -0.00313422 8.80416e-05
18.0294 -0.00309291 8.63028e-05
18.1483 -0.0030523 8.46045e-05
18.2676 -0.00301235 8.29454e-05
18.3873 -0.00297306 8.13245e-05
18.5074 -0.00293442 7.97406e-05
18.6278 -0.0028964 7.81927e-05
18.7487 -0.002859 7.66797e-05
18.8699 -0.00282219 7.52006e-05
18.9916 -0.00278597 7.37545e-05
19.1137 -0.00275032 7.23405e-05
19.2362 -0.00271523 7.09576e-05
19.3592 -0.00268068 6.9605e-05
19.4826 -0.00264667 6.82818e-05
19.6065 -0.00261317 6.69872e-05
19.7309 -0.00258019 6.57205e-05
19.8557 -0.0025477 6.44808e-05
19.9811 -0.0025157 6.32675e-05
20.1069 -0.00248417 6.20797e-05
20.2333 -0.00245311 6.09169e-05
20.3602 -0.0024225 5.97783e-05
20.4876 -0.00239234 5.86633e-05
20.6156 -0.00236261 5.75712e-05
20.7441 -0.0023333 5.65014e-05
20.8732 -0.00230441 5.54534e-05
21.0029 -0.00227592 5.44266e-05
21.1332 -0.00224783 5.34203e-05
21.2642 -0.00222012 5.24341e-05
21.3958 -0.00219279 5.14674e-05
21.528 -0.00216584 5.05197e-05
21.6609 -0.00213924 4.95905e-05
21.7945 -0.002113 4.86794e-05
21.9288 -0.0020871 4.77857e-05
22.0639 -0.00206153 4.69092e-05
22.1997 -0.0020363 4.60493e-05
22.3363 -0.00201139 4.52055e-05
22.4736 -0.00198679 4.43776e-05
22.6118 -0.0019625 4.3565e-05
22.7509 -0.0019385 4.27673e-05
22.8908 -0.0019148 4.19842e-05
23.0316 -0.00189138 4.12153e-05
23.1733 -0.00186824 4.04602e-05
23.316 -0.00184537 3.97184e-05
23.4597 -0.00182276 3.89898e-05
23.6044 -0.00180041 3.82739e-05
23.7502 -0.00177831 3.75703e-05
23.8971 -0.00175645 3.68787e-05
24.0451 -0.00173482 3.61989e-05
24.1944 -0.00171342 3.55304e-05
24.3448 -0.00169225 3.4873e-05
24.4966 -0.00167129 3.42262e-05
24.6496 -0.00165053 3.35899e-05
24.8041 -0.00162998 3.29637e-05
24.9601 -0.00160962 3.23473e-05
25.1175 -0.00158945 3.17404e-05
25.2766 -0.00156945 3.11426e-05
25.4373 -0.00154963 3.05537e-05
25.5998 -0.00152997 2.99734e-05
25.7641 -0.00151046 2.94014e-05
25.9304 -0.0014911 2.88373e-05
26.0988 -0.00147187 2.82808e-05
26.2693 -0.00145278 2.77316e-05
26.4421 -0.0014338 2.71895e-05
26.6174 -0.00141493 2.66539e-05
26.7954 -0.00139616 2.61247e-05
26.9761 -0.00137747 2.56013e-05
27.1598 -0.00135885 2.50835e-05
27.3468 -0.00134029 2.45707e-05
27.5373 -0.00132176 2.40626e-05
27.7317 -0.00130326 2.35587e-05
27.9302 -0.00128476 2.30583e-05
28.1333 -0.00126623 2.25609e-05
28.3415 -0.00124766 2.20658e-05
28.5554 -0.001229 2.15721e-05
28.7758 -0.00121021 2.10789e-05
29.0035 -0.00119124 2.05849e-05
29.2396 -0.00117204 2.00887e-05
29.4858 -0.00115251 1.95883e-05
29.7441 -0.00113254 1.9081e-05
30.0173 -0.00111197 1.85632e-05
30.3101 -0.00109056 1.80291e-05
30.6297 -0.00106788 1.74691e-05
30.9905 -0.00104311 1.68645e-05
31.4301 -0.00101408 1.61649e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1ClassicOneLoop/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.125
#Lambda=0.5
#Beta=0.25
#Nc=1
#QUANTUM=1

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=512 aX=1 aP=1

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1ClassicOneLoop/SigmaAOneLoop.txt <==
-31.4301 -1.00511 -6.69413e-18
-30.9905 -1.00511 -6.69413e-18
-30.6297 -1.00511 -6.69413e-18
-30.3101 -1.00511 -6.69413e-18
-30.0173 -1.00511 -6.69413e-18
-29.7441 -1.00511 -6.69413e-18
-29.4858 -1.00511 -6.69413e-18
-29.2396 -1.00511 -6.69413e-18
-29.0035 -1.00511 -6.69413e-18
-28.7758 -1.00511 -6.69413e-18
-28.5554 -1.00511 -6.69413e-18
-28.3415 -1.00511 -6.69413e-18
-28.1333 -1.00511 -6.69413e-18
-27.9302 -1.00511 -6.69413e-18
-27.7317 -1.00511 -6.69413e-18
-27.5373 -1.00511 -6.69413e-18
-27.3468 -1.00511 -6.69413e-18
-27.1598 -1.00511 -6.69413e-18
-26.9761 -1.00511 -6.69413e-18
-26.7954 -1.00511 -6.69413e-18
-26.6174 -1.00511 -6.69413e-18
-26.4421 -1.00511 -6.69413e-18
-26.2693 -1.00511 -6.69413e-18
-26.0988 -1.00511 -6.69413e-18
-25.9304 -1.00511 -6.69413e-18
-25.7641 -1.00511 -6.69413e-18
-25.5998 -1.00511 -6.69413e-18
-25.4373 -1.00511 -6.69413e-18
-25.2766 -1.00511 -6.69413e-18
-25.1175 -1.00511 -6.69413e-18
-24.9601 -1.00511 -6.69413e-18
-24.8041 -1.00511 -6.69413e-18
-24.6496 -1.00511 -6.69413e-18
-24.4966 -1.00511 -6.69413e-18
-24.3448 -1.00511 -6.69413e-18
-24.1944 -1.00511 -6.69413e-18
-24.0451 -1.00511 -6.69413e-18
-23.8971 -1.00511 -6.69413e-18
-23.7502 -1.00511 -6.69413e-18
-23.6044 -1.00511 -6.69413e-18
-23.4597 -1.00511 -6.69413e-18
-23.316 -1.00511 -6.69413e-18
-23.1733 -1.00511 -6.69413e-18
-23.0316 -1.00511 -6.69413e-18
-22.8908 -1.00511 -6.69413e-18
-22.7509 -1.00511 -6.69413e-18
-22.6118 -1.00511 -6.69413e-18
-22.4736 -1.00511 -6.69413e-18
-22.3363 -1.00511 -6.69413e-18
-22.1997 -1.00511 -6.69413e-18
-22.0639 -1.00511 -6.69413e-18
-21.9288 -1.00511 -6.69413e-18
-21.7945 -1.00511 -6.69413e-18
-21.6609 -1.00511 -6.69413e-18
-21.528 -1.00511 -6.69413e-18
-21.3958 -1.00511 -6.69413e-18
-21.2642 -1.00511 -6.69413e-18
-21.1332 -1.00511 -6.69413e-18
-21.0029 -1.00511 -6.69413e-18
-20.8732 -1.00511 -6.69413e-18
-20.7441 -1.00511 -6.69413e-18
-20.6156 -1.00511 -6.69413e-18
-20.4876 -1.00511 -6.69413e-18
-20.3602 -1.00511 -6.69413e-18
-20.2333 -1.00511 -6.69413e-18
-20.1069 -1.00511 -6.69413e-18
-19.9811 -1.00511 -6.69413e-18
-19.8557 -1.00511 -6.69413e-18
-19.7309 -1.00511 -6.69413e-18
-19.6065 -1.00511 -6.69413e-18
-19.4826 -1.00511 -6.69413e-18
-19.3592 -1.00511 -6.69413e-18
-19.2362 -1.00511 -6.69413e-18
-19.1137 -1.00511 -6.69413e-18
-18.9916 -1.00511 -6.69413e-18
-18.8699 -1.00511 -6.69413e-18
-18.7487 -1.00511 -6.69413e-18
-18.6278 -1.00511 -6.69413e-18
-18.5074 -1.00511 -6.69413e-18
-18.3873 -1.00511 -6.69413e-18
-18.2676 -1.00511 -6.69413e-18
-18.1483 -1.00511 -6.69413e-18
-18.0294 -1.00511 -6.69413e-18
-17.9108 -1.00511 -6.69413e-18
-17.7926 -1.00511 -6.69413e-18
-17.6748 -1.00511 -6.69413e-18
-17.5572 -1.00511 -6.69413e-18
-17.4401 -1.00511 -6.69413e-18
-17.3232 -1.00511 -6.69413e-18
-17.2067 -1.00511 -6.69413e-18
-17.0905 -1.00511 -6.69413e-18
-16.9746 -1.00511 -6.69413e-18
-16.859 -1.00511 -6.69413e-18
-16.7437 -1.00511 -6.69413e-18
-16.6288 -1.00511 -6.69413e-18
-16.5141 -1.00511 -6.69413e-18
-16.3997 -1.00511 -6.69413e-18
-16.2856 -1.00511 -6.69413e-18
-16.1717 -1.00511 -6.69413e-18
-16.0582 -1.00511 -6.69413e-18
-15.9449 -1.00511 -6.69413e-18
-15.8319 -1.00511 -6.69413e-18
-15.7191 -1.00511 -6.69413e-18
-15.6066 -1.00511 -6.69413e-18
-15.4943 -1.00511 -6.69413e-18
-15.3823 -1.00511 -6.69413e-18
-15.2705 -1.00511 -6.69413e-18
-15.159 -1.00511 -6.69413e-18
-15.0477 -1.00511 -6.69413e-18
-14.9367 -1.00511 -6.69413e-18
-14.8258 -1.00511 -6.69413e-18
-14.7152 -1.00511 -6.69413e-18
-14.6049 -1.00511 -6.69413e-18
-14.4947 -1.00511 -6.69413e-18
-14.3848 -1.00511 -6.69413e-18
-14.275 -1.00511 -6.69413e-18
-14.1655 -1.00511 -6.69413e-18
-14.0562 -1.00511 -6.69413e-18
-13.9471 -1.00511 -6.69413e-18
-13.8382 -1.00511 -6.69413e-18
-13.7294 -1.00511 -6.69413e-18
-13.6209 -1.00511 -6.69413e-18
-13.5126 -1.00511 -6.69413e-18
-13.4044 -1.00511 -6.69413e-18
-13.2965 -1.00511 -6.69413e-18
-13.1887 -1.00511 -6.69413e-18
-13.0811 -1.00511 -6.69413e-18
-12.9737 -1.00511 -6.69413e-18
-12.8664 -1.00511 -6.69413e-18
-12.7593 -1.00511 -6.69413e-18
-12.6524 -1.00511 -6.69413e-18
-12.5457 -1.00511 -6.69413e-18
-12.4391 -1.00511 -6.69413e-18
-12.3327 -1.00511 -6.69413e-18
-12.2265 -1.00511 -6.69413e-18
-12.1204 -1.00511 -6.69413e-18
-12.0144 -1.00511 -6.69413e-18
-11.9086 -1.00511 -6.69413e-18
-11.803 -1.00511 -6.69413e-18
-11.6975 -1.00511 -6.69413e-18
-11.5922 -1.00511 -6.69413e-18
-11.487 -1.00511 -6.69413e-18
-11.3819 -1.00511 -6.69413e-18
-11.277 -1.00511 -6.69413e-18
-11.1722 -1.00511 -6.69413e-18
-11.0676 -1.00511 -6.69413e-18
-10.9631 -1.00511 -6.69413e-18
-10.8587 -1.00511 -6.69413e-18
-10.7545 -1.00511 -6.69413e-18
-10.6503 -1.00511 -6.69413e-18
-10.5463 -1.00511 -6.69413e-18
-10.4425 -1.00511 -6.69413e-18
-10.3387 -1.00511 -6.69413e-18
-10.2351 -1.00511 -6.69413e-18
-10.1316 -1.00511 -6.69413e-18
-10.0282 -1.00511 -6.69413e-18
-9.92496 -1.00511 -6.69413e-18
-9.82181 -1.00511 -6.69413e-18
-9.71877 -1.00511 -6.69413e-18
-9.61583 -1.00511 -6.69413e-18
-9.51301 -1.00511 -6.69413e-18
-9.4103 -1.00511 -6.69413e-18
-9.30769 -1.00511 -6.69413e-18
-9.20518 -1.00511 -6.69413e-18
-9.10278 -1.00511 -6.69413e-18
-9.00048 -1.00511 -6.69413e-18
-8.89828 -1.00511 -6.69413e-18
-8.79618 -1.00511 -6.69413e-18
-8.69417 -1.00511 -6.69413e-18
-8.59226 -1.00511 -6.69413e-18
-8.49044 -1.00511 -6.69413e-18
-8.38872 -1.00511 -6.69413e-18
-8.28708 -1.00511 -6.69413e-18
-8.18554 -1.00511 -6.69413e-18
-8.08408 -1.00511 -6.69413e-18
-7.98271 -1.00511 -6.69413e-18
-7.88143 -1.00511 -6.69413e-18
-7.78023 -1.00511 -6.69413e-18
-7.67911 -1.00511 -6.69413e-18
-7.57807 -1.00511 -6.69413e-18
-7.47712 -1.00511 -6.69413e-18
-7.37624 -1.00511 -6.69413e-18
-7.27544 -1.00511 -6.69413e-18
-7.17471 -1.00511 -6.69413e-18
-7.07406 -1.00511 -6.69413e-18
-6.97348 -1.00511 -6.69413e-18
-6.87298 -1.00511 -6.69413e-18
-6.77254 -1.00511 -6.69413e-18
-6.67218 -1.00511 -6.69413e-18
-6.57188 -1.00511 -6.69413e-18
-6.47166 -1.00511 -6.69413e-18
-6.37149 -1.00511 -6.69413e-18
-6.2714 -1.00511 -6.69413e-18
-6.17136 -1.00511 -6.69413e-18
-6.07139 -1.00511 -6.69413e-18
-5.97148 -1.00511 -6.69413e-18
-5.87163 -1.00511 -6.69413e-18
-5.77184 -1.00511 -6.69413e-18
-5.67211 -1.00511 -6.69413e-18
-5.57243 -1.00511 -6.69413e-18
-5.47281 -1.00511 -6.69413e-18
-5.37325 -1.00511 -6.69413e-18
-5.27373 -1.00511 -6.69413e-18
-5.17427 -1.00511 -6.69413e-18
-5.07487 -1.00511 -6.69413e-18
-4.97551 -1.00511 -6.69413e-18
-4.8762 -1.00511 -6.69413e-18
-4.77694 -1.00511 -6.69413e-18
-4.67772 -1.00511 -6.69413e-18
-4.57855 -1.00511 -6.69413e-18
-4.47943 -1.00511 -6.69413e-18
-4.38035 -1.00511 -6.69413e-18
-4.28131 -1.00511 -6.69413e-18
-4.18232 -1.00511 -6.69413e-18
-4.08336 -1.00511 -6.69413e-18
-3.98445 -1.00511 -6.69413e-18
-3.88557 -1.00511 -6.69413e-18
-3.78673 -1.00511 -6.69413e-18
-3.68793 -1.00511 -6.69413e-18
-3.58916 -1.00511 -6.69413e-18
-3.49043 -1.00511 -6.69413e-18
-3.39173 -1.00511 -6.69413e-18
-3.29307 -1.00511 -6.69413e-18
-3.19443 -1.00511 -6.69413e-18
-3.09583 -1.00511 -6.69413e-18
-2.99725 -1.00511 -6.69413e-18
-2.89871 -1.00511 -6.69413e-18
-2.80019 -1.00511 -6.69413e-18
-2.7017 -1.00511 -6.69413e-18
-2.60323 -1.00511 -6.69413e-18
-2.50479 -1.00511 -6.69413e-18
-2.40638 -1.00511 -6.69413e-18
-2.30798 -1.00511 -6.69413e-18
-2.20961 -1.00511 -6.69413e-18
-2.11126 -1.00511 -6.69413e-18
-2.01293 -1.00511 -6.69413e-18
-1.91462 -1.00511 -6.69413e-18
-1.81632 -1.00511 -6.69413e-18
-1.71804 -1.00511 -6.69413e-18
-1.61978 -1.00511 -6.69413e-18
-1.52154 -1.00511 -6.69413e-18
-1.42331 -1.00511 -6.69413e-18
-1.32509 -1.00511 -6.69413e-18
-1.22689 -1.00511 -6.69413e-18
-1.12869 -1.00511 -6.69413e-18
-1.03051 -1.00511 -6.69413e-18
-0.932337 -1.00511 -6.69413e-18
-0.834173 -1.00511 -6.69413e-18
-0.736016 -1.00511 -6.69413e-18
-0.637867 -1.00511 -6.69413e-18
-0.539723 -1.00511 -6.69413e-18
-0.441585 -1.00511 -6.69413e-18
-0.343451 -1.00511 -6.69413e-18
-0.24532 -1.00511 -6.69413e-18
-0.147191 -1.00511 -6.69413e-18
-0.0490634 -1.00511 -6.69413e-18
0.0490634 -1.00511 -6.69413e-18
0.147191 -1.00511 -6.69413e-18
0.24532 -1.00511 -6.69413e-18
0.343451 -1.00511 -6.69413e-18
0.441585 -1.00511 -6.69413e-18
0.539723 -1.00511 -6.69413e-18
0.637867 -1.00511 -6.69413e-18
0.736016 -1.00511 -6.69413e-18
0.834173 -1.00511 -6.69413e-18
0.932337 -1.00511 -6.69413e-18
1.03051 -1.00511 -6.69413e-18
1.12869 -1.00511 -6.69413e-18
1.22689 -1.00511 -6.69413e-18
1.32509 -1.00511 -6.69413e-18
1.42331 -1.00511 -6.69413e-18
1.52154 -1.00511 -6.69413e-18
1.61978 -1.00511 -6.69413e-18
1.71804 -1.00511 -6.69413e-18
1.81632 -1.00511 -6.69413e-18
1.91462 -1.00511 -6.69413e-18
2.01293 -1.00511 -6.69413e-18
2.11126 -1.00511 -6.69413e-18
2.20961 -1.00511 -6.69413e-18
2.30798 -1.00511 -6.69413e-18
2.40638 -1.00511 -6.69413e-18
2.50479 -1.00511 -6.69413e-18
2.60323 -1.00511 -6.69413e-18
2.7017 -1.00511 -6.69413e-18
2.80019 -1.00511 -6.69413e-18
2.89871 -1.00511 -6.69413e-18
2.99725 -1.00511 -6.69413e-18
3.09583 -1.00511 -6.69413e-18
3.19443 -1.00511 -6.69413e-18
3.29307 -1.00511 -6.69413e-18
3.39173 -1.00511 -6.69413e-18
3.49043 -1.00511 -6.69413e-18
3.58916 -1.00511 -6.69413e-18
3.68793 -1.00511 -6.69413e-18
3.78673 -1.00511 -6.69413e-18
3.88557 -1.00511 -6.69413e-18
3.98445 -1.00511 -6.69413e-18
4.08336 -1.00511 -6.69413e-18
4.18232 -1.00511 -6.69413e-18
4.28131 -1.00511 -6.69413e-18
4.38035 -1.00511 -6.69413e-18
4.47943 -1.00511 -6.69413e-18
4.57855 -1.00511 -6.69413e-18
4.67772 -1.00511 -6.69413e-18
4.77694 -1.00511 -6.69413e-18
4.8762 -1.00511 -6.69413e-18
4.97551 -1.00511 -6.69413e-18
5.07487 -1.00511 -6.69413e-18
5.17427 -1.00511 -6.69413e-18
5.27373 -1.00511 -6.69413e-18
5.37325 -1.00511 -6.69413e-18
5.47281 -1.00511 -6.69413e-18
5.57243 -1.00511 -6.69413e-18
5.67211 -1.00511 -6.69413e-18
5.77184 -1.00511 -6.69413e-18
5.87163 -1.00511 -6.69413e-18
5.97148 -1.00511 -6.69413e-18
6.07139 -1.00511 -6.69413e-18
6.17136 -1.00511 -6.69413e-18
6.2714 -1.00511 -6.69413e-18
6.37149 -1.00511 -6.69413e-18
6.47166 -1.00511 -6.69413e-18
6.57188 -1.00511 -6.69413e-18
6.67218 -1.00511 -6.69413e-18
6.77254 -1.00511 -6.69413e-18
6.87298 -1.00511 -6.69413e-18
6.97348 -1.00511 -6.69413e-18
7.07406 -1.00511 -6.69413e-18
7.17471 -1.00511 -6.69413e-18
7.27544 -1.00511 -6.69413e-18
7.37624 -1.00511 -6.69413e-18
7.47712 -1.00511 -6.69413e-18
7.57807 -1.00511 -6.69413e-18
7.67911 -1.00511 -6.69413e-18
7.78023 -1.00511 -6.69413e-18
7.88143 -1.00511 -6.69413e-18
7.98271 -1.00511 -6.69413e-18
8.08408 -1.00511 -6.69413e-18
8.18554 -1.00511 -6.69413e-18
8.28708 -1.00511 -6.69413e-18
8.38872 -1.00511 -6.69413e-18
8.49044 -1.00511 -6.69413e-18
8.59226 -1.00511 -6.69413e-18
8.69417 -1.00511 -6.69413e-18
8.79618 -1.00511 -6.69413e-18
8.89828 -1.00511 -6.69413e-18
9.00048 -1.00511 -6.69413e-18
9.10278 -1.00511 -6.69413e-18
9.20518 -1.00511 -6.69413e-18
9.30769 -1.00511 -6.69413e-18
9.4103 -1.00511 -6.69413e-18
9.51301 -1.00511 -6.69413e-18
9.61583 -1.00511 -6.69413e-18
9.71877 -1.00511 -6.69413e-18
9.82181 -1.00511 -6.69413e-18
9.92496 -1.00511 -6.69413e-18
10.0282 -1.00511 -6.69413e-18
10.1316 -1.00511 -6.69413e-18
10.2351 -1.00511 -6.69413e-18
10.3387 -1.00511 -6.69413e-18
10.4425 -1.00511 -6.69413e-18
10.5463 -1.00511 -6.69413e-18
10.6503 -1.00511 -6.69413e-18
10.7545 -1.00511 -6.69413e-18
10.8587 -1.00511 -6.69413e-18
10.9631 -1.00511 -6.69413e-18
11.0676 -1.00511 -6.69413e-18
11.1722 -1.00511 -6.69413e-18
11.277 -1.00511 -6.69413e-18
11.3819 -1.00511 -6.69413e-18
11.487 -1.00511 -6.69413e-18
11.5922 -1.00511 -6.69413e-18
11.6975 -1.00511 -6.69413e-18
11.803 -1.00511 -6.69413e-18
11.9086 -1.00511 -6.69413e-18
12.0144 -1.00511 -6.69413e-18
12.1204 -1.00511 -6.69413e-18
12.2265 -1.00511 -6.69413e-18
12.3327 -1.00511 -6.69413e-18
12.4391 -1.00511 -6.69413e-18
12.5457 -1.00511 -6.69413e-18
12.6524 -1.00511 -6.69413e-18
12.7593 -1.00511 -6.69413e-18
12.8664 -1.00511 -6.69413e-18
12.9737 -1.00511 -6.69413e-18
13.0811 -1.00511 -6.69413e-18
13.1887 -1.00511 -6.69413e-18
13.2965 -1.00511 -6.69413e-18
13.4044 -1.00511 -6.69413e-18
13.5126 -1.00511 -6.69413e-18
13.6209 -1.00511 -6.69413e-18
13.7294 -1.00511 -6.69413e-18
13.8382 -1.00511 -6.69413e-18
13.9471 -1.00511 -6.69413e-18
14.0562 -1.00511 -6.69413e-18
14.1655 -1.00511 -6.69413e-18
14.275 -1.00511 -6.69413e-18
14.3848 -1.00511 -6.69413e-18
14.4947 -1.00511 -6.69413e-18
14.6049 -1.00511 -6.69413e-18
14.7152 -1.00511 -6.69413e-18
14.8258 -1.00511 -6.69413e-18
14.9367 -1.00511 -6.69413e-18
15.0477 -1.00511 -6.69413e-18
15.159 -1.00511 -6.69413e-18
15.2705 -1.00511 -6.69413e-18
15.3823 -1.00511 -6.69413e-18
15.4943 -1.00511 -6.69413e-18
15.6066 -1.00511 -6.69413e-18
15.7191 -1.00511 -6.69413e-18
15.8319 -1.00511 -6.69413e-18
15.9449 -1.00511 -6.69413e-18
16.0582 -1.00511 -6.69413e-18
16.1717 -1.00511 -6.69413e-18
16.2856 -1.00511 -6.69413e-18
16.3997 -1.00511 -6.69413e-18
16.5141 -1.00511 -6.69413e-18
16.6288 -1.00511 -6.69413e-18
16.7437 -1.00511 -6.69413e-18
16.859 -1.00511 -6.69413e-18
16.9746 -1.00511 -6.69413e-18
17.0905 -1.00511 -6.69413e-18
17.2067 -1.00511 -6.69413e-18
17.3232 -1.00511 -6.69413e-18
17.4401 -1.00511 -6.69413e-18
17.5572 -1.00511 -6.69413e-18
17.6748 -1.00511 -6.69413e-18
17.7926 -1.00511 -6.69413e-18
17.9108 -1.00511 -6.69413e-18
18.0294 -1.00511 -6.69413e-18
18.1483 -1.00511 -6.69413e-18
18.2676 -1.00511 -6.69413e-18
18.3873 -1.00511 -6.69413e-18
18.5074 -1.00511 -6.69413e-18
18.6278 -1.00511 -6.69413e-18
18.7487 -1.00511 -6.69413e-18
18.8699 -1.00511 -6.69413e-18
18.9916 -1.00511 -6.69413e-18
19.1137 -1.00511 -6.69413e-18
19.2362 -1.00511 -6.69413e-18
19.3592 -1.00511 -6.69413e-18
19.4826 -1.00511 -6.69413e-18
19.6065 -1.00511 -6.69413e-18
19.7309 -1.00511 -6.69413e-18
19.8557 -1.00511 -6.69413e-18
19.9811 -1.00511 -6.69413e-18
20.1069 -1.00511 -6.69413e-18
20.2333 -1.00511 -6.69413e-18
20.3602 -1.00511 -6.69413e-18
20.4876 -1.00511 -6.69413e-18
20.6156 -1.00511 -6.69413e-18
20.7441 -1.00511 -6.69413e-18
20.8732 -1.00511 -6.69413e-18
21.0029 -1.00511 -6.69413e-18
21.1332 -1.00511 -6.69413e-18
21.2642 -1.00511 -6.69413e-18
21.3958 -1.00511 -6.69413e-18
21.528 -1.00511 -6.69413e-18
21.6609 -1.00511 -6.69413e-18
21.7945 -1.00511 -6.69413e-18
21.9288 -1.00511 -6.69413e-18
22.0639 -1.00511 -6.69413e-18
22.1997 -1.00511 -6.69413e-18
22.3363 -1.00511 -6.69413e-18
22.4736 -1.00511 -6.69413e-18
22.6118 -1.00511 -6.69413e-18
22.7509 -1.00511 -6.69413e-18
22.8908 -1.00511 -6.69413e-18
23.0316 -1.00511 -6.69413e-18
23.1733 -1.00511 -6.69413e-18
23.316 -1.00511 -6.69413e-18
23.4597 -1.00511 -6.69413e-18
23.6044 -1.00511 -6.69413e-18
23.7502 -1.00511 -6.69413e-18
23.8971 -1.00511 -6.69413e-18
24.0451 -1.00511 -6.69413e-18
24.1944 -1.00511 -6.69413e-18
24.3448 -1.00511 -6.69413e-18
24.4966 -1.00511 -6.69413e-18
24.6496 -1.00511 -6.69413e-18
24.8041 -1.00511 -6.69413e-18
24.9601 -1.00511 -6.69413e-18
25.1175 -1.00511 -6.69413e-18
25.2766 -1.00511 -6.69413e-18
25.4373 -1.00511 -6.69413e-18
25.5998 -1.00511 -6.69413e-18
25.7641 -1.00511 -6.69413e-18
25.9304 -1.00511 -6.69413e-18
26.0988 -1.00511 -6.69413e-18
26.2693 -1.00511 -6.69413e-18
26.4421 -1.00511 -6.69413e-18
26.6174 -1.00511 -6.69413e-18
26.7954 -1.00511 -6.69413e-18
26.9761 -1.00511 -6.69413e-18
27.1598 -1.00511 -6.69413e-18
27.3468 -1.00511 -6.69413e-18
27.5373 -1.00511 -6.69413e-18
27.7317 -1.00511 -6.69413e-18
27.9302 -1.00511 -6.69413e-18
28.1333 -1.00511 -6.69413e-18
28.3415 -1.00511 -6.69413e-18
28.5554 -1.00511 -6.69413e-18
28.7758 -1.00511 -6.69413e-18
29.0035 -1.00511 -6.69413e-18
29.2396 -1.00511 -6.69413e-18
29.4858 -1.00511 -6.69413e-18
29.7441 -1.00511 -6.69413e-18
30.0173 -1.00511 -6.69413e-18
30.3101 -1.00511 -6.69413e-18
30.6297 -1.00511 -6.69413e-18
30.9905 -1.00511 -6.69413e-18
31.4301 -1.00511 -6.69413e-18


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1ClassicOneLoop/SigmaATwoLoop.txt <==
-31.4301 -0.00071816 8.06147e-05
-30.9905 -0.00114038 3.65932e-05
-30.6297 -0.00140748 5.79221e-05
-30.3101 -0.00167127 3.34683e-05
-30.0173 -0.0019032 5.02929e-05
-29.7441 -0.00209462 3.12028e-05
-29.4858 -0.00222214 4.52061e-05
-29.2396 -0.00230632 3.1384e-05
-29.0035 -0.00236518 4.68954e-05
-28.7758 -0.00241704 3.54879e-05
-28.5554 -0.00246252 4.87534e-05
-28.3415 -0.00250632 3.8591e-05
-28.1333 -0.00254742 5.10192e-05
-27.9302 -0.0025884 4.14351e-05
-27.7317 -0.00262785 5.31282e-05
-27.5373 -0.00266761 4.42472e-05
-27.3468 -0.00270646 5.52048e-05
-27.1598 -0.00274574 4.6955e-05
-26.9761 -0.00278445 5.7352e-05
-26.7954 -0.00282364 4.9582e-05
-26.6174 -0.0028625 5.95662e-05
-26.4421 -0.00290185 5.21887e-05
-26.2693 -0.00294102 6.18321e-05
-26.0988 -0.0029807 5.48132e-05
-25.9304 -0.00302031 6.41528e-05
-25.7641 -0.00306045 5.74709e-05
-25.5998 -0.00310062 6.65404e-05
-25.4373 -0.00314131 6.01696e-05
-25.2766 -0.00318211 6.90061e-05
-25.1175 -0.00322346 6.2918e-05
-24.9601 -0.00326496 7.1557e-05
-24.8041 -0.00330703 6.57261e-05
-24.6496 -0.00334932 7.41979e-05
-24.4966 -0.00339218 6.86044e-05
-24.3448 -0.00343531 7.69329e-05
-24.1944 -0.00347903 7.15623e-05
-24.0451 -0.00352306 7.97668e-05
-23.8971 -0.00356771 7.46084e-05
-23.7502 -0.00361271 8.27053e-05
-23.6044 -0.00365834 7.77504e-05
-23.4597 -0.00370437 8.57544e-05
-23.316 -0.00375105 8.09958e-05
-23.1733 -0.00379816 8.89208e-05
-23.0316 -0.00384595 8.4352e-05
-22.8908 -0.00389421 9.22111e-05
-22.7509 -0.00394316 8.78265e-05
-22.6118 -0.00399263 9.56324e-05
-22.4736 -0.00404282 9.14272e-05
-22.3363 -0.00409356 9.91918e-05
-22.1997 -0.00414504 9.51625e-05
-22.0639 -0.00419712 0.000102897
-21.9288 -0.00424996 9.90408e-05
-21.7945 -0.00430343 0.000106756
-21.6609 -0.0043577 0.000103071
-21.528 -0.00441265 0.000110777
-21.3958 -0.00446842 0.000107263
-21.2642 -0.00452491 0.00011497
-21.1332 -0.00458225 0.000111626
-21.0029 -0.00464035 0.000119343
-20.8732 -0.00469934 0.000116171
-20.7441 -0.00475913 0.000123908
-20.6156 -0.00481985 0.000120908
-20.4876 -0.00488141 0.000128675
-20.3602 -0.00494394 0.00012585
-20.2333 -0.00500736 0.000133656
-20.1069 -0.00507178 0.000131008
-19.9811 -0.00513715 0.000138863
-19.8557 -0.00520356 0.000136396
-19.7309 -0.00527096 0.000144309
-19.6065 -0.00533945 0.000142028
-19.4826 -0.00540899 0.00015001
-19.3592 -0.00547967 0.000147918
-19.2362 -0.00555144 0.000155979
-19.1137 -0.00562441 0.000154083
-18.9916 -0.00569852 0.000162235
-18.8699 -0.00577389 0.00016054
-18.7487 -0.00585047 0.000168793
-18.6278 -0.00592835 0.000167306
-18.5074 -0.00600751 0.000175673
-18.3873 -0.00608804 0.000174403
-18.2676 -0.00616991 0.000182895
-18.1483 -0.00625321 0.00018185
-18.0294 -0.00633792 0.000190481
-17.9108 -0.00642414 0.00018967
-17.7926 -0.00651184 0.000198455
-17.6748 -0.00660111 0.000197889
-17.5572 -0.00669195 0.000206841
-17.4401 -0.00678445 0.000206532
-17.3232 -0.00687859 0.000215667
-17.2067 -0.00697447 0.000215629
-17.0905 -0.00707208 0.000224963
-16.9746 -0.00717153 0.000225208
-16.859 -0.00727279 0.00023476
-16.7437 -0.00737599 0.000235305
-16.6288 -0.00748111 0.000245093
-16.5141 -0.00758825 0.000245955
-16.3997 -0.00769743 0.000256
-16.2856 -0.00780874 0.000257197
-16.1717 -0.00792219 0.00026752
-16.0582 -0.00803789 0.000269073
-15.9449 -0.00815586 0.000279699
-15.8319 -0.00827621 0.000281631
-15.7191 -0.00839894 0.000292585
-15.6066 -0.00852419 0.000294919
-15.4943 -0.00865196 0.000306229
-15.3823 -0.00878238 0.000308993
-15.2705 -0.00891549 0.00032069
-15.159 -0.00905139 0.000323912
-15.0477 -0.00919013 0.000336028
-14.9367 -0.00933183 0.000339743
-14.8258 -0.00947654 0.000352314
-14.7152 -0.00962439 0.000356556
-14.6049 -0.00977544 0.000369622
-14.4947 -0.0099298 0.00037443
-14.3848 -0.0100876 0.000388033
-14.275 -0.0102489 0.000393452
-14.1655 -0.0104137 0.000407639
-14.0562 -0.0105824 0.000413715
-13.9471 -0.0107549 0.000428538
-13.8382 -0.0109313 0.000435325
-13.7294 -0.0111119 0.000450841
-13.6209 -0.0112966 0.000458396
-13.5126 -0.0114858 0.000474668
-13.4044 -0.0116794 0.000483057
-13.2965 -0.0118777 0.000500154
-13.1887 -0.0120808 0.000509448
-13.0811 -0.0122889 0.000527447
-12.9737 -0.0125021 0.000537726
-12.8664 -0.0127206 0.000556713
-12.7593 -0.0129446 0.000568065
-12.6524 -0.0131742 0.000588134
-12.5457 -0.0134098 0.00060066
-12.4391 -0.0136514 0.000621918
-12.3327 -0.0138993 0.000635726
-12.2265 -0.0141538 0.000658292
-12.1204 -0.014415 0.000673508
-12.0144 -0.0146832 0.000697513
-11.9086 -0.0149588 0.000714277
-11.803 -0.0152418 0.000739872
-11.6975 -0.0155326 0.00075834
-11.5922 -0.0158316 0.000785691
-11.487 -0.016139 0.000806042
-11.3819 -0.0164552 0.00083534
-11.277 -0.0167805 0.000857773
-11.1722 -0.0171152 0.000889233
-11.0676 -0.0174598 0.000913977
-10.9631 -0.0178146 0.000947842
-10.8587 -0.01818 0.000975157
-10.7545 -0.0185566 0.00101171
-10.6503 -0.0189447 0.00104189
-10.5463 -0.0193449 0.00108144
-10.4425 -0.0197577 0.00111482
-10.3387 -0.0201835 0.00115774
-10.2351 -0.0206231 0.00119472
-10.1316 -0.0210769 0.00124143
-10.0282 -0.0215457 0.00128246
-9.92496 -0.0220301 0.00133343
-9.82181 -0.0225308 0.00137903
-9.71877 -0.0230486 0.00143484
-9.61583 -0.0235844 0.00148561
-9.51301 -0.0241388 0.00154691
-9.4103 -0.0247129 0.00160356
-9.30769 -0.0253077 0.00167112
-9.20518 -0.0259241 0.00173448
-9.10278 -0.0265632 0.00180919
-9.00048 -0.0272263 0.00188025
-8.89828 -0.0279145 0.00196318
-8.79618 -0.0286291 0.00204309
-8.69417 -0.0293716 0.00213551
-8.59226 -0.0301435 0.00222565
-8.49044 -0.0309464 0.00232907
-8.38872 -0.0317821 0.00243108
-8.28708 -0.0326523 0.00254732
-8.18554 -0.0335591 0.00266321
-8.08408 -0.0345046 0.00279444
-7.98271 -0.0354911 0.00292663
-7.88143 -0.036521 0.00307554
-7.78023 -0.0375972 0.00322696
-7.67911 -0.0387224 0.00339682
-7.57807 -0.0398997 0.00357112
-7.47712 -0.0411326 0.00376596
-7.37624 -0.0424246 0.00396764
-7.27544 -0.0437798 0.00419249
-7.17471 -0.0452024 0.00442719
-7.07406 -0.0466972 0.00468839
-6.97348 -0.0482693 0.00496322
-6.87298 -0.0499242 0.00526879
-6.77254 -0.0516681 0.00559283
-6.67218 -0.0535076 0.00595307
-6.57188 -0.05545 0.00633803
-6.47166 -0.0575035 0.00676628
-6.37149 -0.0596768 0.00722742
-6.2714 -0.0619798 0.0077412
-6.17136 -0.0644231 0.00829869
-6.07139 -0.0670189 0.00892131
-5.97148 -0.0697801 0.00960215
-5.87163 -0.0727216 0.010365
-5.77184 -0.0758596 0.0112059
-5.67211 -0.0792122 0.0121522
-5.57243 -0.0827995 0.0132039
-5.47281 -0.0866441 0.0143934
-5.37325 -0.090771 0.0157271
-5.27373 -0.0952082 0.0172451
-5.17427 -0.0999868 0.018963
-5.07487 -0.105142 0.0209323
-4.97551 -0.110711 0.0231834
-4.8762 -0.116737 0.0257857
-4.77694 -0.123266 0.0287922
-4.67772 -0.130348 0.0323009
-4.57855 -0.138036 0.0364007
-4.47943 -0.146384 0.0412355
-4.38035 -0.155445 0.0469522
-4.28131 -0.165263 0.0537679
-4.18232 -0.175867 0.0619221
-4.08336 -0.187257 0.0717466
-3.98445 -0.19938 0.0836208
-3.88557 -0.212093 0.0980404
-3.78673 -0.225116 0.115564
-3.68793 -0.237955 0.136855
-3.58916 -0.249804 0.162575
-3.49043 -0.259442 0.19332
-3.39173 -0.265146 0.229344
-3.29307 -0.264731 0.27027
-3.19443 -0.255817 0.314628
-3.09583 -0.23647 0.359624
-2.99725 -0.206108 0.40127
-2.89871 -0.166266 0.435339
-2.80019 -0.12058 0.458704
-2.7017 -0.0737496 0.470505
-2.60323 -0.0300298 0.472191
-2.50479 0.00784327 0.466731
-2.40638 0.0388804 0.457432
-2.30798 0.0634424 0.447197
-2.20961 0.082671 0.438157
-2.11126 0.0980404 0.431745
-2.01293 0.111108 0.428801
-1.91462 0.123428 0.429782
-1.81632 0.136559 0.434797
-1.71804 0.152111 0.443682
-1.61978 0.171785 0.455861
-1.52154 0.197341 0.470244
-1.42331 0.23043 0.484958
-1.32509 0.272208 0.497236
-1.22689 0.322722 0.503431
-1.12869 0.380251 0.499621
-1.03051 0.441014 0.482666
-0.932337 0.499766 0.451562
-0.834173 0.551307 0.408059
-0.736016 0.592139 0.356163
-0.637867 0.621274 0.300598
-0.539723 0.639905 0.245392
-0.441585 0.650417 0.19307
-0.343451 0.655439 0.144697
-0.24532 0.657255 0.100189
-0.147191 0.657564 0.0587972
-0.0490634 0.657456 0.0193722
0.0490634 0.657456 -0.0193722
0.147191 0.657564 -0.0587972
0.24532 0.657255 -0.100189
0.343451 0.655439 -0.144697
0.441585 0.650417 -0.19307
0.539723 0.639905 -0.245392
0.637867 0.621274 -0.300598
0.736016 0.592139 -0.356163
0.834173 0.551307 -0.408059
0.932337 0.499766 -0.451562
1.03051 0.441014 -0.482666
1.12869 0.380251 -0.499621
1.22689 0.322722 -0.503431
1.32509 0.272208 -0.497236
1.42331 0.23043 -0.484958
1.52154 0.197341 -0.470244
1.61978 0.171785 -0.455861
1.71804 0.152111 -0.443682
1.81632 0.136559 -0.434797
1.91462 0.123428 -0.429782
2.01293 0.111108 -0.428801
2.11126 0.0980404 -0.431745
2.20961 0.082671 -0.438157
2.30798 0.0634424 -0.447197
2.40638 0.0388804 -0.457432
2.50479 0.00784327 -0.466731
2.60323 -0.0300298 -0.472191
2.7017 -0.0737496 -0.470505
2.80019 -0.12058 -0.458704
2.89871 -0.166266 -0.435339
2.99725 -0.206108 -0.40127
3.09583 -0.23647 -0.359624
3.19443 -0.255817 -0.314628
3.29307 -0.264731 -0.27027
3.39173 -0.265146 -0.229344
3.49043 -0.259442 -0.19332
3.58916 -0.249804 -0.162575
3.68793 -0.237955 -0.136855
3.78673 -0.225116 -0.115564
3.88557 -0.212093 -0.0980404
3.98445 -0.19938 -0.0836208
4.08336 -0.187257 -0.0717466
4.18232 -0.175867 -0.0619221
4.28131 -0.165263 -0.0537679
4.38035 -0.155445 -0.0469522
4.47943 -0.146384 -0.0412355
4.57855 -0.138036 -0.0364007
4.67772 -0.130348 -0.0323009
4.77694 -0.123266 -0.0287922
4.8762 -0.116737 -0.0257857
4.97551 -0.110711 -0.0231834
5.07487 -0.105142 -0.0209323
5.17427 -0.0999868 -0.018963
5.27373 -0.0952082 -0.0172451
5.37325 -0.090771 -0.0157271
5.47281 -0.0866441 -0.0143934
5.57243 -0.0827995 -0.0132039
5.67211 -0.0792122 -0.0121522
5.77184 -0.0758596 -0.0112059
5.87163 -0.0727216 -0.010365
5.97148 -0.0697801 -0.00960215
6.07139 -0.0670189 -0.00892131
6.17136 -0.0644231 -0.00829869
6.2714 -0.0619798 -0.0077412
6.37149 -0.0596768 -0.00722742
6.47166 -0.0575035 -0.00676628
6.57188 -0.05545 -0.00633803
6.67218 -0.0535076 -0.00595307
6.77254 -0.0516681 -0.00559283
6.87298 -0.0499242 -0.00526879
6.97348 -0.0482693 -0.00496322
7.07406 -0.0466972 -0.00468839
7.17471 -0.0452024 -0.00442719
7.27544 -0.0437798 -0.00419249
7.37624 -0.0424246 -0.00396764
7.47712 -0.0411326 -0.00376596
7.57807 -0.0398997 -0.00357112
7.67911 -0.0387224 -0.00339682
7.78023 -0.0375972 -0.00322696
7.88143 -0.036521 -0.00307554
7.98271 -0.0354911 -0.00292663
8.08408 -0.0345046 -0.00279444
8.18554 -0.0335591 -0.00266321
8.28708 -0.0326523 -0.00254732
8.38872 -0.0317821 -0.00243108
8.49044 -0.0309464 -0.00232907
8.59226 -0.0301435 -0.00222565
8.69417 -0.0293716 -0.00213551
8.79618 -0.0286291 -0.00204309
8.89828 -0.0279145 -0.00196318
9.00048 -0.0272263 -0.00188025
9.10278 -0.0265632 -0.00180919
9.20518 -0.0259241 -0.00173448
9.30769 -0.0253077 -0.00167112
9.4103 -0.0247129 -0.00160356
9.51301 -0.0241388 -0.00154691
9.61583 -0.0235844 -0.00148561
9.71877 -0.0230486 -0.00143484
9.82181 -0.0225308 -0.00137903
9.92496 -0.0220301 -0.00133343
10.0282 -0.0215457 -0.00128246
10.1316 -0.0210769 -0.00124143
10.2351 -0.0206231 -0.00119472
10.3387 -0.0201835 -0.00115774
10.4425 -0.0197577 -0.00111482
10.5463 -0.0193449 -0.00108144
10.6503 -0.0189447 -0.00104189
10.7545 -0.0185566 -0.00101171
10.8587 -0.01818 -0.000975157
10.9631 -0.0178146 -0.000947842
11.0676 -0.0174598 -0.000913977
11.1722 -0.0171152 -0.000889233
11.277 -0.0167805 -0.000857773
11.3819 -0.0164552 -0.00083534
11.487 -0.016139 -0.000806042
11.5922 -0.0158316 -0.000785691
11.6975 -0.0155326 -0.00075834
11.803 -0.0152418 -0.000739872
11.9086 -0.0149588 -0.000714277
12.0144 -0.0146832 -0.000697513
12.1204 -0.014415 -0.000673508
12.2265 -0.0141538 -0.000658292
12.3327 -0.0138993 -0.000635726
12.4391 -0.0136514 -0.000621918
12.5457 -0.0134098 -0.00060066
12.6524 -0.0131742 -0.000588134
12.7593 -0.0129446 -0.000568065
12.8664 -0.0127206 -0.000556713
12.9737 -0.0125021 -0.000537726
13.0811 -0.0122889 -0.000527447
13.1887 -0.0120808 -0.000509448
13.2965 -0.0118777 -0.000500154
13.4044 -0.0116794 -0.000483057
13.5126 -0.0114858 -0.000474668
13.6209 -0.0112966 -0.000458396
13.7294 -0.0111119 -0.000450841
13.8382 -0.0109313 -0.000435325
13.9471 -0.0107549 -0.000428538
14.0562 -0.0105824 -0.000413715
14.1655 -0.0104137 -0.000407639
14.275 -0.0102489 -0.000393452
14.3848 -0.0100876 -0.000388033
14.4947 -0.0099298 -0.00037443
14.6049 -0.00977544 -0.000369622
14.7152 -0.00962439 -0.000356556
14.8258 -0.00947654 -0.000352314
14.9367 -0.00933183 -0.000339743
15.0477 -0.00919013 -0.000336028
15.159 -0.00905139 -0.000323912
15.2705 -0.00891549 -0.00032069
15.3823 -0.00878238 -0.000308993
15.4943 -0.00865196 -0.000306229
15.6066 -0.00852419 -0.000294919
15.7191 -0.00839894 -0.000292585
15.8319 -0.00827621 -0.000281631
15.9449 -0.00815586 -0.000279699
16.0582 -0.00803789 -0.000269073
16.1717 -0.00792219 -0.00026752
16.2856 -0.00780874 -0.000257197
16.3997 -0.00769743 -0.000256
16.5141 -0.00758825 -0.000245955
16.6288 -0.00748111 -0.000245093
16.7437 -0.00737599 -0.000235305
16.859 -0.00727279 -0.00023476
16.9746 -0.00717153 -0.000225208
17.0905 -0.00707208 -0.000224963
17.2067 -0.00697447 -0.000215629
17.3232 -0.00687859 -0.000215667
17.4401 -0.00678445 -0.000206532
17.5572 -0.00669195 -0.000206841
17.6748 -0.00660111 -0.000197889
17.7926 -0.00651184 -0.000198455
17.9108 -0.00642414 -0.00018967
18.0294 -0.00633792 -0.000190481
18.1483 -0.00625321 -0.00018185
18.2676 -0.00616991 -0.000182895
18.3873 -0.00608804 -0.000174403
18.5074 -0.00600751 -0.000175673
18.6278 -0.00592835 -0.000167306
18.7487 -0.00585047 -0.000168793
18.8699 -0.00577389 -0.00016054
18.9916 -0.00569852 -0.000162235
19.1137 -0.00562441 -0.000154083
19.2362 -0.00555144 -0.000155979
19.3592 -0.00547967 -0.000147918
19.4826 -0.00540899 -0.00015001
19.6065 -0.00533945 -0.000142028
19.7309 -0.00527096 -0.000144309
19.8557 -0.00520356 -0.000136396
19.9811 -0.00513715 -0.000138863
20.1069 -0.00507178 -0.000131008
20.2333 -0.00500736 -0.000133656
20.3602 -0.00494394 -0.00012585
20.4876 -0.00488141 -0.000128675
20.6156 -0.00481985 -0.000120908
20.7441 -0.00475913 -0.000123908
20.8732 -0.00469934 -0.000116171
21.0029 -0.00464035 -0.000119343
21.1332 -0.00458225 -0.000111626
21.2642 -0.00452491 -0.00011497
21.3958 -0.00446842 -0.000107263
21.528 -0.00441265 -0.000110777
21.6609 -0.0043577 -0.000103071
21.7945 -0.00430343 -0.000106756
21.9288 -0.00424996 -9.90408e-05
22.0639 -0.00419712 -0.000102897
22.1997 -0.00414504 -9.51625e-05
22.3363 -0.00409356 -9.91918e-05
22.4736 -0.00404282 -9.14272e-05
22.6118 -0.00399263 -9.56324e-05
22.7509 -0.00394316 -8.78265e-05
22.8908 -0.00389421 -9.22111e-05
23.0316 -0.00384595 -8.4352e-05
23.1733 -0.00379816 -8.89208e-05
23.316 -0.00375105 -8.09958e-05
23.4597 -0.00370437 -8.57544e-05
23.6044 -0.00365834 -7.77504e-05
23.7502 -0.00361271 -8.27053e-05
23.8971 -0.00356771 -7.46084e-05
24.0451 -0.00352306 -7.97668e-05
24.1944 -0.00347903 -7.15623e-05
24.3448 -0.00343531 -7.69329e-05
24.4966 -0.00339218 -6.86044e-05
24.6496 -0.00334932 -7.41979e-05
24.8041 -0.00330703 -6.57261e-05
24.9601 -0.00326496 -7.1557e-05
25.1175 -0.00322346 -6.2918e-05
25.2766 -0.00318211 -6.90061e-05
25.4373 -0.00314131 -6.01696e-05
25.5998 -0.00310062 -6.65404e-05
25.7641 -0.00306045 -5.74709e-05
25.9304 -0.00302031 -6.41528e-05
26.0988 -0.0029807 -5.48132e-05
26.2693 -0.00294102 -6.18321e-05
26.4421 -0.00290185 -5.21887e-05
26.6174 -0.0028625 -5.95662e-05
26.7954 -0.00282364 -4.9582e-05
26.9761 -0.00278445 -5.7352e-05
27.1598 -0.00274574 -4.6955e-05
27.3468 -0.00270646 -5.52048e-05
27.5373 -0.00266761 -4.42472e-05
27.7317 -0.00262785 -5.31282e-05
27.9302 -0.0025884 -4.14351e-05
28.1333 -0.00254742 -5.10192e-05
28.3415 -0.00250632 -3.8591e-05
28.5554 -0.00246252 -4.87534e-05
28.7758 -0.00241704 -3.54879e-05
29.0035 -0.00236518 -4.68954e-05
29.2396 -0.00230632 -3.1384e-05
29.4858 -0.00222214 -4.52061e-05
29.7441 -0.00209462 -3.12028e-05
30.0173 -0.0019032 -5.02929e-05
30.3101 -0.00167127 -3.34683e-05
30.6297 -0.00140748 -5.79221e-05
30.9905 -0.00114038 -3.65932e-05
31.4301 -0.00071816 -8.06147e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1ClassicOneLoop/SigmaROneLoop.txt <==
-31.4301 -1.00511 -6.69413e-18
-30.9905 -1.00511 -6.69413e-18
-30.6297 -1.00511 -6.69413e-18
-30.3101 -1.00511 -6.69413e-18
-30.0173 -1.00511 -6.69413e-18
-29.7441 -1.00511 -6.69413e-18
-29.4858 -1.00511 -6.69413e-18
-29.2396 -1.00511 -6.69413e-18
-29.0035 -1.00511 -6.69413e-18
-28.7758 -1.00511 -6.69413e-18
-28.5554 -1.00511 -6.69413e-18
-28.3415 -1.00511 -6.69413e-18
-28.1333 -1.00511 -6.69413e-18
-27.9302 -1.00511 -6.69413e-18
-27.7317 -1.00511 -6.69413e-18
-27.5373 -1.00511 -6.69413e-18
-27.3468 -1.00511 -6.69413e-18
-27.1598 -1.00511 -6.69413e-18
-26.9761 -1.00511 -6.69413e-18
-26.7954 -1.00511 -6.69413e-18
-26.6174 -1.00511 -6.69413e-18
-26.4421 -1.00511 -6.69413e-18
-26.2693 -1.00511 -6.69413e-18
-26.0988 -1.00511 -6.69413e-18
-25.9304 -1.00511 -6.69413e-18
-25.7641 -1.00511 -6.69413e-18
-25.5998 -1.00511 -6.69413e-18
-25.4373 -1.00511 -6.69413e-18
-25.2766 -1.00511 -6.69413e-18
-25.1175 -1.00511 -6.69413e-18
-24.9601 -1.00511 -6.69413e-18
-24.8041 -1.00511 -6.69413e-18
-24.6496 -1.00511 -6.69413e-18
-24.4966 -1.00511 -6.69413e-18
-24.3448 -1.00511 -6.69413e-18
-24.1944 -1.00511 -6.69413e-18
-24.0451 -1.00511 -6.69413e-18
-23.8971 -1.00511 -6.69413e-18
-23.7502 -1.00511 -6.69413e-18
-23.6044 -1.00511 -6.69413e-18
-23.4597 -1.00511 -6.69413e-18
-23.316 -1.00511 -6.69413e-18
-23.1733 -1.00511 -6.69413e-18
-23.0316 -1.00511 -6.69413e-18
-22.8908 -1.00511 -6.69413e-18
-22.7509 -1.00511 -6.69413e-18
-22.6118 -1.00511 -6.69413e-18
-22.4736 -1.00511 -6.69413e-18
-22.3363 -1.00511 -6.69413e-18
-22.1997 -1.00511 -6.69413e-18
-22.0639 -1.00511 -6.69413e-18
-21.9288 -1.00511 -6.69413e-18
-21.7945 -1.00511 -6.69413e-18
-21.6609 -1.00511 -6.69413e-18
-21.528 -1.00511 -6.69413e-18
-21.3958 -1.00511 -6.69413e-18
-21.2642 -1.00511 -6.69413e-18
-21.1332 -1.00511 -6.69413e-18
-21.0029 -1.00511 -6.69413e-18
-20.8732 -1.00511 -6.69413e-18
-20.7441 -1.00511 -6.69413e-18
-20.6156 -1.00511 -6.69413e-18
-20.4876 -1.00511 -6.69413e-18
-20.3602 -1.00511 -6.69413e-18
-20.2333 -1.00511 -6.69413e-18
-20.1069 -1.00511 -6.69413e-18
-19.9811 -1.00511 -6.69413e-18
-19.8557 -1.00511 -6.69413e-18
-19.7309 -1.00511 -6.69413e-18
-19.6065 -1.00511 -6.69413e-18
-19.4826 -1.00511 -6.69413e-18
-19.3592 -1.00511 -6.69413e-18
-19.2362 -1.00511 -6.69413e-18
-19.1137 -1.00511 -6.69413e-18
-18.9916 -1.00511 -6.69413e-18
-18.8699 -1.00511 -6.69413e-18
-18.7487 -1.00511 -6.69413e-18
-18.6278 -1.00511 -6.69413e-18
-18.5074 -1.00511 -6.69413e-18
-18.3873 -1.00511 -6.69413e-18
-18.2676 -1.00511 -6.69413e-18
-18.1483 -1.00511 -6.69413e-18
-18.0294 -1.00511 -6.69413e-18
-17.9108 -1.00511 -6.69413e-18
-17.7926 -1.00511 -6.69413e-18
-17.6748 -1.00511 -6.69413e-18
-17.5572 -1.00511 -6.69413e-18
-17.4401 -1.00511 -6.69413e-18
-17.3232 -1.00511 -6.69413e-18
-17.2067 -1.00511 -6.69413e-18
-17.0905 -1.00511 -6.69413e-18
-16.9746 -1.00511 -6.69413e-18
-16.859 -1.00511 -6.69413e-18
-16.7437 -1.00511 -6.69413e-18
-16.6288 -1.00511 -6.69413e-18
-16.5141 -1.00511 -6.69413e-18
-16.3997 -1.00511 -6.69413e-18
-16.2856 -1.00511 -6.69413e-18
-16.1717 -1.00511 -6.69413e-18
-16.0582 -1.00511 -6.69413e-18
-15.9449 -1.00511 -6.69413e-18
-15.8319 -1.00511 -6.69413e-18
-15.7191 -1.00511 -6.69413e-18
-15.6066 -1.00511 -6.69413e-18
-15.4943 -1.00511 -6.69413e-18
-15.3823 -1.00511 -6.69413e-18
-15.2705 -1.00511 -6.69413e-18
-15.159 -1.00511 -6.69413e-18
-15.0477 -1.00511 -6.69413e-18
-14.9367 -1.00511 -6.69413e-18
-14.8258 -1.00511 -6.69413e-18
-14.7152 -1.00511 -6.69413e-18
-14.6049 -1.00511 -6.69413e-18
-14.4947 -1.00511 -6.69413e-18
-14.3848 -1.00511 -6.69413e-18
-14.275 -1.00511 -6.69413e-18
-14.1655 -1.00511 -6.69413e-18
-14.0562 -1.00511 -6.69413e-18
-13.9471 -1.00511 -6.69413e-18
-13.8382 -1.00511 -6.69413e-18
-13.7294 -1.00511 -6.69413e-18
-13.6209 -1.00511 -6.69413e-18
-13.5126 -1.00511 -6.69413e-18
-13.4044 -1.00511 -6.69413e-18
-13.2965 -1.00511 -6.69413e-18
-13.1887 -1.00511 -6.69413e-18
-13.0811 -1.00511 -6.69413e-18
-12.9737 -1.00511 -6.69413e-18
-12.8664 -1.00511 -6.69413e-18
-12.7593 -1.00511 -6.69413e-18
-12.6524 -1.00511 -6.69413e-18
-12.5457 -1.00511 -6.69413e-18
-12.4391 -1.00511 -6.69413e-18
-12.3327 -1.00511 -6.69413e-18
-12.2265 -1.00511 -6.69413e-18
-12.1204 -1.00511 -6.69413e-18
-12.0144 -1.00511 -6.69413e-18
-11.9086 -1.00511 -6.69413e-18
-11.803 -1.00511 -6.69413e-18
-11.6975 -1.00511 -6.69413e-18
-11.5922 -1.00511 -6.69413e-18
-11.487 -1.00511 -6.69413e-18
-11.3819 -1.00511 -6.69413e-18
-11.277 -1.00511 -6.69413e-18
-11.1722 -1.00511 -6.69413e-18
-11.0676 -1.00511 -6.69413e-18
-10.9631 -1.00511 -6.69413e-18
-10.8587 -1.00511 -6.69413e-18
-10.7545 -1.00511 -6.69413e-18
-10.6503 -1.00511 -6.69413e-18
-10.5463 -1.00511 -6.69413e-18
-10.4425 -1.00511 -6.69413e-18
-10.3387 -1.00511 -6.69413e-18
-10.2351 -1.00511 -6.69413e-18
-10.1316 -1.00511 -6.69413e-18
-10.0282 -1.00511 -6.69413e-18
-9.92496 -1.00511 -6.69413e-18
-9.82181 -1.00511 -6.69413e-18
-9.71877 -1.00511 -6.69413e-18
-9.61583 -1.00511 -6.69413e-18
-9.51301 -1.00511 -6.69413e-18
-9.4103 -1.00511 -6.69413e-18
-9.30769 -1.00511 -6.69413e-18
-9.20518 -1.00511 -6.69413e-18
-9.10278 -1.00511 -6.69413e-18
-9.00048 -1.00511 -6.69413e-18
-8.89828 -1.00511 -6.69413e-18
-8.79618 -1.00511 -6.69413e-18
-8.69417 -1.00511 -6.69413e-18
-8.59226 -1.00511 -6.69413e-18
-8.49044 -1.00511 -6.69413e-18
-8.38872 -1.00511 -6.69413e-18
-8.28708 -1.00511 -6.69413e-18
-8.18554 -1.00511 -6.69413e-18
-8.08408 -1.00511 -6.69413e-18
-7.98271 -1.00511 -6.69413e-18
-7.88143 -1.00511 -6.69413e-18
-7.78023 -1.00511 -6.69413e-18
-7.67911 -1.00511 -6.69413e-18
-7.57807 -1.00511 -6.69413e-18
-7.47712 -1.00511 -6.69413e-18
-7.37624 -1.00511 -6.69413e-18
-7.27544 -1.00511 -6.69413e-18
-7.17471 -1.00511 -6.69413e-18
-7.07406 -1.00511 -6.69413e-18
-6.97348 -1.00511 -6.69413e-18
-6.87298 -1.00511 -6.69413e-18
-6.77254 -1.00511 -6.69413e-18
-6.67218 -1.00511 -6.69413e-18
-6.57188 -1.00511 -6.69413e-18
-6.47166 -1.00511 -6.69413e-18
-6.37149 -1.00511 -6.69413e-18
-6.2714 -1.00511 -6.69413e-18
-6.17136 -1.00511 -6.69413e-18
-6.07139 -1.00511 -6.69413e-18
-5.97148 -1.00511 -6.69413e-18
-5.87163 -1.00511 -6.69413e-18
-5.77184 -1.00511 -6.69413e-18
-5.67211 -1.00511 -6.69413e-18
-5.57243 -1.00511 -6.69413e-18
-5.47281 -1.00511 -6.69413e-18
-5.37325 -1.00511 -6.69413e-18
-5.27373 -1.00511 -6.69413e-18
-5.17427 -1.00511 -6.69413e-18
-5.07487 -1.00511 -6.69413e-18
-4.97551 -1.00511 -6.69413e-18
-4.8762 -1.00511 -6.69413e-18
-4.77694 -1.00511 -6.69413e-18
-4.67772 -1.00511 -6.69413e-18
-4.57855 -1.00511 -6.69413e-18
-4.47943 -1.00511 -6.69413e-18
-4.38035 -1.00511 -6.69413e-18
-4.28131 -1.00511 -6.69413e-18
-4.18232 -1.00511 -6.69413e-18
-4.08336 -1.00511 -6.69413e-18
-3.98445 -1.00511 -6.69413e-18
-3.88557 -1.00511 -6.69413e-18
-3.78673 -1.00511 -6.69413e-18
-3.68793 -1.00511 -6.69413e-18
-3.58916 -1.00511 -6.69413e-18
-3.49043 -1.00511 -6.69413e-18
-3.39173 -1.00511 -6.69413e-18
-3.29307 -1.00511 -6.69413e-18
-3.19443 -1.00511 -6.69413e-18
-3.09583 -1.00511 -6.69413e-18
-2.99725 -1.00511 -6.69413e-18
-2.89871 -1.00511 -6.69413e-18
-2.80019 -1.00511 -6.69413e-18
-2.7017 -1.00511 -6.69413e-18
-2.60323 -1.00511 -6.69413e-18
-2.50479 -1.00511 -6.69413e-18
-2.40638 -1.00511 -6.69413e-18
-2.30798 -1.00511 -6.69413e-18
-2.20961 -1.00511 -6.69413e-18
-2.11126 -1.00511 -6.69413e-18
-2.01293 -1.00511 -6.69413e-18
-1.91462 -1.00511 -6.69413e-18
-1.81632 -1.00511 -6.69413e-18
-1.71804 -1.00511 -6.69413e-18
-1.61978 -1.00511 -6.69413e-18
-1.52154 -1.00511 -6.69413e-18
-1.42331 -1.00511 -6.69413e-18
-1.32509 -1.00511 -6.69413e-18
-1.22689 -1.00511 -6.69413e-18
-1.12869 -1.00511 -6.69413e-18
-1.03051 -1.00511 -6.69413e-18
-0.932337 -1.00511 -6.69413e-18
-0.834173 -1.00511 -6.69413e-18
-0.736016 -1.00511 -6.69413e-18
-0.637867 -1.00511 -6.69413e-18
-0.539723 -1.00511 -6.69413e-18
-0.441585 -1.00511 -6.69413e-18
-0.343451 -1.00511 -6.69413e-18
-0.24532 -1.00511 -6.69413e-18
-0.147191 -1.00511 -6.69413e-18
-0.0490634 -1.00511 -6.69413e-18
0.0490634 -1.00511 -6.69413e-18
0.147191 -1.00511 -6.69413e-18
0.24532 -1.00511 -6.69413e-18
0.343451 -1.00511 -6.69413e-18
0.441585 -1.00511 -6.69413e-18
0.539723 -1.00511 -6.69413e-18
0.637867 -1.00511 -6.69413e-18
0.736016 -1.00511 -6.69413e-18
0.834173 -1.00511 -6.69413e-18
0.932337 -1.00511 -6.69413e-18
1.03051 -1.00511 -6.69413e-18
1.12869 -1.00511 -6.69413e-18
1.22689 -1.00511 -6.69413e-18
1.32509 -1.00511 -6.69413e-18
1.42331 -1.00511 -6.69413e-18
1.52154 -1.00511 -6.69413e-18
1.61978 -1.00511 -6.69413e-18
1.71804 -1.00511 -6.69413e-18
1.81632 -1.00511 -6.69413e-18
1.91462 -1.00511 -6.69413e-18
2.01293 -1.00511 -6.69413e-18
2.11126 -1.00511 -6.69413e-18
2.20961 -1.00511 -6.69413e-18
2.30798 -1.00511 -6.69413e-18
2.40638 -1.00511 -6.69413e-18
2.50479 -1.00511 -6.69413e-18
2.60323 -1.00511 -6.69413e-18
2.7017 -1.00511 -6.69413e-18
2.80019 -1.00511 -6.69413e-18
2.89871 -1.00511 -6.69413e-18
2.99725 -1.00511 -6.69413e-18
3.09583 -1.00511 -6.69413e-18
3.19443 -1.00511 -6.69413e-18
3.29307 -1.00511 -6.69413e-18
3.39173 -1.00511 -6.69413e-18
3.49043 -1.00511 -6.69413e-18
3.58916 -1.00511 -6.69413e-18
3.68793 -1.00511 -6.69413e-18
3.78673 -1.00511 -6.69413e-18
3.88557 -1.00511 -6.69413e-18
3.98445 -1.00511 -6.69413e-18
4.08336 -1.00511 -6.69413e-18
4.18232 -1.00511 -6.69413e-18
4.28131 -1.00511 -6.69413e-18
4.38035 -1.00511 -6.69413e-18
4.47943 -1.00511 -6.69413e-18
4.57855 -1.00511 -6.69413e-18
4.67772 -1.00511 -6.69413e-18
4.77694 -1.00511 -6.69413e-18
4.8762 -1.00511 -6.69413e-18
4.97551 -1.00511 -6.69413e-18
5.07487 -1.00511 -6.69413e-18
5.17427 -1.00511 -6.69413e-18
5.27373 -1.00511 -6.69413e-18
5.37325 -1.00511 -6.69413e-18
5.47281 -1.00511 -6.69413e-18
5.57243 -1.00511 -6.69413e-18
5.67211 -1.00511 -6.69413e-18
5.77184 -1.00511 -6.69413e-18
5.87163 -1.00511 -6.69413e-18
5.97148 -1.00511 -6.69413e-18
6.07139 -1.00511 -6.69413e-18
6.17136 -1.00511 -6.69413e-18
6.2714 -1.00511 -6.69413e-18
6.37149 -1.00511 -6.69413e-18
6.47166 -1.00511 -6.69413e-18
6.57188 -1.00511 -6.69413e-18
6.67218 -1.00511 -6.69413e-18
6.77254 -1.00511 -6.69413e-18
6.87298 -1.00511 -6.69413e-18
6.97348 -1.00511 -6.69413e-18
7.07406 -1.00511 -6.69413e-18
7.17471 -1.00511 -6.69413e-18
7.27544 -1.00511 -6.69413e-18
7.37624 -1.00511 -6.69413e-18
7.47712 -1.00511 -6.69413e-18
7.57807 -1.00511 -6.69413e-18
7.67911 -1.00511 -6.69413e-18
7.78023 -1.00511 -6.69413e-18
7.88143 -1.00511 -6.69413e-18
7.98271 -1.00511 -6.69413e-18
8.08408 -1.00511 -6.69413e-18
8.18554 -1.00511 -6.69413e-18
8.28708 -1.00511 -6.69413e-18
8.38872 -1.00511 -6.69413e-18
8.49044 -1.00511 -6.69413e-18
8.59226 -1.00511 -6.69413e-18
8.69417 -1.00511 -6.69413e-18
8.79618 -1.00511 -6.69413e-18
8.89828 -1.00511 -6.69413e-18
9.00048 -1.00511 -6.69413e-18
9.10278 -1.00511 -6.69413e-18
9.20518 -1.00511 -6.69413e-18
9.30769 -1.00511 -6.69413e-18
9.4103 -1.00511 -6.69413e-18
9.51301 -1.00511 -6.69413e-18
9.61583 -1.00511 -6.69413e-18
9.71877 -1.00511 -6.69413e-18
9.82181 -1.00511 -6.69413e-18
9.92496 -1.00511 -6.69413e-18
10.0282 -1.00511 -6.69413e-18
10.1316 -1.00511 -6.69413e-18
10.2351 -1.00511 -6.69413e-18
10.3387 -1.00511 -6.69413e-18
10.4425 -1.00511 -6.69413e-18
10.5463 -1.00511 -6.69413e-18
10.6503 -1.00511 -6.69413e-18
10.7545 -1.00511 -6.69413e-18
10.8587 -1.00511 -6.69413e-18
10.9631 -1.00511 -6.69413e-18
11.0676 -1.00511 -6.69413e-18
11.1722 -1.00511 -6.69413e-18
11.277 -1.00511 -6.69413e-18
11.3819 -1.00511 -6.69413e-18
11.487 -1.00511 -6.69413e-18
11.5922 -1.00511 -6.69413e-18
11.6975 -1.00511 -6.69413e-18
11.803 -1.00511 -6.69413e-18
11.9086 -1.00511 -6.69413e-18
12.0144 -1.00511 -6.69413e-18
12.1204 -1.00511 -6.69413e-18
12.2265 -1.00511 -6.69413e-18
12.3327 -1.00511 -6.69413e-18
12.4391 -1.00511 -6.69413e-18
12.5457 -1.00511 -6.69413e-18
12.6524 -1.00511 -6.69413e-18
12.7593 -1.00511 -6.69413e-18
12.8664 -1.00511 -6.69413e-18
12.9737 -1.00511 -6.69413e-18
13.0811 -1.00511 -6.69413e-18
13.1887 -1.00511 -6.69413e-18
13.2965 -1.00511 -6.69413e-18
13.4044 -1.00511 -6.69413e-18
13.5126 -1.00511 -6.69413e-18
13.6209 -1.00511 -6.69413e-18
13.7294 -1.00511 -6.69413e-18
13.8382 -1.00511 -6.69413e-18
13.9471 -1.00511 -6.69413e-18
14.0562 -1.00511 -6.69413e-18
14.1655 -1.00511 -6.69413e-18
14.275 -1.00511 -6.69413e-18
14.3848 -1.00511 -6.69413e-18
14.4947 -1.00511 -6.69413e-18
14.6049 -1.00511 -6.69413e-18
14.7152 -1.00511 -6.69413e-18
14.8258 -1.00511 -6.69413e-18
14.9367 -1.00511 -6.69413e-18
15.0477 -1.00511 -6.69413e-18
15.159 -1.00511 -6.69413e-18
15.2705 -1.00511 -6.69413e-18
15.3823 -1.00511 -6.69413e-18
15.4943 -1.00511 -6.69413e-18
15.6066 -1.00511 -6.69413e-18
15.7191 -1.00511 -6.69413e-18
15.8319 -1.00511 -6.69413e-18
15.9449 -1.00511 -6.69413e-18
16.0582 -1.00511 -6.69413e-18
16.1717 -1.00511 -6.69413e-18
16.2856 -1.00511 -6.69413e-18
16.3997 -1.00511 -6.69413e-18
16.5141 -1.00511 -6.69413e-18
16.6288 -1.00511 -6.69413e-18
16.7437 -1.00511 -6.69413e-18
16.859 -1.00511 -6.69413e-18
16.9746 -1.00511 -6.69413e-18
17.0905 -1.00511 -6.69413e-18
17.2067 -1.00511 -6.69413e-18
17.3232 -1.00511 -6.69413e-18
17.4401 -1.00511 -6.69413e-18
17.5572 -1.00511 -6.69413e-18
17.6748 -1.00511 -6.69413e-18
17.7926 -1.00511 -6.69413e-18
17.9108 -1.00511 -6.69413e-18
18.0294 -1.00511 -6.69413e-18
18.1483 -1.00511 -6.69413e-18
18.2676 -1.00511 -6.69413e-18
18.3873 -1.00511 -6.69413e-18
18.5074 -1.00511 -6.69413e-18
18.6278 -1.00511 -6.69413e-18
18.7487 -1.00511 -6.69413e-18
18.8699 -1.00511 -6.69413e-18
18.9916 -1.00511 -6.69413e-18
19.1137 -1.00511 -6.69413e-18
19.2362 -1.00511 -6.69413e-18
19.3592 -1.00511 -6.69413e-18
19.4826 -1.00511 -6.69413e-18
19.6065 -1.00511 -6.69413e-18
19.7309 -1.00511 -6.69413e-18
19.8557 -1.00511 -6.69413e-18
19.9811 -1.00511 -6.69413e-18
20.1069 -1.00511 -6.69413e-18
20.2333 -1.00511 -6.69413e-18
20.3602 -1.00511 -6.69413e-18
20.4876 -1.00511 -6.69413e-18
20.6156 -1.00511 -6.69413e-18
20.7441 -1.00511 -6.69413e-18
20.8732 -1.00511 -6.69413e-18
21.0029 -1.00511 -6.69413e-18
21.1332 -1.00511 -6.69413e-18
21.2642 -1.00511 -6.69413e-18
21.3958 -1.00511 -6.69413e-18
21.528 -1.00511 -6.69413e-18
21.6609 -1.00511 -6.69413e-18
21.7945 -1.00511 -6.69413e-18
21.9288 -1.00511 -6.69413e-18
22.0639 -1.00511 -6.69413e-18
22.1997 -1.00511 -6.69413e-18
22.3363 -1.00511 -6.69413e-18
22.4736 -1.00511 -6.69413e-18
22.6118 -1.00511 -6.69413e-18
22.7509 -1.00511 -6.69413e-18
22.8908 -1.00511 -6.69413e-18
23.0316 -1.00511 -6.69413e-18
23.1733 -1.00511 -6.69413e-18
23.316 -1.00511 -6.69413e-18
23.4597 -1.00511 -6.69413e-18
23.6044 -1.00511 -6.69413e-18
23.7502 -1.00511 -6.69413e-18
23.8971 -1.00511 -6.69413e-18
24.0451 -1.00511 -6.69413e-18
24.1944 -1.00511 -6.69413e-18
24.3448 -1.00511 -6.69413e-18
24.4966 -1.00511 -6.69413e-18
24.6496 -1.00511 -6.69413e-18
24.8041 -1.00511 -6.69413e-18
24.9601 -1.00511 -6.69413e-18
25.1175 -1.00511 -6.69413e-18
25.2766 -1.00511 -6.69413e-18
25.4373 -1.00511 -6.69413e-18
25.5998 -1.00511 -6.69413e-18
25.7641 -1.00511 -6.69413e-18
25.9304 -1.00511 -6.69413e-18
26.0988 -1.00511 -6.69413e-18
26.2693 -1.00511 -6.69413e-18
26.4421 -1.00511 -6.69413e-18
26.6174 -1.00511 -6.69413e-18
26.7954 -1.00511 -6.69413e-18
26.9761 -1.00511 -6.69413e-18
27.1598 -1.00511 -6.69413e-18
27.3468 -1.00511 -6.69413e-18
27.5373 -1.00511 -6.69413e-18
27.7317 -1.00511 -6.69413e-18
27.9302 -1.00511 -6.69413e-18
28.1333 -1.00511 -6.69413e-18
28.3415 -1.00511 -6.69413e-18
28.5554 -1.00511 -6.69413e-18
28.7758 -1.00511 -6.69413e-18
29.0035 -1.00511 -6.69413e-18
29.2396 -1.00511 -6.69413e-18
29.4858 -1.00511 -6.69413e-18
29.7441 -1.00511 -6.69413e-18
30.0173 -1.00511 -6.69413e-18
30.3101 -1.00511 -6.69413e-18
30.6297 -1.00511 -6.69413e-18
30.9905 -1.00511 -6.69413e-18
31.4301 -1.00511 -6.69413e-18


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1ClassicOneLoop/SigmaRTwoLoop.txt <==
-31.4301 -0.00071816 -8.06147e-05
-30.9905 -0.00114038 -3.65932e-05
-30.6297 -0.00140748 -5.79221e-05
-30.3101 -0.00167127 -3.34683e-05
-30.0173 -0.0019032 -5.02929e-05
-29.7441 -0.00209462 -3.12028e-05
-29.4858 -0.00222214 -4.52061e-05
-29.2396 -0.00230632 -3.1384e-05
-29.0035 -0.00236518 -4.68954e-05
-28.7758 -0.00241704 -3.54879e-05
-28.5554 -0.00246252 -4.87534e-05
-28.3415 -0.00250632 -3.8591e-05
-28.1333 -0.00254742 -5.10192e-05
-27.9302 -0.0025884 -4.14351e-05
-27.7317 -0.00262785 -5.31282e-05
-27.5373 -0.00266761 -4.42472e-05
-27.3468 -0.00270646 -5.52048e-05
-27.1598 -0.00274574 -4.6955e-05
-26.9761 -0.00278445 -5.7352e-05
-26.7954 -0.00282364 -4.9582e-05
-26.6174 -0.0028625 -5.95662e-05
-26.4421 -0.00290185 -5.21887e-05
-26.2693 -0.00294102 -6.18321e-05
-26.0988 -0.0029807 -5.48132e-05
-25.9304 -0.00302031 -6.41528e-05
-25.7641 -0.00306045 -5.74709e-05
-25.5998 -0.00310062 -6.65404e-05
-25.4373 -0.00314131 -6.01696e-05
-25.2766 -0.00318211 -6.90061e-05
-25.1175 -0.00322346 -6.2918e-05
-24.9601 -0.00326496 -7.1557e-05
-24.8041 -0.00330703 -6.57261e-05
-24.6496 -0.00334932 -7.41979e-05
-24.4966 -0.00339218 -6.86044e-05
-24.3448 -0.00343531 -7.69329e-05
-24.1944 -0.00347903 -7.15623e-05
-24.0451 -0.00352306 -7.97668e-05
-23.8971 -0.00356771 -7.46084e-05
-23.7502 -0.00361271 -8.27053e-05
-23.6044 -0.00365834 -7.77504e-05
-23.4597 -0.00370437 -8.57544e-05
-23.316 -0.00375105 -8.09958e-05
-23.1733 -0.00379816 -8.89208e-05
-23.0316 -0.00384595 -8.4352e-05
-22.8908 -0.00389421 -9.22111e-05
-22.7509 -0.00394316 -8.78265e-05
-22.6118 -0.00399263 -9.56324e-05
-22.4736 -0.00404282 -9.14272e-05
-22.3363 -0.00409356 -9.91918e-05
-22.1997 -0.00414504 -9.51625e-05
-22.0639 -0.00419712 -0.000102897
-21.9288 -0.00424996 -9.90408e-05
-21.7945 -0.00430343 -0.000106756
-21.6609 -0.0043577 -0.000103071
-21.528 -0.00441265 -0.000110777
-21.3958 -0.00446842 -0.000107263
-21.2642 -0.00452491 -0.00011497
-21.1332 -0.00458225 -0.000111626
-21.0029 -0.00464035 -0.000119343
-20.8732 -0.00469934 -0.000116171
-20.7441 -0.00475913 -0.000123908
-20.6156 -0.00481985 -0.000120908
-20.4876 -0.00488141 -0.000128675
-20.3602 -0.00494394 -0.00012585
-20.2333 -0.00500736 -0.000133656
-20.1069 -0.00507178 -0.000131008
-19.9811 -0.00513715 -0.000138863
-19.8557 -0.00520356 -0.000136396
-19.7309 -0.00527096 -0.000144309
-19.6065 -0.00533945 -0.000142028
-19.4826 -0.00540899 -0.00015001
-19.3592 -0.00547967 -0.000147918
-19.2362 -0.00555144 -0.000155979
-19.1137 -0.00562441 -0.000154083
-18.9916 -0.00569852 -0.000162235
-18.8699 -0.00577389 -0.00016054
-18.7487 -0.00585047 -0.000168793
-18.6278 -0.00592835 -0.000167306
-18.5074 -0.00600751 -0.000175673
-18.3873 -0.00608804 -0.000174403
-18.2676 -0.00616991 -0.000182895
-18.1483 -0.00625321 -0.00018185
-18.0294 -0.00633792 -0.000190481
-17.9108 -0.00642414 -0.00018967
-17.7926 -0.00651184 -0.000198455
-17.6748 -0.00660111 -0.000197889
-17.5572 -0.00669195 -0.000206841
-17.4401 -0.00678445 -0.000206532
-17.3232 -0.00687859 -0.000215667
-17.2067 -0.00697447 -0.000215629
-17.0905 -0.00707208 -0.000224963
-16.9746 -0.00717153 -0.000225208
-16.859 -0.00727279 -0.00023476
-16.7437 -0.00737599 -0.000235305
-16.6288 -0.00748111 -0.000245093
-16.5141 -0.00758825 -0.000245955
-16.3997 -0.00769743 -0.000256
-16.2856 -0.00780874 -0.000257197
-16.1717 -0.00792219 -0.00026752
-16.0582 -0.00803789 -0.000269073
-15.9449 -0.00815586 -0.000279699
-15.8319 -0.00827621 -0.000281631
-15.7191 -0.00839894 -0.000292585
-15.6066 -0.00852419 -0.000294919
-15.4943 -0.00865196 -0.000306229
-15.3823 -0.00878238 -0.000308993
-15.2705 -0.00891549 -0.00032069
-15.159 -0.00905139 -0.000323912
-15.0477 -0.00919013 -0.000336028
-14.9367 -0.00933183 -0.000339743
-14.8258 -0.00947654 -0.000352314
-14.7152 -0.00962439 -0.000356556
-14.6049 -0.00977544 -0.000369622
-14.4947 -0.0099298 -0.00037443
-14.3848 -0.0100876 -0.000388033
-14.275 -0.0102489 -0.000393452
-14.1655 -0.0104137 -0.000407639
-14.0562 -0.0105824 -0.000413715
-13.9471 -0.0107549 -0.000428538
-13.8382 -0.0109313 -0.000435325
-13.7294 -0.0111119 -0.000450841
-13.6209 -0.0112966 -0.000458396
-13.5126 -0.0114858 -0.000474668
-13.4044 -0.0116794 -0.000483057
-13.2965 -0.0118777 -0.000500154
-13.1887 -0.0120808 -0.000509448
-13.0811 -0.0122889 -0.000527447
-12.9737 -0.0125021 -0.000537726
-12.8664 -0.0127206 -0.000556713
-12.7593 -0.0129446 -0.000568065
-12.6524 -0.0131742 -0.000588134
-12.5457 -0.0134098 -0.00060066
-12.4391 -0.0136514 -0.000621918
-12.3327 -0.0138993 -0.000635726
-12.2265 -0.0141538 -0.000658292
-12.1204 -0.014415 -0.000673508
-12.0144 -0.0146832 -0.000697513
-11.9086 -0.0149588 -0.000714277
-11.803 -0.0152418 -0.000739872
-11.6975 -0.0155326 -0.00075834
-11.5922 -0.0158316 -0.000785691
-11.487 -0.016139 -0.000806042
-11.3819 -0.0164552 -0.00083534
-11.277 -0.0167805 -0.000857773
-11.1722 -0.0171152 -0.000889233
-11.0676 -0.0174598 -0.000913977
-10.9631 -0.0178146 -0.000947842
-10.8587 -0.01818 -0.000975157
-10.7545 -0.0185566 -0.00101171
-10.6503 -0.0189447 -0.00104189
-10.5463 -0.0193449 -0.00108144
-10.4425 -0.0197577 -0.00111482
-10.3387 -0.0201835 -0.00115774
-10.2351 -0.0206231 -0.00119472
-10.1316 -0.0210769 -0.00124143
-10.0282 -0.0215457 -0.00128246
-9.92496 -0.0220301 -0.00133343
-9.82181 -0.0225308 -0.00137903
-9.71877 -0.0230486 -0.00143484
-9.61583 -0.0235844 -0.00148561
-9.51301 -0.0241388 -0.00154691
-9.4103 -0.0247129 -0.00160356
-9.30769 -0.0253077 -0.00167112
-9.20518 -0.0259241 -0.00173448
-9.10278 -0.0265632 -0.00180919
-9.00048 -0.0272263 -0.00188025
-8.89828 -0.0279145 -0.00196318
-8.79618 -0.0286291 -0.00204309
-8.69417 -0.0293716 -0.00213551
-8.59226 -0.0301435 -0.00222565
-8.49044 -0.0309464 -0.00232907
-8.38872 -0.0317821 -0.00243108
-8.28708 -0.0326523 -0.00254732
-8.18554 -0.0335591 -0.00266321
-8.08408 -0.0345046 -0.00279444
-7.98271 -0.0354911 -0.00292663
-7.88143 -0.036521 -0.00307554
-7.78023 -0.0375972 -0.00322696
-7.67911 -0.0387224 -0.00339682
-7.57807 -0.0398997 -0.00357112
-7.47712 -0.0411326 -0.00376596
-7.37624 -0.0424246 -0.00396764
-7.27544 -0.0437798 -0.00419249
-7.17471 -0.0452024 -0.00442719
-7.07406 -0.0466972 -0.00468839
-6.97348 -0.0482693 -0.00496322
-6.87298 -0.0499242 -0.00526879
-6.77254 -0.0516681 -0.00559283
-6.67218 -0.0535076 -0.00595307
-6.57188 -0.05545 -0.00633803
-6.47166 -0.0575035 -0.00676628
-6.37149 -0.0596768 -0.00722742
-6.2714 -0.0619798 -0.0077412
-6.17136 -0.0644231 -0.00829869
-6.07139 -0.0670189 -0.00892131
-5.97148 -0.0697801 -0.00960215
-5.87163 -0.0727216 -0.010365
-5.77184 -0.0758596 -0.0112059
-5.67211 -0.0792122 -0.0121522
-5.57243 -0.0827995 -0.0132039
-5.47281 -0.0866441 -0.0143934
-5.37325 -0.090771 -0.0157271
-5.27373 -0.0952082 -0.0172451
-5.17427 -0.0999868 -0.018963
-5.07487 -0.105142 -0.0209323
-4.97551 -0.110711 -0.0231834
-4.8762 -0.116737 -0.0257857
-4.77694 -0.123266 -0.0287922
-4.67772 -0.130348 -0.0323009
-4.57855 -0.138036 -0.0364007
-4.47943 -0.146384 -0.0412355
-4.38035 -0.155445 -0.0469522
-4.28131 -0.165263 -0.0537679
-4.18232 -0.175867 -0.0619221
-4.08336 -0.187257 -0.0717466
-3.98445 -0.19938 -0.0836208
-3.88557 -0.212093 -0.0980404
-3.78673 -0.225116 -0.115564
-3.68793 -0.237955 -0.136855
-3.58916 -0.249804 -0.162575
-3.49043 -0.259442 -0.19332
-3.39173 -0.265146 -0.229344
-3.29307 -0.264731 -0.27027
-3.19443 -0.255817 -0.314628
-3.09583 -0.23647 -0.359624
-2.99725 -0.206108 -0.40127
-2.89871 -0.166266 -0.435339
-2.80019 -0.12058 -0.458704
-2.7017 -0.0737496 -0.470505
-2.60323 -0.0300298 -0.472191
-2.50479 0.00784327 -0.466731
-2.40638 0.0388804 -0.457432
-2.30798 0.0634424 -0.447197
-2.20961 0.082671 -0.438157
-2.11126 0.0980404 -0.431745
-2.01293 0.111108 -0.428801
-1.91462 0.123428 -0.429782
-1.81632 0.136559 -0.434797
-1.71804 0.152111 -0.443682
-1.61978 0.171785 -0.455861
-1.52154 0.197341 -0.470244
-1.42331 0.23043 -0.484958
-1.32509 0.272208 -0.497236
-1.22689 0.322722 -0.503431
-1.12869 0.380251 -0.499621
-1.03051 0.441014 -0.482666
-0.932337 0.499766 -0.451562
-0.834173 0.551307 -0.408059
-0.736016 0.592139 -0.356163
-0.637867 0.621274 -0.300598
-0.539723 0.639905 -0.245392
-0.441585 0.650417 -0.19307
-0.343451 0.655439 -0.144697
-0.24532 0.657255 -0.100189
-0.147191 0.657564 -0.0587972
-0.0490634 0.657456 -0.0193722
0.0490634 0.657456 0.0193722
0.147191 0.657564 0.0587972
0.24532 0.657255 0.100189
0.343451 0.655439 0.144697
0.441585 0.650417 0.19307
0.539723 0.639905 0.245392
0.637867 0.621274 0.300598
0.736016 0.592139 0.356163
0.834173 0.551307 0.408059
0.932337 0.499766 0.451562
1.03051 0.441014 0.482666
1.12869 0.380251 0.499621
1.22689 0.322722 0.503431
1.32509 0.272208 0.497236
1.42331 0.23043 0.484958
1.52154 0.197341 0.470244
1.61978 0.171785 0.455861
1.71804 0.152111 0.443682
1.81632 0.136559 0.434797
1.91462 0.123428 0.429782
2.01293 0.111108 0.428801
2.11126 0.0980404 0.431745
2.20961 0.082671 0.438157
2.30798 0.0634424 0.447197
2.40638 0.0388804 0.457432
2.50479 0.00784327 0.466731
2.60323 -0.0300298 0.472191
2.7017 -0.0737496 0.470505
2.80019 -0.12058 0.458704
2.89871 -0.166266 0.435339
2.99725 -0.206108 0.40127
3.09583 -0.23647 0.359624
3.19443 -0.255817 0.314628
3.29307 -0.264731 0.27027
3.39173 -0.265146 0.229344
3.49043 -0.259442 0.19332
3.58916 -0.249804 0.162575
3.68793 -0.237955 0.136855
3.78673 -0.225116 0.115564
3.88557 -0.212093 0.0980404
3.98445 -0.19938 0.0836208
4.08336 -0.187257 0.0717466
4.18232 -0.175867 0.0619221
4.28131 -0.165263 0.0537679
4.38035 -0.155445 0.0469522
4.47943 -0.146384 0.0412355
4.57855 -0.138036 0.0364007
4.67772 -0.130348 0.0323009
4.77694 -0.123266 0.0287922
4.8762 -0.116737 0.0257857
4.97551 -0.110711 0.0231834
5.07487 -0.105142 0.0209323
5.17427 -0.0999868 0.018963
5.27373 -0.0952082 0.0172451
5.37325 -0.090771 0.0157271
5.47281 -0.0866441 0.0143934
5.57243 -0.0827995 0.0132039
5.67211 -0.0792122 0.0121522
5.77184 -0.0758596 0.0112059
5.87163 -0.0727216 0.010365
5.97148 -0.0697801 0.00960215
6.07139 -0.0670189 0.00892131
6.17136 -0.0644231 0.00829869
6.2714 -0.0619798 0.0077412
6.37149 -0.0596768 0.00722742
6.47166 -0.0575035 0.00676628
6.57188 -0.05545 0.00633803
6.67218 -0.0535076 0.00595307
6.77254 -0.0516681 0.00559283
6.87298 -0.0499242 0.00526879
6.97348 -0.0482693 0.00496322
7.07406 -0.0466972 0.00468839
7.17471 -0.0452024 0.00442719
7.27544 -0.0437798 0.00419249
7.37624 -0.0424246 0.00396764
7.47712 -0.0411326 0.00376596
7.57807 -0.0398997 0.00357112
7.67911 -0.0387224 0.00339682
7.78023 -0.0375972 0.00322696
7.88143 -0.036521 0.00307554
7.98271 -0.0354911 0.00292663
8.08408 -0.0345046 0.00279444
8.18554 -0.0335591 0.00266321
8.28708 -0.0326523 0.00254732
8.38872 -0.0317821 0.00243108
8.49044 -0.0309464 0.00232907
8.59226 -0.0301435 0.00222565
8.69417 -0.0293716 0.00213551
8.79618 -0.0286291 0.00204309
8.89828 -0.0279145 0.00196318
9.00048 -0.0272263 0.00188025
9.10278 -0.0265632 0.00180919
9.20518 -0.0259241 0.00173448
9.30769 -0.0253077 0.00167112
9.4103 -0.0247129 0.00160356
9.51301 -0.0241388 0.00154691
9.61583 -0.0235844 0.00148561
9.71877 -0.0230486 0.00143484
9.82181 -0.0225308 0.00137903
9.92496 -0.0220301 0.00133343
10.0282 -0.0215457 0.00128246
10.1316 -0.0210769 0.00124143
10.2351 -0.0206231 0.00119472
10.3387 -0.0201835 0.00115774
10.4425 -0.0197577 0.00111482
10.5463 -0.0193449 0.00108144
10.6503 -0.0189447 0.00104189
10.7545 -0.0185566 0.00101171
10.8587 -0.01818 0.000975157
10.9631 -0.0178146 0.000947842
11.0676 -0.0174598 0.000913977
11.1722 -0.0171152 0.000889233
11.277 -0.0167805 0.000857773
11.3819 -0.0164552 0.00083534
11.487 -0.016139 0.000806042
11.5922 -0.0158316 0.000785691
11.6975 -0.0155326 0.00075834
11.803 -0.0152418 0.000739872
11.9086 -0.0149588 0.000714277
12.0144 -0.0146832 0.000697513
12.1204 -0.014415 0.000673508
12.2265 -0.0141538 0.000658292
12.3327 -0.0138993 0.000635726
12.4391 -0.0136514 0.000621918
12.5457 -0.0134098 0.00060066
12.6524 -0.0131742 0.000588134
12.7593 -0.0129446 0.000568065
12.8664 -0.0127206 0.000556713
12.9737 -0.0125021 0.000537726
13.0811 -0.0122889 0.000527447
13.1887 -0.0120808 0.000509448
13.2965 -0.0118777 0.000500154
13.4044 -0.0116794 0.000483057
13.5126 -0.0114858 0.000474668
13.6209 -0.0112966 0.000458396
13.7294 -0.0111119 0.000450841
13.8382 -0.0109313 0.000435325
13.9471 -0.0107549 0.000428538
14.0562 -0.0105824 0.000413715
14.1655 -0.0104137 0.000407639
14.275 -0.0102489 0.000393452
14.3848 -0.0100876 0.000388033
14.4947 -0.0099298 0.00037443
14.6049 -0.00977544 0.000369622
14.7152 -0.00962439 0.000356556
14.8258 -0.00947654 0.000352314
14.9367 -0.00933183 0.000339743
15.0477 -0.00919013 0.000336028
15.159 -0.00905139 0.000323912
15.2705 -0.00891549 0.00032069
15.3823 -0.00878238 0.000308993
15.4943 -0.00865196 0.000306229
15.6066 -0.00852419 0.000294919
15.7191 -0.00839894 0.000292585
15.8319 -0.00827621 0.000281631
15.9449 -0.00815586 0.000279699
16.0582 -0.00803789 0.000269073
16.1717 -0.00792219 0.00026752
16.2856 -0.00780874 0.000257197
16.3997 -0.00769743 0.000256
16.5141 -0.00758825 0.000245955
16.6288 -0.00748111 0.000245093
16.7437 -0.00737599 0.000235305
16.859 -0.00727279 0.00023476
16.9746 -0.00717153 0.000225208
17.0905 -0.00707208 0.000224963
17.2067 -0.00697447 0.000215629
17.3232 -0.00687859 0.000215667
17.4401 -0.00678445 0.000206532
17.5572 -0.00669195 0.000206841
17.6748 -0.00660111 0.000197889
17.7926 -0.00651184 0.000198455
17.9108 -0.00642414 0.00018967
18.0294 -0.00633792 0.000190481
18.1483 -0.00625321 0.00018185
18.2676 -0.00616991 0.000182895
18.3873 -0.00608804 0.000174403
18.5074 -0.00600751 0.000175673
18.6278 -0.00592835 0.000167306
18.7487 -0.00585047 0.000168793
18.8699 -0.00577389 0.00016054
18.9916 -0.00569852 0.000162235
19.1137 -0.00562441 0.000154083
19.2362 -0.00555144 0.000155979
19.3592 -0.00547967 0.000147918
19.4826 -0.00540899 0.00015001
19.6065 -0.00533945 0.000142028
19.7309 -0.00527096 0.000144309
19.8557 -0.00520356 0.000136396
19.9811 -0.00513715 0.000138863
20.1069 -0.00507178 0.000131008
20.2333 -0.00500736 0.000133656
20.3602 -0.00494394 0.00012585
20.4876 -0.00488141 0.000128675
20.6156 -0.00481985 0.000120908
20.7441 -0.00475913 0.000123908
20.8732 -0.00469934 0.000116171
21.0029 -0.00464035 0.000119343
21.1332 -0.00458225 0.000111626
21.2642 -0.00452491 0.00011497
21.3958 -0.00446842 0.000107263
21.528 -0.00441265 0.000110777
21.6609 -0.0043577 0.000103071
21.7945 -0.00430343 0.000106756
21.9288 -0.00424996 9.90408e-05
22.0639 -0.00419712 0.000102897
22.1997 -0.00414504 9.51625e-05
22.3363 -0.00409356 9.91918e-05
22.4736 -0.00404282 9.14272e-05
22.6118 -0.00399263 9.56324e-05
22.7509 -0.00394316 8.78265e-05
22.8908 -0.00389421 9.22111e-05
23.0316 -0.00384595 8.4352e-05
23.1733 -0.00379816 8.89208e-05
23.316 -0.00375105 8.09958e-05
23.4597 -0.00370437 8.57544e-05
23.6044 -0.00365834 7.77504e-05
23.7502 -0.00361271 8.27053e-05
23.8971 -0.00356771 7.46084e-05
24.0451 -0.00352306 7.97668e-05
24.1944 -0.00347903 7.15623e-05
24.3448 -0.00343531 7.69329e-05
24.4966 -0.00339218 6.86044e-05
24.6496 -0.00334932 7.41979e-05
24.8041 -0.00330703 6.57261e-05
24.9601 -0.00326496 7.1557e-05
25.1175 -0.00322346 6.2918e-05
25.2766 -0.00318211 6.90061e-05
25.4373 -0.00314131 6.01696e-05
25.5998 -0.00310062 6.65404e-05
25.7641 -0.00306045 5.74709e-05
25.9304 -0.00302031 6.41528e-05
26.0988 -0.0029807 5.48132e-05
26.2693 -0.00294102 6.18321e-05
26.4421 -0.00290185 5.21887e-05
26.6174 -0.0028625 5.95662e-05
26.7954 -0.00282364 4.9582e-05
26.9761 -0.00278445 5.7352e-05
27.1598 -0.00274574 4.6955e-05
27.3468 -0.00270646 5.52048e-05
27.5373 -0.00266761 4.42472e-05
27.7317 -0.00262785 5.31282e-05
27.9302 -0.0025884 4.14351e-05
28.1333 -0.00254742 5.10192e-05
28.3415 -0.00250632 3.8591e-05
28.5554 -0.00246252 4.87534e-05
28.7758 -0.00241704 3.54879e-05
29.0035 -0.00236518 4.68954e-05
29.2396 -0.00230632 3.1384e-05
29.4858 -0.00222214 4.52061e-05
29.7441 -0.00209462 3.12028e-05
30.0173 -0.0019032 5.02929e-05
30.3101 -0.00167127 3.34683e-05
30.6297 -0.00140748 5.79221e-05
30.9905 -0.00114038 3.65932e-05
31.4301 -0.00071816 8.06147e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1ClassicOneLoop/iFpOneLoop.txt <==
-31.4301 2.21559e-23 1.61779e-05
-30.9905 -1.16773e-23 1.68795e-05
-30.6297 2.70978e-24 1.74862e-05
-30.3101 1.43879e-23 1.80481e-05
-30.0173 2.01714e-23 1.85843e-05
-29.7441 -2.72053e-23 1.91042e-05
-29.4858 2.91335e-23 1.96136e-05
-29.2396 -3.19821e-23 2.01163e-05
-29.0035 2.30372e-23 2.06149e-05
-28.7758 1.65071e-23 2.11113e-05
-28.5554 4.70468e-23 2.16072e-05
-28.3415 2.93709e-24 2.21036e-05
-28.1333 -6.25435e-23 2.26016e-05
-27.9302 -9.09149e-24 2.3102e-05
-27.7317 1.88496e-23 2.36056e-05
-27.5373 7.40987e-24 2.41129e-05
-27.3468 -2.29143e-23 2.46245e-05
-27.1598 6.30943e-23 2.5141e-05
-26.9761 1.66731e-23 2.56627e-05
-26.7954 4.13609e-23 2.61902e-05
-26.6174 -1.02559e-22 2.67238e-05
-26.4421 8.15694e-24 2.72639e-05
-26.2693 -9.79382e-23 2.78109e-05
-26.0988 2.76399e-25 2.83651e-05
-25.9304 5.98073e-23 2.89269e-05
-25.7641 8.8412e-23 2.94966e-05
-25.5998 8.38997e-24 3.00745e-05
-25.4373 9.38228e-23 3.0661e-05
-25.2766 7.57142e-23 3.12564e-05
-25.1175 1.65061e-23 3.1861e-05
-24.9601 4.02649e-23 3.24752e-05
-24.8041 -3.43672e-23 3.30992e-05
-24.6496 1.09399e-22 3.37334e-05
-24.4966 2.39658e-23 3.43781e-05
-24.3448 1.14024e-22 3.50336e-05
-24.1944 1.07775e-23 3.57003e-05
-24.0451 3.85582e-23 3.63786e-05
-23.8971 2.70493e-23 3.70687e-05
-23.7502 -3.48024e-23 3.7771e-05
-23.6044 1.03352e-22 3.84859e-05
-23.4597 1.70937e-23 3.92137e-05
-23.316 -2.7289e-23 3.99549e-05
-23.1733 -7.18062e-23 4.07097e-05
-23.0316 6.97698e-24 4.14787e-05
-22.8908 4.60715e-23 4.22621e-05
-22.7509 7.90393e-23 4.30604e-05
-22.6118 3.90288e-23 4.38741e-05
-22.4736 -5.91152e-23 4.47035e-05
-22.3363 -6.3031e-24 4.55492e-05
-22.1997 -5.20125e-23 4.64114e-05
-22.0639 -1.56066e-23 4.72909e-05
-21.9288 2.01635e-22 4.81879e-05
-21.7945 1.45667e-23 4.9103e-05
-21.6609 9.86777e-23 5.00368e-05
-21.528 -1.17416e-22 5.09897e-05
-21.3958 8.39614e-23 5.19623e-05
-21.2642 1.68586e-23 5.29552e-05
-21.1332 3.96231e-23 5.39689e-05
-21.0029 1.00715e-22 5.5004e-05
-20.8732 1.18937e-22 5.60612e-05
-20.7441 1.78498e-23 5.7141e-05
-20.6156 1.57797e-22 5.82442e-05
-20.4876 -1.4868e-22 5.93714e-05
-20.3602 -1.94214e-22 6.05233e-05
-20.2333 -1.46867e-22 6.17006e-05
-20.1069 1.42909e-22 6.29041e-05
-19.9811 1.16059e-22 6.41346e-05
-19.8557 1.31828e-23 6.53928e-05
-19.7309 -8.87627e-23 6.66796e-05
-19.6065 -1.10973e-22 6.79958e-05
-19.4826 -9.99633e-23 6.93424e-05
-19.3592 1.93364e-22 7.07202e-05
-19.2362 5.86475e-23 7.21302e-05
-19.1137 -8.57234e-23 7.35733e-05
-18.9916 1.3311e-22 7.50506e-05
-18.8699 -1.33182e-22 7.65632e-05
-18.7487 -3.70601e-22 7.81121e-05
-18.6278 7.52312e-23 7.96985e-05
-18.5074 8.94605e-23 8.13235e-05
-18.3873 1.36334e-22 8.29884e-05
-18.2676 -1.07778e-22 8.46945e-05
-18.1483 -1.27967e-22 8.6443e-05
-18.0294 -3.57112e-23 8.82353e-05
-17.9108 -9.69961e-23 9.00729e-05
-17.7926 1.29145e-23 9.19572e-05
-17.6748 -2.44045e-22 9.38897e-05
-17.5572 1.84818e-22 9.58721e-05
-17.4401 -2.6202e-22 9.7906e-05
-17.3232 9.40614e-23 9.99931e-05
-17.2067 -8.93818e-23 0.000102135
-17.0905 1.82268e-22 0.000104334
-16.9746 1.14562e-23 0.000106592
-16.859 -4.43637e-23 0.000108911
-16.7437 1.09191e-22 0.000111292
-16.6288 -4.20075e-22 0.000113739
-16.5141 -1.02646e-22 0.000116253
-16.3997 4.40959e-23 0.000118837
-16.2856 -6.03147e-22 0.000121493
-16.1717 8.88564e-23 0.000124224
-16.0582 2.84765e-22 0.000127033
-15.9449 -3.49836e-22 0.000129922
-15.8319 4.9626e-23 0.000132894
-15.7191 1.10659e-21 0.000135952
-15.6066 4.85438e-23 0.000139101
-15.4943 3.00925e-24 0.000142342
-15.3823 -2.04142e-22 0.00014568
-15.2705 -1.07497e-21 0.000149117
-15.159 -8.97945e-22 0.000152659
-15.0477 2.18667e-22 0.000156309
-14.9367 -4.31451e-22 0.000160071
-14.8258 1.23944e-22 0.000163949
-14.7152 1.00043e-22 0.000167949
-14.6049 3.87545e-22 0.000172074
-14.4947 2.97327e-22 0.000176331
-14.3848 6.48418e-22 0.000180723
-14.275 5.14739e-22 0.000185258
-14.1655 6.27779e-23 0.000189941
-14.0562 7.34269e-22 0.000194777
-13.9471 1.31056e-22 0.000199773
-13.8382 -6.12441e-22 0.000204937
-13.7294 -2.38218e-22 0.000210275
-13.6209 -6.82773e-22 0.000215794
-13.5126 -1.13348e-21 0.000221502
-13.4044 -1.6184e-21 0.000227409
-13.2965 -1.51354e-21 0.000233521
-13.1887 6.18636e-23 0.000239849
-13.0811 -1.52102e-21 0.000246403
-12.9737 -6.72439e-22 0.000253191
-12.8664 -6.41816e-22 0.000260226
-12.7593 -1.14835e-22 0.000267518
-12.6524 2.17885e-23 0.000275079
-12.5457 1.87974e-21 0.000282923
-12.4391 -7.90856e-22 0.000291061
-12.3327 9.29179e-23 0.000299509
-12.2265 9.96959e-23 0.00030828
-12.1204 9.11215e-22 0.000317392
-12.0144 -6.8414e-22 0.00032686
-11.9086 -9.01605e-22 0.000336703
-11.803 -4.41863e-23 0.000346939
-11.6975 -1.03323e-21 0.000357587
-11.5922 -2.18012e-21 0.000368669
-11.487 2.555e-21 0.000380208
-11.3819 1.38766e-21 0.000392226
-11.277 2.42098e-21 0.000404749
-11.1722 -2.51309e-22 0.000417805
-11.0676 -3.40465e-21 0.000431421
-10.9631 2.40632e-21 0.000445628
-10.8587 -2.78181e-21 0.000460458
-10.7545 1.99116e-22 0.000475946
-10.6503 -2.16455e-21 0.000492128
-10.5463 9.3479e-22 0.000509045
-10.4425 -5.50835e-22 0.000526737
-10.3387 2.33632e-22 0.000545249
-10.2351 -2.42356e-21 0.000564631
-10.1316 -4.73834e-22 0.000584932
-10.0282 -1.84825e-21 0.000606208
-9.92496 -1.55001e-21 0.000628518
-9.82181 3.27794e-21 0.000651925
-9.71877 -2.00448e-21 0.000676497
-9.61583 -3.46476e-21 0.000702306
-9.51301 2.03564e-21 0.000729432
-9.4103 -1.51085e-21 0.000757959
-9.30769 -1.36623e-22 0.000787978
-9.20518 6.81038e-21 0.000819586
-9.10278 -1.97069e-21 0.000852889
-9.00048 -1.85172e-21 0.000888003
-8.89828 -4.29114e-21 0.000925049
-8.79618 5.49116e-21 0.000964162
-8.69417 -1.07471e-22 0.00100549
-8.59226 1.05246e-20 0.00104918
-8.49044 -2.47299e-21 0.00109541
-8.38872 2.4223e-21 0.00114437
-8.28708 5.24895e-21 0.00119625
-8.18554 -5.5534e-21 0.00125128
-8.08408 -1.29545e-20 0.00130968
-7.98271 -1.02599e-20 0.00137174
-7.88143 5.35359e-21 0.00143772
-7.78023 6.49581e-21 0.00150794
-7.67911 4.70424e-21 0.00158275
-7.57807 -1.28629e-20 0.00166251
-7.47712 -1.6524e-20 0.00174764
-7.37624 -4.36086e-21 0.00183859
-7.27544 4.04767e-21 0.00193587
-7.17471 -1.84852e-22 0.00204001
-7.07406 1.56862e-20 0.00215163
-6.97348 -3.98839e-21 0.0022714
-6.87298 -1.27281e-20 0.00240006
-6.77254 -7.36947e-21 0.00253845
-6.67218 -8.41695e-21 0.00268748
-6.57188 3.11325e-20 0.00284818
-6.47166 -2.08755e-20 0.00302169
-6.37149 -1.68198e-20 0.00320929
-6.2714 9.39277e-21 0.00341242
-6.17136 -1.8134e-20 0.00363269
-6.07139 1.03812e-20 0.0038719
-5.97148 2.36785e-20 0.00413211
-5.87163 1.88925e-20 0.00441561
-5.77184 -3.70993e-20 0.00472504
-5.67211 -1.95581e-20 0.00506335
-5.57243 1.72035e-20 0.00543394
-5.47281 -1.05032e-19 0.00584067
-5.37325 -1.02172e-19 0.00628796
-5.27373 -8.4086e-20 0.00678092
-5.17427 -9.60493e-20 0.00732538
-5.07487 -7.58536e-20 0.00792813
-4.97551 -3.01871e-20 0.00859701
-4.8762 1.79118e-20 0.00934118
-4.77694 8.75842e-20 0.0101713
-4.67772 -7.95533e-21 0.0110999
-4.57855 -1.54566e-19 0.0121418
-4.47943 -7.42387e-20 0.0133144
-4.38035 -5.50501e-20 0.0146384
-4.28131 -6.05518e-20 0.0161387
-4.18232 -9.44479e-20 0.0178451
-4.08336 2.88355e-20 0.0197934
-3.98445 -2.29793e-19 0.0220273
-3.88557 -1.72762e-19 0.0246002
-3.78673 -1.83057e-19 0.0275779
-3.68793 1.37635e-19 0.0310416
-3.58916 1.769e-20 0.0350932
-3.49043 3.63439e-19 0.0398608
-3.39173 -7.01488e-19 0.0455076
-3.29307 -8.15691e-19 0.0522428
-3.19443 2.88083e-19 0.0603383
-3.09583 7.42803e-19 0.0701514
-2.99725 2.92178e-19 0.0821572
-2.89871 -2.49089e-18 0.0969975
-2.80019 -1.59181e-18 0.115552
-2.7017 -5.6098e-19 0.13905
-2.60323 3.62705e-18 0.16924
-2.50479 -6.40378e-18 0.208665
-2.40638 -8.36908e-19 0.261119
-2.30798 -6.5545e-18 0.332414
-2.20961 1.02083e-17 0.43174
-2.11126 -1.41337e-17 0.574123
-2.01293 4.85456e-17 0.78506
-1.91462 -1.66974e-17 1.10939
-1.81632 5.97491e-17 1.62807
-1.71804 1.16707e-18 2.48563
-1.61978 -2.32446e-16 3.90389
-1.52154 -1.99705e-16 5.99851
-1.42331 -4.40172e-18 7.9745
-1.32509 1.77437e-16 8.05549
-1.22689 8.40256e-17 6.43802
-1.12869 6.18864e-17 4.71994
-1.03051 1.7043e-16 3.48223
-0.932337 9.56243e-17 2.66543
-0.834173 1.56566e-17 2.12616
-0.736016 -4.00386e-17 1.7617
-0.637867 5.33097e-17 1.50917
-0.539723 2.62228e-17 1.33094
-0.441585 2.07673e-17 1.20414
-0.343451 6.8533e-18 1.11463
-0.24532 1.0634e-18 1.05358
-0.147191 -2.63848e-18 1.01548
-0.0490634 4.90879e-18 0.997167
0.0490634 6.0646e-18 0.997167
0.147191 -3.41423e-18 1.01548
0.24532 4.56222e-19 1.05358
0.343451 -1.56574e-17 1.11463
0.441585 1.27135e-18 1.20414
0.539723 1.55836e-17 1.33094
0.637867 -3.8225e-17 1.50917
0.736016 -6.71075e-17 1.7617
0.834173 7.99337e-17 2.12616
0.932337 2.83511e-18 2.66543
1.03051 6.64383e-17 3.48223
1.12869 -3.49257e-17 4.71994
1.22689 -3.31853e-16 6.43802
1.32509 -2.19192e-16 8.05549
1.42331 2.8688e-17 7.9745
1.52154 -2.40147e-16 5.99851
1.61978 -1.75662e-16 3.90389
1.71804 1.70215e-16 2.48563
1.81632 1.6182e-16 1.62807
1.91462 -3.49987e-17 1.10939
2.01293 1.49283e-17 0.78506
2.11126 1.01468e-17 0.574123
2.20961 8.15749e-18 0.43174
2.30798 5.32718e-18 0.332414
2.40638 9.98331e-18 0.261119
2.50479 -3.32024e-18 0.208665
2.60323 6.29766e-18 0.16924
2.7017 -5.39831e-18 0.13905
2.80019 -2.8085e-18 0.115552
2.89871 -1.83511e-19 0.0969975
2.99725 -3.75424e-19 0.0821572
3.09583 1.21365e-18 0.0701514
3.19443 5.78295e-19 0.0603383
3.29307 -6.37107e-19 0.0522428
3.39173 5.83434e-19 0.0455076
3.49043 2.47073e-19 0.0398608
3.58916 6.30833e-19 0.0350932
3.68793 -3.46043e-19 0.0310416
3.78673 9.73784e-20 0.0275779
3.88557 -5.37631e-20 0.0246002
3.98445 8.5932e-20 0.0220273
4.08336 -5.23327e-20 0.0197934
4.18232 -1.95334e-20 0.0178451
4.28131 8.74998e-20 0.0161387
4.38035 -8.15946e-20 0.0146384
4.47943 -2.09684e-20 0.0133144
4.57855 1.15006e-19 0.0121418
4.67772 6.29361e-20 0.0110999
4.77694 -2.39917e-20 0.0101713
4.8762 9.46996e-20 0.00934118
4.97551 1.82816e-20 0.00859701
5.07487 -8.39518e-20 0.00792813
5.17427 -7.57154e-20 0.00732538
5.27373 4.36738e-20 0.00678092
5.37325 -6.49561e-20 0.00628796
5.47281 5.5387e-20 0.00584067
5.57243 -3.61596e-20 0.00543394
5.67211 -2.95698e-20 0.00506335
5.77184 -3.71973e-21 0.00472504
5.87163 2.40198e-22 0.00441561
5.97148 -1.06443e-20 0.00413211
6.07139 2.85858e-20 0.0038719
6.17136 5.86558e-20 0.00363269
6.2714 1.17041e-20 0.00341242
6.37149 3.63171e-20 0.00320929
6.47166 -9.2173e-21 0.00302169
6.57188 3.21471e-22 0.00284818
6.67218 2.23524e-20 0.00268748
6.77254 1.387e-20 0.00253845
6.87298 -1.18647e-20 0.00240006
6.97348 -7.36063e-21 0.0022714
7.07406 -1.29754e-20 0.00215163
7.17471 -9.46781e-21 0.00204001
7.27544 -7.51446e-21 0.00193587
7.37624 -1.34261e-20 0.00183859
7.47712 -1.01124e-20 0.00174764
7.57807 6.17502e-21 0.00166251
7.67911 4.00646e-21 0.00158275
7.78023 3.94732e-21 0.00150794
7.88143 -8.33301e-21 0.00143772
7.98271 -2.62086e-21 0.00137174
8.08408 -2.42458e-21 0.00130968
8.18554 -9.41e-21 0.00125128
8.28708 -7.99581e-21 0.00119625
8.38872 4.7111e-21 0.00114437
8.49044 7.85304e-21 0.00109541
8.59226 -2.96076e-21 0.00104918
8.69417 4.61435e-21 0.00100549
8.79618 -6.70558e-22 0.000964162
8.89828 6.4066e-21 0.000925049
9.00048 -2.36522e-21 0.000888003
9.10278 3.35324e-21 0.000852889
9.20518 -2.08528e-21 0.000819586
9.30769 1.28547e-21 0.000787978
9.4103 1.49643e-21 0.000757959
9.51301 -5.08609e-21 0.000729432
9.61583 1.90757e-21 0.000702306
9.71877 3.19262e-21 0.000676497
9.82181 -4.5734e-22 0.000651925
9.92496 -9.03187e-22 0.000628518
10.0282 8.78346e-22 0.000606208
10.1316 3.43866e-21 0.000584932
10.2351 -4.52203e-21 0.000564631
10.3387 -2.41472e-21 0.000545249
10.4425 -6.6412e-22 0.000526737
10.5463 -6.3783e-22 0.000509045
10.6503 -9.20392e-22 0.000492128
10.7545 -3.79868e-22 0.000475946
10.8587 -1.4027e-21 0.000460458
10.9631 3.95272e-22 0.000445628
11.0676 1.9318e-21 0.000431421
11.1722 2.40218e-21 0.000417805
11.277 -1.77205e-21 0.000404749
11.3819 1.41702e-21 0.000392226
11.487 3.04306e-22 0.000380208
11.5922 -1.80374e-21 0.000368669
11.6975 -3.38834e-22 0.000357587
11.803 -1.443e-21 0.000346939
11.9086 -1.98516e-22 0.000336703
12.0144 -2.5783e-21 0.00032686
12.1204 -4.34304e-22 0.000317392
12.2265 -1.20721e-21 0.00030828
12.3327 -1.59421e-22 0.000299509
12.4391 -7.96516e-22 0.000291061
12.5457 -4.62011e-23 0.000282923
12.6524 -2.25063e-22 0.000275079
12.7593 -1.73011e-21 0.000267518
12.8664 -1.14858e-21 0.000260226
12.9737 8.77696e-22 0.000253191
13.0811 7.42974e-22 0.000246403
13.1887 8.50092e-22 0.000239849
13.2965 -3.7397e-22 0.000233521
13.4044 -1.08888e-22 0.000227409
13.5126 -9.09314e-23 0.000221502
13.6209 -1.23318e-22 0.000215794
13.7294 -4.94615e-22 0.000210275
13.8382 1.49782e-22 0.000204937
13.9471 -1.74285e-22 0.000199773
14.0562 -6.42092e-22 0.000194777
14.1655 1.75485e-22 0.000189941
14.275 6.0346e-22 0.000185258
14.3848 -2.87319e-23 0.000180723
14.4947 -1.19019e-22 0.000176331
14.6049 5.03623e-22 0.000172074
14.7152 -5.8621e-22 0.000167949
14.8258 2.00567e-22 0.000163949
14.9367 -2.09653e-22 0.000160071
15.0477 2.87743e-22 0.000156309
15.159 -3.94355e-22 0.000152659
15.2705 -4.93626e-23 0.000149117
15.3823 -3.52655e-22 0.00014568
15.4943 4.97976e-22 0.000142342
15.6066 3.34791e-22 0.000139101
15.7191 -1.86473e-22 0.000135952
15.8319 2.74149e-22 0.000132894
15.9449 3.57817e-23 0.000129922
16.0582 -4.37184e-22 0.000127033
16.1717 -4.09223e-22 0.000124224
16.2856 -2.94704e-22 0.000121493
16.3997 -1.04772e-22 0.000118837
16.5141 3.38327e-22 0.000116253
16.6288 3.12173e-22 0.000113739
16.7437 3.18419e-22 0.000111292
16.859 6.52242e-23 0.000108911
16.9746 1.81002e-22 0.000106592
17.0905 -1.73655e-22 0.000104334
17.2067 -2.47424e-22 0.000102135
17.3232 -2.18036e-22 9.99931e-05
17.4401 3.64666e-22 9.7906e-05
17.5572 5.31311e-24 9.58721e-05
17.6748 -1.10427e-22 9.38897e-05
17.7926 -3.26675e-22 9.19572e-05
17.9108 1.40864e-22 9.00729e-05
18.0294 3.64466e-22 8.82353e-05
18.1483 -1.48249e-22 8.6443e-05
18.2676 -1.9163e-22 8.46945e-05
18.3873 -1.27493e-22 8.29884e-05
18.5074 -1.16622e-23 8.13235e-05
18.6278 1.13606e-22 7.96985e-05
18.7487 2.43107e-22 7.81121e-05
18.8699 -1.21355e-22 7.65632e-05
18.9916 -3.90171e-23 7.50506e-05
19.1137 -1.5784e-22 7.35733e-05
19.2362 1.07712e-22 7.21302e-05
19.3592 -2.84526e-22 7.07202e-05
19.4826 1.68569e-22 6.93424e-05
19.6065 1.97429e-22 6.79958e-05
19.7309 1.06895e-22 6.66796e-05
19.8557 -1.59844e-23 6.53928e-05
19.9811 -6.33219e-23 6.41346e-05
20.1069 -1.18844e-22 6.29041e-05
20.2333 -8.54412e-23 6.17006e-05
20.3602 3.03118e-24 6.05233e-05
20.4876 -8.83345e-23 5.93714e-05
20.6156 -1.63868e-22 5.82442e-05
20.7441 -3.66245e-23 5.7141e-05
20.8732 1.03547e-22 5.60612e-05
21.0029 -1.83688e-23 5.5004e-05
21.1332 1.08552e-22 5.39689e-05
21.2642 7.05969e-23 5.29552e-05
21.3958 -4.38607e-23 5.19623e-05
21.528 -1.8737e-22 5.09897e-05
21.6609 -1.53897e-23 5.00368e-05
21.7945 -4.08809e-23 4.9103e-05
21.9288 -5.53596e-23 4.81879e-05
22.0639 -8.54843e-23 4.72909e-05
22.1997 8.27572e-23 4.64114e-05
22.3363 2.19385e-22 4.55492e-05
22.4736 -6.54046e-23 4.47035e-05
22.6118 4.53053e-23 4.38741e-05
22.7509 -3.5953e-23 4.30604e-05
22.8908 1.33676e-22 4.22621e-05
23.0316 -2.71531e-23 4.14787e-05
23.1733 -1.38858e-24 4.07097e-05
23.316 -1.65005e-24 3.99549e-05
23.4597 -8.51235e-23 3.92137e-05
23.6044 -5.34415e-24 3.84859e-05
23.7502 4.21019e-23 3.7771e-05
23.8971 -1.42555e-23 3.70687e-05
24.0451 -2.99134e-23 3.63786e-05
24.1944 -8.63447e-23 3.57003e-05
24.3448 -5.51711e-23 3.50336e-05
24.4966 -3.66073e-23 3.43781e-05
24.6496 -2.4812e-23 3.37334e-05
24.8041 -1.98718e-23 3.30992e-05
24.9601 1.45449e-23 3.24752e-05
25.1175 1.13024e-22 3.1861e-05
25.2766 -1.2424e-23 3.12564e-05
25.4373 3.04641e-25 3.0661e-05
25.5998 -5.39444e-23 3.00745e-05
25.7641 1.62416e-23 2.94966e-05
25.9304 -1.84573e-23 2.89269e-05
26.0988 -7.39481e-24 2.83651e-05
26.2693 2.93412e-23 2.78109e-05
26.4421 -1.27456e-23 2.72639e-05
26.6174 -1.46355e-23 2.67238e-05
26.7954 3.43255e-23 2.61902e-05
26.9761 -3.47789e-23 2.56627e-05
27.1598 2.4987e-23 2.5141e-05
27.3468 -3.40543e-23 2.46245e-05
27.5373 2.18538e-23 2.41129e-05
27.7317 8.65454e-24 2.36056e-05
27.9302 7.32246e-23 2.3102e-05
28.1333 1.81693e-23 2.26016e-05
28.3415 -6.22374e-23 2.21036e-05
28.5554 -7.14285e-24 2.16072e-05
28.7758 7.41094e-24 2.11113e-05
29.0035 -2.95055e-24 2.06149e-05
29.2396 -2.20685e-23 2.01163e-05
29.4858 3.82714e-24 1.96136e-05
29.7441 -1.86544e-23 1.91042e-05
30.0173 5.05794e-24 1.85843e-05
30.3101 -5.36681e-23 1.80481e-05
30.6297 7.01885e-23 1.74862e-05
30.9905 -1.80494e-23 1.68795e-05
31.4301 2.92605e-23 1.61779e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1ClassicOneLoop/iFpTwoLoop.txt <==
-31.4301 -1.09847e-21 1.61451e-05
-30.9905 2.14488e-22 1.68443e-05
-30.6297 -1.08126e-21 1.74488e-05
-30.3101 -1.51883e-21 1.80087e-05
-30.0173 -1.30826e-21 1.85429e-05
-29.7441 5.54781e-22 1.90609e-05
-29.4858 2.03049e-21 1.95684e-05
-29.2396 3.36019e-21 2.00691e-05
-29.0035 2.58911e-21 2.05658e-05
-28.7758 5.02526e-22 2.10602e-05
-28.5554 -1.48408e-21 2.15541e-05
-28.3415 -8.10843e-22 2.20484e-05
-28.1333 1.94763e-22 2.25444e-05
-27.9302 2.5149e-21 2.30427e-05
-27.7317 3.34143e-21 2.35441e-05
-27.5373 3.2339e-21 2.40492e-05
-27.3468 1.52021e-21 2.45586e-05
-27.1598 3.78973e-23 2.50727e-05
-26.9761 -1.29569e-21 2.55921e-05
-26.7954 -8.89298e-22 2.61171e-05
-26.6174 1.08799e-22 2.66483e-05
-26.4421 2.32093e-21 2.71858e-05
-26.2693 2.68154e-21 2.77302e-05
-26.0988 2.41043e-21 2.82817e-05
-25.9304 2.15737e-22 2.88408e-05
-25.7641 -1.8664e-21 2.94076e-05
-25.5998 -3.49765e-21 2.99827e-05
-25.4373 -4.37412e-21 3.05662e-05
-25.2766 -4.64186e-21 3.11585e-05
-25.1175 -2.89534e-21 3.176e-05
-24.9601 -1.17752e-21 3.23709e-05
-24.8041 2.77982e-21 3.29915e-05
-24.6496 4.53852e-21 3.36223e-05
-24.4966 5.38882e-21 3.42635e-05
-24.3448 2.48663e-21 3.49154e-05
-24.1944 -2.92575e-22 3.55783e-05
-24.0451 -2.61798e-21 3.62527e-05
-23.8971 -4.1998e-21 3.69388e-05
-23.7502 -4.03493e-21 3.76371e-05
-23.6044 -4.43339e-21 3.83477e-05
-23.4597 -5.03096e-21 3.90712e-05
-23.316 -4.2535e-21 3.98079e-05
-23.1733 -3.48707e-21 4.05582e-05
-23.0316 -1.309e-21 4.13223e-05
-22.8908 -1.64622e-22 4.21009e-05
-22.7509 5.20644e-23 4.28941e-05
-22.6118 -1.55004e-21 4.37026e-05
-22.4736 -2.3179e-21 4.45266e-05
-22.3363 -3.69939e-21 4.53667e-05
-22.1997 -5.15041e-21 4.62232e-05
-22.0639 -5.60296e-21 4.70967e-05
-21.9288 -6.98328e-21 4.79876e-05
-21.7945 -8.67127e-21 4.88965e-05
-21.6609 -1.00411e-20 4.98237e-05
-21.528 -1.15742e-20 5.07699e-05
-21.3958 -1.02455e-20 5.17355e-05
-21.2642 -9.8243e-21 5.27212e-05
-21.1332 -8.14613e-21 5.37275e-05
-21.0029 -7.22328e-21 5.4755e-05
-20.8732 -7.75889e-21 5.58042e-05
-20.7441 -7.1592e-21 5.68759e-05
-20.6156 -6.18822e-21 5.79705e-05
-20.4876 -5.00012e-21 5.9089e-05
-20.3602 -4.19114e-21 6.02318e-05
-20.2333 -2.1643e-21 6.13998e-05
-20.1069 -1.92173e-21 6.25935e-05
-19.9811 -2.48507e-21 6.3814e-05
-19.8557 -1.87741e-21 6.50618e-05
-19.7309 -3.76128e-21 6.63379e-05
-19.6065 -3.42506e-21 6.76429e-05
-19.4826 -8.50307e-22 6.8978e-05
-19.3592 -1.64934e-21 7.03437e-05
-19.2362 -6.98898e-22 7.17414e-05
-19.1137 -1.13048e-22 7.31716e-05
-18.9916 -1.49042e-21 7.46357e-05
-18.8699 -4.00677e-22 7.61344e-05
-18.7487 -9.09897e-22 7.76691e-05
-18.6278 2.0897e-21 7.92406e-05
-18.5074 4.80288e-21 8.08503e-05
-18.3873 5.67982e-21 8.24992e-05
-18.2676 7.35696e-21 8.41887e-05
-18.1483 1.09495e-20 8.592e-05
-18.0294 1.41593e-20 8.76945e-05
-17.9108 1.72567e-20 8.95135e-05
-17.7926 1.85247e-20 9.13786e-05
-17.6748 1.92606e-20 9.32911e-05
-17.5572 2.14385e-20 9.52528e-05
-17.4401 2.31993e-20 9.7265e-05
-17.3232 2.26718e-20 9.93297e-05
-17.2067 1.98427e-20 0.000101448
-17.0905 1.99627e-20 0.000103623
-16.9746 1.90665e-20 0.000105856
-16.859 1.22619e-20 0.000108148
-16.7437 9.43497e-21 0.000110502
-16.6288 1.10589e-20 0.000112921
-16.5141 9.21325e-21 0.000115405
-16.3997 1.2597e-20 0.000117958
-16.2856 1.10147e-20 0.000120582
-16.1717 1.5876e-20 0.00012328
-16.0582 1.91894e-20 0.000126053
-15.9449 2.04373e-20 0.000128906
-15.8319 2.2057e-20 0.00013184
-15.7191 2.2238e-20 0.00013486
-15.6066 1.76636e-20 0.000137966
-15.4943 1.54546e-20 0.000141165
-15.3823 1.05483e-20 0.000144457
-15.2705 6.05952e-21 0.000147848
-15.159 3.23297e-21 0.000151341
-15.0477 -5.0244e-21 0.000154939
-14.9367 -1.14554e-20 0.000158647
-14.8258 -1.04402e-20 0.00016247
-14.7152 -1.11696e-20 0.000166411
-14.6049 -1.94681e-20 0.000170475
-14.4947 -1.56754e-20 0.000174667
-14.3848 -1.55128e-20 0.000178993
-14.275 -9.4249e-21 0.000183457
-14.1655 -1.59844e-20 0.000188066
-14.0562 -1.0476e-20 0.000192825
-13.9471 -2.92543e-20 0.00019774
-13.8382 -2.82635e-20 0.000202819
-13.7294 -3.02372e-20 0.000208067
-13.6209 -3.09303e-20 0.000213493
-13.5126 -4.31412e-20 0.000219104
-13.4044 -3.94817e-20 0.000224907
-13.2965 -4.82454e-20 0.000230911
-13.1887 -3.01302e-20 0.000237125
-13.0811 -2.55193e-20 0.000243559
-12.9737 -5.22728e-21 0.000250221
-12.8664 -5.83884e-21 0.000257123
-12.7593 2.19319e-20 0.000264276
-12.6524 3.95338e-20 0.00027169
-12.5457 3.31776e-20 0.000279378
-12.4391 5.20318e-20 0.000287353
-12.3327 5.83679e-20 0.000295628
-12.2265 3.52686e-20 0.000304219
-12.1204 4.84296e-20 0.000313138
-12.0144 5.56594e-20 0.000322404
-11.9086 5.25553e-20 0.000332032
-11.803 4.24641e-20 0.000342042
-11.6975 3.4735e-20 0.00035245
-11.5922 5.07712e-20 0.000363279
-11.487 4.96307e-20 0.000374549
-11.3819 3.48754e-21 0.000386283
-11.277 6.7746e-20 0.000398505
-11.1722 5.84496e-20 0.000411242
-11.0676 8.18951e-20 0.000424518
-10.9631 7.23944e-20 0.000438366
-10.8587 1.13573e-19 0.000452813
-10.7545 8.00143e-20 0.000467895
-10.6503 7.89419e-20 0.000483645
-10.5463 5.42696e-20 0.000500102
-10.4425 5.91754e-20 0.000517304
-10.3387 4.21842e-20 0.000535295
-10.2351 2.86401e-20 0.000554119
-10.1316 3.59445e-20 0.000573827
-10.0282 6.73032e-20 0.000594469
-9.92496 9.50894e-20 0.000616102
-9.82181 2.31229e-20 0.000638785
-9.71877 5.71154e-20 0.000662583
-9.61583 2.23949e-20 0.000687563
-9.51301 5.58432e-20 0.000713801
-9.4103 -3.76155e-20 0.000741375
-9.30769 -1.94644e-19 0.000770372
-9.20518 -1.3777e-19 0.000800881
-9.10278 -2.3346e-19 0.000833006
-9.00048 -2.44371e-19 0.000866849
-8.89828 -4.97803e-19 0.00090253
-8.79618 -3.92156e-19 0.000940171
-8.69417 -3.84713e-19 0.000979909
-8.59226 -4.28878e-19 0.00102189
-8.49044 -2.47911e-19 0.00106627
-8.38872 -1.91912e-19 0.00111322
-8.28708 -1.47548e-19 0.00116294
-8.18554 2.10915e-19 0.00121562
-8.08408 2.06665e-19 0.00127148
-7.98271 2.25415e-19 0.00133077
-7.88143 3.6985e-19 0.00139375
-7.78023 2.7711e-19 0.0014607
-7.67911 1.57854e-19 0.00153195
-7.57807 1.67353e-20 0.00160783
-7.47712 -5.21326e-20 0.00168873
-7.37624 -1.24967e-19 0.00177506
-7.27544 -1.86604e-19 0.00186727
-7.17471 -1.58414e-19 0.00196587
-7.07406 -6.25465e-19 0.00207142
-6.97348 1.12727e-19 0.00218452
-6.87298 -1.91061e-19 0.00230585
-6.77254 7.06581e-19 0.00243617
-6.67218 6.94341e-19 0.00257631
-6.57188 8.10892e-19 0.00272719
-6.47166 7.22601e-19 0.00288986
-6.37149 6.12046e-19 0.00306547
-6.2714 1.39252e-18 0.00325532
-6.17136 4.14589e-19 0.00346084
-6.07139 7.22327e-19 0.00368369
-5.97148 4.06114e-19 0.00392568
-5.87163 1.32771e-18 0.00418892
-5.77184 1.38857e-19 0.00447574
-5.67211 2.72541e-18 0.00478883
-5.57243 2.19166e-18 0.00513123
-5.47281 3.6395e-18 0.00550644
-5.37325 3.11649e-18 0.00591845
-5.27373 4.43192e-18 0.00637189
-5.17427 3.0626e-18 0.00687206
-5.07487 2.62561e-18 0.0074252
-4.97551 5.46932e-19 0.0080385
-4.8762 6.82505e-19 0.0087205
-4.77694 3.13833e-18 0.00948118
-4.67772 -5.75489e-18 0.0103325
-4.57855 -1.38707e-18 0.0112886
-4.47943 -1.06903e-18 0.0123668
-4.38035 -8.25556e-18 0.0135878
-4.28131 -1.08985e-17 0.0149772
-4.18232 1.01159e-18 0.0165666
-4.08336 -1.10433e-17 0.0183955
-3.98445 1.64559e-17 0.0205135
-3.88557 1.35339e-18 0.0229837
-3.78673 1.88891e-17 0.0258864
-3.68793 3.37062e-20 0.0293245
-3.58916 4.43341e-17 0.0334281
-3.49043 -3.2041e-17 0.0383599
-3.39173 3.28671e-17 0.0443149
-3.29307 7.43199e-18 0.0515147
-3.19443 -7.14395e-17 0.060189
-3.09583 5.17817e-17 0.0705508
-2.99725 -8.02061e-17 0.0827815
-2.89871 1.02887e-17 0.0970601
-2.80019 -2.52199e-17 0.113649
-2.7017 1.19482e-16 0.133023
-2.60323 -1.29805e-16 0.155981
-2.50479 8.90311e-17 0.18374
-2.40638 -4.12138e-16 0.218014
-2.30798 -3.54081e-16 0.261162
-2.20961 -2.01189e-15 0.316408
-2.11126 1.70503e-15 0.388205
-2.01293 -3.40372e-15 0.482746
-1.91462 9.81729e-15 0.608647
-1.81632 -1.15371e-14 0.777749
-1.71804 5.65654e-15 1.00588
-1.61978 -1.16191e-14 1.31305
-1.52154 2.68517e-14 1.72249
-1.42331 4.47273e-14 2.25801
-1.32509 1.48084e-14 2.94164
-1.22689 -3.84936e-14 3.79714
-1.12869 4.36957e-13 4.86615
-1.03051 -5.24103e-14 6.23774
-0.932337 9.52599e-14 8.0849
-0.834173 -8.34569e-13 10.7044
-0.736016 9.64346e-14 14.5544
-0.637867 3.7345e-12 20.2451
-0.539723 -1.22701e-11 28.3063
-0.441585 -1.01475e-11 38.4538
-0.343451 2.46798e-11 48.6887
-0.24532 -2.35583e-11 56.1335
-0.147191 -9.30193e-13 59.7608
-0.0490634 -1.53502e-11 60.8634
0.0490634 2.7156e-12 60.8634
0.147191 8.82253e-13 59.7608
0.24532 -2.34069e-11 56.1335
0.343451 1.97063e-12 48.6887
0.441585 -1.01692e-12 38.4538
0.539723 -6.12781e-12 28.3063
0.637867 3.72925e-12 20.2451
0.736016 -2.1282e-12 14.5544
0.834173 -1.64006e-13 10.7044
0.932337 9.94425e-14 8.0849
1.03051 -6.17709e-13 6.23774
1.12869 -3.17349e-13 4.86615
1.22689 2.14608e-13 3.79714
1.32509 2.10483e-14 2.94164
1.42331 -5.1828e-14 2.25801
1.52154 -4.81069e-14 1.72249
1.61978 1.69282e-15 1.31305
1.71804 -4.32049e-15 1.00588
1.81632 1.39288e-14 0.777749
1.91462 -3.93025e-15 0.608647
2.01293 2.38297e-15 0.482746
2.11126 -4.79894e-17 0.388205
2.20961 -2.99026e-16 0.316408
2.30798 1.41432e-15 0.261162
2.40638 3.93429e-16 0.218014
2.50479 -1.15384e-16 0.18374
2.60323 7.13644e-17 0.155981
2.7017 1.08692e-16 0.133023
2.80019 8.92761e-17 0.113649
2.89871 1.12827e-16 0.0970601
2.99725 7.79578e-17 0.0827815
3.09583 -2.12569e-17 0.0705508
3.19443 4.26926e-17 0.060189
3.29307 -4.15812e-17 0.0515147
3.39173 -2.54594e-17 0.0443149
3.49043 -3.11499e-18 0.0383599
3.58916 -3.38027e-17 0.0334281
3.68793 -3.22069e-18 0.0293245
3.78673 -3.15124e-17 0.0258864
3.88557 -9.57506e-18 0.0229837
3.98445 -5.66968e-18 0.0205135
4.08336 -1.79788e-18 0.0183955
4.18232 1.38455e-19 0.0165666
4.28131 6.20501e-19 0.0149772
4.38035 2.56225e-19 0.0135878
4.47943 2.86436e-18 0.0123668
4.57855 -5.79049e-18 0.0112886
4.67772 2.91771e-18 0.0103325
4.77694 -5.21687e-18 0.00948118
4.8762 -5.65184e-18 0.0087205
4.97551 -4.18432e-18 0.0080385
5.07487 -6.15698e-18 0.0074252
5.17427 -3.9877e-18 0.00687206
5.27373 -4.63098e-18 0.00637189
5.37325 -5.24148e-18 0.00591845
5.47281 -5.06438e-18 0.00550644
5.57243 -2.81189e-18 0.00513123
5.67211 -3.99276e-18 0.00478883
5.77184 -1.67055e-18 0.00447574
5.87163 -2.26428e-18 0.00418892
5.97148 -1.03056e-18 0.00392568
6.07139 -1.28571e-18 0.00368369
6.17136 -5.16769e-19 0.00346084
6.2714 -1.02543e-18 0.00325532
6.37149 -6.32034e-19 0.00306547
6.47166 -1.4414e-18 0.00288986
6.57188 -5.24494e-19 0.00272719
6.67218 -3.02906e-19 0.00257631
6.77254 -6.12996e-19 0.00243617
6.87298 -2.54593e-19 0.00230585
6.97348 3.01399e-21 0.00218452
7.07406 -1.52333e-21 0.00207142
7.17471 1.04271e-19 0.00196587
7.27544 3.83322e-20 0.00186727
7.37624 3.57863e-19 0.00177506
7.47712 -2.03355e-19 0.00168873
7.57807 -1.18492e-19 0.00160783
7.67911 -6.0044e-20 0.00153195
7.78023 1.4289e-20 0.0014607
7.88143 -4.1699e-20 0.00139375
7.98271 -1.32996e-19 0.00133077
8.08408 -2.98028e-20 0.00127148
8.18554 8.28172e-20 0.00121562
8.28708 2.14487e-19 0.00116294
8.38872 2.75277e-19 0.00111322
8.49044 5.84812e-19 0.00106627
8.59226 4.23197e-19 0.00102189
8.69417 5.42155e-19 0.000979909
8.79618 4.48786e-19 0.000940171
8.89828 4.44086e-19 0.00090253
9.00048 4.28109e-19 0.000866849
9.10278 3.69622e-19 0.000833006
9.20518 1.75585e-19 0.000800881
9.30769 1.68974e-19 0.000770372
9.4103 1.31242e-19 0.000741375
9.51301 4.56959e-20 0.000713801
9.61583 1.75391e-20 0.000687563
9.71877 3.08034e-20 0.000662583
9.82181 -4.63288e-20 0.000638785
9.92496 1.2522e-21 0.000616102
10.0282 2.11199e-20 0.000594469
10.1316 -1.64922e-21 0.000573827
10.2351 1.63748e-20 0.000554119
10.3387 2.77689e-20 0.000535295
10.4425 1.4288e-20 0.000517304
10.5463 -1.80193e-20 0.000500102
10.6503 -7.82638e-20 0.000483645
10.7545 -8.80612e-20 0.000467895
10.8587 -9.0465e-20 0.000452813
10.9631 -4.30925e-20 0.000438366
11.0676 -4.94201e-20 0.000424518
11.1722 -1.27239e-20 0.000411242
11.277 -3.01342e-21 0.000398505
11.3819 3.53538e-21 0.000386283
11.487 -2.8239e-20 0.000374549
11.5922 -1.88435e-20 0.000363279
11.6975 -6.16223e-20 0.00035245
11.803 -3.43908e-20 0.000342042
11.9086 -4.79309e-20 0.000332032
12.0144 -4.39041e-20 0.000322404
12.1204 -5.06496e-20 0.000313138
12.2265 -3.85289e-20 0.000304219
12.3327 -5.22946e-20 0.000295628
12.4391 -4.87245e-20 0.000287353
12.5457 -2.49517e-20 0.000279378
12.6524 -3.13008e-20 0.00027169
12.7593 -2.09165e-20 0.000264276
12.8664 -5.11541e-22 0.000257123
12.9737 2.41224e-20 0.000250221
13.0811 4.34672e-20 0.000243559
13.1887 5.09626e-20 0.000237125
13.2965 4.38995e-20 0.000230911
13.4044 3.52897e-20 0.000224907
13.5126 3.84374e-20 0.000219104
13.6209 2.53139e-20 0.000213493
13.7294 2.01476e-20 0.000208067
13.8382 2.3327e-20 0.000202819
13.9471 1.9562e-20 0.00019774
14.0562 1.71811e-20 0.000192825
14.1655 1.84947e-20 0.000188066
14.275 1.10802e-20 0.000183457
14.3848 1.7619e-20 0.000178993
14.4947 1.41703e-20 0.000174667
14.6049 1.7355e-20 0.000170475
14.7152 1.76038e-20 0.000166411
14.8258 1.30393e-20 0.00016247
14.9367 5.3286e-21 0.000158647
15.0477 -1.87189e-21 0.000154939
15.159 -4.21812e-21 0.000151341
15.2705 -9.48063e-21 0.000147848
15.3823 -1.86143e-20 0.000144457
15.4943 -2.17502e-20 0.000141165
15.6066 -2.1195e-20 0.000137966
15.7191 -2.13948e-20 0.00013486
15.8319 -2.29263e-20 0.00013184
15.9449 -2.35137e-20 0.000128906
16.0582 -2.04551e-20 0.000126053
16.1717 -1.49107e-20 0.00012328
16.2856 -1.12783e-20 0.000120582
16.3997 -1.06934e-20 0.000117958
16.5141 -1.04089e-20 0.000115405
16.6288 -9.39929e-21 0.000112921
16.7437 -8.98682e-21 0.000110502
16.859 -1.54545e-20 0.000108148
16.9746 -1.55822e-20 0.000105856
17.0905 -1.91723e-20 0.000103623
17.2067 -1.80852e-20 0.000101448
17.3232 -2.38034e-20 9.93297e-05
17.4401 -2.15723e-20 9.7265e-05
17.5572 -1.8414e-20 9.52528e-05
17.6748 -2.10491e-20 9.32911e-05
17.7926 -1.91173e-20 9.13786e-05
17.9108 -1.64592e-20 8.95135e-05
18.0294 -1.41992e-20 8.76945e-05
18.1483 -9.02406e-21 8.592e-05
18.2676 -7.78523e-21 8.41887e-05
18.3873 -6.78359e-21 8.24992e-05
18.5074 -3.34228e-21 8.08503e-05
18.6278 -1.2795e-21 7.92406e-05
18.7487 1.88947e-21 7.76691e-05
18.8699 -2.14015e-22 7.61344e-05
18.9916 1.38662e-21 7.46357e-05
19.1137 1.59041e-21 7.31716e-05
19.2362 3.9993e-22 7.17414e-05
19.3592 4.35054e-22 7.03437e-05
19.4826 2.6462e-21 6.8978e-05
19.6065 1.52331e-21 6.76429e-05
19.7309 3.8016e-21 6.63379e-05
19.8557 2.8945e-21 6.50618e-05
19.9811 1.03585e-21 6.3814e-05
20.1069 1.11721e-21 6.25935e-05
20.2333 2.47601e-21 6.13998e-05
20.3602 2.93966e-21 6.02318e-05
20.4876 5.99124e-21 5.9089e-05
20.6156 5.84303e-21 5.79705e-05
20.7441 7.39246e-21 5.68759e-05
20.8732 7.54929e-21 5.58042e-05
21.0029 7.22736e-21 5.4755e-05
21.1332 7.5941e-21 5.37275e-05
21.2642 1.03415e-20 5.27212e-05
21.3958 9.28572e-21 5.17355e-05
21.528 1.16031e-20 5.07699e-05
21.6609 1.09047e-20 4.98237e-05
21.7945 9.73002e-21 4.88965e-05
21.9288 6.84472e-21 4.79876e-05
22.0639 7.19328e-21 4.70967e-05
22.1997 4.01079e-21 4.62232e-05
22.3363 4.99681e-21 4.53667e-05
22.4736 2.62625e-21 4.45266e-05
22.6118 1.48993e-21 4.37026e-05
22.7509 5.26793e-22 4.28941e-05
22.8908 6.07195e-22 4.21009e-05
23.0316 1.07896e-21 4.13223e-05
23.1733 3.23433e-21 4.05582e-05
23.316 4.71853e-21 3.98079e-05
23.4597 5.59041e-21 3.90712e-05
23.6044 4.57444e-21 3.83477e-05
23.7502 4.70757e-21 3.76371e-05
23.8971 3.67353e-21 3.69388e-05
24.0451 2.50676e-21 3.62527e-05
24.1944 1.26121e-22 3.55783e-05
24.3448 -3.09601e-21 3.49154e-05
24.4966 -5.01688e-21 3.42635e-05
24.6496 -4.56659e-21 3.36223e-05
24.8041 -1.94607e-21 3.29915e-05
24.9601 1.37814e-21 3.23709e-05
25.1175 3.06532e-21 3.176e-05
25.2766 4.61426e-21 3.11585e-05
25.4373 4.02071e-21 3.05662e-05
25.5998 3.69168e-21 2.99827e-05
25.7641 1.40759e-21 2.94076e-05
25.9304 -2.64273e-22 2.88408e-05
26.0988 -1.8029e-21 2.82817e-05
26.2693 -2.43533e-21 2.77302e-05
26.4421 -2.59337e-21 2.71858e-05
26.6174 -1.84396e-22 2.66483e-05
26.7954 7.18417e-22 2.61171e-05
26.9761 1.28951e-21 2.55921e-05
27.1598 -3.29608e-23 2.50727e-05
27.3468 -1.43796e-21 2.45586e-05
27.5373 -3.11197e-21 2.40492e-05
27.7317 -3.25462e-21 2.35441e-05
27.9302 -2.35094e-21 2.30427e-05
28.1333 -3.73857e-22 2.25444e-05
28.3415 1.00223e-21 2.20484e-05
28.5554 1.5095e-21 2.15541e-05
28.7758 -5.52101e-22 2.10602e-05
29.0035 -2.47462e-21 2.05658e-05
29.2396 -3.41489e-21 2.00691e-05
29.4858 -1.91364e-21 1.95684e-05
29.7441 -4.09336e-22 1.90609e-05
30.0173 1.10428e-21 1.85429e-05
30.3101 1.58291e-21 1.80087e-05
30.6297 1.07362e-21 1.74488e-05
30.9905 -2.74791e-22 1.68443e-05
31.4301 1.10758e-21 1.61451e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1ClassicOneLoop/iFp_FRG.txt <==
-31.4301 5.69977e-22 1.61656e-05
-30.9905 -1.41205e-21 1.68663e-05
-30.6297 -1.47818e-21 1.74722e-05
-30.3101 5.32313e-22 1.80334e-05
-30.0173 9.05859e-22 1.85688e-05
-29.7441 1.48121e-21 1.9088e-05
-29.4858 3.62537e-21 1.95967e-05
-29.2396 7.17621e-22 2.00986e-05
-29.0035 -2.20618e-21 2.05965e-05
-28.7758 -4.14295e-21 2.10922e-05
-28.5554 -4.38713e-21 2.15873e-05
-28.3415 -4.36318e-21 2.20829e-05
-28.1333 -1.48902e-21 2.25801e-05
-27.9302 1.24309e-21 2.30798e-05
-27.7317 2.38302e-21 2.35825e-05
-27.5373 2.59944e-21 2.4089e-05
-27.3468 5.58827e-21 2.45998e-05
-27.1598 6.0473e-21 2.51153e-05
-26.9761 3.52694e-21 2.56362e-05
-26.7954 -1.3158e-21 2.61628e-05
-26.6174 -4.15209e-21 2.66954e-05
-26.4421 -5.04064e-21 2.72346e-05
-26.2693 -3.76869e-21 2.77806e-05
-26.0988 -2.84104e-21 2.83338e-05
-25.9304 -5.80256e-22 2.88945e-05
-25.7641 1.68789e-21 2.94632e-05
-25.5998 4.7e-21 3.004e-05
-25.4373 4.9978e-21 3.06254e-05
-25.2766 4.01483e-21 3.12197e-05
-25.1175 4.41911e-21 3.18231e-05
-24.9601 6.33074e-21 3.2436e-05
-24.8041 5.80134e-21 3.30588e-05
-24.6496 2.86926e-21 3.36917e-05
-24.4966 -2.27052e-21 3.4335e-05
-24.3448 -5.49623e-21 3.49892e-05
-24.1944 -5.72552e-21 3.56545e-05
-24.0451 -2.59496e-21 3.63313e-05
-23.8971 -5.75168e-22 3.70199e-05
-23.7502 1.30738e-22 3.77207e-05
-23.6044 -5.85595e-22 3.8434e-05
-23.4597 -8.19017e-22 3.91602e-05
-23.316 1.38095e-21 3.98997e-05
-23.1733 2.32411e-21 4.06528e-05
-23.0316 1.10937e-21 4.14199e-05
-22.8908 -1.52473e-22 4.22015e-05
-22.7509 7.03955e-22 4.2998e-05
-22.6118 2.14306e-21 4.38097e-05
-22.4736 1.37773e-21 4.46371e-05
-22.3363 -3.85279e-21 4.54806e-05
-22.1997 -1.08753e-20 4.63407e-05
-22.0639 -1.36753e-20 4.72179e-05
-21.9288 -1.53439e-20 4.81127e-05
-21.7945 -1.29907e-20 4.90254e-05
-21.6609 -1.21206e-20 4.99567e-05
-21.528 -1.08894e-20 5.09071e-05
-21.3958 -1.27461e-20 5.18771e-05
-21.2642 -1.11475e-20 5.28673e-05
-21.1332 -1.10496e-20 5.38782e-05
-21.0029 -9.18497e-21 5.49104e-05
-20.8732 -8.19844e-21 5.59646e-05
-20.7441 -6.1688e-21 5.70414e-05
-20.6156 -6.69279e-21 5.81414e-05
-20.4876 -6.69257e-21 5.92653e-05
-20.3602 -7.5947e-21 6.04138e-05
-20.2333 -9.41577e-21 6.15876e-05
-20.1069 -1.61332e-20 6.27875e-05
-19.9811 -2.5001e-20 6.40141e-05
-19.8557 -3.43074e-20 6.52685e-05
-19.7309 -3.86876e-20 6.65512e-05
-19.6065 -3.96815e-20 6.78632e-05
-19.4826 -3.74147e-20 6.92054e-05
-19.3592 -3.74606e-20 7.05787e-05
-19.2362 -3.36935e-20 7.1984e-05
-19.1137 -3.2453e-20 7.34223e-05
-18.9916 -2.63421e-20 7.48947e-05
-18.8699 -2.24203e-20 7.64021e-05
-18.7487 -1.67846e-20 7.79456e-05
-18.6278 -1.39205e-20 7.95264e-05
-18.5074 -1.00619e-20 8.11457e-05
-18.3873 -6.97045e-21 8.28046e-05
-18.2676 -6.92419e-21 8.45045e-05
-18.1483 -8.414e-21 8.62465e-05
-18.0294 -9.77105e-21 8.80321e-05
-17.9108 -1.84064e-20 8.98628e-05
-17.7926 -2.79687e-20 9.17398e-05
-17.6748 -3.69617e-20 9.36649e-05
-17.5572 -4.79458e-20 9.56394e-05
-17.4401 -5.32744e-20 9.76652e-05
-17.3232 -5.33249e-20 9.97439e-05
-17.2067 -5.20011e-20 0.000101877
-17.0905 -4.57647e-20 0.000104067
-16.9746 -4.22093e-20 0.000106315
-16.859 -3.43322e-20 0.000108624
-16.7437 -2.60369e-20 0.000110995
-16.6288 -2.21711e-20 0.000113431
-16.5141 -1.79623e-20 0.000115934
-16.3997 -1.20926e-20 0.000118507
-16.2856 -1.26038e-20 0.000121151
-16.1717 -8.98292e-22 0.000123869
-16.0582 1.86904e-21 0.000126665
-15.9449 7.04343e-21 0.00012954
-15.8319 -2.05307e-21 0.000132498
-15.7191 1.83966e-21 0.000135542
-15.6066 -4.97957e-21 0.000138675
-15.4943 -7.62939e-21 0.0001419
-15.3823 -2.07823e-20 0.000145221
-15.2705 -3.06487e-20 0.000148641
-15.159 -4.35205e-20 0.000152164
-15.0477 -4.5823e-20 0.000155794
-14.9367 -4.69544e-20 0.000159536
-14.8258 -3.69506e-20 0.000163394
-14.7152 -2.76334e-20 0.000167371
-14.6049 -2.16617e-20 0.000171474
-14.4947 -9.79144e-21 0.000175706
-14.3848 -2.97972e-21 0.000180074
-14.275 -8.71768e-21 0.000184582
-14.1655 -2.36025e-20 0.000189237
-14.0562 -4.69108e-20 0.000194044
-13.9471 -4.081e-20 0.00019901
-13.8382 -4.27795e-20 0.000204142
-13.7294 -4.84689e-20 0.000209446
-13.6209 -3.74922e-20 0.00021493
-13.5126 -3.2213e-20 0.000220602
-13.4044 -1.75432e-20 0.00022647
-13.2965 4.02401e-21 0.000232542
-13.1887 1.14052e-20 0.000238827
-13.0811 1.10407e-20 0.000245335
-12.9737 5.20369e-22 0.000252077
-12.8664 -2.36816e-20 0.000259062
-12.7593 -2.11583e-20 0.000266301
-12.6524 -4.12597e-20 0.000273808
-12.5457 -3.59161e-20 0.000281593
-12.4391 -1.19723e-20 0.00028967
-12.3327 5.85089e-21 0.000298053
-12.2265 2.85949e-20 0.000306757
-12.1204 1.54891e-20 0.000315797
-12.0144 -2.442e-21 0.000325189
-11.9086 -5.51468e-20 0.000334951
-11.803 -7.43936e-20 0.000345102
-11.6975 -1.50157e-19 0.000355661
-11.5922 -1.59018e-19 0.000366648
-11.487 -1.90534e-19 0.000378086
-11.3819 -1.77528e-19 0.000389998
-11.277 -1.47826e-19 0.000402409
-11.1722 -9.552e-20 0.000415345
-11.0676 -3.24239e-20 0.000428834
-10.9631 6.56595e-20 0.000442907
-10.8587 9.26245e-20 0.000457594
-10.7545 1.09303e-19 0.00047293
-10.6503 7.70748e-20 0.000488951
-10.5463 8.65395e-20 0.000505696
-10.4425 7.02975e-20 0.000523205
-10.3387 6.86233e-20 0.000541523
-10.2351 1.35962e-20 0.000560697
-10.1316 3.42043e-20 0.000580777
-10.0282 2.06956e-20 0.000601816
-9.92496 2.17406e-20 0.000623874
-9.82181 -6.81855e-20 0.000647011
-9.71877 -1.98355e-19 0.000671295
-9.61583 -2.06975e-19 0.000696796
-9.51301 -3.40244e-19 0.000723592
-9.4103 -3.82806e-19 0.000751765
-9.30769 -4.81246e-19 0.000781404
-9.20518 -5.01558e-19 0.000812604
-9.10278 -4.17106e-19 0.00084547
-9.00048 -3.86366e-19 0.000880113
-8.89828 -1.87674e-19 0.000916653
-8.79618 -1.08035e-19 0.000955222
-8.69417 9.23019e-20 0.000995959
-8.59226 2.58103e-19 0.00103902
-8.49044 4.82856e-19 0.00108457
-8.38872 4.29663e-19 0.00113279
-8.28708 5.09294e-19 0.00118387
-8.18554 4.54301e-19 0.00123803
-8.08408 2.14876e-19 0.00129551
-7.98271 4.41937e-20 0.00135655
-7.88143 -4.31235e-20 0.00142143
-7.78023 -2.7683e-19 0.00149046
-7.67911 -5.4856e-19 0.00156397
-7.57807 -6.34389e-19 0.00164232
-7.47712 -1.01648e-18 0.00172591
-7.37624 -1.22129e-18 0.00181519
-7.27544 -1.48506e-18 0.00191064
-7.17471 -1.55795e-18 0.00201279
-7.07406 -1.36244e-18 0.00212223
-6.97348 -1.60674e-18 0.00223962
-6.87298 -1.38035e-18 0.00236568
-6.77254 -1.44677e-18 0.00250121
-6.67218 -8.33465e-19 0.00264712
-6.57188 2.23083e-19 0.00280439
-6.47166 3.87349e-19 0.00297414
-6.37149 1.16558e-18 0.00315762
-6.2714 1.73697e-18 0.00335622
-6.17136 1.60107e-18 0.00357152
-6.07139 2.43823e-18 0.00380528
-5.97148 2.23997e-18 0.00405951
-5.87163 1.97817e-18 0.00433646
-5.77184 1.66049e-19 0.00463872
-5.67211 8.47465e-19 0.00496922
-5.57243 2.78735e-19 0.00533131
-5.47281 -2.77246e-18 0.00572885
-5.37325 -2.24182e-18 0.00616627
-5.27373 -3.92956e-18 0.0066487
-5.17427 -4.39918e-18 0.00718214
-5.07487 -4.47246e-18 0.00777353
-4.97551 -4.18885e-18 0.0084311
-4.8762 -4.40909e-18 0.0091645
-4.77694 -3.56859e-18 0.00998525
-4.67772 -3.18273e-18 0.0109071
-4.57855 -1.9351e-18 0.0119466
-4.47943 -4.02617e-18 0.0131237
-4.38035 3.71484e-19 0.0144627
-4.28131 -4.32074e-18 0.0159932
-4.18232 3.52179e-18 0.0177511
-4.08336 6.42004e-18 0.0197797
-3.98445 3.24147e-18 0.0221298
-3.88557 2.6426e-17 0.0248593
-3.78673 1.1901e-17 0.0280308
-3.68793 1.82749e-17 0.0317086
-3.58916 1.54323e-17 0.0359596
-3.49043 4.1323e-17 0.0408615
-3.39173 -1.13476e-17 0.0465213
-3.29307 1.47531e-17 0.0530974
-3.19443 3.77804e-18 0.0608195
-3.09583 1.85125e-17 0.0700047
-2.99725 -3.88987e-17 0.0810757
-2.89871 1.26314e-16 0.094589
-2.80019 3.80181e-16 0.111282
-2.7017 1.42479e-17 0.132149
-2.60323 1.71211e-16 0.158555
-2.50479 -2.16154e-17 0.192411
-2.40638 9.73171e-17 0.236447
-2.30798 5.21117e-17 0.29464
-2.20961 4.50249e-16 0.3729
-2.11126 2.51514e-16 0.480184
-2.01293 2.76271e-15 0.630338
-1.91462 -3.70174e-16 0.845115
-1.81632 9.06393e-16 1.15901
-1.71804 -1.78324e-14 1.62622
-1.61978 -2.74246e-14 2.32784
-1.52154 4.36985e-15 3.36802
-1.42331 6.0806e-15 4.82617
-1.32509 1.65161e-15 6.61484
-1.22689 -4.82644e-15 8.28985
-1.12869 1.73288e-15 9.14598
-1.03051 -5.78044e-15 8.83123
-0.932337 3.97353e-13 7.71196
-0.834173 -2.46467e-13 6.39572
-0.736016 -2.1279e-15 5.24253
-0.637867 8.23357e-15 4.34924
-0.539723 -4.95743e-15 3.69326
-0.441585 -1.33294e-15 3.2239
-0.343451 8.47463e-14 2.89544
-0.24532 5.38702e-15 2.67423
-0.147191 5.79487e-15 2.53782
-0.0490634 2.39064e-15 2.47276
0.0490634 2.49637e-15 2.47276
0.147191 1.15326e-15 2.53782
0.24532 -2.00689e-15 2.67423
0.343451 -3.16629e-15 2.89544
0.441585 -1.22365e-13 3.2239
0.539723 9.57777e-15 3.69326
0.637867 -1.67722e-13 4.34924
0.736016 1.12205e-14 5.24253
0.834173 5.03196e-13 6.39572
0.932337 -3.90942e-13 7.71196
1.03051 2.85287e-15 8.83123
1.12869 -6.77831e-13 9.14598
1.22689 -6.56399e-15 8.28985
1.32509 -4.12152e-13 6.61484
1.42331 -6.54468e-15 4.82617
1.52154 -1.87721e-15 3.36802
1.61978 -6.30274e-14 2.32784
1.71804 2.99567e-15 1.62622
1.81632 3.23789e-16 1.15901
1.91462 1.32428e-15 0.845115
2.01293 -2.87051e-15 0.630338
2.11126 9.67921e-17 0.480184
2.20961 -1.17307e-15 0.3729
2.30798 7.35387e-16 0.29464
2.40638 -3.60569e-16 0.236447
2.50479 -1.0549e-16 0.192411
2.60323 -9.89126e-17 0.158555
2.7017 6.03646e-17 0.132149
2.80019 -8.64259e-17 0.111282
2.89871 9.13718e-17 0.094589
2.99725 1.48226e-16 0.0810757
3.09583 2.60103e-17 0.0700047
3.19443 4.72805e-17 0.0608195
3.29307 3.00255e-17 0.0530974
3.39173 1.12866e-17 0.0465213
3.49043 -5.54853e-18 0.0408615
3.58916 2.89064e-18 0.0359596
3.68793 -1.68125e-17 0.0317086
3.78673 1.33418e-17 0.0280308
3.88557 -5.73742e-18 0.0248593
3.98445 -1.71059e-18 0.0221298
4.08336 8.32746e-18 0.0197797
4.18232 -2.82788e-18 0.0177511
4.28131 2.73005e-18 0.0159932
4.38035 1.87663e-18 0.0144627
4.47943 6.47033e-18 0.0131237
4.57855 4.41019e-18 0.0119466
4.67772 4.4888e-18 0.0109071
4.77694 6.38696e-18 0.00998525
4.8762 7.43017e-18 0.0091645
4.97551 4.40965e-18 0.0084311
5.07487 5.49568e-18 0.00777353
5.17427 3.98298e-18 0.00718214
5.27373 4.00831e-18 0.0066487
5.37325 3.20137e-18 0.00616627
5.47281 2.59043e-18 0.00572885
5.57243 1.71874e-18 0.00533131
5.67211 -2.4444e-20 0.00496922
5.77184 -1.80456e-18 0.00463872
5.87163 -1.35125e-18 0.00433646
5.97148 -1.39642e-18 0.00405951
6.07139 -2.07656e-18 0.00380528
6.17136 -1.03624e-18 0.00357152
6.2714 -1.09851e-18 0.00335622
6.37149 -7.67891e-19 0.00315762
6.47166 -2.32454e-19 0.00297414
6.57188 5.29369e-19 0.00280439
6.67218 7.11196e-19 0.00264712
6.77254 1.43158e-18 0.00250121
6.87298 1.51141e-18 0.00236568
6.97348 1.70448e-18 0.00223962
7.07406 1.58939e-18 0.00212223
7.17471 1.54588e-18 0.00201279
7.27544 1.40626e-18 0.00191064
7.37624 1.62404e-18 0.00181519
7.47712 1.25288e-18 0.00172591
7.57807 1.20164e-18 0.00164232
7.67911 7.41956e-19 0.00156397
7.78023 2.84694e-19 0.00149046
7.88143 1.40445e-20 0.00142143
7.98271 -1.12881e-19 0.00135655
8.08408 -2.3584e-19 0.00129551
8.18554 -4.01764e-19 0.00123803
8.28708 -4.8791e-19 0.00118387
8.38872 -4.19568e-19 0.00113279
8.49044 -3.60249e-19 0.00108457
8.59226 -2.07139e-19 0.00103902
8.69417 -7.03061e-20 0.000995959
8.79618 1.55105e-19 0.000955222
8.89828 2.39692e-19 0.000916653
9.00048 5.03605e-19 0.000880113
9.10278 5.23674e-19 0.00084547
9.20518 4.8689e-19 0.000812604
9.30769 4.95192e-19 0.000781404
9.4103 4.96293e-19 0.000751765
9.51301 3.52126e-19 0.000723592
9.61583 2.84712e-19 0.000696796
9.71877 2.27202e-19 0.000671295
9.82181 1.00909e-19 0.000647011
9.92496 8.509e-21 0.000623874
10.0282 -3.90646e-20 0.000601816
10.1316 -4.71084e-20 0.000580777
10.2351 -2.93575e-20 0.000560697
10.3387 -8.48746e-20 0.000541523
10.4425 -1.02376e-19 0.000523205
10.5463 -9.13061e-20 0.000505696
10.6503 -9.66627e-20 0.000488951
10.7545 -1.2524e-19 0.00047293
10.8587 -6.50728e-20 0.000457594
10.9631 -4.83209e-20 0.000442907
11.0676 4.28564e-20 0.000428834
11.1722 1.17094e-19 0.000415345
11.277 1.67359e-19 0.000402409
11.3819 1.98065e-19 0.000389998
11.487 1.95793e-19 0.000378086
11.5922 1.70345e-19 0.000366648
11.6975 1.64522e-19 0.000355661
11.803 8.86995e-20 0.000345102
11.9086 5.62178e-20 0.000334951
12.0144 9.73176e-21 0.000325189
12.1204 -7.00682e-21 0.000315797
12.2265 -1.69024e-20 0.000306757
12.3327 -4.54206e-21 0.000298053
12.4391 5.34109e-21 0.00028967
12.5457 2.97742e-20 0.000281593
12.6524 2.72423e-20 0.000273808
12.7593 1.95299e-20 0.000266301
12.8664 2.2268e-20 0.000259062
12.9737 2.03495e-21 0.000252077
13.0811 -1.22833e-21 0.000245335
13.1887 -1.09815e-20 0.000238827
13.2965 5.76102e-21 0.000232542
13.4044 2.83492e-20 0.00022647
13.5126 3.98478e-20 0.000220602
13.6209 4.23562e-20 0.00021493
13.7294 4.47739e-20 0.000209446
13.8382 4.81978e-20 0.000204142
13.9471 4.70489e-20 0.00019901
14.0562 4.72497e-20 0.000194044
14.1655 2.73913e-20 0.000189237
14.275 7.83118e-21 0.000184582
14.3848 3.66755e-21 0.000180074
14.4947 1.04685e-20 0.000175706
14.6049 1.57183e-20 0.000171474
14.7152 2.84948e-20 0.000167371
14.8258 3.4194e-20 0.000163394
14.9367 4.25393e-20 0.000159536
15.0477 4.73197e-20 0.000155794
15.159 3.78719e-20 0.000152164
15.2705 3.12127e-20 0.000148641
15.3823 1.96855e-20 0.000145221
15.4943 8.074e-21 0.0001419
15.6066 3.92782e-21 0.000138675
15.7191 3.85064e-21 0.000135542
15.8319 -4.62955e-22 0.000132498
15.9449 -1.31097e-21 0.00012954
16.0582 1.83374e-21 0.000126665
16.1717 3.82203e-21 0.000123869
16.2856 1.33133e-20 0.000121151
16.3997 1.46006e-20 0.000118507
16.5141 2.0156e-20 0.000115934
16.6288 1.86457e-20 0.000113431
16.7437 2.72981e-20 0.000110995
16.859 3.4805e-20 0.000108624
16.9746 4.33481e-20 0.000106315
17.0905 4.65574e-20 0.000104067
17.2067 5.23421e-20 0.000101877
17.3232 5.32011e-20 9.97439e-05
17.4401 5.52508e-20 9.76652e-05
17.5572 4.97561e-20 9.56394e-05
17.6748 3.86613e-20 9.36649e-05
17.7926 2.50956e-20 9.17398e-05
17.9108 1.82413e-20 8.98628e-05
18.0294 1.00862e-20 8.80321e-05
18.1483 7.75053e-21 8.62465e-05
18.2676 7.49629e-21 8.45045e-05
18.3873 9.48685e-21 8.28046e-05
18.5074 1.23246e-20 8.11457e-05
18.6278 1.51333e-20 7.95264e-05
18.7487 1.76392e-20 7.79456e-05
18.8699 2.28121e-20 7.64021e-05
18.9916 2.71762e-20 7.48947e-05
19.1137 3.25989e-20 7.34223e-05
19.2362 3.43502e-20 7.1984e-05
19.3592 3.75907e-20 7.05787e-05
19.4826 3.78949e-20 6.92054e-05
19.6065 3.98015e-20 6.78632e-05
19.7309 3.89204e-20 6.65512e-05
19.8557 3.43177e-20 6.52685e-05
19.9811 2.52663e-20 6.40141e-05
20.1069 1.62176e-20 6.27875e-05
20.2333 9.71615e-21 6.15876e-05
20.3602 8.61058e-21 6.04138e-05
20.4876 8.2162e-21 5.92653e-05
20.6156 7.11903e-21 5.81414e-05
20.7441 6.64824e-21 5.70414e-05
20.8732 8.29031e-21 5.59646e-05
21.0029 9.67384e-21 5.49104e-05
21.1332 1.12044e-20 5.38782e-05
21.2642 1.141e-20 5.28673e-05
21.3958 1.24959e-20 5.18771e-05
21.528 1.06979e-20 5.09071e-05
21.6609 1.12536e-20 4.99567e-05
21.7945 1.30584e-20 4.90254e-05
21.9288 1.55411e-20 4.81127e-05
22.0639 1.43159e-20 4.72179e-05
22.1997 1.05597e-20 4.63407e-05
22.3363 3.70438e-21 4.54806e-05
22.4736 -8.87508e-22 4.46371e-05
22.6118 -2.19127e-21 4.38097e-05
22.7509 3.2663e-24 4.2998e-05
22.8908 6.18681e-22 4.22015e-05
23.0316 -9.14463e-22 4.14199e-05
23.1733 -2.53784e-21 4.06528e-05
23.316 -1.51411e-21 3.98997e-05
23.4597 1.24588e-22 3.91602e-05
23.6044 8.48134e-22 3.8434e-05
23.7502 1.59305e-22 3.77207e-05
23.8971 8.54812e-22 3.70199e-05
24.0451 2.59975e-21 3.63313e-05
24.1944 5.62435e-21 3.56545e-05
24.3448 5.48617e-21 3.49892e-05
24.4966 2.54174e-21 3.4335e-05
24.6496 -2.76631e-21 3.36917e-05
24.8041 -5.75775e-21 3.30588e-05
24.9601 -6.25839e-21 3.2436e-05
25.1175 -3.88953e-21 3.18231e-05
25.2766 -3.70906e-21 3.12197e-05
25.4373 -4.71913e-21 3.06254e-05
25.5998 -4.65535e-21 3.004e-05
25.7641 -1.68077e-21 2.94632e-05
25.9304 6.68002e-22 2.88945e-05
26.0988 2.99523e-21 2.83338e-05
26.2693 3.6389e-21 2.77806e-05
26.4421 5.16908e-21 2.72346e-05
26.6174 4.00588e-21 2.66954e-05
26.7954 1.49039e-21 2.61628e-05
26.9761 -3.45843e-21 2.56362e-05
27.1598 -6.01705e-21 2.51153e-05
27.3468 -5.67954e-21 2.45998e-05
27.5373 -2.82372e-21 2.4089e-05
27.7317 -2.33515e-21 2.35825e-05
27.9302 -1.24309e-21 2.30798e-05
28.1333 1.53496e-21 2.25801e-05
28.3415 4.22798e-21 2.20829e-05
28.5554 4.3902e-21 2.15873e-05
28.7758 4.03759e-21 2.10922e-05
29.0035 2.27852e-21 2.05965e-05
29.2396 -7.54735e-22 2.00986e-05
29.4858 -3.56228e-21 1.95967e-05
29.7441 -1.49341e-21 1.9088e-05
30.0173 -8.14662e-22 1.85688e-05
30.3101 -4.48937e-22 1.80334e-05
30.6297 1.5462e-21 1.74722e-05
30.9905 1.35786e-21 1.68663e-05
31.4301 -5.17146e-22 1.61656e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1ClassicOneLoop/iFp_OneLoopFRG.txt <==
-31.4301 -2.81544e-23 1.61774e-05
-30.9905 1.54189e-23 1.6879e-05
-30.6297 1.08899e-23 1.74857e-05
-30.3101 -2.49767e-23 1.80476e-05
-30.0173 4.91208e-23 1.85837e-05
-29.7441 -2.99138e-23 1.91035e-05
-29.4858 -2.20232e-23 1.96129e-05
-29.2396 -2.0281e-24 2.01156e-05
-29.0035 -6.39827e-23 2.06142e-05
-28.7758 -1.25864e-23 2.11106e-05
-28.5554 -5.80094e-23 2.16064e-05
-28.3415 -4.13883e-23 2.21028e-05
-28.1333 8.04162e-25 2.26008e-05
-27.9302 3.54191e-23 2.31012e-05
-27.7317 3.62216e-23 2.36047e-05
-27.5373 5.12284e-23 2.4112e-05
-27.3468 -1.42208e-23 2.46236e-05
-27.1598 -1.23834e-23 2.514e-05
-26.9761 4.42633e-23 2.56617e-05
-26.7954 6.09726e-23 2.61891e-05
-26.6174 -3.99158e-23 2.67227e-05
-26.4421 5.47324e-23 2.72628e-05
-26.2693 -5.24636e-23 2.78097e-05
-26.0988 -4.87229e-23 2.83639e-05
-25.9304 -7.75533e-23 2.89256e-05
-25.7641 4.64401e-24 2.94953e-05
-25.5998 -4.39443e-24 3.00732e-05
-25.4373 3.02221e-23 3.06597e-05
-25.2766 -4.3956e-23 3.1255e-05
-25.1175 5.56297e-23 3.18596e-05
-24.9601 7.34028e-23 3.24737e-05
-24.8041 7.28712e-25 3.30976e-05
-24.6496 2.01385e-23 3.37318e-05
-24.4966 9.14566e-23 3.43764e-05
-24.3448 -8.17935e-23 3.50319e-05
-24.1944 -2.21322e-23 3.56986e-05
-24.0451 3.20454e-23 3.63768e-05
-23.8971 -9.73685e-23 3.70668e-05
-23.7502 -5.68903e-23 3.77691e-05
-23.6044 2.64876e-25 3.84839e-05
-23.4597 -9.443e-24 3.92117e-05
-23.316 3.30708e-24 3.99528e-05
-23.1733 1.26452e-22 4.07075e-05
-23.0316 8.11456e-23 4.14764e-05
-22.8908 6.17496e-23 4.22598e-05
-22.7509 -2.61287e-23 4.3058e-05
-22.6118 -1.76896e-23 4.38716e-05
-22.4736 7.57974e-23 4.4701e-05
-22.3363 -7.10838e-23 4.55465e-05
-22.1997 9.54522e-23 4.64087e-05
-22.0639 -4.26598e-23 4.7288e-05
-21.9288 -2.52462e-24 4.8185e-05
-21.7945 -1.16197e-22 4.91e-05
-21.6609 1.82142e-22 5.00337e-05
-21.528 -1.72841e-22 5.09865e-05
-21.3958 1.69742e-22 5.1959e-05
-21.2642 -2.15706e-22 5.29518e-05
-21.1332 -2.25977e-23 5.39654e-05
-21.0029 -1.51272e-22 5.50004e-05
-20.8732 -2.8412e-22 5.60574e-05
-20.7441 -1.75958e-22 5.71372e-05
-20.6156 1.93816e-22 5.82402e-05
-20.4876 3.01834e-22 5.93673e-05
-20.3602 -9.31322e-23 6.0519e-05
-20.2333 -1.51478e-22 6.16962e-05
-20.1069 -2.06501e-22 6.28996e-05
-19.9811 -1.30461e-22 6.41299e-05
-19.8557 1.07252e-22 6.5388e-05
-19.7309 2.23687e-22 6.66747e-05
-19.6065 5.28645e-23 6.79907e-05
-19.4826 -2.49008e-22 6.93371e-05
-19.3592 7.23729e-23 7.07147e-05
-19.2362 -1.36659e-22 7.21245e-05
-19.1137 -1.42265e-23 7.35675e-05
-18.9916 1.44614e-22 7.50446e-05
-18.8699 3.20841e-22 7.6557e-05
-18.7487 1.00103e-23 7.81057e-05
-18.6278 8.34284e-23 7.96918e-05
-18.5074 2.20942e-22 8.13166e-05
-18.3873 4.03154e-23 8.29813e-05
-18.2676 8.18991e-24 8.46871e-05
-18.1483 4.4022e-23 8.64354e-05
-18.0294 4.3479e-23 8.82274e-05
-17.9108 1.33425e-22 9.00647e-05
-17.7926 -2.10963e-22 9.19488e-05
-17.6748 -4.12048e-23 9.3881e-05
-17.5572 -4.88997e-23 9.58631e-05
-17.4401 -1.23028e-22 9.78966e-05
-17.3232 -3.54016e-22 9.99834e-05
-17.2067 1.40059e-22 0.000102125
-17.0905 -1.9537e-22 0.000104324
-16.9746 -1.23345e-22 0.000106581
-16.859 3.35058e-22 0.000108899
-16.7437 8.0906e-23 0.000111281
-16.6288 -1.08076e-22 0.000113727
-16.5141 -2.54101e-22 0.000116241
-16.3997 -2.05886e-22 0.000118824
-16.2856 -1.98987e-22 0.00012148
-16.1717 4.34513e-22 0.00012421
-16.0582 -4.1772e-22 0.000127018
-15.9449 -5.81702e-22 0.000129907
-15.8319 -4.3985e-22 0.000132878
-15.7191 -6.19027e-22 0.000135937
-15.6066 4.65591e-22 0.000139084
-15.4943 1.33e-22 0.000142325
-15.3823 3.8655e-22 0.000145662
-15.2705 2.7604e-22 0.000149099
-15.159 -2.23551e-22 0.00015264
-15.0477 -2.73349e-22 0.000156289
-14.9367 2.8683e-22 0.00016005
-14.8258 7.16912e-22 0.000163927
-14.7152 1.19832e-22 0.000167926
-14.6049 -4.23058e-23 0.000172051
-14.4947 -2.79206e-22 0.000176306
-14.3848 3.00732e-22 0.000180698
-14.275 -6.80663e-22 0.000185232
-14.1655 -1.73524e-22 0.000189913
-14.0562 -4.39992e-23 0.000194748
-13.9471 -1.32374e-21 0.000199744
-13.8382 -2.46236e-22 0.000204906
-13.7294 -9.0111e-22 0.000210242
-13.6209 -9.79555e-23 0.00021576
-13.5126 -8.68591e-22 0.000221467
-13.4044 1.49139e-21 0.000227372
-13.2965 8.56973e-22 0.000233483
-13.1887 5.59042e-23 0.000239809
-13.0811 -1.19495e-21 0.000246361
-12.9737 5.68054e-22 0.000253148
-12.8664 -9.0733e-22 0.00026018
-12.7593 -7.92035e-22 0.00026747
-12.6524 1.74162e-21 0.000275029
-12.5457 1.31716e-21 0.00028287
-12.4391 1.2802e-21 0.000291006
-12.3327 -4.42221e-22 0.000299451
-12.2265 -9.80286e-22 0.00030822
-12.1204 1.18948e-22 0.000317329
-12.0144 -6.10857e-22 0.000326794
-11.9086 5.48272e-22 0.000336634
-11.803 1.94256e-21 0.000346866
-11.6975 -2.74477e-21 0.000357511
-11.5922 4.18071e-22 0.000368589
-11.487 8.32361e-22 0.000380123
-11.3819 7.79783e-22 0.000392138
-11.277 -4.49497e-22 0.000404656
-11.1722 -5.83247e-22 0.000417707
-11.0676 8.04887e-22 0.000431318
-10.9631 -1.63387e-21 0.000445519
-10.8587 -2.59718e-21 0.000460344
-10.7545 -9.18969e-22 0.000475826
-10.6503 3.5466e-22 0.000492001
-10.5463 -1.94216e-21 0.000508911
-10.4425 9.05031e-22 0.000526595
-10.3387 -2.65402e-21 0.0005451
-10.2351 -1.44041e-21 0.000564473
-10.1316 -2.59312e-22 0.000584765
-10.0282 2.64503e-22 0.000606031
-9.92496 3.97837e-22 0.000628331
-9.82181 2.02047e-21 0.000651726
-9.71877 1.22983e-21 0.000676286
-9.61583 -5.74272e-21 0.000702083
-9.51301 -2.11922e-22 0.000729196
-9.4103 -5.8436e-22 0.000757708
-9.30769 9.181e-22 0.00078771
-9.20518 -3.08088e-21 0.000819301
-9.10278 -3.66111e-21 0.000852587
-9.00048 2.06734e-21 0.00088768
-8.89828 -1.56498e-21 0.000924705
-8.79618 8.2157e-21 0.000963795
-8.69417 6.50013e-21 0.00100509
-8.59226 -3.82808e-22 0.00104876
-8.49044 8.17575e-21 0.00109496
-8.38872 1.23076e-20 0.00114389
-8.28708 3.31363e-21 0.00119573
-8.18554 1.45625e-20 0.00125072
-8.08408 5.59434e-23 0.00130909
-7.98271 -4.35811e-21 0.0013711
-7.88143 3.83213e-21 0.00143703
-7.78023 -8.14598e-21 0.0015072
-7.67911 2.44439e-21 0.00158195
-7.57807 2.36681e-21 0.00166165
-7.47712 -3.84933e-21 0.00174671
-7.37624 1.06392e-20 0.00183759
-7.27544 1.26223e-20 0.00193478
-7.17471 1.04329e-20 0.00203883
-7.07406 -1.30468e-20 0.00215034
-6.97348 1.33828e-20 0.00227
-6.87298 2.13981e-20 0.00239854
-6.77254 5.75631e-21 0.00253679
-6.67218 1.07376e-20 0.00268567
-6.57188 9.82652e-21 0.0028462
-6.47166 -1.55084e-20 0.00301952
-6.37149 -5.05615e-20 0.00320692
-6.2714 -1.03745e-20 0.00340981
-6.17136 2.03059e-21 0.00362981
-6.07139 -3.98197e-21 0.00386873
-5.97148 -3.05722e-20 0.0041286
-5.87163 -3.74844e-20 0.00441173
-5.77184 1.1189e-20 0.00472073
-5.67211 4.14705e-20 0.00505856
-5.57243 -4.44461e-20 0.0054286
-5.47281 6.27531e-20 0.00583471
-5.37325 -5.86602e-20 0.00628129
-5.27373 -1.07244e-19 0.00677343
-5.17427 -7.03915e-20 0.00731696
-5.07487 -3.84083e-20 0.00791862
-4.97551 -1.42275e-19 0.00858626
-4.8762 7.49314e-20 0.00932898
-4.77694 3.79974e-20 0.0101574
-4.67772 5.44272e-20 0.0110841
-4.57855 4.52535e-20 0.0121236
-4.47943 1.56067e-19 0.0132935
-4.38035 -8.64642e-21 0.0146143
-4.28131 2.14847e-19 0.0161108
-4.18232 -1.55685e-19 0.0178125
-4.08336 -3.06004e-19 0.0197553
-3.98445 -2.27158e-20 0.0219825
-3.88557 1.44251e-19 0.0245473
-3.78673 -3.07057e-19 0.027515
-3.68793 9.19432e-20 0.0309665
-3.58916 -3.99341e-19 0.0350028
-3.49043 1.1598e-19 0.0397514
-3.39173 -6.13894e-20 0.0453741
-3.29307 8.966e-19 0.0520786
-3.19443 3.34483e-19 0.0601346
-3.09583 2.25684e-18 0.069896
-2.99725 -6.61154e-19 0.0818338
-2.89871 -1.54692e-18 0.0965832
-2.80019 -2.31884e-18 0.115015
-2.7017 -3.55885e-18 0.138343
-2.60323 -2.94088e-18 0.168293
-2.50479 5.10707e-18 0.207374
-2.40638 7.71389e-18 0.259323
-2.30798 2.22818e-18 0.329855
-2.20961 9.59771e-20 0.427995
-2.11126 -1.25816e-17 0.568471
-2.01293 -1.77744e-17 0.776229
-1.91462 -1.94354e-17 1.09506
-1.81632 -1.23238e-18 1.604
-1.71804 -3.52895e-17 2.44451
-1.61978 -8.23462e-17 3.83727
-1.52154 2.1684e-16 5.91836
-1.42331 -2.52358e-17 7.96187
-1.32509 -9.55118e-17 8.16919
-1.22689 2.47139e-16 6.58737
-1.12869 1.60679e-16 4.83825
-1.03051 -8.87494e-18 3.56548
-0.932337 2.72398e-17 2.7242
-0.834173 -5.1913e-17 2.16927
-0.736016 -1.52308e-18 1.79477
-0.637867 -2.49791e-17 1.53568
-0.539723 -7.70054e-18 1.35304
-0.441585 -1.83988e-18 1.22325
-0.343451 -9.10381e-18 1.13171
-0.24532 -2.11523e-18 1.0693
-0.147191 2.09573e-18 1.03038
-0.0490634 -1.19966e-18 1.01167
0.0490634 1.32355e-18 1.01167
0.147191 4.58711e-18 1.03038
0.24532 1.03093e-17 1.0693
0.343451 -1.84749e-17 1.13171
0.441585 6.27419e-19 1.22325
0.539723 1.67116e-17 1.35304
0.637867 6.40598e-17 1.53568
0.736016 7.48598e-17 1.79477
0.834173 2.1174e-17 2.16927
0.932337 1.9923e-17 2.7242
1.03051 4.05609e-17 3.56548
1.12869 1.9539e-16 4.83825
1.22689 1.35141e-16 6.58737
1.32509 -1.00948e-16 8.16919
1.42331 1.36663e-17 7.96187
1.52154 -1.10566e-16 5.91836
1.61978 1.795e-16 3.83727
1.71804 1.06815e-16 2.44451
1.81632 -4.84748e-17 1.604
1.91462 -7.74357e-17 1.09506
2.01293 -3.45474e-17 0.776229
2.11126 5.42627e-18 0.568471
2.20961 1.42085e-17 0.427995
2.30798 1.14919e-18 0.329855
2.40638 -2.41232e-19 0.259323
2.50479 -2.93971e-18 0.207374
2.60323 5.39528e-18 0.168293
2.7017 4.55033e-19 0.138343
2.80019 4.74267e-18 0.115015
2.89871 2.92341e-18 0.0965832
2.99725 -1.34142e-18 0.0818338
3.09583 6.74479e-19 0.069896
3.19443 6.87934e-19 0.0601346
3.29307 -2.50701e-19 0.0520786
3.39173 5.73069e-20 0.0453741
3.49043 -2.06445e-19 0.0397514
3.58916 7.22834e-19 0.0350028
3.68793 6.77928e-21 0.0309665
3.78673 2.99506e-19 0.027515
3.88557 1.88986e-19 0.0245473
3.98445 -4.15142e-20 0.0219825
4.08336 -1.41827e-19 0.0197553
4.18232 2.56764e-19 0.0178125
4.28131 2.06643e-19 0.0161108
4.38035 -1.03983e-19 0.0146143
4.47943 -1.29191e-19 0.0132935
4.57855 9.87758e-20 0.0121236
4.67772 -3.91989e-20 0.0110841
4.77694 7.01473e-20 0.0101574
4.8762 4.20985e-20 0.00932898
4.97551 -9.39246e-20 0.00858626
5.07487 4.20989e-20 0.00791862
5.17427 -4.76106e-20 0.00731696
5.27373 1.3308e-20 0.00677343
5.37325 1.30561e-20 0.00628129
5.47281 1.14821e-20 0.00583471
5.57243 4.46839e-21 0.0054286
5.67211 -1.08182e-20 0.00505856
5.77184 4.20242e-20 0.00472073
5.87163 -3.10985e-20 0.00441173
5.97148 9.87669e-21 0.0041286
6.07139 -2.30681e-20 0.00386873
6.17136 -2.95887e-20 0.00362981
6.2714 -3.96603e-20 0.00340981
6.37149 2.00082e-20 0.00320692
6.47166 2.85623e-21 0.00301952
6.57188 3.43485e-20 0.0028462
6.67218 8.37513e-21 0.00268567
6.77254 -3.15407e-21 0.00253679
6.87298 8.07986e-22 0.00239854
6.97348 -1.51246e-20 0.00227
7.07406 -2.63453e-21 0.00215034
7.17471 -2.09255e-20 0.00203883
7.27544 -1.22544e-21 0.00193478
7.37624 1.65171e-21 0.00183759
7.47712 2.36059e-21 0.00174671
7.57807 -4.31782e-21 0.00166165
7.67911 -2.21271e-21 0.00158195
7.78023 2.86262e-22 0.0015072
7.88143 3.29148e-21 0.00143703
7.98271 6.907e-21 0.0013711
8.08408 7.14148e-22 0.00130909
8.18554 4.64588e-21 0.00125072
8.28708 2.7635e-21 0.00119573
8.38872 2.01829e-21 0.00114389
8.49044 -1.13241e-20 0.00109496
8.59226 1.43676e-22 0.00104876
8.69417 1.31251e-21 0.00100509
8.79618 2.37294e-21 0.000963795
8.89828 1.78106e-21 0.000924705
9.00048 1.69845e-22 0.00088768
9.10278 -6.80022e-21 0.000852587
9.20518 8.19346e-21 0.000819301
9.30769 4.45019e-21 0.00078771
9.4103 5.12204e-22 0.000757708
9.51301 -1.06204e-21 0.000729196
9.61583 5.53615e-21 0.000702083
9.71877 -2.1345e-21 0.000676286
9.82181 2.64537e-21 0.000651726
9.92496 -3.23742e-22 0.000628331
10.0282 5.09548e-21 0.000606031
10.1316 -8.28758e-22 0.000584765
10.2351 -3.62353e-21 0.000564473
10.3387 -2.78156e-21 0.0005451
10.4425 -1.78404e-21 0.000526595
10.5463 -3.10355e-22 0.000508911
10.6503 -3.11473e-21 0.000492001
10.7545 -4.08487e-21 0.000475826
10.8587 8.69602e-22 0.000460344
10.9631 -1.91952e-21 0.000445519
11.0676 6.90165e-22 0.000431318
11.1722 2.70117e-21 0.000417707
11.277 -2.84073e-21 0.000404656
11.3819 3.15989e-21 0.000392138
11.487 -2.00732e-21 0.000380123
11.5922 -1.66892e-22 0.000368589
11.6975 1.41899e-21 0.000357511
11.803 5.55137e-22 0.000346866
11.9086 -1.09319e-21 0.000336634
12.0144 -1.34492e-21 0.000326794
12.1204 1.53711e-21 0.000317329
12.2265 -2.67965e-22 0.00030822
12.3327 6.60398e-22 0.000299451
12.4391 3.36774e-22 0.000291006
12.5457 1.0315e-21 0.00028287
12.6524 8.53743e-22 0.000275029
12.7593 -1.30116e-21 0.00026747
12.8664 -1.00576e-21 0.00026018
12.9737 -5.7602e-22 0.000253148
13.0811 -4.75739e-22 0.000246361
13.1887 4.42454e-22 0.000239809
13.2965 5.05621e-22 0.000233483
13.4044 -7.75899e-22 0.000227372
13.5126 -4.12555e-22 0.000221467
13.6209 -5.36721e-22 0.00021576
13.7294 1.43762e-22 0.000210242
13.8382 -1.99024e-23 0.000204906
13.9471 -1.19853e-21 0.000199744
14.0562 -2.63762e-23 0.000194748
14.1655 4.52599e-22 0.000189913
14.275 -3.65726e-23 0.000185232
14.3848 -1.69835e-22 0.000180698
14.4947 1.16549e-21 0.000176306
14.6049 -1.16473e-21 0.000172051
14.7152 -2.46719e-23 0.000167926
14.8258 1.05115e-22 0.000163927
14.9367 3.8386e-23 0.00016005
15.0477 -5.22528e-22 0.000156289
15.159 3.47681e-22 0.00015264
15.2705 -4.28871e-22 0.000149099
15.3823 8.35755e-22 0.000145662
15.4943 1.99058e-22 0.000142325
15.6066 -3.52218e-22 0.000139084
15.7191 1.16327e-21 0.000135937
15.8319 6.77867e-22 0.000132878
15.9449 4.82867e-22 0.000129907
16.0582 -3.7759e-22 0.000127018
16.1717 1.0332e-21 0.00012421
16.2856 1.99247e-22 0.00012148
16.3997 -1.57894e-22 0.000118824
16.5141 2.82421e-23 0.000116241
16.6288 2.07774e-22 0.000113727
16.7437 -3.5567e-22 0.000111281
16.859 1.68624e-23 0.000108899
16.9746 4.0417e-24 0.000106581
17.0905 4.18055e-22 0.000104324
17.2067 3.05164e-22 0.000102125
17.3232 1.16257e-22 9.99834e-05
17.4401 7.45278e-23 9.78966e-05
17.5572 2.14247e-22 9.58631e-05
17.6748 1.69468e-22 9.3881e-05
17.7926 1.26538e-22 9.19488e-05
17.9108 -9.63338e-23 9.00647e-05
18.0294 1.3027e-22 8.82274e-05
18.1483 2.05297e-23 8.64354e-05
18.2676 -1.30451e-22 8.46871e-05
18.3873 1.82746e-23 8.29813e-05
18.5074 -2.77645e-22 8.13166e-05
18.6278 -1.13275e-22 7.96918e-05
18.7487 -1.72211e-22 7.81057e-05
18.8699 1.79065e-22 7.6557e-05
18.9916 1.72542e-22 7.50446e-05
19.1137 -1.20625e-22 7.35675e-05
19.2362 -5.49669e-23 7.21245e-05
19.3592 3.76247e-23 7.07147e-05
19.4826 1.30534e-22 6.93371e-05
19.6065 1.39433e-23 6.79907e-05
19.7309 7.80698e-23 6.66747e-05
19.8557 2.48599e-22 6.5388e-05
19.9811 -2.63286e-23 6.41299e-05
20.1069 1.16694e-22 6.28996e-05
20.2333 -1.17069e-22 6.16962e-05
20.3602 -4.45077e-23 6.0519e-05
20.4876 6.50122e-24 5.93673e-05
20.6156 -1.14217e-23 5.82402e-05
20.7441 -3.69202e-23 5.71372e-05
20.8732 -1.15816e-22 5.60574e-05
21.0029 4.72776e-23 5.50004e-05
21.1332 -3.58383e-24 5.39654e-05
21.2642 -1.16726e-22 5.29518e-05
21.3958 -1.81662e-22 5.1959e-05
21.528 -1.72143e-24 5.09865e-05
21.6609 -2.2022e-22 5.00337e-05
21.7945 -3.14876e-23 4.91e-05
21.9288 5.19524e-23 4.8185e-05
22.0639 1.53676e-23 4.7288e-05
22.1997 1.23099e-22 4.64087e-05
22.3363 1.20471e-22 4.55465e-05
22.4736 -8.05095e-23 4.4701e-05
22.6118 -1.41152e-22 4.38716e-05
22.7509 -4.00345e-23 4.3058e-05
22.8908 4.10128e-23 4.22598e-05
23.0316 -1.90813e-23 4.14764e-05
23.1733 3.28106e-24 4.07075e-05
23.316 -5.34451e-23 3.99528e-05
23.4597 -1.17246e-22 3.92117e-05
23.6044 7.20444e-23 3.84839e-05
23.7502 -8.80352e-24 3.77691e-05
23.8971 -2.08683e-23 3.70668e-05
24.0451 -1.6639e-23 3.63768e-05
24.1944 5.80167e-24 3.56986e-05
24.3448 -1.94328e-24 3.50319e-05
24.4966 6.20473e-23 3.43764e-05
24.6496 -8.98183e-23 3.37318e-05
24.8041 2.70064e-23 3.30976e-05
24.9601 -8.8959e-23 3.24737e-05
25.1175 2.75022e-23 3.18596e-05
25.2766 -9.50574e-24 3.1255e-05
25.4373 6.85635e-24 3.06597e-05
25.5998 -2.98497e-23 3.00732e-05
25.7641 2.41789e-23 2.94953e-05
25.9304 2.10983e-23 2.89256e-05
26.0988 6.43421e-23 2.83639e-05
26.2693 -2.67228e-23 2.78097e-05
26.4421 3.47224e-23 2.72628e-05
26.6174 3.84566e-23 2.67227e-05
26.7954 -2.11689e-23 2.61891e-05
26.9761 1.14431e-23 2.56617e-05
27.1598 5.80255e-23 2.514e-05
27.3468 -3.42004e-24 2.46236e-05
27.5373 7.52516e-25 2.4112e-05
27.7317 5.97712e-23 2.36047e-05
27.9302 -2.17253e-23 2.31012e-05
28.1333 -2.0776e-23 2.26008e-05
28.3415 -4.42389e-23 2.21028e-05
28.5554 -2.93504e-23 2.16064e-05
28.7758 -5.72376e-24 2.11106e-05
29.0035 4.18097e-23 2.06142e-05
29.2396 1.63578e-23 2.01156e-05
29.4858 -3.32732e-23 1.96129e-05
29.7441 5.85614e-24 1.91035e-05
30.0173 -5.61524e-24 1.85837e-05
30.3101 -1.672e-23 1.80476e-05
30.6297 -2.45926e-23 1.74857e-05
30.9905 -3.49781e-23 1.6879e-05
31.4301 3.71973e-23 1.61774e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1Quantum/DeltaGammaFX_0_FRG.txt <==
9.995 0.00239692 0.00239365
9.99 0.00240044 0.00239715
9.985 0.00240396 0.00240067
9.98 0.00240749 0.0024042
9.975 0.00241103 0.00240774
9.97 0.00241458 0.00241128
9.965 0.00241813 0.00241483
9.96 0.00242169 0.00241838
9.955 0.00242526 0.00242194
9.95 0.00242884 0.00242551
9.945 0.00243242 0.00242909
9.94 0.00243601 0.00243268
9.935 0.0024396 0.00243627
9.93 0.00244321 0.00243987
9.925 0.00244682 0.00244347
9.92 0.00245044 0.00244709
9.915 0.00245406 0.00245071
9.91 0.00245769 0.00245433
9.905 0.00246133 0.00245797
9.9 0.00246498 0.00246161
9.895 0.00246863 0.00246526
9.89 0.00247229 0.00246891
9.885 0.00247596 0.00247257
9.88 0.00247964 0.00247625
9.875 0.00248332 0.00247993
9.87 0.00248701 0.00248361
9.865 0.00249071 0.0024873
9.86 0.00249442 0.002491
9.855 0.00249813 0.00249471
9.85 0.00250185 0.00249843
9.845 0.00250557 0.00250215
9.84 0.00250931 0.00250588
9.835 0.00251305 0.00250961
9.83 0.0025168 0.00251336
9.825 0.00252056 0.00251711
9.82 0.00252432 0.00252087
9.815 0.0025281 0.00252464
9.81 0.00253188 0.00252842
9.805 0.00253567 0.0025322
9.8 0.00253946 0.00253599
9.795 0.00254326 0.00253979
9.79 0.00254707 0.00254359
9.785 0.00255089 0.0025474
9.78 0.00255472 0.00255122
9.775 0.00255855 0.00255505
9.77 0.00256239 0.00255889
9.765 0.00256624 0.00256273
9.76 0.0025701 0.00256659
9.755 0.00257396 0.00257045
9.75 0.00257784 0.00257431
9.745 0.00258172 0.00257819
9.74 0.00258561 0.00258207
9.735 0.0025895 0.00258596
9.73 0.0025934 0.00258986
9.725 0.00259732 0.00259376
9.72 0.00260124 0.00259768
9.715 0.00260516 0.0026016
9.71 0.0026091 0.00260553
9.705 0.00261304 0.00260947
9.7 0.002617 0.00261342
9.695 0.00262096 0.00261737
9.69 0.00262492 0.00262134
9.685 0.0026289 0.00262531
9.68 0.00263288 0.00262928
9.675 0.00263687 0.00263327
9.67 0.00264087 0.00263726
9.665 0.00264488 0.00264127
9.66 0.0026489 0.00264528
9.655 0.00265292 0.0026493
9.65 0.00265696 0.00265333
9.645 0.002661 0.00265736
9.64 0.00266505 0.00266141
9.635 0.00266911 0.00266546
9.63 0.00267317 0.00266952
9.625 0.00267725 0.00267359
9.62 0.00268133 0.00267766
9.615 0.00268542 0.00268175
9.61 0.00268952 0.00268584
9.605 0.00269363 0.00268994
9.6 0.00269774 0.00269405
9.595 0.00270187 0.00269817
9.59 0.002706 0.0027023
9.585 0.00271014 0.00270644
9.58 0.0027143 0.00271058
9.575 0.00271845 0.00271474
9.57 0.00272262 0.0027189
9.565 0.0027268 0.00272307
9.56 0.00273098 0.00272725
9.555 0.00273517 0.00273143
9.55 0.00273937 0.00273563
9.545 0.00274358 0.00273983
9.54 0.0027478 0.00274405
9.535 0.00275203 0.00274827
9.53 0.00275627 0.0027525
9.525 0.00276052 0.00275674
9.52 0.00276477 0.00276099
9.515 0.00276903 0.00276525
9.51 0.0027733 0.00276951
9.505 0.00277758 0.00277379
9.5 0.00278187 0.00277807
9.495 0.00278617 0.00278236
9.49 0.00279048 0.00278666
9.485 0.00279479 0.00279097
9.48 0.00279912 0.00279529
9.475 0.00280345 0.00279962
9.47 0.0028078 0.00280396
9.465 0.00281215 0.00280831
9.46 0.00281651 0.00281266
9.455 0.00282088 0.00281702
9.45 0.00282526 0.0028214
9.445 0.00282965 0.00282578
9.44 0.00283405 0.00283017
9.435 0.00283845 0.00283457
9.43 0.00284287 0.00283898
9.425 0.00284729 0.0028434
9.42 0.00285173 0.00284783
9.415 0.00285617 0.00285227
9.41 0.00286063 0.00285672
9.405 0.00286509 0.00286117
9.4 0.00286956 0.00286564
9.395 0.00287404 0.00287011
9.39 0.00287853 0.0028746
9.385 0.00288303 0.00287909
9.38 0.00288754 0.00288359
9.375 0.00289206 0.0028881
9.37 0.00289659 0.00289263
9.365 0.00290113 0.00289716
9.36 0.00290567 0.0029017
9.355 0.00291023 0.00290625
9.35 0.0029148 0.00291081
9.345 0.00291937 0.00291538
9.34 0.00292396 0.00291996
9.335 0.00292855 0.00292455
9.33 0.00293316 0.00292915
9.325 0.00293777 0.00293376
9.32 0.0029424 0.00293837
9.315 0.00294703 0.002943
9.31 0.00295168 0.00294764
9.305 0.00295633 0.00295229
9.3 0.002961 0.00295695
9.295 0.00296567 0.00296161
9.29 0.00297035 0.00296629
9.285 0.00297505 0.00297098
9.28 0.00297975 0.00297567
9.275 0.00298446 0.00298038
9.27 0.00298918 0.0029851
9.265 0.00299392 0.00298982
9.26 0.00299866 0.00299456
9.255 0.00300342 0.00299931
9.25 0.00300818 0.00300407
9.245 0.00301295 0.00300883
9.24 0.00301774 0.00301361
9.235 0.00302253 0.0030184
9.23 0.00302734 0.0030232
9.225 0.00303215 0.003028
9.22 0.00303697 0.00303282
9.215 0.00304181 0.00303765
9.21 0.00304666 0.00304249
9.205 0.00305151 0.00304734
9.2 0.00305638 0.0030522
9.195 0.00306125 0.00305707
9.19 0.00306614 0.00306195
9.185 0.00307104 0.00306684
9.18 0.00307595 0.00307174
9.175 0.00308087 0.00307665
9.17 0.0030858 0.00308158
9.165 0.00309073 0.00308651
9.16 0.00309568 0.00309145
9.155 0.00310064 0.0030964
9.15 0.00310562 0.00310137
9.145 0.0031106 0.00310634
9.14 0.00311559 0.00311133
9.135 0.0031206 0.00311633
9.13 0.00312561 0.00312134
9.125 0.00313064 0.00312636
9.12 0.00313567 0.00313138
9.115 0.00314072 0.00313642
9.11 0.00314578 0.00314147
9.105 0.00315084 0.00314654
9.1 0.00315592 0.00315161
9.095 0.00316101 0.00315669
9.09 0.00316612 0.00316179
9.085 0.00317123 0.00316689
9.08 0.00317635 0.00317201
9.075 0.00318149 0.00317714
9.07 0.00318663 0.00318228
9.065 0.00319179 0.00318743
9.06 0.00319696 0.00319259
9.055 0.00320214 0.00319776
9.05 0.00320733 0.00320294
9.045 0.00321253 0.00320814
9.04 0.00321774 0.00321334
9.035 0.00322297 0.00321856
9.03 0.0032282 0.00322379
9.025 0.00323345 0.00322903
9.02 0.00323871 0.00323428
9.015 0.00324398 0.00323955
9.01 0.00324927 0.00324482
9.005 0.00325456 0.00325011
9 0.00325986 0.00325541
8.995 0.00326518 0.00326071
8.99 0.00327051 0.00326603
8.985 0.00327585 0.00327137
8.98 0.0032812 0.00327671
8.975 0.00328656 0.00328207
8.97 0.00329194 0.00328743
8.965 0.00329732 0.00329281
8.96 0.00330272 0.00329821
8.955 0.00330813 0.00330361
8.95 0.00331355 0.00330902
8.945 0.00331899 0.00331445
8.94 0.00332443 0.00331989
8.935 0.00332989 0.00332534
8.93 0.00333536 0.0033308
8.925 0.00334084 0.00333627
8.92 0.00334634 0.00334176
8.915 0.00335184 0.00334726
8.91 0.00335736 0.00335277
8.905 0.00336289 0.00335829
8.9 0.00336844 0.00336383
8.895 0.00337399 0.00336938
8.89 0.00337956 0.00337494
8.885 0.00338514 0.00338051
8.88 0.00339073 0.00338609
8.875 0.00339633 0.00339169
8.87 0.00340195 0.0033973
8.865 0.00340758 0.00340292
8.86 0.00341322 0.00340855
8.855 0.00341887 0.0034142
8.85 0.00342454 0.00341986
8.845 0.00343022 0.00342553
8.84 0.00343591 0.00343121
8.835 0.00344162 0.00343691
8.83 0.00344733 0.00344262
8.825 0.00345306 0.00344834
8.82 0.0034588 0.00345407
8.815 0.00346456 0.00345982
8.81 0.00347033 0.00346558
8.805 0.00347611 0.00347136
8.8 0.0034819 0.00347714
8.795 0.00348771 0.00348294
8.79 0.00349353 0.00348875
8.785 0.00349936 0.00349458
8.78 0.00350521 0.00350042
8.775 0.00351107 0.00350627
8.77 0.00351694 0.00351213
8.765 0.00352282 0.00351801
8.76 0.00352872 0.0035239
8.755 0.00353463 0.0035298
8.75 0.00354056 0.00353572
8.745 0.0035465 0.00354165
8.74 0.00355245 0.00354759
8.735 0.00355841 0.00355355
8.73 0.00356439 0.00355952
8.725 0.00357038 0.0035655
8.72 0.00357639 0.0035715
8.715 0.00358241 0.00357751
8.71 0.00358844 0.00358353
8.705 0.00359448 0.00358957
8.7 0.00360054 0.00359562
8.695 0.00360662 0.00360168
8.69 0.0036127 0.00360776
8.685 0.0036188 0.00361386
8.68 0.00362492 0.00361996
8.675 0.00363105 0.00362608
8.67 0.00363719 0.00363222
8.665 0.00364334 0.00363836
8.66 0.00364951 0.00364452
8.655 0.0036557 0.0036507
8.65 0.00366189 0.00365689
8.645 0.00366811 0.00366309
8.64 0.00367433 0.00366931
8.635 0.00368057 0.00367554
8.63 0.00368683 0.00368179
8.625 0.0036931 0.00368805
8.62 0.00369938 0.00369432
8.615 0.00370568 0.00370061
8.61 0.00371199 0.00370691
8.605 0.00371831 0.00371323
8.6 0.00372465 0.00371956
8.595 0.00373101 0.00372591
8.59 0.00373738 0.00373227
8.585 0.00374376 0.00373864
8.58 0.00375016 0.00374503
8.575 0.00375657 0.00375144
8.57 0.003763 0.00375785
8.565 0.00376944 0.00376429
8.56 0.0037759 0.00377074
8.555 0.00378237 0.0037772
8.55 0.00378886 0.00378368
8.545 0.00379536 0.00379017
8.54 0.00380188 0.00379668
8.535 0.00380841 0.0038032
8.53 0.00381495 0.00380974
8.525 0.00382151 0.00381629
8.52 0.00382809 0.00382286
8.515 0.00383468 0.00382944
8.51 0.00384129 0.00383604
8.505 0.00384791 0.00384265
8.5 0.00385455 0.00384928
8.495 0.0038612 0.00385592
8.49 0.00386787 0.00386258
8.485 0.00387455 0.00386925
8.48 0.00388125 0.00387594
8.475 0.00388797 0.00388265
8.47 0.0038947 0.00388937
8.465 0.00390144 0.00389611
8.46 0.0039082 0.00390286
8.455 0.00391498 0.00390963
8.45 0.00392177 0.00391641
8.445 0.00392858 0.00392321
8.44 0.00393541 0.00393002
8.435 0.00394224 0.00393685
8.43 0.0039491 0.0039437
8.425 0.00395597 0.00395056
8.42 0.00396286 0.00395744
8.415 0.00396976 0.00396433
8.41 0.00397668 0.00397124
8.405 0.00398362 0.00397817
8.4 0.00399057 0.00398511
8.395 0.00399754 0.00399207
8.39 0.00400452 0.00399905
8.385 0.00401153 0.00400604
8.38 0.00401854 0.00401305
8.375 0.00402557 0.00402007
8.37 0.00403262 0.00402711
8.365 0.00403969 0.00403417
8.36 0.00404677 0.00404124
8.355 0.00405387 0.00404833
8.35 0.00406099 0.00405544
8.345 0.00406812 0.00406256
8.34 0.00407527 0.0040697
8.335 0.00408244 0.00407686
8.33 0.00408962 0.00408403
8.325 0.00409682 0.00409122
8.32 0.00410404 0.00409843
8.315 0.00411127 0.00410565
8.31 0.00411853 0.00411289
8.305 0.00412579 0.00412015
8.3 0.00413308 0.00412743
8.295 0.00414038 0.00413472
8.29 0.0041477 0.00414203
8.285 0.00415504 0.00414936
8.28 0.0041624 0.0041567
8.275 0.00416977 0.00416407
8.27 0.00417716 0.00417144
8.265 0.00418456 0.00417884
8.26 0.00419199 0.00418625
8.255 0.00419943 0.00419368
8.25 0.00420689 0.00420113
8.245 0.00421436 0.0042086
8.24 0.00422186 0.00421609
8.235 0.00422937 0.00422359
8.23 0.00423691 0.00423111
8.225 0.00424445 0.00423865
8.22 0.00425202 0.00424621
8.215 0.00425961 0.00425378
8.21 0.00426721 0.00426137
8.205 0.00427483 0.00426898
8.2 0.00428247 0.00427661
8.195 0.00429012 0.00428426
8.19 0.0042978 0.00429192
8.185 0.00430549 0.00429961
8.18 0.00431321 0.00430731
8.175 0.00432094 0.00431503
8.17 0.00432869 0.00432277
8.165 0.00433646 0.00433053
8.16 0.00434424 0.0043383
8.155 0.00435205 0.0043461
8.15 0.00435987 0.00435391
8.145 0.00436771 0.00436174
8.14 0.00437557 0.00436959
8.135 0.00438345 0.00437746
8.13 0.00439135 0.00438535
8.125 0.00439927 0.00439326
8.12 0.00440721 0.00440118
8.115 0.00441517 0.00440913
8.11 0.00442314 0.0044171
8.105 0.00443114 0.00442508
8.1 0.00443915 0.00443308
8.095 0.00444719 0.0044411
8.09 0.00445524 0.00444914
8.085 0.00446331 0.00445721
8.08 0.0044714 0.00446529
8.075 0.00447951 0.00447339
8.07 0.00448765 0.00448151
8.065 0.0044958 0.00448965
8.06 0.00450397 0.00449781
8.055 0.00451216 0.00450599
8.05 0.00452037 0.00451419
8.045 0.0045286 0.00452241
8.04 0.00453685 0.00453065
8.035 0.00454512 0.0045389
8.03 0.00455341 0.00454718
8.025 0.00456172 0.00455548
8.02 0.00457005 0.0045638
8.015 0.0045784 0.00457214
8.01 0.00458678 0.0045805
8.005 0.00459517 0.00458888
8 0.00460358 0.00459729
7.995 0.00461202 0.00460571
7.99 0.00462047 0.00461415
7.985 0.00462894 0.00462261
7.98 0.00463744 0.00463109
7.975 0.00464595 0.0046396
7.97 0.00465449 0.00464812
7.965 0.00466305 0.00465667
7.96 0.00467162 0.00466524
7.955 0.00468023 0.00467383
7.95 0.00468885 0.00468244
7.945 0.00469749 0.00469107
7.94 0.00470615 0.00469972
7.935 0.00471484 0.00470839
7.93 0.00472354 0.00471708
7.925 0.00473227 0.0047258
7.92 0.00474102 0.00473453
7.915 0.00474979 0.00474329
7.91 0.00475858 0.00475207
7.905 0.00476739 0.00476087
7.9 0.00477623 0.0047697
7.895 0.00478509 0.00477855
7.89 0.00479397 0.00478741
7.885 0.00480287 0.0047963
7.88 0.0048118 0.00480522
7.875 0.00482074 0.00481415
7.87 0.00482971 0.0048231
7.865 0.0048387 0.00483208
7.86 0.00484771 0.00484108
7.855 0.00485674 0.0048501
7.85 0.0048658 0.00485915
7.845 0.00487488 0.00486821
7.84 0.00488399 0.00487731
7.835 0.00489311 0.00488642
7.83 0.00490226 0.00489555
7.825 0.00491143 0.00490471
7.82 0.00492062 0.00491389
7.815 0.00492984 0.0049231
7.81 0.00493908 0.00493232
7.805 0.00494834 0.00494157
7.8 0.00495762 0.00495084
7.795 0.00496693 0.00496014
7.79 0.00497626 0.00496946
7.785 0.00498562 0.0049788
7.78 0.004995 0.00498817
7.775 0.00500441 0.00499756
7.77 0.00501383 0.00500697
7.765 0.00502328 0.00501641
7.76 0.00503275 0.00502587
7.755 0.00504225 0.00503535
7.75 0.00505177 0.00504486
7.745 0.00506131 0.00505439
7.74 0.00507088 0.00506395
7.735 0.00508048 0.00507353
7.73 0.0050901 0.00508314
7.725 0.00509974 0.00509277
7.72 0.00510941 0.00510242
7.715 0.0051191 0.0051121
7.71 0.00512881 0.0051218
7.705 0.00513855 0.00513153
7.7 0.00514832 0.00514127
7.695 0.0051581 0.00515105
7.69 0.00516792 0.00516085
7.685 0.00517776 0.00517067
7.68 0.00518762 0.00518052
7.675 0.00519751 0.0051904
7.67 0.00520743 0.0052003
7.665 0.00521737 0.00521023
7.66 0.00522733 0.00522018
7.655 0.00523732 0.00523016
7.65 0.00524734 0.00524016
7.645 0.00525738 0.00525019
7.64 0.00526744 0.00526024
7.635 0.00527753 0.00527031
7.63 0.00528765 0.00528042
7.625 0.00529779 0.00529055
7.62 0.00530796 0.0053007
7.615 0.00531816 0.00531089
7.61 0.00532839 0.0053211
7.605 0.00533863 0.00533133
7.6 0.00534891 0.00534159
7.595 0.00535921 0.00535188
7.59 0.00536953 0.00536219
7.585 0.00537989 0.00537253
7.58 0.00539027 0.00538289
7.575 0.00540067 0.00539329
7.57 0.00541111 0.0054037
7.565 0.00542157 0.00541415
7.56 0.00543206 0.00542463
7.555 0.00544257 0.00543513
7.55 0.00545312 0.00544566
7.545 0.00546369 0.00545621
7.54 0.00547428 0.00546679
7.535 0.0054849 0.0054774
7.53 0.00549555 0.00548804
7.525 0.00550623 0.0054987
7.52 0.00551694 0.00550939
7.515 0.00552767 0.00552011
7.51 0.00553843 0.00553086
7.505 0.00554922 0.00554163
7.5 0.00556004 0.00555244
7.495 0.00557089 0.00556327
7.49 0.00558176 0.00557413
7.485 0.00559267 0.00558502
7.48 0.0056036 0.00559593
7.475 0.00561455 0.00560687
7.47 0.00562554 0.00561784
7.465 0.00563655 0.00562884
7.46 0.0056476 0.00563987
7.455 0.00565867 0.00565093
7.45 0.00566978 0.00566202
7.445 0.00568091 0.00567314
7.44 0.00569207 0.00568429
7.435 0.00570326 0.00569546
7.43 0.00571448 0.00570667
7.425 0.00572573 0.0057179
7.42 0.00573701 0.00572916
7.415 0.00574831 0.00574045
7.41 0.00575965 0.00575177
7.405 0.00577102 0.00576312
7.4 0.00578241 0.0057745
7.395 0.00579384 0.00578592
7.39 0.0058053 0.00579736
7.385 0.00581679 0.00580883
7.38 0.00582831 0.00582034
7.375 0.00583986 0.00583187
7.37 0.00585143 0.00584343
7.365 0.00586304 0.00585502
7.36 0.00587468 0.00586664
7.355 0.00588635 0.0058783
7.35 0.00589805 0.00588998
7.345 0.00590978 0.0059017
7.34 0.00592154 0.00591344
7.335 0.00593334 0.00592522
7.33 0.00594517 0.00593704
7.325 0.00595703 0.00594888
7.32 0.00596892 0.00596075
7.315 0.00598084 0.00597265
7.31 0.00599279 0.00598459
7.305 0.00600477 0.00599655
7.3 0.00601678 0.00600855
7.295 0.00602883 0.00602058
7.29 0.00604091 0.00603264
7.285 0.00605302 0.00604474
7.28 0.00606516 0.00605687
7.275 0.00607734 0.00606903
7.27 0.00608955 0.00608122
7.265 0.0061018 0.00609345
7.26 0.00611407 0.00610571
7.255 0.00612638 0.006118
7.25 0.00613871 0.00613032
7.245 0.00615109 0.00614267
7.24 0.00616349 0.00615506
7.235 0.00617593 0.00616748
7.23 0.0061884 0.00617994
7.225 0.00620091 0.00619243
7.22 0.00621346 0.00620496
7.215 0.00622603 0.00621752
7.21 0.00623864 0.00623011
7.205 0.00625128 0.00624273
7.2 0.00626396 0.00625539
7.195 0.00627667 0.00626808
7.19 0.00628941 0.00628081
7.185 0.00630219 0.00629356
7.18 0.006315 0.00630636
7.175 0.00632785 0.00631919
7.17 0.00634073 0.00633206
7.165 0.00635365 0.00634496
7.16 0.00636661 0.0063579
7.155 0.0063796 0.00637087
7.15 0.00639262 0.00638387
7.145 0.00640568 0.00639691
7.14 0.00641877 0.00640999
7.135 0.0064319 0.0064231
7.13 0.00644506 0.00643624
7.125 0.00645826 0.00644942
7.12 0.0064715 0.00646264
7.115 0.00648477 0.0064759
7.11 0.00649808 0.00648919
7.105 0.00651143 0.00650252
7.1 0.00652481 0.00651589
7.095 0.00653823 0.00652929
7.09 0.00655169 0.00654273
7.085 0.00656518 0.0065562
7.08 0.00657871 0.00656971
7.075 0.00659227 0.00658325
7.07 0.00660587 0.00659684
7.065 0.00661951 0.00661046
7.06 0.00663319 0.00662412
7.055 0.00664691 0.00663782
7.05 0.00666067 0.00665156
7.045 0.00667446 0.00666533
7.04 0.00668829 0.00667914
7.035 0.00670216 0.00669299
7.03 0.00671606 0.00670688
7.025 0.00673001 0.0067208
7.02 0.00674399 0.00673476
7.015 0.00675801 0.00674876
7.01 0.00677206 0.0067628
7.005 0.00678616 0.00677688
7 0.0068003 0.006791
6.995 0.00681448 0.00680516
6.99 0.0068287 0.00681936
6.985 0.00684296 0.0068336
6.98 0.00685726 0.00684788
6.975 0.00687159 0.00686219
6.97 0.00688596 0.00687654
6.965 0.00690037 0.00689094
6.96 0.00691483 0.00690537
6.955 0.00692932 0.00691984
6.95 0.00694386 0.00693436
6.945 0.00695843 0.00694891
6.94 0.00697305 0.00696351
6.935 0.00698771 0.00697816
6.93 0.00700242 0.00699284
6.925 0.00701716 0.00700756
6.92 0.00703194 0.00702232
6.915 0.00704676 0.00703712
6.91 0.00706162 0.00705196
6.905 0.00707652 0.00706684
6.9 0.00709147 0.00708176
6.895 0.00710645 0.00709673
6.89 0.00712149 0.00711174
6.885 0.00713656 0.0071268
6.88 0.00715168 0.0071419
6.875 0.00716684 0.00715704
6.87 0.00718205 0.00717222
6.865 0.00719729 0.00718745
6.86 0.00721258 0.00720271
6.855 0.0072279 0.00721802
6.85 0.00724328 0.00723337
6.845 0.00725869 0.00724876
6.84 0.00727415 0.0072642
6.835 0.00728965 0.00727968
6.83 0.0073052 0.00729521
6.825 0.0073208 0.00731078
6.82 0.00733644 0.0073264
6.815 0.00735212 0.00734206
6.81 0.00736785 0.00735777
6.805 0.00738362 0.00737352
6.8 0.00739943 0.00738931
6.795 0.00741529 0.00740514
6.79 0.00743119 0.00742102
6.785 0.00744714 0.00743695
6.78 0.00746313 0.00745292
6.775 0.00747917 0.00746894
6.77 0.00749526 0.00748501
6.765 0.0075114 0.00750113
6.76 0.00752759 0.00751729
6.755 0.00754381 0.00753349
6.75 0.00756008 0.00754974
6.745 0.0075764 0.00756603
6.74 0.00759276 0.00758237
6.735 0.00760917 0.00759876
6.73 0.00762563 0.0076152
6.725 0.00764213 0.00763168
6.72 0.00765869 0.00764821
6.715 0.00767529 0.00766479
6.71 0.00769195 0.00768143
6.705 0.00770865 0.0076981
6.7 0.0077254 0.00771483
6.695 0.00774219 0.0077316
6.69 0.00775903 0.00774842
6.685 0.00777592 0.00776528
6.68 0.00779285 0.00778219
6.675 0.00780984 0.00779916
6.67 0.00782688 0.00781617
6.665 0.00784396 0.00783323
6.66 0.0078611 0.00785035
6.655 0.0078783 0.00786752
6.65 0.00789554 0.00788473
6.645 0.00791282 0.007902
6.64 0.00793016 0.00791931
6.635 0.00794755 0.00793667
6.63 0.00796498 0.00795408
6.625 0.00798247 0.00797154
6.62 0.008 0.00798906
6.615 0.00801759 0.00800662
6.61 0.00803523 0.00802424
6.605 0.00805293 0.00804191
6.6 0.00807068 0.00805963
6.595 0.00808848 0.00807741
6.59 0.00810633 0.00809524
6.585 0.00812423 0.00811312
6.58 0.00814219 0.00813105
6.575 0.00816019 0.00814903
6.57 0.00817824 0.00816705
6.565 0.00819635 0.00818514
6.56 0.00821451 0.00820328
6.555 0.00823273 0.00822147
6.55 0.00825101 0.00823972
6.545 0.00826934 0.00825802
6.54 0.00828772 0.00827638
6.535 0.00830616 0.0082948
6.53 0.00832465 0.00831326
6.525 0.0083432 0.00833178
6.52 0.00836179 0.00835035
6.515 0.00838044 0.00836897
6.51 0.00839914 0.00838765
6.505 0.0084179 0.00840639
6.5 0.00843672 0.00842518
6.495 0.0084556 0.00844403
6.49 0.00847453 0.00846294
6.485 0.00849353 0.00848191
6.48 0.00851258 0.00850093
6.475 0.00853168 0.00852001
6.47 0.00855084 0.00853914
6.465 0.00857005 0.00855832
6.46 0.00858932 0.00857757
6.455 0.00860864 0.00859686
6.45 0.00862802 0.00861622
6.445 0.00864747 0.00863563
6.44 0.00866697 0.00865511
6.435 0.00868653 0.00867465
6.43 0.00870616 0.00869424
6.425 0.00872584 0.0087139
6.42 0.00874558 0.00873362
6.415 0.00876538 0.00875339
6.41 0.00878524 0.00877321
6.405 0.00880515 0.0087931
6.4 0.00882512 0.00881304
6.395 0.00884515 0.00883304
6.39 0.00886524 0.00885311
6.385 0.0088854 0.00887324
6.38 0.00890561 0.00889343
6.375 0.0089259 0.00891368
6.37 0.00894625 0.008934
6.365 0.00896665 0.00895438
6.36 0.00898712 0.00897482
6.355 0.00900764 0.00899531
6.35 0.00902822 0.00901587
6.345 0.00904887 0.00903648
6.34 0.00906957 0.00905716
6.335 0.00909034 0.0090779
6.33 0.00911118 0.00909871
6.325 0.00913208 0.00911958
6.32 0.00915305 0.00914052
6.315 0.00917409 0.00916153
6.31 0.00919518 0.0091826
6.305 0.00921634 0.00920373
6.3 0.00923756 0.00922492
6.295 0.00925885 0.00924618
6.29 0.00928019 0.00926749
6.285 0.0093016 0.00928887
6.28 0.00932308 0.00931032
6.275 0.00934462 0.00933184
6.27 0.00936623 0.00935342
6.265 0.00938792 0.00937507
6.26 0.00940967 0.00939679
6.255 0.00943149 0.00941859
6.25 0.00945337 0.00944044
6.245 0.00947532 0.00946236
6.24 0.00949733 0.00948434
6.235 0.00951941 0.00950639
6.23 0.00954155 0.0095285
6.225 0.00956377 0.00955068
6.22 0.00958605 0.00957293
6.215 0.0096084 0.00959526
6.21 0.00963083 0.00961765
6.205 0.00965333 0.00964012
6.2 0.00967591 0.00966266
6.195 0.00969854 0.00968527
6.19 0.00972125 0.00970795
6.185 0.00974402 0.00973069
6.18 0.00976686 0.0097535
6.175 0.00978977 0.00977637
6.17 0.00981275 0.00979932
6.165 0.00983581 0.00982235
6.16 0.00985893 0.00984544
6.155 0.00988214 0.00986861
6.15 0.00990542 0.00989186
6.145 0.00992878 0.00991519
6.14 0.0099522 0.00993858
6.135 0.0099757 0.00996205
6.13 0.00999926 0.00998558
6.125 0.0100229 0.0100092
6.12 0.0100466 0.0100329
6.115 0.0100704 0.0100566
6.11 0.0100942 0.0100804
6.105 0.0101182 0.0101043
6.1 0.0101422 0.0101283
6.095 0.0101663 0.0101524
6.09 0.0101905 0.0101765
6.085 0.0102147 0.0102007
6.08 0.010239 0.010225
6.075 0.0102634 0.0102494
6.07 0.0102879 0.0102738
6.065 0.0103124 0.0102983
6.06 0.010337 0.0103229
6.055 0.0103617 0.0103476
6.05 0.0103865 0.0103723
6.045 0.0104114 0.0103971
6.04 0.0104363 0.010422
6.035 0.0104613 0.010447
6.03 0.0104865 0.0104721
6.025 0.0105116 0.0104972
6.02 0.0105369 0.0105225
6.015 0.0105622 0.0105478
6.01 0.0105876 0.0105731
6.005 0.0106131 0.0105986
6 0.0106387 0.0106241
5.995 0.0106644 0.0106498
5.99 0.0106901 0.0106755
5.985 0.0107159 0.0107013
5.98 0.0107418 0.0107271
5.975 0.0107678 0.0107531
5.97 0.0107939 0.0107791
5.965 0.0108201 0.0108053
5.96 0.0108463 0.0108315
5.955 0.0108726 0.0108578
5.95 0.010899 0.0108841
5.945 0.0109255 0.0109106
5.94 0.0109521 0.0109371
5.935 0.0109788 0.0109637
5.93 0.0110055 0.0109905
5.925 0.0110324 0.0110173
5.92 0.0110593 0.0110442
5.915 0.0110863 0.0110711
5.91 0.0111134 0.0110982
5.905 0.0111406 0.0111254
5.9 0.0111679 0.0111526
5.895 0.0111952 0.0111799
5.89 0.0112227 0.0112073
5.885 0.0112502 0.0112348
5.88 0.0112778 0.0112624
5.875 0.0113055 0.0112901
5.87 0.0113333 0.0113178
5.865 0.0113613 0.0113457
5.86 0.0113893 0.0113737
5.855 0.0114173 0.0114017
5.85 0.0114455 0.0114299
5.845 0.0114738 0.0114581
5.84 0.0115021 0.0114864
5.835 0.0115306 0.0115148
5.83 0.0115591 0.0115433
5.825 0.0115877 0.0115719
5.82 0.0116165 0.0116006
5.815 0.0116453 0.0116293
5.81 0.0116742 0.0116582
5.805 0.0117032 0.0116872
5.8 0.0117324 0.0117163
5.795 0.0117616 0.0117455
5.79 0.0117909 0.0117747
5.785 0.0118202 0.0118041
5.78 0.0118497 0.0118335
5.775 0.0118793 0.0118631
5.77 0.011909 0.0118927
5.765 0.0119388 0.0119224
5.76 0.0119687 0.0119523
5.755 0.0119986 0.0119822
5.75 0.0120287 0.0120123
5.745 0.0120589 0.0120424
5.74 0.0120892 0.0120727
5.735 0.0121196 0.012103
5.73 0.0121501 0.0121335
5.725 0.0121807 0.012164
5.72 0.0122113 0.0121946
5.715 0.0122421 0.0122254
5.71 0.012273 0.0122562
5.705 0.012304 0.0122871
5.7 0.0123351 0.0123182
5.695 0.0123663 0.0123494
5.69 0.0123976 0.0123807
5.685 0.012429 0.012412
5.68 0.0124606 0.0124435
5.675 0.0124922 0.0124751
5.67 0.0125239 0.0125067
5.665 0.0125557 0.0125385
5.66 0.0125876 0.0125704
5.655 0.0126197 0.0126024
5.65 0.0126518 0.0126345
5.645 0.0126841 0.0126667
5.64 0.0127165 0.0126991
5.635 0.012749 0.0127315
5.63 0.0127816 0.0127641
5.625 0.0128143 0.0127967
5.62 0.0128471 0.0128295
5.615 0.01288 0.0128624
5.61 0.012913 0.0128953
5.605 0.0129462 0.0129284
5.6 0.0129794 0.0129616
5.595 0.0130128 0.012995
5.59 0.0130462 0.0130284
5.585 0.0130799 0.0130619
5.58 0.0131136 0.0130956
5.575 0.0131474 0.0131294
5.57 0.0131814 0.0131633
5.565 0.0132154 0.0131973
5.56 0.0132496 0.0132314
5.555 0.0132839 0.0132657
5.55 0.0133183 0.0133
5.545 0.0133528 0.0133345
5.54 0.0133874 0.0133691
5.535 0.0134222 0.0134038
5.53 0.013457 0.0134386
5.525 0.013492 0.0134736
5.52 0.0135272 0.0135087
5.515 0.0135624 0.0135439
5.51 0.0135978 0.0135792
5.505 0.0136333 0.0136146
5.5 0.0136689 0.0136502
5.495 0.0137046 0.0136858
5.49 0.0137404 0.0137216
5.485 0.0137764 0.0137575
5.48 0.0138125 0.0137936
5.475 0.0138487 0.0138297
5.47 0.013885 0.013866
5.465 0.0139215 0.0139025
5.46 0.0139582 0.013939
5.455 0.0139949 0.0139757
5.45 0.0140317 0.0140125
5.445 0.0140687 0.0140494
5.44 0.0141058 0.0140865
5.435 0.014143 0.0141237
5.43 0.0141804 0.014161
5.425 0.0142179 0.0141984
5.42 0.0142555 0.014236
5.415 0.0142933 0.0142737
5.41 0.0143312 0.0143116
5.405 0.0143692 0.0143496
5.4 0.0144074 0.0143877
5.395 0.0144457 0.0144259
5.39 0.0144841 0.0144643
5.385 0.0145226 0.0145028
5.38 0.0145613 0.0145414
5.375 0.0146001 0.0145801
5.37 0.0146391 0.0146191
5.365 0.0146782 0.0146581
5.36 0.0147174 0.0146973
5.355 0.0147568 0.0147366
5.35 0.0147964 0.0147761
5.345 0.0148361 0.0148157
5.34 0.0148759 0.0148555
5.335 0.0149158 0.0148954
5.33 0.0149559 0.0149354
5.325 0.0149961 0.0149755
5.32 0.0150364 0.0150158
5.315 0.0150769 0.0150563
5.31 0.0151175 0.0150968
5.305 0.0151583 0.0151376
5.3 0.0151993 0.0151785
5.295 0.0152404 0.0152195
5.29 0.0152817 0.0152607
5.285 0.0153231 0.0153021
5.28 0.0153646 0.0153435
5.275 0.0154062 0.0153851
5.27 0.015448 0.0154269
5.265 0.01549 0.0154688
5.26 0.0155321 0.0155108
5.255 0.0155744 0.015553
5.25 0.0156168 0.0155954
5.245 0.0156594 0.0156379
5.24 0.0157021 0.0156806
5.235 0.015745 0.0157235
5.23 0.0157881 0.0157665
5.225 0.0158313 0.0158096
5.22 0.0158746 0.0158529
5.215 0.0159181 0.0158963
5.21 0.0159617 0.0159399
5.205 0.0160055 0.0159836
5.2 0.0160495 0.0160275
5.195 0.0160936 0.0160716
5.19 0.016138 0.0161159
5.185 0.0161824 0.0161603
5.18 0.0162271 0.0162049
5.175 0.0162719 0.0162496
5.17 0.0163168 0.0162945
5.165 0.0163619 0.0163395
5.16 0.0164072 0.0163847
5.155 0.0164526 0.01643
5.15 0.0164982 0.0164756
5.145 0.0165439 0.0165212
5.14 0.0165898 0.0165671
5.135 0.0166359 0.0166131
5.13 0.0166822 0.0166594
5.125 0.0167287 0.0167058
5.12 0.0167753 0.0167523
5.115 0.0168221 0.0167991
5.11 0.0168691 0.0168459
5.105 0.0169162 0.016893
5.1 0.0169634 0.0169402
5.095 0.0170109 0.0169876
5.09 0.0170585 0.0170351
5.085 0.0171063 0.0170829
5.08 0.0171543 0.0171308
5.075 0.0172025 0.0171789
5.07 0.0172509 0.0172272
5.065 0.0172994 0.0172757
5.06 0.0173481 0.0173244
5.055 0.017397 0.0173732
5.05 0.0174461 0.0174222
5.045 0.0174953 0.0174714
5.04 0.0175447 0.0175207
5.035 0.0175943 0.0175702
5.03 0.0176441 0.0176199
5.025 0.0176941 0.0176698
5.02 0.0177443 0.01772
5.015 0.0177947 0.0177703
5.01 0.0178452 0.0178208
5.005 0.017896 0.0178715
5 0.0179469 0.0179223
4.995 0.017998 0.0179734
4.99 0.0180493 0.0180246
4.985 0.0181008 0.018076
4.98 0.0181525 0.0181276
4.975 0.0182043 0.0181794
4.97 0.0182564 0.0182314
4.965 0.0183087 0.0182836
4.96 0.0183612 0.018336
4.955 0.0184139 0.0183886
4.95 0.0184668 0.0184415
4.945 0.0185198 0.0184945
4.94 0.0185731 0.0185477
4.935 0.0186266 0.018601
4.93 0.0186802 0.0186546
4.925 0.0187341 0.0187084
4.92 0.0187881 0.0187624
4.915 0.0188424 0.0188166
4.91 0.0188969 0.018871
4.905 0.0189516 0.0189256
4.9 0.0190065 0.0189805
4.895 0.0190616 0.0190355
4.89 0.019117 0.0190908
4.885 0.0191725 0.0191462
4.88 0.0192282 0.0192019
4.875 0.0192842 0.0192577
4.87 0.0193403 0.0193138
4.865 0.0193967 0.0193701
4.86 0.0194532 0.0194266
4.855 0.0195101 0.0194833
4.85 0.0195671 0.0195403
4.845 0.0196244 0.0195975
4.84 0.0196819 0.0196549
4.835 0.0197396 0.0197126
4.83 0.0197975 0.0197704
4.825 0.0198557 0.0198284
4.82 0.019914 0.0198867
4.815 0.0199725 0.0199452
4.81 0.0200313 0.0200039
4.805 0.0200903 0.0200628
4.8 0.0201496 0.020122
4.795 0.0202091 0.0201814
4.79 0.0202688 0.020241
4.785 0.0203288 0.020301
4.78 0.020389 0.0203611
4.775 0.0204495 0.0204215
4.77 0.0205101 0.020482
4.765 0.020571 0.0205428
4.76 0.0206321 0.0206038
4.755 0.0206934 0.0206651
4.75 0.020755 0.0207266
4.745 0.0208168 0.0207883
4.74 0.0208789 0.0208503
4.735 0.0209413 0.0209126
4.73 0.0210039 0.0209751
4.725 0.0210667 0.0210379
4.72 0.0211298 0.0211009
4.715 0.0211931 0.0211641
4.71 0.0212567 0.0212275
4.705 0.0213205 0.0212912
4.7 0.0213845 0.0213552
4.695 0.0214488 0.0214194
4.69 0.0215133 0.0214838
4.685 0.0215781 0.0215485
4.68 0.0216432 0.0216135
4.675 0.0217085 0.0216788
4.67 0.0217742 0.0217443
4.665 0.0218401 0.0218101
4.66 0.0219062 0.0218762
4.655 0.0219726 0.0219424
4.65 0.0220392 0.022009
4.645 0.022106 0.0220757
4.64 0.0221731 0.0221427
4.635 0.0222405 0.0222101
4.63 0.0223082 0.0222776
4.625 0.0223762 0.0223455
4.62 0.0224444 0.0224137
4.615 0.022513 0.0224821
4.61 0.0225818 0.0225509
4.605 0.0226509 0.0226199
4.6 0.0227202 0.0226891
4.595 0.0227898 0.0227586
4.59 0.0228597 0.0228283
4.585 0.0229298 0.0228984
4.58 0.0230002 0.0229687
4.575 0.0230709 0.0230393
4.57 0.0231419 0.0231102
4.565 0.0232133 0.0231814
4.56 0.0232849 0.023253
4.555 0.0233568 0.0233248
4.55 0.023429 0.0233969
4.545 0.0235015 0.0234693
4.54 0.0235742 0.0235419
4.535 0.0236473 0.0236148
4.53 0.0237206 0.023688
4.525 0.0237941 0.0237615
4.52 0.0238681 0.0238353
4.515 0.0239423 0.0239094
4.51 0.0240168 0.0239839
4.505 0.0240917 0.0240586
4.5 0.0241669 0.0241337
4.495 0.0242424 0.0242091
4.49 0.0243182 0.0242848
4.485 0.0243942 0.0243608
4.48 0.0244706 0.024437
4.475 0.0245472 0.0245136
4.47 0.0246242 0.0245904
4.465 0.0247015 0.0246676
4.46 0.0247791 0.0247451
4.455 0.024857 0.0248229
4.45 0.0249353 0.0249011
4.445 0.025014 0.0249796
4.44 0.0250929 0.0250585
4.435 0.0251722 0.0251377
4.43 0.0252518 0.0252172
4.425 0.0253317 0.0252969
4.42 0.0254119 0.025377
4.415 0.0254924 0.0254574
4.41 0.0255732 0.0255381
4.405 0.0256544 0.0256192
4.4 0.0257359 0.0257006
4.395 0.0258178 0.0257824
4.39 0.0259001 0.0258646
4.385 0.0259828 0.0259471
4.38 0.0260658 0.02603
4.375 0.0261491 0.0261132
4.37 0.0262327 0.0261967
4.365 0.0263166 0.0262805
4.36 0.0264009 0.0263646
4.355 0.0264855 0.0264491
4.35 0.0265704 0.026534
4.345 0.0266558 0.0266192
4.34 0.0267415 0.0267048
4.335 0.0268276 0.0267908
4.33 0.0269141 0.0268772
4.325 0.027001 0.026964
4.32 0.0270882 0.027051
4.315 0.0271758 0.0271385
4.31 0.0272636 0.0272262
4.305 0.0273519 0.0273143
4.3 0.0274405 0.0274028
4.295 0.0275294 0.0274917
4.29 0.0276188 0.0275809
4.285 0.0277086 0.0276705
4.28 0.0277987 0.0277606
4.275 0.0278893 0.027851
4.27 0.0279803 0.0279419
4.265 0.0280717 0.0280332
4.26 0.0281634 0.0281248
4.255 0.0282555 0.0282167
4.25 0.0283479 0.028309
4.245 0.0284407 0.0284017
4.24 0.0285339 0.0284948
4.235 0.0286276 0.0285883
4.23 0.0287216 0.0286822
4.225 0.028816 0.0287765
4.22 0.0289109 0.0288713
4.215 0.0290063 0.0289665
4.21 0.029102 0.0290621
4.205 0.0291982 0.0291581
4.2 0.0292947 0.0292545
4.195 0.0293916 0.0293512
4.19 0.0294888 0.0294484
4.185 0.0295865 0.0295459
4.18 0.0296846 0.0296439
4.175 0.0297832 0.0297423
4.17 0.0298822 0.0298412
4.165 0.0299816 0.0299405
4.16 0.0300816 0.0300403
4.155 0.030182 0.0301406
4.15 0.0302828 0.0302412
4.145 0.030384 0.0303423
4.14 0.0304856 0.0304437
4.135 0.0305876 0.0305456
4.13 0.03069 0.0306479
4.125 0.0307929 0.0307506
4.12 0.0308962 0.0308538
4.115 0.031 0.0309575
4.11 0.0311043 0.0310616
4.105 0.0312091 0.0311663
4.1 0.0313144 0.0312714
4.095 0.0314202 0.031377
4.09 0.0315263 0.031483
4.085 0.0316329 0.0315895
4.08 0.0317399 0.0316964
4.075 0.0318474 0.0318037
4.07 0.0319553 0.0319114
4.065 0.0320637 0.0320197
4.06 0.0321726 0.0321284
4.055 0.032282 0.0322377
4.05 0.0323919 0.0323475
4.045 0.0325024 0.0324578
4.04 0.0326134 0.0325686
4.035 0.0327249 0.0326799
4.03 0.0328368 0.0327917
4.025 0.0329491 0.0329038
4.02 0.0330619 0.0330165
4.015 0.0331752 0.0331296
4.01 0.0332889 0.0332432
4.005 0.0334032 0.0333574
4 0.0335181 0.033472
3.995 0.0336334 0.0335872
3.99 0.0337494 0.033703
3.985 0.0338659 0.0338193
3.98 0.0339829 0.0339362
3.975 0.0341004 0.0340536
3.97 0.0342184 0.0341714
3.965 0.0343369 0.0342897
3.96 0.0344558 0.0344085
3.955 0.0345753 0.0345278
3.95 0.0346953 0.0346476
3.945 0.0348159 0.034768
3.94 0.034937 0.034889
3.935 0.0350588 0.0350106
3.93 0.0351811 0.0351327
3.925 0.0353041 0.0352556
3.92 0.0354276 0.0353789
3.915 0.0355515 0.0355027
3.91 0.035676 0.035627
3.905 0.035801 0.0357518
3.9 0.0359265 0.0358771
3.895 0.0360526 0.036003
3.89 0.0361793 0.0361295
3.885 0.0363065 0.0362566
3.88 0.0364344 0.0363844
3.875 0.036563 0.0365127
3.87 0.0366921 0.0366417
3.865 0.0368219 0.0367713
3.86 0.0369523 0.0369015
3.855 0.0370831 0.0370321
3.85 0.0372145 0.0371633
3.845 0.0373465 0.0372951
3.84 0.037479 0.0374275
3.835 0.0376121 0.0375604
3.83 0.0377459 0.037694
3.825 0.0378804 0.0378283
3.82 0.0380155 0.0379632
3.815 0.0381512 0.0380988
3.81 0.0382877 0.0382351
3.805 0.0384248 0.038372
3.8 0.0385625 0.0385094
3.795 0.0387007 0.0386474
3.79 0.0388395 0.038786
3.785 0.0389788 0.0389252
3.78 0.0391189 0.0390651
3.775 0.0392596 0.0392056
3.77 0.0394009 0.0393467
3.765 0.039543 0.0394886
3.76 0.0396858 0.0396312
3.755 0.0398293 0.0397745
3.75 0.0399736 0.0399186
3.745 0.0401184 0.0400632
3.74 0.0402639 0.0402085
3.735 0.0404099 0.0403543
3.73 0.0405566 0.0405008
3.725 0.0407039 0.0406479
3.72 0.040852 0.0407958
3.715 0.0410007 0.0409443
3.71 0.0411502 0.0410936
3.705 0.0413004 0.0412436
3.7 0.0414514 0.0413944
3.695 0.0416032 0.041546
3.69 0.0417557 0.0416983
3.685 0.0419089 0.0418512
3.68 0.0420627 0.0420048
3.675 0.0422171 0.042159
3.67 0.0423722 0.0423139
3.665 0.0425281 0.0424695
3.66 0.0426846 0.0426259
3.655 0.042842 0.042783
3.65 0.0430001 0.042941
3.645 0.0431591 0.0430997
3.64 0.0433189 0.0432592
3.635 0.0434796 0.0434197
3.63 0.0436409 0.0435808
3.625 0.0438029 0.0437426
3.62 0.0439656 0.0439051
3.615 0.044129 0.0440683
3.61 0.0442931 0.0442322
3.605 0.0444581 0.0443969
3.6 0.0446238 0.0445623
3.595 0.0447903 0.0447287
3.59 0.0449578 0.0448959
3.585 0.045126 0.0450639
3.58 0.0452952 0.0452328
3.575 0.0454653 0.0454027
3.57 0.045636 0.0455732
3.565 0.0458075 0.0457444
3.56 0.0459798 0.0459164
3.555 0.0461527 0.0460892
3.55 0.0463265 0.0462627
3.545 0.0465012 0.0464371
3.54 0.0466767 0.0466124
3.535 0.0468531 0.0467886
3.53 0.0470304 0.0469656
3.525 0.0472087 0.0471436
3.52 0.0473879 0.0473226
3.515 0.047568 0.0475025
3.51 0.0477489 0.0476831
3.505 0.0479305 0.0478645
3.5 0.0481129 0.0480466
3.495 0.0482962 0.0482297
3.49 0.0484803 0.0484135
3.485 0.0486653 0.0485983
3.48 0.0488513 0.048784
3.475 0.0490383 0.0489707
3.47 0.0492262 0.0491583
3.465 0.0494151 0.049347
3.46 0.0496052 0.0495368
3.455 0.049796 0.0497274
3.45 0.0499876 0.0499188
3.445 0.0501801 0.050111
3.44 0.0503735 0.0503041
3.435 0.0505677 0.050498
3.43 0.0507629 0.0506929
3.425 0.0509591 0.0508888
3.42 0.0511562 0.0510857
3.415 0.0513545 0.0512837
3.41 0.0515537 0.0514826
3.405 0.0517541 0.0516827
3.4 0.0519556 0.0518839
3.395 0.0521579 0.052086
3.39 0.0523611 0.0522889
3.385 0.0525652 0.0524927
3.38 0.0527703 0.0526975
3.375 0.0529763 0.0529032
3.37 0.0531833 0.0531099
3.365 0.0533914 0.0533177
3.36 0.0536005 0.0535266
3.355 0.0538108 0.0537366
3.35 0.0540222 0.0539477
3.345 0.0542348 0.05416
3.34 0.0544486 0.0543735
3.335 0.0546632 0.0545878
3.33 0.0548788 0.0548031
3.325 0.0550954 0.0550194
3.32 0.0553129 0.0552366
3.315 0.0555315 0.0554549
3.31 0.0557512 0.0556743
3.305 0.0559721 0.0558948
3.3 0.0561941 0.0561165
3.295 0.0564173 0.0563394
3.29 0.0566417 0.0565636
3.285 0.0568675 0.056789
3.28 0.0570944 0.0570156
3.275 0.0573222 0.0572431
3.27 0.0575511 0.0574716
3.265 0.057781 0.0577012
3.26 0.0580119 0.0579318
3.255 0.058244 0.0581636
3.25 0.0584773 0.0583966
3.245 0.0587118 0.0586307
3.24 0.0589476 0.0588662
3.235 0.0591847 0.0591029
3.23 0.0594231 0.059341
3.225 0.059663 0.0595806
3.22 0.0599039 0.0598212
3.215 0.0601459 0.0600628
3.21 0.0603889 0.0603055
3.205 0.0606331 0.0605493
3.2 0.0608784 0.0607943
3.195 0.061125 0.0610405
3.19 0.0613728 0.061288
3.185 0.061622 0.0615368
3.18 0.0618725 0.061787
3.175 0.0621244 0.0620385
3.17 0.0623777 0.0622915
3.165 0.0626326 0.0625461
3.16 0.0628886 0.0628017
3.155 0.0631458 0.0630585
3.15 0.063404 0.0633164
3.145 0.0636635 0.0635755
3.14 0.0639243 0.0638359
3.135 0.0641863 0.0640976
3.13 0.0644498 0.0643606
3.125 0.0647146 0.0646251
3.12 0.0649809 0.0648911
3.115 0.0652487 0.0651585
3.11 0.0655181 0.0654274
3.105 0.0657891 0.0656981
3.1 0.0660612 0.0659698
3.095 0.0663346 0.0662428
3.09 0.0666092 0.066517
3.085 0.0668851 0.0667926
3.08 0.0671623 0.0670694
3.075 0.067441 0.0673477
3.07 0.0677211 0.0676274
3.065 0.0680028 0.0679087
3.06 0.0682861 0.0681916
3.055 0.0685709 0.068476
3.05 0.0688574 0.0687621
3.045 0.0691456 0.0690499
3.04 0.0694351 0.069339
3.035 0.0697259 0.0696293
3.03 0.070018 0.069921
3.025 0.0703115 0.0702141
3.02 0.0706064 0.0705086
3.015 0.0709029 0.0708047
3.01 0.071201 0.0711023
3.005 0.0715007 0.0714016
3 0.071802 0.0717025
2.995 0.0721051 0.0720052
2.99 0.07241 0.0723096
2.985 0.0727167 0.0726159
2.98 0.0730248 0.0729236
2.975 0.0733342 0.0732326
2.97 0.0736451 0.073543
2.965 0.0739574 0.0738549
2.96 0.0742713 0.0741684
2.955 0.0745869 0.0744835
2.95 0.0749041 0.0748003
2.945 0.0752231 0.0751188
2.94 0.0755439 0.0754391
2.935 0.0758665 0.0757613
2.93 0.0761911 0.0760854
2.925 0.0765176 0.0764115
2.92 0.0768456 0.076739
2.915 0.0771751 0.077068
2.91 0.0775061 0.0773985
2.905 0.0778386 0.0777306
2.9 0.0781729 0.0780644
2.895 0.0785088 0.0783999
2.89 0.0788466 0.0787372
2.885 0.0791863 0.0790764
2.88 0.0795279 0.0794175
2.875 0.0798714 0.0797605
2.87 0.080217 0.0801056
2.865 0.0805648 0.080453
2.86 0.0809142 0.0808019
2.855 0.0812651 0.0811523
2.85 0.0816176 0.0815043
2.845 0.0819719 0.081858
2.84 0.0823279 0.0822135
2.835 0.0826858 0.0825709
2.83 0.0830455 0.0829302
2.825 0.0834073 0.0832915
2.82 0.0837712 0.0836548
2.815 0.0841371 0.0840202
2.81 0.0845052 0.0843878
2.805 0.0848759 0.0847579
2.8 0.0852481 0.0851296
2.795 0.0856221 0.085503
2.79 0.0859977 0.0858781
2.785 0.0863751 0.086255
2.78 0.0867544 0.0866338
2.775 0.0871357 0.0870145
2.77 0.0875191 0.0873973
2.765 0.0879045 0.0877823
2.76 0.0882922 0.0881694
2.755 0.0886821 0.0885587
2.75 0.0890743 0.0889504
2.745 0.0894693 0.0893447
2.74 0.089866 0.089741
2.735 0.0902646 0.090139
2.73 0.0906649 0.0905387
2.725 0.0910672 0.0909404
2.72 0.0914715 0.0913441
2.715 0.0918778 0.0917499
2.71 0.0922864 0.0921579
2.705 0.0926972 0.0925681
2.7 0.0931103 0.0929806
2.695 0.0935258 0.0933955
2.69 0.0939438 0.0938129
2.685 0.0943644 0.0942329
2.68 0.0947875 0.0946554
2.675 0.0952124 0.0950797
2.67 0.0956393 0.0955059
2.665 0.0960681 0.0959342
2.66 0.0964991 0.0963645
2.655 0.0969322 0.0967971
2.65 0.0973677 0.0972319
2.645 0.0978056 0.0976692
2.64 0.0982459 0.0981089
2.635 0.0986888 0.0985511
2.63 0.0991342 0.0989959
2.625 0.0995824 0.0994434
2.62 0.100034 0.099894
2.615 0.100487 0.100347
2.61 0.100942 0.100801
2.605 0.101399 0.101258
2.6 0.101859 0.101716
2.595 0.102321 0.102178
2.59 0.102785 0.102641
2.585 0.103252 0.103107
2.58 0.103721 0.103576
2.575 0.104193 0.104047
2.57 0.104668 0.104521
2.565 0.105145 0.104998
2.56 0.105626 0.105479
2.555 0.10611 0.105961
2.55 0.106595 0.106446
2.545 0.107083 0.106933
2.54 0.107573 0.107422
2.535 0.108065 0.107914
2.53 0.10856 0.108408
2.525 0.109058 0.108905
2.52 0.109558 0.109405
2.515 0.110061 0.109907
2.51 0.110567 0.110412
2.505 0.111076 0.110921
2.5 0.111588 0.111432
2.495 0.112104 0.111947
2.49 0.112622 0.112464
2.485 0.113142 0.112983
2.48 0.113664 0.113505
2.475 0.114189 0.114029
2.47 0.114717 0.114556
2.465 0.115247 0.115086
2.46 0.115781 0.115618
2.455 0.116317 0.116154
2.45 0.116856 0.116692
2.445 0.117399 0.117234
2.44 0.117944 0.117779
2.435 0.118493 0.118327
2.43 0.119046 0.118879
2.425 0.1196 0.119433
2.42 0.120158 0.119989
2.415 0.120717 0.120548
2.41 0.12128 0.121109
2.405 0.121845 0.121674
2.4 0.122414 0.122242
2.395 0.122985 0.122812
2.39 0.123559 0.123386
2.385 0.124137 0.123963
2.38 0.124718 0.124543
2.375 0.125303 0.125127
2.37 0.125892 0.125715
2.365 0.126483 0.126305
2.36 0.127077 0.126899
2.355 0.127674 0.127495
2.35 0.128274 0.128093
2.345 0.128876 0.128695
2.34 0.129482 0.129299
2.335 0.130091 0.129907
2.33 0.130702 0.130518
2.325 0.131318 0.131133
2.32 0.131936 0.131751
2.315 0.132559 0.132372
2.31 0.133185 0.132997
2.305 0.133815 0.133627
2.3 0.134449 0.134259
2.295 0.135085 0.134894
2.29 0.135724 0.135532
2.285 0.136366 0.136173
2.28 0.137011 0.136817
2.275 0.137659 0.137464
2.27 0.13831 0.138115
2.265 0.138965 0.138769
2.26 0.139624 0.139427
2.255 0.140286 0.140088
2.25 0.140952 0.140753
2.245 0.141622 0.141422
2.24 0.142297 0.142095
2.235 0.142974 0.142772
2.23 0.143655 0.143452
2.225 0.144339 0.144134
2.22 0.145025 0.14482
2.215 0.145715 0.145509
2.21 0.146409 0.146201
2.205 0.147105 0.146897
2.2 0.147806 0.147597
2.195 0.14851 0.1483
2.19 0.149218 0.149007
2.185 0.14993 0.149717
2.18 0.150646 0.150433
2.175 0.151367 0.151152
2.17 0.152092 0.151876
2.165 0.152819 0.152602
2.16 0.15355 0.153332
2.155 0.154284 0.154065
2.15 0.155021 0.154801
2.145 0.155762 0.155541
2.14 0.156507 0.156284
2.135 0.157255 0.157032
2.13 0.158007 0.157783
2.125 0.158763 0.158538
2.12 0.159523 0.159297
2.115 0.160288 0.16006
2.11 0.161057 0.160828
2.105 0.161831 0.161601
2.1 0.162608 0.162377
2.095 0.163388 0.163156
2.09 0.164172 0.163938
2.085 0.164959 0.164724
2.08 0.16575 0.165514
2.075 0.166544 0.166307
2.07 0.167343 0.167104
2.065 0.168145 0.167905
2.06 0.168951 0.16871
2.055 0.169762 0.169519
2.05 0.170576 0.170333
2.045 0.171396 0.171151
2.04 0.17222 0.171974
2.035 0.173049 0.172802
2.03 0.173881 0.173632
2.025 0.174717 0.174467
2.02 0.175555 0.175304
2.015 0.176398 0.176146
2.01 0.177244 0.176991
2.005 0.178095 0.17784
2 0.178949 0.178693
1.995 0.179807 0.17955
1.99 0.18067 0.180411
1.985 0.181536 0.181276
1.98 0.182407 0.182146
1.975 0.183283 0.18302
1.97 0.184164 0.1839
1.965 0.18505 0.184785
1.96 0.185939 0.185672
1.955 0.186832 0.186564
1.95 0.187728 0.187458
1.945 0.188628 0.188357
1.94 0.189532 0.189259
1.935 0.190439 0.190165
1.93 0.191351 0.191076
1.925 0.192267 0.19199
1.92 0.193187 0.192908
1.915 0.194111 0.193831
1.91 0.19504 0.194758
1.905 0.195973 0.19569
1.9 0.196911 0.196627
1.895 0.197855 0.19757
1.89 0.198803 0.198516
1.885 0.199754 0.199465
1.88 0.200708 0.200418
1.875 0.201666 0.201374
1.87 0.202628 0.202335
1.865 0.203593 0.203299
1.86 0.204563 0.204267
1.855 0.205537 0.205239
1.85 0.206514 0.206215
1.845 0.207496 0.207196
1.84 0.208483 0.20818
1.835 0.209473 0.209169
1.83 0.210468 0.210163
1.825 0.211469 0.211162
1.82 0.212475 0.212166
1.815 0.213484 0.213174
1.81 0.214496 0.214184
1.805 0.215512 0.215198
1.8 0.216531 0.216216
1.795 0.217554 0.217237
1.79 0.218581 0.218262
1.785 0.219611 0.219291
1.78 0.220645 0.220323
1.775 0.221683 0.22136
1.77 0.222725 0.2224
1.765 0.223771 0.223444
1.76 0.224821 0.224493
1.755 0.225876 0.225545
1.75 0.226935 0.226603
1.745 0.228 0.227666
1.74 0.229067 0.228732
1.735 0.230138 0.229801
1.73 0.231211 0.230872
1.725 0.232288 0.231948
1.72 0.233368 0.233026
1.715 0.234452 0.234107
1.71 0.235538 0.235192
1.705 0.236628 0.23628
1.7 0.23772 0.237371
1.695 0.238817 0.238465
1.69 0.239916 0.239563
1.685 0.24102 0.240665
1.68 0.242126 0.241769
1.675 0.243236 0.242878
1.67 0.244351 0.24399
1.665 0.24547 0.245107
1.66 0.246591 0.246226
1.655 0.247714 0.247348
1.65 0.248839 0.248471
1.645 0.249967 0.249597
1.64 0.251097 0.250725
1.635 0.252229 0.251855
1.63 0.253363 0.252987
1.625 0.254499 0.254121
1.62 0.255637 0.255258
1.615 0.256777 0.256396
1.61 0.25792 0.257537
1.605 0.259064 0.258679
1.6 0.260211 0.259824
1.595 0.261359 0.26097
1.59 0.262509 0.262118
1.585 0.263662 0.263269
1.58 0.264817 0.264422
1.575 0.265973 0.265576
1.57 0.267128 0.266729
1.565 0.268285 0.267883
1.56 0.269441 0.269038
1.555 0.270597 0.270192
1.55 0.271753 0.271346
1.545 0.272909 0.2725
1.54 0.274065 0.273653
1.535 0.27522 0.274806
1.53 0.276374 0.275959
1.525 0.277528 0.277111
1.52 0.278681 0.278261
1.515 0.279833 0.279411
1.51 0.280983 0.280559
1.505 0.282131 0.281706
1.5 0.283278 0.28285
1.495 0.284424 0.283994
1.49 0.285567 0.285135
1.485 0.286707 0.286273
1.48 0.287843 0.287407
1.475 0.288975 0.288537
1.47 0.290102 0.289662
1.465 0.291225 0.290783
1.46 0.292343 0.291899
1.455 0.293455 0.293009
1.45 0.294562 0.294114
1.445 0.295663 0.295213
1.44 0.296757 0.296305
1.435 0.297845 0.29739
1.43 0.298925 0.298468
1.425 0.299998 0.299539
1.42 0.301062 0.300601
1.415 0.302117 0.301654
1.41 0.303163 0.302698
1.405 0.304199 0.303732
1.4 0.305226 0.304756
1.395 0.306241 0.30577
1.39 0.307245 0.306772
1.385 0.308236 0.307761
1.38 0.309213 0.308736
1.375 0.310176 0.309697
1.37 0.311125 0.310643
1.365 0.312057 0.311574
1.36 0.312974 0.312489
1.355 0.313874 0.313387
1.35 0.314756 0.314267
1.345 0.315619 0.315128
1.34 0.316463 0.31597
1.335 0.317287 0.316792
1.33 0.318089 0.317592
1.325 0.318869 0.318371
1.32 0.319626 0.319126
1.315 0.320359 0.319857
1.31 0.321067 0.320564
1.305 0.321749 0.321244
1.3 0.322404 0.321897
1.295 0.323031 0.322523
1.29 0.32363 0.323119
1.285 0.324198 0.323685
1.28 0.324733 0.324219
1.275 0.325236 0.32472
1.27 0.325704 0.325187
1.265 0.326136 0.325617
1.26 0.326531 0.326011
1.255 0.326888 0.326367
1.25 0.327205 0.326682
1.245 0.327481 0.326957
1.24 0.327715 0.32719
1.235 0.327905 0.327379
1.23 0.32805 0.327523
1.225 0.328149 0.32762
1.22 0.328199 0.327669
1.215 0.3282 0.327669
1.21 0.328151 0.327619
1.205 0.328048 0.327516
1.2 0.327893 0.327359
1.195 0.327681 0.327147
1.19 0.327413 0.326878
1.185 0.327086 0.32655
1.18 0.3267 0.326163
1.175 0.326252 0.325715
1.17 0.325741 0.325204
1.165 0.325166 0.324628
1.16 0.324524 0.323986
1.155 0.323815 0.323277
1.15 0.323037 0.322498
1.145 0.322187 0.321649
1.14 0.321266 0.320727
1.135 0.32027 0.319732
1.13 0.3192 0.318662
1.125 0.318053 0.317515
1.12 0.316829 0.316291
1.115 0.315525 0.314988
1.11 0.314141 0.313605
1.105 0.312676 0.31214
1.1 0.311127 0.310592
1.095 0.309495 0.308961
1.09 0.307778 0.307244
1.085 0.305974 0.305442
1.08 0.304084 0.303553
1.075 0.302106 0.301576
1.07 0.300039 0.29951
1.065 0.297882 0.297355
1.06 0.295636 0.29511
1.055 0.293298 0.292775
1.05 0.290869 0.290347
1.045 0.288348 0.287829
1.04 0.285735 0.285217
1.035 0.283029 0.282513
1.03 0.28023 0.279717
1.025 0.277338 0.276827
1.02 0.274353 0.273845
1.015 0.271275 0.270769
1.01 0.268104 0.267602
1.005 0.264841 0.264341
1 0.261486 0.260989
0.995 0.258039 0.257545
0.99 0.254501 0.254011
0.985 0.250873 0.250386
0.98 0.247156 0.246672
0.975 0.24335 0.24287
0.97 0.239457 0.23898
0.965 0.235477 0.235005
0.96 0.231413 0.230945
0.955 0.227265 0.226801
0.95 0.223036 0.222575
0.945 0.218725 0.21827
0.94 0.214337 0.213885
0.935 0.209872 0.209425
0.93 0.205332 0.204889
0.925 0.200719 0.200282
0.92 0.196037 0.195604
0.915 0.191287 0.190859
0.91 0.186471 0.186048
0.905 0.181593 0.181175
0.9 0.176656 0.176243
0.895 0.171661 0.171254
0.89 0.166613 0.166211
0.885 0.161514 0.161117
0.88 0.156368 0.155976
0.875 0.151177 0.150791
0.87 0.145947 0.145566
0.865 0.140679 0.140304
0.86 0.135378 0.135009
0.855 0.130048 0.129685
0.85 0.124693 0.124336
0.845 0.119317 0.118966
0.84 0.113924 0.113579
0.835 0.108519 0.108179
0.83 0.103105 0.102771
0.825 0.097687 0.0973597
0.82 0.0922702 0.0919489
0.815 0.0868589 0.0865437
0.81 0.0814578 0.0811487
0.805 0.0760718 0.0757688
0.8 0.0707056 0.0704089
0.795 0.0653644 0.0650738
0.79 0.0600531 0.0597687
0.785 0.0547767 0.0544985
0.78 0.0495403 0.0492683
0.775 0.0443491 0.0440832
0.77 0.0392081 0.0389483
0.765 0.0341223 0.0338687
0.76 0.029097 0.0288496
0.755 0.0241373 0.0238959
0.75 0.0192481 0.0190128
0.745 0.0144346 0.0142053
0.74 0.00970173 0.00947847
0.735 0.00505441 0.0048371
0.73 0.000497476 0.000286093
0.725 -0.0039643 -0.00416982
0.72 -0.00832628 -0.00852597
0.715 -0.0125839 -0.0127779
0.71 -0.0167329 -0.0169211
0.705 -0.0207688 -0.0209514
0.7 -0.0246876 -0.0248646
0.695 -0.0284854 -0.0286569
0.69 -0.0321584 -0.0323244
0.685 -0.0357029 -0.0358637
0.68 -0.0391158 -0.0392713
0.675 -0.0423938 -0.0425441
0.67 -0.045534 -0.0456792
0.665 -0.0485337 -0.048674
0.66 -0.0513907 -0.051526
0.655 -0.0541026 -0.0542332
0.65 -0.0566676 -0.0567935
0.645 -0.0590842 -0.0592055
0.64 -0.061351 -0.0614678
0.635 -0.0634669 -0.0635795
0.63 -0.0654314 -0.0655397
0.625 -0.0672438 -0.067348
0.62 -0.0689043 -0.0690045
0.615 -0.0704128 -0.0705092
0.61 -0.0717701 -0.0718628
0.605 -0.072977 -0.073066
0.6 -0.0740345 -0.0741201
0.595 -0.0749442 -0.0750265
0.59 -0.0757079 -0.075787
0.585 -0.0763276 -0.0764037
0.58 -0.0768058 -0.076879
0.575 -0.0771452 -0.0772156
0.57 -0.0773487 -0.0774165
0.565 -0.0774197 -0.077485
0.56 -0.0773617 -0.0774247
0.555 -0.0771786 -0.0772393
0.55 -0.0768744 -0.076933
0.545 -0.0764533 -0.0765101
0.54 -0.0759201 -0.075975
0.535 -0.0752793 -0.0753326
0.53 -0.074536 -0.0745878
0.525 -0.0736953 -0.0737457
0.52 -0.0727625 -0.0728116
0.515 -0.0717431 -0.071791
0.51 -0.0706425 -0.0706894
0.505 -0.0694666 -0.0695126
0.5 -0.0682211 -0.0682662
0.495 -0.0669117 -0.0669562
0.49 -0.0655445 -0.0655883
0.485 -0.0641252 -0.0641685
0.48 -0.0626598 -0.0627027
0.475 -0.061154 -0.0611967
0.47 -0.0596139 -0.0596562
0.465 -0.058045 -0.0580872
0.46 -0.056453 -0.0564951
0.455 -0.0548434 -0.0548855
0.45 -0.0532216 -0.0532637
0.445 -0.0515929 -0.051635
0.44 -0.0499622 -0.0500044
0.435 -0.0483343 -0.0483767
0.43 -0.0467138 -0.0467564
0.425 -0.0451051 -0.045148
0.42 -0.0435123 -0.0435553
0.415 -0.0419391 -0.0419824
0.41 -0.040389 -0.0404325
0.405 -0.0388653 -0.0389091
0.4 -0.0373709 -0.0374149
0.395 -0.0359083 -0.0359526
0.39 -0.0344799 -0.0345244
0.385 -0.0330876 -0.0331323
0.38 -0.0317331 -0.0317779
0.375 -0.0304177 -0.0304627
0.37 -0.0291425 -0.0291875
0.365 -0.0279082 -0.0279533
0.36 -0.0267153 -0.0267605
0.355 -0.0255641 -0.0256093
0.35 -0.0244546 -0.0244997
0.345 -0.0233864 -0.0234314
0.34 -0.0223592 -0.0224041
0.335 -0.0213723 -0.021417
0.33 -0.0204249 -0.0204694
0.325 -0.0195161 -0.0195604
0.32 -0.0186449 -0.0186888
0.315 -0.0178101 -0.0178536
0.31 -0.0170104 -0.0170535
0.305 -0.0162445 -0.0162872
0.3 -0.0155113 -0.0155534
0.295 -0.0148091 -0.0148508
0.29 -0.0141369 -0.0141779
0.285 -0.013493 -0.0135335
0.28 -0.0128764 -0.0129161
0.275 -0.0122855 -0.0123246
0.27 -0.0117193 -0.0117576
0.265 -0.0111764 -0.0112139
0.26 -0.0106556 -0.0106924
0.255 -0.0101559 -0.0101919
0.25 -0.00967628 -0.00971142
0.245 -0.00921561 -0.0092499
0.24 -0.00877301 -0.00880642
0.235 -0.00834757 -0.00838009
0.23 -0.00793849 -0.0079701
0.225 -0.00754498 -0.00757567
0.22 -0.00716633 -0.00719608
0.215 -0.00680187 -0.00683068
0.21 -0.00645098 -0.00647885
0.205 -0.00611311 -0.00614001
0.2 -0.00578771 -0.00581365
0.195 -0.0054743 -0.00549928
0.19 -0.00517245 -0.00519646
0.185 -0.00488173 -0.00490477
0.18 -0.00460177 -0.00462384
0.175 -0.00433222 -0.00435334
0.17 -0.00407278 -0.00409293
0.165 -0.00382313 -0.00384233
0.16 -0.00358303 -0.00360128
0.155 -0.00335221 -0.00336953
0.15 -0.00313047 -0.00314685
0.145 -0.00291758 -0.00293305
0.14 -0.00271336 -0.00272793
0.135 -0.00251763 -0.00253131
0.13 -0.00233023 -0.00234304
0.125 -0.002151 -0.00216296
0.12 -0.00197981 -0.00199093
0.115 -0.00181653 -0.00182683
0.11 -0.00166102 -0.00167052
0.105 -0.00151316 -0.0015219
0.1 -0.00137286 -0.00138085
0.095 -0.00123999 -0.00124726
0.09 -0.00111446 -0.00112104
0.085 -0.000996162 -0.00100208
0.08 -0.000884996 -0.000890277
0.075 -0.000780866 -0.000785546
0.07 -0.000683678 -0.00068779
0.065 -0.000593338 -0.000596916
0.06 -0.000509754 -0.000512829
0.055 -0.000432831 -0.000435438
0.05 -0.000362481 -0.000364648
0.045 -0.000298613 -0.000300371
0.04 -0.000241153 -0.000242533
0.035 -0.000190154 -0.000191194
0.03 -0.000146503 -0.000147263
0.025 -0.000113374 -0.000113941
0.02 -9.15541e-05 -9.20233e-05
0.015 -6.31821e-05 -6.3521e-05
0.01 -1.31257e-05 -1.31973e-05
0.005 1.52372e-05 1.53204e-05
-1.63468e-13 2.37958e-08 2.39257e-08


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1Quantum/GApOneLoop.txt <==
-22.3723 -0.00200495 4.49891e-05
-22.1768 -0.00204058 4.61954e-05
-22.0165 -0.00207051 4.7217e-05
-21.8747 -0.00209755 4.81464e-05
-21.7448 -0.00212276 4.90186e-05
-21.6237 -0.0021467 4.98514e-05
-21.5093 -0.00216968 5.06554e-05
-21.4004 -0.00219192 5.14374e-05
-21.2959 -0.00221356 5.22025e-05
-21.1952 -0.00223472 5.29539e-05
-21.0979 -0.00225548 5.36946e-05
-21.0034 -0.00227589 5.44265e-05
-20.9115 -0.00229602 5.51514e-05
-20.8219 -0.0023159 5.58706e-05
-20.7344 -0.00233558 5.65853e-05
-20.6487 -0.00235507 5.72964e-05
-20.5648 -0.00237441 5.80049e-05
-20.4825 -0.00239361 5.87112e-05
-20.4016 -0.0024127 5.94162e-05
-20.3222 -0.00243169 6.01204e-05
-20.244 -0.0024506 6.08242e-05
-20.1669 -0.00246943 6.15281e-05
-20.091 -0.00248821 6.22324e-05
-20.0162 -0.00250693 6.29376e-05
-19.9423 -0.00252562 6.36439e-05
-19.8694 -0.00254427 6.43517e-05
-19.7974 -0.0025629 6.50612e-05
-19.7262 -0.00258152 6.57727e-05
-19.6558 -0.00260012 6.64864e-05
-19.5862 -0.00261873 6.72026e-05
-19.5173 -0.00263733 6.79215e-05
-19.4491 -0.00265594 6.86432e-05
-19.3816 -0.00267457 6.93679e-05
-19.3147 -0.00269321 7.00959e-05
-19.2484 -0.00271187 7.08273e-05
-19.1828 -0.00273056 7.15623e-05
-19.1177 -0.00274928 7.2301e-05
-19.0531 -0.00276804 7.30436e-05
-18.9891 -0.00278683 7.37902e-05
-18.9255 -0.00280566 7.45409e-05
-18.8625 -0.00282453 7.5296e-05
-18.8 -0.00284346 7.60555e-05
-18.7379 -0.00286243 7.68196e-05
-18.6762 -0.00288145 7.75884e-05
-18.615 -0.00290053 7.8362e-05
-18.5542 -0.00291967 7.91405e-05
-18.4938 -0.00293887 7.99241e-05
-18.4338 -0.00295813 8.0713e-05
-18.3742 -0.00297746 8.15071e-05
-18.3149 -0.00299686 8.23066e-05
-18.256 -0.00301632 8.31117e-05
-18.1975 -0.00303586 8.39224e-05
-18.1393 -0.00305548 8.47389e-05
-18.0815 -0.00307517 8.55613e-05
-18.0239 -0.00309494 8.63896e-05
-17.9667 -0.00311479 8.72241e-05
-17.9098 -0.00313473 8.80648e-05
-17.8532 -0.00315475 8.89118e-05
-17.7969 -0.00317485 8.97652e-05
-17.7408 -0.00319505 9.06252e-05
-17.6851 -0.00321534 9.14918e-05
-17.6296 -0.00323572 9.23652e-05
-17.5744 -0.00325619 9.32454e-05
-17.5195 -0.00327677 9.41327e-05
-17.4648 -0.00329744 9.5027e-05
-17.4104 -0.00331821 9.59286e-05
-17.3562 -0.00333908 9.68374e-05
-17.3022 -0.00336006 9.77537e-05
-17.2485 -0.00338114 9.86776e-05
-17.195 -0.00340233 9.96091e-05
-17.1418 -0.00342363 0.000100548
-17.0887 -0.00344505 0.000101496
-17.0359 -0.00346657 0.000102451
-16.9833 -0.00348821 0.000103414
-16.9309 -0.00350996 0.000104385
-16.8787 -0.00353184 0.000105365
-16.8268 -0.00355383 0.000106354
-16.775 -0.00357595 0.000107351
-16.7234 -0.00359818 0.000108356
-16.672 -0.00362055 0.000109371
-16.6208 -0.00364304 0.000110394
-16.5697 -0.00366566 0.000111427
-16.5189 -0.00368841 0.000112469
-16.4682 -0.00371129 0.00011352
-16.4177 -0.00373431 0.00011458
-16.3674 -0.00375746 0.000115651
-16.3172 -0.00378075 0.000116731
-16.2672 -0.00380418 0.000117821
-16.2174 -0.00382775 0.00011892
-16.1677 -0.00385146 0.00012003
-16.1182 -0.00387532 0.000121151
-16.0689 -0.00389932 0.000122281
-16.0197 -0.00392347 0.000123423
-15.9706 -0.00394778 0.000124574
-15.9217 -0.00397223 0.000125737
-15.873 -0.00399684 0.000126911
-15.8243 -0.00402161 0.000128096
-15.7759 -0.00404653 0.000129292
-15.7276 -0.00407161 0.0001305
-15.6794 -0.00409686 0.000131719
-15.6313 -0.00412227 0.00013295
-15.5834 -0.00414784 0.000134193
-15.5356 -0.00417358 0.000135448
-15.488 -0.0041995 0.000136716
-15.4404 -0.00422558 0.000137995
-15.393 -0.00425184 0.000139288
-15.3458 -0.00427827 0.000140593
-15.2986 -0.00430488 0.000141911
-15.2516 -0.00433167 0.000143242
-15.2047 -0.00435864 0.000144586
-15.1579 -0.0043858 0.000145944
-15.1112 -0.00441314 0.000147316
-15.0647 -0.00444067 0.000148701
-15.0182 -0.00446839 0.0001501
-14.9719 -0.00449631 0.000151514
-14.9257 -0.00452442 0.000152941
-14.8796 -0.00455272 0.000154384
-14.8336 -0.00458123 0.000155841
-14.7877 -0.00460994 0.000157313
-14.7419 -0.00463885 0.000158801
-14.6962 -0.00466797 0.000160304
-14.6506 -0.0046973 0.000161822
-14.6052 -0.00472684 0.000163356
-14.5598 -0.00475659 0.000164907
-14.5145 -0.00478656 0.000166473
-14.4693 -0.00481675 0.000168056
-14.4243 -0.00484716 0.000169656
-14.3793 -0.00487779 0.000171273
-14.3344 -0.00490866 0.000172907
-14.2896 -0.00493975 0.000174558
-14.2449 -0.00497107 0.000176227
-14.2003 -0.00500262 0.000177914
-14.1558 -0.00503442 0.00017962
-14.1113 -0.00506645 0.000181343
-14.067 -0.00509872 0.000183085
-14.0227 -0.00513125 0.000184847
-13.9786 -0.00516402 0.000186627
-13.9345 -0.00519704 0.000188427
-13.8905 -0.00523031 0.000190247
-13.8466 -0.00526384 0.000192086
-13.8028 -0.00529763 0.000193946
-13.759 -0.00533169 0.000195827
-13.7153 -0.00536601 0.000197728
-13.6718 -0.0054006 0.000199651
-13.6283 -0.00543546 0.000201595
-13.5848 -0.0054706 0.000203561
-13.5415 -0.00550602 0.00020555
-13.4982 -0.00554172 0.00020756
-13.455 -0.00557771 0.000209594
-13.4119 -0.00561398 0.00021165
-13.3689 -0.00565055 0.00021373
-13.3259 -0.00568741 0.000215834
-13.283 -0.00572457 0.000217962
-13.2402 -0.00576203 0.000220114
-13.1974 -0.0057998 0.000222291
-13.1547 -0.00583788 0.000224494
-13.1121 -0.00587628 0.000226722
-13.0696 -0.00591499 0.000228976
-13.0271 -0.00595402 0.000231256
-12.9847 -0.00599338 0.000233563
-12.9424 -0.00603306 0.000235898
-12.9001 -0.00607308 0.000238259
-12.8579 -0.00611344 0.000240649
-12.8158 -0.00615414 0.000243067
-12.7737 -0.00619518 0.000245514
-12.7317 -0.00623657 0.00024799
-12.6898 -0.00627832 0.000250496
-12.6479 -0.00632042 0.000253032
-12.6061 -0.00636289 0.000255599
-12.5643 -0.00640572 0.000258196
-12.5226 -0.00644892 0.000260826
-12.481 -0.0064925 0.000263487
-12.4394 -0.00653646 0.00026618
-12.3979 -0.00658081 0.000268907
-12.3565 -0.00662554 0.000271668
-12.3151 -0.00667068 0.000274462
-12.2738 -0.00671621 0.000277291
-12.2325 -0.00676214 0.000280155
-12.1913 -0.00680849 0.000283055
-12.1501 -0.00685525 0.000285991
-12.109 -0.00690243 0.000288963
-12.068 -0.00695003 0.000291974
-12.027 -0.00699807 0.000295022
-11.986 -0.00704654 0.000298108
-11.9452 -0.00709546 0.000301234
-11.9043 -0.00714482 0.0003044
-11.8636 -0.00719463 0.000307607
-11.8228 -0.00724491 0.000310854
-11.7822 -0.00729565 0.000314143
-11.7415 -0.00734686 0.000317475
-11.701 -0.00739855 0.00032085
-11.6605 -0.00745072 0.000324268
-11.62 -0.00750338 0.000327732
-11.5796 -0.00755654 0.00033124
-11.5392 -0.0076102 0.000334795
-11.4989 -0.00766437 0.000338397
-11.4587 -0.00771906 0.000342046
-11.4184 -0.00777427 0.000345743
-11.3783 -0.00783 0.00034949
-11.3381 -0.00788628 0.000353287
-11.2981 -0.0079431 0.000357134
-11.2581 -0.00800047 0.000361034
-11.2181 -0.0080584 0.000364986
-11.1781 -0.00811689 0.000368991
-11.1383 -0.00817596 0.000373051
-11.0984 -0.00823561 0.000377166
-11.0586 -0.00829585 0.000381337
-11.0189 -0.00835669 0.000385566
-10.9792 -0.00841813 0.000389853
-10.9395 -0.00848019 0.000394199
-10.8999 -0.00854286 0.000398606
-10.8603 -0.00860617 0.000403073
-10.8208 -0.00867012 0.000407604
-10.7813 -0.00873472 0.000412197
-10.7418 -0.00879998 0.000416856
-10.7024 -0.0088659 0.00042158
-10.6631 -0.0089325 0.000426371
-10.6238 -0.00899979 0.00043123
-10.5845 -0.00906777 0.000436158
-10.5452 -0.00913645 0.000441157
-10.506 -0.00920586 0.000446228
-10.4669 -0.00927598 0.000451372
-10.4278 -0.00934685 0.00045659
-10.3887 -0.00941846 0.000461885
-10.3496 -0.00949082 0.000467256
-10.3106 -0.00956396 0.000472706
-10.2717 -0.00963788 0.000478236
-10.2328 -0.00971258 0.000483848
-10.1939 -0.00978809 0.000489543
-10.155 -0.00986442 0.000495322
-10.1162 -0.00994157 0.000501187
-10.0774 -0.0100196 0.000507141
-10.0387 -0.0100984 0.000513184
-10 -0.0101781 0.000519317
-9.96134 -0.0102587 0.000525544
-9.92271 -0.0103402 0.000531866
-9.88412 -0.0104225 0.000538283
-9.84557 -0.0105058 0.000544799
-9.80704 -0.01059 0.000551416
-9.76856 -0.0106752 0.000558134
-9.73011 -0.0107613 0.000564957
-9.69169 -0.0108484 0.000571885
-9.65331 -0.0109365 0.000578922
-9.61496 -0.0110256 0.000586069
-9.57664 -0.0111157 0.000593329
-9.53836 -0.0112069 0.000600703
-9.50011 -0.0112991 0.000608194
-9.46189 -0.0113924 0.000615805
-9.42371 -0.0114867 0.000623537
-9.38556 -0.0115822 0.000631394
-9.34744 -0.0116788 0.000639377
-9.30935 -0.0117765 0.00064749
-9.2713 -0.0118754 0.000655734
-9.23327 -0.0119754 0.000664113
-9.19528 -0.0120767 0.000672629
-9.15732 -0.0121792 0.000681286
-9.11939 -0.0122829 0.000690085
-9.08149 -0.0123878 0.000699031
-9.04362 -0.012494 0.000708126
-9.00578 -0.0126016 0.000717373
-8.96797 -0.0127104 0.000726775
-8.93019 -0.0128206 0.000736336
-8.89244 -0.0129321 0.000746059
-8.85471 -0.013045 0.000755948
-8.81702 -0.0131594 0.000766006
-8.77936 -0.0132752 0.000776236
-8.74172 -0.0133924 0.000786643
-8.70412 -0.0135111 0.000797231
-8.66654 -0.0136313 0.000808002
-8.62899 -0.013753 0.000818962
-8.59146 -0.0138763 0.000830115
-8.55397 -0.0140012 0.000841464
-8.5165 -0.0141277 0.000853014
-8.47906 -0.0142559 0.00086477
-8.44165 -0.0143857 0.000876735
-8.40426 -0.0145172 0.000888916
-8.3669 -0.0146505 0.000901316
-8.32956 -0.0147855 0.000913942
-8.29226 -0.0149223 0.000926797
-8.25497 -0.0150609 0.000939887
-8.21772 -0.0152014 0.000953218
-8.18049 -0.0153438 0.000966795
-8.14328 -0.0154881 0.000980624
-8.1061 -0.0156344 0.00099471
-8.06895 -0.0157826 0.00100906
-8.03182 -0.0159329 0.00102368
-7.99471 -0.0160853 0.00103858
-7.95763 -0.0162398 0.00105376
-7.92058 -0.0163965 0.00106923
-7.88355 -0.0165553 0.001085
-7.84654 -0.0167164 0.00110107
-7.80955 -0.0168798 0.00111745
-7.77259 -0.0170454 0.00113415
-7.73566 -0.0172135 0.00115118
-7.69874 -0.017384 0.00116854
-7.66185 -0.0175569 0.00118625
-7.62498 -0.0177323 0.00120431
-7.58814 -0.0179103 0.00122273
-7.55132 -0.0180909 0.00124152
-7.51452 -0.0182742 0.00126069
-7.47774 -0.0184601 0.00128025
-7.44099 -0.0186489 0.0013002
-7.40425 -0.0188404 0.00132057
-7.36754 -0.0190349 0.00134135
-7.33085 -0.0192323 0.00136257
-7.29418 -0.0194326 0.00138423
-7.25754 -0.0196361 0.00140634
-7.22091 -0.0198427 0.00142892
-7.18431 -0.0200524 0.00145198
-7.14772 -0.0202655 0.00147552
-7.11116 -0.0204818 0.00149958
-7.07462 -0.0207016 0.00152415
-7.0381 -0.0209248 0.00154925
-7.00159 -0.0211515 0.0015749
-6.96511 -0.0213819 0.00160111
-6.92865 -0.021616 0.00162789
-6.89221 -0.0218539 0.00165527
-6.85579 -0.0220956 0.00168326
-6.81938 -0.0223413 0.00171188
-6.783 -0.022591 0.00174115
-6.74664 -0.0228448 0.00177107
-6.71029 -0.0231029 0.00180168
-6.67397 -0.0233653 0.00183299
-6.63766 -0.0236321 0.00186503
-6.60137 -0.0239034 0.00189781
-6.5651 -0.0241793 0.00193135
-6.52885 -0.02446 0.00196569
-6.49262 -0.0247454 0.00200083
-6.4564 -0.0250359 0.00203681
-6.42021 -0.0253314 0.00207366
-6.38403 -0.0256321 0.00211139
-6.34786 -0.0259381 0.00215004
-6.31172 -0.0262495 0.00218963
-6.27559 -0.0265665 0.0022302
-6.23949 -0.0268892 0.00227176
-6.20339 -0.0272177 0.00231437
-6.16732 -0.0275523 0.00235804
-6.13126 -0.027893 0.00240281
-6.09522 -0.0282399 0.00244872
-6.05919 -0.0285933 0.0024958
-6.02319 -0.0289534 0.0025441
-5.9872 -0.0293202 0.00259365
-5.95122 -0.0296939 0.00264449
-5.91526 -0.0300748 0.00269667
-5.87932 -0.030463 0.00275023
-5.84339 -0.0308587 0.00280521
-5.80748 -0.0312622 0.00286167
-5.77158 -0.0316735 0.00291966
-5.7357 -0.032093 0.00297923
-5.69984 -0.0325208 0.00304043
-5.66399 -0.0329572 0.00310333
-5.62815 -0.0334025 0.00316797
-5.59233 -0.0338567 0.00323443
-5.55653 -0.0343203 0.00330277
-5.52074 -0.0347934 0.00337306
-5.48497 -0.0352763 0.00344536
-5.4492 -0.0357694 0.00351975
-5.41346 -0.0362729 0.00359631
-5.37773 -0.036787 0.00367512
-5.34201 -0.0373122 0.00375627
-5.30631 -0.0378487 0.00383983
-5.27062 -0.0383969 0.00392591
-5.23494 -0.0389571 0.00401461
-5.19928 -0.0395297 0.00410602
-5.16363 -0.040115 0.00420024
-5.128 -0.0407135 0.0042974
-5.09237 -0.0413255 0.00439761
-5.05677 -0.0419515 0.00450099
-5.02117 -0.0425919 0.00460767
-4.98559 -0.0432471 0.00471778
-4.95002 -0.0439176 0.00483147
-4.91446 -0.044604 0.00494889
-4.87892 -0.0453067 0.00507019
-4.84339 -0.0460263 0.00519554
-4.80787 -0.0467633 0.00532511
-4.77237 -0.0475183 0.00545909
-4.73687 -0.0482919 0.00559766
-4.70139 -0.0490847 0.00574104
-4.66592 -0.0498975 0.00588943
-4.63046 -0.0507308 0.00604306
-4.59502 -0.0515854 0.00620217
-4.55958 -0.052462 0.00636701
-4.52416 -0.0533615 0.00653785
-4.48875 -0.0542846 0.00671497
-4.45335 -0.0552322 0.00689866
-4.41797 -0.0562052 0.00708925
-4.38259 -0.0572045 0.00728706
-4.34722 -0.0582312 0.00749245
-4.31187 -0.0592862 0.0077058
-4.27653 -0.0603706 0.0079275
-4.24119 -0.0614855 0.00815798
-4.20587 -0.0626322 0.00839769
-4.17056 -0.0638119 0.00864711
-4.13526 -0.0650259 0.00890673
-4.09997 -0.0662756 0.00917712
-4.06469 -0.0675624 0.00945884
-4.02942 -0.0688879 0.00975251
-3.99416 -0.0702536 0.0100588
-3.95891 -0.0716613 0.0103784
-3.92367 -0.0731127 0.010712
-3.88844 -0.0746097 0.0110606
-3.85322 -0.0761544 0.0114248
-3.81801 -0.0777487 0.0118057
-3.7828 -0.0793949 0.0122043
-3.74761 -0.0810955 0.0126215
-3.71243 -0.0828527 0.0130587
-3.67726 -0.0846693 0.0135169
-3.64209 -0.0865481 0.0139975
-3.60694 -0.088492 0.0145019
-3.57179 -0.0905041 0.0150318
-3.53665 -0.0925878 0.0155887
-3.50152 -0.0947467 0.0161745
-3.4664 -0.0969843 0.0167911
-3.43129 -0.0993049 0.0174406
-3.39619 -0.101713 0.0181255
-3.36109 -0.104212 0.018848
-3.32601 -0.106808 0.0196111
-3.29093 -0.109506 0.0204176
-3.25586 -0.112311 0.0212709
-3.2208 -0.115229 0.0221744
-3.18574 -0.118267 0.0231321
-3.1507 -0.121432 0.0241482
-3.11566 -0.12473 0.0252275
-3.08063 -0.12817 0.0263751
-3.0456 -0.13176 0.0275967
-3.01059 -0.13551 0.0288986
-2.97558 -0.139428 0.0302877
-2.94058 -0.143526 0.0317718
-2.90558 -0.147816 0.0333595
-2.87059 -0.152309 0.0350603
-2.83561 -0.157019 0.0368848
-2.80064 -0.161961 0.0388451
-2.76567 -0.16715 0.0409544
-2.73071 -0.172603 0.0432277
-2.69576 -0.17834 0.0456821
-2.66081 -0.184379 0.0483365
-2.62587 -0.190745 0.0512127
-2.59094 -0.197459 0.0543352
-2.55601 -0.20455 0.057732
-2.52109 -0.212044 0.0614351
-2.48617 -0.219974 0.0654813
-2.45126 -0.228373 0.0699127
-2.41636 -0.237279 0.0747781
-2.38146 -0.246732 0.0801339
-2.34657 -0.256776 0.0860458
-2.31168 -0.267458 0.0925905
-2.2768 -0.27883 0.0998578
-2.24192 -0.290948 0.107953
-2.20705 -0.303869 0.117002
-2.17219 -0.317657 0.127153
-2.13733 -0.332375 0.138582
-2.10247 -0.348088 0.151502
-2.06762 -0.364857 0.166167
-2.03278 -0.382738 0.182884
-1.99794 -0.401771 0.202025
-1.9631 -0.421971 0.224044
-1.92827 -0.443312 0.249491
-1.89345 -0.465702 0.279036
-1.85862 -0.488939 0.313495
-1.82381 -0.512664 0.35385
-1.78899 -0.536267 0.401275
-1.75419 -0.558769 0.457141
-1.71938 -0.578643 0.522983
-1.68458 -0.59358 0.600398
-1.64979 -0.600198 0.6908
-1.61499 -0.593735 0.794938
-1.58021 -0.567895 0.912057
-1.54542 -0.515136 1.03866
-1.51064 -0.427906 1.16705
-1.47586 -0.301272 1.28448
-1.44109 -0.136649 1.37425
-1.40632 0.0552491 1.42
-1.37155 0.255198 1.41208
-1.33679 0.441196 1.35217
-1.30203 0.596024 1.25242
-1.26727 0.71171 1.1299
-1.23251 0.789 1.00047
-1.19776 0.833904 0.87546
-1.16301 0.854164 0.761244
-1.12827 0.857041 0.660409
-1.09352 0.848401 0.573183
-1.05878 0.832588 0.498566
-1.02405 0.812656 0.435058
-0.989309 0.790666 0.381063
-0.954576 0.767973 0.335088
-0.919844 0.74544 0.295817
-0.885115 0.723599 0.26213
-0.850388 0.702761 0.233094
-0.815663 0.683094 0.207935
-0.78094 0.664673 0.186017
-0.746219 0.647513 0.166818
-0.711499 0.631594 0.149907
-0.676781 0.616875 0.13493
-0.642065 0.603302 0.121594
-0.60735 0.590815 0.109653
-0.572637 0.579356 0.0989044
-0.537925 0.568864 0.0891768
-0.503214 0.559284 0.0803256
-0.468504 0.550562 0.0722284
-0.433796 0.542652 0.0647803
-0.399089 0.535507 0.0578916
-0.364382 0.529088 0.0514845
-0.329676 0.52336 0.0454912
-0.294972 0.51829 0.0398525
-0.260267 0.51385 0.0345158
-0.225564 0.510017 0.0294342
-0.190861 0.506769 0.0245655
-0.156158 0.504088 0.0198711
-0.121456 0.50196 0.0153155
-0.0867541 0.500374 0.0108656
-0.0520524 0.499321 0.00648999
-0.0173508 0.498796 0.00215846
0.0173508 0.498796 -0.00215846
0.0520524 0.499321 -0.00648999
0.0867541 0.500374 -0.0108656
0.121456 0.50196 -0.0153155
0.156158 0.504088 -0.0198711
0.190861 0.506769 -0.0245655
0.225564 0.510017 -0.0294342
0.260267 0.51385 -0.0345158
0.294972 0.51829 -0.0398525
0.329676 0.52336 -0.0454912
0.364382 0.529088 -0.0514845
0.399089 0.535507 -0.0578916
0.433796 0.542652 -0.0647803
0.468504 0.550562 -0.0722284
0.503214 0.559284 -0.0803256
0.537925 0.568864 -0.0891768
0.572637 0.579356 -0.0989044
0.60735 0.590815 -0.109653
0.642065 0.603302 -0.121594
0.676781 0.616875 -0.13493
0.711499 0.631594 -0.149907
0.746219 0.647513 -0.166818
0.78094 0.664673 -0.186017
0.815663 0.683094 -0.207935
0.850388 0.702761 -0.233094
0.885115 0.723599 -0.26213
0.919844 0.74544 -0.295817
0.954576 0.767973 -0.335088
0.989309 0.790666 -0.381063
1.02405 0.812656 -0.435058
1.05878 0.832588 -0.498566
1.09352 0.848401 -0.573183
1.12827 0.857041 -0.660409
1.16301 0.854164 -0.761244
1.19776 0.833904 -0.87546
1.23251 0.789 -1.00047
1.26727 0.71171 -1.1299
1.30203 0.596024 -1.25242
1.33679 0.441196 -1.35217
1.37155 0.255198 -1.41208
1.40632 0.0552491 -1.42
1.44109 -0.136649 -1.37425
1.47586 -0.301272 -1.28448
1.51064 -0.427906 -1.16705
1.54542 -0.515136 -1.03866
1.58021 -0.567895 -0.912057
1.61499 -0.593735 -0.794938
1.64979 -0.600198 -0.6908
1.68458 -0.59358 -0.600398
1.71938 -0.578643 -0.522983
1.75419 -0.558769 -0.457141
1.78899 -0.536267 -0.401275
1.82381 -0.512664 -0.35385
1.85862 -0.488939 -0.313495
1.89345 -0.465702 -0.279036
1.92827 -0.443312 -0.249491
1.9631 -0.421971 -0.224044
1.99794 -0.401771 -0.202025
2.03278 -0.382738 -0.182884
2.06762 -0.364857 -0.166167
2.10247 -0.348088 -0.151502
2.13733 -0.332375 -0.138582
2.17219 -0.317657 -0.127153
2.20705 -0.303869 -0.117002
2.24192 -0.290948 -0.107953
2.2768 -0.27883 -0.0998578
2.31168 -0.267458 -0.0925905
2.34657 -0.256776 -0.0860458
2.38146 -0.246732 -0.0801339
2.41636 -0.237279 -0.0747781
2.45126 -0.228373 -0.0699127
2.48617 -0.219974 -0.0654813
2.52109 -0.212044 -0.0614351
2.55601 -0.20455 -0.057732
2.59094 -0.197459 -0.0543352
2.62587 -0.190745 -0.0512127
2.66081 -0.184379 -0.0483365
2.69576 -0.17834 -0.0456821
2.73071 -0.172603 -0.0432277
2.76567 -0.16715 -0.0409544
2.80064 -0.161961 -0.0388451
2.83561 -0.157019 -0.0368848
2.87059 -0.152309 -0.0350603
2.90558 -0.147816 -0.0333595
2.94058 -0.143526 -0.0317718
2.97558 -0.139428 -0.0302877
3.01059 -0.13551 -0.0288986
3.0456 -0.13176 -0.0275967
3.08063 -0.12817 -0.0263751
3.11566 -0.12473 -0.0252275
3.1507 -0.121432 -0.0241482
3.18574 -0.118267 -0.0231321
3.2208 -0.115229 -0.0221744
3.25586 -0.112311 -0.0212709
3.29093 -0.109506 -0.0204176
3.32601 -0.106808 -0.0196111
3.36109 -0.104212 -0.018848
3.39619 -0.101713 -0.0181255
3.43129 -0.0993049 -0.0174406
3.4664 -0.0969843 -0.0167911
3.50152 -0.0947467 -0.0161745
3.53665 -0.0925878 -0.0155887
3.57179 -0.0905041 -0.0150318
3.60694 -0.088492 -0.0145019
3.64209 -0.0865481 -0.0139975
3.67726 -0.0846693 -0.0135169
3.71243 -0.0828527 -0.0130587
3.74761 -0.0810955 -0.0126215
3.7828 -0.0793949 -0.0122043
3.81801 -0.0777487 -0.0118057
3.85322 -0.0761544 -0.0114248
3.88844 -0.0746097 -0.0110606
3.92367 -0.0731127 -0.010712
3.95891 -0.0716613 -0.0103784
3.99416 -0.0702536 -0.0100588
4.02942 -0.0688879 -0.00975251
4.06469 -0.0675624 -0.00945884
4.09997 -0.0662756 -0.00917712
4.13526 -0.0650259 -0.00890673
4.17056 -0.0638119 -0.00864711
4.20587 -0.0626322 -0.00839769
4.24119 -0.0614855 -0.00815798
4.27653 -0.0603706 -0.0079275
4.31187 -0.0592862 -0.0077058
4.34722 -0.0582312 -0.00749245
4.38259 -0.0572045 -0.00728706
4.41797 -0.0562052 -0.00708925
4.45335 -0.0552322 -0.00689866
4.48875 -0.0542846 -0.00671497
4.52416 -0.0533615 -0.00653785
4.55958 -0.052462 -0.00636701
4.59502 -0.0515854 -0.00620217
4.63046 -0.0507308 -0.00604306
4.66592 -0.0498975 -0.00588943
4.70139 -0.0490847 -0.00574104
4.73687 -0.0482919 -0.00559766
4.77237 -0.0475183 -0.00545909
4.80787 -0.0467633 -0.00532511
4.84339 -0.0460263 -0.00519554
4.87892 -0.0453067 -0.00507019
4.91446 -0.044604 -0.00494889
4.95002 -0.0439176 -0.00483147
4.98559 -0.0432471 -0.00471778
5.02117 -0.0425919 -0.00460767
5.05677 -0.0419515 -0.00450099
5.09237 -0.0413255 -0.00439761
5.128 -0.0407135 -0.0042974
5.16363 -0.040115 -0.00420024
5.19928 -0.0395297 -0.00410602
5.23494 -0.0389571 -0.00401461
5.27062 -0.0383969 -0.00392591
5.30631 -0.0378487 -0.00383983
5.34201 -0.0373122 -0.00375627
5.37773 -0.036787 -0.00367512
5.41346 -0.0362729 -0.00359631
5.4492 -0.0357694 -0.00351975
5.48497 -0.0352763 -0.00344536
5.52074 -0.0347934 -0.00337306
5.55653 -0.0343203 -0.00330277
5.59233 -0.0338567 -0.00323443
5.62815 -0.0334025 -0.00316797
5.66399 -0.0329572 -0.00310333
5.69984 -0.0325208 -0.00304043
5.7357 -0.032093 -0.00297923
5.77158 -0.0316735 -0.00291966
5.80748 -0.0312622 -0.00286167
5.84339 -0.0308587 -0.00280521
5.87932 -0.030463 -0.00275023
5.91526 -0.0300748 -0.00269667
5.95122 -0.0296939 -0.00264449
5.9872 -0.0293202 -0.00259365
6.02319 -0.0289534 -0.0025441
6.05919 -0.0285933 -0.0024958
6.09522 -0.0282399 -0.00244872
6.13126 -0.027893 -0.00240281
6.16732 -0.0275523 -0.00235804
6.20339 -0.0272177 -0.00231437
6.23949 -0.0268892 -0.00227176
6.27559 -0.0265665 -0.0022302
6.31172 -0.0262495 -0.00218963
6.34786 -0.0259381 -0.00215004
6.38403 -0.0256321 -0.00211139
6.42021 -0.0253314 -0.00207366
6.4564 -0.0250359 -0.00203681
6.49262 -0.0247454 -0.00200083
6.52885 -0.02446 -0.00196569
6.5651 -0.0241793 -0.00193135
6.60137 -0.0239034 -0.00189781
6.63766 -0.0236321 -0.00186503
6.67397 -0.0233653 -0.00183299
6.71029 -0.0231029 -0.00180168
6.74664 -0.0228448 -0.00177107
6.783 -0.022591 -0.00174115
6.81938 -0.0223413 -0.00171188
6.85579 -0.0220956 -0.00168326
6.89221 -0.0218539 -0.00165527
6.92865 -0.021616 -0.00162789
6.96511 -0.0213819 -0.00160111
7.00159 -0.0211515 -0.0015749
7.0381 -0.0209248 -0.00154925
7.07462 -0.0207016 -0.00152415
7.11116 -0.0204818 -0.00149958
7.14772 -0.0202655 -0.00147552
7.18431 -0.0200524 -0.00145198
7.22091 -0.0198427 -0.00142892
7.25754 -0.0196361 -0.00140634
7.29418 -0.0194326 -0.00138423
7.33085 -0.0192323 -0.00136257
7.36754 -0.0190349 -0.00134135
7.40425 -0.0188404 -0.00132057
7.44099 -0.0186489 -0.0013002
7.47774 -0.0184601 -0.00128025
7.51452 -0.0182742 -0.00126069
7.55132 -0.0180909 -0.00124152
7.58814 -0.0179103 -0.00122273
7.62498 -0.0177323 -0.00120431
7.66185 -0.0175569 -0.00118625
7.69874 -0.017384 -0.00116854
7.73566 -0.0172135 -0.00115118
7.77259 -0.0170454 -0.00113415
7.80955 -0.0168798 -0.00111745
7.84654 -0.0167164 -0.00110107
7.88355 -0.0165553 -0.001085
7.92058 -0.0163965 -0.00106923
7.95763 -0.0162398 -0.00105376
7.99471 -0.0160853 -0.00103858
8.03182 -0.0159329 -0.00102368
8.06895 -0.0157826 -0.00100906
8.1061 -0.0156344 -0.00099471
8.14328 -0.0154881 -0.000980624
8.18049 -0.0153438 -0.000966795
8.21772 -0.0152014 -0.000953218
8.25497 -0.0150609 -0.000939887
8.29226 -0.0149223 -0.000926797
8.32956 -0.0147855 -0.000913942
8.3669 -0.0146505 -0.000901316
8.40426 -0.0145172 -0.000888916
8.44165 -0.0143857 -0.000876735
8.47906 -0.0142559 -0.00086477
8.5165 -0.0141277 -0.000853014
8.55397 -0.0140012 -0.000841464
8.59146 -0.0138763 -0.000830115
8.62899 -0.013753 -0.000818962
8.66654 -0.0136313 -0.000808002
8.70412 -0.0135111 -0.000797231
8.74172 -0.0133924 -0.000786643
8.77936 -0.0132752 -0.000776236
8.81702 -0.0131594 -0.000766006
8.85471 -0.013045 -0.000755948
8.89244 -0.0129321 -0.000746059
8.93019 -0.0128206 -0.000736336
8.96797 -0.0127104 -0.000726775
9.00578 -0.0126016 -0.000717373
9.04362 -0.012494 -0.000708126
9.08149 -0.0123878 -0.000699031
9.11939 -0.0122829 -0.000690085
9.15732 -0.0121792 -0.000681286
9.19528 -0.0120767 -0.000672629
9.23327 -0.0119754 -0.000664113
9.2713 -0.0118754 -0.000655734
9.30935 -0.0117765 -0.00064749
9.34744 -0.0116788 -0.000639377
9.38556 -0.0115822 -0.000631394
9.42371 -0.0114867 -0.000623537
9.46189 -0.0113924 -0.000615805
9.50011 -0.0112991 -0.000608194
9.53836 -0.0112069 -0.000600703
9.57664 -0.0111157 -0.000593329
9.61496 -0.0110256 -0.000586069
9.65331 -0.0109365 -0.000578922
9.69169 -0.0108484 -0.000571885
9.73011 -0.0107613 -0.000564957
9.76856 -0.0106752 -0.000558134
9.80704 -0.01059 -0.000551416
9.84557 -0.0105058 -0.000544799
9.88412 -0.0104225 -0.000538283
9.92271 -0.0103402 -0.000531866
9.96134 -0.0102587 -0.000525544
10 -0.0101781 -0.000519317
10.0387 -0.0100984 -0.000513184
10.0774 -0.0100196 -0.000507141
10.1162 -0.00994157 -0.000501187
10.155 -0.00986442 -0.000495322
10.1939 -0.00978809 -0.000489543
10.2328 -0.00971258 -0.000483848
10.2717 -0.00963788 -0.000478236
10.3106 -0.00956396 -0.000472706
10.3496 -0.00949082 -0.000467256
10.3887 -0.00941846 -0.000461885
10.4278 -0.00934685 -0.00045659
10.4669 -0.00927598 -0.000451372
10.506 -0.00920586 -0.000446228
10.5452 -0.00913645 -0.000441157
10.5845 -0.00906777 -0.000436158
10.6238 -0.00899979 -0.00043123
10.6631 -0.0089325 -0.000426371
10.7024 -0.0088659 -0.00042158
10.7418 -0.00879998 -0.000416856
10.7813 -0.00873472 -0.000412197
10.8208 -0.00867012 -0.000407604
10.8603 -0.00860617 -0.000403073
10.8999 -0.00854286 -0.000398606
10.9395 -0.00848019 -0.000394199
10.9792 -0.00841813 -0.000389853
11.0189 -0.00835669 -0.000385566
11.0586 -0.00829585 -0.000381337
11.0984 -0.00823561 -0.000377166
11.1383 -0.00817596 -0.000373051
11.1781 -0.00811689 -0.000368991
11.2181 -0.0080584 -0.000364986
11.2581 -0.00800047 -0.000361034
11.2981 -0.0079431 -0.000357134
11.3381 -0.00788628 -0.000353287
11.3783 -0.00783 -0.00034949
11.4184 -0.00777427 -0.000345743
11.4587 -0.00771906 -0.000342046
11.4989 -0.00766437 -0.000338397
11.5392 -0.0076102 -0.000334795
11.5796 -0.00755654 -0.00033124
11.62 -0.00750338 -0.000327732
11.6605 -0.00745072 -0.000324268
11.701 -0.00739855 -0.00032085
11.7415 -0.00734686 -0.000317475
11.7822 -0.00729565 -0.000314143
11.8228 -0.00724491 -0.000310854
11.8636 -0.00719463 -0.000307607
11.9043 -0.00714482 -0.0003044
11.9452 -0.00709546 -0.000301234
11.986 -0.00704654 -0.000298108
12.027 -0.00699807 -0.000295022
12.068 -0.00695003 -0.000291974
12.109 -0.00690243 -0.000288963
12.1501 -0.00685525 -0.000285991
12.1913 -0.00680849 -0.000283055
12.2325 -0.00676214 -0.000280155
12.2738 -0.00671621 -0.000277291
12.3151 -0.00667068 -0.000274462
12.3565 -0.00662554 -0.000271668
12.3979 -0.00658081 -0.000268907
12.4394 -0.00653646 -0.00026618
12.481 -0.0064925 -0.000263487
12.5226 -0.00644892 -0.000260826
12.5643 -0.00640572 -0.000258196
12.6061 -0.00636289 -0.000255599
12.6479 -0.00632042 -0.000253032
12.6898 -0.00627832 -0.000250496
12.7317 -0.00623657 -0.00024799
12.7737 -0.00619518 -0.000245514
12.8158 -0.00615414 -0.000243067
12.8579 -0.00611344 -0.000240649
12.9001 -0.00607308 -0.000238259
12.9424 -0.00603306 -0.000235898
12.9847 -0.00599338 -0.000233563
13.0271 -0.00595402 -0.000231256
13.0696 -0.00591499 -0.000228976
13.1121 -0.00587628 -0.000226722
13.1547 -0.00583788 -0.000224494
13.1974 -0.0057998 -0.000222291
13.2402 -0.00576203 -0.000220114
13.283 -0.00572457 -0.000217962
13.3259 -0.00568741 -0.000215834
13.3689 -0.00565055 -0.00021373
13.4119 -0.00561398 -0.00021165
13.455 -0.00557771 -0.000209594
13.4982 -0.00554172 -0.00020756
13.5415 -0.00550602 -0.00020555
13.5848 -0.0054706 -0.000203561
13.6283 -0.00543546 -0.000201595
13.6718 -0.0054006 -0.000199651
13.7153 -0.00536601 -0.000197728
13.759 -0.00533169 -0.000195827
13.8028 -0.00529763 -0.000193946
13.8466 -0.00526384 -0.000192086
13.8905 -0.00523031 -0.000190247
13.9345 -0.00519704 -0.000188427
13.9786 -0.00516402 -0.000186627
14.0227 -0.00513125 -0.000184847
14.067 -0.00509872 -0.000183085
14.1113 -0.00506645 -0.000181343
14.1558 -0.00503442 -0.00017962
14.2003 -0.00500262 -0.000177914
14.2449 -0.00497107 -0.000176227
14.2896 -0.00493975 -0.000174558
14.3344 -0.00490866 -0.000172907
14.3793 -0.00487779 -0.000171273
14.4243 -0.00484716 -0.000169656
14.4693 -0.00481675 -0.000168056
14.5145 -0.00478656 -0.000166473
14.5598 -0.00475659 -0.000164907
14.6052 -0.00472684 -0.000163356
14.6506 -0.0046973 -0.000161822
14.6962 -0.00466797 -0.000160304
14.7419 -0.00463885 -0.000158801
14.7877 -0.00460994 -0.000157313
14.8336 -0.00458123 -0.000155841
14.8796 -0.00455272 -0.000154384
14.9257 -0.00452442 -0.000152941
14.9719 -0.00449631 -0.000151514
15.0182 -0.00446839 -0.0001501
15.0647 -0.00444067 -0.000148701
15.1112 -0.00441314 -0.000147316
15.1579 -0.0043858 -0.000145944
15.2047 -0.00435864 -0.000144586
15.2516 -0.00433167 -0.000143242
15.2986 -0.00430488 -0.000141911
15.3458 -0.00427827 -0.000140593
15.393 -0.00425184 -0.000139288
15.4404 -0.00422558 -0.000137995
15.488 -0.0041995 -0.000136716
15.5356 -0.00417358 -0.000135448
15.5834 -0.00414784 -0.000134193
15.6313 -0.00412227 -0.00013295
15.6794 -0.00409686 -0.000131719
15.7276 -0.00407161 -0.0001305
15.7759 -0.00404653 -0.000129292
15.8243 -0.00402161 -0.000128096
15.873 -0.00399684 -0.000126911
15.9217 -0.00397223 -0.000125737
15.9706 -0.00394778 -0.000124574
16.0197 -0.00392347 -0.000123423
16.0689 -0.00389932 -0.000122281
16.1182 -0.00387532 -0.000121151
16.1677 -0.00385146 -0.00012003
16.2174 -0.00382775 -0.00011892
16.2672 -0.00380418 -0.000117821
16.3172 -0.00378075 -0.000116731
16.3674 -0.00375746 -0.000115651
16.4177 -0.00373431 -0.00011458
16.4682 -0.00371129 -0.00011352
16.5189 -0.00368841 -0.000112469
16.5697 -0.00366566 -0.000111427
16.6208 -0.00364304 -0.000110394
16.672 -0.00362055 -0.000109371
16.7234 -0.00359818 -0.000108356
16.775 -0.00357595 -0.000107351
16.8268 -0.00355383 -0.000106354
16.8787 -0.00353184 -0.000105365
16.9309 -0.00350996 -0.000104385
16.9833 -0.00348821 -0.000103414
17.0359 -0.00346657 -0.000102451
17.0887 -0.00344505 -0.000101496
17.1418 -0.00342363 -0.000100548
17.195 -0.00340233 -9.96091e-05
17.2485 -0.00338114 -9.86776e-05
17.3022 -0.00336006 -9.77537e-05
17.3562 -0.00333908 -9.68374e-05
17.4104 -0.00331821 -9.59286e-05
17.4648 -0.00329744 -9.5027e-05
17.5195 -0.00327677 -9.41327e-05
17.5744 -0.00325619 -9.32454e-05
17.6296 -0.00323572 -9.23652e-05
17.6851 -0.00321534 -9.14918e-05
17.7408 -0.00319505 -9.06252e-05
17.7969 -0.00317485 -8.97652e-05
17.8532 -0.00315475 -8.89118e-05
17.9098 -0.00313473 -8.80648e-05
17.9667 -0.00311479 -8.72241e-05
18.0239 -0.00309494 -8.63896e-05
18.0815 -0.00307517 -8.55613e-05
18.1393 -0.00305548 -8.47389e-05
18.1975 -0.00303586 -8.39224e-05
18.256 -0.00301632 -8.31117e-05
18.3149 -0.00299686 -8.23066e-05
18.3742 -0.00297746 -8.15071e-05
18.4338 -0.00295813 -8.0713e-05
18.4938 -0.00293887 -7.99241e-05
18.5542 -0.00291967 -7.91405e-05
18.615 -0.00290053 -7.8362e-05
18.6762 -0.00288145 -7.75884e-05
18.7379 -0.00286243 -7.68196e-05
18.8 -0.00284346 -7.60555e-05
18.8625 -0.00282453 -7.5296e-05
18.9255 -0.00280566 -7.45409e-05
18.9891 -0.00278683 -7.37902e-05
19.0531 -0.00276804 -7.30436e-05
19.1177 -0.00274928 -7.2301e-05
19.1828 -0.00273056 -7.15623e-05
19.2484 -0.00271187 -7.08273e-05
19.3147 -0.00269321 -7.00959e-05
19.3816 -0.00267457 -6.93679e-05
19.4491 -0.00265594 -6.86432e-05
19.5173 -0.00263733 -6.79215e-05
19.5862 -0.00261873 -6.72026e-05
19.6558 -0.00260012 -6.64864e-05
19.7262 -0.00258152 -6.57727e-05
19.7974 -0.0025629 -6.50612e-05
19.8694 -0.00254427 -6.43517e-05
19.9423 -0.00252562 -6.36439e-05
20.0162 -0.00250693 -6.29376e-05
20.091 -0.00248821 -6.22324e-05
20.1669 -0.00246943 -6.15281e-05
20.244 -0.0024506 -6.08242e-05
20.3222 -0.00243169 -6.01204e-05
20.4016 -0.0024127 -5.94162e-05
20.4825 -0.00239361 -5.87112e-05
20.5648 -0.00237441 -5.80049e-05
20.6487 -0.00235507 -5.72964e-05
20.7344 -0.00233558 -5.65853e-05
20.8219 -0.0023159 -5.58706e-05
20.9115 -0.00229602 -5.51514e-05
21.0034 -0.00227589 -5.44265e-05
21.0979 -0.00225548 -5.36946e-05
21.1952 -0.00223472 -5.29539e-05
21.2959 -0.00221356 -5.22025e-05
21.4004 -0.00219192 -5.14374e-05
21.5093 -0.00216968 -5.06554e-05
21.6237 -0.0021467 -4.98514e-05
21.7448 -0.00212276 -4.90186e-05
21.8747 -0.00209755 -4.81464e-05
22.0165 -0.00207051 -4.7217e-05
22.1768 -0.00204058 -4.61954e-05
22.3723 -0.00200495 -4.49891e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1Quantum/GApTwoLoop.txt <==
-22.3723 -0.00200093 4.48092e-05
-22.1768 -0.00203641 4.60072e-05
-22.0165 -0.00206622 4.70221e-05
-21.8747 -0.00209315 4.7945e-05
-21.7448 -0.00211826 4.88113e-05
-21.6237 -0.00214209 4.9638e-05
-21.5093 -0.00216498 5.04364e-05
-21.4004 -0.00218712 5.12127e-05
-21.2959 -0.00220867 5.19723e-05
-21.1952 -0.00222973 5.27181e-05
-21.0979 -0.00225039 5.34534e-05
-21.0034 -0.00227072 5.41798e-05
-20.9115 -0.00229076 5.48993e-05
-20.8219 -0.00231055 5.5613e-05
-20.7344 -0.00233013 5.63223e-05
-20.6487 -0.00234953 5.70278e-05
-20.5648 -0.00236878 5.77309e-05
-20.4825 -0.0023879 5.84316e-05
-20.4016 -0.00240689 5.91312e-05
-20.3222 -0.00242579 5.98296e-05
-20.244 -0.00244461 6.05278e-05
-20.1669 -0.00246335 6.12259e-05
-20.091 -0.00248203 6.19246e-05
-20.0162 -0.00250067 6.26239e-05
-19.9423 -0.00251926 6.33245e-05
-19.8694 -0.00253782 6.40263e-05
-19.7974 -0.00255636 6.47299e-05
-19.7262 -0.00257488 6.54353e-05
-19.6558 -0.00259339 6.6143e-05
-19.5862 -0.00261189 6.6853e-05
-19.5173 -0.0026304 6.75657e-05
-19.4491 -0.00264891 6.8281e-05
-19.3816 -0.00266744 6.89996e-05
-19.3147 -0.00268598 6.9721e-05
-19.2484 -0.00270455 7.0446e-05
-19.1828 -0.00272314 7.11743e-05
-19.1177 -0.00274176 7.19065e-05
-19.0531 -0.00276041 7.26422e-05
-18.9891 -0.00277909 7.33821e-05
-18.9255 -0.00279782 7.41258e-05
-18.8625 -0.00281659 7.4874e-05
-18.8 -0.00283541 7.56264e-05
-18.7379 -0.00285427 7.63834e-05
-18.6762 -0.00287319 7.71448e-05
-18.615 -0.00289216 7.79112e-05
-18.5542 -0.00291119 7.86822e-05
-18.4938 -0.00293027 7.94584e-05
-18.4338 -0.00294942 8.02394e-05
-18.3742 -0.00296864 8.10259e-05
-18.3149 -0.00298792 8.18175e-05
-18.256 -0.00300727 8.26148e-05
-18.1975 -0.00302669 8.34173e-05
-18.1393 -0.00304619 8.42258e-05
-18.0815 -0.00306576 8.50398e-05
-18.0239 -0.00308541 8.58599e-05
-17.9667 -0.00310514 8.66857e-05
-17.9098 -0.00312495 8.75179e-05
-17.8532 -0.00314485 8.8356e-05
-17.7969 -0.00316483 8.92007e-05
-17.7408 -0.0031849 9.00516e-05
-17.6851 -0.00320506 9.09092e-05
-17.6296 -0.00322531 9.17733e-05
-17.5744 -0.00324565 9.26443e-05
-17.5195 -0.00326609 9.35219e-05
-17.4648 -0.00328663 9.44067e-05
-17.4104 -0.00330726 9.52984e-05
-17.3562 -0.003328 9.61975e-05
-17.3022 -0.00334884 9.71036e-05
-17.2485 -0.00336978 9.80174e-05
-17.195 -0.00339083 9.89384e-05
-17.1418 -0.00341198 9.98673e-05
-17.0887 -0.00343325 0.000100804
-17.0359 -0.00345463 0.000101748
-16.9833 -0.00347612 0.0001027
-16.9309 -0.00349772 0.000103661
-16.8787 -0.00351945 0.000104629
-16.8268 -0.00354128 0.000105606
-16.775 -0.00356324 0.000106592
-16.7234 -0.00358533 0.000107586
-16.672 -0.00360753 0.000108588
-16.6208 -0.00362986 0.0001096
-16.5697 -0.00365232 0.00011062
-16.5189 -0.0036749 0.000111649
-16.4682 -0.00369762 0.000112687
-16.4177 -0.00372046 0.000113735
-16.3674 -0.00374344 0.000114792
-16.3172 -0.00376656 0.000115859
-16.2672 -0.00378981 0.000116935
-16.2174 -0.00381321 0.000118022
-16.1677 -0.00383674 0.000119117
-16.1182 -0.00386041 0.000120224
-16.0689 -0.00388424 0.00012134
-16.0197 -0.0039082 0.000122467
-15.9706 -0.00393232 0.000123604
-15.9217 -0.00395658 0.000124752
-15.873 -0.003981 0.00012591
-15.8243 -0.00400557 0.00012708
-15.7759 -0.00403029 0.00012826
-15.7276 -0.00405517 0.000129452
-15.6794 -0.00408022 0.000130655
-15.6313 -0.00410542 0.00013187
-15.5834 -0.00413079 0.000133096
-15.5356 -0.00415632 0.000134334
-15.488 -0.00418201 0.000135584
-15.4404 -0.00420788 0.000136846
-15.393 -0.00423392 0.000138121
-15.3458 -0.00426013 0.000139408
-15.2986 -0.00428651 0.000140707
-15.2516 -0.00431308 0.00014202
-15.2047 -0.00433982 0.000143345
-15.1579 -0.00436674 0.000144684
-15.1112 -0.00439385 0.000146035
-15.0647 -0.00442114 0.000147401
-15.0182 -0.00444862 0.00014878
-14.9719 -0.00447629 0.000150173
-14.9257 -0.00450415 0.000151579
-14.8796 -0.0045322 0.000153001
-14.8336 -0.00456045 0.000154436
-14.7877 -0.0045889 0.000155887
-14.7419 -0.00461755 0.000157352
-14.6962 -0.0046464 0.000158832
-14.6506 -0.00467546 0.000160327
-14.6052 -0.00470473 0.000161838
-14.5598 -0.00473421 0.000163365
-14.5145 -0.0047639 0.000164907
-14.4693 -0.0047938 0.000166465
-14.4243 -0.00482392 0.00016804
-14.3793 -0.00485426 0.000169632
-14.3344 -0.00488483 0.00017124
-14.2896 -0.00491562 0.000172865
-14.2449 -0.00494663 0.000174507
-14.2003 -0.00497788 0.000176167
-14.1558 -0.00500936 0.000177844
-14.1113 -0.00504108 0.00017954
-14.067 -0.00507303 0.000181253
-14.0227 -0.00510523 0.000182985
-13.9786 -0.00513767 0.000184736
-13.9345 -0.00517035 0.000186506
-13.8905 -0.00520329 0.000188295
-13.8466 -0.00523647 0.000190103
-13.8028 -0.00526992 0.000191932
-13.759 -0.00530362 0.00019378
-13.7153 -0.00533758 0.000195649
-13.6718 -0.00537181 0.000197538
-13.6283 -0.0054063 0.000199448
-13.5848 -0.00544106 0.00020138
-13.5415 -0.0054761 0.000203333
-13.4982 -0.00551141 0.000205308
-13.455 -0.00554701 0.000207305
-13.4119 -0.00558289 0.000209324
-13.3689 -0.00561905 0.000211366
-13.3259 -0.0056555 0.000213432
-13.283 -0.00569225 0.000215521
-13.2402 -0.00572929 0.000217633
-13.1974 -0.00576664 0.00021977
-13.1547 -0.00580428 0.000221931
-13.1121 -0.00584224 0.000224117
-13.0696 -0.00588051 0.000226328
-13.0271 -0.00591909 0.000228565
-12.9847 -0.00595798 0.000230828
-12.9424 -0.00599721 0.000233117
-12.9001 -0.00603675 0.000235433
-12.8579 -0.00607663 0.000237776
-12.8158 -0.00611684 0.000240146
-12.7737 -0.00615739 0.000242545
-12.7317 -0.00619828 0.000244972
-12.6898 -0.00623952 0.000247428
-12.6479 -0.0062811 0.000249912
-12.6061 -0.00632305 0.000252427
-12.5643 -0.00636535 0.000254971
-12.5226 -0.00640801 0.000257546
-12.481 -0.00645104 0.000260152
-12.4394 -0.00649444 0.00026279
-12.3979 -0.00653822 0.000265459
-12.3565 -0.00658238 0.000268162
-12.3151 -0.00662693 0.000270896
-12.2738 -0.00667187 0.000273665
-12.2325 -0.0067172 0.000276467
-12.1913 -0.00676294 0.000279304
-12.1501 -0.00680908 0.000282176
-12.109 -0.00685563 0.000285084
-12.068 -0.00690259 0.000288027
-12.027 -0.00694998 0.000291008
-11.986 -0.00699779 0.000294025
-11.9452 -0.00704604 0.000297081
-11.9043 -0.00709472 0.000300175
-11.8636 -0.00714384 0.000303308
-11.8228 -0.00719341 0.00030648
-11.7822 -0.00724344 0.000309694
-11.7415 -0.00729392 0.000312948
-11.701 -0.00734487 0.000316244
-11.6605 -0.0073963 0.000319581
-11.62 -0.00744819 0.000322963
-11.5796 -0.00750058 0.000326387
-11.5392 -0.00755345 0.000329857
-11.4989 -0.00760682 0.00033337
-11.4587 -0.00766069 0.000336931
-11.4184 -0.00771508 0.000340537
-11.3783 -0.00776997 0.000344192
-11.3381 -0.00782539 0.000347894
-11.2981 -0.00788134 0.000351645
-11.2581 -0.00793783 0.000355446
-11.2181 -0.00799486 0.000359298
-11.1781 -0.00805244 0.0003632
-11.1383 -0.00811058 0.000367156
-11.0984 -0.00816929 0.000371164
-11.0586 -0.00822857 0.000375227
-11.0189 -0.00828843 0.000379344
-10.9792 -0.00834888 0.000383518
-10.9395 -0.00840993 0.000387748
-10.8999 -0.00847158 0.000392037
-10.8603 -0.00853384 0.000396383
-10.8208 -0.00859673 0.000400791
-10.7813 -0.00866025 0.000405258
-10.7418 -0.0087244 0.000409788
-10.7024 -0.00878921 0.000414381
-10.6631 -0.00885467 0.000419038
-10.6238 -0.00892079 0.00042376
-10.5845 -0.0089876 0.000428549
-10.5452 -0.00905508 0.000433405
-10.506 -0.00912326 0.00043833
-10.4669 -0.00919215 0.000443325
-10.4278 -0.00926175 0.000448392
-10.3887 -0.00933207 0.00045353
-10.3496 -0.00940313 0.000458743
-10.3106 -0.00947493 0.00046403
-10.2717 -0.00954748 0.000469395
-10.2328 -0.00962081 0.000474836
-10.1939 -0.00969491 0.000480358
-10.155 -0.0097698 0.00048596
-10.1162 -0.00984549 0.000491645
-10.0774 -0.00992199 0.000497413
-10.0387 -0.00999932 0.000503267
-10 -0.0100775 0.000509206
-9.96134 -0.0101565 0.000515236
-9.92271 -0.0102364 0.000521354
-9.88412 -0.0103171 0.000527566
-9.84557 -0.0103987 0.00053387
-9.80704 -0.0104813 0.00054027
-9.76856 -0.0105647 0.000546767
-9.73011 -0.0106491 0.000553363
-9.69169 -0.0107344 0.000560059
-9.65331 -0.0108207 0.00056686
-9.61496 -0.0109079 0.000573764
-9.57664 -0.0109961 0.000580776
-9.53836 -0.0110853 0.000587895
-9.50011 -0.0111756 0.000595128
-9.46189 -0.0112668 0.000602471
-9.42371 -0.0113592 0.000609932
-9.38556 -0.0114525 0.000617509
-9.34744 -0.011547 0.000625208
-9.30935 -0.0116425 0.000633027
-9.2713 -0.0117392 0.000640973
-9.23327 -0.011837 0.000649045
-9.19528 -0.011936 0.000657248
-9.15732 -0.0120361 0.000665582
-9.11939 -0.0121374 0.000674054
-9.08149 -0.0122399 0.000682661
-9.04362 -0.0123436 0.000691411
-9.00578 -0.0124486 0.000700303
-8.96797 -0.0125549 0.000709344
-8.93019 -0.0126624 0.000718532
-8.89244 -0.0127712 0.000727875
-8.85471 -0.0128814 0.000737373
-8.81702 -0.0129929 0.000747032
-8.77936 -0.0131058 0.000756851
-8.74172 -0.0132201 0.000766839
-8.70412 -0.0133358 0.000776994
-8.66654 -0.013453 0.000787324
-8.62899 -0.0135716 0.00079783
-8.59146 -0.0136917 0.000808518
-8.55397 -0.0138133 0.000819389
-8.5165 -0.0139365 0.000830451
-8.47906 -0.0140613 0.000841704
-8.44165 -0.0141876 0.000853156
-8.40426 -0.0143156 0.000864807
-8.3669 -0.0144452 0.000876667
-8.32956 -0.0145765 0.000888735
-8.29226 -0.0147096 0.00090102
-8.25497 -0.0148443 0.000913523
-8.21772 -0.0149809 0.000926253
-8.18049 -0.0151192 0.000939211
-8.14328 -0.0152594 0.000952407
-8.1061 -0.0154014 0.000965841
-8.06895 -0.0155454 0.000979524
-8.03182 -0.0156913 0.000993456
-7.99471 -0.0158392 0.00100765
-7.95763 -0.0159891 0.0010221
-7.92058 -0.016141 0.00103683
-7.88355 -0.016295 0.00105183
-7.84654 -0.0164512 0.00106712
-7.80955 -0.0166095 0.00108269
-7.77259 -0.01677 0.00109856
-7.73566 -0.0169328 0.00111473
-7.69874 -0.0170978 0.00113122
-7.66185 -0.0172652 0.00114802
-7.62498 -0.017435 0.00116515
-7.58814 -0.0176071 0.00118262
-7.55132 -0.0177818 0.00120043
-7.51452 -0.017959 0.00121858
-7.47774 -0.0181387 0.0012371
-7.44099 -0.0183211 0.00125599
-7.40425 -0.0185061 0.00127525
-7.36754 -0.0186938 0.00129491
-7.33085 -0.0188844 0.00131496
-7.29418 -0.0190777 0.00133541
-7.25754 -0.019274 0.00135629
-7.22091 -0.0194732 0.0013776
-7.18431 -0.0196754 0.00139934
-7.14772 -0.0198806 0.00142154
-7.11116 -0.020089 0.0014442
-7.07462 -0.0203006 0.00146734
-7.0381 -0.0205155 0.00149097
-7.00159 -0.0207337 0.00151509
-6.96511 -0.0209553 0.00153974
-6.92865 -0.0211804 0.00156491
-6.89221 -0.021409 0.00159062
-6.85579 -0.0216412 0.0016169
-6.81938 -0.0218772 0.00164375
-6.783 -0.0221169 0.00167118
-6.74664 -0.0223605 0.00169923
-6.71029 -0.022608 0.00172789
-6.67397 -0.0228596 0.00175721
-6.63766 -0.0231153 0.00178717
-6.60137 -0.0233752 0.00181782
-6.5651 -0.0236394 0.00184916
-6.52885 -0.023908 0.00188123
-6.49262 -0.0241812 0.00191403
-6.4564 -0.0244589 0.00194759
-6.42021 -0.0247414 0.00198194
-6.38403 -0.0250287 0.00201709
-6.34786 -0.0253209 0.00205307
-6.31172 -0.0256181 0.00208992
-6.27559 -0.0259206 0.00212763
-6.23949 -0.0262283 0.00216627
-6.20339 -0.0265415 0.00220583
-6.16732 -0.0268601 0.00224637
-6.13126 -0.0271845 0.0022879
-6.09522 -0.0275147 0.00233046
-6.05919 -0.0278509 0.00237408
-6.02319 -0.0281931 0.0024188
-5.9872 -0.0285417 0.00246464
-5.95122 -0.0288966 0.00251165
-5.91526 -0.0292581 0.00255987
-5.87932 -0.0296264 0.00260933
-5.84339 -0.0300016 0.00266008
-5.80748 -0.0303838 0.00271216
-5.77158 -0.0307733 0.00276561
-5.7357 -0.0311703 0.00282049
-5.69984 -0.031575 0.00287684
-5.66399 -0.0319875 0.00293471
-5.62815 -0.0324081 0.00299415
-5.59233 -0.0328369 0.00305523
-5.55653 -0.0332743 0.003118
-5.52074 -0.0337204 0.00318252
-5.48497 -0.0341755 0.00324885
-5.4492 -0.0346398 0.00331707
-5.41346 -0.0351136 0.00338722
-5.37773 -0.0355971 0.00345942
-5.34201 -0.0360906 0.0035337
-5.30631 -0.0365945 0.00361018
-5.27062 -0.0371089 0.00368891
-5.23494 -0.0376342 0.00377001
-5.19928 -0.0381708 0.00385354
-5.16363 -0.0387189 0.00393963
-5.128 -0.0392789 0.00402836
-5.09237 -0.0398511 0.00411985
-5.05677 -0.0404359 0.0042142
-5.02117 -0.0410338 0.00431156
-4.98559 -0.041645 0.00441202
-4.95002 -0.04227 0.00451575
-4.91446 -0.0429093 0.00462285
-4.87892 -0.0435632 0.00473352
-4.84339 -0.0442323 0.00484786
-4.80787 -0.044917 0.0049661
-4.77237 -0.0456178 0.00508836
-4.73687 -0.0463352 0.00521488
-4.70139 -0.0470699 0.00534581
-4.66592 -0.0478223 0.00548141
-4.63046 -0.0485931 0.00562186
-4.59502 -0.0493828 0.00576746
-4.55958 -0.0501921 0.0059184
-4.52416 -0.0510217 0.00607502
-4.48875 -0.0518723 0.00623756
-4.45335 -0.0527446 0.00640639
-4.41797 -0.0536394 0.00658177
-4.38259 -0.0545574 0.00676415
-4.34722 -0.0554995 0.00695384
-4.31187 -0.0564665 0.00715133
-4.27653 -0.0574593 0.00735699
-4.24119 -0.058479 0.00757139
-4.20587 -0.0595264 0.00779497
-4.17056 -0.0606025 0.00802837
-4.13526 -0.0617085 0.00827212
-4.09997 -0.0628454 0.00852697
-4.06469 -0.0640143 0.00879354
-4.02942 -0.0652165 0.0090727
-3.99416 -0.0664532 0.0093652
-3.95891 -0.0677257 0.00967204
-3.92367 -0.0690352 0.00999412
-3.88844 -0.070383 0.0103326
-3.85322 -0.0717707 0.0106886
-3.81801 -0.0731996 0.0110634
-3.7828 -0.0746711 0.0114583
-3.74761 -0.0761867 0.0118749
-3.71243 -0.0777478 0.0123147
-3.67726 -0.0793559 0.0127795
-3.64209 -0.0810125 0.013271
-3.60694 -0.0827188 0.0137914
-3.57179 -0.0844762 0.0143425
-3.53665 -0.0862861 0.0149267
-3.50152 -0.0881496 0.0155462
-3.4664 -0.0900677 0.0162035
-3.43129 -0.0920414 0.0169008
-3.39619 -0.0940715 0.0176407
-3.36109 -0.0961587 0.0184254
-3.32601 -0.0983035 0.0192574
-3.29093 -0.100506 0.0201385
-3.25586 -0.102768 0.021071
-3.2208 -0.105088 0.0220562
-3.18574 -0.107467 0.0230957
-3.1507 -0.109906 0.02419
-3.11566 -0.112406 0.0253401
-3.08063 -0.114969 0.0265459
-3.0456 -0.117596 0.0278075
-3.01059 -0.120292 0.0291245
-2.97558 -0.123059 0.030497
-2.94058 -0.125903 0.0319247
-2.90558 -0.128829 0.0334083
-2.87059 -0.131846 0.0349487
-2.83561 -0.134961 0.0365482
-2.80064 -0.138183 0.0382095
-2.76567 -0.141521 0.0399373
-2.73071 -0.144986 0.0417368
-2.69576 -0.148589 0.0436154
-2.66081 -0.15234 0.0455812
-2.62587 -0.15625 0.0476444
-2.59094 -0.160331 0.0498158
-2.55601 -0.164592 0.0521086
-2.52109 -0.169046 0.0545363
-2.48617 -0.173703 0.057115
-2.45126 -0.178573 0.0598611
-2.41636 -0.183668 0.0627939
-2.38146 -0.188998 0.0659329
-2.34657 -0.194573 0.0693012
-2.31168 -0.200404 0.0729221
-2.2768 -0.206501 0.0768229
-2.24192 -0.212875 0.0810321
-2.20705 -0.219534 0.0855822
-2.17219 -0.226487 0.0905074
-2.13733 -0.233741 0.0958473
-2.10247 -0.241304 0.101643
-2.06762 -0.249179 0.107942
-2.03278 -0.257368 0.114794
-1.99794 -0.26587 0.122256
-1.9631 -0.274682 0.130387
-1.92827 -0.28379 0.139255
-1.89345 -0.293181 0.148927
-1.85862 -0.30283 0.159482
-1.82381 -0.312705 0.170998
-1.78899 -0.322763 0.18356
-1.75419 -0.33295 0.197251
-1.71938 -0.343196 0.21216
-1.68458 -0.353421 0.228368
-1.64979 -0.363524 0.245957
-1.61499 -0.373393 0.264995
-1.58021 -0.382897 0.285541
-1.54542 -0.3919 0.307634
-1.51064 -0.400248 0.331297
-1.47586 -0.407796 0.356524
-1.44109 -0.41439 0.383286
-1.40632 -0.419904 0.411527
-1.37155 -0.424222 0.441174
-1.33679 -0.427272 0.472138
-1.30203 -0.429007 0.50433
-1.26727 -0.429437 0.537676
-1.23251 -0.428595 0.572129
-1.19776 -0.426565 0.607695
-1.16301 -0.423431 0.644438
-1.12827 -0.419302 0.682509
-1.09352 -0.41424 0.722134
-1.05878 -0.408287 0.763644
-1.02405 -0.401386 0.80744
-0.989309 -0.393405 0.85403
-0.954576 -0.384054 0.903967
-0.919844 -0.372908 0.957891
-0.885115 -0.359318 1.01645
-0.850388 -0.342433 1.08032
-0.815663 -0.321093 1.15012
-0.78094 -0.293851 1.22641
-0.746219 -0.258866 1.30952
-0.711499 -0.213927 1.39957
-0.676781 -0.156382 1.49611
-0.642065 -0.0832291 1.59817
-0.60735 0.00881967 1.70376
-0.572637 0.123075 1.80984
-0.537925 0.262491 1.91189
-0.503214 0.429128 2.00407
-0.468504 0.623399 2.07908
-0.433796 0.843493 2.129
-0.399089 1.0847 2.14591
-0.364382 1.33965 2.12339
-0.329676 1.59863 2.05748
-0.294972 1.85122 1.9477
-0.260267 2.0873 1.79695
-0.225564 2.299 1.61092
-0.190861 2.48084 1.39694
-0.156158 2.63041 1.16242
-0.121456 2.74728 0.914174
-0.0867541 2.8327 0.657375
-0.0520524 2.88829 0.395943
-0.0173508 2.91566 0.132168
0.0173508 2.91566 -0.132168
0.0520524 2.88829 -0.395943
0.0867541 2.8327 -0.657375
0.121456 2.74728 -0.914174
0.156158 2.63041 -1.16242
0.190861 2.48084 -1.39694
0.225564 2.299 -1.61092
0.260267 2.0873 -1.79695
0.294972 1.85122 -1.9477
0.329676 1.59863 -2.05748
0.364382 1.33965 -2.12339
0.399089 1.0847 -2.14591
0.433796 0.843493 -2.129
0.468504 0.623399 -2.07908
0.503214 0.429128 -2.00407
0.537925 0.262491 -1.91189
0.572637 0.123075 -1.80984
0.60735 0.00881967 -1.70376
0.642065 -0.0832291 -1.59817
0.676781 -0.156382 -1.49611
0.711499 -0.213927 -1.39957
0.746219 -0.258866 -1.30952
0.78094 -0.293851 -1.22641
0.815663 -0.321093 -1.15012
0.850388 -0.342433 -1.08032
0.885115 -0.359318 -1.01645
0.919844 -0.372908 -0.957891
0.954576 -0.384054 -0.903967
0.989309 -0.393405 -0.85403
1.02405 -0.401386 -0.80744
1.05878 -0.408287 -0.763644
1.09352 -0.41424 -0.722134
1.12827 -0.419302 -0.682509
1.16301 -0.423431 -0.644438
1.19776 -0.426565 -0.607695
1.23251 -0.428595 -0.572129
1.26727 -0.429437 -0.537676
1.30203 -0.429007 -0.50433
1.33679 -0.427272 -0.472138
1.37155 -0.424222 -0.441174
1.40632 -0.419904 -0.411527
1.44109 -0.41439 -0.383286
1.47586 -0.407796 -0.356524
1.51064 -0.400248 -0.331297
1.54542 -0.3919 -0.307634
1.58021 -0.382897 -0.285541
1.61499 -0.373393 -0.264995
1.64979 -0.363524 -0.245957
1.68458 -0.353421 -0.228368
1.71938 -0.343196 -0.21216
1.75419 -0.33295 -0.197251
1.78899 -0.322763 -0.18356
1.82381 -0.312705 -0.170998
1.85862 -0.30283 -0.159482
1.89345 -0.293181 -0.148927
1.92827 -0.28379 -0.139255
1.9631 -0.274682 -0.130387
1.99794 -0.26587 -0.122256
2.03278 -0.257368 -0.114794
2.06762 -0.249179 -0.107942
2.10247 -0.241304 -0.101643
2.13733 -0.233741 -0.0958473
2.17219 -0.226487 -0.0905074
2.20705 -0.219534 -0.0855822
2.24192 -0.212875 -0.0810321
2.2768 -0.206501 -0.0768229
2.31168 -0.200404 -0.0729221
2.34657 -0.194573 -0.0693012
2.38146 -0.188998 -0.0659329
2.41636 -0.183668 -0.0627939
2.45126 -0.178573 -0.0598611
2.48617 -0.173703 -0.057115
2.52109 -0.169046 -0.0545363
2.55601 -0.164592 -0.0521086
2.59094 -0.160331 -0.0498158
2.62587 -0.15625 -0.0476444
2.66081 -0.15234 -0.0455812
2.69576 -0.148589 -0.0436154
2.73071 -0.144986 -0.0417368
2.76567 -0.141521 -0.0399373
2.80064 -0.138183 -0.0382095
2.83561 -0.134961 -0.0365482
2.87059 -0.131846 -0.0349487
2.90558 -0.128829 -0.0334083
2.94058 -0.125903 -0.0319247
2.97558 -0.123059 -0.030497
3.01059 -0.120292 -0.0291245
3.0456 -0.117596 -0.0278075
3.08063 -0.114969 -0.0265459
3.11566 -0.112406 -0.0253401
3.1507 -0.109906 -0.02419
3.18574 -0.107467 -0.0230957
3.2208 -0.105088 -0.0220562
3.25586 -0.102768 -0.021071
3.29093 -0.100506 -0.0201385
3.32601 -0.0983035 -0.0192574
3.36109 -0.0961587 -0.0184254
3.39619 -0.0940715 -0.0176407
3.43129 -0.0920414 -0.0169008
3.4664 -0.0900677 -0.0162035
3.50152 -0.0881496 -0.0155462
3.53665 -0.0862861 -0.0149267
3.57179 -0.0844762 -0.0143425
3.60694 -0.0827188 -0.0137914
3.64209 -0.0810125 -0.013271
3.67726 -0.0793559 -0.0127795
3.71243 -0.0777478 -0.0123147
3.74761 -0.0761867 -0.0118749
3.7828 -0.0746711 -0.0114583
3.81801 -0.0731996 -0.0110634
3.85322 -0.0717707 -0.0106886
3.88844 -0.070383 -0.0103326
3.92367 -0.0690352 -0.00999412
3.95891 -0.0677257 -0.00967204
3.99416 -0.0664532 -0.0093652
4.02942 -0.0652165 -0.0090727
4.06469 -0.0640143 -0.00879354
4.09997 -0.0628454 -0.00852697
4.13526 -0.0617085 -0.00827212
4.17056 -0.0606025 -0.00802837
4.20587 -0.0595264 -0.00779497
4.24119 -0.058479 -0.00757139
4.27653 -0.0574593 -0.00735699
4.31187 -0.0564665 -0.00715133
4.34722 -0.0554995 -0.00695384
4.38259 -0.0545574 -0.00676415
4.41797 -0.0536394 -0.00658177
4.45335 -0.0527446 -0.00640639
4.48875 -0.0518723 -0.00623756
4.52416 -0.0510217 -0.00607502
4.55958 -0.0501921 -0.0059184
4.59502 -0.0493828 -0.00576746
4.63046 -0.0485931 -0.00562186
4.66592 -0.0478223 -0.00548141
4.70139 -0.0470699 -0.00534581
4.73687 -0.0463352 -0.00521488
4.77237 -0.0456178 -0.00508836
4.80787 -0.044917 -0.0049661
4.84339 -0.0442323 -0.00484786
4.87892 -0.0435632 -0.00473352
4.91446 -0.0429093 -0.00462285
4.95002 -0.04227 -0.00451575
4.98559 -0.041645 -0.00441202
5.02117 -0.0410338 -0.00431156
5.05677 -0.0404359 -0.0042142
5.09237 -0.0398511 -0.00411985
5.128 -0.0392789 -0.00402836
5.16363 -0.0387189 -0.00393963
5.19928 -0.0381708 -0.00385354
5.23494 -0.0376342 -0.00377001
5.27062 -0.0371089 -0.00368891
5.30631 -0.0365945 -0.00361018
5.34201 -0.0360906 -0.0035337
5.37773 -0.0355971 -0.00345942
5.41346 -0.0351136 -0.00338722
5.4492 -0.0346398 -0.00331707
5.48497 -0.0341755 -0.00324885
5.52074 -0.0337204 -0.00318252
5.55653 -0.0332743 -0.003118
5.59233 -0.0328369 -0.00305523
5.62815 -0.0324081 -0.00299415
5.66399 -0.0319875 -0.00293471
5.69984 -0.031575 -0.00287684
5.7357 -0.0311703 -0.00282049
5.77158 -0.0307733 -0.00276561
5.80748 -0.0303838 -0.00271216
5.84339 -0.0300016 -0.00266008
5.87932 -0.0296264 -0.00260933
5.91526 -0.0292581 -0.00255987
5.95122 -0.0288966 -0.00251165
5.9872 -0.0285417 -0.00246464
6.02319 -0.0281931 -0.0024188
6.05919 -0.0278509 -0.00237408
6.09522 -0.0275147 -0.00233046
6.13126 -0.0271845 -0.0022879
6.16732 -0.0268601 -0.00224637
6.20339 -0.0265415 -0.00220583
6.23949 -0.0262283 -0.00216627
6.27559 -0.0259206 -0.00212763
6.31172 -0.0256181 -0.00208992
6.34786 -0.0253209 -0.00205307
6.38403 -0.0250287 -0.00201709
6.42021 -0.0247414 -0.00198194
6.4564 -0.0244589 -0.00194759
6.49262 -0.0241812 -0.00191403
6.52885 -0.023908 -0.00188123
6.5651 -0.0236394 -0.00184916
6.60137 -0.0233752 -0.00181782
6.63766 -0.0231153 -0.00178717
6.67397 -0.0228596 -0.00175721
6.71029 -0.022608 -0.00172789
6.74664 -0.0223605 -0.00169923
6.783 -0.0221169 -0.00167118
6.81938 -0.0218772 -0.00164375
6.85579 -0.0216412 -0.0016169
6.89221 -0.021409 -0.00159062
6.92865 -0.0211804 -0.00156491
6.96511 -0.0209553 -0.00153974
7.00159 -0.0207337 -0.00151509
7.0381 -0.0205155 -0.00149097
7.07462 -0.0203006 -0.00146734
7.11116 -0.020089 -0.0014442
7.14772 -0.0198806 -0.00142154
7.18431 -0.0196754 -0.00139934
7.22091 -0.0194732 -0.0013776
7.25754 -0.019274 -0.00135629
7.29418 -0.0190777 -0.00133541
7.33085 -0.0188844 -0.00131496
7.36754 -0.0186938 -0.00129491
7.40425 -0.0185061 -0.00127525
7.44099 -0.0183211 -0.00125599
7.47774 -0.0181387 -0.0012371
7.51452 -0.017959 -0.00121858
7.55132 -0.0177818 -0.00120043
7.58814 -0.0176071 -0.00118262
7.62498 -0.017435 -0.00116515
7.66185 -0.0172652 -0.00114802
7.69874 -0.0170978 -0.00113122
7.73566 -0.0169328 -0.00111473
7.77259 -0.01677 -0.00109856
7.80955 -0.0166095 -0.00108269
7.84654 -0.0164512 -0.00106712
7.88355 -0.016295 -0.00105183
7.92058 -0.016141 -0.00103683
7.95763 -0.0159891 -0.0010221
7.99471 -0.0158392 -0.00100765
8.03182 -0.0156913 -0.000993456
8.06895 -0.0155454 -0.000979524
8.1061 -0.0154014 -0.000965841
8.14328 -0.0152594 -0.000952407
8.18049 -0.0151192 -0.000939211
8.21772 -0.0149809 -0.000926253
8.25497 -0.0148443 -0.000913523
8.29226 -0.0147096 -0.00090102
8.32956 -0.0145765 -0.000888735
8.3669 -0.0144452 -0.000876667
8.40426 -0.0143156 -0.000864807
8.44165 -0.0141876 -0.000853156
8.47906 -0.0140613 -0.000841704
8.5165 -0.0139365 -0.000830451
8.55397 -0.0138133 -0.000819389
8.59146 -0.0136917 -0.000808518
8.62899 -0.0135716 -0.00079783
8.66654 -0.013453 -0.000787324
8.70412 -0.0133358 -0.000776994
8.74172 -0.0132201 -0.000766839
8.77936 -0.0131058 -0.000756851
8.81702 -0.0129929 -0.000747032
8.85471 -0.0128814 -0.000737373
8.89244 -0.0127712 -0.000727875
8.93019 -0.0126624 -0.000718532
8.96797 -0.0125549 -0.000709344
9.00578 -0.0124486 -0.000700303
9.04362 -0.0123436 -0.000691411
9.08149 -0.0122399 -0.000682661
9.11939 -0.0121374 -0.000674054
9.15732 -0.0120361 -0.000665582
9.19528 -0.011936 -0.000657248
9.23327 -0.011837 -0.000649045
9.2713 -0.0117392 -0.000640973
9.30935 -0.0116425 -0.000633027
9.34744 -0.011547 -0.000625208
9.38556 -0.0114525 -0.000617509
9.42371 -0.0113592 -0.000609932
9.46189 -0.0112668 -0.000602471
9.50011 -0.0111756 -0.000595128
9.53836 -0.0110853 -0.000587895
9.57664 -0.0109961 -0.000580776
9.61496 -0.0109079 -0.000573764
9.65331 -0.0108207 -0.00056686
9.69169 -0.0107344 -0.000560059
9.73011 -0.0106491 -0.000553363
9.76856 -0.0105647 -0.000546767
9.80704 -0.0104813 -0.00054027
9.84557 -0.0103987 -0.00053387
9.88412 -0.0103171 -0.000527566
9.92271 -0.0102364 -0.000521354
9.96134 -0.0101565 -0.000515236
10 -0.0100775 -0.000509206
10.0387 -0.00999932 -0.000503267
10.0774 -0.00992199 -0.000497413
10.1162 -0.00984549 -0.000491645
10.155 -0.0097698 -0.00048596
10.1939 -0.00969491 -0.000480358
10.2328 -0.00962081 -0.000474836
10.2717 -0.00954748 -0.000469395
10.3106 -0.00947493 -0.00046403
10.3496 -0.00940313 -0.000458743
10.3887 -0.00933207 -0.00045353
10.4278 -0.00926175 -0.000448392
10.4669 -0.00919215 -0.000443325
10.506 -0.00912326 -0.00043833
10.5452 -0.00905508 -0.000433405
10.5845 -0.0089876 -0.000428549
10.6238 -0.00892079 -0.00042376
10.6631 -0.00885467 -0.000419038
10.7024 -0.00878921 -0.000414381
10.7418 -0.0087244 -0.000409788
10.7813 -0.00866025 -0.000405258
10.8208 -0.00859673 -0.000400791
10.8603 -0.00853384 -0.000396383
10.8999 -0.00847158 -0.000392037
10.9395 -0.00840993 -0.000387748
10.9792 -0.00834888 -0.000383518
11.0189 -0.00828843 -0.000379344
11.0586 -0.00822857 -0.000375227
11.0984 -0.00816929 -0.000371164
11.1383 -0.00811058 -0.000367156
11.1781 -0.00805244 -0.0003632
11.2181 -0.00799486 -0.000359298
11.2581 -0.00793783 -0.000355446
11.2981 -0.00788134 -0.000351645
11.3381 -0.00782539 -0.000347894
11.3783 -0.00776997 -0.000344192
11.4184 -0.00771508 -0.000340537
11.4587 -0.00766069 -0.000336931
11.4989 -0.00760682 -0.00033337
11.5392 -0.00755345 -0.000329857
11.5796 -0.00750058 -0.000326387
11.62 -0.00744819 -0.000322963
11.6605 -0.0073963 -0.000319581
11.701 -0.00734487 -0.000316244
11.7415 -0.00729392 -0.000312948
11.7822 -0.00724344 -0.000309694
11.8228 -0.00719341 -0.00030648
11.8636 -0.00714384 -0.000303308
11.9043 -0.00709472 -0.000300175
11.9452 -0.00704604 -0.000297081
11.986 -0.00699779 -0.000294025
12.027 -0.00694998 -0.000291008
12.068 -0.00690259 -0.000288027
12.109 -0.00685563 -0.000285084
12.1501 -0.00680908 -0.000282176
12.1913 -0.00676294 -0.000279304
12.2325 -0.0067172 -0.000276467
12.2738 -0.00667187 -0.000273665
12.3151 -0.00662693 -0.000270896
12.3565 -0.00658238 -0.000268162
12.3979 -0.00653822 -0.000265459
12.4394 -0.00649444 -0.00026279
12.481 -0.00645104 -0.000260152
12.5226 -0.00640801 -0.000257546
12.5643 -0.00636535 -0.000254971
12.6061 -0.00632305 -0.000252427
12.6479 -0.0062811 -0.000249912
12.6898 -0.00623952 -0.000247428
12.7317 -0.00619828 -0.000244972
12.7737 -0.00615739 -0.000242545
12.8158 -0.00611684 -0.000240146
12.8579 -0.00607663 -0.000237776
12.9001 -0.00603675 -0.000235433
12.9424 -0.00599721 -0.000233117
12.9847 -0.00595798 -0.000230828
13.0271 -0.00591909 -0.000228565
13.0696 -0.00588051 -0.000226328
13.1121 -0.00584224 -0.000224117
13.1547 -0.00580428 -0.000221931
13.1974 -0.00576664 -0.00021977
13.2402 -0.00572929 -0.000217633
13.283 -0.00569225 -0.000215521
13.3259 -0.0056555 -0.000213432
13.3689 -0.00561905 -0.000211366
13.4119 -0.00558289 -0.000209324
13.455 -0.00554701 -0.000207305
13.4982 -0.00551141 -0.000205308
13.5415 -0.0054761 -0.000203333
13.5848 -0.00544106 -0.00020138
13.6283 -0.0054063 -0.000199448
13.6718 -0.00537181 -0.000197538
13.7153 -0.00533758 -0.000195649
13.759 -0.00530362 -0.00019378
13.8028 -0.00526992 -0.000191932
13.8466 -0.00523647 -0.000190103
13.8905 -0.00520329 -0.000188295
13.9345 -0.00517035 -0.000186506
13.9786 -0.00513767 -0.000184736
14.0227 -0.00510523 -0.000182985
14.067 -0.00507303 -0.000181253
14.1113 -0.00504108 -0.00017954
14.1558 -0.00500936 -0.000177844
14.2003 -0.00497788 -0.000176167
14.2449 -0.00494663 -0.000174507
14.2896 -0.00491562 -0.000172865
14.3344 -0.00488483 -0.00017124
14.3793 -0.00485426 -0.000169632
14.4243 -0.00482392 -0.00016804
14.4693 -0.0047938 -0.000166465
14.5145 -0.0047639 -0.000164907
14.5598 -0.00473421 -0.000163365
14.6052 -0.00470473 -0.000161838
14.6506 -0.00467546 -0.000160327
14.6962 -0.0046464 -0.000158832
14.7419 -0.00461755 -0.000157352
14.7877 -0.0045889 -0.000155887
14.8336 -0.00456045 -0.000154436
14.8796 -0.0045322 -0.000153001
14.9257 -0.00450415 -0.000151579
14.9719 -0.00447629 -0.000150173
15.0182 -0.00444862 -0.00014878
15.0647 -0.00442114 -0.000147401
15.1112 -0.00439385 -0.000146035
15.1579 -0.00436674 -0.000144684
15.2047 -0.00433982 -0.000143345
15.2516 -0.00431308 -0.00014202
15.2986 -0.00428651 -0.000140707
15.3458 -0.00426013 -0.000139408
15.393 -0.00423392 -0.000138121
15.4404 -0.00420788 -0.000136846
15.488 -0.00418201 -0.000135584
15.5356 -0.00415632 -0.000134334
15.5834 -0.00413079 -0.000133096
15.6313 -0.00410542 -0.00013187
15.6794 -0.00408022 -0.000130655
15.7276 -0.00405517 -0.000129452
15.7759 -0.00403029 -0.00012826
15.8243 -0.00400557 -0.00012708
15.873 -0.003981 -0.00012591
15.9217 -0.00395658 -0.000124752
15.9706 -0.00393232 -0.000123604
16.0197 -0.0039082 -0.000122467
16.0689 -0.00388424 -0.00012134
16.1182 -0.00386041 -0.000120224
16.1677 -0.00383674 -0.000119117
16.2174 -0.00381321 -0.000118022
16.2672 -0.00378981 -0.000116935
16.3172 -0.00376656 -0.000115859
16.3674 -0.00374344 -0.000114792
16.4177 -0.00372046 -0.000113735
16.4682 -0.00369762 -0.000112687
16.5189 -0.0036749 -0.000111649
16.5697 -0.00365232 -0.00011062
16.6208 -0.00362986 -0.0001096
16.672 -0.00360753 -0.000108588
16.7234 -0.00358533 -0.000107586
16.775 -0.00356324 -0.000106592
16.8268 -0.00354128 -0.000105606
16.8787 -0.00351945 -0.000104629
16.9309 -0.00349772 -0.000103661
16.9833 -0.00347612 -0.0001027
17.0359 -0.00345463 -0.000101748
17.0887 -0.00343325 -0.000100804
17.1418 -0.00341198 -9.98673e-05
17.195 -0.00339083 -9.89384e-05
17.2485 -0.00336978 -9.80174e-05
17.3022 -0.00334884 -9.71036e-05
17.3562 -0.003328 -9.61975e-05
17.4104 -0.00330726 -9.52984e-05
17.4648 -0.00328663 -9.44067e-05
17.5195 -0.00326609 -9.35219e-05
17.5744 -0.00324565 -9.26443e-05
17.6296 -0.00322531 -9.17733e-05
17.6851 -0.00320506 -9.09092e-05
17.7408 -0.0031849 -9.00516e-05
17.7969 -0.00316483 -8.92007e-05
17.8532 -0.00314485 -8.8356e-05
17.9098 -0.00312495 -8.75179e-05
17.9667 -0.00310514 -8.66857e-05
18.0239 -0.00308541 -8.58599e-05
18.0815 -0.00306576 -8.50398e-05
18.1393 -0.00304619 -8.42258e-05
18.1975 -0.00302669 -8.34173e-05
18.256 -0.00300727 -8.26148e-05
18.3149 -0.00298792 -8.18175e-05
18.3742 -0.00296864 -8.10259e-05
18.4338 -0.00294942 -8.02394e-05
18.4938 -0.00293027 -7.94584e-05
18.5542 -0.00291119 -7.86822e-05
18.615 -0.00289216 -7.79112e-05
18.6762 -0.00287319 -7.71448e-05
18.7379 -0.00285427 -7.63834e-05
18.8 -0.00283541 -7.56264e-05
18.8625 -0.00281659 -7.4874e-05
18.9255 -0.00279782 -7.41258e-05
18.9891 -0.00277909 -7.33821e-05
19.0531 -0.00276041 -7.26422e-05
19.1177 -0.00274176 -7.19065e-05
19.1828 -0.00272314 -7.11743e-05
19.2484 -0.00270455 -7.0446e-05
19.3147 -0.00268598 -6.9721e-05
19.3816 -0.00266744 -6.89996e-05
19.4491 -0.00264891 -6.8281e-05
19.5173 -0.0026304 -6.75657e-05
19.5862 -0.00261189 -6.6853e-05
19.6558 -0.00259339 -6.6143e-05
19.7262 -0.00257488 -6.54353e-05
19.7974 -0.00255636 -6.47299e-05
19.8694 -0.00253782 -6.40263e-05
19.9423 -0.00251926 -6.33245e-05
20.0162 -0.00250067 -6.26239e-05
20.091 -0.00248203 -6.19246e-05
20.1669 -0.00246335 -6.12259e-05
20.244 -0.00244461 -6.05278e-05
20.3222 -0.00242579 -5.98296e-05
20.4016 -0.00240689 -5.91312e-05
20.4825 -0.0023879 -5.84316e-05
20.5648 -0.00236878 -5.77309e-05
20.6487 -0.00234953 -5.70278e-05
20.7344 -0.00233013 -5.63223e-05
20.8219 -0.00231055 -5.5613e-05
20.9115 -0.00229076 -5.48993e-05
21.0034 -0.00227072 -5.41798e-05
21.0979 -0.00225039 -5.34534e-05
21.1952 -0.00222973 -5.27181e-05
21.2959 -0.00220867 -5.19723e-05
21.4004 -0.00218712 -5.12127e-05
21.5093 -0.00216498 -5.04364e-05
21.6237 -0.00214209 -4.9638e-05
21.7448 -0.00211826 -4.88113e-05
21.8747 -0.00209315 -4.7945e-05
22.0165 -0.00206622 -4.70221e-05
22.1768 -0.00203641 -4.60072e-05
22.3723 -0.00200093 -4.48092e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1Quantum/GAp_FRG.txt <==
-22.3723 -0.00200348 4.49166e-05
-22.1768 -0.00203907 4.61225e-05
-22.0165 -0.00206897 4.71399e-05
-21.8747 -0.00209598 4.80684e-05
-21.7448 -0.00212116 4.89365e-05
-21.6237 -0.00214506 4.97673e-05
-21.5093 -0.00216799 5.05662e-05
-21.4004 -0.00219018 5.13452e-05
-21.2959 -0.00221179 5.21053e-05
-21.1952 -0.00223291 5.28544e-05
-21.0979 -0.00225363 5.35908e-05
-21.0034 -0.00227402 5.43203e-05
-20.9115 -0.00229411 5.50406e-05
-20.8219 -0.00231396 5.5757e-05
-20.7344 -0.0023336 5.6467e-05
-20.6487 -0.00235306 5.7175e-05
-20.5648 -0.00237236 5.78784e-05
-20.4825 -0.00239153 5.85815e-05
-20.4016 -0.00241058 5.92812e-05
-20.3222 -0.00242953 5.99817e-05
-20.244 -0.0024484 6.06799e-05
-20.1669 -0.00246719 6.13798e-05
-20.091 -0.00248593 6.20782e-05
-20.0162 -0.00250461 6.27789e-05
-19.9423 -0.00252326 6.34789e-05
-19.8694 -0.00254187 6.41818e-05
-19.7974 -0.00256046 6.48845e-05
-19.7262 -0.00257903 6.55905e-05
-19.6558 -0.00259759 6.62968e-05
-19.5862 -0.00261614 6.7007e-05
-19.5173 -0.0026347 6.77178e-05
-19.4491 -0.00265326 6.84327e-05
-19.3816 -0.00267183 6.91487e-05
-19.3147 -0.00269042 6.98691e-05
-19.2484 -0.00270903 7.05909e-05
-19.1828 -0.00272766 7.13175e-05
-19.1177 -0.00274633 7.20457e-05
-19.0531 -0.00276502 7.2779e-05
-18.9891 -0.00278375 7.35142e-05
-18.9255 -0.00280252 7.42546e-05
-18.8625 -0.00282133 7.49973e-05
-18.8 -0.00284018 7.57454e-05
-18.7379 -0.00285908 7.6496e-05
-18.6762 -0.00287804 7.72524e-05
-18.615 -0.00289704 7.80113e-05
-18.5542 -0.0029161 7.87764e-05
-18.4938 -0.00293523 7.95442e-05
-18.4338 -0.00295441 8.03184e-05
-18.3742 -0.00297365 8.10957e-05
-18.3149 -0.00299296 8.18795e-05
-18.256 -0.00301234 8.26666e-05
-18.1975 -0.00303179 8.34606e-05
-18.1393 -0.00305132 8.42581e-05
-18.0815 -0.00307091 8.50627e-05
-18.0239 -0.00309059 8.5871e-05
-17.9667 -0.00311034 8.66867e-05
-17.9098 -0.00313017 8.75065e-05
-17.8532 -0.00315009 8.83339e-05
-17.7969 -0.00317009 8.91655e-05
-17.7408 -0.00319017 9.0005e-05
-17.6851 -0.00321035 9.08491e-05
-17.6296 -0.00323062 9.17013e-05
-17.5744 -0.00325097 9.25583e-05
-17.5195 -0.00327143 9.34238e-05
-17.4648 -0.00329198 9.42943e-05
-17.4104 -0.00331262 9.51735e-05
-17.3562 -0.00333337 9.6058e-05
-17.3022 -0.00335422 9.69515e-05
-17.2485 -0.00337517 9.78505e-05
-17.195 -0.00339622 9.87589e-05
-17.1418 -0.00341739 9.9673e-05
-17.0887 -0.00343866 0.000100597
-17.0359 -0.00346004 0.000101527
-16.9833 -0.00348153 0.000102466
-16.9309 -0.00350314 0.000103412
-16.8787 -0.00352487 0.000104368
-16.8268 -0.00354671 0.000105331
-16.775 -0.00356867 0.000106304
-16.7234 -0.00359075 0.000107284
-16.672 -0.00361296 0.000108275
-16.6208 -0.00363529 0.000109273
-16.5697 -0.00365774 0.000110282
-16.5189 -0.00368033 0.000111299
-16.4682 -0.00370304 0.000112326
-16.4177 -0.00372589 0.000113362
-16.3674 -0.00374887 0.000114409
-16.3172 -0.00377198 0.000115464
-16.2672 -0.00379523 0.000116531
-16.2174 -0.00381863 0.000117607
-16.1677 -0.00384216 0.000118694
-16.1182 -0.00386583 0.00011979
-16.0689 -0.00388965 0.000120899
-16.0197 -0.00391362 0.000122016
-15.9706 -0.00393774 0.000123146
-15.9217 -0.003962 0.000124286
-15.873 -0.00398642 0.000125438
-15.8243 -0.004011 0.0001266
-15.7759 -0.00403572 0.000127775
-15.7276 -0.00406061 0.000128959
-15.6794 -0.00408566 0.000130158
-15.6313 -0.00411087 0.000131366
-15.5834 -0.00413624 0.000132588
-15.5356 -0.00416179 0.000133821
-15.488 -0.00418749 0.000135068
-15.4404 -0.00421337 0.000136325
-15.393 -0.00423943 0.000137597
-15.3458 -0.00426565 0.000138879
-15.2986 -0.00429206 0.000140177
-15.2516 -0.00431864 0.000141486
-15.2047 -0.00434541 0.00014281
-15.1579 -0.00437235 0.000144146
-15.1112 -0.00439949 0.000145497
-15.0647 -0.00442681 0.00014686
-15.0182 -0.00445432 0.00014824
-14.9719 -0.00448202 0.000149631
-14.9257 -0.00450992 0.00015104
-14.8796 -0.00453801 0.00015246
-14.8336 -0.00456631 0.000153899
-14.7877 -0.00459481 0.000155349
-14.7419 -0.00462351 0.000156818
-14.6962 -0.00465241 0.000158299
-14.6506 -0.00468153 0.0001598
-14.6052 -0.00471086 0.000161313
-14.5598 -0.0047404 0.000162846
-14.5145 -0.00477016 0.000164392
-14.4693 -0.00480014 0.000165958
-14.4243 -0.00483034 0.000167538
-14.3793 -0.00486076 0.000169138
-14.3344 -0.00489141 0.000170753
-14.2896 -0.00492229 0.000172389
-14.2449 -0.00495341 0.00017404
-14.2003 -0.00498476 0.000175712
-14.1558 -0.00501634 0.0001774
-14.1113 -0.00504817 0.00017911
-14.067 -0.00508024 0.000180836
-14.0227 -0.00511256 0.000182585
-13.9786 -0.00514513 0.000184351
-13.9345 -0.00517795 0.00018614
-13.8905 -0.00521102 0.000187946
-13.8466 -0.00524435 0.000189776
-13.8028 -0.00527795 0.000191623
-13.759 -0.00531181 0.000193496
-13.7153 -0.00534593 0.000195386
-13.6718 -0.00538033 0.000197302
-13.6283 -0.005415 0.000199237
-13.5848 -0.00544995 0.000201198
-13.5415 -0.00548517 0.000203179
-13.4982 -0.00552069 0.000205186
-13.455 -0.00555648 0.000207214
-13.4119 -0.00559257 0.000209269
-13.3689 -0.00562895 0.000211345
-13.3259 -0.00566563 0.000213449
-13.283 -0.00570261 0.000215575
-13.2402 -0.00573989 0.00021773
-13.1974 -0.00577748 0.000219906
-13.1547 -0.00581539 0.000222113
-13.1121 -0.0058536 0.000224343
-13.0696 -0.00589214 0.000226604
-13.0271 -0.005931 0.000228888
-12.9847 -0.00597018 0.000231203
-12.9424 -0.00600969 0.000233543
-12.9001 -0.00604954 0.000235915
-12.8579 -0.00608973 0.000238312
-12.8158 -0.00613025 0.000240743
-12.7737 -0.00617113 0.000243199
-12.7317 -0.00621235 0.00024569
-12.6898 -0.00625393 0.000248206
-12.6479 -0.00629586 0.000250758
-12.6061 -0.00633816 0.000253337
-12.5643 -0.00638082 0.000255952
-12.5226 -0.00642386 0.000258595
-12.481 -0.00646727 0.000261275
-12.4394 -0.00651106 0.000263984
-12.3979 -0.00655523 0.00026673
-12.3565 -0.0065998 0.000269506
-12.3151 -0.00664475 0.000272322
-12.2738 -0.00669011 0.000275167
-12.2325 -0.00673587 0.000278053
-12.1913 -0.00678203 0.00028097
-12.1501 -0.00682861 0.000283928
-12.109 -0.00687561 0.000286918
-12.068 -0.00692304 0.000289951
-12.027 -0.00697089 0.000293017
-11.986 -0.00701917 0.000296127
-11.9452 -0.00706789 0.000299271
-11.9043 -0.00711706 0.000302461
-11.8636 -0.00716668 0.000305686
-11.8228 -0.00721676 0.000308957
-11.7822 -0.00726729 0.000312266
-11.7415 -0.0073183 0.000315622
-11.701 -0.00736978 0.000319016
-11.6605 -0.00742173 0.000322461
-11.62 -0.00747418 0.000325944
-11.5796 -0.00752711 0.000329479
-11.5392 -0.00758055 0.000333055
-11.4989 -0.00763449 0.000336684
-11.4587 -0.00768894 0.000340355
-11.4184 -0.00774391 0.000344082
-11.3783 -0.00779941 0.000347852
-11.3381 -0.00785544 0.00035168
-11.2981 -0.00791201 0.000355553
-11.2581 -0.00796912 0.000359485
-11.2181 -0.00802679 0.000363465
-11.1781 -0.00808502 0.000367506
-11.1383 -0.00814383 0.000371597
-11.0984 -0.00820321 0.000375751
-11.0586 -0.00826317 0.000379955
-11.0189 -0.00832373 0.000384227
-10.9792 -0.00838489 0.000388551
-10.9395 -0.00844666 0.000392943
-10.8999 -0.00850905 0.000397391
-10.8603 -0.00857207 0.000401909
-10.8208 -0.00863572 0.000406485
-10.7813 -0.00870002 0.000411134
-10.7418 -0.00876498 0.000415843
-10.7024 -0.0088306 0.000420628
-10.6631 -0.00889689 0.000425475
-10.6238 -0.00896387 0.000430402
-10.5845 -0.00903154 0.000435392
-10.5452 -0.00909991 0.000440465
-10.506 -0.009169 0.000445605
-10.4669 -0.00923882 0.000450829
-10.4278 -0.00930937 0.000456124
-10.3887 -0.00938066 0.000461507
-10.3496 -0.00945272 0.000466963
-10.3106 -0.00952554 0.00047251
-10.2717 -0.00959915 0.000478133
-10.2328 -0.00967354 0.000483852
-10.1939 -0.00974875 0.000489649
-10.155 -0.00982476 0.000495546
-10.1162 -0.00990161 0.000501525
-10.0774 -0.00997931 0.000507607
-10.0387 -0.0100579 0.000513776
-10 -0.0101373 0.000520052
-9.96134 -0.0102176 0.000526417
-9.92271 -0.0102988 0.000532895
-9.88412 -0.0103809 0.000539466
-9.84557 -0.0104639 0.000546154
-9.80704 -0.0105479 0.000552941
-9.76856 -0.0106328 0.000559849
-9.73011 -0.0107187 0.00056686
-9.69169 -0.0108055 0.000573997
-9.65331 -0.0108934 0.000581242
-9.61496 -0.0109823 0.000588619
-9.57664 -0.0110722 0.000596108
-9.53836 -0.0111632 0.000603735
-9.50011 -0.0112552 0.000611477
-9.46189 -0.0113483 0.000619363
-9.42371 -0.0114425 0.00062737
-9.38556 -0.0115378 0.000635525
-9.34744 -0.0116342 0.000643804
-9.30935 -0.0117318 0.000652237
-9.2713 -0.0118305 0.000660799
-9.23327 -0.0119304 0.000669517
-9.19528 -0.0120315 0.000678368
-9.15732 -0.0121338 0.00068738
-9.11939 -0.0122374 0.000696527
-9.08149 -0.0123422 0.000705838
-9.04362 -0.0124483 0.000715286
-9.00578 -0.0125557 0.000724902
-8.96797 -0.0126644 0.000734657
-8.93019 -0.0127744 0.000744582
-8.89244 -0.0128858 0.000754647
-8.85471 -0.0129985 0.000764885
-8.81702 -0.0131126 0.000775266
-8.77936 -0.0132282 0.000785823
-8.74172 -0.0133452 0.000796524
-8.70412 -0.0134637 0.000807405
-8.66654 -0.0135837 0.000818435
-8.62899 -0.0137052 0.000829649
-8.59146 -0.0138282 0.000841016
-8.55397 -0.0139529 0.000852574
-8.5165 -0.0140791 0.000864291
-8.47906 -0.0142069 0.000876207
-8.44165 -0.0143365 0.00088829
-8.40426 -0.0144677 0.000900583
-8.3669 -0.0146006 0.000913051
-8.32956 -0.0147353 0.000925741
-8.29226 -0.0148718 0.000938618
-8.25497 -0.0150101 0.00095173
-8.21772 -0.0151503 0.000965041
-8.18049 -0.0152923 0.000978603
-8.14328 -0.0154363 0.000992379
-8.1061 -0.0155822 0.00100642
-8.06895 -0.0157302 0.00102069
-8.03182 -0.0158801 0.00103525
-7.99471 -0.0160322 0.00105004
-7.95763 -0.0161863 0.00106515
-7.92058 -0.0163426 0.00108051
-7.88355 -0.0165011 0.00109619
-7.84654 -0.0166618 0.00111215
-7.80955 -0.0168248 0.00112845
-7.77259 -0.0169901 0.00114505
-7.73566 -0.0171578 0.001162
-7.69874 -0.0173278 0.00117926
-7.66185 -0.0175003 0.00119691
-7.62498 -0.0176753 0.00121488
-7.58814 -0.0178528 0.00123324
-7.55132 -0.0180329 0.00125195
-7.51452 -0.0182156 0.00127108
-7.47774 -0.018401 0.00129056
-7.44099 -0.0185891 0.00131047
-7.40425 -0.01878 0.00133076
-7.36754 -0.0189737 0.0013515
-7.33085 -0.0191703 0.00137262
-7.29418 -0.0193697 0.0013942
-7.25754 -0.0195722 0.00141617
-7.22091 -0.0197777 0.00143863
-7.18431 -0.0199863 0.00146149
-7.14772 -0.0201981 0.00148483
-7.11116 -0.020413 0.00150859
-7.07462 -0.0206312 0.00153285
-7.0381 -0.0208528 0.00155754
-7.00159 -0.0210777 0.00158274
-6.96511 -0.0213061 0.00160837
-6.92865 -0.0215381 0.00163452
-6.89221 -0.0217736 0.00166113
-6.85579 -0.0220129 0.00168827
-6.81938 -0.0222559 0.00171588
-6.783 -0.0225028 0.00174406
-6.74664 -0.0227536 0.00177272
-6.71029 -0.0230084 0.00180198
-6.67397 -0.0232673 0.00183176
-6.63766 -0.0235305 0.00186217
-6.60137 -0.0237979 0.00189313
-6.5651 -0.0240697 0.00192477
-6.52885 -0.0243461 0.00195702
-6.49262 -0.024627 0.00198999
-6.4564 -0.0249127 0.00202362
-6.42021 -0.0252032 0.00205804
-6.38403 -0.0254987 0.00209317
-6.34786 -0.0257992 0.00212916
-6.31172 -0.0261049 0.00216592
-6.27559 -0.0264159 0.00220361
-6.23949 -0.0267324 0.00224213
-6.20339 -0.0270544 0.00228164
-6.16732 -0.0273821 0.00232205
-6.13126 -0.0277156 0.00236352
-6.09522 -0.0280551 0.00240595
-6.05919 -0.0284008 0.00244951
-6.02319 -0.0287527 0.00249409
-5.9872 -0.029111 0.00253986
-5.95122 -0.029476 0.00258672
-5.91526 -0.0298477 0.00263485
-5.87932 -0.0302263 0.00268413
-5.84339 -0.0306121 0.00273475
-5.80748 -0.0310052 0.00278659
-5.77158 -0.0314057 0.00283985
-5.7357 -0.031814 0.00289439
-5.69984 -0.0322301 0.00295044
-5.66399 -0.0326544 0.00300786
-5.62815 -0.033087 0.00306687
-5.59233 -0.0335282 0.00312733
-5.55653 -0.0339782 0.00318949
-5.52074 -0.0344373 0.0032532
-5.48497 -0.0349057 0.00331872
-5.4492 -0.0353837 0.0033859
-5.41346 -0.0358716 0.00345501
-5.37773 -0.0363696 0.00352591
-5.34201 -0.0368782 0.00359889
-5.30631 -0.0373975 0.00367379
-5.27062 -0.037928 0.00375095
-5.23494 -0.0384701 0.00383019
-5.19928 -0.0390239 0.00391188
-5.16363 -0.03959 0.00399586
-5.128 -0.0401688 0.00408252
-5.09237 -0.0407606 0.00417169
-5.05677 -0.0413659 0.00426381
-5.02117 -0.0419851 0.00435874
-4.98559 -0.0426187 0.00445693
-4.95002 -0.0432673 0.00455826
-4.91446 -0.0439312 0.00466323
-4.87892 -0.0446111 0.00477174
-4.84339 -0.0453074 0.00488436
-4.80787 -0.0460208 0.00500098
-4.77237 -0.0467518 0.00512225
-4.73687 -0.0475011 0.00524809
-4.70139 -0.0482692 0.00537921
-4.66592 -0.0490568 0.00551556
-4.63046 -0.0498645 0.00565792
-4.59502 -0.0506931 0.00580628
-4.55958 -0.0515431 0.0059615
-4.52416 -0.0524154 0.00612358
-4.48875 -0.0533104 0.00629347
-4.45335 -0.0542292 0.00647121
-4.41797 -0.0551722 0.00665781
-4.38259 -0.0561402 0.00685333
-4.34722 -0.057134 0.00705887
-4.31187 -0.0581542 0.00727448
-4.27653 -0.0592015 0.00750134
-4.24119 -0.0602768 0.00773948
-4.20587 -0.0613805 0.00799013
-4.17056 -0.0625134 0.00825328
-4.13526 -0.063676 0.00853017
-4.09997 -0.0648691 0.00882068
-4.06469 -0.0660929 0.00912596
-4.02942 -0.0673483 0.00944568
-3.99416 -0.0686355 0.00978079
-3.95891 -0.0699553 0.0101306
-3.92367 -0.0713082 0.0104956
-3.88844 -0.0726952 0.0108747
-3.85322 -0.0741174 0.0112681
-3.81801 -0.0755764 0.0116743
-3.7828 -0.077074 0.0120932
-3.74761 -0.0786129 0.0125232
-3.71243 -0.0801959 0.0129647
-3.67726 -0.0818267 0.0134166
-3.64209 -0.0835088 0.01388
-3.60694 -0.0852467 0.0143545
-3.57179 -0.0870441 0.0148425
-3.53665 -0.0889059 0.0153442
-3.50152 -0.090836 0.015863
-3.4664 -0.092839 0.0163999
-3.43129 -0.0949188 0.016959
-3.39619 -0.0970802 0.0175417
-3.36109 -0.0993267 0.0181526
-3.32601 -0.101663 0.0187932
-3.29093 -0.104094 0.0194688
-3.25586 -0.106623 0.0201811
-3.2208 -0.109256 0.0209356
-3.18574 -0.111998 0.0217344
-3.1507 -0.114854 0.0225838
-3.11566 -0.117829 0.0234861
-3.08063 -0.12093 0.0244484
-3.0456 -0.124165 0.0254737
-3.01059 -0.127538 0.0265701
-2.97558 -0.131059 0.0277413
-2.94058 -0.134734 0.0289969
-2.90558 -0.138575 0.0303417
-2.87059 -0.142588 0.031787
-2.83561 -0.146785 0.033339
-2.80064 -0.151176 0.0350113
-2.76567 -0.155774 0.0368119
-2.73071 -0.16059 0.0387573
-2.69576 -0.165638 0.0408579
-2.66081 -0.170931 0.0431337
-2.62587 -0.176487 0.0455982
-2.59094 -0.182319 0.0482762
-2.55601 -0.188447 0.051185
-2.52109 -0.194887 0.0543551
-2.48617 -0.201662 0.0578092
-2.45126 -0.208787 0.0615852
-2.41636 -0.21629 0.0657125
-2.38146 -0.224189 0.0702384
-2.34657 -0.232513 0.0752012
-2.31168 -0.241281 0.0806604
-2.2768 -0.250525 0.0866661
-2.24192 -0.260266 0.0932937
-2.20705 -0.270538 0.100609
-2.17219 -0.28136 0.108707
-2.13733 -0.292768 0.117676
-2.10247 -0.304778 0.127639
-2.06762 -0.317424 0.13871
-2.03278 -0.330712 0.15105
-1.99794 -0.344675 0.164812
-1.9631 -0.3593 0.180204
-1.92827 -0.374606 0.197436
-1.89345 -0.390553 0.216781
-1.85862 -0.407129 0.238525
-1.82381 -0.424241 0.263039
-1.78899 -0.441819 0.29072
-1.75419 -0.459661 0.322079
-1.71938 -0.47757 0.357683
-1.68458 -0.495118 0.398243
-1.64979 -0.511808 0.444557
-1.61499 -0.526725 0.497564
-1.58021 -0.538705 0.558261
-1.54542 -0.545842 0.627623
-1.51064 -0.545711 0.706396
-1.47586 -0.534809 0.794686
-1.44109 -0.509097 0.891538
-1.40632 -0.463827 0.994087
-1.37155 -0.394971 1.09733
-1.33679 -0.299964 1.19358
-1.30203 -0.179755 1.27396
-1.26727 -0.0392009 1.32942
-1.23251 0.11297 1.354
-1.19776 0.266138 1.34538
-1.16301 0.410311 1.30639
-1.12827 0.537754 1.2426
-1.09352 0.644391 1.16162
-1.05878 0.72878 1.07054
-1.02405 0.792218 0.975698
-0.989309 0.836818 0.881673
-0.954576 0.865788 0.791714
-0.919844 0.881919 0.707785
-0.885115 0.888239 0.630862
-0.850388 0.886993 0.561328
-0.815663 0.880395 0.498984
-0.78094 0.869927 0.443512
-0.746219 0.857019 0.394264
-0.711499 0.842537 0.350716
-0.676781 0.827334 0.312141
-0.642065 0.811867 0.278036
-0.60735 0.796616 0.247742
-0.572637 0.781794 0.220854
-0.537925 0.767658 0.196825
-0.503214 0.754285 0.175353
-0.468504 0.741805 0.155999
-0.433796 0.730225 0.138551
-0.399089 0.719607 0.122658
-0.364382 0.709925 0.108178
-0.329676 0.701204 0.0948271
-0.294972 0.69341 0.0825136
-0.260267 0.686547 0.0710033
-0.225564 0.680582 0.0602403
-0.190861 0.675513 0.0500253
-0.156158 0.67131 0.0403268
-0.121456 0.667971 0.0309692
-0.0867541 0.665474 0.0219365
-0.0520524 0.663817 0.0130676
-0.0173508 0.662989 0.0043551
0.0173508 0.662989 -0.0043551
0.0520524 0.663817 -0.0130676
0.0867541 0.665474 -0.0219365
0.121456 0.667971 -0.0309692
0.156158 0.67131 -0.0403268
0.190861 0.675513 -0.0500253
0.225564 0.680582 -0.0602403
0.260267 0.686547 -0.0710033
0.294972 0.69341 -0.0825136
0.329676 0.701204 -0.0948271
0.364382 0.709925 -0.108178
0.399089 0.719607 -0.122658
0.433796 0.730225 -0.138551
0.468504 0.741805 -0.155999
0.503214 0.754285 -0.175353
0.537925 0.767658 -0.196825
0.572637 0.781794 -0.220854
0.60735 0.796616 -0.247742
0.642065 0.811867 -0.278036
0.676781 0.827334 -0.312141
0.711499 0.842537 -0.350716
0.746219 0.857019 -0.394264
0.78094 0.869927 -0.443512
0.815663 0.880395 -0.498984
0.850388 0.886993 -0.561328
0.885115 0.888239 -0.630862
0.919844 0.881919 -0.707785
0.954576 0.865788 -0.791714
0.989309 0.836818 -0.881673
1.02405 0.792218 -0.975698
1.05878 0.72878 -1.07054
1.09352 0.644391 -1.16162
1.12827 0.537754 -1.2426
1.16301 0.410311 -1.30639
1.19776 0.266138 -1.34538
1.23251 0.11297 -1.354
1.26727 -0.0392009 -1.32942
1.30203 -0.179755 -1.27396
1.33679 -0.299964 -1.19358
1.37155 -0.394971 -1.09733
1.40632 -0.463827 -0.994087
1.44109 -0.509097 -0.891538
1.47586 -0.534809 -0.794686
1.51064 -0.545711 -0.706396
1.54542 -0.545842 -0.627623
1.58021 -0.538705 -0.558261
1.61499 -0.526725 -0.497564
1.64979 -0.511808 -0.444557
1.68458 -0.495118 -0.398243
1.71938 -0.47757 -0.357683
1.75419 -0.459661 -0.322079
1.78899 -0.441819 -0.29072
1.82381 -0.424241 -0.263039
1.85862 -0.407129 -0.238525
1.89345 -0.390553 -0.216781
1.92827 -0.374606 -0.197436
1.9631 -0.3593 -0.180204
1.99794 -0.344675 -0.164812
2.03278 -0.330712 -0.15105
2.06762 -0.317424 -0.13871
2.10247 -0.304778 -0.127639
2.13733 -0.292768 -0.117676
2.17219 -0.28136 -0.108707
2.20705 -0.270538 -0.100609
2.24192 -0.260266 -0.0932937
2.2768 -0.250525 -0.0866661
2.31168 -0.241281 -0.0806604
2.34657 -0.232513 -0.0752012
2.38146 -0.224189 -0.0702384
2.41636 -0.21629 -0.0657125
2.45126 -0.208787 -0.0615852
2.48617 -0.201662 -0.0578092
2.52109 -0.194887 -0.0543551
2.55601 -0.188447 -0.051185
2.59094 -0.182319 -0.0482762
2.62587 -0.176487 -0.0455982
2.66081 -0.170931 -0.0431337
2.69576 -0.165638 -0.0408579
2.73071 -0.16059 -0.0387573
2.76567 -0.155774 -0.0368119
2.80064 -0.151176 -0.0350113
2.83561 -0.146785 -0.033339
2.87059 -0.142588 -0.031787
2.90558 -0.138575 -0.0303417
2.94058 -0.134734 -0.0289969
2.97558 -0.131059 -0.0277413
3.01059 -0.127538 -0.0265701
3.0456 -0.124165 -0.0254737
3.08063 -0.12093 -0.0244484
3.11566 -0.117829 -0.0234861
3.1507 -0.114854 -0.0225838
3.18574 -0.111998 -0.0217344
3.2208 -0.109256 -0.0209356
3.25586 -0.106623 -0.0201811
3.29093 -0.104094 -0.0194688
3.32601 -0.101663 -0.0187932
3.36109 -0.0993267 -0.0181526
3.39619 -0.0970802 -0.0175417
3.43129 -0.0949188 -0.016959
3.4664 -0.092839 -0.0163999
3.50152 -0.090836 -0.015863
3.53665 -0.0889059 -0.0153442
3.57179 -0.0870441 -0.0148425
3.60694 -0.0852467 -0.0143545
3.64209 -0.0835088 -0.01388
3.67726 -0.0818267 -0.0134166
3.71243 -0.0801959 -0.0129647
3.74761 -0.0786129 -0.0125232
3.7828 -0.077074 -0.0120932
3.81801 -0.0755764 -0.0116743
3.85322 -0.0741174 -0.0112681
3.88844 -0.0726952 -0.0108747
3.92367 -0.0713082 -0.0104956
3.95891 -0.0699553 -0.0101306
3.99416 -0.0686355 -0.00978079
4.02942 -0.0673483 -0.00944568
4.06469 -0.0660929 -0.00912596
4.09997 -0.0648691 -0.00882068
4.13526 -0.063676 -0.00853017
4.17056 -0.0625134 -0.00825328
4.20587 -0.0613805 -0.00799013
4.24119 -0.0602768 -0.00773948
4.27653 -0.0592015 -0.00750134
4.31187 -0.0581542 -0.00727448
4.34722 -0.057134 -0.00705887
4.38259 -0.0561402 -0.00685333
4.41797 -0.0551722 -0.00665781
4.45335 -0.0542292 -0.00647121
4.48875 -0.0533104 -0.00629347
4.52416 -0.0524154 -0.00612358
4.55958 -0.0515431 -0.0059615
4.59502 -0.0506931 -0.00580628
4.63046 -0.0498645 -0.00565792
4.66592 -0.0490568 -0.00551556
4.70139 -0.0482692 -0.00537921
4.73687 -0.0475011 -0.00524809
4.77237 -0.0467518 -0.00512225
4.80787 -0.0460208 -0.00500098
4.84339 -0.0453074 -0.00488436
4.87892 -0.0446111 -0.00477174
4.91446 -0.0439312 -0.00466323
4.95002 -0.0432673 -0.00455826
4.98559 -0.0426187 -0.00445693
5.02117 -0.0419851 -0.00435874
5.05677 -0.0413659 -0.00426381
5.09237 -0.0407606 -0.00417169
5.128 -0.0401688 -0.00408252
5.16363 -0.03959 -0.00399586
5.19928 -0.0390239 -0.00391188
5.23494 -0.0384701 -0.00383019
5.27062 -0.037928 -0.00375095
5.30631 -0.0373975 -0.00367379
5.34201 -0.0368782 -0.00359889
5.37773 -0.0363696 -0.00352591
5.41346 -0.0358716 -0.00345501
5.4492 -0.0353837 -0.0033859
5.48497 -0.0349057 -0.00331872
5.52074 -0.0344373 -0.0032532
5.55653 -0.0339782 -0.00318949
5.59233 -0.0335282 -0.00312733
5.62815 -0.033087 -0.00306687
5.66399 -0.0326544 -0.00300786
5.69984 -0.0322301 -0.00295044
5.7357 -0.031814 -0.00289439
5.77158 -0.0314057 -0.00283985
5.80748 -0.0310052 -0.00278659
5.84339 -0.0306121 -0.00273475
5.87932 -0.0302263 -0.00268413
5.91526 -0.0298477 -0.00263485
5.95122 -0.029476 -0.00258672
5.9872 -0.029111 -0.00253986
6.02319 -0.0287527 -0.00249409
6.05919 -0.0284008 -0.00244951
6.09522 -0.0280551 -0.00240595
6.13126 -0.0277156 -0.00236352
6.16732 -0.0273821 -0.00232205
6.20339 -0.0270544 -0.00228164
6.23949 -0.0267324 -0.00224213
6.27559 -0.0264159 -0.00220361
6.31172 -0.0261049 -0.00216592
6.34786 -0.0257992 -0.00212916
6.38403 -0.0254987 -0.00209317
6.42021 -0.0252032 -0.00205804
6.4564 -0.0249127 -0.00202362
6.49262 -0.024627 -0.00198999
6.52885 -0.0243461 -0.00195702
6.5651 -0.0240697 -0.00192477
6.60137 -0.0237979 -0.00189313
6.63766 -0.0235305 -0.00186217
6.67397 -0.0232673 -0.00183176
6.71029 -0.0230084 -0.00180198
6.74664 -0.0227536 -0.00177272
6.783 -0.0225028 -0.00174406
6.81938 -0.0222559 -0.00171588
6.85579 -0.0220129 -0.00168827
6.89221 -0.0217736 -0.00166113
6.92865 -0.0215381 -0.00163452
6.96511 -0.0213061 -0.00160837
7.00159 -0.0210777 -0.00158274
7.0381 -0.0208528 -0.00155754
7.07462 -0.0206312 -0.00153285
7.11116 -0.020413 -0.00150859
7.14772 -0.0201981 -0.00148483
7.18431 -0.0199863 -0.00146149
7.22091 -0.0197777 -0.00143863
7.25754 -0.0195722 -0.00141617
7.29418 -0.0193697 -0.0013942
7.33085 -0.0191703 -0.00137262
7.36754 -0.0189737 -0.0013515
7.40425 -0.01878 -0.00133076
7.44099 -0.0185891 -0.00131047
7.47774 -0.018401 -0.00129056
7.51452 -0.0182156 -0.00127108
7.55132 -0.0180329 -0.00125195
7.58814 -0.0178528 -0.00123324
7.62498 -0.0176753 -0.00121488
7.66185 -0.0175003 -0.00119691
7.69874 -0.0173278 -0.00117926
7.73566 -0.0171578 -0.001162
7.77259 -0.0169901 -0.00114505
7.80955 -0.0168248 -0.00112845
7.84654 -0.0166618 -0.00111215
7.88355 -0.0165011 -0.00109619
7.92058 -0.0163426 -0.00108051
7.95763 -0.0161863 -0.00106515
7.99471 -0.0160322 -0.00105004
8.03182 -0.0158801 -0.00103525
8.06895 -0.0157302 -0.00102069
8.1061 -0.0155822 -0.00100642
8.14328 -0.0154363 -0.000992379
8.18049 -0.0152923 -0.000978603
8.21772 -0.0151503 -0.000965041
8.25497 -0.0150101 -0.00095173
8.29226 -0.0148718 -0.000938618
8.32956 -0.0147353 -0.000925741
8.3669 -0.0146006 -0.000913051
8.40426 -0.0144677 -0.000900583
8.44165 -0.0143365 -0.00088829
8.47906 -0.0142069 -0.000876207
8.5165 -0.0140791 -0.000864291
8.55397 -0.0139529 -0.000852574
8.59146 -0.0138282 -0.000841016
8.62899 -0.0137052 -0.000829649
8.66654 -0.0135837 -0.000818435
8.70412 -0.0134637 -0.000807405
8.74172 -0.0133452 -0.000796524
8.77936 -0.0132282 -0.000785823
8.81702 -0.0131126 -0.000775266
8.85471 -0.0129985 -0.000764885
8.89244 -0.0128858 -0.000754647
8.93019 -0.0127744 -0.000744582
8.96797 -0.0126644 -0.000734657
9.00578 -0.0125557 -0.000724902
9.04362 -0.0124483 -0.000715286
9.08149 -0.0123422 -0.000705838
9.11939 -0.0122374 -0.000696527
9.15732 -0.0121338 -0.00068738
9.19528 -0.0120315 -0.000678368
9.23327 -0.0119304 -0.000669517
9.2713 -0.0118305 -0.000660799
9.30935 -0.0117318 -0.000652237
9.34744 -0.0116342 -0.000643804
9.38556 -0.0115378 -0.000635525
9.42371 -0.0114425 -0.00062737
9.46189 -0.0113483 -0.000619363
9.50011 -0.0112552 -0.000611477
9.53836 -0.0111632 -0.000603735
9.57664 -0.0110722 -0.000596108
9.61496 -0.0109823 -0.000588619
9.65331 -0.0108934 -0.000581242
9.69169 -0.0108055 -0.000573997
9.73011 -0.0107187 -0.00056686
9.76856 -0.0106328 -0.000559849
9.80704 -0.0105479 -0.000552941
9.84557 -0.0104639 -0.000546154
9.88412 -0.0103809 -0.000539466
9.92271 -0.0102988 -0.000532895
9.96134 -0.0102176 -0.000526417
10 -0.0101373 -0.000520052
10.0387 -0.0100579 -0.000513776
10.0774 -0.00997931 -0.000507607
10.1162 -0.00990161 -0.000501525
10.155 -0.00982476 -0.000495546
10.1939 -0.00974875 -0.000489649
10.2328 -0.00967354 -0.000483852
10.2717 -0.00959915 -0.000478133
10.3106 -0.00952554 -0.00047251
10.3496 -0.00945272 -0.000466963
10.3887 -0.00938066 -0.000461507
10.4278 -0.00930937 -0.000456124
10.4669 -0.00923882 -0.000450829
10.506 -0.009169 -0.000445605
10.5452 -0.00909991 -0.000440465
10.5845 -0.00903154 -0.000435392
10.6238 -0.00896387 -0.000430402
10.6631 -0.00889689 -0.000425475
10.7024 -0.0088306 -0.000420628
10.7418 -0.00876498 -0.000415843
10.7813 -0.00870002 -0.000411134
10.8208 -0.00863572 -0.000406485
10.8603 -0.00857207 -0.000401909
10.8999 -0.00850905 -0.000397391
10.9395 -0.00844666 -0.000392943
10.9792 -0.00838489 -0.000388551
11.0189 -0.00832373 -0.000384227
11.0586 -0.00826317 -0.000379955
11.0984 -0.00820321 -0.000375751
11.1383 -0.00814383 -0.000371597
11.1781 -0.00808502 -0.000367506
11.2181 -0.00802679 -0.000363465
11.2581 -0.00796912 -0.000359485
11.2981 -0.00791201 -0.000355553
11.3381 -0.00785544 -0.00035168
11.3783 -0.00779941 -0.000347852
11.4184 -0.00774391 -0.000344082
11.4587 -0.00768894 -0.000340355
11.4989 -0.00763449 -0.000336684
11.5392 -0.00758055 -0.000333055
11.5796 -0.00752711 -0.000329479
11.62 -0.00747418 -0.000325944
11.6605 -0.00742173 -0.000322461
11.701 -0.00736978 -0.000319016
11.7415 -0.0073183 -0.000315622
11.7822 -0.00726729 -0.000312266
11.8228 -0.00721676 -0.000308957
11.8636 -0.00716668 -0.000305686
11.9043 -0.00711706 -0.000302461
11.9452 -0.00706789 -0.000299271
11.986 -0.00701917 -0.000296127
12.027 -0.00697089 -0.000293017
12.068 -0.00692304 -0.000289951
12.109 -0.00687561 -0.000286918
12.1501 -0.00682861 -0.000283928
12.1913 -0.00678203 -0.00028097
12.2325 -0.00673587 -0.000278053
12.2738 -0.00669011 -0.000275167
12.3151 -0.00664475 -0.000272322
12.3565 -0.0065998 -0.000269506
12.3979 -0.00655523 -0.00026673
12.4394 -0.00651106 -0.000263984
12.481 -0.00646727 -0.000261275
12.5226 -0.00642386 -0.000258595
12.5643 -0.00638082 -0.000255952
12.6061 -0.00633816 -0.000253337
12.6479 -0.00629586 -0.000250758
12.6898 -0.00625393 -0.000248206
12.7317 -0.00621235 -0.00024569
12.7737 -0.00617113 -0.000243199
12.8158 -0.00613025 -0.000240743
12.8579 -0.00608973 -0.000238312
12.9001 -0.00604954 -0.000235915
12.9424 -0.00600969 -0.000233543
12.9847 -0.00597018 -0.000231203
13.0271 -0.005931 -0.000228888
13.0696 -0.00589214 -0.000226604
13.1121 -0.0058536 -0.000224343
13.1547 -0.00581539 -0.000222113
13.1974 -0.00577748 -0.000219906
13.2402 -0.00573989 -0.00021773
13.283 -0.00570261 -0.000215575
13.3259 -0.00566563 -0.000213449
13.3689 -0.00562895 -0.000211345
13.4119 -0.00559257 -0.000209269
13.455 -0.00555648 -0.000207214
13.4982 -0.00552069 -0.000205186
13.5415 -0.00548517 -0.000203179
13.5848 -0.00544995 -0.000201198
13.6283 -0.005415 -0.000199237
13.6718 -0.00538033 -0.000197302
13.7153 -0.00534593 -0.000195386
13.759 -0.00531181 -0.000193496
13.8028 -0.00527795 -0.000191623
13.8466 -0.00524435 -0.000189776
13.8905 -0.00521102 -0.000187946
13.9345 -0.00517795 -0.00018614
13.9786 -0.00514513 -0.000184351
14.0227 -0.00511256 -0.000182585
14.067 -0.00508024 -0.000180836
14.1113 -0.00504817 -0.00017911
14.1558 -0.00501634 -0.0001774
14.2003 -0.00498476 -0.000175712
14.2449 -0.00495341 -0.00017404
14.2896 -0.00492229 -0.000172389
14.3344 -0.00489141 -0.000170753
14.3793 -0.00486076 -0.000169138
14.4243 -0.00483034 -0.000167538
14.4693 -0.00480014 -0.000165958
14.5145 -0.00477016 -0.000164392
14.5598 -0.0047404 -0.000162846
14.6052 -0.00471086 -0.000161313
14.6506 -0.00468153 -0.0001598
14.6962 -0.00465241 -0.000158299
14.7419 -0.00462351 -0.000156818
14.7877 -0.00459481 -0.000155349
14.8336 -0.00456631 -0.000153899
14.8796 -0.00453801 -0.00015246
14.9257 -0.00450992 -0.00015104
14.9719 -0.00448202 -0.000149631
15.0182 -0.00445432 -0.00014824
15.0647 -0.00442681 -0.00014686
15.1112 -0.00439949 -0.000145497
15.1579 -0.00437235 -0.000144146
15.2047 -0.00434541 -0.00014281
15.2516 -0.00431864 -0.000141486
15.2986 -0.00429206 -0.000140177
15.3458 -0.00426565 -0.000138879
15.393 -0.00423943 -0.000137597
15.4404 -0.00421337 -0.000136325
15.488 -0.00418749 -0.000135068
15.5356 -0.00416179 -0.000133821
15.5834 -0.00413624 -0.000132588
15.6313 -0.00411087 -0.000131366
15.6794 -0.00408566 -0.000130158
15.7276 -0.00406061 -0.000128959
15.7759 -0.00403572 -0.000127775
15.8243 -0.004011 -0.0001266
15.873 -0.00398642 -0.000125438
15.9217 -0.003962 -0.000124286
15.9706 -0.00393774 -0.000123146
16.0197 -0.00391362 -0.000122016
16.0689 -0.00388965 -0.000120899
16.1182 -0.00386583 -0.00011979
16.1677 -0.00384216 -0.000118694
16.2174 -0.00381863 -0.000117607
16.2672 -0.00379523 -0.000116531
16.3172 -0.00377198 -0.000115464
16.3674 -0.00374887 -0.000114409
16.4177 -0.00372589 -0.000113362
16.4682 -0.00370304 -0.000112326
16.5189 -0.00368033 -0.000111299
16.5697 -0.00365774 -0.000110282
16.6208 -0.00363529 -0.000109273
16.672 -0.00361296 -0.000108275
16.7234 -0.00359075 -0.000107284
16.775 -0.00356867 -0.000106304
16.8268 -0.00354671 -0.000105331
16.8787 -0.00352487 -0.000104368
16.9309 -0.00350314 -0.000103412
16.9833 -0.00348153 -0.000102466
17.0359 -0.00346004 -0.000101527
17.0887 -0.00343866 -0.000100597
17.1418 -0.00341739 -9.9673e-05
17.195 -0.00339622 -9.87589e-05
17.2485 -0.00337517 -9.78505e-05
17.3022 -0.00335422 -9.69515e-05
17.3562 -0.00333337 -9.6058e-05
17.4104 -0.00331262 -9.51735e-05
17.4648 -0.00329198 -9.42943e-05
17.5195 -0.00327143 -9.34238e-05
17.5744 -0.00325097 -9.25583e-05
17.6296 -0.00323062 -9.17013e-05
17.6851 -0.00321035 -9.08491e-05
17.7408 -0.00319017 -9.0005e-05
17.7969 -0.00317009 -8.91655e-05
17.8532 -0.00315009 -8.83339e-05
17.9098 -0.00313017 -8.75065e-05
17.9667 -0.00311034 -8.66867e-05
18.0239 -0.00309059 -8.5871e-05
18.0815 -0.00307091 -8.50627e-05
18.1393 -0.00305132 -8.42581e-05
18.1975 -0.00303179 -8.34606e-05
18.256 -0.00301234 -8.26666e-05
18.3149 -0.00299296 -8.18795e-05
18.3742 -0.00297365 -8.10957e-05
18.4338 -0.00295441 -8.03184e-05
18.4938 -0.00293523 -7.95442e-05
18.5542 -0.0029161 -7.87764e-05
18.615 -0.00289704 -7.80113e-05
18.6762 -0.00287804 -7.72524e-05
18.7379 -0.00285908 -7.6496e-05
18.8 -0.00284018 -7.57454e-05
18.8625 -0.00282133 -7.49973e-05
18.9255 -0.00280252 -7.42546e-05
18.9891 -0.00278375 -7.35142e-05
19.0531 -0.00276502 -7.2779e-05
19.1177 -0.00274633 -7.20457e-05
19.1828 -0.00272766 -7.13175e-05
19.2484 -0.00270903 -7.05909e-05
19.3147 -0.00269042 -6.98691e-05
19.3816 -0.00267183 -6.91487e-05
19.4491 -0.00265326 -6.84327e-05
19.5173 -0.0026347 -6.77178e-05
19.5862 -0.00261614 -6.7007e-05
19.6558 -0.00259759 -6.62968e-05
19.7262 -0.00257903 -6.55905e-05
19.7974 -0.00256046 -6.48845e-05
19.8694 -0.00254187 -6.41818e-05
19.9423 -0.00252326 -6.34789e-05
20.0162 -0.00250461 -6.27789e-05
20.091 -0.00248593 -6.20782e-05
20.1669 -0.00246719 -6.13798e-05
20.244 -0.0024484 -6.06799e-05
20.3222 -0.00242953 -5.99817e-05
20.4016 -0.00241058 -5.92812e-05
20.4825 -0.00239153 -5.85815e-05
20.5648 -0.00237236 -5.78784e-05
20.6487 -0.00235306 -5.7175e-05
20.7344 -0.0023336 -5.6467e-05
20.8219 -0.00231396 -5.5757e-05
20.9115 -0.00229411 -5.50406e-05
21.0034 -0.00227402 -5.43203e-05
21.0979 -0.00225363 -5.35908e-05
21.1952 -0.00223291 -5.28544e-05
21.2959 -0.00221179 -5.21053e-05
21.4004 -0.00219018 -5.13452e-05
21.5093 -0.00216799 -5.05662e-05
21.6237 -0.00214506 -4.97673e-05
21.7448 -0.00212116 -4.89365e-05
21.8747 -0.00209598 -4.80684e-05
22.0165 -0.00206897 -4.71399e-05
22.1768 -0.00203907 -4.61225e-05
22.3723 -0.00200348 -4.49166e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1Quantum/GRpOneLoop.txt <==
-22.3723 -0.00200495 -4.49891e-05
-22.1768 -0.00204058 -4.61954e-05
-22.0165 -0.00207051 -4.7217e-05
-21.8747 -0.00209755 -4.81464e-05
-21.7448 -0.00212276 -4.90186e-05
-21.6237 -0.0021467 -4.98514e-05
-21.5093 -0.00216968 -5.06554e-05
-21.4004 -0.00219192 -5.14374e-05
-21.2959 -0.00221356 -5.22025e-05
-21.1952 -0.00223472 -5.29539e-05
-21.0979 -0.00225548 -5.36946e-05
-21.0034 -0.00227589 -5.44265e-05
-20.9115 -0.00229602 -5.51514e-05
-20.8219 -0.0023159 -5.58706e-05
-20.7344 -0.00233558 -5.65853e-05
-20.6487 -0.00235507 -5.72964e-05
-20.5648 -0.00237441 -5.80049e-05
-20.4825 -0.00239361 -5.87112e-05
-20.4016 -0.0024127 -5.94162e-05
-20.3222 -0.00243169 -6.01204e-05
-20.244 -0.0024506 -6.08242e-05
-20.1669 -0.00246943 -6.15281e-05
-20.091 -0.00248821 -6.22324e-05
-20.0162 -0.00250693 -6.29376e-05
-19.9423 -0.00252562 -6.36439e-05
-19.8694 -0.00254427 -6.43517e-05
-19.7974 -0.0025629 -6.50612e-05
-19.7262 -0.00258152 -6.57727e-05
-19.6558 -0.00260012 -6.64864e-05
-19.5862 -0.00261873 -6.72026e-05
-19.5173 -0.00263733 -6.79215e-05
-19.4491 -0.00265594 -6.86432e-05
-19.3816 -0.00267457 -6.93679e-05
-19.3147 -0.00269321 -7.00959e-05
-19.2484 -0.00271187 -7.08273e-05
-19.1828 -0.00273056 -7.15623e-05
-19.1177 -0.00274928 -7.2301e-05
-19.0531 -0.00276804 -7.30436e-05
-18.9891 -0.00278683 -7.37902e-05
-18.9255 -0.00280566 -7.45409e-05
-18.8625 -0.00282453 -7.5296e-05
-18.8 -0.00284346 -7.60555e-05
-18.7379 -0.00286243 -7.68196e-05
-18.6762 -0.00288145 -7.75884e-05
-18.615 -0.00290053 -7.8362e-05
-18.5542 -0.00291967 -7.91405e-05
-18.4938 -0.00293887 -7.99241e-05
-18.4338 -0.00295813 -8.0713e-05
-18.3742 -0.00297746 -8.15071e-05
-18.3149 -0.00299686 -8.23066e-05
-18.256 -0.00301632 -8.31117e-05
-18.1975 -0.00303586 -8.39224e-05
-18.1393 -0.00305548 -8.47389e-05
-18.0815 -0.00307517 -8.55613e-05
-18.0239 -0.00309494 -8.63896e-05
-17.9667 -0.00311479 -8.72241e-05
-17.9098 -0.00313473 -8.80648e-05
-17.8532 -0.00315475 -8.89118e-05
-17.7969 -0.00317485 -8.97652e-05
-17.7408 -0.00319505 -9.06252e-05
-17.6851 -0.00321534 -9.14918e-05
-17.6296 -0.00323572 -9.23652e-05
-17.5744 -0.00325619 -9.32454e-05
-17.5195 -0.00327677 -9.41327e-05
-17.4648 -0.00329744 -9.5027e-05
-17.4104 -0.00331821 -9.59286e-05
-17.3562 -0.00333908 -9.68374e-05
-17.3022 -0.00336006 -9.77537e-05
-17.2485 -0.00338114 -9.86776e-05
-17.195 -0.00340233 -9.96091e-05
-17.1418 -0.00342363 -0.000100548
-17.0887 -0.00344505 -0.000101496
-17.0359 -0.00346657 -0.000102451
-16.9833 -0.00348821 -0.000103414
-16.9309 -0.00350996 -0.000104385
-16.8787 -0.00353184 -0.000105365
-16.8268 -0.00355383 -0.000106354
-16.775 -0.00357595 -0.000107351
-16.7234 -0.00359818 -0.000108356
-16.672 -0.00362055 -0.000109371
-16.6208 -0.00364304 -0.000110394
-16.5697 -0.00366566 -0.000111427
-16.5189 -0.00368841 -0.000112469
-16.4682 -0.00371129 -0.00011352
-16.4177 -0.00373431 -0.00011458
-16.3674 -0.00375746 -0.000115651
-16.3172 -0.00378075 -0.000116731
-16.2672 -0.00380418 -0.000117821
-16.2174 -0.00382775 -0.00011892
-16.1677 -0.00385146 -0.00012003
-16.1182 -0.00387532 -0.000121151
-16.0689 -0.00389932 -0.000122281
-16.0197 -0.00392347 -0.000123423
-15.9706 -0.00394778 -0.000124574
-15.9217 -0.00397223 -0.000125737
-15.873 -0.00399684 -0.000126911
-15.8243 -0.00402161 -0.000128096
-15.7759 -0.00404653 -0.000129292
-15.7276 -0.00407161 -0.0001305
-15.6794 -0.00409686 -0.000131719
-15.6313 -0.00412227 -0.00013295
-15.5834 -0.00414784 -0.000134193
-15.5356 -0.00417358 -0.000135448
-15.488 -0.0041995 -0.000136716
-15.4404 -0.00422558 -0.000137995
-15.393 -0.00425184 -0.000139288
-15.3458 -0.00427827 -0.000140593
-15.2986 -0.00430488 -0.000141911
-15.2516 -0.00433167 -0.000143242
-15.2047 -0.00435864 -0.000144586
-15.1579 -0.0043858 -0.000145944
-15.1112 -0.00441314 -0.000147316
-15.0647 -0.00444067 -0.000148701
-15.0182 -0.00446839 -0.0001501
-14.9719 -0.00449631 -0.000151514
-14.9257 -0.00452442 -0.000152941
-14.8796 -0.00455272 -0.000154384
-14.8336 -0.00458123 -0.000155841
-14.7877 -0.00460994 -0.000157313
-14.7419 -0.00463885 -0.000158801
-14.6962 -0.00466797 -0.000160304
-14.6506 -0.0046973 -0.000161822
-14.6052 -0.00472684 -0.000163356
-14.5598 -0.00475659 -0.000164907
-14.5145 -0.00478656 -0.000166473
-14.4693 -0.00481675 -0.000168056
-14.4243 -0.00484716 -0.000169656
-14.3793 -0.00487779 -0.000171273
-14.3344 -0.00490866 -0.000172907
-14.2896 -0.00493975 -0.000174558
-14.2449 -0.00497107 -0.000176227
-14.2003 -0.00500262 -0.000177914
-14.1558 -0.00503442 -0.00017962
-14.1113 -0.00506645 -0.000181343
-14.067 -0.00509872 -0.000183085
-14.0227 -0.00513125 -0.000184847
-13.9786 -0.00516402 -0.000186627
-13.9345 -0.00519704 -0.000188427
-13.8905 -0.00523031 -0.000190247
-13.8466 -0.00526384 -0.000192086
-13.8028 -0.00529763 -0.000193946
-13.759 -0.00533169 -0.000195827
-13.7153 -0.00536601 -0.000197728
-13.6718 -0.0054006 -0.000199651
-13.6283 -0.00543546 -0.000201595
-13.5848 -0.0054706 -0.000203561
-13.5415 -0.00550602 -0.00020555
-13.4982 -0.00554172 -0.00020756
-13.455 -0.00557771 -0.000209594
-13.4119 -0.00561398 -0.00021165
-13.3689 -0.00565055 -0.00021373
-13.3259 -0.00568741 -0.000215834
-13.283 -0.00572457 -0.000217962
-13.2402 -0.00576203 -0.000220114
-13.1974 -0.0057998 -0.000222291
-13.1547 -0.00583788 -0.000224494
-13.1121 -0.00587628 -0.000226722
-13.0696 -0.00591499 -0.000228976
-13.0271 -0.00595402 -0.000231256
-12.9847 -0.00599338 -0.000233563
-12.9424 -0.00603306 -0.000235898
-12.9001 -0.00607308 -0.000238259
-12.8579 -0.00611344 -0.000240649
-12.8158 -0.00615414 -0.000243067
-12.7737 -0.00619518 -0.000245514
-12.7317 -0.00623657 -0.00024799
-12.6898 -0.00627832 -0.000250496
-12.6479 -0.00632042 -0.000253032
-12.6061 -0.00636289 -0.000255599
-12.5643 -0.00640572 -0.000258196
-12.5226 -0.00644892 -0.000260826
-12.481 -0.0064925 -0.000263487
-12.4394 -0.00653646 -0.00026618
-12.3979 -0.00658081 -0.000268907
-12.3565 -0.00662554 -0.000271668
-12.3151 -0.00667068 -0.000274462
-12.2738 -0.00671621 -0.000277291
-12.2325 -0.00676214 -0.000280155
-12.1913 -0.00680849 -0.000283055
-12.1501 -0.00685525 -0.000285991
-12.109 -0.00690243 -0.000288963
-12.068 -0.00695003 -0.000291974
-12.027 -0.00699807 -0.000295022
-11.986 -0.00704654 -0.000298108
-11.9452 -0.00709546 -0.000301234
-11.9043 -0.00714482 -0.0003044
-11.8636 -0.00719463 -0.000307607
-11.8228 -0.00724491 -0.000310854
-11.7822 -0.00729565 -0.000314143
-11.7415 -0.00734686 -0.000317475
-11.701 -0.00739855 -0.00032085
-11.6605 -0.00745072 -0.000324268
-11.62 -0.00750338 -0.000327732
-11.5796 -0.00755654 -0.00033124
-11.5392 -0.0076102 -0.000334795
-11.4989 -0.00766437 -0.000338397
-11.4587 -0.00771906 -0.000342046
-11.4184 -0.00777427 -0.000345743
-11.3783 -0.00783 -0.00034949
-11.3381 -0.00788628 -0.000353287
-11.2981 -0.0079431 -0.000357134
-11.2581 -0.00800047 -0.000361034
-11.2181 -0.0080584 -0.000364986
-11.1781 -0.00811689 -0.000368991
-11.1383 -0.00817596 -0.000373051
-11.0984 -0.00823561 -0.000377166
-11.0586 -0.00829585 -0.000381337
-11.0189 -0.00835669 -0.000385566
-10.9792 -0.00841813 -0.000389853
-10.9395 -0.00848019 -0.000394199
-10.8999 -0.00854286 -0.000398606
-10.8603 -0.00860617 -0.000403073
-10.8208 -0.00867012 -0.000407604
-10.7813 -0.00873472 -0.000412197
-10.7418 -0.00879998 -0.000416856
-10.7024 -0.0088659 -0.00042158
-10.6631 -0.0089325 -0.000426371
-10.6238 -0.00899979 -0.00043123
-10.5845 -0.00906777 -0.000436158
-10.5452 -0.00913645 -0.000441157
-10.506 -0.00920586 -0.000446228
-10.4669 -0.00927598 -0.000451372
-10.4278 -0.00934685 -0.00045659
-10.3887 -0.00941846 -0.000461885
-10.3496 -0.00949082 -0.000467256
-10.3106 -0.00956396 -0.000472706
-10.2717 -0.00963788 -0.000478236
-10.2328 -0.00971258 -0.000483848
-10.1939 -0.00978809 -0.000489543
-10.155 -0.00986442 -0.000495322
-10.1162 -0.00994157 -0.000501187
-10.0774 -0.0100196 -0.000507141
-10.0387 -0.0100984 -0.000513184
-10 -0.0101781 -0.000519317
-9.96134 -0.0102587 -0.000525544
-9.92271 -0.0103402 -0.000531866
-9.88412 -0.0104225 -0.000538283
-9.84557 -0.0105058 -0.000544799
-9.80704 -0.01059 -0.000551416
-9.76856 -0.0106752 -0.000558134
-9.73011 -0.0107613 -0.000564957
-9.69169 -0.0108484 -0.000571885
-9.65331 -0.0109365 -0.000578922
-9.61496 -0.0110256 -0.000586069
-9.57664 -0.0111157 -0.000593329
-9.53836 -0.0112069 -0.000600703
-9.50011 -0.0112991 -0.000608194
-9.46189 -0.0113924 -0.000615805
-9.42371 -0.0114867 -0.000623537
-9.38556 -0.0115822 -0.000631394
-9.34744 -0.0116788 -0.000639377
-9.30935 -0.0117765 -0.00064749
-9.2713 -0.0118754 -0.000655734
-9.23327 -0.0119754 -0.000664113
-9.19528 -0.0120767 -0.000672629
-9.15732 -0.0121792 -0.000681286
-9.11939 -0.0122829 -0.000690085
-9.08149 -0.0123878 -0.000699031
-9.04362 -0.012494 -0.000708126
-9.00578 -0.0126016 -0.000717373
-8.96797 -0.0127104 -0.000726775
-8.93019 -0.0128206 -0.000736336
-8.89244 -0.0129321 -0.000746059
-8.85471 -0.013045 -0.000755948
-8.81702 -0.0131594 -0.000766006
-8.77936 -0.0132752 -0.000776236
-8.74172 -0.0133924 -0.000786643
-8.70412 -0.0135111 -0.000797231
-8.66654 -0.0136313 -0.000808002
-8.62899 -0.013753 -0.000818962
-8.59146 -0.0138763 -0.000830115
-8.55397 -0.0140012 -0.000841464
-8.5165 -0.0141277 -0.000853014
-8.47906 -0.0142559 -0.00086477
-8.44165 -0.0143857 -0.000876735
-8.40426 -0.0145172 -0.000888916
-8.3669 -0.0146505 -0.000901316
-8.32956 -0.0147855 -0.000913942
-8.29226 -0.0149223 -0.000926797
-8.25497 -0.0150609 -0.000939887
-8.21772 -0.0152014 -0.000953218
-8.18049 -0.0153438 -0.000966795
-8.14328 -0.0154881 -0.000980624
-8.1061 -0.0156344 -0.00099471
-8.06895 -0.0157826 -0.00100906
-8.03182 -0.0159329 -0.00102368
-7.99471 -0.0160853 -0.00103858
-7.95763 -0.0162398 -0.00105376
-7.92058 -0.0163965 -0.00106923
-7.88355 -0.0165553 -0.001085
-7.84654 -0.0167164 -0.00110107
-7.80955 -0.0168798 -0.00111745
-7.77259 -0.0170454 -0.00113415
-7.73566 -0.0172135 -0.00115118
-7.69874 -0.017384 -0.00116854
-7.66185 -0.0175569 -0.00118625
-7.62498 -0.0177323 -0.00120431
-7.58814 -0.0179103 -0.00122273
-7.55132 -0.0180909 -0.00124152
-7.51452 -0.0182742 -0.00126069
-7.47774 -0.0184601 -0.00128025
-7.44099 -0.0186489 -0.0013002
-7.40425 -0.0188404 -0.00132057
-7.36754 -0.0190349 -0.00134135
-7.33085 -0.0192323 -0.00136257
-7.29418 -0.0194326 -0.00138423
-7.25754 -0.0196361 -0.00140634
-7.22091 -0.0198427 -0.00142892
-7.18431 -0.0200524 -0.00145198
-7.14772 -0.0202655 -0.00147552
-7.11116 -0.0204818 -0.00149958
-7.07462 -0.0207016 -0.00152415
-7.0381 -0.0209248 -0.00154925
-7.00159 -0.0211515 -0.0015749
-6.96511 -0.0213819 -0.00160111
-6.92865 -0.021616 -0.00162789
-6.89221 -0.0218539 -0.00165527
-6.85579 -0.0220956 -0.00168326
-6.81938 -0.0223413 -0.00171188
-6.783 -0.022591 -0.00174115
-6.74664 -0.0228448 -0.00177107
-6.71029 -0.0231029 -0.00180168
-6.67397 -0.0233653 -0.00183299
-6.63766 -0.0236321 -0.00186503
-6.60137 -0.0239034 -0.00189781
-6.5651 -0.0241793 -0.00193135
-6.52885 -0.02446 -0.00196569
-6.49262 -0.0247454 -0.00200083
-6.4564 -0.0250359 -0.00203681
-6.42021 -0.0253314 -0.00207366
-6.38403 -0.0256321 -0.00211139
-6.34786 -0.0259381 -0.00215004
-6.31172 -0.0262495 -0.00218963
-6.27559 -0.0265665 -0.0022302
-6.23949 -0.0268892 -0.00227176
-6.20339 -0.0272177 -0.00231437
-6.16732 -0.0275523 -0.00235804
-6.13126 -0.027893 -0.00240281
-6.09522 -0.0282399 -0.00244872
-6.05919 -0.0285933 -0.0024958
-6.02319 -0.0289534 -0.0025441
-5.9872 -0.0293202 -0.00259365
-5.95122 -0.0296939 -0.00264449
-5.91526 -0.0300748 -0.00269667
-5.87932 -0.030463 -0.00275023
-5.84339 -0.0308587 -0.00280521
-5.80748 -0.0312622 -0.00286167
-5.77158 -0.0316735 -0.00291966
-5.7357 -0.032093 -0.00297923
-5.69984 -0.0325208 -0.00304043
-5.66399 -0.0329572 -0.00310333
-5.62815 -0.0334025 -0.00316797
-5.59233 -0.0338567 -0.00323443
-5.55653 -0.0343203 -0.00330277
-5.52074 -0.0347934 -0.00337306
-5.48497 -0.0352763 -0.00344536
-5.4492 -0.0357694 -0.00351975
-5.41346 -0.0362729 -0.00359631
-5.37773 -0.036787 -0.00367512
-5.34201 -0.0373122 -0.00375627
-5.30631 -0.0378487 -0.00383983
-5.27062 -0.0383969 -0.00392591
-5.23494 -0.0389571 -0.00401461
-5.19928 -0.0395297 -0.00410602
-5.16363 -0.040115 -0.00420024
-5.128 -0.0407135 -0.0042974
-5.09237 -0.0413255 -0.00439761
-5.05677 -0.0419515 -0.00450099
-5.02117 -0.0425919 -0.00460767
-4.98559 -0.0432471 -0.00471778
-4.95002 -0.0439176 -0.00483147
-4.91446 -0.044604 -0.00494889
-4.87892 -0.0453067 -0.00507019
-4.84339 -0.0460263 -0.00519554
-4.80787 -0.0467633 -0.00532511
-4.77237 -0.0475183 -0.00545909
-4.73687 -0.0482919 -0.00559766
-4.70139 -0.0490847 -0.00574104
-4.66592 -0.0498975 -0.00588943
-4.63046 -0.0507308 -0.00604306
-4.59502 -0.0515854 -0.00620217
-4.55958 -0.052462 -0.00636701
-4.52416 -0.0533615 -0.00653785
-4.48875 -0.0542846 -0.00671497
-4.45335 -0.0552322 -0.00689866
-4.41797 -0.0562052 -0.00708925
-4.38259 -0.0572045 -0.00728706
-4.34722 -0.0582312 -0.00749245
-4.31187 -0.0592862 -0.0077058
-4.27653 -0.0603706 -0.0079275
-4.24119 -0.0614855 -0.00815798
-4.20587 -0.0626322 -0.00839769
-4.17056 -0.0638119 -0.00864711
-4.13526 -0.0650259 -0.00890673
-4.09997 -0.0662756 -0.00917712
-4.06469 -0.0675624 -0.00945884
-4.02942 -0.0688879 -0.00975251
-3.99416 -0.0702536 -0.0100588
-3.95891 -0.0716613 -0.0103784
-3.92367 -0.0731127 -0.010712
-3.88844 -0.0746097 -0.0110606
-3.85322 -0.0761544 -0.0114248
-3.81801 -0.0777487 -0.0118057
-3.7828 -0.0793949 -0.0122043
-3.74761 -0.0810955 -0.0126215
-3.71243 -0.0828527 -0.0130587
-3.67726 -0.0846693 -0.0135169
-3.64209 -0.0865481 -0.0139975
-3.60694 -0.088492 -0.0145019
-3.57179 -0.0905041 -0.0150318
-3.53665 -0.0925878 -0.0155887
-3.50152 -0.0947467 -0.0161745
-3.4664 -0.0969843 -0.0167911
-3.43129 -0.0993049 -0.0174406
-3.39619 -0.101713 -0.0181255
-3.36109 -0.104212 -0.018848
-3.32601 -0.106808 -0.0196111
-3.29093 -0.109506 -0.0204176
-3.25586 -0.112311 -0.0212709
-3.2208 -0.115229 -0.0221744
-3.18574 -0.118267 -0.0231321
-3.1507 -0.121432 -0.0241482
-3.11566 -0.12473 -0.0252275
-3.08063 -0.12817 -0.0263751
-3.0456 -0.13176 -0.0275967
-3.01059 -0.13551 -0.0288986
-2.97558 -0.139428 -0.0302877
-2.94058 -0.143526 -0.0317718
-2.90558 -0.147816 -0.0333595
-2.87059 -0.152309 -0.0350603
-2.83561 -0.157019 -0.0368848
-2.80064 -0.161961 -0.0388451
-2.76567 -0.16715 -0.0409544
-2.73071 -0.172603 -0.0432277
-2.69576 -0.17834 -0.0456821
-2.66081 -0.184379 -0.0483365
-2.62587 -0.190745 -0.0512127
-2.59094 -0.197459 -0.0543352
-2.55601 -0.20455 -0.057732
-2.52109 -0.212044 -0.0614351
-2.48617 -0.219974 -0.0654813
-2.45126 -0.228373 -0.0699127
-2.41636 -0.237279 -0.0747781
-2.38146 -0.246732 -0.0801339
-2.34657 -0.256776 -0.0860458
-2.31168 -0.267458 -0.0925905
-2.2768 -0.27883 -0.0998578
-2.24192 -0.290948 -0.107953
-2.20705 -0.303869 -0.117002
-2.17219 -0.317657 -0.127153
-2.13733 -0.332375 -0.138582
-2.10247 -0.348088 -0.151502
-2.06762 -0.364857 -0.166167
-2.03278 -0.382738 -0.182884
-1.99794 -0.401771 -0.202025
-1.9631 -0.421971 -0.224044
-1.92827 -0.443312 -0.249491
-1.89345 -0.465702 -0.279036
-1.85862 -0.488939 -0.313495
-1.82381 -0.512664 -0.35385
-1.78899 -0.536267 -0.401275
-1.75419 -0.558769 -0.457141
-1.71938 -0.578643 -0.522983
-1.68458 -0.59358 -0.600398
-1.64979 -0.600198 -0.6908
-1.61499 -0.593735 -0.794938
-1.58021 -0.567895 -0.912057
-1.54542 -0.515136 -1.03866
-1.51064 -0.427906 -1.16705
-1.47586 -0.301272 -1.28448
-1.44109 -0.136649 -1.37425
-1.40632 0.0552491 -1.42
-1.37155 0.255198 -1.41208
-1.33679 0.441196 -1.35217
-1.30203 0.596024 -1.25242
-1.26727 0.71171 -1.1299
-1.23251 0.789 -1.00047
-1.19776 0.833904 -0.87546
-1.16301 0.854164 -0.761244
-1.12827 0.857041 -0.660409
-1.09352 0.848401 -0.573183
-1.05878 0.832588 -0.498566
-1.02405 0.812656 -0.435058
-0.989309 0.790666 -0.381063
-0.954576 0.767973 -0.335088
-0.919844 0.74544 -0.295817
-0.885115 0.723599 -0.26213
-0.850388 0.702761 -0.233094
-0.815663 0.683094 -0.207935
-0.78094 0.664673 -0.186017
-0.746219 0.647513 -0.166818
-0.711499 0.631594 -0.149907
-0.676781 0.616875 -0.13493
-0.642065 0.603302 -0.121594
-0.60735 0.590815 -0.109653
-0.572637 0.579356 -0.0989044
-0.537925 0.568864 -0.0891768
-0.503214 0.559284 -0.0803256
-0.468504 0.550562 -0.0722284
-0.433796 0.542652 -0.0647803
-0.399089 0.535507 -0.0578916
-0.364382 0.529088 -0.0514845
-0.329676 0.52336 -0.0454912
-0.294972 0.51829 -0.0398525
-0.260267 0.51385 -0.0345158
-0.225564 0.510017 -0.0294342
-0.190861 0.506769 -0.0245655
-0.156158 0.504088 -0.0198711
-0.121456 0.50196 -0.0153155
-0.0867541 0.500374 -0.0108656
-0.0520524 0.499321 -0.00648999
-0.0173508 0.498796 -0.00215846
0.0173508 0.498796 0.00215846
0.0520524 0.499321 0.00648999
0.0867541 0.500374 0.0108656
0.121456 0.50196 0.0153155
0.156158 0.504088 0.0198711
0.190861 0.506769 0.0245655
0.225564 0.510017 0.0294342
0.260267 0.51385 0.0345158
0.294972 0.51829 0.0398525
0.329676 0.52336 0.0454912
0.364382 0.529088 0.0514845
0.399089 0.535507 0.0578916
0.433796 0.542652 0.0647803
0.468504 0.550562 0.0722284
0.503214 0.559284 0.0803256
0.537925 0.568864 0.0891768
0.572637 0.579356 0.0989044
0.60735 0.590815 0.109653
0.642065 0.603302 0.121594
0.676781 0.616875 0.13493
0.711499 0.631594 0.149907
0.746219 0.647513 0.166818
0.78094 0.664673 0.186017
0.815663 0.683094 0.207935
0.850388 0.702761 0.233094
0.885115 0.723599 0.26213
0.919844 0.74544 0.295817
0.954576 0.767973 0.335088
0.989309 0.790666 0.381063
1.02405 0.812656 0.435058
1.05878 0.832588 0.498566
1.09352 0.848401 0.573183
1.12827 0.857041 0.660409
1.16301 0.854164 0.761244
1.19776 0.833904 0.87546
1.23251 0.789 1.00047
1.26727 0.71171 1.1299
1.30203 0.596024 1.25242
1.33679 0.441196 1.35217
1.37155 0.255198 1.41208
1.40632 0.0552491 1.42
1.44109 -0.136649 1.37425
1.47586 -0.301272 1.28448
1.51064 -0.427906 1.16705
1.54542 -0.515136 1.03866
1.58021 -0.567895 0.912057
1.61499 -0.593735 0.794938
1.64979 -0.600198 0.6908
1.68458 -0.59358 0.600398
1.71938 -0.578643 0.522983
1.75419 -0.558769 0.457141
1.78899 -0.536267 0.401275
1.82381 -0.512664 0.35385
1.85862 -0.488939 0.313495
1.89345 -0.465702 0.279036
1.92827 -0.443312 0.249491
1.9631 -0.421971 0.224044
1.99794 -0.401771 0.202025
2.03278 -0.382738 0.182884
2.06762 -0.364857 0.166167
2.10247 -0.348088 0.151502
2.13733 -0.332375 0.138582
2.17219 -0.317657 0.127153
2.20705 -0.303869 0.117002
2.24192 -0.290948 0.107953
2.2768 -0.27883 0.0998578
2.31168 -0.267458 0.0925905
2.34657 -0.256776 0.0860458
2.38146 -0.246732 0.0801339
2.41636 -0.237279 0.0747781
2.45126 -0.228373 0.0699127
2.48617 -0.219974 0.0654813
2.52109 -0.212044 0.0614351
2.55601 -0.20455 0.057732
2.59094 -0.197459 0.0543352
2.62587 -0.190745 0.0512127
2.66081 -0.184379 0.0483365
2.69576 -0.17834 0.0456821
2.73071 -0.172603 0.0432277
2.76567 -0.16715 0.0409544
2.80064 -0.161961 0.0388451
2.83561 -0.157019 0.0368848
2.87059 -0.152309 0.0350603
2.90558 -0.147816 0.0333595
2.94058 -0.143526 0.0317718
2.97558 -0.139428 0.0302877
3.01059 -0.13551 0.0288986
3.0456 -0.13176 0.0275967
3.08063 -0.12817 0.0263751
3.11566 -0.12473 0.0252275
3.1507 -0.121432 0.0241482
3.18574 -0.118267 0.0231321
3.2208 -0.115229 0.0221744
3.25586 -0.112311 0.0212709
3.29093 -0.109506 0.0204176
3.32601 -0.106808 0.0196111
3.36109 -0.104212 0.018848
3.39619 -0.101713 0.0181255
3.43129 -0.0993049 0.0174406
3.4664 -0.0969843 0.0167911
3.50152 -0.0947467 0.0161745
3.53665 -0.0925878 0.0155887
3.57179 -0.0905041 0.0150318
3.60694 -0.088492 0.0145019
3.64209 -0.0865481 0.0139975
3.67726 -0.0846693 0.0135169
3.71243 -0.0828527 0.0130587
3.74761 -0.0810955 0.0126215
3.7828 -0.0793949 0.0122043
3.81801 -0.0777487 0.0118057
3.85322 -0.0761544 0.0114248
3.88844 -0.0746097 0.0110606
3.92367 -0.0731127 0.010712
3.95891 -0.0716613 0.0103784
3.99416 -0.0702536 0.0100588
4.02942 -0.0688879 0.00975251
4.06469 -0.0675624 0.00945884
4.09997 -0.0662756 0.00917712
4.13526 -0.0650259 0.00890673
4.17056 -0.0638119 0.00864711
4.20587 -0.0626322 0.00839769
4.24119 -0.0614855 0.00815798
4.27653 -0.0603706 0.0079275
4.31187 -0.0592862 0.0077058
4.34722 -0.0582312 0.00749245
4.38259 -0.0572045 0.00728706
4.41797 -0.0562052 0.00708925
4.45335 -0.0552322 0.00689866
4.48875 -0.0542846 0.00671497
4.52416 -0.0533615 0.00653785
4.55958 -0.052462 0.00636701
4.59502 -0.0515854 0.00620217
4.63046 -0.0507308 0.00604306
4.66592 -0.0498975 0.00588943
4.70139 -0.0490847 0.00574104
4.73687 -0.0482919 0.00559766
4.77237 -0.0475183 0.00545909
4.80787 -0.0467633 0.00532511
4.84339 -0.0460263 0.00519554
4.87892 -0.0453067 0.00507019
4.91446 -0.044604 0.00494889
4.95002 -0.0439176 0.00483147
4.98559 -0.0432471 0.00471778
5.02117 -0.0425919 0.00460767
5.05677 -0.0419515 0.00450099
5.09237 -0.0413255 0.00439761
5.128 -0.0407135 0.0042974
5.16363 -0.040115 0.00420024
5.19928 -0.0395297 0.00410602
5.23494 -0.0389571 0.00401461
5.27062 -0.0383969 0.00392591
5.30631 -0.0378487 0.00383983
5.34201 -0.0373122 0.00375627
5.37773 -0.036787 0.00367512
5.41346 -0.0362729 0.00359631
5.4492 -0.0357694 0.00351975
5.48497 -0.0352763 0.00344536
5.52074 -0.0347934 0.00337306
5.55653 -0.0343203 0.00330277
5.59233 -0.0338567 0.00323443
5.62815 -0.0334025 0.00316797
5.66399 -0.0329572 0.00310333
5.69984 -0.0325208 0.00304043
5.7357 -0.032093 0.00297923
5.77158 -0.0316735 0.00291966
5.80748 -0.0312622 0.00286167
5.84339 -0.0308587 0.00280521
5.87932 -0.030463 0.00275023
5.91526 -0.0300748 0.00269667
5.95122 -0.0296939 0.00264449
5.9872 -0.0293202 0.00259365
6.02319 -0.0289534 0.0025441
6.05919 -0.0285933 0.0024958
6.09522 -0.0282399 0.00244872
6.13126 -0.027893 0.00240281
6.16732 -0.0275523 0.00235804
6.20339 -0.0272177 0.00231437
6.23949 -0.0268892 0.00227176
6.27559 -0.0265665 0.0022302
6.31172 -0.0262495 0.00218963
6.34786 -0.0259381 0.00215004
6.38403 -0.0256321 0.00211139
6.42021 -0.0253314 0.00207366
6.4564 -0.0250359 0.00203681
6.49262 -0.0247454 0.00200083
6.52885 -0.02446 0.00196569
6.5651 -0.0241793 0.00193135
6.60137 -0.0239034 0.00189781
6.63766 -0.0236321 0.00186503
6.67397 -0.0233653 0.00183299
6.71029 -0.0231029 0.00180168
6.74664 -0.0228448 0.00177107
6.783 -0.022591 0.00174115
6.81938 -0.0223413 0.00171188
6.85579 -0.0220956 0.00168326
6.89221 -0.0218539 0.00165527
6.92865 -0.021616 0.00162789
6.96511 -0.0213819 0.00160111
7.00159 -0.0211515 0.0015749
7.0381 -0.0209248 0.00154925
7.07462 -0.0207016 0.00152415
7.11116 -0.0204818 0.00149958
7.14772 -0.0202655 0.00147552
7.18431 -0.0200524 0.00145198
7.22091 -0.0198427 0.00142892
7.25754 -0.0196361 0.00140634
7.29418 -0.0194326 0.00138423
7.33085 -0.0192323 0.00136257
7.36754 -0.0190349 0.00134135
7.40425 -0.0188404 0.00132057
7.44099 -0.0186489 0.0013002
7.47774 -0.0184601 0.00128025
7.51452 -0.0182742 0.00126069
7.55132 -0.0180909 0.00124152
7.58814 -0.0179103 0.00122273
7.62498 -0.0177323 0.00120431
7.66185 -0.0175569 0.00118625
7.69874 -0.017384 0.00116854
7.73566 -0.0172135 0.00115118
7.77259 -0.0170454 0.00113415
7.80955 -0.0168798 0.00111745
7.84654 -0.0167164 0.00110107
7.88355 -0.0165553 0.001085
7.92058 -0.0163965 0.00106923
7.95763 -0.0162398 0.00105376
7.99471 -0.0160853 0.00103858
8.03182 -0.0159329 0.00102368
8.06895 -0.0157826 0.00100906
8.1061 -0.0156344 0.00099471
8.14328 -0.0154881 0.000980624
8.18049 -0.0153438 0.000966795
8.21772 -0.0152014 0.000953218
8.25497 -0.0150609 0.000939887
8.29226 -0.0149223 0.000926797
8.32956 -0.0147855 0.000913942
8.3669 -0.0146505 0.000901316
8.40426 -0.0145172 0.000888916
8.44165 -0.0143857 0.000876735
8.47906 -0.0142559 0.00086477
8.5165 -0.0141277 0.000853014
8.55397 -0.0140012 0.000841464
8.59146 -0.0138763 0.000830115
8.62899 -0.013753 0.000818962
8.66654 -0.0136313 0.000808002
8.70412 -0.0135111 0.000797231
8.74172 -0.0133924 0.000786643
8.77936 -0.0132752 0.000776236
8.81702 -0.0131594 0.000766006
8.85471 -0.013045 0.000755948
8.89244 -0.0129321 0.000746059
8.93019 -0.0128206 0.000736336
8.96797 -0.0127104 0.000726775
9.00578 -0.0126016 0.000717373
9.04362 -0.012494 0.000708126
9.08149 -0.0123878 0.000699031
9.11939 -0.0122829 0.000690085
9.15732 -0.0121792 0.000681286
9.19528 -0.0120767 0.000672629
9.23327 -0.0119754 0.000664113
9.2713 -0.0118754 0.000655734
9.30935 -0.0117765 0.00064749
9.34744 -0.0116788 0.000639377
9.38556 -0.0115822 0.000631394
9.42371 -0.0114867 0.000623537
9.46189 -0.0113924 0.000615805
9.50011 -0.0112991 0.000608194
9.53836 -0.0112069 0.000600703
9.57664 -0.0111157 0.000593329
9.61496 -0.0110256 0.000586069
9.65331 -0.0109365 0.000578922
9.69169 -0.0108484 0.000571885
9.73011 -0.0107613 0.000564957
9.76856 -0.0106752 0.000558134
9.80704 -0.01059 0.000551416
9.84557 -0.0105058 0.000544799
9.88412 -0.0104225 0.000538283
9.92271 -0.0103402 0.000531866
9.96134 -0.0102587 0.000525544
10 -0.0101781 0.000519317
10.0387 -0.0100984 0.000513184
10.0774 -0.0100196 0.000507141
10.1162 -0.00994157 0.000501187
10.155 -0.00986442 0.000495322
10.1939 -0.00978809 0.000489543
10.2328 -0.00971258 0.000483848
10.2717 -0.00963788 0.000478236
10.3106 -0.00956396 0.000472706
10.3496 -0.00949082 0.000467256
10.3887 -0.00941846 0.000461885
10.4278 -0.00934685 0.00045659
10.4669 -0.00927598 0.000451372
10.506 -0.00920586 0.000446228
10.5452 -0.00913645 0.000441157
10.5845 -0.00906777 0.000436158
10.6238 -0.00899979 0.00043123
10.6631 -0.0089325 0.000426371
10.7024 -0.0088659 0.00042158
10.7418 -0.00879998 0.000416856
10.7813 -0.00873472 0.000412197
10.8208 -0.00867012 0.000407604
10.8603 -0.00860617 0.000403073
10.8999 -0.00854286 0.000398606
10.9395 -0.00848019 0.000394199
10.9792 -0.00841813 0.000389853
11.0189 -0.00835669 0.000385566
11.0586 -0.00829585 0.000381337
11.0984 -0.00823561 0.000377166
11.1383 -0.00817596 0.000373051
11.1781 -0.00811689 0.000368991
11.2181 -0.0080584 0.000364986
11.2581 -0.00800047 0.000361034
11.2981 -0.0079431 0.000357134
11.3381 -0.00788628 0.000353287
11.3783 -0.00783 0.00034949
11.4184 -0.00777427 0.000345743
11.4587 -0.00771906 0.000342046
11.4989 -0.00766437 0.000338397
11.5392 -0.0076102 0.000334795
11.5796 -0.00755654 0.00033124
11.62 -0.00750338 0.000327732
11.6605 -0.00745072 0.000324268
11.701 -0.00739855 0.00032085
11.7415 -0.00734686 0.000317475
11.7822 -0.00729565 0.000314143
11.8228 -0.00724491 0.000310854
11.8636 -0.00719463 0.000307607
11.9043 -0.00714482 0.0003044
11.9452 -0.00709546 0.000301234
11.986 -0.00704654 0.000298108
12.027 -0.00699807 0.000295022
12.068 -0.00695003 0.000291974
12.109 -0.00690243 0.000288963
12.1501 -0.00685525 0.000285991
12.1913 -0.00680849 0.000283055
12.2325 -0.00676214 0.000280155
12.2738 -0.00671621 0.000277291
12.3151 -0.00667068 0.000274462
12.3565 -0.00662554 0.000271668
12.3979 -0.00658081 0.000268907
12.4394 -0.00653646 0.00026618
12.481 -0.0064925 0.000263487
12.5226 -0.00644892 0.000260826
12.5643 -0.00640572 0.000258196
12.6061 -0.00636289 0.000255599
12.6479 -0.00632042 0.000253032
12.6898 -0.00627832 0.000250496
12.7317 -0.00623657 0.00024799
12.7737 -0.00619518 0.000245514
12.8158 -0.00615414 0.000243067
12.8579 -0.00611344 0.000240649
12.9001 -0.00607308 0.000238259
12.9424 -0.00603306 0.000235898
12.9847 -0.00599338 0.000233563
13.0271 -0.00595402 0.000231256
13.0696 -0.00591499 0.000228976
13.1121 -0.00587628 0.000226722
13.1547 -0.00583788 0.000224494
13.1974 -0.0057998 0.000222291
13.2402 -0.00576203 0.000220114
13.283 -0.00572457 0.000217962
13.3259 -0.00568741 0.000215834
13.3689 -0.00565055 0.00021373
13.4119 -0.00561398 0.00021165
13.455 -0.00557771 0.000209594
13.4982 -0.00554172 0.00020756
13.5415 -0.00550602 0.00020555
13.5848 -0.0054706 0.000203561
13.6283 -0.00543546 0.000201595
13.6718 -0.0054006 0.000199651
13.7153 -0.00536601 0.000197728
13.759 -0.00533169 0.000195827
13.8028 -0.00529763 0.000193946
13.8466 -0.00526384 0.000192086
13.8905 -0.00523031 0.000190247
13.9345 -0.00519704 0.000188427
13.9786 -0.00516402 0.000186627
14.0227 -0.00513125 0.000184847
14.067 -0.00509872 0.000183085
14.1113 -0.00506645 0.000181343
14.1558 -0.00503442 0.00017962
14.2003 -0.00500262 0.000177914
14.2449 -0.00497107 0.000176227
14.2896 -0.00493975 0.000174558
14.3344 -0.00490866 0.000172907
14.3793 -0.00487779 0.000171273
14.4243 -0.00484716 0.000169656
14.4693 -0.00481675 0.000168056
14.5145 -0.00478656 0.000166473
14.5598 -0.00475659 0.000164907
14.6052 -0.00472684 0.000163356
14.6506 -0.0046973 0.000161822
14.6962 -0.00466797 0.000160304
14.7419 -0.00463885 0.000158801
14.7877 -0.00460994 0.000157313
14.8336 -0.00458123 0.000155841
14.8796 -0.00455272 0.000154384
14.9257 -0.00452442 0.000152941
14.9719 -0.00449631 0.000151514
15.0182 -0.00446839 0.0001501
15.0647 -0.00444067 0.000148701
15.1112 -0.00441314 0.000147316
15.1579 -0.0043858 0.000145944
15.2047 -0.00435864 0.000144586
15.2516 -0.00433167 0.000143242
15.2986 -0.00430488 0.000141911
15.3458 -0.00427827 0.000140593
15.393 -0.00425184 0.000139288
15.4404 -0.00422558 0.000137995
15.488 -0.0041995 0.000136716
15.5356 -0.00417358 0.000135448
15.5834 -0.00414784 0.000134193
15.6313 -0.00412227 0.00013295
15.6794 -0.00409686 0.000131719
15.7276 -0.00407161 0.0001305
15.7759 -0.00404653 0.000129292
15.8243 -0.00402161 0.000128096
15.873 -0.00399684 0.000126911
15.9217 -0.00397223 0.000125737
15.9706 -0.00394778 0.000124574
16.0197 -0.00392347 0.000123423
16.0689 -0.00389932 0.000122281
16.1182 -0.00387532 0.000121151
16.1677 -0.00385146 0.00012003
16.2174 -0.00382775 0.00011892
16.2672 -0.00380418 0.000117821
16.3172 -0.00378075 0.000116731
16.3674 -0.00375746 0.000115651
16.4177 -0.00373431 0.00011458
16.4682 -0.00371129 0.00011352
16.5189 -0.00368841 0.000112469
16.5697 -0.00366566 0.000111427
16.6208 -0.00364304 0.000110394
16.672 -0.00362055 0.000109371
16.7234 -0.00359818 0.000108356
16.775 -0.00357595 0.000107351
16.8268 -0.00355383 0.000106354
16.8787 -0.00353184 0.000105365
16.9309 -0.00350996 0.000104385
16.9833 -0.00348821 0.000103414
17.0359 -0.00346657 0.000102451
17.0887 -0.00344505 0.000101496
17.1418 -0.00342363 0.000100548
17.195 -0.00340233 9.96091e-05
17.2485 -0.00338114 9.86776e-05
17.3022 -0.00336006 9.77537e-05
17.3562 -0.00333908 9.68374e-05
17.4104 -0.00331821 9.59286e-05
17.4648 -0.00329744 9.5027e-05
17.5195 -0.00327677 9.41327e-05
17.5744 -0.00325619 9.32454e-05
17.6296 -0.00323572 9.23652e-05
17.6851 -0.00321534 9.14918e-05
17.7408 -0.00319505 9.06252e-05
17.7969 -0.00317485 8.97652e-05
17.8532 -0.00315475 8.89118e-05
17.9098 -0.00313473 8.80648e-05
17.9667 -0.00311479 8.72241e-05
18.0239 -0.00309494 8.63896e-05
18.0815 -0.00307517 8.55613e-05
18.1393 -0.00305548 8.47389e-05
18.1975 -0.00303586 8.39224e-05
18.256 -0.00301632 8.31117e-05
18.3149 -0.00299686 8.23066e-05
18.3742 -0.00297746 8.15071e-05
18.4338 -0.00295813 8.0713e-05
18.4938 -0.00293887 7.99241e-05
18.5542 -0.00291967 7.91405e-05
18.615 -0.00290053 7.8362e-05
18.6762 -0.00288145 7.75884e-05
18.7379 -0.00286243 7.68196e-05
18.8 -0.00284346 7.60555e-05
18.8625 -0.00282453 7.5296e-05
18.9255 -0.00280566 7.45409e-05
18.9891 -0.00278683 7.37902e-05
19.0531 -0.00276804 7.30436e-05
19.1177 -0.00274928 7.2301e-05
19.1828 -0.00273056 7.15623e-05
19.2484 -0.00271187 7.08273e-05
19.3147 -0.00269321 7.00959e-05
19.3816 -0.00267457 6.93679e-05
19.4491 -0.00265594 6.86432e-05
19.5173 -0.00263733 6.79215e-05
19.5862 -0.00261873 6.72026e-05
19.6558 -0.00260012 6.64864e-05
19.7262 -0.00258152 6.57727e-05
19.7974 -0.0025629 6.50612e-05
19.8694 -0.00254427 6.43517e-05
19.9423 -0.00252562 6.36439e-05
20.0162 -0.00250693 6.29376e-05
20.091 -0.00248821 6.22324e-05
20.1669 -0.00246943 6.15281e-05
20.244 -0.0024506 6.08242e-05
20.3222 -0.00243169 6.01204e-05
20.4016 -0.0024127 5.94162e-05
20.4825 -0.00239361 5.87112e-05
20.5648 -0.00237441 5.80049e-05
20.6487 -0.00235507 5.72964e-05
20.7344 -0.00233558 5.65853e-05
20.8219 -0.0023159 5.58706e-05
20.9115 -0.00229602 5.51514e-05
21.0034 -0.00227589 5.44265e-05
21.0979 -0.00225548 5.36946e-05
21.1952 -0.00223472 5.29539e-05
21.2959 -0.00221356 5.22025e-05
21.4004 -0.00219192 5.14374e-05
21.5093 -0.00216968 5.06554e-05
21.6237 -0.0021467 4.98514e-05
21.7448 -0.00212276 4.90186e-05
21.8747 -0.00209755 4.81464e-05
22.0165 -0.00207051 4.7217e-05
22.1768 -0.00204058 4.61954e-05
22.3723 -0.00200495 4.49891e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1Quantum/GRpTwoLoop.txt <==
-22.3723 -0.00200093 -4.48092e-05
-22.1768 -0.00203641 -4.60072e-05
-22.0165 -0.00206622 -4.70221e-05
-21.8747 -0.00209315 -4.7945e-05
-21.7448 -0.00211826 -4.88113e-05
-21.6237 -0.00214209 -4.9638e-05
-21.5093 -0.00216498 -5.04364e-05
-21.4004 -0.00218712 -5.12127e-05
-21.2959 -0.00220867 -5.19723e-05
-21.1952 -0.00222973 -5.27181e-05
-21.0979 -0.00225039 -5.34534e-05
-21.0034 -0.00227072 -5.41798e-05
-20.9115 -0.00229076 -5.48993e-05
-20.8219 -0.00231055 -5.5613e-05
-20.7344 -0.00233013 -5.63223e-05
-20.6487 -0.00234953 -5.70278e-05
-20.5648 -0.00236878 -5.77309e-05
-20.4825 -0.0023879 -5.84316e-05
-20.4016 -0.00240689 -5.91312e-05
-20.3222 -0.00242579 -5.98296e-05
-20.244 -0.00244461 -6.05278e-05
-20.1669 -0.00246335 -6.12259e-05
-20.091 -0.00248203 -6.19246e-05
-20.0162 -0.00250067 -6.26239e-05
-19.9423 -0.00251926 -6.33245e-05
-19.8694 -0.00253782 -6.40263e-05
-19.7974 -0.00255636 -6.47299e-05
-19.7262 -0.00257488 -6.54353e-05
-19.6558 -0.00259339 -6.6143e-05
-19.5862 -0.00261189 -6.6853e-05
-19.5173 -0.0026304 -6.75657e-05
-19.4491 -0.00264891 -6.8281e-05
-19.3816 -0.00266744 -6.89996e-05
-19.3147 -0.00268598 -6.9721e-05
-19.2484 -0.00270455 -7.0446e-05
-19.1828 -0.00272314 -7.11743e-05
-19.1177 -0.00274176 -7.19065e-05
-19.0531 -0.00276041 -7.26422e-05
-18.9891 -0.00277909 -7.33821e-05
-18.9255 -0.00279782 -7.41258e-05
-18.8625 -0.00281659 -7.4874e-05
-18.8 -0.00283541 -7.56264e-05
-18.7379 -0.00285427 -7.63834e-05
-18.6762 -0.00287319 -7.71448e-05
-18.615 -0.00289216 -7.79112e-05
-18.5542 -0.00291119 -7.86822e-05
-18.4938 -0.00293027 -7.94584e-05
-18.4338 -0.00294942 -8.02394e-05
-18.3742 -0.00296864 -8.10259e-05
-18.3149 -0.00298792 -8.18175e-05
-18.256 -0.00300727 -8.26148e-05
-18.1975 -0.00302669 -8.34173e-05
-18.1393 -0.00304619 -8.42258e-05
-18.0815 -0.00306576 -8.50398e-05
-18.0239 -0.00308541 -8.58599e-05
-17.9667 -0.00310514 -8.66857e-05
-17.9098 -0.00312495 -8.75179e-05
-17.8532 -0.00314485 -8.8356e-05
-17.7969 -0.00316483 -8.92007e-05
-17.7408 -0.0031849 -9.00516e-05
-17.6851 -0.00320506 -9.09092e-05
-17.6296 -0.00322531 -9.17733e-05
-17.5744 -0.00324565 -9.26443e-05
-17.5195 -0.00326609 -9.35219e-05
-17.4648 -0.00328663 -9.44067e-05
-17.4104 -0.00330726 -9.52984e-05
-17.3562 -0.003328 -9.61975e-05
-17.3022 -0.00334884 -9.71036e-05
-17.2485 -0.00336978 -9.80174e-05
-17.195 -0.00339083 -9.89384e-05
-17.1418 -0.00341198 -9.98673e-05
-17.0887 -0.00343325 -0.000100804
-17.0359 -0.00345463 -0.000101748
-16.9833 -0.00347612 -0.0001027
-16.9309 -0.00349772 -0.000103661
-16.8787 -0.00351945 -0.000104629
-16.8268 -0.00354128 -0.000105606
-16.775 -0.00356324 -0.000106592
-16.7234 -0.00358533 -0.000107586
-16.672 -0.00360753 -0.000108588
-16.6208 -0.00362986 -0.0001096
-16.5697 -0.00365232 -0.00011062
-16.5189 -0.0036749 -0.000111649
-16.4682 -0.00369762 -0.000112687
-16.4177 -0.00372046 -0.000113735
-16.3674 -0.00374344 -0.000114792
-16.3172 -0.00376656 -0.000115859
-16.2672 -0.00378981 -0.000116935
-16.2174 -0.00381321 -0.000118022
-16.1677 -0.00383674 -0.000119117
-16.1182 -0.00386041 -0.000120224
-16.0689 -0.00388424 -0.00012134
-16.0197 -0.0039082 -0.000122467
-15.9706 -0.00393232 -0.000123604
-15.9217 -0.00395658 -0.000124752
-15.873 -0.003981 -0.00012591
-15.8243 -0.00400557 -0.00012708
-15.7759 -0.00403029 -0.00012826
-15.7276 -0.00405517 -0.000129452
-15.6794 -0.00408022 -0.000130655
-15.6313 -0.00410542 -0.00013187
-15.5834 -0.00413079 -0.000133096
-15.5356 -0.00415632 -0.000134334
-15.488 -0.00418201 -0.000135584
-15.4404 -0.00420788 -0.000136846
-15.393 -0.00423392 -0.000138121
-15.3458 -0.00426013 -0.000139408
-15.2986 -0.00428651 -0.000140707
-15.2516 -0.00431308 -0.00014202
-15.2047 -0.00433982 -0.000143345
-15.1579 -0.00436674 -0.000144684
-15.1112 -0.00439385 -0.000146035
-15.0647 -0.00442114 -0.000147401
-15.0182 -0.00444862 -0.00014878
-14.9719 -0.00447629 -0.000150173
-14.9257 -0.00450415 -0.000151579
-14.8796 -0.0045322 -0.000153001
-14.8336 -0.00456045 -0.000154436
-14.7877 -0.0045889 -0.000155887
-14.7419 -0.00461755 -0.000157352
-14.6962 -0.0046464 -0.000158832
-14.6506 -0.00467546 -0.000160327
-14.6052 -0.00470473 -0.000161838
-14.5598 -0.00473421 -0.000163365
-14.5145 -0.0047639 -0.000164907
-14.4693 -0.0047938 -0.000166465
-14.4243 -0.00482392 -0.00016804
-14.3793 -0.00485426 -0.000169632
-14.3344 -0.00488483 -0.00017124
-14.2896 -0.00491562 -0.000172865
-14.2449 -0.00494663 -0.000174507
-14.2003 -0.00497788 -0.000176167
-14.1558 -0.00500936 -0.000177844
-14.1113 -0.00504108 -0.00017954
-14.067 -0.00507303 -0.000181253
-14.0227 -0.00510523 -0.000182985
-13.9786 -0.00513767 -0.000184736
-13.9345 -0.00517035 -0.000186506
-13.8905 -0.00520329 -0.000188295
-13.8466 -0.00523647 -0.000190103
-13.8028 -0.00526992 -0.000191932
-13.759 -0.00530362 -0.00019378
-13.7153 -0.00533758 -0.000195649
-13.6718 -0.00537181 -0.000197538
-13.6283 -0.0054063 -0.000199448
-13.5848 -0.00544106 -0.00020138
-13.5415 -0.0054761 -0.000203333
-13.4982 -0.00551141 -0.000205308
-13.455 -0.00554701 -0.000207305
-13.4119 -0.00558289 -0.000209324
-13.3689 -0.00561905 -0.000211366
-13.3259 -0.0056555 -0.000213432
-13.283 -0.00569225 -0.000215521
-13.2402 -0.00572929 -0.000217633
-13.1974 -0.00576664 -0.00021977
-13.1547 -0.00580428 -0.000221931
-13.1121 -0.00584224 -0.000224117
-13.0696 -0.00588051 -0.000226328
-13.0271 -0.00591909 -0.000228565
-12.9847 -0.00595798 -0.000230828
-12.9424 -0.00599721 -0.000233117
-12.9001 -0.00603675 -0.000235433
-12.8579 -0.00607663 -0.000237776
-12.8158 -0.00611684 -0.000240146
-12.7737 -0.00615739 -0.000242545
-12.7317 -0.00619828 -0.000244972
-12.6898 -0.00623952 -0.000247428
-12.6479 -0.0062811 -0.000249912
-12.6061 -0.00632305 -0.000252427
-12.5643 -0.00636535 -0.000254971
-12.5226 -0.00640801 -0.000257546
-12.481 -0.00645104 -0.000260152
-12.4394 -0.00649444 -0.00026279
-12.3979 -0.00653822 -0.000265459
-12.3565 -0.00658238 -0.000268162
-12.3151 -0.00662693 -0.000270896
-12.2738 -0.00667187 -0.000273665
-12.2325 -0.0067172 -0.000276467
-12.1913 -0.00676294 -0.000279304
-12.1501 -0.00680908 -0.000282176
-12.109 -0.00685563 -0.000285084
-12.068 -0.00690259 -0.000288027
-12.027 -0.00694998 -0.000291008
-11.986 -0.00699779 -0.000294025
-11.9452 -0.00704604 -0.000297081
-11.9043 -0.00709472 -0.000300175
-11.8636 -0.00714384 -0.000303308
-11.8228 -0.00719341 -0.00030648
-11.7822 -0.00724344 -0.000309694
-11.7415 -0.00729392 -0.000312948
-11.701 -0.00734487 -0.000316244
-11.6605 -0.0073963 -0.000319581
-11.62 -0.00744819 -0.000322963
-11.5796 -0.00750058 -0.000326387
-11.5392 -0.00755345 -0.000329857
-11.4989 -0.00760682 -0.00033337
-11.4587 -0.00766069 -0.000336931
-11.4184 -0.00771508 -0.000340537
-11.3783 -0.00776997 -0.000344192
-11.3381 -0.00782539 -0.000347894
-11.2981 -0.00788134 -0.000351645
-11.2581 -0.00793783 -0.000355446
-11.2181 -0.00799486 -0.000359298
-11.1781 -0.00805244 -0.0003632
-11.1383 -0.00811058 -0.000367156
-11.0984 -0.00816929 -0.000371164
-11.0586 -0.00822857 -0.000375227
-11.0189 -0.00828843 -0.000379344
-10.9792 -0.00834888 -0.000383518
-10.9395 -0.00840993 -0.000387748
-10.8999 -0.00847158 -0.000392037
-10.8603 -0.00853384 -0.000396383
-10.8208 -0.00859673 -0.000400791
-10.7813 -0.00866025 -0.000405258
-10.7418 -0.0087244 -0.000409788
-10.7024 -0.00878921 -0.000414381
-10.6631 -0.00885467 -0.000419038
-10.6238 -0.00892079 -0.00042376
-10.5845 -0.0089876 -0.000428549
-10.5452 -0.00905508 -0.000433405
-10.506 -0.00912326 -0.00043833
-10.4669 -0.00919215 -0.000443325
-10.4278 -0.00926175 -0.000448392
-10.3887 -0.00933207 -0.00045353
-10.3496 -0.00940313 -0.000458743
-10.3106 -0.00947493 -0.00046403
-10.2717 -0.00954748 -0.000469395
-10.2328 -0.00962081 -0.000474836
-10.1939 -0.00969491 -0.000480358
-10.155 -0.0097698 -0.00048596
-10.1162 -0.00984549 -0.000491645
-10.0774 -0.00992199 -0.000497413
-10.0387 -0.00999932 -0.000503267
-10 -0.0100775 -0.000509206
-9.96134 -0.0101565 -0.000515236
-9.92271 -0.0102364 -0.000521354
-9.88412 -0.0103171 -0.000527566
-9.84557 -0.0103987 -0.00053387
-9.80704 -0.0104813 -0.00054027
-9.76856 -0.0105647 -0.000546767
-9.73011 -0.0106491 -0.000553363
-9.69169 -0.0107344 -0.000560059
-9.65331 -0.0108207 -0.00056686
-9.61496 -0.0109079 -0.000573764
-9.57664 -0.0109961 -0.000580776
-9.53836 -0.0110853 -0.000587895
-9.50011 -0.0111756 -0.000595128
-9.46189 -0.0112668 -0.000602471
-9.42371 -0.0113592 -0.000609932
-9.38556 -0.0114525 -0.000617509
-9.34744 -0.011547 -0.000625208
-9.30935 -0.0116425 -0.000633027
-9.2713 -0.0117392 -0.000640973
-9.23327 -0.011837 -0.000649045
-9.19528 -0.011936 -0.000657248
-9.15732 -0.0120361 -0.000665582
-9.11939 -0.0121374 -0.000674054
-9.08149 -0.0122399 -0.000682661
-9.04362 -0.0123436 -0.000691411
-9.00578 -0.0124486 -0.000700303
-8.96797 -0.0125549 -0.000709344
-8.93019 -0.0126624 -0.000718532
-8.89244 -0.0127712 -0.000727875
-8.85471 -0.0128814 -0.000737373
-8.81702 -0.0129929 -0.000747032
-8.77936 -0.0131058 -0.000756851
-8.74172 -0.0132201 -0.000766839
-8.70412 -0.0133358 -0.000776994
-8.66654 -0.013453 -0.000787324
-8.62899 -0.0135716 -0.00079783
-8.59146 -0.0136917 -0.000808518
-8.55397 -0.0138133 -0.000819389
-8.5165 -0.0139365 -0.000830451
-8.47906 -0.0140613 -0.000841704
-8.44165 -0.0141876 -0.000853156
-8.40426 -0.0143156 -0.000864807
-8.3669 -0.0144452 -0.000876667
-8.32956 -0.0145765 -0.000888735
-8.29226 -0.0147096 -0.00090102
-8.25497 -0.0148443 -0.000913523
-8.21772 -0.0149809 -0.000926253
-8.18049 -0.0151192 -0.000939211
-8.14328 -0.0152594 -0.000952407
-8.1061 -0.0154014 -0.000965841
-8.06895 -0.0155454 -0.000979524
-8.03182 -0.0156913 -0.000993456
-7.99471 -0.0158392 -0.00100765
-7.95763 -0.0159891 -0.0010221
-7.92058 -0.016141 -0.00103683
-7.88355 -0.016295 -0.00105183
-7.84654 -0.0164512 -0.00106712
-7.80955 -0.0166095 -0.00108269
-7.77259 -0.01677 -0.00109856
-7.73566 -0.0169328 -0.00111473
-7.69874 -0.0170978 -0.00113122
-7.66185 -0.0172652 -0.00114802
-7.62498 -0.017435 -0.00116515
-7.58814 -0.0176071 -0.00118262
-7.55132 -0.0177818 -0.00120043
-7.51452 -0.017959 -0.00121858
-7.47774 -0.0181387 -0.0012371
-7.44099 -0.0183211 -0.00125599
-7.40425 -0.0185061 -0.00127525
-7.36754 -0.0186938 -0.00129491
-7.33085 -0.0188844 -0.00131496
-7.29418 -0.0190777 -0.00133541
-7.25754 -0.019274 -0.00135629
-7.22091 -0.0194732 -0.0013776
-7.18431 -0.0196754 -0.00139934
-7.14772 -0.0198806 -0.00142154
-7.11116 -0.020089 -0.0014442
-7.07462 -0.0203006 -0.00146734
-7.0381 -0.0205155 -0.00149097
-7.00159 -0.0207337 -0.00151509
-6.96511 -0.0209553 -0.00153974
-6.92865 -0.0211804 -0.00156491
-6.89221 -0.021409 -0.00159062
-6.85579 -0.0216412 -0.0016169
-6.81938 -0.0218772 -0.00164375
-6.783 -0.0221169 -0.00167118
-6.74664 -0.0223605 -0.00169923
-6.71029 -0.022608 -0.00172789
-6.67397 -0.0228596 -0.00175721
-6.63766 -0.0231153 -0.00178717
-6.60137 -0.0233752 -0.00181782
-6.5651 -0.0236394 -0.00184916
-6.52885 -0.023908 -0.00188123
-6.49262 -0.0241812 -0.00191403
-6.4564 -0.0244589 -0.00194759
-6.42021 -0.0247414 -0.00198194
-6.38403 -0.0250287 -0.00201709
-6.34786 -0.0253209 -0.00205307
-6.31172 -0.0256181 -0.00208992
-6.27559 -0.0259206 -0.00212763
-6.23949 -0.0262283 -0.00216627
-6.20339 -0.0265415 -0.00220583
-6.16732 -0.0268601 -0.00224637
-6.13126 -0.0271845 -0.0022879
-6.09522 -0.0275147 -0.00233046
-6.05919 -0.0278509 -0.00237408
-6.02319 -0.0281931 -0.0024188
-5.9872 -0.0285417 -0.00246464
-5.95122 -0.0288966 -0.00251165
-5.91526 -0.0292581 -0.00255987
-5.87932 -0.0296264 -0.00260933
-5.84339 -0.0300016 -0.00266008
-5.80748 -0.0303838 -0.00271216
-5.77158 -0.0307733 -0.00276561
-5.7357 -0.0311703 -0.00282049
-5.69984 -0.031575 -0.00287684
-5.66399 -0.0319875 -0.00293471
-5.62815 -0.0324081 -0.00299415
-5.59233 -0.0328369 -0.00305523
-5.55653 -0.0332743 -0.003118
-5.52074 -0.0337204 -0.00318252
-5.48497 -0.0341755 -0.00324885
-5.4492 -0.0346398 -0.00331707
-5.41346 -0.0351136 -0.00338722
-5.37773 -0.0355971 -0.00345942
-5.34201 -0.0360906 -0.0035337
-5.30631 -0.0365945 -0.00361018
-5.27062 -0.0371089 -0.00368891
-5.23494 -0.0376342 -0.00377001
-5.19928 -0.0381708 -0.00385354
-5.16363 -0.0387189 -0.00393963
-5.128 -0.0392789 -0.00402836
-5.09237 -0.0398511 -0.00411985
-5.05677 -0.0404359 -0.0042142
-5.02117 -0.0410338 -0.00431156
-4.98559 -0.041645 -0.00441202
-4.95002 -0.04227 -0.00451575
-4.91446 -0.0429093 -0.00462285
-4.87892 -0.0435632 -0.00473352
-4.84339 -0.0442323 -0.00484786
-4.80787 -0.044917 -0.0049661
-4.77237 -0.0456178 -0.00508836
-4.73687 -0.0463352 -0.00521488
-4.70139 -0.0470699 -0.00534581
-4.66592 -0.0478223 -0.00548141
-4.63046 -0.0485931 -0.00562186
-4.59502 -0.0493828 -0.00576746
-4.55958 -0.0501921 -0.0059184
-4.52416 -0.0510217 -0.00607502
-4.48875 -0.0518723 -0.00623756
-4.45335 -0.0527446 -0.00640639
-4.41797 -0.0536394 -0.00658177
-4.38259 -0.0545574 -0.00676415
-4.34722 -0.0554995 -0.00695384
-4.31187 -0.0564665 -0.00715133
-4.27653 -0.0574593 -0.00735699
-4.24119 -0.058479 -0.00757139
-4.20587 -0.0595264 -0.00779497
-4.17056 -0.0606025 -0.00802837
-4.13526 -0.0617085 -0.00827212
-4.09997 -0.0628454 -0.00852697
-4.06469 -0.0640143 -0.00879354
-4.02942 -0.0652165 -0.0090727
-3.99416 -0.0664532 -0.0093652
-3.95891 -0.0677257 -0.00967204
-3.92367 -0.0690352 -0.00999412
-3.88844 -0.070383 -0.0103326
-3.85322 -0.0717707 -0.0106886
-3.81801 -0.0731996 -0.0110634
-3.7828 -0.0746711 -0.0114583
-3.74761 -0.0761867 -0.0118749
-3.71243 -0.0777478 -0.0123147
-3.67726 -0.0793559 -0.0127795
-3.64209 -0.0810125 -0.013271
-3.60694 -0.0827188 -0.0137914
-3.57179 -0.0844762 -0.0143425
-3.53665 -0.0862861 -0.0149267
-3.50152 -0.0881496 -0.0155462
-3.4664 -0.0900677 -0.0162035
-3.43129 -0.0920414 -0.0169008
-3.39619 -0.0940715 -0.0176407
-3.36109 -0.0961587 -0.0184254
-3.32601 -0.0983035 -0.0192574
-3.29093 -0.100506 -0.0201385
-3.25586 -0.102768 -0.021071
-3.2208 -0.105088 -0.0220562
-3.18574 -0.107467 -0.0230957
-3.1507 -0.109906 -0.02419
-3.11566 -0.112406 -0.0253401
-3.08063 -0.114969 -0.0265459
-3.0456 -0.117596 -0.0278075
-3.01059 -0.120292 -0.0291245
-2.97558 -0.123059 -0.030497
-2.94058 -0.125903 -0.0319247
-2.90558 -0.128829 -0.0334083
-2.87059 -0.131846 -0.0349487
-2.83561 -0.134961 -0.0365482
-2.80064 -0.138183 -0.0382095
-2.76567 -0.141521 -0.0399373
-2.73071 -0.144986 -0.0417368
-2.69576 -0.148589 -0.0436154
-2.66081 -0.15234 -0.0455812
-2.62587 -0.15625 -0.0476444
-2.59094 -0.160331 -0.0498158
-2.55601 -0.164592 -0.0521086
-2.52109 -0.169046 -0.0545363
-2.48617 -0.173703 -0.057115
-2.45126 -0.178573 -0.0598611
-2.41636 -0.183668 -0.0627939
-2.38146 -0.188998 -0.0659329
-2.34657 -0.194573 -0.0693012
-2.31168 -0.200404 -0.0729221
-2.2768 -0.206501 -0.0768229
-2.24192 -0.212875 -0.0810321
-2.20705 -0.219534 -0.0855822
-2.17219 -0.226487 -0.0905074
-2.13733 -0.233741 -0.0958473
-2.10247 -0.241304 -0.101643
-2.06762 -0.249179 -0.107942
-2.03278 -0.257368 -0.114794
-1.99794 -0.26587 -0.122256
-1.9631 -0.274682 -0.130387
-1.92827 -0.28379 -0.139255
-1.89345 -0.293181 -0.148927
-1.85862 -0.30283 -0.159482
-1.82381 -0.312705 -0.170998
-1.78899 -0.322763 -0.18356
-1.75419 -0.33295 -0.197251
-1.71938 -0.343196 -0.21216
-1.68458 -0.353421 -0.228368
-1.64979 -0.363524 -0.245957
-1.61499 -0.373393 -0.264995
-1.58021 -0.382897 -0.285541
-1.54542 -0.3919 -0.307634
-1.51064 -0.400248 -0.331297
-1.47586 -0.407796 -0.356524
-1.44109 -0.41439 -0.383286
-1.40632 -0.419904 -0.411527
-1.37155 -0.424222 -0.441174
-1.33679 -0.427272 -0.472138
-1.30203 -0.429007 -0.50433
-1.26727 -0.429437 -0.537676
-1.23251 -0.428595 -0.572129
-1.19776 -0.426565 -0.607695
-1.16301 -0.423431 -0.644438
-1.12827 -0.419302 -0.682509
-1.09352 -0.41424 -0.722134
-1.05878 -0.408287 -0.763644
-1.02405 -0.401386 -0.80744
-0.989309 -0.393405 -0.85403
-0.954576 -0.384054 -0.903967
-0.919844 -0.372908 -0.957891
-0.885115 -0.359318 -1.01645
-0.850388 -0.342433 -1.08032
-0.815663 -0.321093 -1.15012
-0.78094 -0.293851 -1.22641
-0.746219 -0.258866 -1.30952
-0.711499 -0.213927 -1.39957
-0.676781 -0.156382 -1.49611
-0.642065 -0.0832291 -1.59817
-0.60735 0.00881967 -1.70376
-0.572637 0.123075 -1.80984
-0.537925 0.262491 -1.91189
-0.503214 0.429128 -2.00407
-0.468504 0.623399 -2.07908
-0.433796 0.843493 -2.129
-0.399089 1.0847 -2.14591
-0.364382 1.33965 -2.12339
-0.329676 1.59863 -2.05748
-0.294972 1.85122 -1.9477
-0.260267 2.0873 -1.79695
-0.225564 2.299 -1.61092
-0.190861 2.48084 -1.39694
-0.156158 2.63041 -1.16242
-0.121456 2.74728 -0.914174
-0.0867541 2.8327 -0.657375
-0.0520524 2.88829 -0.395943
-0.0173508 2.91566 -0.132168
0.0173508 2.91566 0.132168
0.0520524 2.88829 0.395943
0.0867541 2.8327 0.657375
0.121456 2.74728 0.914174
0.156158 2.63041 1.16242
0.190861 2.48084 1.39694
0.225564 2.299 1.61092
0.260267 2.0873 1.79695
0.294972 1.85122 1.9477
0.329676 1.59863 2.05748
0.364382 1.33965 2.12339
0.399089 1.0847 2.14591
0.433796 0.843493 2.129
0.468504 0.623399 2.07908
0.503214 0.429128 2.00407
0.537925 0.262491 1.91189
0.572637 0.123075 1.80984
0.60735 0.00881967 1.70376
0.642065 -0.0832291 1.59817
0.676781 -0.156382 1.49611
0.711499 -0.213927 1.39957
0.746219 -0.258866 1.30952
0.78094 -0.293851 1.22641
0.815663 -0.321093 1.15012
0.850388 -0.342433 1.08032
0.885115 -0.359318 1.01645
0.919844 -0.372908 0.957891
0.954576 -0.384054 0.903967
0.989309 -0.393405 0.85403
1.02405 -0.401386 0.80744
1.05878 -0.408287 0.763644
1.09352 -0.41424 0.722134
1.12827 -0.419302 0.682509
1.16301 -0.423431 0.644438
1.19776 -0.426565 0.607695
1.23251 -0.428595 0.572129
1.26727 -0.429437 0.537676
1.30203 -0.429007 0.50433
1.33679 -0.427272 0.472138
1.37155 -0.424222 0.441174
1.40632 -0.419904 0.411527
1.44109 -0.41439 0.383286
1.47586 -0.407796 0.356524
1.51064 -0.400248 0.331297
1.54542 -0.3919 0.307634
1.58021 -0.382897 0.285541
1.61499 -0.373393 0.264995
1.64979 -0.363524 0.245957
1.68458 -0.353421 0.228368
1.71938 -0.343196 0.21216
1.75419 -0.33295 0.197251
1.78899 -0.322763 0.18356
1.82381 -0.312705 0.170998
1.85862 -0.30283 0.159482
1.89345 -0.293181 0.148927
1.92827 -0.28379 0.139255
1.9631 -0.274682 0.130387
1.99794 -0.26587 0.122256
2.03278 -0.257368 0.114794
2.06762 -0.249179 0.107942
2.10247 -0.241304 0.101643
2.13733 -0.233741 0.0958473
2.17219 -0.226487 0.0905074
2.20705 -0.219534 0.0855822
2.24192 -0.212875 0.0810321
2.2768 -0.206501 0.0768229
2.31168 -0.200404 0.0729221
2.34657 -0.194573 0.0693012
2.38146 -0.188998 0.0659329
2.41636 -0.183668 0.0627939
2.45126 -0.178573 0.0598611
2.48617 -0.173703 0.057115
2.52109 -0.169046 0.0545363
2.55601 -0.164592 0.0521086
2.59094 -0.160331 0.0498158
2.62587 -0.15625 0.0476444
2.66081 -0.15234 0.0455812
2.69576 -0.148589 0.0436154
2.73071 -0.144986 0.0417368
2.76567 -0.141521 0.0399373
2.80064 -0.138183 0.0382095
2.83561 -0.134961 0.0365482
2.87059 -0.131846 0.0349487
2.90558 -0.128829 0.0334083
2.94058 -0.125903 0.0319247
2.97558 -0.123059 0.030497
3.01059 -0.120292 0.0291245
3.0456 -0.117596 0.0278075
3.08063 -0.114969 0.0265459
3.11566 -0.112406 0.0253401
3.1507 -0.109906 0.02419
3.18574 -0.107467 0.0230957
3.2208 -0.105088 0.0220562
3.25586 -0.102768 0.021071
3.29093 -0.100506 0.0201385
3.32601 -0.0983035 0.0192574
3.36109 -0.0961587 0.0184254
3.39619 -0.0940715 0.0176407
3.43129 -0.0920414 0.0169008
3.4664 -0.0900677 0.0162035
3.50152 -0.0881496 0.0155462
3.53665 -0.0862861 0.0149267
3.57179 -0.0844762 0.0143425
3.60694 -0.0827188 0.0137914
3.64209 -0.0810125 0.013271
3.67726 -0.0793559 0.0127795
3.71243 -0.0777478 0.0123147
3.74761 -0.0761867 0.0118749
3.7828 -0.0746711 0.0114583
3.81801 -0.0731996 0.0110634
3.85322 -0.0717707 0.0106886
3.88844 -0.070383 0.0103326
3.92367 -0.0690352 0.00999412
3.95891 -0.0677257 0.00967204
3.99416 -0.0664532 0.0093652
4.02942 -0.0652165 0.0090727
4.06469 -0.0640143 0.00879354
4.09997 -0.0628454 0.00852697
4.13526 -0.0617085 0.00827212
4.17056 -0.0606025 0.00802837
4.20587 -0.0595264 0.00779497
4.24119 -0.058479 0.00757139
4.27653 -0.0574593 0.00735699
4.31187 -0.0564665 0.00715133
4.34722 -0.0554995 0.00695384
4.38259 -0.0545574 0.00676415
4.41797 -0.0536394 0.00658177
4.45335 -0.0527446 0.00640639
4.48875 -0.0518723 0.00623756
4.52416 -0.0510217 0.00607502
4.55958 -0.0501921 0.0059184
4.59502 -0.0493828 0.00576746
4.63046 -0.0485931 0.00562186
4.66592 -0.0478223 0.00548141
4.70139 -0.0470699 0.00534581
4.73687 -0.0463352 0.00521488
4.77237 -0.0456178 0.00508836
4.80787 -0.044917 0.0049661
4.84339 -0.0442323 0.00484786
4.87892 -0.0435632 0.00473352
4.91446 -0.0429093 0.00462285
4.95002 -0.04227 0.00451575
4.98559 -0.041645 0.00441202
5.02117 -0.0410338 0.00431156
5.05677 -0.0404359 0.0042142
5.09237 -0.0398511 0.00411985
5.128 -0.0392789 0.00402836
5.16363 -0.0387189 0.00393963
5.19928 -0.0381708 0.00385354
5.23494 -0.0376342 0.00377001
5.27062 -0.0371089 0.00368891
5.30631 -0.0365945 0.00361018
5.34201 -0.0360906 0.0035337
5.37773 -0.0355971 0.00345942
5.41346 -0.0351136 0.00338722
5.4492 -0.0346398 0.00331707
5.48497 -0.0341755 0.00324885
5.52074 -0.0337204 0.00318252
5.55653 -0.0332743 0.003118
5.59233 -0.0328369 0.00305523
5.62815 -0.0324081 0.00299415
5.66399 -0.0319875 0.00293471
5.69984 -0.031575 0.00287684
5.7357 -0.0311703 0.00282049
5.77158 -0.0307733 0.00276561
5.80748 -0.0303838 0.00271216
5.84339 -0.0300016 0.00266008
5.87932 -0.0296264 0.00260933
5.91526 -0.0292581 0.00255987
5.95122 -0.0288966 0.00251165
5.9872 -0.0285417 0.00246464
6.02319 -0.0281931 0.0024188
6.05919 -0.0278509 0.00237408
6.09522 -0.0275147 0.00233046
6.13126 -0.0271845 0.0022879
6.16732 -0.0268601 0.00224637
6.20339 -0.0265415 0.00220583
6.23949 -0.0262283 0.00216627
6.27559 -0.0259206 0.00212763
6.31172 -0.0256181 0.00208992
6.34786 -0.0253209 0.00205307
6.38403 -0.0250287 0.00201709
6.42021 -0.0247414 0.00198194
6.4564 -0.0244589 0.00194759
6.49262 -0.0241812 0.00191403
6.52885 -0.023908 0.00188123
6.5651 -0.0236394 0.00184916
6.60137 -0.0233752 0.00181782
6.63766 -0.0231153 0.00178717
6.67397 -0.0228596 0.00175721
6.71029 -0.022608 0.00172789
6.74664 -0.0223605 0.00169923
6.783 -0.0221169 0.00167118
6.81938 -0.0218772 0.00164375
6.85579 -0.0216412 0.0016169
6.89221 -0.021409 0.00159062
6.92865 -0.0211804 0.00156491
6.96511 -0.0209553 0.00153974
7.00159 -0.0207337 0.00151509
7.0381 -0.0205155 0.00149097
7.07462 -0.0203006 0.00146734
7.11116 -0.020089 0.0014442
7.14772 -0.0198806 0.00142154
7.18431 -0.0196754 0.00139934
7.22091 -0.0194732 0.0013776
7.25754 -0.019274 0.00135629
7.29418 -0.0190777 0.00133541
7.33085 -0.0188844 0.00131496
7.36754 -0.0186938 0.00129491
7.40425 -0.0185061 0.00127525
7.44099 -0.0183211 0.00125599
7.47774 -0.0181387 0.0012371
7.51452 -0.017959 0.00121858
7.55132 -0.0177818 0.00120043
7.58814 -0.0176071 0.00118262
7.62498 -0.017435 0.00116515
7.66185 -0.0172652 0.00114802
7.69874 -0.0170978 0.00113122
7.73566 -0.0169328 0.00111473
7.77259 -0.01677 0.00109856
7.80955 -0.0166095 0.00108269
7.84654 -0.0164512 0.00106712
7.88355 -0.016295 0.00105183
7.92058 -0.016141 0.00103683
7.95763 -0.0159891 0.0010221
7.99471 -0.0158392 0.00100765
8.03182 -0.0156913 0.000993456
8.06895 -0.0155454 0.000979524
8.1061 -0.0154014 0.000965841
8.14328 -0.0152594 0.000952407
8.18049 -0.0151192 0.000939211
8.21772 -0.0149809 0.000926253
8.25497 -0.0148443 0.000913523
8.29226 -0.0147096 0.00090102
8.32956 -0.0145765 0.000888735
8.3669 -0.0144452 0.000876667
8.40426 -0.0143156 0.000864807
8.44165 -0.0141876 0.000853156
8.47906 -0.0140613 0.000841704
8.5165 -0.0139365 0.000830451
8.55397 -0.0138133 0.000819389
8.59146 -0.0136917 0.000808518
8.62899 -0.0135716 0.00079783
8.66654 -0.013453 0.000787324
8.70412 -0.0133358 0.000776994
8.74172 -0.0132201 0.000766839
8.77936 -0.0131058 0.000756851
8.81702 -0.0129929 0.000747032
8.85471 -0.0128814 0.000737373
8.89244 -0.0127712 0.000727875
8.93019 -0.0126624 0.000718532
8.96797 -0.0125549 0.000709344
9.00578 -0.0124486 0.000700303
9.04362 -0.0123436 0.000691411
9.08149 -0.0122399 0.000682661
9.11939 -0.0121374 0.000674054
9.15732 -0.0120361 0.000665582
9.19528 -0.011936 0.000657248
9.23327 -0.011837 0.000649045
9.2713 -0.0117392 0.000640973
9.30935 -0.0116425 0.000633027
9.34744 -0.011547 0.000625208
9.38556 -0.0114525 0.000617509
9.42371 -0.0113592 0.000609932
9.46189 -0.0112668 0.000602471
9.50011 -0.0111756 0.000595128
9.53836 -0.0110853 0.000587895
9.57664 -0.0109961 0.000580776
9.61496 -0.0109079 0.000573764
9.65331 -0.0108207 0.00056686
9.69169 -0.0107344 0.000560059
9.73011 -0.0106491 0.000553363
9.76856 -0.0105647 0.000546767
9.80704 -0.0104813 0.00054027
9.84557 -0.0103987 0.00053387
9.88412 -0.0103171 0.000527566
9.92271 -0.0102364 0.000521354
9.96134 -0.0101565 0.000515236
10 -0.0100775 0.000509206
10.0387 -0.00999932 0.000503267
10.0774 -0.00992199 0.000497413
10.1162 -0.00984549 0.000491645
10.155 -0.0097698 0.00048596
10.1939 -0.00969491 0.000480358
10.2328 -0.00962081 0.000474836
10.2717 -0.00954748 0.000469395
10.3106 -0.00947493 0.00046403
10.3496 -0.00940313 0.000458743
10.3887 -0.00933207 0.00045353
10.4278 -0.00926175 0.000448392
10.4669 -0.00919215 0.000443325
10.506 -0.00912326 0.00043833
10.5452 -0.00905508 0.000433405
10.5845 -0.0089876 0.000428549
10.6238 -0.00892079 0.00042376
10.6631 -0.00885467 0.000419038
10.7024 -0.00878921 0.000414381
10.7418 -0.0087244 0.000409788
10.7813 -0.00866025 0.000405258
10.8208 -0.00859673 0.000400791
10.8603 -0.00853384 0.000396383
10.8999 -0.00847158 0.000392037
10.9395 -0.00840993 0.000387748
10.9792 -0.00834888 0.000383518
11.0189 -0.00828843 0.000379344
11.0586 -0.00822857 0.000375227
11.0984 -0.00816929 0.000371164
11.1383 -0.00811058 0.000367156
11.1781 -0.00805244 0.0003632
11.2181 -0.00799486 0.000359298
11.2581 -0.00793783 0.000355446
11.2981 -0.00788134 0.000351645
11.3381 -0.00782539 0.000347894
11.3783 -0.00776997 0.000344192
11.4184 -0.00771508 0.000340537
11.4587 -0.00766069 0.000336931
11.4989 -0.00760682 0.00033337
11.5392 -0.00755345 0.000329857
11.5796 -0.00750058 0.000326387
11.62 -0.00744819 0.000322963
11.6605 -0.0073963 0.000319581
11.701 -0.00734487 0.000316244
11.7415 -0.00729392 0.000312948
11.7822 -0.00724344 0.000309694
11.8228 -0.00719341 0.00030648
11.8636 -0.00714384 0.000303308
11.9043 -0.00709472 0.000300175
11.9452 -0.00704604 0.000297081
11.986 -0.00699779 0.000294025
12.027 -0.00694998 0.000291008
12.068 -0.00690259 0.000288027
12.109 -0.00685563 0.000285084
12.1501 -0.00680908 0.000282176
12.1913 -0.00676294 0.000279304
12.2325 -0.0067172 0.000276467
12.2738 -0.00667187 0.000273665
12.3151 -0.00662693 0.000270896
12.3565 -0.00658238 0.000268162
12.3979 -0.00653822 0.000265459
12.4394 -0.00649444 0.00026279
12.481 -0.00645104 0.000260152
12.5226 -0.00640801 0.000257546
12.5643 -0.00636535 0.000254971
12.6061 -0.00632305 0.000252427
12.6479 -0.0062811 0.000249912
12.6898 -0.00623952 0.000247428
12.7317 -0.00619828 0.000244972
12.7737 -0.00615739 0.000242545
12.8158 -0.00611684 0.000240146
12.8579 -0.00607663 0.000237776
12.9001 -0.00603675 0.000235433
12.9424 -0.00599721 0.000233117
12.9847 -0.00595798 0.000230828
13.0271 -0.00591909 0.000228565
13.0696 -0.00588051 0.000226328
13.1121 -0.00584224 0.000224117
13.1547 -0.00580428 0.000221931
13.1974 -0.00576664 0.00021977
13.2402 -0.00572929 0.000217633
13.283 -0.00569225 0.000215521
13.3259 -0.0056555 0.000213432
13.3689 -0.00561905 0.000211366
13.4119 -0.00558289 0.000209324
13.455 -0.00554701 0.000207305
13.4982 -0.00551141 0.000205308
13.5415 -0.0054761 0.000203333
13.5848 -0.00544106 0.00020138
13.6283 -0.0054063 0.000199448
13.6718 -0.00537181 0.000197538
13.7153 -0.00533758 0.000195649
13.759 -0.00530362 0.00019378
13.8028 -0.00526992 0.000191932
13.8466 -0.00523647 0.000190103
13.8905 -0.00520329 0.000188295
13.9345 -0.00517035 0.000186506
13.9786 -0.00513767 0.000184736
14.0227 -0.00510523 0.000182985
14.067 -0.00507303 0.000181253
14.1113 -0.00504108 0.00017954
14.1558 -0.00500936 0.000177844
14.2003 -0.00497788 0.000176167
14.2449 -0.00494663 0.000174507
14.2896 -0.00491562 0.000172865
14.3344 -0.00488483 0.00017124
14.3793 -0.00485426 0.000169632
14.4243 -0.00482392 0.00016804
14.4693 -0.0047938 0.000166465
14.5145 -0.0047639 0.000164907
14.5598 -0.00473421 0.000163365
14.6052 -0.00470473 0.000161838
14.6506 -0.00467546 0.000160327
14.6962 -0.0046464 0.000158832
14.7419 -0.00461755 0.000157352
14.7877 -0.0045889 0.000155887
14.8336 -0.00456045 0.000154436
14.8796 -0.0045322 0.000153001
14.9257 -0.00450415 0.000151579
14.9719 -0.00447629 0.000150173
15.0182 -0.00444862 0.00014878
15.0647 -0.00442114 0.000147401
15.1112 -0.00439385 0.000146035
15.1579 -0.00436674 0.000144684
15.2047 -0.00433982 0.000143345
15.2516 -0.00431308 0.00014202
15.2986 -0.00428651 0.000140707
15.3458 -0.00426013 0.000139408
15.393 -0.00423392 0.000138121
15.4404 -0.00420788 0.000136846
15.488 -0.00418201 0.000135584
15.5356 -0.00415632 0.000134334
15.5834 -0.00413079 0.000133096
15.6313 -0.00410542 0.00013187
15.6794 -0.00408022 0.000130655
15.7276 -0.00405517 0.000129452
15.7759 -0.00403029 0.00012826
15.8243 -0.00400557 0.00012708
15.873 -0.003981 0.00012591
15.9217 -0.00395658 0.000124752
15.9706 -0.00393232 0.000123604
16.0197 -0.0039082 0.000122467
16.0689 -0.00388424 0.00012134
16.1182 -0.00386041 0.000120224
16.1677 -0.00383674 0.000119117
16.2174 -0.00381321 0.000118022
16.2672 -0.00378981 0.000116935
16.3172 -0.00376656 0.000115859
16.3674 -0.00374344 0.000114792
16.4177 -0.00372046 0.000113735
16.4682 -0.00369762 0.000112687
16.5189 -0.0036749 0.000111649
16.5697 -0.00365232 0.00011062
16.6208 -0.00362986 0.0001096
16.672 -0.00360753 0.000108588
16.7234 -0.00358533 0.000107586
16.775 -0.00356324 0.000106592
16.8268 -0.00354128 0.000105606
16.8787 -0.00351945 0.000104629
16.9309 -0.00349772 0.000103661
16.9833 -0.00347612 0.0001027
17.0359 -0.00345463 0.000101748
17.0887 -0.00343325 0.000100804
17.1418 -0.00341198 9.98673e-05
17.195 -0.00339083 9.89384e-05
17.2485 -0.00336978 9.80174e-05
17.3022 -0.00334884 9.71036e-05
17.3562 -0.003328 9.61975e-05
17.4104 -0.00330726 9.52984e-05
17.4648 -0.00328663 9.44067e-05
17.5195 -0.00326609 9.35219e-05
17.5744 -0.00324565 9.26443e-05
17.6296 -0.00322531 9.17733e-05
17.6851 -0.00320506 9.09092e-05
17.7408 -0.0031849 9.00516e-05
17.7969 -0.00316483 8.92007e-05
17.8532 -0.00314485 8.8356e-05
17.9098 -0.00312495 8.75179e-05
17.9667 -0.00310514 8.66857e-05
18.0239 -0.00308541 8.58599e-05
18.0815 -0.00306576 8.50398e-05
18.1393 -0.00304619 8.42258e-05
18.1975 -0.00302669 8.34173e-05
18.256 -0.00300727 8.26148e-05
18.3149 -0.00298792 8.18175e-05
18.3742 -0.00296864 8.10259e-05
18.4338 -0.00294942 8.02394e-05
18.4938 -0.00293027 7.94584e-05
18.5542 -0.00291119 7.86822e-05
18.615 -0.00289216 7.79112e-05
18.6762 -0.00287319 7.71448e-05
18.7379 -0.00285427 7.63834e-05
18.8 -0.00283541 7.56264e-05
18.8625 -0.00281659 7.4874e-05
18.9255 -0.00279782 7.41258e-05
18.9891 -0.00277909 7.33821e-05
19.0531 -0.00276041 7.26422e-05
19.1177 -0.00274176 7.19065e-05
19.1828 -0.00272314 7.11743e-05
19.2484 -0.00270455 7.0446e-05
19.3147 -0.00268598 6.9721e-05
19.3816 -0.00266744 6.89996e-05
19.4491 -0.00264891 6.8281e-05
19.5173 -0.0026304 6.75657e-05
19.5862 -0.00261189 6.6853e-05
19.6558 -0.00259339 6.6143e-05
19.7262 -0.00257488 6.54353e-05
19.7974 -0.00255636 6.47299e-05
19.8694 -0.00253782 6.40263e-05
19.9423 -0.00251926 6.33245e-05
20.0162 -0.00250067 6.26239e-05
20.091 -0.00248203 6.19246e-05
20.1669 -0.00246335 6.12259e-05
20.244 -0.00244461 6.05278e-05
20.3222 -0.00242579 5.98296e-05
20.4016 -0.00240689 5.91312e-05
20.4825 -0.0023879 5.84316e-05
20.5648 -0.00236878 5.77309e-05
20.6487 -0.00234953 5.70278e-05
20.7344 -0.00233013 5.63223e-05
20.8219 -0.00231055 5.5613e-05
20.9115 -0.00229076 5.48993e-05
21.0034 -0.00227072 5.41798e-05
21.0979 -0.00225039 5.34534e-05
21.1952 -0.00222973 5.27181e-05
21.2959 -0.00220867 5.19723e-05
21.4004 -0.00218712 5.12127e-05
21.5093 -0.00216498 5.04364e-05
21.6237 -0.00214209 4.9638e-05
21.7448 -0.00211826 4.88113e-05
21.8747 -0.00209315 4.7945e-05
22.0165 -0.00206622 4.70221e-05
22.1768 -0.00203641 4.60072e-05
22.3723 -0.00200093 4.48092e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1Quantum/GRp_FRG.txt <==
-22.3723 -0.00200348 -4.49166e-05
-22.1768 -0.00203907 -4.61225e-05
-22.0165 -0.00206897 -4.71399e-05
-21.8747 -0.00209598 -4.80684e-05
-21.7448 -0.00212116 -4.89365e-05
-21.6237 -0.00214506 -4.97673e-05
-21.5093 -0.00216799 -5.05662e-05
-21.4004 -0.00219018 -5.13452e-05
-21.2959 -0.00221179 -5.21053e-05
-21.1952 -0.00223291 -5.28544e-05
-21.0979 -0.00225363 -5.35908e-05
-21.0034 -0.00227402 -5.43203e-05
-20.9115 -0.00229411 -5.50406e-05
-20.8219 -0.00231396 -5.5757e-05
-20.7344 -0.0023336 -5.6467e-05
-20.6487 -0.00235306 -5.7175e-05
-20.5648 -0.00237236 -5.78784e-05
-20.4825 -0.00239153 -5.85815e-05
-20.4016 -0.00241058 -5.92812e-05
-20.3222 -0.00242953 -5.99817e-05
-20.244 -0.0024484 -6.06799e-05
-20.1669 -0.00246719 -6.13798e-05
-20.091 -0.00248593 -6.20782e-05
-20.0162 -0.00250461 -6.27789e-05
-19.9423 -0.00252326 -6.34789e-05
-19.8694 -0.00254187 -6.41818e-05
-19.7974 -0.00256046 -6.48845e-05
-19.7262 -0.00257903 -6.55905e-05
-19.6558 -0.00259759 -6.62968e-05
-19.5862 -0.00261614 -6.7007e-05
-19.5173 -0.0026347 -6.77178e-05
-19.4491 -0.00265326 -6.84327e-05
-19.3816 -0.00267183 -6.91487e-05
-19.3147 -0.00269042 -6.98691e-05
-19.2484 -0.00270903 -7.05909e-05
-19.1828 -0.00272766 -7.13175e-05
-19.1177 -0.00274633 -7.20457e-05
-19.0531 -0.00276502 -7.2779e-05
-18.9891 -0.00278375 -7.35142e-05
-18.9255 -0.00280252 -7.42546e-05
-18.8625 -0.00282133 -7.49973e-05
-18.8 -0.00284018 -7.57454e-05
-18.7379 -0.00285908 -7.6496e-05
-18.6762 -0.00287804 -7.72524e-05
-18.615 -0.00289704 -7.80113e-05
-18.5542 -0.0029161 -7.87764e-05
-18.4938 -0.00293523 -7.95442e-05
-18.4338 -0.00295441 -8.03184e-05
-18.3742 -0.00297365 -8.10957e-05
-18.3149 -0.00299296 -8.18795e-05
-18.256 -0.00301234 -8.26666e-05
-18.1975 -0.00303179 -8.34606e-05
-18.1393 -0.00305132 -8.42581e-05
-18.0815 -0.00307091 -8.50627e-05
-18.0239 -0.00309059 -8.5871e-05
-17.9667 -0.00311034 -8.66867e-05
-17.9098 -0.00313017 -8.75065e-05
-17.8532 -0.00315009 -8.83339e-05
-17.7969 -0.00317009 -8.91655e-05
-17.7408 -0.00319017 -9.0005e-05
-17.6851 -0.00321035 -9.08491e-05
-17.6296 -0.00323062 -9.17013e-05
-17.5744 -0.00325097 -9.25583e-05
-17.5195 -0.00327143 -9.34238e-05
-17.4648 -0.00329198 -9.42943e-05
-17.4104 -0.00331262 -9.51735e-05
-17.3562 -0.00333337 -9.6058e-05
-17.3022 -0.00335422 -9.69515e-05
-17.2485 -0.00337517 -9.78505e-05
-17.195 -0.00339622 -9.87589e-05
-17.1418 -0.00341739 -9.9673e-05
-17.0887 -0.00343866 -0.000100597
-17.0359 -0.00346004 -0.000101527
-16.9833 -0.00348153 -0.000102466
-16.9309 -0.00350314 -0.000103412
-16.8787 -0.00352487 -0.000104368
-16.8268 -0.00354671 -0.000105331
-16.775 -0.00356867 -0.000106304
-16.7234 -0.00359075 -0.000107284
-16.672 -0.00361296 -0.000108275
-16.6208 -0.00363529 -0.000109273
-16.5697 -0.00365774 -0.000110282
-16.5189 -0.00368033 -0.000111299
-16.4682 -0.00370304 -0.000112326
-16.4177 -0.00372589 -0.000113362
-16.3674 -0.00374887 -0.000114409
-16.3172 -0.00377198 -0.000115464
-16.2672 -0.00379523 -0.000116531
-16.2174 -0.00381863 -0.000117607
-16.1677 -0.00384216 -0.000118694
-16.1182 -0.00386583 -0.00011979
-16.0689 -0.00388965 -0.000120899
-16.0197 -0.00391362 -0.000122016
-15.9706 -0.00393774 -0.000123146
-15.9217 -0.003962 -0.000124286
-15.873 -0.00398642 -0.000125438
-15.8243 -0.004011 -0.0001266
-15.7759 -0.00403572 -0.000127775
-15.7276 -0.00406061 -0.000128959
-15.6794 -0.00408566 -0.000130158
-15.6313 -0.00411087 -0.000131366
-15.5834 -0.00413624 -0.000132588
-15.5356 -0.00416179 -0.000133821
-15.488 -0.00418749 -0.000135068
-15.4404 -0.00421337 -0.000136325
-15.393 -0.00423943 -0.000137597
-15.3458 -0.00426565 -0.000138879
-15.2986 -0.00429206 -0.000140177
-15.2516 -0.00431864 -0.000141486
-15.2047 -0.00434541 -0.00014281
-15.1579 -0.00437235 -0.000144146
-15.1112 -0.00439949 -0.000145497
-15.0647 -0.00442681 -0.00014686
-15.0182 -0.00445432 -0.00014824
-14.9719 -0.00448202 -0.000149631
-14.9257 -0.00450992 -0.00015104
-14.8796 -0.00453801 -0.00015246
-14.8336 -0.00456631 -0.000153899
-14.7877 -0.00459481 -0.000155349
-14.7419 -0.00462351 -0.000156818
-14.6962 -0.00465241 -0.000158299
-14.6506 -0.00468153 -0.0001598
-14.6052 -0.00471086 -0.000161313
-14.5598 -0.0047404 -0.000162846
-14.5145 -0.00477016 -0.000164392
-14.4693 -0.00480014 -0.000165958
-14.4243 -0.00483034 -0.000167538
-14.3793 -0.00486076 -0.000169138
-14.3344 -0.00489141 -0.000170753
-14.2896 -0.00492229 -0.000172389
-14.2449 -0.00495341 -0.00017404
-14.2003 -0.00498476 -0.000175712
-14.1558 -0.00501634 -0.0001774
-14.1113 -0.00504817 -0.00017911
-14.067 -0.00508024 -0.000180836
-14.0227 -0.00511256 -0.000182585
-13.9786 -0.00514513 -0.000184351
-13.9345 -0.00517795 -0.00018614
-13.8905 -0.00521102 -0.000187946
-13.8466 -0.00524435 -0.000189776
-13.8028 -0.00527795 -0.000191623
-13.759 -0.00531181 -0.000193496
-13.7153 -0.00534593 -0.000195386
-13.6718 -0.00538033 -0.000197302
-13.6283 -0.005415 -0.000199237
-13.5848 -0.00544995 -0.000201198
-13.5415 -0.00548517 -0.000203179
-13.4982 -0.00552069 -0.000205186
-13.455 -0.00555648 -0.000207214
-13.4119 -0.00559257 -0.000209269
-13.3689 -0.00562895 -0.000211345
-13.3259 -0.00566563 -0.000213449
-13.283 -0.00570261 -0.000215575
-13.2402 -0.00573989 -0.00021773
-13.1974 -0.00577748 -0.000219906
-13.1547 -0.00581539 -0.000222113
-13.1121 -0.0058536 -0.000224343
-13.0696 -0.00589214 -0.000226604
-13.0271 -0.005931 -0.000228888
-12.9847 -0.00597018 -0.000231203
-12.9424 -0.00600969 -0.000233543
-12.9001 -0.00604954 -0.000235915
-12.8579 -0.00608973 -0.000238312
-12.8158 -0.00613025 -0.000240743
-12.7737 -0.00617113 -0.000243199
-12.7317 -0.00621235 -0.00024569
-12.6898 -0.00625393 -0.000248206
-12.6479 -0.00629586 -0.000250758
-12.6061 -0.00633816 -0.000253337
-12.5643 -0.00638082 -0.000255952
-12.5226 -0.00642386 -0.000258595
-12.481 -0.00646727 -0.000261275
-12.4394 -0.00651106 -0.000263984
-12.3979 -0.00655523 -0.00026673
-12.3565 -0.0065998 -0.000269506
-12.3151 -0.00664475 -0.000272322
-12.2738 -0.00669011 -0.000275167
-12.2325 -0.00673587 -0.000278053
-12.1913 -0.00678203 -0.00028097
-12.1501 -0.00682861 -0.000283928
-12.109 -0.00687561 -0.000286918
-12.068 -0.00692304 -0.000289951
-12.027 -0.00697089 -0.000293017
-11.986 -0.00701917 -0.000296127
-11.9452 -0.00706789 -0.000299271
-11.9043 -0.00711706 -0.000302461
-11.8636 -0.00716668 -0.000305686
-11.8228 -0.00721676 -0.000308957
-11.7822 -0.00726729 -0.000312266
-11.7415 -0.0073183 -0.000315622
-11.701 -0.00736978 -0.000319016
-11.6605 -0.00742173 -0.000322461
-11.62 -0.00747418 -0.000325944
-11.5796 -0.00752711 -0.000329479
-11.5392 -0.00758055 -0.000333055
-11.4989 -0.00763449 -0.000336684
-11.4587 -0.00768894 -0.000340355
-11.4184 -0.00774391 -0.000344082
-11.3783 -0.00779941 -0.000347852
-11.3381 -0.00785544 -0.00035168
-11.2981 -0.00791201 -0.000355553
-11.2581 -0.00796912 -0.000359485
-11.2181 -0.00802679 -0.000363465
-11.1781 -0.00808502 -0.000367506
-11.1383 -0.00814383 -0.000371597
-11.0984 -0.00820321 -0.000375751
-11.0586 -0.00826317 -0.000379955
-11.0189 -0.00832373 -0.000384227
-10.9792 -0.00838489 -0.000388551
-10.9395 -0.00844666 -0.000392943
-10.8999 -0.00850905 -0.000397391
-10.8603 -0.00857207 -0.000401909
-10.8208 -0.00863572 -0.000406485
-10.7813 -0.00870002 -0.000411134
-10.7418 -0.00876498 -0.000415843
-10.7024 -0.0088306 -0.000420628
-10.6631 -0.00889689 -0.000425475
-10.6238 -0.00896387 -0.000430402
-10.5845 -0.00903154 -0.000435392
-10.5452 -0.00909991 -0.000440465
-10.506 -0.009169 -0.000445605
-10.4669 -0.00923882 -0.000450829
-10.4278 -0.00930937 -0.000456124
-10.3887 -0.00938066 -0.000461507
-10.3496 -0.00945272 -0.000466963
-10.3106 -0.00952554 -0.00047251
-10.2717 -0.00959915 -0.000478133
-10.2328 -0.00967354 -0.000483852
-10.1939 -0.00974875 -0.000489649
-10.155 -0.00982476 -0.000495546
-10.1162 -0.00990161 -0.000501525
-10.0774 -0.00997931 -0.000507607
-10.0387 -0.0100579 -0.000513776
-10 -0.0101373 -0.000520052
-9.96134 -0.0102176 -0.000526417
-9.92271 -0.0102988 -0.000532895
-9.88412 -0.0103809 -0.000539466
-9.84557 -0.0104639 -0.000546154
-9.80704 -0.0105479 -0.000552941
-9.76856 -0.0106328 -0.000559849
-9.73011 -0.0107187 -0.00056686
-9.69169 -0.0108055 -0.000573997
-9.65331 -0.0108934 -0.000581242
-9.61496 -0.0109823 -0.000588619
-9.57664 -0.0110722 -0.000596108
-9.53836 -0.0111632 -0.000603735
-9.50011 -0.0112552 -0.000611477
-9.46189 -0.0113483 -0.000619363
-9.42371 -0.0114425 -0.00062737
-9.38556 -0.0115378 -0.000635525
-9.34744 -0.0116342 -0.000643804
-9.30935 -0.0117318 -0.000652237
-9.2713 -0.0118305 -0.000660799
-9.23327 -0.0119304 -0.000669517
-9.19528 -0.0120315 -0.000678368
-9.15732 -0.0121338 -0.00068738
-9.11939 -0.0122374 -0.000696527
-9.08149 -0.0123422 -0.000705838
-9.04362 -0.0124483 -0.000715286
-9.00578 -0.0125557 -0.000724902
-8.96797 -0.0126644 -0.000734657
-8.93019 -0.0127744 -0.000744582
-8.89244 -0.0128858 -0.000754647
-8.85471 -0.0129985 -0.000764885
-8.81702 -0.0131126 -0.000775266
-8.77936 -0.0132282 -0.000785823
-8.74172 -0.0133452 -0.000796524
-8.70412 -0.0134637 -0.000807405
-8.66654 -0.0135837 -0.000818435
-8.62899 -0.0137052 -0.000829649
-8.59146 -0.0138282 -0.000841016
-8.55397 -0.0139529 -0.000852574
-8.5165 -0.0140791 -0.000864291
-8.47906 -0.0142069 -0.000876207
-8.44165 -0.0143365 -0.00088829
-8.40426 -0.0144677 -0.000900583
-8.3669 -0.0146006 -0.000913051
-8.32956 -0.0147353 -0.000925741
-8.29226 -0.0148718 -0.000938618
-8.25497 -0.0150101 -0.00095173
-8.21772 -0.0151503 -0.000965041
-8.18049 -0.0152923 -0.000978603
-8.14328 -0.0154363 -0.000992379
-8.1061 -0.0155822 -0.00100642
-8.06895 -0.0157302 -0.00102069
-8.03182 -0.0158801 -0.00103525
-7.99471 -0.0160322 -0.00105004
-7.95763 -0.0161863 -0.00106515
-7.92058 -0.0163426 -0.00108051
-7.88355 -0.0165011 -0.00109619
-7.84654 -0.0166618 -0.00111215
-7.80955 -0.0168248 -0.00112845
-7.77259 -0.0169901 -0.00114505
-7.73566 -0.0171578 -0.001162
-7.69874 -0.0173278 -0.00117926
-7.66185 -0.0175003 -0.00119691
-7.62498 -0.0176753 -0.00121488
-7.58814 -0.0178528 -0.00123324
-7.55132 -0.0180329 -0.00125195
-7.51452 -0.0182156 -0.00127108
-7.47774 -0.018401 -0.00129056
-7.44099 -0.0185891 -0.00131047
-7.40425 -0.01878 -0.00133076
-7.36754 -0.0189737 -0.0013515
-7.33085 -0.0191703 -0.00137262
-7.29418 -0.0193697 -0.0013942
-7.25754 -0.0195722 -0.00141617
-7.22091 -0.0197777 -0.00143863
-7.18431 -0.0199863 -0.00146149
-7.14772 -0.0201981 -0.00148483
-7.11116 -0.020413 -0.00150859
-7.07462 -0.0206312 -0.00153285
-7.0381 -0.0208528 -0.00155754
-7.00159 -0.0210777 -0.00158274
-6.96511 -0.0213061 -0.00160837
-6.92865 -0.0215381 -0.00163452
-6.89221 -0.0217736 -0.00166113
-6.85579 -0.0220129 -0.00168827
-6.81938 -0.0222559 -0.00171588
-6.783 -0.0225028 -0.00174406
-6.74664 -0.0227536 -0.00177272
-6.71029 -0.0230084 -0.00180198
-6.67397 -0.0232673 -0.00183176
-6.63766 -0.0235305 -0.00186217
-6.60137 -0.0237979 -0.00189313
-6.5651 -0.0240697 -0.00192477
-6.52885 -0.0243461 -0.00195702
-6.49262 -0.024627 -0.00198999
-6.4564 -0.0249127 -0.00202362
-6.42021 -0.0252032 -0.00205804
-6.38403 -0.0254987 -0.00209317
-6.34786 -0.0257992 -0.00212916
-6.31172 -0.0261049 -0.00216592
-6.27559 -0.0264159 -0.00220361
-6.23949 -0.0267324 -0.00224213
-6.20339 -0.0270544 -0.00228164
-6.16732 -0.0273821 -0.00232205
-6.13126 -0.0277156 -0.00236352
-6.09522 -0.0280551 -0.00240595
-6.05919 -0.0284008 -0.00244951
-6.02319 -0.0287527 -0.00249409
-5.9872 -0.029111 -0.00253986
-5.95122 -0.029476 -0.00258672
-5.91526 -0.0298477 -0.00263485
-5.87932 -0.0302263 -0.00268413
-5.84339 -0.0306121 -0.00273475
-5.80748 -0.0310052 -0.00278659
-5.77158 -0.0314057 -0.00283985
-5.7357 -0.031814 -0.00289439
-5.69984 -0.0322301 -0.00295044
-5.66399 -0.0326544 -0.00300786
-5.62815 -0.033087 -0.00306687
-5.59233 -0.0335282 -0.00312733
-5.55653 -0.0339782 -0.00318949
-5.52074 -0.0344373 -0.0032532
-5.48497 -0.0349057 -0.00331872
-5.4492 -0.0353837 -0.0033859
-5.41346 -0.0358716 -0.00345501
-5.37773 -0.0363696 -0.00352591
-5.34201 -0.0368782 -0.00359889
-5.30631 -0.0373975 -0.00367379
-5.27062 -0.037928 -0.00375095
-5.23494 -0.0384701 -0.00383019
-5.19928 -0.0390239 -0.00391188
-5.16363 -0.03959 -0.00399586
-5.128 -0.0401688 -0.00408252
-5.09237 -0.0407606 -0.00417169
-5.05677 -0.0413659 -0.00426381
-5.02117 -0.0419851 -0.00435874
-4.98559 -0.0426187 -0.00445693
-4.95002 -0.0432673 -0.00455826
-4.91446 -0.0439312 -0.00466323
-4.87892 -0.0446111 -0.00477174
-4.84339 -0.0453074 -0.00488436
-4.80787 -0.0460208 -0.00500098
-4.77237 -0.0467518 -0.00512225
-4.73687 -0.0475011 -0.00524809
-4.70139 -0.0482692 -0.00537921
-4.66592 -0.0490568 -0.00551556
-4.63046 -0.0498645 -0.00565792
-4.59502 -0.0506931 -0.00580628
-4.55958 -0.0515431 -0.0059615
-4.52416 -0.0524154 -0.00612358
-4.48875 -0.0533104 -0.00629347
-4.45335 -0.0542292 -0.00647121
-4.41797 -0.0551722 -0.00665781
-4.38259 -0.0561402 -0.00685333
-4.34722 -0.057134 -0.00705887
-4.31187 -0.0581542 -0.00727448
-4.27653 -0.0592015 -0.00750134
-4.24119 -0.0602768 -0.00773948
-4.20587 -0.0613805 -0.00799013
-4.17056 -0.0625134 -0.00825328
-4.13526 -0.063676 -0.00853017
-4.09997 -0.0648691 -0.00882068
-4.06469 -0.0660929 -0.00912596
-4.02942 -0.0673483 -0.00944568
-3.99416 -0.0686355 -0.00978079
-3.95891 -0.0699553 -0.0101306
-3.92367 -0.0713082 -0.0104956
-3.88844 -0.0726952 -0.0108747
-3.85322 -0.0741174 -0.0112681
-3.81801 -0.0755764 -0.0116743
-3.7828 -0.077074 -0.0120932
-3.74761 -0.0786129 -0.0125232
-3.71243 -0.0801959 -0.0129647
-3.67726 -0.0818267 -0.0134166
-3.64209 -0.0835088 -0.01388
-3.60694 -0.0852467 -0.0143545
-3.57179 -0.0870441 -0.0148425
-3.53665 -0.0889059 -0.0153442
-3.50152 -0.090836 -0.015863
-3.4664 -0.092839 -0.0163999
-3.43129 -0.0949188 -0.016959
-3.39619 -0.0970802 -0.0175417
-3.36109 -0.0993267 -0.0181526
-3.32601 -0.101663 -0.0187932
-3.29093 -0.104094 -0.0194688
-3.25586 -0.106623 -0.0201811
-3.2208 -0.109256 -0.0209356
-3.18574 -0.111998 -0.0217344
-3.1507 -0.114854 -0.0225838
-3.11566 -0.117829 -0.0234861
-3.08063 -0.12093 -0.0244484
-3.0456 -0.124165 -0.0254737
-3.01059 -0.127538 -0.0265701
-2.97558 -0.131059 -0.0277413
-2.94058 -0.134734 -0.0289969
-2.90558 -0.138575 -0.0303417
-2.87059 -0.142588 -0.031787
-2.83561 -0.146785 -0.033339
-2.80064 -0.151176 -0.0350113
-2.76567 -0.155774 -0.0368119
-2.73071 -0.16059 -0.0387573
-2.69576 -0.165638 -0.0408579
-2.66081 -0.170931 -0.0431337
-2.62587 -0.176487 -0.0455982
-2.59094 -0.182319 -0.0482762
-2.55601 -0.188447 -0.051185
-2.52109 -0.194887 -0.0543551
-2.48617 -0.201662 -0.0578092
-2.45126 -0.208787 -0.0615852
-2.41636 -0.21629 -0.0657125
-2.38146 -0.224189 -0.0702384
-2.34657 -0.232513 -0.0752012
-2.31168 -0.241281 -0.0806604
-2.2768 -0.250525 -0.0866661
-2.24192 -0.260266 -0.0932937
-2.20705 -0.270538 -0.100609
-2.17219 -0.28136 -0.108707
-2.13733 -0.292768 -0.117676
-2.10247 -0.304778 -0.127639
-2.06762 -0.317424 -0.13871
-2.03278 -0.330712 -0.15105
-1.99794 -0.344675 -0.164812
-1.9631 -0.3593 -0.180204
-1.92827 -0.374606 -0.197436
-1.89345 -0.390553 -0.216781
-1.85862 -0.407129 -0.238525
-1.82381 -0.424241 -0.263039
-1.78899 -0.441819 -0.29072
-1.75419 -0.459661 -0.322079
-1.71938 -0.47757 -0.357683
-1.68458 -0.495118 -0.398243
-1.64979 -0.511808 -0.444557
-1.61499 -0.526725 -0.497564
-1.58021 -0.538705 -0.558261
-1.54542 -0.545842 -0.627623
-1.51064 -0.545711 -0.706396
-1.47586 -0.534809 -0.794686
-1.44109 -0.509097 -0.891538
-1.40632 -0.463827 -0.994087
-1.37155 -0.394971 -1.09733
-1.33679 -0.299964 -1.19358
-1.30203 -0.179755 -1.27396
-1.26727 -0.0392009 -1.32942
-1.23251 0.11297 -1.354
-1.19776 0.266138 -1.34538
-1.16301 0.410311 -1.30639
-1.12827 0.537754 -1.2426
-1.09352 0.644391 -1.16162
-1.05878 0.72878 -1.07054
-1.02405 0.792218 -0.975698
-0.989309 0.836818 -0.881673
-0.954576 0.865788 -0.791714
-0.919844 0.881919 -0.707785
-0.885115 0.888239 -0.630862
-0.850388 0.886993 -0.561328
-0.815663 0.880395 -0.498984
-0.78094 0.869927 -0.443512
-0.746219 0.857019 -0.394264
-0.711499 0.842537 -0.350716
-0.676781 0.827334 -0.312141
-0.642065 0.811867 -0.278036
-0.60735 0.796616 -0.247742
-0.572637 0.781794 -0.220854
-0.537925 0.767658 -0.196825
-0.503214 0.754285 -0.175353
-0.468504 0.741805 -0.155999
-0.433796 0.730225 -0.138551
-0.399089 0.719607 -0.122658
-0.364382 0.709925 -0.108178
-0.329676 0.701204 -0.0948271
-0.294972 0.69341 -0.0825136
-0.260267 0.686547 -0.0710033
-0.225564 0.680582 -0.0602403
-0.190861 0.675513 -0.0500253
-0.156158 0.67131 -0.0403268
-0.121456 0.667971 -0.0309692
-0.0867541 0.665474 -0.0219365
-0.0520524 0.663817 -0.0130676
-0.0173508 0.662989 -0.0043551
0.0173508 0.662989 0.0043551
0.0520524 0.663817 0.0130676
0.0867541 0.665474 0.0219365
0.121456 0.667971 0.0309692
0.156158 0.67131 0.0403268
0.190861 0.675513 0.0500253
0.225564 0.680582 0.0602403
0.260267 0.686547 0.0710033
0.294972 0.69341 0.0825136
0.329676 0.701204 0.0948271
0.364382 0.709925 0.108178
0.399089 0.719607 0.122658
0.433796 0.730225 0.138551
0.468504 0.741805 0.155999
0.503214 0.754285 0.175353
0.537925 0.767658 0.196825
0.572637 0.781794 0.220854
0.60735 0.796616 0.247742
0.642065 0.811867 0.278036
0.676781 0.827334 0.312141
0.711499 0.842537 0.350716
0.746219 0.857019 0.394264
0.78094 0.869927 0.443512
0.815663 0.880395 0.498984
0.850388 0.886993 0.561328
0.885115 0.888239 0.630862
0.919844 0.881919 0.707785
0.954576 0.865788 0.791714
0.989309 0.836818 0.881673
1.02405 0.792218 0.975698
1.05878 0.72878 1.07054
1.09352 0.644391 1.16162
1.12827 0.537754 1.2426
1.16301 0.410311 1.30639
1.19776 0.266138 1.34538
1.23251 0.11297 1.354
1.26727 -0.0392009 1.32942
1.30203 -0.179755 1.27396
1.33679 -0.299964 1.19358
1.37155 -0.394971 1.09733
1.40632 -0.463827 0.994087
1.44109 -0.509097 0.891538
1.47586 -0.534809 0.794686
1.51064 -0.545711 0.706396
1.54542 -0.545842 0.627623
1.58021 -0.538705 0.558261
1.61499 -0.526725 0.497564
1.64979 -0.511808 0.444557
1.68458 -0.495118 0.398243
1.71938 -0.47757 0.357683
1.75419 -0.459661 0.322079
1.78899 -0.441819 0.29072
1.82381 -0.424241 0.263039
1.85862 -0.407129 0.238525
1.89345 -0.390553 0.216781
1.92827 -0.374606 0.197436
1.9631 -0.3593 0.180204
1.99794 -0.344675 0.164812
2.03278 -0.330712 0.15105
2.06762 -0.317424 0.13871
2.10247 -0.304778 0.127639
2.13733 -0.292768 0.117676
2.17219 -0.28136 0.108707
2.20705 -0.270538 0.100609
2.24192 -0.260266 0.0932937
2.2768 -0.250525 0.0866661
2.31168 -0.241281 0.0806604
2.34657 -0.232513 0.0752012
2.38146 -0.224189 0.0702384
2.41636 -0.21629 0.0657125
2.45126 -0.208787 0.0615852
2.48617 -0.201662 0.0578092
2.52109 -0.194887 0.0543551
2.55601 -0.188447 0.051185
2.59094 -0.182319 0.0482762
2.62587 -0.176487 0.0455982
2.66081 -0.170931 0.0431337
2.69576 -0.165638 0.0408579
2.73071 -0.16059 0.0387573
2.76567 -0.155774 0.0368119
2.80064 -0.151176 0.0350113
2.83561 -0.146785 0.033339
2.87059 -0.142588 0.031787
2.90558 -0.138575 0.0303417
2.94058 -0.134734 0.0289969
2.97558 -0.131059 0.0277413
3.01059 -0.127538 0.0265701
3.0456 -0.124165 0.0254737
3.08063 -0.12093 0.0244484
3.11566 -0.117829 0.0234861
3.1507 -0.114854 0.0225838
3.18574 -0.111998 0.0217344
3.2208 -0.109256 0.0209356
3.25586 -0.106623 0.0201811
3.29093 -0.104094 0.0194688
3.32601 -0.101663 0.0187932
3.36109 -0.0993267 0.0181526
3.39619 -0.0970802 0.0175417
3.43129 -0.0949188 0.016959
3.4664 -0.092839 0.0163999
3.50152 -0.090836 0.015863
3.53665 -0.0889059 0.0153442
3.57179 -0.0870441 0.0148425
3.60694 -0.0852467 0.0143545
3.64209 -0.0835088 0.01388
3.67726 -0.0818267 0.0134166
3.71243 -0.0801959 0.0129647
3.74761 -0.0786129 0.0125232
3.7828 -0.077074 0.0120932
3.81801 -0.0755764 0.0116743
3.85322 -0.0741174 0.0112681
3.88844 -0.0726952 0.0108747
3.92367 -0.0713082 0.0104956
3.95891 -0.0699553 0.0101306
3.99416 -0.0686355 0.00978079
4.02942 -0.0673483 0.00944568
4.06469 -0.0660929 0.00912596
4.09997 -0.0648691 0.00882068
4.13526 -0.063676 0.00853017
4.17056 -0.0625134 0.00825328
4.20587 -0.0613805 0.00799013
4.24119 -0.0602768 0.00773948
4.27653 -0.0592015 0.00750134
4.31187 -0.0581542 0.00727448
4.34722 -0.057134 0.00705887
4.38259 -0.0561402 0.00685333
4.41797 -0.0551722 0.00665781
4.45335 -0.0542292 0.00647121
4.48875 -0.0533104 0.00629347
4.52416 -0.0524154 0.00612358
4.55958 -0.0515431 0.0059615
4.59502 -0.0506931 0.00580628
4.63046 -0.0498645 0.00565792
4.66592 -0.0490568 0.00551556
4.70139 -0.0482692 0.00537921
4.73687 -0.0475011 0.00524809
4.77237 -0.0467518 0.00512225
4.80787 -0.0460208 0.00500098
4.84339 -0.0453074 0.00488436
4.87892 -0.0446111 0.00477174
4.91446 -0.0439312 0.00466323
4.95002 -0.0432673 0.00455826
4.98559 -0.0426187 0.00445693
5.02117 -0.0419851 0.00435874
5.05677 -0.0413659 0.00426381
5.09237 -0.0407606 0.00417169
5.128 -0.0401688 0.00408252
5.16363 -0.03959 0.00399586
5.19928 -0.0390239 0.00391188
5.23494 -0.0384701 0.00383019
5.27062 -0.037928 0.00375095
5.30631 -0.0373975 0.00367379
5.34201 -0.0368782 0.00359889
5.37773 -0.0363696 0.00352591
5.41346 -0.0358716 0.00345501
5.4492 -0.0353837 0.0033859
5.48497 -0.0349057 0.00331872
5.52074 -0.0344373 0.0032532
5.55653 -0.0339782 0.00318949
5.59233 -0.0335282 0.00312733
5.62815 -0.033087 0.00306687
5.66399 -0.0326544 0.00300786
5.69984 -0.0322301 0.00295044
5.7357 -0.031814 0.00289439
5.77158 -0.0314057 0.00283985
5.80748 -0.0310052 0.00278659
5.84339 -0.0306121 0.00273475
5.87932 -0.0302263 0.00268413
5.91526 -0.0298477 0.00263485
5.95122 -0.029476 0.00258672
5.9872 -0.029111 0.00253986
6.02319 -0.0287527 0.00249409
6.05919 -0.0284008 0.00244951
6.09522 -0.0280551 0.00240595
6.13126 -0.0277156 0.00236352
6.16732 -0.0273821 0.00232205
6.20339 -0.0270544 0.00228164
6.23949 -0.0267324 0.00224213
6.27559 -0.0264159 0.00220361
6.31172 -0.0261049 0.00216592
6.34786 -0.0257992 0.00212916
6.38403 -0.0254987 0.00209317
6.42021 -0.0252032 0.00205804
6.4564 -0.0249127 0.00202362
6.49262 -0.024627 0.00198999
6.52885 -0.0243461 0.00195702
6.5651 -0.0240697 0.00192477
6.60137 -0.0237979 0.00189313
6.63766 -0.0235305 0.00186217
6.67397 -0.0232673 0.00183176
6.71029 -0.0230084 0.00180198
6.74664 -0.0227536 0.00177272
6.783 -0.0225028 0.00174406
6.81938 -0.0222559 0.00171588
6.85579 -0.0220129 0.00168827
6.89221 -0.0217736 0.00166113
6.92865 -0.0215381 0.00163452
6.96511 -0.0213061 0.00160837
7.00159 -0.0210777 0.00158274
7.0381 -0.0208528 0.00155754
7.07462 -0.0206312 0.00153285
7.11116 -0.020413 0.00150859
7.14772 -0.0201981 0.00148483
7.18431 -0.0199863 0.00146149
7.22091 -0.0197777 0.00143863
7.25754 -0.0195722 0.00141617
7.29418 -0.0193697 0.0013942
7.33085 -0.0191703 0.00137262
7.36754 -0.0189737 0.0013515
7.40425 -0.01878 0.00133076
7.44099 -0.0185891 0.00131047
7.47774 -0.018401 0.00129056
7.51452 -0.0182156 0.00127108
7.55132 -0.0180329 0.00125195
7.58814 -0.0178528 0.00123324
7.62498 -0.0176753 0.00121488
7.66185 -0.0175003 0.00119691
7.69874 -0.0173278 0.00117926
7.73566 -0.0171578 0.001162
7.77259 -0.0169901 0.00114505
7.80955 -0.0168248 0.00112845
7.84654 -0.0166618 0.00111215
7.88355 -0.0165011 0.00109619
7.92058 -0.0163426 0.00108051
7.95763 -0.0161863 0.00106515
7.99471 -0.0160322 0.00105004
8.03182 -0.0158801 0.00103525
8.06895 -0.0157302 0.00102069
8.1061 -0.0155822 0.00100642
8.14328 -0.0154363 0.000992379
8.18049 -0.0152923 0.000978603
8.21772 -0.0151503 0.000965041
8.25497 -0.0150101 0.00095173
8.29226 -0.0148718 0.000938618
8.32956 -0.0147353 0.000925741
8.3669 -0.0146006 0.000913051
8.40426 -0.0144677 0.000900583
8.44165 -0.0143365 0.00088829
8.47906 -0.0142069 0.000876207
8.5165 -0.0140791 0.000864291
8.55397 -0.0139529 0.000852574
8.59146 -0.0138282 0.000841016
8.62899 -0.0137052 0.000829649
8.66654 -0.0135837 0.000818435
8.70412 -0.0134637 0.000807405
8.74172 -0.0133452 0.000796524
8.77936 -0.0132282 0.000785823
8.81702 -0.0131126 0.000775266
8.85471 -0.0129985 0.000764885
8.89244 -0.0128858 0.000754647
8.93019 -0.0127744 0.000744582
8.96797 -0.0126644 0.000734657
9.00578 -0.0125557 0.000724902
9.04362 -0.0124483 0.000715286
9.08149 -0.0123422 0.000705838
9.11939 -0.0122374 0.000696527
9.15732 -0.0121338 0.00068738
9.19528 -0.0120315 0.000678368
9.23327 -0.0119304 0.000669517
9.2713 -0.0118305 0.000660799
9.30935 -0.0117318 0.000652237
9.34744 -0.0116342 0.000643804
9.38556 -0.0115378 0.000635525
9.42371 -0.0114425 0.00062737
9.46189 -0.0113483 0.000619363
9.50011 -0.0112552 0.000611477
9.53836 -0.0111632 0.000603735
9.57664 -0.0110722 0.000596108
9.61496 -0.0109823 0.000588619
9.65331 -0.0108934 0.000581242
9.69169 -0.0108055 0.000573997
9.73011 -0.0107187 0.00056686
9.76856 -0.0106328 0.000559849
9.80704 -0.0105479 0.000552941
9.84557 -0.0104639 0.000546154
9.88412 -0.0103809 0.000539466
9.92271 -0.0102988 0.000532895
9.96134 -0.0102176 0.000526417
10 -0.0101373 0.000520052
10.0387 -0.0100579 0.000513776
10.0774 -0.00997931 0.000507607
10.1162 -0.00990161 0.000501525
10.155 -0.00982476 0.000495546
10.1939 -0.00974875 0.000489649
10.2328 -0.00967354 0.000483852
10.2717 -0.00959915 0.000478133
10.3106 -0.00952554 0.00047251
10.3496 -0.00945272 0.000466963
10.3887 -0.00938066 0.000461507
10.4278 -0.00930937 0.000456124
10.4669 -0.00923882 0.000450829
10.506 -0.009169 0.000445605
10.5452 -0.00909991 0.000440465
10.5845 -0.00903154 0.000435392
10.6238 -0.00896387 0.000430402
10.6631 -0.00889689 0.000425475
10.7024 -0.0088306 0.000420628
10.7418 -0.00876498 0.000415843
10.7813 -0.00870002 0.000411134
10.8208 -0.00863572 0.000406485
10.8603 -0.00857207 0.000401909
10.8999 -0.00850905 0.000397391
10.9395 -0.00844666 0.000392943
10.9792 -0.00838489 0.000388551
11.0189 -0.00832373 0.000384227
11.0586 -0.00826317 0.000379955
11.0984 -0.00820321 0.000375751
11.1383 -0.00814383 0.000371597
11.1781 -0.00808502 0.000367506
11.2181 -0.00802679 0.000363465
11.2581 -0.00796912 0.000359485
11.2981 -0.00791201 0.000355553
11.3381 -0.00785544 0.00035168
11.3783 -0.00779941 0.000347852
11.4184 -0.00774391 0.000344082
11.4587 -0.00768894 0.000340355
11.4989 -0.00763449 0.000336684
11.5392 -0.00758055 0.000333055
11.5796 -0.00752711 0.000329479
11.62 -0.00747418 0.000325944
11.6605 -0.00742173 0.000322461
11.701 -0.00736978 0.000319016
11.7415 -0.0073183 0.000315622
11.7822 -0.00726729 0.000312266
11.8228 -0.00721676 0.000308957
11.8636 -0.00716668 0.000305686
11.9043 -0.00711706 0.000302461
11.9452 -0.00706789 0.000299271
11.986 -0.00701917 0.000296127
12.027 -0.00697089 0.000293017
12.068 -0.00692304 0.000289951
12.109 -0.00687561 0.000286918
12.1501 -0.00682861 0.000283928
12.1913 -0.00678203 0.00028097
12.2325 -0.00673587 0.000278053
12.2738 -0.00669011 0.000275167
12.3151 -0.00664475 0.000272322
12.3565 -0.0065998 0.000269506
12.3979 -0.00655523 0.00026673
12.4394 -0.00651106 0.000263984
12.481 -0.00646727 0.000261275
12.5226 -0.00642386 0.000258595
12.5643 -0.00638082 0.000255952
12.6061 -0.00633816 0.000253337
12.6479 -0.00629586 0.000250758
12.6898 -0.00625393 0.000248206
12.7317 -0.00621235 0.00024569
12.7737 -0.00617113 0.000243199
12.8158 -0.00613025 0.000240743
12.8579 -0.00608973 0.000238312
12.9001 -0.00604954 0.000235915
12.9424 -0.00600969 0.000233543
12.9847 -0.00597018 0.000231203
13.0271 -0.005931 0.000228888
13.0696 -0.00589214 0.000226604
13.1121 -0.0058536 0.000224343
13.1547 -0.00581539 0.000222113
13.1974 -0.00577748 0.000219906
13.2402 -0.00573989 0.00021773
13.283 -0.00570261 0.000215575
13.3259 -0.00566563 0.000213449
13.3689 -0.00562895 0.000211345
13.4119 -0.00559257 0.000209269
13.455 -0.00555648 0.000207214
13.4982 -0.00552069 0.000205186
13.5415 -0.00548517 0.000203179
13.5848 -0.00544995 0.000201198
13.6283 -0.005415 0.000199237
13.6718 -0.00538033 0.000197302
13.7153 -0.00534593 0.000195386
13.759 -0.00531181 0.000193496
13.8028 -0.00527795 0.000191623
13.8466 -0.00524435 0.000189776
13.8905 -0.00521102 0.000187946
13.9345 -0.00517795 0.00018614
13.9786 -0.00514513 0.000184351
14.0227 -0.00511256 0.000182585
14.067 -0.00508024 0.000180836
14.1113 -0.00504817 0.00017911
14.1558 -0.00501634 0.0001774
14.2003 -0.00498476 0.000175712
14.2449 -0.00495341 0.00017404
14.2896 -0.00492229 0.000172389
14.3344 -0.00489141 0.000170753
14.3793 -0.00486076 0.000169138
14.4243 -0.00483034 0.000167538
14.4693 -0.00480014 0.000165958
14.5145 -0.00477016 0.000164392
14.5598 -0.0047404 0.000162846
14.6052 -0.00471086 0.000161313
14.6506 -0.00468153 0.0001598
14.6962 -0.00465241 0.000158299
14.7419 -0.00462351 0.000156818
14.7877 -0.00459481 0.000155349
14.8336 -0.00456631 0.000153899
14.8796 -0.00453801 0.00015246
14.9257 -0.00450992 0.00015104
14.9719 -0.00448202 0.000149631
15.0182 -0.00445432 0.00014824
15.0647 -0.00442681 0.00014686
15.1112 -0.00439949 0.000145497
15.1579 -0.00437235 0.000144146
15.2047 -0.00434541 0.00014281
15.2516 -0.00431864 0.000141486
15.2986 -0.00429206 0.000140177
15.3458 -0.00426565 0.000138879
15.393 -0.00423943 0.000137597
15.4404 -0.00421337 0.000136325
15.488 -0.00418749 0.000135068
15.5356 -0.00416179 0.000133821
15.5834 -0.00413624 0.000132588
15.6313 -0.00411087 0.000131366
15.6794 -0.00408566 0.000130158
15.7276 -0.00406061 0.000128959
15.7759 -0.00403572 0.000127775
15.8243 -0.004011 0.0001266
15.873 -0.00398642 0.000125438
15.9217 -0.003962 0.000124286
15.9706 -0.00393774 0.000123146
16.0197 -0.00391362 0.000122016
16.0689 -0.00388965 0.000120899
16.1182 -0.00386583 0.00011979
16.1677 -0.00384216 0.000118694
16.2174 -0.00381863 0.000117607
16.2672 -0.00379523 0.000116531
16.3172 -0.00377198 0.000115464
16.3674 -0.00374887 0.000114409
16.4177 -0.00372589 0.000113362
16.4682 -0.00370304 0.000112326
16.5189 -0.00368033 0.000111299
16.5697 -0.00365774 0.000110282
16.6208 -0.00363529 0.000109273
16.672 -0.00361296 0.000108275
16.7234 -0.00359075 0.000107284
16.775 -0.00356867 0.000106304
16.8268 -0.00354671 0.000105331
16.8787 -0.00352487 0.000104368
16.9309 -0.00350314 0.000103412
16.9833 -0.00348153 0.000102466
17.0359 -0.00346004 0.000101527
17.0887 -0.00343866 0.000100597
17.1418 -0.00341739 9.9673e-05
17.195 -0.00339622 9.87589e-05
17.2485 -0.00337517 9.78505e-05
17.3022 -0.00335422 9.69515e-05
17.3562 -0.00333337 9.6058e-05
17.4104 -0.00331262 9.51735e-05
17.4648 -0.00329198 9.42943e-05
17.5195 -0.00327143 9.34238e-05
17.5744 -0.00325097 9.25583e-05
17.6296 -0.00323062 9.17013e-05
17.6851 -0.00321035 9.08491e-05
17.7408 -0.00319017 9.0005e-05
17.7969 -0.00317009 8.91655e-05
17.8532 -0.00315009 8.83339e-05
17.9098 -0.00313017 8.75065e-05
17.9667 -0.00311034 8.66867e-05
18.0239 -0.00309059 8.5871e-05
18.0815 -0.00307091 8.50627e-05
18.1393 -0.00305132 8.42581e-05
18.1975 -0.00303179 8.34606e-05
18.256 -0.00301234 8.26666e-05
18.3149 -0.00299296 8.18795e-05
18.3742 -0.00297365 8.10957e-05
18.4338 -0.00295441 8.03184e-05
18.4938 -0.00293523 7.95442e-05
18.5542 -0.0029161 7.87764e-05
18.615 -0.00289704 7.80113e-05
18.6762 -0.00287804 7.72524e-05
18.7379 -0.00285908 7.6496e-05
18.8 -0.00284018 7.57454e-05
18.8625 -0.00282133 7.49973e-05
18.9255 -0.00280252 7.42546e-05
18.9891 -0.00278375 7.35142e-05
19.0531 -0.00276502 7.2779e-05
19.1177 -0.00274633 7.20457e-05
19.1828 -0.00272766 7.13175e-05
19.2484 -0.00270903 7.05909e-05
19.3147 -0.00269042 6.98691e-05
19.3816 -0.00267183 6.91487e-05
19.4491 -0.00265326 6.84327e-05
19.5173 -0.0026347 6.77178e-05
19.5862 -0.00261614 6.7007e-05
19.6558 -0.00259759 6.62968e-05
19.7262 -0.00257903 6.55905e-05
19.7974 -0.00256046 6.48845e-05
19.8694 -0.00254187 6.41818e-05
19.9423 -0.00252326 6.34789e-05
20.0162 -0.00250461 6.27789e-05
20.091 -0.00248593 6.20782e-05
20.1669 -0.00246719 6.13798e-05
20.244 -0.0024484 6.06799e-05
20.3222 -0.00242953 5.99817e-05
20.4016 -0.00241058 5.92812e-05
20.4825 -0.00239153 5.85815e-05
20.5648 -0.00237236 5.78784e-05
20.6487 -0.00235306 5.7175e-05
20.7344 -0.0023336 5.6467e-05
20.8219 -0.00231396 5.5757e-05
20.9115 -0.00229411 5.50406e-05
21.0034 -0.00227402 5.43203e-05
21.0979 -0.00225363 5.35908e-05
21.1952 -0.00223291 5.28544e-05
21.2959 -0.00221179 5.21053e-05
21.4004 -0.00219018 5.13452e-05
21.5093 -0.00216799 5.05662e-05
21.6237 -0.00214506 4.97673e-05
21.7448 -0.00212116 4.89365e-05
21.8747 -0.00209598 4.80684e-05
22.0165 -0.00206897 4.71399e-05
22.1768 -0.00203907 4.61225e-05
22.3723 -0.00200348 4.49166e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1Quantum/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.125
#Lambda=0.5
#Beta=0.25
#Nc=1
#QUANTUM=1

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=1024 aX=2 aP=0.5

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1Quantum/SigmaAOneLoop.txt <==
-22.3723 -1.00509 -4.17481e-18
-22.1768 -1.00509 -4.17481e-18
-22.0165 -1.00509 -4.17481e-18
-21.8747 -1.00509 -4.17481e-18
-21.7448 -1.00509 -4.17481e-18
-21.6237 -1.00509 -4.17481e-18
-21.5093 -1.00509 -4.17481e-18
-21.4004 -1.00509 -4.17481e-18
-21.2959 -1.00509 -4.17481e-18
-21.1952 -1.00509 -4.17481e-18
-21.0979 -1.00509 -4.17481e-18
-21.0034 -1.00509 -4.17481e-18
-20.9115 -1.00509 -4.17481e-18
-20.8219 -1.00509 -4.17481e-18
-20.7344 -1.00509 -4.17481e-18
-20.6487 -1.00509 -4.17481e-18
-20.5648 -1.00509 -4.17481e-18
-20.4825 -1.00509 -4.17481e-18
-20.4016 -1.00509 -4.17481e-18
-20.3222 -1.00509 -4.17481e-18
-20.244 -1.00509 -4.17481e-18
-20.1669 -1.00509 -4.17481e-18
-20.091 -1.00509 -4.17481e-18
-20.0162 -1.00509 -4.17481e-18
-19.9423 -1.00509 -4.17481e-18
-19.8694 -1.00509 -4.17481e-18
-19.7974 -1.00509 -4.17481e-18
-19.7262 -1.00509 -4.17481e-18
-19.6558 -1.00509 -4.17481e-18
-19.5862 -1.00509 -4.17481e-18
-19.5173 -1.00509 -4.17481e-18
-19.4491 -1.00509 -4.17481e-18
-19.3816 -1.00509 -4.17481e-18
-19.3147 -1.00509 -4.17481e-18
-19.2484 -1.00509 -4.17481e-18
-19.1828 -1.00509 -4.17481e-18
-19.1177 -1.00509 -4.17481e-18
-19.0531 -1.00509 -4.17481e-18
-18.9891 -1.00509 -4.17481e-18
-18.9255 -1.00509 -4.17481e-18
-18.8625 -1.00509 -4.17481e-18
-18.8 -1.00509 -4.17481e-18
-18.7379 -1.00509 -4.17481e-18
-18.6762 -1.00509 -4.17481e-18
-18.615 -1.00509 -4.17481e-18
-18.5542 -1.00509 -4.17481e-18
-18.4938 -1.00509 -4.17481e-18
-18.4338 -1.00509 -4.17481e-18
-18.3742 -1.00509 -4.17481e-18
-18.3149 -1.00509 -4.17481e-18
-18.256 -1.00509 -4.17481e-18
-18.1975 -1.00509 -4.17481e-18
-18.1393 -1.00509 -4.17481e-18
-18.0815 -1.00509 -4.17481e-18
-18.0239 -1.00509 -4.17481e-18
-17.9667 -1.00509 -4.17481e-18
-17.9098 -1.00509 -4.17481e-18
-17.8532 -1.00509 -4.17481e-18
-17.7969 -1.00509 -4.17481e-18
-17.7408 -1.00509 -4.17481e-18
-17.6851 -1.00509 -4.17481e-18
-17.6296 -1.00509 -4.17481e-18
-17.5744 -1.00509 -4.17481e-18
-17.5195 -1.00509 -4.17481e-18
-17.4648 -1.00509 -4.17481e-18
-17.4104 -1.00509 -4.17481e-18
-17.3562 -1.00509 -4.17481e-18
-17.3022 -1.00509 -4.17481e-18
-17.2485 -1.00509 -4.17481e-18
-17.195 -1.00509 -4.17481e-18
-17.1418 -1.00509 -4.17481e-18
-17.0887 -1.00509 -4.17481e-18
-17.0359 -1.00509 -4.17481e-18
-16.9833 -1.00509 -4.17481e-18
-16.9309 -1.00509 -4.17481e-18
-16.8787 -1.00509 -4.17481e-18
-16.8268 -1.00509 -4.17481e-18
-16.775 -1.00509 -4.17481e-18
-16.7234 -1.00509 -4.17481e-18
-16.672 -1.00509 -4.17481e-18
-16.6208 -1.00509 -4.17481e-18
-16.5697 -1.00509 -4.17481e-18
-16.5189 -1.00509 -4.17481e-18
-16.4682 -1.00509 -4.17481e-18
-16.4177 -1.00509 -4.17481e-18
-16.3674 -1.00509 -4.17481e-18
-16.3172 -1.00509 -4.17481e-18
-16.2672 -1.00509 -4.17481e-18
-16.2174 -1.00509 -4.17481e-18
-16.1677 -1.00509 -4.17481e-18
-16.1182 -1.00509 -4.17481e-18
-16.0689 -1.00509 -4.17481e-18
-16.0197 -1.00509 -4.17481e-18
-15.9706 -1.00509 -4.17481e-18
-15.9217 -1.00509 -4.17481e-18
-15.873 -1.00509 -4.17481e-18
-15.8243 -1.00509 -4.17481e-18
-15.7759 -1.00509 -4.17481e-18
-15.7276 -1.00509 -4.17481e-18
-15.6794 -1.00509 -4.17481e-18
-15.6313 -1.00509 -4.17481e-18
-15.5834 -1.00509 -4.17481e-18
-15.5356 -1.00509 -4.17481e-18
-15.488 -1.00509 -4.17481e-18
-15.4404 -1.00509 -4.17481e-18
-15.393 -1.00509 -4.17481e-18
-15.3458 -1.00509 -4.17481e-18
-15.2986 -1.00509 -4.17481e-18
-15.2516 -1.00509 -4.17481e-18
-15.2047 -1.00509 -4.17481e-18
-15.1579 -1.00509 -4.17481e-18
-15.1112 -1.00509 -4.17481e-18
-15.0647 -1.00509 -4.17481e-18
-15.0182 -1.00509 -4.17481e-18
-14.9719 -1.00509 -4.17481e-18
-14.9257 -1.00509 -4.17481e-18
-14.8796 -1.00509 -4.17481e-18
-14.8336 -1.00509 -4.17481e-18
-14.7877 -1.00509 -4.17481e-18
-14.7419 -1.00509 -4.17481e-18
-14.6962 -1.00509 -4.17481e-18
-14.6506 -1.00509 -4.17481e-18
-14.6052 -1.00509 -4.17481e-18
-14.5598 -1.00509 -4.17481e-18
-14.5145 -1.00509 -4.17481e-18
-14.4693 -1.00509 -4.17481e-18
-14.4243 -1.00509 -4.17481e-18
-14.3793 -1.00509 -4.17481e-18
-14.3344 -1.00509 -4.17481e-18
-14.2896 -1.00509 -4.17481e-18
-14.2449 -1.00509 -4.17481e-18
-14.2003 -1.00509 -4.17481e-18
-14.1558 -1.00509 -4.17481e-18
-14.1113 -1.00509 -4.17481e-18
-14.067 -1.00509 -4.17481e-18
-14.0227 -1.00509 -4.17481e-18
-13.9786 -1.00509 -4.17481e-18
-13.9345 -1.00509 -4.17481e-18
-13.8905 -1.00509 -4.17481e-18
-13.8466 -1.00509 -4.17481e-18
-13.8028 -1.00509 -4.17481e-18
-13.759 -1.00509 -4.17481e-18
-13.7153 -1.00509 -4.17481e-18
-13.6718 -1.00509 -4.17481e-18
-13.6283 -1.00509 -4.17481e-18
-13.5848 -1.00509 -4.17481e-18
-13.5415 -1.00509 -4.17481e-18
-13.4982 -1.00509 -4.17481e-18
-13.455 -1.00509 -4.17481e-18
-13.4119 -1.00509 -4.17481e-18
-13.3689 -1.00509 -4.17481e-18
-13.3259 -1.00509 -4.17481e-18
-13.283 -1.00509 -4.17481e-18
-13.2402 -1.00509 -4.17481e-18
-13.1974 -1.00509 -4.17481e-18
-13.1547 -1.00509 -4.17481e-18
-13.1121 -1.00509 -4.17481e-18
-13.0696 -1.00509 -4.17481e-18
-13.0271 -1.00509 -4.17481e-18
-12.9847 -1.00509 -4.17481e-18
-12.9424 -1.00509 -4.17481e-18
-12.9001 -1.00509 -4.17481e-18
-12.8579 -1.00509 -4.17481e-18
-12.8158 -1.00509 -4.17481e-18
-12.7737 -1.00509 -4.17481e-18
-12.7317 -1.00509 -4.17481e-18
-12.6898 -1.00509 -4.17481e-18
-12.6479 -1.00509 -4.17481e-18
-12.6061 -1.00509 -4.17481e-18
-12.5643 -1.00509 -4.17481e-18
-12.5226 -1.00509 -4.17481e-18
-12.481 -1.00509 -4.17481e-18
-12.4394 -1.00509 -4.17481e-18
-12.3979 -1.00509 -4.17481e-18
-12.3565 -1.00509 -4.17481e-18
-12.3151 -1.00509 -4.17481e-18
-12.2738 -1.00509 -4.17481e-18
-12.2325 -1.00509 -4.17481e-18
-12.1913 -1.00509 -4.17481e-18
-12.1501 -1.00509 -4.17481e-18
-12.109 -1.00509 -4.17481e-18
-12.068 -1.00509 -4.17481e-18
-12.027 -1.00509 -4.17481e-18
-11.986 -1.00509 -4.17481e-18
-11.9452 -1.00509 -4.17481e-18
-11.9043 -1.00509 -4.17481e-18
-11.8636 -1.00509 -4.17481e-18
-11.8228 -1.00509 -4.17481e-18
-11.7822 -1.00509 -4.17481e-18
-11.7415 -1.00509 -4.17481e-18
-11.701 -1.00509 -4.17481e-18
-11.6605 -1.00509 -4.17481e-18
-11.62 -1.00509 -4.17481e-18
-11.5796 -1.00509 -4.17481e-18
-11.5392 -1.00509 -4.17481e-18
-11.4989 -1.00509 -4.17481e-18
-11.4587 -1.00509 -4.17481e-18
-11.4184 -1.00509 -4.17481e-18
-11.3783 -1.00509 -4.17481e-18
-11.3381 -1.00509 -4.17481e-18
-11.2981 -1.00509 -4.17481e-18
-11.2581 -1.00509 -4.17481e-18
-11.2181 -1.00509 -4.17481e-18
-11.1781 -1.00509 -4.17481e-18
-11.1383 -1.00509 -4.17481e-18
-11.0984 -1.00509 -4.17481e-18
-11.0586 -1.00509 -4.17481e-18
-11.0189 -1.00509 -4.17481e-18
-10.9792 -1.00509 -4.17481e-18
-10.9395 -1.00509 -4.17481e-18
-10.8999 -1.00509 -4.17481e-18
-10.8603 -1.00509 -4.17481e-18
-10.8208 -1.00509 -4.17481e-18
-10.7813 -1.00509 -4.17481e-18
-10.7418 -1.00509 -4.17481e-18
-10.7024 -1.00509 -4.17481e-18
-10.6631 -1.00509 -4.17481e-18
-10.6238 -1.00509 -4.17481e-18
-10.5845 -1.00509 -4.17481e-18
-10.5452 -1.00509 -4.17481e-18
-10.506 -1.00509 -4.17481e-18
-10.4669 -1.00509 -4.17481e-18
-10.4278 -1.00509 -4.17481e-18
-10.3887 -1.00509 -4.17481e-18
-10.3496 -1.00509 -4.17481e-18
-10.3106 -1.00509 -4.17481e-18
-10.2717 -1.00509 -4.17481e-18
-10.2328 -1.00509 -4.17481e-18
-10.1939 -1.00509 -4.17481e-18
-10.155 -1.00509 -4.17481e-18
-10.1162 -1.00509 -4.17481e-18
-10.0774 -1.00509 -4.17481e-18
-10.0387 -1.00509 -4.17481e-18
-10 -1.00509 -4.17481e-18
-9.96134 -1.00509 -4.17481e-18
-9.92271 -1.00509 -4.17481e-18
-9.88412 -1.00509 -4.17481e-18
-9.84557 -1.00509 -4.17481e-18
-9.80704 -1.00509 -4.17481e-18
-9.76856 -1.00509 -4.17481e-18
-9.73011 -1.00509 -4.17481e-18
-9.69169 -1.00509 -4.17481e-18
-9.65331 -1.00509 -4.17481e-18
-9.61496 -1.00509 -4.17481e-18
-9.57664 -1.00509 -4.17481e-18
-9.53836 -1.00509 -4.17481e-18
-9.50011 -1.00509 -4.17481e-18
-9.46189 -1.00509 -4.17481e-18
-9.42371 -1.00509 -4.17481e-18
-9.38556 -1.00509 -4.17481e-18
-9.34744 -1.00509 -4.17481e-18
-9.30935 -1.00509 -4.17481e-18
-9.2713 -1.00509 -4.17481e-18
-9.23327 -1.00509 -4.17481e-18
-9.19528 -1.00509 -4.17481e-18
-9.15732 -1.00509 -4.17481e-18
-9.11939 -1.00509 -4.17481e-18
-9.08149 -1.00509 -4.17481e-18
-9.04362 -1.00509 -4.17481e-18
-9.00578 -1.00509 -4.17481e-18
-8.96797 -1.00509 -4.17481e-18
-8.93019 -1.00509 -4.17481e-18
-8.89244 -1.00509 -4.17481e-18
-8.85471 -1.00509 -4.17481e-18
-8.81702 -1.00509 -4.17481e-18
-8.77936 -1.00509 -4.17481e-18
-8.74172 -1.00509 -4.17481e-18
-8.70412 -1.00509 -4.17481e-18
-8.66654 -1.00509 -4.17481e-18
-8.62899 -1.00509 -4.17481e-18
-8.59146 -1.00509 -4.17481e-18
-8.55397 -1.00509 -4.17481e-18
-8.5165 -1.00509 -4.17481e-18
-8.47906 -1.00509 -4.17481e-18
-8.44165 -1.00509 -4.17481e-18
-8.40426 -1.00509 -4.17481e-18
-8.3669 -1.00509 -4.17481e-18
-8.32956 -1.00509 -4.17481e-18
-8.29226 -1.00509 -4.17481e-18
-8.25497 -1.00509 -4.17481e-18
-8.21772 -1.00509 -4.17481e-18
-8.18049 -1.00509 -4.17481e-18
-8.14328 -1.00509 -4.17481e-18
-8.1061 -1.00509 -4.17481e-18
-8.06895 -1.00509 -4.17481e-18
-8.03182 -1.00509 -4.17481e-18
-7.99471 -1.00509 -4.17481e-18
-7.95763 -1.00509 -4.17481e-18
-7.92058 -1.00509 -4.17481e-18
-7.88355 -1.00509 -4.17481e-18
-7.84654 -1.00509 -4.17481e-18
-7.80955 -1.00509 -4.17481e-18
-7.77259 -1.00509 -4.17481e-18
-7.73566 -1.00509 -4.17481e-18
-7.69874 -1.00509 -4.17481e-18
-7.66185 -1.00509 -4.17481e-18
-7.62498 -1.00509 -4.17481e-18
-7.58814 -1.00509 -4.17481e-18
-7.55132 -1.00509 -4.17481e-18
-7.51452 -1.00509 -4.17481e-18
-7.47774 -1.00509 -4.17481e-18
-7.44099 -1.00509 -4.17481e-18
-7.40425 -1.00509 -4.17481e-18
-7.36754 -1.00509 -4.17481e-18
-7.33085 -1.00509 -4.17481e-18
-7.29418 -1.00509 -4.17481e-18
-7.25754 -1.00509 -4.17481e-18
-7.22091 -1.00509 -4.17481e-18
-7.18431 -1.00509 -4.17481e-18
-7.14772 -1.00509 -4.17481e-18
-7.11116 -1.00509 -4.17481e-18
-7.07462 -1.00509 -4.17481e-18
-7.0381 -1.00509 -4.17481e-18
-7.00159 -1.00509 -4.17481e-18
-6.96511 -1.00509 -4.17481e-18
-6.92865 -1.00509 -4.17481e-18
-6.89221 -1.00509 -4.17481e-18
-6.85579 -1.00509 -4.17481e-18
-6.81938 -1.00509 -4.17481e-18
-6.783 -1.00509 -4.17481e-18
-6.74664 -1.00509 -4.17481e-18
-6.71029 -1.00509 -4.17481e-18
-6.67397 -1.00509 -4.17481e-18
-6.63766 -1.00509 -4.17481e-18
-6.60137 -1.00509 -4.17481e-18
-6.5651 -1.00509 -4.17481e-18
-6.52885 -1.00509 -4.17481e-18
-6.49262 -1.00509 -4.17481e-18
-6.4564 -1.00509 -4.17481e-18
-6.42021 -1.00509 -4.17481e-18
-6.38403 -1.00509 -4.17481e-18
-6.34786 -1.00509 -4.17481e-18
-6.31172 -1.00509 -4.17481e-18
-6.27559 -1.00509 -4.17481e-18
-6.23949 -1.00509 -4.17481e-18
-6.20339 -1.00509 -4.17481e-18
-6.16732 -1.00509 -4.17481e-18
-6.13126 -1.00509 -4.17481e-18
-6.09522 -1.00509 -4.17481e-18
-6.05919 -1.00509 -4.17481e-18
-6.02319 -1.00509 -4.17481e-18
-5.9872 -1.00509 -4.17481e-18
-5.95122 -1.00509 -4.17481e-18
-5.91526 -1.00509 -4.17481e-18
-5.87932 -1.00509 -4.17481e-18
-5.84339 -1.00509 -4.17481e-18
-5.80748 -1.00509 -4.17481e-18
-5.77158 -1.00509 -4.17481e-18
-5.7357 -1.00509 -4.17481e-18
-5.69984 -1.00509 -4.17481e-18
-5.66399 -1.00509 -4.17481e-18
-5.62815 -1.00509 -4.17481e-18
-5.59233 -1.00509 -4.17481e-18
-5.55653 -1.00509 -4.17481e-18
-5.52074 -1.00509 -4.17481e-18
-5.48497 -1.00509 -4.17481e-18
-5.4492 -1.00509 -4.17481e-18
-5.41346 -1.00509 -4.17481e-18
-5.37773 -1.00509 -4.17481e-18
-5.34201 -1.00509 -4.17481e-18
-5.30631 -1.00509 -4.17481e-18
-5.27062 -1.00509 -4.17481e-18
-5.23494 -1.00509 -4.17481e-18
-5.19928 -1.00509 -4.17481e-18
-5.16363 -1.00509 -4.17481e-18
-5.128 -1.00509 -4.17481e-18
-5.09237 -1.00509 -4.17481e-18
-5.05677 -1.00509 -4.17481e-18
-5.02117 -1.00509 -4.17481e-18
-4.98559 -1.00509 -4.17481e-18
-4.95002 -1.00509 -4.17481e-18
-4.91446 -1.00509 -4.17481e-18
-4.87892 -1.00509 -4.17481e-18
-4.84339 -1.00509 -4.17481e-18
-4.80787 -1.00509 -4.17481e-18
-4.77237 -1.00509 -4.17481e-18
-4.73687 -1.00509 -4.17481e-18
-4.70139 -1.00509 -4.17481e-18
-4.66592 -1.00509 -4.17481e-18
-4.63046 -1.00509 -4.17481e-18
-4.59502 -1.00509 -4.17481e-18
-4.55958 -1.00509 -4.17481e-18
-4.52416 -1.00509 -4.17481e-18
-4.48875 -1.00509 -4.17481e-18
-4.45335 -1.00509 -4.17481e-18
-4.41797 -1.00509 -4.17481e-18
-4.38259 -1.00509 -4.17481e-18
-4.34722 -1.00509 -4.17481e-18
-4.31187 -1.00509 -4.17481e-18
-4.27653 -1.00509 -4.17481e-18
-4.24119 -1.00509 -4.17481e-18
-4.20587 -1.00509 -4.17481e-18
-4.17056 -1.00509 -4.17481e-18
-4.13526 -1.00509 -4.17481e-18
-4.09997 -1.00509 -4.17481e-18
-4.06469 -1.00509 -4.17481e-18
-4.02942 -1.00509 -4.17481e-18
-3.99416 -1.00509 -4.17481e-18
-3.95891 -1.00509 -4.17481e-18
-3.92367 -1.00509 -4.17481e-18
-3.88844 -1.00509 -4.17481e-18
-3.85322 -1.00509 -4.17481e-18
-3.81801 -1.00509 -4.17481e-18
-3.7828 -1.00509 -4.17481e-18
-3.74761 -1.00509 -4.17481e-18
-3.71243 -1.00509 -4.17481e-18
-3.67726 -1.00509 -4.17481e-18
-3.64209 -1.00509 -4.17481e-18
-3.60694 -1.00509 -4.17481e-18
-3.57179 -1.00509 -4.17481e-18
-3.53665 -1.00509 -4.17481e-18
-3.50152 -1.00509 -4.17481e-18
-3.4664 -1.00509 -4.17481e-18
-3.43129 -1.00509 -4.17481e-18
-3.39619 -1.00509 -4.17481e-18
-3.36109 -1.00509 -4.17481e-18
-3.32601 -1.00509 -4.17481e-18
-3.29093 -1.00509 -4.17481e-18
-3.25586 -1.00509 -4.17481e-18
-3.2208 -1.00509 -4.17481e-18
-3.18574 -1.00509 -4.17481e-18
-3.1507 -1.00509 -4.17481e-18
-3.11566 -1.00509 -4.17481e-18
-3.08063 -1.00509 -4.17481e-18
-3.0456 -1.00509 -4.17481e-18
-3.01059 -1.00509 -4.17481e-18
-2.97558 -1.00509 -4.17481e-18
-2.94058 -1.00509 -4.17481e-18
-2.90558 -1.00509 -4.17481e-18
-2.87059 -1.00509 -4.17481e-18
-2.83561 -1.00509 -4.17481e-18
-2.80064 -1.00509 -4.17481e-18
-2.76567 -1.00509 -4.17481e-18
-2.73071 -1.00509 -4.17481e-18
-2.69576 -1.00509 -4.17481e-18
-2.66081 -1.00509 -4.17481e-18
-2.62587 -1.00509 -4.17481e-18
-2.59094 -1.00509 -4.17481e-18
-2.55601 -1.00509 -4.17481e-18
-2.52109 -1.00509 -4.17481e-18
-2.48617 -1.00509 -4.17481e-18
-2.45126 -1.00509 -4.17481e-18
-2.41636 -1.00509 -4.17481e-18
-2.38146 -1.00509 -4.17481e-18
-2.34657 -1.00509 -4.17481e-18
-2.31168 -1.00509 -4.17481e-18
-2.2768 -1.00509 -4.17481e-18
-2.24192 -1.00509 -4.17481e-18
-2.20705 -1.00509 -4.17481e-18
-2.17219 -1.00509 -4.17481e-18
-2.13733 -1.00509 -4.17481e-18
-2.10247 -1.00509 -4.17481e-18
-2.06762 -1.00509 -4.17481e-18
-2.03278 -1.00509 -4.17481e-18
-1.99794 -1.00509 -4.17481e-18
-1.9631 -1.00509 -4.17481e-18
-1.92827 -1.00509 -4.17481e-18
-1.89345 -1.00509 -4.17481e-18
-1.85862 -1.00509 -4.17481e-18
-1.82381 -1.00509 -4.17481e-18
-1.78899 -1.00509 -4.17481e-18
-1.75419 -1.00509 -4.17481e-18
-1.71938 -1.00509 -4.17481e-18
-1.68458 -1.00509 -4.17481e-18
-1.64979 -1.00509 -4.17481e-18
-1.61499 -1.00509 -4.17481e-18
-1.58021 -1.00509 -4.17481e-18
-1.54542 -1.00509 -4.17481e-18
-1.51064 -1.00509 -4.17481e-18
-1.47586 -1.00509 -4.17481e-18
-1.44109 -1.00509 -4.17481e-18
-1.40632 -1.00509 -4.17481e-18
-1.37155 -1.00509 -4.17481e-18
-1.33679 -1.00509 -4.17481e-18
-1.30203 -1.00509 -4.17481e-18
-1.26727 -1.00509 -4.17481e-18
-1.23251 -1.00509 -4.17481e-18
-1.19776 -1.00509 -4.17481e-18
-1.16301 -1.00509 -4.17481e-18
-1.12827 -1.00509 -4.17481e-18
-1.09352 -1.00509 -4.17481e-18
-1.05878 -1.00509 -4.17481e-18
-1.02405 -1.00509 -4.17481e-18
-0.989309 -1.00509 -4.17481e-18
-0.954576 -1.00509 -4.17481e-18
-0.919844 -1.00509 -4.17481e-18
-0.885115 -1.00509 -4.17481e-18
-0.850388 -1.00509 -4.17481e-18
-0.815663 -1.00509 -4.17481e-18
-0.78094 -1.00509 -4.17481e-18
-0.746219 -1.00509 -4.17481e-18
-0.711499 -1.00509 -4.17481e-18
-0.676781 -1.00509 -4.17481e-18
-0.642065 -1.00509 -4.17481e-18
-0.60735 -1.00509 -4.17481e-18
-0.572637 -1.00509 -4.17481e-18
-0.537925 -1.00509 -4.17481e-18
-0.503214 -1.00509 -4.17481e-18
-0.468504 -1.00509 -4.17481e-18
-0.433796 -1.00509 -4.17481e-18
-0.399089 -1.00509 -4.17481e-18
-0.364382 -1.00509 -4.17481e-18
-0.329676 -1.00509 -4.17481e-18
-0.294972 -1.00509 -4.17481e-18
-0.260267 -1.00509 -4.17481e-18
-0.225564 -1.00509 -4.17481e-18
-0.190861 -1.00509 -4.17481e-18
-0.156158 -1.00509 -4.17481e-18
-0.121456 -1.00509 -4.17481e-18
-0.0867541 -1.00509 -4.17481e-18
-0.0520524 -1.00509 -4.17481e-18
-0.0173508 -1.00509 -4.17481e-18
0.0173508 -1.00509 -4.17481e-18
0.0520524 -1.00509 -4.17481e-18
0.0867541 -1.00509 -4.17481e-18
0.121456 -1.00509 -4.17481e-18
0.156158 -1.00509 -4.17481e-18
0.190861 -1.00509 -4.17481e-18
0.225564 -1.00509 -4.17481e-18
0.260267 -1.00509 -4.17481e-18
0.294972 -1.00509 -4.17481e-18
0.329676 -1.00509 -4.17481e-18
0.364382 -1.00509 -4.17481e-18
0.399089 -1.00509 -4.17481e-18
0.433796 -1.00509 -4.17481e-18
0.468504 -1.00509 -4.17481e-18
0.503214 -1.00509 -4.17481e-18
0.537925 -1.00509 -4.17481e-18
0.572637 -1.00509 -4.17481e-18
0.60735 -1.00509 -4.17481e-18
0.642065 -1.00509 -4.17481e-18
0.676781 -1.00509 -4.17481e-18
0.711499 -1.00509 -4.17481e-18
0.746219 -1.00509 -4.17481e-18
0.78094 -1.00509 -4.17481e-18
0.815663 -1.00509 -4.17481e-18
0.850388 -1.00509 -4.17481e-18
0.885115 -1.00509 -4.17481e-18
0.919844 -1.00509 -4.17481e-18
0.954576 -1.00509 -4.17481e-18
0.989309 -1.00509 -4.17481e-18
1.02405 -1.00509 -4.17481e-18
1.05878 -1.00509 -4.17481e-18
1.09352 -1.00509 -4.17481e-18
1.12827 -1.00509 -4.17481e-18
1.16301 -1.00509 -4.17481e-18
1.19776 -1.00509 -4.17481e-18
1.23251 -1.00509 -4.17481e-18
1.26727 -1.00509 -4.17481e-18
1.30203 -1.00509 -4.17481e-18
1.33679 -1.00509 -4.17481e-18
1.37155 -1.00509 -4.17481e-18
1.40632 -1.00509 -4.17481e-18
1.44109 -1.00509 -4.17481e-18
1.47586 -1.00509 -4.17481e-18
1.51064 -1.00509 -4.17481e-18
1.54542 -1.00509 -4.17481e-18
1.58021 -1.00509 -4.17481e-18
1.61499 -1.00509 -4.17481e-18
1.64979 -1.00509 -4.17481e-18
1.68458 -1.00509 -4.17481e-18
1.71938 -1.00509 -4.17481e-18
1.75419 -1.00509 -4.17481e-18
1.78899 -1.00509 -4.17481e-18
1.82381 -1.00509 -4.17481e-18
1.85862 -1.00509 -4.17481e-18
1.89345 -1.00509 -4.17481e-18
1.92827 -1.00509 -4.17481e-18
1.9631 -1.00509 -4.17481e-18
1.99794 -1.00509 -4.17481e-18
2.03278 -1.00509 -4.17481e-18
2.06762 -1.00509 -4.17481e-18
2.10247 -1.00509 -4.17481e-18
2.13733 -1.00509 -4.17481e-18
2.17219 -1.00509 -4.17481e-18
2.20705 -1.00509 -4.17481e-18
2.24192 -1.00509 -4.17481e-18
2.2768 -1.00509 -4.17481e-18
2.31168 -1.00509 -4.17481e-18
2.34657 -1.00509 -4.17481e-18
2.38146 -1.00509 -4.17481e-18
2.41636 -1.00509 -4.17481e-18
2.45126 -1.00509 -4.17481e-18
2.48617 -1.00509 -4.17481e-18
2.52109 -1.00509 -4.17481e-18
2.55601 -1.00509 -4.17481e-18
2.59094 -1.00509 -4.17481e-18
2.62587 -1.00509 -4.17481e-18
2.66081 -1.00509 -4.17481e-18
2.69576 -1.00509 -4.17481e-18
2.73071 -1.00509 -4.17481e-18
2.76567 -1.00509 -4.17481e-18
2.80064 -1.00509 -4.17481e-18
2.83561 -1.00509 -4.17481e-18
2.87059 -1.00509 -4.17481e-18
2.90558 -1.00509 -4.17481e-18
2.94058 -1.00509 -4.17481e-18
2.97558 -1.00509 -4.17481e-18
3.01059 -1.00509 -4.17481e-18
3.0456 -1.00509 -4.17481e-18
3.08063 -1.00509 -4.17481e-18
3.11566 -1.00509 -4.17481e-18
3.1507 -1.00509 -4.17481e-18
3.18574 -1.00509 -4.17481e-18
3.2208 -1.00509 -4.17481e-18
3.25586 -1.00509 -4.17481e-18
3.29093 -1.00509 -4.17481e-18
3.32601 -1.00509 -4.17481e-18
3.36109 -1.00509 -4.17481e-18
3.39619 -1.00509 -4.17481e-18
3.43129 -1.00509 -4.17481e-18
3.4664 -1.00509 -4.17481e-18
3.50152 -1.00509 -4.17481e-18
3.53665 -1.00509 -4.17481e-18
3.57179 -1.00509 -4.17481e-18
3.60694 -1.00509 -4.17481e-18
3.64209 -1.00509 -4.17481e-18
3.67726 -1.00509 -4.17481e-18
3.71243 -1.00509 -4.17481e-18
3.74761 -1.00509 -4.17481e-18
3.7828 -1.00509 -4.17481e-18
3.81801 -1.00509 -4.17481e-18
3.85322 -1.00509 -4.17481e-18
3.88844 -1.00509 -4.17481e-18
3.92367 -1.00509 -4.17481e-18
3.95891 -1.00509 -4.17481e-18
3.99416 -1.00509 -4.17481e-18
4.02942 -1.00509 -4.17481e-18
4.06469 -1.00509 -4.17481e-18
4.09997 -1.00509 -4.17481e-18
4.13526 -1.00509 -4.17481e-18
4.17056 -1.00509 -4.17481e-18
4.20587 -1.00509 -4.17481e-18
4.24119 -1.00509 -4.17481e-18
4.27653 -1.00509 -4.17481e-18
4.31187 -1.00509 -4.17481e-18
4.34722 -1.00509 -4.17481e-18
4.38259 -1.00509 -4.17481e-18
4.41797 -1.00509 -4.17481e-18
4.45335 -1.00509 -4.17481e-18
4.48875 -1.00509 -4.17481e-18
4.52416 -1.00509 -4.17481e-18
4.55958 -1.00509 -4.17481e-18
4.59502 -1.00509 -4.17481e-18
4.63046 -1.00509 -4.17481e-18
4.66592 -1.00509 -4.17481e-18
4.70139 -1.00509 -4.17481e-18
4.73687 -1.00509 -4.17481e-18
4.77237 -1.00509 -4.17481e-18
4.80787 -1.00509 -4.17481e-18
4.84339 -1.00509 -4.17481e-18
4.87892 -1.00509 -4.17481e-18
4.91446 -1.00509 -4.17481e-18
4.95002 -1.00509 -4.17481e-18
4.98559 -1.00509 -4.17481e-18
5.02117 -1.00509 -4.17481e-18
5.05677 -1.00509 -4.17481e-18
5.09237 -1.00509 -4.17481e-18
5.128 -1.00509 -4.17481e-18
5.16363 -1.00509 -4.17481e-18
5.19928 -1.00509 -4.17481e-18
5.23494 -1.00509 -4.17481e-18
5.27062 -1.00509 -4.17481e-18
5.30631 -1.00509 -4.17481e-18
5.34201 -1.00509 -4.17481e-18
5.37773 -1.00509 -4.17481e-18
5.41346 -1.00509 -4.17481e-18
5.4492 -1.00509 -4.17481e-18
5.48497 -1.00509 -4.17481e-18
5.52074 -1.00509 -4.17481e-18
5.55653 -1.00509 -4.17481e-18
5.59233 -1.00509 -4.17481e-18
5.62815 -1.00509 -4.17481e-18
5.66399 -1.00509 -4.17481e-18
5.69984 -1.00509 -4.17481e-18
5.7357 -1.00509 -4.17481e-18
5.77158 -1.00509 -4.17481e-18
5.80748 -1.00509 -4.17481e-18
5.84339 -1.00509 -4.17481e-18
5.87932 -1.00509 -4.17481e-18
5.91526 -1.00509 -4.17481e-18
5.95122 -1.00509 -4.17481e-18
5.9872 -1.00509 -4.17481e-18
6.02319 -1.00509 -4.17481e-18
6.05919 -1.00509 -4.17481e-18
6.09522 -1.00509 -4.17481e-18
6.13126 -1.00509 -4.17481e-18
6.16732 -1.00509 -4.17481e-18
6.20339 -1.00509 -4.17481e-18
6.23949 -1.00509 -4.17481e-18
6.27559 -1.00509 -4.17481e-18
6.31172 -1.00509 -4.17481e-18
6.34786 -1.00509 -4.17481e-18
6.38403 -1.00509 -4.17481e-18
6.42021 -1.00509 -4.17481e-18
6.4564 -1.00509 -4.17481e-18
6.49262 -1.00509 -4.17481e-18
6.52885 -1.00509 -4.17481e-18
6.5651 -1.00509 -4.17481e-18
6.60137 -1.00509 -4.17481e-18
6.63766 -1.00509 -4.17481e-18
6.67397 -1.00509 -4.17481e-18
6.71029 -1.00509 -4.17481e-18
6.74664 -1.00509 -4.17481e-18
6.783 -1.00509 -4.17481e-18
6.81938 -1.00509 -4.17481e-18
6.85579 -1.00509 -4.17481e-18
6.89221 -1.00509 -4.17481e-18
6.92865 -1.00509 -4.17481e-18
6.96511 -1.00509 -4.17481e-18
7.00159 -1.00509 -4.17481e-18
7.0381 -1.00509 -4.17481e-18
7.07462 -1.00509 -4.17481e-18
7.11116 -1.00509 -4.17481e-18
7.14772 -1.00509 -4.17481e-18
7.18431 -1.00509 -4.17481e-18
7.22091 -1.00509 -4.17481e-18
7.25754 -1.00509 -4.17481e-18
7.29418 -1.00509 -4.17481e-18
7.33085 -1.00509 -4.17481e-18
7.36754 -1.00509 -4.17481e-18
7.40425 -1.00509 -4.17481e-18
7.44099 -1.00509 -4.17481e-18
7.47774 -1.00509 -4.17481e-18
7.51452 -1.00509 -4.17481e-18
7.55132 -1.00509 -4.17481e-18
7.58814 -1.00509 -4.17481e-18
7.62498 -1.00509 -4.17481e-18
7.66185 -1.00509 -4.17481e-18
7.69874 -1.00509 -4.17481e-18
7.73566 -1.00509 -4.17481e-18
7.77259 -1.00509 -4.17481e-18
7.80955 -1.00509 -4.17481e-18
7.84654 -1.00509 -4.17481e-18
7.88355 -1.00509 -4.17481e-18
7.92058 -1.00509 -4.17481e-18
7.95763 -1.00509 -4.17481e-18
7.99471 -1.00509 -4.17481e-18
8.03182 -1.00509 -4.17481e-18
8.06895 -1.00509 -4.17481e-18
8.1061 -1.00509 -4.17481e-18
8.14328 -1.00509 -4.17481e-18
8.18049 -1.00509 -4.17481e-18
8.21772 -1.00509 -4.17481e-18
8.25497 -1.00509 -4.17481e-18
8.29226 -1.00509 -4.17481e-18
8.32956 -1.00509 -4.17481e-18
8.3669 -1.00509 -4.17481e-18
8.40426 -1.00509 -4.17481e-18
8.44165 -1.00509 -4.17481e-18
8.47906 -1.00509 -4.17481e-18
8.5165 -1.00509 -4.17481e-18
8.55397 -1.00509 -4.17481e-18
8.59146 -1.00509 -4.17481e-18
8.62899 -1.00509 -4.17481e-18
8.66654 -1.00509 -4.17481e-18
8.70412 -1.00509 -4.17481e-18
8.74172 -1.00509 -4.17481e-18
8.77936 -1.00509 -4.17481e-18
8.81702 -1.00509 -4.17481e-18
8.85471 -1.00509 -4.17481e-18
8.89244 -1.00509 -4.17481e-18
8.93019 -1.00509 -4.17481e-18
8.96797 -1.00509 -4.17481e-18
9.00578 -1.00509 -4.17481e-18
9.04362 -1.00509 -4.17481e-18
9.08149 -1.00509 -4.17481e-18
9.11939 -1.00509 -4.17481e-18
9.15732 -1.00509 -4.17481e-18
9.19528 -1.00509 -4.17481e-18
9.23327 -1.00509 -4.17481e-18
9.2713 -1.00509 -4.17481e-18
9.30935 -1.00509 -4.17481e-18
9.34744 -1.00509 -4.17481e-18
9.38556 -1.00509 -4.17481e-18
9.42371 -1.00509 -4.17481e-18
9.46189 -1.00509 -4.17481e-18
9.50011 -1.00509 -4.17481e-18
9.53836 -1.00509 -4.17481e-18
9.57664 -1.00509 -4.17481e-18
9.61496 -1.00509 -4.17481e-18
9.65331 -1.00509 -4.17481e-18
9.69169 -1.00509 -4.17481e-18
9.73011 -1.00509 -4.17481e-18
9.76856 -1.00509 -4.17481e-18
9.80704 -1.00509 -4.17481e-18
9.84557 -1.00509 -4.17481e-18
9.88412 -1.00509 -4.17481e-18
9.92271 -1.00509 -4.17481e-18
9.96134 -1.00509 -4.17481e-18
10 -1.00509 -4.17481e-18
10.0387 -1.00509 -4.17481e-18
10.0774 -1.00509 -4.17481e-18
10.1162 -1.00509 -4.17481e-18
10.155 -1.00509 -4.17481e-18
10.1939 -1.00509 -4.17481e-18
10.2328 -1.00509 -4.17481e-18
10.2717 -1.00509 -4.17481e-18
10.3106 -1.00509 -4.17481e-18
10.3496 -1.00509 -4.17481e-18
10.3887 -1.00509 -4.17481e-18
10.4278 -1.00509 -4.17481e-18
10.4669 -1.00509 -4.17481e-18
10.506 -1.00509 -4.17481e-18
10.5452 -1.00509 -4.17481e-18
10.5845 -1.00509 -4.17481e-18
10.6238 -1.00509 -4.17481e-18
10.6631 -1.00509 -4.17481e-18
10.7024 -1.00509 -4.17481e-18
10.7418 -1.00509 -4.17481e-18
10.7813 -1.00509 -4.17481e-18
10.8208 -1.00509 -4.17481e-18
10.8603 -1.00509 -4.17481e-18
10.8999 -1.00509 -4.17481e-18
10.9395 -1.00509 -4.17481e-18
10.9792 -1.00509 -4.17481e-18
11.0189 -1.00509 -4.17481e-18
11.0586 -1.00509 -4.17481e-18
11.0984 -1.00509 -4.17481e-18
11.1383 -1.00509 -4.17481e-18
11.1781 -1.00509 -4.17481e-18
11.2181 -1.00509 -4.17481e-18
11.2581 -1.00509 -4.17481e-18
11.2981 -1.00509 -4.17481e-18
11.3381 -1.00509 -4.17481e-18
11.3783 -1.00509 -4.17481e-18
11.4184 -1.00509 -4.17481e-18
11.4587 -1.00509 -4.17481e-18
11.4989 -1.00509 -4.17481e-18
11.5392 -1.00509 -4.17481e-18
11.5796 -1.00509 -4.17481e-18
11.62 -1.00509 -4.17481e-18
11.6605 -1.00509 -4.17481e-18
11.701 -1.00509 -4.17481e-18
11.7415 -1.00509 -4.17481e-18
11.7822 -1.00509 -4.17481e-18
11.8228 -1.00509 -4.17481e-18
11.8636 -1.00509 -4.17481e-18
11.9043 -1.00509 -4.17481e-18
11.9452 -1.00509 -4.17481e-18
11.986 -1.00509 -4.17481e-18
12.027 -1.00509 -4.17481e-18
12.068 -1.00509 -4.17481e-18
12.109 -1.00509 -4.17481e-18
12.1501 -1.00509 -4.17481e-18
12.1913 -1.00509 -4.17481e-18
12.2325 -1.00509 -4.17481e-18
12.2738 -1.00509 -4.17481e-18
12.3151 -1.00509 -4.17481e-18
12.3565 -1.00509 -4.17481e-18
12.3979 -1.00509 -4.17481e-18
12.4394 -1.00509 -4.17481e-18
12.481 -1.00509 -4.17481e-18
12.5226 -1.00509 -4.17481e-18
12.5643 -1.00509 -4.17481e-18
12.6061 -1.00509 -4.17481e-18
12.6479 -1.00509 -4.17481e-18
12.6898 -1.00509 -4.17481e-18
12.7317 -1.00509 -4.17481e-18
12.7737 -1.00509 -4.17481e-18
12.8158 -1.00509 -4.17481e-18
12.8579 -1.00509 -4.17481e-18
12.9001 -1.00509 -4.17481e-18
12.9424 -1.00509 -4.17481e-18
12.9847 -1.00509 -4.17481e-18
13.0271 -1.00509 -4.17481e-18
13.0696 -1.00509 -4.17481e-18
13.1121 -1.00509 -4.17481e-18
13.1547 -1.00509 -4.17481e-18
13.1974 -1.00509 -4.17481e-18
13.2402 -1.00509 -4.17481e-18
13.283 -1.00509 -4.17481e-18
13.3259 -1.00509 -4.17481e-18
13.3689 -1.00509 -4.17481e-18
13.4119 -1.00509 -4.17481e-18
13.455 -1.00509 -4.17481e-18
13.4982 -1.00509 -4.17481e-18
13.5415 -1.00509 -4.17481e-18
13.5848 -1.00509 -4.17481e-18
13.6283 -1.00509 -4.17481e-18
13.6718 -1.00509 -4.17481e-18
13.7153 -1.00509 -4.17481e-18
13.759 -1.00509 -4.17481e-18
13.8028 -1.00509 -4.17481e-18
13.8466 -1.00509 -4.17481e-18
13.8905 -1.00509 -4.17481e-18
13.9345 -1.00509 -4.17481e-18
13.9786 -1.00509 -4.17481e-18
14.0227 -1.00509 -4.17481e-18
14.067 -1.00509 -4.17481e-18
14.1113 -1.00509 -4.17481e-18
14.1558 -1.00509 -4.17481e-18
14.2003 -1.00509 -4.17481e-18
14.2449 -1.00509 -4.17481e-18
14.2896 -1.00509 -4.17481e-18
14.3344 -1.00509 -4.17481e-18
14.3793 -1.00509 -4.17481e-18
14.4243 -1.00509 -4.17481e-18
14.4693 -1.00509 -4.17481e-18
14.5145 -1.00509 -4.17481e-18
14.5598 -1.00509 -4.17481e-18
14.6052 -1.00509 -4.17481e-18
14.6506 -1.00509 -4.17481e-18
14.6962 -1.00509 -4.17481e-18
14.7419 -1.00509 -4.17481e-18
14.7877 -1.00509 -4.17481e-18
14.8336 -1.00509 -4.17481e-18
14.8796 -1.00509 -4.17481e-18
14.9257 -1.00509 -4.17481e-18
14.9719 -1.00509 -4.17481e-18
15.0182 -1.00509 -4.17481e-18
15.0647 -1.00509 -4.17481e-18
15.1112 -1.00509 -4.17481e-18
15.1579 -1.00509 -4.17481e-18
15.2047 -1.00509 -4.17481e-18
15.2516 -1.00509 -4.17481e-18
15.2986 -1.00509 -4.17481e-18
15.3458 -1.00509 -4.17481e-18
15.393 -1.00509 -4.17481e-18
15.4404 -1.00509 -4.17481e-18
15.488 -1.00509 -4.17481e-18
15.5356 -1.00509 -4.17481e-18
15.5834 -1.00509 -4.17481e-18
15.6313 -1.00509 -4.17481e-18
15.6794 -1.00509 -4.17481e-18
15.7276 -1.00509 -4.17481e-18
15.7759 -1.00509 -4.17481e-18
15.8243 -1.00509 -4.17481e-18
15.873 -1.00509 -4.17481e-18
15.9217 -1.00509 -4.17481e-18
15.9706 -1.00509 -4.17481e-18
16.0197 -1.00509 -4.17481e-18
16.0689 -1.00509 -4.17481e-18
16.1182 -1.00509 -4.17481e-18
16.1677 -1.00509 -4.17481e-18
16.2174 -1.00509 -4.17481e-18
16.2672 -1.00509 -4.17481e-18
16.3172 -1.00509 -4.17481e-18
16.3674 -1.00509 -4.17481e-18
16.4177 -1.00509 -4.17481e-18
16.4682 -1.00509 -4.17481e-18
16.5189 -1.00509 -4.17481e-18
16.5697 -1.00509 -4.17481e-18
16.6208 -1.00509 -4.17481e-18
16.672 -1.00509 -4.17481e-18
16.7234 -1.00509 -4.17481e-18
16.775 -1.00509 -4.17481e-18
16.8268 -1.00509 -4.17481e-18
16.8787 -1.00509 -4.17481e-18
16.9309 -1.00509 -4.17481e-18
16.9833 -1.00509 -4.17481e-18
17.0359 -1.00509 -4.17481e-18
17.0887 -1.00509 -4.17481e-18
17.1418 -1.00509 -4.17481e-18
17.195 -1.00509 -4.17481e-18
17.2485 -1.00509 -4.17481e-18
17.3022 -1.00509 -4.17481e-18
17.3562 -1.00509 -4.17481e-18
17.4104 -1.00509 -4.17481e-18
17.4648 -1.00509 -4.17481e-18
17.5195 -1.00509 -4.17481e-18
17.5744 -1.00509 -4.17481e-18
17.6296 -1.00509 -4.17481e-18
17.6851 -1.00509 -4.17481e-18
17.7408 -1.00509 -4.17481e-18
17.7969 -1.00509 -4.17481e-18
17.8532 -1.00509 -4.17481e-18
17.9098 -1.00509 -4.17481e-18
17.9667 -1.00509 -4.17481e-18
18.0239 -1.00509 -4.17481e-18
18.0815 -1.00509 -4.17481e-18
18.1393 -1.00509 -4.17481e-18
18.1975 -1.00509 -4.17481e-18
18.256 -1.00509 -4.17481e-18
18.3149 -1.00509 -4.17481e-18
18.3742 -1.00509 -4.17481e-18
18.4338 -1.00509 -4.17481e-18
18.4938 -1.00509 -4.17481e-18
18.5542 -1.00509 -4.17481e-18
18.615 -1.00509 -4.17481e-18
18.6762 -1.00509 -4.17481e-18
18.7379 -1.00509 -4.17481e-18
18.8 -1.00509 -4.17481e-18
18.8625 -1.00509 -4.17481e-18
18.9255 -1.00509 -4.17481e-18
18.9891 -1.00509 -4.17481e-18
19.0531 -1.00509 -4.17481e-18
19.1177 -1.00509 -4.17481e-18
19.1828 -1.00509 -4.17481e-18
19.2484 -1.00509 -4.17481e-18
19.3147 -1.00509 -4.17481e-18
19.3816 -1.00509 -4.17481e-18
19.4491 -1.00509 -4.17481e-18
19.5173 -1.00509 -4.17481e-18
19.5862 -1.00509 -4.17481e-18
19.6558 -1.00509 -4.17481e-18
19.7262 -1.00509 -4.17481e-18
19.7974 -1.00509 -4.17481e-18
19.8694 -1.00509 -4.17481e-18
19.9423 -1.00509 -4.17481e-18
20.0162 -1.00509 -4.17481e-18
20.091 -1.00509 -4.17481e-18
20.1669 -1.00509 -4.17481e-18
20.244 -1.00509 -4.17481e-18
20.3222 -1.00509 -4.17481e-18
20.4016 -1.00509 -4.17481e-18
20.4825 -1.00509 -4.17481e-18
20.5648 -1.00509 -4.17481e-18
20.6487 -1.00509 -4.17481e-18
20.7344 -1.00509 -4.17481e-18
20.8219 -1.00509 -4.17481e-18
20.9115 -1.00509 -4.17481e-18
21.0034 -1.00509 -4.17481e-18
21.0979 -1.00509 -4.17481e-18
21.1952 -1.00509 -4.17481e-18
21.2959 -1.00509 -4.17481e-18
21.4004 -1.00509 -4.17481e-18
21.5093 -1.00509 -4.17481e-18
21.6237 -1.00509 -4.17481e-18
21.7448 -1.00509 -4.17481e-18
21.8747 -1.00509 -4.17481e-18
22.0165 -1.00509 -4.17481e-18
22.1768 -1.00509 -4.17481e-18
22.3723 -1.00509 -4.17481e-18


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1Quantum/SigmaATwoLoop.txt <==
-22.3723 -0.000802368 0.000193414
-22.1768 -0.00135306 0.000117292
-22.0165 -0.0016931 0.000166763
-21.8747 -0.00196961 0.000118242
-21.7448 -0.00219328 0.000153915
-21.6237 -0.00239761 0.000115459
-21.5093 -0.00258316 0.000144883
-21.4004 -0.00276378 0.000112003
-21.2959 -0.00293857 0.000137642
-21.1952 -0.00311483 0.000108449
-21.0979 -0.00329085 0.000131596
-21.0034 -0.00346985 0.000105287
-20.9115 -0.00364833 0.000126957
-20.8219 -0.00382575 0.000103352
-20.7344 -0.00399663 0.000124442
-20.6487 -0.00415842 0.000103521
-20.5648 -0.00430625 0.000124515
-20.4825 -0.00443919 0.00010592
-20.4016 -0.00455576 0.000126703
-20.3222 -0.00465809 0.000109744
-20.244 -0.00474738 0.000129976
-20.1669 -0.00482676 0.000114085
-20.091 -0.00489765 0.000133602
-20.0162 -0.00496254 0.000118486
-19.9423 -0.0050222 0.000137288
-19.8694 -0.00507829 0.0001228
-19.7974 -0.00513112 0.000140945
-19.7262 -0.00518182 0.000127
-19.6558 -0.00523041 0.000144554
-19.5862 -0.00527771 0.000131096
-19.5173 -0.00532359 0.000148122
-19.4491 -0.00536868 0.000135107
-19.3816 -0.00541279 0.000151661
-19.3147 -0.00545643 0.000139054
-19.2484 -0.00549938 0.000155184
-19.1828 -0.00554205 0.000142954
-19.1177 -0.00558424 0.000158703
-19.0531 -0.00562627 0.000146824
-18.9891 -0.00566796 0.000162226
-18.9255 -0.0057096 0.000150676
-18.8625 -0.00575099 0.000165763
-18.8 -0.00579239 0.000154521
-18.7379 -0.00583362 0.000169321
-18.6762 -0.00587491 0.00015837
-18.615 -0.00591609 0.000172905
-18.5542 -0.00595737 0.00016223
-18.4938 -0.00599859 0.000176523
-18.4338 -0.00603993 0.000166108
-18.3742 -0.00608125 0.000180178
-18.3149 -0.00612272 0.000170011
-18.256 -0.00616419 0.000183875
-18.1975 -0.00620584 0.000173944
-18.1393 -0.00624752 0.000187618
-18.0815 -0.00628938 0.000177913
-18.0239 -0.0063313 0.00019141
-17.9667 -0.00637342 0.000181921
-17.9098 -0.00641562 0.000195254
-17.8532 -0.00645802 0.000185974
-17.7969 -0.00650053 0.000199155
-17.7408 -0.00654325 0.000190074
-17.6851 -0.00658609 0.000203115
-17.6296 -0.00662916 0.000194227
-17.5744 -0.00667236 0.000207136
-17.5195 -0.0067158 0.000198435
-17.4648 -0.00675938 0.000211223
-17.4104 -0.00680321 0.000202702
-17.3562 -0.0068472 0.000215376
-17.3022 -0.00689144 0.00020703
-17.2485 -0.00693586 0.0002196
-17.195 -0.00698053 0.000211424
-17.1418 -0.00702539 0.000223897
-17.0887 -0.00707052 0.000215887
-17.0359 -0.00711584 0.000228269
-16.9833 -0.00716144 0.000220421
-16.9309 -0.00720724 0.00023272
-16.8787 -0.00725333 0.00022503
-16.8268 -0.00729963 0.000237252
-16.775 -0.00734623 0.000229716
-16.7234 -0.00739305 0.000241867
-16.672 -0.00744017 0.000234482
-16.6208 -0.00748753 0.000246568
-16.5697 -0.00753519 0.000239332
-16.5189 -0.0075831 0.000251359
-16.4682 -0.00763132 0.000244269
-16.4177 -0.0076798 0.000256241
-16.3674 -0.0077286 0.000249296
-16.3172 -0.00777766 0.000261219
-16.2672 -0.00782705 0.000254415
-16.2174 -0.00787672 0.000266294
-16.1677 -0.00792672 0.000259631
-16.1182 -0.00797701 0.00027147
-16.0689 -0.00802764 0.000264945
-16.0197 -0.00807857 0.00027675
-15.9706 -0.00812984 0.000270362
-15.9217 -0.00818142 0.000282137
-15.873 -0.00823336 0.000275885
-15.8243 -0.00828561 0.000287633
-15.7759 -0.00833823 0.000281517
-15.7276 -0.00839117 0.000293244
-15.6794 -0.00844449 0.000287261
-15.6313 -0.00849814 0.000298971
-15.5834 -0.00855217 0.000293122
-15.5356 -0.00860655 0.000304818
-15.488 -0.00866131 0.000299103
-15.4404 -0.00871643 0.00031079
-15.393 -0.00877195 0.000305207
-15.3458 -0.00882784 0.000316888
-15.2986 -0.00888413 0.000311438
-15.2516 -0.00894079 0.000323119
-15.2047 -0.00899788 0.000317801
-15.1579 -0.00905535 0.000329484
-15.1112 -0.00911324 0.000324299
-15.0647 -0.00917153 0.000335989
-15.0182 -0.00923025 0.000330937
-14.9719 -0.00928938 0.000342637
-14.9257 -0.00934896 0.000337719
-14.8796 -0.00940895 0.000349433
-14.8336 -0.0094694 0.000344649
-14.7877 -0.00953028 0.000356382
-14.7419 -0.00959162 0.000351732
-14.6962 -0.0096534 0.000363487
-14.6506 -0.00971566 0.000358972
-14.6052 -0.00977837 0.000370753
-14.5598 -0.00984156 0.000366376
-14.5145 -0.00990522 0.000378186
-14.4693 -0.00996938 0.000373946
-14.4243 -0.010034 0.000385791
-14.3793 -0.0100991 0.00038169
-14.3344 -0.0101648 0.000393572
-14.2896 -0.0102309 0.000389611
-14.2449 -0.0102976 0.000401536
-14.2003 -0.0103648 0.000397717
-14.1558 -0.0104324 0.000409687
-14.1113 -0.0105007 0.000406012
-14.067 -0.0105694 0.000418032
-14.0227 -0.0106388 0.000414502
-13.9786 -0.0107086 0.000426576
-13.9345 -0.0107791 0.000423194
-13.8905 -0.01085 0.000435327
-13.8466 -0.0109216 0.000432094
-13.8028 -0.0109938 0.00044429
-13.759 -0.0110665 0.000441209
-13.7153 -0.0111398 0.000453472
-13.6718 -0.0112137 0.000450545
-13.6283 -0.0112883 0.00046288
-13.5848 -0.0113634 0.000460111
-13.5415 -0.0114392 0.000472522
-13.4982 -0.0115156 0.000469912
-13.455 -0.0115926 0.000482404
-13.4119 -0.0116703 0.000479957
-13.3689 -0.0117487 0.000492535
-13.3259 -0.0118277 0.000490254
-13.283 -0.0119073 0.000502923
-13.2402 -0.0119877 0.000500811
-13.1974 -0.0120687 0.000513576
-13.1547 -0.0121505 0.000511637
-13.1121 -0.0122329 0.000524503
-13.0696 -0.0123161 0.00052274
-13.0271 -0.0124 0.000535713
-12.9847 -0.0124846 0.000534131
-12.9424 -0.0125699 0.000547215
-12.9001 -0.0126561 0.000545818
-12.8579 -0.0127429 0.00055902
-12.8158 -0.0128306 0.000557812
-12.7737 -0.012919 0.000571137
-12.7317 -0.0130082 0.000570123
-12.6898 -0.0130982 0.000583578
-12.6479 -0.013189 0.000582762
-12.6061 -0.0132807 0.000596353
-12.5643 -0.0133732 0.00059574
-12.5226 -0.0134665 0.000609474
-12.481 -0.0135607 0.00060907
-12.4394 -0.0136557 0.000622953
-12.3979 -0.0137516 0.000622763
-12.3565 -0.0138484 0.000636803
-12.3151 -0.0139461 0.000636833
-12.2738 -0.0140447 0.000651036
-12.2325 -0.0141443 0.000651293
-12.1913 -0.0142448 0.000665666
-12.1501 -0.0143462 0.000666156
-12.109 -0.0144486 0.000680708
-12.068 -0.0145519 0.000681437
-12.027 -0.0146563 0.000696176
-11.986 -0.0147616 0.000697153
-11.9452 -0.014868 0.000712086
-11.9043 -0.0149754 0.000713317
-11.8636 -0.0150838 0.000728454
-11.8228 -0.0151933 0.000729947
-11.7822 -0.0153039 0.000745298
-11.7415 -0.0154155 0.000747061
-11.701 -0.0155283 0.000762633
-11.6605 -0.0156421 0.000764676
-11.62 -0.0157571 0.000780481
-11.5796 -0.0158733 0.000782811
-11.5392 -0.0159906 0.000798858
-11.4989 -0.0161091 0.000801487
-11.4587 -0.0162288 0.000817787
-11.4184 -0.0163497 0.000820723
-11.3783 -0.0164718 0.000837287
-11.3381 -0.0165952 0.000840541
-11.2981 -0.0167198 0.000857381
-11.2581 -0.0168457 0.000860965
-11.2181 -0.016973 0.000878093
-11.1781 -0.0171015 0.000882018
-11.1383 -0.0172314 0.000899447
-11.0984 -0.0173627 0.000903725
-11.0586 -0.0174953 0.000921467
-11.0189 -0.0176294 0.000926111
-10.9792 -0.0177648 0.000944182
-10.9395 -0.0179017 0.000949205
-10.8999 -0.0180401 0.000967618
-10.8603 -0.0181799 0.000973036
-10.8208 -0.0183213 0.000991807
-10.7813 -0.0184642 0.000997632
-10.7418 -0.0186086 0.00101678
-10.7024 -0.0187546 0.00102303
-10.6631 -0.0189022 0.00104256
-10.6238 -0.0190515 0.00104925
-10.5845 -0.0192024 0.0010692
-10.5452 -0.019355 0.00107635
-10.506 -0.0195092 0.00109672
-10.4669 -0.0196652 0.00110434
-10.4278 -0.019823 0.00112516
-10.3887 -0.0199825 0.00113328
-10.3496 -0.0201439 0.00115456
-10.3106 -0.020307 0.0011632
-10.2717 -0.0204721 0.00118497
-10.2328 -0.020639 0.00119415
-10.1939 -0.0208079 0.00121643
-10.155 -0.0209787 0.00122616
-10.1162 -0.0211516 0.00124898
-10.0774 -0.0213264 0.0012593
-10.0387 -0.0215033 0.00128268
-10 -0.0216823 0.00129361
-9.96134 -0.0218634 0.00131757
-9.92271 -0.0220467 0.00132914
-9.88412 -0.0222321 0.00135371
-9.84557 -0.0224198 0.00136594
-9.80704 -0.0226098 0.00139116
-9.76856 -0.0228021 0.00140409
-9.73011 -0.0229967 0.00142998
-9.69169 -0.0231936 0.00144363
-9.65331 -0.0233931 0.00147024
-9.61496 -0.0235949 0.00148464
-9.57664 -0.0237993 0.00151199
-9.53836 -0.0240062 0.00152719
-9.50011 -0.0242157 0.00155532
-9.46189 -0.0244279 0.00157135
-9.42371 -0.0246427 0.0016003
-9.38556 -0.0248603 0.0016172
-9.34744 -0.0250807 0.001647
-9.30935 -0.0253039 0.00166482
-9.2713 -0.0255299 0.00169553
-9.23327 -0.0257589 0.0017143
-9.19528 -0.0259909 0.00174596
-9.15732 -0.0262259 0.00176574
-9.11939 -0.026464 0.0017984
-9.08149 -0.0267052 0.00181924
-9.04362 -0.0269496 0.00185295
-9.00578 -0.0271974 0.00187489
-8.96797 -0.0274484 0.00190972
-8.93019 -0.0277028 0.00193283
-8.89244 -0.0279607 0.00196881
-8.85471 -0.028222 0.00199315
-8.81702 -0.028487 0.00203037
-8.77936 -0.0287556 0.002056
-8.74172 -0.0290279 0.00209452
-8.70412 -0.029304 0.00212151
-8.66654 -0.029584 0.00216139
-8.62899 -0.0298679 0.00218982
-8.59146 -0.0301558 0.00223115
-8.55397 -0.0304478 0.00226109
-8.5165 -0.030744 0.00230395
-8.47906 -0.0310444 0.00233548
-8.44165 -0.0313491 0.00237996
-8.40426 -0.0316583 0.00241318
-8.3669 -0.031972 0.00245937
-8.32956 -0.0322903 0.00249438
-8.29226 -0.0326133 0.00254237
-8.25497 -0.032941 0.00257927
-8.21772 -0.0332737 0.00262918
-8.18049 -0.0336113 0.00266807
-8.14328 -0.0339541 0.00272001
-8.1061 -0.034302 0.00276102
-8.06895 -0.0346553 0.00281512
-8.03182 -0.035014 0.00285838
-7.99471 -0.0353782 0.00291476
-7.95763 -0.0357481 0.0029604
-7.92058 -0.0361237 0.00301922
-7.88355 -0.0365052 0.00306738
-7.84654 -0.0368928 0.00312879
-7.80955 -0.0372865 0.00317964
-7.77259 -0.0376866 0.00324379
-7.73566 -0.038093 0.00329751
-7.69874 -0.0385061 0.00336459
-7.66185 -0.0389258 0.00342135
-7.62498 -0.0393525 0.00349156
-7.58814 -0.0397861 0.00355156
-7.55132 -0.040227 0.0036251
-7.51452 -0.0406752 0.00368857
-7.47774 -0.041131 0.00376566
-7.44099 -0.0415944 0.00383283
-7.40425 -0.0420658 0.00391372
-7.36754 -0.0425452 0.00398484
-7.33085 -0.0430328 0.0040698
-7.29418 -0.043529 0.00414515
-7.25754 -0.0440337 0.00423446
-7.22091 -0.0445474 0.00431434
-7.18431 -0.0450701 0.00440832
-7.14772 -0.0456021 0.00449305
-7.11116 -0.0461437 0.00459205
-7.07462 -0.046695 0.00468199
-7.0381 -0.0472564 0.00478636
-7.00159 -0.047828 0.0048819
-6.96511 -0.0484102 0.00499206
-6.92865 -0.0490031 0.00509363
-6.89221 -0.0496071 0.00521002
-6.85579 -0.0502225 0.00531807
-6.81938 -0.0508495 0.00544118
-6.783 -0.0514884 0.00555622
-6.74664 -0.0521397 0.00568658
-6.71029 -0.0528035 0.00580918
-6.67397 -0.0534802 0.00594737
-6.63766 -0.0541703 0.00607813
-6.60137 -0.054874 0.0062248
-6.5651 -0.0555917 0.0063644
-6.52885 -0.0563237 0.00652025
-6.49262 -0.0570706 0.00666943
-6.4564 -0.0578327 0.00683524
-6.42021 -0.0586104 0.00699483
-6.38403 -0.0594042 0.00717147
-6.34786 -0.0602146 0.00734236
-6.31172 -0.0610419 0.00753078
-6.27559 -0.0618867 0.00771398
-6.23949 -0.0627496 0.00791524
-6.20339 -0.063631 0.00811187
-6.16732 -0.0645314 0.00832713
-6.13126 -0.0654515 0.00853843
-6.09522 -0.0663919 0.00876901
-6.05919 -0.0673531 0.00899635
-6.02319 -0.0683358 0.0092437
-5.9872 -0.0693406 0.00948862
-5.95122 -0.0703682 0.00975438
-5.91526 -0.0714193 0.0100186
-5.87932 -0.0724948 0.0103046
-5.84339 -0.0735952 0.01059
-5.80748 -0.0747215 0.0108983
-5.77158 -0.0758744 0.0112071
-5.7357 -0.0770548 0.0115399
-5.69984 -0.0782636 0.0118746
-5.66399 -0.0795017 0.0122346
-5.62815 -0.08077 0.0125978
-5.59233 -0.0820697 0.0129878
-5.55653 -0.0834016 0.0133827
-5.52074 -0.084767 0.0138061
-5.48497 -0.0861668 0.0142362
-5.4492 -0.0876023 0.0146967
-5.41346 -0.0890747 0.015166
-5.37773 -0.0905852 0.0156679
-5.34201 -0.0921352 0.0161809
-5.30631 -0.093726 0.016729
-5.27062 -0.095359 0.0172909
-5.23494 -0.0970358 0.0178908
-5.19928 -0.0987577 0.0185076
-5.16363 -0.100526 0.0191655
-5.128 -0.102344 0.019844
-5.09237 -0.104211 0.0205673
-5.05677 -0.10613 0.0213153
-5.02117 -0.108103 0.0221124
-4.98559 -0.110132 0.0229388
-4.95002 -0.112218 0.0238195
-4.91446 -0.114364 0.0247348
-4.87892 -0.116571 0.0257102
-4.84339 -0.118843 0.0267265
-4.80787 -0.12118 0.0278097
-4.77237 -0.123586 0.028941
-4.73687 -0.126062 0.030147
-4.70139 -0.128612 0.0314098
-4.66592 -0.131236 0.0327563
-4.63046 -0.133939 0.0341695
-4.59502 -0.136722 0.0356773
-4.55958 -0.139587 0.0372633
-4.52416 -0.142538 0.0389563
-4.48875 -0.145576 0.0407413
-4.45335 -0.148704 0.042648
-4.41797 -0.151924 0.0446626
-4.38259 -0.155238 0.0468162
-4.34722 -0.158649 0.0490965
-4.31187 -0.162157 0.0515362
-4.27653 -0.165764 0.0541245
-4.24119 -0.169471 0.056896
-4.20587 -0.173278 0.0598421
-4.17056 -0.177186 0.0629994
-4.13526 -0.181194 0.0663614
-4.09997 -0.185299 0.0699673
-4.06469 -0.189499 0.0738133
-4.02942 -0.19379 0.0779411
-3.99416 -0.198167 0.0823497
-3.95891 -0.202621 0.0870838
-3.92367 -0.207145 0.0921455
-3.88844 -0.211725 0.0975823
-3.85322 -0.216347 0.103399
-3.81801 -0.220993 0.109647
-3.7828 -0.225641 0.116332
-3.74761 -0.230264 0.123508
-3.71243 -0.234832 0.131183
-3.67726 -0.239307 0.139409
-3.64209 -0.243646 0.148196
-3.60694 -0.2478 0.157593
-3.57179 -0.251709 0.167605
-3.53665 -0.255309 0.178275
-3.50152 -0.258525 0.189598
-3.4664 -0.261276 0.201604
-3.43129 -0.26347 0.214271
-3.39619 -0.265009 0.227609
-3.36109 -0.265791 0.241568
-3.32601 -0.265705 0.256126
-3.29093 -0.264643 0.271197
-3.25586 -0.262497 0.28672
-3.2208 -0.259165 0.302565
-3.18574 -0.254559 0.318622
-3.1507 -0.248608 0.334719
-3.11566 -0.241262 0.350705
-3.08063 -0.232502 0.36637
-3.0456 -0.222342 0.381539
-3.01059 -0.210834 0.39599
-2.97558 -0.198067 0.409554
-2.94058 -0.184166 0.422029
-2.90558 -0.169293 0.433286
-2.87059 -0.153634 0.443179
-2.83561 -0.137398 0.451647
-2.80064 -0.120802 0.458624
-2.76567 -0.104065 0.464129
-2.73071 -0.0873974 0.46818
-2.69576 -0.0709946 0.47087
-2.66081 -0.0550276 0.472281
-2.62587 -0.039641 0.472561
-2.59094 -0.02495 0.471829
-2.55601 -0.0110399 0.470259
-2.52109 0.00203267 0.467982
-2.48617 0.0142374 0.46517
-2.45126 0.0255673 0.461945
-2.41636 0.036035 0.458465
-2.38146 0.0456698 0.454829
-2.34657 0.0545135 0.451171
-2.31168 0.0626178 0.447567
-2.2768 0.0700417 0.444123
-2.24192 0.0768488 0.440892
-2.20705 0.0831063 0.437957
-2.17219 0.0888828 0.435349
-2.13733 0.0942481 0.433135
-2.10247 0.099272 0.431328
-2.06762 0.104024 0.429978
-2.03278 0.108574 0.429088
-1.99794 0.11299 0.428695
-1.9631 0.117342 0.428791
-1.92827 0.121698 0.429405
-1.89345 0.126127 0.430518
-1.85862 0.1307 0.43215
-1.82381 0.135488 0.434274
-1.78899 0.140562 0.436899
-1.75419 0.145997 0.439988
-1.71938 0.151869 0.443538
-1.68458 0.158253 0.447498
-1.64979 0.165228 0.451849
-1.61499 0.172873 0.456522
-1.58021 0.181267 0.46148
-1.54542 0.190487 0.466628
-1.51064 0.200607 0.471904
-1.47586 0.211695 0.477188
-1.44109 0.223813 0.482386
-1.40632 0.237009 0.487347
-1.37155 0.251318 0.491949
-1.33679 0.266754 0.496011
-1.30203 0.283309 0.499385
-1.26727 0.300948 0.501873
-1.23251 0.319604 0.503314
-1.19776 0.339177 0.503512
-1.16301 0.359533 0.502321
-1.12827 0.380504 0.499573
-1.09352 0.40189 0.49517
-1.05878 0.423469 0.489004
-1.02405 0.444998 0.481053
-0.989309 0.466228 0.471296
-0.954576 0.486911 0.459802
-0.919844 0.506813 0.446643
-0.885115 0.525723 0.431976
-0.850388 0.54346 0.415948
-0.815663 0.559885 0.398776
-0.78094 0.574896 0.38065
-0.746219 0.588436 0.361809
-0.711499 0.60049 0.342446
-0.676781 0.611077 0.322785
-0.642065 0.62025 0.302991
-0.60735 0.628088 0.283248
-0.572637 0.634686 0.263674
-0.537925 0.640155 0.244403
-0.503214 0.644614 0.225501
-0.468504 0.648181 0.207054
-0.433796 0.650976 0.18908
-0.399089 0.653113 0.171625
-0.364382 0.654699 0.15467
-0.329676 0.655835 0.138229
-0.294972 0.65661 0.122258
-0.260267 0.657104 0.106748
-0.225564 0.657388 0.0916373
-0.190861 0.657522 0.0769035
-0.156158 0.657558 0.0624749
-0.121456 0.657538 0.0483197
-0.0867541 0.657494 0.0343604
-0.0520524 0.657452 0.0205607
-0.0173508 0.657427 0.00683997
0.0173508 0.657427 -0.00683997
0.0520524 0.657452 -0.0205607
0.0867541 0.657494 -0.0343604
0.121456 0.657538 -0.0483197
0.156158 0.657558 -0.0624749
0.190861 0.657522 -0.0769035
0.225564 0.657388 -0.0916373
0.260267 0.657104 -0.106748
0.294972 0.65661 -0.122258
0.329676 0.655835 -0.138229
0.364382 0.654699 -0.15467
0.399089 0.653113 -0.171625
0.433796 0.650976 -0.18908
0.468504 0.648181 -0.207054
0.503214 0.644614 -0.225501
0.537925 0.640155 -0.244403
0.572637 0.634686 -0.263674
0.60735 0.628088 -0.283248
0.642065 0.62025 -0.302991
0.676781 0.611077 -0.322785
0.711499 0.60049 -0.342446
0.746219 0.588436 -0.361809
0.78094 0.574896 -0.38065
0.815663 0.559885 -0.398776
0.850388 0.54346 -0.415948
0.885115 0.525723 -0.431976
0.919844 0.506813 -0.446643
0.954576 0.486911 -0.459802
0.989309 0.466228 -0.471296
1.02405 0.444998 -0.481053
1.05878 0.423469 -0.489004
1.09352 0.40189 -0.49517
1.12827 0.380504 -0.499573
1.16301 0.359533 -0.502321
1.19776 0.339177 -0.503512
1.23251 0.319604 -0.503314
1.26727 0.300948 -0.501873
1.30203 0.283309 -0.499385
1.33679 0.266754 -0.496011
1.37155 0.251318 -0.491949
1.40632 0.237009 -0.487347
1.44109 0.223813 -0.482386
1.47586 0.211695 -0.477188
1.51064 0.200607 -0.471904
1.54542 0.190487 -0.466628
1.58021 0.181267 -0.46148
1.61499 0.172873 -0.456522
1.64979 0.165228 -0.451849
1.68458 0.158253 -0.447498
1.71938 0.151869 -0.443538
1.75419 0.145997 -0.439988
1.78899 0.140562 -0.436899
1.82381 0.135488 -0.434274
1.85862 0.1307 -0.43215
1.89345 0.126127 -0.430518
1.92827 0.121698 -0.429405
1.9631 0.117342 -0.428791
1.99794 0.11299 -0.428695
2.03278 0.108574 -0.429088
2.06762 0.104024 -0.429978
2.10247 0.099272 -0.431328
2.13733 0.0942481 -0.433135
2.17219 0.0888828 -0.435349
2.20705 0.0831063 -0.437957
2.24192 0.0768488 -0.440892
2.2768 0.0700417 -0.444123
2.31168 0.0626178 -0.447567
2.34657 0.0545135 -0.451171
2.38146 0.0456698 -0.454829
2.41636 0.036035 -0.458465
2.45126 0.0255673 -0.461945
2.48617 0.0142374 -0.46517
2.52109 0.00203267 -0.467982
2.55601 -0.0110399 -0.470259
2.59094 -0.02495 -0.471829
2.62587 -0.039641 -0.472561
2.66081 -0.0550276 -0.472281
2.69576 -0.0709946 -0.47087
2.73071 -0.0873974 -0.46818
2.76567 -0.104065 -0.464129
2.80064 -0.120802 -0.458624
2.83561 -0.137398 -0.451647
2.87059 -0.153634 -0.443179
2.90558 -0.169293 -0.433286
2.94058 -0.184166 -0.422029
2.97558 -0.198067 -0.409554
3.01059 -0.210834 -0.39599
3.0456 -0.222342 -0.381539
3.08063 -0.232502 -0.36637
3.11566 -0.241262 -0.350705
3.1507 -0.248608 -0.334719
3.18574 -0.254559 -0.318622
3.2208 -0.259165 -0.302565
3.25586 -0.262497 -0.28672
3.29093 -0.264643 -0.271197
3.32601 -0.265705 -0.256126
3.36109 -0.265791 -0.241568
3.39619 -0.265009 -0.227609
3.43129 -0.26347 -0.214271
3.4664 -0.261276 -0.201604
3.50152 -0.258525 -0.189598
3.53665 -0.255309 -0.178275
3.57179 -0.251709 -0.167605
3.60694 -0.2478 -0.157593
3.64209 -0.243646 -0.148196
3.67726 -0.239307 -0.139409
3.71243 -0.234832 -0.131183
3.74761 -0.230264 -0.123508
3.7828 -0.225641 -0.116332
3.81801 -0.220993 -0.109647
3.85322 -0.216347 -0.103399
3.88844 -0.211725 -0.0975823
3.92367 -0.207145 -0.0921455
3.95891 -0.202621 -0.0870838
3.99416 -0.198167 -0.0823497
4.02942 -0.19379 -0.0779411
4.06469 -0.189499 -0.0738133
4.09997 -0.185299 -0.0699673
4.13526 -0.181194 -0.0663614
4.17056 -0.177186 -0.0629994
4.20587 -0.173278 -0.0598421
4.24119 -0.169471 -0.056896
4.27653 -0.165764 -0.0541245
4.31187 -0.162157 -0.0515362
4.34722 -0.158649 -0.0490965
4.38259 -0.155238 -0.0468162
4.41797 -0.151924 -0.0446626
4.45335 -0.148704 -0.042648
4.48875 -0.145576 -0.0407413
4.52416 -0.142538 -0.0389563
4.55958 -0.139587 -0.0372633
4.59502 -0.136722 -0.0356773
4.63046 -0.133939 -0.0341695
4.66592 -0.131236 -0.0327563
4.70139 -0.128612 -0.0314098
4.73687 -0.126062 -0.030147
4.77237 -0.123586 -0.028941
4.80787 -0.12118 -0.0278097
4.84339 -0.118843 -0.0267265
4.87892 -0.116571 -0.0257102
4.91446 -0.114364 -0.0247348
4.95002 -0.112218 -0.0238195
4.98559 -0.110132 -0.0229388
5.02117 -0.108103 -0.0221124
5.05677 -0.10613 -0.0213153
5.09237 -0.104211 -0.0205673
5.128 -0.102344 -0.019844
5.16363 -0.100526 -0.0191655
5.19928 -0.0987577 -0.0185076
5.23494 -0.0970358 -0.0178908
5.27062 -0.095359 -0.0172909
5.30631 -0.093726 -0.016729
5.34201 -0.0921352 -0.0161809
5.37773 -0.0905852 -0.0156679
5.41346 -0.0890747 -0.015166
5.4492 -0.0876023 -0.0146967
5.48497 -0.0861668 -0.0142362
5.52074 -0.084767 -0.0138061
5.55653 -0.0834016 -0.0133827
5.59233 -0.0820697 -0.0129878
5.62815 -0.08077 -0.0125978
5.66399 -0.0795017 -0.0122346
5.69984 -0.0782636 -0.0118746
5.7357 -0.0770548 -0.0115399
5.77158 -0.0758744 -0.0112071
5.80748 -0.0747215 -0.0108983
5.84339 -0.0735952 -0.01059
5.87932 -0.0724948 -0.0103046
5.91526 -0.0714193 -0.0100186
5.95122 -0.0703682 -0.00975438
5.9872 -0.0693406 -0.00948862
6.02319 -0.0683358 -0.0092437
6.05919 -0.0673531 -0.00899635
6.09522 -0.0663919 -0.00876901
6.13126 -0.0654515 -0.00853843
6.16732 -0.0645314 -0.00832713
6.20339 -0.063631 -0.00811187
6.23949 -0.0627496 -0.00791524
6.27559 -0.0618867 -0.00771398
6.31172 -0.0610419 -0.00753078
6.34786 -0.0602146 -0.00734236
6.38403 -0.0594042 -0.00717147
6.42021 -0.0586104 -0.00699483
6.4564 -0.0578327 -0.00683524
6.49262 -0.0570706 -0.00666943
6.52885 -0.0563237 -0.00652025
6.5651 -0.0555917 -0.0063644
6.60137 -0.054874 -0.0062248
6.63766 -0.0541703 -0.00607813
6.67397 -0.0534802 -0.00594737
6.71029 -0.0528035 -0.00580918
6.74664 -0.0521397 -0.00568658
6.783 -0.0514884 -0.00555622
6.81938 -0.0508495 -0.00544118
6.85579 -0.0502225 -0.00531807
6.89221 -0.0496071 -0.00521002
6.92865 -0.0490031 -0.00509363
6.96511 -0.0484102 -0.00499206
7.00159 -0.047828 -0.0048819
7.0381 -0.0472564 -0.00478636
7.07462 -0.046695 -0.00468199
7.11116 -0.0461437 -0.00459205
7.14772 -0.0456021 -0.00449305
7.18431 -0.0450701 -0.00440832
7.22091 -0.0445474 -0.00431434
7.25754 -0.0440337 -0.00423446
7.29418 -0.043529 -0.00414515
7.33085 -0.0430328 -0.0040698
7.36754 -0.0425452 -0.00398484
7.40425 -0.0420658 -0.00391372
7.44099 -0.0415944 -0.00383283
7.47774 -0.041131 -0.00376566
7.51452 -0.0406752 -0.00368857
7.55132 -0.040227 -0.0036251
7.58814 -0.0397861 -0.00355156
7.62498 -0.0393525 -0.00349156
7.66185 -0.0389258 -0.00342135
7.69874 -0.0385061 -0.00336459
7.73566 -0.038093 -0.00329751
7.77259 -0.0376866 -0.00324379
7.80955 -0.0372865 -0.00317964
7.84654 -0.0368928 -0.00312879
7.88355 -0.0365052 -0.00306738
7.92058 -0.0361237 -0.00301922
7.95763 -0.0357481 -0.0029604
7.99471 -0.0353782 -0.00291476
8.03182 -0.035014 -0.00285838
8.06895 -0.0346553 -0.00281512
8.1061 -0.034302 -0.00276102
8.14328 -0.0339541 -0.00272001
8.18049 -0.0336113 -0.00266807
8.21772 -0.0332737 -0.00262918
8.25497 -0.032941 -0.00257927
8.29226 -0.0326133 -0.00254237
8.32956 -0.0322903 -0.00249438
8.3669 -0.031972 -0.00245937
8.40426 -0.0316583 -0.00241318
8.44165 -0.0313491 -0.00237996
8.47906 -0.0310444 -0.00233548
8.5165 -0.030744 -0.00230395
8.55397 -0.0304478 -0.00226109
8.59146 -0.0301558 -0.00223115
8.62899 -0.0298679 -0.00218982
8.66654 -0.029584 -0.00216139
8.70412 -0.029304 -0.00212151
8.74172 -0.0290279 -0.00209452
8.77936 -0.0287556 -0.002056
8.81702 -0.028487 -0.00203037
8.85471 -0.028222 -0.00199315
8.89244 -0.0279607 -0.00196881
8.93019 -0.0277028 -0.00193283
8.96797 -0.0274484 -0.00190972
9.00578 -0.0271974 -0.00187489
9.04362 -0.0269496 -0.00185295
9.08149 -0.0267052 -0.00181924
9.11939 -0.026464 -0.0017984
9.15732 -0.0262259 -0.00176574
9.19528 -0.0259909 -0.00174596
9.23327 -0.0257589 -0.0017143
9.2713 -0.0255299 -0.00169553
9.30935 -0.0253039 -0.00166482
9.34744 -0.0250807 -0.001647
9.38556 -0.0248603 -0.0016172
9.42371 -0.0246427 -0.0016003
9.46189 -0.0244279 -0.00157135
9.50011 -0.0242157 -0.00155532
9.53836 -0.0240062 -0.00152719
9.57664 -0.0237993 -0.00151199
9.61496 -0.0235949 -0.00148464
9.65331 -0.0233931 -0.00147024
9.69169 -0.0231936 -0.00144363
9.73011 -0.0229967 -0.00142998
9.76856 -0.0228021 -0.00140409
9.80704 -0.0226098 -0.00139116
9.84557 -0.0224198 -0.00136594
9.88412 -0.0222321 -0.00135371
9.92271 -0.0220467 -0.00132914
9.96134 -0.0218634 -0.00131757
10 -0.0216823 -0.00129361
10.0387 -0.0215033 -0.00128268
10.0774 -0.0213264 -0.0012593
10.1162 -0.0211516 -0.00124898
10.155 -0.0209787 -0.00122616
10.1939 -0.0208079 -0.00121643
10.2328 -0.020639 -0.00119415
10.2717 -0.0204721 -0.00118497
10.3106 -0.020307 -0.0011632
10.3496 -0.0201439 -0.00115456
10.3887 -0.0199825 -0.00113328
10.4278 -0.019823 -0.00112516
10.4669 -0.0196652 -0.00110434
10.506 -0.0195092 -0.00109672
10.5452 -0.019355 -0.00107635
10.5845 -0.0192024 -0.0010692
10.6238 -0.0190515 -0.00104925
10.6631 -0.0189022 -0.00104256
10.7024 -0.0187546 -0.00102303
10.7418 -0.0186086 -0.00101678
10.7813 -0.0184642 -0.000997632
10.8208 -0.0183213 -0.000991807
10.8603 -0.0181799 -0.000973036
10.8999 -0.0180401 -0.000967618
10.9395 -0.0179017 -0.000949205
10.9792 -0.0177648 -0.000944182
11.0189 -0.0176294 -0.000926111
11.0586 -0.0174953 -0.000921467
11.0984 -0.0173627 -0.000903725
11.1383 -0.0172314 -0.000899447
11.1781 -0.0171015 -0.000882018
11.2181 -0.016973 -0.000878093
11.2581 -0.0168457 -0.000860965
11.2981 -0.0167198 -0.000857381
11.3381 -0.0165952 -0.000840541
11.3783 -0.0164718 -0.000837287
11.4184 -0.0163497 -0.000820723
11.4587 -0.0162288 -0.000817787
11.4989 -0.0161091 -0.000801487
11.5392 -0.0159906 -0.000798858
11.5796 -0.0158733 -0.000782811
11.62 -0.0157571 -0.000780481
11.6605 -0.0156421 -0.000764676
11.701 -0.0155283 -0.000762633
11.7415 -0.0154155 -0.000747061
11.7822 -0.0153039 -0.000745298
11.8228 -0.0151933 -0.000729947
11.8636 -0.0150838 -0.000728454
11.9043 -0.0149754 -0.000713317
11.9452 -0.014868 -0.000712086
11.986 -0.0147616 -0.000697153
12.027 -0.0146563 -0.000696176
12.068 -0.0145519 -0.000681437
12.109 -0.0144486 -0.000680708
12.1501 -0.0143462 -0.000666156
12.1913 -0.0142448 -0.000665666
12.2325 -0.0141443 -0.000651293
12.2738 -0.0140447 -0.000651036
12.3151 -0.0139461 -0.000636833
12.3565 -0.0138484 -0.000636803
12.3979 -0.0137516 -0.000622763
12.4394 -0.0136557 -0.000622953
12.481 -0.0135607 -0.00060907
12.5226 -0.0134665 -0.000609474
12.5643 -0.0133732 -0.00059574
12.6061 -0.0132807 -0.000596353
12.6479 -0.013189 -0.000582762
12.6898 -0.0130982 -0.000583578
12.7317 -0.0130082 -0.000570123
12.7737 -0.012919 -0.000571137
12.8158 -0.0128306 -0.000557812
12.8579 -0.0127429 -0.00055902
12.9001 -0.0126561 -0.000545818
12.9424 -0.0125699 -0.000547215
12.9847 -0.0124846 -0.000534131
13.0271 -0.0124 -0.000535713
13.0696 -0.0123161 -0.00052274
13.1121 -0.0122329 -0.000524503
13.1547 -0.0121505 -0.000511637
13.1974 -0.0120687 -0.000513576
13.2402 -0.0119877 -0.000500811
13.283 -0.0119073 -0.000502923
13.3259 -0.0118277 -0.000490254
13.3689 -0.0117487 -0.000492535
13.4119 -0.0116703 -0.000479957
13.455 -0.0115926 -0.000482404
13.4982 -0.0115156 -0.000469912
13.5415 -0.0114392 -0.000472522
13.5848 -0.0113634 -0.000460111
13.6283 -0.0112883 -0.00046288
13.6718 -0.0112137 -0.000450545
13.7153 -0.0111398 -0.000453472
13.759 -0.0110665 -0.000441209
13.8028 -0.0109938 -0.00044429
13.8466 -0.0109216 -0.000432094
13.8905 -0.01085 -0.000435327
13.9345 -0.0107791 -0.000423194
13.9786 -0.0107086 -0.000426576
14.0227 -0.0106388 -0.000414502
14.067 -0.0105694 -0.000418032
14.1113 -0.0105007 -0.000406012
14.1558 -0.0104324 -0.000409687
14.2003 -0.0103648 -0.000397717
14.2449 -0.0102976 -0.000401536
14.2896 -0.0102309 -0.000389611
14.3344 -0.0101648 -0.000393572
14.3793 -0.0100991 -0.00038169
14.4243 -0.010034 -0.000385791
14.4693 -0.00996938 -0.000373946
14.5145 -0.00990522 -0.000378186
14.5598 -0.00984156 -0.000366376
14.6052 -0.00977837 -0.000370753
14.6506 -0.00971566 -0.000358972
14.6962 -0.0096534 -0.000363487
14.7419 -0.00959162 -0.000351732
14.7877 -0.00953028 -0.000356382
14.8336 -0.0094694 -0.000344649
14.8796 -0.00940895 -0.000349433
14.9257 -0.00934896 -0.000337719
14.9719 -0.00928938 -0.000342637
15.0182 -0.00923025 -0.000330937
15.0647 -0.00917153 -0.000335989
15.1112 -0.00911324 -0.000324299
15.1579 -0.00905535 -0.000329484
15.2047 -0.00899788 -0.000317801
15.2516 -0.00894079 -0.000323119
15.2986 -0.00888413 -0.000311438
15.3458 -0.00882784 -0.000316888
15.393 -0.00877195 -0.000305207
15.4404 -0.00871643 -0.00031079
15.488 -0.00866131 -0.000299103
15.5356 -0.00860655 -0.000304818
15.5834 -0.00855217 -0.000293122
15.6313 -0.00849814 -0.000298971
15.6794 -0.00844449 -0.000287261
15.7276 -0.00839117 -0.000293244
15.7759 -0.00833823 -0.000281517
15.8243 -0.00828561 -0.000287633
15.873 -0.00823336 -0.000275885
15.9217 -0.00818142 -0.000282137
15.9706 -0.00812984 -0.000270362
16.0197 -0.00807857 -0.00027675
16.0689 -0.00802764 -0.000264945
16.1182 -0.00797701 -0.00027147
16.1677 -0.00792672 -0.000259631
16.2174 -0.00787672 -0.000266294
16.2672 -0.00782705 -0.000254415
16.3172 -0.00777766 -0.000261219
16.3674 -0.0077286 -0.000249296
16.4177 -0.0076798 -0.000256241
16.4682 -0.00763132 -0.000244269
16.5189 -0.0075831 -0.000251359
16.5697 -0.00753519 -0.000239332
16.6208 -0.00748753 -0.000246568
16.672 -0.00744017 -0.000234482
16.7234 -0.00739305 -0.000241867
16.775 -0.00734623 -0.000229716
16.8268 -0.00729963 -0.000237252
16.8787 -0.00725333 -0.00022503
16.9309 -0.00720724 -0.00023272
16.9833 -0.00716144 -0.000220421
17.0359 -0.00711584 -0.000228269
17.0887 -0.00707052 -0.000215887
17.1418 -0.00702539 -0.000223897
17.195 -0.00698053 -0.000211424
17.2485 -0.00693586 -0.0002196
17.3022 -0.00689144 -0.00020703
17.3562 -0.0068472 -0.000215376
17.4104 -0.00680321 -0.000202702
17.4648 -0.00675938 -0.000211223
17.5195 -0.0067158 -0.000198435
17.5744 -0.00667236 -0.000207136
17.6296 -0.00662916 -0.000194227
17.6851 -0.00658609 -0.000203115
17.7408 -0.00654325 -0.000190074
17.7969 -0.00650053 -0.000199155
17.8532 -0.00645802 -0.000185974
17.9098 -0.00641562 -0.000195254
17.9667 -0.00637342 -0.000181921
18.0239 -0.0063313 -0.00019141
18.0815 -0.00628938 -0.000177913
18.1393 -0.00624752 -0.000187618
18.1975 -0.00620584 -0.000173944
18.256 -0.00616419 -0.000183875
18.3149 -0.00612272 -0.000170011
18.3742 -0.00608125 -0.000180178
18.4338 -0.00603993 -0.000166108
18.4938 -0.00599859 -0.000176523
18.5542 -0.00595737 -0.00016223
18.615 -0.00591609 -0.000172905
18.6762 -0.00587491 -0.00015837
18.7379 -0.00583362 -0.000169321
18.8 -0.00579239 -0.000154521
18.8625 -0.00575099 -0.000165763
18.9255 -0.0057096 -0.000150676
18.9891 -0.00566796 -0.000162226
19.0531 -0.00562627 -0.000146824
19.1177 -0.00558424 -0.000158703
19.1828 -0.00554205 -0.000142954
19.2484 -0.00549938 -0.000155184
19.3147 -0.00545643 -0.000139054
19.3816 -0.00541279 -0.000151661
19.4491 -0.00536868 -0.000135107
19.5173 -0.00532359 -0.000148122
19.5862 -0.00527771 -0.000131096
19.6558 -0.00523041 -0.000144554
19.7262 -0.00518182 -0.000127
19.7974 -0.00513112 -0.000140945
19.8694 -0.00507829 -0.0001228
19.9423 -0.0050222 -0.000137288
20.0162 -0.00496254 -0.000118486
20.091 -0.00489765 -0.000133602
20.1669 -0.00482676 -0.000114085
20.244 -0.00474738 -0.000129976
20.3222 -0.00465809 -0.000109744
20.4016 -0.00455576 -0.000126703
20.4825 -0.00443919 -0.00010592
20.5648 -0.00430625 -0.000124515
20.6487 -0.00415842 -0.000103521
20.7344 -0.00399663 -0.000124442
20.8219 -0.00382575 -0.000103352
20.9115 -0.00364833 -0.000126957
21.0034 -0.00346985 -0.000105287
21.0979 -0.00329085 -0.000131596
21.1952 -0.00311483 -0.000108449
21.2959 -0.00293857 -0.000137642
21.4004 -0.00276378 -0.000112003
21.5093 -0.00258316 -0.000144883
21.6237 -0.00239761 -0.000115459
21.7448 -0.00219328 -0.000153915
21.8747 -0.00196961 -0.000118242
22.0165 -0.0016931 -0.000166763
22.1768 -0.00135306 -0.000117292
22.3723 -0.000802368 -0.000193414


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1Quantum/SigmaROneLoop.txt <==
-22.3723 -1.00509 -4.17481e-18
-22.1768 -1.00509 -4.17481e-18
-22.0165 -1.00509 -4.17481e-18
-21.8747 -1.00509 -4.17481e-18
-21.7448 -1.00509 -4.17481e-18
-21.6237 -1.00509 -4.17481e-18
-21.5093 -1.00509 -4.17481e-18
-21.4004 -1.00509 -4.17481e-18
-21.2959 -1.00509 -4.17481e-18
-21.1952 -1.00509 -4.17481e-18
-21.0979 -1.00509 -4.17481e-18
-21.0034 -1.00509 -4.17481e-18
-20.9115 -1.00509 -4.17481e-18
-20.8219 -1.00509 -4.17481e-18
-20.7344 -1.00509 -4.17481e-18
-20.6487 -1.00509 -4.17481e-18
-20.5648 -1.00509 -4.17481e-18
-20.4825 -1.00509 -4.17481e-18
-20.4016 -1.00509 -4.17481e-18
-20.3222 -1.00509 -4.17481e-18
-20.244 -1.00509 -4.17481e-18
-20.1669 -1.00509 -4.17481e-18
-20.091 -1.00509 -4.17481e-18
-20.0162 -1.00509 -4.17481e-18
-19.9423 -1.00509 -4.17481e-18
-19.8694 -1.00509 -4.17481e-18
-19.7974 -1.00509 -4.17481e-18
-19.7262 -1.00509 -4.17481e-18
-19.6558 -1.00509 -4.17481e-18
-19.5862 -1.00509 -4.17481e-18
-19.5173 -1.00509 -4.17481e-18
-19.4491 -1.00509 -4.17481e-18
-19.3816 -1.00509 -4.17481e-18
-19.3147 -1.00509 -4.17481e-18
-19.2484 -1.00509 -4.17481e-18
-19.1828 -1.00509 -4.17481e-18
-19.1177 -1.00509 -4.17481e-18
-19.0531 -1.00509 -4.17481e-18
-18.9891 -1.00509 -4.17481e-18
-18.9255 -1.00509 -4.17481e-18
-18.8625 -1.00509 -4.17481e-18
-18.8 -1.00509 -4.17481e-18
-18.7379 -1.00509 -4.17481e-18
-18.6762 -1.00509 -4.17481e-18
-18.615 -1.00509 -4.17481e-18
-18.5542 -1.00509 -4.17481e-18
-18.4938 -1.00509 -4.17481e-18
-18.4338 -1.00509 -4.17481e-18
-18.3742 -1.00509 -4.17481e-18
-18.3149 -1.00509 -4.17481e-18
-18.256 -1.00509 -4.17481e-18
-18.1975 -1.00509 -4.17481e-18
-18.1393 -1.00509 -4.17481e-18
-18.0815 -1.00509 -4.17481e-18
-18.0239 -1.00509 -4.17481e-18
-17.9667 -1.00509 -4.17481e-18
-17.9098 -1.00509 -4.17481e-18
-17.8532 -1.00509 -4.17481e-18
-17.7969 -1.00509 -4.17481e-18
-17.7408 -1.00509 -4.17481e-18
-17.6851 -1.00509 -4.17481e-18
-17.6296 -1.00509 -4.17481e-18
-17.5744 -1.00509 -4.17481e-18
-17.5195 -1.00509 -4.17481e-18
-17.4648 -1.00509 -4.17481e-18
-17.4104 -1.00509 -4.17481e-18
-17.3562 -1.00509 -4.17481e-18
-17.3022 -1.00509 -4.17481e-18
-17.2485 -1.00509 -4.17481e-18
-17.195 -1.00509 -4.17481e-18
-17.1418 -1.00509 -4.17481e-18
-17.0887 -1.00509 -4.17481e-18
-17.0359 -1.00509 -4.17481e-18
-16.9833 -1.00509 -4.17481e-18
-16.9309 -1.00509 -4.17481e-18
-16.8787 -1.00509 -4.17481e-18
-16.8268 -1.00509 -4.17481e-18
-16.775 -1.00509 -4.17481e-18
-16.7234 -1.00509 -4.17481e-18
-16.672 -1.00509 -4.17481e-18
-16.6208 -1.00509 -4.17481e-18
-16.5697 -1.00509 -4.17481e-18
-16.5189 -1.00509 -4.17481e-18
-16.4682 -1.00509 -4.17481e-18
-16.4177 -1.00509 -4.17481e-18
-16.3674 -1.00509 -4.17481e-18
-16.3172 -1.00509 -4.17481e-18
-16.2672 -1.00509 -4.17481e-18
-16.2174 -1.00509 -4.17481e-18
-16.1677 -1.00509 -4.17481e-18
-16.1182 -1.00509 -4.17481e-18
-16.0689 -1.00509 -4.17481e-18
-16.0197 -1.00509 -4.17481e-18
-15.9706 -1.00509 -4.17481e-18
-15.9217 -1.00509 -4.17481e-18
-15.873 -1.00509 -4.17481e-18
-15.8243 -1.00509 -4.17481e-18
-15.7759 -1.00509 -4.17481e-18
-15.7276 -1.00509 -4.17481e-18
-15.6794 -1.00509 -4.17481e-18
-15.6313 -1.00509 -4.17481e-18
-15.5834 -1.00509 -4.17481e-18
-15.5356 -1.00509 -4.17481e-18
-15.488 -1.00509 -4.17481e-18
-15.4404 -1.00509 -4.17481e-18
-15.393 -1.00509 -4.17481e-18
-15.3458 -1.00509 -4.17481e-18
-15.2986 -1.00509 -4.17481e-18
-15.2516 -1.00509 -4.17481e-18
-15.2047 -1.00509 -4.17481e-18
-15.1579 -1.00509 -4.17481e-18
-15.1112 -1.00509 -4.17481e-18
-15.0647 -1.00509 -4.17481e-18
-15.0182 -1.00509 -4.17481e-18
-14.9719 -1.00509 -4.17481e-18
-14.9257 -1.00509 -4.17481e-18
-14.8796 -1.00509 -4.17481e-18
-14.8336 -1.00509 -4.17481e-18
-14.7877 -1.00509 -4.17481e-18
-14.7419 -1.00509 -4.17481e-18
-14.6962 -1.00509 -4.17481e-18
-14.6506 -1.00509 -4.17481e-18
-14.6052 -1.00509 -4.17481e-18
-14.5598 -1.00509 -4.17481e-18
-14.5145 -1.00509 -4.17481e-18
-14.4693 -1.00509 -4.17481e-18
-14.4243 -1.00509 -4.17481e-18
-14.3793 -1.00509 -4.17481e-18
-14.3344 -1.00509 -4.17481e-18
-14.2896 -1.00509 -4.17481e-18
-14.2449 -1.00509 -4.17481e-18
-14.2003 -1.00509 -4.17481e-18
-14.1558 -1.00509 -4.17481e-18
-14.1113 -1.00509 -4.17481e-18
-14.067 -1.00509 -4.17481e-18
-14.0227 -1.00509 -4.17481e-18
-13.9786 -1.00509 -4.17481e-18
-13.9345 -1.00509 -4.17481e-18
-13.8905 -1.00509 -4.17481e-18
-13.8466 -1.00509 -4.17481e-18
-13.8028 -1.00509 -4.17481e-18
-13.759 -1.00509 -4.17481e-18
-13.7153 -1.00509 -4.17481e-18
-13.6718 -1.00509 -4.17481e-18
-13.6283 -1.00509 -4.17481e-18
-13.5848 -1.00509 -4.17481e-18
-13.5415 -1.00509 -4.17481e-18
-13.4982 -1.00509 -4.17481e-18
-13.455 -1.00509 -4.17481e-18
-13.4119 -1.00509 -4.17481e-18
-13.3689 -1.00509 -4.17481e-18
-13.3259 -1.00509 -4.17481e-18
-13.283 -1.00509 -4.17481e-18
-13.2402 -1.00509 -4.17481e-18
-13.1974 -1.00509 -4.17481e-18
-13.1547 -1.00509 -4.17481e-18
-13.1121 -1.00509 -4.17481e-18
-13.0696 -1.00509 -4.17481e-18
-13.0271 -1.00509 -4.17481e-18
-12.9847 -1.00509 -4.17481e-18
-12.9424 -1.00509 -4.17481e-18
-12.9001 -1.00509 -4.17481e-18
-12.8579 -1.00509 -4.17481e-18
-12.8158 -1.00509 -4.17481e-18
-12.7737 -1.00509 -4.17481e-18
-12.7317 -1.00509 -4.17481e-18
-12.6898 -1.00509 -4.17481e-18
-12.6479 -1.00509 -4.17481e-18
-12.6061 -1.00509 -4.17481e-18
-12.5643 -1.00509 -4.17481e-18
-12.5226 -1.00509 -4.17481e-18
-12.481 -1.00509 -4.17481e-18
-12.4394 -1.00509 -4.17481e-18
-12.3979 -1.00509 -4.17481e-18
-12.3565 -1.00509 -4.17481e-18
-12.3151 -1.00509 -4.17481e-18
-12.2738 -1.00509 -4.17481e-18
-12.2325 -1.00509 -4.17481e-18
-12.1913 -1.00509 -4.17481e-18
-12.1501 -1.00509 -4.17481e-18
-12.109 -1.00509 -4.17481e-18
-12.068 -1.00509 -4.17481e-18
-12.027 -1.00509 -4.17481e-18
-11.986 -1.00509 -4.17481e-18
-11.9452 -1.00509 -4.17481e-18
-11.9043 -1.00509 -4.17481e-18
-11.8636 -1.00509 -4.17481e-18
-11.8228 -1.00509 -4.17481e-18
-11.7822 -1.00509 -4.17481e-18
-11.7415 -1.00509 -4.17481e-18
-11.701 -1.00509 -4.17481e-18
-11.6605 -1.00509 -4.17481e-18
-11.62 -1.00509 -4.17481e-18
-11.5796 -1.00509 -4.17481e-18
-11.5392 -1.00509 -4.17481e-18
-11.4989 -1.00509 -4.17481e-18
-11.4587 -1.00509 -4.17481e-18
-11.4184 -1.00509 -4.17481e-18
-11.3783 -1.00509 -4.17481e-18
-11.3381 -1.00509 -4.17481e-18
-11.2981 -1.00509 -4.17481e-18
-11.2581 -1.00509 -4.17481e-18
-11.2181 -1.00509 -4.17481e-18
-11.1781 -1.00509 -4.17481e-18
-11.1383 -1.00509 -4.17481e-18
-11.0984 -1.00509 -4.17481e-18
-11.0586 -1.00509 -4.17481e-18
-11.0189 -1.00509 -4.17481e-18
-10.9792 -1.00509 -4.17481e-18
-10.9395 -1.00509 -4.17481e-18
-10.8999 -1.00509 -4.17481e-18
-10.8603 -1.00509 -4.17481e-18
-10.8208 -1.00509 -4.17481e-18
-10.7813 -1.00509 -4.17481e-18
-10.7418 -1.00509 -4.17481e-18
-10.7024 -1.00509 -4.17481e-18
-10.6631 -1.00509 -4.17481e-18
-10.6238 -1.00509 -4.17481e-18
-10.5845 -1.00509 -4.17481e-18
-10.5452 -1.00509 -4.17481e-18
-10.506 -1.00509 -4.17481e-18
-10.4669 -1.00509 -4.17481e-18
-10.4278 -1.00509 -4.17481e-18
-10.3887 -1.00509 -4.17481e-18
-10.3496 -1.00509 -4.17481e-18
-10.3106 -1.00509 -4.17481e-18
-10.2717 -1.00509 -4.17481e-18
-10.2328 -1.00509 -4.17481e-18
-10.1939 -1.00509 -4.17481e-18
-10.155 -1.00509 -4.17481e-18
-10.1162 -1.00509 -4.17481e-18
-10.0774 -1.00509 -4.17481e-18
-10.0387 -1.00509 -4.17481e-18
-10 -1.00509 -4.17481e-18
-9.96134 -1.00509 -4.17481e-18
-9.92271 -1.00509 -4.17481e-18
-9.88412 -1.00509 -4.17481e-18
-9.84557 -1.00509 -4.17481e-18
-9.80704 -1.00509 -4.17481e-18
-9.76856 -1.00509 -4.17481e-18
-9.73011 -1.00509 -4.17481e-18
-9.69169 -1.00509 -4.17481e-18
-9.65331 -1.00509 -4.17481e-18
-9.61496 -1.00509 -4.17481e-18
-9.57664 -1.00509 -4.17481e-18
-9.53836 -1.00509 -4.17481e-18
-9.50011 -1.00509 -4.17481e-18
-9.46189 -1.00509 -4.17481e-18
-9.42371 -1.00509 -4.17481e-18
-9.38556 -1.00509 -4.17481e-18
-9.34744 -1.00509 -4.17481e-18
-9.30935 -1.00509 -4.17481e-18
-9.2713 -1.00509 -4.17481e-18
-9.23327 -1.00509 -4.17481e-18
-9.19528 -1.00509 -4.17481e-18
-9.15732 -1.00509 -4.17481e-18
-9.11939 -1.00509 -4.17481e-18
-9.08149 -1.00509 -4.17481e-18
-9.04362 -1.00509 -4.17481e-18
-9.00578 -1.00509 -4.17481e-18
-8.96797 -1.00509 -4.17481e-18
-8.93019 -1.00509 -4.17481e-18
-8.89244 -1.00509 -4.17481e-18
-8.85471 -1.00509 -4.17481e-18
-8.81702 -1.00509 -4.17481e-18
-8.77936 -1.00509 -4.17481e-18
-8.74172 -1.00509 -4.17481e-18
-8.70412 -1.00509 -4.17481e-18
-8.66654 -1.00509 -4.17481e-18
-8.62899 -1.00509 -4.17481e-18
-8.59146 -1.00509 -4.17481e-18
-8.55397 -1.00509 -4.17481e-18
-8.5165 -1.00509 -4.17481e-18
-8.47906 -1.00509 -4.17481e-18
-8.44165 -1.00509 -4.17481e-18
-8.40426 -1.00509 -4.17481e-18
-8.3669 -1.00509 -4.17481e-18
-8.32956 -1.00509 -4.17481e-18
-8.29226 -1.00509 -4.17481e-18
-8.25497 -1.00509 -4.17481e-18
-8.21772 -1.00509 -4.17481e-18
-8.18049 -1.00509 -4.17481e-18
-8.14328 -1.00509 -4.17481e-18
-8.1061 -1.00509 -4.17481e-18
-8.06895 -1.00509 -4.17481e-18
-8.03182 -1.00509 -4.17481e-18
-7.99471 -1.00509 -4.17481e-18
-7.95763 -1.00509 -4.17481e-18
-7.92058 -1.00509 -4.17481e-18
-7.88355 -1.00509 -4.17481e-18
-7.84654 -1.00509 -4.17481e-18
-7.80955 -1.00509 -4.17481e-18
-7.77259 -1.00509 -4.17481e-18
-7.73566 -1.00509 -4.17481e-18
-7.69874 -1.00509 -4.17481e-18
-7.66185 -1.00509 -4.17481e-18
-7.62498 -1.00509 -4.17481e-18
-7.58814 -1.00509 -4.17481e-18
-7.55132 -1.00509 -4.17481e-18
-7.51452 -1.00509 -4.17481e-18
-7.47774 -1.00509 -4.17481e-18
-7.44099 -1.00509 -4.17481e-18
-7.40425 -1.00509 -4.17481e-18
-7.36754 -1.00509 -4.17481e-18
-7.33085 -1.00509 -4.17481e-18
-7.29418 -1.00509 -4.17481e-18
-7.25754 -1.00509 -4.17481e-18
-7.22091 -1.00509 -4.17481e-18
-7.18431 -1.00509 -4.17481e-18
-7.14772 -1.00509 -4.17481e-18
-7.11116 -1.00509 -4.17481e-18
-7.07462 -1.00509 -4.17481e-18
-7.0381 -1.00509 -4.17481e-18
-7.00159 -1.00509 -4.17481e-18
-6.96511 -1.00509 -4.17481e-18
-6.92865 -1.00509 -4.17481e-18
-6.89221 -1.00509 -4.17481e-18
-6.85579 -1.00509 -4.17481e-18
-6.81938 -1.00509 -4.17481e-18
-6.783 -1.00509 -4.17481e-18
-6.74664 -1.00509 -4.17481e-18
-6.71029 -1.00509 -4.17481e-18
-6.67397 -1.00509 -4.17481e-18
-6.63766 -1.00509 -4.17481e-18
-6.60137 -1.00509 -4.17481e-18
-6.5651 -1.00509 -4.17481e-18
-6.52885 -1.00509 -4.17481e-18
-6.49262 -1.00509 -4.17481e-18
-6.4564 -1.00509 -4.17481e-18
-6.42021 -1.00509 -4.17481e-18
-6.38403 -1.00509 -4.17481e-18
-6.34786 -1.00509 -4.17481e-18
-6.31172 -1.00509 -4.17481e-18
-6.27559 -1.00509 -4.17481e-18
-6.23949 -1.00509 -4.17481e-18
-6.20339 -1.00509 -4.17481e-18
-6.16732 -1.00509 -4.17481e-18
-6.13126 -1.00509 -4.17481e-18
-6.09522 -1.00509 -4.17481e-18
-6.05919 -1.00509 -4.17481e-18
-6.02319 -1.00509 -4.17481e-18
-5.9872 -1.00509 -4.17481e-18
-5.95122 -1.00509 -4.17481e-18
-5.91526 -1.00509 -4.17481e-18
-5.87932 -1.00509 -4.17481e-18
-5.84339 -1.00509 -4.17481e-18
-5.80748 -1.00509 -4.17481e-18
-5.77158 -1.00509 -4.17481e-18
-5.7357 -1.00509 -4.17481e-18
-5.69984 -1.00509 -4.17481e-18
-5.66399 -1.00509 -4.17481e-18
-5.62815 -1.00509 -4.17481e-18
-5.59233 -1.00509 -4.17481e-18
-5.55653 -1.00509 -4.17481e-18
-5.52074 -1.00509 -4.17481e-18
-5.48497 -1.00509 -4.17481e-18
-5.4492 -1.00509 -4.17481e-18
-5.41346 -1.00509 -4.17481e-18
-5.37773 -1.00509 -4.17481e-18
-5.34201 -1.00509 -4.17481e-18
-5.30631 -1.00509 -4.17481e-18
-5.27062 -1.00509 -4.17481e-18
-5.23494 -1.00509 -4.17481e-18
-5.19928 -1.00509 -4.17481e-18
-5.16363 -1.00509 -4.17481e-18
-5.128 -1.00509 -4.17481e-18
-5.09237 -1.00509 -4.17481e-18
-5.05677 -1.00509 -4.17481e-18
-5.02117 -1.00509 -4.17481e-18
-4.98559 -1.00509 -4.17481e-18
-4.95002 -1.00509 -4.17481e-18
-4.91446 -1.00509 -4.17481e-18
-4.87892 -1.00509 -4.17481e-18
-4.84339 -1.00509 -4.17481e-18
-4.80787 -1.00509 -4.17481e-18
-4.77237 -1.00509 -4.17481e-18
-4.73687 -1.00509 -4.17481e-18
-4.70139 -1.00509 -4.17481e-18
-4.66592 -1.00509 -4.17481e-18
-4.63046 -1.00509 -4.17481e-18
-4.59502 -1.00509 -4.17481e-18
-4.55958 -1.00509 -4.17481e-18
-4.52416 -1.00509 -4.17481e-18
-4.48875 -1.00509 -4.17481e-18
-4.45335 -1.00509 -4.17481e-18
-4.41797 -1.00509 -4.17481e-18
-4.38259 -1.00509 -4.17481e-18
-4.34722 -1.00509 -4.17481e-18
-4.31187 -1.00509 -4.17481e-18
-4.27653 -1.00509 -4.17481e-18
-4.24119 -1.00509 -4.17481e-18
-4.20587 -1.00509 -4.17481e-18
-4.17056 -1.00509 -4.17481e-18
-4.13526 -1.00509 -4.17481e-18
-4.09997 -1.00509 -4.17481e-18
-4.06469 -1.00509 -4.17481e-18
-4.02942 -1.00509 -4.17481e-18
-3.99416 -1.00509 -4.17481e-18
-3.95891 -1.00509 -4.17481e-18
-3.92367 -1.00509 -4.17481e-18
-3.88844 -1.00509 -4.17481e-18
-3.85322 -1.00509 -4.17481e-18
-3.81801 -1.00509 -4.17481e-18
-3.7828 -1.00509 -4.17481e-18
-3.74761 -1.00509 -4.17481e-18
-3.71243 -1.00509 -4.17481e-18
-3.67726 -1.00509 -4.17481e-18
-3.64209 -1.00509 -4.17481e-18
-3.60694 -1.00509 -4.17481e-18
-3.57179 -1.00509 -4.17481e-18
-3.53665 -1.00509 -4.17481e-18
-3.50152 -1.00509 -4.17481e-18
-3.4664 -1.00509 -4.17481e-18
-3.43129 -1.00509 -4.17481e-18
-3.39619 -1.00509 -4.17481e-18
-3.36109 -1.00509 -4.17481e-18
-3.32601 -1.00509 -4.17481e-18
-3.29093 -1.00509 -4.17481e-18
-3.25586 -1.00509 -4.17481e-18
-3.2208 -1.00509 -4.17481e-18
-3.18574 -1.00509 -4.17481e-18
-3.1507 -1.00509 -4.17481e-18
-3.11566 -1.00509 -4.17481e-18
-3.08063 -1.00509 -4.17481e-18
-3.0456 -1.00509 -4.17481e-18
-3.01059 -1.00509 -4.17481e-18
-2.97558 -1.00509 -4.17481e-18
-2.94058 -1.00509 -4.17481e-18
-2.90558 -1.00509 -4.17481e-18
-2.87059 -1.00509 -4.17481e-18
-2.83561 -1.00509 -4.17481e-18
-2.80064 -1.00509 -4.17481e-18
-2.76567 -1.00509 -4.17481e-18
-2.73071 -1.00509 -4.17481e-18
-2.69576 -1.00509 -4.17481e-18
-2.66081 -1.00509 -4.17481e-18
-2.62587 -1.00509 -4.17481e-18
-2.59094 -1.00509 -4.17481e-18
-2.55601 -1.00509 -4.17481e-18
-2.52109 -1.00509 -4.17481e-18
-2.48617 -1.00509 -4.17481e-18
-2.45126 -1.00509 -4.17481e-18
-2.41636 -1.00509 -4.17481e-18
-2.38146 -1.00509 -4.17481e-18
-2.34657 -1.00509 -4.17481e-18
-2.31168 -1.00509 -4.17481e-18
-2.2768 -1.00509 -4.17481e-18
-2.24192 -1.00509 -4.17481e-18
-2.20705 -1.00509 -4.17481e-18
-2.17219 -1.00509 -4.17481e-18
-2.13733 -1.00509 -4.17481e-18
-2.10247 -1.00509 -4.17481e-18
-2.06762 -1.00509 -4.17481e-18
-2.03278 -1.00509 -4.17481e-18
-1.99794 -1.00509 -4.17481e-18
-1.9631 -1.00509 -4.17481e-18
-1.92827 -1.00509 -4.17481e-18
-1.89345 -1.00509 -4.17481e-18
-1.85862 -1.00509 -4.17481e-18
-1.82381 -1.00509 -4.17481e-18
-1.78899 -1.00509 -4.17481e-18
-1.75419 -1.00509 -4.17481e-18
-1.71938 -1.00509 -4.17481e-18
-1.68458 -1.00509 -4.17481e-18
-1.64979 -1.00509 -4.17481e-18
-1.61499 -1.00509 -4.17481e-18
-1.58021 -1.00509 -4.17481e-18
-1.54542 -1.00509 -4.17481e-18
-1.51064 -1.00509 -4.17481e-18
-1.47586 -1.00509 -4.17481e-18
-1.44109 -1.00509 -4.17481e-18
-1.40632 -1.00509 -4.17481e-18
-1.37155 -1.00509 -4.17481e-18
-1.33679 -1.00509 -4.17481e-18
-1.30203 -1.00509 -4.17481e-18
-1.26727 -1.00509 -4.17481e-18
-1.23251 -1.00509 -4.17481e-18
-1.19776 -1.00509 -4.17481e-18
-1.16301 -1.00509 -4.17481e-18
-1.12827 -1.00509 -4.17481e-18
-1.09352 -1.00509 -4.17481e-18
-1.05878 -1.00509 -4.17481e-18
-1.02405 -1.00509 -4.17481e-18
-0.989309 -1.00509 -4.17481e-18
-0.954576 -1.00509 -4.17481e-18
-0.919844 -1.00509 -4.17481e-18
-0.885115 -1.00509 -4.17481e-18
-0.850388 -1.00509 -4.17481e-18
-0.815663 -1.00509 -4.17481e-18
-0.78094 -1.00509 -4.17481e-18
-0.746219 -1.00509 -4.17481e-18
-0.711499 -1.00509 -4.17481e-18
-0.676781 -1.00509 -4.17481e-18
-0.642065 -1.00509 -4.17481e-18
-0.60735 -1.00509 -4.17481e-18
-0.572637 -1.00509 -4.17481e-18
-0.537925 -1.00509 -4.17481e-18
-0.503214 -1.00509 -4.17481e-18
-0.468504 -1.00509 -4.17481e-18
-0.433796 -1.00509 -4.17481e-18
-0.399089 -1.00509 -4.17481e-18
-0.364382 -1.00509 -4.17481e-18
-0.329676 -1.00509 -4.17481e-18
-0.294972 -1.00509 -4.17481e-18
-0.260267 -1.00509 -4.17481e-18
-0.225564 -1.00509 -4.17481e-18
-0.190861 -1.00509 -4.17481e-18
-0.156158 -1.00509 -4.17481e-18
-0.121456 -1.00509 -4.17481e-18
-0.0867541 -1.00509 -4.17481e-18
-0.0520524 -1.00509 -4.17481e-18
-0.0173508 -1.00509 -4.17481e-18
0.0173508 -1.00509 -4.17481e-18
0.0520524 -1.00509 -4.17481e-18
0.0867541 -1.00509 -4.17481e-18
0.121456 -1.00509 -4.17481e-18
0.156158 -1.00509 -4.17481e-18
0.190861 -1.00509 -4.17481e-18
0.225564 -1.00509 -4.17481e-18
0.260267 -1.00509 -4.17481e-18
0.294972 -1.00509 -4.17481e-18
0.329676 -1.00509 -4.17481e-18
0.364382 -1.00509 -4.17481e-18
0.399089 -1.00509 -4.17481e-18
0.433796 -1.00509 -4.17481e-18
0.468504 -1.00509 -4.17481e-18
0.503214 -1.00509 -4.17481e-18
0.537925 -1.00509 -4.17481e-18
0.572637 -1.00509 -4.17481e-18
0.60735 -1.00509 -4.17481e-18
0.642065 -1.00509 -4.17481e-18
0.676781 -1.00509 -4.17481e-18
0.711499 -1.00509 -4.17481e-18
0.746219 -1.00509 -4.17481e-18
0.78094 -1.00509 -4.17481e-18
0.815663 -1.00509 -4.17481e-18
0.850388 -1.00509 -4.17481e-18
0.885115 -1.00509 -4.17481e-18
0.919844 -1.00509 -4.17481e-18
0.954576 -1.00509 -4.17481e-18
0.989309 -1.00509 -4.17481e-18
1.02405 -1.00509 -4.17481e-18
1.05878 -1.00509 -4.17481e-18
1.09352 -1.00509 -4.17481e-18
1.12827 -1.00509 -4.17481e-18
1.16301 -1.00509 -4.17481e-18
1.19776 -1.00509 -4.17481e-18
1.23251 -1.00509 -4.17481e-18
1.26727 -1.00509 -4.17481e-18
1.30203 -1.00509 -4.17481e-18
1.33679 -1.00509 -4.17481e-18
1.37155 -1.00509 -4.17481e-18
1.40632 -1.00509 -4.17481e-18
1.44109 -1.00509 -4.17481e-18
1.47586 -1.00509 -4.17481e-18
1.51064 -1.00509 -4.17481e-18
1.54542 -1.00509 -4.17481e-18
1.58021 -1.00509 -4.17481e-18
1.61499 -1.00509 -4.17481e-18
1.64979 -1.00509 -4.17481e-18
1.68458 -1.00509 -4.17481e-18
1.71938 -1.00509 -4.17481e-18
1.75419 -1.00509 -4.17481e-18
1.78899 -1.00509 -4.17481e-18
1.82381 -1.00509 -4.17481e-18
1.85862 -1.00509 -4.17481e-18
1.89345 -1.00509 -4.17481e-18
1.92827 -1.00509 -4.17481e-18
1.9631 -1.00509 -4.17481e-18
1.99794 -1.00509 -4.17481e-18
2.03278 -1.00509 -4.17481e-18
2.06762 -1.00509 -4.17481e-18
2.10247 -1.00509 -4.17481e-18
2.13733 -1.00509 -4.17481e-18
2.17219 -1.00509 -4.17481e-18
2.20705 -1.00509 -4.17481e-18
2.24192 -1.00509 -4.17481e-18
2.2768 -1.00509 -4.17481e-18
2.31168 -1.00509 -4.17481e-18
2.34657 -1.00509 -4.17481e-18
2.38146 -1.00509 -4.17481e-18
2.41636 -1.00509 -4.17481e-18
2.45126 -1.00509 -4.17481e-18
2.48617 -1.00509 -4.17481e-18
2.52109 -1.00509 -4.17481e-18
2.55601 -1.00509 -4.17481e-18
2.59094 -1.00509 -4.17481e-18
2.62587 -1.00509 -4.17481e-18
2.66081 -1.00509 -4.17481e-18
2.69576 -1.00509 -4.17481e-18
2.73071 -1.00509 -4.17481e-18
2.76567 -1.00509 -4.17481e-18
2.80064 -1.00509 -4.17481e-18
2.83561 -1.00509 -4.17481e-18
2.87059 -1.00509 -4.17481e-18
2.90558 -1.00509 -4.17481e-18
2.94058 -1.00509 -4.17481e-18
2.97558 -1.00509 -4.17481e-18
3.01059 -1.00509 -4.17481e-18
3.0456 -1.00509 -4.17481e-18
3.08063 -1.00509 -4.17481e-18
3.11566 -1.00509 -4.17481e-18
3.1507 -1.00509 -4.17481e-18
3.18574 -1.00509 -4.17481e-18
3.2208 -1.00509 -4.17481e-18
3.25586 -1.00509 -4.17481e-18
3.29093 -1.00509 -4.17481e-18
3.32601 -1.00509 -4.17481e-18
3.36109 -1.00509 -4.17481e-18
3.39619 -1.00509 -4.17481e-18
3.43129 -1.00509 -4.17481e-18
3.4664 -1.00509 -4.17481e-18
3.50152 -1.00509 -4.17481e-18
3.53665 -1.00509 -4.17481e-18
3.57179 -1.00509 -4.17481e-18
3.60694 -1.00509 -4.17481e-18
3.64209 -1.00509 -4.17481e-18
3.67726 -1.00509 -4.17481e-18
3.71243 -1.00509 -4.17481e-18
3.74761 -1.00509 -4.17481e-18
3.7828 -1.00509 -4.17481e-18
3.81801 -1.00509 -4.17481e-18
3.85322 -1.00509 -4.17481e-18
3.88844 -1.00509 -4.17481e-18
3.92367 -1.00509 -4.17481e-18
3.95891 -1.00509 -4.17481e-18
3.99416 -1.00509 -4.17481e-18
4.02942 -1.00509 -4.17481e-18
4.06469 -1.00509 -4.17481e-18
4.09997 -1.00509 -4.17481e-18
4.13526 -1.00509 -4.17481e-18
4.17056 -1.00509 -4.17481e-18
4.20587 -1.00509 -4.17481e-18
4.24119 -1.00509 -4.17481e-18
4.27653 -1.00509 -4.17481e-18
4.31187 -1.00509 -4.17481e-18
4.34722 -1.00509 -4.17481e-18
4.38259 -1.00509 -4.17481e-18
4.41797 -1.00509 -4.17481e-18
4.45335 -1.00509 -4.17481e-18
4.48875 -1.00509 -4.17481e-18
4.52416 -1.00509 -4.17481e-18
4.55958 -1.00509 -4.17481e-18
4.59502 -1.00509 -4.17481e-18
4.63046 -1.00509 -4.17481e-18
4.66592 -1.00509 -4.17481e-18
4.70139 -1.00509 -4.17481e-18
4.73687 -1.00509 -4.17481e-18
4.77237 -1.00509 -4.17481e-18
4.80787 -1.00509 -4.17481e-18
4.84339 -1.00509 -4.17481e-18
4.87892 -1.00509 -4.17481e-18
4.91446 -1.00509 -4.17481e-18
4.95002 -1.00509 -4.17481e-18
4.98559 -1.00509 -4.17481e-18
5.02117 -1.00509 -4.17481e-18
5.05677 -1.00509 -4.17481e-18
5.09237 -1.00509 -4.17481e-18
5.128 -1.00509 -4.17481e-18
5.16363 -1.00509 -4.17481e-18
5.19928 -1.00509 -4.17481e-18
5.23494 -1.00509 -4.17481e-18
5.27062 -1.00509 -4.17481e-18
5.30631 -1.00509 -4.17481e-18
5.34201 -1.00509 -4.17481e-18
5.37773 -1.00509 -4.17481e-18
5.41346 -1.00509 -4.17481e-18
5.4492 -1.00509 -4.17481e-18
5.48497 -1.00509 -4.17481e-18
5.52074 -1.00509 -4.17481e-18
5.55653 -1.00509 -4.17481e-18
5.59233 -1.00509 -4.17481e-18
5.62815 -1.00509 -4.17481e-18
5.66399 -1.00509 -4.17481e-18
5.69984 -1.00509 -4.17481e-18
5.7357 -1.00509 -4.17481e-18
5.77158 -1.00509 -4.17481e-18
5.80748 -1.00509 -4.17481e-18
5.84339 -1.00509 -4.17481e-18
5.87932 -1.00509 -4.17481e-18
5.91526 -1.00509 -4.17481e-18
5.95122 -1.00509 -4.17481e-18
5.9872 -1.00509 -4.17481e-18
6.02319 -1.00509 -4.17481e-18
6.05919 -1.00509 -4.17481e-18
6.09522 -1.00509 -4.17481e-18
6.13126 -1.00509 -4.17481e-18
6.16732 -1.00509 -4.17481e-18
6.20339 -1.00509 -4.17481e-18
6.23949 -1.00509 -4.17481e-18
6.27559 -1.00509 -4.17481e-18
6.31172 -1.00509 -4.17481e-18
6.34786 -1.00509 -4.17481e-18
6.38403 -1.00509 -4.17481e-18
6.42021 -1.00509 -4.17481e-18
6.4564 -1.00509 -4.17481e-18
6.49262 -1.00509 -4.17481e-18
6.52885 -1.00509 -4.17481e-18
6.5651 -1.00509 -4.17481e-18
6.60137 -1.00509 -4.17481e-18
6.63766 -1.00509 -4.17481e-18
6.67397 -1.00509 -4.17481e-18
6.71029 -1.00509 -4.17481e-18
6.74664 -1.00509 -4.17481e-18
6.783 -1.00509 -4.17481e-18
6.81938 -1.00509 -4.17481e-18
6.85579 -1.00509 -4.17481e-18
6.89221 -1.00509 -4.17481e-18
6.92865 -1.00509 -4.17481e-18
6.96511 -1.00509 -4.17481e-18
7.00159 -1.00509 -4.17481e-18
7.0381 -1.00509 -4.17481e-18
7.07462 -1.00509 -4.17481e-18
7.11116 -1.00509 -4.17481e-18
7.14772 -1.00509 -4.17481e-18
7.18431 -1.00509 -4.17481e-18
7.22091 -1.00509 -4.17481e-18
7.25754 -1.00509 -4.17481e-18
7.29418 -1.00509 -4.17481e-18
7.33085 -1.00509 -4.17481e-18
7.36754 -1.00509 -4.17481e-18
7.40425 -1.00509 -4.17481e-18
7.44099 -1.00509 -4.17481e-18
7.47774 -1.00509 -4.17481e-18
7.51452 -1.00509 -4.17481e-18
7.55132 -1.00509 -4.17481e-18
7.58814 -1.00509 -4.17481e-18
7.62498 -1.00509 -4.17481e-18
7.66185 -1.00509 -4.17481e-18
7.69874 -1.00509 -4.17481e-18
7.73566 -1.00509 -4.17481e-18
7.77259 -1.00509 -4.17481e-18
7.80955 -1.00509 -4.17481e-18
7.84654 -1.00509 -4.17481e-18
7.88355 -1.00509 -4.17481e-18
7.92058 -1.00509 -4.17481e-18
7.95763 -1.00509 -4.17481e-18
7.99471 -1.00509 -4.17481e-18
8.03182 -1.00509 -4.17481e-18
8.06895 -1.00509 -4.17481e-18
8.1061 -1.00509 -4.17481e-18
8.14328 -1.00509 -4.17481e-18
8.18049 -1.00509 -4.17481e-18
8.21772 -1.00509 -4.17481e-18
8.25497 -1.00509 -4.17481e-18
8.29226 -1.00509 -4.17481e-18
8.32956 -1.00509 -4.17481e-18
8.3669 -1.00509 -4.17481e-18
8.40426 -1.00509 -4.17481e-18
8.44165 -1.00509 -4.17481e-18
8.47906 -1.00509 -4.17481e-18
8.5165 -1.00509 -4.17481e-18
8.55397 -1.00509 -4.17481e-18
8.59146 -1.00509 -4.17481e-18
8.62899 -1.00509 -4.17481e-18
8.66654 -1.00509 -4.17481e-18
8.70412 -1.00509 -4.17481e-18
8.74172 -1.00509 -4.17481e-18
8.77936 -1.00509 -4.17481e-18
8.81702 -1.00509 -4.17481e-18
8.85471 -1.00509 -4.17481e-18
8.89244 -1.00509 -4.17481e-18
8.93019 -1.00509 -4.17481e-18
8.96797 -1.00509 -4.17481e-18
9.00578 -1.00509 -4.17481e-18
9.04362 -1.00509 -4.17481e-18
9.08149 -1.00509 -4.17481e-18
9.11939 -1.00509 -4.17481e-18
9.15732 -1.00509 -4.17481e-18
9.19528 -1.00509 -4.17481e-18
9.23327 -1.00509 -4.17481e-18
9.2713 -1.00509 -4.17481e-18
9.30935 -1.00509 -4.17481e-18
9.34744 -1.00509 -4.17481e-18
9.38556 -1.00509 -4.17481e-18
9.42371 -1.00509 -4.17481e-18
9.46189 -1.00509 -4.17481e-18
9.50011 -1.00509 -4.17481e-18
9.53836 -1.00509 -4.17481e-18
9.57664 -1.00509 -4.17481e-18
9.61496 -1.00509 -4.17481e-18
9.65331 -1.00509 -4.17481e-18
9.69169 -1.00509 -4.17481e-18
9.73011 -1.00509 -4.17481e-18
9.76856 -1.00509 -4.17481e-18
9.80704 -1.00509 -4.17481e-18
9.84557 -1.00509 -4.17481e-18
9.88412 -1.00509 -4.17481e-18
9.92271 -1.00509 -4.17481e-18
9.96134 -1.00509 -4.17481e-18
10 -1.00509 -4.17481e-18
10.0387 -1.00509 -4.17481e-18
10.0774 -1.00509 -4.17481e-18
10.1162 -1.00509 -4.17481e-18
10.155 -1.00509 -4.17481e-18
10.1939 -1.00509 -4.17481e-18
10.2328 -1.00509 -4.17481e-18
10.2717 -1.00509 -4.17481e-18
10.3106 -1.00509 -4.17481e-18
10.3496 -1.00509 -4.17481e-18
10.3887 -1.00509 -4.17481e-18
10.4278 -1.00509 -4.17481e-18
10.4669 -1.00509 -4.17481e-18
10.506 -1.00509 -4.17481e-18
10.5452 -1.00509 -4.17481e-18
10.5845 -1.00509 -4.17481e-18
10.6238 -1.00509 -4.17481e-18
10.6631 -1.00509 -4.17481e-18
10.7024 -1.00509 -4.17481e-18
10.7418 -1.00509 -4.17481e-18
10.7813 -1.00509 -4.17481e-18
10.8208 -1.00509 -4.17481e-18
10.8603 -1.00509 -4.17481e-18
10.8999 -1.00509 -4.17481e-18
10.9395 -1.00509 -4.17481e-18
10.9792 -1.00509 -4.17481e-18
11.0189 -1.00509 -4.17481e-18
11.0586 -1.00509 -4.17481e-18
11.0984 -1.00509 -4.17481e-18
11.1383 -1.00509 -4.17481e-18
11.1781 -1.00509 -4.17481e-18
11.2181 -1.00509 -4.17481e-18
11.2581 -1.00509 -4.17481e-18
11.2981 -1.00509 -4.17481e-18
11.3381 -1.00509 -4.17481e-18
11.3783 -1.00509 -4.17481e-18
11.4184 -1.00509 -4.17481e-18
11.4587 -1.00509 -4.17481e-18
11.4989 -1.00509 -4.17481e-18
11.5392 -1.00509 -4.17481e-18
11.5796 -1.00509 -4.17481e-18
11.62 -1.00509 -4.17481e-18
11.6605 -1.00509 -4.17481e-18
11.701 -1.00509 -4.17481e-18
11.7415 -1.00509 -4.17481e-18
11.7822 -1.00509 -4.17481e-18
11.8228 -1.00509 -4.17481e-18
11.8636 -1.00509 -4.17481e-18
11.9043 -1.00509 -4.17481e-18
11.9452 -1.00509 -4.17481e-18
11.986 -1.00509 -4.17481e-18
12.027 -1.00509 -4.17481e-18
12.068 -1.00509 -4.17481e-18
12.109 -1.00509 -4.17481e-18
12.1501 -1.00509 -4.17481e-18
12.1913 -1.00509 -4.17481e-18
12.2325 -1.00509 -4.17481e-18
12.2738 -1.00509 -4.17481e-18
12.3151 -1.00509 -4.17481e-18
12.3565 -1.00509 -4.17481e-18
12.3979 -1.00509 -4.17481e-18
12.4394 -1.00509 -4.17481e-18
12.481 -1.00509 -4.17481e-18
12.5226 -1.00509 -4.17481e-18
12.5643 -1.00509 -4.17481e-18
12.6061 -1.00509 -4.17481e-18
12.6479 -1.00509 -4.17481e-18
12.6898 -1.00509 -4.17481e-18
12.7317 -1.00509 -4.17481e-18
12.7737 -1.00509 -4.17481e-18
12.8158 -1.00509 -4.17481e-18
12.8579 -1.00509 -4.17481e-18
12.9001 -1.00509 -4.17481e-18
12.9424 -1.00509 -4.17481e-18
12.9847 -1.00509 -4.17481e-18
13.0271 -1.00509 -4.17481e-18
13.0696 -1.00509 -4.17481e-18
13.1121 -1.00509 -4.17481e-18
13.1547 -1.00509 -4.17481e-18
13.1974 -1.00509 -4.17481e-18
13.2402 -1.00509 -4.17481e-18
13.283 -1.00509 -4.17481e-18
13.3259 -1.00509 -4.17481e-18
13.3689 -1.00509 -4.17481e-18
13.4119 -1.00509 -4.17481e-18
13.455 -1.00509 -4.17481e-18
13.4982 -1.00509 -4.17481e-18
13.5415 -1.00509 -4.17481e-18
13.5848 -1.00509 -4.17481e-18
13.6283 -1.00509 -4.17481e-18
13.6718 -1.00509 -4.17481e-18
13.7153 -1.00509 -4.17481e-18
13.759 -1.00509 -4.17481e-18
13.8028 -1.00509 -4.17481e-18
13.8466 -1.00509 -4.17481e-18
13.8905 -1.00509 -4.17481e-18
13.9345 -1.00509 -4.17481e-18
13.9786 -1.00509 -4.17481e-18
14.0227 -1.00509 -4.17481e-18
14.067 -1.00509 -4.17481e-18
14.1113 -1.00509 -4.17481e-18
14.1558 -1.00509 -4.17481e-18
14.2003 -1.00509 -4.17481e-18
14.2449 -1.00509 -4.17481e-18
14.2896 -1.00509 -4.17481e-18
14.3344 -1.00509 -4.17481e-18
14.3793 -1.00509 -4.17481e-18
14.4243 -1.00509 -4.17481e-18
14.4693 -1.00509 -4.17481e-18
14.5145 -1.00509 -4.17481e-18
14.5598 -1.00509 -4.17481e-18
14.6052 -1.00509 -4.17481e-18
14.6506 -1.00509 -4.17481e-18
14.6962 -1.00509 -4.17481e-18
14.7419 -1.00509 -4.17481e-18
14.7877 -1.00509 -4.17481e-18
14.8336 -1.00509 -4.17481e-18
14.8796 -1.00509 -4.17481e-18
14.9257 -1.00509 -4.17481e-18
14.9719 -1.00509 -4.17481e-18
15.0182 -1.00509 -4.17481e-18
15.0647 -1.00509 -4.17481e-18
15.1112 -1.00509 -4.17481e-18
15.1579 -1.00509 -4.17481e-18
15.2047 -1.00509 -4.17481e-18
15.2516 -1.00509 -4.17481e-18
15.2986 -1.00509 -4.17481e-18
15.3458 -1.00509 -4.17481e-18
15.393 -1.00509 -4.17481e-18
15.4404 -1.00509 -4.17481e-18
15.488 -1.00509 -4.17481e-18
15.5356 -1.00509 -4.17481e-18
15.5834 -1.00509 -4.17481e-18
15.6313 -1.00509 -4.17481e-18
15.6794 -1.00509 -4.17481e-18
15.7276 -1.00509 -4.17481e-18
15.7759 -1.00509 -4.17481e-18
15.8243 -1.00509 -4.17481e-18
15.873 -1.00509 -4.17481e-18
15.9217 -1.00509 -4.17481e-18
15.9706 -1.00509 -4.17481e-18
16.0197 -1.00509 -4.17481e-18
16.0689 -1.00509 -4.17481e-18
16.1182 -1.00509 -4.17481e-18
16.1677 -1.00509 -4.17481e-18
16.2174 -1.00509 -4.17481e-18
16.2672 -1.00509 -4.17481e-18
16.3172 -1.00509 -4.17481e-18
16.3674 -1.00509 -4.17481e-18
16.4177 -1.00509 -4.17481e-18
16.4682 -1.00509 -4.17481e-18
16.5189 -1.00509 -4.17481e-18
16.5697 -1.00509 -4.17481e-18
16.6208 -1.00509 -4.17481e-18
16.672 -1.00509 -4.17481e-18
16.7234 -1.00509 -4.17481e-18
16.775 -1.00509 -4.17481e-18
16.8268 -1.00509 -4.17481e-18
16.8787 -1.00509 -4.17481e-18
16.9309 -1.00509 -4.17481e-18
16.9833 -1.00509 -4.17481e-18
17.0359 -1.00509 -4.17481e-18
17.0887 -1.00509 -4.17481e-18
17.1418 -1.00509 -4.17481e-18
17.195 -1.00509 -4.17481e-18
17.2485 -1.00509 -4.17481e-18
17.3022 -1.00509 -4.17481e-18
17.3562 -1.00509 -4.17481e-18
17.4104 -1.00509 -4.17481e-18
17.4648 -1.00509 -4.17481e-18
17.5195 -1.00509 -4.17481e-18
17.5744 -1.00509 -4.17481e-18
17.6296 -1.00509 -4.17481e-18
17.6851 -1.00509 -4.17481e-18
17.7408 -1.00509 -4.17481e-18
17.7969 -1.00509 -4.17481e-18
17.8532 -1.00509 -4.17481e-18
17.9098 -1.00509 -4.17481e-18
17.9667 -1.00509 -4.17481e-18
18.0239 -1.00509 -4.17481e-18
18.0815 -1.00509 -4.17481e-18
18.1393 -1.00509 -4.17481e-18
18.1975 -1.00509 -4.17481e-18
18.256 -1.00509 -4.17481e-18
18.3149 -1.00509 -4.17481e-18
18.3742 -1.00509 -4.17481e-18
18.4338 -1.00509 -4.17481e-18
18.4938 -1.00509 -4.17481e-18
18.5542 -1.00509 -4.17481e-18
18.615 -1.00509 -4.17481e-18
18.6762 -1.00509 -4.17481e-18
18.7379 -1.00509 -4.17481e-18
18.8 -1.00509 -4.17481e-18
18.8625 -1.00509 -4.17481e-18
18.9255 -1.00509 -4.17481e-18
18.9891 -1.00509 -4.17481e-18
19.0531 -1.00509 -4.17481e-18
19.1177 -1.00509 -4.17481e-18
19.1828 -1.00509 -4.17481e-18
19.2484 -1.00509 -4.17481e-18
19.3147 -1.00509 -4.17481e-18
19.3816 -1.00509 -4.17481e-18
19.4491 -1.00509 -4.17481e-18
19.5173 -1.00509 -4.17481e-18
19.5862 -1.00509 -4.17481e-18
19.6558 -1.00509 -4.17481e-18
19.7262 -1.00509 -4.17481e-18
19.7974 -1.00509 -4.17481e-18
19.8694 -1.00509 -4.17481e-18
19.9423 -1.00509 -4.17481e-18
20.0162 -1.00509 -4.17481e-18
20.091 -1.00509 -4.17481e-18
20.1669 -1.00509 -4.17481e-18
20.244 -1.00509 -4.17481e-18
20.3222 -1.00509 -4.17481e-18
20.4016 -1.00509 -4.17481e-18
20.4825 -1.00509 -4.17481e-18
20.5648 -1.00509 -4.17481e-18
20.6487 -1.00509 -4.17481e-18
20.7344 -1.00509 -4.17481e-18
20.8219 -1.00509 -4.17481e-18
20.9115 -1.00509 -4.17481e-18
21.0034 -1.00509 -4.17481e-18
21.0979 -1.00509 -4.17481e-18
21.1952 -1.00509 -4.17481e-18
21.2959 -1.00509 -4.17481e-18
21.4004 -1.00509 -4.17481e-18
21.5093 -1.00509 -4.17481e-18
21.6237 -1.00509 -4.17481e-18
21.7448 -1.00509 -4.17481e-18
21.8747 -1.00509 -4.17481e-18
22.0165 -1.00509 -4.17481e-18
22.1768 -1.00509 -4.17481e-18
22.3723 -1.00509 -4.17481e-18


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1Quantum/SigmaRTwoLoop.txt <==
-22.3723 -0.000802368 -0.000193414
-22.1768 -0.00135306 -0.000117292
-22.0165 -0.0016931 -0.000166763
-21.8747 -0.00196961 -0.000118242
-21.7448 -0.00219328 -0.000153915
-21.6237 -0.00239761 -0.000115459
-21.5093 -0.00258316 -0.000144883
-21.4004 -0.00276378 -0.000112003
-21.2959 -0.00293857 -0.000137642
-21.1952 -0.00311483 -0.000108449
-21.0979 -0.00329085 -0.000131596
-21.0034 -0.00346985 -0.000105287
-20.9115 -0.00364833 -0.000126957
-20.8219 -0.00382575 -0.000103352
-20.7344 -0.00399663 -0.000124442
-20.6487 -0.00415842 -0.000103521
-20.5648 -0.00430625 -0.000124515
-20.4825 -0.00443919 -0.00010592
-20.4016 -0.00455576 -0.000126703
-20.3222 -0.00465809 -0.000109744
-20.244 -0.00474738 -0.000129976
-20.1669 -0.00482676 -0.000114085
-20.091 -0.00489765 -0.000133602
-20.0162 -0.00496254 -0.000118486
-19.9423 -0.0050222 -0.000137288
-19.8694 -0.00507829 -0.0001228
-19.7974 -0.00513112 -0.000140945
-19.7262 -0.00518182 -0.000127
-19.6558 -0.00523041 -0.000144554
-19.5862 -0.00527771 -0.000131096
-19.5173 -0.00532359 -0.000148122
-19.4491 -0.00536868 -0.000135107
-19.3816 -0.00541279 -0.000151661
-19.3147 -0.00545643 -0.000139054
-19.2484 -0.00549938 -0.000155184
-19.1828 -0.00554205 -0.000142954
-19.1177 -0.00558424 -0.000158703
-19.0531 -0.00562627 -0.000146824
-18.9891 -0.00566796 -0.000162226
-18.9255 -0.0057096 -0.000150676
-18.8625 -0.00575099 -0.000165763
-18.8 -0.00579239 -0.000154521
-18.7379 -0.00583362 -0.000169321
-18.6762 -0.00587491 -0.00015837
-18.615 -0.00591609 -0.000172905
-18.5542 -0.00595737 -0.00016223
-18.4938 -0.00599859 -0.000176523
-18.4338 -0.00603993 -0.000166108
-18.3742 -0.00608125 -0.000180178
-18.3149 -0.00612272 -0.000170011
-18.256 -0.00616419 -0.000183875
-18.1975 -0.00620584 -0.000173944
-18.1393 -0.00624752 -0.000187618
-18.0815 -0.00628938 -0.000177913
-18.0239 -0.0063313 -0.00019141
-17.9667 -0.00637342 -0.000181921
-17.9098 -0.00641562 -0.000195254
-17.8532 -0.00645802 -0.000185974
-17.7969 -0.00650053 -0.000199155
-17.7408 -0.00654325 -0.000190074
-17.6851 -0.00658609 -0.000203115
-17.6296 -0.00662916 -0.000194227
-17.5744 -0.00667236 -0.000207136
-17.5195 -0.0067158 -0.000198435
-17.4648 -0.00675938 -0.000211223
-17.4104 -0.00680321 -0.000202702
-17.3562 -0.0068472 -0.000215376
-17.3022 -0.00689144 -0.00020703
-17.2485 -0.00693586 -0.0002196
-17.195 -0.00698053 -0.000211424
-17.1418 -0.00702539 -0.000223897
-17.0887 -0.00707052 -0.000215887
-17.0359 -0.00711584 -0.000228269
-16.9833 -0.00716144 -0.000220421
-16.9309 -0.00720724 -0.00023272
-16.8787 -0.00725333 -0.00022503
-16.8268 -0.00729963 -0.000237252
-16.775 -0.00734623 -0.000229716
-16.7234 -0.00739305 -0.000241867
-16.672 -0.00744017 -0.000234482
-16.6208 -0.00748753 -0.000246568
-16.5697 -0.00753519 -0.000239332
-16.5189 -0.0075831 -0.000251359
-16.4682 -0.00763132 -0.000244269
-16.4177 -0.0076798 -0.000256241
-16.3674 -0.0077286 -0.000249296
-16.3172 -0.00777766 -0.000261219
-16.2672 -0.00782705 -0.000254415
-16.2174 -0.00787672 -0.000266294
-16.1677 -0.00792672 -0.000259631
-16.1182 -0.00797701 -0.00027147
-16.0689 -0.00802764 -0.000264945
-16.0197 -0.00807857 -0.00027675
-15.9706 -0.00812984 -0.000270362
-15.9217 -0.00818142 -0.000282137
-15.873 -0.00823336 -0.000275885
-15.8243 -0.00828561 -0.000287633
-15.7759 -0.00833823 -0.000281517
-15.7276 -0.00839117 -0.000293244
-15.6794 -0.00844449 -0.000287261
-15.6313 -0.00849814 -0.000298971
-15.5834 -0.00855217 -0.000293122
-15.5356 -0.00860655 -0.000304818
-15.488 -0.00866131 -0.000299103
-15.4404 -0.00871643 -0.00031079
-15.393 -0.00877195 -0.000305207
-15.3458 -0.00882784 -0.000316888
-15.2986 -0.00888413 -0.000311438
-15.2516 -0.00894079 -0.000323119
-15.2047 -0.00899788 -0.000317801
-15.1579 -0.00905535 -0.000329484
-15.1112 -0.00911324 -0.000324299
-15.0647 -0.00917153 -0.000335989
-15.0182 -0.00923025 -0.000330937
-14.9719 -0.00928938 -0.000342637
-14.9257 -0.00934896 -0.000337719
-14.8796 -0.00940895 -0.000349433
-14.8336 -0.0094694 -0.000344649
-14.7877 -0.00953028 -0.000356382
-14.7419 -0.00959162 -0.000351732
-14.6962 -0.0096534 -0.000363487
-14.6506 -0.00971566 -0.000358972
-14.6052 -0.00977837 -0.000370753
-14.5598 -0.00984156 -0.000366376
-14.5145 -0.00990522 -0.000378186
-14.4693 -0.00996938 -0.000373946
-14.4243 -0.010034 -0.000385791
-14.3793 -0.0100991 -0.00038169
-14.3344 -0.0101648 -0.000393572
-14.2896 -0.0102309 -0.000389611
-14.2449 -0.0102976 -0.000401536
-14.2003 -0.0103648 -0.000397717
-14.1558 -0.0104324 -0.000409687
-14.1113 -0.0105007 -0.000406012
-14.067 -0.0105694 -0.000418032
-14.0227 -0.0106388 -0.000414502
-13.9786 -0.0107086 -0.000426576
-13.9345 -0.0107791 -0.000423194
-13.8905 -0.01085 -0.000435327
-13.8466 -0.0109216 -0.000432094
-13.8028 -0.0109938 -0.00044429
-13.759 -0.0110665 -0.000441209
-13.7153 -0.0111398 -0.000453472
-13.6718 -0.0112137 -0.000450545
-13.6283 -0.0112883 -0.00046288
-13.5848 -0.0113634 -0.000460111
-13.5415 -0.0114392 -0.000472522
-13.4982 -0.0115156 -0.000469912
-13.455 -0.0115926 -0.000482404
-13.4119 -0.0116703 -0.000479957
-13.3689 -0.0117487 -0.000492535
-13.3259 -0.0118277 -0.000490254
-13.283 -0.0119073 -0.000502923
-13.2402 -0.0119877 -0.000500811
-13.1974 -0.0120687 -0.000513576
-13.1547 -0.0121505 -0.000511637
-13.1121 -0.0122329 -0.000524503
-13.0696 -0.0123161 -0.00052274
-13.0271 -0.0124 -0.000535713
-12.9847 -0.0124846 -0.000534131
-12.9424 -0.0125699 -0.000547215
-12.9001 -0.0126561 -0.000545818
-12.8579 -0.0127429 -0.00055902
-12.8158 -0.0128306 -0.000557812
-12.7737 -0.012919 -0.000571137
-12.7317 -0.0130082 -0.000570123
-12.6898 -0.0130982 -0.000583578
-12.6479 -0.013189 -0.000582762
-12.6061 -0.0132807 -0.000596353
-12.5643 -0.0133732 -0.00059574
-12.5226 -0.0134665 -0.000609474
-12.481 -0.0135607 -0.00060907
-12.4394 -0.0136557 -0.000622953
-12.3979 -0.0137516 -0.000622763
-12.3565 -0.0138484 -0.000636803
-12.3151 -0.0139461 -0.000636833
-12.2738 -0.0140447 -0.000651036
-12.2325 -0.0141443 -0.000651293
-12.1913 -0.0142448 -0.000665666
-12.1501 -0.0143462 -0.000666156
-12.109 -0.0144486 -0.000680708
-12.068 -0.0145519 -0.000681437
-12.027 -0.0146563 -0.000696176
-11.986 -0.0147616 -0.000697153
-11.9452 -0.014868 -0.000712086
-11.9043 -0.0149754 -0.000713317
-11.8636 -0.0150838 -0.000728454
-11.8228 -0.0151933 -0.000729947
-11.7822 -0.0153039 -0.000745298
-11.7415 -0.0154155 -0.000747061
-11.701 -0.0155283 -0.000762633
-11.6605 -0.0156421 -0.000764676
-11.62 -0.0157571 -0.000780481
-11.5796 -0.0158733 -0.000782811
-11.5392 -0.0159906 -0.000798858
-11.4989 -0.0161091 -0.000801487
-11.4587 -0.0162288 -0.000817787
-11.4184 -0.0163497 -0.000820723
-11.3783 -0.0164718 -0.000837287
-11.3381 -0.0165952 -0.000840541
-11.2981 -0.0167198 -0.000857381
-11.2581 -0.0168457 -0.000860965
-11.2181 -0.016973 -0.000878093
-11.1781 -0.0171015 -0.000882018
-11.1383 -0.0172314 -0.000899447
-11.0984 -0.0173627 -0.000903725
-11.0586 -0.0174953 -0.000921467
-11.0189 -0.0176294 -0.000926111
-10.9792 -0.0177648 -0.000944182
-10.9395 -0.0179017 -0.000949205
-10.8999 -0.0180401 -0.000967618
-10.8603 -0.0181799 -0.000973036
-10.8208 -0.0183213 -0.000991807
-10.7813 -0.0184642 -0.000997632
-10.7418 -0.0186086 -0.00101678
-10.7024 -0.0187546 -0.00102303
-10.6631 -0.0189022 -0.00104256
-10.6238 -0.0190515 -0.00104925
-10.5845 -0.0192024 -0.0010692
-10.5452 -0.019355 -0.00107635
-10.506 -0.0195092 -0.00109672
-10.4669 -0.0196652 -0.00110434
-10.4278 -0.019823 -0.00112516
-10.3887 -0.0199825 -0.00113328
-10.3496 -0.0201439 -0.00115456
-10.3106 -0.020307 -0.0011632
-10.2717 -0.0204721 -0.00118497
-10.2328 -0.020639 -0.00119415
-10.1939 -0.0208079 -0.00121643
-10.155 -0.0209787 -0.00122616
-10.1162 -0.0211516 -0.00124898
-10.0774 -0.0213264 -0.0012593
-10.0387 -0.0215033 -0.00128268
-10 -0.0216823 -0.00129361
-9.96134 -0.0218634 -0.00131757
-9.92271 -0.0220467 -0.00132914
-9.88412 -0.0222321 -0.00135371
-9.84557 -0.0224198 -0.00136594
-9.80704 -0.0226098 -0.00139116
-9.76856 -0.0228021 -0.00140409
-9.73011 -0.0229967 -0.00142998
-9.69169 -0.0231936 -0.00144363
-9.65331 -0.0233931 -0.00147024
-9.61496 -0.0235949 -0.00148464
-9.57664 -0.0237993 -0.00151199
-9.53836 -0.0240062 -0.00152719
-9.50011 -0.0242157 -0.00155532
-9.46189 -0.0244279 -0.00157135
-9.42371 -0.0246427 -0.0016003
-9.38556 -0.0248603 -0.0016172
-9.34744 -0.0250807 -0.001647
-9.30935 -0.0253039 -0.00166482
-9.2713 -0.0255299 -0.00169553
-9.23327 -0.0257589 -0.0017143
-9.19528 -0.0259909 -0.00174596
-9.15732 -0.0262259 -0.00176574
-9.11939 -0.026464 -0.0017984
-9.08149 -0.0267052 -0.00181924
-9.04362 -0.0269496 -0.00185295
-9.00578 -0.0271974 -0.00187489
-8.96797 -0.0274484 -0.00190972
-8.93019 -0.0277028 -0.00193283
-8.89244 -0.0279607 -0.00196881
-8.85471 -0.028222 -0.00199315
-8.81702 -0.028487 -0.00203037
-8.77936 -0.0287556 -0.002056
-8.74172 -0.0290279 -0.00209452
-8.70412 -0.029304 -0.00212151
-8.66654 -0.029584 -0.00216139
-8.62899 -0.0298679 -0.00218982
-8.59146 -0.0301558 -0.00223115
-8.55397 -0.0304478 -0.00226109
-8.5165 -0.030744 -0.00230395
-8.47906 -0.0310444 -0.00233548
-8.44165 -0.0313491 -0.00237996
-8.40426 -0.0316583 -0.00241318
-8.3669 -0.031972 -0.00245937
-8.32956 -0.0322903 -0.00249438
-8.29226 -0.0326133 -0.00254237
-8.25497 -0.032941 -0.00257927
-8.21772 -0.0332737 -0.00262918
-8.18049 -0.0336113 -0.00266807
-8.14328 -0.0339541 -0.00272001
-8.1061 -0.034302 -0.00276102
-8.06895 -0.0346553 -0.00281512
-8.03182 -0.035014 -0.00285838
-7.99471 -0.0353782 -0.00291476
-7.95763 -0.0357481 -0.0029604
-7.92058 -0.0361237 -0.00301922
-7.88355 -0.0365052 -0.00306738
-7.84654 -0.0368928 -0.00312879
-7.80955 -0.0372865 -0.00317964
-7.77259 -0.0376866 -0.00324379
-7.73566 -0.038093 -0.00329751
-7.69874 -0.0385061 -0.00336459
-7.66185 -0.0389258 -0.00342135
-7.62498 -0.0393525 -0.00349156
-7.58814 -0.0397861 -0.00355156
-7.55132 -0.040227 -0.0036251
-7.51452 -0.0406752 -0.00368857
-7.47774 -0.041131 -0.00376566
-7.44099 -0.0415944 -0.00383283
-7.40425 -0.0420658 -0.00391372
-7.36754 -0.0425452 -0.00398484
-7.33085 -0.0430328 -0.0040698
-7.29418 -0.043529 -0.00414515
-7.25754 -0.0440337 -0.00423446
-7.22091 -0.0445474 -0.00431434
-7.18431 -0.0450701 -0.00440832
-7.14772 -0.0456021 -0.00449305
-7.11116 -0.0461437 -0.00459205
-7.07462 -0.046695 -0.00468199
-7.0381 -0.0472564 -0.00478636
-7.00159 -0.047828 -0.0048819
-6.96511 -0.0484102 -0.00499206
-6.92865 -0.0490031 -0.00509363
-6.89221 -0.0496071 -0.00521002
-6.85579 -0.0502225 -0.00531807
-6.81938 -0.0508495 -0.00544118
-6.783 -0.0514884 -0.00555622
-6.74664 -0.0521397 -0.00568658
-6.71029 -0.0528035 -0.00580918
-6.67397 -0.0534802 -0.00594737
-6.63766 -0.0541703 -0.00607813
-6.60137 -0.054874 -0.0062248
-6.5651 -0.0555917 -0.0063644
-6.52885 -0.0563237 -0.00652025
-6.49262 -0.0570706 -0.00666943
-6.4564 -0.0578327 -0.00683524
-6.42021 -0.0586104 -0.00699483
-6.38403 -0.0594042 -0.00717147
-6.34786 -0.0602146 -0.00734236
-6.31172 -0.0610419 -0.00753078
-6.27559 -0.0618867 -0.00771398
-6.23949 -0.0627496 -0.00791524
-6.20339 -0.063631 -0.00811187
-6.16732 -0.0645314 -0.00832713
-6.13126 -0.0654515 -0.00853843
-6.09522 -0.0663919 -0.00876901
-6.05919 -0.0673531 -0.00899635
-6.02319 -0.0683358 -0.0092437
-5.9872 -0.0693406 -0.00948862
-5.95122 -0.0703682 -0.00975438
-5.91526 -0.0714193 -0.0100186
-5.87932 -0.0724948 -0.0103046
-5.84339 -0.0735952 -0.01059
-5.80748 -0.0747215 -0.0108983
-5.77158 -0.0758744 -0.0112071
-5.7357 -0.0770548 -0.0115399
-5.69984 -0.0782636 -0.0118746
-5.66399 -0.0795017 -0.0122346
-5.62815 -0.08077 -0.0125978
-5.59233 -0.0820697 -0.0129878
-5.55653 -0.0834016 -0.0133827
-5.52074 -0.084767 -0.0138061
-5.48497 -0.0861668 -0.0142362
-5.4492 -0.0876023 -0.0146967
-5.41346 -0.0890747 -0.015166
-5.37773 -0.0905852 -0.0156679
-5.34201 -0.0921352 -0.0161809
-5.30631 -0.093726 -0.016729
-5.27062 -0.095359 -0.0172909
-5.23494 -0.0970358 -0.0178908
-5.19928 -0.0987577 -0.0185076
-5.16363 -0.100526 -0.0191655
-5.128 -0.102344 -0.019844
-5.09237 -0.104211 -0.0205673
-5.05677 -0.10613 -0.0213153
-5.02117 -0.108103 -0.0221124
-4.98559 -0.110132 -0.0229388
-4.95002 -0.112218 -0.0238195
-4.91446 -0.114364 -0.0247348
-4.87892 -0.116571 -0.0257102
-4.84339 -0.118843 -0.0267265
-4.80787 -0.12118 -0.0278097
-4.77237 -0.123586 -0.028941
-4.73687 -0.126062 -0.030147
-4.70139 -0.128612 -0.0314098
-4.66592 -0.131236 -0.0327563
-4.63046 -0.133939 -0.0341695
-4.59502 -0.136722 -0.0356773
-4.55958 -0.139587 -0.0372633
-4.52416 -0.142538 -0.0389563
-4.48875 -0.145576 -0.0407413
-4.45335 -0.148704 -0.042648
-4.41797 -0.151924 -0.0446626
-4.38259 -0.155238 -0.0468162
-4.34722 -0.158649 -0.0490965
-4.31187 -0.162157 -0.0515362
-4.27653 -0.165764 -0.0541245
-4.24119 -0.169471 -0.056896
-4.20587 -0.173278 -0.0598421
-4.17056 -0.177186 -0.0629994
-4.13526 -0.181194 -0.0663614
-4.09997 -0.185299 -0.0699673
-4.06469 -0.189499 -0.0738133
-4.02942 -0.19379 -0.0779411
-3.99416 -0.198167 -0.0823497
-3.95891 -0.202621 -0.0870838
-3.92367 -0.207145 -0.0921455
-3.88844 -0.211725 -0.0975823
-3.85322 -0.216347 -0.103399
-3.81801 -0.220993 -0.109647
-3.7828 -0.225641 -0.116332
-3.74761 -0.230264 -0.123508
-3.71243 -0.234832 -0.131183
-3.67726 -0.239307 -0.139409
-3.64209 -0.243646 -0.148196
-3.60694 -0.2478 -0.157593
-3.57179 -0.251709 -0.167605
-3.53665 -0.255309 -0.178275
-3.50152 -0.258525 -0.189598
-3.4664 -0.261276 -0.201604
-3.43129 -0.26347 -0.214271
-3.39619 -0.265009 -0.227609
-3.36109 -0.265791 -0.241568
-3.32601 -0.265705 -0.256126
-3.29093 -0.264643 -0.271197
-3.25586 -0.262497 -0.28672
-3.2208 -0.259165 -0.302565
-3.18574 -0.254559 -0.318622
-3.1507 -0.248608 -0.334719
-3.11566 -0.241262 -0.350705
-3.08063 -0.232502 -0.36637
-3.0456 -0.222342 -0.381539
-3.01059 -0.210834 -0.39599
-2.97558 -0.198067 -0.409554
-2.94058 -0.184166 -0.422029
-2.90558 -0.169293 -0.433286
-2.87059 -0.153634 -0.443179
-2.83561 -0.137398 -0.451647
-2.80064 -0.120802 -0.458624
-2.76567 -0.104065 -0.464129
-2.73071 -0.0873974 -0.46818
-2.69576 -0.0709946 -0.47087
-2.66081 -0.0550276 -0.472281
-2.62587 -0.039641 -0.472561
-2.59094 -0.02495 -0.471829
-2.55601 -0.0110399 -0.470259
-2.52109 0.00203267 -0.467982
-2.48617 0.0142374 -0.46517
-2.45126 0.0255673 -0.461945
-2.41636 0.036035 -0.458465
-2.38146 0.0456698 -0.454829
-2.34657 0.0545135 -0.451171
-2.31168 0.0626178 -0.447567
-2.2768 0.0700417 -0.444123
-2.24192 0.0768488 -0.440892
-2.20705 0.0831063 -0.437957
-2.17219 0.0888828 -0.435349
-2.13733 0.0942481 -0.433135
-2.10247 0.099272 -0.431328
-2.06762 0.104024 -0.429978
-2.03278 0.108574 -0.429088
-1.99794 0.11299 -0.428695
-1.9631 0.117342 -0.428791
-1.92827 0.121698 -0.429405
-1.89345 0.126127 -0.430518
-1.85862 0.1307 -0.43215
-1.82381 0.135488 -0.434274
-1.78899 0.140562 -0.436899
-1.75419 0.145997 -0.439988
-1.71938 0.151869 -0.443538
-1.68458 0.158253 -0.447498
-1.64979 0.165228 -0.451849
-1.61499 0.172873 -0.456522
-1.58021 0.181267 -0.46148
-1.54542 0.190487 -0.466628
-1.51064 0.200607 -0.471904
-1.47586 0.211695 -0.477188
-1.44109 0.223813 -0.482386
-1.40632 0.237009 -0.487347
-1.37155 0.251318 -0.491949
-1.33679 0.266754 -0.496011
-1.30203 0.283309 -0.499385
-1.26727 0.300948 -0.501873
-1.23251 0.319604 -0.503314
-1.19776 0.339177 -0.503512
-1.16301 0.359533 -0.502321
-1.12827 0.380504 -0.499573
-1.09352 0.40189 -0.49517
-1.05878 0.423469 -0.489004
-1.02405 0.444998 -0.481053
-0.989309 0.466228 -0.471296
-0.954576 0.486911 -0.459802
-0.919844 0.506813 -0.446643
-0.885115 0.525723 -0.431976
-0.850388 0.54346 -0.415948
-0.815663 0.559885 -0.398776
-0.78094 0.574896 -0.38065
-0.746219 0.588436 -0.361809
-0.711499 0.60049 -0.342446
-0.676781 0.611077 -0.322785
-0.642065 0.62025 -0.302991
-0.60735 0.628088 -0.283248
-0.572637 0.634686 -0.263674
-0.537925 0.640155 -0.244403
-0.503214 0.644614 -0.225501
-0.468504 0.648181 -0.207054
-0.433796 0.650976 -0.18908
-0.399089 0.653113 -0.171625
-0.364382 0.654699 -0.15467
-0.329676 0.655835 -0.138229
-0.294972 0.65661 -0.122258
-0.260267 0.657104 -0.106748
-0.225564 0.657388 -0.0916373
-0.190861 0.657522 -0.0769035
-0.156158 0.657558 -0.0624749
-0.121456 0.657538 -0.0483197
-0.0867541 0.657494 -0.0343604
-0.0520524 0.657452 -0.0205607
-0.0173508 0.657427 -0.00683997
0.0173508 0.657427 0.00683997
0.0520524 0.657452 0.0205607
0.0867541 0.657494 0.0343604
0.121456 0.657538 0.0483197
0.156158 0.657558 0.0624749
0.190861 0.657522 0.0769035
0.225564 0.657388 0.0916373
0.260267 0.657104 0.106748
0.294972 0.65661 0.122258
0.329676 0.655835 0.138229
0.364382 0.654699 0.15467
0.399089 0.653113 0.171625
0.433796 0.650976 0.18908
0.468504 0.648181 0.207054
0.503214 0.644614 0.225501
0.537925 0.640155 0.244403
0.572637 0.634686 0.263674
0.60735 0.628088 0.283248
0.642065 0.62025 0.302991
0.676781 0.611077 0.322785
0.711499 0.60049 0.342446
0.746219 0.588436 0.361809
0.78094 0.574896 0.38065
0.815663 0.559885 0.398776
0.850388 0.54346 0.415948
0.885115 0.525723 0.431976
0.919844 0.506813 0.446643
0.954576 0.486911 0.459802
0.989309 0.466228 0.471296
1.02405 0.444998 0.481053
1.05878 0.423469 0.489004
1.09352 0.40189 0.49517
1.12827 0.380504 0.499573
1.16301 0.359533 0.502321
1.19776 0.339177 0.503512
1.23251 0.319604 0.503314
1.26727 0.300948 0.501873
1.30203 0.283309 0.499385
1.33679 0.266754 0.496011
1.37155 0.251318 0.491949
1.40632 0.237009 0.487347
1.44109 0.223813 0.482386
1.47586 0.211695 0.477188
1.51064 0.200607 0.471904
1.54542 0.190487 0.466628
1.58021 0.181267 0.46148
1.61499 0.172873 0.456522
1.64979 0.165228 0.451849
1.68458 0.158253 0.447498
1.71938 0.151869 0.443538
1.75419 0.145997 0.439988
1.78899 0.140562 0.436899
1.82381 0.135488 0.434274
1.85862 0.1307 0.43215
1.89345 0.126127 0.430518
1.92827 0.121698 0.429405
1.9631 0.117342 0.428791
1.99794 0.11299 0.428695
2.03278 0.108574 0.429088
2.06762 0.104024 0.429978
2.10247 0.099272 0.431328
2.13733 0.0942481 0.433135
2.17219 0.0888828 0.435349
2.20705 0.0831063 0.437957
2.24192 0.0768488 0.440892
2.2768 0.0700417 0.444123
2.31168 0.0626178 0.447567
2.34657 0.0545135 0.451171
2.38146 0.0456698 0.454829
2.41636 0.036035 0.458465
2.45126 0.0255673 0.461945
2.48617 0.0142374 0.46517
2.52109 0.00203267 0.467982
2.55601 -0.0110399 0.470259
2.59094 -0.02495 0.471829
2.62587 -0.039641 0.472561
2.66081 -0.0550276 0.472281
2.69576 -0.0709946 0.47087
2.73071 -0.0873974 0.46818
2.76567 -0.104065 0.464129
2.80064 -0.120802 0.458624
2.83561 -0.137398 0.451647
2.87059 -0.153634 0.443179
2.90558 -0.169293 0.433286
2.94058 -0.184166 0.422029
2.97558 -0.198067 0.409554
3.01059 -0.210834 0.39599
3.0456 -0.222342 0.381539
3.08063 -0.232502 0.36637
3.11566 -0.241262 0.350705
3.1507 -0.248608 0.334719
3.18574 -0.254559 0.318622
3.2208 -0.259165 0.302565
3.25586 -0.262497 0.28672
3.29093 -0.264643 0.271197
3.32601 -0.265705 0.256126
3.36109 -0.265791 0.241568
3.39619 -0.265009 0.227609
3.43129 -0.26347 0.214271
3.4664 -0.261276 0.201604
3.50152 -0.258525 0.189598
3.53665 -0.255309 0.178275
3.57179 -0.251709 0.167605
3.60694 -0.2478 0.157593
3.64209 -0.243646 0.148196
3.67726 -0.239307 0.139409
3.71243 -0.234832 0.131183
3.74761 -0.230264 0.123508
3.7828 -0.225641 0.116332
3.81801 -0.220993 0.109647
3.85322 -0.216347 0.103399
3.88844 -0.211725 0.0975823
3.92367 -0.207145 0.0921455
3.95891 -0.202621 0.0870838
3.99416 -0.198167 0.0823497
4.02942 -0.19379 0.0779411
4.06469 -0.189499 0.0738133
4.09997 -0.185299 0.0699673
4.13526 -0.181194 0.0663614
4.17056 -0.177186 0.0629994
4.20587 -0.173278 0.0598421
4.24119 -0.169471 0.056896
4.27653 -0.165764 0.0541245
4.31187 -0.162157 0.0515362
4.34722 -0.158649 0.0490965
4.38259 -0.155238 0.0468162
4.41797 -0.151924 0.0446626
4.45335 -0.148704 0.042648
4.48875 -0.145576 0.0407413
4.52416 -0.142538 0.0389563
4.55958 -0.139587 0.0372633
4.59502 -0.136722 0.0356773
4.63046 -0.133939 0.0341695
4.66592 -0.131236 0.0327563
4.70139 -0.128612 0.0314098
4.73687 -0.126062 0.030147
4.77237 -0.123586 0.028941
4.80787 -0.12118 0.0278097
4.84339 -0.118843 0.0267265
4.87892 -0.116571 0.0257102
4.91446 -0.114364 0.0247348
4.95002 -0.112218 0.0238195
4.98559 -0.110132 0.0229388
5.02117 -0.108103 0.0221124
5.05677 -0.10613 0.0213153
5.09237 -0.104211 0.0205673
5.128 -0.102344 0.019844
5.16363 -0.100526 0.0191655
5.19928 -0.0987577 0.0185076
5.23494 -0.0970358 0.0178908
5.27062 -0.095359 0.0172909
5.30631 -0.093726 0.016729
5.34201 -0.0921352 0.0161809
5.37773 -0.0905852 0.0156679
5.41346 -0.0890747 0.015166
5.4492 -0.0876023 0.0146967
5.48497 -0.0861668 0.0142362
5.52074 -0.084767 0.0138061
5.55653 -0.0834016 0.0133827
5.59233 -0.0820697 0.0129878
5.62815 -0.08077 0.0125978
5.66399 -0.0795017 0.0122346
5.69984 -0.0782636 0.0118746
5.7357 -0.0770548 0.0115399
5.77158 -0.0758744 0.0112071
5.80748 -0.0747215 0.0108983
5.84339 -0.0735952 0.01059
5.87932 -0.0724948 0.0103046
5.91526 -0.0714193 0.0100186
5.95122 -0.0703682 0.00975438
5.9872 -0.0693406 0.00948862
6.02319 -0.0683358 0.0092437
6.05919 -0.0673531 0.00899635
6.09522 -0.0663919 0.00876901
6.13126 -0.0654515 0.00853843
6.16732 -0.0645314 0.00832713
6.20339 -0.063631 0.00811187
6.23949 -0.0627496 0.00791524
6.27559 -0.0618867 0.00771398
6.31172 -0.0610419 0.00753078
6.34786 -0.0602146 0.00734236
6.38403 -0.0594042 0.00717147
6.42021 -0.0586104 0.00699483
6.4564 -0.0578327 0.00683524
6.49262 -0.0570706 0.00666943
6.52885 -0.0563237 0.00652025
6.5651 -0.0555917 0.0063644
6.60137 -0.054874 0.0062248
6.63766 -0.0541703 0.00607813
6.67397 -0.0534802 0.00594737
6.71029 -0.0528035 0.00580918
6.74664 -0.0521397 0.00568658
6.783 -0.0514884 0.00555622
6.81938 -0.0508495 0.00544118
6.85579 -0.0502225 0.00531807
6.89221 -0.0496071 0.00521002
6.92865 -0.0490031 0.00509363
6.96511 -0.0484102 0.00499206
7.00159 -0.047828 0.0048819
7.0381 -0.0472564 0.00478636
7.07462 -0.046695 0.00468199
7.11116 -0.0461437 0.00459205
7.14772 -0.0456021 0.00449305
7.18431 -0.0450701 0.00440832
7.22091 -0.0445474 0.00431434
7.25754 -0.0440337 0.00423446
7.29418 -0.043529 0.00414515
7.33085 -0.0430328 0.0040698
7.36754 -0.0425452 0.00398484
7.40425 -0.0420658 0.00391372
7.44099 -0.0415944 0.00383283
7.47774 -0.041131 0.00376566
7.51452 -0.0406752 0.00368857
7.55132 -0.040227 0.0036251
7.58814 -0.0397861 0.00355156
7.62498 -0.0393525 0.00349156
7.66185 -0.0389258 0.00342135
7.69874 -0.0385061 0.00336459
7.73566 -0.038093 0.00329751
7.77259 -0.0376866 0.00324379
7.80955 -0.0372865 0.00317964
7.84654 -0.0368928 0.00312879
7.88355 -0.0365052 0.00306738
7.92058 -0.0361237 0.00301922
7.95763 -0.0357481 0.0029604
7.99471 -0.0353782 0.00291476
8.03182 -0.035014 0.00285838
8.06895 -0.0346553 0.00281512
8.1061 -0.034302 0.00276102
8.14328 -0.0339541 0.00272001
8.18049 -0.0336113 0.00266807
8.21772 -0.0332737 0.00262918
8.25497 -0.032941 0.00257927
8.29226 -0.0326133 0.00254237
8.32956 -0.0322903 0.00249438
8.3669 -0.031972 0.00245937
8.40426 -0.0316583 0.00241318
8.44165 -0.0313491 0.00237996
8.47906 -0.0310444 0.00233548
8.5165 -0.030744 0.00230395
8.55397 -0.0304478 0.00226109
8.59146 -0.0301558 0.00223115
8.62899 -0.0298679 0.00218982
8.66654 -0.029584 0.00216139
8.70412 -0.029304 0.00212151
8.74172 -0.0290279 0.00209452
8.77936 -0.0287556 0.002056
8.81702 -0.028487 0.00203037
8.85471 -0.028222 0.00199315
8.89244 -0.0279607 0.00196881
8.93019 -0.0277028 0.00193283
8.96797 -0.0274484 0.00190972
9.00578 -0.0271974 0.00187489
9.04362 -0.0269496 0.00185295
9.08149 -0.0267052 0.00181924
9.11939 -0.026464 0.0017984
9.15732 -0.0262259 0.00176574
9.19528 -0.0259909 0.00174596
9.23327 -0.0257589 0.0017143
9.2713 -0.0255299 0.00169553
9.30935 -0.0253039 0.00166482
9.34744 -0.0250807 0.001647
9.38556 -0.0248603 0.0016172
9.42371 -0.0246427 0.0016003
9.46189 -0.0244279 0.00157135
9.50011 -0.0242157 0.00155532
9.53836 -0.0240062 0.00152719
9.57664 -0.0237993 0.00151199
9.61496 -0.0235949 0.00148464
9.65331 -0.0233931 0.00147024
9.69169 -0.0231936 0.00144363
9.73011 -0.0229967 0.00142998
9.76856 -0.0228021 0.00140409
9.80704 -0.0226098 0.00139116
9.84557 -0.0224198 0.00136594
9.88412 -0.0222321 0.00135371
9.92271 -0.0220467 0.00132914
9.96134 -0.0218634 0.00131757
10 -0.0216823 0.00129361
10.0387 -0.0215033 0.00128268
10.0774 -0.0213264 0.0012593
10.1162 -0.0211516 0.00124898
10.155 -0.0209787 0.00122616
10.1939 -0.0208079 0.00121643
10.2328 -0.020639 0.00119415
10.2717 -0.0204721 0.00118497
10.3106 -0.020307 0.0011632
10.3496 -0.0201439 0.00115456
10.3887 -0.0199825 0.00113328
10.4278 -0.019823 0.00112516
10.4669 -0.0196652 0.00110434
10.506 -0.0195092 0.00109672
10.5452 -0.019355 0.00107635
10.5845 -0.0192024 0.0010692
10.6238 -0.0190515 0.00104925
10.6631 -0.0189022 0.00104256
10.7024 -0.0187546 0.00102303
10.7418 -0.0186086 0.00101678
10.7813 -0.0184642 0.000997632
10.8208 -0.0183213 0.000991807
10.8603 -0.0181799 0.000973036
10.8999 -0.0180401 0.000967618
10.9395 -0.0179017 0.000949205
10.9792 -0.0177648 0.000944182
11.0189 -0.0176294 0.000926111
11.0586 -0.0174953 0.000921467
11.0984 -0.0173627 0.000903725
11.1383 -0.0172314 0.000899447
11.1781 -0.0171015 0.000882018
11.2181 -0.016973 0.000878093
11.2581 -0.0168457 0.000860965
11.2981 -0.0167198 0.000857381
11.3381 -0.0165952 0.000840541
11.3783 -0.0164718 0.000837287
11.4184 -0.0163497 0.000820723
11.4587 -0.0162288 0.000817787
11.4989 -0.0161091 0.000801487
11.5392 -0.0159906 0.000798858
11.5796 -0.0158733 0.000782811
11.62 -0.0157571 0.000780481
11.6605 -0.0156421 0.000764676
11.701 -0.0155283 0.000762633
11.7415 -0.0154155 0.000747061
11.7822 -0.0153039 0.000745298
11.8228 -0.0151933 0.000729947
11.8636 -0.0150838 0.000728454
11.9043 -0.0149754 0.000713317
11.9452 -0.014868 0.000712086
11.986 -0.0147616 0.000697153
12.027 -0.0146563 0.000696176
12.068 -0.0145519 0.000681437
12.109 -0.0144486 0.000680708
12.1501 -0.0143462 0.000666156
12.1913 -0.0142448 0.000665666
12.2325 -0.0141443 0.000651293
12.2738 -0.0140447 0.000651036
12.3151 -0.0139461 0.000636833
12.3565 -0.0138484 0.000636803
12.3979 -0.0137516 0.000622763
12.4394 -0.0136557 0.000622953
12.481 -0.0135607 0.00060907
12.5226 -0.0134665 0.000609474
12.5643 -0.0133732 0.00059574
12.6061 -0.0132807 0.000596353
12.6479 -0.013189 0.000582762
12.6898 -0.0130982 0.000583578
12.7317 -0.0130082 0.000570123
12.7737 -0.012919 0.000571137
12.8158 -0.0128306 0.000557812
12.8579 -0.0127429 0.00055902
12.9001 -0.0126561 0.000545818
12.9424 -0.0125699 0.000547215
12.9847 -0.0124846 0.000534131
13.0271 -0.0124 0.000535713
13.0696 -0.0123161 0.00052274
13.1121 -0.0122329 0.000524503
13.1547 -0.0121505 0.000511637
13.1974 -0.0120687 0.000513576
13.2402 -0.0119877 0.000500811
13.283 -0.0119073 0.000502923
13.3259 -0.0118277 0.000490254
13.3689 -0.0117487 0.000492535
13.4119 -0.0116703 0.000479957
13.455 -0.0115926 0.000482404
13.4982 -0.0115156 0.000469912
13.5415 -0.0114392 0.000472522
13.5848 -0.0113634 0.000460111
13.6283 -0.0112883 0.00046288
13.6718 -0.0112137 0.000450545
13.7153 -0.0111398 0.000453472
13.759 -0.0110665 0.000441209
13.8028 -0.0109938 0.00044429
13.8466 -0.0109216 0.000432094
13.8905 -0.01085 0.000435327
13.9345 -0.0107791 0.000423194
13.9786 -0.0107086 0.000426576
14.0227 -0.0106388 0.000414502
14.067 -0.0105694 0.000418032
14.1113 -0.0105007 0.000406012
14.1558 -0.0104324 0.000409687
14.2003 -0.0103648 0.000397717
14.2449 -0.0102976 0.000401536
14.2896 -0.0102309 0.000389611
14.3344 -0.0101648 0.000393572
14.3793 -0.0100991 0.00038169
14.4243 -0.010034 0.000385791
14.4693 -0.00996938 0.000373946
14.5145 -0.00990522 0.000378186
14.5598 -0.00984156 0.000366376
14.6052 -0.00977837 0.000370753
14.6506 -0.00971566 0.000358972
14.6962 -0.0096534 0.000363487
14.7419 -0.00959162 0.000351732
14.7877 -0.00953028 0.000356382
14.8336 -0.0094694 0.000344649
14.8796 -0.00940895 0.000349433
14.9257 -0.00934896 0.000337719
14.9719 -0.00928938 0.000342637
15.0182 -0.00923025 0.000330937
15.0647 -0.00917153 0.000335989
15.1112 -0.00911324 0.000324299
15.1579 -0.00905535 0.000329484
15.2047 -0.00899788 0.000317801
15.2516 -0.00894079 0.000323119
15.2986 -0.00888413 0.000311438
15.3458 -0.00882784 0.000316888
15.393 -0.00877195 0.000305207
15.4404 -0.00871643 0.00031079
15.488 -0.00866131 0.000299103
15.5356 -0.00860655 0.000304818
15.5834 -0.00855217 0.000293122
15.6313 -0.00849814 0.000298971
15.6794 -0.00844449 0.000287261
15.7276 -0.00839117 0.000293244
15.7759 -0.00833823 0.000281517
15.8243 -0.00828561 0.000287633
15.873 -0.00823336 0.000275885
15.9217 -0.00818142 0.000282137
15.9706 -0.00812984 0.000270362
16.0197 -0.00807857 0.00027675
16.0689 -0.00802764 0.000264945
16.1182 -0.00797701 0.00027147
16.1677 -0.00792672 0.000259631
16.2174 -0.00787672 0.000266294
16.2672 -0.00782705 0.000254415
16.3172 -0.00777766 0.000261219
16.3674 -0.0077286 0.000249296
16.4177 -0.0076798 0.000256241
16.4682 -0.00763132 0.000244269
16.5189 -0.0075831 0.000251359
16.5697 -0.00753519 0.000239332
16.6208 -0.00748753 0.000246568
16.672 -0.00744017 0.000234482
16.7234 -0.00739305 0.000241867
16.775 -0.00734623 0.000229716
16.8268 -0.00729963 0.000237252
16.8787 -0.00725333 0.00022503
16.9309 -0.00720724 0.00023272
16.9833 -0.00716144 0.000220421
17.0359 -0.00711584 0.000228269
17.0887 -0.00707052 0.000215887
17.1418 -0.00702539 0.000223897
17.195 -0.00698053 0.000211424
17.2485 -0.00693586 0.0002196
17.3022 -0.00689144 0.00020703
17.3562 -0.0068472 0.000215376
17.4104 -0.00680321 0.000202702
17.4648 -0.00675938 0.000211223
17.5195 -0.0067158 0.000198435
17.5744 -0.00667236 0.000207136
17.6296 -0.00662916 0.000194227
17.6851 -0.00658609 0.000203115
17.7408 -0.00654325 0.000190074
17.7969 -0.00650053 0.000199155
17.8532 -0.00645802 0.000185974
17.9098 -0.00641562 0.000195254
17.9667 -0.00637342 0.000181921
18.0239 -0.0063313 0.00019141
18.0815 -0.00628938 0.000177913
18.1393 -0.00624752 0.000187618
18.1975 -0.00620584 0.000173944
18.256 -0.00616419 0.000183875
18.3149 -0.00612272 0.000170011
18.3742 -0.00608125 0.000180178
18.4338 -0.00603993 0.000166108
18.4938 -0.00599859 0.000176523
18.5542 -0.00595737 0.00016223
18.615 -0.00591609 0.000172905
18.6762 -0.00587491 0.00015837
18.7379 -0.00583362 0.000169321
18.8 -0.00579239 0.000154521
18.8625 -0.00575099 0.000165763
18.9255 -0.0057096 0.000150676
18.9891 -0.00566796 0.000162226
19.0531 -0.00562627 0.000146824
19.1177 -0.00558424 0.000158703
19.1828 -0.00554205 0.000142954
19.2484 -0.00549938 0.000155184
19.3147 -0.00545643 0.000139054
19.3816 -0.00541279 0.000151661
19.4491 -0.00536868 0.000135107
19.5173 -0.00532359 0.000148122
19.5862 -0.00527771 0.000131096
19.6558 -0.00523041 0.000144554
19.7262 -0.00518182 0.000127
19.7974 -0.00513112 0.000140945
19.8694 -0.00507829 0.0001228
19.9423 -0.0050222 0.000137288
20.0162 -0.00496254 0.000118486
20.091 -0.00489765 0.000133602
20.1669 -0.00482676 0.000114085
20.244 -0.00474738 0.000129976
20.3222 -0.00465809 0.000109744
20.4016 -0.00455576 0.000126703
20.4825 -0.00443919 0.00010592
20.5648 -0.00430625 0.000124515
20.6487 -0.00415842 0.000103521
20.7344 -0.00399663 0.000124442
20.8219 -0.00382575 0.000103352
20.9115 -0.00364833 0.000126957
21.0034 -0.00346985 0.000105287
21.0979 -0.00329085 0.000131596
21.1952 -0.00311483 0.000108449
21.2959 -0.00293857 0.000137642
21.4004 -0.00276378 0.000112003
21.5093 -0.00258316 0.000144883
21.6237 -0.00239761 0.000115459
21.7448 -0.00219328 0.000153915
21.8747 -0.00196961 0.000118242
22.0165 -0.0016931 0.000166763
22.1768 -0.00135306 0.000117292
22.3723 -0.000802368 0.000193414


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1Quantum/iFpOneLoop.txt <==
-22.3723 1.02157e-23 4.53254e-05
-22.1768 -2.07928e-22 4.6558e-05
-22.0165 -1.4119e-22 4.76029e-05
-21.8747 8.86627e-23 4.85542e-05
-21.7448 1.60923e-24 4.94476e-05
-21.6237 1.30333e-22 5.03011e-05
-21.5093 5.76709e-24 5.11256e-05
-21.4004 -1.16892e-23 5.19282e-05
-21.2959 -7.2547e-23 5.27137e-05
-21.1952 -1.99672e-22 5.34859e-05
-21.0979 1.71415e-22 5.42473e-05
-21.0034 -2.89791e-23 5.50002e-05
-20.9115 -5.06253e-25 5.57464e-05
-20.8219 -6.61448e-23 5.64871e-05
-20.7344 1.24478e-22 5.72235e-05
-20.6487 4.24751e-23 5.79568e-05
-20.5648 1.5727e-23 5.86876e-05
-20.4825 -1.81758e-22 5.94167e-05
-20.4016 -1.06125e-22 6.01449e-05
-20.3222 -8.27342e-23 6.08726e-05
-20.244 -7.2105e-23 6.16003e-05
-20.1669 -1.23817e-22 6.23285e-05
-20.091 6.64452e-23 6.30576e-05
-20.0162 -1.64784e-22 6.3788e-05
-19.9423 -1.10148e-22 6.452e-05
-19.8694 1.3682e-22 6.52539e-05
-19.7974 1.48718e-22 6.59901e-05
-19.7262 -9.06557e-23 6.67287e-05
-19.6558 -6.07149e-23 6.74701e-05
-19.5862 2.46645e-23 6.82145e-05
-19.5173 -8.47445e-24 6.89621e-05
-19.4491 1.30461e-22 6.97131e-05
-19.3816 5.35148e-23 7.04677e-05
-19.3147 -1.19632e-22 7.12261e-05
-19.2484 -5.09539e-23 7.19885e-05
-19.1828 3.52491e-24 7.27551e-05
-19.1177 2.43997e-22 7.35261e-05
-19.0531 1.07502e-22 7.43015e-05
-18.9891 -4.10505e-24 7.50817e-05
-18.9255 -1.95615e-22 7.58667e-05
-18.8625 1.88693e-23 7.66566e-05
-18.8 1.82033e-22 7.74517e-05
-18.7379 2.73939e-22 7.82521e-05
-18.6762 -2.53375e-22 7.90579e-05
-18.615 -5.76591e-23 7.98693e-05
-18.5542 -6.77149e-23 8.06863e-05
-18.4938 -1.81949e-22 8.15092e-05
-18.4338 1.85014e-22 8.23381e-05
-18.3742 2.19288e-22 8.31731e-05
-18.3149 2.3932e-22 8.40144e-05
-18.256 -2.31358e-22 8.4862e-05
-18.1975 -7.58743e-23 8.57161e-05
-18.1393 5.20588e-23 8.65769e-05
-18.0815 -1.94065e-22 8.74445e-05
-18.0239 3.26891e-22 8.83189e-05
-17.9667 2.75966e-22 8.92004e-05
-17.9098 1.37935e-23 9.0089e-05
-17.8532 -1.86831e-22 9.0985e-05
-17.7969 -1.00109e-22 9.18883e-05
-17.7408 1.08499e-22 9.27992e-05
-17.6851 -1.10842e-22 9.37178e-05
-17.6296 3.8065e-22 9.46442e-05
-17.5744 2.4184e-22 9.55786e-05
-17.5195 -9.56658e-23 9.6521e-05
-17.4648 -1.51996e-22 9.74716e-05
-17.4104 -5.45266e-23 9.84306e-05
-17.3562 -3.60647e-22 9.93981e-05
-17.3022 -1.29145e-22 0.000100374
-17.2485 3.39321e-22 0.000101359
-17.195 8.20986e-23 0.000102353
-17.1418 2.25161e-22 0.000103356
-17.0887 -4.89969e-23 0.000104368
-17.0359 -1.13679e-22 0.000105389
-16.9833 3.19591e-23 0.00010642
-16.9309 2.02505e-22 0.00010746
-16.8787 -1.0038e-22 0.00010851
-16.8268 1.02315e-22 0.00010957
-16.775 -2.03054e-22 0.00011064
-16.7234 1.08852e-22 0.00011172
-16.672 -2.817e-22 0.000112811
-16.6208 -1.6969e-22 0.000113912
-16.5697 2.06208e-22 0.000115024
-16.5189 -3.50958e-22 0.000116147
-16.4682 -2.7093e-22 0.00011728
-16.4177 -3.79469e-22 0.000118425
-16.3674 -9.59656e-24 0.000119581
-16.3172 2.42215e-22 0.000120749
-16.2672 -1.78244e-22 0.000121928
-16.2174 -7.10211e-22 0.000123119
-16.1677 3.04045e-23 0.000124322
-16.1182 -2.9353e-22 0.000125537
-16.0689 9.28816e-22 0.000126765
-16.0197 5.77052e-22 0.000128005
-15.9706 5.2176e-22 0.000129258
-15.9217 -8.60453e-22 0.000130524
-15.873 8.86867e-23 0.000131802
-15.8243 3.61111e-22 0.000133095
-15.7759 5.53605e-22 0.0001344
-15.7276 -9.02021e-23 0.00013572
-15.6794 -2.80139e-22 0.000137053
-15.6313 -1.21494e-22 0.0001384
-15.5834 5.38278e-22 0.000139762
-15.5356 4.97314e-22 0.000141138
-15.488 -2.75634e-22 0.000142529
-15.4404 8.83793e-23 0.000143935
-15.393 2.53505e-23 0.000145355
-15.3458 1.9047e-22 0.000146792
-15.2986 8.38914e-22 0.000148244
-15.2516 -4.90881e-22 0.000149712
-15.2047 -6.18563e-23 0.000151195
-15.1579 -1.32234e-22 0.000152696
-15.1112 -3.64148e-22 0.000154212
-15.0647 9.38594e-23 0.000155746
-15.0182 1.07258e-21 0.000157296
-14.9719 -1.03746e-22 0.000158864
-14.9257 -1.05686e-21 0.00016045
-14.8796 -8.77924e-23 0.000162053
-14.8336 -3.33547e-22 0.000163675
-14.7877 5.47929e-22 0.000165314
-14.7419 6.27258e-22 0.000166973
-14.6962 1.09037e-23 0.00016865
-14.6506 4.56976e-22 0.000170347
-14.6052 9.52201e-22 0.000172063
-14.5598 -1.04995e-22 0.000173799
-14.5145 -5.85744e-22 0.000175555
-14.4693 -1.12821e-22 0.000177332
-14.4243 -6.60636e-23 0.000179129
-14.3793 6.38196e-22 0.000180947
-14.3344 8.98378e-23 0.000182787
-14.2896 5.8802e-22 0.000184648
-14.2449 -5.90351e-22 0.000186531
-14.2003 -4.33746e-22 0.000188437
-14.1558 2.64193e-22 0.000190365
-14.1113 -6.00638e-22 0.000192317
-14.067 -2.84012e-23 0.000194292
-14.0227 -1.76471e-22 0.000196291
-13.9786 4.82327e-22 0.000198314
-13.9345 -1.93863e-22 0.000200361
-13.8905 -7.39733e-22 0.000202434
-13.8466 -3.09467e-22 0.000204531
-13.8028 1.44938e-21 0.000206655
-13.759 -1.06404e-21 0.000208804
-13.7153 -2.08711e-23 0.000210981
-13.6718 -4.96358e-22 0.000213184
-13.6283 5.68215e-22 0.000215414
-13.5848 -1.41313e-21 0.000217673
-13.5415 -4.3414e-22 0.00021996
-13.4982 -6.42007e-22 0.000222275
-13.455 5.91089e-22 0.00022462
-13.4119 1.17098e-21 0.000226994
-13.3689 -4.19667e-22 0.000229399
-13.3259 3.30561e-23 0.000231834
-13.283 9.89947e-22 0.0002343
-13.2402 7.64353e-22 0.000236798
-13.1974 1.30733e-21 0.000239328
-13.1547 7.69067e-22 0.000241891
-13.1121 -8.59964e-22 0.000244488
-13.0696 1.39119e-21 0.000247118
-13.0271 -5.12682e-22 0.000249782
-12.9847 6.82534e-22 0.000252482
-12.9424 3.04531e-22 0.000255216
-12.9001 7.35743e-22 0.000257987
-12.8579 -1.13775e-21 0.000260795
-12.8158 -2.45088e-22 0.00026364
-12.7737 -2.37071e-22 0.000266524
-12.7317 -6.85016e-22 0.000269445
-12.6898 -4.88172e-22 0.000272406
-12.6479 -6.93018e-22 0.000275407
-12.6061 -6.78646e-22 0.000278449
-12.5643 1.51325e-21 0.000281532
-12.5226 3.7036e-22 0.000284657
-12.481 -2.43741e-22 0.000287825
-12.4394 3.21324e-22 0.000291036
-12.3979 -7.09263e-22 0.000294292
-12.3565 -4.46433e-23 0.000297593
-12.3151 -2.52987e-22 0.000300939
-12.2738 -1.22587e-21 0.000304333
-12.2325 8.53841e-24 0.000307773
-12.1913 -2.02828e-22 0.000311262
-12.1501 -6.0624e-22 0.0003148
-12.109 5.00509e-22 0.000318389
-12.068 1.14813e-21 0.000322028
-12.027 -3.32606e-23 0.000325719
-11.986 7.10276e-22 0.000329463
-11.9452 1.72445e-21 0.00033326
-11.9043 5.5765e-22 0.000337112
-11.8636 -1.03941e-21 0.00034102
-11.8228 -1.82629e-21 0.000344985
-11.7822 -1.60086e-21 0.000349007
-11.7415 9.71894e-22 0.000353089
-11.701 5.74935e-22 0.00035723
-11.6605 -1.08074e-22 0.000361432
-11.62 1.09088e-21 0.000365696
-11.5796 -2.04543e-21 0.000370023
-11.5392 8.55131e-22 0.000374415
-11.4989 9.33047e-22 0.000378873
-11.4587 -1.59989e-21 0.000383398
-11.4184 -8.82892e-22 0.00038799
-11.3783 1.19863e-21 0.000392652
-11.3381 -1.76737e-21 0.000397385
-11.2981 -1.02519e-21 0.00040219
-11.2581 -9.44363e-23 0.000407069
-11.2181 3.74359e-22 0.000412022
-11.1781 -9.49644e-22 0.000417052
-11.1383 -9.8203e-22 0.00042216
-11.0984 -1.81586e-21 0.000427347
-11.0586 1.35619e-21 0.000432615
-11.0189 -1.86709e-22 0.000437965
-10.9792 -4.03079e-21 0.000443399
-10.9395 6.76576e-21 0.000448919
-10.8999 -1.86338e-21 0.000454527
-10.8603 1.00656e-22 0.000460224
-10.8208 -5.48428e-22 0.000466011
-10.7813 -2.17914e-21 0.000471891
-10.7418 -1.71901e-21 0.000477866
-10.7024 1.10553e-21 0.000483938
-10.6631 -3.07108e-21 0.000490108
-10.6238 -6.35101e-21 0.000496378
-10.5845 -1.74076e-21 0.000502751
-10.5452 1.8041e-21 0.000509228
-10.506 4.44043e-22 0.000515813
-10.4669 -7.07404e-22 0.000522506
-10.4278 -1.12023e-22 0.00052931
-10.3887 1.18965e-21 0.000536228
-10.3496 3.73352e-21 0.000543261
-10.3106 8.89295e-22 0.000550413
-10.2717 9.49954e-22 0.000557686
-10.2328 -2.7441e-21 0.000565082
-10.1939 4.00668e-21 0.000572604
-10.155 2.96218e-21 0.000580254
-10.1162 1.77697e-21 0.000588036
-10.0774 9.86054e-21 0.000595952
-10.0387 1.76007e-21 0.000604005
-10 -2.05266e-22 0.000612198
-9.96134 -2.07447e-21 0.000620534
-9.92271 -2.03576e-21 0.000629016
-9.88412 9.57715e-22 0.000637647
-9.84557 8.83897e-22 0.000646431
-9.80704 3.00691e-21 0.00065537
-9.76856 -5.67277e-21 0.00066447
-9.73011 3.34696e-21 0.000673732
-9.69169 2.61101e-21 0.00068316
-9.65331 -3.71762e-21 0.000692759
-9.61496 3.63168e-21 0.000702532
-9.57664 -4.39447e-21 0.000712483
-9.53836 -3.41399e-21 0.000722616
-9.50011 8.05993e-22 0.000732936
-9.46189 -4.95914e-21 0.000743445
-9.42371 -3.15166e-21 0.00075415
-9.38556 -2.02926e-23 0.000765054
-9.34744 -2.29039e-21 0.000776162
-9.30935 2.88273e-21 0.000787478
-9.2713 4.29965e-21 0.000799008
-9.23327 -5.29891e-21 0.000810757
-9.19528 2.35161e-21 0.000822729
-9.15732 -1.52749e-21 0.000834931
-9.11939 7.93068e-22 0.000847367
-9.08149 -4.90892e-21 0.000860042
-9.04362 -4.90685e-21 0.000872964
-9.00578 -9.41834e-21 0.000886137
-8.96797 -3.30664e-21 0.000899569
-8.93019 -4.71335e-21 0.000913264
-8.89244 -3.80872e-21 0.000927229
-8.85471 3.12546e-21 0.000941472
-8.81702 7.79276e-21 0.000955999
-8.77936 -2.9128e-21 0.000970817
-8.74172 5.99468e-21 0.000985933
-8.70412 -6.2325e-21 0.00100135
-8.66654 2.72466e-21 0.00101709
-8.62899 3.85453e-21 0.00103315
-8.59146 -3.04203e-21 0.00104953
-8.55397 -8.1069e-22 0.00106625
-8.5165 4.65349e-21 0.00108332
-8.47906 1.03135e-20 0.00110075
-8.44165 3.35886e-22 0.00111854
-8.40426 -7.83118e-21 0.0011367
-8.3669 -1.52121e-20 0.00115525
-8.32956 -2.59718e-21 0.00117419
-8.29226 4.47539e-22 0.00119353
-8.25497 1.67646e-20 0.00121329
-8.21772 1.28912e-20 0.00123348
-8.18049 -1.49382e-20 0.0012541
-8.14328 -5.42137e-21 0.00127517
-8.1061 5.65769e-21 0.0012967
-8.06895 -1.39177e-20 0.00131871
-8.03182 1.26369e-21 0.0013412
-7.99471 7.84795e-21 0.00136419
-7.95763 9.87199e-22 0.00138769
-7.92058 -7.1298e-21 0.00141172
-7.88355 -4.06378e-21 0.0014363
-7.84654 -7.80612e-21 0.00146143
-7.80955 -1.82621e-21 0.00148713
-7.77259 -1.22665e-20 0.00151342
-7.73566 -1.34207e-20 0.00154032
-7.69874 8.77037e-22 0.00156784
-7.66185 -1.81137e-20 0.001596
-7.62498 -3.27746e-21 0.00162483
-7.58814 2.71036e-21 0.00165432
-7.55132 -7.197e-21 0.00168452
-7.51452 1.03775e-20 0.00171544
-7.47774 7.65663e-21 0.00174709
-7.44099 -2.83863e-21 0.00177951
-7.40425 -8.39537e-21 0.00181271
-7.36754 -1.29269e-20 0.00184672
-7.33085 8.02969e-21 0.00188157
-7.29418 1.6199e-20 0.00191726
-7.25754 -1.79602e-22 0.00195385
-7.22091 2.26146e-21 0.00199134
-7.18431 -1.4037e-20 0.00202977
-7.14772 1.10611e-21 0.00206917
-7.11116 -1.04754e-20 0.00210956
-7.07462 2.36565e-20 0.00215099
-7.0381 -1.02123e-20 0.00219347
-7.00159 4.41833e-20 0.00223705
-6.96511 -1.00592e-20 0.00228176
-6.92865 -7.72602e-22 0.00232763
-6.89221 -2.21537e-20 0.00237471
-6.85579 6.80591e-21 0.00242303
-6.81938 2.96549e-20 0.00247263
-6.783 -7.60532e-21 0.00252355
-6.74664 2.4124e-20 0.00257585
-6.71029 1.57299e-20 0.00262956
-6.67397 -1.17347e-21 0.00268472
-6.63766 1.11131e-20 0.0027414
-6.60137 -2.30786e-21 0.00279964
-6.5651 1.65769e-21 0.0028595
-6.52885 2.37859e-20 0.00292102
-6.49262 -1.55682e-20 0.00298427
-6.4564 -1.38361e-21 0.00304931
-6.42021 7.82352e-21 0.00311619
-6.38403 -4.28592e-20 0.00318499
-6.34786 2.23857e-20 0.00325577
-6.31172 1.17461e-20 0.00332861
-6.27559 -3.65331e-20 0.00340356
-6.23949 -2.17096e-20 0.00348073
-6.20339 6.41139e-20 0.00356017
-6.16732 -4.22405e-20 0.00364198
-6.13126 1.84528e-20 0.00372624
-6.09522 -4.76781e-20 0.00381304
-6.05919 -1.47758e-20 0.00390248
-6.02319 3.0069e-20 0.00399466
-5.9872 2.6806e-21 0.00408968
-5.95122 2.8117e-20 0.00418765
-5.91526 -1.55088e-20 0.00428868
-5.87932 -1.7368e-20 0.00439289
-5.84339 7.67535e-20 0.0045004
-5.80748 -2.90458e-20 0.00461135
-5.77158 -7.59581e-20 0.00472586
-5.7357 3.30773e-20 0.00484409
-5.69984 2.5705e-20 0.00496617
-5.66399 -3.18531e-20 0.00509227
-5.62815 5.169e-20 0.00522254
-5.59233 4.87806e-20 0.00535716
-5.55653 2.79858e-20 0.00549631
-5.52074 2.00551e-20 0.00564017
-5.48497 -7.06032e-20 0.00578895
-5.4492 2.98092e-20 0.00594284
-5.41346 -1.1552e-19 0.00610208
-5.37773 -1.46828e-19 0.00626688
-5.34201 3.3305e-20 0.00643749
-5.30631 2.2638e-20 0.00661416
-5.27062 -1.48173e-20 0.00679715
-5.23494 -5.22819e-20 0.00698675
-5.19928 -6.12617e-20 0.00718326
-5.16363 -5.52011e-20 0.00738697
-5.128 -9.38271e-20 0.00759823
-5.09237 3.3858e-20 0.00781737
-5.05677 -3.45383e-20 0.00804476
-5.02117 -2.45678e-20 0.00828078
-4.98559 -9.8763e-20 0.00852584
-4.95002 1.23099e-19 0.00878037
-4.91446 -6.75909e-20 0.00904481
-4.87892 3.1868e-19 0.00931966
-4.84339 -6.19388e-20 0.0096054
-4.80787 -1.05587e-19 0.00990259
-4.77237 -6.44582e-20 0.0102118
-4.73687 -3.11159e-21 0.0105336
-4.70139 -5.38138e-20 0.0108686
-4.66592 -4.37839e-21 0.0112176
-4.63046 -6.66706e-20 0.0115812
-4.59502 -6.01159e-20 0.0119602
-4.55958 -1.37425e-20 0.0123554
-4.52416 -8.26296e-20 0.0127677
-4.48875 -1.25522e-20 0.0131979
-4.45335 -1.43977e-19 0.0136472
-4.41797 3.11932e-19 0.0141163
-4.38259 -7.57223e-20 0.0146066
-4.34722 2.10277e-19 0.0151192
-4.31187 1.55046e-19 0.0156553
-4.27653 5.47418e-20 0.0162162
-4.24119 4.74002e-19 0.0168034
-4.20587 -2.51647e-19 0.0174185
-4.17056 -5.70061e-19 0.018063
-4.13526 1.89736e-20 0.0187388
-4.09997 -3.73921e-19 0.0194477
-4.06469 -4.25525e-19 0.0201917
-4.02942 3.51124e-19 0.0209729
-3.99416 -4.13332e-19 0.0217938
-3.95891 -3.13748e-19 0.0226569
-3.92367 -1.60348e-20 0.0235647
-3.88844 5.00312e-19 0.0245202
-3.85322 -2.53952e-19 0.0255266
-3.81801 7.41921e-19 0.0265871
-3.7828 -6.03087e-20 0.0277055
-3.74761 2.01393e-19 0.0288857
-3.71243 -6.99073e-20 0.030132
-3.67726 7.39126e-20 0.0314489
-3.64209 -7.81891e-19 0.0328414
-3.60694 -4.75246e-19 0.0343151
-3.57179 1.33117e-18 0.0358757
-3.53665 -2.36878e-20 0.0375298
-3.50152 -1.57507e-18 0.0392844
-3.4664 8.01964e-19 0.041147
-3.43129 -2.42352e-19 0.043126
-3.39619 -5.97046e-19 0.0452306
-3.36109 -1.20772e-18 0.0474707
-3.32601 -1.18475e-18 0.0498572
-3.29093 5.6186e-19 0.0524023
-3.25586 -7.95716e-19 0.0551191
-3.2208 -8.92394e-19 0.0580221
-3.18574 1.19713e-18 0.0611276
-3.1507 -2.89596e-19 0.0644531
-3.11566 -4.73778e-19 0.0680184
-3.08063 -3.49847e-18 0.0718453
-3.0456 3.21993e-19 0.0759579
-3.01059 2.7614e-19 0.0803831
-2.97558 1.33721e-18 0.0851511
-2.94058 -8.93209e-19 0.0902952
-2.90558 2.2719e-18 0.095853
-2.87059 7.96547e-19 0.101867
-2.83561 -1.27931e-18 0.108384
-2.80064 -2.60709e-18 0.115457
-2.76567 3.05272e-18 0.123147
-2.73071 4.27179e-18 0.131522
-2.69576 -2.9226e-18 0.14066
-2.66081 3.66669e-18 0.150649
-2.62587 -3.9341e-18 0.161588
-2.59094 1.6905e-18 0.173595
-2.55601 -9.19273e-18 0.186801
-2.52109 -5.34008e-18 0.201359
-2.48617 -3.04821e-18 0.217446
-2.45126 1.80742e-17 0.235265
-2.41636 1.29977e-18 0.255056
-2.38146 3.53077e-18 0.277098
-2.34657 -1.92648e-17 0.301716
-2.31168 2.35142e-17 0.329296
-2.2768 -2.47328e-17 0.360294
-2.24192 -7.13992e-18 0.39525
-2.20705 2.13851e-17 0.43481
-2.17219 4.95007e-17 0.479748
-2.13733 -9.34406e-17 0.530996
-2.10247 -1.74681e-17 0.589683
-2.06762 5.10722e-17 0.657181
-2.03278 7.73204e-18 0.735163
-1.99794 9.97028e-17 0.825684
-1.9631 -9.17013e-17 0.931274
-1.92827 5.87752e-17 1.05505
-1.89345 -1.91019e-16 1.20089
-1.85862 -1.26112e-18 1.37355
-1.82381 -3.07862e-16 1.57893
-1.78899 -2.78659e-17 1.82423
-1.75419 -1.84372e-16 2.11811
-1.71938 1.76799e-16 2.47071
-1.68458 -1.72544e-16 2.89328
-1.64979 1.73591e-16 3.39712
-1.61499 -7.135e-17 3.99113
-1.58021 1.2729e-16 4.67731
-1.54542 -1.63793e-15 5.44341
-1.51064 -1.1027e-16 6.2537
-1.47586 5.97997e-16 7.04139
-1.44109 2.97952e-17 7.71131
-1.40632 1.33276e-16 8.16089
-1.37155 -6.2666e-17 8.31695
-1.33679 -2.77872e-16 8.16722
-1.30203 -8.26571e-17 7.76303
-1.26727 -1.84552e-16 7.19238
-1.23251 -2.68527e-16 6.54516
-1.19776 7.98568e-17 5.89093
-1.16301 -2.53623e-15 5.27319
-1.12827 8.18905e-17 4.71365
-1.09352 1.78121e-17 4.21937
-1.05878 1.34957e-15 3.78905
-1.02405 8.23108e-17 3.41728
-0.989309 -1.29697e-16 3.09714
-0.954576 1.57385e-16 2.82158
-0.919844 2.27453e-17 2.58408
-0.885115 1.22995e-17 2.37889
-0.850388 -5.06205e-17 2.20108
-0.815663 3.51964e-17 2.04648
-0.78094 -8.42625e-17 1.91162
-0.746219 3.75013e-17 1.79359
-0.711499 5.42286e-16 1.68998
-0.676781 5.92946e-18 1.59877
-0.642065 4.39669e-17 1.51828
-0.60735 1.93413e-17 1.44712
-0.572637 3.13929e-16 1.3841
-0.537925 -7.45558e-16 1.32823
-0.503214 1.08344e-16 1.27869
-0.468504 7.70793e-18 1.23475
-0.433796 5.41726e-18 1.19584
-0.399089 -5.50718e-16 1.16144
-0.364382 1.63178e-18 1.13112
-0.329676 5.30869e-17 1.10453
-0.294972 -4.33861e-18 1.08134
-0.260267 -7.27022e-18 1.06131
-0.225564 -2.72264e-18 1.04421
-0.190861 1.07055e-17 1.02987
-0.156158 1.47612e-17 1.01813
-0.121456 2.27896e-18 1.00887
-0.0867541 -1.87898e-18 1.00201
-0.0520524 3.40515e-19 0.99747
-0.0173508 -1.81452e-19 0.995212
0.0173508 7.69821e-19 0.995212
0.0520524 1.64104e-18 0.99747
0.0867541 -1.22178e-18 1.00201
0.121456 1.15626e-18 1.00887
0.156158 8.92407e-18 1.01813
0.190861 1.69537e-17 1.02987
0.225564 -5.32808e-18 1.04421
0.260267 -8.08711e-18 1.06131
0.294972 -4.36518e-18 1.08134
0.329676 6.50458e-17 1.10453
0.364382 5.73998e-18 1.13112
0.399089 -7.75018e-18 1.16144
0.433796 1.45369e-17 1.19584
0.468504 3.59613e-18 1.23475
0.503214 7.10929e-17 1.27869
0.537925 -3.29363e-17 1.32823
0.572637 8.20235e-18 1.3841
0.60735 5.20937e-17 1.44712
0.642065 1.63619e-17 1.51828
0.676781 -3.87957e-17 1.59877
0.711499 -1.56431e-17 1.68998
0.746219 3.63116e-17 1.79359
0.78094 1.70543e-17 1.91162
0.815663 6.68903e-18 2.04648
0.850388 -2.51538e-17 2.20108
0.885115 -8.54405e-16 2.37889
0.919844 7.9882e-16 2.58408
0.954576 -6.11796e-17 2.82158
0.989309 -1.1028e-16 3.09714
1.02405 -8.23578e-17 3.41728
1.05878 7.99852e-18 3.78905
1.09352 -1.33669e-15 4.21937
1.12827 -6.94948e-17 4.71365
1.16301 -4.26944e-17 5.27319
1.19776 1.36246e-16 5.89093
1.23251 2.65273e-16 6.54516
1.26727 -2.38341e-15 7.19238
1.30203 1.94257e-16 7.76303
1.33679 7.16681e-18 8.16722
1.37155 -1.17815e-16 8.31695
1.40632 -6.66004e-17 8.16089
1.44109 3.04788e-16 7.71131
1.47586 -1.00476e-16 7.04139
1.51064 -1.62698e-18 6.2537
1.54542 3.64152e-16 5.44341
1.58021 3.60187e-16 4.67731
1.61499 1.00406e-16 3.99113
1.64979 -4.04347e-17 3.39712
1.68458 3.30764e-16 2.89328
1.71938 -1.48111e-16 2.47071
1.75419 -4.56149e-16 2.11811
1.78899 4.85174e-17 1.82423
1.82381 1.1374e-16 1.57893
1.85862 3.40965e-17 1.37355
1.89345 2.42912e-17 1.20089
1.92827 -1.5093e-16 1.05505
1.9631 4.92009e-17 0.931274
1.99794 1.45979e-17 0.825684
2.03278 -6.32273e-18 0.735163
2.06762 -9.11692e-17 0.657181
2.10247 -1.38778e-17 0.589683
2.13733 -4.35361e-17 0.530996
2.17219 -2.53336e-17 0.479748
2.20705 -9.42069e-18 0.43481
2.24192 4.62973e-18 0.39525
2.2768 -1.11636e-17 0.360294
2.31168 -9.203e-18 0.329296
2.34657 -1.95459e-17 0.301716
2.38146 -1.45327e-17 0.277098
2.41636 1.55105e-17 0.255056
2.45126 -1.03433e-17 0.235265
2.48617 7.15529e-18 0.217446
2.52109 8.29165e-21 0.201359
2.55601 -1.04699e-18 0.186801
2.59094 -1.40055e-17 0.173595
2.62587 -3.59303e-18 0.161588
2.66081 6.64474e-18 0.150649
2.69576 -1.49729e-18 0.14066
2.73071 2.35564e-18 0.131522
2.76567 -1.78417e-18 0.123147
2.80064 1.25218e-17 0.115457
2.83561 -2.47722e-19 0.108384
2.87059 -5.04893e-18 0.101867
2.90558 -2.29864e-19 0.095853
2.94058 -1.07653e-18 0.0902952
2.97558 7.82805e-19 0.0851511
3.01059 1.22437e-18 0.0803831
3.0456 -3.42718e-18 0.0759579
3.08063 8.22629e-19 0.0718453
3.11566 1.49218e-19 0.0680184
3.1507 -1.56289e-18 0.0644531
3.18574 -1.32322e-20 0.0611276
3.2208 -9.06471e-19 0.0580221
3.25586 -8.66928e-19 0.0551191
3.29093 -2.99952e-19 0.0524023
3.32601 1.19064e-18 0.0498572
3.36109 9.63145e-19 0.0474707
3.39619 -2.59935e-20 0.0452306
3.43129 1.1275e-18 0.043126
3.4664 -6.90704e-20 0.041147
3.50152 -1.0853e-18 0.0392844
3.53665 1.34768e-18 0.0375298
3.57179 -1.34571e-19 0.0358757
3.60694 -5.5128e-19 0.0343151
3.64209 -1.19313e-18 0.0328414
3.67726 4.91676e-19 0.0314489
3.71243 2.46308e-19 0.030132
3.74761 -5.59217e-19 0.0288857
3.7828 8.66264e-19 0.0277055
3.81801 2.83104e-19 0.0265871
3.85322 -2.53063e-19 0.0255266
3.88844 -2.17163e-19 0.0245202
3.92367 6.91863e-19 0.0235647
3.95891 -5.94458e-20 0.0226569
3.99416 1.24069e-19 0.0217938
4.02942 -9.77197e-20 0.0209729
4.06469 -1.10013e-19 0.0201917
4.09997 6.39212e-19 0.0194477
4.13526 4.33493e-19 0.0187388
4.17056 -4.49999e-20 0.018063
4.20587 -3.28482e-20 0.0174185
4.24119 1.39235e-19 0.0168034
4.27653 -2.14033e-19 0.0162162
4.31187 2.65968e-19 0.0156553
4.34722 -1.15942e-19 0.0151192
4.38259 -9.50396e-20 0.0146066
4.41797 -4.22625e-20 0.0141163
4.45335 1.57287e-19 0.0136472
4.48875 2.48436e-19 0.0131979
4.52416 1.02887e-20 0.0127677
4.55958 9.45764e-20 0.0123554
4.59502 1.43011e-19 0.0119602
4.63046 -2.86995e-19 0.0115812
4.66592 1.67218e-20 0.0112176
4.70139 2.27264e-20 0.0108686
4.73687 1.14228e-19 0.0105336
4.77237 3.54239e-21 0.0102118
4.80787 -4.71713e-21 0.00990259
4.84339 5.0142e-19 0.0096054
4.87892 -6.13522e-20 0.00931966
4.91446 5.45884e-20 0.00904481
4.95002 8.72319e-20 0.00878037
4.98559 -2.0975e-20 0.00852584
5.02117 -7.67131e-20 0.00828078
5.05677 -4.99279e-20 0.00804476
5.09237 5.2131e-20 0.00781737
5.128 5.53546e-20 0.00759823
5.16363 1.02572e-19 0.00738697
5.19928 -2.85875e-20 0.00718326
5.23494 -3.69642e-20 0.00698675
5.27062 4.73537e-20 0.00679715
5.30631 2.81443e-20 0.00661416
5.34201 -1.8548e-19 0.00643749
5.37773 -5.01776e-20 0.00626688
5.41346 -4.49931e-21 0.00610208
5.4492 6.14737e-20 0.00594284
5.48497 -4.48166e-20 0.00578895
5.52074 -3.82113e-20 0.00564017
5.55653 3.60721e-20 0.00549631
5.59233 1.06702e-19 0.00535716
5.62815 -4.54277e-20 0.00522254
5.66399 3.32703e-20 0.00509227
5.69984 -7.58638e-20 0.00496617
5.7357 -3.59938e-20 0.00484409
5.77158 -5.39774e-20 0.00472586
5.80748 -7.18953e-20 0.00461135
5.84339 5.89779e-20 0.0045004
5.87932 3.76398e-20 0.00439289
5.91526 -7.50107e-20 0.00428868
5.95122 -3.00377e-20 0.00418765
5.9872 4.42637e-20 0.00408968
6.02319 2.28245e-21 0.00399466
6.05919 -3.67288e-20 0.00390248
6.09522 -2.94641e-20 0.00381304
6.13126 -9.04605e-21 0.00372624
6.16732 -3.68112e-20 0.00364198
6.20339 3.89592e-21 0.00356017
6.23949 6.51157e-20 0.00348073
6.27559 3.84457e-21 0.00340356
6.31172 1.20377e-20 0.00332861
6.34786 7.85149e-21 0.00325577
6.38403 7.57337e-20 0.00318499
6.42021 3.08742e-22 0.00311619
6.4564 3.60097e-20 0.00304931
6.49262 1.10963e-20 0.00298427
6.52885 -1.44194e-20 0.00292102
6.5651 -2.75596e-20 0.0028595
6.60137 9.54517e-21 0.00279964
6.63766 3.40909e-20 0.0027414
6.67397 2.81248e-20 0.00268472
6.71029 -1.93334e-20 0.00262956
6.74664 1.78768e-21 0.00257585
6.783 2.0747e-20 0.00252355
6.81938 3.43518e-21 0.00247263
6.85579 -4.51134e-21 0.00242303
6.89221 -1.36822e-20 0.00237471
6.92865 1.0442e-20 0.00232763
6.96511 3.33265e-20 0.00228176
7.00159 -6.53596e-20 0.00223705
7.0381 -1.05536e-20 0.00219347
7.07462 -3.3871e-21 0.00215099
7.11116 9.01416e-21 0.00210956
7.14772 -3.69435e-20 0.00206917
7.18431 1.16401e-20 0.00202977
7.22091 8.56583e-21 0.00199134
7.25754 9.71119e-21 0.00195385
7.29418 -1.24823e-20 0.00191726
7.33085 -1.35958e-20 0.00188157
7.36754 -1.64964e-21 0.00184672
7.40425 1.21776e-21 0.00181271
7.44099 1.53254e-20 0.00177951
7.47774 3.48598e-22 0.00174709
7.51452 -3.62234e-22 0.00171544
7.55132 -2.49946e-20 0.00168452
7.58814 -1.62547e-20 0.00165432
7.62498 5.41102e-21 0.00162483
7.66185 2.08979e-20 0.001596
7.69874 1.85905e-21 0.00156784
7.73566 -4.30629e-21 0.00154032
7.77259 7.15146e-21 0.00151342
7.80955 -1.63689e-22 0.00148713
7.84654 6.4886e-21 0.00146143
7.88355 -1.27362e-21 0.0014363
7.92058 -4.34336e-21 0.00141172
7.95763 -7.9071e-21 0.00138769
7.99471 1.37831e-20 0.00136419
8.03182 -5.58566e-21 0.0013412
8.06895 1.1502e-20 0.00131871
8.1061 6.4132e-22 0.0012967
8.14328 1.62675e-20 0.00127517
8.18049 -5.46973e-21 0.0012541
8.21772 1.61174e-20 0.00123348
8.25497 4.29823e-21 0.00121329
8.29226 -9.2636e-21 0.00119353
8.32956 1.96075e-21 0.00117419
8.3669 -7.97061e-21 0.00115525
8.40426 -1.00157e-20 0.0011367
8.44165 9.84915e-21 0.00111854
8.47906 -2.41928e-20 0.00110075
8.5165 -8.00235e-21 0.00108332
8.55397 2.35081e-20 0.00106625
8.59146 7.49809e-21 0.00104953
8.62899 -3.61362e-21 0.00103315
8.66654 -3.82155e-22 0.00101709
8.70412 5.55056e-21 0.00100135
8.74172 -7.78268e-21 0.000985933
8.77936 2.76967e-21 0.000970817
8.81702 5.80425e-21 0.000955999
8.85471 6.70163e-21 0.000941472
8.89244 3.71167e-21 0.000927229
8.93019 2.52918e-21 0.000913264
8.96797 9.23189e-21 0.000899569
9.00578 6.25767e-21 0.000886137
9.04362 2.07962e-21 0.000872964
9.08149 -3.18839e-21 0.000860042
9.11939 -1.42884e-21 0.000847367
9.15732 -5.54528e-22 0.000834931
9.19528 -5.09248e-21 0.000822729
9.23327 -3.15022e-21 0.000810757
9.2713 -7.04964e-21 0.000799008
9.30935 -9.83259e-21 0.000787478
9.34744 1.15819e-21 0.000776162
9.38556 -8.64753e-21 0.000765054
9.42371 1.82883e-21 0.00075415
9.46189 -5.06131e-21 0.000743445
9.50011 5.61468e-21 0.000732936
9.53836 2.01972e-21 0.000722616
9.57664 -9.36051e-22 0.000712483
9.61496 -1.86999e-21 0.000702532
9.65331 4.18201e-21 0.000692759
9.69169 -3.26399e-21 0.00068316
9.73011 2.02322e-21 0.000673732
9.76856 5.01137e-21 0.00066447
9.80704 -2.71725e-21 0.00065537
9.84557 -1.57063e-21 0.000646431
9.88412 8.6635e-22 0.000637647
9.92271 -1.46254e-21 0.000629016
9.96134 2.02388e-22 0.000620534
10 2.85475e-21 0.000612198
10.0387 4.59146e-22 0.000604005
10.0774 -5.26421e-22 0.000595952
10.1162 -2.70054e-21 0.000588036
10.155 -5.43249e-22 0.000580254
10.1939 -7.80874e-22 0.000572604
10.2328 -5.87401e-22 0.000565082
10.2717 2.87332e-21 0.000557686
10.3106 9.79365e-22 0.000550413
10.3496 -8.94688e-22 0.000543261
10.3887 2.53264e-21 0.000536228
10.4278 -5.76146e-21 0.00052931
10.4669 -4.30494e-22 0.000522506
10.506 -1.58633e-21 0.000515813
10.5452 -8.16058e-22 0.000509228
10.5845 6.35608e-21 0.000502751
10.6238 -1.37799e-21 0.000496378
10.6631 1.68085e-21 0.000490108
10.7024 -2.07406e-23 0.000483938
10.7418 1.11329e-21 0.000477866
10.7813 4.18597e-22 0.000471891
10.8208 8.1211e-22 0.000466011
10.8603 -3.8127e-23 0.000460224
10.8999 2.16999e-21 0.000454527
10.9395 -2.37836e-21 0.000448919
10.9792 1.71558e-21 0.000443399
11.0189 -6.92098e-22 0.000437965
11.0586 -2.43894e-21 0.000432615
11.0984 9.20053e-22 0.000427347
11.1383 1.34024e-21 0.00042216
11.1781 -2.40265e-22 0.000417052
11.2181 -8.05678e-22 0.000412022
11.2581 9.64458e-22 0.000407069
11.2981 -2.1078e-21 0.00040219
11.3381 -1.6114e-21 0.000397385
11.3783 2.97926e-22 0.000392652
11.4184 -8.50377e-22 0.00038799
11.4587 -2.99184e-22 0.000383398
11.4989 2.06719e-21 0.000378873
11.5392 1.82355e-21 0.000374415
11.5796 -1.04696e-21 0.000370023
11.62 3.79114e-22 0.000365696
11.6605 8.96664e-22 0.000361432
11.701 -1.75024e-21 0.00035723
11.7415 -2.28428e-21 0.000353089
11.7822 9.39388e-23 0.000349007
11.8228 -1.54524e-21 0.000344985
11.8636 -1.51518e-21 0.00034102
11.9043 -2.37984e-22 0.000337112
11.9452 1.0213e-22 0.00033326
11.986 1.63993e-21 0.000329463
12.027 1.34533e-21 0.000325719
12.068 -4.87323e-22 0.000322028
12.109 -6.48085e-22 0.000318389
12.1501 -2.64938e-22 0.0003148
12.1913 7.12489e-22 0.000311262
12.2325 6.60318e-22 0.000307773
12.2738 4.7417e-22 0.000304333
12.3151 -8.64563e-22 0.000300939
12.3565 1.74046e-21 0.000297593
12.3979 -5.67586e-22 0.000294292
12.4394 1.42966e-21 0.000291036
12.481 -1.18556e-21 0.000287825
12.5226 1.03932e-21 0.000284657
12.5643 -1.59809e-21 0.000281532
12.6061 -2.18634e-22 0.000278449
12.6479 -6.52357e-22 0.000275407
12.6898 -4.28835e-22 0.000272406
12.7317 -9.09663e-22 0.000269445
12.7737 1.3754e-22 0.000266524
12.8158 1.43774e-21 0.00026364
12.8579 -1.96444e-22 0.000260795
12.9001 1.56077e-21 0.000257987
12.9424 -9.60845e-22 0.000255216
12.9847 1.08634e-23 0.000252482
13.0271 -9.41646e-22 0.000249782
13.0696 -1.28989e-21 0.000247118
13.1121 1.29146e-21 0.000244488
13.1547 -1.08249e-21 0.000241891
13.1974 -3.88049e-22 0.000239328
13.2402 2.992e-22 0.000236798
13.283 4.5242e-22 0.0002343
13.3259 1.58463e-22 0.000231834
13.3689 6.44972e-23 0.000229399
13.4119 1.66183e-21 0.000226994
13.455 2.96046e-22 0.00022462
13.4982 7.65741e-22 0.000222275
13.5415 -9.78607e-22 0.00021996
13.5848 6.96003e-22 0.000217673
13.6283 -1.51788e-22 0.000215414
13.6718 1.43103e-22 0.000213184
13.7153 1.08396e-22 0.000210981
13.759 -9.8662e-22 0.000208804
13.8028 7.19086e-22 0.000206655
13.8466 -8.40549e-22 0.000204531
13.8905 -1.31315e-21 0.000202434
13.9345 2.04533e-22 0.000200361
13.9786 -9.5339e-23 0.000198314
14.0227 3.62531e-22 0.000196291
14.067 7.76942e-22 0.000194292
14.1113 8.25962e-22 0.000192317
14.1558 -9.62595e-23 0.000190365
14.2003 -1.41842e-22 0.000188437
14.2449 6.5885e-22 0.000186531
14.2896 -6.73193e-22 0.000184648
14.3344 9.5414e-22 0.000182787
14.3793 5.40777e-22 0.000180947
14.4243 -4.53676e-22 0.000179129
14.4693 4.96296e-22 0.000177332
14.5145 7.04945e-22 0.000175555
14.5598 5.16296e-22 0.000173799
14.6052 -8.22756e-22 0.000172063
14.6506 1.7876e-22 0.000170347
14.6962 -1.10477e-21 0.00016865
14.7419 -9.15316e-23 0.000166973
14.7877 -2.83914e-22 0.000165314
14.8336 -2.03008e-22 0.000163675
14.8796 2.38625e-22 0.000162053
14.9257 -8.81805e-23 0.00016045
14.9719 -5.44654e-22 0.000158864
15.0182 -9.33236e-22 0.000157296
15.0647 4.40208e-22 0.000155746
15.1112 2.17468e-22 0.000154212
15.1579 1.58705e-23 0.000152696
15.2047 1.61622e-22 0.000151195
15.2516 7.68936e-22 0.000149712
15.2986 -2.16638e-22 0.000148244
15.3458 3.91833e-22 0.000146792
15.393 1.31318e-22 0.000145355
15.4404 2.58914e-22 0.000143935
15.488 -1.2425e-23 0.000142529
15.5356 6.12433e-22 0.000141138
15.5834 2.91598e-22 0.000139762
15.6313 -4.41785e-22 0.0001384
15.6794 -1.54073e-22 0.000137053
15.7276 3.68282e-22 0.00013572
15.7759 6.40879e-22 0.0001344
15.8243 -4.21101e-23 0.000133095
15.873 7.19406e-22 0.000131802
15.9217 -5.99383e-23 0.000130524
15.9706 7.00434e-23 0.000129258
16.0197 8.13124e-23 0.000128005
16.0689 9.82153e-23 0.000126765
16.1182 -2.85823e-22 0.000125537
16.1677 -2.07927e-22 0.000124322
16.2174 5.78239e-23 0.000123119
16.2672 -8.89571e-22 0.000121928
16.3172 2.68429e-22 0.000120749
16.3674 -2.68144e-22 0.000119581
16.4177 3.75675e-22 0.000118425
16.4682 3.54273e-22 0.00011728
16.5189 -2.09714e-22 0.000116147
16.5697 -1.45261e-22 0.000115024
16.6208 -3.71099e-22 0.000113912
16.672 -3.0866e-22 0.000112811
16.7234 2.33712e-23 0.00011172
16.775 -2.16011e-22 0.00011064
16.8268 6.80837e-23 0.00010957
16.8787 1.03362e-22 0.00010851
16.9309 -1.17798e-22 0.00010746
16.9833 2.82347e-22 0.00010642
17.0359 -1.16491e-23 0.000105389
17.0887 -5.06967e-22 0.000104368
17.1418 -2.27879e-22 0.000103356
17.195 -7.05816e-23 0.000102353
17.2485 -2.57423e-22 0.000101359
17.3022 -8.64545e-24 0.000100374
17.3562 6.6088e-23 9.93981e-05
17.4104 1.81757e-22 9.84306e-05
17.4648 2.86131e-24 9.74716e-05
17.5195 2.56233e-22 9.6521e-05
17.5744 3.91827e-23 9.55786e-05
17.6296 -1.71753e-22 9.46442e-05
17.6851 9.45308e-23 9.37178e-05
17.7408 -9.97734e-23 9.27992e-05
17.7969 -3.48446e-23 9.18883e-05
17.8532 1.75041e-22 9.0985e-05
17.9098 2.7814e-22 9.0089e-05
17.9667 1.3932e-22 8.92004e-05
18.0239 3.46652e-23 8.83189e-05
18.0815 -1.62058e-22 8.74445e-05
18.1393 -1.53026e-23 8.65769e-05
18.1975 -4.23119e-22 8.57161e-05
18.256 2.47767e-23 8.4862e-05
18.3149 4.4649e-23 8.40144e-05
18.3742 3.03018e-22 8.31731e-05
18.4338 -5.05188e-23 8.23381e-05
18.4938 -6.24041e-24 8.15092e-05
18.5542 5.91562e-23 8.06863e-05
18.615 4.14417e-22 7.98693e-05
18.6762 6.23216e-23 7.90579e-05
18.7379 1.20585e-22 7.82521e-05
18.8 -1.95763e-22 7.74517e-05
18.8625 -1.53069e-24 7.66566e-05
18.9255 -2.1088e-24 7.58667e-05
18.9891 -1.00961e-22 7.50817e-05
19.0531 1.12394e-23 7.43015e-05
19.1177 2.29714e-22 7.35261e-05
19.1828 -8.56795e-23 7.27551e-05
19.2484 8.30797e-23 7.19885e-05
19.3147 2.03732e-22 7.12261e-05
19.3816 9.95259e-23 7.04677e-05
19.4491 9.20403e-23 6.97131e-05
19.5173 1.20255e-22 6.89621e-05
19.5862 1.05718e-23 6.82145e-05
19.6558 -6.35306e-23 6.74701e-05
19.7262 -5.52042e-23 6.67287e-05
19.7974 -1.18054e-22 6.59901e-05
19.8694 -1.21819e-22 6.52539e-05
19.9423 -1.10143e-22 6.452e-05
20.0162 -1.12678e-22 6.3788e-05
20.091 -7.69642e-24 6.30576e-05
20.1669 2.87467e-24 6.23285e-05
20.244 2.33224e-23 6.16003e-05
20.3222 -1.50796e-22 6.08726e-05
20.4016 5.48802e-23 6.01449e-05
20.4825 7.06945e-23 5.94167e-05
20.5648 -1.51976e-22 5.86876e-05
20.6487 -1.08883e-22 5.79568e-05
20.7344 4.57046e-23 5.72235e-05
20.8219 -9.48115e-23 5.64871e-05
20.9115 8.78377e-23 5.57464e-05
21.0034 -2.01054e-22 5.50002e-05
21.0979 1.35235e-22 5.42473e-05
21.1952 2.68116e-22 5.34859e-05
21.2959 1.53377e-22 5.27137e-05
21.4004 -1.37444e-22 5.19282e-05
21.5093 5.63346e-24 5.11256e-05
21.6237 1.28821e-22 5.03011e-05
21.7448 -1.93849e-22 4.94476e-05
21.8747 -8.27319e-23 4.85542e-05
22.0165 -1.03005e-22 4.76029e-05
22.1768 -6.08605e-23 4.6558e-05
22.3723 2.20102e-23 4.53254e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1Quantum/iFpTwoLoop.txt <==
-22.3723 8.08572e-21 4.51442e-05
-22.1768 5.05458e-21 4.63684e-05
-22.0165 8.0972e-21 4.74064e-05
-21.8747 7.31476e-21 4.8351e-05
-21.7448 8.8979e-21 4.92384e-05
-21.6237 7.23854e-21 5.00858e-05
-21.5093 7.68279e-21 5.09046e-05
-21.4004 5.0128e-21 5.17013e-05
-21.2959 5.40094e-21 5.24813e-05
-21.1952 4.81614e-21 5.32477e-05
-21.0979 7.68282e-21 5.40037e-05
-21.0034 7.59998e-21 5.47509e-05
-20.9115 9.43457e-21 5.54916e-05
-20.8219 1.12056e-20 5.62266e-05
-20.7344 1.40693e-20 5.69576e-05
-20.6487 1.40286e-20 5.76851e-05
-20.5648 1.53412e-20 5.84104e-05
-20.4825 1.71713e-20 5.91337e-05
-20.4016 2.07731e-20 5.98563e-05
-20.3222 1.99508e-20 6.05781e-05
-20.244 2.32475e-20 6.13001e-05
-20.1669 2.47368e-20 6.20224e-05
-20.091 2.76123e-20 6.27457e-05
-20.0162 2.7537e-20 6.34701e-05
-19.9423 2.63881e-20 6.41962e-05
-19.8694 2.47388e-20 6.49239e-05
-19.7974 2.52168e-20 6.56541e-05
-19.7262 2.51302e-20 6.63864e-05
-19.6558 2.4391e-20 6.71217e-05
-19.5862 2.45093e-20 6.78596e-05
-19.5173 2.6288e-20 6.86009e-05
-19.4491 2.41771e-20 6.93453e-05
-19.3816 2.31371e-20 7.00935e-05
-19.3147 2.53987e-20 7.08451e-05
-19.2484 2.53774e-20 7.1601e-05
-19.1828 2.7235e-20 7.23607e-05
-19.1177 2.87718e-20 7.31249e-05
-19.0531 2.50941e-20 7.38933e-05
-18.9891 2.67406e-20 7.46665e-05
-18.9255 2.37502e-20 7.54442e-05
-18.8625 2.90747e-20 7.6227e-05
-18.8 2.30241e-20 7.70147e-05
-18.7379 2.34795e-20 7.78078e-05
-18.6762 2.25112e-20 7.86059e-05
-18.615 2.03544e-20 7.94098e-05
-18.5542 1.97693e-20 8.0219e-05
-18.4938 1.93379e-20 8.10342e-05
-18.4338 1.5666e-20 8.18551e-05
-18.3742 1.17583e-20 8.26821e-05
-18.3149 9.70968e-21 8.35151e-05
-18.256 5.29449e-21 8.43546e-05
-18.1975 1.26565e-21 8.52003e-05
-18.1393 2.40459e-21 8.60526e-05
-18.0815 2.23912e-21 8.69115e-05
-18.0239 -7.72534e-22 8.77773e-05
-17.9667 -7.92287e-21 8.86498e-05
-17.9098 -5.4938e-21 8.95296e-05
-17.8532 -6.01449e-21 9.04163e-05
-17.7969 -5.40578e-21 9.13105e-05
-17.7408 1.29194e-21 9.22119e-05
-17.6851 -3.01986e-21 9.31211e-05
-17.6296 -1.77503e-21 9.40377e-05
-17.5744 -2.89732e-23 9.49624e-05
-17.5195 3.68205e-21 9.58947e-05
-17.4648 4.68104e-21 9.68354e-05
-17.4104 9.32213e-21 9.7784e-05
-17.3562 9.28806e-21 9.87412e-05
-17.3022 3.96175e-21 9.97067e-05
-17.2485 1.0346e-20 0.000100681
-17.195 1.52879e-21 0.000101664
-17.1418 1.90086e-21 0.000102656
-17.0887 2.81001e-21 0.000103656
-17.0359 2.20363e-21 0.000104666
-16.9833 -3.47274e-21 0.000105685
-16.9309 -8.8966e-21 0.000106714
-16.8787 -1.50926e-20 0.000107752
-16.8268 -1.13426e-20 0.0001088
-16.775 -1.84219e-20 0.000109858
-16.7234 -1.83164e-20 0.000110926
-16.672 -2.62488e-20 0.000112004
-16.6208 -2.50665e-20 0.000113092
-16.5697 -3.26069e-20 0.000114191
-16.5189 -3.70296e-20 0.0001153
-16.4682 -4.15586e-20 0.00011642
-16.4177 -4.39837e-20 0.000117551
-16.3674 -5.91482e-20 0.000118693
-16.3172 -5.94361e-20 0.000119847
-16.2672 -5.12606e-20 0.000121012
-16.2174 -5.7599e-20 0.000122188
-16.1677 -6.42951e-20 0.000123377
-16.1182 -5.78791e-20 0.000124577
-16.0689 -5.57822e-20 0.000125789
-16.0197 -5.44654e-20 0.000127014
-15.9706 -5.76117e-20 0.000128251
-15.9217 -5.04994e-20 0.000129501
-15.873 -4.0637e-20 0.000130763
-15.8243 -3.9584e-20 0.000132039
-15.7759 -3.17016e-20 0.000133327
-15.7276 -3.30761e-20 0.00013463
-15.6794 -3.67496e-20 0.000135945
-15.6313 -2.89117e-20 0.000137275
-15.5834 -2.8155e-20 0.000138619
-15.5356 -1.08953e-20 0.000139977
-15.488 -7.5958e-22 0.000141349
-15.4404 1.24651e-21 0.000142736
-15.393 -2.21293e-21 0.000144137
-15.3458 -6.96228e-21 0.000145554
-15.2986 -3.88002e-21 0.000146986
-15.2516 -6.65663e-21 0.000148434
-15.2047 -4.20925e-21 0.000149897
-15.1579 1.76162e-21 0.000151377
-15.1112 -1.10861e-21 0.000152872
-15.0647 -1.02017e-20 0.000154384
-15.0182 1.98227e-22 0.000155913
-14.9719 -3.80748e-21 0.000157458
-14.9257 -1.21884e-20 0.000159021
-14.8796 4.45101e-21 0.000160601
-14.8336 -1.6319e-21 0.000162199
-14.7877 -4.07775e-21 0.000163815
-14.7419 -3.65716e-21 0.000165449
-14.6962 3.67904e-21 0.000167102
-14.6506 3.02893e-21 0.000168773
-14.6052 7.29841e-22 0.000170464
-14.5598 2.36702e-21 0.000172174
-14.5145 2.72986e-20 0.000173903
-14.4693 1.79118e-20 0.000175653
-14.4243 2.52792e-20 0.000177423
-14.3793 2.57062e-20 0.000179213
-14.3344 3.08211e-20 0.000181024
-14.2896 3.59749e-20 0.000182856
-14.2449 3.1589e-20 0.00018471
-14.2003 3.77217e-20 0.000186586
-14.1558 6.01116e-20 0.000188484
-14.1113 5.315e-20 0.000190404
-14.067 5.70893e-20 0.000192348
-14.0227 5.38865e-20 0.000194314
-13.9786 5.70438e-20 0.000196304
-13.9345 6.27334e-20 0.000198318
-13.8905 6.80431e-20 0.000200357
-13.8466 7.94096e-20 0.00020242
-13.8028 6.14992e-20 0.000204508
-13.759 6.20153e-20 0.000206622
-13.7153 7.58198e-20 0.000208762
-13.6718 5.81889e-20 0.000210927
-13.6283 4.96509e-20 0.00021312
-13.5848 4.09482e-20 0.00021534
-13.5415 4.1621e-20 0.000217587
-13.4982 2.04998e-20 0.000219863
-13.455 4.80404e-20 0.000222167
-13.4119 4.33675e-20 0.000224499
-13.3689 2.26633e-20 0.000226862
-13.3259 1.71699e-20 0.000229253
-13.283 1.89025e-20 0.000231676
-13.2402 -1.37116e-20 0.000234129
-13.1974 2.28973e-20 0.000236614
-13.1547 1.14412e-21 0.00023913
-13.1121 2.36707e-20 0.000241679
-13.0696 7.96402e-21 0.00024426
-13.0271 1.25334e-20 0.000246876
-12.9847 1.97106e-20 0.000249525
-12.9424 8.69974e-21 0.000252208
-12.9001 1.13957e-20 0.000254927
-12.8579 2.58962e-20 0.000257682
-12.8158 5.54808e-20 0.000260472
-12.7737 4.54129e-20 0.0002633
-12.7317 4.40176e-20 0.000266166
-12.6898 6.50368e-20 0.000269069
-12.6479 5.88708e-20 0.000272011
-12.6061 7.53549e-20 0.000274993
-12.5643 4.35166e-20 0.000278015
-12.5226 9.56235e-20 0.000281078
-12.481 9.02835e-20 0.000284182
-12.4394 4.86254e-20 0.000287329
-12.3979 7.19684e-20 0.000290519
-12.3565 5.11599e-20 0.000293752
-12.3151 6.60681e-20 0.00029703
-12.2738 8.82965e-20 0.000300353
-12.2325 5.85775e-20 0.000303722
-12.1913 6.25058e-20 0.000307138
-12.1501 5.75492e-20 0.000310601
-12.109 2.6309e-20 0.000314114
-12.068 2.77079e-20 0.000317675
-12.027 2.18225e-20 0.000321287
-11.986 5.03963e-20 0.00032495
-11.9452 4.20841e-20 0.000328665
-11.9043 -5.84884e-20 0.000332433
-11.8636 -1.25245e-20 0.000336255
-11.8228 -5.14396e-20 0.000340131
-11.7822 -4.35673e-20 0.000344064
-11.7415 -4.76489e-20 0.000348054
-11.701 -2.16807e-20 0.000352101
-11.6605 -9.85065e-20 0.000356208
-11.62 -7.42472e-20 0.000360375
-11.5796 -9.47069e-20 0.000364602
-11.5392 -1.11073e-19 0.000368893
-11.4989 -1.14736e-19 0.000373246
-11.4587 -1.43803e-19 0.000377665
-11.4184 -1.40516e-19 0.000382148
-11.3783 -1.20613e-19 0.0003867
-11.3381 -1.82086e-19 0.000391319
-11.2981 -1.59434e-19 0.000396009
-11.2581 -1.52676e-19 0.000400769
-11.2181 -1.52786e-19 0.000405602
-11.1781 -2.07811e-19 0.000410507
-11.1383 -1.66595e-19 0.000415489
-11.0984 -1.31308e-19 0.000420546
-11.0586 -1.50105e-19 0.000425683
-11.0189 -2.03607e-19 0.000430897
-10.9792 -1.96507e-19 0.000436194
-10.9395 -1.95395e-19 0.000441573
-10.8999 -1.80694e-19 0.000447036
-10.8603 -2.27885e-19 0.000452585
-10.8208 -1.72192e-19 0.000458222
-10.7813 -1.45519e-19 0.000463947
-10.7418 -1.66641e-19 0.000469765
-10.7024 -2.03779e-19 0.000475674
-10.6631 -2.29667e-19 0.000481679
-10.6238 -2.30013e-19 0.00048778
-10.5845 -2.22149e-19 0.00049398
-10.5452 -2.57407e-19 0.00050028
-10.506 -2.38472e-19 0.000506684
-10.4669 -3.24517e-19 0.000513191
-10.4278 -2.84821e-19 0.000519806
-10.3887 -3.08657e-19 0.000526528
-10.3496 -3.06345e-19 0.000533364
-10.3106 -2.6783e-19 0.000540311
-10.2717 -3.12703e-19 0.000547376
-10.2328 -3.36345e-19 0.000554558
-10.1939 -3.66823e-19 0.000561861
-10.155 -3.16196e-19 0.000569287
-10.1162 -3.96717e-19 0.00057684
-10.0774 -3.99815e-19 0.00058452
-10.0387 -3.26668e-19 0.000592333
-10 -3.3401e-19 0.000600278
-9.96134 -3.72588e-19 0.000608362
-9.92271 -4.24291e-19 0.000616584
-9.88412 -4.28502e-19 0.000624951
-9.84557 -3.20555e-19 0.000633462
-9.80704 -3.67714e-19 0.000642124
-9.76856 -4.06701e-19 0.000650936
-9.73011 -4.14461e-19 0.000659906
-9.69169 -4.85439e-19 0.000669033
-9.65331 -2.74455e-19 0.000678325
-9.61496 -4.02003e-19 0.000687781
-9.57664 -4.07768e-19 0.000697409
-9.53836 -4.12543e-19 0.000707209
-9.50011 -3.55823e-19 0.000717189
-9.46189 -2.74612e-19 0.000727348
-9.42371 -2.60219e-19 0.000737695
-9.38556 -4.45968e-19 0.00074823
-9.34744 -3.50655e-19 0.000758961
-9.30935 -3.99241e-19 0.000769889
-9.2713 -3.41411e-19 0.000781022
-9.23327 -2.98594e-19 0.000792361
-9.19528 -2.01191e-19 0.000803916
-9.15732 -3.49599e-19 0.000815686
-9.11939 -2.35471e-19 0.000827681
-9.08149 -3.06469e-19 0.000839902
-9.04362 -3.63863e-19 0.000852359
-9.00578 -4.24057e-19 0.000865052
-8.96797 -4.74894e-19 0.000877993
-8.93019 -5.20656e-19 0.000891182
-8.89244 -6.20478e-19 0.00090463
-8.85471 -5.56228e-19 0.000918338
-8.81702 -6.80592e-19 0.000932319
-8.77936 -6.09456e-19 0.000946572
-8.74172 -6.06417e-19 0.000961111
-8.70412 -7.68937e-19 0.000975936
-8.66654 -7.09322e-19 0.000991061
-8.62899 -9.57238e-19 0.00100649
-8.59146 -5.3613e-19 0.00102223
-8.55397 -1.02215e-18 0.00103828
-8.5165 -7.93912e-19 0.00105467
-8.47906 -9.80628e-19 0.00107139
-8.44165 -9.10826e-19 0.00108846
-8.40426 -9.77679e-19 0.00110587
-8.3669 -9.99356e-19 0.00112365
-8.32956 -1.08765e-18 0.0011418
-8.29226 -1.05199e-18 0.00116034
-8.25497 -8.22903e-19 0.00117926
-8.21772 -8.32068e-19 0.00119859
-8.18049 -1.08769e-18 0.00121832
-8.14328 -8.6703e-19 0.00123848
-8.1061 -1.02777e-18 0.00125907
-8.06895 -7.26064e-19 0.00128011
-8.03182 -8.4051e-19 0.0013016
-7.99471 -1.05377e-18 0.00132356
-7.95763 -8.63545e-19 0.001346
-7.92058 -8.32248e-19 0.00136894
-7.88355 -9.74275e-19 0.00139239
-7.84654 -5.92577e-19 0.00141636
-7.80955 -1.01472e-18 0.00144087
-7.77259 -6.25862e-19 0.00146593
-7.73566 -4.70457e-19 0.00149155
-7.69874 -4.06809e-19 0.00151776
-7.66185 -7.2236e-19 0.00154457
-7.62498 -9.53582e-19 0.001572
-7.58814 -5.63752e-19 0.00160005
-7.55132 -7.00933e-19 0.00162877
-7.51452 -8.40979e-19 0.00165814
-7.47774 -5.20063e-19 0.00168822
-7.44099 -7.96596e-19 0.001719
-7.40425 -8.78102e-19 0.00175051
-7.36754 -8.86194e-19 0.00178277
-7.33085 -1.07637e-18 0.00181582
-7.29418 -1.03158e-18 0.00184965
-7.25754 -9.47506e-19 0.00188431
-7.22091 -1.1218e-18 0.00191981
-7.18431 -7.15052e-19 0.00195619
-7.14772 -1.21769e-18 0.00199346
-7.11116 -8.60424e-19 0.00203166
-7.07462 -1.07441e-18 0.00207081
-7.0381 -1.15424e-18 0.00211095
-7.00159 -1.03332e-18 0.0021521
-6.96511 -1.37961e-18 0.0021943
-6.92865 -1.0147e-18 0.00223757
-6.89221 -1.42501e-18 0.00228196
-6.85579 -1.29168e-18 0.00232749
-6.81938 -4.89712e-19 0.00237421
-6.783 -1.48977e-18 0.00242215
-6.74664 -6.85191e-19 0.00247136
-6.71029 -5.39212e-19 0.00252186
-6.67397 -6.49705e-19 0.00257372
-6.63766 -1.23435e-18 0.00262696
-6.60137 -9.46673e-19 0.00268165
-6.5651 -1.20919e-18 0.00273781
-6.52885 7.3927e-20 0.00279552
-6.49262 -1.38262e-18 0.0028548
-6.4564 -3.69785e-19 0.00291573
-6.42021 -4.323e-19 0.00297836
-6.38403 8.14658e-20 0.00304274
-6.34786 -6.1891e-19 0.00310894
-6.31172 -7.25734e-19 0.00317702
-6.27559 -4.18855e-20 0.00324704
-6.23949 -3.7124e-20 0.00331909
-6.20339 4.53577e-19 0.00339321
-6.16732 -7.25874e-20 0.00346951
-6.13126 6.3079e-19 0.00354803
-6.09522 8.79683e-19 0.00362889
-6.05919 1.17712e-18 0.00371215
-6.02319 -1.3206e-19 0.00379791
-5.9872 6.64964e-19 0.00388626
-5.95122 2.30759e-18 0.0039773
-5.91526 1.21321e-18 0.00407112
-5.87932 2.67114e-18 0.00416785
-5.84339 8.36324e-19 0.00426757
-5.80748 2.47533e-18 0.00437042
-5.77158 2.26143e-18 0.00447651
-5.7357 1.03986e-18 0.00458599
-5.69984 1.36513e-18 0.00469895
-5.66399 3.0831e-18 0.00481558
-5.62815 9.41906e-19 0.00493598
-5.59233 3.00079e-18 0.00506035
-5.55653 7.75877e-19 0.00518881
-5.52074 2.69394e-18 0.00532157
-5.48497 2.34269e-18 0.00545876
-5.4492 7.12536e-19 0.00560063
-5.41346 3.20181e-18 0.00574731
-5.37773 1.68559e-18 0.00589906
-5.34201 2.00614e-18 0.00605606
-5.30631 4.03948e-18 0.00621858
-5.27062 5.22267e-19 0.00638681
-5.23494 4.34255e-18 0.00656107
-5.19928 7.44198e-19 0.00674156
-5.16363 7.23932e-18 0.00692863
-5.128 2.13202e-18 0.00712252
-5.09237 5.85774e-18 0.00732361
-5.05677 4.75624e-18 0.00753217
-5.02117 5.91409e-18 0.00774862
-4.98559 3.73779e-18 0.00797327
-4.95002 8.35457e-18 0.00820659
-4.91446 7.69482e-18 0.00844893
-4.87892 5.81354e-18 0.0087008
-4.84339 5.95709e-18 0.00896262
-4.80787 1.15981e-17 0.00923497
-4.77237 1.13123e-17 0.0095183
-4.73687 1.17137e-17 0.00981327
-4.70139 5.42912e-18 0.0101204
-4.66592 1.59583e-17 0.0104405
-4.63046 7.90468e-18 0.010774
-4.59502 1.8468e-17 0.0111219
-4.55958 1.10011e-17 0.0114849
-4.52416 1.76382e-17 0.0118639
-4.48875 1.59909e-17 0.0122596
-4.45335 1.70941e-17 0.0126733
-4.41797 1.20143e-17 0.0131058
-4.38259 1.33282e-17 0.0135585
-4.34722 2.06661e-17 0.0140323
-4.31187 1.00848e-17 0.0145288
-4.27653 1.94272e-17 0.0150492
-4.24119 1.89491e-17 0.0155952
-4.20587 1.54511e-17 0.0161683
-4.17056 2.62811e-17 0.0167706
-4.13526 2.3316e-17 0.0174037
-4.09997 2.58598e-17 0.0180699
-4.06469 2.48402e-17 0.0187715
-4.02942 1.96715e-17 0.019511
-3.99416 2.18095e-17 0.0202911
-3.95891 2.82771e-17 0.0211149
-3.92367 2.67116e-17 0.0219854
-3.88844 1.57143e-17 0.0229064
-3.85322 3.39293e-17 0.0238816
-3.81801 3.21002e-17 0.0249153
-3.7828 3.41447e-18 0.026012
-3.74761 4.08764e-17 0.0271769
-3.71243 3.2087e-17 0.0284152
-3.67726 3.16381e-17 0.0297332
-3.64209 5.31351e-17 0.0311369
-3.60694 1.39888e-17 0.0326336
-3.57179 5.0041e-17 0.0342306
-3.53665 1.12571e-17 0.0359361
-3.50152 4.73711e-17 0.0377585
-3.4664 5.79139e-17 0.0397071
-3.43129 6.50398e-17 0.0417911
-3.39619 3.99949e-17 0.0440209
-3.36109 3.92879e-17 0.0464062
-3.32601 -1.19937e-17 0.048958
-3.29093 7.61339e-17 0.051686
-3.25586 1.02131e-16 0.0546012
-3.2208 6.20196e-17 0.057713
-3.18574 7.49715e-17 0.0610314
-3.1507 -2.50003e-17 0.0645647
-3.11566 8.96654e-17 0.0683221
-3.08063 -1.35848e-18 0.0723105
-3.0456 9.38574e-17 0.0765382
-3.01059 -3.32385e-17 0.0810116
-2.97558 1.46309e-16 0.0857395
-2.94058 -1.12456e-16 0.0907296
-2.90558 1.9399e-17 0.0959933
-2.87059 -1.55684e-17 0.101542
-2.83561 8.64979e-17 0.107394
-2.80064 7.01946e-17 0.113568
-2.76567 -3.13597e-16 0.120089
-2.73071 -1.27531e-16 0.126986
-2.69576 7.51272e-17 0.134297
-2.66081 -2.81652e-16 0.142061
-2.62587 1.09294e-16 0.15033
-2.59094 1.47394e-16 0.159156
-2.55601 -6.7501e-16 0.168606
-2.52109 1.44374e-16 0.178748
-2.48617 -2.92236e-16 0.189664
-2.45126 2.75385e-16 0.20144
-2.41636 8.43231e-16 0.21418
-2.38146 -6.01209e-16 0.227992
-2.34657 2.18869e-16 0.243001
-2.31168 -5.76316e-16 0.259346
-2.2768 -4.81745e-16 0.277182
-2.24192 -9.8507e-16 0.296682
-2.20705 2.33211e-15 0.318044
-2.17219 -2.64998e-15 0.341484
-2.13733 8.12672e-16 0.367251
-2.10247 -6.02803e-16 0.39562
-2.06762 1.18203e-15 0.426905
-2.03278 -2.69694e-15 0.461454
-1.99794 6.3911e-16 0.499665
-1.9631 1.3779e-15 0.541975
-1.92827 -1.41403e-15 0.588884
-1.89345 -1.06796e-15 0.640939
-1.85862 1.52092e-15 0.69876
-1.82381 -7.82467e-15 0.763022
-1.78899 7.08165e-15 0.834478
-1.75419 -7.03627e-16 0.91394
-1.71938 1.56779e-15 1.0023
-1.68458 -2.80574e-15 1.10049
-1.64979 -1.00716e-14 1.20953
-1.61499 -1.38145e-14 1.33046
-1.58021 -8.74753e-18 1.46434
-1.54542 1.34858e-15 1.61226
-1.51064 -4.3642e-14 1.77528
-1.47586 -4.66064e-14 1.95443
-1.44109 5.57773e-14 2.15072
-1.40632 -3.56708e-14 2.36508
-1.37155 -6.64267e-14 2.59845
-1.33679 -1.73126e-15 2.85176
-1.30203 8.3168e-14 3.12605
-1.26727 -6.92524e-14 3.42258
-1.23251 1.0983e-13 3.74291
-1.19776 -3.73484e-13 4.08915
-1.16301 2.26204e-13 4.46407
-1.12827 -3.1915e-13 4.87138
-1.09352 1.4391e-13 5.31585
-1.05878 2.50117e-14 5.80362
-1.02405 2.67005e-13 6.34226
-0.989309 1.20263e-13 6.94124
-0.954576 -1.09767e-13 7.61178
-0.919844 4.04226e-13 8.36758
-0.885115 -4.62004e-13 9.22447
-0.850388 1.20113e-12 10.2013
-0.815663 1.20137e-13 11.3194
-0.78094 -1.19485e-12 12.6033
-0.746219 2.82978e-12 14.0797
-0.711499 -1.33877e-12 15.778
-0.676781 1.3966e-12 17.7272
-0.642065 -1.20486e-13 19.9556
-0.60735 3.12689e-12 22.4849
-0.572637 -1.26736e-13 25.3275
-0.537925 -1.84809e-13 28.4765
-0.503214 -2.05712e-13 31.9024
-0.468504 -2.86586e-13 35.5422
-0.433796 -4.94807e-12 39.3012
-0.399089 -8.58691e-12 43.0518
-0.364382 -2.22345e-13 46.6513
-0.329676 -1.00011e-12 49.9556
-0.294972 5.03894e-13 52.848
-0.260267 -1.88594e-11 55.2534
-0.225564 9.99228e-12 57.1493
-0.190861 7.15269e-12 58.5642
-0.156158 -7.25738e-13 59.5583
-0.121456 -1.06052e-11 60.2189
-0.0867541 -1.77402e-12 60.622
-0.0520524 -7.07439e-14 60.8539
-0.0173508 -1.39144e-11 60.9394
0.0173508 1.39538e-11 60.9394
0.0520524 -9.77952e-12 60.8539
0.0867541 -1.5606e-11 60.622
0.121456 -3.80869e-12 60.2189
0.156158 1.48881e-12 59.5583
0.190861 1.6473e-12 58.5642
0.225564 -1.1331e-12 57.1493
0.260267 -4.91262e-12 55.2534
0.294972 -1.78055e-11 52.848
0.329676 6.26329e-12 49.9556
0.364382 9.18027e-14 46.6513
0.399089 4.31853e-13 43.0518
0.433796 -6.73653e-12 39.3012
0.468504 6.31872e-14 35.5422
0.503214 -1.68454e-12 31.9024
0.537925 1.73408e-13 28.4765
0.572637 -1.15502e-12 25.3275
0.60735 -9.59455e-13 22.4849
0.642065 -1.6986e-12 19.9556
0.676781 -2.15374e-12 17.7272
0.711499 -1.19431e-12 15.778
0.746219 -1.23298e-12 14.0797
0.78094 -1.58914e-13 12.6033
0.815663 -4.75405e-13 11.3194
0.850388 1.15115e-12 10.2013
0.885115 -2.12795e-13 9.22447
0.919844 3.85663e-13 8.36758
0.954576 -7.4894e-13 7.61178
0.989309 5.47172e-13 6.94124
1.02405 -1.85369e-13 6.34226
1.05878 -2.85098e-14 5.80362
1.09352 -8.14182e-14 5.31585
1.12827 -3.45608e-13 4.87138
1.16301 -7.26802e-14 4.46407
1.19776 3.37961e-14 4.08915
1.23251 1.33147e-13 3.74291
1.26727 -1.76009e-14 3.42258
1.30203 -3.32543e-14 3.12605
1.33679 1.03e-14 2.85176
1.37155 1.34886e-14 2.59845
1.40632 7.27177e-14 2.36508
1.44109 -7.09463e-14 2.15072
1.47586 9.9106e-15 1.95443
1.51064 2.40676e-14 1.77528
1.54542 -1.80274e-14 1.61226
1.58021 3.60819e-14 1.46434
1.61499 2.17463e-14 1.33046
1.64979 1.45416e-14 1.20953
1.68458 -5.09369e-15 1.10049
1.71938 -2.62079e-15 1.0023
1.75419 -9.51739e-15 0.91394
1.78899 1.31727e-14 0.834478
1.82381 -1.04145e-14 0.763022
1.85862 8.37064e-15 0.69876
1.89345 -1.93684e-15 0.640939
1.92827 1.12642e-15 0.588884
1.9631 -1.46754e-15 0.541975
1.99794 1.50847e-15 0.499665
2.03278 1.10962e-15 0.461454
2.06762 9.1089e-16 0.426905
2.10247 -1.18913e-15 0.39562
2.13733 1.9965e-15 0.367251
2.17219 -1.17149e-15 0.341484
2.20705 1.73545e-15 0.318044
2.24192 2.15213e-16 0.296682
2.2768 2.60174e-16 0.277182
2.31168 8.70246e-16 0.259346
2.34657 -2.29441e-16 0.243001
2.38146 4.94404e-16 0.227992
2.41636 -1.12758e-15 0.21418
2.45126 6.10207e-16 0.20144
2.48617 -3.76841e-16 0.189664
2.52109 5.87948e-16 0.178748
2.55601 -3.57941e-16 0.168606
2.59094 3.79032e-17 0.159156
2.62587 3.2949e-16 0.15033
2.66081 -1.4244e-16 0.142061
2.69576 2.31753e-16 0.134297
2.73071 -9.8323e-17 0.126986
2.76567 1.49906e-16 0.120089
2.80064 -1.16763e-16 0.113568
2.83561 -1.7122e-17 0.107394
2.87059 -1.21655e-16 0.101542
2.90558 -1.59403e-16 0.0959933
2.94058 2.4353e-16 0.0907296
2.97558 -1.02739e-16 0.0857395
3.01059 -1.47222e-16 0.0810116
3.0456 5.08319e-17 0.0765382
3.08063 -1.3691e-16 0.0723105
3.11566 4.40105e-17 0.0683221
3.1507 -5.08426e-17 0.0645647
3.18574 -7.16019e-17 0.0610314
3.2208 -5.81822e-17 0.057713
3.25586 -5.35596e-17 0.0546012
3.29093 -6.80537e-17 0.051686
3.32601 7.94159e-18 0.048958
3.36109 -8.31417e-17 0.0464062
3.39619 1.97873e-17 0.0440209
3.43129 -5.70631e-17 0.0417911
3.4664 -4.28405e-17 0.0397071
3.50152 -3.64537e-17 0.0377585
3.53665 -2.57135e-17 0.0359361
3.57179 -6.75436e-17 0.0342306
3.60694 -8.34071e-18 0.0326336
3.64209 -2.47131e-17 0.0311369
3.67726 -4.75575e-17 0.0297332
3.71243 -4.40341e-18 0.0284152
3.74761 -5.11579e-17 0.0271769
3.7828 -9.70462e-18 0.026012
3.81801 -1.62208e-17 0.0249153
3.85322 -3.62494e-17 0.0238816
3.88844 -3.10501e-17 0.0229064
3.92367 -1.5554e-17 0.0219854
3.95891 -4.22811e-17 0.0211149
3.99416 -1.93798e-17 0.0202911
4.02942 -1.98126e-17 0.019511
4.06469 -1.30317e-17 0.0187715
4.09997 -2.33464e-17 0.0180699
4.13526 -2.91865e-17 0.0174037
4.17056 -2.11336e-17 0.0167706
4.20587 -2.01892e-17 0.0161683
4.24119 -1.68912e-17 0.0155952
4.27653 -1.24874e-17 0.0150492
4.31187 -2.36364e-17 0.0145288
4.34722 -1.56316e-17 0.0140323
4.38259 -1.16178e-17 0.0135585
4.41797 -1.48236e-17 0.0131058
4.45335 -1.73263e-17 0.0126733
4.48875 -1.36562e-17 0.0122596
4.52416 -1.24274e-17 0.0118639
4.55958 -1.22591e-17 0.0114849
4.59502 -1.35e-17 0.0111219
4.63046 -1.20338e-17 0.010774
4.66592 -1.39734e-17 0.0104405
4.70139 -9.90134e-18 0.0101204
4.73687 -1.12067e-17 0.00981327
4.77237 -9.96742e-18 0.0095183
4.80787 -1.14034e-17 0.00923497
4.84339 -7.77986e-18 0.00896262
4.87892 -6.82586e-18 0.0087008
4.91446 -7.98871e-18 0.00844893
4.95002 -6.33814e-18 0.00820659
4.98559 -5.08049e-18 0.00797327
5.02117 -6.75149e-18 0.00774862
5.05677 -6.23188e-18 0.00753217
5.09237 -5.87019e-18 0.00732361
5.128 -4.30811e-18 0.00712252
5.16363 -4.16425e-18 0.00692863
5.19928 -3.96343e-18 0.00674156
5.23494 -2.21896e-18 0.00656107
5.27062 -2.00097e-18 0.00638681
5.30631 -2.03544e-18 0.00621858
5.34201 -1.08677e-19 0.00605606
5.37773 -1.67233e-19 0.00589906
5.41346 -3.88875e-18 0.00574731
5.4492 -6.3634e-19 0.00560063
5.48497 -2.02082e-18 0.00545876
5.52074 -1.71572e-18 0.00532157
5.55653 -1.30579e-18 0.00518881
5.59233 -1.43738e-18 0.00506035
5.62815 -2.28896e-18 0.00493598
5.66399 -2.41727e-18 0.00481558
5.69984 -2.02466e-18 0.00469895
5.7357 -7.7963e-19 0.00458599
5.77158 -2.35098e-18 0.00447651
5.80748 -8.97823e-19 0.00437042
5.84339 -3.89032e-18 0.00426757
5.87932 -1.07188e-18 0.00416785
5.91526 -7.43618e-19 0.00407112
5.95122 -1.27319e-18 0.0039773
5.9872 -9.20822e-19 0.00388626
6.02319 -1.3194e-18 0.00379791
6.05919 -9.7034e-19 0.00371215
6.09522 -2.8002e-19 0.00362889
6.13126 -1.70942e-18 0.00354803
6.16732 6.98884e-19 0.00346951
6.20339 -1.16504e-18 0.00339321
6.23949 3.3662e-19 0.00331909
6.27559 3.543e-19 0.00324704
6.31172 -8.42355e-20 0.00317702
6.34786 3.34762e-19 0.00310894
6.38403 4.60692e-19 0.00304274
6.42021 5.55295e-19 0.00297836
6.4564 8.02682e-20 0.00291573
6.49262 8.43086e-19 0.0028548
6.52885 7.03338e-19 0.00279552
6.5651 1.41214e-18 0.00273781
6.60137 1.55941e-19 0.00268165
6.63766 8.5031e-19 0.00262696
6.67397 1.0986e-18 0.00257372
6.71029 3.71767e-19 0.00252186
6.74664 9.82686e-19 0.00247136
6.783 7.17355e-19 0.00242215
6.81938 1.44843e-18 0.00237421
6.85579 1.06171e-18 0.00232749
6.89221 8.49547e-19 0.00228196
6.92865 1.25743e-18 0.00223757
6.96511 1.50051e-18 0.0021943
7.00159 1.03823e-18 0.0021521
7.0381 9.6393e-19 0.00211095
7.07462 1.22456e-18 0.00207081
7.11116 1.10721e-18 0.00203166
7.14772 1.06883e-18 0.00199346
7.18431 3.11939e-19 0.00195619
7.22091 9.35111e-19 0.00191981
7.25754 9.85165e-19 0.00188431
7.29418 1.11626e-18 0.00184965
7.33085 3.73124e-19 0.00181582
7.36754 1.14949e-18 0.00178277
7.40425 7.46126e-19 0.00175051
7.44099 6.5623e-19 0.001719
7.47774 8.76189e-19 0.00168822
7.51452 9.18104e-19 0.00165814
7.55132 4.29902e-19 0.00162877
7.58814 5.81764e-19 0.00160005
7.62498 8.5912e-19 0.001572
7.66185 6.77347e-19 0.00154457
7.69874 6.37887e-19 0.00151776
7.73566 6.61729e-19 0.00149155
7.77259 8.05044e-19 0.00146593
7.80955 8.56744e-19 0.00144087
7.84654 7.87761e-19 0.00141636
7.88355 9.49886e-19 0.00139239
7.92058 1.07041e-18 0.00136894
7.95763 8.63228e-19 0.001346
7.99471 9.37801e-19 0.00132356
8.03182 1.06182e-18 0.0013016
8.06895 8.35902e-19 0.00128011
8.1061 1.02778e-18 0.00125907
8.14328 7.50945e-19 0.00123848
8.18049 1.33466e-18 0.00121832
8.21772 8.77673e-19 0.00119859
8.25497 7.39494e-19 0.00117926
8.29226 1.00575e-18 0.00116034
8.32956 1.05731e-18 0.0011418
8.3669 7.44318e-19 0.00112365
8.40426 1.00636e-18 0.00110587
8.44165 9.04071e-19 0.00108846
8.47906 9.25099e-19 0.00107139
8.5165 7.37526e-19 0.00105467
8.55397 9.7099e-19 0.00103828
8.59146 8.08763e-19 0.00102223
8.62899 8.61392e-19 0.00100649
8.66654 8.2983e-19 0.000991061
8.70412 8.50248e-19 0.000975936
8.74172 5.85456e-19 0.000961111
8.77936 5.92358e-19 0.000946572
8.81702 7.05757e-19 0.000932319
8.85471 6.51788e-19 0.000918338
8.89244 6.36153e-19 0.00090463
8.93019 4.41914e-19 0.000891182
8.96797 5.34802e-19 0.000877993
9.00578 2.80709e-19 0.000865052
9.04362 3.54725e-19 0.000852359
9.08149 3.12031e-19 0.000839902
9.11939 3.27389e-19 0.000827681
9.15732 3.06085e-19 0.000815686
9.19528 3.36518e-19 0.000803916
9.23327 3.65268e-19 0.000792361
9.2713 3.52647e-19 0.000781022
9.30935 3.22758e-19 0.000769889
9.34744 3.69074e-19 0.000758961
9.38556 4.95849e-19 0.00074823
9.42371 2.01907e-19 0.000737695
9.46189 3.63042e-19 0.000727348
9.50011 3.56284e-19 0.000717189
9.53836 5.06009e-19 0.000707209
9.57664 3.23756e-19 0.000697409
9.61496 3.56998e-19 0.000687781
9.65331 3.83234e-19 0.000678325
9.69169 3.65963e-19 0.000669033
9.73011 3.69881e-19 0.000659906
9.76856 3.52026e-19 0.000650936
9.80704 4.07457e-19 0.000642124
9.84557 4.28414e-19 0.000633462
9.88412 3.91566e-19 0.000624951
9.92271 3.731e-19 0.000616584
9.96134 3.74878e-19 0.000608362
10 4.02392e-19 0.000600278
10.0387 3.55375e-19 0.000592333
10.0774 3.82053e-19 0.00058452
10.1162 4.14416e-19 0.00057684
10.155 3.09324e-19 0.000569287
10.1939 2.97204e-19 0.000561861
10.2328 3.61233e-19 0.000554558
10.2717 2.77878e-19 0.000547376
10.3106 2.7243e-19 0.000540311
10.3496 3.02623e-19 0.000533364
10.3887 3.06364e-19 0.000526528
10.4278 2.80304e-19 0.000519806
10.4669 3.40926e-19 0.000513191
10.506 2.60284e-19 0.000506684
10.5452 2.48865e-19 0.00050028
10.5845 2.22125e-19 0.00049398
10.6238 1.89736e-19 0.00048778
10.6631 1.81369e-19 0.000481679
10.7024 1.82425e-19 0.000475674
10.7418 1.71621e-19 0.000469765
10.7813 1.92858e-19 0.000463947
10.8208 1.61668e-19 0.000458222
10.8603 2.12681e-19 0.000452585
10.8999 2.17918e-19 0.000447036
10.9395 2.07065e-19 0.000441573
10.9792 1.85862e-19 0.000436194
11.0189 1.96344e-19 0.000430897
11.0586 1.48635e-19 0.000425683
11.0984 2.07606e-19 0.000420546
11.1383 1.8169e-19 0.000415489
11.1781 1.78803e-19 0.000410507
11.2181 1.22715e-19 0.000405602
11.2581 1.85605e-19 0.000400769
11.2981 1.53378e-19 0.000396009
11.3381 1.71746e-19 0.000391319
11.3783 1.44951e-19 0.0003867
11.4184 1.02595e-19 0.000382148
11.4587 9.73519e-20 0.000377665
11.4989 1.6359e-19 0.000373246
11.5392 1.66137e-19 0.000368893
11.5796 7.50013e-20 0.000364602
11.62 1.00394e-19 0.000360375
11.6605 8.91227e-20 0.000356208
11.701 5.57328e-20 0.000352101
11.7415 8.13143e-20 0.000348054
11.7822 2.09741e-20 0.000344064
11.8228 5.97637e-20 0.000340131
11.8636 6.46848e-21 0.000336255
11.9043 1.77533e-20 0.000332433
11.9452 -3.92764e-20 0.000328665
11.986 -2.3968e-20 0.00032495
12.027 -3.76155e-20 0.000321287
12.068 -2.86689e-20 0.000317675
12.109 -2.28266e-20 0.000314114
12.1501 -7.47084e-20 0.000310601
12.1913 -5.26918e-20 0.000307138
12.2325 -5.67728e-20 0.000303722
12.2738 -8.21092e-20 0.000300353
12.3151 -5.57197e-20 0.00029703
12.3565 -5.94203e-20 0.000293752
12.3979 -8.51857e-20 0.000290519
12.4394 -8.1851e-20 0.000287329
12.481 -9.10937e-20 0.000284182
12.5226 -9.86e-20 0.000281078
12.5643 -5.90229e-20 0.000278015
12.6061 -7.47258e-20 0.000274993
12.6479 -5.4398e-20 0.000272011
12.6898 -4.30368e-20 0.000269069
12.7317 -3.67213e-20 0.000266166
12.7737 -4.17742e-20 0.0002633
12.8158 -4.48522e-20 0.000260472
12.8579 -3.03887e-20 0.000257682
12.9001 -3.28533e-20 0.000254927
12.9424 -9.29413e-21 0.000252208
12.9847 -8.29078e-21 0.000249525
13.0271 -9.45819e-21 0.000246876
13.0696 -1.73833e-20 0.00024426
13.1121 -2.4761e-20 0.000241679
13.1547 -6.75432e-21 0.00023913
13.1974 -1.13623e-20 0.000236614
13.2402 -8.64429e-21 0.000234129
13.283 -1.75236e-20 0.000231676
13.3259 -1.42443e-20 0.000229253
13.3689 -1.84654e-20 0.000226862
13.4119 -4.19821e-20 0.000224499
13.455 -2.83959e-20 0.000222167
13.4982 -2.55325e-20 0.000219863
13.5415 -5.18028e-20 0.000217587
13.5848 -3.57542e-20 0.00021534
13.6283 -5.17926e-20 0.00021312
13.6718 -6.15322e-20 0.000210927
13.7153 -6.74718e-20 0.000208762
13.759 -6.85077e-20 0.000206622
13.8028 -6.18519e-20 0.000204508
13.8466 -6.85565e-20 0.00020242
13.8905 -6.77332e-20 0.000200357
13.9345 -6.0873e-20 0.000198318
13.9786 -5.89533e-20 0.000196304
14.0227 -5.24352e-20 0.000194314
14.067 -5.98079e-20 0.000192348
14.1113 -5.01536e-20 0.000190404
14.1558 -6.36271e-20 0.000188484
14.2003 -4.24049e-20 0.000186586
14.2449 -4.28269e-20 0.00018471
14.2896 -3.72977e-20 0.000182856
14.3344 -3.00046e-20 0.000181024
14.3793 -3.00637e-20 0.000179213
14.4243 -2.56733e-20 0.000177423
14.4693 -1.73783e-20 0.000175653
14.5145 -2.2505e-20 0.000173903
14.5598 -8.5959e-21 0.000172174
14.6052 -4.07007e-22 0.000170464
14.6506 -4.22005e-21 0.000168773
14.6962 -3.40243e-21 0.000167102
14.7419 -3.08807e-22 0.000165449
14.7877 -3.44985e-22 0.000163815
14.8336 3.49806e-21 0.000162199
14.8796 -7.26227e-21 0.000160601
14.9257 2.03646e-20 0.000159021
14.9719 1.56146e-21 0.000157458
15.0182 9.71008e-21 0.000155913
15.0647 6.48173e-21 0.000154384
15.1112 1.35994e-20 0.000152872
15.1579 -3.7338e-21 0.000151377
15.2047 5.59975e-21 0.000149897
15.2516 8.62944e-21 0.000148434
15.2986 1.39268e-20 0.000146986
15.3458 6.44088e-21 0.000145554
15.393 7.60469e-21 0.000144137
15.4404 -2.26712e-21 0.000142736
15.488 1.07475e-21 0.000141349
15.5356 1.95591e-20 0.000139977
15.5834 2.71149e-20 0.000138619
15.6313 1.6299e-20 0.000137275
15.6794 4.15374e-20 0.000135945
15.7276 3.69782e-20 0.00013463
15.7759 3.15406e-20 0.000133327
15.8243 4.1698e-20 0.000132039
15.873 5.04971e-20 0.000130763
15.9217 5.14391e-20 0.000129501
15.9706 6.0206e-20 0.000128251
16.0197 5.54214e-20 0.000127014
16.0689 6.16925e-20 0.000125789
16.1182 4.71656e-20 0.000124577
16.1677 6.34884e-20 0.000123377
16.2174 6.1364e-20 0.000122188
16.2672 6.05407e-20 0.000121012
16.3172 5.66645e-20 0.000119847
16.3674 6.04219e-20 0.000118693
16.4177 4.58748e-20 0.000117551
16.4682 4.52707e-20 0.00011642
16.5189 3.6248e-20 0.0001153
16.5697 2.84015e-20 0.000114191
16.6208 2.75004e-20 0.000113092
16.672 2.82153e-20 0.000112004
16.7234 1.68664e-20 0.000110926
16.775 1.83329e-20 0.000109858
16.8268 1.61355e-20 0.0001088
16.8787 1.53349e-20 0.000107752
16.9309 -2.75892e-21 0.000106714
16.9833 3.54355e-21 0.000105685
17.0359 -5.396e-22 0.000104666
17.0887 -3.48498e-21 0.000103656
17.1418 -5.4572e-21 0.000102656
17.195 -3.80437e-21 0.000101664
17.2485 -8.57416e-21 0.000100681
17.3022 -1.04811e-20 9.97067e-05
17.3562 -8.34775e-21 9.87412e-05
17.4104 -1.0002e-20 9.7784e-05
17.4648 -9.40637e-21 9.68354e-05
17.5195 -2.45177e-21 9.58947e-05
17.5744 -4.87852e-21 9.49624e-05
17.6296 1.61185e-22 9.40377e-05
17.6851 4.7669e-21 9.31211e-05
17.7408 3.84549e-21 9.22119e-05
17.7969 5.61227e-21 9.13105e-05
17.8532 3.15857e-21 9.04163e-05
17.9098 7.18169e-21 8.95296e-05
17.9667 7.67741e-21 8.86498e-05
18.0239 3.75833e-21 8.77773e-05
18.0815 -1.91935e-22 8.69115e-05
18.1393 -4.18898e-21 8.60526e-05
18.1975 -2.24172e-21 8.52003e-05
18.256 -9.9868e-21 8.43546e-05
18.3149 -6.49966e-21 8.35151e-05
18.3742 -1.63347e-20 8.26821e-05
18.4338 -1.34396e-20 8.18551e-05
18.4938 -1.86838e-20 8.10342e-05
18.5542 -1.81974e-20 8.0219e-05
18.615 -1.90277e-20 7.94098e-05
18.6762 -2.24929e-20 7.86059e-05
18.7379 -2.40668e-20 7.78078e-05
18.8 -2.23021e-20 7.70147e-05
18.8625 -2.66946e-20 7.6227e-05
18.9255 -2.50793e-20 7.54442e-05
18.9891 -2.68232e-20 7.46665e-05
19.0531 -2.49253e-20 7.38933e-05
19.1177 -2.78116e-20 7.31249e-05
19.1828 -2.8415e-20 7.23607e-05
19.2484 -2.58504e-20 7.1601e-05
19.3147 -2.34605e-20 7.08451e-05
19.3816 -2.49555e-20 7.00935e-05
19.4491 -2.25105e-20 6.93453e-05
19.5173 -2.25861e-20 6.86009e-05
19.5862 -2.33869e-20 6.78596e-05
19.6558 -2.49083e-20 6.71217e-05
19.7262 -2.51494e-20 6.63864e-05
19.7974 -2.41642e-20 6.56541e-05
19.8694 -2.39654e-20 6.49239e-05
19.9423 -2.76194e-20 6.41962e-05
20.0162 -2.56004e-20 6.34701e-05
20.091 -2.60825e-20 6.27457e-05
20.1669 -2.46478e-20 6.20224e-05
20.244 -2.47035e-20 6.13001e-05
20.3222 -2.10665e-20 6.05781e-05
20.4016 -1.95707e-20 5.98563e-05
20.4825 -1.7633e-20 5.91337e-05
20.5648 -1.56244e-20 5.84104e-05
20.6487 -1.30159e-20 5.76851e-05
20.7344 -1.45158e-20 5.69576e-05
20.8219 -1.01489e-20 5.62266e-05
20.9115 -1.05683e-20 5.54916e-05
21.0034 -6.50301e-21 5.47509e-05
21.0979 -6.94807e-21 5.40037e-05
21.1952 -5.04753e-21 5.32477e-05
21.2959 -7.13979e-21 5.24813e-05
21.4004 -5.18463e-21 5.17013e-05
21.5093 -7.9878e-21 5.09046e-05
21.6237 -6.46744e-21 5.00858e-05
21.7448 -9.45157e-21 4.92384e-05
21.8747 -7.12851e-21 4.8351e-05
22.0165 -8.1753e-21 4.74064e-05
22.1768 -3.34256e-21 4.63684e-05
22.3723 -8.18411e-21 4.51442e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1Quantum/iFp_FRG.txt <==
-22.3723 4.98913e-21 4.52612e-05
-22.1768 9.0274e-21 4.64932e-05
-22.0165 1.59883e-20 4.75363e-05
-21.8747 2.69528e-20 4.84848e-05
-21.7448 2.81789e-20 4.93742e-05
-21.6237 2.92848e-20 5.02232e-05
-21.5093 2.84488e-20 5.10433e-05
-21.4004 3.94868e-20 5.18422e-05
-21.2959 5.96885e-20 5.26249e-05
-21.1952 9.47801e-20 5.33945e-05
-21.0979 1.3116e-19 5.41532e-05
-21.0034 1.65813e-19 5.49029e-05
-20.9115 1.96624e-19 5.56455e-05
-20.8219 2.21732e-19 5.63824e-05
-20.7344 2.41673e-19 5.71149e-05
-20.6487 2.6438e-19 5.78441e-05
-20.5648 2.90271e-19 5.85706e-05
-20.4825 3.19523e-19 5.92954e-05
-20.4016 3.43302e-19 6.00189e-05
-20.3222 3.66615e-19 6.07418e-05
-20.244 3.86061e-19 6.14645e-05
-20.1669 4.10363e-19 6.21875e-05
-20.091 4.33643e-19 6.29112e-05
-20.0162 4.5738e-19 6.36359e-05
-19.9423 4.85151e-19 6.43619e-05
-19.8694 5.10011e-19 6.50895e-05
-19.7974 5.28815e-19 6.58191e-05
-19.7262 5.44504e-19 6.65508e-05
-19.6558 5.566e-19 6.72849e-05
-19.5862 5.61134e-19 6.80216e-05
-19.5173 5.72656e-19 6.87611e-05
-19.4491 5.79646e-19 6.95035e-05
-19.3816 6.0236e-19 7.02492e-05
-19.3147 6.16833e-19 7.09981e-05
-19.2484 6.34342e-19 7.17505e-05
-19.1828 6.49199e-19 7.25066e-05
-19.1177 6.56623e-19 7.32665e-05
-19.0531 6.65003e-19 7.40303e-05
-18.9891 6.66324e-19 7.47982e-05
-18.9255 6.73047e-19 7.55702e-05
-18.8625 6.64422e-19 7.63466e-05
-18.8 6.61356e-19 7.71275e-05
-18.7379 6.4894e-19 7.7913e-05
-18.6762 6.39287e-19 7.87032e-05
-18.615 6.13506e-19 7.94982e-05
-18.5542 5.8918e-19 8.02982e-05
-18.4938 5.63035e-19 8.11034e-05
-18.4338 5.42494e-19 8.19137e-05
-18.3742 5.13857e-19 8.27295e-05
-18.3149 4.98348e-19 8.35507e-05
-18.256 4.67626e-19 8.43776e-05
-18.1975 4.49071e-19 8.52103e-05
-18.1393 4.11221e-19 8.60489e-05
-18.0815 3.77411e-19 8.68935e-05
-18.0239 3.33298e-19 8.77443e-05
-17.9667 2.94264e-19 8.86015e-05
-17.9098 2.44234e-19 8.94651e-05
-17.8532 1.94474e-19 9.03354e-05
-17.7969 1.41312e-19 9.12125e-05
-17.7408 9.2702e-20 9.20965e-05
-17.6851 3.18124e-20 9.29875e-05
-17.6296 -2.66629e-20 9.38858e-05
-17.5744 -9.06819e-20 9.47915e-05
-17.5195 -1.47489e-19 9.57047e-05
-17.4648 -2.11943e-19 9.66257e-05
-17.4104 -2.74572e-19 9.75545e-05
-17.3562 -3.33137e-19 9.84913e-05
-17.3022 -4.06197e-19 9.94363e-05
-17.2485 -4.75771e-19 0.00010039
-17.195 -5.54423e-19 0.000101351
-17.1418 -6.33269e-19 0.000102322
-17.0887 -7.21677e-19 0.000103301
-17.0359 -8.23418e-19 0.00010429
-16.9833 -9.23874e-19 0.000105287
-16.9309 -1.02404e-18 0.000106294
-16.8787 -1.13076e-18 0.000107311
-16.8268 -1.24012e-18 0.000108337
-16.775 -1.33965e-18 0.000109373
-16.7234 -1.44813e-18 0.000110419
-16.672 -1.55698e-18 0.000111475
-16.6208 -1.65627e-18 0.000112542
-16.5697 -1.78599e-18 0.00011362
-16.5189 -1.89762e-18 0.000114708
-16.4682 -2.01963e-18 0.000115807
-16.4177 -2.13901e-18 0.000116917
-16.3674 -2.26011e-18 0.000118039
-16.3172 -2.37317e-18 0.000119172
-16.2672 -2.49019e-18 0.000120317
-16.2174 -2.61481e-18 0.000121473
-16.1677 -2.75171e-18 0.000122642
-16.1182 -2.8779e-18 0.000123823
-16.0689 -3.00316e-18 0.000125016
-16.0197 -3.13242e-18 0.000126222
-15.9706 -3.2693e-18 0.000127441
-15.9217 -3.40399e-18 0.000128673
-15.873 -3.52901e-18 0.000129918
-15.8243 -3.66226e-18 0.000131176
-15.7759 -3.77919e-18 0.000132448
-15.7276 -3.91265e-18 0.000133733
-15.6794 -4.03165e-18 0.000135033
-15.6313 -4.15426e-18 0.000136346
-15.5834 -4.25847e-18 0.000137674
-15.5356 -4.38088e-18 0.000139017
-15.488 -4.50278e-18 0.000140374
-15.4404 -4.60935e-18 0.000141746
-15.393 -4.7328e-18 0.000143133
-15.3458 -4.86903e-18 0.000144535
-15.2986 -4.98834e-18 0.000145953
-15.2516 -5.11828e-18 0.000147387
-15.2047 -5.23504e-18 0.000148837
-15.1579 -5.36732e-18 0.000150304
-15.1112 -5.49163e-18 0.000151787
-15.0647 -5.61824e-18 0.000153287
-15.0182 -5.74587e-18 0.000154803
-14.9719 -5.8587e-18 0.000156338
-14.9257 -5.98717e-18 0.00015789
-14.8796 -6.10307e-18 0.000159459
-14.8336 -6.22595e-18 0.000161047
-14.7877 -6.33741e-18 0.000162654
-14.7419 -6.44487e-18 0.00016428
-14.6962 -6.54099e-18 0.000165924
-14.6506 -6.6556e-18 0.000167588
-14.6052 -6.74081e-18 0.000169272
-14.5598 -6.82802e-18 0.000170976
-14.5145 -6.9122e-18 0.000172701
-14.4693 -6.97695e-18 0.000174446
-14.4243 -7.0675e-18 0.000176213
-14.3793 -7.11875e-18 0.000178001
-14.3344 -7.17323e-18 0.000179811
-14.2896 -7.22579e-18 0.000181643
-14.2449 -7.27157e-18 0.000183498
-14.2003 -7.29165e-18 0.000185376
-14.1558 -7.31757e-18 0.000187277
-14.1113 -7.34012e-18 0.000189202
-14.067 -7.34185e-18 0.000191152
-14.0227 -7.3476e-18 0.000193126
-13.9786 -7.34861e-18 0.000195125
-13.9345 -7.3295e-18 0.00019715
-13.8905 -7.33478e-18 0.0001992
-13.8466 -7.30902e-18 0.000201277
-13.8028 -7.30045e-18 0.00020338
-13.759 -7.26016e-18 0.000205511
-13.7153 -7.22903e-18 0.00020767
-13.6718 -7.16934e-18 0.000209856
-13.6283 -7.11984e-18 0.000212071
-13.5848 -7.06053e-18 0.000214316
-13.5415 -6.97873e-18 0.000216589
-13.4982 -6.91192e-18 0.000218893
-13.455 -6.823e-18 0.000221227
-13.4119 -6.7596e-18 0.000223592
-13.3689 -6.67512e-18 0.000225989
-13.3259 -6.59449e-18 0.000228418
-13.283 -6.5186e-18 0.000230879
-13.2402 -6.4249e-18 0.000233374
-13.1974 -6.33909e-18 0.000235902
-13.1547 -6.22998e-18 0.000238464
-13.1121 -6.1521e-18 0.000241061
-13.0696 -6.05823e-18 0.000243693
-13.0271 -5.95995e-18 0.00024636
-12.9847 -5.83589e-18 0.000249065
-12.9424 -5.72039e-18 0.000251806
-12.9001 -5.57973e-18 0.000254584
-12.8579 -5.44806e-18 0.000257401
-12.8158 -5.30583e-18 0.000260256
-12.7737 -5.18203e-18 0.000263151
-12.7317 -5.03169e-18 0.000266085
-12.6898 -4.9346e-18 0.00026906
-12.6479 -4.76445e-18 0.000272076
-12.6061 -4.6537e-18 0.000275134
-12.5643 -4.54347e-18 0.000278234
-12.5226 -4.40554e-18 0.000281377
-12.481 -4.27205e-18 0.000284564
-12.4394 -4.13513e-18 0.000287795
-12.3979 -4.00728e-18 0.000291071
-12.3565 -3.82445e-18 0.000294393
-12.3151 -3.67318e-18 0.000297761
-12.2738 -3.5037e-18 0.000301176
-12.2325 -3.35214e-18 0.00030464
-12.1913 -3.12952e-18 0.000308152
-12.1501 -2.95598e-18 0.000311714
-12.109 -2.79908e-18 0.000315326
-12.068 -2.59809e-18 0.000318989
-12.027 -2.46885e-18 0.000322705
-11.986 -2.29124e-18 0.000326474
-11.9452 -2.13301e-18 0.000330296
-11.9043 -1.98865e-18 0.000334174
-11.8636 -1.84519e-18 0.000338108
-11.8228 -1.66463e-18 0.000342098
-11.7822 -1.51656e-18 0.000346147
-11.7415 -1.36893e-18 0.000350254
-11.701 -1.23523e-18 0.000354422
-11.6605 -1.07015e-18 0.000358652
-11.62 -9.81706e-19 0.000362944
-11.5796 -8.7345e-19 0.000367299
-11.5392 -8.30788e-19 0.00037172
-11.4989 -6.82985e-19 0.000376207
-11.4587 -6.14342e-19 0.000380762
-11.4184 -5.7627e-19 0.000385385
-11.3783 -4.8325e-19 0.000390079
-11.3381 -4.57791e-19 0.000394845
-11.2981 -3.87099e-19 0.000399684
-11.2581 -3.83378e-19 0.000404598
-11.2181 -3.63282e-19 0.000409588
-11.1781 -3.71567e-19 0.000414656
-11.1383 -4.26499e-19 0.000419803
-11.0984 -3.66974e-19 0.000425032
-11.0586 -4.11171e-19 0.000430343
-11.0189 -4.27252e-19 0.000435739
-10.9792 -4.87611e-19 0.000441221
-10.9395 -4.96012e-19 0.000446791
-10.8999 -6.00556e-19 0.000452451
-10.8603 -6.24026e-19 0.000458202
-10.8208 -5.7565e-19 0.000464048
-10.7813 -6.45265e-19 0.000469989
-10.7418 -6.36601e-19 0.000476028
-10.7024 -6.58308e-19 0.000482167
-10.6631 -7.0519e-19 0.000488408
-10.6238 -6.62351e-19 0.000494752
-10.5845 -6.43139e-19 0.000501204
-10.5452 -5.79134e-19 0.000507764
-10.506 -4.51839e-19 0.000514435
-10.4669 -3.61895e-19 0.000521219
-10.4278 -1.58199e-19 0.00052812
-10.3887 -2.53044e-20 0.000535139
-10.3496 2.63946e-19 0.000542279
-10.3106 5.63478e-19 0.000549543
-10.2717 1.02995e-18 0.000556934
-10.2328 1.37304e-18 0.000564454
-10.1939 1.89599e-18 0.000572107
-10.155 2.51585e-18 0.000579895
-10.1162 3.20507e-18 0.000587822
-10.0774 3.85196e-18 0.000595891
-10.0387 4.6657e-18 0.000604105
-10 5.49006e-18 0.000612468
-9.96134 6.44848e-18 0.000620984
-9.92271 7.4921e-18 0.000629655
-9.88412 8.55099e-18 0.000638486
-9.84557 9.67785e-18 0.00064748
-9.80704 1.08396e-17 0.000656642
-9.76856 1.19514e-17 0.000665976
-9.73011 1.32073e-17 0.000675486
-9.69169 1.4501e-17 0.000685176
-9.65331 1.5777e-17 0.00069505
-9.61496 1.72475e-17 0.000705113
-9.57664 1.83278e-17 0.00071537
-9.53836 1.96242e-17 0.000725825
-9.50011 2.09076e-17 0.000736482
-9.46189 2.23396e-17 0.000747347
-9.42371 2.35535e-17 0.000758424
-9.38556 2.48992e-17 0.000769716
-9.34744 2.62255e-17 0.00078123
-9.30935 2.74529e-17 0.00079297
-9.2713 2.85201e-17 0.000804939
-9.23327 2.97458e-17 0.000817142
-9.19528 3.09231e-17 0.000829583
-9.15732 3.22167e-17 0.000842267
-9.11939 3.32716e-17 0.000855197
-9.08149 3.43676e-17 0.000868377
-9.04362 3.54721e-17 0.000881811
-9.00578 3.64659e-17 0.000895503
-8.96797 3.76168e-17 0.000909456
-8.93019 3.87484e-17 0.000923674
-8.89244 3.98566e-17 0.000938161
-8.85471 4.09483e-17 0.00095292
-8.81702 4.21395e-17 0.000967956
-8.77936 4.31986e-17 0.000983272
-8.74172 4.45412e-17 0.000998873
-8.70412 4.55605e-17 0.00101476
-8.66654 4.67134e-17 0.00103095
-8.62899 4.78826e-17 0.00104744
-8.59146 4.91751e-17 0.00106423
-8.55397 5.03524e-17 0.00108134
-8.5165 5.19889e-17 0.00109877
-8.47906 5.33284e-17 0.00111652
-8.44165 5.48858e-17 0.00113462
-8.40426 5.62695e-17 0.00115306
-8.3669 5.80475e-17 0.00117186
-8.32956 5.94589e-17 0.00119102
-8.29226 6.14592e-17 0.00121057
-8.25497 6.34117e-17 0.00123051
-8.21772 6.51036e-17 0.00125084
-8.18049 6.70316e-17 0.0012716
-8.14328 6.92449e-17 0.00129279
-8.1061 7.14862e-17 0.00131442
-8.06895 7.37377e-17 0.00133651
-8.03182 7.62163e-17 0.00135908
-7.99471 7.8615e-17 0.00138213
-7.95763 8.09435e-17 0.0014057
-7.92058 8.31469e-17 0.00142978
-7.88355 8.59825e-17 0.00145441
-7.84654 8.8394e-17 0.0014796
-7.80955 9.0699e-17 0.00150536
-7.77259 9.3461e-17 0.00153171
-7.73566 9.58341e-17 0.00155867
-7.69874 9.85839e-17 0.00158627
-7.66185 1.00617e-16 0.00161451
-7.62498 1.03206e-16 0.00164341
-7.58814 1.05375e-16 0.001673
-7.55132 1.07797e-16 0.00170329
-7.51452 1.09912e-16 0.00173431
-7.47774 1.11999e-16 0.00176607
-7.44099 1.13677e-16 0.00179858
-7.40425 1.15477e-16 0.00183187
-7.36754 1.16739e-16 0.00186596
-7.33085 1.183e-16 0.00190086
-7.29418 1.20067e-16 0.00193659
-7.25754 1.2157e-16 0.00197317
-7.22091 1.2238e-16 0.00201062
-7.18431 1.23475e-16 0.00204896
-7.14772 1.24781e-16 0.0020882
-7.11116 1.25609e-16 0.00212836
-7.07462 1.26751e-16 0.00216945
-7.0381 1.27019e-16 0.00221151
-7.00159 1.2797e-16 0.00225454
-6.96511 1.28186e-16 0.00229857
-6.92865 1.28546e-16 0.00234362
-6.89221 1.28212e-16 0.00238971
-6.85579 1.27688e-16 0.00243687
-6.81938 1.2696e-16 0.00248513
-6.783 1.25763e-16 0.00253451
-6.74664 1.23908e-16 0.00258505
-6.71029 1.22056e-16 0.0026368
-6.67397 1.19323e-16 0.00268978
-6.63766 1.16012e-16 0.00274405
-6.60137 1.13136e-16 0.00279965
-6.5651 1.08849e-16 0.00285663
-6.52885 1.04748e-16 0.00291506
-6.49262 9.91558e-17 0.00297498
-6.4564 9.42781e-17 0.00303647
-6.42021 8.93155e-17 0.00309959
-6.38403 8.45624e-17 0.00316441
-6.34786 7.98245e-17 0.003231
-6.31172 7.50087e-17 0.00329943
-6.27559 7.04646e-17 0.00336979
-6.23949 6.75007e-17 0.00344214
-6.20339 6.38095e-17 0.00351658
-6.16732 6.14901e-17 0.00359317
-6.13126 5.94273e-17 0.00367199
-6.09522 5.80899e-17 0.00375315
-6.05919 5.66755e-17 0.00383671
-6.02319 5.61502e-17 0.00392276
-5.9872 5.58116e-17 0.0040114
-5.95122 5.57732e-17 0.00410271
-5.91526 5.67223e-17 0.00419679
-5.87932 5.76264e-17 0.00429374
-5.84339 5.78459e-17 0.00439366
-5.80748 6.12039e-17 0.00449664
-5.77158 6.26487e-17 0.00460281
-5.7357 6.62038e-17 0.00471226
-5.69984 6.72072e-17 0.00482512
-5.66399 7.08199e-17 0.00494152
-5.62815 7.41592e-17 0.00506158
-5.59233 7.87043e-17 0.00518544
-5.55653 8.12619e-17 0.00531324
-5.52074 8.30501e-17 0.00544514
-5.48497 8.59386e-17 0.00558129
-5.4492 8.64217e-17 0.00572187
-5.41346 9.07942e-17 0.00586705
-5.37773 8.87244e-17 0.00601703
-5.34201 8.7228e-17 0.00617201
-5.30631 8.20087e-17 0.00633222
-5.27062 7.27483e-17 0.00649789
-5.23494 6.31105e-17 0.00666926
-5.19928 4.68876e-17 0.00684662
-5.16363 2.82204e-17 0.00703025
-5.128 1.61141e-18 0.00722047
-5.09237 -3.17734e-17 0.00741762
-5.05677 -6.70528e-17 0.00762208
-5.02117 -1.15514e-16 0.00783424
-4.98559 -1.65292e-16 0.00805455
-4.95002 -2.3354e-16 0.00828348
-4.91446 -3.08717e-16 0.00852155
-4.87892 -3.91265e-16 0.00876932
-4.84339 -4.88414e-16 0.00902741
-4.80787 -5.96356e-16 0.00929649
-4.77237 -7.10745e-16 0.00957727
-4.73687 -8.34838e-16 0.00987057
-4.70139 -9.57228e-16 0.0101772
-4.66592 -1.08632e-15 0.0104982
-4.63046 -1.20752e-15 0.0108344
-4.59502 -1.31915e-15 0.011187
-4.55958 -1.41935e-15 0.0115572
-4.52416 -1.50144e-15 0.0119462
-4.48875 -1.558e-15 0.0123553
-4.45335 -1.58542e-15 0.012786
-4.41797 -1.58549e-15 0.0132397
-4.38259 -1.56157e-15 0.0137182
-4.34722 -1.49861e-15 0.0142231
-4.31187 -1.40398e-15 0.0147562
-4.27653 -1.27917e-15 0.0153193
-4.24119 -1.1403e-15 0.0159145
-4.20587 -9.78039e-16 0.0165437
-4.17056 -8.0249e-16 0.017209
-4.13526 -6.1921e-16 0.0179125
-4.09997 -4.29167e-16 0.0186562
-4.06469 -2.37493e-16 0.0194421
-4.02942 -4.70182e-17 0.020272
-3.99416 1.42458e-16 0.0211473
-3.95891 3.12861e-16 0.0220695
-3.92367 4.87261e-16 0.0230391
-3.88844 6.48735e-16 0.0240566
-3.85322 7.70118e-16 0.0251217
-3.81801 8.58693e-16 0.0262341
-3.7828 9.1723e-16 0.0273931
-3.74761 8.83181e-16 0.0285983
-3.71243 8.06693e-16 0.0298497
-3.67726 6.84064e-16 0.0311482
-3.64209 5.54468e-16 0.0324952
-3.60694 3.65827e-16 0.0338939
-3.57179 1.49407e-16 0.0353483
-3.53665 -6.69579e-17 0.0368641
-3.50152 -3.13e-16 0.0384476
-3.4664 -5.78429e-16 0.0401069
-3.43129 -7.83587e-16 0.0418505
-3.39619 -1.05295e-15 0.0436883
-3.36109 -1.32876e-15 0.0456306
-3.32601 -1.60479e-15 0.0476889
-3.29093 -1.92524e-15 0.0498751
-3.25586 -2.17181e-15 0.0522028
-3.2208 -2.55822e-15 0.0546858
-3.18574 -2.85663e-15 0.0573396
-3.1507 -3.1843e-15 0.0601806
-3.11566 -3.54375e-15 0.0632272
-3.08063 -4.02156e-15 0.0664989
-3.0456 -4.44485e-15 0.0700181
-3.01059 -4.97247e-15 0.0738082
-2.97558 -5.63664e-15 0.0778966
-2.94058 -6.45203e-15 0.0823123
-2.90558 -7.15458e-15 0.087089
-2.87059 -7.91368e-15 0.0922629
-2.83561 -8.79279e-15 0.0978762
-2.80064 -9.48325e-15 0.103974
-2.76567 -1.05044e-14 0.11061
-2.73071 -1.14286e-14 0.117841
-2.69576 -1.23184e-14 0.125735
-2.66081 -1.31844e-14 0.134365
-2.62587 -1.37285e-14 0.143817
-2.59094 -1.42677e-14 0.154186
-2.55601 -1.523e-14 0.165581
-2.52109 -1.55544e-14 0.178123
-2.48617 -1.59488e-14 0.191957
-2.45126 -1.61154e-14 0.207239
-2.41636 -1.63604e-14 0.224155
-2.38146 -1.7683e-14 0.242911
-2.34657 -1.86659e-14 0.26375
-2.31168 -1.87626e-14 0.286942
-2.2768 -1.72846e-14 0.312808
-2.24192 -1.5725e-14 0.341704
-2.20705 -1.4059e-14 0.374059
-2.17219 -1.29828e-14 0.410345
-2.13733 -6.78911e-15 0.451138
-2.10247 -2.97358e-15 0.497073
-2.06762 2.61544e-15 0.548927
-2.03278 9.47126e-15 0.607559
-1.99794 1.83922e-14 0.674032
-1.9631 3.27591e-14 0.74952
-1.92827 3.98816e-14 0.835487
-1.89345 6.23282e-14 0.93356
-1.85862 8.60258e-14 1.04579
-1.82381 9.95843e-14 1.17446
-1.78899 8.61209e-14 1.32251
-1.75419 6.37065e-14 1.49321
-1.71938 2.24603e-14 1.69085
-1.68458 -3.91576e-14 1.92019
-1.64979 -4.4784e-14 2.18745
-1.61499 2.65746e-14 2.49939
-1.58021 1.88425e-13 2.86444
-1.54542 3.64217e-13 3.29074
-1.51064 6.85806e-13 3.78704
-1.47586 9.59547e-13 4.35809
-1.44109 1.19789e-12 5.00469
-1.40632 1.41287e-12 5.71494
-1.37155 1.20275e-12 6.46528
-1.33679 5.98148e-13 7.21117
-1.30203 -4.09924e-13 7.89876
-1.26727 -1.35185e-12 8.46409
-1.23251 -1.68287e-12 8.8599
-1.19776 -2.8418e-12 9.05425
-1.16301 -2.31247e-12 9.05102
-1.12827 -1.98892e-12 8.86976
-1.09352 -9.9001e-13 8.55209
-1.05878 -2.63319e-13 8.13639
-1.02405 2.68475e-13 7.66459
-0.989309 4.3968e-13 7.16594
-0.954576 4.40443e-13 6.66697
-0.919844 3.09358e-13 6.18261
-0.885115 3.82971e-13 5.72541
-0.850388 3.42655e-13 5.30023
-0.815663 1.00735e-13 4.91103
-0.78094 5.4048e-14 4.55738
-0.746219 2.84177e-14 4.23902
-0.711499 -7.33967e-14 3.95334
-0.676781 -1.17431e-14 3.69843
-0.642065 -6.28981e-15 3.47122
-0.60735 -7.49184e-14 3.26942
-0.572637 -1.56869e-13 3.0902
-0.537925 -7.38678e-14 2.93147
-0.503214 -5.16086e-14 2.79088
-0.468504 -9.46389e-14 2.6667
-0.433796 -9.17646e-14 2.55709
-0.399089 -8.39486e-14 2.4607
-0.364382 -8.5162e-14 2.37612
-0.329676 -7.05045e-14 2.30232
-0.294972 -5.37411e-14 2.23827
-0.260267 -5.09508e-14 2.18322
-0.225564 -5.24615e-14 2.1364
-0.190861 -6.71504e-14 2.0973
-0.156158 -4.60414e-14 2.06538
-0.121456 -5.55821e-14 2.04031
-0.0867541 -6.58719e-14 2.02174
-0.0520524 -4.96604e-14 2.0095
-0.0173508 -6.77753e-14 2.0034
0.0173508 -6.83662e-14 2.0034
0.0520524 -2.83629e-14 2.0095
0.0867541 -5.50409e-14 2.02174
0.121456 -3.11593e-14 2.04031
0.156158 -5.46792e-14 2.06538
0.190861 -5.19067e-14 2.0973
0.225564 -4.67176e-14 2.1364
0.260267 -8.08338e-14 2.18322
0.294972 -4.41106e-14 2.23827
0.329676 -9.68525e-14 2.30232
0.364382 -9.22011e-14 2.37612
0.399089 -6.18239e-14 2.4607
0.433796 -7.93427e-14 2.55709
0.468504 -6.99978e-14 2.6667
0.503214 -9.64002e-14 2.79088
0.537925 -9.13747e-14 2.93147
0.572637 -8.40439e-14 3.0902
0.60735 -1.19883e-13 3.26942
0.642065 -7.06529e-14 3.47122
0.676781 -4.8206e-14 3.69843
0.711499 -8.70294e-14 3.95334
0.746219 1.0608e-15 4.23902
0.78094 1.36091e-13 4.55738
0.815663 1.19386e-13 4.91103
0.850388 2.2327e-13 5.30023
0.885115 2.81656e-13 5.72541
0.919844 4.88282e-13 6.18261
0.954576 5.9597e-13 6.66697
0.989309 2.77428e-13 7.16594
1.02405 5.80221e-13 7.66459
1.05878 -3.56708e-13 8.13639
1.09352 -1.16613e-12 8.55209
1.12827 -1.66391e-12 8.86976
1.16301 -2.33704e-12 9.05102
1.19776 -2.66386e-12 9.05425
1.23251 -2.04744e-12 8.8599
1.26727 -1.20541e-12 8.46409
1.30203 7.06194e-14 7.89876
1.33679 8.1917e-13 7.21117
1.37155 1.37778e-12 6.46528
1.40632 1.31309e-12 5.71494
1.44109 1.21646e-12 5.00469
1.47586 9.9734e-13 4.35809
1.51064 6.87075e-13 3.78704
1.54542 4.01754e-13 3.29074
1.58021 1.3635e-13 2.86444
1.61499 7.70407e-15 2.49939
1.64979 -4.60275e-14 2.18745
1.68458 4.8917e-15 1.92019
1.71938 2.96124e-14 1.69085
1.75419 5.42387e-14 1.49321
1.78899 9.46638e-14 1.32251
1.82381 9.11688e-14 1.17446
1.85862 8.09442e-14 1.04579
1.89345 6.81561e-14 0.93356
1.92827 4.51989e-14 0.835487
1.9631 2.5751e-14 0.74952
1.99794 1.38478e-14 0.674032
2.03278 7.64756e-15 0.607559
2.06762 5.2342e-16 0.548927
2.10247 -4.26632e-15 0.497073
2.13733 -1.0837e-14 0.451138
2.17219 -1.21758e-14 0.410345
2.20705 -1.45765e-14 0.374059
2.24192 -1.7401e-14 0.341704
2.2768 -1.78392e-14 0.312808
2.31168 -1.88435e-14 0.286942
2.34657 -1.91531e-14 0.26375
2.38146 -1.76945e-14 0.242911
2.41636 -1.73659e-14 0.224155
2.45126 -1.62145e-14 0.207239
2.48617 -1.59492e-14 0.191957
2.52109 -1.55818e-14 0.178123
2.55601 -1.53544e-14 0.165581
2.59094 -1.52265e-14 0.154186
2.62587 -1.423e-14 0.143817
2.66081 -1.30382e-14 0.134365
2.69576 -1.24223e-14 0.125735
2.73071 -1.16504e-14 0.117841
2.76567 -1.06824e-14 0.11061
2.80064 -9.96439e-15 0.103974
2.83561 -8.85625e-15 0.0978762
2.87059 -8.12011e-15 0.0922629
2.90558 -7.26694e-15 0.087089
2.94058 -6.4432e-15 0.0823123
2.97558 -5.78494e-15 0.0778966
3.01059 -5.13003e-15 0.0738082
3.0456 -4.55423e-15 0.0700181
3.08063 -3.98075e-15 0.0664989
3.11566 -3.62624e-15 0.0632272
3.1507 -3.3141e-15 0.0601806
3.18574 -2.9375e-15 0.0573396
3.2208 -2.55313e-15 0.0546858
3.25586 -2.25932e-15 0.0522028
3.29093 -1.89464e-15 0.0498751
3.32601 -1.64626e-15 0.0476889
3.36109 -1.35475e-15 0.0456306
3.39619 -1.11095e-15 0.0436883
3.43129 -8.63397e-16 0.0418505
3.4664 -5.78159e-16 0.0401069
3.50152 -3.47939e-16 0.0384476
3.53665 -1.21629e-16 0.0368641
3.57179 1.09897e-16 0.0353483
3.60694 3.14216e-16 0.0338939
3.64209 4.94888e-16 0.0324952
3.67726 6.70486e-16 0.0311482
3.71243 7.69889e-16 0.0298497
3.74761 8.29977e-16 0.0285983
3.7828 8.41956e-16 0.0273931
3.81801 8.21503e-16 0.0262341
3.85322 7.36233e-16 0.0251217
3.88844 6.06374e-16 0.0240566
3.92367 4.47733e-16 0.0230391
3.95891 2.83941e-16 0.0220695
3.99416 9.30997e-17 0.0211473
4.02942 -8.30569e-17 0.020272
4.06469 -2.69072e-16 0.0194421
4.09997 -4.63251e-16 0.0186562
4.13526 -6.44941e-16 0.0179125
4.17056 -8.32875e-16 0.017209
4.20587 -1.00577e-15 0.0165437
4.24119 -1.16112e-15 0.0159145
4.27653 -1.30856e-15 0.0153193
4.31187 -1.42325e-15 0.0147562
4.34722 -1.5165e-15 0.0142231
4.38259 -1.57282e-15 0.0137182
4.41797 -1.60077e-15 0.0132397
4.45335 -1.59671e-15 0.012786
4.48875 -1.56676e-15 0.0123553
4.52416 -1.50765e-15 0.0119462
4.55958 -1.42875e-15 0.0115572
4.59502 -1.3296e-15 0.011187
4.63046 -1.20967e-15 0.0108344
4.66592 -1.08789e-15 0.0104982
4.70139 -9.62278e-16 0.0101772
4.73687 -8.34383e-16 0.00987057
4.77237 -7.16622e-16 0.00957727
4.80787 -6.00662e-16 0.00929649
4.84339 -4.92454e-16 0.00902741
4.87892 -3.95824e-16 0.00876932
4.91446 -3.07257e-16 0.00852155
4.95002 -2.31463e-16 0.00828348
4.98559 -1.72077e-16 0.00805455
5.02117 -1.11057e-16 0.00783424
5.05677 -6.47863e-17 0.00762208
5.09237 -2.35814e-17 0.00741762
5.128 5.36778e-18 0.00722047
5.16363 3.01574e-17 0.00703025
5.19928 4.98003e-17 0.00684662
5.23494 6.50762e-17 0.00666926
5.27062 7.55552e-17 0.00649789
5.30631 8.41969e-17 0.00633222
5.34201 8.877e-17 0.00617201
5.37773 9.10152e-17 0.00601703
5.41346 8.92235e-17 0.00586705
5.4492 9.0599e-17 0.00572187
5.48497 8.70091e-17 0.00558129
5.52074 8.33654e-17 0.00544514
5.55653 8.07146e-17 0.00531324
5.59233 7.64446e-17 0.00518544
5.62815 7.41585e-17 0.00506158
5.66399 7.13317e-17 0.00494152
5.69984 6.87727e-17 0.00482512
5.7357 6.58909e-17 0.00471226
5.77158 6.41948e-17 0.00460281
5.80748 6.22549e-17 0.00449664
5.84339 6.12887e-17 0.00439366
5.87932 5.93634e-17 0.00429374
5.91526 5.7724e-17 0.00419679
5.95122 5.84061e-17 0.00410271
5.9872 5.79538e-17 0.0040114
6.02319 5.77616e-17 0.00392276
6.05919 5.94367e-17 0.00383671
6.09522 6.02145e-17 0.00375315
6.13126 6.176e-17 0.00367199
6.16732 6.431e-17 0.00359317
6.20339 6.61577e-17 0.00351658
6.23949 6.91548e-17 0.00344214
6.27559 7.35017e-17 0.00336979
6.31172 7.68209e-17 0.00329943
6.34786 8.1369e-17 0.003231
6.38403 8.58988e-17 0.00316441
6.42021 9.09824e-17 0.00309959
6.4564 9.58575e-17 0.00303647
6.49262 1.0114e-16 0.00297498
6.52885 1.05024e-16 0.00291506
6.5651 1.10472e-16 0.00285663
6.60137 1.1419e-16 0.00279965
6.63766 1.18357e-16 0.00274405
6.67397 1.21346e-16 0.00268978
6.71029 1.23692e-16 0.0026368
6.74664 1.25745e-16 0.00258505
6.783 1.27093e-16 0.00253451
6.81938 1.28243e-16 0.00248513
6.85579 1.28658e-16 0.00243687
6.89221 1.28807e-16 0.00238971
6.92865 1.28571e-16 0.00234362
6.96511 1.28563e-16 0.00229857
7.00159 1.28074e-16 0.00225454
7.0381 1.27944e-16 0.00221151
7.07462 1.26329e-16 0.00216945
7.11116 1.25876e-16 0.00212836
7.14772 1.24637e-16 0.0020882
7.18431 1.23688e-16 0.00204896
7.22091 1.2291e-16 0.00201062
7.25754 1.21235e-16 0.00197317
7.29418 1.20252e-16 0.00193659
7.33085 1.1863e-16 0.00190086
7.36754 1.171e-16 0.00186596
7.40425 1.15257e-16 0.00183187
7.44099 1.13469e-16 0.00179858
7.47774 1.10995e-16 0.00176607
7.51452 1.09132e-16 0.00173431
7.55132 1.06995e-16 0.00170329
7.58814 1.04949e-16 0.001673
7.62498 1.0247e-16 0.00164341
7.66185 1.00211e-16 0.00161451
7.69874 9.72792e-17 0.00158627
7.73566 9.52107e-17 0.00155867
7.77259 9.26683e-17 0.00153171
7.80955 9.01783e-17 0.00150536
7.84654 8.75487e-17 0.0014796
7.88355 8.50607e-17 0.00145441
7.92058 8.26551e-17 0.00142978
7.95763 8.023e-17 0.0014057
7.99471 7.74161e-17 0.00138213
8.03182 7.5165e-17 0.00135908
8.06895 7.28148e-17 0.00133651
8.1061 7.04622e-17 0.00131442
8.14328 6.86575e-17 0.00129279
8.18049 6.64606e-17 0.0012716
8.21772 6.43908e-17 0.00125084
8.25497 6.25344e-17 0.00123051
8.29226 6.05864e-17 0.00121057
8.32956 5.92494e-17 0.00119102
8.3669 5.73123e-17 0.00117186
8.40426 5.56811e-17 0.00115306
8.44165 5.41072e-17 0.00113462
8.47906 5.26229e-17 0.00111652
8.5165 5.11439e-17 0.00109877
8.55397 4.97988e-17 0.00108134
8.59146 4.84083e-17 0.00106423
8.62899 4.72966e-17 0.00104744
8.66654 4.60146e-17 0.00103095
8.70412 4.45801e-17 0.00101476
8.74172 4.34472e-17 0.000998873
8.77936 4.24551e-17 0.000983272
8.81702 4.12074e-17 0.000967956
8.85471 4.01725e-17 0.00095292
8.89244 3.88797e-17 0.000938161
8.93019 3.77485e-17 0.000923674
8.96797 3.66072e-17 0.000909456
9.00578 3.55658e-17 0.000895503
9.04362 3.43748e-17 0.000881811
9.08149 3.3415e-17 0.000868377
9.11939 3.20948e-17 0.000855197
9.15732 3.09678e-17 0.000842267
9.19528 2.99009e-17 0.000829583
9.23327 2.87576e-17 0.000817142
9.2713 2.75129e-17 0.000804939
9.30935 2.62559e-17 0.00079297
9.34744 2.49602e-17 0.00078123
9.38556 2.36484e-17 0.000769716
9.42371 2.24566e-17 0.000758424
9.46189 2.10979e-17 0.000747347
9.50011 1.98108e-17 0.000736482
9.53836 1.84531e-17 0.000725825
9.57664 1.70077e-17 0.00071537
9.61496 1.55878e-17 0.000705113
9.65331 1.42696e-17 0.00069505
9.69169 1.29363e-17 0.000685176
9.73011 1.16764e-17 0.000675486
9.76856 1.03724e-17 0.000665976
9.80704 9.11204e-18 0.000656642
9.84557 7.93583e-18 0.00064748
9.88412 6.74583e-18 0.000638486
9.92271 5.77231e-18 0.000629655
9.96134 4.75675e-18 0.000620984
10 3.8258e-18 0.000612468
10.0387 2.97262e-18 0.000604105
10.0774 2.23498e-18 0.000595891
10.1162 1.45377e-18 0.000587822
10.155 8.72945e-19 0.000579895
10.1939 4.21178e-19 0.000572107
10.2328 -6.86405e-20 0.000564454
10.2717 -5.41796e-19 0.000556934
10.3106 -8.32604e-19 0.000549543
10.3496 -1.15702e-18 0.000542279
10.3887 -1.43633e-18 0.000535139
10.4278 -1.70077e-18 0.00052812
10.4669 -1.74156e-18 0.000521219
10.506 -1.93116e-18 0.000514435
10.5452 -1.89011e-18 0.000507764
10.5845 -1.95186e-18 0.000501204
10.6238 -1.9507e-18 0.000494752
10.6631 -1.90377e-18 0.000488408
10.7024 -1.85481e-18 0.000482167
10.7418 -1.83114e-18 0.000476028
10.7813 -1.72262e-18 0.000469989
10.8208 -1.67352e-18 0.000464048
10.8603 -1.53298e-18 0.000458202
10.8999 -1.45917e-18 0.000452451
10.9395 -1.37781e-18 0.000446791
10.9792 -1.28126e-18 0.000441221
11.0189 -1.23827e-18 0.000435739
11.0586 -1.11403e-18 0.000430343
11.0984 -1.05371e-18 0.000425032
11.1383 -9.50462e-19 0.000419803
11.1781 -9.92005e-19 0.000414656
11.2181 -9.91733e-19 0.000409588
11.2581 -9.98216e-19 0.000404598
11.2981 -1.02504e-18 0.000399684
11.3381 -1.03851e-18 0.000394845
11.3783 -1.08392e-18 0.000390079
11.4184 -1.12274e-18 0.000385385
11.4587 -1.21191e-18 0.000380762
11.4989 -1.28369e-18 0.000376207
11.5392 -1.32553e-18 0.00037172
11.5796 -1.47643e-18 0.000367299
11.62 -1.63124e-18 0.000362944
11.6605 -1.74861e-18 0.000358652
11.701 -1.88687e-18 0.000354422
11.7415 -2.02407e-18 0.000350254
11.7822 -2.18325e-18 0.000346147
11.8228 -2.3367e-18 0.000342098
11.8636 -2.46778e-18 0.000338108
11.9043 -2.69239e-18 0.000334174
11.9452 -2.87943e-18 0.000330296
11.986 -3.04427e-18 0.000326474
12.027 -3.23028e-18 0.000322705
12.068 -3.42207e-18 0.000318989
12.109 -3.56343e-18 0.000315326
12.1501 -3.75845e-18 0.000311714
12.1913 -3.92337e-18 0.000308152
12.2325 -4.02743e-18 0.00030464
12.2738 -4.19108e-18 0.000301176
12.3151 -4.34974e-18 0.000297761
12.3565 -4.50451e-18 0.000294393
12.3979 -4.62182e-18 0.000291071
12.4394 -4.79642e-18 0.000287795
12.481 -4.94036e-18 0.000284564
12.5226 -5.084e-18 0.000281377
12.5643 -5.22163e-18 0.000278234
12.6061 -5.3549e-18 0.000275134
12.6479 -5.50188e-18 0.000272076
12.6898 -5.56972e-18 0.00026906
12.7317 -5.71376e-18 0.000266085
12.7737 -5.80458e-18 0.000263151
12.8158 -5.92009e-18 0.000260256
12.8579 -5.99484e-18 0.000257401
12.9001 -6.10822e-18 0.000254584
12.9424 -6.1825e-18 0.000251806
12.9847 -6.28727e-18 0.000249065
13.0271 -6.35703e-18 0.00024636
13.0696 -6.46799e-18 0.000243693
13.1121 -6.57707e-18 0.000241061
13.1547 -6.67736e-18 0.000238464
13.1974 -6.75686e-18 0.000235902
13.2402 -6.83329e-18 0.000233374
13.283 -6.91104e-18 0.000230879
13.3259 -6.99564e-18 0.000228418
13.3689 -7.06091e-18 0.000225989
13.4119 -7.11522e-18 0.000223592
13.455 -7.17764e-18 0.000221227
13.4982 -7.22238e-18 0.000218893
13.5415 -7.27805e-18 0.000216589
13.5848 -7.30762e-18 0.000214316
13.6283 -7.366e-18 0.000212071
13.6718 -7.39308e-18 0.000209856
13.7153 -7.416e-18 0.00020767
13.759 -7.4672e-18 0.000205511
13.8028 -7.48119e-18 0.00020338
13.8466 -7.5139e-18 0.000201277
13.8905 -7.51968e-18 0.0001992
13.9345 -7.54381e-18 0.00019715
13.9786 -7.53659e-18 0.000195125
14.0227 -7.52064e-18 0.000193126
14.067 -7.51874e-18 0.000191152
14.1113 -7.49955e-18 0.000189202
14.1558 -7.47454e-18 0.000187277
14.2003 -7.45387e-18 0.000185376
14.2449 -7.39955e-18 0.000183498
14.2896 -7.36777e-18 0.000181643
14.3344 -7.32324e-18 0.000179811
14.3793 -7.27551e-18 0.000178001
14.4243 -7.20913e-18 0.000176213
14.4693 -7.16845e-18 0.000174446
14.5145 -7.09109e-18 0.000172701
14.5598 -7.0143e-18 0.000170976
14.6052 -6.94304e-18 0.000169272
14.6506 -6.84335e-18 0.000167588
14.6962 -6.77786e-18 0.000165924
14.7419 -6.68276e-18 0.00016428
14.7877 -6.58462e-18 0.000162654
14.8336 -6.49407e-18 0.000161047
14.8796 -6.40374e-18 0.000159459
14.9257 -6.29922e-18 0.00015789
14.9719 -6.20541e-18 0.000156338
15.0182 -6.09426e-18 0.000154803
15.0647 -5.98293e-18 0.000153287
15.1112 -5.87186e-18 0.000151787
15.1579 -5.74738e-18 0.000150304
15.2047 -5.63323e-18 0.000148837
15.2516 -5.49818e-18 0.000147387
15.2986 -5.36768e-18 0.000145953
15.3458 -5.23463e-18 0.000144535
15.393 -5.108e-18 0.000143133
15.4404 -4.96889e-18 0.000141746
15.488 -4.8289e-18 0.000140374
15.5356 -4.69199e-18 0.000139017
15.5834 -4.55561e-18 0.000137674
15.6313 -4.40647e-18 0.000136346
15.6794 -4.2641e-18 0.000135033
15.7276 -4.12467e-18 0.000133733
15.7759 -3.99952e-18 0.000132448
15.8243 -3.85537e-18 0.000131176
15.873 -3.73776e-18 0.000129918
15.9217 -3.58579e-18 0.000128673
15.9706 -3.45639e-18 0.000127441
16.0197 -3.32608e-18 0.000126222
16.0689 -3.1778e-18 0.000125016
16.1182 -3.04364e-18 0.000123823
16.1677 -2.89379e-18 0.000122642
16.2174 -2.76442e-18 0.000121473
16.2672 -2.62575e-18 0.000120317
16.3172 -2.48828e-18 0.000119172
16.3674 -2.34944e-18 0.000118039
16.4177 -2.21756e-18 0.000116917
16.4682 -2.09415e-18 0.000115807
16.5189 -1.97493e-18 0.000114708
16.5697 -1.85462e-18 0.00011362
16.6208 -1.75095e-18 0.000112542
16.672 -1.62945e-18 0.000111475
16.7234 -1.51617e-18 0.000110419
16.775 -1.41036e-18 0.000109373
16.8268 -1.30041e-18 0.000108337
16.8787 -1.20649e-18 0.000107311
16.9309 -1.11416e-18 0.000106294
16.9833 -1.03109e-18 0.000105287
17.0359 -9.50637e-19 0.00010429
17.0887 -8.78935e-19 0.000103301
17.1418 -8.00913e-19 0.000102322
17.195 -7.19194e-19 0.000101351
17.2485 -6.48062e-19 0.00010039
17.3022 -5.82049e-19 9.94363e-05
17.3562 -5.18653e-19 9.84913e-05
17.4104 -4.49258e-19 9.75545e-05
17.4648 -3.90763e-19 9.66257e-05
17.5195 -3.3604e-19 9.57047e-05
17.5744 -2.77288e-19 9.47915e-05
17.6296 -2.28967e-19 9.38858e-05
17.6851 -1.75955e-19 9.29875e-05
17.7408 -1.29386e-19 9.20965e-05
17.7969 -7.42879e-20 9.12125e-05
17.8532 -2.55295e-20 9.03354e-05
17.9098 2.19735e-20 8.94651e-05
17.9667 7.24267e-20 8.86015e-05
18.0239 1.26078e-19 8.77443e-05
18.0815 1.72888e-19 8.68935e-05
18.1393 2.27154e-19 8.60489e-05
18.1975 2.70466e-19 8.52103e-05
18.256 3.28422e-19 8.43776e-05
18.3149 3.69031e-19 8.35507e-05
18.3742 4.2153e-19 8.27295e-05
18.4338 4.50996e-19 8.19137e-05
18.4938 4.86561e-19 8.11034e-05
18.5542 5.08241e-19 8.02982e-05
18.615 5.30656e-19 7.94982e-05
18.6762 5.44913e-19 7.87032e-05
18.7379 5.61777e-19 7.7913e-05
18.8 5.7538e-19 7.71275e-05
18.8625 5.87788e-19 7.63466e-05
18.9255 5.9345e-19 7.55702e-05
18.9891 5.9625e-19 7.47982e-05
19.0531 5.93878e-19 7.40303e-05
19.1177 5.88519e-19 7.32665e-05
19.1828 5.76308e-19 7.25066e-05
19.2484 5.66418e-19 7.17505e-05
19.3147 5.6146e-19 7.09981e-05
19.3816 5.45362e-19 7.02492e-05
19.4491 5.41838e-19 6.95035e-05
19.5173 5.21482e-19 6.87611e-05
19.5862 5.01214e-19 6.80216e-05
19.6558 4.75918e-19 6.72849e-05
19.7262 4.52772e-19 6.65508e-05
19.7974 4.33567e-19 6.58191e-05
19.8694 4.16341e-19 6.50895e-05
19.9423 4.04844e-19 6.43619e-05
20.0162 3.91136e-19 6.36359e-05
20.091 3.74674e-19 6.29112e-05
20.1669 3.53893e-19 6.21875e-05
20.244 3.34604e-19 6.14645e-05
20.3222 3.09377e-19 6.07418e-05
20.4016 2.87958e-19 6.00189e-05
20.4825 2.65666e-19 5.92954e-05
20.5648 2.45976e-19 5.85706e-05
20.6487 2.21646e-19 5.78441e-05
20.7344 1.92372e-19 5.71149e-05
20.8219 1.6155e-19 5.63824e-05
20.9115 1.3435e-19 5.56455e-05
21.0034 1.11429e-19 5.49029e-05
21.0979 9.08701e-20 5.41532e-05
21.1952 6.69228e-20 5.33945e-05
21.2959 4.42402e-20 5.26249e-05
21.4004 2.42947e-20 5.18422e-05
21.5093 1.9424e-20 5.10433e-05
21.6237 2.05855e-20 5.02232e-05
21.7448 2.70616e-20 4.93742e-05
21.8747 3.10619e-20 4.84848e-05
22.0165 3.45179e-20 4.75363e-05
22.1768 2.87256e-20 4.64932e-05
22.3723 1.51121e-20 4.52612e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1Quantum/vANODiaP_FRG.txt <==
-22.3723 1.59861e-14 0.00208509
-22.1768 1.68121e-14 0.00165473
-22.0165 1.85558e-14 0.00121472
-21.8747 1.99363e-14 0.000764094
-21.7448 2.1963e-14 0.00030442
-21.6237 2.37158e-14 -0.00016559
-21.5093 2.597e-14 -0.000644083
-21.4004 2.81097e-14 -0.00113154
-21.2959 2.99578e-14 -0.00162701
-21.1952 3.20363e-14 -0.00213106
-21.0979 3.393e-14 -0.00264228
-21.0034 3.56562e-14 -0.00316204
-20.9115 3.76954e-14 -0.00368858
-20.8219 3.91673e-14 -0.00422254
-20.7344 4.02522e-14 -0.00476281
-20.6487 4.1778e-14 -0.00530994
-20.5648 4.18847e-14 -0.00586288
-20.4825 4.24725e-14 -0.00642218
-20.4016 4.29921e-14 -0.0069869
-20.3222 4.3649e-14 -0.00755757
-20.244 4.39636e-14 -0.00813332
-20.1669 4.40922e-14 -0.00871473
-20.091 4.39572e-14 -0.00930107
-20.0162 4.2966e-14 -0.00989304
-19.9423 4.13694e-14 -0.0104901
-19.8694 4.05865e-14 -0.011093
-19.7974 4.07841e-14 -0.0117015
-19.7262 3.76072e-14 -0.0123165
-19.6558 3.71367e-14 -0.0129379
-19.5862 3.44034e-14 -0.0135669
-19.5173 3.22115e-14 -0.0142037
-19.4491 2.95632e-14 -0.01485
-19.3816 2.70855e-14 -0.0155062
-19.3147 2.42767e-14 -0.0161743
-19.2484 2.32654e-14 -0.0168551
-19.1828 2.09119e-14 -0.0175511
-19.1177 1.80209e-14 -0.0182634
-19.0531 1.64699e-14 -0.0189946
-18.9891 1.40792e-14 -0.0197463
-18.9255 1.02386e-14 -0.0205213
-18.8625 9.02374e-15 -0.0213215
-18.8 5.63889e-15 -0.0221497
-18.7379 2.47743e-15 -0.0230081
-18.6762 1.10474e-15 -0.0238995
-18.615 -7.037e-16 -0.0248259
-18.5542 -2.73603e-15 -0.0257897
-18.4938 -6.89606e-15 -0.0267924
-18.4338 -9.2659e-15 -0.0278362
-18.3742 -1.11026e-14 -0.0289222
-18.3149 -1.65279e-14 -0.0300517
-18.256 -1.88958e-14 -0.0312249
-18.1975 -2.2307e-14 -0.032442
-18.1393 -2.63442e-14 -0.0337021
-18.0815 -2.80403e-14 -0.0350047
-18.0239 -3.41605e-14 -0.0363477
-17.9667 -4.0235e-14 -0.0377289
-17.9098 -4.21786e-14 -0.0391448
-17.8532 -5.00386e-14 -0.0405923
-17.7969 -5.5304e-14 -0.0420668
-17.7408 -5.93084e-14 -0.0435642
-17.6851 -6.68623e-14 -0.0450782
-17.6296 -7.29995e-14 -0.0466036
-17.5744 -8.02505e-14 -0.0481341
-17.5195 -8.96483e-14 -0.0496639
-17.4648 -9.26401e-14 -0.0511857
-17.4104 -1.02704e-13 -0.052693
-17.3562 -1.05696e-13 -0.054179
-17.3022 -1.12481e-13 -0.0556378
-17.2485 -1.24032e-13 -0.0570625
-17.195 -1.26914e-13 -0.0584468
-17.1418 -1.36347e-13 -0.059785
-17.0887 -1.43918e-13 -0.0610728
-17.0359 -1.51195e-13 -0.0623042
-16.9833 -1.56535e-13 -0.0634752
-16.9309 -1.65609e-13 -0.0645824
-16.8787 -1.70546e-13 -0.0656232
-16.8268 -1.76202e-13 -0.0665938
-16.775 -1.81548e-13 -0.0674934
-16.7234 -1.87372e-13 -0.0683206
-16.672 -1.95805e-13 -0.0690749
-16.6208 -1.97559e-13 -0.0697557
-16.5697 -2.06392e-13 -0.0703642
-16.5189 -2.1056e-13 -0.0709011
-16.4682 -2.10646e-13 -0.071368
-16.4177 -2.21549e-13 -0.0717661
-16.3674 -2.24095e-13 -0.0720988
-16.3172 -2.2953e-13 -0.072368
-16.2672 -2.32414e-13 -0.0725761
-16.2174 -2.377e-13 -0.0727265
-16.1677 -2.39888e-13 -0.0728228
-16.1182 -2.44192e-13 -0.0728672
-16.0689 -2.48961e-13 -0.0728635
-16.0197 -2.51317e-13 -0.0728152
-15.9706 -2.54584e-13 -0.0727256
-15.9217 -2.55391e-13 -0.0725973
-15.873 -2.6084e-13 -0.0724344
-15.8243 -2.61797e-13 -0.0722395
-15.7759 -2.63305e-13 -0.0720154
-15.7276 -2.64468e-13 -0.0717653
-15.6794 -2.66788e-13 -0.0714922
-15.6313 -2.6735e-13 -0.0711976
-15.5834 -2.69763e-13 -0.0708849
-15.5356 -2.68217e-13 -0.0705561
-15.488 -2.70115e-13 -0.0702128
-15.4404 -2.70655e-13 -0.0698573
-15.393 -2.70153e-13 -0.0694915
-15.3458 -2.70957e-13 -0.0691162
-15.2986 -2.70371e-13 -0.0687337
-15.2516 -2.7112e-13 -0.0683444
-15.2047 -2.70129e-13 -0.0679499
-15.1579 -2.69023e-13 -0.0675506
-15.1112 -2.68468e-13 -0.0671475
-15.0647 -2.66781e-13 -0.066741
-15.0182 -2.655e-13 -0.0663314
-14.9719 -2.65092e-13 -0.0659188
-14.9257 -2.63927e-13 -0.0655034
-14.8796 -2.61918e-13 -0.0650843
-14.8336 -2.6087e-13 -0.064662
-14.7877 -2.59734e-13 -0.064235
-14.7419 -2.57315e-13 -0.0638029
-14.6962 -2.56207e-13 -0.0633645
-14.6506 -2.54837e-13 -0.0629186
-14.6052 -2.53437e-13 -0.0624637
-14.5598 -2.52096e-13 -0.0619981
-14.5145 -2.50344e-13 -0.0615202
-14.4693 -2.48914e-13 -0.0610276
-14.4243 -2.47512e-13 -0.0605186
-14.3793 -2.45934e-13 -0.0599909
-14.3344 -2.44356e-13 -0.0594414
-14.2896 -2.42747e-13 -0.0588688
-14.2449 -2.41344e-13 -0.0582694
-14.2003 -2.39499e-13 -0.0576414
-14.1558 -2.37505e-13 -0.0569818
-14.1113 -2.35629e-13 -0.0562884
-14.067 -2.33633e-13 -0.0555585
-14.0227 -2.31017e-13 -0.0547897
-13.9786 -2.28192e-13 -0.0539803
-13.9345 -2.2569e-13 -0.0531276
-13.8905 -2.22417e-13 -0.0522305
-13.8466 -2.18876e-13 -0.0512874
-13.8028 -2.15715e-13 -0.0502965
-13.759 -2.12048e-13 -0.0492586
-13.7153 -2.07459e-13 -0.0481709
-13.6718 -2.03694e-13 -0.0470361
-13.6283 -1.996e-13 -0.0458522
-13.5848 -1.94342e-13 -0.0446217
-13.5415 -1.89316e-13 -0.0433456
-13.4982 -1.847e-13 -0.0420242
-13.455 -1.79335e-13 -0.0406624
-13.4119 -1.74499e-13 -0.0392599
-13.3689 -1.67958e-13 -0.0378215
-13.3259 -1.62213e-13 -0.0363497
-13.283 -1.56431e-13 -0.0348477
-13.2402 -1.49715e-13 -0.0333203
-13.1974 -1.44872e-13 -0.0317704
-13.1547 -1.37869e-13 -0.0302026
-13.1121 -1.31425e-13 -0.0286205
-13.0696 -1.26498e-13 -0.027029
-13.0271 -1.19706e-13 -0.02543
-12.9847 -1.14884e-13 -0.0238308
-12.9424 -1.08373e-13 -0.0222311
-12.9001 -1.02213e-13 -0.0206396
-12.8579 -9.71557e-14 -0.0190594
-12.8158 -9.27529e-14 -0.0174978
-12.7737 -8.51494e-14 -0.0159673
-12.7317 -8.11823e-14 -0.0144718
-12.6898 -7.63335e-14 -0.0130219
-12.6479 -7.051e-14 -0.0116132
-12.6061 -6.65514e-14 -0.010243
-12.5643 -6.40994e-14 -0.00890942
-12.5226 -5.96139e-14 -0.0076052
-12.481 -5.66062e-14 -0.00633656
-12.4394 -5.34417e-14 -0.00509768
-12.3979 -4.96794e-14 -0.00389302
-12.3565 -4.60625e-14 -0.00272268
-12.3151 -4.39607e-14 -0.00158466
-12.2738 -4.05301e-14 -0.000483894
-12.2325 -3.88313e-14 0.000585253
-12.1913 -3.67327e-14 0.00161834
-12.1501 -3.45386e-14 0.00261862
-12.109 -3.26921e-14 0.00358746
-12.068 -2.98626e-14 0.004522
-12.027 -2.9188e-14 0.0054295
-11.986 -2.55368e-14 0.00630336
-11.9452 -2.4734e-14 0.00715254
-11.9043 -2.13016e-14 0.00797175
-11.8636 -1.9847e-14 0.00876614
-11.8228 -1.89747e-14 0.0095367
-11.7822 -1.77152e-14 0.0102816
-11.7415 -1.63452e-14 0.0110081
-11.701 -1.50651e-14 0.0117099
-11.6605 -1.38286e-14 0.0123962
-11.62 -1.3813e-14 0.0130612
-11.5796 -1.09604e-14 0.0137112
-11.5392 -9.97944e-15 0.0143454
-11.4989 -7.39597e-15 0.0149638
-11.4587 -7.06222e-15 0.0155724
-11.4184 -6.05811e-15 0.0161647
-11.3783 -4.24095e-15 0.0167516
-11.3381 -3.41861e-15 0.0173235
-11.2981 -2.48495e-15 0.017892
-11.2581 -2.973e-16 0.0184494
-11.2181 7.59814e-16 0.0190025
-11.1781 3.01159e-15 0.019551
-11.1383 3.13308e-15 0.0200928
-11.0984 5.53491e-15 0.0206362
-11.0586 8.26554e-15 0.0211715
-11.0189 9.34005e-15 0.0217123
-10.9792 1.20826e-14 0.0222462
-10.9395 1.42001e-14 0.0227862
-10.8999 1.53658e-14 0.0233233
-10.8603 1.79133e-14 0.0238644
-10.8208 1.98409e-14 0.0244086
-10.7813 2.23935e-14 0.0249533
-10.7418 2.48338e-14 0.0255068
-10.7024 2.80696e-14 0.0260584
-10.6631 2.97751e-14 0.026622
-10.6238 3.28433e-14 0.0271836
-10.5845 3.53366e-14 0.0277575
-10.5452 3.83178e-14 0.0283317
-10.506 4.10031e-14 0.0289156
-10.4669 4.44434e-14 0.0295047
-10.4278 4.7323e-14 0.030099
-10.3887 5.06949e-14 0.0307037
-10.3496 5.33833e-14 0.0313098
-10.3106 5.61126e-14 0.0319292
-10.2717 6.00887e-14 0.0325486
-10.2328 6.20311e-14 0.0331812
-10.1939 6.45118e-14 0.0338149
-10.155 6.74885e-14 0.0344593
-10.1162 7.05485e-14 0.035108
-10.0774 7.23794e-14 0.0357628
-10.0387 7.48702e-14 0.0364263
-10 7.76233e-14 0.0370911
-9.96134 7.9104e-14 0.0377683
-9.92271 8.1132e-14 0.038443
-9.88412 8.32909e-14 0.039132
-9.84557 8.41487e-14 0.0398161
-9.80704 8.49775e-14 0.0405149
-9.76856 8.63015e-14 0.041208
-9.73011 8.77903e-14 0.0419143
-9.69169 8.86616e-14 0.0426159
-9.65331 9.03112e-14 0.0433266
-9.61496 9.14145e-14 0.0440366
-9.57664 9.32477e-14 0.0447492
-9.53836 9.43374e-14 0.0454664
-9.50011 9.63645e-14 0.0461796
-9.46189 9.90325e-14 0.0469002
-9.42371 1.01687e-13 0.0476129
-9.38556 1.03728e-13 0.0483323
-9.34744 1.0819e-13 0.0490435
-9.30935 1.11533e-13 0.0497587
-9.2713 1.15542e-13 0.0504662
-9.23327 1.20877e-13 0.0511737
-9.19528 1.25733e-13 0.0518741
-9.15732 1.31372e-13 0.0525692
-9.11939 1.36182e-13 0.0532593
-9.08149 1.44676e-13 0.0539382
-9.04362 1.49675e-13 0.0546145
-9.00578 1.56838e-13 0.0552738
-8.96797 1.62324e-13 0.0559316
-8.93019 1.69455e-13 0.0565674
-8.89244 1.76294e-13 0.0572024
-8.85471 1.82203e-13 0.0578117
-8.81702 1.89291e-13 0.0584205
-8.77936 1.94901e-13 0.0590013
-8.74172 2.01005e-13 0.0595803
-8.70412 2.06597e-13 0.0601321
-8.66654 2.12796e-13 0.0606784
-8.62899 2.15643e-13 0.0612025
-8.59146 2.20248e-13 0.0617169
-8.55397 2.22588e-13 0.0622163
-8.5165 2.26394e-13 0.0627032
-8.47906 2.25438e-13 0.0631824
-8.44165 2.28478e-13 0.0636498
-8.40426 2.28589e-13 0.0641151
-8.3669 2.30306e-13 0.0645736
-8.32956 2.27527e-13 0.0650352
-8.29226 2.31285e-13 0.0654961
-8.25497 2.28583e-13 0.065966
-8.21772 2.28997e-13 0.0664396
-8.18049 2.26243e-13 0.0669277
-8.14328 2.29223e-13 0.0674208
-8.1061 2.25152e-13 0.0679315
-8.06895 2.26587e-13 0.0684439
-8.03182 2.25687e-13 0.0689714
-7.99471 2.28998e-13 0.0694929
-7.95763 2.28948e-13 0.0700142
-7.92058 2.27848e-13 0.0705182
-7.88355 2.29961e-13 0.0709921
-7.84654 2.32568e-13 0.0714322
-7.80955 2.32163e-13 0.0718008
-7.77259 2.32854e-13 0.0721126
-7.73566 2.32595e-13 0.0723067
-7.69874 2.33913e-13 0.072414
-7.66185 2.31078e-13 0.0723602
-7.62498 2.27379e-13 0.0721866
-7.58814 2.24659e-13 0.0718183
-7.55132 2.20091e-13 0.0713016
-7.51452 2.13112e-13 0.0705702
-7.47774 2.05425e-13 0.0696735
-7.44099 1.96984e-13 0.0685575
-7.40425 1.9003e-13 0.0672769
-7.36754 1.81348e-13 0.0657849
-7.33085 1.70931e-13 0.0641494
-7.29418 1.61886e-13 0.0623205
-7.25754 1.54505e-13 0.060383
-7.22091 1.45988e-13 0.0582795
-7.18431 1.3522e-13 0.0561049
-7.14772 1.26605e-13 0.0537996
-7.11116 1.19763e-13 0.0514557
-7.07462 1.12586e-13 0.0490196
-7.0381 1.02448e-13 0.0465681
-7.00159 9.63749e-14 0.0440619
-6.96511 9.24001e-14 0.0415531
-6.92865 8.60296e-14 0.0390221
-6.89221 7.93892e-14 0.0364927
-6.85579 7.60917e-14 0.0339664
-6.81938 7.34948e-14 0.0314397
-6.783 6.78947e-14 0.028935
-6.74664 6.43461e-14 0.026424
-6.71029 6.21716e-14 0.0239494
-6.67397 6.00846e-14 0.0214616
-6.63766 5.74434e-14 0.0190219
-6.60137 5.30238e-14 0.0165636
-6.5651 5.2025e-14 0.0141649
-6.52885 5.11643e-14 0.011746
-6.49262 4.90151e-14 0.00939858
-6.4564 4.71832e-14 0.00703505
-6.42021 4.60684e-14 0.00475683
-6.38403 4.62335e-14 0.00247283
-6.34786 4.3711e-14 0.000290028
-6.31172 4.32321e-14 -0.00188169
-6.27559 4.24168e-14 -0.00393444
-6.23949 4.19202e-14 -0.00595336
-6.20339 3.88481e-14 -0.00783467
-6.16732 4.06392e-14 -0.00965478
-6.13126 3.92067e-14 -0.0113194
-6.09522 3.89572e-14 -0.0128927
-6.05919 3.66397e-14 -0.0142957
-6.02319 3.87979e-14 -0.0155766
-5.9872 3.72332e-14 -0.0166782
-5.95122 3.77603e-14 -0.0176295
-5.91526 3.63505e-14 -0.0184006
-5.87932 3.87198e-14 -0.0189989
-5.84339 3.84446e-14 -0.0194262
-5.80748 4.16733e-14 -0.0196682
-5.77158 4.15173e-14 -0.0197598
-5.7357 4.76565e-14 -0.0196665
-5.69984 4.87184e-14 -0.0194559
-5.66399 5.47612e-14 -0.019075
-5.62815 5.54051e-14 -0.0186233
-5.59233 6.33886e-14 -0.0180296
-5.55653 6.21768e-14 -0.0174243
-5.52074 6.85284e-14 -0.0167177
-5.48497 6.69655e-14 -0.0160689
-5.4492 7.36896e-14 -0.0153683
-5.41346 7.05182e-14 -0.0148014
-5.37773 7.48572e-14 -0.0142367
-5.34201 7.19221e-14 -0.0138824
-5.30631 7.80188e-14 -0.013583
-5.27062 7.34847e-14 -0.0135656
-5.23494 7.57134e-14 -0.0136493
-5.19928 7.52389e-14 -0.0140754
-5.16363 7.75033e-14 -0.0146377
-5.128 7.36565e-14 -0.0155869
-5.09237 7.31268e-14 -0.0166943
-5.05677 7.29732e-14 -0.0182148
-5.02117 7.24218e-14 -0.0199026
-4.98559 7.08889e-14 -0.0220117
-4.95002 6.78147e-14 -0.024285
-4.91446 6.69157e-14 -0.0269739
-4.87892 6.17002e-14 -0.0298145
-4.84339 5.9197e-14 -0.0330549
-4.80787 5.27982e-14 -0.0364277
-4.77237 4.72177e-14 -0.0401784
-4.73687 4.23455e-14 -0.0440385
-4.70139 3.2854e-14 -0.0482504
-4.66592 2.56202e-14 -0.0525475
-4.63046 1.92556e-14 -0.0571673
-4.59502 1.14206e-14 -0.0618489
-4.55958 1.68315e-15 -0.0668206
-4.52416 -7.80531e-15 -0.0718338
-4.48875 -1.96115e-14 -0.0770986
-4.45335 -3.38707e-14 -0.0823894
-4.41797 -4.70536e-14 -0.0878863
-4.38259 -6.38203e-14 -0.0933961
-4.34722 -7.80969e-14 -0.099061
-4.31187 -9.60583e-14 -0.104723
-4.27653 -1.11508e-13 -0.110486
-4.24119 -1.28546e-13 -0.116226
-4.20587 -1.47251e-13 -0.122004
-4.17056 -1.64109e-13 -0.127735
-4.13526 -1.84425e-13 -0.133435
-4.09997 -2.02261e-13 -0.139057
-4.06469 -2.22304e-13 -0.144563
-4.02942 -2.41337e-13 -0.149955
-3.99416 -2.5976e-13 -0.15513
-3.95891 -2.7547e-13 -0.160143
-3.92367 -2.91519e-13 -0.164822
-3.88844 -3.00843e-13 -0.16927
-3.85322 -3.14042e-13 -0.173252
-3.81801 -3.18809e-13 -0.176907
-3.7828 -3.34335e-13 -0.179946
-3.74761 -3.38022e-13 -0.182533
-3.71243 -3.57766e-13 -0.184324
-3.67726 -3.61705e-13 -0.185527
-3.64209 -3.93771e-13 -0.185703
-3.60694 -4.01578e-13 -0.185155
-3.57179 -4.39142e-13 -0.18329
-3.53665 -4.42267e-13 -0.180561
-3.50152 -4.71191e-13 -0.176187
-3.4664 -4.77334e-13 -0.170794
-3.43129 -4.89149e-13 -0.163422
-3.39619 -4.85975e-13 -0.154861
-3.36109 -4.71884e-13 -0.14402
-3.32601 -4.59708e-13 -0.131819
-3.29093 -4.29577e-13 -0.117118
-3.25586 -3.83152e-13 -0.100921
-3.2208 -3.17995e-13 -0.0821324
-3.18574 -2.71437e-13 -0.0618108
-3.1507 -1.96492e-13 -0.0389826
-3.11566 -1.40072e-13 -0.0147612
-3.08063 -2.63344e-14 0.0116567
-3.0456 -8.25069e-15 0.039089
-3.01059 7.94428e-14 0.0681204
-2.97558 1.03003e-13 0.0975127
-2.94058 2.00388e-13 0.127564
-2.90558 1.74505e-13 0.157027
-2.87059 2.18634e-13 0.185856
-2.83561 2.18096e-13 0.212871
-2.80064 2.80034e-13 0.237692
-2.76567 2.47008e-13 0.259338
-2.73071 2.6269e-13 0.2772
-2.69576 2.6922e-13 0.290747
-2.66081 2.70457e-13 0.299317
-2.62587 2.25428e-13 0.303123
-2.59094 1.69571e-13 0.301658
-2.55601 1.89247e-13 0.295975
-2.52109 8.47968e-14 0.285856
-2.48617 1.53588e-13 0.272915
-2.45126 3.50137e-14 0.257167
-2.41636 1.54395e-13 0.240276
-2.38146 1.89195e-14 0.222285
-2.34657 1.22141e-13 0.204512
-2.31168 3.42901e-14 0.186872
-2.2768 1.10171e-13 0.170247
-2.24192 2.73234e-14 0.154404
-2.20705 8.13181e-14 0.139907
-2.17219 4.56586e-14 0.126431
-2.13733 8.65017e-14 0.114362
-2.10247 4.16327e-14 0.103336
-2.06762 6.84496e-14 0.0936497
-2.03278 5.46708e-14 0.084931
-1.99794 7.25649e-14 0.0774334
-1.9631 4.80445e-14 0.0707892
-1.92827 5.62293e-14 0.0652297
-1.89345 5.35442e-14 0.0603985
-1.85862 5.97708e-14 0.0565146
-1.82381 4.73803e-14 0.0532382
-1.78899 4.63669e-14 0.050779
-1.75419 4.61923e-14 0.0488192
-1.71938 4.77375e-14 0.0475591
-1.68458 3.75301e-14 0.0467069
-1.64979 3.62345e-14 0.0464525
-1.61499 3.11452e-14 0.0465315
-1.58021 3.518e-14 0.0471236
-1.54542 2.44285e-14 0.0479903
-1.51064 2.66087e-14 0.0493035
-1.47586 2.05693e-14 0.0508458
-1.44109 2.62721e-14 0.0527857
-1.40632 1.97747e-14 0.0549211
-1.37155 2.16248e-14 0.0574216
-1.33679 1.98085e-14 0.0600944
-1.30203 2.17685e-14 0.0631154
-1.26727 2.31007e-14 0.0662944
-1.23251 1.87083e-14 0.069819
-1.19776 2.60247e-14 0.0734953
-1.16301 1.91183e-14 0.0775284
-1.12827 3.34796e-14 0.0817133
-1.09352 1.72265e-14 0.0862786
-1.05878 3.84108e-14 0.0910014
-1.02405 1.69574e-14 0.0961402
-0.989309 4.57237e-14 0.101446
-0.954576 1.48116e-14 0.107214
-0.919844 4.82034e-14 0.113159
-0.885115 1.64908e-14 0.119625
-0.850388 5.15503e-14 0.126277
-0.815663 1.70901e-14 0.133516
-0.78094 4.54055e-14 0.140945
-0.746219 2.13372e-14 0.149037
-0.711499 3.59642e-14 0.157311
-0.676781 2.17466e-14 0.166333
-0.642065 1.14152e-14 0.175512
-0.60735 2.68771e-14 0.185527
-0.572637 -2.56115e-14 0.19565
-0.537925 2.87831e-14 0.206696
-0.503214 -8.53569e-14 0.217766
-0.468504 4.45423e-14 0.229839
-0.433796 -1.61363e-13 0.241804
-0.399089 5.28303e-14 0.254827
-0.364382 -2.54665e-13 0.267541
-0.329676 5.7703e-14 0.281313
-0.294972 -3.66575e-13 0.294477
-0.260267 2.04826e-14 0.308566
-0.225564 -4.72759e-13 0.321572
-0.190861 -3.65081e-14 0.335183
-0.156158 -4.67694e-13 0.346911
-0.121456 -2.28998e-13 0.358399
-0.0867541 -1.84289e-13 0.367004
-0.0520524 -7.36393e-13 0.373912
-0.0173508 1.61407e-12 0.376533
0.0173508 1.61407e-12 0.376533
0.0520524 -7.36393e-13 0.373912
0.0867541 -1.84289e-13 0.367004
0.121456 -2.28998e-13 0.358399
0.156158 -4.67694e-13 0.346911
0.190861 -3.65081e-14 0.335183
0.225564 -4.72759e-13 0.321572
0.260267 2.04826e-14 0.308566
0.294972 -3.66575e-13 0.294477
0.329676 5.7703e-14 0.281313
0.364382 -2.54665e-13 0.267541
0.399089 5.28303e-14 0.254827
0.433796 -1.61363e-13 0.241804
0.468504 4.45423e-14 0.229839
0.503214 -8.53569e-14 0.217766
0.537925 2.87831e-14 0.206696
0.572637 -2.56115e-14 0.19565
0.60735 2.68771e-14 0.185527
0.642065 1.14152e-14 0.175512
0.676781 2.17466e-14 0.166333
0.711499 3.59642e-14 0.157311
0.746219 2.13372e-14 0.149037
0.78094 4.54055e-14 0.140945
0.815663 1.70901e-14 0.133516
0.850388 5.15503e-14 0.126277
0.885115 1.64908e-14 0.119625
0.919844 4.82034e-14 0.113159
0.954576 1.48116e-14 0.107214
0.989309 4.57237e-14 0.101446
1.02405 1.69574e-14 0.0961402
1.05878 3.84108e-14 0.0910014
1.09352 1.72265e-14 0.0862786
1.12827 3.34796e-14 0.0817133
1.16301 1.91183e-14 0.0775284
1.19776 2.60247e-14 0.0734953
1.23251 1.87083e-14 0.069819
1.26727 2.31007e-14 0.0662944
1.30203 2.17685e-14 0.0631154
1.33679 1.98085e-14 0.0600944
1.37155 2.16248e-14 0.0574216
1.40632 1.97747e-14 0.0549211
1.44109 2.62721e-14 0.0527857
1.47586 2.05693e-14 0.0508458
1.51064 2.66087e-14 0.0493035
1.54542 2.44285e-14 0.0479903
1.58021 3.518e-14 0.0471236
1.61499 3.11452e-14 0.0465315
1.64979 3.62345e-14 0.0464525
1.68458 3.75301e-14 0.0467069
1.71938 4.77375e-14 0.0475591
1.75419 4.61923e-14 0.0488192
1.78899 4.63669e-14 0.050779
1.82381 4.73803e-14 0.0532382
1.85862 5.97708e-14 0.0565146
1.89345 5.35442e-14 0.0603985
1.92827 5.62293e-14 0.0652297
1.9631 4.80445e-14 0.0707892
1.99794 7.25649e-14 0.0774334
2.03278 5.46708e-14 0.084931
2.06762 6.84496e-14 0.0936497
2.10247 4.16327e-14 0.103336
2.13733 8.65017e-14 0.114362
2.17219 4.56586e-14 0.126431
2.20705 8.13181e-14 0.139907
2.24192 2.73234e-14 0.154404
2.2768 1.10171e-13 0.170247
2.31168 3.42901e-14 0.186872
2.34657 1.22141e-13 0.204512
2.38146 1.89195e-14 0.222285
2.41636 1.54395e-13 0.240276
2.45126 3.50137e-14 0.257167
2.48617 1.53588e-13 0.272915
2.52109 8.47968e-14 0.285856
2.55601 1.89247e-13 0.295975
2.59094 1.69571e-13 0.301658
2.62587 2.25428e-13 0.303123
2.66081 2.70457e-13 0.299317
2.69576 2.6922e-13 0.290747
2.73071 2.6269e-13 0.2772
2.76567 2.47008e-13 0.259338
2.80064 2.80034e-13 0.237692
2.83561 2.18096e-13 0.212871
2.87059 2.18634e-13 0.185856
2.90558 1.74505e-13 0.157027
2.94058 2.00388e-13 0.127564
2.97558 1.03003e-13 0.0975127
3.01059 7.94428e-14 0.0681204
3.0456 -8.25069e-15 0.039089
3.08063 -2.63344e-14 0.0116567
3.11566 -1.40072e-13 -0.0147612
3.1507 -1.96492e-13 -0.0389826
3.18574 -2.71437e-13 -0.0618108
3.2208 -3.17995e-13 -0.0821324
3.25586 -3.83152e-13 -0.100921
3.29093 -4.29577e-13 -0.117118
3.32601 -4.59708e-13 -0.131819
3.36109 -4.71884e-13 -0.14402
3.39619 -4.85975e-13 -0.154861
3.43129 -4.89149e-13 -0.163422
3.4664 -4.77334e-13 -0.170794
3.50152 -4.71191e-13 -0.176187
3.53665 -4.42267e-13 -0.180561
3.57179 -4.39142e-13 -0.18329
3.60694 -4.01578e-13 -0.185155
3.64209 -3.93771e-13 -0.185703
3.67726 -3.61705e-13 -0.185527
3.71243 -3.57766e-13 -0.184324
3.74761 -3.38022e-13 -0.182533
3.7828 -3.34335e-13 -0.179946
3.81801 -3.18809e-13 -0.176907
3.85322 -3.14042e-13 -0.173252
3.88844 -3.00843e-13 -0.16927
3.92367 -2.91519e-13 -0.164822
3.95891 -2.7547e-13 -0.160143
3.99416 -2.5976e-13 -0.15513
4.02942 -2.41337e-13 -0.149955
4.06469 -2.22304e-13 -0.144563
4.09997 -2.02261e-13 -0.139057
4.13526 -1.84425e-13 -0.133435
4.17056 -1.64109e-13 -0.127735
4.20587 -1.47251e-13 -0.122004
4.24119 -1.28546e-13 -0.116226
4.27653 -1.11508e-13 -0.110486
4.31187 -9.60583e-14 -0.104723
4.34722 -7.80969e-14 -0.099061
4.38259 -6.38203e-14 -0.0933961
4.41797 -4.70536e-14 -0.0878863
4.45335 -3.38707e-14 -0.0823894
4.48875 -1.96115e-14 -0.0770986
4.52416 -7.80531e-15 -0.0718338
4.55958 1.68315e-15 -0.0668206
4.59502 1.14206e-14 -0.0618489
4.63046 1.92556e-14 -0.0571673
4.66592 2.56202e-14 -0.0525475
4.70139 3.2854e-14 -0.0482504
4.73687 4.23455e-14 -0.0440385
4.77237 4.72177e-14 -0.0401784
4.80787 5.27982e-14 -0.0364277
4.84339 5.9197e-14 -0.0330549
4.87892 6.17002e-14 -0.0298145
4.91446 6.69157e-14 -0.0269739
4.95002 6.78147e-14 -0.024285
4.98559 7.08889e-14 -0.0220117
5.02117 7.24218e-14 -0.0199026
5.05677 7.29732e-14 -0.0182148
5.09237 7.31268e-14 -0.0166943
5.128 7.36565e-14 -0.0155869
5.16363 7.75033e-14 -0.0146377
5.19928 7.52389e-14 -0.0140754
5.23494 7.57134e-14 -0.0136493
5.27062 7.34847e-14 -0.0135656
5.30631 7.80188e-14 -0.013583
5.34201 7.19221e-14 -0.0138824
5.37773 7.48572e-14 -0.0142367
5.41346 7.05182e-14 -0.0148014
5.4492 7.36896e-14 -0.0153683
5.48497 6.69655e-14 -0.0160689
5.52074 6.85284e-14 -0.0167177
5.55653 6.21768e-14 -0.0174243
5.59233 6.33886e-14 -0.0180296
5.62815 5.54051e-14 -0.0186233
5.66399 5.47612e-14 -0.019075
5.69984 4.87184e-14 -0.0194559
5.7357 4.76565e-14 -0.0196665
5.77158 4.15173e-14 -0.0197598
5.80748 4.16733e-14 -0.0196682
5.84339 3.84446e-14 -0.0194262
5.87932 3.87198e-14 -0.0189989
5.91526 3.63505e-14 -0.0184006
5.95122 3.77603e-14 -0.0176295
5.9872 3.72332e-14 -0.0166782
6.02319 3.87979e-14 -0.0155766
6.05919 3.66397e-14 -0.0142957
6.09522 3.89572e-14 -0.0128927
6.13126 3.92067e-14 -0.0113194
6.16732 4.06392e-14 -0.00965478
6.20339 3.88481e-14 -0.00783467
6.23949 4.19202e-14 -0.00595336
6.27559 4.24168e-14 -0.00393444
6.31172 4.32321e-14 -0.00188169
6.34786 4.3711e-14 0.000290028
6.38403 4.62335e-14 0.00247283
6.42021 4.60684e-14 0.00475683
6.4564 4.71832e-14 0.00703505
6.49262 4.90151e-14 0.00939858
6.52885 5.11643e-14 0.011746
6.5651 5.2025e-14 0.0141649
6.60137 5.30238e-14 0.0165636
6.63766 5.74434e-14 0.0190219
6.67397 6.00846e-14 0.0214616
6.71029 6.21716e-14 0.0239494
6.74664 6.43461e-14 0.026424
6.783 6.78947e-14 0.028935
6.81938 7.34948e-14 0.0314397
6.85579 7.60917e-14 0.0339664
6.89221 7.93892e-14 0.0364927
6.92865 8.60296e-14 0.0390221
6.96511 9.24001e-14 0.0415531
7.00159 9.63749e-14 0.0440619
7.0381 1.02448e-13 0.0465681
7.07462 1.12586e-13 0.0490196
7.11116 1.19763e-13 0.0514557
7.14772 1.26605e-13 0.0537996
7.18431 1.3522e-13 0.0561049
7.22091 1.45988e-13 0.0582795
7.25754 1.54505e-13 0.060383
7.29418 1.61886e-13 0.0623205
7.33085 1.70931e-13 0.0641494
7.36754 1.81348e-13 0.0657849
7.40425 1.9003e-13 0.0672769
7.44099 1.96984e-13 0.0685575
7.47774 2.05425e-13 0.0696735
7.51452 2.13112e-13 0.0705702
7.55132 2.20091e-13 0.0713016
7.58814 2.24659e-13 0.0718183
7.62498 2.27379e-13 0.0721866
7.66185 2.31078e-13 0.0723602
7.69874 2.33913e-13 0.072414
7.73566 2.32595e-13 0.0723067
7.77259 2.32854e-13 0.0721126
7.80955 2.32163e-13 0.0718008
7.84654 2.32568e-13 0.0714322
7.88355 2.29961e-13 0.0709921
7.92058 2.27848e-13 0.0705182
7.95763 2.28948e-13 0.0700142
7.99471 2.28998e-13 0.0694929
8.03182 2.25687e-13 0.0689714
8.06895 2.26587e-13 0.0684439
8.1061 2.25152e-13 0.0679315
8.14328 2.29223e-13 0.0674208
8.18049 2.26243e-13 0.0669277
8.21772 2.28997e-13 0.0664396
8.25497 2.28583e-13 0.065966
8.29226 2.31285e-13 0.0654961
8.32956 2.27527e-13 0.0650352
8.3669 2.30306e-13 0.0645736
8.40426 2.28589e-13 0.0641151
8.44165 2.28478e-13 0.0636498
8.47906 2.25438e-13 0.0631824
8.5165 2.26394e-13 0.0627032
8.55397 2.22588e-13 0.0622163
8.59146 2.20248e-13 0.0617169
8.62899 2.15643e-13 0.0612025
8.66654 2.12796e-13 0.0606784
8.70412 2.06597e-13 0.0601321
8.74172 2.01005e-13 0.0595803
8.77936 1.94901e-13 0.0590013
8.81702 1.89291e-13 0.0584205
8.85471 1.82203e-13 0.0578117
8.89244 1.76294e-13 0.0572024
8.93019 1.69455e-13 0.0565674
8.96797 1.62324e-13 0.0559316
9.00578 1.56838e-13 0.0552738
9.04362 1.49675e-13 0.0546145
9.08149 1.44676e-13 0.0539382
9.11939 1.36182e-13 0.0532593
9.15732 1.31372e-13 0.0525692
9.19528 1.25733e-13 0.0518741
9.23327 1.20877e-13 0.0511737
9.2713 1.15542e-13 0.0504662
9.30935 1.11533e-13 0.0497587
9.34744 1.0819e-13 0.0490435
9.38556 1.03728e-13 0.0483323
9.42371 1.01687e-13 0.0476129
9.46189 9.90325e-14 0.0469002
9.50011 9.63645e-14 0.0461796
9.53836 9.43374e-14 0.0454664
9.57664 9.32477e-14 0.0447492
9.61496 9.14145e-14 0.0440366
9.65331 9.03112e-14 0.0433266
9.69169 8.86616e-14 0.0426159
9.73011 8.77903e-14 0.0419143
9.76856 8.63015e-14 0.041208
9.80704 8.49775e-14 0.0405149
9.84557 8.41487e-14 0.0398161
9.88412 8.32909e-14 0.039132
9.92271 8.1132e-14 0.038443
9.96134 7.9104e-14 0.0377683
10 7.76233e-14 0.0370911
10.0387 7.48702e-14 0.0364263
10.0774 7.23794e-14 0.0357628
10.1162 7.05485e-14 0.035108
10.155 6.74885e-14 0.0344593
10.1939 6.45118e-14 0.0338149
10.2328 6.20311e-14 0.0331812
10.2717 6.00887e-14 0.0325486
10.3106 5.61126e-14 0.0319292
10.3496 5.33833e-14 0.0313098
10.3887 5.06949e-14 0.0307037
10.4278 4.7323e-14 0.030099
10.4669 4.44434e-14 0.0295047
10.506 4.10031e-14 0.0289156
10.5452 3.83178e-14 0.0283317
10.5845 3.53366e-14 0.0277575
10.6238 3.28433e-14 0.0271836
10.6631 2.97751e-14 0.026622
10.7024 2.80696e-14 0.0260584
10.7418 2.48338e-14 0.0255068
10.7813 2.23935e-14 0.0249533
10.8208 1.98409e-14 0.0244086
10.8603 1.79133e-14 0.0238644
10.8999 1.53658e-14 0.0233233
10.9395 1.42001e-14 0.0227862
10.9792 1.20826e-14 0.0222462
11.0189 9.34005e-15 0.0217123
11.0586 8.26554e-15 0.0211715
11.0984 5.53491e-15 0.0206362
11.1383 3.13308e-15 0.0200928
11.1781 3.01159e-15 0.019551
11.2181 7.59814e-16 0.0190025
11.2581 -2.973e-16 0.0184494
11.2981 -2.48495e-15 0.017892
11.3381 -3.41861e-15 0.0173235
11.3783 -4.24095e-15 0.0167516
11.4184 -6.05811e-15 0.0161647
11.4587 -7.06222e-15 0.0155724
11.4989 -7.39597e-15 0.0149638
11.5392 -9.97944e-15 0.0143454
11.5796 -1.09604e-14 0.0137112
11.62 -1.3813e-14 0.0130612
11.6605 -1.38286e-14 0.0123962
11.701 -1.50651e-14 0.0117099
11.7415 -1.63452e-14 0.0110081
11.7822 -1.77152e-14 0.0102816
11.8228 -1.89747e-14 0.0095367
11.8636 -1.9847e-14 0.00876614
11.9043 -2.13016e-14 0.00797175
11.9452 -2.4734e-14 0.00715254
11.986 -2.55368e-14 0.00630336
12.027 -2.9188e-14 0.0054295
12.068 -2.98626e-14 0.004522
12.109 -3.26921e-14 0.00358746
12.1501 -3.45386e-14 0.00261862
12.1913 -3.67327e-14 0.00161834
12.2325 -3.88313e-14 0.000585253
12.2738 -4.05301e-14 -0.000483894
12.3151 -4.39607e-14 -0.00158466
12.3565 -4.60625e-14 -0.00272268
12.3979 -4.96794e-14 -0.00389302
12.4394 -5.34417e-14 -0.00509768
12.481 -5.66062e-14 -0.00633656
12.5226 -5.96139e-14 -0.0076052
12.5643 -6.40994e-14 -0.00890942
12.6061 -6.65514e-14 -0.010243
12.6479 -7.051e-14 -0.0116132
12.6898 -7.63335e-14 -0.0130219
12.7317 -8.11823e-14 -0.0144718
12.7737 -8.51494e-14 -0.0159673
12.8158 -9.27529e-14 -0.0174978
12.8579 -9.71557e-14 -0.0190594
12.9001 -1.02213e-13 -0.0206396
12.9424 -1.08373e-13 -0.0222311
12.9847 -1.14884e-13 -0.0238308
13.0271 -1.19706e-13 -0.02543
13.0696 -1.26498e-13 -0.027029
13.1121 -1.31425e-13 -0.0286205
13.1547 -1.37869e-13 -0.0302026
13.1974 -1.44872e-13 -0.0317704
13.2402 -1.49715e-13 -0.0333203
13.283 -1.56431e-13 -0.0348477
13.3259 -1.62213e-13 -0.0363497
13.3689 -1.67958e-13 -0.0378215
13.4119 -1.74499e-13 -0.0392599
13.455 -1.79335e-13 -0.0406624
13.4982 -1.847e-13 -0.0420242
13.5415 -1.89316e-13 -0.0433456
13.5848 -1.94342e-13 -0.0446217
13.6283 -1.996e-13 -0.0458522
13.6718 -2.03694e-13 -0.0470361
13.7153 -2.07459e-13 -0.0481709
13.759 -2.12048e-13 -0.0492586
13.8028 -2.15715e-13 -0.0502965
13.8466 -2.18876e-13 -0.0512874
13.8905 -2.22417e-13 -0.0522305
13.9345 -2.2569e-13 -0.0531276
13.9786 -2.28192e-13 -0.0539803
14.0227 -2.31017e-13 -0.0547897
14.067 -2.33633e-13 -0.0555585
14.1113 -2.35629e-13 -0.0562884
14.1558 -2.37505e-13 -0.0569818
14.2003 -2.39499e-13 -0.0576414
14.2449 -2.41344e-13 -0.0582694
14.2896 -2.42747e-13 -0.0588688
14.3344 -2.44356e-13 -0.0594414
14.3793 -2.45934e-13 -0.0599909
14.4243 -2.47512e-13 -0.0605186
14.4693 -2.48914e-13 -0.0610276
14.5145 -2.50344e-13 -0.0615202
14.5598 -2.52096e-13 -0.0619981
14.6052 -2.53437e-13 -0.0624637
14.6506 -2.54837e-13 -0.0629186
14.6962 -2.56207e-13 -0.0633645
14.7419 -2.57315e-13 -0.0638029
14.7877 -2.59734e-13 -0.064235
14.8336 -2.6087e-13 -0.064662
14.8796 -2.61918e-13 -0.0650843
14.9257 -2.63927e-13 -0.0655034
14.9719 -2.65092e-13 -0.0659188
15.0182 -2.655e-13 -0.0663314
15.0647 -2.66781e-13 -0.066741
15.1112 -2.68468e-13 -0.0671475
15.1579 -2.69023e-13 -0.0675506
15.2047 -2.70129e-13 -0.0679499
15.2516 -2.7112e-13 -0.0683444
15.2986 -2.70371e-13 -0.0687337
15.3458 -2.70957e-13 -0.0691162
15.393 -2.70153e-13 -0.0694915
15.4404 -2.70655e-13 -0.0698573
15.488 -2.70115e-13 -0.0702128
15.5356 -2.68217e-13 -0.0705561
15.5834 -2.69763e-13 -0.0708849
15.6313 -2.6735e-13 -0.0711976
15.6794 -2.66788e-13 -0.0714922
15.7276 -2.64468e-13 -0.0717653
15.7759 -2.63305e-13 -0.0720154
15.8243 -2.61797e-13 -0.0722395
15.873 -2.6084e-13 -0.0724344
15.9217 -2.55391e-13 -0.0725973
15.9706 -2.54584e-13 -0.0727256
16.0197 -2.51317e-13 -0.0728152
16.0689 -2.48961e-13 -0.0728635
16.1182 -2.44192e-13 -0.0728672
16.1677 -2.39888e-13 -0.0728228
16.2174 -2.377e-13 -0.0727265
16.2672 -2.32414e-13 -0.0725761
16.3172 -2.2953e-13 -0.072368
16.3674 -2.24095e-13 -0.0720988
16.4177 -2.21549e-13 -0.0717661
16.4682 -2.10646e-13 -0.071368
16.5189 -2.1056e-13 -0.0709011
16.5697 -2.06392e-13 -0.0703642
16.6208 -1.97559e-13 -0.0697557
16.672 -1.95805e-13 -0.0690749
16.7234 -1.87372e-13 -0.0683206
16.775 -1.81548e-13 -0.0674934
16.8268 -1.76202e-13 -0.0665938
16.8787 -1.70546e-13 -0.0656232
16.9309 -1.65609e-13 -0.0645824
16.9833 -1.56535e-13 -0.0634752
17.0359 -1.51195e-13 -0.0623042
17.0887 -1.43918e-13 -0.0610728
17.1418 -1.36347e-13 -0.059785
17.195 -1.26914e-13 -0.0584468
17.2485 -1.24032e-13 -0.0570625
17.3022 -1.12481e-13 -0.0556378
17.3562 -1.05696e-13 -0.054179
17.4104 -1.02704e-13 -0.052693
17.4648 -9.26401e-14 -0.0511857
17.5195 -8.96483e-14 -0.0496639
17.5744 -8.02505e-14 -0.0481341
17.6296 -7.29995e-14 -0.0466036
17.6851 -6.68623e-14 -0.0450782
17.7408 -5.93084e-14 -0.0435642
17.7969 -5.5304e-14 -0.0420668
17.8532 -5.00386e-14 -0.0405923
17.9098 -4.21786e-14 -0.0391448
17.9667 -4.0235e-14 -0.0377289
18.0239 -3.41605e-14 -0.0363477
18.0815 -2.80403e-14 -0.0350047
18.1393 -2.63442e-14 -0.0337021
18.1975 -2.2307e-14 -0.032442
18.256 -1.88958e-14 -0.0312249
18.3149 -1.65279e-14 -0.0300517
18.3742 -1.11026e-14 -0.0289222
18.4338 -9.2659e-15 -0.0278362
18.4938 -6.89606e-15 -0.0267924
18.5542 -2.73603e-15 -0.0257897
18.615 -7.037e-16 -0.0248259
18.6762 1.10474e-15 -0.0238995
18.7379 2.47743e-15 -0.0230081
18.8 5.63889e-15 -0.0221497
18.8625 9.02374e-15 -0.0213215
18.9255 1.02386e-14 -0.0205213
18.9891 1.40792e-14 -0.0197463
19.0531 1.64699e-14 -0.0189946
19.1177 1.80209e-14 -0.0182634
19.1828 2.09119e-14 -0.0175511
19.2484 2.32654e-14 -0.0168551
19.3147 2.42767e-14 -0.0161743
19.3816 2.70855e-14 -0.0155062
19.4491 2.95632e-14 -0.01485
19.5173 3.22115e-14 -0.0142037
19.5862 3.44034e-14 -0.0135669
19.6558 3.71367e-14 -0.0129379
19.7262 3.76072e-14 -0.0123165
19.7974 4.07841e-14 -0.0117015
19.8694 4.05865e-14 -0.011093
19.9423 4.13694e-14 -0.0104901
20.0162 4.2966e-14 -0.00989304
20.091 4.39572e-14 -0.00930107
20.1669 4.40922e-14 -0.00871473
20.244 4.39636e-14 -0.00813332
20.3222 4.3649e-14 -0.00755757
20.4016 4.29921e-14 -0.0069869
20.4825 4.24725e-14 -0.00642218
20.5648 4.18847e-14 -0.00586288
20.6487 4.1778e-14 -0.00530994
20.7344 4.02522e-14 -0.00476281
20.8219 3.91673e-14 -0.00422254
20.9115 3.76954e-14 -0.00368858
21.0034 3.56562e-14 -0.00316204
21.0979 3.393e-14 -0.00264228
21.1952 3.20363e-14 -0.00213106
21.2959 2.99578e-14 -0.00162701
21.4004 2.81097e-14 -0.00113154
21.5093 2.597e-14 -0.000644083
21.6237 2.37158e-14 -0.00016559
21.7448 2.1963e-14 0.00030442
21.8747 1.99363e-14 0.000764094
22.0165 1.85558e-14 0.00121472
22.1768 1.68121e-14 0.00165473
22.3723 1.59861e-14 0.00208509


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1Quantum/vANOOffP_FRG.txt <==
-22.3723 1.59949e-14 0.00208397
-22.1768 1.68173e-14 0.00165402
-22.0165 1.85646e-14 0.0012137
-21.8747 1.99433e-14 0.000763328
-21.7448 2.19718e-14 0.000303428
-21.6237 2.37228e-14 -0.000166386
-21.5093 2.59805e-14 -0.000645068
-21.4004 2.81167e-14 -0.00113236
-21.2959 2.99648e-14 -0.00162799
-21.1952 3.20416e-14 -0.0021319
-21.0979 3.39387e-14 -0.00264327
-21.0034 3.56632e-14 -0.00316289
-20.9115 3.77024e-14 -0.00368957
-20.8219 3.91743e-14 -0.00422342
-20.7344 4.02609e-14 -0.00476381
-20.6487 4.17868e-14 -0.00531083
-20.5648 4.18917e-14 -0.00586389
-20.4825 4.24812e-14 -0.00642309
-20.4016 4.30008e-14 -0.00698792
-20.3222 4.3656e-14 -0.0075585
-20.244 4.39724e-14 -0.00813435
-20.1669 4.4101e-14 -0.00871567
-20.091 4.3966e-14 -0.00930212
-20.0162 4.29748e-14 -0.009894
-19.9423 4.13782e-14 -0.0104911
-19.8694 4.05944e-14 -0.011094
-19.7974 4.07938e-14 -0.0117026
-19.7262 3.76152e-14 -0.0123175
-19.6558 3.71469e-14 -0.012939
-19.5862 3.44113e-14 -0.0135679
-19.5173 3.22195e-14 -0.0142049
-19.4491 2.95712e-14 -0.014851
-19.3816 2.70943e-14 -0.0155073
-19.3147 2.4285e-14 -0.0161753
-19.2484 2.32751e-14 -0.0168563
-19.1828 2.09207e-14 -0.0175521
-19.1177 1.80306e-14 -0.0182645
-19.0531 1.64778e-14 -0.0189957
-18.9891 1.40889e-14 -0.0197475
-18.9255 1.02474e-14 -0.0205225
-18.8625 9.03345e-15 -0.0213227
-18.8 5.64595e-15 -0.0221509
-18.7379 2.48804e-15 -0.0230093
-18.6762 1.11534e-15 -0.0239007
-18.615 -6.9486e-16 -0.0248271
-18.5542 -2.72719e-15 -0.0257909
-18.4938 -6.88544e-15 -0.0267937
-18.4338 -9.25882e-15 -0.0278375
-18.3742 -1.10955e-14 -0.0289235
-18.3149 -1.65172e-14 -0.030053
-18.256 -1.88887e-14 -0.0312263
-18.1975 -2.22999e-14 -0.0324433
-18.1393 -2.63336e-14 -0.0337036
-18.0815 -2.80296e-14 -0.0350061
-18.0239 -3.41498e-14 -0.0363491
-17.9667 -4.02279e-14 -0.0377303
-17.9098 -4.21644e-14 -0.0391463
-17.8532 -5.00315e-14 -0.0405937
-17.7969 -5.52969e-14 -0.0420683
-17.7408 -5.92942e-14 -0.0435656
-17.6851 -6.68481e-14 -0.0450798
-17.6296 -7.29852e-14 -0.0466051
-17.5744 -8.02363e-14 -0.0481357
-17.5195 -8.96341e-14 -0.0496655
-17.4648 -9.2633e-14 -0.0511874
-17.4104 -1.0269e-13 -0.0526946
-17.3562 -1.05689e-13 -0.0541807
-17.3022 -1.12474e-13 -0.0556395
-17.2485 -1.24018e-13 -0.0570642
-17.195 -1.269e-13 -0.0584486
-17.1418 -1.36333e-13 -0.0597869
-17.0887 -1.43904e-13 -0.0610746
-17.0359 -1.51181e-13 -0.0623061
-16.9833 -1.56521e-13 -0.0634771
-16.9309 -1.65595e-13 -0.0645844
-16.8787 -1.70532e-13 -0.0656251
-16.8268 -1.76188e-13 -0.0665958
-16.775 -1.81534e-13 -0.0674954
-16.7234 -1.87372e-13 -0.0683228
-16.672 -1.95777e-13 -0.069077
-16.6208 -1.97545e-13 -0.0697579
-16.5697 -2.06377e-13 -0.0703663
-16.5189 -2.10531e-13 -0.0709034
-16.4682 -2.10618e-13 -0.0713702
-16.4177 -2.21549e-13 -0.0717684
-16.3674 -2.24095e-13 -0.0721012
-16.3172 -2.2953e-13 -0.0723705
-16.2672 -2.32414e-13 -0.0725785
-16.2174 -2.37715e-13 -0.072729
-16.1677 -2.39902e-13 -0.0728253
-16.1182 -2.44192e-13 -0.0728698
-16.0689 -2.48975e-13 -0.0728661
-16.0197 -2.51317e-13 -0.072818
-15.9706 -2.54584e-13 -0.0727284
-15.9217 -2.55362e-13 -0.0726002
-15.873 -2.6084e-13 -0.0724373
-15.8243 -2.61797e-13 -0.0722425
-15.7759 -2.63305e-13 -0.0720185
-15.7276 -2.64468e-13 -0.0717685
-15.6794 -2.66788e-13 -0.0714955
-15.6313 -2.6735e-13 -0.071201
-15.5834 -2.69734e-13 -0.0708884
-15.5356 -2.68189e-13 -0.0705597
-15.488 -2.70086e-13 -0.0702165
-15.4404 -2.70626e-13 -0.0698612
-15.393 -2.70125e-13 -0.0694954
-15.3458 -2.70957e-13 -0.0691203
-15.2986 -2.70371e-13 -0.0687378
-15.2516 -2.71091e-13 -0.0683488
-15.2047 -2.701e-13 -0.0679543
-15.1579 -2.69023e-13 -0.0675552
-15.1112 -2.68468e-13 -0.0671523
-15.0647 -2.66781e-13 -0.0667461
-15.0182 -2.655e-13 -0.0663365
-14.9719 -2.65092e-13 -0.0659242
-14.9257 -2.63927e-13 -0.065509
-14.8796 -2.61889e-13 -0.0650901
-14.8336 -2.60841e-13 -0.064668
-14.7877 -2.59734e-13 -0.0642413
-14.7419 -2.57315e-13 -0.0638095
-14.6962 -2.56178e-13 -0.0633713
-14.6506 -2.54837e-13 -0.0629258
-14.6052 -2.53408e-13 -0.0624711
-14.5598 -2.52067e-13 -0.0620059
-14.5145 -2.50344e-13 -0.0615284
-14.4693 -2.48884e-13 -0.0610362
-14.4243 -2.47512e-13 -0.0605277
-14.3793 -2.45905e-13 -0.0600003
-14.3344 -2.44327e-13 -0.0594514
-14.2896 -2.42747e-13 -0.0588793
-14.2449 -2.41314e-13 -0.0582805
-14.2003 -2.39469e-13 -0.0576532
-14.1558 -2.37447e-13 -0.0569943
-14.1113 -2.35599e-13 -0.0563016
-14.067 -2.33574e-13 -0.0555725
-14.0227 -2.30987e-13 -0.0548046
-13.9786 -2.28192e-13 -0.0539962
-13.9345 -2.2566e-13 -0.0531446
-13.8905 -2.22358e-13 -0.0522488
-13.8466 -2.18846e-13 -0.051307
-13.8028 -2.15656e-13 -0.0503176
-13.759 -2.11989e-13 -0.0492813
-13.7153 -2.07429e-13 -0.0481957
-13.6718 -2.03635e-13 -0.0470629
-13.6283 -1.9954e-13 -0.0458816
-13.5848 -1.94283e-13 -0.0446537
-13.5415 -1.89287e-13 -0.0433808
-13.4982 -1.84641e-13 -0.0420632
-13.455 -1.79246e-13 -0.0407056
-13.4119 -1.74409e-13 -0.039308
-13.3689 -1.67839e-13 -0.0378754
-13.3259 -1.62124e-13 -0.0364104
-13.283 -1.56311e-13 -0.0349167
-13.2402 -1.49595e-13 -0.0333991
-13.1974 -1.44723e-13 -0.0318611
-13.1547 -1.3769e-13 -0.0303075
-13.1121 -1.31245e-13 -0.0287431
-13.0696 -1.26289e-13 -0.0271731
-13.0271 -1.19497e-13 -0.0256005
-12.9847 -1.14704e-13 -0.0240333
-12.9424 -1.08163e-13 -0.0224717
-12.9001 -1.02123e-13 -0.0209237
-12.8579 -9.70955e-14 -0.0193891
-12.8158 -9.26927e-14 -0.0178694
-12.7737 -8.5059e-14 -0.0163678
-12.7317 -8.10616e-14 -0.01488
-12.6898 -7.6243e-14 -0.0134143
-12.6479 -7.04496e-14 -0.011971
-12.6061 -6.65514e-14 -0.0105568
-12.5643 -6.41599e-14 -0.0091778
-12.5226 -5.96896e-14 -0.00783195
-12.481 -5.66669e-14 -0.00652732
-12.4394 -5.35024e-14 -0.00525853
-12.3979 -4.97098e-14 -0.00402925
-12.3565 -4.60777e-14 -0.00283889
-12.3151 -4.39759e-14 -0.00168446
-12.2738 -4.05758e-14 -0.000570317
-12.2325 -3.88618e-14 0.000509937
-12.1913 -3.67632e-14 0.00155217
-12.1501 -3.45691e-14 0.00256017
-12.109 -3.27227e-14 0.00353544
-12.068 -2.98932e-14 0.00447551
-12.027 -2.9234e-14 0.00538765
-11.986 -2.55675e-14 0.00626558
-11.9452 -2.47647e-14 0.00711821
-11.9043 -2.13478e-14 0.0079405
-11.8636 -1.98778e-14 0.0087375
-11.8228 -1.90055e-14 0.00951043
-11.7822 -1.77461e-14 0.0102574
-11.7415 -1.63761e-14 0.0109857
-11.701 -1.5096e-14 0.0116891
-11.6605 -1.38441e-14 0.0123769
-11.62 -1.38594e-14 0.0130432
-11.5796 -1.10069e-14 0.0136944
-11.5392 -1.0026e-14 0.0143296
-11.4989 -7.42704e-15 0.0149491
-11.4587 -7.09333e-15 0.0155585
-11.4184 -6.08926e-15 0.0161516
-11.3783 -4.27213e-15 0.0167392
-11.3381 -3.46544e-15 0.0173118
-11.2981 -2.51621e-15 0.017881
-11.2581 -3.28594e-16 0.0184389
-11.2181 7.28481e-16 0.0189926
-11.1781 2.98806e-15 0.0195415
-11.1383 3.10167e-15 0.0200837
-11.0984 5.50347e-15 0.0206276
-11.0586 8.23405e-15 0.0211632
-11.0189 9.30852e-15 0.0217044
-10.9792 1.20589e-14 0.0222386
-10.9395 1.41685e-14 0.022779
-10.8999 1.53342e-14 0.0233164
-10.8603 1.78816e-14 0.0238577
-10.8208 1.98092e-14 0.0244022
-10.7813 2.23697e-14 0.0249471
-10.7418 2.4802e-14 0.0255009
-10.7024 2.80537e-14 0.0260528
-10.6631 2.97591e-14 0.0266165
-10.6238 3.28114e-14 0.0271783
-10.5845 3.53046e-14 0.0277523
-10.5452 3.82938e-14 0.0283268
-10.506 4.0979e-14 0.0289108
-10.4669 4.44193e-14 0.0295
-10.4278 4.72989e-14 0.0300945
-10.3887 5.06707e-14 0.0306993
-10.3496 5.33591e-14 0.0313056
-10.3106 5.60843e-14 0.0319252
-10.2717 6.00644e-14 0.0325446
-10.2328 6.20109e-14 0.0331773
-10.1939 6.44875e-14 0.0338111
-10.155 6.74682e-14 0.0344556
-10.1162 7.0524e-14 0.0351044
-10.0774 7.23549e-14 0.0357594
-10.0387 7.48498e-14 0.0364229
-10 7.7607e-14 0.0370878
-9.96134 7.90794e-14 0.0377651
-9.92271 8.11115e-14 0.0384399
-9.88412 8.32662e-14 0.039129
-9.84557 8.4124e-14 0.0398132
-9.80704 8.49568e-14 0.040512
-9.76856 8.62767e-14 0.0412051
-9.73011 8.77697e-14 0.0419115
-9.69169 8.86409e-14 0.0426132
-9.65331 9.02904e-14 0.0433239
-9.61496 9.13916e-14 0.044034
-9.57664 9.32269e-14 0.0447466
-9.53836 9.43165e-14 0.0454639
-9.50011 9.63415e-14 0.0461772
-9.46189 9.90137e-14 0.0468978
-9.42371 1.01672e-13 0.0476105
-9.38556 1.03708e-13 0.04833
-9.34744 1.0817e-13 0.0490412
-9.30935 1.11513e-13 0.0497565
-9.2713 1.15522e-13 0.050464
-9.23327 1.20857e-13 0.0511716
-9.19528 1.25714e-13 0.051872
-9.15732 1.31352e-13 0.0525672
-9.11939 1.36163e-13 0.0532572
-9.08149 1.44655e-13 0.0539362
-9.04362 1.49656e-13 0.0546125
-9.00578 1.56818e-13 0.0552718
-8.96797 1.62305e-13 0.0559297
-8.93019 1.69435e-13 0.0565656
-8.89244 1.76275e-13 0.0572005
-8.85471 1.82184e-13 0.0578099
-8.81702 1.89272e-13 0.0584187
-8.77936 1.94882e-13 0.0589995
-8.74172 2.00985e-13 0.0595785
-8.70412 2.06578e-13 0.0601304
-8.66654 2.12774e-13 0.0606766
-8.62899 2.15621e-13 0.0612008
-8.59146 2.20231e-13 0.0617152
-8.55397 2.22571e-13 0.0622147
-8.5165 2.26372e-13 0.0627016
-8.47906 2.25416e-13 0.0631808
-8.44165 2.2846e-13 0.0636482
-8.40426 2.28567e-13 0.0641136
-8.3669 2.30288e-13 0.064572
-8.32956 2.27505e-13 0.0650337
-8.29226 2.31267e-13 0.0654945
-8.25497 2.28565e-13 0.0659645
-8.21772 2.28979e-13 0.0664381
-8.18049 2.26225e-13 0.0669262
-8.14328 2.29196e-13 0.0674193
-8.1061 2.25134e-13 0.0679301
-8.06895 2.2656e-13 0.0684425
-8.03182 2.25669e-13 0.06897
-7.99471 2.28979e-13 0.0694915
-7.95763 2.28929e-13 0.0700128
-7.92058 2.27829e-13 0.0705168
-7.88355 2.29942e-13 0.0709907
-7.84654 2.32549e-13 0.0714308
-7.80955 2.32145e-13 0.0717995
-7.77259 2.32835e-13 0.0721113
-7.73566 2.32567e-13 0.0723054
-7.69874 2.33894e-13 0.0724126
-7.66185 2.31059e-13 0.0723589
-7.62498 2.27351e-13 0.0721853
-7.58814 2.2464e-13 0.071817
-7.55132 2.20063e-13 0.0713003
-7.51452 2.13093e-13 0.070569
-7.47774 2.05406e-13 0.0696722
-7.44099 1.96955e-13 0.0685563
-7.40425 1.90002e-13 0.0672756
-7.36754 1.81329e-13 0.0657837
-7.33085 1.70912e-13 0.0641481
-7.29418 1.61867e-13 0.0623193
-7.25754 1.54485e-13 0.0603817
-7.22091 1.45969e-13 0.0582783
-7.18431 1.352e-13 0.0561037
-7.14772 1.26585e-13 0.0537984
-7.11116 1.19744e-13 0.0514545
-7.07462 1.12567e-13 0.0490185
-7.0381 1.02418e-13 0.0465669
-7.00159 9.63552e-14 0.0440608
-6.96511 9.23803e-14 0.0415519
-6.92865 8.60196e-14 0.0390209
-6.89221 7.93593e-14 0.0364915
-6.85579 7.60817e-14 0.0339653
-6.81938 7.34848e-14 0.0314385
-6.783 6.78746e-14 0.0289338
-6.74664 6.4326e-14 0.0264228
-6.71029 6.21514e-14 0.0239483
-6.67397 6.00541e-14 0.0214604
-6.63766 5.74332e-14 0.0190208
-6.60137 5.29931e-14 0.0165625
-6.5651 5.20045e-14 0.0141637
-6.52885 5.11334e-14 0.0117448
-6.49262 4.89944e-14 0.00939745
-6.4564 4.7152e-14 0.00703387
-6.42021 4.60371e-14 0.0047557
-6.38403 4.62126e-14 0.00247165
-6.34786 4.36743e-14 0.000288899
-6.31172 4.32005e-14 -0.00188286
-6.27559 4.23956e-14 -0.00393556
-6.23949 4.1899e-14 -0.00595453
-6.20339 3.88268e-14 -0.0078358
-6.16732 4.06177e-14 -0.00965595
-6.13126 3.91852e-14 -0.0113206
-6.09522 3.89356e-14 -0.0128939
-6.05919 3.66071e-14 -0.0142968
-6.02319 3.87652e-14 -0.0155778
-5.9872 3.72113e-14 -0.0166794
-5.95122 3.77383e-14 -0.0176307
-5.91526 3.63284e-14 -0.0184018
-5.87932 3.86921e-14 -0.0190001
-5.84339 3.84223e-14 -0.0194274
-5.80748 4.16453e-14 -0.0196694
-5.77158 4.14949e-14 -0.019761
-5.7357 4.76395e-14 -0.0196677
-5.69984 4.86901e-14 -0.0194571
-5.66399 5.47385e-14 -0.0190762
-5.62815 5.53822e-14 -0.0186244
-5.59233 6.33656e-14 -0.0180308
-5.55653 6.21479e-14 -0.0174255
-5.52074 6.84994e-14 -0.0167189
-5.48497 6.69422e-14 -0.0160701
-5.4492 7.36603e-14 -0.0153695
-5.41346 7.04888e-14 -0.0148026
-5.37773 7.48335e-14 -0.0142379
-5.34201 7.18953e-14 -0.0138836
-5.30631 7.79919e-14 -0.0135842
-5.27062 7.34577e-14 -0.0135668
-5.23494 7.56832e-14 -0.0136506
-5.19928 7.52086e-14 -0.0140766
-5.16363 7.74697e-14 -0.014639
-5.128 7.36243e-14 -0.0155881
-5.09237 7.3096e-14 -0.0166956
-5.05677 7.29406e-14 -0.0182161
-5.02117 7.23906e-14 -0.0199039
-4.98559 7.08575e-14 -0.0220129
-4.95002 6.77847e-14 -0.0242864
-4.91446 6.6884e-14 -0.0269752
-4.87892 6.16651e-14 -0.0298158
-4.84339 5.91681e-14 -0.0330562
-4.80787 5.2766e-14 -0.0364291
-4.77237 4.7182e-14 -0.0401797
-4.73687 4.23063e-14 -0.0440399
-4.70139 3.28146e-14 -0.0482517
-4.66592 2.55872e-14 -0.0525489
-4.63046 1.92223e-14 -0.0571687
-4.59502 1.13805e-14 -0.0618504
-4.55958 1.64948e-15 -0.0668219
-4.52416 -7.84597e-15 -0.0718352
-4.48875 -1.96456e-14 -0.0770999
-4.45335 -3.39119e-14 -0.0823908
-4.41797 -4.70951e-14 -0.0878878
-4.38259 -6.38481e-14 -0.0933976
-4.34722 -7.81459e-14 -0.0990624
-4.31187 -9.61006e-14 -0.104725
-4.27653 -1.11536e-13 -0.110487
-4.24119 -1.28589e-13 -0.116227
-4.20587 -1.4728e-13 -0.122006
-4.17056 -1.64153e-13 -0.127737
-4.13526 -1.84469e-13 -0.133437
-4.09997 -2.02305e-13 -0.139059
-4.06469 -2.22334e-13 -0.144565
-4.02942 -2.41382e-13 -0.149956
-3.99416 -2.59805e-13 -0.155132
-3.95891 -2.75515e-13 -0.160145
-3.92367 -2.91565e-13 -0.164824
-3.88844 -3.00889e-13 -0.169272
-3.85322 -3.14088e-13 -0.173254
-3.81801 -3.18848e-13 -0.176909
-3.7828 -3.34382e-13 -0.179947
-3.74761 -3.38062e-13 -0.182535
-3.71243 -3.57814e-13 -0.184326
-3.67726 -3.61745e-13 -0.185529
-3.64209 -3.9382e-13 -0.185705
-3.60694 -4.01627e-13 -0.185156
-3.57179 -4.39191e-13 -0.183292
-3.53665 -4.42325e-13 -0.180563
-3.50152 -4.71242e-13 -0.176188
-3.4664 -4.7739e-13 -0.170796
-3.43129 -4.89205e-13 -0.163424
-3.39619 -4.86036e-13 -0.154863
-3.36109 -4.71946e-13 -0.144023
-3.32601 -4.59769e-13 -0.131821
-3.29093 -4.29634e-13 -0.117121
-3.25586 -3.83214e-13 -0.100923
-3.2208 -3.18054e-13 -0.0821346
-3.18574 -2.71502e-13 -0.0618131
-3.1507 -1.96556e-13 -0.0389848
-3.11566 -1.40147e-13 -0.0147636
-3.08063 -2.641e-14 0.0116544
-3.0456 -8.32708e-15 0.0390866
-3.01059 7.93656e-14 0.068118
-2.97558 1.02934e-13 0.0975101
-2.94058 2.00309e-13 0.127561
-2.90558 1.74426e-13 0.157024
-2.87059 2.18563e-13 0.185854
-2.83561 2.18004e-13 0.212868
-2.80064 2.79951e-13 0.237689
-2.76567 2.46914e-13 0.259335
-2.73071 2.626e-13 0.277197
-2.69576 2.69129e-13 0.290744
-2.66081 2.70362e-13 0.299314
-2.62587 2.25332e-13 0.30312
-2.59094 1.69477e-13 0.301655
-2.55601 1.89146e-13 0.295971
-2.52109 8.46831e-14 0.285852
-2.48617 1.53484e-13 0.272911
-2.45126 3.49087e-14 0.257163
-2.41636 1.54288e-13 0.240273
-2.38146 1.88115e-14 0.222282
-2.34657 1.22032e-13 0.204509
-2.31168 3.4179e-14 0.186868
-2.2768 1.10046e-13 0.170242
-2.24192 2.72091e-14 0.1544
-2.20705 8.11892e-14 0.139902
-2.17219 4.55408e-14 0.126427
-2.13733 8.63687e-14 0.114358
-2.10247 4.15111e-14 0.103331
-2.06762 6.83124e-14 0.0936449
-2.03278 5.45313e-14 0.0849262
-1.99794 7.2416e-14 0.0774283
-1.9631 4.78931e-14 0.0707841
-1.92827 5.60752e-14 0.0652243
-1.89345 5.33875e-14 0.0603931
-1.85862 5.96036e-14 0.0565088
-1.82381 4.721e-14 0.0532323
-1.78899 4.61815e-14 0.0507728
-1.75419 4.60034e-14 0.0488129
-1.71938 4.75326e-14 0.0475524
-1.68458 3.73086e-14 0.0467001
-1.64979 3.60084e-14 0.0464453
-1.61499 3.09057e-14 0.0465241
-1.58021 3.49353e-14 0.0471158
-1.54542 2.41739e-14 0.0479823
-1.51064 2.63392e-14 0.049295
-1.47586 2.02887e-14 0.0508372
-1.44109 2.59849e-14 0.0527764
-1.40632 1.94657e-14 0.0549116
-1.37155 2.12979e-14 0.0574115
-1.33679 1.9447e-14 0.060084
-1.30203 2.13868e-14 0.0631042
-1.26727 2.26866e-14 0.0662828
-1.23251 1.82771e-14 0.0698067
-1.19776 2.55753e-14 0.0734825
-1.16301 1.86317e-14 0.0775146
-1.12827 3.29472e-14 0.081699
-1.09352 1.66582e-14 0.0862632
-1.05878 3.78044e-14 0.0909853
-1.02405 1.63102e-14 0.0961227
-0.989309 4.50258e-14 0.101427
-0.954576 1.40666e-14 0.107194
-0.919844 4.74078e-14 0.113138
-0.885115 1.56328e-14 0.119602
-0.850388 5.06166e-14 0.126252
-0.815663 1.60999e-14 0.13349
-0.78094 4.4318e-14 0.140916
-0.746219 2.01808e-14 0.149006
-0.711499 3.47126e-14 0.157278
-0.676781 2.04106e-14 0.166296
-0.642065 9.98558e-15 0.175472
-0.60735 2.53661e-14 0.185482
-0.572637 -2.7238e-14 0.195601
-0.537925 2.70003e-14 0.206641
-0.503214 -8.73452e-14 0.217706
-0.468504 4.22885e-14 0.229771
-0.433796 -1.63893e-13 0.241728
-0.399089 4.98721e-14 0.25474
-0.364382 -2.58248e-13 0.267444
-0.329676 5.32805e-14 0.281201
-0.294972 -3.71847e-13 0.294349
-0.260267 1.47219e-14 0.308417
-0.225564 -4.78544e-13 0.321401
-0.190861 -4.23262e-14 0.334985
-0.156158 -4.74982e-13 0.346686
-0.121456 -2.40425e-13 0.358143
-0.0867541 -2.04446e-13 0.366722
-0.0520524 -7.67853e-13 0.373604
-0.0173508 1.57728e-12 0.376222
0.0173508 1.57728e-12 0.376222
0.0520524 -7.67853e-13 0.373604
0.0867541 -2.04446e-13 0.366722
0.121456 -2.40425e-13 0.358143
0.156158 -4.74982e-13 0.346686
0.190861 -4.23262e-14 0.334985
0.225564 -4.78544e-13 0.321401
0.260267 1.47219e-14 0.308417
0.294972 -3.71847e-13 0.294349
0.329676 5.32805e-14 0.281201
0.364382 -2.58248e-13 0.267444
0.399089 4.98721e-14 0.25474
0.433796 -1.63893e-13 0.241728
0.468504 4.22885e-14 0.229771
0.503214 -8.73452e-14 0.217706
0.537925 2.70003e-14 0.206641
0.572637 -2.7238e-14 0.195601
0.60735 2.53661e-14 0.185482
0.642065 9.98558e-15 0.175472
0.676781 2.04106e-14 0.166296
0.711499 3.47126e-14 0.157278
0.746219 2.01808e-14 0.149006
0.78094 4.4318e-14 0.140916
0.815663 1.60999e-14 0.13349
0.850388 5.06166e-14 0.126252
0.885115 1.56328e-14 0.119602
0.919844 4.74078e-14 0.113138
0.954576 1.40666e-14 0.107194
0.989309 4.50258e-14 0.101427
1.02405 1.63102e-14 0.0961227
1.05878 3.78044e-14 0.0909853
1.09352 1.66582e-14 0.0862632
1.12827 3.29472e-14 0.081699
1.16301 1.86317e-14 0.0775146
1.19776 2.55753e-14 0.0734825
1.23251 1.82771e-14 0.0698067
1.26727 2.26866e-14 0.0662828
1.30203 2.13868e-14 0.0631042
1.33679 1.9447e-14 0.060084
1.37155 2.12979e-14 0.0574115
1.40632 1.94657e-14 0.0549116
1.44109 2.59849e-14 0.0527764
1.47586 2.02887e-14 0.0508372
1.51064 2.63392e-14 0.049295
1.54542 2.41739e-14 0.0479823
1.58021 3.49353e-14 0.0471158
1.61499 3.09057e-14 0.0465241
1.64979 3.60084e-14 0.0464453
1.68458 3.73086e-14 0.0467001
1.71938 4.75326e-14 0.0475524
1.75419 4.60034e-14 0.0488129
1.78899 4.61815e-14 0.0507728
1.82381 4.721e-14 0.0532323
1.85862 5.96036e-14 0.0565088
1.89345 5.33875e-14 0.0603931
1.92827 5.60752e-14 0.0652243
1.9631 4.78931e-14 0.0707841
1.99794 7.2416e-14 0.0774283
2.03278 5.45313e-14 0.0849262
2.06762 6.83124e-14 0.0936449
2.10247 4.15111e-14 0.103331
2.13733 8.63687e-14 0.114358
2.17219 4.55408e-14 0.126427
2.20705 8.11892e-14 0.139902
2.24192 2.72091e-14 0.1544
2.2768 1.10046e-13 0.170242
2.31168 3.4179e-14 0.186868
2.34657 1.22032e-13 0.204509
2.38146 1.88115e-14 0.222282
2.41636 1.54288e-13 0.240273
2.45126 3.49087e-14 0.257163
2.48617 1.53484e-13 0.272911
2.52109 8.46831e-14 0.285852
2.55601 1.89146e-13 0.295971
2.59094 1.69477e-13 0.301655
2.62587 2.25332e-13 0.30312
2.66081 2.70362e-13 0.299314
2.69576 2.69129e-13 0.290744
2.73071 2.626e-13 0.277197
2.76567 2.46914e-13 0.259335
2.80064 2.79951e-13 0.237689
2.83561 2.18004e-13 0.212868
2.87059 2.18563e-13 0.185854
2.90558 1.74426e-13 0.157024
2.94058 2.00309e-13 0.127561
2.97558 1.02934e-13 0.0975101
3.01059 7.93656e-14 0.068118
3.0456 -8.32708e-15 0.0390866
3.08063 -2.641e-14 0.0116544
3.11566 -1.40147e-13 -0.0147636
3.1507 -1.96556e-13 -0.0389848
3.18574 -2.71502e-13 -0.0618131
3.2208 -3.18054e-13 -0.0821346
3.25586 -3.83214e-13 -0.100923
3.29093 -4.29634e-13 -0.117121
3.32601 -4.59769e-13 -0.131821
3.36109 -4.71946e-13 -0.144023
3.39619 -4.86036e-13 -0.154863
3.43129 -4.89205e-13 -0.163424
3.4664 -4.7739e-13 -0.170796
3.50152 -4.71242e-13 -0.176188
3.53665 -4.42325e-13 -0.180563
3.57179 -4.39191e-13 -0.183292
3.60694 -4.01627e-13 -0.185156
3.64209 -3.9382e-13 -0.185705
3.67726 -3.61745e-13 -0.185529
3.71243 -3.57814e-13 -0.184326
3.74761 -3.38062e-13 -0.182535
3.7828 -3.34382e-13 -0.179947
3.81801 -3.18848e-13 -0.176909
3.85322 -3.14088e-13 -0.173254
3.88844 -3.00889e-13 -0.169272
3.92367 -2.91565e-13 -0.164824
3.95891 -2.75515e-13 -0.160145
3.99416 -2.59805e-13 -0.155132
4.02942 -2.41382e-13 -0.149956
4.06469 -2.22334e-13 -0.144565
4.09997 -2.02305e-13 -0.139059
4.13526 -1.84469e-13 -0.133437
4.17056 -1.64153e-13 -0.127737
4.20587 -1.4728e-13 -0.122006
4.24119 -1.28589e-13 -0.116227
4.27653 -1.11536e-13 -0.110487
4.31187 -9.61006e-14 -0.104725
4.34722 -7.81459e-14 -0.0990624
4.38259 -6.38481e-14 -0.0933976
4.41797 -4.70951e-14 -0.0878878
4.45335 -3.39119e-14 -0.0823908
4.48875 -1.96456e-14 -0.0770999
4.52416 -7.84597e-15 -0.0718352
4.55958 1.64948e-15 -0.0668219
4.59502 1.13805e-14 -0.0618504
4.63046 1.92223e-14 -0.0571687
4.66592 2.55872e-14 -0.0525489
4.70139 3.28146e-14 -0.0482517
4.73687 4.23063e-14 -0.0440399
4.77237 4.7182e-14 -0.0401797
4.80787 5.2766e-14 -0.0364291
4.84339 5.91681e-14 -0.0330562
4.87892 6.16651e-14 -0.0298158
4.91446 6.6884e-14 -0.0269752
4.95002 6.77847e-14 -0.0242864
4.98559 7.08575e-14 -0.0220129
5.02117 7.23906e-14 -0.0199039
5.05677 7.29406e-14 -0.0182161
5.09237 7.3096e-14 -0.0166956
5.128 7.36243e-14 -0.0155881
5.16363 7.74697e-14 -0.014639
5.19928 7.52086e-14 -0.0140766
5.23494 7.56832e-14 -0.0136506
5.27062 7.34577e-14 -0.0135668
5.30631 7.79919e-14 -0.0135842
5.34201 7.18953e-14 -0.0138836
5.37773 7.48335e-14 -0.0142379
5.41346 7.04888e-14 -0.0148026
5.4492 7.36603e-14 -0.0153695
5.48497 6.69422e-14 -0.0160701
5.52074 6.84994e-14 -0.0167189
5.55653 6.21479e-14 -0.0174255
5.59233 6.33656e-14 -0.0180308
5.62815 5.53822e-14 -0.0186244
5.66399 5.47385e-14 -0.0190762
5.69984 4.86901e-14 -0.0194571
5.7357 4.76395e-14 -0.0196677
5.77158 4.14949e-14 -0.019761
5.80748 4.16453e-14 -0.0196694
5.84339 3.84223e-14 -0.0194274
5.87932 3.86921e-14 -0.0190001
5.91526 3.63284e-14 -0.0184018
5.95122 3.77383e-14 -0.0176307
5.9872 3.72113e-14 -0.0166794
6.02319 3.87652e-14 -0.0155778
6.05919 3.66071e-14 -0.0142968
6.09522 3.89356e-14 -0.0128939
6.13126 3.91852e-14 -0.0113206
6.16732 4.06177e-14 -0.00965595
6.20339 3.88268e-14 -0.0078358
6.23949 4.1899e-14 -0.00595453
6.27559 4.23956e-14 -0.00393556
6.31172 4.32005e-14 -0.00188286
6.34786 4.36743e-14 0.000288899
6.38403 4.62126e-14 0.00247165
6.42021 4.60371e-14 0.0047557
6.4564 4.7152e-14 0.00703387
6.49262 4.89944e-14 0.00939745
6.52885 5.11334e-14 0.0117448
6.5651 5.20045e-14 0.0141637
6.60137 5.29931e-14 0.0165625
6.63766 5.74332e-14 0.0190208
6.67397 6.00541e-14 0.0214604
6.71029 6.21514e-14 0.0239483
6.74664 6.4326e-14 0.0264228
6.783 6.78746e-14 0.0289338
6.81938 7.34848e-14 0.0314385
6.85579 7.60817e-14 0.0339653
6.89221 7.93593e-14 0.0364915
6.92865 8.60196e-14 0.0390209
6.96511 9.23803e-14 0.0415519
7.00159 9.63552e-14 0.0440608
7.0381 1.02418e-13 0.0465669
7.07462 1.12567e-13 0.0490185
7.11116 1.19744e-13 0.0514545
7.14772 1.26585e-13 0.0537984
7.18431 1.352e-13 0.0561037
7.22091 1.45969e-13 0.0582783
7.25754 1.54485e-13 0.0603817
7.29418 1.61867e-13 0.0623193
7.33085 1.70912e-13 0.0641481
7.36754 1.81329e-13 0.0657837
7.40425 1.90002e-13 0.0672756
7.44099 1.96955e-13 0.0685563
7.47774 2.05406e-13 0.0696722
7.51452 2.13093e-13 0.070569
7.55132 2.20063e-13 0.0713003
7.58814 2.2464e-13 0.071817
7.62498 2.27351e-13 0.0721853
7.66185 2.31059e-13 0.0723589
7.69874 2.33894e-13 0.0724126
7.73566 2.32567e-13 0.0723054
7.77259 2.32835e-13 0.0721113
7.80955 2.32145e-13 0.0717995
7.84654 2.32549e-13 0.0714308
7.88355 2.29942e-13 0.0709907
7.92058 2.27829e-13 0.0705168
7.95763 2.28929e-13 0.0700128
7.99471 2.28979e-13 0.0694915
8.03182 2.25669e-13 0.06897
8.06895 2.2656e-13 0.0684425
8.1061 2.25134e-13 0.0679301
8.14328 2.29196e-13 0.0674193
8.18049 2.26225e-13 0.0669262
8.21772 2.28979e-13 0.0664381
8.25497 2.28565e-13 0.0659645
8.29226 2.31267e-13 0.0654945
8.32956 2.27505e-13 0.0650337
8.3669 2.30288e-13 0.064572
8.40426 2.28567e-13 0.0641136
8.44165 2.2846e-13 0.0636482
8.47906 2.25416e-13 0.0631808
8.5165 2.26372e-13 0.0627016
8.55397 2.22571e-13 0.0622147
8.59146 2.20231e-13 0.0617152
8.62899 2.15621e-13 0.0612008
8.66654 2.12774e-13 0.0606766
8.70412 2.06578e-13 0.0601304
8.74172 2.00985e-13 0.0595785
8.77936 1.94882e-13 0.0589995
8.81702 1.89272e-13 0.0584187
8.85471 1.82184e-13 0.0578099
8.89244 1.76275e-13 0.0572005
8.93019 1.69435e-13 0.0565656
8.96797 1.62305e-13 0.0559297
9.00578 1.56818e-13 0.0552718
9.04362 1.49656e-13 0.0546125
9.08149 1.44655e-13 0.0539362
9.11939 1.36163e-13 0.0532572
9.15732 1.31352e-13 0.0525672
9.19528 1.25714e-13 0.051872
9.23327 1.20857e-13 0.0511716
9.2713 1.15522e-13 0.050464
9.30935 1.11513e-13 0.0497565
9.34744 1.0817e-13 0.0490412
9.38556 1.03708e-13 0.04833
9.42371 1.01672e-13 0.0476105
9.46189 9.90137e-14 0.0468978
9.50011 9.63415e-14 0.0461772
9.53836 9.43165e-14 0.0454639
9.57664 9.32269e-14 0.0447466
9.61496 9.13916e-14 0.044034
9.65331 9.02904e-14 0.0433239
9.69169 8.86409e-14 0.0426132
9.73011 8.77697e-14 0.0419115
9.76856 8.62767e-14 0.0412051
9.80704 8.49568e-14 0.040512
9.84557 8.4124e-14 0.0398132
9.88412 8.32662e-14 0.039129
9.92271 8.11115e-14 0.0384399
9.96134 7.90794e-14 0.0377651
10 7.7607e-14 0.0370878
10.0387 7.48498e-14 0.0364229
10.0774 7.23549e-14 0.0357594
10.1162 7.0524e-14 0.0351044
10.155 6.74682e-14 0.0344556
10.1939 6.44875e-14 0.0338111
10.2328 6.20109e-14 0.0331773
10.2717 6.00644e-14 0.0325446
10.3106 5.60843e-14 0.0319252
10.3496 5.33591e-14 0.0313056
10.3887 5.06707e-14 0.0306993
10.4278 4.72989e-14 0.0300945
10.4669 4.44193e-14 0.0295
10.506 4.0979e-14 0.0289108
10.5452 3.82938e-14 0.0283268
10.5845 3.53046e-14 0.0277523
10.6238 3.28114e-14 0.0271783
10.6631 2.97591e-14 0.0266165
10.7024 2.80537e-14 0.0260528
10.7418 2.4802e-14 0.0255009
10.7813 2.23697e-14 0.0249471
10.8208 1.98092e-14 0.0244022
10.8603 1.78816e-14 0.0238577
10.8999 1.53342e-14 0.0233164
10.9395 1.41685e-14 0.022779
10.9792 1.20589e-14 0.0222386
11.0189 9.30852e-15 0.0217044
11.0586 8.23405e-15 0.0211632
11.0984 5.50347e-15 0.0206276
11.1383 3.10167e-15 0.0200837
11.1781 2.98806e-15 0.0195415
11.2181 7.28481e-16 0.0189926
11.2581 -3.28594e-16 0.0184389
11.2981 -2.51621e-15 0.017881
11.3381 -3.46544e-15 0.0173118
11.3783 -4.27213e-15 0.0167392
11.4184 -6.08926e-15 0.0161516
11.4587 -7.09333e-15 0.0155585
11.4989 -7.42704e-15 0.0149491
11.5392 -1.0026e-14 0.0143296
11.5796 -1.10069e-14 0.0136944
11.62 -1.38594e-14 0.0130432
11.6605 -1.38441e-14 0.0123769
11.701 -1.5096e-14 0.0116891
11.7415 -1.63761e-14 0.0109857
11.7822 -1.77461e-14 0.0102574
11.8228 -1.90055e-14 0.00951043
11.8636 -1.98778e-14 0.0087375
11.9043 -2.13478e-14 0.0079405
11.9452 -2.47647e-14 0.00711821
11.986 -2.55675e-14 0.00626558
12.027 -2.9234e-14 0.00538765
12.068 -2.98932e-14 0.00447551
12.109 -3.27227e-14 0.00353544
12.1501 -3.45691e-14 0.00256017
12.1913 -3.67632e-14 0.00155217
12.2325 -3.88618e-14 0.000509937
12.2738 -4.05758e-14 -0.000570317
12.3151 -4.39759e-14 -0.00168446
12.3565 -4.60777e-14 -0.00283889
12.3979 -4.97098e-14 -0.00402925
12.4394 -5.35024e-14 -0.00525853
12.481 -5.66669e-14 -0.00652732
12.5226 -5.96896e-14 -0.00783195
12.5643 -6.41599e-14 -0.0091778
12.6061 -6.65514e-14 -0.0105568
12.6479 -7.04496e-14 -0.011971
12.6898 -7.6243e-14 -0.0134143
12.7317 -8.10616e-14 -0.01488
12.7737 -8.5059e-14 -0.0163678
12.8158 -9.26927e-14 -0.0178694
12.8579 -9.70955e-14 -0.0193891
12.9001 -1.02123e-13 -0.0209237
12.9424 -1.08163e-13 -0.0224717
12.9847 -1.14704e-13 -0.0240333
13.0271 -1.19497e-13 -0.0256005
13.0696 -1.26289e-13 -0.0271731
13.1121 -1.31245e-13 -0.0287431
13.1547 -1.3769e-13 -0.0303075
13.1974 -1.44723e-13 -0.0318611
13.2402 -1.49595e-13 -0.0333991
13.283 -1.56311e-13 -0.0349167
13.3259 -1.62124e-13 -0.0364104
13.3689 -1.67839e-13 -0.0378754
13.4119 -1.74409e-13 -0.039308
13.455 -1.79246e-13 -0.0407056
13.4982 -1.84641e-13 -0.0420632
13.5415 -1.89287e-13 -0.0433808
13.5848 -1.94283e-13 -0.0446537
13.6283 -1.9954e-13 -0.0458816
13.6718 -2.03635e-13 -0.0470629
13.7153 -2.07429e-13 -0.0481957
13.759 -2.11989e-13 -0.0492813
13.8028 -2.15656e-13 -0.0503176
13.8466 -2.18846e-13 -0.051307
13.8905 -2.22358e-13 -0.0522488
13.9345 -2.2566e-13 -0.0531446
13.9786 -2.28192e-13 -0.0539962
14.0227 -2.30987e-13 -0.0548046
14.067 -2.33574e-13 -0.0555725
14.1113 -2.35599e-13 -0.0563016
14.1558 -2.37447e-13 -0.0569943
14.2003 -2.39469e-13 -0.0576532
14.2449 -2.41314e-13 -0.0582805
14.2896 -2.42747e-13 -0.0588793
14.3344 -2.44327e-13 -0.0594514
14.3793 -2.45905e-13 -0.0600003
14.4243 -2.47512e-13 -0.0605277
14.4693 -2.48884e-13 -0.0610362
14.5145 -2.50344e-13 -0.0615284
14.5598 -2.52067e-13 -0.0620059
14.6052 -2.53408e-13 -0.0624711
14.6506 -2.54837e-13 -0.0629258
14.6962 -2.56178e-13 -0.0633713
14.7419 -2.57315e-13 -0.0638095
14.7877 -2.59734e-13 -0.0642413
14.8336 -2.60841e-13 -0.064668
14.8796 -2.61889e-13 -0.0650901
14.9257 -2.63927e-13 -0.065509
14.9719 -2.65092e-13 -0.0659242
15.0182 -2.655e-13 -0.0663365
15.0647 -2.66781e-13 -0.0667461
15.1112 -2.68468e-13 -0.0671523
15.1579 -2.69023e-13 -0.0675552
15.2047 -2.701e-13 -0.0679543
15.2516 -2.71091e-13 -0.0683488
15.2986 -2.70371e-13 -0.0687378
15.3458 -2.70957e-13 -0.0691203
15.393 -2.70125e-13 -0.0694954
15.4404 -2.70626e-13 -0.0698612
15.488 -2.70086e-13 -0.0702165
15.5356 -2.68189e-13 -0.0705597
15.5834 -2.69734e-13 -0.0708884
15.6313 -2.6735e-13 -0.071201
15.6794 -2.66788e-13 -0.0714955
15.7276 -2.64468e-13 -0.0717685
15.7759 -2.63305e-13 -0.0720185
15.8243 -2.61797e-13 -0.0722425
15.873 -2.6084e-13 -0.0724373
15.9217 -2.55362e-13 -0.0726002
15.9706 -2.54584e-13 -0.0727284
16.0197 -2.51317e-13 -0.072818
16.0689 -2.48975e-13 -0.0728661
16.1182 -2.44192e-13 -0.0728698
16.1677 -2.39902e-13 -0.0728253
16.2174 -2.37715e-13 -0.072729
16.2672 -2.32414e-13 -0.0725785
16.3172 -2.2953e-13 -0.0723705
16.3674 -2.24095e-13 -0.0721012
16.4177 -2.21549e-13 -0.0717684
16.4682 -2.10618e-13 -0.0713702
16.5189 -2.10531e-13 -0.0709034
16.5697 -2.06377e-13 -0.0703663
16.6208 -1.97545e-13 -0.0697579
16.672 -1.95777e-13 -0.069077
16.7234 -1.87372e-13 -0.0683228
16.775 -1.81534e-13 -0.0674954
16.8268 -1.76188e-13 -0.0665958
16.8787 -1.70532e-13 -0.0656251
16.9309 -1.65595e-13 -0.0645844
16.9833 -1.56521e-13 -0.0634771
17.0359 -1.51181e-13 -0.0623061
17.0887 -1.43904e-13 -0.0610746
17.1418 -1.36333e-13 -0.0597869
17.195 -1.269e-13 -0.0584486
17.2485 -1.24018e-13 -0.0570642
17.3022 -1.12474e-13 -0.0556395
17.3562 -1.05689e-13 -0.0541807
17.4104 -1.0269e-13 -0.0526946
17.4648 -9.2633e-14 -0.0511874
17.5195 -8.96341e-14 -0.0496655
17.5744 -8.02363e-14 -0.0481357
17.6296 -7.29852e-14 -0.0466051
17.6851 -6.68481e-14 -0.0450798
17.7408 -5.92942e-14 -0.0435656
17.7969 -5.52969e-14 -0.0420683
17.8532 -5.00315e-14 -0.0405937
17.9098 -4.21644e-14 -0.0391463
17.9667 -4.02279e-14 -0.0377303
18.0239 -3.41498e-14 -0.0363491
18.0815 -2.80296e-14 -0.0350061
18.1393 -2.63336e-14 -0.0337036
18.1975 -2.22999e-14 -0.0324433
18.256 -1.88887e-14 -0.0312263
18.3149 -1.65172e-14 -0.030053
18.3742 -1.10955e-14 -0.0289235
18.4338 -9.25882e-15 -0.0278375
18.4938 -6.88544e-15 -0.0267937
18.5542 -2.72719e-15 -0.0257909
18.615 -6.9486e-16 -0.0248271
18.6762 1.11534e-15 -0.0239007
18.7379 2.48804e-15 -0.0230093
18.8 5.64595e-15 -0.0221509
18.8625 9.03345e-15 -0.0213227
18.9255 1.02474e-14 -0.0205225
18.9891 1.40889e-14 -0.0197475
19.0531 1.64778e-14 -0.0189957
19.1177 1.80306e-14 -0.0182645
19.1828 2.09207e-14 -0.0175521
19.2484 2.32751e-14 -0.0168563
19.3147 2.4285e-14 -0.0161753
19.3816 2.70943e-14 -0.0155073
19.4491 2.95712e-14 -0.014851
19.5173 3.22195e-14 -0.0142049
19.5862 3.44113e-14 -0.0135679
19.6558 3.71469e-14 -0.012939
19.7262 3.76152e-14 -0.0123175
19.7974 4.07938e-14 -0.0117026
19.8694 4.05944e-14 -0.011094
19.9423 4.13782e-14 -0.0104911
20.0162 4.29748e-14 -0.009894
20.091 4.3966e-14 -0.00930212
20.1669 4.4101e-14 -0.00871567
20.244 4.39724e-14 -0.00813435
20.3222 4.3656e-14 -0.0075585
20.4016 4.30008e-14 -0.00698792
20.4825 4.24812e-14 -0.00642309
20.5648 4.18917e-14 -0.00586389
20.6487 4.17868e-14 -0.00531083
20.7344 4.02609e-14 -0.00476381
20.8219 3.91743e-14 -0.00422342
20.9115 3.77024e-14 -0.00368957
21.0034 3.56632e-14 -0.00316289
21.0979 3.39387e-14 -0.00264327
21.1952 3.20416e-14 -0.0021319
21.2959 2.99648e-14 -0.00162799
21.4004 2.81167e-14 -0.00113236
21.5093 2.59805e-14 -0.000645068
21.6237 2.37228e-14 -0.000166386
21.7448 2.19718e-14 0.000303428
21.8747 1.99433e-14 0.000763328
22.0165 1.85646e-14 0.0012137
22.1768 1.68173e-14 0.00165402
22.3723 1.59949e-14 0.00208397


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1Quantum/vCLADiaP_FRG_K.txt <==
-22.3723 -0.0179187 0.00206962
-22.1768 -0.0200056 0.00164184
-22.0165 -0.021269 0.00120487
-21.8747 -0.0221218 0.000757677
-21.7448 -0.022696 0.00030178
-21.6237 -0.0230607 -0.000164109
-21.5093 -0.0232615 -0.000638159
-21.4004 -0.0233363 -0.00112085
-21.2959 -0.0232969 -0.00161122
-21.1952 -0.0231632 -0.00210987
-21.0979 -0.0229486 -0.00261536
-21.0034 -0.0226312 -0.00312905
-20.9115 -0.0222333 -0.00364921
-20.8219 -0.0217624 -0.00417646
-20.7344 -0.0212239 -0.00470969
-20.6487 -0.020622 -0.00524944
-20.5648 -0.0199592 -0.00579468
-20.4825 -0.0192376 -0.00634593
-20.4016 -0.018458 -0.00690225
-20.3222 -0.0176207 -0.00746419
-20.244 -0.0167261 -0.00803085
-20.1669 -0.0157742 -0.00860281
-20.091 -0.0147642 -0.00917935
-20.0162 -0.0136953 -0.00976114
-19.9423 -0.0125662 -0.0103476
-19.8694 -0.0113751 -0.0109396
-19.7974 -0.0101206 -0.0115368
-19.7262 -0.00880028 -0.01214
-19.6558 -0.0074121 -0.0127493
-19.5862 -0.00595369 -0.0133656
-19.5173 -0.00442254 -0.0139894
-19.4491 -0.00281578 -0.0146221
-19.3816 -0.00113064 -0.0152642
-19.3147 0.00063604 -0.0159176
-19.2484 0.00248749 -0.0165833
-19.1828 0.00442714 -0.0172633
-19.1177 0.00645864 -0.0179591
-19.0531 0.00858545 -0.018673
-18.9891 0.0108109 -0.0194067
-18.9255 0.0131381 -0.0201627
-18.8625 0.0155706 -0.020943
-18.8 0.0181115 -0.0217504
-18.7379 0.0207643 -0.0225869
-18.6762 0.0235318 -0.0234552
-18.615 0.0264172 -0.0243573
-18.5542 0.0294223 -0.0252956
-18.4938 0.0325488 -0.0262714
-18.4338 0.0357983 -0.0272868
-18.3742 0.0391715 -0.0283428
-18.3149 0.0426693 -0.0294409
-18.256 0.0462917 -0.0305809
-18.1975 0.0500376 -0.0317631
-18.1393 0.0539059 -0.0329867
-18.0815 0.0578943 -0.0342509
-18.0239 0.0620005 -0.0355537
-17.9667 0.0662217 -0.036893
-17.9098 0.0705533 -0.0382652
-17.8532 0.0749909 -0.0396674
-17.7969 0.0795292 -0.0410948
-17.7408 0.0841639 -0.0425436
-17.6851 0.0888881 -0.0440075
-17.6296 0.0936945 -0.0454814
-17.5744 0.0985768 -0.0469591
-17.5195 0.103529 -0.048435
-17.4648 0.108543 -0.0499019
-17.4104 0.11361 -0.0513536
-17.3562 0.118723 -0.0527832
-17.3022 0.123876 -0.0541853
-17.2485 0.129062 -0.0555528
-17.195 0.13427 -0.0568801
-17.1418 0.139495 -0.0581612
-17.0887 0.14473 -0.0593922
-17.0359 0.14997 -0.0605672
-16.9833 0.155205 -0.0616825
-16.9309 0.160431 -0.0627347
-16.8787 0.165643 -0.0637214
-16.8268 0.170835 -0.064639
-16.775 0.176002 -0.0654867
-16.7234 0.181139 -0.0662634
-16.672 0.186243 -0.0669685
-16.6208 0.19131 -0.0676015
-16.5697 0.196336 -0.0681638
-16.5189 0.201319 -0.068656
-16.4682 0.206256 -0.0690797
-16.4177 0.211143 -0.0694363
-16.3674 0.21598 -0.0697291
-16.3172 0.220765 -0.06996
-16.2672 0.225494 -0.0701312
-16.2174 0.230168 -0.0702464
-16.1677 0.234786 -0.0703089
-16.1182 0.239345 -0.070321
-16.0689 0.243845 -0.0702864
-16.0197 0.248285 -0.0702085
-15.9706 0.252665 -0.0700905
-15.9217 0.25698 -0.0699351
-15.873 0.261233 -0.0697462
-15.8243 0.265421 -0.0695264
-15.7759 0.269543 -0.0692784
-15.7276 0.273597 -0.0690052
-15.6794 0.277584 -0.06871
-15.6313 0.2815 -0.068394
-15.5834 0.285344 -0.0680607
-15.5356 0.289116 -0.0677119
-15.488 0.292813 -0.0673492
-15.4404 0.296432 -0.0669749
-15.393 0.299974 -0.0665907
-15.3458 0.303433 -0.0661975
-15.2986 0.306809 -0.0657974
-15.2516 0.310099 -0.065391
-15.2047 0.3133 -0.0649796
-15.1579 0.316408 -0.0645638
-15.1112 0.319422 -0.0641445
-15.0647 0.322337 -0.063722
-15.0182 0.325149 -0.0632967
-14.9719 0.327857 -0.0628687
-14.9257 0.330454 -0.0624381
-14.8796 0.332937 -0.0620041
-14.8336 0.335305 -0.0615673
-14.7877 0.337549 -0.0611261
-14.7419 0.339668 -0.0606802
-14.6962 0.341657 -0.0602285
-14.6506 0.343508 -0.0597699
-14.6052 0.345222 -0.0593029
-14.5598 0.346791 -0.058826
-14.5145 0.348209 -0.0583376
-14.4693 0.349476 -0.0578356
-14.4243 0.350584 -0.0573184
-14.3793 0.351528 -0.0567836
-14.3344 0.352307 -0.0562286
-14.2896 0.352915 -0.0556521
-14.2449 0.353346 -0.0550506
-14.2003 0.353603 -0.0544227
-14.1558 0.353675 -0.0537653
-14.1113 0.353565 -0.0530765
-14.067 0.353269 -0.0523539
-14.0227 0.352782 -0.0515953
-13.9786 0.35211 -0.0507992
-13.9345 0.351245 -0.0499632
-13.8905 0.350189 -0.0490861
-13.8466 0.348947 -0.0481667
-13.8028 0.347511 -0.0472034
-13.759 0.345893 -0.046197
-13.7153 0.344087 -0.0451452
-13.6718 0.3421 -0.0440503
-13.6283 0.339936 -0.0429108
-13.5848 0.337598 -0.0417289
-13.5415 0.335093 -0.0405059
-13.4982 0.332423 -0.0392422
-13.455 0.329598 -0.0379423
-13.4119 0.326623 -0.0366061
-13.3689 0.323507 -0.0352382
-13.3259 0.320253 -0.033841
-13.283 0.316875 -0.0324177
-13.2402 0.313377 -0.0309727
-13.1974 0.309768 -0.0295088
-13.1547 0.306059 -0.0280303
-13.1121 0.302256 -0.0265408
-13.0696 0.29837 -0.0250447
-13.0271 0.294408 -0.0235439
-12.9847 0.290383 -0.0220452
-12.9424 0.286302 -0.0205483
-12.9001 0.282175 -0.0190613
-12.8579 0.278015 -0.017587
-12.8158 0.273829 -0.0161324
-12.7737 0.269626 -0.0147086
-12.7317 0.265408 -0.0133194
-12.6898 0.261176 -0.0119746
-12.6479 0.256927 -0.0106697
-12.6061 0.252665 -0.00940242
-12.5643 0.248395 -0.00817094
-12.5226 0.244125 -0.00696849
-12.481 0.23986 -0.00580074
-12.4394 0.235607 -0.00466231
-12.3979 0.231373 -0.00355722
-12.3565 0.227158 -0.00248549
-12.3151 0.222973 -0.00144524
-12.2738 0.218812 -0.000440897
-12.2325 0.214684 0.000532735
-12.1913 0.210589 0.00147168
-12.1501 0.206528 0.00237897
-12.109 0.202506 0.00325591
-12.068 0.198518 0.00409997
-12.027 0.194572 0.0049178
-11.986 0.190665 0.00570348
-11.9452 0.186798 0.00646519
-11.9043 0.182976 0.0071982
-11.8636 0.17919 0.00790722
-11.8228 0.175453 0.00859318
-11.7822 0.171753 0.00925454
-11.7415 0.168099 0.00989778
-11.701 0.164487 0.0105174
-11.6605 0.160915 0.0111216
-11.62 0.157391 0.0117052
-11.5796 0.153902 0.0122741
-11.5392 0.150462 0.0128274
-11.4989 0.147057 0.0133652
-11.4587 0.143698 0.0138928
-11.4184 0.140379 0.0144046
-11.3783 0.137098 0.0149102
-11.3381 0.133861 0.015401
-11.2981 0.130658 0.0158876
-11.2581 0.1275 0.0163629
-11.2181 0.124377 0.0168332
-11.1781 0.121291 0.0172979
-11.1383 0.118247 0.0177554
-11.0984 0.115233 0.018213
-11.0586 0.112264 0.0186621
-11.0189 0.109322 0.0191146
-10.9792 0.106423 0.0195597
-10.9395 0.103553 0.0200088
-10.8999 0.100722 0.0204538
-10.8603 0.0979227 0.0209009
-10.8208 0.0951573 0.0213493
-10.7813 0.0924273 0.0217967
-10.7418 0.0897258 0.0222503
-10.7024 0.087063 0.0227006
-10.6631 0.084425 0.0231599
-10.6238 0.0818268 0.0236158
-10.5845 0.079253 0.0240808
-10.5452 0.0767163 0.0245444
-10.506 0.0742068 0.0250148
-10.4669 0.071729 0.0254879
-10.4278 0.0692828 0.0259638
-10.3887 0.0668625 0.0264469
-10.3496 0.0644774 0.0269294
-10.3106 0.0621148 0.0274215
-10.2717 0.0597877 0.0279116
-10.2328 0.0574829 0.0284112
-10.1939 0.05521 0.0289097
-10.155 0.0529622 0.0294154
-10.1162 0.05074 0.0299228
-10.0774 0.048547 0.0304333
-10.0387 0.0463737 0.0309491
-10 0.0442315 0.0314638
-9.96134 0.0421061 0.0319869
-9.92271 0.0400092 0.0325056
-9.88412 0.0379303 0.0330342
-9.84557 0.0358738 0.0335563
-9.80704 0.0338382 0.0340885
-9.76856 0.0318178 0.0346134
-9.73011 0.0298201 0.0351472
-9.69169 0.0278323 0.0356745
-9.65331 0.0258664 0.036207
-9.61496 0.0239081 0.0367364
-9.57664 0.0219675 0.0372654
-9.53836 0.020034 0.0377957
-9.50011 0.0181116 0.0383201
-9.46189 0.0161966 0.038848
-9.42371 0.0142865 0.0393667
-9.38556 0.012384 0.0398883
-9.34744 0.0104791 0.0404004
-9.30935 0.00858163 0.0409132
-9.2713 0.0066747 0.0414168
-9.23327 0.00477324 0.0419178
-9.19528 0.00285815 0.0424101
-9.15732 0.000942686 0.0428954
-9.11939 -0.000986456 0.0433737
-9.08149 -0.0029267 0.0438403
-9.04362 -0.00487693 0.0443018
-9.00578 -0.00685203 0.0447469
-8.96797 -0.00883334 0.045188
-8.93019 -0.0108512 0.0456085
-8.89244 -0.0128758 0.0460257
-8.85471 -0.014943 0.0464194
-8.81702 -0.0170234 0.0468102
-8.77936 -0.0191469 0.0471757
-8.74172 -0.0212944 0.0475371
-8.70412 -0.0234829 0.0478743
-8.66654 -0.0257065 0.0482045
-8.62899 -0.0279696 0.0485145
-8.59146 -0.0302757 0.0488142
-8.55397 -0.0326218 0.0490997
-8.5165 -0.0350163 0.0493728
-8.47906 -0.0374507 0.0496373
-8.44165 -0.0399386 0.0498901
-8.40426 -0.0424624 0.0501389
-8.3669 -0.0450432 0.0503798
-8.32956 -0.047652 0.0506208
-8.29226 -0.0503177 0.0508587
-8.25497 -0.0530021 0.0511011
-8.21772 -0.055735 0.0513438
-8.18049 -0.0584763 0.0515951
-8.14328 -0.0612475 0.0518475
-8.1061 -0.0640144 0.0521108
-8.06895 -0.0667824 0.0523726
-8.03182 -0.0695321 0.052643
-7.99471 -0.0722453 0.0529061
-7.95763 -0.074923 0.0531661
-7.92058 -0.0775208 0.05341
-7.88355 -0.0800608 0.0536283
-7.84654 -0.082478 0.0538184
-7.80955 -0.08481 0.0539521
-7.77259 -0.0869829 0.0540409
-7.73566 -0.0890408 0.0540395
-7.69874 -0.0909134 0.0539716
-7.66185 -0.0926426 0.0537827
-7.62498 -0.0941714 0.0535043
-7.58814 -0.0955343 0.0530817
-7.55132 -0.0966926 0.0525504
-7.51452 -0.0976711 0.0518626
-7.47774 -0.0984493 0.0510558
-7.44099 -0.0990427 0.0500917
-7.40425 -0.0994463 0.0490115
-7.36754 -0.0996659 0.0477824
-7.33085 -0.0997128 0.046455
-7.29418 -0.0995789 0.0449943
-7.25754 -0.0992939 0.0434626
-7.22091 -0.0988324 0.0418195
-7.18431 -0.0982408 0.0401342
-7.14772 -0.09748 0.0383645
-7.11116 -0.0966074 0.0365772
-7.07462 -0.0955765 0.0347344
-7.0381 -0.0944496 0.0328911
-7.00159 -0.0931786 0.0310199
-6.96511 -0.091826 0.0291578
-6.92865 -0.0903471 0.0272912
-6.89221 -0.0888009 0.025437
-6.85579 -0.0871497 0.0235963
-6.81938 -0.0854456 0.0217667
-6.783 -0.0836612 0.0199639
-6.74664 -0.0818389 0.0181683
-6.71029 -0.0799636 0.0164093
-6.67397 -0.0780651 0.0146529
-6.63766 -0.076143 0.012941
-6.60137 -0.0742118 0.0112281
-6.5651 -0.0722867 0.00956719
-6.52885 -0.0703655 0.00790438
-6.49262 -0.0684785 0.00630137
-6.4564 -0.0666074 0.00469913
-6.42021 -0.0647943 0.00316541
-6.38403 -0.0630076 0.00163928
-6.34786 -0.0612973 0.000191528
-6.31172 -0.0596209 -0.00123782
-6.27559 -0.0580331 -0.00257805
-6.23949 -0.0564829 -0.00388558
-6.20339 -0.0550265 -0.0050931
-6.16732 -0.0536064 -0.00625109
-6.13126 -0.0522777 -0.00729917
-6.09522 -0.0509788 -0.00827963
-6.05919 -0.0497614 -0.0091427
-6.02319 -0.0485614 -0.00992037
-5.9872 -0.0474259 -0.0105772
-5.95122 -0.0462902 -0.011133
-5.91526 -0.0451952 -0.0115701
-5.87932 -0.0440783 -0.0118945
-5.84339 -0.0429727 -0.0121088
-5.80748 -0.0418208 -0.0122055
-5.77158 -0.040647 -0.0122077
-5.7357 -0.0394021 -0.0120954
-5.69984 -0.0381004 -0.0119115
-5.66399 -0.0367047 -0.0116247
-5.62815 -0.0352189 -0.0112968
-5.59233 -0.0336201 -0.0108855
-5.55653 -0.0319024 -0.0104704
-5.52074 -0.0300594 -0.00999786
-5.48497 -0.0280758 -0.0095636
-5.4492 -0.0259626 -0.00910213
-5.41346 -0.0236969 -0.00872335
-5.37773 -0.0213068 -0.00834888
-5.34201 -0.0187626 -0.00810035
-5.30631 -0.0161091 -0.00788557
-5.27062 -0.01331 -0.00783526
-5.23494 -0.0104257 -0.00784294
-5.19928 -0.0074127 -0.00804561
-5.16363 -0.00434512 -0.00832301
-5.128 -0.00117179 -0.00881561
-5.09237 0.00202267 -0.00939129
-5.05677 0.00529644 -0.0101911
-5.02117 0.00855871 -0.0110744
-4.98559 0.0118728 -0.0121802
-4.95002 0.0151461 -0.0133631
-4.91446 0.018445 -0.0147589
-4.87892 0.0216777 -0.01622
-4.84339 0.024913 -0.0178793
-4.80787 0.0280602 -0.019589
-4.77237 0.0311907 -0.0214788
-4.73687 0.034214 -0.0234025
-4.70139 0.0372043 -0.0254868
-4.66592 0.0400702 -0.0275883
-4.63046 0.0428887 -0.0298298
-4.59502 0.0455664 -0.0320728
-4.55958 0.0481828 -0.0344341
-4.52416 0.0506432 -0.0367833
-4.48875 0.0530264 -0.0392269
-4.45335 0.0552408 -0.041648
-4.41797 0.0573572 -0.0441366
-4.38259 0.0592955 -0.0465941
-4.34722 0.0611089 -0.0490906
-4.31187 0.062737 -0.0515468
-4.27653 0.0642092 -0.0540123
-4.24119 0.0654872 -0.0564269
-4.20587 0.0665784 -0.0588198
-4.17056 0.0674611 -0.0611493
-4.13526 0.0681293 -0.0634231
-4.09997 0.0685671 -0.0656192
-4.06469 0.0687678 -0.0677211
-4.02942 0.0687083 -0.0697296
-3.99416 0.0683945 -0.0715993
-3.95891 0.067786 -0.0733564
-3.92367 0.0669088 -0.0749249
-3.88844 0.0657028 -0.0763544
-3.85322 0.0642152 -0.0775419
-3.81801 0.0623665 -0.0785535
-3.7828 0.0602291 -0.0792659
-3.74761 0.0576993 -0.0797572
-3.71243 0.0548857 -0.0798828
-3.67726 0.0516523 -0.0797404
-3.64209 0.0481539 -0.0791495
-3.60694 0.0442247 -0.0782484
-3.57179 0.0400599 -0.0767978
-3.53665 0.0354831 -0.0749993
-3.50152 0.0307121 -0.072541
-3.4664 0.0255847 -0.069697
-3.43129 0.0203277 -0.0660896
-3.39619 0.014807 -0.062058
-3.36109 0.0092589 -0.0571827
-3.32601 0.00357605 -0.0518502
-3.29093 -0.00198343 -0.0456331
-3.25586 -0.00751579 -0.038946
-3.2208 -0.0127217 -0.0313886
-3.18574 -0.0177124 -0.0233906
-3.1507 -0.022128 -0.0146053
-3.11566 -0.0261283 -0.00547482
-3.08063 -0.0292761 0.00427928
-3.0456 -0.031823 0.0142017
-3.01059 -0.0332371 0.02449
-2.97558 -0.0339127 0.0346846
-2.94058 -0.0332147 0.0448853
-2.90558 -0.0317192 0.0546497
-2.87059 -0.0287191 0.0639676
-2.83561 -0.0249728 0.0724438
-2.80064 -0.0197884 0.0799706
-2.76567 -0.0140648 0.0862467
-2.73071 -0.00723003 0.0911079
-2.69576 -0.000250063 0.0944258
-2.66081 0.00726942 0.0960377
-2.62587 0.0144049 0.0960696
-2.59094 0.0213971 0.0944188
-2.55601 0.0274996 0.0914726
-2.52109 0.0328916 0.0872151
-2.48617 0.0370996 0.0821852
-2.45126 0.0403379 0.076421
-2.41636 0.0423944 0.0704448
-2.38146 0.0435488 0.0642827
-2.34657 0.0437462 0.0583246
-2.31168 0.0432942 0.0525441
-2.2768 0.0421846 0.047185
-2.24192 0.0407021 0.0421719
-2.20705 0.0388302 0.0376474
-2.17219 0.0368033 0.0335095
-2.13733 0.0345879 0.0298469
-2.10247 0.032364 0.0265492
-2.06762 0.0300888 0.0236791
-2.03278 0.027897 0.021128
-1.99794 0.0257397 0.0189461
-1.9631 0.023721 0.0170303
-1.92827 0.0217842 0.015425
-1.89345 0.0200179 0.0140341
-1.85862 0.018353 0.0128987
-1.82381 0.0168747 0.011931
-1.78899 0.0154989 0.0111698
-1.75419 0.014315 0.0105364
-1.71938 0.0132238 0.010067
-1.68458 0.0123217 0.00969237
-1.64979 0.0114976 0.00944605
-1.61499 0.0108545 0.00926795
-1.58021 0.0102727 0.00918893
-1.54542 0.00986102 0.00915703
-1.51064 0.00949375 0.00920088
-1.47586 0.00928518 0.0092752
-1.44109 0.00910475 0.00940708
-1.40632 0.00907235 0.00955634
-1.37155 0.00905285 0.00974925
-1.33679 0.00917237 0.00994926
-1.30203 0.00929087 0.0101825
-1.26727 0.00954132 0.0104146
-1.23251 0.00977829 0.0106723
-1.19776 0.0101422 0.0109223
-1.16301 0.0104816 0.0111921
-1.12827 0.0109452 0.0114485
-1.09352 0.0113741 0.0117206
-1.05878 0.0119269 0.011974
-1.02405 0.0124358 0.0122397
-0.989309 0.0130705 0.0124816
-0.954576 0.0136525 0.0127326
-0.919844 0.0143642 0.0129541
-0.885115 0.0150147 0.0131815
-0.850388 0.015801 0.0133727
-0.815663 0.0165172 0.0135661
-0.78094 0.0173767 0.0137151
-0.746219 0.0181566 0.0138616
-0.711499 0.0190884 0.0139541
-0.676781 0.0199299 0.0140379
-0.642065 0.0209322 0.0140561
-0.60735 0.0218317 0.014058
-0.572637 0.0229003 0.0139807
-0.537925 0.0238512 0.0138774
-0.503214 0.0249778 0.0136799
-0.468504 0.0259685 0.0134447
-0.433796 0.0271379 0.0130989
-0.399089 0.0281501 0.0127018
-0.364382 0.0293371 0.0121775
-0.329676 0.0303437 0.0115862
-0.294972 0.0315092 0.0108529
-0.260267 0.0324712 0.0100352
-0.225564 0.0335611 0.00906448
-0.190861 0.0344081 0.00799515
-0.156158 0.0353358 0.00677076
-0.121456 0.0359991 0.0054408
-0.0867541 0.0366322 0.00397973
-0.0520524 0.0370239 0.00243284
-0.0173508 0.0372519 0.000816641
0.0173508 0.0372519 -0.000816641
0.0520524 0.0370239 -0.00243284
0.0867541 0.0366322 -0.00397973
0.121456 0.0359991 -0.0054408
0.156158 0.0353358 -0.00677076
0.190861 0.0344081 -0.00799515
0.225564 0.0335611 -0.00906448
0.260267 0.0324712 -0.0100352
0.294972 0.0315092 -0.0108529
0.329676 0.0303437 -0.0115862
0.364382 0.0293371 -0.0121775
0.399089 0.0281501 -0.0127018
0.433796 0.0271379 -0.0130989
0.468504 0.0259685 -0.0134447
0.503214 0.0249778 -0.0136799
0.537925 0.0238512 -0.0138774
0.572637 0.0229003 -0.0139807
0.60735 0.0218317 -0.014058
0.642065 0.0209322 -0.0140561
0.676781 0.0199299 -0.0140379
0.711499 0.0190884 -0.0139541
0.746219 0.0181566 -0.0138616
0.78094 0.0173767 -0.0137151
0.815663 0.0165172 -0.0135661
0.850388 0.015801 -0.0133727
0.885115 0.0150147 -0.0131815
0.919844 0.0143642 -0.0129541
0.954576 0.0136525 -0.0127326
0.989309 0.0130705 -0.0124816
1.02405 0.0124358 -0.0122397
1.05878 0.0119269 -0.011974
1.09352 0.0113741 -0.0117206
1.12827 0.0109452 -0.0114485
1.16301 0.0104816 -0.0111921
1.19776 0.0101422 -0.0109223
1.23251 0.00977829 -0.0106723
1.26727 0.00954132 -0.0104146
1.30203 0.00929087 -0.0101825
1.33679 0.00917237 -0.00994926
1.37155 0.00905285 -0.00974925
1.40632 0.00907235 -0.00955634
1.44109 0.00910475 -0.00940708
1.47586 0.00928518 -0.0092752
1.51064 0.00949375 -0.00920088
1.54542 0.00986102 -0.00915703
1.58021 0.0102727 -0.00918893
1.61499 0.0108545 -0.00926795
1.64979 0.0114976 -0.00944605
1.68458 0.0123217 -0.00969237
1.71938 0.0132238 -0.010067
1.75419 0.014315 -0.0105364
1.78899 0.0154989 -0.0111698
1.82381 0.0168747 -0.011931
1.85862 0.018353 -0.0128987
1.89345 0.0200179 -0.0140341
1.92827 0.0217842 -0.015425
1.9631 0.023721 -0.0170303
1.99794 0.0257397 -0.0189461
2.03278 0.027897 -0.021128
2.06762 0.0300888 -0.0236791
2.10247 0.032364 -0.0265492
2.13733 0.0345879 -0.0298469
2.17219 0.0368033 -0.0335095
2.20705 0.0388302 -0.0376474
2.24192 0.0407021 -0.0421719
2.2768 0.0421846 -0.047185
2.31168 0.0432942 -0.0525441
2.34657 0.0437462 -0.0583246
2.38146 0.0435488 -0.0642827
2.41636 0.0423944 -0.0704448
2.45126 0.0403379 -0.076421
2.48617 0.0370996 -0.0821852
2.52109 0.0328916 -0.0872151
2.55601 0.0274996 -0.0914726
2.59094 0.0213971 -0.0944188
2.62587 0.0144049 -0.0960696
2.66081 0.00726942 -0.0960377
2.69576 -0.000250063 -0.0944258
2.73071 -0.00723003 -0.0911079
2.76567 -0.0140648 -0.0862467
2.80064 -0.0197884 -0.0799706
2.83561 -0.0249728 -0.0724438
2.87059 -0.0287191 -0.0639676
2.90558 -0.0317192 -0.0546497
2.94058 -0.0332147 -0.0448853
2.97558 -0.0339127 -0.0346846
3.01059 -0.0332371 -0.02449
3.0456 -0.031823 -0.0142017
3.08063 -0.0292761 -0.00427928
3.11566 -0.0261283 0.00547482
3.1507 -0.022128 0.0146053
3.18574 -0.0177124 0.0233906
3.2208 -0.0127217 0.0313886
3.25586 -0.00751579 0.038946
3.29093 -0.00198343 0.0456331
3.32601 0.00357605 0.0518502
3.36109 0.0092589 0.0571827
3.39619 0.014807 0.062058
3.43129 0.0203277 0.0660896
3.4664 0.0255847 0.069697
3.50152 0.0307121 0.072541
3.53665 0.0354831 0.0749993
3.57179 0.0400599 0.0767978
3.60694 0.0442247 0.0782484
3.64209 0.0481539 0.0791495
3.67726 0.0516523 0.0797404
3.71243 0.0548857 0.0798828
3.74761 0.0576993 0.0797572
3.7828 0.0602291 0.0792659
3.81801 0.0623665 0.0785535
3.85322 0.0642152 0.0775419
3.88844 0.0657028 0.0763544
3.92367 0.0669088 0.0749249
3.95891 0.067786 0.0733564
3.99416 0.0683945 0.0715993
4.02942 0.0687083 0.0697296
4.06469 0.0687678 0.0677211
4.09997 0.0685671 0.0656192
4.13526 0.0681293 0.0634231
4.17056 0.0674611 0.0611493
4.20587 0.0665784 0.0588198
4.24119 0.0654872 0.0564269
4.27653 0.0642092 0.0540123
4.31187 0.062737 0.0515468
4.34722 0.0611089 0.0490906
4.38259 0.0592955 0.0465941
4.41797 0.0573572 0.0441366
4.45335 0.0552408 0.041648
4.48875 0.0530264 0.0392269
4.52416 0.0506432 0.0367833
4.55958 0.0481828 0.0344341
4.59502 0.0455664 0.0320728
4.63046 0.0428887 0.0298298
4.66592 0.0400702 0.0275883
4.70139 0.0372043 0.0254868
4.73687 0.034214 0.0234025
4.77237 0.0311907 0.0214788
4.80787 0.0280602 0.019589
4.84339 0.024913 0.0178793
4.87892 0.0216777 0.01622
4.91446 0.018445 0.0147589
4.95002 0.0151461 0.0133631
4.98559 0.0118728 0.0121802
5.02117 0.00855871 0.0110744
5.05677 0.00529644 0.0101911
5.09237 0.00202267 0.00939129
5.128 -0.00117179 0.00881561
5.16363 -0.00434512 0.00832301
5.19928 -0.0074127 0.00804561
5.23494 -0.0104257 0.00784294
5.27062 -0.01331 0.00783526
5.30631 -0.0161091 0.00788557
5.34201 -0.0187626 0.00810035
5.37773 -0.0213068 0.00834888
5.41346 -0.0236969 0.00872335
5.4492 -0.0259626 0.00910213
5.48497 -0.0280758 0.0095636
5.52074 -0.0300594 0.00999786
5.55653 -0.0319024 0.0104704
5.59233 -0.0336201 0.0108855
5.62815 -0.0352189 0.0112968
5.66399 -0.0367047 0.0116247
5.69984 -0.0381004 0.0119115
5.7357 -0.0394021 0.0120954
5.77158 -0.040647 0.0122077
5.80748 -0.0418208 0.0122055
5.84339 -0.0429727 0.0121088
5.87932 -0.0440783 0.0118945
5.91526 -0.0451952 0.0115701
5.95122 -0.0462902 0.011133
5.9872 -0.0474259 0.0105772
6.02319 -0.0485614 0.00992037
6.05919 -0.0497614 0.0091427
6.09522 -0.0509788 0.00827963
6.13126 -0.0522777 0.00729917
6.16732 -0.0536064 0.00625109
6.20339 -0.0550265 0.0050931
6.23949 -0.0564829 0.00388558
6.27559 -0.0580331 0.00257805
6.31172 -0.0596209 0.00123782
6.34786 -0.0612973 -0.000191528
6.38403 -0.0630076 -0.00163928
6.42021 -0.0647943 -0.00316541
6.4564 -0.0666074 -0.00469913
6.49262 -0.0684785 -0.00630137
6.52885 -0.0703655 -0.00790438
6.5651 -0.0722867 -0.00956719
6.60137 -0.0742118 -0.0112281
6.63766 -0.076143 -0.012941
6.67397 -0.0780651 -0.0146529
6.71029 -0.0799636 -0.0164093
6.74664 -0.0818389 -0.0181683
6.783 -0.0836612 -0.0199639
6.81938 -0.0854456 -0.0217667
6.85579 -0.0871497 -0.0235963
6.89221 -0.0888009 -0.025437
6.92865 -0.0903471 -0.0272912
6.96511 -0.091826 -0.0291578
7.00159 -0.0931786 -0.0310199
7.0381 -0.0944496 -0.0328911
7.07462 -0.0955765 -0.0347344
7.11116 -0.0966074 -0.0365772
7.14772 -0.09748 -0.0383645
7.18431 -0.0982408 -0.0401342
7.22091 -0.0988324 -0.0418195
7.25754 -0.0992939 -0.0434626
7.29418 -0.0995789 -0.0449943
7.33085 -0.0997128 -0.046455
7.36754 -0.0996659 -0.0477824
7.40425 -0.0994463 -0.0490115
7.44099 -0.0990427 -0.0500917
7.47774 -0.0984493 -0.0510558
7.51452 -0.0976711 -0.0518626
7.55132 -0.0966926 -0.0525504
7.58814 -0.0955343 -0.0530817
7.62498 -0.0941714 -0.0535043
7.66185 -0.0926426 -0.0537827
7.69874 -0.0909134 -0.0539716
7.73566 -0.0890408 -0.0540395
7.77259 -0.0869829 -0.0540409
7.80955 -0.08481 -0.0539521
7.84654 -0.082478 -0.0538184
7.88355 -0.0800608 -0.0536283
7.92058 -0.0775208 -0.05341
7.95763 -0.074923 -0.0531661
7.99471 -0.0722453 -0.0529061
8.03182 -0.0695321 -0.052643
8.06895 -0.0667824 -0.0523726
8.1061 -0.0640144 -0.0521108
8.14328 -0.0612475 -0.0518475
8.18049 -0.0584763 -0.0515951
8.21772 -0.055735 -0.0513438
8.25497 -0.0530021 -0.0511011
8.29226 -0.0503177 -0.0508587
8.32956 -0.047652 -0.0506208
8.3669 -0.0450432 -0.0503798
8.40426 -0.0424624 -0.0501389
8.44165 -0.0399386 -0.0498901
8.47906 -0.0374507 -0.0496373
8.5165 -0.0350163 -0.0493728
8.55397 -0.0326218 -0.0490997
8.59146 -0.0302757 -0.0488142
8.62899 -0.0279696 -0.0485145
8.66654 -0.0257065 -0.0482045
8.70412 -0.0234829 -0.0478743
8.74172 -0.0212944 -0.0475371
8.77936 -0.0191469 -0.0471757
8.81702 -0.0170234 -0.0468102
8.85471 -0.014943 -0.0464194
8.89244 -0.0128758 -0.0460257
8.93019 -0.0108512 -0.0456085
8.96797 -0.00883334 -0.045188
9.00578 -0.00685203 -0.0447469
9.04362 -0.00487693 -0.0443018
9.08149 -0.0029267 -0.0438403
9.11939 -0.000986456 -0.0433737
9.15732 0.000942686 -0.0428954
9.19528 0.00285815 -0.0424101
9.23327 0.00477324 -0.0419178
9.2713 0.0066747 -0.0414168
9.30935 0.00858163 -0.0409132
9.34744 0.0104791 -0.0404004
9.38556 0.012384 -0.0398883
9.42371 0.0142865 -0.0393667
9.46189 0.0161966 -0.038848
9.50011 0.0181116 -0.0383201
9.53836 0.020034 -0.0377957
9.57664 0.0219675 -0.0372654
9.61496 0.0239081 -0.0367364
9.65331 0.0258664 -0.036207
9.69169 0.0278323 -0.0356745
9.73011 0.0298201 -0.0351472
9.76856 0.0318178 -0.0346134
9.80704 0.0338382 -0.0340885
9.84557 0.0358738 -0.0335563
9.88412 0.0379303 -0.0330342
9.92271 0.0400092 -0.0325056
9.96134 0.0421061 -0.0319869
10 0.0442315 -0.0314638
10.0387 0.0463737 -0.0309491
10.0774 0.048547 -0.0304333
10.1162 0.05074 -0.0299228
10.155 0.0529622 -0.0294154
10.1939 0.05521 -0.0289097
10.2328 0.0574829 -0.0284112
10.2717 0.0597877 -0.0279116
10.3106 0.0621148 -0.0274215
10.3496 0.0644774 -0.0269294
10.3887 0.0668625 -0.0264469
10.4278 0.0692828 -0.0259638
10.4669 0.071729 -0.0254879
10.506 0.0742068 -0.0250148
10.5452 0.0767163 -0.0245444
10.5845 0.079253 -0.0240808
10.6238 0.0818268 -0.0236158
10.6631 0.084425 -0.0231599
10.7024 0.087063 -0.0227006
10.7418 0.0897258 -0.0222503
10.7813 0.0924273 -0.0217967
10.8208 0.0951573 -0.0213493
10.8603 0.0979227 -0.0209009
10.8999 0.100722 -0.0204538
10.9395 0.103553 -0.0200088
10.9792 0.106423 -0.0195597
11.0189 0.109322 -0.0191146
11.0586 0.112264 -0.0186621
11.0984 0.115233 -0.018213
11.1383 0.118247 -0.0177554
11.1781 0.121291 -0.0172979
11.2181 0.124377 -0.0168332
11.2581 0.1275 -0.0163629
11.2981 0.130658 -0.0158876
11.3381 0.133861 -0.015401
11.3783 0.137098 -0.0149102
11.4184 0.140379 -0.0144046
11.4587 0.143698 -0.0138928
11.4989 0.147057 -0.0133652
11.5392 0.150462 -0.0128274
11.5796 0.153902 -0.0122741
11.62 0.157391 -0.0117052
11.6605 0.160915 -0.0111216
11.701 0.164487 -0.0105174
11.7415 0.168099 -0.00989778
11.7822 0.171753 -0.00925454
11.8228 0.175453 -0.00859318
11.8636 0.17919 -0.00790722
11.9043 0.182976 -0.0071982
11.9452 0.186798 -0.00646519
11.986 0.190665 -0.00570348
12.027 0.194572 -0.0049178
12.068 0.198518 -0.00409997
12.109 0.202506 -0.00325591
12.1501 0.206528 -0.00237897
12.1913 0.210589 -0.00147168
12.2325 0.214684 -0.000532735
12.2738 0.218812 0.000440897
12.3151 0.222973 0.00144524
12.3565 0.227158 0.00248549
12.3979 0.231373 0.00355722
12.4394 0.235607 0.00466231
12.481 0.23986 0.00580074
12.5226 0.244125 0.00696849
12.5643 0.248395 0.00817094
12.6061 0.252665 0.00940242
12.6479 0.256927 0.0106697
12.6898 0.261176 0.0119746
12.7317 0.265408 0.0133194
12.7737 0.269626 0.0147086
12.8158 0.273829 0.0161324
12.8579 0.278015 0.017587
12.9001 0.282175 0.0190613
12.9424 0.286302 0.0205483
12.9847 0.290383 0.0220452
13.0271 0.294408 0.0235439
13.0696 0.29837 0.0250447
13.1121 0.302256 0.0265408
13.1547 0.306059 0.0280303
13.1974 0.309768 0.0295088
13.2402 0.313377 0.0309727
13.283 0.316875 0.0324177
13.3259 0.320253 0.033841
13.3689 0.323507 0.0352382
13.4119 0.326623 0.0366061
13.455 0.329598 0.0379423
13.4982 0.332423 0.0392422
13.5415 0.335093 0.0405059
13.5848 0.337598 0.0417289
13.6283 0.339936 0.0429108
13.6718 0.3421 0.0440503
13.7153 0.344087 0.0451452
13.759 0.345893 0.046197
13.8028 0.347511 0.0472034
13.8466 0.348947 0.0481667
13.8905 0.350189 0.0490861
13.9345 0.351245 0.0499632
13.9786 0.35211 0.0507992
14.0227 0.352782 0.0515953
14.067 0.353269 0.0523539
14.1113 0.353565 0.0530765
14.1558 0.353675 0.0537653
14.2003 0.353603 0.0544227
14.2449 0.353346 0.0550506
14.2896 0.352915 0.0556521
14.3344 0.352307 0.0562286
14.3793 0.351528 0.0567836
14.4243 0.350584 0.0573184
14.4693 0.349476 0.0578356
14.5145 0.348209 0.0583376
14.5598 0.346791 0.058826
14.6052 0.345222 0.0593029
14.6506 0.343508 0.0597699
14.6962 0.341657 0.0602285
14.7419 0.339668 0.0606802
14.7877 0.337549 0.0611261
14.8336 0.335305 0.0615673
14.8796 0.332937 0.0620041
14.9257 0.330454 0.0624381
14.9719 0.327857 0.0628687
15.0182 0.325149 0.0632967
15.0647 0.322337 0.063722
15.1112 0.319422 0.0641445
15.1579 0.316408 0.0645638
15.2047 0.3133 0.0649796
15.2516 0.310099 0.065391
15.2986 0.306809 0.0657974
15.3458 0.303433 0.0661975
15.393 0.299974 0.0665907
15.4404 0.296432 0.0669749
15.488 0.292813 0.0673492
15.5356 0.289116 0.0677119
15.5834 0.285344 0.0680607
15.6313 0.2815 0.068394
15.6794 0.277584 0.06871
15.7276 0.273597 0.0690052
15.7759 0.269543 0.0692784
15.8243 0.265421 0.0695264
15.873 0.261233 0.0697462
15.9217 0.25698 0.0699351
15.9706 0.252665 0.0700905
16.0197 0.248285 0.0702085
16.0689 0.243845 0.0702864
16.1182 0.239345 0.070321
16.1677 0.234786 0.0703089
16.2174 0.230168 0.0702464
16.2672 0.225494 0.0701312
16.3172 0.220765 0.06996
16.3674 0.21598 0.0697291
16.4177 0.211143 0.0694363
16.4682 0.206256 0.0690797
16.5189 0.201319 0.068656
16.5697 0.196336 0.0681638
16.6208 0.19131 0.0676015
16.672 0.186243 0.0669685
16.7234 0.181139 0.0662634
16.775 0.176002 0.0654867
16.8268 0.170835 0.064639
16.8787 0.165643 0.0637214
16.9309 0.160431 0.0627347
16.9833 0.155205 0.0616825
17.0359 0.14997 0.0605672
17.0887 0.14473 0.0593922
17.1418 0.139495 0.0581612
17.195 0.13427 0.0568801
17.2485 0.129062 0.0555528
17.3022 0.123876 0.0541853
17.3562 0.118723 0.0527832
17.4104 0.11361 0.0513536
17.4648 0.108543 0.0499019
17.5195 0.103529 0.048435
17.5744 0.0985768 0.0469591
17.6296 0.0936945 0.0454814
17.6851 0.0888881 0.0440075
17.7408 0.0841639 0.0425436
17.7969 0.0795292 0.0410948
17.8532 0.0749909 0.0396674
17.9098 0.0705533 0.0382652
17.9667 0.0662217 0.036893
18.0239 0.0620005 0.0355537
18.0815 0.0578943 0.0342509
18.1393 0.0539059 0.0329867
18.1975 0.0500376 0.0317631
18.256 0.0462917 0.0305809
18.3149 0.0426693 0.0294409
18.3742 0.0391715 0.0283428
18.4338 0.0357983 0.0272868
18.4938 0.0325488 0.0262714
18.5542 0.0294223 0.0252956
18.615 0.0264172 0.0243573
18.6762 0.0235318 0.0234552
18.7379 0.0207643 0.0225869
18.8 0.0181115 0.0217504
18.8625 0.0155706 0.020943
18.9255 0.0131381 0.0201627
18.9891 0.0108109 0.0194067
19.0531 0.00858545 0.018673
19.1177 0.00645864 0.0179591
19.1828 0.00442714 0.0172633
19.2484 0.00248749 0.0165833
19.3147 0.00063604 0.0159176
19.3816 -0.00113064 0.0152642
19.4491 -0.00281578 0.0146221
19.5173 -0.00442254 0.0139894
19.5862 -0.00595369 0.0133656
19.6558 -0.0074121 0.0127493
19.7262 -0.00880028 0.01214
19.7974 -0.0101206 0.0115368
19.8694 -0.0113751 0.0109396
19.9423 -0.0125662 0.0103476
20.0162 -0.0136953 0.00976114
20.091 -0.0147642 0.00917935
20.1669 -0.0157742 0.00860281
20.244 -0.0167261 0.00803085
20.3222 -0.0176207 0.00746419
20.4016 -0.018458 0.00690225
20.4825 -0.0192376 0.00634593
20.5648 -0.0199592 0.00579468
20.6487 -0.020622 0.00524944
20.7344 -0.0212239 0.00470969
20.8219 -0.0217624 0.00417646
20.9115 -0.0222333 0.00364921
21.0034 -0.0226312 0.00312905
21.0979 -0.0229486 0.00261536
21.1952 -0.0231632 0.00210987
21.2959 -0.0232969 0.00161122
21.4004 -0.0233363 0.00112085
21.5093 -0.0232615 0.000638159
21.6237 -0.0230607 0.000164109
21.7448 -0.022696 -0.00030178
21.8747 -0.0221218 -0.000757677
22.0165 -0.021269 -0.00120487
22.1768 -0.0200056 -0.00164184
22.3723 -0.0179187 -0.00206962


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1Quantum/vCLAOffP_FRG_K.txt <==
-22.3723 -0.0179182 0.00206851
-22.1768 -0.0200047 0.00164114
-22.0165 -0.0212678 0.00120386
-21.8747 -0.0221203 0.000756917
-21.7448 -0.0226943 0.000300796
-21.6237 -0.0230587 -0.000164898
-21.5093 -0.0232592 -0.000639135
-21.4004 -0.0233338 -0.00112166
-21.2959 -0.0232943 -0.0016122
-21.1952 -0.0231604 -0.0021107
-21.0979 -0.0229456 -0.00261634
-21.0034 -0.0226279 -0.0031299
-20.9115 -0.0222298 -0.0036502
-20.8219 -0.0217587 -0.00417733
-20.7344 -0.0212201 -0.00471068
-20.6487 -0.0206179 -0.00525032
-20.5648 -0.019955 -0.00579568
-20.4825 -0.0192332 -0.00634682
-20.4016 -0.0184534 -0.00690326
-20.3222 -0.017616 -0.0074651
-20.244 -0.0167212 -0.00803187
-20.1669 -0.0157691 -0.00860374
-20.091 -0.0147589 -0.00918039
-20.0162 -0.0136898 -0.00976209
-19.9423 -0.0125606 -0.0103487
-19.8694 -0.0113693 -0.0109406
-19.7974 -0.0101146 -0.0115379
-19.7262 -0.00879413 -0.012141
-19.6558 -0.00740578 -0.0127503
-19.5862 -0.00594719 -0.0133666
-19.5173 -0.00441587 -0.0139905
-19.4491 -0.00280894 -0.0146231
-19.3816 -0.00112362 -0.0152653
-19.3147 0.000643237 -0.0159187
-19.2484 0.00249486 -0.0165844
-19.1828 0.00443469 -0.0172644
-19.1177 0.00646637 -0.0179602
-19.0531 0.00859336 -0.0186741
-18.9891 0.010819 -0.0194079
-18.9255 0.0131464 -0.0201639
-18.8625 0.015579 -0.0209442
-18.8 0.0181202 -0.0217516
-18.7379 0.0207731 -0.0225881
-18.6762 0.0235408 -0.0234564
-18.615 0.0264264 -0.0243586
-18.5542 0.0294317 -0.0252968
-18.4938 0.0325584 -0.0262726
-18.4338 0.0358081 -0.027288
-18.3742 0.0391815 -0.0283441
-18.3149 0.0426794 -0.0294421
-18.256 0.0463021 -0.0305822
-18.1975 0.0500482 -0.0317644
-18.1393 0.0539167 -0.032988
-18.0815 0.0579053 -0.0342522
-18.0239 0.0620117 -0.0355551
-17.9667 0.0662331 -0.0368944
-17.9098 0.070565 -0.0382667
-17.8532 0.0750027 -0.0396688
-17.7969 0.0795412 -0.0410963
-17.7408 0.0841762 -0.042545
-17.6851 0.0889007 -0.044009
-17.6296 0.0937072 -0.0454829
-17.5744 0.0985898 -0.0469607
-17.5195 0.103542 -0.0484366
-17.4648 0.108556 -0.0499036
-17.4104 0.113624 -0.0513552
-17.3562 0.118737 -0.0527849
-17.3022 0.123891 -0.054187
-17.2485 0.129076 -0.0555546
-17.195 0.134285 -0.0568818
-17.1418 0.13951 -0.058163
-17.0887 0.144746 -0.059394
-17.0359 0.149986 -0.0605691
-16.9833 0.155221 -0.0616843
-16.9309 0.160447 -0.0627366
-16.8787 0.16566 -0.0637233
-16.8268 0.170852 -0.064641
-16.775 0.176019 -0.0654887
-16.7234 0.181157 -0.0662655
-16.672 0.186262 -0.0669706
-16.6208 0.191329 -0.0676036
-16.5697 0.196355 -0.0681659
-16.5189 0.201339 -0.0686582
-16.4682 0.206276 -0.0690819
-16.4177 0.211165 -0.0694385
-16.3674 0.216002 -0.0697314
-16.3172 0.220788 -0.0699623
-16.2672 0.225519 -0.0701335
-16.2174 0.230193 -0.0702488
-16.1677 0.234812 -0.0703113
-16.1182 0.239373 -0.0703235
-16.0689 0.243873 -0.0702889
-16.0197 0.248314 -0.0702111
-15.9706 0.252695 -0.0700932
-15.9217 0.257011 -0.0699379
-15.873 0.261264 -0.069749
-15.8243 0.265453 -0.0695293
-15.7759 0.269575 -0.0692814
-15.7276 0.27363 -0.0690083
-15.6794 0.277618 -0.0687131
-15.6313 0.281534 -0.0683973
-15.5834 0.285379 -0.068064
-15.5356 0.289152 -0.0677153
-15.488 0.292849 -0.0673527
-15.4404 0.296469 -0.0669785
-15.393 0.300011 -0.0665944
-15.3458 0.303471 -0.0662014
-15.2986 0.306848 -0.0658014
-15.2516 0.310138 -0.0653952
-15.2047 0.31334 -0.0649839
-15.1579 0.316449 -0.0645682
-15.1112 0.319463 -0.0641491
-15.0647 0.322379 -0.0637268
-15.0182 0.325192 -0.0633016
-14.9719 0.3279 -0.0628738
-14.9257 0.330498 -0.0624434
-14.8796 0.332983 -0.0620097
-14.8336 0.335352 -0.061573
-14.7877 0.337596 -0.0611321
-14.7419 0.339716 -0.0606865
-14.6962 0.341706 -0.060235
-14.6506 0.343559 -0.0597767
-14.6052 0.345273 -0.05931
-14.5598 0.346844 -0.0588334
-14.5145 0.348263 -0.0583454
-14.4693 0.349531 -0.0578437
-14.4243 0.35064 -0.0573269
-14.3793 0.351586 -0.0567925
-14.3344 0.352366 -0.0562381
-14.2896 0.352976 -0.055662
-14.2449 0.353409 -0.0550611
-14.2003 0.353667 -0.0544337
-14.1558 0.353741 -0.053777
-14.1113 0.353632 -0.0530889
-14.067 0.353339 -0.0523671
-14.0227 0.352854 -0.0516094
-13.9786 0.352184 -0.0508142
-13.9345 0.351322 -0.0499791
-13.8905 0.350269 -0.0491033
-13.8466 0.349029 -0.0481851
-13.8028 0.347596 -0.0472233
-13.759 0.345981 -0.0462184
-13.7153 0.344178 -0.0451684
-13.6718 0.342195 -0.0440754
-13.6283 0.340035 -0.0429382
-13.5848 0.337701 -0.0417589
-13.5415 0.3352 -0.0405389
-13.4982 0.332536 -0.0392786
-13.455 0.329716 -0.0379826
-13.4119 0.326747 -0.0366509
-13.3689 0.323636 -0.0352884
-13.3259 0.320389 -0.0338976
-13.283 0.317018 -0.0324819
-13.2402 0.313527 -0.0310459
-13.1974 0.309926 -0.029593
-13.1547 0.306225 -0.0281277
-13.1121 0.30243 -0.0266544
-13.0696 0.298552 -0.0251782
-13.0271 0.294595 -0.0237018
-12.9847 0.290572 -0.0222325
-12.9424 0.286488 -0.0207707
-12.9001 0.282349 -0.0193237
-12.8579 0.278164 -0.0178914
-12.8158 0.273938 -0.0164749
-12.7737 0.26968 -0.0150776
-12.7317 0.265397 -0.0136951
-12.6898 0.261103 -0.0123354
-12.6479 0.256803 -0.0109985
-12.6061 0.252508 -0.00969046
-12.5643 0.248218 -0.00841707
-12.5226 0.243939 -0.00717626
-12.481 0.239674 -0.00597538
-12.4394 0.235425 -0.00480943
-12.3979 0.231198 -0.0036817
-12.3565 0.226991 -0.00259158
-12.3151 0.222814 -0.00153625
-12.2738 0.21866 -0.000519641
-12.2325 0.214541 0.000464177
-12.1913 0.210453 0.00141151
-12.1501 0.206399 0.00232587
-12.109 0.202383 0.00320869
-12.068 0.198401 0.00405782
-12.027 0.194461 0.0048799
-11.986 0.190559 0.0056693
-11.9452 0.186697 0.00643416
-11.9043 0.182879 0.00716998
-11.8636 0.179097 0.00788138
-11.8228 0.175364 0.00856952
-11.7822 0.171667 0.00923272
-11.7415 0.168017 0.00987767
-11.701 0.164407 0.0104987
-11.6605 0.160839 0.0111043
-11.62 0.157317 0.0116891
-11.5796 0.15383 0.0122591
-11.5392 0.150393 0.0128133
-11.4989 0.14699 0.013352
-11.4587 0.143633 0.0138804
-11.4184 0.140316 0.0143929
-11.3783 0.137037 0.0148992
-11.3381 0.133802 0.0153907
-11.2981 0.130601 0.0158778
-11.2581 0.127444 0.0163536
-11.2181 0.124322 0.0168244
-11.1781 0.121238 0.0172896
-11.1383 0.118195 0.0177474
-11.0984 0.115183 0.0182054
-11.0586 0.112214 0.0186548
-11.0189 0.109274 0.0191077
-10.9792 0.106376 0.019553
-10.9395 0.103507 0.0200024
-10.8999 0.100677 0.0204477
-10.8603 0.0978791 0.0208951
-10.8208 0.0951147 0.0213437
-10.7813 0.0923856 0.0217913
-10.7418 0.089685 0.0222451
-10.7024 0.087023 0.0226957
-10.6631 0.0843858 0.0231551
-10.6238 0.0817884 0.0236112
-10.5845 0.0792154 0.0240763
-10.5452 0.0766794 0.0245402
-10.506 0.0741707 0.0250106
-10.4669 0.0716935 0.0254839
-10.4278 0.0692479 0.0259599
-10.3887 0.0668283 0.0264431
-10.3496 0.0644438 0.0269257
-10.3106 0.0620818 0.027418
-10.2717 0.0597553 0.0279082
-10.2328 0.057451 0.0284079
-10.1939 0.0551787 0.0289065
-10.155 0.0529314 0.0294123
-10.1162 0.0507097 0.0299197
-10.0774 0.0485173 0.0304304
-10.0387 0.0463444 0.0309462
-10 0.0442027 0.031461
-9.96134 0.0420777 0.0319841
-9.92271 0.0399813 0.032503
-9.88412 0.0379028 0.0330316
-9.84557 0.0358468 0.0335538
-9.80704 0.0338116 0.034086
-9.76856 0.0317916 0.0346111
-9.73011 0.0297942 0.0351448
-9.69169 0.0278069 0.0356723
-9.65331 0.0258413 0.0362048
-9.61496 0.0238834 0.0367342
-9.57664 0.0219431 0.0372633
-9.53836 0.0200099 0.0377937
-9.50011 0.0180879 0.0383181
-9.46189 0.0161732 0.0388461
-9.42371 0.0142634 0.0393648
-9.38556 0.0123612 0.0398864
-9.34744 0.0104566 0.0403986
-9.30935 0.00855946 0.0409114
-9.2713 0.00665282 0.041415
-9.23327 0.00475164 0.041916
-9.19528 0.00283683 0.0424084
-9.15732 0.000921634 0.0428937
-9.11939 -0.00100724 0.0433721
-9.08149 -0.00294723 0.0438386
-9.04362 -0.0048972 0.0443002
-9.00578 -0.00687206 0.0447453
-8.96797 -0.00885312 0.0451864
-8.93019 -0.0108707 0.045607
-8.89244 -0.0128951 0.0460242
-8.85471 -0.014962 0.046418
-8.81702 -0.0170422 0.0468087
-8.77936 -0.0191656 0.0471743
-8.74172 -0.0213128 0.0475357
-8.70412 -0.0235012 0.0478729
-8.66654 -0.0257245 0.0482031
-8.62899 -0.0279874 0.0485132
-8.59146 -0.0302933 0.0488129
-8.55397 -0.0326392 0.0490984
-8.5165 -0.0350335 0.0493715
-8.47906 -0.0374678 0.049636
-8.44165 -0.0399554 0.0498888
-8.40426 -0.0424791 0.0501377
-8.3669 -0.0450597 0.0503786
-8.32956 -0.0476683 0.0506196
-8.29226 -0.0503338 0.0508575
-8.25497 -0.053018 0.0510999
-8.21772 -0.0557508 0.0513426
-8.18049 -0.058492 0.0515939
-8.14328 -0.0612629 0.0518464
-8.1061 -0.0640297 0.0521097
-8.06895 -0.0667976 0.0523715
-8.03182 -0.0695471 0.052642
-7.99471 -0.0722601 0.052905
-7.95763 -0.0749377 0.053165
-7.92058 -0.0775354 0.0534089
-7.88355 -0.0800752 0.0536273
-7.84654 -0.0824922 0.0538174
-7.80955 -0.0848242 0.0539511
-7.77259 -0.0869969 0.0540398
-7.73566 -0.0890547 0.0540385
-7.69874 -0.0909271 0.0539706
-7.66185 -0.0926562 0.0537817
-7.62498 -0.0941848 0.0535033
-7.58814 -0.0955477 0.0530808
-7.55132 -0.0967058 0.0525494
-7.51452 -0.0976842 0.0518616
-7.47774 -0.0984623 0.0510548
-7.44099 -0.0990555 0.0500908
-7.40425 -0.099459 0.0490105
-7.36754 -0.0996786 0.0477815
-7.33085 -0.0997253 0.0464541
-7.29418 -0.0995913 0.0449934
-7.25754 -0.0993062 0.0434617
-7.22091 -0.0988446 0.0418186
-7.18431 -0.0982529 0.0401333
-7.14772 -0.097492 0.0383637
-7.11116 -0.0966193 0.0365763
-7.07462 -0.0955883 0.0347335
-7.0381 -0.0944612 0.0328902
-7.00159 -0.0931902 0.031019
-6.96511 -0.0918375 0.0291569
-6.92865 -0.0903585 0.0272904
-6.89221 -0.0888122 0.0254362
-6.85579 -0.0871608 0.0235955
-6.81938 -0.0854567 0.0217659
-6.783 -0.0836722 0.0199631
-6.74664 -0.0818498 0.0181675
-6.71029 -0.0799744 0.0164085
-6.67397 -0.0780758 0.0146521
-6.63766 -0.0761537 0.0129402
-6.60137 -0.0742223 0.0112273
-6.5651 -0.0722971 0.00956643
-6.52885 -0.0703759 0.00790359
-6.49262 -0.0684888 0.00630061
-6.4564 -0.0666177 0.00469834
-6.42021 -0.0648045 0.00316466
-6.38403 -0.0630176 0.0016385
-6.34786 -0.0613073 0.000190783
-6.31172 -0.0596308 -0.00123859
-6.27559 -0.058043 -0.00257879
-6.23949 -0.0564927 -0.00388634
-6.20339 -0.0550361 -0.00509384
-6.16732 -0.053616 -0.00625185
-6.13126 -0.0522872 -0.0072999
-6.09522 -0.0509882 -0.00828039
-6.05919 -0.0497708 -0.00914342
-6.02319 -0.0485707 -0.00992112
-5.9872 -0.0474352 -0.0105779
-5.95122 -0.0462994 -0.0111337
-5.91526 -0.0452044 -0.0115708
-5.87932 -0.0440873 -0.0118953
-5.84339 -0.0429817 -0.0121096
-5.80748 -0.0418297 -0.0122063
-5.77158 -0.0406558 -0.0122084
-5.7357 -0.0394108 -0.0120961
-5.69984 -0.0381091 -0.0119122
-5.66399 -0.0367133 -0.0116254
-5.62815 -0.0352275 -0.0112975
-5.59233 -0.0336287 -0.0108863
-5.55653 -0.0319109 -0.0104711
-5.52074 -0.0300678 -0.00999859
-5.48497 -0.0280842 -0.0095643
-5.4492 -0.0259709 -0.00910286
-5.41346 -0.0237052 -0.00872405
-5.37773 -0.021315 -0.00834961
-5.34201 -0.0187707 -0.00810104
-5.30631 -0.0161172 -0.0078863
-5.27062 -0.013318 -0.00783596
-5.23494 -0.0104337 -0.00784366
-5.19928 -0.00742063 -0.00804631
-5.16363 -0.004353 -0.00832373
-5.128 -0.00117962 -0.0088163
-5.09237 0.00201489 -0.00939202
-5.05677 0.00528871 -0.0101918
-5.02117 0.00855103 -0.0110751
-4.98559 0.0118652 -0.0121809
-4.95002 0.0151385 -0.0133638
-4.91446 0.0184374 -0.0147596
-4.87892 0.0216702 -0.0162208
-4.84339 0.0249055 -0.01788
-4.80787 0.0280528 -0.0195897
-4.77237 0.0311834 -0.0214795
-4.73687 0.0342067 -0.0234033
-4.70139 0.0371971 -0.0254875
-4.66592 0.0400629 -0.027589
-4.63046 0.0428815 -0.0298305
-4.59502 0.0455593 -0.0320735
-4.55958 0.0481757 -0.0344348
-4.52416 0.0506362 -0.0367841
-4.48875 0.0530194 -0.0392276
-4.45335 0.0552339 -0.0416487
-4.41797 0.0573502 -0.0441374
-4.38259 0.0592887 -0.0465949
-4.34722 0.061102 -0.0490913
-4.31187 0.0627302 -0.0515475
-4.27653 0.0642024 -0.0540131
-4.24119 0.0654804 -0.0564277
-4.20587 0.0665717 -0.0588206
-4.17056 0.0674544 -0.06115
-4.13526 0.0681226 -0.0634238
-4.09997 0.0685605 -0.06562
-4.06469 0.0687613 -0.0677219
-4.02942 0.0687018 -0.0697304
-3.99416 0.068388 -0.0716
-3.95891 0.0677796 -0.0733572
-3.92367 0.0669024 -0.0749257
-3.88844 0.0656964 -0.0763552
-3.85322 0.0642088 -0.0775426
-3.81801 0.0623602 -0.0785543
-3.7828 0.0602228 -0.0792667
-3.74761 0.057693 -0.079758
-3.71243 0.0548794 -0.0798836
-3.67726 0.0516461 -0.0797412
-3.64209 0.0481478 -0.0791503
-3.60694 0.0442186 -0.0782492
-3.57179 0.0400538 -0.0767986
-3.53665 0.035477 -0.0750001
-3.50152 0.0307061 -0.0725418
-3.4664 0.0255787 -0.0696978
-3.43129 0.0203217 -0.0660904
-3.39619 0.014801 -0.0620589
-3.36109 0.00925296 -0.0571835
-3.32601 0.00357013 -0.0518511
-3.29093 -0.00198931 -0.0456339
-3.25586 -0.00752165 -0.0389469
-3.2208 -0.0127275 -0.0313895
-3.18574 -0.0177182 -0.0233915
-3.1507 -0.0221338 -0.0146062
-3.11566 -0.0261341 -0.00547571
-3.08063 -0.0292819 0.00427842
-3.0456 -0.0318288 0.0142008
-3.01059 -0.0332428 0.0244891
-2.97558 -0.0339184 0.0346837
-2.94058 -0.0332204 0.0448844
-2.90558 -0.0317248 0.0546488
-2.87059 -0.0287247 0.0639667
-2.83561 -0.0249784 0.0724429
-2.80064 -0.0197939 0.0799697
-2.76567 -0.0140704 0.0862457
-2.73071 -0.00723556 0.0911069
-2.69576 -0.00025557 0.0944248
-2.66081 0.00726393 0.0960367
-2.62587 0.0143995 0.0960686
-2.59094 0.0213916 0.0944178
-2.55601 0.0274942 0.0914716
-2.52109 0.0328861 0.0872141
-2.48617 0.0370942 0.0821842
-2.45126 0.0403325 0.07642
-2.41636 0.042389 0.0704437
-2.38146 0.0435435 0.0642816
-2.34657 0.0437409 0.0583235
-2.31168 0.0432889 0.052543
-2.2768 0.0421793 0.0471839
-2.24192 0.0406968 0.0421708
-2.20705 0.038825 0.0376462
-2.17219 0.036798 0.0335084
-2.13733 0.0345826 0.0298457
-2.10247 0.0323588 0.026548
-2.06762 0.0300836 0.0236779
-2.03278 0.0278917 0.0211268
-1.99794 0.0257345 0.0189449
-1.9631 0.0237158 0.0170291
-1.92827 0.021779 0.0154237
-1.89345 0.0200127 0.0140328
-1.85862 0.0183478 0.0128974
-1.82381 0.0168695 0.0119297
-1.78899 0.0154937 0.0111685
-1.75419 0.0143098 0.0105351
-1.71938 0.0132186 0.0100656
-1.68458 0.0123166 0.00969096
-1.64979 0.0114925 0.00944459
-1.61499 0.0108494 0.00926648
-1.58021 0.0102675 0.00918741
-1.54542 0.00985588 0.00915551
-1.51064 0.00948862 0.00919929
-1.47586 0.00928005 0.00927361
-1.44109 0.00909962 0.00940543
-1.40632 0.00906722 0.00955469
-1.37155 0.00904772 0.00974753
-1.33679 0.00916723 0.00994753
-1.30203 0.00928572 0.0101807
-1.26727 0.00953616 0.0104128
-1.23251 0.00977313 0.0106704
-1.19776 0.0101371 0.0109204
-1.16301 0.0104764 0.0111901
-1.12827 0.01094 0.0114465
-1.09352 0.0113689 0.0117185
-1.05878 0.0119217 0.0119719
-1.02405 0.0124306 0.0122375
-0.989309 0.0130652 0.0124793
-0.954576 0.0136471 0.0127302
-0.919844 0.0143588 0.0129517
-0.885115 0.0150093 0.013179
-0.850388 0.0157955 0.0133701
-0.815663 0.0165117 0.0135634
-0.78094 0.0173711 0.0137124
-0.746219 0.018151 0.0138587
-0.711499 0.0190827 0.0139511
-0.676781 0.0199241 0.0140348
-0.642065 0.0209263 0.0140529
-0.60735 0.0218256 0.0140546
-0.572637 0.0228942 0.0139772
-0.537925 0.0238449 0.0138738
-0.503214 0.0249713 0.0136761
-0.468504 0.0259618 0.0134407
-0.433796 0.0271309 0.0130947
-0.399089 0.0281428 0.0126975
-0.364382 0.0293295 0.012173
-0.329676 0.0303356 0.0115816
-0.294972 0.0315006 0.0108481
-0.260267 0.0324621 0.0100303
-0.225564 0.0335513 0.00905966
-0.190861 0.0343975 0.00799043
-0.156158 0.0353243 0.00676637
-0.121456 0.0359867 0.00543691
-0.0867541 0.036619 0.00397667
-0.0520524 0.03701 0.00243084
-0.0173508 0.0372376 0.000815968
0.0173508 0.0372376 -0.000815968
0.0520524 0.03701 -0.00243084
0.0867541 0.036619 -0.00397667
0.121456 0.0359867 -0.00543691
0.156158 0.0353243 -0.00676637
0.190861 0.0343975 -0.00799043
0.225564 0.0335513 -0.00905966
0.260267 0.0324621 -0.0100303
0.294972 0.0315006 -0.0108481
0.329676 0.0303356 -0.0115816
0.364382 0.0293295 -0.012173
0.399089 0.0281428 -0.0126975
0.433796 0.0271309 -0.0130947
0.468504 0.0259618 -0.0134407
0.503214 0.0249713 -0.0136761
0.537925 0.0238449 -0.0138738
0.572637 0.0228942 -0.0139772
0.60735 0.0218256 -0.0140546
0.642065 0.0209263 -0.0140529
0.676781 0.0199241 -0.0140348
0.711499 0.0190827 -0.0139511
0.746219 0.018151 -0.0138587
0.78094 0.0173711 -0.0137124
0.815663 0.0165117 -0.0135634
0.850388 0.0157955 -0.0133701
0.885115 0.0150093 -0.013179
0.919844 0.0143588 -0.0129517
0.954576 0.0136471 -0.0127302
0.989309 0.0130652 -0.0124793
1.02405 0.0124306 -0.0122375
1.05878 0.0119217 -0.0119719
1.09352 0.0113689 -0.0117185
1.12827 0.01094 -0.0114465
1.16301 0.0104764 -0.0111901
1.19776 0.0101371 -0.0109204
1.23251 0.00977313 -0.0106704
1.26727 0.00953616 -0.0104128
1.30203 0.00928572 -0.0101807
1.33679 0.00916723 -0.00994753
1.37155 0.00904772 -0.00974753
1.40632 0.00906722 -0.00955469
1.44109 0.00909962 -0.00940543
1.47586 0.00928005 -0.00927361
1.51064 0.00948862 -0.00919929
1.54542 0.00985588 -0.00915551
1.58021 0.0102675 -0.00918741
1.61499 0.0108494 -0.00926648
1.64979 0.0114925 -0.00944459
1.68458 0.0123166 -0.00969096
1.71938 0.0132186 -0.0100656
1.75419 0.0143098 -0.0105351
1.78899 0.0154937 -0.0111685
1.82381 0.0168695 -0.0119297
1.85862 0.0183478 -0.0128974
1.89345 0.0200127 -0.0140328
1.92827 0.021779 -0.0154237
1.9631 0.0237158 -0.0170291
1.99794 0.0257345 -0.0189449
2.03278 0.0278917 -0.0211268
2.06762 0.0300836 -0.0236779
2.10247 0.0323588 -0.026548
2.13733 0.0345826 -0.0298457
2.17219 0.036798 -0.0335084
2.20705 0.038825 -0.0376462
2.24192 0.0406968 -0.0421708
2.2768 0.0421793 -0.0471839
2.31168 0.0432889 -0.052543
2.34657 0.0437409 -0.0583235
2.38146 0.0435435 -0.0642816
2.41636 0.042389 -0.0704437
2.45126 0.0403325 -0.07642
2.48617 0.0370942 -0.0821842
2.52109 0.0328861 -0.0872141
2.55601 0.0274942 -0.0914716
2.59094 0.0213916 -0.0944178
2.62587 0.0143995 -0.0960686
2.66081 0.00726393 -0.0960367
2.69576 -0.00025557 -0.0944248
2.73071 -0.00723556 -0.0911069
2.76567 -0.0140704 -0.0862457
2.80064 -0.0197939 -0.0799697
2.83561 -0.0249784 -0.0724429
2.87059 -0.0287247 -0.0639667
2.90558 -0.0317248 -0.0546488
2.94058 -0.0332204 -0.0448844
2.97558 -0.0339184 -0.0346837
3.01059 -0.0332428 -0.0244891
3.0456 -0.0318288 -0.0142008
3.08063 -0.0292819 -0.00427842
3.11566 -0.0261341 0.00547571
3.1507 -0.0221338 0.0146062
3.18574 -0.0177182 0.0233915
3.2208 -0.0127275 0.0313895
3.25586 -0.00752165 0.0389469
3.29093 -0.00198931 0.0456339
3.32601 0.00357013 0.0518511
3.36109 0.00925296 0.0571835
3.39619 0.014801 0.0620589
3.43129 0.0203217 0.0660904
3.4664 0.0255787 0.0696978
3.50152 0.0307061 0.0725418
3.53665 0.035477 0.0750001
3.57179 0.0400538 0.0767986
3.60694 0.0442186 0.0782492
3.64209 0.0481478 0.0791503
3.67726 0.0516461 0.0797412
3.71243 0.0548794 0.0798836
3.74761 0.057693 0.079758
3.7828 0.0602228 0.0792667
3.81801 0.0623602 0.0785543
3.85322 0.0642088 0.0775426
3.88844 0.0656964 0.0763552
3.92367 0.0669024 0.0749257
3.95891 0.0677796 0.0733572
3.99416 0.068388 0.0716
4.02942 0.0687018 0.0697304
4.06469 0.0687613 0.0677219
4.09997 0.0685605 0.06562
4.13526 0.0681226 0.0634238
4.17056 0.0674544 0.06115
4.20587 0.0665717 0.0588206
4.24119 0.0654804 0.0564277
4.27653 0.0642024 0.0540131
4.31187 0.0627302 0.0515475
4.34722 0.061102 0.0490913
4.38259 0.0592887 0.0465949
4.41797 0.0573502 0.0441374
4.45335 0.0552339 0.0416487
4.48875 0.0530194 0.0392276
4.52416 0.0506362 0.0367841
4.55958 0.0481757 0.0344348
4.59502 0.0455593 0.0320735
4.63046 0.0428815 0.0298305
4.66592 0.0400629 0.027589
4.70139 0.0371971 0.0254875
4.73687 0.0342067 0.0234033
4.77237 0.0311834 0.0214795
4.80787 0.0280528 0.0195897
4.84339 0.0249055 0.01788
4.87892 0.0216702 0.0162208
4.91446 0.0184374 0.0147596
4.95002 0.0151385 0.0133638
4.98559 0.0118652 0.0121809
5.02117 0.00855103 0.0110751
5.05677 0.00528871 0.0101918
5.09237 0.00201489 0.00939202
5.128 -0.00117962 0.0088163
5.16363 -0.004353 0.00832373
5.19928 -0.00742063 0.00804631
5.23494 -0.0104337 0.00784366
5.27062 -0.013318 0.00783596
5.30631 -0.0161172 0.0078863
5.34201 -0.0187707 0.00810104
5.37773 -0.021315 0.00834961
5.41346 -0.0237052 0.00872405
5.4492 -0.0259709 0.00910286
5.48497 -0.0280842 0.0095643
5.52074 -0.0300678 0.00999859
5.55653 -0.0319109 0.0104711
5.59233 -0.0336287 0.0108863
5.62815 -0.0352275 0.0112975
5.66399 -0.0367133 0.0116254
5.69984 -0.0381091 0.0119122
5.7357 -0.0394108 0.0120961
5.77158 -0.0406558 0.0122084
5.80748 -0.0418297 0.0122063
5.84339 -0.0429817 0.0121096
5.87932 -0.0440873 0.0118953
5.91526 -0.0452044 0.0115708
5.95122 -0.0462994 0.0111337
5.9872 -0.0474352 0.0105779
6.02319 -0.0485707 0.00992112
6.05919 -0.0497708 0.00914342
6.09522 -0.0509882 0.00828039
6.13126 -0.0522872 0.0072999
6.16732 -0.053616 0.00625185
6.20339 -0.0550361 0.00509384
6.23949 -0.0564927 0.00388634
6.27559 -0.058043 0.00257879
6.31172 -0.0596308 0.00123859
6.34786 -0.0613073 -0.000190783
6.38403 -0.0630176 -0.0016385
6.42021 -0.0648045 -0.00316466
6.4564 -0.0666177 -0.00469834
6.49262 -0.0684888 -0.00630061
6.52885 -0.0703759 -0.00790359
6.5651 -0.0722971 -0.00956643
6.60137 -0.0742223 -0.0112273
6.63766 -0.0761537 -0.0129402
6.67397 -0.0780758 -0.0146521
6.71029 -0.0799744 -0.0164085
6.74664 -0.0818498 -0.0181675
6.783 -0.0836722 -0.0199631
6.81938 -0.0854567 -0.0217659
6.85579 -0.0871608 -0.0235955
6.89221 -0.0888122 -0.0254362
6.92865 -0.0903585 -0.0272904
6.96511 -0.0918375 -0.0291569
7.00159 -0.0931902 -0.031019
7.0381 -0.0944612 -0.0328902
7.07462 -0.0955883 -0.0347335
7.11116 -0.0966193 -0.0365763
7.14772 -0.097492 -0.0383637
7.18431 -0.0982529 -0.0401333
7.22091 -0.0988446 -0.0418186
7.25754 -0.0993062 -0.0434617
7.29418 -0.0995913 -0.0449934
7.33085 -0.0997253 -0.0464541
7.36754 -0.0996786 -0.0477815
7.40425 -0.099459 -0.0490105
7.44099 -0.0990555 -0.0500908
7.47774 -0.0984623 -0.0510548
7.51452 -0.0976842 -0.0518616
7.55132 -0.0967058 -0.0525494
7.58814 -0.0955477 -0.0530808
7.62498 -0.0941848 -0.0535033
7.66185 -0.0926562 -0.0537817
7.69874 -0.0909271 -0.0539706
7.73566 -0.0890547 -0.0540385
7.77259 -0.0869969 -0.0540398
7.80955 -0.0848242 -0.0539511
7.84654 -0.0824922 -0.0538174
7.88355 -0.0800752 -0.0536273
7.92058 -0.0775354 -0.0534089
7.95763 -0.0749377 -0.053165
7.99471 -0.0722601 -0.052905
8.03182 -0.0695471 -0.052642
8.06895 -0.0667976 -0.0523715
8.1061 -0.0640297 -0.0521097
8.14328 -0.0612629 -0.0518464
8.18049 -0.058492 -0.0515939
8.21772 -0.0557508 -0.0513426
8.25497 -0.053018 -0.0510999
8.29226 -0.0503338 -0.0508575
8.32956 -0.0476683 -0.0506196
8.3669 -0.0450597 -0.0503786
8.40426 -0.0424791 -0.0501377
8.44165 -0.0399554 -0.0498888
8.47906 -0.0374678 -0.049636
8.5165 -0.0350335 -0.0493715
8.55397 -0.0326392 -0.0490984
8.59146 -0.0302933 -0.0488129
8.62899 -0.0279874 -0.0485132
8.66654 -0.0257245 -0.0482031
8.70412 -0.0235012 -0.0478729
8.74172 -0.0213128 -0.0475357
8.77936 -0.0191656 -0.0471743
8.81702 -0.0170422 -0.0468087
8.85471 -0.014962 -0.046418
8.89244 -0.0128951 -0.0460242
8.93019 -0.0108707 -0.045607
8.96797 -0.00885312 -0.0451864
9.00578 -0.00687206 -0.0447453
9.04362 -0.0048972 -0.0443002
9.08149 -0.00294723 -0.0438386
9.11939 -0.00100724 -0.0433721
9.15732 0.000921634 -0.0428937
9.19528 0.00283683 -0.0424084
9.23327 0.00475164 -0.041916
9.2713 0.00665282 -0.041415
9.30935 0.00855946 -0.0409114
9.34744 0.0104566 -0.0403986
9.38556 0.0123612 -0.0398864
9.42371 0.0142634 -0.0393648
9.46189 0.0161732 -0.0388461
9.50011 0.0180879 -0.0383181
9.53836 0.0200099 -0.0377937
9.57664 0.0219431 -0.0372633
9.61496 0.0238834 -0.0367342
9.65331 0.0258413 -0.0362048
9.69169 0.0278069 -0.0356723
9.73011 0.0297942 -0.0351448
9.76856 0.0317916 -0.0346111
9.80704 0.0338116 -0.034086
9.84557 0.0358468 -0.0335538
9.88412 0.0379028 -0.0330316
9.92271 0.0399813 -0.032503
9.96134 0.0420777 -0.0319841
10 0.0442027 -0.031461
10.0387 0.0463444 -0.0309462
10.0774 0.0485173 -0.0304304
10.1162 0.0507097 -0.0299197
10.155 0.0529314 -0.0294123
10.1939 0.0551787 -0.0289065
10.2328 0.057451 -0.0284079
10.2717 0.0597553 -0.0279082
10.3106 0.0620818 -0.027418
10.3496 0.0644438 -0.0269257
10.3887 0.0668283 -0.0264431
10.4278 0.0692479 -0.0259599
10.4669 0.0716935 -0.0254839
10.506 0.0741707 -0.0250106
10.5452 0.0766794 -0.0245402
10.5845 0.0792154 -0.0240763
10.6238 0.0817884 -0.0236112
10.6631 0.0843858 -0.0231551
10.7024 0.087023 -0.0226957
10.7418 0.089685 -0.0222451
10.7813 0.0923856 -0.0217913
10.8208 0.0951147 -0.0213437
10.8603 0.0978791 -0.0208951
10.8999 0.100677 -0.0204477
10.9395 0.103507 -0.0200024
10.9792 0.106376 -0.019553
11.0189 0.109274 -0.0191077
11.0586 0.112214 -0.0186548
11.0984 0.115183 -0.0182054
11.1383 0.118195 -0.0177474
11.1781 0.121238 -0.0172896
11.2181 0.124322 -0.0168244
11.2581 0.127444 -0.0163536
11.2981 0.130601 -0.0158778
11.3381 0.133802 -0.0153907
11.3783 0.137037 -0.0148992
11.4184 0.140316 -0.0143929
11.4587 0.143633 -0.0138804
11.4989 0.14699 -0.013352
11.5392 0.150393 -0.0128133
11.5796 0.15383 -0.0122591
11.62 0.157317 -0.0116891
11.6605 0.160839 -0.0111043
11.701 0.164407 -0.0104987
11.7415 0.168017 -0.00987767
11.7822 0.171667 -0.00923272
11.8228 0.175364 -0.00856952
11.8636 0.179097 -0.00788138
11.9043 0.182879 -0.00716998
11.9452 0.186697 -0.00643416
11.986 0.190559 -0.0056693
12.027 0.194461 -0.0048799
12.068 0.198401 -0.00405782
12.109 0.202383 -0.00320869
12.1501 0.206399 -0.00232587
12.1913 0.210453 -0.00141151
12.2325 0.214541 -0.000464177
12.2738 0.21866 0.000519641
12.3151 0.222814 0.00153625
12.3565 0.226991 0.00259158
12.3979 0.231198 0.0036817
12.4394 0.235425 0.00480943
12.481 0.239674 0.00597538
12.5226 0.243939 0.00717626
12.5643 0.248218 0.00841707
12.6061 0.252508 0.00969046
12.6479 0.256803 0.0109985
12.6898 0.261103 0.0123354
12.7317 0.265397 0.0136951
12.7737 0.26968 0.0150776
12.8158 0.273938 0.0164749
12.8579 0.278164 0.0178914
12.9001 0.282349 0.0193237
12.9424 0.286488 0.0207707
12.9847 0.290572 0.0222325
13.0271 0.294595 0.0237018
13.0696 0.298552 0.0251782
13.1121 0.30243 0.0266544
13.1547 0.306225 0.0281277
13.1974 0.309926 0.029593
13.2402 0.313527 0.0310459
13.283 0.317018 0.0324819
13.3259 0.320389 0.0338976
13.3689 0.323636 0.0352884
13.4119 0.326747 0.0366509
13.455 0.329716 0.0379826
13.4982 0.332536 0.0392786
13.5415 0.3352 0.0405389
13.5848 0.337701 0.0417589
13.6283 0.340035 0.0429382
13.6718 0.342195 0.0440754
13.7153 0.344178 0.0451684
13.759 0.345981 0.0462184
13.8028 0.347596 0.0472233
13.8466 0.349029 0.0481851
13.8905 0.350269 0.0491033
13.9345 0.351322 0.0499791
13.9786 0.352184 0.0508142
14.0227 0.352854 0.0516094
14.067 0.353339 0.0523671
14.1113 0.353632 0.0530889
14.1558 0.353741 0.053777
14.2003 0.353667 0.0544337
14.2449 0.353409 0.0550611
14.2896 0.352976 0.055662
14.3344 0.352366 0.0562381
14.3793 0.351586 0.0567925
14.4243 0.35064 0.0573269
14.4693 0.349531 0.0578437
14.5145 0.348263 0.0583454
14.5598 0.346844 0.0588334
14.6052 0.345273 0.05931
14.6506 0.343559 0.0597767
14.6962 0.341706 0.060235
14.7419 0.339716 0.0606865
14.7877 0.337596 0.0611321
14.8336 0.335352 0.061573
14.8796 0.332983 0.0620097
14.9257 0.330498 0.0624434
14.9719 0.3279 0.0628738
15.0182 0.325192 0.0633016
15.0647 0.322379 0.0637268
15.1112 0.319463 0.0641491
15.1579 0.316449 0.0645682
15.2047 0.31334 0.0649839
15.2516 0.310138 0.0653952
15.2986 0.306848 0.0658014
15.3458 0.303471 0.0662014
15.393 0.300011 0.0665944
15.4404 0.296469 0.0669785
15.488 0.292849 0.0673527
15.5356 0.289152 0.0677153
15.5834 0.285379 0.068064
15.6313 0.281534 0.0683973
15.6794 0.277618 0.0687131
15.7276 0.27363 0.0690083
15.7759 0.269575 0.0692814
15.8243 0.265453 0.0695293
15.873 0.261264 0.069749
15.9217 0.257011 0.0699379
15.9706 0.252695 0.0700932
16.0197 0.248314 0.0702111
16.0689 0.243873 0.0702889
16.1182 0.239373 0.0703235
16.1677 0.234812 0.0703113
16.2174 0.230193 0.0702488
16.2672 0.225519 0.0701335
16.3172 0.220788 0.0699623
16.3674 0.216002 0.0697314
16.4177 0.211165 0.0694385
16.4682 0.206276 0.0690819
16.5189 0.201339 0.0686582
16.5697 0.196355 0.0681659
16.6208 0.191329 0.0676036
16.672 0.186262 0.0669706
16.7234 0.181157 0.0662655
16.775 0.176019 0.0654887
16.8268 0.170852 0.064641
16.8787 0.16566 0.0637233
16.9309 0.160447 0.0627366
16.9833 0.155221 0.0616843
17.0359 0.149986 0.0605691
17.0887 0.144746 0.059394
17.1418 0.13951 0.058163
17.195 0.134285 0.0568818
17.2485 0.129076 0.0555546
17.3022 0.123891 0.054187
17.3562 0.118737 0.0527849
17.4104 0.113624 0.0513552
17.4648 0.108556 0.0499036
17.5195 0.103542 0.0484366
17.5744 0.0985898 0.0469607
17.6296 0.0937072 0.0454829
17.6851 0.0889007 0.044009
17.7408 0.0841762 0.042545
17.7969 0.0795412 0.0410963
17.8532 0.0750027 0.0396688
17.9098 0.070565 0.0382667
17.9667 0.0662331 0.0368944
18.0239 0.0620117 0.0355551
18.0815 0.0579053 0.0342522
18.1393 0.0539167 0.032988
18.1975 0.0500482 0.0317644
18.256 0.0463021 0.0305822
18.3149 0.0426794 0.0294421
18.3742 0.0391815 0.0283441
18.4338 0.0358081 0.027288
18.4938 0.0325584 0.0262726
18.5542 0.0294317 0.0252968
18.615 0.0264264 0.0243586
18.6762 0.0235408 0.0234564
18.7379 0.0207731 0.0225881
18.8 0.0181202 0.0217516
18.8625 0.015579 0.0209442
18.9255 0.0131464 0.0201639
18.9891 0.010819 0.0194079
19.0531 0.00859336 0.0186741
19.1177 0.00646637 0.0179602
19.1828 0.00443469 0.0172644
19.2484 0.00249486 0.0165844
19.3147 0.000643237 0.0159187
19.3816 -0.00112362 0.0152653
19.4491 -0.00280894 0.0146231
19.5173 -0.00441587 0.0139905
19.5862 -0.00594719 0.0133666
19.6558 -0.00740578 0.0127503
19.7262 -0.00879413 0.012141
19.7974 -0.0101146 0.0115379
19.8694 -0.0113693 0.0109406
19.9423 -0.0125606 0.0103487
20.0162 -0.0136898 0.00976209
20.091 -0.0147589 0.00918039
20.1669 -0.0157691 0.00860374
20.244 -0.0167212 0.00803187
20.3222 -0.017616 0.0074651
20.4016 -0.0184534 0.00690326
20.4825 -0.0192332 0.00634682
20.5648 -0.019955 0.00579568
20.6487 -0.0206179 0.00525032
20.7344 -0.0212201 0.00471068
20.8219 -0.0217587 0.00417733
20.9115 -0.0222298 0.0036502
21.0034 -0.0226279 0.0031299
21.0979 -0.0229456 0.00261634
21.1952 -0.0231604 0.0021107
21.2959 -0.0232943 0.0016122
21.4004 -0.0233338 0.00112166
21.5093 -0.0232592 0.000639135
21.6237 -0.0230587 0.000164898
21.7448 -0.0226943 -0.000300796
21.8747 -0.0221203 -0.000756917
22.0165 -0.0212678 -0.00120386
22.1768 -0.0200047 -0.00164114
22.3723 -0.0179182 -0.00206851


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1Quantum/vCLRDiaP_FRG.txt <==
-22.3723 -0.0179187 -0.00206962
-22.1768 -0.0200056 -0.00164184
-22.0165 -0.021269 -0.00120487
-21.8747 -0.0221218 -0.000757677
-21.7448 -0.022696 -0.00030178
-21.6237 -0.0230607 0.000164109
-21.5093 -0.0232615 0.000638159
-21.4004 -0.0233363 0.00112085
-21.2959 -0.0232969 0.00161122
-21.1952 -0.0231632 0.00210987
-21.0979 -0.0229486 0.00261536
-21.0034 -0.0226312 0.00312905
-20.9115 -0.0222333 0.00364921
-20.8219 -0.0217624 0.00417646
-20.7344 -0.0212239 0.00470969
-20.6487 -0.020622 0.00524944
-20.5648 -0.0199592 0.00579468
-20.4825 -0.0192376 0.00634593
-20.4016 -0.018458 0.00690225
-20.3222 -0.0176207 0.00746419
-20.244 -0.0167261 0.00803085
-20.1669 -0.0157742 0.00860281
-20.091 -0.0147642 0.00917935
-20.0162 -0.0136953 0.00976114
-19.9423 -0.0125662 0.0103476
-19.8694 -0.0113751 0.0109396
-19.7974 -0.0101206 0.0115368
-19.7262 -0.00880028 0.01214
-19.6558 -0.0074121 0.0127493
-19.5862 -0.00595369 0.0133656
-19.5173 -0.00442254 0.0139894
-19.4491 -0.00281578 0.0146221
-19.3816 -0.00113064 0.0152642
-19.3147 0.00063604 0.0159176
-19.2484 0.00248749 0.0165833
-19.1828 0.00442714 0.0172633
-19.1177 0.00645864 0.0179591
-19.0531 0.00858545 0.018673
-18.9891 0.0108109 0.0194067
-18.9255 0.0131381 0.0201627
-18.8625 0.0155706 0.020943
-18.8 0.0181115 0.0217504
-18.7379 0.0207643 0.0225869
-18.6762 0.0235318 0.0234552
-18.615 0.0264172 0.0243573
-18.5542 0.0294223 0.0252956
-18.4938 0.0325488 0.0262714
-18.4338 0.0357983 0.0272868
-18.3742 0.0391715 0.0283428
-18.3149 0.0426693 0.0294409
-18.256 0.0462917 0.0305809
-18.1975 0.0500376 0.0317631
-18.1393 0.0539059 0.0329867
-18.0815 0.0578943 0.0342509
-18.0239 0.0620005 0.0355537
-17.9667 0.0662217 0.036893
-17.9098 0.0705533 0.0382652
-17.8532 0.0749909 0.0396674
-17.7969 0.0795292 0.0410948
-17.7408 0.0841639 0.0425436
-17.6851 0.0888881 0.0440075
-17.6296 0.0936945 0.0454814
-17.5744 0.0985768 0.0469591
-17.5195 0.103529 0.048435
-17.4648 0.108543 0.0499019
-17.4104 0.11361 0.0513536
-17.3562 0.118723 0.0527832
-17.3022 0.123876 0.0541853
-17.2485 0.129062 0.0555528
-17.195 0.13427 0.0568801
-17.1418 0.139495 0.0581612
-17.0887 0.14473 0.0593922
-17.0359 0.14997 0.0605672
-16.9833 0.155205 0.0616825
-16.9309 0.160431 0.0627347
-16.8787 0.165643 0.0637214
-16.8268 0.170835 0.064639
-16.775 0.176002 0.0654867
-16.7234 0.181139 0.0662634
-16.672 0.186243 0.0669685
-16.6208 0.19131 0.0676015
-16.5697 0.196336 0.0681638
-16.5189 0.201319 0.068656
-16.4682 0.206256 0.0690797
-16.4177 0.211143 0.0694363
-16.3674 0.21598 0.0697291
-16.3172 0.220765 0.06996
-16.2672 0.225494 0.0701312
-16.2174 0.230168 0.0702464
-16.1677 0.234786 0.0703089
-16.1182 0.239345 0.070321
-16.0689 0.243845 0.0702864
-16.0197 0.248285 0.0702085
-15.9706 0.252665 0.0700905
-15.9217 0.25698 0.0699351
-15.873 0.261233 0.0697462
-15.8243 0.265421 0.0695264
-15.7759 0.269543 0.0692784
-15.7276 0.273597 0.0690052
-15.6794 0.277584 0.06871
-15.6313 0.2815 0.068394
-15.5834 0.285344 0.0680607
-15.5356 0.289116 0.0677119
-15.488 0.292813 0.0673492
-15.4404 0.296432 0.0669749
-15.393 0.299974 0.0665907
-15.3458 0.303433 0.0661975
-15.2986 0.306809 0.0657974
-15.2516 0.310099 0.065391
-15.2047 0.3133 0.0649796
-15.1579 0.316408 0.0645638
-15.1112 0.319422 0.0641445
-15.0647 0.322337 0.063722
-15.0182 0.325149 0.0632967
-14.9719 0.327857 0.0628687
-14.9257 0.330454 0.0624381
-14.8796 0.332937 0.0620041
-14.8336 0.335305 0.0615673
-14.7877 0.337549 0.0611261
-14.7419 0.339668 0.0606802
-14.6962 0.341657 0.0602285
-14.6506 0.343508 0.0597699
-14.6052 0.345222 0.0593029
-14.5598 0.346791 0.058826
-14.5145 0.348209 0.0583376
-14.4693 0.349476 0.0578356
-14.4243 0.350584 0.0573184
-14.3793 0.351528 0.0567836
-14.3344 0.352307 0.0562286
-14.2896 0.352915 0.0556521
-14.2449 0.353346 0.0550506
-14.2003 0.353603 0.0544227
-14.1558 0.353675 0.0537653
-14.1113 0.353565 0.0530765
-14.067 0.353269 0.0523539
-14.0227 0.352782 0.0515953
-13.9786 0.35211 0.0507992
-13.9345 0.351245 0.0499632
-13.8905 0.350189 0.0490861
-13.8466 0.348947 0.0481667
-13.8028 0.347511 0.0472034
-13.759 0.345893 0.046197
-13.7153 0.344087 0.0451452
-13.6718 0.3421 0.0440503
-13.6283 0.339936 0.0429108
-13.5848 0.337598 0.0417289
-13.5415 0.335093 0.0405059
-13.4982 0.332423 0.0392422
-13.455 0.329598 0.0379423
-13.4119 0.326623 0.0366061
-13.3689 0.323507 0.0352382
-13.3259 0.320253 0.033841
-13.283 0.316875 0.0324177
-13.2402 0.313377 0.0309727
-13.1974 0.309768 0.0295088
-13.1547 0.306059 0.0280303
-13.1121 0.302256 0.0265408
-13.0696 0.29837 0.0250447
-13.0271 0.294408 0.0235439
-12.9847 0.290383 0.0220452
-12.9424 0.286302 0.0205483
-12.9001 0.282175 0.0190613
-12.8579 0.278015 0.017587
-12.8158 0.273829 0.0161324
-12.7737 0.269626 0.0147086
-12.7317 0.265408 0.0133194
-12.6898 0.261176 0.0119746
-12.6479 0.256927 0.0106697
-12.6061 0.252665 0.00940242
-12.5643 0.248395 0.00817094
-12.5226 0.244125 0.00696849
-12.481 0.23986 0.00580074
-12.4394 0.235607 0.00466231
-12.3979 0.231373 0.00355722
-12.3565 0.227158 0.00248549
-12.3151 0.222973 0.00144524
-12.2738 0.218812 0.000440897
-12.2325 0.214684 -0.000532735
-12.1913 0.210589 -0.00147168
-12.1501 0.206528 -0.00237897
-12.109 0.202506 -0.00325591
-12.068 0.198518 -0.00409997
-12.027 0.194572 -0.0049178
-11.986 0.190665 -0.00570348
-11.9452 0.186798 -0.00646519
-11.9043 0.182976 -0.0071982
-11.8636 0.17919 -0.00790722
-11.8228 0.175453 -0.00859318
-11.7822 0.171753 -0.00925454
-11.7415 0.168099 -0.00989778
-11.701 0.164487 -0.0105174
-11.6605 0.160915 -0.0111216
-11.62 0.157391 -0.0117052
-11.5796 0.153902 -0.0122741
-11.5392 0.150462 -0.0128274
-11.4989 0.147057 -0.0133652
-11.4587 0.143698 -0.0138928
-11.4184 0.140379 -0.0144046
-11.3783 0.137098 -0.0149102
-11.3381 0.133861 -0.015401
-11.2981 0.130658 -0.0158876
-11.2581 0.1275 -0.0163629
-11.2181 0.124377 -0.0168332
-11.1781 0.121291 -0.0172979
-11.1383 0.118247 -0.0177554
-11.0984 0.115233 -0.018213
-11.0586 0.112264 -0.0186621
-11.0189 0.109322 -0.0191146
-10.9792 0.106423 -0.0195597
-10.9395 0.103553 -0.0200088
-10.8999 0.100722 -0.0204538
-10.8603 0.0979227 -0.0209009
-10.8208 0.0951573 -0.0213493
-10.7813 0.0924273 -0.0217967
-10.7418 0.0897258 -0.0222503
-10.7024 0.087063 -0.0227006
-10.6631 0.084425 -0.0231599
-10.6238 0.0818268 -0.0236158
-10.5845 0.079253 -0.0240808
-10.5452 0.0767163 -0.0245444
-10.506 0.0742068 -0.0250148
-10.4669 0.071729 -0.0254879
-10.4278 0.0692828 -0.0259638
-10.3887 0.0668625 -0.0264469
-10.3496 0.0644774 -0.0269294
-10.3106 0.0621148 -0.0274215
-10.2717 0.0597877 -0.0279116
-10.2328 0.0574829 -0.0284112
-10.1939 0.05521 -0.0289097
-10.155 0.0529622 -0.0294154
-10.1162 0.05074 -0.0299228
-10.0774 0.048547 -0.0304333
-10.0387 0.0463737 -0.0309491
-10 0.0442315 -0.0314638
-9.96134 0.0421061 -0.0319869
-9.92271 0.0400092 -0.0325056
-9.88412 0.0379303 -0.0330342
-9.84557 0.0358738 -0.0335563
-9.80704 0.0338382 -0.0340885
-9.76856 0.0318178 -0.0346134
-9.73011 0.0298201 -0.0351472
-9.69169 0.0278323 -0.0356745
-9.65331 0.0258664 -0.036207
-9.61496 0.0239081 -0.0367364
-9.57664 0.0219675 -0.0372654
-9.53836 0.020034 -0.0377957
-9.50011 0.0181116 -0.0383201
-9.46189 0.0161966 -0.038848
-9.42371 0.0142865 -0.0393667
-9.38556 0.012384 -0.0398883
-9.34744 0.0104791 -0.0404004
-9.30935 0.00858163 -0.0409132
-9.2713 0.0066747 -0.0414168
-9.23327 0.00477324 -0.0419178
-9.19528 0.00285815 -0.0424101
-9.15732 0.000942686 -0.0428954
-9.11939 -0.000986456 -0.0433737
-9.08149 -0.0029267 -0.0438403
-9.04362 -0.00487693 -0.0443018
-9.00578 -0.00685203 -0.0447469
-8.96797 -0.00883334 -0.045188
-8.93019 -0.0108512 -0.0456085
-8.89244 -0.0128758 -0.0460257
-8.85471 -0.014943 -0.0464194
-8.81702 -0.0170234 -0.0468102
-8.77936 -0.0191469 -0.0471757
-8.74172 -0.0212944 -0.0475371
-8.70412 -0.0234829 -0.0478743
-8.66654 -0.0257065 -0.0482045
-8.62899 -0.0279696 -0.0485145
-8.59146 -0.0302757 -0.0488142
-8.55397 -0.0326218 -0.0490997
-8.5165 -0.0350163 -0.0493728
-8.47906 -0.0374507 -0.0496373
-8.44165 -0.0399386 -0.0498901
-8.40426 -0.0424624 -0.0501389
-8.3669 -0.0450432 -0.0503798
-8.32956 -0.047652 -0.0506208
-8.29226 -0.0503177 -0.0508587
-8.25497 -0.0530021 -0.0511011
-8.21772 -0.055735 -0.0513438
-8.18049 -0.0584763 -0.0515951
-8.14328 -0.0612475 -0.0518475
-8.1061 -0.0640144 -0.0521108
-8.06895 -0.0667824 -0.0523726
-8.03182 -0.0695321 -0.052643
-7.99471 -0.0722453 -0.0529061
-7.95763 -0.074923 -0.0531661
-7.92058 -0.0775208 -0.05341
-7.88355 -0.0800608 -0.0536283
-7.84654 -0.082478 -0.0538184
-7.80955 -0.08481 -0.0539521
-7.77259 -0.0869829 -0.0540409
-7.73566 -0.0890408 -0.0540395
-7.69874 -0.0909134 -0.0539716
-7.66185 -0.0926426 -0.0537827
-7.62498 -0.0941714 -0.0535043
-7.58814 -0.0955343 -0.0530817
-7.55132 -0.0966926 -0.0525504
-7.51452 -0.0976711 -0.0518626
-7.47774 -0.0984493 -0.0510558
-7.44099 -0.0990427 -0.0500917
-7.40425 -0.0994463 -0.0490115
-7.36754 -0.0996659 -0.0477824
-7.33085 -0.0997128 -0.046455
-7.29418 -0.0995789 -0.0449943
-7.25754 -0.0992939 -0.0434626
-7.22091 -0.0988324 -0.0418195
-7.18431 -0.0982408 -0.0401342
-7.14772 -0.09748 -0.0383645
-7.11116 -0.0966074 -0.0365772
-7.07462 -0.0955765 -0.0347344
-7.0381 -0.0944496 -0.0328911
-7.00159 -0.0931786 -0.0310199
-6.96511 -0.091826 -0.0291578
-6.92865 -0.0903471 -0.0272912
-6.89221 -0.0888009 -0.025437
-6.85579 -0.0871497 -0.0235963
-6.81938 -0.0854456 -0.0217667
-6.783 -0.0836612 -0.0199639
-6.74664 -0.0818389 -0.0181683
-6.71029 -0.0799636 -0.0164093
-6.67397 -0.0780651 -0.0146529
-6.63766 -0.076143 -0.012941
-6.60137 -0.0742118 -0.0112281
-6.5651 -0.0722867 -0.00956719
-6.52885 -0.0703655 -0.00790438
-6.49262 -0.0684785 -0.00630137
-6.4564 -0.0666074 -0.00469913
-6.42021 -0.0647943 -0.00316541
-6.38403 -0.0630076 -0.00163928
-6.34786 -0.0612973 -0.000191528
-6.31172 -0.0596209 0.00123782
-6.27559 -0.0580331 0.00257805
-6.23949 -0.0564829 0.00388558
-6.20339 -0.0550265 0.0050931
-6.16732 -0.0536064 0.00625109
-6.13126 -0.0522777 0.00729917
-6.09522 -0.0509788 0.00827963
-6.05919 -0.0497614 0.0091427
-6.02319 -0.0485614 0.00992037
-5.9872 -0.0474259 0.0105772
-5.95122 -0.0462902 0.011133
-5.91526 -0.0451952 0.0115701
-5.87932 -0.0440783 0.0118945
-5.84339 -0.0429727 0.0121088
-5.80748 -0.0418208 0.0122055
-5.77158 -0.040647 0.0122077
-5.7357 -0.0394021 0.0120954
-5.69984 -0.0381004 0.0119115
-5.66399 -0.0367047 0.0116247
-5.62815 -0.0352189 0.0112968
-5.59233 -0.0336201 0.0108855
-5.55653 -0.0319024 0.0104704
-5.52074 -0.0300594 0.00999786
-5.48497 -0.0280758 0.0095636
-5.4492 -0.0259626 0.00910213
-5.41346 -0.0236969 0.00872335
-5.37773 -0.0213068 0.00834888
-5.34201 -0.0187626 0.00810035
-5.30631 -0.0161091 0.00788557
-5.27062 -0.01331 0.00783526
-5.23494 -0.0104257 0.00784294
-5.19928 -0.0074127 0.00804561
-5.16363 -0.00434512 0.00832301
-5.128 -0.00117179 0.00881561
-5.09237 0.00202267 0.00939129
-5.05677 0.00529644 0.0101911
-5.02117 0.00855871 0.0110744
-4.98559 0.0118728 0.0121802
-4.95002 0.0151461 0.0133631
-4.91446 0.018445 0.0147589
-4.87892 0.0216777 0.01622
-4.84339 0.024913 0.0178793
-4.80787 0.0280602 0.019589
-4.77237 0.0311907 0.0214788
-4.73687 0.034214 0.0234025
-4.70139 0.0372043 0.0254868
-4.66592 0.0400702 0.0275883
-4.63046 0.0428887 0.0298298
-4.59502 0.0455664 0.0320728
-4.55958 0.0481828 0.0344341
-4.52416 0.0506432 0.0367833
-4.48875 0.0530264 0.0392269
-4.45335 0.0552408 0.041648
-4.41797 0.0573572 0.0441366
-4.38259 0.0592955 0.0465941
-4.34722 0.0611089 0.0490906
-4.31187 0.062737 0.0515468
-4.27653 0.0642092 0.0540123
-4.24119 0.0654872 0.0564269
-4.20587 0.0665784 0.0588198
-4.17056 0.0674611 0.0611493
-4.13526 0.0681293 0.0634231
-4.09997 0.0685671 0.0656192
-4.06469 0.0687678 0.0677211
-4.02942 0.0687083 0.0697296
-3.99416 0.0683945 0.0715993
-3.95891 0.067786 0.0733564
-3.92367 0.0669088 0.0749249
-3.88844 0.0657028 0.0763544
-3.85322 0.0642152 0.0775419
-3.81801 0.0623665 0.0785535
-3.7828 0.0602291 0.0792659
-3.74761 0.0576993 0.0797572
-3.71243 0.0548857 0.0798828
-3.67726 0.0516523 0.0797404
-3.64209 0.0481539 0.0791495
-3.60694 0.0442247 0.0782484
-3.57179 0.0400599 0.0767978
-3.53665 0.0354831 0.0749993
-3.50152 0.0307121 0.072541
-3.4664 0.0255847 0.069697
-3.43129 0.0203277 0.0660896
-3.39619 0.014807 0.062058
-3.36109 0.0092589 0.0571827
-3.32601 0.00357605 0.0518502
-3.29093 -0.00198343 0.0456331
-3.25586 -0.00751579 0.038946
-3.2208 -0.0127217 0.0313886
-3.18574 -0.0177124 0.0233906
-3.1507 -0.022128 0.0146053
-3.11566 -0.0261283 0.00547482
-3.08063 -0.0292761 -0.00427928
-3.0456 -0.031823 -0.0142017
-3.01059 -0.0332371 -0.02449
-2.97558 -0.0339127 -0.0346846
-2.94058 -0.0332147 -0.0448853
-2.90558 -0.0317192 -0.0546497
-2.87059 -0.0287191 -0.0639676
-2.83561 -0.0249728 -0.0724438
-2.80064 -0.0197884 -0.0799706
-2.76567 -0.0140648 -0.0862467
-2.73071 -0.00723003 -0.0911079
-2.69576 -0.000250063 -0.0944258
-2.66081 0.00726942 -0.0960377
-2.62587 0.0144049 -0.0960696
-2.59094 0.0213971 -0.0944188
-2.55601 0.0274996 -0.0914726
-2.52109 0.0328916 -0.0872151
-2.48617 0.0370996 -0.0821852
-2.45126 0.0403379 -0.076421
-2.41636 0.0423944 -0.0704448
-2.38146 0.0435488 -0.0642827
-2.34657 0.0437462 -0.0583246
-2.31168 0.0432942 -0.0525441
-2.2768 0.0421846 -0.047185
-2.24192 0.0407021 -0.0421719
-2.20705 0.0388302 -0.0376474
-2.17219 0.0368033 -0.0335095
-2.13733 0.0345879 -0.0298469
-2.10247 0.032364 -0.0265492
-2.06762 0.0300888 -0.0236791
-2.03278 0.027897 -0.021128
-1.99794 0.0257397 -0.0189461
-1.9631 0.023721 -0.0170303
-1.92827 0.0217842 -0.015425
-1.89345 0.0200179 -0.0140341
-1.85862 0.018353 -0.0128987
-1.82381 0.0168747 -0.011931
-1.78899 0.0154989 -0.0111698
-1.75419 0.014315 -0.0105364
-1.71938 0.0132238 -0.010067
-1.68458 0.0123217 -0.00969237
-1.64979 0.0114976 -0.00944605
-1.61499 0.0108545 -0.00926795
-1.58021 0.0102727 -0.00918893
-1.54542 0.00986102 -0.00915703
-1.51064 0.00949375 -0.00920088
-1.47586 0.00928518 -0.0092752
-1.44109 0.00910475 -0.00940708
-1.40632 0.00907235 -0.00955634
-1.37155 0.00905285 -0.00974925
-1.33679 0.00917237 -0.00994926
-1.30203 0.00929087 -0.0101825
-1.26727 0.00954132 -0.0104146
-1.23251 0.00977829 -0.0106723
-1.19776 0.0101422 -0.0109223
-1.16301 0.0104816 -0.0111921
-1.12827 0.0109452 -0.0114485
-1.09352 0.0113741 -0.0117206
-1.05878 0.0119269 -0.011974
-1.02405 0.0124358 -0.0122397
-0.989309 0.0130705 -0.0124816
-0.954576 0.0136525 -0.0127326
-0.919844 0.0143642 -0.0129541
-0.885115 0.0150147 -0.0131815
-0.850388 0.015801 -0.0133727
-0.815663 0.0165172 -0.0135661
-0.78094 0.0173767 -0.0137151
-0.746219 0.0181566 -0.0138616
-0.711499 0.0190884 -0.0139541
-0.676781 0.0199299 -0.0140379
-0.642065 0.0209322 -0.0140561
-0.60735 0.0218317 -0.014058
-0.572637 0.0229003 -0.0139807
-0.537925 0.0238512 -0.0138774
-0.503214 0.0249778 -0.0136799
-0.468504 0.0259685 -0.0134447
-0.433796 0.0271379 -0.0130989
-0.399089 0.0281501 -0.0127018
-0.364382 0.0293371 -0.0121775
-0.329676 0.0303437 -0.0115862
-0.294972 0.0315092 -0.0108529
-0.260267 0.0324712 -0.0100352
-0.225564 0.0335611 -0.00906448
-0.190861 0.0344081 -0.00799515
-0.156158 0.0353358 -0.00677076
-0.121456 0.0359991 -0.0054408
-0.0867541 0.0366322 -0.00397973
-0.0520524 0.0370239 -0.00243284
-0.0173508 0.0372519 -0.000816641
0.0173508 0.0372519 0.000816641
0.0520524 0.0370239 0.00243284
0.0867541 0.0366322 0.00397973
0.121456 0.0359991 0.0054408
0.156158 0.0353358 0.00677076
0.190861 0.0344081 0.00799515
0.225564 0.0335611 0.00906448
0.260267 0.0324712 0.0100352
0.294972 0.0315092 0.0108529
0.329676 0.0303437 0.0115862
0.364382 0.0293371 0.0121775
0.399089 0.0281501 0.0127018
0.433796 0.0271379 0.0130989
0.468504 0.0259685 0.0134447
0.503214 0.0249778 0.0136799
0.537925 0.0238512 0.0138774
0.572637 0.0229003 0.0139807
0.60735 0.0218317 0.014058
0.642065 0.0209322 0.0140561
0.676781 0.0199299 0.0140379
0.711499 0.0190884 0.0139541
0.746219 0.0181566 0.0138616
0.78094 0.0173767 0.0137151
0.815663 0.0165172 0.0135661
0.850388 0.015801 0.0133727
0.885115 0.0150147 0.0131815
0.919844 0.0143642 0.0129541
0.954576 0.0136525 0.0127326
0.989309 0.0130705 0.0124816
1.02405 0.0124358 0.0122397
1.05878 0.0119269 0.011974
1.09352 0.0113741 0.0117206
1.12827 0.0109452 0.0114485
1.16301 0.0104816 0.0111921
1.19776 0.0101422 0.0109223
1.23251 0.00977829 0.0106723
1.26727 0.00954132 0.0104146
1.30203 0.00929087 0.0101825
1.33679 0.00917237 0.00994926
1.37155 0.00905285 0.00974925
1.40632 0.00907235 0.00955634
1.44109 0.00910475 0.00940708
1.47586 0.00928518 0.0092752
1.51064 0.00949375 0.00920088
1.54542 0.00986102 0.00915703
1.58021 0.0102727 0.00918893
1.61499 0.0108545 0.00926795
1.64979 0.0114976 0.00944605
1.68458 0.0123217 0.00969237
1.71938 0.0132238 0.010067
1.75419 0.014315 0.0105364
1.78899 0.0154989 0.0111698
1.82381 0.0168747 0.011931
1.85862 0.018353 0.0128987
1.89345 0.0200179 0.0140341
1.92827 0.0217842 0.015425
1.9631 0.023721 0.0170303
1.99794 0.0257397 0.0189461
2.03278 0.027897 0.021128
2.06762 0.0300888 0.0236791
2.10247 0.032364 0.0265492
2.13733 0.0345879 0.0298469
2.17219 0.0368033 0.0335095
2.20705 0.0388302 0.0376474
2.24192 0.0407021 0.0421719
2.2768 0.0421846 0.047185
2.31168 0.0432942 0.0525441
2.34657 0.0437462 0.0583246
2.38146 0.0435488 0.0642827
2.41636 0.0423944 0.0704448
2.45126 0.0403379 0.076421
2.48617 0.0370996 0.0821852
2.52109 0.0328916 0.0872151
2.55601 0.0274996 0.0914726
2.59094 0.0213971 0.0944188
2.62587 0.0144049 0.0960696
2.66081 0.00726942 0.0960377
2.69576 -0.000250063 0.0944258
2.73071 -0.00723003 0.0911079
2.76567 -0.0140648 0.0862467
2.80064 -0.0197884 0.0799706
2.83561 -0.0249728 0.0724438
2.87059 -0.0287191 0.0639676
2.90558 -0.0317192 0.0546497
2.94058 -0.0332147 0.0448853
2.97558 -0.0339127 0.0346846
3.01059 -0.0332371 0.02449
3.0456 -0.031823 0.0142017
3.08063 -0.0292761 0.00427928
3.11566 -0.0261283 -0.00547482
3.1507 -0.022128 -0.0146053
3.18574 -0.0177124 -0.0233906
3.2208 -0.0127217 -0.0313886
3.25586 -0.00751579 -0.038946
3.29093 -0.00198343 -0.0456331
3.32601 0.00357605 -0.0518502
3.36109 0.0092589 -0.0571827
3.39619 0.014807 -0.062058
3.43129 0.0203277 -0.0660896
3.4664 0.0255847 -0.069697
3.50152 0.0307121 -0.072541
3.53665 0.0354831 -0.0749993
3.57179 0.0400599 -0.0767978
3.60694 0.0442247 -0.0782484
3.64209 0.0481539 -0.0791495
3.67726 0.0516523 -0.0797404
3.71243 0.0548857 -0.0798828
3.74761 0.0576993 -0.0797572
3.7828 0.0602291 -0.0792659
3.81801 0.0623665 -0.0785535
3.85322 0.0642152 -0.0775419
3.88844 0.0657028 -0.0763544
3.92367 0.0669088 -0.0749249
3.95891 0.067786 -0.0733564
3.99416 0.0683945 -0.0715993
4.02942 0.0687083 -0.0697296
4.06469 0.0687678 -0.0677211
4.09997 0.0685671 -0.0656192
4.13526 0.0681293 -0.0634231
4.17056 0.0674611 -0.0611493
4.20587 0.0665784 -0.0588198
4.24119 0.0654872 -0.0564269
4.27653 0.0642092 -0.0540123
4.31187 0.062737 -0.0515468
4.34722 0.0611089 -0.0490906
4.38259 0.0592955 -0.0465941
4.41797 0.0573572 -0.0441366
4.45335 0.0552408 -0.041648
4.48875 0.0530264 -0.0392269
4.52416 0.0506432 -0.0367833
4.55958 0.0481828 -0.0344341
4.59502 0.0455664 -0.0320728
4.63046 0.0428887 -0.0298298
4.66592 0.0400702 -0.0275883
4.70139 0.0372043 -0.0254868
4.73687 0.034214 -0.0234025
4.77237 0.0311907 -0.0214788
4.80787 0.0280602 -0.019589
4.84339 0.024913 -0.0178793
4.87892 0.0216777 -0.01622
4.91446 0.018445 -0.0147589
4.95002 0.0151461 -0.0133631
4.98559 0.0118728 -0.0121802
5.02117 0.00855871 -0.0110744
5.05677 0.00529644 -0.0101911
5.09237 0.00202267 -0.00939129
5.128 -0.00117179 -0.00881561
5.16363 -0.00434512 -0.00832301
5.19928 -0.0074127 -0.00804561
5.23494 -0.0104257 -0.00784294
5.27062 -0.01331 -0.00783526
5.30631 -0.0161091 -0.00788557
5.34201 -0.0187626 -0.00810035
5.37773 -0.0213068 -0.00834888
5.41346 -0.0236969 -0.00872335
5.4492 -0.0259626 -0.00910213
5.48497 -0.0280758 -0.0095636
5.52074 -0.0300594 -0.00999786
5.55653 -0.0319024 -0.0104704
5.59233 -0.0336201 -0.0108855
5.62815 -0.0352189 -0.0112968
5.66399 -0.0367047 -0.0116247
5.69984 -0.0381004 -0.0119115
5.7357 -0.0394021 -0.0120954
5.77158 -0.040647 -0.0122077
5.80748 -0.0418208 -0.0122055
5.84339 -0.0429727 -0.0121088
5.87932 -0.0440783 -0.0118945
5.91526 -0.0451952 -0.0115701
5.95122 -0.0462902 -0.011133
5.9872 -0.0474259 -0.0105772
6.02319 -0.0485614 -0.00992037
6.05919 -0.0497614 -0.0091427
6.09522 -0.0509788 -0.00827963
6.13126 -0.0522777 -0.00729917
6.16732 -0.0536064 -0.00625109
6.20339 -0.0550265 -0.0050931
6.23949 -0.0564829 -0.00388558
6.27559 -0.0580331 -0.00257805
6.31172 -0.0596209 -0.00123782
6.34786 -0.0612973 0.000191528
6.38403 -0.0630076 0.00163928
6.42021 -0.0647943 0.00316541
6.4564 -0.0666074 0.00469913
6.49262 -0.0684785 0.00630137
6.52885 -0.0703655 0.00790438
6.5651 -0.0722867 0.00956719
6.60137 -0.0742118 0.0112281
6.63766 -0.076143 0.012941
6.67397 -0.0780651 0.0146529
6.71029 -0.0799636 0.0164093
6.74664 -0.0818389 0.0181683
6.783 -0.0836612 0.0199639
6.81938 -0.0854456 0.0217667
6.85579 -0.0871497 0.0235963
6.89221 -0.0888009 0.025437
6.92865 -0.0903471 0.0272912
6.96511 -0.091826 0.0291578
7.00159 -0.0931786 0.0310199
7.0381 -0.0944496 0.0328911
7.07462 -0.0955765 0.0347344
7.11116 -0.0966074 0.0365772
7.14772 -0.09748 0.0383645
7.18431 -0.0982408 0.0401342
7.22091 -0.0988324 0.0418195
7.25754 -0.0992939 0.0434626
7.29418 -0.0995789 0.0449943
7.33085 -0.0997128 0.046455
7.36754 -0.0996659 0.0477824
7.40425 -0.0994463 0.0490115
7.44099 -0.0990427 0.0500917
7.47774 -0.0984493 0.0510558
7.51452 -0.0976711 0.0518626
7.55132 -0.0966926 0.0525504
7.58814 -0.0955343 0.0530817
7.62498 -0.0941714 0.0535043
7.66185 -0.0926426 0.0537827
7.69874 -0.0909134 0.0539716
7.73566 -0.0890408 0.0540395
7.77259 -0.0869829 0.0540409
7.80955 -0.08481 0.0539521
7.84654 -0.082478 0.0538184
7.88355 -0.0800608 0.0536283
7.92058 -0.0775208 0.05341
7.95763 -0.074923 0.0531661
7.99471 -0.0722453 0.0529061
8.03182 -0.0695321 0.052643
8.06895 -0.0667824 0.0523726
8.1061 -0.0640144 0.0521108
8.14328 -0.0612475 0.0518475
8.18049 -0.0584763 0.0515951
8.21772 -0.055735 0.0513438
8.25497 -0.0530021 0.0511011
8.29226 -0.0503177 0.0508587
8.32956 -0.047652 0.0506208
8.3669 -0.0450432 0.0503798
8.40426 -0.0424624 0.0501389
8.44165 -0.0399386 0.0498901
8.47906 -0.0374507 0.0496373
8.5165 -0.0350163 0.0493728
8.55397 -0.0326218 0.0490997
8.59146 -0.0302757 0.0488142
8.62899 -0.0279696 0.0485145
8.66654 -0.0257065 0.0482045
8.70412 -0.0234829 0.0478743
8.74172 -0.0212944 0.0475371
8.77936 -0.0191469 0.0471757
8.81702 -0.0170234 0.0468102
8.85471 -0.014943 0.0464194
8.89244 -0.0128758 0.0460257
8.93019 -0.0108512 0.0456085
8.96797 -0.00883334 0.045188
9.00578 -0.00685203 0.0447469
9.04362 -0.00487693 0.0443018
9.08149 -0.0029267 0.0438403
9.11939 -0.000986456 0.0433737
9.15732 0.000942686 0.0428954
9.19528 0.00285815 0.0424101
9.23327 0.00477324 0.0419178
9.2713 0.0066747 0.0414168
9.30935 0.00858163 0.0409132
9.34744 0.0104791 0.0404004
9.38556 0.012384 0.0398883
9.42371 0.0142865 0.0393667
9.46189 0.0161966 0.038848
9.50011 0.0181116 0.0383201
9.53836 0.020034 0.0377957
9.57664 0.0219675 0.0372654
9.61496 0.0239081 0.0367364
9.65331 0.0258664 0.036207
9.69169 0.0278323 0.0356745
9.73011 0.0298201 0.0351472
9.76856 0.0318178 0.0346134
9.80704 0.0338382 0.0340885
9.84557 0.0358738 0.0335563
9.88412 0.0379303 0.0330342
9.92271 0.0400092 0.0325056
9.96134 0.0421061 0.0319869
10 0.0442315 0.0314638
10.0387 0.0463737 0.0309491
10.0774 0.048547 0.0304333
10.1162 0.05074 0.0299228
10.155 0.0529622 0.0294154
10.1939 0.05521 0.0289097
10.2328 0.0574829 0.0284112
10.2717 0.0597877 0.0279116
10.3106 0.0621148 0.0274215
10.3496 0.0644774 0.0269294
10.3887 0.0668625 0.0264469
10.4278 0.0692828 0.0259638
10.4669 0.071729 0.0254879
10.506 0.0742068 0.0250148
10.5452 0.0767163 0.0245444
10.5845 0.079253 0.0240808
10.6238 0.0818268 0.0236158
10.6631 0.084425 0.0231599
10.7024 0.087063 0.0227006
10.7418 0.0897258 0.0222503
10.7813 0.0924273 0.0217967
10.8208 0.0951573 0.0213493
10.8603 0.0979227 0.0209009
10.8999 0.100722 0.0204538
10.9395 0.103553 0.0200088
10.9792 0.106423 0.0195597
11.0189 0.109322 0.0191146
11.0586 0.112264 0.0186621
11.0984 0.115233 0.018213
11.1383 0.118247 0.0177554
11.1781 0.121291 0.0172979
11.2181 0.124377 0.0168332
11.2581 0.1275 0.0163629
11.2981 0.130658 0.0158876
11.3381 0.133861 0.015401
11.3783 0.137098 0.0149102
11.4184 0.140379 0.0144046
11.4587 0.143698 0.0138928
11.4989 0.147057 0.0133652
11.5392 0.150462 0.0128274
11.5796 0.153902 0.0122741
11.62 0.157391 0.0117052
11.6605 0.160915 0.0111216
11.701 0.164487 0.0105174
11.7415 0.168099 0.00989778
11.7822 0.171753 0.00925454
11.8228 0.175453 0.00859318
11.8636 0.17919 0.00790722
11.9043 0.182976 0.0071982
11.9452 0.186798 0.00646519
11.986 0.190665 0.00570348
12.027 0.194572 0.0049178
12.068 0.198518 0.00409997
12.109 0.202506 0.00325591
12.1501 0.206528 0.00237897
12.1913 0.210589 0.00147168
12.2325 0.214684 0.000532735
12.2738 0.218812 -0.000440897
12.3151 0.222973 -0.00144524
12.3565 0.227158 -0.00248549
12.3979 0.231373 -0.00355722
12.4394 0.235607 -0.00466231
12.481 0.23986 -0.00580074
12.5226 0.244125 -0.00696849
12.5643 0.248395 -0.00817094
12.6061 0.252665 -0.00940242
12.6479 0.256927 -0.0106697
12.6898 0.261176 -0.0119746
12.7317 0.265408 -0.0133194
12.7737 0.269626 -0.0147086
12.8158 0.273829 -0.0161324
12.8579 0.278015 -0.017587
12.9001 0.282175 -0.0190613
12.9424 0.286302 -0.0205483
12.9847 0.290383 -0.0220452
13.0271 0.294408 -0.0235439
13.0696 0.29837 -0.0250447
13.1121 0.302256 -0.0265408
13.1547 0.306059 -0.0280303
13.1974 0.309768 -0.0295088
13.2402 0.313377 -0.0309727
13.283 0.316875 -0.0324177
13.3259 0.320253 -0.033841
13.3689 0.323507 -0.0352382
13.4119 0.326623 -0.0366061
13.455 0.329598 -0.0379423
13.4982 0.332423 -0.0392422
13.5415 0.335093 -0.0405059
13.5848 0.337598 -0.0417289
13.6283 0.339936 -0.0429108
13.6718 0.3421 -0.0440503
13.7153 0.344087 -0.0451452
13.759 0.345893 -0.046197
13.8028 0.347511 -0.0472034
13.8466 0.348947 -0.0481667
13.8905 0.350189 -0.0490861
13.9345 0.351245 -0.0499632
13.9786 0.35211 -0.0507992
14.0227 0.352782 -0.0515953
14.067 0.353269 -0.0523539
14.1113 0.353565 -0.0530765
14.1558 0.353675 -0.0537653
14.2003 0.353603 -0.0544227
14.2449 0.353346 -0.0550506
14.2896 0.352915 -0.0556521
14.3344 0.352307 -0.0562286
14.3793 0.351528 -0.0567836
14.4243 0.350584 -0.0573184
14.4693 0.349476 -0.0578356
14.5145 0.348209 -0.0583376
14.5598 0.346791 -0.058826
14.6052 0.345222 -0.0593029
14.6506 0.343508 -0.0597699
14.6962 0.341657 -0.0602285
14.7419 0.339668 -0.0606802
14.7877 0.337549 -0.0611261
14.8336 0.335305 -0.0615673
14.8796 0.332937 -0.0620041
14.9257 0.330454 -0.0624381
14.9719 0.327857 -0.0628687
15.0182 0.325149 -0.0632967
15.0647 0.322337 -0.063722
15.1112 0.319422 -0.0641445
15.1579 0.316408 -0.0645638
15.2047 0.3133 -0.0649796
15.2516 0.310099 -0.065391
15.2986 0.306809 -0.0657974
15.3458 0.303433 -0.0661975
15.393 0.299974 -0.0665907
15.4404 0.296432 -0.0669749
15.488 0.292813 -0.0673492
15.5356 0.289116 -0.0677119
15.5834 0.285344 -0.0680607
15.6313 0.2815 -0.068394
15.6794 0.277584 -0.06871
15.7276 0.273597 -0.0690052
15.7759 0.269543 -0.0692784
15.8243 0.265421 -0.0695264
15.873 0.261233 -0.0697462
15.9217 0.25698 -0.0699351
15.9706 0.252665 -0.0700905
16.0197 0.248285 -0.0702085
16.0689 0.243845 -0.0702864
16.1182 0.239345 -0.070321
16.1677 0.234786 -0.0703089
16.2174 0.230168 -0.0702464
16.2672 0.225494 -0.0701312
16.3172 0.220765 -0.06996
16.3674 0.21598 -0.0697291
16.4177 0.211143 -0.0694363
16.4682 0.206256 -0.0690797
16.5189 0.201319 -0.068656
16.5697 0.196336 -0.0681638
16.6208 0.19131 -0.0676015
16.672 0.186243 -0.0669685
16.7234 0.181139 -0.0662634
16.775 0.176002 -0.0654867
16.8268 0.170835 -0.064639
16.8787 0.165643 -0.0637214
16.9309 0.160431 -0.0627347
16.9833 0.155205 -0.0616825
17.0359 0.14997 -0.0605672
17.0887 0.14473 -0.0593922
17.1418 0.139495 -0.0581612
17.195 0.13427 -0.0568801
17.2485 0.129062 -0.0555528
17.3022 0.123876 -0.0541853
17.3562 0.118723 -0.0527832
17.4104 0.11361 -0.0513536
17.4648 0.108543 -0.0499019
17.5195 0.103529 -0.048435
17.5744 0.0985768 -0.0469591
17.6296 0.0936945 -0.0454814
17.6851 0.0888881 -0.0440075
17.7408 0.0841639 -0.0425436
17.7969 0.0795292 -0.0410948
17.8532 0.0749909 -0.0396674
17.9098 0.0705533 -0.0382652
17.9667 0.0662217 -0.036893
18.0239 0.0620005 -0.0355537
18.0815 0.0578943 -0.0342509
18.1393 0.0539059 -0.0329867
18.1975 0.0500376 -0.0317631
18.256 0.0462917 -0.0305809
18.3149 0.0426693 -0.0294409
18.3742 0.0391715 -0.0283428
18.4338 0.0357983 -0.0272868
18.4938 0.0325488 -0.0262714
18.5542 0.0294223 -0.0252956
18.615 0.0264172 -0.0243573
18.6762 0.0235318 -0.0234552
18.7379 0.0207643 -0.0225869
18.8 0.0181115 -0.0217504
18.8625 0.0155706 -0.020943
18.9255 0.0131381 -0.0201627
18.9891 0.0108109 -0.0194067
19.0531 0.00858545 -0.018673
19.1177 0.00645864 -0.0179591
19.1828 0.00442714 -0.0172633
19.2484 0.00248749 -0.0165833
19.3147 0.00063604 -0.0159176
19.3816 -0.00113064 -0.0152642
19.4491 -0.00281578 -0.0146221
19.5173 -0.00442254 -0.0139894
19.5862 -0.00595369 -0.0133656
19.6558 -0.0074121 -0.0127493
19.7262 -0.00880028 -0.01214
19.7974 -0.0101206 -0.0115368
19.8694 -0.0113751 -0.0109396
19.9423 -0.0125662 -0.0103476
20.0162 -0.0136953 -0.00976114
20.091 -0.0147642 -0.00917935
20.1669 -0.0157742 -0.00860281
20.244 -0.0167261 -0.00803085
20.3222 -0.0176207 -0.00746419
20.4016 -0.018458 -0.00690225
20.4825 -0.0192376 -0.00634593
20.5648 -0.0199592 -0.00579468
20.6487 -0.020622 -0.00524944
20.7344 -0.0212239 -0.00470969
20.8219 -0.0217624 -0.00417646
20.9115 -0.0222333 -0.00364921
21.0034 -0.0226312 -0.00312905
21.0979 -0.0229486 -0.00261536
21.1952 -0.0231632 -0.00210987
21.2959 -0.0232969 -0.00161122
21.4004 -0.0233363 -0.00112085
21.5093 -0.0232615 -0.000638159
21.6237 -0.0230607 -0.000164109
21.7448 -0.022696 0.00030178
21.8747 -0.0221218 0.000757677
22.0165 -0.021269 0.00120487
22.1768 -0.0200056 0.00164184
22.3723 -0.0179187 0.00206962


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1Quantum/vCLRDiaP_OneLoop.txt <==
-22.3723 -0.000122969 -3.76661e-05
-22.1768 -0.000239677 -2.35433e-05
-22.0165 -0.000359185 -3.34281e-05
-21.8747 -0.000501775 -2.41872e-05
-21.7448 -0.00066252 -3.11883e-05
-21.6237 -0.000826245 -2.4297e-05
-21.5093 -0.000966486 -3.10985e-05
-21.4004 -0.00106805 -2.62174e-05
-21.2959 -0.00113281 -3.24994e-05
-21.1952 -0.00117504 -2.79226e-05
-21.0979 -0.00120565 -3.32991e-05
-21.0034 -0.0012301 -2.90734e-05
-20.9115 -0.0012503 -3.40043e-05
-20.8219 -0.00126808 -3.00898e-05
-20.7344 -0.00128403 -3.46853e-05
-20.6487 -0.00129884 -3.1048e-05
-20.5648 -0.00131269 -3.53771e-05
-20.4825 -0.00132596 -3.197e-05
-20.4016 -0.00133865 -3.60847e-05
-20.3222 -0.00135102 -3.28711e-05
-20.244 -0.00136301 -3.68063e-05
-20.1669 -0.00137481 -3.376e-05
-20.091 -0.00138637 -3.75412e-05
-20.0162 -0.00139781 -3.46413e-05
-19.9423 -0.00140907 -3.8289e-05
-19.8694 -0.00142026 -3.55187e-05
-19.7974 -0.00143132 -3.90495e-05
-19.7262 -0.00144235 -3.63946e-05
-19.6558 -0.00145328 -3.98222e-05
-19.5862 -0.0014642 -3.72715e-05
-19.5173 -0.00147505 -4.06071e-05
-19.4491 -0.00148589 -3.8151e-05
-19.3816 -0.00149669 -4.14042e-05
-19.3147 -0.00150749 -3.90347e-05
-19.2484 -0.00151826 -4.22136e-05
-19.1828 -0.00152905 -3.99238e-05
-19.1177 -0.00153981 -4.30356e-05
-19.0531 -0.0015506 -4.08196e-05
-18.9891 -0.00156138 -4.38702e-05
-18.9255 -0.00157218 -4.17231e-05
-18.8625 -0.00158298 -4.47179e-05
-18.8 -0.00159382 -4.26351e-05
-18.7379 -0.00160465 -4.55789e-05
-18.6762 -0.00161553 -4.35565e-05
-18.615 -0.00162641 -4.64536e-05
-18.5542 -0.00163734 -4.44881e-05
-18.4938 -0.00164828 -4.73423e-05
-18.4338 -0.00165926 -4.54307e-05
-18.3742 -0.00167026 -4.82453e-05
-18.3149 -0.00168131 -4.6385e-05
-18.256 -0.00169238 -4.91631e-05
-18.1975 -0.00170351 -4.73516e-05
-18.1393 -0.00171466 -5.00961e-05
-18.0815 -0.00172586 -4.83311e-05
-18.0239 -0.00173709 -5.10446e-05
-17.9667 -0.00174838 -4.93243e-05
-17.9098 -0.0017597 -5.20091e-05
-17.8532 -0.00177108 -5.03318e-05
-17.7969 -0.0017825 -5.299e-05
-17.7408 -0.00179397 -5.13541e-05
-17.6851 -0.00180549 -5.39879e-05
-17.6296 -0.00181706 -5.23918e-05
-17.5744 -0.00182868 -5.5003e-05
-17.5195 -0.00184036 -5.34456e-05
-17.4648 -0.00185209 -5.6036e-05
-17.4104 -0.00186389 -5.45161e-05
-17.3562 -0.00187573 -5.70873e-05
-17.3022 -0.00188764 -5.56038e-05
-17.2485 -0.0018996 -5.81574e-05
-17.195 -0.00191163 -5.67093e-05
-17.1418 -0.00192371 -5.92467e-05
-17.0887 -0.00193586 -5.78332e-05
-17.0359 -0.00194807 -6.03559e-05
-16.9833 -0.00196035 -5.89762e-05
-16.9309 -0.00197269 -6.14854e-05
-16.8787 -0.00198511 -6.01389e-05
-16.8268 -0.00199758 -6.26358e-05
-16.775 -0.00201014 -6.13218e-05
-16.7234 -0.00202275 -6.38077e-05
-16.672 -0.00203544 -6.25256e-05
-16.6208 -0.0020482 -6.50017e-05
-16.5697 -0.00206104 -6.37509e-05
-16.5189 -0.00207395 -6.62183e-05
-16.4682 -0.00208693 -6.49984e-05
-16.4177 -0.00209999 -6.74581e-05
-16.3674 -0.00211314 -6.62688e-05
-16.3172 -0.00212635 -6.87218e-05
-16.2672 -0.00213965 -6.75627e-05
-16.2174 -0.00215303 -7.001e-05
-16.1677 -0.00216649 -6.88808e-05
-16.1182 -0.00218003 -7.13233e-05
-16.0689 -0.00219366 -7.02238e-05
-16.0197 -0.00220737 -7.26626e-05
-15.9706 -0.00222117 -7.15925e-05
-15.9217 -0.00223505 -7.40284e-05
-15.873 -0.00224903 -7.29875e-05
-15.8243 -0.00226309 -7.54215e-05
-15.7759 -0.00227724 -7.44097e-05
-15.7276 -0.00229149 -7.68426e-05
-15.6794 -0.00230583 -7.58598e-05
-15.6313 -0.00232026 -7.82924e-05
-15.5834 -0.00233479 -7.73386e-05
-15.5356 -0.00234941 -7.97719e-05
-15.488 -0.00236413 -7.8847e-05
-15.4404 -0.00237895 -8.12817e-05
-15.393 -0.00239387 -8.03857e-05
-15.3458 -0.00240889 -8.28228e-05
-15.2986 -0.00242401 -8.19557e-05
-15.2516 -0.00243924 -8.43959e-05
-15.2047 -0.00245457 -8.35578e-05
-15.1579 -0.00247001 -8.6002e-05
-15.1112 -0.00248555 -8.5193e-05
-15.0647 -0.00250121 -8.76419e-05
-15.0182 -0.00251697 -8.68622e-05
-14.9719 -0.00253284 -8.93167e-05
-14.9257 -0.00254883 -8.85663e-05
-14.8796 -0.00256493 -9.10273e-05
-14.8336 -0.00258115 -9.03065e-05
-14.7877 -0.00259748 -9.27747e-05
-14.7419 -0.00261393 -9.20836e-05
-14.6962 -0.0026305 -9.45599e-05
-14.6506 -0.00264719 -9.38989e-05
-14.6052 -0.002664 -9.63841e-05
-14.5598 -0.00268093 -9.57533e-05
-14.5145 -0.00269799 -9.82482e-05
-14.4693 -0.00271518 -9.7648e-05
-14.4243 -0.00273249 -0.000100154
-14.3793 -0.00274994 -9.95842e-05
-14.3344 -0.00276751 -0.000102101
-14.2896 -0.00278522 -0.000101563
-14.2449 -0.00280306 -0.000104092
-14.2003 -0.00282104 -0.000103586
-14.1558 -0.00283915 -0.000106128
-14.1113 -0.0028574 -0.000105654
-14.067 -0.00287579 -0.000108211
-14.0227 -0.00289433 -0.000107769
-13.9786 -0.00291301 -0.00011034
-13.9345 -0.00293183 -0.000109931
-13.8905 -0.0029508 -0.000112519
-13.8466 -0.00296992 -0.000112144
-13.8028 -0.00298919 -0.000114748
-13.759 -0.00300862 -0.000114406
-13.7153 -0.0030282 -0.000117028
-13.6718 -0.00304793 -0.000116722
-13.6283 -0.00306782 -0.000119362
-13.5848 -0.00308787 -0.000119091
-13.5415 -0.00310809 -0.000121751
-13.4982 -0.00312846 -0.000121516
-13.455 -0.00314901 -0.000124197
-13.4119 -0.00316972 -0.000123998
-13.3689 -0.0031906 -0.000126701
-13.3259 -0.00321165 -0.000126539
-13.283 -0.00323287 -0.000129265
-13.2402 -0.00325428 -0.000129141
-13.1974 -0.00327586 -0.000131891
-13.1547 -0.00329762 -0.000131806
-13.1121 -0.00331956 -0.000134581
-13.0696 -0.00334168 -0.000134536
-13.0271 -0.003364 -0.000137337
-12.9847 -0.0033865 -0.000137332
-12.9424 -0.0034092 -0.000140161
-12.9001 -0.00343208 -0.000140197
-12.8579 -0.00345517 -0.000143054
-12.8158 -0.00347845 -0.000143134
-12.7737 -0.00350194 -0.00014602
-12.7317 -0.00352562 -0.000146143
-12.6898 -0.00354952 -0.000149061
-12.6479 -0.00357362 -0.000149228
-12.6061 -0.00359793 -0.000152179
-12.5643 -0.00362246 -0.000152391
-12.5226 -0.00364721 -0.000155376
-12.481 -0.00367217 -0.000155635
-12.4394 -0.00369736 -0.000158655
-12.3979 -0.00372277 -0.000158962
-12.3565 -0.00374841 -0.000162019
-12.3151 -0.00377428 -0.000162375
-12.2738 -0.00380038 -0.00016547
-12.2325 -0.00382672 -0.000165877
-12.1913 -0.0038533 -0.000169012
-12.1501 -0.00388012 -0.000169471
-12.109 -0.00390719 -0.000172647
-12.068 -0.0039345 -0.000173159
-12.027 -0.00396207 -0.000176378
-11.986 -0.0039899 -0.000176945
-11.9452 -0.00401798 -0.00018021
-11.9043 -0.00404633 -0.000180833
-11.8636 -0.00407494 -0.000184144
-11.8228 -0.00410382 -0.000184826
-11.7822 -0.00413298 -0.000188185
-11.7415 -0.00416241 -0.000188927
-11.701 -0.00419212 -0.000192337
-11.6605 -0.00422211 -0.00019314
-11.62 -0.00425239 -0.000196602
-11.5796 -0.00428297 -0.000197469
-11.5392 -0.00431383 -0.000200986
-11.4989 -0.004345 -0.000201918
-11.4587 -0.00437647 -0.000205493
-11.4184 -0.00440825 -0.000206492
-11.3783 -0.00444034 -0.000210125
-11.3381 -0.00447275 -0.000211195
-11.2981 -0.00450547 -0.000214889
-11.2581 -0.00453852 -0.000216031
-11.2181 -0.0045719 -0.000219789
-11.1781 -0.00460562 -0.000221005
-11.1383 -0.00463967 -0.00022483
-11.0984 -0.00467407 -0.000226122
-11.0586 -0.00470881 -0.000230017
-11.0189 -0.0047439 -0.000231388
-10.9792 -0.00477936 -0.000235355
-10.9395 -0.00481517 -0.000236808
-10.8999 -0.00485136 -0.00024085
-10.8603 -0.00488791 -0.000242388
-10.8208 -0.00492485 -0.000246507
-10.7813 -0.00496217 -0.000248133
-10.7418 -0.00499987 -0.000252334
-10.7024 -0.00503798 -0.00025405
-10.6631 -0.00507648 -0.000258335
-10.6238 -0.00511539 -0.000260146
-10.5845 -0.00515471 -0.000264519
-10.5452 -0.00519445 -0.000266428
-10.506 -0.00523461 -0.000270892
-10.4669 -0.00527521 -0.000272901
-10.4278 -0.00531624 -0.000277461
-10.3887 -0.00535772 -0.000279575
-10.3496 -0.00539964 -0.000284234
-10.3106 -0.00544203 -0.000286457
-10.2717 -0.00548487 -0.000291219
-10.2328 -0.00552819 -0.000293555
-10.1939 -0.00557199 -0.000298425
-10.155 -0.00561627 -0.000300878
-10.1162 -0.00566104 -0.00030586
-10.0774 -0.00570631 -0.000308434
-10.0387 -0.00575209 -0.000313533
-10 -0.00579839 -0.000316234
-9.96134 -0.00584521 -0.000321455
-9.92271 -0.00589256 -0.000324287
-9.88412 -0.00594045 -0.000329635
-9.84557 -0.00598888 -0.000332604
-9.80704 -0.00603788 -0.000338085
-9.76856 -0.00608744 -0.000341196
-9.73011 -0.00613758 -0.000346815
-9.69169 -0.0061883 -0.000350074
-9.65331 -0.00623961 -0.000355837
-9.61496 -0.00629152 -0.00035925
-9.57664 -0.00634405 -0.000365164
-9.53836 -0.0063972 -0.000368738
-9.50011 -0.00645098 -0.00037481
-9.46189 -0.0065054 -0.00037855
-9.42371 -0.00656048 -0.000384787
-9.38556 -0.00661622 -0.000388702
-9.34744 -0.00667264 -0.00039511
-9.30935 -0.00672974 -0.000399207
-9.2713 -0.00678754 -0.000405794
-9.23327 -0.00684604 -0.000410081
-9.19528 -0.00690527 -0.000416857
-9.15732 -0.00696523 -0.000421342
-9.11939 -0.00702594 -0.000428314
-9.08149 -0.00708741 -0.000433006
-9.04362 -0.00714964 -0.000440184
-9.00578 -0.00721266 -0.000445092
-8.96797 -0.00727648 -0.000452485
-8.93019 -0.00734111 -0.000457619
-8.89244 -0.00740656 -0.000465238
-8.85471 -0.00747286 -0.000470608
-8.81702 -0.00754001 -0.000478463
-8.77936 -0.00760803 -0.000484081
-8.74172 -0.00767694 -0.000492184
-8.70412 -0.00774674 -0.000498061
-8.66654 -0.00781747 -0.000506423
-8.62899 -0.00788913 -0.000512571
-8.59146 -0.00796174 -0.000521206
-8.55397 -0.00803531 -0.000527638
-8.5165 -0.00810987 -0.00053656
-8.47906 -0.00818544 -0.00054329
-8.44165 -0.00826203 -0.000552511
-8.40426 -0.00833965 -0.000559554
-8.3669 -0.00841834 -0.000569091
-8.32956 -0.00849811 -0.000576462
-8.29226 -0.00857898 -0.00058633
-8.25497 -0.00866097 -0.000594046
-8.21772 -0.0087441 -0.000604263
-8.18049 -0.0088284 -0.000612341
-8.14328 -0.00891388 -0.000622925
-8.1061 -0.00900057 -0.000631384
-8.06895 -0.00908849 -0.000642353
-8.03182 -0.00917767 -0.000651213
-7.99471 -0.00926813 -0.000662589
-7.95763 -0.0093599 -0.00067187
-7.92058 -0.00945299 -0.000683674
-7.88355 -0.00954745 -0.0006934
-7.84654 -0.00964329 -0.000705655
-7.80955 -0.00974054 -0.000715849
-7.77259 -0.00983924 -0.000728581
-7.73566 -0.00993941 -0.000739269
-7.69874 -0.0100411 -0.000752503
-7.66185 -0.0101443 -0.000763712
-7.62498 -0.010249 -0.000777478
-7.58814 -0.0103554 -0.000789236
-7.55132 -0.0104634 -0.000803563
-7.51452 -0.010573 -0.000815903
-7.47774 -0.0106844 -0.000830823
-7.44099 -0.0107974 -0.000843778
-7.40425 -0.0109123 -0.000859326
-7.36754 -0.011029 -0.00087293
-7.33085 -0.0111475 -0.000889144
-7.29418 -0.0112678 -0.000903437
-7.25754 -0.0113902 -0.000920354
-7.22091 -0.0115145 -0.000935377
-7.18431 -0.0116408 -0.000953042
-7.14772 -0.0117691 -0.000968838
-7.11116 -0.0118996 -0.000987296
-7.07462 -0.0120322 -0.00100391
-7.0381 -0.012167 -0.00102321
-7.00159 -0.0123041 -0.0010407
-6.96511 -0.0124435 -0.0010609
-6.92865 -0.0125852 -0.00107931
-6.89221 -0.0127293 -0.00110046
-6.85579 -0.0128759 -0.00111986
-6.81938 -0.013025 -0.00114202
-6.783 -0.0131767 -0.00116247
-6.74664 -0.0133311 -0.00118571
-6.71029 -0.0134881 -0.00120728
-6.67397 -0.013648 -0.00123167
-6.63766 -0.0138106 -0.00125443
-6.60137 -0.0139762 -0.00128005
-6.5651 -0.0141448 -0.00130408
-6.52885 -0.0143164 -0.00133101
-6.49262 -0.0144911 -0.00135641
-6.4564 -0.014669 -0.00138474
-6.42021 -0.0148502 -0.00141159
-6.38403 -0.0150348 -0.00144143
-6.34786 -0.0152229 -0.00146984
-6.31172 -0.0154145 -0.00150128
-6.27559 -0.0156097 -0.00153136
-6.23949 -0.0158086 -0.00156453
-6.20339 -0.0160114 -0.00159639
-6.16732 -0.0162181 -0.00163142
-6.13126 -0.0164289 -0.00166521
-6.09522 -0.0166437 -0.00170222
-6.05919 -0.0168629 -0.00173808
-6.02319 -0.0170864 -0.00177724
-5.9872 -0.0173144 -0.00181532
-5.95122 -0.017547 -0.00185678
-5.91526 -0.0177843 -0.00189727
-5.87932 -0.0180265 -0.00194122
-5.84339 -0.0182737 -0.00198429
-5.80748 -0.0185261 -0.00203093
-5.77158 -0.0187837 -0.0020768
-5.7357 -0.0190469 -0.00212634
-5.69984 -0.0193156 -0.00217524
-5.66399 -0.0195901 -0.00222793
-5.62815 -0.0198705 -0.0022801
-5.59233 -0.0201571 -0.0023362
-5.55653 -0.0204499 -0.00239193
-5.52074 -0.0207492 -0.00245173
-5.48497 -0.0210553 -0.00251132
-5.4492 -0.0213682 -0.00257515
-5.41346 -0.0216882 -0.00263895
-5.37773 -0.0220156 -0.00270716
-5.34201 -0.0223505 -0.00277553
-5.30631 -0.0226933 -0.00284853
-5.27062 -0.023044 -0.0029219
-5.23494 -0.0234031 -0.00300012
-5.19928 -0.0237708 -0.00307896
-5.16363 -0.0241473 -0.00316289
-5.128 -0.0245329 -0.00324771
-5.09237 -0.024928 -0.00333791
-5.05677 -0.0253329 -0.0034293
-5.02117 -0.0257479 -0.00352638
-4.98559 -0.0261734 -0.00362499
-4.95002 -0.0266096 -0.00372964
-4.91446 -0.0270571 -0.0038362
-4.87892 -0.0275161 -0.0039492
-4.84339 -0.0279871 -0.00406453
-4.80787 -0.0284706 -0.00418675
-4.77237 -0.0289669 -0.00431178
-4.73687 -0.0294766 -0.0044442
-4.70139 -0.03 -0.00457999
-4.66592 -0.0305379 -0.00472374
-4.63046 -0.0310906 -0.00487147
-4.59502 -0.0316587 -0.00502782
-4.55958 -0.0322429 -0.00518884
-4.52416 -0.0328437 -0.00535923
-4.48875 -0.0334619 -0.0055351
-4.45335 -0.034098 -0.00572119
-4.41797 -0.0347527 -0.00591366
-4.38259 -0.0354269 -0.00611734
-4.34722 -0.0361214 -0.00632845
-4.31187 -0.0368369 -0.00655188
-4.27653 -0.0375742 -0.00678397
-4.24119 -0.0383344 -0.00702967
-4.20587 -0.0391184 -0.00728542
-4.17056 -0.0399271 -0.00755629
-4.13526 -0.0407617 -0.00783883
-4.09997 -0.0416232 -0.00813823
-4.06469 -0.0425128 -0.00845119
-4.02942 -0.0434317 -0.00878306
-3.99416 -0.0443813 -0.00913069
-3.95891 -0.0453628 -0.0094996
-3.92367 -0.0463778 -0.00988687
-3.88844 -0.0474278 -0.0102982
-3.85322 -0.0485143 -0.010731
-3.81801 -0.0496389 -0.0111912
-3.7828 -0.0508036 -0.0116763
-3.74761 -0.0520101 -0.0121928
-3.71243 -0.0532604 -0.0127386
-3.67726 -0.0545565 -0.0133204
-3.64209 -0.0559006 -0.0139367
-3.60694 -0.057295 -0.0145945
-3.57179 -0.058742 -0.0152929
-3.53665 -0.0602442 -0.0160396
-3.50152 -0.0618041 -0.0168343
-3.4664 -0.0634245 -0.0176854
-3.43129 -0.0651082 -0.0185935
-3.39619 -0.0668583 -0.019568
-3.36109 -0.0686776 -0.0206103
-3.32601 -0.0705695 -0.021731
-3.29093 -0.0725371 -0.0229329
-3.25586 -0.0745838 -0.024228
-3.2208 -0.0767128 -0.0256208
-3.18574 -0.0789275 -0.0271249
-3.1507 -0.0812313 -0.028747
-3.11566 -0.0836272 -0.0305031
-3.08063 -0.0861183 -0.0324022
-3.0456 -0.0887071 -0.0344633
-3.01059 -0.091396 -0.0366988
-2.97558 -0.0941866 -0.0391311
-2.94058 -0.0970797 -0.0417766
-2.90558 -0.100075 -0.0446625
-2.87059 -0.103171 -0.0478101
-2.83561 -0.106363 -0.0512522
-2.80064 -0.109647 -0.0550161
-2.76567 -0.113012 -0.0591413
-2.73071 -0.116446 -0.0636623
-2.69576 -0.119931 -0.0686262
-2.66081 -0.123443 -0.0740754
-2.62587 -0.12695 -0.0800648
-2.59094 -0.130411 -0.0866441
-2.55601 -0.133774 -0.0938747
-2.52109 -0.136971 -0.101811
-2.48617 -0.13992 -0.110516
-2.45126 -0.142519 -0.120039
-2.41636 -0.144641 -0.130435
-2.38146 -0.146139 -0.141733
-2.34657 -0.146835 -0.153954
-2.31168 -0.146529 -0.167079
-2.2768 -0.144994 -0.181057
-2.24192 -0.14199 -0.195779
-2.20705 -0.137268 -0.211077
-2.17219 -0.130594 -0.226701
-2.13733 -0.121771 -0.24233
-2.10247 -0.110666 -0.257557
-2.06762 -0.0972422 -0.271923
-2.03278 -0.0815863 -0.284926
-1.99794 -0.0639242 -0.29608
-1.9631 -0.0446215 -0.304946
-1.92827 -0.024163 -0.311198
-1.89345 -0.0031129 -0.314645
-1.85862 0.0179372 -0.315266
-1.82381 0.0384247 -0.313187
-1.78899 0.0578633 -0.308681
-1.75419 0.0758766 -0.302107
-1.71938 0.0922113 -0.293883
-1.68458 0.106735 -0.28443
-1.64979 0.119421 -0.274155
-1.61499 0.130323 -0.263408
-1.58021 0.139558 -0.252496
-1.54542 0.147275 -0.241653
-1.51064 0.153644 -0.231068
-1.47586 0.158839 -0.220867
-1.44109 0.163029 -0.211147
-1.40632 0.166372 -0.201959
-1.37155 0.169011 -0.193336
-1.33679 0.171075 -0.185285
-1.30203 0.172676 -0.177803
-1.26727 0.173911 -0.170873
-1.23251 0.174867 -0.164476
-1.19776 0.175616 -0.158581
-1.16301 0.176222 -0.153164
-1.12827 0.176738 -0.148192
-1.09352 0.177212 -0.143639
-1.05878 0.177686 -0.13947
-1.02405 0.178196 -0.135662
-0.989309 0.178775 -0.13218
-0.954576 0.179452 -0.129003
-0.919844 0.180256 -0.126099
-0.885115 0.181212 -0.123446
-0.850388 0.182346 -0.121012
-0.815663 0.183681 -0.118774
-0.78094 0.185242 -0.116701
-0.746219 0.187053 -0.114766
-0.711499 0.189137 -0.112932
-0.676781 0.191519 -0.111169
-0.642065 0.194221 -0.109432
-0.60735 0.197268 -0.107681
-0.572637 0.200678 -0.10586
-0.537925 0.204471 -0.103915
-0.503214 0.208658 -0.101775
-0.468504 0.213247 -0.0993678
-0.433796 0.218232 -0.096604
-0.399089 0.223595 -0.0933927
-0.364382 0.229299 -0.089627
-0.329676 0.235283 -0.0852039
-0.294972 0.241459 -0.0800125
-0.260267 0.247706 -0.0739585
-0.225564 0.253868 -0.066958
-0.190861 0.259759 -0.0589659
-0.156158 0.265166 -0.049973
-0.121456 0.26986 -0.0400347
-0.0867541 0.273621 -0.0292616
-0.0520524 0.276253 -0.0178372
-0.0173508 0.277608 -0.00599297
0.0173508 0.277608 0.00599297
0.0520524 0.276253 0.0178372
0.0867541 0.273621 0.0292616
0.121456 0.26986 0.0400347
0.156158 0.265166 0.049973
0.190861 0.259759 0.0589659
0.225564 0.253868 0.066958
0.260267 0.247706 0.0739585
0.294972 0.241459 0.0800125
0.329676 0.235283 0.0852039
0.364382 0.229299 0.089627
0.399089 0.223595 0.0933927
0.433796 0.218232 0.096604
0.468504 0.213247 0.0993678
0.503214 0.208658 0.101775
0.537925 0.204471 0.103915
0.572637 0.200678 0.10586
0.60735 0.197268 0.107681
0.642065 0.194221 0.109432
0.676781 0.191519 0.111169
0.711499 0.189137 0.112932
0.746219 0.187053 0.114766
0.78094 0.185242 0.116701
0.815663 0.183681 0.118774
0.850388 0.182346 0.121012
0.885115 0.181212 0.123446
0.919844 0.180256 0.126099
0.954576 0.179452 0.129003
0.989309 0.178775 0.13218
1.02405 0.178196 0.135662
1.05878 0.177686 0.13947
1.09352 0.177212 0.143639
1.12827 0.176738 0.148192
1.16301 0.176222 0.153164
1.19776 0.175616 0.158581
1.23251 0.174867 0.164476
1.26727 0.173911 0.170873
1.30203 0.172676 0.177803
1.33679 0.171075 0.185285
1.37155 0.169011 0.193336
1.40632 0.166372 0.201959
1.44109 0.163029 0.211147
1.47586 0.158839 0.220867
1.51064 0.153644 0.231068
1.54542 0.147275 0.241653
1.58021 0.139558 0.252496
1.61499 0.130323 0.263408
1.64979 0.119421 0.274155
1.68458 0.106735 0.28443
1.71938 0.0922113 0.293883
1.75419 0.0758766 0.302107
1.78899 0.0578633 0.308681
1.82381 0.0384247 0.313187
1.85862 0.0179372 0.315266
1.89345 -0.0031129 0.314645
1.92827 -0.024163 0.311198
1.9631 -0.0446215 0.304946
1.99794 -0.0639242 0.29608
2.03278 -0.0815863 0.284926
2.06762 -0.0972422 0.271923
2.10247 -0.110666 0.257557
2.13733 -0.121771 0.24233
2.17219 -0.130594 0.226701
2.20705 -0.137268 0.211077
2.24192 -0.14199 0.195779
2.2768 -0.144994 0.181057
2.31168 -0.146529 0.167079
2.34657 -0.146835 0.153954
2.38146 -0.146139 0.141733
2.41636 -0.144641 0.130435
2.45126 -0.142519 0.120039
2.48617 -0.13992 0.110516
2.52109 -0.136971 0.101811
2.55601 -0.133774 0.0938747
2.59094 -0.130411 0.0866441
2.62587 -0.12695 0.0800648
2.66081 -0.123443 0.0740754
2.69576 -0.119931 0.0686262
2.73071 -0.116446 0.0636623
2.76567 -0.113012 0.0591413
2.80064 -0.109647 0.0550161
2.83561 -0.106363 0.0512522
2.87059 -0.103171 0.0478101
2.90558 -0.100075 0.0446625
2.94058 -0.0970797 0.0417766
2.97558 -0.0941866 0.0391311
3.01059 -0.091396 0.0366988
3.0456 -0.0887071 0.0344633
3.08063 -0.0861183 0.0324022
3.11566 -0.0836272 0.0305031
3.1507 -0.0812313 0.028747
3.18574 -0.0789275 0.0271249
3.2208 -0.0767128 0.0256208
3.25586 -0.0745838 0.024228
3.29093 -0.0725371 0.0229329
3.32601 -0.0705695 0.021731
3.36109 -0.0686776 0.0206103
3.39619 -0.0668583 0.019568
3.43129 -0.0651082 0.0185935
3.4664 -0.0634245 0.0176854
3.50152 -0.0618041 0.0168343
3.53665 -0.0602442 0.0160396
3.57179 -0.058742 0.0152929
3.60694 -0.057295 0.0145945
3.64209 -0.0559006 0.0139367
3.67726 -0.0545565 0.0133204
3.71243 -0.0532604 0.0127386
3.74761 -0.0520101 0.0121928
3.7828 -0.0508036 0.0116763
3.81801 -0.0496389 0.0111912
3.85322 -0.0485143 0.010731
3.88844 -0.0474278 0.0102982
3.92367 -0.0463778 0.00988687
3.95891 -0.0453628 0.0094996
3.99416 -0.0443813 0.00913069
4.02942 -0.0434317 0.00878306
4.06469 -0.0425128 0.00845119
4.09997 -0.0416232 0.00813823
4.13526 -0.0407617 0.00783883
4.17056 -0.0399271 0.00755629
4.20587 -0.0391184 0.00728542
4.24119 -0.0383344 0.00702967
4.27653 -0.0375742 0.00678397
4.31187 -0.0368369 0.00655188
4.34722 -0.0361214 0.00632845
4.38259 -0.0354269 0.00611734
4.41797 -0.0347527 0.00591366
4.45335 -0.034098 0.00572119
4.48875 -0.0334619 0.0055351
4.52416 -0.0328437 0.00535923
4.55958 -0.0322429 0.00518884
4.59502 -0.0316587 0.00502782
4.63046 -0.0310906 0.00487147
4.66592 -0.0305379 0.00472374
4.70139 -0.03 0.00457999
4.73687 -0.0294766 0.0044442
4.77237 -0.0289669 0.00431178
4.80787 -0.0284706 0.00418675
4.84339 -0.0279871 0.00406453
4.87892 -0.0275161 0.0039492
4.91446 -0.0270571 0.0038362
4.95002 -0.0266096 0.00372964
4.98559 -0.0261734 0.00362499
5.02117 -0.0257479 0.00352638
5.05677 -0.0253329 0.0034293
5.09237 -0.024928 0.00333791
5.128 -0.0245329 0.00324771
5.16363 -0.0241473 0.00316289
5.19928 -0.0237708 0.00307896
5.23494 -0.0234031 0.00300012
5.27062 -0.023044 0.0029219
5.30631 -0.0226933 0.00284853
5.34201 -0.0223505 0.00277553
5.37773 -0.0220156 0.00270716
5.41346 -0.0216882 0.00263895
5.4492 -0.0213682 0.00257515
5.48497 -0.0210553 0.00251132
5.52074 -0.0207492 0.00245173
5.55653 -0.0204499 0.00239193
5.59233 -0.0201571 0.0023362
5.62815 -0.0198705 0.0022801
5.66399 -0.0195901 0.00222793
5.69984 -0.0193156 0.00217524
5.7357 -0.0190469 0.00212634
5.77158 -0.0187837 0.0020768
5.80748 -0.0185261 0.00203093
5.84339 -0.0182737 0.00198429
5.87932 -0.0180265 0.00194122
5.91526 -0.0177843 0.00189727
5.95122 -0.017547 0.00185678
5.9872 -0.0173144 0.00181532
6.02319 -0.0170864 0.00177724
6.05919 -0.0168629 0.00173808
6.09522 -0.0166437 0.00170222
6.13126 -0.0164289 0.00166521
6.16732 -0.0162181 0.00163142
6.20339 -0.0160114 0.00159639
6.23949 -0.0158086 0.00156453
6.27559 -0.0156097 0.00153136
6.31172 -0.0154145 0.00150128
6.34786 -0.0152229 0.00146984
6.38403 -0.0150348 0.00144143
6.42021 -0.0148502 0.00141159
6.4564 -0.014669 0.00138474
6.49262 -0.0144911 0.00135641
6.52885 -0.0143164 0.00133101
6.5651 -0.0141448 0.00130408
6.60137 -0.0139762 0.00128005
6.63766 -0.0138106 0.00125443
6.67397 -0.013648 0.00123167
6.71029 -0.0134881 0.00120728
6.74664 -0.0133311 0.00118571
6.783 -0.0131767 0.00116247
6.81938 -0.013025 0.00114202
6.85579 -0.0128759 0.00111986
6.89221 -0.0127293 0.00110046
6.92865 -0.0125852 0.00107931
6.96511 -0.0124435 0.0010609
7.00159 -0.0123041 0.0010407
7.0381 -0.012167 0.00102321
7.07462 -0.0120322 0.00100391
7.11116 -0.0118996 0.000987296
7.14772 -0.0117691 0.000968838
7.18431 -0.0116408 0.000953042
7.22091 -0.0115145 0.000935377
7.25754 -0.0113902 0.000920354
7.29418 -0.0112678 0.000903437
7.33085 -0.0111475 0.000889144
7.36754 -0.011029 0.00087293
7.40425 -0.0109123 0.000859326
7.44099 -0.0107974 0.000843778
7.47774 -0.0106844 0.000830823
7.51452 -0.010573 0.000815903
7.55132 -0.0104634 0.000803563
7.58814 -0.0103554 0.000789236
7.62498 -0.010249 0.000777478
7.66185 -0.0101443 0.000763712
7.69874 -0.0100411 0.000752503
7.73566 -0.00993941 0.000739269
7.77259 -0.00983924 0.000728581
7.80955 -0.00974054 0.000715849
7.84654 -0.00964329 0.000705655
7.88355 -0.00954745 0.0006934
7.92058 -0.00945299 0.000683674
7.95763 -0.0093599 0.00067187
7.99471 -0.00926813 0.000662589
8.03182 -0.00917767 0.000651213
8.06895 -0.00908849 0.000642353
8.1061 -0.00900057 0.000631384
8.14328 -0.00891388 0.000622925
8.18049 -0.0088284 0.000612341
8.21772 -0.0087441 0.000604263
8.25497 -0.00866097 0.000594046
8.29226 -0.00857898 0.00058633
8.32956 -0.00849811 0.000576462
8.3669 -0.00841834 0.000569091
8.40426 -0.00833965 0.000559554
8.44165 -0.00826203 0.000552511
8.47906 -0.00818544 0.00054329
8.5165 -0.00810987 0.00053656
8.55397 -0.00803531 0.000527638
8.59146 -0.00796174 0.000521206
8.62899 -0.00788913 0.000512571
8.66654 -0.00781747 0.000506423
8.70412 -0.00774674 0.000498061
8.74172 -0.00767694 0.000492184
8.77936 -0.00760803 0.000484081
8.81702 -0.00754001 0.000478463
8.85471 -0.00747286 0.000470608
8.89244 -0.00740656 0.000465238
8.93019 -0.00734111 0.000457619
8.96797 -0.00727648 0.000452485
9.00578 -0.00721266 0.000445092
9.04362 -0.00714964 0.000440184
9.08149 -0.00708741 0.000433006
9.11939 -0.00702594 0.000428314
9.15732 -0.00696523 0.000421342
9.19528 -0.00690527 0.000416857
9.23327 -0.00684604 0.000410081
9.2713 -0.00678754 0.000405794
9.30935 -0.00672974 0.000399207
9.34744 -0.00667264 0.00039511
9.38556 -0.00661622 0.000388702
9.42371 -0.00656048 0.000384787
9.46189 -0.0065054 0.00037855
9.50011 -0.00645098 0.00037481
9.53836 -0.0063972 0.000368738
9.57664 -0.00634405 0.000365164
9.61496 -0.00629152 0.00035925
9.65331 -0.00623961 0.000355837
9.69169 -0.0061883 0.000350074
9.73011 -0.00613758 0.000346815
9.76856 -0.00608744 0.000341196
9.80704 -0.00603788 0.000338085
9.84557 -0.00598888 0.000332604
9.88412 -0.00594045 0.000329635
9.92271 -0.00589256 0.000324287
9.96134 -0.00584521 0.000321455
10 -0.00579839 0.000316234
10.0387 -0.00575209 0.000313533
10.0774 -0.00570631 0.000308434
10.1162 -0.00566104 0.00030586
10.155 -0.00561627 0.000300878
10.1939 -0.00557199 0.000298425
10.2328 -0.00552819 0.000293555
10.2717 -0.00548487 0.000291219
10.3106 -0.00544203 0.000286457
10.3496 -0.00539964 0.000284234
10.3887 -0.00535772 0.000279575
10.4278 -0.00531624 0.000277461
10.4669 -0.00527521 0.000272901
10.506 -0.00523461 0.000270892
10.5452 -0.00519445 0.000266428
10.5845 -0.00515471 0.000264519
10.6238 -0.00511539 0.000260146
10.6631 -0.00507648 0.000258335
10.7024 -0.00503798 0.00025405
10.7418 -0.00499987 0.000252334
10.7813 -0.00496217 0.000248133
10.8208 -0.00492485 0.000246507
10.8603 -0.00488791 0.000242388
10.8999 -0.00485136 0.00024085
10.9395 -0.00481517 0.000236808
10.9792 -0.00477936 0.000235355
11.0189 -0.0047439 0.000231388
11.0586 -0.00470881 0.000230017
11.0984 -0.00467407 0.000226122
11.1383 -0.00463967 0.00022483
11.1781 -0.00460562 0.000221005
11.2181 -0.0045719 0.000219789
11.2581 -0.00453852 0.000216031
11.2981 -0.00450547 0.000214889
11.3381 -0.00447275 0.000211195
11.3783 -0.00444034 0.000210125
11.4184 -0.00440825 0.000206492
11.4587 -0.00437647 0.000205493
11.4989 -0.004345 0.000201918
11.5392 -0.00431383 0.000200986
11.5796 -0.00428297 0.000197469
11.62 -0.00425239 0.000196602
11.6605 -0.00422211 0.00019314
11.701 -0.00419212 0.000192337
11.7415 -0.00416241 0.000188927
11.7822 -0.00413298 0.000188185
11.8228 -0.00410382 0.000184826
11.8636 -0.00407494 0.000184144
11.9043 -0.00404633 0.000180833
11.9452 -0.00401798 0.00018021
11.986 -0.0039899 0.000176945
12.027 -0.00396207 0.000176378
12.068 -0.0039345 0.000173159
12.109 -0.00390719 0.000172647
12.1501 -0.00388012 0.000169471
12.1913 -0.0038533 0.000169012
12.2325 -0.00382672 0.000165877
12.2738 -0.00380038 0.00016547
12.3151 -0.00377428 0.000162375
12.3565 -0.00374841 0.000162019
12.3979 -0.00372277 0.000158962
12.4394 -0.00369736 0.000158655
12.481 -0.00367217 0.000155635
12.5226 -0.00364721 0.000155376
12.5643 -0.00362246 0.000152391
12.6061 -0.00359793 0.000152179
12.6479 -0.00357362 0.000149228
12.6898 -0.00354952 0.000149061
12.7317 -0.00352562 0.000146143
12.7737 -0.00350194 0.00014602
12.8158 -0.00347845 0.000143134
12.8579 -0.00345517 0.000143054
12.9001 -0.00343208 0.000140197
12.9424 -0.0034092 0.000140161
12.9847 -0.0033865 0.000137332
13.0271 -0.003364 0.000137337
13.0696 -0.00334168 0.000134536
13.1121 -0.00331956 0.000134581
13.1547 -0.00329762 0.000131806
13.1974 -0.00327586 0.000131891
13.2402 -0.00325428 0.000129141
13.283 -0.00323287 0.000129265
13.3259 -0.00321165 0.000126539
13.3689 -0.0031906 0.000126701
13.4119 -0.00316972 0.000123998
13.455 -0.00314901 0.000124197
13.4982 -0.00312846 0.000121516
13.5415 -0.00310809 0.000121751
13.5848 -0.00308787 0.000119091
13.6283 -0.00306782 0.000119362
13.6718 -0.00304793 0.000116722
13.7153 -0.0030282 0.000117028
13.759 -0.00300862 0.000114406
13.8028 -0.00298919 0.000114748
13.8466 -0.00296992 0.000112144
13.8905 -0.0029508 0.000112519
13.9345 -0.00293183 0.000109931
13.9786 -0.00291301 0.00011034
14.0227 -0.00289433 0.000107769
14.067 -0.00287579 0.000108211
14.1113 -0.0028574 0.000105654
14.1558 -0.00283915 0.000106128
14.2003 -0.00282104 0.000103586
14.2449 -0.00280306 0.000104092
14.2896 -0.00278522 0.000101563
14.3344 -0.00276751 0.000102101
14.3793 -0.00274994 9.95842e-05
14.4243 -0.00273249 0.000100154
14.4693 -0.00271518 9.7648e-05
14.5145 -0.00269799 9.82482e-05
14.5598 -0.00268093 9.57533e-05
14.6052 -0.002664 9.63841e-05
14.6506 -0.00264719 9.38989e-05
14.6962 -0.0026305 9.45599e-05
14.7419 -0.00261393 9.20836e-05
14.7877 -0.00259748 9.27747e-05
14.8336 -0.00258115 9.03065e-05
14.8796 -0.00256493 9.10273e-05
14.9257 -0.00254883 8.85663e-05
14.9719 -0.00253284 8.93167e-05
15.0182 -0.00251697 8.68622e-05
15.0647 -0.00250121 8.76419e-05
15.1112 -0.00248555 8.5193e-05
15.1579 -0.00247001 8.6002e-05
15.2047 -0.00245457 8.35578e-05
15.2516 -0.00243924 8.43959e-05
15.2986 -0.00242401 8.19557e-05
15.3458 -0.00240889 8.28228e-05
15.393 -0.00239387 8.03857e-05
15.4404 -0.00237895 8.12817e-05
15.488 -0.00236413 7.8847e-05
15.5356 -0.00234941 7.97719e-05
15.5834 -0.00233479 7.73386e-05
15.6313 -0.00232026 7.82924e-05
15.6794 -0.00230583 7.58598e-05
15.7276 -0.00229149 7.68426e-05
15.7759 -0.00227724 7.44097e-05
15.8243 -0.00226309 7.54215e-05
15.873 -0.00224903 7.29875e-05
15.9217 -0.00223505 7.40284e-05
15.9706 -0.00222117 7.15925e-05
16.0197 -0.00220737 7.26626e-05
16.0689 -0.00219366 7.02238e-05
16.1182 -0.00218003 7.13233e-05
16.1677 -0.00216649 6.88808e-05
16.2174 -0.00215303 7.001e-05
16.2672 -0.00213965 6.75627e-05
16.3172 -0.00212635 6.87218e-05
16.3674 -0.00211314 6.62688e-05
16.4177 -0.00209999 6.74581e-05
16.4682 -0.00208693 6.49984e-05
16.5189 -0.00207395 6.62183e-05
16.5697 -0.00206104 6.37509e-05
16.6208 -0.0020482 6.50017e-05
16.672 -0.00203544 6.25256e-05
16.7234 -0.00202275 6.38077e-05
16.775 -0.00201014 6.13218e-05
16.8268 -0.00199758 6.26358e-05
16.8787 -0.00198511 6.01389e-05
16.9309 -0.00197269 6.14854e-05
16.9833 -0.00196035 5.89762e-05
17.0359 -0.00194807 6.03559e-05
17.0887 -0.00193586 5.78332e-05
17.1418 -0.00192371 5.92467e-05
17.195 -0.00191163 5.67093e-05
17.2485 -0.0018996 5.81574e-05
17.3022 -0.00188764 5.56038e-05
17.3562 -0.00187573 5.70873e-05
17.4104 -0.00186389 5.45161e-05
17.4648 -0.00185209 5.6036e-05
17.5195 -0.00184036 5.34456e-05
17.5744 -0.00182868 5.5003e-05
17.6296 -0.00181706 5.23918e-05
17.6851 -0.00180549 5.39879e-05
17.7408 -0.00179397 5.13541e-05
17.7969 -0.0017825 5.299e-05
17.8532 -0.00177108 5.03318e-05
17.9098 -0.0017597 5.20091e-05
17.9667 -0.00174838 4.93243e-05
18.0239 -0.00173709 5.10446e-05
18.0815 -0.00172586 4.83311e-05
18.1393 -0.00171466 5.00961e-05
18.1975 -0.00170351 4.73516e-05
18.256 -0.00169238 4.91631e-05
18.3149 -0.00168131 4.6385e-05
18.3742 -0.00167026 4.82453e-05
18.4338 -0.00165926 4.54307e-05
18.4938 -0.00164828 4.73423e-05
18.5542 -0.00163734 4.44881e-05
18.615 -0.00162641 4.64536e-05
18.6762 -0.00161553 4.35565e-05
18.7379 -0.00160465 4.55789e-05
18.8 -0.00159382 4.26351e-05
18.8625 -0.00158298 4.47179e-05
18.9255 -0.00157218 4.17231e-05
18.9891 -0.00156138 4.38702e-05
19.0531 -0.0015506 4.08196e-05
19.1177 -0.00153981 4.30356e-05
19.1828 -0.00152905 3.99238e-05
19.2484 -0.00151826 4.22136e-05
19.3147 -0.00150749 3.90347e-05
19.3816 -0.00149669 4.14042e-05
19.4491 -0.00148589 3.8151e-05
19.5173 -0.00147505 4.06071e-05
19.5862 -0.0014642 3.72715e-05
19.6558 -0.00145328 3.98222e-05
19.7262 -0.00144235 3.63946e-05
19.7974 -0.00143132 3.90495e-05
19.8694 -0.00142026 3.55187e-05
19.9423 -0.00140907 3.8289e-05
20.0162 -0.00139781 3.46413e-05
20.091 -0.00138637 3.75412e-05
20.1669 -0.00137481 3.376e-05
20.244 -0.00136301 3.68063e-05
20.3222 -0.00135102 3.28711e-05
20.4016 -0.00133865 3.60847e-05
20.4825 -0.00132596 3.197e-05
20.5648 -0.00131269 3.53771e-05
20.6487 -0.00129884 3.1048e-05
20.7344 -0.00128403 3.46853e-05
20.8219 -0.00126808 3.00898e-05
20.9115 -0.0012503 3.40043e-05
21.0034 -0.0012301 2.90734e-05
21.0979 -0.00120565 3.32991e-05
21.1952 -0.00117504 2.79226e-05
21.2959 -0.00113281 3.24994e-05
21.4004 -0.00106805 2.62174e-05
21.5093 -0.000966486 3.10985e-05
21.6237 -0.000826245 2.4297e-05
21.7448 -0.00066252 3.11883e-05
21.8747 -0.000501775 2.41872e-05
22.0165 -0.000359185 3.34281e-05
22.1768 -0.000239677 2.35433e-05
22.3723 -0.000122969 3.76661e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1Quantum/vCLROffP_FRG.txt <==
-22.3723 -0.0179182 -0.00206851
-22.1768 -0.0200047 -0.00164114
-22.0165 -0.0212678 -0.00120386
-21.8747 -0.0221203 -0.000756917
-21.7448 -0.0226943 -0.000300796
-21.6237 -0.0230587 0.000164898
-21.5093 -0.0232592 0.000639135
-21.4004 -0.0233338 0.00112166
-21.2959 -0.0232943 0.0016122
-21.1952 -0.0231604 0.0021107
-21.0979 -0.0229456 0.00261634
-21.0034 -0.0226279 0.0031299
-20.9115 -0.0222298 0.0036502
-20.8219 -0.0217587 0.00417733
-20.7344 -0.0212201 0.00471068
-20.6487 -0.0206179 0.00525032
-20.5648 -0.019955 0.00579568
-20.4825 -0.0192332 0.00634682
-20.4016 -0.0184534 0.00690326
-20.3222 -0.017616 0.0074651
-20.244 -0.0167212 0.00803187
-20.1669 -0.0157691 0.00860374
-20.091 -0.0147589 0.00918039
-20.0162 -0.0136898 0.00976209
-19.9423 -0.0125606 0.0103487
-19.8694 -0.0113693 0.0109406
-19.7974 -0.0101146 0.0115379
-19.7262 -0.00879413 0.012141
-19.6558 -0.00740578 0.0127503
-19.5862 -0.00594719 0.0133666
-19.5173 -0.00441587 0.0139905
-19.4491 -0.00280894 0.0146231
-19.3816 -0.00112362 0.0152653
-19.3147 0.000643237 0.0159187
-19.2484 0.00249486 0.0165844
-19.1828 0.00443469 0.0172644
-19.1177 0.00646637 0.0179602
-19.0531 0.00859336 0.0186741
-18.9891 0.010819 0.0194079
-18.9255 0.0131464 0.0201639
-18.8625 0.015579 0.0209442
-18.8 0.0181202 0.0217516
-18.7379 0.0207731 0.0225881
-18.6762 0.0235408 0.0234564
-18.615 0.0264264 0.0243586
-18.5542 0.0294317 0.0252968
-18.4938 0.0325584 0.0262726
-18.4338 0.0358081 0.027288
-18.3742 0.0391815 0.0283441
-18.3149 0.0426794 0.0294421
-18.256 0.0463021 0.0305822
-18.1975 0.0500482 0.0317644
-18.1393 0.0539167 0.032988
-18.0815 0.0579053 0.0342522
-18.0239 0.0620117 0.0355551
-17.9667 0.0662331 0.0368944
-17.9098 0.070565 0.0382667
-17.8532 0.0750027 0.0396688
-17.7969 0.0795412 0.0410963
-17.7408 0.0841762 0.042545
-17.6851 0.0889007 0.044009
-17.6296 0.0937072 0.0454829
-17.5744 0.0985898 0.0469607
-17.5195 0.103542 0.0484366
-17.4648 0.108556 0.0499036
-17.4104 0.113624 0.0513552
-17.3562 0.118737 0.0527849
-17.3022 0.123891 0.054187
-17.2485 0.129076 0.0555546
-17.195 0.134285 0.0568818
-17.1418 0.13951 0.058163
-17.0887 0.144746 0.059394
-17.0359 0.149986 0.0605691
-16.9833 0.155221 0.0616843
-16.9309 0.160447 0.0627366
-16.8787 0.16566 0.0637233
-16.8268 0.170852 0.064641
-16.775 0.176019 0.0654887
-16.7234 0.181157 0.0662655
-16.672 0.186262 0.0669706
-16.6208 0.191329 0.0676036
-16.5697 0.196355 0.0681659
-16.5189 0.201339 0.0686582
-16.4682 0.206276 0.0690819
-16.4177 0.211165 0.0694385
-16.3674 0.216002 0.0697314
-16.3172 0.220788 0.0699623
-16.2672 0.225519 0.0701335
-16.2174 0.230193 0.0702488
-16.1677 0.234812 0.0703113
-16.1182 0.239373 0.0703235
-16.0689 0.243873 0.0702889
-16.0197 0.248314 0.0702111
-15.9706 0.252695 0.0700932
-15.9217 0.257011 0.0699379
-15.873 0.261264 0.069749
-15.8243 0.265453 0.0695293
-15.7759 0.269575 0.0692814
-15.7276 0.27363 0.0690083
-15.6794 0.277618 0.0687131
-15.6313 0.281534 0.0683973
-15.5834 0.285379 0.068064
-15.5356 0.289152 0.0677153
-15.488 0.292849 0.0673527
-15.4404 0.296469 0.0669785
-15.393 0.300011 0.0665944
-15.3458 0.303471 0.0662014
-15.2986 0.306848 0.0658014
-15.2516 0.310138 0.0653952
-15.2047 0.31334 0.0649839
-15.1579 0.316449 0.0645682
-15.1112 0.319463 0.0641491
-15.0647 0.322379 0.0637268
-15.0182 0.325192 0.0633016
-14.9719 0.3279 0.0628738
-14.9257 0.330498 0.0624434
-14.8796 0.332983 0.0620097
-14.8336 0.335352 0.061573
-14.7877 0.337596 0.0611321
-14.7419 0.339716 0.0606865
-14.6962 0.341706 0.060235
-14.6506 0.343559 0.0597767
-14.6052 0.345273 0.05931
-14.5598 0.346844 0.0588334
-14.5145 0.348263 0.0583454
-14.4693 0.349531 0.0578437
-14.4243 0.35064 0.0573269
-14.3793 0.351586 0.0567925
-14.3344 0.352366 0.0562381
-14.2896 0.352976 0.055662
-14.2449 0.353409 0.0550611
-14.2003 0.353667 0.0544337
-14.1558 0.353741 0.053777
-14.1113 0.353632 0.0530889
-14.067 0.353339 0.0523671
-14.0227 0.352854 0.0516094
-13.9786 0.352184 0.0508142
-13.9345 0.351322 0.0499791
-13.8905 0.350269 0.0491033
-13.8466 0.349029 0.0481851
-13.8028 0.347596 0.0472233
-13.759 0.345981 0.0462184
-13.7153 0.344178 0.0451684
-13.6718 0.342195 0.0440754
-13.6283 0.340035 0.0429382
-13.5848 0.337701 0.0417589
-13.5415 0.3352 0.0405389
-13.4982 0.332536 0.0392786
-13.455 0.329716 0.0379826
-13.4119 0.326747 0.0366509
-13.3689 0.323636 0.0352884
-13.3259 0.320389 0.0338976
-13.283 0.317018 0.0324819
-13.2402 0.313527 0.0310459
-13.1974 0.309926 0.029593
-13.1547 0.306225 0.0281277
-13.1121 0.30243 0.0266544
-13.0696 0.298552 0.0251782
-13.0271 0.294595 0.0237018
-12.9847 0.290572 0.0222325
-12.9424 0.286488 0.0207707
-12.9001 0.282349 0.0193237
-12.8579 0.278164 0.0178914
-12.8158 0.273938 0.0164749
-12.7737 0.26968 0.0150776
-12.7317 0.265397 0.0136951
-12.6898 0.261103 0.0123354
-12.6479 0.256803 0.0109985
-12.6061 0.252508 0.00969046
-12.5643 0.248218 0.00841707
-12.5226 0.243939 0.00717626
-12.481 0.239674 0.00597538
-12.4394 0.235425 0.00480943
-12.3979 0.231198 0.0036817
-12.3565 0.226991 0.00259158
-12.3151 0.222814 0.00153625
-12.2738 0.21866 0.000519641
-12.2325 0.214541 -0.000464177
-12.1913 0.210453 -0.00141151
-12.1501 0.206399 -0.00232587
-12.109 0.202383 -0.00320869
-12.068 0.198401 -0.00405782
-12.027 0.194461 -0.0048799
-11.986 0.190559 -0.0056693
-11.9452 0.186697 -0.00643416
-11.9043 0.182879 -0.00716998
-11.8636 0.179097 -0.00788138
-11.8228 0.175364 -0.00856952
-11.7822 0.171667 -0.00923272
-11.7415 0.168017 -0.00987767
-11.701 0.164407 -0.0104987
-11.6605 0.160839 -0.0111043
-11.62 0.157317 -0.0116891
-11.5796 0.15383 -0.0122591
-11.5392 0.150393 -0.0128133
-11.4989 0.14699 -0.013352
-11.4587 0.143633 -0.0138804
-11.4184 0.140316 -0.0143929
-11.3783 0.137037 -0.0148992
-11.3381 0.133802 -0.0153907
-11.2981 0.130601 -0.0158778
-11.2581 0.127444 -0.0163536
-11.2181 0.124322 -0.0168244
-11.1781 0.121238 -0.0172896
-11.1383 0.118195 -0.0177474
-11.0984 0.115183 -0.0182054
-11.0586 0.112214 -0.0186548
-11.0189 0.109274 -0.0191077
-10.9792 0.106376 -0.019553
-10.9395 0.103507 -0.0200024
-10.8999 0.100677 -0.0204477
-10.8603 0.0978791 -0.0208951
-10.8208 0.0951147 -0.0213437
-10.7813 0.0923856 -0.0217913
-10.7418 0.089685 -0.0222451
-10.7024 0.087023 -0.0226957
-10.6631 0.0843858 -0.0231551
-10.6238 0.0817884 -0.0236112
-10.5845 0.0792154 -0.0240763
-10.5452 0.0766794 -0.0245402
-10.506 0.0741707 -0.0250106
-10.4669 0.0716935 -0.0254839
-10.4278 0.0692479 -0.0259599
-10.3887 0.0668283 -0.0264431
-10.3496 0.0644438 -0.0269257
-10.3106 0.0620818 -0.027418
-10.2717 0.0597553 -0.0279082
-10.2328 0.057451 -0.0284079
-10.1939 0.0551787 -0.0289065
-10.155 0.0529314 -0.0294123
-10.1162 0.0507097 -0.0299197
-10.0774 0.0485173 -0.0304304
-10.0387 0.0463444 -0.0309462
-10 0.0442027 -0.031461
-9.96134 0.0420777 -0.0319841
-9.92271 0.0399813 -0.032503
-9.88412 0.0379028 -0.0330316
-9.84557 0.0358468 -0.0335538
-9.80704 0.0338116 -0.034086
-9.76856 0.0317916 -0.0346111
-9.73011 0.0297942 -0.0351448
-9.69169 0.0278069 -0.0356723
-9.65331 0.0258413 -0.0362048
-9.61496 0.0238834 -0.0367342
-9.57664 0.0219431 -0.0372633
-9.53836 0.0200099 -0.0377937
-9.50011 0.0180879 -0.0383181
-9.46189 0.0161732 -0.0388461
-9.42371 0.0142634 -0.0393648
-9.38556 0.0123612 -0.0398864
-9.34744 0.0104566 -0.0403986
-9.30935 0.00855946 -0.0409114
-9.2713 0.00665282 -0.041415
-9.23327 0.00475164 -0.041916
-9.19528 0.00283683 -0.0424084
-9.15732 0.000921634 -0.0428937
-9.11939 -0.00100724 -0.0433721
-9.08149 -0.00294723 -0.0438386
-9.04362 -0.0048972 -0.0443002
-9.00578 -0.00687206 -0.0447453
-8.96797 -0.00885312 -0.0451864
-8.93019 -0.0108707 -0.045607
-8.89244 -0.0128951 -0.0460242
-8.85471 -0.014962 -0.046418
-8.81702 -0.0170422 -0.0468087
-8.77936 -0.0191656 -0.0471743
-8.74172 -0.0213128 -0.0475357
-8.70412 -0.0235012 -0.0478729
-8.66654 -0.0257245 -0.0482031
-8.62899 -0.0279874 -0.0485132
-8.59146 -0.0302933 -0.0488129
-8.55397 -0.0326392 -0.0490984
-8.5165 -0.0350335 -0.0493715
-8.47906 -0.0374678 -0.049636
-8.44165 -0.0399554 -0.0498888
-8.40426 -0.0424791 -0.0501377
-8.3669 -0.0450597 -0.0503786
-8.32956 -0.0476683 -0.0506196
-8.29226 -0.0503338 -0.0508575
-8.25497 -0.053018 -0.0510999
-8.21772 -0.0557508 -0.0513426
-8.18049 -0.058492 -0.0515939
-8.14328 -0.0612629 -0.0518464
-8.1061 -0.0640297 -0.0521097
-8.06895 -0.0667976 -0.0523715
-8.03182 -0.0695471 -0.052642
-7.99471 -0.0722601 -0.052905
-7.95763 -0.0749377 -0.053165
-7.92058 -0.0775354 -0.0534089
-7.88355 -0.0800752 -0.0536273
-7.84654 -0.0824922 -0.0538174
-7.80955 -0.0848242 -0.0539511
-7.77259 -0.0869969 -0.0540398
-7.73566 -0.0890547 -0.0540385
-7.69874 -0.0909271 -0.0539706
-7.66185 -0.0926562 -0.0537817
-7.62498 -0.0941848 -0.0535033
-7.58814 -0.0955477 -0.0530808
-7.55132 -0.0967058 -0.0525494
-7.51452 -0.0976842 -0.0518616
-7.47774 -0.0984623 -0.0510548
-7.44099 -0.0990555 -0.0500908
-7.40425 -0.099459 -0.0490105
-7.36754 -0.0996786 -0.0477815
-7.33085 -0.0997253 -0.0464541
-7.29418 -0.0995913 -0.0449934
-7.25754 -0.0993062 -0.0434617
-7.22091 -0.0988446 -0.0418186
-7.18431 -0.0982529 -0.0401333
-7.14772 -0.097492 -0.0383637
-7.11116 -0.0966193 -0.0365763
-7.07462 -0.0955883 -0.0347335
-7.0381 -0.0944612 -0.0328902
-7.00159 -0.0931902 -0.031019
-6.96511 -0.0918375 -0.0291569
-6.92865 -0.0903585 -0.0272904
-6.89221 -0.0888122 -0.0254362
-6.85579 -0.0871608 -0.0235955
-6.81938 -0.0854567 -0.0217659
-6.783 -0.0836722 -0.0199631
-6.74664 -0.0818498 -0.0181675
-6.71029 -0.0799744 -0.0164085
-6.67397 -0.0780758 -0.0146521
-6.63766 -0.0761537 -0.0129402
-6.60137 -0.0742223 -0.0112273
-6.5651 -0.0722971 -0.00956643
-6.52885 -0.0703759 -0.00790359
-6.49262 -0.0684888 -0.00630061
-6.4564 -0.0666177 -0.00469834
-6.42021 -0.0648045 -0.00316466
-6.38403 -0.0630176 -0.0016385
-6.34786 -0.0613073 -0.000190783
-6.31172 -0.0596308 0.00123859
-6.27559 -0.058043 0.00257879
-6.23949 -0.0564927 0.00388634
-6.20339 -0.0550361 0.00509384
-6.16732 -0.053616 0.00625185
-6.13126 -0.0522872 0.0072999
-6.09522 -0.0509882 0.00828039
-6.05919 -0.0497708 0.00914342
-6.02319 -0.0485707 0.00992112
-5.9872 -0.0474352 0.0105779
-5.95122 -0.0462994 0.0111337
-5.91526 -0.0452044 0.0115708
-5.87932 -0.0440873 0.0118953
-5.84339 -0.0429817 0.0121096
-5.80748 -0.0418297 0.0122063
-5.77158 -0.0406558 0.0122084
-5.7357 -0.0394108 0.0120961
-5.69984 -0.0381091 0.0119122
-5.66399 -0.0367133 0.0116254
-5.62815 -0.0352275 0.0112975
-5.59233 -0.0336287 0.0108863
-5.55653 -0.0319109 0.0104711
-5.52074 -0.0300678 0.00999859
-5.48497 -0.0280842 0.0095643
-5.4492 -0.0259709 0.00910286
-5.41346 -0.0237052 0.00872405
-5.37773 -0.021315 0.00834961
-5.34201 -0.0187707 0.00810104
-5.30631 -0.0161172 0.0078863
-5.27062 -0.013318 0.00783596
-5.23494 -0.0104337 0.00784366
-5.19928 -0.00742063 0.00804631
-5.16363 -0.004353 0.00832373
-5.128 -0.00117962 0.0088163
-5.09237 0.00201489 0.00939202
-5.05677 0.00528871 0.0101918
-5.02117 0.00855103 0.0110751
-4.98559 0.0118652 0.0121809
-4.95002 0.0151385 0.0133638
-4.91446 0.0184374 0.0147596
-4.87892 0.0216702 0.0162208
-4.84339 0.0249055 0.01788
-4.80787 0.0280528 0.0195897
-4.77237 0.0311834 0.0214795
-4.73687 0.0342067 0.0234033
-4.70139 0.0371971 0.0254875
-4.66592 0.0400629 0.027589
-4.63046 0.0428815 0.0298305
-4.59502 0.0455593 0.0320735
-4.55958 0.0481757 0.0344348
-4.52416 0.0506362 0.0367841
-4.48875 0.0530194 0.0392276
-4.45335 0.0552339 0.0416487
-4.41797 0.0573502 0.0441374
-4.38259 0.0592887 0.0465949
-4.34722 0.061102 0.0490913
-4.31187 0.0627302 0.0515475
-4.27653 0.0642024 0.0540131
-4.24119 0.0654804 0.0564277
-4.20587 0.0665717 0.0588206
-4.17056 0.0674544 0.06115
-4.13526 0.0681226 0.0634238
-4.09997 0.0685605 0.06562
-4.06469 0.0687613 0.0677219
-4.02942 0.0687018 0.0697304
-3.99416 0.068388 0.0716
-3.95891 0.0677796 0.0733572
-3.92367 0.0669024 0.0749257
-3.88844 0.0656964 0.0763552
-3.85322 0.0642088 0.0775426
-3.81801 0.0623602 0.0785543
-3.7828 0.0602228 0.0792667
-3.74761 0.057693 0.079758
-3.71243 0.0548794 0.0798836
-3.67726 0.0516461 0.0797412
-3.64209 0.0481478 0.0791503
-3.60694 0.0442186 0.0782492
-3.57179 0.0400538 0.0767986
-3.53665 0.035477 0.0750001
-3.50152 0.0307061 0.0725418
-3.4664 0.0255787 0.0696978
-3.43129 0.0203217 0.0660904
-3.39619 0.014801 0.0620589
-3.36109 0.00925296 0.0571835
-3.32601 0.00357013 0.0518511
-3.29093 -0.00198931 0.0456339
-3.25586 -0.00752165 0.0389469
-3.2208 -0.0127275 0.0313895
-3.18574 -0.0177182 0.0233915
-3.1507 -0.0221338 0.0146062
-3.11566 -0.0261341 0.00547571
-3.08063 -0.0292819 -0.00427842
-3.0456 -0.0318288 -0.0142008
-3.01059 -0.0332428 -0.0244891
-2.97558 -0.0339184 -0.0346837
-2.94058 -0.0332204 -0.0448844
-2.90558 -0.0317248 -0.0546488
-2.87059 -0.0287247 -0.0639667
-2.83561 -0.0249784 -0.0724429
-2.80064 -0.0197939 -0.0799697
-2.76567 -0.0140704 -0.0862457
-2.73071 -0.00723556 -0.0911069
-2.69576 -0.00025557 -0.0944248
-2.66081 0.00726393 -0.0960367
-2.62587 0.0143995 -0.0960686
-2.59094 0.0213916 -0.0944178
-2.55601 0.0274942 -0.0914716
-2.52109 0.0328861 -0.0872141
-2.48617 0.0370942 -0.0821842
-2.45126 0.0403325 -0.07642
-2.41636 0.042389 -0.0704437
-2.38146 0.0435435 -0.0642816
-2.34657 0.0437409 -0.0583235
-2.31168 0.0432889 -0.052543
-2.2768 0.0421793 -0.0471839
-2.24192 0.0406968 -0.0421708
-2.20705 0.038825 -0.0376462
-2.17219 0.036798 -0.0335084
-2.13733 0.0345826 -0.0298457
-2.10247 0.0323588 -0.026548
-2.06762 0.0300836 -0.0236779
-2.03278 0.0278917 -0.0211268
-1.99794 0.0257345 -0.0189449
-1.9631 0.0237158 -0.0170291
-1.92827 0.021779 -0.0154237
-1.89345 0.0200127 -0.0140328
-1.85862 0.0183478 -0.0128974
-1.82381 0.0168695 -0.0119297
-1.78899 0.0154937 -0.0111685
-1.75419 0.0143098 -0.0105351
-1.71938 0.0132186 -0.0100656
-1.68458 0.0123166 -0.00969096
-1.64979 0.0114925 -0.00944459
-1.61499 0.0108494 -0.00926648
-1.58021 0.0102675 -0.00918741
-1.54542 0.00985588 -0.00915551
-1.51064 0.00948862 -0.00919929
-1.47586 0.00928005 -0.00927361
-1.44109 0.00909962 -0.00940543
-1.40632 0.00906722 -0.00955469
-1.37155 0.00904772 -0.00974753
-1.33679 0.00916723 -0.00994753
-1.30203 0.00928572 -0.0101807
-1.26727 0.00953616 -0.0104128
-1.23251 0.00977313 -0.0106704
-1.19776 0.0101371 -0.0109204
-1.16301 0.0104764 -0.0111901
-1.12827 0.01094 -0.0114465
-1.09352 0.0113689 -0.0117185
-1.05878 0.0119217 -0.0119719
-1.02405 0.0124306 -0.0122375
-0.989309 0.0130652 -0.0124793
-0.954576 0.0136471 -0.0127302
-0.919844 0.0143588 -0.0129517
-0.885115 0.0150093 -0.013179
-0.850388 0.0157955 -0.0133701
-0.815663 0.0165117 -0.0135634
-0.78094 0.0173711 -0.0137124
-0.746219 0.018151 -0.0138587
-0.711499 0.0190827 -0.0139511
-0.676781 0.0199241 -0.0140348
-0.642065 0.0209263 -0.0140529
-0.60735 0.0218256 -0.0140546
-0.572637 0.0228942 -0.0139772
-0.537925 0.0238449 -0.0138738
-0.503214 0.0249713 -0.0136761
-0.468504 0.0259618 -0.0134407
-0.433796 0.0271309 -0.0130947
-0.399089 0.0281428 -0.0126975
-0.364382 0.0293295 -0.012173
-0.329676 0.0303356 -0.0115816
-0.294972 0.0315006 -0.0108481
-0.260267 0.0324621 -0.0100303
-0.225564 0.0335513 -0.00905966
-0.190861 0.0343975 -0.00799043
-0.156158 0.0353243 -0.00676637
-0.121456 0.0359867 -0.00543691
-0.0867541 0.036619 -0.00397667
-0.0520524 0.03701 -0.00243084
-0.0173508 0.0372376 -0.000815968
0.0173508 0.0372376 0.000815968
0.0520524 0.03701 0.00243084
0.0867541 0.036619 0.00397667
0.121456 0.0359867 0.00543691
0.156158 0.0353243 0.00676637
0.190861 0.0343975 0.00799043
0.225564 0.0335513 0.00905966
0.260267 0.0324621 0.0100303
0.294972 0.0315006 0.0108481
0.329676 0.0303356 0.0115816
0.364382 0.0293295 0.012173
0.399089 0.0281428 0.0126975
0.433796 0.0271309 0.0130947
0.468504 0.0259618 0.0134407
0.503214 0.0249713 0.0136761
0.537925 0.0238449 0.0138738
0.572637 0.0228942 0.0139772
0.60735 0.0218256 0.0140546
0.642065 0.0209263 0.0140529
0.676781 0.0199241 0.0140348
0.711499 0.0190827 0.0139511
0.746219 0.018151 0.0138587
0.78094 0.0173711 0.0137124
0.815663 0.0165117 0.0135634
0.850388 0.0157955 0.0133701
0.885115 0.0150093 0.013179
0.919844 0.0143588 0.0129517
0.954576 0.0136471 0.0127302
0.989309 0.0130652 0.0124793
1.02405 0.0124306 0.0122375
1.05878 0.0119217 0.0119719
1.09352 0.0113689 0.0117185
1.12827 0.01094 0.0114465
1.16301 0.0104764 0.0111901
1.19776 0.0101371 0.0109204
1.23251 0.00977313 0.0106704
1.26727 0.00953616 0.0104128
1.30203 0.00928572 0.0101807
1.33679 0.00916723 0.00994753
1.37155 0.00904772 0.00974753
1.40632 0.00906722 0.00955469
1.44109 0.00909962 0.00940543
1.47586 0.00928005 0.00927361
1.51064 0.00948862 0.00919929
1.54542 0.00985588 0.00915551
1.58021 0.0102675 0.00918741
1.61499 0.0108494 0.00926648
1.64979 0.0114925 0.00944459
1.68458 0.0123166 0.00969096
1.71938 0.0132186 0.0100656
1.75419 0.0143098 0.0105351
1.78899 0.0154937 0.0111685
1.82381 0.0168695 0.0119297
1.85862 0.0183478 0.0128974
1.89345 0.0200127 0.0140328
1.92827 0.021779 0.0154237
1.9631 0.0237158 0.0170291
1.99794 0.0257345 0.0189449
2.03278 0.0278917 0.0211268
2.06762 0.0300836 0.0236779
2.10247 0.0323588 0.026548
2.13733 0.0345826 0.0298457
2.17219 0.036798 0.0335084
2.20705 0.038825 0.0376462
2.24192 0.0406968 0.0421708
2.2768 0.0421793 0.0471839
2.31168 0.0432889 0.052543
2.34657 0.0437409 0.0583235
2.38146 0.0435435 0.0642816
2.41636 0.042389 0.0704437
2.45126 0.0403325 0.07642
2.48617 0.0370942 0.0821842
2.52109 0.0328861 0.0872141
2.55601 0.0274942 0.0914716
2.59094 0.0213916 0.0944178
2.62587 0.0143995 0.0960686
2.66081 0.00726393 0.0960367
2.69576 -0.00025557 0.0944248
2.73071 -0.00723556 0.0911069
2.76567 -0.0140704 0.0862457
2.80064 -0.0197939 0.0799697
2.83561 -0.0249784 0.0724429
2.87059 -0.0287247 0.0639667
2.90558 -0.0317248 0.0546488
2.94058 -0.0332204 0.0448844
2.97558 -0.0339184 0.0346837
3.01059 -0.0332428 0.0244891
3.0456 -0.0318288 0.0142008
3.08063 -0.0292819 0.00427842
3.11566 -0.0261341 -0.00547571
3.1507 -0.0221338 -0.0146062
3.18574 -0.0177182 -0.0233915
3.2208 -0.0127275 -0.0313895
3.25586 -0.00752165 -0.0389469
3.29093 -0.00198931 -0.0456339
3.32601 0.00357013 -0.0518511
3.36109 0.00925296 -0.0571835
3.39619 0.014801 -0.0620589
3.43129 0.0203217 -0.0660904
3.4664 0.0255787 -0.0696978
3.50152 0.0307061 -0.0725418
3.53665 0.035477 -0.0750001
3.57179 0.0400538 -0.0767986
3.60694 0.0442186 -0.0782492
3.64209 0.0481478 -0.0791503
3.67726 0.0516461 -0.0797412
3.71243 0.0548794 -0.0798836
3.74761 0.057693 -0.079758
3.7828 0.0602228 -0.0792667
3.81801 0.0623602 -0.0785543
3.85322 0.0642088 -0.0775426
3.88844 0.0656964 -0.0763552
3.92367 0.0669024 -0.0749257
3.95891 0.0677796 -0.0733572
3.99416 0.068388 -0.0716
4.02942 0.0687018 -0.0697304
4.06469 0.0687613 -0.0677219
4.09997 0.0685605 -0.06562
4.13526 0.0681226 -0.0634238
4.17056 0.0674544 -0.06115
4.20587 0.0665717 -0.0588206
4.24119 0.0654804 -0.0564277
4.27653 0.0642024 -0.0540131
4.31187 0.0627302 -0.0515475
4.34722 0.061102 -0.0490913
4.38259 0.0592887 -0.0465949
4.41797 0.0573502 -0.0441374
4.45335 0.0552339 -0.0416487
4.48875 0.0530194 -0.0392276
4.52416 0.0506362 -0.0367841
4.55958 0.0481757 -0.0344348
4.59502 0.0455593 -0.0320735
4.63046 0.0428815 -0.0298305
4.66592 0.0400629 -0.027589
4.70139 0.0371971 -0.0254875
4.73687 0.0342067 -0.0234033
4.77237 0.0311834 -0.0214795
4.80787 0.0280528 -0.0195897
4.84339 0.0249055 -0.01788
4.87892 0.0216702 -0.0162208
4.91446 0.0184374 -0.0147596
4.95002 0.0151385 -0.0133638
4.98559 0.0118652 -0.0121809
5.02117 0.00855103 -0.0110751
5.05677 0.00528871 -0.0101918
5.09237 0.00201489 -0.00939202
5.128 -0.00117962 -0.0088163
5.16363 -0.004353 -0.00832373
5.19928 -0.00742063 -0.00804631
5.23494 -0.0104337 -0.00784366
5.27062 -0.013318 -0.00783596
5.30631 -0.0161172 -0.0078863
5.34201 -0.0187707 -0.00810104
5.37773 -0.021315 -0.00834961
5.41346 -0.0237052 -0.00872405
5.4492 -0.0259709 -0.00910286
5.48497 -0.0280842 -0.0095643
5.52074 -0.0300678 -0.00999859
5.55653 -0.0319109 -0.0104711
5.59233 -0.0336287 -0.0108863
5.62815 -0.0352275 -0.0112975
5.66399 -0.0367133 -0.0116254
5.69984 -0.0381091 -0.0119122
5.7357 -0.0394108 -0.0120961
5.77158 -0.0406558 -0.0122084
5.80748 -0.0418297 -0.0122063
5.84339 -0.0429817 -0.0121096
5.87932 -0.0440873 -0.0118953
5.91526 -0.0452044 -0.0115708
5.95122 -0.0462994 -0.0111337
5.9872 -0.0474352 -0.0105779
6.02319 -0.0485707 -0.00992112
6.05919 -0.0497708 -0.00914342
6.09522 -0.0509882 -0.00828039
6.13126 -0.0522872 -0.0072999
6.16732 -0.053616 -0.00625185
6.20339 -0.0550361 -0.00509384
6.23949 -0.0564927 -0.00388634
6.27559 -0.058043 -0.00257879
6.31172 -0.0596308 -0.00123859
6.34786 -0.0613073 0.000190783
6.38403 -0.0630176 0.0016385
6.42021 -0.0648045 0.00316466
6.4564 -0.0666177 0.00469834
6.49262 -0.0684888 0.00630061
6.52885 -0.0703759 0.00790359
6.5651 -0.0722971 0.00956643
6.60137 -0.0742223 0.0112273
6.63766 -0.0761537 0.0129402
6.67397 -0.0780758 0.0146521
6.71029 -0.0799744 0.0164085
6.74664 -0.0818498 0.0181675
6.783 -0.0836722 0.0199631
6.81938 -0.0854567 0.0217659
6.85579 -0.0871608 0.0235955
6.89221 -0.0888122 0.0254362
6.92865 -0.0903585 0.0272904
6.96511 -0.0918375 0.0291569
7.00159 -0.0931902 0.031019
7.0381 -0.0944612 0.0328902
7.07462 -0.0955883 0.0347335
7.11116 -0.0966193 0.0365763
7.14772 -0.097492 0.0383637
7.18431 -0.0982529 0.0401333
7.22091 -0.0988446 0.0418186
7.25754 -0.0993062 0.0434617
7.29418 -0.0995913 0.0449934
7.33085 -0.0997253 0.0464541
7.36754 -0.0996786 0.0477815
7.40425 -0.099459 0.0490105
7.44099 -0.0990555 0.0500908
7.47774 -0.0984623 0.0510548
7.51452 -0.0976842 0.0518616
7.55132 -0.0967058 0.0525494
7.58814 -0.0955477 0.0530808
7.62498 -0.0941848 0.0535033
7.66185 -0.0926562 0.0537817
7.69874 -0.0909271 0.0539706
7.73566 -0.0890547 0.0540385
7.77259 -0.0869969 0.0540398
7.80955 -0.0848242 0.0539511
7.84654 -0.0824922 0.0538174
7.88355 -0.0800752 0.0536273
7.92058 -0.0775354 0.0534089
7.95763 -0.0749377 0.053165
7.99471 -0.0722601 0.052905
8.03182 -0.0695471 0.052642
8.06895 -0.0667976 0.0523715
8.1061 -0.0640297 0.0521097
8.14328 -0.0612629 0.0518464
8.18049 -0.058492 0.0515939
8.21772 -0.0557508 0.0513426
8.25497 -0.053018 0.0510999
8.29226 -0.0503338 0.0508575
8.32956 -0.0476683 0.0506196
8.3669 -0.0450597 0.0503786
8.40426 -0.0424791 0.0501377
8.44165 -0.0399554 0.0498888
8.47906 -0.0374678 0.049636
8.5165 -0.0350335 0.0493715
8.55397 -0.0326392 0.0490984
8.59146 -0.0302933 0.0488129
8.62899 -0.0279874 0.0485132
8.66654 -0.0257245 0.0482031
8.70412 -0.0235012 0.0478729
8.74172 -0.0213128 0.0475357
8.77936 -0.0191656 0.0471743
8.81702 -0.0170422 0.0468087
8.85471 -0.014962 0.046418
8.89244 -0.0128951 0.0460242
8.93019 -0.0108707 0.045607
8.96797 -0.00885312 0.0451864
9.00578 -0.00687206 0.0447453
9.04362 -0.0048972 0.0443002
9.08149 -0.00294723 0.0438386
9.11939 -0.00100724 0.0433721
9.15732 0.000921634 0.0428937
9.19528 0.00283683 0.0424084
9.23327 0.00475164 0.041916
9.2713 0.00665282 0.041415
9.30935 0.00855946 0.0409114
9.34744 0.0104566 0.0403986
9.38556 0.0123612 0.0398864
9.42371 0.0142634 0.0393648
9.46189 0.0161732 0.0388461
9.50011 0.0180879 0.0383181
9.53836 0.0200099 0.0377937
9.57664 0.0219431 0.0372633
9.61496 0.0238834 0.0367342
9.65331 0.0258413 0.0362048
9.69169 0.0278069 0.0356723
9.73011 0.0297942 0.0351448
9.76856 0.0317916 0.0346111
9.80704 0.0338116 0.034086
9.84557 0.0358468 0.0335538
9.88412 0.0379028 0.0330316
9.92271 0.0399813 0.032503
9.96134 0.0420777 0.0319841
10 0.0442027 0.031461
10.0387 0.0463444 0.0309462
10.0774 0.0485173 0.0304304
10.1162 0.0507097 0.0299197
10.155 0.0529314 0.0294123
10.1939 0.0551787 0.0289065
10.2328 0.057451 0.0284079
10.2717 0.0597553 0.0279082
10.3106 0.0620818 0.027418
10.3496 0.0644438 0.0269257
10.3887 0.0668283 0.0264431
10.4278 0.0692479 0.0259599
10.4669 0.0716935 0.0254839
10.506 0.0741707 0.0250106
10.5452 0.0766794 0.0245402
10.5845 0.0792154 0.0240763
10.6238 0.0817884 0.0236112
10.6631 0.0843858 0.0231551
10.7024 0.087023 0.0226957
10.7418 0.089685 0.0222451
10.7813 0.0923856 0.0217913
10.8208 0.0951147 0.0213437
10.8603 0.0978791 0.0208951
10.8999 0.100677 0.0204477
10.9395 0.103507 0.0200024
10.9792 0.106376 0.019553
11.0189 0.109274 0.0191077
11.0586 0.112214 0.0186548
11.0984 0.115183 0.0182054
11.1383 0.118195 0.0177474
11.1781 0.121238 0.0172896
11.2181 0.124322 0.0168244
11.2581 0.127444 0.0163536
11.2981 0.130601 0.0158778
11.3381 0.133802 0.0153907
11.3783 0.137037 0.0148992
11.4184 0.140316 0.0143929
11.4587 0.143633 0.0138804
11.4989 0.14699 0.013352
11.5392 0.150393 0.0128133
11.5796 0.15383 0.0122591
11.62 0.157317 0.0116891
11.6605 0.160839 0.0111043
11.701 0.164407 0.0104987
11.7415 0.168017 0.00987767
11.7822 0.171667 0.00923272
11.8228 0.175364 0.00856952
11.8636 0.179097 0.00788138
11.9043 0.182879 0.00716998
11.9452 0.186697 0.00643416
11.986 0.190559 0.0056693
12.027 0.194461 0.0048799
12.068 0.198401 0.00405782
12.109 0.202383 0.00320869
12.1501 0.206399 0.00232587
12.1913 0.210453 0.00141151
12.2325 0.214541 0.000464177
12.2738 0.21866 -0.000519641
12.3151 0.222814 -0.00153625
12.3565 0.226991 -0.00259158
12.3979 0.231198 -0.0036817
12.4394 0.235425 -0.00480943
12.481 0.239674 -0.00597538
12.5226 0.243939 -0.00717626
12.5643 0.248218 -0.00841707
12.6061 0.252508 -0.00969046
12.6479 0.256803 -0.0109985
12.6898 0.261103 -0.0123354
12.7317 0.265397 -0.0136951
12.7737 0.26968 -0.0150776
12.8158 0.273938 -0.0164749
12.8579 0.278164 -0.0178914
12.9001 0.282349 -0.0193237
12.9424 0.286488 -0.0207707
12.9847 0.290572 -0.0222325
13.0271 0.294595 -0.0237018
13.0696 0.298552 -0.0251782
13.1121 0.30243 -0.0266544
13.1547 0.306225 -0.0281277
13.1974 0.309926 -0.029593
13.2402 0.313527 -0.0310459
13.283 0.317018 -0.0324819
13.3259 0.320389 -0.0338976
13.3689 0.323636 -0.0352884
13.4119 0.326747 -0.0366509
13.455 0.329716 -0.0379826
13.4982 0.332536 -0.0392786
13.5415 0.3352 -0.0405389
13.5848 0.337701 -0.0417589
13.6283 0.340035 -0.0429382
13.6718 0.342195 -0.0440754
13.7153 0.344178 -0.0451684
13.759 0.345981 -0.0462184
13.8028 0.347596 -0.0472233
13.8466 0.349029 -0.0481851
13.8905 0.350269 -0.0491033
13.9345 0.351322 -0.0499791
13.9786 0.352184 -0.0508142
14.0227 0.352854 -0.0516094
14.067 0.353339 -0.0523671
14.1113 0.353632 -0.0530889
14.1558 0.353741 -0.053777
14.2003 0.353667 -0.0544337
14.2449 0.353409 -0.0550611
14.2896 0.352976 -0.055662
14.3344 0.352366 -0.0562381
14.3793 0.351586 -0.0567925
14.4243 0.35064 -0.0573269
14.4693 0.349531 -0.0578437
14.5145 0.348263 -0.0583454
14.5598 0.346844 -0.0588334
14.6052 0.345273 -0.05931
14.6506 0.343559 -0.0597767
14.6962 0.341706 -0.060235
14.7419 0.339716 -0.0606865
14.7877 0.337596 -0.0611321
14.8336 0.335352 -0.061573
14.8796 0.332983 -0.0620097
14.9257 0.330498 -0.0624434
14.9719 0.3279 -0.0628738
15.0182 0.325192 -0.0633016
15.0647 0.322379 -0.0637268
15.1112 0.319463 -0.0641491
15.1579 0.316449 -0.0645682
15.2047 0.31334 -0.0649839
15.2516 0.310138 -0.0653952
15.2986 0.306848 -0.0658014
15.3458 0.303471 -0.0662014
15.393 0.300011 -0.0665944
15.4404 0.296469 -0.0669785
15.488 0.292849 -0.0673527
15.5356 0.289152 -0.0677153
15.5834 0.285379 -0.068064
15.6313 0.281534 -0.0683973
15.6794 0.277618 -0.0687131
15.7276 0.27363 -0.0690083
15.7759 0.269575 -0.0692814
15.8243 0.265453 -0.0695293
15.873 0.261264 -0.069749
15.9217 0.257011 -0.0699379
15.9706 0.252695 -0.0700932
16.0197 0.248314 -0.0702111
16.0689 0.243873 -0.0702889
16.1182 0.239373 -0.0703235
16.1677 0.234812 -0.0703113
16.2174 0.230193 -0.0702488
16.2672 0.225519 -0.0701335
16.3172 0.220788 -0.0699623
16.3674 0.216002 -0.0697314
16.4177 0.211165 -0.0694385
16.4682 0.206276 -0.0690819
16.5189 0.201339 -0.0686582
16.5697 0.196355 -0.0681659
16.6208 0.191329 -0.0676036
16.672 0.186262 -0.0669706
16.7234 0.181157 -0.0662655
16.775 0.176019 -0.0654887
16.8268 0.170852 -0.064641
16.8787 0.16566 -0.0637233
16.9309 0.160447 -0.0627366
16.9833 0.155221 -0.0616843
17.0359 0.149986 -0.0605691
17.0887 0.144746 -0.059394
17.1418 0.13951 -0.058163
17.195 0.134285 -0.0568818
17.2485 0.129076 -0.0555546
17.3022 0.123891 -0.054187
17.3562 0.118737 -0.0527849
17.4104 0.113624 -0.0513552
17.4648 0.108556 -0.0499036
17.5195 0.103542 -0.0484366
17.5744 0.0985898 -0.0469607
17.6296 0.0937072 -0.0454829
17.6851 0.0889007 -0.044009
17.7408 0.0841762 -0.042545
17.7969 0.0795412 -0.0410963
17.8532 0.0750027 -0.0396688
17.9098 0.070565 -0.0382667
17.9667 0.0662331 -0.0368944
18.0239 0.0620117 -0.0355551
18.0815 0.0579053 -0.0342522
18.1393 0.0539167 -0.032988
18.1975 0.0500482 -0.0317644
18.256 0.0463021 -0.0305822
18.3149 0.0426794 -0.0294421
18.3742 0.0391815 -0.0283441
18.4338 0.0358081 -0.027288
18.4938 0.0325584 -0.0262726
18.5542 0.0294317 -0.0252968
18.615 0.0264264 -0.0243586
18.6762 0.0235408 -0.0234564
18.7379 0.0207731 -0.0225881
18.8 0.0181202 -0.0217516
18.8625 0.015579 -0.0209442
18.9255 0.0131464 -0.0201639
18.9891 0.010819 -0.0194079
19.0531 0.00859336 -0.0186741
19.1177 0.00646637 -0.0179602
19.1828 0.00443469 -0.0172644
19.2484 0.00249486 -0.0165844
19.3147 0.000643237 -0.0159187
19.3816 -0.00112362 -0.0152653
19.4491 -0.00280894 -0.0146231
19.5173 -0.00441587 -0.0139905
19.5862 -0.00594719 -0.0133666
19.6558 -0.00740578 -0.0127503
19.7262 -0.00879413 -0.012141
19.7974 -0.0101146 -0.0115379
19.8694 -0.0113693 -0.0109406
19.9423 -0.0125606 -0.0103487
20.0162 -0.0136898 -0.00976209
20.091 -0.0147589 -0.00918039
20.1669 -0.0157691 -0.00860374
20.244 -0.0167212 -0.00803187
20.3222 -0.017616 -0.0074651
20.4016 -0.0184534 -0.00690326
20.4825 -0.0192332 -0.00634682
20.5648 -0.019955 -0.00579568
20.6487 -0.0206179 -0.00525032
20.7344 -0.0212201 -0.00471068
20.8219 -0.0217587 -0.00417733
20.9115 -0.0222298 -0.0036502
21.0034 -0.0226279 -0.0031299
21.0979 -0.0229456 -0.00261634
21.1952 -0.0231604 -0.0021107
21.2959 -0.0232943 -0.0016122
21.4004 -0.0233338 -0.00112166
21.5093 -0.0232592 -0.000639135
21.6237 -0.0230587 -0.000164898
21.7448 -0.0226943 0.000300796
21.8747 -0.0221203 0.000756917
22.0165 -0.0212678 0.00120386
22.1768 -0.0200047 0.00164114
22.3723 -0.0179182 0.00206851


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1Quantum/vCLROffP_OneLoop.txt <==
-22.3723 -4.91877e-05 -1.50664e-05
-22.1768 -9.5871e-05 -9.41734e-06
-22.0165 -0.000143674 -1.33712e-05
-21.8747 -0.00020071 -9.67488e-06
-21.7448 -0.000265008 -1.24753e-05
-21.6237 -0.000330498 -9.71882e-06
-21.5093 -0.000386594 -1.24394e-05
-21.4004 -0.000427222 -1.0487e-05
-21.2959 -0.000453124 -1.29998e-05
-21.1952 -0.000470015 -1.1169e-05
-21.0979 -0.00048226 -1.33196e-05
-21.0034 -0.000492039 -1.16294e-05
-20.9115 -0.00050012 -1.36017e-05
-20.8219 -0.000507231 -1.20359e-05
-20.7344 -0.000513612 -1.38741e-05
-20.6487 -0.000519537 -1.24192e-05
-20.5648 -0.000525077 -1.41508e-05
-20.4825 -0.000530384 -1.2788e-05
-20.4016 -0.00053546 -1.44339e-05
-20.3222 -0.000540406 -1.31485e-05
-20.244 -0.000545205 -1.47225e-05
-20.1669 -0.000549926 -1.3504e-05
-20.091 -0.000554548 -1.50165e-05
-20.0162 -0.000559122 -1.38565e-05
-19.9423 -0.000563627 -1.53156e-05
-19.8694 -0.000568103 -1.42075e-05
-19.7974 -0.00057253 -1.56198e-05
-19.7262 -0.00057694 -1.45579e-05
-19.6558 -0.000581313 -1.59289e-05
-19.5862 -0.000585679 -1.49086e-05
-19.5173 -0.000590019 -1.62428e-05
-19.4491 -0.000594356 -1.52604e-05
-19.3816 -0.000598675 -1.65617e-05
-19.3147 -0.000602996 -1.56139e-05
-19.2484 -0.000607304 -1.68855e-05
-19.1828 -0.000611619 -1.59695e-05
-19.1177 -0.000615925 -1.72142e-05
-19.0531 -0.00062024 -1.63279e-05
-18.9891 -0.000624551 -1.75481e-05
-18.9255 -0.000628872 -1.66892e-05
-18.8625 -0.000633193 -1.78872e-05
-18.8 -0.000637526 -1.7054e-05
-18.7379 -0.000641861 -1.82316e-05
-18.6762 -0.000646211 -1.74226e-05
-18.615 -0.000650565 -1.85814e-05
-18.5542 -0.000654934 -1.77953e-05
-18.4938 -0.00065931 -1.89369e-05
-18.4338 -0.000663703 -1.81723e-05
-18.3742 -0.000668105 -1.92981e-05
-18.3149 -0.000672524 -1.8554e-05
-18.256 -0.000676954 -1.96652e-05
-18.1975 -0.000681402 -1.89406e-05
-18.1393 -0.000685863 -2.00384e-05
-18.0815 -0.000690343 -1.93325e-05
-18.0239 -0.000694837 -2.04178e-05
-17.9667 -0.000699351 -1.97297e-05
-17.9098 -0.000703881 -2.08036e-05
-17.8532 -0.000708432 -2.01327e-05
-17.7969 -0.000712999 -2.1196e-05
-17.7408 -0.000717588 -2.05416e-05
-17.6851 -0.000722195 -2.15951e-05
-17.6296 -0.000726825 -2.09567e-05
-17.5744 -0.000731473 -2.20012e-05
-17.5195 -0.000736146 -2.13783e-05
-17.4648 -0.000740838 -2.24144e-05
-17.4104 -0.000745555 -2.18064e-05
-17.3562 -0.000750292 -2.28349e-05
-17.3022 -0.000755055 -2.22415e-05
-17.2485 -0.000759839 -2.32629e-05
-17.195 -0.000764651 -2.26837e-05
-17.1418 -0.000769484 -2.36987e-05
-17.0887 -0.000774345 -2.31333e-05
-17.0359 -0.000779229 -2.41424e-05
-16.9833 -0.000784141 -2.35905e-05
-16.9309 -0.000789078 -2.45942e-05
-16.8787 -0.000794043 -2.40555e-05
-16.8268 -0.000799034 -2.50543e-05
-16.775 -0.000804054 -2.45287e-05
-16.7234 -0.0008091 -2.55231e-05
-16.672 -0.000814177 -2.50102e-05
-16.6208 -0.000819281 -2.60007e-05
-16.5697 -0.000824416 -2.55004e-05
-16.5189 -0.000829579 -2.64873e-05
-16.4682 -0.000834774 -2.59994e-05
-16.4177 -0.000839998 -2.69832e-05
-16.3674 -0.000845254 -2.65075e-05
-16.3172 -0.00085054 -2.74887e-05
-16.2672 -0.00085586 -2.70251e-05
-16.2174 -0.000861211 -2.8004e-05
-16.1677 -0.000866595 -2.75523e-05
-16.1182 -0.000872012 -2.85293e-05
-16.0689 -0.000877463 -2.80895e-05
-16.0197 -0.000882947 -2.9065e-05
-15.9706 -0.000888467 -2.8637e-05
-15.9217 -0.00089402 -2.96114e-05
-15.873 -0.000899611 -2.9195e-05
-15.8243 -0.000905235 -3.01686e-05
-15.7759 -0.000910897 -2.97639e-05
-15.7276 -0.000916595 -3.0737e-05
-15.6794 -0.000922331 -3.03439e-05
-15.6313 -0.000928103 -3.1317e-05
-15.5834 -0.000933914 -3.09355e-05
-15.5356 -0.000939763 -3.19088e-05
-15.488 -0.000945652 -3.15388e-05
-15.4404 -0.00095158 -3.25127e-05
-15.393 -0.000957548 -3.21543e-05
-15.3458 -0.000963556 -3.31291e-05
-15.2986 -0.000969606 -3.27823e-05
-15.2516 -0.000975696 -3.37584e-05
-15.2047 -0.000981829 -3.34231e-05
-15.1579 -0.000988003 -3.44008e-05
-15.1112 -0.000994222 -3.40772e-05
-15.0647 -0.00100048 -3.50568e-05
-15.0182 -0.00100679 -3.47449e-05
-14.9719 -0.00101314 -3.57267e-05
-14.9257 -0.00101953 -3.54265e-05
-14.8796 -0.00102597 -3.64109e-05
-14.8336 -0.00103246 -3.61226e-05
-14.7877 -0.00103899 -3.71099e-05
-14.7419 -0.00104557 -3.68335e-05
-14.6962 -0.0010522 -3.7824e-05
-14.6506 -0.00105887 -3.75595e-05
-14.6052 -0.0010656 -3.85536e-05
-14.5598 -0.00107237 -3.83013e-05
-14.5145 -0.0010792 -3.92993e-05
-14.4693 -0.00108607 -3.90592e-05
-14.4243 -0.001093 -4.00614e-05
-14.3793 -0.00109997 -3.98337e-05
-14.3344 -0.001107 -4.08405e-05
-14.2896 -0.00111409 -4.06253e-05
-14.2449 -0.00112122 -4.1637e-05
-14.2003 -0.00112841 -4.14344e-05
-14.1558 -0.00113566 -4.24514e-05
-14.1113 -0.00114296 -4.22617e-05
-14.067 -0.00115032 -4.32843e-05
-14.0227 -0.00115773 -4.31075e-05
-13.9786 -0.0011652 -4.41361e-05
-13.9345 -0.00117273 -4.39726e-05
-13.8905 -0.00118032 -4.50075e-05
-13.8466 -0.00118797 -4.48574e-05
-13.8028 -0.00119568 -4.58991e-05
-13.759 -0.00120345 -4.57626e-05
-13.7153 -0.00121128 -4.68113e-05
-13.6718 -0.00121917 -4.66887e-05
-13.6283 -0.00122713 -4.7745e-05
-13.5848 -0.00123515 -4.76364e-05
-13.5415 -0.00124323 -4.87006e-05
-13.4982 -0.00125139 -4.86064e-05
-13.455 -0.0012596 -4.96788e-05
-13.4119 -0.00126789 -4.95992e-05
-13.3689 -0.00127624 -5.06804e-05
-13.3259 -0.00128466 -5.06157e-05
-13.283 -0.00129315 -5.1706e-05
-13.2402 -0.00130171 -5.16566e-05
-13.1974 -0.00131034 -5.27564e-05
-13.1547 -0.00131905 -5.27225e-05
-13.1121 -0.00132782 -5.38324e-05
-13.0696 -0.00133667 -5.38144e-05
-13.0271 -0.0013456 -5.49347e-05
-12.9847 -0.0013546 -5.49329e-05
-12.9424 -0.00136368 -5.60642e-05
-12.9001 -0.00137283 -5.6079e-05
-12.8579 -0.00138207 -5.72217e-05
-12.8158 -0.00139138 -5.72535e-05
-12.7737 -0.00140077 -5.84082e-05
-12.7317 -0.00141025 -5.84573e-05
-12.6898 -0.00141981 -5.96244e-05
-12.6479 -0.00142945 -5.96913e-05
-12.6061 -0.00143917 -6.08715e-05
-12.5643 -0.00144898 -6.09566e-05
-12.5226 -0.00145888 -6.21503e-05
-12.481 -0.00146887 -6.22541e-05
-12.4394 -0.00147894 -6.3462e-05
-12.3979 -0.00148911 -6.35849e-05
-12.3565 -0.00149936 -6.48075e-05
-12.3151 -0.00150971 -6.49501e-05
-12.2738 -0.00152015 -6.6188e-05
-12.2325 -0.00153069 -6.63508e-05
-12.1913 -0.00154132 -6.76047e-05
-12.1501 -0.00155205 -6.77883e-05
-12.109 -0.00156287 -6.90587e-05
-12.068 -0.0015738 -6.92636e-05
-12.027 -0.00158483 -7.05513e-05
-11.986 -0.00159596 -7.07782e-05
-11.9452 -0.00160719 -7.20838e-05
-11.9043 -0.00161853 -7.23333e-05
-11.8636 -0.00162998 -7.36576e-05
-11.8228 -0.00164153 -7.39303e-05
-11.7822 -0.00165319 -7.52741e-05
-11.7415 -0.00166496 -7.55707e-05
-11.701 -0.00167685 -7.69347e-05
-11.6605 -0.00168884 -7.7256e-05
-11.62 -0.00170096 -7.8641e-05
-11.5796 -0.00171319 -7.89876e-05
-11.5392 -0.00172553 -8.03945e-05
-11.4989 -0.001738 -8.07674e-05
-11.4587 -0.00175059 -8.2197e-05
-11.4184 -0.0017633 -8.25968e-05
-11.3783 -0.00177614 -8.40502e-05
-11.3381 -0.0017891 -8.44778e-05
-11.2981 -0.00180219 -8.59558e-05
-11.2581 -0.00181541 -8.64122e-05
-11.2181 -0.00182876 -8.79157e-05
-11.1781 -0.00184225 -8.84019e-05
-11.1383 -0.00185587 -8.9932e-05
-11.0984 -0.00186963 -9.04489e-05
-11.0586 -0.00188352 -9.20067e-05
-11.0189 -0.00189756 -9.25552e-05
-10.9792 -0.00191174 -9.41419e-05
-10.9395 -0.00192607 -9.47232e-05
-10.8999 -0.00194054 -9.63398e-05
-10.8603 -0.00195516 -9.69551e-05
-10.8208 -0.00196994 -9.86029e-05
-10.7813 -0.00198487 -9.92532e-05
-10.7418 -0.00199995 -0.000100933
-10.7024 -0.00201519 -0.00010162
-10.6631 -0.00203059 -0.000103334
-10.6238 -0.00204616 -0.000104059
-10.5845 -0.00206188 -0.000105808
-10.5452 -0.00207778 -0.000106571
-10.506 -0.00209385 -0.000108357
-10.4669 -0.00211008 -0.000109161
-10.4278 -0.0021265 -0.000110984
-10.3887 -0.00214309 -0.00011183
-10.3496 -0.00215986 -0.000113694
-10.3106 -0.00217681 -0.000114583
-10.2717 -0.00219395 -0.000116488
-10.2328 -0.00221128 -0.000117422
-10.1939 -0.00222879 -0.00011937
-10.155 -0.00224651 -0.000120351
-10.1162 -0.00226442 -0.000122344
-10.0774 -0.00228252 -0.000123374
-10.0387 -0.00230084 -0.000125413
-10 -0.00231935 -0.000126494
-9.96134 -0.00233808 -0.000128582
-9.92271 -0.00235702 -0.000129715
-9.88412 -0.00237618 -0.000131854
-9.84557 -0.00239555 -0.000133042
-9.80704 -0.00241515 -0.000135234
-9.76856 -0.00243498 -0.000136478
-9.73011 -0.00245503 -0.000138726
-9.69169 -0.00247532 -0.00014003
-9.65331 -0.00249584 -0.000142335
-9.61496 -0.00251661 -0.0001437
-9.57664 -0.00253762 -0.000146066
-9.53836 -0.00255888 -0.000147495
-9.50011 -0.00258039 -0.000149924
-9.46189 -0.00260216 -0.00015142
-9.42371 -0.00262419 -0.000153915
-9.38556 -0.00264649 -0.000155481
-9.34744 -0.00266905 -0.000158044
-9.30935 -0.0026919 -0.000159683
-9.2713 -0.00271501 -0.000162318
-9.23327 -0.00273842 -0.000164032
-9.19528 -0.00276211 -0.000166743
-9.15732 -0.00278609 -0.000168537
-9.11939 -0.00281038 -0.000171326
-9.08149 -0.00283496 -0.000173202
-9.04362 -0.00285986 -0.000176073
-9.00578 -0.00288506 -0.000178037
-8.96797 -0.00291059 -0.000180994
-8.93019 -0.00293644 -0.000183048
-8.89244 -0.00296263 -0.000186095
-8.85471 -0.00298914 -0.000188243
-8.81702 -0.003016 -0.000191385
-8.77936 -0.00304321 -0.000193632
-8.74172 -0.00307077 -0.000196874
-8.70412 -0.0030987 -0.000199224
-8.66654 -0.00312699 -0.000202569
-8.62899 -0.00315565 -0.000205028
-8.59146 -0.00318469 -0.000208483
-8.55397 -0.00321412 -0.000211055
-8.5165 -0.00324395 -0.000214624
-8.47906 -0.00327418 -0.000217316
-8.44165 -0.00330481 -0.000221004
-8.40426 -0.00333586 -0.000223822
-8.3669 -0.00336734 -0.000227636
-8.32956 -0.00339924 -0.000230585
-8.29226 -0.00343159 -0.000234532
-8.25497 -0.00346439 -0.000237619
-8.21772 -0.00349764 -0.000241705
-8.18049 -0.00353136 -0.000244937
-8.14328 -0.00356555 -0.00024917
-8.1061 -0.00360023 -0.000252553
-8.06895 -0.0036354 -0.000256941
-8.03182 -0.00367107 -0.000260485
-7.99471 -0.00370725 -0.000265035
-7.95763 -0.00374396 -0.000268748
-7.92058 -0.0037812 -0.00027347
-7.88355 -0.00381898 -0.00027736
-7.84654 -0.00385732 -0.000282262
-7.80955 -0.00389622 -0.00028634
-7.77259 -0.0039357 -0.000291432
-7.73566 -0.00397576 -0.000295708
-7.69874 -0.00401643 -0.000301001
-7.66185 -0.00405771 -0.000305485
-7.62498 -0.00409961 -0.000310991
-7.58814 -0.00414216 -0.000315694
-7.55132 -0.00418535 -0.000321425
-7.51452 -0.00422921 -0.000326361
-7.47774 -0.00427375 -0.000332329
-7.44099 -0.00431898 -0.000337511
-7.40425 -0.00436492 -0.00034373
-7.36754 -0.00441158 -0.000349172
-7.33085 -0.00445898 -0.000355657
-7.29418 -0.00450714 -0.000361375
-7.25754 -0.00455607 -0.000368142
-7.22091 -0.00460578 -0.000374151
-7.18431 -0.0046563 -0.000381217
-7.14772 -0.00470765 -0.000387535
-7.11116 -0.00475984 -0.000394918
-7.07462 -0.00481288 -0.000401565
-7.0381 -0.00486681 -0.000409285
-7.00159 -0.00492164 -0.000416281
-6.96511 -0.00497739 -0.000424359
-6.92865 -0.00503408 -0.000431725
-6.89221 -0.00509173 -0.000440184
-6.85579 -0.00515037 -0.000447944
-6.81938 -0.00521002 -0.000456808
-6.783 -0.0052707 -0.000464988
-6.74664 -0.00533244 -0.000474284
-6.71029 -0.00539526 -0.000482911
-6.67397 -0.00545919 -0.000492668
-6.63766 -0.00552425 -0.000501772
-6.60137 -0.00559048 -0.00051202
-6.5651 -0.0056579 -0.000521633
-6.52885 -0.00572654 -0.000532406
-6.49262 -0.00579643 -0.000542564
-6.4564 -0.00586761 -0.000553897
-6.42021 -0.00594009 -0.000564637
-6.38403 -0.00601393 -0.000576572
-6.34786 -0.00608915 -0.000587934
-6.31172 -0.00616578 -0.000600512
-6.27559 -0.00624387 -0.000612543
-6.23949 -0.00632345 -0.000625811
-6.20339 -0.00640456 -0.000638558
-6.16732 -0.00648725 -0.000652567
-6.13126 -0.00657154 -0.000666083
-6.09522 -0.0066575 -0.000680889
-6.05919 -0.00674515 -0.000695232
-6.02319 -0.00683455 -0.000710894
-5.9872 -0.00692574 -0.000726128
-5.95122 -0.00701878 -0.000742713
-5.91526 -0.00711372 -0.000758906
-5.87932 -0.0072106 -0.000776487
-5.84339 -0.00730949 -0.000793716
-5.80748 -0.00741043 -0.000812372
-5.77158 -0.0075135 -0.000830719
-5.7357 -0.00761874 -0.000850537
-5.69984 -0.00772623 -0.000870095
-5.66399 -0.00783603 -0.000891171
-5.62815 -0.0079482 -0.00091204
-5.59233 -0.00806282 -0.00093448
-5.55653 -0.00817996 -0.000956771
-5.52074 -0.0082997 -0.000980693
-5.48497 -0.00842211 -0.00100453
-5.4492 -0.00854728 -0.00103006
-5.41346 -0.0086753 -0.00105558
-5.37773 -0.00880624 -0.00108286
-5.34201 -0.00894021 -0.00111021
-5.30631 -0.0090773 -0.00113941
-5.27062 -0.00921761 -0.00116876
-5.23494 -0.00936124 -0.00120005
-5.19928 -0.0095083 -0.00123158
-5.16363 -0.0096589 -0.00126516
-5.128 -0.00981317 -0.00129909
-5.09237 -0.00997122 -0.00133517
-5.05677 -0.0101332 -0.00137172
-5.02117 -0.0102992 -0.00141055
-4.98559 -0.0104694 -0.00145
-4.95002 -0.0106439 -0.00149186
-4.91446 -0.0108228 -0.00153448
-4.87892 -0.0110064 -0.00157968
-4.84339 -0.0111949 -0.00162581
-4.80787 -0.0113882 -0.0016747
-4.77237 -0.0115868 -0.00172471
-4.73687 -0.0117906 -0.00177768
-4.70139 -0.012 -0.001832
-4.66592 -0.0122151 -0.0018895
-4.63046 -0.0124362 -0.00194859
-4.59502 -0.0126635 -0.00201113
-4.55958 -0.0128972 -0.00207554
-4.52416 -0.0131375 -0.00214369
-4.48875 -0.0133847 -0.00221404
-4.45335 -0.0136392 -0.00228847
-4.41797 -0.0139011 -0.00236547
-4.38259 -0.0141708 -0.00244693
-4.34722 -0.0144486 -0.00253138
-4.31187 -0.0147347 -0.00262075
-4.27653 -0.0150297 -0.00271359
-4.24119 -0.0153338 -0.00281187
-4.20587 -0.0156474 -0.00291417
-4.17056 -0.0159708 -0.00302251
-4.13526 -0.0163047 -0.00313553
-4.09997 -0.0166493 -0.00325529
-4.06469 -0.0170051 -0.00338048
-4.02942 -0.0173727 -0.00351322
-3.99416 -0.0177525 -0.00365228
-3.95891 -0.0181451 -0.00379984
-3.92367 -0.0185511 -0.00395475
-3.88844 -0.0189711 -0.00411929
-3.85322 -0.0194057 -0.0042924
-3.81801 -0.0198556 -0.00447646
-3.7828 -0.0203214 -0.00467053
-3.74761 -0.020804 -0.00487713
-3.71243 -0.0213041 -0.00509545
-3.67726 -0.0218226 -0.00532817
-3.64209 -0.0223602 -0.00557466
-3.60694 -0.022918 -0.00583779
-3.57179 -0.0234968 -0.00611715
-3.53665 -0.0240977 -0.00641584
-3.50152 -0.0247216 -0.00673371
-3.4664 -0.0253698 -0.00707417
-3.43129 -0.0260433 -0.00743741
-3.39619 -0.0267433 -0.00782719
-3.36109 -0.0274711 -0.0082441
-3.32601 -0.0282278 -0.00869239
-3.29093 -0.0290148 -0.00917315
-3.25586 -0.0298335 -0.0096912
-3.2208 -0.0306851 -0.0102483
-3.18574 -0.031571 -0.01085
-3.1507 -0.0324925 -0.0114988
-3.11566 -0.0334509 -0.0122012
-3.08063 -0.0344473 -0.0129609
-3.0456 -0.0354829 -0.0137853
-3.01059 -0.0365584 -0.0146795
-2.97558 -0.0376747 -0.0156524
-2.94058 -0.0388319 -0.0167106
-2.90558 -0.04003 -0.017865
-2.87059 -0.0412683 -0.0191241
-2.83561 -0.0425454 -0.0205009
-2.80064 -0.0438588 -0.0220064
-2.76567 -0.0452049 -0.0236565
-2.73071 -0.0465786 -0.0254649
-2.69576 -0.0479726 -0.0274505
-2.66081 -0.0493773 -0.0296302
-2.62587 -0.0507801 -0.0320259
-2.59094 -0.0521646 -0.0346576
-2.55601 -0.0535096 -0.0375499
-2.52109 -0.0547885 -0.0407244
-2.48617 -0.0559682 -0.0442062
-2.45126 -0.0570075 -0.0480158
-2.41636 -0.0578565 -0.052174
-2.38146 -0.0584554 -0.0566933
-2.34657 -0.058734 -0.0615816
-2.31168 -0.0586114 -0.0668314
-2.2768 -0.0579976 -0.0724229
-2.24192 -0.0567958 -0.0783116
-2.20705 -0.0549071 -0.0844308
-2.17219 -0.0522377 -0.0906804
-2.13733 -0.0487084 -0.096932
-2.10247 -0.0442664 -0.103023
-2.06762 -0.0388969 -0.108769
-2.03278 -0.0326345 -0.11397
-1.99794 -0.0255697 -0.118432
-1.9631 -0.0178486 -0.121978
-1.92827 -0.00966519 -0.124479
-1.89345 -0.00124516 -0.125858
-1.85862 0.0071749 -0.126106
-1.82381 0.0153699 -0.125275
-1.78899 0.0231453 -0.123472
-1.75419 0.0303506 -0.120843
-1.71938 0.0368845 -0.117553
-1.68458 0.0426941 -0.113772
-1.64979 0.0477683 -0.109662
-1.61499 0.0521294 -0.105363
-1.58021 0.0558232 -0.100998
-1.54542 0.05891 -0.0966613
-1.51064 0.0614576 -0.092427
-1.47586 0.0635357 -0.0883469
-1.44109 0.0652117 -0.0844589
-1.40632 0.0665488 -0.0807836
-1.37155 0.0676045 -0.0773346
-1.33679 0.0684299 -0.0741139
-1.30203 0.0690702 -0.0711214
-1.26727 0.0695646 -0.0683492
-1.23251 0.0699469 -0.0657902
-1.19776 0.0702466 -0.0634323
-1.16301 0.0704887 -0.0612658
-1.12827 0.0706952 -0.059277
-1.09352 0.0708849 -0.0574556
-1.05878 0.0710745 -0.0557881
-1.02405 0.0712784 -0.0542646
-0.989309 0.0715099 -0.0528721
-0.954576 0.0717809 -0.0516013
-0.919844 0.0721024 -0.0504397
-0.885115 0.0724849 -0.0493783
-0.850388 0.0729383 -0.0484047
-0.815663 0.0734724 -0.0475097
-0.78094 0.0740968 -0.0466803
-0.746219 0.0748211 -0.0459062
-0.711499 0.0756548 -0.0451728
-0.676781 0.0766075 -0.0444675
-0.642065 0.0776886 -0.0437728
-0.60735 0.078907 -0.0430723
-0.572637 0.0802712 -0.0423439
-0.537925 0.0817883 -0.0415659
-0.503214 0.0834634 -0.0407099
-0.468504 0.0852989 -0.0397471
-0.433796 0.0872929 -0.0386416
-0.399089 0.0894381 -0.0373571
-0.364382 0.0917197 -0.0358508
-0.329676 0.0941134 -0.0340815
-0.294972 0.0965837 -0.032005
-0.260267 0.0990823 -0.0295834
-0.225564 0.101547 -0.0267832
-0.190861 0.103904 -0.0235863
-0.156158 0.106066 -0.0199892
-0.121456 0.107944 -0.0160139
-0.0867541 0.109449 -0.0117046
-0.0520524 0.110501 -0.00713488
-0.0173508 0.111043 -0.00239719
0.0173508 0.111043 0.00239719
0.0520524 0.110501 0.00713488
0.0867541 0.109449 0.0117046
0.121456 0.107944 0.0160139
0.156158 0.106066 0.0199892
0.190861 0.103904 0.0235863
0.225564 0.101547 0.0267832
0.260267 0.0990823 0.0295834
0.294972 0.0965837 0.032005
0.329676 0.0941134 0.0340815
0.364382 0.0917197 0.0358508
0.399089 0.0894381 0.0373571
0.433796 0.0872929 0.0386416
0.468504 0.0852989 0.0397471
0.503214 0.0834634 0.0407099
0.537925 0.0817883 0.0415659
0.572637 0.0802712 0.0423439
0.60735 0.078907 0.0430723
0.642065 0.0776886 0.0437728
0.676781 0.0766075 0.0444675
0.711499 0.0756548 0.0451728
0.746219 0.0748211 0.0459062
0.78094 0.0740968 0.0466803
0.815663 0.0734724 0.0475097
0.850388 0.0729383 0.0484047
0.885115 0.0724849 0.0493783
0.919844 0.0721024 0.0504397
0.954576 0.0717809 0.0516013
0.989309 0.0715099 0.0528721
1.02405 0.0712784 0.0542646
1.05878 0.0710745 0.0557881
1.09352 0.0708849 0.0574556
1.12827 0.0706952 0.059277
1.16301 0.0704887 0.0612658
1.19776 0.0702466 0.0634323
1.23251 0.0699469 0.0657902
1.26727 0.0695646 0.0683492
1.30203 0.0690702 0.0711214
1.33679 0.0684299 0.0741139
1.37155 0.0676045 0.0773346
1.40632 0.0665488 0.0807836
1.44109 0.0652117 0.0844589
1.47586 0.0635357 0.0883469
1.51064 0.0614576 0.092427
1.54542 0.05891 0.0966613
1.58021 0.0558232 0.100998
1.61499 0.0521294 0.105363
1.64979 0.0477683 0.109662
1.68458 0.0426941 0.113772
1.71938 0.0368845 0.117553
1.75419 0.0303506 0.120843
1.78899 0.0231453 0.123472
1.82381 0.0153699 0.125275
1.85862 0.0071749 0.126106
1.89345 -0.00124516 0.125858
1.92827 -0.00966519 0.124479
1.9631 -0.0178486 0.121978
1.99794 -0.0255697 0.118432
2.03278 -0.0326345 0.11397
2.06762 -0.0388969 0.108769
2.10247 -0.0442664 0.103023
2.13733 -0.0487084 0.096932
2.17219 -0.0522377 0.0906804
2.20705 -0.0549071 0.0844308
2.24192 -0.0567958 0.0783116
2.2768 -0.0579976 0.0724229
2.31168 -0.0586114 0.0668314
2.34657 -0.058734 0.0615816
2.38146 -0.0584554 0.0566933
2.41636 -0.0578565 0.052174
2.45126 -0.0570075 0.0480158
2.48617 -0.0559682 0.0442062
2.52109 -0.0547885 0.0407244
2.55601 -0.0535096 0.0375499
2.59094 -0.0521646 0.0346576
2.62587 -0.0507801 0.0320259
2.66081 -0.0493773 0.0296302
2.69576 -0.0479726 0.0274505
2.73071 -0.0465786 0.0254649
2.76567 -0.0452049 0.0236565
2.80064 -0.0438588 0.0220064
2.83561 -0.0425454 0.0205009
2.87059 -0.0412683 0.0191241
2.90558 -0.04003 0.017865
2.94058 -0.0388319 0.0167106
2.97558 -0.0376747 0.0156524
3.01059 -0.0365584 0.0146795
3.0456 -0.0354829 0.0137853
3.08063 -0.0344473 0.0129609
3.11566 -0.0334509 0.0122012
3.1507 -0.0324925 0.0114988
3.18574 -0.031571 0.01085
3.2208 -0.0306851 0.0102483
3.25586 -0.0298335 0.0096912
3.29093 -0.0290148 0.00917315
3.32601 -0.0282278 0.00869239
3.36109 -0.0274711 0.0082441
3.39619 -0.0267433 0.00782719
3.43129 -0.0260433 0.00743741
3.4664 -0.0253698 0.00707417
3.50152 -0.0247216 0.00673371
3.53665 -0.0240977 0.00641584
3.57179 -0.0234968 0.00611715
3.60694 -0.022918 0.00583779
3.64209 -0.0223602 0.00557466
3.67726 -0.0218226 0.00532817
3.71243 -0.0213041 0.00509545
3.74761 -0.020804 0.00487713
3.7828 -0.0203214 0.00467053
3.81801 -0.0198556 0.00447646
3.85322 -0.0194057 0.0042924
3.88844 -0.0189711 0.00411929
3.92367 -0.0185511 0.00395475
3.95891 -0.0181451 0.00379984
3.99416 -0.0177525 0.00365228
4.02942 -0.0173727 0.00351322
4.06469 -0.0170051 0.00338048
4.09997 -0.0166493 0.00325529
4.13526 -0.0163047 0.00313553
4.17056 -0.0159708 0.00302251
4.20587 -0.0156474 0.00291417
4.24119 -0.0153338 0.00281187
4.27653 -0.0150297 0.00271359
4.31187 -0.0147347 0.00262075
4.34722 -0.0144486 0.00253138
4.38259 -0.0141708 0.00244693
4.41797 -0.0139011 0.00236547
4.45335 -0.0136392 0.00228847
4.48875 -0.0133847 0.00221404
4.52416 -0.0131375 0.00214369
4.55958 -0.0128972 0.00207554
4.59502 -0.0126635 0.00201113
4.63046 -0.0124362 0.00194859
4.66592 -0.0122151 0.0018895
4.70139 -0.012 0.001832
4.73687 -0.0117906 0.00177768
4.77237 -0.0115868 0.00172471
4.80787 -0.0113882 0.0016747
4.84339 -0.0111949 0.00162581
4.87892 -0.0110064 0.00157968
4.91446 -0.0108228 0.00153448
4.95002 -0.0106439 0.00149186
4.98559 -0.0104694 0.00145
5.02117 -0.0102992 0.00141055
5.05677 -0.0101332 0.00137172
5.09237 -0.00997122 0.00133517
5.128 -0.00981317 0.00129909
5.16363 -0.0096589 0.00126516
5.19928 -0.0095083 0.00123158
5.23494 -0.00936124 0.00120005
5.27062 -0.00921761 0.00116876
5.30631 -0.0090773 0.00113941
5.34201 -0.00894021 0.00111021
5.37773 -0.00880624 0.00108286
5.41346 -0.0086753 0.00105558
5.4492 -0.00854728 0.00103006
5.48497 -0.00842211 0.00100453
5.52074 -0.0082997 0.000980693
5.55653 -0.00817996 0.000956771
5.59233 -0.00806282 0.00093448
5.62815 -0.0079482 0.00091204
5.66399 -0.00783603 0.000891171
5.69984 -0.00772623 0.000870095
5.7357 -0.00761874 0.000850537
5.77158 -0.0075135 0.000830719
5.80748 -0.00741043 0.000812372
5.84339 -0.00730949 0.000793716
5.87932 -0.0072106 0.000776487
5.91526 -0.00711372 0.000758906
5.95122 -0.00701878 0.000742713
5.9872 -0.00692574 0.000726128
6.02319 -0.00683455 0.000710894
6.05919 -0.00674515 0.000695232
6.09522 -0.0066575 0.000680889
6.13126 -0.00657154 0.000666083
6.16732 -0.00648725 0.000652567
6.20339 -0.00640456 0.000638558
6.23949 -0.00632345 0.000625811
6.27559 -0.00624387 0.000612543
6.31172 -0.00616578 0.000600512
6.34786 -0.00608915 0.000587934
6.38403 -0.00601393 0.000576572
6.42021 -0.00594009 0.000564637
6.4564 -0.00586761 0.000553897
6.49262 -0.00579643 0.000542564
6.52885 -0.00572654 0.000532406
6.5651 -0.0056579 0.000521633
6.60137 -0.00559048 0.00051202
6.63766 -0.00552425 0.000501772
6.67397 -0.00545919 0.000492668
6.71029 -0.00539526 0.000482911
6.74664 -0.00533244 0.000474284
6.783 -0.0052707 0.000464988
6.81938 -0.00521002 0.000456808
6.85579 -0.00515037 0.000447944
6.89221 -0.00509173 0.000440184
6.92865 -0.00503408 0.000431725
6.96511 -0.00497739 0.000424359
7.00159 -0.00492164 0.000416281
7.0381 -0.00486681 0.000409285
7.07462 -0.00481288 0.000401565
7.11116 -0.00475984 0.000394918
7.14772 -0.00470765 0.000387535
7.18431 -0.0046563 0.000381217
7.22091 -0.00460578 0.000374151
7.25754 -0.00455607 0.000368142
7.29418 -0.00450714 0.000361375
7.33085 -0.00445898 0.000355657
7.36754 -0.00441158 0.000349172
7.40425 -0.00436492 0.00034373
7.44099 -0.00431898 0.000337511
7.47774 -0.00427375 0.000332329
7.51452 -0.00422921 0.000326361
7.55132 -0.00418535 0.000321425
7.58814 -0.00414216 0.000315694
7.62498 -0.00409961 0.000310991
7.66185 -0.00405771 0.000305485
7.69874 -0.00401643 0.000301001
7.73566 -0.00397576 0.000295708
7.77259 -0.0039357 0.000291432
7.80955 -0.00389622 0.00028634
7.84654 -0.00385732 0.000282262
7.88355 -0.00381898 0.00027736
7.92058 -0.0037812 0.00027347
7.95763 -0.00374396 0.000268748
7.99471 -0.00370725 0.000265035
8.03182 -0.00367107 0.000260485
8.06895 -0.0036354 0.000256941
8.1061 -0.00360023 0.000252553
8.14328 -0.00356555 0.00024917
8.18049 -0.00353136 0.000244937
8.21772 -0.00349764 0.000241705
8.25497 -0.00346439 0.000237619
8.29226 -0.00343159 0.000234532
8.32956 -0.00339924 0.000230585
8.3669 -0.00336734 0.000227636
8.40426 -0.00333586 0.000223822
8.44165 -0.00330481 0.000221004
8.47906 -0.00327418 0.000217316
8.5165 -0.00324395 0.000214624
8.55397 -0.00321412 0.000211055
8.59146 -0.00318469 0.000208483
8.62899 -0.00315565 0.000205028
8.66654 -0.00312699 0.000202569
8.70412 -0.0030987 0.000199224
8.74172 -0.00307077 0.000196874
8.77936 -0.00304321 0.000193632
8.81702 -0.003016 0.000191385
8.85471 -0.00298914 0.000188243
8.89244 -0.00296263 0.000186095
8.93019 -0.00293644 0.000183048
8.96797 -0.00291059 0.000180994
9.00578 -0.00288506 0.000178037
9.04362 -0.00285986 0.000176073
9.08149 -0.00283496 0.000173202
9.11939 -0.00281038 0.000171326
9.15732 -0.00278609 0.000168537
9.19528 -0.00276211 0.000166743
9.23327 -0.00273842 0.000164032
9.2713 -0.00271501 0.000162318
9.30935 -0.0026919 0.000159683
9.34744 -0.00266905 0.000158044
9.38556 -0.00264649 0.000155481
9.42371 -0.00262419 0.000153915
9.46189 -0.00260216 0.00015142
9.50011 -0.00258039 0.000149924
9.53836 -0.00255888 0.000147495
9.57664 -0.00253762 0.000146066
9.61496 -0.00251661 0.0001437
9.65331 -0.00249584 0.000142335
9.69169 -0.00247532 0.00014003
9.73011 -0.00245503 0.000138726
9.76856 -0.00243498 0.000136478
9.80704 -0.00241515 0.000135234
9.84557 -0.00239555 0.000133042
9.88412 -0.00237618 0.000131854
9.92271 -0.00235702 0.000129715
9.96134 -0.00233808 0.000128582
10 -0.00231935 0.000126494
10.0387 -0.00230084 0.000125413
10.0774 -0.00228252 0.000123374
10.1162 -0.00226442 0.000122344
10.155 -0.00224651 0.000120351
10.1939 -0.00222879 0.00011937
10.2328 -0.00221128 0.000117422
10.2717 -0.00219395 0.000116488
10.3106 -0.00217681 0.000114583
10.3496 -0.00215986 0.000113694
10.3887 -0.00214309 0.00011183
10.4278 -0.0021265 0.000110984
10.4669 -0.00211008 0.000109161
10.506 -0.00209385 0.000108357
10.5452 -0.00207778 0.000106571
10.5845 -0.00206188 0.000105808
10.6238 -0.00204616 0.000104059
10.6631 -0.00203059 0.000103334
10.7024 -0.00201519 0.00010162
10.7418 -0.00199995 0.000100933
10.7813 -0.00198487 9.92532e-05
10.8208 -0.00196994 9.86029e-05
10.8603 -0.00195516 9.69551e-05
10.8999 -0.00194054 9.63398e-05
10.9395 -0.00192607 9.47232e-05
10.9792 -0.00191174 9.41419e-05
11.0189 -0.00189756 9.25552e-05
11.0586 -0.00188352 9.20067e-05
11.0984 -0.00186963 9.04489e-05
11.1383 -0.00185587 8.9932e-05
11.1781 -0.00184225 8.84019e-05
11.2181 -0.00182876 8.79157e-05
11.2581 -0.00181541 8.64122e-05
11.2981 -0.00180219 8.59558e-05
11.3381 -0.0017891 8.44778e-05
11.3783 -0.00177614 8.40502e-05
11.4184 -0.0017633 8.25968e-05
11.4587 -0.00175059 8.2197e-05
11.4989 -0.001738 8.07674e-05
11.5392 -0.00172553 8.03945e-05
11.5796 -0.00171319 7.89876e-05
11.62 -0.00170096 7.8641e-05
11.6605 -0.00168884 7.7256e-05
11.701 -0.00167685 7.69347e-05
11.7415 -0.00166496 7.55707e-05
11.7822 -0.00165319 7.52741e-05
11.8228 -0.00164153 7.39303e-05
11.8636 -0.00162998 7.36576e-05
11.9043 -0.00161853 7.23333e-05
11.9452 -0.00160719 7.20838e-05
11.986 -0.00159596 7.07782e-05
12.027 -0.00158483 7.05513e-05
12.068 -0.0015738 6.92636e-05
12.109 -0.00156287 6.90587e-05
12.1501 -0.00155205 6.77883e-05
12.1913 -0.00154132 6.76047e-05
12.2325 -0.00153069 6.63508e-05
12.2738 -0.00152015 6.6188e-05
12.3151 -0.00150971 6.49501e-05
12.3565 -0.00149936 6.48075e-05
12.3979 -0.00148911 6.35849e-05
12.4394 -0.00147894 6.3462e-05
12.481 -0.00146887 6.22541e-05
12.5226 -0.00145888 6.21503e-05
12.5643 -0.00144898 6.09566e-05
12.6061 -0.00143917 6.08715e-05
12.6479 -0.00142945 5.96913e-05
12.6898 -0.00141981 5.96244e-05
12.7317 -0.00141025 5.84573e-05
12.7737 -0.00140077 5.84082e-05
12.8158 -0.00139138 5.72535e-05
12.8579 -0.00138207 5.72217e-05
12.9001 -0.00137283 5.6079e-05
12.9424 -0.00136368 5.60642e-05
12.9847 -0.0013546 5.49329e-05
13.0271 -0.0013456 5.49347e-05
13.0696 -0.00133667 5.38144e-05
13.1121 -0.00132782 5.38324e-05
13.1547 -0.00131905 5.27225e-05
13.1974 -0.00131034 5.27564e-05
13.2402 -0.00130171 5.16566e-05
13.283 -0.00129315 5.1706e-05
13.3259 -0.00128466 5.06157e-05
13.3689 -0.00127624 5.06804e-05
13.4119 -0.00126789 4.95992e-05
13.455 -0.0012596 4.96788e-05
13.4982 -0.00125139 4.86064e-05
13.5415 -0.00124323 4.87006e-05
13.5848 -0.00123515 4.76364e-05
13.6283 -0.00122713 4.7745e-05
13.6718 -0.00121917 4.66887e-05
13.7153 -0.00121128 4.68113e-05
13.759 -0.00120345 4.57626e-05
13.8028 -0.00119568 4.58991e-05
13.8466 -0.00118797 4.48574e-05
13.8905 -0.00118032 4.50075e-05
13.9345 -0.00117273 4.39726e-05
13.9786 -0.0011652 4.41361e-05
14.0227 -0.00115773 4.31075e-05
14.067 -0.00115032 4.32843e-05
14.1113 -0.00114296 4.22617e-05
14.1558 -0.00113566 4.24514e-05
14.2003 -0.00112841 4.14344e-05
14.2449 -0.00112122 4.1637e-05
14.2896 -0.00111409 4.06253e-05
14.3344 -0.001107 4.08405e-05
14.3793 -0.00109997 3.98337e-05
14.4243 -0.001093 4.00614e-05
14.4693 -0.00108607 3.90592e-05
14.5145 -0.0010792 3.92993e-05
14.5598 -0.00107237 3.83013e-05
14.6052 -0.0010656 3.85536e-05
14.6506 -0.00105887 3.75595e-05
14.6962 -0.0010522 3.7824e-05
14.7419 -0.00104557 3.68335e-05
14.7877 -0.00103899 3.71099e-05
14.8336 -0.00103246 3.61226e-05
14.8796 -0.00102597 3.64109e-05
14.9257 -0.00101953 3.54265e-05
14.9719 -0.00101314 3.57267e-05
15.0182 -0.00100679 3.47449e-05
15.0647 -0.00100048 3.50568e-05
15.1112 -0.000994222 3.40772e-05
15.1579 -0.000988003 3.44008e-05
15.2047 -0.000981829 3.34231e-05
15.2516 -0.000975696 3.37584e-05
15.2986 -0.000969606 3.27823e-05
15.3458 -0.000963556 3.31291e-05
15.393 -0.000957548 3.21543e-05
15.4404 -0.00095158 3.25127e-05
15.488 -0.000945652 3.15388e-05
15.5356 -0.000939763 3.19088e-05
15.5834 -0.000933914 3.09355e-05
15.6313 -0.000928103 3.1317e-05
15.6794 -0.000922331 3.03439e-05
15.7276 -0.000916595 3.0737e-05
15.7759 -0.000910897 2.97639e-05
15.8243 -0.000905235 3.01686e-05
15.873 -0.000899611 2.9195e-05
15.9217 -0.00089402 2.96114e-05
15.9706 -0.000888467 2.8637e-05
16.0197 -0.000882947 2.9065e-05
16.0689 -0.000877463 2.80895e-05
16.1182 -0.000872012 2.85293e-05
16.1677 -0.000866595 2.75523e-05
16.2174 -0.000861211 2.8004e-05
16.2672 -0.00085586 2.70251e-05
16.3172 -0.00085054 2.74887e-05
16.3674 -0.000845254 2.65075e-05
16.4177 -0.000839998 2.69832e-05
16.4682 -0.000834774 2.59994e-05
16.5189 -0.000829579 2.64873e-05
16.5697 -0.000824416 2.55004e-05
16.6208 -0.000819281 2.60007e-05
16.672 -0.000814177 2.50102e-05
16.7234 -0.0008091 2.55231e-05
16.775 -0.000804054 2.45287e-05
16.8268 -0.000799034 2.50543e-05
16.8787 -0.000794043 2.40555e-05
16.9309 -0.000789078 2.45942e-05
16.9833 -0.000784141 2.35905e-05
17.0359 -0.000779229 2.41424e-05
17.0887 -0.000774345 2.31333e-05
17.1418 -0.000769484 2.36987e-05
17.195 -0.000764651 2.26837e-05
17.2485 -0.000759839 2.32629e-05
17.3022 -0.000755055 2.22415e-05
17.3562 -0.000750292 2.28349e-05
17.4104 -0.000745555 2.18064e-05
17.4648 -0.000740838 2.24144e-05
17.5195 -0.000736146 2.13783e-05
17.5744 -0.000731473 2.20012e-05
17.6296 -0.000726825 2.09567e-05
17.6851 -0.000722195 2.15951e-05
17.7408 -0.000717588 2.05416e-05
17.7969 -0.000712999 2.1196e-05
17.8532 -0.000708432 2.01327e-05
17.9098 -0.000703881 2.08036e-05
17.9667 -0.000699351 1.97297e-05
18.0239 -0.000694837 2.04178e-05
18.0815 -0.000690343 1.93325e-05
18.1393 -0.000685863 2.00384e-05
18.1975 -0.000681402 1.89406e-05
18.256 -0.000676954 1.96652e-05
18.3149 -0.000672524 1.8554e-05
18.3742 -0.000668105 1.92981e-05
18.4338 -0.000663703 1.81723e-05
18.4938 -0.00065931 1.89369e-05
18.5542 -0.000654934 1.77953e-05
18.615 -0.000650565 1.85814e-05
18.6762 -0.000646211 1.74226e-05
18.7379 -0.000641861 1.82316e-05
18.8 -0.000637526 1.7054e-05
18.8625 -0.000633193 1.78872e-05
18.9255 -0.000628872 1.66892e-05
18.9891 -0.000624551 1.75481e-05
19.0531 -0.00062024 1.63279e-05
19.1177 -0.000615925 1.72142e-05
19.1828 -0.000611619 1.59695e-05
19.2484 -0.000607304 1.68855e-05
19.3147 -0.000602996 1.56139e-05
19.3816 -0.000598675 1.65617e-05
19.4491 -0.000594356 1.52604e-05
19.5173 -0.000590019 1.62428e-05
19.5862 -0.000585679 1.49086e-05
19.6558 -0.000581313 1.59289e-05
19.7262 -0.00057694 1.45579e-05
19.7974 -0.00057253 1.56198e-05
19.8694 -0.000568103 1.42075e-05
19.9423 -0.000563627 1.53156e-05
20.0162 -0.000559122 1.38565e-05
20.091 -0.000554548 1.50165e-05
20.1669 -0.000549926 1.3504e-05
20.244 -0.000545205 1.47225e-05
20.3222 -0.000540406 1.31485e-05
20.4016 -0.00053546 1.44339e-05
20.4825 -0.000530384 1.2788e-05
20.5648 -0.000525077 1.41508e-05
20.6487 -0.000519537 1.24192e-05
20.7344 -0.000513612 1.38741e-05
20.8219 -0.000507231 1.20359e-05
20.9115 -0.00050012 1.36017e-05
21.0034 -0.000492039 1.16294e-05
21.0979 -0.00048226 1.33196e-05
21.1952 -0.000470015 1.1169e-05
21.2959 -0.000453124 1.29998e-05
21.4004 -0.000427222 1.0487e-05
21.5093 -0.000386594 1.24394e-05
21.6237 -0.000330498 9.71882e-06
21.7448 -0.000265008 1.24753e-05
21.8747 -0.00020071 9.67488e-06
22.0165 -0.000143674 1.33712e-05
22.1768 -9.5871e-05 9.41734e-06
22.3723 -4.91877e-05 1.50664e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1QuantumOneLoop/DeltaGammaFX_0_FRG.txt <==
9.995 0.00229507 0.00228946
9.99 0.00220848 0.00220308
9.985 0.00212804 0.00212284
9.98 0.00205706 0.00205203
9.975 0.00199844 0.00199356
9.97 0.00195464 0.00194986
9.965 0.00192751 0.0019228
9.96 0.00191826 0.00191356
9.955 0.00192738 0.00192267
9.95 0.00195469 0.00194991
9.945 0.00199926 0.00199437
9.94 0.00205952 0.00205448
9.935 0.00213328 0.00212806
9.93 0.00221783 0.0022124
9.925 0.00231004 0.00230439
9.92 0.00240651 0.00240061
9.915 0.00250363 0.0024975
9.91 0.00259779 0.00259143
9.905 0.00268547 0.0026789
9.9 0.00276341 0.00275665
9.895 0.0028287 0.00282178
9.89 0.00287892 0.00287187
9.885 0.00291221 0.00290508
9.88 0.00292737 0.00292021
9.875 0.00292391 0.00291676
9.87 0.00290205 0.00289496
9.865 0.00286274 0.00285574
9.86 0.0028076 0.00280074
9.855 0.0027389 0.0027322
9.85 0.00265944 0.00265294
9.845 0.00257245 0.00256616
9.84 0.00248146 0.00247539
9.835 0.00239019 0.00238435
9.83 0.00230236 0.00229673
9.825 0.00222155 0.00221612
9.82 0.0021511 0.00214583
9.815 0.0020939 0.00208878
9.81 0.00205237 0.00204734
9.805 0.00202827 0.0020233
9.8 0.0020227 0.00201775
9.795 0.00203605 0.00203107
9.79 0.00206795 0.00206289
9.785 0.00211732 0.00211214
9.78 0.00218241 0.00217706
9.775 0.00226084 0.0022553
9.77 0.00234973 0.00234398
9.765 0.00244581 0.00243982
9.76 0.0025455 0.00253927
9.755 0.0026451 0.00263863
9.75 0.00274089 0.00273419
9.745 0.00282931 0.0028224
9.74 0.00290706 0.00289996
9.735 0.00297125 0.00296398
9.73 0.00301949 0.0030121
9.725 0.00305001 0.00304255
9.72 0.00306174 0.00305425
9.715 0.0030543 0.00304683
9.71 0.0030281 0.00302068
9.705 0.00298424 0.00297694
9.7 0.00292457 0.0029174
9.695 0.00285151 0.00284452
9.69 0.00276806 0.00276128
9.685 0.00267762 0.00267106
9.68 0.00258388 0.00257755
9.675 0.00249066 0.00248456
9.67 0.00240178 0.0023959
9.665 0.00232089 0.0023152
9.66 0.00225132 0.0022458
9.655 0.00219596 0.00219058
9.65 0.00215715 0.00215187
9.645 0.00213657 0.00213134
9.64 0.0021352 0.00212998
9.635 0.00215326 0.002148
9.63 0.00219022 0.00218487
9.625 0.00224481 0.00223932
9.62 0.00231507 0.00230941
9.615 0.00239846 0.00239259
9.61 0.0024919 0.0024858
9.605 0.00259194 0.0025856
9.6 0.00269488 0.00268828
9.595 0.00279687 0.00279003
9.59 0.00289413 0.00288705
9.585 0.00298303 0.00297573
9.58 0.00306026 0.00305276
9.575 0.00312294 0.00311529
9.57 0.00316877 0.00316101
9.565 0.00319607 0.00318824
9.56 0.00320388 0.00319604
9.555 0.00319201 0.0031842
9.55 0.00316104 0.0031533
9.545 0.00311227 0.00310465
9.54 0.00304773 0.00304027
9.535 0.00297008 0.00296282
9.53 0.0028825 0.00287545
9.525 0.00278856 0.00278174
9.52 0.00269211 0.00268553
9.515 0.00259709 0.00259074
9.51 0.00250741 0.00250128
9.505 0.00242675 0.00242082
9.5 0.00235846 0.00235269
9.495 0.00230539 0.00229975
9.49 0.0022698 0.00226424
9.485 0.00225326 0.00224775
9.48 0.00225661 0.00225108
9.475 0.00227988 0.0022743
9.47 0.00232237 0.00231668
9.465 0.00238258 0.00237675
9.46 0.00245838 0.00245236
9.455 0.00254698 0.00254075
9.45 0.00264515 0.00263867
9.445 0.00274924 0.00274251
9.44 0.00285539 0.0028484
9.435 0.00295966 0.00295242
9.43 0.00305817 0.00305069
9.425 0.00314725 0.00313955
9.42 0.00322358 0.0032157
9.415 0.00328434 0.0032763
9.41 0.00332728 0.00331914
9.405 0.00335087 0.00334267
9.4 0.00335428 0.00334607
9.395 0.00333751 0.00332935
9.39 0.00330133 0.00329325
9.385 0.00324728 0.00323933
9.38 0.00317759 0.00316981
9.375 0.00309514 0.00308756
9.37 0.00300331 0.00299595
9.365 0.00290586 0.00289874
9.36 0.00280679 0.00279992
9.355 0.00271017 0.00270353
9.35 0.00261997 0.00261355
9.345 0.00253991 0.00253369
9.34 0.00247334 0.00246729
9.335 0.00242306 0.00241713
9.33 0.00239122 0.00238537
9.325 0.00237927 0.00237345
9.32 0.00238787 0.00238203
9.315 0.00241688 0.00241096
9.31 0.00246535 0.00245932
9.305 0.00253161 0.00252541
9.3 0.00261326 0.00260686
9.295 0.00270732 0.0027007
9.29 0.00281035 0.00280347
9.285 0.00291852 0.00291138
9.28 0.00302783 0.00302042
9.275 0.00313421 0.00312654
9.27 0.00323371 0.00322579
9.265 0.00332262 0.00331449
9.26 0.00339765 0.00338933
9.255 0.00345602 0.00344756
9.25 0.00349559 0.00348703
9.245 0.00351495 0.00350634
9.24 0.00351346 0.00350486
9.235 0.00349132 0.00348278
9.23 0.00344952 0.00344108
9.225 0.00338982 0.00338153
9.22 0.00331471 0.0033066
9.215 0.00322728 0.00321939
9.21 0.00313113 0.00312348
9.205 0.00303021 0.0030228
9.2 0.00292867 0.00292151
9.195 0.00283068 0.00282376
9.19 0.0027403 0.00273359
9.185 0.00266127 0.00265476
9.18 0.00259691 0.00259055
9.175 0.00254994 0.0025437
9.17 0.00252242 0.00251624
9.165 0.00251562 0.00250946
9.16 0.00253003 0.00252383
9.155 0.00256528 0.002559
9.15 0.00262022 0.0026138
9.145 0.0026929 0.00268631
9.14 0.00278072 0.00277391
9.135 0.00288046 0.0028734
9.13 0.00298845 0.00298113
9.125 0.0031007 0.00309311
9.12 0.00321305 0.00320519
9.115 0.00332133 0.00331321
9.11 0.00342152 0.00341315
9.105 0.00350988 0.0035013
9.1 0.00358315 0.00357439
9.095 0.00363863 0.00362973
9.09 0.0036743 0.00366531
9.085 0.0036889 0.00367988
9.08 0.00368201 0.003673
9.075 0.00365403 0.00364509
9.07 0.00360619 0.00359736
9.065 0.00354051 0.00353184
9.06 0.00345973 0.00345126
9.055 0.00336719 0.00335894
9.05 0.00326669 0.00325868
9.045 0.00316238 0.00315463
9.04 0.00305855 0.00305105
9.035 0.0029595 0.00295224
9.03 0.00286933 0.0028623
9.025 0.0027918 0.00278496
9.02 0.00273018 0.00272349
9.015 0.00268711 0.00268053
9.01 0.00266449 0.00265797
9.005 0.00266344 0.00265693
9 0.00268422 0.00267766
8.995 0.00272625 0.00271958
8.99 0.0027881 0.00278128
8.985 0.00286759 0.00286058
8.98 0.00296185 0.00295461
8.975 0.00306744 0.00305994
8.97 0.00318046 0.00317268
8.965 0.00329675 0.00328868
8.96 0.00341199 0.00340364
8.955 0.0035219 0.00351328
8.95 0.00362242 0.00361355
8.945 0.0037098 0.00370071
8.94 0.00378082 0.00377156
8.935 0.00383288 0.00382349
8.93 0.0038641 0.00385464
8.925 0.00387341 0.00386392
8.92 0.00386059 0.00385114
8.915 0.0038263 0.00381694
8.91 0.00377203 0.0037628
8.905 0.00370007 0.00369102
8.9 0.00361342 0.00360458
8.895 0.00351566 0.00350706
8.89 0.00341083 0.00340249
8.885 0.00330327 0.00329519
8.88 0.00319741 0.00318959
8.875 0.00309764 0.00309007
8.87 0.00300813 0.00300078
8.865 0.00293262 0.00292545
8.86 0.00287431 0.00286728
8.855 0.00283574 0.00282881
8.85 0.00281866 0.00281176
8.845 0.00282396 0.00281705
8.84 0.0028517 0.00284471
8.835 0.00290101 0.00289391
8.83 0.00297023 0.00296295
8.825 0.00305688 0.00304939
8.82 0.00315784 0.0031501
8.815 0.00326941 0.0032614
8.81 0.00338748 0.00337919
8.805 0.00350771 0.00349912
8.8 0.00362563 0.00361675
8.795 0.00373687 0.00372772
8.79 0.00383731 0.00382792
8.785 0.00392324 0.00391364
8.78 0.00399149 0.00398172
8.775 0.00403956 0.00402968
8.77 0.00406576 0.00405582
8.765 0.00406922 0.00405927
8.76 0.00404996 0.00404006
8.755 0.00400891 0.0039991
8.75 0.00394783 0.00393817
8.745 0.00386931 0.00385984
8.74 0.00377661 0.00376737
8.735 0.00367359 0.0036646
8.73 0.00356451 0.00355578
8.725 0.00345388 0.00344542
8.72 0.0033463 0.0033381
8.715 0.00324624 0.00323828
8.71 0.00315788 0.00315014
8.705 0.00308496 0.0030774
8.7 0.00303059 0.00302317
8.695 0.00299717 0.00298983
8.69 0.00298626 0.00297895
8.685 0.00299855 0.00299121
8.68 0.00303381 0.00302639
8.675 0.00309093 0.00308337
8.67 0.00316793 0.00316018
8.665 0.00326207 0.00325409
8.66 0.00336994 0.0033617
8.655 0.00348759 0.00347906
8.65 0.0036107 0.00360186
8.645 0.00373471 0.00372557
8.64 0.00385505 0.00384562
8.635 0.00396726 0.00395755
8.63 0.00406718 0.00405723
8.625 0.00415114 0.00414097
8.62 0.00421604 0.00420572
8.615 0.00425955 0.00424912
8.61 0.00428015 0.00426967
8.605 0.00427719 0.00426672
8.6 0.00425098 0.00424058
8.595 0.00420273 0.00419244
8.59 0.0041345 0.00412438
8.585 0.00404917 0.00403927
8.58 0.00395032 0.00394065
8.575 0.00384204 0.00383264
8.57 0.00372883 0.0037197
8.565 0.00361539 0.00360655
8.56 0.00350645 0.00349787
8.555 0.00340656 0.00339823
8.55 0.00331992 0.00331179
8.545 0.0032502 0.00324225
8.54 0.00320043 0.0031926
8.535 0.00317283 0.00316506
8.53 0.00316877 0.00316101
8.525 0.00318867 0.00318086
8.52 0.00323204 0.00322413
8.515 0.00329747 0.00328939
8.51 0.00338266 0.00337438
8.505 0.00348459 0.00347606
8.5 0.00359954 0.00359073
8.495 0.00372333 0.00371421
8.49 0.00385138 0.00384196
8.485 0.00397899 0.00396926
8.48 0.00410144 0.00409141
8.475 0.0042142 0.00420389
8.47 0.00431311 0.00430256
8.465 0.00439454 0.00438378
8.46 0.00445551 0.0044446
8.455 0.00449384 0.00448284
8.45 0.00450823 0.0044972
8.445 0.00449831 0.0044873
8.44 0.00446465 0.00445372
8.435 0.00440877 0.00439798
8.43 0.00433308 0.00432247
8.425 0.00424075 0.00423037
8.42 0.00413566 0.00412553
8.415 0.00402218 0.00401233
8.41 0.00390504 0.00389547
8.405 0.00378911 0.00377983
8.4 0.00367925 0.00367024
8.395 0.00358005 0.00357129
8.39 0.00349573 0.00348717
8.385 0.00342988 0.00342149
8.38 0.0033854 0.00337712
8.375 0.00336433 0.0033561
8.37 0.0033678 0.00335956
8.365 0.00339596 0.00338765
8.36 0.00344801 0.00343958
8.355 0.00352222 0.00351361
8.35 0.00361599 0.00360715
8.345 0.00372596 0.00371685
8.34 0.00384814 0.00383872
8.335 0.00397806 0.00396832
8.33 0.00411094 0.00410088
8.325 0.00424189 0.00423151
8.32 0.00436609 0.0043554
8.315 0.00447894 0.00446797
8.31 0.0045763 0.00456509
8.305 0.0046546 0.0046432
8.3 0.00471102 0.00469948
8.295 0.00474355 0.00473193
8.29 0.00475113 0.0047395
8.285 0.00473368 0.0047221
8.28 0.0046921 0.00468061
8.275 0.00462822 0.00461689
8.27 0.00454478 0.00453366
8.265 0.00444531 0.00443443
8.26 0.00433397 0.00432337
8.255 0.00421541 0.0042051
8.25 0.00409459 0.00408457
8.245 0.00397655 0.00396682
8.24 0.00386624 0.00385679
8.235 0.00376834 0.00375912
8.23 0.00368699 0.00367797
8.225 0.00362572 0.00361685
8.22 0.00358726 0.00357848
8.215 0.00357344 0.0035647
8.21 0.00358513 0.00357635
8.205 0.00362218 0.00361331
8.2 0.00368348 0.00367446
8.195 0.00376694 0.00375772
8.19 0.00386963 0.00386015
8.185 0.00398787 0.0039781
8.18 0.00411735 0.00410727
8.175 0.00425335 0.00424294
8.17 0.00439088 0.00438013
8.165 0.00452488 0.0045138
8.16 0.0046504 0.00463902
8.155 0.00476285 0.00475119
8.15 0.00485808 0.00484619
8.145 0.00493264 0.00492057
8.14 0.00498386 0.00497166
8.135 0.00500995 0.00499769
8.13 0.00501013 0.00499787
8.125 0.00498462 0.00497242
8.12 0.00493465 0.00492257
8.115 0.00486241 0.00485051
8.11 0.00477101 0.00475933
8.105 0.00466429 0.00465287
8.1 0.00454675 0.00453561
8.095 0.00442329 0.00441246
8.09 0.0042991 0.00428857
8.085 0.00417939 0.00416915
8.08 0.0040692 0.00405924
8.075 0.00397322 0.00396348
8.07 0.00389555 0.00388601
8.065 0.0038396 0.0038302
8.06 0.00380792 0.0037986
8.055 0.0038021 0.00379279
8.05 0.00382271 0.00381335
8.045 0.00386929 0.00385982
8.04 0.00394037 0.00393073
8.035 0.00403352 0.00402365
8.03 0.00414544 0.0041353
8.025 0.00427211 0.00426166
8.02 0.00440895 0.00439816
8.015 0.00455094 0.0045398
8.01 0.00469288 0.0046814
8.005 0.00482956 0.00481775
8 0.00495597 0.00494384
7.995 0.00506745 0.00505505
7.99 0.00515996 0.00514733
7.985 0.00523013 0.00521733
7.98 0.00527549 0.00526257
7.975 0.00529451 0.00528155
7.97 0.0052867 0.00527375
7.965 0.0052526 0.00523974
7.96 0.00519382 0.0051811
7.955 0.00511292 0.0051004
7.95 0.00501337 0.00500109
7.945 0.00489937 0.00488738
7.94 0.00477573 0.00476403
7.935 0.00464763 0.00463625
7.93 0.00452045 0.00450939
7.925 0.00439957 0.00438881
7.92 0.00429011 0.00427961
7.915 0.00419673 0.00418646
7.91 0.00412349 0.00411341
7.905 0.00407365 0.00406368
7.9 0.00404952 0.00403961
7.895 0.00405244 0.00404253
7.89 0.00408267 0.00407268
7.885 0.0041394 0.00412927
7.88 0.00422079 0.00421046
7.875 0.00432402 0.00431344
7.87 0.00444545 0.00443456
7.865 0.0045807 0.00456948
7.86 0.00472487 0.0047133
7.855 0.0048727 0.00486076
7.85 0.00501878 0.00500648
7.845 0.00515775 0.00514512
7.84 0.00528453 0.00527159
7.835 0.00539448 0.00538127
7.83 0.00548362 0.00547019
7.825 0.00554874 0.00553515
7.82 0.00558758 0.00557391
7.815 0.0055989 0.0055852
7.81 0.00558252 0.00556886
7.805 0.00553935 0.0055258
7.8 0.00547138 0.00545799
7.795 0.00538156 0.0053684
7.79 0.00527374 0.00526084
7.785 0.00515248 0.00513988
7.78 0.0050229 0.00501062
7.775 0.00489047 0.0048785
7.77 0.00476076 0.00474911
7.765 0.00463927 0.00462792
7.76 0.00453119 0.0045201
7.755 0.00444116 0.00443029
7.75 0.00437313 0.00436242
7.745 0.00433018 0.00431957
7.74 0.0043144 0.00430383
7.735 0.00432682 0.00431623
7.73 0.00436737 0.00435667
7.725 0.00443484 0.00442398
7.72 0.00452703 0.00451594
7.715 0.00464072 0.00462935
7.71 0.00477188 0.00476019
7.705 0.0049158 0.00490376
7.7 0.00506725 0.00505485
7.695 0.00522072 0.00520795
7.69 0.00537061 0.00535747
7.685 0.00551144 0.00549795
7.68 0.00563806 0.00562426
7.675 0.00574587 0.00573181
7.67 0.00583098 0.00581672
7.665 0.00589039 0.00587598
7.66 0.00592206 0.00590757
7.655 0.00592506 0.00591056
7.65 0.00589956 0.00588512
7.645 0.00584687 0.00583256
7.64 0.00576937 0.00575524
7.635 0.00567042 0.00565653
7.63 0.00555427 0.00554066
7.625 0.00542583 0.00541254
7.62 0.00529056 0.00527759
7.615 0.00515415 0.00514153
7.61 0.00502241 0.00501011
7.605 0.00490094 0.00488893
7.6 0.00479494 0.00478319
7.595 0.00470903 0.0046975
7.59 0.00464702 0.00463564
7.585 0.00461179 0.0046005
7.58 0.00460516 0.00459389
7.575 0.00462784 0.00461651
7.57 0.00467937 0.00466792
7.565 0.00475818 0.00474654
7.56 0.00486162 0.00484973
7.555 0.0049861 0.0049739
7.55 0.00512719 0.00511464
7.545 0.00527981 0.00526689
7.54 0.00543845 0.00542514
7.535 0.00559733 0.00558363
7.53 0.00575066 0.00573658
7.525 0.00589287 0.00587843
7.52 0.00601877 0.00600402
7.515 0.00612381 0.00610881
7.51 0.00620425 0.00618905
7.505 0.00625727 0.00624195
7.5 0.00628113 0.00626575
7.495 0.00627522 0.00625985
7.49 0.0062401 0.00622482
7.485 0.00617747 0.00616235
7.48 0.00609015 0.00607525
7.475 0.00598193 0.00596729
7.47 0.00585743 0.0058431
7.465 0.00572197 0.00570797
7.46 0.00558129 0.00556764
7.455 0.00544136 0.00542805
7.45 0.00530814 0.00529516
7.445 0.00518734 0.00517465
7.44 0.00508418 0.00507174
7.435 0.00500319 0.00499094
7.43 0.00494803 0.00493592
7.425 0.00492135 0.0049093
7.42 0.00492467 0.00491261
7.415 0.00495834 0.0049462
7.41 0.00502152 0.00500922
7.405 0.00511221 0.00509969
7.4 0.00522735 0.00521454
7.395 0.0053629 0.00534977
7.39 0.00551407 0.00550057
7.385 0.00567541 0.00566151
7.38 0.00584109 0.00582679
7.375 0.0060051 0.0059904
7.37 0.00616148 0.0061464
7.365 0.00630457 0.00628914
7.36 0.00642917 0.00641344
7.355 0.00653082 0.00651484
7.35 0.00660593 0.00658976
7.345 0.00665191 0.00663563
7.34 0.00666734 0.00665102
7.335 0.00665196 0.00663568
7.33 0.00660674 0.00659057
7.325 0.00653383 0.00651783
7.32 0.00643646 0.00642069
7.315 0.00631886 0.00630339
7.31 0.00618609 0.00617094
7.305 0.00604381 0.00602901
7.3 0.00589808 0.00588363
7.295 0.00575511 0.00574101
7.29 0.00562102 0.00560725
7.285 0.0055016 0.00548812
7.28 0.00540205 0.00538882
7.275 0.00532681 0.00531376
7.27 0.00527934 0.00526642
7.265 0.00526204 0.00524916
7.26 0.0052761 0.00526319
7.255 0.00532149 0.00530847
7.25 0.00539695 0.00538374
7.245 0.00550005 0.00548659
7.24 0.00562727 0.0056135
7.235 0.00577417 0.00576004
7.23 0.00593552 0.00592099
7.225 0.00610554 0.00609059
7.22 0.00627809 0.00626272
7.215 0.00644694 0.00643115
7.21 0.00660596 0.00658978
7.205 0.00674941 0.00673288
7.2 0.00687214 0.00685531
7.195 0.00696977 0.0069527
7.19 0.0070389 0.00702167
7.185 0.00707723 0.0070599
7.18 0.00708365 0.0070663
7.175 0.00705829 0.00704101
7.17 0.00700256 0.00698542
7.165 0.00691904 0.00690211
7.16 0.00681146 0.00679479
7.155 0.00668447 0.00666811
7.15 0.00654354 0.00652753
7.145 0.0063947 0.00637906
7.14 0.00624433 0.00622905
7.135 0.00609885 0.00608393
7.13 0.00596454 0.00594994
7.125 0.00584723 0.00583292
7.12 0.00575209 0.00573801
7.115 0.00568343 0.00566951
7.11 0.0056445 0.00563068
7.105 0.0056374 0.0056236
7.1 0.00566298 0.0056491
7.095 0.00572079 0.00570677
7.09 0.00580913 0.0057949
7.085 0.00592513 0.00591061
7.08 0.0060648 0.00604995
7.075 0.00622326 0.00620803
7.07 0.00639489 0.00637923
7.065 0.00657353 0.00655744
7.06 0.00675276 0.00673623
7.055 0.00692611 0.00690917
7.05 0.00708735 0.00707001
7.045 0.00723067 0.00721298
7.04 0.00735096 0.00733297
7.035 0.00744397 0.00742575
7.03 0.00750652 0.00748815
7.025 0.0075366 0.00751815
7.02 0.00753347 0.00751502
7.015 0.00749768 0.00747932
7.01 0.00743107 0.00741287
7.005 0.00733672 0.00731875
7 0.00721881 0.00720112
6.995 0.00708246 0.0070651
6.99 0.00693355 0.00691655
6.985 0.00677848 0.00676186
6.98 0.00662391 0.00660767
6.975 0.0064765 0.00646062
6.97 0.00634263 0.0063271
6.965 0.00622819 0.00621294
6.96 0.00613827 0.00612324
6.955 0.00607702 0.00606215
6.95 0.00604747 0.00603267
6.945 0.00605137 0.00603657
6.94 0.00608921 0.00607432
6.935 0.00616011 0.00614504
6.93 0.00626192 0.0062466
6.925 0.00639127 0.00637563
6.92 0.00654373 0.00652771
6.915 0.00671395 0.00669751
6.91 0.0068959 0.00687901
6.905 0.00708309 0.00706573
6.9 0.00726879 0.00725098
6.895 0.00744635 0.0074281
6.89 0.00760939 0.00759074
6.885 0.00775209 0.00773309
6.88 0.00786939 0.00785011
6.875 0.00795723 0.00793773
6.87 0.00801264 0.00799301
6.865 0.00803395 0.00801428
6.86 0.0080208 0.00800116
6.855 0.00797417 0.00795466
6.85 0.0078964 0.00787709
6.845 0.00779104 0.00777199
6.84 0.00766276 0.00764402
6.835 0.00751713 0.00749876
6.83 0.00736047 0.00734248
6.825 0.00719953 0.00718193
6.82 0.00704125 0.00702404
6.815 0.0068925 0.00687565
6.81 0.00675977 0.00674324
6.805 0.00664895 0.00663268
6.8 0.00656505 0.00654897
6.795 0.00651203 0.00649608
6.79 0.00649265 0.00647674
6.785 0.00650834 0.00649239
6.78 0.00655916 0.00654308
6.775 0.00664379 0.0066275
6.77 0.0067596 0.00674303
6.765 0.00690274 0.00688582
6.76 0.00706828 0.00705096
6.755 0.00725044 0.00723268
6.75 0.00744277 0.00742455
6.745 0.00763843 0.00761974
6.74 0.00783042 0.00781126
6.735 0.00801188 0.00799229
6.73 0.00817635 0.00815635
6.725 0.00831798 0.00829764
6.72 0.00843182 0.0084112
6.715 0.00851397 0.00849314
6.71 0.00856175 0.0085408
6.705 0.00857382 0.00855284
6.7 0.00855025 0.00852931
6.695 0.00849248 0.00847167
6.69 0.00840332 0.00838272
6.685 0.00828684 0.00826652
6.68 0.0081482 0.00812821
6.675 0.00799345 0.00797383
6.67 0.0078293 0.00781009
6.665 0.00766288 0.00764407
6.66 0.0075014 0.007483
6.655 0.00735192 0.00733388
6.65 0.00722101 0.0072033
6.645 0.00711454 0.00709711
6.64 0.00703743 0.0070202
6.635 0.00699344 0.00697632
6.63 0.00698501 0.00696793
6.625 0.00701323 0.00699608
6.62 0.00707771 0.00706041
6.615 0.00717668 0.00715913
6.61 0.007307 0.00728913
6.605 0.00746432 0.00744607
6.6 0.00764324 0.00762454
6.595 0.00783751 0.00781832
6.59 0.00804027 0.00802058
6.585 0.00824433 0.00822413
6.58 0.00844244 0.00842175
6.575 0.00862756 0.0086064
6.57 0.00879312 0.00877155
6.565 0.00893331 0.0089114
6.56 0.00904327 0.00902109
6.555 0.00911931 0.00909695
6.55 0.00915905 0.0091366
6.545 0.00916152 0.00913908
6.54 0.00912721 0.00910487
6.535 0.00905806 0.00903589
6.53 0.00895737 0.00893547
6.525 0.00882973 0.00880815
6.52 0.00868081 0.0086596
6.515 0.00851712 0.00849631
6.51 0.0083458 0.00832541
6.505 0.00817431 0.00815434
6.5 0.00801014 0.00799057
6.495 0.00786051 0.0078413
6.49 0.00773208 0.00771317
6.485 0.00763069 0.00761201
6.48 0.0075611 0.00754259
6.475 0.00752687 0.00750842
6.47 0.00753012 0.00751166
6.465 0.00757154 0.00755297
6.46 0.00765032 0.00763155
6.455 0.00776419 0.00774514
6.45 0.0079095 0.0078901
6.445 0.00808139 0.00806158
6.44 0.00827397 0.00825369
6.435 0.00848053 0.00845975
6.43 0.0086938 0.00867251
6.425 0.00890625 0.00888446
6.42 0.00911038 0.00908809
6.415 0.00929896 0.00927622
6.41 0.00946538 0.00944223
6.405 0.00960383 0.00958035
6.4 0.0097096 0.00968586
6.395 0.00977922 0.0097553
6.39 0.00981062 0.00978661
6.385 0.00980322 0.00977922
6.38 0.00975796 0.00973406
6.375 0.00967728 0.00965356
6.37 0.009565 0.00954155
6.365 0.00942624 0.00940311
6.36 0.00926715 0.0092444
6.355 0.00909475 0.00907242
6.35 0.00891657 0.00889467
6.345 0.00874042 0.00871896
6.34 0.00857406 0.00855301
6.335 0.00842485 0.00840417
6.33 0.00829951 0.00827916
6.325 0.00820384 0.00818373
6.32 0.00814246 0.00812252
6.315 0.00811866 0.00809879
6.31 0.00813426 0.00811436
6.305 0.00818952 0.00816949
6.3 0.00828318 0.00826293
6.295 0.00841246 0.0083919
6.29 0.00857322 0.00855226
6.285 0.00876006 0.00873864
6.28 0.00896659 0.00894465
6.275 0.00918564 0.00916316
6.27 0.00940955 0.0093865
6.265 0.00963045 0.00960684
6.26 0.00984056 0.00981644
6.255 0.0100325 0.0100079
6.25 0.0101997 0.0101746
6.245 0.0103362 0.0103109
6.24 0.0104376 0.010412
6.235 0.0105006 0.0104749
6.23 0.0105235 0.0104977
6.225 0.0105061 0.0104804
6.22 0.0104498 0.0104242
6.215 0.0103576 0.0103322
6.21 0.0102337 0.0102087
6.205 0.0100839 0.0100593
6.2 0.00991485 0.00989062
6.195 0.00973398 0.0097102
6.19 0.00954926 0.00952594
6.185 0.00936885 0.00934597
6.18 0.00920074 0.00917826
6.175 0.00905245 0.00903032
6.17 0.00893076 0.00890891
6.165 0.00884138 0.00881974
6.16 0.00878879 0.00876727
6.155 0.00877602 0.00875451
6.15 0.00880453 0.00878295
6.145 0.0088742 0.00885243
6.14 0.00898326 0.00896122
6.135 0.00912845 0.00910605
6.13 0.00930508 0.00928226
6.125 0.00950725 0.00948394
6.12 0.00972806 0.00970421
6.115 0.00995987 0.00993546
6.11 0.0101946 0.0101696
6.105 0.0104241 0.0103986
6.1 0.0106403 0.0106143
6.095 0.0108357 0.0108092
6.09 0.0110036 0.0109767
6.085 0.0111382 0.011111
6.08 0.0112353 0.0112078
6.075 0.0112916 0.011264
6.07 0.011306 0.0112783
6.065 0.0112786 0.011251
6.06 0.0112113 0.0111838
6.055 0.0111076 0.0110803
6.05 0.0109723 0.0109453
6.045 0.0108116 0.0107851
6.04 0.0106327 0.0106066
6.035 0.0104436 0.010418
6.03 0.0102527 0.0102275
6.025 0.0100684 0.0100437
6.02 0.00989889 0.0098746
6.015 0.00975195 0.00972802
6.01 0.00963434 0.00961071
6.005 0.00955172 0.00952831
6 0.0095084 0.00948511
5.995 0.00950714 0.00948387
5.99 0.00954906 0.00952569
5.985 0.00963359 0.00961003
5.98 0.00975852 0.00973466
5.975 0.00992006 0.0098958
5.97 0.010113 0.0100883
5.965 0.0103309 0.0103056
5.96 0.0105663 0.0105405
5.955 0.0108112 0.0107848
5.95 0.0110571 0.01103
5.945 0.0112955 0.0112678
5.94 0.0115181 0.0114898
5.935 0.0117172 0.0116884
5.93 0.011886 0.0118568
5.925 0.012019 0.0119895
5.92 0.0121118 0.0120821
5.915 0.0121617 0.0121319
5.91 0.0121678 0.0121379
5.905 0.0121305 0.0121008
5.9 0.0120524 0.0120229
5.895 0.0119374 0.0119082
5.89 0.0117908 0.011762
5.885 0.0116195 0.0115911
5.88 0.0114311 0.0114032
5.875 0.011234 0.0112066
5.87 0.0110371 0.0110101
5.865 0.0108491 0.0108226
5.86 0.0106786 0.0106525
5.855 0.0105333 0.0105075
5.85 0.0104201 0.0103945
5.845 0.0103445 0.0103192
5.84 0.0103108 0.0102855
5.835 0.0103214 0.0102961
5.83 0.0103771 0.0103516
5.825 0.0104769 0.0104512
5.82 0.0106181 0.010592
5.815 0.0107964 0.0107699
5.81 0.011006 0.010979
5.805 0.0112401 0.0112125
5.8 0.0114906 0.0114624
5.795 0.0117491 0.0117203
5.79 0.0120066 0.0119772
5.785 0.0122543 0.0122243
5.78 0.0124836 0.0124531
5.775 0.0126869 0.0126559
5.77 0.0128572 0.0128257
5.765 0.0129889 0.0129571
5.76 0.013078 0.013046
5.755 0.0131219 0.0130898
5.75 0.01312 0.0130879
5.745 0.0130734 0.0130414
5.74 0.0129848 0.012953
5.735 0.0128588 0.0128273
5.73 0.0127013 0.0126702
5.725 0.0125196 0.0124889
5.72 0.0123219 0.0122917
5.715 0.0121171 0.0120874
5.71 0.0119144 0.0118851
5.705 0.0117229 0.0116942
5.7 0.0115515 0.0115231
5.695 0.0114079 0.0113799
5.69 0.0112992 0.0112715
5.685 0.0112309 0.0112034
5.68 0.011207 0.0111795
5.675 0.0112296 0.0112021
5.67 0.0112993 0.0112716
5.665 0.0114146 0.0113866
5.66 0.0115723 0.011544
5.655 0.0117677 0.0117389
5.65 0.0119945 0.0119652
5.645 0.0122452 0.0122152
5.64 0.0125114 0.0124807
5.635 0.012784 0.0127527
5.63 0.0130538 0.0130218
5.625 0.0133115 0.0132789
5.62 0.0135485 0.0135152
5.615 0.0137566 0.0137229
5.61 0.0139291 0.013895
5.605 0.0140604 0.0140259
5.6 0.0141465 0.0141118
5.595 0.0141852 0.0141504
5.59 0.0141761 0.0141413
5.585 0.0141207 0.0140861
5.58 0.0140222 0.0139879
5.575 0.0138857 0.0138518
5.57 0.0137177 0.0136842
5.565 0.013526 0.0134929
5.56 0.0133192 0.0132867
5.555 0.0131068 0.0130748
5.55 0.0128984 0.0128669
5.545 0.0127035 0.0126725
5.54 0.0125311 0.0125004
5.535 0.0123893 0.0123589
5.53 0.012285 0.0122549
5.525 0.0122238 0.0121939
5.52 0.0122096 0.0121796
5.515 0.0122442 0.0122142
5.51 0.0123279 0.0122977
5.505 0.0124588 0.0124283
5.5 0.0126334 0.0126024
5.495 0.0128462 0.0128147
5.49 0.0130906 0.0130585
5.485 0.0133585 0.0133257
5.48 0.013641 0.0136075
5.475 0.0139285 0.0138944
5.47 0.0142115 0.0141767
5.465 0.0144803 0.0144448
5.46 0.0147258 0.0146898
5.455 0.01494 0.0149035
5.45 0.0151159 0.0150789
5.445 0.0152479 0.0152106
5.44 0.0153321 0.0152946
5.435 0.0153667 0.015329
5.43 0.0153514 0.0153137
5.425 0.0152881 0.0152506
5.42 0.0151806 0.0151434
5.415 0.0150344 0.0149975
5.41 0.0148564 0.0148199
5.405 0.0146551 0.014619
5.4 0.0144395 0.014404
5.395 0.0142196 0.0141847
5.39 0.0140055 0.0139711
5.385 0.013807 0.0137731
5.38 0.0136333 0.0135999
5.375 0.0134929 0.0134598
5.37 0.0133928 0.0133599
5.365 0.0133384 0.0133057
5.36 0.0133335 0.0133008
5.355 0.0133799 0.0133471
5.35 0.0134774 0.0134444
5.345 0.0136239 0.0135906
5.34 0.0138153 0.0137815
5.335 0.0140458 0.0140115
5.33 0.0143082 0.0142732
5.325 0.0145939 0.0145582
5.32 0.0148935 0.014857
5.315 0.0151971 0.0151598
5.31 0.0154944 0.0154563
5.305 0.0157755 0.0157368
5.3 0.0160312 0.0159918
5.295 0.016253 0.0162131
5.29 0.0164338 0.0163935
5.285 0.0165682 0.0165275
5.28 0.0166522 0.0166113
5.275 0.0166841 0.0166432
5.27 0.0166641 0.0166233
5.265 0.0165943 0.0165537
5.26 0.0164789 0.0164386
5.255 0.0163239 0.016284
5.25 0.0161367 0.0160973
5.245 0.0159262 0.0158873
5.24 0.0157021 0.0156638
5.235 0.0154748 0.015437
5.23 0.0152548 0.0152175
5.225 0.0150523 0.0150155
5.22 0.014877 0.0148406
5.215 0.0147373 0.0147012
5.21 0.0146405 0.0146047
5.205 0.0145922 0.0145564
5.2 0.014596 0.0145602
5.195 0.0146535 0.0146175
5.19 0.0147644 0.0147282
5.185 0.0149262 0.0148895
5.18 0.0151344 0.0150972
5.175 0.0153828 0.015345
5.17 0.0156637 0.0156252
5.165 0.0159679 0.0159288
5.16 0.0162856 0.0162457
5.155 0.0166064 0.0165658
5.15 0.0169196 0.0168782
5.145 0.0172149 0.0171728
5.14 0.0174826 0.0174398
5.135 0.0177141 0.0176708
5.13 0.0179021 0.0178583
5.125 0.018041 0.0179968
5.12 0.018127 0.0180826
5.115 0.0181584 0.0181139
5.11 0.0181356 0.0180912
5.105 0.0180611 0.0180168
5.1 0.0179394 0.0178953
5.095 0.0177768 0.0177331
5.09 0.0175813 0.017538
5.085 0.0173623 0.0173195
5.08 0.01713 0.0170878
5.075 0.0168952 0.0168536
5.07 0.016669 0.016628
5.065 0.0164619 0.0164215
5.06 0.0162841 0.016244
5.055 0.0161442 0.0161046
5.05 0.0160497 0.0160104
5.045 0.0160064 0.0159672
5.04 0.0160177 0.0159785
5.035 0.0160854 0.0160461
5.03 0.0162089 0.0161693
5.025 0.0163853 0.0163453
5.02 0.01661 0.0165694
5.015 0.0168763 0.0168351
5.01 0.017176 0.017134
5.005 0.0174996 0.0174568
5 0.0178367 0.0177929
4.995 0.0181762 0.0181316
4.99 0.0185072 0.0184617
4.985 0.0188188 0.0187726
4.98 0.0191011 0.0190541
4.975 0.019345 0.0192974
4.97 0.019543 0.0194949
4.965 0.0196894 0.019641
4.96 0.0197803 0.0197317
4.955 0.019814 0.0197654
4.95 0.0197911 0.0197426
4.945 0.0197142 0.0196659
4.94 0.0195881 0.0195402
4.935 0.0194197 0.0193722
4.93 0.0192172 0.0191703
4.925 0.0189905 0.0189442
4.92 0.0187503 0.0187046
4.915 0.0185081 0.0184629
4.91 0.0182751 0.0182305
4.905 0.0180627 0.0180186
4.9 0.0178811 0.0178374
4.895 0.0177396 0.0176962
4.89 0.0176459 0.0176027
4.885 0.0176058 0.0175626
4.88 0.0176232 0.0175799
4.875 0.0176995 0.017656
4.87 0.0178342 0.0177904
4.865 0.0180244 0.01798
4.86 0.018265 0.01822
4.855 0.018549 0.0185034
4.85 0.0188679 0.0188215
4.845 0.0192116 0.0191644
4.84 0.0195693 0.0195213
4.835 0.0199294 0.0198806
4.83 0.0202805 0.0202309
4.825 0.0206113 0.0205609
4.82 0.0209112 0.0208601
4.815 0.021171 0.0211193
4.81 0.0213827 0.0213304
4.805 0.0215403 0.0214876
4.8 0.0216398 0.0215869
4.795 0.0216795 0.0216264
4.79 0.0216599 0.0216068
4.785 0.0215838 0.0215308
4.78 0.0214562 0.0214034
4.775 0.0212841 0.0212317
4.77 0.0210763 0.0210244
4.765 0.0208431 0.0207917
4.76 0.0205956 0.0205448
4.755 0.0203458 0.0202956
4.75 0.0201056 0.020056
4.745 0.0198866 0.0198376
4.74 0.0196998 0.0196513
4.735 0.0195548 0.0195068
4.73 0.0194597 0.019412
4.725 0.0194207 0.0193731
4.72 0.0194417 0.0193942
4.715 0.0195246 0.0194769
4.71 0.0196687 0.0196207
4.705 0.0198711 0.0198225
4.7 0.0201264 0.0200773
4.695 0.0204276 0.0203777
4.69 0.0207657 0.0207149
4.685 0.0211304 0.0210786
4.68 0.0215101 0.0214573
4.675 0.021893 0.0218392
4.67 0.022267 0.0222122
4.665 0.0226202 0.0225646
4.66 0.0229417 0.0228852
4.655 0.0232216 0.0231644
4.65 0.0234515 0.0233938
4.645 0.0236251 0.023567
4.64 0.0237381 0.0236798
4.635 0.0237885 0.0237301
4.63 0.0237767 0.0237184
4.625 0.0237055 0.0236474
4.62 0.02358 0.0235223
4.615 0.0234073 0.0233502
4.61 0.0231967 0.0231401
4.605 0.0229586 0.0229026
4.6 0.0227047 0.0226494
4.595 0.0224474 0.0223927
4.59 0.0221993 0.0221452
4.585 0.0219725 0.0219189
4.58 0.0217786 0.0217254
4.575 0.0216277 0.0215747
4.57 0.0215284 0.0214756
4.565 0.0214874 0.0214347
4.56 0.0215091 0.0214562
4.555 0.0215956 0.0215424
4.55 0.0217464 0.0216928
4.545 0.0219586 0.0219045
4.54 0.0222271 0.0221723
4.535 0.0225444 0.0224889
4.53 0.0229015 0.0228451
4.525 0.0232875 0.0232303
4.52 0.0236907 0.0236326
4.515 0.0240986 0.0240396
4.51 0.0244986 0.0244386
4.505 0.0248782 0.0248174
4.5 0.0252258 0.0251642
4.495 0.025531 0.0254687
4.49 0.0257849 0.025722
4.485 0.0259806 0.0259171
4.48 0.0261131 0.0260492
4.475 0.0261803 0.0261162
4.47 0.0261821 0.0261179
4.465 0.0261212 0.026057
4.46 0.0260027 0.0259387
4.455 0.0258336 0.02577
4.45 0.0256234 0.0255602
4.445 0.0253829 0.0253202
4.44 0.0251241 0.025062
4.435 0.0248599 0.0247984
4.43 0.0246033 0.0245425
4.425 0.0243673 0.0243072
4.42 0.024164 0.0241045
4.415 0.0240043 0.0239452
4.41 0.0238974 0.0238387
4.405 0.0238507 0.0237922
4.4 0.0238691 0.0238106
4.395 0.0239552 0.0238966
4.39 0.0241089 0.02405
4.385 0.0243277 0.0242683
4.38 0.0246066 0.0245465
4.375 0.0249382 0.0248772
4.37 0.0253132 0.0252512
4.365 0.0257207 0.0256576
4.36 0.0261484 0.0260843
4.355 0.0265836 0.0265183
4.35 0.0270129 0.0269465
4.345 0.0274233 0.0273558
4.34 0.0278025 0.027734
4.335 0.0281393 0.0280699
4.33 0.028424 0.0283539
4.325 0.028649 0.0285783
4.32 0.0288088 0.0287378
4.315 0.0289004 0.0288293
4.31 0.0289234 0.0288524
4.305 0.02888 0.0288092
4.3 0.0287749 0.0287045
4.295 0.0286153 0.0285454
4.29 0.0284103 0.028341
4.285 0.028171 0.0281023
4.28 0.0279097 0.0278418
4.275 0.0276398 0.0275725
4.27 0.0273748 0.0273081
4.265 0.0271284 0.0270623
4.26 0.0269134 0.0268477
4.255 0.0267415 0.0266761
4.25 0.0266228 0.0265576
4.245 0.0265656 0.0265004
4.24 0.0265756 0.0265102
4.235 0.0266561 0.0265904
4.23 0.0268077 0.0267416
4.225 0.0270285 0.0269618
4.22 0.0273137 0.0272463
4.215 0.0276564 0.0275882
4.21 0.0280473 0.0279782
4.205 0.0284754 0.0284053
4.2 0.0289282 0.0288571
4.195 0.0293925 0.0293204
4.19 0.0298545 0.0297814
4.185 0.0303004 0.0302262
4.18 0.0307171 0.030642
4.175 0.0310925 0.0310166
4.17 0.0314162 0.0313394
4.165 0.0316794 0.031602
4.16 0.0318758 0.0317979
4.155 0.0320016 0.0319233
4.15 0.0320555 0.0319769
4.145 0.0320389 0.0319602
4.14 0.0319561 0.0318775
4.135 0.0318138 0.0317353
4.13 0.0316209 0.0315428
4.125 0.0313883 0.0313107
4.12 0.0311287 0.0310516
4.115 0.0308556 0.0307791
4.11 0.0305831 0.0305074
4.105 0.0303256 0.0302506
4.1 0.0300968 0.0300224
4.095 0.0299092 0.0298354
4.09 0.0297742 0.0297009
4.085 0.0297008 0.0296278
4.08 0.0296961 0.0296233
4.075 0.0297644 0.0296915
4.07 0.0299072 0.029834
4.065 0.0301235 0.0300498
4.06 0.0304092 0.030335
4.055 0.030758 0.0306829
4.05 0.031161 0.0310848
4.045 0.0316073 0.0315299
4.04 0.0320844 0.0320058
4.035 0.0325788 0.0324988
4.03 0.0330761 0.0329947
4.025 0.0335619 0.0334792
4.02 0.0340224 0.0339384
4.015 0.0344443 0.0343593
4.01 0.0348162 0.0347302
4.005 0.0351282 0.0350414
4 0.0353727 0.0352854
3.995 0.0355446 0.035457
3.99 0.0356416 0.0355538
3.985 0.035664 0.0355764
3.98 0.0356152 0.0355278
3.975 0.035501 0.0354141
3.97 0.0353298 0.0352435
3.965 0.0351124 0.0350267
3.96 0.034861 0.0347761
3.955 0.0345895 0.0345053
3.95 0.0343124 0.0342289
3.945 0.0340447 0.0339617
3.94 0.0338008 0.0337183
3.935 0.0335945 0.0335124
3.93 0.0334382 0.0333564
3.925 0.0333425 0.0332607
3.92 0.0333156 0.0332337
3.915 0.0333634 0.0332812
3.91 0.0334887 0.0334061
3.905 0.0336918 0.0336086
3.9 0.0339698 0.0338859
3.895 0.0343173 0.0342325
3.89 0.034726 0.0346403
3.885 0.0351857 0.0350989
3.88 0.0356841 0.0355962
3.875 0.0362075 0.0361185
3.87 0.0367414 0.0366512
3.865 0.0372707 0.0371793
3.86 0.0377806 0.0376881
3.855 0.0382571 0.0381635
3.85 0.0386872 0.0385926
3.845 0.0390597 0.0389642
3.84 0.0393655 0.0392693
3.835 0.039598 0.0395012
3.83 0.0397533 0.0396559
3.825 0.0398303 0.0397326
3.82 0.0398309 0.0397329
3.815 0.0397596 0.0396616
3.81 0.0396241 0.0395262
3.805 0.039434 0.0393364
3.8 0.0392014 0.0391043
3.795 0.0389399 0.0388433
3.79 0.0386641 0.0385682
3.785 0.0383896 0.0382943
3.78 0.0381315 0.038037
3.775 0.0379049 0.037811
3.77 0.0377233 0.0376301
3.765 0.037599 0.0375063
3.76 0.0375418 0.0374494
3.755 0.0375595 0.0374672
3.75 0.0376566 0.0375643
3.745 0.0378352 0.0377426
3.74 0.0380942 0.038001
3.735 0.0384294 0.0383354
3.73 0.038834 0.038739
3.725 0.0392987 0.0392025
3.72 0.0398118 0.0397142
3.715 0.04036 0.0402609
3.71 0.0409287 0.0408281
3.705 0.0415025 0.0414003
3.7 0.042066 0.0419622
3.695 0.0426038 0.0424986
3.69 0.0431018 0.0429952
3.685 0.0435473 0.0434395
3.68 0.0439292 0.0438205
3.675 0.0442391 0.0441297
3.67 0.044471 0.0443611
3.665 0.0446218 0.0445118
3.66 0.0446916 0.0445816
3.655 0.0446831 0.0445733
3.65 0.0446021 0.0444928
3.645 0.0444573 0.0443486
3.64 0.0442596 0.0441516
3.635 0.0440219 0.0439146
3.63 0.0437587 0.0436521
3.625 0.0434855 0.0433796
3.62 0.0432183 0.043113
3.615 0.042973 0.0428682
3.61 0.0427645 0.0426601
3.605 0.0426067 0.0425025
3.6 0.0425116 0.0424073
3.595 0.0424888 0.0423844
3.59 0.0425455 0.0424407
3.585 0.0426858 0.0425804
3.58 0.0429109 0.0428048
3.575 0.0432189 0.0431119
3.57 0.0436048 0.0434968
3.565 0.0440609 0.0439519
3.56 0.0445769 0.0444667
3.555 0.0451405 0.045029
3.55 0.0457374 0.0456246
3.545 0.0463523 0.0462382
3.54 0.0469692 0.0468539
3.535 0.0475722 0.0474556
3.53 0.0481457 0.0480279
3.525 0.0486753 0.0485562
3.52 0.0491481 0.0490279
3.515 0.0495533 0.0494321
3.51 0.0498825 0.0497604
3.505 0.0501302 0.0500074
3.5 0.0502937 0.0501702
3.495 0.0503734 0.0502495
3.49 0.0503728 0.0502486
3.485 0.0502984 0.0501741
3.48 0.0501593 0.0500351
3.475 0.0499672 0.0498432
3.47 0.0497356 0.049612
3.465 0.0494796 0.0493566
3.46 0.0492153 0.049093
3.455 0.0489593 0.0488376
3.45 0.0487276 0.0486066
3.445 0.0485358 0.0484155
3.44 0.0483978 0.0482781
3.435 0.0483259 0.0482066
3.43 0.0483297 0.0482106
3.425 0.0484163 0.0482973
3.42 0.0485898 0.0484706
3.415 0.0488513 0.0487316
3.41 0.0491984 0.049078
3.405 0.0496261 0.0495046
3.4 0.0501261 0.0500034
3.395 0.0506878 0.0505636
3.39 0.0512984 0.0511725
3.385 0.0519432 0.0518155
3.38 0.0526065 0.0524769
3.375 0.0532718 0.0531403
3.37 0.0539227 0.0537894
3.365 0.0545434 0.0544083
3.36 0.0551188 0.0549822
3.355 0.0556359 0.055498
3.35 0.0560835 0.0559445
3.345 0.0564531 0.0563132
3.34 0.0567387 0.0565984
3.335 0.0569377 0.056797
3.33 0.0570502 0.0569096
3.325 0.0570798 0.0569394
3.32 0.0570329 0.056893
3.315 0.0569187 0.0567794
3.31 0.056749 0.0566104
3.305 0.0565375 0.0563996
3.3 0.0562997 0.0561624
3.295 0.0560518 0.0559152
3.29 0.0558107 0.0556746
3.285 0.055593 0.0554574
3.28 0.0554148 0.0552793
3.275 0.0552904 0.0551549
3.27 0.0552326 0.0550969
3.265 0.0552517 0.0551156
3.26 0.0553553 0.0552186
3.255 0.055548 0.0554107
3.25 0.0558315 0.0556932
3.245 0.0562039 0.0560645
3.24 0.0566605 0.0565199
3.235 0.0571934 0.0570516
3.23 0.0577923 0.0576491
3.225 0.0584443 0.0582997
3.22 0.059135 0.0589889
3.215 0.0598483 0.0597008
3.21 0.0605678 0.0604188
3.205 0.0612766 0.0611261
3.2 0.0619582 0.0618063
3.195 0.0625972 0.062444
3.19 0.0631799 0.0630253
3.185 0.0636942 0.0635384
3.18 0.0641309 0.0639738
3.175 0.064483 0.0643249
3.17 0.0647471 0.064588
3.165 0.0649224 0.0647626
3.16 0.0650116 0.0648512
3.155 0.0650202 0.0648594
3.15 0.0649569 0.0647959
3.145 0.0648328 0.0646717
3.14 0.0646612 0.0645003
3.135 0.0644573 0.0642966
3.13 0.0642372 0.064077
3.125 0.064018 0.0638584
3.12 0.0638167 0.0636577
3.115 0.0636497 0.0634914
3.11 0.0635323 0.0633746
3.105 0.0634782 0.063321
3.1 0.0634989 0.0633419
3.095 0.063603 0.0634463
3.09 0.0637968 0.0636399
3.085 0.0640829 0.0639256
3.08 0.0644612 0.0643031
3.075 0.0649281 0.064769
3.07 0.065477 0.0653166
3.065 0.0660987 0.0659366
3.06 0.0667813 0.0666173
3.055 0.0675108 0.0673448
3.05 0.068272 0.0681037
3.045 0.0690482 0.0688777
3.04 0.0698226 0.0696498
3.035 0.0705784 0.0704034
3.03 0.0712994 0.0711223
3.025 0.0719708 0.0717919
3.02 0.0725796 0.0723991
3.015 0.0731148 0.072933
3.01 0.0735681 0.0733854
3.005 0.0739342 0.0737508
3 0.0742105 0.0740269
2.995 0.0743979 0.0742142
2.99 0.0745002 0.0743166
2.985 0.0745241 0.074341
2.98 0.0744793 0.0742967
2.975 0.0743777 0.0741957
2.97 0.0742334 0.0740521
2.965 0.0740621 0.0738813
2.96 0.0738802 0.0736999
2.955 0.0737047 0.0735248
2.95 0.0735526 0.0733729
2.945 0.0734401 0.0732603
2.94 0.0733818 0.0732018
2.935 0.0733909 0.0732104
2.93 0.0734781 0.0732969
2.925 0.0736515 0.0734695
2.92 0.0739164 0.0737332
2.915 0.0742748 0.0740904
2.91 0.0747257 0.07454
2.905 0.075265 0.0750778
2.9 0.0758855 0.0756968
2.895 0.0765775 0.0763872
2.89 0.0773288 0.0771369
2.885 0.0781252 0.0779317
2.88 0.0789513 0.0787561
2.875 0.0797906 0.0795938
2.87 0.0806264 0.0804279
2.865 0.0814419 0.0812418
2.86 0.0822215 0.0820198
2.855 0.0829505 0.0827472
2.85 0.0836164 0.0834115
2.845 0.0842084 0.084002
2.84 0.0847186 0.0845108
2.835 0.0851419 0.0849327
2.83 0.085476 0.0852655
2.825 0.0857217 0.0855101
2.82 0.0858829 0.0856703
2.815 0.0859664 0.085753
2.81 0.0859814 0.0857675
2.805 0.0859399 0.0857256
2.8 0.0858554 0.085641
2.795 0.0857433 0.085529
2.79 0.0856198 0.0854056
2.785 0.0855014 0.0852876
2.78 0.0854049 0.0851915
2.775 0.0853459 0.085133
2.77 0.0853393 0.0851269
2.765 0.0853979 0.0851859
2.76 0.0855327 0.0853208
2.755 0.0857519 0.08554
2.75 0.0860611 0.085849
2.745 0.086463 0.0862503
2.74 0.086957 0.0867434
2.735 0.0875399 0.087325
2.73 0.0882052 0.0879887
2.725 0.088944 0.0887256
2.72 0.0897451 0.0895244
2.715 0.0905952 0.090372
2.71 0.0914796 0.0912538
2.705 0.0923825 0.0921539
2.7 0.0932877 0.0930564
2.695 0.0941791 0.093945
2.69 0.095041 0.0948044
2.685 0.0958589 0.09562
2.68 0.09662 0.096379
2.675 0.0973132 0.0970705
2.67 0.0979298 0.0976857
2.665 0.0984638 0.0982187
2.66 0.0989118 0.0986661
2.655 0.0992734 0.0990273
2.65 0.099551 0.0993048
2.645 0.0997497 0.0995037
2.64 0.0998775 0.0996318
2.635 0.0999445 0.0996992
2.63 0.0999628 0.0997179
2.625 0.0999463 0.0997018
2.62 0.09991 0.0996658
2.615 0.0998695 0.0996255
2.61 0.0998408 0.0995967
2.605 0.0998394 0.0995949
2.6 0.0998799 0.0996349
2.595 0.0999758 0.0997299
2.59 0.100139 0.0998917
2.585 0.100378 0.10013
2.58 0.100701 0.100451
2.575 0.101111 0.10086
2.57 0.101612 0.101359
2.565 0.1022 0.101946
2.56 0.102874 0.102617
2.555 0.103625 0.103367
2.55 0.104446 0.104185
2.545 0.105324 0.105062
2.54 0.106248 0.105984
2.535 0.107203 0.106938
2.53 0.108175 0.107908
2.525 0.109149 0.108879
2.52 0.110108 0.109837
2.515 0.11104 0.110766
2.51 0.111929 0.111654
2.505 0.112766 0.112489
2.5 0.113539 0.11326
2.495 0.11424 0.113959
2.49 0.114864 0.114581
2.485 0.115407 0.115123
2.48 0.11587 0.115584
2.475 0.116254 0.115966
2.47 0.116564 0.116275
2.465 0.116807 0.116516
2.46 0.116991 0.116699
2.455 0.117129 0.116836
2.45 0.117232 0.116938
2.445 0.117313 0.117019
2.44 0.117388 0.117093
2.435 0.11747 0.117175
2.43 0.117574 0.117279
2.425 0.117713 0.117418
2.42 0.1179 0.117605
2.415 0.118145 0.117851
2.41 0.118459 0.118165
2.405 0.118848 0.118554
2.4 0.119318 0.119023
2.395 0.11987 0.119574
2.39 0.120505 0.120208
2.385 0.12122 0.120922
2.38 0.122011 0.121711
2.375 0.12287 0.122568
2.37 0.123789 0.123484
2.365 0.124757 0.124449
2.36 0.125763 0.125452
2.355 0.126792 0.126478
2.35 0.127833 0.127516
2.345 0.128872 0.128551
2.34 0.129894 0.129571
2.335 0.130889 0.130563
2.33 0.131845 0.131515
2.325 0.13275 0.132419
2.32 0.133598 0.133264
2.315 0.134382 0.134046
2.31 0.135096 0.134759
2.305 0.13574 0.135402
2.3 0.136312 0.135973
2.295 0.136815 0.136476
2.29 0.137253 0.136914
2.285 0.137633 0.137293
2.28 0.137962 0.137622
2.275 0.138249 0.137909
2.27 0.138506 0.138166
2.265 0.138744 0.138403
2.26 0.138974 0.138634
2.255 0.13921 0.138869
2.25 0.139464 0.139122
2.245 0.139746 0.139403
2.24 0.140069 0.139724
2.235 0.14044 0.140094
2.23 0.14087 0.140521
2.225 0.141363 0.141012
2.22 0.141924 0.141572
2.215 0.142557 0.142203
2.21 0.143263 0.142905
2.205 0.144039 0.143679
2.2 0.144882 0.14452
2.195 0.145788 0.145424
2.19 0.14675 0.146383
2.185 0.14776 0.147391
2.18 0.148808 0.148437
2.175 0.149885 0.149512
2.17 0.150979 0.150604
2.165 0.15208 0.151703
2.16 0.153177 0.152798
2.155 0.15426 0.153879
2.15 0.155318 0.154935
2.145 0.156342 0.155957
2.14 0.157326 0.156938
2.135 0.158262 0.157872
2.13 0.159145 0.158753
2.125 0.159973 0.159578
2.12 0.160743 0.160346
2.115 0.161456 0.161057
2.11 0.162114 0.161712
2.105 0.162719 0.162315
2.1 0.163278 0.162871
2.095 0.163795 0.163386
2.09 0.164278 0.163867
2.085 0.164735 0.164322
2.08 0.165175 0.164761
2.075 0.165607 0.165192
2.07 0.166041 0.165625
2.065 0.166486 0.166069
2.06 0.166951 0.166532
2.055 0.167443 0.167024
2.05 0.167971 0.167552
2.045 0.168542 0.168121
2.04 0.16916 0.168739
2.035 0.16983 0.169408
2.03 0.170554 0.170131
2.025 0.171334 0.17091
2.02 0.17217 0.171744
2.015 0.17306 0.172633
2.01 0.174002 0.173572
2.005 0.174991 0.174559
2 0.176023 0.175589
1.995 0.177092 0.176654
1.99 0.17819 0.177749
1.985 0.17931 0.178866
1.98 0.180445 0.179998
1.975 0.181588 0.181137
1.97 0.182729 0.182275
1.965 0.183863 0.183405
1.96 0.184981 0.18452
1.955 0.186078 0.185614
1.95 0.187148 0.186681
1.945 0.188187 0.187717
1.94 0.18919 0.188718
1.935 0.190156 0.189681
1.93 0.191083 0.190606
1.925 0.19197 0.191491
1.92 0.192818 0.192338
1.915 0.193628 0.193147
1.91 0.194405 0.193922
1.905 0.19515 0.194666
1.9 0.195869 0.195384
1.895 0.196566 0.19608
1.89 0.197246 0.196759
1.885 0.197916 0.197428
1.88 0.198581 0.198091
1.875 0.199247 0.198755
1.87 0.199919 0.199426
1.865 0.200604 0.20011
1.86 0.201307 0.20081
1.855 0.202032 0.201533
1.85 0.202783 0.202281
1.845 0.203564 0.20306
1.84 0.204376 0.20387
1.835 0.205223 0.204714
1.83 0.206105 0.205593
1.825 0.207022 0.206507
1.82 0.207973 0.207456
1.815 0.208958 0.208438
1.81 0.209975 0.209451
1.805 0.21102 0.210493
1.8 0.21209 0.211561
1.795 0.213182 0.212651
1.79 0.214292 0.213758
1.785 0.215416 0.21488
1.78 0.216549 0.216011
1.775 0.217687 0.217146
1.77 0.218826 0.218283
1.765 0.219962 0.219416
1.76 0.22109 0.220542
1.755 0.222208 0.221657
1.75 0.223311 0.222758
1.745 0.224399 0.223843
1.74 0.225468 0.224909
1.735 0.226516 0.225956
1.73 0.227544 0.22698
1.725 0.228549 0.227983
1.72 0.229533 0.228965
1.715 0.230496 0.229924
1.71 0.231438 0.230864
1.705 0.232362 0.231785
1.7 0.233268 0.232688
1.695 0.234159 0.233576
1.69 0.235036 0.234451
1.685 0.235903 0.235316
1.68 0.236762 0.236172
1.675 0.237616 0.237023
1.67 0.238466 0.237871
1.665 0.239317 0.238719
1.66 0.240169 0.239569
1.655 0.241025 0.240423
1.65 0.241887 0.241283
1.645 0.242756 0.24215
1.64 0.243635 0.243027
1.635 0.244524 0.243914
1.63 0.245424 0.244813
1.625 0.246336 0.245722
1.62 0.247259 0.246643
1.615 0.248194 0.247576
1.61 0.24914 0.24852
1.605 0.250096 0.249474
1.6 0.251061 0.250437
1.595 0.252035 0.251408
1.59 0.253016 0.252386
1.585 0.254001 0.25337
1.58 0.254991 0.254356
1.575 0.255982 0.255345
1.57 0.256973 0.256334
1.565 0.257963 0.257321
1.56 0.258949 0.258304
1.555 0.25993 0.259282
1.55 0.260904 0.260254
1.545 0.26187 0.261217
1.54 0.262826 0.26217
1.535 0.263771 0.263113
1.53 0.264704 0.264043
1.525 0.265623 0.26496
1.52 0.266529 0.265863
1.515 0.26742 0.266751
1.51 0.268295 0.267624
1.505 0.269154 0.268481
1.5 0.269997 0.269321
1.495 0.270824 0.270146
1.49 0.271635 0.270954
1.485 0.272429 0.271746
1.48 0.273206 0.272522
1.475 0.273968 0.273281
1.47 0.274713 0.274024
1.465 0.275442 0.274751
1.46 0.276155 0.275463
1.455 0.276853 0.276158
1.45 0.277535 0.276838
1.445 0.278201 0.277503
1.44 0.278852 0.278152
1.435 0.279488 0.278785
1.43 0.280108 0.279403
1.425 0.280712 0.280005
1.42 0.281299 0.280591
1.415 0.281871 0.281161
1.41 0.282425 0.281714
1.405 0.282963 0.282249
1.4 0.283482 0.282766
1.395 0.283982 0.283265
1.39 0.284463 0.283744
1.385 0.284924 0.284203
1.38 0.285364 0.284641
1.375 0.285782 0.285057
1.37 0.286176 0.28545
1.365 0.286547 0.285819
1.36 0.286892 0.286163
1.355 0.287211 0.28648
1.35 0.287502 0.286769
1.345 0.287764 0.28703
1.34 0.287997 0.287261
1.335 0.288198 0.287461
1.33 0.288366 0.287628
1.325 0.288501 0.287762
1.32 0.288601 0.287861
1.315 0.288665 0.287923
1.31 0.28869 0.287948
1.305 0.288677 0.287934
1.3 0.288624 0.287879
1.295 0.288529 0.287784
1.29 0.288391 0.287645
1.285 0.288209 0.287462
1.28 0.287982 0.287234
1.275 0.287707 0.286959
1.27 0.287385 0.286636
1.265 0.287013 0.286264
1.26 0.28659 0.285841
1.255 0.286115 0.285366
1.25 0.285587 0.284837
1.245 0.285003 0.284253
1.24 0.284363 0.283613
1.235 0.283665 0.282915
1.23 0.282908 0.282158
1.225 0.28209 0.281341
1.22 0.28121 0.280461
1.215 0.280266 0.279518
1.21 0.279258 0.27851
1.205 0.278182 0.277435
1.2 0.277038 0.276292
1.195 0.275825 0.27508
1.19 0.27454 0.273796
1.185 0.273183 0.27244
1.18 0.271751 0.27101
1.175 0.270243 0.269503
1.17 0.268658 0.26792
1.165 0.266994 0.266257
1.16 0.265249 0.264514
1.155 0.263422 0.262689
1.15 0.261512 0.260781
1.145 0.259516 0.258787
1.14 0.257434 0.256708
1.135 0.255263 0.25454
1.13 0.253004 0.252283
1.125 0.250653 0.249935
1.12 0.24821 0.247495
1.115 0.245674 0.244962
1.11 0.243043 0.242335
1.105 0.240316 0.239612
1.1 0.237493 0.236791
1.095 0.234571 0.233873
1.09 0.23155 0.230856
1.085 0.228429 0.227739
1.08 0.225207 0.224522
1.075 0.221883 0.221203
1.07 0.218458 0.217782
1.065 0.214929 0.214258
1.06 0.211298 0.210632
1.055 0.207563 0.206902
1.05 0.203724 0.203068
1.045 0.199781 0.199131
1.04 0.195734 0.195089
1.035 0.191584 0.190945
1.03 0.18733 0.186697
1.025 0.182973 0.182346
1.02 0.178514 0.177893
1.015 0.173953 0.173339
1.01 0.169291 0.168683
1.005 0.16453 0.163928
1 0.159669 0.159075
0.995 0.154712 0.154125
0.99 0.149659 0.149079
0.985 0.144512 0.143939
0.98 0.139273 0.138707
0.975 0.133944 0.133386
0.97 0.128528 0.127977
0.965 0.123026 0.122482
0.96 0.117441 0.116905
0.955 0.111777 0.111249
0.95 0.106035 0.105515
0.945 0.10022 0.0997075
0.94 0.0943345 0.0938298
0.935 0.088382 0.0878853
0.93 0.0823665 0.0818777
0.925 0.0762916 0.0758108
0.92 0.0701616 0.0696887
0.915 0.0639807 0.0635157
0.91 0.0577532 0.0572961
0.905 0.0514838 0.0510345
0.9 0.0451771 0.0447357
0.895 0.0388382 0.0384045
0.89 0.0324719 0.0320459
0.885 0.0260836 0.0256652
0.88 0.0196785 0.0192675
0.875 0.0132621 0.0128585
0.87 0.00683997 0.00644362
0.865 0.000417832 2.85751e-05
0.86 -0.00599852 -0.00638083
0.855 -0.0124032 -0.0127787
0.85 -0.0187901 -0.0191591
0.845 -0.0251533 -0.0255158
0.84 -0.0314865 -0.0318429
0.835 -0.0377835 -0.0381339
0.83 -0.0440381 -0.0443828
0.825 -0.0502439 -0.0505832
0.82 -0.0563946 -0.0567287
0.815 -0.0624838 -0.062813
0.81 -0.0685051 -0.0688296
0.805 -0.0744522 -0.0747724
0.8 -0.0803187 -0.0806348
0.795 -0.0860981 -0.0864105
0.79 -0.0917843 -0.0920933
0.785 -0.097371 -0.0976769
0.78 -0.102852 -0.103155
0.775 -0.108221 -0.108522
0.77 -0.113472 -0.113771
0.765 -0.118599 -0.118897
0.76 -0.123597 -0.123893
0.755 -0.128459 -0.128754
0.75 -0.133181 -0.133475
0.745 -0.137756 -0.13805
0.74 -0.142179 -0.142474
0.735 -0.146446 -0.146742
0.73 -0.150552 -0.150849
0.725 -0.154492 -0.15479
0.72 -0.158261 -0.158561
0.715 -0.161856 -0.162158
0.71 -0.165273 -0.165577
0.705 -0.168507 -0.168814
0.7 -0.171556 -0.171866
0.695 -0.174417 -0.174731
0.69 -0.177087 -0.177404
0.685 -0.179563 -0.179884
0.68 -0.181844 -0.182169
0.675 -0.183927 -0.184258
0.67 -0.185812 -0.186147
0.665 -0.187497 -0.187838
0.66 -0.188983 -0.189329
0.655 -0.190268 -0.19062
0.65 -0.191353 -0.19171
0.645 -0.192239 -0.192602
0.64 -0.192926 -0.193295
0.635 -0.193416 -0.193792
0.63 -0.193711 -0.194094
0.625 -0.193814 -0.194202
0.62 -0.193726 -0.194121
0.615 -0.193452 -0.193853
0.61 -0.192994 -0.193402
0.605 -0.192357 -0.192771
0.6 -0.191544 -0.191965
0.595 -0.190561 -0.190988
0.59 -0.189413 -0.189846
0.585 -0.188105 -0.188544
0.58 -0.186643 -0.187087
0.575 -0.185033 -0.185483
0.57 -0.183281 -0.183736
0.565 -0.181394 -0.181855
0.56 -0.17938 -0.179845
0.555 -0.177244 -0.177714
0.55 -0.174995 -0.175469
0.545 -0.17264 -0.173118
0.54 -0.170187 -0.170669
0.535 -0.167643 -0.168128
0.53 -0.165017 -0.165505
0.525 -0.162316 -0.162806
0.52 -0.159549 -0.16004
0.515 -0.156722 -0.157215
0.51 -0.153844 -0.154339
0.505 -0.150923 -0.151419
0.5 -0.147967 -0.148462
0.495 -0.144982 -0.145478
0.49 -0.141976 -0.142472
0.485 -0.138957 -0.139451
0.48 -0.135931 -0.136424
0.475 -0.132904 -0.133395
0.47 -0.129884 -0.130373
0.465 -0.126875 -0.127361
0.46 -0.123884 -0.124367
0.455 -0.120915 -0.121396
0.45 -0.117975 -0.118452
0.445 -0.115067 -0.11554
0.44 -0.112195 -0.112664
0.435 -0.109364 -0.109829
0.43 -0.106576 -0.107036
0.425 -0.103835 -0.10429
0.42 -0.101142 -0.101593
0.415 -0.0985013 -0.0989461
0.41 -0.0959129 -0.0963522
0.405 -0.0933786 -0.0938123
0.4 -0.0908994 -0.0913272
0.395 -0.0884759 -0.0888977
0.39 -0.0861082 -0.0865239
0.385 -0.0837963 -0.0842058
0.38 -0.0815397 -0.0819429
0.375 -0.0793378 -0.0797346
0.37 -0.0771896 -0.07758
0.365 -0.075094 -0.0754778
0.36 -0.0730495 -0.0734267
0.355 -0.0710545 -0.0714251
0.35 -0.0691075 -0.0694713
0.345 -0.0672066 -0.0675636
0.34 -0.0653498 -0.0657001
0.335 -0.0635352 -0.0638787
0.33 -0.0617609 -0.0620974
0.325 -0.0600248 -0.0603544
0.32 -0.058325 -0.0586476
0.315 -0.0566595 -0.0569751
0.31 -0.0550265 -0.055335
0.305 -0.0534242 -0.0537256
0.3 -0.0518509 -0.0521451
0.295 -0.050305 -0.0505921
0.29 -0.0487851 -0.049065
0.285 -0.04729 -0.0475625
0.28 -0.0458183 -0.0460835
0.275 -0.044369 -0.0446269
0.27 -0.0429413 -0.0431918
0.265 -0.0415344 -0.0417774
0.26 -0.0401476 -0.0403832
0.255 -0.0387804 -0.0390085
0.25 -0.0374325 -0.0376531
0.245 -0.0361035 -0.0363167
0.24 -0.0347934 -0.0349991
0.235 -0.0335021 -0.0337003
0.23 -0.0322295 -0.0324204
0.225 -0.0309758 -0.0311593
0.22 -0.0297411 -0.0299174
0.215 -0.0285258 -0.0286948
0.21 -0.0273301 -0.0274919
0.205 -0.0261543 -0.026309
0.2 -0.0249988 -0.0251465
0.195 -0.023864 -0.0240048
0.19 -0.0227504 -0.0228844
0.185 -0.0216583 -0.0217857
0.18 -0.0205883 -0.0207092
0.175 -0.0195409 -0.0196552
0.17 -0.0185163 -0.0186244
0.165 -0.0175152 -0.0176172
0.16 -0.016538 -0.016634
0.155 -0.0155851 -0.0156753
0.15 -0.0146569 -0.0147414
0.145 -0.0137539 -0.0138329
0.14 -0.0128764 -0.0129502
0.135 -0.0120249 -0.0120936
0.13 -0.0111999 -0.0112636
0.125 -0.0104019 -0.0104608
0.12 -0.00963143 -0.00968578
0.115 -0.00888959 -0.00893956
0.11 -0.00817779 -0.00822359
0.105 -0.00749844 -0.00754028
0.1 -0.00685545 -0.00689358
0.095 -0.00625483 -0.00628952
0.09 -0.00570488 -0.00573643
0.085 -0.00521507 -0.00524383
0.08 -0.00479287 -0.0048192
0.075 -0.0044378 -0.00446203
0.07 -0.00413392 -0.0041563
0.065 -0.00384426 -0.00386485
0.06 -0.00351259 -0.0035312
0.055 -0.00307745 -0.00309358
0.05 -0.00249722 -0.00251019
0.045 -0.00177587 -0.00178504
0.04 -0.000973368 -0.000978382
0.035 -0.000197141 -0.000198156
0.03 0.000406592 0.000408683
0.025 0.00066515 0.000668572
0.02 0.000490168 0.000492689
0.015 0.000131406 0.000132082
0.01 3.21621e-06 3.23275e-06
0.005 1.79976e-11 1.80902e-11
-1.63468e-13 6.45127e-42 6.48446e-42


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1QuantumOneLoop/DeltaGammaFX_0_OneLoopFRG.txt <==
9.995 0.00229563 0.00229001
9.99 0.00220899 0.00220359
9.985 0.00212852 0.00212332
9.98 0.00205751 0.00205248
9.975 0.00199888 0.00199399
9.97 0.00195507 0.00195029
9.965 0.00192794 0.00192322
9.96 0.0019187 0.001914
9.955 0.00192785 0.00192313
9.95 0.00195519 0.0019504
9.945 0.0019998 0.00199491
9.94 0.0020601 0.00205506
9.935 0.00213391 0.00212869
9.93 0.00221851 0.00221309
9.925 0.00231078 0.00230513
9.92 0.0024073 0.00240141
9.915 0.00250447 0.00249834
9.91 0.00259867 0.00259231
9.905 0.00268638 0.00267981
9.9 0.00276434 0.00275758
9.895 0.00282963 0.00282271
9.89 0.00287983 0.00287279
9.885 0.00291309 0.00290596
9.88 0.00292821 0.00292104
9.875 0.00292468 0.00291753
9.87 0.00290275 0.00289565
9.865 0.00286335 0.00285634
9.86 0.00280812 0.00280125
9.855 0.00273933 0.00273263
9.85 0.00265979 0.00265328
9.845 0.00257272 0.00256642
9.84 0.00248168 0.00247561
9.835 0.00239037 0.00238452
9.83 0.00230252 0.00229688
9.825 0.00222172 0.00221628
9.82 0.00215129 0.00214602
9.815 0.00209414 0.00208902
9.81 0.00205268 0.00204766
9.805 0.00202867 0.00202371
9.8 0.00202321 0.00201826
9.795 0.00203668 0.0020317
9.79 0.0020687 0.00206364
9.785 0.0021182 0.00211302
9.78 0.00218341 0.00217806
9.775 0.00226195 0.00225642
9.77 0.00235095 0.0023452
9.765 0.00244711 0.00244113
9.76 0.00254687 0.00254064
9.755 0.00264651 0.00264004
9.75 0.00274233 0.00273562
9.745 0.00283074 0.00282381
9.74 0.00290844 0.00290133
9.735 0.00297256 0.00296528
9.73 0.00302069 0.0030133
9.725 0.00305109 0.00304363
9.72 0.00306267 0.00305518
9.715 0.00305507 0.00304759
9.71 0.00302869 0.00302128
9.705 0.00298466 0.00297736
9.7 0.00292481 0.00291766
9.695 0.0028516 0.00284462
9.69 0.00276802 0.00276124
9.685 0.00267747 0.00267092
9.68 0.00258366 0.00257734
9.675 0.00249042 0.00248432
9.67 0.00240155 0.00239568
9.665 0.00232071 0.00231503
9.66 0.00225124 0.00224573
9.655 0.00219601 0.00219064
9.65 0.00215737 0.00215209
9.645 0.00213699 0.00213176
9.64 0.00213583 0.0021306
9.635 0.00215412 0.00214885
9.63 0.0021913 0.00218594
9.625 0.00224611 0.00224061
9.62 0.00231658 0.00231091
9.615 0.00240015 0.00239427
9.61 0.00249374 0.00248764
9.605 0.0025939 0.00258756
9.6 0.00269691 0.00269031
9.595 0.00279894 0.00279209
9.59 0.00289618 0.0028891
9.585 0.00298501 0.00297771
9.58 0.00306212 0.00305463
9.575 0.00312465 0.003117
9.57 0.00317027 0.00316251
9.565 0.00319733 0.00318951
9.56 0.00320488 0.00319704
9.555 0.00319273 0.00318492
9.55 0.00316147 0.00315374
9.545 0.00311243 0.00310481
9.54 0.00304763 0.00304018
9.535 0.00296976 0.00296249
9.53 0.002882 0.00287494
9.525 0.00278793 0.00278111
9.52 0.00269141 0.00268482
9.515 0.00259638 0.00259003
9.51 0.00250676 0.00250062
9.505 0.00242622 0.00242028
9.5 0.00235811 0.00235234
9.495 0.00230527 0.00229963
9.49 0.00226997 0.00226441
9.485 0.00225374 0.00224823
9.48 0.00225743 0.0022519
9.475 0.00228105 0.00227547
9.47 0.00232387 0.00231819
9.465 0.00238441 0.00237858
9.46 0.0024605 0.00245448
9.455 0.00254936 0.00254312
9.45 0.00264772 0.00264124
9.445 0.00275195 0.00274522
9.44 0.00285818 0.00285118
9.435 0.00296245 0.00295521
9.43 0.0030609 0.00305341
9.425 0.00314983 0.00314213
9.42 0.00322596 0.00321806
9.415 0.00328644 0.0032784
9.41 0.00332907 0.00332092
9.405 0.00335228 0.00334408
9.4 0.0033553 0.00334709
9.395 0.00333813 0.00332996
9.39 0.00330154 0.00329346
9.385 0.0032471 0.00323915
9.38 0.00317707 0.00316929
9.375 0.00309432 0.00308675
9.37 0.00300227 0.00299492
9.365 0.00290467 0.00289757
9.36 0.00280554 0.00279868
9.355 0.00270895 0.00270232
9.35 0.00261887 0.00261246
9.345 0.00253902 0.00253281
9.34 0.00247274 0.00246669
9.335 0.00242281 0.00241688
9.33 0.00239139 0.00238554
9.325 0.00237989 0.00237407
9.32 0.00238897 0.00238312
9.315 0.00241845 0.00241254
9.31 0.0024674 0.00246136
9.305 0.00253408 0.00252788
9.3 0.00261612 0.00260972
9.295 0.0027105 0.00270387
9.29 0.00281377 0.00280689
9.285 0.0029221 0.00291495
9.28 0.00303147 0.00302405
9.275 0.00313781 0.00313014
9.27 0.00323718 0.00322926
9.265 0.00332586 0.00331772
9.26 0.00340056 0.00339224
9.255 0.00345853 0.00345007
9.25 0.00349763 0.00348907
9.245 0.00351647 0.00350787
9.24 0.00351445 0.00350585
9.235 0.00349175 0.00348321
9.23 0.00344941 0.00344097
9.225 0.00338921 0.00338092
9.22 0.00331366 0.00330555
9.215 0.00322587 0.00321798
9.21 0.00312946 0.0031218
9.205 0.00302838 0.00302097
9.2 0.0029268 0.00291964
9.195 0.0028289 0.00282198
9.19 0.00273872 0.00273202
9.185 0.00266001 0.0026535
9.18 0.00259607 0.00258972
9.175 0.00254961 0.00254337
9.17 0.00252265 0.00251648
9.165 0.00251647 0.00251032
9.16 0.00253151 0.00252532
9.155 0.0025674 0.00256112
9.15 0.00262294 0.00261652
9.145 0.00269617 0.00268958
9.14 0.00278447 0.00277765
9.135 0.00288459 0.00287753
9.13 0.00299286 0.00298554
9.125 0.00310527 0.00309767
9.12 0.00321766 0.00320978
9.115 0.00332584 0.0033177
9.11 0.00342579 0.00341741
9.105 0.00351381 0.00350521
9.1 0.00358661 0.00357784
9.095 0.00364153 0.00363262
9.09 0.00367657 0.00366757
9.085 0.00369049 0.00368146
9.08 0.00368288 0.00367387
9.075 0.00365419 0.00364525
9.07 0.00360567 0.00359684
9.065 0.00353937 0.00353071
9.06 0.00345806 0.00344959
9.055 0.00336509 0.00335685
9.05 0.0032643 0.00325631
9.045 0.00315984 0.00315211
9.04 0.00305602 0.00304854
9.035 0.00295713 0.00294989
9.03 0.00286727 0.00286025
9.025 0.00279019 0.00278336
9.02 0.00272915 0.00272247
9.015 0.00268675 0.00268018
9.01 0.00266489 0.00265837
9.005 0.00266464 0.00265812
9 0.00268623 0.00267966
8.995 0.00272905 0.00272238
8.99 0.00279166 0.00278482
8.985 0.00287182 0.00286479
8.98 0.00296665 0.00295939
8.975 0.00307268 0.00306516
8.97 0.00318601 0.00317821
8.965 0.00330244 0.00329436
8.96 0.00341767 0.0034093
8.955 0.0035274 0.00351877
8.95 0.00362757 0.00361869
8.945 0.00371445 0.00370536
8.94 0.00378485 0.00377558
8.935 0.00383616 0.00382677
8.93 0.00386655 0.00385709
8.925 0.00387498 0.00386549
8.92 0.00386126 0.00385181
8.915 0.00382608 0.00381671
8.91 0.00377097 0.00376174
8.905 0.00369826 0.00368921
8.9 0.00361098 0.00360215
8.895 0.00351274 0.00350415
8.89 0.00340761 0.00339927
8.885 0.00329992 0.00329184
8.88 0.00319413 0.00318632
8.875 0.00309463 0.00308706
8.87 0.00300557 0.00299822
8.865 0.00293068 0.00292351
8.86 0.00287314 0.00286611
8.855 0.00283545 0.00282851
8.85 0.00281933 0.00281243
8.845 0.00282565 0.00281873
8.84 0.00285439 0.00284741
8.835 0.00290469 0.00289758
8.83 0.00297481 0.00296753
8.825 0.00306226 0.00305477
8.82 0.00316388 0.00315614
8.815 0.00327595 0.00326793
8.81 0.00339434 0.00338603
8.805 0.00351468 0.00350608
8.8 0.0036325 0.00362362
8.795 0.00374345 0.00373429
8.79 0.0038434 0.00383399
8.785 0.00392865 0.00391904
8.78 0.00399606 0.00398628
8.775 0.00404318 0.00403329
8.77 0.00406832 0.00405837
8.765 0.00407068 0.00406072
8.76 0.0040503 0.00404039
8.755 0.00400817 0.00399836
8.75 0.00394609 0.00393643
8.745 0.00386669 0.00385723
8.74 0.00377328 0.00376405
8.735 0.00366973 0.00366075
8.73 0.00356035 0.00355163
8.725 0.00344964 0.0034412
8.72 0.00334223 0.00333405
8.715 0.00324257 0.00323463
8.71 0.00315484 0.00314712
8.705 0.00308274 0.00307519
8.7 0.00302936 0.00302195
8.695 0.00299706 0.00298972
8.69 0.00298735 0.00298004
8.685 0.00300089 0.00299354
8.68 0.00303739 0.00302995
8.675 0.00309568 0.00308811
8.67 0.00317376 0.00316599
8.665 0.00326883 0.00326083
8.66 0.00337745 0.00336918
8.655 0.00349564 0.00348708
8.65 0.00361905 0.00361019
8.645 0.00374312 0.00373396
8.64 0.00386326 0.00385381
8.635 0.00397502 0.0039653
8.63 0.00407426 0.0040643
8.625 0.00415733 0.00414715
8.62 0.00422116 0.00421083
8.615 0.00426345 0.00425302
8.61 0.00428273 0.00427225
8.605 0.00427842 0.00426795
8.6 0.00425086 0.00424046
8.595 0.00420132 0.00419103
8.59 0.00413191 0.0041218
8.585 0.00404558 0.00403568
8.58 0.00394593 0.00393627
8.575 0.00383709 0.0038277
8.57 0.0037236 0.00371449
8.565 0.00361018 0.00360134
8.56 0.00350153 0.00349296
8.555 0.00340222 0.00339389
8.55 0.00331641 0.0033083
8.545 0.00324777 0.00323982
8.54 0.00319925 0.00319142
8.535 0.00317305 0.00316529
8.53 0.00317047 0.00316271
8.525 0.00319188 0.00318407
8.52 0.00323673 0.00322881
8.515 0.00330355 0.00329547
8.51 0.00339 0.0033817
8.505 0.00349298 0.00348443
8.5 0.00360876 0.00359993
8.495 0.0037331 0.00372397
8.49 0.00386143 0.00385198
8.485 0.00398901 0.00397925
8.48 0.00411112 0.00410106
8.475 0.00422324 0.00421291
8.47 0.00432124 0.00431067
8.465 0.00440151 0.00439074
8.46 0.00446112 0.00445021
8.455 0.00449794 0.00448694
8.45 0.00451073 0.00449969
8.445 0.00449916 0.00448816
8.44 0.0044639 0.00445297
8.435 0.00440651 0.00439573
8.43 0.00432946 0.00431887
8.425 0.004236 0.00422564
8.42 0.00413005 0.00411994
8.415 0.00401601 0.00400618
8.41 0.00389864 0.0038891
8.405 0.00378283 0.00377358
8.4 0.00367344 0.00366445
8.395 0.00357504 0.00356629
8.39 0.00349182 0.00348327
8.385 0.00342733 0.00341895
8.38 0.00338442 0.00337614
8.375 0.00336507 0.00335683
8.37 0.00337033 0.00336208
8.365 0.0034003 0.00339198
8.36 0.0034541 0.00344564
8.355 0.00352993 0.00352129
8.35 0.00362513 0.00361626
8.345 0.00373628 0.00372714
8.34 0.00385934 0.0038499
8.335 0.00398982 0.00398005
8.33 0.00412291 0.00411282
8.325 0.0042537 0.00424329
8.32 0.00437737 0.00436666
8.315 0.00448935 0.00447836
8.31 0.00458552 0.0045743
8.305 0.00466236 0.00465095
8.3 0.00471708 0.00470553
8.295 0.00474776 0.00473614
8.29 0.0047534 0.00474177
8.285 0.004734 0.00472241
8.28 0.00469052 0.00467904
8.275 0.00462489 0.00461357
8.27 0.00453992 0.00452881
8.265 0.0044392 0.00442834
8.26 0.00432694 0.00431635
8.255 0.00420784 0.00419755
8.25 0.00408688 0.00407688
8.245 0.00396913 0.00395941
8.24 0.00385951 0.00385007
8.235 0.00376268 0.00375347
8.23 0.00368275 0.00367374
8.225 0.00362319 0.00361432
8.22 0.00358666 0.00357789
8.215 0.00357493 0.00356618
8.21 0.00358876 0.00357998
8.205 0.00362795 0.00361908
8.2 0.00369129 0.00368225
8.195 0.00377661 0.00376737
8.19 0.00388091 0.00387141
8.185 0.00400044 0.00399065
8.18 0.00413085 0.00412074
8.175 0.00426738 0.00425694
8.17 0.00440501 0.00439423
8.165 0.00453867 0.00452757
8.16 0.00466344 0.00465203
8.155 0.00477471 0.00476303
8.15 0.00486842 0.00485651
8.145 0.00494114 0.00492905
8.14 0.00499028 0.00497807
8.135 0.00501413 0.00500186
8.13 0.00501199 0.00499973
8.125 0.00498418 0.00497198
8.12 0.00493201 0.00491994
8.115 0.00485778 0.0048459
8.11 0.00476466 0.004753
8.105 0.00465659 0.0046452
8.1 0.0045381 0.004527
8.095 0.00441417 0.00440337
8.09 0.00428998 0.00427948
8.085 0.00417076 0.00416056
8.08 0.00406155 0.00405161
8.075 0.00396697 0.00395726
8.07 0.0038911 0.00388158
8.065 0.00383727 0.00382788
8.06 0.00380794 0.00379863
8.055 0.00380462 0.00379531
8.05 0.00382778 0.00381841
8.045 0.00387685 0.00386737
8.04 0.00395028 0.00394062
8.035 0.00404554 0.00403564
8.03 0.00415925 0.00414907
8.025 0.00428732 0.00427683
8.02 0.0044251 0.00441427
8.015 0.00456755 0.00455637
8.01 0.00470944 0.00469791
8.005 0.00484556 0.0048337
8 0.0049709 0.00495873
7.995 0.00508086 0.00506843
7.99 0.00517143 0.00515877
7.985 0.00523933 0.00522651
7.98 0.00528216 0.00526923
7.975 0.00529849 0.00528553
7.97 0.00528794 0.005275
7.965 0.00525116 0.00523831
7.96 0.00518986 0.00517716
7.955 0.00510672 0.00509422
7.95 0.00500528 0.00499303
7.945 0.00488983 0.00487787
7.94 0.00476525 0.00475359
7.935 0.00463677 0.00462543
7.93 0.0045098 0.00449876
7.925 0.00438969 0.00437895
7.92 0.00428154 0.00427106
7.915 0.00418998 0.00417973
7.91 0.00411899 0.00410891
7.905 0.00407174 0.00406178
7.9 0.00405045 0.00404054
7.895 0.00405635 0.00404642
7.89 0.00408957 0.00407956
7.885 0.00414919 0.00413904
7.88 0.00423326 0.0042229
7.875 0.00433886 0.00432824
7.87 0.00446224 0.00445132
7.865 0.00459897 0.00458771
7.86 0.00474406 0.00473245
7.855 0.00489223 0.00488026
7.85 0.00503805 0.00502572
7.845 0.00517616 0.00516349
7.84 0.0053015 0.00528853
7.835 0.00540949 0.00539626
7.83 0.00549621 0.00548276
7.825 0.00555855 0.00554495
7.82 0.00559435 0.00558067
7.815 0.00560248 0.00558878
7.81 0.0055829 0.00556923
7.805 0.00553663 0.00552308
7.8 0.00546579 0.00545242
7.795 0.00537347 0.00536032
7.79 0.00526359 0.00525071
7.785 0.00514084 0.00512826
7.78 0.00501037 0.00499811
7.775 0.00487771 0.00486578
7.77 0.00474846 0.00473684
7.765 0.0046281 0.00461677
7.76 0.00452176 0.0045107
7.755 0.00443404 0.00442319
7.75 0.00436879 0.0043581
7.745 0.00432899 0.0043184
7.74 0.00431661 0.00430605
7.735 0.00433254 0.00432194
7.73 0.00437656 0.00436586
7.725 0.00444737 0.00443648
7.72 0.00454258 0.00453147
7.715 0.0046589 0.0046475
7.71 0.00479217 0.00478045
7.705 0.00493761 0.00492553
7.7 0.00508992 0.00507747
7.695 0.00524356 0.00523073
7.69 0.0053929 0.00537971
7.685 0.00553249 0.00551895
7.68 0.00565721 0.00564337
7.675 0.00576254 0.00574844
7.67 0.00584467 0.00583037
7.665 0.00590071 0.00588627
7.66 0.00592875 0.00591424
7.655 0.00592799 0.00591349
7.65 0.00589877 0.00588434
7.645 0.00584253 0.00582823
7.64 0.0057618 0.0057477
7.635 0.00566009 0.00564624
7.63 0.00554174 0.00552818
7.625 0.00541179 0.00539855
7.62 0.00527573 0.00526282
7.615 0.00513934 0.00512676
7.61 0.00500839 0.00499613
7.605 0.00488848 0.00487651
7.6 0.00478475 0.00477304
7.595 0.00470174 0.00469023
7.59 0.00464314 0.00463177
7.585 0.0046117 0.00460041
7.58 0.0046091 0.00459782
7.575 0.00463588 0.00462453
7.57 0.00469143 0.00467995
7.565 0.00477403 0.00476234
7.56 0.00488087 0.00486893
7.555 0.00500823 0.00499597
7.55 0.00515156 0.00513896
7.545 0.00530571 0.00529273
7.54 0.00546509 0.00545171
7.535 0.00562388 0.00561012
7.53 0.00577631 0.00576217
7.525 0.0059168 0.00590232
7.52 0.00604024 0.00602546
7.515 0.00614218 0.00612715
7.51 0.00621897 0.00620375
7.505 0.00626794 0.0062526
7.5 0.0062875 0.00627211
7.495 0.0062772 0.00626184
7.49 0.00623778 0.00622252
7.485 0.00617112 0.00615602
7.48 0.00608021 0.00606533
7.475 0.00596896 0.00595436
7.47 0.00584217 0.00582787
7.465 0.00570522 0.00569126
7.46 0.00556393 0.00555032
7.455 0.00542432 0.00541104
7.45 0.00529233 0.00527938
7.445 0.00517363 0.00516097
7.44 0.00507337 0.00506096
7.435 0.00499597 0.00498375
7.43 0.00494496 0.00493286
7.425 0.00492281 0.00491076
7.42 0.00493087 0.00491881
7.415 0.00496932 0.00495716
7.41 0.00503711 0.00502479
7.405 0.00513209 0.00511953
7.4 0.005251 0.00523815
7.395 0.00538969 0.0053765
7.39 0.0055432 0.00552963
7.385 0.00570601 0.00569205
7.38 0.00587224 0.00585787
7.375 0.00603583 0.00602106
7.37 0.00619084 0.00617569
7.365 0.00633163 0.00631614
7.36 0.00645311 0.00643732
7.355 0.00655091 0.00653488
7.35 0.00662159 0.00660539
7.345 0.00666274 0.00664644
7.34 0.00667311 0.00665678
7.335 0.00665264 0.00663636
7.33 0.0066025 0.00658634
7.325 0.00652504 0.00650907
7.32 0.00642369 0.00640797
7.315 0.00630285 0.00628743
7.31 0.0061677 0.00615261
7.305 0.00602403 0.00600929
7.3 0.00587794 0.00586356
7.295 0.0057357 0.00572166
7.29 0.00560339 0.00558967
7.285 0.00548673 0.00547331
7.28 0.00539084 0.00537765
7.275 0.00532001 0.00530699
7.27 0.00527754 0.00526462
7.265 0.00526561 0.00525273
7.26 0.00528523 0.0052723
7.255 0.00533614 0.00532308
7.25 0.00541686 0.00540361
7.245 0.00552477 0.00551125
7.24 0.00565615 0.00564231
7.235 0.0058064 0.0057922
7.23 0.00597017 0.00595556
7.225 0.00614155 0.00612652
7.22 0.00631436 0.00629891
7.215 0.00648235 0.00646648
7.21 0.00663941 0.00662316
7.205 0.00677986 0.00676327
7.2 0.00689867 0.00688178
7.195 0.00699158 0.00697448
7.19 0.00705539 0.00703813
7.185 0.00708798 0.00707064
7.18 0.00708847 0.00707113
7.175 0.00705724 0.00703997
7.17 0.00699591 0.0069788
7.165 0.00690732 0.00689042
7.16 0.00679537 0.00677874
7.155 0.00666493 0.00664862
7.15 0.0065216 0.00650565
7.145 0.00637154 0.00635595
7.14 0.00622117 0.00620595
7.135 0.00607694 0.00606207
7.13 0.00594509 0.00593054
7.125 0.00583136 0.00581709
7.12 0.00574078 0.00572673
7.115 0.00567748 0.00566359
7.11 0.00564453 0.00563072
7.105 0.00564378 0.00562997
7.1 0.00567582 0.00566193
7.095 0.00573997 0.00572592
7.09 0.00583429 0.00582001
7.085 0.00595564 0.00594107
7.08 0.00609987 0.00608494
7.075 0.00626188 0.00624656
7.07 0.00643591 0.00642017
7.065 0.00661573 0.00659954
7.06 0.00679483 0.00677821
7.055 0.00696677 0.00694972
7.05 0.00712532 0.00710789
7.045 0.00726479 0.00724701
7.04 0.0073802 0.00736214
7.035 0.00746748 0.00744921
7.03 0.00752367 0.00750526
7.025 0.00754699 0.00752852
7.02 0.00753697 0.00751853
7.015 0.00749443 0.00747609
7.01 0.0074215 0.00740334
7.005 0.0073215 0.00730359
7 0.00719885 0.00718123
6.995 0.00705888 0.0070416
6.99 0.00690762 0.00689072
6.985 0.00675159 0.00673507
6.98 0.0065975 0.00658136
6.975 0.00645201 0.00643622
6.97 0.00632143 0.00630597
6.965 0.00621153 0.00619633
6.96 0.00612724 0.00611224
6.955 0.00607248 0.00605762
6.95 0.00605002 0.00603522
6.945 0.00606138 0.00604654
6.94 0.00610671 0.00609177
6.935 0.00618486 0.00616973
6.93 0.0062934 0.006278
6.925 0.0064287 0.00641297
6.92 0.00658608 0.00656997
6.915 0.00676001 0.00674347
6.91 0.00694431 0.00692732
6.905 0.00713238 0.00711492
6.9 0.00731745 0.00729954
6.895 0.00749288 0.00747454
6.89 0.00765235 0.00763363
6.885 0.00779018 0.00777111
6.88 0.00790148 0.00788214
6.875 0.00798239 0.00796286
6.87 0.00803024 0.00801059
6.865 0.00804363 0.00802395
6.86 0.0080225 0.00800287
6.855 0.00796818 0.00794869
6.85 0.0078833 0.00786401
6.845 0.0077717 0.00775268
6.84 0.00763831 0.00761962
6.835 0.00748895 0.00747062
6.83 0.00733007 0.00731214
6.825 0.00716855 0.00715101
6.82 0.00701137 0.00699422
6.815 0.00686537 0.00684857
6.81 0.00673695 0.00672046
6.805 0.00663182 0.00661559
6.8 0.00655479 0.00653875
6.795 0.00650956 0.00649364
6.79 0.00649859 0.00648269
6.785 0.00652298 0.00650702
6.78 0.00658244 0.00656634
6.775 0.00667534 0.006659
6.77 0.0067987 0.00678206
6.765 0.00694839 0.00693138
6.76 0.00711922 0.0071018
6.755 0.0073052 0.00728732
6.75 0.00749972 0.00748137
6.745 0.00769584 0.00767701
6.74 0.00788654 0.00786724
6.735 0.00806499 0.00804526
6.73 0.00822482 0.00820469
6.725 0.00836036 0.0083399
6.72 0.00846687 0.00844615
6.715 0.00854072 0.00851982
6.71 0.00857956 0.00855857
6.705 0.0085824 0.0085614
6.7 0.00854964 0.00852872
6.695 0.00848312 0.00846236
6.69 0.008386 0.00836548
6.685 0.00826267 0.00824245
6.68 0.00811859 0.00809873
6.675 0.00796005 0.00794057
6.67 0.00779393 0.00777486
6.665 0.00762745 0.00760879
6.66 0.00746786 0.00744959
6.655 0.00732214 0.00730423
6.65 0.00719676 0.00717915
6.645 0.00709736 0.00707999
6.64 0.00702859 0.0070114
6.635 0.0069939 0.00697678
6.63 0.00699537 0.00697825
6.625 0.0070337 0.00701649
6.62 0.00710811 0.00709072
6.615 0.00721645 0.00719879
6.61 0.00735521 0.00733721
6.605 0.00751971 0.00750131
6.6 0.00770426 0.00768541
6.595 0.00790239 0.00788305
6.59 0.00810708 0.00808725
6.585 0.00831106 0.00829072
6.58 0.00850705 0.00848623
6.575 0.00868807 0.00866681
6.57 0.00884771 0.00882606
6.565 0.00898036 0.00895838
6.56 0.00908143 0.00905921
6.555 0.00914759 0.0091252
6.55 0.00917681 0.00915435
6.545 0.00916854 0.00914611
6.54 0.00912369 0.00910137
6.535 0.00904463 0.0090225
6.53 0.00893507 0.00891321
6.525 0.00879997 0.00877844
6.52 0.0086453 0.00862415
6.515 0.00847785 0.0084571
6.51 0.00830492 0.00828459
6.505 0.00813406 0.00811415
6.5 0.00797276 0.00795325
6.495 0.00782815 0.00780899
6.49 0.0077067 0.00768784
6.485 0.00761399 0.00759536
6.48 0.00755448 0.00753599
6.475 0.00753129 0.00751286
6.47 0.00754615 0.00752769
6.465 0.00759929 0.0075807
6.46 0.00768945 0.00767063
6.455 0.00781391 0.00779478
6.45 0.00796861 0.00794911
6.445 0.00814832 0.00812839
6.44 0.00834685 0.00832642
6.435 0.00855723 0.00853629
6.43 0.00877204 0.00875058
6.425 0.00898369 0.0089617
6.42 0.00918465 0.00916218
6.415 0.00936783 0.00934491
6.41 0.00952678 0.00950347
6.405 0.00965599 0.00963236
6.4 0.00975106 0.0097272
6.395 0.00980894 0.00978494
6.39 0.00982802 0.00980397
6.385 0.00980818 0.00978418
6.38 0.00975087 0.00972701
6.375 0.00965901 0.00963537
6.37 0.00953689 0.00951355
6.365 0.00939003 0.00936705
6.36 0.00922494 0.00920237
6.355 0.0090489 0.00902676
6.35 0.00886962 0.00884792
6.345 0.00869499 0.00867371
6.34 0.00853271 0.00851183
6.335 0.00839002 0.00836949
6.33 0.00827341 0.00825317
6.325 0.00818834 0.00816831
6.32 0.00813903 0.00811911
6.315 0.0081283 0.00810841
6.31 0.00815746 0.0081375
6.305 0.00822627 0.00820614
6.3 0.00833293 0.00831254
6.295 0.00847415 0.00845342
6.29 0.00864532 0.00862417
6.285 0.00884065 0.00881902
6.28 0.0090534 0.00903124
6.275 0.00927614 0.00925344
6.27 0.00950106 0.00947781
6.265 0.00972022 0.00969643
6.26 0.0099259 0.00990161
6.255 0.0101109 0.0100861
6.25 0.0102687 0.0102436
6.245 0.010394 0.0103686
6.24 0.0104826 0.010457
6.235 0.0105318 0.010506
6.23 0.0105402 0.0105145
6.225 0.0105085 0.0104828
6.22 0.0104384 0.0104129
6.215 0.0103336 0.0103083
6.21 0.0101989 0.0101739
6.205 0.0100403 0.0100158
6.2 0.00986506 0.00984092
6.195 0.00968079 0.0096571
6.19 0.00949566 0.00947243
6.185 0.00931787 0.00929507
6.18 0.00915533 0.00913293
6.175 0.00901538 0.00899332
6.17 0.00890448 0.00888269
6.165 0.00882794 0.00880634
6.16 0.00878976 0.00876825
6.155 0.0087924 0.00877088
6.15 0.00883673 0.00881511
6.145 0.00892201 0.00890018
6.14 0.0090459 0.00902376
6.135 0.00920452 0.009182
6.13 0.00939268 0.0093697
6.125 0.00960402 0.00958052
6.12 0.00983126 0.0098072
6.115 0.0100665 0.0100419
6.11 0.0103016 0.0102764
6.105 0.0105282 0.0105024
6.1 0.0107384 0.0107121
6.095 0.0109249 0.0108982
6.09 0.0110813 0.0110542
6.085 0.0112024 0.011175
6.08 0.0112841 0.0112565
6.075 0.0113242 0.0112965
6.07 0.0113218 0.0112941
6.065 0.0112778 0.0112502
6.06 0.0111948 0.0111675
6.055 0.011077 0.0110499
6.05 0.0109297 0.0109029
6.045 0.0107596 0.0107333
6.04 0.0105744 0.0105485
6.035 0.0103823 0.0103569
6.03 0.0101918 0.0101669
6.025 0.0100115 0.00998698
6.02 0.00984938 0.00982528
6.015 0.00971293 0.00968916
6.01 0.00960856 0.00958505
6.005 0.00954142 0.00951807
6 0.00951523 0.00949194
5.995 0.00953208 0.00950876
5.99 0.00959241 0.00956894
5.985 0.00969493 0.00967121
5.98 0.00983674 0.00981267
5.975 0.0100134 0.00998888
5.97 0.0102191 0.0101941
5.965 0.0104468 0.0104213
5.96 0.0106889 0.0106627
5.955 0.0109369 0.0109101
5.95 0.0111822 0.0111548
5.945 0.0114162 0.0113883
5.94 0.0116309 0.0116025
5.935 0.0118189 0.01179
5.93 0.0119737 0.0119444
5.925 0.0120903 0.0120607
5.92 0.012165 0.0121352
5.915 0.0121957 0.0121659
5.91 0.0121823 0.0121525
5.905 0.012126 0.0120963
5.9 0.0120301 0.0120006
5.895 0.0118992 0.01187
5.89 0.0117394 0.0117106
5.885 0.011558 0.0115297
5.88 0.0113632 0.0113354
5.875 0.0111636 0.0111363
5.87 0.0109683 0.0109415
5.865 0.010786 0.0107596
5.86 0.010625 0.010599
5.855 0.0104927 0.010467
5.85 0.0103956 0.0103702
5.845 0.0103387 0.0103134
5.84 0.0103252 0.0103
5.835 0.0103571 0.0103318
5.83 0.0104342 0.0104086
5.825 0.0105547 0.0105288
5.82 0.0107151 0.0106889
5.815 0.0109104 0.0108837
5.81 0.0111341 0.0111068
5.805 0.0113788 0.0113509
5.8 0.011636 0.0116076
5.795 0.0118971 0.011868
5.79 0.0121528 0.0121231
5.785 0.0123945 0.0123642
5.78 0.0126138 0.012583
5.775 0.0128033 0.012772
5.77 0.0129565 0.0129248
5.765 0.0130686 0.0130367
5.76 0.0131362 0.0131041
5.755 0.0131577 0.0131255
5.75 0.0131331 0.013101
5.745 0.0130646 0.0130326
5.74 0.0129557 0.012924
5.735 0.0128119 0.0127806
5.73 0.0126399 0.0126089
5.725 0.0124474 0.012417
5.72 0.0122433 0.0122133
5.715 0.0120367 0.0120072
5.71 0.011837 0.011808
5.705 0.0116532 0.0116246
5.7 0.0114938 0.0114657
5.695 0.0113664 0.0113386
5.69 0.0112772 0.0112496
5.685 0.0112311 0.0112036
5.68 0.0112311 0.0112036
5.675 0.0112787 0.0112511
5.67 0.0113732 0.0113454
5.665 0.0115123 0.0114842
5.66 0.011692 0.0116634
5.655 0.0119065 0.0118774
5.65 0.0121489 0.0121192
5.645 0.0124111 0.0123807
5.64 0.012684 0.012653
5.635 0.0129586 0.0129269
5.63 0.0132253 0.0131929
5.625 0.0134749 0.013442
5.62 0.0136992 0.0136656
5.615 0.0138904 0.0138564
5.61 0.0140423 0.0140079
5.605 0.0141502 0.0141155
5.6 0.0142109 0.0141761
5.595 0.0142232 0.0141884
5.59 0.0141878 0.0141531
5.585 0.0141072 0.0140726
5.58 0.0139856 0.0139514
5.575 0.0138291 0.0137953
5.57 0.013645 0.0136116
5.565 0.0134418 0.0134089
5.56 0.0132287 0.0131963
5.555 0.0130154 0.0129835
5.55 0.0128116 0.0127802
5.545 0.0126267 0.0125958
5.54 0.0124695 0.0124389
5.535 0.0123473 0.0123171
5.53 0.0122666 0.0122366
5.525 0.0122319 0.0122019
5.52 0.012246 0.012216
5.515 0.0123098 0.0122797
5.51 0.0124224 0.012392
5.505 0.0125808 0.01255
5.5 0.0127804 0.0127491
5.495 0.0130148 0.012983
5.49 0.0132765 0.013244
5.485 0.0135568 0.0135236
5.48 0.0138461 0.0138122
5.475 0.0141348 0.0141002
5.47 0.014413 0.0143777
5.465 0.0146713 0.0146354
5.46 0.0149011 0.0148646
5.455 0.0150946 0.0150577
5.45 0.0152457 0.0152084
5.445 0.0153499 0.0153123
5.44 0.0154042 0.0153665
5.435 0.0154079 0.0153702
5.43 0.015362 0.0153244
5.425 0.0152697 0.0152323
5.42 0.0151359 0.0150988
5.415 0.014967 0.0149304
5.41 0.0147712 0.0147351
5.405 0.0145575 0.0145219
5.4 0.0143357 0.0143006
5.395 0.0141159 0.0140814
5.39 0.0139084 0.0138744
5.385 0.0137228 0.0136892
5.38 0.0135679 0.0135347
5.375 0.0134514 0.0134185
5.37 0.0133794 0.0133467
5.365 0.0133565 0.0133238
5.36 0.013385 0.0133523
5.355 0.0134656 0.0134327
5.35 0.0135968 0.0135635
5.345 0.013775 0.0137413
5.34 0.0139952 0.0139609
5.335 0.0142502 0.0142154
5.33 0.014532 0.0144964
5.325 0.0148312 0.0147949
5.32 0.0151377 0.0151007
5.315 0.0154415 0.0154037
5.31 0.0157321 0.0156936
5.305 0.016 0.0159608
5.3 0.0162362 0.0161964
5.295 0.016433 0.0163928
5.29 0.0165843 0.0165437
5.285 0.0166855 0.0166447
5.28 0.0167343 0.0166934
5.275 0.0167301 0.0166892
5.27 0.0166745 0.0166337
5.265 0.0165712 0.0165306
5.26 0.0164255 0.0163853
5.255 0.0162449 0.0162051
5.25 0.0160377 0.0159985
5.245 0.0158138 0.0157751
5.24 0.0155836 0.0155454
5.235 0.0153576 0.01532
5.23 0.0151465 0.0151094
5.225 0.0149602 0.0149236
5.22 0.0148078 0.0147716
5.215 0.014697 0.014661
5.21 0.0146339 0.0145981
5.205 0.0146229 0.0145871
5.2 0.0146661 0.0146303
5.195 0.0147638 0.0147277
5.19 0.014914 0.0148775
5.185 0.0151126 0.0150756
5.18 0.0153539 0.0153163
5.175 0.0156304 0.0155921
5.17 0.0159331 0.0158941
5.165 0.0162521 0.0162124
5.16 0.0165771 0.0165365
5.155 0.016897 0.0168557
5.15 0.0172014 0.0171593
5.145 0.0174802 0.0174374
5.14 0.0177242 0.0176808
5.135 0.0179256 0.0178818
5.13 0.0180784 0.0180342
5.125 0.0181781 0.0181337
5.12 0.0182226 0.018178
5.115 0.0182117 0.0181671
5.11 0.0181474 0.018103
5.105 0.0180339 0.0179898
5.1 0.0178773 0.0178336
5.095 0.0176854 0.0176422
5.09 0.0174675 0.0174247
5.085 0.0172337 0.0171916
5.08 0.0169952 0.0169536
5.075 0.0167631 0.0167221
5.07 0.0165483 0.0165079
5.065 0.0163613 0.0163213
5.06 0.0162112 0.0161716
5.055 0.016106 0.0160666
5.05 0.0160517 0.0160124
5.045 0.0160525 0.0160132
5.04 0.0161105 0.016071
5.035 0.0162253 0.0161856
5.03 0.0163947 0.0163546
5.025 0.0166142 0.0165736
5.02 0.0168773 0.016836
5.015 0.017176 0.0171339
5.01 0.0175006 0.0174578
5.005 0.0178409 0.0177972
5 0.0181855 0.018141
4.995 0.0185233 0.018478
4.99 0.0188431 0.018797
4.985 0.0191346 0.0190877
4.98 0.0193883 0.0193408
4.975 0.0195963 0.0195484
4.97 0.0197525 0.0197042
4.965 0.0198526 0.019804
4.96 0.0198945 0.0198458
4.955 0.0198785 0.0198299
4.95 0.019807 0.0197586
4.945 0.0196847 0.0196365
4.94 0.0195182 0.0194704
4.935 0.0193159 0.0192686
4.93 0.0190877 0.019041
4.925 0.0188445 0.0187984
4.92 0.0185978 0.0185523
4.915 0.0183595 0.0183146
4.91 0.0181409 0.0180965
4.905 0.0179527 0.0179088
4.9 0.0178045 0.017761
4.895 0.0177044 0.017661
4.89 0.0176584 0.0176152
4.885 0.0176706 0.0176274
4.88 0.017743 0.0176996
4.875 0.0178749 0.0178312
4.87 0.0180637 0.0180195
4.865 0.0183044 0.0182596
4.86 0.0185899 0.0185444
4.855 0.0189116 0.0188654
4.85 0.0192595 0.0192124
4.845 0.0196223 0.0195743
4.84 0.0199885 0.0199396
4.835 0.0203461 0.0202963
4.83 0.0206836 0.020633
4.825 0.0209901 0.0209388
4.82 0.0212561 0.0212041
4.815 0.0214733 0.0214207
4.81 0.0216354 0.0215825
4.805 0.0217384 0.0216852
4.8 0.0217802 0.0217269
4.795 0.0217613 0.0217081
4.79 0.0216846 0.0216316
4.785 0.0215552 0.0215025
4.78 0.0213802 0.0213279
4.775 0.0211686 0.0211168
4.77 0.0209309 0.0208797
4.765 0.0206786 0.020628
4.76 0.0204239 0.020374
4.755 0.0201792 0.0201298
4.75 0.0199562 0.0199074
4.745 0.0197663 0.0197179
4.74 0.0196192 0.0195712
4.735 0.0195232 0.0194754
4.73 0.0194847 0.019437
4.725 0.0195076 0.0194598
4.72 0.0195937 0.0195458
4.715 0.0197423 0.019694
4.71 0.0199503 0.0199015
4.705 0.0202123 0.0201629
4.7 0.0205209 0.0204706
4.695 0.0208667 0.0208156
4.69 0.0212391 0.0211871
4.685 0.0216263 0.0215734
4.68 0.0220162 0.0219623
4.675 0.0223961 0.0223413
4.67 0.0227541 0.0226984
4.665 0.0230789 0.0230224
4.66 0.0233603 0.0233032
4.655 0.0235901 0.0235323
4.65 0.0237616 0.0237035
4.645 0.0238708 0.0238124
4.64 0.0239157 0.0238572
4.635 0.023897 0.0238385
4.63 0.0238177 0.0237594
4.625 0.0236835 0.0236255
4.62 0.0235018 0.0234443
4.615 0.0232824 0.0232254
4.61 0.0230362 0.0229798
4.605 0.0227754 0.0227196
4.6 0.0225127 0.0224576
4.595 0.0222611 0.0222067
4.59 0.0220332 0.0219792
4.585 0.0218404 0.021787
4.58 0.0216932 0.0216401
4.575 0.0216001 0.0215472
4.57 0.0215676 0.0215148
4.565 0.0215999 0.0215471
4.56 0.0216987 0.0216456
4.555 0.0218632 0.0218097
4.55 0.02209 0.0220359
4.545 0.0223733 0.0223185
4.54 0.0227053 0.0226497
4.535 0.0230761 0.0230196
4.53 0.0234746 0.0234171
4.525 0.0238884 0.0238299
4.52 0.0243045 0.024245
4.515 0.0247099 0.0246495
4.51 0.025092 0.0250306
4.505 0.0254389 0.0253766
4.5 0.02574 0.0256771
4.495 0.0259867 0.0259231
4.49 0.0261721 0.026108
4.485 0.0262918 0.0262275
4.48 0.026344 0.0262795
4.475 0.0263293 0.0262649
4.47 0.0262511 0.0261869
4.465 0.0261151 0.0260512
4.46 0.0259294 0.025866
4.455 0.0257041 0.0256412
4.45 0.0254507 0.0253884
4.445 0.025182 0.0251204
4.44 0.0249115 0.0248506
4.435 0.0246527 0.0245924
4.43 0.0244187 0.024359
4.425 0.0242218 0.0241625
4.42 0.0240728 0.0240139
4.415 0.0239807 0.023922
4.41 0.0239523 0.0238937
4.405 0.0239921 0.0239334
4.4 0.024102 0.024043
4.395 0.0242809 0.0242215
4.39 0.0245255 0.0244655
4.385 0.0248298 0.024769
4.38 0.0251855 0.0251238
4.375 0.0255823 0.0255197
4.37 0.0260085 0.0259449
4.365 0.0264512 0.0263864
4.36 0.0268967 0.0268309
4.355 0.0273314 0.0272645
4.35 0.0277418 0.027674
4.345 0.0281157 0.0280469
4.34 0.0284418 0.0283722
4.335 0.0287109 0.0286406
4.33 0.0289158 0.028845
4.325 0.0290517 0.0289806
4.32 0.0291166 0.0290454
4.315 0.0291111 0.0290399
4.31 0.0290386 0.0289676
4.305 0.028905 0.0288343
4.3 0.0287188 0.0286485
4.295 0.0284902 0.0284205
4.29 0.0282315 0.0281625
4.285 0.0279561 0.0278877
4.28 0.027678 0.0276103
4.275 0.0274115 0.0273444
4.27 0.0271704 0.0271039
4.265 0.0269675 0.0269015
4.26 0.0268145 0.0267489
4.255 0.0267209 0.0266555
4.25 0.0266941 0.0266287
4.245 0.0267388 0.0266734
4.24 0.0268572 0.0267915
4.235 0.0270486 0.0269824
4.23 0.0273095 0.0272427
4.225 0.0276338 0.0275662
4.22 0.028013 0.0279445
4.215 0.0284366 0.028367
4.21 0.0288922 0.0288215
4.205 0.0293663 0.0292944
4.2 0.0298447 0.0297717
4.195 0.030313 0.0302388
4.19 0.0307572 0.0306819
4.185 0.0311639 0.0310876
4.18 0.0315215 0.0314443
4.175 0.0318199 0.031742
4.17 0.0320514 0.0319729
4.165 0.0322107 0.0321319
4.16 0.0322954 0.0322164
4.155 0.0323058 0.0322268
4.15 0.0322452 0.0321663
4.145 0.0321196 0.032041
4.14 0.0319374 0.0318592
4.135 0.0317094 0.0316318
4.13 0.0314483 0.0313713
4.125 0.0311678 0.0310916
4.12 0.0308829 0.0308073
4.115 0.0306083 0.0305334
4.11 0.0303588 0.0302845
4.105 0.030148 0.0300742
4.1 0.0299883 0.0299149
4.095 0.02989 0.0298169
4.09 0.0298612 0.0297882
4.085 0.0299074 0.0298342
4.08 0.030031 0.0299575
4.075 0.0302318 0.0301578
4.07 0.0305066 0.0304319
4.065 0.0308493 0.0307738
4.06 0.0312513 0.0311749
4.055 0.0317019 0.0316243
4.05 0.0321883 0.0321095
4.045 0.0326965 0.0326165
4.04 0.0332117 0.0331304
4.035 0.0337186 0.0336361
4.03 0.0342024 0.0341188
4.025 0.0346491 0.0345644
4.02 0.035046 0.0349603
4.015 0.0353823 0.0352957
4.01 0.0356493 0.035562
4.005 0.0358411 0.0357534
4 0.0359546 0.0358666
3.995 0.0359897 0.0359016
3.99 0.0359492 0.0358612
3.985 0.0358389 0.0357512
3.98 0.0356673 0.03558
3.975 0.0354453 0.0353586
3.97 0.0351858 0.0350997
3.965 0.0349032 0.0348178
3.96 0.0346128 0.0345281
3.955 0.0343304 0.0342464
3.95 0.0340714 0.0339881
3.945 0.0338506 0.0337678
3.94 0.0336811 0.0335987
3.935 0.0335743 0.0334922
3.93 0.0335393 0.0334572
3.925 0.0335822 0.0335
3.92 0.0337065 0.033624
3.915 0.0339126 0.0338296
3.91 0.0341976 0.0341139
3.905 0.0345559 0.0344713
3.9 0.034979 0.0348934
3.895 0.0354561 0.0353693
3.89 0.0359742 0.0358861
3.885 0.0365188 0.0364295
3.88 0.0370746 0.0369839
3.875 0.0376256 0.0375335
3.87 0.038156 0.0380626
3.865 0.0386508 0.0385562
3.86 0.0390963 0.0390007
3.855 0.0394806 0.039384
3.85 0.0397941 0.0396968
3.845 0.0400298 0.0399319
3.84 0.0401837 0.0400854
3.835 0.0402547 0.0401562
3.83 0.0402451 0.0401466
3.825 0.0401602 0.0400619
3.82 0.0400082 0.0399103
3.815 0.0397998 0.0397024
3.81 0.0395481 0.0394514
3.805 0.0392679 0.0391718
3.8 0.0389751 0.0388797
3.795 0.038686 0.0385914
3.79 0.0384172 0.0383232
3.785 0.0381844 0.0380909
3.78 0.0380018 0.0379089
3.775 0.0378822 0.0377895
3.77 0.0378356 0.037743
3.765 0.0378697 0.037777
3.76 0.0379888 0.0378958
3.755 0.0381943 0.0381008
3.75 0.0384843 0.0383902
3.745 0.0388538 0.0387587
3.74 0.0392948 0.0391986
3.735 0.0397965 0.0396991
3.73 0.040346 0.0402473
3.725 0.0409288 0.0408286
3.72 0.0415286 0.041427
3.715 0.042129 0.0420259
3.71 0.0427133 0.0426088
3.705 0.0432654 0.0431595
3.7 0.0437703 0.0436632
3.695 0.0442149 0.0441067
3.69 0.0445881 0.044479
3.685 0.0448818 0.044772
3.68 0.0450904 0.0449801
3.675 0.0452119 0.0451013
3.67 0.0452474 0.0451367
3.665 0.0452014 0.0450908
3.66 0.0450813 0.0449709
3.655 0.0448975 0.0447876
3.65 0.0446629 0.0445537
3.645 0.0443925 0.0442839
3.64 0.0441024 0.0439945
3.635 0.0438099 0.0437027
3.63 0.0435323 0.0434258
3.625 0.0432864 0.0431805
3.62 0.0430879 0.0429825
3.615 0.0429508 0.0428457
3.61 0.0428869 0.0427819
3.605 0.0429051 0.0428001
3.6 0.0430116 0.0429063
3.595 0.043209 0.0431033
3.59 0.0434967 0.0433903
3.585 0.0438708 0.0437634
3.58 0.0443241 0.0442156
3.575 0.0448465 0.0447368
3.57 0.0454255 0.0453143
3.565 0.0460462 0.0459336
3.56 0.0466925 0.0465783
3.555 0.0473471 0.0472313
3.55 0.0479925 0.047875
3.545 0.0486114 0.0484924
3.54 0.0491876 0.0490672
3.535 0.0497063 0.0495847
3.53 0.0501549 0.0500322
3.525 0.0505235 0.0503999
3.52 0.0508049 0.0506806
3.515 0.0509954 0.0508706
3.51 0.0510944 0.0509694
3.505 0.0511052 0.0509801
3.5 0.051034 0.0509091
3.495 0.0508904 0.0507659
3.49 0.0506867 0.0505627
3.485 0.0504376 0.0503142
3.48 0.0501595 0.0500367
3.475 0.04987 0.049748
3.47 0.0495873 0.049466
3.465 0.0493294 0.0492087
3.46 0.0491134 0.0489932
3.455 0.0489549 0.0488352
3.45 0.0488676 0.0487481
3.445 0.0488624 0.0487429
3.44 0.0489473 0.0488276
3.435 0.049127 0.0490068
3.43 0.0494026 0.0492817
3.425 0.0497718 0.0496501
3.42 0.050229 0.0501061
3.415 0.0507651 0.0506409
3.41 0.0513683 0.0512426
3.405 0.0520244 0.0518971
3.4 0.052717 0.052588
3.395 0.0534287 0.0532979
3.39 0.0541411 0.0540086
3.385 0.0548359 0.0547018
3.38 0.0554955 0.0553597
3.375 0.0561035 0.0559662
3.37 0.0566452 0.0565066
3.365 0.0571086 0.0569689
3.36 0.0574845 0.0573439
3.355 0.0577669 0.0576255
3.35 0.0579531 0.0578113
3.345 0.0580444 0.0579023
3.34 0.0580452 0.0579032
3.335 0.0579637 0.0578218
3.33 0.057811 0.0576695
3.325 0.057601 0.05746
3.32 0.0573498 0.0572095
3.315 0.0570753 0.0569356
3.31 0.0567961 0.0566572
3.305 0.0565313 0.056393
3.3 0.0562994 0.0561617
3.295 0.0561179 0.0559806
3.29 0.0560025 0.0558654
3.285 0.0559663 0.0558293
3.28 0.0560199 0.0558828
3.275 0.0561703 0.0560329
3.27 0.0564214 0.0562834
3.265 0.0567731 0.0566342
3.26 0.0572217 0.0570817
3.255 0.0577602 0.0576189
3.25 0.0583782 0.0582353
3.245 0.0590624 0.0589178
3.24 0.0597971 0.0596508
3.235 0.060565 0.0604168
3.23 0.0613474 0.0611973
3.225 0.062125 0.061973
3.22 0.062879 0.0627251
3.215 0.063591 0.0634354
3.21 0.0642445 0.0640873
3.205 0.0648249 0.0646663
3.2 0.0653204 0.0651606
3.195 0.0657223 0.0655614
3.19 0.0660251 0.0658635
3.185 0.0662272 0.0660652
3.18 0.0663308 0.0661685
3.175 0.0663415 0.0661791
3.17 0.0662685 0.0661064
3.165 0.0661244 0.0659626
3.16 0.0659241 0.0657628
3.155 0.065685 0.0655243
3.15 0.0654259 0.0652659
3.145 0.0651665 0.0650071
3.14 0.0649266 0.0647677
3.135 0.0647253 0.0645669
3.13 0.0645806 0.0644225
3.125 0.0645082 0.0643503
3.12 0.0645215 0.0643636
3.115 0.0646308 0.0644727
3.11 0.0648429 0.0646843
3.105 0.065161 0.0650015
3.1 0.0655844 0.0654239
3.095 0.0661086 0.0659469
3.09 0.0667258 0.0665626
3.085 0.0674246 0.0672597
3.08 0.0681909 0.068024
3.075 0.0690079 0.068839
3.07 0.0698573 0.0696863
3.065 0.0707195 0.0705464
3.06 0.0715746 0.0713994
3.055 0.0724028 0.0722256
3.05 0.0731854 0.0730063
3.045 0.0739052 0.0737243
3.04 0.0745474 0.074365
3.035 0.0751001 0.0749163
3.03 0.0755543 0.0753694
3.025 0.0759049 0.0757192
3.02 0.0761505 0.0759642
3.015 0.0762936 0.076107
3.01 0.0763405 0.0761537
3.005 0.0763008 0.0761141
3 0.0761878 0.0760014
2.995 0.0760173 0.0758313
2.99 0.0758073 0.0756218
2.985 0.0755775 0.0753926
2.98 0.0753483 0.0751639
2.975 0.0751402 0.0749564
2.97 0.0749732 0.0747898
2.965 0.0748659 0.0746827
2.96 0.0748345 0.0746514
2.955 0.074893 0.0747098
2.95 0.0750521 0.0748684
2.945 0.0753188 0.0751345
2.94 0.0756964 0.0755112
2.935 0.0761844 0.075998
2.93 0.0767784 0.0765905
2.925 0.0774701 0.0772805
2.92 0.0782479 0.0780565
2.915 0.0790974 0.0789038
2.91 0.0800012 0.0798055
2.905 0.0809406 0.0807425
2.9 0.0818952 0.0816948
2.895 0.0828443 0.0826416
2.89 0.0837676 0.0835626
2.885 0.0846454 0.0844383
2.88 0.0854598 0.0852507
2.875 0.0861952 0.0859843
2.87 0.0868389 0.0866264
2.865 0.0873814 0.0871675
2.86 0.0878167 0.0876019
2.855 0.0881431 0.0879274
2.85 0.0883625 0.0881463
2.845 0.0884809 0.0882644
2.84 0.0885079 0.0882913
2.835 0.0884566 0.0882401
2.83 0.0883428 0.0881266
2.825 0.088185 0.0879692
2.82 0.0880032 0.0877878
2.815 0.0878183 0.0876035
2.81 0.0876518 0.0874373
2.805 0.0875242 0.0873101
2.8 0.0874551 0.0872411
2.795 0.087462 0.087248
2.79 0.0875597 0.0873455
2.785 0.0877601 0.0875454
2.78 0.0880713 0.0878558
2.775 0.0884978 0.0882812
2.77 0.0890399 0.088822
2.765 0.0896942 0.0894747
2.76 0.0904531 0.0902317
2.755 0.0913056 0.0910822
2.75 0.0922376 0.0920119
2.745 0.0932321 0.093004
2.74 0.0942701 0.0940394
2.735 0.095331 0.0950977
2.73 0.0963937 0.0961578
2.725 0.0974369 0.0971985
2.72 0.0984402 0.0981994
2.715 0.0993846 0.0991414
2.71 0.100253 0.100008
2.705 0.101031 0.100784
2.7 0.101709 0.10146
2.695 0.102277 0.102027
2.69 0.102734 0.102483
2.685 0.103079 0.102827
2.68 0.103318 0.103065
2.675 0.103458 0.103205
2.67 0.103512 0.103258
2.665 0.103494 0.103241
2.66 0.103423 0.10317
2.655 0.103318 0.103065
2.65 0.103201 0.102948
2.645 0.103093 0.102841
2.64 0.103016 0.102764
2.635 0.10299 0.102738
2.63 0.103035 0.102783
2.625 0.103168 0.102915
2.62 0.1034 0.103147
2.615 0.103744 0.103491
2.61 0.104206 0.103951
2.605 0.104788 0.104531
2.6 0.105488 0.10523
2.595 0.106301 0.106041
2.59 0.107219 0.106957
2.585 0.108228 0.107963
2.58 0.109312 0.109044
2.575 0.110453 0.110183
2.57 0.111632 0.111359
2.565 0.112826 0.11255
2.56 0.114015 0.113736
2.555 0.115176 0.114894
2.55 0.11629 0.116006
2.545 0.117338 0.117051
2.54 0.118303 0.118014
2.535 0.119173 0.118881
2.53 0.119936 0.119643
2.525 0.120588 0.120293
2.52 0.121125 0.120829
2.515 0.12155 0.121253
2.51 0.121869 0.121571
2.505 0.12209 0.121791
2.5 0.122228 0.121929
2.495 0.122297 0.121998
2.49 0.122318 0.122018
2.485 0.12231 0.12201
2.48 0.122294 0.121995
2.475 0.122294 0.121995
2.47 0.122331 0.122031
2.465 0.122425 0.122125
2.46 0.122594 0.122294
2.455 0.122856 0.122555
2.45 0.123223 0.122922
2.445 0.123706 0.123403
2.44 0.12431 0.124006
2.435 0.125037 0.124731
2.43 0.125886 0.125578
2.425 0.12685 0.12654
2.42 0.12792 0.127607
2.415 0.129083 0.128767
2.41 0.130322 0.130003
2.405 0.13162 0.131297
2.4 0.132955 0.13263
2.395 0.134307 0.133978
2.39 0.135654 0.135322
2.385 0.136974 0.136639
2.38 0.138248 0.13791
2.375 0.139456 0.139115
2.37 0.140582 0.140238
2.365 0.141612 0.141266
2.36 0.142538 0.142189
2.355 0.143351 0.143
2.35 0.14405 0.143698
2.345 0.144637 0.144283
2.34 0.145116 0.144761
2.335 0.145497 0.145141
2.33 0.145793 0.145436
2.325 0.146018 0.145661
2.32 0.146193 0.145835
2.315 0.146336 0.145978
2.31 0.146469 0.146111
2.305 0.146615 0.146256
2.3 0.146793 0.146434
2.295 0.147026 0.146666
2.29 0.147332 0.146972
2.285 0.147728 0.147367
2.28 0.148228 0.147865
2.275 0.148843 0.148478
2.27 0.149578 0.149212
2.265 0.150439 0.150071
2.26 0.151424 0.151053
2.255 0.152527 0.152154
2.25 0.153742 0.153366
2.245 0.155056 0.154677
2.24 0.156455 0.156072
2.235 0.15792 0.157534
2.23 0.159434 0.159043
2.225 0.160974 0.16058
2.22 0.162521 0.162123
2.215 0.164052 0.16365
2.21 0.165547 0.165142
2.205 0.166988 0.166579
2.2 0.168356 0.167945
2.195 0.169639 0.169224
2.19 0.170823 0.170405
2.185 0.171901 0.17148
2.18 0.172869 0.172446
2.175 0.173725 0.1733
2.17 0.174473 0.174046
2.165 0.175121 0.174692
2.16 0.175677 0.175247
2.155 0.176157 0.175726
2.15 0.176575 0.176143
2.145 0.176951 0.176518
2.14 0.177304 0.176871
2.135 0.177656 0.177221
2.13 0.178027 0.177592
2.125 0.178439 0.178002
2.12 0.17891 0.178472
2.115 0.179458 0.179019
2.11 0.1801 0.179659
2.105 0.180847 0.180405
2.1 0.18171 0.181265
2.095 0.182694 0.182247
2.09 0.183801 0.183352
2.085 0.185032 0.184579
2.08 0.18638 0.185924
2.075 0.187837 0.187377
2.07 0.189391 0.188928
2.065 0.19103 0.190562
2.06 0.192735 0.192263
2.055 0.194488 0.194012
2.05 0.19627 0.19579
2.045 0.198061 0.197577
2.04 0.199841 0.199352
2.035 0.201589 0.201096
2.03 0.203289 0.202791
2.025 0.204923 0.204422
2.02 0.206478 0.205973
2.015 0.207943 0.207434
2.01 0.20931 0.208798
2.005 0.210574 0.210059
2 0.211734 0.211216
1.995 0.212792 0.212271
1.99 0.213755 0.213232
1.985 0.21463 0.214105
1.98 0.215431 0.214904
1.975 0.216172 0.215643
1.97 0.216869 0.216338
1.965 0.21754 0.217008
1.96 0.218206 0.217672
1.955 0.218884 0.218349
1.95 0.219596 0.219059
1.945 0.220359 0.21982
1.94 0.22119 0.220649
1.935 0.222106 0.221562
1.93 0.223118 0.222572
1.925 0.224237 0.223688
1.92 0.22547 0.224919
1.915 0.226822 0.226267
1.91 0.228292 0.227734
1.905 0.229879 0.229317
1.9 0.231576 0.23101
1.895 0.233375 0.232804
1.89 0.235265 0.234689
1.885 0.237231 0.23665
1.88 0.239258 0.238672
1.875 0.241329 0.240738
1.87 0.243426 0.24283
1.865 0.245531 0.24493
1.86 0.247627 0.247021
1.855 0.249695 0.249084
1.85 0.25172 0.251104
1.845 0.253688 0.253067
1.84 0.255587 0.254962
1.835 0.257407 0.256777
1.83 0.259141 0.258507
1.825 0.260786 0.260148
1.82 0.26234 0.261698
1.815 0.263806 0.26316
1.81 0.265188 0.264539
1.805 0.266495 0.265843
1.8 0.267738 0.267082
1.795 0.268927 0.268269
1.79 0.270079 0.269418
1.785 0.271208 0.270545
1.78 0.272332 0.271665
1.775 0.273467 0.272797
1.77 0.27463 0.273958
1.765 0.275837 0.275162
1.76 0.277104 0.276426
1.755 0.278445 0.277764
1.75 0.279872 0.279187
1.745 0.281393 0.280704
1.74 0.283017 0.282324
1.735 0.284748 0.284051
1.73 0.286587 0.285886
1.725 0.288535 0.287829
1.72 0.290588 0.289877
1.715 0.29274 0.292024
1.71 0.294982 0.294261
1.705 0.297305 0.296578
1.7 0.299696 0.298963
1.695 0.302142 0.301402
1.69 0.304628 0.303883
1.685 0.30714 0.306389
1.68 0.309663 0.308905
1.675 0.312182 0.311418
1.67 0.314683 0.313913
1.665 0.317153 0.316377
1.66 0.319581 0.318799
1.655 0.321957 0.321169
1.65 0.324274 0.32348
1.645 0.326526 0.325727
1.64 0.328709 0.327905
1.635 0.330824 0.330014
1.63 0.332871 0.332056
1.625 0.334854 0.334035
1.62 0.33678 0.335956
1.615 0.338655 0.337827
1.61 0.340491 0.339657
1.605 0.342296 0.341459
1.6 0.344085 0.343243
1.595 0.345869 0.345022
1.59 0.347661 0.346811
1.585 0.349476 0.348621
1.58 0.351325 0.350465
1.575 0.353221 0.352357
1.57 0.355176 0.354307
1.565 0.357199 0.356325
1.56 0.359298 0.358419
1.555 0.361482 0.360597
1.55 0.363753 0.362863
1.545 0.366116 0.365221
1.54 0.368572 0.36767
1.535 0.37112 0.370211
1.53 0.373756 0.372841
1.525 0.376477 0.375556
1.52 0.379276 0.378348
1.515 0.382146 0.381211
1.51 0.385078 0.384136
1.505 0.388063 0.387113
1.5 0.39109 0.390133
1.495 0.394148 0.393184
1.49 0.397228 0.396256
1.485 0.400318 0.399339
1.48 0.403409 0.402422
1.475 0.406492 0.405497
1.47 0.409557 0.408555
1.465 0.412598 0.411588
1.46 0.415608 0.414591
1.455 0.418584 0.41756
1.45 0.421523 0.420491
1.445 0.424421 0.423383
1.44 0.427281 0.426235
1.435 0.430103 0.42905
1.43 0.432889 0.43183
1.425 0.435645 0.434579
1.42 0.438376 0.437303
1.415 0.441087 0.440008
1.41 0.443787 0.442701
1.405 0.446482 0.44539
1.4 0.449182 0.448083
1.395 0.451894 0.450788
1.39 0.454627 0.453514
1.385 0.457388 0.456269
1.38 0.460187 0.459061
1.375 0.463029 0.461896
1.37 0.465922 0.464782
1.365 0.468871 0.467723
1.36 0.471879 0.470725
1.355 0.474952 0.47379
1.35 0.478091 0.476921
1.345 0.481298 0.48012
1.34 0.484572 0.483387
1.335 0.487914 0.48672
1.33 0.49132 0.490118
1.325 0.494789 0.493578
1.32 0.498316 0.497096
1.315 0.501897 0.500669
1.31 0.505527 0.50429
1.305 0.509201 0.507955
1.3 0.512913 0.511658
1.295 0.516657 0.515393
1.29 0.520427 0.519154
1.285 0.524217 0.522935
1.28 0.528022 0.52673
1.275 0.531836 0.530535
1.27 0.535655 0.534344
1.265 0.539473 0.538153
1.26 0.543289 0.541959
1.255 0.547097 0.545758
1.25 0.550896 0.549548
1.245 0.554685 0.553328
1.24 0.558462 0.557096
1.235 0.562227 0.560851
1.23 0.56598 0.564595
1.225 0.569722 0.568328
1.22 0.573455 0.572052
1.215 0.57718 0.575768
1.21 0.5809 0.579479
1.205 0.584617 0.583187
1.2 0.588335 0.586895
1.195 0.592056 0.590607
1.19 0.595782 0.594325
1.185 0.599519 0.598052
1.18 0.603267 0.60179
1.175 0.607029 0.605544
1.17 0.610809 0.609315
1.165 0.614609 0.613105
1.16 0.618429 0.616916
1.155 0.622271 0.620749
1.15 0.626138 0.624605
1.145 0.630027 0.628486
1.14 0.633941 0.63239
1.135 0.637879 0.636318
1.13 0.641839 0.640268
1.125 0.645821 0.64424
1.12 0.649822 0.648232
1.115 0.653842 0.652242
1.11 0.657876 0.656267
1.105 0.661924 0.660305
1.1 0.665982 0.664353
1.095 0.670047 0.668407
1.09 0.674115 0.672466
1.085 0.678184 0.676524
1.08 0.682249 0.680579
1.075 0.686307 0.684627
1.07 0.690354 0.688665
1.065 0.694388 0.692689
1.06 0.698403 0.696694
1.055 0.702398 0.700679
1.05 0.706367 0.704639
1.045 0.710308 0.70857
1.04 0.714218 0.71247
1.035 0.718092 0.716335
1.03 0.721929 0.720163
1.025 0.725725 0.723949
1.02 0.729476 0.727691
1.015 0.73318 0.731386
1.01 0.736833 0.73503
1.005 0.740434 0.738622
1 0.743978 0.742157
0.995 0.747463 0.745634
0.99 0.750885 0.749048
0.985 0.754242 0.752397
0.98 0.75753 0.755677
0.975 0.760747 0.758885
0.97 0.763887 0.762018
0.965 0.766949 0.765072
0.96 0.769928 0.768044
0.955 0.772819 0.770928
0.95 0.77562 0.773723
0.945 0.778326 0.776422
0.94 0.780932 0.779021
0.935 0.783433 0.781516
0.93 0.785825 0.783902
0.925 0.788102 0.786174
0.92 0.79026 0.788326
0.915 0.792291 0.790353
0.91 0.794192 0.792248
0.905 0.795955 0.794007
0.9 0.797574 0.795622
0.895 0.799044 0.797088
0.89 0.800356 0.798398
0.885 0.801506 0.799545
0.88 0.802486 0.800522
0.875 0.803288 0.801322
0.87 0.803906 0.801939
0.865 0.804332 0.802364
0.86 0.804559 0.80259
0.855 0.80458 0.802611
0.85 0.804386 0.802418
0.845 0.803971 0.802003
0.84 0.803326 0.80136
0.835 0.802444 0.80048
0.83 0.801317 0.799356
0.825 0.799937 0.79798
0.82 0.798297 0.796344
0.815 0.79639 0.794441
0.81 0.794207 0.792264
0.805 0.791742 0.789804
0.8 0.788986 0.787056
0.795 0.785934 0.784011
0.79 0.782577 0.780663
0.785 0.778911 0.777005
0.78 0.774927 0.77303
0.775 0.77062 0.768734
0.77 0.765984 0.76411
0.765 0.761014 0.759152
0.76 0.755704 0.753855
0.755 0.750051 0.748216
0.75 0.74405 0.742229
0.745 0.737697 0.735892
0.74 0.730989 0.729201
0.735 0.723925 0.722154
0.73 0.716502 0.714749
0.725 0.708719 0.706985
0.72 0.700576 0.698862
0.715 0.692074 0.690381
0.71 0.683214 0.681542
0.705 0.673997 0.672348
0.7 0.664427 0.662802
0.695 0.654509 0.652907
0.69 0.644246 0.64267
0.685 0.633645 0.632095
0.68 0.622714 0.62119
0.675 0.611459 0.609963
0.67 0.59989 0.598422
0.665 0.588018 0.586579
0.66 0.575853 0.574444
0.655 0.563409 0.56203
0.65 0.550698 0.549351
0.645 0.537736 0.53642
0.64 0.524538 0.523254
0.635 0.51112 0.50987
0.63 0.497502 0.496285
0.625 0.483701 0.482517
0.62 0.469738 0.468588
0.615 0.455633 0.454518
0.61 0.441408 0.440328
0.605 0.427085 0.42604
0.6 0.412688 0.411678
0.595 0.398241 0.397266
0.59 0.383767 0.382828
0.585 0.369293 0.368389
0.58 0.354842 0.353974
0.575 0.340442 0.339609
0.57 0.326118 0.32532
0.565 0.311896 0.311133
0.56 0.297801 0.297073
0.555 0.28386 0.283166
0.55 0.270099 0.269438
0.545 0.256542 0.255914
0.54 0.243214 0.242619
0.535 0.23014 0.229577
0.53 0.217342 0.21681
0.525 0.204844 0.204343
0.52 0.192667 0.192195
0.515 0.180831 0.180389
0.51 0.169356 0.168942
0.505 0.158261 0.157873
0.5 0.147561 0.1472
0.495 0.137272 0.136936
0.49 0.127407 0.127096
0.485 0.11798 0.117691
0.48 0.109 0.108733
0.475 0.100475 0.100229
0.47 0.0924134 0.0921873
0.465 0.0848191 0.0846116
0.46 0.0776955 0.0775054
0.455 0.0710436 0.0708698
0.45 0.0648628 0.0647041
0.445 0.0591502 0.0590055
0.44 0.0539013 0.0537694
0.435 0.0491096 0.0489894
0.43 0.0447666 0.044657
0.425 0.0408621 0.0407621
0.42 0.0373842 0.0372928
0.415 0.0343193 0.0342353
0.41 0.0316519 0.0315744
0.405 0.0293654 0.0292935
0.4 0.0274414 0.0273743
0.395 0.0258606 0.0257974
0.39 0.0246023 0.0245421
0.385 0.0236447 0.0235869
0.38 0.0229654 0.0229092
0.375 0.022541 0.0224859
0.37 0.0223479 0.0222932
0.365 0.0223619 0.0223071
0.36 0.0225587 0.0225035
0.355 0.022914 0.022858
0.35 0.0234039 0.0233467
0.345 0.0240048 0.023946
0.34 0.0246935 0.0246331
0.335 0.0254479 0.0253856
0.33 0.0262467 0.0261825
0.325 0.0270698 0.0270036
0.32 0.0278984 0.0278301
0.315 0.0287149 0.0286446
0.31 0.0295035 0.0294313
0.305 0.0302498 0.0301758
0.3 0.0309413 0.0308656
0.295 0.031567 0.0314898
0.29 0.0321179 0.0320393
0.285 0.0325865 0.0325068
0.28 0.0329671 0.0328865
0.275 0.0332557 0.0331743
0.27 0.0334496 0.0333678
0.265 0.0335479 0.0334658
0.26 0.0335506 0.0334685
0.255 0.0334593 0.0333775
0.25 0.0332765 0.033195
0.245 0.0330053 0.0329246
0.24 0.03265 0.0325701
0.235 0.0322152 0.0321364
0.23 0.031706 0.0316284
0.225 0.0311279 0.0310518
0.22 0.0304866 0.030412
0.215 0.0297877 0.0297148
0.21 0.0290372 0.0289661
0.205 0.0282406 0.0281715
0.2 0.0274036 0.0273365
0.195 0.0265316 0.0264666
0.19 0.0256297 0.025567
0.185 0.0247031 0.0246427
0.18 0.0237564 0.0236983
0.175 0.0227941 0.0227383
0.17 0.0218204 0.021767
0.165 0.0208393 0.0207883
0.16 0.0198545 0.0198059
0.155 0.0188695 0.0188233
0.15 0.0178874 0.0178436
0.145 0.0169113 0.01687
0.14 0.0159441 0.0159051
0.135 0.0149883 0.0149516
0.13 0.0140466 0.0140122
0.125 0.0131215 0.0130894
0.12 0.0122158 0.0121859
0.115 0.0113322 0.0113044
0.11 0.0104742 0.0104486
0.105 0.00964645 0.00962285
0.1 0.00885535 0.00883368
0.095 0.00811024 0.0080904
0.09 0.00742379 0.00740563
0.085 0.00681085 0.00679418
0.08 0.00628406 0.00626868
0.075 0.00584542 0.00583112
0.07 0.00547511 0.00546171
0.065 0.0051228 0.00511027
0.06 0.00470978 0.00469825
0.055 0.00414885 0.0041387
0.05 0.00338063 0.00337236
0.045 0.00241051 0.00240461
0.04 0.00132301 0.00131977
0.035 0.000268066 0.00026741
0.03 -0.000553001 -0.000551648
0.025 -0.000904599 -0.000902386
0.02 -0.000666579 -0.000664948
0.015 -0.000178694 -0.000178256
0.01 -4.37357e-06 -4.36287e-06
0.005 -2.44741e-11 -2.44142e-11
-1.63468e-13 -8.77277e-42 -8.7513e-42


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1QuantumOneLoop/GApOneLoop.txt <==
-31.4301 -0.00101409 1.61652e-05
-30.9905 -0.00104312 1.68648e-05
-30.6297 -0.00106789 1.74695e-05
-30.3101 -0.00109057 1.80295e-05
-30.0173 -0.00111199 1.85636e-05
-29.7441 -0.00113255 1.90814e-05
-29.4858 -0.00115252 1.95887e-05
-29.2396 -0.00117205 2.00891e-05
-29.0035 -0.00119125 2.05854e-05
-28.7758 -0.00121022 2.10794e-05
-28.5554 -0.00122901 2.15726e-05
-28.3415 -0.00124767 2.20663e-05
-28.1333 -0.00126625 2.25615e-05
-27.9302 -0.00128478 2.30589e-05
-27.7317 -0.00130328 2.35593e-05
-27.5373 -0.00132178 2.40632e-05
-27.3468 -0.0013403 2.45713e-05
-27.1598 -0.00135887 2.50841e-05
-26.9761 -0.00137749 2.5602e-05
-26.7954 -0.00139618 2.61253e-05
-26.6174 -0.00141495 2.66546e-05
-26.4421 -0.00143382 2.71902e-05
-26.2693 -0.0014528 2.77324e-05
-26.0988 -0.00147189 2.82816e-05
-25.9304 -0.00149112 2.88381e-05
-25.7641 -0.00151048 2.94022e-05
-25.5998 -0.00152999 2.99743e-05
-25.4373 -0.00154965 3.05546e-05
-25.2766 -0.00156947 3.11435e-05
-25.1175 -0.00158947 3.17413e-05
-24.9601 -0.00160964 3.23483e-05
-24.8041 -0.00163001 3.29647e-05
-24.6496 -0.00165056 3.3591e-05
-24.4966 -0.00167131 3.42273e-05
-24.3448 -0.00169227 3.4874e-05
-24.1944 -0.00171345 3.55315e-05
-24.0451 -0.00173485 3.62001e-05
-23.8971 -0.00175647 3.68799e-05
-23.7502 -0.00177834 3.75715e-05
-23.6044 -0.00180044 3.82751e-05
-23.4597 -0.00182279 3.89911e-05
-23.316 -0.0018454 3.97198e-05
-23.1733 -0.00186827 4.04616e-05
-23.0316 -0.00189142 4.12167e-05
-22.8908 -0.00191483 4.19857e-05
-22.7509 -0.00193854 4.27689e-05
-22.6118 -0.00196253 4.35666e-05
-22.4736 -0.00198683 4.43792e-05
-22.3363 -0.00201143 4.52072e-05
-22.1997 -0.00203634 4.6051e-05
-22.0639 -0.00206157 4.6911e-05
-21.9288 -0.00208714 4.77876e-05
-21.7945 -0.00211304 4.86813e-05
-21.6609 -0.00213928 4.95925e-05
-21.528 -0.00216588 5.05218e-05
-21.3958 -0.00219284 5.14695e-05
-21.2642 -0.00222017 5.24363e-05
-21.1332 -0.00224787 5.34226e-05
-21.0029 -0.00227597 5.44289e-05
-20.8732 -0.00230445 5.54558e-05
-20.7441 -0.00233335 5.65039e-05
-20.6156 -0.00236266 5.75737e-05
-20.4876 -0.00239239 5.86659e-05
-20.3602 -0.00242256 5.9781e-05
-20.2333 -0.00245317 6.09197e-05
-20.1069 -0.00248423 6.20826e-05
-19.9811 -0.00251576 6.32704e-05
-19.8557 -0.00254776 6.44839e-05
-19.7309 -0.00258025 6.57237e-05
-19.6065 -0.00261324 6.69905e-05
-19.4826 -0.00264673 6.82852e-05
-19.3592 -0.00268075 6.96085e-05
-19.2362 -0.0027153 7.09612e-05
-19.1137 -0.00275039 7.23442e-05
-18.9916 -0.00278604 7.37583e-05
-18.8699 -0.00282227 7.52046e-05
-18.7487 -0.00285907 7.66837e-05
-18.6278 -0.00289648 7.81969e-05
-18.5074 -0.0029345 7.97449e-05
-18.3873 -0.00297315 8.1329e-05
-18.2676 -0.00301244 8.29501e-05
-18.1483 -0.00305238 8.46093e-05
-18.0294 -0.003093 8.63077e-05
-17.9108 -0.00313431 8.80467e-05
-17.7926 -0.00317633 8.98273e-05
-17.6748 -0.00321907 9.16509e-05
-17.5572 -0.00326255 9.35187e-05
-17.4401 -0.0033068 9.54322e-05
-17.3232 -0.00335182 9.73927e-05
-17.2067 -0.00339764 9.94017e-05
-17.0905 -0.00344428 0.000101461
-16.9746 -0.00349176 0.000103571
-16.859 -0.00354009 0.000105735
-16.7437 -0.00358931 0.000107954
-16.6288 -0.00363944 0.000110229
-16.5141 -0.00369049 0.000112563
-16.3997 -0.00374249 0.000114957
-16.2856 -0.00379547 0.000117414
-16.1717 -0.00384946 0.000119935
-16.0582 -0.00390447 0.000122523
-15.9449 -0.00396053 0.000125179
-15.8319 -0.00401768 0.000127907
-15.7191 -0.00407595 0.000130708
-15.6066 -0.00413535 0.000133584
-15.4943 -0.00419593 0.00013654
-15.3823 -0.00425772 0.000139576
-15.2705 -0.00432074 0.000142697
-15.159 -0.00438504 0.000145905
-15.0477 -0.00445065 0.000149202
-14.9367 -0.0045176 0.000152593
-14.8258 -0.00458593 0.00015608
-14.7152 -0.00465569 0.000159668
-14.6049 -0.00472691 0.000163358
-14.4947 -0.00479964 0.000167156
-14.3848 -0.00487392 0.000171066
-14.275 -0.00494978 0.000175091
-14.1655 -0.0050273 0.000179235
-14.0562 -0.0051065 0.000183503
-13.9471 -0.00518744 0.0001879
-13.8382 -0.00527017 0.000192431
-13.7294 -0.00535475 0.000197101
-13.6209 -0.00544123 0.000201915
-13.5126 -0.00552967 0.000206878
-13.4044 -0.00562013 0.000211997
-13.2965 -0.00571268 0.000217277
-13.1887 -0.00580738 0.000222726
-13.0811 -0.0059043 0.00022835
-12.9737 -0.00600351 0.000234155
-12.8664 -0.00610508 0.00024015
-12.7593 -0.00620909 0.000246342
-12.6524 -0.00631562 0.000252739
-12.5457 -0.00642476 0.00025935
-12.4391 -0.00653658 0.000266183
-12.3327 -0.00665118 0.000273249
-12.2265 -0.00676866 0.000280557
-12.1204 -0.0068891 0.000288118
-12.0144 -0.00701263 0.000295942
-11.9086 -0.00713933 0.000304042
-11.803 -0.00726932 0.000312429
-11.6975 -0.00740272 0.000321116
-11.5922 -0.00753965 0.000330118
-11.487 -0.00768023 0.000339447
-11.3819 -0.00782461 0.000349119
-11.277 -0.00797291 0.000359151
-11.1722 -0.00812528 0.000369559
-11.0676 -0.00828188 0.000380361
-10.9631 -0.00844286 0.000391575
-10.8587 -0.00860839 0.000403222
-10.7545 -0.00877865 0.000415322
-10.6503 -0.00895382 0.000427898
-10.5463 -0.00913408 0.000440974
-10.4425 -0.00931965 0.000454575
-10.3387 -0.00951074 0.000468726
-10.2351 -0.00970756 0.000483458
-10.1316 -0.00991035 0.000498799
-10.0282 -0.0101194 0.000514781
-9.92496 -0.0103348 0.000531439
-9.82181 -0.0105571 0.000548808
-9.71877 -0.0107863 0.000566928
-9.61583 -0.011023 0.000585838
-9.51301 -0.0112672 0.000605584
-9.4103 -0.0115195 0.000626211
-9.30769 -0.0117801 0.000647769
-9.20518 -0.0120494 0.000670313
-9.10278 -0.0123279 0.000693899
-9.00048 -0.0126159 0.000718587
-8.89828 -0.0129139 0.000744445
-8.79618 -0.0132224 0.000771541
-8.69417 -0.0135418 0.000799952
-8.59226 -0.0138727 0.000829758
-8.49044 -0.0142157 0.000861048
-8.38872 -0.0145713 0.000893913
-8.28708 -0.0149403 0.000928457
-8.18554 -0.0153231 0.000964787
-8.08408 -0.0157207 0.00100302
-7.98271 -0.0161338 0.00104329
-7.88143 -0.0165631 0.00108572
-7.78023 -0.0170096 0.00113048
-7.67911 -0.0174741 0.00117771
-7.57807 -0.0179578 0.0012276
-7.47712 -0.0184616 0.00128034
-7.37624 -0.0189867 0.00133613
-7.27544 -0.0195344 0.00139521
-7.17471 -0.0201059 0.00145781
-7.07406 -0.0207028 0.0015242
-6.97348 -0.0213264 0.00159469
-6.87298 -0.0219786 0.0016696
-6.77254 -0.022661 0.00174928
-6.67218 -0.0233756 0.00183412
-6.57188 -0.0241244 0.00192455
-6.47166 -0.0249098 0.00202104
-6.37149 -0.0257341 0.00212412
-6.2714 -0.0266001 0.00223437
-6.17136 -0.0275106 0.00235243
-6.07139 -0.0284688 0.00247901
-5.97148 -0.0294781 0.00261491
-5.87163 -0.0305423 0.00276101
-5.77184 -0.0316655 0.0029183
-5.67211 -0.0328522 0.0030879
-5.57243 -0.0341073 0.00327104
-5.47281 -0.0354364 0.00346915
-5.37325 -0.0368455 0.00368379
-5.27373 -0.0383411 0.00391676
-5.17427 -0.0399308 0.00417011
-5.07487 -0.0416228 0.00444615
-4.97551 -0.0434261 0.00474753
-4.8762 -0.0453509 0.00507731
-4.77694 -0.0474088 0.00543896
-4.67772 -0.0496124 0.00583653
-4.57855 -0.0519764 0.00627471
-4.47943 -0.0545168 0.00675893
-4.38035 -0.0572523 0.00729558
-4.28131 -0.0602038 0.00789213
-4.18232 -0.0633952 0.00855741
-4.08336 -0.0668542 0.00930192
-3.98445 -0.0706122 0.0101382
-3.88557 -0.0747058 0.0110812
-3.78673 -0.0791775 0.0121491
-3.68793 -0.0840765 0.0133641
-3.58916 -0.0894612 0.0147532
-3.49043 -0.0953998 0.0163499
-3.39173 -0.101974 0.0181962
-3.29307 -0.10928 0.0203445
-3.19443 -0.117435 0.0228621
-3.09583 -0.126581 0.025835
-2.99725 -0.13689 0.0293759
-2.89871 -0.148575 0.0336334
-2.80019 -0.1619 0.0388071
-2.7017 -0.177194 0.0451697
-2.60323 -0.194875 0.0531006
-2.50479 -0.215472 0.0631392
-2.40638 -0.239662 0.0760709
-2.30798 -0.268307 0.09307
-2.20961 -0.302495 0.115945
-2.11126 -0.343539 0.147574
-2.01293 -0.392841 0.192692
-1.91462 -0.45128 0.25935
-1.81632 -0.517082 0.361496
-1.71804 -0.579017 0.522642
-1.61978 -0.596885 0.775066
-1.52154 -0.464693 1.122
-1.42331 -0.050895 1.40333
-1.32509 0.489666 1.3289
-1.22689 0.796583 0.987692
-1.12869 0.858585 0.667364
-1.03051 0.818955 0.44984
-0.932337 0.755898 0.311631
-0.834173 0.695632 0.222473
-0.736016 0.644684 0.162691
-0.637867 0.603511 0.120819
-0.539723 0.570999 0.0901804
-0.441585 0.545849 0.0667698
-0.343451 0.526952 0.0480813
-0.24532 0.51346 0.0324675
-0.147191 0.504778 0.0187781
-0.0490634 0.500528 0.00614681
0.0490634 0.500528 -0.00614681
0.147191 0.504778 -0.0187781
0.24532 0.51346 -0.0324675
0.343451 0.526952 -0.0480813
0.441585 0.545849 -0.0667698
0.539723 0.570999 -0.0901804
0.637867 0.603511 -0.120819
0.736016 0.644684 -0.162691
0.834173 0.695632 -0.222473
0.932337 0.755898 -0.311631
1.03051 0.818955 -0.44984
1.12869 0.858585 -0.667364
1.22689 0.796583 -0.987692
1.32509 0.489666 -1.3289
1.42331 -0.050895 -1.40333
1.52154 -0.464693 -1.122
1.61978 -0.596885 -0.775066
1.71804 -0.579017 -0.522642
1.81632 -0.517082 -0.361496
1.91462 -0.45128 -0.25935
2.01293 -0.392841 -0.192692
2.11126 -0.343539 -0.147574
2.20961 -0.302495 -0.115945
2.30798 -0.268307 -0.09307
2.40638 -0.239662 -0.0760709
2.50479 -0.215472 -0.0631392
2.60323 -0.194875 -0.0531006
2.7017 -0.177194 -0.0451697
2.80019 -0.1619 -0.0388071
2.89871 -0.148575 -0.0336334
2.99725 -0.13689 -0.0293759
3.09583 -0.126581 -0.025835
3.19443 -0.117435 -0.0228621
3.29307 -0.10928 -0.0203445
3.39173 -0.101974 -0.0181962
3.49043 -0.0953998 -0.0163499
3.58916 -0.0894612 -0.0147532
3.68793 -0.0840765 -0.0133641
3.78673 -0.0791775 -0.0121491
3.88557 -0.0747058 -0.0110812
3.98445 -0.0706122 -0.0101382
4.08336 -0.0668542 -0.00930192
4.18232 -0.0633952 -0.00855741
4.28131 -0.0602038 -0.00789213
4.38035 -0.0572523 -0.00729558
4.47943 -0.0545168 -0.00675893
4.57855 -0.0519764 -0.00627471
4.67772 -0.0496124 -0.00583653
4.77694 -0.0474088 -0.00543896
4.8762 -0.0453509 -0.00507731
4.97551 -0.0434261 -0.00474753
5.07487 -0.0416228 -0.00444615
5.17427 -0.0399308 -0.00417011
5.27373 -0.0383411 -0.00391676
5.37325 -0.0368455 -0.00368379
5.47281 -0.0354364 -0.00346915
5.57243 -0.0341073 -0.00327104
5.67211 -0.0328522 -0.0030879
5.77184 -0.0316655 -0.0029183
5.87163 -0.0305423 -0.00276101
5.97148 -0.0294781 -0.00261491
6.07139 -0.0284688 -0.00247901
6.17136 -0.0275106 -0.00235243
6.2714 -0.0266001 -0.00223437
6.37149 -0.0257341 -0.00212412
6.47166 -0.0249098 -0.00202104
6.57188 -0.0241244 -0.00192455
6.67218 -0.0233756 -0.00183412
6.77254 -0.022661 -0.00174928
6.87298 -0.0219786 -0.0016696
6.97348 -0.0213264 -0.00159469
7.07406 -0.0207028 -0.0015242
7.17471 -0.0201059 -0.00145781
7.27544 -0.0195344 -0.00139521
7.37624 -0.0189867 -0.00133613
7.47712 -0.0184616 -0.00128034
7.57807 -0.0179578 -0.0012276
7.67911 -0.0174741 -0.00117771
7.78023 -0.0170096 -0.00113048
7.88143 -0.0165631 -0.00108572
7.98271 -0.0161338 -0.00104329
8.08408 -0.0157207 -0.00100302
8.18554 -0.0153231 -0.000964787
8.28708 -0.0149403 -0.000928457
8.38872 -0.0145713 -0.000893913
8.49044 -0.0142157 -0.000861048
8.59226 -0.0138727 -0.000829758
8.69417 -0.0135418 -0.000799952
8.79618 -0.0132224 -0.000771541
8.89828 -0.0129139 -0.000744445
9.00048 -0.0126159 -0.000718587
9.10278 -0.0123279 -0.000693899
9.20518 -0.0120494 -0.000670313
9.30769 -0.0117801 -0.000647769
9.4103 -0.0115195 -0.000626211
9.51301 -0.0112672 -0.000605584
9.61583 -0.011023 -0.000585838
9.71877 -0.0107863 -0.000566928
9.82181 -0.0105571 -0.000548808
9.92496 -0.0103348 -0.000531439
10.0282 -0.0101194 -0.000514781
10.1316 -0.00991035 -0.000498799
10.2351 -0.00970756 -0.000483458
10.3387 -0.00951074 -0.000468726
10.4425 -0.00931965 -0.000454575
10.5463 -0.00913408 -0.000440974
10.6503 -0.00895382 -0.000427898
10.7545 -0.00877865 -0.000415322
10.8587 -0.00860839 -0.000403222
10.9631 -0.00844286 -0.000391575
11.0676 -0.00828188 -0.000380361
11.1722 -0.00812528 -0.000369559
11.277 -0.00797291 -0.000359151
11.3819 -0.00782461 -0.000349119
11.487 -0.00768023 -0.000339447
11.5922 -0.00753965 -0.000330118
11.6975 -0.00740272 -0.000321116
11.803 -0.00726932 -0.000312429
11.9086 -0.00713933 -0.000304042
12.0144 -0.00701263 -0.000295942
12.1204 -0.0068891 -0.000288118
12.2265 -0.00676866 -0.000280557
12.3327 -0.00665118 -0.000273249
12.4391 -0.00653658 -0.000266183
12.5457 -0.00642476 -0.00025935
12.6524 -0.00631562 -0.000252739
12.7593 -0.00620909 -0.000246342
12.8664 -0.00610508 -0.00024015
12.9737 -0.00600351 -0.000234155
13.0811 -0.0059043 -0.00022835
13.1887 -0.00580738 -0.000222726
13.2965 -0.00571268 -0.000217277
13.4044 -0.00562013 -0.000211997
13.5126 -0.00552967 -0.000206878
13.6209 -0.00544123 -0.000201915
13.7294 -0.00535475 -0.000197101
13.8382 -0.00527017 -0.000192431
13.9471 -0.00518744 -0.0001879
14.0562 -0.0051065 -0.000183503
14.1655 -0.0050273 -0.000179235
14.275 -0.00494978 -0.000175091
14.3848 -0.00487392 -0.000171066
14.4947 -0.00479964 -0.000167156
14.6049 -0.00472691 -0.000163358
14.7152 -0.00465569 -0.000159668
14.8258 -0.00458593 -0.00015608
14.9367 -0.0045176 -0.000152593
15.0477 -0.00445065 -0.000149202
15.159 -0.00438504 -0.000145905
15.2705 -0.00432074 -0.000142697
15.3823 -0.00425772 -0.000139576
15.4943 -0.00419593 -0.00013654
15.6066 -0.00413535 -0.000133584
15.7191 -0.00407595 -0.000130708
15.8319 -0.00401768 -0.000127907
15.9449 -0.00396053 -0.000125179
16.0582 -0.00390447 -0.000122523
16.1717 -0.00384946 -0.000119935
16.2856 -0.00379547 -0.000117414
16.3997 -0.00374249 -0.000114957
16.5141 -0.00369049 -0.000112563
16.6288 -0.00363944 -0.000110229
16.7437 -0.00358931 -0.000107954
16.859 -0.00354009 -0.000105735
16.9746 -0.00349176 -0.000103571
17.0905 -0.00344428 -0.000101461
17.2067 -0.00339764 -9.94017e-05
17.3232 -0.00335182 -9.73927e-05
17.4401 -0.0033068 -9.54322e-05
17.5572 -0.00326255 -9.35187e-05
17.6748 -0.00321907 -9.16509e-05
17.7926 -0.00317633 -8.98273e-05
17.9108 -0.00313431 -8.80467e-05
18.0294 -0.003093 -8.63077e-05
18.1483 -0.00305238 -8.46093e-05
18.2676 -0.00301244 -8.29501e-05
18.3873 -0.00297315 -8.1329e-05
18.5074 -0.0029345 -7.97449e-05
18.6278 -0.00289648 -7.81969e-05
18.7487 -0.00285907 -7.66837e-05
18.8699 -0.00282227 -7.52046e-05
18.9916 -0.00278604 -7.37583e-05
19.1137 -0.00275039 -7.23442e-05
19.2362 -0.0027153 -7.09612e-05
19.3592 -0.00268075 -6.96085e-05
19.4826 -0.00264673 -6.82852e-05
19.6065 -0.00261324 -6.69905e-05
19.7309 -0.00258025 -6.57237e-05
19.8557 -0.00254776 -6.44839e-05
19.9811 -0.00251576 -6.32704e-05
20.1069 -0.00248423 -6.20826e-05
20.2333 -0.00245317 -6.09197e-05
20.3602 -0.00242256 -5.9781e-05
20.4876 -0.00239239 -5.86659e-05
20.6156 -0.00236266 -5.75737e-05
20.7441 -0.00233335 -5.65039e-05
20.8732 -0.00230445 -5.54558e-05
21.0029 -0.00227597 -5.44289e-05
21.1332 -0.00224787 -5.34226e-05
21.2642 -0.00222017 -5.24363e-05
21.3958 -0.00219284 -5.14695e-05
21.528 -0.00216588 -5.05218e-05
21.6609 -0.00213928 -4.95925e-05
21.7945 -0.00211304 -4.86813e-05
21.9288 -0.00208714 -4.77876e-05
22.0639 -0.00206157 -4.6911e-05
22.1997 -0.00203634 -4.6051e-05
22.3363 -0.00201143 -4.52072e-05
22.4736 -0.00198683 -4.43792e-05
22.6118 -0.00196253 -4.35666e-05
22.7509 -0.00193854 -4.27689e-05
22.8908 -0.00191483 -4.19857e-05
23.0316 -0.00189142 -4.12167e-05
23.1733 -0.00186827 -4.04616e-05
23.316 -0.0018454 -3.97198e-05
23.4597 -0.00182279 -3.89911e-05
23.6044 -0.00180044 -3.82751e-05
23.7502 -0.00177834 -3.75715e-05
23.8971 -0.00175647 -3.68799e-05
24.0451 -0.00173485 -3.62001e-05
24.1944 -0.00171345 -3.55315e-05
24.3448 -0.00169227 -3.4874e-05
24.4966 -0.00167131 -3.42273e-05
24.6496 -0.00165056 -3.3591e-05
24.8041 -0.00163001 -3.29647e-05
24.9601 -0.00160964 -3.23483e-05
25.1175 -0.00158947 -3.17413e-05
25.2766 -0.00156947 -3.11435e-05
25.4373 -0.00154965 -3.05546e-05
25.5998 -0.00152999 -2.99743e-05
25.7641 -0.00151048 -2.94022e-05
25.9304 -0.00149112 -2.88381e-05
26.0988 -0.00147189 -2.82816e-05
26.2693 -0.0014528 -2.77324e-05
26.4421 -0.00143382 -2.71902e-05
26.6174 -0.00141495 -2.66546e-05
26.7954 -0.00139618 -2.61253e-05
26.9761 -0.00137749 -2.5602e-05
27.1598 -0.00135887 -2.50841e-05
27.3468 -0.0013403 -2.45713e-05
27.5373 -0.00132178 -2.40632e-05
27.7317 -0.00130328 -2.35593e-05
27.9302 -0.00128478 -2.30589e-05
28.1333 -0.00126625 -2.25615e-05
28.3415 -0.00124767 -2.20663e-05
28.5554 -0.00122901 -2.15726e-05
28.7758 -0.00121022 -2.10794e-05
29.0035 -0.00119125 -2.05854e-05
29.2396 -0.00117205 -2.00891e-05
29.4858 -0.00115252 -1.95887e-05
29.7441 -0.00113255 -1.90814e-05
30.0173 -0.00111199 -1.85636e-05
30.3101 -0.00109057 -1.80295e-05
30.6297 -0.00106789 -1.74695e-05
30.9905 -0.00104312 -1.68648e-05
31.4301 -0.00101409 -1.61652e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1QuantumOneLoop/GApTwoLoop.txt <==
-31.4301 -0.00101307 1.61326e-05
-30.9905 -0.00104204 1.68297e-05
-30.6297 -0.00106675 1.74323e-05
-30.3101 -0.00108938 1.79903e-05
-30.0173 -0.00111075 1.85225e-05
-29.7441 -0.00113128 1.90384e-05
-29.4858 -0.0011512 1.95438e-05
-29.2396 -0.00117068 2.00423e-05
-29.0035 -0.00118984 2.05366e-05
-28.7758 -0.00120876 2.10286e-05
-28.5554 -0.0012275 2.15199e-05
-28.3415 -0.00124612 2.20116e-05
-28.1333 -0.00126465 2.25047e-05
-27.9302 -0.00128313 2.3e-05
-27.7317 -0.00130159 2.34982e-05
-27.5373 -0.00132004 2.4e-05
-27.3468 -0.00133851 2.45059e-05
-27.1598 -0.00135703 2.50163e-05
-26.9761 -0.0013756 2.55319e-05
-26.7954 -0.00139424 2.60528e-05
-26.6174 -0.00141296 2.65797e-05
-26.4421 -0.00143177 2.71127e-05
-26.2693 -0.0014507 2.76523e-05
-26.0988 -0.00146974 2.81989e-05
-25.9304 -0.00148891 2.87526e-05
-25.7641 -0.00150821 2.9314e-05
-25.5998 -0.00152766 2.98832e-05
-25.4373 -0.00154726 3.04606e-05
-25.2766 -0.00156702 3.10465e-05
-25.1175 -0.00158696 3.16411e-05
-24.9601 -0.00160707 3.22449e-05
-24.8041 -0.00162736 3.2858e-05
-24.6496 -0.00164785 3.34809e-05
-24.4966 -0.00166853 3.41137e-05
-24.3448 -0.00168943 3.47569e-05
-24.1944 -0.00171053 3.54107e-05
-24.0451 -0.00173186 3.60754e-05
-23.8971 -0.00175341 3.67514e-05
-23.7502 -0.00177519 3.7439e-05
-23.6044 -0.00179722 3.81384e-05
-23.4597 -0.00181949 3.88502e-05
-23.316 -0.00184202 3.95744e-05
-23.1733 -0.0018648 4.03117e-05
-23.0316 -0.00188786 4.10622e-05
-22.8908 -0.00191119 4.18263e-05
-22.7509 -0.0019348 4.26045e-05
-22.6118 -0.00195871 4.33971e-05
-22.4736 -0.0019829 4.42045e-05
-22.3363 -0.00200741 4.5027e-05
-22.1997 -0.00203222 4.58652e-05
-22.0639 -0.00205735 4.67194e-05
-21.9288 -0.00208281 4.759e-05
-21.7945 -0.0021086 4.84775e-05
-21.6609 -0.00213474 4.93824e-05
-21.528 -0.00216122 5.03051e-05
-21.3958 -0.00218806 5.1246e-05
-21.2642 -0.00221527 5.22058e-05
-21.1332 -0.00224286 5.31848e-05
-21.0029 -0.00227082 5.41837e-05
-20.8732 -0.00229918 5.52029e-05
-20.7441 -0.00232795 5.6243e-05
-20.6156 -0.00235712 5.73046e-05
-20.4876 -0.00238671 5.83882e-05
-20.3602 -0.00241673 5.94945e-05
-20.2333 -0.0024472 6.06241e-05
-20.1069 -0.00247811 6.17776e-05
-19.9811 -0.00250948 6.29557e-05
-19.8557 -0.00254132 6.41591e-05
-19.7309 -0.00257365 6.53885e-05
-19.6065 -0.00260646 6.66445e-05
-19.4826 -0.00263979 6.79281e-05
-19.3592 -0.00267362 6.92398e-05
-19.2362 -0.00270799 7.05806e-05
-19.1137 -0.00274289 7.19512e-05
-18.9916 -0.00277835 7.33526e-05
-18.8699 -0.00281437 7.47855e-05
-18.7487 -0.00285098 7.6251e-05
-18.6278 -0.00288817 7.77498e-05
-18.5074 -0.00292597 7.92832e-05
-18.3873 -0.00296439 8.08519e-05
-18.2676 -0.00300345 8.24572e-05
-18.1483 -0.00304316 8.40999e-05
-18.0294 -0.00308353 8.57814e-05
-17.9108 -0.00312459 8.75026e-05
-17.7926 -0.00316635 8.92649e-05
-17.6748 -0.00320882 9.10695e-05
-17.5572 -0.00325202 9.29176e-05
-17.4401 -0.00329598 9.48105e-05
-17.3232 -0.00334071 9.67498e-05
-17.2067 -0.00338622 9.87367e-05
-17.0905 -0.00343255 0.000100773
-16.9746 -0.0034797 0.000102859
-16.859 -0.00352771 0.000104999
-16.7437 -0.00357658 0.000107192
-16.6288 -0.00362635 0.00010944
-16.5141 -0.00367703 0.000111746
-16.3997 -0.00372866 0.000114112
-16.2856 -0.00378125 0.000116538
-16.1717 -0.00383482 0.000119028
-16.0582 -0.00388942 0.000121583
-15.9449 -0.00394505 0.000124206
-15.8319 -0.00400175 0.000126898
-15.7191 -0.00405955 0.000129662
-15.6066 -0.00411848 0.0001325
-15.4943 -0.00417857 0.000135416
-15.3823 -0.00423984 0.000138411
-15.2705 -0.00430234 0.000141488
-15.159 -0.00436609 0.000144651
-15.0477 -0.00443113 0.000147901
-14.9367 -0.00449749 0.000151243
-14.8258 -0.00456522 0.000154679
-14.7152 -0.00463435 0.000158213
-14.6049 -0.00470491 0.000161848
-14.4947 -0.00477696 0.000165587
-14.3848 -0.00485054 0.000169436
-14.275 -0.00492568 0.000173397
-14.1655 -0.00500244 0.000177474
-14.0562 -0.00508085 0.000181673
-13.9471 -0.00516098 0.000185998
-13.8382 -0.00524287 0.000190452
-13.7294 -0.00532657 0.000195042
-13.6209 -0.00541215 0.000199772
-13.5126 -0.00549965 0.000204648
-13.4044 -0.00558913 0.000209676
-13.2965 -0.00568066 0.00021486
-13.1887 -0.0057743 0.000220208
-13.0811 -0.00587012 0.000225727
-12.9737 -0.00596818 0.000231422
-12.8664 -0.00606855 0.0002373
-12.7593 -0.00617132 0.00024337
-12.6524 -0.00627656 0.00024964
-12.5457 -0.00638435 0.000256116
-12.4391 -0.00649477 0.000262809
-12.3327 -0.00660791 0.000269726
-12.2265 -0.00672386 0.000276878
-12.1204 -0.00684272 0.000284275
-12.0144 -0.00696458 0.000291927
-11.9086 -0.00708955 0.000299844
-11.803 -0.00721773 0.00030804
-11.6975 -0.00734925 0.000316525
-11.5922 -0.0074842 0.000325314
-11.487 -0.00762273 0.000334419
-11.3819 -0.00776495 0.000343855
-11.277 -0.007911 0.000353637
-11.1722 -0.00806102 0.000363781
-11.0676 -0.00821515 0.000374304
-10.9631 -0.00837355 0.000385224
-10.8587 -0.00853638 0.000396559
-10.7545 -0.00870381 0.000408329
-10.6503 -0.008876 0.000420557
-10.5463 -0.00905315 0.000433263
-10.4425 -0.00923545 0.000446472
-10.3387 -0.00942311 0.000460208
-10.2351 -0.00961632 0.000474499
-10.1316 -0.00981533 0.000489373
-10.0282 -0.0100204 0.000504858
-9.92496 -0.0102317 0.000520989
-9.82181 -0.0104495 0.000537797
-9.71877 -0.0106741 0.00055532
-9.61583 -0.0109059 0.000573595
-9.51301 -0.011145 0.000592665
-9.4103 -0.0113918 0.000612571
-9.30769 -0.0116467 0.000633361
-9.20518 -0.01191 0.000655083
-9.10278 -0.0121821 0.000677793
-9.00048 -0.0124634 0.000701545
-8.89828 -0.0127542 0.000726402
-8.79618 -0.0130552 0.000752427
-8.69417 -0.0133666 0.000779691
-8.59226 -0.0136891 0.000808267
-8.49044 -0.0140231 0.000838238
-8.38872 -0.0143692 0.000869689
-8.28708 -0.0147281 0.000902712
-8.18554 -0.0151002 0.000937408
-8.08408 -0.0154864 0.000973886
-7.98271 -0.0158874 0.00101226
-7.88143 -0.0163038 0.00105266
-7.78023 -0.0167365 0.00109521
-7.67911 -0.0171865 0.00114007
-7.57807 -0.0176545 0.00118739
-7.47712 -0.0181416 0.00123736
-7.37624 -0.0186489 0.00129014
-7.27544 -0.0191776 0.00134596
-7.17471 -0.0197287 0.00140503
-7.07406 -0.0203037 0.0014676
-6.97348 -0.0209039 0.00153392
-6.87298 -0.0215309 0.0016043
-6.77254 -0.0221863 0.00167905
-6.67218 -0.0228718 0.00175851
-6.57188 -0.0235893 0.00184307
-6.47166 -0.024341 0.00193316
-6.37149 -0.0251289 0.00202924
-6.2714 -0.0259556 0.00213182
-6.17136 -0.0268236 0.00224148
-6.07139 -0.0277358 0.00235886
-5.97148 -0.0286953 0.00248464
-5.87163 -0.0297053 0.00261964
-5.77184 -0.0307697 0.00276472
-5.67211 -0.0318925 0.00292088
-5.57243 -0.033078 0.00308922
-5.47281 -0.0343311 0.00327102
-5.37325 -0.0356572 0.00346768
-5.27373 -0.0370621 0.00368085
-5.17427 -0.0385524 0.00391235
-5.07487 -0.0401352 0.00416435
-4.97551 -0.0418187 0.00443926
-4.8762 -0.0436116 0.00473997
-4.77694 -0.045524 0.00506977
-4.67772 -0.047567 0.00543261
-4.57855 -0.049753 0.00583308
-4.47943 -0.052096 0.00627674
-4.38035 -0.0546119 0.00677021
-4.28131 -0.0573184 0.00732159
-4.18232 -0.0602354 0.00794076
-4.08336 -0.0633854 0.00864001
-3.98445 -0.0667935 0.00943457
-3.88557 -0.0704876 0.0103437
-3.78673 -0.0744979 0.0113914
-3.68793 -0.0788567 0.0126081
-3.58916 -0.0835966 0.0140311
-3.49043 -0.0887486 0.0157057
-3.39173 -0.094339 0.0176831
-3.29307 -0.100387 0.0200166
-3.19443 -0.106904 0.0227536
-3.09583 -0.113905 0.0259257
-2.99725 -0.121423 0.0295441
-2.89871 -0.129539 0.0336106
-2.80019 -0.138392 0.038146
-2.7017 -0.148179 0.0432265
-2.60323 -0.159134 0.0490083
-2.50479 -0.1715 0.0557369
-2.40638 -0.185523 0.0637491
-2.30798 -0.201441 0.0734841
-2.20961 -0.219484 0.0855073
-2.11126 -0.239854 0.100554
-2.01293 -0.262678 0.119579
-1.91462 -0.287921 0.143819
-1.81632 -0.315234 0.174818
-1.71804 -0.343728 0.214386
-1.61978 -0.371714 0.264379
-1.52154 -0.396556 0.326222
-1.42331 -0.414964 0.400217
-1.32509 -0.424006 0.485123
-1.22689 -0.422602 0.57887
-1.12869 -0.412119 0.680841
-1.03051 -0.394727 0.794598
-0.932337 -0.369574 0.929143
-0.834173 -0.328002 1.09792
-0.736016 -0.247785 1.31517
-0.637867 -0.0861833 1.58657
-0.539723 0.222498 1.88663
-0.441585 0.741025 2.12255
-0.343451 1.44753 2.13142
-0.24532 2.17152 1.79441
-0.147191 2.70602 1.16645
-0.0490634 2.96821 0.399595
0.0490634 2.96821 -0.399595
0.147191 2.70602 -1.16645
0.24532 2.17152 -1.79441
0.343451 1.44753 -2.13142
0.441585 0.741025 -2.12255
0.539723 0.222498 -1.88663
0.637867 -0.0861833 -1.58657
0.736016 -0.247785 -1.31517
0.834173 -0.328002 -1.09792
0.932337 -0.369574 -0.929143
1.03051 -0.394727 -0.794598
1.12869 -0.412119 -0.680841
1.22689 -0.422602 -0.57887
1.32509 -0.424006 -0.485123
1.42331 -0.414964 -0.400217
1.52154 -0.396556 -0.326222
1.61978 -0.371714 -0.264379
1.71804 -0.343728 -0.214386
1.81632 -0.315234 -0.174818
1.91462 -0.287921 -0.143819
2.01293 -0.262678 -0.119579
2.11126 -0.239854 -0.100554
2.20961 -0.219484 -0.0855073
2.30798 -0.201441 -0.0734841
2.40638 -0.185523 -0.0637491
2.50479 -0.1715 -0.0557369
2.60323 -0.159134 -0.0490083
2.7017 -0.148179 -0.0432265
2.80019 -0.138392 -0.038146
2.89871 -0.129539 -0.0336106
2.99725 -0.121423 -0.0295441
3.09583 -0.113905 -0.0259257
3.19443 -0.106904 -0.0227536
3.29307 -0.100387 -0.0200166
3.39173 -0.094339 -0.0176831
3.49043 -0.0887486 -0.0157057
3.58916 -0.0835966 -0.0140311
3.68793 -0.0788567 -0.0126081
3.78673 -0.0744979 -0.0113914
3.88557 -0.0704876 -0.0103437
3.98445 -0.0667935 -0.00943457
4.08336 -0.0633854 -0.00864001
4.18232 -0.0602354 -0.00794076
4.28131 -0.0573184 -0.00732159
4.38035 -0.0546119 -0.00677021
4.47943 -0.052096 -0.00627674
4.57855 -0.049753 -0.00583308
4.67772 -0.047567 -0.00543261
4.77694 -0.045524 -0.00506977
4.8762 -0.0436116 -0.00473997
4.97551 -0.0418187 -0.00443926
5.07487 -0.0401352 -0.00416435
5.17427 -0.0385524 -0.00391235
5.27373 -0.0370621 -0.00368085
5.37325 -0.0356572 -0.00346768
5.47281 -0.0343311 -0.00327102
5.57243 -0.033078 -0.00308922
5.67211 -0.0318925 -0.00292088
5.77184 -0.0307697 -0.00276472
5.87163 -0.0297053 -0.00261964
5.97148 -0.0286953 -0.00248464
6.07139 -0.0277358 -0.00235886
6.17136 -0.0268236 -0.00224148
6.2714 -0.0259556 -0.00213182
6.37149 -0.0251289 -0.00202924
6.47166 -0.024341 -0.00193316
6.57188 -0.0235893 -0.00184307
6.67218 -0.0228718 -0.00175851
6.77254 -0.0221863 -0.00167905
6.87298 -0.0215309 -0.0016043
6.97348 -0.0209039 -0.00153392
7.07406 -0.0203037 -0.0014676
7.17471 -0.0197287 -0.00140503
7.27544 -0.0191776 -0.00134596
7.37624 -0.0186489 -0.00129014
7.47712 -0.0181416 -0.00123736
7.57807 -0.0176545 -0.00118739
7.67911 -0.0171865 -0.00114007
7.78023 -0.0167365 -0.00109521
7.88143 -0.0163038 -0.00105266
7.98271 -0.0158874 -0.00101226
8.08408 -0.0154864 -0.000973886
8.18554 -0.0151002 -0.000937408
8.28708 -0.0147281 -0.000902712
8.38872 -0.0143692 -0.000869689
8.49044 -0.0140231 -0.000838238
8.59226 -0.0136891 -0.000808267
8.69417 -0.0133666 -0.000779691
8.79618 -0.0130552 -0.000752427
8.89828 -0.0127542 -0.000726402
9.00048 -0.0124634 -0.000701545
9.10278 -0.0121821 -0.000677793
9.20518 -0.01191 -0.000655083
9.30769 -0.0116467 -0.000633361
9.4103 -0.0113918 -0.000612571
9.51301 -0.011145 -0.000592665
9.61583 -0.0109059 -0.000573595
9.71877 -0.0106741 -0.00055532
9.82181 -0.0104495 -0.000537797
9.92496 -0.0102317 -0.000520989
10.0282 -0.0100204 -0.000504858
10.1316 -0.00981533 -0.000489373
10.2351 -0.00961632 -0.000474499
10.3387 -0.00942311 -0.000460208
10.4425 -0.00923545 -0.000446472
10.5463 -0.00905315 -0.000433263
10.6503 -0.008876 -0.000420557
10.7545 -0.00870381 -0.000408329
10.8587 -0.00853638 -0.000396559
10.9631 -0.00837355 -0.000385224
11.0676 -0.00821515 -0.000374304
11.1722 -0.00806102 -0.000363781
11.277 -0.007911 -0.000353637
11.3819 -0.00776495 -0.000343855
11.487 -0.00762273 -0.000334419
11.5922 -0.0074842 -0.000325314
11.6975 -0.00734925 -0.000316525
11.803 -0.00721773 -0.00030804
11.9086 -0.00708955 -0.000299844
12.0144 -0.00696458 -0.000291927
12.1204 -0.00684272 -0.000284275
12.2265 -0.00672386 -0.000276878
12.3327 -0.00660791 -0.000269726
12.4391 -0.00649477 -0.000262809
12.5457 -0.00638435 -0.000256116
12.6524 -0.00627656 -0.00024964
12.7593 -0.00617132 -0.00024337
12.8664 -0.00606855 -0.0002373
12.9737 -0.00596818 -0.000231422
13.0811 -0.00587012 -0.000225727
13.1887 -0.0057743 -0.000220208
13.2965 -0.00568066 -0.00021486
13.4044 -0.00558913 -0.000209676
13.5126 -0.00549965 -0.000204648
13.6209 -0.00541215 -0.000199772
13.7294 -0.00532657 -0.000195042
13.8382 -0.00524287 -0.000190452
13.9471 -0.00516098 -0.000185998
14.0562 -0.00508085 -0.000181673
14.1655 -0.00500244 -0.000177474
14.275 -0.00492568 -0.000173397
14.3848 -0.00485054 -0.000169436
14.4947 -0.00477696 -0.000165587
14.6049 -0.00470491 -0.000161848
14.7152 -0.00463435 -0.000158213
14.8258 -0.00456522 -0.000154679
14.9367 -0.00449749 -0.000151243
15.0477 -0.00443113 -0.000147901
15.159 -0.00436609 -0.000144651
15.2705 -0.00430234 -0.000141488
15.3823 -0.00423984 -0.000138411
15.4943 -0.00417857 -0.000135416
15.6066 -0.00411848 -0.0001325
15.7191 -0.00405955 -0.000129662
15.8319 -0.00400175 -0.000126898
15.9449 -0.00394505 -0.000124206
16.0582 -0.00388942 -0.000121583
16.1717 -0.00383482 -0.000119028
16.2856 -0.00378125 -0.000116538
16.3997 -0.00372866 -0.000114112
16.5141 -0.00367703 -0.000111746
16.6288 -0.00362635 -0.00010944
16.7437 -0.00357658 -0.000107192
16.859 -0.00352771 -0.000104999
16.9746 -0.0034797 -0.000102859
17.0905 -0.00343255 -0.000100773
17.2067 -0.00338622 -9.87367e-05
17.3232 -0.00334071 -9.67498e-05
17.4401 -0.00329598 -9.48105e-05
17.5572 -0.00325202 -9.29176e-05
17.6748 -0.00320882 -9.10695e-05
17.7926 -0.00316635 -8.92649e-05
17.9108 -0.00312459 -8.75026e-05
18.0294 -0.00308353 -8.57814e-05
18.1483 -0.00304316 -8.40999e-05
18.2676 -0.00300345 -8.24572e-05
18.3873 -0.00296439 -8.08519e-05
18.5074 -0.00292597 -7.92832e-05
18.6278 -0.00288817 -7.77498e-05
18.7487 -0.00285098 -7.6251e-05
18.8699 -0.00281437 -7.47855e-05
18.9916 -0.00277835 -7.33526e-05
19.1137 -0.00274289 -7.19512e-05
19.2362 -0.00270799 -7.05806e-05
19.3592 -0.00267362 -6.92398e-05
19.4826 -0.00263979 -6.79281e-05
19.6065 -0.00260646 -6.66445e-05
19.7309 -0.00257365 -6.53885e-05
19.8557 -0.00254132 -6.41591e-05
19.9811 -0.00250948 -6.29557e-05
20.1069 -0.00247811 -6.17776e-05
20.2333 -0.0024472 -6.06241e-05
20.3602 -0.00241673 -5.94945e-05
20.4876 -0.00238671 -5.83882e-05
20.6156 -0.00235712 -5.73046e-05
20.7441 -0.00232795 -5.6243e-05
20.8732 -0.00229918 -5.52029e-05
21.0029 -0.00227082 -5.41837e-05
21.1332 -0.00224286 -5.31848e-05
21.2642 -0.00221527 -5.22058e-05
21.3958 -0.00218806 -5.1246e-05
21.528 -0.00216122 -5.03051e-05
21.6609 -0.00213474 -4.93824e-05
21.7945 -0.0021086 -4.84775e-05
21.9288 -0.00208281 -4.759e-05
22.0639 -0.00205735 -4.67194e-05
22.1997 -0.00203222 -4.58652e-05
22.3363 -0.00200741 -4.5027e-05
22.4736 -0.0019829 -4.42045e-05
22.6118 -0.00195871 -4.33971e-05
22.7509 -0.0019348 -4.26045e-05
22.8908 -0.00191119 -4.18263e-05
23.0316 -0.00188786 -4.10622e-05
23.1733 -0.0018648 -4.03117e-05
23.316 -0.00184202 -3.95744e-05
23.4597 -0.00181949 -3.88502e-05
23.6044 -0.00179722 -3.81384e-05
23.7502 -0.00177519 -3.7439e-05
23.8971 -0.00175341 -3.67514e-05
24.0451 -0.00173186 -3.60754e-05
24.1944 -0.00171053 -3.54107e-05
24.3448 -0.00168943 -3.47569e-05
24.4966 -0.00166853 -3.41137e-05
24.6496 -0.00164785 -3.34809e-05
24.8041 -0.00162736 -3.2858e-05
24.9601 -0.00160707 -3.22449e-05
25.1175 -0.00158696 -3.16411e-05
25.2766 -0.00156702 -3.10465e-05
25.4373 -0.00154726 -3.04606e-05
25.5998 -0.00152766 -2.98832e-05
25.7641 -0.00150821 -2.9314e-05
25.9304 -0.00148891 -2.87526e-05
26.0988 -0.00146974 -2.81989e-05
26.2693 -0.0014507 -2.76523e-05
26.4421 -0.00143177 -2.71127e-05
26.6174 -0.00141296 -2.65797e-05
26.7954 -0.00139424 -2.60528e-05
26.9761 -0.0013756 -2.55319e-05
27.1598 -0.00135703 -2.50163e-05
27.3468 -0.00133851 -2.45059e-05
27.5373 -0.00132004 -2.4e-05
27.7317 -0.00130159 -2.34982e-05
27.9302 -0.00128313 -2.3e-05
28.1333 -0.00126465 -2.25047e-05
28.3415 -0.00124612 -2.20116e-05
28.5554 -0.0012275 -2.15199e-05
28.7758 -0.00120876 -2.10286e-05
29.0035 -0.00118984 -2.05366e-05
29.2396 -0.00117068 -2.00423e-05
29.4858 -0.0011512 -1.95438e-05
29.7441 -0.00113128 -1.90384e-05
30.0173 -0.00111075 -1.85225e-05
30.3101 -0.00108938 -1.79903e-05
30.6297 -0.00106675 -1.74323e-05
30.9905 -0.00104204 -1.68297e-05
31.4301 -0.00101307 -1.61326e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1QuantumOneLoop/GAp_FRG.txt <==
-31.4301 -0.00101371 1.6153e-05
-30.9905 -0.00104271 1.68517e-05
-30.6297 -0.00106746 1.74556e-05
-30.3101 -0.00109013 1.80148e-05
-30.0173 -0.00111152 1.85482e-05
-29.7441 -0.00113207 1.90653e-05
-29.4858 -0.00115202 1.95719e-05
-29.2396 -0.00117154 2.00716e-05
-29.0035 -0.00119073 2.05671e-05
-28.7758 -0.00120967 2.10604e-05
-28.5554 -0.00122845 2.15529e-05
-28.3415 -0.00124709 2.20458e-05
-28.1333 -0.00126565 2.25402e-05
-27.9302 -0.00128416 2.30368e-05
-27.7317 -0.00130264 2.35364e-05
-27.5373 -0.00132113 2.40396e-05
-27.3468 -0.00133963 2.45468e-05
-27.1598 -0.00135818 2.50587e-05
-26.9761 -0.00137678 2.55757e-05
-26.7954 -0.00139545 2.60982e-05
-26.6174 -0.0014142 2.66266e-05
-26.4421 -0.00143305 2.71612e-05
-26.2693 -0.00145201 2.77024e-05
-26.0988 -0.00147109 2.82506e-05
-25.9304 -0.00149029 2.88061e-05
-25.7641 -0.00150963 2.93692e-05
-25.5998 -0.00152911 2.99402e-05
-25.4373 -0.00154875 3.05194e-05
-25.2766 -0.00156856 3.11072e-05
-25.1175 -0.00158853 3.17038e-05
-24.9601 -0.00160868 3.23096e-05
-24.8041 -0.00162902 3.29248e-05
-24.6496 -0.00164954 3.35498e-05
-24.4966 -0.00167027 3.41848e-05
-24.3448 -0.00169121 3.48302e-05
-24.1944 -0.00171236 3.54863e-05
-24.0451 -0.00173373 3.61534e-05
-23.8971 -0.00175533 3.68318e-05
-23.7502 -0.00177716 3.75219e-05
-23.6044 -0.00179923 3.8224e-05
-23.4597 -0.00182156 3.89383e-05
-23.316 -0.00184413 3.96654e-05
-23.1733 -0.00186697 4.04054e-05
-23.0316 -0.00189008 4.11589e-05
-22.8908 -0.00191347 4.1926e-05
-22.7509 -0.00193714 4.27073e-05
-22.6118 -0.0019611 4.35031e-05
-22.4736 -0.00198536 4.43138e-05
-22.3363 -0.00200992 4.51398e-05
-22.1997 -0.0020348 4.59814e-05
-22.0639 -0.00205999 4.68392e-05
-21.9288 -0.00208552 4.77136e-05
-21.7945 -0.00211138 4.8605e-05
-21.6609 -0.00213758 4.95138e-05
-21.528 -0.00216413 5.04406e-05
-21.3958 -0.00219105 5.13858e-05
-21.2642 -0.00221833 5.235e-05
-21.1332 -0.00224599 5.33336e-05
-21.0029 -0.00227404 5.43371e-05
-20.8732 -0.00230248 5.53611e-05
-20.7441 -0.00233133 5.64062e-05
-20.6156 -0.00236058 5.7473e-05
-20.4876 -0.00239026 5.85619e-05
-20.3602 -0.00242038 5.96737e-05
-20.2333 -0.00245093 6.0809e-05
-20.1069 -0.00248194 6.19684e-05
-19.9811 -0.00251341 6.31526e-05
-19.8557 -0.00254535 6.43623e-05
-19.7309 -0.00257778 6.55982e-05
-19.6065 -0.0026107 6.6861e-05
-19.4826 -0.00264413 6.81515e-05
-19.3592 -0.00267808 6.94704e-05
-19.2362 -0.00271256 7.08187e-05
-19.1137 -0.00274758 7.2197e-05
-18.9916 -0.00278316 7.36064e-05
-18.8699 -0.00281931 7.50477e-05
-18.7487 -0.00285604 7.65217e-05
-18.6278 -0.00289337 7.80295e-05
-18.5074 -0.00293131 7.95721e-05
-18.3873 -0.00296987 8.11504e-05
-18.2676 -0.00300907 8.27656e-05
-18.1483 -0.00304893 8.44186e-05
-18.0294 -0.00308946 8.61107e-05
-17.9108 -0.00313067 8.78431e-05
-17.7926 -0.00317259 8.96168e-05
-17.6748 -0.00321523 9.14333e-05
-17.5572 -0.00325861 9.32937e-05
-17.4401 -0.00330275 9.51995e-05
-17.3232 -0.00334766 9.71521e-05
-17.2067 -0.00339337 9.91528e-05
-17.0905 -0.00343989 0.000101203
-16.9746 -0.00348724 0.000103305
-16.859 -0.00353546 0.000105459
-16.7437 -0.00358455 0.000107669
-16.6288 -0.00363454 0.000109934
-16.5141 -0.00368545 0.000112257
-16.3997 -0.00373731 0.000114641
-16.2856 -0.00379015 0.000117086
-16.1717 -0.00384398 0.000119596
-16.0582 -0.00389883 0.000122171
-15.9449 -0.00395474 0.000124815
-15.8319 -0.00401172 0.000127529
-15.7191 -0.00406981 0.000130316
-15.6066 -0.00412904 0.000133179
-15.4943 -0.00418943 0.000136119
-15.3823 -0.00425103 0.00013914
-15.2705 -0.00431385 0.000142245
-15.159 -0.00437795 0.000145435
-15.0477 -0.00444334 0.000148715
-14.9367 -0.00451007 0.000152088
-14.8258 -0.00457818 0.000155556
-14.7152 -0.0046477 0.000159123
-14.6049 -0.00471868 0.000162793
-14.4947 -0.00479115 0.000166569
-14.3848 -0.00486517 0.000170456
-14.275 -0.00494076 0.000174457
-14.1655 -0.00501799 0.000178576
-14.0562 -0.0050969 0.000182819
-13.9471 -0.00517753 0.000187189
-13.8382 -0.00525995 0.000191691
-13.7294 -0.0053442 0.000196331
-13.6209 -0.00543034 0.000201113
-13.5126 -0.00551843 0.000206044
-13.4044 -0.00560853 0.000211129
-13.2965 -0.0057007 0.000216374
-13.1887 -0.005795 0.000221785
-13.0811 -0.00589151 0.000227369
-12.9737 -0.00599029 0.000233133
-12.8664 -0.00609141 0.000239085
-12.7593 -0.00619496 0.000245231
-12.6524 -0.00630101 0.00025158
-12.5457 -0.00640964 0.000258141
-12.4391 -0.00652094 0.000264922
-12.3327 -0.00663499 0.000271933
-12.2265 -0.0067519 0.000279183
-12.1204 -0.00687175 0.000286682
-12.0144 -0.00699465 0.000294442
-11.9086 -0.0071207 0.000302474
-11.803 -0.00725002 0.000310789
-11.6975 -0.00738272 0.000319401
-11.5922 -0.00751891 0.000328323
-11.487 -0.00765872 0.000337569
-11.3819 -0.00780229 0.000347154
-11.277 -0.00794975 0.000357092
-11.1722 -0.00810125 0.000367402
-11.0676 -0.00825692 0.0003781
-10.9631 -0.00841694 0.000389204
-10.8587 -0.00858146 0.000400735
-10.7545 -0.00875066 0.000412713
-10.6503 -0.00892472 0.000425159
-10.5463 -0.00910382 0.000438098
-10.4425 -0.00928817 0.000451553
-10.3387 -0.00947798 0.00046555
-10.2351 -0.00967345 0.000480118
-10.1316 -0.00987483 0.000495285
-10.0282 -0.0100824 0.000511083
-9.92496 -0.0102963 0.000527545
-9.82181 -0.0105169 0.000544707
-9.71877 -0.0107444 0.000562605
-9.61583 -0.0109792 0.00058128
-9.51301 -0.0112215 0.000600775
-9.4103 -0.0114718 0.000621135
-9.30769 -0.0117303 0.00064241
-9.20518 -0.0119974 0.00066465
-9.10278 -0.0122734 0.000687912
-9.00048 -0.0125589 0.000712255
-8.89828 -0.0128543 0.000737743
-8.79618 -0.01316 0.000764445
-8.69417 -0.0134764 0.000792434
-8.59226 -0.0138042 0.000821788
-8.49044 -0.0141438 0.000852593
-8.38872 -0.0144959 0.000884939
-8.28708 -0.0148611 0.000918926
-8.18554 -0.01524 0.000954657
-8.08408 -0.0156334 0.00099225
-7.98271 -0.0160419 0.00103183
-7.88143 -0.0164665 0.00107352
-7.78023 -0.0169078 0.00111747
-7.67911 -0.017367 0.00116385
-7.57807 -0.0178449 0.00121281
-7.47712 -0.0183425 0.00126455
-7.37624 -0.0188611 0.00131926
-7.27544 -0.0194017 0.00137716
-7.17471 -0.0199657 0.0014385
-7.07406 -0.0205545 0.00150353
-6.97348 -0.0211695 0.00157254
-6.87298 -0.0218124 0.00164585
-6.77254 -0.0224849 0.0017238
-6.67218 -0.0231888 0.00180676
-6.57188 -0.0239262 0.00189515
-6.47166 -0.0246993 0.00198945
-6.37149 -0.0255103 0.00209014
-6.2714 -0.026362 0.0021978
-6.17136 -0.0272571 0.00231306
-6.07139 -0.0281986 0.00243661
-5.97148 -0.0291899 0.00256922
-5.87163 -0.0302345 0.00271178
-5.77184 -0.0313366 0.00286526
-5.67211 -0.0325003 0.00303077
-5.57243 -0.0337306 0.00320954
-5.47281 -0.0350327 0.00340299
-5.37325 -0.0364123 0.00361274
-5.27373 -0.037876 0.00384062
-5.17427 -0.0394308 0.00408874
-5.07487 -0.0410846 0.00435957
-4.97551 -0.0428462 0.00465593
-4.8762 -0.0447253 0.00498117
-4.77694 -0.0467327 0.00533918
-4.67772 -0.0488807 0.0057346
-4.57855 -0.0511827 0.00617294
-4.47943 -0.0536537 0.0066608
-4.38035 -0.0563104 0.00720608
-4.28131 -0.0591711 0.00781828
-4.18232 -0.0622559 0.00850869
-4.08336 -0.0655864 0.0092906
-3.98445 -0.0691856 0.010179
-3.88557 -0.0730781 0.01119
-3.78673 -0.0772907 0.0123393
-3.68793 -0.0818548 0.013641
-3.58916 -0.0868118 0.0151072
-3.49043 -0.0922176 0.0167517
-3.39173 -0.0981466 0.0185962
-3.29307 -0.104691 0.0206771
-3.19443 -0.11196 0.0230509
-3.09583 -0.120076 0.0257959
-2.99725 -0.129178 0.0290143
-2.89871 -0.139428 0.0328357
-2.80019 -0.151017 0.0374259
-2.7017 -0.164175 0.0430005
-2.60323 -0.179181 0.0498463
-2.50479 -0.196375 0.0583537
-2.40638 -0.216171 0.0690634
-2.30798 -0.239064 0.0827402
-2.20961 -0.265632 0.100484
-2.11126 -0.296505 0.123905
-2.01293 -0.332278 0.155395
-1.91462 -0.373262 0.198551
-1.81632 -0.418873 0.258775
-1.71804 -0.466232 0.343988
-1.61978 -0.507191 0.464855
-1.52154 -0.522995 0.632443
-1.42331 -0.478353 0.848428
-1.32509 -0.325826 1.08353
-1.22689 -0.0412584 1.25905
-1.12869 0.32018 1.28107
-1.03051 0.636089 1.13305
-0.932337 0.824329 0.898045
-0.834173 0.893897 0.668041
-0.736016 0.893371 0.484025
-0.637867 0.86287 0.34843
-0.539723 0.824583 0.250566
-0.441585 0.788577 0.179057
-0.343451 0.758769 0.125128
-0.24532 0.736377 0.0825704
-0.147191 0.721576 0.0470236
-0.0490634 0.714235 0.0152736
0.0490634 0.714235 -0.0152736
0.147191 0.721576 -0.0470236
0.24532 0.736377 -0.0825704
0.343451 0.758769 -0.125128
0.441585 0.788577 -0.179057
0.539723 0.824583 -0.250566
0.637867 0.86287 -0.34843
0.736016 0.893371 -0.484025
0.834173 0.893897 -0.668041
0.932337 0.824329 -0.898045
1.03051 0.636089 -1.13305
1.12869 0.32018 -1.28107
1.22689 -0.0412584 -1.25905
1.32509 -0.325826 -1.08353
1.42331 -0.478353 -0.848428
1.52154 -0.522995 -0.632443
1.61978 -0.507191 -0.464855
1.71804 -0.466232 -0.343988
1.81632 -0.418873 -0.258775
1.91462 -0.373262 -0.198551
2.01293 -0.332278 -0.155395
2.11126 -0.296505 -0.123905
2.20961 -0.265632 -0.100484
2.30798 -0.239064 -0.0827402
2.40638 -0.216171 -0.0690634
2.50479 -0.196375 -0.0583537
2.60323 -0.179181 -0.0498463
2.7017 -0.164175 -0.0430005
2.80019 -0.151017 -0.0374259
2.89871 -0.139428 -0.0328357
2.99725 -0.129178 -0.0290143
3.09583 -0.120076 -0.0257959
3.19443 -0.11196 -0.0230509
3.29307 -0.104691 -0.0206771
3.39173 -0.0981466 -0.0185962
3.49043 -0.0922176 -0.0167517
3.58916 -0.0868118 -0.0151072
3.68793 -0.0818548 -0.013641
3.78673 -0.0772907 -0.0123393
3.88557 -0.0730781 -0.01119
3.98445 -0.0691856 -0.010179
4.08336 -0.0655864 -0.0092906
4.18232 -0.0622559 -0.00850869
4.28131 -0.0591711 -0.00781828
4.38035 -0.0563104 -0.00720608
4.47943 -0.0536537 -0.0066608
4.57855 -0.0511827 -0.00617294
4.67772 -0.0488807 -0.0057346
4.77694 -0.0467327 -0.00533918
4.8762 -0.0447253 -0.00498117
4.97551 -0.0428462 -0.00465593
5.07487 -0.0410846 -0.00435957
5.17427 -0.0394308 -0.00408874
5.27373 -0.037876 -0.00384062
5.37325 -0.0364123 -0.00361274
5.47281 -0.0350327 -0.00340299
5.57243 -0.0337306 -0.00320954
5.67211 -0.0325003 -0.00303077
5.77184 -0.0313366 -0.00286526
5.87163 -0.0302345 -0.00271178
5.97148 -0.0291899 -0.00256922
6.07139 -0.0281986 -0.00243661
6.17136 -0.0272571 -0.00231306
6.2714 -0.026362 -0.0021978
6.37149 -0.0255103 -0.00209014
6.47166 -0.0246993 -0.00198945
6.57188 -0.0239262 -0.00189515
6.67218 -0.0231888 -0.00180676
6.77254 -0.0224849 -0.0017238
6.87298 -0.0218124 -0.00164585
6.97348 -0.0211695 -0.00157254
7.07406 -0.0205545 -0.00150353
7.17471 -0.0199657 -0.0014385
7.27544 -0.0194017 -0.00137716
7.37624 -0.0188611 -0.00131926
7.47712 -0.0183425 -0.00126455
7.57807 -0.0178449 -0.00121281
7.67911 -0.017367 -0.00116385
7.78023 -0.0169078 -0.00111747
7.88143 -0.0164665 -0.00107352
7.98271 -0.0160419 -0.00103183
8.08408 -0.0156334 -0.00099225
8.18554 -0.01524 -0.000954657
8.28708 -0.0148611 -0.000918926
8.38872 -0.0144959 -0.000884939
8.49044 -0.0141438 -0.000852593
8.59226 -0.0138042 -0.000821788
8.69417 -0.0134764 -0.000792434
8.79618 -0.01316 -0.000764445
8.89828 -0.0128543 -0.000737743
9.00048 -0.0125589 -0.000712255
9.10278 -0.0122734 -0.000687912
9.20518 -0.0119974 -0.00066465
9.30769 -0.0117303 -0.00064241
9.4103 -0.0114718 -0.000621135
9.51301 -0.0112215 -0.000600775
9.61583 -0.0109792 -0.00058128
9.71877 -0.0107444 -0.000562605
9.82181 -0.0105169 -0.000544707
9.92496 -0.0102963 -0.000527545
10.0282 -0.0100824 -0.000511083
10.1316 -0.00987483 -0.000495285
10.2351 -0.00967345 -0.000480118
10.3387 -0.00947798 -0.00046555
10.4425 -0.00928817 -0.000451553
10.5463 -0.00910382 -0.000438098
10.6503 -0.00892472 -0.000425159
10.7545 -0.00875066 -0.000412713
10.8587 -0.00858146 -0.000400735
10.9631 -0.00841694 -0.000389204
11.0676 -0.00825692 -0.0003781
11.1722 -0.00810125 -0.000367402
11.277 -0.00794975 -0.000357092
11.3819 -0.00780229 -0.000347154
11.487 -0.00765872 -0.000337569
11.5922 -0.00751891 -0.000328323
11.6975 -0.00738272 -0.000319401
11.803 -0.00725002 -0.000310789
11.9086 -0.0071207 -0.000302474
12.0144 -0.00699465 -0.000294442
12.1204 -0.00687175 -0.000286682
12.2265 -0.0067519 -0.000279183
12.3327 -0.00663499 -0.000271933
12.4391 -0.00652094 -0.000264922
12.5457 -0.00640964 -0.000258141
12.6524 -0.00630101 -0.00025158
12.7593 -0.00619496 -0.000245231
12.8664 -0.00609141 -0.000239085
12.9737 -0.00599029 -0.000233133
13.0811 -0.00589151 -0.000227369
13.1887 -0.005795 -0.000221785
13.2965 -0.0057007 -0.000216374
13.4044 -0.00560853 -0.000211129
13.5126 -0.00551843 -0.000206044
13.6209 -0.00543034 -0.000201113
13.7294 -0.0053442 -0.000196331
13.8382 -0.00525995 -0.000191691
13.9471 -0.00517753 -0.000187189
14.0562 -0.0050969 -0.000182819
14.1655 -0.00501799 -0.000178576
14.275 -0.00494076 -0.000174457
14.3848 -0.00486517 -0.000170456
14.4947 -0.00479115 -0.000166569
14.6049 -0.00471868 -0.000162793
14.7152 -0.0046477 -0.000159123
14.8258 -0.00457818 -0.000155556
14.9367 -0.00451007 -0.000152088
15.0477 -0.00444334 -0.000148715
15.159 -0.00437795 -0.000145435
15.2705 -0.00431385 -0.000142245
15.3823 -0.00425103 -0.00013914
15.4943 -0.00418943 -0.000136119
15.6066 -0.00412904 -0.000133179
15.7191 -0.00406981 -0.000130316
15.8319 -0.00401172 -0.000127529
15.9449 -0.00395474 -0.000124815
16.0582 -0.00389883 -0.000122171
16.1717 -0.00384398 -0.000119596
16.2856 -0.00379015 -0.000117086
16.3997 -0.00373731 -0.000114641
16.5141 -0.00368545 -0.000112257
16.6288 -0.00363454 -0.000109934
16.7437 -0.00358455 -0.000107669
16.859 -0.00353546 -0.000105459
16.9746 -0.00348724 -0.000103305
17.0905 -0.00343989 -0.000101203
17.2067 -0.00339337 -9.91528e-05
17.3232 -0.00334766 -9.71521e-05
17.4401 -0.00330275 -9.51995e-05
17.5572 -0.00325861 -9.32937e-05
17.6748 -0.00321523 -9.14333e-05
17.7926 -0.00317259 -8.96168e-05
17.9108 -0.00313067 -8.78431e-05
18.0294 -0.00308946 -8.61107e-05
18.1483 -0.00304893 -8.44186e-05
18.2676 -0.00300907 -8.27656e-05
18.3873 -0.00296987 -8.11504e-05
18.5074 -0.00293131 -7.95721e-05
18.6278 -0.00289337 -7.80295e-05
18.7487 -0.00285604 -7.65217e-05
18.8699 -0.00281931 -7.50477e-05
18.9916 -0.00278316 -7.36064e-05
19.1137 -0.00274758 -7.2197e-05
19.2362 -0.00271256 -7.08187e-05
19.3592 -0.00267808 -6.94704e-05
19.4826 -0.00264413 -6.81515e-05
19.6065 -0.0026107 -6.6861e-05
19.7309 -0.00257778 -6.55982e-05
19.8557 -0.00254535 -6.43623e-05
19.9811 -0.00251341 -6.31526e-05
20.1069 -0.00248194 -6.19684e-05
20.2333 -0.00245093 -6.0809e-05
20.3602 -0.00242038 -5.96737e-05
20.4876 -0.00239026 -5.85619e-05
20.6156 -0.00236058 -5.7473e-05
20.7441 -0.00233133 -5.64062e-05
20.8732 -0.00230248 -5.53611e-05
21.0029 -0.00227404 -5.43371e-05
21.1332 -0.00224599 -5.33336e-05
21.2642 -0.00221833 -5.235e-05
21.3958 -0.00219105 -5.13858e-05
21.528 -0.00216413 -5.04406e-05
21.6609 -0.00213758 -4.95138e-05
21.7945 -0.00211138 -4.8605e-05
21.9288 -0.00208552 -4.77136e-05
22.0639 -0.00205999 -4.68392e-05
22.1997 -0.0020348 -4.59814e-05
22.3363 -0.00200992 -4.51398e-05
22.4736 -0.00198536 -4.43138e-05
22.6118 -0.0019611 -4.35031e-05
22.7509 -0.00193714 -4.27073e-05
22.8908 -0.00191347 -4.1926e-05
23.0316 -0.00189008 -4.11589e-05
23.1733 -0.00186697 -4.04054e-05
23.316 -0.00184413 -3.96654e-05
23.4597 -0.00182156 -3.89383e-05
23.6044 -0.00179923 -3.8224e-05
23.7502 -0.00177716 -3.75219e-05
23.8971 -0.00175533 -3.68318e-05
24.0451 -0.00173373 -3.61534e-05
24.1944 -0.00171236 -3.54863e-05
24.3448 -0.00169121 -3.48302e-05
24.4966 -0.00167027 -3.41848e-05
24.6496 -0.00164954 -3.35498e-05
24.8041 -0.00162902 -3.29248e-05
24.9601 -0.00160868 -3.23096e-05
25.1175 -0.00158853 -3.17038e-05
25.2766 -0.00156856 -3.11072e-05
25.4373 -0.00154875 -3.05194e-05
25.5998 -0.00152911 -2.99402e-05
25.7641 -0.00150963 -2.93692e-05
25.9304 -0.00149029 -2.88061e-05
26.0988 -0.00147109 -2.82506e-05
26.2693 -0.00145201 -2.77024e-05
26.4421 -0.00143305 -2.71612e-05
26.6174 -0.0014142 -2.66266e-05
26.7954 -0.00139545 -2.60982e-05
26.9761 -0.00137678 -2.55757e-05
27.1598 -0.00135818 -2.50587e-05
27.3468 -0.00133963 -2.45468e-05
27.5373 -0.00132113 -2.40396e-05
27.7317 -0.00130264 -2.35364e-05
27.9302 -0.00128416 -2.30368e-05
28.1333 -0.00126565 -2.25402e-05
28.3415 -0.00124709 -2.20458e-05
28.5554 -0.00122845 -2.15529e-05
28.7758 -0.00120967 -2.10604e-05
29.0035 -0.00119073 -2.05671e-05
29.2396 -0.00117154 -2.00716e-05
29.4858 -0.00115202 -1.95719e-05
29.7441 -0.00113207 -1.90653e-05
30.0173 -0.00111152 -1.85482e-05
30.3101 -0.00109013 -1.80148e-05
30.6297 -0.00106746 -1.74556e-05
30.9905 -0.00104271 -1.68517e-05
31.4301 -0.00101371 -1.6153e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1QuantumOneLoop/GAp_OneLoopFRG.txt <==
-31.4301 -0.00101408 1.61648e-05
-30.9905 -0.00104311 1.68644e-05
-30.6297 -0.00106787 1.7469e-05
-30.3101 -0.00109056 1.8029e-05
-30.0173 -0.00111197 1.85631e-05
-29.7441 -0.00113254 1.90809e-05
-29.4858 -0.0011525 1.95882e-05
-29.2396 -0.00117203 2.00886e-05
-29.0035 -0.00119124 2.05848e-05
-28.7758 -0.0012102 2.10788e-05
-28.5554 -0.00122899 2.1572e-05
-28.3415 -0.00124765 2.20657e-05
-28.1333 -0.00126623 2.25608e-05
-27.9302 -0.00128476 2.30582e-05
-27.7317 -0.00130326 2.35585e-05
-27.5373 -0.00132176 2.40625e-05
-27.3468 -0.00134028 2.45706e-05
-27.1598 -0.00135884 2.50833e-05
-26.9761 -0.00137746 2.56011e-05
-26.7954 -0.00139615 2.61245e-05
-26.6174 -0.00141493 2.66537e-05
-26.4421 -0.0014338 2.71893e-05
-26.2693 -0.00145277 2.77314e-05
-26.0988 -0.00147187 2.82806e-05
-25.9304 -0.00149109 2.8837e-05
-25.7641 -0.00151045 2.94011e-05
-25.5998 -0.00152996 2.99732e-05
-25.4373 -0.00154962 3.05535e-05
-25.2766 -0.00156945 3.11424e-05
-25.1175 -0.00158944 3.17401e-05
-24.9601 -0.00160961 3.2347e-05
-24.8041 -0.00162997 3.29634e-05
-24.6496 -0.00165053 3.35896e-05
-24.4966 -0.00167128 3.42259e-05
-24.3448 -0.00169224 3.48726e-05
-24.1944 -0.00171342 3.55301e-05
-24.0451 -0.00173481 3.61986e-05
-23.8971 -0.00175644 3.68784e-05
-23.7502 -0.0017783 3.75699e-05
-23.6044 -0.0018004 3.82735e-05
-23.4597 -0.00182275 3.89894e-05
-23.316 -0.00184536 3.97181e-05
-23.1733 -0.00186823 4.04598e-05
-23.0316 -0.00189137 4.12149e-05
-22.8908 -0.00191479 4.19838e-05
-22.7509 -0.00193849 4.27669e-05
-22.6118 -0.00196249 4.35645e-05
-22.4736 -0.00198678 4.43771e-05
-22.3363 -0.00201138 4.52051e-05
-22.1997 -0.00203629 4.60488e-05
-22.0639 -0.00206152 4.69087e-05
-21.9288 -0.00208708 4.77852e-05
-21.7945 -0.00211298 4.86788e-05
-21.6609 -0.00213923 4.959e-05
-21.528 -0.00216582 5.05191e-05
-21.3958 -0.00219278 5.14668e-05
-21.2642 -0.00222011 5.24335e-05
-21.1332 -0.00224781 5.34197e-05
-21.0029 -0.0022759 5.44259e-05
-20.8732 -0.00230439 5.54528e-05
-20.7441 -0.00233328 5.65007e-05
-20.6156 -0.00236259 5.75705e-05
-20.4876 -0.00239232 5.86625e-05
-20.3602 -0.00242249 5.97775e-05
-20.2333 -0.00245309 6.09161e-05
-20.1069 -0.00248416 6.20789e-05
-19.9811 -0.00251568 6.32666e-05
-19.8557 -0.00254768 6.448e-05
-19.7309 -0.00258017 6.57196e-05
-19.6065 -0.00261315 6.69863e-05
-19.4826 -0.00264665 6.82809e-05
-19.3592 -0.00268066 6.9604e-05
-19.2362 -0.00271521 7.09566e-05
-19.1137 -0.0027503 7.23394e-05
-18.9916 -0.00278595 7.37534e-05
-18.8699 -0.00282217 7.51995e-05
-18.7487 -0.00285898 7.66785e-05
-18.6278 -0.00289638 7.81915e-05
-18.5074 -0.0029344 7.97394e-05
-18.3873 -0.00297304 8.13232e-05
-18.2676 -0.00301233 8.29441e-05
-18.1483 -0.00305227 8.46031e-05
-18.0294 -0.00309289 8.63014e-05
-17.9108 -0.0031342 8.80401e-05
-17.7926 -0.00317621 8.98205e-05
-17.6748 -0.00321895 9.16438e-05
-17.5572 -0.00326243 9.35114e-05
-17.4401 -0.00330667 9.54246e-05
-17.3232 -0.00335169 9.73849e-05
-17.2067 -0.0033975 9.93936e-05
-17.0905 -0.00344414 0.000101452
-16.9746 -0.00349161 0.000103563
-16.859 -0.00353994 0.000105726
-16.7437 -0.00358916 0.000107945
-16.6288 -0.00363928 0.00011022
-16.5141 -0.00369033 0.000112553
-16.3997 -0.00374233 0.000114947
-16.2856 -0.0037953 0.000117403
-16.1717 -0.00384928 0.000119924
-16.0582 -0.00390428 0.000122511
-15.9449 -0.00396035 0.000125167
-15.8319 -0.00401749 0.000127894
-15.7191 -0.00407575 0.000130695
-15.6066 -0.00413515 0.000133571
-15.4943 -0.00419572 0.000136526
-15.3823 -0.0042575 0.000139562
-15.2705 -0.00432052 0.000142682
-15.159 -0.00438481 0.000145889
-15.0477 -0.00445041 0.000149186
-14.9367 -0.00451736 0.000152577
-14.8258 -0.00458568 0.000156063
-14.7152 -0.00465543 0.00015965
-14.6049 -0.00472665 0.00016334
-14.4947 -0.00479937 0.000167137
-14.3848 -0.00487363 0.000171046
-14.275 -0.00494949 0.00017507
-14.1655 -0.00502699 0.000179213
-14.0562 -0.00510618 0.000183481
-13.9471 -0.00518711 0.000187877
-13.8382 -0.00526984 0.000192407
-13.7294 -0.0053544 0.000197076
-13.6209 -0.00544087 0.000201888
-13.5126 -0.00552931 0.000206851
-13.4044 -0.00561976 0.000211968
-13.2965 -0.0057123 0.000217248
-13.1887 -0.00580698 0.000222695
-13.0811 -0.00590389 0.000228318
-12.9737 -0.00600308 0.000234122
-12.8664 -0.00610464 0.000240115
-12.7593 -0.00620863 0.000246305
-12.6524 -0.00631515 0.000252701
-12.5457 -0.00642427 0.00025931
-12.4391 -0.00653607 0.000266142
-12.3327 -0.00665066 0.000273206
-12.2265 -0.00676811 0.000280512
-12.1204 -0.00688854 0.000288071
-12.0144 -0.00701204 0.000295893
-11.9086 -0.00713872 0.00030399
-11.803 -0.00726869 0.000312375
-11.6975 -0.00740206 0.00032106
-11.5922 -0.00753897 0.000330058
-11.487 -0.00767953 0.000339385
-11.3819 -0.00782388 0.000349054
-11.277 -0.00797215 0.000359083
-11.1722 -0.00812449 0.000369487
-11.0676 -0.00828106 0.000380286
-10.9631 -0.00844201 0.000391496
-10.8587 -0.00860751 0.000403139
-10.7545 -0.00877773 0.000415235
-10.6503 -0.00895286 0.000427807
-10.5463 -0.00913309 0.000440878
-10.4425 -0.00931862 0.000454474
-10.3387 -0.00950966 0.00046862
-10.2351 -0.00970643 0.000483346
-10.1316 -0.00990918 0.000498681
-10.0282 -0.0101181 0.000514657
-9.92496 -0.0103336 0.000531308
-9.82181 -0.0105557 0.00054867
-9.71877 -0.010785 0.000566782
-9.61583 -0.0110215 0.000585684
-9.51301 -0.0112657 0.000605421
-9.4103 -0.0115179 0.000626039
-9.30769 -0.0117784 0.000647587
-9.20518 -0.0120477 0.00067012
-9.10278 -0.0123261 0.000693694
-9.00048 -0.012614 0.000718371
-8.89828 -0.0129119 0.000744215
-8.79618 -0.0132203 0.000771298
-8.69417 -0.0135396 0.000799694
-8.59226 -0.0138704 0.000829484
-8.49044 -0.0142133 0.000860755
-8.38872 -0.0145688 0.000893602
-8.28708 -0.0149376 0.000928126
-8.18554 -0.0153204 0.000964434
-8.08408 -0.0157178 0.00100265
-7.98271 -0.0161307 0.00104289
-7.88143 -0.0165598 0.00108529
-7.78023 -0.0170061 0.00113002
-7.67911 -0.0174705 0.00117722
-7.57807 -0.0179539 0.00122708
-7.47712 -0.0184575 0.00127978
-7.37624 -0.0189824 0.00133553
-7.27544 -0.0195299 0.00139456
-7.17471 -0.0201011 0.00145711
-7.07406 -0.0206977 0.00152345
-6.97348 -0.021321 0.00159388
-6.87298 -0.0219728 0.00166872
-6.77254 -0.0226549 0.00174833
-6.67218 -0.0233691 0.00183309
-6.57188 -0.0241175 0.00192344
-6.47166 -0.0249024 0.00201984
-6.37149 -0.0257263 0.00212282
-6.2714 -0.0265917 0.00223295
-6.17136 -0.0275017 0.00235089
-6.07139 -0.0284592 0.00247733
-5.97148 -0.0294679 0.00261307
-5.87163 -0.0305313 0.002759
-5.77184 -0.0316536 0.0029161
-5.67211 -0.0328394 0.00308548
-5.57243 -0.0340936 0.00326838
-5.47281 -0.0354216 0.00346621
-5.37325 -0.0368294 0.00368055
-5.27373 -0.0383238 0.00391318
-5.17427 -0.039912 0.00416614
-5.07487 -0.0416023 0.00444173
-4.97551 -0.0434038 0.00474262
-4.8762 -0.0453267 0.00507181
-4.77694 -0.0473823 0.00543281
-4.67772 -0.0495835 0.00582963
-4.57855 -0.0519446 0.00626693
-4.47943 -0.0544819 0.00675014
-4.38035 -0.0572138 0.00728562
-4.28131 -0.0601613 0.00788079
-4.18232 -0.0633482 0.00854447
-4.08336 -0.0668019 0.00928709
-3.98445 -0.070554 0.0101211
-3.88557 -0.0746407 0.0110614
-3.78673 -0.0791045 0.0121262
-3.68793 -0.0839944 0.0133373
-3.58916 -0.0893683 0.0147217
-3.49043 -0.0952944 0.0163128
-3.39173 -0.101854 0.018152
-3.29307 -0.109142 0.0202916
-3.19443 -0.117277 0.0227981
-3.09583 -0.126398 0.0257571
-2.99725 -0.136677 0.0292801
-2.89871 -0.148326 0.0335144
-2.80019 -0.161605 0.0386576
-2.7017 -0.176844 0.0449793
-2.60323 -0.194456 0.0528544
-2.50479 -0.214966 0.0628157
-2.40638 -0.239046 0.0756375
-2.30798 -0.267553 0.0924766
-2.20961 -0.301565 0.115112
-2.11126 -0.342392 0.14637
-2.01293 -0.391445 0.190896
-1.91462 -0.449652 0.256576
-1.81632 -0.515441 0.357068
-1.71804 -0.578236 0.515472
-1.61978 -0.599681 0.764075
-1.52154 -0.476907 1.10946
-1.42331 -0.0743219 1.40123
-1.32509 0.471096 1.34423
-1.22689 0.792248 1.0066
-1.12869 0.861993 0.681212
-1.03051 0.824552 0.458752
-0.932337 0.761589 0.317328
-0.834173 0.70085 0.226212
-0.736016 0.649361 0.165224
-0.637867 0.607712 0.122579
-0.539723 0.574819 0.0914222
-0.441585 0.549375 0.0676484
-0.343451 0.530259 0.0486919
-0.24532 0.516614 0.0328691
-0.147191 0.507834 0.0190065
-0.0490634 0.503536 0.00622093
0.0490634 0.503536 -0.00622093
0.147191 0.507834 -0.0190065
0.24532 0.516614 -0.0328691
0.343451 0.530259 -0.0486919
0.441585 0.549375 -0.0676484
0.539723 0.574819 -0.0914222
0.637867 0.607712 -0.122579
0.736016 0.649361 -0.165224
0.834173 0.70085 -0.226212
0.932337 0.761589 -0.317328
1.03051 0.824552 -0.458752
1.12869 0.861993 -0.681212
1.22689 0.792248 -1.0066
1.32509 0.471096 -1.34423
1.42331 -0.0743219 -1.40123
1.52154 -0.476907 -1.10946
1.61978 -0.599681 -0.764075
1.71804 -0.578236 -0.515472
1.81632 -0.515441 -0.357068
1.91462 -0.449652 -0.256576
2.01293 -0.391445 -0.190896
2.11126 -0.342392 -0.14637
2.20961 -0.301565 -0.115112
2.30798 -0.267553 -0.0924766
2.40638 -0.239046 -0.0756375
2.50479 -0.214966 -0.0628157
2.60323 -0.194456 -0.0528544
2.7017 -0.176844 -0.0449793
2.80019 -0.161605 -0.0386576
2.89871 -0.148326 -0.0335144
2.99725 -0.136677 -0.0292801
3.09583 -0.126398 -0.0257571
3.19443 -0.117277 -0.0227981
3.29307 -0.109142 -0.0202916
3.39173 -0.101854 -0.018152
3.49043 -0.0952944 -0.0163128
3.58916 -0.0893683 -0.0147217
3.68793 -0.0839944 -0.0133373
3.78673 -0.0791045 -0.0121262
3.88557 -0.0746407 -0.0110614
3.98445 -0.070554 -0.0101211
4.08336 -0.0668019 -0.00928709
4.18232 -0.0633482 -0.00854447
4.28131 -0.0601613 -0.00788079
4.38035 -0.0572138 -0.00728562
4.47943 -0.0544819 -0.00675014
4.57855 -0.0519446 -0.00626693
4.67772 -0.0495835 -0.00582963
4.77694 -0.0473823 -0.00543281
4.8762 -0.0453267 -0.00507181
4.97551 -0.0434038 -0.00474262
5.07487 -0.0416023 -0.00444173
5.17427 -0.039912 -0.00416614
5.27373 -0.0383238 -0.00391318
5.37325 -0.0368294 -0.00368055
5.47281 -0.0354216 -0.00346621
5.57243 -0.0340936 -0.00326838
5.67211 -0.0328394 -0.00308548
5.77184 -0.0316536 -0.0029161
5.87163 -0.0305313 -0.002759
5.97148 -0.0294679 -0.00261307
6.07139 -0.0284592 -0.00247733
6.17136 -0.0275017 -0.00235089
6.2714 -0.0265917 -0.00223295
6.37149 -0.0257263 -0.00212282
6.47166 -0.0249024 -0.00201984
6.57188 -0.0241175 -0.00192344
6.67218 -0.0233691 -0.00183309
6.77254 -0.0226549 -0.00174833
6.87298 -0.0219728 -0.00166872
6.97348 -0.021321 -0.00159388
7.07406 -0.0206977 -0.00152345
7.17471 -0.0201011 -0.00145711
7.27544 -0.0195299 -0.00139456
7.37624 -0.0189824 -0.00133553
7.47712 -0.0184575 -0.00127978
7.57807 -0.0179539 -0.00122708
7.67911 -0.0174705 -0.00117722
7.78023 -0.0170061 -0.00113002
7.88143 -0.0165598 -0.00108529
7.98271 -0.0161307 -0.00104289
8.08408 -0.0157178 -0.00100265
8.18554 -0.0153204 -0.000964434
8.28708 -0.0149376 -0.000928126
8.38872 -0.0145688 -0.000893602
8.49044 -0.0142133 -0.000860755
8.59226 -0.0138704 -0.000829484
8.69417 -0.0135396 -0.000799694
8.79618 -0.0132203 -0.000771298
8.89828 -0.0129119 -0.000744215
9.00048 -0.012614 -0.000718371
9.10278 -0.0123261 -0.000693694
9.20518 -0.0120477 -0.00067012
9.30769 -0.0117784 -0.000647587
9.4103 -0.0115179 -0.000626039
9.51301 -0.0112657 -0.000605421
9.61583 -0.0110215 -0.000585684
9.71877 -0.010785 -0.000566782
9.82181 -0.0105557 -0.00054867
9.92496 -0.0103336 -0.000531308
10.0282 -0.0101181 -0.000514657
10.1316 -0.00990918 -0.000498681
10.2351 -0.00970643 -0.000483346
10.3387 -0.00950966 -0.00046862
10.4425 -0.00931862 -0.000454474
10.5463 -0.00913309 -0.000440878
10.6503 -0.00895286 -0.000427807
10.7545 -0.00877773 -0.000415235
10.8587 -0.00860751 -0.000403139
10.9631 -0.00844201 -0.000391496
11.0676 -0.00828106 -0.000380286
11.1722 -0.00812449 -0.000369487
11.277 -0.00797215 -0.000359083
11.3819 -0.00782388 -0.000349054
11.487 -0.00767953 -0.000339385
11.5922 -0.00753897 -0.000330058
11.6975 -0.00740206 -0.00032106
11.803 -0.00726869 -0.000312375
11.9086 -0.00713872 -0.00030399
12.0144 -0.00701204 -0.000295893
12.1204 -0.00688854 -0.000288071
12.2265 -0.00676811 -0.000280512
12.3327 -0.00665066 -0.000273206
12.4391 -0.00653607 -0.000266142
12.5457 -0.00642427 -0.00025931
12.6524 -0.00631515 -0.000252701
12.7593 -0.00620863 -0.000246305
12.8664 -0.00610464 -0.000240115
12.9737 -0.00600308 -0.000234122
13.0811 -0.00590389 -0.000228318
13.1887 -0.00580698 -0.000222695
13.2965 -0.0057123 -0.000217248
13.4044 -0.00561976 -0.000211968
13.5126 -0.00552931 -0.000206851
13.6209 -0.00544087 -0.000201888
13.7294 -0.0053544 -0.000197076
13.8382 -0.00526984 -0.000192407
13.9471 -0.00518711 -0.000187877
14.0562 -0.00510618 -0.000183481
14.1655 -0.00502699 -0.000179213
14.275 -0.00494949 -0.00017507
14.3848 -0.00487363 -0.000171046
14.4947 -0.00479937 -0.000167137
14.6049 -0.00472665 -0.00016334
14.7152 -0.00465543 -0.00015965
14.8258 -0.00458568 -0.000156063
14.9367 -0.00451736 -0.000152577
15.0477 -0.00445041 -0.000149186
15.159 -0.00438481 -0.000145889
15.2705 -0.00432052 -0.000142682
15.3823 -0.0042575 -0.000139562
15.4943 -0.00419572 -0.000136526
15.6066 -0.00413515 -0.000133571
15.7191 -0.00407575 -0.000130695
15.8319 -0.00401749 -0.000127894
15.9449 -0.00396035 -0.000125167
16.0582 -0.00390428 -0.000122511
16.1717 -0.00384928 -0.000119924
16.2856 -0.0037953 -0.000117403
16.3997 -0.00374233 -0.000114947
16.5141 -0.00369033 -0.000112553
16.6288 -0.00363928 -0.00011022
16.7437 -0.00358916 -0.000107945
16.859 -0.00353994 -0.000105726
16.9746 -0.00349161 -0.000103563
17.0905 -0.00344414 -0.000101452
17.2067 -0.0033975 -9.93936e-05
17.3232 -0.00335169 -9.73849e-05
17.4401 -0.00330667 -9.54246e-05
17.5572 -0.00326243 -9.35114e-05
17.6748 -0.00321895 -9.16438e-05
17.7926 -0.00317621 -8.98205e-05
17.9108 -0.0031342 -8.80401e-05
18.0294 -0.00309289 -8.63014e-05
18.1483 -0.00305227 -8.46031e-05
18.2676 -0.00301233 -8.29441e-05
18.3873 -0.00297304 -8.13232e-05
18.5074 -0.0029344 -7.97394e-05
18.6278 -0.00289638 -7.81915e-05
18.7487 -0.00285898 -7.66785e-05
18.8699 -0.00282217 -7.51995e-05
18.9916 -0.00278595 -7.37534e-05
19.1137 -0.0027503 -7.23394e-05
19.2362 -0.00271521 -7.09566e-05
19.3592 -0.00268066 -6.9604e-05
19.4826 -0.00264665 -6.82809e-05
19.6065 -0.00261315 -6.69863e-05
19.7309 -0.00258017 -6.57196e-05
19.8557 -0.00254768 -6.448e-05
19.9811 -0.00251568 -6.32666e-05
20.1069 -0.00248416 -6.20789e-05
20.2333 -0.00245309 -6.09161e-05
20.3602 -0.00242249 -5.97775e-05
20.4876 -0.00239232 -5.86625e-05
20.6156 -0.00236259 -5.75705e-05
20.7441 -0.00233328 -5.65007e-05
20.8732 -0.00230439 -5.54528e-05
21.0029 -0.0022759 -5.44259e-05
21.1332 -0.00224781 -5.34197e-05
21.2642 -0.00222011 -5.24335e-05
21.3958 -0.00219278 -5.14668e-05
21.528 -0.00216582 -5.05191e-05
21.6609 -0.00213923 -4.959e-05
21.7945 -0.00211298 -4.86788e-05
21.9288 -0.00208708 -4.77852e-05
22.0639 -0.00206152 -4.69087e-05
22.1997 -0.00203629 -4.60488e-05
22.3363 -0.00201138 -4.52051e-05
22.4736 -0.00198678 -4.43771e-05
22.6118 -0.00196249 -4.35645e-05
22.7509 -0.00193849 -4.27669e-05
22.8908 -0.00191479 -4.19838e-05
23.0316 -0.00189137 -4.12149e-05
23.1733 -0.00186823 -4.04598e-05
23.316 -0.00184536 -3.97181e-05
23.4597 -0.00182275 -3.89894e-05
23.6044 -0.0018004 -3.82735e-05
23.7502 -0.0017783 -3.75699e-05
23.8971 -0.00175644 -3.68784e-05
24.0451 -0.00173481 -3.61986e-05
24.1944 -0.00171342 -3.55301e-05
24.3448 -0.00169224 -3.48726e-05
24.4966 -0.00167128 -3.42259e-05
24.6496 -0.00165053 -3.35896e-05
24.8041 -0.00162997 -3.29634e-05
24.9601 -0.00160961 -3.2347e-05
25.1175 -0.00158944 -3.17401e-05
25.2766 -0.00156945 -3.11424e-05
25.4373 -0.00154962 -3.05535e-05
25.5998 -0.00152996 -2.99732e-05
25.7641 -0.00151045 -2.94011e-05
25.9304 -0.00149109 -2.8837e-05
26.0988 -0.00147187 -2.82806e-05
26.2693 -0.00145277 -2.77314e-05
26.4421 -0.0014338 -2.71893e-05
26.6174 -0.00141493 -2.66537e-05
26.7954 -0.00139615 -2.61245e-05
26.9761 -0.00137746 -2.56011e-05
27.1598 -0.00135884 -2.50833e-05
27.3468 -0.00134028 -2.45706e-05
27.5373 -0.00132176 -2.40625e-05
27.7317 -0.00130326 -2.35585e-05
27.9302 -0.00128476 -2.30582e-05
28.1333 -0.00126623 -2.25608e-05
28.3415 -0.00124765 -2.20657e-05
28.5554 -0.00122899 -2.1572e-05
28.7758 -0.0012102 -2.10788e-05
29.0035 -0.00119124 -2.05848e-05
29.2396 -0.00117203 -2.00886e-05
29.4858 -0.0011525 -1.95882e-05
29.7441 -0.00113254 -1.90809e-05
30.0173 -0.00111197 -1.85631e-05
30.3101 -0.00109056 -1.8029e-05
30.6297 -0.00106787 -1.7469e-05
30.9905 -0.00104311 -1.68644e-05
31.4301 -0.00101408 -1.61648e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1QuantumOneLoop/GRpOneLoop.txt <==
-31.4301 -0.00101409 -1.61652e-05
-30.9905 -0.00104312 -1.68648e-05
-30.6297 -0.00106789 -1.74695e-05
-30.3101 -0.00109057 -1.80295e-05
-30.0173 -0.00111199 -1.85636e-05
-29.7441 -0.00113255 -1.90814e-05
-29.4858 -0.00115252 -1.95887e-05
-29.2396 -0.00117205 -2.00891e-05
-29.0035 -0.00119125 -2.05854e-05
-28.7758 -0.00121022 -2.10794e-05
-28.5554 -0.00122901 -2.15726e-05
-28.3415 -0.00124767 -2.20663e-05
-28.1333 -0.00126625 -2.25615e-05
-27.9302 -0.00128478 -2.30589e-05
-27.7317 -0.00130328 -2.35593e-05
-27.5373 -0.00132178 -2.40632e-05
-27.3468 -0.0013403 -2.45713e-05
-27.1598 -0.00135887 -2.50841e-05
-26.9761 -0.00137749 -2.5602e-05
-26.7954 -0.00139618 -2.61253e-05
-26.6174 -0.00141495 -2.66546e-05
-26.4421 -0.00143382 -2.71902e-05
-26.2693 -0.0014528 -2.77324e-05
-26.0988 -0.00147189 -2.82816e-05
-25.9304 -0.00149112 -2.88381e-05
-25.7641 -0.00151048 -2.94022e-05
-25.5998 -0.00152999 -2.99743e-05
-25.4373 -0.00154965 -3.05546e-05
-25.2766 -0.00156947 -3.11435e-05
-25.1175 -0.00158947 -3.17413e-05
-24.9601 -0.00160964 -3.23483e-05
-24.8041 -0.00163001 -3.29647e-05
-24.6496 -0.00165056 -3.3591e-05
-24.4966 -0.00167131 -3.42273e-05
-24.3448 -0.00169227 -3.4874e-05
-24.1944 -0.00171345 -3.55315e-05
-24.0451 -0.00173485 -3.62001e-05
-23.8971 -0.00175647 -3.68799e-05
-23.7502 -0.00177834 -3.75715e-05
-23.6044 -0.00180044 -3.82751e-05
-23.4597 -0.00182279 -3.89911e-05
-23.316 -0.0018454 -3.97198e-05
-23.1733 -0.00186827 -4.04616e-05
-23.0316 -0.00189142 -4.12167e-05
-22.8908 -0.00191483 -4.19857e-05
-22.7509 -0.00193854 -4.27689e-05
-22.6118 -0.00196253 -4.35666e-05
-22.4736 -0.00198683 -4.43792e-05
-22.3363 -0.00201143 -4.52072e-05
-22.1997 -0.00203634 -4.6051e-05
-22.0639 -0.00206157 -4.6911e-05
-21.9288 -0.00208714 -4.77876e-05
-21.7945 -0.00211304 -4.86813e-05
-21.6609 -0.00213928 -4.95925e-05
-21.528 -0.00216588 -5.05218e-05
-21.3958 -0.00219284 -5.14695e-05
-21.2642 -0.00222017 -5.24363e-05
-21.1332 -0.00224787 -5.34226e-05
-21.0029 -0.00227597 -5.44289e-05
-20.8732 -0.00230445 -5.54558e-05
-20.7441 -0.00233335 -5.65039e-05
-20.6156 -0.00236266 -5.75737e-05
-20.4876 -0.00239239 -5.86659e-05
-20.3602 -0.00242256 -5.9781e-05
-20.2333 -0.00245317 -6.09197e-05
-20.1069 -0.00248423 -6.20826e-05
-19.9811 -0.00251576 -6.32704e-05
-19.8557 -0.00254776 -6.44839e-05
-19.7309 -0.00258025 -6.57237e-05
-19.6065 -0.00261324 -6.69905e-05
-19.4826 -0.00264673 -6.82852e-05
-19.3592 -0.00268075 -6.96085e-05
-19.2362 -0.0027153 -7.09612e-05
-19.1137 -0.00275039 -7.23442e-05
-18.9916 -0.00278604 -7.37583e-05
-18.8699 -0.00282227 -7.52046e-05
-18.7487 -0.00285907 -7.66837e-05
-18.6278 -0.00289648 -7.81969e-05
-18.5074 -0.0029345 -7.97449e-05
-18.3873 -0.00297315 -8.1329e-05
-18.2676 -0.00301244 -8.29501e-05
-18.1483 -0.00305238 -8.46093e-05
-18.0294 -0.003093 -8.63077e-05
-17.9108 -0.00313431 -8.80467e-05
-17.7926 -0.00317633 -8.98273e-05
-17.6748 -0.00321907 -9.16509e-05
-17.5572 -0.00326255 -9.35187e-05
-17.4401 -0.0033068 -9.54322e-05
-17.3232 -0.00335182 -9.73927e-05
-17.2067 -0.00339764 -9.94017e-05
-17.0905 -0.00344428 -0.000101461
-16.9746 -0.00349176 -0.000103571
-16.859 -0.00354009 -0.000105735
-16.7437 -0.00358931 -0.000107954
-16.6288 -0.00363944 -0.000110229
-16.5141 -0.00369049 -0.000112563
-16.3997 -0.00374249 -0.000114957
-16.2856 -0.00379547 -0.000117414
-16.1717 -0.00384946 -0.000119935
-16.0582 -0.00390447 -0.000122523
-15.9449 -0.00396053 -0.000125179
-15.8319 -0.00401768 -0.000127907
-15.7191 -0.00407595 -0.000130708
-15.6066 -0.00413535 -0.000133584
-15.4943 -0.00419593 -0.00013654
-15.3823 -0.00425772 -0.000139576
-15.2705 -0.00432074 -0.000142697
-15.159 -0.00438504 -0.000145905
-15.0477 -0.00445065 -0.000149202
-14.9367 -0.0045176 -0.000152593
-14.8258 -0.00458593 -0.00015608
-14.7152 -0.00465569 -0.000159668
-14.6049 -0.00472691 -0.000163358
-14.4947 -0.00479964 -0.000167156
-14.3848 -0.00487392 -0.000171066
-14.275 -0.00494978 -0.000175091
-14.1655 -0.0050273 -0.000179235
-14.0562 -0.0051065 -0.000183503
-13.9471 -0.00518744 -0.0001879
-13.8382 -0.00527017 -0.000192431
-13.7294 -0.00535475 -0.000197101
-13.6209 -0.00544123 -0.000201915
-13.5126 -0.00552967 -0.000206878
-13.4044 -0.00562013 -0.000211997
-13.2965 -0.00571268 -0.000217277
-13.1887 -0.00580738 -0.000222726
-13.0811 -0.0059043 -0.00022835
-12.9737 -0.00600351 -0.000234155
-12.8664 -0.00610508 -0.00024015
-12.7593 -0.00620909 -0.000246342
-12.6524 -0.00631562 -0.000252739
-12.5457 -0.00642476 -0.00025935
-12.4391 -0.00653658 -0.000266183
-12.3327 -0.00665118 -0.000273249
-12.2265 -0.00676866 -0.000280557
-12.1204 -0.0068891 -0.000288118
-12.0144 -0.00701263 -0.000295942
-11.9086 -0.00713933 -0.000304042
-11.803 -0.00726932 -0.000312429
-11.6975 -0.00740272 -0.000321116
-11.5922 -0.00753965 -0.000330118
-11.487 -0.00768023 -0.000339447
-11.3819 -0.00782461 -0.000349119
-11.277 -0.00797291 -0.000359151
-11.1722 -0.00812528 -0.000369559
-11.0676 -0.00828188 -0.000380361
-10.9631 -0.00844286 -0.000391575
-10.8587 -0.00860839 -0.000403222
-10.7545 -0.00877865 -0.000415322
-10.6503 -0.00895382 -0.000427898
-10.5463 -0.00913408 -0.000440974
-10.4425 -0.00931965 -0.000454575
-10.3387 -0.00951074 -0.000468726
-10.2351 -0.00970756 -0.000483458
-10.1316 -0.00991035 -0.000498799
-10.0282 -0.0101194 -0.000514781
-9.92496 -0.0103348 -0.000531439
-9.82181 -0.0105571 -0.000548808
-9.71877 -0.0107863 -0.000566928
-9.61583 -0.011023 -0.000585838
-9.51301 -0.0112672 -0.000605584
-9.4103 -0.0115195 -0.000626211
-9.30769 -0.0117801 -0.000647769
-9.20518 -0.0120494 -0.000670313
-9.10278 -0.0123279 -0.000693899
-9.00048 -0.0126159 -0.000718587
-8.89828 -0.0129139 -0.000744445
-8.79618 -0.0132224 -0.000771541
-8.69417 -0.0135418 -0.000799952
-8.59226 -0.0138727 -0.000829758
-8.49044 -0.0142157 -0.000861048
-8.38872 -0.0145713 -0.000893913
-8.28708 -0.0149403 -0.000928457
-8.18554 -0.0153231 -0.000964787
-8.08408 -0.0157207 -0.00100302
-7.98271 -0.0161338 -0.00104329
-7.88143 -0.0165631 -0.00108572
-7.78023 -0.0170096 -0.00113048
-7.67911 -0.0174741 -0.00117771
-7.57807 -0.0179578 -0.0012276
-7.47712 -0.0184616 -0.00128034
-7.37624 -0.0189867 -0.00133613
-7.27544 -0.0195344 -0.00139521
-7.17471 -0.0201059 -0.00145781
-7.07406 -0.0207028 -0.0015242
-6.97348 -0.0213264 -0.00159469
-6.87298 -0.0219786 -0.0016696
-6.77254 -0.022661 -0.00174928
-6.67218 -0.0233756 -0.00183412
-6.57188 -0.0241244 -0.00192455
-6.47166 -0.0249098 -0.00202104
-6.37149 -0.0257341 -0.00212412
-6.2714 -0.0266001 -0.00223437
-6.17136 -0.0275106 -0.00235243
-6.07139 -0.0284688 -0.00247901
-5.97148 -0.0294781 -0.00261491
-5.87163 -0.0305423 -0.00276101
-5.77184 -0.0316655 -0.0029183
-5.67211 -0.0328522 -0.0030879
-5.57243 -0.0341073 -0.00327104
-5.47281 -0.0354364 -0.00346915
-5.37325 -0.0368455 -0.00368379
-5.27373 -0.0383411 -0.00391676
-5.17427 -0.0399308 -0.00417011
-5.07487 -0.0416228 -0.00444615
-4.97551 -0.0434261 -0.00474753
-4.8762 -0.0453509 -0.00507731
-4.77694 -0.0474088 -0.00543896
-4.67772 -0.0496124 -0.00583653
-4.57855 -0.0519764 -0.00627471
-4.47943 -0.0545168 -0.00675893
-4.38035 -0.0572523 -0.00729558
-4.28131 -0.0602038 -0.00789213
-4.18232 -0.0633952 -0.00855741
-4.08336 -0.0668542 -0.00930192
-3.98445 -0.0706122 -0.0101382
-3.88557 -0.0747058 -0.0110812
-3.78673 -0.0791775 -0.0121491
-3.68793 -0.0840765 -0.0133641
-3.58916 -0.0894612 -0.0147532
-3.49043 -0.0953998 -0.0163499
-3.39173 -0.101974 -0.0181962
-3.29307 -0.10928 -0.0203445
-3.19443 -0.117435 -0.0228621
-3.09583 -0.126581 -0.025835
-2.99725 -0.13689 -0.0293759
-2.89871 -0.148575 -0.0336334
-2.80019 -0.1619 -0.0388071
-2.7017 -0.177194 -0.0451697
-2.60323 -0.194875 -0.0531006
-2.50479 -0.215472 -0.0631392
-2.40638 -0.239662 -0.0760709
-2.30798 -0.268307 -0.09307
-2.20961 -0.302495 -0.115945
-2.11126 -0.343539 -0.147574
-2.01293 -0.392841 -0.192692
-1.91462 -0.45128 -0.25935
-1.81632 -0.517082 -0.361496
-1.71804 -0.579017 -0.522642
-1.61978 -0.596885 -0.775066
-1.52154 -0.464693 -1.122
-1.42331 -0.050895 -1.40333
-1.32509 0.489666 -1.3289
-1.22689 0.796583 -0.987692
-1.12869 0.858585 -0.667364
-1.03051 0.818955 -0.44984
-0.932337 0.755898 -0.311631
-0.834173 0.695632 -0.222473
-0.736016 0.644684 -0.162691
-0.637867 0.603511 -0.120819
-0.539723 0.570999 -0.0901804
-0.441585 0.545849 -0.0667698
-0.343451 0.526952 -0.0480813
-0.24532 0.51346 -0.0324675
-0.147191 0.504778 -0.0187781
-0.0490634 0.500528 -0.00614681
0.0490634 0.500528 0.00614681
0.147191 0.504778 0.0187781
0.24532 0.51346 0.0324675
0.343451 0.526952 0.0480813
0.441585 0.545849 0.0667698
0.539723 0.570999 0.0901804
0.637867 0.603511 0.120819
0.736016 0.644684 0.162691
0.834173 0.695632 0.222473
0.932337 0.755898 0.311631
1.03051 0.818955 0.44984
1.12869 0.858585 0.667364
1.22689 0.796583 0.987692
1.32509 0.489666 1.3289
1.42331 -0.050895 1.40333
1.52154 -0.464693 1.122
1.61978 -0.596885 0.775066
1.71804 -0.579017 0.522642
1.81632 -0.517082 0.361496
1.91462 -0.45128 0.25935
2.01293 -0.392841 0.192692
2.11126 -0.343539 0.147574
2.20961 -0.302495 0.115945
2.30798 -0.268307 0.09307
2.40638 -0.239662 0.0760709
2.50479 -0.215472 0.0631392
2.60323 -0.194875 0.0531006
2.7017 -0.177194 0.0451697
2.80019 -0.1619 0.0388071
2.89871 -0.148575 0.0336334
2.99725 -0.13689 0.0293759
3.09583 -0.126581 0.025835
3.19443 -0.117435 0.0228621
3.29307 -0.10928 0.0203445
3.39173 -0.101974 0.0181962
3.49043 -0.0953998 0.0163499
3.58916 -0.0894612 0.0147532
3.68793 -0.0840765 0.0133641
3.78673 -0.0791775 0.0121491
3.88557 -0.0747058 0.0110812
3.98445 -0.0706122 0.0101382
4.08336 -0.0668542 0.00930192
4.18232 -0.0633952 0.00855741
4.28131 -0.0602038 0.00789213
4.38035 -0.0572523 0.00729558
4.47943 -0.0545168 0.00675893
4.57855 -0.0519764 0.00627471
4.67772 -0.0496124 0.00583653
4.77694 -0.0474088 0.00543896
4.8762 -0.0453509 0.00507731
4.97551 -0.0434261 0.00474753
5.07487 -0.0416228 0.00444615
5.17427 -0.0399308 0.00417011
5.27373 -0.0383411 0.00391676
5.37325 -0.0368455 0.00368379
5.47281 -0.0354364 0.00346915
5.57243 -0.0341073 0.00327104
5.67211 -0.0328522 0.0030879
5.77184 -0.0316655 0.0029183
5.87163 -0.0305423 0.00276101
5.97148 -0.0294781 0.00261491
6.07139 -0.0284688 0.00247901
6.17136 -0.0275106 0.00235243
6.2714 -0.0266001 0.00223437
6.37149 -0.0257341 0.00212412
6.47166 -0.0249098 0.00202104
6.57188 -0.0241244 0.00192455
6.67218 -0.0233756 0.00183412
6.77254 -0.022661 0.00174928
6.87298 -0.0219786 0.0016696
6.97348 -0.0213264 0.00159469
7.07406 -0.0207028 0.0015242
7.17471 -0.0201059 0.00145781
7.27544 -0.0195344 0.00139521
7.37624 -0.0189867 0.00133613
7.47712 -0.0184616 0.00128034
7.57807 -0.0179578 0.0012276
7.67911 -0.0174741 0.00117771
7.78023 -0.0170096 0.00113048
7.88143 -0.0165631 0.00108572
7.98271 -0.0161338 0.00104329
8.08408 -0.0157207 0.00100302
8.18554 -0.0153231 0.000964787
8.28708 -0.0149403 0.000928457
8.38872 -0.0145713 0.000893913
8.49044 -0.0142157 0.000861048
8.59226 -0.0138727 0.000829758
8.69417 -0.0135418 0.000799952
8.79618 -0.0132224 0.000771541
8.89828 -0.0129139 0.000744445
9.00048 -0.0126159 0.000718587
9.10278 -0.0123279 0.000693899
9.20518 -0.0120494 0.000670313
9.30769 -0.0117801 0.000647769
9.4103 -0.0115195 0.000626211
9.51301 -0.0112672 0.000605584
9.61583 -0.011023 0.000585838
9.71877 -0.0107863 0.000566928
9.82181 -0.0105571 0.000548808
9.92496 -0.0103348 0.000531439
10.0282 -0.0101194 0.000514781
10.1316 -0.00991035 0.000498799
10.2351 -0.00970756 0.000483458
10.3387 -0.00951074 0.000468726
10.4425 -0.00931965 0.000454575
10.5463 -0.00913408 0.000440974
10.6503 -0.00895382 0.000427898
10.7545 -0.00877865 0.000415322
10.8587 -0.00860839 0.000403222
10.9631 -0.00844286 0.000391575
11.0676 -0.00828188 0.000380361
11.1722 -0.00812528 0.000369559
11.277 -0.00797291 0.000359151
11.3819 -0.00782461 0.000349119
11.487 -0.00768023 0.000339447
11.5922 -0.00753965 0.000330118
11.6975 -0.00740272 0.000321116
11.803 -0.00726932 0.000312429
11.9086 -0.00713933 0.000304042
12.0144 -0.00701263 0.000295942
12.1204 -0.0068891 0.000288118
12.2265 -0.00676866 0.000280557
12.3327 -0.00665118 0.000273249
12.4391 -0.00653658 0.000266183
12.5457 -0.00642476 0.00025935
12.6524 -0.00631562 0.000252739
12.7593 -0.00620909 0.000246342
12.8664 -0.00610508 0.00024015
12.9737 -0.00600351 0.000234155
13.0811 -0.0059043 0.00022835
13.1887 -0.00580738 0.000222726
13.2965 -0.00571268 0.000217277
13.4044 -0.00562013 0.000211997
13.5126 -0.00552967 0.000206878
13.6209 -0.00544123 0.000201915
13.7294 -0.00535475 0.000197101
13.8382 -0.00527017 0.000192431
13.9471 -0.00518744 0.0001879
14.0562 -0.0051065 0.000183503
14.1655 -0.0050273 0.000179235
14.275 -0.00494978 0.000175091
14.3848 -0.00487392 0.000171066
14.4947 -0.00479964 0.000167156
14.6049 -0.00472691 0.000163358
14.7152 -0.00465569 0.000159668
14.8258 -0.00458593 0.00015608
14.9367 -0.0045176 0.000152593
15.0477 -0.00445065 0.000149202
15.159 -0.00438504 0.000145905
15.2705 -0.00432074 0.000142697
15.3823 -0.00425772 0.000139576
15.4943 -0.00419593 0.00013654
15.6066 -0.00413535 0.000133584
15.7191 -0.00407595 0.000130708
15.8319 -0.00401768 0.000127907
15.9449 -0.00396053 0.000125179
16.0582 -0.00390447 0.000122523
16.1717 -0.00384946 0.000119935
16.2856 -0.00379547 0.000117414
16.3997 -0.00374249 0.000114957
16.5141 -0.00369049 0.000112563
16.6288 -0.00363944 0.000110229
16.7437 -0.00358931 0.000107954
16.859 -0.00354009 0.000105735
16.9746 -0.00349176 0.000103571
17.0905 -0.00344428 0.000101461
17.2067 -0.00339764 9.94017e-05
17.3232 -0.00335182 9.73927e-05
17.4401 -0.0033068 9.54322e-05
17.5572 -0.00326255 9.35187e-05
17.6748 -0.00321907 9.16509e-05
17.7926 -0.00317633 8.98273e-05
17.9108 -0.00313431 8.80467e-05
18.0294 -0.003093 8.63077e-05
18.1483 -0.00305238 8.46093e-05
18.2676 -0.00301244 8.29501e-05
18.3873 -0.00297315 8.1329e-05
18.5074 -0.0029345 7.97449e-05
18.6278 -0.00289648 7.81969e-05
18.7487 -0.00285907 7.66837e-05
18.8699 -0.00282227 7.52046e-05
18.9916 -0.00278604 7.37583e-05
19.1137 -0.00275039 7.23442e-05
19.2362 -0.0027153 7.09612e-05
19.3592 -0.00268075 6.96085e-05
19.4826 -0.00264673 6.82852e-05
19.6065 -0.00261324 6.69905e-05
19.7309 -0.00258025 6.57237e-05
19.8557 -0.00254776 6.44839e-05
19.9811 -0.00251576 6.32704e-05
20.1069 -0.00248423 6.20826e-05
20.2333 -0.00245317 6.09197e-05
20.3602 -0.00242256 5.9781e-05
20.4876 -0.00239239 5.86659e-05
20.6156 -0.00236266 5.75737e-05
20.7441 -0.00233335 5.65039e-05
20.8732 -0.00230445 5.54558e-05
21.0029 -0.00227597 5.44289e-05
21.1332 -0.00224787 5.34226e-05
21.2642 -0.00222017 5.24363e-05
21.3958 -0.00219284 5.14695e-05
21.528 -0.00216588 5.05218e-05
21.6609 -0.00213928 4.95925e-05
21.7945 -0.00211304 4.86813e-05
21.9288 -0.00208714 4.77876e-05
22.0639 -0.00206157 4.6911e-05
22.1997 -0.00203634 4.6051e-05
22.3363 -0.00201143 4.52072e-05
22.4736 -0.00198683 4.43792e-05
22.6118 -0.00196253 4.35666e-05
22.7509 -0.00193854 4.27689e-05
22.8908 -0.00191483 4.19857e-05
23.0316 -0.00189142 4.12167e-05
23.1733 -0.00186827 4.04616e-05
23.316 -0.0018454 3.97198e-05
23.4597 -0.00182279 3.89911e-05
23.6044 -0.00180044 3.82751e-05
23.7502 -0.00177834 3.75715e-05
23.8971 -0.00175647 3.68799e-05
24.0451 -0.00173485 3.62001e-05
24.1944 -0.00171345 3.55315e-05
24.3448 -0.00169227 3.4874e-05
24.4966 -0.00167131 3.42273e-05
24.6496 -0.00165056 3.3591e-05
24.8041 -0.00163001 3.29647e-05
24.9601 -0.00160964 3.23483e-05
25.1175 -0.00158947 3.17413e-05
25.2766 -0.00156947 3.11435e-05
25.4373 -0.00154965 3.05546e-05
25.5998 -0.00152999 2.99743e-05
25.7641 -0.00151048 2.94022e-05
25.9304 -0.00149112 2.88381e-05
26.0988 -0.00147189 2.82816e-05
26.2693 -0.0014528 2.77324e-05
26.4421 -0.00143382 2.71902e-05
26.6174 -0.00141495 2.66546e-05
26.7954 -0.00139618 2.61253e-05
26.9761 -0.00137749 2.5602e-05
27.1598 -0.00135887 2.50841e-05
27.3468 -0.0013403 2.45713e-05
27.5373 -0.00132178 2.40632e-05
27.7317 -0.00130328 2.35593e-05
27.9302 -0.00128478 2.30589e-05
28.1333 -0.00126625 2.25615e-05
28.3415 -0.00124767 2.20663e-05
28.5554 -0.00122901 2.15726e-05
28.7758 -0.00121022 2.10794e-05
29.0035 -0.00119125 2.05854e-05
29.2396 -0.00117205 2.00891e-05
29.4858 -0.00115252 1.95887e-05
29.7441 -0.00113255 1.90814e-05
30.0173 -0.00111199 1.85636e-05
30.3101 -0.00109057 1.80295e-05
30.6297 -0.00106789 1.74695e-05
30.9905 -0.00104312 1.68648e-05
31.4301 -0.00101409 1.61652e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1QuantumOneLoop/GRpTwoLoop.txt <==
-31.4301 -0.00101307 -1.61326e-05
-30.9905 -0.00104204 -1.68297e-05
-30.6297 -0.00106675 -1.74323e-05
-30.3101 -0.00108938 -1.79903e-05
-30.0173 -0.00111075 -1.85225e-05
-29.7441 -0.00113128 -1.90384e-05
-29.4858 -0.0011512 -1.95438e-05
-29.2396 -0.00117068 -2.00423e-05
-29.0035 -0.00118984 -2.05366e-05
-28.7758 -0.00120876 -2.10286e-05
-28.5554 -0.0012275 -2.15199e-05
-28.3415 -0.00124612 -2.20116e-05
-28.1333 -0.00126465 -2.25047e-05
-27.9302 -0.00128313 -2.3e-05
-27.7317 -0.00130159 -2.34982e-05
-27.5373 -0.00132004 -2.4e-05
-27.3468 -0.00133851 -2.45059e-05
-27.1598 -0.00135703 -2.50163e-05
-26.9761 -0.0013756 -2.55319e-05
-26.7954 -0.00139424 -2.60528e-05
-26.6174 -0.00141296 -2.65797e-05
-26.4421 -0.00143177 -2.71127e-05
-26.2693 -0.0014507 -2.76523e-05
-26.0988 -0.00146974 -2.81989e-05
-25.9304 -0.00148891 -2.87526e-05
-25.7641 -0.00150821 -2.9314e-05
-25.5998 -0.00152766 -2.98832e-05
-25.4373 -0.00154726 -3.04606e-05
-25.2766 -0.00156702 -3.10465e-05
-25.1175 -0.00158696 -3.16411e-05
-24.9601 -0.00160707 -3.22449e-05
-24.8041 -0.00162736 -3.2858e-05
-24.6496 -0.00164785 -3.34809e-05
-24.4966 -0.00166853 -3.41137e-05
-24.3448 -0.00168943 -3.47569e-05
-24.1944 -0.00171053 -3.54107e-05
-24.0451 -0.00173186 -3.60754e-05
-23.8971 -0.00175341 -3.67514e-05
-23.7502 -0.00177519 -3.7439e-05
-23.6044 -0.00179722 -3.81384e-05
-23.4597 -0.00181949 -3.88502e-05
-23.316 -0.00184202 -3.95744e-05
-23.1733 -0.0018648 -4.03117e-05
-23.0316 -0.00188786 -4.10622e-05
-22.8908 -0.00191119 -4.18263e-05
-22.7509 -0.0019348 -4.26045e-05
-22.6118 -0.00195871 -4.33971e-05
-22.4736 -0.0019829 -4.42045e-05
-22.3363 -0.00200741 -4.5027e-05
-22.1997 -0.00203222 -4.58652e-05
-22.0639 -0.00205735 -4.67194e-05
-21.9288 -0.00208281 -4.759e-05
-21.7945 -0.0021086 -4.84775e-05
-21.6609 -0.00213474 -4.93824e-05
-21.528 -0.00216122 -5.03051e-05
-21.3958 -0.00218806 -5.1246e-05
-21.2642 -0.00221527 -5.22058e-05
-21.1332 -0.00224286 -5.31848e-05
-21.0029 -0.00227082 -5.41837e-05
-20.8732 -0.00229918 -5.52029e-05
-20.7441 -0.00232795 -5.6243e-05
-20.6156 -0.00235712 -5.73046e-05
-20.4876 -0.00238671 -5.83882e-05
-20.3602 -0.00241673 -5.94945e-05
-20.2333 -0.0024472 -6.06241e-05
-20.1069 -0.00247811 -6.17776e-05
-19.9811 -0.00250948 -6.29557e-05
-19.8557 -0.00254132 -6.41591e-05
-19.7309 -0.00257365 -6.53885e-05
-19.6065 -0.00260646 -6.66445e-05
-19.4826 -0.00263979 -6.79281e-05
-19.3592 -0.00267362 -6.92398e-05
-19.2362 -0.00270799 -7.05806e-05
-19.1137 -0.00274289 -7.19512e-05
-18.9916 -0.00277835 -7.33526e-05
-18.8699 -0.00281437 -7.47855e-05
-18.7487 -0.00285098 -7.6251e-05
-18.6278 -0.00288817 -7.77498e-05
-18.5074 -0.00292597 -7.92832e-05
-18.3873 -0.00296439 -8.08519e-05
-18.2676 -0.00300345 -8.24572e-05
-18.1483 -0.00304316 -8.40999e-05
-18.0294 -0.00308353 -8.57814e-05
-17.9108 -0.00312459 -8.75026e-05
-17.7926 -0.00316635 -8.92649e-05
-17.6748 -0.00320882 -9.10695e-05
-17.5572 -0.00325202 -9.29176e-05
-17.4401 -0.00329598 -9.48105e-05
-17.3232 -0.00334071 -9.67498e-05
-17.2067 -0.00338622 -9.87367e-05
-17.0905 -0.00343255 -0.000100773
-16.9746 -0.0034797 -0.000102859
-16.859 -0.00352771 -0.000104999
-16.7437 -0.00357658 -0.000107192
-16.6288 -0.00362635 -0.00010944
-16.5141 -0.00367703 -0.000111746
-16.3997 -0.00372866 -0.000114112
-16.2856 -0.00378125 -0.000116538
-16.1717 -0.00383482 -0.000119028
-16.0582 -0.00388942 -0.000121583
-15.9449 -0.00394505 -0.000124206
-15.8319 -0.00400175 -0.000126898
-15.7191 -0.00405955 -0.000129662
-15.6066 -0.00411848 -0.0001325
-15.4943 -0.00417857 -0.000135416
-15.3823 -0.00423984 -0.000138411
-15.2705 -0.00430234 -0.000141488
-15.159 -0.00436609 -0.000144651
-15.0477 -0.00443113 -0.000147901
-14.9367 -0.00449749 -0.000151243
-14.8258 -0.00456522 -0.000154679
-14.7152 -0.00463435 -0.000158213
-14.6049 -0.00470491 -0.000161848
-14.4947 -0.00477696 -0.000165587
-14.3848 -0.00485054 -0.000169436
-14.275 -0.00492568 -0.000173397
-14.1655 -0.00500244 -0.000177474
-14.0562 -0.00508085 -0.000181673
-13.9471 -0.00516098 -0.000185998
-13.8382 -0.00524287 -0.000190452
-13.7294 -0.00532657 -0.000195042
-13.6209 -0.00541215 -0.000199772
-13.5126 -0.00549965 -0.000204648
-13.4044 -0.00558913 -0.000209676
-13.2965 -0.00568066 -0.00021486
-13.1887 -0.0057743 -0.000220208
-13.0811 -0.00587012 -0.000225727
-12.9737 -0.00596818 -0.000231422
-12.8664 -0.00606855 -0.0002373
-12.7593 -0.00617132 -0.00024337
-12.6524 -0.00627656 -0.00024964
-12.5457 -0.00638435 -0.000256116
-12.4391 -0.00649477 -0.000262809
-12.3327 -0.00660791 -0.000269726
-12.2265 -0.00672386 -0.000276878
-12.1204 -0.00684272 -0.000284275
-12.0144 -0.00696458 -0.000291927
-11.9086 -0.00708955 -0.000299844
-11.803 -0.00721773 -0.00030804
-11.6975 -0.00734925 -0.000316525
-11.5922 -0.0074842 -0.000325314
-11.487 -0.00762273 -0.000334419
-11.3819 -0.00776495 -0.000343855
-11.277 -0.007911 -0.000353637
-11.1722 -0.00806102 -0.000363781
-11.0676 -0.00821515 -0.000374304
-10.9631 -0.00837355 -0.000385224
-10.8587 -0.00853638 -0.000396559
-10.7545 -0.00870381 -0.000408329
-10.6503 -0.008876 -0.000420557
-10.5463 -0.00905315 -0.000433263
-10.4425 -0.00923545 -0.000446472
-10.3387 -0.00942311 -0.000460208
-10.2351 -0.00961632 -0.000474499
-10.1316 -0.00981533 -0.000489373
-10.0282 -0.0100204 -0.000504858
-9.92496 -0.0102317 -0.000520989
-9.82181 -0.0104495 -0.000537797
-9.71877 -0.0106741 -0.00055532
-9.61583 -0.0109059 -0.000573595
-9.51301 -0.011145 -0.000592665
-9.4103 -0.0113918 -0.000612571
-9.30769 -0.0116467 -0.000633361
-9.20518 -0.01191 -0.000655083
-9.10278 -0.0121821 -0.000677793
-9.00048 -0.0124634 -0.000701545
-8.89828 -0.0127542 -0.000726402
-8.79618 -0.0130552 -0.000752427
-8.69417 -0.0133666 -0.000779691
-8.59226 -0.0136891 -0.000808267
-8.49044 -0.0140231 -0.000838238
-8.38872 -0.0143692 -0.000869689
-8.28708 -0.0147281 -0.000902712
-8.18554 -0.0151002 -0.000937408
-8.08408 -0.0154864 -0.000973886
-7.98271 -0.0158874 -0.00101226
-7.88143 -0.0163038 -0.00105266
-7.78023 -0.0167365 -0.00109521
-7.67911 -0.0171865 -0.00114007
-7.57807 -0.0176545 -0.00118739
-7.47712 -0.0181416 -0.00123736
-7.37624 -0.0186489 -0.00129014
-7.27544 -0.0191776 -0.00134596
-7.17471 -0.0197287 -0.00140503
-7.07406 -0.0203037 -0.0014676
-6.97348 -0.0209039 -0.00153392
-6.87298 -0.0215309 -0.0016043
-6.77254 -0.0221863 -0.00167905
-6.67218 -0.0228718 -0.00175851
-6.57188 -0.0235893 -0.00184307
-6.47166 -0.024341 -0.00193316
-6.37149 -0.0251289 -0.00202924
-6.2714 -0.0259556 -0.00213182
-6.17136 -0.0268236 -0.00224148
-6.07139 -0.0277358 -0.00235886
-5.97148 -0.0286953 -0.00248464
-5.87163 -0.0297053 -0.00261964
-5.77184 -0.0307697 -0.00276472
-5.67211 -0.0318925 -0.00292088
-5.57243 -0.033078 -0.00308922
-5.47281 -0.0343311 -0.00327102
-5.37325 -0.0356572 -0.00346768
-5.27373 -0.0370621 -0.00368085
-5.17427 -0.0385524 -0.00391235
-5.07487 -0.0401352 -0.00416435
-4.97551 -0.0418187 -0.00443926
-4.8762 -0.0436116 -0.00473997
-4.77694 -0.045524 -0.00506977
-4.67772 -0.047567 -0.00543261
-4.57855 -0.049753 -0.00583308
-4.47943 -0.052096 -0.00627674
-4.38035 -0.0546119 -0.00677021
-4.28131 -0.0573184 -0.00732159
-4.18232 -0.0602354 -0.00794076
-4.08336 -0.0633854 -0.00864001
-3.98445 -0.0667935 -0.00943457
-3.88557 -0.0704876 -0.0103437
-3.78673 -0.0744979 -0.0113914
-3.68793 -0.0788567 -0.0126081
-3.58916 -0.0835966 -0.0140311
-3.49043 -0.0887486 -0.0157057
-3.39173 -0.094339 -0.0176831
-3.29307 -0.100387 -0.0200166
-3.19443 -0.106904 -0.0227536
-3.09583 -0.113905 -0.0259257
-2.99725 -0.121423 -0.0295441
-2.89871 -0.129539 -0.0336106
-2.80019 -0.138392 -0.038146
-2.7017 -0.148179 -0.0432265
-2.60323 -0.159134 -0.0490083
-2.50479 -0.1715 -0.0557369
-2.40638 -0.185523 -0.0637491
-2.30798 -0.201441 -0.0734841
-2.20961 -0.219484 -0.0855073
-2.11126 -0.239854 -0.100554
-2.01293 -0.262678 -0.119579
-1.91462 -0.287921 -0.143819
-1.81632 -0.315234 -0.174818
-1.71804 -0.343728 -0.214386
-1.61978 -0.371714 -0.264379
-1.52154 -0.396556 -0.326222
-1.42331 -0.414964 -0.400217
-1.32509 -0.424006 -0.485123
-1.22689 -0.422602 -0.57887
-1.12869 -0.412119 -0.680841
-1.03051 -0.394727 -0.794598
-0.932337 -0.369574 -0.929143
-0.834173 -0.328002 -1.09792
-0.736016 -0.247785 -1.31517
-0.637867 -0.0861833 -1.58657
-0.539723 0.222498 -1.88663
-0.441585 0.741025 -2.12255
-0.343451 1.44753 -2.13142
-0.24532 2.17152 -1.79441
-0.147191 2.70602 -1.16645
-0.0490634 2.96821 -0.399595
0.0490634 2.96821 0.399595
0.147191 2.70602 1.16645
0.24532 2.17152 1.79441
0.343451 1.44753 2.13142
0.441585 0.741025 2.12255
0.539723 0.222498 1.88663
0.637867 -0.0861833 1.58657
0.736016 -0.247785 1.31517
0.834173 -0.328002 1.09792
0.932337 -0.369574 0.929143
1.03051 -0.394727 0.794598
1.12869 -0.412119 0.680841
1.22689 -0.422602 0.57887
1.32509 -0.424006 0.485123
1.42331 -0.414964 0.400217
1.52154 -0.396556 0.326222
1.61978 -0.371714 0.264379
1.71804 -0.343728 0.214386
1.81632 -0.315234 0.174818
1.91462 -0.287921 0.143819
2.01293 -0.262678 0.119579
2.11126 -0.239854 0.100554
2.20961 -0.219484 0.0855073
2.30798 -0.201441 0.0734841
2.40638 -0.185523 0.0637491
2.50479 -0.1715 0.0557369
2.60323 -0.159134 0.0490083
2.7017 -0.148179 0.0432265
2.80019 -0.138392 0.038146
2.89871 -0.129539 0.0336106
2.99725 -0.121423 0.0295441
3.09583 -0.113905 0.0259257
3.19443 -0.106904 0.0227536
3.29307 -0.100387 0.0200166
3.39173 -0.094339 0.0176831
3.49043 -0.0887486 0.0157057
3.58916 -0.0835966 0.0140311
3.68793 -0.0788567 0.0126081
3.78673 -0.0744979 0.0113914
3.88557 -0.0704876 0.0103437
3.98445 -0.0667935 0.00943457
4.08336 -0.0633854 0.00864001
4.18232 -0.0602354 0.00794076
4.28131 -0.0573184 0.00732159
4.38035 -0.0546119 0.00677021
4.47943 -0.052096 0.00627674
4.57855 -0.049753 0.00583308
4.67772 -0.047567 0.00543261
4.77694 -0.045524 0.00506977
4.8762 -0.0436116 0.00473997
4.97551 -0.0418187 0.00443926
5.07487 -0.0401352 0.00416435
5.17427 -0.0385524 0.00391235
5.27373 -0.0370621 0.00368085
5.37325 -0.0356572 0.00346768
5.47281 -0.0343311 0.00327102
5.57243 -0.033078 0.00308922
5.67211 -0.0318925 0.00292088
5.77184 -0.0307697 0.00276472
5.87163 -0.0297053 0.00261964
5.97148 -0.0286953 0.00248464
6.07139 -0.0277358 0.00235886
6.17136 -0.0268236 0.00224148
6.2714 -0.0259556 0.00213182
6.37149 -0.0251289 0.00202924
6.47166 -0.024341 0.00193316
6.57188 -0.0235893 0.00184307
6.67218 -0.0228718 0.00175851
6.77254 -0.0221863 0.00167905
6.87298 -0.0215309 0.0016043
6.97348 -0.0209039 0.00153392
7.07406 -0.0203037 0.0014676
7.17471 -0.0197287 0.00140503
7.27544 -0.0191776 0.00134596
7.37624 -0.0186489 0.00129014
7.47712 -0.0181416 0.00123736
7.57807 -0.0176545 0.00118739
7.67911 -0.0171865 0.00114007
7.78023 -0.0167365 0.00109521
7.88143 -0.0163038 0.00105266
7.98271 -0.0158874 0.00101226
8.08408 -0.0154864 0.000973886
8.18554 -0.0151002 0.000937408
8.28708 -0.0147281 0.000902712
8.38872 -0.0143692 0.000869689
8.49044 -0.0140231 0.000838238
8.59226 -0.0136891 0.000808267
8.69417 -0.0133666 0.000779691
8.79618 -0.0130552 0.000752427
8.89828 -0.0127542 0.000726402
9.00048 -0.0124634 0.000701545
9.10278 -0.0121821 0.000677793
9.20518 -0.01191 0.000655083
9.30769 -0.0116467 0.000633361
9.4103 -0.0113918 0.000612571
9.51301 -0.011145 0.000592665
9.61583 -0.0109059 0.000573595
9.71877 -0.0106741 0.00055532
9.82181 -0.0104495 0.000537797
9.92496 -0.0102317 0.000520989
10.0282 -0.0100204 0.000504858
10.1316 -0.00981533 0.000489373
10.2351 -0.00961632 0.000474499
10.3387 -0.00942311 0.000460208
10.4425 -0.00923545 0.000446472
10.5463 -0.00905315 0.000433263
10.6503 -0.008876 0.000420557
10.7545 -0.00870381 0.000408329
10.8587 -0.00853638 0.000396559
10.9631 -0.00837355 0.000385224
11.0676 -0.00821515 0.000374304
11.1722 -0.00806102 0.000363781
11.277 -0.007911 0.000353637
11.3819 -0.00776495 0.000343855
11.487 -0.00762273 0.000334419
11.5922 -0.0074842 0.000325314
11.6975 -0.00734925 0.000316525
11.803 -0.00721773 0.00030804
11.9086 -0.00708955 0.000299844
12.0144 -0.00696458 0.000291927
12.1204 -0.00684272 0.000284275
12.2265 -0.00672386 0.000276878
12.3327 -0.00660791 0.000269726
12.4391 -0.00649477 0.000262809
12.5457 -0.00638435 0.000256116
12.6524 -0.00627656 0.00024964
12.7593 -0.00617132 0.00024337
12.8664 -0.00606855 0.0002373
12.9737 -0.00596818 0.000231422
13.0811 -0.00587012 0.000225727
13.1887 -0.0057743 0.000220208
13.2965 -0.00568066 0.00021486
13.4044 -0.00558913 0.000209676
13.5126 -0.00549965 0.000204648
13.6209 -0.00541215 0.000199772
13.7294 -0.00532657 0.000195042
13.8382 -0.00524287 0.000190452
13.9471 -0.00516098 0.000185998
14.0562 -0.00508085 0.000181673
14.1655 -0.00500244 0.000177474
14.275 -0.00492568 0.000173397
14.3848 -0.00485054 0.000169436
14.4947 -0.00477696 0.000165587
14.6049 -0.00470491 0.000161848
14.7152 -0.00463435 0.000158213
14.8258 -0.00456522 0.000154679
14.9367 -0.00449749 0.000151243
15.0477 -0.00443113 0.000147901
15.159 -0.00436609 0.000144651
15.2705 -0.00430234 0.000141488
15.3823 -0.00423984 0.000138411
15.4943 -0.00417857 0.000135416
15.6066 -0.00411848 0.0001325
15.7191 -0.00405955 0.000129662
15.8319 -0.00400175 0.000126898
15.9449 -0.00394505 0.000124206
16.0582 -0.00388942 0.000121583
16.1717 -0.00383482 0.000119028
16.2856 -0.00378125 0.000116538
16.3997 -0.00372866 0.000114112
16.5141 -0.00367703 0.000111746
16.6288 -0.00362635 0.00010944
16.7437 -0.00357658 0.000107192
16.859 -0.00352771 0.000104999
16.9746 -0.0034797 0.000102859
17.0905 -0.00343255 0.000100773
17.2067 -0.00338622 9.87367e-05
17.3232 -0.00334071 9.67498e-05
17.4401 -0.00329598 9.48105e-05
17.5572 -0.00325202 9.29176e-05
17.6748 -0.00320882 9.10695e-05
17.7926 -0.00316635 8.92649e-05
17.9108 -0.00312459 8.75026e-05
18.0294 -0.00308353 8.57814e-05
18.1483 -0.00304316 8.40999e-05
18.2676 -0.00300345 8.24572e-05
18.3873 -0.00296439 8.08519e-05
18.5074 -0.00292597 7.92832e-05
18.6278 -0.00288817 7.77498e-05
18.7487 -0.00285098 7.6251e-05
18.8699 -0.00281437 7.47855e-05
18.9916 -0.00277835 7.33526e-05
19.1137 -0.00274289 7.19512e-05
19.2362 -0.00270799 7.05806e-05
19.3592 -0.00267362 6.92398e-05
19.4826 -0.00263979 6.79281e-05
19.6065 -0.00260646 6.66445e-05
19.7309 -0.00257365 6.53885e-05
19.8557 -0.00254132 6.41591e-05
19.9811 -0.00250948 6.29557e-05
20.1069 -0.00247811 6.17776e-05
20.2333 -0.0024472 6.06241e-05
20.3602 -0.00241673 5.94945e-05
20.4876 -0.00238671 5.83882e-05
20.6156 -0.00235712 5.73046e-05
20.7441 -0.00232795 5.6243e-05
20.8732 -0.00229918 5.52029e-05
21.0029 -0.00227082 5.41837e-05
21.1332 -0.00224286 5.31848e-05
21.2642 -0.00221527 5.22058e-05
21.3958 -0.00218806 5.1246e-05
21.528 -0.00216122 5.03051e-05
21.6609 -0.00213474 4.93824e-05
21.7945 -0.0021086 4.84775e-05
21.9288 -0.00208281 4.759e-05
22.0639 -0.00205735 4.67194e-05
22.1997 -0.00203222 4.58652e-05
22.3363 -0.00200741 4.5027e-05
22.4736 -0.0019829 4.42045e-05
22.6118 -0.00195871 4.33971e-05
22.7509 -0.0019348 4.26045e-05
22.8908 -0.00191119 4.18263e-05
23.0316 -0.00188786 4.10622e-05
23.1733 -0.0018648 4.03117e-05
23.316 -0.00184202 3.95744e-05
23.4597 -0.00181949 3.88502e-05
23.6044 -0.00179722 3.81384e-05
23.7502 -0.00177519 3.7439e-05
23.8971 -0.00175341 3.67514e-05
24.0451 -0.00173186 3.60754e-05
24.1944 -0.00171053 3.54107e-05
24.3448 -0.00168943 3.47569e-05
24.4966 -0.00166853 3.41137e-05
24.6496 -0.00164785 3.34809e-05
24.8041 -0.00162736 3.2858e-05
24.9601 -0.00160707 3.22449e-05
25.1175 -0.00158696 3.16411e-05
25.2766 -0.00156702 3.10465e-05
25.4373 -0.00154726 3.04606e-05
25.5998 -0.00152766 2.98832e-05
25.7641 -0.00150821 2.9314e-05
25.9304 -0.00148891 2.87526e-05
26.0988 -0.00146974 2.81989e-05
26.2693 -0.0014507 2.76523e-05
26.4421 -0.00143177 2.71127e-05
26.6174 -0.00141296 2.65797e-05
26.7954 -0.00139424 2.60528e-05
26.9761 -0.0013756 2.55319e-05
27.1598 -0.00135703 2.50163e-05
27.3468 -0.00133851 2.45059e-05
27.5373 -0.00132004 2.4e-05
27.7317 -0.00130159 2.34982e-05
27.9302 -0.00128313 2.3e-05
28.1333 -0.00126465 2.25047e-05
28.3415 -0.00124612 2.20116e-05
28.5554 -0.0012275 2.15199e-05
28.7758 -0.00120876 2.10286e-05
29.0035 -0.00118984 2.05366e-05
29.2396 -0.00117068 2.00423e-05
29.4858 -0.0011512 1.95438e-05
29.7441 -0.00113128 1.90384e-05
30.0173 -0.00111075 1.85225e-05
30.3101 -0.00108938 1.79903e-05
30.6297 -0.00106675 1.74323e-05
30.9905 -0.00104204 1.68297e-05
31.4301 -0.00101307 1.61326e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1QuantumOneLoop/GRp_FRG.txt <==
-31.4301 -0.00101371 -1.6153e-05
-30.9905 -0.00104271 -1.68517e-05
-30.6297 -0.00106746 -1.74556e-05
-30.3101 -0.00109013 -1.80148e-05
-30.0173 -0.00111152 -1.85482e-05
-29.7441 -0.00113207 -1.90653e-05
-29.4858 -0.00115202 -1.95719e-05
-29.2396 -0.00117154 -2.00716e-05
-29.0035 -0.00119073 -2.05671e-05
-28.7758 -0.00120967 -2.10604e-05
-28.5554 -0.00122845 -2.15529e-05
-28.3415 -0.00124709 -2.20458e-05
-28.1333 -0.00126565 -2.25402e-05
-27.9302 -0.00128416 -2.30368e-05
-27.7317 -0.00130264 -2.35364e-05
-27.5373 -0.00132113 -2.40396e-05
-27.3468 -0.00133963 -2.45468e-05
-27.1598 -0.00135818 -2.50587e-05
-26.9761 -0.00137678 -2.55757e-05
-26.7954 -0.00139545 -2.60982e-05
-26.6174 -0.0014142 -2.66266e-05
-26.4421 -0.00143305 -2.71612e-05
-26.2693 -0.00145201 -2.77024e-05
-26.0988 -0.00147109 -2.82506e-05
-25.9304 -0.00149029 -2.88061e-05
-25.7641 -0.00150963 -2.93692e-05
-25.5998 -0.00152911 -2.99402e-05
-25.4373 -0.00154875 -3.05194e-05
-25.2766 -0.00156856 -3.11072e-05
-25.1175 -0.00158853 -3.17038e-05
-24.9601 -0.00160868 -3.23096e-05
-24.8041 -0.00162902 -3.29248e-05
-24.6496 -0.00164954 -3.35498e-05
-24.4966 -0.00167027 -3.41848e-05
-24.3448 -0.00169121 -3.48302e-05
-24.1944 -0.00171236 -3.54863e-05
-24.0451 -0.00173373 -3.61534e-05
-23.8971 -0.00175533 -3.68318e-05
-23.7502 -0.00177716 -3.75219e-05
-23.6044 -0.00179923 -3.8224e-05
-23.4597 -0.00182156 -3.89383e-05
-23.316 -0.00184413 -3.96654e-05
-23.1733 -0.00186697 -4.04054e-05
-23.0316 -0.00189008 -4.11589e-05
-22.8908 -0.00191347 -4.1926e-05
-22.7509 -0.00193714 -4.27073e-05
-22.6118 -0.0019611 -4.35031e-05
-22.4736 -0.00198536 -4.43138e-05
-22.3363 -0.00200992 -4.51398e-05
-22.1997 -0.0020348 -4.59814e-05
-22.0639 -0.00205999 -4.68392e-05
-21.9288 -0.00208552 -4.77136e-05
-21.7945 -0.00211138 -4.8605e-05
-21.6609 -0.00213758 -4.95138e-05
-21.528 -0.00216413 -5.04406e-05
-21.3958 -0.00219105 -5.13858e-05
-21.2642 -0.00221833 -5.235e-05
-21.1332 -0.00224599 -5.33336e-05
-21.0029 -0.00227404 -5.43371e-05
-20.8732 -0.00230248 -5.53611e-05
-20.7441 -0.00233133 -5.64062e-05
-20.6156 -0.00236058 -5.7473e-05
-20.4876 -0.00239026 -5.85619e-05
-20.3602 -0.00242038 -5.96737e-05
-20.2333 -0.00245093 -6.0809e-05
-20.1069 -0.00248194 -6.19684e-05
-19.9811 -0.00251341 -6.31526e-05
-19.8557 -0.00254535 -6.43623e-05
-19.7309 -0.00257778 -6.55982e-05
-19.6065 -0.0026107 -6.6861e-05
-19.4826 -0.00264413 -6.81515e-05
-19.3592 -0.00267808 -6.94704e-05
-19.2362 -0.00271256 -7.08187e-05
-19.1137 -0.00274758 -7.2197e-05
-18.9916 -0.00278316 -7.36064e-05
-18.8699 -0.00281931 -7.50477e-05
-18.7487 -0.00285604 -7.65217e-05
-18.6278 -0.00289337 -7.80295e-05
-18.5074 -0.00293131 -7.95721e-05
-18.3873 -0.00296987 -8.11504e-05
-18.2676 -0.00300907 -8.27656e-05
-18.1483 -0.00304893 -8.44186e-05
-18.0294 -0.00308946 -8.61107e-05
-17.9108 -0.00313067 -8.78431e-05
-17.7926 -0.00317259 -8.96168e-05
-17.6748 -0.00321523 -9.14333e-05
-17.5572 -0.00325861 -9.32937e-05
-17.4401 -0.00330275 -9.51995e-05
-17.3232 -0.00334766 -9.71521e-05
-17.2067 -0.00339337 -9.91528e-05
-17.0905 -0.00343989 -0.000101203
-16.9746 -0.00348724 -0.000103305
-16.859 -0.00353546 -0.000105459
-16.7437 -0.00358455 -0.000107669
-16.6288 -0.00363454 -0.000109934
-16.5141 -0.00368545 -0.000112257
-16.3997 -0.00373731 -0.000114641
-16.2856 -0.00379015 -0.000117086
-16.1717 -0.00384398 -0.000119596
-16.0582 -0.00389883 -0.000122171
-15.9449 -0.00395474 -0.000124815
-15.8319 -0.00401172 -0.000127529
-15.7191 -0.00406981 -0.000130316
-15.6066 -0.00412904 -0.000133179
-15.4943 -0.00418943 -0.000136119
-15.3823 -0.00425103 -0.00013914
-15.2705 -0.00431385 -0.000142245
-15.159 -0.00437795 -0.000145435
-15.0477 -0.00444334 -0.000148715
-14.9367 -0.00451007 -0.000152088
-14.8258 -0.00457818 -0.000155556
-14.7152 -0.0046477 -0.000159123
-14.6049 -0.00471868 -0.000162793
-14.4947 -0.00479115 -0.000166569
-14.3848 -0.00486517 -0.000170456
-14.275 -0.00494076 -0.000174457
-14.1655 -0.00501799 -0.000178576
-14.0562 -0.0050969 -0.000182819
-13.9471 -0.00517753 -0.000187189
-13.8382 -0.00525995 -0.000191691
-13.7294 -0.0053442 -0.000196331
-13.6209 -0.00543034 -0.000201113
-13.5126 -0.00551843 -0.000206044
-13.4044 -0.00560853 -0.000211129
-13.2965 -0.0057007 -0.000216374
-13.1887 -0.005795 -0.000221785
-13.0811 -0.00589151 -0.000227369
-12.9737 -0.00599029 -0.000233133
-12.8664 -0.00609141 -0.000239085
-12.7593 -0.00619496 -0.000245231
-12.6524 -0.00630101 -0.00025158
-12.5457 -0.00640964 -0.000258141
-12.4391 -0.00652094 -0.000264922
-12.3327 -0.00663499 -0.000271933
-12.2265 -0.0067519 -0.000279183
-12.1204 -0.00687175 -0.000286682
-12.0144 -0.00699465 -0.000294442
-11.9086 -0.0071207 -0.000302474
-11.803 -0.00725002 -0.000310789
-11.6975 -0.00738272 -0.000319401
-11.5922 -0.00751891 -0.000328323
-11.487 -0.00765872 -0.000337569
-11.3819 -0.00780229 -0.000347154
-11.277 -0.00794975 -0.000357092
-11.1722 -0.00810125 -0.000367402
-11.0676 -0.00825692 -0.0003781
-10.9631 -0.00841694 -0.000389204
-10.8587 -0.00858146 -0.000400735
-10.7545 -0.00875066 -0.000412713
-10.6503 -0.00892472 -0.000425159
-10.5463 -0.00910382 -0.000438098
-10.4425 -0.00928817 -0.000451553
-10.3387 -0.00947798 -0.00046555
-10.2351 -0.00967345 -0.000480118
-10.1316 -0.00987483 -0.000495285
-10.0282 -0.0100824 -0.000511083
-9.92496 -0.0102963 -0.000527545
-9.82181 -0.0105169 -0.000544707
-9.71877 -0.0107444 -0.000562605
-9.61583 -0.0109792 -0.00058128
-9.51301 -0.0112215 -0.000600775
-9.4103 -0.0114718 -0.000621135
-9.30769 -0.0117303 -0.00064241
-9.20518 -0.0119974 -0.00066465
-9.10278 -0.0122734 -0.000687912
-9.00048 -0.0125589 -0.000712255
-8.89828 -0.0128543 -0.000737743
-8.79618 -0.01316 -0.000764445
-8.69417 -0.0134764 -0.000792434
-8.59226 -0.0138042 -0.000821788
-8.49044 -0.0141438 -0.000852593
-8.38872 -0.0144959 -0.000884939
-8.28708 -0.0148611 -0.000918926
-8.18554 -0.01524 -0.000954657
-8.08408 -0.0156334 -0.00099225
-7.98271 -0.0160419 -0.00103183
-7.88143 -0.0164665 -0.00107352
-7.78023 -0.0169078 -0.00111747
-7.67911 -0.017367 -0.00116385
-7.57807 -0.0178449 -0.00121281
-7.47712 -0.0183425 -0.00126455
-7.37624 -0.0188611 -0.00131926
-7.27544 -0.0194017 -0.00137716
-7.17471 -0.0199657 -0.0014385
-7.07406 -0.0205545 -0.00150353
-6.97348 -0.0211695 -0.00157254
-6.87298 -0.0218124 -0.00164585
-6.77254 -0.0224849 -0.0017238
-6.67218 -0.0231888 -0.00180676
-6.57188 -0.0239262 -0.00189515
-6.47166 -0.0246993 -0.00198945
-6.37149 -0.0255103 -0.00209014
-6.2714 -0.026362 -0.0021978
-6.17136 -0.0272571 -0.00231306
-6.07139 -0.0281986 -0.00243661
-5.97148 -0.0291899 -0.00256922
-5.87163 -0.0302345 -0.00271178
-5.77184 -0.0313366 -0.00286526
-5.67211 -0.0325003 -0.00303077
-5.57243 -0.0337306 -0.00320954
-5.47281 -0.0350327 -0.00340299
-5.37325 -0.0364123 -0.00361274
-5.27373 -0.037876 -0.00384062
-5.17427 -0.0394308 -0.00408874
-5.07487 -0.0410846 -0.00435957
-4.97551 -0.0428462 -0.00465593
-4.8762 -0.0447253 -0.00498117
-4.77694 -0.0467327 -0.00533918
-4.67772 -0.0488807 -0.0057346
-4.57855 -0.0511827 -0.00617294
-4.47943 -0.0536537 -0.0066608
-4.38035 -0.0563104 -0.00720608
-4.28131 -0.0591711 -0.00781828
-4.18232 -0.0622559 -0.00850869
-4.08336 -0.0655864 -0.0092906
-3.98445 -0.0691856 -0.010179
-3.88557 -0.0730781 -0.01119
-3.78673 -0.0772907 -0.0123393
-3.68793 -0.0818548 -0.013641
-3.58916 -0.0868118 -0.0151072
-3.49043 -0.0922176 -0.0167517
-3.39173 -0.0981466 -0.0185962
-3.29307 -0.104691 -0.0206771
-3.19443 -0.11196 -0.0230509
-3.09583 -0.120076 -0.0257959
-2.99725 -0.129178 -0.0290143
-2.89871 -0.139428 -0.0328357
-2.80019 -0.151017 -0.0374259
-2.7017 -0.164175 -0.0430005
-2.60323 -0.179181 -0.0498463
-2.50479 -0.196375 -0.0583537
-2.40638 -0.216171 -0.0690634
-2.30798 -0.239064 -0.0827402
-2.20961 -0.265632 -0.100484
-2.11126 -0.296505 -0.123905
-2.01293 -0.332278 -0.155395
-1.91462 -0.373262 -0.198551
-1.81632 -0.418873 -0.258775
-1.71804 -0.466232 -0.343988
-1.61978 -0.507191 -0.464855
-1.52154 -0.522995 -0.632443
-1.42331 -0.478353 -0.848428
-1.32509 -0.325826 -1.08353
-1.22689 -0.0412584 -1.25905
-1.12869 0.32018 -1.28107
-1.03051 0.636089 -1.13305
-0.932337 0.824329 -0.898045
-0.834173 0.893897 -0.668041
-0.736016 0.893371 -0.484025
-0.637867 0.86287 -0.34843
-0.539723 0.824583 -0.250566
-0.441585 0.788577 -0.179057
-0.343451 0.758769 -0.125128
-0.24532 0.736377 -0.0825704
-0.147191 0.721576 -0.0470236
-0.0490634 0.714235 -0.0152736
0.0490634 0.714235 0.0152736
0.147191 0.721576 0.0470236
0.24532 0.736377 0.0825704
0.343451 0.758769 0.125128
0.441585 0.788577 0.179057
0.539723 0.824583 0.250566
0.637867 0.86287 0.34843
0.736016 0.893371 0.484025
0.834173 0.893897 0.668041
0.932337 0.824329 0.898045
1.03051 0.636089 1.13305
1.12869 0.32018 1.28107
1.22689 -0.0412584 1.25905
1.32509 -0.325826 1.08353
1.42331 -0.478353 0.848428
1.52154 -0.522995 0.632443
1.61978 -0.507191 0.464855
1.71804 -0.466232 0.343988
1.81632 -0.418873 0.258775
1.91462 -0.373262 0.198551
2.01293 -0.332278 0.155395
2.11126 -0.296505 0.123905
2.20961 -0.265632 0.100484
2.30798 -0.239064 0.0827402
2.40638 -0.216171 0.0690634
2.50479 -0.196375 0.0583537
2.60323 -0.179181 0.0498463
2.7017 -0.164175 0.0430005
2.80019 -0.151017 0.0374259
2.89871 -0.139428 0.0328357
2.99725 -0.129178 0.0290143
3.09583 -0.120076 0.0257959
3.19443 -0.11196 0.0230509
3.29307 -0.104691 0.0206771
3.39173 -0.0981466 0.0185962
3.49043 -0.0922176 0.0167517
3.58916 -0.0868118 0.0151072
3.68793 -0.0818548 0.013641
3.78673 -0.0772907 0.0123393
3.88557 -0.0730781 0.01119
3.98445 -0.0691856 0.010179
4.08336 -0.0655864 0.0092906
4.18232 -0.0622559 0.00850869
4.28131 -0.0591711 0.00781828
4.38035 -0.0563104 0.00720608
4.47943 -0.0536537 0.0066608
4.57855 -0.0511827 0.00617294
4.67772 -0.0488807 0.0057346
4.77694 -0.0467327 0.00533918
4.8762 -0.0447253 0.00498117
4.97551 -0.0428462 0.00465593
5.07487 -0.0410846 0.00435957
5.17427 -0.0394308 0.00408874
5.27373 -0.037876 0.00384062
5.37325 -0.0364123 0.00361274
5.47281 -0.0350327 0.00340299
5.57243 -0.0337306 0.00320954
5.67211 -0.0325003 0.00303077
5.77184 -0.0313366 0.00286526
5.87163 -0.0302345 0.00271178
5.97148 -0.0291899 0.00256922
6.07139 -0.0281986 0.00243661
6.17136 -0.0272571 0.00231306
6.2714 -0.026362 0.0021978
6.37149 -0.0255103 0.00209014
6.47166 -0.0246993 0.00198945
6.57188 -0.0239262 0.00189515
6.67218 -0.0231888 0.00180676
6.77254 -0.0224849 0.0017238
6.87298 -0.0218124 0.00164585
6.97348 -0.0211695 0.00157254
7.07406 -0.0205545 0.00150353
7.17471 -0.0199657 0.0014385
7.27544 -0.0194017 0.00137716
7.37624 -0.0188611 0.00131926
7.47712 -0.0183425 0.00126455
7.57807 -0.0178449 0.00121281
7.67911 -0.017367 0.00116385
7.78023 -0.0169078 0.00111747
7.88143 -0.0164665 0.00107352
7.98271 -0.0160419 0.00103183
8.08408 -0.0156334 0.00099225
8.18554 -0.01524 0.000954657
8.28708 -0.0148611 0.000918926
8.38872 -0.0144959 0.000884939
8.49044 -0.0141438 0.000852593
8.59226 -0.0138042 0.000821788
8.69417 -0.0134764 0.000792434
8.79618 -0.01316 0.000764445
8.89828 -0.0128543 0.000737743
9.00048 -0.0125589 0.000712255
9.10278 -0.0122734 0.000687912
9.20518 -0.0119974 0.00066465
9.30769 -0.0117303 0.00064241
9.4103 -0.0114718 0.000621135
9.51301 -0.0112215 0.000600775
9.61583 -0.0109792 0.00058128
9.71877 -0.0107444 0.000562605
9.82181 -0.0105169 0.000544707
9.92496 -0.0102963 0.000527545
10.0282 -0.0100824 0.000511083
10.1316 -0.00987483 0.000495285
10.2351 -0.00967345 0.000480118
10.3387 -0.00947798 0.00046555
10.4425 -0.00928817 0.000451553
10.5463 -0.00910382 0.000438098
10.6503 -0.00892472 0.000425159
10.7545 -0.00875066 0.000412713
10.8587 -0.00858146 0.000400735
10.9631 -0.00841694 0.000389204
11.0676 -0.00825692 0.0003781
11.1722 -0.00810125 0.000367402
11.277 -0.00794975 0.000357092
11.3819 -0.00780229 0.000347154
11.487 -0.00765872 0.000337569
11.5922 -0.00751891 0.000328323
11.6975 -0.00738272 0.000319401
11.803 -0.00725002 0.000310789
11.9086 -0.0071207 0.000302474
12.0144 -0.00699465 0.000294442
12.1204 -0.00687175 0.000286682
12.2265 -0.0067519 0.000279183
12.3327 -0.00663499 0.000271933
12.4391 -0.00652094 0.000264922
12.5457 -0.00640964 0.000258141
12.6524 -0.00630101 0.00025158
12.7593 -0.00619496 0.000245231
12.8664 -0.00609141 0.000239085
12.9737 -0.00599029 0.000233133
13.0811 -0.00589151 0.000227369
13.1887 -0.005795 0.000221785
13.2965 -0.0057007 0.000216374
13.4044 -0.00560853 0.000211129
13.5126 -0.00551843 0.000206044
13.6209 -0.00543034 0.000201113
13.7294 -0.0053442 0.000196331
13.8382 -0.00525995 0.000191691
13.9471 -0.00517753 0.000187189
14.0562 -0.0050969 0.000182819
14.1655 -0.00501799 0.000178576
14.275 -0.00494076 0.000174457
14.3848 -0.00486517 0.000170456
14.4947 -0.00479115 0.000166569
14.6049 -0.00471868 0.000162793
14.7152 -0.0046477 0.000159123
14.8258 -0.00457818 0.000155556
14.9367 -0.00451007 0.000152088
15.0477 -0.00444334 0.000148715
15.159 -0.00437795 0.000145435
15.2705 -0.00431385 0.000142245
15.3823 -0.00425103 0.00013914
15.4943 -0.00418943 0.000136119
15.6066 -0.00412904 0.000133179
15.7191 -0.00406981 0.000130316
15.8319 -0.00401172 0.000127529
15.9449 -0.00395474 0.000124815
16.0582 -0.00389883 0.000122171
16.1717 -0.00384398 0.000119596
16.2856 -0.00379015 0.000117086
16.3997 -0.00373731 0.000114641
16.5141 -0.00368545 0.000112257
16.6288 -0.00363454 0.000109934
16.7437 -0.00358455 0.000107669
16.859 -0.00353546 0.000105459
16.9746 -0.00348724 0.000103305
17.0905 -0.00343989 0.000101203
17.2067 -0.00339337 9.91528e-05
17.3232 -0.00334766 9.71521e-05
17.4401 -0.00330275 9.51995e-05
17.5572 -0.00325861 9.32937e-05
17.6748 -0.00321523 9.14333e-05
17.7926 -0.00317259 8.96168e-05
17.9108 -0.00313067 8.78431e-05
18.0294 -0.00308946 8.61107e-05
18.1483 -0.00304893 8.44186e-05
18.2676 -0.00300907 8.27656e-05
18.3873 -0.00296987 8.11504e-05
18.5074 -0.00293131 7.95721e-05
18.6278 -0.00289337 7.80295e-05
18.7487 -0.00285604 7.65217e-05
18.8699 -0.00281931 7.50477e-05
18.9916 -0.00278316 7.36064e-05
19.1137 -0.00274758 7.2197e-05
19.2362 -0.00271256 7.08187e-05
19.3592 -0.00267808 6.94704e-05
19.4826 -0.00264413 6.81515e-05
19.6065 -0.0026107 6.6861e-05
19.7309 -0.00257778 6.55982e-05
19.8557 -0.00254535 6.43623e-05
19.9811 -0.00251341 6.31526e-05
20.1069 -0.00248194 6.19684e-05
20.2333 -0.00245093 6.0809e-05
20.3602 -0.00242038 5.96737e-05
20.4876 -0.00239026 5.85619e-05
20.6156 -0.00236058 5.7473e-05
20.7441 -0.00233133 5.64062e-05
20.8732 -0.00230248 5.53611e-05
21.0029 -0.00227404 5.43371e-05
21.1332 -0.00224599 5.33336e-05
21.2642 -0.00221833 5.235e-05
21.3958 -0.00219105 5.13858e-05
21.528 -0.00216413 5.04406e-05
21.6609 -0.00213758 4.95138e-05
21.7945 -0.00211138 4.8605e-05
21.9288 -0.00208552 4.77136e-05
22.0639 -0.00205999 4.68392e-05
22.1997 -0.0020348 4.59814e-05
22.3363 -0.00200992 4.51398e-05
22.4736 -0.00198536 4.43138e-05
22.6118 -0.0019611 4.35031e-05
22.7509 -0.00193714 4.27073e-05
22.8908 -0.00191347 4.1926e-05
23.0316 -0.00189008 4.11589e-05
23.1733 -0.00186697 4.04054e-05
23.316 -0.00184413 3.96654e-05
23.4597 -0.00182156 3.89383e-05
23.6044 -0.00179923 3.8224e-05
23.7502 -0.00177716 3.75219e-05
23.8971 -0.00175533 3.68318e-05
24.0451 -0.00173373 3.61534e-05
24.1944 -0.00171236 3.54863e-05
24.3448 -0.00169121 3.48302e-05
24.4966 -0.00167027 3.41848e-05
24.6496 -0.00164954 3.35498e-05
24.8041 -0.00162902 3.29248e-05
24.9601 -0.00160868 3.23096e-05
25.1175 -0.00158853 3.17038e-05
25.2766 -0.00156856 3.11072e-05
25.4373 -0.00154875 3.05194e-05
25.5998 -0.00152911 2.99402e-05
25.7641 -0.00150963 2.93692e-05
25.9304 -0.00149029 2.88061e-05
26.0988 -0.00147109 2.82506e-05
26.2693 -0.00145201 2.77024e-05
26.4421 -0.00143305 2.71612e-05
26.6174 -0.0014142 2.66266e-05
26.7954 -0.00139545 2.60982e-05
26.9761 -0.00137678 2.55757e-05
27.1598 -0.00135818 2.50587e-05
27.3468 -0.00133963 2.45468e-05
27.5373 -0.00132113 2.40396e-05
27.7317 -0.00130264 2.35364e-05
27.9302 -0.00128416 2.30368e-05
28.1333 -0.00126565 2.25402e-05
28.3415 -0.00124709 2.20458e-05
28.5554 -0.00122845 2.15529e-05
28.7758 -0.00120967 2.10604e-05
29.0035 -0.00119073 2.05671e-05
29.2396 -0.00117154 2.00716e-05
29.4858 -0.00115202 1.95719e-05
29.7441 -0.00113207 1.90653e-05
30.0173 -0.00111152 1.85482e-05
30.3101 -0.00109013 1.80148e-05
30.6297 -0.00106746 1.74556e-05
30.9905 -0.00104271 1.68517e-05
31.4301 -0.00101371 1.6153e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1QuantumOneLoop/GRp_OneLoopFRG.txt <==
-31.4301 -0.00101408 -1.61648e-05
-30.9905 -0.00104311 -1.68644e-05
-30.6297 -0.00106787 -1.7469e-05
-30.3101 -0.00109056 -1.8029e-05
-30.0173 -0.00111197 -1.85631e-05
-29.7441 -0.00113254 -1.90809e-05
-29.4858 -0.0011525 -1.95882e-05
-29.2396 -0.00117203 -2.00886e-05
-29.0035 -0.00119124 -2.05848e-05
-28.7758 -0.0012102 -2.10788e-05
-28.5554 -0.00122899 -2.1572e-05
-28.3415 -0.00124765 -2.20657e-05
-28.1333 -0.00126623 -2.25608e-05
-27.9302 -0.00128476 -2.30582e-05
-27.7317 -0.00130326 -2.35585e-05
-27.5373 -0.00132176 -2.40625e-05
-27.3468 -0.00134028 -2.45706e-05
-27.1598 -0.00135884 -2.50833e-05
-26.9761 -0.00137746 -2.56011e-05
-26.7954 -0.00139615 -2.61245e-05
-26.6174 -0.00141493 -2.66537e-05
-26.4421 -0.0014338 -2.71893e-05
-26.2693 -0.00145277 -2.77314e-05
-26.0988 -0.00147187 -2.82806e-05
-25.9304 -0.00149109 -2.8837e-05
-25.7641 -0.00151045 -2.94011e-05
-25.5998 -0.00152996 -2.99732e-05
-25.4373 -0.00154962 -3.05535e-05
-25.2766 -0.00156945 -3.11424e-05
-25.1175 -0.00158944 -3.17401e-05
-24.9601 -0.00160961 -3.2347e-05
-24.8041 -0.00162997 -3.29634e-05
-24.6496 -0.00165053 -3.35896e-05
-24.4966 -0.00167128 -3.42259e-05
-24.3448 -0.00169224 -3.48726e-05
-24.1944 -0.00171342 -3.55301e-05
-24.0451 -0.00173481 -3.61986e-05
-23.8971 -0.00175644 -3.68784e-05
-23.7502 -0.0017783 -3.75699e-05
-23.6044 -0.0018004 -3.82735e-05
-23.4597 -0.00182275 -3.89894e-05
-23.316 -0.00184536 -3.97181e-05
-23.1733 -0.00186823 -4.04598e-05
-23.0316 -0.00189137 -4.12149e-05
-22.8908 -0.00191479 -4.19838e-05
-22.7509 -0.00193849 -4.27669e-05
-22.6118 -0.00196249 -4.35645e-05
-22.4736 -0.00198678 -4.43771e-05
-22.3363 -0.00201138 -4.52051e-05
-22.1997 -0.00203629 -4.60488e-05
-22.0639 -0.00206152 -4.69087e-05
-21.9288 -0.00208708 -4.77852e-05
-21.7945 -0.00211298 -4.86788e-05
-21.6609 -0.00213923 -4.959e-05
-21.528 -0.00216582 -5.05191e-05
-21.3958 -0.00219278 -5.14668e-05
-21.2642 -0.00222011 -5.24335e-05
-21.1332 -0.00224781 -5.34197e-05
-21.0029 -0.0022759 -5.44259e-05
-20.8732 -0.00230439 -5.54528e-05
-20.7441 -0.00233328 -5.65007e-05
-20.6156 -0.00236259 -5.75705e-05
-20.4876 -0.00239232 -5.86625e-05
-20.3602 -0.00242249 -5.97775e-05
-20.2333 -0.00245309 -6.09161e-05
-20.1069 -0.00248416 -6.20789e-05
-19.9811 -0.00251568 -6.32666e-05
-19.8557 -0.00254768 -6.448e-05
-19.7309 -0.00258017 -6.57196e-05
-19.6065 -0.00261315 -6.69863e-05
-19.4826 -0.00264665 -6.82809e-05
-19.3592 -0.00268066 -6.9604e-05
-19.2362 -0.00271521 -7.09566e-05
-19.1137 -0.0027503 -7.23394e-05
-18.9916 -0.00278595 -7.37534e-05
-18.8699 -0.00282217 -7.51995e-05
-18.7487 -0.00285898 -7.66785e-05
-18.6278 -0.00289638 -7.81915e-05
-18.5074 -0.0029344 -7.97394e-05
-18.3873 -0.00297304 -8.13232e-05
-18.2676 -0.00301233 -8.29441e-05
-18.1483 -0.00305227 -8.46031e-05
-18.0294 -0.00309289 -8.63014e-05
-17.9108 -0.0031342 -8.80401e-05
-17.7926 -0.00317621 -8.98205e-05
-17.6748 -0.00321895 -9.16438e-05
-17.5572 -0.00326243 -9.35114e-05
-17.4401 -0.00330667 -9.54246e-05
-17.3232 -0.00335169 -9.73849e-05
-17.2067 -0.0033975 -9.93936e-05
-17.0905 -0.00344414 -0.000101452
-16.9746 -0.00349161 -0.000103563
-16.859 -0.00353994 -0.000105726
-16.7437 -0.00358916 -0.000107945
-16.6288 -0.00363928 -0.00011022
-16.5141 -0.00369033 -0.000112553
-16.3997 -0.00374233 -0.000114947
-16.2856 -0.0037953 -0.000117403
-16.1717 -0.00384928 -0.000119924
-16.0582 -0.00390428 -0.000122511
-15.9449 -0.00396035 -0.000125167
-15.8319 -0.00401749 -0.000127894
-15.7191 -0.00407575 -0.000130695
-15.6066 -0.00413515 -0.000133571
-15.4943 -0.00419572 -0.000136526
-15.3823 -0.0042575 -0.000139562
-15.2705 -0.00432052 -0.000142682
-15.159 -0.00438481 -0.000145889
-15.0477 -0.00445041 -0.000149186
-14.9367 -0.00451736 -0.000152577
-14.8258 -0.00458568 -0.000156063
-14.7152 -0.00465543 -0.00015965
-14.6049 -0.00472665 -0.00016334
-14.4947 -0.00479937 -0.000167137
-14.3848 -0.00487363 -0.000171046
-14.275 -0.00494949 -0.00017507
-14.1655 -0.00502699 -0.000179213
-14.0562 -0.00510618 -0.000183481
-13.9471 -0.00518711 -0.000187877
-13.8382 -0.00526984 -0.000192407
-13.7294 -0.0053544 -0.000197076
-13.6209 -0.00544087 -0.000201888
-13.5126 -0.00552931 -0.000206851
-13.4044 -0.00561976 -0.000211968
-13.2965 -0.0057123 -0.000217248
-13.1887 -0.00580698 -0.000222695
-13.0811 -0.00590389 -0.000228318
-12.9737 -0.00600308 -0.000234122
-12.8664 -0.00610464 -0.000240115
-12.7593 -0.00620863 -0.000246305
-12.6524 -0.00631515 -0.000252701
-12.5457 -0.00642427 -0.00025931
-12.4391 -0.00653607 -0.000266142
-12.3327 -0.00665066 -0.000273206
-12.2265 -0.00676811 -0.000280512
-12.1204 -0.00688854 -0.000288071
-12.0144 -0.00701204 -0.000295893
-11.9086 -0.00713872 -0.00030399
-11.803 -0.00726869 -0.000312375
-11.6975 -0.00740206 -0.00032106
-11.5922 -0.00753897 -0.000330058
-11.487 -0.00767953 -0.000339385
-11.3819 -0.00782388 -0.000349054
-11.277 -0.00797215 -0.000359083
-11.1722 -0.00812449 -0.000369487
-11.0676 -0.00828106 -0.000380286
-10.9631 -0.00844201 -0.000391496
-10.8587 -0.00860751 -0.000403139
-10.7545 -0.00877773 -0.000415235
-10.6503 -0.00895286 -0.000427807
-10.5463 -0.00913309 -0.000440878
-10.4425 -0.00931862 -0.000454474
-10.3387 -0.00950966 -0.00046862
-10.2351 -0.00970643 -0.000483346
-10.1316 -0.00990918 -0.000498681
-10.0282 -0.0101181 -0.000514657
-9.92496 -0.0103336 -0.000531308
-9.82181 -0.0105557 -0.00054867
-9.71877 -0.010785 -0.000566782
-9.61583 -0.0110215 -0.000585684
-9.51301 -0.0112657 -0.000605421
-9.4103 -0.0115179 -0.000626039
-9.30769 -0.0117784 -0.000647587
-9.20518 -0.0120477 -0.00067012
-9.10278 -0.0123261 -0.000693694
-9.00048 -0.012614 -0.000718371
-8.89828 -0.0129119 -0.000744215
-8.79618 -0.0132203 -0.000771298
-8.69417 -0.0135396 -0.000799694
-8.59226 -0.0138704 -0.000829484
-8.49044 -0.0142133 -0.000860755
-8.38872 -0.0145688 -0.000893602
-8.28708 -0.0149376 -0.000928126
-8.18554 -0.0153204 -0.000964434
-8.08408 -0.0157178 -0.00100265
-7.98271 -0.0161307 -0.00104289
-7.88143 -0.0165598 -0.00108529
-7.78023 -0.0170061 -0.00113002
-7.67911 -0.0174705 -0.00117722
-7.57807 -0.0179539 -0.00122708
-7.47712 -0.0184575 -0.00127978
-7.37624 -0.0189824 -0.00133553
-7.27544 -0.0195299 -0.00139456
-7.17471 -0.0201011 -0.00145711
-7.07406 -0.0206977 -0.00152345
-6.97348 -0.021321 -0.00159388
-6.87298 -0.0219728 -0.00166872
-6.77254 -0.0226549 -0.00174833
-6.67218 -0.0233691 -0.00183309
-6.57188 -0.0241175 -0.00192344
-6.47166 -0.0249024 -0.00201984
-6.37149 -0.0257263 -0.00212282
-6.2714 -0.0265917 -0.00223295
-6.17136 -0.0275017 -0.00235089
-6.07139 -0.0284592 -0.00247733
-5.97148 -0.0294679 -0.00261307
-5.87163 -0.0305313 -0.002759
-5.77184 -0.0316536 -0.0029161
-5.67211 -0.0328394 -0.00308548
-5.57243 -0.0340936 -0.00326838
-5.47281 -0.0354216 -0.00346621
-5.37325 -0.0368294 -0.00368055
-5.27373 -0.0383238 -0.00391318
-5.17427 -0.039912 -0.00416614
-5.07487 -0.0416023 -0.00444173
-4.97551 -0.0434038 -0.00474262
-4.8762 -0.0453267 -0.00507181
-4.77694 -0.0473823 -0.00543281
-4.67772 -0.0495835 -0.00582963
-4.57855 -0.0519446 -0.00626693
-4.47943 -0.0544819 -0.00675014
-4.38035 -0.0572138 -0.00728562
-4.28131 -0.0601613 -0.00788079
-4.18232 -0.0633482 -0.00854447
-4.08336 -0.0668019 -0.00928709
-3.98445 -0.070554 -0.0101211
-3.88557 -0.0746407 -0.0110614
-3.78673 -0.0791045 -0.0121262
-3.68793 -0.0839944 -0.0133373
-3.58916 -0.0893683 -0.0147217
-3.49043 -0.0952944 -0.0163128
-3.39173 -0.101854 -0.018152
-3.29307 -0.109142 -0.0202916
-3.19443 -0.117277 -0.0227981
-3.09583 -0.126398 -0.0257571
-2.99725 -0.136677 -0.0292801
-2.89871 -0.148326 -0.0335144
-2.80019 -0.161605 -0.0386576
-2.7017 -0.176844 -0.0449793
-2.60323 -0.194456 -0.0528544
-2.50479 -0.214966 -0.0628157
-2.40638 -0.239046 -0.0756375
-2.30798 -0.267553 -0.0924766
-2.20961 -0.301565 -0.115112
-2.11126 -0.342392 -0.14637
-2.01293 -0.391445 -0.190896
-1.91462 -0.449652 -0.256576
-1.81632 -0.515441 -0.357068
-1.71804 -0.578236 -0.515472
-1.61978 -0.599681 -0.764075
-1.52154 -0.476907 -1.10946
-1.42331 -0.0743219 -1.40123
-1.32509 0.471096 -1.34423
-1.22689 0.792248 -1.0066
-1.12869 0.861993 -0.681212
-1.03051 0.824552 -0.458752
-0.932337 0.761589 -0.317328
-0.834173 0.70085 -0.226212
-0.736016 0.649361 -0.165224
-0.637867 0.607712 -0.122579
-0.539723 0.574819 -0.0914222
-0.441585 0.549375 -0.0676484
-0.343451 0.530259 -0.0486919
-0.24532 0.516614 -0.0328691
-0.147191 0.507834 -0.0190065
-0.0490634 0.503536 -0.00622093
0.0490634 0.503536 0.00622093
0.147191 0.507834 0.0190065
0.24532 0.516614 0.0328691
0.343451 0.530259 0.0486919
0.441585 0.549375 0.0676484
0.539723 0.574819 0.0914222
0.637867 0.607712 0.122579
0.736016 0.649361 0.165224
0.834173 0.70085 0.226212
0.932337 0.761589 0.317328
1.03051 0.824552 0.458752
1.12869 0.861993 0.681212
1.22689 0.792248 1.0066
1.32509 0.471096 1.34423
1.42331 -0.0743219 1.40123
1.52154 -0.476907 1.10946
1.61978 -0.599681 0.764075
1.71804 -0.578236 0.515472
1.81632 -0.515441 0.357068
1.91462 -0.449652 0.256576
2.01293 -0.391445 0.190896
2.11126 -0.342392 0.14637
2.20961 -0.301565 0.115112
2.30798 -0.267553 0.0924766
2.40638 -0.239046 0.0756375
2.50479 -0.214966 0.0628157
2.60323 -0.194456 0.0528544
2.7017 -0.176844 0.0449793
2.80019 -0.161605 0.0386576
2.89871 -0.148326 0.0335144
2.99725 -0.136677 0.0292801
3.09583 -0.126398 0.0257571
3.19443 -0.117277 0.0227981
3.29307 -0.109142 0.0202916
3.39173 -0.101854 0.018152
3.49043 -0.0952944 0.0163128
3.58916 -0.0893683 0.0147217
3.68793 -0.0839944 0.0133373
3.78673 -0.0791045 0.0121262
3.88557 -0.0746407 0.0110614
3.98445 -0.070554 0.0101211
4.08336 -0.0668019 0.00928709
4.18232 -0.0633482 0.00854447
4.28131 -0.0601613 0.00788079
4.38035 -0.0572138 0.00728562
4.47943 -0.0544819 0.00675014
4.57855 -0.0519446 0.00626693
4.67772 -0.0495835 0.00582963
4.77694 -0.0473823 0.00543281
4.8762 -0.0453267 0.00507181
4.97551 -0.0434038 0.00474262
5.07487 -0.0416023 0.00444173
5.17427 -0.039912 0.00416614
5.27373 -0.0383238 0.00391318
5.37325 -0.0368294 0.00368055
5.47281 -0.0354216 0.00346621
5.57243 -0.0340936 0.00326838
5.67211 -0.0328394 0.00308548
5.77184 -0.0316536 0.0029161
5.87163 -0.0305313 0.002759
5.97148 -0.0294679 0.00261307
6.07139 -0.0284592 0.00247733
6.17136 -0.0275017 0.00235089
6.2714 -0.0265917 0.00223295
6.37149 -0.0257263 0.00212282
6.47166 -0.0249024 0.00201984
6.57188 -0.0241175 0.00192344
6.67218 -0.0233691 0.00183309
6.77254 -0.0226549 0.00174833
6.87298 -0.0219728 0.00166872
6.97348 -0.021321 0.00159388
7.07406 -0.0206977 0.00152345
7.17471 -0.0201011 0.00145711
7.27544 -0.0195299 0.00139456
7.37624 -0.0189824 0.00133553
7.47712 -0.0184575 0.00127978
7.57807 -0.0179539 0.00122708
7.67911 -0.0174705 0.00117722
7.78023 -0.0170061 0.00113002
7.88143 -0.0165598 0.00108529
7.98271 -0.0161307 0.00104289
8.08408 -0.0157178 0.00100265
8.18554 -0.0153204 0.000964434
8.28708 -0.0149376 0.000928126
8.38872 -0.0145688 0.000893602
8.49044 -0.0142133 0.000860755
8.59226 -0.0138704 0.000829484
8.69417 -0.0135396 0.000799694
8.79618 -0.0132203 0.000771298
8.89828 -0.0129119 0.000744215
9.00048 -0.012614 0.000718371
9.10278 -0.0123261 0.000693694
9.20518 -0.0120477 0.00067012
9.30769 -0.0117784 0.000647587
9.4103 -0.0115179 0.000626039
9.51301 -0.0112657 0.000605421
9.61583 -0.0110215 0.000585684
9.71877 -0.010785 0.000566782
9.82181 -0.0105557 0.00054867
9.92496 -0.0103336 0.000531308
10.0282 -0.0101181 0.000514657
10.1316 -0.00990918 0.000498681
10.2351 -0.00970643 0.000483346
10.3387 -0.00950966 0.00046862
10.4425 -0.00931862 0.000454474
10.5463 -0.00913309 0.000440878
10.6503 -0.00895286 0.000427807
10.7545 -0.00877773 0.000415235
10.8587 -0.00860751 0.000403139
10.9631 -0.00844201 0.000391496
11.0676 -0.00828106 0.000380286
11.1722 -0.00812449 0.000369487
11.277 -0.00797215 0.000359083
11.3819 -0.00782388 0.000349054
11.487 -0.00767953 0.000339385
11.5922 -0.00753897 0.000330058
11.6975 -0.00740206 0.00032106
11.803 -0.00726869 0.000312375
11.9086 -0.00713872 0.00030399
12.0144 -0.00701204 0.000295893
12.1204 -0.00688854 0.000288071
12.2265 -0.00676811 0.000280512
12.3327 -0.00665066 0.000273206
12.4391 -0.00653607 0.000266142
12.5457 -0.00642427 0.00025931
12.6524 -0.00631515 0.000252701
12.7593 -0.00620863 0.000246305
12.8664 -0.00610464 0.000240115
12.9737 -0.00600308 0.000234122
13.0811 -0.00590389 0.000228318
13.1887 -0.00580698 0.000222695
13.2965 -0.0057123 0.000217248
13.4044 -0.00561976 0.000211968
13.5126 -0.00552931 0.000206851
13.6209 -0.00544087 0.000201888
13.7294 -0.0053544 0.000197076
13.8382 -0.00526984 0.000192407
13.9471 -0.00518711 0.000187877
14.0562 -0.00510618 0.000183481
14.1655 -0.00502699 0.000179213
14.275 -0.00494949 0.00017507
14.3848 -0.00487363 0.000171046
14.4947 -0.00479937 0.000167137
14.6049 -0.00472665 0.00016334
14.7152 -0.00465543 0.00015965
14.8258 -0.00458568 0.000156063
14.9367 -0.00451736 0.000152577
15.0477 -0.00445041 0.000149186
15.159 -0.00438481 0.000145889
15.2705 -0.00432052 0.000142682
15.3823 -0.0042575 0.000139562
15.4943 -0.00419572 0.000136526
15.6066 -0.00413515 0.000133571
15.7191 -0.00407575 0.000130695
15.8319 -0.00401749 0.000127894
15.9449 -0.00396035 0.000125167
16.0582 -0.00390428 0.000122511
16.1717 -0.00384928 0.000119924
16.2856 -0.0037953 0.000117403
16.3997 -0.00374233 0.000114947
16.5141 -0.00369033 0.000112553
16.6288 -0.00363928 0.00011022
16.7437 -0.00358916 0.000107945
16.859 -0.00353994 0.000105726
16.9746 -0.00349161 0.000103563
17.0905 -0.00344414 0.000101452
17.2067 -0.0033975 9.93936e-05
17.3232 -0.00335169 9.73849e-05
17.4401 -0.00330667 9.54246e-05
17.5572 -0.00326243 9.35114e-05
17.6748 -0.00321895 9.16438e-05
17.7926 -0.00317621 8.98205e-05
17.9108 -0.0031342 8.80401e-05
18.0294 -0.00309289 8.63014e-05
18.1483 -0.00305227 8.46031e-05
18.2676 -0.00301233 8.29441e-05
18.3873 -0.00297304 8.13232e-05
18.5074 -0.0029344 7.97394e-05
18.6278 -0.00289638 7.81915e-05
18.7487 -0.00285898 7.66785e-05
18.8699 -0.00282217 7.51995e-05
18.9916 -0.00278595 7.37534e-05
19.1137 -0.0027503 7.23394e-05
19.2362 -0.00271521 7.09566e-05
19.3592 -0.00268066 6.9604e-05
19.4826 -0.00264665 6.82809e-05
19.6065 -0.00261315 6.69863e-05
19.7309 -0.00258017 6.57196e-05
19.8557 -0.00254768 6.448e-05
19.9811 -0.00251568 6.32666e-05
20.1069 -0.00248416 6.20789e-05
20.2333 -0.00245309 6.09161e-05
20.3602 -0.00242249 5.97775e-05
20.4876 -0.00239232 5.86625e-05
20.6156 -0.00236259 5.75705e-05
20.7441 -0.00233328 5.65007e-05
20.8732 -0.00230439 5.54528e-05
21.0029 -0.0022759 5.44259e-05
21.1332 -0.00224781 5.34197e-05
21.2642 -0.00222011 5.24335e-05
21.3958 -0.00219278 5.14668e-05
21.528 -0.00216582 5.05191e-05
21.6609 -0.00213923 4.959e-05
21.7945 -0.00211298 4.86788e-05
21.9288 -0.00208708 4.77852e-05
22.0639 -0.00206152 4.69087e-05
22.1997 -0.00203629 4.60488e-05
22.3363 -0.00201138 4.52051e-05
22.4736 -0.00198678 4.43771e-05
22.6118 -0.00196249 4.35645e-05
22.7509 -0.00193849 4.27669e-05
22.8908 -0.00191479 4.19838e-05
23.0316 -0.00189137 4.12149e-05
23.1733 -0.00186823 4.04598e-05
23.316 -0.00184536 3.97181e-05
23.4597 -0.00182275 3.89894e-05
23.6044 -0.0018004 3.82735e-05
23.7502 -0.0017783 3.75699e-05
23.8971 -0.00175644 3.68784e-05
24.0451 -0.00173481 3.61986e-05
24.1944 -0.00171342 3.55301e-05
24.3448 -0.00169224 3.48726e-05
24.4966 -0.00167128 3.42259e-05
24.6496 -0.00165053 3.35896e-05
24.8041 -0.00162997 3.29634e-05
24.9601 -0.00160961 3.2347e-05
25.1175 -0.00158944 3.17401e-05
25.2766 -0.00156945 3.11424e-05
25.4373 -0.00154962 3.05535e-05
25.5998 -0.00152996 2.99732e-05
25.7641 -0.00151045 2.94011e-05
25.9304 -0.00149109 2.8837e-05
26.0988 -0.00147187 2.82806e-05
26.2693 -0.00145277 2.77314e-05
26.4421 -0.0014338 2.71893e-05
26.6174 -0.00141493 2.66537e-05
26.7954 -0.00139615 2.61245e-05
26.9761 -0.00137746 2.56011e-05
27.1598 -0.00135884 2.50833e-05
27.3468 -0.00134028 2.45706e-05
27.5373 -0.00132176 2.40625e-05
27.7317 -0.00130326 2.35585e-05
27.9302 -0.00128476 2.30582e-05
28.1333 -0.00126623 2.25608e-05
28.3415 -0.00124765 2.20657e-05
28.5554 -0.00122899 2.1572e-05
28.7758 -0.0012102 2.10788e-05
29.0035 -0.00119124 2.05848e-05
29.2396 -0.00117203 2.00886e-05
29.4858 -0.0011525 1.95882e-05
29.7441 -0.00113254 1.90809e-05
30.0173 -0.00111197 1.85631e-05
30.3101 -0.00109056 1.8029e-05
30.6297 -0.00106787 1.7469e-05
30.9905 -0.00104311 1.68644e-05
31.4301 -0.00101408 1.61648e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1QuantumOneLoop/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.125
#Lambda=0.5
#Beta=0.25
#Nc=1
#QUANTUM=0

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=512 aX=1 aP=1

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1QuantumOneLoop/SigmaAOneLoop.txt <==
-31.4301 -0.999997 -2.92566e-18
-30.9905 -0.999997 -2.92566e-18
-30.6297 -0.999997 -2.92566e-18
-30.3101 -0.999997 -2.92566e-18
-30.0173 -0.999997 -2.92566e-18
-29.7441 -0.999997 -2.92566e-18
-29.4858 -0.999997 -2.92566e-18
-29.2396 -0.999997 -2.92566e-18
-29.0035 -0.999997 -2.92566e-18
-28.7758 -0.999997 -2.92566e-18
-28.5554 -0.999997 -2.92566e-18
-28.3415 -0.999997 -2.92566e-18
-28.1333 -0.999997 -2.92566e-18
-27.9302 -0.999997 -2.92566e-18
-27.7317 -0.999997 -2.92566e-18
-27.5373 -0.999997 -2.92566e-18
-27.3468 -0.999997 -2.92566e-18
-27.1598 -0.999997 -2.92566e-18
-26.9761 -0.999997 -2.92566e-18
-26.7954 -0.999997 -2.92566e-18
-26.6174 -0.999997 -2.92566e-18
-26.4421 -0.999997 -2.92566e-18
-26.2693 -0.999997 -2.92566e-18
-26.0988 -0.999997 -2.92566e-18
-25.9304 -0.999997 -2.92566e-18
-25.7641 -0.999997 -2.92566e-18
-25.5998 -0.999997 -2.92566e-18
-25.4373 -0.999997 -2.92566e-18
-25.2766 -0.999997 -2.92566e-18
-25.1175 -0.999997 -2.92566e-18
-24.9601 -0.999997 -2.92566e-18
-24.8041 -0.999997 -2.92566e-18
-24.6496 -0.999997 -2.92566e-18
-24.4966 -0.999997 -2.92566e-18
-24.3448 -0.999997 -2.92566e-18
-24.1944 -0.999997 -2.92566e-18
-24.0451 -0.999997 -2.92566e-18
-23.8971 -0.999997 -2.92566e-18
-23.7502 -0.999997 -2.92566e-18
-23.6044 -0.999997 -2.92566e-18
-23.4597 -0.999997 -2.92566e-18
-23.316 -0.999997 -2.92566e-18
-23.1733 -0.999997 -2.92566e-18
-23.0316 -0.999997 -2.92566e-18
-22.8908 -0.999997 -2.92566e-18
-22.7509 -0.999997 -2.92566e-18
-22.6118 -0.999997 -2.92566e-18
-22.4736 -0.999997 -2.92566e-18
-22.3363 -0.999997 -2.92566e-18
-22.1997 -0.999997 -2.92566e-18
-22.0639 -0.999997 -2.92566e-18
-21.9288 -0.999997 -2.92566e-18
-21.7945 -0.999997 -2.92566e-18
-21.6609 -0.999997 -2.92566e-18
-21.528 -0.999997 -2.92566e-18
-21.3958 -0.999997 -2.92566e-18
-21.2642 -0.999997 -2.92566e-18
-21.1332 -0.999997 -2.92566e-18
-21.0029 -0.999997 -2.92566e-18
-20.8732 -0.999997 -2.92566e-18
-20.7441 -0.999997 -2.92566e-18
-20.6156 -0.999997 -2.92566e-18
-20.4876 -0.999997 -2.92566e-18
-20.3602 -0.999997 -2.92566e-18
-20.2333 -0.999997 -2.92566e-18
-20.1069 -0.999997 -2.92566e-18
-19.9811 -0.999997 -2.92566e-18
-19.8557 -0.999997 -2.92566e-18
-19.7309 -0.999997 -2.92566e-18
-19.6065 -0.999997 -2.92566e-18
-19.4826 -0.999997 -2.92566e-18
-19.3592 -0.999997 -2.92566e-18
-19.2362 -0.999997 -2.92566e-18
-19.1137 -0.999997 -2.92566e-18
-18.9916 -0.999997 -2.92566e-18
-18.8699 -0.999997 -2.92566e-18
-18.7487 -0.999997 -2.92566e-18
-18.6278 -0.999997 -2.92566e-18
-18.5074 -0.999997 -2.92566e-18
-18.3873 -0.999997 -2.92566e-18
-18.2676 -0.999997 -2.92566e-18
-18.1483 -0.999997 -2.92566e-18
-18.0294 -0.999997 -2.92566e-18
-17.9108 -0.999997 -2.92566e-18
-17.7926 -0.999997 -2.92566e-18
-17.6748 -0.999997 -2.92566e-18
-17.5572 -0.999997 -2.92566e-18
-17.4401 -0.999997 -2.92566e-18
-17.3232 -0.999997 -2.92566e-18
-17.2067 -0.999997 -2.92566e-18
-17.0905 -0.999997 -2.92566e-18
-16.9746 -0.999997 -2.92566e-18
-16.859 -0.999997 -2.92566e-18
-16.7437 -0.999997 -2.92566e-18
-16.6288 -0.999997 -2.92566e-18
-16.5141 -0.999997 -2.92566e-18
-16.3997 -0.999997 -2.92566e-18
-16.2856 -0.999997 -2.92566e-18
-16.1717 -0.999997 -2.92566e-18
-16.0582 -0.999997 -2.92566e-18
-15.9449 -0.999997 -2.92566e-18
-15.8319 -0.999997 -2.92566e-18
-15.7191 -0.999997 -2.92566e-18
-15.6066 -0.999997 -2.92566e-18
-15.4943 -0.999997 -2.92566e-18
-15.3823 -0.999997 -2.92566e-18
-15.2705 -0.999997 -2.92566e-18
-15.159 -0.999997 -2.92566e-18
-15.0477 -0.999997 -2.92566e-18
-14.9367 -0.999997 -2.92566e-18
-14.8258 -0.999997 -2.92566e-18
-14.7152 -0.999997 -2.92566e-18
-14.6049 -0.999997 -2.92566e-18
-14.4947 -0.999997 -2.92566e-18
-14.3848 -0.999997 -2.92566e-18
-14.275 -0.999997 -2.92566e-18
-14.1655 -0.999997 -2.92566e-18
-14.0562 -0.999997 -2.92566e-18
-13.9471 -0.999997 -2.92566e-18
-13.8382 -0.999997 -2.92566e-18
-13.7294 -0.999997 -2.92566e-18
-13.6209 -0.999997 -2.92566e-18
-13.5126 -0.999997 -2.92566e-18
-13.4044 -0.999997 -2.92566e-18
-13.2965 -0.999997 -2.92566e-18
-13.1887 -0.999997 -2.92566e-18
-13.0811 -0.999997 -2.92566e-18
-12.9737 -0.999997 -2.92566e-18
-12.8664 -0.999997 -2.92566e-18
-12.7593 -0.999997 -2.92566e-18
-12.6524 -0.999997 -2.92566e-18
-12.5457 -0.999997 -2.92566e-18
-12.4391 -0.999997 -2.92566e-18
-12.3327 -0.999997 -2.92566e-18
-12.2265 -0.999997 -2.92566e-18
-12.1204 -0.999997 -2.92566e-18
-12.0144 -0.999997 -2.92566e-18
-11.9086 -0.999997 -2.92566e-18
-11.803 -0.999997 -2.92566e-18
-11.6975 -0.999997 -2.92566e-18
-11.5922 -0.999997 -2.92566e-18
-11.487 -0.999997 -2.92566e-18
-11.3819 -0.999997 -2.92566e-18
-11.277 -0.999997 -2.92566e-18
-11.1722 -0.999997 -2.92566e-18
-11.0676 -0.999997 -2.92566e-18
-10.9631 -0.999997 -2.92566e-18
-10.8587 -0.999997 -2.92566e-18
-10.7545 -0.999997 -2.92566e-18
-10.6503 -0.999997 -2.92566e-18
-10.5463 -0.999997 -2.92566e-18
-10.4425 -0.999997 -2.92566e-18
-10.3387 -0.999997 -2.92566e-18
-10.2351 -0.999997 -2.92566e-18
-10.1316 -0.999997 -2.92566e-18
-10.0282 -0.999997 -2.92566e-18
-9.92496 -0.999997 -2.92566e-18
-9.82181 -0.999997 -2.92566e-18
-9.71877 -0.999997 -2.92566e-18
-9.61583 -0.999997 -2.92566e-18
-9.51301 -0.999997 -2.92566e-18
-9.4103 -0.999997 -2.92566e-18
-9.30769 -0.999997 -2.92566e-18
-9.20518 -0.999997 -2.92566e-18
-9.10278 -0.999997 -2.92566e-18
-9.00048 -0.999997 -2.92566e-18
-8.89828 -0.999997 -2.92566e-18
-8.79618 -0.999997 -2.92566e-18
-8.69417 -0.999997 -2.92566e-18
-8.59226 -0.999997 -2.92566e-18
-8.49044 -0.999997 -2.92566e-18
-8.38872 -0.999997 -2.92566e-18
-8.28708 -0.999997 -2.92566e-18
-8.18554 -0.999997 -2.92566e-18
-8.08408 -0.999997 -2.92566e-18
-7.98271 -0.999997 -2.92566e-18
-7.88143 -0.999997 -2.92566e-18
-7.78023 -0.999997 -2.92566e-18
-7.67911 -0.999997 -2.92566e-18
-7.57807 -0.999997 -2.92566e-18
-7.47712 -0.999997 -2.92566e-18
-7.37624 -0.999997 -2.92566e-18
-7.27544 -0.999997 -2.92566e-18
-7.17471 -0.999997 -2.92566e-18
-7.07406 -0.999997 -2.92566e-18
-6.97348 -0.999997 -2.92566e-18
-6.87298 -0.999997 -2.92566e-18
-6.77254 -0.999997 -2.92566e-18
-6.67218 -0.999997 -2.92566e-18
-6.57188 -0.999997 -2.92566e-18
-6.47166 -0.999997 -2.92566e-18
-6.37149 -0.999997 -2.92566e-18
-6.2714 -0.999997 -2.92566e-18
-6.17136 -0.999997 -2.92566e-18
-6.07139 -0.999997 -2.92566e-18
-5.97148 -0.999997 -2.92566e-18
-5.87163 -0.999997 -2.92566e-18
-5.77184 -0.999997 -2.92566e-18
-5.67211 -0.999997 -2.92566e-18
-5.57243 -0.999997 -2.92566e-18
-5.47281 -0.999997 -2.92566e-18
-5.37325 -0.999997 -2.92566e-18
-5.27373 -0.999997 -2.92566e-18
-5.17427 -0.999997 -2.92566e-18
-5.07487 -0.999997 -2.92566e-18
-4.97551 -0.999997 -2.92566e-18
-4.8762 -0.999997 -2.92566e-18
-4.77694 -0.999997 -2.92566e-18
-4.67772 -0.999997 -2.92566e-18
-4.57855 -0.999997 -2.92566e-18
-4.47943 -0.999997 -2.92566e-18
-4.38035 -0.999997 -2.92566e-18
-4.28131 -0.999997 -2.92566e-18
-4.18232 -0.999997 -2.92566e-18
-4.08336 -0.999997 -2.92566e-18
-3.98445 -0.999997 -2.92566e-18
-3.88557 -0.999997 -2.92566e-18
-3.78673 -0.999997 -2.92566e-18
-3.68793 -0.999997 -2.92566e-18
-3.58916 -0.999997 -2.92566e-18
-3.49043 -0.999997 -2.92566e-18
-3.39173 -0.999997 -2.92566e-18
-3.29307 -0.999997 -2.92566e-18
-3.19443 -0.999997 -2.92566e-18
-3.09583 -0.999997 -2.92566e-18
-2.99725 -0.999997 -2.92566e-18
-2.89871 -0.999997 -2.92566e-18
-2.80019 -0.999997 -2.92566e-18
-2.7017 -0.999997 -2.92566e-18
-2.60323 -0.999997 -2.92566e-18
-2.50479 -0.999997 -2.92566e-18
-2.40638 -0.999997 -2.92566e-18
-2.30798 -0.999997 -2.92566e-18
-2.20961 -0.999997 -2.92566e-18
-2.11126 -0.999997 -2.92566e-18
-2.01293 -0.999997 -2.92566e-18
-1.91462 -0.999997 -2.92566e-18
-1.81632 -0.999997 -2.92566e-18
-1.71804 -0.999997 -2.92566e-18
-1.61978 -0.999997 -2.92566e-18
-1.52154 -0.999997 -2.92566e-18
-1.42331 -0.999997 -2.92566e-18
-1.32509 -0.999997 -2.92566e-18
-1.22689 -0.999997 -2.92566e-18
-1.12869 -0.999997 -2.92566e-18
-1.03051 -0.999997 -2.92566e-18
-0.932337 -0.999997 -2.92566e-18
-0.834173 -0.999997 -2.92566e-18
-0.736016 -0.999997 -2.92566e-18
-0.637867 -0.999997 -2.92566e-18
-0.539723 -0.999997 -2.92566e-18
-0.441585 -0.999997 -2.92566e-18
-0.343451 -0.999997 -2.92566e-18
-0.24532 -0.999997 -2.92566e-18
-0.147191 -0.999997 -2.92566e-18
-0.0490634 -0.999997 -2.92566e-18
0.0490634 -0.999997 -2.92566e-18
0.147191 -0.999997 -2.92566e-18
0.24532 -0.999997 -2.92566e-18
0.343451 -0.999997 -2.92566e-18
0.441585 -0.999997 -2.92566e-18
0.539723 -0.999997 -2.92566e-18
0.637867 -0.999997 -2.92566e-18
0.736016 -0.999997 -2.92566e-18
0.834173 -0.999997 -2.92566e-18
0.932337 -0.999997 -2.92566e-18
1.03051 -0.999997 -2.92566e-18
1.12869 -0.999997 -2.92566e-18
1.22689 -0.999997 -2.92566e-18
1.32509 -0.999997 -2.92566e-18
1.42331 -0.999997 -2.92566e-18
1.52154 -0.999997 -2.92566e-18
1.61978 -0.999997 -2.92566e-18
1.71804 -0.999997 -2.92566e-18
1.81632 -0.999997 -2.92566e-18
1.91462 -0.999997 -2.92566e-18
2.01293 -0.999997 -2.92566e-18
2.11126 -0.999997 -2.92566e-18
2.20961 -0.999997 -2.92566e-18
2.30798 -0.999997 -2.92566e-18
2.40638 -0.999997 -2.92566e-18
2.50479 -0.999997 -2.92566e-18
2.60323 -0.999997 -2.92566e-18
2.7017 -0.999997 -2.92566e-18
2.80019 -0.999997 -2.92566e-18
2.89871 -0.999997 -2.92566e-18
2.99725 -0.999997 -2.92566e-18
3.09583 -0.999997 -2.92566e-18
3.19443 -0.999997 -2.92566e-18
3.29307 -0.999997 -2.92566e-18
3.39173 -0.999997 -2.92566e-18
3.49043 -0.999997 -2.92566e-18
3.58916 -0.999997 -2.92566e-18
3.68793 -0.999997 -2.92566e-18
3.78673 -0.999997 -2.92566e-18
3.88557 -0.999997 -2.92566e-18
3.98445 -0.999997 -2.92566e-18
4.08336 -0.999997 -2.92566e-18
4.18232 -0.999997 -2.92566e-18
4.28131 -0.999997 -2.92566e-18
4.38035 -0.999997 -2.92566e-18
4.47943 -0.999997 -2.92566e-18
4.57855 -0.999997 -2.92566e-18
4.67772 -0.999997 -2.92566e-18
4.77694 -0.999997 -2.92566e-18
4.8762 -0.999997 -2.92566e-18
4.97551 -0.999997 -2.92566e-18
5.07487 -0.999997 -2.92566e-18
5.17427 -0.999997 -2.92566e-18
5.27373 -0.999997 -2.92566e-18
5.37325 -0.999997 -2.92566e-18
5.47281 -0.999997 -2.92566e-18
5.57243 -0.999997 -2.92566e-18
5.67211 -0.999997 -2.92566e-18
5.77184 -0.999997 -2.92566e-18
5.87163 -0.999997 -2.92566e-18
5.97148 -0.999997 -2.92566e-18
6.07139 -0.999997 -2.92566e-18
6.17136 -0.999997 -2.92566e-18
6.2714 -0.999997 -2.92566e-18
6.37149 -0.999997 -2.92566e-18
6.47166 -0.999997 -2.92566e-18
6.57188 -0.999997 -2.92566e-18
6.67218 -0.999997 -2.92566e-18
6.77254 -0.999997 -2.92566e-18
6.87298 -0.999997 -2.92566e-18
6.97348 -0.999997 -2.92566e-18
7.07406 -0.999997 -2.92566e-18
7.17471 -0.999997 -2.92566e-18
7.27544 -0.999997 -2.92566e-18
7.37624 -0.999997 -2.92566e-18
7.47712 -0.999997 -2.92566e-18
7.57807 -0.999997 -2.92566e-18
7.67911 -0.999997 -2.92566e-18
7.78023 -0.999997 -2.92566e-18
7.88143 -0.999997 -2.92566e-18
7.98271 -0.999997 -2.92566e-18
8.08408 -0.999997 -2.92566e-18
8.18554 -0.999997 -2.92566e-18
8.28708 -0.999997 -2.92566e-18
8.38872 -0.999997 -2.92566e-18
8.49044 -0.999997 -2.92566e-18
8.59226 -0.999997 -2.92566e-18
8.69417 -0.999997 -2.92566e-18
8.79618 -0.999997 -2.92566e-18
8.89828 -0.999997 -2.92566e-18
9.00048 -0.999997 -2.92566e-18
9.10278 -0.999997 -2.92566e-18
9.20518 -0.999997 -2.92566e-18
9.30769 -0.999997 -2.92566e-18
9.4103 -0.999997 -2.92566e-18
9.51301 -0.999997 -2.92566e-18
9.61583 -0.999997 -2.92566e-18
9.71877 -0.999997 -2.92566e-18
9.82181 -0.999997 -2.92566e-18
9.92496 -0.999997 -2.92566e-18
10.0282 -0.999997 -2.92566e-18
10.1316 -0.999997 -2.92566e-18
10.2351 -0.999997 -2.92566e-18
10.3387 -0.999997 -2.92566e-18
10.4425 -0.999997 -2.92566e-18
10.5463 -0.999997 -2.92566e-18
10.6503 -0.999997 -2.92566e-18
10.7545 -0.999997 -2.92566e-18
10.8587 -0.999997 -2.92566e-18
10.9631 -0.999997 -2.92566e-18
11.0676 -0.999997 -2.92566e-18
11.1722 -0.999997 -2.92566e-18
11.277 -0.999997 -2.92566e-18
11.3819 -0.999997 -2.92566e-18
11.487 -0.999997 -2.92566e-18
11.5922 -0.999997 -2.92566e-18
11.6975 -0.999997 -2.92566e-18
11.803 -0.999997 -2.92566e-18
11.9086 -0.999997 -2.92566e-18
12.0144 -0.999997 -2.92566e-18
12.1204 -0.999997 -2.92566e-18
12.2265 -0.999997 -2.92566e-18
12.3327 -0.999997 -2.92566e-18
12.4391 -0.999997 -2.92566e-18
12.5457 -0.999997 -2.92566e-18
12.6524 -0.999997 -2.92566e-18
12.7593 -0.999997 -2.92566e-18
12.8664 -0.999997 -2.92566e-18
12.9737 -0.999997 -2.92566e-18
13.0811 -0.999997 -2.92566e-18
13.1887 -0.999997 -2.92566e-18
13.2965 -0.999997 -2.92566e-18
13.4044 -0.999997 -2.92566e-18
13.5126 -0.999997 -2.92566e-18
13.6209 -0.999997 -2.92566e-18
13.7294 -0.999997 -2.92566e-18
13.8382 -0.999997 -2.92566e-18
13.9471 -0.999997 -2.92566e-18
14.0562 -0.999997 -2.92566e-18
14.1655 -0.999997 -2.92566e-18
14.275 -0.999997 -2.92566e-18
14.3848 -0.999997 -2.92566e-18
14.4947 -0.999997 -2.92566e-18
14.6049 -0.999997 -2.92566e-18
14.7152 -0.999997 -2.92566e-18
14.8258 -0.999997 -2.92566e-18
14.9367 -0.999997 -2.92566e-18
15.0477 -0.999997 -2.92566e-18
15.159 -0.999997 -2.92566e-18
15.2705 -0.999997 -2.92566e-18
15.3823 -0.999997 -2.92566e-18
15.4943 -0.999997 -2.92566e-18
15.6066 -0.999997 -2.92566e-18
15.7191 -0.999997 -2.92566e-18
15.8319 -0.999997 -2.92566e-18
15.9449 -0.999997 -2.92566e-18
16.0582 -0.999997 -2.92566e-18
16.1717 -0.999997 -2.92566e-18
16.2856 -0.999997 -2.92566e-18
16.3997 -0.999997 -2.92566e-18
16.5141 -0.999997 -2.92566e-18
16.6288 -0.999997 -2.92566e-18
16.7437 -0.999997 -2.92566e-18
16.859 -0.999997 -2.92566e-18
16.9746 -0.999997 -2.92566e-18
17.0905 -0.999997 -2.92566e-18
17.2067 -0.999997 -2.92566e-18
17.3232 -0.999997 -2.92566e-18
17.4401 -0.999997 -2.92566e-18
17.5572 -0.999997 -2.92566e-18
17.6748 -0.999997 -2.92566e-18
17.7926 -0.999997 -2.92566e-18
17.9108 -0.999997 -2.92566e-18
18.0294 -0.999997 -2.92566e-18
18.1483 -0.999997 -2.92566e-18
18.2676 -0.999997 -2.92566e-18
18.3873 -0.999997 -2.92566e-18
18.5074 -0.999997 -2.92566e-18
18.6278 -0.999997 -2.92566e-18
18.7487 -0.999997 -2.92566e-18
18.8699 -0.999997 -2.92566e-18
18.9916 -0.999997 -2.92566e-18
19.1137 -0.999997 -2.92566e-18
19.2362 -0.999997 -2.92566e-18
19.3592 -0.999997 -2.92566e-18
19.4826 -0.999997 -2.92566e-18
19.6065 -0.999997 -2.92566e-18
19.7309 -0.999997 -2.92566e-18
19.8557 -0.999997 -2.92566e-18
19.9811 -0.999997 -2.92566e-18
20.1069 -0.999997 -2.92566e-18
20.2333 -0.999997 -2.92566e-18
20.3602 -0.999997 -2.92566e-18
20.4876 -0.999997 -2.92566e-18
20.6156 -0.999997 -2.92566e-18
20.7441 -0.999997 -2.92566e-18
20.8732 -0.999997 -2.92566e-18
21.0029 -0.999997 -2.92566e-18
21.1332 -0.999997 -2.92566e-18
21.2642 -0.999997 -2.92566e-18
21.3958 -0.999997 -2.92566e-18
21.528 -0.999997 -2.92566e-18
21.6609 -0.999997 -2.92566e-18
21.7945 -0.999997 -2.92566e-18
21.9288 -0.999997 -2.92566e-18
22.0639 -0.999997 -2.92566e-18
22.1997 -0.999997 -2.92566e-18
22.3363 -0.999997 -2.92566e-18
22.4736 -0.999997 -2.92566e-18
22.6118 -0.999997 -2.92566e-18
22.7509 -0.999997 -2.92566e-18
22.8908 -0.999997 -2.92566e-18
23.0316 -0.999997 -2.92566e-18
23.1733 -0.999997 -2.92566e-18
23.316 -0.999997 -2.92566e-18
23.4597 -0.999997 -2.92566e-18
23.6044 -0.999997 -2.92566e-18
23.7502 -0.999997 -2.92566e-18
23.8971 -0.999997 -2.92566e-18
24.0451 -0.999997 -2.92566e-18
24.1944 -0.999997 -2.92566e-18
24.3448 -0.999997 -2.92566e-18
24.4966 -0.999997 -2.92566e-18
24.6496 -0.999997 -2.92566e-18
24.8041 -0.999997 -2.92566e-18
24.9601 -0.999997 -2.92566e-18
25.1175 -0.999997 -2.92566e-18
25.2766 -0.999997 -2.92566e-18
25.4373 -0.999997 -2.92566e-18
25.5998 -0.999997 -2.92566e-18
25.7641 -0.999997 -2.92566e-18
25.9304 -0.999997 -2.92566e-18
26.0988 -0.999997 -2.92566e-18
26.2693 -0.999997 -2.92566e-18
26.4421 -0.999997 -2.92566e-18
26.6174 -0.999997 -2.92566e-18
26.7954 -0.999997 -2.92566e-18
26.9761 -0.999997 -2.92566e-18
27.1598 -0.999997 -2.92566e-18
27.3468 -0.999997 -2.92566e-18
27.5373 -0.999997 -2.92566e-18
27.7317 -0.999997 -2.92566e-18
27.9302 -0.999997 -2.92566e-18
28.1333 -0.999997 -2.92566e-18
28.3415 -0.999997 -2.92566e-18
28.5554 -0.999997 -2.92566e-18
28.7758 -0.999997 -2.92566e-18
29.0035 -0.999997 -2.92566e-18
29.2396 -0.999997 -2.92566e-18
29.4858 -0.999997 -2.92566e-18
29.7441 -0.999997 -2.92566e-18
30.0173 -0.999997 -2.92566e-18
30.3101 -0.999997 -2.92566e-18
30.6297 -0.999997 -2.92566e-18
30.9905 -0.999997 -2.92566e-18
31.4301 -0.999997 -2.92566e-18


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1QuantumOneLoop/SigmaATwoLoop.txt <==
-31.4301 -0.000728675 5.60996e-05
-30.9905 -0.00115154 3.0998e-05
-30.6297 -0.00141621 4.97852e-05
-30.3101 -0.001676 3.66338e-05
-30.0173 -0.0019027 5.01344e-05
-29.7441 -0.00208899 3.75634e-05
-29.4858 -0.00221244 4.64143e-05
-29.2396 -0.00229392 3.6615e-05
-29.0035 -0.00235097 4.71123e-05
-28.7758 -0.00240152 3.93321e-05
-28.5554 -0.00244592 4.82593e-05
-28.3415 -0.00248883 4.15142e-05
-28.1333 -0.00252914 5.0047e-05
-27.9302 -0.00256941 4.37028e-05
-27.7317 -0.0026082 5.18272e-05
-27.5373 -0.00264735 4.60181e-05
-27.3468 -0.00268562 5.36601e-05
-27.1598 -0.00272434 4.83339e-05
-26.9761 -0.00276251 5.5614e-05
-26.7954 -0.00280118 5.0639e-05
-26.6174 -0.00283952 5.7668e-05
-26.4421 -0.00287837 5.29721e-05
-26.2693 -0.00291704 5.97958e-05
-26.0988 -0.00295623 5.5357e-05
-25.9304 -0.00299535 6.19934e-05
-25.7641 -0.00303501 5.78003e-05
-25.5998 -0.00307468 6.42678e-05
-25.4373 -0.0031149 6.03036e-05
-25.2766 -0.00315521 6.66268e-05
-25.1175 -0.00319607 6.28709e-05
-24.9601 -0.0032371 6.90749e-05
-24.8041 -0.00327868 6.55088e-05
-24.6496 -0.00332048 7.16154e-05
-24.4966 -0.00336285 6.82249e-05
-24.3448 -0.00340549 7.42511e-05
-24.1944 -0.00344871 7.10266e-05
-24.0451 -0.00349225 7.69858e-05
-23.8971 -0.0035364 7.39209e-05
-23.7502 -0.00358089 7.98243e-05
-23.6044 -0.00362601 7.69141e-05
-23.4597 -0.00367153 8.2772e-05
-23.316 -0.00371769 8.00125e-05
-23.1733 -0.00376428 8.58349e-05
-23.0316 -0.00381153 8.32226e-05
-22.8908 -0.00385927 8.90191e-05
-22.7509 -0.00390768 8.6551e-05
-22.6118 -0.0039566 9.23312e-05
-22.4736 -0.00400624 9.0005e-05
-22.3363 -0.00405642 9.5778e-05
-22.1997 -0.00410734 9.35922e-05
-22.0639 -0.00415884 9.93668e-05
-21.9288 -0.0042111 9.73204e-05
-21.7945 -0.004264 0.000103105
-21.6609 -0.00431768 0.000101198
-21.528 -0.00437202 0.000107001
-21.3958 -0.00442718 0.000105234
-21.2642 -0.00448305 0.000111063
-21.1332 -0.00453977 0.000109438
-21.0029 -0.00459724 0.000115301
-20.8732 -0.00465559 0.000113819
-20.7441 -0.00471473 0.000119724
-20.6156 -0.00477479 0.000118388
-20.4876 -0.00483568 0.000124343
-20.3602 -0.00489753 0.000123156
-20.2333 -0.00496026 0.000129169
-20.1069 -0.00502399 0.000128135
-19.9811 -0.00508864 0.000134215
-19.8557 -0.00515433 0.000133338
-19.7309 -0.005221 0.000139492
-19.6065 -0.00528875 0.000138777
-19.4826 -0.00535753 0.000145016
-19.3592 -0.00542744 0.000144468
-19.2362 -0.00549843 0.0001508
-19.1137 -0.00557061 0.000150425
-18.9916 -0.00564392 0.00015686
-18.8699 -0.00571847 0.000156665
-18.7487 -0.00579422 0.000163214
-18.6278 -0.00587126 0.000163206
-18.5074 -0.00594956 0.00016988
-18.3873 -0.00602921 0.000170067
-18.2676 -0.00611019 0.000176877
-18.1483 -0.00619259 0.000177268
-18.0294 -0.00627638 0.000184225
-17.9108 -0.00636166 0.000184831
-17.7926 -0.0064484 0.000191949
-17.6748 -0.00653671 0.00019278
-17.5572 -0.00662656 0.000200072
-17.4401 -0.00671805 0.00020114
-17.3232 -0.00681117 0.000208621
-17.2067 -0.006906 0.000209939
-17.0905 -0.00700255 0.000217624
-16.9746 -0.00710091 0.000219206
-16.859 -0.00720108 0.000227113
-16.7437 -0.00730314 0.000228973
-16.6288 -0.00740712 0.00023712
-16.5141 -0.00751309 0.000239277
-16.3997 -0.00762108 0.000247682
-16.2856 -0.00773117 0.000250153
-16.1717 -0.00784338 0.000258838
-16.0582 -0.00795782 0.000261644
-15.9449 -0.0080745 0.00027063
-15.8319 -0.00819352 0.000273793
-15.7191 -0.00831492 0.000283107
-15.6066 -0.00843879 0.000286651
-15.4943 -0.00856516 0.000296317
-15.3823 -0.00869415 0.000300268
-15.2705 -0.00882579 0.000310317
-15.159 -0.0089602 0.000314704
-15.0477 -0.00909741 0.000325166
-14.9367 -0.00923756 0.000330021
-14.8258 -0.00938068 0.000340931
-14.7152 -0.0095269 0.000346288
-14.6049 -0.00967627 0.000357685
-14.4947 -0.00982894 0.000363583
-14.3848 -0.00998496 0.000375506
-14.275 -0.0101445 0.000381986
-14.1655 -0.0103075 0.000394482
-14.0562 -0.0104743 0.000401591
-13.9471 -0.0106449 0.000414709
-13.8382 -0.0108194 0.000422499
-13.7294 -0.0109979 0.000436293
-13.6209 -0.0111806 0.00044482
-13.5126 -0.0113676 0.000459351
-13.4044 -0.0115591 0.000468677
-13.2965 -0.0117552 0.000484013
-13.1887 -0.011956 0.000494208
-13.0811 -0.0121618 0.000510422
-12.9737 -0.0123726 0.000521564
-12.8664 -0.0125887 0.000538738
-12.7593 -0.0128101 0.000550912
-12.6524 -0.0130372 0.000569139
-12.5457 -0.0132701 0.000582441
-12.4391 -0.0135091 0.000601822
-12.3327 -0.0137542 0.000616359
-12.2265 -0.0140058 0.00063701
-12.1204 -0.0142641 0.000652902
-12.0144 -0.0145293 0.00067495
-11.9086 -0.0148017 0.000692333
-11.803 -0.0150815 0.000715921
-11.6975 -0.015369 0.000734947
-11.5922 -0.0156646 0.000760238
-11.487 -0.0159685 0.000781078
-11.3819 -0.0162811 0.000808255
-11.277 -0.0166027 0.000831103
-11.1722 -0.0169336 0.000860374
-11.0676 -0.0172742 0.00088545
-10.9631 -0.0176249 0.00091705
-10.8587 -0.0179862 0.000944605
-10.7545 -0.0183584 0.000978802
-10.6503 -0.0187421 0.00100912
-10.5463 -0.0191377 0.00104622
-10.4425 -0.0195457 0.00107964
-10.3387 -0.0199666 0.00112
-10.2351 -0.020401 0.00115688
-10.1316 -0.0208496 0.0012009
-10.0282 -0.0213129 0.00124169
-9.92496 -0.0217917 0.00128984
-9.82181 -0.0222866 0.00133504
-9.71877 -0.0227983 0.00138786
-9.61583 -0.0233277 0.00143805
-9.51301 -0.0238757 0.00149618
-9.4103 -0.024443 0.00155205
-9.30769 -0.0250308 0.00161622
-9.20518 -0.0256399 0.00167857
-9.10278 -0.0262714 0.00174966
-9.00048 -0.0269266 0.00181943
-8.89828 -0.0276066 0.00189847
-8.79618 -0.0283127 0.00197678
-8.69417 -0.0290463 0.00206499
-8.59226 -0.029809 0.00215318
-8.49044 -0.0306022 0.002252
-8.38872 -0.0314278 0.00235167
-8.28708 -0.0322875 0.00246287
-8.18554 -0.0331833 0.00257593
-8.08408 -0.0341173 0.00270162
-7.98271 -0.0350918 0.00283042
-7.88143 -0.0361092 0.00297318
-7.78023 -0.0371721 0.00312055
-7.67911 -0.0382835 0.00328355
-7.57807 -0.0394463 0.00345301
-7.47712 -0.040664 0.00364014
-7.37624 -0.04194 0.00383605
-7.27544 -0.0432784 0.00405218
-7.17471 -0.0446834 0.00427997
-7.07406 -0.0461595 0.00453122
-6.97348 -0.0477119 0.00479778
-6.87298 -0.0493461 0.0050919
-6.77254 -0.051068 0.00540601
-6.67218 -0.0528843 0.00575296
-6.57188 -0.0548022 0.00612594
-6.47166 -0.0568297 0.00653863
-6.37149 -0.0589755 0.00698525
-6.2714 -0.0612492 0.00748063
-6.17136 -0.0636615 0.00802041
-6.07139 -0.0662242 0.00862105
-5.97148 -0.0689503 0.00928015
-5.87163 -0.0718543 0.0100165
-5.77184 -0.0749523 0.0108305
-5.67211 -0.0782622 0.0117443
-5.57243 -0.0818039 0.0127623
-5.47281 -0.0855997 0.0139117
-5.37325 -0.0896745 0.0152031
-5.27373 -0.0940559 0.0166707
-5.17427 -0.0987748 0.0183343
-5.07487 -0.103866 0.0202397
-4.97551 -0.109366 0.0224206
-4.8762 -0.115319 0.0249403
-4.77694 -0.121771 0.0278547
-4.67772 -0.128771 0.0312549
-4.57855 -0.136372 0.035232
-4.47943 -0.144629 0.039922
-4.38035 -0.153595 0.0454727
-4.28131 -0.163316 0.052092
-4.18232 -0.173825 0.0600186
-4.08336 -0.185124 0.0695731
-3.98445 -0.197167 0.0811322
-3.88557 -0.209819 0.0951787
-3.78673 -0.222815 0.112267
-3.68793 -0.235679 0.13305
-3.58916 -0.247632 0.158187
-3.49043 -0.257485 0.188276
-3.39173 -0.26356 0.223588
-3.29307 -0.263713 0.263783
-3.19443 -0.255603 0.307456
-3.09583 -0.237302 0.351899
-2.99725 -0.208193 0.393227
-2.89871 -0.169726 0.427289
-2.80019 -0.125414 0.450995
-2.7017 -0.0798395 0.463445
-2.60323 -0.0371763 0.466017
-2.50479 -0.000130296 0.461583
-2.40638 0.0302978 0.453375
-2.30798 0.0544343 0.444241
-2.20961 0.0733816 0.436292
-2.11126 0.0885801 0.430954
-2.01293 0.101565 0.429081
-1.91462 0.11388 0.431143
-1.81632 0.127088 0.437277
-1.71804 0.142818 0.447331
-1.61978 0.162807 0.460748
-1.52154 0.188863 0.47643
-1.42331 0.222698 0.492482
-1.32509 0.265526 0.506073
-1.22689 0.317441 0.513457
-1.12869 0.376713 0.510575
-1.03051 0.439484 0.494149
-0.932337 0.500362 0.463076
-0.834173 0.553964 0.419095
-0.736016 0.596625 0.366285
-0.637867 0.627263 0.309504
-0.539723 0.647046 0.252914
-0.441585 0.658391 0.199155
-0.343451 0.663984 0.149355
-0.24532 0.666169 0.103467
-0.147191 0.666695 0.0607397
-0.0490634 0.666687 0.0200164
0.0490634 0.666687 -0.0200164
0.147191 0.666695 -0.0607397
0.24532 0.666169 -0.103467
0.343451 0.663984 -0.149355
0.441585 0.658391 -0.199155
0.539723 0.647046 -0.252914
0.637867 0.627263 -0.309504
0.736016 0.596625 -0.366285
0.834173 0.553964 -0.419095
0.932337 0.500362 -0.463076
1.03051 0.439484 -0.494149
1.12869 0.376713 -0.510575
1.22689 0.317441 -0.513457
1.32509 0.265526 -0.506073
1.42331 0.222698 -0.492482
1.52154 0.188863 -0.47643
1.61978 0.162807 -0.460748
1.71804 0.142818 -0.447331
1.81632 0.127088 -0.437277
1.91462 0.11388 -0.431143
2.01293 0.101565 -0.429081
2.11126 0.0885801 -0.430954
2.20961 0.0733816 -0.436292
2.30798 0.0544343 -0.444241
2.40638 0.0302978 -0.453375
2.50479 -0.000130296 -0.461583
2.60323 -0.0371763 -0.466017
2.7017 -0.0798395 -0.463445
2.80019 -0.125414 -0.450995
2.89871 -0.169726 -0.427289
2.99725 -0.208193 -0.393227
3.09583 -0.237302 -0.351899
3.19443 -0.255603 -0.307456
3.29307 -0.263713 -0.263783
3.39173 -0.26356 -0.223588
3.49043 -0.257485 -0.188276
3.58916 -0.247632 -0.158187
3.68793 -0.235679 -0.13305
3.78673 -0.222815 -0.112267
3.88557 -0.209819 -0.0951787
3.98445 -0.197167 -0.0811322
4.08336 -0.185124 -0.0695731
4.18232 -0.173825 -0.0600186
4.28131 -0.163316 -0.052092
4.38035 -0.153595 -0.0454727
4.47943 -0.144629 -0.039922
4.57855 -0.136372 -0.035232
4.67772 -0.128771 -0.0312549
4.77694 -0.121771 -0.0278547
4.8762 -0.115319 -0.0249403
4.97551 -0.109366 -0.0224206
5.07487 -0.103866 -0.0202397
5.17427 -0.0987748 -0.0183343
5.27373 -0.0940559 -0.0166707
5.37325 -0.0896745 -0.0152031
5.47281 -0.0855997 -0.0139117
5.57243 -0.0818039 -0.0127623
5.67211 -0.0782622 -0.0117443
5.77184 -0.0749523 -0.0108305
5.87163 -0.0718543 -0.0100165
5.97148 -0.0689503 -0.00928015
6.07139 -0.0662242 -0.00862105
6.17136 -0.0636615 -0.00802041
6.2714 -0.0612492 -0.00748063
6.37149 -0.0589755 -0.00698525
6.47166 -0.0568297 -0.00653863
6.57188 -0.0548022 -0.00612594
6.67218 -0.0528843 -0.00575296
6.77254 -0.051068 -0.00540601
6.87298 -0.0493461 -0.0050919
6.97348 -0.0477119 -0.00479778
7.07406 -0.0461595 -0.00453122
7.17471 -0.0446834 -0.00427997
7.27544 -0.0432784 -0.00405218
7.37624 -0.04194 -0.00383605
7.47712 -0.040664 -0.00364014
7.57807 -0.0394463 -0.00345301
7.67911 -0.0382835 -0.00328355
7.78023 -0.0371721 -0.00312055
7.88143 -0.0361092 -0.00297318
7.98271 -0.0350918 -0.00283042
8.08408 -0.0341173 -0.00270162
8.18554 -0.0331833 -0.00257593
8.28708 -0.0322875 -0.00246287
8.38872 -0.0314278 -0.00235167
8.49044 -0.0306022 -0.002252
8.59226 -0.029809 -0.00215318
8.69417 -0.0290463 -0.00206499
8.79618 -0.0283127 -0.00197678
8.89828 -0.0276066 -0.00189847
9.00048 -0.0269266 -0.00181943
9.10278 -0.0262714 -0.00174966
9.20518 -0.0256399 -0.00167857
9.30769 -0.0250308 -0.00161622
9.4103 -0.024443 -0.00155205
9.51301 -0.0238757 -0.00149618
9.61583 -0.0233277 -0.00143805
9.71877 -0.0227983 -0.00138786
9.82181 -0.0222866 -0.00133504
9.92496 -0.0217917 -0.00128984
10.0282 -0.0213129 -0.00124169
10.1316 -0.0208496 -0.0012009
10.2351 -0.020401 -0.00115688
10.3387 -0.0199666 -0.00112
10.4425 -0.0195457 -0.00107964
10.5463 -0.0191377 -0.00104622
10.6503 -0.0187421 -0.00100912
10.7545 -0.0183584 -0.000978802
10.8587 -0.0179862 -0.000944605
10.9631 -0.0176249 -0.00091705
11.0676 -0.0172742 -0.00088545
11.1722 -0.0169336 -0.000860374
11.277 -0.0166027 -0.000831103
11.3819 -0.0162811 -0.000808255
11.487 -0.0159685 -0.000781078
11.5922 -0.0156646 -0.000760238
11.6975 -0.015369 -0.000734947
11.803 -0.0150815 -0.000715921
11.9086 -0.0148017 -0.000692333
12.0144 -0.0145293 -0.00067495
12.1204 -0.0142641 -0.000652902
12.2265 -0.0140058 -0.00063701
12.3327 -0.0137542 -0.000616359
12.4391 -0.0135091 -0.000601822
12.5457 -0.0132701 -0.000582441
12.6524 -0.0130372 -0.000569139
12.7593 -0.0128101 -0.000550912
12.8664 -0.0125887 -0.000538738
12.9737 -0.0123726 -0.000521564
13.0811 -0.0121618 -0.000510422
13.1887 -0.011956 -0.000494208
13.2965 -0.0117552 -0.000484013
13.4044 -0.0115591 -0.000468677
13.5126 -0.0113676 -0.000459351
13.6209 -0.0111806 -0.00044482
13.7294 -0.0109979 -0.000436293
13.8382 -0.0108194 -0.000422499
13.9471 -0.0106449 -0.000414709
14.0562 -0.0104743 -0.000401591
14.1655 -0.0103075 -0.000394482
14.275 -0.0101445 -0.000381986
14.3848 -0.00998496 -0.000375506
14.4947 -0.00982894 -0.000363583
14.6049 -0.00967627 -0.000357685
14.7152 -0.0095269 -0.000346288
14.8258 -0.00938068 -0.000340931
14.9367 -0.00923756 -0.000330021
15.0477 -0.00909741 -0.000325166
15.159 -0.0089602 -0.000314704
15.2705 -0.00882579 -0.000310317
15.3823 -0.00869415 -0.000300268
15.4943 -0.00856516 -0.000296317
15.6066 -0.00843879 -0.000286651
15.7191 -0.00831492 -0.000283107
15.8319 -0.00819352 -0.000273793
15.9449 -0.0080745 -0.00027063
16.0582 -0.00795782 -0.000261644
16.1717 -0.00784338 -0.000258838
16.2856 -0.00773117 -0.000250153
16.3997 -0.00762108 -0.000247682
16.5141 -0.00751309 -0.000239277
16.6288 -0.00740712 -0.00023712
16.7437 -0.00730314 -0.000228973
16.859 -0.00720108 -0.000227113
16.9746 -0.00710091 -0.000219206
17.0905 -0.00700255 -0.000217624
17.2067 -0.006906 -0.000209939
17.3232 -0.00681117 -0.000208621
17.4401 -0.00671805 -0.00020114
17.5572 -0.00662656 -0.000200072
17.6748 -0.00653671 -0.00019278
17.7926 -0.0064484 -0.000191949
17.9108 -0.00636166 -0.000184831
18.0294 -0.00627638 -0.000184225
18.1483 -0.00619259 -0.000177268
18.2676 -0.00611019 -0.000176877
18.3873 -0.00602921 -0.000170067
18.5074 -0.00594956 -0.00016988
18.6278 -0.00587126 -0.000163206
18.7487 -0.00579422 -0.000163214
18.8699 -0.00571847 -0.000156665
18.9916 -0.00564392 -0.00015686
19.1137 -0.00557061 -0.000150425
19.2362 -0.00549843 -0.0001508
19.3592 -0.00542744 -0.000144468
19.4826 -0.00535753 -0.000145016
19.6065 -0.00528875 -0.000138777
19.7309 -0.005221 -0.000139492
19.8557 -0.00515433 -0.000133338
19.9811 -0.00508864 -0.000134215
20.1069 -0.00502399 -0.000128135
20.2333 -0.00496026 -0.000129169
20.3602 -0.00489753 -0.000123156
20.4876 -0.00483568 -0.000124343
20.6156 -0.00477479 -0.000118388
20.7441 -0.00471473 -0.000119724
20.8732 -0.00465559 -0.000113819
21.0029 -0.00459724 -0.000115301
21.1332 -0.00453977 -0.000109438
21.2642 -0.00448305 -0.000111063
21.3958 -0.00442718 -0.000105234
21.528 -0.00437202 -0.000107001
21.6609 -0.00431768 -0.000101198
21.7945 -0.004264 -0.000103105
21.9288 -0.0042111 -9.73204e-05
22.0639 -0.00415884 -9.93668e-05
22.1997 -0.00410734 -9.35922e-05
22.3363 -0.00405642 -9.5778e-05
22.4736 -0.00400624 -9.0005e-05
22.6118 -0.0039566 -9.23312e-05
22.7509 -0.00390768 -8.6551e-05
22.8908 -0.00385927 -8.90191e-05
23.0316 -0.00381153 -8.32226e-05
23.1733 -0.00376428 -8.58349e-05
23.316 -0.00371769 -8.00125e-05
23.4597 -0.00367153 -8.2772e-05
23.6044 -0.00362601 -7.69141e-05
23.7502 -0.00358089 -7.98243e-05
23.8971 -0.0035364 -7.39209e-05
24.0451 -0.00349225 -7.69858e-05
24.1944 -0.00344871 -7.10266e-05
24.3448 -0.00340549 -7.42511e-05
24.4966 -0.00336285 -6.82249e-05
24.6496 -0.00332048 -7.16154e-05
24.8041 -0.00327868 -6.55088e-05
24.9601 -0.0032371 -6.90749e-05
25.1175 -0.00319607 -6.28709e-05
25.2766 -0.00315521 -6.66268e-05
25.4373 -0.0031149 -6.03036e-05
25.5998 -0.00307468 -6.42678e-05
25.7641 -0.00303501 -5.78003e-05
25.9304 -0.00299535 -6.19934e-05
26.0988 -0.00295623 -5.5357e-05
26.2693 -0.00291704 -5.97958e-05
26.4421 -0.00287837 -5.29721e-05
26.6174 -0.00283952 -5.7668e-05
26.7954 -0.00280118 -5.0639e-05
26.9761 -0.00276251 -5.5614e-05
27.1598 -0.00272434 -4.83339e-05
27.3468 -0.00268562 -5.36601e-05
27.5373 -0.00264735 -4.60181e-05
27.7317 -0.0026082 -5.18272e-05
27.9302 -0.00256941 -4.37028e-05
28.1333 -0.00252914 -5.0047e-05
28.3415 -0.00248883 -4.15142e-05
28.5554 -0.00244592 -4.82593e-05
28.7758 -0.00240152 -3.93321e-05
29.0035 -0.00235097 -4.71123e-05
29.2396 -0.00229392 -3.6615e-05
29.4858 -0.00221244 -4.64143e-05
29.7441 -0.00208899 -3.75634e-05
30.0173 -0.0019027 -5.01344e-05
30.3101 -0.001676 -3.66338e-05
30.6297 -0.00141621 -4.97852e-05
30.9905 -0.00115154 -3.0998e-05
31.4301 -0.000728675 -5.60996e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1QuantumOneLoop/SigmaROneLoop.txt <==
-31.4301 -0.999997 -2.92566e-18
-30.9905 -0.999997 -2.92566e-18
-30.6297 -0.999997 -2.92566e-18
-30.3101 -0.999997 -2.92566e-18
-30.0173 -0.999997 -2.92566e-18
-29.7441 -0.999997 -2.92566e-18
-29.4858 -0.999997 -2.92566e-18
-29.2396 -0.999997 -2.92566e-18
-29.0035 -0.999997 -2.92566e-18
-28.7758 -0.999997 -2.92566e-18
-28.5554 -0.999997 -2.92566e-18
-28.3415 -0.999997 -2.92566e-18
-28.1333 -0.999997 -2.92566e-18
-27.9302 -0.999997 -2.92566e-18
-27.7317 -0.999997 -2.92566e-18
-27.5373 -0.999997 -2.92566e-18
-27.3468 -0.999997 -2.92566e-18
-27.1598 -0.999997 -2.92566e-18
-26.9761 -0.999997 -2.92566e-18
-26.7954 -0.999997 -2.92566e-18
-26.6174 -0.999997 -2.92566e-18
-26.4421 -0.999997 -2.92566e-18
-26.2693 -0.999997 -2.92566e-18
-26.0988 -0.999997 -2.92566e-18
-25.9304 -0.999997 -2.92566e-18
-25.7641 -0.999997 -2.92566e-18
-25.5998 -0.999997 -2.92566e-18
-25.4373 -0.999997 -2.92566e-18
-25.2766 -0.999997 -2.92566e-18
-25.1175 -0.999997 -2.92566e-18
-24.9601 -0.999997 -2.92566e-18
-24.8041 -0.999997 -2.92566e-18
-24.6496 -0.999997 -2.92566e-18
-24.4966 -0.999997 -2.92566e-18
-24.3448 -0.999997 -2.92566e-18
-24.1944 -0.999997 -2.92566e-18
-24.0451 -0.999997 -2.92566e-18
-23.8971 -0.999997 -2.92566e-18
-23.7502 -0.999997 -2.92566e-18
-23.6044 -0.999997 -2.92566e-18
-23.4597 -0.999997 -2.92566e-18
-23.316 -0.999997 -2.92566e-18
-23.1733 -0.999997 -2.92566e-18
-23.0316 -0.999997 -2.92566e-18
-22.8908 -0.999997 -2.92566e-18
-22.7509 -0.999997 -2.92566e-18
-22.6118 -0.999997 -2.92566e-18
-22.4736 -0.999997 -2.92566e-18
-22.3363 -0.999997 -2.92566e-18
-22.1997 -0.999997 -2.92566e-18
-22.0639 -0.999997 -2.92566e-18
-21.9288 -0.999997 -2.92566e-18
-21.7945 -0.999997 -2.92566e-18
-21.6609 -0.999997 -2.92566e-18
-21.528 -0.999997 -2.92566e-18
-21.3958 -0.999997 -2.92566e-18
-21.2642 -0.999997 -2.92566e-18
-21.1332 -0.999997 -2.92566e-18
-21.0029 -0.999997 -2.92566e-18
-20.8732 -0.999997 -2.92566e-18
-20.7441 -0.999997 -2.92566e-18
-20.6156 -0.999997 -2.92566e-18
-20.4876 -0.999997 -2.92566e-18
-20.3602 -0.999997 -2.92566e-18
-20.2333 -0.999997 -2.92566e-18
-20.1069 -0.999997 -2.92566e-18
-19.9811 -0.999997 -2.92566e-18
-19.8557 -0.999997 -2.92566e-18
-19.7309 -0.999997 -2.92566e-18
-19.6065 -0.999997 -2.92566e-18
-19.4826 -0.999997 -2.92566e-18
-19.3592 -0.999997 -2.92566e-18
-19.2362 -0.999997 -2.92566e-18
-19.1137 -0.999997 -2.92566e-18
-18.9916 -0.999997 -2.92566e-18
-18.8699 -0.999997 -2.92566e-18
-18.7487 -0.999997 -2.92566e-18
-18.6278 -0.999997 -2.92566e-18
-18.5074 -0.999997 -2.92566e-18
-18.3873 -0.999997 -2.92566e-18
-18.2676 -0.999997 -2.92566e-18
-18.1483 -0.999997 -2.92566e-18
-18.0294 -0.999997 -2.92566e-18
-17.9108 -0.999997 -2.92566e-18
-17.7926 -0.999997 -2.92566e-18
-17.6748 -0.999997 -2.92566e-18
-17.5572 -0.999997 -2.92566e-18
-17.4401 -0.999997 -2.92566e-18
-17.3232 -0.999997 -2.92566e-18
-17.2067 -0.999997 -2.92566e-18
-17.0905 -0.999997 -2.92566e-18
-16.9746 -0.999997 -2.92566e-18
-16.859 -0.999997 -2.92566e-18
-16.7437 -0.999997 -2.92566e-18
-16.6288 -0.999997 -2.92566e-18
-16.5141 -0.999997 -2.92566e-18
-16.3997 -0.999997 -2.92566e-18
-16.2856 -0.999997 -2.92566e-18
-16.1717 -0.999997 -2.92566e-18
-16.0582 -0.999997 -2.92566e-18
-15.9449 -0.999997 -2.92566e-18
-15.8319 -0.999997 -2.92566e-18
-15.7191 -0.999997 -2.92566e-18
-15.6066 -0.999997 -2.92566e-18
-15.4943 -0.999997 -2.92566e-18
-15.3823 -0.999997 -2.92566e-18
-15.2705 -0.999997 -2.92566e-18
-15.159 -0.999997 -2.92566e-18
-15.0477 -0.999997 -2.92566e-18
-14.9367 -0.999997 -2.92566e-18
-14.8258 -0.999997 -2.92566e-18
-14.7152 -0.999997 -2.92566e-18
-14.6049 -0.999997 -2.92566e-18
-14.4947 -0.999997 -2.92566e-18
-14.3848 -0.999997 -2.92566e-18
-14.275 -0.999997 -2.92566e-18
-14.1655 -0.999997 -2.92566e-18
-14.0562 -0.999997 -2.92566e-18
-13.9471 -0.999997 -2.92566e-18
-13.8382 -0.999997 -2.92566e-18
-13.7294 -0.999997 -2.92566e-18
-13.6209 -0.999997 -2.92566e-18
-13.5126 -0.999997 -2.92566e-18
-13.4044 -0.999997 -2.92566e-18
-13.2965 -0.999997 -2.92566e-18
-13.1887 -0.999997 -2.92566e-18
-13.0811 -0.999997 -2.92566e-18
-12.9737 -0.999997 -2.92566e-18
-12.8664 -0.999997 -2.92566e-18
-12.7593 -0.999997 -2.92566e-18
-12.6524 -0.999997 -2.92566e-18
-12.5457 -0.999997 -2.92566e-18
-12.4391 -0.999997 -2.92566e-18
-12.3327 -0.999997 -2.92566e-18
-12.2265 -0.999997 -2.92566e-18
-12.1204 -0.999997 -2.92566e-18
-12.0144 -0.999997 -2.92566e-18
-11.9086 -0.999997 -2.92566e-18
-11.803 -0.999997 -2.92566e-18
-11.6975 -0.999997 -2.92566e-18
-11.5922 -0.999997 -2.92566e-18
-11.487 -0.999997 -2.92566e-18
-11.3819 -0.999997 -2.92566e-18
-11.277 -0.999997 -2.92566e-18
-11.1722 -0.999997 -2.92566e-18
-11.0676 -0.999997 -2.92566e-18
-10.9631 -0.999997 -2.92566e-18
-10.8587 -0.999997 -2.92566e-18
-10.7545 -0.999997 -2.92566e-18
-10.6503 -0.999997 -2.92566e-18
-10.5463 -0.999997 -2.92566e-18
-10.4425 -0.999997 -2.92566e-18
-10.3387 -0.999997 -2.92566e-18
-10.2351 -0.999997 -2.92566e-18
-10.1316 -0.999997 -2.92566e-18
-10.0282 -0.999997 -2.92566e-18
-9.92496 -0.999997 -2.92566e-18
-9.82181 -0.999997 -2.92566e-18
-9.71877 -0.999997 -2.92566e-18
-9.61583 -0.999997 -2.92566e-18
-9.51301 -0.999997 -2.92566e-18
-9.4103 -0.999997 -2.92566e-18
-9.30769 -0.999997 -2.92566e-18
-9.20518 -0.999997 -2.92566e-18
-9.10278 -0.999997 -2.92566e-18
-9.00048 -0.999997 -2.92566e-18
-8.89828 -0.999997 -2.92566e-18
-8.79618 -0.999997 -2.92566e-18
-8.69417 -0.999997 -2.92566e-18
-8.59226 -0.999997 -2.92566e-18
-8.49044 -0.999997 -2.92566e-18
-8.38872 -0.999997 -2.92566e-18
-8.28708 -0.999997 -2.92566e-18
-8.18554 -0.999997 -2.92566e-18
-8.08408 -0.999997 -2.92566e-18
-7.98271 -0.999997 -2.92566e-18
-7.88143 -0.999997 -2.92566e-18
-7.78023 -0.999997 -2.92566e-18
-7.67911 -0.999997 -2.92566e-18
-7.57807 -0.999997 -2.92566e-18
-7.47712 -0.999997 -2.92566e-18
-7.37624 -0.999997 -2.92566e-18
-7.27544 -0.999997 -2.92566e-18
-7.17471 -0.999997 -2.92566e-18
-7.07406 -0.999997 -2.92566e-18
-6.97348 -0.999997 -2.92566e-18
-6.87298 -0.999997 -2.92566e-18
-6.77254 -0.999997 -2.92566e-18
-6.67218 -0.999997 -2.92566e-18
-6.57188 -0.999997 -2.92566e-18
-6.47166 -0.999997 -2.92566e-18
-6.37149 -0.999997 -2.92566e-18
-6.2714 -0.999997 -2.92566e-18
-6.17136 -0.999997 -2.92566e-18
-6.07139 -0.999997 -2.92566e-18
-5.97148 -0.999997 -2.92566e-18
-5.87163 -0.999997 -2.92566e-18
-5.77184 -0.999997 -2.92566e-18
-5.67211 -0.999997 -2.92566e-18
-5.57243 -0.999997 -2.92566e-18
-5.47281 -0.999997 -2.92566e-18
-5.37325 -0.999997 -2.92566e-18
-5.27373 -0.999997 -2.92566e-18
-5.17427 -0.999997 -2.92566e-18
-5.07487 -0.999997 -2.92566e-18
-4.97551 -0.999997 -2.92566e-18
-4.8762 -0.999997 -2.92566e-18
-4.77694 -0.999997 -2.92566e-18
-4.67772 -0.999997 -2.92566e-18
-4.57855 -0.999997 -2.92566e-18
-4.47943 -0.999997 -2.92566e-18
-4.38035 -0.999997 -2.92566e-18
-4.28131 -0.999997 -2.92566e-18
-4.18232 -0.999997 -2.92566e-18
-4.08336 -0.999997 -2.92566e-18
-3.98445 -0.999997 -2.92566e-18
-3.88557 -0.999997 -2.92566e-18
-3.78673 -0.999997 -2.92566e-18
-3.68793 -0.999997 -2.92566e-18
-3.58916 -0.999997 -2.92566e-18
-3.49043 -0.999997 -2.92566e-18
-3.39173 -0.999997 -2.92566e-18
-3.29307 -0.999997 -2.92566e-18
-3.19443 -0.999997 -2.92566e-18
-3.09583 -0.999997 -2.92566e-18
-2.99725 -0.999997 -2.92566e-18
-2.89871 -0.999997 -2.92566e-18
-2.80019 -0.999997 -2.92566e-18
-2.7017 -0.999997 -2.92566e-18
-2.60323 -0.999997 -2.92566e-18
-2.50479 -0.999997 -2.92566e-18
-2.40638 -0.999997 -2.92566e-18
-2.30798 -0.999997 -2.92566e-18
-2.20961 -0.999997 -2.92566e-18
-2.11126 -0.999997 -2.92566e-18
-2.01293 -0.999997 -2.92566e-18
-1.91462 -0.999997 -2.92566e-18
-1.81632 -0.999997 -2.92566e-18
-1.71804 -0.999997 -2.92566e-18
-1.61978 -0.999997 -2.92566e-18
-1.52154 -0.999997 -2.92566e-18
-1.42331 -0.999997 -2.92566e-18
-1.32509 -0.999997 -2.92566e-18
-1.22689 -0.999997 -2.92566e-18
-1.12869 -0.999997 -2.92566e-18
-1.03051 -0.999997 -2.92566e-18
-0.932337 -0.999997 -2.92566e-18
-0.834173 -0.999997 -2.92566e-18
-0.736016 -0.999997 -2.92566e-18
-0.637867 -0.999997 -2.92566e-18
-0.539723 -0.999997 -2.92566e-18
-0.441585 -0.999997 -2.92566e-18
-0.343451 -0.999997 -2.92566e-18
-0.24532 -0.999997 -2.92566e-18
-0.147191 -0.999997 -2.92566e-18
-0.0490634 -0.999997 -2.92566e-18
0.0490634 -0.999997 -2.92566e-18
0.147191 -0.999997 -2.92566e-18
0.24532 -0.999997 -2.92566e-18
0.343451 -0.999997 -2.92566e-18
0.441585 -0.999997 -2.92566e-18
0.539723 -0.999997 -2.92566e-18
0.637867 -0.999997 -2.92566e-18
0.736016 -0.999997 -2.92566e-18
0.834173 -0.999997 -2.92566e-18
0.932337 -0.999997 -2.92566e-18
1.03051 -0.999997 -2.92566e-18
1.12869 -0.999997 -2.92566e-18
1.22689 -0.999997 -2.92566e-18
1.32509 -0.999997 -2.92566e-18
1.42331 -0.999997 -2.92566e-18
1.52154 -0.999997 -2.92566e-18
1.61978 -0.999997 -2.92566e-18
1.71804 -0.999997 -2.92566e-18
1.81632 -0.999997 -2.92566e-18
1.91462 -0.999997 -2.92566e-18
2.01293 -0.999997 -2.92566e-18
2.11126 -0.999997 -2.92566e-18
2.20961 -0.999997 -2.92566e-18
2.30798 -0.999997 -2.92566e-18
2.40638 -0.999997 -2.92566e-18
2.50479 -0.999997 -2.92566e-18
2.60323 -0.999997 -2.92566e-18
2.7017 -0.999997 -2.92566e-18
2.80019 -0.999997 -2.92566e-18
2.89871 -0.999997 -2.92566e-18
2.99725 -0.999997 -2.92566e-18
3.09583 -0.999997 -2.92566e-18
3.19443 -0.999997 -2.92566e-18
3.29307 -0.999997 -2.92566e-18
3.39173 -0.999997 -2.92566e-18
3.49043 -0.999997 -2.92566e-18
3.58916 -0.999997 -2.92566e-18
3.68793 -0.999997 -2.92566e-18
3.78673 -0.999997 -2.92566e-18
3.88557 -0.999997 -2.92566e-18
3.98445 -0.999997 -2.92566e-18
4.08336 -0.999997 -2.92566e-18
4.18232 -0.999997 -2.92566e-18
4.28131 -0.999997 -2.92566e-18
4.38035 -0.999997 -2.92566e-18
4.47943 -0.999997 -2.92566e-18
4.57855 -0.999997 -2.92566e-18
4.67772 -0.999997 -2.92566e-18
4.77694 -0.999997 -2.92566e-18
4.8762 -0.999997 -2.92566e-18
4.97551 -0.999997 -2.92566e-18
5.07487 -0.999997 -2.92566e-18
5.17427 -0.999997 -2.92566e-18
5.27373 -0.999997 -2.92566e-18
5.37325 -0.999997 -2.92566e-18
5.47281 -0.999997 -2.92566e-18
5.57243 -0.999997 -2.92566e-18
5.67211 -0.999997 -2.92566e-18
5.77184 -0.999997 -2.92566e-18
5.87163 -0.999997 -2.92566e-18
5.97148 -0.999997 -2.92566e-18
6.07139 -0.999997 -2.92566e-18
6.17136 -0.999997 -2.92566e-18
6.2714 -0.999997 -2.92566e-18
6.37149 -0.999997 -2.92566e-18
6.47166 -0.999997 -2.92566e-18
6.57188 -0.999997 -2.92566e-18
6.67218 -0.999997 -2.92566e-18
6.77254 -0.999997 -2.92566e-18
6.87298 -0.999997 -2.92566e-18
6.97348 -0.999997 -2.92566e-18
7.07406 -0.999997 -2.92566e-18
7.17471 -0.999997 -2.92566e-18
7.27544 -0.999997 -2.92566e-18
7.37624 -0.999997 -2.92566e-18
7.47712 -0.999997 -2.92566e-18
7.57807 -0.999997 -2.92566e-18
7.67911 -0.999997 -2.92566e-18
7.78023 -0.999997 -2.92566e-18
7.88143 -0.999997 -2.92566e-18
7.98271 -0.999997 -2.92566e-18
8.08408 -0.999997 -2.92566e-18
8.18554 -0.999997 -2.92566e-18
8.28708 -0.999997 -2.92566e-18
8.38872 -0.999997 -2.92566e-18
8.49044 -0.999997 -2.92566e-18
8.59226 -0.999997 -2.92566e-18
8.69417 -0.999997 -2.92566e-18
8.79618 -0.999997 -2.92566e-18
8.89828 -0.999997 -2.92566e-18
9.00048 -0.999997 -2.92566e-18
9.10278 -0.999997 -2.92566e-18
9.20518 -0.999997 -2.92566e-18
9.30769 -0.999997 -2.92566e-18
9.4103 -0.999997 -2.92566e-18
9.51301 -0.999997 -2.92566e-18
9.61583 -0.999997 -2.92566e-18
9.71877 -0.999997 -2.92566e-18
9.82181 -0.999997 -2.92566e-18
9.92496 -0.999997 -2.92566e-18
10.0282 -0.999997 -2.92566e-18
10.1316 -0.999997 -2.92566e-18
10.2351 -0.999997 -2.92566e-18
10.3387 -0.999997 -2.92566e-18
10.4425 -0.999997 -2.92566e-18
10.5463 -0.999997 -2.92566e-18
10.6503 -0.999997 -2.92566e-18
10.7545 -0.999997 -2.92566e-18
10.8587 -0.999997 -2.92566e-18
10.9631 -0.999997 -2.92566e-18
11.0676 -0.999997 -2.92566e-18
11.1722 -0.999997 -2.92566e-18
11.277 -0.999997 -2.92566e-18
11.3819 -0.999997 -2.92566e-18
11.487 -0.999997 -2.92566e-18
11.5922 -0.999997 -2.92566e-18
11.6975 -0.999997 -2.92566e-18
11.803 -0.999997 -2.92566e-18
11.9086 -0.999997 -2.92566e-18
12.0144 -0.999997 -2.92566e-18
12.1204 -0.999997 -2.92566e-18
12.2265 -0.999997 -2.92566e-18
12.3327 -0.999997 -2.92566e-18
12.4391 -0.999997 -2.92566e-18
12.5457 -0.999997 -2.92566e-18
12.6524 -0.999997 -2.92566e-18
12.7593 -0.999997 -2.92566e-18
12.8664 -0.999997 -2.92566e-18
12.9737 -0.999997 -2.92566e-18
13.0811 -0.999997 -2.92566e-18
13.1887 -0.999997 -2.92566e-18
13.2965 -0.999997 -2.92566e-18
13.4044 -0.999997 -2.92566e-18
13.5126 -0.999997 -2.92566e-18
13.6209 -0.999997 -2.92566e-18
13.7294 -0.999997 -2.92566e-18
13.8382 -0.999997 -2.92566e-18
13.9471 -0.999997 -2.92566e-18
14.0562 -0.999997 -2.92566e-18
14.1655 -0.999997 -2.92566e-18
14.275 -0.999997 -2.92566e-18
14.3848 -0.999997 -2.92566e-18
14.4947 -0.999997 -2.92566e-18
14.6049 -0.999997 -2.92566e-18
14.7152 -0.999997 -2.92566e-18
14.8258 -0.999997 -2.92566e-18
14.9367 -0.999997 -2.92566e-18
15.0477 -0.999997 -2.92566e-18
15.159 -0.999997 -2.92566e-18
15.2705 -0.999997 -2.92566e-18
15.3823 -0.999997 -2.92566e-18
15.4943 -0.999997 -2.92566e-18
15.6066 -0.999997 -2.92566e-18
15.7191 -0.999997 -2.92566e-18
15.8319 -0.999997 -2.92566e-18
15.9449 -0.999997 -2.92566e-18
16.0582 -0.999997 -2.92566e-18
16.1717 -0.999997 -2.92566e-18
16.2856 -0.999997 -2.92566e-18
16.3997 -0.999997 -2.92566e-18
16.5141 -0.999997 -2.92566e-18
16.6288 -0.999997 -2.92566e-18
16.7437 -0.999997 -2.92566e-18
16.859 -0.999997 -2.92566e-18
16.9746 -0.999997 -2.92566e-18
17.0905 -0.999997 -2.92566e-18
17.2067 -0.999997 -2.92566e-18
17.3232 -0.999997 -2.92566e-18
17.4401 -0.999997 -2.92566e-18
17.5572 -0.999997 -2.92566e-18
17.6748 -0.999997 -2.92566e-18
17.7926 -0.999997 -2.92566e-18
17.9108 -0.999997 -2.92566e-18
18.0294 -0.999997 -2.92566e-18
18.1483 -0.999997 -2.92566e-18
18.2676 -0.999997 -2.92566e-18
18.3873 -0.999997 -2.92566e-18
18.5074 -0.999997 -2.92566e-18
18.6278 -0.999997 -2.92566e-18
18.7487 -0.999997 -2.92566e-18
18.8699 -0.999997 -2.92566e-18
18.9916 -0.999997 -2.92566e-18
19.1137 -0.999997 -2.92566e-18
19.2362 -0.999997 -2.92566e-18
19.3592 -0.999997 -2.92566e-18
19.4826 -0.999997 -2.92566e-18
19.6065 -0.999997 -2.92566e-18
19.7309 -0.999997 -2.92566e-18
19.8557 -0.999997 -2.92566e-18
19.9811 -0.999997 -2.92566e-18
20.1069 -0.999997 -2.92566e-18
20.2333 -0.999997 -2.92566e-18
20.3602 -0.999997 -2.92566e-18
20.4876 -0.999997 -2.92566e-18
20.6156 -0.999997 -2.92566e-18
20.7441 -0.999997 -2.92566e-18
20.8732 -0.999997 -2.92566e-18
21.0029 -0.999997 -2.92566e-18
21.1332 -0.999997 -2.92566e-18
21.2642 -0.999997 -2.92566e-18
21.3958 -0.999997 -2.92566e-18
21.528 -0.999997 -2.92566e-18
21.6609 -0.999997 -2.92566e-18
21.7945 -0.999997 -2.92566e-18
21.9288 -0.999997 -2.92566e-18
22.0639 -0.999997 -2.92566e-18
22.1997 -0.999997 -2.92566e-18
22.3363 -0.999997 -2.92566e-18
22.4736 -0.999997 -2.92566e-18
22.6118 -0.999997 -2.92566e-18
22.7509 -0.999997 -2.92566e-18
22.8908 -0.999997 -2.92566e-18
23.0316 -0.999997 -2.92566e-18
23.1733 -0.999997 -2.92566e-18
23.316 -0.999997 -2.92566e-18
23.4597 -0.999997 -2.92566e-18
23.6044 -0.999997 -2.92566e-18
23.7502 -0.999997 -2.92566e-18
23.8971 -0.999997 -2.92566e-18
24.0451 -0.999997 -2.92566e-18
24.1944 -0.999997 -2.92566e-18
24.3448 -0.999997 -2.92566e-18
24.4966 -0.999997 -2.92566e-18
24.6496 -0.999997 -2.92566e-18
24.8041 -0.999997 -2.92566e-18
24.9601 -0.999997 -2.92566e-18
25.1175 -0.999997 -2.92566e-18
25.2766 -0.999997 -2.92566e-18
25.4373 -0.999997 -2.92566e-18
25.5998 -0.999997 -2.92566e-18
25.7641 -0.999997 -2.92566e-18
25.9304 -0.999997 -2.92566e-18
26.0988 -0.999997 -2.92566e-18
26.2693 -0.999997 -2.92566e-18
26.4421 -0.999997 -2.92566e-18
26.6174 -0.999997 -2.92566e-18
26.7954 -0.999997 -2.92566e-18
26.9761 -0.999997 -2.92566e-18
27.1598 -0.999997 -2.92566e-18
27.3468 -0.999997 -2.92566e-18
27.5373 -0.999997 -2.92566e-18
27.7317 -0.999997 -2.92566e-18
27.9302 -0.999997 -2.92566e-18
28.1333 -0.999997 -2.92566e-18
28.3415 -0.999997 -2.92566e-18
28.5554 -0.999997 -2.92566e-18
28.7758 -0.999997 -2.92566e-18
29.0035 -0.999997 -2.92566e-18
29.2396 -0.999997 -2.92566e-18
29.4858 -0.999997 -2.92566e-18
29.7441 -0.999997 -2.92566e-18
30.0173 -0.999997 -2.92566e-18
30.3101 -0.999997 -2.92566e-18
30.6297 -0.999997 -2.92566e-18
30.9905 -0.999997 -2.92566e-18
31.4301 -0.999997 -2.92566e-18


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1QuantumOneLoop/SigmaRTwoLoop.txt <==
-31.4301 -0.000728675 -5.60996e-05
-30.9905 -0.00115154 -3.0998e-05
-30.6297 -0.00141621 -4.97852e-05
-30.3101 -0.001676 -3.66338e-05
-30.0173 -0.0019027 -5.01344e-05
-29.7441 -0.00208899 -3.75634e-05
-29.4858 -0.00221244 -4.64143e-05
-29.2396 -0.00229392 -3.6615e-05
-29.0035 -0.00235097 -4.71123e-05
-28.7758 -0.00240152 -3.93321e-05
-28.5554 -0.00244592 -4.82593e-05
-28.3415 -0.00248883 -4.15142e-05
-28.1333 -0.00252914 -5.0047e-05
-27.9302 -0.00256941 -4.37028e-05
-27.7317 -0.0026082 -5.18272e-05
-27.5373 -0.00264735 -4.60181e-05
-27.3468 -0.00268562 -5.36601e-05
-27.1598 -0.00272434 -4.83339e-05
-26.9761 -0.00276251 -5.5614e-05
-26.7954 -0.00280118 -5.0639e-05
-26.6174 -0.00283952 -5.7668e-05
-26.4421 -0.00287837 -5.29721e-05
-26.2693 -0.00291704 -5.97958e-05
-26.0988 -0.00295623 -5.5357e-05
-25.9304 -0.00299535 -6.19934e-05
-25.7641 -0.00303501 -5.78003e-05
-25.5998 -0.00307468 -6.42678e-05
-25.4373 -0.0031149 -6.03036e-05
-25.2766 -0.00315521 -6.66268e-05
-25.1175 -0.00319607 -6.28709e-05
-24.9601 -0.0032371 -6.90749e-05
-24.8041 -0.00327868 -6.55088e-05
-24.6496 -0.00332048 -7.16154e-05
-24.4966 -0.00336285 -6.82249e-05
-24.3448 -0.00340549 -7.42511e-05
-24.1944 -0.00344871 -7.10266e-05
-24.0451 -0.00349225 -7.69858e-05
-23.8971 -0.0035364 -7.39209e-05
-23.7502 -0.00358089 -7.98243e-05
-23.6044 -0.00362601 -7.69141e-05
-23.4597 -0.00367153 -8.2772e-05
-23.316 -0.00371769 -8.00125e-05
-23.1733 -0.00376428 -8.58349e-05
-23.0316 -0.00381153 -8.32226e-05
-22.8908 -0.00385927 -8.90191e-05
-22.7509 -0.00390768 -8.6551e-05
-22.6118 -0.0039566 -9.23312e-05
-22.4736 -0.00400624 -9.0005e-05
-22.3363 -0.00405642 -9.5778e-05
-22.1997 -0.00410734 -9.35922e-05
-22.0639 -0.00415884 -9.93668e-05
-21.9288 -0.0042111 -9.73204e-05
-21.7945 -0.004264 -0.000103105
-21.6609 -0.00431768 -0.000101198
-21.528 -0.00437202 -0.000107001
-21.3958 -0.00442718 -0.000105234
-21.2642 -0.00448305 -0.000111063
-21.1332 -0.00453977 -0.000109438
-21.0029 -0.00459724 -0.000115301
-20.8732 -0.00465559 -0.000113819
-20.7441 -0.00471473 -0.000119724
-20.6156 -0.00477479 -0.000118388
-20.4876 -0.00483568 -0.000124343
-20.3602 -0.00489753 -0.000123156
-20.2333 -0.00496026 -0.000129169
-20.1069 -0.00502399 -0.000128135
-19.9811 -0.00508864 -0.000134215
-19.8557 -0.00515433 -0.000133338
-19.7309 -0.005221 -0.000139492
-19.6065 -0.00528875 -0.000138777
-19.4826 -0.00535753 -0.000145016
-19.3592 -0.00542744 -0.000144468
-19.2362 -0.00549843 -0.0001508
-19.1137 -0.00557061 -0.000150425
-18.9916 -0.00564392 -0.00015686
-18.8699 -0.00571847 -0.000156665
-18.7487 -0.00579422 -0.000163214
-18.6278 -0.00587126 -0.000163206
-18.5074 -0.00594956 -0.00016988
-18.3873 -0.00602921 -0.000170067
-18.2676 -0.00611019 -0.000176877
-18.1483 -0.00619259 -0.000177268
-18.0294 -0.00627638 -0.000184225
-17.9108 -0.00636166 -0.000184831
-17.7926 -0.0064484 -0.000191949
-17.6748 -0.00653671 -0.00019278
-17.5572 -0.00662656 -0.000200072
-17.4401 -0.00671805 -0.00020114
-17.3232 -0.00681117 -0.000208621
-17.2067 -0.006906 -0.000209939
-17.0905 -0.00700255 -0.000217624
-16.9746 -0.00710091 -0.000219206
-16.859 -0.00720108 -0.000227113
-16.7437 -0.00730314 -0.000228973
-16.6288 -0.00740712 -0.00023712
-16.5141 -0.00751309 -0.000239277
-16.3997 -0.00762108 -0.000247682
-16.2856 -0.00773117 -0.000250153
-16.1717 -0.00784338 -0.000258838
-16.0582 -0.00795782 -0.000261644
-15.9449 -0.0080745 -0.00027063
-15.8319 -0.00819352 -0.000273793
-15.7191 -0.00831492 -0.000283107
-15.6066 -0.00843879 -0.000286651
-15.4943 -0.00856516 -0.000296317
-15.3823 -0.00869415 -0.000300268
-15.2705 -0.00882579 -0.000310317
-15.159 -0.0089602 -0.000314704
-15.0477 -0.00909741 -0.000325166
-14.9367 -0.00923756 -0.000330021
-14.8258 -0.00938068 -0.000340931
-14.7152 -0.0095269 -0.000346288
-14.6049 -0.00967627 -0.000357685
-14.4947 -0.00982894 -0.000363583
-14.3848 -0.00998496 -0.000375506
-14.275 -0.0101445 -0.000381986
-14.1655 -0.0103075 -0.000394482
-14.0562 -0.0104743 -0.000401591
-13.9471 -0.0106449 -0.000414709
-13.8382 -0.0108194 -0.000422499
-13.7294 -0.0109979 -0.000436293
-13.6209 -0.0111806 -0.00044482
-13.5126 -0.0113676 -0.000459351
-13.4044 -0.0115591 -0.000468677
-13.2965 -0.0117552 -0.000484013
-13.1887 -0.011956 -0.000494208
-13.0811 -0.0121618 -0.000510422
-12.9737 -0.0123726 -0.000521564
-12.8664 -0.0125887 -0.000538738
-12.7593 -0.0128101 -0.000550912
-12.6524 -0.0130372 -0.000569139
-12.5457 -0.0132701 -0.000582441
-12.4391 -0.0135091 -0.000601822
-12.3327 -0.0137542 -0.000616359
-12.2265 -0.0140058 -0.00063701
-12.1204 -0.0142641 -0.000652902
-12.0144 -0.0145293 -0.00067495
-11.9086 -0.0148017 -0.000692333
-11.803 -0.0150815 -0.000715921
-11.6975 -0.015369 -0.000734947
-11.5922 -0.0156646 -0.000760238
-11.487 -0.0159685 -0.000781078
-11.3819 -0.0162811 -0.000808255
-11.277 -0.0166027 -0.000831103
-11.1722 -0.0169336 -0.000860374
-11.0676 -0.0172742 -0.00088545
-10.9631 -0.0176249 -0.00091705
-10.8587 -0.0179862 -0.000944605
-10.7545 -0.0183584 -0.000978802
-10.6503 -0.0187421 -0.00100912
-10.5463 -0.0191377 -0.00104622
-10.4425 -0.0195457 -0.00107964
-10.3387 -0.0199666 -0.00112
-10.2351 -0.020401 -0.00115688
-10.1316 -0.0208496 -0.0012009
-10.0282 -0.0213129 -0.00124169
-9.92496 -0.0217917 -0.00128984
-9.82181 -0.0222866 -0.00133504
-9.71877 -0.0227983 -0.00138786
-9.61583 -0.0233277 -0.00143805
-9.51301 -0.0238757 -0.00149618
-9.4103 -0.024443 -0.00155205
-9.30769 -0.0250308 -0.00161622
-9.20518 -0.0256399 -0.00167857
-9.10278 -0.0262714 -0.00174966
-9.00048 -0.0269266 -0.00181943
-8.89828 -0.0276066 -0.00189847
-8.79618 -0.0283127 -0.00197678
-8.69417 -0.0290463 -0.00206499
-8.59226 -0.029809 -0.00215318
-8.49044 -0.0306022 -0.002252
-8.38872 -0.0314278 -0.00235167
-8.28708 -0.0322875 -0.00246287
-8.18554 -0.0331833 -0.00257593
-8.08408 -0.0341173 -0.00270162
-7.98271 -0.0350918 -0.00283042
-7.88143 -0.0361092 -0.00297318
-7.78023 -0.0371721 -0.00312055
-7.67911 -0.0382835 -0.00328355
-7.57807 -0.0394463 -0.00345301
-7.47712 -0.040664 -0.00364014
-7.37624 -0.04194 -0.00383605
-7.27544 -0.0432784 -0.00405218
-7.17471 -0.0446834 -0.00427997
-7.07406 -0.0461595 -0.00453122
-6.97348 -0.0477119 -0.00479778
-6.87298 -0.0493461 -0.0050919
-6.77254 -0.051068 -0.00540601
-6.67218 -0.0528843 -0.00575296
-6.57188 -0.0548022 -0.00612594
-6.47166 -0.0568297 -0.00653863
-6.37149 -0.0589755 -0.00698525
-6.2714 -0.0612492 -0.00748063
-6.17136 -0.0636615 -0.00802041
-6.07139 -0.0662242 -0.00862105
-5.97148 -0.0689503 -0.00928015
-5.87163 -0.0718543 -0.0100165
-5.77184 -0.0749523 -0.0108305
-5.67211 -0.0782622 -0.0117443
-5.57243 -0.0818039 -0.0127623
-5.47281 -0.0855997 -0.0139117
-5.37325 -0.0896745 -0.0152031
-5.27373 -0.0940559 -0.0166707
-5.17427 -0.0987748 -0.0183343
-5.07487 -0.103866 -0.0202397
-4.97551 -0.109366 -0.0224206
-4.8762 -0.115319 -0.0249403
-4.77694 -0.121771 -0.0278547
-4.67772 -0.128771 -0.0312549
-4.57855 -0.136372 -0.035232
-4.47943 -0.144629 -0.039922
-4.38035 -0.153595 -0.0454727
-4.28131 -0.163316 -0.052092
-4.18232 -0.173825 -0.0600186
-4.08336 -0.185124 -0.0695731
-3.98445 -0.197167 -0.0811322
-3.88557 -0.209819 -0.0951787
-3.78673 -0.222815 -0.112267
-3.68793 -0.235679 -0.13305
-3.58916 -0.247632 -0.158187
-3.49043 -0.257485 -0.188276
-3.39173 -0.26356 -0.223588
-3.29307 -0.263713 -0.263783
-3.19443 -0.255603 -0.307456
-3.09583 -0.237302 -0.351899
-2.99725 -0.208193 -0.393227
-2.89871 -0.169726 -0.427289
-2.80019 -0.125414 -0.450995
-2.7017 -0.0798395 -0.463445
-2.60323 -0.0371763 -0.466017
-2.50479 -0.000130296 -0.461583
-2.40638 0.0302978 -0.453375
-2.30798 0.0544343 -0.444241
-2.20961 0.0733816 -0.436292
-2.11126 0.0885801 -0.430954
-2.01293 0.101565 -0.429081
-1.91462 0.11388 -0.431143
-1.81632 0.127088 -0.437277
-1.71804 0.142818 -0.447331
-1.61978 0.162807 -0.460748
-1.52154 0.188863 -0.47643
-1.42331 0.222698 -0.492482
-1.32509 0.265526 -0.506073
-1.22689 0.317441 -0.513457
-1.12869 0.376713 -0.510575
-1.03051 0.439484 -0.494149
-0.932337 0.500362 -0.463076
-0.834173 0.553964 -0.419095
-0.736016 0.596625 -0.366285
-0.637867 0.627263 -0.309504
-0.539723 0.647046 -0.252914
-0.441585 0.658391 -0.199155
-0.343451 0.663984 -0.149355
-0.24532 0.666169 -0.103467
-0.147191 0.666695 -0.0607397
-0.0490634 0.666687 -0.0200164
0.0490634 0.666687 0.0200164
0.147191 0.666695 0.0607397
0.24532 0.666169 0.103467
0.343451 0.663984 0.149355
0.441585 0.658391 0.199155
0.539723 0.647046 0.252914
0.637867 0.627263 0.309504
0.736016 0.596625 0.366285
0.834173 0.553964 0.419095
0.932337 0.500362 0.463076
1.03051 0.439484 0.494149
1.12869 0.376713 0.510575
1.22689 0.317441 0.513457
1.32509 0.265526 0.506073
1.42331 0.222698 0.492482
1.52154 0.188863 0.47643
1.61978 0.162807 0.460748
1.71804 0.142818 0.447331
1.81632 0.127088 0.437277
1.91462 0.11388 0.431143
2.01293 0.101565 0.429081
2.11126 0.0885801 0.430954
2.20961 0.0733816 0.436292
2.30798 0.0544343 0.444241
2.40638 0.0302978 0.453375
2.50479 -0.000130296 0.461583
2.60323 -0.0371763 0.466017
2.7017 -0.0798395 0.463445
2.80019 -0.125414 0.450995
2.89871 -0.169726 0.427289
2.99725 -0.208193 0.393227
3.09583 -0.237302 0.351899
3.19443 -0.255603 0.307456
3.29307 -0.263713 0.263783
3.39173 -0.26356 0.223588
3.49043 -0.257485 0.188276
3.58916 -0.247632 0.158187
3.68793 -0.235679 0.13305
3.78673 -0.222815 0.112267
3.88557 -0.209819 0.0951787
3.98445 -0.197167 0.0811322
4.08336 -0.185124 0.0695731
4.18232 -0.173825 0.0600186
4.28131 -0.163316 0.052092
4.38035 -0.153595 0.0454727
4.47943 -0.144629 0.039922
4.57855 -0.136372 0.035232
4.67772 -0.128771 0.0312549
4.77694 -0.121771 0.0278547
4.8762 -0.115319 0.0249403
4.97551 -0.109366 0.0224206
5.07487 -0.103866 0.0202397
5.17427 -0.0987748 0.0183343
5.27373 -0.0940559 0.0166707
5.37325 -0.0896745 0.0152031
5.47281 -0.0855997 0.0139117
5.57243 -0.0818039 0.0127623
5.67211 -0.0782622 0.0117443
5.77184 -0.0749523 0.0108305
5.87163 -0.0718543 0.0100165
5.97148 -0.0689503 0.00928015
6.07139 -0.0662242 0.00862105
6.17136 -0.0636615 0.00802041
6.2714 -0.0612492 0.00748063
6.37149 -0.0589755 0.00698525
6.47166 -0.0568297 0.00653863
6.57188 -0.0548022 0.00612594
6.67218 -0.0528843 0.00575296
6.77254 -0.051068 0.00540601
6.87298 -0.0493461 0.0050919
6.97348 -0.0477119 0.00479778
7.07406 -0.0461595 0.00453122
7.17471 -0.0446834 0.00427997
7.27544 -0.0432784 0.00405218
7.37624 -0.04194 0.00383605
7.47712 -0.040664 0.00364014
7.57807 -0.0394463 0.00345301
7.67911 -0.0382835 0.00328355
7.78023 -0.0371721 0.00312055
7.88143 -0.0361092 0.00297318
7.98271 -0.0350918 0.00283042
8.08408 -0.0341173 0.00270162
8.18554 -0.0331833 0.00257593
8.28708 -0.0322875 0.00246287
8.38872 -0.0314278 0.00235167
8.49044 -0.0306022 0.002252
8.59226 -0.029809 0.00215318
8.69417 -0.0290463 0.00206499
8.79618 -0.0283127 0.00197678
8.89828 -0.0276066 0.00189847
9.00048 -0.0269266 0.00181943
9.10278 -0.0262714 0.00174966
9.20518 -0.0256399 0.00167857
9.30769 -0.0250308 0.00161622
9.4103 -0.024443 0.00155205
9.51301 -0.0238757 0.00149618
9.61583 -0.0233277 0.00143805
9.71877 -0.0227983 0.00138786
9.82181 -0.0222866 0.00133504
9.92496 -0.0217917 0.00128984
10.0282 -0.0213129 0.00124169
10.1316 -0.0208496 0.0012009
10.2351 -0.020401 0.00115688
10.3387 -0.0199666 0.00112
10.4425 -0.0195457 0.00107964
10.5463 -0.0191377 0.00104622
10.6503 -0.0187421 0.00100912
10.7545 -0.0183584 0.000978802
10.8587 -0.0179862 0.000944605
10.9631 -0.0176249 0.00091705
11.0676 -0.0172742 0.00088545
11.1722 -0.0169336 0.000860374
11.277 -0.0166027 0.000831103
11.3819 -0.0162811 0.000808255
11.487 -0.0159685 0.000781078
11.5922 -0.0156646 0.000760238
11.6975 -0.015369 0.000734947
11.803 -0.0150815 0.000715921
11.9086 -0.0148017 0.000692333
12.0144 -0.0145293 0.00067495
12.1204 -0.0142641 0.000652902
12.2265 -0.0140058 0.00063701
12.3327 -0.0137542 0.000616359
12.4391 -0.0135091 0.000601822
12.5457 -0.0132701 0.000582441
12.6524 -0.0130372 0.000569139
12.7593 -0.0128101 0.000550912
12.8664 -0.0125887 0.000538738
12.9737 -0.0123726 0.000521564
13.0811 -0.0121618 0.000510422
13.1887 -0.011956 0.000494208
13.2965 -0.0117552 0.000484013
13.4044 -0.0115591 0.000468677
13.5126 -0.0113676 0.000459351
13.6209 -0.0111806 0.00044482
13.7294 -0.0109979 0.000436293
13.8382 -0.0108194 0.000422499
13.9471 -0.0106449 0.000414709
14.0562 -0.0104743 0.000401591
14.1655 -0.0103075 0.000394482
14.275 -0.0101445 0.000381986
14.3848 -0.00998496 0.000375506
14.4947 -0.00982894 0.000363583
14.6049 -0.00967627 0.000357685
14.7152 -0.0095269 0.000346288
14.8258 -0.00938068 0.000340931
14.9367 -0.00923756 0.000330021
15.0477 -0.00909741 0.000325166
15.159 -0.0089602 0.000314704
15.2705 -0.00882579 0.000310317
15.3823 -0.00869415 0.000300268
15.4943 -0.00856516 0.000296317
15.6066 -0.00843879 0.000286651
15.7191 -0.00831492 0.000283107
15.8319 -0.00819352 0.000273793
15.9449 -0.0080745 0.00027063
16.0582 -0.00795782 0.000261644
16.1717 -0.00784338 0.000258838
16.2856 -0.00773117 0.000250153
16.3997 -0.00762108 0.000247682
16.5141 -0.00751309 0.000239277
16.6288 -0.00740712 0.00023712
16.7437 -0.00730314 0.000228973
16.859 -0.00720108 0.000227113
16.9746 -0.00710091 0.000219206
17.0905 -0.00700255 0.000217624
17.2067 -0.006906 0.000209939
17.3232 -0.00681117 0.000208621
17.4401 -0.00671805 0.00020114
17.5572 -0.00662656 0.000200072
17.6748 -0.00653671 0.00019278
17.7926 -0.0064484 0.000191949
17.9108 -0.00636166 0.000184831
18.0294 -0.00627638 0.000184225
18.1483 -0.00619259 0.000177268
18.2676 -0.00611019 0.000176877
18.3873 -0.00602921 0.000170067
18.5074 -0.00594956 0.00016988
18.6278 -0.00587126 0.000163206
18.7487 -0.00579422 0.000163214
18.8699 -0.00571847 0.000156665
18.9916 -0.00564392 0.00015686
19.1137 -0.00557061 0.000150425
19.2362 -0.00549843 0.0001508
19.3592 -0.00542744 0.000144468
19.4826 -0.00535753 0.000145016
19.6065 -0.00528875 0.000138777
19.7309 -0.005221 0.000139492
19.8557 -0.00515433 0.000133338
19.9811 -0.00508864 0.000134215
20.1069 -0.00502399 0.000128135
20.2333 -0.00496026 0.000129169
20.3602 -0.00489753 0.000123156
20.4876 -0.00483568 0.000124343
20.6156 -0.00477479 0.000118388
20.7441 -0.00471473 0.000119724
20.8732 -0.00465559 0.000113819
21.0029 -0.00459724 0.000115301
21.1332 -0.00453977 0.000109438
21.2642 -0.00448305 0.000111063
21.3958 -0.00442718 0.000105234
21.528 -0.00437202 0.000107001
21.6609 -0.00431768 0.000101198
21.7945 -0.004264 0.000103105
21.9288 -0.0042111 9.73204e-05
22.0639 -0.00415884 9.93668e-05
22.1997 -0.00410734 9.35922e-05
22.3363 -0.00405642 9.5778e-05
22.4736 -0.00400624 9.0005e-05
22.6118 -0.0039566 9.23312e-05
22.7509 -0.00390768 8.6551e-05
22.8908 -0.00385927 8.90191e-05
23.0316 -0.00381153 8.32226e-05
23.1733 -0.00376428 8.58349e-05
23.316 -0.00371769 8.00125e-05
23.4597 -0.00367153 8.2772e-05
23.6044 -0.00362601 7.69141e-05
23.7502 -0.00358089 7.98243e-05
23.8971 -0.0035364 7.39209e-05
24.0451 -0.00349225 7.69858e-05
24.1944 -0.00344871 7.10266e-05
24.3448 -0.00340549 7.42511e-05
24.4966 -0.00336285 6.82249e-05
24.6496 -0.00332048 7.16154e-05
24.8041 -0.00327868 6.55088e-05
24.9601 -0.0032371 6.90749e-05
25.1175 -0.00319607 6.28709e-05
25.2766 -0.00315521 6.66268e-05
25.4373 -0.0031149 6.03036e-05
25.5998 -0.00307468 6.42678e-05
25.7641 -0.00303501 5.78003e-05
25.9304 -0.00299535 6.19934e-05
26.0988 -0.00295623 5.5357e-05
26.2693 -0.00291704 5.97958e-05
26.4421 -0.00287837 5.29721e-05
26.6174 -0.00283952 5.7668e-05
26.7954 -0.00280118 5.0639e-05
26.9761 -0.00276251 5.5614e-05
27.1598 -0.00272434 4.83339e-05
27.3468 -0.00268562 5.36601e-05
27.5373 -0.00264735 4.60181e-05
27.7317 -0.0026082 5.18272e-05
27.9302 -0.00256941 4.37028e-05
28.1333 -0.00252914 5.0047e-05
28.3415 -0.00248883 4.15142e-05
28.5554 -0.00244592 4.82593e-05
28.7758 -0.00240152 3.93321e-05
29.0035 -0.00235097 4.71123e-05
29.2396 -0.00229392 3.6615e-05
29.4858 -0.00221244 4.64143e-05
29.7441 -0.00208899 3.75634e-05
30.0173 -0.0019027 5.01344e-05
30.3101 -0.001676 3.66338e-05
30.6297 -0.00141621 4.97852e-05
30.9905 -0.00115154 3.0998e-05
31.4301 -0.000728675 5.60996e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1QuantumOneLoop/iFpOneLoop.txt <==
-31.4301 8.88577e-24 4.11458e-06
-30.9905 -1.48201e-23 4.35354e-06
-30.6297 -1.02524e-23 4.56276e-06
-30.3101 1.35353e-23 4.75867e-06
-30.0173 -2.51365e-24 4.94743e-06
-29.7441 6.37477e-24 5.13216e-06
-29.4858 9.45646e-24 5.31475e-06
-29.2396 5.43591e-24 5.49641e-06
-29.0035 4.53341e-24 5.67805e-06
-28.7758 -6.12141e-24 5.86031e-06
-28.5554 -8.88039e-24 6.04372e-06
-28.3415 -4.60051e-24 6.22869e-06
-28.1333 5.3395e-24 6.41559e-06
-27.9302 8.67694e-24 6.60472e-06
-27.7317 -9.08842e-24 6.79634e-06
-27.5373 -8.86706e-24 6.99072e-06
-27.3468 -1.12376e-23 7.18806e-06
-27.1598 -1.90497e-23 7.38859e-06
-26.9761 -2.67461e-24 7.59249e-06
-26.7954 -1.29159e-23 7.79996e-06
-26.6174 1.59038e-23 8.01117e-06
-26.4421 -1.47678e-24 8.22632e-06
-26.2693 -2.09568e-23 8.44556e-06
-26.0988 -1.01689e-23 8.66909e-06
-25.9304 -1.20696e-23 8.89706e-06
-25.7641 1.83938e-23 9.12965e-06
-25.5998 -5.62022e-24 9.36704e-06
-25.4373 -1.4373e-23 9.60939e-06
-25.2766 -5.46541e-24 9.85688e-06
-25.1175 2.48872e-23 1.01097e-05
-24.9601 -2.42306e-24 1.0368e-05
-24.8041 2.10961e-23 1.0632e-05
-24.6496 1.28735e-23 1.09019e-05
-24.4966 1.97736e-23 1.11778e-05
-24.3448 5.77356e-25 1.146e-05
-24.1944 1.91947e-23 1.17487e-05
-24.0451 -5.42123e-24 1.2044e-05
-23.8971 -2.75277e-23 1.23462e-05
-23.7502 -1.44548e-23 1.26556e-05
-23.6044 -1.17152e-23 1.29722e-05
-23.4597 4.04339e-23 1.32964e-05
-23.316 3.45646e-23 1.36283e-05
-23.1733 -1.17836e-23 1.39683e-05
-23.0316 6.17521e-24 1.43166e-05
-22.8908 1.95642e-23 1.46734e-05
-22.7509 4.02397e-23 1.5039e-05
-22.6118 -2.64261e-23 1.54137e-05
-22.4736 -3.75025e-23 1.57978e-05
-22.3363 1.6134e-23 1.61915e-05
-22.1997 2.26757e-23 1.65952e-05
-22.0639 -2.59285e-23 1.70091e-05
-21.9288 -9.60944e-24 1.74337e-05
-21.7945 1.79803e-23 1.78692e-05
-21.6609 -1.07819e-23 1.83159e-05
-21.528 -4.64679e-24 1.87743e-05
-21.3958 -5.90564e-23 1.92447e-05
-21.2642 7.70821e-24 1.97275e-05
-21.1332 -7.01016e-24 2.02231e-05
-21.0029 -9.7431e-24 2.07319e-05
-20.8732 -3.12982e-23 2.12543e-05
-20.7441 7.12012e-23 2.17908e-05
-20.6156 1.66402e-23 2.23419e-05
-20.4876 1.58285e-23 2.29079e-05
-20.3602 -4.32308e-24 2.34894e-05
-20.2333 -7.44193e-23 2.40869e-05
-20.1069 -4.40523e-23 2.4701e-05
-19.9811 7.74195e-23 2.53321e-05
-19.8557 -3.88323e-23 2.5981e-05
-19.7309 5.22535e-23 2.6648e-05
-19.6065 8.59504e-23 2.7334e-05
-19.4826 -7.82697e-23 2.80394e-05
-19.3592 1.07116e-23 2.8765e-05
-19.2362 2.14087e-23 2.95115e-05
-19.1137 -4.67388e-23 3.02795e-05
-18.9916 -3.85691e-23 3.10699e-05
-18.8699 -1.10942e-22 3.18834e-05
-18.7487 1.08459e-22 3.27207e-05
-18.6278 -3.77376e-23 3.35829e-05
-18.5074 1.22083e-23 3.44706e-05
-18.3873 -3.56071e-24 3.53849e-05
-18.2676 -2.08299e-23 3.63266e-05
-18.1483 4.94307e-23 3.72968e-05
-18.0294 6.64701e-23 3.82965e-05
-17.9108 1.63367e-22 3.93267e-05
-17.7926 -3.09767e-23 4.03886e-05
-17.6748 1.42013e-22 4.14833e-05
-17.5572 7.5344e-23 4.2612e-05
-17.4401 3.64838e-23 4.37761e-05
-17.3232 3.53942e-23 4.49767e-05
-17.2067 -1.1287e-22 4.62154e-05
-17.0905 -1.47253e-22 4.74934e-05
-16.9746 -8.51106e-23 4.88123e-05
-16.859 7.96912e-23 5.01738e-05
-16.7437 2.66817e-22 5.15793e-05
-16.6288 1.25392e-23 5.30306e-05
-16.5141 9.17234e-23 5.45295e-05
-16.3997 -1.21285e-22 5.60779e-05
-16.2856 -5.83339e-23 5.76776e-05
-16.1717 3.40405e-23 5.93308e-05
-16.0582 -2.73134e-22 6.10395e-05
-15.9449 -3.61775e-22 6.2806e-05
-15.8319 -4.63227e-22 6.46326e-05
-15.7191 -4.31215e-22 6.65217e-05
-15.6066 -1.51003e-22 6.84759e-05
-15.4943 2.0771e-22 7.0498e-05
-15.3823 3.25633e-22 7.25906e-05
-15.2705 1.93062e-22 7.47567e-05
-15.159 4.51653e-22 7.69995e-05
-15.0477 -2.01203e-22 7.93221e-05
-14.9367 -5.02363e-22 8.1728e-05
-14.8258 -2.06661e-22 8.42206e-05
-14.7152 5.50102e-22 8.68039e-05
-14.6049 -1.34434e-22 8.94816e-05
-14.4947 3.85106e-22 9.22579e-05
-14.3848 2.78803e-22 9.51373e-05
-14.275 -3.07187e-22 9.81241e-05
-14.1655 5.72871e-22 0.000101223
-14.0562 -1.92347e-22 0.00010444
-13.9471 4.96862e-22 0.000107779
-13.8382 -5.49378e-22 0.000111247
-13.7294 -4.22679e-22 0.000114849
-13.6209 4.65965e-22 0.000118591
-13.5126 3.50387e-22 0.00012248
-13.4044 -2.71577e-22 0.000126523
-13.2965 4.43828e-22 0.000130728
-13.1887 8.26691e-23 0.000135101
-13.0811 1.24935e-22 0.000139652
-12.9737 -3.09073e-22 0.000144388
-12.8664 -1.92588e-22 0.000149319
-12.7593 5.82846e-22 0.000154454
-12.6524 6.63004e-22 0.000159804
-12.5457 -4.49408e-22 0.000165379
-12.4391 -3.75999e-22 0.000171191
-12.3327 -3.38225e-23 0.000177252
-12.2265 6.9633e-22 0.000183574
-12.1204 2.45504e-22 0.000190171
-12.0144 -2.80348e-22 0.000197058
-11.9086 4.06285e-22 0.00020425
-11.803 2.03902e-22 0.000211762
-11.6975 6.22808e-22 0.000219613
-11.5922 3.85181e-22 0.000227821
-11.487 9.84589e-22 0.000236405
-11.3819 -6.11766e-22 0.000245385
-11.277 -1.33172e-21 0.000254785
-11.1722 5.76023e-22 0.000264627
-11.0676 -1.10179e-21 0.000274937
-10.9631 -6.96861e-22 0.000285741
-10.8587 -1.33396e-21 0.000297068
-10.7545 -1.36415e-21 0.000308949
-10.6503 1.08547e-23 0.000321416
-10.5463 -6.44511e-22 0.000334504
-10.4425 2.46991e-22 0.00034825
-10.3387 -2.13103e-22 0.000362695
-10.2351 -4.39495e-23 0.000377882
-10.1316 3.6394e-22 0.000393855
-10.0282 1.75399e-22 0.000410665
-9.92496 2.33429e-21 0.000428365
-9.82181 2.05266e-21 0.000447012
-9.71877 -2.85722e-21 0.000466666
-9.61583 1.74885e-21 0.000487395
-9.51301 1.91504e-21 0.000509268
-9.4103 4.09244e-22 0.000532362
-9.30769 3.20406e-21 0.000556761
-9.20518 3.23966e-21 0.000582553
-9.10278 4.58089e-22 0.000609834
-9.00048 4.66267e-21 0.00063871
-8.89828 4.34343e-22 0.000669293
-8.79618 9.71986e-22 0.000701706
-8.69417 2.03304e-21 0.000736081
-8.59226 -3.55119e-21 0.000772564
-8.49044 -2.72258e-21 0.00081131
-8.38872 3.99987e-21 0.000852491
-8.28708 4.4866e-21 0.000896293
-8.18554 2.17527e-21 0.000942918
-8.08408 2.68772e-21 0.000992589
-7.98271 1.25484e-20 0.00104555
-7.88143 -6.98666e-21 0.00110206
-7.78023 5.67954e-21 0.00116241
-7.67911 2.21767e-21 0.00122693
-7.57807 2.36596e-21 0.00129595
-7.47712 -1.04847e-20 0.00136988
-7.37624 1.5602e-20 0.00144912
-7.27544 5.7956e-21 0.00153416
-7.17471 -1.31229e-20 0.00162549
-7.07406 -2.1261e-20 0.00172371
-6.97348 5.73926e-21 0.00182944
-6.87298 -1.04895e-20 0.00194338
-6.77254 -1.16532e-21 0.00206632
-6.67218 2.9425e-20 0.00219912
-6.57188 4.6266e-21 0.00234276
-6.47166 3.4918e-20 0.00249833
-6.37149 -3.85648e-20 0.00266703
-6.2714 -5.90556e-21 0.00285024
-6.17136 6.9424e-21 0.00304948
-6.07139 6.63466e-21 0.00326648
-5.97148 4.26237e-20 0.00350319
-5.87163 -3.65462e-20 0.00376183
-5.77184 -6.4598e-21 0.00404488
-5.67211 3.82616e-20 0.0043552
-5.57243 -6.91414e-20 0.00469604
-5.47281 8.40626e-20 0.0050711
-5.37325 -9.39409e-20 0.00548463
-5.27373 -5.20385e-21 0.00594154
-5.17427 -4.15739e-20 0.00644745
-5.07487 -6.85868e-20 0.00700889
-4.97551 -8.5345e-20 0.00763345
-4.8762 5.63726e-20 0.00832994
-4.77694 -1.38926e-19 0.0091087
-4.67772 9.69809e-20 0.00998184
-4.57855 6.04274e-20 0.0109637
-4.47943 2.87264e-20 0.0120711
-4.38035 -4.18063e-20 0.0133242
-4.28131 -1.68203e-19 0.0147471
-4.18232 1.94094e-19 0.0163687
-4.08336 -2.37522e-20 0.018224
-3.98445 4.00901e-19 0.0203555
-3.88557 -2.96435e-19 0.022815
-3.78673 -2.88799e-19 0.0256667
-3.68793 9.01195e-19 0.0289899
-3.58916 4.6798e-19 0.0328838
-3.49043 -2.48047e-19 0.0374737
-3.39173 -4.49133e-19 0.0429189
-3.29307 -8.03281e-19 0.049424
-3.19443 7.39576e-19 0.0572548
-3.09583 5.59947e-19 0.0667609
-2.99725 -1.15074e-18 0.0784075
-2.89871 -1.09831e-18 0.0928231
-2.80019 -1.44072e-18 0.11087
-2.7017 -2.31185e-18 0.133752
-2.60323 -2.32123e-18 0.163184
-2.50479 1.22694e-18 0.201659
-2.40638 1.05499e-17 0.252898
-2.30798 5.50004e-18 0.322602
-2.20961 4.3119e-18 0.419785
-2.11126 -4.13711e-17 0.559187
-2.01293 2.28115e-17 0.765817
-1.91462 2.52327e-17 1.08366
-1.81632 5.93106e-17 1.59221
-1.71804 -2.72551e-16 2.43366
-1.61978 1.51069e-16 3.828
-1.52154 1.80411e-16 5.89928
-1.42331 -1.53014e-17 7.88771
-1.32509 -1.91948e-16 8.02301
-1.22689 -2.75676e-16 6.44032
-1.12869 3.439e-17 4.73017
-1.03051 9.79782e-17 3.49218
-0.932337 6.15752e-18 2.67398
-0.834173 4.89866e-19 2.13359
-0.736016 1.28724e-17 1.76835
-0.637867 -2.1001e-17 1.51529
-0.539723 -1.81567e-17 1.33669
-0.441585 2.95077e-19 1.20964
-0.343451 -6.62094e-18 1.11996
-0.24532 6.18371e-18 1.05878
-0.147191 1.84106e-18 1.02061
-0.0490634 2.97921e-19 1.00226
0.0490634 -1.11876e-19 1.00226
0.147191 -4.18283e-18 1.02061
0.24532 -2.51569e-18 1.05878
0.343451 1.35451e-17 1.11996
0.441585 -9.55887e-18 1.20964
0.539723 -1.03699e-17 1.33669
0.637867 -2.02678e-17 1.51529
0.736016 1.30905e-17 1.76835
0.834173 8.82752e-17 2.13359
0.932337 -6.22775e-17 2.67398
1.03051 -7.78436e-17 3.49218
1.12869 4.35123e-16 4.73017
1.22689 3.18257e-16 6.44032
1.32509 1.5958e-16 8.02301
1.42331 3.62312e-17 7.88771
1.52154 -2.45638e-16 5.89928
1.61978 -7.04871e-17 3.828
1.71804 9.07064e-17 2.43366
1.81632 -9.67269e-17 1.59221
1.91462 2.89606e-17 1.08366
2.01293 6.7386e-18 0.765817
2.11126 -1.78717e-17 0.559187
2.20961 5.59092e-18 0.419785
2.30798 1.55955e-17 0.322602
2.40638 -1.59877e-18 0.252898
2.50479 4.40298e-18 0.201659
2.60323 1.17053e-18 0.163184
2.7017 -6.39593e-19 0.133752
2.80019 -1.84929e-18 0.11087
2.89871 1.09527e-18 0.0928231
2.99725 4.14671e-19 0.0784075
3.09583 9.71469e-19 0.0667609
3.19443 1.23836e-18 0.0572548
3.29307 -7.38885e-20 0.049424
3.39173 2.30227e-19 0.0429189
3.49043 5.6583e-19 0.0374737
3.58916 4.43929e-19 0.0328838
3.68793 -5.04397e-19 0.0289899
3.78673 -1.41182e-19 0.0256667
3.88557 2.53959e-19 0.022815
3.98445 -3.53995e-19 0.0203555
4.08336 -1.49776e-19 0.018224
4.18232 2.23654e-20 0.0163687
4.28131 -2.20144e-19 0.0147471
4.38035 -6.80109e-20 0.0133242
4.47943 -1.29721e-19 0.0120711
4.57855 1.75737e-19 0.0109637
4.67772 -4.70048e-20 0.00998184
4.77694 -2.93251e-20 0.0091087
4.8762 6.72383e-20 0.00832994
4.97551 6.50784e-20 0.00763345
5.07487 -8.16943e-20 0.00700889
5.17427 2.56026e-20 0.00644745
5.27373 -9.20031e-22 0.00594154
5.37325 4.09261e-20 0.00548463
5.47281 -2.96626e-20 0.0050711
5.57243 3.47086e-21 0.00469604
5.67211 -2.85922e-21 0.0043552
5.77184 -6.73335e-20 0.00404488
5.87163 3.27711e-20 0.00376183
5.97148 -2.57997e-20 0.00350319
6.07139 2.98048e-20 0.00326648
6.17136 -1.19612e-20 0.00304948
6.2714 -3.27671e-20 0.00285024
6.37149 1.43726e-20 0.00266703
6.47166 2.04656e-20 0.00249833
6.57188 3.36539e-22 0.00234276
6.67218 -2.46239e-20 0.00219912
6.77254 2.95715e-22 0.00206632
6.87298 2.64361e-20 0.00194338
6.97348 1.91804e-20 0.00182944
7.07406 1.81287e-20 0.00172371
7.17471 4.51913e-21 0.00162549
7.27544 -7.79374e-21 0.00153416
7.37624 -1.82517e-21 0.00144912
7.47712 8.22063e-21 0.00136988
7.57807 -8.05169e-21 0.00129595
7.67911 4.20922e-21 0.00122693
7.78023 2.92326e-21 0.00116241
7.88143 -7.64938e-22 0.00110206
7.98271 2.04598e-21 0.00104555
8.08408 -7.39889e-21 0.000992589
8.18554 2.06385e-21 0.000942918
8.28708 8.52268e-22 0.000896293
8.38872 -1.34115e-21 0.000852491
8.49044 -3.51988e-21 0.00081131
8.59226 -2.60394e-21 0.000772564
8.69417 4.16958e-21 0.000736081
8.79618 9.92251e-22 0.000701706
8.89828 2.12601e-21 0.000669293
9.00048 -1.09619e-21 0.00063871
9.10278 -4.71615e-21 0.000609834
9.20518 -1.19238e-21 0.000582553
9.30769 -5.89817e-21 0.000556761
9.4103 -3.31876e-21 0.000532362
9.51301 2.19202e-21 0.000509268
9.61583 2.34238e-21 0.000487395
9.71877 -1.48627e-21 0.000466666
9.82181 8.20857e-22 0.000447012
9.92496 -7.18461e-22 0.000428365
10.0282 -1.22064e-21 0.000410665
10.1316 -1.93607e-21 0.000393855
10.2351 -6.2893e-22 0.000377882
10.3387 1.4611e-21 0.000362695
10.4425 -8.5119e-22 0.00034825
10.5463 -6.50678e-22 0.000334504
10.6503 1.55213e-21 0.000321416
10.7545 5.04325e-22 0.000308949
10.8587 -9.87926e-22 0.000297068
10.9631 -4.71684e-22 0.000285741
11.0676 4.3058e-22 0.000274937
11.1722 -3.5019e-22 0.000264627
11.277 4.29533e-22 0.000254785
11.3819 -6.29596e-22 0.000245385
11.487 -4.76847e-23 0.000236405
11.5922 -3.30205e-22 0.000227821
11.6975 -3.93521e-22 0.000219613
11.803 -1.06512e-21 0.000211762
11.9086 -2.86388e-22 0.00020425
12.0144 3.98504e-23 0.000197058
12.1204 8.64078e-22 0.000190171
12.2265 2.31048e-22 0.000183574
12.3327 6.96197e-22 0.000177252
12.4391 -3.93131e-22 0.000171191
12.5457 1.13979e-21 0.000165379
12.6524 -5.91435e-22 0.000159804
12.7593 1.82267e-23 0.000154454
12.8664 3.37214e-22 0.000149319
12.9737 1.52234e-22 0.000144388
13.0811 3.39857e-22 0.000139652
13.1887 3.22381e-22 0.000135101
13.2965 2.40198e-22 0.000130728
13.4044 -8.90806e-22 0.000126523
13.5126 2.19588e-22 0.00012248
13.6209 9.33617e-24 0.000118591
13.7294 1.81704e-22 0.000114849
13.8382 1.52319e-22 0.000111247
13.9471 -1.22095e-22 0.000107779
14.0562 1.7543e-22 0.00010444
14.1655 3.12689e-22 0.000101223
14.275 1.78001e-22 9.81241e-05
14.3848 -8.6662e-23 9.51373e-05
14.4947 5.85285e-22 9.22579e-05
14.6049 2.31509e-22 8.94816e-05
14.7152 -2.74343e-22 8.68039e-05
14.8258 4.66408e-22 8.42206e-05
14.9367 6.31522e-23 8.1728e-05
15.0477 2.07476e-22 7.93221e-05
15.159 -2.13187e-22 7.69995e-05
15.2705 -2.89457e-22 7.47567e-05
15.3823 -3.74686e-22 7.25906e-05
15.4943 2.93069e-23 7.0498e-05
15.6066 -8.32984e-23 6.84759e-05
15.7191 -1.80664e-22 6.65217e-05
15.8319 -5.30901e-22 6.46326e-05
15.9449 -7.9915e-23 6.2806e-05
16.0582 -2.53943e-22 6.10395e-05
16.1717 -2.03401e-22 5.93308e-05
16.2856 4.15377e-23 5.76776e-05
16.3997 -1.32768e-22 5.60779e-05
16.5141 -1.27319e-22 5.45295e-05
16.6288 1.00695e-22 5.30306e-05
16.7437 1.16352e-22 5.15793e-05
16.859 -1.65371e-22 5.01738e-05
16.9746 -8.96322e-23 4.88123e-05
17.0905 -7.6817e-24 4.74934e-05
17.2067 8.87995e-23 4.62154e-05
17.3232 -1.81924e-23 4.49767e-05
17.4401 9.14439e-23 4.37761e-05
17.5572 3.4219e-23 4.2612e-05
17.6748 3.76511e-23 4.14833e-05
17.7926 5.06195e-23 4.03886e-05
17.9108 1.14438e-22 3.93267e-05
18.0294 5.99877e-23 3.82965e-05
18.1483 -2.23056e-23 3.72968e-05
18.2676 1.04047e-22 3.63266e-05
18.3873 -1.22564e-23 3.53849e-05
18.5074 5.94165e-23 3.44706e-05
18.6278 -6.64602e-23 3.35829e-05
18.7487 -2.05113e-24 3.27207e-05
18.8699 9.07379e-23 3.18834e-05
18.9916 8.55836e-23 3.10699e-05
19.1137 -2.26009e-23 3.02795e-05
19.2362 -1.22308e-22 2.95115e-05
19.3592 -5.34789e-24 2.8765e-05
19.4826 1.94737e-23 2.80394e-05
19.6065 -1.7698e-23 2.7334e-05
19.7309 5.07244e-23 2.6648e-05
19.8557 -3.97649e-23 2.5981e-05
19.9811 -4.09049e-23 2.53321e-05
20.1069 -3.88418e-23 2.4701e-05
20.2333 -4.77109e-24 2.40869e-05
20.3602 2.7232e-23 2.34894e-05
20.4876 3.91144e-23 2.29079e-05
20.6156 5.78e-25 2.23419e-05
20.7441 6.98635e-24 2.17908e-05
20.8732 2.29477e-23 2.12543e-05
21.0029 -6.25658e-23 2.07319e-05
21.1332 1.00866e-22 2.02231e-05
21.2642 5.60978e-23 1.97275e-05
21.3958 -1.19182e-23 1.92447e-05
21.528 4.17409e-23 1.87743e-05
21.6609 5.37144e-23 1.83159e-05
21.7945 -7.32003e-23 1.78692e-05
21.9288 -3.96041e-23 1.74337e-05
22.0639 3.92251e-23 1.70091e-05
22.1997 -1.98656e-23 1.65952e-05
22.3363 -5.0821e-23 1.61915e-05
22.4736 -1.01604e-23 1.57978e-05
22.6118 1.68288e-23 1.54137e-05
22.7509 -4.37083e-23 1.5039e-05
22.8908 1.59356e-24 1.46734e-05
23.0316 -3.00228e-24 1.43166e-05
23.1733 -2.68485e-23 1.39683e-05
23.316 5.75936e-24 1.36283e-05
23.4597 1.28065e-23 1.32964e-05
23.6044 -3.42817e-23 1.29722e-05
23.7502 -3.59552e-24 1.26556e-05
23.8971 1.91362e-23 1.23462e-05
24.0451 3.14248e-23 1.2044e-05
24.1944 -4.1633e-24 1.17487e-05
24.3448 7.06928e-24 1.146e-05
24.4966 -2.66104e-23 1.11778e-05
24.6496 3.84563e-23 1.09019e-05
24.8041 -1.59333e-23 1.0632e-05
24.9601 3.1144e-23 1.0368e-05
25.1175 -8.2304e-24 1.01097e-05
25.2766 -3.25318e-23 9.85688e-06
25.4373 -1.73302e-23 9.60939e-06
25.5998 -9.59293e-24 9.36704e-06
25.7641 -1.03489e-23 9.12965e-06
25.9304 2.5003e-23 8.89706e-06
26.0988 7.8101e-24 8.66909e-06
26.2693 -3.24564e-24 8.44556e-06
26.4421 -1.84938e-23 8.22632e-06
26.6174 1.30354e-23 8.01117e-06
26.7954 -2.02572e-23 7.79996e-06
26.9761 -1.37973e-23 7.59249e-06
27.1598 -1.98803e-23 7.38859e-06
27.3468 9.54136e-24 7.18806e-06
27.5373 8.15093e-24 6.99072e-06
27.7317 1.78475e-23 6.79634e-06
27.9302 1.57448e-24 6.60472e-06
28.1333 8.13371e-24 6.41559e-06
28.3415 5.40369e-24 6.22869e-06
28.5554 6.89283e-24 6.04372e-06
28.7758 8.0006e-24 5.86031e-06
29.0035 1.80875e-24 5.67805e-06
29.2396 -1.00306e-24 5.49641e-06
29.4858 -6.79423e-24 5.31475e-06
29.7441 3.57402e-24 5.13216e-06
30.0173 -1.05943e-23 4.94743e-06
30.3101 -2.33826e-24 4.75867e-06
30.6297 2.2426e-24 4.56276e-06
30.9905 -1.7715e-23 4.35354e-06
31.4301 -3.12831e-24 4.11458e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1QuantumOneLoop/iFpTwoLoop.txt <==
-31.4301 -2.58128e-22 4.10627e-06
-30.9905 3.05697e-23 4.34449e-06
-30.6297 -2.48154e-22 4.55306e-06
-30.3101 -4.22827e-22 4.74834e-06
-30.0173 -3.74229e-22 4.93648e-06
-29.7441 9.33536e-23 5.1206e-06
-29.4858 5.54561e-22 5.30256e-06
-29.2396 9.31062e-22 5.4836e-06
-29.0035 6.79032e-22 5.66459e-06
-28.7758 8.36472e-23 5.8462e-06
-28.5554 -3.7838e-22 6.02894e-06
-28.3415 -2.50816e-22 6.21323e-06
-28.1333 1.3293e-22 6.39943e-06
-27.9302 7.64347e-22 6.58784e-06
-27.7317 1.05739e-21 6.77874e-06
-27.5373 8.66465e-22 6.97235e-06
-27.3468 4.01042e-22 7.16891e-06
-27.1598 4.9654e-23 7.36863e-06
-26.9761 -3.5392e-22 7.5717e-06
-26.7954 -2.12514e-22 7.77831e-06
-26.6174 8.00034e-23 7.98865e-06
-26.4421 7.82659e-22 8.20288e-06
-26.2693 7.5748e-22 8.42119e-06
-26.0988 7.2576e-22 8.64374e-06
-25.9304 7.95612e-23 8.87071e-06
-25.7641 -5.09728e-22 9.10226e-06
-25.5998 -1.24341e-21 9.33857e-06
-25.4373 -1.22704e-21 9.57981e-06
-25.2766 -1.465e-21 9.82616e-06
-25.1175 -1.15615e-21 1.00778e-05
-24.9601 -3.86194e-22 1.03349e-05
-24.8041 7.70425e-22 1.05976e-05
-24.6496 1.49421e-21 1.08662e-05
-24.4966 1.51903e-21 1.11407e-05
-24.3448 9.17968e-22 1.14215e-05
-24.1944 2.20537e-22 1.17087e-05
-24.0451 -9.55795e-22 1.20026e-05
-23.8971 -1.34334e-21 1.23032e-05
-23.7502 -1.42349e-21 1.26109e-05
-23.6044 -1.51061e-21 1.29259e-05
-23.4597 -1.72556e-21 1.32483e-05
-23.316 -1.75362e-21 1.35785e-05
-23.1733 -1.17196e-21 1.39166e-05
-23.0316 -4.0928e-22 1.42629e-05
-22.8908 -2.62878e-22 1.46177e-05
-22.7509 -1.28107e-22 1.49812e-05
-22.6118 -5.57521e-22 1.53538e-05
-22.4736 -1.02277e-21 1.57356e-05
-22.3363 -1.67943e-21 1.6127e-05
-22.1997 -1.73613e-21 1.65282e-05
-22.0639 -2.18703e-21 1.69397e-05
-21.9288 -2.69835e-21 1.73616e-05
-21.7945 -3.70185e-21 1.77944e-05
-21.6609 -3.51387e-21 1.82383e-05
-21.528 -4.03247e-21 1.86938e-05
-21.3958 -3.63144e-21 1.91612e-05
-21.2642 -3.28233e-21 1.96408e-05
-21.1332 -2.78218e-21 2.01331e-05
-21.0029 -3.33108e-21 2.06385e-05
-20.8732 -2.8627e-21 2.11574e-05
-20.7441 -2.88739e-21 2.16902e-05
-20.6156 -2.03492e-21 2.22374e-05
-20.4876 -1.70518e-21 2.27995e-05
-20.3602 -8.13865e-22 2.33768e-05
-20.2333 -9.9486e-22 2.39701e-05
-20.1069 -4.33602e-22 2.45796e-05
-19.9811 -5.28995e-22 2.52061e-05
-19.8557 -8.59959e-22 2.58501e-05
-19.7309 -8.35563e-22 2.65121e-05
-19.6065 -9.08201e-22 2.71928e-05
-19.4826 -2.28298e-22 2.78928e-05
-19.3592 2.43824e-22 2.86127e-05
-19.2362 4.98626e-22 2.93532e-05
-19.1137 -2.91082e-22 3.0115e-05
-18.9916 -5.07654e-22 3.0899e-05
-18.8699 9.57178e-23 3.17057e-05
-18.7487 -2.96478e-22 3.25361e-05
-18.6278 1.00698e-21 3.33909e-05
-18.5074 1.13981e-21 3.4271e-05
-18.3873 2.48957e-21 3.51773e-05
-18.2676 4.40946e-21 3.61108e-05
-18.1483 4.81903e-21 3.70723e-05
-18.0294 5.36763e-21 3.80629e-05
-17.9108 7.2773e-21 3.90837e-05
-17.7926 8.16978e-21 4.01357e-05
-17.6748 1.00575e-20 4.12201e-05
-17.5572 9.45319e-21 4.23381e-05
-17.4401 1.03727e-20 4.34909e-05
-17.3232 9.95265e-21 4.46798e-05
-17.2067 9.22258e-21 4.59062e-05
-17.0905 8.72459e-21 4.71714e-05
-16.9746 8.33886e-21 4.84769e-05
-16.859 5.40447e-21 4.98243e-05
-16.7437 6.55303e-21 5.12151e-05
-16.6288 3.73076e-21 5.2651e-05
-16.5141 5.43106e-21 5.41338e-05
-16.3997 5.56611e-21 5.56653e-05
-16.2856 7.30194e-21 5.72474e-05
-16.1717 6.33226e-21 5.8882e-05
-16.0582 8.18488e-21 6.05713e-05
-15.9449 1.00341e-20 6.23175e-05
-15.8319 1.16309e-20 6.41227e-05
-15.7191 9.47148e-21 6.59895e-05
-15.6066 1.24165e-20 6.79203e-05
-15.4943 1.10154e-20 6.99177e-05
-15.3823 6.5616e-21 7.19845e-05
-15.2705 4.29256e-21 7.41235e-05
-15.159 1.24997e-21 7.63377e-05
-15.0477 -4.69058e-21 7.86304e-05
-14.9367 -2.50472e-21 8.10048e-05
-14.8258 -7.68599e-21 8.34644e-05
-14.7152 -5.83449e-21 8.60128e-05
-14.6049 -9.94219e-21 8.8654e-05
-14.4947 -7.12829e-21 9.13918e-05
-14.3848 -6.7066e-21 9.42306e-05
-14.275 -7.11002e-21 9.71748e-05
-14.1655 -9.08055e-21 0.000100229
-14.0562 -1.0553e-20 0.000103398
-13.9471 -1.58246e-20 0.000106688
-13.8382 -1.7292e-20 0.000110103
-13.7294 -1.85217e-20 0.000113649
-13.6209 -1.90722e-20 0.000117333
-13.5126 -2.39754e-20 0.00012116
-13.4044 -2.31157e-20 0.000125138
-13.2965 -2.5379e-20 0.000129274
-13.1887 -2.54862e-20 0.000133574
-13.0811 -1.70592e-20 0.000138048
-12.9737 -1.18148e-20 0.000142702
-12.8664 9.706e-22 0.000147547
-12.7593 1.19707e-20 0.000152591
-12.6524 1.82824e-20 0.000157844
-12.5457 3.35829e-20 0.000163317
-12.4391 3.02139e-20 0.000169021
-12.3327 3.53757e-20 0.000174966
-12.2265 3.05236e-20 0.000181167
-12.1204 2.59228e-20 0.000187634
-12.0144 3.70748e-20 0.000194384
-11.9086 3.30791e-20 0.00020143
-11.803 2.66434e-20 0.000208788
-11.6975 2.99121e-20 0.000216474
-11.5922 2.93155e-20 0.000224506
-11.487 1.25815e-20 0.000232903
-11.3819 2.83228e-20 0.000241685
-11.277 4.40944e-20 0.000250873
-11.1722 4.75867e-20 0.00026049
-11.0676 6.07126e-20 0.000270559
-10.9631 8.3282e-20 0.000281106
-10.8587 9.06306e-20 0.000292159
-10.7545 7.64068e-20 0.000303747
-10.6503 5.27865e-20 0.000315901
-10.5463 1.9719e-20 0.000328654
-10.4425 4.01813e-20 0.000342043
-10.3387 -8.41232e-21 0.000356104
-10.2351 1.94598e-20 0.000370879
-10.1316 6.15718e-21 0.000386412
-10.0282 3.54818e-20 0.00040275
-9.92496 9.12076e-20 0.000419942
-9.82181 1.68896e-20 0.000438043
-9.71877 3.56111e-20 0.000457112
-9.61583 4.65599e-20 0.000477209
-9.51301 9.02068e-21 0.000498403
-9.4103 -3.69562e-20 0.000520766
-9.30769 -6.75414e-20 0.000544376
-9.20518 -1.71114e-19 0.000569317
-9.10278 -2.08921e-19 0.00059568
-9.00048 -2.30418e-19 0.000623562
-8.89828 -3.14583e-19 0.000653072
-8.79618 -3.59441e-19 0.000684322
-8.69417 -3.53557e-19 0.000717438
-8.59226 -3.10628e-19 0.000752554
-8.49044 -1.72295e-19 0.000789818
-8.38872 -1.61061e-19 0.000829389
-8.28708 1.9696e-20 0.00087144
-8.18554 6.97931e-20 0.00091616
-8.08408 1.8059e-19 0.000963756
-7.98271 1.39635e-19 0.00101445
-7.88143 1.29445e-19 0.00106849
-7.78023 1.54644e-19 0.00112615
-7.67911 -1.08617e-20 0.00118771
-7.57807 -1.30827e-19 0.00125351
-7.47712 1.62093e-20 0.00132389
-7.37624 -3.49766e-19 0.00139924
-7.27544 -9.34551e-20 0.00148001
-7.17471 -3.13768e-19 0.00156665
-7.07406 -9.81483e-20 0.0016597
-6.97348 -2.97857e-19 0.00175972
-6.87298 9.43262e-20 0.00186737
-6.77254 -2.67243e-19 0.00198336
-6.67218 4.31321e-19 0.00210847
-6.57188 5.05735e-19 0.00224359
-6.47166 1.19491e-18 0.0023897
-6.37149 9.57232e-19 0.0025479
-6.2714 4.64237e-19 0.00271943
-6.17136 7.47577e-19 0.00290566
-6.07139 -2.76376e-19 0.00310816
-5.97148 7.98248e-19 0.00332868
-5.87163 -3.71106e-19 0.00356922
-5.77184 1.12714e-18 0.00383201
-5.67211 2.23035e-18 0.00411964
-5.57243 2.90479e-18 0.00443501
-5.47281 3.8962e-18 0.00478148
-5.37325 4.21254e-18 0.00516289
-5.27373 4.89241e-18 0.00558367
-5.17427 1.74431e-18 0.00604893
-5.07487 4.14489e-18 0.00656466
-4.97551 1.80709e-18 0.00713778
-4.8762 1.45254e-19 0.0077765
-4.77694 -1.61548e-20 0.00849042
-4.67772 -5.35783e-18 0.00929103
-4.57855 4.59318e-19 0.010192
-4.47943 -5.29008e-18 0.0112099
-4.38035 -1.14179e-17 0.0123647
-4.28131 -1.77561e-17 0.013681
-4.18232 6.88328e-18 0.0151892
-4.08336 -1.51205e-17 0.0169272
-3.98445 -1.28555e-21 0.0189428
-3.88557 2.14172e-18 0.0212966
-3.78673 3.7454e-17 0.0240659
-3.68793 6.59663e-18 0.0273499
-3.58916 -1.4954e-17 0.0312745
-3.49043 4.64157e-17 0.0359972
-3.39173 5.05005e-17 0.0417086
-3.29307 4.67966e-19 0.0486273
-3.19443 -5.86424e-17 0.0569832
-3.09583 4.20263e-17 0.0669953
-2.99725 -7.05633e-17 0.0788565
-2.89871 -3.65763e-17 0.0927602
-2.80019 -8.16157e-17 0.108981
-2.7017 3.22222e-16 0.127998
-2.60323 -2.01885e-16 0.150607
-2.50479 6.28253e-16 0.178017
-2.40638 -5.43078e-16 0.211934
-2.30798 -1.97972e-16 0.254713
-2.20961 1.27788e-16 0.309583
-2.11126 5.58134e-16 0.381019
-2.01293 -2.25788e-15 0.475245
-1.91462 2.9965e-15 0.600932
-1.81632 -5.69546e-15 0.769987
-1.71804 1.64903e-15 0.998278
-1.61978 3.05997e-15 1.30575
-1.52154 1.46086e-14 1.71522
-1.42331 5.17597e-14 2.2495
-1.32509 -1.90338e-14 2.92884
-1.22689 -1.07071e-13 3.77457
-1.12869 -2.03012e-13 4.8257
-1.03051 7.74233e-14 6.16858
-0.932337 2.52758e-13 7.97259
-0.834173 2.6488e-13 10.5295
-0.736016 -2.46789e-12 14.295
-0.637867 4.38735e-13 19.8984
-0.539723 -9.43442e-13 27.9644
-0.441585 -2.61899e-11 38.4532
-0.343451 -2.52918e-11 49.6471
-0.24532 1.74614e-13 58.5166
-0.147191 4.276e-13 63.3982
-0.0490634 -1.9205e-12 65.1556
0.0490634 5.8807e-12 65.1556
0.147191 7.46264e-13 63.3982
0.24532 1.52216e-13 58.5166
0.343451 -1.36976e-12 49.6471
0.441585 1.08467e-11 38.4532
0.539723 -1.02342e-12 27.9644
0.637867 4.02645e-12 19.8984
0.736016 1.7731e-12 14.295
0.834173 1.59093e-12 10.5295
0.932337 -1.85204e-13 7.97259
1.03051 6.47262e-14 6.16858
1.12869 -7.88254e-15 4.8257
1.22689 1.83712e-14 3.77457
1.32509 -1.68257e-14 2.92884
1.42331 -4.82936e-14 2.2495
1.52154 -1.25296e-14 1.71522
1.61978 2.64237e-14 1.30575
1.71804 4.48637e-15 0.998278
1.81632 2.61708e-15 0.769987
1.91462 -3.0288e-15 0.600932
2.01293 1.71248e-15 0.475245
2.11126 -1.02996e-15 0.381019
2.20961 1.47458e-15 0.309583
2.30798 -1.42613e-15 0.254713
2.40638 -1.05541e-17 0.211934
2.50479 3.90776e-16 0.178017
2.60323 -5.3297e-16 0.150607
2.7017 2.648e-16 0.127998
2.80019 -1.54636e-16 0.108981
2.89871 9.26348e-17 0.0927602
2.99725 1.90374e-17 0.0788565
3.09583 -1.30931e-16 0.0669953
3.19443 1.03374e-16 0.0569832
3.29307 -7.7219e-18 0.0486273
3.39173 2.52721e-18 0.0417086
3.49043 -9.44891e-18 0.0359972
3.58916 -3.05702e-17 0.0312745
3.68793 -2.0824e-17 0.0273499
3.78673 -3.1559e-17 0.0240659
3.88557 5.86568e-18 0.0212966
3.98445 -2.45413e-17 0.0189428
4.08336 8.87129e-18 0.0169272
4.18232 -1.17237e-17 0.0151892
4.28131 1.09859e-17 0.013681
4.38035 1.83686e-18 0.0123647
4.47943 9.14737e-19 0.0112099
4.57855 -5.87603e-18 0.010192
4.67772 8.59442e-18 0.00929103
4.77694 -8.55952e-18 0.00849042
4.8762 -3.17065e-18 0.0077765
4.97551 -6.94578e-18 0.00713778
5.07487 -3.30325e-18 0.00656466
5.17427 -5.41512e-18 0.00604893
5.27373 -4.96779e-18 0.00558367
5.37325 -4.04112e-18 0.00516289
5.47281 -4.66197e-18 0.00478148
5.57243 -3.88937e-18 0.00443501
5.67211 -3.45535e-18 0.00411964
5.77184 -2.12088e-18 0.00383201
5.87163 -5.74754e-20 0.00356922
5.97148 -8.01863e-19 0.00332868
6.07139 -1.00102e-18 0.00310816
6.17136 -1.44441e-18 0.00290566
6.2714 -9.30366e-19 0.00271943
6.37149 -7.49896e-19 0.0025479
6.47166 -1.04109e-18 0.0023897
6.57188 -8.7671e-19 0.00224359
6.67218 -5.59971e-19 0.00210847
6.77254 -1.18111e-19 0.00198336
6.87298 -1.0756e-19 0.00186737
6.97348 3.0925e-19 0.00175972
7.07406 3.16754e-19 0.0016597
7.17471 4.0518e-19 0.00156665
7.27544 1.74281e-20 0.00148001
7.37624 1.2497e-19 0.00139924
7.47712 -2.72479e-22 0.00132389
7.57807 9.73515e-20 0.00125351
7.67911 5.33096e-20 0.00118771
7.78023 1.04442e-21 0.00112615
7.88143 -5.45112e-20 0.00106849
7.98271 -8.0778e-20 0.00101445
8.08408 -4.8777e-20 0.000963756
8.18554 9.5387e-20 0.00091616
8.28708 2.12264e-19 0.00087144
8.38872 2.80314e-19 0.000829389
8.49044 3.9317e-19 0.000789818
8.59226 4.71742e-19 0.000752554
8.69417 4.27949e-19 0.000717438
8.79618 4.89555e-19 0.000684322
8.89828 3.70866e-19 0.000653072
9.00048 2.14683e-19 0.000623562
9.10278 2.68013e-19 0.00059568
9.20518 2.12984e-19 0.000569317
9.30769 1.51523e-19 0.000544376
9.4103 1.07077e-19 0.000520766
9.51301 4.29011e-20 0.000498403
9.61583 8.3568e-20 0.000477209
9.71877 2.52131e-21 0.000457112
9.82181 1.57378e-21 0.000438043
9.92496 8.78669e-22 0.000419942
10.0282 2.01144e-20 0.00040275
10.1316 -1.66011e-20 0.000386412
10.2351 3.12432e-20 0.000370879
10.3387 -1.05482e-20 0.000356104
10.4425 -2.52751e-21 0.000342043
10.5463 -3.4968e-20 0.000328654
10.6503 -2.66255e-20 0.000315901
10.7545 -5.33127e-20 0.000303747
10.8587 -6.06531e-20 0.000292159
10.9631 -5.03061e-20 0.000281106
11.0676 -6.72011e-21 0.000270559
11.1722 -6.22644e-21 0.00026049
11.277 9.95649e-22 0.000250873
11.3819 -2.13369e-20 0.000241685
11.487 2.65276e-21 0.000232903
11.5922 -2.25394e-20 0.000224506
11.6975 -1.78166e-20 0.000216474
11.803 -2.20558e-20 0.000208788
11.9086 -2.83457e-20 0.00020143
12.0144 -2.16949e-20 0.000194384
12.1204 -1.80993e-20 0.000187634
12.2265 -2.8295e-20 0.000181167
12.3327 -3.03118e-20 0.000174966
12.4391 -2.05264e-20 0.000169021
12.5457 -3.19463e-20 0.000163317
12.6524 -1.50773e-20 0.000157844
12.7593 -6.62827e-21 0.000152591
12.8664 9.32319e-22 0.000147547
12.9737 1.85671e-20 0.000142702
13.0811 2.3793e-20 0.000138048
13.1887 2.8336e-20 0.000133574
13.2965 3.07829e-20 0.000129274
13.4044 2.05543e-20 0.000125138
13.5126 1.61965e-20 0.00012116
13.6209 1.51707e-20 0.000117333
13.7294 1.80276e-20 0.000113649
13.8382 1.73429e-20 0.000110103
13.9471 1.09438e-20 0.000106688
14.0562 1.40807e-20 0.000103398
14.1655 6.66801e-21 0.000100229
14.275 1.132e-20 9.71748e-05
14.3848 8.72823e-21 9.42306e-05
14.4947 9.45744e-21 9.13918e-05
14.6049 7.9828e-21 8.8654e-05
14.7152 9.01667e-21 8.60128e-05
14.8258 1.70777e-21 8.34644e-05
14.9367 1.68713e-21 8.10048e-05
15.0477 9.75311e-22 7.86304e-05
15.159 -3.85058e-21 7.63377e-05
15.2705 -7.00386e-21 7.41235e-05
15.3823 -8.7927e-21 7.19845e-05
15.4943 -1.23126e-20 6.99177e-05
15.6066 -1.24393e-20 6.79203e-05
15.7191 -1.04069e-20 6.59895e-05
15.8319 -1.16903e-20 6.41227e-05
15.9449 -9.75015e-21 6.23175e-05
16.0582 -9.08254e-21 6.05713e-05
16.1717 -7.78359e-21 5.8882e-05
16.2856 -4.36792e-21 5.72474e-05
16.3997 -5.07871e-21 5.56653e-05
16.5141 -5.53374e-21 5.41338e-05
16.6288 -4.12881e-21 5.2651e-05
16.7437 -5.83965e-21 5.12151e-05
16.859 -6.58993e-21 4.98243e-05
16.9746 -7.91182e-21 4.84769e-05
17.0905 -7.65477e-21 4.71714e-05
17.2067 -9.19157e-21 4.59062e-05
17.3232 -9.09778e-21 4.46798e-05
17.4401 -9.16396e-21 4.34909e-05
17.5572 -8.89517e-21 4.23381e-05
17.6748 -8.46304e-21 4.12201e-05
17.7926 -7.63505e-21 4.01357e-05
17.9108 -7.37819e-21 3.90837e-05
18.0294 -5.25236e-21 3.80629e-05
18.1483 -4.60105e-21 3.70723e-05
18.2676 -4.24911e-21 3.61108e-05
18.3873 -1.73656e-21 3.51773e-05
18.5074 -1.39317e-21 3.4271e-05
18.6278 -9.59358e-22 3.33909e-05
18.7487 -5.30613e-22 3.25361e-05
18.8699 -6.73776e-22 3.17057e-05
18.9916 -2.49393e-22 3.0899e-05
19.1137 5.69788e-22 3.0115e-05
19.2362 -2.39351e-23 2.93532e-05
19.3592 2.14482e-22 2.86127e-05
19.4826 6.4483e-22 2.78928e-05
19.6065 3.57343e-22 2.71928e-05
19.7309 1.20914e-21 2.65121e-05
19.8557 6.77103e-22 2.58501e-05
19.9811 5.03919e-22 2.52061e-05
20.1069 -1.89064e-23 2.45796e-05
20.2333 9.12811e-22 2.39701e-05
20.3602 9.28901e-22 2.33768e-05
20.4876 1.59706e-21 2.27995e-05
20.6156 2.49269e-21 2.22374e-05
20.7441 2.86927e-21 2.16902e-05
20.8732 2.69653e-21 2.11574e-05
21.0029 2.97267e-21 2.06385e-05
21.1332 2.60111e-21 2.01331e-05
21.2642 3.21666e-21 1.96408e-05
21.3958 3.68379e-21 1.91612e-05
21.528 3.91047e-21 1.86938e-05
21.6609 3.84686e-21 1.82383e-05
21.7945 3.26547e-21 1.77944e-05
21.9288 2.60388e-21 1.73616e-05
22.0639 2.13053e-21 1.69397e-05
22.1997 1.88154e-21 1.65282e-05
22.3363 1.37e-21 1.6127e-05
22.4736 1.24654e-21 1.57356e-05
22.6118 5.07942e-22 1.53538e-05
22.7509 1.24108e-22 1.49812e-05
22.8908 2.46861e-22 1.46177e-05
23.0316 5.16463e-22 1.42629e-05
23.1733 1.18223e-21 1.39166e-05
23.316 1.65454e-21 1.35785e-05
23.4597 1.57081e-21 1.32483e-05
23.6044 1.74177e-21 1.29259e-05
23.7502 1.54442e-21 1.26109e-05
23.8971 1.32056e-21 1.23032e-05
24.0451 9.44358e-22 1.20026e-05
24.1944 4.36232e-23 1.17087e-05
24.3448 -9.38361e-22 1.14215e-05
24.4966 -1.63666e-21 1.11407e-05
24.6496 -1.74155e-21 1.08662e-05
24.8041 -5.74039e-22 1.05976e-05
24.9601 3.47911e-22 1.03349e-05
25.1175 9.45813e-22 1.00778e-05
25.2766 1.4233e-21 9.82616e-06
25.4373 1.30364e-21 9.57981e-06
25.5998 1.08497e-21 9.33857e-06
25.7641 5.3898e-22 9.10226e-06
25.9304 -8.70491e-23 8.87071e-06
26.0988 -5.89998e-22 8.64374e-06
26.2693 -8.46421e-22 8.42119e-06
26.4421 -7.14686e-22 8.20288e-06
26.6174 -1.12571e-22 7.98865e-06
26.7954 2.55817e-22 7.77831e-06
26.9761 3.4764e-22 7.5717e-06
27.1598 -4.62045e-23 7.36863e-06
27.3468 -4.48733e-22 7.16891e-06
27.5373 -8.64817e-22 6.97235e-06
27.7317 -9.46083e-22 6.77874e-06
27.9302 -6.82551e-22 6.58784e-06
28.1333 -1.56025e-22 6.39943e-06
28.3415 2.49244e-22 6.21323e-06
28.5554 3.86536e-22 6.02894e-06
28.7758 -1.41879e-22 5.8462e-06
29.0035 -6.88743e-22 5.66459e-06
29.2396 -8.62101e-22 5.4836e-06
29.4858 -5.57986e-22 5.30256e-06
29.7441 -8.50478e-23 5.1206e-06
30.0173 3.85653e-22 4.93648e-06
30.3101 3.99736e-22 4.74834e-06
30.6297 2.60719e-22 4.55306e-06
30.9905 -5.86769e-23 4.34449e-06
31.4301 2.66945e-22 4.10627e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1QuantumOneLoop/iFp_FRG.txt <==
-31.4301 -6.97357e-22 4.11147e-06
-30.9905 -1.58337e-21 4.35015e-06
-30.6297 -2.30334e-21 4.55912e-06
-30.3101 -4.5449e-23 4.7548e-06
-30.0173 -2.66385e-22 4.94333e-06
-29.7441 6.58257e-22 5.12783e-06
-29.4858 2.59408e-21 5.31018e-06
-29.2396 5.25011e-22 5.49161e-06
-29.0035 -2.382e-21 5.67301e-06
-28.7758 -4.0109e-21 5.85503e-06
-28.5554 -4.77461e-21 6.03818e-06
-28.3415 -4.2506e-21 6.2229e-06
-28.1333 -1.74079e-21 6.40954e-06
-27.9302 1.36939e-21 6.5984e-06
-27.7317 2.37475e-21 6.78975e-06
-27.5373 2.90182e-21 6.98384e-06
-27.3468 5.35594e-21 7.18089e-06
-27.1598 6.22641e-21 7.38111e-06
-26.9761 3.32118e-21 7.58471e-06
-26.7954 -1.20008e-21 7.79185e-06
-26.6174 -4.16343e-21 8.00274e-06
-26.4421 -4.88011e-21 8.21754e-06
-26.2693 -4.0287e-21 8.43644e-06
-26.0988 -2.58162e-21 8.6596e-06
-25.9304 -7.79761e-22 8.88719e-06
-25.7641 1.95767e-21 9.11939e-06
-25.5998 4.6666e-21 9.35638e-06
-25.4373 5.09619e-21 9.59831e-06
-25.2766 3.95569e-21 9.84538e-06
-25.1175 4.27576e-21 1.00977e-05
-24.9601 5.95443e-21 1.03556e-05
-24.8041 5.74939e-21 1.06191e-05
-24.6496 2.24563e-21 1.08885e-05
-24.4966 -2.44049e-21 1.11639e-05
-24.3448 -5.65654e-21 1.14456e-05
-24.1944 -5.20425e-21 1.17337e-05
-24.0451 -2.29744e-21 1.20285e-05
-23.8971 -1.76863e-22 1.23301e-05
-23.7502 -1.34899e-22 1.26388e-05
-23.6044 -9.3198e-22 1.29548e-05
-23.4597 -3.91092e-22 1.32784e-05
-23.316 1.33484e-21 1.36097e-05
-23.1733 1.75213e-21 1.3949e-05
-23.0316 5.72843e-22 1.42965e-05
-22.8908 -6.7542e-22 1.46526e-05
-22.7509 1.99286e-22 1.50174e-05
-22.6118 2.04934e-21 1.53913e-05
-22.4736 1.09297e-21 1.57745e-05
-22.3363 -3.74537e-21 1.61673e-05
-22.1997 -9.72237e-21 1.65701e-05
-22.0639 -1.39002e-20 1.69831e-05
-21.9288 -1.47336e-20 1.74067e-05
-21.7945 -1.30232e-20 1.78412e-05
-21.6609 -1.14748e-20 1.82869e-05
-21.528 -1.11441e-20 1.87442e-05
-21.3958 -1.19664e-20 1.92135e-05
-21.2642 -1.16965e-20 1.96951e-05
-21.1332 -1.10971e-20 2.01894e-05
-21.0029 -9.59734e-21 2.0697e-05
-20.8732 -7.93813e-21 2.12181e-05
-20.7441 -6.99423e-21 2.17532e-05
-20.6156 -6.92004e-21 2.23028e-05
-20.4876 -7.40284e-21 2.28673e-05
-20.3602 -8.30579e-21 2.34473e-05
-20.2333 -9.715e-21 2.40432e-05
-20.1069 -1.60465e-20 2.46556e-05
-19.9811 -2.50616e-20 2.5285e-05
-19.8557 -3.44021e-20 2.5932e-05
-19.7309 -4.00787e-20 2.65971e-05
-19.6065 -4.01089e-20 2.72811e-05
-19.4826 -3.78536e-20 2.79845e-05
-19.3592 -3.63106e-20 2.8708e-05
-19.2362 -3.49148e-20 2.94522e-05
-19.1137 -3.1824e-20 3.02179e-05
-18.9916 -2.73203e-20 3.10059e-05
-18.8699 -2.14444e-20 3.18168e-05
-18.7487 -1.70327e-20 3.26516e-05
-18.6278 -1.34415e-20 3.3511e-05
-18.5074 -1.11102e-20 3.43959e-05
-18.3873 -7.94665e-21 3.53072e-05
-18.2676 -5.92152e-21 3.62458e-05
-18.1483 -7.69816e-21 3.72128e-05
-18.0294 -1.12645e-20 3.82091e-05
-17.9108 -1.84516e-20 3.92357e-05
-17.7926 -2.7107e-20 4.02939e-05
-17.6748 -3.80162e-20 4.13848e-05
-17.5572 -4.74529e-20 4.25095e-05
-17.4401 -5.25384e-20 4.36694e-05
-17.3232 -5.38949e-20 4.48656e-05
-17.2067 -5.04882e-20 4.60996e-05
-17.0905 -4.59262e-20 4.73729e-05
-16.9746 -4.12745e-20 4.86868e-05
-16.859 -3.5081e-20 5.0043e-05
-16.7437 -2.51825e-20 5.1443e-05
-16.6288 -1.90669e-20 5.28886e-05
-16.5141 -1.62577e-20 5.43814e-05
-16.3997 -1.37149e-20 5.59235e-05
-16.2856 -1.02334e-20 5.75166e-05
-16.1717 -4.59664e-21 5.91629e-05
-16.0582 1.8388e-21 6.08643e-05
-15.9449 4.07011e-21 6.26232e-05
-15.8319 2.59145e-21 6.44418e-05
-15.7191 4.5099e-22 6.63226e-05
-15.6066 -3.16356e-21 6.82681e-05
-15.4943 -1.14255e-20 7.02809e-05
-15.3823 -2.05749e-20 7.23638e-05
-15.2705 -2.96601e-20 7.45198e-05
-15.159 -3.7658e-20 7.67519e-05
-15.0477 -4.26394e-20 7.90633e-05
-14.9367 -4.22875e-20 8.14574e-05
-14.8258 -3.68925e-20 8.39377e-05
-14.7152 -3.03988e-20 8.6508e-05
-14.6049 -1.85653e-20 8.9172e-05
-14.4947 -8.67966e-21 9.1934e-05
-14.3848 -4.08686e-21 9.47981e-05
-14.275 -9.58082e-21 9.7769e-05
-14.1655 -2.31166e-20 0.000100851
-14.0562 -4.16786e-20 0.00010405
-13.9471 -4.83099e-20 0.000107371
-13.8382 -4.75909e-20 0.000110819
-13.7294 -3.95318e-20 0.0001144
-13.6209 -3.53864e-20 0.00011812
-13.5126 -3.15382e-20 0.000121987
-13.4044 -1.94193e-20 0.000126005
-13.2965 -6.49639e-21 0.000130184
-13.1887 2.85207e-22 0.00013453
-13.0811 4.77282e-21 0.000139052
-12.9737 -3.90344e-21 0.000143758
-12.8664 -2.39602e-20 0.000148656
-12.7593 -3.49436e-20 0.000153758
-12.6524 -3.46951e-20 0.000159071
-12.5457 -3.00267e-20 0.000164608
-12.4391 -1.14717e-20 0.00017038
-12.3327 4.16699e-22 0.000176398
-12.2265 1.32982e-20 0.000182674
-12.1204 2.07752e-20 0.000189223
-12.0144 -3.66432e-22 0.000196059
-11.9086 -3.77927e-20 0.000203196
-11.803 -9.23639e-20 0.000210651
-11.6975 -1.36017e-19 0.000218441
-11.5922 -1.78617e-19 0.000226583
-11.487 -1.9993e-19 0.000235097
-11.3819 -1.85369e-19 0.000244004
-11.277 -1.56502e-19 0.000253324
-11.1722 -9.12078e-20 0.000263082
-11.0676 -3.45805e-20 0.000273303
-10.9631 3.32855e-20 0.000284011
-10.8587 9.16384e-20 0.000295236
-10.7545 1.12411e-19 0.000307008
-10.6503 1.16644e-19 0.000319358
-10.5463 9.10896e-20 0.000332322
-10.4425 6.68821e-20 0.000345935
-10.3387 6.12091e-20 0.000360237
-10.2351 6.49539e-20 0.000375271
-10.1316 6.35384e-20 0.000391081
-10.0282 4.25857e-20 0.000407716
-9.92496 1.48998e-20 0.000425227
-9.82181 -4.81007e-20 0.000443671
-9.71877 -1.47752e-19 0.000463108
-9.61583 -1.90745e-19 0.000483602
-9.51301 -3.08862e-19 0.000505224
-9.4103 -3.81192e-19 0.000528047
-9.30769 -4.52255e-19 0.000552154
-9.20518 -5.04841e-19 0.000577631
-9.10278 -4.13183e-19 0.000604573
-9.00048 -3.67643e-19 0.000633082
-8.89828 -2.11435e-19 0.000663268
-8.79618 -2.08911e-20 0.000695252
-8.69417 1.35361e-19 0.000729163
-8.59226 2.56487e-19 0.000765142
-8.49044 3.85241e-19 0.000803343
-8.38872 3.41836e-19 0.000843933
-8.28708 3.73879e-19 0.000887092
-8.18554 3.65751e-19 0.000933019
-8.08408 3.28554e-19 0.000981929
-7.98271 1.12074e-19 0.00103406
-7.88143 -1.68182e-19 0.00108967
-7.78023 -3.04249e-19 0.00114904
-7.67911 -5.44844e-19 0.00121248
-7.57807 -8.2609e-19 0.00128034
-7.47712 -1.11599e-18 0.00135298
-7.37624 -1.32348e-18 0.00143082
-7.27544 -1.409e-18 0.00151431
-7.17471 -1.62583e-18 0.00160397
-7.07406 -1.59344e-18 0.00170033
-6.97348 -1.62498e-18 0.00180403
-6.87298 -9.79245e-19 0.00191574
-6.77254 -1.18936e-18 0.00203622
-6.67218 -8.62606e-19 0.00216632
-6.57188 -1.87299e-19 0.00230699
-6.47166 1.41227e-19 0.00245927
-6.37149 6.40168e-19 0.00262436
-6.2714 1.31918e-18 0.00280359
-6.17136 1.94155e-18 0.00299844
-6.07139 1.58369e-18 0.00321061
-5.97148 2.25592e-18 0.00344199
-5.87163 1.90678e-18 0.00369476
-5.77184 6.82091e-19 0.00397137
-5.67211 3.89542e-19 0.00427463
-5.57243 -1.36071e-18 0.00460774
-5.47281 -2.84583e-18 0.0049744
-5.37325 -2.87945e-18 0.00537885
-5.27373 -3.49255e-18 0.00582603
-5.17427 -3.22609e-18 0.00632165
-5.07487 -3.92154e-18 0.00687241
-4.97551 -4.28962e-18 0.00748617
-4.8762 -5.70513e-18 0.00817222
-4.77694 -5.39356e-18 0.0089416
-4.67772 -5.12028e-18 0.00980751
-4.57855 -3.14959e-18 0.0107858
-4.47943 -4.90045e-18 0.0118958
-4.38035 -2.8647e-18 0.0131607
-4.28131 -2.08424e-18 0.0146091
-4.18232 5.16941e-18 0.0162756
-4.08336 1.28838e-18 0.0182019
-3.98445 8.2603e-18 0.0204375
-3.88557 3.84327e-18 0.0230391
-3.78673 7.80863e-18 0.0260686
-3.68793 1.73093e-17 0.0295906
-3.58916 1.55867e-18 0.0336729
-3.49043 3.87141e-17 0.0383946
-3.39173 3.62139e-17 0.0438623
-3.29307 1.8759e-17 0.0502318
-3.19443 -1.41117e-17 0.0577277
-3.09583 3.2601e-17 0.0666599
-2.99725 -5.40607e-17 0.0774424
-2.89871 -6.94099e-17 0.0906217
-2.80019 1.27454e-16 0.106924
-2.7017 -2.26304e-16 0.127329
-2.60323 -1.6054e-17 0.153183
-2.50479 8.59148e-17 0.186374
-2.40638 4.78778e-17 0.229601
-2.30798 -6.34727e-16 0.286797
-2.20961 -1.00901e-16 0.363807
-2.11126 1.14648e-15 0.4695
-2.01293 -7.00594e-16 0.617588
-1.91462 3.98351e-15 0.829622
-1.81632 1.63553e-14 1.13978
-1.71804 -1.81489e-15 1.60176
-1.61978 2.2909e-15 2.29589
-1.52154 -3.31361e-15 3.32528
-1.42331 -2.03677e-15 4.76877
-1.32509 -3.81344e-16 6.54163
-1.22689 1.98394e-15 8.20972
-1.12869 4.05771e-15 9.07999
-1.03051 3.0222e-15 8.79605
-0.932337 5.73632e-15 7.70575
-0.834173 2.63511e-13 6.40675
-0.736016 2.11281e-15 5.26102
-0.637867 -1.65915e-13 4.36995
-0.539723 -9.12281e-14 3.71398
-0.441585 6.83033e-14 3.2439
-0.343451 9.21779e-15 2.9146
-0.24532 4.65694e-15 2.69267
-0.147191 -9.66741e-15 2.55578
-0.0490634 1.18398e-17 2.49047
0.0490634 -1.0338e-16 2.49047
0.147191 4.76131e-15 2.55578
0.24532 -1.36334e-14 2.69267
0.343451 -6.29518e-15 2.9146
0.441585 -4.28109e-15 3.2439
0.539723 -1.055e-14 3.71398
0.637867 -1.93592e-14 4.36995
0.736016 -5.56766e-15 5.26102
0.834173 -2.86923e-14 6.40675
0.932337 8.44387e-15 7.70575
1.03051 -5.80696e-13 8.79605
1.12869 -6.65071e-13 9.07999
1.22689 1.02972e-15 8.20972
1.32509 4.47615e-15 6.54163
1.42331 3.38214e-16 4.76877
1.52154 1.21034e-13 3.32528
1.61978 -3.23754e-14 2.29589
1.71804 9.19525e-16 1.60176
1.81632 -1.66805e-14 1.13978
1.91462 8.54732e-16 0.829622
2.01293 2.64965e-16 0.617588
2.11126 -1.33082e-15 0.4695
2.20961 1.00339e-15 0.363807
2.30798 -7.33843e-16 0.286797
2.40638 3.45238e-16 0.229601
2.50479 3.36438e-16 0.186374
2.60323 2.65396e-17 0.153183
2.7017 2.00066e-17 0.127329
2.80019 -1.56486e-16 0.106924
2.89871 8.09015e-18 0.0906217
2.99725 -1.54751e-17 0.0774424
3.09583 1.16694e-18 0.0666599
3.19443 6.17391e-17 0.0577277
3.29307 3.22217e-18 0.0502318
3.39173 -2.74764e-17 0.0438623
3.49043 -8.49034e-18 0.0383946
3.58916 1.02322e-17 0.0336729
3.68793 -1.79189e-17 0.0295906
3.78673 -1.83609e-17 0.0260686
3.88557 -2.45733e-17 0.0230391
3.98445 -8.64259e-18 0.0204375
4.08336 -9.94121e-18 0.0182019
4.18232 -9.19226e-18 0.0162756
4.28131 3.65176e-18 0.0146091
4.38035 5.64961e-19 0.0131607
4.47943 4.17261e-18 0.0118958
4.57855 3.77819e-18 0.0107858
4.67772 3.91121e-18 0.00980751
4.77694 3.48794e-18 0.0089416
4.8762 5.41593e-18 0.00817222
4.97551 3.69122e-18 0.00748617
5.07487 4.10634e-18 0.00687241
5.17427 3.64353e-18 0.00632165
5.27373 4.63016e-18 0.00582603
5.37325 2.39702e-18 0.00537885
5.47281 2.40021e-18 0.0049744
5.57243 1.64641e-18 0.00460774
5.67211 -1.86843e-19 0.00427463
5.77184 -1.77828e-18 0.00397137
5.87163 -2.27291e-18 0.00369476
5.97148 -2.18034e-18 0.00344199
6.07139 -2.52208e-18 0.00321061
6.17136 -1.27439e-18 0.00299844
6.2714 -1.22471e-18 0.00280359
6.37149 -8.16218e-19 0.00262436
6.47166 9.53792e-20 0.00245927
6.57188 4.32808e-19 0.00230699
6.67218 8.98698e-19 0.00216632
6.77254 1.41547e-18 0.00203622
6.87298 1.34581e-18 0.00191574
6.97348 1.40074e-18 0.00180403
7.07406 1.50615e-18 0.00170033
7.17471 1.52727e-18 0.00160397
7.27544 1.4141e-18 0.00151431
7.37624 1.43498e-18 0.00143082
7.47712 1.33198e-18 0.00135298
7.57807 9.87693e-19 0.00128034
7.67911 7.97353e-19 0.00121248
7.78023 3.4394e-19 0.00114904
7.88143 8.11573e-20 0.00108967
7.98271 -1.39417e-19 0.00103406
8.08408 -4.2166e-19 0.000981929
8.18554 -4.66327e-19 0.000933019
8.28708 -4.06076e-19 0.000887092
8.38872 -3.83026e-19 0.000843933
8.49044 -3.94011e-19 0.000803343
8.59226 -2.07214e-19 0.000765142
8.69417 -1.14354e-19 0.000729163
8.79618 7.57429e-20 0.000695252
8.89828 2.79967e-19 0.000663268
9.00048 3.76382e-19 0.000633082
9.10278 4.55384e-19 0.000604573
9.20518 4.83064e-19 0.000577631
9.30769 4.75256e-19 0.000552154
9.4103 4.48724e-19 0.000528047
9.51301 3.50017e-19 0.000505224
9.61583 2.42019e-19 0.000483602
9.71877 1.88814e-19 0.000463108
9.82181 9.00104e-20 0.000443671
9.92496 2.96477e-20 0.000425227
10.0282 -6.33183e-21 0.000407716
10.1316 -6.68876e-20 0.000391081
10.2351 -4.76159e-20 0.000375271
10.3387 -6.33391e-20 0.000360237
10.4425 -8.40422e-20 0.000345935
10.5463 -1.07077e-19 0.000332322
10.6503 -1.14032e-19 0.000319358
10.7545 -1.05151e-19 0.000307008
10.8587 -7.99174e-20 0.000295236
10.9631 -2.57934e-20 0.000284011
11.0676 1.96613e-20 0.000273303
11.1722 1.05353e-19 0.000263082
11.277 1.62581e-19 0.000253324
11.3819 1.99638e-19 0.000244004
11.487 2.06165e-19 0.000235097
11.5922 1.85693e-19 0.000226583
11.6975 1.3882e-19 0.000218441
11.803 1.03264e-19 0.000210651
11.9086 4.76481e-20 0.000203196
12.0144 5.6431e-22 0.000196059
12.1204 -1.11585e-20 0.000189223
12.2265 -1.23101e-20 0.000182674
12.3327 -6.02191e-21 0.000176398
12.4391 7.64704e-21 0.00017038
12.5457 2.26597e-20 0.000164608
12.6524 3.58365e-20 0.000159071
12.7593 2.82952e-20 0.000153758
12.8664 1.63786e-20 0.000148656
12.9737 3.89663e-21 0.000143758
13.0811 -4.09591e-21 0.000139052
13.1887 1.60081e-21 0.00013453
13.2965 1.40258e-20 0.000130184
13.4044 2.97942e-20 0.000126005
13.5126 4.05366e-20 0.000121987
13.6209 3.96387e-20 0.00011812
13.7294 4.21708e-20 0.0001144
13.8382 4.34663e-20 0.000110819
13.9471 4.62131e-20 0.000107371
14.0562 3.96871e-20 0.00010405
14.1655 2.0594e-20 0.000100851
14.275 7.92694e-21 9.7769e-05
14.3848 3.1151e-21 9.47981e-05
14.4947 8.23817e-21 9.1934e-05
14.6049 1.5949e-20 8.9172e-05
14.7152 2.68813e-20 8.6508e-05
14.8258 3.54745e-20 8.39377e-05
14.9367 3.93515e-20 8.14574e-05
15.0477 4.17179e-20 7.90633e-05
15.159 3.71029e-20 7.67519e-05
15.2705 2.9403e-20 7.45198e-05
15.3823 1.77487e-20 7.23638e-05
15.4943 1.20693e-20 7.02809e-05
15.6066 4.92824e-21 6.82681e-05
15.7191 1.30923e-21 6.63226e-05
15.8319 9.72861e-23 6.44418e-05
15.9449 -3.45584e-21 6.26232e-05
16.0582 4.69988e-22 6.08643e-05
16.1717 5.59441e-21 5.91629e-05
16.2856 1.04488e-20 5.75166e-05
16.3997 1.44265e-20 5.59235e-05
16.5141 1.57554e-20 5.43814e-05
16.6288 1.96127e-20 5.28886e-05
16.7437 2.44131e-20 5.1443e-05
16.859 3.28605e-20 5.0043e-05
16.9746 4.14767e-20 4.86868e-05
17.0905 4.59866e-20 4.73729e-05
17.2067 5.02021e-20 4.60996e-05
17.3232 5.38526e-20 4.48656e-05
17.4401 5.2733e-20 4.36694e-05
17.5572 4.71198e-20 4.25095e-05
17.6748 3.71456e-20 4.13848e-05
17.7926 2.5899e-20 4.02939e-05
17.9108 1.8333e-20 3.92357e-05
18.0294 1.21767e-20 3.82091e-05
18.1483 8.89579e-21 3.72128e-05
18.2676 7.62029e-21 3.62458e-05
18.3873 1.01728e-20 3.53072e-05
18.5074 1.21365e-20 3.43959e-05
18.6278 1.45089e-20 3.3511e-05
18.7487 1.78649e-20 3.26516e-05
18.8699 2.18178e-20 3.18168e-05
18.9916 2.71397e-20 3.10059e-05
19.1137 3.14849e-20 3.02179e-05
19.2362 3.46787e-20 2.94522e-05
19.3592 3.58418e-20 2.8708e-05
19.4826 3.74981e-20 2.79845e-05
19.6065 4.00591e-20 2.72811e-05
19.7309 3.9777e-20 2.65971e-05
19.8557 3.43726e-20 2.5932e-05
19.9811 2.52187e-20 2.5285e-05
20.1069 1.59012e-20 2.46556e-05
20.2333 1.01218e-20 2.40432e-05
20.3602 7.90804e-21 2.34473e-05
20.4876 7.88784e-21 2.28673e-05
20.6156 7.40206e-21 2.23028e-05
20.7441 7.31929e-21 2.17532e-05
20.8732 8.20033e-21 2.12181e-05
21.0029 9.67805e-21 2.0697e-05
21.1332 1.0717e-20 2.01894e-05
21.2642 1.1606e-20 1.96951e-05
21.3958 1.17102e-20 1.92135e-05
21.528 1.08686e-20 1.87442e-05
21.6609 1.12973e-20 1.82869e-05
21.7945 1.28596e-20 1.78412e-05
21.9288 1.48622e-20 1.74067e-05
22.0639 1.3799e-20 1.69831e-05
22.1997 9.73622e-21 1.65701e-05
22.3363 3.74893e-21 1.61673e-05
22.4736 -1.20824e-21 1.57745e-05
22.6118 -2.13921e-21 1.53913e-05
22.7509 -2.85123e-22 1.50174e-05
22.8908 6.87843e-22 1.46526e-05
23.0316 -7.40776e-22 1.42965e-05
23.1733 -1.74415e-21 1.3949e-05
23.316 -1.43192e-21 1.36097e-05
23.4597 2.72574e-22 1.32784e-05
23.6044 6.20454e-22 1.29548e-05
23.7502 -9.15745e-23 1.26388e-05
23.8971 -4.84696e-23 1.23301e-05
24.0451 2.26352e-21 1.20285e-05
24.1944 5.15851e-21 1.17337e-05
24.3448 5.69932e-21 1.14456e-05
24.4966 2.52466e-21 1.11639e-05
24.6496 -2.16029e-21 1.08885e-05
24.8041 -5.86106e-21 1.06191e-05
24.9601 -5.90645e-21 1.03556e-05
25.1175 -4.42353e-21 1.00977e-05
25.2766 -3.9674e-21 9.84538e-06
25.4373 -5.06974e-21 9.59831e-06
25.5998 -4.66729e-21 9.35638e-06
25.7641 -1.9103e-21 9.11939e-06
25.9304 7.62659e-22 8.88719e-06
26.0988 2.48075e-21 8.6596e-06
26.2693 3.96561e-21 8.43644e-06
26.4421 4.80348e-21 8.21754e-06
26.6174 4.15833e-21 8.00274e-06
26.7954 1.17887e-21 7.79185e-06
26.9761 -3.35439e-21 7.58471e-06
27.1598 -6.30833e-21 7.38111e-06
27.3468 -5.38662e-21 7.18089e-06
27.5373 -2.92796e-21 6.98384e-06
27.7317 -2.3808e-21 6.78975e-06
27.9302 -1.41246e-21 6.5984e-06
28.1333 1.75093e-21 6.40954e-06
28.3415 4.19334e-21 6.2229e-06
28.5554 4.77858e-21 6.03818e-06
28.7758 3.92485e-21 5.85503e-06
29.0035 2.36411e-21 5.67301e-06
29.2396 -5.66521e-22 5.49161e-06
29.4858 -2.58868e-21 5.31018e-06
29.7441 -6.66917e-22 5.12783e-06
30.0173 2.31301e-22 4.94333e-06
30.3101 1.06245e-23 4.7548e-06
30.6297 2.2801e-21 4.55912e-06
30.9905 1.5616e-21 4.35015e-06
31.4301 7.04301e-22 4.11147e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1QuantumOneLoop/iFp_OneLoopFRG.txt <==
-31.4301 -7.22088e-25 4.11448e-06
-30.9905 1.57876e-23 4.35343e-06
-30.6297 -2.74064e-24 4.56264e-06
-30.3101 1.17119e-23 4.75855e-06
-30.0173 -1.1027e-23 4.9473e-06
-29.7441 2.97987e-24 5.13203e-06
-29.4858 -8.94943e-24 5.3146e-06
-29.2396 -5.10006e-24 5.49626e-06
-29.0035 -7.01059e-24 5.67789e-06
-28.7758 6.47505e-24 5.86014e-06
-28.5554 2.63794e-24 6.04354e-06
-28.3415 5.46984e-24 6.2285e-06
-28.1333 2.29963e-24 6.41539e-06
-27.9302 5.25809e-24 6.60451e-06
-27.7317 2.47711e-24 6.79613e-06
-27.5373 4.44777e-24 6.9905e-06
-27.3468 -1.51447e-23 7.18783e-06
-27.1598 3.90095e-24 7.38835e-06
-26.9761 9.70972e-24 7.59224e-06
-26.7954 1.4046e-23 7.7997e-06
-26.6174 1.35296e-23 8.0109e-06
-26.4421 -6.92774e-24 8.22604e-06
-26.2693 2.44856e-23 8.44527e-06
-26.0988 -1.37924e-23 8.66878e-06
-25.9304 -3.10003e-24 8.89674e-06
-25.7641 -6.00758e-24 9.12932e-06
-25.5998 1.71201e-23 9.36669e-06
-25.4373 1.67684e-23 9.60903e-06
-25.2766 2.66101e-23 9.85651e-06
-25.1175 -1.59924e-23 1.01093e-05
-24.9601 2.79379e-23 1.03676e-05
-24.8041 -3.64524e-24 1.06316e-05
-24.6496 2.20374e-23 1.09015e-05
-24.4966 -1.90985e-23 1.11774e-05
-24.3448 1.5835e-23 1.14596e-05
-24.1944 2.42907e-23 1.17482e-05
-24.0451 -5.22374e-24 1.20435e-05
-23.8971 8.64517e-26 1.23457e-05
-23.7502 1.6976e-23 1.2655e-05
-23.6044 -9.39754e-26 1.29716e-05
-23.4597 -3.68355e-23 1.32958e-05
-23.316 -7.17162e-25 1.36277e-05
-23.1733 1.24454e-23 1.39677e-05
-23.0316 5.91017e-24 1.4316e-05
-22.8908 -3.83433e-24 1.46727e-05
-22.7509 2.02851e-23 1.50383e-05
-22.6118 3.22774e-23 1.5413e-05
-22.4736 -2.76326e-23 1.5797e-05
-22.3363 -1.36005e-24 1.61907e-05
-22.1997 1.03823e-23 1.65944e-05
-22.0639 -1.54187e-23 1.70083e-05
-21.9288 -4.22859e-23 1.74328e-05
-21.7945 1.22831e-23 1.78683e-05
-21.6609 -3.60556e-23 1.8315e-05
-21.528 1.23671e-23 1.87734e-05
-21.3958 -3.54882e-24 1.92437e-05
-21.2642 3.77612e-23 1.97265e-05
-21.1332 5.36405e-23 2.0222e-05
-21.0029 1.13539e-23 2.07308e-05
-20.8732 -6.9732e-23 2.12532e-05
-20.7441 -3.7586e-23 2.17896e-05
-20.6156 2.6414e-23 2.23406e-05
-20.4876 -3.82162e-23 2.29066e-05
-20.3602 5.70585e-23 2.3488e-05
-20.2333 -1.08296e-22 2.40855e-05
-20.1069 -5.18361e-23 2.46995e-05
-19.9811 2.95001e-23 2.53306e-05
-19.8557 -1.22168e-22 2.59794e-05
-19.7309 -2.97925e-24 2.66464e-05
-19.6065 1.3763e-22 2.73322e-05
-19.4826 -8.17492e-23 2.80376e-05
-19.3592 8.11554e-24 2.87632e-05
-19.2362 1.27936e-22 2.95096e-05
-19.1137 -1.21536e-22 3.02775e-05
-18.9916 3.08046e-23 3.10678e-05
-18.8699 -6.80249e-23 3.18812e-05
-18.7487 -7.83808e-23 3.27185e-05
-18.6278 -1.04491e-23 3.35805e-05
-18.5074 1.46875e-23 3.44682e-05
-18.3873 -7.7518e-23 3.53824e-05
-18.2676 -4.65826e-23 3.6324e-05
-18.1483 -4.68999e-23 3.72941e-05
-18.0294 4.64972e-23 3.82936e-05
-17.9108 6.04547e-24 3.93238e-05
-17.7926 7.31888e-23 4.03855e-05
-17.6748 6.88096e-23 4.14801e-05
-17.5572 -3.42186e-23 4.26087e-05
-17.4401 -7.74717e-23 4.37726e-05
-17.3232 -2.12909e-23 4.49731e-05
-17.2067 -1.7354e-22 4.62116e-05
-17.0905 8.0428e-23 4.74895e-05
-16.9746 1.47636e-22 4.88083e-05
-16.859 -4.55654e-23 5.01695e-05
-16.7437 6.35308e-23 5.15749e-05
-16.6288 -6.0928e-23 5.3026e-05
-16.5141 -2.71367e-23 5.45247e-05
-16.3997 -3.66952e-23 5.60729e-05
-16.2856 -5.52371e-23 5.76724e-05
-16.1717 -3.70021e-23 5.93253e-05
-16.0582 -2.37162e-23 6.10338e-05
-15.9449 1.84184e-22 6.28e-05
-15.8319 6.36436e-23 6.46264e-05
-15.7191 4.68759e-22 6.65152e-05
-15.6066 -7.6811e-23 6.84692e-05
-15.4943 -4.94533e-22 7.04909e-05
-15.3823 -3.62722e-23 7.25832e-05
-15.2705 -4.24388e-22 7.4749e-05
-15.159 -3.93497e-22 7.69914e-05
-15.0477 4.55647e-22 7.93137e-05
-14.9367 3.31324e-22 8.17191e-05
-14.8258 3.40974e-22 8.42114e-05
-14.7152 4.46329e-22 8.67942e-05
-14.6049 6.45144e-23 8.94715e-05
-14.4947 1.32209e-22 9.22474e-05
-14.3848 -7.92393e-23 9.51262e-05
-14.275 -2.72001e-22 9.81125e-05
-14.1655 1.08584e-22 0.000101211
-14.0562 -1.79218e-22 0.000104427
-13.9471 1.35529e-22 0.000107766
-13.8382 -1.26774e-22 0.000111233
-13.7294 7.85938e-23 0.000114834
-13.6209 7.2629e-23 0.000118576
-13.5126 -5.01235e-23 0.000122464
-13.4044 -8.04212e-23 0.000126506
-13.2965 -7.80798e-22 0.00013071
-13.1887 2.04221e-22 0.000135083
-13.0811 1.19789e-23 0.000139632
-12.9737 9.07899e-22 0.000144367
-12.8664 -6.00928e-22 0.000149297
-12.7593 -7.85748e-22 0.000154431
-12.6524 8.91099e-24 0.00015978
-12.5457 1.41726e-22 0.000165354
-12.4391 -6.6063e-23 0.000171164
-12.3327 3.82826e-22 0.000177223
-12.2265 1.22602e-22 0.000183544
-12.1204 -6.27838e-22 0.00019014
-12.0144 3.52601e-22 0.000197025
-11.9086 -4.16344e-22 0.000204215
-11.803 -4.21737e-22 0.000211726
-11.6975 6.13297e-22 0.000219575
-11.5922 -1.47531e-21 0.00022778
-11.487 6.55555e-22 0.000236361
-11.3819 2.15599e-22 0.00024534
-11.277 -1.11124e-22 0.000254736
-11.1722 5.30242e-22 0.000264576
-11.0676 -9.60521e-22 0.000274882
-10.9631 -1.69018e-23 0.000285683
-10.8587 1.27837e-21 0.000297007
-10.7545 1.94045e-21 0.000308884
-10.6503 -2.03949e-21 0.000321347
-10.5463 -8.30412e-22 0.000334431
-10.4425 2.52219e-21 0.000348173
-10.3387 -1.26801e-21 0.000362613
-10.2351 1.81643e-21 0.000377794
-10.1316 -1.14844e-21 0.000393762
-10.0282 1.73474e-21 0.000410566
-9.92496 -3.84197e-21 0.00042826
-9.82181 4.29572e-23 0.000446899
-9.71877 1.22259e-21 0.000466546
-9.61583 -1.35396e-21 0.000487266
-9.51301 6.9312e-22 0.000509131
-9.4103 1.76106e-22 0.000532216
-9.30769 -2.09514e-21 0.000556604
-9.20518 -3.66766e-21 0.000582385
-9.10278 3.96572e-21 0.000609655
-9.00048 -4.95801e-21 0.000638518
-8.89828 -8.24741e-22 0.000669087
-8.79618 -7.65332e-21 0.000701484
-8.69417 2.19544e-21 0.000735843
-8.59226 -4.46238e-21 0.000772308
-8.49044 6.56567e-21 0.000811035
-8.38872 4.1495e-21 0.000852194
-8.28708 6.21205e-21 0.000895973
-8.18554 -9.49011e-22 0.000942573
-8.08408 5.32784e-21 0.000992217
-7.98271 -4.83101e-21 0.00104514
-7.88143 1.242e-20 0.00110162
-7.78023 5.75854e-22 0.00116194
-7.67911 -7.2206e-21 0.00122642
-7.57807 7.1151e-21 0.0012954
-7.47712 8.08803e-21 0.00136927
-7.37624 3.28813e-21 0.00144847
-7.27544 -1.00396e-20 0.00153344
-7.17471 8.17855e-21 0.00162471
-7.07406 1.86614e-20 0.00172286
-6.97348 2.3448e-20 0.00182851
-6.87298 1.91492e-21 0.00194236
-6.77254 1.7275e-21 0.0020652
-6.67218 -1.11482e-20 0.00219789
-6.57188 -2.55528e-20 0.00234141
-6.47166 -2.15584e-21 0.00249684
-6.37149 -1.25988e-20 0.00266539
-6.2714 -3.40657e-20 0.00284843
-6.17136 7.2738e-21 0.00304748
-6.07139 8.51262e-21 0.00326426
-5.97148 8.86414e-21 0.00350073
-5.87163 1.38775e-20 0.00375909
-5.77184 1.85046e-21 0.00404183
-5.67211 5.57373e-20 0.00435179
-5.57243 -1.3877e-20 0.00469222
-5.47281 9.19938e-20 0.00506681
-5.37325 -1.97397e-20 0.00547981
-5.27373 1.01564e-19 0.0059361
-5.17427 -4.59034e-20 0.00644131
-5.07487 -3.00675e-20 0.00700193
-4.97551 2.94362e-20 0.00762554
-4.8762 -2.87629e-20 0.00832093
-4.77694 -3.96686e-20 0.0090984
-4.67772 6.77741e-20 0.00997003
-4.57855 3.73738e-20 0.0109501
-4.47943 2.47902e-20 0.0120554
-4.38035 5.29027e-20 0.013306
-4.28131 1.99794e-20 0.0147259
-4.18232 -3.0733e-20 0.016344
-4.08336 3.5023e-19 0.018195
-3.98445 -2.47933e-19 0.0203212
-3.88557 6.5144e-20 0.0227744
-3.78673 -2.42712e-19 0.0256182
-3.68793 -4.05971e-19 0.0289318
-3.58916 -2.2681e-19 0.0328137
-3.49043 -7.42626e-20 0.0373885
-3.39173 -7.77904e-20 0.0428146
-3.29307 -2.17943e-19 0.0492953
-3.19443 6.5529e-19 0.0570946
-3.09583 -4.9688e-19 0.0665596
-2.99725 -1.44141e-19 0.0781519
-2.89871 -3.85849e-18 0.0924947
-2.80019 -3.99339e-18 0.110443
-2.7017 1.84805e-18 0.133188
-2.60323 -4.54605e-18 0.162427
-2.50479 -3.06283e-19 0.200626
-2.40638 -2.88665e-18 0.251457
-2.30798 -3.00596e-18 0.320545
-2.20961 -1.11104e-18 0.416769
-2.11126 1.47579e-17 0.554627
-2.01293 -1.44009e-17 0.758681
-1.91462 -3.69508e-17 1.07207
-1.81632 5.99386e-17 1.57271
-1.71804 -9.21346e-17 2.40027
-1.61978 -2.67572e-16 3.77371
-1.52154 1.41689e-16 5.83334
-1.42331 2.77038e-17 7.87593
-1.32509 -3.76599e-17 8.11556
-1.22689 -3.72372e-16 6.56363
-1.12869 9.91113e-17 4.82833
-1.03051 1.35314e-16 3.56136
-0.932337 -1.42962e-16 2.72286
-0.834173 3.09039e-17 2.16945
-0.736016 -7.61051e-18 1.79587
-0.637867 1.15106e-17 1.53736
-0.539723 -1.07322e-17 1.3551
-0.441585 -2.74702e-18 1.22556
-0.343451 -1.58033e-17 1.13418
-0.24532 -1.67672e-17 1.07188
-0.147191 5.20682e-18 1.03302
-0.0490634 -2.31609e-19 1.01435
0.0490634 -3.03004e-18 1.01435
0.147191 2.61063e-18 1.03302
0.24532 -1.79033e-17 1.07188
0.343451 -3.32182e-17 1.13418
0.441585 -9.21738e-19 1.22556
0.539723 1.35973e-18 1.3551
0.637867 1.25304e-17 1.53736
0.736016 -7.22949e-17 1.79587
0.834173 -1.72718e-17 2.16945
0.932337 -1.61002e-17 2.72286
1.03051 -5.73517e-17 3.56136
1.12869 -4.16056e-17 4.82833
1.22689 -4.62965e-17 6.56363
1.32509 9.1327e-17 8.11556
1.42331 -3.84923e-17 7.87593
1.52154 9.20145e-17 5.83334
1.61978 2.53003e-17 3.77371
1.71804 1.20822e-18 2.40027
1.81632 -2.735e-17 1.57271
1.91462 -1.76269e-17 1.07207
2.01293 -6.36495e-17 0.758681
2.11126 -6.56397e-18 0.554627
2.20961 1.01255e-17 0.416769
2.30798 1.67284e-19 0.320545
2.40638 -1.25955e-17 0.251457
2.50479 -6.24327e-19 0.200626
2.60323 6.84227e-19 0.162427
2.7017 -4.74261e-18 0.133188
2.80019 -3.01268e-18 0.110443
2.89871 -4.11114e-18 0.0924947
2.99725 -1.1411e-18 0.0781519
3.09583 -9.58994e-19 0.0665596
3.19443 6.13741e-19 0.0570946
3.29307 -4.05475e-19 0.0492953
3.39173 -4.19537e-19 0.0428146
3.49043 -4.84698e-19 0.0373885
3.58916 9.97535e-19 0.0328137
3.68793 -4.68083e-19 0.0289318
3.78673 3.98177e-19 0.0256182
3.88557 -3.24234e-19 0.0227744
3.98445 -2.11524e-19 0.0203212
4.08336 -2.98459e-19 0.018195
4.18232 3.10775e-19 0.016344
4.28131 -1.25663e-19 0.0147259
4.38035 1.69352e-20 0.013306
4.47943 -1.05932e-19 0.0120554
4.57855 1.03113e-19 0.0109501
4.67772 9.32312e-20 0.00997003
4.77694 7.22597e-20 0.0090984
4.8762 -8.28701e-20 0.00832093
4.97551 -3.79918e-20 0.00762554
5.07487 -9.04175e-20 0.00700193
5.17427 -2.66752e-21 0.00644131
5.27373 9.13697e-20 0.0059361
5.37325 4.55818e-20 0.00547981
5.47281 -1.82394e-20 0.00506681
5.57243 7.09989e-21 0.00469222
5.67211 -2.13728e-20 0.00435179
5.77184 1.68932e-20 0.00404183
5.87163 2.31977e-20 0.00375909
5.97148 -3.38507e-20 0.00350073
6.07139 -1.64874e-20 0.00326426
6.17136 -9.50045e-21 0.00304748
6.2714 2.24001e-21 0.00284843
6.37149 -4.80197e-22 0.00266539
6.47166 -1.95911e-20 0.00249684
6.57188 -2.68772e-21 0.00234141
6.67218 -2.37004e-20 0.00219789
6.77254 1.24796e-20 0.0020652
6.87298 9.99414e-21 0.00194236
6.97348 4.51765e-21 0.00182851
7.07406 6.71187e-21 0.00172286
7.17471 6.93941e-21 0.00162471
7.27544 5.72805e-21 0.00153344
7.37624 2.63349e-21 0.00144847
7.47712 -9.2537e-23 0.00136927
7.57807 5.78592e-21 0.0012954
7.67911 -2.98881e-21 0.00122642
7.78023 4.21327e-21 0.00116194
7.88143 6.54594e-21 0.00110162
7.98271 -6.69572e-21 0.00104514
8.08408 2.72359e-21 0.000992217
8.18554 2.22728e-21 0.000942573
8.28708 -4.71191e-23 0.000895973
8.38872 1.48047e-21 0.000852194
8.49044 -2.53296e-21 0.000811035
8.59226 -2.21575e-21 0.000772308
8.69417 1.95445e-21 0.000735843
8.79618 3.93007e-21 0.000701484
8.89828 1.20917e-21 0.000669087
9.00048 -4.5749e-21 0.000638518
9.10278 -2.34745e-22 0.000609655
9.20518 4.96231e-21 0.000582385
9.30769 -2.34684e-21 0.000556604
9.4103 -7.65501e-22 0.000532216
9.51301 -2.5796e-22 0.000509131
9.61583 -6.94681e-22 0.000487266
9.71877 2.35414e-21 0.000466546
9.82181 -4.15109e-22 0.000446899
9.92496 2.15877e-22 0.00042826
10.0282 9.56077e-22 0.000410566
10.1316 1.5879e-21 0.000393762
10.2351 2.75777e-21 0.000377794
10.3387 2.16348e-21 0.000362613
10.4425 2.82096e-22 0.000348173
10.5463 2.85153e-21 0.000334431
10.6503 8.68018e-22 0.000321347
10.7545 7.89392e-22 0.000308884
10.8587 8.15039e-22 0.000297007
10.9631 1.4205e-21 0.000285683
11.0676 8.52218e-22 0.000274882
11.1722 -5.48658e-22 0.000264576
11.277 9.12391e-22 0.000254736
11.3819 -1.59819e-21 0.00024534
11.487 3.012e-23 0.000236361
11.5922 1.49858e-21 0.00022778
11.6975 1.14417e-21 0.000219575
11.803 -6.45214e-23 0.000211726
11.9086 -3.71126e-22 0.000204215
12.0144 -1.61963e-21 0.000197025
12.1204 2.76e-22 0.00019014
12.2265 9.04171e-22 0.000183544
12.3327 -7.76298e-22 0.000177223
12.4391 -5.8802e-22 0.000171164
12.5457 1.86998e-22 0.000165354
12.6524 8.13314e-22 0.00015978
12.7593 3.90069e-22 0.000154431
12.8664 5.64822e-22 0.000149297
12.9737 -6.71261e-22 0.000144367
13.0811 4.3962e-23 0.000139632
13.1887 7.58454e-22 0.000135083
13.2965 1.74583e-22 0.00013071
13.4044 3.53608e-22 0.000126506
13.5126 1.64327e-22 0.000122464
13.6209 2.68971e-22 0.000118576
13.7294 -3.76032e-22 0.000114834
13.8382 6.36984e-22 0.000111233
13.9471 -7.40482e-22 0.000107766
14.0562 4.06238e-22 0.000104427
14.1655 4.97696e-22 0.000101211
14.275 9.98885e-23 9.81125e-05
14.3848 -4.00459e-22 9.51262e-05
14.4947 -4.99199e-22 9.22474e-05
14.6049 -2.0082e-23 8.94715e-05
14.7152 -2.26798e-22 8.67942e-05
14.8258 2.12922e-22 8.42114e-05
14.9367 -5.01956e-23 8.17191e-05
15.0477 4.00237e-22 7.93137e-05
15.159 6.82049e-23 7.69914e-05
15.2705 -4.99184e-23 7.4749e-05
15.3823 -1.19073e-22 7.25832e-05
15.4943 5.64714e-22 7.04909e-05
15.6066 1.94091e-22 6.84692e-05
15.7191 2.82067e-22 6.65152e-05
15.8319 -2.32017e-22 6.46264e-05
15.9449 -9.60366e-23 6.28e-05
16.0582 3.15941e-23 6.10338e-05
16.1717 1.43549e-22 5.93253e-05
16.2856 8.26479e-23 5.76724e-05
16.3997 4.91559e-23 5.60729e-05
16.5141 -2.73908e-23 5.45247e-05
16.6288 4.51901e-23 5.3026e-05
16.7437 -3.53477e-23 5.15749e-05
16.859 -1.24388e-22 5.01695e-05
16.9746 1.84669e-23 4.88083e-05
17.0905 -8.00772e-23 4.74895e-05
17.2067 -8.52994e-23 4.62116e-05
17.3232 -2.74152e-23 4.49731e-05
17.4401 -2.58097e-23 4.37726e-05
17.5572 -3.6509e-23 4.26087e-05
17.6748 3.35637e-23 4.14801e-05
17.7926 4.11728e-24 4.03855e-05
17.9108 -6.91526e-23 3.93238e-05
18.0294 4.1632e-23 3.82936e-05
18.1483 3.75109e-24 3.72941e-05
18.2676 -2.42408e-22 3.6324e-05
18.3873 -4.99647e-23 3.53824e-05
18.5074 1.4058e-23 3.44682e-05
18.6278 8.48997e-23 3.35805e-05
18.7487 1.08257e-23 3.27185e-05
18.8699 1.08523e-22 3.18812e-05
18.9916 1.72426e-23 3.10678e-05
19.1137 8.5132e-24 3.02775e-05
19.2362 2.23102e-23 2.95096e-05
19.3592 4.1352e-23 2.87632e-05
19.4826 -5.47629e-23 2.80376e-05
19.6065 -5.88171e-24 2.73322e-05
19.7309 4.12646e-23 2.66464e-05
19.8557 5.82672e-24 2.59794e-05
19.9811 -8.38241e-23 2.53306e-05
20.1069 6.19546e-23 2.46995e-05
20.2333 1.02037e-22 2.40855e-05
20.3602 -6.31953e-23 2.3488e-05
20.4876 2.72602e-23 2.29066e-05
20.6156 3.09046e-23 2.23406e-05
20.7441 3.45097e-23 2.17896e-05
20.8732 4.90691e-24 2.12532e-05
21.0029 -4.23139e-23 2.07308e-05
21.1332 -1.36241e-23 2.0222e-05
21.2642 -4.46018e-23 1.97265e-05
21.3958 -3.58971e-23 1.92437e-05
21.528 -4.92918e-23 1.87734e-05
21.6609 4.87635e-23 1.8315e-05
21.7945 6.94675e-24 1.78683e-05
21.9288 -1.37518e-23 1.74328e-05
22.0639 -1.1878e-23 1.70083e-05
22.1997 2.76265e-23 1.65944e-05
22.3363 -7.10677e-24 1.61907e-05
22.4736 -3.08224e-23 1.5797e-05
22.6118 -1.48887e-23 1.5413e-05
22.7509 -5.83442e-24 1.50383e-05
22.8908 -1.46623e-24 1.46727e-05
23.0316 -9.41332e-24 1.4316e-05
23.1733 6.36995e-24 1.39677e-05
23.316 5.13873e-23 1.36277e-05
23.4597 2.17393e-23 1.32958e-05
23.6044 5.25582e-24 1.29716e-05
23.7502 -3.63406e-23 1.2655e-05
23.8971 -2.27513e-23 1.23457e-05
24.0451 -1.69303e-23 1.20435e-05
24.1944 2.8033e-23 1.17482e-05
24.3448 -9.53933e-24 1.14596e-05
24.4966 8.15822e-24 1.11774e-05
24.6496 -1.64736e-24 1.09015e-05
24.8041 -1.39992e-23 1.06316e-05
24.9601 1.89804e-23 1.03676e-05
25.1175 -1.91126e-23 1.01093e-05
25.2766 -1.26728e-23 9.85651e-06
25.4373 -9.69049e-24 9.60903e-06
25.5998 -1.36632e-23 9.36669e-06
25.7641 1.15055e-23 9.12932e-06
25.9304 6.66173e-24 8.89674e-06
26.0988 -9.15707e-24 8.66878e-06
26.2693 1.51496e-24 8.44527e-06
26.4421 7.62096e-24 8.22604e-06
26.6174 7.14463e-24 8.0109e-06
26.7954 3.94777e-24 7.7997e-06
26.9761 -1.20654e-23 7.59224e-06
27.1598 1.78685e-23 7.38835e-06
27.3468 -2.49622e-24 7.18783e-06
27.5373 -9.41663e-25 6.9905e-06
27.7317 1.16125e-23 6.79613e-06
27.9302 -9.20314e-24 6.60451e-06
28.1333 -1.39581e-23 6.41539e-06
28.3415 1.7117e-23 6.2285e-06
28.5554 8.44083e-24 6.04354e-06
28.7758 -1.8628e-24 5.86014e-06
29.0035 9.80152e-24 5.67789e-06
29.2396 -8.52621e-25 5.49626e-06
29.4858 -3.82082e-24 5.3146e-06
29.7441 -8.15907e-24 5.13203e-06
30.0173 -4.18208e-24 4.9473e-06
30.3101 6.88473e-24 4.75855e-06
30.6297 5.43223e-24 4.56264e-06
30.9905 7.11826e-24 4.35343e-06
31.4301 1.20425e-24 4.11448e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1Classic/DeltaGammaFX_0_FRG.txt <==
9.995 0.00371744 0.00370837
9.99 0.00343286 0.00342446
9.985 0.00316736 0.00315961
9.98 0.00293141 0.00292424
9.975 0.0027344 0.00272771
9.97 0.00258419 0.00257787
9.965 0.0024868 0.00248072
9.96 0.00244618 0.00244021
9.955 0.00246405 0.00245804
9.95 0.00253985 0.00253367
9.945 0.00267077 0.00266429
9.94 0.00285188 0.00284498
9.935 0.00307632 0.00306889
9.93 0.00333553 0.00332749
9.925 0.00361965 0.00361095
9.92 0.00391785 0.00390846
9.915 0.00421877 0.00420869
9.91 0.00451094 0.00450017
9.905 0.0047832 0.00477179
9.9 0.00502516 0.00501319
9.895 0.00522757 0.00521512
9.89 0.0053827 0.00536988
9.885 0.00548461 0.00547155
9.88 0.00552942 0.00551623
9.875 0.00551545 0.00550229
9.87 0.00544331 0.0054303
9.865 0.00531586 0.00530313
9.86 0.00513816 0.00512583
9.855 0.00491722 0.0049054
9.85 0.0046618 0.00465056
9.845 0.00438202 0.00437141
9.84 0.00408897 0.00407903
9.835 0.00379429 0.00378503
9.83 0.00350967 0.00350106
9.825 0.00324643 0.00323841
9.82 0.00301504 0.00300755
9.815 0.00282476 0.0028177
9.81 0.00268319 0.00267643
9.805 0.00259602 0.00258944
9.8 0.00256682 0.00256026
9.795 0.00259686 0.00259019
9.79 0.00268513 0.00267821
9.785 0.00282835 0.00282104
9.78 0.00302112 0.00301329
9.775 0.0032561 0.00324767
9.77 0.00352437 0.00351525
9.765 0.0038157 0.00380584
9.76 0.00411899 0.00410836
9.755 0.00442268 0.00441127
9.75 0.00471517 0.00470303
9.745 0.00498532 0.00497251
9.74 0.00522279 0.0052094
9.735 0.00541852 0.00540466
9.73 0.00556502 0.00555081
9.725 0.00565669 0.00564228
9.72 0.00569003 0.00567558
9.715 0.00566385 0.0056495
9.71 0.00557921 0.00556512
9.705 0.00543949 0.0054258
9.7 0.00525024 0.00523707
9.695 0.00501894 0.00500641
9.69 0.00475477 0.00474296
9.685 0.00446822 0.00445719
9.68 0.00417068 0.00416045
9.675 0.00387398 0.00386456
9.67 0.00358989 0.00358124
9.665 0.00332974 0.0033218
9.66 0.00310392 0.0030966
9.655 0.00292146 0.00291465
9.65 0.00278968 0.00278327
9.645 0.00271391 0.00270774
9.64 0.00269727 0.00269121
9.635 0.00274056 0.00273446
9.63 0.00284227 0.00283598
9.625 0.0029986 0.00299198
9.62 0.00320364 0.00319657
9.615 0.0034496 0.00344199
9.61 0.00372713 0.00371888
9.605 0.00402565 0.00401671
9.6 0.00433378 0.00432412
9.595 0.00463976 0.00462938
9.59 0.00493193 0.00492085
9.585 0.00519912 0.00518739
9.58 0.00543114 0.00541883
9.575 0.00561911 0.00560632
9.57 0.00575585 0.00574269
9.565 0.00583613 0.00582273
9.56 0.00585692 0.00584341
9.555 0.00581749 0.00580401
9.55 0.00571945 0.00570613
9.545 0.00556671 0.00555368
9.54 0.00536535 0.00535272
9.535 0.00512334 0.0051112
9.53 0.00485031 0.00483874
9.525 0.00455711 0.00454615
9.52 0.00425541 0.00424508
9.515 0.00395725 0.00394754
9.51 0.00367444 0.00366532
9.505 0.00341831 0.00340972
9.5 0.00319911 0.00319095
9.495 0.00302561 0.00301778
9.49 0.00290481 0.00289718
9.485 0.00284161 0.00283405
9.48 0.00283866 0.00283101
9.475 0.00289624 0.00288836
9.47 0.00301228 0.00300404
9.465 0.00318245 0.00317371
9.46 0.0034003 0.00339096
9.455 0.00365757 0.00364753
9.45 0.00394445 0.00393365
9.445 0.00425002 0.00423841
9.44 0.00456262 0.00455021
9.435 0.00487033 0.00485713
9.43 0.00516141 0.00514748
9.425 0.00542474 0.00541017
9.42 0.00565026 0.00563516
9.415 0.00582935 0.00581385
9.41 0.00595517 0.00593942
9.405 0.00602293 0.00600708
9.4 0.00603008 0.0060143
9.395 0.00597643 0.00596088
9.39 0.00586415 0.005849
9.385 0.00569774 0.00568312
9.38 0.00548382 0.00546985
9.375 0.00523088 0.00521768
9.37 0.00494899 0.00493663
9.365 0.0046494 0.00463791
9.36 0.00434403 0.00433344
9.355 0.00404508 0.00403535
9.35 0.00376443 0.00375554
9.345 0.00351335 0.0035052
9.34 0.00330189 0.00329439
9.335 0.00313855 0.00313158
9.33 0.00302994 0.00302336
9.325 0.0029805 0.00297415
9.32 0.00299236 0.00298608
9.315 0.00306522 0.00305886
9.31 0.00319644 0.00318984
9.305 0.00338111 0.00337413
9.3 0.00361222 0.00360474
9.295 0.003881 0.00387292
9.29 0.00417722 0.00416845
9.285 0.00448958 0.00448007
9.28 0.00480617 0.00479591
9.275 0.00511492 0.0051039
9.27 0.00540405 0.0053923
9.265 0.00566251 0.00565009
9.26 0.00588043 0.00586742
9.255 0.00604948 0.00603598
9.25 0.00616321 0.00614933
9.245 0.0062173 0.00620318
9.24 0.00620974 0.00619552
9.235 0.00614093 0.00612673
9.23 0.00601366 0.00599962
9.225 0.005833 0.00581924
9.22 0.00560616 0.00559278
9.215 0.00534218 0.00532927
9.21 0.00505157 0.0050392
9.205 0.00474594 0.00473415
9.2 0.0044375 0.00442631
9.195 0.00413855 0.00412793
9.19 0.00386104 0.00385095
9.185 0.00361609 0.00360646
9.18 0.00341357 0.00340429
9.175 0.00326163 0.0032526
9.17 0.00316645 0.00315753
9.165 0.00313195 0.00312302
9.16 0.00315969 0.0031506
9.155 0.00324878 0.0032394
9.15 0.00339594 0.00338614
9.145 0.00359566 0.00358533
9.14 0.00384037 0.00382941
9.135 0.00412077 0.00410911
9.13 0.00442617 0.00441376
9.125 0.00474495 0.00473177
9.12 0.00506494 0.00505101
9.115 0.00537394 0.00535931
9.11 0.00566017 0.00564489
9.105 0.00591268 0.00589686
9.1 0.00612183 0.0061056
9.095 0.00627964 0.00626314
9.09 0.0063801 0.00636347
9.085 0.00641938 0.0064028
9.08 0.00639611 0.00637973
9.075 0.00631128 0.00629527
9.07 0.00616832 0.00615282
9.065 0.00597295 0.0059581
9.06 0.00573297 0.00571888
9.055 0.00545796 0.00544471
9.05 0.00515889 0.00514655
9.045 0.00484774 0.00483632
9.04 0.00453695 0.00452645
9.035 0.00423891 0.00422928
9.03 0.00396559 0.00395676
9.025 0.00372797 0.00371985
9.02 0.00353563 0.00352809
9.015 0.00339635 0.00338926
9.01 0.00331582 0.00330902
9.005 0.00329741 0.00329074
9 0.00334206 0.00333535
8.995 0.00344825 0.00344132
8.99 0.00361203 0.00360475
8.985 0.00382726 0.00381947
8.98 0.00408578 0.00407737
8.975 0.00437775 0.00436863
8.97 0.00469207 0.00468216
8.965 0.00501676 0.00500603
8.96 0.00533944 0.00532787
8.955 0.00564779 0.00563541
8.95 0.00593006 0.00591692
8.945 0.00617547 0.00616164
8.94 0.00637465 0.00636024
8.935 0.00652001 0.00650512
8.93 0.00660601 0.00659079
8.925 0.00662943 0.00661402
8.92 0.00658948 0.00657403
8.915 0.00648785 0.0064725
8.91 0.00632863 0.00631352
8.905 0.0061182 0.00610346
8.9 0.00586499 0.00585071
8.895 0.0055791 0.00556537
8.89 0.00527199 0.00525885
8.885 0.00495596 0.00494344
8.88 0.00464367 0.00463177
8.875 0.00434759 0.00433627
8.87 0.00407963 0.00406885
8.865 0.0038506 0.00384026
8.86 0.00366975 0.00365974
8.855 0.00354444 0.00353463
8.85 0.00347981 0.00347007
8.845 0.00347864 0.00346882
8.84 0.0035412 0.00353115
8.835 0.00366528 0.00365485
8.83 0.00384628 0.00383534
8.825 0.00407737 0.00406582
8.82 0.0043498 0.00433754
8.815 0.00465321 0.00464017
8.81 0.00497605 0.0049622
8.805 0.00530603 0.00529136
8.8 0.00563055 0.00561509
8.795 0.00593726 0.00592107
8.79 0.00621445 0.00619761
8.785 0.00645154 0.00643418
8.78 0.00663949 0.00662173
8.775 0.00677114 0.00675315
8.77 0.00684151 0.00682344
8.765 0.00684798 0.00683001
8.76 0.00679045 0.00677275
8.755 0.00667129 0.00665402
8.75 0.00649532 0.00647863
8.745 0.0062696 0.00625362
8.74 0.00600316 0.005988
8.735 0.00570667 0.00569241
8.73 0.00539204 0.00537872
8.725 0.00507187 0.00505953
8.72 0.00475902 0.00474761
8.715 0.004466 0.00445548
8.71 0.00420464 0.00419493
8.705 0.0039855 0.00397649
8.7 0.00381747 0.00380902
8.695 0.00370741 0.00369938
8.69 0.00365989 0.00365213
8.685 0.00367704 0.00366937
8.68 0.00375842 0.00375069
8.675 0.0039011 0.00389316
8.67 0.00409979 0.00409148
8.665 0.00434697 0.00433817
8.66 0.00463328 0.00462388
8.655 0.00494784 0.00493777
8.65 0.00527868 0.00526788
8.645 0.0056132 0.00560165
8.64 0.00593865 0.00592635
8.635 0.00624263 0.00622961
8.63 0.00651354 0.00649986
8.625 0.00674106 0.00672681
8.62 0.00691652 0.00690179
8.615 0.00703325 0.00701817
8.61 0.00708685 0.00707154
8.605 0.00707539 0.00705999
8.6 0.00699947 0.00698412
8.595 0.0068622 0.00684702
8.59 0.00666913 0.00665425
8.585 0.00642802 0.00641353
8.58 0.00614853 0.00613451
8.575 0.00584189 0.0058284
8.57 0.00552041 0.00550747
8.565 0.00519702 0.00518464
8.56 0.00488468 0.00487283
8.555 0.00459595 0.00458457
8.55 0.00434251 0.00433152
8.545 0.00413463 0.00412391
8.54 0.00398078 0.0039702
8.535 0.00388727 0.0038767
8.53 0.00385805 0.00384733
8.525 0.00389454 0.00388353
8.52 0.00399558 0.00398411
8.515 0.00415749 0.00414543
8.51 0.00437422 0.00436145
8.505 0.00463759 0.00462402
8.5 0.00493763 0.00492317
8.495 0.00526293 0.00524754
8.49 0.00560112 0.00558478
8.485 0.00593932 0.00592206
8.48 0.00626466 0.00624653
8.475 0.00656474 0.00654583
8.47 0.00682812 0.00680855
8.465 0.00704478 0.0070247
8.46 0.00720647 0.00718605
8.455 0.00730707 0.00728648
8.45 0.00734281 0.00732225
8.445 0.00731249 0.00729215
8.44 0.00721745 0.00719752
8.435 0.00706158 0.00704223
8.43 0.00685117 0.00683256
8.425 0.0065947 0.00657697
8.42 0.00630246 0.00628571
8.415 0.00598622 0.00597052
8.41 0.00565869 0.00564408
8.405 0.00533309 0.00531957
8.4 0.00502243 0.00500996
8.395 0.00473928 0.0047278
8.39 0.00449512 0.00448453
8.385 0.00429987 0.00429005
8.38 0.00416153 0.00415233
8.375 0.00408582 0.00407709
8.37 0.00407601 0.00406758
8.365 0.00413278 0.00412447
8.36 0.00425419 0.00424583
8.355 0.0044358 0.00442722
8.35 0.00467081 0.00466185
8.345 0.00495034 0.00494089
8.34 0.0052638 0.00525375
8.335 0.00559929 0.00558856
8.33 0.00594405 0.0059326
8.325 0.00628496 0.00627278
8.32 0.00660906 0.00659614
8.315 0.006904 0.00689039
8.31 0.00715856 0.00714432
8.305 0.00736305 0.00734827
8.3 0.00750972 0.0074945
8.295 0.00759304 0.0075775
8.29 0.00760993 0.00759421
8.285 0.00755994 0.00754417
8.28 0.00744519 0.0074295
8.275 0.00727038 0.00725488
8.27 0.00704258 0.00702738
8.265 0.00677096 0.00675615
8.26 0.00646647 0.0064521
8.255 0.00614136 0.00612748
8.25 0.00580876 0.00579537
8.245 0.00548208 0.00546916
8.24 0.00517441 0.00516192
8.235 0.00489826 0.00488612
8.23 0.00466484 0.00465295
8.225 0.00448368 0.00447191
8.22 0.00436224 0.00435045
8.215 0.0043056 0.00429365
8.21 0.00431632 0.00430405
8.205 0.00439427 0.00438154
8.2 0.00453673 0.00452338
8.195 0.00473844 0.00472437
8.19 0.00499186 0.00497694
8.185 0.0052874 0.00527157
8.18 0.00561388 0.00559708
8.175 0.00595891 0.00594111
8.17 0.00630936 0.00629059
8.165 0.00665193 0.00663224
8.16 0.00697358 0.00695305
8.155 0.00726209 0.00724084
8.15 0.00750648 0.00748466
8.145 0.00769748 0.00767526
8.14 0.00782786 0.00780542
8.135 0.00789274 0.00787028
8.13 0.0078898 0.00786751
8.125 0.00781935 0.00779744
8.12 0.00768436 0.00766302
8.115 0.00749034 0.00746973
8.11 0.00724513 0.00722541
8.105 0.00695865 0.00693993
8.1 0.00664243 0.00662482
8.095 0.00630925 0.00629279
8.09 0.00597258 0.00595729
8.085 0.00564597 0.00563182
8.08 0.0053426 0.00532954
8.075 0.00507481 0.00506274
8.07 0.00485352 0.00484233
8.065 0.0046878 0.00467735
8.06 0.00458452 0.00457465
8.055 0.00454809 0.00453862
8.05 0.00458028 0.00457102
8.045 0.00468015 0.00467094
8.04 0.00484415 0.0048348
8.035 0.00506621 0.00505655
8.03 0.005338 0.00532789
8.025 0.00564926 0.00563858
8.02 0.00598821 0.00597686
8.015 0.00634199 0.00632991
8.01 0.00669717 0.00668433
8.005 0.00704027 0.00702664
8 0.00735825 0.00734387
7.995 0.00763903 0.00762394
7.99 0.00787196 0.00785624
7.985 0.00804822 0.00803197
7.98 0.00816117 0.0081445
7.975 0.00820662 0.00818965
7.97 0.00818305 0.00816592
7.965 0.00809159 0.00807444
7.96 0.00793606 0.007919
7.955 0.00772279 0.00770594
7.95 0.00746043 0.0074439
7.945 0.00715959 0.00714345
7.94 0.00683244 0.00681673
7.935 0.00649219 0.00647695
7.93 0.00615265 0.00613788
7.925 0.00582746 0.00581312
7.92 0.00552982 0.00551585
7.915 0.00527187 0.00525817
7.91 0.00506417 0.00505064
7.905 0.00491529 0.00490179
7.9 0.00483145 0.00481784
7.895 0.00481632 0.00480244
7.89 0.00487087 0.00485658
7.885 0.00499332 0.00497846
7.88 0.00517925 0.00516369
7.875 0.00542177 0.0054054
7.87 0.00571177 0.00569451
7.865 0.00603832 0.0060201
7.86 0.00638906 0.00636985
7.855 0.00675071 0.00673052
7.85 0.00710954 0.00708842
7.845 0.00745195 0.00742999
7.84 0.00776496 0.00774226
7.835 0.00803668 0.00801341
7.83 0.00825684 0.00823316
7.825 0.00841712 0.00839323
7.82 0.00851154 0.00848763
7.815 0.00853663 0.00851292
7.81 0.0084917 0.0084684
7.805 0.00837874 0.00835604
7.8 0.00820243 0.00818053
7.795 0.00796997 0.00794902
7.79 0.0076908 0.00767093
7.785 0.00737621 0.00735752
7.78 0.00703896 0.00702151
7.775 0.00669272 0.00667652
7.77 0.00635153 0.00633655
7.765 0.00602911 0.0060153
7.76 0.00573862 0.0057259
7.755 0.00549196 0.0054802
7.75 0.00529926 0.00528831
7.745 0.00516851 0.00515821
7.74 0.00510528 0.00509542
7.735 0.00511244 0.00510283
7.73 0.0051901 0.00518055
7.725 0.00533562 0.00532592
7.72 0.00554372 0.00553369
7.715 0.00580665 0.00579613
7.71 0.00611456 0.0061034
7.705 0.00645584 0.00644392
7.7 0.00681758 0.00680482
7.695 0.0071861 0.00717244
7.69 0.00754745 0.00753285
7.685 0.00788792 0.0078724
7.68 0.00819464 0.00817822
7.675 0.008456 0.00843874
7.67 0.00866212 0.00864411
7.665 0.00880526 0.00878662
7.66 0.00888013 0.00886097
7.655 0.00888406 0.00886453
7.65 0.0088172 0.00879742
7.645 0.00868243 0.00866255
7.64 0.00848533 0.00846547
7.635 0.00823395 0.00821423
7.63 0.0079385 0.00791902
7.625 0.00761098 0.00759182
7.62 0.00726468 0.00724591
7.615 0.00691368 0.00689532
7.61 0.00657219 0.00655426
7.605 0.00625404 0.00623648
7.6 0.00597225 0.005955
7.595 0.00573841 0.00572136
7.59 0.00556217 0.00554522
7.585 0.00545091 0.00543393
7.58 0.00540946 0.00539232
7.575 0.00543986 0.00542242
7.57 0.00554137 0.0055235
7.565 0.00571044 0.00569201
7.56 0.00594089 0.0059218
7.555 0.00622415 0.00620431
7.55 0.0065496 0.00652895
7.545 0.00690499 0.0068835
7.54 0.0072769 0.00725457
7.535 0.00765126 0.00762815
7.53 0.00801394 0.00799012
7.525 0.00835122 0.0083268
7.52 0.00865034 0.00862548
7.515 0.00890003 0.00887489
7.51 0.00909088 0.00906566
7.505 0.00921577 0.00919068
7.5 0.00927012 0.00924536
7.495 0.00925215 0.00922794
7.49 0.00916283 0.00913938
7.485 0.00900599 0.00898349
7.48 0.0087881 0.0087667
7.475 0.00851806 0.00849791
7.47 0.00820687 0.00818806
7.465 0.00786718 0.00784977
7.46 0.00751281 0.00749681
7.455 0.0071582 0.00714358
7.45 0.00681768 0.00680435
7.445 0.00650513 0.00649301
7.44 0.00623338 0.00622235
7.435 0.00601366 0.00600354
7.43 0.00585509 0.00584569
7.425 0.00576439 0.00575551
7.42 0.00574561 0.00573702
7.415 0.00579996 0.00579141
7.41 0.00592575 0.00591703
7.405 0.00611855 0.00610944
7.4 0.00637129 0.00636158
7.395 0.00667456 0.00666408
7.39 0.007017 0.0070056
7.385 0.00738574 0.00737329
7.38 0.00776686 0.00775329
7.375 0.008146 0.00813125
7.37 0.00850885 0.00849289
7.365 0.00884171 0.00882457
7.36 0.00913204 0.00911375
7.355 0.00936891 0.00934956
7.35 0.00954346 0.00952316
7.345 0.00964923 0.00962809
7.34 0.00968241 0.00966058
7.335 0.00964208 0.0096197
7.33 0.00953013 0.00950736
7.325 0.0093513 0.00932828
7.32 0.00911297 0.00908984
7.315 0.0088249 0.00880177
7.31 0.00849882 0.00847582
7.305 0.00814805 0.00812524
7.3 0.00778687 0.00776432
7.295 0.00743006 0.00740782
7.29 0.00709197 0.00707003
7.285 0.00678652 0.00676483
7.28 0.00652629 0.0065048
7.275 0.00632208 0.00630069
7.27 0.00618244 0.00616105
7.265 0.0061134 0.00609189
7.26 0.00611818 0.00609642
7.255 0.0061971 0.00617498
7.25 0.00634756 0.00632496
7.245 0.00656421 0.00654104
7.24 0.00683909 0.00681526
7.235 0.00716197 0.00713743
7.23 0.00752076 0.00749549
7.225 0.007902 0.00787599
7.22 0.00829134 0.00826463
7.215 0.00867412 0.0086468
7.21 0.00903592 0.00900811
7.205 0.00936314 0.00933498
7.2 0.00964348 0.00961514
7.195 0.00986642 0.00983811
7.19 0.0100237 0.00999561
7.185 0.0101095 0.0100819
7.18 0.0101209 0.010094
7.175 0.0100578 0.0100318
7.17 0.00992312 0.00989816
7.165 0.00972245 0.00969875
7.16 0.00946408 0.00944179
7.155 0.00915863 0.00913786
7.15 0.00881855 0.00879938
7.145 0.00845777 0.00844021
7.14 0.00809101 0.00807505
7.135 0.00773325 0.00771881
7.13 0.00739899 0.00738597
7.125 0.00710204 0.00709028
7.12 0.00685468 0.00684402
7.115 0.00666724 0.00665747
7.11 0.00654766 0.00653857
7.105 0.0065012 0.00649255
7.1 0.00653025 0.0065218
7.095 0.00663422 0.00662572
7.09 0.00680958 0.0068008
7.085 0.00705005 0.00704077
7.08 0.00734679 0.0073368
7.075 0.00768877 0.0076779
7.07 0.00806319 0.00805131
7.065 0.00845604 0.00844303
7.06 0.00885256 0.00883835
7.055 0.00923785 0.00922241
7.05 0.00959745 0.00958077
7.045 0.00991787 0.00989996
7.04 0.0101871 0.010168
7.035 0.0103951 0.010375
7.03 0.0105342 0.0105131
7.025 0.0105994 0.0105775
7.02 0.0105886 0.010566
7.015 0.0105026 0.0104794
7.01 0.0103452 0.0103216
7.005 0.010123 0.0100991
7 0.00984516 0.00982116
6.995 0.00952313 0.00949909
6.99 0.00917009 0.00914608
6.985 0.00880049 0.00877657
6.98 0.00842952 0.0084057
6.975 0.00807223 0.00804854
6.97 0.00774326 0.00771967
6.965 0.00745624 0.0074327
6.96 0.00722312 0.00719954
6.955 0.00705371 0.00702998
6.95 0.00695528 0.00693127
6.945 0.00693232 0.00690789
6.94 0.00698633 0.00696135
6.935 0.00711581 0.00709014
6.93 0.00731629 0.00728981
6.925 0.00758056 0.00755317
6.92 0.00789889 0.00787053
6.915 0.00825947 0.00823009
6.91 0.00864886 0.00861846
6.905 0.00905249 0.00902109
6.9 0.00945525 0.00942292
6.895 0.00984204 0.00980891
6.89 0.0101984 0.0101646
6.885 0.010511 0.0104768
6.88 0.0107682 0.0107337
6.875 0.0109604 0.010926
6.87 0.0110807 0.0110465
6.865 0.0111247 0.0110911
6.86 0.0110913 0.0110585
6.855 0.0109823 0.0109505
6.85 0.0108023 0.0107718
6.845 0.0105589 0.0105299
6.84 0.0102621 0.0102348
6.835 0.00992423 0.00989874
6.83 0.00955908 0.00953549
6.825 0.00918168 0.00916001
6.82 0.00880756 0.00878783
6.815 0.00845183 0.00843394
6.81 0.00812924 0.00811308
6.805 0.00785318 0.00783861
6.8 0.00763523 0.00762207
6.795 0.00748464 0.00747269
6.79 0.00740799 0.00739703
6.785 0.00740896 0.00739877
6.78 0.00748818 0.00747852
6.775 0.00764318 0.00763382
6.77 0.0078686 0.00785931
6.765 0.00815629 0.00814684
6.76 0.00849566 0.00848588
6.755 0.00887417 0.00886387
6.75 0.00927771 0.00926676
6.745 0.00969123 0.00967953
6.74 0.0100993 0.0100868
6.735 0.0104867 0.0104732
6.73 0.0108389 0.0108246
6.725 0.0111429 0.0111276
6.72 0.0113874 0.0113711
6.715 0.0115634 0.0115462
6.71 0.0116645 0.0116465
6.705 0.0116874 0.0116686
6.7 0.0116316 0.0116122
6.695 0.0114998 0.0114799
6.69 0.0112978 0.0112774
6.685 0.011034 0.0110131
6.68 0.0107193 0.010698
6.675 0.0103667 0.0103451
6.67 0.00999075 0.00996874
6.665 0.00960687 0.0095845
6.66 0.00923089 0.00920813
6.655 0.00887808 0.00885489
6.65 0.00856313 0.00853944
6.645 0.00829922 0.00827491
6.64 0.00809747 0.00807242
6.635 0.00796655 0.00794062
6.63 0.00791235 0.00788537
6.625 0.00793771 0.00790954
6.62 0.00804235 0.00801284
6.615 0.00822289 0.00819191
6.61 0.00847305 0.0084405
6.605 0.00878376 0.00874956
6.6 0.00914363 0.00910775
6.595 0.00953935 0.00950181
6.59 0.00995624 0.00991708
6.585 0.0103788 0.0103381
6.58 0.0107913 0.0107493
6.575 0.0111784 0.0111352
6.57 0.0115258 0.0114817
6.565 0.0118205 0.0117758
6.56 0.0120517 0.0120068
6.555 0.012211 0.0121662
6.55 0.0122928 0.0122484
6.545 0.0122944 0.0122508
6.54 0.0122165 0.012174
6.535 0.0120625 0.0120214
6.53 0.0118391 0.0117998
6.525 0.0115557 0.0115184
6.52 0.011224 0.011189
6.515 0.0108578 0.0108251
6.51 0.0104721 0.010442
6.505 0.010083 0.0100554
6.5 0.00970629 0.00968132
6.495 0.00935757 0.00933507
6.49 0.00905136 0.00903123
6.485 0.00880057 0.00878266
6.48 0.00861586 0.00859998
6.475 0.00850529 0.00849125
6.47 0.00847401 0.00846156
6.465 0.00852404 0.00851294
6.46 0.0086542 0.00864419
6.455 0.00886021 0.00885103
6.45 0.00913482 0.00912623
6.445 0.00946812 0.00945987
6.44 0.0098479 0.00983977
6.435 0.0102602 0.010252
6.43 0.0106897 0.0106812
6.425 0.0111205 0.0111117
6.42 0.0115367 0.0115274
6.415 0.0119229 0.0119129
6.41 0.0122647 0.0122539
6.405 0.0125496 0.012538
6.4 0.0127672 0.0127548
6.395 0.0129097 0.0128964
6.39 0.0129721 0.0129579
6.385 0.0129527 0.0129376
6.38 0.0128528 0.012837
6.375 0.0126771 0.0126604
6.37 0.012433 0.0124155
6.365 0.0121309 0.0121125
6.36 0.0117832 0.011764
6.355 0.0114044 0.0113843
6.35 0.0110101 0.0109892
6.345 0.0106169 0.010595
6.34 0.0102407 0.0102177
6.335 0.00989708 0.00987302
6.33 0.00960057 0.00957528
6.325 0.00936373 0.00933707
6.32 0.00919675 0.00916856
6.315 0.00910707 0.00907719
6.31 0.00909909 0.00906737
6.305 0.00917398 0.00914029
6.3 0.0093297 0.00929389
6.295 0.00956104 0.00952304
6.29 0.00985987 0.00981961
6.285 0.0102154 0.0101729
6.28 0.0106147 0.0105699
6.275 0.011043 0.0109961
6.27 0.0114847 0.0114356
6.265 0.0119233 0.0118724
6.26 0.0123428 0.0122903
6.255 0.0127276 0.0126738
6.25 0.0130636 0.0130089
6.245 0.0133386 0.0132834
6.24 0.0135425 0.0134872
6.235 0.0136683 0.0136133
6.23 0.0137116 0.0136574
6.225 0.0136715 0.0136186
6.22 0.0135504 0.0134991
6.215 0.0133536 0.0133043
6.21 0.0130896 0.0130427
6.205 0.0127694 0.0127253
6.2 0.0124065 0.0123653
6.195 0.0120159 0.0119779
6.19 0.0116139 0.0115791
6.185 0.0112172 0.0111857
6.18 0.0108419 0.0108137
6.175 0.0105039 0.0104788
6.17 0.0102174 0.0101954
6.165 0.00999458 0.00997551
6.16 0.00984527 0.00982892
6.155 0.00977626 0.00976238
6.15 0.0097912 0.00977952
6.145 0.00989048 0.00988071
6.14 0.0100711 0.010063
6.135 0.0103272 0.0103203
6.13 0.0106495 0.0106436
6.125 0.0110266 0.0110213
6.12 0.0114447 0.0114398
6.115 0.0118885 0.0118838
6.11 0.0123418 0.012337
6.105 0.0127878 0.0127828
6.1 0.0132104 0.0132048
6.095 0.0135939 0.0135875
6.09 0.0139243 0.0139171
6.085 0.0141898 0.0141815
6.08 0.0143807 0.0143713
6.075 0.0144905 0.0144799
6.07 0.0145158 0.0145039
6.065 0.0144562 0.014443
6.06 0.0143151 0.0143004
6.055 0.0140985 0.0140824
6.05 0.013816 0.0137982
6.045 0.0134792 0.0134599
6.04 0.0131025 0.0130815
6.035 0.0127014 0.0126787
6.03 0.0122927 0.0122683
6.025 0.0118935 0.0118673
6.02 0.01152 0.0114919
6.015 0.0111882 0.011158
6.01 0.010912 0.0108798
6.005 0.0107035 0.010669
6 0.0105719 0.0105349
5.995 0.0105233 0.0104839
5.99 0.0105609 0.0105187
5.985 0.010684 0.0106392
5.98 0.010889 0.0108414
5.975 0.0111691 0.0111187
5.97 0.0115142 0.0114611
5.965 0.0119122 0.0118564
5.96 0.0123484 0.0122902
5.955 0.0128072 0.0127467
5.95 0.0132718 0.0132091
5.945 0.0137251 0.0136607
5.94 0.0141506 0.0140849
5.935 0.014533 0.0144664
5.93 0.0148582 0.0147912
5.925 0.0151147 0.0150478
5.92 0.0152934 0.0152272
5.915 0.0153883 0.0153232
5.91 0.0153965 0.0153331
5.905 0.0153188 0.0152575
5.9 0.0151589 0.0151003
5.895 0.014924 0.0148685
5.89 0.0146243 0.0145722
5.885 0.0142724 0.0142241
5.88 0.013883 0.0138387
5.875 0.0134726 0.0134325
5.87 0.0130584 0.0130224
5.865 0.0126575 0.0126256
5.86 0.0122865 0.0122587
5.855 0.0119613 0.0119375
5.85 0.0116958 0.0116757
5.845 0.0115017 0.0114851
5.84 0.0113876 0.0113742
5.835 0.0113593 0.0113487
5.83 0.011419 0.0114109
5.825 0.0115655 0.0115596
5.82 0.0117943 0.0117902
5.815 0.0120978 0.012095
5.81 0.0124653 0.0124633
5.805 0.0128836 0.0128822
5.8 0.0133377 0.0133365
5.795 0.0138112 0.0138099
5.79 0.0142869 0.0142851
5.785 0.0147475 0.014745
5.78 0.0151764 0.0151728
5.775 0.015558 0.0155531
5.77 0.0158786 0.0158723
5.765 0.016127 0.016119
5.76 0.0162944 0.0162846
5.755 0.0163754 0.0163636
5.75 0.0163679 0.016354
5.745 0.0162731 0.016257
5.74 0.0160957 0.0160775
5.735 0.0158437 0.0158232
5.73 0.015528 0.0155051
5.725 0.0151619 0.0151367
5.72 0.014761 0.0147333
5.715 0.014342 0.0143119
5.71 0.0139227 0.0138902
5.705 0.0135205 0.0134855
5.7 0.0131522 0.0131146
5.695 0.0128336 0.0127934
5.69 0.0125785 0.0125356
5.685 0.0123982 0.0123526
5.68 0.0123012 0.0122527
5.675 0.0122924 0.012241
5.67 0.0123736 0.0123192
5.665 0.0125428 0.0124855
5.66 0.0127949 0.0127346
5.655 0.0131212 0.013058
5.65 0.0135106 0.0134446
5.645 0.013949 0.0138805
5.64 0.014421 0.01435
5.635 0.0149094 0.0148364
5.63 0.0153968 0.015322
5.625 0.0158654 0.0157894
5.62 0.0162986 0.0162217
5.615 0.0166808 0.0166035
5.61 0.0169983 0.0169214
5.605 0.0172402 0.017164
5.6 0.0173981 0.0173234
5.595 0.017467 0.0173944
5.59 0.0174455 0.0173755
5.585 0.0173355 0.0172686
5.58 0.0171423 0.0170791
5.575 0.0168747 0.0168156
5.57 0.0165442 0.0164896
5.565 0.0161649 0.0161151
5.56 0.015753 0.0157081
5.555 0.0153257 0.0152859
5.55 0.0149014 0.0148667
5.545 0.0144974 0.0144677
5.54 0.0141308 0.0141061
5.535 0.0138177 0.0137976
5.53 0.0135716 0.0135559
5.525 0.0134036 0.0133921
5.52 0.0133218 0.013314
5.515 0.0133307 0.0133262
5.51 0.0134315 0.0134299
5.505 0.0136216 0.0136224
5.5 0.0138953 0.0138979
5.495 0.0142432 0.0142472
5.49 0.0146533 0.0146582
5.485 0.0151113 0.0151166
5.48 0.0156008 0.0156061
5.475 0.0161044 0.0161093
5.47 0.0166041 0.0166081
5.465 0.017082 0.0170847
5.46 0.0175211 0.017522
5.455 0.0179058 0.0179047
5.45 0.0182226 0.0182191
5.445 0.0184606 0.0184545
5.44 0.0186118 0.0186028
5.435 0.0186717 0.0186596
5.43 0.0186393 0.0186239
5.425 0.018517 0.0184982
5.42 0.0183109 0.0182885
5.415 0.0180303 0.0180042
5.41 0.0176873 0.0176575
5.405 0.0172968 0.0172631
5.4 0.0168753 0.0168377
5.395 0.0164407 0.0163993
5.39 0.0160118 0.0159665
5.385 0.015606 0.0155569
5.38 0.0152408 0.0151878
5.375 0.0149322 0.0148753
5.37 0.0146938 0.014633
5.365 0.0145365 0.0144718
5.36 0.0144681 0.0143995
5.355 0.0144927 0.0144203
5.35 0.0146112 0.014535
5.345 0.0148203 0.0147405
5.34 0.0151137 0.0150304
5.335 0.0154817 0.0153951
5.33 0.0159116 0.015822
5.325 0.0163883 0.0162961
5.32 0.0168951 0.0168007
5.315 0.0174141 0.0173179
5.31 0.0179269 0.0178294
5.305 0.0184152 0.0183171
5.3 0.0188619 0.0187639
5.295 0.0192514 0.0191542
5.29 0.01957 0.0194744
5.285 0.0198071 0.0197137
5.28 0.0199548 0.0198645
5.275 0.0200089 0.0199224
5.27 0.019969 0.0198869
5.265 0.0198378 0.0197607
5.26 0.0196219 0.0195505
5.255 0.0193311 0.0192658
5.25 0.0189783 0.0189194
5.245 0.0185786 0.0185264
5.24 0.0181492 0.018104
5.235 0.0177087 0.0176703
5.23 0.0172759 0.0172443
5.225 0.0168685 0.0168435
5.22 0.0165044 0.0164857
5.215 0.0161996 0.0161869
5.21 0.0159678 0.0159606
5.205 0.0158198 0.0158178
5.2 0.0157633 0.0157657
5.195 0.0158021 0.0158085
5.19 0.0159366 0.0159463
5.185 0.0161632 0.0161756
5.18 0.0164752 0.0164896
5.175 0.0168623 0.0168781
5.17 0.0173113 0.0173277
5.165 0.0178067 0.0178232
5.16 0.0183311 0.0183471
5.155 0.0188663 0.0188812
5.15 0.0193935 0.0194066
5.145 0.0198941 0.0199049
5.14 0.0203506 0.0203586
5.135 0.0207474 0.020752
5.13 0.0210707 0.0210716
5.125 0.0213099 0.0213066
5.12 0.0214574 0.0214496
5.115 0.0215089 0.0214963
5.11 0.0214644 0.0214467
5.105 0.0213271 0.0213042
5.1 0.021104 0.0210756
5.095 0.0208052 0.0207714
5.09 0.0204441 0.0204047
5.085 0.0200364 0.0199914
5.08 0.0195998 0.0195491
5.075 0.0191531 0.0190969
5.07 0.0187159 0.0186543
5.065 0.0183058 0.0182389
5.06 0.0179411 0.017869
5.055 0.017638 0.0175608
5.05 0.0174104 0.0173283
5.045 0.0172692 0.0171821
5.04 0.0172218 0.01713
5.035 0.0172721 0.0171757
5.03 0.0174202 0.0173194
5.025 0.0176622 0.0175573
5.02 0.017991 0.0178823
5.015 0.018396 0.0182839
5.01 0.0188635 0.0187483
5.005 0.0193775 0.0192598
5 0.0199204 0.0198007
4.995 0.0204733 0.0203523
4.99 0.0210171 0.0208954
4.985 0.0215329 0.0214113
4.98 0.0220028 0.0218822
4.975 0.0224109 0.0222922
4.97 0.0227434 0.0226275
4.965 0.0229895 0.0228772
4.96 0.0231414 0.0230338
4.955 0.0231951 0.0230929
4.95 0.0231506 0.0230548
4.945 0.0230114 0.0229226
4.94 0.0227846 0.0227035
4.935 0.0224807 0.0224079
4.93 0.0221136 0.0220494
4.925 0.0216991 0.0216439
4.92 0.0212556 0.0212095
4.915 0.0208022 0.0207653
4.91 0.020359 0.020331
4.905 0.0199438 0.0199246
4.9 0.0195753 0.0195645
4.895 0.0192702 0.0192673
4.89 0.0190425 0.0190471
4.885 0.0189033 0.0189147
4.88 0.0188603 0.0188778
4.875 0.0189173 0.0189402
4.87 0.0190743 0.0191019
4.865 0.0193276 0.0193589
4.86 0.0196698 0.019704
4.855 0.0200899 0.0201261
4.85 0.0205741 0.0206115
4.845 0.0211062 0.0211438
4.84 0.0216679 0.0217049
4.835 0.02224 0.0222756
4.83 0.022803 0.0228362
4.825 0.0233376 0.0233676
4.82 0.0238255 0.0238516
4.815 0.0242505 0.0242718
4.81 0.0245984 0.0246141
4.805 0.024858 0.0248674
4.8 0.0250214 0.0250241
4.795 0.0250845 0.0250797
4.79 0.0250471 0.0250344
4.785 0.0249126 0.0248917
4.78 0.0246883 0.0246588
4.775 0.0243849 0.0243465
4.77 0.0240162 0.0239687
4.765 0.0235986 0.0235419
4.76 0.0231505 0.0230846
4.755 0.0226916 0.0226166
4.75 0.0222424 0.0221586
4.745 0.021821 0.0217285
4.74 0.0214466 0.0213455
4.735 0.0211362 0.0210267
4.73 0.0209044 0.0207867
4.725 0.0207626 0.0206371
4.72 0.0207188 0.0205858
4.715 0.0207772 0.0206372
4.71 0.0209382 0.0207915
4.705 0.0211977 0.0210451
4.7 0.0215489 0.0213909
4.695 0.0219805 0.0218178
4.69 0.0224787 0.0223121
4.685 0.023027 0.0228573
4.68 0.0236068 0.023435
4.675 0.0241987 0.0240258
4.67 0.0247828 0.0246099
4.665 0.0253392 0.0251677
4.66 0.0258494 0.0256804
4.655 0.0262964 0.0261314
4.65 0.0266657 0.026506
4.645 0.0269458 0.0267926
4.64 0.0271282 0.0269828
4.635 0.0272083 0.0270719
4.63 0.0271857 0.0270595
4.625 0.0270637 0.0269486
4.62 0.0268491 0.026746
4.615 0.0265527 0.0264623
4.61 0.0261883 0.026111
4.605 0.0257724 0.0257086
4.6 0.0253236 0.0252735
4.595 0.024862 0.0248253
4.59 0.0244083 0.0243846
4.585 0.0239813 0.0239703
4.58 0.0236002 0.0236014
4.575 0.0232829 0.0232956
4.57 0.0230445 0.0230679
4.565 0.022897 0.0229302
4.56 0.022849 0.0228909
4.555 0.0229051 0.0229547
4.55 0.0230661 0.0231222
4.545 0.0233286 0.02339
4.54 0.0236856 0.023751
4.535 0.0241263 0.0241944
4.53 0.0246368 0.0247064
4.525 0.0252005 0.0252704
4.52 0.0257989 0.0258677
4.515 0.026412 0.0264785
4.51 0.0270195 0.0270825
4.505 0.0276013 0.0276595
4.5 0.0281381 0.0281904
4.495 0.0286125 0.0286576
4.49 0.0290092 0.0290461
4.485 0.0293161 0.0293437
4.48 0.0295241 0.0295416
4.475 0.029628 0.0296346
4.47 0.0296268 0.0296218
4.465 0.0295233 0.0295061
4.46 0.029324 0.0292943
4.455 0.0290393 0.0289967
4.45 0.028683 0.0286271
4.445 0.0282713 0.0282023
4.44 0.0278232 0.0277411
4.435 0.0273589 0.0272638
4.43 0.0268994 0.0267918
4.425 0.0264645 0.0263447
4.42 0.0260734 0.0259418
4.415 0.0257447 0.0256017
4.41 0.0254944 0.0253405
4.405 0.0253352 0.0251709
4.4 0.0252767 0.0251026
4.395 0.0253242 0.025141
4.39 0.0254792 0.0252877
4.385 0.025739 0.02554
4.38 0.0260971 0.0258915
4.375 0.0265431 0.026332
4.37 0.0270635 0.0268478
4.365 0.0276417 0.0274226
4.36 0.0282591 0.0280377
4.355 0.0288956 0.0286732
4.35 0.0295305 0.0293086
4.345 0.0301431 0.0299232
4.34 0.0307135 0.0304972
4.335 0.0312235 0.0310124
4.33 0.031657 0.0314528
4.325 0.0320009 0.0318052
4.32 0.0322453 0.0320597
4.315 0.032384 0.03221
4.31 0.0324149 0.0322539
4.305 0.0323401 0.0321935
4.3 0.0321655 0.0320344
4.295 0.0319008 0.031786
4.29 0.0315591 0.0314616
4.285 0.0311567 0.0310769
4.28 0.0307121 0.0306504
4.275 0.030246 0.0302022
4.27 0.0297795 0.0297535
4.265 0.0293337 0.0293248
4.26 0.0289274 0.0289353
4.255 0.0285803 0.0286043
4.25 0.0283096 0.0283488
4.245 0.0281291 0.0281825
4.24 0.0280495 0.0281159
4.235 0.0280774 0.0281554
4.23 0.0282154 0.0283037
4.225 0.028462 0.028559
4.22 0.0288115 0.0289155
4.215 0.0292546 0.029364
4.21 0.0297782 0.0298912
4.205 0.0303662 0.0304812
4.2 0.0310002 0.0311154
4.195 0.0316601 0.0317737
4.19 0.0323247 0.032435
4.185 0.032973 0.0330781
4.18 0.0335843 0.0336824
4.175 0.0341394 0.0342288
4.17 0.0346213 0.0347002
4.165 0.0350155 0.0350823
4.16 0.0353108 0.035364
4.155 0.0354997 0.0355379
4.15 0.0355784 0.0356005
4.145 0.0355482 0.035553
4.14 0.0354135 0.0354
4.135 0.035183 0.0351504
4.13 0.0348689 0.0348167
4.125 0.0344867 0.0344144
4.12 0.0340546 0.033962
4.115 0.033593 0.0334801
4.11 0.0331233 0.0329904
4.105 0.0326683 0.0325161
4.1 0.0322456 0.0320744
4.095 0.0318762 0.0316864
4.09 0.0315785 0.0313708
4.085 0.0313682 0.0311432
4.08 0.0312572 0.0310159
4.075 0.0312539 0.0309974
4.07 0.0313626 0.031092
4.065 0.0315834 0.0313
4.06 0.0319116 0.0316171
4.055 0.03234 0.0320357
4.05 0.0328562 0.0325439
4.045 0.033445 0.0331266
4.04 0.0340887 0.0337661
4.035 0.0347674 0.0344425
4.03 0.0354598 0.0351349
4.025 0.0361447 0.035822
4.02 0.0368006 0.0364827
4.015 0.0374073 0.0370965
4.01 0.0379466 0.0376455
4.005 0.0384027 0.0381137
4 0.0387627 0.0384882
3.995 0.0390174 0.0387597
3.99 0.0391614 0.0389225
3.985 0.0391937 0.0389755
3.98 0.0391173 0.0389217
3.975 0.0389393 0.0387677
3.97 0.0386705 0.038524
3.965 0.0383252 0.0382048
3.96 0.0379208 0.0378268
3.955 0.037477 0.0374097
3.95 0.0370151 0.0369742
3.945 0.0365576 0.0365422
3.94 0.0361253 0.0361345
3.935 0.0357374 0.0357704
3.93 0.035414 0.0354697
3.925 0.0351725 0.0352495
3.92 0.0350267 0.0351233
3.915 0.034987 0.0351014
3.91 0.0350597 0.0351899
3.905 0.0352469 0.0353907
3.9 0.0355463 0.0357014
3.895 0.0359517 0.0361157
3.89 0.0364529 0.0366234
3.885 0.037036 0.0372107
3.88 0.0376841 0.0378605
3.875 0.038378 0.0385536
3.87 0.0390966 0.0392691
3.865 0.0398185 0.0399851
3.86 0.0405217 0.0406801
3.855 0.0411851 0.0413328
3.85 0.041789 0.0419236
3.845 0.042316 0.0424353
3.84 0.0427517 0.0428535
3.835 0.0430846 0.043167
3.83 0.0433072 0.0433684
3.825 0.0434158 0.0434543
3.82 0.043412 0.0434264
3.815 0.0433004 0.0432897
3.81 0.0430901 0.0430533
3.805 0.0427936 0.0427302
3.8 0.0424271 0.0423366
3.795 0.0420092 0.0418916
3.79 0.0415609 0.0414165
3.785 0.0411043 0.0409338
3.78 0.0406627 0.0404673
3.775 0.0402544 0.0400348
3.77 0.0399003 0.0396571
3.765 0.0396197 0.039354
3.76 0.0394288 0.0391417
3.755 0.0393404 0.0390333
3.75 0.0393632 0.0390375
3.745 0.0395019 0.0391595
3.74 0.0397571 0.0393995
3.735 0.0401243 0.0397537
3.73 0.0405963 0.0402145
3.725 0.041161 0.0407701
3.72 0.041803 0.0414053
3.715 0.0425043 0.042102
3.71 0.0432445 0.04284
3.705 0.0440019 0.0435978
3.7 0.0447547 0.0443538
3.695 0.0454808 0.0450859
3.69 0.0461592 0.0457731
3.685 0.0467706 0.0463961
3.68 0.0472983 0.0469385
3.675 0.0477287 0.0473864
3.67 0.0480515 0.0477293
3.665 0.0482603 0.0479608
3.66 0.0483526 0.0480781
3.655 0.0483317 0.0480844
3.65 0.0482033 0.0479852
3.645 0.0479777 0.0477903
3.64 0.0476689 0.0475135
3.635 0.0472937 0.0471712
3.63 0.046872 0.0467828
3.625 0.0464255 0.0463697
3.62 0.0459769 0.0459538
3.615 0.0455504 0.045559
3.61 0.0451618 0.0452014
3.605 0.0448332 0.0449029
3.6 0.0445838 0.0446823
3.595 0.0444292 0.0445547
3.59 0.0443815 0.0445321
3.585 0.0444486 0.0446221
3.58 0.0446346 0.0448285
3.575 0.0449387 0.0451504
3.57 0.0453556 0.0455822
3.565 0.0458778 0.0461163
3.56 0.0464919 0.0467395
3.555 0.0471819 0.0474353
3.55 0.0479289 0.0481851
3.545 0.0487123 0.048968
3.54 0.0495098 0.0497617
3.535 0.0502995 0.050544
3.53 0.051059 0.0512928
3.525 0.0517674 0.0519871
3.52 0.0524054 0.0526078
3.515 0.0529569 0.0531385
3.51 0.0534082 0.053566
3.505 0.0537495 0.0538807
3.5 0.0539749 0.0540768
3.495 0.0540823 0.0541524
3.49 0.0540754 0.0541115
3.485 0.0539604 0.0539607
3.48 0.053748 0.0537108
3.475 0.0534524 0.0533764
3.47 0.0530909 0.0529754
3.465 0.0526835 0.0525279
3.46 0.0522524 0.0520568
3.455 0.0518204 0.0515855
3.45 0.0514122 0.0511391
3.445 0.0510422 0.0507313
3.44 0.0507329 0.0503852
3.435 0.0505037 0.0501204
3.43 0.0503703 0.0499529
3.425 0.0503447 0.0498952
3.42 0.050435 0.0499555
3.415 0.0506452 0.0501382
3.41 0.0509747 0.050443
3.405 0.0514179 0.0508646
3.4 0.0519678 0.051396
3.395 0.0526111 0.0520241
3.39 0.0533317 0.0527332
3.385 0.054111 0.0535048
3.38 0.0549282 0.0543181
3.375 0.0557614 0.0551519
3.37 0.0565886 0.0559841
3.365 0.0573876 0.0567927
3.36 0.0581374 0.0575566
3.355 0.0588187 0.0582564
3.35 0.059415 0.0588759
3.345 0.0599127 0.0594011
3.34 0.0603018 0.0598218
3.335 0.0605759 0.0601313
3.33 0.0607323 0.0603265
3.325 0.0607747 0.0604109
3.32 0.0607088 0.0603897
3.315 0.0605446 0.0602723
3.31 0.0602959 0.0600721
3.305 0.0599795 0.0598053
3.3 0.0596149 0.0594906
3.295 0.0592241 0.0591495
3.29 0.0588296 0.0588036
3.285 0.0584564 0.0584769
3.28 0.0581187 0.0581845
3.275 0.0578378 0.057947
3.27 0.0576337 0.0577841
3.265 0.0575226 0.0577115
3.26 0.0575173 0.0577416
3.255 0.0576263 0.0578828
3.25 0.0578544 0.0581393
3.245 0.0582019 0.0585112
3.24 0.0586642 0.0589939
3.235 0.0592343 0.0595802
3.23 0.0599004 0.0602581
3.225 0.0606468 0.0610121
3.22 0.0614557 0.0618241
3.215 0.0623067 0.0626738
3.21 0.0631781 0.0635392
3.205 0.0640483 0.0643988
3.2 0.0648951 0.0652304
3.195 0.0656975 0.066013
3.19 0.0664356 0.0667272
3.185 0.0670923 0.0673557
3.18 0.0676536 0.0678848
3.175 0.0681086 0.068304
3.17 0.0684502 0.0686063
3.165 0.0686747 0.0687888
3.16 0.0687838 0.0688531
3.155 0.068783 0.0688054
3.15 0.0686812 0.0686549
3.145 0.0684908 0.0684146
3.14 0.0682278 0.0681009
3.135 0.0679107 0.067733
3.13 0.0675606 0.0673324
3.125 0.0672002 0.0669225
3.12 0.0668524 0.0665271
3.115 0.0665391 0.066168
3.11 0.0662735 0.0658581
3.105 0.0660778 0.0656198
3.1 0.0659695 0.0654712
3.095 0.0659627 0.0654266
3.09 0.0660677 0.0654966
3.085 0.0662908 0.0656876
3.08 0.066634 0.066002
3.075 0.067095 0.0664377
3.07 0.0676673 0.0669883
3.065 0.0683421 0.067645
3.06 0.0691052 0.0683939
3.055 0.0699398 0.0692182
3.05 0.0708268 0.0700989
3.045 0.071745 0.071015
3.04 0.0726733 0.0719459
3.035 0.0735898 0.0728698
3.03 0.074473 0.073765
3.025 0.0753024 0.0746112
3.02 0.0760596 0.0753897
3.015 0.0767287 0.076085
3.01 0.0772975 0.0766846
3.005 0.0777565 0.077179
3 0.0781003 0.0775623
2.995 0.0783269 0.0778321
2.99 0.0784398 0.077992
2.985 0.0784457 0.0780483
2.98 0.0783547 0.0780103
2.975 0.0781801 0.0778912
2.97 0.0779387 0.077707
2.965 0.0776495 0.0774761
2.96 0.0773339 0.0772193
2.955 0.0770147 0.0769585
2.95 0.0767146 0.0767154
2.945 0.0764537 0.0765102
2.94 0.0762445 0.0763556
2.935 0.0761085 0.0762726
2.93 0.0760625 0.0762774
2.925 0.0761199 0.0763829
2.92 0.0762901 0.0765979
2.915 0.0765786 0.0769278
2.91 0.0769868 0.0773733
2.905 0.0775118 0.0779313
2.9 0.0781471 0.0785948
2.895 0.0788837 0.0793549
2.89 0.0797072 0.0801968
2.885 0.0806012 0.081104
2.88 0.0815467 0.0820573
2.875 0.0825226 0.0830353
2.87 0.0835091 0.0840176
2.865 0.0844846 0.0849828
2.86 0.085428 0.0859097
2.855 0.0863195 0.0867786
2.85 0.087141 0.0875715
2.845 0.0878765 0.0882723
2.84 0.0885146 0.0888698
2.835 0.0890459 0.0893547
2.83 0.0894645 0.0897217
2.825 0.0897682 0.0899688
2.82 0.0899592 0.0900987
2.815 0.0900446 0.0901188
2.81 0.0900332 0.0900385
2.805 0.0899375 0.0898707
2.8 0.0897728 0.0896316
2.795 0.0895572 0.0893399
2.79 0.0893106 0.0890162
2.785 0.0890562 0.0886848
2.78 0.0888151 0.0883679
2.775 0.0886117 0.0880903
2.77 0.0884487 0.087854
2.765 0.0883495 0.0876832
2.76 0.088332 0.0875964
2.755 0.0884101 0.0876081
2.75 0.0885942 0.0877293
2.745 0.0888908 0.0879671
2.74 0.0893029 0.0883249
2.735 0.0898292 0.088802
2.73 0.0904636 0.0893929
2.725 0.0912013 0.090093
2.72 0.0920296 0.0908899
2.715 0.0929336 0.0917692
2.71 0.0938966 0.0927144
2.705 0.0948994 0.0937068
2.7 0.0959236 0.0947287
2.695 0.0969496 0.0957606
2.69 0.0979573 0.0967825
2.685 0.0989278 0.0977753
2.68 0.0998433 0.0987214
2.675 0.100688 0.0996047
2.67 0.101449 0.100412
2.665 0.102116 0.101133
2.66 0.102682 0.101761
2.655 0.103145 0.102291
2.65 0.103501 0.102722
2.645 0.103758 0.103057
2.64 0.10392 0.103303
2.635 0.103999 0.10347
2.63 0.104006 0.103567
2.625 0.103957 0.103609
2.62 0.103867 0.103613
2.615 0.103757 0.103595
2.61 0.103649 0.103577
2.605 0.10356 0.103577
2.6 0.103514 0.103615
2.595 0.103508 0.10369
2.59 0.103565 0.103825
2.585 0.103701 0.104034
2.58 0.103927 0.104328
2.575 0.104252 0.104716
2.57 0.104681 0.105202
2.565 0.105217 0.105788
2.56 0.105856 0.106472
2.555 0.106594 0.107245
2.55 0.107424 0.108106
2.545 0.108335 0.109039
2.54 0.109313 0.110032
2.535 0.110342 0.111068
2.53 0.111403 0.112128
2.525 0.112482 0.113198
2.52 0.113559 0.114259
2.515 0.114617 0.115292
2.51 0.115639 0.116282
2.505 0.116608 0.117211
2.5 0.11751 0.118067
2.495 0.118334 0.118838
2.49 0.11907 0.119514
2.485 0.119713 0.120092
2.48 0.12026 0.120568
2.475 0.12071 0.120943
2.47 0.121065 0.121218
2.465 0.121335 0.121406
2.46 0.121528 0.121514
2.455 0.121655 0.121554
2.45 0.121729 0.12154
2.445 0.121765 0.121488
2.44 0.12178 0.121416
2.435 0.121793 0.121344
2.43 0.121824 0.121292
2.425 0.1219 0.12129
2.42 0.12201 0.121325
2.415 0.122169 0.121411
2.41 0.122394 0.121567
2.405 0.122699 0.121806
2.4 0.123091 0.122138
2.395 0.123578 0.122569
2.39 0.124162 0.123101
2.385 0.124842 0.123735
2.38 0.125615 0.124467
2.375 0.126476 0.125293
2.37 0.127417 0.126205
2.365 0.128428 0.127191
2.36 0.129493 0.128239
2.355 0.130599 0.129332
2.35 0.13173 0.130459
2.345 0.132873 0.131603
2.34 0.13401 0.132749
2.335 0.135126 0.13388
2.33 0.136206 0.134983
2.325 0.137236 0.136042
2.32 0.138205 0.137046
2.315 0.139101 0.137985
2.31 0.139918 0.13885
2.305 0.14065 0.139637
2.3 0.141295 0.140343
2.295 0.141854 0.140968
2.29 0.142328 0.141514
2.285 0.142724 0.141985
2.28 0.143051 0.142393
2.275 0.143319 0.142745
2.27 0.143538 0.143052
2.265 0.143721 0.143325
2.26 0.143884 0.143579
2.255 0.14404 0.143827
2.25 0.144209 0.144086
2.245 0.144407 0.144374
2.24 0.144668 0.144722
2.235 0.144952 0.145092
2.23 0.145286 0.145511
2.225 0.145685 0.145991
2.22 0.146157 0.146543
2.215 0.146709 0.147171
2.21 0.147346 0.14788
2.205 0.148069 0.14867
2.2 0.148877 0.149541
2.195 0.149764 0.150484
2.19 0.15073 0.151501
2.185 0.151767 0.152583
2.18 0.152864 0.153718
2.175 0.154009 0.154894
2.17 0.155189 0.156098
2.165 0.156396 0.157319
2.16 0.157616 0.158545
2.155 0.158835 0.159761
2.15 0.160041 0.160955
2.145 0.161222 0.162114
2.14 0.162365 0.163228
2.135 0.163461 0.164285
2.13 0.164502 0.165277
2.125 0.165481 0.166199
2.12 0.166392 0.167044
2.115 0.167231 0.16781
2.11 0.168 0.168496
2.105 0.1687 0.169105
2.1 0.169332 0.16964
2.095 0.169901 0.170105
2.09 0.17042 0.170513
2.085 0.170893 0.17087
2.08 0.17133 0.171186
2.075 0.171739 0.171471
2.07 0.172134 0.171738
2.065 0.172524 0.172
2.06 0.172922 0.172268
2.055 0.173348 0.172566
2.05 0.173843 0.172935
2.045 0.174333 0.1733
2.04 0.17485 0.173693
2.035 0.175407 0.174129
2.03 0.176013 0.174616
2.025 0.176673 0.175163
2.02 0.177393 0.175773
2.015 0.178173 0.17645
2.01 0.179013 0.177193
2.005 0.17991 0.178001
2 0.180867 0.178876
1.995 0.18188 0.179815
1.99 0.182942 0.180812
1.985 0.184044 0.18186
1.98 0.185182 0.182954
1.975 0.186351 0.184092
1.97 0.187543 0.185263
1.965 0.188749 0.186461
1.96 0.189961 0.187677
1.955 0.191171 0.188904
1.95 0.192372 0.190134
1.945 0.193557 0.19136
1.94 0.19472 0.192575
1.935 0.195856 0.193775
1.93 0.196961 0.194955
1.925 0.198033 0.196112
1.92 0.199068 0.197241
1.915 0.200066 0.198343
1.91 0.201026 0.199414
1.905 0.20195 0.200457
1.9 0.202842 0.201473
1.895 0.203701 0.202463
1.89 0.204542 0.203438
1.885 0.205367 0.2044
1.88 0.20618 0.205353
1.875 0.206987 0.206299
1.87 0.207793 0.207245
1.865 0.208606 0.208196
1.86 0.209433 0.209157
1.855 0.210271 0.210125
1.85 0.211167 0.211146
1.845 0.212098 0.212194
1.84 0.213026 0.213235
1.835 0.213964 0.21428
1.83 0.214922 0.215339
1.825 0.215904 0.216414
1.82 0.216911 0.217508
1.815 0.217945 0.21862
1.81 0.219004 0.219751
1.805 0.220086 0.220895
1.8 0.221189 0.222053
1.795 0.222318 0.223227
1.79 0.223463 0.224409
1.785 0.22462 0.225594
1.78 0.225792 0.226784
1.775 0.226974 0.227975
1.77 0.228162 0.229162
1.765 0.229351 0.23034
1.76 0.230536 0.231507
1.755 0.231713 0.232656
1.75 0.232879 0.233787
1.745 0.234031 0.234894
1.74 0.235165 0.235977
1.735 0.236281 0.237034
1.73 0.237376 0.238064
1.725 0.238449 0.239065
1.72 0.2395 0.24004
1.715 0.24053 0.240988
1.71 0.241539 0.24191
1.705 0.242529 0.24281
1.7 0.243502 0.243689
1.695 0.244459 0.244551
1.69 0.245404 0.245398
1.685 0.246339 0.246235
1.68 0.247265 0.247062
1.675 0.248184 0.247881
1.67 0.249105 0.248703
1.665 0.250038 0.249538
1.66 0.250985 0.250388
1.655 0.251949 0.251258
1.65 0.252933 0.25215
1.645 0.253936 0.253065
1.64 0.254959 0.254004
1.635 0.256004 0.254969
1.63 0.257102 0.255993
1.625 0.258305 0.257127
1.62 0.259484 0.258242
1.615 0.260663 0.259361
1.61 0.261851 0.260493
1.605 0.26305 0.261641
1.6 0.264261 0.262805
1.595 0.265484 0.263986
1.59 0.26672 0.265183
1.585 0.267964 0.266392
1.58 0.269211 0.26761
1.575 0.27047 0.268844
1.57 0.271744 0.270098
1.565 0.27303 0.271368
1.56 0.274325 0.272651
1.555 0.275624 0.273942
1.55 0.276926 0.27524
1.545 0.278227 0.276542
1.54 0.279525 0.277843
1.535 0.280819 0.279144
1.53 0.282104 0.28044
1.525 0.283381 0.28173
1.52 0.284647 0.283011
1.515 0.285901 0.284284
1.51 0.287142 0.285545
1.505 0.288368 0.286795
1.5 0.28958 0.288031
1.495 0.290776 0.289255
1.49 0.291956 0.290464
1.485 0.293121 0.291659
1.48 0.29427 0.29284
1.475 0.295404 0.294008
1.47 0.296523 0.295161
1.465 0.297628 0.296301
1.46 0.298719 0.297428
1.455 0.299797 0.298543
1.45 0.300862 0.299647
1.445 0.301917 0.300739
1.44 0.30296 0.30182
1.435 0.303993 0.302892
1.43 0.305016 0.303954
1.425 0.30603 0.305006
1.42 0.307035 0.30605
1.415 0.308031 0.307084
1.41 0.309019 0.30811
1.405 0.309995 0.309123
1.4 0.310958 0.310124
1.395 0.311916 0.311117
1.39 0.312867 0.312104
1.385 0.31381 0.313082
1.38 0.314743 0.314049
1.375 0.315659 0.314997
1.37 0.31653 0.3159
1.365 0.317465 0.316865
1.36 0.318501 0.317928
1.355 0.319419 0.318873
1.35 0.320287 0.319767
1.345 0.321144 0.320648
1.34 0.321991 0.321517
1.335 0.322819 0.322367
1.33 0.323626 0.323193
1.325 0.32441 0.323995
1.32 0.325176 0.324777
1.315 0.325923 0.325538
1.31 0.326648 0.326275
1.305 0.327348 0.326986
1.3 0.328022 0.327668
1.295 0.328668 0.328321
1.29 0.329283 0.328942
1.285 0.329867 0.329529
1.28 0.330416 0.33008
1.275 0.33093 0.330595
1.27 0.331407 0.33107
1.265 0.331844 0.331505
1.26 0.332241 0.331898
1.255 0.332595 0.332247
1.25 0.332906 0.332551
1.245 0.333171 0.332809
1.24 0.333389 0.333018
1.235 0.333559 0.333178
1.23 0.333678 0.333287
1.225 0.333746 0.333344
1.22 0.333761 0.333347
1.215 0.333721 0.333294
1.21 0.333626 0.333185
1.205 0.333473 0.333019
1.2 0.333261 0.332793
1.195 0.332989 0.332506
1.19 0.332656 0.332158
1.185 0.332259 0.331746
1.18 0.331797 0.331269
1.175 0.33127 0.330727
1.17 0.330675 0.330117
1.165 0.330012 0.329439
1.16 0.329278 0.328691
1.155 0.328474 0.327871
1.15 0.327596 0.32698
1.145 0.326645 0.326015
1.14 0.325618 0.324975
1.135 0.324515 0.323859
1.13 0.323334 0.322665
1.125 0.322075 0.321394
1.12 0.320737 0.320044
1.115 0.319319 0.318615
1.11 0.317819 0.317106
1.105 0.316237 0.315514
1.1 0.314572 0.31384
1.095 0.312823 0.312082
1.09 0.310989 0.31024
1.085 0.309069 0.308314
1.08 0.307063 0.306302
1.075 0.30497 0.304203
1.07 0.302789 0.302018
1.065 0.30052 0.299745
1.06 0.298162 0.297383
1.055 0.295714 0.294933
1.05 0.293175 0.292393
1.045 0.290559 0.289775
1.04 0.287863 0.287078
1.035 0.285088 0.284304
1.03 0.28223 0.281447
1.025 0.279271 0.278488
1.02 0.276214 0.275433
1.015 0.273062 0.272284
1.01 0.269818 0.269043
1.005 0.266481 0.26571
1 0.263055 0.262288
0.995 0.259543 0.25878
0.99 0.255946 0.255188
0.985 0.252263 0.25151
0.98 0.248496 0.247749
0.975 0.244646 0.243905
0.97 0.240714 0.23998
0.965 0.2367 0.235973
0.96 0.232608 0.231888
0.955 0.228437 0.227725
0.95 0.224191 0.223486
0.945 0.219869 0.219173
0.94 0.215475 0.214788
0.935 0.21101 0.210331
0.93 0.206475 0.205806
0.925 0.201875 0.201214
0.92 0.197209 0.196559
0.915 0.192482 0.191841
0.91 0.187696 0.187064
0.905 0.182853 0.182231
0.9 0.177955 0.177344
0.895 0.173007 0.172405
0.89 0.16801 0.167419
0.885 0.162969 0.162388
0.88 0.157885 0.157315
0.875 0.152764 0.152204
0.87 0.147609 0.147059
0.865 0.142422 0.141882
0.86 0.137207 0.136678
0.855 0.131971 0.131452
0.85 0.126718 0.126209
0.845 0.121452 0.120954
0.84 0.116177 0.11569
0.835 0.110893 0.110416
0.83 0.105604 0.105136
0.825 0.100314 0.0998561
0.82 0.0950275 0.09458
0.815 0.0897502 0.0893124
0.81 0.0844862 0.0840579
0.805 0.0792398 0.078821
0.8 0.074016 0.0736065
0.795 0.0688197 0.0684192
0.79 0.0636557 0.0632642
0.785 0.058529 0.0581461
0.78 0.0534444 0.0530701
0.775 0.0484057 0.0480396
0.77 0.0434175 0.0430595
0.765 0.0384847 0.0381345
0.76 0.0336125 0.0332698
0.755 0.0288057 0.0284704
0.75 0.0240695 0.0237413
0.745 0.0194103 0.0190889
0.74 0.0148326 0.0145178
0.735 0.0103411 0.0100326
0.73 0.00594025 0.00563778
0.725 0.00163446 0.00133773
0.72 -0.00257194 -0.00286318
0.715 -0.00667472 -0.00696073
0.71 -0.0106698 -0.0109508
0.705 -0.0145531 -0.0148294
0.7 -0.0183206 -0.0185925
0.695 -0.0219688 -0.0222365
0.69 -0.0254941 -0.0257579
0.685 -0.0288933 -0.0291533
0.68 -0.0321632 -0.0324197
0.675 -0.0353011 -0.0355542
0.67 -0.0383045 -0.0385545
0.665 -0.0411709 -0.041418
0.66 -0.0438983 -0.0441427
0.655 -0.0464847 -0.0467264
0.65 -0.0489284 -0.0491677
0.645 -0.051228 -0.051465
0.64 -0.0533825 -0.0536173
0.635 -0.055391 -0.0556237
0.63 -0.057253 -0.0574837
0.625 -0.0589683 -0.0591971
0.62 -0.0605369 -0.0607638
0.615 -0.0619592 -0.0621843
0.61 -0.0632359 -0.0634593
0.605 -0.0643679 -0.0645896
0.6 -0.0653566 -0.0655767
0.595 -0.0662036 -0.0664219
0.59 -0.0669106 -0.0671274
0.585 -0.06748 -0.0676951
0.58 -0.067914 -0.0681275
0.575 -0.0682156 -0.0684274
0.57 -0.0683878 -0.0685979
0.565 -0.0684338 -0.0686423
0.56 -0.0683573 -0.0685642
0.555 -0.0681622 -0.0683673
0.55 -0.0678525 -0.0680559
0.545 -0.0674326 -0.0676342
0.54 -0.066907 -0.0671069
0.535 -0.0662805 -0.0664786
0.53 -0.065558 -0.0657543
0.525 -0.0647445 -0.064939
0.52 -0.0638454 -0.064038
0.515 -0.0628659 -0.0630568
0.51 -0.0618117 -0.0620007
0.505 -0.0606882 -0.0608754
0.5 -0.0595012 -0.0596866
0.495 -0.0582564 -0.05844
0.49 -0.0569595 -0.0571413
0.485 -0.0556167 -0.0557967
0.48 -0.0542337 -0.0544121
0.475 -0.0528163 -0.0529929
0.47 -0.0513699 -0.0515449
0.465 -0.0498998 -0.0500732
0.46 -0.0484114 -0.0485832
0.455 -0.0469101 -0.0470804
0.45 -0.045401 -0.0455699
0.445 -0.0438892 -0.0440567
0.44 -0.0423793 -0.0425455
0.435 -0.0408761 -0.041041
0.43 -0.0393838 -0.0395475
0.425 -0.0379065 -0.038069
0.42 -0.036448 -0.0366094
0.415 -0.0350119 -0.0351721
0.41 -0.0336014 -0.0337606
0.405 -0.0322196 -0.0323777
0.4 -0.030869 -0.0310261
0.395 -0.0295519 -0.029708
0.39 -0.0282701 -0.0284254
0.385 -0.0270255 -0.0271798
0.38 -0.0258193 -0.0259726
0.375 -0.0246527 -0.024805
0.37 -0.0235263 -0.0236776
0.365 -0.0224407 -0.022591
0.36 -0.0213961 -0.0215453
0.355 -0.0203925 -0.0205406
0.35 -0.0194296 -0.0195766
0.345 -0.0185069 -0.0186527
0.34 -0.0176238 -0.0177684
0.335 -0.0167795 -0.0169227
0.33 -0.0159729 -0.0161147
0.325 -0.015203 -0.0153434
0.32 -0.0144686 -0.0146073
0.315 -0.0137683 -0.0139054
0.31 -0.0131008 -0.0132362
0.305 -0.0124647 -0.0125983
0.3 -0.0118586 -0.0119903
0.295 -0.0112812 -0.0114109
0.29 -0.0107309 -0.0108585
0.285 -0.0102065 -0.0103319
0.28 -0.00970648 -0.0098297
0.275 -0.00922967 -0.00935056
0.27 -0.00877477 -0.00889325
0.265 -0.00834058 -0.00845657
0.26 -0.00792596 -0.00803938
0.255 -0.00752982 -0.0076406
0.25 -0.00715114 -0.00725919
0.245 -0.00678896 -0.0068942
0.24 -0.00644238 -0.00654474
0.235 -0.00611056 -0.00620997
0.23 -0.00579275 -0.0058891
0.225 -0.0054882 -0.00558142
0.22 -0.00519624 -0.00528624
0.215 -0.00491628 -0.00500295
0.21 -0.00464775 -0.00473097
0.205 -0.00439011 -0.00446976
0.2 -0.00414289 -0.00421884
0.195 -0.00390565 -0.00397773
0.19 -0.00367797 -0.00374601
0.185 -0.00345948 -0.00352331
0.18 -0.00324982 -0.00330927
0.175 -0.00304867 -0.00310356
0.17 -0.00285577 -0.00290595
0.165 -0.00267085 -0.0027162
0.16 -0.00249368 -0.00253415
0.155 -0.00232406 -0.00235965
0.15 -0.00216178 -0.0021926
0.145 -0.00200668 -0.00203293
0.14 -0.00185859 -0.00188057
0.135 -0.00171737 -0.00173545
0.13 -0.00158288 -0.00159751
0.125 -0.001455 -0.00146668
0.12 -0.00133364 -0.00134287
0.115 -0.00121875 -0.00122601
0.11 -0.00111038 -0.00111609
0.105 -0.00100872 -0.00101322
0.1 -0.000914126 -0.000917707
0.095 -0.00082724 -0.00083012
0.09 -0.000748883 -0.000751249
0.085 -0.00067989 -0.000681927
0.08 -0.000620695 -0.000622596
0.075 -0.000570672 -0.000572639
0.07 -0.000527393 -0.000529596
0.065 -0.000486138 -0.000488666
0.06 -0.000440217 -0.000443013
0.055 -0.000382559 -0.000385404
0.05 -0.000308466 -0.000311027
0.045 -0.000218456 -0.000220392
0.04 -0.000119484 -0.000120577
0.035 -2.41837e-05 -2.4407e-05
0.03 4.98575e-05 5.03207e-05
0.025 8.157e-05 8.23277e-05
0.02 6.0117e-05 6.06754e-05
0.015 1.61172e-05 1.62669e-05
0.01 3.94478e-07 3.98142e-07
0.005 2.20746e-12 2.22797e-12
-1.63468e-13 7.91268e-43 7.98617e-43


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1Classic/GApOneLoop.txt <==
-31.4301 -0.00101417 1.61678e-05
-30.9905 -0.0010432 1.68675e-05
-30.6297 -0.00106798 1.74724e-05
-30.3101 -0.00109066 1.80325e-05
-30.0173 -0.00111208 1.85668e-05
-29.7441 -0.00113265 1.90848e-05
-29.4858 -0.00115262 1.95922e-05
-29.2396 -0.00117216 2.00928e-05
-29.0035 -0.00119136 2.05892e-05
-28.7758 -0.00121033 2.10833e-05
-28.5554 -0.00122913 2.15767e-05
-28.3415 -0.00124779 2.20706e-05
-28.1333 -0.00126637 2.25659e-05
-27.9302 -0.0012849 2.30635e-05
-27.7317 -0.00130341 2.3564e-05
-27.5373 -0.00132191 2.40682e-05
-27.3468 -0.00134044 2.45765e-05
-27.1598 -0.00135901 2.50894e-05
-26.9761 -0.00137763 2.56074e-05
-26.7954 -0.00139633 2.6131e-05
-26.6174 -0.0014151 2.66605e-05
-26.4421 -0.00143398 2.71962e-05
-26.2693 -0.00145296 2.77386e-05
-26.0988 -0.00147206 2.8288e-05
-25.9304 -0.00149129 2.88447e-05
-25.7641 -0.00151066 2.94091e-05
-25.5998 -0.00153017 2.99814e-05
-25.4373 -0.00154984 3.0562e-05
-25.2766 -0.00156967 3.11511e-05
-25.1175 -0.00158967 3.17491e-05
-24.9601 -0.00160985 3.23563e-05
-24.8041 -0.00163021 3.29731e-05
-24.6496 -0.00165077 3.35996e-05
-24.4966 -0.00167153 3.42362e-05
-24.3448 -0.0016925 3.48832e-05
-24.1944 -0.00171368 3.5541e-05
-24.0451 -0.00173508 3.62098e-05
-23.8971 -0.00175671 3.689e-05
-23.7502 -0.00177858 3.75819e-05
-23.6044 -0.00180069 3.82858e-05
-23.4597 -0.00182305 3.90021e-05
-23.316 -0.00184567 3.97312e-05
-23.1733 -0.00186854 4.04733e-05
-23.0316 -0.00189169 4.12288e-05
-22.8908 -0.00191512 4.19982e-05
-22.7509 -0.00193883 4.27817e-05
-22.6118 -0.00196283 4.35798e-05
-22.4736 -0.00198713 4.43929e-05
-22.3363 -0.00201174 4.52213e-05
-22.1997 -0.00203666 4.60656e-05
-22.0639 -0.0020619 4.6926e-05
-21.9288 -0.00208747 4.78031e-05
-21.7945 -0.00211338 4.86972e-05
-21.6609 -0.00213964 4.9609e-05
-21.528 -0.00216624 5.05387e-05
-21.3958 -0.00219321 5.1487e-05
-21.2642 -0.00222055 5.24543e-05
-21.1332 -0.00224826 5.34412e-05
-21.0029 -0.00227637 5.44481e-05
-20.8732 -0.00230487 5.54756e-05
-20.7441 -0.00233377 5.65243e-05
-20.6156 -0.00236309 5.75948e-05
-20.4876 -0.00239283 5.86876e-05
-20.3602 -0.00242301 5.98034e-05
-20.2333 -0.00245363 6.09429e-05
-20.1069 -0.00248471 6.21065e-05
-19.9811 -0.00251625 6.32951e-05
-19.8557 -0.00254826 6.45094e-05
-19.7309 -0.00258077 6.575e-05
-19.6065 -0.00261376 6.70177e-05
-19.4826 -0.00264727 6.83132e-05
-19.3592 -0.0026813 6.96374e-05
-19.2362 -0.00271587 7.09911e-05
-19.1137 -0.00275098 7.23751e-05
-18.9916 -0.00278664 7.37902e-05
-18.8699 -0.00282288 7.52375e-05
-18.7487 -0.00285971 7.67178e-05
-18.6278 -0.00289713 7.8232e-05
-18.5074 -0.00293517 7.97813e-05
-18.3873 -0.00297383 8.13665e-05
-18.2676 -0.00301314 8.29888e-05
-18.1483 -0.00305311 8.46493e-05
-18.0294 -0.00309374 8.63492e-05
-17.9108 -0.00313508 8.80895e-05
-17.7926 -0.00317711 8.98716e-05
-17.6748 -0.00321988 9.16967e-05
-17.5572 -0.00326338 9.35661e-05
-17.4401 -0.00330765 9.54812e-05
-17.3232 -0.00335269 9.74433e-05
-17.2067 -0.00339853 9.94541e-05
-17.0905 -0.0034452 0.000101515
-16.9746 -0.0034927 0.000103627
-16.859 -0.00354106 0.000105793
-16.7437 -0.00359031 0.000108014
-16.6288 -0.00364046 0.000110291
-16.5141 -0.00369154 0.000112628
-16.3997 -0.00374358 0.000115024
-16.2856 -0.00379659 0.000117483
-16.1717 -0.0038506 0.000120007
-16.0582 -0.00390565 0.000122597
-15.9449 -0.00396175 0.000125256
-15.8319 -0.00401893 0.000127986
-15.7191 -0.00407723 0.00013079
-15.6066 -0.00413668 0.00013367
-15.4943 -0.0041973 0.000136629
-15.3823 -0.00425912 0.000139669
-15.2705 -0.00432219 0.000142793
-15.159 -0.00438653 0.000146004
-15.0477 -0.00445218 0.000149305
-14.9367 -0.00451918 0.0001527
-14.8258 -0.00458756 0.000156191
-14.7152 -0.00465737 0.000159783
-14.6049 -0.00472865 0.000163478
-14.4947 -0.00480143 0.000167281
-14.3848 -0.00487576 0.000171195
-14.275 -0.00495168 0.000175225
-14.1655 -0.00502925 0.000179375
-14.0562 -0.00510852 0.000183649
-13.9471 -0.00518952 0.000188052
-13.8382 -0.00527232 0.000192589
-13.7294 -0.00535697 0.000197265
-13.6209 -0.00544352 0.000202085
-13.5126 -0.00553204 0.000207056
-13.4044 -0.00562258 0.000212182
-13.2965 -0.00571521 0.00021747
-13.1887 -0.00581 0.000222927
-13.0811 -0.005907 0.000228559
-12.9737 -0.0060063 0.000234373
-12.8664 -0.00610797 0.000240378
-12.7593 -0.00621208 0.000246579
-12.6524 -0.00631871 0.000252987
-12.5457 -0.00642796 0.000259608
-12.4391 -0.00653989 0.000266453
-12.3327 -0.00665461 0.000273531
-12.2265 -0.00677221 0.000280852
-12.1204 -0.00689278 0.000288426
-12.0144 -0.00701643 0.000296264
-11.9086 -0.00714327 0.000304379
-11.803 -0.00727341 0.000312782
-11.6975 -0.00740696 0.000321485
-11.5922 -0.00754405 0.000330504
-11.487 -0.0076848 0.000339852
-11.3819 -0.00782935 0.000349544
-11.277 -0.00797783 0.000359596
-11.1722 -0.00813039 0.000370025
-11.0676 -0.00828719 0.00038085
-10.9631 -0.00844838 0.000392088
-10.8587 -0.00861413 0.000403761
-10.7545 -0.00878462 0.000415888
-10.6503 -0.00896003 0.000428493
-10.5463 -0.00914054 0.0004416
-10.4425 -0.00932638 0.000455233
-10.3387 -0.00951774 0.000469419
-10.2351 -0.00971485 0.000484187
-10.1316 -0.00991795 0.000499566
-10.0282 -0.0101273 0.00051559
-9.92496 -0.0103431 0.000532292
-9.82181 -0.0105657 0.000549708
-9.71877 -0.0107953 0.000567877
-9.61583 -0.0110324 0.000586841
-9.51301 -0.011277 0.000606643
-9.4103 -0.0115297 0.000627331
-9.30769 -0.0117908 0.000648955
-9.20518 -0.0120607 0.000671568
-9.10278 -0.0123397 0.000695227
-9.00048 -0.0126282 0.000719996
-8.89828 -0.0129268 0.000745938
-8.79618 -0.0132359 0.000773126
-8.69417 -0.013556 0.000801635
-8.59226 -0.0138876 0.000831547
-8.49044 -0.0142313 0.000862949
-8.38872 -0.0145878 0.000895937
-8.28708 -0.0149575 0.000930612
-8.18554 -0.0153413 0.000967084
-8.08408 -0.0157398 0.00100547
-7.98271 -0.0161539 0.0010459
-7.88143 -0.0165843 0.00108852
-7.78023 -0.0170319 0.00113347
-7.67911 -0.0174977 0.00118091
-7.57807 -0.0179827 0.00123103
-7.47712 -0.0184879 0.00128402
-7.37624 -0.0190146 0.00134008
-7.27544 -0.0195639 0.00139944
-7.17471 -0.0201372 0.00146236
-7.07406 -0.0207359 0.00152911
-6.97348 -0.0213616 0.00159998
-6.87298 -0.0220159 0.00167531
-6.77254 -0.0227006 0.00175544
-6.67218 -0.0234177 0.00184079
-6.57188 -0.0241693 0.00193177
-6.47166 -0.0249577 0.00202887
-6.37149 -0.0257853 0.00213263
-6.2714 -0.0266547 0.00224362
-6.17136 -0.027569 0.0023625
-6.07139 -0.0285314 0.00248999
-5.97148 -0.0295452 0.00262691
-5.87163 -0.0306143 0.00277414
-5.77184 -0.0317428 0.00293269
-5.67211 -0.0329354 0.00310369
-5.57243 -0.034197 0.00328842
-5.47281 -0.0355331 0.00348829
-5.37325 -0.03695 0.00370493
-5.27373 -0.0384543 0.00394016
-5.17427 -0.0400535 0.00419606
-5.07487 -0.041756 0.00447499
-4.97551 -0.0435711 0.00477968
-4.8762 -0.045509 0.00511321
-4.77694 -0.0475814 0.00547918
-4.67772 -0.0498014 0.00588171
-4.57855 -0.0521836 0.0063256
-4.47943 -0.0547447 0.00681645
-4.38035 -0.0575034 0.0073608
-4.28131 -0.0604813 0.00796634
-4.18232 -0.0637027 0.00864218
-4.08336 -0.0671958 0.00939913
-3.98445 -0.070993 0.0102501
-3.88557 -0.0751315 0.0112107
-3.78673 -0.079655 0.0122997
-3.68793 -0.0846143 0.0135401
-3.58916 -0.090069 0.01496
-3.49043 -0.0960897 0.0165946
-3.39173 -0.10276 0.0184874
-3.29307 -0.110181 0.0206938
-3.19443 -0.118473 0.0232842
-3.09583 -0.127783 0.0263498
-2.99725 -0.13829 0.0300096
-2.89871 -0.150216 0.0344219
-2.80019 -0.163837 0.0398
-2.7017 -0.179498 0.0464368
-2.60323 -0.197637 0.054742
-2.50479 -0.218809 0.0653021
-2.40638 -0.243726 0.078977
-2.30798 -0.273293 0.0970626
-2.20961 -0.308642 0.121573
-2.11126 -0.351111 0.155742
-2.01293 -0.402027 0.204945
-1.91462 -0.461846 0.278384
-1.81632 -0.527236 0.392
-1.71804 -0.581969 0.571916
-1.61978 -0.572359 0.848767
-1.52154 -0.373943 1.19771
-1.42331 0.101645 1.39779
-1.32509 0.593032 1.22139
-1.22689 0.813112 0.871555
-1.12869 0.833382 0.585254
-1.03051 0.783077 0.397284
-0.932337 0.720381 0.277926
-0.834173 0.663299 0.200225
-0.736016 0.615757 0.147544
-0.637867 0.577511 0.110247
-0.539723 0.547338 0.08269
-0.441585 0.523984 0.0614545
-0.343451 0.50642 0.044379
-0.24532 0.493868 0.030028
-0.147191 0.485784 0.0173898
-0.0490634 0.481826 0.00569598
0.0490634 0.481826 -0.00569598
0.147191 0.485784 -0.0173898
0.24532 0.493868 -0.030028
0.343451 0.50642 -0.044379
0.441585 0.523984 -0.0614545
0.539723 0.547338 -0.08269
0.637867 0.577511 -0.110247
0.736016 0.615757 -0.147544
0.834173 0.663299 -0.200225
0.932337 0.720381 -0.277926
1.03051 0.783077 -0.397284
1.12869 0.833382 -0.585254
1.22689 0.813112 -0.871555
1.32509 0.593032 -1.22139
1.42331 0.101645 -1.39779
1.52154 -0.373943 -1.19771
1.61978 -0.572359 -0.848767
1.71804 -0.581969 -0.571916
1.81632 -0.527236 -0.392
1.91462 -0.461846 -0.278384
2.01293 -0.402027 -0.204945
2.11126 -0.351111 -0.155742
2.20961 -0.308642 -0.121573
2.30798 -0.273293 -0.0970626
2.40638 -0.243726 -0.078977
2.50479 -0.218809 -0.0653021
2.60323 -0.197637 -0.054742
2.7017 -0.179498 -0.0464368
2.80019 -0.163837 -0.0398
2.89871 -0.150216 -0.0344219
2.99725 -0.13829 -0.0300096
3.09583 -0.127783 -0.0263498
3.19443 -0.118473 -0.0232842
3.29307 -0.110181 -0.0206938
3.39173 -0.10276 -0.0184874
3.49043 -0.0960897 -0.0165946
3.58916 -0.090069 -0.01496
3.68793 -0.0846143 -0.0135401
3.78673 -0.079655 -0.0122997
3.88557 -0.0751315 -0.0112107
3.98445 -0.070993 -0.0102501
4.08336 -0.0671958 -0.00939913
4.18232 -0.0637027 -0.00864218
4.28131 -0.0604813 -0.00796634
4.38035 -0.0575034 -0.0073608
4.47943 -0.0547447 -0.00681645
4.57855 -0.0521836 -0.0063256
4.67772 -0.0498014 -0.00588171
4.77694 -0.0475814 -0.00547918
4.8762 -0.045509 -0.00511321
4.97551 -0.0435711 -0.00477968
5.07487 -0.041756 -0.00447499
5.17427 -0.0400535 -0.00419606
5.27373 -0.0384543 -0.00394016
5.37325 -0.03695 -0.00370493
5.47281 -0.0355331 -0.00348829
5.57243 -0.034197 -0.00328842
5.67211 -0.0329354 -0.00310369
5.77184 -0.0317428 -0.00293269
5.87163 -0.0306143 -0.00277414
5.97148 -0.0295452 -0.00262691
6.07139 -0.0285314 -0.00248999
6.17136 -0.027569 -0.0023625
6.2714 -0.0266547 -0.00224362
6.37149 -0.0257853 -0.00213263
6.47166 -0.0249577 -0.00202887
6.57188 -0.0241693 -0.00193177
6.67218 -0.0234177 -0.00184079
6.77254 -0.0227006 -0.00175544
6.87298 -0.0220159 -0.00167531
6.97348 -0.0213616 -0.00159998
7.07406 -0.0207359 -0.00152911
7.17471 -0.0201372 -0.00146236
7.27544 -0.0195639 -0.00139944
7.37624 -0.0190146 -0.00134008
7.47712 -0.0184879 -0.00128402
7.57807 -0.0179827 -0.00123103
7.67911 -0.0174977 -0.00118091
7.78023 -0.0170319 -0.00113347
7.88143 -0.0165843 -0.00108852
7.98271 -0.0161539 -0.0010459
8.08408 -0.0157398 -0.00100547
8.18554 -0.0153413 -0.000967084
8.28708 -0.0149575 -0.000930612
8.38872 -0.0145878 -0.000895937
8.49044 -0.0142313 -0.000862949
8.59226 -0.0138876 -0.000831547
8.69417 -0.013556 -0.000801635
8.79618 -0.0132359 -0.000773126
8.89828 -0.0129268 -0.000745938
9.00048 -0.0126282 -0.000719996
9.10278 -0.0123397 -0.000695227
9.20518 -0.0120607 -0.000671568
9.30769 -0.0117908 -0.000648955
9.4103 -0.0115297 -0.000627331
9.51301 -0.011277 -0.000606643
9.61583 -0.0110324 -0.000586841
9.71877 -0.0107953 -0.000567877
9.82181 -0.0105657 -0.000549708
9.92496 -0.0103431 -0.000532292
10.0282 -0.0101273 -0.00051559
10.1316 -0.00991795 -0.000499566
10.2351 -0.00971485 -0.000484187
10.3387 -0.00951774 -0.000469419
10.4425 -0.00932638 -0.000455233
10.5463 -0.00914054 -0.0004416
10.6503 -0.00896003 -0.000428493
10.7545 -0.00878462 -0.000415888
10.8587 -0.00861413 -0.000403761
10.9631 -0.00844838 -0.000392088
11.0676 -0.00828719 -0.00038085
11.1722 -0.00813039 -0.000370025
11.277 -0.00797783 -0.000359596
11.3819 -0.00782935 -0.000349544
11.487 -0.0076848 -0.000339852
11.5922 -0.00754405 -0.000330504
11.6975 -0.00740696 -0.000321485
11.803 -0.00727341 -0.000312782
11.9086 -0.00714327 -0.000304379
12.0144 -0.00701643 -0.000296264
12.1204 -0.00689278 -0.000288426
12.2265 -0.00677221 -0.000280852
12.3327 -0.00665461 -0.000273531
12.4391 -0.00653989 -0.000266453
12.5457 -0.00642796 -0.000259608
12.6524 -0.00631871 -0.000252987
12.7593 -0.00621208 -0.000246579
12.8664 -0.00610797 -0.000240378
12.9737 -0.0060063 -0.000234373
13.0811 -0.005907 -0.000228559
13.1887 -0.00581 -0.000222927
13.2965 -0.00571521 -0.00021747
13.4044 -0.00562258 -0.000212182
13.5126 -0.00553204 -0.000207056
13.6209 -0.00544352 -0.000202085
13.7294 -0.00535697 -0.000197265
13.8382 -0.00527232 -0.000192589
13.9471 -0.00518952 -0.000188052
14.0562 -0.00510852 -0.000183649
14.1655 -0.00502925 -0.000179375
14.275 -0.00495168 -0.000175225
14.3848 -0.00487576 -0.000171195
14.4947 -0.00480143 -0.000167281
14.6049 -0.00472865 -0.000163478
14.7152 -0.00465737 -0.000159783
14.8258 -0.00458756 -0.000156191
14.9367 -0.00451918 -0.0001527
15.0477 -0.00445218 -0.000149305
15.159 -0.00438653 -0.000146004
15.2705 -0.00432219 -0.000142793
15.3823 -0.00425912 -0.000139669
15.4943 -0.0041973 -0.000136629
15.6066 -0.00413668 -0.00013367
15.7191 -0.00407723 -0.00013079
15.8319 -0.00401893 -0.000127986
15.9449 -0.00396175 -0.000125256
16.0582 -0.00390565 -0.000122597
16.1717 -0.0038506 -0.000120007
16.2856 -0.00379659 -0.000117483
16.3997 -0.00374358 -0.000115024
16.5141 -0.00369154 -0.000112628
16.6288 -0.00364046 -0.000110291
16.7437 -0.00359031 -0.000108014
16.859 -0.00354106 -0.000105793
16.9746 -0.0034927 -0.000103627
17.0905 -0.0034452 -0.000101515
17.2067 -0.00339853 -9.94541e-05
17.3232 -0.00335269 -9.74433e-05
17.4401 -0.00330765 -9.54812e-05
17.5572 -0.00326338 -9.35661e-05
17.6748 -0.00321988 -9.16967e-05
17.7926 -0.00317711 -8.98716e-05
17.9108 -0.00313508 -8.80895e-05
18.0294 -0.00309374 -8.63492e-05
18.1483 -0.00305311 -8.46493e-05
18.2676 -0.00301314 -8.29888e-05
18.3873 -0.00297383 -8.13665e-05
18.5074 -0.00293517 -7.97813e-05
18.6278 -0.00289713 -7.8232e-05
18.7487 -0.00285971 -7.67178e-05
18.8699 -0.00282288 -7.52375e-05
18.9916 -0.00278664 -7.37902e-05
19.1137 -0.00275098 -7.23751e-05
19.2362 -0.00271587 -7.09911e-05
19.3592 -0.0026813 -6.96374e-05
19.4826 -0.00264727 -6.83132e-05
19.6065 -0.00261376 -6.70177e-05
19.7309 -0.00258077 -6.575e-05
19.8557 -0.00254826 -6.45094e-05
19.9811 -0.00251625 -6.32951e-05
20.1069 -0.00248471 -6.21065e-05
20.2333 -0.00245363 -6.09429e-05
20.3602 -0.00242301 -5.98034e-05
20.4876 -0.00239283 -5.86876e-05
20.6156 -0.00236309 -5.75948e-05
20.7441 -0.00233377 -5.65243e-05
20.8732 -0.00230487 -5.54756e-05
21.0029 -0.00227637 -5.44481e-05
21.1332 -0.00224826 -5.34412e-05
21.2642 -0.00222055 -5.24543e-05
21.3958 -0.00219321 -5.1487e-05
21.528 -0.00216624 -5.05387e-05
21.6609 -0.00213964 -4.9609e-05
21.7945 -0.00211338 -4.86972e-05
21.9288 -0.00208747 -4.78031e-05
22.0639 -0.0020619 -4.6926e-05
22.1997 -0.00203666 -4.60656e-05
22.3363 -0.00201174 -4.52213e-05
22.4736 -0.00198713 -4.43929e-05
22.6118 -0.00196283 -4.35798e-05
22.7509 -0.00193883 -4.27817e-05
22.8908 -0.00191512 -4.19982e-05
23.0316 -0.00189169 -4.12288e-05
23.1733 -0.00186854 -4.04733e-05
23.316 -0.00184567 -3.97312e-05
23.4597 -0.00182305 -3.90021e-05
23.6044 -0.00180069 -3.82858e-05
23.7502 -0.00177858 -3.75819e-05
23.8971 -0.00175671 -3.689e-05
24.0451 -0.00173508 -3.62098e-05
24.1944 -0.00171368 -3.5541e-05
24.3448 -0.0016925 -3.48832e-05
24.4966 -0.00167153 -3.42362e-05
24.6496 -0.00165077 -3.35996e-05
24.8041 -0.00163021 -3.29731e-05
24.9601 -0.00160985 -3.23563e-05
25.1175 -0.00158967 -3.17491e-05
25.2766 -0.00156967 -3.11511e-05
25.4373 -0.00154984 -3.0562e-05
25.5998 -0.00153017 -2.99814e-05
25.7641 -0.00151066 -2.94091e-05
25.9304 -0.00149129 -2.88447e-05
26.0988 -0.00147206 -2.8288e-05
26.2693 -0.00145296 -2.77386e-05
26.4421 -0.00143398 -2.71962e-05
26.6174 -0.0014151 -2.66605e-05
26.7954 -0.00139633 -2.6131e-05
26.9761 -0.00137763 -2.56074e-05
27.1598 -0.00135901 -2.50894e-05
27.3468 -0.00134044 -2.45765e-05
27.5373 -0.00132191 -2.40682e-05
27.7317 -0.00130341 -2.3564e-05
27.9302 -0.0012849 -2.30635e-05
28.1333 -0.00126637 -2.25659e-05
28.3415 -0.00124779 -2.20706e-05
28.5554 -0.00122913 -2.15767e-05
28.7758 -0.00121033 -2.10833e-05
29.0035 -0.00119136 -2.05892e-05
29.2396 -0.00117216 -2.00928e-05
29.4858 -0.00115262 -1.95922e-05
29.7441 -0.00113265 -1.90848e-05
30.0173 -0.00111208 -1.85668e-05
30.3101 -0.00109066 -1.80325e-05
30.6297 -0.00106798 -1.74724e-05
30.9905 -0.0010432 -1.68675e-05
31.4301 -0.00101417 -1.61678e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1Classic/GApTwoLoop.txt <==
-31.4301 -0.00101307 1.61329e-05
-30.9905 -0.00104203 1.68298e-05
-30.6297 -0.00106675 1.74324e-05
-30.3101 -0.00108938 1.79902e-05
-30.0173 -0.00111075 1.85224e-05
-29.7441 -0.00113127 1.90382e-05
-29.4858 -0.0011512 1.95437e-05
-29.2396 -0.00117068 2.00421e-05
-29.0035 -0.00118984 2.05365e-05
-28.7758 -0.00120876 2.10285e-05
-28.5554 -0.0012275 2.15198e-05
-28.3415 -0.00124612 2.20114e-05
-28.1333 -0.00126465 2.25046e-05
-27.9302 -0.00128313 2.29998e-05
-27.7317 -0.00130158 2.34982e-05
-27.5373 -0.00132004 2.39999e-05
-27.3468 -0.00133851 2.45059e-05
-27.1598 -0.00135703 2.50162e-05
-26.9761 -0.0013756 2.55318e-05
-26.7954 -0.00139423 2.60527e-05
-26.6174 -0.00141296 2.65797e-05
-26.4421 -0.00143177 2.71126e-05
-26.2693 -0.0014507 2.76523e-05
-26.0988 -0.00146974 2.81988e-05
-25.9304 -0.0014889 2.87526e-05
-25.7641 -0.00150821 2.93139e-05
-25.5998 -0.00152766 2.98832e-05
-25.4373 -0.00154726 3.04605e-05
-25.2766 -0.00156702 3.10465e-05
-25.1175 -0.00158696 3.1641e-05
-24.9601 -0.00160707 3.22449e-05
-24.8041 -0.00162736 3.28579e-05
-24.6496 -0.00164785 3.34809e-05
-24.4966 -0.00166853 3.41137e-05
-24.3448 -0.00168942 3.47569e-05
-24.1944 -0.00171053 3.54106e-05
-24.0451 -0.00173185 3.60755e-05
-23.8971 -0.0017534 3.67513e-05
-23.7502 -0.00177519 3.7439e-05
-23.6044 -0.00179721 3.81383e-05
-23.4597 -0.00181949 3.88502e-05
-23.316 -0.00184201 3.95743e-05
-23.1733 -0.0018648 4.03117e-05
-23.0316 -0.00188786 4.10621e-05
-22.8908 -0.00191119 4.18264e-05
-22.7509 -0.0019348 4.26044e-05
-22.6118 -0.0019587 4.33971e-05
-22.4736 -0.0019829 4.42044e-05
-22.3363 -0.0020074 4.50271e-05
-22.1997 -0.00203222 4.58651e-05
-22.0639 -0.00205735 4.67194e-05
-21.9288 -0.00208281 4.75899e-05
-21.7945 -0.0021086 4.84776e-05
-21.6609 -0.00213473 4.93823e-05
-21.528 -0.00216122 5.03052e-05
-21.3958 -0.00218806 5.1246e-05
-21.2642 -0.00221527 5.22059e-05
-21.1332 -0.00224285 5.31848e-05
-21.0029 -0.00227082 5.41838e-05
-20.8732 -0.00229918 5.52029e-05
-20.7441 -0.00232794 5.62431e-05
-20.6156 -0.00235712 5.73046e-05
-20.4876 -0.00238671 5.83884e-05
-20.3602 -0.00241673 5.94945e-05
-20.2333 -0.00244719 6.06243e-05
-20.1069 -0.0024781 6.17777e-05
-19.9811 -0.00250948 6.29559e-05
-19.8557 -0.00254132 6.41592e-05
-19.7309 -0.00257364 6.53887e-05
-19.6065 -0.00260646 6.66446e-05
-19.4826 -0.00263978 6.79283e-05
-19.3592 -0.00267362 6.92399e-05
-19.2362 -0.00270799 7.05809e-05
-19.1137 -0.00274289 7.19514e-05
-18.9916 -0.00277835 7.33529e-05
-18.8699 -0.00281437 7.47857e-05
-18.7487 -0.00285097 7.62514e-05
-18.6278 -0.00288817 7.77501e-05
-18.5074 -0.00292597 7.92836e-05
-18.3873 -0.00296439 8.08522e-05
-18.2676 -0.00300345 8.24577e-05
-18.1483 -0.00304316 8.41003e-05
-18.0294 -0.00308353 8.5782e-05
-17.9108 -0.00312459 8.7503e-05
-17.7926 -0.00316634 8.92656e-05
-17.6748 -0.00320882 9.10699e-05
-17.5572 -0.00325202 9.29183e-05
-17.4401 -0.00329598 9.48111e-05
-17.3232 -0.00334071 9.67506e-05
-17.2067 -0.00338622 9.87373e-05
-17.0905 -0.00343255 0.000100774
-16.9746 -0.0034797 0.00010286
-16.859 -0.00352771 0.000105
-16.7437 -0.00357658 0.000107192
-16.6288 -0.00362635 0.000109441
-16.5141 -0.00367703 0.000111747
-16.3997 -0.00372866 0.000114113
-16.2856 -0.00378125 0.000116539
-16.1717 -0.00383482 0.00011903
-16.0582 -0.00388942 0.000121584
-15.9449 -0.00394505 0.000124207
-15.8319 -0.00400176 0.000126899
-15.7191 -0.00405956 0.000129664
-15.6066 -0.00411849 0.000132502
-15.4943 -0.00417857 0.000135418
-15.3823 -0.00423985 0.000138413
-15.2705 -0.00430234 0.000141491
-15.159 -0.00436609 0.000144653
-15.0477 -0.00443113 0.000147904
-14.9367 -0.0044975 0.000151246
-14.8258 -0.00456523 0.000154682
-14.7152 -0.00463436 0.000158216
-14.6049 -0.00470492 0.000161851
-14.4947 -0.00477697 0.000165591
-14.3848 -0.00485055 0.00016944
-14.275 -0.00492569 0.000173401
-14.1655 -0.00500245 0.000177479
-14.0562 -0.00508087 0.000181678
-13.9471 -0.005161 0.000186003
-13.8382 -0.00524289 0.000190458
-13.7294 -0.00532659 0.000195049
-13.6209 -0.00541217 0.000199779
-13.5126 -0.00549967 0.000204656
-13.4044 -0.00558915 0.000209683
-13.2965 -0.00568068 0.000214869
-13.1887 -0.00577433 0.000220217
-13.0811 -0.00587015 0.000225736
-12.9737 -0.00596821 0.000231431
-12.8664 -0.00606859 0.000237311
-12.7593 -0.00617136 0.000243381
-12.6524 -0.0062766 0.000249652
-12.5457 -0.00638439 0.000256129
-12.4391 -0.00649481 0.000262823
-12.3327 -0.00660796 0.000269741
-12.2265 -0.00672391 0.000276895
-12.1204 -0.00684277 0.000284292
-12.0144 -0.00696464 0.000291946
-11.9086 -0.00708962 0.000299864
-11.803 -0.00721781 0.000308063
-11.6975 -0.00734932 0.000316549
-11.5922 -0.00748429 0.00032534
-11.487 -0.00762282 0.000334446
-11.3819 -0.00776505 0.000343885
-11.277 -0.00791111 0.000353668
-11.1722 -0.00806113 0.000363816
-11.0676 -0.00821527 0.000374341
-10.9631 -0.00837368 0.000385265
-10.8587 -0.00853652 0.000396602
-10.7545 -0.00870396 0.000408377
-10.6503 -0.00887617 0.000420607
-10.5463 -0.00905333 0.000433319
-10.4425 -0.00923564 0.000446531
-10.3387 -0.00942331 0.000460275
-10.2351 -0.00961654 0.000474569
-10.1316 -0.00981557 0.00048945
-10.0282 -0.0100206 0.000504941
-9.92496 -0.0102319 0.000521081
-9.82181 -0.0104498 0.000537895
-9.71877 -0.0106744 0.000555429
-9.61583 -0.0109062 0.000573712
-9.51301 -0.0111453 0.000592794
-9.4103 -0.0113922 0.000612709
-9.30769 -0.0116471 0.000633515
-9.20518 -0.0119105 0.00065525
-9.10278 -0.0121826 0.000677978
-9.00048 -0.0124639 0.000701745
-8.89828 -0.0127548 0.000726624
-8.79618 -0.0130558 0.000752667
-8.69417 -0.0133673 0.000779959
-8.59226 -0.0136899 0.000808559
-8.49044 -0.0140239 0.000838563
-8.38872 -0.0143701 0.000870043
-8.28708 -0.0147291 0.000903107
-8.18554 -0.0151013 0.00093784
-8.08408 -0.0154876 0.000974368
-7.98271 -0.0158887 0.00101279
-7.88143 -0.0163052 0.00105325
-7.78023 -0.0167381 0.00109586
-7.67911 -0.0171882 0.0011408
-7.57807 -0.0176564 0.00118821
-7.47712 -0.0181437 0.00123827
-7.37624 -0.0186512 0.00129116
-7.27544 -0.01918 0.0013471
-7.17471 -0.0197314 0.00140631
-7.07406 -0.0203067 0.00146904
-6.97348 -0.0209072 0.00153554
-6.87298 -0.0215345 0.00160613
-6.77254 -0.0221903 0.0016811
-6.67218 -0.0228762 0.00176084
-6.57188 -0.0235943 0.00184571
-6.47166 -0.0243464 0.00193617
-6.37149 -0.025135 0.00203266
-6.2714 -0.0259624 0.00213574
-6.17136 -0.0268312 0.00224596
-6.07139 -0.0277442 0.002364
-5.97148 -0.0287047 0.00249055
-5.87163 -0.0297159 0.00262648
-5.77184 -0.0307816 0.00277262
-5.67211 -0.0319058 0.00293007
-5.57243 -0.033093 0.00309991
-5.47281 -0.034348 0.00328354
-5.37325 -0.0356762 0.00348235
-5.27373 -0.0370836 0.00369814
-5.17427 -0.0385768 0.00393277
-5.07487 -0.0401629 0.00418861
-4.97551 -0.0418501 0.00446815
-4.8762 -0.0436473 0.00477459
-4.77694 -0.0455646 0.00511138
-4.67772 -0.0476132 0.00548295
-4.57855 -0.0498055 0.0058942
-4.47943 -0.0521557 0.00635144
-4.38035 -0.0546795 0.00686189
-4.28131 -0.0573944 0.00743488
-4.18232 -0.0603204 0.00808138
-4.08336 -0.0634792 0.00881565
-3.98445 -0.066895 0.00965492
-3.88557 -0.0705937 0.0106215
-3.78673 -0.0746029 0.0117427
-3.68793 -0.0789497 0.0130532
-3.58916 -0.0836592 0.0145941
-3.49043 -0.0887504 0.0164138
-3.39173 -0.0942331 0.0185631
-3.29307 -0.100105 0.0210886
-3.19443 -0.106355 0.024019
-3.09583 -0.112978 0.0273545
-2.99725 -0.120003 0.0310623
-2.89871 -0.127524 0.0351005
-2.80019 -0.13571 0.0394544
-2.7017 -0.14479 0.0441823
-2.60323 -0.15502 0.0494284
-2.50479 -0.166653 0.055424
-2.40638 -0.179937 0.0624697
-2.30798 -0.195117 0.0709426
-2.20961 -0.21245 0.0813044
-2.11126 -0.232206 0.0941448
-2.01293 -0.254664 0.110218
-1.91462 -0.280076 0.130519
-1.81632 -0.308622 0.156332
-1.71804 -0.340297 0.189326
-1.61978 -0.374794 0.23158
-1.52154 -0.411305 0.285606
-1.42331 -0.448426 0.354284
-1.32509 -0.484062 0.440896
-1.22689 -0.515542 0.549452
-1.12869 -0.539084 0.685809
-1.03051 -0.547776 0.85947
-0.932337 -0.525392 1.08446
-0.834173 -0.435065 1.37424
-0.736016 -0.206281 1.71731
-0.637867 0.244847 2.0218
-0.539723 0.896876 2.09251
-0.441585 1.52093 1.81539
-0.343451 1.90234 1.33836
-0.24532 2.05517 0.867137
-0.147191 2.09168 0.476849
-0.0490634 2.09295 0.151298
0.0490634 2.09295 -0.151298
0.147191 2.09168 -0.476849
0.24532 2.05517 -0.867137
0.343451 1.90234 -1.33836
0.441585 1.52093 -1.81539
0.539723 0.896876 -2.09251
0.637867 0.244847 -2.0218
0.736016 -0.206281 -1.71731
0.834173 -0.435065 -1.37424
0.932337 -0.525392 -1.08446
1.03051 -0.547776 -0.85947
1.12869 -0.539084 -0.685809
1.22689 -0.515542 -0.549452
1.32509 -0.484062 -0.440896
1.42331 -0.448426 -0.354284
1.52154 -0.411305 -0.285606
1.61978 -0.374794 -0.23158
1.71804 -0.340297 -0.189326
1.81632 -0.308622 -0.156332
1.91462 -0.280076 -0.130519
2.01293 -0.254664 -0.110218
2.11126 -0.232206 -0.0941448
2.20961 -0.21245 -0.0813044
2.30798 -0.195117 -0.0709426
2.40638 -0.179937 -0.0624697
2.50479 -0.166653 -0.055424
2.60323 -0.15502 -0.0494284
2.7017 -0.14479 -0.0441823
2.80019 -0.13571 -0.0394544
2.89871 -0.127524 -0.0351005
2.99725 -0.120003 -0.0310623
3.09583 -0.112978 -0.0273545
3.19443 -0.106355 -0.024019
3.29307 -0.100105 -0.0210886
3.39173 -0.0942331 -0.0185631
3.49043 -0.0887504 -0.0164138
3.58916 -0.0836592 -0.0145941
3.68793 -0.0789497 -0.0130532
3.78673 -0.0746029 -0.0117427
3.88557 -0.0705937 -0.0106215
3.98445 -0.066895 -0.00965492
4.08336 -0.0634792 -0.00881565
4.18232 -0.0603204 -0.00808138
4.28131 -0.0573944 -0.00743488
4.38035 -0.0546795 -0.00686189
4.47943 -0.0521557 -0.00635144
4.57855 -0.0498055 -0.0058942
4.67772 -0.0476132 -0.00548295
4.77694 -0.0455646 -0.00511138
4.8762 -0.0436473 -0.00477459
4.97551 -0.0418501 -0.00446815
5.07487 -0.0401629 -0.00418861
5.17427 -0.0385768 -0.00393277
5.27373 -0.0370836 -0.00369814
5.37325 -0.0356762 -0.00348235
5.47281 -0.034348 -0.00328354
5.57243 -0.033093 -0.00309991
5.67211 -0.0319058 -0.00293007
5.77184 -0.0307816 -0.00277262
5.87163 -0.0297159 -0.00262648
5.97148 -0.0287047 -0.00249055
6.07139 -0.0277442 -0.002364
6.17136 -0.0268312 -0.00224596
6.2714 -0.0259624 -0.00213574
6.37149 -0.025135 -0.00203266
6.47166 -0.0243464 -0.00193617
6.57188 -0.0235943 -0.00184571
6.67218 -0.0228762 -0.00176084
6.77254 -0.0221903 -0.0016811
6.87298 -0.0215345 -0.00160613
6.97348 -0.0209072 -0.00153554
7.07406 -0.0203067 -0.00146904
7.17471 -0.0197314 -0.00140631
7.27544 -0.01918 -0.0013471
7.37624 -0.0186512 -0.00129116
7.47712 -0.0181437 -0.00123827
7.57807 -0.0176564 -0.00118821
7.67911 -0.0171882 -0.0011408
7.78023 -0.0167381 -0.00109586
7.88143 -0.0163052 -0.00105325
7.98271 -0.0158887 -0.00101279
8.08408 -0.0154876 -0.000974368
8.18554 -0.0151013 -0.00093784
8.28708 -0.0147291 -0.000903107
8.38872 -0.0143701 -0.000870043
8.49044 -0.0140239 -0.000838563
8.59226 -0.0136899 -0.000808559
8.69417 -0.0133673 -0.000779959
8.79618 -0.0130558 -0.000752667
8.89828 -0.0127548 -0.000726624
9.00048 -0.0124639 -0.000701745
9.10278 -0.0121826 -0.000677978
9.20518 -0.0119105 -0.00065525
9.30769 -0.0116471 -0.000633515
9.4103 -0.0113922 -0.000612709
9.51301 -0.0111453 -0.000592794
9.61583 -0.0109062 -0.000573712
9.71877 -0.0106744 -0.000555429
9.82181 -0.0104498 -0.000537895
9.92496 -0.0102319 -0.000521081
10.0282 -0.0100206 -0.000504941
10.1316 -0.00981557 -0.00048945
10.2351 -0.00961654 -0.000474569
10.3387 -0.00942331 -0.000460275
10.4425 -0.00923564 -0.000446531
10.5463 -0.00905333 -0.000433319
10.6503 -0.00887617 -0.000420607
10.7545 -0.00870396 -0.000408377
10.8587 -0.00853652 -0.000396602
10.9631 -0.00837368 -0.000385265
11.0676 -0.00821527 -0.000374341
11.1722 -0.00806113 -0.000363816
11.277 -0.00791111 -0.000353668
11.3819 -0.00776505 -0.000343885
11.487 -0.00762282 -0.000334446
11.5922 -0.00748429 -0.00032534
11.6975 -0.00734932 -0.000316549
11.803 -0.00721781 -0.000308063
11.9086 -0.00708962 -0.000299864
12.0144 -0.00696464 -0.000291946
12.1204 -0.00684277 -0.000284292
12.2265 -0.00672391 -0.000276895
12.3327 -0.00660796 -0.000269741
12.4391 -0.00649481 -0.000262823
12.5457 -0.00638439 -0.000256129
12.6524 -0.0062766 -0.000249652
12.7593 -0.00617136 -0.000243381
12.8664 -0.00606859 -0.000237311
12.9737 -0.00596821 -0.000231431
13.0811 -0.00587015 -0.000225736
13.1887 -0.00577433 -0.000220217
13.2965 -0.00568068 -0.000214869
13.4044 -0.00558915 -0.000209683
13.5126 -0.00549967 -0.000204656
13.6209 -0.00541217 -0.000199779
13.7294 -0.00532659 -0.000195049
13.8382 -0.00524289 -0.000190458
13.9471 -0.005161 -0.000186003
14.0562 -0.00508087 -0.000181678
14.1655 -0.00500245 -0.000177479
14.275 -0.00492569 -0.000173401
14.3848 -0.00485055 -0.00016944
14.4947 -0.00477697 -0.000165591
14.6049 -0.00470492 -0.000161851
14.7152 -0.00463436 -0.000158216
14.8258 -0.00456523 -0.000154682
14.9367 -0.0044975 -0.000151246
15.0477 -0.00443113 -0.000147904
15.159 -0.00436609 -0.000144653
15.2705 -0.00430234 -0.000141491
15.3823 -0.00423985 -0.000138413
15.4943 -0.00417857 -0.000135418
15.6066 -0.00411849 -0.000132502
15.7191 -0.00405956 -0.000129664
15.8319 -0.00400176 -0.000126899
15.9449 -0.00394505 -0.000124207
16.0582 -0.00388942 -0.000121584
16.1717 -0.00383482 -0.00011903
16.2856 -0.00378125 -0.000116539
16.3997 -0.00372866 -0.000114113
16.5141 -0.00367703 -0.000111747
16.6288 -0.00362635 -0.000109441
16.7437 -0.00357658 -0.000107192
16.859 -0.00352771 -0.000105
16.9746 -0.0034797 -0.00010286
17.0905 -0.00343255 -0.000100774
17.2067 -0.00338622 -9.87373e-05
17.3232 -0.00334071 -9.67506e-05
17.4401 -0.00329598 -9.48111e-05
17.5572 -0.00325202 -9.29183e-05
17.6748 -0.00320882 -9.10699e-05
17.7926 -0.00316634 -8.92656e-05
17.9108 -0.00312459 -8.7503e-05
18.0294 -0.00308353 -8.5782e-05
18.1483 -0.00304316 -8.41003e-05
18.2676 -0.00300345 -8.24577e-05
18.3873 -0.00296439 -8.08522e-05
18.5074 -0.00292597 -7.92836e-05
18.6278 -0.00288817 -7.77501e-05
18.7487 -0.00285097 -7.62514e-05
18.8699 -0.00281437 -7.47857e-05
18.9916 -0.00277835 -7.33529e-05
19.1137 -0.00274289 -7.19514e-05
19.2362 -0.00270799 -7.05809e-05
19.3592 -0.00267362 -6.92399e-05
19.4826 -0.00263978 -6.79283e-05
19.6065 -0.00260646 -6.66446e-05
19.7309 -0.00257364 -6.53887e-05
19.8557 -0.00254132 -6.41592e-05
19.9811 -0.00250948 -6.29559e-05
20.1069 -0.0024781 -6.17777e-05
20.2333 -0.00244719 -6.06243e-05
20.3602 -0.00241673 -5.94945e-05
20.4876 -0.00238671 -5.83884e-05
20.6156 -0.00235712 -5.73046e-05
20.7441 -0.00232794 -5.62431e-05
20.8732 -0.00229918 -5.52029e-05
21.0029 -0.00227082 -5.41838e-05
21.1332 -0.00224285 -5.31848e-05
21.2642 -0.00221527 -5.22059e-05
21.3958 -0.00218806 -5.1246e-05
21.528 -0.00216122 -5.03052e-05
21.6609 -0.00213473 -4.93823e-05
21.7945 -0.0021086 -4.84776e-05
21.9288 -0.00208281 -4.75899e-05
22.0639 -0.00205735 -4.67194e-05
22.1997 -0.00203222 -4.58651e-05
22.3363 -0.0020074 -4.50271e-05
22.4736 -0.0019829 -4.42044e-05
22.6118 -0.0019587 -4.33971e-05
22.7509 -0.0019348 -4.26044e-05
22.8908 -0.00191119 -4.18264e-05
23.0316 -0.00188786 -4.10621e-05
23.1733 -0.0018648 -4.03117e-05
23.316 -0.00184201 -3.95743e-05
23.4597 -0.00181949 -3.88502e-05
23.6044 -0.00179721 -3.81383e-05
23.7502 -0.00177519 -3.7439e-05
23.8971 -0.0017534 -3.67513e-05
24.0451 -0.00173185 -3.60755e-05
24.1944 -0.00171053 -3.54106e-05
24.3448 -0.00168942 -3.47569e-05
24.4966 -0.00166853 -3.41137e-05
24.6496 -0.00164785 -3.34809e-05
24.8041 -0.00162736 -3.28579e-05
24.9601 -0.00160707 -3.22449e-05
25.1175 -0.00158696 -3.1641e-05
25.2766 -0.00156702 -3.10465e-05
25.4373 -0.00154726 -3.04605e-05
25.5998 -0.00152766 -2.98832e-05
25.7641 -0.00150821 -2.93139e-05
25.9304 -0.0014889 -2.87526e-05
26.0988 -0.00146974 -2.81988e-05
26.2693 -0.0014507 -2.76523e-05
26.4421 -0.00143177 -2.71126e-05
26.6174 -0.00141296 -2.65797e-05
26.7954 -0.00139423 -2.60527e-05
26.9761 -0.0013756 -2.55318e-05
27.1598 -0.00135703 -2.50162e-05
27.3468 -0.00133851 -2.45059e-05
27.5373 -0.00132004 -2.39999e-05
27.7317 -0.00130158 -2.34982e-05
27.9302 -0.00128313 -2.29998e-05
28.1333 -0.00126465 -2.25046e-05
28.3415 -0.00124612 -2.20114e-05
28.5554 -0.0012275 -2.15198e-05
28.7758 -0.00120876 -2.10285e-05
29.0035 -0.00118984 -2.05365e-05
29.2396 -0.00117068 -2.00421e-05
29.4858 -0.0011512 -1.95437e-05
29.7441 -0.00113127 -1.90382e-05
30.0173 -0.00111075 -1.85224e-05
30.3101 -0.00108938 -1.79902e-05
30.6297 -0.00106675 -1.74324e-05
30.9905 -0.00104203 -1.68298e-05
31.4301 -0.00101307 -1.61329e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1Classic/GAp_FRG.txt <==
-31.4301 -0.00101373 1.61421e-05
-30.9905 -0.00104275 1.68296e-05
-30.6297 -0.00106751 1.74267e-05
-30.3101 -0.00109017 1.79895e-05
-30.0173 -0.00111156 1.8519e-05
-29.7441 -0.0011321 1.90325e-05
-29.4858 -0.00115205 1.95379e-05
-29.2396 -0.00117156 2.00364e-05
-29.0035 -0.00119074 2.05286e-05
-28.7758 -0.00120969 2.10219e-05
-28.5554 -0.00122845 2.15116e-05
-28.3415 -0.00124709 2.20051e-05
-28.1333 -0.00126564 2.24983e-05
-27.9302 -0.00128415 2.29962e-05
-27.7317 -0.00130264 2.34959e-05
-27.5373 -0.00132112 2.40004e-05
-27.3468 -0.00133963 2.45078e-05
-27.1598 -0.00135818 2.50212e-05
-26.9761 -0.00137678 2.55382e-05
-26.7954 -0.00139545 2.60625e-05
-26.6174 -0.00141421 2.65911e-05
-26.4421 -0.00143306 2.71283e-05
-26.2693 -0.00145202 2.76704e-05
-26.0988 -0.0014711 2.82217e-05
-25.9304 -0.00149031 2.87781e-05
-25.7641 -0.00150965 2.93444e-05
-25.5998 -0.00152915 2.99167e-05
-25.4373 -0.00154879 3.04995e-05
-25.2766 -0.0015686 3.10886e-05
-25.1175 -0.00158858 3.16884e-05
-24.9601 -0.00160874 3.22952e-05
-24.8041 -0.00162908 3.29134e-05
-24.6496 -0.00164961 3.35395e-05
-24.4966 -0.00167035 3.41772e-05
-24.3448 -0.00169129 3.48232e-05
-24.1944 -0.00171244 3.5482e-05
-24.0451 -0.00173382 3.61505e-05
-23.8971 -0.00175542 3.68321e-05
-23.7502 -0.00177726 3.75229e-05
-23.6044 -0.00179935 3.8227e-05
-23.4597 -0.00182168 3.89414e-05
-23.316 -0.00184427 3.9671e-05
-23.1733 -0.00186711 4.04115e-05
-23.0316 -0.00189023 4.11671e-05
-22.8908 -0.00191363 4.19338e-05
-22.7509 -0.00193731 4.27173e-05
-22.6118 -0.00196128 4.3513e-05
-22.4736 -0.00198554 4.43262e-05
-22.3363 -0.00201011 4.51512e-05
-22.1997 -0.00203499 4.59938e-05
-22.0639 -0.0020602 4.68503e-05
-21.9288 -0.00208574 4.77268e-05
-21.7945 -0.00211161 4.86181e-05
-21.6609 -0.00213783 4.95292e-05
-21.528 -0.0021644 5.04547e-05
-21.3958 -0.00219133 5.14013e-05
-21.2642 -0.00221862 5.23645e-05
-21.1332 -0.0022463 5.33502e-05
-21.0029 -0.00227435 5.43521e-05
-20.8732 -0.0023028 5.53769e-05
-20.7441 -0.00233165 5.64194e-05
-20.6156 -0.00236092 5.74874e-05
-20.4876 -0.00239062 5.85747e-05
-20.3602 -0.00242074 5.96873e-05
-20.2333 -0.00245131 6.08187e-05
-20.1069 -0.00248232 6.19764e-05
-19.9811 -0.0025138 6.3155e-05
-19.8557 -0.00254575 6.43623e-05
-19.7309 -0.00257817 6.5592e-05
-19.6065 -0.00261109 6.68509e-05
-19.4826 -0.00264451 6.81321e-05
-19.3592 -0.00267845 6.94438e-05
-19.2362 -0.00271293 7.07795e-05
-19.1137 -0.00274794 7.21463e-05
-18.9916 -0.00278351 7.35361e-05
-18.8699 -0.00281963 7.49563e-05
-18.7487 -0.00285632 7.63999e-05
-18.6278 -0.0028936 7.78776e-05
-18.5074 -0.00293147 7.93839e-05
-18.3873 -0.00296996 8.09287e-05
-18.2676 -0.00300908 8.25038e-05
-18.1483 -0.00304884 8.41194e-05
-18.0294 -0.00308928 8.57675e-05
-17.9108 -0.0031304 8.74581e-05
-17.7926 -0.00317223 8.91823e-05
-17.6748 -0.00321476 9.095e-05
-17.5572 -0.003258 9.27523e-05
-17.4401 -0.00330198 9.46022e-05
-17.3232 -0.00334671 9.6493e-05
-17.2067 -0.00339222 9.84394e-05
-17.0905 -0.00343853 0.000100432
-16.9746 -0.00348567 0.000102484
-16.859 -0.00353366 0.000104583
-16.7437 -0.00358252 0.000106743
-16.6288 -0.00363228 0.000108951
-16.5141 -0.00368295 0.000111221
-16.3997 -0.00373454 0.00011354
-16.2856 -0.00378708 0.000115925
-16.1717 -0.0038406 0.000118369
-16.0582 -0.00389512 0.000120891
-15.9449 -0.0039507 0.000123479
-15.8319 -0.00400736 0.000126148
-15.7191 -0.00406513 0.000128882
-15.6066 -0.00412404 0.0001317
-15.4943 -0.00418413 0.000134586
-15.3823 -0.0042454 0.000137556
-15.2705 -0.00430788 0.000140596
-15.159 -0.00437161 0.00014373
-15.0477 -0.00443664 0.000146949
-14.9367 -0.00450302 0.000150277
-14.8258 -0.00457081 0.000153702
-14.7152 -0.00464005 0.000157245
-14.6049 -0.00471076 0.000160885
-14.4947 -0.00478299 0.000164647
-14.3848 -0.00485675 0.000168512
-14.275 -0.00493208 0.000172507
-14.1655 -0.00500903 0.000176612
-14.0562 -0.00508765 0.000180856
-13.9471 -0.00516804 0.000185225
-13.8382 -0.00525026 0.00018975
-13.7294 -0.00533437 0.000194411
-13.6209 -0.00542041 0.000199239
-13.5126 -0.00550843 0.000204208
-13.4044 -0.00559845 0.000209349
-13.2965 -0.00569052 0.000214639
-13.1887 -0.00578472 0.000220114
-13.0811 -0.00588112 0.00022576
-12.9737 -0.00597983 0.000231619
-12.8664 -0.00608094 0.000237663
-12.7593 -0.00618454 0.000243932
-12.6524 -0.00629069 0.000250402
-12.5457 -0.00639944 0.000257105
-12.4391 -0.00651087 0.000264011
-12.3327 -0.00662504 0.000271172
-12.2265 -0.00674205 0.000278555
-12.1204 -0.00686199 0.000286209
-12.0144 -0.006985 0.000294119
-11.9086 -0.00711118 0.000302336
-11.803 -0.00724065 0.000310828
-11.6975 -0.00737354 0.000319646
-11.5922 -0.00750991 0.000328754
-11.487 -0.00764986 0.000338212
-11.3819 -0.00779355 0.000348009
-11.277 -0.00794111 0.000358212
-11.1722 -0.00809272 0.00036878
-11.0676 -0.00824857 0.000379794
-10.9631 -0.00840879 0.00039121
-10.8587 -0.00857349 0.000403085
-10.7545 -0.0087429 0.000415409
-10.6503 -0.00891719 0.000428313
-10.5463 -0.00909655 0.000441717
-10.4425 -0.00928125 0.000455687
-10.3387 -0.00947155 0.000470235
-10.2351 -0.00966756 0.000485442
-10.1316 -0.00986958 0.000501237
-10.0282 -0.0100779 0.000517823
-9.92496 -0.0102928 0.000535191
-9.82181 -0.0105145 0.000553349
-9.71877 -0.0107433 0.000572303
-9.61583 -0.0109796 0.000592233
-9.51301 -0.0112235 0.000613013
-9.4103 -0.0114756 0.000634852
-9.30769 -0.011736 0.000657753
-9.20518 -0.0120051 0.00068183
-9.10278 -0.0122834 0.00070696
-9.00048 -0.0125713 0.000733248
-8.89828 -0.012869 0.000760491
-8.79618 -0.013177 0.000788805
-8.69417 -0.0134958 0.000818117
-8.59226 -0.0138261 0.000848614
-8.49044 -0.0141684 0.000880204
-8.38872 -0.0145234 0.000913131
-8.28708 -0.0148917 0.00094739
-8.18554 -0.0152742 0.000983329
-8.08408 -0.0156716 0.0010209
-7.98271 -0.0160846 0.00106052
-7.88143 -0.016514 0.00110217
-7.78023 -0.0169605 0.00114622
-7.67911 -0.0174251 0.00119275
-7.57807 -0.0179091 0.00124226
-7.47712 -0.0184136 0.00129459
-7.37624 -0.0189393 0.00135011
-7.27544 -0.0194865 0.0014086
-7.17471 -0.0200565 0.00147048
-7.07406 -0.0206513 0.00153587
-6.97348 -0.0212727 0.00160517
-6.87298 -0.0219218 0.00167779
-6.77254 -0.0225991 0.00175429
-6.67218 -0.0233064 0.00183466
-6.57188 -0.0240463 0.00191985
-6.47166 -0.0248215 0.00201014
-6.37149 -0.0256339 0.00210628
-6.2714 -0.0264858 0.00220815
-6.17136 -0.0273801 0.00231741
-6.07139 -0.0283202 0.00243412
-5.97148 -0.0293094 0.00255926
-5.87163 -0.030351 0.00269331
-5.77184 -0.0314488 0.00283754
-5.67211 -0.0326077 0.00299167
-5.57243 -0.0338323 0.00315808
-5.47281 -0.0351284 0.00333697
-5.37325 -0.0365025 0.00353023
-5.27373 -0.0379611 0.0037392
-5.17427 -0.0395116 0.00396666
-5.07487 -0.0411632 0.00421375
-4.97551 -0.0429248 0.00448684
-4.8762 -0.0448079 0.0047884
-4.77694 -0.0468238 0.00512387
-4.67772 -0.0489844 0.0055014
-4.57855 -0.0513039 0.00593269
-4.47943 -0.0537976 0.0064226
-4.38035 -0.0564766 0.00698614
-4.28131 -0.0593548 0.00763536
-4.18232 -0.0624458 0.00838411
-4.08336 -0.0657583 0.00924388
-3.98445 -0.0692973 0.0102266
-3.88557 -0.0730777 0.011317
-3.78673 -0.077122 0.0124985
-3.68793 -0.0814825 0.0137495
-3.58916 -0.0862506 0.01507
-3.49043 -0.091525 0.0164855
-3.39173 -0.0973968 0.0180553
-3.29307 -0.10396 0.0198422
-3.19443 -0.111312 0.0219374
-3.09583 -0.119564 0.0244186
-2.99725 -0.128842 0.0274014
-2.89871 -0.139315 0.0310068
-2.80019 -0.151183 0.035425
-2.7017 -0.164691 0.0408689
-2.60323 -0.180123 0.0476639
-2.50479 -0.19785 0.0562095
-2.40638 -0.218308 0.067131
-2.30798 -0.242027 0.0812256
-2.20961 -0.269581 0.099697
-2.11126 -0.301685 0.124198
-2.01293 -0.338991 0.157333
-1.91462 -0.382022 0.202719
-1.81632 -0.430565 0.266047
-1.71804 -0.483072 0.356103
-1.61978 -0.532782 0.487442
-1.52154 -0.558927 0.681186
-1.42331 -0.504043 0.951495
-1.32509 -0.272841 1.24531
-1.22689 0.148323 1.38567
-1.12869 0.569168 1.25844
-1.03051 0.812798 0.983817
-0.932337 0.895011 0.716129
-0.834173 0.889285 0.508747
-0.736016 0.849712 0.361415
-0.637867 0.802275 0.258935
-0.539723 0.758306 0.186379
-0.441585 0.721426 0.133816
-0.343451 0.692914 0.0939305
-0.24532 0.672301 0.0623774
-0.147191 0.65891 0.0355851
-0.0490634 0.652227 0.0116318
0.0490634 0.652227 -0.0116318
0.147191 0.65891 -0.0355851
0.24532 0.672301 -0.0623774
0.343451 0.692914 -0.0939305
0.441585 0.721426 -0.133816
0.539723 0.758306 -0.186379
0.637867 0.802275 -0.258935
0.736016 0.849712 -0.361415
0.834173 0.889285 -0.508747
0.932337 0.895011 -0.716129
1.03051 0.812798 -0.983817
1.12869 0.569168 -1.25844
1.22689 0.148323 -1.38567
1.32509 -0.272841 -1.24531
1.42331 -0.504043 -0.951495
1.52154 -0.558927 -0.681186
1.61978 -0.532782 -0.487442
1.71804 -0.483072 -0.356103
1.81632 -0.430565 -0.266047
1.91462 -0.382022 -0.202719
2.01293 -0.338991 -0.157333
2.11126 -0.301685 -0.124198
2.20961 -0.269581 -0.099697
2.30798 -0.242027 -0.0812256
2.40638 -0.218308 -0.067131
2.50479 -0.19785 -0.0562095
2.60323 -0.180123 -0.0476639
2.7017 -0.164691 -0.0408689
2.80019 -0.151183 -0.035425
2.89871 -0.139315 -0.0310068
2.99725 -0.128842 -0.0274014
3.09583 -0.119564 -0.0244186
3.19443 -0.111312 -0.0219374
3.29307 -0.10396 -0.0198422
3.39173 -0.0973968 -0.0180553
3.49043 -0.091525 -0.0164855
3.58916 -0.0862506 -0.01507
3.68793 -0.0814825 -0.0137495
3.78673 -0.077122 -0.0124985
3.88557 -0.0730777 -0.011317
3.98445 -0.0692973 -0.0102266
4.08336 -0.0657583 -0.00924388
4.18232 -0.0624458 -0.00838411
4.28131 -0.0593548 -0.00763536
4.38035 -0.0564766 -0.00698614
4.47943 -0.0537976 -0.0064226
4.57855 -0.0513039 -0.00593269
4.67772 -0.0489844 -0.0055014
4.77694 -0.0468238 -0.00512387
4.8762 -0.0448079 -0.0047884
4.97551 -0.0429248 -0.00448684
5.07487 -0.0411632 -0.00421375
5.17427 -0.0395116 -0.00396666
5.27373 -0.0379611 -0.0037392
5.37325 -0.0365025 -0.00353023
5.47281 -0.0351284 -0.00333697
5.57243 -0.0338323 -0.00315808
5.67211 -0.0326077 -0.00299167
5.77184 -0.0314488 -0.00283754
5.87163 -0.030351 -0.00269331
5.97148 -0.0293094 -0.00255926
6.07139 -0.0283202 -0.00243412
6.17136 -0.0273801 -0.00231741
6.2714 -0.0264858 -0.00220815
6.37149 -0.0256339 -0.00210628
6.47166 -0.0248215 -0.00201014
6.57188 -0.0240463 -0.00191985
6.67218 -0.0233064 -0.00183466
6.77254 -0.0225991 -0.00175429
6.87298 -0.0219218 -0.00167779
6.97348 -0.0212727 -0.00160517
7.07406 -0.0206513 -0.00153587
7.17471 -0.0200565 -0.00147048
7.27544 -0.0194865 -0.0014086
7.37624 -0.0189393 -0.00135011
7.47712 -0.0184136 -0.00129459
7.57807 -0.0179091 -0.00124226
7.67911 -0.0174251 -0.00119275
7.78023 -0.0169605 -0.00114622
7.88143 -0.016514 -0.00110217
7.98271 -0.0160846 -0.00106052
8.08408 -0.0156716 -0.0010209
8.18554 -0.0152742 -0.000983329
8.28708 -0.0148917 -0.00094739
8.38872 -0.0145234 -0.000913131
8.49044 -0.0141684 -0.000880204
8.59226 -0.0138261 -0.000848614
8.69417 -0.0134958 -0.000818117
8.79618 -0.013177 -0.000788805
8.89828 -0.012869 -0.000760491
9.00048 -0.0125713 -0.000733248
9.10278 -0.0122834 -0.00070696
9.20518 -0.0120051 -0.00068183
9.30769 -0.011736 -0.000657753
9.4103 -0.0114756 -0.000634852
9.51301 -0.0112235 -0.000613013
9.61583 -0.0109796 -0.000592233
9.71877 -0.0107433 -0.000572303
9.82181 -0.0105145 -0.000553349
9.92496 -0.0102928 -0.000535191
10.0282 -0.0100779 -0.000517823
10.1316 -0.00986958 -0.000501237
10.2351 -0.00966756 -0.000485442
10.3387 -0.00947155 -0.000470235
10.4425 -0.00928125 -0.000455687
10.5463 -0.00909655 -0.000441717
10.6503 -0.00891719 -0.000428313
10.7545 -0.0087429 -0.000415409
10.8587 -0.00857349 -0.000403085
10.9631 -0.00840879 -0.00039121
11.0676 -0.00824857 -0.000379794
11.1722 -0.00809272 -0.00036878
11.277 -0.00794111 -0.000358212
11.3819 -0.00779355 -0.000348009
11.487 -0.00764986 -0.000338212
11.5922 -0.00750991 -0.000328754
11.6975 -0.00737354 -0.000319646
11.803 -0.00724065 -0.000310828
11.9086 -0.00711118 -0.000302336
12.0144 -0.006985 -0.000294119
12.1204 -0.00686199 -0.000286209
12.2265 -0.00674205 -0.000278555
12.3327 -0.00662504 -0.000271172
12.4391 -0.00651087 -0.000264011
12.5457 -0.00639944 -0.000257105
12.6524 -0.00629069 -0.000250402
12.7593 -0.00618454 -0.000243932
12.8664 -0.00608094 -0.000237663
12.9737 -0.00597983 -0.000231619
13.0811 -0.00588112 -0.00022576
13.1887 -0.00578472 -0.000220114
13.2965 -0.00569052 -0.000214639
13.4044 -0.00559845 -0.000209349
13.5126 -0.00550843 -0.000204208
13.6209 -0.00542041 -0.000199239
13.7294 -0.00533437 -0.000194411
13.8382 -0.00525026 -0.00018975
13.9471 -0.00516804 -0.000185225
14.0562 -0.00508765 -0.000180856
14.1655 -0.00500903 -0.000176612
14.275 -0.00493208 -0.000172507
14.3848 -0.00485675 -0.000168512
14.4947 -0.00478299 -0.000164647
14.6049 -0.00471076 -0.000160885
14.7152 -0.00464005 -0.000157245
14.8258 -0.00457081 -0.000153702
14.9367 -0.00450302 -0.000150277
15.0477 -0.00443664 -0.000146949
15.159 -0.00437161 -0.00014373
15.2705 -0.00430788 -0.000140596
15.3823 -0.0042454 -0.000137556
15.4943 -0.00418413 -0.000134586
15.6066 -0.00412404 -0.0001317
15.7191 -0.00406513 -0.000128882
15.8319 -0.00400736 -0.000126148
15.9449 -0.0039507 -0.000123479
16.0582 -0.00389512 -0.000120891
16.1717 -0.0038406 -0.000118369
16.2856 -0.00378708 -0.000115925
16.3997 -0.00373454 -0.00011354
16.5141 -0.00368295 -0.000111221
16.6288 -0.00363228 -0.000108951
16.7437 -0.00358252 -0.000106743
16.859 -0.00353366 -0.000104583
16.9746 -0.00348567 -0.000102484
17.0905 -0.00343853 -0.000100432
17.2067 -0.00339222 -9.84394e-05
17.3232 -0.00334671 -9.6493e-05
17.4401 -0.00330198 -9.46022e-05
17.5572 -0.003258 -9.27523e-05
17.6748 -0.00321476 -9.095e-05
17.7926 -0.00317223 -8.91823e-05
17.9108 -0.0031304 -8.74581e-05
18.0294 -0.00308928 -8.57675e-05
18.1483 -0.00304884 -8.41194e-05
18.2676 -0.00300908 -8.25038e-05
18.3873 -0.00296996 -8.09287e-05
18.5074 -0.00293147 -7.93839e-05
18.6278 -0.0028936 -7.78776e-05
18.7487 -0.00285632 -7.63999e-05
18.8699 -0.00281963 -7.49563e-05
18.9916 -0.00278351 -7.35361e-05
19.1137 -0.00274794 -7.21463e-05
19.2362 -0.00271293 -7.07795e-05
19.3592 -0.00267845 -6.94438e-05
19.4826 -0.00264451 -6.81321e-05
19.6065 -0.00261109 -6.68509e-05
19.7309 -0.00257817 -6.5592e-05
19.8557 -0.00254575 -6.43623e-05
19.9811 -0.0025138 -6.3155e-05
20.1069 -0.00248232 -6.19764e-05
20.2333 -0.00245131 -6.08187e-05
20.3602 -0.00242074 -5.96873e-05
20.4876 -0.00239062 -5.85747e-05
20.6156 -0.00236092 -5.74874e-05
20.7441 -0.00233165 -5.64194e-05
20.8732 -0.0023028 -5.53769e-05
21.0029 -0.00227435 -5.43521e-05
21.1332 -0.0022463 -5.33502e-05
21.2642 -0.00221862 -5.23645e-05
21.3958 -0.00219133 -5.14013e-05
21.528 -0.0021644 -5.04547e-05
21.6609 -0.00213783 -4.95292e-05
21.7945 -0.00211161 -4.86181e-05
21.9288 -0.00208574 -4.77268e-05
22.0639 -0.0020602 -4.68503e-05
22.1997 -0.00203499 -4.59938e-05
22.3363 -0.00201011 -4.51512e-05
22.4736 -0.00198554 -4.43262e-05
22.6118 -0.00196128 -4.3513e-05
22.7509 -0.00193731 -4.27173e-05
22.8908 -0.00191363 -4.19338e-05
23.0316 -0.00189023 -4.11671e-05
23.1733 -0.00186711 -4.04115e-05
23.316 -0.00184427 -3.9671e-05
23.4597 -0.00182168 -3.89414e-05
23.6044 -0.00179935 -3.8227e-05
23.7502 -0.00177726 -3.75229e-05
23.8971 -0.00175542 -3.68321e-05
24.0451 -0.00173382 -3.61505e-05
24.1944 -0.00171244 -3.5482e-05
24.3448 -0.00169129 -3.48232e-05
24.4966 -0.00167035 -3.41772e-05
24.6496 -0.00164961 -3.35395e-05
24.8041 -0.00162908 -3.29134e-05
24.9601 -0.00160874 -3.22952e-05
25.1175 -0.00158858 -3.16884e-05
25.2766 -0.0015686 -3.10886e-05
25.4373 -0.00154879 -3.04995e-05
25.5998 -0.00152915 -2.99167e-05
25.7641 -0.00150965 -2.93444e-05
25.9304 -0.00149031 -2.87781e-05
26.0988 -0.0014711 -2.82217e-05
26.2693 -0.00145202 -2.76704e-05
26.4421 -0.00143306 -2.71283e-05
26.6174 -0.00141421 -2.65911e-05
26.7954 -0.00139545 -2.60625e-05
26.9761 -0.00137678 -2.55382e-05
27.1598 -0.00135818 -2.50212e-05
27.3468 -0.00133963 -2.45078e-05
27.5373 -0.00132112 -2.40004e-05
27.7317 -0.00130264 -2.34959e-05
27.9302 -0.00128415 -2.29962e-05
28.1333 -0.00126564 -2.24983e-05
28.3415 -0.00124709 -2.20051e-05
28.5554 -0.00122845 -2.15116e-05
28.7758 -0.00120969 -2.10219e-05
29.0035 -0.00119074 -2.05286e-05
29.2396 -0.00117156 -2.00364e-05
29.4858 -0.00115205 -1.95379e-05
29.7441 -0.0011321 -1.90325e-05
30.0173 -0.00111156 -1.8519e-05
30.3101 -0.00109017 -1.79895e-05
30.6297 -0.00106751 -1.74267e-05
30.9905 -0.00104275 -1.68296e-05
31.4301 -0.00101373 -1.61421e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1Classic/GRpOneLoop.txt <==
-31.4301 -0.00101417 -1.61678e-05
-30.9905 -0.0010432 -1.68675e-05
-30.6297 -0.00106798 -1.74724e-05
-30.3101 -0.00109066 -1.80325e-05
-30.0173 -0.00111208 -1.85668e-05
-29.7441 -0.00113265 -1.90848e-05
-29.4858 -0.00115262 -1.95922e-05
-29.2396 -0.00117216 -2.00928e-05
-29.0035 -0.00119136 -2.05892e-05
-28.7758 -0.00121033 -2.10833e-05
-28.5554 -0.00122913 -2.15767e-05
-28.3415 -0.00124779 -2.20706e-05
-28.1333 -0.00126637 -2.25659e-05
-27.9302 -0.0012849 -2.30635e-05
-27.7317 -0.00130341 -2.3564e-05
-27.5373 -0.00132191 -2.40682e-05
-27.3468 -0.00134044 -2.45765e-05
-27.1598 -0.00135901 -2.50894e-05
-26.9761 -0.00137763 -2.56074e-05
-26.7954 -0.00139633 -2.6131e-05
-26.6174 -0.0014151 -2.66605e-05
-26.4421 -0.00143398 -2.71962e-05
-26.2693 -0.00145296 -2.77386e-05
-26.0988 -0.00147206 -2.8288e-05
-25.9304 -0.00149129 -2.88447e-05
-25.7641 -0.00151066 -2.94091e-05
-25.5998 -0.00153017 -2.99814e-05
-25.4373 -0.00154984 -3.0562e-05
-25.2766 -0.00156967 -3.11511e-05
-25.1175 -0.00158967 -3.17491e-05
-24.9601 -0.00160985 -3.23563e-05
-24.8041 -0.00163021 -3.29731e-05
-24.6496 -0.00165077 -3.35996e-05
-24.4966 -0.00167153 -3.42362e-05
-24.3448 -0.0016925 -3.48832e-05
-24.1944 -0.00171368 -3.5541e-05
-24.0451 -0.00173508 -3.62098e-05
-23.8971 -0.00175671 -3.689e-05
-23.7502 -0.00177858 -3.75819e-05
-23.6044 -0.00180069 -3.82858e-05
-23.4597 -0.00182305 -3.90021e-05
-23.316 -0.00184567 -3.97312e-05
-23.1733 -0.00186854 -4.04733e-05
-23.0316 -0.00189169 -4.12288e-05
-22.8908 -0.00191512 -4.19982e-05
-22.7509 -0.00193883 -4.27817e-05
-22.6118 -0.00196283 -4.35798e-05
-22.4736 -0.00198713 -4.43929e-05
-22.3363 -0.00201174 -4.52213e-05
-22.1997 -0.00203666 -4.60656e-05
-22.0639 -0.0020619 -4.6926e-05
-21.9288 -0.00208747 -4.78031e-05
-21.7945 -0.00211338 -4.86972e-05
-21.6609 -0.00213964 -4.9609e-05
-21.528 -0.00216624 -5.05387e-05
-21.3958 -0.00219321 -5.1487e-05
-21.2642 -0.00222055 -5.24543e-05
-21.1332 -0.00224826 -5.34412e-05
-21.0029 -0.00227637 -5.44481e-05
-20.8732 -0.00230487 -5.54756e-05
-20.7441 -0.00233377 -5.65243e-05
-20.6156 -0.00236309 -5.75948e-05
-20.4876 -0.00239283 -5.86876e-05
-20.3602 -0.00242301 -5.98034e-05
-20.2333 -0.00245363 -6.09429e-05
-20.1069 -0.00248471 -6.21065e-05
-19.9811 -0.00251625 -6.32951e-05
-19.8557 -0.00254826 -6.45094e-05
-19.7309 -0.00258077 -6.575e-05
-19.6065 -0.00261376 -6.70177e-05
-19.4826 -0.00264727 -6.83132e-05
-19.3592 -0.0026813 -6.96374e-05
-19.2362 -0.00271587 -7.09911e-05
-19.1137 -0.00275098 -7.23751e-05
-18.9916 -0.00278664 -7.37902e-05
-18.8699 -0.00282288 -7.52375e-05
-18.7487 -0.00285971 -7.67178e-05
-18.6278 -0.00289713 -7.8232e-05
-18.5074 -0.00293517 -7.97813e-05
-18.3873 -0.00297383 -8.13665e-05
-18.2676 -0.00301314 -8.29888e-05
-18.1483 -0.00305311 -8.46493e-05
-18.0294 -0.00309374 -8.63492e-05
-17.9108 -0.00313508 -8.80895e-05
-17.7926 -0.00317711 -8.98716e-05
-17.6748 -0.00321988 -9.16967e-05
-17.5572 -0.00326338 -9.35661e-05
-17.4401 -0.00330765 -9.54812e-05
-17.3232 -0.00335269 -9.74433e-05
-17.2067 -0.00339853 -9.94541e-05
-17.0905 -0.0034452 -0.000101515
-16.9746 -0.0034927 -0.000103627
-16.859 -0.00354106 -0.000105793
-16.7437 -0.00359031 -0.000108014
-16.6288 -0.00364046 -0.000110291
-16.5141 -0.00369154 -0.000112628
-16.3997 -0.00374358 -0.000115024
-16.2856 -0.00379659 -0.000117483
-16.1717 -0.0038506 -0.000120007
-16.0582 -0.00390565 -0.000122597
-15.9449 -0.00396175 -0.000125256
-15.8319 -0.00401893 -0.000127986
-15.7191 -0.00407723 -0.00013079
-15.6066 -0.00413668 -0.00013367
-15.4943 -0.0041973 -0.000136629
-15.3823 -0.00425912 -0.000139669
-15.2705 -0.00432219 -0.000142793
-15.159 -0.00438653 -0.000146004
-15.0477 -0.00445218 -0.000149305
-14.9367 -0.00451918 -0.0001527
-14.8258 -0.00458756 -0.000156191
-14.7152 -0.00465737 -0.000159783
-14.6049 -0.00472865 -0.000163478
-14.4947 -0.00480143 -0.000167281
-14.3848 -0.00487576 -0.000171195
-14.275 -0.00495168 -0.000175225
-14.1655 -0.00502925 -0.000179375
-14.0562 -0.00510852 -0.000183649
-13.9471 -0.00518952 -0.000188052
-13.8382 -0.00527232 -0.000192589
-13.7294 -0.00535697 -0.000197265
-13.6209 -0.00544352 -0.000202085
-13.5126 -0.00553204 -0.000207056
-13.4044 -0.00562258 -0.000212182
-13.2965 -0.00571521 -0.00021747
-13.1887 -0.00581 -0.000222927
-13.0811 -0.005907 -0.000228559
-12.9737 -0.0060063 -0.000234373
-12.8664 -0.00610797 -0.000240378
-12.7593 -0.00621208 -0.000246579
-12.6524 -0.00631871 -0.000252987
-12.5457 -0.00642796 -0.000259608
-12.4391 -0.00653989 -0.000266453
-12.3327 -0.00665461 -0.000273531
-12.2265 -0.00677221 -0.000280852
-12.1204 -0.00689278 -0.000288426
-12.0144 -0.00701643 -0.000296264
-11.9086 -0.00714327 -0.000304379
-11.803 -0.00727341 -0.000312782
-11.6975 -0.00740696 -0.000321485
-11.5922 -0.00754405 -0.000330504
-11.487 -0.0076848 -0.000339852
-11.3819 -0.00782935 -0.000349544
-11.277 -0.00797783 -0.000359596
-11.1722 -0.00813039 -0.000370025
-11.0676 -0.00828719 -0.00038085
-10.9631 -0.00844838 -0.000392088
-10.8587 -0.00861413 -0.000403761
-10.7545 -0.00878462 -0.000415888
-10.6503 -0.00896003 -0.000428493
-10.5463 -0.00914054 -0.0004416
-10.4425 -0.00932638 -0.000455233
-10.3387 -0.00951774 -0.000469419
-10.2351 -0.00971485 -0.000484187
-10.1316 -0.00991795 -0.000499566
-10.0282 -0.0101273 -0.00051559
-9.92496 -0.0103431 -0.000532292
-9.82181 -0.0105657 -0.000549708
-9.71877 -0.0107953 -0.000567877
-9.61583 -0.0110324 -0.000586841
-9.51301 -0.011277 -0.000606643
-9.4103 -0.0115297 -0.000627331
-9.30769 -0.0117908 -0.000648955
-9.20518 -0.0120607 -0.000671568
-9.10278 -0.0123397 -0.000695227
-9.00048 -0.0126282 -0.000719996
-8.89828 -0.0129268 -0.000745938
-8.79618 -0.0132359 -0.000773126
-8.69417 -0.013556 -0.000801635
-8.59226 -0.0138876 -0.000831547
-8.49044 -0.0142313 -0.000862949
-8.38872 -0.0145878 -0.000895937
-8.28708 -0.0149575 -0.000930612
-8.18554 -0.0153413 -0.000967084
-8.08408 -0.0157398 -0.00100547
-7.98271 -0.0161539 -0.0010459
-7.88143 -0.0165843 -0.00108852
-7.78023 -0.0170319 -0.00113347
-7.67911 -0.0174977 -0.00118091
-7.57807 -0.0179827 -0.00123103
-7.47712 -0.0184879 -0.00128402
-7.37624 -0.0190146 -0.00134008
-7.27544 -0.0195639 -0.00139944
-7.17471 -0.0201372 -0.00146236
-7.07406 -0.0207359 -0.00152911
-6.97348 -0.0213616 -0.00159998
-6.87298 -0.0220159 -0.00167531
-6.77254 -0.0227006 -0.00175544
-6.67218 -0.0234177 -0.00184079
-6.57188 -0.0241693 -0.00193177
-6.47166 -0.0249577 -0.00202887
-6.37149 -0.0257853 -0.00213263
-6.2714 -0.0266547 -0.00224362
-6.17136 -0.027569 -0.0023625
-6.07139 -0.0285314 -0.00248999
-5.97148 -0.0295452 -0.00262691
-5.87163 -0.0306143 -0.00277414
-5.77184 -0.0317428 -0.00293269
-5.67211 -0.0329354 -0.00310369
-5.57243 -0.034197 -0.00328842
-5.47281 -0.0355331 -0.00348829
-5.37325 -0.03695 -0.00370493
-5.27373 -0.0384543 -0.00394016
-5.17427 -0.0400535 -0.00419606
-5.07487 -0.041756 -0.00447499
-4.97551 -0.0435711 -0.00477968
-4.8762 -0.045509 -0.00511321
-4.77694 -0.0475814 -0.00547918
-4.67772 -0.0498014 -0.00588171
-4.57855 -0.0521836 -0.0063256
-4.47943 -0.0547447 -0.00681645
-4.38035 -0.0575034 -0.0073608
-4.28131 -0.0604813 -0.00796634
-4.18232 -0.0637027 -0.00864218
-4.08336 -0.0671958 -0.00939913
-3.98445 -0.070993 -0.0102501
-3.88557 -0.0751315 -0.0112107
-3.78673 -0.079655 -0.0122997
-3.68793 -0.0846143 -0.0135401
-3.58916 -0.090069 -0.01496
-3.49043 -0.0960897 -0.0165946
-3.39173 -0.10276 -0.0184874
-3.29307 -0.110181 -0.0206938
-3.19443 -0.118473 -0.0232842
-3.09583 -0.127783 -0.0263498
-2.99725 -0.13829 -0.0300096
-2.89871 -0.150216 -0.0344219
-2.80019 -0.163837 -0.0398
-2.7017 -0.179498 -0.0464368
-2.60323 -0.197637 -0.054742
-2.50479 -0.218809 -0.0653021
-2.40638 -0.243726 -0.078977
-2.30798 -0.273293 -0.0970626
-2.20961 -0.308642 -0.121573
-2.11126 -0.351111 -0.155742
-2.01293 -0.402027 -0.204945
-1.91462 -0.461846 -0.278384
-1.81632 -0.527236 -0.392
-1.71804 -0.581969 -0.571916
-1.61978 -0.572359 -0.848767
-1.52154 -0.373943 -1.19771
-1.42331 0.101645 -1.39779
-1.32509 0.593032 -1.22139
-1.22689 0.813112 -0.871555
-1.12869 0.833382 -0.585254
-1.03051 0.783077 -0.397284
-0.932337 0.720381 -0.277926
-0.834173 0.663299 -0.200225
-0.736016 0.615757 -0.147544
-0.637867 0.577511 -0.110247
-0.539723 0.547338 -0.08269
-0.441585 0.523984 -0.0614545
-0.343451 0.50642 -0.044379
-0.24532 0.493868 -0.030028
-0.147191 0.485784 -0.0173898
-0.0490634 0.481826 -0.00569598
0.0490634 0.481826 0.00569598
0.147191 0.485784 0.0173898
0.24532 0.493868 0.030028
0.343451 0.50642 0.044379
0.441585 0.523984 0.0614545
0.539723 0.547338 0.08269
0.637867 0.577511 0.110247
0.736016 0.615757 0.147544
0.834173 0.663299 0.200225
0.932337 0.720381 0.277926
1.03051 0.783077 0.397284
1.12869 0.833382 0.585254
1.22689 0.813112 0.871555
1.32509 0.593032 1.22139
1.42331 0.101645 1.39779
1.52154 -0.373943 1.19771
1.61978 -0.572359 0.848767
1.71804 -0.581969 0.571916
1.81632 -0.527236 0.392
1.91462 -0.461846 0.278384
2.01293 -0.402027 0.204945
2.11126 -0.351111 0.155742
2.20961 -0.308642 0.121573
2.30798 -0.273293 0.0970626
2.40638 -0.243726 0.078977
2.50479 -0.218809 0.0653021
2.60323 -0.197637 0.054742
2.7017 -0.179498 0.0464368
2.80019 -0.163837 0.0398
2.89871 -0.150216 0.0344219
2.99725 -0.13829 0.0300096
3.09583 -0.127783 0.0263498
3.19443 -0.118473 0.0232842
3.29307 -0.110181 0.0206938
3.39173 -0.10276 0.0184874
3.49043 -0.0960897 0.0165946
3.58916 -0.090069 0.01496
3.68793 -0.0846143 0.0135401
3.78673 -0.079655 0.0122997
3.88557 -0.0751315 0.0112107
3.98445 -0.070993 0.0102501
4.08336 -0.0671958 0.00939913
4.18232 -0.0637027 0.00864218
4.28131 -0.0604813 0.00796634
4.38035 -0.0575034 0.0073608
4.47943 -0.0547447 0.00681645
4.57855 -0.0521836 0.0063256
4.67772 -0.0498014 0.00588171
4.77694 -0.0475814 0.00547918
4.8762 -0.045509 0.00511321
4.97551 -0.0435711 0.00477968
5.07487 -0.041756 0.00447499
5.17427 -0.0400535 0.00419606
5.27373 -0.0384543 0.00394016
5.37325 -0.03695 0.00370493
5.47281 -0.0355331 0.00348829
5.57243 -0.034197 0.00328842
5.67211 -0.0329354 0.00310369
5.77184 -0.0317428 0.00293269
5.87163 -0.0306143 0.00277414
5.97148 -0.0295452 0.00262691
6.07139 -0.0285314 0.00248999
6.17136 -0.027569 0.0023625
6.2714 -0.0266547 0.00224362
6.37149 -0.0257853 0.00213263
6.47166 -0.0249577 0.00202887
6.57188 -0.0241693 0.00193177
6.67218 -0.0234177 0.00184079
6.77254 -0.0227006 0.00175544
6.87298 -0.0220159 0.00167531
6.97348 -0.0213616 0.00159998
7.07406 -0.0207359 0.00152911
7.17471 -0.0201372 0.00146236
7.27544 -0.0195639 0.00139944
7.37624 -0.0190146 0.00134008
7.47712 -0.0184879 0.00128402
7.57807 -0.0179827 0.00123103
7.67911 -0.0174977 0.00118091
7.78023 -0.0170319 0.00113347
7.88143 -0.0165843 0.00108852
7.98271 -0.0161539 0.0010459
8.08408 -0.0157398 0.00100547
8.18554 -0.0153413 0.000967084
8.28708 -0.0149575 0.000930612
8.38872 -0.0145878 0.000895937
8.49044 -0.0142313 0.000862949
8.59226 -0.0138876 0.000831547
8.69417 -0.013556 0.000801635
8.79618 -0.0132359 0.000773126
8.89828 -0.0129268 0.000745938
9.00048 -0.0126282 0.000719996
9.10278 -0.0123397 0.000695227
9.20518 -0.0120607 0.000671568
9.30769 -0.0117908 0.000648955
9.4103 -0.0115297 0.000627331
9.51301 -0.011277 0.000606643
9.61583 -0.0110324 0.000586841
9.71877 -0.0107953 0.000567877
9.82181 -0.0105657 0.000549708
9.92496 -0.0103431 0.000532292
10.0282 -0.0101273 0.00051559
10.1316 -0.00991795 0.000499566
10.2351 -0.00971485 0.000484187
10.3387 -0.00951774 0.000469419
10.4425 -0.00932638 0.000455233
10.5463 -0.00914054 0.0004416
10.6503 -0.00896003 0.000428493
10.7545 -0.00878462 0.000415888
10.8587 -0.00861413 0.000403761
10.9631 -0.00844838 0.000392088
11.0676 -0.00828719 0.00038085
11.1722 -0.00813039 0.000370025
11.277 -0.00797783 0.000359596
11.3819 -0.00782935 0.000349544
11.487 -0.0076848 0.000339852
11.5922 -0.00754405 0.000330504
11.6975 -0.00740696 0.000321485
11.803 -0.00727341 0.000312782
11.9086 -0.00714327 0.000304379
12.0144 -0.00701643 0.000296264
12.1204 -0.00689278 0.000288426
12.2265 -0.00677221 0.000280852
12.3327 -0.00665461 0.000273531
12.4391 -0.00653989 0.000266453
12.5457 -0.00642796 0.000259608
12.6524 -0.00631871 0.000252987
12.7593 -0.00621208 0.000246579
12.8664 -0.00610797 0.000240378
12.9737 -0.0060063 0.000234373
13.0811 -0.005907 0.000228559
13.1887 -0.00581 0.000222927
13.2965 -0.00571521 0.00021747
13.4044 -0.00562258 0.000212182
13.5126 -0.00553204 0.000207056
13.6209 -0.00544352 0.000202085
13.7294 -0.00535697 0.000197265
13.8382 -0.00527232 0.000192589
13.9471 -0.00518952 0.000188052
14.0562 -0.00510852 0.000183649
14.1655 -0.00502925 0.000179375
14.275 -0.00495168 0.000175225
14.3848 -0.00487576 0.000171195
14.4947 -0.00480143 0.000167281
14.6049 -0.00472865 0.000163478
14.7152 -0.00465737 0.000159783
14.8258 -0.00458756 0.000156191
14.9367 -0.00451918 0.0001527
15.0477 -0.00445218 0.000149305
15.159 -0.00438653 0.000146004
15.2705 -0.00432219 0.000142793
15.3823 -0.00425912 0.000139669
15.4943 -0.0041973 0.000136629
15.6066 -0.00413668 0.00013367
15.7191 -0.00407723 0.00013079
15.8319 -0.00401893 0.000127986
15.9449 -0.00396175 0.000125256
16.0582 -0.00390565 0.000122597
16.1717 -0.0038506 0.000120007
16.2856 -0.00379659 0.000117483
16.3997 -0.00374358 0.000115024
16.5141 -0.00369154 0.000112628
16.6288 -0.00364046 0.000110291
16.7437 -0.00359031 0.000108014
16.859 -0.00354106 0.000105793
16.9746 -0.0034927 0.000103627
17.0905 -0.0034452 0.000101515
17.2067 -0.00339853 9.94541e-05
17.3232 -0.00335269 9.74433e-05
17.4401 -0.00330765 9.54812e-05
17.5572 -0.00326338 9.35661e-05
17.6748 -0.00321988 9.16967e-05
17.7926 -0.00317711 8.98716e-05
17.9108 -0.00313508 8.80895e-05
18.0294 -0.00309374 8.63492e-05
18.1483 -0.00305311 8.46493e-05
18.2676 -0.00301314 8.29888e-05
18.3873 -0.00297383 8.13665e-05
18.5074 -0.00293517 7.97813e-05
18.6278 -0.00289713 7.8232e-05
18.7487 -0.00285971 7.67178e-05
18.8699 -0.00282288 7.52375e-05
18.9916 -0.00278664 7.37902e-05
19.1137 -0.00275098 7.23751e-05
19.2362 -0.00271587 7.09911e-05
19.3592 -0.0026813 6.96374e-05
19.4826 -0.00264727 6.83132e-05
19.6065 -0.00261376 6.70177e-05
19.7309 -0.00258077 6.575e-05
19.8557 -0.00254826 6.45094e-05
19.9811 -0.00251625 6.32951e-05
20.1069 -0.00248471 6.21065e-05
20.2333 -0.00245363 6.09429e-05
20.3602 -0.00242301 5.98034e-05
20.4876 -0.00239283 5.86876e-05
20.6156 -0.00236309 5.75948e-05
20.7441 -0.00233377 5.65243e-05
20.8732 -0.00230487 5.54756e-05
21.0029 -0.00227637 5.44481e-05
21.1332 -0.00224826 5.34412e-05
21.2642 -0.00222055 5.24543e-05
21.3958 -0.00219321 5.1487e-05
21.528 -0.00216624 5.05387e-05
21.6609 -0.00213964 4.9609e-05
21.7945 -0.00211338 4.86972e-05
21.9288 -0.00208747 4.78031e-05
22.0639 -0.0020619 4.6926e-05
22.1997 -0.00203666 4.60656e-05
22.3363 -0.00201174 4.52213e-05
22.4736 -0.00198713 4.43929e-05
22.6118 -0.00196283 4.35798e-05
22.7509 -0.00193883 4.27817e-05
22.8908 -0.00191512 4.19982e-05
23.0316 -0.00189169 4.12288e-05
23.1733 -0.00186854 4.04733e-05
23.316 -0.00184567 3.97312e-05
23.4597 -0.00182305 3.90021e-05
23.6044 -0.00180069 3.82858e-05
23.7502 -0.00177858 3.75819e-05
23.8971 -0.00175671 3.689e-05
24.0451 -0.00173508 3.62098e-05
24.1944 -0.00171368 3.5541e-05
24.3448 -0.0016925 3.48832e-05
24.4966 -0.00167153 3.42362e-05
24.6496 -0.00165077 3.35996e-05
24.8041 -0.00163021 3.29731e-05
24.9601 -0.00160985 3.23563e-05
25.1175 -0.00158967 3.17491e-05
25.2766 -0.00156967 3.11511e-05
25.4373 -0.00154984 3.0562e-05
25.5998 -0.00153017 2.99814e-05
25.7641 -0.00151066 2.94091e-05
25.9304 -0.00149129 2.88447e-05
26.0988 -0.00147206 2.8288e-05
26.2693 -0.00145296 2.77386e-05
26.4421 -0.00143398 2.71962e-05
26.6174 -0.0014151 2.66605e-05
26.7954 -0.00139633 2.6131e-05
26.9761 -0.00137763 2.56074e-05
27.1598 -0.00135901 2.50894e-05
27.3468 -0.00134044 2.45765e-05
27.5373 -0.00132191 2.40682e-05
27.7317 -0.00130341 2.3564e-05
27.9302 -0.0012849 2.30635e-05
28.1333 -0.00126637 2.25659e-05
28.3415 -0.00124779 2.20706e-05
28.5554 -0.00122913 2.15767e-05
28.7758 -0.00121033 2.10833e-05
29.0035 -0.00119136 2.05892e-05
29.2396 -0.00117216 2.00928e-05
29.4858 -0.00115262 1.95922e-05
29.7441 -0.00113265 1.90848e-05
30.0173 -0.00111208 1.85668e-05
30.3101 -0.00109066 1.80325e-05
30.6297 -0.00106798 1.74724e-05
30.9905 -0.0010432 1.68675e-05
31.4301 -0.00101417 1.61678e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1Classic/GRpTwoLoop.txt <==
-31.4301 -0.00101307 -1.61329e-05
-30.9905 -0.00104203 -1.68298e-05
-30.6297 -0.00106675 -1.74324e-05
-30.3101 -0.00108938 -1.79902e-05
-30.0173 -0.00111075 -1.85224e-05
-29.7441 -0.00113127 -1.90382e-05
-29.4858 -0.0011512 -1.95437e-05
-29.2396 -0.00117068 -2.00421e-05
-29.0035 -0.00118984 -2.05365e-05
-28.7758 -0.00120876 -2.10285e-05
-28.5554 -0.0012275 -2.15198e-05
-28.3415 -0.00124612 -2.20114e-05
-28.1333 -0.00126465 -2.25046e-05
-27.9302 -0.00128313 -2.29998e-05
-27.7317 -0.00130158 -2.34982e-05
-27.5373 -0.00132004 -2.39999e-05
-27.3468 -0.00133851 -2.45059e-05
-27.1598 -0.00135703 -2.50162e-05
-26.9761 -0.0013756 -2.55318e-05
-26.7954 -0.00139423 -2.60527e-05
-26.6174 -0.00141296 -2.65797e-05
-26.4421 -0.00143177 -2.71126e-05
-26.2693 -0.0014507 -2.76523e-05
-26.0988 -0.00146974 -2.81988e-05
-25.9304 -0.0014889 -2.87526e-05
-25.7641 -0.00150821 -2.93139e-05
-25.5998 -0.00152766 -2.98832e-05
-25.4373 -0.00154726 -3.04605e-05
-25.2766 -0.00156702 -3.10465e-05
-25.1175 -0.00158696 -3.1641e-05
-24.9601 -0.00160707 -3.22449e-05
-24.8041 -0.00162736 -3.28579e-05
-24.6496 -0.00164785 -3.34809e-05
-24.4966 -0.00166853 -3.41137e-05
-24.3448 -0.00168942 -3.47569e-05
-24.1944 -0.00171053 -3.54106e-05
-24.0451 -0.00173185 -3.60755e-05
-23.8971 -0.0017534 -3.67513e-05
-23.7502 -0.00177519 -3.7439e-05
-23.6044 -0.00179721 -3.81383e-05
-23.4597 -0.00181949 -3.88502e-05
-23.316 -0.00184201 -3.95743e-05
-23.1733 -0.0018648 -4.03117e-05
-23.0316 -0.00188786 -4.10621e-05
-22.8908 -0.00191119 -4.18264e-05
-22.7509 -0.0019348 -4.26044e-05
-22.6118 -0.0019587 -4.33971e-05
-22.4736 -0.0019829 -4.42044e-05
-22.3363 -0.0020074 -4.50271e-05
-22.1997 -0.00203222 -4.58651e-05
-22.0639 -0.00205735 -4.67194e-05
-21.9288 -0.00208281 -4.75899e-05
-21.7945 -0.0021086 -4.84776e-05
-21.6609 -0.00213473 -4.93823e-05
-21.528 -0.00216122 -5.03052e-05
-21.3958 -0.00218806 -5.1246e-05
-21.2642 -0.00221527 -5.22059e-05
-21.1332 -0.00224285 -5.31848e-05
-21.0029 -0.00227082 -5.41838e-05
-20.8732 -0.00229918 -5.52029e-05
-20.7441 -0.00232794 -5.62431e-05
-20.6156 -0.00235712 -5.73046e-05
-20.4876 -0.00238671 -5.83884e-05
-20.3602 -0.00241673 -5.94945e-05
-20.2333 -0.00244719 -6.06243e-05
-20.1069 -0.0024781 -6.17777e-05
-19.9811 -0.00250948 -6.29559e-05
-19.8557 -0.00254132 -6.41592e-05
-19.7309 -0.00257364 -6.53887e-05
-19.6065 -0.00260646 -6.66446e-05
-19.4826 -0.00263978 -6.79283e-05
-19.3592 -0.00267362 -6.92399e-05
-19.2362 -0.00270799 -7.05809e-05
-19.1137 -0.00274289 -7.19514e-05
-18.9916 -0.00277835 -7.33529e-05
-18.8699 -0.00281437 -7.47857e-05
-18.7487 -0.00285097 -7.62514e-05
-18.6278 -0.00288817 -7.77501e-05
-18.5074 -0.00292597 -7.92836e-05
-18.3873 -0.00296439 -8.08522e-05
-18.2676 -0.00300345 -8.24577e-05
-18.1483 -0.00304316 -8.41003e-05
-18.0294 -0.00308353 -8.5782e-05
-17.9108 -0.00312459 -8.7503e-05
-17.7926 -0.00316634 -8.92656e-05
-17.6748 -0.00320882 -9.10699e-05
-17.5572 -0.00325202 -9.29183e-05
-17.4401 -0.00329598 -9.48111e-05
-17.3232 -0.00334071 -9.67506e-05
-17.2067 -0.00338622 -9.87373e-05
-17.0905 -0.00343255 -0.000100774
-16.9746 -0.0034797 -0.00010286
-16.859 -0.00352771 -0.000105
-16.7437 -0.00357658 -0.000107192
-16.6288 -0.00362635 -0.000109441
-16.5141 -0.00367703 -0.000111747
-16.3997 -0.00372866 -0.000114113
-16.2856 -0.00378125 -0.000116539
-16.1717 -0.00383482 -0.00011903
-16.0582 -0.00388942 -0.000121584
-15.9449 -0.00394505 -0.000124207
-15.8319 -0.00400176 -0.000126899
-15.7191 -0.00405956 -0.000129664
-15.6066 -0.00411849 -0.000132502
-15.4943 -0.00417857 -0.000135418
-15.3823 -0.00423985 -0.000138413
-15.2705 -0.00430234 -0.000141491
-15.159 -0.00436609 -0.000144653
-15.0477 -0.00443113 -0.000147904
-14.9367 -0.0044975 -0.000151246
-14.8258 -0.00456523 -0.000154682
-14.7152 -0.00463436 -0.000158216
-14.6049 -0.00470492 -0.000161851
-14.4947 -0.00477697 -0.000165591
-14.3848 -0.00485055 -0.00016944
-14.275 -0.00492569 -0.000173401
-14.1655 -0.00500245 -0.000177479
-14.0562 -0.00508087 -0.000181678
-13.9471 -0.005161 -0.000186003
-13.8382 -0.00524289 -0.000190458
-13.7294 -0.00532659 -0.000195049
-13.6209 -0.00541217 -0.000199779
-13.5126 -0.00549967 -0.000204656
-13.4044 -0.00558915 -0.000209683
-13.2965 -0.00568068 -0.000214869
-13.1887 -0.00577433 -0.000220217
-13.0811 -0.00587015 -0.000225736
-12.9737 -0.00596821 -0.000231431
-12.8664 -0.00606859 -0.000237311
-12.7593 -0.00617136 -0.000243381
-12.6524 -0.0062766 -0.000249652
-12.5457 -0.00638439 -0.000256129
-12.4391 -0.00649481 -0.000262823
-12.3327 -0.00660796 -0.000269741
-12.2265 -0.00672391 -0.000276895
-12.1204 -0.00684277 -0.000284292
-12.0144 -0.00696464 -0.000291946
-11.9086 -0.00708962 -0.000299864
-11.803 -0.00721781 -0.000308063
-11.6975 -0.00734932 -0.000316549
-11.5922 -0.00748429 -0.00032534
-11.487 -0.00762282 -0.000334446
-11.3819 -0.00776505 -0.000343885
-11.277 -0.00791111 -0.000353668
-11.1722 -0.00806113 -0.000363816
-11.0676 -0.00821527 -0.000374341
-10.9631 -0.00837368 -0.000385265
-10.8587 -0.00853652 -0.000396602
-10.7545 -0.00870396 -0.000408377
-10.6503 -0.00887617 -0.000420607
-10.5463 -0.00905333 -0.000433319
-10.4425 -0.00923564 -0.000446531
-10.3387 -0.00942331 -0.000460275
-10.2351 -0.00961654 -0.000474569
-10.1316 -0.00981557 -0.00048945
-10.0282 -0.0100206 -0.000504941
-9.92496 -0.0102319 -0.000521081
-9.82181 -0.0104498 -0.000537895
-9.71877 -0.0106744 -0.000555429
-9.61583 -0.0109062 -0.000573712
-9.51301 -0.0111453 -0.000592794
-9.4103 -0.0113922 -0.000612709
-9.30769 -0.0116471 -0.000633515
-9.20518 -0.0119105 -0.00065525
-9.10278 -0.0121826 -0.000677978
-9.00048 -0.0124639 -0.000701745
-8.89828 -0.0127548 -0.000726624
-8.79618 -0.0130558 -0.000752667
-8.69417 -0.0133673 -0.000779959
-8.59226 -0.0136899 -0.000808559
-8.49044 -0.0140239 -0.000838563
-8.38872 -0.0143701 -0.000870043
-8.28708 -0.0147291 -0.000903107
-8.18554 -0.0151013 -0.00093784
-8.08408 -0.0154876 -0.000974368
-7.98271 -0.0158887 -0.00101279
-7.88143 -0.0163052 -0.00105325
-7.78023 -0.0167381 -0.00109586
-7.67911 -0.0171882 -0.0011408
-7.57807 -0.0176564 -0.00118821
-7.47712 -0.0181437 -0.00123827
-7.37624 -0.0186512 -0.00129116
-7.27544 -0.01918 -0.0013471
-7.17471 -0.0197314 -0.00140631
-7.07406 -0.0203067 -0.00146904
-6.97348 -0.0209072 -0.00153554
-6.87298 -0.0215345 -0.00160613
-6.77254 -0.0221903 -0.0016811
-6.67218 -0.0228762 -0.00176084
-6.57188 -0.0235943 -0.00184571
-6.47166 -0.0243464 -0.00193617
-6.37149 -0.025135 -0.00203266
-6.2714 -0.0259624 -0.00213574
-6.17136 -0.0268312 -0.00224596
-6.07139 -0.0277442 -0.002364
-5.97148 -0.0287047 -0.00249055
-5.87163 -0.0297159 -0.00262648
-5.77184 -0.0307816 -0.00277262
-5.67211 -0.0319058 -0.00293007
-5.57243 -0.033093 -0.00309991
-5.47281 -0.034348 -0.00328354
-5.37325 -0.0356762 -0.00348235
-5.27373 -0.0370836 -0.00369814
-5.17427 -0.0385768 -0.00393277
-5.07487 -0.0401629 -0.00418861
-4.97551 -0.0418501 -0.00446815
-4.8762 -0.0436473 -0.00477459
-4.77694 -0.0455646 -0.00511138
-4.67772 -0.0476132 -0.00548295
-4.57855 -0.0498055 -0.0058942
-4.47943 -0.0521557 -0.00635144
-4.38035 -0.0546795 -0.00686189
-4.28131 -0.0573944 -0.00743488
-4.18232 -0.0603204 -0.00808138
-4.08336 -0.0634792 -0.00881565
-3.98445 -0.066895 -0.00965492
-3.88557 -0.0705937 -0.0106215
-3.78673 -0.0746029 -0.0117427
-3.68793 -0.0789497 -0.0130532
-3.58916 -0.0836592 -0.0145941
-3.49043 -0.0887504 -0.0164138
-3.39173 -0.0942331 -0.0185631
-3.29307 -0.100105 -0.0210886
-3.19443 -0.106355 -0.024019
-3.09583 -0.112978 -0.0273545
-2.99725 -0.120003 -0.0310623
-2.89871 -0.127524 -0.0351005
-2.80019 -0.13571 -0.0394544
-2.7017 -0.14479 -0.0441823
-2.60323 -0.15502 -0.0494284
-2.50479 -0.166653 -0.055424
-2.40638 -0.179937 -0.0624697
-2.30798 -0.195117 -0.0709426
-2.20961 -0.21245 -0.0813044
-2.11126 -0.232206 -0.0941448
-2.01293 -0.254664 -0.110218
-1.91462 -0.280076 -0.130519
-1.81632 -0.308622 -0.156332
-1.71804 -0.340297 -0.189326
-1.61978 -0.374794 -0.23158
-1.52154 -0.411305 -0.285606
-1.42331 -0.448426 -0.354284
-1.32509 -0.484062 -0.440896
-1.22689 -0.515542 -0.549452
-1.12869 -0.539084 -0.685809
-1.03051 -0.547776 -0.85947
-0.932337 -0.525392 -1.08446
-0.834173 -0.435065 -1.37424
-0.736016 -0.206281 -1.71731
-0.637867 0.244847 -2.0218
-0.539723 0.896876 -2.09251
-0.441585 1.52093 -1.81539
-0.343451 1.90234 -1.33836
-0.24532 2.05517 -0.867137
-0.147191 2.09168 -0.476849
-0.0490634 2.09295 -0.151298
0.0490634 2.09295 0.151298
0.147191 2.09168 0.476849
0.24532 2.05517 0.867137
0.343451 1.90234 1.33836
0.441585 1.52093 1.81539
0.539723 0.896876 2.09251
0.637867 0.244847 2.0218
0.736016 -0.206281 1.71731
0.834173 -0.435065 1.37424
0.932337 -0.525392 1.08446
1.03051 -0.547776 0.85947
1.12869 -0.539084 0.685809
1.22689 -0.515542 0.549452
1.32509 -0.484062 0.440896
1.42331 -0.448426 0.354284
1.52154 -0.411305 0.285606
1.61978 -0.374794 0.23158
1.71804 -0.340297 0.189326
1.81632 -0.308622 0.156332
1.91462 -0.280076 0.130519
2.01293 -0.254664 0.110218
2.11126 -0.232206 0.0941448
2.20961 -0.21245 0.0813044
2.30798 -0.195117 0.0709426
2.40638 -0.179937 0.0624697
2.50479 -0.166653 0.055424
2.60323 -0.15502 0.0494284
2.7017 -0.14479 0.0441823
2.80019 -0.13571 0.0394544
2.89871 -0.127524 0.0351005
2.99725 -0.120003 0.0310623
3.09583 -0.112978 0.0273545
3.19443 -0.106355 0.024019
3.29307 -0.100105 0.0210886
3.39173 -0.0942331 0.0185631
3.49043 -0.0887504 0.0164138
3.58916 -0.0836592 0.0145941
3.68793 -0.0789497 0.0130532
3.78673 -0.0746029 0.0117427
3.88557 -0.0705937 0.0106215
3.98445 -0.066895 0.00965492
4.08336 -0.0634792 0.00881565
4.18232 -0.0603204 0.00808138
4.28131 -0.0573944 0.00743488
4.38035 -0.0546795 0.00686189
4.47943 -0.0521557 0.00635144
4.57855 -0.0498055 0.0058942
4.67772 -0.0476132 0.00548295
4.77694 -0.0455646 0.00511138
4.8762 -0.0436473 0.00477459
4.97551 -0.0418501 0.00446815
5.07487 -0.0401629 0.00418861
5.17427 -0.0385768 0.00393277
5.27373 -0.0370836 0.00369814
5.37325 -0.0356762 0.00348235
5.47281 -0.034348 0.00328354
5.57243 -0.033093 0.00309991
5.67211 -0.0319058 0.00293007
5.77184 -0.0307816 0.00277262
5.87163 -0.0297159 0.00262648
5.97148 -0.0287047 0.00249055
6.07139 -0.0277442 0.002364
6.17136 -0.0268312 0.00224596
6.2714 -0.0259624 0.00213574
6.37149 -0.025135 0.00203266
6.47166 -0.0243464 0.00193617
6.57188 -0.0235943 0.00184571
6.67218 -0.0228762 0.00176084
6.77254 -0.0221903 0.0016811
6.87298 -0.0215345 0.00160613
6.97348 -0.0209072 0.00153554
7.07406 -0.0203067 0.00146904
7.17471 -0.0197314 0.00140631
7.27544 -0.01918 0.0013471
7.37624 -0.0186512 0.00129116
7.47712 -0.0181437 0.00123827
7.57807 -0.0176564 0.00118821
7.67911 -0.0171882 0.0011408
7.78023 -0.0167381 0.00109586
7.88143 -0.0163052 0.00105325
7.98271 -0.0158887 0.00101279
8.08408 -0.0154876 0.000974368
8.18554 -0.0151013 0.00093784
8.28708 -0.0147291 0.000903107
8.38872 -0.0143701 0.000870043
8.49044 -0.0140239 0.000838563
8.59226 -0.0136899 0.000808559
8.69417 -0.0133673 0.000779959
8.79618 -0.0130558 0.000752667
8.89828 -0.0127548 0.000726624
9.00048 -0.0124639 0.000701745
9.10278 -0.0121826 0.000677978
9.20518 -0.0119105 0.00065525
9.30769 -0.0116471 0.000633515
9.4103 -0.0113922 0.000612709
9.51301 -0.0111453 0.000592794
9.61583 -0.0109062 0.000573712
9.71877 -0.0106744 0.000555429
9.82181 -0.0104498 0.000537895
9.92496 -0.0102319 0.000521081
10.0282 -0.0100206 0.000504941
10.1316 -0.00981557 0.00048945
10.2351 -0.00961654 0.000474569
10.3387 -0.00942331 0.000460275
10.4425 -0.00923564 0.000446531
10.5463 -0.00905333 0.000433319
10.6503 -0.00887617 0.000420607
10.7545 -0.00870396 0.000408377
10.8587 -0.00853652 0.000396602
10.9631 -0.00837368 0.000385265
11.0676 -0.00821527 0.000374341
11.1722 -0.00806113 0.000363816
11.277 -0.00791111 0.000353668
11.3819 -0.00776505 0.000343885
11.487 -0.00762282 0.000334446
11.5922 -0.00748429 0.00032534
11.6975 -0.00734932 0.000316549
11.803 -0.00721781 0.000308063
11.9086 -0.00708962 0.000299864
12.0144 -0.00696464 0.000291946
12.1204 -0.00684277 0.000284292
12.2265 -0.00672391 0.000276895
12.3327 -0.00660796 0.000269741
12.4391 -0.00649481 0.000262823
12.5457 -0.00638439 0.000256129
12.6524 -0.0062766 0.000249652
12.7593 -0.00617136 0.000243381
12.8664 -0.00606859 0.000237311
12.9737 -0.00596821 0.000231431
13.0811 -0.00587015 0.000225736
13.1887 -0.00577433 0.000220217
13.2965 -0.00568068 0.000214869
13.4044 -0.00558915 0.000209683
13.5126 -0.00549967 0.000204656
13.6209 -0.00541217 0.000199779
13.7294 -0.00532659 0.000195049
13.8382 -0.00524289 0.000190458
13.9471 -0.005161 0.000186003
14.0562 -0.00508087 0.000181678
14.1655 -0.00500245 0.000177479
14.275 -0.00492569 0.000173401
14.3848 -0.00485055 0.00016944
14.4947 -0.00477697 0.000165591
14.6049 -0.00470492 0.000161851
14.7152 -0.00463436 0.000158216
14.8258 -0.00456523 0.000154682
14.9367 -0.0044975 0.000151246
15.0477 -0.00443113 0.000147904
15.159 -0.00436609 0.000144653
15.2705 -0.00430234 0.000141491
15.3823 -0.00423985 0.000138413
15.4943 -0.00417857 0.000135418
15.6066 -0.00411849 0.000132502
15.7191 -0.00405956 0.000129664
15.8319 -0.00400176 0.000126899
15.9449 -0.00394505 0.000124207
16.0582 -0.00388942 0.000121584
16.1717 -0.00383482 0.00011903
16.2856 -0.00378125 0.000116539
16.3997 -0.00372866 0.000114113
16.5141 -0.00367703 0.000111747
16.6288 -0.00362635 0.000109441
16.7437 -0.00357658 0.000107192
16.859 -0.00352771 0.000105
16.9746 -0.0034797 0.00010286
17.0905 -0.00343255 0.000100774
17.2067 -0.00338622 9.87373e-05
17.3232 -0.00334071 9.67506e-05
17.4401 -0.00329598 9.48111e-05
17.5572 -0.00325202 9.29183e-05
17.6748 -0.00320882 9.10699e-05
17.7926 -0.00316634 8.92656e-05
17.9108 -0.00312459 8.7503e-05
18.0294 -0.00308353 8.5782e-05
18.1483 -0.00304316 8.41003e-05
18.2676 -0.00300345 8.24577e-05
18.3873 -0.00296439 8.08522e-05
18.5074 -0.00292597 7.92836e-05
18.6278 -0.00288817 7.77501e-05
18.7487 -0.00285097 7.62514e-05
18.8699 -0.00281437 7.47857e-05
18.9916 -0.00277835 7.33529e-05
19.1137 -0.00274289 7.19514e-05
19.2362 -0.00270799 7.05809e-05
19.3592 -0.00267362 6.92399e-05
19.4826 -0.00263978 6.79283e-05
19.6065 -0.00260646 6.66446e-05
19.7309 -0.00257364 6.53887e-05
19.8557 -0.00254132 6.41592e-05
19.9811 -0.00250948 6.29559e-05
20.1069 -0.0024781 6.17777e-05
20.2333 -0.00244719 6.06243e-05
20.3602 -0.00241673 5.94945e-05
20.4876 -0.00238671 5.83884e-05
20.6156 -0.00235712 5.73046e-05
20.7441 -0.00232794 5.62431e-05
20.8732 -0.00229918 5.52029e-05
21.0029 -0.00227082 5.41838e-05
21.1332 -0.00224285 5.31848e-05
21.2642 -0.00221527 5.22059e-05
21.3958 -0.00218806 5.1246e-05
21.528 -0.00216122 5.03052e-05
21.6609 -0.00213473 4.93823e-05
21.7945 -0.0021086 4.84776e-05
21.9288 -0.00208281 4.75899e-05
22.0639 -0.00205735 4.67194e-05
22.1997 -0.00203222 4.58651e-05
22.3363 -0.0020074 4.50271e-05
22.4736 -0.0019829 4.42044e-05
22.6118 -0.0019587 4.33971e-05
22.7509 -0.0019348 4.26044e-05
22.8908 -0.00191119 4.18264e-05
23.0316 -0.00188786 4.10621e-05
23.1733 -0.0018648 4.03117e-05
23.316 -0.00184201 3.95743e-05
23.4597 -0.00181949 3.88502e-05
23.6044 -0.00179721 3.81383e-05
23.7502 -0.00177519 3.7439e-05
23.8971 -0.0017534 3.67513e-05
24.0451 -0.00173185 3.60755e-05
24.1944 -0.00171053 3.54106e-05
24.3448 -0.00168942 3.47569e-05
24.4966 -0.00166853 3.41137e-05
24.6496 -0.00164785 3.34809e-05
24.8041 -0.00162736 3.28579e-05
24.9601 -0.00160707 3.22449e-05
25.1175 -0.00158696 3.1641e-05
25.2766 -0.00156702 3.10465e-05
25.4373 -0.00154726 3.04605e-05
25.5998 -0.00152766 2.98832e-05
25.7641 -0.00150821 2.93139e-05
25.9304 -0.0014889 2.87526e-05
26.0988 -0.00146974 2.81988e-05
26.2693 -0.0014507 2.76523e-05
26.4421 -0.00143177 2.71126e-05
26.6174 -0.00141296 2.65797e-05
26.7954 -0.00139423 2.60527e-05
26.9761 -0.0013756 2.55318e-05
27.1598 -0.00135703 2.50162e-05
27.3468 -0.00133851 2.45059e-05
27.5373 -0.00132004 2.39999e-05
27.7317 -0.00130158 2.34982e-05
27.9302 -0.00128313 2.29998e-05
28.1333 -0.00126465 2.25046e-05
28.3415 -0.00124612 2.20114e-05
28.5554 -0.0012275 2.15198e-05
28.7758 -0.00120876 2.10285e-05
29.0035 -0.00118984 2.05365e-05
29.2396 -0.00117068 2.00421e-05
29.4858 -0.0011512 1.95437e-05
29.7441 -0.00113127 1.90382e-05
30.0173 -0.00111075 1.85224e-05
30.3101 -0.00108938 1.79902e-05
30.6297 -0.00106675 1.74324e-05
30.9905 -0.00104203 1.68298e-05
31.4301 -0.00101307 1.61329e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1Classic/GRp_FRG.txt <==
-31.4301 -0.00101373 -1.61421e-05
-30.9905 -0.00104275 -1.68296e-05
-30.6297 -0.00106751 -1.74267e-05
-30.3101 -0.00109017 -1.79895e-05
-30.0173 -0.00111156 -1.8519e-05
-29.7441 -0.0011321 -1.90325e-05
-29.4858 -0.00115205 -1.95379e-05
-29.2396 -0.00117156 -2.00364e-05
-29.0035 -0.00119074 -2.05286e-05
-28.7758 -0.00120969 -2.10219e-05
-28.5554 -0.00122845 -2.15116e-05
-28.3415 -0.00124709 -2.20051e-05
-28.1333 -0.00126564 -2.24983e-05
-27.9302 -0.00128415 -2.29962e-05
-27.7317 -0.00130264 -2.34959e-05
-27.5373 -0.00132112 -2.40004e-05
-27.3468 -0.00133963 -2.45078e-05
-27.1598 -0.00135818 -2.50212e-05
-26.9761 -0.00137678 -2.55382e-05
-26.7954 -0.00139545 -2.60625e-05
-26.6174 -0.00141421 -2.65911e-05
-26.4421 -0.00143306 -2.71283e-05
-26.2693 -0.00145202 -2.76704e-05
-26.0988 -0.0014711 -2.82217e-05
-25.9304 -0.00149031 -2.87781e-05
-25.7641 -0.00150965 -2.93444e-05
-25.5998 -0.00152915 -2.99167e-05
-25.4373 -0.00154879 -3.04995e-05
-25.2766 -0.0015686 -3.10886e-05
-25.1175 -0.00158858 -3.16884e-05
-24.9601 -0.00160874 -3.22952e-05
-24.8041 -0.00162908 -3.29134e-05
-24.6496 -0.00164961 -3.35395e-05
-24.4966 -0.00167035 -3.41772e-05
-24.3448 -0.00169129 -3.48232e-05
-24.1944 -0.00171244 -3.5482e-05
-24.0451 -0.00173382 -3.61505e-05
-23.8971 -0.00175542 -3.68321e-05
-23.7502 -0.00177726 -3.75229e-05
-23.6044 -0.00179935 -3.8227e-05
-23.4597 -0.00182168 -3.89414e-05
-23.316 -0.00184427 -3.9671e-05
-23.1733 -0.00186711 -4.04115e-05
-23.0316 -0.00189023 -4.11671e-05
-22.8908 -0.00191363 -4.19338e-05
-22.7509 -0.00193731 -4.27173e-05
-22.6118 -0.00196128 -4.3513e-05
-22.4736 -0.00198554 -4.43262e-05
-22.3363 -0.00201011 -4.51512e-05
-22.1997 -0.00203499 -4.59938e-05
-22.0639 -0.0020602 -4.68503e-05
-21.9288 -0.00208574 -4.77268e-05
-21.7945 -0.00211161 -4.86181e-05
-21.6609 -0.00213783 -4.95292e-05
-21.528 -0.0021644 -5.04547e-05
-21.3958 -0.00219133 -5.14013e-05
-21.2642 -0.00221862 -5.23645e-05
-21.1332 -0.0022463 -5.33502e-05
-21.0029 -0.00227435 -5.43521e-05
-20.8732 -0.0023028 -5.53769e-05
-20.7441 -0.00233165 -5.64194e-05
-20.6156 -0.00236092 -5.74874e-05
-20.4876 -0.00239062 -5.85747e-05
-20.3602 -0.00242074 -5.96873e-05
-20.2333 -0.00245131 -6.08187e-05
-20.1069 -0.00248232 -6.19764e-05
-19.9811 -0.0025138 -6.3155e-05
-19.8557 -0.00254575 -6.43623e-05
-19.7309 -0.00257817 -6.5592e-05
-19.6065 -0.00261109 -6.68509e-05
-19.4826 -0.00264451 -6.81321e-05
-19.3592 -0.00267845 -6.94438e-05
-19.2362 -0.00271293 -7.07795e-05
-19.1137 -0.00274794 -7.21463e-05
-18.9916 -0.00278351 -7.35361e-05
-18.8699 -0.00281963 -7.49563e-05
-18.7487 -0.00285632 -7.63999e-05
-18.6278 -0.0028936 -7.78776e-05
-18.5074 -0.00293147 -7.93839e-05
-18.3873 -0.00296996 -8.09287e-05
-18.2676 -0.00300908 -8.25038e-05
-18.1483 -0.00304884 -8.41194e-05
-18.0294 -0.00308928 -8.57675e-05
-17.9108 -0.0031304 -8.74581e-05
-17.7926 -0.00317223 -8.91823e-05
-17.6748 -0.00321476 -9.095e-05
-17.5572 -0.003258 -9.27523e-05
-17.4401 -0.00330198 -9.46022e-05
-17.3232 -0.00334671 -9.6493e-05
-17.2067 -0.00339222 -9.84394e-05
-17.0905 -0.00343853 -0.000100432
-16.9746 -0.00348567 -0.000102484
-16.859 -0.00353366 -0.000104583
-16.7437 -0.00358252 -0.000106743
-16.6288 -0.00363228 -0.000108951
-16.5141 -0.00368295 -0.000111221
-16.3997 -0.00373454 -0.00011354
-16.2856 -0.00378708 -0.000115925
-16.1717 -0.0038406 -0.000118369
-16.0582 -0.00389512 -0.000120891
-15.9449 -0.0039507 -0.000123479
-15.8319 -0.00400736 -0.000126148
-15.7191 -0.00406513 -0.000128882
-15.6066 -0.00412404 -0.0001317
-15.4943 -0.00418413 -0.000134586
-15.3823 -0.0042454 -0.000137556
-15.2705 -0.00430788 -0.000140596
-15.159 -0.00437161 -0.00014373
-15.0477 -0.00443664 -0.000146949
-14.9367 -0.00450302 -0.000150277
-14.8258 -0.00457081 -0.000153702
-14.7152 -0.00464005 -0.000157245
-14.6049 -0.00471076 -0.000160885
-14.4947 -0.00478299 -0.000164647
-14.3848 -0.00485675 -0.000168512
-14.275 -0.00493208 -0.000172507
-14.1655 -0.00500903 -0.000176612
-14.0562 -0.00508765 -0.000180856
-13.9471 -0.00516804 -0.000185225
-13.8382 -0.00525026 -0.00018975
-13.7294 -0.00533437 -0.000194411
-13.6209 -0.00542041 -0.000199239
-13.5126 -0.00550843 -0.000204208
-13.4044 -0.00559845 -0.000209349
-13.2965 -0.00569052 -0.000214639
-13.1887 -0.00578472 -0.000220114
-13.0811 -0.00588112 -0.00022576
-12.9737 -0.00597983 -0.000231619
-12.8664 -0.00608094 -0.000237663
-12.7593 -0.00618454 -0.000243932
-12.6524 -0.00629069 -0.000250402
-12.5457 -0.00639944 -0.000257105
-12.4391 -0.00651087 -0.000264011
-12.3327 -0.00662504 -0.000271172
-12.2265 -0.00674205 -0.000278555
-12.1204 -0.00686199 -0.000286209
-12.0144 -0.006985 -0.000294119
-11.9086 -0.00711118 -0.000302336
-11.803 -0.00724065 -0.000310828
-11.6975 -0.00737354 -0.000319646
-11.5922 -0.00750991 -0.000328754
-11.487 -0.00764986 -0.000338212
-11.3819 -0.00779355 -0.000348009
-11.277 -0.00794111 -0.000358212
-11.1722 -0.00809272 -0.00036878
-11.0676 -0.00824857 -0.000379794
-10.9631 -0.00840879 -0.00039121
-10.8587 -0.00857349 -0.000403085
-10.7545 -0.0087429 -0.000415409
-10.6503 -0.00891719 -0.000428313
-10.5463 -0.00909655 -0.000441717
-10.4425 -0.00928125 -0.000455687
-10.3387 -0.00947155 -0.000470235
-10.2351 -0.00966756 -0.000485442
-10.1316 -0.00986958 -0.000501237
-10.0282 -0.0100779 -0.000517823
-9.92496 -0.0102928 -0.000535191
-9.82181 -0.0105145 -0.000553349
-9.71877 -0.0107433 -0.000572303
-9.61583 -0.0109796 -0.000592233
-9.51301 -0.0112235 -0.000613013
-9.4103 -0.0114756 -0.000634852
-9.30769 -0.011736 -0.000657753
-9.20518 -0.0120051 -0.00068183
-9.10278 -0.0122834 -0.00070696
-9.00048 -0.0125713 -0.000733248
-8.89828 -0.012869 -0.000760491
-8.79618 -0.013177 -0.000788805
-8.69417 -0.0134958 -0.000818117
-8.59226 -0.0138261 -0.000848614
-8.49044 -0.0141684 -0.000880204
-8.38872 -0.0145234 -0.000913131
-8.28708 -0.0148917 -0.00094739
-8.18554 -0.0152742 -0.000983329
-8.08408 -0.0156716 -0.0010209
-7.98271 -0.0160846 -0.00106052
-7.88143 -0.016514 -0.00110217
-7.78023 -0.0169605 -0.00114622
-7.67911 -0.0174251 -0.00119275
-7.57807 -0.0179091 -0.00124226
-7.47712 -0.0184136 -0.00129459
-7.37624 -0.0189393 -0.00135011
-7.27544 -0.0194865 -0.0014086
-7.17471 -0.0200565 -0.00147048
-7.07406 -0.0206513 -0.00153587
-6.97348 -0.0212727 -0.00160517
-6.87298 -0.0219218 -0.00167779
-6.77254 -0.0225991 -0.00175429
-6.67218 -0.0233064 -0.00183466
-6.57188 -0.0240463 -0.00191985
-6.47166 -0.0248215 -0.00201014
-6.37149 -0.0256339 -0.00210628
-6.2714 -0.0264858 -0.00220815
-6.17136 -0.0273801 -0.00231741
-6.07139 -0.0283202 -0.00243412
-5.97148 -0.0293094 -0.00255926
-5.87163 -0.030351 -0.00269331
-5.77184 -0.0314488 -0.00283754
-5.67211 -0.0326077 -0.00299167
-5.57243 -0.0338323 -0.00315808
-5.47281 -0.0351284 -0.00333697
-5.37325 -0.0365025 -0.00353023
-5.27373 -0.0379611 -0.0037392
-5.17427 -0.0395116 -0.00396666
-5.07487 -0.0411632 -0.00421375
-4.97551 -0.0429248 -0.00448684
-4.8762 -0.0448079 -0.0047884
-4.77694 -0.0468238 -0.00512387
-4.67772 -0.0489844 -0.0055014
-4.57855 -0.0513039 -0.00593269
-4.47943 -0.0537976 -0.0064226
-4.38035 -0.0564766 -0.00698614
-4.28131 -0.0593548 -0.00763536
-4.18232 -0.0624458 -0.00838411
-4.08336 -0.0657583 -0.00924388
-3.98445 -0.0692973 -0.0102266
-3.88557 -0.0730777 -0.011317
-3.78673 -0.077122 -0.0124985
-3.68793 -0.0814825 -0.0137495
-3.58916 -0.0862506 -0.01507
-3.49043 -0.091525 -0.0164855
-3.39173 -0.0973968 -0.0180553
-3.29307 -0.10396 -0.0198422
-3.19443 -0.111312 -0.0219374
-3.09583 -0.119564 -0.0244186
-2.99725 -0.128842 -0.0274014
-2.89871 -0.139315 -0.0310068
-2.80019 -0.151183 -0.035425
-2.7017 -0.164691 -0.0408689
-2.60323 -0.180123 -0.0476639
-2.50479 -0.19785 -0.0562095
-2.40638 -0.218308 -0.067131
-2.30798 -0.242027 -0.0812256
-2.20961 -0.269581 -0.099697
-2.11126 -0.301685 -0.124198
-2.01293 -0.338991 -0.157333
-1.91462 -0.382022 -0.202719
-1.81632 -0.430565 -0.266047
-1.71804 -0.483072 -0.356103
-1.61978 -0.532782 -0.487442
-1.52154 -0.558927 -0.681186
-1.42331 -0.504043 -0.951495
-1.32509 -0.272841 -1.24531
-1.22689 0.148323 -1.38567
-1.12869 0.569168 -1.25844
-1.03051 0.812798 -0.983817
-0.932337 0.895011 -0.716129
-0.834173 0.889285 -0.508747
-0.736016 0.849712 -0.361415
-0.637867 0.802275 -0.258935
-0.539723 0.758306 -0.186379
-0.441585 0.721426 -0.133816
-0.343451 0.692914 -0.0939305
-0.24532 0.672301 -0.0623774
-0.147191 0.65891 -0.0355851
-0.0490634 0.652227 -0.0116318
0.0490634 0.652227 0.0116318
0.147191 0.65891 0.0355851
0.24532 0.672301 0.0623774
0.343451 0.692914 0.0939305
0.441585 0.721426 0.133816
0.539723 0.758306 0.186379
0.637867 0.802275 0.258935
0.736016 0.849712 0.361415
0.834173 0.889285 0.508747
0.932337 0.895011 0.716129
1.03051 0.812798 0.983817
1.12869 0.569168 1.25844
1.22689 0.148323 1.38567
1.32509 -0.272841 1.24531
1.42331 -0.504043 0.951495
1.52154 -0.558927 0.681186
1.61978 -0.532782 0.487442
1.71804 -0.483072 0.356103
1.81632 -0.430565 0.266047
1.91462 -0.382022 0.202719
2.01293 -0.338991 0.157333
2.11126 -0.301685 0.124198
2.20961 -0.269581 0.099697
2.30798 -0.242027 0.0812256
2.40638 -0.218308 0.067131
2.50479 -0.19785 0.0562095
2.60323 -0.180123 0.0476639
2.7017 -0.164691 0.0408689
2.80019 -0.151183 0.035425
2.89871 -0.139315 0.0310068
2.99725 -0.128842 0.0274014
3.09583 -0.119564 0.0244186
3.19443 -0.111312 0.0219374
3.29307 -0.10396 0.0198422
3.39173 -0.0973968 0.0180553
3.49043 -0.091525 0.0164855
3.58916 -0.0862506 0.01507
3.68793 -0.0814825 0.0137495
3.78673 -0.077122 0.0124985
3.88557 -0.0730777 0.011317
3.98445 -0.0692973 0.0102266
4.08336 -0.0657583 0.00924388
4.18232 -0.0624458 0.00838411
4.28131 -0.0593548 0.00763536
4.38035 -0.0564766 0.00698614
4.47943 -0.0537976 0.0064226
4.57855 -0.0513039 0.00593269
4.67772 -0.0489844 0.0055014
4.77694 -0.0468238 0.00512387
4.8762 -0.0448079 0.0047884
4.97551 -0.0429248 0.00448684
5.07487 -0.0411632 0.00421375
5.17427 -0.0395116 0.00396666
5.27373 -0.0379611 0.0037392
5.37325 -0.0365025 0.00353023
5.47281 -0.0351284 0.00333697
5.57243 -0.0338323 0.00315808
5.67211 -0.0326077 0.00299167
5.77184 -0.0314488 0.00283754
5.87163 -0.030351 0.00269331
5.97148 -0.0293094 0.00255926
6.07139 -0.0283202 0.00243412
6.17136 -0.0273801 0.00231741
6.2714 -0.0264858 0.00220815
6.37149 -0.0256339 0.00210628
6.47166 -0.0248215 0.00201014
6.57188 -0.0240463 0.00191985
6.67218 -0.0233064 0.00183466
6.77254 -0.0225991 0.00175429
6.87298 -0.0219218 0.00167779
6.97348 -0.0212727 0.00160517
7.07406 -0.0206513 0.00153587
7.17471 -0.0200565 0.00147048
7.27544 -0.0194865 0.0014086
7.37624 -0.0189393 0.00135011
7.47712 -0.0184136 0.00129459
7.57807 -0.0179091 0.00124226
7.67911 -0.0174251 0.00119275
7.78023 -0.0169605 0.00114622
7.88143 -0.016514 0.00110217
7.98271 -0.0160846 0.00106052
8.08408 -0.0156716 0.0010209
8.18554 -0.0152742 0.000983329
8.28708 -0.0148917 0.00094739
8.38872 -0.0145234 0.000913131
8.49044 -0.0141684 0.000880204
8.59226 -0.0138261 0.000848614
8.69417 -0.0134958 0.000818117
8.79618 -0.013177 0.000788805
8.89828 -0.012869 0.000760491
9.00048 -0.0125713 0.000733248
9.10278 -0.0122834 0.00070696
9.20518 -0.0120051 0.00068183
9.30769 -0.011736 0.000657753
9.4103 -0.0114756 0.000634852
9.51301 -0.0112235 0.000613013
9.61583 -0.0109796 0.000592233
9.71877 -0.0107433 0.000572303
9.82181 -0.0105145 0.000553349
9.92496 -0.0102928 0.000535191
10.0282 -0.0100779 0.000517823
10.1316 -0.00986958 0.000501237
10.2351 -0.00966756 0.000485442
10.3387 -0.00947155 0.000470235
10.4425 -0.00928125 0.000455687
10.5463 -0.00909655 0.000441717
10.6503 -0.00891719 0.000428313
10.7545 -0.0087429 0.000415409
10.8587 -0.00857349 0.000403085
10.9631 -0.00840879 0.00039121
11.0676 -0.00824857 0.000379794
11.1722 -0.00809272 0.00036878
11.277 -0.00794111 0.000358212
11.3819 -0.00779355 0.000348009
11.487 -0.00764986 0.000338212
11.5922 -0.00750991 0.000328754
11.6975 -0.00737354 0.000319646
11.803 -0.00724065 0.000310828
11.9086 -0.00711118 0.000302336
12.0144 -0.006985 0.000294119
12.1204 -0.00686199 0.000286209
12.2265 -0.00674205 0.000278555
12.3327 -0.00662504 0.000271172
12.4391 -0.00651087 0.000264011
12.5457 -0.00639944 0.000257105
12.6524 -0.00629069 0.000250402
12.7593 -0.00618454 0.000243932
12.8664 -0.00608094 0.000237663
12.9737 -0.00597983 0.000231619
13.0811 -0.00588112 0.00022576
13.1887 -0.00578472 0.000220114
13.2965 -0.00569052 0.000214639
13.4044 -0.00559845 0.000209349
13.5126 -0.00550843 0.000204208
13.6209 -0.00542041 0.000199239
13.7294 -0.00533437 0.000194411
13.8382 -0.00525026 0.00018975
13.9471 -0.00516804 0.000185225
14.0562 -0.00508765 0.000180856
14.1655 -0.00500903 0.000176612
14.275 -0.00493208 0.000172507
14.3848 -0.00485675 0.000168512
14.4947 -0.00478299 0.000164647
14.6049 -0.00471076 0.000160885
14.7152 -0.00464005 0.000157245
14.8258 -0.00457081 0.000153702
14.9367 -0.00450302 0.000150277
15.0477 -0.00443664 0.000146949
15.159 -0.00437161 0.00014373
15.2705 -0.00430788 0.000140596
15.3823 -0.0042454 0.000137556
15.4943 -0.00418413 0.000134586
15.6066 -0.00412404 0.0001317
15.7191 -0.00406513 0.000128882
15.8319 -0.00400736 0.000126148
15.9449 -0.0039507 0.000123479
16.0582 -0.00389512 0.000120891
16.1717 -0.0038406 0.000118369
16.2856 -0.00378708 0.000115925
16.3997 -0.00373454 0.00011354
16.5141 -0.00368295 0.000111221
16.6288 -0.00363228 0.000108951
16.7437 -0.00358252 0.000106743
16.859 -0.00353366 0.000104583
16.9746 -0.00348567 0.000102484
17.0905 -0.00343853 0.000100432
17.2067 -0.00339222 9.84394e-05
17.3232 -0.00334671 9.6493e-05
17.4401 -0.00330198 9.46022e-05
17.5572 -0.003258 9.27523e-05
17.6748 -0.00321476 9.095e-05
17.7926 -0.00317223 8.91823e-05
17.9108 -0.0031304 8.74581e-05
18.0294 -0.00308928 8.57675e-05
18.1483 -0.00304884 8.41194e-05
18.2676 -0.00300908 8.25038e-05
18.3873 -0.00296996 8.09287e-05
18.5074 -0.00293147 7.93839e-05
18.6278 -0.0028936 7.78776e-05
18.7487 -0.00285632 7.63999e-05
18.8699 -0.00281963 7.49563e-05
18.9916 -0.00278351 7.35361e-05
19.1137 -0.00274794 7.21463e-05
19.2362 -0.00271293 7.07795e-05
19.3592 -0.00267845 6.94438e-05
19.4826 -0.00264451 6.81321e-05
19.6065 -0.00261109 6.68509e-05
19.7309 -0.00257817 6.5592e-05
19.8557 -0.00254575 6.43623e-05
19.9811 -0.0025138 6.3155e-05
20.1069 -0.00248232 6.19764e-05
20.2333 -0.00245131 6.08187e-05
20.3602 -0.00242074 5.96873e-05
20.4876 -0.00239062 5.85747e-05
20.6156 -0.00236092 5.74874e-05
20.7441 -0.00233165 5.64194e-05
20.8732 -0.0023028 5.53769e-05
21.0029 -0.00227435 5.43521e-05
21.1332 -0.0022463 5.33502e-05
21.2642 -0.00221862 5.23645e-05
21.3958 -0.00219133 5.14013e-05
21.528 -0.0021644 5.04547e-05
21.6609 -0.00213783 4.95292e-05
21.7945 -0.00211161 4.86181e-05
21.9288 -0.00208574 4.77268e-05
22.0639 -0.0020602 4.68503e-05
22.1997 -0.00203499 4.59938e-05
22.3363 -0.00201011 4.51512e-05
22.4736 -0.00198554 4.43262e-05
22.6118 -0.00196128 4.3513e-05
22.7509 -0.00193731 4.27173e-05
22.8908 -0.00191363 4.19338e-05
23.0316 -0.00189023 4.11671e-05
23.1733 -0.00186711 4.04115e-05
23.316 -0.00184427 3.9671e-05
23.4597 -0.00182168 3.89414e-05
23.6044 -0.00179935 3.8227e-05
23.7502 -0.00177726 3.75229e-05
23.8971 -0.00175542 3.68321e-05
24.0451 -0.00173382 3.61505e-05
24.1944 -0.00171244 3.5482e-05
24.3448 -0.00169129 3.48232e-05
24.4966 -0.00167035 3.41772e-05
24.6496 -0.00164961 3.35395e-05
24.8041 -0.00162908 3.29134e-05
24.9601 -0.00160874 3.22952e-05
25.1175 -0.00158858 3.16884e-05
25.2766 -0.0015686 3.10886e-05
25.4373 -0.00154879 3.04995e-05
25.5998 -0.00152915 2.99167e-05
25.7641 -0.00150965 2.93444e-05
25.9304 -0.00149031 2.87781e-05
26.0988 -0.0014711 2.82217e-05
26.2693 -0.00145202 2.76704e-05
26.4421 -0.00143306 2.71283e-05
26.6174 -0.00141421 2.65911e-05
26.7954 -0.00139545 2.60625e-05
26.9761 -0.00137678 2.55382e-05
27.1598 -0.00135818 2.50212e-05
27.3468 -0.00133963 2.45078e-05
27.5373 -0.00132112 2.40004e-05
27.7317 -0.00130264 2.34959e-05
27.9302 -0.00128415 2.29962e-05
28.1333 -0.00126564 2.24983e-05
28.3415 -0.00124709 2.20051e-05
28.5554 -0.00122845 2.15116e-05
28.7758 -0.00120969 2.10219e-05
29.0035 -0.00119074 2.05286e-05
29.2396 -0.00117156 2.00364e-05
29.4858 -0.00115205 1.95379e-05
29.7441 -0.0011321 1.90325e-05
30.0173 -0.00111156 1.8519e-05
30.3101 -0.00109017 1.79895e-05
30.6297 -0.00106751 1.74267e-05
30.9905 -0.00104275 1.68296e-05
31.4301 -0.00101373 1.61421e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1Classic/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.5
#Lambda=2
#Beta=1
#Nc=1
#QUANTUM=1

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=512 aX=1 aP=1

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1Classic/SigmaAOneLoop.txt <==
-31.4301 -1.07756 1.57363e-18
-30.9905 -1.07756 1.57363e-18
-30.6297 -1.07756 1.57363e-18
-30.3101 -1.07756 1.57363e-18
-30.0173 -1.07756 1.57363e-18
-29.7441 -1.07756 1.57363e-18
-29.4858 -1.07756 1.57363e-18
-29.2396 -1.07756 1.57363e-18
-29.0035 -1.07756 1.57363e-18
-28.7758 -1.07756 1.57363e-18
-28.5554 -1.07756 1.57363e-18
-28.3415 -1.07756 1.57363e-18
-28.1333 -1.07756 1.57363e-18
-27.9302 -1.07756 1.57363e-18
-27.7317 -1.07756 1.57363e-18
-27.5373 -1.07756 1.57363e-18
-27.3468 -1.07756 1.57363e-18
-27.1598 -1.07756 1.57363e-18
-26.9761 -1.07756 1.57363e-18
-26.7954 -1.07756 1.57363e-18
-26.6174 -1.07756 1.57363e-18
-26.4421 -1.07756 1.57363e-18
-26.2693 -1.07756 1.57363e-18
-26.0988 -1.07756 1.57363e-18
-25.9304 -1.07756 1.57363e-18
-25.7641 -1.07756 1.57363e-18
-25.5998 -1.07756 1.57363e-18
-25.4373 -1.07756 1.57363e-18
-25.2766 -1.07756 1.57363e-18
-25.1175 -1.07756 1.57363e-18
-24.9601 -1.07756 1.57363e-18
-24.8041 -1.07756 1.57363e-18
-24.6496 -1.07756 1.57363e-18
-24.4966 -1.07756 1.57363e-18
-24.3448 -1.07756 1.57363e-18
-24.1944 -1.07756 1.57363e-18
-24.0451 -1.07756 1.57363e-18
-23.8971 -1.07756 1.57363e-18
-23.7502 -1.07756 1.57363e-18
-23.6044 -1.07756 1.57363e-18
-23.4597 -1.07756 1.57363e-18
-23.316 -1.07756 1.57363e-18
-23.1733 -1.07756 1.57363e-18
-23.0316 -1.07756 1.57363e-18
-22.8908 -1.07756 1.57363e-18
-22.7509 -1.07756 1.57363e-18
-22.6118 -1.07756 1.57363e-18
-22.4736 -1.07756 1.57363e-18
-22.3363 -1.07756 1.57363e-18
-22.1997 -1.07756 1.57363e-18
-22.0639 -1.07756 1.57363e-18
-21.9288 -1.07756 1.57363e-18
-21.7945 -1.07756 1.57363e-18
-21.6609 -1.07756 1.57363e-18
-21.528 -1.07756 1.57363e-18
-21.3958 -1.07756 1.57363e-18
-21.2642 -1.07756 1.57363e-18
-21.1332 -1.07756 1.57363e-18
-21.0029 -1.07756 1.57363e-18
-20.8732 -1.07756 1.57363e-18
-20.7441 -1.07756 1.57363e-18
-20.6156 -1.07756 1.57363e-18
-20.4876 -1.07756 1.57363e-18
-20.3602 -1.07756 1.57363e-18
-20.2333 -1.07756 1.57363e-18
-20.1069 -1.07756 1.57363e-18
-19.9811 -1.07756 1.57363e-18
-19.8557 -1.07756 1.57363e-18
-19.7309 -1.07756 1.57363e-18
-19.6065 -1.07756 1.57363e-18
-19.4826 -1.07756 1.57363e-18
-19.3592 -1.07756 1.57363e-18
-19.2362 -1.07756 1.57363e-18
-19.1137 -1.07756 1.57363e-18
-18.9916 -1.07756 1.57363e-18
-18.8699 -1.07756 1.57363e-18
-18.7487 -1.07756 1.57363e-18
-18.6278 -1.07756 1.57363e-18
-18.5074 -1.07756 1.57363e-18
-18.3873 -1.07756 1.57363e-18
-18.2676 -1.07756 1.57363e-18
-18.1483 -1.07756 1.57363e-18
-18.0294 -1.07756 1.57363e-18
-17.9108 -1.07756 1.57363e-18
-17.7926 -1.07756 1.57363e-18
-17.6748 -1.07756 1.57363e-18
-17.5572 -1.07756 1.57363e-18
-17.4401 -1.07756 1.57363e-18
-17.3232 -1.07756 1.57363e-18
-17.2067 -1.07756 1.57363e-18
-17.0905 -1.07756 1.57363e-18
-16.9746 -1.07756 1.57363e-18
-16.859 -1.07756 1.57363e-18
-16.7437 -1.07756 1.57363e-18
-16.6288 -1.07756 1.57363e-18
-16.5141 -1.07756 1.57363e-18
-16.3997 -1.07756 1.57363e-18
-16.2856 -1.07756 1.57363e-18
-16.1717 -1.07756 1.57363e-18
-16.0582 -1.07756 1.57363e-18
-15.9449 -1.07756 1.57363e-18
-15.8319 -1.07756 1.57363e-18
-15.7191 -1.07756 1.57363e-18
-15.6066 -1.07756 1.57363e-18
-15.4943 -1.07756 1.57363e-18
-15.3823 -1.07756 1.57363e-18
-15.2705 -1.07756 1.57363e-18
-15.159 -1.07756 1.57363e-18
-15.0477 -1.07756 1.57363e-18
-14.9367 -1.07756 1.57363e-18
-14.8258 -1.07756 1.57363e-18
-14.7152 -1.07756 1.57363e-18
-14.6049 -1.07756 1.57363e-18
-14.4947 -1.07756 1.57363e-18
-14.3848 -1.07756 1.57363e-18
-14.275 -1.07756 1.57363e-18
-14.1655 -1.07756 1.57363e-18
-14.0562 -1.07756 1.57363e-18
-13.9471 -1.07756 1.57363e-18
-13.8382 -1.07756 1.57363e-18
-13.7294 -1.07756 1.57363e-18
-13.6209 -1.07756 1.57363e-18
-13.5126 -1.07756 1.57363e-18
-13.4044 -1.07756 1.57363e-18
-13.2965 -1.07756 1.57363e-18
-13.1887 -1.07756 1.57363e-18
-13.0811 -1.07756 1.57363e-18
-12.9737 -1.07756 1.57363e-18
-12.8664 -1.07756 1.57363e-18
-12.7593 -1.07756 1.57363e-18
-12.6524 -1.07756 1.57363e-18
-12.5457 -1.07756 1.57363e-18
-12.4391 -1.07756 1.57363e-18
-12.3327 -1.07756 1.57363e-18
-12.2265 -1.07756 1.57363e-18
-12.1204 -1.07756 1.57363e-18
-12.0144 -1.07756 1.57363e-18
-11.9086 -1.07756 1.57363e-18
-11.803 -1.07756 1.57363e-18
-11.6975 -1.07756 1.57363e-18
-11.5922 -1.07756 1.57363e-18
-11.487 -1.07756 1.57363e-18
-11.3819 -1.07756 1.57363e-18
-11.277 -1.07756 1.57363e-18
-11.1722 -1.07756 1.57363e-18
-11.0676 -1.07756 1.57363e-18
-10.9631 -1.07756 1.57363e-18
-10.8587 -1.07756 1.57363e-18
-10.7545 -1.07756 1.57363e-18
-10.6503 -1.07756 1.57363e-18
-10.5463 -1.07756 1.57363e-18
-10.4425 -1.07756 1.57363e-18
-10.3387 -1.07756 1.57363e-18
-10.2351 -1.07756 1.57363e-18
-10.1316 -1.07756 1.57363e-18
-10.0282 -1.07756 1.57363e-18
-9.92496 -1.07756 1.57363e-18
-9.82181 -1.07756 1.57363e-18
-9.71877 -1.07756 1.57363e-18
-9.61583 -1.07756 1.57363e-18
-9.51301 -1.07756 1.57363e-18
-9.4103 -1.07756 1.57363e-18
-9.30769 -1.07756 1.57363e-18
-9.20518 -1.07756 1.57363e-18
-9.10278 -1.07756 1.57363e-18
-9.00048 -1.07756 1.57363e-18
-8.89828 -1.07756 1.57363e-18
-8.79618 -1.07756 1.57363e-18
-8.69417 -1.07756 1.57363e-18
-8.59226 -1.07756 1.57363e-18
-8.49044 -1.07756 1.57363e-18
-8.38872 -1.07756 1.57363e-18
-8.28708 -1.07756 1.57363e-18
-8.18554 -1.07756 1.57363e-18
-8.08408 -1.07756 1.57363e-18
-7.98271 -1.07756 1.57363e-18
-7.88143 -1.07756 1.57363e-18
-7.78023 -1.07756 1.57363e-18
-7.67911 -1.07756 1.57363e-18
-7.57807 -1.07756 1.57363e-18
-7.47712 -1.07756 1.57363e-18
-7.37624 -1.07756 1.57363e-18
-7.27544 -1.07756 1.57363e-18
-7.17471 -1.07756 1.57363e-18
-7.07406 -1.07756 1.57363e-18
-6.97348 -1.07756 1.57363e-18
-6.87298 -1.07756 1.57363e-18
-6.77254 -1.07756 1.57363e-18
-6.67218 -1.07756 1.57363e-18
-6.57188 -1.07756 1.57363e-18
-6.47166 -1.07756 1.57363e-18
-6.37149 -1.07756 1.57363e-18
-6.2714 -1.07756 1.57363e-18
-6.17136 -1.07756 1.57363e-18
-6.07139 -1.07756 1.57363e-18
-5.97148 -1.07756 1.57363e-18
-5.87163 -1.07756 1.57363e-18
-5.77184 -1.07756 1.57363e-18
-5.67211 -1.07756 1.57363e-18
-5.57243 -1.07756 1.57363e-18
-5.47281 -1.07756 1.57363e-18
-5.37325 -1.07756 1.57363e-18
-5.27373 -1.07756 1.57363e-18
-5.17427 -1.07756 1.57363e-18
-5.07487 -1.07756 1.57363e-18
-4.97551 -1.07756 1.57363e-18
-4.8762 -1.07756 1.57363e-18
-4.77694 -1.07756 1.57363e-18
-4.67772 -1.07756 1.57363e-18
-4.57855 -1.07756 1.57363e-18
-4.47943 -1.07756 1.57363e-18
-4.38035 -1.07756 1.57363e-18
-4.28131 -1.07756 1.57363e-18
-4.18232 -1.07756 1.57363e-18
-4.08336 -1.07756 1.57363e-18
-3.98445 -1.07756 1.57363e-18
-3.88557 -1.07756 1.57363e-18
-3.78673 -1.07756 1.57363e-18
-3.68793 -1.07756 1.57363e-18
-3.58916 -1.07756 1.57363e-18
-3.49043 -1.07756 1.57363e-18
-3.39173 -1.07756 1.57363e-18
-3.29307 -1.07756 1.57363e-18
-3.19443 -1.07756 1.57363e-18
-3.09583 -1.07756 1.57363e-18
-2.99725 -1.07756 1.57363e-18
-2.89871 -1.07756 1.57363e-18
-2.80019 -1.07756 1.57363e-18
-2.7017 -1.07756 1.57363e-18
-2.60323 -1.07756 1.57363e-18
-2.50479 -1.07756 1.57363e-18
-2.40638 -1.07756 1.57363e-18
-2.30798 -1.07756 1.57363e-18
-2.20961 -1.07756 1.57363e-18
-2.11126 -1.07756 1.57363e-18
-2.01293 -1.07756 1.57363e-18
-1.91462 -1.07756 1.57363e-18
-1.81632 -1.07756 1.57363e-18
-1.71804 -1.07756 1.57363e-18
-1.61978 -1.07756 1.57363e-18
-1.52154 -1.07756 1.57363e-18
-1.42331 -1.07756 1.57363e-18
-1.32509 -1.07756 1.57363e-18
-1.22689 -1.07756 1.57363e-18
-1.12869 -1.07756 1.57363e-18
-1.03051 -1.07756 1.57363e-18
-0.932337 -1.07756 1.57363e-18
-0.834173 -1.07756 1.57363e-18
-0.736016 -1.07756 1.57363e-18
-0.637867 -1.07756 1.57363e-18
-0.539723 -1.07756 1.57363e-18
-0.441585 -1.07756 1.57363e-18
-0.343451 -1.07756 1.57363e-18
-0.24532 -1.07756 1.57363e-18
-0.147191 -1.07756 1.57363e-18
-0.0490634 -1.07756 1.57363e-18
0.0490634 -1.07756 1.57363e-18
0.147191 -1.07756 1.57363e-18
0.24532 -1.07756 1.57363e-18
0.343451 -1.07756 1.57363e-18
0.441585 -1.07756 1.57363e-18
0.539723 -1.07756 1.57363e-18
0.637867 -1.07756 1.57363e-18
0.736016 -1.07756 1.57363e-18
0.834173 -1.07756 1.57363e-18
0.932337 -1.07756 1.57363e-18
1.03051 -1.07756 1.57363e-18
1.12869 -1.07756 1.57363e-18
1.22689 -1.07756 1.57363e-18
1.32509 -1.07756 1.57363e-18
1.42331 -1.07756 1.57363e-18
1.52154 -1.07756 1.57363e-18
1.61978 -1.07756 1.57363e-18
1.71804 -1.07756 1.57363e-18
1.81632 -1.07756 1.57363e-18
1.91462 -1.07756 1.57363e-18
2.01293 -1.07756 1.57363e-18
2.11126 -1.07756 1.57363e-18
2.20961 -1.07756 1.57363e-18
2.30798 -1.07756 1.57363e-18
2.40638 -1.07756 1.57363e-18
2.50479 -1.07756 1.57363e-18
2.60323 -1.07756 1.57363e-18
2.7017 -1.07756 1.57363e-18
2.80019 -1.07756 1.57363e-18
2.89871 -1.07756 1.57363e-18
2.99725 -1.07756 1.57363e-18
3.09583 -1.07756 1.57363e-18
3.19443 -1.07756 1.57363e-18
3.29307 -1.07756 1.57363e-18
3.39173 -1.07756 1.57363e-18
3.49043 -1.07756 1.57363e-18
3.58916 -1.07756 1.57363e-18
3.68793 -1.07756 1.57363e-18
3.78673 -1.07756 1.57363e-18
3.88557 -1.07756 1.57363e-18
3.98445 -1.07756 1.57363e-18
4.08336 -1.07756 1.57363e-18
4.18232 -1.07756 1.57363e-18
4.28131 -1.07756 1.57363e-18
4.38035 -1.07756 1.57363e-18
4.47943 -1.07756 1.57363e-18
4.57855 -1.07756 1.57363e-18
4.67772 -1.07756 1.57363e-18
4.77694 -1.07756 1.57363e-18
4.8762 -1.07756 1.57363e-18
4.97551 -1.07756 1.57363e-18
5.07487 -1.07756 1.57363e-18
5.17427 -1.07756 1.57363e-18
5.27373 -1.07756 1.57363e-18
5.37325 -1.07756 1.57363e-18
5.47281 -1.07756 1.57363e-18
5.57243 -1.07756 1.57363e-18
5.67211 -1.07756 1.57363e-18
5.77184 -1.07756 1.57363e-18
5.87163 -1.07756 1.57363e-18
5.97148 -1.07756 1.57363e-18
6.07139 -1.07756 1.57363e-18
6.17136 -1.07756 1.57363e-18
6.2714 -1.07756 1.57363e-18
6.37149 -1.07756 1.57363e-18
6.47166 -1.07756 1.57363e-18
6.57188 -1.07756 1.57363e-18
6.67218 -1.07756 1.57363e-18
6.77254 -1.07756 1.57363e-18
6.87298 -1.07756 1.57363e-18
6.97348 -1.07756 1.57363e-18
7.07406 -1.07756 1.57363e-18
7.17471 -1.07756 1.57363e-18
7.27544 -1.07756 1.57363e-18
7.37624 -1.07756 1.57363e-18
7.47712 -1.07756 1.57363e-18
7.57807 -1.07756 1.57363e-18
7.67911 -1.07756 1.57363e-18
7.78023 -1.07756 1.57363e-18
7.88143 -1.07756 1.57363e-18
7.98271 -1.07756 1.57363e-18
8.08408 -1.07756 1.57363e-18
8.18554 -1.07756 1.57363e-18
8.28708 -1.07756 1.57363e-18
8.38872 -1.07756 1.57363e-18
8.49044 -1.07756 1.57363e-18
8.59226 -1.07756 1.57363e-18
8.69417 -1.07756 1.57363e-18
8.79618 -1.07756 1.57363e-18
8.89828 -1.07756 1.57363e-18
9.00048 -1.07756 1.57363e-18
9.10278 -1.07756 1.57363e-18
9.20518 -1.07756 1.57363e-18
9.30769 -1.07756 1.57363e-18
9.4103 -1.07756 1.57363e-18
9.51301 -1.07756 1.57363e-18
9.61583 -1.07756 1.57363e-18
9.71877 -1.07756 1.57363e-18
9.82181 -1.07756 1.57363e-18
9.92496 -1.07756 1.57363e-18
10.0282 -1.07756 1.57363e-18
10.1316 -1.07756 1.57363e-18
10.2351 -1.07756 1.57363e-18
10.3387 -1.07756 1.57363e-18
10.4425 -1.07756 1.57363e-18
10.5463 -1.07756 1.57363e-18
10.6503 -1.07756 1.57363e-18
10.7545 -1.07756 1.57363e-18
10.8587 -1.07756 1.57363e-18
10.9631 -1.07756 1.57363e-18
11.0676 -1.07756 1.57363e-18
11.1722 -1.07756 1.57363e-18
11.277 -1.07756 1.57363e-18
11.3819 -1.07756 1.57363e-18
11.487 -1.07756 1.57363e-18
11.5922 -1.07756 1.57363e-18
11.6975 -1.07756 1.57363e-18
11.803 -1.07756 1.57363e-18
11.9086 -1.07756 1.57363e-18
12.0144 -1.07756 1.57363e-18
12.1204 -1.07756 1.57363e-18
12.2265 -1.07756 1.57363e-18
12.3327 -1.07756 1.57363e-18
12.4391 -1.07756 1.57363e-18
12.5457 -1.07756 1.57363e-18
12.6524 -1.07756 1.57363e-18
12.7593 -1.07756 1.57363e-18
12.8664 -1.07756 1.57363e-18
12.9737 -1.07756 1.57363e-18
13.0811 -1.07756 1.57363e-18
13.1887 -1.07756 1.57363e-18
13.2965 -1.07756 1.57363e-18
13.4044 -1.07756 1.57363e-18
13.5126 -1.07756 1.57363e-18
13.6209 -1.07756 1.57363e-18
13.7294 -1.07756 1.57363e-18
13.8382 -1.07756 1.57363e-18
13.9471 -1.07756 1.57363e-18
14.0562 -1.07756 1.57363e-18
14.1655 -1.07756 1.57363e-18
14.275 -1.07756 1.57363e-18
14.3848 -1.07756 1.57363e-18
14.4947 -1.07756 1.57363e-18
14.6049 -1.07756 1.57363e-18
14.7152 -1.07756 1.57363e-18
14.8258 -1.07756 1.57363e-18
14.9367 -1.07756 1.57363e-18
15.0477 -1.07756 1.57363e-18
15.159 -1.07756 1.57363e-18
15.2705 -1.07756 1.57363e-18
15.3823 -1.07756 1.57363e-18
15.4943 -1.07756 1.57363e-18
15.6066 -1.07756 1.57363e-18
15.7191 -1.07756 1.57363e-18
15.8319 -1.07756 1.57363e-18
15.9449 -1.07756 1.57363e-18
16.0582 -1.07756 1.57363e-18
16.1717 -1.07756 1.57363e-18
16.2856 -1.07756 1.57363e-18
16.3997 -1.07756 1.57363e-18
16.5141 -1.07756 1.57363e-18
16.6288 -1.07756 1.57363e-18
16.7437 -1.07756 1.57363e-18
16.859 -1.07756 1.57363e-18
16.9746 -1.07756 1.57363e-18
17.0905 -1.07756 1.57363e-18
17.2067 -1.07756 1.57363e-18
17.3232 -1.07756 1.57363e-18
17.4401 -1.07756 1.57363e-18
17.5572 -1.07756 1.57363e-18
17.6748 -1.07756 1.57363e-18
17.7926 -1.07756 1.57363e-18
17.9108 -1.07756 1.57363e-18
18.0294 -1.07756 1.57363e-18
18.1483 -1.07756 1.57363e-18
18.2676 -1.07756 1.57363e-18
18.3873 -1.07756 1.57363e-18
18.5074 -1.07756 1.57363e-18
18.6278 -1.07756 1.57363e-18
18.7487 -1.07756 1.57363e-18
18.8699 -1.07756 1.57363e-18
18.9916 -1.07756 1.57363e-18
19.1137 -1.07756 1.57363e-18
19.2362 -1.07756 1.57363e-18
19.3592 -1.07756 1.57363e-18
19.4826 -1.07756 1.57363e-18
19.6065 -1.07756 1.57363e-18
19.7309 -1.07756 1.57363e-18
19.8557 -1.07756 1.57363e-18
19.9811 -1.07756 1.57363e-18
20.1069 -1.07756 1.57363e-18
20.2333 -1.07756 1.57363e-18
20.3602 -1.07756 1.57363e-18
20.4876 -1.07756 1.57363e-18
20.6156 -1.07756 1.57363e-18
20.7441 -1.07756 1.57363e-18
20.8732 -1.07756 1.57363e-18
21.0029 -1.07756 1.57363e-18
21.1332 -1.07756 1.57363e-18
21.2642 -1.07756 1.57363e-18
21.3958 -1.07756 1.57363e-18
21.528 -1.07756 1.57363e-18
21.6609 -1.07756 1.57363e-18
21.7945 -1.07756 1.57363e-18
21.9288 -1.07756 1.57363e-18
22.0639 -1.07756 1.57363e-18
22.1997 -1.07756 1.57363e-18
22.3363 -1.07756 1.57363e-18
22.4736 -1.07756 1.57363e-18
22.6118 -1.07756 1.57363e-18
22.7509 -1.07756 1.57363e-18
22.8908 -1.07756 1.57363e-18
23.0316 -1.07756 1.57363e-18
23.1733 -1.07756 1.57363e-18
23.316 -1.07756 1.57363e-18
23.4597 -1.07756 1.57363e-18
23.6044 -1.07756 1.57363e-18
23.7502 -1.07756 1.57363e-18
23.8971 -1.07756 1.57363e-18
24.0451 -1.07756 1.57363e-18
24.1944 -1.07756 1.57363e-18
24.3448 -1.07756 1.57363e-18
24.4966 -1.07756 1.57363e-18
24.6496 -1.07756 1.57363e-18
24.8041 -1.07756 1.57363e-18
24.9601 -1.07756 1.57363e-18
25.1175 -1.07756 1.57363e-18
25.2766 -1.07756 1.57363e-18
25.4373 -1.07756 1.57363e-18
25.5998 -1.07756 1.57363e-18
25.7641 -1.07756 1.57363e-18
25.9304 -1.07756 1.57363e-18
26.0988 -1.07756 1.57363e-18
26.2693 -1.07756 1.57363e-18
26.4421 -1.07756 1.57363e-18
26.6174 -1.07756 1.57363e-18
26.7954 -1.07756 1.57363e-18
26.9761 -1.07756 1.57363e-18
27.1598 -1.07756 1.57363e-18
27.3468 -1.07756 1.57363e-18
27.5373 -1.07756 1.57363e-18
27.7317 -1.07756 1.57363e-18
27.9302 -1.07756 1.57363e-18
28.1333 -1.07756 1.57363e-18
28.3415 -1.07756 1.57363e-18
28.5554 -1.07756 1.57363e-18
28.7758 -1.07756 1.57363e-18
29.0035 -1.07756 1.57363e-18
29.2396 -1.07756 1.57363e-18
29.4858 -1.07756 1.57363e-18
29.7441 -1.07756 1.57363e-18
30.0173 -1.07756 1.57363e-18
30.3101 -1.07756 1.57363e-18
30.6297 -1.07756 1.57363e-18
30.9905 -1.07756 1.57363e-18
31.4301 -1.07756 1.57363e-18


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1Classic/SigmaATwoLoop.txt <==
-31.4301 0.000582933 0.000400801
-30.9905 0.000164437 9.53636e-05
-30.6297 -0.000142423 0.000145348
-30.3101 -0.000468571 -3.22294e-05
-30.0173 -0.00077921 2.9524e-05
-29.7441 -0.00104617 -7.39887e-05
-29.4858 -0.00123244 1.17567e-05
-29.2396 -0.00135484 -5.32481e-05
-29.0035 -0.00143871 3.08634e-05
-28.7758 -0.00150862 -2.77167e-05
-28.5554 -0.00156884 4.42442e-05
-28.3415 -0.00162487 -1.08374e-05
-28.1333 -0.00167673 5.40068e-05
-27.9302 -0.00172737 1.58858e-06
-27.7317 -0.00177585 6.11374e-05
-27.5373 -0.00182398 1.15168e-05
-27.3468 -0.0018709 6.68324e-05
-27.1598 -0.00191786 1.9732e-05
-26.9761 -0.0019641 7.17593e-05
-26.7954 -0.00201059 2.67919e-05
-26.6174 -0.00205664 7.62037e-05
-26.4421 -0.00210306 3.30976e-05
-26.2693 -0.00214925 8.03238e-05
-26.0988 -0.00219586 3.88988e-05
-25.9304 -0.00224241 8.42407e-05
-25.7641 -0.00228942 4.43468e-05
-25.5998 -0.00233648 8.80482e-05
-25.4373 -0.00238405 4.95435e-05
-25.2766 -0.00243176 9.18125e-05
-25.1175 -0.00248 5.45662e-05
-24.9601 -0.00252846 9.55789e-05
-24.8041 -0.00257749 5.94775e-05
-24.6496 -0.0026268 9.93791e-05
-24.4966 -0.00267671 6.43277e-05
-24.3448 -0.00272695 0.000103238
-24.1944 -0.00277782 6.91574e-05
-24.0451 -0.00282909 0.000107175
-23.8971 -0.002881 7.39996e-05
-23.7502 -0.00293336 0.00011121
-23.6044 -0.0029864 7.88816e-05
-23.4597 -0.00303993 0.000115359
-23.316 -0.00309416 8.38271e-05
-23.1733 -0.00314894 0.000119639
-23.0316 -0.00320445 8.8857e-05
-22.8908 -0.00326054 0.000124063
-22.7509 -0.00331739 9.39909e-05
-22.6118 -0.00337488 0.000128645
-22.4736 -0.00343316 9.92472e-05
-22.3363 -0.00349211 0.000133398
-22.1997 -0.00355189 0.000104643
-22.0639 -0.00361238 0.000138337
-21.9288 -0.00367374 0.000110197
-21.7945 -0.00373585 0.000143473
-21.6609 -0.00379887 0.000115924
-21.528 -0.00386269 0.000148822
-21.3958 -0.00392745 0.000121842
-21.2642 -0.00399306 0.000154396
-21.1332 -0.00405965 0.000127969
-21.0029 -0.00412713 0.000160212
-20.8732 -0.00419564 0.00013432
-20.7441 -0.00426509 0.000166283
-20.6156 -0.00433561 0.000140915
-20.4876 -0.00440712 0.000172628
-20.3602 -0.00447975 0.000147772
-20.2333 -0.00455342 0.000179263
-20.1069 -0.00462826 0.000154909
-19.9811 -0.0047042 0.000186206
-19.8557 -0.00478136 0.000162348
-19.7309 -0.00485967 0.000193478
-19.6065 -0.00493926 0.00017011
-19.4826 -0.00502007 0.000201098
-19.3592 -0.0051022 0.000178216
-19.2362 -0.00518562 0.000209089
-19.1137 -0.00527043 0.000186691
-18.9916 -0.00535659 0.000217476
-18.8699 -0.0054442 0.000195561
-18.7487 -0.00553323 0.000226282
-18.6278 -0.00562378 0.000204853
-18.5074 -0.00571583 0.000235535
-18.3873 -0.00580948 0.000214596
-18.2676 -0.0059047 0.000245266
-18.1483 -0.00600158 0.00022482
-18.0294 -0.00610013 0.000255505
-17.9108 -0.00620042 0.00023556
-17.7926 -0.00630246 0.000266287
-17.6748 -0.00640634 0.00024685
-17.5572 -0.00651206 0.000277648
-17.4401 -0.00661971 0.000258731
-17.3232 -0.00672929 0.000289627
-17.2067 -0.0068409 0.000271244
-17.0905 -0.00695455 0.000302269
-16.9746 -0.00707033 0.000284434
-16.859 -0.00718827 0.000315619
-16.7437 -0.00730845 0.000298349
-16.6288 -0.00743089 0.000329728
-16.5141 -0.00755571 0.000313044
-16.3997 -0.00768291 0.000344651
-16.2856 -0.00781261 0.000328574
-16.1717 -0.00794483 0.000360448
-16.0582 -0.00807969 0.000345003
-15.9449 -0.00821721 0.000377182
-15.8319 -0.00835751 0.000362399
-15.7191 -0.00850063 0.000394925
-15.6066 -0.00864669 0.000380836
-15.4943 -0.00879573 0.000413754
-15.3823 -0.00894786 0.000400394
-15.2705 -0.00910316 0.000433754
-15.159 -0.00926174 0.000421163
-15.0477 -0.00942367 0.000455016
-14.9367 -0.00958907 0.000443239
-14.8258 -0.00975801 0.000477641
-14.7152 -0.00993065 0.000466727
-14.6049 -0.010107 0.000501742
-14.4947 -0.0102873 0.000491745
-14.3848 -0.0104716 0.000527439
-14.275 -0.0106601 0.000518422
-14.1655 -0.0108528 0.000554867
-14.0562 -0.0110499 0.000546897
-13.9471 -0.0112515 0.000584174
-13.8382 -0.0114578 0.000577327
-13.7294 -0.011669 0.000615524
-13.6209 -0.0118851 0.000609884
-13.5126 -0.0121064 0.000649098
-13.4044 -0.012333 0.00064476
-13.2965 -0.012565 0.000685097
-13.1887 -0.0128028 0.000682165
-13.0811 -0.0130464 0.000723744
-12.9737 -0.0132961 0.000722335
-12.8664 -0.013552 0.000765286
-12.7593 -0.0138144 0.000765532
-12.6524 -0.0140835 0.000810001
-12.5457 -0.0143596 0.000812048
-12.4391 -0.0146429 0.000858197
-12.3327 -0.0149336 0.000862212
-12.2265 -0.0152321 0.000910221
-12.1204 -0.0155385 0.000916388
-12.0144 -0.0158533 0.000966462
-11.9086 -0.0161766 0.00097499
-11.803 -0.0165089 0.00102736
-11.6975 -0.0168504 0.00103848
-11.5922 -0.0172016 0.0010934
-11.487 -0.0175627 0.00110739
-11.3819 -0.0179343 0.00116514
-11.277 -0.0183166 0.0011823
-11.1722 -0.0187102 0.00124322
-11.0676 -0.0191154 0.00126389
-10.9631 -0.0195328 0.00132835
-10.8587 -0.0199629 0.00135293
-10.7545 -0.0204061 0.00142135
-10.6503 -0.0208631 0.00145028
-10.5463 -0.0213344 0.00152316
-10.4425 -0.0218207 0.00155697
-10.3387 -0.0223226 0.00163485
-10.2351 -0.0228407 0.00167413
-10.1316 -0.0233759 0.00175767
-10.0282 -0.0239288 0.00180309
-9.92496 -0.0245004 0.00189303
-9.82181 -0.0250914 0.0019454
-9.71877 -0.0257027 0.00204259
-9.61583 -0.0263355 0.00210284
-9.51301 -0.0269905 0.00220829
-9.4103 -0.0276691 0.00227749
-9.30769 -0.0283723 0.00239238
-9.20518 -0.0291013 0.0024718
-9.10278 -0.0298575 0.00259751
-9.00048 -0.0306422 0.00268865
-8.89828 -0.031457 0.0028268
-8.79618 -0.0323034 0.00293143
-8.69417 -0.0331832 0.00308396
-8.59226 -0.0340982 0.00320419
-8.49044 -0.0350502 0.00337342
-8.38872 -0.0360415 0.00351177
-8.28708 -0.0370742 0.00370046
-8.18554 -0.0381507 0.00385998
-8.08408 -0.0392735 0.00407147
-7.98271 -0.0404456 0.00425584
-7.88143 -0.0416698 0.00449421
-7.78023 -0.0429494 0.00470792
-7.67911 -0.0442878 0.00497816
-7.57807 -0.0456888 0.00522673
-7.47712 -0.0471565 0.00553497
-7.37624 -0.0486952 0.00582524
-7.27544 -0.0503098 0.00617912
-7.17471 -0.0520054 0.00651963
-7.07406 -0.0537877 0.00692871
-6.97348 -0.0556628 0.00733021
-6.87298 -0.0576374 0.00780661
-6.77254 -0.0597189 0.00828278
-6.67218 -0.0619152 0.00884198
-6.57188 -0.0642351 0.00941037
-6.47166 -0.0666884 0.0100724
-6.37149 -0.0692854 0.0107558
-6.2714 -0.072038 0.0115468
-6.17136 -0.0749588 0.0123753
-6.07139 -0.0780621 0.0133298
-5.97148 -0.0813636 0.0143433
-5.87163 -0.0848803 0.0155078
-5.77184 -0.0886316 0.0167605
-5.67211 -0.0926385 0.018198
-5.57243 -0.0969246 0.019764
-5.47281 -0.101516 0.0215621
-5.37325 -0.106441 0.0235449
-5.27373 -0.111732 0.0258265
-5.17427 -0.117424 0.0283728
-5.07487 -0.123555 0.0313141
-4.97551 -0.130167 0.0346363
-4.8762 -0.137306 0.0384944
-4.77694 -0.14502 0.0429054
-4.67772 -0.15336 0.0480627
-4.57855 -0.162375 0.0540317
-4.47943 -0.172112 0.0610667
-4.38035 -0.182611 0.0693092
-4.28131 -0.193893 0.0791082
-4.18232 -0.205949 0.0907229
-4.08336 -0.218717 0.104645
-3.98445 -0.232054 0.121304
-3.88557 -0.245678 0.141381
-3.78673 -0.259109 0.1655
-3.68793 -0.271563 0.1945
-3.58916 -0.28184 0.229041
-3.49043 -0.288197 0.26973
-3.39173 -0.288281 0.316505
-3.29307 -0.279242 0.368491
-3.19443 -0.258168 0.423185
-3.09583 -0.222993 0.476511
-2.99725 -0.173683 0.522917
-2.89871 -0.11309 0.557028
-2.80019 -0.04668 0.575207
-2.7017 0.0190629 0.577144
-2.60323 0.0786616 0.565418
-2.50479 0.12893 0.54446
-2.40638 0.16906 0.5187
-2.30798 0.199937 0.49188
-2.20961 0.223303 0.466432
-2.11126 0.241144 0.4439
-2.01293 0.255365 0.424906
-1.91462 0.267666 0.409696
-1.81632 0.279546 0.398007
-1.71804 0.292337 0.38945
-1.61978 0.307234 0.383204
-1.52154 0.325267 0.37827
-1.42331 0.347193 0.3731
-1.32509 0.373261 0.365891
-1.22689 0.402905 0.354446
-1.12869 0.434493 0.336913
-1.03051 0.465392 0.312155
-0.932337 0.492565 0.280658
-0.834173 0.513541 0.244299
-0.736016 0.527231 0.206017
-0.637867 0.534093 0.168526
-0.539723 0.535656 0.133865
-0.441585 0.533838 0.102872
-0.343451 0.530415 0.0756564
-0.24532 0.526773 0.0516166
-0.147191 0.523869 0.0300111
-0.0490634 0.522283 0.00982805
0.0490634 0.522283 -0.00982805
0.147191 0.523869 -0.0300111
0.24532 0.526773 -0.0516166
0.343451 0.530415 -0.0756564
0.441585 0.533838 -0.102872
0.539723 0.535656 -0.133865
0.637867 0.534093 -0.168526
0.736016 0.527231 -0.206017
0.834173 0.513541 -0.244299
0.932337 0.492565 -0.280658
1.03051 0.465392 -0.312155
1.12869 0.434493 -0.336913
1.22689 0.402905 -0.354446
1.32509 0.373261 -0.365891
1.42331 0.347193 -0.3731
1.52154 0.325267 -0.37827
1.61978 0.307234 -0.383204
1.71804 0.292337 -0.38945
1.81632 0.279546 -0.398007
1.91462 0.267666 -0.409696
2.01293 0.255365 -0.424906
2.11126 0.241144 -0.4439
2.20961 0.223303 -0.466432
2.30798 0.199937 -0.49188
2.40638 0.16906 -0.5187
2.50479 0.12893 -0.54446
2.60323 0.0786616 -0.565418
2.7017 0.0190629 -0.577144
2.80019 -0.04668 -0.575207
2.89871 -0.11309 -0.557028
2.99725 -0.173683 -0.522917
3.09583 -0.222993 -0.476511
3.19443 -0.258168 -0.423185
3.29307 -0.279242 -0.368491
3.39173 -0.288281 -0.316505
3.49043 -0.288197 -0.26973
3.58916 -0.28184 -0.229041
3.68793 -0.271563 -0.1945
3.78673 -0.259109 -0.1655
3.88557 -0.245678 -0.141381
3.98445 -0.232054 -0.121304
4.08336 -0.218717 -0.104645
4.18232 -0.205949 -0.0907229
4.28131 -0.193893 -0.0791082
4.38035 -0.182611 -0.0693092
4.47943 -0.172112 -0.0610667
4.57855 -0.162375 -0.0540317
4.67772 -0.15336 -0.0480627
4.77694 -0.14502 -0.0429054
4.8762 -0.137306 -0.0384944
4.97551 -0.130167 -0.0346363
5.07487 -0.123555 -0.0313141
5.17427 -0.117424 -0.0283728
5.27373 -0.111732 -0.0258265
5.37325 -0.106441 -0.0235449
5.47281 -0.101516 -0.0215621
5.57243 -0.0969246 -0.019764
5.67211 -0.0926385 -0.018198
5.77184 -0.0886316 -0.0167605
5.87163 -0.0848803 -0.0155078
5.97148 -0.0813636 -0.0143433
6.07139 -0.0780621 -0.0133298
6.17136 -0.0749588 -0.0123753
6.2714 -0.072038 -0.0115468
6.37149 -0.0692854 -0.0107558
6.47166 -0.0666884 -0.0100724
6.57188 -0.0642351 -0.00941037
6.67218 -0.0619152 -0.00884198
6.77254 -0.0597189 -0.00828278
6.87298 -0.0576374 -0.00780661
6.97348 -0.0556628 -0.00733021
7.07406 -0.0537877 -0.00692871
7.17471 -0.0520054 -0.00651963
7.27544 -0.0503098 -0.00617912
7.37624 -0.0486952 -0.00582524
7.47712 -0.0471565 -0.00553497
7.57807 -0.0456888 -0.00522673
7.67911 -0.0442878 -0.00497816
7.78023 -0.0429494 -0.00470792
7.88143 -0.0416698 -0.00449421
7.98271 -0.0404456 -0.00425584
8.08408 -0.0392735 -0.00407147
8.18554 -0.0381507 -0.00385998
8.28708 -0.0370742 -0.00370046
8.38872 -0.0360415 -0.00351177
8.49044 -0.0350502 -0.00337342
8.59226 -0.0340982 -0.00320419
8.69417 -0.0331832 -0.00308396
8.79618 -0.0323034 -0.00293143
8.89828 -0.031457 -0.0028268
9.00048 -0.0306422 -0.00268865
9.10278 -0.0298575 -0.00259751
9.20518 -0.0291013 -0.0024718
9.30769 -0.0283723 -0.00239238
9.4103 -0.0276691 -0.00227749
9.51301 -0.0269905 -0.00220829
9.61583 -0.0263355 -0.00210284
9.71877 -0.0257027 -0.00204259
9.82181 -0.0250914 -0.0019454
9.92496 -0.0245004 -0.00189303
10.0282 -0.0239288 -0.00180309
10.1316 -0.0233759 -0.00175767
10.2351 -0.0228407 -0.00167413
10.3387 -0.0223226 -0.00163485
10.4425 -0.0218207 -0.00155697
10.5463 -0.0213344 -0.00152316
10.6503 -0.0208631 -0.00145028
10.7545 -0.0204061 -0.00142135
10.8587 -0.0199629 -0.00135293
10.9631 -0.0195328 -0.00132835
11.0676 -0.0191154 -0.00126389
11.1722 -0.0187102 -0.00124322
11.277 -0.0183166 -0.0011823
11.3819 -0.0179343 -0.00116514
11.487 -0.0175627 -0.00110739
11.5922 -0.0172016 -0.0010934
11.6975 -0.0168504 -0.00103848
11.803 -0.0165089 -0.00102736
11.9086 -0.0161766 -0.00097499
12.0144 -0.0158533 -0.000966462
12.1204 -0.0155385 -0.000916388
12.2265 -0.0152321 -0.000910221
12.3327 -0.0149336 -0.000862212
12.4391 -0.0146429 -0.000858197
12.5457 -0.0143596 -0.000812048
12.6524 -0.0140835 -0.000810001
12.7593 -0.0138144 -0.000765532
12.8664 -0.013552 -0.000765286
12.9737 -0.0132961 -0.000722335
13.0811 -0.0130464 -0.000723744
13.1887 -0.0128028 -0.000682165
13.2965 -0.012565 -0.000685097
13.4044 -0.012333 -0.00064476
13.5126 -0.0121064 -0.000649098
13.6209 -0.0118851 -0.000609884
13.7294 -0.011669 -0.000615524
13.8382 -0.0114578 -0.000577327
13.9471 -0.0112515 -0.000584174
14.0562 -0.0110499 -0.000546897
14.1655 -0.0108528 -0.000554867
14.275 -0.0106601 -0.000518422
14.3848 -0.0104716 -0.000527439
14.4947 -0.0102873 -0.000491745
14.6049 -0.010107 -0.000501742
14.7152 -0.00993065 -0.000466727
14.8258 -0.00975801 -0.000477641
14.9367 -0.00958907 -0.000443239
15.0477 -0.00942367 -0.000455016
15.159 -0.00926174 -0.000421163
15.2705 -0.00910316 -0.000433754
15.3823 -0.00894786 -0.000400394
15.4943 -0.00879573 -0.000413754
15.6066 -0.00864669 -0.000380836
15.7191 -0.00850063 -0.000394925
15.8319 -0.00835751 -0.000362399
15.9449 -0.00821721 -0.000377182
16.0582 -0.00807969 -0.000345003
16.1717 -0.00794483 -0.000360448
16.2856 -0.00781261 -0.000328574
16.3997 -0.00768291 -0.000344651
16.5141 -0.00755571 -0.000313044
16.6288 -0.00743089 -0.000329728
16.7437 -0.00730845 -0.000298349
16.859 -0.00718827 -0.000315619
16.9746 -0.00707033 -0.000284434
17.0905 -0.00695455 -0.000302269
17.2067 -0.0068409 -0.000271244
17.3232 -0.00672929 -0.000289627
17.4401 -0.00661971 -0.000258731
17.5572 -0.00651206 -0.000277648
17.6748 -0.00640634 -0.00024685
17.7926 -0.00630246 -0.000266287
17.9108 -0.00620042 -0.00023556
18.0294 -0.00610013 -0.000255505
18.1483 -0.00600158 -0.00022482
18.2676 -0.0059047 -0.000245266
18.3873 -0.00580948 -0.000214596
18.5074 -0.00571583 -0.000235535
18.6278 -0.00562378 -0.000204853
18.7487 -0.00553323 -0.000226282
18.8699 -0.0054442 -0.000195561
18.9916 -0.00535659 -0.000217476
19.1137 -0.00527043 -0.000186691
19.2362 -0.00518562 -0.000209089
19.3592 -0.0051022 -0.000178216
19.4826 -0.00502007 -0.000201098
19.6065 -0.00493926 -0.00017011
19.7309 -0.00485967 -0.000193478
19.8557 -0.00478136 -0.000162348
19.9811 -0.0047042 -0.000186206
20.1069 -0.00462826 -0.000154909
20.2333 -0.00455342 -0.000179263
20.3602 -0.00447975 -0.000147772
20.4876 -0.00440712 -0.000172628
20.6156 -0.00433561 -0.000140915
20.7441 -0.00426509 -0.000166283
20.8732 -0.00419564 -0.00013432
21.0029 -0.00412713 -0.000160212
21.1332 -0.00405965 -0.000127969
21.2642 -0.00399306 -0.000154396
21.3958 -0.00392745 -0.000121842
21.528 -0.00386269 -0.000148822
21.6609 -0.00379887 -0.000115924
21.7945 -0.00373585 -0.000143473
21.9288 -0.00367374 -0.000110197
22.0639 -0.00361238 -0.000138337
22.1997 -0.00355189 -0.000104643
22.3363 -0.00349211 -0.000133398
22.4736 -0.00343316 -9.92472e-05
22.6118 -0.00337488 -0.000128645
22.7509 -0.00331739 -9.39909e-05
22.8908 -0.00326054 -0.000124063
23.0316 -0.00320445 -8.8857e-05
23.1733 -0.00314894 -0.000119639
23.316 -0.00309416 -8.38271e-05
23.4597 -0.00303993 -0.000115359
23.6044 -0.0029864 -7.88816e-05
23.7502 -0.00293336 -0.00011121
23.8971 -0.002881 -7.39996e-05
24.0451 -0.00282909 -0.000107175
24.1944 -0.00277782 -6.91574e-05
24.3448 -0.00272695 -0.000103238
24.4966 -0.00267671 -6.43277e-05
24.6496 -0.0026268 -9.93791e-05
24.8041 -0.00257749 -5.94775e-05
24.9601 -0.00252846 -9.55789e-05
25.1175 -0.00248 -5.45662e-05
25.2766 -0.00243176 -9.18125e-05
25.4373 -0.00238405 -4.95435e-05
25.5998 -0.00233648 -8.80482e-05
25.7641 -0.00228942 -4.43468e-05
25.9304 -0.00224241 -8.42407e-05
26.0988 -0.00219586 -3.88988e-05
26.2693 -0.00214925 -8.03238e-05
26.4421 -0.00210306 -3.30976e-05
26.6174 -0.00205664 -7.62037e-05
26.7954 -0.00201059 -2.67919e-05
26.9761 -0.0019641 -7.17593e-05
27.1598 -0.00191786 -1.9732e-05
27.3468 -0.0018709 -6.68324e-05
27.5373 -0.00182398 -1.15168e-05
27.7317 -0.00177585 -6.11374e-05
27.9302 -0.00172737 -1.58858e-06
28.1333 -0.00167673 -5.40068e-05
28.3415 -0.00162487 1.08374e-05
28.5554 -0.00156884 -4.42442e-05
28.7758 -0.00150862 2.77167e-05
29.0035 -0.00143871 -3.08634e-05
29.2396 -0.00135484 5.32481e-05
29.4858 -0.00123244 -1.17567e-05
29.7441 -0.00104617 7.39887e-05
30.0173 -0.00077921 -2.9524e-05
30.3101 -0.000468571 3.22294e-05
30.6297 -0.000142423 -0.000145348
30.9905 0.000164437 -9.53636e-05
31.4301 0.000582933 -0.000400801


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1Classic/SigmaROneLoop.txt <==
-31.4301 -1.07756 1.57363e-18
-30.9905 -1.07756 1.57363e-18
-30.6297 -1.07756 1.57363e-18
-30.3101 -1.07756 1.57363e-18
-30.0173 -1.07756 1.57363e-18
-29.7441 -1.07756 1.57363e-18
-29.4858 -1.07756 1.57363e-18
-29.2396 -1.07756 1.57363e-18
-29.0035 -1.07756 1.57363e-18
-28.7758 -1.07756 1.57363e-18
-28.5554 -1.07756 1.57363e-18
-28.3415 -1.07756 1.57363e-18
-28.1333 -1.07756 1.57363e-18
-27.9302 -1.07756 1.57363e-18
-27.7317 -1.07756 1.57363e-18
-27.5373 -1.07756 1.57363e-18
-27.3468 -1.07756 1.57363e-18
-27.1598 -1.07756 1.57363e-18
-26.9761 -1.07756 1.57363e-18
-26.7954 -1.07756 1.57363e-18
-26.6174 -1.07756 1.57363e-18
-26.4421 -1.07756 1.57363e-18
-26.2693 -1.07756 1.57363e-18
-26.0988 -1.07756 1.57363e-18
-25.9304 -1.07756 1.57363e-18
-25.7641 -1.07756 1.57363e-18
-25.5998 -1.07756 1.57363e-18
-25.4373 -1.07756 1.57363e-18
-25.2766 -1.07756 1.57363e-18
-25.1175 -1.07756 1.57363e-18
-24.9601 -1.07756 1.57363e-18
-24.8041 -1.07756 1.57363e-18
-24.6496 -1.07756 1.57363e-18
-24.4966 -1.07756 1.57363e-18
-24.3448 -1.07756 1.57363e-18
-24.1944 -1.07756 1.57363e-18
-24.0451 -1.07756 1.57363e-18
-23.8971 -1.07756 1.57363e-18
-23.7502 -1.07756 1.57363e-18
-23.6044 -1.07756 1.57363e-18
-23.4597 -1.07756 1.57363e-18
-23.316 -1.07756 1.57363e-18
-23.1733 -1.07756 1.57363e-18
-23.0316 -1.07756 1.57363e-18
-22.8908 -1.07756 1.57363e-18
-22.7509 -1.07756 1.57363e-18
-22.6118 -1.07756 1.57363e-18
-22.4736 -1.07756 1.57363e-18
-22.3363 -1.07756 1.57363e-18
-22.1997 -1.07756 1.57363e-18
-22.0639 -1.07756 1.57363e-18
-21.9288 -1.07756 1.57363e-18
-21.7945 -1.07756 1.57363e-18
-21.6609 -1.07756 1.57363e-18
-21.528 -1.07756 1.57363e-18
-21.3958 -1.07756 1.57363e-18
-21.2642 -1.07756 1.57363e-18
-21.1332 -1.07756 1.57363e-18
-21.0029 -1.07756 1.57363e-18
-20.8732 -1.07756 1.57363e-18
-20.7441 -1.07756 1.57363e-18
-20.6156 -1.07756 1.57363e-18
-20.4876 -1.07756 1.57363e-18
-20.3602 -1.07756 1.57363e-18
-20.2333 -1.07756 1.57363e-18
-20.1069 -1.07756 1.57363e-18
-19.9811 -1.07756 1.57363e-18
-19.8557 -1.07756 1.57363e-18
-19.7309 -1.07756 1.57363e-18
-19.6065 -1.07756 1.57363e-18
-19.4826 -1.07756 1.57363e-18
-19.3592 -1.07756 1.57363e-18
-19.2362 -1.07756 1.57363e-18
-19.1137 -1.07756 1.57363e-18
-18.9916 -1.07756 1.57363e-18
-18.8699 -1.07756 1.57363e-18
-18.7487 -1.07756 1.57363e-18
-18.6278 -1.07756 1.57363e-18
-18.5074 -1.07756 1.57363e-18
-18.3873 -1.07756 1.57363e-18
-18.2676 -1.07756 1.57363e-18
-18.1483 -1.07756 1.57363e-18
-18.0294 -1.07756 1.57363e-18
-17.9108 -1.07756 1.57363e-18
-17.7926 -1.07756 1.57363e-18
-17.6748 -1.07756 1.57363e-18
-17.5572 -1.07756 1.57363e-18
-17.4401 -1.07756 1.57363e-18
-17.3232 -1.07756 1.57363e-18
-17.2067 -1.07756 1.57363e-18
-17.0905 -1.07756 1.57363e-18
-16.9746 -1.07756 1.57363e-18
-16.859 -1.07756 1.57363e-18
-16.7437 -1.07756 1.57363e-18
-16.6288 -1.07756 1.57363e-18
-16.5141 -1.07756 1.57363e-18
-16.3997 -1.07756 1.57363e-18
-16.2856 -1.07756 1.57363e-18
-16.1717 -1.07756 1.57363e-18
-16.0582 -1.07756 1.57363e-18
-15.9449 -1.07756 1.57363e-18
-15.8319 -1.07756 1.57363e-18
-15.7191 -1.07756 1.57363e-18
-15.6066 -1.07756 1.57363e-18
-15.4943 -1.07756 1.57363e-18
-15.3823 -1.07756 1.57363e-18
-15.2705 -1.07756 1.57363e-18
-15.159 -1.07756 1.57363e-18
-15.0477 -1.07756 1.57363e-18
-14.9367 -1.07756 1.57363e-18
-14.8258 -1.07756 1.57363e-18
-14.7152 -1.07756 1.57363e-18
-14.6049 -1.07756 1.57363e-18
-14.4947 -1.07756 1.57363e-18
-14.3848 -1.07756 1.57363e-18
-14.275 -1.07756 1.57363e-18
-14.1655 -1.07756 1.57363e-18
-14.0562 -1.07756 1.57363e-18
-13.9471 -1.07756 1.57363e-18
-13.8382 -1.07756 1.57363e-18
-13.7294 -1.07756 1.57363e-18
-13.6209 -1.07756 1.57363e-18
-13.5126 -1.07756 1.57363e-18
-13.4044 -1.07756 1.57363e-18
-13.2965 -1.07756 1.57363e-18
-13.1887 -1.07756 1.57363e-18
-13.0811 -1.07756 1.57363e-18
-12.9737 -1.07756 1.57363e-18
-12.8664 -1.07756 1.57363e-18
-12.7593 -1.07756 1.57363e-18
-12.6524 -1.07756 1.57363e-18
-12.5457 -1.07756 1.57363e-18
-12.4391 -1.07756 1.57363e-18
-12.3327 -1.07756 1.57363e-18
-12.2265 -1.07756 1.57363e-18
-12.1204 -1.07756 1.57363e-18
-12.0144 -1.07756 1.57363e-18
-11.9086 -1.07756 1.57363e-18
-11.803 -1.07756 1.57363e-18
-11.6975 -1.07756 1.57363e-18
-11.5922 -1.07756 1.57363e-18
-11.487 -1.07756 1.57363e-18
-11.3819 -1.07756 1.57363e-18
-11.277 -1.07756 1.57363e-18
-11.1722 -1.07756 1.57363e-18
-11.0676 -1.07756 1.57363e-18
-10.9631 -1.07756 1.57363e-18
-10.8587 -1.07756 1.57363e-18
-10.7545 -1.07756 1.57363e-18
-10.6503 -1.07756 1.57363e-18
-10.5463 -1.07756 1.57363e-18
-10.4425 -1.07756 1.57363e-18
-10.3387 -1.07756 1.57363e-18
-10.2351 -1.07756 1.57363e-18
-10.1316 -1.07756 1.57363e-18
-10.0282 -1.07756 1.57363e-18
-9.92496 -1.07756 1.57363e-18
-9.82181 -1.07756 1.57363e-18
-9.71877 -1.07756 1.57363e-18
-9.61583 -1.07756 1.57363e-18
-9.51301 -1.07756 1.57363e-18
-9.4103 -1.07756 1.57363e-18
-9.30769 -1.07756 1.57363e-18
-9.20518 -1.07756 1.57363e-18
-9.10278 -1.07756 1.57363e-18
-9.00048 -1.07756 1.57363e-18
-8.89828 -1.07756 1.57363e-18
-8.79618 -1.07756 1.57363e-18
-8.69417 -1.07756 1.57363e-18
-8.59226 -1.07756 1.57363e-18
-8.49044 -1.07756 1.57363e-18
-8.38872 -1.07756 1.57363e-18
-8.28708 -1.07756 1.57363e-18
-8.18554 -1.07756 1.57363e-18
-8.08408 -1.07756 1.57363e-18
-7.98271 -1.07756 1.57363e-18
-7.88143 -1.07756 1.57363e-18
-7.78023 -1.07756 1.57363e-18
-7.67911 -1.07756 1.57363e-18
-7.57807 -1.07756 1.57363e-18
-7.47712 -1.07756 1.57363e-18
-7.37624 -1.07756 1.57363e-18
-7.27544 -1.07756 1.57363e-18
-7.17471 -1.07756 1.57363e-18
-7.07406 -1.07756 1.57363e-18
-6.97348 -1.07756 1.57363e-18
-6.87298 -1.07756 1.57363e-18
-6.77254 -1.07756 1.57363e-18
-6.67218 -1.07756 1.57363e-18
-6.57188 -1.07756 1.57363e-18
-6.47166 -1.07756 1.57363e-18
-6.37149 -1.07756 1.57363e-18
-6.2714 -1.07756 1.57363e-18
-6.17136 -1.07756 1.57363e-18
-6.07139 -1.07756 1.57363e-18
-5.97148 -1.07756 1.57363e-18
-5.87163 -1.07756 1.57363e-18
-5.77184 -1.07756 1.57363e-18
-5.67211 -1.07756 1.57363e-18
-5.57243 -1.07756 1.57363e-18
-5.47281 -1.07756 1.57363e-18
-5.37325 -1.07756 1.57363e-18
-5.27373 -1.07756 1.57363e-18
-5.17427 -1.07756 1.57363e-18
-5.07487 -1.07756 1.57363e-18
-4.97551 -1.07756 1.57363e-18
-4.8762 -1.07756 1.57363e-18
-4.77694 -1.07756 1.57363e-18
-4.67772 -1.07756 1.57363e-18
-4.57855 -1.07756 1.57363e-18
-4.47943 -1.07756 1.57363e-18
-4.38035 -1.07756 1.57363e-18
-4.28131 -1.07756 1.57363e-18
-4.18232 -1.07756 1.57363e-18
-4.08336 -1.07756 1.57363e-18
-3.98445 -1.07756 1.57363e-18
-3.88557 -1.07756 1.57363e-18
-3.78673 -1.07756 1.57363e-18
-3.68793 -1.07756 1.57363e-18
-3.58916 -1.07756 1.57363e-18
-3.49043 -1.07756 1.57363e-18
-3.39173 -1.07756 1.57363e-18
-3.29307 -1.07756 1.57363e-18
-3.19443 -1.07756 1.57363e-18
-3.09583 -1.07756 1.57363e-18
-2.99725 -1.07756 1.57363e-18
-2.89871 -1.07756 1.57363e-18
-2.80019 -1.07756 1.57363e-18
-2.7017 -1.07756 1.57363e-18
-2.60323 -1.07756 1.57363e-18
-2.50479 -1.07756 1.57363e-18
-2.40638 -1.07756 1.57363e-18
-2.30798 -1.07756 1.57363e-18
-2.20961 -1.07756 1.57363e-18
-2.11126 -1.07756 1.57363e-18
-2.01293 -1.07756 1.57363e-18
-1.91462 -1.07756 1.57363e-18
-1.81632 -1.07756 1.57363e-18
-1.71804 -1.07756 1.57363e-18
-1.61978 -1.07756 1.57363e-18
-1.52154 -1.07756 1.57363e-18
-1.42331 -1.07756 1.57363e-18
-1.32509 -1.07756 1.57363e-18
-1.22689 -1.07756 1.57363e-18
-1.12869 -1.07756 1.57363e-18
-1.03051 -1.07756 1.57363e-18
-0.932337 -1.07756 1.57363e-18
-0.834173 -1.07756 1.57363e-18
-0.736016 -1.07756 1.57363e-18
-0.637867 -1.07756 1.57363e-18
-0.539723 -1.07756 1.57363e-18
-0.441585 -1.07756 1.57363e-18
-0.343451 -1.07756 1.57363e-18
-0.24532 -1.07756 1.57363e-18
-0.147191 -1.07756 1.57363e-18
-0.0490634 -1.07756 1.57363e-18
0.0490634 -1.07756 1.57363e-18
0.147191 -1.07756 1.57363e-18
0.24532 -1.07756 1.57363e-18
0.343451 -1.07756 1.57363e-18
0.441585 -1.07756 1.57363e-18
0.539723 -1.07756 1.57363e-18
0.637867 -1.07756 1.57363e-18
0.736016 -1.07756 1.57363e-18
0.834173 -1.07756 1.57363e-18
0.932337 -1.07756 1.57363e-18
1.03051 -1.07756 1.57363e-18
1.12869 -1.07756 1.57363e-18
1.22689 -1.07756 1.57363e-18
1.32509 -1.07756 1.57363e-18
1.42331 -1.07756 1.57363e-18
1.52154 -1.07756 1.57363e-18
1.61978 -1.07756 1.57363e-18
1.71804 -1.07756 1.57363e-18
1.81632 -1.07756 1.57363e-18
1.91462 -1.07756 1.57363e-18
2.01293 -1.07756 1.57363e-18
2.11126 -1.07756 1.57363e-18
2.20961 -1.07756 1.57363e-18
2.30798 -1.07756 1.57363e-18
2.40638 -1.07756 1.57363e-18
2.50479 -1.07756 1.57363e-18
2.60323 -1.07756 1.57363e-18
2.7017 -1.07756 1.57363e-18
2.80019 -1.07756 1.57363e-18
2.89871 -1.07756 1.57363e-18
2.99725 -1.07756 1.57363e-18
3.09583 -1.07756 1.57363e-18
3.19443 -1.07756 1.57363e-18
3.29307 -1.07756 1.57363e-18
3.39173 -1.07756 1.57363e-18
3.49043 -1.07756 1.57363e-18
3.58916 -1.07756 1.57363e-18
3.68793 -1.07756 1.57363e-18
3.78673 -1.07756 1.57363e-18
3.88557 -1.07756 1.57363e-18
3.98445 -1.07756 1.57363e-18
4.08336 -1.07756 1.57363e-18
4.18232 -1.07756 1.57363e-18
4.28131 -1.07756 1.57363e-18
4.38035 -1.07756 1.57363e-18
4.47943 -1.07756 1.57363e-18
4.57855 -1.07756 1.57363e-18
4.67772 -1.07756 1.57363e-18
4.77694 -1.07756 1.57363e-18
4.8762 -1.07756 1.57363e-18
4.97551 -1.07756 1.57363e-18
5.07487 -1.07756 1.57363e-18
5.17427 -1.07756 1.57363e-18
5.27373 -1.07756 1.57363e-18
5.37325 -1.07756 1.57363e-18
5.47281 -1.07756 1.57363e-18
5.57243 -1.07756 1.57363e-18
5.67211 -1.07756 1.57363e-18
5.77184 -1.07756 1.57363e-18
5.87163 -1.07756 1.57363e-18
5.97148 -1.07756 1.57363e-18
6.07139 -1.07756 1.57363e-18
6.17136 -1.07756 1.57363e-18
6.2714 -1.07756 1.57363e-18
6.37149 -1.07756 1.57363e-18
6.47166 -1.07756 1.57363e-18
6.57188 -1.07756 1.57363e-18
6.67218 -1.07756 1.57363e-18
6.77254 -1.07756 1.57363e-18
6.87298 -1.07756 1.57363e-18
6.97348 -1.07756 1.57363e-18
7.07406 -1.07756 1.57363e-18
7.17471 -1.07756 1.57363e-18
7.27544 -1.07756 1.57363e-18
7.37624 -1.07756 1.57363e-18
7.47712 -1.07756 1.57363e-18
7.57807 -1.07756 1.57363e-18
7.67911 -1.07756 1.57363e-18
7.78023 -1.07756 1.57363e-18
7.88143 -1.07756 1.57363e-18
7.98271 -1.07756 1.57363e-18
8.08408 -1.07756 1.57363e-18
8.18554 -1.07756 1.57363e-18
8.28708 -1.07756 1.57363e-18
8.38872 -1.07756 1.57363e-18
8.49044 -1.07756 1.57363e-18
8.59226 -1.07756 1.57363e-18
8.69417 -1.07756 1.57363e-18
8.79618 -1.07756 1.57363e-18
8.89828 -1.07756 1.57363e-18
9.00048 -1.07756 1.57363e-18
9.10278 -1.07756 1.57363e-18
9.20518 -1.07756 1.57363e-18
9.30769 -1.07756 1.57363e-18
9.4103 -1.07756 1.57363e-18
9.51301 -1.07756 1.57363e-18
9.61583 -1.07756 1.57363e-18
9.71877 -1.07756 1.57363e-18
9.82181 -1.07756 1.57363e-18
9.92496 -1.07756 1.57363e-18
10.0282 -1.07756 1.57363e-18
10.1316 -1.07756 1.57363e-18
10.2351 -1.07756 1.57363e-18
10.3387 -1.07756 1.57363e-18
10.4425 -1.07756 1.57363e-18
10.5463 -1.07756 1.57363e-18
10.6503 -1.07756 1.57363e-18
10.7545 -1.07756 1.57363e-18
10.8587 -1.07756 1.57363e-18
10.9631 -1.07756 1.57363e-18
11.0676 -1.07756 1.57363e-18
11.1722 -1.07756 1.57363e-18
11.277 -1.07756 1.57363e-18
11.3819 -1.07756 1.57363e-18
11.487 -1.07756 1.57363e-18
11.5922 -1.07756 1.57363e-18
11.6975 -1.07756 1.57363e-18
11.803 -1.07756 1.57363e-18
11.9086 -1.07756 1.57363e-18
12.0144 -1.07756 1.57363e-18
12.1204 -1.07756 1.57363e-18
12.2265 -1.07756 1.57363e-18
12.3327 -1.07756 1.57363e-18
12.4391 -1.07756 1.57363e-18
12.5457 -1.07756 1.57363e-18
12.6524 -1.07756 1.57363e-18
12.7593 -1.07756 1.57363e-18
12.8664 -1.07756 1.57363e-18
12.9737 -1.07756 1.57363e-18
13.0811 -1.07756 1.57363e-18
13.1887 -1.07756 1.57363e-18
13.2965 -1.07756 1.57363e-18
13.4044 -1.07756 1.57363e-18
13.5126 -1.07756 1.57363e-18
13.6209 -1.07756 1.57363e-18
13.7294 -1.07756 1.57363e-18
13.8382 -1.07756 1.57363e-18
13.9471 -1.07756 1.57363e-18
14.0562 -1.07756 1.57363e-18
14.1655 -1.07756 1.57363e-18
14.275 -1.07756 1.57363e-18
14.3848 -1.07756 1.57363e-18
14.4947 -1.07756 1.57363e-18
14.6049 -1.07756 1.57363e-18
14.7152 -1.07756 1.57363e-18
14.8258 -1.07756 1.57363e-18
14.9367 -1.07756 1.57363e-18
15.0477 -1.07756 1.57363e-18
15.159 -1.07756 1.57363e-18
15.2705 -1.07756 1.57363e-18
15.3823 -1.07756 1.57363e-18
15.4943 -1.07756 1.57363e-18
15.6066 -1.07756 1.57363e-18
15.7191 -1.07756 1.57363e-18
15.8319 -1.07756 1.57363e-18
15.9449 -1.07756 1.57363e-18
16.0582 -1.07756 1.57363e-18
16.1717 -1.07756 1.57363e-18
16.2856 -1.07756 1.57363e-18
16.3997 -1.07756 1.57363e-18
16.5141 -1.07756 1.57363e-18
16.6288 -1.07756 1.57363e-18
16.7437 -1.07756 1.57363e-18
16.859 -1.07756 1.57363e-18
16.9746 -1.07756 1.57363e-18
17.0905 -1.07756 1.57363e-18
17.2067 -1.07756 1.57363e-18
17.3232 -1.07756 1.57363e-18
17.4401 -1.07756 1.57363e-18
17.5572 -1.07756 1.57363e-18
17.6748 -1.07756 1.57363e-18
17.7926 -1.07756 1.57363e-18
17.9108 -1.07756 1.57363e-18
18.0294 -1.07756 1.57363e-18
18.1483 -1.07756 1.57363e-18
18.2676 -1.07756 1.57363e-18
18.3873 -1.07756 1.57363e-18
18.5074 -1.07756 1.57363e-18
18.6278 -1.07756 1.57363e-18
18.7487 -1.07756 1.57363e-18
18.8699 -1.07756 1.57363e-18
18.9916 -1.07756 1.57363e-18
19.1137 -1.07756 1.57363e-18
19.2362 -1.07756 1.57363e-18
19.3592 -1.07756 1.57363e-18
19.4826 -1.07756 1.57363e-18
19.6065 -1.07756 1.57363e-18
19.7309 -1.07756 1.57363e-18
19.8557 -1.07756 1.57363e-18
19.9811 -1.07756 1.57363e-18
20.1069 -1.07756 1.57363e-18
20.2333 -1.07756 1.57363e-18
20.3602 -1.07756 1.57363e-18
20.4876 -1.07756 1.57363e-18
20.6156 -1.07756 1.57363e-18
20.7441 -1.07756 1.57363e-18
20.8732 -1.07756 1.57363e-18
21.0029 -1.07756 1.57363e-18
21.1332 -1.07756 1.57363e-18
21.2642 -1.07756 1.57363e-18
21.3958 -1.07756 1.57363e-18
21.528 -1.07756 1.57363e-18
21.6609 -1.07756 1.57363e-18
21.7945 -1.07756 1.57363e-18
21.9288 -1.07756 1.57363e-18
22.0639 -1.07756 1.57363e-18
22.1997 -1.07756 1.57363e-18
22.3363 -1.07756 1.57363e-18
22.4736 -1.07756 1.57363e-18
22.6118 -1.07756 1.57363e-18
22.7509 -1.07756 1.57363e-18
22.8908 -1.07756 1.57363e-18
23.0316 -1.07756 1.57363e-18
23.1733 -1.07756 1.57363e-18
23.316 -1.07756 1.57363e-18
23.4597 -1.07756 1.57363e-18
23.6044 -1.07756 1.57363e-18
23.7502 -1.07756 1.57363e-18
23.8971 -1.07756 1.57363e-18
24.0451 -1.07756 1.57363e-18
24.1944 -1.07756 1.57363e-18
24.3448 -1.07756 1.57363e-18
24.4966 -1.07756 1.57363e-18
24.6496 -1.07756 1.57363e-18
24.8041 -1.07756 1.57363e-18
24.9601 -1.07756 1.57363e-18
25.1175 -1.07756 1.57363e-18
25.2766 -1.07756 1.57363e-18
25.4373 -1.07756 1.57363e-18
25.5998 -1.07756 1.57363e-18
25.7641 -1.07756 1.57363e-18
25.9304 -1.07756 1.57363e-18
26.0988 -1.07756 1.57363e-18
26.2693 -1.07756 1.57363e-18
26.4421 -1.07756 1.57363e-18
26.6174 -1.07756 1.57363e-18
26.7954 -1.07756 1.57363e-18
26.9761 -1.07756 1.57363e-18
27.1598 -1.07756 1.57363e-18
27.3468 -1.07756 1.57363e-18
27.5373 -1.07756 1.57363e-18
27.7317 -1.07756 1.57363e-18
27.9302 -1.07756 1.57363e-18
28.1333 -1.07756 1.57363e-18
28.3415 -1.07756 1.57363e-18
28.5554 -1.07756 1.57363e-18
28.7758 -1.07756 1.57363e-18
29.0035 -1.07756 1.57363e-18
29.2396 -1.07756 1.57363e-18
29.4858 -1.07756 1.57363e-18
29.7441 -1.07756 1.57363e-18
30.0173 -1.07756 1.57363e-18
30.3101 -1.07756 1.57363e-18
30.6297 -1.07756 1.57363e-18
30.9905 -1.07756 1.57363e-18
31.4301 -1.07756 1.57363e-18


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1Classic/SigmaRTwoLoop.txt <==
-31.4301 0.000582933 -0.000400801
-30.9905 0.000164437 -9.53636e-05
-30.6297 -0.000142423 -0.000145348
-30.3101 -0.000468571 3.22294e-05
-30.0173 -0.00077921 -2.9524e-05
-29.7441 -0.00104617 7.39887e-05
-29.4858 -0.00123244 -1.17567e-05
-29.2396 -0.00135484 5.32481e-05
-29.0035 -0.00143871 -3.08634e-05
-28.7758 -0.00150862 2.77167e-05
-28.5554 -0.00156884 -4.42442e-05
-28.3415 -0.00162487 1.08374e-05
-28.1333 -0.00167673 -5.40068e-05
-27.9302 -0.00172737 -1.58858e-06
-27.7317 -0.00177585 -6.11374e-05
-27.5373 -0.00182398 -1.15168e-05
-27.3468 -0.0018709 -6.68324e-05
-27.1598 -0.00191786 -1.9732e-05
-26.9761 -0.0019641 -7.17593e-05
-26.7954 -0.00201059 -2.67919e-05
-26.6174 -0.00205664 -7.62037e-05
-26.4421 -0.00210306 -3.30976e-05
-26.2693 -0.00214925 -8.03238e-05
-26.0988 -0.00219586 -3.88988e-05
-25.9304 -0.00224241 -8.42407e-05
-25.7641 -0.00228942 -4.43468e-05
-25.5998 -0.00233648 -8.80482e-05
-25.4373 -0.00238405 -4.95435e-05
-25.2766 -0.00243176 -9.18125e-05
-25.1175 -0.00248 -5.45662e-05
-24.9601 -0.00252846 -9.55789e-05
-24.8041 -0.00257749 -5.94775e-05
-24.6496 -0.0026268 -9.93791e-05
-24.4966 -0.00267671 -6.43277e-05
-24.3448 -0.00272695 -0.000103238
-24.1944 -0.00277782 -6.91574e-05
-24.0451 -0.00282909 -0.000107175
-23.8971 -0.002881 -7.39996e-05
-23.7502 -0.00293336 -0.00011121
-23.6044 -0.0029864 -7.88816e-05
-23.4597 -0.00303993 -0.000115359
-23.316 -0.00309416 -8.38271e-05
-23.1733 -0.00314894 -0.000119639
-23.0316 -0.00320445 -8.8857e-05
-22.8908 -0.00326054 -0.000124063
-22.7509 -0.00331739 -9.39909e-05
-22.6118 -0.00337488 -0.000128645
-22.4736 -0.00343316 -9.92472e-05
-22.3363 -0.00349211 -0.000133398
-22.1997 -0.00355189 -0.000104643
-22.0639 -0.00361238 -0.000138337
-21.9288 -0.00367374 -0.000110197
-21.7945 -0.00373585 -0.000143473
-21.6609 -0.00379887 -0.000115924
-21.528 -0.00386269 -0.000148822
-21.3958 -0.00392745 -0.000121842
-21.2642 -0.00399306 -0.000154396
-21.1332 -0.00405965 -0.000127969
-21.0029 -0.00412713 -0.000160212
-20.8732 -0.00419564 -0.00013432
-20.7441 -0.00426509 -0.000166283
-20.6156 -0.00433561 -0.000140915
-20.4876 -0.00440712 -0.000172628
-20.3602 -0.00447975 -0.000147772
-20.2333 -0.00455342 -0.000179263
-20.1069 -0.00462826 -0.000154909
-19.9811 -0.0047042 -0.000186206
-19.8557 -0.00478136 -0.000162348
-19.7309 -0.00485967 -0.000193478
-19.6065 -0.00493926 -0.00017011
-19.4826 -0.00502007 -0.000201098
-19.3592 -0.0051022 -0.000178216
-19.2362 -0.00518562 -0.000209089
-19.1137 -0.00527043 -0.000186691
-18.9916 -0.00535659 -0.000217476
-18.8699 -0.0054442 -0.000195561
-18.7487 -0.00553323 -0.000226282
-18.6278 -0.00562378 -0.000204853
-18.5074 -0.00571583 -0.000235535
-18.3873 -0.00580948 -0.000214596
-18.2676 -0.0059047 -0.000245266
-18.1483 -0.00600158 -0.00022482
-18.0294 -0.00610013 -0.000255505
-17.9108 -0.00620042 -0.00023556
-17.7926 -0.00630246 -0.000266287
-17.6748 -0.00640634 -0.00024685
-17.5572 -0.00651206 -0.000277648
-17.4401 -0.00661971 -0.000258731
-17.3232 -0.00672929 -0.000289627
-17.2067 -0.0068409 -0.000271244
-17.0905 -0.00695455 -0.000302269
-16.9746 -0.00707033 -0.000284434
-16.859 -0.00718827 -0.000315619
-16.7437 -0.00730845 -0.000298349
-16.6288 -0.00743089 -0.000329728
-16.5141 -0.00755571 -0.000313044
-16.3997 -0.00768291 -0.000344651
-16.2856 -0.00781261 -0.000328574
-16.1717 -0.00794483 -0.000360448
-16.0582 -0.00807969 -0.000345003
-15.9449 -0.00821721 -0.000377182
-15.8319 -0.00835751 -0.000362399
-15.7191 -0.00850063 -0.000394925
-15.6066 -0.00864669 -0.000380836
-15.4943 -0.00879573 -0.000413754
-15.3823 -0.00894786 -0.000400394
-15.2705 -0.00910316 -0.000433754
-15.159 -0.00926174 -0.000421163
-15.0477 -0.00942367 -0.000455016
-14.9367 -0.00958907 -0.000443239
-14.8258 -0.00975801 -0.000477641
-14.7152 -0.00993065 -0.000466727
-14.6049 -0.010107 -0.000501742
-14.4947 -0.0102873 -0.000491745
-14.3848 -0.0104716 -0.000527439
-14.275 -0.0106601 -0.000518422
-14.1655 -0.0108528 -0.000554867
-14.0562 -0.0110499 -0.000546897
-13.9471 -0.0112515 -0.000584174
-13.8382 -0.0114578 -0.000577327
-13.7294 -0.011669 -0.000615524
-13.6209 -0.0118851 -0.000609884
-13.5126 -0.0121064 -0.000649098
-13.4044 -0.012333 -0.00064476
-13.2965 -0.012565 -0.000685097
-13.1887 -0.0128028 -0.000682165
-13.0811 -0.0130464 -0.000723744
-12.9737 -0.0132961 -0.000722335
-12.8664 -0.013552 -0.000765286
-12.7593 -0.0138144 -0.000765532
-12.6524 -0.0140835 -0.000810001
-12.5457 -0.0143596 -0.000812048
-12.4391 -0.0146429 -0.000858197
-12.3327 -0.0149336 -0.000862212
-12.2265 -0.0152321 -0.000910221
-12.1204 -0.0155385 -0.000916388
-12.0144 -0.0158533 -0.000966462
-11.9086 -0.0161766 -0.00097499
-11.803 -0.0165089 -0.00102736
-11.6975 -0.0168504 -0.00103848
-11.5922 -0.0172016 -0.0010934
-11.487 -0.0175627 -0.00110739
-11.3819 -0.0179343 -0.00116514
-11.277 -0.0183166 -0.0011823
-11.1722 -0.0187102 -0.00124322
-11.0676 -0.0191154 -0.00126389
-10.9631 -0.0195328 -0.00132835
-10.8587 -0.0199629 -0.00135293
-10.7545 -0.0204061 -0.00142135
-10.6503 -0.0208631 -0.00145028
-10.5463 -0.0213344 -0.00152316
-10.4425 -0.0218207 -0.00155697
-10.3387 -0.0223226 -0.00163485
-10.2351 -0.0228407 -0.00167413
-10.1316 -0.0233759 -0.00175767
-10.0282 -0.0239288 -0.00180309
-9.92496 -0.0245004 -0.00189303
-9.82181 -0.0250914 -0.0019454
-9.71877 -0.0257027 -0.00204259
-9.61583 -0.0263355 -0.00210284
-9.51301 -0.0269905 -0.00220829
-9.4103 -0.0276691 -0.00227749
-9.30769 -0.0283723 -0.00239238
-9.20518 -0.0291013 -0.0024718
-9.10278 -0.0298575 -0.00259751
-9.00048 -0.0306422 -0.00268865
-8.89828 -0.031457 -0.0028268
-8.79618 -0.0323034 -0.00293143
-8.69417 -0.0331832 -0.00308396
-8.59226 -0.0340982 -0.00320419
-8.49044 -0.0350502 -0.00337342
-8.38872 -0.0360415 -0.00351177
-8.28708 -0.0370742 -0.00370046
-8.18554 -0.0381507 -0.00385998
-8.08408 -0.0392735 -0.00407147
-7.98271 -0.0404456 -0.00425584
-7.88143 -0.0416698 -0.00449421
-7.78023 -0.0429494 -0.00470792
-7.67911 -0.0442878 -0.00497816
-7.57807 -0.0456888 -0.00522673
-7.47712 -0.0471565 -0.00553497
-7.37624 -0.0486952 -0.00582524
-7.27544 -0.0503098 -0.00617912
-7.17471 -0.0520054 -0.00651963
-7.07406 -0.0537877 -0.00692871
-6.97348 -0.0556628 -0.00733021
-6.87298 -0.0576374 -0.00780661
-6.77254 -0.0597189 -0.00828278
-6.67218 -0.0619152 -0.00884198
-6.57188 -0.0642351 -0.00941037
-6.47166 -0.0666884 -0.0100724
-6.37149 -0.0692854 -0.0107558
-6.2714 -0.072038 -0.0115468
-6.17136 -0.0749588 -0.0123753
-6.07139 -0.0780621 -0.0133298
-5.97148 -0.0813636 -0.0143433
-5.87163 -0.0848803 -0.0155078
-5.77184 -0.0886316 -0.0167605
-5.67211 -0.0926385 -0.018198
-5.57243 -0.0969246 -0.019764
-5.47281 -0.101516 -0.0215621
-5.37325 -0.106441 -0.0235449
-5.27373 -0.111732 -0.0258265
-5.17427 -0.117424 -0.0283728
-5.07487 -0.123555 -0.0313141
-4.97551 -0.130167 -0.0346363
-4.8762 -0.137306 -0.0384944
-4.77694 -0.14502 -0.0429054
-4.67772 -0.15336 -0.0480627
-4.57855 -0.162375 -0.0540317
-4.47943 -0.172112 -0.0610667
-4.38035 -0.182611 -0.0693092
-4.28131 -0.193893 -0.0791082
-4.18232 -0.205949 -0.0907229
-4.08336 -0.218717 -0.104645
-3.98445 -0.232054 -0.121304
-3.88557 -0.245678 -0.141381
-3.78673 -0.259109 -0.1655
-3.68793 -0.271563 -0.1945
-3.58916 -0.28184 -0.229041
-3.49043 -0.288197 -0.26973
-3.39173 -0.288281 -0.316505
-3.29307 -0.279242 -0.368491
-3.19443 -0.258168 -0.423185
-3.09583 -0.222993 -0.476511
-2.99725 -0.173683 -0.522917
-2.89871 -0.11309 -0.557028
-2.80019 -0.04668 -0.575207
-2.7017 0.0190629 -0.577144
-2.60323 0.0786616 -0.565418
-2.50479 0.12893 -0.54446
-2.40638 0.16906 -0.5187
-2.30798 0.199937 -0.49188
-2.20961 0.223303 -0.466432
-2.11126 0.241144 -0.4439
-2.01293 0.255365 -0.424906
-1.91462 0.267666 -0.409696
-1.81632 0.279546 -0.398007
-1.71804 0.292337 -0.38945
-1.61978 0.307234 -0.383204
-1.52154 0.325267 -0.37827
-1.42331 0.347193 -0.3731
-1.32509 0.373261 -0.365891
-1.22689 0.402905 -0.354446
-1.12869 0.434493 -0.336913
-1.03051 0.465392 -0.312155
-0.932337 0.492565 -0.280658
-0.834173 0.513541 -0.244299
-0.736016 0.527231 -0.206017
-0.637867 0.534093 -0.168526
-0.539723 0.535656 -0.133865
-0.441585 0.533838 -0.102872
-0.343451 0.530415 -0.0756564
-0.24532 0.526773 -0.0516166
-0.147191 0.523869 -0.0300111
-0.0490634 0.522283 -0.00982805
0.0490634 0.522283 0.00982805
0.147191 0.523869 0.0300111
0.24532 0.526773 0.0516166
0.343451 0.530415 0.0756564
0.441585 0.533838 0.102872
0.539723 0.535656 0.133865
0.637867 0.534093 0.168526
0.736016 0.527231 0.206017
0.834173 0.513541 0.244299
0.932337 0.492565 0.280658
1.03051 0.465392 0.312155
1.12869 0.434493 0.336913
1.22689 0.402905 0.354446
1.32509 0.373261 0.365891
1.42331 0.347193 0.3731
1.52154 0.325267 0.37827
1.61978 0.307234 0.383204
1.71804 0.292337 0.38945
1.81632 0.279546 0.398007
1.91462 0.267666 0.409696
2.01293 0.255365 0.424906
2.11126 0.241144 0.4439
2.20961 0.223303 0.466432
2.30798 0.199937 0.49188
2.40638 0.16906 0.5187
2.50479 0.12893 0.54446
2.60323 0.0786616 0.565418
2.7017 0.0190629 0.577144
2.80019 -0.04668 0.575207
2.89871 -0.11309 0.557028
2.99725 -0.173683 0.522917
3.09583 -0.222993 0.476511
3.19443 -0.258168 0.423185
3.29307 -0.279242 0.368491
3.39173 -0.288281 0.316505
3.49043 -0.288197 0.26973
3.58916 -0.28184 0.229041
3.68793 -0.271563 0.1945
3.78673 -0.259109 0.1655
3.88557 -0.245678 0.141381
3.98445 -0.232054 0.121304
4.08336 -0.218717 0.104645
4.18232 -0.205949 0.0907229
4.28131 -0.193893 0.0791082
4.38035 -0.182611 0.0693092
4.47943 -0.172112 0.0610667
4.57855 -0.162375 0.0540317
4.67772 -0.15336 0.0480627
4.77694 -0.14502 0.0429054
4.8762 -0.137306 0.0384944
4.97551 -0.130167 0.0346363
5.07487 -0.123555 0.0313141
5.17427 -0.117424 0.0283728
5.27373 -0.111732 0.0258265
5.37325 -0.106441 0.0235449
5.47281 -0.101516 0.0215621
5.57243 -0.0969246 0.019764
5.67211 -0.0926385 0.018198
5.77184 -0.0886316 0.0167605
5.87163 -0.0848803 0.0155078
5.97148 -0.0813636 0.0143433
6.07139 -0.0780621 0.0133298
6.17136 -0.0749588 0.0123753
6.2714 -0.072038 0.0115468
6.37149 -0.0692854 0.0107558
6.47166 -0.0666884 0.0100724
6.57188 -0.0642351 0.00941037
6.67218 -0.0619152 0.00884198
6.77254 -0.0597189 0.00828278
6.87298 -0.0576374 0.00780661
6.97348 -0.0556628 0.00733021
7.07406 -0.0537877 0.00692871
7.17471 -0.0520054 0.00651963
7.27544 -0.0503098 0.00617912
7.37624 -0.0486952 0.00582524
7.47712 -0.0471565 0.00553497
7.57807 -0.0456888 0.00522673
7.67911 -0.0442878 0.00497816
7.78023 -0.0429494 0.00470792
7.88143 -0.0416698 0.00449421
7.98271 -0.0404456 0.00425584
8.08408 -0.0392735 0.00407147
8.18554 -0.0381507 0.00385998
8.28708 -0.0370742 0.00370046
8.38872 -0.0360415 0.00351177
8.49044 -0.0350502 0.00337342
8.59226 -0.0340982 0.00320419
8.69417 -0.0331832 0.00308396
8.79618 -0.0323034 0.00293143
8.89828 -0.031457 0.0028268
9.00048 -0.0306422 0.00268865
9.10278 -0.0298575 0.00259751
9.20518 -0.0291013 0.0024718
9.30769 -0.0283723 0.00239238
9.4103 -0.0276691 0.00227749
9.51301 -0.0269905 0.00220829
9.61583 -0.0263355 0.00210284
9.71877 -0.0257027 0.00204259
9.82181 -0.0250914 0.0019454
9.92496 -0.0245004 0.00189303
10.0282 -0.0239288 0.00180309
10.1316 -0.0233759 0.00175767
10.2351 -0.0228407 0.00167413
10.3387 -0.0223226 0.00163485
10.4425 -0.0218207 0.00155697
10.5463 -0.0213344 0.00152316
10.6503 -0.0208631 0.00145028
10.7545 -0.0204061 0.00142135
10.8587 -0.0199629 0.00135293
10.9631 -0.0195328 0.00132835
11.0676 -0.0191154 0.00126389
11.1722 -0.0187102 0.00124322
11.277 -0.0183166 0.0011823
11.3819 -0.0179343 0.00116514
11.487 -0.0175627 0.00110739
11.5922 -0.0172016 0.0010934
11.6975 -0.0168504 0.00103848
11.803 -0.0165089 0.00102736
11.9086 -0.0161766 0.00097499
12.0144 -0.0158533 0.000966462
12.1204 -0.0155385 0.000916388
12.2265 -0.0152321 0.000910221
12.3327 -0.0149336 0.000862212
12.4391 -0.0146429 0.000858197
12.5457 -0.0143596 0.000812048
12.6524 -0.0140835 0.000810001
12.7593 -0.0138144 0.000765532
12.8664 -0.013552 0.000765286
12.9737 -0.0132961 0.000722335
13.0811 -0.0130464 0.000723744
13.1887 -0.0128028 0.000682165
13.2965 -0.012565 0.000685097
13.4044 -0.012333 0.00064476
13.5126 -0.0121064 0.000649098
13.6209 -0.0118851 0.000609884
13.7294 -0.011669 0.000615524
13.8382 -0.0114578 0.000577327
13.9471 -0.0112515 0.000584174
14.0562 -0.0110499 0.000546897
14.1655 -0.0108528 0.000554867
14.275 -0.0106601 0.000518422
14.3848 -0.0104716 0.000527439
14.4947 -0.0102873 0.000491745
14.6049 -0.010107 0.000501742
14.7152 -0.00993065 0.000466727
14.8258 -0.00975801 0.000477641
14.9367 -0.00958907 0.000443239
15.0477 -0.00942367 0.000455016
15.159 -0.00926174 0.000421163
15.2705 -0.00910316 0.000433754
15.3823 -0.00894786 0.000400394
15.4943 -0.00879573 0.000413754
15.6066 -0.00864669 0.000380836
15.7191 -0.00850063 0.000394925
15.8319 -0.00835751 0.000362399
15.9449 -0.00821721 0.000377182
16.0582 -0.00807969 0.000345003
16.1717 -0.00794483 0.000360448
16.2856 -0.00781261 0.000328574
16.3997 -0.00768291 0.000344651
16.5141 -0.00755571 0.000313044
16.6288 -0.00743089 0.000329728
16.7437 -0.00730845 0.000298349
16.859 -0.00718827 0.000315619
16.9746 -0.00707033 0.000284434
17.0905 -0.00695455 0.000302269
17.2067 -0.0068409 0.000271244
17.3232 -0.00672929 0.000289627
17.4401 -0.00661971 0.000258731
17.5572 -0.00651206 0.000277648
17.6748 -0.00640634 0.00024685
17.7926 -0.00630246 0.000266287
17.9108 -0.00620042 0.00023556
18.0294 -0.00610013 0.000255505
18.1483 -0.00600158 0.00022482
18.2676 -0.0059047 0.000245266
18.3873 -0.00580948 0.000214596
18.5074 -0.00571583 0.000235535
18.6278 -0.00562378 0.000204853
18.7487 -0.00553323 0.000226282
18.8699 -0.0054442 0.000195561
18.9916 -0.00535659 0.000217476
19.1137 -0.00527043 0.000186691
19.2362 -0.00518562 0.000209089
19.3592 -0.0051022 0.000178216
19.4826 -0.00502007 0.000201098
19.6065 -0.00493926 0.00017011
19.7309 -0.00485967 0.000193478
19.8557 -0.00478136 0.000162348
19.9811 -0.0047042 0.000186206
20.1069 -0.00462826 0.000154909
20.2333 -0.00455342 0.000179263
20.3602 -0.00447975 0.000147772
20.4876 -0.00440712 0.000172628
20.6156 -0.00433561 0.000140915
20.7441 -0.00426509 0.000166283
20.8732 -0.00419564 0.00013432
21.0029 -0.00412713 0.000160212
21.1332 -0.00405965 0.000127969
21.2642 -0.00399306 0.000154396
21.3958 -0.00392745 0.000121842
21.528 -0.00386269 0.000148822
21.6609 -0.00379887 0.000115924
21.7945 -0.00373585 0.000143473
21.9288 -0.00367374 0.000110197
22.0639 -0.00361238 0.000138337
22.1997 -0.00355189 0.000104643
22.3363 -0.00349211 0.000133398
22.4736 -0.00343316 9.92472e-05
22.6118 -0.00337488 0.000128645
22.7509 -0.00331739 9.39909e-05
22.8908 -0.00326054 0.000124063
23.0316 -0.00320445 8.8857e-05
23.1733 -0.00314894 0.000119639
23.316 -0.00309416 8.38271e-05
23.4597 -0.00303993 0.000115359
23.6044 -0.0029864 7.88816e-05
23.7502 -0.00293336 0.00011121
23.8971 -0.002881 7.39996e-05
24.0451 -0.00282909 0.000107175
24.1944 -0.00277782 6.91574e-05
24.3448 -0.00272695 0.000103238
24.4966 -0.00267671 6.43277e-05
24.6496 -0.0026268 9.93791e-05
24.8041 -0.00257749 5.94775e-05
24.9601 -0.00252846 9.55789e-05
25.1175 -0.00248 5.45662e-05
25.2766 -0.00243176 9.18125e-05
25.4373 -0.00238405 4.95435e-05
25.5998 -0.00233648 8.80482e-05
25.7641 -0.00228942 4.43468e-05
25.9304 -0.00224241 8.42407e-05
26.0988 -0.00219586 3.88988e-05
26.2693 -0.00214925 8.03238e-05
26.4421 -0.00210306 3.30976e-05
26.6174 -0.00205664 7.62037e-05
26.7954 -0.00201059 2.67919e-05
26.9761 -0.0019641 7.17593e-05
27.1598 -0.00191786 1.9732e-05
27.3468 -0.0018709 6.68324e-05
27.5373 -0.00182398 1.15168e-05
27.7317 -0.00177585 6.11374e-05
27.9302 -0.00172737 1.58858e-06
28.1333 -0.00167673 5.40068e-05
28.3415 -0.00162487 -1.08374e-05
28.5554 -0.00156884 4.42442e-05
28.7758 -0.00150862 -2.77167e-05
29.0035 -0.00143871 3.08634e-05
29.2396 -0.00135484 -5.32481e-05
29.4858 -0.00123244 1.17567e-05
29.7441 -0.00104617 -7.39887e-05
30.0173 -0.00077921 2.9524e-05
30.3101 -0.000468571 -3.22294e-05
30.6297 -0.000142423 0.000145348
30.9905 0.000164437 9.53636e-05
31.4301 0.000582933 0.000400801


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1Classic/iFpOneLoop.txt <==
-31.4301 -9.18435e-24 1.61678e-05
-30.9905 -2.48963e-23 1.68675e-05
-30.6297 -1.40623e-24 1.74724e-05
-30.3101 1.29391e-23 1.80325e-05
-30.0173 -2.85637e-23 1.85668e-05
-29.7441 -6.05708e-23 1.90848e-05
-29.4858 4.49942e-23 1.95922e-05
-29.2396 -2.70043e-24 2.00928e-05
-29.0035 4.46741e-23 2.05892e-05
-28.7758 5.69207e-23 2.10833e-05
-28.5554 9.45846e-24 2.15767e-05
-28.3415 5.17764e-23 2.20706e-05
-28.1333 -6.53123e-23 2.25659e-05
-27.9302 -1.51294e-23 2.30635e-05
-27.7317 -3.25976e-23 2.3564e-05
-27.5373 -5.52784e-23 2.40682e-05
-27.3468 8.76616e-24 2.45765e-05
-27.1598 5.7359e-23 2.50894e-05
-26.9761 -2.01964e-23 2.56074e-05
-26.7954 -9.45175e-23 2.6131e-05
-26.6174 -1.72188e-23 2.66605e-05
-26.4421 2.96425e-23 2.71962e-05
-26.2693 -2.81952e-23 2.77386e-05
-26.0988 6.27152e-23 2.8288e-05
-25.9304 -5.97083e-24 2.88447e-05
-25.7641 6.04816e-23 2.94091e-05
-25.5998 5.29562e-23 2.99814e-05
-25.4373 2.45422e-23 3.0562e-05
-25.2766 -6.02665e-23 3.11511e-05
-25.1175 -1.48796e-23 3.17491e-05
-24.9601 2.6246e-23 3.23563e-05
-24.8041 4.14659e-23 3.29731e-05
-24.6496 3.4498e-23 3.35996e-05
-24.4966 -5.39473e-23 3.42362e-05
-24.3448 1.92601e-23 3.48832e-05
-24.1944 -2.83029e-23 3.5541e-05
-24.0451 -9.04502e-23 3.62098e-05
-23.8971 -2.82593e-24 3.689e-05
-23.7502 4.28124e-23 3.75819e-05
-23.6044 -2.65018e-23 3.82858e-05
-23.4597 -6.07101e-23 3.90021e-05
-23.316 5.49096e-23 3.97312e-05
-23.1733 -6.73529e-23 4.04733e-05
-23.0316 -3.52189e-23 4.12288e-05
-22.8908 -9.09411e-23 4.19982e-05
-22.7509 -4.0926e-23 4.27817e-05
-22.6118 1.7434e-22 4.35798e-05
-22.4736 -2.06009e-23 4.43929e-05
-22.3363 -1.76026e-22 4.52213e-05
-22.1997 -6.24614e-23 4.60656e-05
-22.0639 -8.65209e-23 4.6926e-05
-21.9288 1.3996e-22 4.78031e-05
-21.7945 -8.92224e-23 4.86972e-05
-21.6609 2.70158e-22 4.9609e-05
-21.528 -1.4708e-22 5.05387e-05
-21.3958 -7.69834e-23 5.1487e-05
-21.2642 -8.30036e-23 5.24543e-05
-21.1332 -5.73677e-23 5.34412e-05
-21.0029 1.94486e-22 5.44481e-05
-20.8732 3.51512e-23 5.54756e-05
-20.7441 -9.30039e-23 5.65243e-05
-20.6156 4.01218e-23 5.75948e-05
-20.4876 -2.8345e-23 5.86876e-05
-20.3602 2.89612e-23 5.98034e-05
-20.2333 -1.84797e-22 6.09429e-05
-20.1069 -2.35828e-23 6.21065e-05
-19.9811 1.35852e-22 6.32951e-05
-19.8557 -1.82268e-22 6.45094e-05
-19.7309 3.53824e-23 6.575e-05
-19.6065 -2.863e-22 6.70177e-05
-19.4826 -1.31139e-22 6.83132e-05
-19.3592 1.515e-22 6.96374e-05
-19.2362 2.65261e-22 7.09911e-05
-19.1137 8.5948e-24 7.23751e-05
-18.9916 7.31457e-23 7.37902e-05
-18.8699 1.31198e-22 7.52375e-05
-18.7487 3.93896e-22 7.67178e-05
-18.6278 1.81554e-22 7.8232e-05
-18.5074 -1.14381e-22 7.97813e-05
-18.3873 1.90781e-22 8.13665e-05
-18.2676 -2.7323e-22 8.29888e-05
-18.1483 -4.05714e-23 8.46493e-05
-18.0294 1.46934e-22 8.63492e-05
-17.9108 4.77532e-23 8.80895e-05
-17.7926 1.63071e-22 8.98716e-05
-17.6748 -1.86703e-22 9.16967e-05
-17.5572 1.2563e-23 9.35661e-05
-17.4401 2.92401e-22 9.54812e-05
-17.3232 4.31367e-24 9.74433e-05
-17.2067 1.3515e-22 9.94541e-05
-17.0905 -1.14436e-22 0.000101515
-16.9746 1.88694e-22 0.000103627
-16.859 -1.13022e-22 0.000105793
-16.7437 6.28963e-23 0.000108014
-16.6288 1.91525e-22 0.000110291
-16.5141 1.20235e-22 0.000112628
-16.3997 1.23111e-22 0.000115024
-16.2856 -1.5769e-22 0.000117483
-16.1717 3.82442e-22 0.000120007
-16.0582 2.96091e-22 0.000122597
-15.9449 -1.24161e-22 0.000125256
-15.8319 3.99257e-22 0.000127986
-15.7191 -9.93269e-23 0.00013079
-15.6066 2.97353e-23 0.00013367
-15.4943 4.85041e-22 0.000136629
-15.3823 -2.58008e-22 0.000139669
-15.2705 -3.59477e-22 0.000142793
-15.159 -1.40458e-22 0.000146004
-15.0477 1.04963e-21 0.000149305
-14.9367 6.94747e-22 0.0001527
-14.8258 -2.86219e-22 0.000156191
-14.7152 6.89037e-23 0.000159783
-14.6049 4.04455e-22 0.000163478
-14.4947 -5.85199e-23 0.000167281
-14.3848 -7.85828e-22 0.000171195
-14.275 -8.53571e-22 0.000175225
-14.1655 -6.94097e-22 0.000179375
-14.0562 -6.78266e-22 0.000183649
-13.9471 -7.37e-22 0.000188052
-13.8382 -5.47366e-22 0.000192589
-13.7294 -3.353e-22 0.000197265
-13.6209 -3.30811e-22 0.000202086
-13.5126 1.73885e-22 0.000207056
-13.4044 -3.75967e-22 0.000212182
-13.2965 -2.81621e-22 0.000217471
-13.1887 -7.98402e-22 0.000222928
-13.0811 -2.53363e-22 0.00022856
-12.9737 1.46242e-21 0.000234374
-12.8664 -1.51945e-21 0.000240379
-12.7593 3.64379e-24 0.000246581
-12.6524 1.01561e-21 0.000252988
-12.5457 -1.56463e-21 0.00025961
-12.4391 -1.4654e-21 0.000266455
-12.3327 3.71143e-22 0.000273534
-12.2265 1.64456e-21 0.000280855
-12.1204 1.22823e-21 0.000288429
-12.0144 -2.91063e-22 0.000296268
-11.9086 9.97029e-22 0.000304383
-11.803 3.17303e-22 0.000312786
-11.6975 -5.42577e-22 0.000321491
-11.5922 -6.68679e-22 0.00033051
-11.487 4.19689e-22 0.000339859
-11.3819 -5.75765e-22 0.000349552
-11.277 8.04537e-22 0.000359605
-11.1722 -2.30129e-21 0.000370036
-11.0676 -1.06745e-23 0.000380862
-10.9631 8.94536e-22 0.000392102
-10.8587 -6.59223e-22 0.000403776
-10.7545 -2.14634e-21 0.000415906
-10.6503 -3.76981e-21 0.000428514
-10.5463 3.78987e-21 0.000441623
-10.4425 -2.7781e-21 0.000455259
-10.3387 -1.75453e-21 0.000469449
-10.2351 -8.40158e-22 0.000484221
-10.1316 -1.91001e-22 0.000499606
-10.0282 -8.92915e-22 0.000515636
-9.92496 -1.56203e-21 0.000532344
-9.82181 -7.8812e-22 0.000549768
-9.71877 1.31101e-21 0.000567946
-9.61583 1.69232e-21 0.000586919
-9.51301 1.74328e-21 0.000606733
-9.4103 -6.98835e-22 0.000627434
-9.30769 3.79134e-22 0.000649072
-9.20518 -2.58587e-21 0.000671703
-9.10278 -4.66783e-21 0.000695382
-9.00048 -2.05488e-21 0.000720173
-8.89828 -1.48477e-21 0.000746142
-8.79618 3.77753e-21 0.00077336
-8.69417 -1.21234e-21 0.000801904
-8.59226 4.38499e-21 0.000831856
-8.49044 -6.01579e-21 0.000863304
-8.38872 -3.4716e-21 0.000896345
-8.28708 -2.39628e-21 0.000931081
-8.18554 1.11382e-20 0.000967623
-8.08408 2.19407e-21 0.00100609
-7.98271 4.23748e-21 0.00104662
-7.88143 -8.21043e-21 0.00108934
-7.78023 -7.31381e-21 0.00113441
-7.67911 -5.09391e-21 0.001182
-7.57807 6.23945e-21 0.00123229
-7.47712 1.21252e-20 0.00128547
-7.37624 -8.22015e-21 0.00134176
-7.27544 1.18843e-20 0.00140138
-7.17471 -5.73662e-21 0.0014646
-7.07406 -3.33463e-21 0.0015317
-6.97348 3.17623e-21 0.00160298
-6.87298 1.02493e-20 0.00167878
-6.77254 -7.20201e-21 0.00175947
-6.67218 2.53068e-20 0.00184545
-6.57188 -1.98242e-20 0.00193718
-6.47166 -1.11957e-20 0.00203516
-6.37149 -8.39766e-22 0.00213993
-6.2714 7.47061e-21 0.00225211
-6.17136 1.80754e-21 0.00237239
-6.07139 -2.85834e-20 0.00250151
-5.97148 7.04339e-21 0.00264034
-5.87163 2.59469e-20 0.00278982
-5.77184 -5.73117e-20 0.00295101
-5.67211 -2.44078e-20 0.00312513
-5.57243 1.79956e-21 0.00331352
-5.47281 -5.48926e-21 0.00351772
-5.37325 -3.5995e-20 0.00373947
-5.27373 -6.34211e-20 0.00398075
-5.17427 2.87116e-20 0.00424383
-5.07487 4.67594e-20 0.0045313
-4.97551 -9.54308e-20 0.00484614
-4.8762 -1.08e-19 0.0051918
-4.77694 2.30496e-20 0.00557225
-4.67772 -1.23621e-20 0.00599214
-4.57855 -5.32333e-20 0.00645688
-4.47943 8.69782e-20 0.00697282
-4.38035 -8.55423e-21 0.00754747
-4.28131 1.44907e-19 0.00818969
-4.18232 1.4658e-19 0.00891009
-4.08336 -2.16372e-19 0.00972133
-3.98445 1.80225e-19 0.0106387
-3.88557 -1.46783e-19 0.0116808
-3.78673 -8.19371e-20 0.0128703
-3.68793 6.35278e-20 0.0142351
-3.58916 -6.03227e-20 0.0158099
-3.49043 -1.60283e-20 0.0176383
-3.39173 3.69717e-19 0.019775
-3.29307 -5.27476e-19 0.0222902
-3.19443 4.69633e-19 0.0252746
-3.09583 -9.4405e-19 0.0288467
-2.99725 -7.06228e-19 0.0331634
-2.89871 -3.85076e-19 0.038436
-2.80019 -2.41299e-18 0.0449529
-2.7017 -3.49304e-19 0.0531159
-2.60323 2.23239e-18 0.0634956
-2.50479 1.64015e-19 0.0769206
-2.40638 1.56028e-18 0.0946258
-2.30798 4.96342e-19 0.118503
-2.20961 -2.67413e-18 0.151546
-2.11126 -8.3988e-18 0.198654
-2.01293 -1.58025e-18 0.268148
-1.91462 1.25214e-17 0.374639
-1.81632 -2.58833e-17 0.544257
-1.71804 4.20152e-17 0.82201
-1.61978 2.81772e-17 1.2677
-1.52154 -5.78143e-17 1.86695
-1.42331 5.99518e-18 2.28503
-1.32509 -7.74896e-17 2.10565
-1.22689 -7.13221e-18 1.59466
-1.12869 -5.35089e-17 1.14487
-1.03051 -7.5999e-18 0.8381
-0.932337 1.14731e-17 0.638765
-0.834173 1.41294e-17 0.507575
-0.736016 -9.06305e-19 0.418864
-0.637867 -6.56692e-18 0.357316
-0.539723 1.71386e-18 0.313819
-0.441585 -2.42774e-18 0.282844
-0.343451 -1.23351e-19 0.260966
-0.24532 -1.63884e-19 0.246034
-0.147191 2.08644e-19 0.236715
-0.0490634 -1.482e-19 0.232235
0.0490634 -5.4985e-20 0.232235
0.147191 -7.8845e-19 0.236715
0.24532 1.20855e-18 0.246034
0.343451 4.73614e-18 0.260966
0.441585 -3.30821e-18 0.282844
0.539723 5.39169e-19 0.313819
0.637867 1.70174e-18 0.357316
0.736016 -6.61218e-19 0.418864
0.834173 -1.57559e-17 0.507575
0.932337 7.56858e-18 0.638765
1.03051 6.71065e-18 0.8381
1.12869 -8.00763e-17 1.14487
1.22689 -2.12383e-17 1.59466
1.32509 8.23354e-18 2.10565
1.42331 -1.57424e-17 2.28503
1.52154 -2.33823e-17 1.86695
1.61978 -6.18507e-17 1.2677
1.71804 -1.96331e-17 0.82201
1.81632 1.84202e-17 0.544257
1.91462 6.30572e-18 0.374639
2.01293 1.09069e-17 0.268148
2.11126 1.24485e-17 0.198654
2.20961 1.29205e-18 0.151546
2.30798 -3.71897e-20 0.118503
2.40638 1.02979e-18 0.0946258
2.50479 3.80847e-19 0.0769206
2.60323 -2.14094e-18 0.0634956
2.7017 -1.79188e-18 0.0531159
2.80019 -4.37062e-19 0.0449529
2.89871 -1.60312e-19 0.038436
2.99725 7.63191e-19 0.0331634
3.09583 -8.12569e-20 0.0288467
3.19443 -6.85517e-20 0.0252746
3.29307 -7.69487e-19 0.0222902
3.39173 3.13383e-19 0.019775
3.49043 -2.32078e-19 0.0176383
3.58916 2.63443e-19 0.0158099
3.68793 1.39887e-19 0.0142351
3.78673 3.30907e-20 0.0128703
3.88557 -1.6101e-20 0.0116808
3.98445 4.21474e-20 0.0106387
4.08336 1.94901e-19 0.00972133
4.18232 -6.41321e-21 0.00891009
4.28131 -6.11507e-20 0.00818969
4.38035 -9.63487e-20 0.00754747
4.47943 1.39804e-20 0.00697282
4.57855 5.44166e-21 0.00645688
4.67772 -4.83911e-20 0.00599214
4.77694 -1.75583e-20 0.00557225
4.8762 1.59767e-20 0.0051918
4.97551 2.0081e-20 0.00484614
5.07487 7.04896e-21 0.0045313
5.17427 6.18532e-20 0.00424383
5.27373 2.52098e-21 0.00398075
5.37325 1.02516e-20 0.00373947
5.47281 -2.10984e-20 0.00351772
5.57243 -1.801e-20 0.00331352
5.67211 -6.55668e-21 0.00312513
5.77184 -4.8497e-21 0.00295101
5.87163 -2.60801e-20 0.00278982
5.97148 2.98024e-20 0.00264034
6.07139 3.14335e-20 0.00250151
6.17136 -1.45321e-21 0.00237239
6.2714 -6.78393e-21 0.00225211
6.37149 1.60595e-21 0.00213993
6.47166 1.7117e-20 0.00203516
6.57188 -6.23443e-21 0.00193718
6.67218 -3.36724e-21 0.00184545
6.77254 -4.64962e-21 0.00175947
6.87298 9.03065e-21 0.00167878
6.97348 8.91633e-21 0.00160298
7.07406 4.95605e-21 0.0015317
7.17471 6.92285e-21 0.0014646
7.27544 -1.07819e-20 0.00140138
7.37624 -2.2652e-21 0.00134176
7.47712 -1.97037e-21 0.00128547
7.57807 -3.78742e-22 0.00123229
7.67911 3.65405e-21 0.001182
7.78023 7.08979e-21 0.00113441
7.88143 -4.45052e-21 0.00108934
7.98271 -1.06792e-20 0.00104662
8.08408 8.34425e-22 0.00100609
8.18554 -3.44083e-22 0.000967623
8.28708 -6.84154e-21 0.000931081
8.38872 -2.95363e-21 0.000896345
8.49044 -3.59867e-21 0.000863304
8.59226 1.42574e-21 0.000831856
8.69417 4.95049e-21 0.000801904
8.79618 4.03248e-22 0.00077336
8.89828 2.81762e-22 0.000746142
9.00048 4.44324e-21 0.000720173
9.10278 5.57189e-21 0.000695382
9.20518 2.49605e-21 0.000671703
9.30769 3.07714e-21 0.000649072
9.4103 -2.87313e-21 0.000627434
9.51301 2.286e-21 0.000606733
9.61583 2.07044e-21 0.000586919
9.71877 -1.20507e-21 0.000567946
9.82181 -2.37753e-21 0.000549768
9.92496 2.70883e-21 0.000532344
10.0282 2.31039e-21 0.000515636
10.1316 1.78958e-21 0.000499606
10.2351 -1.12596e-21 0.000484221
10.3387 1.32382e-21 0.000469449
10.4425 7.43091e-23 0.000455259
10.5463 8.36276e-22 0.000441623
10.6503 -5.1695e-23 0.000428514
10.7545 -3.25173e-22 0.000415906
10.8587 -8.65605e-22 0.000403776
10.9631 -1.84783e-21 0.000392102
11.0676 1.46212e-21 0.000380862
11.1722 1.65151e-21 0.000370036
11.277 1.58491e-21 0.000359605
11.3819 3.22106e-21 0.000349552
11.487 -5.47329e-22 0.000339859
11.5922 -1.54319e-22 0.00033051
11.6975 -1.97648e-22 0.000321491
11.803 2.09883e-22 0.000312786
11.9086 3.69152e-22 0.000304383
12.0144 -1.98951e-23 0.000296268
12.1204 -2.39274e-22 0.000288429
12.2265 4.77763e-22 0.000280855
12.3327 -9.3143e-22 0.000273534
12.4391 5.04353e-22 0.000266455
12.5457 -3.66696e-22 0.00025961
12.6524 5.23192e-22 0.000252988
12.7593 -2.51658e-22 0.000246581
12.8664 9.39849e-22 0.000240379
12.9737 -3.98454e-22 0.000234374
13.0811 -4.69885e-22 0.00022856
13.1887 -1.31243e-21 0.000222928
13.2965 1.90147e-22 0.000217471
13.4044 -9.98625e-22 0.000212182
13.5126 1.5263e-21 0.000207056
13.6209 -2.51414e-22 0.000202086
13.7294 -1.42171e-23 0.000197265
13.8382 8.72571e-22 0.000192589
13.9471 5.7607e-23 0.000188052
14.0562 2.46089e-22 0.000183649
14.1655 -1.08674e-21 0.000179375
14.275 8.17205e-22 0.000175225
14.3848 -9.75154e-22 0.000171195
14.4947 8.32473e-22 0.000167281
14.6049 -1.74162e-22 0.000163478
14.7152 -2.27684e-22 0.000159783
14.8258 -5.97995e-22 0.000156191
14.9367 3.19943e-22 0.0001527
15.0477 -8.73261e-22 0.000149305
15.159 1.40851e-22 0.000146004
15.2705 1.66552e-22 0.000142793
15.3823 3.47622e-22 0.000139669
15.4943 -4.80312e-23 0.000136629
15.6066 -5.76838e-22 0.00013367
15.7191 3.40456e-22 0.00013079
15.8319 -4.33472e-22 0.000127986
15.9449 -1.70641e-22 0.000125256
16.0582 -3.42092e-23 0.000122597
16.1717 -8.19153e-24 0.000120007
16.2856 -6.45442e-23 0.000117483
16.3997 1.55256e-22 0.000115024
16.5141 -8.41872e-23 0.000112628
16.6288 -1.84384e-22 0.000110291
16.7437 1.8609e-22 0.000108014
16.859 -2.69221e-22 0.000105793
16.9746 -2.60168e-22 0.000103627
17.0905 2.96084e-22 0.000101515
17.2067 2.27404e-22 9.94541e-05
17.3232 -2.36579e-22 9.74433e-05
17.4401 2.53111e-22 9.54812e-05
17.5572 -2.19682e-22 9.35661e-05
17.6748 4.0733e-23 9.16967e-05
17.7926 2.64015e-22 8.98716e-05
17.9108 6.38914e-23 8.80895e-05
18.0294 -7.51783e-23 8.63492e-05
18.1483 1.14628e-23 8.46493e-05
18.2676 3.08197e-22 8.29888e-05
18.3873 2.02275e-23 8.13665e-05
18.5074 4.54264e-23 7.97813e-05
18.6278 -5.3387e-23 7.8232e-05
18.7487 -1.96226e-22 7.67178e-05
18.8699 -7.42743e-23 7.52375e-05
18.9916 3.89033e-23 7.37902e-05
19.1137 3.10777e-23 7.23751e-05
19.2362 -9.62098e-23 7.09911e-05
19.3592 -1.17256e-22 6.96374e-05
19.4826 -1.61472e-22 6.83132e-05
19.6065 5.95122e-23 6.70177e-05
19.7309 -9.54519e-23 6.575e-05
19.8557 2.44288e-22 6.45094e-05
19.9811 -3.48971e-23 6.32951e-05
20.1069 1.69011e-22 6.21065e-05
20.2333 -1.38619e-22 6.09429e-05
20.3602 1.21543e-22 5.98034e-05
20.4876 6.72535e-25 5.86876e-05
20.6156 4.53259e-23 5.75948e-05
20.7441 -5.71727e-23 5.65243e-05
20.8732 -2.07197e-22 5.54756e-05
21.0029 1.35363e-23 5.44481e-05
21.1332 9.50286e-23 5.34412e-05
21.2642 1.24867e-22 5.24543e-05
21.3958 -8.88933e-23 5.1487e-05
21.528 6.88874e-23 5.05387e-05
21.6609 2.94893e-23 4.9609e-05
21.7945 -2.02581e-22 4.86972e-05
21.9288 -1.28534e-22 4.78031e-05
22.0639 4.93476e-23 4.6926e-05
22.1997 -1.40515e-22 4.60656e-05
22.3363 -4.81278e-23 4.52213e-05
22.4736 1.73972e-22 4.43929e-05
22.6118 3.41858e-23 4.35798e-05
22.7509 4.11641e-23 4.27817e-05
22.8908 -1.27766e-22 4.19982e-05
23.0316 -1.69051e-23 4.12288e-05
23.1733 -3.294e-24 4.04733e-05
23.316 -2.97822e-23 3.97312e-05
23.4597 -2.33464e-23 3.90021e-05
23.6044 -7.83436e-23 3.82858e-05
23.7502 8.41046e-23 3.75819e-05
23.8971 -5.13788e-23 3.689e-05
24.0451 7.13378e-23 3.62098e-05
24.1944 -3.26873e-24 3.5541e-05
24.3448 -3.19956e-23 3.48832e-05
24.4966 4.58057e-23 3.42362e-05
24.6496 3.08476e-23 3.35996e-05
24.8041 -4.15583e-23 3.29731e-05
24.9601 1.45852e-22 3.23563e-05
25.1175 -8.97289e-23 3.17491e-05
25.2766 3.19608e-24 3.11511e-05
25.4373 -5.30507e-23 3.0562e-05
25.5998 1.89974e-23 2.99814e-05
25.7641 -2.40459e-23 2.94091e-05
25.9304 1.97932e-23 2.88447e-05
26.0988 -3.65847e-23 2.8288e-05
26.2693 9.13711e-24 2.77386e-05
26.4421 -4.34807e-23 2.71962e-05
26.6174 -2.46673e-23 2.66605e-05
26.7954 8.22491e-23 2.6131e-05
26.9761 1.52925e-23 2.56074e-05
27.1598 2.13541e-23 2.50894e-05
27.3468 1.89734e-23 2.45765e-05
27.5373 -2.8583e-23 2.40682e-05
27.7317 -3.12715e-23 2.3564e-05
27.9302 -2.31268e-24 2.30635e-05
28.1333 -5.24808e-24 2.25659e-05
28.3415 -1.76562e-24 2.20706e-05
28.5554 -1.78933e-23 2.15767e-05
28.7758 -6.22311e-23 2.10833e-05
29.0035 -1.75527e-23 2.05892e-05
29.2396 1.67194e-23 2.00928e-05
29.4858 -2.54696e-23 1.95922e-05
29.7441 4.25613e-23 1.90848e-05
30.0173 6.73799e-23 1.85668e-05
30.3101 4.88049e-23 1.80325e-05
30.6297 -9.59573e-24 1.74724e-05
30.9905 -4.4163e-23 1.68675e-05
31.4301 -1.57145e-23 1.61678e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1Classic/iFpTwoLoop.txt <==
-31.4301 -1.85069e-21 1.61329e-05
-30.9905 7.39234e-22 1.68298e-05
-30.6297 -1.17631e-21 1.74324e-05
-30.3101 -1.12465e-21 1.79902e-05
-30.0173 -1.20869e-21 1.85224e-05
-29.7441 1.27546e-21 1.90382e-05
-29.4858 1.9374e-21 1.95437e-05
-29.2396 2.35307e-21 2.00421e-05
-29.0035 1.26163e-21 2.05365e-05
-28.7758 1.42449e-22 2.10285e-05
-28.5554 -2.49164e-21 2.15198e-05
-28.3415 -1.88543e-21 2.20114e-05
-28.1333 -4.38266e-22 2.25046e-05
-27.9302 1.41887e-21 2.29998e-05
-27.7317 1.93803e-21 2.34982e-05
-27.5373 2.35551e-21 2.39999e-05
-27.3468 1.22718e-21 2.45059e-05
-27.1598 7.04056e-22 2.50162e-05
-26.9761 -8.64329e-22 2.55318e-05
-26.7954 -1.79977e-22 2.60527e-05
-26.6174 8.02352e-22 2.65797e-05
-26.4421 3.35861e-21 2.71126e-05
-26.2693 2.88741e-21 2.76523e-05
-26.0988 3.57053e-21 2.81988e-05
-25.9304 1.30935e-21 2.87526e-05
-25.7641 -3.63436e-22 2.93139e-05
-25.5998 -1.97848e-21 2.98832e-05
-25.4373 -3.21547e-21 3.04605e-05
-25.2766 -4.37955e-21 3.10465e-05
-25.1175 -2.16764e-21 3.1641e-05
-24.9601 -9.80443e-22 3.22449e-05
-24.8041 1.747e-21 3.28579e-05
-24.6496 3.5363e-21 3.34809e-05
-24.4966 4.19515e-21 3.41137e-05
-24.3448 1.71241e-21 3.47569e-05
-24.1944 -1.11688e-21 3.54106e-05
-24.0451 -5.00105e-21 3.60755e-05
-23.8971 -6.60117e-21 3.67513e-05
-23.7502 -8.46884e-21 3.7439e-05
-23.6044 -8.89676e-21 3.81383e-05
-23.4597 -1.00092e-20 3.88502e-05
-23.316 -7.82389e-21 3.95743e-05
-23.1733 -6.93968e-21 4.03117e-05
-23.0316 -3.24093e-21 4.10621e-05
-22.8908 -1.64988e-21 4.18264e-05
-22.7509 4.70656e-22 4.26044e-05
-22.6118 5.50255e-22 4.33971e-05
-22.4736 -7.93583e-22 4.42044e-05
-22.3363 -2.74423e-21 4.50271e-05
-22.1997 -3.31162e-21 4.58651e-05
-22.0639 -5.99831e-21 4.67194e-05
-21.9288 -3.85912e-21 4.75899e-05
-21.7945 -7.5654e-21 4.84776e-05
-21.6609 -8.08832e-21 4.93823e-05
-21.528 -1.11536e-20 5.03052e-05
-21.3958 -1.14671e-20 5.1246e-05
-21.2642 -7.27934e-21 5.22059e-05
-21.1332 -7.04981e-21 5.31848e-05
-21.0029 -8.61106e-21 5.41838e-05
-20.8732 -8.2127e-21 5.52029e-05
-20.7441 -7.92417e-21 5.62431e-05
-20.6156 -3.95728e-21 5.73046e-05
-20.4876 -6.33709e-21 5.83884e-05
-20.3602 -3.63606e-21 5.94945e-05
-20.2333 -3.44842e-21 6.06243e-05
-20.1069 -1.59354e-21 6.17777e-05
-19.9811 -2.42397e-21 6.29559e-05
-19.8557 1.11145e-21 6.41592e-05
-19.7309 -1.79188e-21 6.53887e-05
-19.6065 -1.35497e-22 6.66446e-05
-19.4826 3.25577e-23 6.79283e-05
-19.3592 1.16397e-21 6.92399e-05
-19.2362 -5.65018e-22 7.05809e-05
-19.1137 1.74076e-22 7.19514e-05
-18.9916 5.05642e-22 7.33529e-05
-18.8699 3.30329e-21 7.47857e-05
-18.7487 3.98442e-21 7.62514e-05
-18.6278 7.29344e-22 7.77501e-05
-18.5074 5.93176e-21 7.92836e-05
-18.3873 9.97224e-21 8.08522e-05
-18.2676 8.22568e-21 8.24577e-05
-18.1483 1.60202e-20 8.41003e-05
-18.0294 1.66231e-20 8.5782e-05
-17.9108 2.18725e-20 8.7503e-05
-17.7926 2.15463e-20 8.92656e-05
-17.6748 2.31454e-20 9.10699e-05
-17.5572 2.30761e-20 9.29183e-05
-17.4401 2.71852e-20 9.48111e-05
-17.3232 2.62842e-20 9.67506e-05
-17.2067 1.97928e-20 9.87373e-05
-17.0905 2.32941e-20 0.000100774
-16.9746 1.41075e-20 0.00010286
-16.859 1.33963e-20 0.000105
-16.7437 9.57453e-21 0.000107192
-16.6288 5.26389e-21 0.000109441
-16.5141 1.3279e-20 0.000111747
-16.3997 7.34758e-21 0.000114113
-16.2856 1.32244e-20 0.000116539
-16.1717 1.19921e-20 0.00011903
-16.0582 1.66354e-20 0.000121585
-15.9449 1.36769e-20 0.000124207
-15.8319 1.2392e-20 0.000126899
-15.7191 7.36422e-21 0.000129664
-15.6066 6.56661e-21 0.000132502
-15.4943 3.51527e-21 0.000135418
-15.3823 -3.10762e-21 0.000138413
-15.2705 -8.42457e-21 0.000141491
-15.159 -9.13289e-21 0.000144653
-15.0477 -1.17266e-20 0.000147904
-14.9367 -1.25655e-20 0.000151246
-14.8258 -2.19626e-20 0.000154682
-14.7152 -1.95285e-20 0.000158216
-14.6049 -1.62087e-20 0.000161852
-14.4947 -1.97177e-20 0.000165591
-14.3848 -1.46244e-20 0.00016944
-14.275 -1.61925e-20 0.000173401
-14.1655 -1.73348e-20 0.00017748
-14.0562 -1.33701e-21 0.000181678
-13.9471 6.18271e-21 0.000186004
-13.8382 7.29604e-22 0.000190458
-13.7294 1.00212e-20 0.000195049
-13.6209 1.25398e-20 0.000199779
-13.5126 -1.25299e-20 0.000204656
-13.4044 -1.36137e-20 0.000209684
-13.2965 -1.85315e-20 0.00021487
-13.1887 -1.51337e-20 0.000220218
-13.0811 -9.94664e-21 0.000225737
-12.9737 -1.45611e-20 0.000231432
-12.8664 -1.10135e-20 0.000237313
-12.7593 1.55328e-20 0.000243383
-12.6524 1.99711e-20 0.000249654
-12.5457 3.59444e-20 0.000256131
-12.4391 9.38111e-21 0.000262825
-12.3327 2.00999e-20 0.000269743
-12.2265 -1.20787e-20 0.000276898
-12.1204 -2.49179e-20 0.000284295
-12.0144 -3.64172e-20 0.00029195
-11.9086 -2.56147e-20 0.000299868
-11.803 -1.87199e-20 0.000308067
-11.6975 -5.1933e-20 0.000316554
-11.5922 -5.33026e-20 0.000325346
-11.487 -5.84374e-20 0.000334453
-11.3819 -3.44432e-20 0.000343893
-11.277 -3.94326e-20 0.000353677
-11.1722 7.19644e-21 0.000363826
-11.0676 -8.83071e-21 0.000374352
-10.9631 5.54979e-20 0.000385278
-10.8587 4.79621e-20 0.000396617
-10.7545 3.84091e-20 0.000408395
-10.6503 9.74033e-21 0.000420627
-10.5463 1.58984e-20 0.000433342
-10.4425 -2.03335e-21 0.000446557
-10.3387 -1.94208e-20 0.000460304
-10.2351 5.62012e-20 0.000474603
-10.1316 1.2796e-19 0.000489489
-10.0282 1.64689e-19 0.000504986
-9.92496 2.2842e-19 0.000521132
-9.82181 1.66356e-19 0.000537954
-9.71877 1.0493e-19 0.000555496
-9.61583 1.47613e-19 0.000573788
-9.51301 9.03656e-20 0.000592882
-9.4103 2.49045e-20 0.00061281
-9.30769 -7.41938e-20 0.00063363
-9.20518 -1.11997e-19 0.000655381
-9.10278 -1.64595e-19 0.000678129
-9.00048 -1.43908e-19 0.000701918
-8.89828 -2.30389e-19 0.000726822
-8.79618 -1.61203e-19 0.000752895
-8.69417 -3.87128e-19 0.00078022
-8.59226 -2.41418e-19 0.000808859
-8.49044 -1.14992e-19 0.000838907
-8.38872 -1.02871e-19 0.000870438
-8.28708 1.79399e-20 0.000903562
-8.18554 1.43419e-19 0.000938363
-8.08408 7.1399e-20 0.00097497
-7.98271 3.06217e-19 0.00101348
-7.88143 1.56827e-19 0.00105405
-7.78023 4.21692e-19 0.00109678
-7.67911 9.94591e-20 0.00114186
-7.57807 1.46883e-19 0.00118942
-7.47712 1.36106e-19 0.00123967
-7.37624 1.76961e-19 0.00129278
-7.27544 -1.17594e-19 0.00134897
-7.17471 -1.78045e-19 0.00140846
-7.07406 -1.06905e-19 0.00147153
-6.97348 -3.34102e-19 0.00153841
-6.87298 -1.43465e-19 0.00160946
-6.77254 -1.23519e-19 0.00168495
-6.67218 4.44911e-20 0.00176531
-6.57188 6.55719e-19 0.00185088
-6.47166 -1.43753e-19 0.00194217
-6.37149 6.27049e-19 0.00203962
-6.2714 -1.12576e-19 0.00214383
-6.17136 5.45047e-19 0.00225536
-6.07139 5.07775e-20 0.00237494
-5.97148 1.7776e-19 0.00250329
-5.87163 3.85549e-19 0.00264133
-5.77184 1.04158e-18 0.00278994
-5.67211 1.29991e-18 0.0029503
-5.57243 3.01002e-19 0.00312357
-5.47281 3.04577e-18 0.00331123
-5.37325 6.99143e-19 0.00351481
-5.27373 2.71858e-18 0.00373624
-5.17427 2.26025e-18 0.00397755
-5.07487 3.30794e-20 0.00424131
-4.97551 2.41611e-18 0.00453028
-4.8762 -1.19545e-18 0.00484797
-4.77694 8.4958e-19 0.00519821
-4.67772 -3.98187e-18 0.00558589
-4.57855 4.70059e-18 0.00601652
-4.47943 -4.26195e-18 0.00649714
-4.38035 -4.11559e-18 0.00703591
-4.28131 -4.67691e-18 0.00764333
-4.18232 -3.70309e-18 0.0083319
-4.08336 -5.88738e-19 0.00911784
-3.98445 1.27111e-18 0.0100209
-3.88557 3.68959e-18 0.0110669
-3.78673 1.52082e-18 0.0122875
-3.68793 1.42155e-17 0.0137232
-3.58916 5.00011e-18 0.0154232
-3.49043 7.54237e-18 0.0174461
-3.39173 -1.04675e-17 0.0198559
-3.29307 -4.35685e-18 0.0227155
-3.19443 -2.17712e-17 0.0260722
-3.09583 1.99004e-17 0.0299466
-2.99725 1.54133e-17 0.0343268
-2.89871 -1.09408e-16 0.0391937
-2.80019 1.81633e-16 0.0445625
-2.7017 -1.75448e-16 0.0505371
-2.60323 3.23836e-17 0.0573323
-2.50479 -1.72773e-16 0.065285
-2.40638 -2.03567e-16 0.0748477
-2.30798 -3.10294e-17 0.0866134
-2.20961 -1.93874e-16 0.101349
-2.11126 5.38684e-16 0.120085
-2.01293 -2.80434e-16 0.144209
-1.91462 -2.41423e-16 0.175647
-1.81632 -1.31078e-15 0.217053
-1.71804 2.73225e-16 0.272117
-1.61978 -7.14668e-16 0.345884
-1.52154 7.17566e-16 0.445195
-1.42331 1.34772e-15 0.579168
-1.32509 1.4213e-14 0.760093
-1.22689 -1.44379e-14 1.00532
-1.12869 -3.78008e-14 1.34158
-1.03051 -4.06049e-14 1.81312
-0.932337 1.03349e-13 2.49245
-0.834173 3.40829e-13 3.48375
-0.736016 -2.06779e-13 4.87527
-0.637867 -9.78599e-13 6.55276
-0.539723 1.23907e-12 7.94133
-0.441585 5.09609e-13 8.35535
-0.343451 -2.88629e-13 7.87008
-0.24532 1.24032e-13 7.10487
-0.147191 -1.74049e-13 6.49102
-0.0490634 -4.88625e-13 6.16868
0.0490634 3.40396e-13 6.16868
0.147191 -4.94131e-14 6.49102
0.24532 1.74139e-13 7.10487
0.343451 -2.75777e-12 7.87008
0.441585 4.90171e-13 8.35535
0.539723 -2.56546e-12 7.94133
0.637867 5.15155e-13 6.55276
0.736016 -1.91129e-13 4.87527
0.834173 5.86763e-14 3.48375
0.932337 -4.92856e-14 2.49245
1.03051 -4.30262e-14 1.81312
1.12869 -1.37897e-13 1.34158
1.22689 4.87195e-14 1.00532
1.32509 -2.72222e-15 0.760093
1.42331 1.07631e-15 0.579168
1.52154 -4.86139e-15 0.445195
1.61978 4.37212e-15 0.345884
1.71804 -1.95294e-15 0.272117
1.81632 1.43637e-15 0.217053
1.91462 1.66433e-16 0.175647
2.01293 1.09901e-15 0.144209
2.11126 -1.11153e-15 0.120085
2.20961 1.15892e-15 0.101349
2.30798 -5.14966e-16 0.0866134
2.40638 4.04282e-16 0.0748477
2.50479 -5.69523e-17 0.065285
2.60323 1.52736e-17 0.0573323
2.7017 2.47567e-17 0.0505371
2.80019 5.19882e-18 0.0445625
2.89871 -6.62869e-17 0.0391937
2.99725 9.55205e-17 0.0343268
3.09583 -5.19617e-17 0.0299466
3.19443 6.9409e-17 0.0260722
3.29307 -2.62426e-17 0.0227155
3.39173 8.36693e-18 0.0198559
3.49043 -6.35172e-18 0.0174461
3.58916 -8.41131e-19 0.0154232
3.68793 -1.36555e-17 0.0137232
3.78673 3.80008e-18 0.0122875
3.88557 -9.01332e-18 0.0110669
3.98445 1.45429e-18 0.0100209
4.08336 -6.80773e-19 0.00911784
4.18232 -1.94176e-19 0.0083319
4.28131 1.25014e-18 0.00764333
4.38035 2.14543e-18 0.00703591
4.47943 -2.54304e-18 0.00649714
4.57855 7.13195e-19 0.00601652
4.67772 -4.64778e-18 0.00558589
4.77694 3.0358e-19 0.00519821
4.8762 -2.41045e-18 0.00484797
4.97551 -3.64046e-18 0.00453028
5.07487 -3.26325e-18 0.00424131
5.17427 -2.16147e-18 0.00397755
5.27373 -3.42137e-18 0.00373624
5.37325 -2.49176e-18 0.00351481
5.47281 -2.5084e-18 0.00331123
5.57243 -6.79706e-19 0.00312357
5.67211 -1.77964e-18 0.0029503
5.77184 -5.20289e-19 0.00278994
5.87163 -6.50451e-19 0.00264133
5.97148 -2.30998e-19 0.00250329
6.07139 -2.38373e-19 0.00237494
6.17136 -7.37407e-19 0.00225536
6.2714 -5.25121e-19 0.00214383
6.37149 -5.26101e-19 0.00203962
6.47166 -1.87721e-19 0.00194217
6.57188 4.10611e-20 0.00185088
6.67218 -6.82846e-20 0.00176531
6.77254 -1.41712e-19 0.00168495
6.87298 -2.67286e-19 0.00160946
6.97348 1.72335e-19 0.00153841
7.07406 -7.43818e-20 0.00147153
7.17471 -1.83162e-19 0.00140846
7.27544 -6.20782e-20 0.00134897
7.37624 -4.07122e-20 0.00129278
7.47712 -5.04799e-20 0.00123967
7.57807 -1.61717e-19 0.00118942
7.67911 9.41771e-21 0.00114186
7.78023 -2.5102e-19 0.00109678
7.88143 -2.15567e-19 0.00105405
7.98271 -4.58335e-20 0.00101348
8.08408 4.61837e-20 0.00097497
8.18554 4.32128e-20 0.000938363
8.28708 6.29528e-20 0.000903562
8.38872 2.93278e-19 0.000870438
8.49044 1.47597e-19 0.000838907
8.59226 3.30571e-19 0.000808859
8.69417 4.6459e-19 0.00078022
8.79618 3.74238e-19 0.000752895
8.89828 2.79531e-19 0.000726822
9.00048 1.91019e-19 0.000701918
9.10278 2.15101e-19 0.000678129
9.20518 1.91224e-19 0.000655381
9.30769 1.09139e-19 0.00063363
9.4103 1.31264e-19 0.00061281
9.51301 -4.33379e-20 0.000592882
9.61583 -5.68135e-20 0.000573788
9.71877 -7.18505e-20 0.000555496
9.82181 -1.08556e-19 0.000537954
9.92496 -1.13301e-19 0.000521132
10.0282 -1.70421e-20 0.000504986
10.1316 -8.81456e-20 0.000489489
10.2351 -1.19195e-20 0.000474603
10.3387 3.46214e-20 0.000460304
10.4425 9.2132e-21 0.000446557
10.5463 3.19314e-20 0.000433342
10.6503 1.22896e-20 0.000420627
10.7545 9.0749e-21 0.000408395
10.8587 -4.25941e-20 0.000396617
10.9631 -1.01674e-20 0.000385278
11.0676 1.54052e-20 0.000374352
11.1722 2.9953e-20 0.000363826
11.277 9.02637e-20 0.000353677
11.3819 9.00148e-20 0.000343893
11.487 8.91204e-20 0.000334453
11.5922 6.35432e-20 0.000325346
11.6975 5.01134e-20 0.000316554
11.803 3.81624e-20 0.000308067
11.9086 3.46941e-20 0.000299868
12.0144 4.02405e-20 0.00029195
12.1204 2.02684e-20 0.000284295
12.2265 9.19581e-21 0.000276898
12.3327 -1.44967e-20 0.000269743
12.4391 1.05525e-21 0.000262825
12.5457 -2.3768e-20 0.000256131
12.6524 -1.07837e-20 0.000249654
12.7593 4.37709e-21 0.000243383
12.8664 1.35496e-20 0.000237313
12.9737 1.04697e-20 0.000231432
13.0811 2.82545e-20 0.000225737
13.1887 2.16099e-20 0.000220218
13.2965 1.80233e-20 0.00021487
13.4044 1.00412e-20 0.000209684
13.5126 1.26548e-20 0.000204656
13.6209 -1.30163e-20 0.000199779
13.7294 -1.69916e-20 0.000195049
13.8382 6.5088e-21 0.000190458
13.9471 -3.17822e-21 0.000186004
14.0562 3.48209e-21 0.000181678
14.1655 1.41513e-20 0.00017748
14.275 1.06211e-20 0.000173401
14.3848 1.29307e-20 0.00016944
14.4947 2.38291e-20 0.000165591
14.6049 1.70693e-20 0.000161852
14.7152 1.93637e-20 0.000158216
14.8258 2.13792e-20 0.000154682
14.9367 1.82246e-20 0.000151246
15.0477 9.94602e-21 0.000147904
15.159 6.31715e-21 0.000144653
15.2705 5.97041e-21 0.000141491
15.3823 -1.05335e-21 0.000138413
15.4943 -4.83506e-21 0.000135418
15.6066 -5.10445e-21 0.000132502
15.7191 -1.05905e-20 0.000129664
15.8319 -8.21245e-21 0.000126899
15.9449 -1.5583e-20 0.000124207
16.0582 -1.63505e-20 0.000121585
16.1717 -1.53598e-20 0.00011903
16.2856 -9.19452e-21 0.000116539
16.3997 -1.0022e-20 0.000114113
16.5141 -1.30552e-20 0.000111747
16.6288 -8.05395e-21 0.000109441
16.7437 -1.08481e-20 0.000107192
16.859 -1.20651e-20 0.000105
16.9746 -1.43216e-20 0.00010286
17.0905 -1.99777e-20 0.000100774
17.2067 -1.96059e-20 9.87373e-05
17.3232 -2.73955e-20 9.67506e-05
17.4401 -2.68478e-20 9.48111e-05
17.5572 -2.35676e-20 9.29183e-05
17.6748 -2.3056e-20 9.10699e-05
17.7926 -2.05871e-20 8.92656e-05
17.9108 -2.04092e-20 8.7503e-05
18.0294 -1.47633e-20 8.5782e-05
18.1483 -1.71819e-20 8.41003e-05
18.2676 -1.20185e-20 8.24577e-05
18.3873 -8.82705e-21 8.08522e-05
18.5074 -6.56623e-21 7.92836e-05
18.6278 -2.96031e-21 7.77501e-05
18.7487 -4.11391e-21 7.62514e-05
18.8699 -5.72723e-21 7.47857e-05
18.9916 3.22465e-22 7.33529e-05
19.1137 -8.6221e-24 7.19514e-05
19.2362 7.84944e-22 7.05809e-05
19.3592 -8.62612e-22 6.92399e-05
19.4826 1.25668e-21 6.79283e-05
19.6065 1.6149e-21 6.66446e-05
19.7309 2.19906e-21 6.53887e-05
19.8557 3.71884e-22 6.41592e-05
19.9811 2.14365e-21 6.29559e-05
20.1069 1.04261e-21 6.17777e-05
20.2333 2.11799e-21 6.06243e-05
20.3602 3.64813e-21 5.94945e-05
20.4876 5.06906e-21 5.83884e-05
20.6156 6.10603e-21 5.73046e-05
20.7441 7.83962e-21 5.62431e-05
20.8732 7.33411e-21 5.52029e-05
21.0029 8.60921e-21 5.41838e-05
21.1332 6.77958e-21 5.31848e-05
21.2642 8.40082e-21 5.22059e-05
21.3958 1.05967e-20 5.1246e-05
21.528 1.19155e-20 5.03052e-05
21.6609 8.23776e-21 4.93823e-05
21.7945 7.91925e-21 4.84776e-05
21.9288 3.50213e-21 4.75899e-05
22.0639 5.75847e-21 4.67194e-05
22.1997 3.75667e-21 4.58651e-05
22.3363 3.55128e-21 4.50271e-05
22.4736 8.97666e-22 4.42044e-05
22.6118 -9.25387e-22 4.33971e-05
22.7509 9.06233e-23 4.26044e-05
22.8908 1.24066e-21 4.18264e-05
23.0316 3.3641e-21 4.10621e-05
23.1733 6.69931e-21 4.03117e-05
23.316 8.04598e-21 3.95743e-05
23.4597 9.70614e-21 3.88502e-05
23.6044 8.9111e-21 3.81383e-05
23.7502 9.01992e-21 3.7439e-05
23.8971 7.27715e-21 3.67513e-05
24.0451 4.88977e-21 3.60755e-05
24.1944 8.1523e-22 3.54106e-05
24.3448 -1.44905e-21 3.47569e-05
24.4966 -4.12654e-21 3.41137e-05
24.6496 -3.38466e-21 3.34809e-05
24.8041 -1.99173e-21 3.28579e-05
24.9601 1.47942e-21 3.22449e-05
25.1175 2.81941e-21 3.1641e-05
25.2766 4.03718e-21 3.10465e-05
25.4373 3.09977e-21 3.04605e-05
25.5998 1.97774e-21 2.98832e-05
25.7641 1.06157e-23 2.93139e-05
25.9304 -1.07477e-21 2.87526e-05
26.0988 -3.42819e-21 2.81988e-05
26.2693 -2.94103e-21 2.76523e-05
26.4421 -3.21783e-21 2.71126e-05
26.6174 -6.61464e-22 2.65797e-05
26.7954 -8.87832e-23 2.60527e-05
26.9761 9.46455e-22 2.55318e-05
27.1598 -6.02349e-22 2.50162e-05
27.3468 -1.28405e-21 2.45059e-05
27.5373 -2.39562e-21 2.39999e-05
27.7317 -1.94408e-21 2.34982e-05
27.9302 -1.6235e-21 2.29998e-05
28.1333 4.933e-22 2.25046e-05
28.3415 1.70953e-21 2.20114e-05
28.5554 2.40952e-21 2.15198e-05
28.7758 -4.21439e-24 2.10285e-05
29.0035 -1.19933e-21 2.05365e-05
29.2396 -2.45633e-21 2.00421e-05
29.4858 -2.07001e-21 1.95437e-05
29.7441 -1.52729e-21 1.90382e-05
30.0173 1.1211e-21 1.85224e-05
30.3101 1.1233e-21 1.79902e-05
30.6297 1.45025e-21 1.74324e-05
30.9905 -7.37377e-22 1.68298e-05
31.4301 1.9416e-21 1.61329e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1Classic/iFp_FRG.txt <==
-31.4301 -8.57664e-20 1.61162e-05
-30.9905 -1.35481e-19 1.68e-05
-30.6297 -1.65875e-19 1.73963e-05
-30.3101 -2.04628e-19 1.79401e-05
-30.0173 -2.43034e-19 1.84603e-05
-29.7441 -2.85698e-19 1.8968e-05
-29.4858 -3.24793e-19 1.94652e-05
-29.2396 -3.64685e-19 1.99565e-05
-29.0035 -4.04627e-19 2.04447e-05
-28.7758 -4.2951e-19 2.09308e-05
-28.5554 -4.54555e-19 2.14181e-05
-28.3415 -4.8361e-19 2.19068e-05
-28.1333 -5.05515e-19 2.23988e-05
-27.9302 -5.1567e-19 2.28942e-05
-27.7317 -5.32254e-19 2.33933e-05
-27.5373 -5.51194e-19 2.38966e-05
-27.3468 -5.55013e-19 2.44044e-05
-27.1598 -5.52394e-19 2.49175e-05
-26.9761 -5.57741e-19 2.54364e-05
-26.7954 -5.67567e-19 2.59617e-05
-26.6174 -5.65046e-19 2.6494e-05
-26.4421 -5.51635e-19 2.70333e-05
-26.2693 -5.46616e-19 2.75803e-05
-26.0988 -5.46982e-19 2.81349e-05
-25.9304 -5.44065e-19 2.86974e-05
-25.7641 -5.21457e-19 2.92675e-05
-25.5998 -5.06913e-19 2.98456e-05
-25.4373 -4.88102e-19 3.04318e-05
-25.2766 -4.89018e-19 3.10262e-05
-25.1175 -4.79993e-19 3.1629e-05
-24.9601 -4.56078e-19 3.22414e-05
-24.8041 -4.39281e-19 3.28639e-05
-24.6496 -4.19969e-19 3.34969e-05
-24.4966 -4.13876e-19 3.41398e-05
-24.3448 -3.96421e-19 3.47926e-05
-24.1944 -3.76272e-19 3.54559e-05
-24.0451 -3.64796e-19 3.61302e-05
-23.8971 -3.3978e-19 3.68153e-05
-23.7502 -3.25901e-19 3.75112e-05
-23.6044 -3.0928e-19 3.82186e-05
-23.4597 -2.71945e-19 3.89389e-05
-23.316 -2.52404e-19 3.96728e-05
-23.1733 -2.25687e-19 4.04196e-05
-23.0316 -1.95522e-19 4.11788e-05
-22.8908 -1.79915e-19 4.19506e-05
-22.7509 -1.46614e-19 4.27364e-05
-22.6118 -1.16914e-19 4.3537e-05
-22.4736 -1.07997e-19 4.43523e-05
-22.3363 -7.7065e-20 4.51822e-05
-22.1997 -5.31466e-20 4.60275e-05
-22.0639 -4.03272e-20 4.68903e-05
-21.9288 -5.1275e-21 4.77712e-05
-21.7945 2.93747e-20 4.86696e-05
-21.6609 6.20314e-20 4.95838e-05
-21.528 9.58536e-20 5.05139e-05
-21.3958 1.30897e-19 5.14612e-05
-21.2642 1.65801e-19 5.24283e-05
-21.1332 2.07006e-19 5.34158e-05
-21.0029 2.60854e-19 5.44231e-05
-20.8732 3.025e-19 5.54502e-05
-20.7441 3.37351e-19 5.64981e-05
-20.6156 3.77471e-19 5.75692e-05
-20.4876 3.90852e-19 5.86636e-05
-20.3602 4.27017e-19 5.97793e-05
-20.2333 4.61975e-19 6.09151e-05
-20.1069 5.0759e-19 6.20721e-05
-19.9811 5.62438e-19 6.32531e-05
-19.8557 5.89787e-19 6.44601e-05
-19.7309 6.27142e-19 6.56929e-05
-19.6065 6.34581e-19 6.69503e-05
-19.4826 6.74668e-19 6.82331e-05
-19.3592 6.93716e-19 6.95425e-05
-19.2362 7.14694e-19 7.08789e-05
-19.1137 7.08291e-19 7.2241e-05
-18.9916 7.27872e-19 7.36281e-05
-18.8699 7.20244e-19 7.504e-05
-18.7487 7.20517e-19 7.64781e-05
-18.6278 7.41997e-19 7.79435e-05
-18.5074 7.34665e-19 7.94364e-05
-18.3873 7.45098e-19 8.09569e-05
-18.2676 7.10633e-19 8.25066e-05
-18.1483 6.83398e-19 8.40895e-05
-18.0294 6.46583e-19 8.57076e-05
-17.9108 6.14853e-19 8.73605e-05
-17.7926 5.92344e-19 8.90474e-05
-17.6748 5.33522e-19 9.0768e-05
-17.5572 5.26411e-19 9.2523e-05
-17.4401 4.66489e-19 9.43138e-05
-17.3232 4.02336e-19 9.61427e-05
-17.2067 3.40786e-19 9.8013e-05
-17.0905 1.96918e-19 9.99279e-05
-16.9746 9.18846e-20 0.00010189
-16.859 -1.09169e-19 0.000103901
-16.7437 -3.67706e-19 0.000105965
-16.6288 -6.50077e-19 0.000108084
-16.5141 -1.00496e-18 0.000110258
-16.3997 -1.324e-18 0.000112486
-16.2856 -1.66815e-18 0.000114769
-16.1717 -2.01773e-18 0.000117111
-16.0582 -2.32468e-18 0.000119515
-15.9449 -2.61489e-18 0.000121987
-15.8319 -2.8466e-18 0.000124528
-15.7191 -3.06987e-18 0.000127143
-15.6066 -3.25682e-18 0.000129832
-15.4943 -3.4314e-18 0.000132598
-15.3823 -3.56196e-18 0.00013544
-15.2705 -3.73113e-18 0.000138359
-15.159 -3.86574e-18 0.000141361
-15.0477 -4.02989e-18 0.000144454
-14.9367 -4.20826e-18 0.000147649
-14.8258 -4.42855e-18 0.00015095
-14.7152 -4.72691e-18 0.000154359
-14.6049 -5.00327e-18 0.000157875
-14.4947 -5.28409e-18 0.000161496
-14.3848 -5.56257e-18 0.000165231
-14.275 -5.83657e-18 0.00016909
-14.1655 -6.17193e-18 0.000173082
-14.0562 -6.43192e-18 0.000177217
-13.9471 -6.73282e-18 0.000181506
-13.8382 -6.93466e-18 0.000185951
-13.7294 -7.14513e-18 0.000190553
-13.6209 -7.34564e-18 0.000195311
-13.5126 -7.4999e-18 0.000200223
-13.4044 -7.75587e-18 0.000205297
-13.2965 -7.9714e-18 0.000210547
-13.1887 -8.37921e-18 0.000215985
-13.0811 -8.79925e-18 0.000221632
-12.9737 -9.36668e-18 0.000227497
-12.8664 -9.95512e-18 0.000233573
-12.7593 -1.0557e-17 0.000239867
-12.6524 -1.10817e-17 0.000246383
-12.5457 -1.14922e-17 0.000253112
-12.4391 -1.16906e-17 0.000260062
-12.3327 -1.16762e-17 0.000267251
-12.2265 -1.1554e-17 0.000274688
-12.1204 -1.13676e-17 0.000282381
-12.0144 -1.12881e-17 0.000290352
-11.9086 -1.1127e-17 0.000298609
-11.803 -1.10785e-17 0.000307157
-11.6975 -1.08765e-17 0.000316009
-11.5922 -1.09502e-17 0.000325173
-11.487 -1.08598e-17 0.000334658
-11.3819 -1.08992e-17 0.000344495
-11.277 -1.06808e-17 0.0003547
-11.1722 -1.04868e-17 0.000365286
-11.0676 -1.01442e-17 0.000376288
-10.9631 -9.96782e-18 0.000387729
-10.8587 -9.89152e-18 0.000399603
-10.7545 -9.90475e-18 0.000411955
-10.6503 -1.01824e-17 0.000424852
-10.5463 -1.04829e-17 0.000438266
-10.4425 -1.12726e-17 0.000452199
-10.3387 -1.20102e-17 0.000466758
-10.2351 -1.26677e-17 0.000481968
-10.1316 -1.29573e-17 0.000497817
-10.0282 -1.22933e-17 0.000514429
-9.92496 -1.15299e-17 0.000531885
-9.82181 -9.86776e-18 0.000550107
-9.71877 -8.56132e-18 0.0005692
-9.61583 -7.58003e-18 0.000589314
-9.51301 -7.02674e-18 0.000610397
-9.4103 -7.35088e-18 0.000632517
-9.30769 -8.46541e-18 0.000655824
-9.20518 -1.05194e-17 0.000680352
-9.10278 -1.15985e-17 0.000706093
-9.00048 -1.2042e-17 0.000733067
-8.89828 -1.05494e-17 0.000761222
-8.79618 -6.50011e-18 0.000790525
-8.69417 -7.43106e-19 0.000821049
-8.59226 6.84296e-18 0.000852819
-8.49044 1.55196e-17 0.000885861
-8.38872 2.42077e-17 0.000920286
-8.28708 3.25141e-17 0.000956251
-8.18554 3.99914e-17 0.000993928
-8.08408 4.77742e-17 0.00103343
-7.98271 5.49679e-17 0.00107491
-7.88143 6.26774e-17 0.00111849
-7.78023 6.87547e-17 0.00116436
-7.67911 7.35513e-17 0.00121291
-7.57807 7.55006e-17 0.00126442
-7.47712 7.56534e-17 0.00131883
-7.37624 7.2617e-17 0.00137603
-7.27544 7.01782e-17 0.00143613
-7.17471 6.70887e-17 0.00149954
-7.07406 6.62587e-17 0.00156665
-6.97348 6.96434e-17 0.00163731
-6.87298 8.09468e-17 0.00171111
-6.77254 9.59293e-17 0.00178825
-6.67218 1.09145e-16 0.0018694
-6.57188 1.19535e-16 0.0019553
-6.47166 1.26044e-16 0.0020465
-6.37149 1.29315e-16 0.00214315
-6.2714 1.27905e-16 0.00224584
-6.17136 1.26574e-16 0.00235569
-6.07139 1.3081e-16 0.0024735
-5.97148 1.36241e-16 0.00259974
-5.87163 1.42146e-16 0.00273526
-5.77184 1.37961e-16 0.00288073
-5.67211 1.41976e-16 0.00303687
-5.57243 1.55104e-16 0.00320493
-5.47281 1.76113e-16 0.00338601
-5.37325 1.91364e-16 0.00358131
-5.27373 2.09828e-16 0.00379302
-5.17427 2.39373e-16 0.004023
-5.07487 2.77435e-16 0.00427387
-4.97551 3.32905e-16 0.00455007
-4.8762 3.89782e-16 0.00485595
-4.77694 4.54154e-16 0.00519625
-4.67772 4.86608e-16 0.00558004
-4.57855 5.07654e-16 0.00601738
-4.47943 5.15552e-16 0.00651761
-4.38035 5.28321e-16 0.00709415
-4.28131 5.11337e-16 0.00776207
-4.18232 3.35836e-16 0.00853516
-4.08336 -6.82395e-17 0.00943011
-3.98445 -5.86072e-16 0.0104575
-3.88557 -9.60848e-16 0.0116111
-3.78673 -9.31561e-16 0.0128736
-3.68793 -4.95662e-16 0.0142282
-3.58916 3.02354e-17 0.0156753
-3.49043 3.71008e-16 0.0172525
-3.39173 4.09048e-16 0.0190231
-3.29307 2.38461e-16 0.0210688
-3.19443 -6.05025e-17 0.0234922
-3.09583 -5.49933e-16 0.0264068
-2.99725 -1.33768e-15 0.0299505
-2.89871 -2.1373e-15 0.0343034
-2.80019 -3.12743e-15 0.0397105
-2.7017 -4.4384e-15 0.0464954
-2.60323 -6.09314e-15 0.0550939
-2.50479 -7.90546e-15 0.0661239
-2.40638 -1.13447e-14 0.0804749
-2.30798 -1.64409e-14 0.0994142
-2.20961 -1.98337e-14 0.124754
-2.11126 -2.69619e-14 0.159238
-2.01293 -3.17311e-14 0.207055
-1.91462 -3.77334e-14 0.274556
-1.81632 -2.48262e-14 0.371658
-1.71804 -1.60801e-14 0.514827
-1.61978 6.78044e-14 0.731651
-1.52154 2.61803e-13 1.06635
-1.42331 6.06112e-13 1.56036
-1.32509 1.4228e-13 2.15227
-1.22689 -1.66226e-12 2.53935
-1.12869 -1.59181e-12 2.46542
-1.03051 -5.97708e-13 2.07747
-0.932337 2.45999e-13 1.64752
-0.834173 5.42384e-13 1.28979
-0.736016 5.76726e-13 1.02594
-0.637867 4.81457e-13 0.838264
-0.539723 3.80933e-13 0.70657
-0.441585 3.28051e-13 0.614524
-0.343451 2.79068e-13 0.551447
-0.24532 2.29477e-13 0.509548
-0.147191 2.16348e-13 0.483814
-0.0490634 2.0598e-13 0.471426
0.0490634 1.97906e-13 0.471426
0.147191 2.17635e-13 0.483814
0.24532 2.41613e-13 0.509548
0.343451 2.68364e-13 0.551447
0.441585 3.35106e-13 0.614524
0.539723 4.10604e-13 0.70657
0.637867 4.58075e-13 0.838264
0.736016 5.37722e-13 1.02594
0.834173 7.01119e-13 1.28979
0.932337 3.75296e-13 1.64752
1.03051 -5.78167e-13 2.07747
1.12869 -1.4124e-12 2.46542
1.22689 -1.46348e-12 2.53935
1.32509 1.50881e-13 2.15227
1.42331 6.88139e-13 1.56036
1.52154 2.98457e-13 1.06635
1.61978 5.295e-14 0.731651
1.71804 -6.58413e-15 0.514827
1.81632 -4.16238e-14 0.371658
1.91462 -3.6219e-14 0.274556
2.01293 -2.92852e-14 0.207055
2.11126 -2.42616e-14 0.159238
2.20961 -1.99043e-14 0.124754
2.30798 -1.57451e-14 0.0994142
2.40638 -1.13892e-14 0.0804749
2.50479 -8.01667e-15 0.0661239
2.60323 -5.77192e-15 0.0550939
2.7017 -4.27234e-15 0.0464954
2.80019 -3.26447e-15 0.0397105
2.89871 -2.14992e-15 0.0343034
2.99725 -1.2424e-15 0.0299505
3.09583 -5.74356e-16 0.0264068
3.19443 -1.36015e-16 0.0234922
3.29307 2.25975e-16 0.0210688
3.39173 4.50281e-16 0.0190231
3.49043 4.00954e-16 0.0172525
3.58916 2.94394e-17 0.0156753
3.68793 -4.6636e-16 0.0142282
3.78673 -8.73866e-16 0.0128736
3.88557 -9.46883e-16 0.0116111
3.98445 -5.83162e-16 0.0104575
4.08336 -4.92477e-17 0.00943011
4.18232 3.47779e-16 0.00853516
4.28131 5.1667e-16 0.00776207
4.38035 5.40881e-16 0.00709415
4.47943 5.2214e-16 0.00651761
4.57855 5.11422e-16 0.00601738
4.67772 4.87847e-16 0.00558004
4.77694 4.49764e-16 0.00519625
4.8762 3.89539e-16 0.00485595
4.97551 3.26149e-16 0.00455007
5.07487 2.76712e-16 0.00427387
5.17427 2.37226e-16 0.004023
5.27373 2.07256e-16 0.00379302
5.37325 1.89797e-16 0.00358131
5.47281 1.73844e-16 0.00338601
5.57243 1.53729e-16 0.00320493
5.67211 1.40454e-16 0.00303687
5.77184 1.36456e-16 0.00288073
5.87163 1.37748e-16 0.00273526
5.97148 1.32319e-16 0.00259974
6.07139 1.274e-16 0.0024735
6.17136 1.22931e-16 0.00235569
6.2714 1.24809e-16 0.00224584
6.37149 1.2859e-16 0.00214315
6.47166 1.25523e-16 0.0020465
6.57188 1.19925e-16 0.0019553
6.67218 1.10006e-16 0.0018694
6.77254 9.56716e-17 0.00178825
6.87298 7.97305e-17 0.00171111
6.97348 6.85114e-17 0.00163731
7.07406 6.52905e-17 0.00156665
7.17471 6.63515e-17 0.00149954
7.27544 6.9676e-17 0.00143613
7.37624 7.25593e-17 0.00137603
7.47712 7.52112e-17 0.00131883
7.57807 7.55263e-17 0.00126442
7.67911 7.32973e-17 0.00121291
7.78023 6.90229e-17 0.00116436
7.88143 6.24952e-17 0.00111849
7.98271 5.52769e-17 0.00107491
8.08408 4.78069e-17 0.00103343
8.18554 4.04453e-17 0.000993928
8.28708 3.3022e-17 0.000956251
8.38872 2.50745e-17 0.000920286
8.49044 1.62395e-17 0.000885861
8.59226 7.61701e-18 0.000852819
8.69417 -3.24919e-19 0.000821049
8.79618 -6.31315e-18 0.000790525
8.89828 -1.01623e-17 0.000761222
9.00048 -1.17238e-17 0.000733067
9.10278 -1.12334e-17 0.000706093
9.20518 -1.00494e-17 0.000680352
9.30769 -7.90505e-18 0.000655824
9.4103 -6.90546e-18 0.000632517
9.51301 -6.63568e-18 0.000610397
9.61583 -7.18148e-18 0.000589314
9.71877 -8.07862e-18 0.0005692
9.82181 -9.38052e-18 0.000550107
9.92496 -1.11075e-17 0.000531885
10.0282 -1.19273e-17 0.000514429
10.1316 -1.25668e-17 0.000497817
10.2351 -1.23238e-17 0.000481968
10.3387 -1.1744e-17 0.000466758
10.4425 -1.10885e-17 0.000452199
10.5463 -1.04572e-17 0.000438266
10.6503 -1.02574e-17 0.000424852
10.7545 -9.86344e-18 0.000411955
10.8587 -1.00377e-17 0.000399603
10.9631 -1.00146e-17 0.000387729
11.0676 -1.01124e-17 0.000376288
11.1722 -1.03609e-17 0.000365286
11.277 -1.056e-17 0.0003547
11.3819 -1.07838e-17 0.000344495
11.487 -1.07324e-17 0.000334658
11.5922 -1.08309e-17 0.000325173
11.6975 -1.08193e-17 0.000316009
11.803 -1.09597e-17 0.000307157
11.9086 -1.09944e-17 0.000298609
12.0144 -1.1175e-17 0.000290352
12.1204 -1.12264e-17 0.000282381
12.2265 -1.14441e-17 0.000274688
12.3327 -1.15884e-17 0.000267251
12.4391 -1.16077e-17 0.000260062
12.5457 -1.14036e-17 0.000253112
12.6524 -1.10107e-17 0.000246383
12.7593 -1.04856e-17 0.000239867
12.8664 -9.91634e-18 0.000233573
12.9737 -9.32805e-18 0.000227497
13.0811 -8.78097e-18 0.000221632
13.1887 -8.38446e-18 0.000215985
13.2965 -7.97998e-18 0.000210547
13.4044 -7.78289e-18 0.000205297
13.5126 -7.49937e-18 0.000200223
13.6209 -7.33663e-18 0.000195311
13.7294 -7.13563e-18 0.000190553
13.8382 -6.90693e-18 0.000185951
13.9471 -6.67597e-18 0.000181506
14.0562 -6.36931e-18 0.000177217
14.1655 -6.09755e-18 0.000173082
14.275 -5.78005e-18 0.00016909
14.3848 -5.50707e-18 0.000165231
14.4947 -5.23517e-18 0.000161496
14.6049 -4.94498e-18 0.000157875
14.7152 -4.67632e-18 0.000154359
14.8258 -4.40149e-18 0.00015095
14.9367 -4.17813e-18 0.000147649
15.0477 -4.0114e-18 0.000144454
15.159 -3.85014e-18 0.000141361
15.2705 -3.70778e-18 0.000138359
15.3823 -3.56213e-18 0.00013544
15.4943 -3.41806e-18 0.000132598
15.6066 -3.27035e-18 0.000129832
15.7191 -3.071e-18 0.000127143
15.8319 -2.86109e-18 0.000124528
15.9449 -2.62024e-18 0.000121987
16.0582 -2.3146e-18 0.000119515
16.1717 -1.99824e-18 0.000117111
16.2856 -1.63918e-18 0.000114769
16.3997 -1.29688e-18 0.000112486
16.5141 -9.67565e-19 0.000110258
16.6288 -6.16717e-19 0.000108084
16.7437 -3.29821e-19 0.000105965
16.859 -7.30685e-20 0.000103901
16.9746 1.27835e-19 0.00010189
17.0905 2.31423e-19 9.99279e-05
17.2067 3.72824e-19 9.8013e-05
17.3232 4.36754e-19 9.61427e-05
17.4401 4.95844e-19 9.43138e-05
17.5572 5.47396e-19 9.2523e-05
17.6748 5.43901e-19 9.0768e-05
17.7926 5.95177e-19 8.90474e-05
17.9108 6.15068e-19 8.73605e-05
18.0294 6.48123e-19 8.57076e-05
18.1483 6.84525e-19 8.40895e-05
18.2676 7.17966e-19 8.25066e-05
18.3873 7.56851e-19 8.09569e-05
18.5074 7.48715e-19 7.94364e-05
18.6278 7.55268e-19 7.79435e-05
18.7487 7.34635e-19 7.64781e-05
18.8699 7.3247e-19 7.504e-05
18.9916 7.33077e-19 7.36281e-05
19.1137 7.20399e-19 7.2241e-05
19.2362 7.34141e-19 7.08789e-05
19.3592 7.12425e-19 6.95425e-05
19.4826 6.9311e-19 6.82331e-05
19.6065 6.53308e-19 6.69503e-05
19.7309 6.37249e-19 6.56929e-05
19.8557 6.03853e-19 6.44601e-05
19.9811 5.83415e-19 6.32531e-05
20.1069 5.24673e-19 6.20721e-05
20.2333 4.88045e-19 6.09151e-05
20.3602 4.49149e-19 5.97793e-05
20.4876 4.08093e-19 5.86636e-05
20.6156 3.90245e-19 5.75692e-05
20.7441 3.43278e-19 5.64981e-05
20.8732 3.04498e-19 5.54502e-05
21.0029 2.60833e-19 5.44231e-05
21.1332 2.11298e-19 5.34158e-05
21.2642 1.68411e-19 5.24283e-05
21.3958 1.36776e-19 5.14612e-05
21.528 1.01363e-19 5.05139e-05
21.6609 6.86328e-20 4.95838e-05
21.7945 4.34148e-20 4.86696e-05
21.9288 1.03317e-20 4.77712e-05
22.0639 -1.92437e-20 4.68903e-05
22.1997 -3.71862e-20 4.60275e-05
22.3363 -7.03123e-20 4.51822e-05
22.4736 -1.11883e-19 4.43523e-05
22.6118 -1.26286e-19 4.3537e-05
22.7509 -1.57532e-19 4.27364e-05
22.8908 -1.91969e-19 4.19506e-05
23.0316 -2.07305e-19 4.11788e-05
23.1733 -2.33606e-19 4.04196e-05
23.316 -2.59805e-19 3.96728e-05
23.4597 -2.76304e-19 3.89389e-05
23.6044 -3.08701e-19 3.82186e-05
23.7502 -3.21279e-19 3.75112e-05
23.8971 -3.36568e-19 3.68153e-05
24.0451 -3.61478e-19 3.61302e-05
24.1944 -3.76556e-19 3.54559e-05
24.3448 -4.01088e-19 3.47926e-05
24.4966 -4.21318e-19 3.41398e-05
24.6496 -4.2689e-19 3.34969e-05
24.8041 -4.45036e-19 3.28639e-05
24.9601 -4.59032e-19 3.22414e-05
25.1175 -4.82978e-19 3.1629e-05
25.2766 -4.93455e-19 3.10262e-05
25.4373 -4.91661e-19 3.04318e-05
25.5998 -5.07012e-19 2.98456e-05
25.7641 -5.18904e-19 2.92675e-05
25.9304 -5.41831e-19 2.86974e-05
26.0988 -5.45111e-19 2.81349e-05
26.2693 -5.40911e-19 2.75803e-05
26.4421 -5.46226e-19 2.70333e-05
26.6174 -5.58512e-19 2.6494e-05
26.7954 -5.62722e-19 2.59617e-05
26.9761 -5.53518e-19 2.54364e-05
27.1598 -5.5008e-19 2.49175e-05
27.3468 -5.52241e-19 2.44044e-05
27.5373 -5.47305e-19 2.38966e-05
27.7317 -5.27852e-19 2.33933e-05
27.9302 -5.10556e-19 2.28942e-05
28.1333 -4.99596e-19 2.23988e-05
28.3415 -4.75095e-19 2.19068e-05
28.5554 -4.45769e-19 2.14181e-05
28.7758 -4.20842e-19 2.09308e-05
29.0035 -3.94581e-19 2.04447e-05
29.2396 -3.55392e-19 1.99565e-05
29.4858 -3.17906e-19 1.94652e-05
29.7441 -2.82813e-19 1.8968e-05
30.0173 -2.4088e-19 1.84603e-05
30.3101 -2.03522e-19 1.79401e-05
30.6297 -1.63209e-19 1.73963e-05
30.9905 -1.3204e-19 1.68e-05
31.4301 -8.20282e-20 1.61162e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1Classic/vANODiaP_FRG.txt <==
-31.4301 -5.94413e-13 -0.284177
-30.9905 -6.86284e-13 -0.324417
-30.6297 -7.95919e-13 -0.353741
-30.3101 -8.68972e-13 -0.375218
-30.0173 -9.22706e-13 -0.390609
-29.7441 -9.69225e-13 -0.401504
-29.4858 -1.01841e-12 -0.408663
-29.2396 -1.04727e-12 -0.412642
-29.0035 -1.08746e-12 -0.41369
-28.7758 -1.1221e-12 -0.411431
-28.5554 -1.13809e-12 -0.405926
-28.3415 -1.15796e-12 -0.397482
-28.1333 -1.16918e-12 -0.3866
-27.9302 -1.18205e-12 -0.37394
-27.7317 -1.19327e-12 -0.359661
-27.5373 -1.19449e-12 -0.34375
-27.3468 -1.20015e-12 -0.32621
-27.1598 -1.1785e-12 -0.307201
-26.9761 -1.16873e-12 -0.286957
-26.7954 -1.15763e-12 -0.265806
-26.6174 -1.12377e-12 -0.244356
-26.4421 -1.09757e-12 -0.222994
-26.2693 -1.05638e-12 -0.201909
-26.0988 -9.87932e-13 -0.181761
-25.9304 -9.48464e-13 -0.162779
-25.7641 -9.01557e-13 -0.144948
-25.5998 -8.35554e-13 -0.12804
-25.4373 -7.71327e-13 -0.112029
-25.2766 -7.18037e-13 -0.0968822
-25.1175 -6.57308e-13 -0.082423
-24.9601 -5.85643e-13 -0.0687034
-24.8041 -5.3027e-13 -0.0559229
-24.6496 -4.79755e-13 -0.0440826
-24.4966 -4.31127e-13 -0.033511
-24.3448 -3.83582e-13 -0.024098
-24.1944 -3.40089e-13 -0.0158145
-24.0451 -2.98081e-13 -0.0086307
-23.8971 -2.54075e-13 -0.00263736
-23.7502 -2.22794e-13 0.00251275
-23.6044 -1.85268e-13 0.00686345
-23.4597 -1.5405e-13 0.0105321
-23.316 -1.21674e-13 0.0136233
-23.1733 -8.6698e-14 0.0162071
-23.0316 -5.72598e-14 0.018657
-22.8908 -2.24543e-14 0.0209099
-22.7509 4.29106e-15 0.0227978
-22.6118 3.28071e-14 0.0240607
-22.4736 5.55909e-14 0.0247438
-22.3363 7.91311e-14 0.0251537
-22.1997 1.00912e-13 0.0249423
-22.0639 1.18364e-13 0.0244496
-21.9288 1.33886e-13 0.0232691
-21.7945 1.45044e-13 0.0220921
-21.6609 1.57277e-13 0.0206966
-21.528 1.69038e-13 0.0201455
-21.3958 1.79586e-13 0.018943
-21.2642 1.93144e-13 0.0175404
-21.1332 2.07237e-13 0.0151687
-21.0029 2.19783e-13 0.012708
-20.8732 2.35229e-13 0.0100575
-20.7441 2.49967e-13 0.00724672
-20.6156 2.65815e-13 0.0042909
-20.4876 2.84633e-13 0.000640529
-20.3602 2.9951e-13 -0.00242515
-20.2333 3.12944e-13 -0.00532703
-20.1069 3.23797e-13 -0.00718995
-19.9811 3.34371e-13 -0.010247
-19.8557 3.44877e-13 -0.0139177
-19.7309 3.41491e-13 -0.0184926
-19.6065 3.42587e-13 -0.0232494
-19.4826 3.30735e-13 -0.0271444
-19.3592 3.17191e-13 -0.032426
-19.2362 2.96603e-13 -0.0381574
-19.1137 2.7766e-13 -0.0448079
-18.9916 2.66398e-13 -0.0509698
-18.8699 2.51563e-13 -0.0569041
-18.7487 2.43548e-13 -0.0633085
-18.6278 2.36471e-13 -0.0709567
-18.5074 2.5375e-13 -0.0808194
-18.3873 2.75678e-13 -0.0925787
-18.2676 3.06661e-13 -0.10575
-18.1483 3.29136e-13 -0.120295
-18.0294 3.55799e-13 -0.136385
-17.9108 3.815e-13 -0.154319
-17.7926 3.99431e-13 -0.173475
-17.6748 4.1453e-13 -0.192631
-17.5572 4.01151e-13 -0.211302
-17.4401 3.87024e-13 -0.229104
-17.3232 3.40172e-13 -0.246863
-17.2067 2.88658e-13 -0.263978
-17.0905 2.18714e-13 -0.280182
-16.9746 1.51934e-13 -0.294976
-16.859 6.2006e-14 -0.308247
-16.7437 -1.60427e-14 -0.319663
-16.6288 -1.09468e-13 -0.328798
-16.5141 -1.87128e-13 -0.335832
-16.3997 -2.70006e-13 -0.340734
-16.2856 -3.46667e-13 -0.344206
-16.1717 -4.25937e-13 -0.345961
-16.0582 -4.89608e-13 -0.346759
-15.9449 -5.47562e-13 -0.346673
-15.8319 -5.92193e-13 -0.345519
-15.7191 -6.26832e-13 -0.344263
-15.6066 -6.55032e-13 -0.342235
-15.4943 -6.71463e-13 -0.34035
-15.3823 -6.65357e-13 -0.338759
-15.2705 -6.58585e-13 -0.336743
-15.159 -6.31717e-13 -0.335123
-15.0477 -6.05738e-13 -0.332357
-14.9367 -5.59886e-13 -0.329412
-14.8258 -5.14145e-13 -0.325396
-14.7152 -4.63852e-13 -0.322038
-14.6049 -4.18332e-13 -0.318488
-14.4947 -3.79697e-13 -0.315538
-14.3848 -3.52496e-13 -0.31347
-14.275 -3.40506e-13 -0.310568
-14.1655 -3.48055e-13 -0.306992
-14.0562 -3.71037e-13 -0.300729
-13.9471 -4.1256e-13 -0.291721
-13.8382 -4.68626e-13 -0.280343
-13.7294 -5.42345e-13 -0.265237
-13.6209 -6.05073e-13 -0.2487
-13.5126 -6.80235e-13 -0.230333
-13.4044 -7.30085e-13 -0.211622
-13.2965 -7.74605e-13 -0.192754
-13.1887 -7.96699e-13 -0.173843
-13.0811 -8.00474e-13 -0.154591
-12.9737 -7.79158e-13 -0.134143
-12.8664 -7.61506e-13 -0.112839
-12.7593 -7.22204e-13 -0.0916823
-12.6524 -6.87788e-13 -0.0724577
-12.5457 -6.32499e-13 -0.0549221
-12.4391 -5.86424e-13 -0.0381925
-12.3327 -5.28471e-13 -0.0232627
-12.2265 -4.7085e-13 -0.00986706
-12.1204 -4.27885e-13 0.00286722
-12.0144 -3.82143e-13 0.014053
-11.9086 -3.46616e-13 0.0254549
-11.803 -3.12643e-13 0.0350128
-11.6975 -2.89884e-13 0.0450862
-11.5922 -2.74841e-13 0.0530568
-11.487 -2.5136e-13 0.061085
-11.3819 -2.31931e-13 0.0677016
-11.277 -2.09338e-13 0.0764583
-11.1722 -1.96126e-13 0.0830228
-11.0676 -1.74255e-13 0.0908908
-10.9631 -1.55215e-13 0.096765
-10.8587 -1.43918e-13 0.103843
-10.7545 -1.33871e-13 0.110264
-10.6503 -1.24406e-13 0.117422
-10.5463 -1.13471e-13 0.124666
-10.4425 -1.12944e-13 0.132496
-10.3387 -1.00371e-13 0.139171
-10.2351 -8.49937e-14 0.145616
-10.1316 -7.22535e-14 0.153785
-10.0282 -5.38506e-14 0.161267
-9.92496 -3.16861e-14 0.16981
-9.82181 -1.55032e-14 0.176276
-9.71877 -1.49898e-15 0.184449
-9.61583 1.47124e-15 0.191196
-9.51301 1.21587e-14 0.20014
-9.4103 2.53728e-14 0.206763
-9.30769 2.93638e-14 0.218271
-9.20518 5.14969e-14 0.224182
-9.10278 7.45021e-14 0.230944
-9.00048 1.03588e-13 0.236101
-8.89828 1.53696e-13 0.244178
-8.79618 1.84165e-13 0.250668
-8.69417 2.40728e-13 0.259977
-8.59226 2.62145e-13 0.263035
-8.49044 2.91053e-13 0.272823
-8.38872 2.86873e-13 0.275569
-8.28708 2.35708e-13 0.281962
-8.18554 1.97869e-13 0.288627
-8.08408 1.11535e-13 0.298959
-7.98271 1.16098e-13 0.305528
-7.88143 9.63013e-14 0.315283
-7.78023 1.73701e-13 0.313778
-7.67911 3.00288e-13 0.31048
-7.57807 4.40904e-13 0.304021
-7.47712 5.78248e-13 0.29168
-7.37624 6.0897e-13 0.272858
-7.27544 6.78452e-13 0.249472
-7.17471 6.2215e-13 0.219148
-7.07406 5.99786e-13 0.187884
-6.97348 4.89803e-13 0.156008
-6.87298 4.00258e-13 0.123186
-6.77254 3.41926e-13 0.0934885
-6.67218 2.73668e-13 0.0637167
-6.57188 2.10587e-13 0.0384084
-6.47166 1.72478e-13 0.0133303
-6.37149 1.6858e-13 -0.00571647
-6.2714 1.7126e-13 -0.02489
-6.17136 1.68081e-13 -0.0359874
-6.07139 1.78764e-13 -0.0471971
-5.97148 2.00876e-13 -0.0478182
-5.87163 2.17494e-13 -0.0502929
-5.77184 2.27523e-13 -0.041939
-5.67211 2.45572e-13 -0.0384796
-5.57243 2.78052e-13 -0.025673
-5.47281 3.07068e-13 -0.0223483
-5.37325 3.31598e-13 -0.0125728
-5.27373 3.4952e-13 -0.0163793
-5.17427 3.69032e-13 -0.0146027
-5.07487 3.74335e-13 -0.0292275
-4.97551 3.77199e-13 -0.0379877
-4.8762 3.6274e-13 -0.0631988
-4.77694 3.67248e-13 -0.0802
-4.67772 3.43576e-13 -0.113393
-4.57855 3.19368e-13 -0.134821
-4.47943 3.0367e-13 -0.172768
-4.38035 2.98966e-13 -0.194022
-4.28131 2.92357e-13 -0.23357
-4.18232 2.92756e-13 -0.253701
-4.08336 2.6709e-13 -0.291893
-3.98445 2.3837e-13 -0.304136
-3.88557 1.90709e-13 -0.335757
-3.78673 1.54234e-13 -0.33385
-3.68793 7.7109e-14 -0.350569
-3.58916 -9.42304e-15 -0.318213
-3.49043 -1.14573e-13 -0.308901
-3.39173 -1.77894e-13 -0.234496
-3.29307 -2.7301e-13 -0.188244
-3.19443 -4.66264e-13 -0.0562536
-3.09583 -5.30231e-13 0.0357439
-2.99725 -6.15721e-13 0.194416
-2.89871 -5.50779e-13 0.302555
-2.80019 -3.73955e-13 0.408811
-2.7017 -6.71048e-14 0.461916
-2.60323 4.15695e-13 0.444289
-2.50479 5.57168e-13 0.408673
-2.40638 3.88819e-13 0.316321
-2.30798 2.47169e-13 0.25479
-2.20961 -4.39055e-14 0.182209
-2.11126 -1.78326e-13 0.141169
-2.01293 -3.19538e-13 0.10176
-1.91462 -3.36031e-13 0.0822415
-1.81632 -3.46632e-13 0.065429
-1.71804 -3.16719e-13 0.0604754
-1.61978 -2.74786e-13 0.0541965
-1.52154 -2.19211e-13 0.0571855
-1.42331 -1.70548e-13 0.0573234
-1.32509 -1.29033e-13 0.0647988
-1.22689 -9.47749e-14 0.0677361
-1.12869 -8.15586e-14 0.0788463
-1.03051 -8.23686e-14 0.085074
-0.932337 -6.24359e-14 0.100845
-0.834173 2.62623e-14 0.109704
-0.736016 1.00523e-13 0.132248
-0.637867 1.86256e-13 0.14498
-0.539723 2.83432e-13 0.177386
-0.441585 4.20569e-13 0.192056
-0.343451 6.08745e-13 0.237813
-0.24532 9.2933e-13 0.250886
-0.147191 1.51902e-12 0.311835
-0.0490634 2.74027e-12 0.299143
0.0490634 2.74027e-12 0.299143
0.147191 1.51902e-12 0.311835
0.24532 9.2933e-13 0.250886
0.343451 6.08745e-13 0.237813
0.441585 4.20569e-13 0.192056
0.539723 2.83432e-13 0.177386
0.637867 1.86256e-13 0.14498
0.736016 1.00523e-13 0.132248
0.834173 2.62623e-14 0.109704
0.932337 -6.24359e-14 0.100845
1.03051 -8.23686e-14 0.085074
1.12869 -8.15586e-14 0.0788463
1.22689 -9.47749e-14 0.0677361
1.32509 -1.29033e-13 0.0647988
1.42331 -1.70548e-13 0.0573234
1.52154 -2.19211e-13 0.0571855
1.61978 -2.74786e-13 0.0541965
1.71804 -3.16719e-13 0.0604754
1.81632 -3.46632e-13 0.065429
1.91462 -3.36031e-13 0.0822415
2.01293 -3.19538e-13 0.10176
2.11126 -1.78326e-13 0.141169
2.20961 -4.39055e-14 0.182209
2.30798 2.47169e-13 0.25479
2.40638 3.88819e-13 0.316321
2.50479 5.57168e-13 0.408673
2.60323 4.15695e-13 0.444289
2.7017 -6.71048e-14 0.461916
2.80019 -3.73955e-13 0.408811
2.89871 -5.50779e-13 0.302555
2.99725 -6.15721e-13 0.194416
3.09583 -5.30231e-13 0.0357439
3.19443 -4.66264e-13 -0.0562536
3.29307 -2.7301e-13 -0.188244
3.39173 -1.77894e-13 -0.234496
3.49043 -1.14573e-13 -0.308901
3.58916 -9.42304e-15 -0.318213
3.68793 7.7109e-14 -0.350569
3.78673 1.54234e-13 -0.33385
3.88557 1.90709e-13 -0.335757
3.98445 2.3837e-13 -0.304136
4.08336 2.6709e-13 -0.291893
4.18232 2.92756e-13 -0.253701
4.28131 2.92357e-13 -0.23357
4.38035 2.98966e-13 -0.194022
4.47943 3.0367e-13 -0.172768
4.57855 3.19368e-13 -0.134821
4.67772 3.43576e-13 -0.113393
4.77694 3.67248e-13 -0.0802
4.8762 3.6274e-13 -0.0631988
4.97551 3.77199e-13 -0.0379877
5.07487 3.74335e-13 -0.0292275
5.17427 3.69032e-13 -0.0146027
5.27373 3.4952e-13 -0.0163793
5.37325 3.31598e-13 -0.0125728
5.47281 3.07068e-13 -0.0223483
5.57243 2.78052e-13 -0.025673
5.67211 2.45572e-13 -0.0384796
5.77184 2.27523e-13 -0.041939
5.87163 2.17494e-13 -0.0502929
5.97148 2.00876e-13 -0.0478182
6.07139 1.78764e-13 -0.0471971
6.17136 1.68081e-13 -0.0359874
6.2714 1.7126e-13 -0.02489
6.37149 1.6858e-13 -0.00571647
6.47166 1.72478e-13 0.0133303
6.57188 2.10587e-13 0.0384084
6.67218 2.73668e-13 0.0637167
6.77254 3.41926e-13 0.0934885
6.87298 4.00258e-13 0.123186
6.97348 4.89803e-13 0.156008
7.07406 5.99786e-13 0.187884
7.17471 6.2215e-13 0.219148
7.27544 6.78452e-13 0.249472
7.37624 6.0897e-13 0.272858
7.47712 5.78248e-13 0.29168
7.57807 4.40904e-13 0.304021
7.67911 3.00288e-13 0.31048
7.78023 1.73701e-13 0.313778
7.88143 9.63013e-14 0.315283
7.98271 1.16098e-13 0.305528
8.08408 1.11535e-13 0.298959
8.18554 1.97869e-13 0.288627
8.28708 2.35708e-13 0.281962
8.38872 2.86873e-13 0.275569
8.49044 2.91053e-13 0.272823
8.59226 2.62145e-13 0.263035
8.69417 2.40728e-13 0.259977
8.79618 1.84165e-13 0.250668
8.89828 1.53696e-13 0.244178
9.00048 1.03588e-13 0.236101
9.10278 7.45021e-14 0.230944
9.20518 5.14969e-14 0.224182
9.30769 2.93638e-14 0.218271
9.4103 2.53728e-14 0.206763
9.51301 1.21587e-14 0.20014
9.61583 1.47124e-15 0.191196
9.71877 -1.49898e-15 0.184449
9.82181 -1.55032e-14 0.176276
9.92496 -3.16861e-14 0.16981
10.0282 -5.38506e-14 0.161267
10.1316 -7.22535e-14 0.153785
10.2351 -8.49937e-14 0.145616
10.3387 -1.00371e-13 0.139171
10.4425 -1.12944e-13 0.132496
10.5463 -1.13471e-13 0.124666
10.6503 -1.24406e-13 0.117422
10.7545 -1.33871e-13 0.110264
10.8587 -1.43918e-13 0.103843
10.9631 -1.55215e-13 0.096765
11.0676 -1.74255e-13 0.0908908
11.1722 -1.96126e-13 0.0830228
11.277 -2.09338e-13 0.0764583
11.3819 -2.31931e-13 0.0677016
11.487 -2.5136e-13 0.061085
11.5922 -2.74841e-13 0.0530568
11.6975 -2.89884e-13 0.0450862
11.803 -3.12643e-13 0.0350128
11.9086 -3.46616e-13 0.0254549
12.0144 -3.82143e-13 0.014053
12.1204 -4.27885e-13 0.00286722
12.2265 -4.7085e-13 -0.00986706
12.3327 -5.28471e-13 -0.0232627
12.4391 -5.86424e-13 -0.0381925
12.5457 -6.32499e-13 -0.0549221
12.6524 -6.87788e-13 -0.0724577
12.7593 -7.22204e-13 -0.0916823
12.8664 -7.61506e-13 -0.112839
12.9737 -7.79158e-13 -0.134143
13.0811 -8.00474e-13 -0.154591
13.1887 -7.96699e-13 -0.173843
13.2965 -7.74605e-13 -0.192754
13.4044 -7.30085e-13 -0.211622
13.5126 -6.80235e-13 -0.230333
13.6209 -6.05073e-13 -0.2487
13.7294 -5.42345e-13 -0.265237
13.8382 -4.68626e-13 -0.280343
13.9471 -4.1256e-13 -0.291721
14.0562 -3.71037e-13 -0.300729
14.1655 -3.48055e-13 -0.306992
14.275 -3.40506e-13 -0.310568
14.3848 -3.52496e-13 -0.31347
14.4947 -3.79697e-13 -0.315538
14.6049 -4.18332e-13 -0.318488
14.7152 -4.63852e-13 -0.322038
14.8258 -5.14145e-13 -0.325396
14.9367 -5.59886e-13 -0.329412
15.0477 -6.05738e-13 -0.332357
15.159 -6.31717e-13 -0.335123
15.2705 -6.58585e-13 -0.336743
15.3823 -6.65357e-13 -0.338759
15.4943 -6.71463e-13 -0.34035
15.6066 -6.55032e-13 -0.342235
15.7191 -6.26832e-13 -0.344263
15.8319 -5.92193e-13 -0.345519
15.9449 -5.47562e-13 -0.346673
16.0582 -4.89608e-13 -0.346759
16.1717 -4.25937e-13 -0.345961
16.2856 -3.46667e-13 -0.344206
16.3997 -2.70006e-13 -0.340734
16.5141 -1.87128e-13 -0.335832
16.6288 -1.09468e-13 -0.328798
16.7437 -1.60427e-14 -0.319663
16.859 6.2006e-14 -0.308247
16.9746 1.51934e-13 -0.294976
17.0905 2.18714e-13 -0.280182
17.2067 2.88658e-13 -0.263978
17.3232 3.40172e-13 -0.246863
17.4401 3.87024e-13 -0.229104
17.5572 4.01151e-13 -0.211302
17.6748 4.1453e-13 -0.192631
17.7926 3.99431e-13 -0.173475
17.9108 3.815e-13 -0.154319
18.0294 3.55799e-13 -0.136385
18.1483 3.29136e-13 -0.120295
18.2676 3.06661e-13 -0.10575
18.3873 2.75678e-13 -0.0925787
18.5074 2.5375e-13 -0.0808194
18.6278 2.36471e-13 -0.0709567
18.7487 2.43548e-13 -0.0633085
18.8699 2.51563e-13 -0.0569041
18.9916 2.66398e-13 -0.0509698
19.1137 2.7766e-13 -0.0448079
19.2362 2.96603e-13 -0.0381574
19.3592 3.17191e-13 -0.032426
19.4826 3.30735e-13 -0.0271444
19.6065 3.42587e-13 -0.0232494
19.7309 3.41491e-13 -0.0184926
19.8557 3.44877e-13 -0.0139177
19.9811 3.34371e-13 -0.010247
20.1069 3.23797e-13 -0.00718995
20.2333 3.12944e-13 -0.00532703
20.3602 2.9951e-13 -0.00242515
20.4876 2.84633e-13 0.000640529
20.6156 2.65815e-13 0.0042909
20.7441 2.49967e-13 0.00724672
20.8732 2.35229e-13 0.0100575
21.0029 2.19783e-13 0.012708
21.1332 2.07237e-13 0.0151687
21.2642 1.93144e-13 0.0175404
21.3958 1.79586e-13 0.018943
21.528 1.69038e-13 0.0201455
21.6609 1.57277e-13 0.0206966
21.7945 1.45044e-13 0.0220921
21.9288 1.33886e-13 0.0232691
22.0639 1.18364e-13 0.0244496
22.1997 1.00912e-13 0.0249423
22.3363 7.91311e-14 0.0251537
22.4736 5.55909e-14 0.0247438
22.6118 3.28071e-14 0.0240607
22.7509 4.29106e-15 0.0227978
22.8908 -2.24543e-14 0.0209099
23.0316 -5.72598e-14 0.018657
23.1733 -8.6698e-14 0.0162071
23.316 -1.21674e-13 0.0136233
23.4597 -1.5405e-13 0.0105321
23.6044 -1.85268e-13 0.00686345
23.7502 -2.22794e-13 0.00251275
23.8971 -2.54075e-13 -0.00263736
24.0451 -2.98081e-13 -0.0086307
24.1944 -3.40089e-13 -0.0158145
24.3448 -3.83582e-13 -0.024098
24.4966 -4.31127e-13 -0.033511
24.6496 -4.79755e-13 -0.0440826
24.8041 -5.3027e-13 -0.0559229
24.9601 -5.85643e-13 -0.0687034
25.1175 -6.57308e-13 -0.082423
25.2766 -7.18037e-13 -0.0968822
25.4373 -7.71327e-13 -0.112029
25.5998 -8.35554e-13 -0.12804
25.7641 -9.01557e-13 -0.144948
25.9304 -9.48464e-13 -0.162779
26.0988 -9.87932e-13 -0.181761
26.2693 -1.05638e-12 -0.201909
26.4421 -1.09757e-12 -0.222994
26.6174 -1.12377e-12 -0.244356
26.7954 -1.15763e-12 -0.265806
26.9761 -1.16873e-12 -0.286957
27.1598 -1.1785e-12 -0.307201
27.3468 -1.20015e-12 -0.32621
27.5373 -1.19449e-12 -0.34375
27.7317 -1.19327e-12 -0.359661
27.9302 -1.18205e-12 -0.37394
28.1333 -1.16918e-12 -0.3866
28.3415 -1.15796e-12 -0.397482
28.5554 -1.13809e-12 -0.405926
28.7758 -1.1221e-12 -0.411431
29.0035 -1.08746e-12 -0.41369
29.2396 -1.04727e-12 -0.412642
29.4858 -1.01841e-12 -0.408663
29.7441 -9.69225e-13 -0.401504
30.0173 -9.22706e-13 -0.390609
30.3101 -8.68972e-13 -0.375218
30.6297 -7.95919e-13 -0.353741
30.9905 -6.86284e-13 -0.324417
31.4301 -5.94413e-13 -0.284177


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1Classic/vANOOffP_FRG.txt <==
-31.4301 -5.94469e-13 -0.28418
-30.9905 -6.8634e-13 -0.32442
-30.6297 -7.95974e-13 -0.353744
-30.3101 -8.68972e-13 -0.37522
-30.0173 -9.22595e-13 -0.390612
-29.7441 -9.69225e-13 -0.401507
-29.4858 -1.01841e-12 -0.408667
-29.2396 -1.04716e-12 -0.412645
-29.0035 -1.08746e-12 -0.413693
-28.7758 -1.1221e-12 -0.411434
-28.5554 -1.1382e-12 -0.40593
-28.3415 -1.15785e-12 -0.397485
-28.1333 -1.16918e-12 -0.386603
-27.9302 -1.18205e-12 -0.373943
-27.7317 -1.19316e-12 -0.359664
-27.5373 -1.19449e-12 -0.343753
-27.3468 -1.20026e-12 -0.326214
-27.1598 -1.1785e-12 -0.307204
-26.9761 -1.16884e-12 -0.286961
-26.7954 -1.15774e-12 -0.26581
-26.6174 -1.12377e-12 -0.244359
-26.4421 -1.09757e-12 -0.222998
-26.2693 -1.05649e-12 -0.201912
-26.0988 -9.87987e-13 -0.181763
-25.9304 -9.48464e-13 -0.162779
-25.7641 -9.01557e-13 -0.144945
-25.5998 -8.35609e-13 -0.128035
-25.4373 -7.71383e-13 -0.112022
-25.2766 -7.18148e-13 -0.0968774
-25.1175 -6.57363e-13 -0.0824232
-24.9601 -5.85754e-13 -0.0687099
-24.8041 -5.3027e-13 -0.0559314
-24.6496 -4.79783e-13 -0.0440877
-24.4966 -4.31155e-13 -0.0335115
-24.3448 -3.83638e-13 -0.0240994
-24.1944 -3.40145e-13 -0.0158204
-24.0451 -2.98081e-13 -0.00863786
-23.8971 -2.54102e-13 -0.00264057
-23.7502 -2.2285e-13 0.00251072
-23.6044 -1.8531e-13 0.00685772
-23.4597 -1.54078e-13 0.0105252
-23.316 -1.21701e-13 0.0136199
-23.1733 -8.67396e-14 0.0162036
-23.0316 -5.7284e-14 0.0186501
-22.8908 -2.24838e-14 0.0209041
-22.7509 4.25701e-15 0.0227944
-22.6118 3.27655e-14 0.0240547
-22.4736 5.55632e-14 0.0247367
-22.3363 7.90965e-14 0.0251494
-22.1997 1.00871e-13 0.0249368
-22.0639 1.18336e-13 0.0244421
-21.9288 1.33851e-13 0.0232638
-21.7945 1.44995e-13 0.0220865
-21.6609 1.57242e-13 0.0206887
-21.528 1.69004e-13 0.0201396
-21.3958 1.7953e-13 0.018937
-21.2642 1.93116e-13 0.0175322
-21.1332 2.07195e-13 0.0151622
-21.0029 2.19741e-13 0.0127014
-20.8732 2.35187e-13 0.0100488
-20.7441 2.49925e-13 0.00723998
-20.6156 2.6576e-13 0.00428327
-20.4876 2.84592e-13 0.00063157
-20.3602 2.99469e-13 -0.00243239
-20.2333 3.12902e-13 -0.00533563
-20.1069 3.23741e-13 -0.00719927
-19.9811 3.34316e-13 -0.0102547
-19.8557 3.44821e-13 -0.0139276
-19.7309 3.41463e-13 -0.0185019
-19.6065 3.42545e-13 -0.0232583
-19.4826 3.30694e-13 -0.0271552
-19.3592 3.17149e-13 -0.0324356
-19.2362 2.96554e-13 -0.0381676
-19.1137 2.77618e-13 -0.0448195
-18.9916 2.66349e-13 -0.0509798
-18.8699 2.51514e-13 -0.0569162
-18.7487 2.43507e-13 -0.0633201
-18.6278 2.36415e-13 -0.0709683
-18.5074 2.53702e-13 -0.0808326
-18.3873 2.75623e-13 -0.092591
-18.2676 3.06604e-13 -0.105763
-18.1483 3.29081e-13 -0.12031
-18.0294 3.55743e-13 -0.136398
-17.9108 3.81431e-13 -0.154334
-17.7926 3.99375e-13 -0.17349
-17.6748 4.14446e-13 -0.192647
-17.5572 4.01096e-13 -0.211319
-17.4401 3.86968e-13 -0.229121
-17.3232 3.40117e-13 -0.246881
-17.2067 2.88575e-13 -0.263996
-17.0905 2.18603e-13 -0.280201
-16.9746 1.51879e-13 -0.294996
-16.859 6.18949e-14 -0.308267
-16.7437 -1.60982e-14 -0.319686
-16.6288 -1.09579e-13 -0.328821
-16.5141 -1.87128e-13 -0.335856
-16.3997 -2.70117e-13 -0.340759
-16.2856 -3.46778e-13 -0.344232
-16.1717 -4.26048e-13 -0.34599
-16.0582 -4.89608e-13 -0.346789
-15.9449 -5.47673e-13 -0.346705
-15.8319 -5.92304e-13 -0.345553
-15.7191 -6.26943e-13 -0.344298
-15.6066 -6.55143e-13 -0.342274
-15.4943 -6.71574e-13 -0.34039
-15.3823 -6.65468e-13 -0.338804
-15.2705 -6.58696e-13 -0.33679
-15.159 -6.31939e-13 -0.335174
-15.0477 -6.05849e-13 -0.332412
-14.9367 -5.60108e-13 -0.329472
-14.8258 -5.14478e-13 -0.325462
-14.7152 -4.64074e-13 -0.322111
-14.6049 -4.18554e-13 -0.318569
-14.4947 -3.79919e-13 -0.315628
-14.3848 -3.52829e-13 -0.31357
-14.275 -3.40728e-13 -0.310682
-14.1655 -3.48277e-13 -0.307121
-14.0562 -3.71259e-13 -0.300881
-13.9471 -4.12782e-13 -0.291895
-13.8382 -4.68959e-13 -0.280551
-13.7294 -5.42678e-13 -0.265487
-13.6209 -6.05406e-13 -0.249008
-13.5126 -6.8068e-13 -0.23072
-13.4044 -7.3064e-13 -0.212124
-13.2965 -7.75049e-13 -0.193426
-13.1887 -7.97476e-13 -0.174784
-13.0811 -8.01473e-13 -0.155971
-12.9737 -7.80157e-13 -0.136253
-12.8664 -7.61173e-13 -0.116003
-12.7593 -7.20206e-13 -0.0956856
-12.6524 -6.86011e-13 -0.0759863
-12.5457 -6.30611e-13 -0.0573211
-12.4391 -5.84537e-13 -0.0397321
-12.3327 -5.27028e-13 -0.024269
-12.2265 -4.69795e-13 -0.0105637
-12.1204 -4.27052e-13 0.00236961
-12.0144 -3.81422e-13 0.0136771
-11.9086 -3.46061e-13 0.025169
-11.803 -3.12199e-13 0.0347823
-11.6975 -2.89495e-13 0.0449044
-11.5922 -2.74397e-13 0.0529025
-11.487 -2.50971e-13 0.0609609
-11.3819 -2.31487e-13 0.0675919
-11.277 -2.08949e-13 0.076369
-11.1722 -1.95793e-13 0.0829413
-11.0676 -1.73977e-13 0.0908238
-10.9631 -1.54881e-13 0.0967025
-10.8587 -1.43641e-13 0.103792
-10.7545 -1.33593e-13 0.110215
-10.6503 -1.24157e-13 0.117381
-10.5463 -1.13221e-13 0.124626
-10.4425 -1.12666e-13 0.132463
-10.3387 -1.00121e-13 0.139138
-10.2351 -8.47716e-14 0.145589
-10.1316 -7.20037e-14 0.153757
-10.0282 -5.3684e-14 0.161246
-9.92496 -3.14501e-14 0.169785
-9.82181 -1.52672e-14 0.176259
-9.71877 -1.27691e-15 0.184427
-9.61583 1.67944e-15 0.191182
-9.51301 1.23947e-14 0.200121
-9.4103 2.55532e-14 0.206752
-9.30769 2.95581e-14 0.218254
-9.20518 5.16843e-14 0.224172
-9.10278 7.47069e-14 0.23093
-9.00048 1.03797e-13 0.236093
-8.89828 1.53899e-13 0.244166
-8.79618 1.84367e-13 0.250661
-8.69417 2.40923e-13 0.259966
-8.59226 2.62311e-13 0.263029
-8.49044 2.91234e-13 0.272813
-8.38872 2.87068e-13 0.275564
-8.28708 2.35875e-13 0.281953
-8.18554 1.98063e-13 0.288622
-8.08408 1.11702e-13 0.298951
-7.98271 1.16264e-13 0.305524
-7.88143 9.6468e-14 0.315276
-7.78023 1.73867e-13 0.313774
-7.67911 3.00454e-13 0.310473
-7.57807 4.41126e-13 0.304018
-7.47712 5.78359e-13 0.291674
-7.37624 6.09137e-13 0.272855
-7.27544 6.78647e-13 0.249466
-7.17471 6.22316e-13 0.219146
-7.07406 5.99981e-13 0.187878
-6.97348 4.8997e-13 0.156006
-6.87298 4.00398e-13 0.123181
-6.77254 3.42093e-13 0.0934866
-6.67218 2.73807e-13 0.0637127
-6.57188 2.10782e-13 0.0384063
-6.47166 1.72646e-13 0.0133271
-6.37149 1.68747e-13 -0.00571882
-6.2714 1.71427e-13 -0.0248923
-6.17136 1.68248e-13 -0.0359902
-6.07139 1.78932e-13 -0.0471985
-5.97148 2.01071e-13 -0.0478214
-5.87163 2.17689e-13 -0.0502936
-5.77184 2.27719e-13 -0.0419424
-5.67211 2.4574e-13 -0.0384797
-5.57243 2.78248e-13 -0.0256767
-5.47281 3.07278e-13 -0.0223478
-5.37325 3.31808e-13 -0.0125766
-5.27373 3.49702e-13 -0.0163785
-5.17427 3.69243e-13 -0.0146065
-5.07487 3.74528e-13 -0.0292267
-4.97551 3.77427e-13 -0.0379912
-4.8762 3.62951e-13 -0.063198
-4.77694 3.6746e-13 -0.0802032
-4.67772 3.43788e-13 -0.113392
-4.57855 3.19594e-13 -0.134824
-4.47943 3.03897e-13 -0.172768
-4.38035 2.99223e-13 -0.194025
-4.28131 2.92599e-13 -0.23357
-4.18232 2.92999e-13 -0.253703
-4.08336 2.67334e-13 -0.291894
-3.98445 2.38644e-13 -0.304138
-3.88557 1.9097e-13 -0.335758
-3.78673 1.54495e-13 -0.333851
-3.68793 7.73862e-14 -0.35057
-3.58916 -9.15172e-15 -0.318213
-3.49043 -1.14277e-13 -0.308903
-3.39173 -1.7759e-13 -0.234496
-3.29307 -2.72696e-13 -0.188246
-3.19443 -4.65963e-13 -0.056253
-3.09583 -5.29912e-13 0.0357415
-2.99725 -6.15383e-13 0.194417
-2.89871 -5.50407e-13 0.302553
-2.80019 -3.73594e-13 0.408812
-2.7017 -6.6708e-14 0.461914
-2.60323 4.16082e-13 0.44429
-2.50479 5.57594e-13 0.40867
-2.40638 3.89285e-13 0.316323
-2.30798 2.47643e-13 0.254788
-2.20961 -4.34385e-14 0.18221
-2.11126 -1.77813e-13 0.141166
-2.01293 -3.18975e-13 0.101761
-1.91462 -3.35434e-13 0.082239
-1.81632 -3.45968e-13 0.0654298
-1.71804 -3.15981e-13 0.060473
-1.61978 -2.73967e-13 0.0541969
-1.52154 -2.18265e-13 0.0571831
-1.42331 -1.69504e-13 0.0573236
-1.32509 -1.27885e-13 0.0647963
-1.22689 -9.34672e-14 0.0677359
-1.12869 -7.99569e-14 0.0788437
-1.03051 -8.04071e-14 0.0850733
-0.932337 -6.01713e-14 0.100842
-0.834173 2.90064e-14 0.109702
-0.736016 1.04148e-13 0.132244
-0.637867 1.91092e-13 0.144977
-0.539723 2.9049e-13 0.177381
-0.441585 4.30309e-13 0.19205
-0.343451 6.21354e-13 0.237803
-0.24532 9.48092e-13 0.250873
-0.147191 1.54395e-12 0.311814
-0.0490634 2.76743e-12 0.299121
0.0490634 2.76743e-12 0.299121
0.147191 1.54395e-12 0.311814
0.24532 9.48092e-13 0.250873
0.343451 6.21354e-13 0.237803
0.441585 4.30309e-13 0.19205
0.539723 2.9049e-13 0.177381
0.637867 1.91092e-13 0.144977
0.736016 1.04148e-13 0.132244
0.834173 2.90064e-14 0.109702
0.932337 -6.01713e-14 0.100842
1.03051 -8.04071e-14 0.0850733
1.12869 -7.99569e-14 0.0788437
1.22689 -9.34672e-14 0.0677359
1.32509 -1.27885e-13 0.0647963
1.42331 -1.69504e-13 0.0573236
1.52154 -2.18265e-13 0.0571831
1.61978 -2.73967e-13 0.0541969
1.71804 -3.15981e-13 0.060473
1.81632 -3.45968e-13 0.0654298
1.91462 -3.35434e-13 0.082239
2.01293 -3.18975e-13 0.101761
2.11126 -1.77813e-13 0.141166
2.20961 -4.34385e-14 0.18221
2.30798 2.47643e-13 0.254788
2.40638 3.89285e-13 0.316323
2.50479 5.57594e-13 0.40867
2.60323 4.16082e-13 0.44429
2.7017 -6.6708e-14 0.461914
2.80019 -3.73594e-13 0.408812
2.89871 -5.50407e-13 0.302553
2.99725 -6.15383e-13 0.194417
3.09583 -5.29912e-13 0.0357415
3.19443 -4.65963e-13 -0.056253
3.29307 -2.72696e-13 -0.188246
3.39173 -1.7759e-13 -0.234496
3.49043 -1.14277e-13 -0.308903
3.58916 -9.15172e-15 -0.318213
3.68793 7.73862e-14 -0.35057
3.78673 1.54495e-13 -0.333851
3.88557 1.9097e-13 -0.335758
3.98445 2.38644e-13 -0.304138
4.08336 2.67334e-13 -0.291894
4.18232 2.92999e-13 -0.253703
4.28131 2.92599e-13 -0.23357
4.38035 2.99223e-13 -0.194025
4.47943 3.03897e-13 -0.172768
4.57855 3.19594e-13 -0.134824
4.67772 3.43788e-13 -0.113392
4.77694 3.6746e-13 -0.0802032
4.8762 3.62951e-13 -0.063198
4.97551 3.77427e-13 -0.0379912
5.07487 3.74528e-13 -0.0292267
5.17427 3.69243e-13 -0.0146065
5.27373 3.49702e-13 -0.0163785
5.37325 3.31808e-13 -0.0125766
5.47281 3.07278e-13 -0.0223478
5.57243 2.78248e-13 -0.0256767
5.67211 2.4574e-13 -0.0384797
5.77184 2.27719e-13 -0.0419424
5.87163 2.17689e-13 -0.0502936
5.97148 2.01071e-13 -0.0478214
6.07139 1.78932e-13 -0.0471985
6.17136 1.68248e-13 -0.0359902
6.2714 1.71427e-13 -0.0248923
6.37149 1.68747e-13 -0.00571882
6.47166 1.72646e-13 0.0133271
6.57188 2.10782e-13 0.0384063
6.67218 2.73807e-13 0.0637127
6.77254 3.42093e-13 0.0934866
6.87298 4.00398e-13 0.123181
6.97348 4.8997e-13 0.156006
7.07406 5.99981e-13 0.187878
7.17471 6.22316e-13 0.219146
7.27544 6.78647e-13 0.249466
7.37624 6.09137e-13 0.272855
7.47712 5.78359e-13 0.291674
7.57807 4.41126e-13 0.304018
7.67911 3.00454e-13 0.310473
7.78023 1.73867e-13 0.313774
7.88143 9.6468e-14 0.315276
7.98271 1.16264e-13 0.305524
8.08408 1.11702e-13 0.298951
8.18554 1.98063e-13 0.288622
8.28708 2.35875e-13 0.281953
8.38872 2.87068e-13 0.275564
8.49044 2.91234e-13 0.272813
8.59226 2.62311e-13 0.263029
8.69417 2.40923e-13 0.259966
8.79618 1.84367e-13 0.250661
8.89828 1.53899e-13 0.244166
9.00048 1.03797e-13 0.236093
9.10278 7.47069e-14 0.23093
9.20518 5.16843e-14 0.224172
9.30769 2.95581e-14 0.218254
9.4103 2.55532e-14 0.206752
9.51301 1.23947e-14 0.200121
9.61583 1.67944e-15 0.191182
9.71877 -1.27691e-15 0.184427
9.82181 -1.52672e-14 0.176259
9.92496 -3.14501e-14 0.169785
10.0282 -5.3684e-14 0.161246
10.1316 -7.20037e-14 0.153757
10.2351 -8.47716e-14 0.145589
10.3387 -1.00121e-13 0.139138
10.4425 -1.12666e-13 0.132463
10.5463 -1.13221e-13 0.124626
10.6503 -1.24157e-13 0.117381
10.7545 -1.33593e-13 0.110215
10.8587 -1.43641e-13 0.103792
10.9631 -1.54881e-13 0.0967025
11.0676 -1.73977e-13 0.0908238
11.1722 -1.95793e-13 0.0829413
11.277 -2.08949e-13 0.076369
11.3819 -2.31487e-13 0.0675919
11.487 -2.50971e-13 0.0609609
11.5922 -2.74397e-13 0.0529025
11.6975 -2.89495e-13 0.0449044
11.803 -3.12199e-13 0.0347823
11.9086 -3.46061e-13 0.025169
12.0144 -3.81422e-13 0.0136771
12.1204 -4.27052e-13 0.00236961
12.2265 -4.69795e-13 -0.0105637
12.3327 -5.27028e-13 -0.024269
12.4391 -5.84537e-13 -0.0397321
12.5457 -6.30611e-13 -0.0573211
12.6524 -6.86011e-13 -0.0759863
12.7593 -7.20206e-13 -0.0956856
12.8664 -7.61173e-13 -0.116003
12.9737 -7.80157e-13 -0.136253
13.0811 -8.01473e-13 -0.155971
13.1887 -7.97476e-13 -0.174784
13.2965 -7.75049e-13 -0.193426
13.4044 -7.3064e-13 -0.212124
13.5126 -6.8068e-13 -0.23072
13.6209 -6.05406e-13 -0.249008
13.7294 -5.42678e-13 -0.265487
13.8382 -4.68959e-13 -0.280551
13.9471 -4.12782e-13 -0.291895
14.0562 -3.71259e-13 -0.300881
14.1655 -3.48277e-13 -0.307121
14.275 -3.40728e-13 -0.310682
14.3848 -3.52829e-13 -0.31357
14.4947 -3.79919e-13 -0.315628
14.6049 -4.18554e-13 -0.318569
14.7152 -4.64074e-13 -0.322111
14.8258 -5.14478e-13 -0.325462
14.9367 -5.60108e-13 -0.329472
15.0477 -6.05849e-13 -0.332412
15.159 -6.31939e-13 -0.335174
15.2705 -6.58696e-13 -0.33679
15.3823 -6.65468e-13 -0.338804
15.4943 -6.71574e-13 -0.34039
15.6066 -6.55143e-13 -0.342274
15.7191 -6.26943e-13 -0.344298
15.8319 -5.92304e-13 -0.345553
15.9449 -5.47673e-13 -0.346705
16.0582 -4.89608e-13 -0.346789
16.1717 -4.26048e-13 -0.34599
16.2856 -3.46778e-13 -0.344232
16.3997 -2.70117e-13 -0.340759
16.5141 -1.87128e-13 -0.335856
16.6288 -1.09579e-13 -0.328821
16.7437 -1.60982e-14 -0.319686
16.859 6.18949e-14 -0.308267
16.9746 1.51879e-13 -0.294996
17.0905 2.18603e-13 -0.280201
17.2067 2.88575e-13 -0.263996
17.3232 3.40117e-13 -0.246881
17.4401 3.86968e-13 -0.229121
17.5572 4.01096e-13 -0.211319
17.6748 4.14446e-13 -0.192647
17.7926 3.99375e-13 -0.17349
17.9108 3.81431e-13 -0.154334
18.0294 3.55743e-13 -0.136398
18.1483 3.29081e-13 -0.12031
18.2676 3.06604e-13 -0.105763
18.3873 2.75623e-13 -0.092591
18.5074 2.53702e-13 -0.0808326
18.6278 2.36415e-13 -0.0709683
18.7487 2.43507e-13 -0.0633201
18.8699 2.51514e-13 -0.0569162
18.9916 2.66349e-13 -0.0509798
19.1137 2.77618e-13 -0.0448195
19.2362 2.96554e-13 -0.0381676
19.3592 3.17149e-13 -0.0324356
19.4826 3.30694e-13 -0.0271552
19.6065 3.42545e-13 -0.0232583
19.7309 3.41463e-13 -0.0185019
19.8557 3.44821e-13 -0.0139276
19.9811 3.34316e-13 -0.0102547
20.1069 3.23741e-13 -0.00719927
20.2333 3.12902e-13 -0.00533563
20.3602 2.99469e-13 -0.00243239
20.4876 2.84592e-13 0.00063157
20.6156 2.6576e-13 0.00428327
20.7441 2.49925e-13 0.00723998
20.8732 2.35187e-13 0.0100488
21.0029 2.19741e-13 0.0127014
21.1332 2.07195e-13 0.0151622
21.2642 1.93116e-13 0.0175322
21.3958 1.7953e-13 0.018937
21.528 1.69004e-13 0.0201396
21.6609 1.57242e-13 0.0206887
21.7945 1.44995e-13 0.0220865
21.9288 1.33851e-13 0.0232638
22.0639 1.18336e-13 0.0244421
22.1997 1.00871e-13 0.0249368
22.3363 7.90965e-14 0.0251494
22.4736 5.55632e-14 0.0247367
22.6118 3.27655e-14 0.0240547
22.7509 4.25701e-15 0.0227944
22.8908 -2.24838e-14 0.0209041
23.0316 -5.7284e-14 0.0186501
23.1733 -8.67396e-14 0.0162036
23.316 -1.21701e-13 0.0136199
23.4597 -1.54078e-13 0.0105252
23.6044 -1.8531e-13 0.00685772
23.7502 -2.2285e-13 0.00251072
23.8971 -2.54102e-13 -0.00264057
24.0451 -2.98081e-13 -0.00863786
24.1944 -3.40145e-13 -0.0158204
24.3448 -3.83638e-13 -0.0240994
24.4966 -4.31155e-13 -0.0335115
24.6496 -4.79783e-13 -0.0440877
24.8041 -5.3027e-13 -0.0559314
24.9601 -5.85754e-13 -0.0687099
25.1175 -6.57363e-13 -0.0824232
25.2766 -7.18148e-13 -0.0968774
25.4373 -7.71383e-13 -0.112022
25.5998 -8.35609e-13 -0.128035
25.7641 -9.01557e-13 -0.144945
25.9304 -9.48464e-13 -0.162779
26.0988 -9.87987e-13 -0.181763
26.2693 -1.05649e-12 -0.201912
26.4421 -1.09757e-12 -0.222998
26.6174 -1.12377e-12 -0.244359
26.7954 -1.15774e-12 -0.26581
26.9761 -1.16884e-12 -0.286961
27.1598 -1.1785e-12 -0.307204
27.3468 -1.20026e-12 -0.326214
27.5373 -1.19449e-12 -0.343753
27.7317 -1.19316e-12 -0.359664
27.9302 -1.18205e-12 -0.373943
28.1333 -1.16918e-12 -0.386603
28.3415 -1.15785e-12 -0.397485
28.5554 -1.1382e-12 -0.40593
28.7758 -1.1221e-12 -0.411434
29.0035 -1.08746e-12 -0.413693
29.2396 -1.04716e-12 -0.412645
29.4858 -1.01841e-12 -0.408667
29.7441 -9.69225e-13 -0.401507
30.0173 -9.22595e-13 -0.390612
30.3101 -8.68972e-13 -0.37522
30.6297 -7.95974e-13 -0.353744
30.9905 -6.8634e-13 -0.32442
31.4301 -5.94469e-13 -0.28418


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1Classic/vCLADiaP_FRG_K.txt <==
-31.4301 0.590583 -0.284177
-30.9905 0.797644 -0.324417
-30.6297 0.974464 -0.353741
-30.3101 1.11854 -0.375218
-30.0173 1.23405 -0.390609
-29.7441 1.33438 -0.401504
-29.4858 1.42281 -0.408663
-29.2396 1.49807 -0.412642
-29.0035 1.55622 -0.41369
-28.7758 1.59396 -0.411431
-28.5554 1.61176 -0.405926
-28.3415 1.61156 -0.397482
-28.1333 1.59837 -0.3866
-27.9302 1.57806 -0.37394
-27.7317 1.55256 -0.359661
-27.5373 1.52174 -0.34375
-27.3468 1.48185 -0.32621
-27.1598 1.43178 -0.307201
-26.9761 1.37179 -0.286957
-26.7954 1.30226 -0.265806
-26.6174 1.2268 -0.244356
-26.4421 1.14728 -0.222994
-26.2693 1.06667 -0.201909
-26.0988 0.988451 -0.181761
-25.9304 0.91384 -0.162779
-25.7641 0.842619 -0.144948
-25.5998 0.776304 -0.12804
-25.4373 0.71474 -0.112029
-25.2766 0.654837 -0.0968822
-25.1175 0.595123 -0.082423
-24.9601 0.535582 -0.0687034
-24.8041 0.477079 -0.0559229
-24.6496 0.419952 -0.0440826
-24.4966 0.365637 -0.033511
-24.3448 0.314464 -0.024098
-24.1944 0.267452 -0.0158145
-24.0451 0.22615 -0.0086307
-23.8971 0.189366 -0.00263736
-23.7502 0.156534 0.00251275
-23.6044 0.12699 0.00686345
-23.4597 0.100618 0.0105321
-23.316 0.0771255 0.0136233
-23.1733 0.0562872 0.0162071
-23.0316 0.0362133 0.018657
-22.8908 0.0163319 0.0209099
-22.7509 -0.00299597 0.0227978
-22.6118 -0.0219349 0.0240607
-22.4736 -0.0410571 0.0247438
-22.3363 -0.0598031 0.0251537
-22.1997 -0.0750481 0.0249423
-22.0639 -0.0873079 0.0244496
-21.9288 -0.0956409 0.0232691
-21.7945 -0.10248 0.0220921
-21.6609 -0.107874 0.0206966
-21.528 -0.113331 0.0201455
-21.3958 -0.117724 0.018943
-21.2642 -0.123938 0.0175404
-21.1332 -0.132443 0.0151687
-21.0029 -0.141553 0.012708
-20.8732 -0.150683 0.0100575
-20.7441 -0.155455 0.00724672
-20.6156 -0.156586 0.0042909
-20.4876 -0.154562 0.000640529
-20.3602 -0.153016 -0.00242515
-20.2333 -0.151608 -0.00532703
-20.1069 -0.150798 -0.00718995
-19.9811 -0.148279 -0.010247
-19.8557 -0.145622 -0.0139177
-19.7309 -0.144461 -0.0184926
-19.6065 -0.14352 -0.0232494
-19.4826 -0.144467 -0.0271444
-19.3592 -0.136559 -0.032426
-19.2362 -0.123766 -0.0381574
-19.1137 -0.106953 -0.0448079
-18.9916 -0.0929322 -0.0509698
-18.8699 -0.0794094 -0.0569041
-18.7487 -0.0642601 -0.0633085
-18.6278 -0.0457833 -0.0709567
-18.5074 -0.0235714 -0.0808194
-18.3873 0.000981523 -0.0925787
-18.2676 0.0280714 -0.10575
-18.1483 0.0599802 -0.120295
-18.0294 0.0980931 -0.136385
-17.9108 0.144351 -0.154319
-17.7926 0.194177 -0.173475
-17.6748 0.244921 -0.192631
-17.5572 0.296076 -0.211302
-17.4401 0.348508 -0.229104
-17.3232 0.403272 -0.246863
-17.2067 0.458091 -0.263978
-17.0905 0.513419 -0.280182
-16.9746 0.568435 -0.294976
-16.859 0.625898 -0.308247
-16.7437 0.683537 -0.319663
-16.6288 0.742605 -0.328798
-16.5141 0.802316 -0.335831
-16.3997 0.86034 -0.340734
-16.2856 0.917175 -0.344206
-16.1717 0.97126 -0.345961
-16.0582 1.0251 -0.346759
-15.9449 1.07615 -0.346673
-15.8319 1.12347 -0.345519
-15.7191 1.16983 -0.344263
-15.6066 1.21232 -0.342235
-15.4943 1.25618 -0.34035
-15.3823 1.30008 -0.338759
-15.2705 1.3456 -0.336743
-15.159 1.39339 -0.335123
-15.0477 1.43756 -0.332357
-14.9367 1.48044 -0.329412
-14.8258 1.51118 -0.325395
-14.7152 1.53951 -0.322038
-14.6049 1.55528 -0.318488
-14.4947 1.57195 -0.315538
-14.3848 1.58545 -0.313469
-14.275 1.59887 -0.310567
-14.1655 1.61286 -0.306992
-14.0562 1.61946 -0.300729
-13.9471 1.62192 -0.29172
-13.8382 1.61124 -0.280342
-13.7294 1.59143 -0.265237
-13.6209 1.56177 -0.248699
-13.5126 1.52407 -0.230332
-13.4044 1.48313 -0.211622
-13.2965 1.44105 -0.192753
-13.1887 1.40101 -0.173842
-13.0811 1.3588 -0.154591
-12.9737 1.31459 -0.134142
-12.8664 1.26523 -0.112838
-12.7593 1.21401 -0.0916818
-12.6524 1.16119 -0.0724573
-12.5457 1.10905 -0.0549218
-12.4391 1.05552 -0.0381922
-12.3327 1.00562 -0.0232625
-12.2265 0.955538 -0.00986696
-12.1204 0.910797 0.00286719
-12.0144 0.866281 0.0140529
-11.9086 0.823297 0.0254546
-11.803 0.780249 0.0350123
-11.6975 0.736871 0.0450855
-11.5922 0.69661 0.0530558
-11.487 0.658476 0.0610837
-11.3819 0.623165 0.0677001
-11.277 0.588174 0.0764563
-11.1722 0.555928 0.0830204
-11.0676 0.520954 0.0908879
-10.9631 0.490885 0.0967616
-10.8587 0.459691 0.103839
-10.7545 0.431827 0.110259
-10.6503 0.404121 0.117416
-10.5463 0.379054 0.124659
-10.4425 0.352374 0.132488
-10.3387 0.331104 0.139162
-10.2351 0.307082 0.145605
-10.1316 0.28453 0.153773
-10.0282 0.26168 0.161253
-9.92496 0.236501 0.169793
-9.82181 0.212783 0.176257
-9.71877 0.192883 0.184426
-9.61583 0.170384 0.19117
-9.51301 0.149822 0.200111
-9.4103 0.127539 0.206729
-9.30769 0.0959239 0.218231
-9.20518 0.0700143 0.224137
-9.10278 0.0381294 0.230893
-9.00048 0.0104809 0.236043
-8.89828 -0.0130509 0.244112
-8.79618 -0.0395107 0.250592
-8.69417 -0.0724357 0.25989
-8.59226 -0.1015 0.262938
-8.49044 -0.141928 0.272711
-8.38872 -0.176551 0.275444
-8.28708 -0.217463 0.28182
-8.18554 -0.256131 0.288466
-8.08408 -0.295032 0.298774
-7.98271 -0.333002 0.30532
-7.88143 -0.375737 0.315045
-7.78023 -0.397354 0.313516
-7.67911 -0.41514 0.310193
-7.57807 -0.429051 0.30371
-7.47712 -0.429966 0.29135
-7.37624 -0.429327 0.272516
-7.27544 -0.421224 0.249126
-7.17471 -0.404363 0.218813
-7.07406 -0.388484 0.187566
-6.97348 -0.366996 0.155716
-6.87298 -0.343288 0.122931
-6.77254 -0.320138 0.0932747
-6.67218 -0.296153 0.0635556
-6.57188 -0.275342 0.0383011
-6.47166 -0.256651 0.0132891
-6.37149 -0.239996 -0.00569696
-6.2714 -0.225329 -0.0247961
-6.17136 -0.213665 -0.0358374
-6.07139 -0.202698 -0.0469797
-5.97148 -0.195702 -0.0475749
-5.87163 -0.186153 -0.0500102
-5.77184 -0.175792 -0.0416786
-5.67211 -0.159381 -0.0382158
-5.57243 -0.13974 -0.0254785
-5.47281 -0.113171 -0.0221613
-5.37325 -0.0840151 -0.0124567
-5.27373 -0.0497704 -0.0162122
-5.17427 -0.0164802 -0.0144383
-5.07487 0.0206688 -0.0288644
-4.97551 0.0563439 -0.0374667
-4.8762 0.0930564 -0.0622422
-4.77694 0.125807 -0.0788604
-4.67772 0.156709 -0.111303
-4.57855 0.181432 -0.13208
-4.47943 0.204343 -0.168894
-4.38035 0.216889 -0.189224
-4.28131 0.229187 -0.2272
-4.18232 0.234411 -0.246073
-4.08336 0.23475 -0.282219
-3.98445 0.225447 -0.293028
-3.88557 0.208445 -0.322245
-3.78673 0.179455 -0.319049
-3.68793 0.140049 -0.333452
-3.58916 0.0875949 -0.301106
-3.49043 0.0265998 -0.290623
-3.39173 -0.0368758 -0.219228
-3.29307 -0.10226 -0.174762
-3.19443 -0.147434 -0.0518236
-3.09583 -0.197427 0.0326499
-2.99725 -0.179738 0.175927
-2.89871 -0.184915 0.270958
-2.80019 -0.0756012 0.36195
-2.7017 -0.028228 0.403832
-2.60323 0.0948533 0.383039
-2.50479 0.135844 0.346944
-2.40638 0.182119 0.26401
-2.30798 0.177031 0.208691
-2.20961 0.169955 0.146171
-2.11126 0.145711 0.110674
-2.01293 0.130696 0.0777747
-1.91462 0.106912 0.0611115
-1.81632 0.0943554 0.0471251
-1.71804 0.0762223 0.042076
-1.61978 0.0733588 0.0362862
-1.52154 0.0603369 0.0366862
-1.42331 0.0628575 0.0350655
-1.32509 0.053914 0.0375869
-1.22689 0.063852 0.0370209
-1.12869 0.057363 0.0403058
-1.03051 0.070133 0.0403276
-0.932337 0.0649434 0.0438776
-0.834173 0.0830957 0.0432752
-0.736016 0.0776884 0.0465841
-0.637867 0.0982104 0.0447324
-0.539723 0.0923148 0.0467406
-0.441585 0.119272 0.0417287
-0.343451 0.111634 0.0404418
-0.24532 0.141141 0.0306202
-0.147191 0.127152 0.0229083
-0.0490634 0.144565 0.00733703
0.0490634 0.144565 -0.00733703
0.147191 0.127152 -0.0229083
0.24532 0.141141 -0.0306202
0.343451 0.111634 -0.0404418
0.441585 0.119272 -0.0417287
0.539723 0.0923148 -0.0467406
0.637867 0.0982104 -0.0447324
0.736016 0.0776884 -0.0465841
0.834173 0.0830957 -0.0432752
0.932337 0.0649434 -0.0438776
1.03051 0.070133 -0.0403276
1.12869 0.057363 -0.0403058
1.22689 0.063852 -0.0370209
1.32509 0.053914 -0.0375869
1.42331 0.0628575 -0.0350655
1.52154 0.0603369 -0.0366862
1.61978 0.0733588 -0.0362862
1.71804 0.0762223 -0.042076
1.81632 0.0943554 -0.0471251
1.91462 0.106912 -0.0611115
2.01293 0.130696 -0.0777747
2.11126 0.145711 -0.110674
2.20961 0.169955 -0.146171
2.30798 0.177031 -0.208691
2.40638 0.182119 -0.26401
2.50479 0.135844 -0.346944
2.60323 0.0948533 -0.383039
2.7017 -0.028228 -0.403832
2.80019 -0.0756012 -0.36195
2.89871 -0.184915 -0.270958
2.99725 -0.179738 -0.175927
3.09583 -0.197427 -0.0326499
3.19443 -0.147434 0.0518236
3.29307 -0.10226 0.174762
3.39173 -0.0368758 0.219228
3.49043 0.0265998 0.290623
3.58916 0.0875949 0.301106
3.68793 0.140049 0.333452
3.78673 0.179455 0.319049
3.88557 0.208445 0.322245
3.98445 0.225447 0.293028
4.08336 0.23475 0.282219
4.18232 0.234411 0.246073
4.28131 0.229187 0.2272
4.38035 0.216889 0.189224
4.47943 0.204343 0.168894
4.57855 0.181432 0.13208
4.67772 0.156709 0.111303
4.77694 0.125807 0.0788604
4.8762 0.0930564 0.0622422
4.97551 0.0563439 0.0374667
5.07487 0.0206688 0.0288644
5.17427 -0.0164802 0.0144383
5.27373 -0.0497704 0.0162122
5.37325 -0.0840151 0.0124567
5.47281 -0.113171 0.0221613
5.57243 -0.13974 0.0254785
5.67211 -0.159381 0.0382158
5.77184 -0.175792 0.0416786
5.87163 -0.186153 0.0500102
5.97148 -0.195702 0.0475749
6.07139 -0.202698 0.0469797
6.17136 -0.213665 0.0358374
6.2714 -0.225329 0.0247961
6.37149 -0.239996 0.00569696
6.47166 -0.256651 -0.0132891
6.57188 -0.275342 -0.0383011
6.67218 -0.296153 -0.0635556
6.77254 -0.320138 -0.0932747
6.87298 -0.343288 -0.122931
6.97348 -0.366996 -0.155716
7.07406 -0.388484 -0.187566
7.17471 -0.404363 -0.218813
7.27544 -0.421224 -0.249126
7.37624 -0.429327 -0.272516
7.47712 -0.429966 -0.29135
7.57807 -0.429051 -0.30371
7.67911 -0.41514 -0.310193
7.78023 -0.397354 -0.313516
7.88143 -0.375737 -0.315045
7.98271 -0.333002 -0.30532
8.08408 -0.295032 -0.298774
8.18554 -0.256131 -0.288466
8.28708 -0.217463 -0.28182
8.38872 -0.176551 -0.275444
8.49044 -0.141928 -0.272711
8.59226 -0.1015 -0.262938
8.69417 -0.0724357 -0.25989
8.79618 -0.0395107 -0.250592
8.89828 -0.0130509 -0.244112
9.00048 0.0104809 -0.236043
9.10278 0.0381294 -0.230893
9.20518 0.0700143 -0.224137
9.30769 0.0959239 -0.218231
9.4103 0.127539 -0.206729
9.51301 0.149822 -0.200111
9.61583 0.170384 -0.19117
9.71877 0.192883 -0.184426
9.82181 0.212783 -0.176257
9.92496 0.236501 -0.169793
10.0282 0.26168 -0.161253
10.1316 0.28453 -0.153773
10.2351 0.307082 -0.145605
10.3387 0.331104 -0.139162
10.4425 0.352374 -0.132488
10.5463 0.379054 -0.124659
10.6503 0.404121 -0.117416
10.7545 0.431827 -0.110259
10.8587 0.459691 -0.103839
10.9631 0.490885 -0.0967616
11.0676 0.520954 -0.0908879
11.1722 0.555928 -0.0830204
11.277 0.588174 -0.0764563
11.3819 0.623165 -0.0677001
11.487 0.658476 -0.0610837
11.5922 0.69661 -0.0530558
11.6975 0.736871 -0.0450855
11.803 0.780249 -0.0350123
11.9086 0.823297 -0.0254546
12.0144 0.866281 -0.0140529
12.1204 0.910797 -0.00286719
12.2265 0.955538 0.00986696
12.3327 1.00562 0.0232625
12.4391 1.05552 0.0381922
12.5457 1.10905 0.0549218
12.6524 1.16119 0.0724573
12.7593 1.21401 0.0916818
12.8664 1.26523 0.112838
12.9737 1.31459 0.134142
13.0811 1.3588 0.154591
13.1887 1.40101 0.173842
13.2965 1.44105 0.192753
13.4044 1.48313 0.211622
13.5126 1.52407 0.230332
13.6209 1.56177 0.248699
13.7294 1.59143 0.265237
13.8382 1.61124 0.280342
13.9471 1.62192 0.29172
14.0562 1.61946 0.300729
14.1655 1.61286 0.306992
14.275 1.59887 0.310567
14.3848 1.58545 0.313469
14.4947 1.57195 0.315538
14.6049 1.55528 0.318488
14.7152 1.53951 0.322038
14.8258 1.51118 0.325395
14.9367 1.48044 0.329412
15.0477 1.43756 0.332357
15.159 1.39339 0.335123
15.2705 1.3456 0.336743
15.3823 1.30008 0.338759
15.4943 1.25618 0.34035
15.6066 1.21232 0.342235
15.7191 1.16983 0.344263
15.8319 1.12347 0.345519
15.9449 1.07615 0.346673
16.0582 1.0251 0.346759
16.1717 0.97126 0.345961
16.2856 0.917175 0.344206
16.3997 0.86034 0.340734
16.5141 0.802316 0.335831
16.6288 0.742605 0.328798
16.7437 0.683537 0.319663
16.859 0.625898 0.308247
16.9746 0.568435 0.294976
17.0905 0.513419 0.280182
17.2067 0.458091 0.263978
17.3232 0.403272 0.246863
17.4401 0.348508 0.229104
17.5572 0.296076 0.211302
17.6748 0.244921 0.192631
17.7926 0.194177 0.173475
17.9108 0.144351 0.154319
18.0294 0.0980931 0.136385
18.1483 0.0599802 0.120295
18.2676 0.0280714 0.10575
18.3873 0.000981523 0.0925787
18.5074 -0.0235714 0.0808194
18.6278 -0.0457833 0.0709567
18.7487 -0.0642601 0.0633085
18.8699 -0.0794094 0.0569041
18.9916 -0.0929322 0.0509698
19.1137 -0.106953 0.0448079
19.2362 -0.123766 0.0381574
19.3592 -0.136559 0.032426
19.4826 -0.144467 0.0271444
19.6065 -0.14352 0.0232494
19.7309 -0.144461 0.0184926
19.8557 -0.145622 0.0139177
19.9811 -0.148279 0.010247
20.1069 -0.150798 0.00718995
20.2333 -0.151608 0.00532703
20.3602 -0.153016 0.00242515
20.4876 -0.154562 -0.000640529
20.6156 -0.156586 -0.0042909
20.7441 -0.155455 -0.00724672
20.8732 -0.150683 -0.0100575
21.0029 -0.141553 -0.012708
21.1332 -0.132443 -0.0151687
21.2642 -0.123938 -0.0175404
21.3958 -0.117724 -0.018943
21.528 -0.113331 -0.0201455
21.6609 -0.107874 -0.0206966
21.7945 -0.10248 -0.0220921
21.9288 -0.0956409 -0.0232691
22.0639 -0.0873079 -0.0244496
22.1997 -0.0750481 -0.0249423
22.3363 -0.0598031 -0.0251537
22.4736 -0.0410571 -0.0247438
22.6118 -0.0219349 -0.0240607
22.7509 -0.00299597 -0.0227978
22.8908 0.0163319 -0.0209099
23.0316 0.0362133 -0.018657
23.1733 0.0562872 -0.0162071
23.316 0.0771255 -0.0136233
23.4597 0.100618 -0.0105321
23.6044 0.12699 -0.00686345
23.7502 0.156534 -0.00251275
23.8971 0.189366 0.00263736
24.0451 0.22615 0.0086307
24.1944 0.267452 0.0158145
24.3448 0.314464 0.024098
24.4966 0.365637 0.033511
24.6496 0.419952 0.0440826
24.8041 0.477079 0.0559229
24.9601 0.535582 0.0687034
25.1175 0.595123 0.082423
25.2766 0.654837 0.0968822
25.4373 0.71474 0.112029
25.5998 0.776304 0.12804
25.7641 0.842619 0.144948
25.9304 0.91384 0.162779
26.0988 0.988451 0.181761
26.2693 1.06667 0.201909
26.4421 1.14728 0.222994
26.6174 1.2268 0.244356
26.7954 1.30226 0.265806
26.9761 1.37179 0.286957
27.1598 1.43178 0.307201
27.3468 1.48185 0.32621
27.5373 1.52174 0.34375
27.7317 1.55256 0.359661
27.9302 1.57806 0.37394
28.1333 1.59837 0.3866
28.3415 1.61156 0.397482
28.5554 1.61176 0.405926
28.7758 1.59396 0.411431
29.0035 1.55622 0.41369
29.2396 1.49807 0.412642
29.4858 1.42281 0.408663
29.7441 1.33438 0.401504
30.0173 1.23405 0.390609
30.3101 1.11854 0.375218
30.6297 0.974464 0.353741
30.9905 0.797644 0.324417
31.4301 0.590583 0.284177


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1Classic/vCLAOffP_FRG_K.txt <==
-31.4301 0.590587 -0.28418
-30.9905 0.797651 -0.32442
-30.6297 0.974472 -0.353744
-30.3101 1.11855 -0.37522
-30.0173 1.23406 -0.390612
-29.7441 1.3344 -0.401507
-29.4858 1.42282 -0.408667
-29.2396 1.49808 -0.412645
-29.0035 1.55624 -0.413693
-28.7758 1.59398 -0.411434
-28.5554 1.61178 -0.40593
-28.3415 1.61158 -0.397485
-28.1333 1.5984 -0.386603
-27.9302 1.57809 -0.373943
-27.7317 1.55259 -0.359664
-27.5373 1.52176 -0.343753
-27.3468 1.48188 -0.326214
-27.1598 1.43181 -0.307204
-26.9761 1.37182 -0.286961
-26.7954 1.30229 -0.26581
-26.6174 1.22684 -0.244359
-26.4421 1.14732 -0.222998
-26.2693 1.06671 -0.201912
-26.0988 0.988496 -0.181763
-25.9304 0.913891 -0.162779
-25.7641 0.842677 -0.144945
-25.5998 0.776371 -0.128035
-25.4373 0.714817 -0.112022
-25.2766 0.654921 -0.0968774
-25.1175 0.595214 -0.0824232
-24.9601 0.535677 -0.0687099
-24.8041 0.477176 -0.0559314
-24.6496 0.42005 -0.0440877
-24.4966 0.365737 -0.0335115
-24.3448 0.314566 -0.0240994
-24.1944 0.267556 -0.0158204
-24.0451 0.226255 -0.00863786
-23.8971 0.189473 -0.00264057
-23.7502 0.156642 0.00251072
-23.6044 0.1271 0.00685772
-23.4597 0.10073 0.0105252
-23.316 0.0772388 0.0136199
-23.1733 0.0564022 0.0162036
-23.0316 0.03633 0.0186501
-22.8908 0.0164504 0.0209041
-22.7509 -0.00287573 0.0227944
-22.6118 -0.0218128 0.0240547
-22.4736 -0.0409333 0.0247367
-22.3363 -0.0596775 0.0251494
-22.1997 -0.0749207 0.0249368
-22.0639 -0.0871786 0.0244421
-21.9288 -0.0955097 0.0232638
-21.7945 -0.102347 0.0220865
-21.6609 -0.107739 0.0206887
-21.528 -0.113194 0.0201396
-21.3958 -0.117585 0.018937
-21.2642 -0.123797 0.0175322
-21.1332 -0.1323 0.0151622
-21.0029 -0.141407 0.0127014
-20.8732 -0.150536 0.0100488
-20.7441 -0.155305 0.00723998
-20.6156 -0.156434 0.00428327
-20.4876 -0.154407 0.00063157
-20.3602 -0.152859 -0.00243239
-20.2333 -0.151449 -0.00533563
-20.1069 -0.150636 -0.00719927
-19.9811 -0.148115 -0.0102547
-19.8557 -0.145455 -0.0139276
-19.7309 -0.144291 -0.0185019
-19.6065 -0.143347 -0.0232583
-19.4826 -0.144292 -0.0271552
-19.3592 -0.136381 -0.0324356
-19.2362 -0.123584 -0.0381676
-19.1137 -0.106768 -0.0448195
-18.9916 -0.0927443 -0.0509798
-18.8699 -0.0792182 -0.0569162
-18.7487 -0.0640654 -0.0633201
-18.6278 -0.0455851 -0.0709683
-18.5074 -0.0233695 -0.0808326
-18.3873 0.00118721 -0.092591
-18.2676 0.028281 -0.105763
-18.1483 0.0601939 -0.12031
-18.0294 0.098311 -0.136398
-17.9108 0.144573 -0.154334
-17.7926 0.194404 -0.17349
-17.6748 0.245152 -0.192647
-17.5572 0.296312 -0.211319
-17.4401 0.34875 -0.229121
-17.3232 0.403519 -0.246881
-17.2067 0.458343 -0.263996
-17.0905 0.513678 -0.280201
-16.9746 0.5687 -0.294996
-16.859 0.62617 -0.308267
-16.7437 0.683815 -0.319686
-16.6288 0.742891 -0.328821
-16.5141 0.80261 -0.335856
-16.3997 0.860641 -0.340759
-16.2856 0.917485 -0.344232
-16.1717 0.971579 -0.34599
-16.0582 1.02543 -0.346789
-15.9449 1.07649 -0.346705
-15.8319 1.12382 -0.345553
-15.7191 1.17019 -0.344298
-15.6066 1.2127 -0.342274
-15.4943 1.25657 -0.34039
-15.3823 1.30048 -0.338804
-15.2705 1.34602 -0.33679
-15.159 1.39383 -0.335174
-15.0477 1.43801 -0.332412
-14.9367 1.48092 -0.329472
-14.8258 1.51168 -0.325462
-14.7152 1.54003 -0.322111
-14.6049 1.55583 -0.318568
-14.4947 1.57253 -0.315628
-14.3848 1.58607 -0.31357
-14.275 1.59952 -0.310682
-14.1655 1.61356 -0.307121
-14.0562 1.62021 -0.30088
-13.9471 1.62273 -0.291894
-13.8382 1.61212 -0.280551
-13.7294 1.59238 -0.265486
-13.6209 1.56282 -0.249007
-13.5126 1.52524 -0.230719
-13.4044 1.48444 -0.212123
-13.2965 1.44253 -0.193425
-13.1887 1.4027 -0.174784
-13.0811 1.3607 -0.155971
-12.9737 1.31658 -0.136252
-12.8664 1.26685 -0.116003
-12.7593 1.2143 -0.0956851
-12.6524 1.15988 -0.0759858
-12.5457 1.10708 -0.0573207
-12.4391 1.05357 -0.0397318
-12.3327 1.00387 -0.0242688
-12.2265 0.954016 -0.0105636
-12.1204 0.909468 0.00236959
-12.0144 0.86511 0.013677
-11.9086 0.822257 0.0251687
-11.803 0.779315 0.0347818
-11.6975 0.736027 0.0449037
-11.5922 0.69584 0.0529016
-11.487 0.657771 0.0609596
-11.3819 0.622513 0.0675904
-11.277 0.587571 0.076367
-11.1722 0.555365 0.082939
-11.0676 0.520428 0.090821
-10.9631 0.490392 0.0966992
-10.8587 0.459228 0.103788
-10.7545 0.431389 0.11021
-10.6503 0.403707 0.117375
-10.5463 0.37866 0.124619
-10.4425 0.352001 0.132455
-10.3387 0.330748 0.139129
-10.2351 0.306743 0.145579
-10.1316 0.284206 0.153745
-10.0282 0.26137 0.161232
-9.92496 0.236203 0.169769
-9.82181 0.212498 0.17624
-9.71877 0.192608 0.184405
-9.61583 0.170121 0.191156
-9.51301 0.149568 0.200092
-9.4103 0.127295 0.206718
-9.30769 0.0956878 0.218215
-9.20518 0.0697866 0.224127
-9.10278 0.0379091 0.230878
-9.00048 0.0102682 0.236035
-8.89828 -0.013257 0.244099
-8.79618 -0.0397101 0.250585
-8.69417 -0.072629 0.259879
-8.59226 -0.101687 0.262931
-8.49044 -0.14211 0.272701
-8.38872 -0.176727 0.275438
-8.28708 -0.217634 0.281811
-8.18554 -0.256297 0.288461
-8.08408 -0.295193 0.298767
-7.98271 -0.333159 0.305315
-7.88143 -0.37589 0.315038
-7.78023 -0.397503 0.313512
-7.67911 -0.415285 0.310186
-7.57807 -0.429192 0.303707
-7.47712 -0.430104 0.291344
-7.37624 -0.429462 0.272514
-7.27544 -0.421355 0.249121
-7.17471 -0.404491 0.218811
-7.07406 -0.388609 0.18756
-6.97348 -0.367118 0.155714
-6.87298 -0.343407 0.122926
-6.77254 -0.320255 0.0932728
-6.67218 -0.296267 0.0635516
-6.57188 -0.275454 0.038299
-6.47166 -0.256759 0.013286
-6.37149 -0.240103 -0.0056993
-6.2714 -0.225433 -0.0247984
-6.17136 -0.213768 -0.0358402
-6.07139 -0.202798 -0.0469812
-5.97148 -0.1958 -0.047578
-5.87163 -0.186249 -0.0500109
-5.77184 -0.175886 -0.041682
-5.67211 -0.159473 -0.0382158
-5.57243 -0.139831 -0.0254822
-5.47281 -0.11326 -0.0221609
-5.37325 -0.0841021 -0.0124604
-5.27373 -0.0498555 -0.0162115
-5.17427 -0.016564 -0.014442
-5.07487 0.0205868 -0.0288635
-4.97551 0.0562632 -0.0374702
-4.8762 0.0929773 -0.0622414
-4.77694 0.125729 -0.0788635
-4.67772 0.156633 -0.111303
-4.57855 0.181357 -0.132082
-4.47943 0.204269 -0.168893
-4.38035 0.216816 -0.189226
-4.28131 0.229116 -0.2272
-4.18232 0.23434 -0.246074
-4.08336 0.23468 -0.282219
-3.98445 0.225379 -0.293029
-3.88557 0.208377 -0.322246
-3.78673 0.179389 -0.31905
-3.68793 0.139984 -0.333454
-3.58916 0.0875305 -0.301107
-3.49043 0.0265362 -0.290624
-3.39173 -0.0369385 -0.219228
-3.29307 -0.102322 -0.174764
-3.19443 -0.147495 -0.0518229
-3.09583 -0.197487 0.0326478
-2.99725 -0.179798 0.175928
-2.89871 -0.184974 0.270956
-2.80019 -0.0756593 0.361951
-2.7017 -0.0282855 0.40383
-2.60323 0.0947965 0.38304
-2.50479 0.135788 0.346942
-2.40638 0.182063 0.264011
-2.30798 0.176976 0.208689
-2.20961 0.169901 0.146172
-2.11126 0.145657 0.110672
-2.01293 0.130643 0.0777755
-1.91462 0.106859 0.0611096
-1.81632 0.0943027 0.0471257
-1.71804 0.0761697 0.0420743
-1.61978 0.0733068 0.0362865
-1.52154 0.060285 0.0366847
-1.42331 0.0628062 0.0350656
-1.32509 0.0538627 0.0375854
-1.22689 0.0638013 0.0370208
-1.12869 0.0573122 0.0403045
-1.03051 0.0700828 0.0403272
-0.932337 0.0648929 0.0438763
-0.834173 0.0830458 0.0432746
-0.736016 0.0776381 0.0465827
-0.637867 0.0981607 0.0447315
-0.539723 0.0922644 0.0467391
-0.441585 0.119222 0.0417274
-0.343451 0.111583 0.04044
-0.24532 0.141092 0.0306186
-0.147191 0.127098 0.0229067
-0.0490634 0.144518 0.00733648
0.0490634 0.144518 -0.00733648
0.147191 0.127098 -0.0229067
0.24532 0.141092 -0.0306186
0.343451 0.111583 -0.04044
0.441585 0.119222 -0.0417274
0.539723 0.0922644 -0.0467391
0.637867 0.0981607 -0.0447315
0.736016 0.0776381 -0.0465827
0.834173 0.0830458 -0.0432746
0.932337 0.0648929 -0.0438763
1.03051 0.0700828 -0.0403272
1.12869 0.0573122 -0.0403045
1.22689 0.0638013 -0.0370208
1.32509 0.0538627 -0.0375854
1.42331 0.0628062 -0.0350656
1.52154 0.060285 -0.0366847
1.61978 0.0733068 -0.0362865
1.71804 0.0761697 -0.0420743
1.81632 0.0943027 -0.0471257
1.91462 0.106859 -0.0611096
2.01293 0.130643 -0.0777755
2.11126 0.145657 -0.110672
2.20961 0.169901 -0.146172
2.30798 0.176976 -0.208689
2.40638 0.182063 -0.264011
2.50479 0.135788 -0.346942
2.60323 0.0947965 -0.38304
2.7017 -0.0282855 -0.40383
2.80019 -0.0756593 -0.361951
2.89871 -0.184974 -0.270956
2.99725 -0.179798 -0.175928
3.09583 -0.197487 -0.0326478
3.19443 -0.147495 0.0518229
3.29307 -0.102322 0.174764
3.39173 -0.0369385 0.219228
3.49043 0.0265362 0.290624
3.58916 0.0875305 0.301107
3.68793 0.139984 0.333454
3.78673 0.179389 0.31905
3.88557 0.208377 0.322246
3.98445 0.225379 0.293029
4.08336 0.23468 0.282219
4.18232 0.23434 0.246074
4.28131 0.229116 0.2272
4.38035 0.216816 0.189226
4.47943 0.204269 0.168893
4.57855 0.181357 0.132082
4.67772 0.156633 0.111303
4.77694 0.125729 0.0788635
4.8762 0.0929773 0.0622414
4.97551 0.0562632 0.0374702
5.07487 0.0205868 0.0288635
5.17427 -0.016564 0.014442
5.27373 -0.0498555 0.0162115
5.37325 -0.0841021 0.0124604
5.47281 -0.11326 0.0221609
5.57243 -0.139831 0.0254822
5.67211 -0.159473 0.0382158
5.77184 -0.175886 0.041682
5.87163 -0.186249 0.0500109
5.97148 -0.1958 0.047578
6.07139 -0.202798 0.0469812
6.17136 -0.213768 0.0358402
6.2714 -0.225433 0.0247984
6.37149 -0.240103 0.0056993
6.47166 -0.256759 -0.013286
6.57188 -0.275454 -0.038299
6.67218 -0.296267 -0.0635516
6.77254 -0.320255 -0.0932728
6.87298 -0.343407 -0.122926
6.97348 -0.367118 -0.155714
7.07406 -0.388609 -0.18756
7.17471 -0.404491 -0.218811
7.27544 -0.421355 -0.249121
7.37624 -0.429462 -0.272514
7.47712 -0.430104 -0.291344
7.57807 -0.429192 -0.303707
7.67911 -0.415285 -0.310186
7.78023 -0.397503 -0.313512
7.88143 -0.37589 -0.315038
7.98271 -0.333159 -0.305315
8.08408 -0.295193 -0.298767
8.18554 -0.256297 -0.288461
8.28708 -0.217634 -0.281811
8.38872 -0.176727 -0.275438
8.49044 -0.14211 -0.272701
8.59226 -0.101687 -0.262931
8.69417 -0.072629 -0.259879
8.79618 -0.0397101 -0.250585
8.89828 -0.013257 -0.244099
9.00048 0.0102682 -0.236035
9.10278 0.0379091 -0.230878
9.20518 0.0697866 -0.224127
9.30769 0.0956878 -0.218215
9.4103 0.127295 -0.206718
9.51301 0.149568 -0.200092
9.61583 0.170121 -0.191156
9.71877 0.192608 -0.184405
9.82181 0.212498 -0.17624
9.92496 0.236203 -0.169769
10.0282 0.26137 -0.161232
10.1316 0.284206 -0.153745
10.2351 0.306743 -0.145579
10.3387 0.330748 -0.139129
10.4425 0.352001 -0.132455
10.5463 0.37866 -0.124619
10.6503 0.403707 -0.117375
10.7545 0.431389 -0.11021
10.8587 0.459228 -0.103788
10.9631 0.490392 -0.0966992
11.0676 0.520428 -0.090821
11.1722 0.555365 -0.082939
11.277 0.587571 -0.076367
11.3819 0.622513 -0.0675904
11.487 0.657771 -0.0609596
11.5922 0.69584 -0.0529016
11.6975 0.736027 -0.0449037
11.803 0.779315 -0.0347818
11.9086 0.822257 -0.0251687
12.0144 0.86511 -0.013677
12.1204 0.909468 -0.00236959
12.2265 0.954016 0.0105636
12.3327 1.00387 0.0242688
12.4391 1.05357 0.0397318
12.5457 1.10708 0.0573207
12.6524 1.15988 0.0759858
12.7593 1.2143 0.0956851
12.8664 1.26685 0.116003
12.9737 1.31658 0.136252
13.0811 1.3607 0.155971
13.1887 1.4027 0.174784
13.2965 1.44253 0.193425
13.4044 1.48444 0.212123
13.5126 1.52524 0.230719
13.6209 1.56282 0.249007
13.7294 1.59238 0.265486
13.8382 1.61212 0.280551
13.9471 1.62273 0.291894
14.0562 1.62021 0.30088
14.1655 1.61356 0.307121
14.275 1.59952 0.310682
14.3848 1.58607 0.31357
14.4947 1.57253 0.315628
14.6049 1.55583 0.318568
14.7152 1.54003 0.322111
14.8258 1.51168 0.325462
14.9367 1.48092 0.329472
15.0477 1.43801 0.332412
15.159 1.39383 0.335174
15.2705 1.34602 0.33679
15.3823 1.30048 0.338804
15.4943 1.25657 0.34039
15.6066 1.2127 0.342274
15.7191 1.17019 0.344298
15.8319 1.12382 0.345553
15.9449 1.07649 0.346705
16.0582 1.02543 0.346789
16.1717 0.971579 0.34599
16.2856 0.917485 0.344232
16.3997 0.860641 0.340759
16.5141 0.80261 0.335856
16.6288 0.742891 0.328821
16.7437 0.683815 0.319686
16.859 0.62617 0.308267
16.9746 0.5687 0.294996
17.0905 0.513678 0.280201
17.2067 0.458343 0.263996
17.3232 0.403519 0.246881
17.4401 0.34875 0.229121
17.5572 0.296312 0.211319
17.6748 0.245152 0.192647
17.7926 0.194404 0.17349
17.9108 0.144573 0.154334
18.0294 0.098311 0.136398
18.1483 0.0601939 0.12031
18.2676 0.028281 0.105763
18.3873 0.00118721 0.092591
18.5074 -0.0233695 0.0808326
18.6278 -0.0455851 0.0709683
18.7487 -0.0640654 0.0633201
18.8699 -0.0792182 0.0569162
18.9916 -0.0927443 0.0509798
19.1137 -0.106768 0.0448195
19.2362 -0.123584 0.0381676
19.3592 -0.136381 0.0324356
19.4826 -0.144292 0.0271552
19.6065 -0.143347 0.0232583
19.7309 -0.144291 0.0185019
19.8557 -0.145455 0.0139276
19.9811 -0.148115 0.0102547
20.1069 -0.150636 0.00719927
20.2333 -0.151449 0.00533563
20.3602 -0.152859 0.00243239
20.4876 -0.154407 -0.00063157
20.6156 -0.156434 -0.00428327
20.7441 -0.155305 -0.00723998
20.8732 -0.150536 -0.0100488
21.0029 -0.141407 -0.0127014
21.1332 -0.1323 -0.0151622
21.2642 -0.123797 -0.0175322
21.3958 -0.117585 -0.018937
21.528 -0.113194 -0.0201396
21.6609 -0.107739 -0.0206887
21.7945 -0.102347 -0.0220865
21.9288 -0.0955097 -0.0232638
22.0639 -0.0871786 -0.0244421
22.1997 -0.0749207 -0.0249368
22.3363 -0.0596775 -0.0251494
22.4736 -0.0409333 -0.0247367
22.6118 -0.0218128 -0.0240547
22.7509 -0.00287573 -0.0227944
22.8908 0.0164504 -0.0209041
23.0316 0.03633 -0.0186501
23.1733 0.0564022 -0.0162036
23.316 0.0772388 -0.0136199
23.4597 0.10073 -0.0105252
23.6044 0.1271 -0.00685772
23.7502 0.156642 -0.00251072
23.8971 0.189473 0.00264057
24.0451 0.226255 0.00863786
24.1944 0.267556 0.0158204
24.3448 0.314566 0.0240994
24.4966 0.365737 0.0335115
24.6496 0.42005 0.0440877
24.8041 0.477176 0.0559314
24.9601 0.535677 0.0687099
25.1175 0.595214 0.0824232
25.2766 0.654921 0.0968774
25.4373 0.714817 0.112022
25.5998 0.776371 0.128035
25.7641 0.842677 0.144945
25.9304 0.913891 0.162779
26.0988 0.988496 0.181763
26.2693 1.06671 0.201912
26.4421 1.14732 0.222998
26.6174 1.22684 0.244359
26.7954 1.30229 0.26581
26.9761 1.37182 0.286961
27.1598 1.43181 0.307204
27.3468 1.48188 0.326214
27.5373 1.52176 0.343753
27.7317 1.55259 0.359664
27.9302 1.57809 0.373943
28.1333 1.5984 0.386603
28.3415 1.61158 0.397485
28.5554 1.61178 0.40593
28.7758 1.59398 0.411434
29.0035 1.55624 0.413693
29.2396 1.49808 0.412645
29.4858 1.42282 0.408667
29.7441 1.3344 0.401507
30.0173 1.23406 0.390612
30.3101 1.11855 0.37522
30.6297 0.974472 0.353744
30.9905 0.797651 0.32442
31.4301 0.590587 0.28418


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1Classic/vCLRDiaP_FRG.txt <==
-31.4301 0.590583 0.284177
-30.9905 0.797644 0.324417
-30.6297 0.974464 0.353741
-30.3101 1.11854 0.375218
-30.0173 1.23405 0.390609
-29.7441 1.33438 0.401504
-29.4858 1.42281 0.408663
-29.2396 1.49807 0.412642
-29.0035 1.55622 0.41369
-28.7758 1.59396 0.411431
-28.5554 1.61176 0.405926
-28.3415 1.61156 0.397482
-28.1333 1.59837 0.3866
-27.9302 1.57806 0.37394
-27.7317 1.55256 0.359661
-27.5373 1.52174 0.34375
-27.3468 1.48185 0.32621
-27.1598 1.43178 0.307201
-26.9761 1.37179 0.286957
-26.7954 1.30226 0.265806
-26.6174 1.2268 0.244356
-26.4421 1.14728 0.222994
-26.2693 1.06667 0.201909
-26.0988 0.988451 0.181761
-25.9304 0.91384 0.162779
-25.7641 0.842619 0.144948
-25.5998 0.776304 0.12804
-25.4373 0.71474 0.112029
-25.2766 0.654837 0.0968822
-25.1175 0.595123 0.082423
-24.9601 0.535582 0.0687034
-24.8041 0.477079 0.0559229
-24.6496 0.419952 0.0440826
-24.4966 0.365637 0.033511
-24.3448 0.314464 0.024098
-24.1944 0.267452 0.0158145
-24.0451 0.22615 0.0086307
-23.8971 0.189366 0.00263736
-23.7502 0.156534 -0.00251275
-23.6044 0.12699 -0.00686345
-23.4597 0.100618 -0.0105321
-23.316 0.0771255 -0.0136233
-23.1733 0.0562872 -0.0162071
-23.0316 0.0362133 -0.018657
-22.8908 0.0163319 -0.0209099
-22.7509 -0.00299597 -0.0227978
-22.6118 -0.0219349 -0.0240607
-22.4736 -0.0410571 -0.0247438
-22.3363 -0.0598031 -0.0251537
-22.1997 -0.0750481 -0.0249423
-22.0639 -0.0873079 -0.0244496
-21.9288 -0.0956409 -0.0232691
-21.7945 -0.10248 -0.0220921
-21.6609 -0.107874 -0.0206966
-21.528 -0.113331 -0.0201455
-21.3958 -0.117724 -0.018943
-21.2642 -0.123938 -0.0175404
-21.1332 -0.132443 -0.0151687
-21.0029 -0.141553 -0.012708
-20.8732 -0.150683 -0.0100575
-20.7441 -0.155455 -0.00724672
-20.6156 -0.156586 -0.0042909
-20.4876 -0.154562 -0.000640529
-20.3602 -0.153016 0.00242515
-20.2333 -0.151608 0.00532703
-20.1069 -0.150798 0.00718995
-19.9811 -0.148279 0.010247
-19.8557 -0.145622 0.0139177
-19.7309 -0.144461 0.0184926
-19.6065 -0.14352 0.0232494
-19.4826 -0.144467 0.0271444
-19.3592 -0.136559 0.032426
-19.2362 -0.123766 0.0381574
-19.1137 -0.106953 0.0448079
-18.9916 -0.0929322 0.0509698
-18.8699 -0.0794094 0.0569041
-18.7487 -0.0642601 0.0633085
-18.6278 -0.0457833 0.0709567
-18.5074 -0.0235714 0.0808194
-18.3873 0.000981523 0.0925787
-18.2676 0.0280714 0.10575
-18.1483 0.0599802 0.120295
-18.0294 0.0980931 0.136385
-17.9108 0.144351 0.154319
-17.7926 0.194177 0.173475
-17.6748 0.244921 0.192631
-17.5572 0.296076 0.211302
-17.4401 0.348508 0.229104
-17.3232 0.403272 0.246863
-17.2067 0.458091 0.263978
-17.0905 0.513419 0.280182
-16.9746 0.568435 0.294976
-16.859 0.625898 0.308247
-16.7437 0.683537 0.319663
-16.6288 0.742605 0.328798
-16.5141 0.802316 0.335831
-16.3997 0.86034 0.340734
-16.2856 0.917175 0.344206
-16.1717 0.97126 0.345961
-16.0582 1.0251 0.346759
-15.9449 1.07615 0.346673
-15.8319 1.12347 0.345519
-15.7191 1.16983 0.344263
-15.6066 1.21232 0.342235
-15.4943 1.25618 0.34035
-15.3823 1.30008 0.338759
-15.2705 1.3456 0.336743
-15.159 1.39339 0.335123
-15.0477 1.43756 0.332357
-14.9367 1.48044 0.329412
-14.8258 1.51118 0.325395
-14.7152 1.53951 0.322038
-14.6049 1.55528 0.318488
-14.4947 1.57195 0.315538
-14.3848 1.58545 0.313469
-14.275 1.59887 0.310567
-14.1655 1.61286 0.306992
-14.0562 1.61946 0.300729
-13.9471 1.62192 0.29172
-13.8382 1.61124 0.280342
-13.7294 1.59143 0.265237
-13.6209 1.56177 0.248699
-13.5126 1.52407 0.230332
-13.4044 1.48313 0.211622
-13.2965 1.44105 0.192753
-13.1887 1.40101 0.173842
-13.0811 1.3588 0.154591
-12.9737 1.31459 0.134142
-12.8664 1.26523 0.112838
-12.7593 1.21401 0.0916818
-12.6524 1.16119 0.0724573
-12.5457 1.10905 0.0549218
-12.4391 1.05552 0.0381922
-12.3327 1.00562 0.0232625
-12.2265 0.955538 0.00986696
-12.1204 0.910797 -0.00286719
-12.0144 0.866281 -0.0140529
-11.9086 0.823297 -0.0254546
-11.803 0.780249 -0.0350123
-11.6975 0.736871 -0.0450855
-11.5922 0.69661 -0.0530558
-11.487 0.658476 -0.0610837
-11.3819 0.623165 -0.0677001
-11.277 0.588174 -0.0764563
-11.1722 0.555928 -0.0830204
-11.0676 0.520954 -0.0908879
-10.9631 0.490885 -0.0967616
-10.8587 0.459691 -0.103839
-10.7545 0.431827 -0.110259
-10.6503 0.404121 -0.117416
-10.5463 0.379054 -0.124659
-10.4425 0.352374 -0.132488
-10.3387 0.331104 -0.139162
-10.2351 0.307082 -0.145605
-10.1316 0.28453 -0.153773
-10.0282 0.26168 -0.161253
-9.92496 0.236501 -0.169793
-9.82181 0.212783 -0.176257
-9.71877 0.192883 -0.184426
-9.61583 0.170384 -0.19117
-9.51301 0.149822 -0.200111
-9.4103 0.127539 -0.206729
-9.30769 0.0959239 -0.218231
-9.20518 0.0700143 -0.224137
-9.10278 0.0381294 -0.230893
-9.00048 0.0104809 -0.236043
-8.89828 -0.0130509 -0.244112
-8.79618 -0.0395107 -0.250592
-8.69417 -0.0724357 -0.25989
-8.59226 -0.1015 -0.262938
-8.49044 -0.141928 -0.272711
-8.38872 -0.176551 -0.275444
-8.28708 -0.217463 -0.28182
-8.18554 -0.256131 -0.288466
-8.08408 -0.295032 -0.298774
-7.98271 -0.333002 -0.30532
-7.88143 -0.375737 -0.315045
-7.78023 -0.397354 -0.313516
-7.67911 -0.41514 -0.310193
-7.57807 -0.429051 -0.30371
-7.47712 -0.429966 -0.29135
-7.37624 -0.429327 -0.272516
-7.27544 -0.421224 -0.249126
-7.17471 -0.404363 -0.218813
-7.07406 -0.388484 -0.187566
-6.97348 -0.366996 -0.155716
-6.87298 -0.343288 -0.122931
-6.77254 -0.320138 -0.0932747
-6.67218 -0.296153 -0.0635556
-6.57188 -0.275342 -0.0383011
-6.47166 -0.256651 -0.0132891
-6.37149 -0.239996 0.00569696
-6.2714 -0.225329 0.0247961
-6.17136 -0.213665 0.0358374
-6.07139 -0.202698 0.0469797
-5.97148 -0.195702 0.0475749
-5.87163 -0.186153 0.0500102
-5.77184 -0.175792 0.0416786
-5.67211 -0.159381 0.0382158
-5.57243 -0.13974 0.0254785
-5.47281 -0.113171 0.0221613
-5.37325 -0.0840151 0.0124567
-5.27373 -0.0497704 0.0162122
-5.17427 -0.0164802 0.0144383
-5.07487 0.0206688 0.0288644
-4.97551 0.0563439 0.0374667
-4.8762 0.0930564 0.0622422
-4.77694 0.125807 0.0788604
-4.67772 0.156709 0.111303
-4.57855 0.181432 0.13208
-4.47943 0.204343 0.168894
-4.38035 0.216889 0.189224
-4.28131 0.229187 0.2272
-4.18232 0.234411 0.246073
-4.08336 0.23475 0.282219
-3.98445 0.225447 0.293028
-3.88557 0.208445 0.322245
-3.78673 0.179455 0.319049
-3.68793 0.140049 0.333452
-3.58916 0.0875949 0.301106
-3.49043 0.0265998 0.290623
-3.39173 -0.0368758 0.219228
-3.29307 -0.10226 0.174762
-3.19443 -0.147434 0.0518236
-3.09583 -0.197427 -0.0326499
-2.99725 -0.179738 -0.175927
-2.89871 -0.184915 -0.270958
-2.80019 -0.0756012 -0.36195
-2.7017 -0.028228 -0.403832
-2.60323 0.0948533 -0.383039
-2.50479 0.135844 -0.346944
-2.40638 0.182119 -0.26401
-2.30798 0.177031 -0.208691
-2.20961 0.169955 -0.146171
-2.11126 0.145711 -0.110674
-2.01293 0.130696 -0.0777747
-1.91462 0.106912 -0.0611115
-1.81632 0.0943554 -0.0471251
-1.71804 0.0762223 -0.042076
-1.61978 0.0733588 -0.0362862
-1.52154 0.0603369 -0.0366862
-1.42331 0.0628575 -0.0350655
-1.32509 0.053914 -0.0375869
-1.22689 0.063852 -0.0370209
-1.12869 0.057363 -0.0403058
-1.03051 0.070133 -0.0403276
-0.932337 0.0649434 -0.0438776
-0.834173 0.0830957 -0.0432752
-0.736016 0.0776884 -0.0465841
-0.637867 0.0982104 -0.0447324
-0.539723 0.0923148 -0.0467406
-0.441585 0.119272 -0.0417287
-0.343451 0.111634 -0.0404418
-0.24532 0.141141 -0.0306202
-0.147191 0.127152 -0.0229083
-0.0490634 0.144565 -0.00733703
0.0490634 0.144565 0.00733703
0.147191 0.127152 0.0229083
0.24532 0.141141 0.0306202
0.343451 0.111634 0.0404418
0.441585 0.119272 0.0417287
0.539723 0.0923148 0.0467406
0.637867 0.0982104 0.0447324
0.736016 0.0776884 0.0465841
0.834173 0.0830957 0.0432752
0.932337 0.0649434 0.0438776
1.03051 0.070133 0.0403276
1.12869 0.057363 0.0403058
1.22689 0.063852 0.0370209
1.32509 0.053914 0.0375869
1.42331 0.0628575 0.0350655
1.52154 0.0603369 0.0366862
1.61978 0.0733588 0.0362862
1.71804 0.0762223 0.042076
1.81632 0.0943554 0.0471251
1.91462 0.106912 0.0611115
2.01293 0.130696 0.0777747
2.11126 0.145711 0.110674
2.20961 0.169955 0.146171
2.30798 0.177031 0.208691
2.40638 0.182119 0.26401
2.50479 0.135844 0.346944
2.60323 0.0948533 0.383039
2.7017 -0.028228 0.403832
2.80019 -0.0756012 0.36195
2.89871 -0.184915 0.270958
2.99725 -0.179738 0.175927
3.09583 -0.197427 0.0326499
3.19443 -0.147434 -0.0518236
3.29307 -0.10226 -0.174762
3.39173 -0.0368758 -0.219228
3.49043 0.0265998 -0.290623
3.58916 0.0875949 -0.301106
3.68793 0.140049 -0.333452
3.78673 0.179455 -0.319049
3.88557 0.208445 -0.322245
3.98445 0.225447 -0.293028
4.08336 0.23475 -0.282219
4.18232 0.234411 -0.246073
4.28131 0.229187 -0.2272
4.38035 0.216889 -0.189224
4.47943 0.204343 -0.168894
4.57855 0.181432 -0.13208
4.67772 0.156709 -0.111303
4.77694 0.125807 -0.0788604
4.8762 0.0930564 -0.0622422
4.97551 0.0563439 -0.0374667
5.07487 0.0206688 -0.0288644
5.17427 -0.0164802 -0.0144383
5.27373 -0.0497704 -0.0162122
5.37325 -0.0840151 -0.0124567
5.47281 -0.113171 -0.0221613
5.57243 -0.13974 -0.0254785
5.67211 -0.159381 -0.0382158
5.77184 -0.175792 -0.0416786
5.87163 -0.186153 -0.0500102
5.97148 -0.195702 -0.0475749
6.07139 -0.202698 -0.0469797
6.17136 -0.213665 -0.0358374
6.2714 -0.225329 -0.0247961
6.37149 -0.239996 -0.00569696
6.47166 -0.256651 0.0132891
6.57188 -0.275342 0.0383011
6.67218 -0.296153 0.0635556
6.77254 -0.320138 0.0932747
6.87298 -0.343288 0.122931
6.97348 -0.366996 0.155716
7.07406 -0.388484 0.187566
7.17471 -0.404363 0.218813
7.27544 -0.421224 0.249126
7.37624 -0.429327 0.272516
7.47712 -0.429966 0.29135
7.57807 -0.429051 0.30371
7.67911 -0.41514 0.310193
7.78023 -0.397354 0.313516
7.88143 -0.375737 0.315045
7.98271 -0.333002 0.30532
8.08408 -0.295032 0.298774
8.18554 -0.256131 0.288466
8.28708 -0.217463 0.28182
8.38872 -0.176551 0.275444
8.49044 -0.141928 0.272711
8.59226 -0.1015 0.262938
8.69417 -0.0724357 0.25989
8.79618 -0.0395107 0.250592
8.89828 -0.0130509 0.244112
9.00048 0.0104809 0.236043
9.10278 0.0381294 0.230893
9.20518 0.0700143 0.224137
9.30769 0.0959239 0.218231
9.4103 0.127539 0.206729
9.51301 0.149822 0.200111
9.61583 0.170384 0.19117
9.71877 0.192883 0.184426
9.82181 0.212783 0.176257
9.92496 0.236501 0.169793
10.0282 0.26168 0.161253
10.1316 0.28453 0.153773
10.2351 0.307082 0.145605
10.3387 0.331104 0.139162
10.4425 0.352374 0.132488
10.5463 0.379054 0.124659
10.6503 0.404121 0.117416
10.7545 0.431827 0.110259
10.8587 0.459691 0.103839
10.9631 0.490885 0.0967616
11.0676 0.520954 0.0908879
11.1722 0.555928 0.0830204
11.277 0.588174 0.0764563
11.3819 0.623165 0.0677001
11.487 0.658476 0.0610837
11.5922 0.69661 0.0530558
11.6975 0.736871 0.0450855
11.803 0.780249 0.0350123
11.9086 0.823297 0.0254546
12.0144 0.866281 0.0140529
12.1204 0.910797 0.00286719
12.2265 0.955538 -0.00986696
12.3327 1.00562 -0.0232625
12.4391 1.05552 -0.0381922
12.5457 1.10905 -0.0549218
12.6524 1.16119 -0.0724573
12.7593 1.21401 -0.0916818
12.8664 1.26523 -0.112838
12.9737 1.31459 -0.134142
13.0811 1.3588 -0.154591
13.1887 1.40101 -0.173842
13.2965 1.44105 -0.192753
13.4044 1.48313 -0.211622
13.5126 1.52407 -0.230332
13.6209 1.56177 -0.248699
13.7294 1.59143 -0.265237
13.8382 1.61124 -0.280342
13.9471 1.62192 -0.29172
14.0562 1.61946 -0.300729
14.1655 1.61286 -0.306992
14.275 1.59887 -0.310567
14.3848 1.58545 -0.313469
14.4947 1.57195 -0.315538
14.6049 1.55528 -0.318488
14.7152 1.53951 -0.322038
14.8258 1.51118 -0.325395
14.9367 1.48044 -0.329412
15.0477 1.43756 -0.332357
15.159 1.39339 -0.335123
15.2705 1.3456 -0.336743
15.3823 1.30008 -0.338759
15.4943 1.25618 -0.34035
15.6066 1.21232 -0.342235
15.7191 1.16983 -0.344263
15.8319 1.12347 -0.345519
15.9449 1.07615 -0.346673
16.0582 1.0251 -0.346759
16.1717 0.97126 -0.345961
16.2856 0.917175 -0.344206
16.3997 0.86034 -0.340734
16.5141 0.802316 -0.335831
16.6288 0.742605 -0.328798
16.7437 0.683537 -0.319663
16.859 0.625898 -0.308247
16.9746 0.568435 -0.294976
17.0905 0.513419 -0.280182
17.2067 0.458091 -0.263978
17.3232 0.403272 -0.246863
17.4401 0.348508 -0.229104
17.5572 0.296076 -0.211302
17.6748 0.244921 -0.192631
17.7926 0.194177 -0.173475
17.9108 0.144351 -0.154319
18.0294 0.0980931 -0.136385
18.1483 0.0599802 -0.120295
18.2676 0.0280714 -0.10575
18.3873 0.000981523 -0.0925787
18.5074 -0.0235714 -0.0808194
18.6278 -0.0457833 -0.0709567
18.7487 -0.0642601 -0.0633085
18.8699 -0.0794094 -0.0569041
18.9916 -0.0929322 -0.0509698
19.1137 -0.106953 -0.0448079
19.2362 -0.123766 -0.0381574
19.3592 -0.136559 -0.032426
19.4826 -0.144467 -0.0271444
19.6065 -0.14352 -0.0232494
19.7309 -0.144461 -0.0184926
19.8557 -0.145622 -0.0139177
19.9811 -0.148279 -0.010247
20.1069 -0.150798 -0.00718995
20.2333 -0.151608 -0.00532703
20.3602 -0.153016 -0.00242515
20.4876 -0.154562 0.000640529
20.6156 -0.156586 0.0042909
20.7441 -0.155455 0.00724672
20.8732 -0.150683 0.0100575
21.0029 -0.141553 0.012708
21.1332 -0.132443 0.0151687
21.2642 -0.123938 0.0175404
21.3958 -0.117724 0.018943
21.528 -0.113331 0.0201455
21.6609 -0.107874 0.0206966
21.7945 -0.10248 0.0220921
21.9288 -0.0956409 0.0232691
22.0639 -0.0873079 0.0244496
22.1997 -0.0750481 0.0249423
22.3363 -0.0598031 0.0251537
22.4736 -0.0410571 0.0247438
22.6118 -0.0219349 0.0240607
22.7509 -0.00299597 0.0227978
22.8908 0.0163319 0.0209099
23.0316 0.0362133 0.018657
23.1733 0.0562872 0.0162071
23.316 0.0771255 0.0136233
23.4597 0.100618 0.0105321
23.6044 0.12699 0.00686345
23.7502 0.156534 0.00251275
23.8971 0.189366 -0.00263736
24.0451 0.22615 -0.0086307
24.1944 0.267452 -0.0158145
24.3448 0.314464 -0.024098
24.4966 0.365637 -0.033511
24.6496 0.419952 -0.0440826
24.8041 0.477079 -0.0559229
24.9601 0.535582 -0.0687034
25.1175 0.595123 -0.082423
25.2766 0.654837 -0.0968822
25.4373 0.71474 -0.112029
25.5998 0.776304 -0.12804
25.7641 0.842619 -0.144948
25.9304 0.91384 -0.162779
26.0988 0.988451 -0.181761
26.2693 1.06667 -0.201909
26.4421 1.14728 -0.222994
26.6174 1.2268 -0.244356
26.7954 1.30226 -0.265806
26.9761 1.37179 -0.286957
27.1598 1.43178 -0.307201
27.3468 1.48185 -0.32621
27.5373 1.52174 -0.34375
27.7317 1.55256 -0.359661
27.9302 1.57806 -0.37394
28.1333 1.59837 -0.3866
28.3415 1.61156 -0.397482
28.5554 1.61176 -0.405926
28.7758 1.59396 -0.411431
29.0035 1.55622 -0.41369
29.2396 1.49807 -0.412642
29.4858 1.42281 -0.408663
29.7441 1.33438 -0.401504
30.0173 1.23405 -0.390609
30.3101 1.11854 -0.375218
30.6297 0.974464 -0.353741
30.9905 0.797644 -0.324417
31.4301 0.590583 -0.284177


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1Classic/vCLROffP_FRG.txt <==
-31.4301 0.590587 0.28418
-30.9905 0.797651 0.32442
-30.6297 0.974472 0.353744
-30.3101 1.11855 0.37522
-30.0173 1.23406 0.390612
-29.7441 1.3344 0.401507
-29.4858 1.42282 0.408667
-29.2396 1.49808 0.412645
-29.0035 1.55624 0.413693
-28.7758 1.59398 0.411434
-28.5554 1.61178 0.40593
-28.3415 1.61158 0.397485
-28.1333 1.5984 0.386603
-27.9302 1.57809 0.373943
-27.7317 1.55259 0.359664
-27.5373 1.52176 0.343753
-27.3468 1.48188 0.326214
-27.1598 1.43181 0.307204
-26.9761 1.37182 0.286961
-26.7954 1.30229 0.26581
-26.6174 1.22684 0.244359
-26.4421 1.14732 0.222998
-26.2693 1.06671 0.201912
-26.0988 0.988496 0.181763
-25.9304 0.913891 0.162779
-25.7641 0.842677 0.144945
-25.5998 0.776371 0.128035
-25.4373 0.714817 0.112022
-25.2766 0.654921 0.0968774
-25.1175 0.595214 0.0824232
-24.9601 0.535677 0.0687099
-24.8041 0.477176 0.0559314
-24.6496 0.42005 0.0440877
-24.4966 0.365737 0.0335115
-24.3448 0.314566 0.0240994
-24.1944 0.267556 0.0158204
-24.0451 0.226255 0.00863786
-23.8971 0.189473 0.00264057
-23.7502 0.156642 -0.00251072
-23.6044 0.1271 -0.00685772
-23.4597 0.10073 -0.0105252
-23.316 0.0772388 -0.0136199
-23.1733 0.0564022 -0.0162036
-23.0316 0.03633 -0.0186501
-22.8908 0.0164504 -0.0209041
-22.7509 -0.00287573 -0.0227944
-22.6118 -0.0218128 -0.0240547
-22.4736 -0.0409333 -0.0247367
-22.3363 -0.0596775 -0.0251494
-22.1997 -0.0749207 -0.0249368
-22.0639 -0.0871786 -0.0244421
-21.9288 -0.0955097 -0.0232638
-21.7945 -0.102347 -0.0220865
-21.6609 -0.107739 -0.0206887
-21.528 -0.113194 -0.0201396
-21.3958 -0.117585 -0.018937
-21.2642 -0.123797 -0.0175322
-21.1332 -0.1323 -0.0151622
-21.0029 -0.141407 -0.0127014
-20.8732 -0.150536 -0.0100488
-20.7441 -0.155305 -0.00723998
-20.6156 -0.156434 -0.00428327
-20.4876 -0.154407 -0.00063157
-20.3602 -0.152859 0.00243239
-20.2333 -0.151449 0.00533563
-20.1069 -0.150636 0.00719927
-19.9811 -0.148115 0.0102547
-19.8557 -0.145455 0.0139276
-19.7309 -0.144291 0.0185019
-19.6065 -0.143347 0.0232583
-19.4826 -0.144292 0.0271552
-19.3592 -0.136381 0.0324356
-19.2362 -0.123584 0.0381676
-19.1137 -0.106768 0.0448195
-18.9916 -0.0927443 0.0509798
-18.8699 -0.0792182 0.0569162
-18.7487 -0.0640654 0.0633201
-18.6278 -0.0455851 0.0709683
-18.5074 -0.0233695 0.0808326
-18.3873 0.00118721 0.092591
-18.2676 0.028281 0.105763
-18.1483 0.0601939 0.12031
-18.0294 0.098311 0.136398
-17.9108 0.144573 0.154334
-17.7926 0.194404 0.17349
-17.6748 0.245152 0.192647
-17.5572 0.296312 0.211319
-17.4401 0.34875 0.229121
-17.3232 0.403519 0.246881
-17.2067 0.458343 0.263996
-17.0905 0.513678 0.280201
-16.9746 0.5687 0.294996
-16.859 0.62617 0.308267
-16.7437 0.683815 0.319686
-16.6288 0.742891 0.328821
-16.5141 0.80261 0.335856
-16.3997 0.860641 0.340759
-16.2856 0.917485 0.344232
-16.1717 0.971579 0.34599
-16.0582 1.02543 0.346789
-15.9449 1.07649 0.346705
-15.8319 1.12382 0.345553
-15.7191 1.17019 0.344298
-15.6066 1.2127 0.342274
-15.4943 1.25657 0.34039
-15.3823 1.30048 0.338804
-15.2705 1.34602 0.33679
-15.159 1.39383 0.335174
-15.0477 1.43801 0.332412
-14.9367 1.48092 0.329472
-14.8258 1.51168 0.325462
-14.7152 1.54003 0.322111
-14.6049 1.55583 0.318568
-14.4947 1.57253 0.315628
-14.3848 1.58607 0.31357
-14.275 1.59952 0.310682
-14.1655 1.61356 0.307121
-14.0562 1.62021 0.30088
-13.9471 1.62273 0.291894
-13.8382 1.61212 0.280551
-13.7294 1.59238 0.265486
-13.6209 1.56282 0.249007
-13.5126 1.52524 0.230719
-13.4044 1.48444 0.212123
-13.2965 1.44253 0.193425
-13.1887 1.4027 0.174784
-13.0811 1.3607 0.155971
-12.9737 1.31658 0.136252
-12.8664 1.26685 0.116003
-12.7593 1.2143 0.0956851
-12.6524 1.15988 0.0759858
-12.5457 1.10708 0.0573207
-12.4391 1.05357 0.0397318
-12.3327 1.00387 0.0242688
-12.2265 0.954016 0.0105636
-12.1204 0.909468 -0.00236959
-12.0144 0.86511 -0.013677
-11.9086 0.822257 -0.0251687
-11.803 0.779315 -0.0347818
-11.6975 0.736027 -0.0449037
-11.5922 0.69584 -0.0529016
-11.487 0.657771 -0.0609596
-11.3819 0.622513 -0.0675904
-11.277 0.587571 -0.076367
-11.1722 0.555365 -0.082939
-11.0676 0.520428 -0.090821
-10.9631 0.490392 -0.0966992
-10.8587 0.459228 -0.103788
-10.7545 0.431389 -0.11021
-10.6503 0.403707 -0.117375
-10.5463 0.37866 -0.124619
-10.4425 0.352001 -0.132455
-10.3387 0.330748 -0.139129
-10.2351 0.306743 -0.145579
-10.1316 0.284206 -0.153745
-10.0282 0.26137 -0.161232
-9.92496 0.236203 -0.169769
-9.82181 0.212498 -0.17624
-9.71877 0.192608 -0.184405
-9.61583 0.170121 -0.191156
-9.51301 0.149568 -0.200092
-9.4103 0.127295 -0.206718
-9.30769 0.0956878 -0.218215
-9.20518 0.0697866 -0.224127
-9.10278 0.0379091 -0.230878
-9.00048 0.0102682 -0.236035
-8.89828 -0.013257 -0.244099
-8.79618 -0.0397101 -0.250585
-8.69417 -0.072629 -0.259879
-8.59226 -0.101687 -0.262931
-8.49044 -0.14211 -0.272701
-8.38872 -0.176727 -0.275438
-8.28708 -0.217634 -0.281811
-8.18554 -0.256297 -0.288461
-8.08408 -0.295193 -0.298767
-7.98271 -0.333159 -0.305315
-7.88143 -0.37589 -0.315038
-7.78023 -0.397503 -0.313512
-7.67911 -0.415285 -0.310186
-7.57807 -0.429192 -0.303707
-7.47712 -0.430104 -0.291344
-7.37624 -0.429462 -0.272514
-7.27544 -0.421355 -0.249121
-7.17471 -0.404491 -0.218811
-7.07406 -0.388609 -0.18756
-6.97348 -0.367118 -0.155714
-6.87298 -0.343407 -0.122926
-6.77254 -0.320255 -0.0932728
-6.67218 -0.296267 -0.0635516
-6.57188 -0.275454 -0.038299
-6.47166 -0.256759 -0.013286
-6.37149 -0.240103 0.0056993
-6.2714 -0.225433 0.0247984
-6.17136 -0.213768 0.0358402
-6.07139 -0.202798 0.0469812
-5.97148 -0.1958 0.047578
-5.87163 -0.186249 0.0500109
-5.77184 -0.175886 0.041682
-5.67211 -0.159473 0.0382158
-5.57243 -0.139831 0.0254822
-5.47281 -0.11326 0.0221609
-5.37325 -0.0841021 0.0124604
-5.27373 -0.0498555 0.0162115
-5.17427 -0.016564 0.014442
-5.07487 0.0205868 0.0288635
-4.97551 0.0562632 0.0374702
-4.8762 0.0929773 0.0622414
-4.77694 0.125729 0.0788635
-4.67772 0.156633 0.111303
-4.57855 0.181357 0.132082
-4.47943 0.204269 0.168893
-4.38035 0.216816 0.189226
-4.28131 0.229116 0.2272
-4.18232 0.23434 0.246074
-4.08336 0.23468 0.282219
-3.98445 0.225379 0.293029
-3.88557 0.208377 0.322246
-3.78673 0.179389 0.31905
-3.68793 0.139984 0.333454
-3.58916 0.0875305 0.301107
-3.49043 0.0265362 0.290624
-3.39173 -0.0369385 0.219228
-3.29307 -0.102322 0.174764
-3.19443 -0.147495 0.0518229
-3.09583 -0.197487 -0.0326478
-2.99725 -0.179798 -0.175928
-2.89871 -0.184974 -0.270956
-2.80019 -0.0756593 -0.361951
-2.7017 -0.0282855 -0.40383
-2.60323 0.0947965 -0.38304
-2.50479 0.135788 -0.346942
-2.40638 0.182063 -0.264011
-2.30798 0.176976 -0.208689
-2.20961 0.169901 -0.146172
-2.11126 0.145657 -0.110672
-2.01293 0.130643 -0.0777755
-1.91462 0.106859 -0.0611096
-1.81632 0.0943027 -0.0471257
-1.71804 0.0761697 -0.0420743
-1.61978 0.0733068 -0.0362865
-1.52154 0.060285 -0.0366847
-1.42331 0.0628062 -0.0350656
-1.32509 0.0538627 -0.0375854
-1.22689 0.0638013 -0.0370208
-1.12869 0.0573122 -0.0403045
-1.03051 0.0700828 -0.0403272
-0.932337 0.0648929 -0.0438763
-0.834173 0.0830458 -0.0432746
-0.736016 0.0776381 -0.0465827
-0.637867 0.0981607 -0.0447315
-0.539723 0.0922644 -0.0467391
-0.441585 0.119222 -0.0417274
-0.343451 0.111583 -0.04044
-0.24532 0.141092 -0.0306186
-0.147191 0.127098 -0.0229067
-0.0490634 0.144518 -0.00733648
0.0490634 0.144518 0.00733648
0.147191 0.127098 0.0229067
0.24532 0.141092 0.0306186
0.343451 0.111583 0.04044
0.441585 0.119222 0.0417274
0.539723 0.0922644 0.0467391
0.637867 0.0981607 0.0447315
0.736016 0.0776381 0.0465827
0.834173 0.0830458 0.0432746
0.932337 0.0648929 0.0438763
1.03051 0.0700828 0.0403272
1.12869 0.0573122 0.0403045
1.22689 0.0638013 0.0370208
1.32509 0.0538627 0.0375854
1.42331 0.0628062 0.0350656
1.52154 0.060285 0.0366847
1.61978 0.0733068 0.0362865
1.71804 0.0761697 0.0420743
1.81632 0.0943027 0.0471257
1.91462 0.106859 0.0611096
2.01293 0.130643 0.0777755
2.11126 0.145657 0.110672
2.20961 0.169901 0.146172
2.30798 0.176976 0.208689
2.40638 0.182063 0.264011
2.50479 0.135788 0.346942
2.60323 0.0947965 0.38304
2.7017 -0.0282855 0.40383
2.80019 -0.0756593 0.361951
2.89871 -0.184974 0.270956
2.99725 -0.179798 0.175928
3.09583 -0.197487 0.0326478
3.19443 -0.147495 -0.0518229
3.29307 -0.102322 -0.174764
3.39173 -0.0369385 -0.219228
3.49043 0.0265362 -0.290624
3.58916 0.0875305 -0.301107
3.68793 0.139984 -0.333454
3.78673 0.179389 -0.31905
3.88557 0.208377 -0.322246
3.98445 0.225379 -0.293029
4.08336 0.23468 -0.282219
4.18232 0.23434 -0.246074
4.28131 0.229116 -0.2272
4.38035 0.216816 -0.189226
4.47943 0.204269 -0.168893
4.57855 0.181357 -0.132082
4.67772 0.156633 -0.111303
4.77694 0.125729 -0.0788635
4.8762 0.0929773 -0.0622414
4.97551 0.0562632 -0.0374702
5.07487 0.0205868 -0.0288635
5.17427 -0.016564 -0.014442
5.27373 -0.0498555 -0.0162115
5.37325 -0.0841021 -0.0124604
5.47281 -0.11326 -0.0221609
5.57243 -0.139831 -0.0254822
5.67211 -0.159473 -0.0382158
5.77184 -0.175886 -0.041682
5.87163 -0.186249 -0.0500109
5.97148 -0.1958 -0.047578
6.07139 -0.202798 -0.0469812
6.17136 -0.213768 -0.0358402
6.2714 -0.225433 -0.0247984
6.37149 -0.240103 -0.0056993
6.47166 -0.256759 0.013286
6.57188 -0.275454 0.038299
6.67218 -0.296267 0.0635516
6.77254 -0.320255 0.0932728
6.87298 -0.343407 0.122926
6.97348 -0.367118 0.155714
7.07406 -0.388609 0.18756
7.17471 -0.404491 0.218811
7.27544 -0.421355 0.249121
7.37624 -0.429462 0.272514
7.47712 -0.430104 0.291344
7.57807 -0.429192 0.303707
7.67911 -0.415285 0.310186
7.78023 -0.397503 0.313512
7.88143 -0.37589 0.315038
7.98271 -0.333159 0.305315
8.08408 -0.295193 0.298767
8.18554 -0.256297 0.288461
8.28708 -0.217634 0.281811
8.38872 -0.176727 0.275438
8.49044 -0.14211 0.272701
8.59226 -0.101687 0.262931
8.69417 -0.072629 0.259879
8.79618 -0.0397101 0.250585
8.89828 -0.013257 0.244099
9.00048 0.0102682 0.236035
9.10278 0.0379091 0.230878
9.20518 0.0697866 0.224127
9.30769 0.0956878 0.218215
9.4103 0.127295 0.206718
9.51301 0.149568 0.200092
9.61583 0.170121 0.191156
9.71877 0.192608 0.184405
9.82181 0.212498 0.17624
9.92496 0.236203 0.169769
10.0282 0.26137 0.161232
10.1316 0.284206 0.153745
10.2351 0.306743 0.145579
10.3387 0.330748 0.139129
10.4425 0.352001 0.132455
10.5463 0.37866 0.124619
10.6503 0.403707 0.117375
10.7545 0.431389 0.11021
10.8587 0.459228 0.103788
10.9631 0.490392 0.0966992
11.0676 0.520428 0.090821
11.1722 0.555365 0.082939
11.277 0.587571 0.076367
11.3819 0.622513 0.0675904
11.487 0.657771 0.0609596
11.5922 0.69584 0.0529016
11.6975 0.736027 0.0449037
11.803 0.779315 0.0347818
11.9086 0.822257 0.0251687
12.0144 0.86511 0.013677
12.1204 0.909468 0.00236959
12.2265 0.954016 -0.0105636
12.3327 1.00387 -0.0242688
12.4391 1.05357 -0.0397318
12.5457 1.10708 -0.0573207
12.6524 1.15988 -0.0759858
12.7593 1.2143 -0.0956851
12.8664 1.26685 -0.116003
12.9737 1.31658 -0.136252
13.0811 1.3607 -0.155971
13.1887 1.4027 -0.174784
13.2965 1.44253 -0.193425
13.4044 1.48444 -0.212123
13.5126 1.52524 -0.230719
13.6209 1.56282 -0.249007
13.7294 1.59238 -0.265486
13.8382 1.61212 -0.280551
13.9471 1.62273 -0.291894
14.0562 1.62021 -0.30088
14.1655 1.61356 -0.307121
14.275 1.59952 -0.310682
14.3848 1.58607 -0.31357
14.4947 1.57253 -0.315628
14.6049 1.55583 -0.318568
14.7152 1.54003 -0.322111
14.8258 1.51168 -0.325462
14.9367 1.48092 -0.329472
15.0477 1.43801 -0.332412
15.159 1.39383 -0.335174
15.2705 1.34602 -0.33679
15.3823 1.30048 -0.338804
15.4943 1.25657 -0.34039
15.6066 1.2127 -0.342274
15.7191 1.17019 -0.344298
15.8319 1.12382 -0.345553
15.9449 1.07649 -0.346705
16.0582 1.02543 -0.346789
16.1717 0.971579 -0.34599
16.2856 0.917485 -0.344232
16.3997 0.860641 -0.340759
16.5141 0.80261 -0.335856
16.6288 0.742891 -0.328821
16.7437 0.683815 -0.319686
16.859 0.62617 -0.308267
16.9746 0.5687 -0.294996
17.0905 0.513678 -0.280201
17.2067 0.458343 -0.263996
17.3232 0.403519 -0.246881
17.4401 0.34875 -0.229121
17.5572 0.296312 -0.211319
17.6748 0.245152 -0.192647
17.7926 0.194404 -0.17349
17.9108 0.144573 -0.154334
18.0294 0.098311 -0.136398
18.1483 0.0601939 -0.12031
18.2676 0.028281 -0.105763
18.3873 0.00118721 -0.092591
18.5074 -0.0233695 -0.0808326
18.6278 -0.0455851 -0.0709683
18.7487 -0.0640654 -0.0633201
18.8699 -0.0792182 -0.0569162
18.9916 -0.0927443 -0.0509798
19.1137 -0.106768 -0.0448195
19.2362 -0.123584 -0.0381676
19.3592 -0.136381 -0.0324356
19.4826 -0.144292 -0.0271552
19.6065 -0.143347 -0.0232583
19.7309 -0.144291 -0.0185019
19.8557 -0.145455 -0.0139276
19.9811 -0.148115 -0.0102547
20.1069 -0.150636 -0.00719927
20.2333 -0.151449 -0.00533563
20.3602 -0.152859 -0.00243239
20.4876 -0.154407 0.00063157
20.6156 -0.156434 0.00428327
20.7441 -0.155305 0.00723998
20.8732 -0.150536 0.0100488
21.0029 -0.141407 0.0127014
21.1332 -0.1323 0.0151622
21.2642 -0.123797 0.0175322
21.3958 -0.117585 0.018937
21.528 -0.113194 0.0201396
21.6609 -0.107739 0.0206887
21.7945 -0.102347 0.0220865
21.9288 -0.0955097 0.0232638
22.0639 -0.0871786 0.0244421
22.1997 -0.0749207 0.0249368
22.3363 -0.0596775 0.0251494
22.4736 -0.0409333 0.0247367
22.6118 -0.0218128 0.0240547
22.7509 -0.00287573 0.0227944
22.8908 0.0164504 0.0209041
23.0316 0.03633 0.0186501
23.1733 0.0564022 0.0162036
23.316 0.0772388 0.0136199
23.4597 0.10073 0.0105252
23.6044 0.1271 0.00685772
23.7502 0.156642 0.00251072
23.8971 0.189473 -0.00264057
24.0451 0.226255 -0.00863786
24.1944 0.267556 -0.0158204
24.3448 0.314566 -0.0240994
24.4966 0.365737 -0.0335115
24.6496 0.42005 -0.0440877
24.8041 0.477176 -0.0559314
24.9601 0.535677 -0.0687099
25.1175 0.595214 -0.0824232
25.2766 0.654921 -0.0968774
25.4373 0.714817 -0.112022
25.5998 0.776371 -0.128035
25.7641 0.842677 -0.144945
25.9304 0.913891 -0.162779
26.0988 0.988496 -0.181763
26.2693 1.06671 -0.201912
26.4421 1.14732 -0.222998
26.6174 1.22684 -0.244359
26.7954 1.30229 -0.26581
26.9761 1.37182 -0.286961
27.1598 1.43181 -0.307204
27.3468 1.48188 -0.326214
27.5373 1.52176 -0.343753
27.7317 1.55259 -0.359664
27.9302 1.57809 -0.373943
28.1333 1.5984 -0.386603
28.3415 1.61158 -0.397485
28.5554 1.61178 -0.40593
28.7758 1.59398 -0.411434
29.0035 1.55624 -0.413693
29.2396 1.49808 -0.412645
29.4858 1.42282 -0.408667
29.7441 1.3344 -0.401507
30.0173 1.23406 -0.390612
30.3101 1.11855 -0.37522
30.6297 0.974472 -0.353744
30.9905 0.797651 -0.32442
31.4301 0.590587 -0.28418


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoop/DeltaGammaFX_0_FRG.txt <==
9.995 0.00371744 0.00370837
9.99 0.0034329 0.00342453
9.985 0.00316736 0.00315965
9.98 0.00293139 0.00292425
9.975 0.00273436 0.00272771
9.97 0.00258415 0.00257786
9.965 0.00248675 0.00248071
9.96 0.00244613 0.00244017
9.955 0.00246399 0.00245799
9.95 0.00253979 0.00253359
9.945 0.00267072 0.00266419
9.94 0.00285185 0.00284487
9.935 0.0030763 0.00306876
9.93 0.00333555 0.00332736
9.925 0.00361972 0.00361083
9.92 0.00391799 0.00390837
9.915 0.004219 0.00420864
9.91 0.00451126 0.00450018
9.905 0.00478363 0.00477189
9.9 0.0050257 0.00501337
9.895 0.00522822 0.00521541
9.89 0.00538345 0.00537027
9.885 0.00548545 0.00547204
9.88 0.00553033 0.00551683
9.875 0.00551641 0.00550296
9.87 0.0054443 0.00543104
9.865 0.00531685 0.00530392
9.86 0.00513913 0.00512664
9.855 0.00491816 0.00490621
9.85 0.00466268 0.00465136
9.845 0.00438282 0.00437218
9.84 0.00408968 0.00407975
9.835 0.00379489 0.00378567
9.83 0.00351018 0.00350164
9.825 0.00324687 0.00323895
9.82 0.00301544 0.00300806
9.815 0.00282512 0.00281819
9.81 0.00268352 0.00267692
9.805 0.00259634 0.00258994
9.8 0.00256712 0.00256078
9.795 0.00259717 0.00259075
9.79 0.00268546 0.00267882
9.785 0.0028287 0.00282173
9.78 0.00302151 0.00301407
9.775 0.00325655 0.00324856
9.77 0.0035249 0.00351627
9.765 0.00381633 0.003807
9.76 0.00411973 0.00410968
9.755 0.00442355 0.00441277
9.75 0.00471619 0.00470471
9.745 0.00498648 0.00497435
9.74 0.0052241 0.00521138
9.735 0.00541997 0.00540676
9.73 0.00556658 0.00555301
9.725 0.00565835 0.00564453
9.72 0.00569178 0.00567785
9.715 0.00566563 0.00565175
9.71 0.005581 0.00556729
9.705 0.00544126 0.00542787
9.7 0.00525195 0.005239
9.695 0.00502057 0.00500816
9.69 0.0047563 0.00474453
9.685 0.00446963 0.00445855
9.68 0.00417194 0.00416159
9.675 0.00387508 0.00386547
9.67 0.00359086 0.00358196
9.665 0.00333062 0.00332237
9.66 0.00310472 0.00309705
9.655 0.0029222 0.00291501
9.65 0.00279038 0.00278354
9.645 0.00271458 0.00270795
9.64 0.00269793 0.00269136
9.635 0.00274123 0.00273458
9.63 0.00284297 0.00283608
9.625 0.00299935 0.00299208
9.62 0.00320446 0.00319668
9.615 0.00345051 0.00344213
9.61 0.00372816 0.00371908
9.605 0.00402681 0.00401699
9.6 0.0043351 0.0043245
9.595 0.00464126 0.0046299
9.59 0.00493362 0.00492152
9.585 0.005201 0.00518823
9.58 0.0054332 0.00541985
9.575 0.00562133 0.00560753
9.57 0.00575821 0.00574407
9.565 0.00583861 0.00582428
9.56 0.00585948 0.00584512
9.555 0.00582009 0.00580585
9.55 0.00572205 0.00570807
9.545 0.00556927 0.00555569
9.54 0.00536782 0.00535477
9.535 0.0051257 0.00511327
9.53 0.00485254 0.00484078
9.525 0.00455917 0.00454815
9.52 0.00425729 0.00424701
9.515 0.00395892 0.00394937
9.51 0.00367596 0.00366709
9.505 0.0034197 0.00341144
9.5 0.00320038 0.00319265
9.495 0.0030268 0.00301947
9.49 0.00290594 0.00289888
9.485 0.00284271 0.00283577
9.48 0.00283974 0.0028328
9.475 0.00289734 0.00289024
9.47 0.00301344 0.00300603
9.465 0.00318368 0.00317585
9.46 0.00340164 0.00339328
9.455 0.00365904 0.00365005
9.45 0.00394609 0.00393641
9.445 0.00425184 0.00424142
9.44 0.00456466 0.00455348
9.435 0.0048726 0.00486068
9.43 0.00516391 0.00515129
9.425 0.00542747 0.00541421
9.42 0.0056532 0.00563939
9.415 0.00583248 0.00581823
9.41 0.00595846 0.00594389
9.405 0.00602633 0.00601159
9.4 0.00603355 0.00601877
9.395 0.00597992 0.00596524
9.39 0.00586761 0.00585319
9.385 0.00570112 0.00568709
9.38 0.00548707 0.00547354
9.375 0.00523397 0.00522105
9.37 0.0049519 0.00493965
9.365 0.00465209 0.00464057
9.36 0.00434648 0.00433572
9.355 0.00404729 0.00403726
9.35 0.00376645 0.00375713
9.345 0.0035152 0.00350651
9.34 0.00330361 0.00329547
9.335 0.00314018 0.00313246
9.33 0.00303151 0.00302407
9.325 0.00298203 0.00297474
9.32 0.00299389 0.00298658
9.315 0.00306679 0.00305932
9.31 0.00319808 0.0031903
9.305 0.00338286 0.00337462
9.3 0.00361411 0.0036053
9.295 0.00388307 0.00387359
9.29 0.0041795 0.00416927
9.285 0.0044921 0.00448109
9.28 0.00480895 0.00479716
9.275 0.00511798 0.00510542
9.27 0.00540738 0.0053941
9.265 0.00566611 0.00565219
9.26 0.00588427 0.00586983
9.255 0.00605354 0.00603869
9.25 0.00616744 0.00615233
9.245 0.00622165 0.00620644
9.24 0.00621416 0.006199
9.235 0.00614536 0.00613039
9.23 0.00601803 0.00600341
9.225 0.00583726 0.00582311
9.22 0.00561027 0.0055967
9.215 0.00534608 0.00533318
9.21 0.00505524 0.00504306
9.205 0.00474935 0.00473792
9.2 0.00444061 0.00442993
9.195 0.00414139 0.00413142
9.19 0.00386364 0.00385433
9.185 0.00361851 0.00360976
9.18 0.00341583 0.00340754
9.175 0.00326377 0.00325582
9.17 0.0031685 0.00316076
9.165 0.00313397 0.00312627
9.16 0.00316171 0.00315393
9.155 0.00325086 0.00324284
9.15 0.00339813 0.00338974
9.145 0.00359799 0.00358912
9.14 0.00384289 0.00383343
9.135 0.00412351 0.00411339
9.13 0.00442919 0.00441834
9.125 0.00474826 0.00473665
9.12 0.00506857 0.00505621
9.115 0.00537791 0.00536481
9.11 0.00566445 0.00565067
9.105 0.00591727 0.00590287
9.1 0.0061267 0.00611178
9.095 0.00628474 0.00626943
9.09 0.00638537 0.00636979
9.085 0.00642479 0.00640908
9.08 0.00640156 0.00638587
9.075 0.0063167 0.00630118
9.07 0.00617365 0.00615844
9.065 0.00597812 0.00596335
9.06 0.00573793 0.00572371
9.055 0.00546266 0.00544909
9.05 0.0051633 0.00515045
9.045 0.00485182 0.00483972
9.04 0.00454068 0.00452935
9.035 0.00424234 0.00423175
9.03 0.00396876 0.00395887
9.025 0.00373093 0.00372165
9.02 0.00353842 0.00352966
9.015 0.00339902 0.00339064
9.01 0.00331843 0.00331029
9.005 0.0033 0.00329195
9 0.0033447 0.00333656
8.995 0.00345097 0.0034426
8.99 0.00361491 0.00360615
8.985 0.00383033 0.00382105
8.98 0.00408909 0.00407917
8.975 0.00438136 0.00437071
8.97 0.00469601 0.00468457
8.965 0.00502106 0.00500879
8.96 0.00534412 0.00533103
8.955 0.00565285 0.00563899
8.95 0.00593549 0.00592091
8.945 0.00618124 0.00616605
8.94 0.00638072 0.00636503
8.935 0.00652632 0.00651027
8.93 0.00661249 0.00659625
8.925 0.00663602 0.00661974
8.92 0.00659609 0.00657994
8.915 0.0064944 0.00647853
8.91 0.00633504 0.0063196
8.905 0.0061244 0.00610952
8.9 0.00587091 0.00585669
8.895 0.00558471 0.00557121
8.89 0.00527724 0.00526452
8.885 0.00496081 0.00494887
8.88 0.0046481 0.00463693
8.875 0.00435166 0.00434121
8.87 0.0040834 0.00407359
8.865 0.00385412 0.00384484
8.86 0.00367307 0.00366421
8.855 0.00354762 0.00353903
8.85 0.00348292 0.00347445
8.845 0.00348174 0.00347324
8.84 0.00354436 0.00353567
8.835 0.00366856 0.00365955
8.83 0.00384975 0.00384028
8.825 0.00408109 0.00407105
8.82 0.00435383 0.00434311
8.815 0.0046576 0.00464614
8.81 0.00498084 0.00496861
8.805 0.00531125 0.00529822
8.8 0.00563623 0.00562242
8.795 0.00594338 0.00592884
8.79 0.00622099 0.00620579
8.785 0.00645847 0.0064427
8.78 0.00664675 0.00663052
8.775 0.00677866 0.00676211
8.77 0.00684921 0.00683248
8.765 0.00685577 0.00683902
8.76 0.00679823 0.0067816
8.755 0.00667898 0.00666261
8.75 0.00650282 0.00648686
8.745 0.00627683 0.0062614
8.74 0.00601006 0.00599526
8.735 0.00571319 0.0056991
8.73 0.00539813 0.00538479
8.725 0.0050775 0.00506494
8.72 0.00476419 0.00475239
8.715 0.00447078 0.00445971
8.71 0.00420909 0.00419867
8.705 0.00398969 0.00397982
8.7 0.00382145 0.00381201
8.695 0.00371126 0.00370211
8.69 0.00366368 0.00365467
8.685 0.00368084 0.00367181
8.68 0.00376232 0.00375311
8.675 0.00390518 0.00389564
8.67 0.00410411 0.00409409
8.665 0.0043516 0.00434098
8.66 0.00463829 0.00462697
8.655 0.00495328 0.00494119
8.65 0.0052846 0.00527168
8.645 0.00561962 0.00560588
8.64 0.00594558 0.00593104
8.635 0.00625006 0.00623476
8.63 0.00652144 0.00650547
8.625 0.00674938 0.00673285
8.62 0.00692519 0.00690823
8.615 0.00704219 0.00702495
8.61 0.00709597 0.0070786
8.605 0.00708458 0.00706725
8.6 0.00700862 0.00699149
8.595 0.0068712 0.00685443
8.59 0.00667789 0.0066616
8.585 0.00643644 0.00642077
8.58 0.00615656 0.00614158
8.575 0.00584946 0.00583524
8.57 0.00552748 0.00551406
8.565 0.00520355 0.00519092
8.56 0.0048907 0.00487883
8.555 0.00460154 0.00459037
8.55 0.00434774 0.00433718
8.545 0.00413956 0.0041295
8.54 0.00398548 0.00397578
8.535 0.00389183 0.00388234
8.53 0.00386256 0.00385313
8.525 0.00389909 0.00388956
8.52 0.00400026 0.00399047
8.515 0.00416239 0.0041522
8.51 0.00437943 0.0043687
8.505 0.00464318 0.00463181
8.5 0.00494367 0.00493157
8.495 0.00526949 0.00525659
8.49 0.00560823 0.00559452
8.485 0.00594702 0.00593248
8.48 0.00627294 0.00625762
8.475 0.00657358 0.00655753
8.47 0.00683748 0.00682079
8.465 0.00705459 0.00703736
8.46 0.00721665 0.00719902
8.455 0.00731753 0.00729963
8.45 0.00735344 0.00733545
8.445 0.00732316 0.00730523
8.44 0.00722804 0.00721031
8.435 0.00707197 0.00705461
8.43 0.00686126 0.00684439
8.425 0.00660439 0.00658814
8.42 0.00631168 0.00629614
8.415 0.00599491 0.00598013
8.41 0.0056668 0.00565283
8.405 0.00534058 0.00532741
8.4 0.00502938 0.00501698
8.395 0.00474577 0.00473408
8.39 0.00450123 0.00449016
8.385 0.00430569 0.00429511
8.38 0.00416714 0.00415692
8.375 0.00409131 0.0040813
8.37 0.0040815 0.00407152
8.365 0.00413836 0.00412826
8.36 0.00425997 0.00424959
8.355 0.00444188 0.00443105
8.35 0.00467727 0.00466587
8.345 0.00495727 0.00494518
8.34 0.00527128 0.00525841
8.335 0.00560738 0.00559367
8.33 0.00595279 0.00593822
8.325 0.00629437 0.00627895
8.32 0.00661913 0.0066029
8.315 0.00691469 0.00689773
8.31 0.00716981 0.00715222
8.305 0.00737478 0.00735669
8.3 0.00752182 0.00750337
8.295 0.0076054 0.00758675
8.29 0.00762243 0.00760375
8.285 0.00757242 0.00755388
8.28 0.00745752 0.00743929
8.275 0.00728243 0.00726465
8.27 0.00705423 0.00703702
8.265 0.00678212 0.0067656
8.26 0.00647705 0.00646129
8.255 0.0061513 0.00613635
8.25 0.00581801 0.00580388
8.245 0.00549062 0.00547729
8.24 0.00518234 0.00516976
8.235 0.00490566 0.00489374
8.23 0.00467179 0.00466044
8.225 0.00449029 0.00447936
8.22 0.0043686 0.00435795
8.215 0.00431184 0.0043013
8.21 0.00432254 0.00431196
8.205 0.00440061 0.00438983
8.2 0.00454331 0.00453216
8.195 0.00474537 0.00473372
8.19 0.00499924 0.00498696
8.185 0.00529533 0.00528233
8.18 0.00562245 0.00560865
8.175 0.00596817 0.00595354
8.17 0.00631937 0.00630389
8.165 0.00666269 0.00664639
8.16 0.00698509 0.00696801
8.155 0.0072743 0.00725652
8.15 0.00751931 0.00750095
8.145 0.00771084 0.00769202
8.14 0.00784163 0.00782249
8.135 0.00790679 0.0078875
8.13 0.00790398 0.00788469
8.125 0.00783351 0.00781438
8.12 0.00769834 0.00767953
8.115 0.00750399 0.00748565
8.11 0.00725835 0.00724059
8.105 0.00697131 0.00695424
8.1 0.00665446 0.00663815
8.095 0.00632058 0.00630508
8.09 0.00598315 0.00596846
8.085 0.00565581 0.00564191
8.08 0.0053518 0.00533864
8.075 0.00508346 0.00507096
8.07 0.00486173 0.00484977
8.065 0.00469567 0.00468413
8.06 0.00459217 0.00458089
8.055 0.00455564 0.00454447
8.05 0.00458787 0.00457662
8.045 0.00468792 0.00467644
8.04 0.00485222 0.00484036
8.035 0.00507471 0.00506232
8.03 0.00534704 0.00533399
8.025 0.00565894 0.00564513
8.02 0.00599861 0.00598398
8.015 0.00635318 0.00633768
8.01 0.0067092 0.00669282
8.005 0.00705312 0.0070359
8 0.00737191 0.00735389
7.995 0.00765343 0.00763472
7.99 0.00788701 0.00786771
7.985 0.00806381 0.00804406
7.98 0.00817716 0.00815712
7.975 0.00822287 0.0082027
7.97 0.00819938 0.00817925
7.965 0.00810782 0.00808791
7.96 0.00795202 0.00793248
7.955 0.00773834 0.00771932
7.95 0.00747544 0.00745707
7.945 0.00717395 0.00715632
7.94 0.00684605 0.00682924
7.935 0.006505 0.00648904
7.93 0.00616459 0.00614947
7.925 0.00583861 0.00582431
7.92 0.00554029 0.00552673
7.915 0.00528176 0.00526885
7.91 0.0050736 0.00506121
7.905 0.00492437 0.00491236
7.9 0.00484033 0.00482853
7.895 0.00482514 0.00481339
7.89 0.00487978 0.00486789
7.885 0.00500247 0.00499027
7.88 0.00518879 0.00517613
7.875 0.00543182 0.00541855
7.87 0.00572246 0.00570847
7.865 0.00604976 0.00603495
7.86 0.00640134 0.00638565
7.855 0.00676388 0.00674729
7.85 0.00712364 0.00710616
7.845 0.00746697 0.00744865
7.84 0.00778085 0.00776176
7.835 0.00805337 0.00803361
7.83 0.0082742 0.00825392
7.825 0.00843503 0.00841437
7.82 0.00852983 0.00850896
7.815 0.00855515 0.00853424
7.81 0.00851024 0.00848947
7.805 0.00839711 0.00837664
7.8 0.00822047 0.00820045
7.795 0.00798751 0.00796808
7.79 0.0077077 0.00768897
7.785 0.00739237 0.00737442
7.78 0.00705429 0.00703716
7.775 0.00670714 0.00669086
7.77 0.006365 0.00634954
7.765 0.00604175 0.00602707
7.76 0.00575056 0.00573657
7.755 0.00550331 0.0054899
7.75 0.00531015 0.00529719
7.745 0.0051791 0.00516643
7.74 0.0051157 0.00510317
7.735 0.00512287 0.0051103
7.73 0.00520071 0.00518793
7.725 0.00534658 0.00533344
7.72 0.00555517 0.00554153
7.715 0.00581875 0.00580447
7.71 0.00612743 0.00611241
7.705 0.00646959 0.00645375
7.7 0.0068323 0.00681559
7.695 0.00720185 0.00718424
7.69 0.00756423 0.00754575
7.685 0.00790572 0.00788642
7.68 0.00821338 0.00819334
7.675 0.00847558 0.0084549
7.67 0.0086824 0.00866121
7.665 0.00882609 0.00880453
7.66 0.00890132 0.00887955
7.655 0.00890541 0.00888361
7.65 0.00883849 0.00881682
7.645 0.00870345 0.00868209
7.64 0.00850589 0.00848497
7.635 0.00825387 0.00823355
7.63 0.00795764 0.00793802
7.625 0.00762922 0.00761039
7.62 0.00728192 0.00726394
7.615 0.00692985 0.00691273
7.61 0.00658731 0.00657103
7.605 0.00626823 0.00625276
7.6 0.00598565 0.00597089
7.595 0.00575113 0.00573697
7.59 0.00557437 0.00556068
7.585 0.00546276 0.00544937
7.58 0.00542113 0.00540787
7.575 0.00545155 0.00543824
7.57 0.00555326 0.00553972
7.565 0.00572272 0.00570878
7.56 0.00595373 0.00593923
7.555 0.00623772 0.00622252
7.55 0.00656404 0.00654803
7.545 0.00692042 0.00690352
7.54 0.0072934 0.00727557
7.535 0.00766891 0.00765014
7.53 0.00803273 0.00801306
7.525 0.00837112 0.0083506
7.52 0.00867128 0.00865002
7.515 0.00892188 0.0089
7.51 0.0091135 0.00909115
7.505 0.00923898 0.00921634
7.5 0.00929372 0.00927097
7.495 0.0092759 0.00925322
7.49 0.00918652 0.00916408
7.485 0.00902938 0.00900736
7.48 0.00881099 0.00878953
7.475 0.00854028 0.0085195
7.47 0.00822826 0.00820827
7.465 0.00788762 0.00786848
7.46 0.0075322 0.00751394
7.455 0.00717646 0.00715907
7.45 0.00683488 0.00681832
7.445 0.00652141 0.00650561
7.44 0.00624889 0.00623373
7.435 0.00602853 0.00601388
7.43 0.00586949 0.00585521
7.425 0.00577851 0.00576442
7.42 0.00575964 0.00574557
7.415 0.00581409 0.00579986
7.41 0.00594021 0.00592565
7.405 0.00613352 0.00611848
7.4 0.00638695 0.00637129
7.395 0.00669109 0.00667468
7.39 0.00703453 0.00701729
7.385 0.00740439 0.00738625
7.38 0.00778672 0.00776766
7.375 0.0081671 0.00814713
7.37 0.00853119 0.00851033
7.365 0.00886523 0.00884356
7.36 0.00915663 0.00913425
7.355 0.00939443 0.00937147
7.35 0.00956972 0.00954633
7.345 0.00967603 0.00965236
7.34 0.00970952 0.00968576
7.335 0.00966924 0.00964555
7.33 0.0095571 0.00953365
7.325 0.00937784 0.0093548
7.32 0.00913886 0.00911639
7.315 0.00884996 0.00882817
7.31 0.0085229 0.0085019
7.305 0.00817102 0.00815087
7.3 0.00780865 0.00778937
7.295 0.00745054 0.00743215
7.29 0.00711134 0.0070938
7.285 0.00680493 0.00678815
7.28 0.0065439 0.00652778
7.275 0.00633905 0.00632347
7.27 0.00619899 0.00618377
7.265 0.00612972 0.00611469
7.26 0.00613449 0.00611947
7.255 0.00621362 0.00619843
7.25 0.00636454 0.00634899
7.245 0.00658185 0.00656578
7.24 0.00685757 0.00684083
7.235 0.00718148 0.00716393
7.23 0.00754144 0.00752301
7.225 0.00792397 0.00790458
7.22 0.00831466 0.00829431
7.215 0.00869882 0.00867751
7.21 0.00906198 0.00903977
7.205 0.00939046 0.00936745
7.2 0.00967192 0.00964822
7.195 0.00989582 0.00987158
7.19 0.0100538 0.0100292
7.185 0.0101401 0.0101153
7.18 0.0101518 0.010127
7.175 0.0100887 0.010064
7.17 0.00995363 0.00992938
7.165 0.00975239 0.00972865
7.16 0.00949323 0.00947015
7.155 0.00918678 0.00916448
7.15 0.00884558 0.00882412
7.145 0.00848353 0.00846296
7.14 0.00811542 0.00809575
7.135 0.00775629 0.00773749
7.13 0.00742086 0.00740286
7.125 0.00712289 0.00710559
7.12 0.00687471 0.00685799
7.115 0.00668665 0.00667035
7.11 0.00656666 0.00655063
7.105 0.00652005 0.0065041
7.1 0.00654919 0.00653315
7.095 0.0066535 0.00663719
7.09 0.00682947 0.00681272
7.085 0.00707077 0.00705343
7.08 0.00736854 0.00735049
7.075 0.00771174 0.00769286
7.07 0.00808754 0.00806776
7.065 0.00848187 0.00846115
7.06 0.00887994 0.00885826
7.055 0.00926679 0.00924418
7.05 0.00962789 0.0096044
7.045 0.00994969 0.00992541
7.04 0.0102201 0.0101952
7.035 0.0104291 0.0104037
7.03 0.010569 0.0105432
7.025 0.0106347 0.0106086
7.02 0.010624 0.010598
7.015 0.0105379 0.010512
7.01 0.01038 0.0103545
7.005 0.0101571 0.010132
7 0.00987828 0.00985389
6.995 0.00955507 0.00953145
6.99 0.00920068 0.00917791
6.985 0.00882959 0.00880774
6.98 0.00845701 0.00843608
6.975 0.0080982 0.00807818
6.97 0.0077679 0.00774872
6.965 0.00747973 0.0074613
6.96 0.00724567 0.00722786
6.955 0.00707553 0.00705819
6.95 0.00697664 0.00695958
6.945 0.00695348 0.00693651
6.94 0.00700758 0.0069905
6.935 0.00713742 0.00712004
6.93 0.00733856 0.00732068
6.925 0.00760372 0.00758519
6.92 0.00792319 0.00790386
6.915 0.00828512 0.00826487
6.91 0.00867602 0.00865478
6.905 0.00908128 0.00905902
6.9 0.00948574 0.00946246
6.895 0.00987424 0.00984998
6.89 0.0102322 0.0102071
6.885 0.0105463 0.0105204
6.88 0.0108048 0.0107783
6.875 0.0109981 0.0109712
6.87 0.0111192 0.011092
6.865 0.0111638 0.0111365
6.86 0.0111306 0.0111035
6.855 0.0110214 0.0109946
6.85 0.010841 0.0108146
6.845 0.0105968 0.0105711
6.84 0.0102991 0.0102741
6.835 0.00995996 0.00993591
6.83 0.00959342 0.00957028
6.825 0.00921448 0.00919227
6.82 0.00883868 0.00881737
6.815 0.00848148 0.008461
6.81 0.00815759 0.00813786
6.805 0.00788045 0.00786134
6.8 0.00766164 0.00764299
6.795 0.00751043 0.00749209
6.79 0.00743344 0.00741523
6.785 0.00743436 0.0074161
6.78 0.00751382 0.00749534
6.775 0.00766939 0.00765051
6.77 0.00789565 0.00787621
6.765 0.00818444 0.00816431
6.76 0.00852515 0.00850422
6.755 0.0089052 0.00888337
6.75 0.00931044 0.00928767
6.745 0.00972577 0.00970203
6.74 0.0101357 0.010111
6.735 0.0105249 0.0104993
6.73 0.0108789 0.0108524
6.725 0.0111844 0.0111572
6.72 0.0114302 0.0114024
6.715 0.0116072 0.0115789
6.71 0.0117091 0.0116805
6.705 0.0117323 0.0117036
6.7 0.0116766 0.0116479
6.695 0.0115445 0.0115161
6.69 0.0113419 0.0113139
6.685 0.0110771 0.0110497
6.68 0.0107612 0.0107345
6.675 0.0104071 0.0103813
6.67 0.0100296 0.0100046
6.665 0.00964394 0.00961995
6.66 0.00926615 0.00924311
6.655 0.00891178 0.00888966
6.65 0.00859551 0.00857422
6.645 0.0083305 0.00830993
6.64 0.00812792 0.00810793
6.635 0.00799646 0.00797687
6.63 0.00794203 0.00792264
6.625 0.00796748 0.00794809
6.62 0.00807256 0.00805296
6.615 0.00825389 0.00823387
6.61 0.00850512 0.00848448
6.605 0.00881717 0.00879575
6.6 0.00917863 0.00915628
6.595 0.00957614 0.00955278
6.59 0.00999498 0.00997053
6.585 0.0104196 0.010394
6.58 0.0108341 0.0108075
6.575 0.0112232 0.0111956
6.57 0.0115724 0.0115439
6.565 0.0118687 0.0118395
6.56 0.0121013 0.0120715
6.555 0.0122616 0.0122315
6.55 0.0123441 0.0123138
6.545 0.012346 0.0123158
6.54 0.0122679 0.0122379
6.535 0.0121134 0.0120839
6.53 0.0118891 0.0118602
6.525 0.0116045 0.0115764
6.52 0.0112713 0.0112441
6.515 0.0109034 0.0108771
6.51 0.0105158 0.0104906
6.505 0.0101247 0.0101004
6.5 0.00974606 0.00972263
6.495 0.00939564 0.00937301
6.49 0.00908799 0.00906605
6.485 0.00883603 0.00881462
6.48 0.00865046 0.00862941
6.475 0.00853936 0.0085185
6.47 0.00850791 0.00848705
6.465 0.00855814 0.00853709
6.46 0.00868889 0.00866748
6.455 0.00889585 0.00887391
6.45 0.00917176 0.00914913
6.445 0.00950665 0.00948322
6.44 0.00988829 0.00986397
6.435 0.0103026 0.0102774
6.43 0.0107344 0.0107081
6.425 0.0111675 0.0111403
6.42 0.0115861 0.0115578
6.415 0.0119744 0.0119453
6.41 0.0123183 0.0122883
6.405 0.012605 0.0125743
6.4 0.012824 0.0127928
6.395 0.0129676 0.012936
6.39 0.0130307 0.0129989
6.385 0.0130115 0.0129797
6.38 0.0129115 0.0128798
6.375 0.0127351 0.0127038
6.37 0.0124899 0.0124591
6.365 0.0121864 0.0121562
6.36 0.0118369 0.0118076
6.355 0.0114562 0.0114277
6.35 0.0110598 0.0110323
6.345 0.0106642 0.0106376
6.34 0.0102857 0.0102602
6.335 0.00994021 0.00991553
6.33 0.00964205 0.00961818
6.325 0.00940385 0.00938064
6.32 0.00923584 0.00921313
6.315 0.00914549 0.0091231
6.31 0.00913725 0.00911495
6.305 0.00921229 0.00918989
6.3 0.00936859 0.00934585
6.295 0.00960092 0.00957763
6.29 0.0099011 0.00987708
6.285 0.0102583 0.0102334
6.28 0.0106596 0.0106337
6.275 0.0110902 0.0110631
6.27 0.0115343 0.0115061
6.265 0.0119754 0.0119461
6.26 0.0123974 0.0123669
6.255 0.0127846 0.0127532
6.25 0.0131229 0.0130906
6.245 0.0133998 0.0133668
6.24 0.0136054 0.0135719
6.235 0.0137324 0.0136986
6.23 0.0137765 0.0137427
6.225 0.0137368 0.0137032
6.22 0.0136155 0.0135822
6.215 0.0134181 0.0133854
6.21 0.0131531 0.0131211
6.205 0.0128315 0.0128004
6.2 0.0124669 0.0124367
6.195 0.0120743 0.0120452
6.19 0.0116701 0.011642
6.185 0.011271 0.0112438
6.18 0.0108936 0.0108674
6.175 0.0105538 0.0105283
6.17 0.0102657 0.0102408
6.165 0.0100417 0.0100173
6.16 0.00989151 0.00986741
6.155 0.00982203 0.00979801
6.15 0.00983693 0.0098128
6.145 0.0099366 0.00991217
6.14 0.0101181 0.0100932
6.135 0.0103754 0.0103498
6.13 0.0106994 0.010673
6.125 0.0110784 0.0110511
6.12 0.0114988 0.0114705
6.115 0.0119451 0.0119158
6.11 0.012401 0.0123707
6.105 0.0128498 0.0128185
6.1 0.013275 0.0132427
6.095 0.013661 0.0136278
6.09 0.0139938 0.0139597
6.085 0.0142612 0.0142265
6.08 0.0144537 0.0144185
6.075 0.0145646 0.0145291
6.07 0.0145905 0.0145549
6.065 0.0145311 0.0144956
6.06 0.0143895 0.0143543
6.055 0.0141721 0.0141373
6.05 0.0138882 0.013854
6.045 0.0135498 0.0135164
6.04 0.0131711 0.0131385
6.035 0.0127678 0.0127362
6.03 0.0123566 0.012326
6.025 0.0119549 0.0119253
6.02 0.0115792 0.0115506
6.015 0.0112455 0.0112177
6.01 0.0109679 0.0109408
6.005 0.0107582 0.0107318
6 0.0106259 0.0105998
5.995 0.0105771 0.0105513
5.99 0.0106148 0.010589
5.985 0.0107387 0.0107126
5.98 0.010945 0.0109184
5.975 0.0112266 0.0111993
5.97 0.0115738 0.0115457
5.965 0.0119741 0.011945
5.96 0.0124131 0.0123828
5.955 0.0128748 0.0128433
5.95 0.0133423 0.0133097
5.945 0.0137987 0.0137648
5.94 0.0142272 0.0141922
5.935 0.0146122 0.0145763
5.93 0.0149399 0.0149031
5.925 0.0151984 0.015161
5.92 0.0153786 0.0153408
5.915 0.0154745 0.0154365
5.91 0.0154832 0.0154452
5.905 0.0154053 0.0153676
5.9 0.0152447 0.0152074
5.895 0.0150086 0.014972
5.89 0.0147071 0.0146713
5.885 0.014353 0.0143182
5.88 0.0139613 0.0139274
5.875 0.0135481 0.0135153
5.87 0.0131309 0.0130991
5.865 0.0127271 0.0126963
5.86 0.0123536 0.0123236
5.855 0.0120262 0.011997
5.85 0.011759 0.0117304
5.845 0.0115635 0.0115353
5.84 0.0114486 0.0114206
5.835 0.01142 0.011392
5.83 0.0114799 0.0114517
5.825 0.0116273 0.0115987
5.82 0.0118576 0.0118284
5.815 0.0121629 0.012133
5.81 0.0125327 0.0125019
5.805 0.0129538 0.0129219
5.8 0.013411 0.0133781
5.795 0.0138878 0.0138538
5.79 0.014367 0.0143319
5.785 0.0148311 0.0147949
5.78 0.0152633 0.0152261
5.775 0.0156481 0.01561
5.77 0.0159716 0.0159327
5.765 0.0162223 0.0161828
5.76 0.0163915 0.0163516
5.755 0.0164737 0.0164335
5.75 0.0164668 0.0164266
5.745 0.0163719 0.0163318
5.74 0.0161938 0.0161541
5.735 0.0159405 0.0159013
5.73 0.0156229 0.0155844
5.725 0.0152544 0.0152168
5.72 0.0148507 0.0148141
5.715 0.0144287 0.014393
5.71 0.014006 0.0139714
5.705 0.0136004 0.0135669
5.7 0.0132292 0.0131966
5.695 0.012908 0.0128763
5.69 0.0126508 0.0126198
5.685 0.0124689 0.0124384
5.68 0.0123708 0.0123405
5.675 0.0123614 0.0123313
5.67 0.0124427 0.0124124
5.665 0.0126126 0.0125819
5.66 0.0128659 0.0128346
5.655 0.0131941 0.013162
5.65 0.0135858 0.0135527
5.645 0.0140271 0.0139929
5.64 0.0145023 0.0144669
5.635 0.0149943 0.0149576
5.63 0.0154854 0.0154474
5.625 0.0159579 0.0159187
5.62 0.0163948 0.0163545
5.615 0.0167804 0.0167391
5.61 0.0171011 0.017059
5.605 0.0173457 0.017303
5.6 0.0175057 0.0174627
5.595 0.0175762 0.0175331
5.59 0.0175556 0.0175126
5.585 0.0174458 0.0174031
5.58 0.0172521 0.01721
5.575 0.0169834 0.016942
5.57 0.0166512 0.0166107
5.565 0.0162697 0.0162302
5.56 0.0158551 0.0158167
5.555 0.0154249 0.0153875
5.55 0.0149972 0.0149608
5.545 0.01459 0.0145546
5.54 0.0142208 0.0141862
5.535 0.0139053 0.0138714
5.53 0.0136573 0.0136239
5.525 0.0134879 0.0134549
5.52 0.0134052 0.0133723
5.515 0.0134139 0.0133809
5.51 0.013515 0.0134817
5.505 0.0137062 0.0136724
5.5 0.0139814 0.013947
5.495 0.0143315 0.0142962
5.49 0.0147444 0.0147081
5.485 0.0152056 0.0151682
5.48 0.0156987 0.0156602
5.475 0.0162061 0.0161665
5.47 0.0167098 0.016669
5.465 0.0171917 0.0171498
5.46 0.0176346 0.0175917
5.455 0.0180229 0.017979
5.45 0.0183428 0.0182982
5.445 0.0185835 0.0185382
5.44 0.0187368 0.0186911
5.435 0.0187981 0.0187522
5.43 0.0187663 0.0187204
5.425 0.018644 0.0185983
5.42 0.0184371 0.0183918
5.415 0.018155 0.0181104
5.41 0.0178101 0.0177662
5.405 0.017417 0.017374
5.4 0.0169926 0.0169506
5.395 0.0165548 0.0165139
5.39 0.0161223 0.0160824
5.385 0.0157133 0.0156745
5.38 0.0153454 0.0153076
5.375 0.0150345 0.0149976
5.37 0.0147944 0.0147582
5.365 0.014636 0.0146003
5.36 0.0145671 0.0145316
5.355 0.014592 0.0145565
5.35 0.0147113 0.0146756
5.345 0.0149221 0.0148859
5.34 0.0152178 0.0151809
5.335 0.0155887 0.0155508
5.33 0.0160219 0.0159829
5.325 0.0165025 0.0164623
5.32 0.0170136 0.016972
5.315 0.0175371 0.0174941
5.31 0.0180544 0.01801
5.305 0.0185472 0.0185016
5.3 0.0189982 0.0189514
5.295 0.0193915 0.0193436
5.29 0.0197134 0.0196648
5.285 0.0199531 0.019904
5.28 0.0201028 0.0200533
5.275 0.0201581 0.0201086
5.27 0.0201184 0.0200691
5.265 0.0199866 0.0199378
5.26 0.0197693 0.0197211
5.255 0.0194764 0.019429
5.25 0.0191207 0.0190743
5.245 0.0187177 0.0186723
5.24 0.0182845 0.0182403
5.235 0.0178397 0.0177965
5.23 0.0174022 0.0173601
5.225 0.0169908 0.0169496
5.22 0.0166232 0.0165828
5.215 0.0163154 0.0162757
5.21 0.0160814 0.016042
5.205 0.0159318 0.0158927
5.2 0.0158744 0.0158353
5.195 0.0159131 0.0158738
5.19 0.0160483 0.0160087
5.185 0.0162767 0.0162364
5.18 0.0165911 0.0165501
5.175 0.0169813 0.0169394
5.17 0.0174341 0.0173911
5.165 0.0179338 0.0178898
5.16 0.0184631 0.0184179
5.155 0.0190035 0.0189571
5.15 0.0195359 0.0194883
5.145 0.0200418 0.0199931
5.14 0.0205034 0.0204537
5.135 0.0209048 0.0208541
5.13 0.0212323 0.0211807
5.125 0.0214749 0.0214227
5.12 0.0216249 0.0215723
5.115 0.0216783 0.0216254
5.11 0.0216345 0.0215816
5.105 0.021497 0.0214443
5.1 0.0212727 0.0212204
5.095 0.0209718 0.0209201
5.09 0.0206079 0.020557
5.085 0.0201966 0.0201466
5.08 0.0197558 0.0197069
5.075 0.0193044 0.0192566
5.07 0.0188617 0.018815
5.065 0.0184469 0.0184014
5.06 0.0180781 0.0180335
5.055 0.0177714 0.0177278
5.05 0.0175408 0.0174979
5.045 0.0173973 0.0173549
5.04 0.0173484 0.0173062
5.035 0.017398 0.0173559
5.03 0.0175463 0.0175039
5.025 0.0177896 0.0177466
5.02 0.0181205 0.0180767
5.015 0.0185284 0.0184835
5.01 0.0189996 0.0189534
5.005 0.0195181 0.0194705
5 0.0200661 0.020017
4.995 0.0206245 0.0205739
4.99 0.021174 0.0211219
4.985 0.0216956 0.0216421
4.98 0.0221713 0.0221165
4.975 0.0225847 0.0225289
4.97 0.0229221 0.0228654
4.965 0.0231723 0.023115
4.96 0.0233276 0.0232701
4.955 0.023384 0.0233265
4.95 0.0233411 0.0232839
4.945 0.0232024 0.0231457
4.94 0.0229752 0.0229192
4.935 0.02267 0.022615
4.93 0.0223007 0.0222466
4.925 0.0218833 0.0218304
4.92 0.0214362 0.0213844
4.915 0.0209785 0.0209279
4.91 0.0205302 0.0204807
4.905 0.0201108 0.0200621
4.9 0.0197387 0.0196907
4.895 0.0194304 0.019383
4.89 0.0192001 0.0191532
4.885 0.0190591 0.0190123
4.88 0.0190149 0.0189681
4.875 0.0190717 0.0190245
4.87 0.0192294 0.0191818
4.865 0.0194844 0.0194361
4.86 0.0198291 0.0197799
4.855 0.0202525 0.0202024
4.85 0.0207408 0.0206897
4.845 0.0212776 0.0212253
4.84 0.0218447 0.0217911
4.835 0.0224226 0.0223678
4.83 0.0229915 0.0229356
4.825 0.0235321 0.023475
4.82 0.0240259 0.0239676
4.815 0.0244562 0.024397
4.81 0.0248089 0.0247488
4.805 0.0250726 0.0250118
4.8 0.0252393 0.025178
4.795 0.0253048 0.0252432
4.79 0.0252688 0.025207
4.785 0.0251346 0.025073
4.78 0.0249095 0.0248483
4.775 0.0246045 0.0245438
4.77 0.0242333 0.0241733
4.765 0.0238125 0.0237534
4.76 0.0233606 0.0233026
4.755 0.0228973 0.0228404
4.75 0.0224429 0.0223872
4.745 0.0220174 0.0219628
4.74 0.0216394 0.021586
4.735 0.0213263 0.0212738
4.73 0.0210925 0.0210408
4.725 0.0209495 0.0208985
4.72 0.0209055 0.0208548
4.715 0.0209647 0.020914
4.71 0.0211274 0.0210764
4.705 0.0213899 0.0213383
4.7 0.0217448 0.0216923
4.695 0.0221811 0.0221275
4.69 0.0226847 0.0226297
4.685 0.023239 0.0231825
4.68 0.0238255 0.0237673
4.675 0.0244244 0.0243645
4.67 0.0250155 0.0249539
4.665 0.0255789 0.0255157
4.66 0.0260956 0.0260311
4.655 0.0265487 0.0264829
4.65 0.0269232 0.0268564
4.645 0.0272074 0.02714
4.64 0.0273929 0.0273252
4.635 0.027475 0.0274073
4.63 0.0274531 0.0273857
4.625 0.0273304 0.0272635
4.62 0.027114 0.0270479
4.615 0.0268146 0.0267494
4.61 0.0264462 0.0263821
4.605 0.0260254 0.0259625
4.6 0.025571 0.0255093
4.595 0.025103 0.0250425
4.59 0.024642 0.0245826
4.585 0.0242087 0.0241502
4.58 0.0238222 0.0237645
4.575 0.0235004 0.0234432
4.57 0.0232583 0.0232015
4.565 0.0231082 0.0230515
4.56 0.0230587 0.0230018
4.555 0.0231145 0.0230573
4.55 0.0232765 0.0232187
4.545 0.0235413 0.0234829
4.54 0.0239019 0.0238425
4.535 0.0243473 0.024287
4.53 0.0248636 0.0248021
4.525 0.0254341 0.0253714
4.52 0.02604 0.0259761
4.515 0.0266613 0.0265962
4.51 0.0272774 0.027211
4.505 0.0278679 0.0278002
4.5 0.0284132 0.0283444
4.495 0.0288956 0.0288257
4.49 0.0292996 0.0292288
4.485 0.0296128 0.0295411
4.48 0.029826 0.0297537
4.475 0.0299339 0.0298612
4.47 0.0299353 0.0298623
4.465 0.0298327 0.0297597
4.46 0.029633 0.0295602
4.455 0.0293464 0.029274
4.45 0.0289868 0.0289151
4.445 0.0285707 0.0284998
4.44 0.028117 0.0280471
4.435 0.027646 0.0275772
4.43 0.0271786 0.027111
4.425 0.026736 0.0266696
4.42 0.0263381 0.0262729
4.415 0.0260033 0.0259392
4.41 0.0257477 0.0256845
4.405 0.0255842 0.0255217
4.4 0.0255223 0.0254602
4.395 0.0255677 0.0255058
4.39 0.025722 0.0256598
4.385 0.0259825 0.0259198
4.38 0.0263427 0.0262792
4.375 0.0267923 0.0267276
4.37 0.0273175 0.0272514
4.365 0.0279018 0.027834
4.36 0.0285265 0.0284569
4.355 0.0291712 0.0290997
4.35 0.029815 0.0297417
4.345 0.0304369 0.0303618
4.34 0.0310169 0.0309401
4.335 0.0315362 0.0314579
4.33 0.0319785 0.0318991
4.325 0.0323305 0.0322503
4.32 0.0325821 0.0325013
4.315 0.0327269 0.0326459
4.31 0.0327626 0.0326818
4.305 0.0326911 0.0326108
4.3 0.0325182 0.0324387
4.295 0.0322538 0.0321752
4.29 0.031911 0.0318336
4.285 0.0315062 0.03143
4.28 0.031058 0.0309831
4.275 0.0305869 0.0305132
4.27 0.0301143 0.0300417
4.265 0.0296616 0.02959
4.26 0.0292495 0.0291788
4.255 0.0288974 0.0288273
4.25 0.0286223 0.0285525
4.245 0.0284383 0.0283686
4.24 0.0283561 0.0282863
4.235 0.0283826 0.0283124
4.23 0.0285204 0.0284497
4.225 0.0287681 0.0286966
4.22 0.0291202 0.0290478
4.215 0.029567 0.0294936
4.21 0.0300956 0.030021
4.205 0.0306898 0.0306139
4.2 0.031331 0.0312539
4.195 0.031999 0.0319206
4.19 0.0326725 0.0325928
4.185 0.0333301 0.033249
4.18 0.0339508 0.0338685
4.175 0.0345151 0.0344316
4.17 0.0350057 0.0349211
4.165 0.0354079 0.0353223
4.16 0.0357102 0.0356238
4.155 0.0359051 0.035818
4.15 0.0359888 0.0359013
4.145 0.0359619 0.0358741
4.14 0.035829 0.0357412
4.135 0.0355989 0.0355113
4.13 0.0352839 0.0351967
4.125 0.0348996 0.0348131
4.12 0.0344644 0.0343788
4.115 0.0339985 0.0339139
4.11 0.0335235 0.0334401
4.105 0.0330613 0.0329791
4.1 0.0326334 0.0325524
4.095 0.0322601 0.0321803
4.09 0.0319595 0.0318808
4.085 0.0317474 0.0316696
4.08 0.0316358 0.0315586
4.075 0.0316332 0.0315563
4.07 0.031744 0.0316671
4.065 0.0319682 0.031891
4.06 0.0323018 0.0322239
4.055 0.0327364 0.0326575
4.05 0.0332603 0.0331799
4.045 0.0338579 0.0337759
4.04 0.0345114 0.0344274
4.035 0.0352006 0.0351147
4.03 0.0359043 0.0358162
4.025 0.0366005 0.0365103
4.02 0.0372675 0.0371754
4.015 0.037885 0.0377911
4.01 0.0384342 0.0383388
4.005 0.038899 0.0388023
4 0.0392663 0.0391688
3.995 0.0395267 0.0394287
3.99 0.0396748 0.0395767
3.985 0.0397092 0.0396113
3.98 0.039633 0.0395356
3.975 0.0394531 0.0393566
3.97 0.0391806 0.0390852
3.965 0.0388301 0.0387358
3.96 0.0384189 0.0383259
3.955 0.0379669 0.0378753
3.95 0.0374956 0.0374052
3.945 0.0370271 0.0369378
3.94 0.0365837 0.0364953
3.935 0.0361866 0.0360989
3.93 0.0358554 0.0357682
3.925 0.0356074 0.0355204
3.92 0.0354566 0.0353696
3.915 0.0354135 0.0353262
3.91 0.0354846 0.0353968
3.905 0.0356721 0.0355836
3.9 0.0359739 0.0358845
3.895 0.0363837 0.0362932
3.89 0.0368911 0.0367994
3.885 0.0374822 0.0373892
3.88 0.03814 0.0380457
3.875 0.0388452 0.0387495
3.87 0.0395764 0.0394794
3.865 0.0403118 0.0402133
3.86 0.041029 0.0409292
3.855 0.0417066 0.0416055
3.85 0.0423245 0.0422221
3.845 0.0428649 0.0427613
3.84 0.0433127 0.043208
3.835 0.0436563 0.0435507
3.83 0.043888 0.0437816
3.825 0.0440041 0.0438972
3.82 0.0440053 0.043898
3.815 0.0438964 0.0437889
3.81 0.0436863 0.0435789
3.805 0.0433879 0.0432808
3.8 0.0430173 0.0429107
3.795 0.0425932 0.0424874
3.79 0.0421366 0.0420318
3.785 0.0416696 0.0415659
3.78 0.0412149 0.0411124
3.775 0.0407947 0.0406934
3.77 0.04043 0.0403299
3.765 0.0401398 0.0400409
3.76 0.0399404 0.0398424
3.755 0.0398447 0.0397474
3.75 0.0398619 0.039765
3.745 0.0399969 0.0399
3.74 0.0402503 0.040153
3.735 0.0406183 0.0405203
3.73 0.041093 0.0409938
3.725 0.0416626 0.0415619
3.72 0.0423118 0.0422093
3.715 0.0430224 0.0429177
3.71 0.043774 0.0436671
3.705 0.0445447 0.0444354
3.7 0.0453121 0.0452005
3.695 0.0460537 0.0459399
3.69 0.0467483 0.0466324
3.685 0.0473761 0.0472584
3.68 0.0479199 0.0478007
3.675 0.0483656 0.0482453
3.67 0.0487026 0.0485817
3.665 0.0489243 0.0488031
3.66 0.0490283 0.0489071
3.655 0.0490165 0.0488958
3.65 0.048895 0.0487751
3.645 0.0486742 0.0485553
3.64 0.0483678 0.0482501
3.635 0.047993 0.0478767
3.63 0.0475696 0.0474545
3.625 0.0471189 0.0470051
3.62 0.0466637 0.046551
3.615 0.0462268 0.0461151
3.61 0.0458305 0.0457194
3.605 0.0454955 0.0453849
3.6 0.0452405 0.04513
3.595 0.0450812 0.0449706
3.59 0.0450298 0.0449189
3.585 0.0450946 0.0449831
3.58 0.0452798 0.0451674
3.575 0.0455849 0.0454715
3.57 0.0460052 0.0458907
3.565 0.046532 0.0464163
3.56 0.0471526 0.0470354
3.555 0.0478508 0.0477322
3.55 0.0486079 0.0484878
3.545 0.0494029 0.0492814
3.54 0.0502136 0.0500906
3.535 0.0510173 0.0508928
3.53 0.0517915 0.0516656
3.525 0.0525148 0.0523875
3.52 0.0531679 0.0530392
3.515 0.0537336 0.0536037
3.51 0.0541983 0.0540672
3.505 0.0545518 0.0544197
3.5 0.0547881 0.0546551
3.495 0.0549052 0.0547715
3.49 0.0549057 0.0547715
3.485 0.0547961 0.0546616
3.48 0.0545872 0.0544528
3.475 0.0542935 0.0541592
3.47 0.0539322 0.0537985
3.465 0.0535235 0.0533905
3.46 0.0530892 0.0529571
3.455 0.052652 0.052521
3.45 0.0522349 0.0521051
3.445 0.0518603 0.0517317
3.44 0.051549 0.0514216
3.435 0.0513195 0.0511931
3.43 0.0511875 0.051062
3.425 0.0511652 0.0510404
3.42 0.0512608 0.0511362
3.415 0.0514783 0.0513536
3.41 0.0518172 0.0516919
3.405 0.0522728 0.0521466
3.4 0.0528363 0.0527085
3.395 0.0534947 0.0533652
3.39 0.054232 0.0541003
3.385 0.0550293 0.0548953
3.38 0.0558657 0.0557291
3.375 0.0567189 0.0565796
3.37 0.057566 0.057424
3.365 0.0583845 0.05824
3.36 0.0591529 0.059006
3.355 0.0598515 0.0597027
3.35 0.0604633 0.0603128
3.345 0.0609742 0.0608224
3.34 0.0613738 0.0612212
3.335 0.0616557 0.0615027
3.33 0.0618176 0.0616647
3.325 0.0618616 0.0617092
3.32 0.0617941 0.0616424
3.315 0.0616253 0.0614746
3.31 0.0613691 0.0612196
3.305 0.0610428 0.0608946
3.3 0.060666 0.060519
3.295 0.0602603 0.0601145
3.29 0.0598484 0.0597037
3.285 0.0594533 0.0593093
3.28 0.0590974 0.058954
3.275 0.0588019 0.0586588
3.27 0.0585857 0.0584425
3.265 0.058465 0.0583216
3.26 0.0584528 0.0583087
3.255 0.0585579 0.0584131
3.25 0.0587853 0.0586394
3.245 0.0591355 0.0589884
3.24 0.0596046 0.0594562
3.235 0.0601847 0.0600348
3.23 0.060864 0.0607125
3.225 0.061627 0.061474
3.22 0.0624557 0.0623011
3.215 0.0633295 0.0631734
3.21 0.0642266 0.064069
3.205 0.0651243 0.0649651
3.2 0.0660001 0.0658393
3.195 0.066832 0.0666697
3.19 0.0676001 0.0674362
3.185 0.0682864 0.0681211
3.18 0.068876 0.0687093
3.175 0.0693574 0.0691894
3.17 0.0697228 0.0695536
3.165 0.0699688 0.0697985
3.16 0.0700958 0.0699246
3.155 0.0701087 0.0699368
3.15 0.0700162 0.0698438
3.145 0.0698309 0.0696584
3.14 0.0695687 0.0693962
3.135 0.0692481 0.069076
3.13 0.0688899 0.0687184
3.125 0.0685162 0.0683455
3.12 0.0681496 0.06798
3.115 0.0678128 0.0676443
3.11 0.0675273 0.0673599
3.105 0.0673128 0.0671466
3.1 0.0671868 0.0670215
3.095 0.0671635 0.066999
3.09 0.0672537 0.0670896
3.085 0.0674641 0.0673001
3.08 0.0677975 0.0676331
3.075 0.068252 0.0680868
3.07 0.068822 0.0686555
3.065 0.0694977 0.0693295
3.06 0.0702657 0.0700953
3.055 0.0711095 0.0709366
3.05 0.0720102 0.0718344
3.045 0.0729467 0.0727679
3.04 0.0738971 0.0737153
3.035 0.0748391 0.0746542
3.03 0.0757507 0.0755628
3.025 0.076611 0.0764205
3.02 0.077401 0.0772082
3.015 0.0781043 0.0779096
3.01 0.0787075 0.0785114
3.005 0.0792006 0.0790035
3 0.0795775 0.0793798
2.995 0.0798361 0.0796383
2.99 0.0799783 0.0797809
2.985 0.0800102 0.0798135
2.98 0.0799416 0.0797458
2.975 0.0797857 0.0795911
2.97 0.0795591 0.0793656
2.965 0.0792805 0.0790881
2.96 0.0789705 0.0787792
2.955 0.078651 0.0784605
2.95 0.0783442 0.0781543
2.945 0.0780718 0.0778822
2.94 0.0778547 0.0776651
2.935 0.0777116 0.0775216
2.93 0.0776588 0.0774682
2.925 0.0777097 0.0775182
2.92 0.077874 0.0776814
2.915 0.0781577 0.0779637
2.91 0.0785626 0.0783671
2.905 0.0790866 0.0788895
2.9 0.0797235 0.0795247
2.895 0.0804633 0.0802628
2.89 0.0812927 0.0810905
2.885 0.0821954 0.0819915
2.88 0.0831527 0.0829471
2.875 0.0841442 0.083937
2.87 0.0851487 0.0849398
2.865 0.0861445 0.0859339
2.86 0.0871102 0.086898
2.855 0.0880259 0.087812
2.85 0.0888732 0.0886577
2.845 0.0896364 0.0894192
2.84 0.0903023 0.0900835
2.835 0.0908615 0.090641
2.83 0.0913079 0.0910858
2.825 0.0916394 0.0914158
2.82 0.0918576 0.0916327
2.815 0.0919681 0.0917421
2.81 0.0919802 0.0917533
2.805 0.0919062 0.0916786
2.8 0.0917616 0.0915337
2.795 0.0915641 0.0913362
2.79 0.0913335 0.0911058
2.785 0.0910904 0.0908632
2.78 0.0908562 0.0906297
2.775 0.0906516 0.090426
2.77 0.0904968 0.0902722
2.765 0.0904102 0.0901865
2.76 0.090408 0.0901851
2.755 0.0905034 0.0902812
2.75 0.0907068 0.0904849
2.745 0.0910247 0.0908028
2.74 0.09146 0.0912377
2.735 0.0920117 0.0917885
2.73 0.0926751 0.0924504
2.725 0.0934418 0.0932152
2.72 0.0943001 0.0940711
2.715 0.0952356 0.0950037
2.71 0.0962312 0.0959962
2.705 0.0972682 0.0970297
2.7 0.0983266 0.0980846
2.695 0.099386 0.0991405
2.69 0.100426 0.100177
2.685 0.101427 0.101175
2.68 0.102372 0.102117
2.675 0.103243 0.102986
2.67 0.104028 0.103768
2.665 0.104716 0.104455
2.66 0.105299 0.105037
2.655 0.105774 0.105512
2.65 0.106141 0.105878
2.645 0.106402 0.106139
2.64 0.106564 0.106302
2.635 0.106637 0.106376
2.63 0.106634 0.106374
2.625 0.106571 0.106311
2.62 0.106464 0.106205
2.615 0.106332 0.106074
2.61 0.106194 0.105937
2.605 0.106072 0.105814
2.6 0.105982 0.105725
2.595 0.105945 0.105687
2.59 0.105976 0.105717
2.585 0.10609 0.105829
2.58 0.106298 0.106036
2.575 0.10661 0.106346
2.57 0.107031 0.106765
2.565 0.107562 0.107294
2.56 0.108203 0.107933
2.555 0.108948 0.108677
2.55 0.109791 0.109517
2.545 0.110718 0.110442
2.54 0.111718 0.11144
2.535 0.112774 0.112495
2.53 0.11387 0.113588
2.525 0.114986 0.114703
2.52 0.116105 0.11582
2.515 0.117207 0.11692
2.51 0.118275 0.117987
2.505 0.119293 0.119003
2.5 0.120246 0.119954
2.495 0.121121 0.120826
2.49 0.121908 0.121612
2.485 0.1226 0.122302
2.48 0.123194 0.122894
2.475 0.123689 0.123386
2.47 0.124086 0.123781
2.465 0.124391 0.124085
2.46 0.124613 0.124306
2.455 0.124763 0.124454
2.45 0.124853 0.124542
2.445 0.124898 0.124587
2.44 0.124915 0.124603
2.435 0.124921 0.124609
2.43 0.124933 0.124621
2.425 0.124969 0.124658
2.42 0.125046 0.124735
2.415 0.125178 0.124867
2.41 0.125379 0.125069
2.405 0.125661 0.125351
2.4 0.126033 0.125724
2.395 0.126501 0.126192
2.39 0.12707 0.126759
2.385 0.127738 0.127427
2.38 0.128504 0.128191
2.375 0.129362 0.129048
2.37 0.130305 0.129988
2.365 0.131322 0.131002
2.36 0.132401 0.132077
2.355 0.133527 0.1332
2.35 0.134686 0.134355
2.345 0.135861 0.135526
2.34 0.137037 0.136698
2.335 0.138197 0.137854
2.33 0.139326 0.13898
2.325 0.140411 0.140061
2.32 0.141438 0.141085
2.315 0.142398 0.142043
2.31 0.143283 0.142925
2.305 0.144085 0.143726
2.3 0.144803 0.144442
2.295 0.145435 0.145074
2.29 0.145983 0.145621
2.285 0.146451 0.14609
2.28 0.146847 0.146486
2.275 0.147179 0.146819
2.27 0.147459 0.147098
2.265 0.147697 0.147337
2.26 0.147909 0.147548
2.255 0.148107 0.147746
2.25 0.148306 0.147945
2.245 0.148522 0.14816
2.24 0.148767 0.148404
2.235 0.149054 0.14869
2.23 0.149397 0.149031
2.225 0.149804 0.149436
2.22 0.150284 0.149914
2.215 0.150844 0.150471
2.21 0.151486 0.151111
2.205 0.152214 0.151836
2.2 0.153027 0.152646
2.195 0.15392 0.153537
2.19 0.15489 0.154504
2.185 0.155929 0.155541
2.18 0.157029 0.156638
2.175 0.158178 0.157785
2.17 0.159366 0.158971
2.165 0.160581 0.160184
2.16 0.161809 0.16141
2.155 0.163037 0.162636
2.15 0.164254 0.163851
2.145 0.165447 0.165042
2.14 0.166606 0.166199
2.135 0.16772 0.167311
2.13 0.168782 0.16837
2.125 0.169785 0.169371
2.12 0.170725 0.170308
2.115 0.171598 0.171179
2.11 0.172405 0.171983
2.105 0.173145 0.17272
2.1 0.173823 0.173395
2.095 0.174442 0.174011
2.09 0.175009 0.174576
2.085 0.175532 0.175097
2.08 0.17602 0.175582
2.075 0.176482 0.176042
2.07 0.176928 0.176487
2.065 0.17737 0.176928
2.06 0.177819 0.177375
2.055 0.178284 0.177839
2.05 0.178775 0.17833
2.045 0.179303 0.178857
2.04 0.179874 0.179428
2.035 0.180497 0.18005
2.03 0.181176 0.180729
2.025 0.181916 0.181468
2.02 0.18272 0.182271
2.015 0.183588 0.183138
2.01 0.18452 0.184068
2.005 0.185514 0.18506
2 0.186566 0.186109
1.995 0.18767 0.187212
1.99 0.188822 0.18836
1.985 0.190014 0.189549
1.98 0.191238 0.190769
1.975 0.192486 0.192012
1.97 0.193748 0.193271
1.965 0.195017 0.194535
1.96 0.196283 0.195797
1.955 0.197538 0.197049
1.95 0.198775 0.198282
1.945 0.199987 0.19949
1.94 0.201168 0.200667
1.935 0.202312 0.201809
1.93 0.203416 0.20291
1.925 0.204478 0.203969
1.92 0.205495 0.204984
1.915 0.206468 0.205955
1.91 0.207397 0.206883
1.905 0.208285 0.20777
1.9 0.209135 0.208618
1.895 0.20995 0.209433
1.89 0.210737 0.210218
1.885 0.211499 0.210979
1.88 0.212244 0.211723
1.875 0.212977 0.212455
1.87 0.213704 0.213181
1.865 0.214434 0.213909
1.86 0.215171 0.214645
1.855 0.215923 0.215394
1.85 0.216694 0.216163
1.845 0.21749 0.216956
1.84 0.218315 0.217778
1.835 0.219173 0.218633
1.83 0.220067 0.219524
1.825 0.220999 0.220453
1.82 0.22197 0.221421
1.815 0.22298 0.222428
1.81 0.224029 0.223474
1.805 0.225116 0.224558
1.8 0.226239 0.225677
1.795 0.227394 0.226829
1.79 0.228578 0.22801
1.785 0.229788 0.229217
1.78 0.231019 0.230445
1.775 0.232266 0.23169
1.77 0.233526 0.232948
1.765 0.234793 0.234212
1.76 0.236063 0.235479
1.755 0.237331 0.236745
1.75 0.238593 0.238004
1.745 0.239845 0.239254
1.74 0.241084 0.24049
1.735 0.242307 0.24171
1.73 0.243511 0.242912
1.725 0.244694 0.244092
1.72 0.245856 0.245251
1.715 0.246995 0.246387
1.71 0.248111 0.247499
1.705 0.249204 0.248589
1.7 0.250275 0.249658
1.695 0.251326 0.250705
1.69 0.252357 0.251733
1.685 0.253372 0.252745
1.68 0.254372 0.253741
1.675 0.255359 0.254726
1.67 0.256337 0.2557
1.665 0.257307 0.256668
1.66 0.258273 0.257631
1.655 0.259237 0.258592
1.65 0.260202 0.259554
1.645 0.26117 0.26052
1.64 0.262142 0.26149
1.635 0.263122 0.262468
1.63 0.264111 0.263454
1.625 0.26511 0.26445
1.62 0.266119 0.265458
1.615 0.267141 0.266477
1.61 0.268175 0.267508
1.605 0.26922 0.268551
1.6 0.270278 0.269607
1.595 0.271347 0.270673
1.59 0.272427 0.27175
1.585 0.273516 0.272837
1.58 0.274613 0.273932
1.575 0.275718 0.275033
1.57 0.276827 0.27614
1.565 0.27794 0.27725
1.56 0.279055 0.278361
1.555 0.28017 0.279473
1.55 0.281282 0.280582
1.545 0.282391 0.281688
1.54 0.283495 0.282788
1.535 0.284591 0.283881
1.53 0.285678 0.284966
1.525 0.286755 0.286039
1.52 0.287821 0.287102
1.515 0.288873 0.288151
1.51 0.289912 0.289186
1.505 0.290935 0.290207
1.5 0.291943 0.291211
1.495 0.292934 0.292199
1.49 0.293908 0.29317
1.485 0.294864 0.294124
1.48 0.295803 0.29506
1.475 0.296723 0.295977
1.47 0.297625 0.296877
1.465 0.298509 0.297758
1.46 0.299374 0.29862
1.455 0.300221 0.299464
1.45 0.301049 0.30029
1.445 0.301858 0.301097
1.44 0.302649 0.301885
1.435 0.303421 0.302655
1.43 0.304174 0.303406
1.425 0.304909 0.304138
1.42 0.305624 0.304851
1.415 0.30632 0.305544
1.41 0.306996 0.306218
1.405 0.307652 0.306872
1.4 0.308288 0.307505
1.395 0.308902 0.308116
1.39 0.309494 0.308706
1.385 0.310063 0.309274
1.38 0.31061 0.309817
1.375 0.311131 0.310337
1.37 0.311628 0.310831
1.365 0.312098 0.311299
1.36 0.312541 0.31174
1.355 0.312955 0.312151
1.35 0.313339 0.312534
1.345 0.313692 0.312885
1.34 0.314013 0.313203
1.335 0.3143 0.313488
1.33 0.314551 0.313738
1.325 0.314767 0.313951
1.32 0.314944 0.314127
1.315 0.315081 0.314263
1.31 0.315178 0.314357
1.305 0.315232 0.31441
1.3 0.315242 0.314418
1.295 0.315206 0.314381
1.29 0.315123 0.314297
1.285 0.314992 0.314164
1.28 0.31481 0.313982
1.275 0.314576 0.313747
1.27 0.314289 0.313459
1.265 0.313947 0.313115
1.26 0.313548 0.312716
1.255 0.313091 0.312258
1.25 0.312574 0.31174
1.245 0.311995 0.311161
1.24 0.311353 0.310519
1.235 0.310646 0.309811
1.23 0.309873 0.309038
1.225 0.309031 0.308196
1.22 0.30812 0.307285
1.215 0.307137 0.306302
1.21 0.30608 0.305246
1.205 0.304949 0.304115
1.2 0.303741 0.302908
1.195 0.302455 0.301622
1.19 0.301088 0.300257
1.185 0.29964 0.29881
1.18 0.298108 0.297279
1.175 0.296491 0.295664
1.17 0.294787 0.293961
1.165 0.292995 0.292171
1.16 0.291113 0.29029
1.155 0.289138 0.288318
1.15 0.287071 0.286252
1.145 0.284908 0.284092
1.14 0.282649 0.281836
1.135 0.280292 0.279481
1.13 0.277835 0.277028
1.125 0.275278 0.274474
1.12 0.272618 0.271817
1.115 0.269855 0.269058
1.11 0.266988 0.266194
1.105 0.264014 0.263225
1.1 0.260935 0.26015
1.095 0.257747 0.256966
1.09 0.254451 0.253675
1.085 0.251045 0.250274
1.08 0.24753 0.246764
1.075 0.243904 0.243143
1.07 0.240167 0.239412
1.065 0.236318 0.235569
1.06 0.232359 0.231616
1.055 0.228288 0.227551
1.05 0.224106 0.223375
1.045 0.219813 0.219089
1.04 0.215409 0.214692
1.035 0.210895 0.210185
1.03 0.206273 0.20557
1.025 0.201542 0.200846
1.02 0.196703 0.196015
1.015 0.191759 0.191079
1.01 0.186711 0.186039
1.005 0.181559 0.180895
1 0.176307 0.175652
0.995 0.170956 0.170309
0.99 0.165509 0.164871
0.985 0.159967 0.159338
0.98 0.154334 0.153714
0.975 0.148612 0.148001
0.97 0.142805 0.142203
0.965 0.136915 0.136323
0.96 0.130947 0.130365
0.955 0.124903 0.124331
0.95 0.118788 0.118226
0.945 0.112606 0.112053
0.94 0.106361 0.105818
0.935 0.100057 0.0995245
0.93 0.0936997 0.093177
0.925 0.087293 0.0867804
0.92 0.0808422 0.0803398
0.915 0.0743525 0.0738602
0.91 0.0678292 0.067347
0.905 0.0612777 0.0608056
0.9 0.0547038 0.0542418
0.895 0.0481132 0.0476612
0.89 0.0415118 0.0410698
0.885 0.0349057 0.0344735
0.88 0.028301 0.0278786
0.875 0.021704 0.0212913
0.87 0.0151211 0.0147178
0.865 0.00855863 0.00816477
0.86 0.00202324 0.00163857
0.855 -0.00447855 -0.00485419
0.85 -0.0109401 -0.0113069
0.845 -0.0173547 -0.0177129
0.84 -0.0237156 -0.0240655
0.835 -0.0300162 -0.0303579
0.83 -0.0362498 -0.0365836
0.825 -0.0424095 -0.0427357
0.82 -0.0484888 -0.0488076
0.815 -0.0544809 -0.0547928
0.81 -0.0603793 -0.0606845
0.805 -0.0661775 -0.0664762
0.8 -0.071869 -0.0721617
0.795 -0.0774474 -0.0777344
0.79 -0.0829065 -0.0831881
0.785 -0.0882402 -0.0885168
0.78 -0.0934424 -0.0937145
0.775 -0.0985074 -0.0987752
0.77 -0.103429 -0.103693
0.765 -0.108203 -0.108464
0.76 -0.112823 -0.113081
0.755 -0.117284 -0.117539
0.75 -0.121582 -0.121834
0.745 -0.125711 -0.125962
0.74 -0.129667 -0.129917
0.735 -0.133447 -0.133696
0.73 -0.137047 -0.137294
0.725 -0.140462 -0.140709
0.72 -0.14369 -0.143938
0.715 -0.146728 -0.146976
0.71 -0.149573 -0.149822
0.705 -0.152223 -0.152474
0.7 -0.154677 -0.154929
0.695 -0.156932 -0.157186
0.69 -0.158988 -0.159245
0.685 -0.160844 -0.161103
0.68 -0.1625 -0.162762
0.675 -0.163955 -0.164221
0.67 -0.165211 -0.16548
0.665 -0.166268 -0.16654
0.66 -0.167127 -0.167404
0.655 -0.167791 -0.168071
0.65 -0.168261 -0.168546
0.645 -0.16854 -0.168829
0.64 -0.16863 -0.168925
0.635 -0.168537 -0.168836
0.63 -0.168262 -0.168566
0.625 -0.16781 -0.168119
0.62 -0.167187 -0.1675
0.615 -0.166396 -0.166715
0.61 -0.165443 -0.165767
0.605 -0.164334 -0.164662
0.6 -0.163074 -0.163407
0.595 -0.16167 -0.162008
0.59 -0.160129 -0.160471
0.585 -0.158456 -0.158803
0.58 -0.156659 -0.15701
0.575 -0.154746 -0.155101
0.57 -0.152723 -0.153082
0.565 -0.150598 -0.150961
0.56 -0.148378 -0.148745
0.555 -0.146072 -0.146442
0.55 -0.143687 -0.14406
0.545 -0.141231 -0.141606
0.54 -0.138711 -0.139089
0.535 -0.136136 -0.136516
0.53 -0.133513 -0.133895
0.525 -0.13085 -0.131233
0.52 -0.128154 -0.128537
0.515 -0.125432 -0.125816
0.51 -0.122691 -0.123076
0.505 -0.11994 -0.120325
0.5 -0.117183 -0.117567
0.495 -0.114427 -0.114812
0.49 -0.11168 -0.112063
0.485 -0.108946 -0.109328
0.48 -0.10623 -0.106611
0.475 -0.103539 -0.103918
0.47 -0.100877 -0.101254
0.465 -0.0982484 -0.0986229
0.46 -0.0956571 -0.0960292
0.455 -0.0931071 -0.0934764
0.45 -0.0906016 -0.0909678
0.445 -0.0881434 -0.0885065
0.44 -0.0857352 -0.0860949
0.435 -0.083379 -0.0837352
0.43 -0.0810767 -0.0814292
0.425 -0.0788294 -0.0791782
0.42 -0.0766384 -0.0769832
0.415 -0.0745041 -0.0748448
0.41 -0.0724269 -0.0727635
0.405 -0.0704067 -0.0707391
0.4 -0.0684432 -0.0687713
0.395 -0.0665357 -0.0668594
0.39 -0.0646834 -0.0650026
0.385 -0.062885 -0.0631997
0.38 -0.0611391 -0.0614494
0.375 -0.0594442 -0.0597499
0.37 -0.0577986 -0.0580997
0.365 -0.0562004 -0.0564968
0.36 -0.0546475 -0.0549392
0.355 -0.0531378 -0.0534249
0.35 -0.0516693 -0.0519517
0.345 -0.0502397 -0.0505173
0.34 -0.048847 -0.0491198
0.335 -0.0474888 -0.0477567
0.33 -0.0461631 -0.0464261
0.325 -0.0448678 -0.0451259
0.32 -0.043601 -0.0438541
0.315 -0.0423607 -0.0426088
0.31 -0.0411452 -0.0413882
0.305 -0.0399529 -0.0401906
0.3 -0.0387821 -0.0390146
0.295 -0.0376316 -0.0378588
0.29 -0.0365 -0.0367218
0.285 -0.0353863 -0.0356026
0.28 -0.0342894 -0.0345003
0.275 -0.0332086 -0.0334139
0.27 -0.0321432 -0.0323429
0.265 -0.0310925 -0.0312866
0.26 -0.0300562 -0.0302445
0.255 -0.0290339 -0.0292165
0.25 -0.0280254 -0.0282022
0.245 -0.0270305 -0.0272015
0.24 -0.0260492 -0.0262143
0.235 -0.0250814 -0.0252408
0.23 -0.0241274 -0.024281
0.225 -0.0231873 -0.0233351
0.22 -0.0222612 -0.0224032
0.215 -0.0213494 -0.0214857
0.21 -0.0204522 -0.0205828
0.205 -0.0195698 -0.0196948
0.2 -0.0187027 -0.0188222
0.195 -0.0178512 -0.0179651
0.19 -0.0170155 -0.017124
0.185 -0.0161961 -0.0162993
0.18 -0.0153934 -0.0154913
0.175 -0.0146077 -0.0147005
0.17 -0.0138393 -0.0139271
0.165 -0.0130887 -0.0131715
0.16 -0.0123562 -0.0124342
0.155 -0.0116421 -0.0117154
0.15 -0.0109467 -0.0110154
0.145 -0.0102704 -0.0103347
0.14 -0.00961336 -0.00967336
0.135 -0.00897603 -0.00903187
0.13 -0.0083587 -0.00841052
0.125 -0.00776174 -0.00780968
0.12 -0.00718563 -0.00722986
0.115 -0.00663107 -0.00667173
0.11 -0.00609912 -0.00613639
0.105 -0.00559157 -0.00562562
0.1 -0.0051113 -0.00514233
0.095 -0.00466278 -0.00469101
0.09 -0.00425214 -0.00427782
0.085 -0.00388642 -0.00390982
0.08 -0.00357113 -0.00359254
0.075 -0.00330586 -0.00332556
0.07 -0.00307876 -0.00309694
0.065 -0.00286231 -0.00287902
0.06 -0.00261473 -0.0026298
0.055 -0.00229033 -0.00230337
0.05 -0.0018582 -0.00186868
0.045 -0.00132129 -0.0013287
0.04 -0.000724164 -0.000728213
0.035 -0.000146666 -0.000147485
0.03 0.000302486 0.000304174
0.025 0.000494847 0.000497609
0.02 0.000364671 0.000366706
0.015 9.77631e-05 9.83088e-05
0.01 2.39279e-06 2.40614e-06
0.005 1.33898e-11 1.34646e-11
-1.63468e-13 4.7996e-42 4.82639e-42


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoop/DeltaGammaFX_0_OneLoopFRG.txt <==
9.995 0.00371717 0.00370807
9.99 0.00343239 0.00342399
9.985 0.00316665 0.0031589
9.98 0.00293052 0.00292335
9.975 0.00273339 0.0027267
9.97 0.00258312 0.00257679
9.965 0.00248572 0.00247964
9.96 0.00244514 0.00243916
9.955 0.00246309 0.00245707
9.95 0.00253903 0.00253282
9.945 0.00267013 0.0026636
9.94 0.00285147 0.00284449
9.935 0.00307616 0.00306864
9.93 0.00333567 0.00332751
9.925 0.00362012 0.00361126
9.92 0.00391866 0.00390907
9.915 0.00421993 0.0042096
9.91 0.00451243 0.00450138
9.905 0.00478498 0.00477327
9.9 0.00502718 0.00501488
9.895 0.00522975 0.00521695
9.89 0.00538493 0.00537176
9.885 0.0054868 0.00547337
9.88 0.00553144 0.0055179
9.875 0.00551719 0.00550369
9.87 0.00544466 0.00543134
9.865 0.00531674 0.00530373
9.86 0.00513851 0.00512594
9.855 0.00491703 0.004905
9.85 0.00466106 0.00464966
9.845 0.00438077 0.00437005
9.84 0.00408728 0.00407728
9.835 0.00379225 0.00378297
9.83 0.00350741 0.00349882
9.825 0.00324409 0.00323615
9.82 0.00301279 0.00300542
9.815 0.00282272 0.00281581
9.81 0.00268148 0.00267492
9.805 0.00259474 0.00258839
9.8 0.00256605 0.00255977
9.795 0.00259667 0.00259031
9.79 0.00268556 0.00267899
9.785 0.00282942 0.00282249
9.78 0.00302282 0.00301542
9.775 0.00325842 0.00325045
9.77 0.00352728 0.00351865
9.765 0.00381914 0.0038098
9.76 0.00412289 0.00411281
9.755 0.00442695 0.00441612
9.75 0.0047197 0.00470815
9.745 0.00498997 0.00497776
9.74 0.00522742 0.00521463
9.735 0.00542296 0.00540969
9.73 0.0055691 0.00555547
9.725 0.00566025 0.0056464
9.72 0.00569294 0.00567901
9.715 0.00566595 0.00565209
9.71 0.00558042 0.00556676
9.705 0.00543975 0.00542644
9.7 0.00524953 0.00523668
9.695 0.00501731 0.00500503
9.69 0.0047523 0.00474068
9.685 0.00446505 0.00445412
9.68 0.00416696 0.00415677
9.675 0.00386991 0.00386044
9.67 0.00358572 0.00357695
9.665 0.00332572 0.00331758
9.66 0.00310029 0.0030927
9.655 0.00291843 0.00291129
9.65 0.00278743 0.00278061
9.645 0.00271258 0.00270594
9.64 0.00269697 0.00269037
9.635 0.00274137 0.00273466
9.63 0.00284421 0.00283725
9.625 0.00300165 0.00299431
9.62 0.00320776 0.00319991
9.615 0.00345471 0.00344625
9.61 0.0037331 0.00372396
9.605 0.00403233 0.00402247
9.6 0.00434101 0.00433039
9.595 0.00464734 0.00463597
9.59 0.00493964 0.00492755
9.585 0.00520673 0.00519399
9.58 0.00543839 0.00542508
9.575 0.00562576 0.005612
9.57 0.00576167 0.00574757
9.565 0.00584091 0.00582661
9.56 0.00586047 0.00584613
9.555 0.00581968 0.00580544
9.55 0.0057202 0.00570621
9.545 0.00556601 0.00555239
9.54 0.00536324 0.00535011
9.535 0.00511994 0.00510742
9.53 0.00484581 0.00483395
9.525 0.00455174 0.0045406
9.52 0.00424946 0.00423906
9.515 0.003951 0.00394133
9.51 0.00366829 0.00365931
9.505 0.0034126 0.00340425
9.5 0.00319417 0.00318635
9.495 0.00302173 0.00301434
9.49 0.00290223 0.00289513
9.485 0.00284052 0.00283357
9.48 0.00283918 0.00283223
9.475 0.00289844 0.00289134
9.47 0.00301616 0.00300878
9.465 0.00318795 0.00318015
9.46 0.00340732 0.00339898
9.455 0.00366592 0.00365695
9.45 0.00395393 0.00394425
9.445 0.00426037 0.00424994
9.44 0.00457356 0.00456237
9.435 0.00488154 0.00486959
9.43 0.00517255 0.0051599
9.425 0.00543547 0.00542217
9.42 0.00566024 0.00564639
9.415 0.00583825 0.00582396
9.41 0.00596268 0.00594809
9.405 0.0060288 0.00601404
9.4 0.0060341 0.00601934
9.395 0.00597847 0.00596384
9.39 0.00586417 0.00584982
9.385 0.00569577 0.00568184
9.38 0.00547998 0.00546657
9.375 0.0052254 0.00521261
9.37 0.00494216 0.00493007
9.365 0.00464157 0.00463021
9.36 0.00433561 0.004325
9.355 0.0040365 0.00402662
9.35 0.0037562 0.00374701
9.345 0.00350592 0.00349734
9.34 0.00329569 0.00328762
9.335 0.00313395 0.00312628
9.33 0.00302724 0.00301983
9.325 0.00297991 0.00297262
9.32 0.00299401 0.00298669
9.315 0.00306918 0.00306167
9.31 0.00320267 0.00319484
9.305 0.00338948 0.00338119
9.3 0.00362255 0.00361368
9.295 0.00389301 0.00388349
9.29 0.00419059 0.00418034
9.285 0.00450394 0.00449292
9.28 0.00482111 0.00480931
9.275 0.00512999 0.00511743
9.27 0.00541878 0.00540552
9.265 0.00567645 0.00566256
9.26 0.00589313 0.00587871
9.255 0.00606052 0.00604569
9.25 0.00617223 0.00615713
9.245 0.00622401 0.00620878
9.24 0.00621393 0.00619873
9.235 0.00614248 0.00612745
9.23 0.00601256 0.00599785
9.225 0.00582937 0.0058151
9.22 0.00560021 0.00558651
9.215 0.00533424 0.00532119
9.21 0.00504207 0.00502973
9.205 0.00473537 0.00472378
9.2 0.00442639 0.00441556
9.195 0.00412751 0.00411741
9.19 0.00385067 0.00384125
9.185 0.00360699 0.00359817
9.18 0.00340625 0.00339792
9.175 0.00325654 0.00324857
9.17 0.00316392 0.00315618
9.165 0.00313224 0.00312457
9.16 0.00316293 0.00315519
9.155 0.00325499 0.00324703
9.15 0.00340504 0.00339671
9.145 0.00360745 0.00359862
9.14 0.00385455 0.00384512
9.135 0.00413696 0.00412683
9.13 0.00444392 0.00443305
9.125 0.00476375 0.00475209
9.12 0.00508423 0.00507179
9.115 0.00539315 0.00537995
9.11 0.00567868 0.00566479
9.105 0.00592992 0.00591541
9.1 0.00613725 0.00612223
9.095 0.00629274 0.00627734
9.09 0.00639046 0.00637482
9.085 0.0064267 0.00641097
9.08 0.00640015 0.00638449
9.075 0.00631196 0.00629652
9.07 0.00616571 0.00615062
9.065 0.00596724 0.00595264
9.06 0.0057245 0.00571049
9.055 0.00544718 0.00543385
9.05 0.00514638 0.00513379
9.045 0.00483414 0.00482231
9.04 0.00452295 0.00451188
9.035 0.00422528 0.00421494
9.03 0.00395308 0.00394341
9.025 0.00371728 0.00370819
9.02 0.00352738 0.00351875
9.015 0.00339105 0.00338275
9.01 0.00331387 0.00330576
9.005 0.00329906 0.00329099
9 0.00334744 0.00333925
8.995 0.00345732 0.00344886
8.99 0.00362465 0.00361578
8.985 0.00384312 0.00383371
8.98 0.00410447 0.00409442
8.975 0.00439876 0.00438799
8.97 0.00471479 0.00470326
8.965 0.00504053 0.0050282
8.96 0.00536354 0.00535042
8.955 0.0056715 0.00565762
8.95 0.00595263 0.00593806
8.945 0.00619618 0.00618102
8.94 0.00639285 0.00637721
8.935 0.00653512 0.00651912
8.93 0.00661756 0.00660137
8.925 0.00663708 0.00662084
8.92 0.00659304 0.00657691
8.915 0.00648728 0.0064714
8.91 0.00632407 0.0063086
8.905 0.00610997 0.00609502
8.9 0.00585355 0.00583923
8.895 0.00556508 0.00555146
8.89 0.00525612 0.00524325
8.885 0.00493904 0.00492695
8.88 0.00462657 0.00461524
8.875 0.00433124 0.00432065
8.87 0.00406495 0.004055
8.865 0.00383839 0.003829
8.86 0.00366074 0.00365178
8.855 0.00353919 0.00353053
8.85 0.00347876 0.00347025
8.845 0.00348205 0.00347353
8.84 0.00354916 0.00354047
8.835 0.0036777 0.0036687
8.83 0.00386291 0.00385345
8.825 0.00409779 0.00408777
8.82 0.00437347 0.00436277
8.815 0.00467945 0.004668
8.81 0.0050041 0.00499186
8.805 0.00533505 0.00532199
8.8 0.00565966 0.00564581
8.795 0.00596556 0.00595096
8.79 0.00624104 0.00622577
8.785 0.00647559 0.00645974
8.78 0.00666023 0.00664393
8.775 0.00678792 0.00677131
8.77 0.00685383 0.00683706
8.765 0.0068555 0.00683872
8.76 0.006793 0.00677637
8.755 0.00666891 0.00665259
8.75 0.00648826 0.00647239
8.745 0.0062583 0.00624299
8.74 0.00598827 0.00597361
8.735 0.00568898 0.00567506
8.73 0.00537245 0.00535931
8.725 0.0050514 0.00503904
8.72 0.00473872 0.00472712
8.715 0.00444699 0.0044361
8.71 0.00418796 0.00417771
8.705 0.00397209 0.00396237
8.7 0.00380813 0.00379881
8.695 0.00370278 0.00369372
8.69 0.00366042 0.00365146
8.685 0.00368296 0.00367395
8.68 0.00376978 0.00376056
8.675 0.00391774 0.00390815
8.67 0.00412131 0.00411123
8.665 0.00437283 0.00436213
8.66 0.00466277 0.00465136
8.655 0.00498011 0.00496793
8.65 0.00531278 0.00529978
8.645 0.00564809 0.00563427
8.64 0.00597326 0.00595864
8.635 0.00627588 0.00626053
8.63 0.00654439 0.00652838
8.625 0.00676854 0.00675198
8.62 0.00693976 0.00692278
8.615 0.00705155 0.00703429
8.61 0.00709967 0.0070823
8.605 0.00708241 0.00706508
8.6 0.00700057 0.00698344
8.595 0.00685753 0.00684075
8.59 0.00665906 0.00664277
8.585 0.00641317 0.00639747
8.58 0.00612972 0.00611472
8.575 0.00582011 0.00580587
8.57 0.00549679 0.00548334
8.565 0.00517276 0.0051601
8.56 0.00486107 0.00484918
8.555 0.00457428 0.00456309
8.55 0.00432398 0.0043134
8.545 0.00412029 0.00411021
8.54 0.00397151 0.00396179
8.535 0.00388376 0.00387426
8.53 0.00386075 0.00385131
8.525 0.00390366 0.00389411
8.52 0.00401109 0.00400127
8.515 0.0041791 0.00416887
8.51 0.00440141 0.00439064
8.505 0.00466965 0.00465823
8.5 0.00497365 0.00496148
8.495 0.00530186 0.00528889
8.49 0.00564179 0.00562799
8.485 0.0059805 0.00596586
8.48 0.00630506 0.00628963
8.475 0.0066031 0.00658695
8.47 0.00686325 0.00684645
8.465 0.00707556 0.00705824
8.46 0.00723195 0.00721425
8.455 0.00732649 0.00730856
8.45 0.00735564 0.00733764
8.445 0.00731843 0.00730052
8.44 0.00721648 0.00719882
8.435 0.00705396 0.0070367
8.43 0.00683746 0.00682073
8.425 0.0065757 0.00655961
8.42 0.00627921 0.00626384
8.415 0.00595994 0.00594535
8.41 0.00563073 0.00561696
8.405 0.00530487 0.00529189
8.4 0.0049955 0.00498327
8.395 0.00471511 0.00470357
8.39 0.00447505 0.0044641
8.385 0.00428509 0.0042746
8.38 0.00415299 0.00414282
8.375 0.00408423 0.00407424
8.37 0.00408182 0.00407183
8.365 0.00414613 0.00413598
8.36 0.00427494 0.00426448
8.355 0.00446353 0.00445261
8.35 0.00470482 0.00469331
8.345 0.00498972 0.00497751
8.34 0.00530742 0.00529443
8.335 0.00564587 0.00563205
8.33 0.00599218 0.00597752
8.325 0.00633318 0.00631768
8.32 0.00665587 0.00663958
8.315 0.00694794 0.00693093
8.31 0.00719825 0.00718063
8.305 0.00739726 0.00737916
8.3 0.00753741 0.00751897
8.295 0.00761341 0.00759478
8.29 0.00762246 0.0076038
8.285 0.00756439 0.00754588
8.28 0.00744166 0.00742345
8.275 0.00725929 0.00724153
8.27 0.00702467 0.00700748
8.265 0.00674727 0.00673076
8.26 0.00643827 0.00642252
8.255 0.00611015 0.0060952
8.25 0.00577613 0.005762
8.245 0.00544971 0.00543638
8.24 0.00514409 0.0051315
8.235 0.00487164 0.00485972
8.23 0.00464342 0.00463206
8.225 0.00446875 0.00445782
8.22 0.00435482 0.00434416
8.215 0.00430642 0.00429588
8.21 0.00432577 0.00431518
8.205 0.00441243 0.00440163
8.2 0.00456332 0.00455215
8.195 0.00477287 0.00476119
8.19 0.00503323 0.00502092
8.185 0.00533457 0.00532152
8.18 0.00566547 0.00565161
8.175 0.00601338 0.00599866
8.17 0.00636506 0.00634949
8.165 0.00670714 0.00669072
8.16 0.00702658 0.00700938
8.155 0.00731121 0.00729332
8.15 0.00755019 0.00753171
8.145 0.00773443 0.0077155
8.14 0.00785695 0.00783772
8.135 0.00791316 0.00789379
8.13 0.00790105 0.00788172
8.125 0.00782131 0.00780217
8.12 0.00767727 0.00765849
8.115 0.00747482 0.00745653
8.11 0.00722217 0.00720449
8.105 0.00692952 0.00691257
8.1 0.00660872 0.00659255
8.095 0.00627271 0.00625736
8.09 0.00593509 0.00592057
8.085 0.00560952 0.00559579
8.08 0.00530918 0.00529619
8.075 0.00504628 0.00503393
8.07 0.00483153 0.0048197
8.065 0.00467373 0.00466229
8.06 0.00457943 0.00456823
8.055 0.0045527 0.00454155
8.05 0.0045949 0.00458366
8.045 0.00470475 0.00469323
8.04 0.00487827 0.00486634
8.035 0.00510905 0.00509655
8.03 0.00538842 0.00537523
8.025 0.00570584 0.00569187
8.02 0.00604929 0.00603448
8.015 0.00640574 0.00639006
8.01 0.00676164 0.0067451
8.005 0.00710347 0.00708609
8 0.00741822 0.00740007
7.995 0.0076939 0.00767508
7.99 0.00792003 0.00790065
7.985 0.00808803 0.00806824
7.98 0.00819157 0.00817153
7.975 0.00822682 0.00820669
7.97 0.00819261 0.00817256
7.965 0.00809052 0.00807072
7.96 0.00792478 0.00790539
7.955 0.00770217 0.00768332
7.95 0.00743173 0.00741354
7.945 0.00712441 0.00710698
7.94 0.00679265 0.00677603
7.935 0.00644989 0.0064341
7.93 0.00611 0.00609505
7.925 0.00578678 0.00577262
7.92 0.00549335 0.0054799
7.915 0.00524166 0.00522884
7.91 0.00504202 0.00502968
7.905 0.00490266 0.00489066
7.9 0.00482943 0.00481762
7.895 0.00482559 0.00481378
7.89 0.00489165 0.00487969
7.885 0.00502541 0.00501311
7.88 0.00522199 0.00520921
7.875 0.00547409 0.0054607
7.87 0.00577226 0.00575814
7.865 0.00610525 0.00609031
7.86 0.00646045 0.00644464
7.855 0.0068244 0.0068077
7.85 0.00718328 0.0071657
7.845 0.00752346 0.00750505
7.84 0.007832 0.00781284
7.835 0.00809719 0.00807737
7.83 0.00830895 0.00828862
7.825 0.00845928 0.00843858
7.82 0.00854255 0.00852165
7.815 0.00855576 0.00853482
7.81 0.00849861 0.00847782
7.805 0.00837362 0.00835313
7.8 0.00818595 0.00816592
7.795 0.00794328 0.00792384
7.79 0.00765547 0.00763674
7.785 0.0073342 0.00731625
7.78 0.0069925 0.00697539
7.775 0.00664424 0.00662798
7.77 0.00630354 0.00628812
7.765 0.00598427 0.00596963
7.76 0.00569943 0.00568549
7.755 0.00546066 0.0054473
7.75 0.00527778 0.00526487
7.745 0.0051584 0.00514577
7.74 0.0051076 0.00509511
7.735 0.0051278 0.00511526
7.73 0.00521861 0.00520584
7.725 0.00537685 0.0053637
7.72 0.00559677 0.00558307
7.715 0.00587016 0.0058558
7.71 0.00618677 0.00617164
7.705 0.00653467 0.00651868
7.7 0.0069007 0.00688381
7.695 0.00727098 0.00725319
7.69 0.00763149 0.00761282
7.685 0.00796854 0.00794904
7.68 0.00826934 0.0082491
7.675 0.00852247 0.00850162
7.67 0.00871837 0.00869703
7.665 0.00884965 0.008828
7.66 0.00891147 0.00888966
7.655 0.00890166 0.00887987
7.65 0.00882088 0.0087993
7.645 0.00867259 0.00865137
7.64 0.00846293 0.00844222
7.635 0.00820045 0.00818039
7.63 0.00789586 0.00787654
7.625 0.00756154 0.00754303
7.62 0.00721106 0.00719341
7.615 0.00685868 0.0068419
7.61 0.00651875 0.00650279
7.605 0.0062051 0.00618992
7.6 0.00593057 0.00591606
7.595 0.00570642 0.00569246
7.59 0.00554193 0.00552837
7.585 0.005444 0.00543068
7.58 0.00541693 0.00540367
7.575 0.00546221 0.00544884
7.57 0.00557851 0.00556486
7.565 0.0057617 0.0057476
7.56 0.00600508 0.00599038
7.555 0.00629957 0.00628415
7.55 0.00663412 0.00661789
7.545 0.00699614 0.00697902
7.54 0.00737194 0.0073539
7.535 0.00774731 0.00772835
7.53 0.00810802 0.00808818
7.525 0.00844042 0.00841977
7.52 0.00873191 0.00871054
7.515 0.00897146 0.00894951
7.51 0.00915004 0.00912765
7.505 0.00926098 0.00923832
7.5 0.00930025 0.00927749
7.495 0.00926659 0.00924391
7.49 0.00916164 0.00913922
7.485 0.00898983 0.00896783
7.48 0.00875827 0.00873684
7.475 0.00847643 0.00845568
7.47 0.00815581 0.00813585
7.465 0.00780946 0.00779035
7.46 0.0074515 0.00743327
7.455 0.00709651 0.00707915
7.45 0.00675897 0.00674243
7.445 0.00645268 0.00643689
7.44 0.0061902 0.00617505
7.435 0.00598236 0.00596773
7.43 0.00583783 0.00582355
7.425 0.00576277 0.00574867
7.42 0.0057606 0.0057465
7.415 0.00583188 0.00581761
7.41 0.0059743 0.00595968
7.405 0.00618275 0.00616762
7.4 0.00644957 0.00643379
7.395 0.00676482 0.00674826
7.39 0.00711667 0.00709926
7.385 0.00749189 0.00747356
7.38 0.00787631 0.00785704
7.375 0.00825542 0.00823522
7.37 0.00861488 0.0085938
7.365 0.00894109 0.00891921
7.36 0.00922172 0.00919916
7.355 0.0094462 0.00942309
7.35 0.0096061 0.00958259
7.345 0.00969551 0.00967178
7.34 0.00971126 0.0096875
7.335 0.00965307 0.00962945
7.33 0.00952356 0.00950025
7.325 0.00932818 0.00930535
7.32 0.00907499 0.00905279
7.315 0.00877439 0.00875292
7.31 0.00843865 0.008418
7.305 0.00808147 0.0080617
7.3 0.00771744 0.00769856
7.295 0.00736142 0.00734341
7.29 0.00702798 0.00701078
7.285 0.00673079 0.00671432
7.28 0.00648209 0.00646623
7.275 0.00629222 0.00627682
7.27 0.00616916 0.00615407
7.265 0.00611827 0.0061033
7.26 0.00614207 0.00612704
7.255 0.00624014 0.00622487
7.25 0.00640915 0.00639347
7.245 0.00664301 0.00662676
7.24 0.00693311 0.00691615
7.235 0.00726864 0.00725085
7.23 0.00763703 0.00761834
7.225 0.00802443 0.00800479
7.22 0.00841625 0.00839566
7.215 0.00879772 0.00877619
7.21 0.00915442 0.00913202
7.205 0.00947292 0.00944974
7.2 0.00974119 0.00971736
7.195 0.00994918 0.00992483
7.19 0.0100891 0.0100644
7.185 0.0101559 0.0101311
7.18 0.0101474 0.0101225
7.175 0.0100641 0.0100395
7.17 0.00990985 0.0098856
7.165 0.00969102 0.0096673
7.16 0.00941667 0.00939363
7.155 0.00909807 0.00907581
7.15 0.00874826 0.00872685
7.145 0.00838155 0.00836104
7.14 0.00801295 0.00799334
7.135 0.00765755 0.00763881
7.13 0.00732993 0.007312
7.125 0.00704359 0.00702636
7.12 0.00681038 0.00679372
7.115 0.00664006 0.00662381
7.11 0.00653989 0.00652389
7.105 0.00651437 0.00649843
7.1 0.00656507 0.00654901
7.095 0.00669056 0.00667419
7.09 0.0068865 0.00686965
7.085 0.00714578 0.00712829
7.08 0.00745885 0.0074406
7.075 0.00781405 0.00779493
7.07 0.00819811 0.00817805
7.065 0.00859659 0.00857556
7.06 0.00899453 0.00897252
7.055 0.00937694 0.009354
7.05 0.00972942 0.00970561
7.045 0.0100387 0.0100141
7.04 0.0102932 0.010268
7.035 0.0104834 0.0104577
7.03 0.0106023 0.0105763
7.025 0.0106456 0.0106195
7.02 0.010612 0.0105861
7.015 0.0105034 0.0104777
7.01 0.0103243 0.0102991
7.005 0.0100823 0.0100577
7 0.00978744 0.00976349
6.995 0.00945176 0.00942863
6.99 0.00908906 0.00906682
6.985 0.00871423 0.00869291
6.98 0.00834263 0.00832222
6.975 0.00798953 0.00796998
6.97 0.00766948 0.00765071
6.965 0.0073957 0.0073776
6.96 0.00717961 0.00716204
6.955 0.00703033 0.00701312
6.95 0.00695434 0.00693733
6.945 0.00695526 0.00693824
6.94 0.00703364 0.00701643
6.935 0.00718705 0.00716946
6.93 0.00741009 0.00739196
6.925 0.00769466 0.00767583
6.92 0.00803027 0.00801062
6.915 0.00840444 0.00838388
6.91 0.00880321 0.00878167
6.905 0.00921163 0.00918909
6.9 0.00961437 0.00959085
6.895 0.00999633 0.00997187
6.89 0.0103431 0.0103178
6.885 0.0106418 0.0106158
6.88 0.0108812 0.0108546
6.875 0.0110524 0.0110254
6.87 0.0111492 0.0111219
6.865 0.0111683 0.011141
6.86 0.0111093 0.0110822
6.855 0.0109751 0.0109483
6.85 0.0107715 0.0107451
6.845 0.0105068 0.0104811
6.84 0.0101921 0.0101672
6.835 0.00984041 0.00981633
6.83 0.00946612 0.00944296
6.825 0.00908464 0.00906241
6.82 0.00871166 0.00869034
6.815 0.00836255 0.00834209
6.81 0.00805175 0.00803205
6.805 0.00779219 0.00777312
6.8 0.00759475 0.00757617
6.795 0.00746789 0.00744962
6.79 0.00741726 0.00739911
6.785 0.00744552 0.0074273
6.78 0.00755223 0.00753375
6.775 0.00773388 0.00771496
6.77 0.00798405 0.00796452
6.765 0.00829365 0.00827336
6.76 0.00865126 0.00863009
6.755 0.00904361 0.00902148
6.75 0.00945609 0.00943295
6.745 0.00987326 0.0098491
6.74 0.0102795 0.0102544
6.735 0.0106597 0.0106336
6.73 0.0109995 0.0109726
6.725 0.0112863 0.0112586
6.72 0.0115094 0.0114812
6.715 0.0116606 0.0116321
6.71 0.0117345 0.0117058
6.705 0.0117288 0.0117001
6.7 0.0116442 0.0116157
6.695 0.0114845 0.0114564
6.69 0.0112565 0.011229
6.685 0.0109698 0.010943
6.68 0.0106363 0.0106103
6.675 0.0102697 0.0102446
6.67 0.00988521 0.00986102
6.665 0.00949859 0.00947535
6.66 0.00912585 0.00910352
6.655 0.00878239 0.0087609
6.65 0.00848249 0.00846173
6.645 0.00823869 0.00821853
6.64 0.00806133 0.00804161
6.635 0.00795812 0.00793865
6.63 0.00793385 0.00791443
6.625 0.0079902 0.00797065
6.62 0.0081257 0.00810582
6.615 0.00833579 0.0083154
6.61 0.008613 0.00859193
6.605 0.00894725 0.00892535
6.6 0.00932623 0.00930341
6.595 0.00973591 0.00971209
6.59 0.0101611 0.0101362
6.585 0.0105859 0.0105599
6.58 0.0109944 0.0109675
6.575 0.0113715 0.0113437
6.57 0.0117031 0.0116744
6.565 0.0119768 0.0119475
6.56 0.0121826 0.0121528
6.555 0.012313 0.0122829
6.55 0.0123636 0.0123333
6.545 0.0123328 0.0123026
6.54 0.0122224 0.0121925
6.535 0.0120374 0.012008
6.53 0.0117857 0.0117569
6.525 0.0114778 0.0114497
6.52 0.0111264 0.0110992
6.515 0.0107462 0.0107199
6.51 0.0103529 0.0103276
6.505 0.00996268 0.0099383
6.5 0.00959176 0.00956829
6.495 0.00925554 0.00923289
6.49 0.00896806 0.00894612
6.485 0.00874146 0.00872007
6.48 0.00858544 0.00856443
6.475 0.00850695 0.00848614
6.47 0.00850987 0.00848905
6.465 0.0085949 0.00857387
6.46 0.00875951 0.00873807
6.455 0.00899807 0.00897606
6.45 0.00930209 0.00927933
6.445 0.00966052 0.00963688
6.44 0.0100602 0.0100356
6.435 0.0104863 0.0104607
6.43 0.0109232 0.0108965
6.425 0.0113545 0.0113267
6.42 0.0117642 0.0117354
6.415 0.0121371 0.0121074
6.41 0.0124594 0.0124289
6.405 0.0127191 0.012688
6.4 0.0129069 0.0128753
6.395 0.0130159 0.0129841
6.39 0.0130427 0.0130107
6.385 0.0129866 0.0129549
6.38 0.0128507 0.0128193
6.375 0.0126409 0.01261
6.37 0.0123661 0.0123359
6.365 0.0120379 0.0120084
6.36 0.0116699 0.0116413
6.355 0.0112774 0.0112498
6.35 0.0108767 0.01085
6.345 0.0104843 0.0104587
6.34 0.0101168 0.010092
6.335 0.00978927 0.00976531
6.33 0.00951562 0.00949233
6.325 0.00930747 0.00928469
6.32 0.00917389 0.00915144
6.315 0.009121 0.00909868
6.31 0.00915176 0.00912937
6.305 0.00926587 0.00924319
6.3 0.00945973 0.00943659
6.295 0.00972668 0.00970288
6.29 0.0100572 0.0100326
6.285 0.0104393 0.0104137
6.28 0.0108589 0.0108324
6.275 0.0113007 0.0112731
6.27 0.0117483 0.0117195
6.265 0.0121851 0.0121553
6.26 0.012595 0.0125642
6.255 0.0129628 0.012931
6.25 0.0132749 0.0132424
6.245 0.01352 0.0134869
6.24 0.0136891 0.0136556
6.235 0.0137765 0.0137428
6.23 0.0137793 0.0137456
6.225 0.0136983 0.0136648
6.22 0.0135372 0.0135041
6.215 0.0133032 0.0132706
6.21 0.0130062 0.0129744
6.205 0.0126587 0.0126277
6.2 0.0122752 0.0122452
6.195 0.0118717 0.0118427
6.19 0.011465 0.011437
6.185 0.0110721 0.011045
6.18 0.0107092 0.010683
6.175 0.0103918 0.0103664
6.17 0.0101332 0.0101084
6.165 0.00994456 0.00992022
6.16 0.00983429 0.00981022
6.155 0.00980768 0.00978368
6.15 0.00986674 0.0098426
6.145 0.0100101 0.00998565
6.14 0.0102333 0.0102082
6.135 0.0105284 0.0105026
6.13 0.010885 0.0108584
6.125 0.0112902 0.0112626
6.12 0.0117291 0.0117004
6.115 0.0121858 0.012156
6.11 0.0126433 0.0126123
6.105 0.0130848 0.0130528
6.1 0.0134941 0.013461
6.095 0.013856 0.0138221
6.09 0.0141574 0.0141228
6.085 0.0143874 0.0143522
6.08 0.0145377 0.0145022
6.075 0.0146034 0.0145676
6.07 0.0145825 0.0145468
6.065 0.0144768 0.0144414
6.06 0.0142912 0.0142562
6.055 0.0140338 0.0139995
6.05 0.0137156 0.013682
6.045 0.01335 0.0133173
6.04 0.0129523 0.0129206
6.035 0.0125391 0.0125084
6.03 0.0121278 0.0120981
6.025 0.0117354 0.0117067
6.02 0.0113786 0.0113508
6.015 0.0110724 0.0110453
6.01 0.0108298 0.0108033
6.005 0.0106616 0.0106355
6 0.0105753 0.0105494
5.995 0.0105754 0.0105495
5.99 0.010663 0.0106369
5.985 0.0108357 0.0108092
5.98 0.011088 0.0110609
5.975 0.011411 0.0113831
5.97 0.0117932 0.0117644
5.965 0.012221 0.0121911
5.96 0.0126786 0.0126476
5.955 0.0131494 0.0131173
5.95 0.0136162 0.0135829
5.945 0.0140618 0.0140274
5.94 0.01447 0.0144346
5.935 0.0148257 0.0147894
5.93 0.0151162 0.0150792
5.925 0.0153309 0.0152934
5.92 0.0154625 0.0154247
5.915 0.0155067 0.0154688
5.91 0.0154627 0.0154248
5.905 0.015333 0.0152955
5.9 0.0151237 0.0150867
5.895 0.0148439 0.0148076
5.89 0.0145056 0.0144701
5.885 0.014123 0.0140885
5.88 0.0137124 0.0136788
5.875 0.0132908 0.0132583
5.87 0.0128761 0.0128445
5.865 0.0124855 0.012455
5.86 0.0121357 0.012106
5.855 0.0118416 0.0118126
5.85 0.0116159 0.0115874
5.845 0.0114685 0.0114405
5.84 0.0114066 0.0113787
5.835 0.0114336 0.0114057
5.83 0.0115498 0.0115216
5.825 0.0117518 0.0117231
5.82 0.0120329 0.0120035
5.815 0.0123834 0.0123531
5.81 0.0127909 0.0127596
5.805 0.0132407 0.0132083
5.8 0.0137165 0.0136829
5.795 0.014201 0.0141663
5.79 0.0146767 0.0146408
5.785 0.0151261 0.0150891
5.78 0.0155329 0.0154949
5.775 0.0158823 0.0158435
5.77 0.0161619 0.0161224
5.765 0.0163618 0.0163218
5.76 0.0164751 0.0164348
5.755 0.0164985 0.0164582
5.75 0.0164321 0.0163919
5.745 0.0162794 0.0162396
5.74 0.0160475 0.0160082
5.735 0.0157464 0.0157079
5.73 0.0153893 0.0153516
5.725 0.0149911 0.0149544
5.72 0.0145686 0.014533
5.715 0.0141398 0.0141052
5.71 0.0137227 0.0136891
5.705 0.0133349 0.0133023
5.7 0.012993 0.0129612
5.695 0.0127116 0.0126805
5.69 0.0125031 0.0124725
5.685 0.012377 0.0123467
5.68 0.0123395 0.0123093
5.675 0.0123935 0.0123631
5.67 0.0125381 0.0125074
5.665 0.012769 0.0127377
5.66 0.0130786 0.0130466
5.655 0.0134562 0.0134232
5.65 0.0138884 0.0138544
5.645 0.0143598 0.0143247
5.64 0.0148535 0.0148172
5.635 0.0153515 0.015314
5.63 0.0158359 0.0157972
5.625 0.0162892 0.0162493
5.62 0.0166948 0.016654
5.615 0.0170384 0.0169967
5.61 0.0173077 0.0172653
5.605 0.0174934 0.0174506
5.6 0.0175894 0.0175463
5.595 0.017593 0.01755
5.59 0.0175053 0.0174625
5.585 0.0173308 0.0172884
5.58 0.0170776 0.0170358
5.575 0.0167567 0.0167157
5.57 0.0163819 0.0163418
5.565 0.0159693 0.0159302
5.56 0.0155363 0.0154983
5.555 0.0151012 0.0150643
5.55 0.0146826 0.0146467
5.545 0.0142983 0.0142633
5.54 0.0139646 0.0139305
5.535 0.0136963 0.0136628
5.53 0.0135052 0.0134722
5.525 0.0134003 0.0133675
5.52 0.0133871 0.0133543
5.515 0.0134676 0.0134346
5.51 0.0136402 0.0136068
5.505 0.0138996 0.0138656
5.5 0.0142372 0.0142024
5.495 0.0146414 0.0146056
5.49 0.0150981 0.0150612
5.485 0.0155909 0.0155528
5.48 0.0161023 0.0160629
5.475 0.0166139 0.0165733
5.47 0.0171074 0.0170655
5.465 0.0175648 0.0175219
5.46 0.0179701 0.0179261
5.455 0.0183086 0.0182638
5.45 0.0185687 0.0185232
5.445 0.0187414 0.0186956
5.44 0.0188214 0.0187754
5.435 0.0188068 0.0187608
5.43 0.0186994 0.0186536
5.425 0.0185047 0.0184595
5.42 0.0182317 0.0181871
5.415 0.0178924 0.0178486
5.41 0.0175014 0.0174586
5.405 0.0170756 0.0170338
5.4 0.016633 0.0165923
5.395 0.0161926 0.0161529
5.39 0.0157731 0.0157345
5.385 0.0153925 0.0153548
5.38 0.0150674 0.0150305
5.375 0.014812 0.0147758
5.37 0.014638 0.0146022
5.365 0.0145538 0.0145182
5.36 0.0145644 0.0145287
5.355 0.0146708 0.0146349
5.35 0.0148707 0.0148344
5.345 0.015158 0.0151209
5.34 0.0155231 0.0154852
5.335 0.0159536 0.0159146
5.33 0.0164345 0.0163942
5.325 0.0169487 0.0169072
5.32 0.017478 0.0174352
5.315 0.0180036 0.0179596
5.31 0.0185067 0.0184615
5.305 0.0189695 0.0189231
5.3 0.0193755 0.0193281
5.295 0.0197105 0.0196622
5.29 0.0199629 0.0199141
5.285 0.0201245 0.0200753
5.28 0.0201905 0.0201411
5.275 0.0201595 0.0201102
5.27 0.0200344 0.0199854
5.265 0.0198215 0.019773
5.26 0.0195305 0.0194828
5.255 0.0191745 0.0191275
5.25 0.0187687 0.0187228
5.245 0.0183308 0.018286
5.24 0.0178796 0.0178358
5.235 0.0174344 0.0173917
5.23 0.0170143 0.0169726
5.225 0.0166375 0.0165968
5.22 0.0163206 0.0162807
5.215 0.0160777 0.0160384
5.21 0.0159202 0.0158812
5.205 0.0158559 0.0158171
5.2 0.0158892 0.0158503
5.195 0.0160207 0.0159815
5.19 0.0162471 0.0162073
5.185 0.0165614 0.0165209
5.18 0.0169534 0.016912
5.175 0.0174098 0.0173672
5.17 0.0179147 0.0178709
5.165 0.0184505 0.0184053
5.16 0.0189983 0.0189518
5.155 0.0195388 0.019491
5.15 0.0200529 0.0200038
5.145 0.0205225 0.0204722
5.14 0.0209311 0.0208798
5.135 0.0212646 0.0212126
5.13 0.0215118 0.0214592
5.125 0.0216648 0.0216117
5.12 0.0217191 0.021666
5.115 0.0216745 0.0216214
5.11 0.0215341 0.0214814
5.105 0.0213053 0.0212531
5.1 0.0209984 0.0209471
5.095 0.0206274 0.0205769
5.09 0.0202084 0.020159
5.085 0.0197596 0.0197113
5.08 0.0193005 0.0192533
5.075 0.0188508 0.0188047
5.07 0.0184301 0.018385
5.065 0.0180568 0.0180126
5.06 0.0177474 0.0177039
5.055 0.017516 0.0174731
5.05 0.0173737 0.0173311
5.045 0.017328 0.0172856
5.04 0.0173828 0.0173402
5.035 0.0175379 0.017495
5.03 0.0177896 0.0177461
5.025 0.0181301 0.0180857
5.02 0.0185483 0.0185029
5.015 0.0190302 0.0189836
5.01 0.0195592 0.0195114
5.005 0.0201171 0.0200679
5 0.0206844 0.0206338
4.995 0.0212412 0.0211892
4.99 0.0217681 0.0217148
4.985 0.0222467 0.0221923
4.98 0.0226605 0.0226051
4.975 0.0229955 0.0229392
4.97 0.0232406 0.0231837
4.965 0.0233881 0.0233309
4.96 0.0234342 0.0233769
4.955 0.023379 0.0233218
4.95 0.0232265 0.0231696
4.945 0.0229844 0.0229282
4.94 0.0226642 0.0226088
4.935 0.0222803 0.0222258
4.93 0.0218497 0.0217962
4.925 0.0213911 0.0213388
4.92 0.0209247 0.0208735
4.915 0.0204706 0.0204205
4.91 0.0200489 0.0199998
4.905 0.0196781 0.01963
4.9 0.019375 0.0193276
4.895 0.0191536 0.0191067
4.89 0.0190247 0.0189782
4.885 0.0189958 0.0189493
4.88 0.0190702 0.0190235
4.875 0.0192474 0.0192003
4.87 0.0195228 0.0194751
4.865 0.0198883 0.0198396
4.86 0.0203319 0.0202822
4.855 0.0208391 0.0207881
4.85 0.0213925 0.0213402
4.845 0.0219733 0.0219195
4.84 0.0225614 0.0225062
4.835 0.0231365 0.0230799
4.83 0.0236787 0.0236208
4.825 0.0241695 0.0241103
4.82 0.024592 0.0245318
4.815 0.0249322 0.0248712
4.81 0.0251791 0.0251175
4.805 0.0253254 0.0252634
4.8 0.0253673 0.0253053
4.795 0.0253056 0.0252436
4.79 0.0251446 0.0250831
4.785 0.0248928 0.0248319
4.78 0.0245621 0.024502
4.775 0.0241677 0.0241086
4.77 0.0237272 0.0236691
4.765 0.0232599 0.023203
4.76 0.0227866 0.0227309
4.755 0.022328 0.0222734
4.75 0.0219045 0.0218509
4.745 0.0215349 0.0214822
4.74 0.0212363 0.0211843
4.735 0.0210227 0.0209712
4.73 0.020905 0.0208538
4.725 0.0208904 0.0208392
4.72 0.020982 0.0209306
4.715 0.0211789 0.0211271
4.71 0.0214763 0.0214237
4.705 0.0218652 0.0218117
4.7 0.0223334 0.0222788
4.695 0.0228655 0.0228096
4.69 0.0234438 0.0233864
4.685 0.0240487 0.0239898
4.68 0.0246595 0.0245992
4.675 0.0252555 0.0251937
4.67 0.0258164 0.0257533
4.665 0.0263232 0.0262588
4.66 0.0267588 0.0266934
4.655 0.0271091 0.0270428
4.65 0.027363 0.027296
4.645 0.0275131 0.0274458
4.64 0.0275561 0.0274887
4.635 0.0274927 0.0274254
4.63 0.0273279 0.027261
4.625 0.0270704 0.0270042
4.62 0.0267328 0.0266674
4.615 0.0263307 0.0262663
4.61 0.0258823 0.0258189
4.605 0.0254076 0.0253454
4.6 0.0249278 0.0248668
4.595 0.0244642 0.0244043
4.59 0.0240376 0.0239788
4.585 0.0236675 0.0236095
4.58 0.0233709 0.0233137
4.575 0.0231623 0.0231056
4.57 0.0230527 0.0229963
4.565 0.0230492 0.0229928
4.56 0.023155 0.0230983
4.555 0.0233689 0.0233117
4.55 0.0236857 0.0236278
4.545 0.0240963 0.0240373
4.54 0.0245879 0.0245277
4.535 0.0251447 0.0250832
4.53 0.0257483 0.0256853
4.525 0.0263787 0.0263142
4.52 0.0270148 0.0269487
4.515 0.027635 0.0275674
4.51 0.0282187 0.0281497
4.505 0.0287464 0.0286761
4.5 0.0292007 0.0291293
4.495 0.0295671 0.0294947
4.49 0.0298342 0.0297612
4.485 0.0299947 0.0299213
4.48 0.0300451 0.0299715
4.475 0.0299862 0.0299128
4.47 0.0298232 0.0297502
4.465 0.0295652 0.0294928
4.46 0.0292249 0.0291534
4.455 0.0288185 0.028748
4.45 0.0283647 0.0282953
4.445 0.027884 0.0278158
4.44 0.0273981 0.0273311
4.435 0.0269289 0.0268631
4.43 0.0264979 0.026433
4.425 0.0261247 0.0260608
4.42 0.0258272 0.025764
4.415 0.0256201 0.0255574
4.41 0.0255147 0.0254522
4.405 0.0255183 0.0254559
4.4 0.0256344 0.0255716
4.395 0.0258617 0.0257984
4.39 0.0261949 0.0261308
4.385 0.0266248 0.0265597
4.38 0.0271383 0.0270719
4.375 0.0277192 0.0276514
4.37 0.0283488 0.0282795
4.365 0.0290065 0.0289355
4.36 0.0296706 0.029598
4.355 0.0303191 0.0302449
4.35 0.0309306 0.0308549
4.345 0.0314852 0.0314082
4.34 0.0319649 0.0318867
4.335 0.0323547 0.0322756
4.33 0.0326429 0.032563
4.325 0.0328217 0.0327414
4.32 0.0328873 0.0328069
4.315 0.0328406 0.0327603
4.31 0.0326865 0.0326065
4.305 0.0324342 0.0323549
4.3 0.0320968 0.0320183
4.295 0.0316905 0.031613
4.29 0.0312344 0.031158
4.285 0.0307496 0.0306744
4.28 0.0302583 0.0301843
4.275 0.029783 0.0297101
4.27 0.0293456 0.0292738
4.265 0.0289667 0.0288959
4.26 0.0286646 0.0285945
4.255 0.0284546 0.028385
4.25 0.0283486 0.0282793
4.245 0.0283545 0.0282852
4.24 0.028476 0.0284063
4.235 0.0287121 0.0286418
4.23 0.0290579 0.0289868
4.225 0.0295039 0.0294317
4.22 0.0300372 0.0299637
4.215 0.0306414 0.0305664
4.21 0.0312974 0.0312208
4.205 0.0319841 0.0319058
4.2 0.0326794 0.0325994
4.195 0.0333607 0.0332791
4.19 0.034006 0.0339228
4.185 0.0345946 0.03451
4.18 0.0351079 0.035022
4.175 0.03553 0.0354431
4.17 0.0358487 0.035761
4.165 0.0360555 0.0359673
4.16 0.0361462 0.0360578
4.155 0.0361211 0.0360327
4.15 0.0359848 0.0358967
4.145 0.0357463 0.0356589
4.14 0.0354186 0.035332
4.135 0.0350182 0.0349325
4.13 0.0345642 0.0344796
4.125 0.034078 0.0339947
4.12 0.0335825 0.0335004
4.115 0.0331007 0.0330197
4.11 0.0326553 0.0325754
4.105 0.0322676 0.0321886
4.1 0.0319566 0.0318784
4.095 0.0317387 0.031661
4.09 0.0316264 0.031549
4.085 0.0316285 0.0315511
4.08 0.0317493 0.0316716
4.075 0.0319885 0.0319103
4.07 0.0323417 0.0322625
4.065 0.0327997 0.0327195
4.06 0.0333498 0.0332682
4.055 0.0339756 0.0338925
4.05 0.0346578 0.034573
4.045 0.0353752 0.0352887
4.04 0.0361051 0.0360167
4.035 0.0368243 0.0367342
4.03 0.0375101 0.0374183
4.025 0.0381409 0.0380475
4.02 0.0386972 0.0386025
4.015 0.0391623 0.0390665
4.01 0.0395229 0.0394262
4.005 0.0397696 0.0396723
4 0.0398973 0.0397997
3.995 0.0399056 0.0398079
3.99 0.0397983 0.0397009
3.985 0.039584 0.0394871
3.98 0.0392752 0.0391791
3.975 0.0388882 0.038793
3.97 0.0384422 0.0383482
3.965 0.037959 0.0378661
3.96 0.0374616 0.03737
3.955 0.0369738 0.0368833
3.95 0.036519 0.0364296
3.945 0.0361193 0.0360309
3.94 0.0357949 0.0357074
3.935 0.0355633 0.0354762
3.93 0.035438 0.0353513
3.925 0.035429 0.0353423
3.92 0.0355417 0.0354547
3.915 0.0357769 0.0356893
3.91 0.0361307 0.0360423
3.905 0.0365951 0.0365055
3.9 0.0371576 0.0370666
3.895 0.0378021 0.0377096
3.89 0.0385096 0.0384154
3.885 0.0392586 0.0391625
3.88 0.0400261 0.0399281
3.875 0.0407883 0.0406885
3.87 0.0415218 0.0414202
3.865 0.0422039 0.0421007
3.86 0.0428142 0.0427094
3.855 0.0433346 0.0432286
3.85 0.0437507 0.0436436
3.845 0.0440516 0.0439438
3.84 0.0442311 0.0441229
3.835 0.0442874 0.044179
3.83 0.0442233 0.0441151
3.825 0.0440465 0.0439387
3.82 0.0437687 0.0436616
3.815 0.0434057 0.0432995
3.81 0.0429764 0.0428713
3.805 0.0425026 0.0423986
3.8 0.0420076 0.0419048
3.795 0.0415156 0.041414
3.79 0.0410509 0.0409505
3.785 0.0406368 0.0405374
3.78 0.0402946 0.040196
3.775 0.0400429 0.0399449
3.77 0.0398972 0.0397995
3.765 0.0398686 0.039771
3.76 0.0399642 0.0398664
3.755 0.0401862 0.0400879
3.75 0.0405322 0.040433
3.745 0.0409951 0.0408948
3.74 0.0415635 0.0414618
3.735 0.0422221 0.0421188
3.73 0.0429522 0.0428471
3.725 0.0437324 0.0436254
3.72 0.0445396 0.0444306
3.715 0.0453495 0.0452385
3.71 0.0461379 0.046025
3.705 0.0468811 0.0467664
3.7 0.0475574 0.047441
3.695 0.0481472 0.0480294
3.69 0.0486345 0.0485155
3.685 0.0490067 0.0488868
3.68 0.0492558 0.0491353
3.675 0.0493783 0.0492575
3.67 0.0493756 0.0492548
3.665 0.0492536 0.049133
3.66 0.0490229 0.0489029
3.655 0.0486983 0.0485791
3.65 0.0482981 0.0481799
3.645 0.0478436 0.0477265
3.64 0.0473583 0.0472424
3.635 0.0468667 0.046752
3.63 0.046394 0.0462804
3.625 0.0459643 0.0458518
3.62 0.0456005 0.0454889
3.615 0.0453229 0.045212
3.61 0.0451486 0.0450381
3.605 0.0450909 0.0449806
3.6 0.0451588 0.0450483
3.595 0.0453565 0.0452455
3.59 0.0456835 0.0455718
3.585 0.0461346 0.0460217
3.58 0.0466997 0.0465855
3.575 0.0473649 0.047249
3.57 0.0481122 0.0479945
3.565 0.0489209 0.0488012
3.56 0.0497679 0.0496462
3.555 0.0506288 0.0505049
3.55 0.0514785 0.0513525
3.545 0.0522923 0.0521644
3.54 0.0530472 0.0529174
3.535 0.0537218 0.0535903
3.53 0.0542981 0.0541652
3.525 0.0547615 0.0546275
3.52 0.0551016 0.0549668
3.515 0.0553127 0.0551774
3.51 0.0553939 0.0552583
3.505 0.055349 0.0552136
3.5 0.0551869 0.0550519
3.495 0.0549206 0.0547862
3.49 0.0545672 0.0544337
3.485 0.0541473 0.0540148
3.48 0.0536839 0.0535525
3.475 0.0532017 0.0530715
3.47 0.0527263 0.0525972
3.465 0.052283 0.0521551
3.46 0.0518961 0.0517692
3.455 0.0515879 0.0514616
3.45 0.0513774 0.0512517
3.445 0.0512806 0.0511551
3.44 0.0513089 0.0511833
3.435 0.0514692 0.0513432
3.43 0.0517635 0.0516368
3.425 0.052189 0.0520613
3.42 0.052738 0.0526089
3.415 0.0533983 0.0532676
3.41 0.0541536 0.0540211
3.405 0.0549843 0.0548497
3.4 0.0558678 0.055731
3.395 0.0567797 0.0566408
3.39 0.0576947 0.0575535
3.385 0.0585872 0.0584439
3.38 0.0594325 0.0592871
3.375 0.0602077 0.0600604
3.37 0.0608922 0.0607432
3.365 0.0614691 0.0613187
3.36 0.0619251 0.0617736
3.355 0.0622517 0.0620994
3.35 0.0624449 0.0622921
3.345 0.0625057 0.0623528
3.34 0.0624403 0.0622876
3.335 0.0622595 0.0621071
3.33 0.0619782 0.0618266
3.325 0.0616155 0.0614648
3.32 0.0611935 0.0610438
3.315 0.0607364 0.0605878
3.31 0.0602701 0.0601226
3.305 0.0598207 0.0596743
3.3 0.0594137 0.0592684
3.295 0.0590735 0.0589289
3.29 0.0588216 0.0586776
3.285 0.0586766 0.058533
3.28 0.058653 0.0585095
3.275 0.0587611 0.0586174
3.27 0.0590063 0.058862
3.265 0.059389 0.0592437
3.26 0.0599045 0.0597579
3.255 0.0605435 0.0603953
3.25 0.0612921 0.0611421
3.245 0.0621325 0.0619804
3.24 0.0630435 0.0628893
3.235 0.0640016 0.063845
3.23 0.0649813 0.0648223
3.225 0.0659567 0.0657953
3.22 0.0669016 0.0667379
3.215 0.0677915 0.0676256
3.21 0.0686033 0.0684354
3.205 0.0693172 0.0691476
3.2 0.0699167 0.0697457
3.195 0.0703897 0.0702175
3.19 0.0707286 0.0705555
3.185 0.0709307 0.0707571
3.18 0.0709985 0.0708247
3.175 0.0709393 0.0707657
3.17 0.0707652 0.0705921
3.165 0.0704928 0.0703204
3.16 0.0701422 0.0699706
3.155 0.0697365 0.0695659
3.15 0.0693009 0.0691313
3.145 0.0688619 0.0686934
3.14 0.0684461 0.0682786
3.135 0.0680795 0.0679129
3.13 0.0677861 0.0676202
3.125 0.0675876 0.0674222
3.12 0.0675021 0.067337
3.115 0.0675437 0.0673785
3.11 0.0677219 0.0675562
3.105 0.0680413 0.0678748
3.1 0.0685014 0.0683338
3.095 0.0690967 0.0689276
3.09 0.0698168 0.069646
3.085 0.070647 0.0704742
3.08 0.0715686 0.0713935
3.075 0.0725596 0.072382
3.07 0.0735956 0.0734155
3.065 0.0746507 0.074468
3.06 0.0756983 0.075513
3.055 0.076712 0.0765243
3.05 0.0776668 0.0774767
3.045 0.0785397 0.0783475
3.04 0.0793108 0.0791167
3.035 0.0799638 0.0797682
3.03 0.0804868 0.0802898
3.025 0.0808724 0.0806745
3.02 0.0811184 0.0809199
3.015 0.0812278 0.081029
3.01 0.0812083 0.0810096
3.005 0.0810727 0.0808743
3 0.0808378 0.08064
2.995 0.0805245 0.0803274
2.99 0.0801562 0.0799601
2.985 0.0797588 0.0795636
2.98 0.0793591 0.0791649
2.975 0.0789841 0.0787909
2.97 0.0786603 0.0784678
2.965 0.078412 0.0782201
2.96 0.0782611 0.0780696
2.955 0.0782261 0.0780347
2.95 0.0783212 0.0781296
2.945 0.0785561 0.0783639
2.94 0.0789356 0.0787425
2.935 0.0794593 0.0792649
2.93 0.0801217 0.0799257
2.925 0.0809125 0.0807145
2.92 0.0818169 0.0816167
2.915 0.082816 0.0826134
2.91 0.0838878 0.0836825
2.905 0.0850076 0.0847996
2.9 0.0861493 0.0859385
2.895 0.0872858 0.0870722
2.89 0.0883904 0.0881741
2.885 0.0894376 0.0892188
2.88 0.090404 0.0901828
2.875 0.091269 0.0910457
2.87 0.0920157 0.0917905
2.865 0.0926314 0.0924048
2.86 0.0931083 0.0928805
2.855 0.0934435 0.0932148
2.85 0.0936391 0.09341
2.845 0.0937025 0.0934732
2.84 0.0936459 0.0934167
2.835 0.0934856 0.0932569
2.83 0.0932422 0.093014
2.825 0.0929389 0.0927115
2.82 0.0926016 0.092375
2.815 0.0922573 0.0920315
2.81 0.0919333 0.0917083
2.805 0.0916564 0.0914321
2.8 0.0914518 0.0912281
2.795 0.0913423 0.0911188
2.79 0.0913471 0.0911236
2.785 0.0914818 0.0912579
2.78 0.0917571 0.0915326
2.775 0.0921793 0.0919537
2.77 0.0927491 0.0925221
2.765 0.0934623 0.0932336
2.76 0.0943099 0.0940792
2.755 0.095278 0.0950449
2.75 0.0963488 0.0961131
2.745 0.0975009 0.0972623
2.74 0.0987101 0.0984686
2.735 0.0999505 0.0997059
2.73 0.101195 0.100947
2.725 0.102417 0.102166
2.72 0.103589 0.103335
2.715 0.104688 0.104432
2.71 0.105691 0.105433
2.705 0.106581 0.106321
2.7 0.107344 0.107081
2.695 0.107968 0.107704
2.69 0.10845 0.108185
2.685 0.10879 0.108524
2.68 0.108994 0.108727
2.675 0.10907 0.108803
2.67 0.109035 0.108769
2.665 0.108908 0.108641
2.66 0.10871 0.108444
2.655 0.108466 0.108201
2.65 0.108204 0.107939
2.645 0.10795 0.107686
2.64 0.107732 0.107468
2.635 0.107575 0.107312
2.63 0.107505 0.107242
2.625 0.107541 0.107278
2.62 0.107702 0.107438
2.615 0.108 0.107736
2.61 0.108445 0.10818
2.605 0.10904 0.108773
2.6 0.109783 0.109514
2.595 0.110667 0.110397
2.59 0.111683 0.11141
2.585 0.112813 0.112537
2.58 0.114039 0.11376
2.575 0.115338 0.115056
2.57 0.116685 0.1164
2.565 0.118054 0.117765
2.56 0.119417 0.119125
2.555 0.120748 0.120453
2.55 0.122022 0.121723
2.545 0.123214 0.122912
2.54 0.124304 0.124
2.535 0.125277 0.12497
2.53 0.126117 0.125809
2.525 0.126819 0.126509
2.52 0.127378 0.127066
2.515 0.127797 0.127484
2.51 0.128081 0.127768
2.505 0.128244 0.12793
2.5 0.1283 0.127986
2.495 0.128269 0.127955
2.49 0.128175 0.127861
2.485 0.128042 0.127728
2.48 0.127897 0.127584
2.475 0.127767 0.127454
2.47 0.127679 0.127366
2.465 0.127658 0.127346
2.46 0.127729 0.127416
2.455 0.12791 0.127597
2.45 0.128219 0.127905
2.445 0.128667 0.128352
2.44 0.129264 0.128947
2.435 0.130011 0.129693
2.43 0.130907 0.130586
2.425 0.131944 0.131621
2.42 0.133111 0.132785
2.415 0.134393 0.134064
2.41 0.13577 0.135437
2.405 0.137219 0.136883
2.4 0.138716 0.138377
2.395 0.140235 0.139892
2.39 0.14175 0.141403
2.385 0.143233 0.142883
2.38 0.144661 0.144307
2.375 0.14601 0.145653
2.37 0.14726 0.1469
2.365 0.148394 0.148031
2.36 0.149401 0.149035
2.355 0.15027 0.149903
2.35 0.151001 0.150631
2.345 0.151592 0.151222
2.34 0.152052 0.15168
2.335 0.152391 0.152018
2.33 0.152624 0.15225
2.325 0.152769 0.152396
2.32 0.152849 0.152475
2.315 0.152888 0.152514
2.31 0.152912 0.152538
2.305 0.152947 0.152572
2.3 0.153018 0.152644
2.295 0.153152 0.152778
2.29 0.153372 0.152997
2.285 0.153697 0.153321
2.28 0.154145 0.153768
2.275 0.154729 0.154351
2.27 0.155458 0.155078
2.265 0.156336 0.155954
2.26 0.157362 0.156977
2.255 0.158532 0.158144
2.25 0.159835 0.159444
2.245 0.161257 0.160863
2.24 0.162782 0.162384
2.235 0.164388 0.163986
2.23 0.166053 0.165646
2.225 0.167751 0.167341
2.22 0.169459 0.169044
2.215 0.171149 0.17073
2.21 0.172798 0.172375
2.205 0.174382 0.173955
2.2 0.175881 0.175451
2.195 0.177278 0.176844
2.19 0.178557 0.17812
2.185 0.17971 0.179271
2.18 0.180731 0.180289
2.175 0.181618 0.181173
2.17 0.182375 0.181928
2.165 0.183009 0.182561
2.16 0.183534 0.183085
2.155 0.183964 0.183514
2.15 0.184319 0.183868
2.145 0.18462 0.184168
2.14 0.184891 0.184438
2.135 0.185157 0.184703
2.13 0.185442 0.184988
2.125 0.185772 0.185317
2.12 0.186169 0.185713
2.115 0.186655 0.186198
2.11 0.187249 0.18679
2.105 0.187965 0.187505
2.1 0.188815 0.188353
2.095 0.189807 0.189343
2.09 0.190944 0.190477
2.085 0.192225 0.191754
2.08 0.193643 0.19317
2.075 0.195191 0.194713
2.07 0.196854 0.196372
2.065 0.198616 0.19813
2.06 0.200457 0.199966
2.055 0.202356 0.20186
2.05 0.204289 0.20379
2.045 0.206235 0.20573
2.04 0.208167 0.207658
2.035 0.210065 0.209551
2.03 0.211906 0.211388
2.025 0.213671 0.213149
2.02 0.215344 0.214817
2.015 0.216912 0.216381
2.01 0.218364 0.217829
2.005 0.219695 0.219157
2 0.220903 0.220363
1.995 0.221991 0.221448
1.99 0.222966 0.22242
1.985 0.223837 0.223289
1.98 0.224618 0.224068
1.975 0.225326 0.224775
1.97 0.22598 0.225427
1.965 0.226602 0.226047
1.96 0.227213 0.226657
1.955 0.227836 0.227279
1.95 0.228495 0.227936
1.945 0.229209 0.228649
1.94 0.230001 0.229438
1.935 0.230887 0.230322
1.93 0.231883 0.231316
1.925 0.233001 0.232431
1.92 0.234249 0.233676
1.915 0.235633 0.235056
1.91 0.237153 0.236573
1.905 0.238807 0.238222
1.9 0.240588 0.239999
1.895 0.242487 0.241893
1.89 0.24449 0.243892
1.885 0.246582 0.245979
1.88 0.248746 0.248137
1.875 0.25096 0.250346
1.87 0.253206 0.252586
1.865 0.255462 0.254837
1.86 0.257707 0.257076
1.855 0.259922 0.259286
1.85 0.262087 0.261446
1.845 0.264187 0.263541
1.84 0.266208 0.265557
1.835 0.268138 0.267482
1.83 0.269969 0.269308
1.825 0.271696 0.271031
1.82 0.273318 0.272649
1.815 0.274837 0.274164
1.81 0.276259 0.275583
1.805 0.277593 0.276913
1.8 0.278849 0.278167
1.795 0.280043 0.279358
1.79 0.281191 0.280503
1.785 0.28231 0.281619
1.78 0.28342 0.282726
1.775 0.284539 0.283843
1.77 0.285688 0.284989
1.765 0.286884 0.286182
1.76 0.288146 0.287441
1.755 0.289489 0.28878
1.75 0.290926 0.290214
1.745 0.29247 0.291754
1.74 0.294128 0.293409
1.735 0.295907 0.295183
1.73 0.297808 0.297079
1.725 0.299831 0.299097
1.72 0.301972 0.301233
1.715 0.304225 0.303481
1.71 0.306581 0.305831
1.705 0.309028 0.308272
1.7 0.311552 0.31079
1.695 0.314139 0.31337
1.69 0.316772 0.315997
1.685 0.319434 0.318653
1.68 0.32211 0.321321
1.675 0.324781 0.323986
1.67 0.327432 0.326631
1.665 0.330048 0.329241
1.66 0.332617 0.331803
1.655 0.335127 0.334307
1.65 0.33757 0.336744
1.645 0.339939 0.339107
1.64 0.34223 0.341392
1.635 0.344442 0.343599
1.63 0.346576 0.345728
1.625 0.348637 0.347784
1.62 0.350632 0.349774
1.615 0.352568 0.351705
1.61 0.354456 0.353589
1.605 0.356309 0.355437
1.6 0.358139 0.357263
1.595 0.359962 0.359082
1.59 0.361793 0.360907
1.585 0.363645 0.362755
1.58 0.365533 0.364639
1.575 0.367472 0.366573
1.57 0.369473 0.368569
1.565 0.371549 0.37064
1.56 0.373709 0.372794
1.555 0.37596 0.37504
1.55 0.378308 0.377383
1.545 0.380758 0.379826
1.54 0.383309 0.382371
1.535 0.385962 0.385018
1.53 0.388714 0.387763
1.525 0.391559 0.390601
1.52 0.394491 0.393526
1.515 0.397502 0.39653
1.51 0.400582 0.399602
1.505 0.403721 0.402733
1.5 0.406907 0.405911
1.495 0.410128 0.409124
1.49 0.413372 0.412361
1.485 0.416629 0.41561
1.48 0.419886 0.418859
1.475 0.423134 0.422099
1.47 0.426363 0.425319
1.465 0.429564 0.428513
1.46 0.432732 0.431673
1.455 0.43586 0.434794
1.45 0.438946 0.437872
1.445 0.441988 0.440906
1.44 0.444985 0.443896
1.435 0.447938 0.446842
1.43 0.450852 0.449749
1.425 0.45373 0.45262
1.42 0.456579 0.455462
1.415 0.459405 0.458281
1.41 0.462216 0.461085
1.405 0.465021 0.463883
1.4 0.467828 0.466683
1.395 0.470647 0.469495
1.39 0.473487 0.472329
1.385 0.476358 0.475192
1.38 0.479267 0.478095
1.375 0.482223 0.481043
1.37 0.485233 0.484046
1.365 0.488303 0.487108
1.36 0.491438 0.490235
1.355 0.494642 0.493431
1.35 0.497918 0.496699
1.345 0.501267 0.500041
1.34 0.50469 0.503455
1.335 0.508186 0.506943
1.33 0.511753 0.510501
1.325 0.515388 0.514127
1.32 0.519087 0.517817
1.315 0.522845 0.521566
1.31 0.526657 0.525368
1.305 0.530517 0.529218
1.3 0.534418 0.53311
1.295 0.538355 0.537037
1.29 0.54232 0.540993
1.285 0.546308 0.544971
1.28 0.550312 0.548965
1.275 0.554326 0.55297
1.27 0.558345 0.556979
1.265 0.562365 0.560989
1.26 0.56638 0.564994
1.255 0.570388 0.568993
1.25 0.574387 0.572981
1.245 0.578373 0.576958
1.24 0.582347 0.580922
1.235 0.586307 0.584872
1.23 0.590254 0.588809
1.225 0.594188 0.592735
1.22 0.598112 0.596649
1.215 0.602028 0.600555
1.21 0.605937 0.604454
1.205 0.609843 0.608351
1.2 0.613749 0.612247
1.195 0.617657 0.616146
1.19 0.621572 0.620051
1.185 0.625496 0.623966
1.18 0.629433 0.627893
1.175 0.633386 0.631836
1.17 0.637357 0.635797
1.165 0.641349 0.639779
1.16 0.645363 0.643784
1.155 0.649401 0.647812
1.15 0.653465 0.651866
1.145 0.657555 0.655946
1.14 0.66167 0.660051
1.135 0.665812 0.664183
1.13 0.669978 0.668339
1.125 0.674168 0.672519
1.12 0.67838 0.67672
1.115 0.682612 0.680942
1.11 0.686861 0.685181
1.105 0.691125 0.689434
1.1 0.695401 0.693699
1.095 0.699684 0.697972
1.09 0.703972 0.70225
1.085 0.708262 0.706529
1.08 0.712548 0.710805
1.075 0.716829 0.715075
1.07 0.721098 0.719334
1.065 0.725354 0.723579
1.06 0.729591 0.727806
1.055 0.733806 0.732011
1.05 0.737996 0.73619
1.045 0.742156 0.74034
1.04 0.746284 0.744458
1.035 0.750375 0.748539
1.03 0.754426 0.75258
1.025 0.758434 0.756578
1.02 0.762395 0.76053
1.015 0.766307 0.764432
1.01 0.770166 0.768281
1.005 0.773968 0.772074
1 0.777711 0.775808
0.995 0.781392 0.77948
0.99 0.785007 0.783086
0.985 0.788553 0.786623
0.98 0.792026 0.790088
0.975 0.795423 0.793477
0.97 0.79874 0.796786
0.965 0.801974 0.800011
0.96 0.80512 0.80315
0.955 0.808174 0.806196
0.95 0.811131 0.809147
0.945 0.813988 0.811997
0.94 0.81674 0.814741
0.935 0.81938 0.817375
0.93 0.821905 0.819894
0.925 0.824308 0.822291
0.92 0.826584 0.824562
0.915 0.828727 0.826699
0.91 0.830731 0.828698
0.905 0.832589 0.830552
0.9 0.834295 0.832254
0.895 0.835842 0.833797
0.89 0.837223 0.835174
0.885 0.83843 0.836379
0.88 0.839457 0.837403
0.875 0.840296 0.83824
0.87 0.84094 0.838882
0.865 0.84138 0.839321
0.86 0.841608 0.839549
0.855 0.841618 0.839558
0.85 0.841399 0.83934
0.845 0.840946 0.838888
0.84 0.840248 0.838192
0.835 0.839299 0.837245
0.83 0.838089 0.836038
0.825 0.836611 0.834564
0.82 0.834857 0.832814
0.815 0.832818 0.830781
0.81 0.830487 0.828455
0.805 0.827856 0.82583
0.8 0.824916 0.822897
0.795 0.821661 0.81965
0.79 0.818083 0.816081
0.785 0.814174 0.812182
0.78 0.809929 0.807948
0.775 0.805341 0.803371
0.77 0.800404 0.798445
0.765 0.795111 0.793165
0.76 0.789458 0.787526
0.755 0.78344 0.781523
0.75 0.777052 0.77515
0.745 0.77029 0.768406
0.74 0.763153 0.761285
0.735 0.755636 0.753787
0.73 0.747739 0.745909
0.725 0.73946 0.737651
0.72 0.730799 0.729011
0.715 0.721757 0.719991
0.71 0.712335 0.710592
0.705 0.702536 0.700817
0.7 0.692362 0.690668
0.695 0.681819 0.68015
0.69 0.670911 0.66927
0.685 0.659646 0.658032
0.68 0.648031 0.646445
0.675 0.636074 0.634517
0.67 0.623785 0.622259
0.665 0.611176 0.609681
0.66 0.598259 0.596795
0.655 0.585047 0.583615
0.65 0.571554 0.570156
0.645 0.557797 0.556432
0.64 0.543792 0.542462
0.635 0.529558 0.528263
0.63 0.515114 0.513853
0.625 0.500479 0.499255
0.62 0.485676 0.484488
0.615 0.470726 0.469575
0.61 0.455653 0.454539
0.605 0.440481 0.439404
0.6 0.425235 0.424194
0.595 0.40994 0.408937
0.59 0.394622 0.393657
0.585 0.379309 0.37838
0.58 0.364026 0.363136
0.575 0.348803 0.347949
0.57 0.333666 0.332849
0.565 0.318643 0.317863
0.56 0.303761 0.303018
0.555 0.289049 0.288342
0.55 0.274534 0.273862
0.545 0.260242 0.259605
0.54 0.2462 0.245598
0.535 0.232433 0.231864
0.53 0.218967 0.218431
0.525 0.205824 0.205321
0.52 0.193029 0.192557
0.515 0.180603 0.180161
0.51 0.168566 0.168154
0.505 0.156937 0.156553
0.5 0.145735 0.145378
0.495 0.134974 0.134644
0.49 0.12467 0.124365
0.485 0.114834 0.114553
0.48 0.105479 0.105221
0.475 0.0966116 0.0963752
0.47 0.0882398 0.0880239
0.465 0.0803685 0.0801718
0.46 0.0730003 0.0728217
0.455 0.0661362 0.0659744
0.45 0.059775 0.0596287
0.445 0.0539133 0.0537814
0.44 0.0485458 0.048427
0.435 0.0436651 0.0435583
0.43 0.0392619 0.0391658
0.425 0.0353248 0.0352383
0.42 0.0318407 0.0317628
0.415 0.0287946 0.0287241
0.41 0.0261698 0.0261057
0.405 0.023948 0.0238894
0.4 0.0221095 0.0220554
0.395 0.0206331 0.0205826
0.39 0.0194965 0.0194488
0.385 0.0186764 0.0186307
0.38 0.0181483 0.0181038
0.375 0.0178872 0.0178435
0.37 0.0178678 0.017824
0.365 0.018064 0.0180198
0.36 0.0184498 0.0184047
0.355 0.0189994 0.0189529
0.35 0.019687 0.0196388
0.345 0.0204875 0.0204373
0.34 0.0213763 0.021324
0.335 0.0223298 0.0222752
0.33 0.0233255 0.0232684
0.325 0.024342 0.0242825
0.32 0.0253594 0.0252974
0.315 0.0263593 0.0262948
0.31 0.0273249 0.027258
0.305 0.0282412 0.0281721
0.3 0.0290951 0.0290239
0.295 0.0298752 0.0298021
0.29 0.0305721 0.0304973
0.285 0.0311781 0.0311018
0.28 0.0316874 0.0316099
0.275 0.0320961 0.0320175
0.27 0.0324015 0.0323222
0.265 0.0326029 0.0325231
0.26 0.0327006 0.0326206
0.255 0.0326966 0.0326165
0.25 0.0325934 0.0325137
0.245 0.0323949 0.0323157
0.24 0.0321056 0.0320271
0.235 0.0317306 0.031653
0.23 0.0312755 0.031199
0.225 0.0307461 0.0306709
0.22 0.0301485 0.0300748
0.215 0.029489 0.0294168
0.21 0.0287736 0.0287032
0.205 0.0280084 0.0279399
0.2 0.0271995 0.0271329
0.195 0.0263524 0.026288
0.19 0.0254728 0.0254105
0.185 0.0245659 0.0245058
0.18 0.0236367 0.0235789
0.175 0.0226899 0.0226344
0.17 0.02173 0.0216768
0.165 0.020761 0.0207102
0.16 0.0197868 0.0197384
0.155 0.0188112 0.0187652
0.15 0.0178374 0.0177937
0.145 0.0168685 0.0168272
0.14 0.0159076 0.0158687
0.135 0.0149573 0.0149207
0.13 0.0140204 0.0139861
0.125 0.0130995 0.0130674
0.12 0.0121973 0.0121674
0.115 0.0113167 0.0112891
0.11 0.0104614 0.0104358
0.105 0.00963587 0.00961229
0.1 0.00884662 0.00882497
0.095 0.00810302 0.00808319
0.09 0.0074178 0.00739965
0.085 0.00680587 0.00678922
0.08 0.00627997 0.0062646
0.075 0.00584217 0.00582788
0.07 0.00547271 0.00545932
0.065 0.00512128 0.00510875
0.06 0.00470907 0.00469755
0.055 0.00414878 0.00413863
0.05 0.00338092 0.00337265
0.045 0.00241087 0.00240497
0.04 0.00132325 0.00132001
0.035 0.000268118 0.000267462
0.03 -0.000553112 -0.000551758
0.025 -0.000904781 -0.000902567
0.02 -0.000666713 -0.000665081
0.015 -0.00017873 -0.000178292
0.01 -4.37445e-06 -4.36374e-06
0.005 -2.4479e-11 -2.44191e-11
-1.63468e-13 -8.77453e-42 -8.75306e-42


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoop/GApOneLoop.txt <==
-31.4301 -0.00101417 1.61678e-05
-30.9905 -0.0010432 1.68675e-05
-30.6297 -0.00106798 1.74724e-05
-30.3101 -0.00109066 1.80325e-05
-30.0173 -0.00111208 1.85668e-05
-29.7441 -0.00113265 1.90848e-05
-29.4858 -0.00115262 1.95922e-05
-29.2396 -0.00117216 2.00928e-05
-29.0035 -0.00119136 2.05892e-05
-28.7758 -0.00121033 2.10833e-05
-28.5554 -0.00122913 2.15767e-05
-28.3415 -0.00124779 2.20706e-05
-28.1333 -0.00126637 2.25659e-05
-27.9302 -0.0012849 2.30635e-05
-27.7317 -0.00130341 2.3564e-05
-27.5373 -0.00132191 2.40682e-05
-27.3468 -0.00134044 2.45765e-05
-27.1598 -0.00135901 2.50894e-05
-26.9761 -0.00137763 2.56074e-05
-26.7954 -0.00139633 2.6131e-05
-26.6174 -0.0014151 2.66605e-05
-26.4421 -0.00143398 2.71962e-05
-26.2693 -0.00145296 2.77386e-05
-26.0988 -0.00147206 2.8288e-05
-25.9304 -0.00149129 2.88447e-05
-25.7641 -0.00151066 2.94091e-05
-25.5998 -0.00153017 2.99814e-05
-25.4373 -0.00154984 3.0562e-05
-25.2766 -0.00156967 3.11511e-05
-25.1175 -0.00158967 3.17491e-05
-24.9601 -0.00160985 3.23563e-05
-24.8041 -0.00163021 3.29731e-05
-24.6496 -0.00165077 3.35996e-05
-24.4966 -0.00167153 3.42362e-05
-24.3448 -0.0016925 3.48832e-05
-24.1944 -0.00171368 3.5541e-05
-24.0451 -0.00173508 3.62098e-05
-23.8971 -0.00175671 3.689e-05
-23.7502 -0.00177858 3.75819e-05
-23.6044 -0.00180069 3.82858e-05
-23.4597 -0.00182305 3.90021e-05
-23.316 -0.00184567 3.97312e-05
-23.1733 -0.00186854 4.04733e-05
-23.0316 -0.00189169 4.12288e-05
-22.8908 -0.00191512 4.19982e-05
-22.7509 -0.00193883 4.27817e-05
-22.6118 -0.00196283 4.35798e-05
-22.4736 -0.00198713 4.43929e-05
-22.3363 -0.00201174 4.52213e-05
-22.1997 -0.00203666 4.60656e-05
-22.0639 -0.0020619 4.6926e-05
-21.9288 -0.00208747 4.78031e-05
-21.7945 -0.00211338 4.86972e-05
-21.6609 -0.00213964 4.9609e-05
-21.528 -0.00216624 5.05387e-05
-21.3958 -0.00219321 5.1487e-05
-21.2642 -0.00222055 5.24543e-05
-21.1332 -0.00224826 5.34412e-05
-21.0029 -0.00227637 5.44481e-05
-20.8732 -0.00230487 5.54756e-05
-20.7441 -0.00233377 5.65243e-05
-20.6156 -0.00236309 5.75948e-05
-20.4876 -0.00239283 5.86876e-05
-20.3602 -0.00242301 5.98034e-05
-20.2333 -0.00245363 6.09429e-05
-20.1069 -0.00248471 6.21065e-05
-19.9811 -0.00251625 6.32951e-05
-19.8557 -0.00254826 6.45094e-05
-19.7309 -0.00258077 6.575e-05
-19.6065 -0.00261376 6.70177e-05
-19.4826 -0.00264727 6.83132e-05
-19.3592 -0.0026813 6.96374e-05
-19.2362 -0.00271587 7.09911e-05
-19.1137 -0.00275098 7.23751e-05
-18.9916 -0.00278664 7.37902e-05
-18.8699 -0.00282288 7.52375e-05
-18.7487 -0.00285971 7.67178e-05
-18.6278 -0.00289713 7.8232e-05
-18.5074 -0.00293517 7.97813e-05
-18.3873 -0.00297383 8.13665e-05
-18.2676 -0.00301314 8.29888e-05
-18.1483 -0.00305311 8.46493e-05
-18.0294 -0.00309374 8.63492e-05
-17.9108 -0.00313508 8.80895e-05
-17.7926 -0.00317711 8.98716e-05
-17.6748 -0.00321988 9.16967e-05
-17.5572 -0.00326338 9.35661e-05
-17.4401 -0.00330765 9.54812e-05
-17.3232 -0.00335269 9.74433e-05
-17.2067 -0.00339853 9.94541e-05
-17.0905 -0.0034452 0.000101515
-16.9746 -0.0034927 0.000103627
-16.859 -0.00354106 0.000105793
-16.7437 -0.00359031 0.000108014
-16.6288 -0.00364046 0.000110291
-16.5141 -0.00369154 0.000112628
-16.3997 -0.00374358 0.000115024
-16.2856 -0.00379659 0.000117483
-16.1717 -0.0038506 0.000120007
-16.0582 -0.00390565 0.000122597
-15.9449 -0.00396175 0.000125256
-15.8319 -0.00401893 0.000127986
-15.7191 -0.00407723 0.00013079
-15.6066 -0.00413668 0.00013367
-15.4943 -0.0041973 0.000136629
-15.3823 -0.00425912 0.000139669
-15.2705 -0.00432219 0.000142793
-15.159 -0.00438653 0.000146004
-15.0477 -0.00445218 0.000149305
-14.9367 -0.00451918 0.0001527
-14.8258 -0.00458756 0.000156191
-14.7152 -0.00465737 0.000159783
-14.6049 -0.00472865 0.000163478
-14.4947 -0.00480143 0.000167281
-14.3848 -0.00487576 0.000171195
-14.275 -0.00495168 0.000175225
-14.1655 -0.00502925 0.000179375
-14.0562 -0.00510852 0.000183649
-13.9471 -0.00518952 0.000188052
-13.8382 -0.00527232 0.000192589
-13.7294 -0.00535697 0.000197265
-13.6209 -0.00544352 0.000202085
-13.5126 -0.00553204 0.000207056
-13.4044 -0.00562258 0.000212182
-13.2965 -0.00571521 0.00021747
-13.1887 -0.00581 0.000222927
-13.0811 -0.005907 0.000228559
-12.9737 -0.0060063 0.000234373
-12.8664 -0.00610797 0.000240378
-12.7593 -0.00621208 0.000246579
-12.6524 -0.00631871 0.000252987
-12.5457 -0.00642796 0.000259608
-12.4391 -0.00653989 0.000266453
-12.3327 -0.00665461 0.000273531
-12.2265 -0.00677221 0.000280852
-12.1204 -0.00689278 0.000288426
-12.0144 -0.00701643 0.000296264
-11.9086 -0.00714327 0.000304379
-11.803 -0.00727341 0.000312782
-11.6975 -0.00740696 0.000321485
-11.5922 -0.00754405 0.000330504
-11.487 -0.0076848 0.000339852
-11.3819 -0.00782935 0.000349544
-11.277 -0.00797783 0.000359596
-11.1722 -0.00813039 0.000370025
-11.0676 -0.00828719 0.00038085
-10.9631 -0.00844838 0.000392088
-10.8587 -0.00861413 0.000403761
-10.7545 -0.00878462 0.000415888
-10.6503 -0.00896003 0.000428493
-10.5463 -0.00914054 0.0004416
-10.4425 -0.00932638 0.000455233
-10.3387 -0.00951774 0.000469419
-10.2351 -0.00971485 0.000484187
-10.1316 -0.00991795 0.000499566
-10.0282 -0.0101273 0.00051559
-9.92496 -0.0103431 0.000532292
-9.82181 -0.0105657 0.000549708
-9.71877 -0.0107953 0.000567877
-9.61583 -0.0110324 0.000586841
-9.51301 -0.011277 0.000606643
-9.4103 -0.0115297 0.000627331
-9.30769 -0.0117908 0.000648955
-9.20518 -0.0120607 0.000671568
-9.10278 -0.0123397 0.000695227
-9.00048 -0.0126282 0.000719996
-8.89828 -0.0129268 0.000745938
-8.79618 -0.0132359 0.000773126
-8.69417 -0.013556 0.000801635
-8.59226 -0.0138876 0.000831547
-8.49044 -0.0142313 0.000862949
-8.38872 -0.0145878 0.000895937
-8.28708 -0.0149575 0.000930612
-8.18554 -0.0153413 0.000967084
-8.08408 -0.0157398 0.00100547
-7.98271 -0.0161539 0.0010459
-7.88143 -0.0165843 0.00108852
-7.78023 -0.0170319 0.00113347
-7.67911 -0.0174977 0.00118091
-7.57807 -0.0179827 0.00123103
-7.47712 -0.0184879 0.00128402
-7.37624 -0.0190146 0.00134008
-7.27544 -0.0195639 0.00139944
-7.17471 -0.0201372 0.00146236
-7.07406 -0.0207359 0.00152911
-6.97348 -0.0213616 0.00159998
-6.87298 -0.0220159 0.00167531
-6.77254 -0.0227006 0.00175544
-6.67218 -0.0234177 0.00184079
-6.57188 -0.0241693 0.00193177
-6.47166 -0.0249577 0.00202887
-6.37149 -0.0257853 0.00213263
-6.2714 -0.0266547 0.00224362
-6.17136 -0.027569 0.0023625
-6.07139 -0.0285314 0.00248999
-5.97148 -0.0295452 0.00262691
-5.87163 -0.0306143 0.00277414
-5.77184 -0.0317428 0.00293269
-5.67211 -0.0329354 0.00310369
-5.57243 -0.034197 0.00328842
-5.47281 -0.0355331 0.00348829
-5.37325 -0.03695 0.00370493
-5.27373 -0.0384543 0.00394016
-5.17427 -0.0400535 0.00419606
-5.07487 -0.041756 0.00447499
-4.97551 -0.0435711 0.00477968
-4.8762 -0.045509 0.00511321
-4.77694 -0.0475814 0.00547918
-4.67772 -0.0498014 0.00588171
-4.57855 -0.0521836 0.0063256
-4.47943 -0.0547447 0.00681645
-4.38035 -0.0575034 0.0073608
-4.28131 -0.0604813 0.00796634
-4.18232 -0.0637027 0.00864218
-4.08336 -0.0671958 0.00939913
-3.98445 -0.070993 0.0102501
-3.88557 -0.0751315 0.0112107
-3.78673 -0.079655 0.0122997
-3.68793 -0.0846143 0.0135401
-3.58916 -0.090069 0.01496
-3.49043 -0.0960897 0.0165946
-3.39173 -0.10276 0.0184874
-3.29307 -0.110181 0.0206938
-3.19443 -0.118473 0.0232842
-3.09583 -0.127783 0.0263498
-2.99725 -0.13829 0.0300096
-2.89871 -0.150216 0.0344219
-2.80019 -0.163837 0.0398
-2.7017 -0.179498 0.0464368
-2.60323 -0.197637 0.054742
-2.50479 -0.218809 0.0653021
-2.40638 -0.243726 0.078977
-2.30798 -0.273293 0.0970626
-2.20961 -0.308642 0.121573
-2.11126 -0.351111 0.155742
-2.01293 -0.402027 0.204945
-1.91462 -0.461846 0.278384
-1.81632 -0.527236 0.392
-1.71804 -0.581969 0.571916
-1.61978 -0.572359 0.848767
-1.52154 -0.373943 1.19771
-1.42331 0.101645 1.39779
-1.32509 0.593032 1.22139
-1.22689 0.813112 0.871555
-1.12869 0.833382 0.585254
-1.03051 0.783077 0.397284
-0.932337 0.720381 0.277926
-0.834173 0.663299 0.200225
-0.736016 0.615757 0.147544
-0.637867 0.577511 0.110247
-0.539723 0.547338 0.08269
-0.441585 0.523984 0.0614545
-0.343451 0.50642 0.044379
-0.24532 0.493868 0.030028
-0.147191 0.485784 0.0173898
-0.0490634 0.481826 0.00569598
0.0490634 0.481826 -0.00569598
0.147191 0.485784 -0.0173898
0.24532 0.493868 -0.030028
0.343451 0.50642 -0.044379
0.441585 0.523984 -0.0614545
0.539723 0.547338 -0.08269
0.637867 0.577511 -0.110247
0.736016 0.615757 -0.147544
0.834173 0.663299 -0.200225
0.932337 0.720381 -0.277926
1.03051 0.783077 -0.397284
1.12869 0.833382 -0.585254
1.22689 0.813112 -0.871555
1.32509 0.593032 -1.22139
1.42331 0.101645 -1.39779
1.52154 -0.373943 -1.19771
1.61978 -0.572359 -0.848767
1.71804 -0.581969 -0.571916
1.81632 -0.527236 -0.392
1.91462 -0.461846 -0.278384
2.01293 -0.402027 -0.204945
2.11126 -0.351111 -0.155742
2.20961 -0.308642 -0.121573
2.30798 -0.273293 -0.0970626
2.40638 -0.243726 -0.078977
2.50479 -0.218809 -0.0653021
2.60323 -0.197637 -0.054742
2.7017 -0.179498 -0.0464368
2.80019 -0.163837 -0.0398
2.89871 -0.150216 -0.0344219
2.99725 -0.13829 -0.0300096
3.09583 -0.127783 -0.0263498
3.19443 -0.118473 -0.0232842
3.29307 -0.110181 -0.0206938
3.39173 -0.10276 -0.0184874
3.49043 -0.0960897 -0.0165946
3.58916 -0.090069 -0.01496
3.68793 -0.0846143 -0.0135401
3.78673 -0.079655 -0.0122997
3.88557 -0.0751315 -0.0112107
3.98445 -0.070993 -0.0102501
4.08336 -0.0671958 -0.00939913
4.18232 -0.0637027 -0.00864218
4.28131 -0.0604813 -0.00796634
4.38035 -0.0575034 -0.0073608
4.47943 -0.0547447 -0.00681645
4.57855 -0.0521836 -0.0063256
4.67772 -0.0498014 -0.00588171
4.77694 -0.0475814 -0.00547918
4.8762 -0.045509 -0.00511321
4.97551 -0.0435711 -0.00477968
5.07487 -0.041756 -0.00447499
5.17427 -0.0400535 -0.00419606
5.27373 -0.0384543 -0.00394016
5.37325 -0.03695 -0.00370493
5.47281 -0.0355331 -0.00348829
5.57243 -0.034197 -0.00328842
5.67211 -0.0329354 -0.00310369
5.77184 -0.0317428 -0.00293269
5.87163 -0.0306143 -0.00277414
5.97148 -0.0295452 -0.00262691
6.07139 -0.0285314 -0.00248999
6.17136 -0.027569 -0.0023625
6.2714 -0.0266547 -0.00224362
6.37149 -0.0257853 -0.00213263
6.47166 -0.0249577 -0.00202887
6.57188 -0.0241693 -0.00193177
6.67218 -0.0234177 -0.00184079
6.77254 -0.0227006 -0.00175544
6.87298 -0.0220159 -0.00167531
6.97348 -0.0213616 -0.00159998
7.07406 -0.0207359 -0.00152911
7.17471 -0.0201372 -0.00146236
7.27544 -0.0195639 -0.00139944
7.37624 -0.0190146 -0.00134008
7.47712 -0.0184879 -0.00128402
7.57807 -0.0179827 -0.00123103
7.67911 -0.0174977 -0.00118091
7.78023 -0.0170319 -0.00113347
7.88143 -0.0165843 -0.00108852
7.98271 -0.0161539 -0.0010459
8.08408 -0.0157398 -0.00100547
8.18554 -0.0153413 -0.000967084
8.28708 -0.0149575 -0.000930612
8.38872 -0.0145878 -0.000895937
8.49044 -0.0142313 -0.000862949
8.59226 -0.0138876 -0.000831547
8.69417 -0.013556 -0.000801635
8.79618 -0.0132359 -0.000773126
8.89828 -0.0129268 -0.000745938
9.00048 -0.0126282 -0.000719996
9.10278 -0.0123397 -0.000695227
9.20518 -0.0120607 -0.000671568
9.30769 -0.0117908 -0.000648955
9.4103 -0.0115297 -0.000627331
9.51301 -0.011277 -0.000606643
9.61583 -0.0110324 -0.000586841
9.71877 -0.0107953 -0.000567877
9.82181 -0.0105657 -0.000549708
9.92496 -0.0103431 -0.000532292
10.0282 -0.0101273 -0.00051559
10.1316 -0.00991795 -0.000499566
10.2351 -0.00971485 -0.000484187
10.3387 -0.00951774 -0.000469419
10.4425 -0.00932638 -0.000455233
10.5463 -0.00914054 -0.0004416
10.6503 -0.00896003 -0.000428493
10.7545 -0.00878462 -0.000415888
10.8587 -0.00861413 -0.000403761
10.9631 -0.00844838 -0.000392088
11.0676 -0.00828719 -0.00038085
11.1722 -0.00813039 -0.000370025
11.277 -0.00797783 -0.000359596
11.3819 -0.00782935 -0.000349544
11.487 -0.0076848 -0.000339852
11.5922 -0.00754405 -0.000330504
11.6975 -0.00740696 -0.000321485
11.803 -0.00727341 -0.000312782
11.9086 -0.00714327 -0.000304379
12.0144 -0.00701643 -0.000296264
12.1204 -0.00689278 -0.000288426
12.2265 -0.00677221 -0.000280852
12.3327 -0.00665461 -0.000273531
12.4391 -0.00653989 -0.000266453
12.5457 -0.00642796 -0.000259608
12.6524 -0.00631871 -0.000252987
12.7593 -0.00621208 -0.000246579
12.8664 -0.00610797 -0.000240378
12.9737 -0.0060063 -0.000234373
13.0811 -0.005907 -0.000228559
13.1887 -0.00581 -0.000222927
13.2965 -0.00571521 -0.00021747
13.4044 -0.00562258 -0.000212182
13.5126 -0.00553204 -0.000207056
13.6209 -0.00544352 -0.000202085
13.7294 -0.00535697 -0.000197265
13.8382 -0.00527232 -0.000192589
13.9471 -0.00518952 -0.000188052
14.0562 -0.00510852 -0.000183649
14.1655 -0.00502925 -0.000179375
14.275 -0.00495168 -0.000175225
14.3848 -0.00487576 -0.000171195
14.4947 -0.00480143 -0.000167281
14.6049 -0.00472865 -0.000163478
14.7152 -0.00465737 -0.000159783
14.8258 -0.00458756 -0.000156191
14.9367 -0.00451918 -0.0001527
15.0477 -0.00445218 -0.000149305
15.159 -0.00438653 -0.000146004
15.2705 -0.00432219 -0.000142793
15.3823 -0.00425912 -0.000139669
15.4943 -0.0041973 -0.000136629
15.6066 -0.00413668 -0.00013367
15.7191 -0.00407723 -0.00013079
15.8319 -0.00401893 -0.000127986
15.9449 -0.00396175 -0.000125256
16.0582 -0.00390565 -0.000122597
16.1717 -0.0038506 -0.000120007
16.2856 -0.00379659 -0.000117483
16.3997 -0.00374358 -0.000115024
16.5141 -0.00369154 -0.000112628
16.6288 -0.00364046 -0.000110291
16.7437 -0.00359031 -0.000108014
16.859 -0.00354106 -0.000105793
16.9746 -0.0034927 -0.000103627
17.0905 -0.0034452 -0.000101515
17.2067 -0.00339853 -9.94541e-05
17.3232 -0.00335269 -9.74433e-05
17.4401 -0.00330765 -9.54812e-05
17.5572 -0.00326338 -9.35661e-05
17.6748 -0.00321988 -9.16967e-05
17.7926 -0.00317711 -8.98716e-05
17.9108 -0.00313508 -8.80895e-05
18.0294 -0.00309374 -8.63492e-05
18.1483 -0.00305311 -8.46493e-05
18.2676 -0.00301314 -8.29888e-05
18.3873 -0.00297383 -8.13665e-05
18.5074 -0.00293517 -7.97813e-05
18.6278 -0.00289713 -7.8232e-05
18.7487 -0.00285971 -7.67178e-05
18.8699 -0.00282288 -7.52375e-05
18.9916 -0.00278664 -7.37902e-05
19.1137 -0.00275098 -7.23751e-05
19.2362 -0.00271587 -7.09911e-05
19.3592 -0.0026813 -6.96374e-05
19.4826 -0.00264727 -6.83132e-05
19.6065 -0.00261376 -6.70177e-05
19.7309 -0.00258077 -6.575e-05
19.8557 -0.00254826 -6.45094e-05
19.9811 -0.00251625 -6.32951e-05
20.1069 -0.00248471 -6.21065e-05
20.2333 -0.00245363 -6.09429e-05
20.3602 -0.00242301 -5.98034e-05
20.4876 -0.00239283 -5.86876e-05
20.6156 -0.00236309 -5.75948e-05
20.7441 -0.00233377 -5.65243e-05
20.8732 -0.00230487 -5.54756e-05
21.0029 -0.00227637 -5.44481e-05
21.1332 -0.00224826 -5.34412e-05
21.2642 -0.00222055 -5.24543e-05
21.3958 -0.00219321 -5.1487e-05
21.528 -0.00216624 -5.05387e-05
21.6609 -0.00213964 -4.9609e-05
21.7945 -0.00211338 -4.86972e-05
21.9288 -0.00208747 -4.78031e-05
22.0639 -0.0020619 -4.6926e-05
22.1997 -0.00203666 -4.60656e-05
22.3363 -0.00201174 -4.52213e-05
22.4736 -0.00198713 -4.43929e-05
22.6118 -0.00196283 -4.35798e-05
22.7509 -0.00193883 -4.27817e-05
22.8908 -0.00191512 -4.19982e-05
23.0316 -0.00189169 -4.12288e-05
23.1733 -0.00186854 -4.04733e-05
23.316 -0.00184567 -3.97312e-05
23.4597 -0.00182305 -3.90021e-05
23.6044 -0.00180069 -3.82858e-05
23.7502 -0.00177858 -3.75819e-05
23.8971 -0.00175671 -3.689e-05
24.0451 -0.00173508 -3.62098e-05
24.1944 -0.00171368 -3.5541e-05
24.3448 -0.0016925 -3.48832e-05
24.4966 -0.00167153 -3.42362e-05
24.6496 -0.00165077 -3.35996e-05
24.8041 -0.00163021 -3.29731e-05
24.9601 -0.00160985 -3.23563e-05
25.1175 -0.00158967 -3.17491e-05
25.2766 -0.00156967 -3.11511e-05
25.4373 -0.00154984 -3.0562e-05
25.5998 -0.00153017 -2.99814e-05
25.7641 -0.00151066 -2.94091e-05
25.9304 -0.00149129 -2.88447e-05
26.0988 -0.00147206 -2.8288e-05
26.2693 -0.00145296 -2.77386e-05
26.4421 -0.00143398 -2.71962e-05
26.6174 -0.0014151 -2.66605e-05
26.7954 -0.00139633 -2.6131e-05
26.9761 -0.00137763 -2.56074e-05
27.1598 -0.00135901 -2.50894e-05
27.3468 -0.00134044 -2.45765e-05
27.5373 -0.00132191 -2.40682e-05
27.7317 -0.00130341 -2.3564e-05
27.9302 -0.0012849 -2.30635e-05
28.1333 -0.00126637 -2.25659e-05
28.3415 -0.00124779 -2.20706e-05
28.5554 -0.00122913 -2.15767e-05
28.7758 -0.00121033 -2.10833e-05
29.0035 -0.00119136 -2.05892e-05
29.2396 -0.00117216 -2.00928e-05
29.4858 -0.00115262 -1.95922e-05
29.7441 -0.00113265 -1.90848e-05
30.0173 -0.00111208 -1.85668e-05
30.3101 -0.00109066 -1.80325e-05
30.6297 -0.00106798 -1.74724e-05
30.9905 -0.0010432 -1.68675e-05
31.4301 -0.00101417 -1.61678e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoop/GApTwoLoop.txt <==
-31.4301 -0.00101307 1.61329e-05
-30.9905 -0.00104203 1.68298e-05
-30.6297 -0.00106675 1.74324e-05
-30.3101 -0.00108938 1.79902e-05
-30.0173 -0.00111075 1.85224e-05
-29.7441 -0.00113127 1.90382e-05
-29.4858 -0.0011512 1.95437e-05
-29.2396 -0.00117068 2.00421e-05
-29.0035 -0.00118984 2.05365e-05
-28.7758 -0.00120876 2.10285e-05
-28.5554 -0.0012275 2.15198e-05
-28.3415 -0.00124612 2.20114e-05
-28.1333 -0.00126465 2.25046e-05
-27.9302 -0.00128313 2.29998e-05
-27.7317 -0.00130158 2.34982e-05
-27.5373 -0.00132004 2.39999e-05
-27.3468 -0.00133851 2.45059e-05
-27.1598 -0.00135703 2.50162e-05
-26.9761 -0.0013756 2.55318e-05
-26.7954 -0.00139423 2.60527e-05
-26.6174 -0.00141296 2.65797e-05
-26.4421 -0.00143177 2.71126e-05
-26.2693 -0.0014507 2.76523e-05
-26.0988 -0.00146974 2.81988e-05
-25.9304 -0.0014889 2.87526e-05
-25.7641 -0.00150821 2.93139e-05
-25.5998 -0.00152766 2.98832e-05
-25.4373 -0.00154726 3.04605e-05
-25.2766 -0.00156702 3.10465e-05
-25.1175 -0.00158696 3.1641e-05
-24.9601 -0.00160707 3.22449e-05
-24.8041 -0.00162736 3.28579e-05
-24.6496 -0.00164785 3.34809e-05
-24.4966 -0.00166853 3.41137e-05
-24.3448 -0.00168942 3.47569e-05
-24.1944 -0.00171053 3.54106e-05
-24.0451 -0.00173185 3.60755e-05
-23.8971 -0.0017534 3.67513e-05
-23.7502 -0.00177519 3.7439e-05
-23.6044 -0.00179721 3.81383e-05
-23.4597 -0.00181949 3.88502e-05
-23.316 -0.00184201 3.95743e-05
-23.1733 -0.0018648 4.03117e-05
-23.0316 -0.00188786 4.10621e-05
-22.8908 -0.00191119 4.18264e-05
-22.7509 -0.0019348 4.26044e-05
-22.6118 -0.0019587 4.33971e-05
-22.4736 -0.0019829 4.42044e-05
-22.3363 -0.0020074 4.50271e-05
-22.1997 -0.00203222 4.58651e-05
-22.0639 -0.00205735 4.67194e-05
-21.9288 -0.00208281 4.75899e-05
-21.7945 -0.0021086 4.84776e-05
-21.6609 -0.00213473 4.93823e-05
-21.528 -0.00216122 5.03052e-05
-21.3958 -0.00218806 5.1246e-05
-21.2642 -0.00221527 5.22059e-05
-21.1332 -0.00224285 5.31848e-05
-21.0029 -0.00227082 5.41838e-05
-20.8732 -0.00229918 5.52029e-05
-20.7441 -0.00232794 5.62431e-05
-20.6156 -0.00235712 5.73046e-05
-20.4876 -0.00238671 5.83884e-05
-20.3602 -0.00241673 5.94945e-05
-20.2333 -0.00244719 6.06243e-05
-20.1069 -0.0024781 6.17777e-05
-19.9811 -0.00250948 6.29559e-05
-19.8557 -0.00254132 6.41592e-05
-19.7309 -0.00257364 6.53887e-05
-19.6065 -0.00260646 6.66446e-05
-19.4826 -0.00263978 6.79283e-05
-19.3592 -0.00267362 6.92399e-05
-19.2362 -0.00270799 7.05809e-05
-19.1137 -0.00274289 7.19514e-05
-18.9916 -0.00277835 7.33529e-05
-18.8699 -0.00281437 7.47857e-05
-18.7487 -0.00285097 7.62514e-05
-18.6278 -0.00288817 7.77501e-05
-18.5074 -0.00292597 7.92836e-05
-18.3873 -0.00296439 8.08522e-05
-18.2676 -0.00300345 8.24577e-05
-18.1483 -0.00304316 8.41003e-05
-18.0294 -0.00308353 8.5782e-05
-17.9108 -0.00312459 8.7503e-05
-17.7926 -0.00316634 8.92656e-05
-17.6748 -0.00320882 9.10699e-05
-17.5572 -0.00325202 9.29183e-05
-17.4401 -0.00329598 9.48111e-05
-17.3232 -0.00334071 9.67506e-05
-17.2067 -0.00338622 9.87373e-05
-17.0905 -0.00343255 0.000100774
-16.9746 -0.0034797 0.00010286
-16.859 -0.00352771 0.000105
-16.7437 -0.00357658 0.000107192
-16.6288 -0.00362635 0.000109441
-16.5141 -0.00367703 0.000111747
-16.3997 -0.00372866 0.000114113
-16.2856 -0.00378125 0.000116539
-16.1717 -0.00383482 0.00011903
-16.0582 -0.00388942 0.000121584
-15.9449 -0.00394505 0.000124207
-15.8319 -0.00400176 0.000126899
-15.7191 -0.00405956 0.000129664
-15.6066 -0.00411849 0.000132502
-15.4943 -0.00417857 0.000135418
-15.3823 -0.00423985 0.000138413
-15.2705 -0.00430234 0.000141491
-15.159 -0.00436609 0.000144653
-15.0477 -0.00443113 0.000147904
-14.9367 -0.0044975 0.000151246
-14.8258 -0.00456523 0.000154682
-14.7152 -0.00463436 0.000158216
-14.6049 -0.00470492 0.000161851
-14.4947 -0.00477697 0.000165591
-14.3848 -0.00485055 0.00016944
-14.275 -0.00492569 0.000173401
-14.1655 -0.00500245 0.000177479
-14.0562 -0.00508087 0.000181678
-13.9471 -0.005161 0.000186003
-13.8382 -0.00524289 0.000190458
-13.7294 -0.00532659 0.000195049
-13.6209 -0.00541217 0.000199779
-13.5126 -0.00549967 0.000204656
-13.4044 -0.00558915 0.000209683
-13.2965 -0.00568068 0.000214869
-13.1887 -0.00577433 0.000220217
-13.0811 -0.00587015 0.000225736
-12.9737 -0.00596821 0.000231431
-12.8664 -0.00606859 0.000237311
-12.7593 -0.00617136 0.000243381
-12.6524 -0.0062766 0.000249652
-12.5457 -0.00638439 0.000256129
-12.4391 -0.00649481 0.000262823
-12.3327 -0.00660796 0.000269741
-12.2265 -0.00672391 0.000276895
-12.1204 -0.00684277 0.000284292
-12.0144 -0.00696464 0.000291946
-11.9086 -0.00708962 0.000299864
-11.803 -0.00721781 0.000308063
-11.6975 -0.00734932 0.000316549
-11.5922 -0.00748429 0.00032534
-11.487 -0.00762282 0.000334446
-11.3819 -0.00776505 0.000343885
-11.277 -0.00791111 0.000353668
-11.1722 -0.00806113 0.000363816
-11.0676 -0.00821527 0.000374341
-10.9631 -0.00837368 0.000385265
-10.8587 -0.00853652 0.000396602
-10.7545 -0.00870396 0.000408377
-10.6503 -0.00887617 0.000420607
-10.5463 -0.00905333 0.000433319
-10.4425 -0.00923564 0.000446531
-10.3387 -0.00942331 0.000460275
-10.2351 -0.00961654 0.000474569
-10.1316 -0.00981557 0.00048945
-10.0282 -0.0100206 0.000504941
-9.92496 -0.0102319 0.000521081
-9.82181 -0.0104498 0.000537895
-9.71877 -0.0106744 0.000555429
-9.61583 -0.0109062 0.000573712
-9.51301 -0.0111453 0.000592794
-9.4103 -0.0113922 0.000612709
-9.30769 -0.0116471 0.000633515
-9.20518 -0.0119105 0.00065525
-9.10278 -0.0121826 0.000677978
-9.00048 -0.0124639 0.000701745
-8.89828 -0.0127548 0.000726624
-8.79618 -0.0130558 0.000752667
-8.69417 -0.0133673 0.000779959
-8.59226 -0.0136899 0.000808559
-8.49044 -0.0140239 0.000838563
-8.38872 -0.0143701 0.000870043
-8.28708 -0.0147291 0.000903107
-8.18554 -0.0151013 0.00093784
-8.08408 -0.0154876 0.000974368
-7.98271 -0.0158887 0.00101279
-7.88143 -0.0163052 0.00105325
-7.78023 -0.0167381 0.00109586
-7.67911 -0.0171882 0.0011408
-7.57807 -0.0176564 0.00118821
-7.47712 -0.0181437 0.00123827
-7.37624 -0.0186512 0.00129116
-7.27544 -0.01918 0.0013471
-7.17471 -0.0197314 0.00140631
-7.07406 -0.0203067 0.00146904
-6.97348 -0.0209072 0.00153554
-6.87298 -0.0215345 0.00160613
-6.77254 -0.0221903 0.0016811
-6.67218 -0.0228762 0.00176084
-6.57188 -0.0235943 0.00184571
-6.47166 -0.0243464 0.00193617
-6.37149 -0.025135 0.00203266
-6.2714 -0.0259624 0.00213574
-6.17136 -0.0268312 0.00224596
-6.07139 -0.0277442 0.002364
-5.97148 -0.0287047 0.00249055
-5.87163 -0.0297159 0.00262648
-5.77184 -0.0307816 0.00277262
-5.67211 -0.0319058 0.00293007
-5.57243 -0.033093 0.00309991
-5.47281 -0.034348 0.00328354
-5.37325 -0.0356762 0.00348235
-5.27373 -0.0370836 0.00369814
-5.17427 -0.0385768 0.00393277
-5.07487 -0.0401629 0.00418861
-4.97551 -0.0418501 0.00446815
-4.8762 -0.0436473 0.00477459
-4.77694 -0.0455646 0.00511138
-4.67772 -0.0476132 0.00548295
-4.57855 -0.0498055 0.0058942
-4.47943 -0.0521557 0.00635144
-4.38035 -0.0546795 0.00686189
-4.28131 -0.0573944 0.00743488
-4.18232 -0.0603204 0.00808138
-4.08336 -0.0634792 0.00881565
-3.98445 -0.066895 0.00965492
-3.88557 -0.0705937 0.0106215
-3.78673 -0.0746029 0.0117427
-3.68793 -0.0789497 0.0130532
-3.58916 -0.0836592 0.0145941
-3.49043 -0.0887504 0.0164138
-3.39173 -0.0942331 0.0185631
-3.29307 -0.100105 0.0210886
-3.19443 -0.106355 0.024019
-3.09583 -0.112978 0.0273545
-2.99725 -0.120003 0.0310623
-2.89871 -0.127524 0.0351005
-2.80019 -0.13571 0.0394544
-2.7017 -0.14479 0.0441823
-2.60323 -0.15502 0.0494284
-2.50479 -0.166653 0.055424
-2.40638 -0.179937 0.0624697
-2.30798 -0.195117 0.0709426
-2.20961 -0.21245 0.0813044
-2.11126 -0.232206 0.0941448
-2.01293 -0.254664 0.110218
-1.91462 -0.280076 0.130519
-1.81632 -0.308622 0.156332
-1.71804 -0.340297 0.189326
-1.61978 -0.374794 0.23158
-1.52154 -0.411305 0.285606
-1.42331 -0.448426 0.354284
-1.32509 -0.484062 0.440896
-1.22689 -0.515542 0.549452
-1.12869 -0.539084 0.685809
-1.03051 -0.547776 0.85947
-0.932337 -0.525392 1.08446
-0.834173 -0.435065 1.37424
-0.736016 -0.206281 1.71731
-0.637867 0.244847 2.0218
-0.539723 0.896876 2.09251
-0.441585 1.52093 1.81539
-0.343451 1.90234 1.33836
-0.24532 2.05517 0.867137
-0.147191 2.09168 0.476849
-0.0490634 2.09295 0.151298
0.0490634 2.09295 -0.151298
0.147191 2.09168 -0.476849
0.24532 2.05517 -0.867137
0.343451 1.90234 -1.33836
0.441585 1.52093 -1.81539
0.539723 0.896876 -2.09251
0.637867 0.244847 -2.0218
0.736016 -0.206281 -1.71731
0.834173 -0.435065 -1.37424
0.932337 -0.525392 -1.08446
1.03051 -0.547776 -0.85947
1.12869 -0.539084 -0.685809
1.22689 -0.515542 -0.549452
1.32509 -0.484062 -0.440896
1.42331 -0.448426 -0.354284
1.52154 -0.411305 -0.285606
1.61978 -0.374794 -0.23158
1.71804 -0.340297 -0.189326
1.81632 -0.308622 -0.156332
1.91462 -0.280076 -0.130519
2.01293 -0.254664 -0.110218
2.11126 -0.232206 -0.0941448
2.20961 -0.21245 -0.0813044
2.30798 -0.195117 -0.0709426
2.40638 -0.179937 -0.0624697
2.50479 -0.166653 -0.055424
2.60323 -0.15502 -0.0494284
2.7017 -0.14479 -0.0441823
2.80019 -0.13571 -0.0394544
2.89871 -0.127524 -0.0351005
2.99725 -0.120003 -0.0310623
3.09583 -0.112978 -0.0273545
3.19443 -0.106355 -0.024019
3.29307 -0.100105 -0.0210886
3.39173 -0.0942331 -0.0185631
3.49043 -0.0887504 -0.0164138
3.58916 -0.0836592 -0.0145941
3.68793 -0.0789497 -0.0130532
3.78673 -0.0746029 -0.0117427
3.88557 -0.0705937 -0.0106215
3.98445 -0.066895 -0.00965492
4.08336 -0.0634792 -0.00881565
4.18232 -0.0603204 -0.00808138
4.28131 -0.0573944 -0.00743488
4.38035 -0.0546795 -0.00686189
4.47943 -0.0521557 -0.00635144
4.57855 -0.0498055 -0.0058942
4.67772 -0.0476132 -0.00548295
4.77694 -0.0455646 -0.00511138
4.8762 -0.0436473 -0.00477459
4.97551 -0.0418501 -0.00446815
5.07487 -0.0401629 -0.00418861
5.17427 -0.0385768 -0.00393277
5.27373 -0.0370836 -0.00369814
5.37325 -0.0356762 -0.00348235
5.47281 -0.034348 -0.00328354
5.57243 -0.033093 -0.00309991
5.67211 -0.0319058 -0.00293007
5.77184 -0.0307816 -0.00277262
5.87163 -0.0297159 -0.00262648
5.97148 -0.0287047 -0.00249055
6.07139 -0.0277442 -0.002364
6.17136 -0.0268312 -0.00224596
6.2714 -0.0259624 -0.00213574
6.37149 -0.025135 -0.00203266
6.47166 -0.0243464 -0.00193617
6.57188 -0.0235943 -0.00184571
6.67218 -0.0228762 -0.00176084
6.77254 -0.0221903 -0.0016811
6.87298 -0.0215345 -0.00160613
6.97348 -0.0209072 -0.00153554
7.07406 -0.0203067 -0.00146904
7.17471 -0.0197314 -0.00140631
7.27544 -0.01918 -0.0013471
7.37624 -0.0186512 -0.00129116
7.47712 -0.0181437 -0.00123827
7.57807 -0.0176564 -0.00118821
7.67911 -0.0171882 -0.0011408
7.78023 -0.0167381 -0.00109586
7.88143 -0.0163052 -0.00105325
7.98271 -0.0158887 -0.00101279
8.08408 -0.0154876 -0.000974368
8.18554 -0.0151013 -0.00093784
8.28708 -0.0147291 -0.000903107
8.38872 -0.0143701 -0.000870043
8.49044 -0.0140239 -0.000838563
8.59226 -0.0136899 -0.000808559
8.69417 -0.0133673 -0.000779959
8.79618 -0.0130558 -0.000752667
8.89828 -0.0127548 -0.000726624
9.00048 -0.0124639 -0.000701745
9.10278 -0.0121826 -0.000677978
9.20518 -0.0119105 -0.00065525
9.30769 -0.0116471 -0.000633515
9.4103 -0.0113922 -0.000612709
9.51301 -0.0111453 -0.000592794
9.61583 -0.0109062 -0.000573712
9.71877 -0.0106744 -0.000555429
9.82181 -0.0104498 -0.000537895
9.92496 -0.0102319 -0.000521081
10.0282 -0.0100206 -0.000504941
10.1316 -0.00981557 -0.00048945
10.2351 -0.00961654 -0.000474569
10.3387 -0.00942331 -0.000460275
10.4425 -0.00923564 -0.000446531
10.5463 -0.00905333 -0.000433319
10.6503 -0.00887617 -0.000420607
10.7545 -0.00870396 -0.000408377
10.8587 -0.00853652 -0.000396602
10.9631 -0.00837368 -0.000385265
11.0676 -0.00821527 -0.000374341
11.1722 -0.00806113 -0.000363816
11.277 -0.00791111 -0.000353668
11.3819 -0.00776505 -0.000343885
11.487 -0.00762282 -0.000334446
11.5922 -0.00748429 -0.00032534
11.6975 -0.00734932 -0.000316549
11.803 -0.00721781 -0.000308063
11.9086 -0.00708962 -0.000299864
12.0144 -0.00696464 -0.000291946
12.1204 -0.00684277 -0.000284292
12.2265 -0.00672391 -0.000276895
12.3327 -0.00660796 -0.000269741
12.4391 -0.00649481 -0.000262823
12.5457 -0.00638439 -0.000256129
12.6524 -0.0062766 -0.000249652
12.7593 -0.00617136 -0.000243381
12.8664 -0.00606859 -0.000237311
12.9737 -0.00596821 -0.000231431
13.0811 -0.00587015 -0.000225736
13.1887 -0.00577433 -0.000220217
13.2965 -0.00568068 -0.000214869
13.4044 -0.00558915 -0.000209683
13.5126 -0.00549967 -0.000204656
13.6209 -0.00541217 -0.000199779
13.7294 -0.00532659 -0.000195049
13.8382 -0.00524289 -0.000190458
13.9471 -0.005161 -0.000186003
14.0562 -0.00508087 -0.000181678
14.1655 -0.00500245 -0.000177479
14.275 -0.00492569 -0.000173401
14.3848 -0.00485055 -0.00016944
14.4947 -0.00477697 -0.000165591
14.6049 -0.00470492 -0.000161851
14.7152 -0.00463436 -0.000158216
14.8258 -0.00456523 -0.000154682
14.9367 -0.0044975 -0.000151246
15.0477 -0.00443113 -0.000147904
15.159 -0.00436609 -0.000144653
15.2705 -0.00430234 -0.000141491
15.3823 -0.00423985 -0.000138413
15.4943 -0.00417857 -0.000135418
15.6066 -0.00411849 -0.000132502
15.7191 -0.00405956 -0.000129664
15.8319 -0.00400176 -0.000126899
15.9449 -0.00394505 -0.000124207
16.0582 -0.00388942 -0.000121584
16.1717 -0.00383482 -0.00011903
16.2856 -0.00378125 -0.000116539
16.3997 -0.00372866 -0.000114113
16.5141 -0.00367703 -0.000111747
16.6288 -0.00362635 -0.000109441
16.7437 -0.00357658 -0.000107192
16.859 -0.00352771 -0.000105
16.9746 -0.0034797 -0.00010286
17.0905 -0.00343255 -0.000100774
17.2067 -0.00338622 -9.87373e-05
17.3232 -0.00334071 -9.67506e-05
17.4401 -0.00329598 -9.48111e-05
17.5572 -0.00325202 -9.29183e-05
17.6748 -0.00320882 -9.10699e-05
17.7926 -0.00316634 -8.92656e-05
17.9108 -0.00312459 -8.7503e-05
18.0294 -0.00308353 -8.5782e-05
18.1483 -0.00304316 -8.41003e-05
18.2676 -0.00300345 -8.24577e-05
18.3873 -0.00296439 -8.08522e-05
18.5074 -0.00292597 -7.92836e-05
18.6278 -0.00288817 -7.77501e-05
18.7487 -0.00285097 -7.62514e-05
18.8699 -0.00281437 -7.47857e-05
18.9916 -0.00277835 -7.33529e-05
19.1137 -0.00274289 -7.19514e-05
19.2362 -0.00270799 -7.05809e-05
19.3592 -0.00267362 -6.92399e-05
19.4826 -0.00263978 -6.79283e-05
19.6065 -0.00260646 -6.66446e-05
19.7309 -0.00257364 -6.53887e-05
19.8557 -0.00254132 -6.41592e-05
19.9811 -0.00250948 -6.29559e-05
20.1069 -0.0024781 -6.17777e-05
20.2333 -0.00244719 -6.06243e-05
20.3602 -0.00241673 -5.94945e-05
20.4876 -0.00238671 -5.83884e-05
20.6156 -0.00235712 -5.73046e-05
20.7441 -0.00232794 -5.62431e-05
20.8732 -0.00229918 -5.52029e-05
21.0029 -0.00227082 -5.41838e-05
21.1332 -0.00224285 -5.31848e-05
21.2642 -0.00221527 -5.22059e-05
21.3958 -0.00218806 -5.1246e-05
21.528 -0.00216122 -5.03052e-05
21.6609 -0.00213473 -4.93823e-05
21.7945 -0.0021086 -4.84776e-05
21.9288 -0.00208281 -4.75899e-05
22.0639 -0.00205735 -4.67194e-05
22.1997 -0.00203222 -4.58651e-05
22.3363 -0.0020074 -4.50271e-05
22.4736 -0.0019829 -4.42044e-05
22.6118 -0.0019587 -4.33971e-05
22.7509 -0.0019348 -4.26044e-05
22.8908 -0.00191119 -4.18264e-05
23.0316 -0.00188786 -4.10621e-05
23.1733 -0.0018648 -4.03117e-05
23.316 -0.00184201 -3.95743e-05
23.4597 -0.00181949 -3.88502e-05
23.6044 -0.00179721 -3.81383e-05
23.7502 -0.00177519 -3.7439e-05
23.8971 -0.0017534 -3.67513e-05
24.0451 -0.00173185 -3.60755e-05
24.1944 -0.00171053 -3.54106e-05
24.3448 -0.00168942 -3.47569e-05
24.4966 -0.00166853 -3.41137e-05
24.6496 -0.00164785 -3.34809e-05
24.8041 -0.00162736 -3.28579e-05
24.9601 -0.00160707 -3.22449e-05
25.1175 -0.00158696 -3.1641e-05
25.2766 -0.00156702 -3.10465e-05
25.4373 -0.00154726 -3.04605e-05
25.5998 -0.00152766 -2.98832e-05
25.7641 -0.00150821 -2.93139e-05
25.9304 -0.0014889 -2.87526e-05
26.0988 -0.00146974 -2.81988e-05
26.2693 -0.0014507 -2.76523e-05
26.4421 -0.00143177 -2.71126e-05
26.6174 -0.00141296 -2.65797e-05
26.7954 -0.00139423 -2.60527e-05
26.9761 -0.0013756 -2.55318e-05
27.1598 -0.00135703 -2.50162e-05
27.3468 -0.00133851 -2.45059e-05
27.5373 -0.00132004 -2.39999e-05
27.7317 -0.00130158 -2.34982e-05
27.9302 -0.00128313 -2.29998e-05
28.1333 -0.00126465 -2.25046e-05
28.3415 -0.00124612 -2.20114e-05
28.5554 -0.0012275 -2.15198e-05
28.7758 -0.00120876 -2.10285e-05
29.0035 -0.00118984 -2.05365e-05
29.2396 -0.00117068 -2.00421e-05
29.4858 -0.0011512 -1.95437e-05
29.7441 -0.00113127 -1.90382e-05
30.0173 -0.00111075 -1.85224e-05
30.3101 -0.00108938 -1.79902e-05
30.6297 -0.00106675 -1.74324e-05
30.9905 -0.00104203 -1.68298e-05
31.4301 -0.00101307 -1.61329e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoop/GAp_FRG.txt <==
-31.4301 -0.00101375 1.61543e-05
-30.9905 -0.00104275 1.6853e-05
-30.6297 -0.0010675 1.7457e-05
-30.3101 -0.00109017 1.80162e-05
-30.0173 -0.00111157 1.85497e-05
-29.7441 -0.00113212 1.90669e-05
-29.4858 -0.00115207 1.95735e-05
-29.2396 -0.00117159 2.00733e-05
-29.0035 -0.00119078 2.05689e-05
-28.7758 -0.00120973 2.10622e-05
-28.5554 -0.0012285 2.15548e-05
-28.3415 -0.00124715 2.20478e-05
-28.1333 -0.00126571 2.25423e-05
-27.9302 -0.00128422 2.3039e-05
-27.7317 -0.00130271 2.35386e-05
-27.5373 -0.00132119 2.40419e-05
-27.3468 -0.0013397 2.45492e-05
-27.1598 -0.00135825 2.50612e-05
-26.9761 -0.00137685 2.55783e-05
-26.7954 -0.00139552 2.61008e-05
-26.6174 -0.00141428 2.66293e-05
-26.4421 -0.00143313 2.7164e-05
-26.2693 -0.00145209 2.77054e-05
-26.0988 -0.00147117 2.82536e-05
-25.9304 -0.00149037 2.88092e-05
-25.7641 -0.00150971 2.93724e-05
-25.5998 -0.0015292 2.99435e-05
-25.4373 -0.00154884 3.05229e-05
-25.2766 -0.00156865 3.11108e-05
-25.1175 -0.00158862 3.17075e-05
-24.9601 -0.00160877 3.23134e-05
-24.8041 -0.00162911 3.29287e-05
-24.6496 -0.00164964 3.35538e-05
-24.4966 -0.00167038 3.4189e-05
-24.3448 -0.00169131 3.48346e-05
-24.1944 -0.00171247 3.54908e-05
-24.0451 -0.00173384 3.6158e-05
-23.8971 -0.00175544 3.68366e-05
-23.7502 -0.00177727 3.75268e-05
-23.6044 -0.00179935 3.8229e-05
-23.4597 -0.00182168 3.89436e-05
-23.316 -0.00184426 3.96708e-05
-23.1733 -0.0018671 4.0411e-05
-23.0316 -0.00189022 4.11646e-05
-22.8908 -0.0019136 4.1932e-05
-22.7509 -0.00193728 4.27134e-05
-22.6118 -0.00196124 4.35094e-05
-22.4736 -0.0019855 4.43203e-05
-22.3363 -0.00201007 4.51465e-05
-22.1997 -0.00203495 4.59883e-05
-22.0639 -0.00206015 4.68464e-05
-21.9288 -0.00208568 4.7721e-05
-21.7945 -0.00211154 4.86126e-05
-21.6609 -0.00213775 4.95217e-05
-21.528 -0.00216431 5.04487e-05
-21.3958 -0.00219123 5.13942e-05
-21.2642 -0.00221851 5.23586e-05
-21.1332 -0.00224618 5.33424e-05
-21.0029 -0.00227423 5.43463e-05
-20.8732 -0.00230268 5.53705e-05
-20.7441 -0.00233153 5.6416e-05
-20.6156 -0.00236079 5.7483e-05
-20.4876 -0.00239047 5.85723e-05
-20.3602 -0.00242059 5.96844e-05
-20.2333 -0.00245115 6.08201e-05
-20.1069 -0.00248216 6.19798e-05
-19.9811 -0.00251364 6.31644e-05
-19.8557 -0.00254559 6.43743e-05
-19.7309 -0.00257802 6.56106e-05
-19.6065 -0.00261095 6.68737e-05
-19.4826 -0.00264439 6.81646e-05
-19.3592 -0.00267834 6.94838e-05
-19.2362 -0.00271283 7.08324e-05
-19.1137 -0.00274786 7.22111e-05
-18.9916 -0.00278345 7.36211e-05
-18.8699 -0.00281961 7.5063e-05
-18.7487 -0.00285634 7.65377e-05
-18.6278 -0.00289368 7.80461e-05
-18.5074 -0.00293162 7.95894e-05
-18.3873 -0.0029702 8.11683e-05
-18.2676 -0.00300941 8.27841e-05
-18.1483 -0.00304927 8.44378e-05
-18.0294 -0.00308981 8.61306e-05
-17.9108 -0.00313104 8.78636e-05
-17.7926 -0.00317297 8.96381e-05
-17.6748 -0.00321562 9.14553e-05
-17.5572 -0.00325901 9.33166e-05
-17.4401 -0.00330315 9.52231e-05
-17.3232 -0.00334807 9.71765e-05
-17.2067 -0.00339379 9.9178e-05
-17.0905 -0.00344033 0.000101229
-16.9746 -0.00348769 0.000103332
-16.859 -0.00353592 0.000105488
-16.7437 -0.00358502 0.000107698
-16.6288 -0.00363503 0.000109964
-16.5141 -0.00368596 0.000112289
-16.3997 -0.00373783 0.000114673
-16.2856 -0.00379068 0.00011712
-16.1717 -0.00384453 0.000119631
-16.0582 -0.0038994 0.000122207
-15.9449 -0.00395532 0.000124852
-15.8319 -0.00401232 0.000127568
-15.7191 -0.00407043 0.000130357
-15.6066 -0.00412967 0.000133221
-15.4943 -0.00419009 0.000136163
-15.3823 -0.0042517 0.000139185
-15.2705 -0.00431455 0.000142291
-15.159 -0.00437866 0.000145484
-15.0477 -0.00444408 0.000148766
-14.9367 -0.00451083 0.00015214
-14.8258 -0.00457896 0.00015561
-14.7152 -0.00464851 0.00015918
-14.6049 -0.00471951 0.000162852
-14.4947 -0.00479201 0.000166631
-14.3848 -0.00486605 0.00017052
-14.275 -0.00494167 0.000174523
-14.1655 -0.00501893 0.000178645
-14.0562 -0.00509787 0.00018289
-13.9471 -0.00517854 0.000187263
-13.8382 -0.00526099 0.000191769
-13.7294 -0.00534527 0.000196412
-13.6209 -0.00543145 0.000201198
-13.5126 -0.00551957 0.000206132
-13.4044 -0.00560971 0.00021122
-13.2965 -0.00570192 0.000216469
-13.1887 -0.00579626 0.000221884
-13.0811 -0.00589281 0.000227473
-12.9737 -0.00599164 0.000233242
-12.8664 -0.00609281 0.000239198
-12.7593 -0.0061964 0.000245349
-12.6524 -0.0063025 0.000251704
-12.5457 -0.00641118 0.00025827
-12.4391 -0.00652254 0.000265058
-12.3327 -0.00663665 0.000272074
-12.2265 -0.00675361 0.000279331
-12.1204 -0.00687353 0.000286837
-12.0144 -0.0069965 0.000294605
-11.9086 -0.00712262 0.000302644
-11.803 -0.00725201 0.000310968
-11.6975 -0.00738478 0.000319589
-11.5922 -0.00752105 0.00032852
-11.487 -0.00766094 0.000337775
-11.3819 -0.0078046 0.00034737
-11.277 -0.00795215 0.000357319
-11.1722 -0.00810374 0.000367641
-11.0676 -0.00825951 0.000378351
-10.9631 -0.00841964 0.000389469
-10.8587 -0.00858427 0.000401013
-10.7545 -0.00875358 0.000413006
-10.6503 -0.00892776 0.000425468
-10.5463 -0.00910699 0.000438423
-10.4425 -0.00929147 0.000451895
-10.3387 -0.00948141 0.000465912
-10.2351 -0.00967703 0.0004805
-10.1316 -0.00987857 0.000495689
-10.0282 -0.0100863 0.00051151
-9.92496 -0.0103004 0.000527997
-9.82181 -0.0105211 0.000545184
-9.71877 -0.0107489 0.000563112
-9.61583 -0.0109838 0.000581817
-9.51301 -0.0112264 0.000601345
-9.4103 -0.0114769 0.000621739
-9.30769 -0.0117356 0.000643052
-9.20518 -0.0120029 0.000665332
-9.10278 -0.0122793 0.000688639
-9.00048 -0.0125651 0.000713028
-8.89828 -0.0128607 0.000738568
-8.79618 -0.0131667 0.000765324
-8.69417 -0.0134835 0.000793373
-8.59226 -0.0138117 0.000822791
-8.49044 -0.0141517 0.000853667
-8.38872 -0.0145042 0.000886089
-8.28708 -0.0148698 0.000920159
-8.18554 -0.0152492 0.000955981
-8.08408 -0.0156431 0.000993672
-7.98271 -0.0160522 0.00103335
-7.88143 -0.0164773 0.00107517
-7.78023 -0.0169193 0.00111925
-7.67911 -0.0173791 0.00116577
-7.57807 -0.0178577 0.00121488
-7.47712 -0.0183561 0.00126679
-7.37624 -0.0188754 0.00132169
-7.27544 -0.019417 0.00137981
-7.17471 -0.0199819 0.00144138
-7.07406 -0.0205718 0.00150668
-6.97348 -0.0211879 0.00157598
-6.87298 -0.021832 0.00164961
-6.77254 -0.0225058 0.00172792
-6.67218 -0.0232111 0.0018113
-6.57188 -0.0239501 0.00190015
-6.47166 -0.0247248 0.00199496
-6.37149 -0.0255377 0.00209624
-6.2714 -0.0263914 0.00220458
-6.17136 -0.0272887 0.0023206
-6.07139 -0.0282326 0.00244502
-5.97148 -0.0292265 0.00257864
-5.87163 -0.0302741 0.00272236
-5.77184 -0.0313793 0.00287718
-5.67211 -0.0325466 0.00304424
-5.57243 -0.0337808 0.00322484
-5.47281 -0.0350872 0.00342045
-5.37325 -0.0364716 0.00363273
-5.27373 -0.0379406 0.00386365
-5.17427 -0.0395013 0.00411541
-5.07487 -0.0411617 0.00439064
-4.97551 -0.0429305 0.00469235
-4.8762 -0.0448176 0.00502413
-4.77694 -0.0468338 0.00539016
-4.67772 -0.0489913 0.00579553
-4.57855 -0.0513033 0.00624619
-4.47943 -0.0537848 0.00674937
-4.38035 -0.0564518 0.00731369
-4.28131 -0.059322 0.00794947
-4.18232 -0.062414 0.00866873
-4.08336 -0.0657475 0.00948536
-3.98445 -0.0693428 0.0104141
-3.88557 -0.0732208 0.0114693
-3.78673 -0.0774051 0.0126627
-3.68793 -0.0819264 0.0140019
-3.58916 -0.0868288 0.0154916
-3.49043 -0.0921754 0.0171404
-3.39173 -0.0980503 0.0189695
-3.29307 -0.104553 0.0210201
-3.19443 -0.111797 0.0233553
-3.09583 -0.119905 0.02606
-2.99725 -0.129013 0.0292396
-2.89871 -0.139281 0.0330252
-2.80019 -0.150901 0.0375817
-2.7017 -0.164104 0.0431235
-2.60323 -0.179174 0.0499357
-2.50479 -0.19646 0.0584078
-2.40638 -0.216389 0.0690806
-2.30798 -0.239479 0.0827226
-2.20961 -0.266338 0.100443
-2.11126 -0.29765 0.123875
-2.01293 -0.334093 0.155464
-1.91462 -0.376098 0.19893
-1.81632 -0.423248 0.259943
-1.71804 -0.472811 0.347014
-1.61978 -0.516479 0.472011
-1.52154 -0.534014 0.648028
-1.42331 -0.485148 0.878317
-1.32509 -0.313185 1.12855
-1.22689 0.00773892 1.30087
-1.12869 0.396711 1.28647
-1.03051 0.703578 1.0926
-0.932337 0.858966 0.834676
-0.834173 0.898088 0.605635
-0.736016 0.878757 0.432837
-0.637867 0.838909 0.309645
-0.539723 0.79673 0.22223
-0.441585 0.759523 0.15882
-0.343451 0.729674 0.111092
-0.24532 0.707632 0.0733877
-0.147191 0.693199 0.0418324
-0.0490634 0.686076 0.0135929
0.0490634 0.686076 -0.0135929
0.147191 0.693199 -0.0418324
0.24532 0.707632 -0.0733877
0.343451 0.729674 -0.111092
0.441585 0.759523 -0.15882
0.539723 0.79673 -0.22223
0.637867 0.838909 -0.309645
0.736016 0.878757 -0.432837
0.834173 0.898088 -0.605635
0.932337 0.858966 -0.834676
1.03051 0.703578 -1.0926
1.12869 0.396711 -1.28647
1.22689 0.00773892 -1.30087
1.32509 -0.313185 -1.12855
1.42331 -0.485148 -0.878317
1.52154 -0.534014 -0.648028
1.61978 -0.516479 -0.472011
1.71804 -0.472811 -0.347014
1.81632 -0.423248 -0.259943
1.91462 -0.376098 -0.19893
2.01293 -0.334093 -0.155464
2.11126 -0.29765 -0.123875
2.20961 -0.266338 -0.100443
2.30798 -0.239479 -0.0827226
2.40638 -0.216389 -0.0690806
2.50479 -0.19646 -0.0584078
2.60323 -0.179174 -0.0499357
2.7017 -0.164104 -0.0431235
2.80019 -0.150901 -0.0375817
2.89871 -0.139281 -0.0330252
2.99725 -0.129013 -0.0292396
3.09583 -0.119905 -0.02606
3.19443 -0.111797 -0.0233553
3.29307 -0.104553 -0.0210201
3.39173 -0.0980503 -0.0189695
3.49043 -0.0921754 -0.0171404
3.58916 -0.0868288 -0.0154916
3.68793 -0.0819264 -0.0140019
3.78673 -0.0774051 -0.0126627
3.88557 -0.0732208 -0.0114693
3.98445 -0.0693428 -0.0104141
4.08336 -0.0657475 -0.00948536
4.18232 -0.062414 -0.00866873
4.28131 -0.059322 -0.00794947
4.38035 -0.0564518 -0.00731369
4.47943 -0.0537848 -0.00674937
4.57855 -0.0513033 -0.00624619
4.67772 -0.0489913 -0.00579553
4.77694 -0.0468338 -0.00539016
4.8762 -0.0448176 -0.00502413
4.97551 -0.0429305 -0.00469235
5.07487 -0.0411617 -0.00439064
5.17427 -0.0395013 -0.00411541
5.27373 -0.0379406 -0.00386365
5.37325 -0.0364716 -0.00363273
5.47281 -0.0350872 -0.00342045
5.57243 -0.0337808 -0.00322484
5.67211 -0.0325466 -0.00304424
5.77184 -0.0313793 -0.00287718
5.87163 -0.0302741 -0.00272236
5.97148 -0.0292265 -0.00257864
6.07139 -0.0282326 -0.00244502
6.17136 -0.0272887 -0.0023206
6.2714 -0.0263914 -0.00220458
6.37149 -0.0255377 -0.00209624
6.47166 -0.0247248 -0.00199496
6.57188 -0.0239501 -0.00190015
6.67218 -0.0232111 -0.0018113
6.77254 -0.0225058 -0.00172792
6.87298 -0.021832 -0.00164961
6.97348 -0.0211879 -0.00157598
7.07406 -0.0205718 -0.00150668
7.17471 -0.0199819 -0.00144138
7.27544 -0.019417 -0.00137981
7.37624 -0.0188754 -0.00132169
7.47712 -0.0183561 -0.00126679
7.57807 -0.0178577 -0.00121488
7.67911 -0.0173791 -0.00116577
7.78023 -0.0169193 -0.00111925
7.88143 -0.0164773 -0.00107517
7.98271 -0.0160522 -0.00103335
8.08408 -0.0156431 -0.000993672
8.18554 -0.0152492 -0.000955981
8.28708 -0.0148698 -0.000920159
8.38872 -0.0145042 -0.000886089
8.49044 -0.0141517 -0.000853667
8.59226 -0.0138117 -0.000822791
8.69417 -0.0134835 -0.000793373
8.79618 -0.0131667 -0.000765324
8.89828 -0.0128607 -0.000738568
9.00048 -0.0125651 -0.000713028
9.10278 -0.0122793 -0.000688639
9.20518 -0.0120029 -0.000665332
9.30769 -0.0117356 -0.000643052
9.4103 -0.0114769 -0.000621739
9.51301 -0.0112264 -0.000601345
9.61583 -0.0109838 -0.000581817
9.71877 -0.0107489 -0.000563112
9.82181 -0.0105211 -0.000545184
9.92496 -0.0103004 -0.000527997
10.0282 -0.0100863 -0.00051151
10.1316 -0.00987857 -0.000495689
10.2351 -0.00967703 -0.0004805
10.3387 -0.00948141 -0.000465912
10.4425 -0.00929147 -0.000451895
10.5463 -0.00910699 -0.000438423
10.6503 -0.00892776 -0.000425468
10.7545 -0.00875358 -0.000413006
10.8587 -0.00858427 -0.000401013
10.9631 -0.00841964 -0.000389469
11.0676 -0.00825951 -0.000378351
11.1722 -0.00810374 -0.000367641
11.277 -0.00795215 -0.000357319
11.3819 -0.0078046 -0.00034737
11.487 -0.00766094 -0.000337775
11.5922 -0.00752105 -0.00032852
11.6975 -0.00738478 -0.000319589
11.803 -0.00725201 -0.000310968
11.9086 -0.00712262 -0.000302644
12.0144 -0.0069965 -0.000294605
12.1204 -0.00687353 -0.000286837
12.2265 -0.00675361 -0.000279331
12.3327 -0.00663665 -0.000272074
12.4391 -0.00652254 -0.000265058
12.5457 -0.00641118 -0.00025827
12.6524 -0.0063025 -0.000251704
12.7593 -0.0061964 -0.000245349
12.8664 -0.00609281 -0.000239198
12.9737 -0.00599164 -0.000233242
13.0811 -0.00589281 -0.000227473
13.1887 -0.00579626 -0.000221884
13.2965 -0.00570192 -0.000216469
13.4044 -0.00560971 -0.00021122
13.5126 -0.00551957 -0.000206132
13.6209 -0.00543145 -0.000201198
13.7294 -0.00534527 -0.000196412
13.8382 -0.00526099 -0.000191769
13.9471 -0.00517854 -0.000187263
14.0562 -0.00509787 -0.00018289
14.1655 -0.00501893 -0.000178645
14.275 -0.00494167 -0.000174523
14.3848 -0.00486605 -0.00017052
14.4947 -0.00479201 -0.000166631
14.6049 -0.00471951 -0.000162852
14.7152 -0.00464851 -0.00015918
14.8258 -0.00457896 -0.00015561
14.9367 -0.00451083 -0.00015214
15.0477 -0.00444408 -0.000148766
15.159 -0.00437866 -0.000145484
15.2705 -0.00431455 -0.000142291
15.3823 -0.0042517 -0.000139185
15.4943 -0.00419009 -0.000136163
15.6066 -0.00412967 -0.000133221
15.7191 -0.00407043 -0.000130357
15.8319 -0.00401232 -0.000127568
15.9449 -0.00395532 -0.000124852
16.0582 -0.0038994 -0.000122207
16.1717 -0.00384453 -0.000119631
16.2856 -0.00379068 -0.00011712
16.3997 -0.00373783 -0.000114673
16.5141 -0.00368596 -0.000112289
16.6288 -0.00363503 -0.000109964
16.7437 -0.00358502 -0.000107698
16.859 -0.00353592 -0.000105488
16.9746 -0.00348769 -0.000103332
17.0905 -0.00344033 -0.000101229
17.2067 -0.00339379 -9.9178e-05
17.3232 -0.00334807 -9.71765e-05
17.4401 -0.00330315 -9.52231e-05
17.5572 -0.00325901 -9.33166e-05
17.6748 -0.00321562 -9.14553e-05
17.7926 -0.00317297 -8.96381e-05
17.9108 -0.00313104 -8.78636e-05
18.0294 -0.00308981 -8.61306e-05
18.1483 -0.00304927 -8.44378e-05
18.2676 -0.00300941 -8.27841e-05
18.3873 -0.0029702 -8.11683e-05
18.5074 -0.00293162 -7.95894e-05
18.6278 -0.00289368 -7.80461e-05
18.7487 -0.00285634 -7.65377e-05
18.8699 -0.00281961 -7.5063e-05
18.9916 -0.00278345 -7.36211e-05
19.1137 -0.00274786 -7.22111e-05
19.2362 -0.00271283 -7.08324e-05
19.3592 -0.00267834 -6.94838e-05
19.4826 -0.00264439 -6.81646e-05
19.6065 -0.00261095 -6.68737e-05
19.7309 -0.00257802 -6.56106e-05
19.8557 -0.00254559 -6.43743e-05
19.9811 -0.00251364 -6.31644e-05
20.1069 -0.00248216 -6.19798e-05
20.2333 -0.00245115 -6.08201e-05
20.3602 -0.00242059 -5.96844e-05
20.4876 -0.00239047 -5.85723e-05
20.6156 -0.00236079 -5.7483e-05
20.7441 -0.00233153 -5.6416e-05
20.8732 -0.00230268 -5.53705e-05
21.0029 -0.00227423 -5.43463e-05
21.1332 -0.00224618 -5.33424e-05
21.2642 -0.00221851 -5.23586e-05
21.3958 -0.00219123 -5.13942e-05
21.528 -0.00216431 -5.04487e-05
21.6609 -0.00213775 -4.95217e-05
21.7945 -0.00211154 -4.86126e-05
21.9288 -0.00208568 -4.7721e-05
22.0639 -0.00206015 -4.68464e-05
22.1997 -0.00203495 -4.59883e-05
22.3363 -0.00201007 -4.51465e-05
22.4736 -0.0019855 -4.43203e-05
22.6118 -0.00196124 -4.35094e-05
22.7509 -0.00193728 -4.27134e-05
22.8908 -0.0019136 -4.1932e-05
23.0316 -0.00189022 -4.11646e-05
23.1733 -0.0018671 -4.0411e-05
23.316 -0.00184426 -3.96708e-05
23.4597 -0.00182168 -3.89436e-05
23.6044 -0.00179935 -3.8229e-05
23.7502 -0.00177727 -3.75268e-05
23.8971 -0.00175544 -3.68366e-05
24.0451 -0.00173384 -3.6158e-05
24.1944 -0.00171247 -3.54908e-05
24.3448 -0.00169131 -3.48346e-05
24.4966 -0.00167038 -3.4189e-05
24.6496 -0.00164964 -3.35538e-05
24.8041 -0.00162911 -3.29287e-05
24.9601 -0.00160877 -3.23134e-05
25.1175 -0.00158862 -3.17075e-05
25.2766 -0.00156865 -3.11108e-05
25.4373 -0.00154884 -3.05229e-05
25.5998 -0.0015292 -2.99435e-05
25.7641 -0.00150971 -2.93724e-05
25.9304 -0.00149037 -2.88092e-05
26.0988 -0.00147117 -2.82536e-05
26.2693 -0.00145209 -2.77054e-05
26.4421 -0.00143313 -2.7164e-05
26.6174 -0.00141428 -2.66293e-05
26.7954 -0.00139552 -2.61008e-05
26.9761 -0.00137685 -2.55783e-05
27.1598 -0.00135825 -2.50612e-05
27.3468 -0.0013397 -2.45492e-05
27.5373 -0.00132119 -2.40419e-05
27.7317 -0.00130271 -2.35386e-05
27.9302 -0.00128422 -2.3039e-05
28.1333 -0.00126571 -2.25423e-05
28.3415 -0.00124715 -2.20478e-05
28.5554 -0.0012285 -2.15548e-05
28.7758 -0.00120973 -2.10622e-05
29.0035 -0.00119078 -2.05689e-05
29.2396 -0.00117159 -2.00733e-05
29.4858 -0.00115207 -1.95735e-05
29.7441 -0.00113212 -1.90669e-05
30.0173 -0.00111157 -1.85497e-05
30.3101 -0.00109017 -1.80162e-05
30.6297 -0.0010675 -1.7457e-05
30.9905 -0.00104275 -1.6853e-05
31.4301 -0.00101375 -1.61543e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoop/GAp_OneLoopFRG.txt <==
-31.4301 -0.00101413 1.61665e-05
-30.9905 -0.00104316 1.68662e-05
-30.6297 -0.00106793 1.7471e-05
-30.3101 -0.00109062 1.8031e-05
-30.0173 -0.00111203 1.85652e-05
-29.7441 -0.0011326 1.90831e-05
-29.4858 -0.00115257 1.95905e-05
-29.2396 -0.0011721 2.0091e-05
-29.0035 -0.00119131 2.05873e-05
-28.7758 -0.00121028 2.10814e-05
-28.5554 -0.00122907 2.15747e-05
-28.3415 -0.00124773 2.20685e-05
-28.1333 -0.00126631 2.25637e-05
-27.9302 -0.00128484 2.30612e-05
-27.7317 -0.00130334 2.35617e-05
-27.5373 -0.00132185 2.40657e-05
-27.3468 -0.00134037 2.45739e-05
-27.1598 -0.00135894 2.50868e-05
-26.9761 -0.00137756 2.56047e-05
-26.7954 -0.00139625 2.61282e-05
-26.6174 -0.00141503 2.66576e-05
-26.4421 -0.0014339 2.71932e-05
-26.2693 -0.00145288 2.77356e-05
-26.0988 -0.00147198 2.82848e-05
-25.9304 -0.00149121 2.88414e-05
-25.7641 -0.00151057 2.94057e-05
-25.5998 -0.00153008 2.99779e-05
-25.4373 -0.00154974 3.05583e-05
-25.2766 -0.00156957 3.11474e-05
-25.1175 -0.00158957 3.17453e-05
-24.9601 -0.00160975 3.23524e-05
-24.8041 -0.00163011 3.29689e-05
-24.6496 -0.00165067 3.35953e-05
-24.4966 -0.00167142 3.42318e-05
-24.3448 -0.00169239 3.48787e-05
-24.1944 -0.00171357 3.55363e-05
-24.0451 -0.00173497 3.6205e-05
-23.8971 -0.0017566 3.6885e-05
-23.7502 -0.00177846 3.75768e-05
-23.6044 -0.00180057 3.82806e-05
-23.4597 -0.00182292 3.89967e-05
-23.316 -0.00184554 3.97256e-05
-23.1733 -0.00186841 4.04675e-05
-23.0316 -0.00189156 4.12229e-05
-22.8908 -0.00191498 4.1992e-05
-22.7509 -0.00193869 4.27754e-05
-22.6118 -0.00196268 4.35733e-05
-22.4736 -0.00198698 4.43862e-05
-22.3363 -0.00201158 4.52144e-05
-22.1997 -0.0020365 4.60584e-05
-22.0639 -0.00206174 4.69186e-05
-21.9288 -0.00208731 4.77954e-05
-21.7945 -0.00211321 4.86894e-05
-21.6609 -0.00213946 4.96009e-05
-21.528 -0.00216606 5.05304e-05
-21.3958 -0.00219303 5.14784e-05
-21.2642 -0.00222036 5.24454e-05
-21.1332 -0.00224807 5.3432e-05
-21.0029 -0.00227617 5.44386e-05
-20.8732 -0.00230466 5.54659e-05
-20.7441 -0.00233356 5.65143e-05
-20.6156 -0.00236288 5.75844e-05
-20.4876 -0.00239261 5.86769e-05
-20.3602 -0.00242279 5.97924e-05
-20.2333 -0.0024534 6.09314e-05
-20.1069 -0.00248447 6.20947e-05
-19.9811 -0.00251601 6.3283e-05
-19.8557 -0.00254802 6.44968e-05
-19.7309 -0.00258051 6.5737e-05
-19.6065 -0.0026135 6.70043e-05
-19.4826 -0.00264701 6.82994e-05
-19.3592 -0.00268103 6.96231e-05
-19.2362 -0.00271559 7.09763e-05
-19.1137 -0.00275069 7.23598e-05
-18.9916 -0.00278635 7.37745e-05
-18.8699 -0.00282258 7.52212e-05
-18.7487 -0.0028594 7.6701e-05
-18.6278 -0.00289681 7.82147e-05
-18.5074 -0.00293484 7.97634e-05
-18.3873 -0.00297349 8.1348e-05
-18.2676 -0.00301279 8.29697e-05
-18.1483 -0.00305275 8.46296e-05
-18.0294 -0.00309338 8.63287e-05
-17.9108 -0.0031347 8.80684e-05
-17.7926 -0.00317673 8.98498e-05
-17.6748 -0.00321948 9.16741e-05
-17.5572 -0.00326297 9.35427e-05
-17.4401 -0.00330723 9.5457e-05
-17.3232 -0.00335226 9.74183e-05
-17.2067 -0.00339809 9.94282e-05
-17.0905 -0.00344474 0.000101488
-16.9746 -0.00349223 0.0001036
-16.859 -0.00354059 0.000105765
-16.7437 -0.00358982 0.000107984
-16.6288 -0.00363996 0.000110261
-16.5141 -0.00369102 0.000112596
-16.3997 -0.00374304 0.000114991
-16.2856 -0.00379604 0.000117449
-16.1717 -0.00385004 0.000119972
-16.0582 -0.00390507 0.00012256
-15.9449 -0.00396115 0.000125218
-15.8319 -0.00401832 0.000127947
-15.7191 -0.0040766 0.000130749
-15.6066 -0.00413602 0.000133628
-15.4943 -0.00419662 0.000136585
-15.3823 -0.00425843 0.000139623
-15.2705 -0.00432148 0.000142745
-15.159 -0.0043858 0.000145955
-15.0477 -0.00445143 0.000149254
-14.9367 -0.0045184 0.000152647
-14.8258 -0.00458676 0.000156137
-14.7152 -0.00465654 0.000159726
-14.6049 -0.00472779 0.000163419
-14.4947 -0.00480054 0.00016722
-14.3848 -0.00487485 0.000171131
-14.275 -0.00495075 0.000175159
-14.1655 -0.00502829 0.000179306
-14.0562 -0.00510752 0.000183577
-13.9471 -0.00518849 0.000187977
-13.8382 -0.00527126 0.000192511
-13.7294 -0.00535587 0.000197184
-13.6209 -0.00544239 0.000202001
-13.5126 -0.00553087 0.000206968
-13.4044 -0.00562138 0.000212091
-13.2965 -0.00571397 0.000217375
-13.1887 -0.00580871 0.000222828
-13.0811 -0.00590567 0.000228456
-12.9737 -0.00600493 0.000234266
-12.8664 -0.00610655 0.000240265
-12.7593 -0.00621061 0.000246462
-12.6524 -0.00631719 0.000252864
-12.5457 -0.00642638 0.000259481
-12.4391 -0.00653826 0.00026632
-12.3327 -0.00665292 0.000273392
-12.2265 -0.00677046 0.000280707
-12.1204 -0.00689097 0.000288274
-12.0144 -0.00701456 0.000296106
-11.9086 -0.00714133 0.000304213
-11.803 -0.00727139 0.000312608
-11.6975 -0.00740487 0.000321303
-11.5922 -0.00754188 0.000330313
-11.487 -0.00768255 0.000339652
-11.3819 -0.00782701 0.000349334
-11.277 -0.0079754 0.000359377
-11.1722 -0.00812787 0.000369795
-11.0676 -0.00828457 0.000380609
-10.9631 -0.00844566 0.000391835
-10.8587 -0.0086113 0.000403495
-10.7545 -0.00878168 0.000415609
-10.6503 -0.00895696 0.0004282
-10.5463 -0.00913736 0.000441291
-10.4425 -0.00932306 0.000454908
-10.3387 -0.00951429 0.000469077
-10.2351 -0.00971125 0.000483827
-10.1316 -0.0099142 0.000499188
-10.0282 -0.0101234 0.000515191
-9.92496 -0.010339 0.000531871
-9.82181 -0.0105614 0.000549264
-9.71877 -0.0107909 0.000567409
-9.61583 -0.0110277 0.000586346
-9.51301 -0.0112722 0.000606121
-9.4103 -0.0115247 0.000626778
-9.30769 -0.0117855 0.00064837
-9.20518 -0.0120551 0.000670949
-9.10278 -0.0123339 0.000694572
-9.00048 -0.0126221 0.000719301
-8.89828 -0.0129204 0.000745201
-8.79618 -0.0132292 0.000772344
-8.69417 -0.013549 0.000800805
-8.59226 -0.0138803 0.000830664
-8.49044 -0.0142236 0.000862011
-8.38872 -0.0145797 0.000894938
-8.28708 -0.014949 0.000929548
-8.18554 -0.0153323 0.00096595
-8.08408 -0.0157304 0.00100426
-7.98271 -0.016144 0.00104461
-7.88143 -0.0165738 0.00108714
-7.78023 -0.0170209 0.00113199
-7.67911 -0.0174861 0.00117933
-7.57807 -0.0179704 0.00122934
-7.47712 -0.0184749 0.0012822
-7.37624 -0.0190008 0.00133813
-7.27544 -0.0195493 0.00139735
-7.17471 -0.0201218 0.00146011
-7.07406 -0.0207195 0.00152669
-6.97348 -0.0213442 0.00159737
-6.87298 -0.0219975 0.00167249
-6.77254 -0.0226811 0.0017524
-6.67218 -0.0233969 0.00183749
-6.57188 -0.0241472 0.0019282
-6.47166 -0.024934 0.002025
-6.37149 -0.02576 0.00212843
-6.2714 -0.0266278 0.00223905
-6.17136 -0.0275402 0.00235753
-6.07139 -0.0285005 0.00248457
-5.97148 -0.0295121 0.00262098
-5.87163 -0.0305787 0.00276765
-5.77184 -0.0317046 0.00292558
-5.67211 -0.0328943 0.00309589
-5.57243 -0.0341527 0.00327984
-5.47281 -0.0354854 0.00347883
-5.37325 -0.0368984 0.00369448
-5.27373 -0.0383984 0.0039286
-5.17427 -0.0399929 0.00418323
-5.07487 -0.0416902 0.00446074
-4.97551 -0.0434994 0.00476379
-4.8762 -0.0454309 0.00509546
-4.77694 -0.0474961 0.00545929
-4.67772 -0.0497081 0.00585937
-4.57855 -0.0520812 0.00630043
-4.47943 -0.0546321 0.006788
-4.38035 -0.0573793 0.00732853
-4.28131 -0.0603441 0.00792962
-4.18232 -0.0635508 0.00860023
-4.08336 -0.067027 0.00935101
-3.98445 -0.0708047 0.0101947
-3.88557 -0.074921 0.0111466
-3.78673 -0.0794189 0.0122251
-3.68793 -0.0843483 0.0134529
-3.58916 -0.0897683 0.0148575
-3.49043 -0.0957483 0.0164733
-3.39173 -0.102371 0.018343
-3.29307 -0.109735 0.0205205
-3.19443 -0.117959 0.0230746
-3.09583 -0.127188 0.0260941
-2.99725 -0.137596 0.0296946
-2.89871 -0.149403 0.0340297
-2.80019 -0.162876 0.0393058
-2.7017 -0.178355 0.0458056
-2.60323 -0.196266 0.0539236
-2.50479 -0.217152 0.0642224
-2.40638 -0.241707 0.0775244
-2.30798 -0.270816 0.0950638
-2.20961 -0.305588 0.11875
-2.11126 -0.34735 0.151637
-2.01293 -0.397474 0.198773
-1.91462 -0.456642 0.268775
-1.81632 -0.522349 0.376576
-1.71804 -0.581002 0.547034
-1.61978 -0.585891 0.811976
-1.52154 -0.421136 1.1618
-1.42331 0.0266617 1.40467
-1.32509 0.545818 1.27582
-1.22689 0.807309 0.927299
-1.12869 0.846389 0.624088
-1.03051 0.80064 0.422089
-0.932337 0.737577 0.293861
-0.834173 0.678907 0.21077
-0.736016 0.629713 0.154741
-0.637867 0.590057 0.115281
-0.539723 0.558761 0.0862626
-0.441585 0.534545 0.0639931
-0.343451 0.516341 0.0461491
-0.24532 0.503339 0.0311952
-0.147191 0.494968 0.0180544
-0.0490634 0.490869 0.00591184
0.0490634 0.490869 -0.00591184
0.147191 0.494968 -0.0180544
0.24532 0.503339 -0.0311952
0.343451 0.516341 -0.0461491
0.441585 0.534545 -0.0639931
0.539723 0.558761 -0.0862626
0.637867 0.590057 -0.115281
0.736016 0.629713 -0.154741
0.834173 0.678907 -0.21077
0.932337 0.737577 -0.293861
1.03051 0.80064 -0.422089
1.12869 0.846389 -0.624088
1.22689 0.807309 -0.927299
1.32509 0.545818 -1.27582
1.42331 0.0266617 -1.40467
1.52154 -0.421136 -1.1618
1.61978 -0.585891 -0.811976
1.71804 -0.581002 -0.547034
1.81632 -0.522349 -0.376576
1.91462 -0.456642 -0.268775
2.01293 -0.397474 -0.198773
2.11126 -0.34735 -0.151637
2.20961 -0.305588 -0.11875
2.30798 -0.270816 -0.0950638
2.40638 -0.241707 -0.0775244
2.50479 -0.217152 -0.0642224
2.60323 -0.196266 -0.0539236
2.7017 -0.178355 -0.0458056
2.80019 -0.162876 -0.0393058
2.89871 -0.149403 -0.0340297
2.99725 -0.137596 -0.0296946
3.09583 -0.127188 -0.0260941
3.19443 -0.117959 -0.0230746
3.29307 -0.109735 -0.0205205
3.39173 -0.102371 -0.018343
3.49043 -0.0957483 -0.0164733
3.58916 -0.0897683 -0.0148575
3.68793 -0.0843483 -0.0134529
3.78673 -0.0794189 -0.0122251
3.88557 -0.074921 -0.0111466
3.98445 -0.0708047 -0.0101947
4.08336 -0.067027 -0.00935101
4.18232 -0.0635508 -0.00860023
4.28131 -0.0603441 -0.00792962
4.38035 -0.0573793 -0.00732853
4.47943 -0.0546321 -0.006788
4.57855 -0.0520812 -0.00630043
4.67772 -0.0497081 -0.00585937
4.77694 -0.0474961 -0.00545929
4.8762 -0.0454309 -0.00509546
4.97551 -0.0434994 -0.00476379
5.07487 -0.0416902 -0.00446074
5.17427 -0.0399929 -0.00418323
5.27373 -0.0383984 -0.0039286
5.37325 -0.0368984 -0.00369448
5.47281 -0.0354854 -0.00347883
5.57243 -0.0341527 -0.00327984
5.67211 -0.0328943 -0.00309589
5.77184 -0.0317046 -0.00292558
5.87163 -0.0305787 -0.00276765
5.97148 -0.0295121 -0.00262098
6.07139 -0.0285005 -0.00248457
6.17136 -0.0275402 -0.00235753
6.2714 -0.0266278 -0.00223905
6.37149 -0.02576 -0.00212843
6.47166 -0.024934 -0.002025
6.57188 -0.0241472 -0.0019282
6.67218 -0.0233969 -0.00183749
6.77254 -0.0226811 -0.0017524
6.87298 -0.0219975 -0.00167249
6.97348 -0.0213442 -0.00159737
7.07406 -0.0207195 -0.00152669
7.17471 -0.0201218 -0.00146011
7.27544 -0.0195493 -0.00139735
7.37624 -0.0190008 -0.00133813
7.47712 -0.0184749 -0.0012822
7.57807 -0.0179704 -0.00122934
7.67911 -0.0174861 -0.00117933
7.78023 -0.0170209 -0.00113199
7.88143 -0.0165738 -0.00108714
7.98271 -0.016144 -0.00104461
8.08408 -0.0157304 -0.00100426
8.18554 -0.0153323 -0.00096595
8.28708 -0.014949 -0.000929548
8.38872 -0.0145797 -0.000894938
8.49044 -0.0142236 -0.000862011
8.59226 -0.0138803 -0.000830664
8.69417 -0.013549 -0.000800805
8.79618 -0.0132292 -0.000772344
8.89828 -0.0129204 -0.000745201
9.00048 -0.0126221 -0.000719301
9.10278 -0.0123339 -0.000694572
9.20518 -0.0120551 -0.000670949
9.30769 -0.0117855 -0.00064837
9.4103 -0.0115247 -0.000626778
9.51301 -0.0112722 -0.000606121
9.61583 -0.0110277 -0.000586346
9.71877 -0.0107909 -0.000567409
9.82181 -0.0105614 -0.000549264
9.92496 -0.010339 -0.000531871
10.0282 -0.0101234 -0.000515191
10.1316 -0.0099142 -0.000499188
10.2351 -0.00971125 -0.000483827
10.3387 -0.00951429 -0.000469077
10.4425 -0.00932306 -0.000454908
10.5463 -0.00913736 -0.000441291
10.6503 -0.00895696 -0.0004282
10.7545 -0.00878168 -0.000415609
10.8587 -0.0086113 -0.000403495
10.9631 -0.00844566 -0.000391835
11.0676 -0.00828457 -0.000380609
11.1722 -0.00812787 -0.000369795
11.277 -0.0079754 -0.000359377
11.3819 -0.00782701 -0.000349334
11.487 -0.00768255 -0.000339652
11.5922 -0.00754188 -0.000330313
11.6975 -0.00740487 -0.000321303
11.803 -0.00727139 -0.000312608
11.9086 -0.00714133 -0.000304213
12.0144 -0.00701456 -0.000296106
12.1204 -0.00689097 -0.000288274
12.2265 -0.00677046 -0.000280707
12.3327 -0.00665292 -0.000273392
12.4391 -0.00653826 -0.00026632
12.5457 -0.00642638 -0.000259481
12.6524 -0.00631719 -0.000252864
12.7593 -0.00621061 -0.000246462
12.8664 -0.00610655 -0.000240265
12.9737 -0.00600493 -0.000234266
13.0811 -0.00590567 -0.000228456
13.1887 -0.00580871 -0.000222828
13.2965 -0.00571397 -0.000217375
13.4044 -0.00562138 -0.000212091
13.5126 -0.00553087 -0.000206968
13.6209 -0.00544239 -0.000202001
13.7294 -0.00535587 -0.000197184
13.8382 -0.00527126 -0.000192511
13.9471 -0.00518849 -0.000187977
14.0562 -0.00510752 -0.000183577
14.1655 -0.00502829 -0.000179306
14.275 -0.00495075 -0.000175159
14.3848 -0.00487485 -0.000171131
14.4947 -0.00480054 -0.00016722
14.6049 -0.00472779 -0.000163419
14.7152 -0.00465654 -0.000159726
14.8258 -0.00458676 -0.000156137
14.9367 -0.0045184 -0.000152647
15.0477 -0.00445143 -0.000149254
15.159 -0.0043858 -0.000145955
15.2705 -0.00432148 -0.000142745
15.3823 -0.00425843 -0.000139623
15.4943 -0.00419662 -0.000136585
15.6066 -0.00413602 -0.000133628
15.7191 -0.0040766 -0.000130749
15.8319 -0.00401832 -0.000127947
15.9449 -0.00396115 -0.000125218
16.0582 -0.00390507 -0.00012256
16.1717 -0.00385004 -0.000119972
16.2856 -0.00379604 -0.000117449
16.3997 -0.00374304 -0.000114991
16.5141 -0.00369102 -0.000112596
16.6288 -0.00363996 -0.000110261
16.7437 -0.00358982 -0.000107984
16.859 -0.00354059 -0.000105765
16.9746 -0.00349223 -0.0001036
17.0905 -0.00344474 -0.000101488
17.2067 -0.00339809 -9.94282e-05
17.3232 -0.00335226 -9.74183e-05
17.4401 -0.00330723 -9.5457e-05
17.5572 -0.00326297 -9.35427e-05
17.6748 -0.00321948 -9.16741e-05
17.7926 -0.00317673 -8.98498e-05
17.9108 -0.0031347 -8.80684e-05
18.0294 -0.00309338 -8.63287e-05
18.1483 -0.00305275 -8.46296e-05
18.2676 -0.00301279 -8.29697e-05
18.3873 -0.00297349 -8.1348e-05
18.5074 -0.00293484 -7.97634e-05
18.6278 -0.00289681 -7.82147e-05
18.7487 -0.0028594 -7.6701e-05
18.8699 -0.00282258 -7.52212e-05
18.9916 -0.00278635 -7.37745e-05
19.1137 -0.00275069 -7.23598e-05
19.2362 -0.00271559 -7.09763e-05
19.3592 -0.00268103 -6.96231e-05
19.4826 -0.00264701 -6.82994e-05
19.6065 -0.0026135 -6.70043e-05
19.7309 -0.00258051 -6.5737e-05
19.8557 -0.00254802 -6.44968e-05
19.9811 -0.00251601 -6.3283e-05
20.1069 -0.00248447 -6.20947e-05
20.2333 -0.0024534 -6.09314e-05
20.3602 -0.00242279 -5.97924e-05
20.4876 -0.00239261 -5.86769e-05
20.6156 -0.00236288 -5.75844e-05
20.7441 -0.00233356 -5.65143e-05
20.8732 -0.00230466 -5.54659e-05
21.0029 -0.00227617 -5.44386e-05
21.1332 -0.00224807 -5.3432e-05
21.2642 -0.00222036 -5.24454e-05
21.3958 -0.00219303 -5.14784e-05
21.528 -0.00216606 -5.05304e-05
21.6609 -0.00213946 -4.96009e-05
21.7945 -0.00211321 -4.86894e-05
21.9288 -0.00208731 -4.77954e-05
22.0639 -0.00206174 -4.69186e-05
22.1997 -0.0020365 -4.60584e-05
22.3363 -0.00201158 -4.52144e-05
22.4736 -0.00198698 -4.43862e-05
22.6118 -0.00196268 -4.35733e-05
22.7509 -0.00193869 -4.27754e-05
22.8908 -0.00191498 -4.1992e-05
23.0316 -0.00189156 -4.12229e-05
23.1733 -0.00186841 -4.04675e-05
23.316 -0.00184554 -3.97256e-05
23.4597 -0.00182292 -3.89967e-05
23.6044 -0.00180057 -3.82806e-05
23.7502 -0.00177846 -3.75768e-05
23.8971 -0.0017566 -3.6885e-05
24.0451 -0.00173497 -3.6205e-05
24.1944 -0.00171357 -3.55363e-05
24.3448 -0.00169239 -3.48787e-05
24.4966 -0.00167142 -3.42318e-05
24.6496 -0.00165067 -3.35953e-05
24.8041 -0.00163011 -3.29689e-05
24.9601 -0.00160975 -3.23524e-05
25.1175 -0.00158957 -3.17453e-05
25.2766 -0.00156957 -3.11474e-05
25.4373 -0.00154974 -3.05583e-05
25.5998 -0.00153008 -2.99779e-05
25.7641 -0.00151057 -2.94057e-05
25.9304 -0.00149121 -2.88414e-05
26.0988 -0.00147198 -2.82848e-05
26.2693 -0.00145288 -2.77356e-05
26.4421 -0.0014339 -2.71932e-05
26.6174 -0.00141503 -2.66576e-05
26.7954 -0.00139625 -2.61282e-05
26.9761 -0.00137756 -2.56047e-05
27.1598 -0.00135894 -2.50868e-05
27.3468 -0.00134037 -2.45739e-05
27.5373 -0.00132185 -2.40657e-05
27.7317 -0.00130334 -2.35617e-05
27.9302 -0.00128484 -2.30612e-05
28.1333 -0.00126631 -2.25637e-05
28.3415 -0.00124773 -2.20685e-05
28.5554 -0.00122907 -2.15747e-05
28.7758 -0.00121028 -2.10814e-05
29.0035 -0.00119131 -2.05873e-05
29.2396 -0.0011721 -2.0091e-05
29.4858 -0.00115257 -1.95905e-05
29.7441 -0.0011326 -1.90831e-05
30.0173 -0.00111203 -1.85652e-05
30.3101 -0.00109062 -1.8031e-05
30.6297 -0.00106793 -1.7471e-05
30.9905 -0.00104316 -1.68662e-05
31.4301 -0.00101413 -1.61665e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoop/GRpOneLoop.txt <==
-31.4301 -0.00101417 -1.61678e-05
-30.9905 -0.0010432 -1.68675e-05
-30.6297 -0.00106798 -1.74724e-05
-30.3101 -0.00109066 -1.80325e-05
-30.0173 -0.00111208 -1.85668e-05
-29.7441 -0.00113265 -1.90848e-05
-29.4858 -0.00115262 -1.95922e-05
-29.2396 -0.00117216 -2.00928e-05
-29.0035 -0.00119136 -2.05892e-05
-28.7758 -0.00121033 -2.10833e-05
-28.5554 -0.00122913 -2.15767e-05
-28.3415 -0.00124779 -2.20706e-05
-28.1333 -0.00126637 -2.25659e-05
-27.9302 -0.0012849 -2.30635e-05
-27.7317 -0.00130341 -2.3564e-05
-27.5373 -0.00132191 -2.40682e-05
-27.3468 -0.00134044 -2.45765e-05
-27.1598 -0.00135901 -2.50894e-05
-26.9761 -0.00137763 -2.56074e-05
-26.7954 -0.00139633 -2.6131e-05
-26.6174 -0.0014151 -2.66605e-05
-26.4421 -0.00143398 -2.71962e-05
-26.2693 -0.00145296 -2.77386e-05
-26.0988 -0.00147206 -2.8288e-05
-25.9304 -0.00149129 -2.88447e-05
-25.7641 -0.00151066 -2.94091e-05
-25.5998 -0.00153017 -2.99814e-05
-25.4373 -0.00154984 -3.0562e-05
-25.2766 -0.00156967 -3.11511e-05
-25.1175 -0.00158967 -3.17491e-05
-24.9601 -0.00160985 -3.23563e-05
-24.8041 -0.00163021 -3.29731e-05
-24.6496 -0.00165077 -3.35996e-05
-24.4966 -0.00167153 -3.42362e-05
-24.3448 -0.0016925 -3.48832e-05
-24.1944 -0.00171368 -3.5541e-05
-24.0451 -0.00173508 -3.62098e-05
-23.8971 -0.00175671 -3.689e-05
-23.7502 -0.00177858 -3.75819e-05
-23.6044 -0.00180069 -3.82858e-05
-23.4597 -0.00182305 -3.90021e-05
-23.316 -0.00184567 -3.97312e-05
-23.1733 -0.00186854 -4.04733e-05
-23.0316 -0.00189169 -4.12288e-05
-22.8908 -0.00191512 -4.19982e-05
-22.7509 -0.00193883 -4.27817e-05
-22.6118 -0.00196283 -4.35798e-05
-22.4736 -0.00198713 -4.43929e-05
-22.3363 -0.00201174 -4.52213e-05
-22.1997 -0.00203666 -4.60656e-05
-22.0639 -0.0020619 -4.6926e-05
-21.9288 -0.00208747 -4.78031e-05
-21.7945 -0.00211338 -4.86972e-05
-21.6609 -0.00213964 -4.9609e-05
-21.528 -0.00216624 -5.05387e-05
-21.3958 -0.00219321 -5.1487e-05
-21.2642 -0.00222055 -5.24543e-05
-21.1332 -0.00224826 -5.34412e-05
-21.0029 -0.00227637 -5.44481e-05
-20.8732 -0.00230487 -5.54756e-05
-20.7441 -0.00233377 -5.65243e-05
-20.6156 -0.00236309 -5.75948e-05
-20.4876 -0.00239283 -5.86876e-05
-20.3602 -0.00242301 -5.98034e-05
-20.2333 -0.00245363 -6.09429e-05
-20.1069 -0.00248471 -6.21065e-05
-19.9811 -0.00251625 -6.32951e-05
-19.8557 -0.00254826 -6.45094e-05
-19.7309 -0.00258077 -6.575e-05
-19.6065 -0.00261376 -6.70177e-05
-19.4826 -0.00264727 -6.83132e-05
-19.3592 -0.0026813 -6.96374e-05
-19.2362 -0.00271587 -7.09911e-05
-19.1137 -0.00275098 -7.23751e-05
-18.9916 -0.00278664 -7.37902e-05
-18.8699 -0.00282288 -7.52375e-05
-18.7487 -0.00285971 -7.67178e-05
-18.6278 -0.00289713 -7.8232e-05
-18.5074 -0.00293517 -7.97813e-05
-18.3873 -0.00297383 -8.13665e-05
-18.2676 -0.00301314 -8.29888e-05
-18.1483 -0.00305311 -8.46493e-05
-18.0294 -0.00309374 -8.63492e-05
-17.9108 -0.00313508 -8.80895e-05
-17.7926 -0.00317711 -8.98716e-05
-17.6748 -0.00321988 -9.16967e-05
-17.5572 -0.00326338 -9.35661e-05
-17.4401 -0.00330765 -9.54812e-05
-17.3232 -0.00335269 -9.74433e-05
-17.2067 -0.00339853 -9.94541e-05
-17.0905 -0.0034452 -0.000101515
-16.9746 -0.0034927 -0.000103627
-16.859 -0.00354106 -0.000105793
-16.7437 -0.00359031 -0.000108014
-16.6288 -0.00364046 -0.000110291
-16.5141 -0.00369154 -0.000112628
-16.3997 -0.00374358 -0.000115024
-16.2856 -0.00379659 -0.000117483
-16.1717 -0.0038506 -0.000120007
-16.0582 -0.00390565 -0.000122597
-15.9449 -0.00396175 -0.000125256
-15.8319 -0.00401893 -0.000127986
-15.7191 -0.00407723 -0.00013079
-15.6066 -0.00413668 -0.00013367
-15.4943 -0.0041973 -0.000136629
-15.3823 -0.00425912 -0.000139669
-15.2705 -0.00432219 -0.000142793
-15.159 -0.00438653 -0.000146004
-15.0477 -0.00445218 -0.000149305
-14.9367 -0.00451918 -0.0001527
-14.8258 -0.00458756 -0.000156191
-14.7152 -0.00465737 -0.000159783
-14.6049 -0.00472865 -0.000163478
-14.4947 -0.00480143 -0.000167281
-14.3848 -0.00487576 -0.000171195
-14.275 -0.00495168 -0.000175225
-14.1655 -0.00502925 -0.000179375
-14.0562 -0.00510852 -0.000183649
-13.9471 -0.00518952 -0.000188052
-13.8382 -0.00527232 -0.000192589
-13.7294 -0.00535697 -0.000197265
-13.6209 -0.00544352 -0.000202085
-13.5126 -0.00553204 -0.000207056
-13.4044 -0.00562258 -0.000212182
-13.2965 -0.00571521 -0.00021747
-13.1887 -0.00581 -0.000222927
-13.0811 -0.005907 -0.000228559
-12.9737 -0.0060063 -0.000234373
-12.8664 -0.00610797 -0.000240378
-12.7593 -0.00621208 -0.000246579
-12.6524 -0.00631871 -0.000252987
-12.5457 -0.00642796 -0.000259608
-12.4391 -0.00653989 -0.000266453
-12.3327 -0.00665461 -0.000273531
-12.2265 -0.00677221 -0.000280852
-12.1204 -0.00689278 -0.000288426
-12.0144 -0.00701643 -0.000296264
-11.9086 -0.00714327 -0.000304379
-11.803 -0.00727341 -0.000312782
-11.6975 -0.00740696 -0.000321485
-11.5922 -0.00754405 -0.000330504
-11.487 -0.0076848 -0.000339852
-11.3819 -0.00782935 -0.000349544
-11.277 -0.00797783 -0.000359596
-11.1722 -0.00813039 -0.000370025
-11.0676 -0.00828719 -0.00038085
-10.9631 -0.00844838 -0.000392088
-10.8587 -0.00861413 -0.000403761
-10.7545 -0.00878462 -0.000415888
-10.6503 -0.00896003 -0.000428493
-10.5463 -0.00914054 -0.0004416
-10.4425 -0.00932638 -0.000455233
-10.3387 -0.00951774 -0.000469419
-10.2351 -0.00971485 -0.000484187
-10.1316 -0.00991795 -0.000499566
-10.0282 -0.0101273 -0.00051559
-9.92496 -0.0103431 -0.000532292
-9.82181 -0.0105657 -0.000549708
-9.71877 -0.0107953 -0.000567877
-9.61583 -0.0110324 -0.000586841
-9.51301 -0.011277 -0.000606643
-9.4103 -0.0115297 -0.000627331
-9.30769 -0.0117908 -0.000648955
-9.20518 -0.0120607 -0.000671568
-9.10278 -0.0123397 -0.000695227
-9.00048 -0.0126282 -0.000719996
-8.89828 -0.0129268 -0.000745938
-8.79618 -0.0132359 -0.000773126
-8.69417 -0.013556 -0.000801635
-8.59226 -0.0138876 -0.000831547
-8.49044 -0.0142313 -0.000862949
-8.38872 -0.0145878 -0.000895937
-8.28708 -0.0149575 -0.000930612
-8.18554 -0.0153413 -0.000967084
-8.08408 -0.0157398 -0.00100547
-7.98271 -0.0161539 -0.0010459
-7.88143 -0.0165843 -0.00108852
-7.78023 -0.0170319 -0.00113347
-7.67911 -0.0174977 -0.00118091
-7.57807 -0.0179827 -0.00123103
-7.47712 -0.0184879 -0.00128402
-7.37624 -0.0190146 -0.00134008
-7.27544 -0.0195639 -0.00139944
-7.17471 -0.0201372 -0.00146236
-7.07406 -0.0207359 -0.00152911
-6.97348 -0.0213616 -0.00159998
-6.87298 -0.0220159 -0.00167531
-6.77254 -0.0227006 -0.00175544
-6.67218 -0.0234177 -0.00184079
-6.57188 -0.0241693 -0.00193177
-6.47166 -0.0249577 -0.00202887
-6.37149 -0.0257853 -0.00213263
-6.2714 -0.0266547 -0.00224362
-6.17136 -0.027569 -0.0023625
-6.07139 -0.0285314 -0.00248999
-5.97148 -0.0295452 -0.00262691
-5.87163 -0.0306143 -0.00277414
-5.77184 -0.0317428 -0.00293269
-5.67211 -0.0329354 -0.00310369
-5.57243 -0.034197 -0.00328842
-5.47281 -0.0355331 -0.00348829
-5.37325 -0.03695 -0.00370493
-5.27373 -0.0384543 -0.00394016
-5.17427 -0.0400535 -0.00419606
-5.07487 -0.041756 -0.00447499
-4.97551 -0.0435711 -0.00477968
-4.8762 -0.045509 -0.00511321
-4.77694 -0.0475814 -0.00547918
-4.67772 -0.0498014 -0.00588171
-4.57855 -0.0521836 -0.0063256
-4.47943 -0.0547447 -0.00681645
-4.38035 -0.0575034 -0.0073608
-4.28131 -0.0604813 -0.00796634
-4.18232 -0.0637027 -0.00864218
-4.08336 -0.0671958 -0.00939913
-3.98445 -0.070993 -0.0102501
-3.88557 -0.0751315 -0.0112107
-3.78673 -0.079655 -0.0122997
-3.68793 -0.0846143 -0.0135401
-3.58916 -0.090069 -0.01496
-3.49043 -0.0960897 -0.0165946
-3.39173 -0.10276 -0.0184874
-3.29307 -0.110181 -0.0206938
-3.19443 -0.118473 -0.0232842
-3.09583 -0.127783 -0.0263498
-2.99725 -0.13829 -0.0300096
-2.89871 -0.150216 -0.0344219
-2.80019 -0.163837 -0.0398
-2.7017 -0.179498 -0.0464368
-2.60323 -0.197637 -0.054742
-2.50479 -0.218809 -0.0653021
-2.40638 -0.243726 -0.078977
-2.30798 -0.273293 -0.0970626
-2.20961 -0.308642 -0.121573
-2.11126 -0.351111 -0.155742
-2.01293 -0.402027 -0.204945
-1.91462 -0.461846 -0.278384
-1.81632 -0.527236 -0.392
-1.71804 -0.581969 -0.571916
-1.61978 -0.572359 -0.848767
-1.52154 -0.373943 -1.19771
-1.42331 0.101645 -1.39779
-1.32509 0.593032 -1.22139
-1.22689 0.813112 -0.871555
-1.12869 0.833382 -0.585254
-1.03051 0.783077 -0.397284
-0.932337 0.720381 -0.277926
-0.834173 0.663299 -0.200225
-0.736016 0.615757 -0.147544
-0.637867 0.577511 -0.110247
-0.539723 0.547338 -0.08269
-0.441585 0.523984 -0.0614545
-0.343451 0.50642 -0.044379
-0.24532 0.493868 -0.030028
-0.147191 0.485784 -0.0173898
-0.0490634 0.481826 -0.00569598
0.0490634 0.481826 0.00569598
0.147191 0.485784 0.0173898
0.24532 0.493868 0.030028
0.343451 0.50642 0.044379
0.441585 0.523984 0.0614545
0.539723 0.547338 0.08269
0.637867 0.577511 0.110247
0.736016 0.615757 0.147544
0.834173 0.663299 0.200225
0.932337 0.720381 0.277926
1.03051 0.783077 0.397284
1.12869 0.833382 0.585254
1.22689 0.813112 0.871555
1.32509 0.593032 1.22139
1.42331 0.101645 1.39779
1.52154 -0.373943 1.19771
1.61978 -0.572359 0.848767
1.71804 -0.581969 0.571916
1.81632 -0.527236 0.392
1.91462 -0.461846 0.278384
2.01293 -0.402027 0.204945
2.11126 -0.351111 0.155742
2.20961 -0.308642 0.121573
2.30798 -0.273293 0.0970626
2.40638 -0.243726 0.078977
2.50479 -0.218809 0.0653021
2.60323 -0.197637 0.054742
2.7017 -0.179498 0.0464368
2.80019 -0.163837 0.0398
2.89871 -0.150216 0.0344219
2.99725 -0.13829 0.0300096
3.09583 -0.127783 0.0263498
3.19443 -0.118473 0.0232842
3.29307 -0.110181 0.0206938
3.39173 -0.10276 0.0184874
3.49043 -0.0960897 0.0165946
3.58916 -0.090069 0.01496
3.68793 -0.0846143 0.0135401
3.78673 -0.079655 0.0122997
3.88557 -0.0751315 0.0112107
3.98445 -0.070993 0.0102501
4.08336 -0.0671958 0.00939913
4.18232 -0.0637027 0.00864218
4.28131 -0.0604813 0.00796634
4.38035 -0.0575034 0.0073608
4.47943 -0.0547447 0.00681645
4.57855 -0.0521836 0.0063256
4.67772 -0.0498014 0.00588171
4.77694 -0.0475814 0.00547918
4.8762 -0.045509 0.00511321
4.97551 -0.0435711 0.00477968
5.07487 -0.041756 0.00447499
5.17427 -0.0400535 0.00419606
5.27373 -0.0384543 0.00394016
5.37325 -0.03695 0.00370493
5.47281 -0.0355331 0.00348829
5.57243 -0.034197 0.00328842
5.67211 -0.0329354 0.00310369
5.77184 -0.0317428 0.00293269
5.87163 -0.0306143 0.00277414
5.97148 -0.0295452 0.00262691
6.07139 -0.0285314 0.00248999
6.17136 -0.027569 0.0023625
6.2714 -0.0266547 0.00224362
6.37149 -0.0257853 0.00213263
6.47166 -0.0249577 0.00202887
6.57188 -0.0241693 0.00193177
6.67218 -0.0234177 0.00184079
6.77254 -0.0227006 0.00175544
6.87298 -0.0220159 0.00167531
6.97348 -0.0213616 0.00159998
7.07406 -0.0207359 0.00152911
7.17471 -0.0201372 0.00146236
7.27544 -0.0195639 0.00139944
7.37624 -0.0190146 0.00134008
7.47712 -0.0184879 0.00128402
7.57807 -0.0179827 0.00123103
7.67911 -0.0174977 0.00118091
7.78023 -0.0170319 0.00113347
7.88143 -0.0165843 0.00108852
7.98271 -0.0161539 0.0010459
8.08408 -0.0157398 0.00100547
8.18554 -0.0153413 0.000967084
8.28708 -0.0149575 0.000930612
8.38872 -0.0145878 0.000895937
8.49044 -0.0142313 0.000862949
8.59226 -0.0138876 0.000831547
8.69417 -0.013556 0.000801635
8.79618 -0.0132359 0.000773126
8.89828 -0.0129268 0.000745938
9.00048 -0.0126282 0.000719996
9.10278 -0.0123397 0.000695227
9.20518 -0.0120607 0.000671568
9.30769 -0.0117908 0.000648955
9.4103 -0.0115297 0.000627331
9.51301 -0.011277 0.000606643
9.61583 -0.0110324 0.000586841
9.71877 -0.0107953 0.000567877
9.82181 -0.0105657 0.000549708
9.92496 -0.0103431 0.000532292
10.0282 -0.0101273 0.00051559
10.1316 -0.00991795 0.000499566
10.2351 -0.00971485 0.000484187
10.3387 -0.00951774 0.000469419
10.4425 -0.00932638 0.000455233
10.5463 -0.00914054 0.0004416
10.6503 -0.00896003 0.000428493
10.7545 -0.00878462 0.000415888
10.8587 -0.00861413 0.000403761
10.9631 -0.00844838 0.000392088
11.0676 -0.00828719 0.00038085
11.1722 -0.00813039 0.000370025
11.277 -0.00797783 0.000359596
11.3819 -0.00782935 0.000349544
11.487 -0.0076848 0.000339852
11.5922 -0.00754405 0.000330504
11.6975 -0.00740696 0.000321485
11.803 -0.00727341 0.000312782
11.9086 -0.00714327 0.000304379
12.0144 -0.00701643 0.000296264
12.1204 -0.00689278 0.000288426
12.2265 -0.00677221 0.000280852
12.3327 -0.00665461 0.000273531
12.4391 -0.00653989 0.000266453
12.5457 -0.00642796 0.000259608
12.6524 -0.00631871 0.000252987
12.7593 -0.00621208 0.000246579
12.8664 -0.00610797 0.000240378
12.9737 -0.0060063 0.000234373
13.0811 -0.005907 0.000228559
13.1887 -0.00581 0.000222927
13.2965 -0.00571521 0.00021747
13.4044 -0.00562258 0.000212182
13.5126 -0.00553204 0.000207056
13.6209 -0.00544352 0.000202085
13.7294 -0.00535697 0.000197265
13.8382 -0.00527232 0.000192589
13.9471 -0.00518952 0.000188052
14.0562 -0.00510852 0.000183649
14.1655 -0.00502925 0.000179375
14.275 -0.00495168 0.000175225
14.3848 -0.00487576 0.000171195
14.4947 -0.00480143 0.000167281
14.6049 -0.00472865 0.000163478
14.7152 -0.00465737 0.000159783
14.8258 -0.00458756 0.000156191
14.9367 -0.00451918 0.0001527
15.0477 -0.00445218 0.000149305
15.159 -0.00438653 0.000146004
15.2705 -0.00432219 0.000142793
15.3823 -0.00425912 0.000139669
15.4943 -0.0041973 0.000136629
15.6066 -0.00413668 0.00013367
15.7191 -0.00407723 0.00013079
15.8319 -0.00401893 0.000127986
15.9449 -0.00396175 0.000125256
16.0582 -0.00390565 0.000122597
16.1717 -0.0038506 0.000120007
16.2856 -0.00379659 0.000117483
16.3997 -0.00374358 0.000115024
16.5141 -0.00369154 0.000112628
16.6288 -0.00364046 0.000110291
16.7437 -0.00359031 0.000108014
16.859 -0.00354106 0.000105793
16.9746 -0.0034927 0.000103627
17.0905 -0.0034452 0.000101515
17.2067 -0.00339853 9.94541e-05
17.3232 -0.00335269 9.74433e-05
17.4401 -0.00330765 9.54812e-05
17.5572 -0.00326338 9.35661e-05
17.6748 -0.00321988 9.16967e-05
17.7926 -0.00317711 8.98716e-05
17.9108 -0.00313508 8.80895e-05
18.0294 -0.00309374 8.63492e-05
18.1483 -0.00305311 8.46493e-05
18.2676 -0.00301314 8.29888e-05
18.3873 -0.00297383 8.13665e-05
18.5074 -0.00293517 7.97813e-05
18.6278 -0.00289713 7.8232e-05
18.7487 -0.00285971 7.67178e-05
18.8699 -0.00282288 7.52375e-05
18.9916 -0.00278664 7.37902e-05
19.1137 -0.00275098 7.23751e-05
19.2362 -0.00271587 7.09911e-05
19.3592 -0.0026813 6.96374e-05
19.4826 -0.00264727 6.83132e-05
19.6065 -0.00261376 6.70177e-05
19.7309 -0.00258077 6.575e-05
19.8557 -0.00254826 6.45094e-05
19.9811 -0.00251625 6.32951e-05
20.1069 -0.00248471 6.21065e-05
20.2333 -0.00245363 6.09429e-05
20.3602 -0.00242301 5.98034e-05
20.4876 -0.00239283 5.86876e-05
20.6156 -0.00236309 5.75948e-05
20.7441 -0.00233377 5.65243e-05
20.8732 -0.00230487 5.54756e-05
21.0029 -0.00227637 5.44481e-05
21.1332 -0.00224826 5.34412e-05
21.2642 -0.00222055 5.24543e-05
21.3958 -0.00219321 5.1487e-05
21.528 -0.00216624 5.05387e-05
21.6609 -0.00213964 4.9609e-05
21.7945 -0.00211338 4.86972e-05
21.9288 -0.00208747 4.78031e-05
22.0639 -0.0020619 4.6926e-05
22.1997 -0.00203666 4.60656e-05
22.3363 -0.00201174 4.52213e-05
22.4736 -0.00198713 4.43929e-05
22.6118 -0.00196283 4.35798e-05
22.7509 -0.00193883 4.27817e-05
22.8908 -0.00191512 4.19982e-05
23.0316 -0.00189169 4.12288e-05
23.1733 -0.00186854 4.04733e-05
23.316 -0.00184567 3.97312e-05
23.4597 -0.00182305 3.90021e-05
23.6044 -0.00180069 3.82858e-05
23.7502 -0.00177858 3.75819e-05
23.8971 -0.00175671 3.689e-05
24.0451 -0.00173508 3.62098e-05
24.1944 -0.00171368 3.5541e-05
24.3448 -0.0016925 3.48832e-05
24.4966 -0.00167153 3.42362e-05
24.6496 -0.00165077 3.35996e-05
24.8041 -0.00163021 3.29731e-05
24.9601 -0.00160985 3.23563e-05
25.1175 -0.00158967 3.17491e-05
25.2766 -0.00156967 3.11511e-05
25.4373 -0.00154984 3.0562e-05
25.5998 -0.00153017 2.99814e-05
25.7641 -0.00151066 2.94091e-05
25.9304 -0.00149129 2.88447e-05
26.0988 -0.00147206 2.8288e-05
26.2693 -0.00145296 2.77386e-05
26.4421 -0.00143398 2.71962e-05
26.6174 -0.0014151 2.66605e-05
26.7954 -0.00139633 2.6131e-05
26.9761 -0.00137763 2.56074e-05
27.1598 -0.00135901 2.50894e-05
27.3468 -0.00134044 2.45765e-05
27.5373 -0.00132191 2.40682e-05
27.7317 -0.00130341 2.3564e-05
27.9302 -0.0012849 2.30635e-05
28.1333 -0.00126637 2.25659e-05
28.3415 -0.00124779 2.20706e-05
28.5554 -0.00122913 2.15767e-05
28.7758 -0.00121033 2.10833e-05
29.0035 -0.00119136 2.05892e-05
29.2396 -0.00117216 2.00928e-05
29.4858 -0.00115262 1.95922e-05
29.7441 -0.00113265 1.90848e-05
30.0173 -0.00111208 1.85668e-05
30.3101 -0.00109066 1.80325e-05
30.6297 -0.00106798 1.74724e-05
30.9905 -0.0010432 1.68675e-05
31.4301 -0.00101417 1.61678e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoop/GRpTwoLoop.txt <==
-31.4301 -0.00101307 -1.61329e-05
-30.9905 -0.00104203 -1.68298e-05
-30.6297 -0.00106675 -1.74324e-05
-30.3101 -0.00108938 -1.79902e-05
-30.0173 -0.00111075 -1.85224e-05
-29.7441 -0.00113127 -1.90382e-05
-29.4858 -0.0011512 -1.95437e-05
-29.2396 -0.00117068 -2.00421e-05
-29.0035 -0.00118984 -2.05365e-05
-28.7758 -0.00120876 -2.10285e-05
-28.5554 -0.0012275 -2.15198e-05
-28.3415 -0.00124612 -2.20114e-05
-28.1333 -0.00126465 -2.25046e-05
-27.9302 -0.00128313 -2.29998e-05
-27.7317 -0.00130158 -2.34982e-05
-27.5373 -0.00132004 -2.39999e-05
-27.3468 -0.00133851 -2.45059e-05
-27.1598 -0.00135703 -2.50162e-05
-26.9761 -0.0013756 -2.55318e-05
-26.7954 -0.00139423 -2.60527e-05
-26.6174 -0.00141296 -2.65797e-05
-26.4421 -0.00143177 -2.71126e-05
-26.2693 -0.0014507 -2.76523e-05
-26.0988 -0.00146974 -2.81988e-05
-25.9304 -0.0014889 -2.87526e-05
-25.7641 -0.00150821 -2.93139e-05
-25.5998 -0.00152766 -2.98832e-05
-25.4373 -0.00154726 -3.04605e-05
-25.2766 -0.00156702 -3.10465e-05
-25.1175 -0.00158696 -3.1641e-05
-24.9601 -0.00160707 -3.22449e-05
-24.8041 -0.00162736 -3.28579e-05
-24.6496 -0.00164785 -3.34809e-05
-24.4966 -0.00166853 -3.41137e-05
-24.3448 -0.00168942 -3.47569e-05
-24.1944 -0.00171053 -3.54106e-05
-24.0451 -0.00173185 -3.60755e-05
-23.8971 -0.0017534 -3.67513e-05
-23.7502 -0.00177519 -3.7439e-05
-23.6044 -0.00179721 -3.81383e-05
-23.4597 -0.00181949 -3.88502e-05
-23.316 -0.00184201 -3.95743e-05
-23.1733 -0.0018648 -4.03117e-05
-23.0316 -0.00188786 -4.10621e-05
-22.8908 -0.00191119 -4.18264e-05
-22.7509 -0.0019348 -4.26044e-05
-22.6118 -0.0019587 -4.33971e-05
-22.4736 -0.0019829 -4.42044e-05
-22.3363 -0.0020074 -4.50271e-05
-22.1997 -0.00203222 -4.58651e-05
-22.0639 -0.00205735 -4.67194e-05
-21.9288 -0.00208281 -4.75899e-05
-21.7945 -0.0021086 -4.84776e-05
-21.6609 -0.00213473 -4.93823e-05
-21.528 -0.00216122 -5.03052e-05
-21.3958 -0.00218806 -5.1246e-05
-21.2642 -0.00221527 -5.22059e-05
-21.1332 -0.00224285 -5.31848e-05
-21.0029 -0.00227082 -5.41838e-05
-20.8732 -0.00229918 -5.52029e-05
-20.7441 -0.00232794 -5.62431e-05
-20.6156 -0.00235712 -5.73046e-05
-20.4876 -0.00238671 -5.83884e-05
-20.3602 -0.00241673 -5.94945e-05
-20.2333 -0.00244719 -6.06243e-05
-20.1069 -0.0024781 -6.17777e-05
-19.9811 -0.00250948 -6.29559e-05
-19.8557 -0.00254132 -6.41592e-05
-19.7309 -0.00257364 -6.53887e-05
-19.6065 -0.00260646 -6.66446e-05
-19.4826 -0.00263978 -6.79283e-05
-19.3592 -0.00267362 -6.92399e-05
-19.2362 -0.00270799 -7.05809e-05
-19.1137 -0.00274289 -7.19514e-05
-18.9916 -0.00277835 -7.33529e-05
-18.8699 -0.00281437 -7.47857e-05
-18.7487 -0.00285097 -7.62514e-05
-18.6278 -0.00288817 -7.77501e-05
-18.5074 -0.00292597 -7.92836e-05
-18.3873 -0.00296439 -8.08522e-05
-18.2676 -0.00300345 -8.24577e-05
-18.1483 -0.00304316 -8.41003e-05
-18.0294 -0.00308353 -8.5782e-05
-17.9108 -0.00312459 -8.7503e-05
-17.7926 -0.00316634 -8.92656e-05
-17.6748 -0.00320882 -9.10699e-05
-17.5572 -0.00325202 -9.29183e-05
-17.4401 -0.00329598 -9.48111e-05
-17.3232 -0.00334071 -9.67506e-05
-17.2067 -0.00338622 -9.87373e-05
-17.0905 -0.00343255 -0.000100774
-16.9746 -0.0034797 -0.00010286
-16.859 -0.00352771 -0.000105
-16.7437 -0.00357658 -0.000107192
-16.6288 -0.00362635 -0.000109441
-16.5141 -0.00367703 -0.000111747
-16.3997 -0.00372866 -0.000114113
-16.2856 -0.00378125 -0.000116539
-16.1717 -0.00383482 -0.00011903
-16.0582 -0.00388942 -0.000121584
-15.9449 -0.00394505 -0.000124207
-15.8319 -0.00400176 -0.000126899
-15.7191 -0.00405956 -0.000129664
-15.6066 -0.00411849 -0.000132502
-15.4943 -0.00417857 -0.000135418
-15.3823 -0.00423985 -0.000138413
-15.2705 -0.00430234 -0.000141491
-15.159 -0.00436609 -0.000144653
-15.0477 -0.00443113 -0.000147904
-14.9367 -0.0044975 -0.000151246
-14.8258 -0.00456523 -0.000154682
-14.7152 -0.00463436 -0.000158216
-14.6049 -0.00470492 -0.000161851
-14.4947 -0.00477697 -0.000165591
-14.3848 -0.00485055 -0.00016944
-14.275 -0.00492569 -0.000173401
-14.1655 -0.00500245 -0.000177479
-14.0562 -0.00508087 -0.000181678
-13.9471 -0.005161 -0.000186003
-13.8382 -0.00524289 -0.000190458
-13.7294 -0.00532659 -0.000195049
-13.6209 -0.00541217 -0.000199779
-13.5126 -0.00549967 -0.000204656
-13.4044 -0.00558915 -0.000209683
-13.2965 -0.00568068 -0.000214869
-13.1887 -0.00577433 -0.000220217
-13.0811 -0.00587015 -0.000225736
-12.9737 -0.00596821 -0.000231431
-12.8664 -0.00606859 -0.000237311
-12.7593 -0.00617136 -0.000243381
-12.6524 -0.0062766 -0.000249652
-12.5457 -0.00638439 -0.000256129
-12.4391 -0.00649481 -0.000262823
-12.3327 -0.00660796 -0.000269741
-12.2265 -0.00672391 -0.000276895
-12.1204 -0.00684277 -0.000284292
-12.0144 -0.00696464 -0.000291946
-11.9086 -0.00708962 -0.000299864
-11.803 -0.00721781 -0.000308063
-11.6975 -0.00734932 -0.000316549
-11.5922 -0.00748429 -0.00032534
-11.487 -0.00762282 -0.000334446
-11.3819 -0.00776505 -0.000343885
-11.277 -0.00791111 -0.000353668
-11.1722 -0.00806113 -0.000363816
-11.0676 -0.00821527 -0.000374341
-10.9631 -0.00837368 -0.000385265
-10.8587 -0.00853652 -0.000396602
-10.7545 -0.00870396 -0.000408377
-10.6503 -0.00887617 -0.000420607
-10.5463 -0.00905333 -0.000433319
-10.4425 -0.00923564 -0.000446531
-10.3387 -0.00942331 -0.000460275
-10.2351 -0.00961654 -0.000474569
-10.1316 -0.00981557 -0.00048945
-10.0282 -0.0100206 -0.000504941
-9.92496 -0.0102319 -0.000521081
-9.82181 -0.0104498 -0.000537895
-9.71877 -0.0106744 -0.000555429
-9.61583 -0.0109062 -0.000573712
-9.51301 -0.0111453 -0.000592794
-9.4103 -0.0113922 -0.000612709
-9.30769 -0.0116471 -0.000633515
-9.20518 -0.0119105 -0.00065525
-9.10278 -0.0121826 -0.000677978
-9.00048 -0.0124639 -0.000701745
-8.89828 -0.0127548 -0.000726624
-8.79618 -0.0130558 -0.000752667
-8.69417 -0.0133673 -0.000779959
-8.59226 -0.0136899 -0.000808559
-8.49044 -0.0140239 -0.000838563
-8.38872 -0.0143701 -0.000870043
-8.28708 -0.0147291 -0.000903107
-8.18554 -0.0151013 -0.00093784
-8.08408 -0.0154876 -0.000974368
-7.98271 -0.0158887 -0.00101279
-7.88143 -0.0163052 -0.00105325
-7.78023 -0.0167381 -0.00109586
-7.67911 -0.0171882 -0.0011408
-7.57807 -0.0176564 -0.00118821
-7.47712 -0.0181437 -0.00123827
-7.37624 -0.0186512 -0.00129116
-7.27544 -0.01918 -0.0013471
-7.17471 -0.0197314 -0.00140631
-7.07406 -0.0203067 -0.00146904
-6.97348 -0.0209072 -0.00153554
-6.87298 -0.0215345 -0.00160613
-6.77254 -0.0221903 -0.0016811
-6.67218 -0.0228762 -0.00176084
-6.57188 -0.0235943 -0.00184571
-6.47166 -0.0243464 -0.00193617
-6.37149 -0.025135 -0.00203266
-6.2714 -0.0259624 -0.00213574
-6.17136 -0.0268312 -0.00224596
-6.07139 -0.0277442 -0.002364
-5.97148 -0.0287047 -0.00249055
-5.87163 -0.0297159 -0.00262648
-5.77184 -0.0307816 -0.00277262
-5.67211 -0.0319058 -0.00293007
-5.57243 -0.033093 -0.00309991
-5.47281 -0.034348 -0.00328354
-5.37325 -0.0356762 -0.00348235
-5.27373 -0.0370836 -0.00369814
-5.17427 -0.0385768 -0.00393277
-5.07487 -0.0401629 -0.00418861
-4.97551 -0.0418501 -0.00446815
-4.8762 -0.0436473 -0.00477459
-4.77694 -0.0455646 -0.00511138
-4.67772 -0.0476132 -0.00548295
-4.57855 -0.0498055 -0.0058942
-4.47943 -0.0521557 -0.00635144
-4.38035 -0.0546795 -0.00686189
-4.28131 -0.0573944 -0.00743488
-4.18232 -0.0603204 -0.00808138
-4.08336 -0.0634792 -0.00881565
-3.98445 -0.066895 -0.00965492
-3.88557 -0.0705937 -0.0106215
-3.78673 -0.0746029 -0.0117427
-3.68793 -0.0789497 -0.0130532
-3.58916 -0.0836592 -0.0145941
-3.49043 -0.0887504 -0.0164138
-3.39173 -0.0942331 -0.0185631
-3.29307 -0.100105 -0.0210886
-3.19443 -0.106355 -0.024019
-3.09583 -0.112978 -0.0273545
-2.99725 -0.120003 -0.0310623
-2.89871 -0.127524 -0.0351005
-2.80019 -0.13571 -0.0394544
-2.7017 -0.14479 -0.0441823
-2.60323 -0.15502 -0.0494284
-2.50479 -0.166653 -0.055424
-2.40638 -0.179937 -0.0624697
-2.30798 -0.195117 -0.0709426
-2.20961 -0.21245 -0.0813044
-2.11126 -0.232206 -0.0941448
-2.01293 -0.254664 -0.110218
-1.91462 -0.280076 -0.130519
-1.81632 -0.308622 -0.156332
-1.71804 -0.340297 -0.189326
-1.61978 -0.374794 -0.23158
-1.52154 -0.411305 -0.285606
-1.42331 -0.448426 -0.354284
-1.32509 -0.484062 -0.440896
-1.22689 -0.515542 -0.549452
-1.12869 -0.539084 -0.685809
-1.03051 -0.547776 -0.85947
-0.932337 -0.525392 -1.08446
-0.834173 -0.435065 -1.37424
-0.736016 -0.206281 -1.71731
-0.637867 0.244847 -2.0218
-0.539723 0.896876 -2.09251
-0.441585 1.52093 -1.81539
-0.343451 1.90234 -1.33836
-0.24532 2.05517 -0.867137
-0.147191 2.09168 -0.476849
-0.0490634 2.09295 -0.151298
0.0490634 2.09295 0.151298
0.147191 2.09168 0.476849
0.24532 2.05517 0.867137
0.343451 1.90234 1.33836
0.441585 1.52093 1.81539
0.539723 0.896876 2.09251
0.637867 0.244847 2.0218
0.736016 -0.206281 1.71731
0.834173 -0.435065 1.37424
0.932337 -0.525392 1.08446
1.03051 -0.547776 0.85947
1.12869 -0.539084 0.685809
1.22689 -0.515542 0.549452
1.32509 -0.484062 0.440896
1.42331 -0.448426 0.354284
1.52154 -0.411305 0.285606
1.61978 -0.374794 0.23158
1.71804 -0.340297 0.189326
1.81632 -0.308622 0.156332
1.91462 -0.280076 0.130519
2.01293 -0.254664 0.110218
2.11126 -0.232206 0.0941448
2.20961 -0.21245 0.0813044
2.30798 -0.195117 0.0709426
2.40638 -0.179937 0.0624697
2.50479 -0.166653 0.055424
2.60323 -0.15502 0.0494284
2.7017 -0.14479 0.0441823
2.80019 -0.13571 0.0394544
2.89871 -0.127524 0.0351005
2.99725 -0.120003 0.0310623
3.09583 -0.112978 0.0273545
3.19443 -0.106355 0.024019
3.29307 -0.100105 0.0210886
3.39173 -0.0942331 0.0185631
3.49043 -0.0887504 0.0164138
3.58916 -0.0836592 0.0145941
3.68793 -0.0789497 0.0130532
3.78673 -0.0746029 0.0117427
3.88557 -0.0705937 0.0106215
3.98445 -0.066895 0.00965492
4.08336 -0.0634792 0.00881565
4.18232 -0.0603204 0.00808138
4.28131 -0.0573944 0.00743488
4.38035 -0.0546795 0.00686189
4.47943 -0.0521557 0.00635144
4.57855 -0.0498055 0.0058942
4.67772 -0.0476132 0.00548295
4.77694 -0.0455646 0.00511138
4.8762 -0.0436473 0.00477459
4.97551 -0.0418501 0.00446815
5.07487 -0.0401629 0.00418861
5.17427 -0.0385768 0.00393277
5.27373 -0.0370836 0.00369814
5.37325 -0.0356762 0.00348235
5.47281 -0.034348 0.00328354
5.57243 -0.033093 0.00309991
5.67211 -0.0319058 0.00293007
5.77184 -0.0307816 0.00277262
5.87163 -0.0297159 0.00262648
5.97148 -0.0287047 0.00249055
6.07139 -0.0277442 0.002364
6.17136 -0.0268312 0.00224596
6.2714 -0.0259624 0.00213574
6.37149 -0.025135 0.00203266
6.47166 -0.0243464 0.00193617
6.57188 -0.0235943 0.00184571
6.67218 -0.0228762 0.00176084
6.77254 -0.0221903 0.0016811
6.87298 -0.0215345 0.00160613
6.97348 -0.0209072 0.00153554
7.07406 -0.0203067 0.00146904
7.17471 -0.0197314 0.00140631
7.27544 -0.01918 0.0013471
7.37624 -0.0186512 0.00129116
7.47712 -0.0181437 0.00123827
7.57807 -0.0176564 0.00118821
7.67911 -0.0171882 0.0011408
7.78023 -0.0167381 0.00109586
7.88143 -0.0163052 0.00105325
7.98271 -0.0158887 0.00101279
8.08408 -0.0154876 0.000974368
8.18554 -0.0151013 0.00093784
8.28708 -0.0147291 0.000903107
8.38872 -0.0143701 0.000870043
8.49044 -0.0140239 0.000838563
8.59226 -0.0136899 0.000808559
8.69417 -0.0133673 0.000779959
8.79618 -0.0130558 0.000752667
8.89828 -0.0127548 0.000726624
9.00048 -0.0124639 0.000701745
9.10278 -0.0121826 0.000677978
9.20518 -0.0119105 0.00065525
9.30769 -0.0116471 0.000633515
9.4103 -0.0113922 0.000612709
9.51301 -0.0111453 0.000592794
9.61583 -0.0109062 0.000573712
9.71877 -0.0106744 0.000555429
9.82181 -0.0104498 0.000537895
9.92496 -0.0102319 0.000521081
10.0282 -0.0100206 0.000504941
10.1316 -0.00981557 0.00048945
10.2351 -0.00961654 0.000474569
10.3387 -0.00942331 0.000460275
10.4425 -0.00923564 0.000446531
10.5463 -0.00905333 0.000433319
10.6503 -0.00887617 0.000420607
10.7545 -0.00870396 0.000408377
10.8587 -0.00853652 0.000396602
10.9631 -0.00837368 0.000385265
11.0676 -0.00821527 0.000374341
11.1722 -0.00806113 0.000363816
11.277 -0.00791111 0.000353668
11.3819 -0.00776505 0.000343885
11.487 -0.00762282 0.000334446
11.5922 -0.00748429 0.00032534
11.6975 -0.00734932 0.000316549
11.803 -0.00721781 0.000308063
11.9086 -0.00708962 0.000299864
12.0144 -0.00696464 0.000291946
12.1204 -0.00684277 0.000284292
12.2265 -0.00672391 0.000276895
12.3327 -0.00660796 0.000269741
12.4391 -0.00649481 0.000262823
12.5457 -0.00638439 0.000256129
12.6524 -0.0062766 0.000249652
12.7593 -0.00617136 0.000243381
12.8664 -0.00606859 0.000237311
12.9737 -0.00596821 0.000231431
13.0811 -0.00587015 0.000225736
13.1887 -0.00577433 0.000220217
13.2965 -0.00568068 0.000214869
13.4044 -0.00558915 0.000209683
13.5126 -0.00549967 0.000204656
13.6209 -0.00541217 0.000199779
13.7294 -0.00532659 0.000195049
13.8382 -0.00524289 0.000190458
13.9471 -0.005161 0.000186003
14.0562 -0.00508087 0.000181678
14.1655 -0.00500245 0.000177479
14.275 -0.00492569 0.000173401
14.3848 -0.00485055 0.00016944
14.4947 -0.00477697 0.000165591
14.6049 -0.00470492 0.000161851
14.7152 -0.00463436 0.000158216
14.8258 -0.00456523 0.000154682
14.9367 -0.0044975 0.000151246
15.0477 -0.00443113 0.000147904
15.159 -0.00436609 0.000144653
15.2705 -0.00430234 0.000141491
15.3823 -0.00423985 0.000138413
15.4943 -0.00417857 0.000135418
15.6066 -0.00411849 0.000132502
15.7191 -0.00405956 0.000129664
15.8319 -0.00400176 0.000126899
15.9449 -0.00394505 0.000124207
16.0582 -0.00388942 0.000121584
16.1717 -0.00383482 0.00011903
16.2856 -0.00378125 0.000116539
16.3997 -0.00372866 0.000114113
16.5141 -0.00367703 0.000111747
16.6288 -0.00362635 0.000109441
16.7437 -0.00357658 0.000107192
16.859 -0.00352771 0.000105
16.9746 -0.0034797 0.00010286
17.0905 -0.00343255 0.000100774
17.2067 -0.00338622 9.87373e-05
17.3232 -0.00334071 9.67506e-05
17.4401 -0.00329598 9.48111e-05
17.5572 -0.00325202 9.29183e-05
17.6748 -0.00320882 9.10699e-05
17.7926 -0.00316634 8.92656e-05
17.9108 -0.00312459 8.7503e-05
18.0294 -0.00308353 8.5782e-05
18.1483 -0.00304316 8.41003e-05
18.2676 -0.00300345 8.24577e-05
18.3873 -0.00296439 8.08522e-05
18.5074 -0.00292597 7.92836e-05
18.6278 -0.00288817 7.77501e-05
18.7487 -0.00285097 7.62514e-05
18.8699 -0.00281437 7.47857e-05
18.9916 -0.00277835 7.33529e-05
19.1137 -0.00274289 7.19514e-05
19.2362 -0.00270799 7.05809e-05
19.3592 -0.00267362 6.92399e-05
19.4826 -0.00263978 6.79283e-05
19.6065 -0.00260646 6.66446e-05
19.7309 -0.00257364 6.53887e-05
19.8557 -0.00254132 6.41592e-05
19.9811 -0.00250948 6.29559e-05
20.1069 -0.0024781 6.17777e-05
20.2333 -0.00244719 6.06243e-05
20.3602 -0.00241673 5.94945e-05
20.4876 -0.00238671 5.83884e-05
20.6156 -0.00235712 5.73046e-05
20.7441 -0.00232794 5.62431e-05
20.8732 -0.00229918 5.52029e-05
21.0029 -0.00227082 5.41838e-05
21.1332 -0.00224285 5.31848e-05
21.2642 -0.00221527 5.22059e-05
21.3958 -0.00218806 5.1246e-05
21.528 -0.00216122 5.03052e-05
21.6609 -0.00213473 4.93823e-05
21.7945 -0.0021086 4.84776e-05
21.9288 -0.00208281 4.75899e-05
22.0639 -0.00205735 4.67194e-05
22.1997 -0.00203222 4.58651e-05
22.3363 -0.0020074 4.50271e-05
22.4736 -0.0019829 4.42044e-05
22.6118 -0.0019587 4.33971e-05
22.7509 -0.0019348 4.26044e-05
22.8908 -0.00191119 4.18264e-05
23.0316 -0.00188786 4.10621e-05
23.1733 -0.0018648 4.03117e-05
23.316 -0.00184201 3.95743e-05
23.4597 -0.00181949 3.88502e-05
23.6044 -0.00179721 3.81383e-05
23.7502 -0.00177519 3.7439e-05
23.8971 -0.0017534 3.67513e-05
24.0451 -0.00173185 3.60755e-05
24.1944 -0.00171053 3.54106e-05
24.3448 -0.00168942 3.47569e-05
24.4966 -0.00166853 3.41137e-05
24.6496 -0.00164785 3.34809e-05
24.8041 -0.00162736 3.28579e-05
24.9601 -0.00160707 3.22449e-05
25.1175 -0.00158696 3.1641e-05
25.2766 -0.00156702 3.10465e-05
25.4373 -0.00154726 3.04605e-05
25.5998 -0.00152766 2.98832e-05
25.7641 -0.00150821 2.93139e-05
25.9304 -0.0014889 2.87526e-05
26.0988 -0.00146974 2.81988e-05
26.2693 -0.0014507 2.76523e-05
26.4421 -0.00143177 2.71126e-05
26.6174 -0.00141296 2.65797e-05
26.7954 -0.00139423 2.60527e-05
26.9761 -0.0013756 2.55318e-05
27.1598 -0.00135703 2.50162e-05
27.3468 -0.00133851 2.45059e-05
27.5373 -0.00132004 2.39999e-05
27.7317 -0.00130158 2.34982e-05
27.9302 -0.00128313 2.29998e-05
28.1333 -0.00126465 2.25046e-05
28.3415 -0.00124612 2.20114e-05
28.5554 -0.0012275 2.15198e-05
28.7758 -0.00120876 2.10285e-05
29.0035 -0.00118984 2.05365e-05
29.2396 -0.00117068 2.00421e-05
29.4858 -0.0011512 1.95437e-05
29.7441 -0.00113127 1.90382e-05
30.0173 -0.00111075 1.85224e-05
30.3101 -0.00108938 1.79902e-05
30.6297 -0.00106675 1.74324e-05
30.9905 -0.00104203 1.68298e-05
31.4301 -0.00101307 1.61329e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoop/GRp_FRG.txt <==
-31.4301 -0.00101375 -1.61543e-05
-30.9905 -0.00104275 -1.6853e-05
-30.6297 -0.0010675 -1.7457e-05
-30.3101 -0.00109017 -1.80162e-05
-30.0173 -0.00111157 -1.85497e-05
-29.7441 -0.00113212 -1.90669e-05
-29.4858 -0.00115207 -1.95735e-05
-29.2396 -0.00117159 -2.00733e-05
-29.0035 -0.00119078 -2.05689e-05
-28.7758 -0.00120973 -2.10622e-05
-28.5554 -0.0012285 -2.15548e-05
-28.3415 -0.00124715 -2.20478e-05
-28.1333 -0.00126571 -2.25423e-05
-27.9302 -0.00128422 -2.3039e-05
-27.7317 -0.00130271 -2.35386e-05
-27.5373 -0.00132119 -2.40419e-05
-27.3468 -0.0013397 -2.45492e-05
-27.1598 -0.00135825 -2.50612e-05
-26.9761 -0.00137685 -2.55783e-05
-26.7954 -0.00139552 -2.61008e-05
-26.6174 -0.00141428 -2.66293e-05
-26.4421 -0.00143313 -2.7164e-05
-26.2693 -0.00145209 -2.77054e-05
-26.0988 -0.00147117 -2.82536e-05
-25.9304 -0.00149037 -2.88092e-05
-25.7641 -0.00150971 -2.93724e-05
-25.5998 -0.0015292 -2.99435e-05
-25.4373 -0.00154884 -3.05229e-05
-25.2766 -0.00156865 -3.11108e-05
-25.1175 -0.00158862 -3.17075e-05
-24.9601 -0.00160877 -3.23134e-05
-24.8041 -0.00162911 -3.29287e-05
-24.6496 -0.00164964 -3.35538e-05
-24.4966 -0.00167038 -3.4189e-05
-24.3448 -0.00169131 -3.48346e-05
-24.1944 -0.00171247 -3.54908e-05
-24.0451 -0.00173384 -3.6158e-05
-23.8971 -0.00175544 -3.68366e-05
-23.7502 -0.00177727 -3.75268e-05
-23.6044 -0.00179935 -3.8229e-05
-23.4597 -0.00182168 -3.89436e-05
-23.316 -0.00184426 -3.96708e-05
-23.1733 -0.0018671 -4.0411e-05
-23.0316 -0.00189022 -4.11646e-05
-22.8908 -0.0019136 -4.1932e-05
-22.7509 -0.00193728 -4.27134e-05
-22.6118 -0.00196124 -4.35094e-05
-22.4736 -0.0019855 -4.43203e-05
-22.3363 -0.00201007 -4.51465e-05
-22.1997 -0.00203495 -4.59883e-05
-22.0639 -0.00206015 -4.68464e-05
-21.9288 -0.00208568 -4.7721e-05
-21.7945 -0.00211154 -4.86126e-05
-21.6609 -0.00213775 -4.95217e-05
-21.528 -0.00216431 -5.04487e-05
-21.3958 -0.00219123 -5.13942e-05
-21.2642 -0.00221851 -5.23586e-05
-21.1332 -0.00224618 -5.33424e-05
-21.0029 -0.00227423 -5.43463e-05
-20.8732 -0.00230268 -5.53705e-05
-20.7441 -0.00233153 -5.6416e-05
-20.6156 -0.00236079 -5.7483e-05
-20.4876 -0.00239047 -5.85723e-05
-20.3602 -0.00242059 -5.96844e-05
-20.2333 -0.00245115 -6.08201e-05
-20.1069 -0.00248216 -6.19798e-05
-19.9811 -0.00251364 -6.31644e-05
-19.8557 -0.00254559 -6.43743e-05
-19.7309 -0.00257802 -6.56106e-05
-19.6065 -0.00261095 -6.68737e-05
-19.4826 -0.00264439 -6.81646e-05
-19.3592 -0.00267834 -6.94838e-05
-19.2362 -0.00271283 -7.08324e-05
-19.1137 -0.00274786 -7.22111e-05
-18.9916 -0.00278345 -7.36211e-05
-18.8699 -0.00281961 -7.5063e-05
-18.7487 -0.00285634 -7.65377e-05
-18.6278 -0.00289368 -7.80461e-05
-18.5074 -0.00293162 -7.95894e-05
-18.3873 -0.0029702 -8.11683e-05
-18.2676 -0.00300941 -8.27841e-05
-18.1483 -0.00304927 -8.44378e-05
-18.0294 -0.00308981 -8.61306e-05
-17.9108 -0.00313104 -8.78636e-05
-17.7926 -0.00317297 -8.96381e-05
-17.6748 -0.00321562 -9.14553e-05
-17.5572 -0.00325901 -9.33166e-05
-17.4401 -0.00330315 -9.52231e-05
-17.3232 -0.00334807 -9.71765e-05
-17.2067 -0.00339379 -9.9178e-05
-17.0905 -0.00344033 -0.000101229
-16.9746 -0.00348769 -0.000103332
-16.859 -0.00353592 -0.000105488
-16.7437 -0.00358502 -0.000107698
-16.6288 -0.00363503 -0.000109964
-16.5141 -0.00368596 -0.000112289
-16.3997 -0.00373783 -0.000114673
-16.2856 -0.00379068 -0.00011712
-16.1717 -0.00384453 -0.000119631
-16.0582 -0.0038994 -0.000122207
-15.9449 -0.00395532 -0.000124852
-15.8319 -0.00401232 -0.000127568
-15.7191 -0.00407043 -0.000130357
-15.6066 -0.00412967 -0.000133221
-15.4943 -0.00419009 -0.000136163
-15.3823 -0.0042517 -0.000139185
-15.2705 -0.00431455 -0.000142291
-15.159 -0.00437866 -0.000145484
-15.0477 -0.00444408 -0.000148766
-14.9367 -0.00451083 -0.00015214
-14.8258 -0.00457896 -0.00015561
-14.7152 -0.00464851 -0.00015918
-14.6049 -0.00471951 -0.000162852
-14.4947 -0.00479201 -0.000166631
-14.3848 -0.00486605 -0.00017052
-14.275 -0.00494167 -0.000174523
-14.1655 -0.00501893 -0.000178645
-14.0562 -0.00509787 -0.00018289
-13.9471 -0.00517854 -0.000187263
-13.8382 -0.00526099 -0.000191769
-13.7294 -0.00534527 -0.000196412
-13.6209 -0.00543145 -0.000201198
-13.5126 -0.00551957 -0.000206132
-13.4044 -0.00560971 -0.00021122
-13.2965 -0.00570192 -0.000216469
-13.1887 -0.00579626 -0.000221884
-13.0811 -0.00589281 -0.000227473
-12.9737 -0.00599164 -0.000233242
-12.8664 -0.00609281 -0.000239198
-12.7593 -0.0061964 -0.000245349
-12.6524 -0.0063025 -0.000251704
-12.5457 -0.00641118 -0.00025827
-12.4391 -0.00652254 -0.000265058
-12.3327 -0.00663665 -0.000272074
-12.2265 -0.00675361 -0.000279331
-12.1204 -0.00687353 -0.000286837
-12.0144 -0.0069965 -0.000294605
-11.9086 -0.00712262 -0.000302644
-11.803 -0.00725201 -0.000310968
-11.6975 -0.00738478 -0.000319589
-11.5922 -0.00752105 -0.00032852
-11.487 -0.00766094 -0.000337775
-11.3819 -0.0078046 -0.00034737
-11.277 -0.00795215 -0.000357319
-11.1722 -0.00810374 -0.000367641
-11.0676 -0.00825951 -0.000378351
-10.9631 -0.00841964 -0.000389469
-10.8587 -0.00858427 -0.000401013
-10.7545 -0.00875358 -0.000413006
-10.6503 -0.00892776 -0.000425468
-10.5463 -0.00910699 -0.000438423
-10.4425 -0.00929147 -0.000451895
-10.3387 -0.00948141 -0.000465912
-10.2351 -0.00967703 -0.0004805
-10.1316 -0.00987857 -0.000495689
-10.0282 -0.0100863 -0.00051151
-9.92496 -0.0103004 -0.000527997
-9.82181 -0.0105211 -0.000545184
-9.71877 -0.0107489 -0.000563112
-9.61583 -0.0109838 -0.000581817
-9.51301 -0.0112264 -0.000601345
-9.4103 -0.0114769 -0.000621739
-9.30769 -0.0117356 -0.000643052
-9.20518 -0.0120029 -0.000665332
-9.10278 -0.0122793 -0.000688639
-9.00048 -0.0125651 -0.000713028
-8.89828 -0.0128607 -0.000738568
-8.79618 -0.0131667 -0.000765324
-8.69417 -0.0134835 -0.000793373
-8.59226 -0.0138117 -0.000822791
-8.49044 -0.0141517 -0.000853667
-8.38872 -0.0145042 -0.000886089
-8.28708 -0.0148698 -0.000920159
-8.18554 -0.0152492 -0.000955981
-8.08408 -0.0156431 -0.000993672
-7.98271 -0.0160522 -0.00103335
-7.88143 -0.0164773 -0.00107517
-7.78023 -0.0169193 -0.00111925
-7.67911 -0.0173791 -0.00116577
-7.57807 -0.0178577 -0.00121488
-7.47712 -0.0183561 -0.00126679
-7.37624 -0.0188754 -0.00132169
-7.27544 -0.019417 -0.00137981
-7.17471 -0.0199819 -0.00144138
-7.07406 -0.0205718 -0.00150668
-6.97348 -0.0211879 -0.00157598
-6.87298 -0.021832 -0.00164961
-6.77254 -0.0225058 -0.00172792
-6.67218 -0.0232111 -0.0018113
-6.57188 -0.0239501 -0.00190015
-6.47166 -0.0247248 -0.00199496
-6.37149 -0.0255377 -0.00209624
-6.2714 -0.0263914 -0.00220458
-6.17136 -0.0272887 -0.0023206
-6.07139 -0.0282326 -0.00244502
-5.97148 -0.0292265 -0.00257864
-5.87163 -0.0302741 -0.00272236
-5.77184 -0.0313793 -0.00287718
-5.67211 -0.0325466 -0.00304424
-5.57243 -0.0337808 -0.00322484
-5.47281 -0.0350872 -0.00342045
-5.37325 -0.0364716 -0.00363273
-5.27373 -0.0379406 -0.00386365
-5.17427 -0.0395013 -0.00411541
-5.07487 -0.0411617 -0.00439064
-4.97551 -0.0429305 -0.00469235
-4.8762 -0.0448176 -0.00502413
-4.77694 -0.0468338 -0.00539016
-4.67772 -0.0489913 -0.00579553
-4.57855 -0.0513033 -0.00624619
-4.47943 -0.0537848 -0.00674937
-4.38035 -0.0564518 -0.00731369
-4.28131 -0.059322 -0.00794947
-4.18232 -0.062414 -0.00866873
-4.08336 -0.0657475 -0.00948536
-3.98445 -0.0693428 -0.0104141
-3.88557 -0.0732208 -0.0114693
-3.78673 -0.0774051 -0.0126627
-3.68793 -0.0819264 -0.0140019
-3.58916 -0.0868288 -0.0154916
-3.49043 -0.0921754 -0.0171404
-3.39173 -0.0980503 -0.0189695
-3.29307 -0.104553 -0.0210201
-3.19443 -0.111797 -0.0233553
-3.09583 -0.119905 -0.02606
-2.99725 -0.129013 -0.0292396
-2.89871 -0.139281 -0.0330252
-2.80019 -0.150901 -0.0375817
-2.7017 -0.164104 -0.0431235
-2.60323 -0.179174 -0.0499357
-2.50479 -0.19646 -0.0584078
-2.40638 -0.216389 -0.0690806
-2.30798 -0.239479 -0.0827226
-2.20961 -0.266338 -0.100443
-2.11126 -0.29765 -0.123875
-2.01293 -0.334093 -0.155464
-1.91462 -0.376098 -0.19893
-1.81632 -0.423248 -0.259943
-1.71804 -0.472811 -0.347014
-1.61978 -0.516479 -0.472011
-1.52154 -0.534014 -0.648028
-1.42331 -0.485148 -0.878317
-1.32509 -0.313185 -1.12855
-1.22689 0.00773892 -1.30087
-1.12869 0.396711 -1.28647
-1.03051 0.703578 -1.0926
-0.932337 0.858966 -0.834676
-0.834173 0.898088 -0.605635
-0.736016 0.878757 -0.432837
-0.637867 0.838909 -0.309645
-0.539723 0.79673 -0.22223
-0.441585 0.759523 -0.15882
-0.343451 0.729674 -0.111092
-0.24532 0.707632 -0.0733877
-0.147191 0.693199 -0.0418324
-0.0490634 0.686076 -0.0135929
0.0490634 0.686076 0.0135929
0.147191 0.693199 0.0418324
0.24532 0.707632 0.0733877
0.343451 0.729674 0.111092
0.441585 0.759523 0.15882
0.539723 0.79673 0.22223
0.637867 0.838909 0.309645
0.736016 0.878757 0.432837
0.834173 0.898088 0.605635
0.932337 0.858966 0.834676
1.03051 0.703578 1.0926
1.12869 0.396711 1.28647
1.22689 0.00773892 1.30087
1.32509 -0.313185 1.12855
1.42331 -0.485148 0.878317
1.52154 -0.534014 0.648028
1.61978 -0.516479 0.472011
1.71804 -0.472811 0.347014
1.81632 -0.423248 0.259943
1.91462 -0.376098 0.19893
2.01293 -0.334093 0.155464
2.11126 -0.29765 0.123875
2.20961 -0.266338 0.100443
2.30798 -0.239479 0.0827226
2.40638 -0.216389 0.0690806
2.50479 -0.19646 0.0584078
2.60323 -0.179174 0.0499357
2.7017 -0.164104 0.0431235
2.80019 -0.150901 0.0375817
2.89871 -0.139281 0.0330252
2.99725 -0.129013 0.0292396
3.09583 -0.119905 0.02606
3.19443 -0.111797 0.0233553
3.29307 -0.104553 0.0210201
3.39173 -0.0980503 0.0189695
3.49043 -0.0921754 0.0171404
3.58916 -0.0868288 0.0154916
3.68793 -0.0819264 0.0140019
3.78673 -0.0774051 0.0126627
3.88557 -0.0732208 0.0114693
3.98445 -0.0693428 0.0104141
4.08336 -0.0657475 0.00948536
4.18232 -0.062414 0.00866873
4.28131 -0.059322 0.00794947
4.38035 -0.0564518 0.00731369
4.47943 -0.0537848 0.00674937
4.57855 -0.0513033 0.00624619
4.67772 -0.0489913 0.00579553
4.77694 -0.0468338 0.00539016
4.8762 -0.0448176 0.00502413
4.97551 -0.0429305 0.00469235
5.07487 -0.0411617 0.00439064
5.17427 -0.0395013 0.00411541
5.27373 -0.0379406 0.00386365
5.37325 -0.0364716 0.00363273
5.47281 -0.0350872 0.00342045
5.57243 -0.0337808 0.00322484
5.67211 -0.0325466 0.00304424
5.77184 -0.0313793 0.00287718
5.87163 -0.0302741 0.00272236
5.97148 -0.0292265 0.00257864
6.07139 -0.0282326 0.00244502
6.17136 -0.0272887 0.0023206
6.2714 -0.0263914 0.00220458
6.37149 -0.0255377 0.00209624
6.47166 -0.0247248 0.00199496
6.57188 -0.0239501 0.00190015
6.67218 -0.0232111 0.0018113
6.77254 -0.0225058 0.00172792
6.87298 -0.021832 0.00164961
6.97348 -0.0211879 0.00157598
7.07406 -0.0205718 0.00150668
7.17471 -0.0199819 0.00144138
7.27544 -0.019417 0.00137981
7.37624 -0.0188754 0.00132169
7.47712 -0.0183561 0.00126679
7.57807 -0.0178577 0.00121488
7.67911 -0.0173791 0.00116577
7.78023 -0.0169193 0.00111925
7.88143 -0.0164773 0.00107517
7.98271 -0.0160522 0.00103335
8.08408 -0.0156431 0.000993672
8.18554 -0.0152492 0.000955981
8.28708 -0.0148698 0.000920159
8.38872 -0.0145042 0.000886089
8.49044 -0.0141517 0.000853667
8.59226 -0.0138117 0.000822791
8.69417 -0.0134835 0.000793373
8.79618 -0.0131667 0.000765324
8.89828 -0.0128607 0.000738568
9.00048 -0.0125651 0.000713028
9.10278 -0.0122793 0.000688639
9.20518 -0.0120029 0.000665332
9.30769 -0.0117356 0.000643052
9.4103 -0.0114769 0.000621739
9.51301 -0.0112264 0.000601345
9.61583 -0.0109838 0.000581817
9.71877 -0.0107489 0.000563112
9.82181 -0.0105211 0.000545184
9.92496 -0.0103004 0.000527997
10.0282 -0.0100863 0.00051151
10.1316 -0.00987857 0.000495689
10.2351 -0.00967703 0.0004805
10.3387 -0.00948141 0.000465912
10.4425 -0.00929147 0.000451895
10.5463 -0.00910699 0.000438423
10.6503 -0.00892776 0.000425468
10.7545 -0.00875358 0.000413006
10.8587 -0.00858427 0.000401013
10.9631 -0.00841964 0.000389469
11.0676 -0.00825951 0.000378351
11.1722 -0.00810374 0.000367641
11.277 -0.00795215 0.000357319
11.3819 -0.0078046 0.00034737
11.487 -0.00766094 0.000337775
11.5922 -0.00752105 0.00032852
11.6975 -0.00738478 0.000319589
11.803 -0.00725201 0.000310968
11.9086 -0.00712262 0.000302644
12.0144 -0.0069965 0.000294605
12.1204 -0.00687353 0.000286837
12.2265 -0.00675361 0.000279331
12.3327 -0.00663665 0.000272074
12.4391 -0.00652254 0.000265058
12.5457 -0.00641118 0.00025827
12.6524 -0.0063025 0.000251704
12.7593 -0.0061964 0.000245349
12.8664 -0.00609281 0.000239198
12.9737 -0.00599164 0.000233242
13.0811 -0.00589281 0.000227473
13.1887 -0.00579626 0.000221884
13.2965 -0.00570192 0.000216469
13.4044 -0.00560971 0.00021122
13.5126 -0.00551957 0.000206132
13.6209 -0.00543145 0.000201198
13.7294 -0.00534527 0.000196412
13.8382 -0.00526099 0.000191769
13.9471 -0.00517854 0.000187263
14.0562 -0.00509787 0.00018289
14.1655 -0.00501893 0.000178645
14.275 -0.00494167 0.000174523
14.3848 -0.00486605 0.00017052
14.4947 -0.00479201 0.000166631
14.6049 -0.00471951 0.000162852
14.7152 -0.00464851 0.00015918
14.8258 -0.00457896 0.00015561
14.9367 -0.00451083 0.00015214
15.0477 -0.00444408 0.000148766
15.159 -0.00437866 0.000145484
15.2705 -0.00431455 0.000142291
15.3823 -0.0042517 0.000139185
15.4943 -0.00419009 0.000136163
15.6066 -0.00412967 0.000133221
15.7191 -0.00407043 0.000130357
15.8319 -0.00401232 0.000127568
15.9449 -0.00395532 0.000124852
16.0582 -0.0038994 0.000122207
16.1717 -0.00384453 0.000119631
16.2856 -0.00379068 0.00011712
16.3997 -0.00373783 0.000114673
16.5141 -0.00368596 0.000112289
16.6288 -0.00363503 0.000109964
16.7437 -0.00358502 0.000107698
16.859 -0.00353592 0.000105488
16.9746 -0.00348769 0.000103332
17.0905 -0.00344033 0.000101229
17.2067 -0.00339379 9.9178e-05
17.3232 -0.00334807 9.71765e-05
17.4401 -0.00330315 9.52231e-05
17.5572 -0.00325901 9.33166e-05
17.6748 -0.00321562 9.14553e-05
17.7926 -0.00317297 8.96381e-05
17.9108 -0.00313104 8.78636e-05
18.0294 -0.00308981 8.61306e-05
18.1483 -0.00304927 8.44378e-05
18.2676 -0.00300941 8.27841e-05
18.3873 -0.0029702 8.11683e-05
18.5074 -0.00293162 7.95894e-05
18.6278 -0.00289368 7.80461e-05
18.7487 -0.00285634 7.65377e-05
18.8699 -0.00281961 7.5063e-05
18.9916 -0.00278345 7.36211e-05
19.1137 -0.00274786 7.22111e-05
19.2362 -0.00271283 7.08324e-05
19.3592 -0.00267834 6.94838e-05
19.4826 -0.00264439 6.81646e-05
19.6065 -0.00261095 6.68737e-05
19.7309 -0.00257802 6.56106e-05
19.8557 -0.00254559 6.43743e-05
19.9811 -0.00251364 6.31644e-05
20.1069 -0.00248216 6.19798e-05
20.2333 -0.00245115 6.08201e-05
20.3602 -0.00242059 5.96844e-05
20.4876 -0.00239047 5.85723e-05
20.6156 -0.00236079 5.7483e-05
20.7441 -0.00233153 5.6416e-05
20.8732 -0.00230268 5.53705e-05
21.0029 -0.00227423 5.43463e-05
21.1332 -0.00224618 5.33424e-05
21.2642 -0.00221851 5.23586e-05
21.3958 -0.00219123 5.13942e-05
21.528 -0.00216431 5.04487e-05
21.6609 -0.00213775 4.95217e-05
21.7945 -0.00211154 4.86126e-05
21.9288 -0.00208568 4.7721e-05
22.0639 -0.00206015 4.68464e-05
22.1997 -0.00203495 4.59883e-05
22.3363 -0.00201007 4.51465e-05
22.4736 -0.0019855 4.43203e-05
22.6118 -0.00196124 4.35094e-05
22.7509 -0.00193728 4.27134e-05
22.8908 -0.0019136 4.1932e-05
23.0316 -0.00189022 4.11646e-05
23.1733 -0.0018671 4.0411e-05
23.316 -0.00184426 3.96708e-05
23.4597 -0.00182168 3.89436e-05
23.6044 -0.00179935 3.8229e-05
23.7502 -0.00177727 3.75268e-05
23.8971 -0.00175544 3.68366e-05
24.0451 -0.00173384 3.6158e-05
24.1944 -0.00171247 3.54908e-05
24.3448 -0.00169131 3.48346e-05
24.4966 -0.00167038 3.4189e-05
24.6496 -0.00164964 3.35538e-05
24.8041 -0.00162911 3.29287e-05
24.9601 -0.00160877 3.23134e-05
25.1175 -0.00158862 3.17075e-05
25.2766 -0.00156865 3.11108e-05
25.4373 -0.00154884 3.05229e-05
25.5998 -0.0015292 2.99435e-05
25.7641 -0.00150971 2.93724e-05
25.9304 -0.00149037 2.88092e-05
26.0988 -0.00147117 2.82536e-05
26.2693 -0.00145209 2.77054e-05
26.4421 -0.00143313 2.7164e-05
26.6174 -0.00141428 2.66293e-05
26.7954 -0.00139552 2.61008e-05
26.9761 -0.00137685 2.55783e-05
27.1598 -0.00135825 2.50612e-05
27.3468 -0.0013397 2.45492e-05
27.5373 -0.00132119 2.40419e-05
27.7317 -0.00130271 2.35386e-05
27.9302 -0.00128422 2.3039e-05
28.1333 -0.00126571 2.25423e-05
28.3415 -0.00124715 2.20478e-05
28.5554 -0.0012285 2.15548e-05
28.7758 -0.00120973 2.10622e-05
29.0035 -0.00119078 2.05689e-05
29.2396 -0.00117159 2.00733e-05
29.4858 -0.00115207 1.95735e-05
29.7441 -0.00113212 1.90669e-05
30.0173 -0.00111157 1.85497e-05
30.3101 -0.00109017 1.80162e-05
30.6297 -0.0010675 1.7457e-05
30.9905 -0.00104275 1.6853e-05
31.4301 -0.00101375 1.61543e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoop/GRp_OneLoopFRG.txt <==
-31.4301 -0.00101413 -1.61665e-05
-30.9905 -0.00104316 -1.68662e-05
-30.6297 -0.00106793 -1.7471e-05
-30.3101 -0.00109062 -1.8031e-05
-30.0173 -0.00111203 -1.85652e-05
-29.7441 -0.0011326 -1.90831e-05
-29.4858 -0.00115257 -1.95905e-05
-29.2396 -0.0011721 -2.0091e-05
-29.0035 -0.00119131 -2.05873e-05
-28.7758 -0.00121028 -2.10814e-05
-28.5554 -0.00122907 -2.15747e-05
-28.3415 -0.00124773 -2.20685e-05
-28.1333 -0.00126631 -2.25637e-05
-27.9302 -0.00128484 -2.30612e-05
-27.7317 -0.00130334 -2.35617e-05
-27.5373 -0.00132185 -2.40657e-05
-27.3468 -0.00134037 -2.45739e-05
-27.1598 -0.00135894 -2.50868e-05
-26.9761 -0.00137756 -2.56047e-05
-26.7954 -0.00139625 -2.61282e-05
-26.6174 -0.00141503 -2.66576e-05
-26.4421 -0.0014339 -2.71932e-05
-26.2693 -0.00145288 -2.77356e-05
-26.0988 -0.00147198 -2.82848e-05
-25.9304 -0.00149121 -2.88414e-05
-25.7641 -0.00151057 -2.94057e-05
-25.5998 -0.00153008 -2.99779e-05
-25.4373 -0.00154974 -3.05583e-05
-25.2766 -0.00156957 -3.11474e-05
-25.1175 -0.00158957 -3.17453e-05
-24.9601 -0.00160975 -3.23524e-05
-24.8041 -0.00163011 -3.29689e-05
-24.6496 -0.00165067 -3.35953e-05
-24.4966 -0.00167142 -3.42318e-05
-24.3448 -0.00169239 -3.48787e-05
-24.1944 -0.00171357 -3.55363e-05
-24.0451 -0.00173497 -3.6205e-05
-23.8971 -0.0017566 -3.6885e-05
-23.7502 -0.00177846 -3.75768e-05
-23.6044 -0.00180057 -3.82806e-05
-23.4597 -0.00182292 -3.89967e-05
-23.316 -0.00184554 -3.97256e-05
-23.1733 -0.00186841 -4.04675e-05
-23.0316 -0.00189156 -4.12229e-05
-22.8908 -0.00191498 -4.1992e-05
-22.7509 -0.00193869 -4.27754e-05
-22.6118 -0.00196268 -4.35733e-05
-22.4736 -0.00198698 -4.43862e-05
-22.3363 -0.00201158 -4.52144e-05
-22.1997 -0.0020365 -4.60584e-05
-22.0639 -0.00206174 -4.69186e-05
-21.9288 -0.00208731 -4.77954e-05
-21.7945 -0.00211321 -4.86894e-05
-21.6609 -0.00213946 -4.96009e-05
-21.528 -0.00216606 -5.05304e-05
-21.3958 -0.00219303 -5.14784e-05
-21.2642 -0.00222036 -5.24454e-05
-21.1332 -0.00224807 -5.3432e-05
-21.0029 -0.00227617 -5.44386e-05
-20.8732 -0.00230466 -5.54659e-05
-20.7441 -0.00233356 -5.65143e-05
-20.6156 -0.00236288 -5.75844e-05
-20.4876 -0.00239261 -5.86769e-05
-20.3602 -0.00242279 -5.97924e-05
-20.2333 -0.0024534 -6.09314e-05
-20.1069 -0.00248447 -6.20947e-05
-19.9811 -0.00251601 -6.3283e-05
-19.8557 -0.00254802 -6.44968e-05
-19.7309 -0.00258051 -6.5737e-05
-19.6065 -0.0026135 -6.70043e-05
-19.4826 -0.00264701 -6.82994e-05
-19.3592 -0.00268103 -6.96231e-05
-19.2362 -0.00271559 -7.09763e-05
-19.1137 -0.00275069 -7.23598e-05
-18.9916 -0.00278635 -7.37745e-05
-18.8699 -0.00282258 -7.52212e-05
-18.7487 -0.0028594 -7.6701e-05
-18.6278 -0.00289681 -7.82147e-05
-18.5074 -0.00293484 -7.97634e-05
-18.3873 -0.00297349 -8.1348e-05
-18.2676 -0.00301279 -8.29697e-05
-18.1483 -0.00305275 -8.46296e-05
-18.0294 -0.00309338 -8.63287e-05
-17.9108 -0.0031347 -8.80684e-05
-17.7926 -0.00317673 -8.98498e-05
-17.6748 -0.00321948 -9.16741e-05
-17.5572 -0.00326297 -9.35427e-05
-17.4401 -0.00330723 -9.5457e-05
-17.3232 -0.00335226 -9.74183e-05
-17.2067 -0.00339809 -9.94282e-05
-17.0905 -0.00344474 -0.000101488
-16.9746 -0.00349223 -0.0001036
-16.859 -0.00354059 -0.000105765
-16.7437 -0.00358982 -0.000107984
-16.6288 -0.00363996 -0.000110261
-16.5141 -0.00369102 -0.000112596
-16.3997 -0.00374304 -0.000114991
-16.2856 -0.00379604 -0.000117449
-16.1717 -0.00385004 -0.000119972
-16.0582 -0.00390507 -0.00012256
-15.9449 -0.00396115 -0.000125218
-15.8319 -0.00401832 -0.000127947
-15.7191 -0.0040766 -0.000130749
-15.6066 -0.00413602 -0.000133628
-15.4943 -0.00419662 -0.000136585
-15.3823 -0.00425843 -0.000139623
-15.2705 -0.00432148 -0.000142745
-15.159 -0.0043858 -0.000145955
-15.0477 -0.00445143 -0.000149254
-14.9367 -0.0045184 -0.000152647
-14.8258 -0.00458676 -0.000156137
-14.7152 -0.00465654 -0.000159726
-14.6049 -0.00472779 -0.000163419
-14.4947 -0.00480054 -0.00016722
-14.3848 -0.00487485 -0.000171131
-14.275 -0.00495075 -0.000175159
-14.1655 -0.00502829 -0.000179306
-14.0562 -0.00510752 -0.000183577
-13.9471 -0.00518849 -0.000187977
-13.8382 -0.00527126 -0.000192511
-13.7294 -0.00535587 -0.000197184
-13.6209 -0.00544239 -0.000202001
-13.5126 -0.00553087 -0.000206968
-13.4044 -0.00562138 -0.000212091
-13.2965 -0.00571397 -0.000217375
-13.1887 -0.00580871 -0.000222828
-13.0811 -0.00590567 -0.000228456
-12.9737 -0.00600493 -0.000234266
-12.8664 -0.00610655 -0.000240265
-12.7593 -0.00621061 -0.000246462
-12.6524 -0.00631719 -0.000252864
-12.5457 -0.00642638 -0.000259481
-12.4391 -0.00653826 -0.00026632
-12.3327 -0.00665292 -0.000273392
-12.2265 -0.00677046 -0.000280707
-12.1204 -0.00689097 -0.000288274
-12.0144 -0.00701456 -0.000296106
-11.9086 -0.00714133 -0.000304213
-11.803 -0.00727139 -0.000312608
-11.6975 -0.00740487 -0.000321303
-11.5922 -0.00754188 -0.000330313
-11.487 -0.00768255 -0.000339652
-11.3819 -0.00782701 -0.000349334
-11.277 -0.0079754 -0.000359377
-11.1722 -0.00812787 -0.000369795
-11.0676 -0.00828457 -0.000380609
-10.9631 -0.00844566 -0.000391835
-10.8587 -0.0086113 -0.000403495
-10.7545 -0.00878168 -0.000415609
-10.6503 -0.00895696 -0.0004282
-10.5463 -0.00913736 -0.000441291
-10.4425 -0.00932306 -0.000454908
-10.3387 -0.00951429 -0.000469077
-10.2351 -0.00971125 -0.000483827
-10.1316 -0.0099142 -0.000499188
-10.0282 -0.0101234 -0.000515191
-9.92496 -0.010339 -0.000531871
-9.82181 -0.0105614 -0.000549264
-9.71877 -0.0107909 -0.000567409
-9.61583 -0.0110277 -0.000586346
-9.51301 -0.0112722 -0.000606121
-9.4103 -0.0115247 -0.000626778
-9.30769 -0.0117855 -0.00064837
-9.20518 -0.0120551 -0.000670949
-9.10278 -0.0123339 -0.000694572
-9.00048 -0.0126221 -0.000719301
-8.89828 -0.0129204 -0.000745201
-8.79618 -0.0132292 -0.000772344
-8.69417 -0.013549 -0.000800805
-8.59226 -0.0138803 -0.000830664
-8.49044 -0.0142236 -0.000862011
-8.38872 -0.0145797 -0.000894938
-8.28708 -0.014949 -0.000929548
-8.18554 -0.0153323 -0.00096595
-8.08408 -0.0157304 -0.00100426
-7.98271 -0.016144 -0.00104461
-7.88143 -0.0165738 -0.00108714
-7.78023 -0.0170209 -0.00113199
-7.67911 -0.0174861 -0.00117933
-7.57807 -0.0179704 -0.00122934
-7.47712 -0.0184749 -0.0012822
-7.37624 -0.0190008 -0.00133813
-7.27544 -0.0195493 -0.00139735
-7.17471 -0.0201218 -0.00146011
-7.07406 -0.0207195 -0.00152669
-6.97348 -0.0213442 -0.00159737
-6.87298 -0.0219975 -0.00167249
-6.77254 -0.0226811 -0.0017524
-6.67218 -0.0233969 -0.00183749
-6.57188 -0.0241472 -0.0019282
-6.47166 -0.024934 -0.002025
-6.37149 -0.02576 -0.00212843
-6.2714 -0.0266278 -0.00223905
-6.17136 -0.0275402 -0.00235753
-6.07139 -0.0285005 -0.00248457
-5.97148 -0.0295121 -0.00262098
-5.87163 -0.0305787 -0.00276765
-5.77184 -0.0317046 -0.00292558
-5.67211 -0.0328943 -0.00309589
-5.57243 -0.0341527 -0.00327984
-5.47281 -0.0354854 -0.00347883
-5.37325 -0.0368984 -0.00369448
-5.27373 -0.0383984 -0.0039286
-5.17427 -0.0399929 -0.00418323
-5.07487 -0.0416902 -0.00446074
-4.97551 -0.0434994 -0.00476379
-4.8762 -0.0454309 -0.00509546
-4.77694 -0.0474961 -0.00545929
-4.67772 -0.0497081 -0.00585937
-4.57855 -0.0520812 -0.00630043
-4.47943 -0.0546321 -0.006788
-4.38035 -0.0573793 -0.00732853
-4.28131 -0.0603441 -0.00792962
-4.18232 -0.0635508 -0.00860023
-4.08336 -0.067027 -0.00935101
-3.98445 -0.0708047 -0.0101947
-3.88557 -0.074921 -0.0111466
-3.78673 -0.0794189 -0.0122251
-3.68793 -0.0843483 -0.0134529
-3.58916 -0.0897683 -0.0148575
-3.49043 -0.0957483 -0.0164733
-3.39173 -0.102371 -0.018343
-3.29307 -0.109735 -0.0205205
-3.19443 -0.117959 -0.0230746
-3.09583 -0.127188 -0.0260941
-2.99725 -0.137596 -0.0296946
-2.89871 -0.149403 -0.0340297
-2.80019 -0.162876 -0.0393058
-2.7017 -0.178355 -0.0458056
-2.60323 -0.196266 -0.0539236
-2.50479 -0.217152 -0.0642224
-2.40638 -0.241707 -0.0775244
-2.30798 -0.270816 -0.0950638
-2.20961 -0.305588 -0.11875
-2.11126 -0.34735 -0.151637
-2.01293 -0.397474 -0.198773
-1.91462 -0.456642 -0.268775
-1.81632 -0.522349 -0.376576
-1.71804 -0.581002 -0.547034
-1.61978 -0.585891 -0.811976
-1.52154 -0.421136 -1.1618
-1.42331 0.0266617 -1.40467
-1.32509 0.545818 -1.27582
-1.22689 0.807309 -0.927299
-1.12869 0.846389 -0.624088
-1.03051 0.80064 -0.422089
-0.932337 0.737577 -0.293861
-0.834173 0.678907 -0.21077
-0.736016 0.629713 -0.154741
-0.637867 0.590057 -0.115281
-0.539723 0.558761 -0.0862626
-0.441585 0.534545 -0.0639931
-0.343451 0.516341 -0.0461491
-0.24532 0.503339 -0.0311952
-0.147191 0.494968 -0.0180544
-0.0490634 0.490869 -0.00591184
0.0490634 0.490869 0.00591184
0.147191 0.494968 0.0180544
0.24532 0.503339 0.0311952
0.343451 0.516341 0.0461491
0.441585 0.534545 0.0639931
0.539723 0.558761 0.0862626
0.637867 0.590057 0.115281
0.736016 0.629713 0.154741
0.834173 0.678907 0.21077
0.932337 0.737577 0.293861
1.03051 0.80064 0.422089
1.12869 0.846389 0.624088
1.22689 0.807309 0.927299
1.32509 0.545818 1.27582
1.42331 0.0266617 1.40467
1.52154 -0.421136 1.1618
1.61978 -0.585891 0.811976
1.71804 -0.581002 0.547034
1.81632 -0.522349 0.376576
1.91462 -0.456642 0.268775
2.01293 -0.397474 0.198773
2.11126 -0.34735 0.151637
2.20961 -0.305588 0.11875
2.30798 -0.270816 0.0950638
2.40638 -0.241707 0.0775244
2.50479 -0.217152 0.0642224
2.60323 -0.196266 0.0539236
2.7017 -0.178355 0.0458056
2.80019 -0.162876 0.0393058
2.89871 -0.149403 0.0340297
2.99725 -0.137596 0.0296946
3.09583 -0.127188 0.0260941
3.19443 -0.117959 0.0230746
3.29307 -0.109735 0.0205205
3.39173 -0.102371 0.018343
3.49043 -0.0957483 0.0164733
3.58916 -0.0897683 0.0148575
3.68793 -0.0843483 0.0134529
3.78673 -0.0794189 0.0122251
3.88557 -0.074921 0.0111466
3.98445 -0.0708047 0.0101947
4.08336 -0.067027 0.00935101
4.18232 -0.0635508 0.00860023
4.28131 -0.0603441 0.00792962
4.38035 -0.0573793 0.00732853
4.47943 -0.0546321 0.006788
4.57855 -0.0520812 0.00630043
4.67772 -0.0497081 0.00585937
4.77694 -0.0474961 0.00545929
4.8762 -0.0454309 0.00509546
4.97551 -0.0434994 0.00476379
5.07487 -0.0416902 0.00446074
5.17427 -0.0399929 0.00418323
5.27373 -0.0383984 0.0039286
5.37325 -0.0368984 0.00369448
5.47281 -0.0354854 0.00347883
5.57243 -0.0341527 0.00327984
5.67211 -0.0328943 0.00309589
5.77184 -0.0317046 0.00292558
5.87163 -0.0305787 0.00276765
5.97148 -0.0295121 0.00262098
6.07139 -0.0285005 0.00248457
6.17136 -0.0275402 0.00235753
6.2714 -0.0266278 0.00223905
6.37149 -0.02576 0.00212843
6.47166 -0.024934 0.002025
6.57188 -0.0241472 0.0019282
6.67218 -0.0233969 0.00183749
6.77254 -0.0226811 0.0017524
6.87298 -0.0219975 0.00167249
6.97348 -0.0213442 0.00159737
7.07406 -0.0207195 0.00152669
7.17471 -0.0201218 0.00146011
7.27544 -0.0195493 0.00139735
7.37624 -0.0190008 0.00133813
7.47712 -0.0184749 0.0012822
7.57807 -0.0179704 0.00122934
7.67911 -0.0174861 0.00117933
7.78023 -0.0170209 0.00113199
7.88143 -0.0165738 0.00108714
7.98271 -0.016144 0.00104461
8.08408 -0.0157304 0.00100426
8.18554 -0.0153323 0.00096595
8.28708 -0.014949 0.000929548
8.38872 -0.0145797 0.000894938
8.49044 -0.0142236 0.000862011
8.59226 -0.0138803 0.000830664
8.69417 -0.013549 0.000800805
8.79618 -0.0132292 0.000772344
8.89828 -0.0129204 0.000745201
9.00048 -0.0126221 0.000719301
9.10278 -0.0123339 0.000694572
9.20518 -0.0120551 0.000670949
9.30769 -0.0117855 0.00064837
9.4103 -0.0115247 0.000626778
9.51301 -0.0112722 0.000606121
9.61583 -0.0110277 0.000586346
9.71877 -0.0107909 0.000567409
9.82181 -0.0105614 0.000549264
9.92496 -0.010339 0.000531871
10.0282 -0.0101234 0.000515191
10.1316 -0.0099142 0.000499188
10.2351 -0.00971125 0.000483827
10.3387 -0.00951429 0.000469077
10.4425 -0.00932306 0.000454908
10.5463 -0.00913736 0.000441291
10.6503 -0.00895696 0.0004282
10.7545 -0.00878168 0.000415609
10.8587 -0.0086113 0.000403495
10.9631 -0.00844566 0.000391835
11.0676 -0.00828457 0.000380609
11.1722 -0.00812787 0.000369795
11.277 -0.0079754 0.000359377
11.3819 -0.00782701 0.000349334
11.487 -0.00768255 0.000339652
11.5922 -0.00754188 0.000330313
11.6975 -0.00740487 0.000321303
11.803 -0.00727139 0.000312608
11.9086 -0.00714133 0.000304213
12.0144 -0.00701456 0.000296106
12.1204 -0.00689097 0.000288274
12.2265 -0.00677046 0.000280707
12.3327 -0.00665292 0.000273392
12.4391 -0.00653826 0.00026632
12.5457 -0.00642638 0.000259481
12.6524 -0.00631719 0.000252864
12.7593 -0.00621061 0.000246462
12.8664 -0.00610655 0.000240265
12.9737 -0.00600493 0.000234266
13.0811 -0.00590567 0.000228456
13.1887 -0.00580871 0.000222828
13.2965 -0.00571397 0.000217375
13.4044 -0.00562138 0.000212091
13.5126 -0.00553087 0.000206968
13.6209 -0.00544239 0.000202001
13.7294 -0.00535587 0.000197184
13.8382 -0.00527126 0.000192511
13.9471 -0.00518849 0.000187977
14.0562 -0.00510752 0.000183577
14.1655 -0.00502829 0.000179306
14.275 -0.00495075 0.000175159
14.3848 -0.00487485 0.000171131
14.4947 -0.00480054 0.00016722
14.6049 -0.00472779 0.000163419
14.7152 -0.00465654 0.000159726
14.8258 -0.00458676 0.000156137
14.9367 -0.0045184 0.000152647
15.0477 -0.00445143 0.000149254
15.159 -0.0043858 0.000145955
15.2705 -0.00432148 0.000142745
15.3823 -0.00425843 0.000139623
15.4943 -0.00419662 0.000136585
15.6066 -0.00413602 0.000133628
15.7191 -0.0040766 0.000130749
15.8319 -0.00401832 0.000127947
15.9449 -0.00396115 0.000125218
16.0582 -0.00390507 0.00012256
16.1717 -0.00385004 0.000119972
16.2856 -0.00379604 0.000117449
16.3997 -0.00374304 0.000114991
16.5141 -0.00369102 0.000112596
16.6288 -0.00363996 0.000110261
16.7437 -0.00358982 0.000107984
16.859 -0.00354059 0.000105765
16.9746 -0.00349223 0.0001036
17.0905 -0.00344474 0.000101488
17.2067 -0.00339809 9.94282e-05
17.3232 -0.00335226 9.74183e-05
17.4401 -0.00330723 9.5457e-05
17.5572 -0.00326297 9.35427e-05
17.6748 -0.00321948 9.16741e-05
17.7926 -0.00317673 8.98498e-05
17.9108 -0.0031347 8.80684e-05
18.0294 -0.00309338 8.63287e-05
18.1483 -0.00305275 8.46296e-05
18.2676 -0.00301279 8.29697e-05
18.3873 -0.00297349 8.1348e-05
18.5074 -0.00293484 7.97634e-05
18.6278 -0.00289681 7.82147e-05
18.7487 -0.0028594 7.6701e-05
18.8699 -0.00282258 7.52212e-05
18.9916 -0.00278635 7.37745e-05
19.1137 -0.00275069 7.23598e-05
19.2362 -0.00271559 7.09763e-05
19.3592 -0.00268103 6.96231e-05
19.4826 -0.00264701 6.82994e-05
19.6065 -0.0026135 6.70043e-05
19.7309 -0.00258051 6.5737e-05
19.8557 -0.00254802 6.44968e-05
19.9811 -0.00251601 6.3283e-05
20.1069 -0.00248447 6.20947e-05
20.2333 -0.0024534 6.09314e-05
20.3602 -0.00242279 5.97924e-05
20.4876 -0.00239261 5.86769e-05
20.6156 -0.00236288 5.75844e-05
20.7441 -0.00233356 5.65143e-05
20.8732 -0.00230466 5.54659e-05
21.0029 -0.00227617 5.44386e-05
21.1332 -0.00224807 5.3432e-05
21.2642 -0.00222036 5.24454e-05
21.3958 -0.00219303 5.14784e-05
21.528 -0.00216606 5.05304e-05
21.6609 -0.00213946 4.96009e-05
21.7945 -0.00211321 4.86894e-05
21.9288 -0.00208731 4.77954e-05
22.0639 -0.00206174 4.69186e-05
22.1997 -0.0020365 4.60584e-05
22.3363 -0.00201158 4.52144e-05
22.4736 -0.00198698 4.43862e-05
22.6118 -0.00196268 4.35733e-05
22.7509 -0.00193869 4.27754e-05
22.8908 -0.00191498 4.1992e-05
23.0316 -0.00189156 4.12229e-05
23.1733 -0.00186841 4.04675e-05
23.316 -0.00184554 3.97256e-05
23.4597 -0.00182292 3.89967e-05
23.6044 -0.00180057 3.82806e-05
23.7502 -0.00177846 3.75768e-05
23.8971 -0.0017566 3.6885e-05
24.0451 -0.00173497 3.6205e-05
24.1944 -0.00171357 3.55363e-05
24.3448 -0.00169239 3.48787e-05
24.4966 -0.00167142 3.42318e-05
24.6496 -0.00165067 3.35953e-05
24.8041 -0.00163011 3.29689e-05
24.9601 -0.00160975 3.23524e-05
25.1175 -0.00158957 3.17453e-05
25.2766 -0.00156957 3.11474e-05
25.4373 -0.00154974 3.05583e-05
25.5998 -0.00153008 2.99779e-05
25.7641 -0.00151057 2.94057e-05
25.9304 -0.00149121 2.88414e-05
26.0988 -0.00147198 2.82848e-05
26.2693 -0.00145288 2.77356e-05
26.4421 -0.0014339 2.71932e-05
26.6174 -0.00141503 2.66576e-05
26.7954 -0.00139625 2.61282e-05
26.9761 -0.00137756 2.56047e-05
27.1598 -0.00135894 2.50868e-05
27.3468 -0.00134037 2.45739e-05
27.5373 -0.00132185 2.40657e-05
27.7317 -0.00130334 2.35617e-05
27.9302 -0.00128484 2.30612e-05
28.1333 -0.00126631 2.25637e-05
28.3415 -0.00124773 2.20685e-05
28.5554 -0.00122907 2.15747e-05
28.7758 -0.00121028 2.10814e-05
29.0035 -0.00119131 2.05873e-05
29.2396 -0.0011721 2.0091e-05
29.4858 -0.00115257 1.95905e-05
29.7441 -0.0011326 1.90831e-05
30.0173 -0.00111203 1.85652e-05
30.3101 -0.00109062 1.8031e-05
30.6297 -0.00106793 1.7471e-05
30.9905 -0.00104316 1.68662e-05
31.4301 -0.00101413 1.61665e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoop/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.5
#Lambda=2
#Beta=1
#Nc=1
#QUANTUM=1

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=512 aX=1 aP=1

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoop/SigmaAOneLoop.txt <==
-31.4301 -1.07756 -2.56948e-18
-30.9905 -1.07756 -2.56948e-18
-30.6297 -1.07756 -2.56948e-18
-30.3101 -1.07756 -2.56948e-18
-30.0173 -1.07756 -2.56948e-18
-29.7441 -1.07756 -2.56948e-18
-29.4858 -1.07756 -2.56948e-18
-29.2396 -1.07756 -2.56948e-18
-29.0035 -1.07756 -2.56948e-18
-28.7758 -1.07756 -2.56948e-18
-28.5554 -1.07756 -2.56948e-18
-28.3415 -1.07756 -2.56948e-18
-28.1333 -1.07756 -2.56948e-18
-27.9302 -1.07756 -2.56948e-18
-27.7317 -1.07756 -2.56948e-18
-27.5373 -1.07756 -2.56948e-18
-27.3468 -1.07756 -2.56948e-18
-27.1598 -1.07756 -2.56948e-18
-26.9761 -1.07756 -2.56948e-18
-26.7954 -1.07756 -2.56948e-18
-26.6174 -1.07756 -2.56948e-18
-26.4421 -1.07756 -2.56948e-18
-26.2693 -1.07756 -2.56948e-18
-26.0988 -1.07756 -2.56948e-18
-25.9304 -1.07756 -2.56948e-18
-25.7641 -1.07756 -2.56948e-18
-25.5998 -1.07756 -2.56948e-18
-25.4373 -1.07756 -2.56948e-18
-25.2766 -1.07756 -2.56948e-18
-25.1175 -1.07756 -2.56948e-18
-24.9601 -1.07756 -2.56948e-18
-24.8041 -1.07756 -2.56948e-18
-24.6496 -1.07756 -2.56948e-18
-24.4966 -1.07756 -2.56948e-18
-24.3448 -1.07756 -2.56948e-18
-24.1944 -1.07756 -2.56948e-18
-24.0451 -1.07756 -2.56948e-18
-23.8971 -1.07756 -2.56948e-18
-23.7502 -1.07756 -2.56948e-18
-23.6044 -1.07756 -2.56948e-18
-23.4597 -1.07756 -2.56948e-18
-23.316 -1.07756 -2.56948e-18
-23.1733 -1.07756 -2.56948e-18
-23.0316 -1.07756 -2.56948e-18
-22.8908 -1.07756 -2.56948e-18
-22.7509 -1.07756 -2.56948e-18
-22.6118 -1.07756 -2.56948e-18
-22.4736 -1.07756 -2.56948e-18
-22.3363 -1.07756 -2.56948e-18
-22.1997 -1.07756 -2.56948e-18
-22.0639 -1.07756 -2.56948e-18
-21.9288 -1.07756 -2.56948e-18
-21.7945 -1.07756 -2.56948e-18
-21.6609 -1.07756 -2.56948e-18
-21.528 -1.07756 -2.56948e-18
-21.3958 -1.07756 -2.56948e-18
-21.2642 -1.07756 -2.56948e-18
-21.1332 -1.07756 -2.56948e-18
-21.0029 -1.07756 -2.56948e-18
-20.8732 -1.07756 -2.56948e-18
-20.7441 -1.07756 -2.56948e-18
-20.6156 -1.07756 -2.56948e-18
-20.4876 -1.07756 -2.56948e-18
-20.3602 -1.07756 -2.56948e-18
-20.2333 -1.07756 -2.56948e-18
-20.1069 -1.07756 -2.56948e-18
-19.9811 -1.07756 -2.56948e-18
-19.8557 -1.07756 -2.56948e-18
-19.7309 -1.07756 -2.56948e-18
-19.6065 -1.07756 -2.56948e-18
-19.4826 -1.07756 -2.56948e-18
-19.3592 -1.07756 -2.56948e-18
-19.2362 -1.07756 -2.56948e-18
-19.1137 -1.07756 -2.56948e-18
-18.9916 -1.07756 -2.56948e-18
-18.8699 -1.07756 -2.56948e-18
-18.7487 -1.07756 -2.56948e-18
-18.6278 -1.07756 -2.56948e-18
-18.5074 -1.07756 -2.56948e-18
-18.3873 -1.07756 -2.56948e-18
-18.2676 -1.07756 -2.56948e-18
-18.1483 -1.07756 -2.56948e-18
-18.0294 -1.07756 -2.56948e-18
-17.9108 -1.07756 -2.56948e-18
-17.7926 -1.07756 -2.56948e-18
-17.6748 -1.07756 -2.56948e-18
-17.5572 -1.07756 -2.56948e-18
-17.4401 -1.07756 -2.56948e-18
-17.3232 -1.07756 -2.56948e-18
-17.2067 -1.07756 -2.56948e-18
-17.0905 -1.07756 -2.56948e-18
-16.9746 -1.07756 -2.56948e-18
-16.859 -1.07756 -2.56948e-18
-16.7437 -1.07756 -2.56948e-18
-16.6288 -1.07756 -2.56948e-18
-16.5141 -1.07756 -2.56948e-18
-16.3997 -1.07756 -2.56948e-18
-16.2856 -1.07756 -2.56948e-18
-16.1717 -1.07756 -2.56948e-18
-16.0582 -1.07756 -2.56948e-18
-15.9449 -1.07756 -2.56948e-18
-15.8319 -1.07756 -2.56948e-18
-15.7191 -1.07756 -2.56948e-18
-15.6066 -1.07756 -2.56948e-18
-15.4943 -1.07756 -2.56948e-18
-15.3823 -1.07756 -2.56948e-18
-15.2705 -1.07756 -2.56948e-18
-15.159 -1.07756 -2.56948e-18
-15.0477 -1.07756 -2.56948e-18
-14.9367 -1.07756 -2.56948e-18
-14.8258 -1.07756 -2.56948e-18
-14.7152 -1.07756 -2.56948e-18
-14.6049 -1.07756 -2.56948e-18
-14.4947 -1.07756 -2.56948e-18
-14.3848 -1.07756 -2.56948e-18
-14.275 -1.07756 -2.56948e-18
-14.1655 -1.07756 -2.56948e-18
-14.0562 -1.07756 -2.56948e-18
-13.9471 -1.07756 -2.56948e-18
-13.8382 -1.07756 -2.56948e-18
-13.7294 -1.07756 -2.56948e-18
-13.6209 -1.07756 -2.56948e-18
-13.5126 -1.07756 -2.56948e-18
-13.4044 -1.07756 -2.56948e-18
-13.2965 -1.07756 -2.56948e-18
-13.1887 -1.07756 -2.56948e-18
-13.0811 -1.07756 -2.56948e-18
-12.9737 -1.07756 -2.56948e-18
-12.8664 -1.07756 -2.56948e-18
-12.7593 -1.07756 -2.56948e-18
-12.6524 -1.07756 -2.56948e-18
-12.5457 -1.07756 -2.56948e-18
-12.4391 -1.07756 -2.56948e-18
-12.3327 -1.07756 -2.56948e-18
-12.2265 -1.07756 -2.56948e-18
-12.1204 -1.07756 -2.56948e-18
-12.0144 -1.07756 -2.56948e-18
-11.9086 -1.07756 -2.56948e-18
-11.803 -1.07756 -2.56948e-18
-11.6975 -1.07756 -2.56948e-18
-11.5922 -1.07756 -2.56948e-18
-11.487 -1.07756 -2.56948e-18
-11.3819 -1.07756 -2.56948e-18
-11.277 -1.07756 -2.56948e-18
-11.1722 -1.07756 -2.56948e-18
-11.0676 -1.07756 -2.56948e-18
-10.9631 -1.07756 -2.56948e-18
-10.8587 -1.07756 -2.56948e-18
-10.7545 -1.07756 -2.56948e-18
-10.6503 -1.07756 -2.56948e-18
-10.5463 -1.07756 -2.56948e-18
-10.4425 -1.07756 -2.56948e-18
-10.3387 -1.07756 -2.56948e-18
-10.2351 -1.07756 -2.56948e-18
-10.1316 -1.07756 -2.56948e-18
-10.0282 -1.07756 -2.56948e-18
-9.92496 -1.07756 -2.56948e-18
-9.82181 -1.07756 -2.56948e-18
-9.71877 -1.07756 -2.56948e-18
-9.61583 -1.07756 -2.56948e-18
-9.51301 -1.07756 -2.56948e-18
-9.4103 -1.07756 -2.56948e-18
-9.30769 -1.07756 -2.56948e-18
-9.20518 -1.07756 -2.56948e-18
-9.10278 -1.07756 -2.56948e-18
-9.00048 -1.07756 -2.56948e-18
-8.89828 -1.07756 -2.56948e-18
-8.79618 -1.07756 -2.56948e-18
-8.69417 -1.07756 -2.56948e-18
-8.59226 -1.07756 -2.56948e-18
-8.49044 -1.07756 -2.56948e-18
-8.38872 -1.07756 -2.56948e-18
-8.28708 -1.07756 -2.56948e-18
-8.18554 -1.07756 -2.56948e-18
-8.08408 -1.07756 -2.56948e-18
-7.98271 -1.07756 -2.56948e-18
-7.88143 -1.07756 -2.56948e-18
-7.78023 -1.07756 -2.56948e-18
-7.67911 -1.07756 -2.56948e-18
-7.57807 -1.07756 -2.56948e-18
-7.47712 -1.07756 -2.56948e-18
-7.37624 -1.07756 -2.56948e-18
-7.27544 -1.07756 -2.56948e-18
-7.17471 -1.07756 -2.56948e-18
-7.07406 -1.07756 -2.56948e-18
-6.97348 -1.07756 -2.56948e-18
-6.87298 -1.07756 -2.56948e-18
-6.77254 -1.07756 -2.56948e-18
-6.67218 -1.07756 -2.56948e-18
-6.57188 -1.07756 -2.56948e-18
-6.47166 -1.07756 -2.56948e-18
-6.37149 -1.07756 -2.56948e-18
-6.2714 -1.07756 -2.56948e-18
-6.17136 -1.07756 -2.56948e-18
-6.07139 -1.07756 -2.56948e-18
-5.97148 -1.07756 -2.56948e-18
-5.87163 -1.07756 -2.56948e-18
-5.77184 -1.07756 -2.56948e-18
-5.67211 -1.07756 -2.56948e-18
-5.57243 -1.07756 -2.56948e-18
-5.47281 -1.07756 -2.56948e-18
-5.37325 -1.07756 -2.56948e-18
-5.27373 -1.07756 -2.56948e-18
-5.17427 -1.07756 -2.56948e-18
-5.07487 -1.07756 -2.56948e-18
-4.97551 -1.07756 -2.56948e-18
-4.8762 -1.07756 -2.56948e-18
-4.77694 -1.07756 -2.56948e-18
-4.67772 -1.07756 -2.56948e-18
-4.57855 -1.07756 -2.56948e-18
-4.47943 -1.07756 -2.56948e-18
-4.38035 -1.07756 -2.56948e-18
-4.28131 -1.07756 -2.56948e-18
-4.18232 -1.07756 -2.56948e-18
-4.08336 -1.07756 -2.56948e-18
-3.98445 -1.07756 -2.56948e-18
-3.88557 -1.07756 -2.56948e-18
-3.78673 -1.07756 -2.56948e-18
-3.68793 -1.07756 -2.56948e-18
-3.58916 -1.07756 -2.56948e-18
-3.49043 -1.07756 -2.56948e-18
-3.39173 -1.07756 -2.56948e-18
-3.29307 -1.07756 -2.56948e-18
-3.19443 -1.07756 -2.56948e-18
-3.09583 -1.07756 -2.56948e-18
-2.99725 -1.07756 -2.56948e-18
-2.89871 -1.07756 -2.56948e-18
-2.80019 -1.07756 -2.56948e-18
-2.7017 -1.07756 -2.56948e-18
-2.60323 -1.07756 -2.56948e-18
-2.50479 -1.07756 -2.56948e-18
-2.40638 -1.07756 -2.56948e-18
-2.30798 -1.07756 -2.56948e-18
-2.20961 -1.07756 -2.56948e-18
-2.11126 -1.07756 -2.56948e-18
-2.01293 -1.07756 -2.56948e-18
-1.91462 -1.07756 -2.56948e-18
-1.81632 -1.07756 -2.56948e-18
-1.71804 -1.07756 -2.56948e-18
-1.61978 -1.07756 -2.56948e-18
-1.52154 -1.07756 -2.56948e-18
-1.42331 -1.07756 -2.56948e-18
-1.32509 -1.07756 -2.56948e-18
-1.22689 -1.07756 -2.56948e-18
-1.12869 -1.07756 -2.56948e-18
-1.03051 -1.07756 -2.56948e-18
-0.932337 -1.07756 -2.56948e-18
-0.834173 -1.07756 -2.56948e-18
-0.736016 -1.07756 -2.56948e-18
-0.637867 -1.07756 -2.56948e-18
-0.539723 -1.07756 -2.56948e-18
-0.441585 -1.07756 -2.56948e-18
-0.343451 -1.07756 -2.56948e-18
-0.24532 -1.07756 -2.56948e-18
-0.147191 -1.07756 -2.56948e-18
-0.0490634 -1.07756 -2.56948e-18
0.0490634 -1.07756 -2.56948e-18
0.147191 -1.07756 -2.56948e-18
0.24532 -1.07756 -2.56948e-18
0.343451 -1.07756 -2.56948e-18
0.441585 -1.07756 -2.56948e-18
0.539723 -1.07756 -2.56948e-18
0.637867 -1.07756 -2.56948e-18
0.736016 -1.07756 -2.56948e-18
0.834173 -1.07756 -2.56948e-18
0.932337 -1.07756 -2.56948e-18
1.03051 -1.07756 -2.56948e-18
1.12869 -1.07756 -2.56948e-18
1.22689 -1.07756 -2.56948e-18
1.32509 -1.07756 -2.56948e-18
1.42331 -1.07756 -2.56948e-18
1.52154 -1.07756 -2.56948e-18
1.61978 -1.07756 -2.56948e-18
1.71804 -1.07756 -2.56948e-18
1.81632 -1.07756 -2.56948e-18
1.91462 -1.07756 -2.56948e-18
2.01293 -1.07756 -2.56948e-18
2.11126 -1.07756 -2.56948e-18
2.20961 -1.07756 -2.56948e-18
2.30798 -1.07756 -2.56948e-18
2.40638 -1.07756 -2.56948e-18
2.50479 -1.07756 -2.56948e-18
2.60323 -1.07756 -2.56948e-18
2.7017 -1.07756 -2.56948e-18
2.80019 -1.07756 -2.56948e-18
2.89871 -1.07756 -2.56948e-18
2.99725 -1.07756 -2.56948e-18
3.09583 -1.07756 -2.56948e-18
3.19443 -1.07756 -2.56948e-18
3.29307 -1.07756 -2.56948e-18
3.39173 -1.07756 -2.56948e-18
3.49043 -1.07756 -2.56948e-18
3.58916 -1.07756 -2.56948e-18
3.68793 -1.07756 -2.56948e-18
3.78673 -1.07756 -2.56948e-18
3.88557 -1.07756 -2.56948e-18
3.98445 -1.07756 -2.56948e-18
4.08336 -1.07756 -2.56948e-18
4.18232 -1.07756 -2.56948e-18
4.28131 -1.07756 -2.56948e-18
4.38035 -1.07756 -2.56948e-18
4.47943 -1.07756 -2.56948e-18
4.57855 -1.07756 -2.56948e-18
4.67772 -1.07756 -2.56948e-18
4.77694 -1.07756 -2.56948e-18
4.8762 -1.07756 -2.56948e-18
4.97551 -1.07756 -2.56948e-18
5.07487 -1.07756 -2.56948e-18
5.17427 -1.07756 -2.56948e-18
5.27373 -1.07756 -2.56948e-18
5.37325 -1.07756 -2.56948e-18
5.47281 -1.07756 -2.56948e-18
5.57243 -1.07756 -2.56948e-18
5.67211 -1.07756 -2.56948e-18
5.77184 -1.07756 -2.56948e-18
5.87163 -1.07756 -2.56948e-18
5.97148 -1.07756 -2.56948e-18
6.07139 -1.07756 -2.56948e-18
6.17136 -1.07756 -2.56948e-18
6.2714 -1.07756 -2.56948e-18
6.37149 -1.07756 -2.56948e-18
6.47166 -1.07756 -2.56948e-18
6.57188 -1.07756 -2.56948e-18
6.67218 -1.07756 -2.56948e-18
6.77254 -1.07756 -2.56948e-18
6.87298 -1.07756 -2.56948e-18
6.97348 -1.07756 -2.56948e-18
7.07406 -1.07756 -2.56948e-18
7.17471 -1.07756 -2.56948e-18
7.27544 -1.07756 -2.56948e-18
7.37624 -1.07756 -2.56948e-18
7.47712 -1.07756 -2.56948e-18
7.57807 -1.07756 -2.56948e-18
7.67911 -1.07756 -2.56948e-18
7.78023 -1.07756 -2.56948e-18
7.88143 -1.07756 -2.56948e-18
7.98271 -1.07756 -2.56948e-18
8.08408 -1.07756 -2.56948e-18
8.18554 -1.07756 -2.56948e-18
8.28708 -1.07756 -2.56948e-18
8.38872 -1.07756 -2.56948e-18
8.49044 -1.07756 -2.56948e-18
8.59226 -1.07756 -2.56948e-18
8.69417 -1.07756 -2.56948e-18
8.79618 -1.07756 -2.56948e-18
8.89828 -1.07756 -2.56948e-18
9.00048 -1.07756 -2.56948e-18
9.10278 -1.07756 -2.56948e-18
9.20518 -1.07756 -2.56948e-18
9.30769 -1.07756 -2.56948e-18
9.4103 -1.07756 -2.56948e-18
9.51301 -1.07756 -2.56948e-18
9.61583 -1.07756 -2.56948e-18
9.71877 -1.07756 -2.56948e-18
9.82181 -1.07756 -2.56948e-18
9.92496 -1.07756 -2.56948e-18
10.0282 -1.07756 -2.56948e-18
10.1316 -1.07756 -2.56948e-18
10.2351 -1.07756 -2.56948e-18
10.3387 -1.07756 -2.56948e-18
10.4425 -1.07756 -2.56948e-18
10.5463 -1.07756 -2.56948e-18
10.6503 -1.07756 -2.56948e-18
10.7545 -1.07756 -2.56948e-18
10.8587 -1.07756 -2.56948e-18
10.9631 -1.07756 -2.56948e-18
11.0676 -1.07756 -2.56948e-18
11.1722 -1.07756 -2.56948e-18
11.277 -1.07756 -2.56948e-18
11.3819 -1.07756 -2.56948e-18
11.487 -1.07756 -2.56948e-18
11.5922 -1.07756 -2.56948e-18
11.6975 -1.07756 -2.56948e-18
11.803 -1.07756 -2.56948e-18
11.9086 -1.07756 -2.56948e-18
12.0144 -1.07756 -2.56948e-18
12.1204 -1.07756 -2.56948e-18
12.2265 -1.07756 -2.56948e-18
12.3327 -1.07756 -2.56948e-18
12.4391 -1.07756 -2.56948e-18
12.5457 -1.07756 -2.56948e-18
12.6524 -1.07756 -2.56948e-18
12.7593 -1.07756 -2.56948e-18
12.8664 -1.07756 -2.56948e-18
12.9737 -1.07756 -2.56948e-18
13.0811 -1.07756 -2.56948e-18
13.1887 -1.07756 -2.56948e-18
13.2965 -1.07756 -2.56948e-18
13.4044 -1.07756 -2.56948e-18
13.5126 -1.07756 -2.56948e-18
13.6209 -1.07756 -2.56948e-18
13.7294 -1.07756 -2.56948e-18
13.8382 -1.07756 -2.56948e-18
13.9471 -1.07756 -2.56948e-18
14.0562 -1.07756 -2.56948e-18
14.1655 -1.07756 -2.56948e-18
14.275 -1.07756 -2.56948e-18
14.3848 -1.07756 -2.56948e-18
14.4947 -1.07756 -2.56948e-18
14.6049 -1.07756 -2.56948e-18
14.7152 -1.07756 -2.56948e-18
14.8258 -1.07756 -2.56948e-18
14.9367 -1.07756 -2.56948e-18
15.0477 -1.07756 -2.56948e-18
15.159 -1.07756 -2.56948e-18
15.2705 -1.07756 -2.56948e-18
15.3823 -1.07756 -2.56948e-18
15.4943 -1.07756 -2.56948e-18
15.6066 -1.07756 -2.56948e-18
15.7191 -1.07756 -2.56948e-18
15.8319 -1.07756 -2.56948e-18
15.9449 -1.07756 -2.56948e-18
16.0582 -1.07756 -2.56948e-18
16.1717 -1.07756 -2.56948e-18
16.2856 -1.07756 -2.56948e-18
16.3997 -1.07756 -2.56948e-18
16.5141 -1.07756 -2.56948e-18
16.6288 -1.07756 -2.56948e-18
16.7437 -1.07756 -2.56948e-18
16.859 -1.07756 -2.56948e-18
16.9746 -1.07756 -2.56948e-18
17.0905 -1.07756 -2.56948e-18
17.2067 -1.07756 -2.56948e-18
17.3232 -1.07756 -2.56948e-18
17.4401 -1.07756 -2.56948e-18
17.5572 -1.07756 -2.56948e-18
17.6748 -1.07756 -2.56948e-18
17.7926 -1.07756 -2.56948e-18
17.9108 -1.07756 -2.56948e-18
18.0294 -1.07756 -2.56948e-18
18.1483 -1.07756 -2.56948e-18
18.2676 -1.07756 -2.56948e-18
18.3873 -1.07756 -2.56948e-18
18.5074 -1.07756 -2.56948e-18
18.6278 -1.07756 -2.56948e-18
18.7487 -1.07756 -2.56948e-18
18.8699 -1.07756 -2.56948e-18
18.9916 -1.07756 -2.56948e-18
19.1137 -1.07756 -2.56948e-18
19.2362 -1.07756 -2.56948e-18
19.3592 -1.07756 -2.56948e-18
19.4826 -1.07756 -2.56948e-18
19.6065 -1.07756 -2.56948e-18
19.7309 -1.07756 -2.56948e-18
19.8557 -1.07756 -2.56948e-18
19.9811 -1.07756 -2.56948e-18
20.1069 -1.07756 -2.56948e-18
20.2333 -1.07756 -2.56948e-18
20.3602 -1.07756 -2.56948e-18
20.4876 -1.07756 -2.56948e-18
20.6156 -1.07756 -2.56948e-18
20.7441 -1.07756 -2.56948e-18
20.8732 -1.07756 -2.56948e-18
21.0029 -1.07756 -2.56948e-18
21.1332 -1.07756 -2.56948e-18
21.2642 -1.07756 -2.56948e-18
21.3958 -1.07756 -2.56948e-18
21.528 -1.07756 -2.56948e-18
21.6609 -1.07756 -2.56948e-18
21.7945 -1.07756 -2.56948e-18
21.9288 -1.07756 -2.56948e-18
22.0639 -1.07756 -2.56948e-18
22.1997 -1.07756 -2.56948e-18
22.3363 -1.07756 -2.56948e-18
22.4736 -1.07756 -2.56948e-18
22.6118 -1.07756 -2.56948e-18
22.7509 -1.07756 -2.56948e-18
22.8908 -1.07756 -2.56948e-18
23.0316 -1.07756 -2.56948e-18
23.1733 -1.07756 -2.56948e-18
23.316 -1.07756 -2.56948e-18
23.4597 -1.07756 -2.56948e-18
23.6044 -1.07756 -2.56948e-18
23.7502 -1.07756 -2.56948e-18
23.8971 -1.07756 -2.56948e-18
24.0451 -1.07756 -2.56948e-18
24.1944 -1.07756 -2.56948e-18
24.3448 -1.07756 -2.56948e-18
24.4966 -1.07756 -2.56948e-18
24.6496 -1.07756 -2.56948e-18
24.8041 -1.07756 -2.56948e-18
24.9601 -1.07756 -2.56948e-18
25.1175 -1.07756 -2.56948e-18
25.2766 -1.07756 -2.56948e-18
25.4373 -1.07756 -2.56948e-18
25.5998 -1.07756 -2.56948e-18
25.7641 -1.07756 -2.56948e-18
25.9304 -1.07756 -2.56948e-18
26.0988 -1.07756 -2.56948e-18
26.2693 -1.07756 -2.56948e-18
26.4421 -1.07756 -2.56948e-18
26.6174 -1.07756 -2.56948e-18
26.7954 -1.07756 -2.56948e-18
26.9761 -1.07756 -2.56948e-18
27.1598 -1.07756 -2.56948e-18
27.3468 -1.07756 -2.56948e-18
27.5373 -1.07756 -2.56948e-18
27.7317 -1.07756 -2.56948e-18
27.9302 -1.07756 -2.56948e-18
28.1333 -1.07756 -2.56948e-18
28.3415 -1.07756 -2.56948e-18
28.5554 -1.07756 -2.56948e-18
28.7758 -1.07756 -2.56948e-18
29.0035 -1.07756 -2.56948e-18
29.2396 -1.07756 -2.56948e-18
29.4858 -1.07756 -2.56948e-18
29.7441 -1.07756 -2.56948e-18
30.0173 -1.07756 -2.56948e-18
30.3101 -1.07756 -2.56948e-18
30.6297 -1.07756 -2.56948e-18
30.9905 -1.07756 -2.56948e-18
31.4301 -1.07756 -2.56948e-18


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoop/SigmaATwoLoop.txt <==
-31.4301 0.000582933 0.000400801
-30.9905 0.000164437 9.53636e-05
-30.6297 -0.000142423 0.000145348
-30.3101 -0.000468571 -3.22294e-05
-30.0173 -0.00077921 2.9524e-05
-29.7441 -0.00104617 -7.39887e-05
-29.4858 -0.00123244 1.17567e-05
-29.2396 -0.00135484 -5.32481e-05
-29.0035 -0.00143871 3.08634e-05
-28.7758 -0.00150862 -2.77167e-05
-28.5554 -0.00156884 4.42442e-05
-28.3415 -0.00162487 -1.08374e-05
-28.1333 -0.00167673 5.40068e-05
-27.9302 -0.00172737 1.58858e-06
-27.7317 -0.00177585 6.11374e-05
-27.5373 -0.00182398 1.15168e-05
-27.3468 -0.0018709 6.68324e-05
-27.1598 -0.00191786 1.9732e-05
-26.9761 -0.0019641 7.17593e-05
-26.7954 -0.00201059 2.67919e-05
-26.6174 -0.00205664 7.62037e-05
-26.4421 -0.00210306 3.30976e-05
-26.2693 -0.00214925 8.03238e-05
-26.0988 -0.00219586 3.88988e-05
-25.9304 -0.00224241 8.42407e-05
-25.7641 -0.00228942 4.43468e-05
-25.5998 -0.00233648 8.80482e-05
-25.4373 -0.00238405 4.95435e-05
-25.2766 -0.00243176 9.18125e-05
-25.1175 -0.00248 5.45662e-05
-24.9601 -0.00252846 9.55789e-05
-24.8041 -0.00257749 5.94775e-05
-24.6496 -0.0026268 9.93791e-05
-24.4966 -0.00267671 6.43277e-05
-24.3448 -0.00272695 0.000103238
-24.1944 -0.00277782 6.91574e-05
-24.0451 -0.00282909 0.000107175
-23.8971 -0.002881 7.39996e-05
-23.7502 -0.00293336 0.00011121
-23.6044 -0.0029864 7.88816e-05
-23.4597 -0.00303993 0.000115359
-23.316 -0.00309416 8.38271e-05
-23.1733 -0.00314894 0.000119639
-23.0316 -0.00320445 8.8857e-05
-22.8908 -0.00326054 0.000124063
-22.7509 -0.00331739 9.39909e-05
-22.6118 -0.00337488 0.000128645
-22.4736 -0.00343316 9.92472e-05
-22.3363 -0.00349211 0.000133398
-22.1997 -0.00355189 0.000104643
-22.0639 -0.00361238 0.000138337
-21.9288 -0.00367374 0.000110197
-21.7945 -0.00373585 0.000143473
-21.6609 -0.00379887 0.000115924
-21.528 -0.00386269 0.000148822
-21.3958 -0.00392745 0.000121842
-21.2642 -0.00399306 0.000154396
-21.1332 -0.00405965 0.000127969
-21.0029 -0.00412713 0.000160212
-20.8732 -0.00419564 0.00013432
-20.7441 -0.00426509 0.000166283
-20.6156 -0.00433561 0.000140915
-20.4876 -0.00440712 0.000172628
-20.3602 -0.00447975 0.000147772
-20.2333 -0.00455342 0.000179263
-20.1069 -0.00462826 0.000154909
-19.9811 -0.0047042 0.000186206
-19.8557 -0.00478136 0.000162348
-19.7309 -0.00485967 0.000193478
-19.6065 -0.00493926 0.00017011
-19.4826 -0.00502007 0.000201098
-19.3592 -0.0051022 0.000178216
-19.2362 -0.00518562 0.000209089
-19.1137 -0.00527043 0.000186691
-18.9916 -0.00535659 0.000217476
-18.8699 -0.0054442 0.000195561
-18.7487 -0.00553323 0.000226282
-18.6278 -0.00562378 0.000204853
-18.5074 -0.00571583 0.000235535
-18.3873 -0.00580948 0.000214596
-18.2676 -0.0059047 0.000245266
-18.1483 -0.00600158 0.00022482
-18.0294 -0.00610013 0.000255505
-17.9108 -0.00620042 0.00023556
-17.7926 -0.00630246 0.000266287
-17.6748 -0.00640634 0.00024685
-17.5572 -0.00651206 0.000277648
-17.4401 -0.00661971 0.000258731
-17.3232 -0.00672929 0.000289627
-17.2067 -0.0068409 0.000271244
-17.0905 -0.00695455 0.000302269
-16.9746 -0.00707033 0.000284434
-16.859 -0.00718827 0.000315619
-16.7437 -0.00730845 0.000298349
-16.6288 -0.00743089 0.000329728
-16.5141 -0.00755571 0.000313044
-16.3997 -0.00768291 0.000344651
-16.2856 -0.00781261 0.000328574
-16.1717 -0.00794483 0.000360448
-16.0582 -0.00807969 0.000345003
-15.9449 -0.00821721 0.000377182
-15.8319 -0.00835751 0.000362399
-15.7191 -0.00850063 0.000394925
-15.6066 -0.00864669 0.000380836
-15.4943 -0.00879573 0.000413754
-15.3823 -0.00894786 0.000400394
-15.2705 -0.00910316 0.000433754
-15.159 -0.00926174 0.000421163
-15.0477 -0.00942367 0.000455016
-14.9367 -0.00958907 0.000443239
-14.8258 -0.00975801 0.000477641
-14.7152 -0.00993065 0.000466727
-14.6049 -0.010107 0.000501742
-14.4947 -0.0102873 0.000491745
-14.3848 -0.0104716 0.000527439
-14.275 -0.0106601 0.000518422
-14.1655 -0.0108528 0.000554867
-14.0562 -0.0110499 0.000546897
-13.9471 -0.0112515 0.000584174
-13.8382 -0.0114578 0.000577327
-13.7294 -0.011669 0.000615524
-13.6209 -0.0118851 0.000609884
-13.5126 -0.0121064 0.000649098
-13.4044 -0.012333 0.00064476
-13.2965 -0.012565 0.000685097
-13.1887 -0.0128028 0.000682165
-13.0811 -0.0130464 0.000723744
-12.9737 -0.0132961 0.000722335
-12.8664 -0.013552 0.000765286
-12.7593 -0.0138144 0.000765532
-12.6524 -0.0140835 0.000810001
-12.5457 -0.0143596 0.000812048
-12.4391 -0.0146429 0.000858197
-12.3327 -0.0149336 0.000862212
-12.2265 -0.0152321 0.000910221
-12.1204 -0.0155385 0.000916388
-12.0144 -0.0158533 0.000966462
-11.9086 -0.0161766 0.00097499
-11.803 -0.0165089 0.00102736
-11.6975 -0.0168504 0.00103848
-11.5922 -0.0172016 0.0010934
-11.487 -0.0175627 0.00110739
-11.3819 -0.0179343 0.00116514
-11.277 -0.0183166 0.0011823
-11.1722 -0.0187102 0.00124322
-11.0676 -0.0191154 0.00126389
-10.9631 -0.0195328 0.00132835
-10.8587 -0.0199629 0.00135293
-10.7545 -0.0204061 0.00142135
-10.6503 -0.0208631 0.00145028
-10.5463 -0.0213344 0.00152316
-10.4425 -0.0218207 0.00155697
-10.3387 -0.0223226 0.00163485
-10.2351 -0.0228407 0.00167413
-10.1316 -0.0233759 0.00175767
-10.0282 -0.0239288 0.00180309
-9.92496 -0.0245004 0.00189303
-9.82181 -0.0250914 0.0019454
-9.71877 -0.0257027 0.00204259
-9.61583 -0.0263355 0.00210284
-9.51301 -0.0269905 0.00220829
-9.4103 -0.0276691 0.00227749
-9.30769 -0.0283723 0.00239238
-9.20518 -0.0291013 0.0024718
-9.10278 -0.0298575 0.00259751
-9.00048 -0.0306422 0.00268865
-8.89828 -0.031457 0.0028268
-8.79618 -0.0323034 0.00293143
-8.69417 -0.0331832 0.00308396
-8.59226 -0.0340982 0.00320419
-8.49044 -0.0350502 0.00337342
-8.38872 -0.0360415 0.00351177
-8.28708 -0.0370742 0.00370046
-8.18554 -0.0381507 0.00385998
-8.08408 -0.0392735 0.00407147
-7.98271 -0.0404456 0.00425584
-7.88143 -0.0416698 0.00449421
-7.78023 -0.0429494 0.00470792
-7.67911 -0.0442878 0.00497816
-7.57807 -0.0456888 0.00522673
-7.47712 -0.0471565 0.00553497
-7.37624 -0.0486952 0.00582524
-7.27544 -0.0503098 0.00617912
-7.17471 -0.0520054 0.00651963
-7.07406 -0.0537877 0.00692871
-6.97348 -0.0556628 0.00733021
-6.87298 -0.0576374 0.00780661
-6.77254 -0.0597189 0.00828278
-6.67218 -0.0619152 0.00884198
-6.57188 -0.0642351 0.00941037
-6.47166 -0.0666884 0.0100724
-6.37149 -0.0692854 0.0107558
-6.2714 -0.072038 0.0115468
-6.17136 -0.0749588 0.0123753
-6.07139 -0.0780621 0.0133298
-5.97148 -0.0813636 0.0143433
-5.87163 -0.0848803 0.0155078
-5.77184 -0.0886316 0.0167605
-5.67211 -0.0926385 0.018198
-5.57243 -0.0969246 0.019764
-5.47281 -0.101516 0.0215621
-5.37325 -0.106441 0.0235449
-5.27373 -0.111732 0.0258265
-5.17427 -0.117424 0.0283728
-5.07487 -0.123555 0.0313141
-4.97551 -0.130167 0.0346363
-4.8762 -0.137306 0.0384944
-4.77694 -0.14502 0.0429054
-4.67772 -0.15336 0.0480627
-4.57855 -0.162375 0.0540317
-4.47943 -0.172112 0.0610667
-4.38035 -0.182611 0.0693092
-4.28131 -0.193893 0.0791082
-4.18232 -0.205949 0.0907229
-4.08336 -0.218717 0.104645
-3.98445 -0.232054 0.121304
-3.88557 -0.245678 0.141381
-3.78673 -0.259109 0.1655
-3.68793 -0.271563 0.1945
-3.58916 -0.28184 0.229041
-3.49043 -0.288197 0.26973
-3.39173 -0.288281 0.316505
-3.29307 -0.279242 0.368491
-3.19443 -0.258168 0.423185
-3.09583 -0.222993 0.476511
-2.99725 -0.173683 0.522917
-2.89871 -0.11309 0.557028
-2.80019 -0.04668 0.575207
-2.7017 0.0190629 0.577144
-2.60323 0.0786616 0.565418
-2.50479 0.12893 0.54446
-2.40638 0.16906 0.5187
-2.30798 0.199937 0.49188
-2.20961 0.223303 0.466432
-2.11126 0.241144 0.4439
-2.01293 0.255365 0.424906
-1.91462 0.267666 0.409696
-1.81632 0.279546 0.398007
-1.71804 0.292337 0.38945
-1.61978 0.307234 0.383204
-1.52154 0.325267 0.37827
-1.42331 0.347193 0.3731
-1.32509 0.373261 0.365891
-1.22689 0.402905 0.354446
-1.12869 0.434493 0.336913
-1.03051 0.465392 0.312155
-0.932337 0.492565 0.280658
-0.834173 0.513541 0.244299
-0.736016 0.527231 0.206017
-0.637867 0.534093 0.168526
-0.539723 0.535656 0.133865
-0.441585 0.533838 0.102872
-0.343451 0.530415 0.0756564
-0.24532 0.526773 0.0516166
-0.147191 0.523869 0.0300111
-0.0490634 0.522283 0.00982805
0.0490634 0.522283 -0.00982805
0.147191 0.523869 -0.0300111
0.24532 0.526773 -0.0516166
0.343451 0.530415 -0.0756564
0.441585 0.533838 -0.102872
0.539723 0.535656 -0.133865
0.637867 0.534093 -0.168526
0.736016 0.527231 -0.206017
0.834173 0.513541 -0.244299
0.932337 0.492565 -0.280658
1.03051 0.465392 -0.312155
1.12869 0.434493 -0.336913
1.22689 0.402905 -0.354446
1.32509 0.373261 -0.365891
1.42331 0.347193 -0.3731
1.52154 0.325267 -0.37827
1.61978 0.307234 -0.383204
1.71804 0.292337 -0.38945
1.81632 0.279546 -0.398007
1.91462 0.267666 -0.409696
2.01293 0.255365 -0.424906
2.11126 0.241144 -0.4439
2.20961 0.223303 -0.466432
2.30798 0.199937 -0.49188
2.40638 0.16906 -0.5187
2.50479 0.12893 -0.54446
2.60323 0.0786616 -0.565418
2.7017 0.0190629 -0.577144
2.80019 -0.04668 -0.575207
2.89871 -0.11309 -0.557028
2.99725 -0.173683 -0.522917
3.09583 -0.222993 -0.476511
3.19443 -0.258168 -0.423185
3.29307 -0.279242 -0.368491
3.39173 -0.288281 -0.316505
3.49043 -0.288197 -0.26973
3.58916 -0.28184 -0.229041
3.68793 -0.271563 -0.1945
3.78673 -0.259109 -0.1655
3.88557 -0.245678 -0.141381
3.98445 -0.232054 -0.121304
4.08336 -0.218717 -0.104645
4.18232 -0.205949 -0.0907229
4.28131 -0.193893 -0.0791082
4.38035 -0.182611 -0.0693092
4.47943 -0.172112 -0.0610667
4.57855 -0.162375 -0.0540317
4.67772 -0.15336 -0.0480627
4.77694 -0.14502 -0.0429054
4.8762 -0.137306 -0.0384944
4.97551 -0.130167 -0.0346363
5.07487 -0.123555 -0.0313141
5.17427 -0.117424 -0.0283728
5.27373 -0.111732 -0.0258265
5.37325 -0.106441 -0.0235449
5.47281 -0.101516 -0.0215621
5.57243 -0.0969246 -0.019764
5.67211 -0.0926385 -0.018198
5.77184 -0.0886316 -0.0167605
5.87163 -0.0848803 -0.0155078
5.97148 -0.0813636 -0.0143433
6.07139 -0.0780621 -0.0133298
6.17136 -0.0749588 -0.0123753
6.2714 -0.072038 -0.0115468
6.37149 -0.0692854 -0.0107558
6.47166 -0.0666884 -0.0100724
6.57188 -0.0642351 -0.00941037
6.67218 -0.0619152 -0.00884198
6.77254 -0.0597189 -0.00828278
6.87298 -0.0576374 -0.00780661
6.97348 -0.0556628 -0.00733021
7.07406 -0.0537877 -0.00692871
7.17471 -0.0520054 -0.00651963
7.27544 -0.0503098 -0.00617912
7.37624 -0.0486952 -0.00582524
7.47712 -0.0471565 -0.00553497
7.57807 -0.0456888 -0.00522673
7.67911 -0.0442878 -0.00497816
7.78023 -0.0429494 -0.00470792
7.88143 -0.0416698 -0.00449421
7.98271 -0.0404456 -0.00425584
8.08408 -0.0392735 -0.00407147
8.18554 -0.0381507 -0.00385998
8.28708 -0.0370742 -0.00370046
8.38872 -0.0360415 -0.00351177
8.49044 -0.0350502 -0.00337342
8.59226 -0.0340982 -0.00320419
8.69417 -0.0331832 -0.00308396
8.79618 -0.0323034 -0.00293143
8.89828 -0.031457 -0.0028268
9.00048 -0.0306422 -0.00268865
9.10278 -0.0298575 -0.00259751
9.20518 -0.0291013 -0.0024718
9.30769 -0.0283723 -0.00239238
9.4103 -0.0276691 -0.00227749
9.51301 -0.0269905 -0.00220829
9.61583 -0.0263355 -0.00210284
9.71877 -0.0257027 -0.00204259
9.82181 -0.0250914 -0.0019454
9.92496 -0.0245004 -0.00189303
10.0282 -0.0239288 -0.00180309
10.1316 -0.0233759 -0.00175767
10.2351 -0.0228407 -0.00167413
10.3387 -0.0223226 -0.00163485
10.4425 -0.0218207 -0.00155697
10.5463 -0.0213344 -0.00152316
10.6503 -0.0208631 -0.00145028
10.7545 -0.0204061 -0.00142135
10.8587 -0.0199629 -0.00135293
10.9631 -0.0195328 -0.00132835
11.0676 -0.0191154 -0.00126389
11.1722 -0.0187102 -0.00124322
11.277 -0.0183166 -0.0011823
11.3819 -0.0179343 -0.00116514
11.487 -0.0175627 -0.00110739
11.5922 -0.0172016 -0.0010934
11.6975 -0.0168504 -0.00103848
11.803 -0.0165089 -0.00102736
11.9086 -0.0161766 -0.00097499
12.0144 -0.0158533 -0.000966462
12.1204 -0.0155385 -0.000916388
12.2265 -0.0152321 -0.000910221
12.3327 -0.0149336 -0.000862212
12.4391 -0.0146429 -0.000858197
12.5457 -0.0143596 -0.000812048
12.6524 -0.0140835 -0.000810001
12.7593 -0.0138144 -0.000765532
12.8664 -0.013552 -0.000765286
12.9737 -0.0132961 -0.000722335
13.0811 -0.0130464 -0.000723744
13.1887 -0.0128028 -0.000682165
13.2965 -0.012565 -0.000685097
13.4044 -0.012333 -0.00064476
13.5126 -0.0121064 -0.000649098
13.6209 -0.0118851 -0.000609884
13.7294 -0.011669 -0.000615524
13.8382 -0.0114578 -0.000577327
13.9471 -0.0112515 -0.000584174
14.0562 -0.0110499 -0.000546897
14.1655 -0.0108528 -0.000554867
14.275 -0.0106601 -0.000518422
14.3848 -0.0104716 -0.000527439
14.4947 -0.0102873 -0.000491745
14.6049 -0.010107 -0.000501742
14.7152 -0.00993065 -0.000466727
14.8258 -0.00975801 -0.000477641
14.9367 -0.00958907 -0.000443239
15.0477 -0.00942367 -0.000455016
15.159 -0.00926174 -0.000421163
15.2705 -0.00910316 -0.000433754
15.3823 -0.00894786 -0.000400394
15.4943 -0.00879573 -0.000413754
15.6066 -0.00864669 -0.000380836
15.7191 -0.00850063 -0.000394925
15.8319 -0.00835751 -0.000362399
15.9449 -0.00821721 -0.000377182
16.0582 -0.00807969 -0.000345003
16.1717 -0.00794483 -0.000360448
16.2856 -0.00781261 -0.000328574
16.3997 -0.00768291 -0.000344651
16.5141 -0.00755571 -0.000313044
16.6288 -0.00743089 -0.000329728
16.7437 -0.00730845 -0.000298349
16.859 -0.00718827 -0.000315619
16.9746 -0.00707033 -0.000284434
17.0905 -0.00695455 -0.000302269
17.2067 -0.0068409 -0.000271244
17.3232 -0.00672929 -0.000289627
17.4401 -0.00661971 -0.000258731
17.5572 -0.00651206 -0.000277648
17.6748 -0.00640634 -0.00024685
17.7926 -0.00630246 -0.000266287
17.9108 -0.00620042 -0.00023556
18.0294 -0.00610013 -0.000255505
18.1483 -0.00600158 -0.00022482
18.2676 -0.0059047 -0.000245266
18.3873 -0.00580948 -0.000214596
18.5074 -0.00571583 -0.000235535
18.6278 -0.00562378 -0.000204853
18.7487 -0.00553323 -0.000226282
18.8699 -0.0054442 -0.000195561
18.9916 -0.00535659 -0.000217476
19.1137 -0.00527043 -0.000186691
19.2362 -0.00518562 -0.000209089
19.3592 -0.0051022 -0.000178216
19.4826 -0.00502007 -0.000201098
19.6065 -0.00493926 -0.00017011
19.7309 -0.00485967 -0.000193478
19.8557 -0.00478136 -0.000162348
19.9811 -0.0047042 -0.000186206
20.1069 -0.00462826 -0.000154909
20.2333 -0.00455342 -0.000179263
20.3602 -0.00447975 -0.000147772
20.4876 -0.00440712 -0.000172628
20.6156 -0.00433561 -0.000140915
20.7441 -0.00426509 -0.000166283
20.8732 -0.00419564 -0.00013432
21.0029 -0.00412713 -0.000160212
21.1332 -0.00405965 -0.000127969
21.2642 -0.00399306 -0.000154396
21.3958 -0.00392745 -0.000121842
21.528 -0.00386269 -0.000148822
21.6609 -0.00379887 -0.000115924
21.7945 -0.00373585 -0.000143473
21.9288 -0.00367374 -0.000110197
22.0639 -0.00361238 -0.000138337
22.1997 -0.00355189 -0.000104643
22.3363 -0.00349211 -0.000133398
22.4736 -0.00343316 -9.92472e-05
22.6118 -0.00337488 -0.000128645
22.7509 -0.00331739 -9.39909e-05
22.8908 -0.00326054 -0.000124063
23.0316 -0.00320445 -8.8857e-05
23.1733 -0.00314894 -0.000119639
23.316 -0.00309416 -8.38271e-05
23.4597 -0.00303993 -0.000115359
23.6044 -0.0029864 -7.88816e-05
23.7502 -0.00293336 -0.00011121
23.8971 -0.002881 -7.39996e-05
24.0451 -0.00282909 -0.000107175
24.1944 -0.00277782 -6.91574e-05
24.3448 -0.00272695 -0.000103238
24.4966 -0.00267671 -6.43277e-05
24.6496 -0.0026268 -9.93791e-05
24.8041 -0.00257749 -5.94775e-05
24.9601 -0.00252846 -9.55789e-05
25.1175 -0.00248 -5.45662e-05
25.2766 -0.00243176 -9.18125e-05
25.4373 -0.00238405 -4.95435e-05
25.5998 -0.00233648 -8.80482e-05
25.7641 -0.00228942 -4.43468e-05
25.9304 -0.00224241 -8.42407e-05
26.0988 -0.00219586 -3.88988e-05
26.2693 -0.00214925 -8.03238e-05
26.4421 -0.00210306 -3.30976e-05
26.6174 -0.00205664 -7.62037e-05
26.7954 -0.00201059 -2.67919e-05
26.9761 -0.0019641 -7.17593e-05
27.1598 -0.00191786 -1.9732e-05
27.3468 -0.0018709 -6.68324e-05
27.5373 -0.00182398 -1.15168e-05
27.7317 -0.00177585 -6.11374e-05
27.9302 -0.00172737 -1.58858e-06
28.1333 -0.00167673 -5.40068e-05
28.3415 -0.00162487 1.08374e-05
28.5554 -0.00156884 -4.42442e-05
28.7758 -0.00150862 2.77167e-05
29.0035 -0.00143871 -3.08634e-05
29.2396 -0.00135484 5.32481e-05
29.4858 -0.00123244 -1.17567e-05
29.7441 -0.00104617 7.39887e-05
30.0173 -0.00077921 -2.9524e-05
30.3101 -0.000468571 3.22294e-05
30.6297 -0.000142423 -0.000145348
30.9905 0.000164437 -9.53636e-05
31.4301 0.000582933 -0.000400801


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoop/SigmaROneLoop.txt <==
-31.4301 -1.07756 -2.56948e-18
-30.9905 -1.07756 -2.56948e-18
-30.6297 -1.07756 -2.56948e-18
-30.3101 -1.07756 -2.56948e-18
-30.0173 -1.07756 -2.56948e-18
-29.7441 -1.07756 -2.56948e-18
-29.4858 -1.07756 -2.56948e-18
-29.2396 -1.07756 -2.56948e-18
-29.0035 -1.07756 -2.56948e-18
-28.7758 -1.07756 -2.56948e-18
-28.5554 -1.07756 -2.56948e-18
-28.3415 -1.07756 -2.56948e-18
-28.1333 -1.07756 -2.56948e-18
-27.9302 -1.07756 -2.56948e-18
-27.7317 -1.07756 -2.56948e-18
-27.5373 -1.07756 -2.56948e-18
-27.3468 -1.07756 -2.56948e-18
-27.1598 -1.07756 -2.56948e-18
-26.9761 -1.07756 -2.56948e-18
-26.7954 -1.07756 -2.56948e-18
-26.6174 -1.07756 -2.56948e-18
-26.4421 -1.07756 -2.56948e-18
-26.2693 -1.07756 -2.56948e-18
-26.0988 -1.07756 -2.56948e-18
-25.9304 -1.07756 -2.56948e-18
-25.7641 -1.07756 -2.56948e-18
-25.5998 -1.07756 -2.56948e-18
-25.4373 -1.07756 -2.56948e-18
-25.2766 -1.07756 -2.56948e-18
-25.1175 -1.07756 -2.56948e-18
-24.9601 -1.07756 -2.56948e-18
-24.8041 -1.07756 -2.56948e-18
-24.6496 -1.07756 -2.56948e-18
-24.4966 -1.07756 -2.56948e-18
-24.3448 -1.07756 -2.56948e-18
-24.1944 -1.07756 -2.56948e-18
-24.0451 -1.07756 -2.56948e-18
-23.8971 -1.07756 -2.56948e-18
-23.7502 -1.07756 -2.56948e-18
-23.6044 -1.07756 -2.56948e-18
-23.4597 -1.07756 -2.56948e-18
-23.316 -1.07756 -2.56948e-18
-23.1733 -1.07756 -2.56948e-18
-23.0316 -1.07756 -2.56948e-18
-22.8908 -1.07756 -2.56948e-18
-22.7509 -1.07756 -2.56948e-18
-22.6118 -1.07756 -2.56948e-18
-22.4736 -1.07756 -2.56948e-18
-22.3363 -1.07756 -2.56948e-18
-22.1997 -1.07756 -2.56948e-18
-22.0639 -1.07756 -2.56948e-18
-21.9288 -1.07756 -2.56948e-18
-21.7945 -1.07756 -2.56948e-18
-21.6609 -1.07756 -2.56948e-18
-21.528 -1.07756 -2.56948e-18
-21.3958 -1.07756 -2.56948e-18
-21.2642 -1.07756 -2.56948e-18
-21.1332 -1.07756 -2.56948e-18
-21.0029 -1.07756 -2.56948e-18
-20.8732 -1.07756 -2.56948e-18
-20.7441 -1.07756 -2.56948e-18
-20.6156 -1.07756 -2.56948e-18
-20.4876 -1.07756 -2.56948e-18
-20.3602 -1.07756 -2.56948e-18
-20.2333 -1.07756 -2.56948e-18
-20.1069 -1.07756 -2.56948e-18
-19.9811 -1.07756 -2.56948e-18
-19.8557 -1.07756 -2.56948e-18
-19.7309 -1.07756 -2.56948e-18
-19.6065 -1.07756 -2.56948e-18
-19.4826 -1.07756 -2.56948e-18
-19.3592 -1.07756 -2.56948e-18
-19.2362 -1.07756 -2.56948e-18
-19.1137 -1.07756 -2.56948e-18
-18.9916 -1.07756 -2.56948e-18
-18.8699 -1.07756 -2.56948e-18
-18.7487 -1.07756 -2.56948e-18
-18.6278 -1.07756 -2.56948e-18
-18.5074 -1.07756 -2.56948e-18
-18.3873 -1.07756 -2.56948e-18
-18.2676 -1.07756 -2.56948e-18
-18.1483 -1.07756 -2.56948e-18
-18.0294 -1.07756 -2.56948e-18
-17.9108 -1.07756 -2.56948e-18
-17.7926 -1.07756 -2.56948e-18
-17.6748 -1.07756 -2.56948e-18
-17.5572 -1.07756 -2.56948e-18
-17.4401 -1.07756 -2.56948e-18
-17.3232 -1.07756 -2.56948e-18
-17.2067 -1.07756 -2.56948e-18
-17.0905 -1.07756 -2.56948e-18
-16.9746 -1.07756 -2.56948e-18
-16.859 -1.07756 -2.56948e-18
-16.7437 -1.07756 -2.56948e-18
-16.6288 -1.07756 -2.56948e-18
-16.5141 -1.07756 -2.56948e-18
-16.3997 -1.07756 -2.56948e-18
-16.2856 -1.07756 -2.56948e-18
-16.1717 -1.07756 -2.56948e-18
-16.0582 -1.07756 -2.56948e-18
-15.9449 -1.07756 -2.56948e-18
-15.8319 -1.07756 -2.56948e-18
-15.7191 -1.07756 -2.56948e-18
-15.6066 -1.07756 -2.56948e-18
-15.4943 -1.07756 -2.56948e-18
-15.3823 -1.07756 -2.56948e-18
-15.2705 -1.07756 -2.56948e-18
-15.159 -1.07756 -2.56948e-18
-15.0477 -1.07756 -2.56948e-18
-14.9367 -1.07756 -2.56948e-18
-14.8258 -1.07756 -2.56948e-18
-14.7152 -1.07756 -2.56948e-18
-14.6049 -1.07756 -2.56948e-18
-14.4947 -1.07756 -2.56948e-18
-14.3848 -1.07756 -2.56948e-18
-14.275 -1.07756 -2.56948e-18
-14.1655 -1.07756 -2.56948e-18
-14.0562 -1.07756 -2.56948e-18
-13.9471 -1.07756 -2.56948e-18
-13.8382 -1.07756 -2.56948e-18
-13.7294 -1.07756 -2.56948e-18
-13.6209 -1.07756 -2.56948e-18
-13.5126 -1.07756 -2.56948e-18
-13.4044 -1.07756 -2.56948e-18
-13.2965 -1.07756 -2.56948e-18
-13.1887 -1.07756 -2.56948e-18
-13.0811 -1.07756 -2.56948e-18
-12.9737 -1.07756 -2.56948e-18
-12.8664 -1.07756 -2.56948e-18
-12.7593 -1.07756 -2.56948e-18
-12.6524 -1.07756 -2.56948e-18
-12.5457 -1.07756 -2.56948e-18
-12.4391 -1.07756 -2.56948e-18
-12.3327 -1.07756 -2.56948e-18
-12.2265 -1.07756 -2.56948e-18
-12.1204 -1.07756 -2.56948e-18
-12.0144 -1.07756 -2.56948e-18
-11.9086 -1.07756 -2.56948e-18
-11.803 -1.07756 -2.56948e-18
-11.6975 -1.07756 -2.56948e-18
-11.5922 -1.07756 -2.56948e-18
-11.487 -1.07756 -2.56948e-18
-11.3819 -1.07756 -2.56948e-18
-11.277 -1.07756 -2.56948e-18
-11.1722 -1.07756 -2.56948e-18
-11.0676 -1.07756 -2.56948e-18
-10.9631 -1.07756 -2.56948e-18
-10.8587 -1.07756 -2.56948e-18
-10.7545 -1.07756 -2.56948e-18
-10.6503 -1.07756 -2.56948e-18
-10.5463 -1.07756 -2.56948e-18
-10.4425 -1.07756 -2.56948e-18
-10.3387 -1.07756 -2.56948e-18
-10.2351 -1.07756 -2.56948e-18
-10.1316 -1.07756 -2.56948e-18
-10.0282 -1.07756 -2.56948e-18
-9.92496 -1.07756 -2.56948e-18
-9.82181 -1.07756 -2.56948e-18
-9.71877 -1.07756 -2.56948e-18
-9.61583 -1.07756 -2.56948e-18
-9.51301 -1.07756 -2.56948e-18
-9.4103 -1.07756 -2.56948e-18
-9.30769 -1.07756 -2.56948e-18
-9.20518 -1.07756 -2.56948e-18
-9.10278 -1.07756 -2.56948e-18
-9.00048 -1.07756 -2.56948e-18
-8.89828 -1.07756 -2.56948e-18
-8.79618 -1.07756 -2.56948e-18
-8.69417 -1.07756 -2.56948e-18
-8.59226 -1.07756 -2.56948e-18
-8.49044 -1.07756 -2.56948e-18
-8.38872 -1.07756 -2.56948e-18
-8.28708 -1.07756 -2.56948e-18
-8.18554 -1.07756 -2.56948e-18
-8.08408 -1.07756 -2.56948e-18
-7.98271 -1.07756 -2.56948e-18
-7.88143 -1.07756 -2.56948e-18
-7.78023 -1.07756 -2.56948e-18
-7.67911 -1.07756 -2.56948e-18
-7.57807 -1.07756 -2.56948e-18
-7.47712 -1.07756 -2.56948e-18
-7.37624 -1.07756 -2.56948e-18
-7.27544 -1.07756 -2.56948e-18
-7.17471 -1.07756 -2.56948e-18
-7.07406 -1.07756 -2.56948e-18
-6.97348 -1.07756 -2.56948e-18
-6.87298 -1.07756 -2.56948e-18
-6.77254 -1.07756 -2.56948e-18
-6.67218 -1.07756 -2.56948e-18
-6.57188 -1.07756 -2.56948e-18
-6.47166 -1.07756 -2.56948e-18
-6.37149 -1.07756 -2.56948e-18
-6.2714 -1.07756 -2.56948e-18
-6.17136 -1.07756 -2.56948e-18
-6.07139 -1.07756 -2.56948e-18
-5.97148 -1.07756 -2.56948e-18
-5.87163 -1.07756 -2.56948e-18
-5.77184 -1.07756 -2.56948e-18
-5.67211 -1.07756 -2.56948e-18
-5.57243 -1.07756 -2.56948e-18
-5.47281 -1.07756 -2.56948e-18
-5.37325 -1.07756 -2.56948e-18
-5.27373 -1.07756 -2.56948e-18
-5.17427 -1.07756 -2.56948e-18
-5.07487 -1.07756 -2.56948e-18
-4.97551 -1.07756 -2.56948e-18
-4.8762 -1.07756 -2.56948e-18
-4.77694 -1.07756 -2.56948e-18
-4.67772 -1.07756 -2.56948e-18
-4.57855 -1.07756 -2.56948e-18
-4.47943 -1.07756 -2.56948e-18
-4.38035 -1.07756 -2.56948e-18
-4.28131 -1.07756 -2.56948e-18
-4.18232 -1.07756 -2.56948e-18
-4.08336 -1.07756 -2.56948e-18
-3.98445 -1.07756 -2.56948e-18
-3.88557 -1.07756 -2.56948e-18
-3.78673 -1.07756 -2.56948e-18
-3.68793 -1.07756 -2.56948e-18
-3.58916 -1.07756 -2.56948e-18
-3.49043 -1.07756 -2.56948e-18
-3.39173 -1.07756 -2.56948e-18
-3.29307 -1.07756 -2.56948e-18
-3.19443 -1.07756 -2.56948e-18
-3.09583 -1.07756 -2.56948e-18
-2.99725 -1.07756 -2.56948e-18
-2.89871 -1.07756 -2.56948e-18
-2.80019 -1.07756 -2.56948e-18
-2.7017 -1.07756 -2.56948e-18
-2.60323 -1.07756 -2.56948e-18
-2.50479 -1.07756 -2.56948e-18
-2.40638 -1.07756 -2.56948e-18
-2.30798 -1.07756 -2.56948e-18
-2.20961 -1.07756 -2.56948e-18
-2.11126 -1.07756 -2.56948e-18
-2.01293 -1.07756 -2.56948e-18
-1.91462 -1.07756 -2.56948e-18
-1.81632 -1.07756 -2.56948e-18
-1.71804 -1.07756 -2.56948e-18
-1.61978 -1.07756 -2.56948e-18
-1.52154 -1.07756 -2.56948e-18
-1.42331 -1.07756 -2.56948e-18
-1.32509 -1.07756 -2.56948e-18
-1.22689 -1.07756 -2.56948e-18
-1.12869 -1.07756 -2.56948e-18
-1.03051 -1.07756 -2.56948e-18
-0.932337 -1.07756 -2.56948e-18
-0.834173 -1.07756 -2.56948e-18
-0.736016 -1.07756 -2.56948e-18
-0.637867 -1.07756 -2.56948e-18
-0.539723 -1.07756 -2.56948e-18
-0.441585 -1.07756 -2.56948e-18
-0.343451 -1.07756 -2.56948e-18
-0.24532 -1.07756 -2.56948e-18
-0.147191 -1.07756 -2.56948e-18
-0.0490634 -1.07756 -2.56948e-18
0.0490634 -1.07756 -2.56948e-18
0.147191 -1.07756 -2.56948e-18
0.24532 -1.07756 -2.56948e-18
0.343451 -1.07756 -2.56948e-18
0.441585 -1.07756 -2.56948e-18
0.539723 -1.07756 -2.56948e-18
0.637867 -1.07756 -2.56948e-18
0.736016 -1.07756 -2.56948e-18
0.834173 -1.07756 -2.56948e-18
0.932337 -1.07756 -2.56948e-18
1.03051 -1.07756 -2.56948e-18
1.12869 -1.07756 -2.56948e-18
1.22689 -1.07756 -2.56948e-18
1.32509 -1.07756 -2.56948e-18
1.42331 -1.07756 -2.56948e-18
1.52154 -1.07756 -2.56948e-18
1.61978 -1.07756 -2.56948e-18
1.71804 -1.07756 -2.56948e-18
1.81632 -1.07756 -2.56948e-18
1.91462 -1.07756 -2.56948e-18
2.01293 -1.07756 -2.56948e-18
2.11126 -1.07756 -2.56948e-18
2.20961 -1.07756 -2.56948e-18
2.30798 -1.07756 -2.56948e-18
2.40638 -1.07756 -2.56948e-18
2.50479 -1.07756 -2.56948e-18
2.60323 -1.07756 -2.56948e-18
2.7017 -1.07756 -2.56948e-18
2.80019 -1.07756 -2.56948e-18
2.89871 -1.07756 -2.56948e-18
2.99725 -1.07756 -2.56948e-18
3.09583 -1.07756 -2.56948e-18
3.19443 -1.07756 -2.56948e-18
3.29307 -1.07756 -2.56948e-18
3.39173 -1.07756 -2.56948e-18
3.49043 -1.07756 -2.56948e-18
3.58916 -1.07756 -2.56948e-18
3.68793 -1.07756 -2.56948e-18
3.78673 -1.07756 -2.56948e-18
3.88557 -1.07756 -2.56948e-18
3.98445 -1.07756 -2.56948e-18
4.08336 -1.07756 -2.56948e-18
4.18232 -1.07756 -2.56948e-18
4.28131 -1.07756 -2.56948e-18
4.38035 -1.07756 -2.56948e-18
4.47943 -1.07756 -2.56948e-18
4.57855 -1.07756 -2.56948e-18
4.67772 -1.07756 -2.56948e-18
4.77694 -1.07756 -2.56948e-18
4.8762 -1.07756 -2.56948e-18
4.97551 -1.07756 -2.56948e-18
5.07487 -1.07756 -2.56948e-18
5.17427 -1.07756 -2.56948e-18
5.27373 -1.07756 -2.56948e-18
5.37325 -1.07756 -2.56948e-18
5.47281 -1.07756 -2.56948e-18
5.57243 -1.07756 -2.56948e-18
5.67211 -1.07756 -2.56948e-18
5.77184 -1.07756 -2.56948e-18
5.87163 -1.07756 -2.56948e-18
5.97148 -1.07756 -2.56948e-18
6.07139 -1.07756 -2.56948e-18
6.17136 -1.07756 -2.56948e-18
6.2714 -1.07756 -2.56948e-18
6.37149 -1.07756 -2.56948e-18
6.47166 -1.07756 -2.56948e-18
6.57188 -1.07756 -2.56948e-18
6.67218 -1.07756 -2.56948e-18
6.77254 -1.07756 -2.56948e-18
6.87298 -1.07756 -2.56948e-18
6.97348 -1.07756 -2.56948e-18
7.07406 -1.07756 -2.56948e-18
7.17471 -1.07756 -2.56948e-18
7.27544 -1.07756 -2.56948e-18
7.37624 -1.07756 -2.56948e-18
7.47712 -1.07756 -2.56948e-18
7.57807 -1.07756 -2.56948e-18
7.67911 -1.07756 -2.56948e-18
7.78023 -1.07756 -2.56948e-18
7.88143 -1.07756 -2.56948e-18
7.98271 -1.07756 -2.56948e-18
8.08408 -1.07756 -2.56948e-18
8.18554 -1.07756 -2.56948e-18
8.28708 -1.07756 -2.56948e-18
8.38872 -1.07756 -2.56948e-18
8.49044 -1.07756 -2.56948e-18
8.59226 -1.07756 -2.56948e-18
8.69417 -1.07756 -2.56948e-18
8.79618 -1.07756 -2.56948e-18
8.89828 -1.07756 -2.56948e-18
9.00048 -1.07756 -2.56948e-18
9.10278 -1.07756 -2.56948e-18
9.20518 -1.07756 -2.56948e-18
9.30769 -1.07756 -2.56948e-18
9.4103 -1.07756 -2.56948e-18
9.51301 -1.07756 -2.56948e-18
9.61583 -1.07756 -2.56948e-18
9.71877 -1.07756 -2.56948e-18
9.82181 -1.07756 -2.56948e-18
9.92496 -1.07756 -2.56948e-18
10.0282 -1.07756 -2.56948e-18
10.1316 -1.07756 -2.56948e-18
10.2351 -1.07756 -2.56948e-18
10.3387 -1.07756 -2.56948e-18
10.4425 -1.07756 -2.56948e-18
10.5463 -1.07756 -2.56948e-18
10.6503 -1.07756 -2.56948e-18
10.7545 -1.07756 -2.56948e-18
10.8587 -1.07756 -2.56948e-18
10.9631 -1.07756 -2.56948e-18
11.0676 -1.07756 -2.56948e-18
11.1722 -1.07756 -2.56948e-18
11.277 -1.07756 -2.56948e-18
11.3819 -1.07756 -2.56948e-18
11.487 -1.07756 -2.56948e-18
11.5922 -1.07756 -2.56948e-18
11.6975 -1.07756 -2.56948e-18
11.803 -1.07756 -2.56948e-18
11.9086 -1.07756 -2.56948e-18
12.0144 -1.07756 -2.56948e-18
12.1204 -1.07756 -2.56948e-18
12.2265 -1.07756 -2.56948e-18
12.3327 -1.07756 -2.56948e-18
12.4391 -1.07756 -2.56948e-18
12.5457 -1.07756 -2.56948e-18
12.6524 -1.07756 -2.56948e-18
12.7593 -1.07756 -2.56948e-18
12.8664 -1.07756 -2.56948e-18
12.9737 -1.07756 -2.56948e-18
13.0811 -1.07756 -2.56948e-18
13.1887 -1.07756 -2.56948e-18
13.2965 -1.07756 -2.56948e-18
13.4044 -1.07756 -2.56948e-18
13.5126 -1.07756 -2.56948e-18
13.6209 -1.07756 -2.56948e-18
13.7294 -1.07756 -2.56948e-18
13.8382 -1.07756 -2.56948e-18
13.9471 -1.07756 -2.56948e-18
14.0562 -1.07756 -2.56948e-18
14.1655 -1.07756 -2.56948e-18
14.275 -1.07756 -2.56948e-18
14.3848 -1.07756 -2.56948e-18
14.4947 -1.07756 -2.56948e-18
14.6049 -1.07756 -2.56948e-18
14.7152 -1.07756 -2.56948e-18
14.8258 -1.07756 -2.56948e-18
14.9367 -1.07756 -2.56948e-18
15.0477 -1.07756 -2.56948e-18
15.159 -1.07756 -2.56948e-18
15.2705 -1.07756 -2.56948e-18
15.3823 -1.07756 -2.56948e-18
15.4943 -1.07756 -2.56948e-18
15.6066 -1.07756 -2.56948e-18
15.7191 -1.07756 -2.56948e-18
15.8319 -1.07756 -2.56948e-18
15.9449 -1.07756 -2.56948e-18
16.0582 -1.07756 -2.56948e-18
16.1717 -1.07756 -2.56948e-18
16.2856 -1.07756 -2.56948e-18
16.3997 -1.07756 -2.56948e-18
16.5141 -1.07756 -2.56948e-18
16.6288 -1.07756 -2.56948e-18
16.7437 -1.07756 -2.56948e-18
16.859 -1.07756 -2.56948e-18
16.9746 -1.07756 -2.56948e-18
17.0905 -1.07756 -2.56948e-18
17.2067 -1.07756 -2.56948e-18
17.3232 -1.07756 -2.56948e-18
17.4401 -1.07756 -2.56948e-18
17.5572 -1.07756 -2.56948e-18
17.6748 -1.07756 -2.56948e-18
17.7926 -1.07756 -2.56948e-18
17.9108 -1.07756 -2.56948e-18
18.0294 -1.07756 -2.56948e-18
18.1483 -1.07756 -2.56948e-18
18.2676 -1.07756 -2.56948e-18
18.3873 -1.07756 -2.56948e-18
18.5074 -1.07756 -2.56948e-18
18.6278 -1.07756 -2.56948e-18
18.7487 -1.07756 -2.56948e-18
18.8699 -1.07756 -2.56948e-18
18.9916 -1.07756 -2.56948e-18
19.1137 -1.07756 -2.56948e-18
19.2362 -1.07756 -2.56948e-18
19.3592 -1.07756 -2.56948e-18
19.4826 -1.07756 -2.56948e-18
19.6065 -1.07756 -2.56948e-18
19.7309 -1.07756 -2.56948e-18
19.8557 -1.07756 -2.56948e-18
19.9811 -1.07756 -2.56948e-18
20.1069 -1.07756 -2.56948e-18
20.2333 -1.07756 -2.56948e-18
20.3602 -1.07756 -2.56948e-18
20.4876 -1.07756 -2.56948e-18
20.6156 -1.07756 -2.56948e-18
20.7441 -1.07756 -2.56948e-18
20.8732 -1.07756 -2.56948e-18
21.0029 -1.07756 -2.56948e-18
21.1332 -1.07756 -2.56948e-18
21.2642 -1.07756 -2.56948e-18
21.3958 -1.07756 -2.56948e-18
21.528 -1.07756 -2.56948e-18
21.6609 -1.07756 -2.56948e-18
21.7945 -1.07756 -2.56948e-18
21.9288 -1.07756 -2.56948e-18
22.0639 -1.07756 -2.56948e-18
22.1997 -1.07756 -2.56948e-18
22.3363 -1.07756 -2.56948e-18
22.4736 -1.07756 -2.56948e-18
22.6118 -1.07756 -2.56948e-18
22.7509 -1.07756 -2.56948e-18
22.8908 -1.07756 -2.56948e-18
23.0316 -1.07756 -2.56948e-18
23.1733 -1.07756 -2.56948e-18
23.316 -1.07756 -2.56948e-18
23.4597 -1.07756 -2.56948e-18
23.6044 -1.07756 -2.56948e-18
23.7502 -1.07756 -2.56948e-18
23.8971 -1.07756 -2.56948e-18
24.0451 -1.07756 -2.56948e-18
24.1944 -1.07756 -2.56948e-18
24.3448 -1.07756 -2.56948e-18
24.4966 -1.07756 -2.56948e-18
24.6496 -1.07756 -2.56948e-18
24.8041 -1.07756 -2.56948e-18
24.9601 -1.07756 -2.56948e-18
25.1175 -1.07756 -2.56948e-18
25.2766 -1.07756 -2.56948e-18
25.4373 -1.07756 -2.56948e-18
25.5998 -1.07756 -2.56948e-18
25.7641 -1.07756 -2.56948e-18
25.9304 -1.07756 -2.56948e-18
26.0988 -1.07756 -2.56948e-18
26.2693 -1.07756 -2.56948e-18
26.4421 -1.07756 -2.56948e-18
26.6174 -1.07756 -2.56948e-18
26.7954 -1.07756 -2.56948e-18
26.9761 -1.07756 -2.56948e-18
27.1598 -1.07756 -2.56948e-18
27.3468 -1.07756 -2.56948e-18
27.5373 -1.07756 -2.56948e-18
27.7317 -1.07756 -2.56948e-18
27.9302 -1.07756 -2.56948e-18
28.1333 -1.07756 -2.56948e-18
28.3415 -1.07756 -2.56948e-18
28.5554 -1.07756 -2.56948e-18
28.7758 -1.07756 -2.56948e-18
29.0035 -1.07756 -2.56948e-18
29.2396 -1.07756 -2.56948e-18
29.4858 -1.07756 -2.56948e-18
29.7441 -1.07756 -2.56948e-18
30.0173 -1.07756 -2.56948e-18
30.3101 -1.07756 -2.56948e-18
30.6297 -1.07756 -2.56948e-18
30.9905 -1.07756 -2.56948e-18
31.4301 -1.07756 -2.56948e-18


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoop/SigmaRTwoLoop.txt <==
-31.4301 0.000582933 -0.000400801
-30.9905 0.000164437 -9.53636e-05
-30.6297 -0.000142423 -0.000145348
-30.3101 -0.000468571 3.22294e-05
-30.0173 -0.00077921 -2.9524e-05
-29.7441 -0.00104617 7.39887e-05
-29.4858 -0.00123244 -1.17567e-05
-29.2396 -0.00135484 5.32481e-05
-29.0035 -0.00143871 -3.08634e-05
-28.7758 -0.00150862 2.77167e-05
-28.5554 -0.00156884 -4.42442e-05
-28.3415 -0.00162487 1.08374e-05
-28.1333 -0.00167673 -5.40068e-05
-27.9302 -0.00172737 -1.58858e-06
-27.7317 -0.00177585 -6.11374e-05
-27.5373 -0.00182398 -1.15168e-05
-27.3468 -0.0018709 -6.68324e-05
-27.1598 -0.00191786 -1.9732e-05
-26.9761 -0.0019641 -7.17593e-05
-26.7954 -0.00201059 -2.67919e-05
-26.6174 -0.00205664 -7.62037e-05
-26.4421 -0.00210306 -3.30976e-05
-26.2693 -0.00214925 -8.03238e-05
-26.0988 -0.00219586 -3.88988e-05
-25.9304 -0.00224241 -8.42407e-05
-25.7641 -0.00228942 -4.43468e-05
-25.5998 -0.00233648 -8.80482e-05
-25.4373 -0.00238405 -4.95435e-05
-25.2766 -0.00243176 -9.18125e-05
-25.1175 -0.00248 -5.45662e-05
-24.9601 -0.00252846 -9.55789e-05
-24.8041 -0.00257749 -5.94775e-05
-24.6496 -0.0026268 -9.93791e-05
-24.4966 -0.00267671 -6.43277e-05
-24.3448 -0.00272695 -0.000103238
-24.1944 -0.00277782 -6.91574e-05
-24.0451 -0.00282909 -0.000107175
-23.8971 -0.002881 -7.39996e-05
-23.7502 -0.00293336 -0.00011121
-23.6044 -0.0029864 -7.88816e-05
-23.4597 -0.00303993 -0.000115359
-23.316 -0.00309416 -8.38271e-05
-23.1733 -0.00314894 -0.000119639
-23.0316 -0.00320445 -8.8857e-05
-22.8908 -0.00326054 -0.000124063
-22.7509 -0.00331739 -9.39909e-05
-22.6118 -0.00337488 -0.000128645
-22.4736 -0.00343316 -9.92472e-05
-22.3363 -0.00349211 -0.000133398
-22.1997 -0.00355189 -0.000104643
-22.0639 -0.00361238 -0.000138337
-21.9288 -0.00367374 -0.000110197
-21.7945 -0.00373585 -0.000143473
-21.6609 -0.00379887 -0.000115924
-21.528 -0.00386269 -0.000148822
-21.3958 -0.00392745 -0.000121842
-21.2642 -0.00399306 -0.000154396
-21.1332 -0.00405965 -0.000127969
-21.0029 -0.00412713 -0.000160212
-20.8732 -0.00419564 -0.00013432
-20.7441 -0.00426509 -0.000166283
-20.6156 -0.00433561 -0.000140915
-20.4876 -0.00440712 -0.000172628
-20.3602 -0.00447975 -0.000147772
-20.2333 -0.00455342 -0.000179263
-20.1069 -0.00462826 -0.000154909
-19.9811 -0.0047042 -0.000186206
-19.8557 -0.00478136 -0.000162348
-19.7309 -0.00485967 -0.000193478
-19.6065 -0.00493926 -0.00017011
-19.4826 -0.00502007 -0.000201098
-19.3592 -0.0051022 -0.000178216
-19.2362 -0.00518562 -0.000209089
-19.1137 -0.00527043 -0.000186691
-18.9916 -0.00535659 -0.000217476
-18.8699 -0.0054442 -0.000195561
-18.7487 -0.00553323 -0.000226282
-18.6278 -0.00562378 -0.000204853
-18.5074 -0.00571583 -0.000235535
-18.3873 -0.00580948 -0.000214596
-18.2676 -0.0059047 -0.000245266
-18.1483 -0.00600158 -0.00022482
-18.0294 -0.00610013 -0.000255505
-17.9108 -0.00620042 -0.00023556
-17.7926 -0.00630246 -0.000266287
-17.6748 -0.00640634 -0.00024685
-17.5572 -0.00651206 -0.000277648
-17.4401 -0.00661971 -0.000258731
-17.3232 -0.00672929 -0.000289627
-17.2067 -0.0068409 -0.000271244
-17.0905 -0.00695455 -0.000302269
-16.9746 -0.00707033 -0.000284434
-16.859 -0.00718827 -0.000315619
-16.7437 -0.00730845 -0.000298349
-16.6288 -0.00743089 -0.000329728
-16.5141 -0.00755571 -0.000313044
-16.3997 -0.00768291 -0.000344651
-16.2856 -0.00781261 -0.000328574
-16.1717 -0.00794483 -0.000360448
-16.0582 -0.00807969 -0.000345003
-15.9449 -0.00821721 -0.000377182
-15.8319 -0.00835751 -0.000362399
-15.7191 -0.00850063 -0.000394925
-15.6066 -0.00864669 -0.000380836
-15.4943 -0.00879573 -0.000413754
-15.3823 -0.00894786 -0.000400394
-15.2705 -0.00910316 -0.000433754
-15.159 -0.00926174 -0.000421163
-15.0477 -0.00942367 -0.000455016
-14.9367 -0.00958907 -0.000443239
-14.8258 -0.00975801 -0.000477641
-14.7152 -0.00993065 -0.000466727
-14.6049 -0.010107 -0.000501742
-14.4947 -0.0102873 -0.000491745
-14.3848 -0.0104716 -0.000527439
-14.275 -0.0106601 -0.000518422
-14.1655 -0.0108528 -0.000554867
-14.0562 -0.0110499 -0.000546897
-13.9471 -0.0112515 -0.000584174
-13.8382 -0.0114578 -0.000577327
-13.7294 -0.011669 -0.000615524
-13.6209 -0.0118851 -0.000609884
-13.5126 -0.0121064 -0.000649098
-13.4044 -0.012333 -0.00064476
-13.2965 -0.012565 -0.000685097
-13.1887 -0.0128028 -0.000682165
-13.0811 -0.0130464 -0.000723744
-12.9737 -0.0132961 -0.000722335
-12.8664 -0.013552 -0.000765286
-12.7593 -0.0138144 -0.000765532
-12.6524 -0.0140835 -0.000810001
-12.5457 -0.0143596 -0.000812048
-12.4391 -0.0146429 -0.000858197
-12.3327 -0.0149336 -0.000862212
-12.2265 -0.0152321 -0.000910221
-12.1204 -0.0155385 -0.000916388
-12.0144 -0.0158533 -0.000966462
-11.9086 -0.0161766 -0.00097499
-11.803 -0.0165089 -0.00102736
-11.6975 -0.0168504 -0.00103848
-11.5922 -0.0172016 -0.0010934
-11.487 -0.0175627 -0.00110739
-11.3819 -0.0179343 -0.00116514
-11.277 -0.0183166 -0.0011823
-11.1722 -0.0187102 -0.00124322
-11.0676 -0.0191154 -0.00126389
-10.9631 -0.0195328 -0.00132835
-10.8587 -0.0199629 -0.00135293
-10.7545 -0.0204061 -0.00142135
-10.6503 -0.0208631 -0.00145028
-10.5463 -0.0213344 -0.00152316
-10.4425 -0.0218207 -0.00155697
-10.3387 -0.0223226 -0.00163485
-10.2351 -0.0228407 -0.00167413
-10.1316 -0.0233759 -0.00175767
-10.0282 -0.0239288 -0.00180309
-9.92496 -0.0245004 -0.00189303
-9.82181 -0.0250914 -0.0019454
-9.71877 -0.0257027 -0.00204259
-9.61583 -0.0263355 -0.00210284
-9.51301 -0.0269905 -0.00220829
-9.4103 -0.0276691 -0.00227749
-9.30769 -0.0283723 -0.00239238
-9.20518 -0.0291013 -0.0024718
-9.10278 -0.0298575 -0.00259751
-9.00048 -0.0306422 -0.00268865
-8.89828 -0.031457 -0.0028268
-8.79618 -0.0323034 -0.00293143
-8.69417 -0.0331832 -0.00308396
-8.59226 -0.0340982 -0.00320419
-8.49044 -0.0350502 -0.00337342
-8.38872 -0.0360415 -0.00351177
-8.28708 -0.0370742 -0.00370046
-8.18554 -0.0381507 -0.00385998
-8.08408 -0.0392735 -0.00407147
-7.98271 -0.0404456 -0.00425584
-7.88143 -0.0416698 -0.00449421
-7.78023 -0.0429494 -0.00470792
-7.67911 -0.0442878 -0.00497816
-7.57807 -0.0456888 -0.00522673
-7.47712 -0.0471565 -0.00553497
-7.37624 -0.0486952 -0.00582524
-7.27544 -0.0503098 -0.00617912
-7.17471 -0.0520054 -0.00651963
-7.07406 -0.0537877 -0.00692871
-6.97348 -0.0556628 -0.00733021
-6.87298 -0.0576374 -0.00780661
-6.77254 -0.0597189 -0.00828278
-6.67218 -0.0619152 -0.00884198
-6.57188 -0.0642351 -0.00941037
-6.47166 -0.0666884 -0.0100724
-6.37149 -0.0692854 -0.0107558
-6.2714 -0.072038 -0.0115468
-6.17136 -0.0749588 -0.0123753
-6.07139 -0.0780621 -0.0133298
-5.97148 -0.0813636 -0.0143433
-5.87163 -0.0848803 -0.0155078
-5.77184 -0.0886316 -0.0167605
-5.67211 -0.0926385 -0.018198
-5.57243 -0.0969246 -0.019764
-5.47281 -0.101516 -0.0215621
-5.37325 -0.106441 -0.0235449
-5.27373 -0.111732 -0.0258265
-5.17427 -0.117424 -0.0283728
-5.07487 -0.123555 -0.0313141
-4.97551 -0.130167 -0.0346363
-4.8762 -0.137306 -0.0384944
-4.77694 -0.14502 -0.0429054
-4.67772 -0.15336 -0.0480627
-4.57855 -0.162375 -0.0540317
-4.47943 -0.172112 -0.0610667
-4.38035 -0.182611 -0.0693092
-4.28131 -0.193893 -0.0791082
-4.18232 -0.205949 -0.0907229
-4.08336 -0.218717 -0.104645
-3.98445 -0.232054 -0.121304
-3.88557 -0.245678 -0.141381
-3.78673 -0.259109 -0.1655
-3.68793 -0.271563 -0.1945
-3.58916 -0.28184 -0.229041
-3.49043 -0.288197 -0.26973
-3.39173 -0.288281 -0.316505
-3.29307 -0.279242 -0.368491
-3.19443 -0.258168 -0.423185
-3.09583 -0.222993 -0.476511
-2.99725 -0.173683 -0.522917
-2.89871 -0.11309 -0.557028
-2.80019 -0.04668 -0.575207
-2.7017 0.0190629 -0.577144
-2.60323 0.0786616 -0.565418
-2.50479 0.12893 -0.54446
-2.40638 0.16906 -0.5187
-2.30798 0.199937 -0.49188
-2.20961 0.223303 -0.466432
-2.11126 0.241144 -0.4439
-2.01293 0.255365 -0.424906
-1.91462 0.267666 -0.409696
-1.81632 0.279546 -0.398007
-1.71804 0.292337 -0.38945
-1.61978 0.307234 -0.383204
-1.52154 0.325267 -0.37827
-1.42331 0.347193 -0.3731
-1.32509 0.373261 -0.365891
-1.22689 0.402905 -0.354446
-1.12869 0.434493 -0.336913
-1.03051 0.465392 -0.312155
-0.932337 0.492565 -0.280658
-0.834173 0.513541 -0.244299
-0.736016 0.527231 -0.206017
-0.637867 0.534093 -0.168526
-0.539723 0.535656 -0.133865
-0.441585 0.533838 -0.102872
-0.343451 0.530415 -0.0756564
-0.24532 0.526773 -0.0516166
-0.147191 0.523869 -0.0300111
-0.0490634 0.522283 -0.00982805
0.0490634 0.522283 0.00982805
0.147191 0.523869 0.0300111
0.24532 0.526773 0.0516166
0.343451 0.530415 0.0756564
0.441585 0.533838 0.102872
0.539723 0.535656 0.133865
0.637867 0.534093 0.168526
0.736016 0.527231 0.206017
0.834173 0.513541 0.244299
0.932337 0.492565 0.280658
1.03051 0.465392 0.312155
1.12869 0.434493 0.336913
1.22689 0.402905 0.354446
1.32509 0.373261 0.365891
1.42331 0.347193 0.3731
1.52154 0.325267 0.37827
1.61978 0.307234 0.383204
1.71804 0.292337 0.38945
1.81632 0.279546 0.398007
1.91462 0.267666 0.409696
2.01293 0.255365 0.424906
2.11126 0.241144 0.4439
2.20961 0.223303 0.466432
2.30798 0.199937 0.49188
2.40638 0.16906 0.5187
2.50479 0.12893 0.54446
2.60323 0.0786616 0.565418
2.7017 0.0190629 0.577144
2.80019 -0.04668 0.575207
2.89871 -0.11309 0.557028
2.99725 -0.173683 0.522917
3.09583 -0.222993 0.476511
3.19443 -0.258168 0.423185
3.29307 -0.279242 0.368491
3.39173 -0.288281 0.316505
3.49043 -0.288197 0.26973
3.58916 -0.28184 0.229041
3.68793 -0.271563 0.1945
3.78673 -0.259109 0.1655
3.88557 -0.245678 0.141381
3.98445 -0.232054 0.121304
4.08336 -0.218717 0.104645
4.18232 -0.205949 0.0907229
4.28131 -0.193893 0.0791082
4.38035 -0.182611 0.0693092
4.47943 -0.172112 0.0610667
4.57855 -0.162375 0.0540317
4.67772 -0.15336 0.0480627
4.77694 -0.14502 0.0429054
4.8762 -0.137306 0.0384944
4.97551 -0.130167 0.0346363
5.07487 -0.123555 0.0313141
5.17427 -0.117424 0.0283728
5.27373 -0.111732 0.0258265
5.37325 -0.106441 0.0235449
5.47281 -0.101516 0.0215621
5.57243 -0.0969246 0.019764
5.67211 -0.0926385 0.018198
5.77184 -0.0886316 0.0167605
5.87163 -0.0848803 0.0155078
5.97148 -0.0813636 0.0143433
6.07139 -0.0780621 0.0133298
6.17136 -0.0749588 0.0123753
6.2714 -0.072038 0.0115468
6.37149 -0.0692854 0.0107558
6.47166 -0.0666884 0.0100724
6.57188 -0.0642351 0.00941037
6.67218 -0.0619152 0.00884198
6.77254 -0.0597189 0.00828278
6.87298 -0.0576374 0.00780661
6.97348 -0.0556628 0.00733021
7.07406 -0.0537877 0.00692871
7.17471 -0.0520054 0.00651963
7.27544 -0.0503098 0.00617912
7.37624 -0.0486952 0.00582524
7.47712 -0.0471565 0.00553497
7.57807 -0.0456888 0.00522673
7.67911 -0.0442878 0.00497816
7.78023 -0.0429494 0.00470792
7.88143 -0.0416698 0.00449421
7.98271 -0.0404456 0.00425584
8.08408 -0.0392735 0.00407147
8.18554 -0.0381507 0.00385998
8.28708 -0.0370742 0.00370046
8.38872 -0.0360415 0.00351177
8.49044 -0.0350502 0.00337342
8.59226 -0.0340982 0.00320419
8.69417 -0.0331832 0.00308396
8.79618 -0.0323034 0.00293143
8.89828 -0.031457 0.0028268
9.00048 -0.0306422 0.00268865
9.10278 -0.0298575 0.00259751
9.20518 -0.0291013 0.0024718
9.30769 -0.0283723 0.00239238
9.4103 -0.0276691 0.00227749
9.51301 -0.0269905 0.00220829
9.61583 -0.0263355 0.00210284
9.71877 -0.0257027 0.00204259
9.82181 -0.0250914 0.0019454
9.92496 -0.0245004 0.00189303
10.0282 -0.0239288 0.00180309
10.1316 -0.0233759 0.00175767
10.2351 -0.0228407 0.00167413
10.3387 -0.0223226 0.00163485
10.4425 -0.0218207 0.00155697
10.5463 -0.0213344 0.00152316
10.6503 -0.0208631 0.00145028
10.7545 -0.0204061 0.00142135
10.8587 -0.0199629 0.00135293
10.9631 -0.0195328 0.00132835
11.0676 -0.0191154 0.00126389
11.1722 -0.0187102 0.00124322
11.277 -0.0183166 0.0011823
11.3819 -0.0179343 0.00116514
11.487 -0.0175627 0.00110739
11.5922 -0.0172016 0.0010934
11.6975 -0.0168504 0.00103848
11.803 -0.0165089 0.00102736
11.9086 -0.0161766 0.00097499
12.0144 -0.0158533 0.000966462
12.1204 -0.0155385 0.000916388
12.2265 -0.0152321 0.000910221
12.3327 -0.0149336 0.000862212
12.4391 -0.0146429 0.000858197
12.5457 -0.0143596 0.000812048
12.6524 -0.0140835 0.000810001
12.7593 -0.0138144 0.000765532
12.8664 -0.013552 0.000765286
12.9737 -0.0132961 0.000722335
13.0811 -0.0130464 0.000723744
13.1887 -0.0128028 0.000682165
13.2965 -0.012565 0.000685097
13.4044 -0.012333 0.00064476
13.5126 -0.0121064 0.000649098
13.6209 -0.0118851 0.000609884
13.7294 -0.011669 0.000615524
13.8382 -0.0114578 0.000577327
13.9471 -0.0112515 0.000584174
14.0562 -0.0110499 0.000546897
14.1655 -0.0108528 0.000554867
14.275 -0.0106601 0.000518422
14.3848 -0.0104716 0.000527439
14.4947 -0.0102873 0.000491745
14.6049 -0.010107 0.000501742
14.7152 -0.00993065 0.000466727
14.8258 -0.00975801 0.000477641
14.9367 -0.00958907 0.000443239
15.0477 -0.00942367 0.000455016
15.159 -0.00926174 0.000421163
15.2705 -0.00910316 0.000433754
15.3823 -0.00894786 0.000400394
15.4943 -0.00879573 0.000413754
15.6066 -0.00864669 0.000380836
15.7191 -0.00850063 0.000394925
15.8319 -0.00835751 0.000362399
15.9449 -0.00821721 0.000377182
16.0582 -0.00807969 0.000345003
16.1717 -0.00794483 0.000360448
16.2856 -0.00781261 0.000328574
16.3997 -0.00768291 0.000344651
16.5141 -0.00755571 0.000313044
16.6288 -0.00743089 0.000329728
16.7437 -0.00730845 0.000298349
16.859 -0.00718827 0.000315619
16.9746 -0.00707033 0.000284434
17.0905 -0.00695455 0.000302269
17.2067 -0.0068409 0.000271244
17.3232 -0.00672929 0.000289627
17.4401 -0.00661971 0.000258731
17.5572 -0.00651206 0.000277648
17.6748 -0.00640634 0.00024685
17.7926 -0.00630246 0.000266287
17.9108 -0.00620042 0.00023556
18.0294 -0.00610013 0.000255505
18.1483 -0.00600158 0.00022482
18.2676 -0.0059047 0.000245266
18.3873 -0.00580948 0.000214596
18.5074 -0.00571583 0.000235535
18.6278 -0.00562378 0.000204853
18.7487 -0.00553323 0.000226282
18.8699 -0.0054442 0.000195561
18.9916 -0.00535659 0.000217476
19.1137 -0.00527043 0.000186691
19.2362 -0.00518562 0.000209089
19.3592 -0.0051022 0.000178216
19.4826 -0.00502007 0.000201098
19.6065 -0.00493926 0.00017011
19.7309 -0.00485967 0.000193478
19.8557 -0.00478136 0.000162348
19.9811 -0.0047042 0.000186206
20.1069 -0.00462826 0.000154909
20.2333 -0.00455342 0.000179263
20.3602 -0.00447975 0.000147772
20.4876 -0.00440712 0.000172628
20.6156 -0.00433561 0.000140915
20.7441 -0.00426509 0.000166283
20.8732 -0.00419564 0.00013432
21.0029 -0.00412713 0.000160212
21.1332 -0.00405965 0.000127969
21.2642 -0.00399306 0.000154396
21.3958 -0.00392745 0.000121842
21.528 -0.00386269 0.000148822
21.6609 -0.00379887 0.000115924
21.7945 -0.00373585 0.000143473
21.9288 -0.00367374 0.000110197
22.0639 -0.00361238 0.000138337
22.1997 -0.00355189 0.000104643
22.3363 -0.00349211 0.000133398
22.4736 -0.00343316 9.92472e-05
22.6118 -0.00337488 0.000128645
22.7509 -0.00331739 9.39909e-05
22.8908 -0.00326054 0.000124063
23.0316 -0.00320445 8.8857e-05
23.1733 -0.00314894 0.000119639
23.316 -0.00309416 8.38271e-05
23.4597 -0.00303993 0.000115359
23.6044 -0.0029864 7.88816e-05
23.7502 -0.00293336 0.00011121
23.8971 -0.002881 7.39996e-05
24.0451 -0.00282909 0.000107175
24.1944 -0.00277782 6.91574e-05
24.3448 -0.00272695 0.000103238
24.4966 -0.00267671 6.43277e-05
24.6496 -0.0026268 9.93791e-05
24.8041 -0.00257749 5.94775e-05
24.9601 -0.00252846 9.55789e-05
25.1175 -0.00248 5.45662e-05
25.2766 -0.00243176 9.18125e-05
25.4373 -0.00238405 4.95435e-05
25.5998 -0.00233648 8.80482e-05
25.7641 -0.00228942 4.43468e-05
25.9304 -0.00224241 8.42407e-05
26.0988 -0.00219586 3.88988e-05
26.2693 -0.00214925 8.03238e-05
26.4421 -0.00210306 3.30976e-05
26.6174 -0.00205664 7.62037e-05
26.7954 -0.00201059 2.67919e-05
26.9761 -0.0019641 7.17593e-05
27.1598 -0.00191786 1.9732e-05
27.3468 -0.0018709 6.68324e-05
27.5373 -0.00182398 1.15168e-05
27.7317 -0.00177585 6.11374e-05
27.9302 -0.00172737 1.58858e-06
28.1333 -0.00167673 5.40068e-05
28.3415 -0.00162487 -1.08374e-05
28.5554 -0.00156884 4.42442e-05
28.7758 -0.00150862 -2.77167e-05
29.0035 -0.00143871 3.08634e-05
29.2396 -0.00135484 -5.32481e-05
29.4858 -0.00123244 1.17567e-05
29.7441 -0.00104617 -7.39887e-05
30.0173 -0.00077921 2.9524e-05
30.3101 -0.000468571 -3.22294e-05
30.6297 -0.000142423 0.000145348
30.9905 0.000164437 9.53636e-05
31.4301 0.000582933 0.000400801


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoop/iFpOneLoop.txt <==
-31.4301 -1.94945e-23 1.61678e-05
-30.9905 -5.11659e-23 1.68675e-05
-30.6297 -2.40851e-23 1.74724e-05
-30.3101 8.36367e-25 1.80325e-05
-30.0173 -1.16975e-23 1.85668e-05
-29.7441 -1.59484e-23 1.90848e-05
-29.4858 1.35262e-23 1.95922e-05
-29.2396 6.82415e-24 2.00928e-05
-29.0035 -4.9961e-23 2.05892e-05
-28.7758 1.60558e-23 2.10833e-05
-28.5554 5.06003e-24 2.15767e-05
-28.3415 1.11114e-23 2.20706e-05
-28.1333 -4.14549e-23 2.25659e-05
-27.9302 5.49181e-24 2.30635e-05
-27.7317 -6.09539e-24 2.3564e-05
-27.5373 -1.73402e-23 2.40682e-05
-27.3468 2.00177e-23 2.45765e-05
-27.1598 2.75535e-23 2.50894e-05
-26.9761 -6.95463e-23 2.56074e-05
-26.7954 8.46822e-23 2.6131e-05
-26.6174 -1.58281e-23 2.66605e-05
-26.4421 -5.09015e-23 2.71962e-05
-26.2693 5.11629e-23 2.77386e-05
-26.0988 -7.48142e-23 2.8288e-05
-25.9304 2.32597e-23 2.88447e-05
-25.7641 4.14113e-23 2.94091e-05
-25.5998 2.74637e-23 2.99814e-05
-25.4373 -1.29493e-22 3.0562e-05
-25.2766 -5.69343e-23 3.11511e-05
-25.1175 1.42904e-23 3.17491e-05
-24.9601 -7.01935e-23 3.23563e-05
-24.8041 -8.9137e-23 3.29731e-05
-24.6496 4.62455e-24 3.35996e-05
-24.4966 -8.91325e-23 3.42362e-05
-24.3448 3.41418e-23 3.48832e-05
-24.1944 6.65393e-24 3.5541e-05
-24.0451 1.19547e-22 3.62098e-05
-23.8971 2.74277e-23 3.689e-05
-23.7502 5.85142e-23 3.75819e-05
-23.6044 -2.76873e-23 3.82858e-05
-23.4597 -6.76532e-23 3.90021e-05
-23.316 2.08595e-23 3.97312e-05
-23.1733 -2.29753e-25 4.04733e-05
-23.0316 -7.08914e-23 4.12288e-05
-22.8908 -1.04867e-23 4.19982e-05
-22.7509 5.90855e-23 4.27817e-05
-22.6118 -2.62327e-23 4.35798e-05
-22.4736 -5.69399e-23 4.43929e-05
-22.3363 -1.25143e-22 4.52213e-05
-22.1997 -1.15578e-22 4.60656e-05
-22.0639 6.49854e-23 4.6926e-05
-21.9288 -1.44531e-22 4.78031e-05
-21.7945 -8.80207e-23 4.86972e-05
-21.6609 -6.19029e-23 4.9609e-05
-21.528 1.40517e-22 5.05387e-05
-21.3958 -7.3166e-23 5.1487e-05
-21.2642 -2.29616e-23 5.24543e-05
-21.1332 -5.78085e-23 5.34412e-05
-21.0029 6.3993e-23 5.44481e-05
-20.8732 2.97886e-23 5.54756e-05
-20.7441 1.32061e-23 5.65243e-05
-20.6156 1.50819e-22 5.75948e-05
-20.4876 -1.44193e-22 5.86876e-05
-20.3602 1.05355e-22 5.98034e-05
-20.2333 1.44238e-22 6.09429e-05
-20.1069 -5.33999e-23 6.21065e-05
-19.9811 1.67998e-22 6.32951e-05
-19.8557 -1.93937e-23 6.45094e-05
-19.7309 -6.73331e-23 6.575e-05
-19.6065 1.55062e-23 6.70177e-05
-19.4826 -1.01924e-23 6.83132e-05
-19.3592 1.12426e-23 6.96374e-05
-19.2362 1.54466e-22 7.09911e-05
-19.1137 1.67201e-22 7.23751e-05
-18.9916 -1.19098e-22 7.37902e-05
-18.8699 2.83845e-22 7.52375e-05
-18.7487 -1.49257e-22 7.67178e-05
-18.6278 2.16485e-22 7.8232e-05
-18.5074 4.98664e-23 7.97813e-05
-18.3873 1.38697e-22 8.13665e-05
-18.2676 -3.10238e-23 8.29888e-05
-18.1483 4.06024e-23 8.46493e-05
-18.0294 2.26778e-22 8.63492e-05
-17.9108 -1.53476e-22 8.80895e-05
-17.7926 2.85023e-22 8.98716e-05
-17.6748 -2.05027e-22 9.16967e-05
-17.5572 -3.00749e-22 9.35661e-05
-17.4401 -2.6533e-22 9.54812e-05
-17.3232 1.67112e-22 9.74433e-05
-17.2067 -2.7298e-22 9.94541e-05
-17.0905 6.5072e-23 0.000101515
-16.9746 -3.34542e-23 0.000103627
-16.859 1.68367e-22 0.000105793
-16.7437 -6.40863e-24 0.000108014
-16.6288 3.18238e-22 0.000110291
-16.5141 1.75383e-22 0.000112628
-16.3997 1.88045e-22 0.000115024
-16.2856 7.25929e-23 0.000117483
-16.1717 -1.28602e-22 0.000120007
-16.0582 2.46195e-22 0.000122597
-15.9449 -9.64231e-23 0.000125256
-15.8319 -6.95286e-22 0.000127986
-15.7191 7.11205e-22 0.00013079
-15.6066 1.57177e-22 0.00013367
-15.4943 -1.26321e-22 0.000136629
-15.3823 1.11626e-22 0.000139669
-15.2705 2.57778e-22 0.000142793
-15.159 -2.72422e-22 0.000146004
-15.0477 2.33127e-22 0.000149305
-14.9367 -2.77856e-22 0.0001527
-14.8258 -5.77325e-22 0.000156191
-14.7152 -2.15898e-22 0.000159783
-14.6049 3.89994e-22 0.000163478
-14.4947 -1.12741e-23 0.000167281
-14.3848 -3.37122e-22 0.000171195
-14.275 -4.77995e-22 0.000175225
-14.1655 -7.59126e-22 0.000179375
-14.0562 5.61429e-22 0.000183649
-13.9471 -7.91558e-22 0.000188052
-13.8382 2.66484e-22 0.000192589
-13.7294 2.85493e-22 0.000197265
-13.6209 7.63817e-22 0.000202086
-13.5126 8.03253e-22 0.000207056
-13.4044 -5.18004e-22 0.000212182
-13.2965 -4.46473e-22 0.000217471
-13.1887 5.20082e-22 0.000222928
-13.0811 2.06783e-22 0.00022856
-12.9737 7.85274e-22 0.000234374
-12.8664 -9.76397e-22 0.000240379
-12.7593 1.61122e-21 0.000246581
-12.6524 -9.13992e-22 0.000252988
-12.5457 -3.7495e-22 0.00025961
-12.4391 -1.19934e-22 0.000266455
-12.3327 -6.74774e-22 0.000273534
-12.2265 3.75453e-22 0.000280855
-12.1204 -5.40401e-22 0.000288429
-12.0144 -1.69816e-22 0.000296268
-11.9086 -5.68802e-23 0.000304383
-11.803 8.97047e-22 0.000312786
-11.6975 -1.08536e-21 0.000321491
-11.5922 -3.14204e-22 0.00033051
-11.487 -2.64709e-23 0.000339859
-11.3819 -1.61783e-21 0.000349552
-11.277 1.56866e-21 0.000359605
-11.1722 -7.67414e-22 0.000370036
-11.0676 1.16026e-21 0.000380862
-10.9631 -2.43109e-21 0.000392102
-10.8587 -1.282e-21 0.000403776
-10.7545 1.82273e-21 0.000415906
-10.6503 -2.36795e-21 0.000428514
-10.5463 -9.66345e-22 0.000441623
-10.4425 1.7486e-21 0.000455259
-10.3387 -1.28156e-21 0.000469449
-10.2351 1.20405e-21 0.000484221
-10.1316 1.51391e-21 0.000499606
-10.0282 -2.74544e-22 0.000515636
-9.92496 2.30781e-24 0.000532344
-9.82181 -3.6569e-21 0.000549768
-9.71877 -7.77032e-22 0.000567946
-9.61583 -1.1092e-21 0.000586919
-9.51301 -7.86414e-22 0.000606733
-9.4103 -4.72275e-21 0.000627434
-9.30769 -3.52619e-21 0.000649072
-9.20518 -1.42535e-21 0.000671703
-9.10278 -2.21364e-21 0.000695382
-9.00048 -9.87979e-22 0.000720173
-8.89828 1.55954e-21 0.000746142
-8.79618 -1.49478e-21 0.00077336
-8.69417 -3.14619e-21 0.000801904
-8.59226 7.04912e-22 0.000831856
-8.49044 3.82691e-21 0.000863304
-8.38872 -5.07987e-21 0.000896345
-8.28708 -7.3297e-21 0.000931081
-8.18554 8.13541e-21 0.000967623
-8.08408 1.7135e-21 0.00100609
-7.98271 2.37222e-21 0.00104662
-7.88143 -1.19251e-20 0.00108934
-7.78023 -3.65322e-21 0.00113441
-7.67911 -2.01778e-21 0.001182
-7.57807 -9.96331e-21 0.00123229
-7.47712 5.41952e-21 0.00128547
-7.37624 -4.81783e-22 0.00134176
-7.27544 -5.36724e-21 0.00140138
-7.17471 1.21098e-21 0.0014646
-7.07406 -8.05305e-21 0.0015317
-6.97348 -7.46207e-21 0.00160298
-6.87298 -2.31172e-21 0.00167878
-6.77254 -1.17055e-20 0.00175947
-6.67218 1.23393e-20 0.00184545
-6.57188 4.48215e-21 0.00193718
-6.47166 1.05649e-20 0.00203516
-6.37149 1.34801e-20 0.00213993
-6.2714 -7.87051e-21 0.00225211
-6.17136 4.69361e-21 0.00237239
-6.07139 1.96041e-21 0.00250151
-5.97148 1.78542e-21 0.00264034
-5.87163 -5.44521e-21 0.00278982
-5.77184 1.63271e-20 0.00295101
-5.67211 -4.91632e-21 0.00312513
-5.57243 1.38993e-20 0.00331352
-5.47281 -1.65844e-20 0.00351772
-5.37325 -1.7822e-20 0.00373947
-5.27373 3.9208e-20 0.00398075
-5.17427 -1.00821e-20 0.00424383
-5.07487 2.43205e-20 0.0045313
-4.97551 4.22059e-20 0.00484614
-4.8762 1.16894e-20 0.0051918
-4.77694 -3.71239e-20 0.00557225
-4.67772 -6.45546e-20 0.00599214
-4.57855 -2.26745e-20 0.00645688
-4.47943 -1.00823e-19 0.00697282
-4.38035 -6.35025e-20 0.00754747
-4.28131 1.02068e-19 0.00818969
-4.18232 -1.50074e-20 0.00891009
-4.08336 4.24461e-20 0.00972133
-3.98445 -7.81367e-20 0.0106387
-3.88557 -1.59935e-19 0.0116808
-3.78673 -7.81223e-20 0.0128703
-3.68793 2.99672e-19 0.0142351
-3.58916 -1.74087e-19 0.0158099
-3.49043 8.43134e-20 0.0176383
-3.39173 5.11611e-20 0.019775
-3.29307 -3.82692e-19 0.0222902
-3.19443 3.11724e-19 0.0252746
-3.09583 3.83533e-19 0.0288467
-2.99725 -1.16095e-19 0.0331634
-2.89871 3.26826e-19 0.038436
-2.80019 -2.77597e-19 0.0449529
-2.7017 -1.52063e-18 0.0531159
-2.60323 1.54951e-18 0.0634956
-2.50479 4.00465e-19 0.0769206
-2.40638 -3.22481e-19 0.0946258
-2.30798 -5.81732e-19 0.118503
-2.20961 -3.73895e-18 0.151546
-2.11126 3.89305e-18 0.198654
-2.01293 2.11452e-17 0.268148
-1.91462 4.41518e-18 0.374639
-1.81632 2.90298e-17 0.544257
-1.71804 7.47241e-18 0.82201
-1.61978 4.62371e-17 1.2677
-1.52154 -3.49701e-17 1.86695
-1.42331 1.94742e-17 2.28503
-1.32509 -3.68035e-17 2.10565
-1.22689 -6.86383e-17 1.59466
-1.12869 -6.34175e-17 1.14487
-1.03051 3.64197e-17 0.8381
-0.932337 1.10286e-17 0.638765
-0.834173 1.35859e-17 0.507575
-0.736016 -1.10981e-17 0.418864
-0.637867 -1.02033e-17 0.357316
-0.539723 -3.77445e-18 0.313819
-0.441585 3.56386e-18 0.282844
-0.343451 -2.16218e-20 0.260966
-0.24532 8.81114e-19 0.246034
-0.147191 2.59618e-19 0.236715
-0.0490634 5.60852e-20 0.232235
0.0490634 -1.13925e-19 0.232235
0.147191 -2.03864e-19 0.236715
0.24532 -9.45749e-19 0.246034
0.343451 -1.84396e-18 0.260966
0.441585 -9.6414e-19 0.282844
0.539723 5.54657e-18 0.313819
0.637867 1.11666e-18 0.357316
0.736016 -1.52669e-17 0.418864
0.834173 7.93279e-18 0.507575
0.932337 -1.25969e-17 0.638765
1.03051 -1.51328e-17 0.8381
1.12869 7.99385e-18 1.14487
1.22689 -2.52748e-17 1.59466
1.32509 5.25253e-17 2.10565
1.42331 -1.90887e-17 2.28503
1.52154 -3.04666e-17 1.86695
1.61978 -3.04121e-18 1.2677
1.71804 2.83847e-17 0.82201
1.81632 4.43874e-17 0.544257
1.91462 -7.40483e-18 0.374639
2.01293 1.01901e-17 0.268148
2.11126 4.28049e-19 0.198654
2.20961 -3.26588e-18 0.151546
2.30798 2.16461e-20 0.118503
2.40638 2.47673e-19 0.0946258
2.50479 1.19438e-19 0.0769206
2.60323 3.64564e-18 0.0634956
2.7017 1.21313e-18 0.0531159
2.80019 -2.96697e-19 0.0449529
2.89871 5.32121e-19 0.038436
2.99725 9.05311e-19 0.0331634
3.09583 2.69916e-19 0.0288467
3.19443 4.29327e-19 0.0252746
3.29307 3.22455e-19 0.0222902
3.39173 -2.29717e-19 0.019775
3.49043 1.14272e-19 0.0176383
3.58916 -2.95579e-19 0.0158099
3.68793 -1.64776e-19 0.0142351
3.78673 2.6856e-20 0.0128703
3.88557 -8.90086e-20 0.0116808
3.98445 1.79364e-19 0.0106387
4.08336 2.26283e-20 0.00972133
4.18232 6.17962e-21 0.00891009
4.28131 -1.45396e-21 0.00818969
4.38035 1.38902e-19 0.00754747
4.47943 1.30692e-19 0.00697282
4.57855 2.68535e-20 0.00645688
4.67772 7.78823e-20 0.00599214
4.77694 -6.55383e-21 0.00557225
4.8762 -2.49216e-20 0.0051918
4.97551 -2.87514e-20 0.00484614
5.07487 6.60089e-20 0.0045313
5.17427 8.79692e-21 0.00424383
5.27373 2.40215e-20 0.00398075
5.37325 -4.43426e-20 0.00373947
5.47281 -6.27573e-21 0.00351772
5.57243 6.3106e-20 0.00331352
5.67211 2.87493e-20 0.00312513
5.77184 2.2113e-20 0.00295101
5.87163 9.5299e-21 0.00278982
5.97148 6.62185e-21 0.00264034
6.07139 6.26602e-21 0.00250151
6.17136 -2.0127e-20 0.00237239
6.2714 -9.32993e-22 0.00225211
6.37149 -5.91838e-21 0.00213993
6.47166 6.96935e-21 0.00203516
6.57188 -2.57596e-20 0.00193718
6.67218 5.74403e-21 0.00184545
6.77254 -1.48334e-20 0.00175947
6.87298 -8.21057e-21 0.00167878
6.97348 3.92e-21 0.00160298
7.07406 -1.58654e-20 0.0015317
7.17471 8.56503e-21 0.0014646
7.27544 -1.00562e-21 0.00140138
7.37624 9.04928e-21 0.00134176
7.47712 -2.82128e-21 0.00128547
7.57807 5.83561e-21 0.00123229
7.67911 1.42431e-20 0.001182
7.78023 -3.23346e-21 0.00113441
7.88143 -1.38626e-21 0.00108934
7.98271 -9.59889e-22 0.00104662
8.08408 9.91704e-21 0.00100609
8.18554 3.27732e-21 0.000967623
8.28708 3.99816e-21 0.000931081
8.38872 1.93988e-21 0.000896345
8.49044 -3.48119e-22 0.000863304
8.59226 -6.39499e-22 0.000831856
8.69417 -3.57899e-21 0.000801904
8.79618 -1.06653e-21 0.00077336
8.89828 -1.22506e-21 0.000746142
9.00048 2.23368e-21 0.000720173
9.10278 -8.74007e-22 0.000695382
9.20518 -1.32302e-21 0.000671703
9.30769 3.60092e-21 0.000649072
9.4103 4.01161e-21 0.000627434
9.51301 -2.8475e-22 0.000606733
9.61583 4.28966e-22 0.000586919
9.71877 1.86264e-21 0.000567946
9.82181 -1.92349e-21 0.000549768
9.92496 1.78141e-21 0.000532344
10.0282 -3.03002e-22 0.000515636
10.1316 -3.0994e-21 0.000499606
10.2351 -2.63406e-21 0.000484221
10.3387 -1.74087e-21 0.000469449
10.4425 -8.09304e-22 0.000455259
10.5463 -2.60049e-21 0.000441623
10.6503 -9.94047e-22 0.000428514
10.7545 1.62586e-21 0.000415906
10.8587 -6.40566e-22 0.000403776
10.9631 1.09135e-21 0.000392102
11.0676 -1.7919e-21 0.000380862
11.1722 1.47668e-21 0.000370036
11.277 -5.55842e-22 0.000359605
11.3819 9.29036e-22 0.000349552
11.487 -2.10965e-22 0.000339859
11.5922 9.8506e-23 0.00033051
11.6975 -1.11367e-21 0.000321491
11.803 -1.52466e-21 0.000312786
11.9086 -4.32704e-22 0.000304383
12.0144 -5.60438e-22 0.000296268
12.1204 2.29715e-23 0.000288429
12.2265 6.0087e-22 0.000280855
12.3327 7.83636e-22 0.000273534
12.4391 1.89354e-22 0.000266455
12.5457 -2.20429e-22 0.00025961
12.6524 -2.14978e-22 0.000252988
12.7593 7.87371e-22 0.000246581
12.8664 8.13814e-22 0.000240379
12.9737 1.92954e-21 0.000234374
13.0811 1.21091e-21 0.00022856
13.1887 -5.10771e-22 0.000222928
13.2965 -1.72411e-22 0.000217471
13.4044 3.59218e-22 0.000212182
13.5126 -1.14997e-21 0.000207056
13.6209 5.86621e-22 0.000202086
13.7294 -8.12321e-22 0.000197265
13.8382 -2.31443e-22 0.000192589
13.9471 -2.75779e-22 0.000188052
14.0562 4.98772e-22 0.000183649
14.1655 -6.39452e-22 0.000179375
14.275 -1.87281e-22 0.000175225
14.3848 -3.84819e-22 0.000171195
14.4947 1.2188e-21 0.000167281
14.6049 -2.74935e-22 0.000163478
14.7152 -6.49621e-23 0.000159783
14.8258 -6.36641e-22 0.000156191
14.9367 -6.45306e-22 0.0001527
15.0477 6.08469e-22 0.000149305
15.159 -5.88045e-22 0.000146004
15.2705 -4.86801e-23 0.000142793
15.3823 -1.17293e-22 0.000139669
15.4943 -5.72525e-23 0.000136629
15.6066 -2.23232e-22 0.00013367
15.7191 -4.48376e-22 0.00013079
15.8319 -1.52742e-22 0.000127986
15.9449 3.58959e-22 0.000125256
16.0582 -9.22032e-23 0.000122597
16.1717 -2.09168e-22 0.000120007
16.2856 1.07559e-22 0.000117483
16.3997 -1.26464e-22 0.000115024
16.5141 1.01045e-22 0.000112628
16.6288 -3.69437e-22 0.000110291
16.7437 9.83946e-23 0.000108014
16.859 3.04598e-23 0.000105793
16.9746 1.4814e-22 0.000103627
17.0905 -1.56902e-22 0.000101515
17.2067 9.97842e-23 9.94541e-05
17.3232 3.10649e-22 9.74433e-05
17.4401 -1.45713e-22 9.54812e-05
17.5572 -3.28619e-22 9.35661e-05
17.6748 1.30736e-22 9.16967e-05
17.7926 -1.31543e-22 8.98716e-05
17.9108 -1.46373e-22 8.80895e-05
18.0294 1.49731e-22 8.63492e-05
18.1483 3.19235e-22 8.46493e-05
18.2676 1.59712e-22 8.29888e-05
18.3873 -9.67105e-23 8.13665e-05
18.5074 -2.12485e-22 7.97813e-05
18.6278 9.86076e-23 7.8232e-05
18.7487 -4.33161e-23 7.67178e-05
18.8699 2.51428e-22 7.52375e-05
18.9916 4.50655e-23 7.37902e-05
19.1137 -1.55281e-22 7.23751e-05
19.2362 1.71702e-22 7.09911e-05
19.3592 1.24064e-23 6.96374e-05
19.4826 -1.35425e-22 6.83132e-05
19.6065 -9.73941e-24 6.70177e-05
19.7309 2.32162e-23 6.575e-05
19.8557 5.44381e-24 6.45094e-05
19.9811 -5.35601e-23 6.32951e-05
20.1069 2.79448e-23 6.21065e-05
20.2333 -2.55435e-22 6.09429e-05
20.3602 -1.46693e-22 5.98034e-05
20.4876 -7.90646e-23 5.86876e-05
20.6156 4.06506e-23 5.75948e-05
20.7441 -8.23983e-23 5.65243e-05
20.8732 -2.4376e-23 5.54756e-05
21.0029 -1.15712e-22 5.44481e-05
21.1332 -1.54371e-22 5.34412e-05
21.2642 -9.58557e-23 5.24543e-05
21.3958 -5.98259e-24 5.1487e-05
21.528 1.45008e-22 5.05387e-05
21.6609 -7.3059e-23 4.9609e-05
21.7945 1.56563e-22 4.86972e-05
21.9288 -1.19737e-22 4.78031e-05
22.0639 -1.46059e-22 4.6926e-05
22.1997 1.97687e-23 4.60656e-05
22.3363 -3.22529e-23 4.52213e-05
22.4736 -1.18902e-22 4.43929e-05
22.6118 -9.25422e-23 4.35798e-05
22.7509 -1.47593e-24 4.27817e-05
22.8908 -1.36451e-22 4.19982e-05
23.0316 -1.88232e-23 4.12288e-05
23.1733 6.67726e-23 4.04733e-05
23.316 1.56088e-22 3.97312e-05
23.4597 4.89922e-23 3.90021e-05
23.6044 1.47717e-23 3.82858e-05
23.7502 4.89464e-25 3.75819e-05
23.8971 4.9432e-23 3.689e-05
24.0451 -1.71105e-23 3.62098e-05
24.1944 3.79138e-23 3.5541e-05
24.3448 6.7938e-23 3.48832e-05
24.4966 7.80368e-24 3.42362e-05
24.6496 1.81338e-23 3.35996e-05
24.8041 -1.37847e-23 3.29731e-05
24.9601 6.39632e-23 3.23563e-05
25.1175 -5.19755e-23 3.17491e-05
25.2766 5.85412e-23 3.11511e-05
25.4373 3.89214e-24 3.0562e-05
25.5998 5.89156e-23 2.99814e-05
25.7641 -6.40126e-23 2.94091e-05
25.9304 -2.82384e-23 2.88447e-05
26.0988 4.91189e-23 2.8288e-05
26.2693 3.45486e-23 2.77386e-05
26.4421 3.31387e-23 2.71962e-05
26.6174 2.19771e-23 2.66605e-05
26.7954 -1.56879e-23 2.6131e-05
26.9761 -5.05702e-23 2.56074e-05
27.1598 -4.41954e-24 2.50894e-05
27.3468 3.78503e-23 2.45765e-05
27.5373 5.73721e-23 2.40682e-05
27.7317 1.1561e-23 2.3564e-05
27.9302 8.29862e-23 2.30635e-05
28.1333 3.25678e-23 2.25659e-05
28.3415 4.64915e-23 2.20706e-05
28.5554 -2.77617e-23 2.15767e-05
28.7758 -7.10501e-24 2.10833e-05
29.0035 3.81036e-23 2.05892e-05
29.2396 -3.45225e-23 2.00928e-05
29.4858 -2.05449e-23 1.95922e-05
29.7441 -2.82424e-23 1.90848e-05
30.0173 2.61705e-23 1.85668e-05
30.3101 4.87286e-23 1.80325e-05
30.6297 4.75701e-24 1.74724e-05
30.9905 5.16384e-24 1.68675e-05
31.4301 -1.64114e-23 1.61678e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoop/iFpTwoLoop.txt <==
-31.4301 -1.7261e-21 1.61329e-05
-30.9905 9.42523e-22 1.68298e-05
-30.6297 -1.045e-21 1.74324e-05
-30.3101 -9.60224e-22 1.79902e-05
-30.0173 -1.01862e-21 1.85224e-05
-29.7441 1.62026e-21 1.90382e-05
-29.4858 2.09155e-21 1.95437e-05
-29.2396 2.84178e-21 2.00421e-05
-29.0035 1.59435e-21 2.05365e-05
-28.7758 -1.09492e-22 2.10285e-05
-28.5554 -2.1722e-21 2.15198e-05
-28.3415 -1.1129e-21 2.20114e-05
-28.1333 -1.12592e-22 2.25046e-05
-27.9302 1.82541e-21 2.29998e-05
-27.7317 2.11557e-21 2.34982e-05
-27.5373 2.5124e-21 2.39999e-05
-27.3468 1.35236e-21 2.45059e-05
-27.1598 8.3007e-22 2.50162e-05
-26.9761 -9.78726e-22 2.55318e-05
-26.7954 -3.88543e-22 2.60527e-05
-26.6174 1.03565e-21 2.65797e-05
-26.4421 3.43708e-21 2.71126e-05
-26.2693 3.11381e-21 2.76523e-05
-26.0988 3.01957e-21 2.81988e-05
-25.9304 1.03476e-21 2.87526e-05
-25.7641 -1.21082e-22 2.93139e-05
-25.5998 -2.23182e-21 2.98832e-05
-25.4373 -3.49497e-21 3.04605e-05
-25.2766 -4.10625e-21 3.10465e-05
-25.1175 -2.51341e-21 3.1641e-05
-24.9601 -1.22047e-21 3.22449e-05
-24.8041 1.9097e-21 3.28579e-05
-24.6496 3.36915e-21 3.34809e-05
-24.4966 4.31152e-21 3.41137e-05
-24.3448 1.72229e-21 3.47569e-05
-24.1944 -1.06088e-21 3.54106e-05
-24.0451 -4.3483e-21 3.60755e-05
-23.8971 -5.99536e-21 3.67513e-05
-23.7502 -7.7706e-21 3.7439e-05
-23.6044 -6.98431e-21 3.81383e-05
-23.4597 -8.49292e-21 3.88502e-05
-23.316 -7.01785e-21 3.95743e-05
-23.1733 -5.65903e-21 4.03117e-05
-23.0316 -2.0478e-21 4.10621e-05
-22.8908 -7.72551e-22 4.18264e-05
-22.7509 1.20845e-21 4.26044e-05
-22.6118 1.91865e-22 4.33971e-05
-22.4736 -2.89147e-22 4.42044e-05
-22.3363 -3.01402e-21 4.50271e-05
-22.1997 -2.59407e-21 4.58651e-05
-22.0639 -4.91097e-21 4.67194e-05
-21.9288 -4.60068e-21 4.75899e-05
-21.7945 -6.82791e-21 4.84776e-05
-21.6609 -8.5819e-21 4.93823e-05
-21.528 -9.45004e-21 5.03052e-05
-21.3958 -8.94293e-21 5.1246e-05
-21.2642 -9.50506e-21 5.22059e-05
-21.1332 -6.06318e-21 5.31848e-05
-21.0029 -7.70741e-21 5.41838e-05
-20.8732 -6.29733e-21 5.52029e-05
-20.7441 -8.80865e-21 5.62431e-05
-20.6156 -7.73545e-21 5.73046e-05
-20.4876 -6.59981e-21 5.83884e-05
-20.3602 -3.16948e-21 5.94945e-05
-20.2333 -3.41426e-21 6.06243e-05
-20.1069 -2.78395e-21 6.17777e-05
-19.9811 -4.42439e-21 6.29559e-05
-19.8557 -2.45237e-21 6.41592e-05
-19.7309 -4.3655e-21 6.53887e-05
-19.6065 -2.81594e-21 6.66446e-05
-19.4826 -2.04593e-21 6.79283e-05
-19.3592 -3.12267e-22 6.92399e-05
-19.2362 -2.32649e-22 7.05809e-05
-19.1137 -6.43265e-22 7.19514e-05
-18.9916 -7.48935e-23 7.33529e-05
-18.8699 -5.93427e-22 7.47857e-05
-18.7487 -6.8294e-22 7.62514e-05
-18.6278 2.84992e-21 7.77501e-05
-18.5074 2.43539e-21 7.92836e-05
-18.3873 6.81521e-21 8.08522e-05
-18.2676 9.23157e-21 8.24577e-05
-18.1483 1.26628e-20 8.41003e-05
-18.0294 1.42665e-20 8.5782e-05
-17.9108 1.66851e-20 8.7503e-05
-17.7926 1.88755e-20 8.92656e-05
-17.6748 2.29043e-20 9.10699e-05
-17.5572 2.35769e-20 9.29183e-05
-17.4401 2.67794e-20 9.48111e-05
-17.3232 2.39503e-20 9.67506e-05
-17.2067 1.94476e-20 9.87373e-05
-17.0905 1.91216e-20 0.000100774
-16.9746 1.66299e-20 0.00010286
-16.859 1.52603e-20 0.000105
-16.7437 1.35405e-20 0.000107192
-16.6288 5.81066e-21 0.000109441
-16.5141 1.11723e-20 0.000111747
-16.3997 1.11029e-20 0.000114113
-16.2856 1.49744e-20 0.000116539
-16.1717 1.61097e-20 0.00011903
-16.0582 1.85277e-20 0.000121585
-15.9449 1.73247e-20 0.000124207
-15.8319 1.8635e-20 0.000126899
-15.7191 1.32666e-20 0.000129664
-15.6066 1.16483e-20 0.000132502
-15.4943 7.40045e-21 0.000135418
-15.3823 2.24845e-21 0.000138413
-15.2705 -2.36578e-21 0.000141491
-15.159 -5.91539e-21 0.000144653
-15.0477 -9.75525e-21 0.000147904
-14.9367 -1.3887e-20 0.000151246
-14.8258 -1.15608e-20 0.000154682
-14.7152 -7.46328e-21 0.000158216
-14.6049 -1.61422e-20 0.000161852
-14.4947 -1.05179e-20 0.000165591
-14.3848 -9.27755e-21 0.00016944
-14.275 -7.614e-21 0.000173401
-14.1655 -5.08643e-23 0.00017748
-14.0562 -2.22939e-21 0.000181678
-13.9471 9.00387e-21 0.000186004
-13.8382 8.41833e-21 0.000190458
-13.7294 6.78894e-21 0.000195049
-13.6209 4.40767e-21 0.000199779
-13.5126 3.42085e-21 0.000204656
-13.4044 -5.96799e-21 0.000209684
-13.2965 -9.92387e-21 0.00021487
-13.1887 -1.42535e-20 0.000220218
-13.0811 -1.32704e-20 0.000225737
-12.9737 7.50173e-21 0.000231432
-12.8664 1.12849e-20 0.000237313
-12.7593 3.21415e-20 0.000243383
-12.6524 4.19608e-20 0.000249654
-12.5457 5.80836e-20 0.000256131
-12.4391 3.76529e-20 0.000262825
-12.3327 2.53276e-20 0.000269743
-12.2265 1.95144e-20 0.000276898
-12.1204 8.37567e-22 0.000284295
-12.0144 -8.1622e-21 0.00029195
-11.9086 -8.51555e-21 0.000299868
-11.803 -1.85562e-20 0.000308067
-11.6975 -3.12129e-20 0.000316554
-11.5922 -1.85149e-20 0.000325346
-11.487 -3.88655e-20 0.000334453
-11.3819 -1.98734e-20 0.000343893
-11.277 -4.37755e-20 0.000353677
-11.1722 8.67267e-22 0.000363826
-11.0676 1.89154e-20 0.000374352
-10.9631 4.85659e-20 0.000385278
-10.8587 6.12881e-20 0.000396617
-10.7545 4.98429e-20 0.000408395
-10.6503 8.61244e-20 0.000420627
-10.5463 1.18415e-20 0.000433342
-10.4425 4.27199e-20 0.000446557
-10.3387 3.80643e-20 0.000460304
-10.2351 6.46872e-20 0.000474603
-10.1316 1.42072e-19 0.000489489
-10.0282 1.78816e-19 0.000504986
-9.92496 1.66176e-19 0.000521132
-9.82181 2.3371e-19 0.000537954
-9.71877 1.36419e-19 0.000555496
-9.61583 1.36823e-19 0.000573788
-9.51301 4.58768e-20 0.000592882
-9.4103 -5.50124e-21 0.00061281
-9.30769 -1.21691e-19 0.00063363
-9.20518 -4.61061e-20 0.000655381
-9.10278 -2.46763e-19 0.000678129
-9.00048 -4.99922e-20 0.000701918
-8.89828 -2.66169e-19 0.000726822
-8.79618 -3.31139e-19 0.000752895
-8.69417 -1.64504e-19 0.00078022
-8.59226 -2.20248e-19 0.000808859
-8.49044 -1.33684e-19 0.000838907
-8.38872 -1.83757e-19 0.000870438
-8.28708 -2.3132e-19 0.000903562
-8.18554 5.20801e-20 0.000938363
-8.08408 1.99595e-19 0.00097497
-7.98271 5.72368e-20 0.00101348
-7.88143 1.94135e-19 0.00105405
-7.78023 1.6469e-20 0.00109678
-7.67911 1.03789e-19 0.00114186
-7.57807 -9.48706e-20 0.00118942
-7.47712 -1.62414e-19 0.00123967
-7.37624 7.12184e-20 0.00129278
-7.27544 -2.16704e-19 0.00134897
-7.17471 -2.7787e-19 0.00140846
-7.07406 -5.04251e-19 0.00147153
-6.97348 8.49715e-21 0.00153841
-6.87298 -4.10023e-19 0.00160946
-6.77254 1.58785e-19 0.00168495
-6.67218 4.93872e-19 0.00176531
-6.57188 3.18595e-19 0.00185088
-6.47166 2.46342e-19 0.00194217
-6.37149 2.96169e-19 0.00203962
-6.2714 3.88793e-19 0.00214383
-6.17136 5.9432e-19 0.00225536
-6.07139 2.74546e-19 0.00237494
-5.97148 3.5804e-19 0.00250329
-5.87163 6.3917e-19 0.00264133
-5.77184 8.40151e-19 0.00278994
-5.67211 8.28949e-19 0.0029503
-5.57243 1.73007e-18 0.00312357
-5.47281 1.40631e-18 0.00331123
-5.37325 1.79627e-18 0.00351481
-5.27373 1.93014e-18 0.00373624
-5.17427 2.69355e-18 0.00397755
-5.07487 1.05031e-18 0.00424131
-4.97551 4.46306e-19 0.00453028
-4.8762 5.58023e-19 0.00484797
-4.77694 1.0387e-18 0.00519821
-4.67772 -8.30206e-19 0.00558589
-4.57855 9.4118e-19 0.00601652
-4.47943 -3.43682e-18 0.00649714
-4.38035 -1.61167e-18 0.00703591
-4.28131 -6.71424e-18 0.00764333
-4.18232 6.9744e-19 0.0083319
-4.08336 -4.05201e-18 0.00911784
-3.98445 6.69169e-19 0.0100209
-3.88557 1.34484e-18 0.0110669
-3.78673 1.25527e-17 0.0122875
-3.68793 -2.23919e-18 0.0137232
-3.58916 1.81873e-17 0.0154232
-3.49043 1.89628e-17 0.0174461
-3.39173 -2.08885e-17 0.0198559
-3.29307 2.06584e-17 0.0227155
-3.19443 -5.54284e-17 0.0260722
-3.09583 5.61631e-17 0.0299466
-2.99725 -1.25269e-16 0.0343268
-2.89871 9.00992e-17 0.0391937
-2.80019 -2.26116e-16 0.0445625
-2.7017 1.40279e-16 0.0505371
-2.60323 -2.86031e-17 0.0573323
-2.50479 1.92386e-17 0.065285
-2.40638 3.40565e-17 0.0748477
-2.30798 2.36771e-16 0.0866134
-2.20961 3.48821e-16 0.101349
-2.11126 -3.46333e-16 0.120085
-2.01293 1.193e-15 0.144209
-1.91462 2.73213e-17 0.175647
-1.81632 -2.67712e-15 0.217053
-1.71804 1.34801e-16 0.272117
-1.61978 1.36471e-15 0.345884
-1.52154 8.93889e-15 0.445195
-1.42331 -7.04414e-16 0.579168
-1.32509 2.04868e-14 0.760093
-1.22689 -2.33429e-15 1.00532
-1.12869 5.72969e-14 1.34158
-1.03051 -9.7488e-14 1.81312
-0.932337 -1.41774e-13 2.49245
-0.834173 4.90488e-14 3.48375
-0.736016 -1.75694e-13 4.87527
-0.637867 2.53906e-13 6.55276
-0.539723 -2.03889e-12 7.94133
-0.441585 -4.41955e-14 8.35535
-0.343451 -3.66847e-14 7.87008
-0.24532 -1.32613e-12 7.10487
-0.147191 -1.16317e-13 6.49102
-0.0490634 -7.83509e-14 6.16868
0.0490634 3.06194e-13 6.16868
0.147191 9.9397e-14 6.49102
0.24532 7.01205e-14 7.10487
0.343451 -2.39955e-12 7.87008
0.441585 1.7014e-12 8.35535
0.539723 1.70936e-12 7.94133
0.637867 2.50254e-13 6.55276
0.736016 -1.79323e-13 4.87527
0.834173 -2.25541e-13 3.48375
0.932337 3.14747e-13 2.49245
1.03051 -7.08232e-15 1.81312
1.12869 -4.61556e-14 1.34158
1.22689 2.58345e-14 1.00532
1.32509 4.38984e-15 0.760093
1.42331 1.04731e-14 0.579168
1.52154 2.87063e-15 0.445195
1.61978 4.66183e-15 0.345884
1.71804 -9.01101e-16 0.272117
1.81632 3.84072e-15 0.217053
1.91462 -4.41233e-16 0.175647
2.01293 1.14281e-15 0.144209
2.11126 -2.45802e-16 0.120085
2.20961 5.10129e-16 0.101349
2.30798 -3.81036e-16 0.0866134
2.40638 3.01301e-16 0.0748477
2.50479 2.11656e-18 0.065285
2.60323 1.37674e-16 0.0573323
2.7017 -1.8923e-16 0.0505371
2.80019 2.01048e-16 0.0445625
2.89871 -1.10927e-16 0.0391937
2.99725 1.04387e-16 0.0343268
3.09583 -5.42428e-17 0.0299466
3.19443 1.88992e-17 0.0260722
3.29307 7.86558e-18 0.0227155
3.39173 2.03413e-18 0.0198559
3.49043 -1.83094e-17 0.0174461
3.58916 -3.73654e-18 0.0154232
3.68793 -3.30866e-18 0.0137232
3.78673 -1.27132e-17 0.0122875
3.88557 -3.30568e-18 0.0110669
3.98445 1.57859e-18 0.0100209
4.08336 -2.36226e-18 0.00911784
4.18232 1.83541e-18 0.0083319
4.28131 -4.69653e-18 0.00764333
4.38035 4.0627e-19 0.00703591
4.47943 -3.22687e-18 0.00649714
4.57855 -9.9182e-19 0.00601652
4.67772 -1.2193e-18 0.00558589
4.77694 -1.35938e-18 0.00519821
4.8762 -2.89012e-18 0.00484797
4.97551 -3.49225e-18 0.00453028
5.07487 -2.24959e-18 0.00424131
5.17427 -4.47024e-18 0.00397755
5.27373 -2.99662e-18 0.00373624
5.37325 -1.72993e-18 0.00351481
5.47281 -3.21139e-18 0.00331123
5.57243 -1.30323e-18 0.00312357
5.67211 -2.2454e-18 0.0029503
5.77184 -1.07702e-18 0.00278994
5.87163 -1.40666e-18 0.00264133
5.97148 -3.40142e-19 0.00250329
6.07139 -6.38415e-19 0.00237494
6.17136 -5.31035e-19 0.00225536
6.2714 -7.91791e-19 0.00214383
6.37149 -3.35557e-19 0.00203962
6.47166 -5.30594e-19 0.00194217
6.57188 -3.02736e-19 0.00185088
6.67218 -3.31481e-19 0.00176531
6.77254 -5.30321e-20 0.00168495
6.87298 8.10849e-20 0.00160946
6.97348 1.52416e-19 0.00153841
7.07406 5.78975e-20 0.00147153
7.17471 -7.8315e-20 0.00140846
7.27544 2.16442e-19 0.00134897
7.37624 -1.69111e-19 0.00129278
7.47712 1.58335e-19 0.00123967
7.57807 9.58684e-20 0.00118942
7.67911 -1.03742e-19 0.00114186
7.78023 -1.04228e-19 0.00109678
7.88143 2.05484e-19 0.00105405
7.98271 1.60132e-19 0.00101348
8.08408 -1.40324e-19 0.00097497
8.18554 8.32999e-20 0.000938363
8.28708 3.86807e-19 0.000903562
8.38872 3.72092e-19 0.000870438
8.49044 3.74423e-19 0.000838907
8.59226 3.37666e-19 0.000808859
8.69417 3.79273e-19 0.00078022
8.79618 3.49674e-19 0.000752895
8.89828 3.56059e-19 0.000726822
9.00048 2.78452e-19 0.000701918
9.10278 2.98728e-19 0.000678129
9.20518 2.37045e-19 0.000655381
9.30769 1.70694e-19 0.00063363
9.4103 1.04535e-19 0.00061281
9.51301 5.68798e-20 0.000592882
9.61583 -8.90143e-20 0.000573788
9.71877 -3.07822e-20 0.000555496
9.82181 -1.40425e-19 0.000537954
9.92496 -9.68812e-20 0.000521132
10.0282 -1.19837e-19 0.000504986
10.1316 -2.81155e-20 0.000489489
10.2351 -9.48722e-21 0.000474603
10.3387 -1.07628e-20 0.000460304
10.4425 -6.67074e-21 0.000446557
10.5463 2.34622e-20 0.000433342
10.6503 1.59904e-20 0.000420627
10.7545 -5.64938e-20 0.000408395
10.8587 7.45341e-21 0.000396617
10.9631 -1.44407e-20 0.000385278
11.0676 1.64555e-20 0.000374352
11.1722 2.81312e-20 0.000363826
11.277 5.16127e-20 0.000353677
11.3819 5.79405e-20 0.000343893
11.487 5.29269e-20 0.000334453
11.5922 3.88796e-20 0.000325346
11.6975 3.43363e-20 0.000316554
11.803 3.96992e-20 0.000308067
11.9086 2.7554e-20 0.000299868
12.0144 5.06152e-21 0.00029195
12.1204 -3.49733e-21 0.000284295
12.2265 -2.00638e-20 0.000276898
12.3327 -3.52451e-20 0.000269743
12.4391 -2.1524e-20 0.000262825
12.5457 -4.87302e-20 0.000256131
12.6524 -3.15116e-20 0.000249654
12.7593 -2.44399e-20 0.000243383
12.8664 -3.46399e-21 0.000237313
12.9737 6.27282e-21 0.000231432
13.0811 2.21835e-20 0.000225737
13.1887 2.23922e-20 0.000220218
13.2965 2.4415e-20 0.00021487
13.4044 7.60264e-21 0.000209684
13.5126 2.32025e-22 0.000204656
13.6209 -5.81061e-21 0.000199779
13.7294 -1.27252e-20 0.000195049
13.8382 -1.23398e-20 0.000190458
13.9471 -7.53877e-21 0.000186004
14.0562 2.58478e-21 0.000181678
14.1655 -1.03495e-21 0.00017748
14.275 4.93691e-21 0.000173401
14.3848 1.31488e-20 0.00016944
14.4947 1.32585e-20 0.000165591
14.6049 1.55588e-20 0.000161852
14.7152 8.76544e-21 0.000158216
14.8258 1.29909e-20 0.000154682
14.9367 3.99957e-21 0.000151246
15.0477 7.42566e-21 0.000147904
15.159 1.44113e-21 0.000144653
15.2705 -5.42024e-22 0.000141491
15.3823 -2.45319e-21 0.000138413
15.4943 -1.36294e-20 0.000135418
15.6066 -1.15955e-20 0.000132502
15.7191 -1.60675e-20 0.000129664
15.8319 -1.68458e-20 0.000126899
15.9449 -1.7782e-20 0.000124207
16.0582 -1.82941e-20 0.000121585
16.1717 -1.73748e-20 0.00011903
16.2856 -1.51685e-20 0.000116539
16.3997 -9.63389e-21 0.000114113
16.5141 -1.51158e-20 0.000111747
16.6288 -9.50386e-21 0.000109441
16.7437 -1.49363e-20 0.000107192
16.859 -1.26555e-20 0.000105
16.9746 -1.74673e-20 0.00010286
17.0905 -2.08795e-20 0.000100774
17.2067 -2.26586e-20 9.87373e-05
17.3232 -2.2607e-20 9.67506e-05
17.4401 -2.41546e-20 9.48111e-05
17.5572 -2.37864e-20 9.29183e-05
17.6748 -2.3374e-20 9.10699e-05
17.7926 -1.64806e-20 8.92656e-05
17.9108 -1.66147e-20 8.7503e-05
18.0294 -1.11464e-20 8.5782e-05
18.1483 -1.18747e-20 8.41003e-05
18.2676 -8.41916e-21 8.24577e-05
18.3873 -6.87867e-21 8.08522e-05
18.5074 -1.62123e-21 7.92836e-05
18.6278 -2.37523e-21 7.77501e-05
18.7487 -2.38989e-21 7.62514e-05
18.8699 -9.19491e-22 7.47857e-05
18.9916 2.04143e-21 7.33529e-05
19.1137 -7.20185e-22 7.19514e-05
19.2362 1.4399e-21 7.05809e-05
19.3592 2.92469e-22 6.92399e-05
19.4826 3.05393e-21 6.79283e-05
19.6065 2.62072e-21 6.66446e-05
19.7309 4.58736e-21 6.53887e-05
19.8557 4.07213e-21 6.41592e-05
19.9811 4.19201e-21 6.29559e-05
20.1069 3.07144e-21 6.17777e-05
20.2333 3.90306e-21 6.06243e-05
20.3602 3.16658e-21 5.94945e-05
20.4876 6.55469e-21 5.83884e-05
20.6156 7.67798e-21 5.73046e-05
20.7441 8.65017e-21 5.62431e-05
20.8732 6.56526e-21 5.52029e-05
21.0029 8.55479e-21 5.41838e-05
21.1332 7.31323e-21 5.31848e-05
21.2642 8.15701e-21 5.22059e-05
21.3958 8.95981e-21 5.1246e-05
21.528 9.47832e-21 5.03052e-05
21.6609 8.72282e-21 4.93823e-05
21.7945 7.26165e-21 4.84776e-05
21.9288 4.98796e-21 4.75899e-05
22.0639 4.75683e-21 4.67194e-05
22.1997 3.78457e-21 4.58651e-05
22.3363 2.86152e-21 4.50271e-05
22.4736 3.77996e-22 4.42044e-05
22.6118 -4.18687e-22 4.33971e-05
22.7509 -1.24185e-21 4.26044e-05
22.8908 9.2681e-22 4.18264e-05
23.0316 2.67149e-21 4.10621e-05
23.1733 5.45912e-21 4.03117e-05
23.316 7.48256e-21 3.95743e-05
23.4597 8.14726e-21 3.88502e-05
23.6044 7.34238e-21 3.81383e-05
23.7502 7.15463e-21 3.7439e-05
23.8971 5.92727e-21 3.67513e-05
24.0451 4.00932e-21 3.60755e-05
24.1944 4.78382e-22 3.54106e-05
24.3448 -1.65835e-21 3.47569e-05
24.4966 -4.16538e-21 3.41137e-05
24.6496 -2.96462e-21 3.34809e-05
24.8041 -2.16857e-21 3.28579e-05
24.9601 1.53309e-21 3.22449e-05
25.1175 3.19857e-21 3.1641e-05
25.2766 4.16828e-21 3.10465e-05
25.4373 3.06179e-21 3.04605e-05
25.5998 2.15199e-21 2.98832e-05
25.7641 -1.86887e-22 2.93139e-05
25.9304 -1.06413e-21 2.87526e-05
26.0988 -2.87876e-21 2.81988e-05
26.2693 -2.97504e-21 2.76523e-05
26.4421 -2.89041e-21 2.71126e-05
26.6174 -1.11695e-21 2.65797e-05
26.7954 4.58413e-22 2.60527e-05
26.9761 7.52594e-22 2.55318e-05
27.1598 -5.62231e-22 2.50162e-05
27.3468 -1.57249e-21 2.45059e-05
27.5373 -2.49698e-21 2.39999e-05
27.7317 -2.13679e-21 2.34982e-05
27.9302 -1.59785e-21 2.29998e-05
28.1333 2.05919e-22 2.25046e-05
28.3415 1.29063e-21 2.20114e-05
28.5554 2.21653e-21 2.15198e-05
28.7758 7.05535e-23 2.10285e-05
29.0035 -1.64079e-21 2.05365e-05
29.2396 -2.99819e-21 2.00421e-05
29.4858 -2.0775e-21 1.95437e-05
29.7441 -1.48426e-21 1.90382e-05
30.0173 1.00506e-21 1.85224e-05
30.3101 9.14165e-22 1.79902e-05
30.6297 1.0883e-21 1.74324e-05
30.9905 -9.47466e-22 1.68298e-05
31.4301 1.73496e-21 1.61329e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoop/iFp_FRG.txt <==
-31.4301 -5.06745e-22 1.61542e-05
-30.9905 -6.10937e-22 1.68531e-05
-30.6297 -8.51036e-22 1.74571e-05
-30.3101 2.86116e-22 1.80165e-05
-30.0173 2.60185e-23 1.855e-05
-29.7441 2.45536e-22 1.90672e-05
-29.4858 1.65999e-22 1.95738e-05
-29.2396 -4.54692e-22 2.00736e-05
-29.0035 -1.54893e-21 2.05692e-05
-28.7758 -1.15022e-21 2.10625e-05
-28.5554 -1.20133e-21 2.1555e-05
-28.3415 -9.77815e-22 2.2048e-05
-28.1333 -1.74984e-22 2.25425e-05
-27.9302 4.60092e-22 2.30392e-05
-27.7317 3.16461e-22 2.35388e-05
-27.5373 4.30601e-22 2.4042e-05
-27.3468 1.07373e-21 2.45494e-05
-27.1598 1.49885e-21 2.50614e-05
-26.9761 7.97646e-22 2.55784e-05
-26.7954 -8.56352e-22 2.6101e-05
-26.6174 -1.77997e-21 2.66295e-05
-26.4421 -1.28326e-21 2.71642e-05
-26.2693 -1.0936e-21 2.77055e-05
-26.0988 -8.22015e-22 2.82538e-05
-25.9304 -1.12081e-21 2.88094e-05
-25.7641 -2.93105e-23 2.93725e-05
-25.5998 2.4725e-22 2.99437e-05
-25.4373 9.20737e-22 3.0523e-05
-25.2766 3.58024e-22 3.11109e-05
-25.1175 1.02988e-21 3.17076e-05
-24.9601 2.01978e-21 3.23135e-05
-24.8041 1.82492e-21 3.29288e-05
-24.6496 1.05359e-21 3.35539e-05
-24.4966 -5.18555e-22 3.41891e-05
-24.3448 -2.05745e-21 3.48346e-05
-24.1944 -2.35523e-21 3.54909e-05
-24.0451 -2.46749e-21 3.61581e-05
-23.8971 -2.00428e-21 3.68367e-05
-23.7502 -2.16938e-21 3.75269e-05
-23.6044 -2.08114e-21 3.82291e-05
-23.4597 -1.03065e-21 3.89437e-05
-23.316 2.06862e-22 3.96709e-05
-23.1733 1.07668e-21 4.04111e-05
-23.0316 9.97815e-22 4.11647e-05
-22.8908 5.09928e-22 4.1932e-05
-22.7509 9.27533e-23 4.27135e-05
-22.6118 6.37826e-22 4.35095e-05
-22.4736 -4.39599e-22 4.43204e-05
-22.3363 -2.44481e-21 4.51465e-05
-22.1997 -5.06451e-21 4.59884e-05
-22.0639 -6.63973e-21 4.68464e-05
-21.9288 -6.16157e-21 4.7721e-05
-21.7945 -5.42814e-21 4.86126e-05
-21.6609 -4.13274e-21 4.95217e-05
-21.528 -3.63319e-21 5.04488e-05
-21.3958 -2.89101e-21 5.13942e-05
-21.2642 -3.39196e-21 5.23586e-05
-21.1332 -3.15561e-21 5.33425e-05
-21.0029 -1.87589e-21 5.43463e-05
-20.8732 -2.1829e-21 5.53706e-05
-20.7441 -1.43444e-21 5.6416e-05
-20.6156 -1.88458e-21 5.7483e-05
-20.4876 -1.36693e-21 5.85723e-05
-20.3602 -2.15093e-21 5.96845e-05
-20.2333 -3.15018e-21 6.08201e-05
-20.1069 -3.28896e-21 6.19798e-05
-19.9811 -5.31136e-21 6.31643e-05
-19.8557 -7.36921e-21 6.43744e-05
-19.7309 -1.03025e-20 6.56106e-05
-19.6065 -8.6877e-21 6.68737e-05
-19.4826 -8.75329e-21 6.81645e-05
-19.3592 -9.09262e-21 6.94838e-05
-19.2362 -7.50635e-21 7.08323e-05
-19.1137 -5.66562e-21 7.22111e-05
-18.9916 -5.84218e-21 7.3621e-05
-18.8699 -3.69127e-21 7.5063e-05
-18.7487 -3.8016e-21 7.65377e-05
-18.6278 -4.61728e-21 7.80461e-05
-18.5074 -3.02533e-22 7.95893e-05
-18.3873 -4.94172e-22 8.11683e-05
-18.2676 -1.12127e-21 8.27841e-05
-18.1483 9.50508e-22 8.44378e-05
-18.0294 -8.27238e-22 8.61305e-05
-17.9108 -1.08172e-21 8.78636e-05
-17.7926 -6.74997e-21 8.9638e-05
-17.6748 -8.48512e-21 9.14552e-05
-17.5572 -1.29273e-20 9.33164e-05
-17.4401 -1.41091e-20 9.5223e-05
-17.3232 -1.74786e-20 9.71764e-05
-17.2067 -1.49965e-20 9.9178e-05
-17.0905 -1.42147e-20 0.000101229
-16.9746 -1.58239e-20 0.000103332
-16.859 -1.508e-20 0.000105487
-16.7437 -1.0049e-20 0.000107697
-16.6288 -9.39542e-21 0.000109964
-16.5141 -8.54468e-21 0.000112289
-16.3997 -8.53309e-21 0.000114673
-16.2856 -7.87221e-21 0.00011712
-16.1717 -5.73118e-21 0.00011963
-16.0582 -3.16035e-21 0.000122207
-15.9449 -4.48021e-21 0.000124852
-15.8319 -4.55022e-22 0.000127568
-15.7191 -2.19377e-21 0.000130356
-15.6066 -3.55798e-21 0.00013322
-15.4943 -7.40438e-21 0.000136162
-15.3823 -7.87137e-21 0.000139185
-15.2705 -1.77322e-20 0.000142291
-15.159 -1.69868e-20 0.000145484
-15.0477 -2.13863e-20 0.000148766
-14.9367 -1.85951e-20 0.00015214
-14.8258 -1.79657e-20 0.00015561
-14.7152 -1.1843e-20 0.000159179
-14.6049 -7.35907e-21 0.000162852
-14.4947 -9.07233e-21 0.00016663
-14.3848 -6.84876e-21 0.000170519
-14.275 -1.221e-20 0.000174523
-14.1655 -8.1081e-21 0.000178645
-14.0562 -1.73158e-20 0.00018289
-13.9471 -1.35863e-20 0.000187263
-13.8382 -1.63336e-20 0.000191769
-13.7294 -1.62721e-20 0.000196412
-13.6209 -1.09663e-20 0.000201198
-13.5126 -4.21202e-21 0.000206132
-13.4044 1.49118e-21 0.00021122
-13.2965 5.78019e-21 0.000216469
-13.1887 1.63693e-20 0.000221885
-13.0811 1.33598e-21 0.000227473
-12.9737 -3.82298e-21 0.000233242
-12.8664 -3.18865e-22 0.000239198
-12.7593 -4.69603e-21 0.00024535
-12.6524 -1.1175e-20 0.000251705
-12.5457 -1.13168e-20 0.000258271
-12.4391 -9.0748e-21 0.000265058
-12.3327 -1.00803e-20 0.000272075
-12.2265 -2.48887e-21 0.000279332
-12.1204 -6.21637e-21 0.000286839
-12.0144 9.13817e-22 0.000294607
-11.9086 -2.81132e-20 0.000302647
-11.803 -2.06441e-20 0.000310971
-11.6975 -3.61823e-20 0.000319592
-11.5922 -5.51289e-20 0.000328524
-11.487 -7.72562e-20 0.00033778
-11.3819 -4.87842e-20 0.000347376
-11.277 -3.39354e-20 0.000357327
-11.1722 -1.99153e-20 0.000367649
-11.0676 1.86517e-20 0.00037836
-10.9631 1.58559e-20 0.00038948
-10.8587 4.36509e-20 0.000401026
-10.7545 3.45445e-20 0.000413021
-10.6503 4.39948e-20 0.000425485
-10.5463 2.92993e-20 0.000438443
-10.4425 3.88833e-21 0.000451919
-10.3387 -1.4009e-20 0.000465939
-10.2351 -2.34013e-22 0.000480531
-10.1316 9.10118e-21 0.000495725
-10.0282 -4.69037e-20 0.000511552
-9.92496 -4.08011e-20 0.000528045
-9.82181 -7.70827e-20 0.00054524
-9.71877 -8.3528e-20 0.000563175
-9.61583 -7.97057e-20 0.00058189
-9.51301 -2.01639e-19 0.000601429
-9.4103 -1.40382e-19 0.000621837
-9.30769 -1.14022e-19 0.000643164
-9.20518 -1.15389e-19 0.000665461
-9.10278 -1.25523e-19 0.000688786
-9.00048 -1.24749e-19 0.000713199
-8.89828 -9.49063e-20 0.000738764
-8.79618 -1.38713e-20 0.00076555
-8.69417 -6.00389e-21 0.000793633
-8.59226 3.88616e-20 0.000823091
-8.49044 2.02505e-20 0.000854011
-8.38872 1.4095e-19 0.000886486
-8.28708 2.1825e-19 0.000920615
-8.18554 -2.77131e-20 0.000956507
-8.08408 9.40296e-20 0.000994278
-7.98271 -1.64632e-19 0.00103405
-7.88143 -1.43816e-19 0.00107597
-7.78023 -1.31922e-19 0.00112018
-7.67911 2.92146e-20 0.00116684
-7.57807 -1.96391e-19 0.00121612
-7.47712 -1.21338e-20 0.00126822
-7.37624 -1.22266e-19 0.00132334
-7.27544 -1.268e-19 0.00138171
-7.17471 -3.05518e-19 0.00144358
-7.07406 -2.78309e-19 0.00150922
-6.97348 -3.2625e-19 0.00157893
-6.87298 -5.86446e-19 0.00165302
-6.77254 -5.46586e-19 0.00173188
-6.67218 -4.86877e-19 0.00181588
-6.57188 -1.01294e-19 0.00190547
-6.47166 1.79944e-19 0.00200114
-6.37149 4.7696e-19 0.00210342
-6.2714 3.42293e-19 0.00221292
-6.17136 4.29508e-19 0.00233031
-6.07139 6.88249e-19 0.00245633
-5.97148 4.28224e-19 0.00259183
-5.87163 6.21894e-19 0.00273774
-5.77184 1.46787e-19 0.00289515
-5.67211 -3.4907e-19 0.00306526
-5.57243 -4.39555e-19 0.00324945
-5.47281 -6.4552e-19 0.00344928
-5.37325 -8.70495e-19 0.00366658
-5.27373 -1.92373e-18 0.00390343
-5.17427 -1.16356e-19 0.00416224
-5.07487 -2.50385e-18 0.00444583
-4.97551 -1.56127e-18 0.00475752
-4.8762 -4.59779e-18 0.00510122
-4.77694 -2.07229e-18 0.00548157
-4.67772 -3.59419e-18 0.00590411
-4.57855 -1.59493e-18 0.00637551
-4.47943 -4.9387e-18 0.00690378
-4.38035 -1.42051e-18 0.0074986
-4.28131 2.48838e-18 0.00817158
-4.18232 -4.48814e-18 0.00893648
-4.08336 3.94111e-18 0.00980922
-3.98445 -3.84586e-18 0.0108073
-3.88557 8.24745e-18 0.0119482
-3.78673 9.17947e-18 0.0132476
-3.68793 -3.53821e-18 0.0147176
-3.58916 8.29008e-18 0.016368
-3.49043 3.40985e-18 0.0182139
-3.39173 4.78702e-18 0.0202851
-3.29307 -1.2566e-17 0.0226348
-3.19443 5.58023e-18 0.0253434
-3.09583 -4.9996e-17 0.0285187
-2.99725 -2.93587e-17 0.0322989
-2.89871 -2.99406e-17 0.0368587
-2.80019 5.45982e-17 0.0424243
-2.7017 -6.65128e-17 0.0492955
-2.60323 -5.80559e-17 0.05788
-2.50479 -1.16708e-16 0.0687444
-2.40638 4.15897e-17 0.0826933
-2.30798 -1.07051e-15 0.100891
-2.20961 5.51407e-16 0.125061
-2.11126 -1.94782e-15 0.157801
-2.01293 3.21869e-15 0.203117
-1.91462 -1.80953e-15 0.267289
-1.81632 4.76726e-15 0.360288
-1.71804 -3.92039e-15 0.497834
-1.61978 4.63291e-14 0.703595
-1.52154 -3.64629e-14 1.00802
-1.42331 7.21637e-14 1.43269
-1.32509 -6.42964e-16 1.94116
-1.22689 3.46492e-15 2.37455
-1.12869 -3.64943e-13 2.51044
-1.03051 1.45346e-13 2.29908
-0.932337 3.26589e-15 1.91328
-0.834173 5.04411e-16 1.53107
-0.736016 -3.22516e-15 1.22523
-0.637867 1.89516e-16 1.00056
-0.539723 2.0595e-14 0.840745
-0.441585 1.20277e-14 0.728611
-0.343451 -4.1013e-16 0.651084
-0.24532 6.63046e-17 0.599263
-0.147191 -1.12626e-14 0.567454
-0.0490634 -1.19605e-16 0.552319
0.0490634 3.51692e-15 0.552319
0.147191 1.76453e-16 0.567454
0.24532 -8.7174e-17 0.599263
0.343451 -7.31095e-16 0.651084
0.441585 -1.4991e-15 0.728611
0.539723 2.00783e-14 0.840745
0.637867 -2.94783e-15 1.00056
0.736016 -8.57434e-17 1.22523
0.834173 -4.92693e-15 1.53107
0.932337 -1.00131e-13 1.91328
1.03051 -1.44619e-13 2.29908
1.12869 1.80886e-13 2.51044
1.22689 1.77e-15 2.37455
1.32509 4.73082e-15 1.94116
1.42331 -1.90356e-16 1.43269
1.52154 -1.30601e-15 1.00802
1.61978 -8.53257e-15 0.703595
1.71804 -1.48752e-15 0.497834
1.81632 -5.28805e-15 0.360288
1.91462 -6.69748e-17 0.267289
2.01293 -1.78796e-15 0.203117
2.11126 1.72645e-15 0.157801
2.20961 -3.32083e-16 0.125061
2.30798 4.3621e-16 0.100891
2.40638 -6.83686e-17 0.0826933
2.50479 -3.94672e-17 0.0687444
2.60323 -4.43283e-17 0.05788
2.7017 -1.42127e-17 0.0492955
2.80019 -2.34192e-17 0.0424243
2.89871 -3.90321e-17 0.0368587
2.99725 -1.6016e-17 0.0322989
3.09583 1.0234e-18 0.0285187
3.19443 -2.35771e-17 0.0253434
3.29307 1.99053e-18 0.0226348
3.39173 -2.03328e-17 0.0202851
3.49043 -1.67239e-17 0.0182139
3.58916 -3.45291e-17 0.016368
3.68793 -1.03963e-17 0.0147176
3.78673 -7.75532e-18 0.0132476
3.88557 -1.57459e-17 0.0119482
3.98445 -4.44302e-18 0.0108073
4.08336 -2.09205e-18 0.00980922
4.18232 1.90279e-18 0.00893648
4.28131 -5.2783e-18 0.00817158
4.38035 2.49715e-19 0.0074986
4.47943 3.83037e-18 0.00690378
4.57855 -3.5983e-19 0.00637551
4.67772 1.17574e-18 0.00590411
4.77694 -1.06959e-18 0.00548157
4.8762 2.53319e-18 0.00510122
4.97551 1.6751e-19 0.00475752
5.07487 1.32854e-18 0.00444583
5.17427 -1.60809e-18 0.00416224
5.27373 9.08834e-19 0.00390343
5.37325 4.30498e-19 0.00366658
5.47281 6.33653e-19 0.00344928
5.57243 1.05473e-19 0.00324945
5.67211 -2.55262e-19 0.00306526
5.77184 -4.00896e-19 0.00289515
5.87163 -5.31963e-19 0.00273774
5.97148 -1.06835e-18 0.00259183
6.07139 -5.21971e-19 0.00245633
6.17136 -9.23565e-19 0.00233031
6.2714 -6.75966e-19 0.00221292
6.37149 -4.1989e-19 0.00210342
6.47166 7.64851e-20 0.00200114
6.57188 5.33333e-20 0.00190547
6.67218 1.17123e-19 0.00181588
6.77254 8.01931e-20 0.00173188
6.87298 1.91952e-19 0.00165302
6.97348 2.69364e-19 0.00157893
7.07406 2.88562e-19 0.00150922
7.17471 2.57892e-19 0.00144358
7.27544 1.60059e-20 0.00138171
7.37624 6.71004e-20 0.00132334
7.47712 1.34762e-19 0.00126822
7.57807 1.96615e-19 0.00121612
7.67911 -2.11033e-20 0.00116684
7.78023 1.06786e-19 0.00112018
7.88143 -9.71974e-20 0.00107597
7.98271 -7.03375e-21 0.00103405
8.08408 -1.0178e-19 0.000994278
8.18554 -7.38278e-20 0.000956507
8.28708 -2.87256e-19 0.000920615
8.38872 -6.14702e-20 0.000886486
8.49044 -1.74545e-19 0.000854011
8.59226 -4.62426e-20 0.000823091
8.69417 -9.90812e-21 0.000793633
8.79618 2.15575e-22 0.00076555
8.89828 8.55601e-20 0.000738764
9.00048 2.19364e-20 0.000713199
9.10278 1.31033e-19 0.000688786
9.20518 1.16152e-19 0.000665461
9.30769 1.99331e-19 0.000643164
9.4103 9.61722e-20 0.000621837
9.51301 1.40494e-19 0.000601429
9.61583 1.02493e-19 0.00058189
9.71877 8.62358e-20 0.000563175
9.82181 6.09298e-20 0.00054524
9.92496 5.01127e-20 0.000528045
10.0282 6.86534e-20 0.000511552
10.1316 3.05436e-20 0.000495725
10.2351 -6.9356e-21 0.000480531
10.3387 -1.0178e-20 0.000465939
10.4425 -1.06583e-20 0.000451919
10.5463 -7.07683e-20 0.000438443
10.6503 -7.13634e-20 0.000425485
10.7545 -3.80021e-20 0.000413021
10.8587 -5.35351e-20 0.000401026
10.9631 -2.52313e-20 0.00038948
11.0676 -2.23846e-20 0.00037836
11.1722 1.40833e-21 0.000367649
11.277 4.40532e-20 0.000357327
11.3819 3.7543e-20 0.000347376
11.487 7.10942e-20 0.00033778
11.5922 4.93791e-20 0.000328524
11.6975 3.7355e-20 0.000319592
11.803 3.32649e-20 0.000310971
11.9086 2.21287e-20 0.000302647
12.0144 2.16733e-21 0.000294607
12.1204 -7.45212e-22 0.000286839
12.2265 1.1196e-20 0.000279332
12.3327 1.10856e-20 0.000272075
12.4391 4.05693e-21 0.000265058
12.5457 4.6178e-21 0.000258271
12.6524 2.0298e-21 0.000251705
12.7593 1.81754e-22 0.00024535
12.8664 -6.41672e-21 0.000239198
12.9737 -4.813e-21 0.000233242
13.0811 -1.35804e-20 0.000227473
13.1887 -1.35646e-20 0.000221885
13.2965 -4.05617e-21 0.000216469
13.4044 -6.17377e-21 0.00021122
13.5126 4.36474e-21 0.000206132
13.6209 8.32521e-21 0.000201198
13.7294 7.79213e-21 0.000196412
13.8382 1.50183e-20 0.000191769
13.9471 1.16141e-20 0.000187263
14.0562 1.5612e-20 0.00018289
14.1655 8.3471e-21 0.000178645
14.275 7.38138e-21 0.000174523
14.3848 5.33252e-21 0.000170519
14.4947 5.16732e-21 0.00016663
14.6049 7.71414e-21 0.000162852
14.7152 9.7258e-21 0.000159179
14.8258 1.43006e-20 0.00015561
14.9367 1.75092e-20 0.00015214
15.0477 1.87408e-20 0.000148766
15.159 1.49696e-20 0.000145484
15.2705 1.78405e-20 0.000142291
15.3823 6.01164e-21 0.000139185
15.4943 7.12026e-21 0.000136162
15.6066 3.36816e-21 0.00013322
15.7191 4.52838e-21 0.000130356
15.8319 7.30707e-21 0.000127568
15.9449 5.90877e-21 0.000124852
16.0582 3.39599e-21 0.000122207
16.1717 6.83663e-21 0.00011963
16.2856 6.78355e-21 0.00011712
16.3997 8.09572e-21 0.000114673
16.5141 8.14596e-21 0.000112289
16.6288 7.60689e-21 0.000109964
16.7437 8.98445e-21 0.000107697
16.859 1.54724e-20 0.000105487
16.9746 1.30986e-20 0.000103332
17.0905 1.43799e-20 0.000101229
17.2067 1.38677e-20 9.9178e-05
17.3232 1.62822e-20 9.71764e-05
17.4401 1.54638e-20 9.5223e-05
17.5572 1.19349e-20 9.33164e-05
17.6748 5.87107e-21 9.14552e-05
17.7926 4.46866e-21 8.9638e-05
17.9108 1.76956e-21 8.78636e-05
18.0294 -3.1222e-22 8.61305e-05
18.1483 -4.43945e-22 8.44378e-05
18.2676 -8.94825e-22 8.27841e-05
18.3873 -3.94456e-22 8.11683e-05
18.5074 -2.80781e-22 7.95893e-05
18.6278 4.143e-21 7.80461e-05
18.7487 3.96839e-21 7.65377e-05
18.8699 4.77036e-21 7.5063e-05
18.9916 5.87521e-21 7.3621e-05
19.1137 5.86872e-21 7.22111e-05
19.2362 6.58765e-21 7.08323e-05
19.3592 7.13964e-21 6.94838e-05
19.4826 9.2586e-21 6.81645e-05
19.6065 8.50845e-21 6.68737e-05
19.7309 8.6072e-21 6.56106e-05
19.8557 7.23467e-21 6.43744e-05
19.9811 4.76883e-21 6.31643e-05
20.1069 3.24348e-21 6.19798e-05
20.2333 2.17971e-21 6.08201e-05
20.3602 2.34405e-21 5.96845e-05
20.4876 2.56492e-21 5.85723e-05
20.6156 1.69533e-21 5.7483e-05
20.7441 9.74857e-22 5.6416e-05
20.8732 1.65356e-21 5.53706e-05
21.0029 1.93938e-21 5.43463e-05
21.1332 2.0081e-21 5.33425e-05
21.2642 2.92043e-21 5.23586e-05
21.3958 3.07018e-21 5.13942e-05
21.528 3.19171e-21 5.04488e-05
21.6609 3.16411e-21 4.95217e-05
21.7945 5.30356e-21 4.86126e-05
21.9288 5.69378e-21 4.7721e-05
22.0639 5.993e-21 4.68464e-05
22.1997 4.23496e-21 4.59884e-05
22.3363 2.32569e-21 4.51465e-05
22.4736 7.38779e-22 4.43204e-05
22.6118 -7.81507e-22 4.35095e-05
22.7509 -8.70552e-22 4.27135e-05
22.8908 -1.13028e-21 4.1932e-05
23.0316 -1.55932e-21 4.11647e-05
23.1733 -1.4175e-21 4.04111e-05
23.316 -6.20222e-22 3.96709e-05
23.4597 5.73789e-22 3.89437e-05
23.6044 1.18347e-21 3.82291e-05
23.7502 1.61667e-21 3.75269e-05
23.8971 1.46067e-21 3.68367e-05
24.0451 2.22234e-21 3.61581e-05
24.1944 2.10971e-21 3.54909e-05
24.3448 2.13522e-21 3.48346e-05
24.4966 3.18517e-22 3.41891e-05
24.6496 -1.03609e-21 3.35539e-05
24.8041 -2.02755e-21 3.29288e-05
24.9601 -1.78121e-21 3.23135e-05
25.1175 -1.18341e-21 3.17076e-05
25.2766 -2.69274e-23 3.11109e-05
25.4373 -9.29192e-22 3.0523e-05
25.5998 -3.07431e-22 2.99437e-05
25.7641 1.21228e-22 2.93725e-05
25.9304 9.65891e-22 2.88094e-05
26.0988 8.73246e-22 2.82538e-05
26.2693 8.86896e-22 2.77055e-05
26.4421 1.12356e-21 2.71642e-05
26.6174 1.40858e-21 2.66295e-05
26.7954 3.83239e-22 2.6101e-05
26.9761 -7.08824e-22 2.55784e-05
27.1598 -1.61633e-21 2.50614e-05
27.3468 -8.2131e-22 2.45494e-05
27.5373 -6.62245e-22 2.4042e-05
27.7317 -4.916e-22 2.35388e-05
27.9302 -4.74854e-22 2.30392e-05
28.1333 2.3435e-22 2.25425e-05
28.3415 1.09724e-21 2.2048e-05
28.5554 1.22277e-21 2.1555e-05
28.7758 1.2192e-21 2.10625e-05
29.0035 1.51763e-21 2.05692e-05
29.2396 5.43884e-22 2.00736e-05
29.4858 -1.80347e-22 1.95738e-05
29.7441 -3.04284e-22 1.90672e-05
30.0173 -1.42192e-22 1.855e-05
30.3101 -3.78274e-22 1.80165e-05
30.6297 8.22727e-22 1.74571e-05
30.9905 5.28605e-22 1.68531e-05
31.4301 4.49532e-22 1.61542e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoop/iFp_OneLoopFRG.txt <==
-31.4301 4.89383e-24 1.61665e-05
-30.9905 3.01341e-24 1.68662e-05
-30.6297 -2.13953e-23 1.7471e-05
-30.3101 3.95637e-24 1.8031e-05
-30.0173 -2.8363e-23 1.85652e-05
-29.7441 4.58952e-23 1.90831e-05
-29.4858 -2.14127e-25 1.95905e-05
-29.2396 -5.76783e-23 2.0091e-05
-29.0035 -9.81118e-24 2.05873e-05
-28.7758 2.55785e-23 2.10814e-05
-28.5554 7.05009e-23 2.15747e-05
-28.3415 -7.74798e-23 2.20685e-05
-28.1333 8.05068e-23 2.25637e-05
-27.9302 -5.40056e-24 2.30612e-05
-27.7317 2.97732e-23 2.35617e-05
-27.5373 -6.52686e-25 2.40657e-05
-27.3468 3.68592e-23 2.45739e-05
-27.1598 -9.7685e-25 2.50868e-05
-26.9761 3.14334e-23 2.56047e-05
-26.7954 2.92332e-23 2.61282e-05
-26.6174 -6.41044e-23 2.66576e-05
-26.4421 4.98795e-23 2.71932e-05
-26.2693 -5.91877e-23 2.77356e-05
-26.0988 4.06346e-23 2.82848e-05
-25.9304 -3.01653e-23 2.88414e-05
-25.7641 1.71124e-23 2.94057e-05
-25.5998 -3.60907e-23 2.99779e-05
-25.4373 5.18115e-23 3.05583e-05
-25.2766 3.3585e-23 3.11474e-05
-25.1175 8.31556e-23 3.17453e-05
-24.9601 -9.02395e-23 3.23524e-05
-24.8041 3.70835e-23 3.29689e-05
-24.6496 6.91385e-23 3.35953e-05
-24.4966 -9.79048e-23 3.42318e-05
-24.3448 -9.73205e-23 3.48787e-05
-24.1944 3.64818e-23 3.55363e-05
-24.0451 -1.86101e-24 3.6205e-05
-23.8971 -5.37291e-23 3.6885e-05
-23.7502 2.39131e-23 3.75768e-05
-23.6044 4.79587e-23 3.82806e-05
-23.4597 1.02354e-22 3.89967e-05
-23.316 -5.38017e-24 3.97256e-05
-23.1733 1.42699e-23 4.04675e-05
-23.0316 8.891e-23 4.12229e-05
-22.8908 -5.05746e-23 4.1992e-05
-22.7509 2.13308e-23 4.27754e-05
-22.6118 -1.78002e-22 4.35733e-05
-22.4736 -5.95989e-23 4.43862e-05
-22.3363 -1.99635e-22 4.52144e-05
-22.1997 7.4026e-23 4.60584e-05
-22.0639 2.95495e-23 4.69186e-05
-21.9288 -1.5311e-22 4.77954e-05
-21.7945 8.46202e-23 4.86894e-05
-21.6609 2.72437e-24 4.96009e-05
-21.528 1.06901e-22 5.05304e-05
-21.3958 -1.61621e-22 5.14784e-05
-21.2642 1.67992e-22 5.24454e-05
-21.1332 -1.61035e-22 5.3432e-05
-21.0029 -7.84709e-23 5.44386e-05
-20.8732 1.68866e-22 5.54659e-05
-20.7441 2.42892e-22 5.65143e-05
-20.6156 -1.10029e-22 5.75844e-05
-20.4876 -3.57978e-23 5.86769e-05
-20.3602 -6.10268e-24 5.97924e-05
-20.2333 -1.28356e-22 6.09314e-05
-20.1069 -1.74652e-22 6.20947e-05
-19.9811 1.62385e-22 6.3283e-05
-19.8557 -9.55924e-23 6.44968e-05
-19.7309 -6.82242e-23 6.5737e-05
-19.6065 -1.00501e-23 6.70043e-05
-19.4826 -1.04507e-22 6.82994e-05
-19.3592 -1.28112e-22 6.96231e-05
-19.2362 -8.12414e-23 7.09763e-05
-19.1137 1.11457e-22 7.23598e-05
-18.9916 1.58082e-22 7.37745e-05
-18.8699 -5.20064e-23 7.52213e-05
-18.7487 7.01568e-23 7.6701e-05
-18.6278 7.88223e-23 7.82147e-05
-18.5074 -1.67723e-22 7.97634e-05
-18.3873 2.26774e-22 8.1348e-05
-18.2676 6.4695e-23 8.29697e-05
-18.1483 -2.75215e-23 8.46296e-05
-18.0294 -2.0465e-22 8.63287e-05
-17.9108 1.10209e-22 8.80684e-05
-17.7926 8.83421e-23 8.98498e-05
-17.6748 5.29597e-23 9.16741e-05
-17.5572 2.81563e-22 9.35427e-05
-17.4401 -6.2319e-23 9.5457e-05
-17.3232 6.68748e-23 9.74184e-05
-17.2067 -9.77568e-23 9.94282e-05
-17.0905 8.42185e-23 0.000101488
-16.9746 6.44855e-23 0.0001036
-16.859 5.70625e-23 0.000105765
-16.7437 -1.64651e-22 0.000107984
-16.6288 -3.16809e-23 0.000110261
-16.5141 -2.4331e-22 0.000112596
-16.3997 1.61987e-22 0.000114991
-16.2856 2.41283e-22 0.000117449
-16.1717 9.19875e-23 0.000119972
-16.0582 3.53188e-22 0.00012256
-15.9449 2.18493e-23 0.000125218
-15.8319 1.79204e-23 0.000127947
-15.7191 6.76811e-22 0.00013075
-15.6066 3.60364e-22 0.000133628
-15.4943 5.75119e-22 0.000136585
-15.3823 -4.67342e-22 0.000139623
-15.2705 9.56262e-22 0.000142746
-15.159 3.63687e-22 0.000145955
-15.0477 2.11934e-22 0.000149255
-14.9367 -2.52987e-22 0.000152647
-14.8258 2.45318e-22 0.000156137
-14.7152 -2.4826e-22 0.000159726
-14.6049 -5.18097e-22 0.000163419
-14.4947 1.43287e-22 0.00016722
-14.3848 -9.61555e-23 0.000171132
-14.275 1.03136e-22 0.000175159
-14.1655 -2.44841e-22 0.000179306
-14.0562 -1.8666e-22 0.000183577
-13.9471 -7.7171e-22 0.000187977
-13.8382 -3.21992e-22 0.000192511
-13.7294 -2.8817e-22 0.000197184
-13.6209 2.62462e-22 0.000202001
-13.5126 8.17311e-23 0.000206968
-13.4044 7.2512e-22 0.000212091
-13.2965 2.03869e-22 0.000217376
-13.1887 5.88687e-22 0.000222829
-13.0811 2.16633e-22 0.000228457
-12.9737 -1.11614e-21 0.000234267
-12.8664 -2.31012e-22 0.000240266
-12.7593 -8.27618e-23 0.000246463
-12.6524 -1.28179e-22 0.000252866
-12.5457 -5.62139e-22 0.000259483
-12.4391 1.7415e-22 0.000266322
-12.3327 4.37338e-22 0.000273395
-12.2265 -8.14177e-23 0.000280709
-12.1204 -8.28874e-23 0.000288277
-12.0144 -1.6567e-21 0.000296109
-11.9086 7.80888e-22 0.000304217
-11.803 7.41869e-23 0.000312612
-11.6975 2.21486e-21 0.000321309
-11.5922 1.46163e-22 0.000330319
-11.487 1.52127e-21 0.000339659
-11.3819 -1.54056e-21 0.000349342
-11.277 -3.21421e-22 0.000359386
-11.1722 -1.26395e-21 0.000369806
-11.0676 -1.48519e-21 0.00038062
-10.9631 1.52166e-21 0.000391849
-10.8587 -2.30383e-22 0.00040351
-10.7545 -3.64352e-22 0.000415627
-10.6503 6.67178e-22 0.00042822
-10.5463 -4.54837e-22 0.000441314
-10.4425 -1.01745e-21 0.000454935
-10.3387 1.40591e-22 0.000469108
-10.2351 -1.30436e-21 0.000483862
-10.1316 -3.25233e-22 0.000499227
-10.0282 -6.60308e-22 0.000515236
-9.92496 -1.65364e-21 0.000531923
-9.82181 2.52692e-21 0.000549324
-9.71877 1.6529e-21 0.000567477
-9.61583 1.05453e-21 0.000586425
-9.51301 -4.29836e-21 0.00060621
-9.4103 -1.3844e-21 0.000626881
-9.30769 5.0295e-22 0.000648488
-9.20518 6.87583e-22 0.000671083
-9.10278 -4.38317e-21 0.000694726
-9.00048 2.54633e-21 0.000719478
-8.89828 -3.43375e-21 0.000745405
-8.79618 7.11586e-21 0.000772578
-8.69417 1.59077e-22 0.000801073
-8.59226 2.28976e-21 0.000830973
-8.49044 -1.93982e-21 0.000862365
-8.38872 5.03477e-21 0.000895346
-8.28708 5.59313e-21 0.000930017
-8.18554 7.51745e-21 0.000966489
-8.08408 -1.2364e-20 0.00100488
-7.98271 -6.0176e-21 0.00104533
-7.88143 -3.6008e-21 0.00108796
-7.78023 -1.18044e-20 0.00113294
-7.67911 4.6315e-21 0.00118042
-7.57807 -7.14618e-21 0.0012306
-7.47712 5.24888e-21 0.00128365
-7.37624 6.98962e-21 0.00133981
-7.27544 -9.16253e-22 0.00139929
-7.17471 -1.02326e-20 0.00146235
-7.07406 -5.04725e-23 0.00152928
-6.97348 1.67429e-20 0.00160037
-6.87298 2.53031e-20 0.00167596
-6.77254 -2.72419e-20 0.00175642
-6.67218 -1.4487e-20 0.00184215
-6.57188 -6.08751e-22 0.00193361
-6.47166 1.5239e-20 0.00203128
-6.37149 -9.57357e-21 0.00213572
-6.2714 5.43714e-21 0.00224753
-6.17136 4.68461e-21 0.00236739
-6.07139 2.57126e-20 0.00249606
-5.97148 1.33836e-20 0.00263438
-5.87163 2.06211e-20 0.00278329
-5.77184 -1.1427e-20 0.00294386
-5.67211 -1.07115e-20 0.00311727
-5.57243 -2.64479e-20 0.00330487
-5.47281 1.90596e-21 0.00350817
-5.37325 1.04631e-20 0.00372892
-5.27373 -2.39281e-20 0.00396907
-5.17427 -2.68472e-20 0.00423086
-5.07487 -3.02156e-20 0.00451686
-4.97551 4.9396e-20 0.00483003
-4.8762 2.57389e-20 0.00517377
-4.77694 1.93166e-21 0.00555203
-4.67772 -1.55696e-20 0.00596938
-4.57855 -5.41028e-20 0.00643118
-4.47943 1.25368e-19 0.00694372
-4.38035 8.15738e-20 0.00751438
-4.28131 -1.93947e-20 0.00815194
-4.18232 5.71454e-20 0.00886683
-4.08336 -1.57047e-19 0.00967156
-3.98445 1.14361e-19 0.0105812
-3.88557 5.57356e-20 0.011614
-3.78673 -2.38515e-19 0.0127922
-3.68793 -8.4993e-20 0.0141434
-3.58916 1.86349e-19 0.0157016
-3.49043 -3.70427e-20 0.0175093
-3.39173 -3.75422e-19 0.0196204
-3.29307 2.17751e-19 0.0221035
-3.19443 3.59561e-19 0.0250471
-3.09583 6.29967e-19 0.0285668
-2.99725 7.06915e-19 0.0328154
-2.89871 -2.67987e-19 0.0379981
-2.80019 -2.25901e-18 0.0443947
-2.7017 -7.94919e-19 0.052394
-2.60323 9.82063e-19 0.0625463
-2.50479 -2.6426e-18 0.0756488
-2.40638 3.10228e-18 0.0928853
-2.30798 4.38607e-19 0.116063
-2.20961 -8.31023e-18 0.148028
-2.11126 -1.06633e-18 0.193418
-2.01293 2.35852e-18 0.260074
-1.91462 1.41971e-17 0.361708
-1.81632 -2.25012e-17 0.522843
-1.71804 -3.68975e-17 0.786247
-1.61978 -7.62067e-17 1.21275
-1.52154 2.58253e-17 1.81099
-1.42331 3.5286e-18 2.29629
-1.32509 -7.75571e-17 2.19948
-1.22689 5.43465e-18 1.69665
-1.12869 8.89894e-17 1.22084
-1.03051 1.32686e-17 0.890427
-0.932337 1.82381e-17 0.675389
-0.834173 6.19925e-18 0.534307
-0.736016 -7.30521e-18 0.439296
-0.637867 1.2772e-17 0.373631
-0.539723 1.75839e-19 0.327377
-0.441585 -3.94279e-18 0.294528
-0.343451 4.97112e-18 0.271374
-0.24532 2.1511e-18 0.255597
-0.147191 1.03419e-18 0.245762
-0.0490634 2.92273e-19 0.241036
0.0490634 6.32469e-19 0.241036
0.147191 -7.75848e-19 0.245762
0.24532 5.19423e-18 0.255597
0.343451 3.19022e-18 0.271374
0.441585 -2.82911e-18 0.294528
0.539723 -2.68614e-18 0.327377
0.637867 1.56426e-17 0.373631
0.736016 -8.46053e-18 0.439296
0.834173 -5.74515e-18 0.534307
0.932337 -1.74338e-17 0.675389
1.03051 6.95198e-18 0.890427
1.12869 -7.57571e-17 1.22084
1.22689 7.56676e-17 1.69665
1.32509 -3.56979e-17 2.19948
1.42331 -3.70345e-19 2.29629
1.52154 -2.17927e-17 1.81099
1.61978 5.56415e-17 1.21275
1.71804 4.0932e-17 0.786247
1.81632 2.23687e-18 0.522843
1.91462 4.70145e-18 0.361708
2.01293 -2.74831e-18 0.260074
2.11126 4.43113e-19 0.193418
2.20961 -6.46337e-18 0.148028
2.30798 9.92763e-19 0.116063
2.40638 1.87206e-18 0.0928853
2.50479 -6.37096e-19 0.0756488
2.60323 1.72632e-18 0.0625463
2.7017 -1.01624e-18 0.052394
2.80019 -4.75457e-19 0.0443947
2.89871 7.71642e-19 0.0379981
2.99725 -6.77946e-20 0.0328154
3.09583 5.46257e-19 0.0285668
3.19443 -7.36985e-19 0.0250471
3.29307 -5.346e-19 0.0221035
3.39173 3.7513e-19 0.0196204
3.49043 -2.23785e-19 0.0175093
3.58916 -1.54772e-19 0.0157016
3.68793 3.61793e-19 0.0141434
3.78673 1.22844e-19 0.0127922
3.88557 8.54444e-20 0.011614
3.98445 1.09538e-19 0.0105812
4.08336 1.42411e-19 0.00967156
4.18232 7.14709e-20 0.00886683
4.28131 -1.68984e-19 0.00815194
4.38035 3.08888e-20 0.00751438
4.47943 1.84867e-20 0.00694372
4.57855 6.61168e-20 0.00643118
4.67772 6.10993e-20 0.00596938
4.77694 2.19599e-20 0.00555203
4.8762 -6.54644e-20 0.00517377
4.97551 6.0773e-20 0.00483003
5.07487 5.8895e-21 0.00451686
5.17427 -1.10684e-20 0.00423086
5.27373 3.36515e-20 0.00396907
5.37325 1.00159e-20 0.00372892
5.47281 -8.61945e-21 0.00350817
5.57243 7.8537e-21 0.00330487
5.67211 -8.19673e-21 0.00311727
5.77184 4.31473e-20 0.00294386
5.87163 1.76921e-20 0.00278329
5.97148 -2.38253e-20 0.00263438
6.07139 -1.77271e-20 0.00249606
6.17136 -5.39112e-21 0.00236739
6.2714 -1.49303e-20 0.00224753
6.37149 2.96768e-21 0.00213572
6.47166 7.36001e-21 0.00203128
6.57188 7.47003e-21 0.00193361
6.67218 -6.69884e-21 0.00184215
6.77254 2.15224e-21 0.00175642
6.87298 4.18743e-21 0.00167596
6.97348 8.49455e-21 0.00160037
7.07406 -3.59587e-21 0.00152928
7.17471 3.40181e-21 0.00146235
7.27544 1.83112e-20 0.00139929
7.37624 1.09047e-20 0.00133981
7.47712 2.56048e-21 0.00128365
7.57807 4.48807e-21 0.0012306
7.67911 3.66616e-21 0.00118042
7.78023 -4.83785e-21 0.00113294
7.88143 -1.2807e-20 0.00108796
7.98271 -1.32092e-20 0.00104533
8.08408 7.22305e-21 0.00100488
8.18554 2.25789e-21 0.000966489
8.28708 4.94747e-21 0.000930017
8.38872 1.63847e-21 0.000895346
8.49044 -1.32835e-21 0.000862365
8.59226 7.94152e-21 0.000830973
8.69417 2.51671e-21 0.000801073
8.79618 -3.82449e-21 0.000772578
8.89828 1.96174e-21 0.000745405
9.00048 3.89483e-21 0.000719478
9.10278 -1.7779e-21 0.000694726
9.20518 -4.38052e-21 0.000671083
9.30769 -2.06189e-21 0.000648488
9.4103 2.53713e-21 0.000626881
9.51301 -3.5418e-21 0.00060621
9.61583 1.28021e-21 0.000586425
9.71877 -1.98014e-21 0.000567477
9.82181 -8.5487e-22 0.000549324
9.92496 -3.44872e-21 0.000531923
10.0282 -3.32304e-21 0.000515236
10.1316 8.92598e-22 0.000499227
10.2351 4.12671e-21 0.000483862
10.3387 -2.97249e-22 0.000469108
10.4425 -4.47839e-22 0.000454935
10.5463 -3.69726e-21 0.000441314
10.6503 -1.06548e-21 0.00042822
10.7545 -1.76266e-21 0.000415627
10.8587 -1.23571e-21 0.00040351
10.9631 2.30706e-21 0.000391849
11.0676 8.8101e-22 0.00038062
11.1722 1.95788e-21 0.000369806
11.277 9.99863e-22 0.000359386
11.3819 1.72712e-21 0.000349342
11.487 1.44024e-21 0.000339659
11.5922 -2.00134e-22 0.000330319
11.6975 5.05094e-22 0.000321309
11.803 -6.10504e-22 0.000312612
11.9086 -4.25044e-22 0.000304217
12.0144 2.24817e-22 0.000296109
12.1204 1.31195e-21 0.000288277
12.2265 -8.40772e-22 0.000280709
12.3327 1.44798e-21 0.000273395
12.4391 -6.05661e-22 0.000266322
12.5457 4.48773e-22 0.000259483
12.6524 7.50892e-22 0.000252866
12.7593 -4.8406e-22 0.000246463
12.8664 -2.57799e-22 0.000240266
12.9737 1.2515e-21 0.000234267
13.0811 2.39164e-22 0.000228457
13.1887 2.1992e-22 0.000222829
13.2965 -7.30374e-23 0.000217376
13.4044 -1.78971e-22 0.000212091
13.5126 4.07638e-22 0.000206968
13.6209 -5.94704e-22 0.000202001
13.7294 -2.72648e-22 0.000197184
13.8382 -1.18847e-22 0.000192511
13.9471 1.58871e-22 0.000187977
14.0562 -7.47022e-22 0.000183577
14.1655 -1.81357e-22 0.000179306
14.275 -2.4645e-22 0.000175159
14.3848 3.89411e-23 0.000171132
14.4947 -9.33535e-23 0.00016722
14.6049 5.37525e-22 0.000163419
14.7152 4.14941e-22 0.000159726
14.8258 2.79132e-23 0.000156137
14.9367 7.35662e-22 0.000152647
15.0477 -9.21945e-22 0.000149255
15.159 1.01176e-21 0.000145955
15.2705 1.77521e-22 0.000142746
15.3823 1.69467e-22 0.000139623
15.4943 1.03293e-22 0.000136585
15.6066 3.67125e-22 0.000133628
15.7191 -2.18877e-22 0.00013075
15.8319 -2.67782e-22 0.000127947
15.9449 5.58212e-22 0.000125218
16.0582 5.87087e-23 0.00012256
16.1717 -6.25033e-23 0.000119972
16.2856 5.2441e-22 0.000117449
16.3997 -4.72285e-23 0.000114991
16.5141 4.35727e-22 0.000112596
16.6288 2.31082e-22 0.000110261
16.7437 3.87872e-23 0.000107984
16.859 5.02239e-23 0.000105765
16.9746 -3.98664e-23 0.0001036
17.0905 2.60373e-23 0.000101488
17.2067 7.98219e-23 9.94282e-05
17.3232 -1.46285e-22 9.74184e-05
17.4401 -1.14811e-22 9.5457e-05
17.5572 -1.41653e-22 9.35427e-05
17.6748 -4.0954e-22 9.16741e-05
17.7926 -9.24773e-23 8.98498e-05
17.9108 -4.05845e-22 8.80684e-05
18.0294 1.52468e-22 8.63287e-05
18.1483 1.50328e-22 8.46296e-05
18.2676 7.80051e-23 8.29697e-05
18.3873 3.14384e-23 8.1348e-05
18.5074 4.72162e-24 7.97634e-05
18.6278 8.55634e-23 7.82147e-05
18.7487 1.81422e-22 7.6701e-05
18.8699 1.79417e-22 7.52213e-05
18.9916 3.63254e-22 7.37745e-05
19.1137 3.25862e-23 7.23598e-05
19.2362 1.34091e-23 7.09763e-05
19.3592 1.30481e-22 6.96231e-05
19.4826 -1.8633e-22 6.82994e-05
19.6065 -2.26814e-22 6.70043e-05
19.7309 6.38603e-23 6.5737e-05
19.8557 6.9962e-23 6.44968e-05
19.9811 -1.63939e-22 6.3283e-05
20.1069 4.05152e-23 6.20947e-05
20.2333 -6.8336e-24 6.09314e-05
20.3602 6.45241e-24 5.97924e-05
20.4876 -1.03354e-22 5.86769e-05
20.6156 -6.53524e-23 5.75844e-05
20.7441 -2.65739e-23 5.65143e-05
20.8732 7.75835e-23 5.54659e-05
21.0029 4.44238e-23 5.44386e-05
21.1332 -7.51415e-23 5.3432e-05
21.2642 6.87489e-23 5.24454e-05
21.3958 1.37281e-22 5.14784e-05
21.528 6.15344e-23 5.05304e-05
21.6609 1.21364e-22 4.96009e-05
21.7945 2.56953e-23 4.86894e-05
21.9288 5.66536e-23 4.77954e-05
22.0639 -8.3211e-23 4.69186e-05
22.1997 2.281e-23 4.60584e-05
22.3363 -1.56952e-22 4.52144e-05
22.4736 -1.28376e-22 4.43862e-05
22.6118 -4.00386e-23 4.35733e-05
22.7509 1.94809e-23 4.27754e-05
22.8908 3.05347e-23 4.1992e-05
23.0316 1.79433e-23 4.12229e-05
23.1733 -7.14179e-24 4.04675e-05
23.316 2.28465e-23 3.97256e-05
23.4597 4.47879e-23 3.89967e-05
23.6044 -2.00515e-23 3.82806e-05
23.7502 -3.22107e-23 3.75768e-05
23.8971 1.08243e-22 3.6885e-05
24.0451 6.4897e-23 3.6205e-05
24.1944 4.69353e-23 3.55363e-05
24.3448 1.51316e-23 3.48787e-05
24.4966 -6.35939e-23 3.42318e-05
24.6496 -2.56746e-23 3.35953e-05
24.8041 6.50317e-23 3.29689e-05
24.9601 -6.2184e-23 3.23524e-05
25.1175 6.59431e-23 3.17453e-05
25.2766 -3.29331e-23 3.11474e-05
25.4373 7.94805e-23 3.05583e-05
25.5998 1.3896e-23 2.99779e-05
25.7641 -2.11799e-23 2.94057e-05
25.9304 -4.24625e-23 2.88414e-05
26.0988 6.3387e-23 2.82848e-05
26.2693 -2.0486e-23 2.77356e-05
26.4421 1.73726e-23 2.71932e-05
26.6174 -2.76233e-23 2.66576e-05
26.7954 8.45722e-23 2.61282e-05
26.9761 -3.70976e-23 2.56047e-05
27.1598 -4.49361e-23 2.50868e-05
27.3468 -1.00482e-23 2.45739e-05
27.5373 -1.27507e-23 2.40657e-05
27.7317 5.40258e-23 2.35617e-05
27.9302 -6.02964e-23 2.30612e-05
28.1333 -2.04872e-23 2.25637e-05
28.3415 -9.18275e-25 2.20685e-05
28.5554 2.44621e-23 2.15747e-05
28.7758 -5.02071e-25 2.10814e-05
29.0035 1.50429e-23 2.05873e-05
29.2396 -1.08622e-24 2.0091e-05
29.4858 -6.7908e-24 1.95905e-05
29.7441 1.58564e-23 1.90831e-05
30.0173 5.2859e-23 1.85652e-05
30.3101 -1.70203e-23 1.8031e-05
30.6297 1.8398e-23 1.7471e-05
30.9905 -2.87652e-23 1.68662e-05
31.4301 4.35315e-23 1.61665e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoopNs2048/DeltaGammaFX_0_FRG.txt <==
9.995 0.00236594 0.00236413
9.99 0.00236945 0.00236764
9.985 0.00237297 0.00237115
9.98 0.00237649 0.00237467
9.975 0.00238003 0.0023782
9.97 0.00238356 0.00238174
9.965 0.00238711 0.00238528
9.96 0.00239066 0.00238883
9.955 0.00239422 0.00239239
9.95 0.00239779 0.00239595
9.945 0.00240136 0.00239953
9.94 0.00240495 0.0024031
9.935 0.00240853 0.00240669
9.93 0.00241213 0.00241028
9.925 0.00241573 0.00241388
9.92 0.00241934 0.00241749
9.915 0.00242296 0.0024211
9.91 0.00242658 0.00242472
9.905 0.00243021 0.00242835
9.9 0.00243385 0.00243199
9.895 0.0024375 0.00243563
9.89 0.00244115 0.00243928
9.885 0.00244481 0.00244294
9.88 0.00244848 0.0024466
9.875 0.00245215 0.00245028
9.87 0.00245584 0.00245396
9.865 0.00245953 0.00245764
9.86 0.00246322 0.00246134
9.855 0.00246693 0.00246504
9.85 0.00247064 0.00246875
9.845 0.00247436 0.00247246
9.84 0.00247808 0.00247619
9.835 0.00248182 0.00247992
9.83 0.00248556 0.00248366
9.825 0.00248931 0.0024874
9.82 0.00249307 0.00249116
9.815 0.00249683 0.00249492
9.81 0.0025006 0.00249869
9.805 0.00250438 0.00250246
9.8 0.00250817 0.00250625
9.795 0.00251196 0.00251004
9.79 0.00251576 0.00251384
9.785 0.00251957 0.00251765
9.78 0.00252339 0.00252146
9.775 0.00252722 0.00252528
9.77 0.00253105 0.00252911
9.765 0.00253489 0.00253295
9.76 0.00253874 0.00253679
9.755 0.00254259 0.00254065
9.75 0.00254646 0.00254451
9.745 0.00255033 0.00254838
9.74 0.00255421 0.00255225
9.735 0.0025581 0.00255614
9.73 0.00256199 0.00256003
9.725 0.0025659 0.00256393
9.72 0.00256981 0.00256784
9.715 0.00257372 0.00257175
9.71 0.00257765 0.00257568
9.705 0.00258159 0.00257961
9.7 0.00258553 0.00258355
9.695 0.00258948 0.0025875
9.69 0.00259344 0.00259145
9.685 0.00259741 0.00259542
9.68 0.00260138 0.00259939
9.675 0.00260536 0.00260337
9.67 0.00260936 0.00260736
9.665 0.00261335 0.00261135
9.66 0.00261736 0.00261536
9.655 0.00262138 0.00261937
9.65 0.0026254 0.00262339
9.645 0.00262943 0.00262742
9.64 0.00263347 0.00263146
9.635 0.00263752 0.0026355
9.63 0.00264158 0.00263956
9.625 0.00264564 0.00264362
9.62 0.00264972 0.00264769
9.615 0.0026538 0.00265177
9.61 0.00265789 0.00265585
9.605 0.00266199 0.00265995
9.6 0.00266609 0.00266405
9.595 0.00267021 0.00266817
9.59 0.00267433 0.00267229
9.585 0.00267847 0.00267642
9.58 0.00268261 0.00268055
9.575 0.00268676 0.0026847
9.57 0.00269091 0.00268885
9.565 0.00269508 0.00269302
9.56 0.00269925 0.00269719
9.555 0.00270344 0.00270137
9.55 0.00270763 0.00270556
9.545 0.00271183 0.00270976
9.54 0.00271604 0.00271396
9.535 0.00272026 0.00271818
9.53 0.00272449 0.0027224
9.525 0.00272872 0.00272663
9.52 0.00273297 0.00273087
9.515 0.00273722 0.00273512
9.51 0.00274148 0.00273938
9.505 0.00274575 0.00274365
9.5 0.00275003 0.00274792
9.495 0.00275432 0.00275221
9.49 0.00275862 0.0027565
9.485 0.00276292 0.00276081
9.48 0.00276724 0.00276512
9.475 0.00277156 0.00276944
9.47 0.00277589 0.00277377
9.465 0.00278024 0.00277811
9.46 0.00278459 0.00278246
9.455 0.00278895 0.00278681
9.45 0.00279332 0.00279118
9.445 0.00279769 0.00279555
9.44 0.00280208 0.00279994
9.435 0.00280648 0.00280433
9.43 0.00281088 0.00280873
9.425 0.0028153 0.00281314
9.42 0.00281972 0.00281757
9.415 0.00282416 0.002822
9.41 0.0028286 0.00282643
9.405 0.00283305 0.00283088
9.4 0.00283751 0.00283534
9.395 0.00284198 0.00283981
9.39 0.00284646 0.00284428
9.385 0.00285095 0.00284877
9.38 0.00285545 0.00285327
9.375 0.00285996 0.00285777
9.37 0.00286448 0.00286228
9.365 0.002869 0.00286681
9.36 0.00287354 0.00287134
9.355 0.00287809 0.00287588
9.35 0.00288264 0.00288044
9.345 0.00288721 0.002885
9.34 0.00289178 0.00288957
9.335 0.00289637 0.00289415
9.33 0.00290096 0.00289874
9.325 0.00290557 0.00290334
9.32 0.00291018 0.00290795
9.315 0.0029148 0.00291257
9.31 0.00291944 0.0029172
9.305 0.00292408 0.00292184
9.3 0.00292873 0.00292649
9.295 0.00293339 0.00293115
9.29 0.00293807 0.00293582
9.285 0.00294275 0.0029405
9.28 0.00294744 0.00294519
9.275 0.00295214 0.00294988
9.27 0.00295686 0.00295459
9.265 0.00296158 0.00295931
9.26 0.00296631 0.00296404
9.255 0.00297105 0.00296878
9.25 0.00297581 0.00297353
9.245 0.00298057 0.00297829
9.24 0.00298534 0.00298306
9.235 0.00299012 0.00298783
9.23 0.00299492 0.00299262
9.225 0.00299972 0.00299742
9.22 0.00300453 0.00300223
9.215 0.00300936 0.00300705
9.21 0.00301419 0.00301188
9.205 0.00301903 0.00301672
9.2 0.00302389 0.00302157
9.195 0.00302875 0.00302644
9.19 0.00303363 0.00303131
9.185 0.00303851 0.00303619
9.18 0.00304341 0.00304108
9.175 0.00304832 0.00304598
9.17 0.00305323 0.0030509
9.165 0.00305816 0.00305582
9.16 0.0030631 0.00306076
9.155 0.00306805 0.0030657
9.15 0.00307301 0.00307066
9.145 0.00307798 0.00307562
9.14 0.00308296 0.0030806
9.135 0.00308795 0.00308559
9.13 0.00309295 0.00309059
9.125 0.00309797 0.0030956
9.12 0.00310299 0.00310062
9.115 0.00310803 0.00310565
9.11 0.00311307 0.00311069
9.105 0.00311813 0.00311574
9.1 0.0031232 0.00312081
9.095 0.00312827 0.00312588
9.09 0.00313336 0.00313096
9.085 0.00313846 0.00313606
9.08 0.00314358 0.00314117
9.075 0.0031487 0.00314629
9.07 0.00315383 0.00315142
9.065 0.00315898 0.00315656
9.06 0.00316413 0.00316171
9.055 0.0031693 0.00316687
9.05 0.00317448 0.00317205
9.045 0.00317967 0.00317723
9.04 0.00318487 0.00318243
9.035 0.00319008 0.00318764
9.03 0.0031953 0.00319286
9.025 0.00320054 0.00319809
9.02 0.00320578 0.00320333
9.015 0.00321104 0.00320858
9.01 0.00321631 0.00321385
9.005 0.00322159 0.00321912
9 0.00322688 0.00322441
8.995 0.00323219 0.00322971
8.99 0.0032375 0.00323502
8.985 0.00324283 0.00324034
8.98 0.00324817 0.00324568
8.975 0.00325352 0.00325103
8.97 0.00325888 0.00325638
8.965 0.00326425 0.00326175
8.96 0.00326964 0.00326713
8.955 0.00327503 0.00327253
8.95 0.00328044 0.00327793
8.945 0.00328586 0.00328335
8.94 0.0032913 0.00328878
8.935 0.00329674 0.00329422
8.93 0.0033022 0.00329967
8.925 0.00330767 0.00330513
8.92 0.00331315 0.00331061
8.915 0.00331864 0.0033161
8.91 0.00332414 0.0033216
8.905 0.00332966 0.00332711
8.9 0.00333519 0.00333264
8.895 0.00334073 0.00333817
8.89 0.00334628 0.00334372
8.885 0.00335185 0.00334928
8.88 0.00335743 0.00335486
8.875 0.00336302 0.00336044
8.87 0.00336862 0.00336604
8.865 0.00337424 0.00337165
8.86 0.00337986 0.00337728
8.855 0.0033855 0.00338291
8.85 0.00339116 0.00338856
8.845 0.00339682 0.00339422
8.84 0.0034025 0.00339989
8.835 0.00340819 0.00340558
8.83 0.00341389 0.00341128
8.825 0.00341961 0.00341699
8.82 0.00342534 0.00342271
8.815 0.00343108 0.00342845
8.81 0.00343683 0.0034342
8.805 0.0034426 0.00343996
8.8 0.00344838 0.00344574
8.795 0.00345417 0.00345153
8.79 0.00345998 0.00345733
8.785 0.00346579 0.00346314
8.78 0.00347163 0.00346897
8.775 0.00347747 0.00347481
8.77 0.00348333 0.00348066
8.765 0.0034892 0.00348653
8.76 0.00349508 0.00349241
8.755 0.00350098 0.0034983
8.75 0.00350689 0.0035042
8.745 0.00351281 0.00351012
8.74 0.00351875 0.00351605
8.735 0.0035247 0.003522
8.73 0.00353066 0.00352796
8.725 0.00353664 0.00353393
8.72 0.00354263 0.00353992
8.715 0.00354863 0.00354592
8.71 0.00355465 0.00355193
8.705 0.00356068 0.00355795
8.7 0.00356672 0.00356399
8.695 0.00357278 0.00357005
8.69 0.00357885 0.00357611
8.685 0.00358494 0.00358219
8.68 0.00359104 0.00358829
8.675 0.00359715 0.0035944
8.67 0.00360328 0.00360052
8.665 0.00360942 0.00360665
8.66 0.00361557 0.0036128
8.655 0.00362174 0.00361897
8.65 0.00362792 0.00362515
8.645 0.00363412 0.00363134
8.64 0.00364033 0.00363754
8.635 0.00364655 0.00364376
8.63 0.00365279 0.00365
8.625 0.00365905 0.00365624
8.62 0.00366531 0.00366251
8.615 0.00367159 0.00366878
8.61 0.00367789 0.00367507
8.605 0.0036842 0.00368138
8.6 0.00369052 0.0036877
8.595 0.00369686 0.00369403
8.59 0.00370322 0.00370038
8.585 0.00370958 0.00370674
8.58 0.00371596 0.00371312
8.575 0.00372236 0.00371951
8.57 0.00372877 0.00372592
8.565 0.0037352 0.00373234
8.56 0.00374164 0.00373878
8.555 0.0037481 0.00374523
8.55 0.00375457 0.00375169
8.545 0.00376105 0.00375817
8.54 0.00376755 0.00376467
8.535 0.00377407 0.00377118
8.53 0.0037806 0.0037777
8.525 0.00378714 0.00378424
8.52 0.0037937 0.0037908
8.515 0.00380028 0.00379737
8.51 0.00380687 0.00380395
8.505 0.00381347 0.00381055
8.5 0.00382009 0.00381717
8.495 0.00382673 0.0038238
8.49 0.00383338 0.00383044
8.485 0.00384005 0.00383711
8.48 0.00384673 0.00384378
8.475 0.00385342 0.00385047
8.47 0.00386014 0.00385718
8.465 0.00386687 0.00386391
8.46 0.00387361 0.00387064
8.455 0.00388037 0.0038774
8.45 0.00388714 0.00388417
8.445 0.00389394 0.00389095
8.44 0.00390074 0.00389776
8.435 0.00390756 0.00390457
8.43 0.0039144 0.00391141
8.425 0.00392126 0.00391826
8.42 0.00392813 0.00392512
8.415 0.00393501 0.003932
8.41 0.00394192 0.0039389
8.405 0.00394883 0.00394581
8.4 0.00395577 0.00395274
8.395 0.00396272 0.00395969
8.39 0.00396969 0.00396665
8.385 0.00397667 0.00397362
8.38 0.00398367 0.00398062
8.375 0.00399068 0.00398763
8.37 0.00399772 0.00399466
8.365 0.00400476 0.0040017
8.36 0.00401183 0.00400876
8.355 0.00401891 0.00401583
8.35 0.00402601 0.00402293
8.345 0.00403312 0.00403004
8.34 0.00404026 0.00403716
8.335 0.0040474 0.00404431
8.33 0.00405457 0.00405147
8.325 0.00406175 0.00405864
8.32 0.00406895 0.00406584
8.315 0.00407617 0.00407305
8.31 0.0040834 0.00408027
8.305 0.00409065 0.00408752
8.3 0.00409792 0.00409478
8.295 0.0041052 0.00410206
8.29 0.0041125 0.00410935
8.285 0.00411982 0.00411666
8.28 0.00412715 0.004124
8.275 0.00413451 0.00413134
8.27 0.00414188 0.00413871
8.265 0.00414927 0.00414609
8.26 0.00415667 0.00415349
8.255 0.00416409 0.00416091
8.25 0.00417154 0.00416834
8.245 0.00417899 0.00417579
8.24 0.00418647 0.00418326
8.235 0.00419396 0.00419075
8.23 0.00420147 0.00419826
8.225 0.004209 0.00420578
8.22 0.00421655 0.00421332
8.215 0.00422412 0.00422088
8.21 0.0042317 0.00422846
8.205 0.0042393 0.00423606
8.2 0.00424692 0.00424367
8.195 0.00425456 0.0042513
8.19 0.00426221 0.00425895
8.185 0.00426989 0.00426662
8.18 0.00427758 0.00427431
8.175 0.00428529 0.00428201
8.17 0.00429302 0.00428973
8.165 0.00430077 0.00429748
8.16 0.00430853 0.00430524
8.155 0.00431632 0.00431302
8.15 0.00432412 0.00432081
8.145 0.00433195 0.00432863
8.14 0.00433979 0.00433646
8.135 0.00434765 0.00434432
8.13 0.00435553 0.00435219
8.125 0.00436342 0.00436008
8.12 0.00437134 0.00436799
8.115 0.00437928 0.00437592
8.11 0.00438723 0.00438387
8.105 0.00439521 0.00439184
8.1 0.0044032 0.00439983
8.095 0.00441121 0.00440784
8.09 0.00441924 0.00441586
8.085 0.0044273 0.00442391
8.08 0.00443537 0.00443197
8.075 0.00444346 0.00444006
8.07 0.00445157 0.00444816
8.065 0.0044597 0.00445628
8.06 0.00446785 0.00446443
8.055 0.00447602 0.00447259
8.05 0.00448421 0.00448077
8.045 0.00449241 0.00448898
8.04 0.00450064 0.0044972
8.035 0.00450889 0.00450544
8.03 0.00451716 0.0045137
8.025 0.00452545 0.00452199
8.02 0.00453376 0.00453029
8.015 0.00454209 0.00453861
8.01 0.00455044 0.00454696
8.005 0.00455881 0.00455532
8 0.0045672 0.0045637
7.995 0.00457561 0.00457211
7.99 0.00458404 0.00458053
7.985 0.0045925 0.00458898
7.98 0.00460097 0.00459745
7.975 0.00460946 0.00460593
7.97 0.00461798 0.00461444
7.965 0.00462651 0.00462297
7.96 0.00463507 0.00463152
7.955 0.00464365 0.00464009
7.95 0.00465224 0.00464868
7.945 0.00466086 0.0046573
7.94 0.00466951 0.00466593
7.935 0.00467817 0.00467459
7.93 0.00468685 0.00468326
7.925 0.00469556 0.00469196
7.92 0.00470428 0.00470068
7.915 0.00471303 0.00470942
7.91 0.0047218 0.00471818
7.905 0.00473059 0.00472697
7.9 0.0047394 0.00473577
7.895 0.00474824 0.0047446
7.89 0.00475709 0.00475345
7.885 0.00476597 0.00476232
7.88 0.00477487 0.00477122
7.875 0.00478379 0.00478013
7.87 0.00479274 0.00478907
7.865 0.0048017 0.00479803
7.86 0.00481069 0.00480701
7.855 0.0048197 0.00481601
7.85 0.00482874 0.00482504
7.845 0.00483779 0.00483409
7.84 0.00484687 0.00484316
7.835 0.00485597 0.00485226
7.83 0.0048651 0.00486137
7.825 0.00487424 0.00487051
7.82 0.00488341 0.00487968
7.815 0.00489261 0.00488886
7.81 0.00490182 0.00489807
7.805 0.00491106 0.0049073
7.8 0.00492032 0.00491655
7.795 0.00492961 0.00492583
7.79 0.00493891 0.00493513
7.785 0.00494824 0.00494446
7.78 0.0049576 0.0049538
7.775 0.00496698 0.00496317
7.77 0.00497638 0.00497257
7.765 0.0049858 0.00498199
7.76 0.00499525 0.00499143
7.755 0.00500473 0.00500089
7.75 0.00501422 0.00501038
7.745 0.00502374 0.0050199
7.74 0.00503329 0.00502943
7.735 0.00504285 0.00503899
7.73 0.00505245 0.00504858
7.725 0.00506206 0.00505819
7.72 0.0050717 0.00506782
7.715 0.00508137 0.00507748
7.71 0.00509106 0.00508716
7.705 0.00510077 0.00509687
7.7 0.00511051 0.0051066
7.695 0.00512028 0.00511636
7.69 0.00513006 0.00512614
7.685 0.00513988 0.00513594
7.68 0.00514972 0.00514577
7.675 0.00515958 0.00515563
7.67 0.00516947 0.00516551
7.665 0.00517938 0.00517541
7.66 0.00518932 0.00518534
7.655 0.00519928 0.0051953
7.65 0.00520927 0.00520528
7.645 0.00521928 0.00521529
7.64 0.00522932 0.00522532
7.635 0.00523939 0.00523538
7.63 0.00524948 0.00524546
7.625 0.0052596 0.00525557
7.62 0.00526974 0.00526571
7.615 0.00527991 0.00527587
7.61 0.00529011 0.00528605
7.605 0.00530033 0.00529627
7.6 0.00531057 0.00530651
7.595 0.00532085 0.00531677
7.59 0.00533115 0.00532706
7.585 0.00534147 0.00533738
7.58 0.00535183 0.00534773
7.575 0.00536221 0.0053581
7.57 0.00537261 0.0053685
7.565 0.00538304 0.00537892
7.56 0.0053935 0.00538937
7.555 0.00540399 0.00539985
7.55 0.0054145 0.00541036
7.545 0.00542505 0.00542089
7.54 0.00543561 0.00543145
7.535 0.00544621 0.00544204
7.53 0.00545683 0.00545265
7.525 0.00546748 0.0054633
7.52 0.00547816 0.00547397
7.515 0.00548887 0.00548466
7.51 0.0054996 0.00549539
7.505 0.00551036 0.00550614
7.5 0.00552115 0.00551692
7.495 0.00553197 0.00552773
7.49 0.00554281 0.00553857
7.485 0.00555368 0.00554943
7.48 0.00556459 0.00556032
7.475 0.00557552 0.00557125
7.47 0.00558647 0.0055822
7.465 0.00559746 0.00559317
7.46 0.00560848 0.00560418
7.455 0.00561952 0.00561522
7.45 0.00563059 0.00562628
7.445 0.0056417 0.00563738
7.44 0.00565283 0.0056485
7.435 0.00566399 0.00565965
7.43 0.00567518 0.00567083
7.425 0.0056864 0.00568204
7.42 0.00569764 0.00569328
7.415 0.00570892 0.00570455
7.41 0.00572023 0.00571585
7.405 0.00573157 0.00572718
7.4 0.00574293 0.00573854
7.395 0.00575433 0.00574992
7.39 0.00576576 0.00576134
7.385 0.00577721 0.00577279
7.38 0.0057887 0.00578427
7.375 0.00580022 0.00579578
7.37 0.00581176 0.00580731
7.365 0.00582334 0.00581888
7.36 0.00583495 0.00583048
7.355 0.00584659 0.00584211
7.35 0.00585826 0.00585377
7.345 0.00586996 0.00586547
7.34 0.00588169 0.00587719
7.335 0.00589346 0.00588894
7.33 0.00590525 0.00590073
7.325 0.00591708 0.00591255
7.32 0.00592893 0.00592439
7.315 0.00594082 0.00593627
7.31 0.00595274 0.00594818
7.305 0.00596469 0.00596013
7.3 0.00597668 0.0059721
7.295 0.00598869 0.00598411
7.29 0.00600074 0.00599614
7.285 0.00601282 0.00600821
7.28 0.00602493 0.00602032
7.275 0.00603707 0.00603245
7.27 0.00604925 0.00604462
7.265 0.00606146 0.00605682
7.26 0.0060737 0.00606905
7.255 0.00608598 0.00608132
7.25 0.00609828 0.00609361
7.245 0.00611062 0.00610594
7.24 0.006123 0.00611831
7.235 0.0061354 0.00613071
7.23 0.00614784 0.00614314
7.225 0.00616032 0.0061556
7.22 0.00617282 0.0061681
7.215 0.00618536 0.00618063
7.21 0.00619794 0.00619319
7.205 0.00621055 0.00620579
7.2 0.00622319 0.00621842
7.195 0.00623587 0.00623109
7.19 0.00624858 0.00624379
7.185 0.00626132 0.00625653
7.18 0.0062741 0.0062693
7.175 0.00628691 0.0062821
7.17 0.00629976 0.00629494
7.165 0.00631265 0.00630781
7.16 0.00632556 0.00632072
7.155 0.00633852 0.00633366
7.15 0.00635151 0.00634664
7.145 0.00636453 0.00635966
7.14 0.00637759 0.00637271
7.135 0.00639068 0.00638579
7.13 0.00640381 0.00639891
7.125 0.00641698 0.00641207
7.12 0.00643018 0.00642526
7.115 0.00644342 0.00643849
7.11 0.00645669 0.00645175
7.105 0.00647 0.00646505
7.1 0.00648335 0.00647839
7.095 0.00649673 0.00649176
7.09 0.00651015 0.00650517
7.085 0.00652361 0.00651861
7.08 0.0065371 0.0065321
7.075 0.00655063 0.00654562
7.07 0.0065642 0.00655917
7.065 0.0065778 0.00657277
7.06 0.00659145 0.0065864
7.055 0.00660513 0.00660007
7.05 0.00661884 0.00661377
7.045 0.0066326 0.00662752
7.04 0.00664639 0.0066413
7.035 0.00666022 0.00665512
7.03 0.00667409 0.00666898
7.025 0.006688 0.00668287
7.02 0.00670194 0.00669681
7.015 0.00671592 0.00671078
7.01 0.00672995 0.00672479
7.005 0.00674401 0.00673884
7 0.00675811 0.00675293
6.995 0.00677225 0.00676706
6.99 0.00678643 0.00678123
6.985 0.00680064 0.00679544
6.98 0.0068149 0.00680968
6.975 0.0068292 0.00682397
6.97 0.00684353 0.00683829
6.965 0.00685791 0.00685266
6.96 0.00687233 0.00686706
6.955 0.00688678 0.00688151
6.95 0.00690128 0.00689599
6.945 0.00691582 0.00691052
6.94 0.00693039 0.00692509
6.935 0.00694501 0.00693969
6.93 0.00695967 0.00695434
6.925 0.00697437 0.00696903
6.92 0.00698911 0.00698376
6.915 0.0070039 0.00699853
6.91 0.00701872 0.00701335
6.905 0.00703359 0.0070282
6.9 0.00704849 0.0070431
6.895 0.00706344 0.00705803
6.89 0.00707843 0.00707301
6.885 0.00709347 0.00708803
6.88 0.00710854 0.0071031
6.875 0.00712366 0.0071182
6.87 0.00713882 0.00713335
6.865 0.00715402 0.00714854
6.86 0.00716927 0.00716378
6.855 0.00718456 0.00717906
6.85 0.00719989 0.00719438
6.845 0.00721527 0.00720974
6.84 0.00723069 0.00722515
6.835 0.00724615 0.0072406
6.83 0.00726165 0.00725609
6.825 0.0072772 0.00727163
6.82 0.0072928 0.00728721
6.815 0.00730844 0.00730284
6.81 0.00732412 0.00731851
6.805 0.00733985 0.00733423
6.8 0.00735562 0.00734999
6.795 0.00737144 0.00736579
6.79 0.0073873 0.00738164
6.785 0.00740321 0.00739754
6.78 0.00741916 0.00741348
6.775 0.00743516 0.00742946
6.77 0.0074512 0.0074455
6.765 0.00746729 0.00746157
6.76 0.00748343 0.0074777
6.755 0.00749961 0.00749387
6.75 0.00751584 0.00751008
6.745 0.00753211 0.00752634
6.74 0.00754843 0.00754265
6.735 0.0075648 0.00755901
6.73 0.00758122 0.00757541
6.725 0.00759768 0.00759186
6.72 0.00761419 0.00760836
6.715 0.00763075 0.0076249
6.71 0.00764735 0.0076415
6.705 0.007664 0.00765814
6.7 0.00768071 0.00767482
6.695 0.00769745 0.00769156
6.69 0.00771425 0.00770834
6.685 0.0077311 0.00772518
6.68 0.00774799 0.00774206
6.675 0.00776493 0.00775899
6.67 0.00778193 0.00777597
6.665 0.00779897 0.00779299
6.66 0.00781606 0.00781007
6.655 0.0078332 0.0078272
6.65 0.00785039 0.00784438
6.645 0.00786763 0.0078616
6.64 0.00788492 0.00787888
6.635 0.00790226 0.00789621
6.63 0.00791965 0.00791358
6.625 0.00793709 0.00793101
6.62 0.00795458 0.00794849
6.615 0.00797213 0.00796602
6.61 0.00798972 0.0079836
6.605 0.00800737 0.00800123
6.6 0.00802507 0.00801892
6.595 0.00804281 0.00803665
6.59 0.00806062 0.00805444
6.585 0.00807847 0.00807228
6.58 0.00809637 0.00809017
6.575 0.00811433 0.00810812
6.57 0.00813234 0.00812611
6.565 0.00815041 0.00814416
6.56 0.00816852 0.00816227
6.555 0.00818669 0.00818042
6.55 0.00820492 0.00819863
6.545 0.00822319 0.0082169
6.54 0.00824153 0.00823521
6.535 0.00825991 0.00825358
6.53 0.00827835 0.00827201
6.525 0.00829684 0.00829049
6.52 0.00831539 0.00830902
6.515 0.008334 0.00832761
6.51 0.00835265 0.00834626
6.505 0.00837137 0.00836496
6.5 0.00839014 0.00838371
6.495 0.00840896 0.00840252
6.49 0.00842784 0.00842139
6.485 0.00844678 0.00844031
6.48 0.00846577 0.00845929
6.475 0.00848482 0.00847832
6.47 0.00850393 0.00849741
6.465 0.00852309 0.00851656
6.46 0.00854231 0.00853577
6.455 0.00856159 0.00855503
6.45 0.00858092 0.00857435
6.445 0.00860031 0.00859373
6.44 0.00861977 0.00861316
6.435 0.00863927 0.00863266
6.43 0.00865884 0.00865221
6.425 0.00867847 0.00867182
6.42 0.00869815 0.00869149
6.415 0.0087179 0.00871122
6.41 0.0087377 0.00873101
6.405 0.00875756 0.00875085
6.4 0.00877748 0.00877076
6.395 0.00879746 0.00879073
6.39 0.00881751 0.00881075
6.385 0.00883761 0.00883084
6.38 0.00885777 0.00885099
6.375 0.008878 0.0088712
6.37 0.00889828 0.00889147
6.365 0.00891863 0.0089118
6.36 0.00893904 0.00893219
6.355 0.0089595 0.00895264
6.35 0.00898004 0.00897316
6.345 0.00900063 0.00899374
6.34 0.00902129 0.00901438
6.335 0.009042 0.00903508
6.33 0.00906279 0.00905584
6.325 0.00908363 0.00907667
6.32 0.00910454 0.00909757
6.315 0.00912551 0.00911852
6.31 0.00914655 0.00913954
6.305 0.00916765 0.00916062
6.3 0.00918881 0.00918177
6.295 0.00921004 0.00920298
6.29 0.00923133 0.00922426
6.285 0.00925269 0.0092456
6.28 0.00927412 0.00926701
6.275 0.0092956 0.00928848
6.27 0.00931716 0.00931002
6.265 0.00933878 0.00933163
6.26 0.00936047 0.0093533
6.255 0.00938222 0.00937504
6.25 0.00940404 0.00939684
6.245 0.00942593 0.00941871
6.24 0.00944789 0.00944065
6.235 0.00946991 0.00946266
6.23 0.009492 0.00948473
6.225 0.00951416 0.00950687
6.22 0.00953639 0.00952908
6.215 0.00955868 0.00955136
6.21 0.00958105 0.00957371
6.205 0.00960348 0.00959612
6.2 0.00962598 0.00961861
6.195 0.00964856 0.00964117
6.19 0.0096712 0.00966379
6.185 0.00969391 0.00968649
6.18 0.0097167 0.00970925
6.175 0.00973955 0.00973209
6.17 0.00976248 0.009755
6.165 0.00978547 0.00977798
6.16 0.00980854 0.00980103
6.155 0.00983168 0.00982415
6.15 0.00985489 0.00984734
6.145 0.00987818 0.00987061
6.14 0.00990153 0.00989395
6.135 0.00992496 0.00991736
6.13 0.00994847 0.00994085
6.125 0.00997204 0.0099644
6.12 0.00999569 0.00998804
6.115 0.0100194 0.0100117
6.11 0.0100432 0.0100355
6.105 0.0100671 0.0100594
6.1 0.010091 0.0100833
6.095 0.0101151 0.0101073
6.09 0.0101392 0.0101314
6.085 0.0101633 0.0101556
6.08 0.0101876 0.0101798
6.075 0.0102119 0.0102041
6.07 0.0102363 0.0102285
6.065 0.0102608 0.0102529
6.06 0.0102854 0.0102775
6.055 0.01031 0.0103021
6.05 0.0103347 0.0103268
6.045 0.0103595 0.0103516
6.04 0.0103844 0.0103764
6.035 0.0104093 0.0104014
6.03 0.0104344 0.0104264
6.025 0.0104595 0.0104515
6.02 0.0104847 0.0104766
6.015 0.0105099 0.0105019
6.01 0.0105353 0.0105272
6.005 0.0105607 0.0105526
6 0.0105862 0.0105781
5.995 0.0106118 0.0106037
5.99 0.0106375 0.0106293
5.985 0.0106632 0.0106551
5.98 0.0106891 0.0106809
5.975 0.010715 0.0107068
5.97 0.010741 0.0107328
5.965 0.0107671 0.0107588
5.96 0.0107933 0.010785
5.955 0.0108195 0.0108112
5.95 0.0108458 0.0108375
5.945 0.0108723 0.0108639
5.94 0.0108988 0.0108904
5.935 0.0109254 0.010917
5.93 0.010952 0.0109437
5.925 0.0109788 0.0109704
5.92 0.0110057 0.0109972
5.915 0.0110326 0.0110242
5.91 0.0110596 0.0110512
5.905 0.0110867 0.0110782
5.9 0.0111139 0.0111054
5.895 0.0111412 0.0111327
5.89 0.0111686 0.01116
5.885 0.0111961 0.0111875
5.88 0.0112236 0.011215
5.875 0.0112513 0.0112426
5.87 0.011279 0.0112704
5.865 0.0113068 0.0112982
5.86 0.0113347 0.0113261
5.855 0.0113627 0.011354
5.85 0.0113908 0.0113821
5.845 0.011419 0.0114103
5.84 0.0114473 0.0114385
5.835 0.0114757 0.0114669
5.83 0.0115042 0.0114953
5.825 0.0115327 0.0115239
5.82 0.0115614 0.0115525
5.815 0.0115901 0.0115812
5.81 0.0116189 0.01161
5.805 0.0116479 0.011639
5.8 0.0116769 0.011668
5.795 0.011706 0.0116971
5.79 0.0117353 0.0117263
5.785 0.0117646 0.0117556
5.78 0.011794 0.011785
5.775 0.0118235 0.0118144
5.77 0.0118531 0.011844
5.765 0.0118828 0.0118737
5.76 0.0119126 0.0119035
5.755 0.0119425 0.0119334
5.75 0.0119725 0.0119634
5.745 0.0120026 0.0119934
5.74 0.0120328 0.0120236
5.735 0.0120631 0.0120539
5.73 0.0120935 0.0120843
5.725 0.012124 0.0121147
5.72 0.0121546 0.0121453
5.715 0.0121853 0.012176
5.71 0.0122162 0.0122068
5.705 0.0122471 0.0122377
5.7 0.0122781 0.0122687
5.695 0.0123092 0.0122998
5.69 0.0123404 0.012331
5.685 0.0123717 0.0123623
5.68 0.0124032 0.0123937
5.675 0.0124347 0.0124252
5.67 0.0124664 0.0124568
5.665 0.0124981 0.0124885
5.66 0.01253 0.0125204
5.655 0.0125619 0.0125523
5.65 0.012594 0.0125843
5.645 0.0126262 0.0126165
5.64 0.0126584 0.0126487
5.635 0.0126908 0.0126811
5.63 0.0127233 0.0127136
5.625 0.012756 0.0127462
5.62 0.0127887 0.0127789
5.615 0.0128215 0.0128117
5.61 0.0128545 0.0128446
5.605 0.0128875 0.0128776
5.6 0.0129207 0.0129108
5.595 0.012954 0.012944
5.59 0.0129874 0.0129774
5.585 0.0130209 0.0130109
5.58 0.0130545 0.0130445
5.575 0.0130882 0.0130782
5.57 0.0131221 0.013112
5.565 0.013156 0.0131459
5.56 0.0131901 0.01318
5.555 0.0132243 0.0132142
5.55 0.0132586 0.0132485
5.545 0.0132931 0.0132829
5.54 0.0133276 0.0133174
5.535 0.0133623 0.013352
5.53 0.0133971 0.0133868
5.525 0.013432 0.0134217
5.52 0.013467 0.0134567
5.515 0.0135021 0.0134918
5.51 0.0135374 0.013527
5.505 0.0135728 0.0135624
5.5 0.0136083 0.0135979
5.495 0.0136439 0.0136335
5.49 0.0136797 0.0136692
5.485 0.0137156 0.013705
5.48 0.0137516 0.013741
5.475 0.0137877 0.0137771
5.47 0.0138239 0.0138133
5.465 0.0138603 0.0138497
5.46 0.0138968 0.0138862
5.455 0.0139334 0.0139228
5.45 0.0139702 0.0139595
5.445 0.0140071 0.0139963
5.44 0.0140441 0.0140333
5.435 0.0140812 0.0140704
5.43 0.0141185 0.0141077
5.425 0.0141559 0.014145
5.42 0.0141934 0.0141825
5.415 0.0142311 0.0142202
5.41 0.0142689 0.0142579
5.405 0.0143068 0.0142958
5.4 0.0143449 0.0143339
5.395 0.014383 0.014372
5.39 0.0144214 0.0144103
5.385 0.0144598 0.0144487
5.38 0.0144984 0.0144873
5.375 0.0145372 0.014526
5.37 0.014576 0.0145648
5.365 0.014615 0.0146038
5.36 0.0146542 0.0146429
5.355 0.0146934 0.0146822
5.35 0.0147328 0.0147216
5.345 0.0147724 0.0147611
5.34 0.0148121 0.0148007
5.335 0.0148519 0.0148405
5.33 0.0148919 0.0148805
5.325 0.014932 0.0149206
5.32 0.0149723 0.0149608
5.315 0.0150127 0.0150012
5.31 0.0150532 0.0150417
5.305 0.0150939 0.0150823
5.3 0.0151347 0.0151231
5.295 0.0151757 0.0151641
5.29 0.0152168 0.0152052
5.285 0.0152581 0.0152464
5.28 0.0152995 0.0152878
5.275 0.0153411 0.0153293
5.27 0.0153828 0.015371
5.265 0.0154247 0.0154128
5.26 0.0154667 0.0154548
5.255 0.0155088 0.015497
5.25 0.0155512 0.0155392
5.245 0.0155936 0.0155817
5.24 0.0156362 0.0156243
5.235 0.015679 0.015667
5.23 0.0157219 0.0157099
5.225 0.015765 0.0157529
5.22 0.0158082 0.0157961
5.215 0.0158516 0.0158395
5.21 0.0158952 0.015883
5.205 0.0159389 0.0159267
5.2 0.0159828 0.0159705
5.195 0.0160268 0.0160145
5.19 0.016071 0.0160586
5.185 0.0161153 0.0161029
5.18 0.0161598 0.0161474
5.175 0.0162045 0.016192
5.17 0.0162493 0.0162368
5.165 0.0162943 0.0162818
5.16 0.0163394 0.0163269
5.155 0.0163847 0.0163722
5.15 0.0164302 0.0164176
5.145 0.0164758 0.0164632
5.14 0.0165217 0.016509
5.135 0.0165676 0.0165549
5.13 0.0166138 0.016601
5.125 0.0166601 0.0166473
5.12 0.0167066 0.0166938
5.115 0.0167532 0.0167404
5.11 0.0168001 0.0167872
5.105 0.0168471 0.0168341
5.1 0.0168942 0.0168813
5.095 0.0169416 0.0169286
5.09 0.0169891 0.0169761
5.085 0.0170368 0.0170237
5.08 0.0170847 0.0170716
5.075 0.0171327 0.0171196
5.07 0.0171809 0.0171678
5.065 0.0172293 0.0172161
5.06 0.0172779 0.0172647
5.055 0.0173267 0.0173134
5.05 0.0173756 0.0173623
5.045 0.0174247 0.0174114
5.04 0.017474 0.0174606
5.035 0.0175235 0.0175101
5.03 0.0175732 0.0175597
5.025 0.017623 0.0176095
5.02 0.0176731 0.0176595
5.015 0.0177233 0.0177097
5.01 0.0177737 0.0177601
5.005 0.0178243 0.0178107
5 0.0178751 0.0178614
4.995 0.0179261 0.0179124
4.99 0.0179773 0.0179635
4.985 0.0180286 0.0180148
4.98 0.0180802 0.0180663
4.975 0.0181319 0.018118
4.97 0.0181839 0.0181699
4.965 0.018236 0.018222
4.96 0.0182884 0.0182743
4.955 0.0183409 0.0183268
4.95 0.0183936 0.0183795
4.945 0.0184465 0.0184324
4.94 0.0184997 0.0184855
4.935 0.018553 0.0185388
4.93 0.0186065 0.0185923
4.925 0.0186603 0.0186459
4.92 0.0187142 0.0186998
4.915 0.0187683 0.0187539
4.91 0.0188227 0.0188082
4.905 0.0188772 0.0188627
4.9 0.018932 0.0189175
4.895 0.018987 0.0189724
4.89 0.0190421 0.0190275
4.885 0.0190975 0.0190829
4.88 0.0191531 0.0191384
4.875 0.0192089 0.0191942
4.87 0.0192649 0.0192502
4.865 0.0193212 0.0193063
4.86 0.0193776 0.0193628
4.855 0.0194343 0.0194194
4.85 0.0194912 0.0194762
4.845 0.0195483 0.0195333
4.84 0.0196056 0.0195905
4.835 0.0196631 0.019648
4.83 0.0197209 0.0197058
4.825 0.0197789 0.0197637
4.82 0.0198371 0.0198219
4.815 0.0198955 0.0198802
4.81 0.0199542 0.0199389
4.805 0.0200131 0.0199977
4.8 0.0200722 0.0200568
4.795 0.0201315 0.0201161
4.79 0.0201911 0.0201756
4.785 0.0202509 0.0202353
4.78 0.0203109 0.0202953
4.775 0.0203712 0.0203555
4.77 0.0204317 0.020416
4.765 0.0204924 0.0204767
4.76 0.0205534 0.0205376
4.755 0.0206146 0.0205987
4.75 0.020676 0.0206601
4.745 0.0207377 0.0207218
4.74 0.0207996 0.0207836
4.735 0.0208618 0.0208458
4.73 0.0209242 0.0209081
4.725 0.0209868 0.0209707
4.72 0.0210497 0.0210336
4.715 0.0211129 0.0210967
4.71 0.0211763 0.02116
4.705 0.0212399 0.0212236
4.7 0.0213038 0.0212875
4.695 0.0213679 0.0213515
4.69 0.0214323 0.0214159
4.685 0.021497 0.0214805
4.68 0.0215619 0.0215453
4.675 0.021627 0.0216105
4.67 0.0216925 0.0216758
4.665 0.0217581 0.0217414
4.66 0.0218241 0.0218073
4.655 0.0218903 0.0218735
4.65 0.0219567 0.0219399
4.645 0.0220235 0.0220065
4.64 0.0220904 0.0220735
4.635 0.0221577 0.0221407
4.63 0.0222252 0.0222082
4.625 0.022293 0.0222759
4.62 0.0223611 0.0223439
4.615 0.0224294 0.0224122
4.61 0.022498 0.0224807
4.605 0.0225669 0.0225495
4.6 0.022636 0.0226186
4.595 0.0227055 0.022688
4.59 0.0227752 0.0227577
4.585 0.0228451 0.0228276
4.58 0.0229154 0.0228978
4.575 0.022986 0.0229683
4.57 0.0230568 0.0230391
4.565 0.0231279 0.0231102
4.56 0.0231993 0.0231815
4.555 0.023271 0.0232531
4.55 0.023343 0.0233251
4.545 0.0234153 0.0233973
4.54 0.0234878 0.0234698
4.535 0.0235607 0.0235426
4.53 0.0236338 0.0236157
4.525 0.0237073 0.0236891
4.52 0.023781 0.0237628
4.515 0.0238551 0.0238367
4.51 0.0239294 0.023911
4.505 0.024004 0.0239856
4.5 0.024079 0.0240605
4.495 0.0241543 0.0241357
4.49 0.0242298 0.0242112
4.485 0.0243057 0.024287
4.48 0.0243819 0.0243631
4.475 0.0244584 0.0244396
4.47 0.0245352 0.0245163
4.465 0.0246123 0.0245934
4.46 0.0246897 0.0246708
4.455 0.0247675 0.0247484
4.45 0.0248455 0.0248265
4.445 0.0249239 0.0249048
4.44 0.0250026 0.0249834
4.435 0.0250817 0.0250624
4.43 0.025161 0.0251417
4.425 0.0252407 0.0252213
4.42 0.0253207 0.0253013
4.415 0.0254011 0.0253816
4.41 0.0254818 0.0254622
4.405 0.0255628 0.0255431
4.4 0.0256441 0.0256244
4.395 0.0257258 0.0257061
4.39 0.0258078 0.025788
4.385 0.0258902 0.0258703
4.38 0.0259729 0.025953
4.375 0.026056 0.0260359
4.37 0.0261394 0.0261193
4.365 0.0262231 0.026203
4.36 0.0263072 0.026287
4.355 0.0263916 0.0263714
4.35 0.0264764 0.0264561
4.345 0.0265616 0.0265412
4.34 0.0266471 0.0266266
4.335 0.026733 0.0267124
4.33 0.0268192 0.0267986
4.325 0.0269058 0.0268851
4.32 0.0269927 0.026972
4.315 0.02708 0.0270592
4.31 0.0271677 0.0271468
4.305 0.0272558 0.0272348
4.3 0.0273442 0.0273232
4.295 0.027433 0.0274119
4.29 0.0275221 0.027501
4.285 0.0276117 0.0275905
4.28 0.0277016 0.0276803
4.275 0.0277919 0.0277706
4.27 0.0278826 0.0278612
4.265 0.0279737 0.0279522
4.26 0.0280651 0.0280436
4.255 0.028157 0.0281353
4.25 0.0282492 0.0282275
4.245 0.0283418 0.0283201
4.24 0.0284349 0.028413
4.235 0.0285283 0.0285064
4.23 0.0286221 0.0286001
4.225 0.0287163 0.0286942
4.22 0.0288109 0.0287888
4.215 0.028906 0.0288837
4.21 0.0290014 0.0289791
4.205 0.0290972 0.0290749
4.2 0.0291935 0.029171
4.195 0.0292901 0.0292676
4.19 0.0293872 0.0293646
4.185 0.0294847 0.0294621
4.18 0.0295826 0.0295599
4.175 0.029681 0.0296582
4.17 0.0297797 0.0297568
4.165 0.0298789 0.029856
4.16 0.0299785 0.0299555
4.155 0.0300786 0.0300555
4.15 0.0301791 0.0301559
4.145 0.03028 0.0302567
4.14 0.0303813 0.030358
4.135 0.0304831 0.0304597
4.13 0.0305853 0.0305618
4.125 0.030688 0.0306644
4.12 0.0307911 0.0307675
4.115 0.0308947 0.030871
4.11 0.0309987 0.0309749
4.105 0.0311032 0.0310793
4.1 0.0312081 0.0311841
4.095 0.0313135 0.0312895
4.09 0.0314194 0.0313952
4.085 0.0315257 0.0315015
4.08 0.0316325 0.0316081
4.075 0.0317397 0.0317153
4.07 0.0318474 0.0318229
4.065 0.0319556 0.031931
4.06 0.0320643 0.0320396
4.055 0.0321734 0.0321487
4.05 0.0322831 0.0322582
4.045 0.0323932 0.0323682
4.04 0.0325038 0.0324788
4.035 0.0326148 0.0325897
4.03 0.0327264 0.0327012
4.025 0.0328385 0.0328132
4.02 0.032951 0.0329257
4.015 0.0330641 0.0330387
4.01 0.0331776 0.0331521
4.005 0.0332917 0.0332661
4 0.0334063 0.0333806
3.995 0.0335214 0.0334956
3.99 0.0336369 0.0336111
3.985 0.0337531 0.0337271
3.98 0.0338697 0.0338436
3.975 0.0339868 0.0339607
3.97 0.0341045 0.0340782
3.965 0.0342227 0.0341963
3.96 0.0343414 0.034315
3.955 0.0344606 0.0344341
3.95 0.0345804 0.0345538
3.945 0.0347008 0.0346741
3.94 0.0348216 0.0347948
3.935 0.034943 0.0349161
3.93 0.035065 0.035038
3.925 0.0351875 0.0351604
3.92 0.0353105 0.0352834
3.915 0.0354341 0.0354069
3.91 0.0355583 0.0355309
3.905 0.035683 0.0356556
3.9 0.0358083 0.0357808
3.895 0.0359342 0.0359065
3.89 0.0360606 0.0360328
3.885 0.0361876 0.0361597
3.88 0.0363152 0.0362872
3.875 0.0364433 0.0364153
3.87 0.036572 0.0365439
3.865 0.0367014 0.0366731
3.86 0.0368313 0.0368029
3.855 0.0369618 0.0369333
3.85 0.0370929 0.0370643
3.845 0.0372246 0.0371959
3.84 0.0373569 0.0373281
3.835 0.0374898 0.0374609
3.83 0.0376233 0.0375943
3.825 0.0377574 0.0377283
3.82 0.0378921 0.0378629
3.815 0.0380275 0.0379982
3.81 0.0381634 0.0381341
3.805 0.0383 0.0382705
3.8 0.0384373 0.0384077
3.795 0.0385751 0.0385454
3.79 0.0387136 0.0386838
3.785 0.0388527 0.0388228
3.78 0.0389925 0.0389625
3.775 0.0391329 0.0391028
3.77 0.039274 0.0392437
3.765 0.0394157 0.0393854
3.76 0.0395581 0.0395276
3.755 0.0397011 0.0396705
3.75 0.0398448 0.0398141
3.745 0.0399892 0.0399584
3.74 0.0401342 0.0401033
3.735 0.0402799 0.0402489
3.73 0.0404263 0.0403952
3.725 0.0405734 0.0405421
3.72 0.0407211 0.0406898
3.715 0.0408696 0.0408381
3.71 0.0410187 0.0409871
3.705 0.0411686 0.0411368
3.7 0.0413191 0.0412873
3.695 0.0414703 0.0414384
3.69 0.0416223 0.0415902
3.685 0.041775 0.0417428
3.68 0.0419283 0.041896
3.675 0.0420824 0.04205
3.67 0.0422373 0.0422047
3.665 0.0423928 0.0423601
3.66 0.0425491 0.0425163
3.655 0.0427061 0.0426732
3.65 0.0428639 0.0428309
3.645 0.0430224 0.0429892
3.64 0.0431817 0.0431484
3.635 0.0433417 0.0433083
3.63 0.0435024 0.0434689
3.625 0.043664 0.0436303
3.62 0.0438263 0.0437925
3.615 0.0439893 0.0439554
3.61 0.0441532 0.0441191
3.605 0.0443178 0.0442836
3.6 0.0444832 0.0444489
3.595 0.0446494 0.044615
3.59 0.0448164 0.0447818
3.585 0.0449841 0.0449495
3.58 0.0451527 0.0451179
3.575 0.0453221 0.0452872
3.57 0.0454923 0.0454572
3.565 0.0456633 0.0456281
3.56 0.0458351 0.0457998
3.555 0.0460078 0.0459723
3.55 0.0461813 0.0461457
3.545 0.0463556 0.0463198
3.54 0.0465307 0.0464948
3.535 0.0467067 0.0466707
3.53 0.0468836 0.0468474
3.525 0.0470613 0.047025
3.52 0.0472398 0.0472034
3.515 0.0474192 0.0473826
3.51 0.0475995 0.0475628
3.505 0.0477806 0.0477438
3.5 0.0479627 0.0479257
3.495 0.0481456 0.0481084
3.49 0.0483294 0.0482921
3.485 0.048514 0.0484766
3.48 0.0486996 0.048662
3.475 0.0488861 0.0488484
3.47 0.0490735 0.0490356
3.465 0.0492618 0.0492238
3.46 0.049451 0.0494128
3.455 0.0496411 0.0496028
3.45 0.0498322 0.0497937
3.445 0.0500242 0.0499856
3.44 0.0502171 0.0501784
3.435 0.050411 0.0503721
3.43 0.0506058 0.0505668
3.425 0.0508016 0.0507624
3.42 0.0509984 0.050959
3.415 0.0511961 0.0511565
3.41 0.0513947 0.051355
3.405 0.0515944 0.0515545
3.4 0.051795 0.051755
3.395 0.0519966 0.0519565
3.39 0.0521992 0.0521589
3.385 0.0524028 0.0523624
3.38 0.0526074 0.0525668
3.375 0.0528131 0.0527723
3.37 0.0530197 0.0529787
3.365 0.0532274 0.0531862
3.36 0.053436 0.0533948
3.355 0.0536458 0.0536043
3.35 0.0538565 0.0538149
3.345 0.0540683 0.0540265
3.34 0.0542812 0.0542392
3.335 0.0544951 0.054453
3.33 0.05471 0.0546678
3.325 0.0549261 0.0548836
3.32 0.0551432 0.0551006
3.315 0.0553614 0.0553186
3.31 0.0555806 0.0555377
3.305 0.055801 0.0557579
3.3 0.0560225 0.0559792
3.295 0.0562451 0.0562016
3.29 0.0564688 0.0564251
3.285 0.0566936 0.0566497
3.28 0.0569195 0.0568755
3.275 0.0571466 0.0571024
3.27 0.0573748 0.0573304
3.265 0.0576041 0.0575596
3.26 0.0578346 0.0577899
3.255 0.0580663 0.0580214
3.25 0.0582991 0.058254
3.245 0.0585331 0.0584878
3.24 0.0587683 0.0587228
3.235 0.0590046 0.058959
3.23 0.0592422 0.0591964
3.225 0.0594809 0.0594349
3.22 0.0597209 0.0596747
3.215 0.059962 0.0599156
3.21 0.0602044 0.0601578
3.205 0.060448 0.0604013
3.2 0.0606929 0.0606459
3.195 0.0609389 0.0608918
3.19 0.0611863 0.0611389
3.185 0.0614349 0.0613873
3.18 0.0616847 0.061637
3.175 0.0619358 0.0618879
3.17 0.0621882 0.0621401
3.165 0.0624419 0.0623935
3.16 0.0626968 0.0626483
3.155 0.0629531 0.0629044
3.15 0.0632107 0.0631617
3.145 0.0634696 0.0634204
3.14 0.0637298 0.0636804
3.135 0.0639913 0.0639417
3.13 0.0642542 0.0642044
3.125 0.0645184 0.0644684
3.12 0.0647839 0.0647338
3.115 0.0650509 0.0650005
3.11 0.0653192 0.0652686
3.105 0.0655888 0.065538
3.1 0.0658599 0.0658088
3.095 0.0661323 0.0660811
3.09 0.0664061 0.0663547
3.085 0.0666814 0.0666297
3.08 0.0669581 0.0669062
3.075 0.0672361 0.067184
3.07 0.0675157 0.0674633
3.065 0.0677966 0.0677441
3.06 0.068079 0.0680262
3.055 0.0683629 0.0683099
3.05 0.0686482 0.068595
3.045 0.068935 0.0688815
3.04 0.0692233 0.0691696
3.035 0.069513 0.0694591
3.03 0.0698043 0.0697502
3.025 0.0700971 0.0700427
3.02 0.0703914 0.0703368
3.015 0.0706872 0.0706324
3.01 0.0709845 0.0709295
3.005 0.0712834 0.0712281
3 0.0715839 0.0715283
2.995 0.0718859 0.0718301
2.99 0.0721894 0.0721334
2.985 0.0724946 0.0724383
2.98 0.0728013 0.0727448
2.975 0.0731096 0.0730529
2.97 0.0734196 0.0733626
2.965 0.0737311 0.0736739
2.96 0.0740443 0.0739868
2.955 0.0743591 0.0743014
2.95 0.0746756 0.0746176
2.945 0.0749937 0.0749354
2.94 0.0753134 0.0752549
2.935 0.0756348 0.0755761
2.93 0.0759579 0.0758989
2.925 0.0762827 0.0762235
2.92 0.0766092 0.0765497
2.915 0.0769374 0.0768777
2.91 0.0772674 0.0772073
2.905 0.077599 0.0775387
2.9 0.0779324 0.0778718
2.895 0.0782675 0.0782067
2.89 0.0786044 0.0785433
2.885 0.0789431 0.0788817
2.88 0.0792835 0.0792219
2.875 0.0796257 0.0795638
2.87 0.0799698 0.0799076
2.865 0.0803156 0.0802531
2.86 0.0806632 0.0806005
2.855 0.0810127 0.0809497
2.85 0.081364 0.0813007
2.845 0.0817172 0.0816536
2.84 0.0820722 0.0820084
2.835 0.0824291 0.082365
2.83 0.0827879 0.0827234
2.825 0.0831485 0.0830838
2.82 0.0835111 0.0834461
2.815 0.0838756 0.0838103
2.81 0.084242 0.0841764
2.805 0.0846103 0.0845444
2.8 0.0849806 0.0849144
2.795 0.0853528 0.0852863
2.79 0.085727 0.0856602
2.785 0.0861031 0.0860361
2.78 0.0864813 0.0864139
2.775 0.0868615 0.0867938
2.77 0.0872436 0.0871756
2.765 0.0876278 0.0875595
2.76 0.088014 0.0879454
2.755 0.0884023 0.0883334
2.75 0.0887926 0.0887234
2.745 0.089185 0.0891154
2.74 0.0895794 0.0895096
2.735 0.089976 0.0899058
2.73 0.0903746 0.0903041
2.725 0.0907754 0.0907046
2.72 0.0911782 0.0911071
2.715 0.0915832 0.0915118
2.71 0.0919904 0.0919186
2.705 0.0923997 0.0923276
2.7 0.0928112 0.0927388
2.695 0.0932248 0.0931521
2.69 0.0936407 0.0935676
2.685 0.0940587 0.0939853
2.68 0.094479 0.0944053
2.675 0.0949015 0.0948274
2.67 0.0953263 0.0952518
2.665 0.0957533 0.0956785
2.66 0.0961825 0.0961074
2.655 0.096614 0.0965386
2.65 0.0970479 0.096972
2.645 0.097484 0.0974078
2.64 0.0979224 0.0978459
2.635 0.0983632 0.0982863
2.63 0.0988062 0.098729
2.625 0.0992517 0.0991741
2.62 0.0996995 0.0996215
2.615 0.10015 0.100071
2.61 0.100602 0.100524
2.605 0.101057 0.100978
2.6 0.101515 0.101435
2.595 0.101974 0.101895
2.59 0.102437 0.102356
2.585 0.102901 0.102821
2.58 0.103368 0.103287
2.575 0.103838 0.103757
2.57 0.10431 0.104228
2.565 0.104785 0.104703
2.56 0.105262 0.105179
2.555 0.105741 0.105659
2.55 0.106224 0.10614
2.545 0.106708 0.106625
2.54 0.107195 0.107111
2.535 0.107685 0.107601
2.53 0.108178 0.108093
2.525 0.108673 0.108588
2.52 0.10917 0.109085
2.515 0.109671 0.109585
2.51 0.110174 0.110087
2.505 0.110679 0.110592
2.5 0.111187 0.1111
2.495 0.111698 0.111611
2.49 0.112212 0.112124
2.485 0.112728 0.11264
2.48 0.113247 0.113158
2.475 0.113769 0.113679
2.47 0.114293 0.114204
2.465 0.114821 0.11473
2.46 0.115351 0.11526
2.455 0.115883 0.115792
2.45 0.116419 0.116327
2.445 0.116957 0.116865
2.44 0.117498 0.117406
2.435 0.118042 0.11795
2.43 0.118589 0.118496
2.425 0.119139 0.119045
2.42 0.119691 0.119597
2.415 0.120247 0.120152
2.41 0.120805 0.12071
2.405 0.121366 0.121271
2.4 0.121931 0.121835
2.395 0.122498 0.122401
2.39 0.123068 0.122971
2.385 0.123641 0.123543
2.38 0.124217 0.124119
2.375 0.124796 0.124697
2.37 0.125378 0.125279
2.365 0.125963 0.125863
2.36 0.126551 0.126451
2.355 0.127141 0.127041
2.35 0.127736 0.127635
2.345 0.128333 0.128231
2.34 0.128933 0.128831
2.335 0.129536 0.129434
2.33 0.130142 0.130039
2.325 0.130752 0.130648
2.32 0.131364 0.13126
2.315 0.13198 0.131876
2.31 0.132599 0.132494
2.305 0.133221 0.133115
2.3 0.133846 0.13374
2.295 0.134474 0.134368
2.29 0.135105 0.134998
2.285 0.13574 0.135633
2.28 0.136378 0.13627
2.275 0.137019 0.13691
2.27 0.137663 0.137554
2.265 0.138311 0.138201
2.26 0.138961 0.138851
2.255 0.139615 0.139505
2.25 0.140273 0.140161
2.245 0.140933 0.140821
2.24 0.141597 0.141485
2.235 0.142264 0.142151
2.23 0.142934 0.142821
2.225 0.143608 0.143494
2.22 0.144285 0.144171
2.215 0.144966 0.144851
2.21 0.145649 0.145534
2.205 0.146336 0.14622
2.2 0.147027 0.14691
2.195 0.147721 0.147603
2.19 0.148418 0.1483
2.185 0.149118 0.149
2.18 0.149822 0.149703
2.175 0.150529 0.15041
2.17 0.15124 0.15112
2.165 0.151954 0.151833
2.16 0.152672 0.15255
2.155 0.153393 0.153271
2.15 0.154117 0.153994
2.145 0.154845 0.154722
2.14 0.155576 0.155452
2.135 0.156311 0.156186
2.13 0.157049 0.156924
2.125 0.157791 0.157665
2.12 0.158536 0.158409
2.115 0.159284 0.159157
2.11 0.160036 0.159908
2.105 0.160791 0.160663
2.1 0.16155 0.161421
2.095 0.162313 0.162183
2.09 0.163078 0.162948
2.085 0.163848 0.163717
2.08 0.16462 0.164489
2.075 0.165397 0.165264
2.07 0.166176 0.166043
2.065 0.166959 0.166826
2.06 0.167746 0.167612
2.055 0.168536 0.168401
2.05 0.16933 0.169194
2.045 0.170127 0.16999
2.04 0.170927 0.17079
2.035 0.171731 0.171593
2.03 0.172538 0.1724
2.025 0.173349 0.17321
2.02 0.174163 0.174024
2.015 0.174981 0.174841
2.01 0.175802 0.175661
2.005 0.176627 0.176485
2 0.177455 0.177312
1.995 0.178286 0.178143
1.99 0.179121 0.178977
1.985 0.179959 0.179814
1.98 0.1808 0.180655
1.975 0.181645 0.181499
1.97 0.182493 0.182346
1.965 0.183345 0.183197
1.96 0.1842 0.184051
1.955 0.185058 0.184908
1.95 0.185919 0.185769
1.945 0.186784 0.186633
1.94 0.187652 0.1875
1.935 0.188523 0.18837
1.93 0.189397 0.189244
1.925 0.190275 0.190121
1.92 0.191155 0.191
1.915 0.192039 0.191883
1.91 0.192926 0.19277
1.905 0.193816 0.193659
1.9 0.194709 0.194551
1.895 0.195605 0.195446
1.89 0.196504 0.196345
1.885 0.197406 0.197246
1.88 0.198311 0.19815
1.875 0.199219 0.199057
1.87 0.20013 0.199967
1.865 0.201044 0.20088
1.86 0.20196 0.201796
1.855 0.202879 0.202714
1.85 0.203801 0.203635
1.845 0.204726 0.204559
1.84 0.205653 0.205485
1.835 0.206583 0.206414
1.83 0.207515 0.207345
1.825 0.20845 0.208279
1.82 0.209387 0.209216
1.815 0.210327 0.210154
1.81 0.211268 0.211095
1.805 0.212213 0.212039
1.8 0.213159 0.212984
1.795 0.214107 0.213932
1.79 0.215058 0.214881
1.785 0.216011 0.215833
1.78 0.216965 0.216787
1.775 0.217921 0.217742
1.77 0.21888 0.218699
1.765 0.219839 0.219658
1.76 0.220801 0.220619
1.755 0.221764 0.221581
1.75 0.222728 0.222545
1.745 0.223694 0.22351
1.74 0.224661 0.224476
1.735 0.22563 0.225443
1.73 0.226599 0.226412
1.725 0.22757 0.227381
1.72 0.228541 0.228352
1.715 0.229513 0.229323
1.71 0.230486 0.230294
1.705 0.231459 0.231267
1.7 0.232433 0.23224
1.695 0.233407 0.233213
1.69 0.234381 0.234186
1.685 0.235355 0.235159
1.68 0.236329 0.236132
1.675 0.237303 0.237105
1.67 0.238277 0.238078
1.665 0.23925 0.23905
1.66 0.240222 0.240021
1.655 0.241194 0.240992
1.65 0.242164 0.241961
1.645 0.243133 0.24293
1.64 0.244101 0.243897
1.635 0.245068 0.244862
1.63 0.246033 0.245826
1.625 0.246996 0.246788
1.62 0.247956 0.247748
1.615 0.248915 0.248705
1.61 0.249871 0.24966
1.605 0.250824 0.250612
1.6 0.251774 0.251561
1.595 0.252721 0.252507
1.59 0.253665 0.25345
1.585 0.254605 0.254389
1.58 0.255541 0.255324
1.575 0.256473 0.256255
1.57 0.2574 0.257181
1.565 0.258322 0.258103
1.56 0.25924 0.259019
1.555 0.260152 0.25993
1.55 0.261059 0.260836
1.545 0.261959 0.261735
1.54 0.262854 0.262629
1.535 0.263742 0.263516
1.53 0.264622 0.264395
1.525 0.265496 0.265268
1.52 0.266362 0.266133
1.515 0.26722 0.266989
1.51 0.268069 0.267838
1.505 0.26891 0.268677
1.5 0.269741 0.269507
1.495 0.270562 0.270328
1.49 0.271374 0.271138
1.485 0.272175 0.271938
1.48 0.272965 0.272727
1.475 0.273743 0.273505
1.47 0.27451 0.27427
1.465 0.275263 0.275023
1.46 0.276004 0.275763
1.455 0.276732 0.276489
1.45 0.277445 0.277201
1.445 0.278143 0.277899
1.44 0.278827 0.278581
1.435 0.279494 0.279247
1.43 0.280145 0.279897
1.425 0.280779 0.28053
1.42 0.281395 0.281145
1.415 0.281992 0.281742
1.41 0.282571 0.282319
1.405 0.283129 0.282877
1.4 0.283667 0.283414
1.395 0.284184 0.283929
1.39 0.284679 0.284423
1.385 0.28515 0.284894
1.38 0.285598 0.285341
1.375 0.286022 0.285763
1.37 0.28642 0.28616
1.365 0.286792 0.286531
1.36 0.287137 0.286875
1.355 0.287453 0.287191
1.35 0.287741 0.287477
1.345 0.287998 0.287734
1.34 0.288225 0.28796
1.335 0.28842 0.288154
1.33 0.288581 0.288314
1.325 0.288709 0.288441
1.32 0.288801 0.288532
1.315 0.288857 0.288587
1.31 0.288875 0.288605
1.305 0.288855 0.288584
1.3 0.288795 0.288523
1.295 0.288695 0.288422
1.29 0.288551 0.288278
1.285 0.288365 0.288091
1.28 0.288133 0.287859
1.275 0.287856 0.28758
1.27 0.287531 0.287255
1.265 0.287158 0.28688
1.26 0.286734 0.286456
1.255 0.286258 0.28598
1.25 0.28573 0.285451
1.245 0.285148 0.284868
1.24 0.284509 0.284229
1.235 0.283813 0.283533
1.23 0.283059 0.282777
1.225 0.282244 0.281962
1.22 0.281367 0.281085
1.215 0.280426 0.280144
1.21 0.279421 0.279138
1.205 0.27835 0.278066
1.2 0.27721 0.276926
1.195 0.276 0.275716
1.19 0.27472 0.274436
1.185 0.273366 0.273082
1.18 0.271938 0.271654
1.175 0.270435 0.27015
1.17 0.268853 0.268568
1.165 0.267193 0.266908
1.16 0.265451 0.265166
1.155 0.263628 0.263343
1.15 0.261721 0.261436
1.145 0.259729 0.259444
1.14 0.25765 0.257365
1.135 0.255482 0.255198
1.13 0.253226 0.252941
1.125 0.250878 0.250594
1.12 0.248438 0.248154
1.115 0.245904 0.245621
1.11 0.243276 0.242993
1.105 0.240552 0.240269
1.1 0.23773 0.237448
1.095 0.23481 0.234529
1.09 0.231792 0.231511
1.085 0.228673 0.228393
1.08 0.225453 0.225174
1.075 0.222132 0.221853
1.07 0.218709 0.218431
1.065 0.215182 0.214905
1.06 0.211553 0.211277
1.055 0.20782 0.207545
1.05 0.203983 0.203709
1.045 0.200042 0.199769
1.04 0.195997 0.195725
1.035 0.191848 0.191578
1.03 0.187596 0.187327
1.025 0.183241 0.182974
1.02 0.178784 0.178518
1.015 0.174225 0.17396
1.01 0.169565 0.169301
1.005 0.164805 0.164543
1 0.159946 0.159686
0.995 0.15499 0.154732
0.99 0.149939 0.149683
0.985 0.144793 0.144539
0.98 0.139555 0.139303
0.975 0.134227 0.133977
0.97 0.128812 0.128564
0.965 0.123311 0.123065
0.96 0.117727 0.117483
0.955 0.112063 0.111821
0.95 0.106322 0.106083
0.945 0.100507 0.10027
0.94 0.0946215 0.0943871
0.935 0.088669 0.0884372
0.93 0.0826533 0.082424
0.925 0.0765781 0.0763514
0.92 0.0704475 0.0702235
0.915 0.0642659 0.0640445
0.91 0.0580374 0.0578188
0.905 0.0517669 0.051551
0.9 0.0454588 0.0452459
0.895 0.0391183 0.0389082
0.89 0.0327502 0.032543
0.885 0.0263598 0.0261556
0.88 0.0199524 0.0197511
0.875 0.0135335 0.0133352
0.87 0.00710851 0.0069133
0.865 0.000683291 0.000491151
0.86 -0.00573641 -0.00592546
0.855 -0.0121447 -0.0123306
0.85 -0.0185356 -0.0187183
0.845 -0.0249029 -0.0250826
0.84 -0.0312406 -0.0314171
0.835 -0.0375425 -0.0377158
0.83 -0.0438022 -0.0439723
0.825 -0.0500134 -0.0501803
0.82 -0.0561698 -0.0563336
0.815 -0.0622651 -0.0624257
0.81 -0.0682928 -0.0684502
0.805 -0.0742466 -0.0744008
0.8 -0.0801201 -0.0802711
0.795 -0.0859069 -0.0860547
0.79 -0.0916007 -0.0917454
0.785 -0.0971954 -0.097337
0.78 -0.102685 -0.102823
0.775 -0.108062 -0.108198
0.77 -0.113322 -0.113455
0.765 -0.118459 -0.118588
0.76 -0.123466 -0.123593
0.755 -0.128338 -0.128462
0.75 -0.13307 -0.133191
0.745 -0.137656 -0.137773
0.74 -0.14209 -0.142205
0.735 -0.146368 -0.14648
0.73 -0.150486 -0.150595
0.725 -0.154437 -0.154543
0.72 -0.158218 -0.158322
0.715 -0.161825 -0.161926
0.71 -0.165254 -0.165353
0.705 -0.168501 -0.168597
0.7 -0.171563 -0.171657
0.695 -0.174437 -0.174528
0.69 -0.17712 -0.177209
0.685 -0.179609 -0.179696
0.68 -0.181903 -0.181988
0.675 -0.184 -0.184082
0.67 -0.185899 -0.185979
0.665 -0.187598 -0.187676
0.66 -0.189097 -0.189173
0.655 -0.190396 -0.19047
0.65 -0.191495 -0.191567
0.645 -0.192394 -0.192464
0.64 -0.193095 -0.193164
0.635 -0.193599 -0.193666
0.63 -0.193908 -0.193973
0.625 -0.194023 -0.194087
0.62 -0.193949 -0.194011
0.615 -0.193687 -0.193748
0.61 -0.193242 -0.193302
0.605 -0.192618 -0.192676
0.6 -0.191817 -0.191874
0.595 -0.190846 -0.190902
0.59 -0.18971 -0.189764
0.585 -0.188413 -0.188466
0.58 -0.186961 -0.187014
0.575 -0.185362 -0.185413
0.57 -0.18362 -0.18367
0.565 -0.181743 -0.181792
0.56 -0.179737 -0.179785
0.555 -0.17761 -0.177657
0.55 -0.175369 -0.175416
0.545 -0.173022 -0.173068
0.54 -0.170576 -0.170621
0.535 -0.168039 -0.168083
0.53 -0.165418 -0.165462
0.525 -0.162723 -0.162766
0.52 -0.15996 -0.160002
0.515 -0.157137 -0.157179
0.51 -0.154263 -0.154304
0.505 -0.151345 -0.151386
0.5 -0.148391 -0.148431
0.495 -0.145408 -0.145448
0.49 -0.142404 -0.142443
0.485 -0.139385 -0.139424
0.48 -0.136359 -0.136397
0.475 -0.133332 -0.13337
0.47 -0.130311 -0.130348
0.465 -0.127301 -0.127338
0.46 -0.124308 -0.124345
0.455 -0.121338 -0.121374
0.45 -0.118395 -0.11843
0.445 -0.115483 -0.115519
0.44 -0.112608 -0.112644
0.435 -0.109773 -0.109808
0.43 -0.106981 -0.107016
0.425 -0.104236 -0.10427
0.42 -0.101539 -0.101573
0.415 -0.0988926 -0.0989261
0.41 -0.0962991 -0.0963322
0.405 -0.0937595 -0.0937923
0.4 -0.0912747 -0.0913072
0.395 -0.0888455 -0.0888776
0.39 -0.086472 -0.0865038
0.385 -0.0841541 -0.0841856
0.38 -0.0818915 -0.0819226
0.375 -0.0796834 -0.0797143
0.37 -0.077529 -0.0775595
0.365 -0.0754271 -0.0754572
0.36 -0.0733762 -0.073406
0.355 -0.0713749 -0.0714044
0.35 -0.0694215 -0.0694506
0.345 -0.0675142 -0.0675429
0.34 -0.065651 -0.0656793
0.335 -0.06383 -0.0638579
0.33 -0.0620492 -0.0620767
0.325 -0.0603067 -0.0603338
0.32 -0.0586004 -0.058627
0.315 -0.0569285 -0.0569546
0.31 -0.055289 -0.0553147
0.305 -0.0536802 -0.0537054
0.3 -0.0521004 -0.0521252
0.295 -0.0505481 -0.0505723
0.29 -0.0490217 -0.0490454
0.285 -0.04752 -0.0475432
0.28 -0.0460418 -0.0460645
0.275 -0.044586 -0.0446082
0.27 -0.0431518 -0.0431734
0.265 -0.0417384 -0.0417594
0.26 -0.0403451 -0.0403655
0.255 -0.0389714 -0.0389913
0.25 -0.037617 -0.0376363
0.245 -0.0362816 -0.0363003
0.24 -0.034965 -0.0349831
0.235 -0.0336673 -0.0336848
0.23 -0.0323883 -0.0324052
0.225 -0.0311283 -0.0311446
0.22 -0.0298875 -0.0299031
0.215 -0.028666 -0.028681
0.21 -0.0274641 -0.0274786
0.205 -0.0262823 -0.0262962
0.2 -0.0251209 -0.0251342
0.195 -0.0239803 -0.023993
0.19 -0.0228609 -0.022873
0.185 -0.0217632 -0.0217748
0.18 -0.0206877 -0.0206987
0.175 -0.0196349 -0.0196453
0.17 -0.0186051 -0.018615
0.165 -0.017599 -0.0176083
0.16 -0.0166169 -0.0166257
0.155 -0.0156593 -0.0156676
0.15 -0.0147267 -0.0147345
0.145 -0.0138196 -0.0138269
0.14 -0.0129384 -0.0129452
0.135 -0.0120834 -0.0120898
0.13 -0.0112552 -0.0112611
0.125 -0.010454 -0.0104595
0.12 -0.00968036 -0.00968544
0.115 -0.00893452 -0.0089392
0.11 -0.00821684 -0.00822114
0.105 -0.00752765 -0.00753158
0.1 -0.00686724 -0.00687082
0.095 -0.00623591 -0.00623915
0.09 -0.00563391 -0.00563684
0.085 -0.00506149 -0.00506412
0.08 -0.00451888 -0.00452122
0.075 -0.00400629 -0.00400836
0.07 -0.00352392 -0.00352573
0.065 -0.00307193 -0.00307351
0.06 -0.00265049 -0.00265185
0.055 -0.00225975 -0.00226091
0.05 -0.00189984 -0.00190081
0.045 -0.00157087 -0.00157167
0.04 -0.00127295 -0.0012736
0.035 -0.00100616 -0.00100668
0.03 -0.000770586 -0.000770978
0.025 -0.000566395 -0.000566683
0.02 -0.000396477 -0.000396678
0.015 -0.000279644 -0.000279786
0.01 -0.000193402 -0.0001935
0.005 -1.22633e-05 -1.22695e-05
-1.63468e-13 8.23955e-06 8.24372e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoopNs2048/DeltaGammaFX_0_OneLoopFRG.txt <==
9.995 0.00236652 0.00236471
9.99 0.00237003 0.00236822
9.985 0.00237355 0.00237174
9.98 0.00237708 0.00237526
9.975 0.00238061 0.00237879
9.97 0.00238416 0.00238233
9.965 0.0023877 0.00238588
9.96 0.00239126 0.00238943
9.955 0.00239482 0.00239299
9.95 0.00239839 0.00239656
9.945 0.00240197 0.00240013
9.94 0.00240555 0.00240371
9.935 0.00240914 0.0024073
9.93 0.00241274 0.00241089
9.925 0.00241635 0.0024145
9.92 0.00241996 0.00241811
9.915 0.00242358 0.00242172
9.91 0.0024272 0.00242535
9.905 0.00243084 0.00242898
9.9 0.00243448 0.00243262
9.895 0.00243813 0.00243626
9.89 0.00244178 0.00243991
9.885 0.00244545 0.00244357
9.88 0.00244912 0.00244724
9.875 0.00245279 0.00245092
9.87 0.00245648 0.0024546
9.865 0.00246017 0.00245829
9.86 0.00246387 0.00246199
9.855 0.00246758 0.00246569
9.85 0.00247129 0.0024694
9.845 0.00247501 0.00247312
9.84 0.00247874 0.00247685
9.835 0.00248248 0.00248058
9.83 0.00248623 0.00248432
9.825 0.00248998 0.00248807
9.82 0.00249374 0.00249183
9.815 0.0024975 0.00249559
9.81 0.00250128 0.00249936
9.805 0.00250506 0.00250314
9.8 0.00250885 0.00250693
9.795 0.00251265 0.00251072
9.79 0.00251645 0.00251453
9.785 0.00252027 0.00251834
9.78 0.00252409 0.00252215
9.775 0.00252791 0.00252598
9.77 0.00253175 0.00252981
9.765 0.00253559 0.00253365
9.76 0.00253944 0.0025375
9.755 0.0025433 0.00254136
9.75 0.00254717 0.00254522
9.745 0.00255105 0.00254909
9.74 0.00255493 0.00255297
9.735 0.00255882 0.00255686
9.73 0.00256272 0.00256076
9.725 0.00256662 0.00256466
9.72 0.00257054 0.00256857
9.715 0.00257446 0.00257249
9.71 0.00257839 0.00257642
9.705 0.00258233 0.00258035
9.7 0.00258627 0.00258429
9.695 0.00259023 0.00258824
9.69 0.00259419 0.0025922
9.685 0.00259816 0.00259617
9.68 0.00260214 0.00260015
9.675 0.00260612 0.00260413
9.67 0.00261012 0.00260812
9.665 0.00261412 0.00261212
9.66 0.00261813 0.00261613
9.655 0.00262215 0.00262014
9.65 0.00262618 0.00262417
9.645 0.00263021 0.0026282
9.64 0.00263426 0.00263224
9.635 0.00263831 0.00263629
9.63 0.00264237 0.00264035
9.625 0.00264644 0.00264441
9.62 0.00265051 0.00264849
9.615 0.0026546 0.00265257
9.61 0.00265869 0.00265666
9.605 0.00266279 0.00266076
9.6 0.0026669 0.00266486
9.595 0.00267102 0.00266898
9.59 0.00267515 0.0026731
9.585 0.00267929 0.00267724
9.58 0.00268343 0.00268138
9.575 0.00268758 0.00268553
9.57 0.00269174 0.00268968
9.565 0.00269591 0.00269385
9.56 0.00270009 0.00269803
9.555 0.00270428 0.00270221
9.55 0.00270848 0.0027064
9.545 0.00271268 0.0027106
9.54 0.00271689 0.00271481
9.535 0.00272112 0.00271903
9.53 0.00272535 0.00272326
9.525 0.00272959 0.0027275
9.52 0.00273383 0.00273174
9.515 0.00273809 0.00273599
9.51 0.00274236 0.00274026
9.505 0.00274663 0.00274453
9.5 0.00275091 0.00274881
9.495 0.00275521 0.0027531
9.49 0.00275951 0.00275739
9.485 0.00276382 0.0027617
9.48 0.00276814 0.00276602
9.475 0.00277246 0.00277034
9.47 0.0027768 0.00277468
9.465 0.00278115 0.00277902
9.46 0.0027855 0.00278337
9.455 0.00278987 0.00278773
9.45 0.00279424 0.0027921
9.445 0.00279862 0.00279648
9.44 0.00280301 0.00280087
9.435 0.00280741 0.00280526
9.43 0.00281182 0.00280967
9.425 0.00281624 0.00281409
9.42 0.00282067 0.00281851
9.415 0.00282511 0.00282295
9.41 0.00282955 0.00282739
9.405 0.00283401 0.00283184
9.4 0.00283848 0.0028363
9.395 0.00284295 0.00284078
9.39 0.00284744 0.00284526
9.385 0.00285193 0.00284975
9.38 0.00285643 0.00285425
9.375 0.00286094 0.00285875
9.37 0.00286547 0.00286327
9.365 0.00287 0.0028678
9.36 0.00287454 0.00287234
9.355 0.00287909 0.00287689
9.35 0.00288365 0.00288144
9.345 0.00288822 0.00288601
9.34 0.0028928 0.00289058
9.335 0.00289739 0.00289517
9.33 0.00290199 0.00289976
9.325 0.00290659 0.00290437
9.32 0.00291121 0.00290898
9.315 0.00291584 0.00291361
9.31 0.00292048 0.00291824
9.305 0.00292513 0.00292289
9.3 0.00292978 0.00292754
9.295 0.00293445 0.0029322
9.29 0.00293913 0.00293688
9.285 0.00294381 0.00294156
9.28 0.00294851 0.00294625
9.275 0.00295322 0.00295096
9.27 0.00295793 0.00295567
9.265 0.00296266 0.00296039
9.26 0.0029674 0.00296513
9.255 0.00297215 0.00296987
9.25 0.0029769 0.00297462
9.245 0.00298167 0.00297939
9.24 0.00298645 0.00298416
9.235 0.00299123 0.00298895
9.23 0.00299603 0.00299374
9.225 0.00300084 0.00299854
9.22 0.00300566 0.00300336
9.215 0.00301049 0.00300818
9.21 0.00301533 0.00301302
9.205 0.00302018 0.00301786
9.2 0.00302504 0.00302272
9.195 0.00302991 0.00302759
9.19 0.00303479 0.00303246
9.185 0.00303968 0.00303735
9.18 0.00304458 0.00304225
9.175 0.00304949 0.00304716
9.17 0.00305441 0.00305207
9.165 0.00305935 0.003057
9.16 0.00306429 0.00306194
9.155 0.00306924 0.00306689
9.15 0.00307421 0.00307185
9.145 0.00307918 0.00307683
9.14 0.00308417 0.00308181
9.135 0.00308917 0.0030868
9.13 0.00309417 0.00309181
9.125 0.00309919 0.00309682
9.12 0.00310422 0.00310185
9.115 0.00310926 0.00310688
9.11 0.00311431 0.00311193
9.105 0.00311937 0.00311699
9.1 0.00312445 0.00312206
9.095 0.00312953 0.00312714
9.09 0.00313463 0.00313223
9.085 0.00313973 0.00313733
9.08 0.00314485 0.00314244
9.075 0.00314998 0.00314757
9.07 0.00315512 0.0031527
9.065 0.00316027 0.00315785
9.06 0.00316543 0.00316301
9.055 0.0031706 0.00316817
9.05 0.00317579 0.00317335
9.045 0.00318098 0.00317855
9.04 0.00318619 0.00318375
9.035 0.0031914 0.00318896
9.03 0.00319663 0.00319419
9.025 0.00320187 0.00319942
9.02 0.00320713 0.00320467
9.015 0.00321239 0.00320993
9.01 0.00321767 0.0032152
9.005 0.00322295 0.00322049
9 0.00322825 0.00322578
8.995 0.00323356 0.00323108
8.99 0.00323888 0.0032364
8.985 0.00324421 0.00324173
8.98 0.00324956 0.00324707
8.975 0.00325491 0.00325242
8.97 0.00326028 0.00325779
8.965 0.00326566 0.00326316
8.96 0.00327105 0.00326855
8.955 0.00327646 0.00327395
8.95 0.00328187 0.00327936
8.945 0.0032873 0.00328478
8.94 0.00329274 0.00329022
8.935 0.00329819 0.00329567
8.93 0.00330365 0.00330112
8.925 0.00330913 0.0033066
8.92 0.00331461 0.00331208
8.915 0.00332011 0.00331757
8.91 0.00332563 0.00332308
8.905 0.00333115 0.0033286
8.9 0.00333668 0.00333413
8.895 0.00334223 0.00333967
8.89 0.00334779 0.00334523
8.885 0.00335337 0.0033508
8.88 0.00335895 0.00335638
8.875 0.00336455 0.00336197
8.87 0.00337016 0.00336758
8.865 0.00337578 0.0033732
8.86 0.00338141 0.00337883
8.855 0.00338706 0.00338447
8.85 0.00339272 0.00339012
8.845 0.00339839 0.00339579
8.84 0.00340408 0.00340147
8.835 0.00340977 0.00340716
8.83 0.00341548 0.00341287
8.825 0.00342121 0.00341859
8.82 0.00342694 0.00342432
8.815 0.00343269 0.00343006
8.81 0.00343845 0.00343582
8.805 0.00344423 0.00344159
8.8 0.00345001 0.00344737
8.795 0.00345581 0.00345317
8.79 0.00346163 0.00345898
8.785 0.00346745 0.0034648
8.78 0.00347329 0.00347063
8.775 0.00347914 0.00347648
8.77 0.00348501 0.00348234
8.765 0.00349089 0.00348821
8.76 0.00349678 0.0034941
8.755 0.00350268 0.0035
8.75 0.0035086 0.00350591
8.745 0.00351453 0.00351184
8.74 0.00352047 0.00351778
8.735 0.00352643 0.00352373
8.73 0.0035324 0.0035297
8.725 0.00353839 0.00353568
8.72 0.00354439 0.00354167
8.715 0.0035504 0.00354768
8.71 0.00355642 0.0035537
8.705 0.00356246 0.00355973
8.7 0.00356851 0.00356578
8.695 0.00357458 0.00357184
8.69 0.00358066 0.00357792
8.685 0.00358675 0.00358401
8.68 0.00359286 0.00359011
8.675 0.00359898 0.00359623
8.67 0.00360512 0.00360236
8.665 0.00361127 0.0036085
8.66 0.00361743 0.00361466
8.655 0.0036236 0.00362083
8.65 0.0036298 0.00362702
8.645 0.003636 0.00363322
8.64 0.00364222 0.00363943
8.635 0.00364845 0.00364566
8.63 0.0036547 0.0036519
8.625 0.00366096 0.00365816
8.62 0.00366724 0.00366443
8.615 0.00367353 0.00367072
8.61 0.00367983 0.00367702
8.605 0.00368615 0.00368333
8.6 0.00369248 0.00368966
8.595 0.00369883 0.003696
8.59 0.00370519 0.00370236
8.585 0.00371157 0.00370873
8.58 0.00371796 0.00371512
8.575 0.00372437 0.00372152
8.57 0.00373079 0.00372793
8.565 0.00373722 0.00373436
8.56 0.00374367 0.00374081
8.555 0.00375014 0.00374727
8.55 0.00375662 0.00375374
8.545 0.00376311 0.00376023
8.54 0.00376962 0.00376674
8.535 0.00377615 0.00377326
8.53 0.00378269 0.00377979
8.525 0.00378924 0.00378634
8.52 0.00379581 0.0037929
8.515 0.00380239 0.00379948
8.51 0.00380899 0.00380608
8.505 0.00381561 0.00381269
8.5 0.00382224 0.00381931
8.495 0.00382889 0.00382596
8.49 0.00383555 0.00383261
8.485 0.00384222 0.00383928
8.48 0.00384892 0.00384597
8.475 0.00385562 0.00385267
8.47 0.00386235 0.00385939
8.465 0.00386908 0.00386612
8.46 0.00387584 0.00387287
8.455 0.00388261 0.00387964
8.45 0.00388939 0.00388642
8.445 0.0038962 0.00389321
8.44 0.00390301 0.00390003
8.435 0.00390985 0.00390685
8.43 0.00391669 0.0039137
8.425 0.00392356 0.00392056
8.42 0.00393044 0.00392743
8.415 0.00393734 0.00393432
8.41 0.00394425 0.00394123
8.405 0.00395118 0.00394815
8.4 0.00395812 0.00395509
8.395 0.00396509 0.00396205
8.39 0.00397206 0.00396902
8.385 0.00397906 0.00397601
8.38 0.00398607 0.00398302
8.375 0.00399309 0.00399004
8.37 0.00400014 0.00399708
8.365 0.0040072 0.00400413
8.36 0.00401427 0.0040112
8.355 0.00402137 0.00401829
8.35 0.00402848 0.00402539
8.345 0.0040356 0.00403251
8.34 0.00404275 0.00403965
8.335 0.00404991 0.00404681
8.33 0.00405708 0.00405398
8.325 0.00406428 0.00406117
8.32 0.00407149 0.00406837
8.315 0.00407871 0.00407559
8.31 0.00408596 0.00408283
8.305 0.00409322 0.00409009
8.3 0.0041005 0.00409736
8.295 0.0041078 0.00410465
8.29 0.00411511 0.00411196
8.285 0.00412244 0.00411929
8.28 0.00412979 0.00412663
8.275 0.00413715 0.00413399
8.27 0.00414454 0.00414136
8.265 0.00415194 0.00414876
8.26 0.00415935 0.00415617
8.255 0.00416679 0.0041636
8.25 0.00417424 0.00417105
8.245 0.00418171 0.00417851
8.24 0.0041892 0.004186
8.235 0.00419671 0.0041935
8.23 0.00420423 0.00420102
8.225 0.00421178 0.00420855
8.22 0.00421934 0.00421611
8.215 0.00422691 0.00422368
8.21 0.00423451 0.00423127
8.205 0.00424213 0.00423888
8.2 0.00424976 0.00424651
8.195 0.00425741 0.00425415
8.19 0.00426508 0.00426181
8.185 0.00427277 0.0042695
8.18 0.00428047 0.0042772
8.175 0.0042882 0.00428492
8.17 0.00429594 0.00429265
8.165 0.0043037 0.00430041
8.16 0.00431148 0.00430818
8.155 0.00431928 0.00431598
8.15 0.0043271 0.00432379
8.145 0.00433494 0.00433162
8.14 0.00434279 0.00433947
8.135 0.00435066 0.00434733
8.13 0.00435856 0.00435522
8.125 0.00436647 0.00436313
8.12 0.0043744 0.00437105
8.115 0.00438235 0.004379
8.11 0.00439032 0.00438696
8.105 0.00439831 0.00439494
8.1 0.00440632 0.00440295
8.095 0.00441435 0.00441097
8.09 0.00442239 0.00441901
8.085 0.00443046 0.00442707
8.08 0.00443855 0.00443515
8.075 0.00444665 0.00444325
8.07 0.00445478 0.00445137
8.065 0.00446292 0.00445951
8.06 0.00447109 0.00446767
8.055 0.00447927 0.00447584
8.05 0.00448748 0.00448404
8.045 0.0044957 0.00449226
8.04 0.00450395 0.0045005
8.035 0.00451221 0.00450876
8.03 0.0045205 0.00451704
8.025 0.0045288 0.00452533
8.02 0.00453713 0.00453365
8.015 0.00454547 0.00454199
8.01 0.00455384 0.00455035
8.005 0.00456222 0.00455873
8 0.00457063 0.00456713
7.995 0.00457906 0.00457555
7.99 0.00458751 0.004584
7.985 0.00459598 0.00459246
7.98 0.00460447 0.00460094
7.975 0.00461298 0.00460945
7.97 0.00462151 0.00461797
7.965 0.00463006 0.00462652
7.96 0.00463863 0.00463508
7.955 0.00464723 0.00464367
7.95 0.00465584 0.00465228
7.945 0.00466448 0.00466091
7.94 0.00467314 0.00466956
7.935 0.00468182 0.00467824
7.93 0.00469052 0.00468693
7.925 0.00469924 0.00469565
7.92 0.00470799 0.00470438
7.915 0.00471675 0.00471314
7.91 0.00472554 0.00472192
7.905 0.00473435 0.00473072
7.9 0.00474318 0.00473955
7.895 0.00475203 0.00474839
7.89 0.00476091 0.00475726
7.885 0.0047698 0.00476615
7.88 0.00477872 0.00477506
7.875 0.00478766 0.004784
7.87 0.00479663 0.00479295
7.865 0.00480561 0.00480193
7.86 0.00481462 0.00481093
7.855 0.00482365 0.00481996
7.85 0.0048327 0.004829
7.845 0.00484178 0.00483807
7.84 0.00485088 0.00484716
7.835 0.00486 0.00485628
7.83 0.00486914 0.00486541
7.825 0.00487831 0.00487457
7.82 0.00488749 0.00488375
7.815 0.00489671 0.00489296
7.81 0.00490594 0.00490219
7.805 0.0049152 0.00491144
7.8 0.00492448 0.00492071
7.795 0.00493379 0.00493001
7.79 0.00494311 0.00493933
7.785 0.00495247 0.00494868
7.78 0.00496184 0.00495804
7.775 0.00497124 0.00496744
7.77 0.00498066 0.00497685
7.765 0.00499011 0.00498629
7.76 0.00499958 0.00499575
7.755 0.00500907 0.00500524
7.75 0.00501859 0.00501475
7.745 0.00502813 0.00502428
7.74 0.0050377 0.00503384
7.735 0.00504729 0.00504342
7.73 0.0050569 0.00505303
7.725 0.00506654 0.00506266
7.72 0.0050762 0.00507232
7.715 0.00508589 0.005082
7.71 0.0050956 0.0050917
7.705 0.00510534 0.00510143
7.7 0.0051151 0.00511119
7.695 0.00512489 0.00512096
7.69 0.0051347 0.00513077
7.685 0.00514453 0.0051406
7.68 0.00515439 0.00515045
7.675 0.00516428 0.00516033
7.67 0.00517419 0.00517023
7.665 0.00518413 0.00518016
7.66 0.00519409 0.00519011
7.655 0.00520408 0.00520009
7.65 0.00521409 0.0052101
7.645 0.00522413 0.00522013
7.64 0.00523419 0.00523019
7.635 0.00524428 0.00524027
7.63 0.0052544 0.00525038
7.625 0.00526454 0.00526051
7.62 0.00527471 0.00527067
7.615 0.0052849 0.00528085
7.61 0.00529512 0.00529107
7.605 0.00530537 0.0053013
7.6 0.00531564 0.00531157
7.595 0.00532594 0.00532186
7.59 0.00533626 0.00533218
7.585 0.00534661 0.00534252
7.58 0.00535699 0.00535289
7.575 0.0053674 0.00536329
7.57 0.00537783 0.00537371
7.565 0.00538829 0.00538416
7.56 0.00539877 0.00539464
7.555 0.00540929 0.00540515
7.55 0.00541983 0.00541568
7.545 0.00543039 0.00542624
7.54 0.00544099 0.00543682
7.535 0.00545161 0.00544744
7.53 0.00546226 0.00545808
7.525 0.00547294 0.00546875
7.52 0.00548364 0.00547945
7.515 0.00549438 0.00549017
7.51 0.00550514 0.00550092
7.505 0.00551593 0.0055117
7.5 0.00552674 0.00552251
7.495 0.00553759 0.00553335
7.49 0.00554846 0.00554421
7.485 0.00555936 0.00555511
7.48 0.00557029 0.00556603
7.475 0.00558125 0.00557698
7.47 0.00559224 0.00558796
7.465 0.00560325 0.00559897
7.46 0.0056143 0.00561
7.455 0.00562537 0.00562107
7.45 0.00563648 0.00563216
7.445 0.00564761 0.00564329
7.44 0.00565877 0.00565444
7.435 0.00566996 0.00566562
7.43 0.00568118 0.00567683
7.425 0.00569243 0.00568807
7.42 0.00570371 0.00569934
7.415 0.00571502 0.00571064
7.41 0.00572635 0.00572197
7.405 0.00573772 0.00573333
7.4 0.00574912 0.00574472
7.395 0.00576055 0.00575614
7.39 0.00577201 0.00576759
7.385 0.00578349 0.00577907
7.38 0.00579501 0.00579058
7.375 0.00580656 0.00580212
7.37 0.00581814 0.00581369
7.365 0.00582975 0.00582529
7.36 0.00584139 0.00583692
7.355 0.00585307 0.00584859
7.35 0.00586477 0.00586028
7.345 0.0058765 0.00587201
7.34 0.00588827 0.00588376
7.335 0.00590006 0.00589555
7.33 0.00591189 0.00590737
7.325 0.00592375 0.00591922
7.32 0.00593564 0.0059311
7.315 0.00594757 0.00594301
7.31 0.00595952 0.00595496
7.305 0.00597151 0.00596694
7.3 0.00598352 0.00597894
7.295 0.00599557 0.00599099
7.29 0.00600766 0.00600306
7.285 0.00601977 0.00601517
7.28 0.00603192 0.0060273
7.275 0.0060441 0.00603947
7.27 0.00605631 0.00605168
7.265 0.00606856 0.00606391
7.26 0.00608084 0.00607618
7.255 0.00609315 0.00608848
7.25 0.00610549 0.00610082
7.245 0.00611787 0.00611319
7.24 0.00613028 0.00612559
7.235 0.00614272 0.00613802
7.23 0.0061552 0.00615049
7.225 0.00616771 0.00616299
7.22 0.00618026 0.00617553
7.215 0.00619284 0.0061881
7.21 0.00620545 0.0062007
7.205 0.0062181 0.00621334
7.2 0.00623078 0.00622601
7.195 0.00624349 0.00623872
7.19 0.00625624 0.00625146
7.185 0.00626903 0.00626423
7.18 0.00628185 0.00627704
7.175 0.0062947 0.00628988
7.17 0.00630759 0.00630276
7.165 0.00632051 0.00631568
7.16 0.00633347 0.00632863
7.155 0.00634647 0.00634161
7.15 0.0063595 0.00635463
7.145 0.00637256 0.00636769
7.14 0.00638566 0.00638078
7.135 0.0063988 0.0063939
7.13 0.00641197 0.00640707
7.125 0.00642518 0.00642026
7.12 0.00643843 0.0064335
7.115 0.00645171 0.00644677
7.11 0.00646502 0.00646008
7.105 0.00647838 0.00647342
7.1 0.00649177 0.0064868
7.095 0.0065052 0.00650022
7.09 0.00651866 0.00651367
7.085 0.00653216 0.00652716
7.08 0.0065457 0.00654069
7.075 0.00655927 0.00655425
7.07 0.00657289 0.00656786
7.065 0.00658654 0.0065815
7.06 0.00660022 0.00659517
7.055 0.00661395 0.00660889
7.05 0.00662771 0.00662264
7.045 0.00664151 0.00663643
7.04 0.00665535 0.00665026
7.035 0.00666923 0.00666413
7.03 0.00668315 0.00667803
7.025 0.0066971 0.00669198
7.02 0.0067111 0.00670596
7.015 0.00672513 0.00671998
7.01 0.0067392 0.00673404
7.005 0.00675331 0.00674814
7 0.00676746 0.00676228
6.995 0.00678165 0.00677646
6.99 0.00679587 0.00679067
6.985 0.00681014 0.00680493
6.98 0.00682445 0.00681923
6.975 0.0068388 0.00683356
6.97 0.00685318 0.00684794
6.965 0.00686761 0.00686236
6.96 0.00688208 0.00687681
6.955 0.00689659 0.00689131
6.95 0.00691114 0.00690585
6.945 0.00692573 0.00692043
6.94 0.00694036 0.00693504
6.935 0.00695503 0.00694971
6.93 0.00696974 0.00696441
6.925 0.00698449 0.00697915
6.92 0.00699929 0.00699393
6.915 0.00701413 0.00700876
6.91 0.00702901 0.00702363
6.905 0.00704393 0.00703853
6.9 0.00705889 0.00705349
6.895 0.00707389 0.00706848
6.89 0.00708894 0.00708351
6.885 0.00710403 0.00709859
6.88 0.00711916 0.00711371
6.875 0.00713434 0.00712888
6.87 0.00714955 0.00714408
6.865 0.00716481 0.00715933
6.86 0.00718012 0.00717462
6.855 0.00719547 0.00718996
6.85 0.00721086 0.00720534
6.845 0.00722629 0.00722076
6.84 0.00724177 0.00723623
6.835 0.00725729 0.00725174
6.83 0.00727286 0.00726729
6.825 0.00728847 0.00728289
6.82 0.00730412 0.00729853
6.815 0.00731982 0.00731422
6.81 0.00733557 0.00732995
6.805 0.00735136 0.00734573
6.8 0.00736719 0.00736155
6.795 0.00738307 0.00737742
6.79 0.007399 0.00739334
6.785 0.00741497 0.00740929
6.78 0.00743099 0.0074253
6.775 0.00744705 0.00744135
6.77 0.00746316 0.00745744
6.765 0.00747931 0.00747359
6.76 0.00749551 0.00748978
6.755 0.00751176 0.00750601
6.75 0.00752805 0.00752229
6.745 0.00754439 0.00753862
6.74 0.00756078 0.007555
6.735 0.00757722 0.00757142
6.73 0.0075937 0.00758789
6.725 0.00761023 0.00760441
6.72 0.00762681 0.00762097
6.715 0.00764344 0.00763759
6.71 0.00766011 0.00765425
6.705 0.00767683 0.00767096
6.7 0.0076936 0.00768771
6.695 0.00771042 0.00770452
6.69 0.00772729 0.00772138
6.685 0.00774421 0.00773828
6.68 0.00776117 0.00775523
6.675 0.00777819 0.00777224
6.67 0.00779525 0.00778929
6.665 0.00781237 0.00780639
6.66 0.00782953 0.00782354
6.655 0.00784675 0.00784074
6.65 0.00786401 0.00785799
6.645 0.00788133 0.0078753
6.64 0.00789869 0.00789265
6.635 0.00791611 0.00791005
6.63 0.00793358 0.0079275
6.625 0.00795109 0.00794501
6.62 0.00796866 0.00796257
6.615 0.00798629 0.00798017
6.61 0.00800396 0.00799783
6.605 0.00802168 0.00801554
6.6 0.00803946 0.00803331
6.595 0.00805729 0.00805112
6.59 0.00807517 0.00806899
6.585 0.0080931 0.00808691
6.58 0.00811109 0.00810488
6.575 0.00812913 0.00812291
6.57 0.00814722 0.00814099
6.565 0.00816537 0.00815912
6.56 0.00818357 0.00817731
6.555 0.00820182 0.00819555
6.55 0.00822013 0.00821384
6.545 0.00823849 0.00823219
6.54 0.00825691 0.00825059
6.535 0.00827538 0.00826905
6.53 0.00829391 0.00828756
6.525 0.00831249 0.00830612
6.52 0.00833112 0.00832475
6.515 0.00834981 0.00834342
6.51 0.00836856 0.00836216
6.505 0.00838736 0.00838094
6.5 0.00840622 0.00839979
6.495 0.00842514 0.00841869
6.49 0.00844411 0.00843765
6.485 0.00846314 0.00845666
6.48 0.00848222 0.00847573
6.475 0.00850136 0.00849486
6.47 0.00852056 0.00851404
6.465 0.00853982 0.00853328
6.46 0.00855913 0.00855258
6.455 0.0085785 0.00857194
6.45 0.00859793 0.00859135
6.445 0.00861742 0.00861083
6.44 0.00863697 0.00863036
6.435 0.00865658 0.00864995
6.43 0.00867624 0.0086696
6.425 0.00869597 0.00868931
6.42 0.00871575 0.00870908
6.415 0.00873559 0.00872891
6.41 0.0087555 0.00874879
6.405 0.00877546 0.00876874
6.4 0.00879548 0.00878875
6.395 0.00881557 0.00880882
6.39 0.00883571 0.00882895
6.385 0.00885592 0.00884914
6.38 0.00887618 0.00886939
6.375 0.00889651 0.0088897
6.37 0.0089169 0.00891008
6.365 0.00893736 0.00893052
6.36 0.00895787 0.00895101
6.355 0.00897845 0.00897158
6.35 0.00899909 0.0089922
6.345 0.00901979 0.00901289
6.34 0.00904056 0.00903364
6.335 0.00906138 0.00905445
6.33 0.00908228 0.00907533
6.325 0.00910323 0.00909627
6.32 0.00912425 0.00911727
6.315 0.00914534 0.00913834
6.31 0.00916649 0.00915947
6.305 0.0091877 0.00918067
6.3 0.00920898 0.00920193
6.295 0.00923033 0.00922326
6.29 0.00925174 0.00924466
6.285 0.00927321 0.00926612
6.28 0.00929475 0.00928764
6.275 0.00931636 0.00930923
6.27 0.00933804 0.00933089
6.265 0.00935978 0.00935262
6.26 0.00938159 0.00937441
6.255 0.00940346 0.00939627
6.25 0.00942541 0.00941819
6.245 0.00944742 0.00944019
6.24 0.0094695 0.00946225
6.235 0.00949165 0.00948438
6.23 0.00951386 0.00950658
6.225 0.00953615 0.00952885
6.22 0.0095585 0.00955119
6.215 0.00958093 0.0095736
6.21 0.00960342 0.00959607
6.205 0.00962599 0.00961862
6.2 0.00964862 0.00964124
6.195 0.00967133 0.00966392
6.19 0.0096941 0.00968668
6.185 0.00971695 0.00970951
6.18 0.00973987 0.00973241
6.175 0.00976286 0.00975538
6.17 0.00978592 0.00977843
6.165 0.00980905 0.00980154
6.16 0.00983226 0.00982473
6.155 0.00985553 0.00984799
6.15 0.00987889 0.00987133
6.145 0.00990231 0.00989473
6.14 0.00992581 0.00991821
6.135 0.00994938 0.00994177
6.13 0.00997303 0.0099654
6.125 0.00999675 0.0099891
6.12 0.0100205 0.0100129
6.115 0.0100444 0.0100367
6.11 0.0100684 0.0100607
6.105 0.0100924 0.0100847
6.1 0.0101165 0.0101087
6.095 0.0101407 0.0101329
6.09 0.0101649 0.0101571
6.085 0.0101892 0.0101814
6.08 0.0102136 0.0102058
6.075 0.0102381 0.0102303
6.07 0.0102627 0.0102548
6.065 0.0102873 0.0102794
6.06 0.010312 0.0103041
6.055 0.0103368 0.0103289
6.05 0.0103617 0.0103538
6.045 0.0103867 0.0103787
6.04 0.0104117 0.0104037
6.035 0.0104368 0.0104288
6.03 0.010462 0.010454
6.025 0.0104873 0.0104792
6.02 0.0105126 0.0105046
6.015 0.0105381 0.01053
6.01 0.0105636 0.0105555
6.005 0.0105892 0.0105811
6 0.0106149 0.0106067
5.995 0.0106406 0.0106325
5.99 0.0106665 0.0106583
5.985 0.0106924 0.0106842
5.98 0.0107184 0.0107102
5.975 0.0107445 0.0107363
5.97 0.0107707 0.0107624
5.965 0.0107969 0.0107887
5.96 0.0108233 0.010815
5.955 0.0108497 0.0108414
5.95 0.0108763 0.0108679
5.945 0.0109029 0.0108945
5.94 0.0109296 0.0109212
5.935 0.0109563 0.0109479
5.93 0.0109832 0.0109748
5.925 0.0110101 0.0110017
5.92 0.0110372 0.0110287
5.915 0.0110643 0.0110559
5.91 0.0110915 0.011083
5.905 0.0111188 0.0111103
5.9 0.0111462 0.0111377
5.895 0.0111737 0.0111652
5.89 0.0112013 0.0111927
5.885 0.011229 0.0112204
5.88 0.0112567 0.0112481
5.875 0.0112846 0.0112759
5.87 0.0113125 0.0113038
5.865 0.0113405 0.0113318
5.86 0.0113686 0.0113599
5.855 0.0113969 0.0113881
5.85 0.0114252 0.0114164
5.845 0.0114536 0.0114448
5.84 0.011482 0.0114733
5.835 0.0115106 0.0115018
5.83 0.0115393 0.0115305
5.825 0.0115681 0.0115592
5.82 0.011597 0.0115881
5.815 0.0116259 0.011617
5.81 0.011655 0.0116461
5.805 0.0116841 0.0116752
5.8 0.0117134 0.0117044
5.795 0.0117427 0.0117338
5.79 0.0117722 0.0117632
5.785 0.0118017 0.0117927
5.78 0.0118314 0.0118223
5.775 0.0118611 0.011852
5.77 0.011891 0.0118819
5.765 0.0119209 0.0119118
5.76 0.0119509 0.0119418
5.755 0.0119811 0.0119719
5.75 0.0120113 0.0120021
5.745 0.0120417 0.0120324
5.74 0.0120721 0.0120629
5.735 0.0121026 0.0120934
5.73 0.0121333 0.012124
5.725 0.012164 0.0121547
5.72 0.0121949 0.0121856
5.715 0.0122259 0.0122165
5.71 0.0122569 0.0122475
5.705 0.0122881 0.0122787
5.7 0.0123193 0.0123099
5.695 0.0123507 0.0123413
5.69 0.0123822 0.0123727
5.685 0.0124138 0.0124043
5.68 0.0124455 0.012436
5.675 0.0124773 0.0124677
5.67 0.0125092 0.0124996
5.665 0.0125412 0.0125316
5.66 0.0125733 0.0125637
5.655 0.0126056 0.0125959
5.65 0.0126379 0.0126282
5.645 0.0126704 0.0126607
5.64 0.0127029 0.0126932
5.635 0.0127356 0.0127259
5.63 0.0127684 0.0127586
5.625 0.0128013 0.0127915
5.62 0.0128343 0.0128245
5.615 0.0128674 0.0128576
5.61 0.0129006 0.0128908
5.605 0.012934 0.0129241
5.6 0.0129675 0.0129575
5.595 0.013001 0.0129911
5.59 0.0130347 0.0130247
5.585 0.0130685 0.0130585
5.58 0.0131025 0.0130924
5.575 0.0131365 0.0131264
5.57 0.0131706 0.0131606
5.565 0.0132049 0.0131948
5.56 0.0132393 0.0132292
5.555 0.0132738 0.0132637
5.55 0.0133085 0.0132983
5.545 0.0133432 0.013333
5.54 0.0133781 0.0133678
5.535 0.0134131 0.0134028
5.53 0.0134482 0.0134379
5.525 0.0134834 0.0134731
5.52 0.0135188 0.0135084
5.515 0.0135542 0.0135439
5.51 0.0135898 0.0135794
5.505 0.0136256 0.0136151
5.5 0.0136614 0.0136509
5.495 0.0136974 0.0136869
5.49 0.0137335 0.013723
5.485 0.0137697 0.0137592
5.48 0.013806 0.0137955
5.475 0.0138425 0.0138319
5.47 0.0138791 0.0138685
5.465 0.0139159 0.0139052
5.46 0.0139527 0.013942
5.455 0.0139897 0.013979
5.45 0.0140268 0.0140161
5.445 0.0140641 0.0140533
5.44 0.0141015 0.0140907
5.435 0.014139 0.0141282
5.43 0.0141766 0.0141658
5.425 0.0142144 0.0142035
5.42 0.0142523 0.0142414
5.415 0.0142903 0.0142794
5.41 0.0143285 0.0143176
5.405 0.0143668 0.0143558
5.4 0.0144053 0.0143943
5.395 0.0144439 0.0144328
5.39 0.0144826 0.0144715
5.385 0.0145214 0.0145103
5.38 0.0145604 0.0145493
5.375 0.0145996 0.0145884
5.37 0.0146389 0.0146276
5.365 0.0146783 0.014667
5.36 0.0147178 0.0147066
5.355 0.0147575 0.0147462
5.35 0.0147973 0.014786
5.345 0.0148373 0.014826
5.34 0.0148774 0.0148661
5.335 0.0149177 0.0149063
5.33 0.0149581 0.0149467
5.325 0.0149987 0.0149872
5.32 0.0150394 0.0150279
5.315 0.0150802 0.0150687
5.31 0.0151212 0.0151096
5.305 0.0151623 0.0151507
5.3 0.0152036 0.015192
5.295 0.0152451 0.0152334
5.29 0.0152866 0.0152749
5.285 0.0153284 0.0153166
5.28 0.0153703 0.0153585
5.275 0.0154123 0.0154005
5.27 0.0154545 0.0154427
5.265 0.0154968 0.015485
5.26 0.0155393 0.0155274
5.255 0.015582 0.01557
5.25 0.0156248 0.0156128
5.245 0.0156677 0.0156557
5.24 0.0157108 0.0156988
5.235 0.0157541 0.015742
5.23 0.0157975 0.0157854
5.225 0.0158411 0.015829
5.22 0.0158849 0.0158727
5.215 0.0159288 0.0159166
5.21 0.0159728 0.0159606
5.205 0.0160171 0.0160048
5.2 0.0160614 0.0160492
5.195 0.016106 0.0160937
5.19 0.0161507 0.0161383
5.185 0.0161956 0.0161832
5.18 0.0162406 0.0162282
5.175 0.0162858 0.0162734
5.17 0.0163312 0.0163187
5.165 0.0163767 0.0163642
5.16 0.0164225 0.0164099
5.155 0.0164683 0.0164557
5.15 0.0165144 0.0165017
5.145 0.0165606 0.0165479
5.14 0.016607 0.0165943
5.135 0.0166535 0.0166408
5.13 0.0167003 0.0166875
5.125 0.0167472 0.0167344
5.12 0.0167943 0.0167814
5.115 0.0168415 0.0168286
5.11 0.0168889 0.016876
5.105 0.0169365 0.0169236
5.1 0.0169843 0.0169713
5.095 0.0170323 0.0170192
5.09 0.0170804 0.0170674
5.085 0.0171287 0.0171156
5.08 0.0171772 0.0171641
5.075 0.0172259 0.0172127
5.07 0.0172748 0.0172616
5.065 0.0173238 0.0173106
5.06 0.0173731 0.0173598
5.055 0.0174225 0.0174091
5.05 0.0174721 0.0174587
5.045 0.0175219 0.0175085
5.04 0.0175718 0.0175584
5.035 0.017622 0.0176085
5.03 0.0176724 0.0176588
5.025 0.0177229 0.0177093
5.02 0.0177736 0.01776
5.015 0.0178246 0.0178109
5.01 0.0178757 0.017862
5.005 0.017927 0.0179133
5 0.0179785 0.0179647
4.995 0.0180302 0.0180164
4.99 0.0180821 0.0180682
4.985 0.0181342 0.0181203
4.98 0.0181865 0.0181725
4.975 0.018239 0.018225
4.97 0.0182916 0.0182776
4.965 0.0183445 0.0183305
4.96 0.0183976 0.0183835
4.955 0.0184509 0.0184368
4.95 0.0185044 0.0184903
4.945 0.0185581 0.0185439
4.94 0.018612 0.0185978
4.935 0.0186662 0.0186519
4.93 0.0187205 0.0187062
4.925 0.018775 0.0187606
4.92 0.0188298 0.0188153
4.915 0.0188847 0.0188703
4.91 0.0189399 0.0189254
4.905 0.0189953 0.0189807
4.9 0.0190508 0.0190363
4.895 0.0191067 0.019092
4.89 0.0191627 0.019148
4.885 0.0192189 0.0192042
4.88 0.0192754 0.0192606
4.875 0.019332 0.0193173
4.87 0.0193889 0.0193741
4.865 0.0194461 0.0194312
4.86 0.0195034 0.0194885
4.855 0.019561 0.019546
4.85 0.0196187 0.0196037
4.845 0.0196768 0.0196617
4.84 0.019735 0.0197199
4.835 0.0197935 0.0197783
4.83 0.0198522 0.019837
4.825 0.0199111 0.0198958
4.82 0.0199702 0.0199549
4.815 0.0200296 0.0200143
4.81 0.0200892 0.0200739
4.805 0.0201491 0.0201337
4.8 0.0202092 0.0201937
4.795 0.0202695 0.020254
4.79 0.0203301 0.0203145
4.785 0.0203909 0.0203753
4.78 0.0204519 0.0204362
4.775 0.0205132 0.0204975
4.77 0.0205747 0.020559
4.765 0.0206365 0.0206207
4.76 0.0206985 0.0206826
4.755 0.0207607 0.0207448
4.75 0.0208232 0.0208073
4.745 0.020886 0.02087
4.74 0.020949 0.020933
4.735 0.0210122 0.0209962
4.73 0.0210757 0.0210596
4.725 0.0211395 0.0211233
4.72 0.0212035 0.0211873
4.715 0.0212678 0.0212515
4.71 0.0213323 0.021316
4.705 0.0213971 0.0213807
4.7 0.0214621 0.0214457
4.695 0.0215274 0.021511
4.69 0.021593 0.0215765
4.685 0.0216588 0.0216422
4.68 0.0217249 0.0217083
4.675 0.0217913 0.0217746
4.67 0.0218579 0.0218412
4.665 0.0219248 0.021908
4.66 0.0219919 0.0219751
4.655 0.0220594 0.0220425
4.65 0.0221271 0.0221102
4.645 0.0221951 0.0221781
4.64 0.0222633 0.0222463
4.635 0.0223319 0.0223148
4.63 0.0224007 0.0223835
4.625 0.0224698 0.0224526
4.62 0.0225391 0.0225219
4.615 0.0226088 0.0225915
4.61 0.0226787 0.0226614
4.605 0.0227489 0.0227315
4.6 0.0228194 0.022802
4.595 0.0228902 0.0228727
4.59 0.0229613 0.0229438
4.585 0.0230327 0.0230151
4.58 0.0231044 0.0230867
4.575 0.0231763 0.0231586
4.57 0.0232486 0.0232308
4.565 0.0233211 0.0233033
4.56 0.023394 0.0233761
4.555 0.0234672 0.0234492
4.55 0.0235406 0.0235226
4.545 0.0236144 0.0235963
4.54 0.0236884 0.0236703
4.535 0.0237628 0.0237446
4.53 0.0238375 0.0238192
4.525 0.0239125 0.0238942
4.52 0.0239877 0.0239694
4.515 0.0240634 0.0240449
4.51 0.0241393 0.0241208
4.505 0.0242155 0.024197
4.5 0.0242921 0.0242735
4.495 0.0243689 0.0243503
4.49 0.0244461 0.0244274
4.485 0.0245236 0.0245049
4.48 0.0246015 0.0245827
4.475 0.0246797 0.0246608
4.47 0.0247581 0.0247392
4.465 0.024837 0.024818
4.46 0.0249161 0.024897
4.455 0.0249956 0.0249765
4.45 0.0250754 0.0250562
4.445 0.0251556 0.0251363
4.44 0.025236 0.0252167
4.435 0.0253169 0.0252975
4.43 0.025398 0.0253786
4.425 0.0254796 0.0254601
4.42 0.0255614 0.0255418
4.415 0.0256436 0.025624
4.41 0.0257262 0.0257065
4.405 0.0258091 0.0257893
4.4 0.0258923 0.0258725
4.395 0.0259759 0.025956
4.39 0.0260599 0.0260399
4.385 0.0261442 0.0261242
4.38 0.0262289 0.0262088
4.375 0.0263139 0.0262938
4.37 0.0263993 0.0263791
4.365 0.0264851 0.0264648
4.36 0.0265712 0.0265509
4.355 0.0266577 0.0266373
4.35 0.0267446 0.0267241
4.345 0.0268318 0.0268113
4.34 0.0269194 0.0268988
4.335 0.0270074 0.0269868
4.33 0.0270958 0.0270751
4.325 0.0271846 0.0271638
4.32 0.0272737 0.0272528
4.315 0.0273632 0.0273423
4.31 0.0274531 0.0274321
4.305 0.0275434 0.0275223
4.3 0.0276341 0.0276129
4.295 0.0277252 0.027704
4.29 0.0278166 0.0277954
4.285 0.0279085 0.0278872
4.28 0.0280008 0.0279794
4.275 0.0280935 0.028072
4.27 0.0281865 0.028165
4.265 0.02828 0.0282584
4.26 0.0283739 0.0283522
4.255 0.0284682 0.0284464
4.25 0.0285629 0.028541
4.245 0.028658 0.0286361
4.24 0.0287536 0.0287316
4.235 0.0288495 0.0288274
4.23 0.0289459 0.0289238
4.225 0.0290427 0.0290205
4.22 0.0291399 0.0291176
4.215 0.0292376 0.0292152
4.21 0.0293357 0.0293132
4.205 0.0294342 0.0294117
4.2 0.0295332 0.0295106
4.195 0.0296326 0.0296099
4.19 0.0297324 0.0297096
4.185 0.0298327 0.0298098
4.18 0.0299334 0.0299105
4.175 0.0300345 0.0300116
4.17 0.0301362 0.0301131
4.165 0.0302382 0.0302151
4.16 0.0303407 0.0303175
4.155 0.0304437 0.0304204
4.15 0.0305472 0.0305238
4.145 0.0306511 0.0306276
4.14 0.0307554 0.0307319
4.135 0.0308602 0.0308366
4.13 0.0309655 0.0309418
4.125 0.0310713 0.0310475
4.12 0.0311776 0.0311537
4.115 0.0312843 0.0312603
4.11 0.0313915 0.0313675
4.105 0.0314992 0.0314751
4.1 0.0316073 0.0315832
4.095 0.031716 0.0316917
4.09 0.0318252 0.0318008
4.085 0.0319348 0.0319104
4.08 0.0320449 0.0320204
4.075 0.0321556 0.032131
4.07 0.0322667 0.032242
4.065 0.0323784 0.0323536
4.06 0.0324905 0.0324656
4.055 0.0326032 0.0325782
4.05 0.0327163 0.0326913
4.045 0.03283 0.0328049
4.04 0.0329442 0.032919
4.035 0.033059 0.0330337
4.03 0.0331742 0.0331488
4.025 0.03329 0.0332645
4.02 0.0334063 0.0333808
4.015 0.0335232 0.0334975
4.01 0.0336406 0.0336148
4.005 0.0337585 0.0337326
4 0.033877 0.033851
3.995 0.033996 0.0339699
3.99 0.0341155 0.0340894
3.985 0.0342356 0.0342094
3.98 0.0343563 0.03433
3.975 0.0344775 0.0344511
3.97 0.0345993 0.0345728
3.965 0.0347217 0.0346951
3.96 0.0348446 0.0348179
3.955 0.0349681 0.0349413
3.95 0.0350921 0.0350653
3.945 0.0352168 0.0351898
3.94 0.035342 0.035315
3.935 0.0354678 0.0354407
3.93 0.0355942 0.035567
3.925 0.0357212 0.0356939
3.92 0.0358488 0.0358213
3.915 0.0359769 0.0359494
3.91 0.0361057 0.0360781
3.905 0.0362351 0.0362074
3.9 0.0363651 0.0363373
3.895 0.0364957 0.0364678
3.89 0.0366269 0.0365989
3.885 0.0367588 0.0367306
3.88 0.0368912 0.036863
3.875 0.0370243 0.036996
3.87 0.037158 0.0371296
3.865 0.0372924 0.0372638
3.86 0.0374273 0.0373987
3.855 0.037563 0.0375342
3.85 0.0376992 0.0376704
3.845 0.0378361 0.0378072
3.84 0.0379737 0.0379447
3.835 0.0381119 0.0380828
3.83 0.0382508 0.0382215
3.825 0.0383904 0.038361
3.82 0.0385306 0.0385011
3.815 0.0386715 0.0386419
3.81 0.038813 0.0387833
3.805 0.0389553 0.0389255
3.8 0.0390982 0.0390683
3.795 0.0392418 0.0392118
3.79 0.0393861 0.039356
3.785 0.0395311 0.0395008
3.78 0.0396768 0.0396464
3.775 0.0398232 0.0397927
3.77 0.0399703 0.0399397
3.765 0.0401181 0.0400874
3.76 0.0402666 0.0402358
3.755 0.0404159 0.040385
3.75 0.0405659 0.0405348
3.745 0.0407166 0.0406854
3.74 0.040868 0.0408368
3.735 0.0410202 0.0409888
3.73 0.0411731 0.0411416
3.725 0.0413268 0.0412952
3.72 0.0414812 0.0414495
3.715 0.0416364 0.0416045
3.71 0.0417923 0.0417603
3.705 0.041949 0.0419169
3.7 0.0421065 0.0420743
3.695 0.0422647 0.0422324
3.69 0.0424237 0.0423913
3.685 0.0425835 0.042551
3.68 0.0427441 0.0427114
3.675 0.0429055 0.0428727
3.67 0.0430677 0.0430347
3.665 0.0432307 0.0431976
3.66 0.0433945 0.0433613
3.655 0.0435591 0.0435257
3.65 0.0437245 0.043691
3.645 0.0438907 0.0438571
3.64 0.0440578 0.0440241
3.635 0.0442257 0.0441919
3.63 0.0443944 0.0443605
3.625 0.044564 0.0445299
3.62 0.0447344 0.0447002
3.615 0.0449057 0.0448713
3.61 0.0450779 0.0450434
3.605 0.0452508 0.0452162
3.6 0.0454247 0.04539
3.595 0.0455995 0.0455646
3.59 0.0457751 0.04574
3.585 0.0459516 0.0459164
3.58 0.046129 0.0460937
3.575 0.0463073 0.0462718
3.57 0.0464864 0.0464509
3.565 0.0466665 0.0466308
3.56 0.0468476 0.0468117
3.555 0.0470295 0.0469935
3.55 0.0472123 0.0471762
3.545 0.0473961 0.0473598
3.54 0.0475808 0.0475444
3.535 0.0477665 0.0477299
3.53 0.0479531 0.0479164
3.525 0.0481406 0.0481038
3.52 0.0483291 0.0482921
3.515 0.0485186 0.0484815
3.51 0.0487091 0.0486718
3.505 0.0489005 0.0488631
3.5 0.0490929 0.0490553
3.495 0.0492863 0.0492486
3.49 0.0494807 0.0494428
3.485 0.0496761 0.049638
3.48 0.0498725 0.0498343
3.475 0.0500699 0.0500315
3.47 0.0502683 0.0502298
3.465 0.0504678 0.0504291
3.46 0.0506682 0.0506295
3.455 0.0508698 0.0508308
3.45 0.0510724 0.0510333
3.445 0.051276 0.0512367
3.44 0.0514807 0.0514413
3.435 0.0516864 0.0516469
3.43 0.0518933 0.0518535
3.425 0.0521012 0.0520613
3.42 0.0523102 0.0522701
3.415 0.0525203 0.0524801
3.41 0.0527315 0.0526911
3.405 0.0529438 0.0529032
3.4 0.0531572 0.0531165
3.395 0.0533717 0.0533309
3.39 0.0535874 0.0535464
3.385 0.0538042 0.053763
3.38 0.0540221 0.0539808
3.375 0.0542412 0.0541997
3.37 0.0544615 0.0544198
3.365 0.0546829 0.0546411
3.36 0.0549055 0.0548635
3.355 0.0551293 0.0550871
3.35 0.0553542 0.0553119
3.345 0.0555804 0.0555379
3.34 0.0558078 0.0557651
3.335 0.0560364 0.0559935
3.33 0.0562662 0.0562231
3.325 0.0564972 0.056454
3.32 0.0567295 0.056686
3.315 0.056963 0.0569194
3.31 0.0571977 0.057154
3.305 0.0574338 0.0573898
3.3 0.0576711 0.0576269
3.295 0.0579096 0.0578653
3.29 0.0581495 0.058105
3.285 0.0583906 0.0583459
3.28 0.0586331 0.0585882
3.275 0.0588768 0.0588318
3.27 0.0591219 0.0590767
3.265 0.0593683 0.0593229
3.26 0.0596161 0.0595705
3.255 0.0598652 0.0598194
3.25 0.0601156 0.0600696
3.245 0.0603674 0.0603212
3.24 0.0606206 0.0605742
3.235 0.0608752 0.0608286
3.23 0.0611312 0.0610844
3.225 0.0613885 0.0613415
3.22 0.0616473 0.0616001
3.215 0.0619075 0.0618601
3.21 0.0621691 0.0621215
3.205 0.0624322 0.0623844
3.2 0.0626967 0.0626487
3.195 0.0629626 0.0629144
3.19 0.0632301 0.0631817
3.185 0.063499 0.0634504
3.18 0.0637694 0.0637206
3.175 0.0640413 0.0639922
3.17 0.0643147 0.0642654
3.165 0.0645896 0.0645401
3.16 0.064866 0.0648164
3.155 0.065144 0.0650941
3.15 0.0654235 0.0653735
3.145 0.0657046 0.0656543
3.14 0.0659873 0.0659368
3.135 0.0662715 0.0662208
3.13 0.0665573 0.0665064
3.125 0.0668448 0.0667936
3.12 0.0671338 0.0670824
3.115 0.0674245 0.0673729
3.11 0.0677168 0.067665
3.105 0.0680107 0.0679587
3.1 0.0683064 0.0682541
3.095 0.0686036 0.0685511
3.09 0.0689026 0.0688499
3.085 0.0692032 0.0691503
3.08 0.0695056 0.0694524
3.075 0.0698096 0.0697562
3.07 0.0701154 0.0700618
3.065 0.070423 0.0703691
3.06 0.0707323 0.0706781
3.055 0.0710433 0.0709889
3.05 0.0713561 0.0713015
3.045 0.0716707 0.0716159
3.04 0.0719871 0.071932
3.035 0.0723053 0.07225
3.03 0.0726254 0.0725698
3.025 0.0729473 0.0728914
3.02 0.073271 0.0732149
3.015 0.0735966 0.0735403
3.01 0.0739241 0.0738675
3.005 0.0742534 0.0741966
3 0.0745847 0.0745276
2.995 0.0749178 0.0748605
2.99 0.075253 0.0751954
2.985 0.07559 0.0755321
2.98 0.075929 0.0758709
2.975 0.07627 0.0762116
2.97 0.0766129 0.0765543
2.965 0.0769579 0.076899
2.96 0.0773049 0.0772457
2.955 0.0776539 0.0775944
2.95 0.0780049 0.0779452
2.945 0.078358 0.078298
2.94 0.0787131 0.0786529
2.935 0.0790704 0.0790099
2.93 0.0794297 0.0793689
2.925 0.0797912 0.0797301
2.92 0.0801548 0.0800934
2.915 0.0805205 0.0804589
2.91 0.0808884 0.0808265
2.905 0.0812584 0.0811963
2.9 0.0816307 0.0815682
2.895 0.0820052 0.0819424
2.89 0.0823818 0.0823188
2.885 0.0827608 0.0826974
2.88 0.0831419 0.0830783
2.875 0.0835254 0.0834615
2.87 0.0839111 0.0838469
2.865 0.0842991 0.0842346
2.86 0.0846895 0.0846247
2.855 0.0850822 0.0850171
2.85 0.0854772 0.0854118
2.845 0.0858747 0.0858089
2.84 0.0862745 0.0862084
2.835 0.0866767 0.0866103
2.83 0.0870813 0.0870146
2.825 0.0874884 0.0874214
2.82 0.0878979 0.0878306
2.815 0.0883099 0.0882423
2.81 0.0887244 0.0886565
2.805 0.0891414 0.0890732
2.8 0.0895609 0.0894924
2.795 0.089983 0.0899142
2.79 0.0904077 0.0903385
2.785 0.0908349 0.0907654
2.78 0.0912648 0.0911949
2.775 0.0916972 0.0916271
2.77 0.0921323 0.0920618
2.765 0.0925701 0.0924993
2.76 0.0930106 0.0929394
2.755 0.0934538 0.0933822
2.75 0.0938996 0.0938278
2.745 0.0943483 0.0942761
2.74 0.0947997 0.0947271
2.735 0.0952538 0.0951809
2.73 0.0957108 0.0956376
2.725 0.0961706 0.096097
2.72 0.0966333 0.0965593
2.715 0.0970988 0.0970245
2.71 0.0975672 0.0974925
2.705 0.0980385 0.0979635
2.7 0.0985128 0.0984374
2.695 0.09899 0.0989142
2.69 0.0994701 0.099394
2.685 0.0999533 0.0998768
2.68 0.10044 0.100363
2.675 0.100929 0.100852
2.67 0.101421 0.101343
2.665 0.101916 0.101838
2.66 0.102415 0.102337
2.655 0.102917 0.102838
2.65 0.103421 0.103342
2.645 0.103929 0.10385
2.64 0.104441 0.104361
2.635 0.104955 0.104875
2.63 0.105473 0.105392
2.625 0.105994 0.105913
2.62 0.106518 0.106436
2.615 0.107046 0.106964
2.61 0.107577 0.107494
2.605 0.108111 0.108028
2.6 0.108649 0.108566
2.595 0.10919 0.109106
2.59 0.109735 0.109651
2.585 0.110283 0.110198
2.58 0.110834 0.110749
2.575 0.11139 0.111304
2.57 0.111948 0.111863
2.565 0.112511 0.112425
2.56 0.113077 0.11299
2.555 0.113646 0.113559
2.55 0.11422 0.114132
2.545 0.114797 0.114709
2.54 0.115377 0.115289
2.535 0.115962 0.115873
2.53 0.11655 0.116461
2.525 0.117142 0.117053
2.52 0.117738 0.117648
2.515 0.118338 0.118248
2.51 0.118942 0.118851
2.505 0.11955 0.119458
2.5 0.120161 0.120069
2.495 0.120777 0.120685
2.49 0.121397 0.121304
2.485 0.122021 0.121927
2.48 0.122649 0.122555
2.475 0.123281 0.123186
2.47 0.123917 0.123822
2.465 0.124557 0.124462
2.46 0.125202 0.125106
2.455 0.125851 0.125755
2.45 0.126504 0.126407
2.445 0.127162 0.127064
2.44 0.127824 0.127726
2.435 0.12849 0.128392
2.43 0.129161 0.129062
2.425 0.129836 0.129737
2.42 0.130516 0.130416
2.415 0.1312 0.1311
2.41 0.131889 0.131788
2.405 0.132582 0.132481
2.4 0.13328 0.133178
2.395 0.133983 0.133881
2.39 0.134691 0.134588
2.385 0.135403 0.135299
2.38 0.13612 0.136016
2.375 0.136842 0.136737
2.37 0.137569 0.137464
2.365 0.138301 0.138195
2.36 0.139037 0.138931
2.355 0.139779 0.139672
2.35 0.140526 0.140418
2.345 0.141277 0.141169
2.34 0.142034 0.141926
2.335 0.142796 0.142687
2.33 0.143564 0.143454
2.325 0.144336 0.144226
2.32 0.145114 0.145003
2.315 0.145897 0.145786
2.31 0.146686 0.146573
2.305 0.14748 0.147367
2.3 0.148279 0.148166
2.295 0.149084 0.14897
2.29 0.149894 0.14978
2.285 0.15071 0.150595
2.28 0.151532 0.151416
2.275 0.152359 0.152243
2.27 0.153192 0.153075
2.265 0.154031 0.153913
2.26 0.154876 0.154757
2.255 0.155726 0.155607
2.25 0.156583 0.156463
2.245 0.157445 0.157325
2.24 0.158314 0.158193
2.235 0.159188 0.159066
2.23 0.160069 0.159946
2.225 0.160956 0.160833
2.22 0.161849 0.161725
2.215 0.162748 0.162623
2.21 0.163654 0.163528
2.205 0.164566 0.16444
2.2 0.165484 0.165357
2.195 0.166409 0.166282
2.19 0.16734 0.167212
2.185 0.168278 0.16815
2.18 0.169223 0.169093
2.175 0.170174 0.170044
2.17 0.171132 0.171001
2.165 0.172097 0.171965
2.16 0.173069 0.172936
2.155 0.174048 0.173914
2.15 0.175033 0.174899
2.145 0.176026 0.175891
2.14 0.177026 0.17689
2.135 0.178033 0.177896
2.13 0.179047 0.17891
2.125 0.180068 0.17993
2.12 0.181097 0.180958
2.115 0.182133 0.181994
2.11 0.183177 0.183036
2.105 0.184228 0.184087
2.1 0.185286 0.185145
2.095 0.186353 0.18621
2.09 0.187427 0.187283
2.085 0.188508 0.188364
2.08 0.189598 0.189453
2.075 0.190696 0.19055
2.07 0.191801 0.191654
2.065 0.192915 0.192767
2.06 0.194036 0.193888
2.055 0.195166 0.195017
2.05 0.196304 0.196154
2.045 0.197451 0.1973
2.04 0.198605 0.198453
2.035 0.199769 0.199616
2.03 0.20094 0.200787
2.025 0.202121 0.201966
2.02 0.20331 0.203154
2.015 0.204507 0.204351
2.01 0.205714 0.205556
2.005 0.206929 0.206771
2 0.208154 0.207994
1.995 0.209387 0.209227
1.99 0.21063 0.210468
1.985 0.211881 0.211719
1.98 0.213142 0.212979
1.975 0.214413 0.214249
1.97 0.215692 0.215527
1.965 0.216982 0.216816
1.96 0.21828 0.218113
1.955 0.219589 0.219421
1.95 0.220907 0.220738
1.945 0.222235 0.222065
1.94 0.223573 0.223402
1.935 0.224921 0.224749
1.93 0.226279 0.226106
1.925 0.227648 0.227473
1.92 0.229026 0.228851
1.915 0.230415 0.230239
1.91 0.231814 0.231637
1.905 0.233224 0.233046
1.9 0.234644 0.234465
1.895 0.236075 0.235895
1.89 0.237517 0.237336
1.885 0.23897 0.238787
1.88 0.240434 0.24025
1.875 0.241908 0.241723
1.87 0.243394 0.243208
1.865 0.244892 0.244704
1.86 0.2464 0.246211
1.855 0.24792 0.24773
1.85 0.249451 0.24926
1.845 0.250994 0.250802
1.84 0.252549 0.252356
1.835 0.254116 0.253921
1.83 0.255694 0.255499
1.825 0.257285 0.257088
1.82 0.258888 0.25869
1.815 0.260503 0.260303
1.81 0.26213 0.261929
1.805 0.26377 0.263568
1.8 0.265422 0.265219
1.795 0.267087 0.266882
1.79 0.268764 0.268559
1.785 0.270455 0.270248
1.78 0.272158 0.27195
1.775 0.273875 0.273665
1.77 0.275604 0.275393
1.765 0.277347 0.277135
1.76 0.279104 0.27889
1.755 0.280874 0.280659
1.75 0.282657 0.282441
1.745 0.284454 0.284236
1.74 0.286265 0.286046
1.735 0.28809 0.28787
1.73 0.289929 0.289707
1.725 0.291782 0.291559
1.72 0.29365 0.293425
1.715 0.295532 0.295306
1.71 0.297428 0.297201
1.705 0.299339 0.29911
1.7 0.301265 0.301035
1.695 0.303206 0.302974
1.69 0.305162 0.304928
1.685 0.307133 0.306898
1.68 0.309119 0.308882
1.675 0.31112 0.310882
1.67 0.313137 0.312898
1.665 0.31517 0.314929
1.66 0.317218 0.316975
1.655 0.319282 0.319038
1.65 0.321363 0.321117
1.645 0.323459 0.323211
1.64 0.325571 0.325322
1.635 0.3277 0.327449
1.63 0.329845 0.329593
1.625 0.332007 0.331753
1.62 0.334186 0.33393
1.615 0.336381 0.336124
1.61 0.338594 0.338335
1.605 0.340823 0.340562
1.6 0.34307 0.342807
1.595 0.345334 0.34507
1.59 0.347616 0.34735
1.585 0.349915 0.349647
1.58 0.352232 0.351962
1.575 0.354567 0.354295
1.57 0.35692 0.356646
1.565 0.35929 0.359015
1.56 0.36168 0.361403
1.555 0.364087 0.363809
1.55 0.366513 0.366233
1.545 0.368958 0.368675
1.54 0.371421 0.371137
1.535 0.373904 0.373617
1.53 0.376405 0.376117
1.525 0.378925 0.378635
1.52 0.381465 0.381173
1.515 0.384024 0.38373
1.51 0.386602 0.386306
1.505 0.3892 0.388902
1.5 0.391818 0.391518
1.495 0.394456 0.394154
1.49 0.397113 0.396809
1.485 0.399791 0.399485
1.48 0.402488 0.40218
1.475 0.405206 0.404896
1.47 0.407945 0.407633
1.465 0.410704 0.41039
1.46 0.413483 0.413167
1.455 0.416284 0.415965
1.45 0.419105 0.418784
1.445 0.421947 0.421624
1.44 0.42481 0.424484
1.435 0.427694 0.427366
1.43 0.430599 0.430269
1.425 0.433525 0.433194
1.42 0.436473 0.436139
1.415 0.439442 0.439106
1.41 0.442433 0.442094
1.405 0.445445 0.445104
1.4 0.448479 0.448136
1.395 0.451535 0.451189
1.39 0.454612 0.454264
1.385 0.457711 0.457361
1.38 0.460832 0.46048
1.375 0.463975 0.46362
1.37 0.46714 0.466782
1.365 0.470327 0.469967
1.36 0.473535 0.473173
1.355 0.476766 0.476401
1.35 0.480018 0.479651
1.345 0.483293 0.482923
1.34 0.486589 0.486217
1.335 0.489908 0.489533
1.33 0.493248 0.492871
1.325 0.49661 0.49623
1.32 0.499995 0.499612
1.315 0.5034 0.503015
1.31 0.506828 0.50644
1.305 0.510277 0.509886
1.3 0.513748 0.513354
1.295 0.51724 0.516844
1.29 0.520753 0.520354
1.285 0.524287 0.523886
1.28 0.527843 0.527439
1.275 0.531419 0.531012
1.27 0.535016 0.534607
1.265 0.538633 0.538221
1.26 0.542271 0.541856
1.255 0.545929 0.545511
1.25 0.549606 0.549186
1.245 0.553303 0.55288
1.24 0.557019 0.556593
1.235 0.560754 0.560325
1.23 0.564508 0.564076
1.225 0.568279 0.567845
1.22 0.572069 0.571631
1.215 0.575876 0.575435
1.21 0.5797 0.579256
1.205 0.58354 0.583093
1.2 0.587396 0.586947
1.195 0.591268 0.590815
1.19 0.595154 0.594699
1.185 0.599055 0.598597
1.18 0.60297 0.602508
1.175 0.606897 0.606433
1.17 0.610837 0.610369
1.165 0.614788 0.614318
1.16 0.61875 0.618277
1.155 0.622722 0.622246
1.15 0.626703 0.626224
1.145 0.630692 0.63021
1.14 0.634689 0.634203
1.135 0.638691 0.638202
1.13 0.642699 0.642207
1.125 0.64671 0.646215
1.12 0.650724 0.650226
1.115 0.65474 0.654239
1.11 0.658756 0.658252
1.105 0.662771 0.662264
1.1 0.666783 0.666273
1.095 0.670791 0.670278
1.09 0.674794 0.674277
1.085 0.678789 0.678269
1.08 0.682775 0.682253
1.075 0.68675 0.686225
1.07 0.690713 0.690185
1.065 0.694661 0.69413
1.06 0.698593 0.698058
1.055 0.702505 0.701967
1.05 0.706396 0.705856
1.045 0.710264 0.709721
1.04 0.714107 0.71356
1.035 0.71792 0.717371
1.03 0.721703 0.721151
1.025 0.725452 0.724897
1.02 0.729165 0.728607
1.015 0.732837 0.732277
1.01 0.736468 0.735904
1.005 0.740052 0.739486
1 0.743587 0.743018
0.995 0.747069 0.746498
0.99 0.750495 0.749921
0.985 0.753862 0.753285
0.98 0.757164 0.756584
0.975 0.760398 0.759816
0.97 0.763561 0.762976
0.965 0.766647 0.76606
0.96 0.769652 0.769063
0.955 0.772572 0.771981
0.95 0.775402 0.774808
0.945 0.778137 0.777541
0.94 0.780772 0.780175
0.935 0.783302 0.782703
0.93 0.785721 0.78512
0.925 0.788025 0.787422
0.92 0.790207 0.789602
0.915 0.792261 0.791655
0.91 0.794182 0.793574
0.905 0.795964 0.795355
0.9 0.797599 0.796989
0.895 0.799083 0.798471
0.89 0.800408 0.799795
0.885 0.801567 0.800954
0.88 0.802555 0.801941
0.875 0.803363 0.802748
0.87 0.803985 0.80337
0.865 0.804414 0.803798
0.86 0.804642 0.804027
0.855 0.804663 0.804047
0.85 0.804468 0.803852
0.845 0.80405 0.803435
0.84 0.803403 0.802788
0.835 0.802517 0.801903
0.83 0.801386 0.800773
0.825 0.800002 0.79939
0.82 0.798358 0.797747
0.815 0.796445 0.795836
0.81 0.794258 0.79365
0.805 0.791788 0.791182
0.8 0.789028 0.788424
0.795 0.785971 0.785369
0.79 0.78261 0.782011
0.785 0.778939 0.778343
0.78 0.774952 0.774359
0.775 0.770641 0.770051
0.77 0.766002 0.765416
0.765 0.761029 0.760447
0.76 0.755717 0.755139
0.755 0.750062 0.749488
0.75 0.744058 0.743489
0.745 0.737704 0.737139
0.74 0.730995 0.730435
0.735 0.723929 0.723375
0.73 0.716505 0.715957
0.725 0.708721 0.708179
0.72 0.700578 0.700042
0.715 0.692075 0.691545
0.71 0.683214 0.682691
0.705 0.673997 0.673481
0.7 0.664427 0.663919
0.695 0.654508 0.654007
0.69 0.644246 0.643753
0.685 0.633645 0.63316
0.68 0.622713 0.622236
0.675 0.611458 0.61099
0.67 0.59989 0.59943
0.665 0.588017 0.587567
0.66 0.575853 0.575412
0.655 0.563409 0.562977
0.65 0.550698 0.550276
0.645 0.537736 0.537324
0.64 0.524537 0.524136
0.635 0.51112 0.510729
0.63 0.497502 0.497121
0.625 0.483701 0.483331
0.62 0.469738 0.469378
0.615 0.455633 0.455284
0.61 0.441408 0.44107
0.605 0.427085 0.426759
0.6 0.412689 0.412373
0.595 0.398241 0.397936
0.59 0.383768 0.383474
0.585 0.369293 0.369011
0.58 0.354843 0.354572
0.575 0.340443 0.340183
0.57 0.326119 0.325869
0.565 0.311897 0.311658
0.56 0.297802 0.297574
0.555 0.283861 0.283644
0.55 0.2701 0.269893
0.545 0.256543 0.256347
0.54 0.243215 0.243029
0.535 0.230141 0.229965
0.53 0.217343 0.217177
0.525 0.204845 0.204688
0.52 0.192668 0.192521
0.515 0.180832 0.180694
0.51 0.169358 0.169228
0.505 0.158262 0.158141
0.5 0.147562 0.147449
0.495 0.137273 0.137168
0.49 0.127409 0.127311
0.485 0.117981 0.117891
0.48 0.109001 0.108918
0.475 0.100476 0.1004
0.47 0.0924146 0.0923439
0.465 0.0848203 0.0847554
0.46 0.0776966 0.0776372
0.455 0.0710447 0.0709903
0.45 0.0648638 0.0648142
0.445 0.0591512 0.0591059
0.44 0.0539022 0.053861
0.435 0.0491104 0.0490728
0.43 0.0447673 0.0447331
0.425 0.0408628 0.0408315
0.42 0.0373849 0.0373563
0.415 0.0343198 0.0342935
0.41 0.0316524 0.0316282
0.405 0.0293658 0.0293433
0.4 0.0274418 0.0274208
0.395 0.0258609 0.0258411
0.39 0.0246025 0.0245836
0.385 0.0236448 0.0236267
0.38 0.0229654 0.0229479
0.375 0.022541 0.0225238
0.37 0.0223479 0.0223308
0.365 0.0223618 0.0223447
0.36 0.0225586 0.0225413
0.355 0.0229139 0.0228964
0.35 0.0234038 0.0233859
0.345 0.0240046 0.0239863
0.34 0.0246934 0.0246745
0.335 0.0254478 0.0254283
0.33 0.0262466 0.0262265
0.325 0.0270697 0.027049
0.32 0.0278983 0.0278769
0.315 0.0287148 0.0286928
0.31 0.0295034 0.0294808
0.305 0.0302497 0.0302266
0.3 0.0309412 0.0309176
0.295 0.031567 0.0315429
0.29 0.0321179 0.0320933
0.285 0.0325865 0.0325616
0.28 0.0329671 0.0329419
0.275 0.0332557 0.0332302
0.27 0.0334496 0.033424
0.265 0.0335479 0.0335222
0.26 0.0335506 0.0335249
0.255 0.0334593 0.0334337
0.25 0.0332765 0.033251
0.245 0.0330053 0.0329801
0.24 0.03265 0.032625
0.235 0.0322152 0.0321905
0.23 0.031706 0.0316818
0.225 0.0311279 0.0311041
0.22 0.0304866 0.0304633
0.215 0.0297877 0.0297649
0.21 0.0290372 0.0290149
0.205 0.0282406 0.028219
0.2 0.0274035 0.0273826
0.195 0.0265315 0.0265112
0.19 0.0256296 0.02561
0.185 0.0247029 0.024684
0.18 0.0237562 0.023738
0.175 0.0227938 0.0227764
0.17 0.0218201 0.0218034
0.165 0.0208391 0.0208232
0.16 0.0198545 0.0198393
0.155 0.0188698 0.0188554
0.15 0.0178884 0.0178747
0.145 0.0169133 0.0169004
0.14 0.0159475 0.0159353
0.135 0.0149936 0.0149822
0.13 0.0140543 0.0140435
0.125 0.0131318 0.0131217
0.12 0.0122283 0.012219
0.115 0.011346 0.0113373
0.11 0.0104868 0.0104788
0.105 0.00965249 0.0096451
0.1 0.00884473 0.00883796
0.095 0.0080651 0.00805893
0.09 0.00731508 0.00730948
0.085 0.00659601 0.00659096
0.08 0.00590917 0.00590464
0.075 0.00525572 0.0052517
0.07 0.00463676 0.00463321
0.065 0.00405328 0.00405018
0.06 0.00350622 0.00350353
0.055 0.00299641 0.00299412
0.05 0.00252464 0.00252271
0.045 0.0020916 0.00209
0.04 0.00169794 0.00169664
0.035 0.00134421 0.00134318
0.03 0.00103092 0.00103013
0.025 0.000758637 0.000758056
0.02 0.000531555 0.000531148
0.015 0.000375266 0.000374979
0.01 0.000259908 0.000259709
0.005 1.64893e-05 1.64767e-05
-1.63468e-13 -1.1079e-05 -1.10705e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoopNs2048/GApOneLoop.txt <==
-31.7718 -0.000992362 1.5648e-05
-31.5978 -0.00100334 1.59086e-05
-31.4553 -0.00101247 1.61264e-05
-31.3292 -0.00102065 1.63224e-05
-31.2138 -0.00102822 1.65045e-05
-31.1063 -0.00103536 1.66767e-05
-31.0047 -0.00104216 1.68416e-05
-30.908 -0.00104871 1.70006e-05
-30.8153 -0.00105504 1.71548e-05
-30.7261 -0.00106119 1.73052e-05
-30.6398 -0.00106718 1.74522e-05
-30.556 -0.00107305 1.75964e-05
-30.4746 -0.0010788 1.77382e-05
-30.3953 -0.00108445 1.78779e-05
-30.3178 -0.00109001 1.80157e-05
-30.242 -0.0010955 1.81519e-05
-30.1678 -0.0011009 1.82866e-05
-30.0949 -0.00110625 1.842e-05
-30.0235 -0.00111153 1.85522e-05
-29.9532 -0.00111676 1.86835e-05
-29.8841 -0.00112195 1.88138e-05
-29.816 -0.00112708 1.89432e-05
-29.749 -0.00113218 1.9072e-05
-29.6829 -0.00113724 1.92e-05
-29.6177 -0.00114226 1.93274e-05
-29.5533 -0.00114725 1.94543e-05
-29.4898 -0.00115221 1.95808e-05
-29.427 -0.00115714 1.97067e-05
-29.3649 -0.00116205 1.98323e-05
-29.3036 -0.00116693 1.99576e-05
-29.2428 -0.00117179 2.00825e-05
-29.1828 -0.00117663 2.02072e-05
-29.1233 -0.00118145 2.03316e-05
-29.0644 -0.00118626 2.04558e-05
-29.006 -0.00119104 2.05799e-05
-28.9482 -0.00119581 2.07038e-05
-28.8909 -0.00120057 2.08276e-05
-28.8341 -0.00120532 2.09513e-05
-28.7778 -0.00121005 2.10749e-05
-28.7219 -0.00121477 2.11985e-05
-28.6665 -0.00121948 2.1322e-05
-28.6116 -0.00122418 2.14455e-05
-28.557 -0.00122888 2.15691e-05
-28.5028 -0.00123356 2.16927e-05
-28.4491 -0.00123824 2.18163e-05
-28.3957 -0.00124291 2.19399e-05
-28.3427 -0.00124757 2.20637e-05
-28.29 -0.00125223 2.21875e-05
-28.2377 -0.00125689 2.23114e-05
-28.1857 -0.00126154 2.24355e-05
-28.1341 -0.00126618 2.25596e-05
-28.0827 -0.00127082 2.2684e-05
-28.0317 -0.00127546 2.28084e-05
-27.981 -0.0012801 2.2933e-05
-27.9306 -0.00128474 2.30578e-05
-27.8805 -0.00128937 2.31828e-05
-27.8306 -0.001294 2.3308e-05
-27.7811 -0.00129864 2.34334e-05
-27.7318 -0.00130327 2.3559e-05
-27.6827 -0.0013079 2.36848e-05
-27.634 -0.00131253 2.38109e-05
-27.5854 -0.00131716 2.39372e-05
-27.5372 -0.0013218 2.40637e-05
-27.4891 -0.00132643 2.41905e-05
-27.4413 -0.00133107 2.43176e-05
-27.3937 -0.00133571 2.44449e-05
-27.3464 -0.00134035 2.45725e-05
-27.2993 -0.00134499 2.47005e-05
-27.2523 -0.00134963 2.48287e-05
-27.2056 -0.00135428 2.49572e-05
-27.1592 -0.00135894 2.5086e-05
-27.1129 -0.00136359 2.52152e-05
-27.0668 -0.00136825 2.53446e-05
-27.0209 -0.00137291 2.54744e-05
-26.9752 -0.00137758 2.56046e-05
-26.9297 -0.00138225 2.57351e-05
-26.8843 -0.00138693 2.58659e-05
-26.8392 -0.00139161 2.59971e-05
-26.7942 -0.00139629 2.61286e-05
-26.7495 -0.00140098 2.62606e-05
-26.7048 -0.00140568 2.63929e-05
-26.6604 -0.00141038 2.65255e-05
-26.6161 -0.00141509 2.66586e-05
-26.572 -0.0014198 2.67921e-05
-26.5281 -0.00142452 2.69259e-05
-26.4843 -0.00142925 2.70602e-05
-26.4406 -0.00143398 2.71949e-05
-26.3972 -0.00143872 2.73299e-05
-26.3538 -0.00144347 2.74655e-05
-26.3106 -0.00144822 2.76014e-05
-26.2676 -0.00145299 2.77377e-05
-26.2247 -0.00145775 2.78745e-05
-26.182 -0.00146253 2.80118e-05
-26.1394 -0.00146731 2.81495e-05
-26.0969 -0.0014721 2.82876e-05
-26.0546 -0.0014769 2.84262e-05
-26.0124 -0.00148171 2.85653e-05
-25.9703 -0.00148653 2.87048e-05
-25.9284 -0.00149135 2.88448e-05
-25.8866 -0.00149618 2.89853e-05
-25.8449 -0.00150102 2.91262e-05
-25.8034 -0.00150587 2.92677e-05
-25.762 -0.00151073 2.94096e-05
-25.7207 -0.0015156 2.95521e-05
-25.6795 -0.00152048 2.9695e-05
-25.6384 -0.00152537 2.98385e-05
-25.5975 -0.00153026 2.99824e-05
-25.5567 -0.00153517 3.01269e-05
-25.5159 -0.00154009 3.02719e-05
-25.4753 -0.00154501 3.04174e-05
-25.4349 -0.00154995 3.05635e-05
-25.3945 -0.00155489 3.07101e-05
-25.3542 -0.00155985 3.08572e-05
-25.314 -0.00156482 3.10049e-05
-25.274 -0.0015698 3.11531e-05
-25.234 -0.00157478 3.13019e-05
-25.1942 -0.00157978 3.14512e-05
-25.1545 -0.00158479 3.16011e-05
-25.1148 -0.00158981 3.17516e-05
-25.0753 -0.00159485 3.19027e-05
-25.0358 -0.00159989 3.20543e-05
-24.9965 -0.00160494 3.22065e-05
-24.9572 -0.00161001 3.23593e-05
-24.9181 -0.00161509 3.25127e-05
-24.879 -0.00162018 3.26667e-05
-24.84 -0.00162528 3.28213e-05
-24.8012 -0.00163039 3.29765e-05
-24.7624 -0.00163552 3.31323e-05
-24.7237 -0.00164066 3.32888e-05
-24.6851 -0.00164581 3.34458e-05
-24.6466 -0.00165097 3.36035e-05
-24.6081 -0.00165615 3.37618e-05
-24.5698 -0.00166133 3.39208e-05
-24.5316 -0.00166653 3.40804e-05
-24.4934 -0.00167175 3.42406e-05
-24.4553 -0.00167697 3.44015e-05
-24.4173 -0.00168221 3.45631e-05
-24.3794 -0.00168747 3.47253e-05
-24.3415 -0.00169273 3.48882e-05
-24.3038 -0.00169801 3.50517e-05
-24.2661 -0.0017033 3.5216e-05
-24.2285 -0.00170861 3.53809e-05
-24.191 -0.00171393 3.55465e-05
-24.1535 -0.00171926 3.57128e-05
-24.1162 -0.00172461 3.58798e-05
-24.0789 -0.00172998 3.60474e-05
-24.0417 -0.00173535 3.62158e-05
-24.0045 -0.00174074 3.63849e-05
-23.9674 -0.00174615 3.65548e-05
-23.9304 -0.00175157 3.67253e-05
-23.8935 -0.001757 3.68966e-05
-23.8567 -0.00176245 3.70686e-05
-23.8199 -0.00176791 3.72413e-05
-23.7832 -0.00177339 3.74148e-05
-23.7465 -0.00177889 3.7589e-05
-23.71 -0.0017844 3.7764e-05
-23.6735 -0.00178992 3.79397e-05
-23.637 -0.00179546 3.81162e-05
-23.6007 -0.00180101 3.82935e-05
-23.5644 -0.00180659 3.84716e-05
-23.5281 -0.00181217 3.86504e-05
-23.492 -0.00181777 3.883e-05
-23.4559 -0.00182339 3.90104e-05
-23.4198 -0.00182903 3.91916e-05
-23.3838 -0.00183468 3.93736e-05
-23.3479 -0.00184034 3.95564e-05
-23.3121 -0.00184603 3.974e-05
-23.2763 -0.00185173 3.99244e-05
-23.2406 -0.00185744 4.01097e-05
-23.2049 -0.00186317 4.02958e-05
-23.1693 -0.00186892 4.04827e-05
-23.1338 -0.00187469 4.06705e-05
-23.0983 -0.00188047 4.08591e-05
-23.0628 -0.00188627 4.10485e-05
-23.0275 -0.00189209 4.12389e-05
-22.9922 -0.00189793 4.143e-05
-22.9569 -0.00190378 4.16221e-05
-22.9217 -0.00190965 4.1815e-05
-22.8866 -0.00191554 4.20088e-05
-22.8515 -0.00192144 4.22035e-05
-22.8165 -0.00192736 4.23991e-05
-22.7815 -0.00193331 4.25956e-05
-22.7466 -0.00193927 4.2793e-05
-22.7117 -0.00194524 4.29913e-05
-22.6769 -0.00195124 4.31905e-05
-22.6422 -0.00195725 4.33907e-05
-22.6075 -0.00196329 4.35917e-05
-22.5729 -0.00196934 4.37938e-05
-22.5383 -0.00197541 4.39967e-05
-22.5037 -0.0019815 4.42006e-05
-22.4692 -0.00198761 4.44055e-05
-22.4348 -0.00199374 4.46113e-05
-22.4004 -0.00199988 4.48181e-05
-22.3661 -0.00200605 4.50258e-05
-22.3318 -0.00201224 4.52346e-05
-22.2976 -0.00201844 4.54443e-05
-22.2634 -0.00202467 4.5655e-05
-22.2292 -0.00203091 4.58667e-05
-22.1951 -0.00203718 4.60795e-05
-22.1611 -0.00204346 4.62932e-05
-22.1271 -0.00204977 4.6508e-05
-22.0932 -0.00205609 4.67238e-05
-22.0593 -0.00206244 4.69406e-05
-22.0254 -0.00206881 4.71585e-05
-21.9916 -0.00207519 4.73774e-05
-21.9579 -0.0020816 4.75974e-05
-21.9242 -0.00208803 4.78184e-05
-21.8905 -0.00209448 4.80405e-05
-21.8569 -0.00210095 4.82637e-05
-21.8233 -0.00210745 4.8488e-05
-21.7898 -0.00211396 4.87133e-05
-21.7563 -0.0021205 4.89398e-05
-21.7229 -0.00212706 4.91673e-05
-21.6895 -0.00213364 4.9396e-05
-21.6561 -0.00214024 4.96258e-05
-21.6228 -0.00214686 4.98567e-05
-21.5895 -0.00215351 5.00888e-05
-21.5563 -0.00216018 5.0322e-05
-21.5231 -0.00216687 5.05564e-05
-21.49 -0.00217358 5.07919e-05
-21.4569 -0.00218032 5.10286e-05
-21.4238 -0.00218707 5.12664e-05
-21.3908 -0.00219386 5.15054e-05
-21.3578 -0.00220066 5.17457e-05
-21.3249 -0.00220749 5.19871e-05
-21.292 -0.00221434 5.22297e-05
-21.2592 -0.00222122 5.24736e-05
-21.2264 -0.00222812 5.27186e-05
-21.1936 -0.00223504 5.29649e-05
-21.1609 -0.00224199 5.32125e-05
-21.1282 -0.00224896 5.34613e-05
-21.0955 -0.00225595 5.37113e-05
-21.0629 -0.00226297 5.39626e-05
-21.0303 -0.00227001 5.42152e-05
-20.9978 -0.00227708 5.4469e-05
-20.9653 -0.00228418 5.47242e-05
-20.9328 -0.00229129 5.49806e-05
-20.9004 -0.00229844 5.52384e-05
-20.868 -0.00230561 5.54975e-05
-20.8357 -0.0023128 5.57579e-05
-20.8034 -0.00232002 5.60196e-05
-20.7711 -0.00232726 5.62827e-05
-20.7388 -0.00233454 5.65471e-05
-20.7066 -0.00234183 5.68129e-05
-20.6745 -0.00234915 5.708e-05
-20.6423 -0.0023565 5.73486e-05
-20.6102 -0.00236388 5.76185e-05
-20.5782 -0.00237128 5.78898e-05
-20.5462 -0.00237871 5.81625e-05
-20.5142 -0.00238617 5.84367e-05
-20.4822 -0.00239365 5.87123e-05
-20.4503 -0.00240116 5.89893e-05
-20.4184 -0.0024087 5.92677e-05
-20.3866 -0.00241626 5.95477e-05
-20.3547 -0.00242385 5.9829e-05
-20.323 -0.00243147 6.01119e-05
-20.2912 -0.00243912 6.03963e-05
-20.2595 -0.0024468 6.06821e-05
-20.2278 -0.0024545 6.09695e-05
-20.1961 -0.00246223 6.12583e-05
-20.1645 -0.00246999 6.15487e-05
-20.1329 -0.00247778 6.18407e-05
-20.1014 -0.0024856 6.21342e-05
-20.0699 -0.00249345 6.24292e-05
-20.0384 -0.00250133 6.27258e-05
-20.0069 -0.00250923 6.30241e-05
-19.9755 -0.00251717 6.33238e-05
-19.9441 -0.00252514 6.36252e-05
-19.9127 -0.00253313 6.39283e-05
-19.8814 -0.00254116 6.42329e-05
-19.8501 -0.00254921 6.45392e-05
-19.8188 -0.0025573 6.48471e-05
-19.7876 -0.00256542 6.51567e-05
-19.7564 -0.00257357 6.5468e-05
-19.7252 -0.00258174 6.57809e-05
-19.6941 -0.00258995 6.60955e-05
-19.6629 -0.0025982 6.64119e-05
-19.6318 -0.00260647 6.673e-05
-19.6008 -0.00261477 6.70498e-05
-19.5698 -0.00262311 6.73713e-05
-19.5388 -0.00263148 6.76946e-05
-19.5078 -0.00263988 6.80197e-05
-19.4768 -0.00264831 6.83465e-05
-19.4459 -0.00265678 6.86751e-05
-19.4151 -0.00266528 6.90056e-05
-19.3842 -0.00267381 6.93378e-05
-19.3534 -0.00268237 6.96719e-05
-19.3226 -0.00269097 7.00079e-05
-19.2918 -0.0026996 7.03457e-05
-19.2611 -0.00270827 7.06853e-05
-19.2303 -0.00271697 7.10269e-05
-19.1997 -0.0027257 7.13703e-05
-19.169 -0.00273447 7.17157e-05
-19.1384 -0.00274327 7.20629e-05
-19.1078 -0.00275211 7.24121e-05
-19.0772 -0.00276098 7.27633e-05
-19.0466 -0.00276989 7.31164e-05
-19.0161 -0.00277883 7.34715e-05
-18.9856 -0.00278781 7.38286e-05
-18.9551 -0.00279682 7.41878e-05
-18.9247 -0.00280587 7.45489e-05
-18.8943 -0.00281496 7.49121e-05
-18.8639 -0.00282408 7.52773e-05
-18.8335 -0.00283324 7.56446e-05
-18.8032 -0.00284244 7.60139e-05
-18.7729 -0.00285167 7.63854e-05
-18.7426 -0.00286094 7.6759e-05
-18.7123 -0.00287025 7.71347e-05
-18.6821 -0.00287959 7.75125e-05
-18.6519 -0.00288898 7.78925e-05
-18.6217 -0.0028984 7.82747e-05
-18.5915 -0.00290786 7.86591e-05
-18.5614 -0.00291736 7.90456e-05
-18.5313 -0.00292689 7.94344e-05
-18.5012 -0.00293647 7.98254e-05
-18.4711 -0.00294609 8.02187e-05
-18.4411 -0.00295574 8.06143e-05
-18.4111 -0.00296544 8.10121e-05
-18.3811 -0.00297517 8.14122e-05
-18.3511 -0.00298495 8.18147e-05
-18.3212 -0.00299476 8.22195e-05
-18.2912 -0.00300462 8.26266e-05
-18.2613 -0.00301452 8.30361e-05
-18.2315 -0.00302445 8.34481e-05
-18.2016 -0.00303443 8.38624e-05
-18.1718 -0.00304446 8.42791e-05
-18.142 -0.00305452 8.46983e-05
-18.1122 -0.00306462 8.51199e-05
-18.0825 -0.00307477 8.55441e-05
-18.0527 -0.00308496 8.59707e-05
-18.023 -0.0030952 8.63998e-05
-17.9933 -0.00310547 8.68315e-05
-17.9637 -0.0031158 8.72657e-05
-17.934 -0.00312616 8.77025e-05
-17.9044 -0.00313657 8.81419e-05
-17.8748 -0.00314702 8.85839e-05
-17.8452 -0.00315752 8.90285e-05
-17.8157 -0.00316806 8.94758e-05
-17.7862 -0.00317865 8.99258e-05
-17.7567 -0.00318928 9.03784e-05
-17.7272 -0.00319996 9.08338e-05
-17.6977 -0.00321068 9.12919e-05
-17.6683 -0.00322145 9.17527e-05
-17.6388 -0.00323227 9.22163e-05
-17.6094 -0.00324313 9.26827e-05
-17.5801 -0.00325404 9.3152e-05
-17.5507 -0.003265 9.3624e-05
-17.5214 -0.003276 9.40989e-05
-17.4921 -0.00328706 9.45767e-05
-17.4628 -0.00329816 9.50574e-05
-17.4335 -0.00330931 9.55411e-05
-17.4042 -0.00332051 9.60277e-05
-17.375 -0.00333175 9.65172e-05
-17.3458 -0.00334305 9.70097e-05
-17.3166 -0.0033544 9.75053e-05
-17.2874 -0.00336579 9.80039e-05
-17.2583 -0.00337724 9.85055e-05
-17.2291 -0.00338874 9.90103e-05
-17.2 -0.00340029 9.95181e-05
-17.1709 -0.00341189 0.000100029
-17.1419 -0.00342354 0.000100543
-17.1128 -0.00343524 0.000101061
-17.0838 -0.003447 0.000101581
-17.0548 -0.0034588 0.000102105
-17.0258 -0.00347067 0.000102632
-16.9968 -0.00348258 0.000103162
-16.9679 -0.00349455 0.000103696
-16.9389 -0.00350657 0.000104233
-16.91 -0.00351865 0.000104773
-16.8811 -0.00353078 0.000105317
-16.8522 -0.00354296 0.000105864
-16.8234 -0.0035552 0.000106414
-16.7945 -0.0035675 0.000106969
-16.7657 -0.00357985 0.000107526
-16.7369 -0.00359226 0.000108087
-16.7081 -0.00360472 0.000108652
-16.6794 -0.00361725 0.00010922
-16.6506 -0.00362982 0.000109792
-16.6219 -0.00364246 0.000110367
-16.5932 -0.00365516 0.000110946
-16.5645 -0.00366791 0.000111529
-16.5358 -0.00368072 0.000112115
-16.5072 -0.0036936 0.000112706
-16.4785 -0.00370653 0.0001133
-16.4499 -0.00371952 0.000113898
-16.4213 -0.00373257 0.000114499
-16.3927 -0.00374568 0.000115105
-16.3642 -0.00375886 0.000115714
-16.3356 -0.00377209 0.000116328
-16.3071 -0.00378539 0.000116945
-16.2786 -0.00379875 0.000117567
-16.2501 -0.00381217 0.000118192
-16.2216 -0.00382566 0.000118822
-16.1932 -0.00383921 0.000119455
-16.1647 -0.00385282 0.000120093
-16.1363 -0.0038665 0.000120735
-16.1079 -0.00388024 0.000121381
-16.0795 -0.00389405 0.000122032
-16.0511 -0.00390793 0.000122686
-16.0228 -0.00392187 0.000123345
-15.9944 -0.00393587 0.000124008
-15.9661 -0.00394995 0.000124676
-15.9378 -0.00396409 0.000125348
-15.9095 -0.0039783 0.000126025
-15.8812 -0.00399257 0.000126706
-15.853 -0.00400692 0.000127391
-15.8247 -0.00402133 0.000128082
-15.7965 -0.00403582 0.000128776
-15.7683 -0.00405037 0.000129476
-15.7401 -0.004065 0.00013018
-15.7119 -0.0040797 0.000130889
-15.6838 -0.00409447 0.000131602
-15.6556 -0.00410931 0.00013232
-15.6275 -0.00412422 0.000133044
-15.5994 -0.00413921 0.000133772
-15.5713 -0.00415427 0.000134505
-15.5432 -0.0041694 0.000135243
-15.5151 -0.00418461 0.000135986
-15.4871 -0.00419989 0.000136734
-15.459 -0.00421525 0.000137487
-15.431 -0.00423069 0.000138245
-15.403 -0.0042462 0.000139008
-15.375 -0.00426179 0.000139777
-15.347 -0.00427745 0.000140551
-15.3191 -0.0042932 0.00014133
-15.2911 -0.00430902 0.000142115
-15.2632 -0.00432492 0.000142905
-15.2353 -0.00434091 0.0001437
-15.2074 -0.00435697 0.000144501
-15.1795 -0.00437311 0.000145308
-15.1517 -0.00438934 0.00014612
-15.1238 -0.00440564 0.000146937
-15.096 -0.00442203 0.000147761
-15.0681 -0.00443851 0.00014859
-15.0403 -0.00445506 0.000149425
-15.0125 -0.0044717 0.000150266
-14.9848 -0.00448843 0.000151112
-14.957 -0.00450524 0.000151965
-14.9292 -0.00452214 0.000152824
-14.9015 -0.00453912 0.000153688
-14.8738 -0.00455619 0.000154559
-14.8461 -0.00457335 0.000155436
-14.8184 -0.0045906 0.000156319
-14.7907 -0.00460794 0.000157209
-14.763 -0.00462536 0.000158104
-14.7354 -0.00464288 0.000159007
-14.7077 -0.00466049 0.000159915
-14.6801 -0.00467819 0.00016083
-14.6525 -0.00469598 0.000161752
-14.6249 -0.00471386 0.00016268
-14.5973 -0.00473184 0.000163615
-14.5698 -0.00474991 0.000164556
-14.5422 -0.00476808 0.000165505
-14.5147 -0.00478635 0.00016646
-14.4871 -0.00480471 0.000167422
-14.4596 -0.00482316 0.000168391
-14.4321 -0.00484172 0.000169368
-14.4046 -0.00486037 0.000170351
-14.3771 -0.00487913 0.000171341
-14.3497 -0.00489798 0.000172339
-14.3222 -0.00491693 0.000173344
-14.2948 -0.00493599 0.000174356
-14.2674 -0.00495514 0.000175376
-14.24 -0.0049744 0.000176403
-14.2126 -0.00499376 0.000177438
-14.1852 -0.00501323 0.000178481
-14.1578 -0.0050328 0.000179531
-14.1305 -0.00505248 0.000180589
-14.1031 -0.00507227 0.000181655
-14.0758 -0.00509216 0.000182728
-14.0485 -0.00511216 0.00018381
-14.0212 -0.00513227 0.0001849
-13.9939 -0.00515249 0.000185998
-13.9666 -0.00517282 0.000187104
-13.9393 -0.00519326 0.000188219
-13.9121 -0.00521382 0.000189341
-13.8848 -0.00523449 0.000190473
-13.8576 -0.00525527 0.000191613
-13.8304 -0.00527616 0.000192761
-13.8032 -0.00529718 0.000193918
-13.776 -0.0053183 0.000195084
-13.7488 -0.00533955 0.000196259
-13.7216 -0.00536092 0.000197443
-13.6945 -0.0053824 0.000198636
-13.6673 -0.005404 0.000199838
-13.6402 -0.00542573 0.000201049
-13.6131 -0.00544758 0.000202269
-13.5859 -0.00546955 0.000203499
-13.5588 -0.00549164 0.000204739
-13.5318 -0.00551386 0.000205988
-13.5047 -0.0055362 0.000207246
-13.4776 -0.00555867 0.000208514
-13.4506 -0.00558127 0.000209793
-13.4235 -0.005604 0.000211081
-13.3965 -0.00562686 0.000212379
-13.3695 -0.00564985 0.000213687
-13.3425 -0.00567297 0.000215006
-13.3155 -0.00569622 0.000216335
-13.2885 -0.0057196 0.000217674
-13.2615 -0.00574313 0.000219024
-13.2346 -0.00576678 0.000220385
-13.2076 -0.00579058 0.000221756
-13.1807 -0.00581451 0.000223138
-13.1538 -0.00583858 0.000224531
-13.1269 -0.00586279 0.000225935
-13.1 -0.00588714 0.000227351
-13.0731 -0.00591164 0.000228777
-13.0462 -0.00593628 0.000230215
-13.0193 -0.00596106 0.000231665
-12.9925 -0.00598599 0.000233126
-12.9656 -0.00601106 0.000234599
-12.9388 -0.00603629 0.000236084
-12.9119 -0.00606166 0.000237581
-12.8851 -0.00608719 0.00023909
-12.8583 -0.00611286 0.000240611
-12.8315 -0.00613869 0.000242145
-12.8047 -0.00616467 0.000243691
-12.778 -0.00619081 0.00024525
-12.7512 -0.00621711 0.000246821
-12.7245 -0.00624356 0.000248405
-12.6977 -0.00627017 0.000250003
-12.671 -0.00629694 0.000251613
-12.6443 -0.00632388 0.000253237
-12.6176 -0.00635098 0.000254874
-12.5909 -0.00637824 0.000256525
-12.5642 -0.00640567 0.000258189
-12.5375 -0.00643326 0.000259867
-12.5108 -0.00646103 0.000261559
-12.4842 -0.00648896 0.000263266
-12.4575 -0.00651707 0.000264986
-12.4309 -0.00654535 0.000266721
-12.4043 -0.0065738 0.000268471
-12.3776 -0.00660243 0.000270235
-12.351 -0.00663123 0.000272015
-12.3244 -0.00666022 0.000273809
-12.2979 -0.00668938 0.000275618
-12.2713 -0.00671873 0.000277443
-12.2447 -0.00674826 0.000279283
-12.2182 -0.00677797 0.000281139
-12.1916 -0.00680787 0.000283011
-12.1651 -0.00683796 0.000284899
-12.1385 -0.00686824 0.000286803
-12.112 -0.00689871 0.000288724
-12.0855 -0.00692937 0.000290661
-12.059 -0.00696022 0.000292614
-12.0325 -0.00699128 0.000294585
-12.0061 -0.00702253 0.000296573
-11.9796 -0.00705398 0.000298578
-11.9531 -0.00708563 0.0003006
-11.9267 -0.00711748 0.00030264
-11.9002 -0.00714954 0.000304698
-11.8738 -0.0071818 0.000306774
-11.8474 -0.00721428 0.000308868
-11.821 -0.00724696 0.000310981
-11.7946 -0.00727985 0.000313112
-11.7682 -0.00731296 0.000315262
-11.7418 -0.00734629 0.000317431
-11.7154 -0.00737983 0.00031962
-11.689 -0.00741359 0.000321828
-11.6627 -0.00744757 0.000324055
-11.6363 -0.00748178 0.000326303
-11.61 -0.00751621 0.000328571
-11.5837 -0.00755086 0.000330859
-11.5573 -0.00758575 0.000333167
-11.531 -0.00762087 0.000335497
-11.5047 -0.00765622 0.000337847
-11.4784 -0.00769181 0.000340219
-11.4522 -0.00772764 0.000342613
-11.4259 -0.0077637 0.000345028
-11.3996 -0.00780001 0.000347465
-11.3734 -0.00783656 0.000349924
-11.3471 -0.00787336 0.000352407
-11.3209 -0.0079104 0.000354911
-11.2946 -0.0079477 0.000357439
-11.2684 -0.00798525 0.000359991
-11.2422 -0.00802306 0.000362565
-11.216 -0.00806112 0.000365164
-11.1898 -0.00809944 0.000367787
-11.1636 -0.00813803 0.000370435
-11.1374 -0.00817688 0.000373107
-11.1112 -0.008216 0.000375804
-11.0851 -0.00825539 0.000378526
-11.0589 -0.00829505 0.000381274
-11.0328 -0.00833499 0.000384048
-11.0066 -0.0083752 0.000386848
-10.9805 -0.00841569 0.000389675
-10.9544 -0.00845647 0.000392528
-10.9283 -0.00849753 0.000395409
-10.9022 -0.00853888 0.000398317
-10.8761 -0.00858052 0.000401253
-10.85 -0.00862246 0.000404217
-10.8239 -0.00866469 0.000407209
-10.7978 -0.00870722 0.000410231
-10.7718 -0.00875005 0.000413281
-10.7457 -0.00879319 0.000416361
-10.7196 -0.00883664 0.000419471
-10.6936 -0.00888039 0.000422611
-10.6676 -0.00892447 0.000425782
-10.6415 -0.00896885 0.000428984
-10.6155 -0.00901356 0.000432217
-10.5895 -0.00905859 0.000435482
-10.5635 -0.00910395 0.000438779
-10.5375 -0.00914964 0.000442109
-10.5115 -0.00919565 0.000445471
-10.4856 -0.00924201 0.000448867
-10.4596 -0.0092887 0.000452297
-10.4336 -0.00933574 0.000455761
-10.4077 -0.00938313 0.000459259
-10.3817 -0.00943086 0.000462793
-10.3558 -0.00947894 0.000466362
-10.3299 -0.00952739 0.000469967
-10.3039 -0.00957619 0.000473608
-10.278 -0.00962535 0.000477286
-10.2521 -0.00967489 0.000481002
-10.2262 -0.00972479 0.000484755
-10.2003 -0.00977507 0.000488547
-10.1744 -0.00982573 0.000492377
-10.1485 -0.00987677 0.000496247
-10.1227 -0.00992819 0.000500156
-10.0968 -0.00998001 0.000504106
-10.0709 -0.0100322 0.000508097
-10.0451 -0.0100848 0.000512129
-10.0192 -0.0101378 0.000516203
-9.99341 -0.0101913 0.000520319
-9.96758 -0.0102451 0.000524478
-9.94176 -0.0102993 0.000528681
-9.91595 -0.010354 0.000532928
-9.89014 -0.0104091 0.000537219
-9.86434 -0.0104646 0.000541556
-9.83854 -0.0105205 0.000545939
-9.81276 -0.0105769 0.000550368
-9.78698 -0.0106337 0.000554845
-9.76121 -0.010691 0.000559369
-9.73544 -0.0107487 0.000563941
-9.70968 -0.0108069 0.000568563
-9.68393 -0.0108655 0.000573234
-9.65819 -0.0109247 0.000577956
-9.63245 -0.0109842 0.000582729
-9.60672 -0.0110443 0.000587553
-9.581 -0.0111048 0.00059243
-9.55528 -0.0111658 0.00059736
-9.52957 -0.0112273 0.000602344
-9.50387 -0.0112893 0.000607383
-9.47817 -0.0113518 0.000612477
-9.45248 -0.0114149 0.000617627
-9.4268 -0.0114784 0.000622834
-9.40112 -0.0115424 0.000628099
-9.37545 -0.011607 0.000633423
-9.34979 -0.0116721 0.000638806
-9.32413 -0.0117377 0.000644249
-9.29848 -0.0118039 0.000649753
-9.27284 -0.0118706 0.000655319
-9.2472 -0.0119379 0.000660947
-9.22157 -0.0120058 0.00066664
-9.19594 -0.0120742 0.000672397
-9.17033 -0.0121431 0.000678219
-9.14471 -0.0122127 0.000684108
-9.11911 -0.0122829 0.000690064
-9.09351 -0.0123536 0.000696089
-9.06792 -0.0124249 0.000702183
-9.04233 -0.0124969 0.000708347
-9.01675 -0.0125694 0.000714583
-8.99118 -0.0126426 0.000720891
-8.96561 -0.0127164 0.000727272
-8.94005 -0.0127908 0.000733728
-8.91449 -0.0128659 0.00074026
-8.88895 -0.0129417 0.000746869
-8.8634 -0.013018 0.000753555
-8.83787 -0.0130951 0.00076032
-8.81234 -0.0131728 0.000767166
-8.78681 -0.0132512 0.000774093
-8.76129 -0.0133303 0.000781103
-8.73578 -0.0134101 0.000788196
-8.71027 -0.0134906 0.000795375
-8.68477 -0.0135718 0.00080264
-8.65928 -0.0136537 0.000809993
-8.63379 -0.0137364 0.000817435
-8.60831 -0.0138198 0.000824967
-8.58283 -0.013904 0.000832591
-8.55736 -0.0139889 0.000840309
-8.53189 -0.0140745 0.000848121
-8.50644 -0.014161 0.000856029
-8.48098 -0.0142482 0.000864035
-8.45553 -0.0143362 0.00087214
-8.43009 -0.0144251 0.000880346
-8.40466 -0.0145147 0.000888654
-8.37923 -0.0146052 0.000897066
-8.3538 -0.0146965 0.000905583
-8.32838 -0.0147887 0.000914208
-8.30297 -0.0148817 0.000922941
-8.27756 -0.0149755 0.000931785
-8.25216 -0.0150703 0.000940742
-8.22676 -0.0151659 0.000949812
-8.20137 -0.0152625 0.000958999
-8.17598 -0.0153599 0.000968303
-8.1506 -0.0154583 0.000977728
-8.12523 -0.0155576 0.000987274
-8.09986 -0.0156579 0.000996944
-8.0745 -0.0157591 0.00100674
-8.04914 -0.0158613 0.00101666
-8.02378 -0.0159645 0.00102672
-7.99844 -0.0160686 0.0010369
-7.97309 -0.0161738 0.00104722
-7.94776 -0.01628 0.00105768
-7.92243 -0.0163872 0.00106827
-7.8971 -0.0164955 0.00107901
-7.87178 -0.0166049 0.00108989
-7.84646 -0.0167153 0.00110091
-7.82115 -0.0168268 0.00111209
-7.79585 -0.0169395 0.00112341
-7.77055 -0.0170532 0.00113489
-7.74525 -0.0171681 0.00114652
-7.71996 -0.0172841 0.00115832
-7.69468 -0.0174014 0.00117027
-7.6694 -0.0175197 0.00118239
-7.64412 -0.0176393 0.00119468
-7.61885 -0.0177601 0.00120713
-7.59359 -0.0178822 0.00121976
-7.56833 -0.0180055 0.00123257
-7.54307 -0.01813 0.00124555
-7.51782 -0.0182559 0.00125872
-7.49258 -0.018383 0.00127207
-7.46734 -0.0185115 0.00128561
-7.4421 -0.0186413 0.00129934
-7.41687 -0.0187725 0.00131327
-7.39165 -0.018905 0.0013274
-7.36643 -0.019039 0.00134173
-7.34121 -0.0191743 0.00135627
-7.316 -0.0193111 0.00137102
-7.2908 -0.0194494 0.00138598
-7.2656 -0.0195891 0.00140116
-7.2404 -0.0197304 0.00141656
-7.21521 -0.0198731 0.00143219
-7.19002 -0.0200174 0.00144805
-7.16484 -0.0201633 0.00146414
-7.13966 -0.0203108 0.00148048
-7.11449 -0.0204598 0.00149705
-7.08932 -0.0206106 0.00151388
-7.06416 -0.0207629 0.00153095
-7.039 -0.020917 0.00154829
-7.01384 -0.0210728 0.00156589
-6.98869 -0.0212303 0.00158375
-6.96355 -0.0213896 0.00160189
-6.93841 -0.0215506 0.00162031
-6.91327 -0.0217135 0.00163901
-6.88814 -0.0218783 0.001658
-6.86301 -0.0220449 0.00167728
-6.83789 -0.0222134 0.00169687
-6.81277 -0.0223838 0.00171676
-6.78766 -0.0225562 0.00173696
-6.76255 -0.0227306 0.00175749
-6.73744 -0.0229071 0.00177834
-6.71234 -0.0230856 0.00179952
-6.68724 -0.0232661 0.00182103
-6.66215 -0.0234488 0.0018429
-6.63706 -0.0236337 0.00186511
-6.61198 -0.0238207 0.00188769
-6.5869 -0.02401 0.00191063
-6.56182 -0.0242015 0.00193395
-6.53675 -0.0243954 0.00195765
-6.51169 -0.0245915 0.00198173
-6.48662 -0.0247901 0.00200622
-6.46156 -0.024991 0.00203112
-6.43651 -0.0251944 0.00205642
-6.41146 -0.0254003 0.00208216
-6.38641 -0.0256087 0.00210832
-6.36137 -0.0258198 0.00213493
-6.33633 -0.0260334 0.00216199
-6.3113 -0.0262497 0.00218952
-6.28627 -0.0264687 0.00221751
-6.26124 -0.0266905 0.00224598
-6.23622 -0.026915 0.00227495
-6.2112 -0.0271424 0.00230442
-6.18619 -0.0273728 0.00233441
-6.16118 -0.027606 0.00236492
-6.13617 -0.0278423 0.00239597
-6.11117 -0.0280816 0.00242757
-6.08617 -0.028324 0.00245973
-6.06117 -0.0285696 0.00249246
-6.03618 -0.0288184 0.00252579
-6.01119 -0.0290705 0.00255971
-5.98621 -0.0293259 0.00259425
-5.96123 -0.0295848 0.00262942
-5.93625 -0.029847 0.00266523
-5.91128 -0.0301128 0.0027017
-5.88631 -0.0303822 0.00273884
-5.86135 -0.0306552 0.00277667
-5.83639 -0.030932 0.00281522
-5.81143 -0.0312125 0.00285448
-5.78648 -0.0314969 0.00289448
-5.76153 -0.0317852 0.00293524
-5.73658 -0.0320775 0.00297678
-5.71164 -0.0323738 0.00301912
-5.6867 -0.0326744 0.00306227
-5.66176 -0.0329791 0.00310625
-5.63683 -0.0332882 0.00315109
-5.6119 -0.0336017 0.0031968
-5.58698 -0.0339197 0.00324342
-5.56205 -0.0342422 0.00329095
-5.53714 -0.0345694 0.00333943
-5.51222 -0.0349013 0.00338888
-5.48731 -0.0352381 0.00343932
-5.4624 -0.0355798 0.00349078
-5.4375 -0.0359266 0.00354328
-5.4126 -0.0362785 0.00359685
-5.3877 -0.0366357 0.00365153
-5.36281 -0.0369982 0.00370733
-5.33791 -0.0373661 0.00376429
-5.31303 -0.0377397 0.00382244
-5.28814 -0.0381189 0.00388181
-5.26326 -0.0385039 0.00394243
-5.23838 -0.0388949 0.00400434
-5.21351 -0.0392919 0.00406758
-5.18864 -0.0396951 0.00413217
-5.16377 -0.0401046 0.00419816
-5.1389 -0.0405206 0.00426558
-5.11404 -0.0409431 0.00433447
-5.08918 -0.0413724 0.00440488
-5.06433 -0.0418085 0.00447685
-5.03948 -0.0422517 0.00455042
-5.01463 -0.042702 0.00462564
-4.98978 -0.0431597 0.00470256
-4.96494 -0.0436249 0.00478122
-4.9401 -0.0440978 0.00486167
-4.91526 -0.0445785 0.00494397
-4.89043 -0.0450672 0.00502817
-4.8656 -0.0455641 0.00511433
-4.84077 -0.0460694 0.00520251
-4.81594 -0.0465833 0.00529277
-4.79112 -0.047106 0.00538516
-4.7663 -0.0476377 0.00547976
-4.74149 -0.0481786 0.00557664
-4.71667 -0.0487289 0.00567585
-4.69186 -0.0492888 0.00577749
-4.66706 -0.0498587 0.00588161
-4.64225 -0.0504386 0.0059883
-4.61745 -0.0510289 0.00609765
-4.59265 -0.0516298 0.00620973
-4.56786 -0.0522417 0.00632463
-4.54306 -0.0528646 0.00644245
-4.51827 -0.053499 0.00656329
-4.49348 -0.0541451 0.00668723
-4.4687 -0.0548032 0.00681438
-4.44392 -0.0554736 0.00694486
-4.41914 -0.0561567 0.00707876
-4.39436 -0.0568527 0.00721622
-4.36959 -0.0575621 0.00735734
-4.34482 -0.0582851 0.00750226
-4.32005 -0.059022 0.00765111
-4.29528 -0.0597734 0.00780402
-4.27052 -0.0605396 0.00796114
-4.24576 -0.0613209 0.00812262
-4.221 -0.0621178 0.00828861
-4.19624 -0.0629307 0.00845928
-4.17149 -0.0637601 0.00863479
-4.14674 -0.0646063 0.00881532
-4.12199 -0.06547 0.00900107
-4.09725 -0.0663515 0.00919222
-4.0725 -0.0672515 0.00938898
-4.04776 -0.0681703 0.00959156
-4.02302 -0.0691086 0.00980018
-3.99829 -0.070067 0.0100151
-3.97356 -0.0710459 0.0102365
-3.94882 -0.0720461 0.0104647
-3.9241 -0.0730682 0.0106999
-3.89937 -0.0741128 0.0109425
-3.87465 -0.0751806 0.0111927
-3.84992 -0.0762723 0.0114508
-3.82521 -0.0773887 0.0117172
-3.80049 -0.0785305 0.0119922
-3.77577 -0.0796986 0.0122761
-3.75106 -0.0808937 0.0125694
-3.72635 -0.0821168 0.0128724
-3.70164 -0.0833687 0.0131856
-3.67694 -0.0846504 0.0135094
-3.65224 -0.0859629 0.0138443
-3.62754 -0.0873071 0.0141907
-3.60284 -0.0886842 0.0145493
-3.57814 -0.0900952 0.0149204
-3.55345 -0.0915413 0.0153048
-3.52875 -0.0930238 0.015703
-3.50406 -0.0945438 0.0161156
-3.47937 -0.0961028 0.0165434
-3.45469 -0.097702 0.0169871
-3.43 -0.0993429 0.0174475
-3.40532 -0.101027 0.0179253
-3.38064 -0.102756 0.0184214
-3.35597 -0.104532 0.0189368
-3.33129 -0.106355 0.0194724
-3.30662 -0.108229 0.0200293
-3.28194 -0.110154 0.0206085
-3.25727 -0.112134 0.0212112
-3.23261 -0.114169 0.0218388
-3.20794 -0.116263 0.0224924
-3.18328 -0.118417 0.0231736
-3.15861 -0.120634 0.0238839
-3.13395 -0.122917 0.0246248
-3.1093 -0.125267 0.0253982
-3.08464 -0.127689 0.0262058
-3.05999 -0.130184 0.0270497
-3.03533 -0.132757 0.027932
-3.01068 -0.13541 0.028855
-2.98603 -0.138147 0.0298212
-2.96139 -0.140971 0.0308332
-2.93674 -0.143887 0.0318938
-2.9121 -0.146898 0.0330061
-2.88745 -0.150008 0.0341736
-2.86281 -0.153224 0.0353996
-2.83818 -0.156548 0.0366881
-2.81354 -0.159987 0.0380433
-2.7889 -0.163545 0.0394698
-2.76427 -0.167229 0.0409724
-2.73964 -0.171044 0.0425565
-2.71501 -0.174998 0.044228
-2.69038 -0.179096 0.0459931
-2.66575 -0.183347 0.0478588
-2.64113 -0.187757 0.0498326
-2.6165 -0.192335 0.0519228
-2.59188 -0.19709 0.0541385
-2.56726 -0.202031 0.0564895
-2.54264 -0.207168 0.0589867
-2.51802 -0.212511 0.0616422
-2.49341 -0.218072 0.0644691
-2.46879 -0.223862 0.0674821
-2.44418 -0.229894 0.0706972
-2.41957 -0.236182 0.0741324
-2.39496 -0.242739 0.0778075
-2.37035 -0.249581 0.0817446
-2.34574 -0.256723 0.0859681
-2.32113 -0.264183 0.0905056
-2.29653 -0.271979 0.0953877
-2.27192 -0.280129 0.100649
-2.24732 -0.288653 0.106328
-2.22272 -0.297572 0.112467
-2.19812 -0.306907 0.119117
-2.17352 -0.316681 0.126333
-2.14893 -0.326917 0.134177
-2.12433 -0.337636 0.14272
-2.09974 -0.348862 0.152044
-2.07514 -0.360616 0.162242
-2.05055 -0.372919 0.173417
-2.02596 -0.385787 0.185693
-2.00137 -0.399232 0.199206
-1.97678 -0.413261 0.214116
-1.9522 -0.427871 0.230606
-1.92761 -0.443044 0.248884
-1.90303 -0.458744 0.269194
-1.87844 -0.474911 0.291811
-1.85386 -0.49145 0.317052
-1.82928 -0.508218 0.345279
-1.8047 -0.525009 0.376901
-1.78012 -0.541534 0.412378
-1.75554 -0.557394 0.452215
-1.73096 -0.572041 0.496961
-1.70639 -0.584744 0.547183
-1.68181 -0.594531 0.603437
-1.65724 -0.600137 0.666208
-1.63266 -0.599952 0.73582
-1.60809 -0.591976 0.812295
-1.58352 -0.573829 0.895166
-1.55895 -0.542822 0.983234
-1.53438 -0.496169 1.0743
-1.50981 -0.43137 1.16493
-1.48525 -0.346784 1.2504
-1.46068 -0.242336 1.3249
-1.43611 -0.12016 1.3822
-1.41155 0.015114 1.41672
-1.38698 0.156699 1.42474
-1.36242 0.296677 1.40535
-1.33786 0.427429 1.36066
-1.3133 0.542955 1.29529
-1.28873 0.639635 1.21524
-1.26417 0.716294 1.12667
-1.23962 0.773727 1.03499
-1.21506 0.814003 0.944417
-1.1905 0.839794 0.857865
-1.16594 0.853882 0.777092
-1.14138 0.858847 0.702969
-1.11683 0.856918 0.635739
-1.09227 0.849933 0.575237
-1.06772 0.839359 0.521061
-1.04316 0.826332 0.472689
-1.01861 0.811723 0.429554
-0.994058 0.796184 0.391094
-0.969506 0.780197 0.356776
-0.944954 0.764114 0.326113
-0.920403 0.748189 0.298665
-0.895852 0.732601 0.274043
-0.871302 0.717471 0.251902
-0.846753 0.702881 0.231942
-0.822204 0.688882 0.213901
-0.797655 0.675502 0.197551
-0.773107 0.662753 0.182692
-0.74856 0.650635 0.169151
-0.724012 0.639141 0.156778
-0.699466 0.628256 0.145439
-0.674919 0.617965 0.135022
-0.650373 0.608248 0.125423
-0.625828 0.599084 0.116556
-0.601282 0.590451 0.108342
-0.576738 0.582329 0.100713
-0.552193 0.574696 0.0936072
-0.527649 0.567533 0.0869717
-0.503105 0.560819 0.0807584
-0.478561 0.554537 0.0749248
-0.454018 0.548669 0.0694327
-0.429475 0.543199 0.0642479
-0.404932 0.538111 0.0593397
-0.38039 0.533391 0.0546802
-0.355847 0.529026 0.0502443
-0.331305 0.525003 0.0460092
-0.306763 0.521312 0.0419539
-0.282222 0.517942 0.0380594
-0.25768 0.514885 0.0343079
-0.233139 0.512131 0.0306833
-0.208597 0.509673 0.0271703
-0.184056 0.507504 0.0237547
-0.159515 0.505619 0.0204234
-0.134974 0.504013 0.0171636
-0.110433 0.502681 0.0139633
-0.0858925 0.501619 0.0108112
-0.0613518 0.500825 0.00769613
-0.0368111 0.500297 0.00460725
-0.0122703 0.500034 0.00153402
0.0122703 0.500034 -0.00153402
0.0368111 0.500297 -0.00460725
0.0613518 0.500825 -0.00769613
0.0858925 0.501619 -0.0108112
0.110433 0.502681 -0.0139633
0.134974 0.504013 -0.0171636
0.159515 0.505619 -0.0204234
0.184056 0.507504 -0.0237547
0.208597 0.509673 -0.0271703
0.233139 0.512131 -0.0306833
0.25768 0.514885 -0.0343079
0.282222 0.517942 -0.0380594
0.306763 0.521312 -0.0419539
0.331305 0.525003 -0.0460092
0.355847 0.529026 -0.0502443
0.38039 0.533391 -0.0546802
0.404932 0.538111 -0.0593397
0.429475 0.543199 -0.0642479
0.454018 0.548669 -0.0694327
0.478561 0.554537 -0.0749248
0.503105 0.560819 -0.0807584
0.527649 0.567533 -0.0869717
0.552193 0.574696 -0.0936072
0.576738 0.582329 -0.100713
0.601282 0.590451 -0.108342
0.625828 0.599084 -0.116556
0.650373 0.608248 -0.125423
0.674919 0.617965 -0.135022
0.699466 0.628256 -0.145439
0.724012 0.639141 -0.156778
0.74856 0.650635 -0.169151
0.773107 0.662753 -0.182692
0.797655 0.675502 -0.197551
0.822204 0.688882 -0.213901
0.846753 0.702881 -0.231942
0.871302 0.717471 -0.251902
0.895852 0.732601 -0.274043
0.920403 0.748189 -0.298665
0.944954 0.764114 -0.326113
0.969506 0.780197 -0.356776
0.994058 0.796184 -0.391094
1.01861 0.811723 -0.429554
1.04316 0.826332 -0.472689
1.06772 0.839359 -0.521061
1.09227 0.849933 -0.575237
1.11683 0.856918 -0.635739
1.14138 0.858847 -0.702969
1.16594 0.853882 -0.777092
1.1905 0.839794 -0.857865
1.21506 0.814003 -0.944417
1.23962 0.773727 -1.03499
1.26417 0.716294 -1.12667
1.28873 0.639635 -1.21524
1.3133 0.542955 -1.29529
1.33786 0.427429 -1.36066
1.36242 0.296677 -1.40535
1.38698 0.156699 -1.42474
1.41155 0.015114 -1.41672
1.43611 -0.12016 -1.3822
1.46068 -0.242336 -1.3249
1.48525 -0.346784 -1.2504
1.50981 -0.43137 -1.16493
1.53438 -0.496169 -1.0743
1.55895 -0.542822 -0.983234
1.58352 -0.573829 -0.895166
1.60809 -0.591976 -0.812295
1.63266 -0.599952 -0.73582
1.65724 -0.600137 -0.666208
1.68181 -0.594531 -0.603437
1.70639 -0.584744 -0.547183
1.73096 -0.572041 -0.496961
1.75554 -0.557394 -0.452215
1.78012 -0.541534 -0.412378
1.8047 -0.525009 -0.376901
1.82928 -0.508218 -0.345279
1.85386 -0.49145 -0.317052
1.87844 -0.474911 -0.291811
1.90303 -0.458744 -0.269194
1.92761 -0.443044 -0.248884
1.9522 -0.427871 -0.230606
1.97678 -0.413261 -0.214116
2.00137 -0.399232 -0.199206
2.02596 -0.385787 -0.185693
2.05055 -0.372919 -0.173417
2.07514 -0.360616 -0.162242
2.09974 -0.348862 -0.152044
2.12433 -0.337636 -0.14272
2.14893 -0.326917 -0.134177
2.17352 -0.316681 -0.126333
2.19812 -0.306907 -0.119117
2.22272 -0.297572 -0.112467
2.24732 -0.288653 -0.106328
2.27192 -0.280129 -0.100649
2.29653 -0.271979 -0.0953877
2.32113 -0.264183 -0.0905056
2.34574 -0.256723 -0.0859681
2.37035 -0.249581 -0.0817446
2.39496 -0.242739 -0.0778075
2.41957 -0.236182 -0.0741324
2.44418 -0.229894 -0.0706972
2.46879 -0.223862 -0.0674821
2.49341 -0.218072 -0.0644691
2.51802 -0.212511 -0.0616422
2.54264 -0.207168 -0.0589867
2.56726 -0.202031 -0.0564895
2.59188 -0.19709 -0.0541385
2.6165 -0.192335 -0.0519228
2.64113 -0.187757 -0.0498326
2.66575 -0.183347 -0.0478588
2.69038 -0.179096 -0.0459931
2.71501 -0.174998 -0.044228
2.73964 -0.171044 -0.0425565
2.76427 -0.167229 -0.0409724
2.7889 -0.163545 -0.0394698
2.81354 -0.159987 -0.0380433
2.83818 -0.156548 -0.0366881
2.86281 -0.153224 -0.0353996
2.88745 -0.150008 -0.0341736
2.9121 -0.146898 -0.0330061
2.93674 -0.143887 -0.0318938
2.96139 -0.140971 -0.0308332
2.98603 -0.138147 -0.0298212
3.01068 -0.13541 -0.028855
3.03533 -0.132757 -0.027932
3.05999 -0.130184 -0.0270497
3.08464 -0.127689 -0.0262058
3.1093 -0.125267 -0.0253982
3.13395 -0.122917 -0.0246248
3.15861 -0.120634 -0.0238839
3.18328 -0.118417 -0.0231736
3.20794 -0.116263 -0.0224924
3.23261 -0.114169 -0.0218388
3.25727 -0.112134 -0.0212112
3.28194 -0.110154 -0.0206085
3.30662 -0.108229 -0.0200293
3.33129 -0.106355 -0.0194724
3.35597 -0.104532 -0.0189368
3.38064 -0.102756 -0.0184214
3.40532 -0.101027 -0.0179253
3.43 -0.0993429 -0.0174475
3.45469 -0.097702 -0.0169871
3.47937 -0.0961028 -0.0165434
3.50406 -0.0945438 -0.0161156
3.52875 -0.0930238 -0.015703
3.55345 -0.0915413 -0.0153048
3.57814 -0.0900952 -0.0149204
3.60284 -0.0886842 -0.0145493
3.62754 -0.0873071 -0.0141907
3.65224 -0.0859629 -0.0138443
3.67694 -0.0846504 -0.0135094
3.70164 -0.0833687 -0.0131856
3.72635 -0.0821168 -0.0128724
3.75106 -0.0808937 -0.0125694
3.77577 -0.0796986 -0.0122761
3.80049 -0.0785305 -0.0119922
3.82521 -0.0773887 -0.0117172
3.84992 -0.0762723 -0.0114508
3.87465 -0.0751806 -0.0111927
3.89937 -0.0741128 -0.0109425
3.9241 -0.0730682 -0.0106999
3.94882 -0.0720461 -0.0104647
3.97356 -0.0710459 -0.0102365
3.99829 -0.070067 -0.0100151
4.02302 -0.0691086 -0.00980018
4.04776 -0.0681703 -0.00959156
4.0725 -0.0672515 -0.00938898
4.09725 -0.0663515 -0.00919222
4.12199 -0.06547 -0.00900107
4.14674 -0.0646063 -0.00881532
4.17149 -0.0637601 -0.00863479
4.19624 -0.0629307 -0.00845928
4.221 -0.0621178 -0.00828861
4.24576 -0.0613209 -0.00812262
4.27052 -0.0605396 -0.00796114
4.29528 -0.0597734 -0.00780402
4.32005 -0.059022 -0.00765111
4.34482 -0.0582851 -0.00750226
4.36959 -0.0575621 -0.00735734
4.39436 -0.0568527 -0.00721622
4.41914 -0.0561567 -0.00707876
4.44392 -0.0554736 -0.00694486
4.4687 -0.0548032 -0.00681438
4.49348 -0.0541451 -0.00668723
4.51827 -0.053499 -0.00656329
4.54306 -0.0528646 -0.00644245
4.56786 -0.0522417 -0.00632463
4.59265 -0.0516298 -0.00620973
4.61745 -0.0510289 -0.00609765
4.64225 -0.0504386 -0.0059883
4.66706 -0.0498587 -0.00588161
4.69186 -0.0492888 -0.00577749
4.71667 -0.0487289 -0.00567585
4.74149 -0.0481786 -0.00557664
4.7663 -0.0476377 -0.00547976
4.79112 -0.047106 -0.00538516
4.81594 -0.0465833 -0.00529277
4.84077 -0.0460694 -0.00520251
4.8656 -0.0455641 -0.00511433
4.89043 -0.0450672 -0.00502817
4.91526 -0.0445785 -0.00494397
4.9401 -0.0440978 -0.00486167
4.96494 -0.0436249 -0.00478122
4.98978 -0.0431597 -0.00470256
5.01463 -0.042702 -0.00462564
5.03948 -0.0422517 -0.00455042
5.06433 -0.0418085 -0.00447685
5.08918 -0.0413724 -0.00440488
5.11404 -0.0409431 -0.00433447
5.1389 -0.0405206 -0.00426558
5.16377 -0.0401046 -0.00419816
5.18864 -0.0396951 -0.00413217
5.21351 -0.0392919 -0.00406758
5.23838 -0.0388949 -0.00400434
5.26326 -0.0385039 -0.00394243
5.28814 -0.0381189 -0.00388181
5.31303 -0.0377397 -0.00382244
5.33791 -0.0373661 -0.00376429
5.36281 -0.0369982 -0.00370733
5.3877 -0.0366357 -0.00365153
5.4126 -0.0362785 -0.00359685
5.4375 -0.0359266 -0.00354328
5.4624 -0.0355798 -0.00349078
5.48731 -0.0352381 -0.00343932
5.51222 -0.0349013 -0.00338888
5.53714 -0.0345694 -0.00333943
5.56205 -0.0342422 -0.00329095
5.58698 -0.0339197 -0.00324342
5.6119 -0.0336017 -0.0031968
5.63683 -0.0332882 -0.00315109
5.66176 -0.0329791 -0.00310625
5.6867 -0.0326744 -0.00306227
5.71164 -0.0323738 -0.00301912
5.73658 -0.0320775 -0.00297678
5.76153 -0.0317852 -0.00293524
5.78648 -0.0314969 -0.00289448
5.81143 -0.0312125 -0.00285448
5.83639 -0.030932 -0.00281522
5.86135 -0.0306552 -0.00277667
5.88631 -0.0303822 -0.00273884
5.91128 -0.0301128 -0.0027017
5.93625 -0.029847 -0.00266523
5.96123 -0.0295848 -0.00262942
5.98621 -0.0293259 -0.00259425
6.01119 -0.0290705 -0.00255971
6.03618 -0.0288184 -0.00252579
6.06117 -0.0285696 -0.00249246
6.08617 -0.028324 -0.00245973
6.11117 -0.0280816 -0.00242757
6.13617 -0.0278423 -0.00239597
6.16118 -0.027606 -0.00236492
6.18619 -0.0273728 -0.00233441
6.2112 -0.0271424 -0.00230442
6.23622 -0.026915 -0.00227495
6.26124 -0.0266905 -0.00224598
6.28627 -0.0264687 -0.00221751
6.3113 -0.0262497 -0.00218952
6.33633 -0.0260334 -0.00216199
6.36137 -0.0258198 -0.00213493
6.38641 -0.0256087 -0.00210832
6.41146 -0.0254003 -0.00208216
6.43651 -0.0251944 -0.00205642
6.46156 -0.024991 -0.00203112
6.48662 -0.0247901 -0.00200622
6.51169 -0.0245915 -0.00198173
6.53675 -0.0243954 -0.00195765
6.56182 -0.0242015 -0.00193395
6.5869 -0.02401 -0.00191063
6.61198 -0.0238207 -0.00188769
6.63706 -0.0236337 -0.00186511
6.66215 -0.0234488 -0.0018429
6.68724 -0.0232661 -0.00182103
6.71234 -0.0230856 -0.00179952
6.73744 -0.0229071 -0.00177834
6.76255 -0.0227306 -0.00175749
6.78766 -0.0225562 -0.00173696
6.81277 -0.0223838 -0.00171676
6.83789 -0.0222134 -0.00169687
6.86301 -0.0220449 -0.00167728
6.88814 -0.0218783 -0.001658
6.91327 -0.0217135 -0.00163901
6.93841 -0.0215506 -0.00162031
6.96355 -0.0213896 -0.00160189
6.98869 -0.0212303 -0.00158375
7.01384 -0.0210728 -0.00156589
7.039 -0.020917 -0.00154829
7.06416 -0.0207629 -0.00153095
7.08932 -0.0206106 -0.00151388
7.11449 -0.0204598 -0.00149705
7.13966 -0.0203108 -0.00148048
7.16484 -0.0201633 -0.00146414
7.19002 -0.0200174 -0.00144805
7.21521 -0.0198731 -0.00143219
7.2404 -0.0197304 -0.00141656
7.2656 -0.0195891 -0.00140116
7.2908 -0.0194494 -0.00138598
7.316 -0.0193111 -0.00137102
7.34121 -0.0191743 -0.00135627
7.36643 -0.019039 -0.00134173
7.39165 -0.018905 -0.0013274
7.41687 -0.0187725 -0.00131327
7.4421 -0.0186413 -0.00129934
7.46734 -0.0185115 -0.00128561
7.49258 -0.018383 -0.00127207
7.51782 -0.0182559 -0.00125872
7.54307 -0.01813 -0.00124555
7.56833 -0.0180055 -0.00123257
7.59359 -0.0178822 -0.00121976
7.61885 -0.0177601 -0.00120713
7.64412 -0.0176393 -0.00119468
7.6694 -0.0175197 -0.00118239
7.69468 -0.0174014 -0.00117027
7.71996 -0.0172841 -0.00115832
7.74525 -0.0171681 -0.00114652
7.77055 -0.0170532 -0.00113489
7.79585 -0.0169395 -0.00112341
7.82115 -0.0168268 -0.00111209
7.84646 -0.0167153 -0.00110091
7.87178 -0.0166049 -0.00108989
7.8971 -0.0164955 -0.00107901
7.92243 -0.0163872 -0.00106827
7.94776 -0.01628 -0.00105768
7.97309 -0.0161738 -0.00104722
7.99844 -0.0160686 -0.0010369
8.02378 -0.0159645 -0.00102672
8.04914 -0.0158613 -0.00101666
8.0745 -0.0157591 -0.00100674
8.09986 -0.0156579 -0.000996944
8.12523 -0.0155576 -0.000987274
8.1506 -0.0154583 -0.000977728
8.17598 -0.0153599 -0.000968303
8.20137 -0.0152625 -0.000958999
8.22676 -0.0151659 -0.000949812
8.25216 -0.0150703 -0.000940742
8.27756 -0.0149755 -0.000931785
8.30297 -0.0148817 -0.000922941
8.32838 -0.0147887 -0.000914208
8.3538 -0.0146965 -0.000905583
8.37923 -0.0146052 -0.000897066
8.40466 -0.0145147 -0.000888654
8.43009 -0.0144251 -0.000880346
8.45553 -0.0143362 -0.00087214
8.48098 -0.0142482 -0.000864035
8.50644 -0.014161 -0.000856029
8.53189 -0.0140745 -0.000848121
8.55736 -0.0139889 -0.000840309
8.58283 -0.013904 -0.000832591
8.60831 -0.0138198 -0.000824967
8.63379 -0.0137364 -0.000817435
8.65928 -0.0136537 -0.000809993
8.68477 -0.0135718 -0.00080264
8.71027 -0.0134906 -0.000795375
8.73578 -0.0134101 -0.000788196
8.76129 -0.0133303 -0.000781103
8.78681 -0.0132512 -0.000774093
8.81234 -0.0131728 -0.000767166
8.83787 -0.0130951 -0.00076032
8.8634 -0.013018 -0.000753555
8.88895 -0.0129417 -0.000746869
8.91449 -0.0128659 -0.00074026
8.94005 -0.0127908 -0.000733728
8.96561 -0.0127164 -0.000727272
8.99118 -0.0126426 -0.000720891
9.01675 -0.0125694 -0.000714583
9.04233 -0.0124969 -0.000708347
9.06792 -0.0124249 -0.000702183
9.09351 -0.0123536 -0.000696089
9.11911 -0.0122829 -0.000690064
9.14471 -0.0122127 -0.000684108
9.17033 -0.0121431 -0.000678219
9.19594 -0.0120742 -0.000672397
9.22157 -0.0120058 -0.00066664
9.2472 -0.0119379 -0.000660947
9.27284 -0.0118706 -0.000655319
9.29848 -0.0118039 -0.000649753
9.32413 -0.0117377 -0.000644249
9.34979 -0.0116721 -0.000638806
9.37545 -0.011607 -0.000633423
9.40112 -0.0115424 -0.000628099
9.4268 -0.0114784 -0.000622834
9.45248 -0.0114149 -0.000617627
9.47817 -0.0113518 -0.000612477
9.50387 -0.0112893 -0.000607383
9.52957 -0.0112273 -0.000602344
9.55528 -0.0111658 -0.00059736
9.581 -0.0111048 -0.00059243
9.60672 -0.0110443 -0.000587553
9.63245 -0.0109842 -0.000582729
9.65819 -0.0109247 -0.000577956
9.68393 -0.0108655 -0.000573234
9.70968 -0.0108069 -0.000568563
9.73544 -0.0107487 -0.000563941
9.76121 -0.010691 -0.000559369
9.78698 -0.0106337 -0.000554845
9.81276 -0.0105769 -0.000550368
9.83854 -0.0105205 -0.000545939
9.86434 -0.0104646 -0.000541556
9.89014 -0.0104091 -0.000537219
9.91595 -0.010354 -0.000532928
9.94176 -0.0102993 -0.000528681
9.96758 -0.0102451 -0.000524478
9.99341 -0.0101913 -0.000520319
10.0192 -0.0101378 -0.000516203
10.0451 -0.0100848 -0.000512129
10.0709 -0.0100322 -0.000508097
10.0968 -0.00998001 -0.000504106
10.1227 -0.00992819 -0.000500156
10.1485 -0.00987677 -0.000496247
10.1744 -0.00982573 -0.000492377
10.2003 -0.00977507 -0.000488547
10.2262 -0.00972479 -0.000484755
10.2521 -0.00967489 -0.000481002
10.278 -0.00962535 -0.000477286
10.3039 -0.00957619 -0.000473608
10.3299 -0.00952739 -0.000469967
10.3558 -0.00947894 -0.000466362
10.3817 -0.00943086 -0.000462793
10.4077 -0.00938313 -0.000459259
10.4336 -0.00933574 -0.000455761
10.4596 -0.0092887 -0.000452297
10.4856 -0.00924201 -0.000448867
10.5115 -0.00919565 -0.000445471
10.5375 -0.00914964 -0.000442109
10.5635 -0.00910395 -0.000438779
10.5895 -0.00905859 -0.000435482
10.6155 -0.00901356 -0.000432217
10.6415 -0.00896885 -0.000428984
10.6676 -0.00892447 -0.000425782
10.6936 -0.00888039 -0.000422611
10.7196 -0.00883664 -0.000419471
10.7457 -0.00879319 -0.000416361
10.7718 -0.00875005 -0.000413281
10.7978 -0.00870722 -0.000410231
10.8239 -0.00866469 -0.000407209
10.85 -0.00862246 -0.000404217
10.8761 -0.00858052 -0.000401253
10.9022 -0.00853888 -0.000398317
10.9283 -0.00849753 -0.000395409
10.9544 -0.00845647 -0.000392528
10.9805 -0.00841569 -0.000389675
11.0066 -0.0083752 -0.000386848
11.0328 -0.00833499 -0.000384048
11.0589 -0.00829505 -0.000381274
11.0851 -0.00825539 -0.000378526
11.1112 -0.008216 -0.000375804
11.1374 -0.00817688 -0.000373107
11.1636 -0.00813803 -0.000370435
11.1898 -0.00809944 -0.000367787
11.216 -0.00806112 -0.000365164
11.2422 -0.00802306 -0.000362565
11.2684 -0.00798525 -0.000359991
11.2946 -0.0079477 -0.000357439
11.3209 -0.0079104 -0.000354911
11.3471 -0.00787336 -0.000352407
11.3734 -0.00783656 -0.000349924
11.3996 -0.00780001 -0.000347465
11.4259 -0.0077637 -0.000345028
11.4522 -0.00772764 -0.000342613
11.4784 -0.00769181 -0.000340219
11.5047 -0.00765622 -0.000337847
11.531 -0.00762087 -0.000335497
11.5573 -0.00758575 -0.000333167
11.5837 -0.00755086 -0.000330859
11.61 -0.00751621 -0.000328571
11.6363 -0.00748178 -0.000326303
11.6627 -0.00744757 -0.000324055
11.689 -0.00741359 -0.000321828
11.7154 -0.00737983 -0.00031962
11.7418 -0.00734629 -0.000317431
11.7682 -0.00731296 -0.000315262
11.7946 -0.00727985 -0.000313112
11.821 -0.00724696 -0.000310981
11.8474 -0.00721428 -0.000308868
11.8738 -0.0071818 -0.000306774
11.9002 -0.00714954 -0.000304698
11.9267 -0.00711748 -0.00030264
11.9531 -0.00708563 -0.0003006
11.9796 -0.00705398 -0.000298578
12.0061 -0.00702253 -0.000296573
12.0325 -0.00699128 -0.000294585
12.059 -0.00696022 -0.000292614
12.0855 -0.00692937 -0.000290661
12.112 -0.00689871 -0.000288724
12.1385 -0.00686824 -0.000286803
12.1651 -0.00683796 -0.000284899
12.1916 -0.00680787 -0.000283011
12.2182 -0.00677797 -0.000281139
12.2447 -0.00674826 -0.000279283
12.2713 -0.00671873 -0.000277443
12.2979 -0.00668938 -0.000275618
12.3244 -0.00666022 -0.000273809
12.351 -0.00663123 -0.000272015
12.3776 -0.00660243 -0.000270235
12.4043 -0.0065738 -0.000268471
12.4309 -0.00654535 -0.000266721
12.4575 -0.00651707 -0.000264986
12.4842 -0.00648896 -0.000263266
12.5108 -0.00646103 -0.000261559
12.5375 -0.00643326 -0.000259867
12.5642 -0.00640567 -0.000258189
12.5909 -0.00637824 -0.000256525
12.6176 -0.00635098 -0.000254874
12.6443 -0.00632388 -0.000253237
12.671 -0.00629694 -0.000251613
12.6977 -0.00627017 -0.000250003
12.7245 -0.00624356 -0.000248405
12.7512 -0.00621711 -0.000246821
12.778 -0.00619081 -0.00024525
12.8047 -0.00616467 -0.000243691
12.8315 -0.00613869 -0.000242145
12.8583 -0.00611286 -0.000240611
12.8851 -0.00608719 -0.00023909
12.9119 -0.00606166 -0.000237581
12.9388 -0.00603629 -0.000236084
12.9656 -0.00601106 -0.000234599
12.9925 -0.00598599 -0.000233126
13.0193 -0.00596106 -0.000231665
13.0462 -0.00593628 -0.000230215
13.0731 -0.00591164 -0.000228777
13.1 -0.00588714 -0.000227351
13.1269 -0.00586279 -0.000225935
13.1538 -0.00583858 -0.000224531
13.1807 -0.00581451 -0.000223138
13.2076 -0.00579058 -0.000221756
13.2346 -0.00576678 -0.000220385
13.2615 -0.00574313 -0.000219024
13.2885 -0.0057196 -0.000217674
13.3155 -0.00569622 -0.000216335
13.3425 -0.00567297 -0.000215006
13.3695 -0.00564985 -0.000213687
13.3965 -0.00562686 -0.000212379
13.4235 -0.005604 -0.000211081
13.4506 -0.00558127 -0.000209793
13.4776 -0.00555867 -0.000208514
13.5047 -0.0055362 -0.000207246
13.5318 -0.00551386 -0.000205988
13.5588 -0.00549164 -0.000204739
13.5859 -0.00546955 -0.000203499
13.6131 -0.00544758 -0.000202269
13.6402 -0.00542573 -0.000201049
13.6673 -0.005404 -0.000199838
13.6945 -0.0053824 -0.000198636
13.7216 -0.00536092 -0.000197443
13.7488 -0.00533955 -0.000196259
13.776 -0.0053183 -0.000195084
13.8032 -0.00529718 -0.000193918
13.8304 -0.00527616 -0.000192761
13.8576 -0.00525527 -0.000191613
13.8848 -0.00523449 -0.000190473
13.9121 -0.00521382 -0.000189341
13.9393 -0.00519326 -0.000188219
13.9666 -0.00517282 -0.000187104
13.9939 -0.00515249 -0.000185998
14.0212 -0.00513227 -0.0001849
14.0485 -0.00511216 -0.00018381
14.0758 -0.00509216 -0.000182728
14.1031 -0.00507227 -0.000181655
14.1305 -0.00505248 -0.000180589
14.1578 -0.0050328 -0.000179531
14.1852 -0.00501323 -0.000178481
14.2126 -0.00499376 -0.000177438
14.24 -0.0049744 -0.000176403
14.2674 -0.00495514 -0.000175376
14.2948 -0.00493599 -0.000174356
14.3222 -0.00491693 -0.000173344
14.3497 -0.00489798 -0.000172339
14.3771 -0.00487913 -0.000171341
14.4046 -0.00486037 -0.000170351
14.4321 -0.00484172 -0.000169368
14.4596 -0.00482316 -0.000168391
14.4871 -0.00480471 -0.000167422
14.5147 -0.00478635 -0.00016646
14.5422 -0.00476808 -0.000165505
14.5698 -0.00474991 -0.000164556
14.5973 -0.00473184 -0.000163615
14.6249 -0.00471386 -0.00016268
14.6525 -0.00469598 -0.000161752
14.6801 -0.00467819 -0.00016083
14.7077 -0.00466049 -0.000159915
14.7354 -0.00464288 -0.000159007
14.763 -0.00462536 -0.000158104
14.7907 -0.00460794 -0.000157209
14.8184 -0.0045906 -0.000156319
14.8461 -0.00457335 -0.000155436
14.8738 -0.00455619 -0.000154559
14.9015 -0.00453912 -0.000153688
14.9292 -0.00452214 -0.000152824
14.957 -0.00450524 -0.000151965
14.9848 -0.00448843 -0.000151112
15.0125 -0.0044717 -0.000150266
15.0403 -0.00445506 -0.000149425
15.0681 -0.00443851 -0.00014859
15.096 -0.00442203 -0.000147761
15.1238 -0.00440564 -0.000146937
15.1517 -0.00438934 -0.00014612
15.1795 -0.00437311 -0.000145308
15.2074 -0.00435697 -0.000144501
15.2353 -0.00434091 -0.0001437
15.2632 -0.00432492 -0.000142905
15.2911 -0.00430902 -0.000142115
15.3191 -0.0042932 -0.00014133
15.347 -0.00427745 -0.000140551
15.375 -0.00426179 -0.000139777
15.403 -0.0042462 -0.000139008
15.431 -0.00423069 -0.000138245
15.459 -0.00421525 -0.000137487
15.4871 -0.00419989 -0.000136734
15.5151 -0.00418461 -0.000135986
15.5432 -0.0041694 -0.000135243
15.5713 -0.00415427 -0.000134505
15.5994 -0.00413921 -0.000133772
15.6275 -0.00412422 -0.000133044
15.6556 -0.00410931 -0.00013232
15.6838 -0.00409447 -0.000131602
15.7119 -0.0040797 -0.000130889
15.7401 -0.004065 -0.00013018
15.7683 -0.00405037 -0.000129476
15.7965 -0.00403582 -0.000128776
15.8247 -0.00402133 -0.000128082
15.853 -0.00400692 -0.000127391
15.8812 -0.00399257 -0.000126706
15.9095 -0.0039783 -0.000126025
15.9378 -0.00396409 -0.000125348
15.9661 -0.00394995 -0.000124676
15.9944 -0.00393587 -0.000124008
16.0228 -0.00392187 -0.000123345
16.0511 -0.00390793 -0.000122686
16.0795 -0.00389405 -0.000122032
16.1079 -0.00388024 -0.000121381
16.1363 -0.0038665 -0.000120735
16.1647 -0.00385282 -0.000120093
16.1932 -0.00383921 -0.000119455
16.2216 -0.00382566 -0.000118822
16.2501 -0.00381217 -0.000118192
16.2786 -0.00379875 -0.000117567
16.3071 -0.00378539 -0.000116945
16.3356 -0.00377209 -0.000116328
16.3642 -0.00375886 -0.000115714
16.3927 -0.00374568 -0.000115105
16.4213 -0.00373257 -0.000114499
16.4499 -0.00371952 -0.000113898
16.4785 -0.00370653 -0.0001133
16.5072 -0.0036936 -0.000112706
16.5358 -0.00368072 -0.000112115
16.5645 -0.00366791 -0.000111529
16.5932 -0.00365516 -0.000110946
16.6219 -0.00364246 -0.000110367
16.6506 -0.00362982 -0.000109792
16.6794 -0.00361725 -0.00010922
16.7081 -0.00360472 -0.000108652
16.7369 -0.00359226 -0.000108087
16.7657 -0.00357985 -0.000107526
16.7945 -0.0035675 -0.000106969
16.8234 -0.0035552 -0.000106414
16.8522 -0.00354296 -0.000105864
16.8811 -0.00353078 -0.000105317
16.91 -0.00351865 -0.000104773
16.9389 -0.00350657 -0.000104233
16.9679 -0.00349455 -0.000103696
16.9968 -0.00348258 -0.000103162
17.0258 -0.00347067 -0.000102632
17.0548 -0.0034588 -0.000102105
17.0838 -0.003447 -0.000101581
17.1128 -0.00343524 -0.000101061
17.1419 -0.00342354 -0.000100543
17.1709 -0.00341189 -0.000100029
17.2 -0.00340029 -9.95181e-05
17.2291 -0.00338874 -9.90103e-05
17.2583 -0.00337724 -9.85055e-05
17.2874 -0.00336579 -9.80039e-05
17.3166 -0.0033544 -9.75053e-05
17.3458 -0.00334305 -9.70097e-05
17.375 -0.00333175 -9.65172e-05
17.4042 -0.00332051 -9.60277e-05
17.4335 -0.00330931 -9.55411e-05
17.4628 -0.00329816 -9.50574e-05
17.4921 -0.00328706 -9.45767e-05
17.5214 -0.003276 -9.40989e-05
17.5507 -0.003265 -9.3624e-05
17.5801 -0.00325404 -9.3152e-05
17.6094 -0.00324313 -9.26827e-05
17.6388 -0.00323227 -9.22163e-05
17.6683 -0.00322145 -9.17527e-05
17.6977 -0.00321068 -9.12919e-05
17.7272 -0.00319996 -9.08338e-05
17.7567 -0.00318928 -9.03784e-05
17.7862 -0.00317865 -8.99258e-05
17.8157 -0.00316806 -8.94758e-05
17.8452 -0.00315752 -8.90285e-05
17.8748 -0.00314702 -8.85839e-05
17.9044 -0.00313657 -8.81419e-05
17.934 -0.00312616 -8.77025e-05
17.9637 -0.0031158 -8.72657e-05
17.9933 -0.00310547 -8.68315e-05
18.023 -0.0030952 -8.63998e-05
18.0527 -0.00308496 -8.59707e-05
18.0825 -0.00307477 -8.55441e-05
18.1122 -0.00306462 -8.51199e-05
18.142 -0.00305452 -8.46983e-05
18.1718 -0.00304446 -8.42791e-05
18.2016 -0.00303443 -8.38624e-05
18.2315 -0.00302445 -8.34481e-05
18.2613 -0.00301452 -8.30361e-05
18.2912 -0.00300462 -8.26266e-05
18.3212 -0.00299476 -8.22195e-05
18.3511 -0.00298495 -8.18147e-05
18.3811 -0.00297517 -8.14122e-05
18.4111 -0.00296544 -8.10121e-05
18.4411 -0.00295574 -8.06143e-05
18.4711 -0.00294609 -8.02187e-05
18.5012 -0.00293647 -7.98254e-05
18.5313 -0.00292689 -7.94344e-05
18.5614 -0.00291736 -7.90456e-05
18.5915 -0.00290786 -7.86591e-05
18.6217 -0.0028984 -7.82747e-05
18.6519 -0.00288898 -7.78925e-05
18.6821 -0.00287959 -7.75125e-05
18.7123 -0.00287025 -7.71347e-05
18.7426 -0.00286094 -7.6759e-05
18.7729 -0.00285167 -7.63854e-05
18.8032 -0.00284244 -7.60139e-05
18.8335 -0.00283324 -7.56446e-05
18.8639 -0.00282408 -7.52773e-05
18.8943 -0.00281496 -7.49121e-05
18.9247 -0.00280587 -7.45489e-05
18.9551 -0.00279682 -7.41878e-05
18.9856 -0.00278781 -7.38286e-05
19.0161 -0.00277883 -7.34715e-05
19.0466 -0.00276989 -7.31164e-05
19.0772 -0.00276098 -7.27633e-05
19.1078 -0.00275211 -7.24121e-05
19.1384 -0.00274327 -7.20629e-05
19.169 -0.00273447 -7.17157e-05
19.1997 -0.0027257 -7.13703e-05
19.2303 -0.00271697 -7.10269e-05
19.2611 -0.00270827 -7.06853e-05
19.2918 -0.0026996 -7.03457e-05
19.3226 -0.00269097 -7.00079e-05
19.3534 -0.00268237 -6.96719e-05
19.3842 -0.00267381 -6.93378e-05
19.4151 -0.00266528 -6.90056e-05
19.4459 -0.00265678 -6.86751e-05
19.4768 -0.00264831 -6.83465e-05
19.5078 -0.00263988 -6.80197e-05
19.5388 -0.00263148 -6.76946e-05
19.5698 -0.00262311 -6.73713e-05
19.6008 -0.00261477 -6.70498e-05
19.6318 -0.00260647 -6.673e-05
19.6629 -0.0025982 -6.64119e-05
19.6941 -0.00258995 -6.60955e-05
19.7252 -0.00258174 -6.57809e-05
19.7564 -0.00257357 -6.5468e-05
19.7876 -0.00256542 -6.51567e-05
19.8188 -0.0025573 -6.48471e-05
19.8501 -0.00254921 -6.45392e-05
19.8814 -0.00254116 -6.42329e-05
19.9127 -0.00253313 -6.39283e-05
19.9441 -0.00252514 -6.36252e-05
19.9755 -0.00251717 -6.33238e-05
20.0069 -0.00250923 -6.30241e-05
20.0384 -0.00250133 -6.27258e-05
20.0699 -0.00249345 -6.24292e-05
20.1014 -0.0024856 -6.21342e-05
20.1329 -0.00247778 -6.18407e-05
20.1645 -0.00246999 -6.15487e-05
20.1961 -0.00246223 -6.12583e-05
20.2278 -0.0024545 -6.09695e-05
20.2595 -0.0024468 -6.06821e-05
20.2912 -0.00243912 -6.03963e-05
20.323 -0.00243147 -6.01119e-05
20.3547 -0.00242385 -5.9829e-05
20.3866 -0.00241626 -5.95477e-05
20.4184 -0.0024087 -5.92677e-05
20.4503 -0.00240116 -5.89893e-05
20.4822 -0.00239365 -5.87123e-05
20.5142 -0.00238617 -5.84367e-05
20.5462 -0.00237871 -5.81625e-05
20.5782 -0.00237128 -5.78898e-05
20.6102 -0.00236388 -5.76185e-05
20.6423 -0.0023565 -5.73486e-05
20.6745 -0.00234915 -5.708e-05
20.7066 -0.00234183 -5.68129e-05
20.7388 -0.00233454 -5.65471e-05
20.7711 -0.00232726 -5.62827e-05
20.8034 -0.00232002 -5.60196e-05
20.8357 -0.0023128 -5.57579e-05
20.868 -0.00230561 -5.54975e-05
20.9004 -0.00229844 -5.52384e-05
20.9328 -0.00229129 -5.49806e-05
20.9653 -0.00228418 -5.47242e-05
20.9978 -0.00227708 -5.4469e-05
21.0303 -0.00227001 -5.42152e-05
21.0629 -0.00226297 -5.39626e-05
21.0955 -0.00225595 -5.37113e-05
21.1282 -0.00224896 -5.34613e-05
21.1609 -0.00224199 -5.32125e-05
21.1936 -0.00223504 -5.29649e-05
21.2264 -0.00222812 -5.27186e-05
21.2592 -0.00222122 -5.24736e-05
21.292 -0.00221434 -5.22297e-05
21.3249 -0.00220749 -5.19871e-05
21.3578 -0.00220066 -5.17457e-05
21.3908 -0.00219386 -5.15054e-05
21.4238 -0.00218707 -5.12664e-05
21.4569 -0.00218032 -5.10286e-05
21.49 -0.00217358 -5.07919e-05
21.5231 -0.00216687 -5.05564e-05
21.5563 -0.00216018 -5.0322e-05
21.5895 -0.00215351 -5.00888e-05
21.6228 -0.00214686 -4.98567e-05
21.6561 -0.00214024 -4.96258e-05
21.6895 -0.00213364 -4.9396e-05
21.7229 -0.00212706 -4.91673e-05
21.7563 -0.0021205 -4.89398e-05
21.7898 -0.00211396 -4.87133e-05
21.8233 -0.00210745 -4.8488e-05
21.8569 -0.00210095 -4.82637e-05
21.8905 -0.00209448 -4.80405e-05
21.9242 -0.00208803 -4.78184e-05
21.9579 -0.0020816 -4.75974e-05
21.9916 -0.00207519 -4.73774e-05
22.0254 -0.00206881 -4.71585e-05
22.0593 -0.00206244 -4.69406e-05
22.0932 -0.00205609 -4.67238e-05
22.1271 -0.00204977 -4.6508e-05
22.1611 -0.00204346 -4.62932e-05
22.1951 -0.00203718 -4.60795e-05
22.2292 -0.00203091 -4.58667e-05
22.2634 -0.00202467 -4.5655e-05
22.2976 -0.00201844 -4.54443e-05
22.3318 -0.00201224 -4.52346e-05
22.3661 -0.00200605 -4.50258e-05
22.4004 -0.00199988 -4.48181e-05
22.4348 -0.00199374 -4.46113e-05
22.4692 -0.00198761 -4.44055e-05
22.5037 -0.0019815 -4.42006e-05
22.5383 -0.00197541 -4.39967e-05
22.5729 -0.00196934 -4.37938e-05
22.6075 -0.00196329 -4.35917e-05
22.6422 -0.00195725 -4.33907e-05
22.6769 -0.00195124 -4.31905e-05
22.7117 -0.00194524 -4.29913e-05
22.7466 -0.00193927 -4.2793e-05
22.7815 -0.00193331 -4.25956e-05
22.8165 -0.00192736 -4.23991e-05
22.8515 -0.00192144 -4.22035e-05
22.8866 -0.00191554 -4.20088e-05
22.9217 -0.00190965 -4.1815e-05
22.9569 -0.00190378 -4.16221e-05
22.9922 -0.00189793 -4.143e-05
23.0275 -0.00189209 -4.12389e-05
23.0628 -0.00188627 -4.10485e-05
23.0983 -0.00188047 -4.08591e-05
23.1338 -0.00187469 -4.06705e-05
23.1693 -0.00186892 -4.04827e-05
23.2049 -0.00186317 -4.02958e-05
23.2406 -0.00185744 -4.01097e-05
23.2763 -0.00185173 -3.99244e-05
23.3121 -0.00184603 -3.974e-05
23.3479 -0.00184034 -3.95564e-05
23.3838 -0.00183468 -3.93736e-05
23.4198 -0.00182903 -3.91916e-05
23.4559 -0.00182339 -3.90104e-05
23.492 -0.00181777 -3.883e-05
23.5281 -0.00181217 -3.86504e-05
23.5644 -0.00180659 -3.84716e-05
23.6007 -0.00180101 -3.82935e-05
23.637 -0.00179546 -3.81162e-05
23.6735 -0.00178992 -3.79397e-05
23.71 -0.0017844 -3.7764e-05
23.7465 -0.00177889 -3.7589e-05
23.7832 -0.00177339 -3.74148e-05
23.8199 -0.00176791 -3.72413e-05
23.8567 -0.00176245 -3.70686e-05
23.8935 -0.001757 -3.68966e-05
23.9304 -0.00175157 -3.67253e-05
23.9674 -0.00174615 -3.65548e-05
24.0045 -0.00174074 -3.63849e-05
24.0417 -0.00173535 -3.62158e-05
24.0789 -0.00172998 -3.60474e-05
24.1162 -0.00172461 -3.58798e-05
24.1535 -0.00171926 -3.57128e-05
24.191 -0.00171393 -3.55465e-05
24.2285 -0.00170861 -3.53809e-05
24.2661 -0.0017033 -3.5216e-05
24.3038 -0.00169801 -3.50517e-05
24.3415 -0.00169273 -3.48882e-05
24.3794 -0.00168747 -3.47253e-05
24.4173 -0.00168221 -3.45631e-05
24.4553 -0.00167697 -3.44015e-05
24.4934 -0.00167175 -3.42406e-05
24.5316 -0.00166653 -3.40804e-05
24.5698 -0.00166133 -3.39208e-05
24.6081 -0.00165615 -3.37618e-05
24.6466 -0.00165097 -3.36035e-05
24.6851 -0.00164581 -3.34458e-05
24.7237 -0.00164066 -3.32888e-05
24.7624 -0.00163552 -3.31323e-05
24.8012 -0.00163039 -3.29765e-05
24.84 -0.00162528 -3.28213e-05
24.879 -0.00162018 -3.26667e-05
24.9181 -0.00161509 -3.25127e-05
24.9572 -0.00161001 -3.23593e-05
24.9965 -0.00160494 -3.22065e-05
25.0358 -0.00159989 -3.20543e-05
25.0753 -0.00159485 -3.19027e-05
25.1148 -0.00158981 -3.17516e-05
25.1545 -0.00158479 -3.16011e-05
25.1942 -0.00157978 -3.14512e-05
25.234 -0.00157478 -3.13019e-05
25.274 -0.0015698 -3.11531e-05
25.314 -0.00156482 -3.10049e-05
25.3542 -0.00155985 -3.08572e-05
25.3945 -0.00155489 -3.07101e-05
25.4349 -0.00154995 -3.05635e-05
25.4753 -0.00154501 -3.04174e-05
25.5159 -0.00154009 -3.02719e-05
25.5567 -0.00153517 -3.01269e-05
25.5975 -0.00153026 -2.99824e-05
25.6384 -0.00152537 -2.98385e-05
25.6795 -0.00152048 -2.9695e-05
25.7207 -0.0015156 -2.95521e-05
25.762 -0.00151073 -2.94096e-05
25.8034 -0.00150587 -2.92677e-05
25.8449 -0.00150102 -2.91262e-05
25.8866 -0.00149618 -2.89853e-05
25.9284 -0.00149135 -2.88448e-05
25.9703 -0.00148653 -2.87048e-05
26.0124 -0.00148171 -2.85653e-05
26.0546 -0.0014769 -2.84262e-05
26.0969 -0.0014721 -2.82876e-05
26.1394 -0.00146731 -2.81495e-05
26.182 -0.00146253 -2.80118e-05
26.2247 -0.00145775 -2.78745e-05
26.2676 -0.00145299 -2.77377e-05
26.3106 -0.00144822 -2.76014e-05
26.3538 -0.00144347 -2.74655e-05
26.3972 -0.00143872 -2.73299e-05
26.4406 -0.00143398 -2.71949e-05
26.4843 -0.00142925 -2.70602e-05
26.5281 -0.00142452 -2.69259e-05
26.572 -0.0014198 -2.67921e-05
26.6161 -0.00141509 -2.66586e-05
26.6604 -0.00141038 -2.65255e-05
26.7048 -0.00140568 -2.63929e-05
26.7495 -0.00140098 -2.62606e-05
26.7942 -0.00139629 -2.61286e-05
26.8392 -0.00139161 -2.59971e-05
26.8843 -0.00138693 -2.58659e-05
26.9297 -0.00138225 -2.57351e-05
26.9752 -0.00137758 -2.56046e-05
27.0209 -0.00137291 -2.54744e-05
27.0668 -0.00136825 -2.53446e-05
27.1129 -0.00136359 -2.52152e-05
27.1592 -0.00135894 -2.5086e-05
27.2056 -0.00135428 -2.49572e-05
27.2523 -0.00134963 -2.48287e-05
27.2993 -0.00134499 -2.47005e-05
27.3464 -0.00134035 -2.45725e-05
27.3937 -0.00133571 -2.44449e-05
27.4413 -0.00133107 -2.43176e-05
27.4891 -0.00132643 -2.41905e-05
27.5372 -0.0013218 -2.40637e-05
27.5854 -0.00131716 -2.39372e-05
27.634 -0.00131253 -2.38109e-05
27.6827 -0.0013079 -2.36848e-05
27.7318 -0.00130327 -2.3559e-05
27.7811 -0.00129864 -2.34334e-05
27.8306 -0.001294 -2.3308e-05
27.8805 -0.00128937 -2.31828e-05
27.9306 -0.00128474 -2.30578e-05
27.981 -0.0012801 -2.2933e-05
28.0317 -0.00127546 -2.28084e-05
28.0827 -0.00127082 -2.2684e-05
28.1341 -0.00126618 -2.25596e-05
28.1857 -0.00126154 -2.24355e-05
28.2377 -0.00125689 -2.23114e-05
28.29 -0.00125223 -2.21875e-05
28.3427 -0.00124757 -2.20637e-05
28.3957 -0.00124291 -2.19399e-05
28.4491 -0.00123824 -2.18163e-05
28.5028 -0.00123356 -2.16927e-05
28.557 -0.00122888 -2.15691e-05
28.6116 -0.00122418 -2.14455e-05
28.6665 -0.00121948 -2.1322e-05
28.7219 -0.00121477 -2.11985e-05
28.7778 -0.00121005 -2.10749e-05
28.8341 -0.00120532 -2.09513e-05
28.8909 -0.00120057 -2.08276e-05
28.9482 -0.00119581 -2.07038e-05
29.006 -0.00119104 -2.05799e-05
29.0644 -0.00118626 -2.04558e-05
29.1233 -0.00118145 -2.03316e-05
29.1828 -0.00117663 -2.02072e-05
29.2428 -0.00117179 -2.00825e-05
29.3036 -0.00116693 -1.99576e-05
29.3649 -0.00116205 -1.98323e-05
29.427 -0.00115714 -1.97067e-05
29.4898 -0.00115221 -1.95808e-05
29.5533 -0.00114725 -1.94543e-05
29.6177 -0.00114226 -1.93274e-05
29.6829 -0.00113724 -1.92e-05
29.749 -0.00113218 -1.9072e-05
29.816 -0.00112708 -1.89432e-05
29.8841 -0.00112195 -1.88138e-05
29.9532 -0.00111676 -1.86835e-05
30.0235 -0.00111153 -1.85522e-05
30.0949 -0.00110625 -1.842e-05
30.1678 -0.0011009 -1.82866e-05
30.242 -0.0010955 -1.81519e-05
30.3178 -0.00109001 -1.80157e-05
30.3953 -0.00108445 -1.78779e-05
30.4746 -0.0010788 -1.77382e-05
30.556 -0.00107305 -1.75964e-05
30.6398 -0.00106718 -1.74522e-05
30.7261 -0.00106119 -1.73052e-05
30.8153 -0.00105504 -1.71548e-05
30.908 -0.00104871 -1.70006e-05
31.0047 -0.00104216 -1.68416e-05
31.1063 -0.00103536 -1.66767e-05
31.2138 -0.00102822 -1.65045e-05
31.3292 -0.00102065 -1.63224e-05
31.4553 -0.00101247 -1.61264e-05
31.5978 -0.00100334 -1.59086e-05
31.7718 -0.000992362 -1.5648e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoopNs2048/GApTwoLoop.txt <==
-31.7718 -0.000991379 1.56171e-05
-31.5978 -0.00100233 1.58767e-05
-31.4553 -0.00101145 1.60938e-05
-31.3292 -0.00101961 1.62892e-05
-31.2138 -0.00102717 1.64707e-05
-31.1063 -0.00103429 1.66423e-05
-31.0047 -0.00104108 1.68066e-05
-30.908 -0.00104761 1.69651e-05
-30.8153 -0.00105393 1.71188e-05
-30.7261 -0.00106006 1.72686e-05
-30.6398 -0.00106605 1.74151e-05
-30.556 -0.0010719 1.75588e-05
-30.4746 -0.00107764 1.77001e-05
-30.3953 -0.00108328 1.78393e-05
-30.3178 -0.00108883 1.79766e-05
-30.242 -0.0010943 1.81123e-05
-30.1678 -0.0010997 1.82465e-05
-30.0949 -0.00110503 1.83794e-05
-30.0235 -0.0011103 1.85112e-05
-29.9532 -0.00111552 1.86419e-05
-29.8841 -0.00112069 1.87718e-05
-29.816 -0.00112582 1.89007e-05
-29.749 -0.0011309 1.9029e-05
-29.6829 -0.00113595 1.91565e-05
-29.6177 -0.00114096 1.92835e-05
-29.5533 -0.00114594 1.94099e-05
-29.4898 -0.00115089 1.95359e-05
-29.427 -0.00115581 1.96614e-05
-29.3649 -0.0011607 1.97865e-05
-29.3036 -0.00116557 1.99112e-05
-29.2428 -0.00117042 2.00357e-05
-29.1828 -0.00117525 2.01598e-05
-29.1233 -0.00118006 2.02838e-05
-29.0644 -0.00118485 2.04075e-05
-29.006 -0.00118963 2.05311e-05
-28.9482 -0.00119439 2.06545e-05
-28.8909 -0.00119914 2.07778e-05
-28.8341 -0.00120387 2.0901e-05
-28.7778 -0.00120859 2.10242e-05
-28.7219 -0.0012133 2.11472e-05
-28.6665 -0.001218 2.12703e-05
-28.6116 -0.00122269 2.13933e-05
-28.557 -0.00122737 2.15164e-05
-28.5028 -0.00123204 2.16394e-05
-28.4491 -0.00123671 2.17625e-05
-28.3957 -0.00124137 2.18857e-05
-28.3427 -0.00124602 2.20089e-05
-28.29 -0.00125067 2.21322e-05
-28.2377 -0.00125531 2.22557e-05
-28.1857 -0.00125995 2.23792e-05
-28.1341 -0.00126458 2.25028e-05
-28.0827 -0.00126922 2.26266e-05
-28.0317 -0.00127384 2.27506e-05
-27.981 -0.00127847 2.28747e-05
-27.9306 -0.00128309 2.29989e-05
-27.8805 -0.00128772 2.31234e-05
-27.8306 -0.00129234 2.3248e-05
-27.7811 -0.00129696 2.33729e-05
-27.7318 -0.00130158 2.34979e-05
-27.6827 -0.0013062 2.36232e-05
-27.634 -0.00131082 2.37487e-05
-27.5854 -0.00131544 2.38745e-05
-27.5372 -0.00132006 2.40005e-05
-27.4891 -0.00132468 2.41267e-05
-27.4413 -0.0013293 2.42532e-05
-27.3937 -0.00133393 2.438e-05
-27.3464 -0.00133856 2.45071e-05
-27.2993 -0.00134319 2.46344e-05
-27.2523 -0.00134782 2.47621e-05
-27.2056 -0.00135246 2.489e-05
-27.1592 -0.0013571 2.50183e-05
-27.1129 -0.00136174 2.51468e-05
-27.0668 -0.00136639 2.52757e-05
-27.0209 -0.00137104 2.54049e-05
-26.9752 -0.00137569 2.55345e-05
-26.9297 -0.00138035 2.56644e-05
-26.8843 -0.00138501 2.57946e-05
-26.8392 -0.00138968 2.59252e-05
-26.7942 -0.00139435 2.60561e-05
-26.7495 -0.00139903 2.61874e-05
-26.7048 -0.00140371 2.63191e-05
-26.6604 -0.0014084 2.64512e-05
-26.6161 -0.0014131 2.65836e-05
-26.572 -0.0014178 2.67165e-05
-26.5281 -0.0014225 2.68497e-05
-26.4843 -0.00142722 2.69833e-05
-26.4406 -0.00143194 2.71174e-05
-26.3972 -0.00143666 2.72518e-05
-26.3538 -0.0014414 2.73867e-05
-26.3106 -0.00144614 2.7522e-05
-26.2676 -0.00145088 2.76577e-05
-26.2247 -0.00145564 2.77938e-05
-26.182 -0.0014604 2.79304e-05
-26.1394 -0.00146517 2.80674e-05
-26.0969 -0.00146995 2.82049e-05
-26.0546 -0.00147473 2.83428e-05
-26.0124 -0.00147953 2.84812e-05
-25.9703 -0.00148433 2.862e-05
-25.9284 -0.00148914 2.87594e-05
-25.8866 -0.00149396 2.88991e-05
-25.8449 -0.00149878 2.90394e-05
-25.8034 -0.00150362 2.91801e-05
-25.762 -0.00150846 2.93214e-05
-25.7207 -0.00151332 2.94631e-05
-25.6795 -0.00151818 2.96053e-05
-25.6384 -0.00152305 2.97481e-05
-25.5975 -0.00152793 2.98913e-05
-25.5567 -0.00153283 3.0035e-05
-25.5159 -0.00153773 3.01793e-05
-25.4753 -0.00154264 3.03241e-05
-25.4349 -0.00154756 3.04694e-05
-25.3945 -0.00155249 3.06152e-05
-25.3542 -0.00155743 3.07616e-05
-25.314 -0.00156238 3.09085e-05
-25.274 -0.00156734 3.1056e-05
-25.234 -0.00157232 3.1204e-05
-25.1942 -0.0015773 3.13526e-05
-25.1545 -0.00158229 3.15017e-05
-25.1148 -0.0015873 3.16514e-05
-25.0753 -0.00159232 3.18016e-05
-25.0358 -0.00159734 3.19525e-05
-24.9965 -0.00160238 3.21039e-05
-24.9572 -0.00160743 3.22559e-05
-24.9181 -0.00161249 3.24085e-05
-24.879 -0.00161757 3.25616e-05
-24.84 -0.00162265 3.27154e-05
-24.8012 -0.00162775 3.28698e-05
-24.7624 -0.00163286 3.30248e-05
-24.7237 -0.00163798 3.31804e-05
-24.6851 -0.00164311 3.33366e-05
-24.6466 -0.00164826 3.34934e-05
-24.6081 -0.00165342 3.36509e-05
-24.5698 -0.00165859 3.38089e-05
-24.5316 -0.00166377 3.39677e-05
-24.4934 -0.00166897 3.4127e-05
-24.4553 -0.00167418 3.4287e-05
-24.4173 -0.0016794 3.44477e-05
-24.3794 -0.00168463 3.4609e-05
-24.3415 -0.00168988 3.4771e-05
-24.3038 -0.00169514 3.49336e-05
-24.2661 -0.00170042 3.50969e-05
-24.2285 -0.00170571 3.52609e-05
-24.191 -0.00171101 3.54256e-05
-24.1535 -0.00171633 3.55909e-05
-24.1162 -0.00172166 3.5757e-05
-24.0789 -0.001727 3.59237e-05
-24.0417 -0.00173236 3.60911e-05
-24.0045 -0.00173773 3.62593e-05
-23.9674 -0.00174312 3.64281e-05
-23.9304 -0.00174852 3.65977e-05
-23.8935 -0.00175393 3.67679e-05
-23.8567 -0.00175936 3.69389e-05
-23.8199 -0.00176481 3.71107e-05
-23.7832 -0.00177027 3.72831e-05
-23.7465 -0.00177574 3.74564e-05
-23.71 -0.00178123 3.76303e-05
-23.6735 -0.00178673 3.7805e-05
-23.637 -0.00179225 3.79805e-05
-23.6007 -0.00179779 3.81567e-05
-23.5644 -0.00180334 3.83337e-05
-23.5281 -0.00180891 3.85115e-05
-23.492 -0.00181449 3.869e-05
-23.4559 -0.00182009 3.88693e-05
-23.4198 -0.0018257 3.90494e-05
-23.3838 -0.00183133 3.92303e-05
-23.3479 -0.00183698 3.9412e-05
-23.3121 -0.00184264 3.95945e-05
-23.2763 -0.00184832 3.97778e-05
-23.2406 -0.00185401 3.9962e-05
-23.2049 -0.00185972 4.01469e-05
-23.1693 -0.00186545 4.03327e-05
-23.1338 -0.0018712 4.05193e-05
-23.0983 -0.00187696 4.07067e-05
-23.0628 -0.00188274 4.0895e-05
-23.0275 -0.00188853 4.10841e-05
-22.9922 -0.00189435 4.12741e-05
-22.9569 -0.00190018 4.1465e-05
-22.9217 -0.00190602 4.16567e-05
-22.8866 -0.00191189 4.18493e-05
-22.8515 -0.00191777 4.20428e-05
-22.8165 -0.00192367 4.22371e-05
-22.7815 -0.00192959 4.24323e-05
-22.7466 -0.00193553 4.26285e-05
-22.7117 -0.00194148 4.28255e-05
-22.6769 -0.00194746 4.30235e-05
-22.6422 -0.00195345 4.32223e-05
-22.6075 -0.00195946 4.34221e-05
-22.5729 -0.00196549 4.36228e-05
-22.5383 -0.00197153 4.38244e-05
-22.5037 -0.0019776 4.4027e-05
-22.4692 -0.00198368 4.42305e-05
-22.4348 -0.00198979 4.4435e-05
-22.4004 -0.00199591 4.46404e-05
-22.3661 -0.00200205 4.48468e-05
-22.3318 -0.00200821 4.50542e-05
-22.2976 -0.00201439 4.52625e-05
-22.2634 -0.00202059 4.54719e-05
-22.2292 -0.00202681 4.56822e-05
-22.1951 -0.00203305 4.58935e-05
-22.1611 -0.00203931 4.61058e-05
-22.1271 -0.00204559 4.63191e-05
-22.0932 -0.00205189 4.65334e-05
-22.0593 -0.00205821 4.67488e-05
-22.0254 -0.00206456 4.69652e-05
-21.9916 -0.00207092 4.71826e-05
-21.9579 -0.0020773 4.74011e-05
-21.9242 -0.0020837 4.76206e-05
-21.8905 -0.00209013 4.78412e-05
-21.8569 -0.00209657 4.80628e-05
-21.8233 -0.00210304 4.82856e-05
-21.7898 -0.00210952 4.85094e-05
-21.7563 -0.00211603 4.87342e-05
-21.7229 -0.00212256 4.89602e-05
-21.6895 -0.00212912 4.91873e-05
-21.6561 -0.00213569 4.94155e-05
-21.6228 -0.00214228 4.96448e-05
-21.5895 -0.0021489 4.98752e-05
-21.5563 -0.00215554 5.01067e-05
-21.5231 -0.0021622 5.03394e-05
-21.49 -0.00216889 5.05733e-05
-21.4569 -0.0021756 5.08082e-05
-21.4238 -0.00218233 5.10444e-05
-21.3908 -0.00218908 5.12817e-05
-21.3578 -0.00219585 5.15202e-05
-21.3249 -0.00220265 5.17599e-05
-21.292 -0.00220947 5.20007e-05
-21.2592 -0.00221632 5.22428e-05
-21.2264 -0.00222319 5.24861e-05
-21.1936 -0.00223008 5.27306e-05
-21.1609 -0.002237 5.29763e-05
-21.1282 -0.00224394 5.32233e-05
-21.0955 -0.0022509 5.34714e-05
-21.0629 -0.00225789 5.37209e-05
-21.0303 -0.0022649 5.39716e-05
-20.9978 -0.00227194 5.42235e-05
-20.9653 -0.002279 5.44768e-05
-20.9328 -0.00228608 5.47313e-05
-20.9004 -0.00229319 5.49871e-05
-20.868 -0.00230033 5.52442e-05
-20.8357 -0.00230749 5.55026e-05
-20.8034 -0.00231468 5.57624e-05
-20.7711 -0.00232189 5.60235e-05
-20.7388 -0.00232913 5.62859e-05
-20.7066 -0.00233639 5.65496e-05
-20.6745 -0.00234368 5.68147e-05
-20.6423 -0.00235099 5.70812e-05
-20.6102 -0.00235833 5.7349e-05
-20.5782 -0.0023657 5.76182e-05
-20.5462 -0.0023731 5.78888e-05
-20.5142 -0.00238052 5.81608e-05
-20.4822 -0.00238796 5.84343e-05
-20.4503 -0.00239544 5.87091e-05
-20.4184 -0.00240294 5.89854e-05
-20.3866 -0.00241047 5.92631e-05
-20.3547 -0.00241802 5.95422e-05
-20.323 -0.00242561 5.98228e-05
-20.2912 -0.00243322 6.01049e-05
-20.2595 -0.00244086 6.03885e-05
-20.2278 -0.00244852 6.06735e-05
-20.1961 -0.00245622 6.096e-05
-20.1645 -0.00246394 6.12481e-05
-20.1329 -0.00247169 6.15377e-05
-20.1014 -0.00247947 6.18288e-05
-20.0699 -0.00248728 6.21214e-05
-20.0384 -0.00249512 6.24156e-05
-20.0069 -0.00250299 6.27114e-05
-19.9755 -0.00251089 6.30087e-05
-19.9441 -0.00251881 6.33076e-05
-19.9127 -0.00252677 6.36081e-05
-19.8814 -0.00253475 6.39102e-05
-19.8501 -0.00254277 6.4214e-05
-19.8188 -0.00255081 6.45193e-05
-19.7876 -0.00255889 6.48263e-05
-19.7564 -0.002567 6.51349e-05
-19.7252 -0.00257514 6.54452e-05
-19.6941 -0.0025833 6.57572e-05
-19.6629 -0.0025915 6.60709e-05
-19.6318 -0.00259973 6.63862e-05
-19.6008 -0.00260799 6.67033e-05
-19.5698 -0.00261629 6.70221e-05
-19.5388 -0.00262461 6.73426e-05
-19.5078 -0.00263297 6.76648e-05
-19.4768 -0.00264136 6.79889e-05
-19.4459 -0.00264978 6.83146e-05
-19.4151 -0.00265823 6.86422e-05
-19.3842 -0.00266672 6.89716e-05
-19.3534 -0.00267524 6.93027e-05
-19.3226 -0.00268379 6.96357e-05
-19.2918 -0.00269238 6.99705e-05
-19.2611 -0.002701 7.03072e-05
-19.2303 -0.00270965 7.06457e-05
-19.1997 -0.00271834 7.09861e-05
-19.169 -0.00272706 7.13283e-05
-19.1384 -0.00273581 7.16725e-05
-19.1078 -0.0027446 7.20186e-05
-19.0772 -0.00275343 7.23666e-05
-19.0466 -0.00276228 7.27165e-05
-19.0161 -0.00277118 7.30684e-05
-18.9856 -0.00278011 7.34222e-05
-18.9551 -0.00278907 7.37781e-05
-18.9247 -0.00279807 7.41359e-05
-18.8943 -0.00280711 7.44957e-05
-18.8639 -0.00281618 7.48576e-05
-18.8335 -0.00282529 7.52215e-05
-18.8032 -0.00283443 7.55874e-05
-18.7729 -0.00284361 7.59554e-05
-18.7426 -0.00285283 7.63255e-05
-18.7123 -0.00286209 7.66977e-05
-18.6821 -0.00287138 7.7072e-05
-18.6519 -0.00288071 7.74484e-05
-18.6217 -0.00289008 7.78269e-05
-18.5915 -0.00289948 7.82076e-05
-18.5614 -0.00290893 7.85905e-05
-18.5313 -0.00291841 7.89756e-05
-18.5012 -0.00292793 7.93629e-05
-18.4711 -0.00293749 7.97524e-05
-18.4411 -0.00294709 8.01441e-05
-18.4111 -0.00295673 8.05381e-05
-18.3811 -0.00296641 8.09344e-05
-18.3511 -0.00297612 8.13329e-05
-18.3212 -0.00298588 8.17337e-05
-18.2912 -0.00299568 8.21369e-05
-18.2613 -0.00300552 8.25424e-05
-18.2315 -0.0030154 8.29502e-05
-18.2016 -0.00302532 8.33605e-05
-18.1718 -0.00303528 8.37731e-05
-18.142 -0.00304528 8.41881e-05
-18.1122 -0.00305533 8.46055e-05
-18.0825 -0.00306541 8.50254e-05
-18.0527 -0.00307554 8.54477e-05
-18.023 -0.00308571 8.58725e-05
-17.9933 -0.00309593 8.62998e-05
-17.9637 -0.00310619 8.67296e-05
-17.934 -0.00311649 8.7162e-05
-17.9044 -0.00312683 8.75969e-05
-17.8748 -0.00313722 8.80343e-05
-17.8452 -0.00314765 8.84744e-05
-17.8157 -0.00315813 8.89171e-05
-17.7862 -0.00316865 8.93624e-05
-17.7567 -0.00317921 8.98103e-05
-17.7272 -0.00318982 9.02609e-05
-17.6977 -0.00320048 9.07142e-05
-17.6683 -0.00321118 9.11702e-05
-17.6388 -0.00322193 9.1629e-05
-17.6094 -0.00323272 9.20905e-05
-17.5801 -0.00324356 9.25547e-05
-17.5507 -0.00325445 9.30218e-05
-17.5214 -0.00326539 9.34916e-05
-17.4921 -0.00327637 9.39643e-05
-17.4628 -0.0032874 9.44398e-05
-17.4335 -0.00329847 9.49183e-05
-17.4042 -0.0033096 9.53996e-05
-17.375 -0.00332077 9.58838e-05
-17.3458 -0.003332 9.6371e-05
-17.3166 -0.00334327 9.68612e-05
-17.2874 -0.00335459 9.73543e-05
-17.2583 -0.00336596 9.78504e-05
-17.2291 -0.00337738 9.83496e-05
-17.2 -0.00338885 9.88519e-05
-17.1709 -0.00340038 9.93572e-05
-17.1419 -0.00341195 9.98656e-05
-17.1128 -0.00342357 0.000100377
-17.0838 -0.00343525 0.000100892
-17.0548 -0.00344698 0.00010141
-17.0258 -0.00345876 0.000101931
-16.9968 -0.00347059 0.000102455
-16.9679 -0.00348248 0.000102983
-16.9389 -0.00349441 0.000103513
-16.91 -0.00350641 0.000104048
-16.8811 -0.00351845 0.000104585
-16.8522 -0.00353055 0.000105126
-16.8234 -0.00354271 0.00010567
-16.7945 -0.00355492 0.000106218
-16.7657 -0.00356718 0.000106769
-16.7369 -0.00357951 0.000107323
-16.7081 -0.00359188 0.000107881
-16.6794 -0.00360432 0.000108443
-16.6506 -0.00361681 0.000109008
-16.6219 -0.00362935 0.000109576
-16.5932 -0.00364196 0.000110149
-16.5645 -0.00365462 0.000110724
-16.5358 -0.00366734 0.000111304
-16.5072 -0.00368012 0.000111887
-16.4785 -0.00369296 0.000112474
-16.4499 -0.00370585 0.000113065
-16.4213 -0.00371881 0.000113659
-16.3927 -0.00373183 0.000114257
-16.3642 -0.0037449 0.000114859
-16.3356 -0.00375804 0.000115465
-16.3071 -0.00377124 0.000116075
-16.2786 -0.0037845 0.000116689
-16.2501 -0.00379782 0.000117307
-16.2216 -0.00381121 0.000117928
-16.1932 -0.00382465 0.000118554
-16.1647 -0.00383817 0.000119184
-16.1363 -0.00385174 0.000119818
-16.1079 -0.00386538 0.000120456
-16.0795 -0.00387908 0.000121098
-16.0511 -0.00389285 0.000121744
-16.0228 -0.00390668 0.000122395
-15.9944 -0.00392058 0.00012305
-15.9661 -0.00393454 0.000123709
-15.9378 -0.00394858 0.000124372
-15.9095 -0.00396267 0.00012504
-15.8812 -0.00397684 0.000125713
-15.853 -0.00399107 0.000126389
-15.8247 -0.00400537 0.00012707
-15.7965 -0.00401975 0.000127756
-15.7683 -0.00403419 0.000128446
-15.7401 -0.00404869 0.000129141
-15.7119 -0.00406327 0.000129841
-15.6838 -0.00407792 0.000130545
-15.6556 -0.00409265 0.000131253
-15.6275 -0.00410744 0.000131967
-15.5994 -0.0041223 0.000132685
-15.5713 -0.00413724 0.000133408
-15.5432 -0.00415225 0.000134136
-15.5151 -0.00416734 0.000134869
-15.4871 -0.00418249 0.000135607
-15.459 -0.00419773 0.00013635
-15.431 -0.00421303 0.000137098
-15.403 -0.00422842 0.000137851
-15.375 -0.00424388 0.000138609
-15.347 -0.00425941 0.000139372
-15.3191 -0.00427502 0.000140141
-15.2911 -0.00429071 0.000140914
-15.2632 -0.00430648 0.000141693
-15.2353 -0.00432233 0.000142477
-15.2074 -0.00433825 0.000143267
-15.1795 -0.00435426 0.000144062
-15.1517 -0.00437035 0.000144863
-15.1238 -0.00438651 0.000145669
-15.096 -0.00440276 0.000146481
-15.0681 -0.00441909 0.000147298
-15.0403 -0.0044355 0.000148121
-15.0125 -0.004452 0.000148949
-14.9848 -0.00446858 0.000149784
-14.957 -0.00448524 0.000150624
-14.9292 -0.00450199 0.00015147
-14.9015 -0.00451882 0.000152322
-14.8738 -0.00453574 0.00015318
-14.8461 -0.00455275 0.000154044
-14.8184 -0.00456984 0.000154914
-14.7907 -0.00458702 0.00015579
-14.763 -0.00460429 0.000156673
-14.7354 -0.00462165 0.000157561
-14.7077 -0.0046391 0.000158456
-14.6801 -0.00465664 0.000159358
-14.6525 -0.00467426 0.000160265
-14.6249 -0.00469198 0.000161179
-14.5973 -0.0047098 0.0001621
-14.5698 -0.0047277 0.000163027
-14.5422 -0.0047457 0.000163961
-14.5147 -0.0047638 0.000164902
-14.4871 -0.00478198 0.000165849
-14.4596 -0.00480027 0.000166803
-14.4321 -0.00481865 0.000167764
-14.4046 -0.00483712 0.000168732
-14.3771 -0.0048557 0.000169707
-14.3497 -0.00487437 0.000170689
-14.3222 -0.00489314 0.000171678
-14.2948 -0.00491201 0.000172674
-14.2674 -0.00493099 0.000173678
-14.24 -0.00495006 0.000174688
-14.2126 -0.00496923 0.000175707
-14.1852 -0.00498851 0.000176732
-14.1578 -0.00500789 0.000177765
-14.1305 -0.00502738 0.000178806
-14.1031 -0.00504697 0.000179855
-14.0758 -0.00506666 0.000180911
-14.0485 -0.00508646 0.000181975
-14.0212 -0.00510637 0.000183047
-13.9939 -0.00512639 0.000184127
-13.9666 -0.00514652 0.000185214
-13.9393 -0.00516675 0.00018631
-13.9121 -0.0051871 0.000187414
-13.8848 -0.00520755 0.000188527
-13.8576 -0.00522812 0.000189647
-13.8304 -0.00524881 0.000190776
-13.8032 -0.0052696 0.000191914
-13.776 -0.00529051 0.00019306
-13.7488 -0.00531154 0.000194215
-13.7216 -0.00533268 0.000195378
-13.6945 -0.00535394 0.000196551
-13.6673 -0.00537532 0.000197732
-13.6402 -0.00539681 0.000198922
-13.6131 -0.00541843 0.000200121
-13.5859 -0.00544016 0.000201329
-13.5588 -0.00546202 0.000202547
-13.5318 -0.005484 0.000203774
-13.5047 -0.00550611 0.00020501
-13.4776 -0.00552834 0.000206256
-13.4506 -0.00555069 0.000207511
-13.4235 -0.00557317 0.000208776
-13.3965 -0.00559578 0.000210051
-13.3695 -0.00561851 0.000211336
-13.3425 -0.00564138 0.00021263
-13.3155 -0.00566438 0.000213935
-13.2885 -0.0056875 0.00021525
-13.2615 -0.00571076 0.000216575
-13.2346 -0.00573415 0.00021791
-13.2076 -0.00575768 0.000219256
-13.1807 -0.00578134 0.000220613
-13.1538 -0.00580514 0.00022198
-13.1269 -0.00582908 0.000223358
-13.1 -0.00585315 0.000224746
-13.0731 -0.00587737 0.000226146
-13.0462 -0.00590172 0.000227557
-13.0193 -0.00592622 0.000228979
-12.9925 -0.00595086 0.000230412
-12.9656 -0.00597564 0.000231857
-12.9388 -0.00600057 0.000233313
-12.9119 -0.00602565 0.000234781
-12.8851 -0.00605087 0.000236261
-12.8583 -0.00607624 0.000237753
-12.8315 -0.00610176 0.000239256
-12.8047 -0.00612744 0.000240772
-12.778 -0.00615326 0.0002423
-12.7512 -0.00617924 0.00024384
-12.7245 -0.00620537 0.000245393
-12.6977 -0.00623166 0.000246958
-12.671 -0.00625811 0.000248536
-12.6443 -0.00628472 0.000250128
-12.6176 -0.00631148 0.000251732
-12.5909 -0.00633841 0.000253349
-12.5642 -0.0063655 0.000254979
-12.5375 -0.00639275 0.000256623
-12.5108 -0.00642017 0.000258281
-12.4842 -0.00644775 0.000259952
-12.4575 -0.0064755 0.000261637
-12.4309 -0.00650342 0.000263336
-12.4043 -0.00653151 0.000265049
-12.3776 -0.00655978 0.000266776
-12.351 -0.00658821 0.000268518
-12.3244 -0.00661683 0.000270274
-12.2979 -0.00664561 0.000272045
-12.2713 -0.00667458 0.000273831
-12.2447 -0.00670372 0.000275632
-12.2182 -0.00673305 0.000277448
-12.1916 -0.00676256 0.000279279
-12.1651 -0.00679225 0.000281126
-12.1385 -0.00682213 0.000282989
-12.112 -0.00685219 0.000284867
-12.0855 -0.00688244 0.000286762
-12.059 -0.00691288 0.000288672
-12.0325 -0.00694352 0.000290599
-12.0061 -0.00697434 0.000292543
-11.9796 -0.00700537 0.000294503
-11.9531 -0.00703659 0.00029648
-11.9267 -0.007068 0.000298474
-11.9002 -0.00709962 0.000300486
-11.8738 -0.00713144 0.000302514
-11.8474 -0.00716346 0.000304561
-11.821 -0.00719569 0.000306625
-11.7946 -0.00722812 0.000308707
-11.7682 -0.00726076 0.000310808
-11.7418 -0.00729362 0.000312927
-11.7154 -0.00732668 0.000315064
-11.689 -0.00735996 0.00031722
-11.6627 -0.00739346 0.000319395
-11.6363 -0.00742717 0.00032159
-11.61 -0.0074611 0.000323804
-11.5837 -0.00749526 0.000326037
-11.5573 -0.00752964 0.000328291
-11.531 -0.00756424 0.000330564
-11.5047 -0.00759908 0.000332858
-11.4784 -0.00763414 0.000335173
-11.4522 -0.00766943 0.000337508
-11.4259 -0.00770496 0.000339864
-11.3996 -0.00774072 0.000342241
-11.3734 -0.00777673 0.00034464
-11.3471 -0.00781297 0.000347061
-11.3209 -0.00784945 0.000349503
-11.2946 -0.00788618 0.000351968
-11.2684 -0.00792316 0.000354455
-11.2422 -0.00796038 0.000356965
-11.216 -0.00799786 0.000359498
-11.1898 -0.00803558 0.000362054
-11.1636 -0.00807357 0.000364634
-11.1374 -0.00811181 0.000367237
-11.1112 -0.00815032 0.000369865
-11.0851 -0.00818908 0.000372517
-11.0589 -0.00822811 0.000375193
-11.0328 -0.00826741 0.000377895
-11.0066 -0.00830698 0.000380621
-10.9805 -0.00834682 0.000383373
-10.9544 -0.00838694 0.000386151
-10.9283 -0.00842734 0.000388955
-10.9022 -0.00846801 0.000391786
-10.8761 -0.00850897 0.000394643
-10.85 -0.00855022 0.000397527
-10.8239 -0.00859175 0.000400438
-10.7978 -0.00863357 0.000403377
-10.7718 -0.00867569 0.000406344
-10.7457 -0.0087181 0.00040934
-10.7196 -0.00876082 0.000412364
-10.6936 -0.00880383 0.000415417
-10.6676 -0.00884715 0.0004185
-10.6415 -0.00889078 0.000421612
-10.6155 -0.00893472 0.000424754
-10.5895 -0.00897897 0.000427927
-10.5635 -0.00902354 0.00043113
-10.5375 -0.00906843 0.000434365
-10.5115 -0.00911365 0.000437631
-10.4856 -0.00915919 0.000440929
-10.4596 -0.00920506 0.00044426
-10.4336 -0.00925126 0.000447623
-10.4077 -0.00929779 0.00045102
-10.3817 -0.00934467 0.00045445
-10.3558 -0.00939189 0.000457913
-10.3299 -0.00943945 0.000461412
-10.3039 -0.00948737 0.000464945
-10.278 -0.00953563 0.000468513
-10.2521 -0.00958426 0.000472117
-10.2262 -0.00963324 0.000475757
-10.2003 -0.00968259 0.000479434
-10.1744 -0.0097323 0.000483148
-10.1485 -0.00978238 0.000486899
-10.1227 -0.00983284 0.000490689
-10.0968 -0.00988367 0.000494516
-10.0709 -0.00993489 0.000498383
-10.0451 -0.00998649 0.000502289
-10.0192 -0.0100385 0.000506235
-9.99341 -0.0100909 0.000510222
-9.96758 -0.0101437 0.00051425
-9.94176 -0.0101968 0.000518319
-9.91595 -0.0102504 0.00052243
-9.89014 -0.0103044 0.000526584
-9.86434 -0.0103588 0.000530781
-9.83854 -0.0104137 0.000535021
-9.81276 -0.0104689 0.000539306
-9.78698 -0.0105246 0.000543636
-9.76121 -0.0105807 0.000548012
-9.73544 -0.0106373 0.000552433
-9.70968 -0.0106943 0.000556901
-9.68393 -0.0107517 0.000561416
-9.65819 -0.0108096 0.00056598
-9.63245 -0.0108679 0.000570591
-9.60672 -0.0109267 0.000575252
-9.581 -0.010986 0.000579963
-9.55528 -0.0110457 0.000584725
-9.52957 -0.0111059 0.000589537
-9.50387 -0.0111666 0.000594402
-9.47817 -0.0112278 0.000599319
-9.45248 -0.0112895 0.000604289
-9.4268 -0.0113516 0.000609313
-9.40112 -0.0114143 0.000614393
-9.37545 -0.0114774 0.000619527
-9.34979 -0.0115411 0.000624718
-9.32413 -0.0116053 0.000629966
-9.29848 -0.01167 0.000635272
-9.27284 -0.0117352 0.000640637
-9.2472 -0.011801 0.000646061
-9.22157 -0.0118673 0.000651545
-9.19594 -0.0119342 0.000657091
-9.17033 -0.0120016 0.000662698
-9.14471 -0.0120696 0.000668368
-9.11911 -0.0121381 0.000674102
-9.09351 -0.0122072 0.000679901
-9.06792 -0.0122769 0.000685765
-9.04233 -0.0123471 0.000691696
-9.01675 -0.012418 0.000697694
-8.99118 -0.0124894 0.000703761
-8.96561 -0.0125615 0.000709897
-8.94005 -0.0126341 0.000716103
-8.91449 -0.0127074 0.000722381
-8.88895 -0.0127813 0.000728731
-8.8634 -0.0128559 0.000735154
-8.83787 -0.012931 0.000741653
-8.81234 -0.0130068 0.000748226
-8.78681 -0.0130833 0.000754877
-8.76129 -0.0131604 0.000761605
-8.73578 -0.0132382 0.000768413
-8.71027 -0.0133167 0.0007753
-8.68477 -0.0133959 0.000782269
-8.65928 -0.0134757 0.00078932
-8.63379 -0.0135563 0.000796456
-8.60831 -0.0136375 0.000803676
-8.58283 -0.0137195 0.000810983
-8.55736 -0.0138022 0.000818377
-8.53189 -0.0138856 0.00082586
-8.50644 -0.0139698 0.000833433
-8.48098 -0.0140548 0.000841099
-8.45553 -0.0141404 0.000848857
-8.43009 -0.0142269 0.00085671
-8.40466 -0.0143142 0.000864658
-8.37923 -0.0144022 0.000872704
-8.3538 -0.014491 0.000880849
-8.32838 -0.0145806 0.000889095
-8.30297 -0.0146711 0.000897442
-8.27756 -0.0147624 0.000905893
-8.25216 -0.0148545 0.000914449
-8.22676 -0.0149475 0.000923112
-8.20137 -0.0150413 0.000931883
-8.17598 -0.015136 0.000940765
-8.1506 -0.0152316 0.000949759
-8.12523 -0.015328 0.000958867
-8.09986 -0.0154254 0.00096809
-8.0745 -0.0155237 0.00097743
-8.04914 -0.0156229 0.00098689
-8.02378 -0.0157231 0.000996471
-7.99844 -0.0158242 0.00100618
-7.97309 -0.0159262 0.00101601
-7.94776 -0.0160293 0.00102596
-7.92243 -0.0161333 0.00103605
-7.8971 -0.0162383 0.00104627
-7.87178 -0.0163443 0.00105662
-7.84646 -0.0164514 0.0010671
-7.82115 -0.0165595 0.00107773
-7.79585 -0.0166686 0.00108849
-7.77055 -0.0167788 0.0010994
-7.74525 -0.0168901 0.00111045
-7.71996 -0.0170025 0.00112166
-7.69468 -0.017116 0.00113301
-7.6694 -0.0172306 0.00114451
-7.64412 -0.0173464 0.00115617
-7.61885 -0.0174633 0.00116798
-7.59359 -0.0175814 0.00117996
-7.56833 -0.0177006 0.0011921
-7.54307 -0.0178211 0.0012044
-7.51782 -0.0179428 0.00121688
-7.49258 -0.0180657 0.00122952
-7.46734 -0.0181899 0.00124234
-7.4421 -0.0183153 0.00125534
-7.41687 -0.018442 0.00126852
-7.39165 -0.0185701 0.00128189
-7.36643 -0.0186994 0.00129544
-7.34121 -0.0188301 0.00130918
-7.316 -0.0189621 0.00132312
-7.2908 -0.0190956 0.00133725
-7.2656 -0.0192304 0.00135158
-7.2404 -0.0193666 0.00136612
-7.21521 -0.0195043 0.00138087
-7.19002 -0.0196434 0.00139583
-7.16484 -0.019784 0.00141101
-7.13966 -0.0199261 0.0014264
-7.11449 -0.0200697 0.00144203
-7.08932 -0.0202149 0.00145787
-7.06416 -0.0203616 0.00147396
-7.039 -0.0205099 0.00149027
-7.01384 -0.0206599 0.00150683
-6.98869 -0.0208114 0.00152364
-6.96355 -0.0209646 0.00154069
-6.93841 -0.0211195 0.001558
-6.91327 -0.0212762 0.00157557
-6.88814 -0.0214345 0.00159341
-6.86301 -0.0215946 0.00161152
-6.83789 -0.0217565 0.0016299
-6.81277 -0.0219202 0.00164856
-6.78766 -0.0220857 0.0016675
-6.76255 -0.0222531 0.00168674
-6.73744 -0.0224224 0.00170628
-6.71234 -0.0225937 0.00172612
-6.68724 -0.0227668 0.00174626
-6.66215 -0.022942 0.00176673
-6.63706 -0.0231192 0.00178751
-6.61198 -0.0232984 0.00180862
-6.5869 -0.0234797 0.00183007
-6.56182 -0.0236632 0.00185186
-6.53675 -0.0238487 0.00187399
-6.51169 -0.0240365 0.00189648
-6.48662 -0.0242264 0.00191934
-6.46156 -0.0244187 0.00194256
-6.43651 -0.0246131 0.00196616
-6.41146 -0.02481 0.00199015
-6.38641 -0.0250091 0.00201453
-6.36137 -0.0252107 0.00203931
-6.33633 -0.0254147 0.0020645
-6.3113 -0.0256212 0.00209011
-6.28627 -0.0258302 0.00211615
-6.26124 -0.0260418 0.00214262
-6.23622 -0.0262559 0.00216954
-6.2112 -0.0264728 0.00219692
-6.18619 -0.0266923 0.00222476
-6.16118 -0.0269145 0.00225308
-6.13617 -0.0271395 0.00228188
-6.11117 -0.0273673 0.00231118
-6.08617 -0.0275981 0.00234099
-6.06117 -0.0278317 0.00237132
-6.03618 -0.0280683 0.00240218
-6.01119 -0.028308 0.00243358
-5.98621 -0.0285507 0.00246554
-5.96123 -0.0287965 0.00249806
-5.93625 -0.0290456 0.00253117
-5.91128 -0.0292979 0.00256487
-5.88631 -0.0295535 0.00259917
-5.86135 -0.0298124 0.0026341
-5.83639 -0.0300748 0.00266967
-5.81143 -0.0303406 0.00270588
-5.78648 -0.03061 0.00274277
-5.76153 -0.030883 0.00278033
-5.73658 -0.0311597 0.0028186
-5.71164 -0.0314401 0.00285758
-5.6867 -0.0317244 0.00289729
-5.66176 -0.0320125 0.00293776
-5.63683 -0.0323046 0.00297899
-5.6119 -0.0326007 0.00302102
-5.58698 -0.0329009 0.00306385
-5.56205 -0.0332052 0.00310751
-5.53714 -0.0335139 0.00315201
-5.51222 -0.0338269 0.00319739
-5.48731 -0.0341443 0.00324366
-5.4624 -0.0344662 0.00329085
-5.4375 -0.0347927 0.00333898
-5.4126 -0.0351239 0.00338807
-5.3877 -0.0354599 0.00343815
-5.36281 -0.0358007 0.00348924
-5.33791 -0.0361466 0.00354138
-5.31303 -0.0364974 0.00359458
-5.28814 -0.0368535 0.00364889
-5.26326 -0.0372148 0.00370432
-5.23838 -0.0375816 0.00376091
-5.21351 -0.0379538 0.0038187
-5.18864 -0.0383316 0.0038777
-5.16377 -0.0387151 0.00393797
-5.1389 -0.0391045 0.00399953
-5.11404 -0.0394998 0.00406243
-5.08918 -0.0399012 0.00412669
-5.06433 -0.0403088 0.00419236
-5.03948 -0.0407228 0.00425948
-5.01463 -0.0411432 0.0043281
-4.98978 -0.0415703 0.00439825
-4.96494 -0.0420041 0.00446998
-4.9401 -0.0424448 0.00454335
-4.91526 -0.0428926 0.00461839
-4.89043 -0.0433476 0.00469517
-4.8656 -0.0438099 0.00477373
-4.84077 -0.0442798 0.00485414
-4.81594 -0.0447574 0.00493644
-4.79112 -0.0452429 0.00502071
-4.7663 -0.0457364 0.005107
-4.74149 -0.0462382 0.00519538
-4.71667 -0.0467484 0.00528593
-4.69186 -0.0472673 0.0053787
-4.66706 -0.0477949 0.00547378
-4.64225 -0.0483316 0.00557124
-4.61745 -0.0488775 0.00567117
-4.59265 -0.0494329 0.00577365
-4.56786 -0.049998 0.00587877
-4.54306 -0.050573 0.00598663
-4.51827 -0.0511581 0.00609733
-4.49348 -0.0517536 0.00621095
-4.4687 -0.0523598 0.00632763
-4.44392 -0.0529769 0.00644747
-4.41914 -0.0536052 0.00657058
-4.39436 -0.0542449 0.0066971
-4.36959 -0.0548964 0.00682716
-4.34482 -0.0555599 0.00696088
-4.32005 -0.0562358 0.00709843
-4.29528 -0.0569243 0.00723995
-4.27052 -0.0576258 0.00738561
-4.24576 -0.0583406 0.00753556
-4.221 -0.059069 0.00769001
-4.19624 -0.0598114 0.00784912
-4.17149 -0.0605682 0.00801312
-4.14674 -0.0613397 0.0081822
-4.12199 -0.0621263 0.00835659
-4.09725 -0.0629284 0.00853652
-4.0725 -0.0637464 0.00872226
-4.04776 -0.0645807 0.00891405
-4.02302 -0.0654318 0.00911219
-3.99829 -0.0663 0.00931697
-3.97356 -0.0671859 0.0095287
-3.94882 -0.0680898 0.00974772
-3.9241 -0.0690122 0.00997438
-3.89937 -0.0699537 0.0102091
-3.87465 -0.0709147 0.0104521
-3.84992 -0.0718956 0.0107041
-3.82521 -0.0728971 0.0109653
-3.80049 -0.0739195 0.0112362
-3.77577 -0.0749635 0.0115174
-3.75106 -0.0760294 0.0118093
-3.72635 -0.0771179 0.0121126
-3.70164 -0.0782295 0.0124278
-3.67694 -0.0793646 0.0127554
-3.65224 -0.0805238 0.0130963
-3.62754 -0.0817075 0.013451
-3.60284 -0.0829164 0.0138202
-3.57814 -0.0841507 0.0142047
-3.55345 -0.0854111 0.0146053
-3.52875 -0.0866979 0.0150226
-3.50406 -0.0880116 0.0154576
-3.47937 -0.0893525 0.0159111
-3.45469 -0.0907211 0.0163839
-3.43 -0.0921176 0.0168768
-3.40532 -0.0935423 0.0173908
-3.38064 -0.0949955 0.0179266
-3.35597 -0.0964775 0.018485
-3.33129 -0.0979885 0.019067
-3.30662 -0.0995285 0.0196731
-3.28194 -0.101098 0.0203042
-3.25727 -0.102697 0.020961
-3.23261 -0.104325 0.0216439
-3.20794 -0.105983 0.0223535
-3.18328 -0.107671 0.0230902
-3.15861 -0.10939 0.0238544
-3.13395 -0.111139 0.0246463
-3.1093 -0.112919 0.0254661
-3.08464 -0.114731 0.0263139
-3.05999 -0.116576 0.0271896
-3.03533 -0.118454 0.0280933
-3.01068 -0.120366 0.0290249
-2.98603 -0.122315 0.0299844
-2.96139 -0.124302 0.0309719
-2.93674 -0.126328 0.0319875
-2.9121 -0.128397 0.0330314
-2.88745 -0.130509 0.0341041
-2.86281 -0.132669 0.0352061
-2.83818 -0.134879 0.0363384
-2.81354 -0.137142 0.037502
-2.7889 -0.139461 0.0386984
-2.76427 -0.141841 0.0399293
-2.73964 -0.144284 0.0411969
-2.71501 -0.146794 0.0425034
-2.69038 -0.149374 0.0438517
-2.66575 -0.15203 0.0452449
-2.64113 -0.154764 0.0466865
-2.6165 -0.157581 0.0481803
-2.59188 -0.160483 0.0497305
-2.56726 -0.163476 0.0513416
-2.54264 -0.166563 0.0530185
-2.51802 -0.169747 0.0547663
-2.49341 -0.173034 0.0565909
-2.46879 -0.176425 0.058498
-2.44418 -0.179925 0.0604942
-2.41957 -0.183539 0.0625861
-2.39496 -0.187269 0.0647812
-2.37035 -0.191119 0.067087
-2.34574 -0.195093 0.0695118
-2.32113 -0.199195 0.0720643
-2.29653 -0.203428 0.074754
-2.27192 -0.207796 0.0775906
-2.24732 -0.212302 0.080585
-2.22272 -0.216949 0.0837483
-2.19812 -0.22174 0.0870929
-2.17352 -0.226678 0.0906315
-2.14893 -0.231766 0.0943783
-2.12433 -0.237006 0.0983478
-2.09974 -0.2424 0.102556
-2.07514 -0.247948 0.10702
-2.05055 -0.253652 0.111757
-2.02596 -0.25951 0.116788
-2.00137 -0.265523 0.122131
-1.97678 -0.271687 0.127809
-1.9522 -0.277999 0.133846
-1.92761 -0.284454 0.140264
-1.90303 -0.291045 0.14709
-1.87844 -0.297764 0.154349
-1.85386 -0.3046 0.162071
-1.82928 -0.31154 0.170283
-1.8047 -0.318567 0.179015
-1.78012 -0.325663 0.188296
-1.75554 -0.332804 0.198157
-1.73096 -0.339966 0.208628
-1.70639 -0.347118 0.219738
-1.68181 -0.354226 0.231515
-1.65724 -0.361253 0.243986
-1.63266 -0.368159 0.257174
-1.60809 -0.374896 0.271099
-1.58352 -0.381417 0.285778
-1.55895 -0.38767 0.301223
-1.53438 -0.393602 0.31744
-1.50981 -0.399159 0.334427
-1.48525 -0.404286 0.352179
-1.46068 -0.40893 0.370681
-1.43611 -0.413045 0.389914
-1.41155 -0.416583 0.40985
-1.38698 -0.419511 0.430458
-1.36242 -0.421797 0.451703
-1.33786 -0.423424 0.473547
-1.3133 -0.424383 0.495955
-1.28873 -0.424679 0.518895
-1.26417 -0.424324 0.54234
-1.23962 -0.423344 0.566276
-1.21506 -0.421771 0.590699
-1.1905 -0.419645 0.615625
-1.16594 -0.417006 0.641084
-1.14138 -0.413897 0.66713
-1.11683 -0.410354 0.693837
-1.09227 -0.406405 0.721303
-1.06772 -0.402063 0.749648
-1.04316 -0.397327 0.779015
-1.01861 -0.392166 0.809566
-0.994058 -0.386529 0.841487
-0.969506 -0.380325 0.874976
-0.944954 -0.373433 0.910252
-0.920403 -0.365683 0.947539
-0.895852 -0.356859 0.987078
-0.871302 -0.34669 1.02911
-0.846753 -0.334843 1.07386
-0.822204 -0.320915 1.12157
-0.797655 -0.304428 1.17244
-0.773107 -0.284817 1.22666
-0.74856 -0.261427 1.28434
-0.724012 -0.233499 1.34555
-0.699466 -0.200175 1.41026
-0.674919 -0.16049 1.4783
-0.650373 -0.113385 1.54936
-0.625828 -0.0577167 1.62291
-0.601282 0.00771057 1.69819
-0.576738 0.0840995 1.77411
-0.552193 0.172596 1.84928
-0.527649 0.274198 1.92192
-0.503105 0.389654 1.98988
-0.478561 0.519326 2.05066
-0.454018 0.663076 2.1015
-0.429475 0.820123 2.13945
-0.404932 0.988992 2.16162
-0.38039 1.16744 2.16532
-0.355847 1.35258 2.14834
-0.331305 1.54093 2.10914
-0.306763 1.72871 2.04701
-0.282222 1.91205 1.96216
-0.25768 2.08732 1.85565
-0.233139 2.25131 1.7293
-0.208597 2.40148 1.58545
-0.184056 2.53592 1.42676
-0.159515 2.65351 1.25593
-0.134974 2.75364 1.07559
-0.110433 2.83628 0.888028
-0.0858925 2.90162 0.695253
-0.0613518 2.95009 0.498861
-0.0368111 2.9821 0.30017
-0.0122703 2.99802 0.100187
0.0122703 2.99802 -0.100187
0.0368111 2.9821 -0.30017
0.0613518 2.95009 -0.498861
0.0858925 2.90162 -0.695253
0.110433 2.83628 -0.888028
0.134974 2.75364 -1.07559
0.159515 2.65351 -1.25593
0.184056 2.53592 -1.42676
0.208597 2.40148 -1.58545
0.233139 2.25131 -1.7293
0.25768 2.08732 -1.85565
0.282222 1.91205 -1.96216
0.306763 1.72871 -2.04701
0.331305 1.54093 -2.10914
0.355847 1.35258 -2.14834
0.38039 1.16744 -2.16532
0.404932 0.988992 -2.16162
0.429475 0.820123 -2.13945
0.454018 0.663076 -2.1015
0.478561 0.519326 -2.05066
0.503105 0.389654 -1.98988
0.527649 0.274198 -1.92192
0.552193 0.172596 -1.84928
0.576738 0.0840995 -1.77411
0.601282 0.00771057 -1.69819
0.625828 -0.0577167 -1.62291
0.650373 -0.113385 -1.54936
0.674919 -0.16049 -1.4783
0.699466 -0.200175 -1.41026
0.724012 -0.233499 -1.34555
0.74856 -0.261427 -1.28434
0.773107 -0.284817 -1.22666
0.797655 -0.304428 -1.17244
0.822204 -0.320915 -1.12157
0.846753 -0.334843 -1.07386
0.871302 -0.34669 -1.02911
0.895852 -0.356859 -0.987078
0.920403 -0.365683 -0.947539
0.944954 -0.373433 -0.910252
0.969506 -0.380325 -0.874976
0.994058 -0.386529 -0.841487
1.01861 -0.392166 -0.809566
1.04316 -0.397327 -0.779015
1.06772 -0.402063 -0.749648
1.09227 -0.406405 -0.721303
1.11683 -0.410354 -0.693837
1.14138 -0.413897 -0.66713
1.16594 -0.417006 -0.641084
1.1905 -0.419645 -0.615625
1.21506 -0.421771 -0.590699
1.23962 -0.423344 -0.566276
1.26417 -0.424324 -0.54234
1.28873 -0.424679 -0.518895
1.3133 -0.424383 -0.495955
1.33786 -0.423424 -0.473547
1.36242 -0.421797 -0.451703
1.38698 -0.419511 -0.430458
1.41155 -0.416583 -0.40985
1.43611 -0.413045 -0.389914
1.46068 -0.40893 -0.370681
1.48525 -0.404286 -0.352179
1.50981 -0.399159 -0.334427
1.53438 -0.393602 -0.31744
1.55895 -0.38767 -0.301223
1.58352 -0.381417 -0.285778
1.60809 -0.374896 -0.271099
1.63266 -0.368159 -0.257174
1.65724 -0.361253 -0.243986
1.68181 -0.354226 -0.231515
1.70639 -0.347118 -0.219738
1.73096 -0.339966 -0.208628
1.75554 -0.332804 -0.198157
1.78012 -0.325663 -0.188296
1.8047 -0.318567 -0.179015
1.82928 -0.31154 -0.170283
1.85386 -0.3046 -0.162071
1.87844 -0.297764 -0.154349
1.90303 -0.291045 -0.14709
1.92761 -0.284454 -0.140264
1.9522 -0.277999 -0.133846
1.97678 -0.271687 -0.127809
2.00137 -0.265523 -0.122131
2.02596 -0.25951 -0.116788
2.05055 -0.253652 -0.111757
2.07514 -0.247948 -0.10702
2.09974 -0.2424 -0.102556
2.12433 -0.237006 -0.0983478
2.14893 -0.231766 -0.0943783
2.17352 -0.226678 -0.0906315
2.19812 -0.22174 -0.0870929
2.22272 -0.216949 -0.0837483
2.24732 -0.212302 -0.080585
2.27192 -0.207796 -0.0775906
2.29653 -0.203428 -0.074754
2.32113 -0.199195 -0.0720643
2.34574 -0.195093 -0.0695118
2.37035 -0.191119 -0.067087
2.39496 -0.187269 -0.0647812
2.41957 -0.183539 -0.0625861
2.44418 -0.179925 -0.0604942
2.46879 -0.176425 -0.058498
2.49341 -0.173034 -0.0565909
2.51802 -0.169747 -0.0547663
2.54264 -0.166563 -0.0530185
2.56726 -0.163476 -0.0513416
2.59188 -0.160483 -0.0497305
2.6165 -0.157581 -0.0481803
2.64113 -0.154764 -0.0466865
2.66575 -0.15203 -0.0452449
2.69038 -0.149374 -0.0438517
2.71501 -0.146794 -0.0425034
2.73964 -0.144284 -0.0411969
2.76427 -0.141841 -0.0399293
2.7889 -0.139461 -0.0386984
2.81354 -0.137142 -0.037502
2.83818 -0.134879 -0.0363384
2.86281 -0.132669 -0.0352061
2.88745 -0.130509 -0.0341041
2.9121 -0.128397 -0.0330314
2.93674 -0.126328 -0.0319875
2.96139 -0.124302 -0.0309719
2.98603 -0.122315 -0.0299844
3.01068 -0.120366 -0.0290249
3.03533 -0.118454 -0.0280933
3.05999 -0.116576 -0.0271896
3.08464 -0.114731 -0.0263139
3.1093 -0.112919 -0.0254661
3.13395 -0.111139 -0.0246463
3.15861 -0.10939 -0.0238544
3.18328 -0.107671 -0.0230902
3.20794 -0.105983 -0.0223535
3.23261 -0.104325 -0.0216439
3.25727 -0.102697 -0.020961
3.28194 -0.101098 -0.0203042
3.30662 -0.0995285 -0.0196731
3.33129 -0.0979885 -0.019067
3.35597 -0.0964775 -0.018485
3.38064 -0.0949955 -0.0179266
3.40532 -0.0935423 -0.0173908
3.43 -0.0921176 -0.0168768
3.45469 -0.0907211 -0.0163839
3.47937 -0.0893525 -0.0159111
3.50406 -0.0880116 -0.0154576
3.52875 -0.0866979 -0.0150226
3.55345 -0.0854111 -0.0146053
3.57814 -0.0841507 -0.0142047
3.60284 -0.0829164 -0.0138202
3.62754 -0.0817075 -0.013451
3.65224 -0.0805238 -0.0130963
3.67694 -0.0793646 -0.0127554
3.70164 -0.0782295 -0.0124278
3.72635 -0.0771179 -0.0121126
3.75106 -0.0760294 -0.0118093
3.77577 -0.0749635 -0.0115174
3.80049 -0.0739195 -0.0112362
3.82521 -0.0728971 -0.0109653
3.84992 -0.0718956 -0.0107041
3.87465 -0.0709147 -0.0104521
3.89937 -0.0699537 -0.0102091
3.9241 -0.0690122 -0.00997438
3.94882 -0.0680898 -0.00974772
3.97356 -0.0671859 -0.0095287
3.99829 -0.0663 -0.00931697
4.02302 -0.0654318 -0.00911219
4.04776 -0.0645807 -0.00891405
4.0725 -0.0637464 -0.00872226
4.09725 -0.0629284 -0.00853652
4.12199 -0.0621263 -0.00835659
4.14674 -0.0613397 -0.0081822
4.17149 -0.0605682 -0.00801312
4.19624 -0.0598114 -0.00784912
4.221 -0.059069 -0.00769001
4.24576 -0.0583406 -0.00753556
4.27052 -0.0576258 -0.00738561
4.29528 -0.0569243 -0.00723995
4.32005 -0.0562358 -0.00709843
4.34482 -0.0555599 -0.00696088
4.36959 -0.0548964 -0.00682716
4.39436 -0.0542449 -0.0066971
4.41914 -0.0536052 -0.00657058
4.44392 -0.0529769 -0.00644747
4.4687 -0.0523598 -0.00632763
4.49348 -0.0517536 -0.00621095
4.51827 -0.0511581 -0.00609733
4.54306 -0.050573 -0.00598663
4.56786 -0.049998 -0.00587877
4.59265 -0.0494329 -0.00577365
4.61745 -0.0488775 -0.00567117
4.64225 -0.0483316 -0.00557124
4.66706 -0.0477949 -0.00547378
4.69186 -0.0472673 -0.0053787
4.71667 -0.0467484 -0.00528593
4.74149 -0.0462382 -0.00519538
4.7663 -0.0457364 -0.005107
4.79112 -0.0452429 -0.00502071
4.81594 -0.0447574 -0.00493644
4.84077 -0.0442798 -0.00485414
4.8656 -0.0438099 -0.00477373
4.89043 -0.0433476 -0.00469517
4.91526 -0.0428926 -0.00461839
4.9401 -0.0424448 -0.00454335
4.96494 -0.0420041 -0.00446998
4.98978 -0.0415703 -0.00439825
5.01463 -0.0411432 -0.0043281
5.03948 -0.0407228 -0.00425948
5.06433 -0.0403088 -0.00419236
5.08918 -0.0399012 -0.00412669
5.11404 -0.0394998 -0.00406243
5.1389 -0.0391045 -0.00399953
5.16377 -0.0387151 -0.00393797
5.18864 -0.0383316 -0.0038777
5.21351 -0.0379538 -0.0038187
5.23838 -0.0375816 -0.00376091
5.26326 -0.0372148 -0.00370432
5.28814 -0.0368535 -0.00364889
5.31303 -0.0364974 -0.00359458
5.33791 -0.0361466 -0.00354138
5.36281 -0.0358007 -0.00348924
5.3877 -0.0354599 -0.00343815
5.4126 -0.0351239 -0.00338807
5.4375 -0.0347927 -0.00333898
5.4624 -0.0344662 -0.00329085
5.48731 -0.0341443 -0.00324366
5.51222 -0.0338269 -0.00319739
5.53714 -0.0335139 -0.00315201
5.56205 -0.0332052 -0.00310751
5.58698 -0.0329009 -0.00306385
5.6119 -0.0326007 -0.00302102
5.63683 -0.0323046 -0.00297899
5.66176 -0.0320125 -0.00293776
5.6867 -0.0317244 -0.00289729
5.71164 -0.0314401 -0.00285758
5.73658 -0.0311597 -0.0028186
5.76153 -0.030883 -0.00278033
5.78648 -0.03061 -0.00274277
5.81143 -0.0303406 -0.00270588
5.83639 -0.0300748 -0.00266967
5.86135 -0.0298124 -0.0026341
5.88631 -0.0295535 -0.00259917
5.91128 -0.0292979 -0.00256487
5.93625 -0.0290456 -0.00253117
5.96123 -0.0287965 -0.00249806
5.98621 -0.0285507 -0.00246554
6.01119 -0.028308 -0.00243358
6.03618 -0.0280683 -0.00240218
6.06117 -0.0278317 -0.00237132
6.08617 -0.0275981 -0.00234099
6.11117 -0.0273673 -0.00231118
6.13617 -0.0271395 -0.00228188
6.16118 -0.0269145 -0.00225308
6.18619 -0.0266923 -0.00222476
6.2112 -0.0264728 -0.00219692
6.23622 -0.0262559 -0.00216954
6.26124 -0.0260418 -0.00214262
6.28627 -0.0258302 -0.00211615
6.3113 -0.0256212 -0.00209011
6.33633 -0.0254147 -0.0020645
6.36137 -0.0252107 -0.00203931
6.38641 -0.0250091 -0.00201453
6.41146 -0.02481 -0.00199015
6.43651 -0.0246131 -0.00196616
6.46156 -0.0244187 -0.00194256
6.48662 -0.0242264 -0.00191934
6.51169 -0.0240365 -0.00189648
6.53675 -0.0238487 -0.00187399
6.56182 -0.0236632 -0.00185186
6.5869 -0.0234797 -0.00183007
6.61198 -0.0232984 -0.00180862
6.63706 -0.0231192 -0.00178751
6.66215 -0.022942 -0.00176673
6.68724 -0.0227668 -0.00174626
6.71234 -0.0225937 -0.00172612
6.73744 -0.0224224 -0.00170628
6.76255 -0.0222531 -0.00168674
6.78766 -0.0220857 -0.0016675
6.81277 -0.0219202 -0.00164856
6.83789 -0.0217565 -0.0016299
6.86301 -0.0215946 -0.00161152
6.88814 -0.0214345 -0.00159341
6.91327 -0.0212762 -0.00157557
6.93841 -0.0211195 -0.001558
6.96355 -0.0209646 -0.00154069
6.98869 -0.0208114 -0.00152364
7.01384 -0.0206599 -0.00150683
7.039 -0.0205099 -0.00149027
7.06416 -0.0203616 -0.00147396
7.08932 -0.0202149 -0.00145787
7.11449 -0.0200697 -0.00144203
7.13966 -0.0199261 -0.0014264
7.16484 -0.019784 -0.00141101
7.19002 -0.0196434 -0.00139583
7.21521 -0.0195043 -0.00138087
7.2404 -0.0193666 -0.00136612
7.2656 -0.0192304 -0.00135158
7.2908 -0.0190956 -0.00133725
7.316 -0.0189621 -0.00132312
7.34121 -0.0188301 -0.00130918
7.36643 -0.0186994 -0.00129544
7.39165 -0.0185701 -0.00128189
7.41687 -0.018442 -0.00126852
7.4421 -0.0183153 -0.00125534
7.46734 -0.0181899 -0.00124234
7.49258 -0.0180657 -0.00122952
7.51782 -0.0179428 -0.00121688
7.54307 -0.0178211 -0.0012044
7.56833 -0.0177006 -0.0011921
7.59359 -0.0175814 -0.00117996
7.61885 -0.0174633 -0.00116798
7.64412 -0.0173464 -0.00115617
7.6694 -0.0172306 -0.00114451
7.69468 -0.017116 -0.00113301
7.71996 -0.0170025 -0.00112166
7.74525 -0.0168901 -0.00111045
7.77055 -0.0167788 -0.0010994
7.79585 -0.0166686 -0.00108849
7.82115 -0.0165595 -0.00107773
7.84646 -0.0164514 -0.0010671
7.87178 -0.0163443 -0.00105662
7.8971 -0.0162383 -0.00104627
7.92243 -0.0161333 -0.00103605
7.94776 -0.0160293 -0.00102596
7.97309 -0.0159262 -0.00101601
7.99844 -0.0158242 -0.00100618
8.02378 -0.0157231 -0.000996471
8.04914 -0.0156229 -0.00098689
8.0745 -0.0155237 -0.00097743
8.09986 -0.0154254 -0.00096809
8.12523 -0.015328 -0.000958867
8.1506 -0.0152316 -0.000949759
8.17598 -0.015136 -0.000940765
8.20137 -0.0150413 -0.000931883
8.22676 -0.0149475 -0.000923112
8.25216 -0.0148545 -0.000914449
8.27756 -0.0147624 -0.000905893
8.30297 -0.0146711 -0.000897442
8.32838 -0.0145806 -0.000889095
8.3538 -0.014491 -0.000880849
8.37923 -0.0144022 -0.000872704
8.40466 -0.0143142 -0.000864658
8.43009 -0.0142269 -0.00085671
8.45553 -0.0141404 -0.000848857
8.48098 -0.0140548 -0.000841099
8.50644 -0.0139698 -0.000833433
8.53189 -0.0138856 -0.00082586
8.55736 -0.0138022 -0.000818377
8.58283 -0.0137195 -0.000810983
8.60831 -0.0136375 -0.000803676
8.63379 -0.0135563 -0.000796456
8.65928 -0.0134757 -0.00078932
8.68477 -0.0133959 -0.000782269
8.71027 -0.0133167 -0.0007753
8.73578 -0.0132382 -0.000768413
8.76129 -0.0131604 -0.000761605
8.78681 -0.0130833 -0.000754877
8.81234 -0.0130068 -0.000748226
8.83787 -0.012931 -0.000741653
8.8634 -0.0128559 -0.000735154
8.88895 -0.0127813 -0.000728731
8.91449 -0.0127074 -0.000722381
8.94005 -0.0126341 -0.000716103
8.96561 -0.0125615 -0.000709897
8.99118 -0.0124894 -0.000703761
9.01675 -0.012418 -0.000697694
9.04233 -0.0123471 -0.000691696
9.06792 -0.0122769 -0.000685765
9.09351 -0.0122072 -0.000679901
9.11911 -0.0121381 -0.000674102
9.14471 -0.0120696 -0.000668368
9.17033 -0.0120016 -0.000662698
9.19594 -0.0119342 -0.000657091
9.22157 -0.0118673 -0.000651545
9.2472 -0.011801 -0.000646061
9.27284 -0.0117352 -0.000640637
9.29848 -0.01167 -0.000635272
9.32413 -0.0116053 -0.000629966
9.34979 -0.0115411 -0.000624718
9.37545 -0.0114774 -0.000619527
9.40112 -0.0114143 -0.000614393
9.4268 -0.0113516 -0.000609313
9.45248 -0.0112895 -0.000604289
9.47817 -0.0112278 -0.000599319
9.50387 -0.0111666 -0.000594402
9.52957 -0.0111059 -0.000589537
9.55528 -0.0110457 -0.000584725
9.581 -0.010986 -0.000579963
9.60672 -0.0109267 -0.000575252
9.63245 -0.0108679 -0.000570591
9.65819 -0.0108096 -0.00056598
9.68393 -0.0107517 -0.000561416
9.70968 -0.0106943 -0.000556901
9.73544 -0.0106373 -0.000552433
9.76121 -0.0105807 -0.000548012
9.78698 -0.0105246 -0.000543636
9.81276 -0.0104689 -0.000539306
9.83854 -0.0104137 -0.000535021
9.86434 -0.0103588 -0.000530781
9.89014 -0.0103044 -0.000526584
9.91595 -0.0102504 -0.00052243
9.94176 -0.0101968 -0.000518319
9.96758 -0.0101437 -0.00051425
9.99341 -0.0100909 -0.000510222
10.0192 -0.0100385 -0.000506235
10.0451 -0.00998649 -0.000502289
10.0709 -0.00993489 -0.000498383
10.0968 -0.00988367 -0.000494516
10.1227 -0.00983284 -0.000490689
10.1485 -0.00978238 -0.000486899
10.1744 -0.0097323 -0.000483148
10.2003 -0.00968259 -0.000479434
10.2262 -0.00963324 -0.000475757
10.2521 -0.00958426 -0.000472117
10.278 -0.00953563 -0.000468513
10.3039 -0.00948737 -0.000464945
10.3299 -0.00943945 -0.000461412
10.3558 -0.00939189 -0.000457913
10.3817 -0.00934467 -0.00045445
10.4077 -0.00929779 -0.00045102
10.4336 -0.00925126 -0.000447623
10.4596 -0.00920506 -0.00044426
10.4856 -0.00915919 -0.000440929
10.5115 -0.00911365 -0.000437631
10.5375 -0.00906843 -0.000434365
10.5635 -0.00902354 -0.00043113
10.5895 -0.00897897 -0.000427927
10.6155 -0.00893472 -0.000424754
10.6415 -0.00889078 -0.000421612
10.6676 -0.00884715 -0.0004185
10.6936 -0.00880383 -0.000415417
10.7196 -0.00876082 -0.000412364
10.7457 -0.0087181 -0.00040934
10.7718 -0.00867569 -0.000406344
10.7978 -0.00863357 -0.000403377
10.8239 -0.00859175 -0.000400438
10.85 -0.00855022 -0.000397527
10.8761 -0.00850897 -0.000394643
10.9022 -0.00846801 -0.000391786
10.9283 -0.00842734 -0.000388955
10.9544 -0.00838694 -0.000386151
10.9805 -0.00834682 -0.000383373
11.0066 -0.00830698 -0.000380621
11.0328 -0.00826741 -0.000377895
11.0589 -0.00822811 -0.000375193
11.0851 -0.00818908 -0.000372517
11.1112 -0.00815032 -0.000369865
11.1374 -0.00811181 -0.000367237
11.1636 -0.00807357 -0.000364634
11.1898 -0.00803558 -0.000362054
11.216 -0.00799786 -0.000359498
11.2422 -0.00796038 -0.000356965
11.2684 -0.00792316 -0.000354455
11.2946 -0.00788618 -0.000351968
11.3209 -0.00784945 -0.000349503
11.3471 -0.00781297 -0.000347061
11.3734 -0.00777673 -0.00034464
11.3996 -0.00774072 -0.000342241
11.4259 -0.00770496 -0.000339864
11.4522 -0.00766943 -0.000337508
11.4784 -0.00763414 -0.000335173
11.5047 -0.00759908 -0.000332858
11.531 -0.00756424 -0.000330564
11.5573 -0.00752964 -0.000328291
11.5837 -0.00749526 -0.000326037
11.61 -0.0074611 -0.000323804
11.6363 -0.00742717 -0.00032159
11.6627 -0.00739346 -0.000319395
11.689 -0.00735996 -0.00031722
11.7154 -0.00732668 -0.000315064
11.7418 -0.00729362 -0.000312927
11.7682 -0.00726076 -0.000310808
11.7946 -0.00722812 -0.000308707
11.821 -0.00719569 -0.000306625
11.8474 -0.00716346 -0.000304561
11.8738 -0.00713144 -0.000302514
11.9002 -0.00709962 -0.000300486
11.9267 -0.007068 -0.000298474
11.9531 -0.00703659 -0.00029648
11.9796 -0.00700537 -0.000294503
12.0061 -0.00697434 -0.000292543
12.0325 -0.00694352 -0.000290599
12.059 -0.00691288 -0.000288672
12.0855 -0.00688244 -0.000286762
12.112 -0.00685219 -0.000284867
12.1385 -0.00682213 -0.000282989
12.1651 -0.00679225 -0.000281126
12.1916 -0.00676256 -0.000279279
12.2182 -0.00673305 -0.000277448
12.2447 -0.00670372 -0.000275632
12.2713 -0.00667458 -0.000273831
12.2979 -0.00664561 -0.000272045
12.3244 -0.00661683 -0.000270274
12.351 -0.00658821 -0.000268518
12.3776 -0.00655978 -0.000266776
12.4043 -0.00653151 -0.000265049
12.4309 -0.00650342 -0.000263336
12.4575 -0.0064755 -0.000261637
12.4842 -0.00644775 -0.000259952
12.5108 -0.00642017 -0.000258281
12.5375 -0.00639275 -0.000256623
12.5642 -0.0063655 -0.000254979
12.5909 -0.00633841 -0.000253349
12.6176 -0.00631148 -0.000251732
12.6443 -0.00628472 -0.000250128
12.671 -0.00625811 -0.000248536
12.6977 -0.00623166 -0.000246958
12.7245 -0.00620537 -0.000245393
12.7512 -0.00617924 -0.00024384
12.778 -0.00615326 -0.0002423
12.8047 -0.00612744 -0.000240772
12.8315 -0.00610176 -0.000239256
12.8583 -0.00607624 -0.000237753
12.8851 -0.00605087 -0.000236261
12.9119 -0.00602565 -0.000234781
12.9388 -0.00600057 -0.000233313
12.9656 -0.00597564 -0.000231857
12.9925 -0.00595086 -0.000230412
13.0193 -0.00592622 -0.000228979
13.0462 -0.00590172 -0.000227557
13.0731 -0.00587737 -0.000226146
13.1 -0.00585315 -0.000224746
13.1269 -0.00582908 -0.000223358
13.1538 -0.00580514 -0.00022198
13.1807 -0.00578134 -0.000220613
13.2076 -0.00575768 -0.000219256
13.2346 -0.00573415 -0.00021791
13.2615 -0.00571076 -0.000216575
13.2885 -0.0056875 -0.00021525
13.3155 -0.00566438 -0.000213935
13.3425 -0.00564138 -0.00021263
13.3695 -0.00561851 -0.000211336
13.3965 -0.00559578 -0.000210051
13.4235 -0.00557317 -0.000208776
13.4506 -0.00555069 -0.000207511
13.4776 -0.00552834 -0.000206256
13.5047 -0.00550611 -0.00020501
13.5318 -0.005484 -0.000203774
13.5588 -0.00546202 -0.000202547
13.5859 -0.00544016 -0.000201329
13.6131 -0.00541843 -0.000200121
13.6402 -0.00539681 -0.000198922
13.6673 -0.00537532 -0.000197732
13.6945 -0.00535394 -0.000196551
13.7216 -0.00533268 -0.000195378
13.7488 -0.00531154 -0.000194215
13.776 -0.00529051 -0.00019306
13.8032 -0.0052696 -0.000191914
13.8304 -0.00524881 -0.000190776
13.8576 -0.00522812 -0.000189647
13.8848 -0.00520755 -0.000188527
13.9121 -0.0051871 -0.000187414
13.9393 -0.00516675 -0.00018631
13.9666 -0.00514652 -0.000185214
13.9939 -0.00512639 -0.000184127
14.0212 -0.00510637 -0.000183047
14.0485 -0.00508646 -0.000181975
14.0758 -0.00506666 -0.000180911
14.1031 -0.00504697 -0.000179855
14.1305 -0.00502738 -0.000178806
14.1578 -0.00500789 -0.000177765
14.1852 -0.00498851 -0.000176732
14.2126 -0.00496923 -0.000175707
14.24 -0.00495006 -0.000174688
14.2674 -0.00493099 -0.000173678
14.2948 -0.00491201 -0.000172674
14.3222 -0.00489314 -0.000171678
14.3497 -0.00487437 -0.000170689
14.3771 -0.0048557 -0.000169707
14.4046 -0.00483712 -0.000168732
14.4321 -0.00481865 -0.000167764
14.4596 -0.00480027 -0.000166803
14.4871 -0.00478198 -0.000165849
14.5147 -0.0047638 -0.000164902
14.5422 -0.0047457 -0.000163961
14.5698 -0.0047277 -0.000163027
14.5973 -0.0047098 -0.0001621
14.6249 -0.00469198 -0.000161179
14.6525 -0.00467426 -0.000160265
14.6801 -0.00465664 -0.000159358
14.7077 -0.0046391 -0.000158456
14.7354 -0.00462165 -0.000157561
14.763 -0.00460429 -0.000156673
14.7907 -0.00458702 -0.00015579
14.8184 -0.00456984 -0.000154914
14.8461 -0.00455275 -0.000154044
14.8738 -0.00453574 -0.00015318
14.9015 -0.00451882 -0.000152322
14.9292 -0.00450199 -0.00015147
14.957 -0.00448524 -0.000150624
14.9848 -0.00446858 -0.000149784
15.0125 -0.004452 -0.000148949
15.0403 -0.0044355 -0.000148121
15.0681 -0.00441909 -0.000147298
15.096 -0.00440276 -0.000146481
15.1238 -0.00438651 -0.000145669
15.1517 -0.00437035 -0.000144863
15.1795 -0.00435426 -0.000144062
15.2074 -0.00433825 -0.000143267
15.2353 -0.00432233 -0.000142477
15.2632 -0.00430648 -0.000141693
15.2911 -0.00429071 -0.000140914
15.3191 -0.00427502 -0.000140141
15.347 -0.00425941 -0.000139372
15.375 -0.00424388 -0.000138609
15.403 -0.00422842 -0.000137851
15.431 -0.00421303 -0.000137098
15.459 -0.00419773 -0.00013635
15.4871 -0.00418249 -0.000135607
15.5151 -0.00416734 -0.000134869
15.5432 -0.00415225 -0.000134136
15.5713 -0.00413724 -0.000133408
15.5994 -0.0041223 -0.000132685
15.6275 -0.00410744 -0.000131967
15.6556 -0.00409265 -0.000131253
15.6838 -0.00407792 -0.000130545
15.7119 -0.00406327 -0.000129841
15.7401 -0.00404869 -0.000129141
15.7683 -0.00403419 -0.000128446
15.7965 -0.00401975 -0.000127756
15.8247 -0.00400537 -0.00012707
15.853 -0.00399107 -0.000126389
15.8812 -0.00397684 -0.000125713
15.9095 -0.00396267 -0.00012504
15.9378 -0.00394858 -0.000124372
15.9661 -0.00393454 -0.000123709
15.9944 -0.00392058 -0.00012305
16.0228 -0.00390668 -0.000122395
16.0511 -0.00389285 -0.000121744
16.0795 -0.00387908 -0.000121098
16.1079 -0.00386538 -0.000120456
16.1363 -0.00385174 -0.000119818
16.1647 -0.00383817 -0.000119184
16.1932 -0.00382465 -0.000118554
16.2216 -0.00381121 -0.000117928
16.2501 -0.00379782 -0.000117307
16.2786 -0.0037845 -0.000116689
16.3071 -0.00377124 -0.000116075
16.3356 -0.00375804 -0.000115465
16.3642 -0.0037449 -0.000114859
16.3927 -0.00373183 -0.000114257
16.4213 -0.00371881 -0.000113659
16.4499 -0.00370585 -0.000113065
16.4785 -0.00369296 -0.000112474
16.5072 -0.00368012 -0.000111887
16.5358 -0.00366734 -0.000111304
16.5645 -0.00365462 -0.000110724
16.5932 -0.00364196 -0.000110149
16.6219 -0.00362935 -0.000109576
16.6506 -0.00361681 -0.000109008
16.6794 -0.00360432 -0.000108443
16.7081 -0.00359188 -0.000107881
16.7369 -0.00357951 -0.000107323
16.7657 -0.00356718 -0.000106769
16.7945 -0.00355492 -0.000106218
16.8234 -0.00354271 -0.00010567
16.8522 -0.00353055 -0.000105126
16.8811 -0.00351845 -0.000104585
16.91 -0.00350641 -0.000104048
16.9389 -0.00349441 -0.000103513
16.9679 -0.00348248 -0.000102983
16.9968 -0.00347059 -0.000102455
17.0258 -0.00345876 -0.000101931
17.0548 -0.00344698 -0.00010141
17.0838 -0.00343525 -0.000100892
17.1128 -0.00342357 -0.000100377
17.1419 -0.00341195 -9.98656e-05
17.1709 -0.00340038 -9.93572e-05
17.2 -0.00338885 -9.88519e-05
17.2291 -0.00337738 -9.83496e-05
17.2583 -0.00336596 -9.78504e-05
17.2874 -0.00335459 -9.73543e-05
17.3166 -0.00334327 -9.68612e-05
17.3458 -0.003332 -9.6371e-05
17.375 -0.00332077 -9.58838e-05
17.4042 -0.0033096 -9.53996e-05
17.4335 -0.00329847 -9.49183e-05
17.4628 -0.0032874 -9.44398e-05
17.4921 -0.00327637 -9.39643e-05
17.5214 -0.00326539 -9.34916e-05
17.5507 -0.00325445 -9.30218e-05
17.5801 -0.00324356 -9.25547e-05
17.6094 -0.00323272 -9.20905e-05
17.6388 -0.00322193 -9.1629e-05
17.6683 -0.00321118 -9.11702e-05
17.6977 -0.00320048 -9.07142e-05
17.7272 -0.00318982 -9.02609e-05
17.7567 -0.00317921 -8.98103e-05
17.7862 -0.00316865 -8.93624e-05
17.8157 -0.00315813 -8.89171e-05
17.8452 -0.00314765 -8.84744e-05
17.8748 -0.00313722 -8.80343e-05
17.9044 -0.00312683 -8.75969e-05
17.934 -0.00311649 -8.7162e-05
17.9637 -0.00310619 -8.67296e-05
17.9933 -0.00309593 -8.62998e-05
18.023 -0.00308571 -8.58725e-05
18.0527 -0.00307554 -8.54477e-05
18.0825 -0.00306541 -8.50254e-05
18.1122 -0.00305533 -8.46055e-05
18.142 -0.00304528 -8.41881e-05
18.1718 -0.00303528 -8.37731e-05
18.2016 -0.00302532 -8.33605e-05
18.2315 -0.0030154 -8.29502e-05
18.2613 -0.00300552 -8.25424e-05
18.2912 -0.00299568 -8.21369e-05
18.3212 -0.00298588 -8.17337e-05
18.3511 -0.00297612 -8.13329e-05
18.3811 -0.00296641 -8.09344e-05
18.4111 -0.00295673 -8.05381e-05
18.4411 -0.00294709 -8.01441e-05
18.4711 -0.00293749 -7.97524e-05
18.5012 -0.00292793 -7.93629e-05
18.5313 -0.00291841 -7.89756e-05
18.5614 -0.00290893 -7.85905e-05
18.5915 -0.00289948 -7.82076e-05
18.6217 -0.00289008 -7.78269e-05
18.6519 -0.00288071 -7.74484e-05
18.6821 -0.00287138 -7.7072e-05
18.7123 -0.00286209 -7.66977e-05
18.7426 -0.00285283 -7.63255e-05
18.7729 -0.00284361 -7.59554e-05
18.8032 -0.00283443 -7.55874e-05
18.8335 -0.00282529 -7.52215e-05
18.8639 -0.00281618 -7.48576e-05
18.8943 -0.00280711 -7.44957e-05
18.9247 -0.00279807 -7.41359e-05
18.9551 -0.00278907 -7.37781e-05
18.9856 -0.00278011 -7.34222e-05
19.0161 -0.00277118 -7.30684e-05
19.0466 -0.00276228 -7.27165e-05
19.0772 -0.00275343 -7.23666e-05
19.1078 -0.0027446 -7.20186e-05
19.1384 -0.00273581 -7.16725e-05
19.169 -0.00272706 -7.13283e-05
19.1997 -0.00271834 -7.09861e-05
19.2303 -0.00270965 -7.06457e-05
19.2611 -0.002701 -7.03072e-05
19.2918 -0.00269238 -6.99705e-05
19.3226 -0.00268379 -6.96357e-05
19.3534 -0.00267524 -6.93027e-05
19.3842 -0.00266672 -6.89716e-05
19.4151 -0.00265823 -6.86422e-05
19.4459 -0.00264978 -6.83146e-05
19.4768 -0.00264136 -6.79889e-05
19.5078 -0.00263297 -6.76648e-05
19.5388 -0.00262461 -6.73426e-05
19.5698 -0.00261629 -6.70221e-05
19.6008 -0.00260799 -6.67033e-05
19.6318 -0.00259973 -6.63862e-05
19.6629 -0.0025915 -6.60709e-05
19.6941 -0.0025833 -6.57572e-05
19.7252 -0.00257514 -6.54452e-05
19.7564 -0.002567 -6.51349e-05
19.7876 -0.00255889 -6.48263e-05
19.8188 -0.00255081 -6.45193e-05
19.8501 -0.00254277 -6.4214e-05
19.8814 -0.00253475 -6.39102e-05
19.9127 -0.00252677 -6.36081e-05
19.9441 -0.00251881 -6.33076e-05
19.9755 -0.00251089 -6.30087e-05
20.0069 -0.00250299 -6.27114e-05
20.0384 -0.00249512 -6.24156e-05
20.0699 -0.00248728 -6.21214e-05
20.1014 -0.00247947 -6.18288e-05
20.1329 -0.00247169 -6.15377e-05
20.1645 -0.00246394 -6.12481e-05
20.1961 -0.00245622 -6.096e-05
20.2278 -0.00244852 -6.06735e-05
20.2595 -0.00244086 -6.03885e-05
20.2912 -0.00243322 -6.01049e-05
20.323 -0.00242561 -5.98228e-05
20.3547 -0.00241802 -5.95422e-05
20.3866 -0.00241047 -5.92631e-05
20.4184 -0.00240294 -5.89854e-05
20.4503 -0.00239544 -5.87091e-05
20.4822 -0.00238796 -5.84343e-05
20.5142 -0.00238052 -5.81608e-05
20.5462 -0.0023731 -5.78888e-05
20.5782 -0.0023657 -5.76182e-05
20.6102 -0.00235833 -5.7349e-05
20.6423 -0.00235099 -5.70812e-05
20.6745 -0.00234368 -5.68147e-05
20.7066 -0.00233639 -5.65496e-05
20.7388 -0.00232913 -5.62859e-05
20.7711 -0.00232189 -5.60235e-05
20.8034 -0.00231468 -5.57624e-05
20.8357 -0.00230749 -5.55026e-05
20.868 -0.00230033 -5.52442e-05
20.9004 -0.00229319 -5.49871e-05
20.9328 -0.00228608 -5.47313e-05
20.9653 -0.002279 -5.44768e-05
20.9978 -0.00227194 -5.42235e-05
21.0303 -0.0022649 -5.39716e-05
21.0629 -0.00225789 -5.37209e-05
21.0955 -0.0022509 -5.34714e-05
21.1282 -0.00224394 -5.32233e-05
21.1609 -0.002237 -5.29763e-05
21.1936 -0.00223008 -5.27306e-05
21.2264 -0.00222319 -5.24861e-05
21.2592 -0.00221632 -5.22428e-05
21.292 -0.00220947 -5.20007e-05
21.3249 -0.00220265 -5.17599e-05
21.3578 -0.00219585 -5.15202e-05
21.3908 -0.00218908 -5.12817e-05
21.4238 -0.00218233 -5.10444e-05
21.4569 -0.0021756 -5.08082e-05
21.49 -0.00216889 -5.05733e-05
21.5231 -0.0021622 -5.03394e-05
21.5563 -0.00215554 -5.01067e-05
21.5895 -0.0021489 -4.98752e-05
21.6228 -0.00214228 -4.96448e-05
21.6561 -0.00213569 -4.94155e-05
21.6895 -0.00212912 -4.91873e-05
21.7229 -0.00212256 -4.89602e-05
21.7563 -0.00211603 -4.87342e-05
21.7898 -0.00210952 -4.85094e-05
21.8233 -0.00210304 -4.82856e-05
21.8569 -0.00209657 -4.80628e-05
21.8905 -0.00209013 -4.78412e-05
21.9242 -0.0020837 -4.76206e-05
21.9579 -0.0020773 -4.74011e-05
21.9916 -0.00207092 -4.71826e-05
22.0254 -0.00206456 -4.69652e-05
22.0593 -0.00205821 -4.67488e-05
22.0932 -0.00205189 -4.65334e-05
22.1271 -0.00204559 -4.63191e-05
22.1611 -0.00203931 -4.61058e-05
22.1951 -0.00203305 -4.58935e-05
22.2292 -0.00202681 -4.56822e-05
22.2634 -0.00202059 -4.54719e-05
22.2976 -0.00201439 -4.52625e-05
22.3318 -0.00200821 -4.50542e-05
22.3661 -0.00200205 -4.48468e-05
22.4004 -0.00199591 -4.46404e-05
22.4348 -0.00198979 -4.4435e-05
22.4692 -0.00198368 -4.42305e-05
22.5037 -0.0019776 -4.4027e-05
22.5383 -0.00197153 -4.38244e-05
22.5729 -0.00196549 -4.36228e-05
22.6075 -0.00195946 -4.34221e-05
22.6422 -0.00195345 -4.32223e-05
22.6769 -0.00194746 -4.30235e-05
22.7117 -0.00194148 -4.28255e-05
22.7466 -0.00193553 -4.26285e-05
22.7815 -0.00192959 -4.24323e-05
22.8165 -0.00192367 -4.22371e-05
22.8515 -0.00191777 -4.20428e-05
22.8866 -0.00191189 -4.18493e-05
22.9217 -0.00190602 -4.16567e-05
22.9569 -0.00190018 -4.1465e-05
22.9922 -0.00189435 -4.12741e-05
23.0275 -0.00188853 -4.10841e-05
23.0628 -0.00188274 -4.0895e-05
23.0983 -0.00187696 -4.07067e-05
23.1338 -0.0018712 -4.05193e-05
23.1693 -0.00186545 -4.03327e-05
23.2049 -0.00185972 -4.01469e-05
23.2406 -0.00185401 -3.9962e-05
23.2763 -0.00184832 -3.97778e-05
23.3121 -0.00184264 -3.95945e-05
23.3479 -0.00183698 -3.9412e-05
23.3838 -0.00183133 -3.92303e-05
23.4198 -0.0018257 -3.90494e-05
23.4559 -0.00182009 -3.88693e-05
23.492 -0.00181449 -3.869e-05
23.5281 -0.00180891 -3.85115e-05
23.5644 -0.00180334 -3.83337e-05
23.6007 -0.00179779 -3.81567e-05
23.637 -0.00179225 -3.79805e-05
23.6735 -0.00178673 -3.7805e-05
23.71 -0.00178123 -3.76303e-05
23.7465 -0.00177574 -3.74564e-05
23.7832 -0.00177027 -3.72831e-05
23.8199 -0.00176481 -3.71107e-05
23.8567 -0.00175936 -3.69389e-05
23.8935 -0.00175393 -3.67679e-05
23.9304 -0.00174852 -3.65977e-05
23.9674 -0.00174312 -3.64281e-05
24.0045 -0.00173773 -3.62593e-05
24.0417 -0.00173236 -3.60911e-05
24.0789 -0.001727 -3.59237e-05
24.1162 -0.00172166 -3.5757e-05
24.1535 -0.00171633 -3.55909e-05
24.191 -0.00171101 -3.54256e-05
24.2285 -0.00170571 -3.52609e-05
24.2661 -0.00170042 -3.50969e-05
24.3038 -0.00169514 -3.49336e-05
24.3415 -0.00168988 -3.4771e-05
24.3794 -0.00168463 -3.4609e-05
24.4173 -0.0016794 -3.44477e-05
24.4553 -0.00167418 -3.4287e-05
24.4934 -0.00166897 -3.4127e-05
24.5316 -0.00166377 -3.39677e-05
24.5698 -0.00165859 -3.38089e-05
24.6081 -0.00165342 -3.36509e-05
24.6466 -0.00164826 -3.34934e-05
24.6851 -0.00164311 -3.33366e-05
24.7237 -0.00163798 -3.31804e-05
24.7624 -0.00163286 -3.30248e-05
24.8012 -0.00162775 -3.28698e-05
24.84 -0.00162265 -3.27154e-05
24.879 -0.00161757 -3.25616e-05
24.9181 -0.00161249 -3.24085e-05
24.9572 -0.00160743 -3.22559e-05
24.9965 -0.00160238 -3.21039e-05
25.0358 -0.00159734 -3.19525e-05
25.0753 -0.00159232 -3.18016e-05
25.1148 -0.0015873 -3.16514e-05
25.1545 -0.00158229 -3.15017e-05
25.1942 -0.0015773 -3.13526e-05
25.234 -0.00157232 -3.1204e-05
25.274 -0.00156734 -3.1056e-05
25.314 -0.00156238 -3.09085e-05
25.3542 -0.00155743 -3.07616e-05
25.3945 -0.00155249 -3.06152e-05
25.4349 -0.00154756 -3.04694e-05
25.4753 -0.00154264 -3.03241e-05
25.5159 -0.00153773 -3.01793e-05
25.5567 -0.00153283 -3.0035e-05
25.5975 -0.00152793 -2.98913e-05
25.6384 -0.00152305 -2.97481e-05
25.6795 -0.00151818 -2.96053e-05
25.7207 -0.00151332 -2.94631e-05
25.762 -0.00150846 -2.93214e-05
25.8034 -0.00150362 -2.91801e-05
25.8449 -0.00149878 -2.90394e-05
25.8866 -0.00149396 -2.88991e-05
25.9284 -0.00148914 -2.87594e-05
25.9703 -0.00148433 -2.862e-05
26.0124 -0.00147953 -2.84812e-05
26.0546 -0.00147473 -2.83428e-05
26.0969 -0.00146995 -2.82049e-05
26.1394 -0.00146517 -2.80674e-05
26.182 -0.0014604 -2.79304e-05
26.2247 -0.00145564 -2.77938e-05
26.2676 -0.00145088 -2.76577e-05
26.3106 -0.00144614 -2.7522e-05
26.3538 -0.0014414 -2.73867e-05
26.3972 -0.00143666 -2.72518e-05
26.4406 -0.00143194 -2.71174e-05
26.4843 -0.00142722 -2.69833e-05
26.5281 -0.0014225 -2.68497e-05
26.572 -0.0014178 -2.67165e-05
26.6161 -0.0014131 -2.65836e-05
26.6604 -0.0014084 -2.64512e-05
26.7048 -0.00140371 -2.63191e-05
26.7495 -0.00139903 -2.61874e-05
26.7942 -0.00139435 -2.60561e-05
26.8392 -0.00138968 -2.59252e-05
26.8843 -0.00138501 -2.57946e-05
26.9297 -0.00138035 -2.56644e-05
26.9752 -0.00137569 -2.55345e-05
27.0209 -0.00137104 -2.54049e-05
27.0668 -0.00136639 -2.52757e-05
27.1129 -0.00136174 -2.51468e-05
27.1592 -0.0013571 -2.50183e-05
27.2056 -0.00135246 -2.489e-05
27.2523 -0.00134782 -2.47621e-05
27.2993 -0.00134319 -2.46344e-05
27.3464 -0.00133856 -2.45071e-05
27.3937 -0.00133393 -2.438e-05
27.4413 -0.0013293 -2.42532e-05
27.4891 -0.00132468 -2.41267e-05
27.5372 -0.00132006 -2.40005e-05
27.5854 -0.00131544 -2.38745e-05
27.634 -0.00131082 -2.37487e-05
27.6827 -0.0013062 -2.36232e-05
27.7318 -0.00130158 -2.34979e-05
27.7811 -0.00129696 -2.33729e-05
27.8306 -0.00129234 -2.3248e-05
27.8805 -0.00128772 -2.31234e-05
27.9306 -0.00128309 -2.29989e-05
27.981 -0.00127847 -2.28747e-05
28.0317 -0.00127384 -2.27506e-05
28.0827 -0.00126922 -2.26266e-05
28.1341 -0.00126458 -2.25028e-05
28.1857 -0.00125995 -2.23792e-05
28.2377 -0.00125531 -2.22557e-05
28.29 -0.00125067 -2.21322e-05
28.3427 -0.00124602 -2.20089e-05
28.3957 -0.00124137 -2.18857e-05
28.4491 -0.00123671 -2.17625e-05
28.5028 -0.00123204 -2.16394e-05
28.557 -0.00122737 -2.15164e-05
28.6116 -0.00122269 -2.13933e-05
28.6665 -0.001218 -2.12703e-05
28.7219 -0.0012133 -2.11472e-05
28.7778 -0.00120859 -2.10242e-05
28.8341 -0.00120387 -2.0901e-05
28.8909 -0.00119914 -2.07778e-05
28.9482 -0.00119439 -2.06545e-05
29.006 -0.00118963 -2.05311e-05
29.0644 -0.00118485 -2.04075e-05
29.1233 -0.00118006 -2.02838e-05
29.1828 -0.00117525 -2.01598e-05
29.2428 -0.00117042 -2.00357e-05
29.3036 -0.00116557 -1.99112e-05
29.3649 -0.0011607 -1.97865e-05
29.427 -0.00115581 -1.96614e-05
29.4898 -0.00115089 -1.95359e-05
29.5533 -0.00114594 -1.94099e-05
29.6177 -0.00114096 -1.92835e-05
29.6829 -0.00113595 -1.91565e-05
29.749 -0.0011309 -1.9029e-05
29.816 -0.00112582 -1.89007e-05
29.8841 -0.00112069 -1.87718e-05
29.9532 -0.00111552 -1.86419e-05
30.0235 -0.0011103 -1.85112e-05
30.0949 -0.00110503 -1.83794e-05
30.1678 -0.0010997 -1.82465e-05
30.242 -0.0010943 -1.81123e-05
30.3178 -0.00108883 -1.79766e-05
30.3953 -0.00108328 -1.78393e-05
30.4746 -0.00107764 -1.77001e-05
30.556 -0.0010719 -1.75588e-05
30.6398 -0.00106605 -1.74151e-05
30.7261 -0.00106006 -1.72686e-05
30.8153 -0.00105393 -1.71188e-05
30.908 -0.00104761 -1.69651e-05
31.0047 -0.00104108 -1.68066e-05
31.1063 -0.00103429 -1.66423e-05
31.2138 -0.00102717 -1.64707e-05
31.3292 -0.00101961 -1.62892e-05
31.4553 -0.00101145 -1.60938e-05
31.5978 -0.00100233 -1.58767e-05
31.7718 -0.000991379 -1.56171e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoopNs2048/GAp_FRG.txt <==
-31.7718 -0.000991994 1.56365e-05
-31.5978 -0.00100296 1.58966e-05
-31.4553 -0.00101209 1.61142e-05
-31.3292 -0.00102026 1.63099e-05
-31.2138 -0.00102783 1.64918e-05
-31.1063 -0.00103496 1.66639e-05
-31.0047 -0.00104176 1.68285e-05
-30.908 -0.0010483 1.69873e-05
-30.8153 -0.00105462 1.71413e-05
-30.7261 -0.00106077 1.72915e-05
-30.6398 -0.00106676 1.74383e-05
-30.556 -0.00107262 1.75823e-05
-30.4746 -0.00107837 1.77239e-05
-30.3953 -0.00108401 1.78634e-05
-30.3178 -0.00108957 1.8001e-05
-30.242 -0.00109505 1.8137e-05
-30.1678 -0.00110045 1.82716e-05
-30.0949 -0.00110579 1.84048e-05
-30.0235 -0.00111107 1.85369e-05
-29.9532 -0.0011163 1.86679e-05
-29.8841 -0.00112148 1.8798e-05
-29.816 -0.00112661 1.89273e-05
-29.749 -0.0011317 1.90559e-05
-29.6829 -0.00113675 1.91837e-05
-29.6177 -0.00114177 1.9311e-05
-29.5533 -0.00114676 1.94377e-05
-29.4898 -0.00115171 1.95639e-05
-29.427 -0.00115664 1.96897e-05
-29.3649 -0.00116154 1.98151e-05
-29.3036 -0.00116642 1.99402e-05
-29.2428 -0.00117128 2.0065e-05
-29.1828 -0.00117611 2.01894e-05
-29.1233 -0.00118093 2.03137e-05
-29.0644 -0.00118573 2.04377e-05
-29.006 -0.00119051 2.05616e-05
-28.9482 -0.00119528 2.06853e-05
-28.8909 -0.00120003 2.08089e-05
-28.8341 -0.00120477 2.09325e-05
-28.7778 -0.0012095 2.10559e-05
-28.7219 -0.00121422 2.11793e-05
-28.6665 -0.00121893 2.13026e-05
-28.6116 -0.00122362 2.1426e-05
-28.557 -0.00122831 2.15493e-05
-28.5028 -0.00123299 2.16727e-05
-28.4491 -0.00123767 2.17961e-05
-28.3957 -0.00124233 2.19196e-05
-28.3427 -0.00124699 2.20432e-05
-28.29 -0.00125165 2.21668e-05
-28.2377 -0.0012563 2.22906e-05
-28.1857 -0.00126094 2.24144e-05
-28.1341 -0.00126558 2.25384e-05
-28.0827 -0.00127022 2.26625e-05
-28.0317 -0.00127486 2.27868e-05
-27.981 -0.00127949 2.29112e-05
-27.9306 -0.00128412 2.30358e-05
-27.8805 -0.00128875 2.31606e-05
-27.8306 -0.00129338 2.32856e-05
-27.7811 -0.00129801 2.34107e-05
-27.7318 -0.00130263 2.35361e-05
-27.6827 -0.00130726 2.36618e-05
-27.634 -0.00131189 2.37876e-05
-27.5854 -0.00131652 2.39137e-05
-27.5372 -0.00132115 2.404e-05
-27.4891 -0.00132578 2.41666e-05
-27.4413 -0.00133041 2.42935e-05
-27.3937 -0.00133504 2.44206e-05
-27.3464 -0.00133968 2.4548e-05
-27.2993 -0.00134432 2.46757e-05
-27.2523 -0.00134896 2.48037e-05
-27.2056 -0.0013536 2.4932e-05
-27.1592 -0.00135825 2.50606e-05
-27.1129 -0.0013629 2.51896e-05
-27.0668 -0.00136755 2.53188e-05
-27.0209 -0.00137221 2.54484e-05
-26.9752 -0.00137687 2.55783e-05
-26.9297 -0.00138154 2.57086e-05
-26.8843 -0.00138621 2.58392e-05
-26.8392 -0.00139089 2.59702e-05
-26.7942 -0.00139557 2.61015e-05
-26.7495 -0.00140025 2.62332e-05
-26.7048 -0.00140494 2.63653e-05
-26.6604 -0.00140964 2.64977e-05
-26.6161 -0.00141434 2.66305e-05
-26.572 -0.00141905 2.67638e-05
-26.5281 -0.00142377 2.68974e-05
-26.4843 -0.00142849 2.70314e-05
-26.4406 -0.00143322 2.71658e-05
-26.3972 -0.00143795 2.73007e-05
-26.3538 -0.00144269 2.7436e-05
-26.3106 -0.00144744 2.75716e-05
-26.2676 -0.0014522 2.77078e-05
-26.2247 -0.00145696 2.78443e-05
-26.182 -0.00146173 2.79813e-05
-26.1394 -0.00146651 2.81188e-05
-26.0969 -0.0014713 2.82566e-05
-26.0546 -0.00147609 2.8395e-05
-26.0124 -0.00148089 2.85338e-05
-25.9703 -0.0014857 2.86731e-05
-25.9284 -0.00149052 2.88128e-05
-25.8866 -0.00149535 2.8953e-05
-25.8449 -0.00150018 2.90937e-05
-25.8034 -0.00150503 2.92349e-05
-25.762 -0.00150988 2.93766e-05
-25.7207 -0.00151475 2.95188e-05
-25.6795 -0.00151962 2.96614e-05
-25.6384 -0.0015245 2.98046e-05
-25.5975 -0.00152939 2.99483e-05
-25.5567 -0.00153429 3.00925e-05
-25.5159 -0.0015392 3.02372e-05
-25.4753 -0.00154412 3.03825e-05
-25.4349 -0.00154905 3.05282e-05
-25.3945 -0.00155399 3.06746e-05
-25.3542 -0.00155894 3.08214e-05
-25.314 -0.00156391 3.09688e-05
-25.274 -0.00156888 3.11167e-05
-25.234 -0.00157386 3.12652e-05
-25.1942 -0.00157885 3.14143e-05
-25.1545 -0.00158386 3.15639e-05
-25.1148 -0.00158887 3.17141e-05
-25.0753 -0.0015939 3.18648e-05
-25.0358 -0.00159894 3.20162e-05
-24.9965 -0.00160399 3.21681e-05
-24.9572 -0.00160905 3.23206e-05
-24.9181 -0.00161412 3.24737e-05
-24.879 -0.0016192 3.26274e-05
-24.84 -0.0016243 3.27817e-05
-24.8012 -0.0016294 3.29366e-05
-24.7624 -0.00163452 3.30921e-05
-24.7237 -0.00163965 3.32482e-05
-24.6851 -0.0016448 3.34049e-05
-24.6466 -0.00164995 3.35623e-05
-24.6081 -0.00165512 3.37203e-05
-24.5698 -0.00166031 3.38789e-05
-24.5316 -0.0016655 3.40382e-05
-24.4934 -0.00167071 3.41981e-05
-24.4553 -0.00167593 3.43587e-05
-24.4173 -0.00168116 3.45199e-05
-24.3794 -0.0016864 3.46818e-05
-24.3415 -0.00169166 3.48443e-05
-24.3038 -0.00169694 3.50075e-05
-24.2661 -0.00170222 3.51714e-05
-24.2285 -0.00170752 3.5336e-05
-24.191 -0.00171284 3.55012e-05
-24.1535 -0.00171816 3.56672e-05
-24.1162 -0.00172351 3.58338e-05
-24.0789 -0.00172886 3.60011e-05
-24.0417 -0.00173423 3.61691e-05
-24.0045 -0.00173961 3.63379e-05
-23.9674 -0.00174501 3.65073e-05
-23.9304 -0.00175043 3.66775e-05
-23.8935 -0.00175585 3.68484e-05
-23.8567 -0.00176129 3.702e-05
-23.8199 -0.00176675 3.71924e-05
-23.7832 -0.00177222 3.73655e-05
-23.7465 -0.00177771 3.75394e-05
-23.71 -0.00178321 3.77139e-05
-23.6735 -0.00178873 3.78893e-05
-23.637 -0.00179426 3.80654e-05
-23.6007 -0.00179981 3.82423e-05
-23.5644 -0.00180537 3.84199e-05
-23.5281 -0.00181095 3.85984e-05
-23.492 -0.00181654 3.87776e-05
-23.4559 -0.00182215 3.89576e-05
-23.4198 -0.00182778 3.91384e-05
-23.3838 -0.00183342 3.93199e-05
-23.3479 -0.00183908 3.95023e-05
-23.3121 -0.00184476 3.96855e-05
-23.2763 -0.00185045 3.98695e-05
-23.2406 -0.00185616 4.00544e-05
-23.2049 -0.00186188 4.024e-05
-23.1693 -0.00186762 4.04265e-05
-23.1338 -0.00187338 4.06139e-05
-23.0983 -0.00187916 4.0802e-05
-23.0628 -0.00188495 4.09911e-05
-23.0275 -0.00189076 4.11809e-05
-22.9922 -0.00189659 4.13717e-05
-22.9569 -0.00190243 4.15633e-05
-22.9217 -0.00190829 4.17557e-05
-22.8866 -0.00191417 4.19491e-05
-22.8515 -0.00192007 4.21433e-05
-22.8165 -0.00192598 4.23385e-05
-22.7815 -0.00193192 4.25345e-05
-22.7466 -0.00193787 4.27314e-05
-22.7117 -0.00194384 4.29292e-05
-22.6769 -0.00194982 4.3128e-05
-22.6422 -0.00195583 4.33276e-05
-22.6075 -0.00196185 4.35282e-05
-22.5729 -0.0019679 4.37298e-05
-22.5383 -0.00197396 4.39322e-05
-22.5037 -0.00198004 4.41356e-05
-22.4692 -0.00198614 4.434e-05
-22.4348 -0.00199226 4.45453e-05
-22.4004 -0.0019984 4.47516e-05
-22.3661 -0.00200455 4.49588e-05
-22.3318 -0.00201073 4.5167e-05
-22.2976 -0.00201693 4.53762e-05
-22.2634 -0.00202314 4.55865e-05
-22.2292 -0.00202938 4.57976e-05
-22.1951 -0.00203563 4.60098e-05
-22.1611 -0.00204191 4.62231e-05
-22.1271 -0.00204821 4.64373e-05
-22.0932 -0.00205452 4.66525e-05
-22.0593 -0.00206086 4.68688e-05
-22.0254 -0.00206722 4.70861e-05
-21.9916 -0.00207359 4.73045e-05
-21.9579 -0.00207999 4.75239e-05
-21.9242 -0.00208641 4.77444e-05
-21.8905 -0.00209285 4.79659e-05
-21.8569 -0.00209931 4.81885e-05
-21.8233 -0.0021058 4.84122e-05
-21.7898 -0.0021123 4.8637e-05
-21.7563 -0.00211883 4.88628e-05
-21.7229 -0.00212537 4.90898e-05
-21.6895 -0.00213194 4.93179e-05
-21.6561 -0.00213853 4.95471e-05
-21.6228 -0.00214515 4.97774e-05
-21.5895 -0.00215178 5.00088e-05
-21.5563 -0.00215844 5.02414e-05
-21.5231 -0.00216512 5.04752e-05
-21.49 -0.00217182 5.071e-05
-21.4569 -0.00217855 5.09461e-05
-21.4238 -0.0021853 5.11833e-05
-21.3908 -0.00219207 5.14217e-05
-21.3578 -0.00219886 5.16613e-05
-21.3249 -0.00220568 5.1902e-05
-21.292 -0.00221252 5.2144e-05
-21.2592 -0.00221938 5.23872e-05
-21.2264 -0.00222627 5.26316e-05
-21.1936 -0.00223318 5.28772e-05
-21.1609 -0.00224012 5.31241e-05
-21.1282 -0.00224708 5.33722e-05
-21.0955 -0.00225406 5.36215e-05
-21.0629 -0.00226107 5.38721e-05
-21.0303 -0.0022681 5.4124e-05
-20.9978 -0.00227516 5.43771e-05
-20.9653 -0.00228224 5.46316e-05
-20.9328 -0.00228934 5.48873e-05
-20.9004 -0.00229647 5.51443e-05
-20.868 -0.00230363 5.54027e-05
-20.8357 -0.00231081 5.56623e-05
-20.8034 -0.00231802 5.59233e-05
-20.7711 -0.00232525 5.61856e-05
-20.7388 -0.00233251 5.64493e-05
-20.7066 -0.00233979 5.67143e-05
-20.6745 -0.0023471 5.69807e-05
-20.6423 -0.00235444 5.72485e-05
-20.6102 -0.0023618 5.75176e-05
-20.5782 -0.00236919 5.77881e-05
-20.5462 -0.00237661 5.80601e-05
-20.5142 -0.00238405 5.83334e-05
-20.4822 -0.00239152 5.86082e-05
-20.4503 -0.00239902 5.88844e-05
-20.4184 -0.00240654 5.9162e-05
-20.3866 -0.00241409 5.94411e-05
-20.3547 -0.00242167 5.97217e-05
-20.323 -0.00242928 6.00037e-05
-20.2912 -0.00243691 6.02872e-05
-20.2595 -0.00244457 6.05722e-05
-20.2278 -0.00245226 6.08587e-05
-20.1961 -0.00245998 6.11467e-05
-20.1645 -0.00246773 6.14362e-05
-20.1329 -0.0024755 6.17273e-05
-20.1014 -0.00248331 6.20199e-05
-20.0699 -0.00249114 6.2314e-05
-20.0384 -0.002499 6.26097e-05
-20.0069 -0.0025069 6.2907e-05
-19.9755 -0.00251482 6.32059e-05
-19.9441 -0.00252277 6.35063e-05
-19.9127 -0.00253075 6.38084e-05
-19.8814 -0.00253876 6.41121e-05
-19.8501 -0.0025468 6.44174e-05
-19.8188 -0.00255487 6.47244e-05
-19.7876 -0.00256297 6.5033e-05
-19.7564 -0.00257111 6.53433e-05
-19.7252 -0.00257927 6.56552e-05
-19.6941 -0.00258746 6.59689e-05
-19.6629 -0.00259569 6.62842e-05
-19.6318 -0.00260395 6.66013e-05
-19.6008 -0.00261224 6.692e-05
-19.5698 -0.00262056 6.72406e-05
-19.5388 -0.00262891 6.75628e-05
-19.5078 -0.00263729 6.78868e-05
-19.4768 -0.00264571 6.82126e-05
-19.4459 -0.00265416 6.85402e-05
-19.4151 -0.00266264 6.88695e-05
-19.3842 -0.00267116 6.92007e-05
-19.3534 -0.0026797 6.95337e-05
-19.3226 -0.00268828 6.98685e-05
-19.2918 -0.0026969 7.02052e-05
-19.2611 -0.00270555 7.05437e-05
-19.2303 -0.00271423 7.08841e-05
-19.1997 -0.00272294 7.12264e-05
-19.169 -0.00273169 7.15706e-05
-19.1384 -0.00274048 7.19167e-05
-19.1078 -0.0027493 7.22648e-05
-19.0772 -0.00275815 7.26147e-05
-19.0466 -0.00276704 7.29667e-05
-19.0161 -0.00277597 7.33206e-05
-18.9856 -0.00278493 7.36765e-05
-18.9551 -0.00279392 7.40344e-05
-18.9247 -0.00280295 7.43943e-05
-18.8943 -0.00281202 7.47562e-05
-18.8639 -0.00282112 7.51201e-05
-18.8335 -0.00283026 7.54862e-05
-18.8032 -0.00283944 7.58543e-05
-18.7729 -0.00284865 7.62244e-05
-18.7426 -0.0028579 7.65967e-05
-18.7123 -0.00286719 7.69711e-05
-18.6821 -0.00287652 7.73476e-05
-18.6519 -0.00288588 7.77263e-05
-18.6217 -0.00289528 7.81071e-05
-18.5915 -0.00290472 7.84901e-05
-18.5614 -0.0029142 7.88753e-05
-18.5313 -0.00292372 7.92627e-05
-18.5012 -0.00293327 7.96523e-05
-18.4711 -0.00294287 8.00442e-05
-18.4411 -0.0029525 8.04383e-05
-18.4111 -0.00296218 8.08347e-05
-18.3811 -0.00297189 8.12334e-05
-18.3511 -0.00298164 8.16343e-05
-18.3212 -0.00299144 8.20377e-05
-18.2912 -0.00300127 8.24433e-05
-18.2613 -0.00301115 8.28513e-05
-18.2315 -0.00302106 8.32617e-05
-18.2016 -0.00303102 8.36745e-05
-18.1718 -0.00304102 8.40897e-05
-18.142 -0.00305106 8.45073e-05
-18.1122 -0.00306114 8.49274e-05
-18.0825 -0.00307127 8.53499e-05
-18.0527 -0.00308144 8.57749e-05
-18.023 -0.00309165 8.62025e-05
-17.9933 -0.0031019 8.66325e-05
-17.9637 -0.0031122 8.70651e-05
-17.934 -0.00312254 8.75002e-05
-17.9044 -0.00313292 8.79379e-05
-17.8748 -0.00314335 8.83782e-05
-17.8452 -0.00315382 8.88211e-05
-17.8157 -0.00316434 8.92667e-05
-17.7862 -0.0031749 8.97149e-05
-17.7567 -0.00318551 9.01658e-05
-17.7272 -0.00319616 9.06194e-05
-17.6977 -0.00320686 9.10757e-05
-17.6683 -0.00321761 9.15347e-05
-17.6388 -0.0032284 9.19965e-05
-17.6094 -0.00323923 9.24611e-05
-17.5801 -0.00325012 9.29284e-05
-17.5507 -0.00326105 9.33986e-05
-17.5214 -0.00327203 9.38716e-05
-17.4921 -0.00328305 9.43475e-05
-17.4628 -0.00329413 9.48263e-05
-17.4335 -0.00330525 9.5308e-05
-17.4042 -0.00331642 9.57926e-05
-17.375 -0.00332764 9.62802e-05
-17.3458 -0.00333891 9.67707e-05
-17.3166 -0.00335023 9.72642e-05
-17.2874 -0.0033616 9.77608e-05
-17.2583 -0.00337302 9.82604e-05
-17.2291 -0.00338449 9.8763e-05
-17.2 -0.00339601 9.92688e-05
-17.1709 -0.00340758 9.97776e-05
-17.1419 -0.0034192 0.00010029
-17.1128 -0.00343087 0.000100805
-17.0838 -0.0034426 0.000101323
-17.0548 -0.00345438 0.000101845
-17.0258 -0.00346621 0.00010237
-16.9968 -0.00347809 0.000102898
-16.9679 -0.00349003 0.000103429
-16.9389 -0.00350202 0.000103964
-16.91 -0.00351406 0.000104502
-16.8811 -0.00352616 0.000105043
-16.8522 -0.00353832 0.000105588
-16.8234 -0.00355052 0.000106136
-16.7945 -0.00356279 0.000106688
-16.7657 -0.00357511 0.000107243
-16.7369 -0.00358748 0.000107801
-16.7081 -0.00359992 0.000108363
-16.6794 -0.00361241 0.000108929
-16.6506 -0.00362495 0.000109498
-16.6219 -0.00363755 0.000110071
-16.5932 -0.00365022 0.000110648
-16.5645 -0.00366294 0.000111228
-16.5358 -0.00367571 0.000111812
-16.5072 -0.00368855 0.000112399
-16.4785 -0.00370145 0.000112991
-16.4499 -0.0037144 0.000113586
-16.4213 -0.00372742 0.000114185
-16.3927 -0.0037405 0.000114788
-16.3642 -0.00375363 0.000115394
-16.3356 -0.00376683 0.000116005
-16.3071 -0.00378009 0.00011662
-16.2786 -0.00379342 0.000117238
-16.2501 -0.0038068 0.000117861
-16.2216 -0.00382025 0.000118487
-16.1932 -0.00383376 0.000119118
-16.1647 -0.00384734 0.000119753
-16.1363 -0.00386098 0.000120392
-16.1079 -0.00387468 0.000121035
-16.0795 -0.00388845 0.000121682
-16.0511 -0.00390228 0.000122334
-16.0228 -0.00391618 0.00012299
-15.9944 -0.00393015 0.00012365
-15.9661 -0.00394418 0.000124314
-15.9378 -0.00395828 0.000124983
-15.9095 -0.00397245 0.000125656
-15.8812 -0.00398668 0.000126334
-15.853 -0.00400099 0.000127016
-15.8247 -0.00401536 0.000127703
-15.7965 -0.0040298 0.000128395
-15.7683 -0.00404431 0.000129091
-15.7401 -0.0040589 0.000129791
-15.7119 -0.00407355 0.000130496
-15.6838 -0.00408827 0.000131206
-15.6556 -0.00410307 0.000131921
-15.6275 -0.00411794 0.000132641
-15.5994 -0.00413288 0.000133365
-15.5713 -0.00414789 0.000134095
-15.5432 -0.00416298 0.000134829
-15.5151 -0.00417814 0.000135568
-15.4871 -0.00419338 0.000136312
-15.459 -0.00420869 0.000137061
-15.431 -0.00422408 0.000137816
-15.403 -0.00423954 0.000138575
-15.375 -0.00425508 0.00013934
-15.347 -0.0042707 0.00014011
-15.3191 -0.00428639 0.000140885
-15.2911 -0.00430217 0.000141666
-15.2632 -0.00431802 0.000142451
-15.2353 -0.00433395 0.000143243
-15.2074 -0.00434996 0.000144039
-15.1795 -0.00436606 0.000144842
-15.1517 -0.00438223 0.000145649
-15.1238 -0.00439848 0.000146463
-15.096 -0.00441482 0.000147282
-15.0681 -0.00443124 0.000148107
-15.0403 -0.00444774 0.000148937
-15.0125 -0.00446433 0.000149773
-14.9848 -0.004481 0.000150615
-14.957 -0.00449775 0.000151463
-14.9292 -0.0045146 0.000152317
-14.9015 -0.00453152 0.000153177
-14.8738 -0.00454854 0.000154043
-14.8461 -0.00456564 0.000154915
-14.8184 -0.00458283 0.000155794
-14.7907 -0.00460011 0.000156678
-14.763 -0.00461748 0.000157569
-14.7354 -0.00463493 0.000158466
-14.7077 -0.00465248 0.000159369
-14.6801 -0.00467012 0.000160279
-14.6525 -0.00468785 0.000161196
-14.6249 -0.00470567 0.000162119
-14.5973 -0.00472359 0.000163048
-14.5698 -0.0047416 0.000163984
-14.5422 -0.00475971 0.000164927
-14.5147 -0.00477791 0.000165877
-14.4871 -0.0047962 0.000166834
-14.4596 -0.00481459 0.000167797
-14.4321 -0.00483308 0.000168768
-14.4046 -0.00485167 0.000169745
-14.3771 -0.00487036 0.00017073
-14.3497 -0.00488914 0.000171722
-14.3222 -0.00490803 0.000172721
-14.2948 -0.00492701 0.000173727
-14.2674 -0.0049461 0.000174741
-14.24 -0.00496529 0.000175762
-14.2126 -0.00498458 0.00017679
-14.1852 -0.00500398 0.000177827
-14.1578 -0.00502348 0.00017887
-14.1305 -0.00504309 0.000179922
-14.1031 -0.0050628 0.000180981
-14.0758 -0.00508262 0.000182049
-14.0485 -0.00510254 0.000183124
-14.0212 -0.00512258 0.000184207
-13.9939 -0.00514272 0.000185298
-13.9666 -0.00516298 0.000186397
-13.9393 -0.00518334 0.000187505
-13.9121 -0.00520382 0.000188621
-13.8848 -0.00522441 0.000189745
-13.8576 -0.00524511 0.000190878
-13.8304 -0.00526592 0.000192019
-13.8032 -0.00528686 0.000193169
-13.776 -0.0053079 0.000194327
-13.7488 -0.00532907 0.000195495
-13.7216 -0.00535035 0.000196671
-13.6945 -0.00537175 0.000197856
-13.6673 -0.00539327 0.00019905
-13.6402 -0.00541491 0.000200254
-13.6131 -0.00543667 0.000201466
-13.5859 -0.00545855 0.000202688
-13.5588 -0.00548056 0.000203919
-13.5318 -0.00550269 0.00020516
-13.5047 -0.00552494 0.00020641
-13.4776 -0.00554732 0.00020767
-13.4506 -0.00556983 0.00020894
-13.4235 -0.00559246 0.000210219
-13.3965 -0.00561523 0.000211508
-13.3695 -0.00563812 0.000212808
-13.3425 -0.00566115 0.000214118
-13.3155 -0.0056843 0.000215437
-13.2885 -0.00570759 0.000216768
-13.2615 -0.00573101 0.000218108
-13.2346 -0.00575457 0.000219459
-13.2076 -0.00577827 0.000220821
-13.1807 -0.0058021 0.000222194
-13.1538 -0.00582607 0.000223577
-13.1269 -0.00585018 0.000224972
-13.1 -0.00587442 0.000226377
-13.0731 -0.00589881 0.000227794
-13.0462 -0.00592335 0.000229222
-13.0193 -0.00594802 0.000230661
-12.9925 -0.00597284 0.000232112
-12.9656 -0.00599781 0.000233574
-12.9388 -0.00602292 0.000235048
-12.9119 -0.00604819 0.000236534
-12.8851 -0.0060736 0.000238032
-12.8583 -0.00609916 0.000239543
-12.8315 -0.00612487 0.000241065
-12.8047 -0.00615074 0.0002426
-12.778 -0.00617676 0.000244147
-12.7512 -0.00620294 0.000245707
-12.7245 -0.00622927 0.000247279
-12.6977 -0.00625576 0.000248865
-12.671 -0.00628241 0.000250463
-12.6443 -0.00630923 0.000252075
-12.6176 -0.0063362 0.000253699
-12.5909 -0.00636334 0.000255338
-12.5642 -0.00639064 0.000256989
-12.5375 -0.0064181 0.000258655
-12.5108 -0.00644574 0.000260334
-12.4842 -0.00647354 0.000262027
-12.4575 -0.00650151 0.000263735
-12.4309 -0.00652966 0.000265456
-12.4043 -0.00655798 0.000267192
-12.3776 -0.00658647 0.000268943
-12.351 -0.00661514 0.000270708
-12.3244 -0.00664398 0.000272488
-12.2979 -0.00667301 0.000274283
-12.2713 -0.00670221 0.000276093
-12.2447 -0.0067316 0.000277919
-12.2182 -0.00676116 0.00027976
-12.1916 -0.00679092 0.000281617
-12.1651 -0.00682086 0.000283489
-12.1385 -0.00685099 0.000285378
-12.112 -0.0068813 0.000287283
-12.0855 -0.00691181 0.000289204
-12.059 -0.00694251 0.000291141
-12.0325 -0.00697341 0.000293096
-12.0061 -0.0070045 0.000295067
-11.9796 -0.00703579 0.000297055
-11.9531 -0.00706728 0.000299061
-11.9267 -0.00709897 0.000301084
-11.9002 -0.00713086 0.000303124
-11.8738 -0.00716296 0.000305183
-11.8474 -0.00719527 0.000307259
-11.821 -0.00722778 0.000309354
-11.7946 -0.0072605 0.000311467
-11.7682 -0.00729343 0.000313598
-11.7418 -0.00732658 0.000315749
-11.7154 -0.00735995 0.000317918
-11.689 -0.00739353 0.000320107
-11.6627 -0.00742733 0.000322315
-11.6363 -0.00746135 0.000324543
-11.61 -0.00749559 0.00032679
-11.5837 -0.00753006 0.000329058
-11.5573 -0.00756476 0.000331346
-11.531 -0.00759969 0.000333655
-11.5047 -0.00763485 0.000335984
-11.4784 -0.00767024 0.000338335
-11.4522 -0.00770587 0.000340706
-11.4259 -0.00774173 0.000343099
-11.3996 -0.00777783 0.000345514
-11.3734 -0.00781418 0.000347951
-11.3471 -0.00785077 0.00035041
-11.3209 -0.00788761 0.000352892
-11.2946 -0.00792469 0.000355396
-11.2684 -0.00796203 0.000357924
-11.2422 -0.00799961 0.000360475
-11.216 -0.00803746 0.000363049
-11.1898 -0.00807556 0.000365647
-11.1636 -0.00811392 0.000368269
-11.1374 -0.00815255 0.000370916
-11.1112 -0.00819143 0.000373587
-11.0851 -0.00823059 0.000376283
-11.0589 -0.00827002 0.000379004
-11.0328 -0.00830972 0.000381751
-11.0066 -0.00834969 0.000384524
-10.9805 -0.00838994 0.000387323
-10.9544 -0.00843047 0.000390148
-10.9283 -0.00847128 0.000393
-10.9022 -0.00851238 0.000395879
-10.8761 -0.00855377 0.000398786
-10.85 -0.00859544 0.00040172
-10.8239 -0.00863741 0.000404683
-10.7978 -0.00867968 0.000407673
-10.7718 -0.00872225 0.000410693
-10.7457 -0.00876511 0.000413741
-10.7196 -0.00880829 0.000416819
-10.6936 -0.00885177 0.000419927
-10.6676 -0.00889556 0.000423065
-10.6415 -0.00893966 0.000426234
-10.6155 -0.00898408 0.000429433
-10.5895 -0.00902882 0.000432664
-10.5635 -0.00907389 0.000435926
-10.5375 -0.00911928 0.00043922
-10.5115 -0.00916499 0.000442547
-10.4856 -0.00921104 0.000445906
-10.4596 -0.00925743 0.000449299
-10.4336 -0.00930416 0.000452726
-10.4077 -0.00935122 0.000456186
-10.3817 -0.00939864 0.000459681
-10.3558 -0.0094464 0.000463211
-10.3299 -0.00949451 0.000466777
-10.3039 -0.00954298 0.000470378
-10.278 -0.00959181 0.000474015
-10.2521 -0.00964101 0.000477689
-10.2262 -0.00969057 0.000481401
-10.2003 -0.0097405 0.00048515
-10.1744 -0.0097908 0.000488937
-10.1485 -0.00984148 0.000492763
-10.1227 -0.00989255 0.000496627
-10.0968 -0.009944 0.000500532
-10.0709 -0.00999584 0.000504477
-10.0451 -0.0100481 0.000508462
-10.0192 -0.0101007 0.000512488
-9.99341 -0.0101537 0.000516556
-9.96758 -0.0102072 0.000520667
-9.94176 -0.010261 0.00052482
-9.91595 -0.0103153 0.000529017
-9.89014 -0.01037 0.000533257
-9.86434 -0.0104251 0.000537542
-9.83854 -0.0104806 0.000541872
-9.81276 -0.0105366 0.000546248
-9.78698 -0.010593 0.00055067
-9.76121 -0.0106498 0.000555139
-9.73544 -0.0107071 0.000559655
-9.70968 -0.0107648 0.00056422
-9.68393 -0.010823 0.000568834
-9.65819 -0.0108817 0.000573497
-9.63245 -0.0109408 0.00057821
-9.60672 -0.0110004 0.000582974
-9.581 -0.0110604 0.000587789
-9.55528 -0.011121 0.000592657
-9.52957 -0.011182 0.000597577
-9.50387 -0.0112435 0.000602551
-9.47817 -0.0113055 0.00060758
-9.45248 -0.011368 0.000612664
-9.4268 -0.011431 0.000617803
-9.40112 -0.0114946 0.000622999
-9.37545 -0.0115586 0.000628253
-9.34979 -0.0116232 0.000633565
-9.32413 -0.0116883 0.000638936
-9.29848 -0.0117539 0.000644367
-9.27284 -0.0118201 0.000649858
-9.2472 -0.0118868 0.000655411
-9.22157 -0.0119541 0.000661027
-9.19594 -0.0120219 0.000666705
-9.17033 -0.0120903 0.000672448
-9.14471 -0.0121592 0.000678257
-9.11911 -0.0122288 0.000684131
-9.09351 -0.0122989 0.000690072
-9.06792 -0.0123696 0.000696081
-9.04233 -0.012441 0.000702159
-9.01675 -0.0125129 0.000708307
-8.99118 -0.0125854 0.000714526
-8.96561 -0.0126586 0.000720817
-8.94005 -0.0127323 0.000727181
-8.91449 -0.0128067 0.000733619
-8.88895 -0.0128818 0.000740132
-8.8634 -0.0129575 0.000746722
-8.83787 -0.0130338 0.000753389
-8.81234 -0.0131109 0.000760134
-8.78681 -0.0131885 0.000766959
-8.76129 -0.0132669 0.000773865
-8.73578 -0.013346 0.000780854
-8.71027 -0.0134257 0.000787925
-8.68477 -0.0135061 0.000795081
-8.65928 -0.0135873 0.000802323
-8.63379 -0.0136692 0.000809652
-8.60831 -0.0137518 0.00081707
-8.58283 -0.0138351 0.000824578
-8.55736 -0.0139192 0.000832176
-8.53189 -0.0140041 0.000839868
-8.50644 -0.0140897 0.000847653
-8.48098 -0.014176 0.000855534
-8.45553 -0.0142632 0.000863511
-8.43009 -0.0143512 0.000871588
-8.40466 -0.0144399 0.000879764
-8.37923 -0.0145295 0.000888041
-8.3538 -0.0146199 0.000896422
-8.32838 -0.0147111 0.000904908
-8.30297 -0.0148031 0.0009135
-8.27756 -0.014896 0.0009222
-8.25216 -0.0149898 0.00093101
-8.22676 -0.0150845 0.000939931
-8.20137 -0.01518 0.000948966
-8.17598 -0.0152764 0.000958116
-8.1506 -0.0153738 0.000967383
-8.12523 -0.015472 0.000976769
-8.09986 -0.0155712 0.000986275
-8.0745 -0.0156713 0.000995905
-8.04914 -0.0157724 0.00100566
-8.02378 -0.0158745 0.00101554
-7.99844 -0.0159775 0.00102555
-7.97309 -0.0160815 0.00103569
-7.94776 -0.0161866 0.00104597
-7.92243 -0.0162926 0.00105637
-7.8971 -0.0163997 0.00106692
-7.87178 -0.0165078 0.00107761
-7.84646 -0.016617 0.00108844
-7.82115 -0.0167272 0.00109941
-7.79585 -0.0168386 0.00111053
-7.77055 -0.016951 0.00112181
-7.74525 -0.0170646 0.00113323
-7.71996 -0.0171793 0.00114481
-7.69468 -0.0172951 0.00115654
-7.6694 -0.0174121 0.00116844
-7.64412 -0.0175303 0.0011805
-7.61885 -0.0176496 0.00119272
-7.59359 -0.0177702 0.00120511
-7.56833 -0.017892 0.00121768
-7.54307 -0.0180151 0.00123042
-7.51782 -0.0181394 0.00124333
-7.49258 -0.0182649 0.00125643
-7.46734 -0.0183918 0.00126971
-7.4421 -0.01852 0.00128318
-7.41687 -0.0186495 0.00129684
-7.39165 -0.0187804 0.00131069
-7.36643 -0.0189127 0.00132474
-7.34121 -0.0190463 0.001339
-7.316 -0.0191813 0.00135345
-7.2908 -0.0193178 0.00136812
-7.2656 -0.0194557 0.001383
-7.2404 -0.0195951 0.00139809
-7.21521 -0.019736 0.0014134
-7.19002 -0.0198784 0.00142894
-7.16484 -0.0200223 0.00144471
-7.13966 -0.0201678 0.00146071
-7.11449 -0.0203149 0.00147694
-7.08932 -0.0204635 0.00149342
-7.06416 -0.0206138 0.00151014
-7.039 -0.0207658 0.00152712
-7.01384 -0.0209194 0.00154435
-6.98869 -0.0210747 0.00156184
-6.96355 -0.0212318 0.00157959
-6.93841 -0.0213906 0.00159762
-6.91327 -0.0215512 0.00161592
-6.88814 -0.0217136 0.0016345
-6.86301 -0.0218778 0.00165337
-6.83789 -0.0220439 0.00167253
-6.81277 -0.0222118 0.00169199
-6.78766 -0.0223817 0.00171175
-6.76255 -0.0225535 0.00173183
-6.73744 -0.0227274 0.00175222
-6.71234 -0.0229032 0.00177293
-6.68724 -0.0230811 0.00179397
-6.66215 -0.023261 0.00181534
-6.63706 -0.023443 0.00183706
-6.61198 -0.0236272 0.00185913
-6.5869 -0.0238136 0.00188155
-6.56182 -0.0240021 0.00190434
-6.53675 -0.0241929 0.0019275
-6.51169 -0.024386 0.00195104
-6.48662 -0.0245814 0.00197497
-6.46156 -0.0247792 0.00199929
-6.43651 -0.0249794 0.00202401
-6.41146 -0.0251819 0.00204915
-6.38641 -0.025387 0.00207471
-6.36137 -0.0255946 0.0021007
-6.33633 -0.0258047 0.00212713
-6.3113 -0.0260174 0.002154
-6.28627 -0.0262328 0.00218134
-6.26124 -0.0264508 0.00220914
-6.23622 -0.0266716 0.00223742
-6.2112 -0.0268952 0.0022662
-6.18619 -0.0271216 0.00229547
-6.16118 -0.0273508 0.00232525
-6.13617 -0.027583 0.00235556
-6.11117 -0.0278182 0.0023864
-6.08617 -0.0280563 0.00241779
-6.06117 -0.0282976 0.00244974
-6.03618 -0.028542 0.00248226
-6.01119 -0.0287896 0.00251536
-5.98621 -0.0290404 0.00254906
-5.96123 -0.0292946 0.00258338
-5.93625 -0.0295521 0.00261833
-5.91128 -0.029813 0.00265391
-5.88631 -0.0300774 0.00269016
-5.86135 -0.0303453 0.00272707
-5.83639 -0.0306169 0.00276468
-5.81143 -0.0308922 0.00280299
-5.78648 -0.0311711 0.00284202
-5.76153 -0.031454 0.0028818
-5.73658 -0.0317407 0.00292233
-5.71164 -0.0320313 0.00296365
-5.6867 -0.032326 0.00300575
-5.66176 -0.0326248 0.00304868
-5.63683 -0.0329278 0.00309244
-5.6119 -0.0332351 0.00313707
-5.58698 -0.0335467 0.00318257
-5.56205 -0.0338628 0.00322898
-5.53714 -0.0341834 0.00327631
-5.51222 -0.0345085 0.0033246
-5.48731 -0.0348384 0.00337386
-5.4624 -0.0351731 0.00342413
-5.4375 -0.0355127 0.00347542
-5.4126 -0.0358573 0.00352777
-5.3877 -0.036207 0.00358121
-5.36281 -0.0365618 0.00363576
-5.33791 -0.0369219 0.00369145
-5.31303 -0.0372875 0.00374833
-5.28814 -0.0376586 0.00380641
-5.26326 -0.0380353 0.00386574
-5.23838 -0.0384177 0.00392635
-5.21351 -0.038806 0.00398828
-5.18864 -0.0392003 0.00405156
-5.16377 -0.0396007 0.00411624
-5.1389 -0.0400073 0.00418235
-5.11404 -0.0404204 0.00424994
-5.08918 -0.0408399 0.00431905
-5.06433 -0.0412661 0.00438973
-5.03948 -0.0416991 0.00446202
-5.01463 -0.042139 0.00453598
-4.98978 -0.0425861 0.00461166
-4.96494 -0.0430403 0.00468911
-4.9401 -0.043502 0.00476838
-4.91526 -0.0439713 0.00484954
-4.89043 -0.0444483 0.00493264
-4.8656 -0.0449333 0.00501776
-4.84077 -0.0454263 0.00510495
-4.81594 -0.0459277 0.00519428
-4.79112 -0.0464375 0.00528583
-4.7663 -0.046956 0.00537967
-4.74149 -0.0474833 0.00547588
-4.71667 -0.0480197 0.00557455
-4.69186 -0.0485654 0.00567575
-4.66706 -0.0491206 0.00577957
-4.64225 -0.0496855 0.00588612
-4.61745 -0.0502604 0.00599548
-4.59265 -0.0508454 0.00610776
-4.56786 -0.0514409 0.00622308
-4.54306 -0.0520471 0.00634153
-4.51827 -0.0526641 0.00646323
-4.49348 -0.0532924 0.00658832
-4.4687 -0.0539321 0.00671692
-4.44392 -0.0545835 0.00684915
-4.41914 -0.0552469 0.00698518
-4.39436 -0.0559226 0.00712513
-4.36959 -0.056611 0.00726917
-4.34482 -0.0573121 0.00741746
-4.32005 -0.0580265 0.00757016
-4.29528 -0.0587544 0.00772746
-4.27052 -0.0594961 0.00788953
-4.24576 -0.060252 0.00805657
-4.221 -0.0610223 0.00822877
-4.19624 -0.0618075 0.00840635
-4.17149 -0.0626078 0.00858952
-4.14674 -0.0634237 0.0087785
-4.12199 -0.0642554 0.00897352
-4.09725 -0.0651034 0.00917482
-4.0725 -0.0659679 0.00938264
-4.04776 -0.0668494 0.00959721
-4.02302 -0.0677483 0.00981881
-3.99829 -0.0686649 0.0100477
-3.97356 -0.0695995 0.0102841
-3.94882 -0.0705527 0.0105282
-3.9241 -0.0715248 0.0107805
-3.89937 -0.0725163 0.0110409
-3.87465 -0.0735274 0.01131
-3.84992 -0.0745588 0.0115877
-3.82521 -0.0756108 0.0118745
-3.80049 -0.076684 0.0121705
-3.77577 -0.0777788 0.0124759
-3.75106 -0.0788958 0.012791
-3.72635 -0.0800356 0.0131158
-3.70164 -0.0811988 0.0134507
-3.67694 -0.082386 0.0137957
-3.65224 -0.0835982 0.0141512
-3.62754 -0.0848359 0.0145172
-3.60284 -0.0861001 0.0148939
-3.57814 -0.0873918 0.0152816
-3.55345 -0.0887119 0.0156806
-3.52875 -0.0900615 0.016091
-3.50406 -0.0914419 0.0165133
-3.47937 -0.0928541 0.0169478
-3.45469 -0.0942995 0.0173949
-3.43 -0.0957796 0.0178552
-3.40532 -0.0972957 0.0183291
-3.38064 -0.0988494 0.0188173
-3.35597 -0.100442 0.0193206
-3.33129 -0.102076 0.0198396
-3.30662 -0.103752 0.0203754
-3.28194 -0.105472 0.0209288
-3.25727 -0.107239 0.0215009
-3.23261 -0.109053 0.0220928
-3.20794 -0.110917 0.0227057
-3.18328 -0.112833 0.023341
-3.15861 -0.114803 0.0240001
-3.13395 -0.116828 0.0246844
-3.1093 -0.118912 0.0253955
-3.08464 -0.121056 0.0261352
-3.05999 -0.123263 0.0269051
-3.03533 -0.125535 0.0277072
-3.01068 -0.127874 0.0285435
-2.98603 -0.130284 0.0294162
-2.96139 -0.132767 0.0303274
-2.93674 -0.135325 0.0312796
-2.9121 -0.137962 0.0322754
-2.88745 -0.14068 0.0333175
-2.86281 -0.143484 0.0344088
-2.83818 -0.146377 0.0355524
-2.81354 -0.149361 0.0367516
-2.7889 -0.152441 0.03801
-2.76427 -0.155621 0.0393314
-2.73964 -0.158904 0.04072
-2.71501 -0.162296 0.0421801
-2.69038 -0.1658 0.0437164
-2.66575 -0.169422 0.0453342
-2.64113 -0.173167 0.047039
-2.6165 -0.177039 0.0488368
-2.59188 -0.181045 0.050734
-2.56726 -0.18519 0.0527377
-2.54264 -0.18948 0.0548556
-2.51802 -0.193923 0.057096
-2.49341 -0.198524 0.0594678
-2.46879 -0.20329 0.061981
-2.44418 -0.20823 0.0646463
-2.41957 -0.21335 0.0674754
-2.39496 -0.218659 0.0704811
-2.37035 -0.224166 0.0736775
-2.34574 -0.229878 0.0770799
-2.32113 -0.235806 0.080705
-2.29653 -0.241957 0.0845716
-2.27192 -0.248343 0.0886997
-2.24732 -0.254973 0.0931119
-2.22272 -0.261856 0.0978326
-2.19812 -0.269004 0.102889
-2.17352 -0.276425 0.108311
-2.14893 -0.284131 0.114132
-2.12433 -0.292131 0.120389
-2.09974 -0.300434 0.127121
-2.07514 -0.309048 0.134373
-2.05055 -0.317981 0.142196
-2.02596 -0.327239 0.150644
-2.00137 -0.336826 0.159777
-1.97678 -0.346743 0.169665
-1.9522 -0.356987 0.18038
-1.92761 -0.367553 0.192007
-1.90303 -0.378428 0.204637
-1.87844 -0.389592 0.21837
-1.85386 -0.401017 0.23332
-1.82928 -0.412664 0.249607
-1.8047 -0.424479 0.267368
-1.78012 -0.436392 0.286747
-1.75554 -0.448311 0.307903
-1.73096 -0.46012 0.331006
-1.70639 -0.471671 0.356235
-1.68181 -0.482779 0.383776
-1.65724 -0.493218 0.413822
-1.63266 -0.502708 0.446562
-1.60809 -0.510913 0.482173
-1.58352 -0.51743 0.520816
-1.55895 -0.521784 0.562613
-1.53438 -0.523426 0.607633
-1.50981 -0.521725 0.65587
-1.48525 -0.515982 0.707216
-1.46068 -0.505431 0.76143
-1.43611 -0.489271 0.818108
-1.41155 -0.466686 0.876655
-1.38698 -0.436902 0.936256
-1.36242 -0.399238 0.995866
-1.33786 -0.353178 1.05421
-1.3133 -0.298447 1.10979
-1.28873 -0.235088 1.16099
-1.26417 -0.163529 1.20606
-1.23962 -0.0846221 1.24333
-1.21506 0.000345518 1.27125
-1.1905 0.0896898 1.28859
-1.16594 0.181415 1.29449
-1.14138 0.273341 1.28865
-1.11683 0.363261 1.27125
-1.09227 0.449104 1.24304
-1.06772 0.52908 1.20522
-1.04316 0.601794 1.1593
-1.01861 0.666297 1.10702
-0.994058 0.7221 1.05017
-0.969506 0.76913 0.990455
-0.944954 0.807667 0.929443
-0.920403 0.838253 0.868463
-0.895852 0.861611 0.808596
-0.871302 0.878556 0.750672
-0.846753 0.889943 0.695287
-0.822204 0.896605 0.642835
-0.797655 0.899332 0.593538
-0.773107 0.898836 0.547487
-0.74856 0.895757 0.504668
-0.724012 0.890645 0.464997
-0.699466 0.883976 0.428335
-0.674919 0.876149 0.394514
-0.650373 0.867497 0.363345
-0.625828 0.858297 0.334634
-0.601282 0.848772 0.308184
-0.576738 0.839106 0.283806
-0.552193 0.829444 0.261316
-0.527649 0.819904 0.240544
-0.503105 0.810577 0.221328
-0.478561 0.801534 0.203521
-0.454018 0.792833 0.186984
-0.429475 0.784514 0.171594
-0.404932 0.77661 0.157235
-0.38039 0.769142 0.143803
-0.355847 0.762128 0.131202
-0.331305 0.755579 0.119344
-0.306763 0.7495 0.108149
-0.282222 0.743897 0.0975463
-0.25768 0.738771 0.0874664
-0.233139 0.734121 0.0778491
-0.208597 0.729947 0.0686365
-0.184056 0.726245 0.0597768
-0.159515 0.723014 0.0512196
-0.134974 0.720251 0.0429197
-0.110433 0.717953 0.0348325
-0.0858925 0.716118 0.0269174
-0.0613518 0.714744 0.0191335
-0.0368111 0.713829 0.0114433
-0.0122703 0.713371 0.00380812
0.0122703 0.713371 -0.00380812
0.0368111 0.713829 -0.0114433
0.0613518 0.714744 -0.0191335
0.0858925 0.716118 -0.0269174
0.110433 0.717953 -0.0348325
0.134974 0.720251 -0.0429197
0.159515 0.723014 -0.0512196
0.184056 0.726245 -0.0597768
0.208597 0.729947 -0.0686365
0.233139 0.734121 -0.0778491
0.25768 0.738771 -0.0874664
0.282222 0.743897 -0.0975463
0.306763 0.7495 -0.108149
0.331305 0.755579 -0.119344
0.355847 0.762128 -0.131202
0.38039 0.769142 -0.143803
0.404932 0.77661 -0.157235
0.429475 0.784514 -0.171594
0.454018 0.792833 -0.186984
0.478561 0.801534 -0.203521
0.503105 0.810577 -0.221328
0.527649 0.819904 -0.240544
0.552193 0.829444 -0.261316
0.576738 0.839106 -0.283806
0.601282 0.848772 -0.308184
0.625828 0.858297 -0.334634
0.650373 0.867497 -0.363345
0.674919 0.876149 -0.394514
0.699466 0.883976 -0.428335
0.724012 0.890645 -0.464997
0.74856 0.895757 -0.504668
0.773107 0.898836 -0.547487
0.797655 0.899332 -0.593538
0.822204 0.896605 -0.642835
0.846753 0.889943 -0.695287
0.871302 0.878556 -0.750672
0.895852 0.861611 -0.808596
0.920403 0.838253 -0.868463
0.944954 0.807667 -0.929443
0.969506 0.76913 -0.990455
0.994058 0.7221 -1.05017
1.01861 0.666297 -1.10702
1.04316 0.601794 -1.1593
1.06772 0.52908 -1.20522
1.09227 0.449104 -1.24304
1.11683 0.363261 -1.27125
1.14138 0.273341 -1.28865
1.16594 0.181415 -1.29449
1.1905 0.0896898 -1.28859
1.21506 0.000345518 -1.27125
1.23962 -0.0846221 -1.24333
1.26417 -0.163529 -1.20606
1.28873 -0.235088 -1.16099
1.3133 -0.298447 -1.10979
1.33786 -0.353178 -1.05421
1.36242 -0.399238 -0.995866
1.38698 -0.436902 -0.936256
1.41155 -0.466686 -0.876655
1.43611 -0.489271 -0.818108
1.46068 -0.505431 -0.76143
1.48525 -0.515982 -0.707216
1.50981 -0.521725 -0.65587
1.53438 -0.523426 -0.607633
1.55895 -0.521784 -0.562613
1.58352 -0.51743 -0.520816
1.60809 -0.510913 -0.482173
1.63266 -0.502708 -0.446562
1.65724 -0.493218 -0.413822
1.68181 -0.482779 -0.383776
1.70639 -0.471671 -0.356235
1.73096 -0.46012 -0.331006
1.75554 -0.448311 -0.307903
1.78012 -0.436392 -0.286747
1.8047 -0.424479 -0.267368
1.82928 -0.412664 -0.249607
1.85386 -0.401017 -0.23332
1.87844 -0.389592 -0.21837
1.90303 -0.378428 -0.204637
1.92761 -0.367553 -0.192007
1.9522 -0.356987 -0.18038
1.97678 -0.346743 -0.169665
2.00137 -0.336826 -0.159777
2.02596 -0.327239 -0.150644
2.05055 -0.317981 -0.142196
2.07514 -0.309048 -0.134373
2.09974 -0.300434 -0.127121
2.12433 -0.292131 -0.120389
2.14893 -0.284131 -0.114132
2.17352 -0.276425 -0.108311
2.19812 -0.269004 -0.102889
2.22272 -0.261856 -0.0978326
2.24732 -0.254973 -0.0931119
2.27192 -0.248343 -0.0886997
2.29653 -0.241957 -0.0845716
2.32113 -0.235806 -0.080705
2.34574 -0.229878 -0.0770799
2.37035 -0.224166 -0.0736775
2.39496 -0.218659 -0.0704811
2.41957 -0.21335 -0.0674754
2.44418 -0.20823 -0.0646463
2.46879 -0.20329 -0.061981
2.49341 -0.198524 -0.0594678
2.51802 -0.193923 -0.057096
2.54264 -0.18948 -0.0548556
2.56726 -0.18519 -0.0527377
2.59188 -0.181045 -0.050734
2.6165 -0.177039 -0.0488368
2.64113 -0.173167 -0.047039
2.66575 -0.169422 -0.0453342
2.69038 -0.1658 -0.0437164
2.71501 -0.162296 -0.0421801
2.73964 -0.158904 -0.04072
2.76427 -0.155621 -0.0393314
2.7889 -0.152441 -0.03801
2.81354 -0.149361 -0.0367516
2.83818 -0.146377 -0.0355524
2.86281 -0.143484 -0.0344088
2.88745 -0.14068 -0.0333175
2.9121 -0.137962 -0.0322754
2.93674 -0.135325 -0.0312796
2.96139 -0.132767 -0.0303274
2.98603 -0.130284 -0.0294162
3.01068 -0.127874 -0.0285435
3.03533 -0.125535 -0.0277072
3.05999 -0.123263 -0.0269051
3.08464 -0.121056 -0.0261352
3.1093 -0.118912 -0.0253955
3.13395 -0.116828 -0.0246844
3.15861 -0.114803 -0.0240001
3.18328 -0.112833 -0.023341
3.20794 -0.110917 -0.0227057
3.23261 -0.109053 -0.0220928
3.25727 -0.107239 -0.0215009
3.28194 -0.105472 -0.0209288
3.30662 -0.103752 -0.0203754
3.33129 -0.102076 -0.0198396
3.35597 -0.100442 -0.0193206
3.38064 -0.0988494 -0.0188173
3.40532 -0.0972957 -0.0183291
3.43 -0.0957796 -0.0178552
3.45469 -0.0942995 -0.0173949
3.47937 -0.0928541 -0.0169478
3.50406 -0.0914419 -0.0165133
3.52875 -0.0900615 -0.016091
3.55345 -0.0887119 -0.0156806
3.57814 -0.0873918 -0.0152816
3.60284 -0.0861001 -0.0148939
3.62754 -0.0848359 -0.0145172
3.65224 -0.0835982 -0.0141512
3.67694 -0.082386 -0.0137957
3.70164 -0.0811988 -0.0134507
3.72635 -0.0800356 -0.0131158
3.75106 -0.0788958 -0.012791
3.77577 -0.0777788 -0.0124759
3.80049 -0.076684 -0.0121705
3.82521 -0.0756108 -0.0118745
3.84992 -0.0745588 -0.0115877
3.87465 -0.0735274 -0.01131
3.89937 -0.0725163 -0.0110409
3.9241 -0.0715248 -0.0107805
3.94882 -0.0705527 -0.0105282
3.97356 -0.0695995 -0.0102841
3.99829 -0.0686649 -0.0100477
4.02302 -0.0677483 -0.00981881
4.04776 -0.0668494 -0.00959721
4.0725 -0.0659679 -0.00938264
4.09725 -0.0651034 -0.00917482
4.12199 -0.0642554 -0.00897352
4.14674 -0.0634237 -0.0087785
4.17149 -0.0626078 -0.00858952
4.19624 -0.0618075 -0.00840635
4.221 -0.0610223 -0.00822877
4.24576 -0.060252 -0.00805657
4.27052 -0.0594961 -0.00788953
4.29528 -0.0587544 -0.00772746
4.32005 -0.0580265 -0.00757016
4.34482 -0.0573121 -0.00741746
4.36959 -0.056611 -0.00726917
4.39436 -0.0559226 -0.00712513
4.41914 -0.0552469 -0.00698518
4.44392 -0.0545835 -0.00684915
4.4687 -0.0539321 -0.00671692
4.49348 -0.0532924 -0.00658832
4.51827 -0.0526641 -0.00646323
4.54306 -0.0520471 -0.00634153
4.56786 -0.0514409 -0.00622308
4.59265 -0.0508454 -0.00610776
4.61745 -0.0502604 -0.00599548
4.64225 -0.0496855 -0.00588612
4.66706 -0.0491206 -0.00577957
4.69186 -0.0485654 -0.00567575
4.71667 -0.0480197 -0.00557455
4.74149 -0.0474833 -0.00547588
4.7663 -0.046956 -0.00537967
4.79112 -0.0464375 -0.00528583
4.81594 -0.0459277 -0.00519428
4.84077 -0.0454263 -0.00510495
4.8656 -0.0449333 -0.00501776
4.89043 -0.0444483 -0.00493264
4.91526 -0.0439713 -0.00484954
4.9401 -0.043502 -0.00476838
4.96494 -0.0430403 -0.00468911
4.98978 -0.0425861 -0.00461166
5.01463 -0.042139 -0.00453598
5.03948 -0.0416991 -0.00446202
5.06433 -0.0412661 -0.00438973
5.08918 -0.0408399 -0.00431905
5.11404 -0.0404204 -0.00424994
5.1389 -0.0400073 -0.00418235
5.16377 -0.0396007 -0.00411624
5.18864 -0.0392003 -0.00405156
5.21351 -0.038806 -0.00398828
5.23838 -0.0384177 -0.00392635
5.26326 -0.0380353 -0.00386574
5.28814 -0.0376586 -0.00380641
5.31303 -0.0372875 -0.00374833
5.33791 -0.0369219 -0.00369145
5.36281 -0.0365618 -0.00363576
5.3877 -0.036207 -0.00358121
5.4126 -0.0358573 -0.00352777
5.4375 -0.0355127 -0.00347542
5.4624 -0.0351731 -0.00342413
5.48731 -0.0348384 -0.00337386
5.51222 -0.0345085 -0.0033246
5.53714 -0.0341834 -0.00327631
5.56205 -0.0338628 -0.00322898
5.58698 -0.0335467 -0.00318257
5.6119 -0.0332351 -0.00313707
5.63683 -0.0329278 -0.00309244
5.66176 -0.0326248 -0.00304868
5.6867 -0.032326 -0.00300575
5.71164 -0.0320313 -0.00296365
5.73658 -0.0317407 -0.00292233
5.76153 -0.031454 -0.0028818
5.78648 -0.0311711 -0.00284202
5.81143 -0.0308922 -0.00280299
5.83639 -0.0306169 -0.00276468
5.86135 -0.0303453 -0.00272707
5.88631 -0.0300774 -0.00269016
5.91128 -0.029813 -0.00265391
5.93625 -0.0295521 -0.00261833
5.96123 -0.0292946 -0.00258338
5.98621 -0.0290404 -0.00254906
6.01119 -0.0287896 -0.00251536
6.03618 -0.028542 -0.00248226
6.06117 -0.0282976 -0.00244974
6.08617 -0.0280563 -0.00241779
6.11117 -0.0278182 -0.0023864
6.13617 -0.027583 -0.00235556
6.16118 -0.0273508 -0.00232525
6.18619 -0.0271216 -0.00229547
6.2112 -0.0268952 -0.0022662
6.23622 -0.0266716 -0.00223742
6.26124 -0.0264508 -0.00220914
6.28627 -0.0262328 -0.00218134
6.3113 -0.0260174 -0.002154
6.33633 -0.0258047 -0.00212713
6.36137 -0.0255946 -0.0021007
6.38641 -0.025387 -0.00207471
6.41146 -0.0251819 -0.00204915
6.43651 -0.0249794 -0.00202401
6.46156 -0.0247792 -0.00199929
6.48662 -0.0245814 -0.00197497
6.51169 -0.024386 -0.00195104
6.53675 -0.0241929 -0.0019275
6.56182 -0.0240021 -0.00190434
6.5869 -0.0238136 -0.00188155
6.61198 -0.0236272 -0.00185913
6.63706 -0.023443 -0.00183706
6.66215 -0.023261 -0.00181534
6.68724 -0.0230811 -0.00179397
6.71234 -0.0229032 -0.00177293
6.73744 -0.0227274 -0.00175222
6.76255 -0.0225535 -0.00173183
6.78766 -0.0223817 -0.00171175
6.81277 -0.0222118 -0.00169199
6.83789 -0.0220439 -0.00167253
6.86301 -0.0218778 -0.00165337
6.88814 -0.0217136 -0.0016345
6.91327 -0.0215512 -0.00161592
6.93841 -0.0213906 -0.00159762
6.96355 -0.0212318 -0.00157959
6.98869 -0.0210747 -0.00156184
7.01384 -0.0209194 -0.00154435
7.039 -0.0207658 -0.00152712
7.06416 -0.0206138 -0.00151014
7.08932 -0.0204635 -0.00149342
7.11449 -0.0203149 -0.00147694
7.13966 -0.0201678 -0.00146071
7.16484 -0.0200223 -0.00144471
7.19002 -0.0198784 -0.00142894
7.21521 -0.019736 -0.0014134
7.2404 -0.0195951 -0.00139809
7.2656 -0.0194557 -0.001383
7.2908 -0.0193178 -0.00136812
7.316 -0.0191813 -0.00135345
7.34121 -0.0190463 -0.001339
7.36643 -0.0189127 -0.00132474
7.39165 -0.0187804 -0.00131069
7.41687 -0.0186495 -0.00129684
7.4421 -0.01852 -0.00128318
7.46734 -0.0183918 -0.00126971
7.49258 -0.0182649 -0.00125643
7.51782 -0.0181394 -0.00124333
7.54307 -0.0180151 -0.00123042
7.56833 -0.017892 -0.00121768
7.59359 -0.0177702 -0.00120511
7.61885 -0.0176496 -0.00119272
7.64412 -0.0175303 -0.0011805
7.6694 -0.0174121 -0.00116844
7.69468 -0.0172951 -0.00115654
7.71996 -0.0171793 -0.00114481
7.74525 -0.0170646 -0.00113323
7.77055 -0.016951 -0.00112181
7.79585 -0.0168386 -0.00111053
7.82115 -0.0167272 -0.00109941
7.84646 -0.016617 -0.00108844
7.87178 -0.0165078 -0.00107761
7.8971 -0.0163997 -0.00106692
7.92243 -0.0162926 -0.00105637
7.94776 -0.0161866 -0.00104597
7.97309 -0.0160815 -0.00103569
7.99844 -0.0159775 -0.00102555
8.02378 -0.0158745 -0.00101554
8.04914 -0.0157724 -0.00100566
8.0745 -0.0156713 -0.000995905
8.09986 -0.0155712 -0.000986275
8.12523 -0.015472 -0.000976769
8.1506 -0.0153738 -0.000967383
8.17598 -0.0152764 -0.000958116
8.20137 -0.01518 -0.000948966
8.22676 -0.0150845 -0.000939931
8.25216 -0.0149898 -0.00093101
8.27756 -0.014896 -0.0009222
8.30297 -0.0148031 -0.0009135
8.32838 -0.0147111 -0.000904908
8.3538 -0.0146199 -0.000896422
8.37923 -0.0145295 -0.000888041
8.40466 -0.0144399 -0.000879764
8.43009 -0.0143512 -0.000871588
8.45553 -0.0142632 -0.000863511
8.48098 -0.014176 -0.000855534
8.50644 -0.0140897 -0.000847653
8.53189 -0.0140041 -0.000839868
8.55736 -0.0139192 -0.000832176
8.58283 -0.0138351 -0.000824578
8.60831 -0.0137518 -0.00081707
8.63379 -0.0136692 -0.000809652
8.65928 -0.0135873 -0.000802323
8.68477 -0.0135061 -0.000795081
8.71027 -0.0134257 -0.000787925
8.73578 -0.013346 -0.000780854
8.76129 -0.0132669 -0.000773865
8.78681 -0.0131885 -0.000766959
8.81234 -0.0131109 -0.000760134
8.83787 -0.0130338 -0.000753389
8.8634 -0.0129575 -0.000746722
8.88895 -0.0128818 -0.000740132
8.91449 -0.0128067 -0.000733619
8.94005 -0.0127323 -0.000727181
8.96561 -0.0126586 -0.000720817
8.99118 -0.0125854 -0.000714526
9.01675 -0.0125129 -0.000708307
9.04233 -0.012441 -0.000702159
9.06792 -0.0123696 -0.000696081
9.09351 -0.0122989 -0.000690072
9.11911 -0.0122288 -0.000684131
9.14471 -0.0121592 -0.000678257
9.17033 -0.0120903 -0.000672448
9.19594 -0.0120219 -0.000666705
9.22157 -0.0119541 -0.000661027
9.2472 -0.0118868 -0.000655411
9.27284 -0.0118201 -0.000649858
9.29848 -0.0117539 -0.000644367
9.32413 -0.0116883 -0.000638936
9.34979 -0.0116232 -0.000633565
9.37545 -0.0115586 -0.000628253
9.40112 -0.0114946 -0.000622999
9.4268 -0.011431 -0.000617803
9.45248 -0.011368 -0.000612664
9.47817 -0.0113055 -0.00060758
9.50387 -0.0112435 -0.000602551
9.52957 -0.011182 -0.000597577
9.55528 -0.011121 -0.000592657
9.581 -0.0110604 -0.000587789
9.60672 -0.0110004 -0.000582974
9.63245 -0.0109408 -0.00057821
9.65819 -0.0108817 -0.000573497
9.68393 -0.010823 -0.000568834
9.70968 -0.0107648 -0.00056422
9.73544 -0.0107071 -0.000559655
9.76121 -0.0106498 -0.000555139
9.78698 -0.010593 -0.00055067
9.81276 -0.0105366 -0.000546248
9.83854 -0.0104806 -0.000541872
9.86434 -0.0104251 -0.000537542
9.89014 -0.01037 -0.000533257
9.91595 -0.0103153 -0.000529017
9.94176 -0.010261 -0.00052482
9.96758 -0.0102072 -0.000520667
9.99341 -0.0101537 -0.000516556
10.0192 -0.0101007 -0.000512488
10.0451 -0.0100481 -0.000508462
10.0709 -0.00999584 -0.000504477
10.0968 -0.009944 -0.000500532
10.1227 -0.00989255 -0.000496627
10.1485 -0.00984148 -0.000492763
10.1744 -0.0097908 -0.000488937
10.2003 -0.0097405 -0.00048515
10.2262 -0.00969057 -0.000481401
10.2521 -0.00964101 -0.000477689
10.278 -0.00959181 -0.000474015
10.3039 -0.00954298 -0.000470378
10.3299 -0.00949451 -0.000466777
10.3558 -0.0094464 -0.000463211
10.3817 -0.00939864 -0.000459681
10.4077 -0.00935122 -0.000456186
10.4336 -0.00930416 -0.000452726
10.4596 -0.00925743 -0.000449299
10.4856 -0.00921104 -0.000445906
10.5115 -0.00916499 -0.000442547
10.5375 -0.00911928 -0.00043922
10.5635 -0.00907389 -0.000435926
10.5895 -0.00902882 -0.000432664
10.6155 -0.00898408 -0.000429433
10.6415 -0.00893966 -0.000426234
10.6676 -0.00889556 -0.000423065
10.6936 -0.00885177 -0.000419927
10.7196 -0.00880829 -0.000416819
10.7457 -0.00876511 -0.000413741
10.7718 -0.00872225 -0.000410693
10.7978 -0.00867968 -0.000407673
10.8239 -0.00863741 -0.000404683
10.85 -0.00859544 -0.00040172
10.8761 -0.00855377 -0.000398786
10.9022 -0.00851238 -0.000395879
10.9283 -0.00847128 -0.000393
10.9544 -0.00843047 -0.000390148
10.9805 -0.00838994 -0.000387323
11.0066 -0.00834969 -0.000384524
11.0328 -0.00830972 -0.000381751
11.0589 -0.00827002 -0.000379004
11.0851 -0.00823059 -0.000376283
11.1112 -0.00819143 -0.000373587
11.1374 -0.00815255 -0.000370916
11.1636 -0.00811392 -0.000368269
11.1898 -0.00807556 -0.000365647
11.216 -0.00803746 -0.000363049
11.2422 -0.00799961 -0.000360475
11.2684 -0.00796203 -0.000357924
11.2946 -0.00792469 -0.000355396
11.3209 -0.00788761 -0.000352892
11.3471 -0.00785077 -0.00035041
11.3734 -0.00781418 -0.000347951
11.3996 -0.00777783 -0.000345514
11.4259 -0.00774173 -0.000343099
11.4522 -0.00770587 -0.000340706
11.4784 -0.00767024 -0.000338335
11.5047 -0.00763485 -0.000335984
11.531 -0.00759969 -0.000333655
11.5573 -0.00756476 -0.000331346
11.5837 -0.00753006 -0.000329058
11.61 -0.00749559 -0.00032679
11.6363 -0.00746135 -0.000324543
11.6627 -0.00742733 -0.000322315
11.689 -0.00739353 -0.000320107
11.7154 -0.00735995 -0.000317918
11.7418 -0.00732658 -0.000315749
11.7682 -0.00729343 -0.000313598
11.7946 -0.0072605 -0.000311467
11.821 -0.00722778 -0.000309354
11.8474 -0.00719527 -0.000307259
11.8738 -0.00716296 -0.000305183
11.9002 -0.00713086 -0.000303124
11.9267 -0.00709897 -0.000301084
11.9531 -0.00706728 -0.000299061
11.9796 -0.00703579 -0.000297055
12.0061 -0.0070045 -0.000295067
12.0325 -0.00697341 -0.000293096
12.059 -0.00694251 -0.000291141
12.0855 -0.00691181 -0.000289204
12.112 -0.0068813 -0.000287283
12.1385 -0.00685099 -0.000285378
12.1651 -0.00682086 -0.000283489
12.1916 -0.00679092 -0.000281617
12.2182 -0.00676116 -0.00027976
12.2447 -0.0067316 -0.000277919
12.2713 -0.00670221 -0.000276093
12.2979 -0.00667301 -0.000274283
12.3244 -0.00664398 -0.000272488
12.351 -0.00661514 -0.000270708
12.3776 -0.00658647 -0.000268943
12.4043 -0.00655798 -0.000267192
12.4309 -0.00652966 -0.000265456
12.4575 -0.00650151 -0.000263735
12.4842 -0.00647354 -0.000262027
12.5108 -0.00644574 -0.000260334
12.5375 -0.0064181 -0.000258655
12.5642 -0.00639064 -0.000256989
12.5909 -0.00636334 -0.000255338
12.6176 -0.0063362 -0.000253699
12.6443 -0.00630923 -0.000252075
12.671 -0.00628241 -0.000250463
12.6977 -0.00625576 -0.000248865
12.7245 -0.00622927 -0.000247279
12.7512 -0.00620294 -0.000245707
12.778 -0.00617676 -0.000244147
12.8047 -0.00615074 -0.0002426
12.8315 -0.00612487 -0.000241065
12.8583 -0.00609916 -0.000239543
12.8851 -0.0060736 -0.000238032
12.9119 -0.00604819 -0.000236534
12.9388 -0.00602292 -0.000235048
12.9656 -0.00599781 -0.000233574
12.9925 -0.00597284 -0.000232112
13.0193 -0.00594802 -0.000230661
13.0462 -0.00592335 -0.000229222
13.0731 -0.00589881 -0.000227794
13.1 -0.00587442 -0.000226377
13.1269 -0.00585018 -0.000224972
13.1538 -0.00582607 -0.000223577
13.1807 -0.0058021 -0.000222194
13.2076 -0.00577827 -0.000220821
13.2346 -0.00575457 -0.000219459
13.2615 -0.00573101 -0.000218108
13.2885 -0.00570759 -0.000216768
13.3155 -0.0056843 -0.000215437
13.3425 -0.00566115 -0.000214118
13.3695 -0.00563812 -0.000212808
13.3965 -0.00561523 -0.000211508
13.4235 -0.00559246 -0.000210219
13.4506 -0.00556983 -0.00020894
13.4776 -0.00554732 -0.00020767
13.5047 -0.00552494 -0.00020641
13.5318 -0.00550269 -0.00020516
13.5588 -0.00548056 -0.000203919
13.5859 -0.00545855 -0.000202688
13.6131 -0.00543667 -0.000201466
13.6402 -0.00541491 -0.000200254
13.6673 -0.00539327 -0.00019905
13.6945 -0.00537175 -0.000197856
13.7216 -0.00535035 -0.000196671
13.7488 -0.00532907 -0.000195495
13.776 -0.0053079 -0.000194327
13.8032 -0.00528686 -0.000193169
13.8304 -0.00526592 -0.000192019
13.8576 -0.00524511 -0.000190878
13.8848 -0.00522441 -0.000189745
13.9121 -0.00520382 -0.000188621
13.9393 -0.00518334 -0.000187505
13.9666 -0.00516298 -0.000186397
13.9939 -0.00514272 -0.000185298
14.0212 -0.00512258 -0.000184207
14.0485 -0.00510254 -0.000183124
14.0758 -0.00508262 -0.000182049
14.1031 -0.0050628 -0.000180981
14.1305 -0.00504309 -0.000179922
14.1578 -0.00502348 -0.00017887
14.1852 -0.00500398 -0.000177827
14.2126 -0.00498458 -0.00017679
14.24 -0.00496529 -0.000175762
14.2674 -0.0049461 -0.000174741
14.2948 -0.00492701 -0.000173727
14.3222 -0.00490803 -0.000172721
14.3497 -0.00488914 -0.000171722
14.3771 -0.00487036 -0.00017073
14.4046 -0.00485167 -0.000169745
14.4321 -0.00483308 -0.000168768
14.4596 -0.00481459 -0.000167797
14.4871 -0.0047962 -0.000166834
14.5147 -0.00477791 -0.000165877
14.5422 -0.00475971 -0.000164927
14.5698 -0.0047416 -0.000163984
14.5973 -0.00472359 -0.000163048
14.6249 -0.00470567 -0.000162119
14.6525 -0.00468785 -0.000161196
14.6801 -0.00467012 -0.000160279
14.7077 -0.00465248 -0.000159369
14.7354 -0.00463493 -0.000158466
14.763 -0.00461748 -0.000157569
14.7907 -0.00460011 -0.000156678
14.8184 -0.00458283 -0.000155794
14.8461 -0.00456564 -0.000154915
14.8738 -0.00454854 -0.000154043
14.9015 -0.00453152 -0.000153177
14.9292 -0.0045146 -0.000152317
14.957 -0.00449775 -0.000151463
14.9848 -0.004481 -0.000150615
15.0125 -0.00446433 -0.000149773
15.0403 -0.00444774 -0.000148937
15.0681 -0.00443124 -0.000148107
15.096 -0.00441482 -0.000147282
15.1238 -0.00439848 -0.000146463
15.1517 -0.00438223 -0.000145649
15.1795 -0.00436606 -0.000144842
15.2074 -0.00434996 -0.000144039
15.2353 -0.00433395 -0.000143243
15.2632 -0.00431802 -0.000142451
15.2911 -0.00430217 -0.000141666
15.3191 -0.00428639 -0.000140885
15.347 -0.0042707 -0.00014011
15.375 -0.00425508 -0.00013934
15.403 -0.00423954 -0.000138575
15.431 -0.00422408 -0.000137816
15.459 -0.00420869 -0.000137061
15.4871 -0.00419338 -0.000136312
15.5151 -0.00417814 -0.000135568
15.5432 -0.00416298 -0.000134829
15.5713 -0.00414789 -0.000134095
15.5994 -0.00413288 -0.000133365
15.6275 -0.00411794 -0.000132641
15.6556 -0.00410307 -0.000131921
15.6838 -0.00408827 -0.000131206
15.7119 -0.00407355 -0.000130496
15.7401 -0.0040589 -0.000129791
15.7683 -0.00404431 -0.000129091
15.7965 -0.0040298 -0.000128395
15.8247 -0.00401536 -0.000127703
15.853 -0.00400099 -0.000127016
15.8812 -0.00398668 -0.000126334
15.9095 -0.00397245 -0.000125656
15.9378 -0.00395828 -0.000124983
15.9661 -0.00394418 -0.000124314
15.9944 -0.00393015 -0.00012365
16.0228 -0.00391618 -0.00012299
16.0511 -0.00390228 -0.000122334
16.0795 -0.00388845 -0.000121682
16.1079 -0.00387468 -0.000121035
16.1363 -0.00386098 -0.000120392
16.1647 -0.00384734 -0.000119753
16.1932 -0.00383376 -0.000119118
16.2216 -0.00382025 -0.000118487
16.2501 -0.0038068 -0.000117861
16.2786 -0.00379342 -0.000117238
16.3071 -0.00378009 -0.00011662
16.3356 -0.00376683 -0.000116005
16.3642 -0.00375363 -0.000115394
16.3927 -0.0037405 -0.000114788
16.4213 -0.00372742 -0.000114185
16.4499 -0.0037144 -0.000113586
16.4785 -0.00370145 -0.000112991
16.5072 -0.00368855 -0.000112399
16.5358 -0.00367571 -0.000111812
16.5645 -0.00366294 -0.000111228
16.5932 -0.00365022 -0.000110648
16.6219 -0.00363755 -0.000110071
16.6506 -0.00362495 -0.000109498
16.6794 -0.00361241 -0.000108929
16.7081 -0.00359992 -0.000108363
16.7369 -0.00358748 -0.000107801
16.7657 -0.00357511 -0.000107243
16.7945 -0.00356279 -0.000106688
16.8234 -0.00355052 -0.000106136
16.8522 -0.00353832 -0.000105588
16.8811 -0.00352616 -0.000105043
16.91 -0.00351406 -0.000104502
16.9389 -0.00350202 -0.000103964
16.9679 -0.00349003 -0.000103429
16.9968 -0.00347809 -0.000102898
17.0258 -0.00346621 -0.00010237
17.0548 -0.00345438 -0.000101845
17.0838 -0.0034426 -0.000101323
17.1128 -0.00343087 -0.000100805
17.1419 -0.0034192 -0.00010029
17.1709 -0.00340758 -9.97776e-05
17.2 -0.00339601 -9.92688e-05
17.2291 -0.00338449 -9.8763e-05
17.2583 -0.00337302 -9.82604e-05
17.2874 -0.0033616 -9.77608e-05
17.3166 -0.00335023 -9.72642e-05
17.3458 -0.00333891 -9.67707e-05
17.375 -0.00332764 -9.62802e-05
17.4042 -0.00331642 -9.57926e-05
17.4335 -0.00330525 -9.5308e-05
17.4628 -0.00329413 -9.48263e-05
17.4921 -0.00328305 -9.43475e-05
17.5214 -0.00327203 -9.38716e-05
17.5507 -0.00326105 -9.33986e-05
17.5801 -0.00325012 -9.29284e-05
17.6094 -0.00323923 -9.24611e-05
17.6388 -0.0032284 -9.19965e-05
17.6683 -0.00321761 -9.15347e-05
17.6977 -0.00320686 -9.10757e-05
17.7272 -0.00319616 -9.06194e-05
17.7567 -0.00318551 -9.01658e-05
17.7862 -0.0031749 -8.97149e-05
17.8157 -0.00316434 -8.92667e-05
17.8452 -0.00315382 -8.88211e-05
17.8748 -0.00314335 -8.83782e-05
17.9044 -0.00313292 -8.79379e-05
17.934 -0.00312254 -8.75002e-05
17.9637 -0.0031122 -8.70651e-05
17.9933 -0.0031019 -8.66325e-05
18.023 -0.00309165 -8.62025e-05
18.0527 -0.00308144 -8.57749e-05
18.0825 -0.00307127 -8.53499e-05
18.1122 -0.00306114 -8.49274e-05
18.142 -0.00305106 -8.45073e-05
18.1718 -0.00304102 -8.40897e-05
18.2016 -0.00303102 -8.36745e-05
18.2315 -0.00302106 -8.32617e-05
18.2613 -0.00301115 -8.28513e-05
18.2912 -0.00300127 -8.24433e-05
18.3212 -0.00299144 -8.20377e-05
18.3511 -0.00298164 -8.16343e-05
18.3811 -0.00297189 -8.12334e-05
18.4111 -0.00296218 -8.08347e-05
18.4411 -0.0029525 -8.04383e-05
18.4711 -0.00294287 -8.00442e-05
18.5012 -0.00293327 -7.96523e-05
18.5313 -0.00292372 -7.92627e-05
18.5614 -0.0029142 -7.88753e-05
18.5915 -0.00290472 -7.84901e-05
18.6217 -0.00289528 -7.81071e-05
18.6519 -0.00288588 -7.77263e-05
18.6821 -0.00287652 -7.73476e-05
18.7123 -0.00286719 -7.69711e-05
18.7426 -0.0028579 -7.65967e-05
18.7729 -0.00284865 -7.62244e-05
18.8032 -0.00283944 -7.58543e-05
18.8335 -0.00283026 -7.54862e-05
18.8639 -0.00282112 -7.51201e-05
18.8943 -0.00281202 -7.47562e-05
18.9247 -0.00280295 -7.43943e-05
18.9551 -0.00279392 -7.40344e-05
18.9856 -0.00278493 -7.36765e-05
19.0161 -0.00277597 -7.33206e-05
19.0466 -0.00276704 -7.29667e-05
19.0772 -0.00275815 -7.26147e-05
19.1078 -0.0027493 -7.22648e-05
19.1384 -0.00274048 -7.19167e-05
19.169 -0.00273169 -7.15706e-05
19.1997 -0.00272294 -7.12264e-05
19.2303 -0.00271423 -7.08841e-05
19.2611 -0.00270555 -7.05437e-05
19.2918 -0.0026969 -7.02052e-05
19.3226 -0.00268828 -6.98685e-05
19.3534 -0.0026797 -6.95337e-05
19.3842 -0.00267116 -6.92007e-05
19.4151 -0.00266264 -6.88695e-05
19.4459 -0.00265416 -6.85402e-05
19.4768 -0.00264571 -6.82126e-05
19.5078 -0.00263729 -6.78868e-05
19.5388 -0.00262891 -6.75628e-05
19.5698 -0.00262056 -6.72406e-05
19.6008 -0.00261224 -6.692e-05
19.6318 -0.00260395 -6.66013e-05
19.6629 -0.00259569 -6.62842e-05
19.6941 -0.00258746 -6.59689e-05
19.7252 -0.00257927 -6.56552e-05
19.7564 -0.00257111 -6.53433e-05
19.7876 -0.00256297 -6.5033e-05
19.8188 -0.00255487 -6.47244e-05
19.8501 -0.0025468 -6.44174e-05
19.8814 -0.00253876 -6.41121e-05
19.9127 -0.00253075 -6.38084e-05
19.9441 -0.00252277 -6.35063e-05
19.9755 -0.00251482 -6.32059e-05
20.0069 -0.0025069 -6.2907e-05
20.0384 -0.002499 -6.26097e-05
20.0699 -0.00249114 -6.2314e-05
20.1014 -0.00248331 -6.20199e-05
20.1329 -0.0024755 -6.17273e-05
20.1645 -0.00246773 -6.14362e-05
20.1961 -0.00245998 -6.11467e-05
20.2278 -0.00245226 -6.08587e-05
20.2595 -0.00244457 -6.05722e-05
20.2912 -0.00243691 -6.02872e-05
20.323 -0.00242928 -6.00037e-05
20.3547 -0.00242167 -5.97217e-05
20.3866 -0.00241409 -5.94411e-05
20.4184 -0.00240654 -5.9162e-05
20.4503 -0.00239902 -5.88844e-05
20.4822 -0.00239152 -5.86082e-05
20.5142 -0.00238405 -5.83334e-05
20.5462 -0.00237661 -5.80601e-05
20.5782 -0.00236919 -5.77881e-05
20.6102 -0.0023618 -5.75176e-05
20.6423 -0.00235444 -5.72485e-05
20.6745 -0.0023471 -5.69807e-05
20.7066 -0.00233979 -5.67143e-05
20.7388 -0.00233251 -5.64493e-05
20.7711 -0.00232525 -5.61856e-05
20.8034 -0.00231802 -5.59233e-05
20.8357 -0.00231081 -5.56623e-05
20.868 -0.00230363 -5.54027e-05
20.9004 -0.00229647 -5.51443e-05
20.9328 -0.00228934 -5.48873e-05
20.9653 -0.00228224 -5.46316e-05
20.9978 -0.00227516 -5.43771e-05
21.0303 -0.0022681 -5.4124e-05
21.0629 -0.00226107 -5.38721e-05
21.0955 -0.00225406 -5.36215e-05
21.1282 -0.00224708 -5.33722e-05
21.1609 -0.00224012 -5.31241e-05
21.1936 -0.00223318 -5.28772e-05
21.2264 -0.00222627 -5.26316e-05
21.2592 -0.00221938 -5.23872e-05
21.292 -0.00221252 -5.2144e-05
21.3249 -0.00220568 -5.1902e-05
21.3578 -0.00219886 -5.16613e-05
21.3908 -0.00219207 -5.14217e-05
21.4238 -0.0021853 -5.11833e-05
21.4569 -0.00217855 -5.09461e-05
21.49 -0.00217182 -5.071e-05
21.5231 -0.00216512 -5.04752e-05
21.5563 -0.00215844 -5.02414e-05
21.5895 -0.00215178 -5.00088e-05
21.6228 -0.00214515 -4.97774e-05
21.6561 -0.00213853 -4.95471e-05
21.6895 -0.00213194 -4.93179e-05
21.7229 -0.00212537 -4.90898e-05
21.7563 -0.00211883 -4.88628e-05
21.7898 -0.0021123 -4.8637e-05
21.8233 -0.0021058 -4.84122e-05
21.8569 -0.00209931 -4.81885e-05
21.8905 -0.00209285 -4.79659e-05
21.9242 -0.00208641 -4.77444e-05
21.9579 -0.00207999 -4.75239e-05
21.9916 -0.00207359 -4.73045e-05
22.0254 -0.00206722 -4.70861e-05
22.0593 -0.00206086 -4.68688e-05
22.0932 -0.00205452 -4.66525e-05
22.1271 -0.00204821 -4.64373e-05
22.1611 -0.00204191 -4.62231e-05
22.1951 -0.00203563 -4.60098e-05
22.2292 -0.00202938 -4.57976e-05
22.2634 -0.00202314 -4.55865e-05
22.2976 -0.00201693 -4.53762e-05
22.3318 -0.00201073 -4.5167e-05
22.3661 -0.00200455 -4.49588e-05
22.4004 -0.0019984 -4.47516e-05
22.4348 -0.00199226 -4.45453e-05
22.4692 -0.00198614 -4.434e-05
22.5037 -0.00198004 -4.41356e-05
22.5383 -0.00197396 -4.39322e-05
22.5729 -0.0019679 -4.37298e-05
22.6075 -0.00196185 -4.35282e-05
22.6422 -0.00195583 -4.33276e-05
22.6769 -0.00194982 -4.3128e-05
22.7117 -0.00194384 -4.29292e-05
22.7466 -0.00193787 -4.27314e-05
22.7815 -0.00193192 -4.25345e-05
22.8165 -0.00192598 -4.23385e-05
22.8515 -0.00192007 -4.21433e-05
22.8866 -0.00191417 -4.19491e-05
22.9217 -0.00190829 -4.17557e-05
22.9569 -0.00190243 -4.15633e-05
22.9922 -0.00189659 -4.13717e-05
23.0275 -0.00189076 -4.11809e-05
23.0628 -0.00188495 -4.09911e-05
23.0983 -0.00187916 -4.0802e-05
23.1338 -0.00187338 -4.06139e-05
23.1693 -0.00186762 -4.04265e-05
23.2049 -0.00186188 -4.024e-05
23.2406 -0.00185616 -4.00544e-05
23.2763 -0.00185045 -3.98695e-05
23.3121 -0.00184476 -3.96855e-05
23.3479 -0.00183908 -3.95023e-05
23.3838 -0.00183342 -3.93199e-05
23.4198 -0.00182778 -3.91384e-05
23.4559 -0.00182215 -3.89576e-05
23.492 -0.00181654 -3.87776e-05
23.5281 -0.00181095 -3.85984e-05
23.5644 -0.00180537 -3.84199e-05
23.6007 -0.00179981 -3.82423e-05
23.637 -0.00179426 -3.80654e-05
23.6735 -0.00178873 -3.78893e-05
23.71 -0.00178321 -3.77139e-05
23.7465 -0.00177771 -3.75394e-05
23.7832 -0.00177222 -3.73655e-05
23.8199 -0.00176675 -3.71924e-05
23.8567 -0.00176129 -3.702e-05
23.8935 -0.00175585 -3.68484e-05
23.9304 -0.00175043 -3.66775e-05
23.9674 -0.00174501 -3.65073e-05
24.0045 -0.00173961 -3.63379e-05
24.0417 -0.00173423 -3.61691e-05
24.0789 -0.00172886 -3.60011e-05
24.1162 -0.00172351 -3.58338e-05
24.1535 -0.00171816 -3.56672e-05
24.191 -0.00171284 -3.55012e-05
24.2285 -0.00170752 -3.5336e-05
24.2661 -0.00170222 -3.51714e-05
24.3038 -0.00169694 -3.50075e-05
24.3415 -0.00169166 -3.48443e-05
24.3794 -0.0016864 -3.46818e-05
24.4173 -0.00168116 -3.45199e-05
24.4553 -0.00167593 -3.43587e-05
24.4934 -0.00167071 -3.41981e-05
24.5316 -0.0016655 -3.40382e-05
24.5698 -0.00166031 -3.38789e-05
24.6081 -0.00165512 -3.37203e-05
24.6466 -0.00164995 -3.35623e-05
24.6851 -0.0016448 -3.34049e-05
24.7237 -0.00163965 -3.32482e-05
24.7624 -0.00163452 -3.30921e-05
24.8012 -0.0016294 -3.29366e-05
24.84 -0.0016243 -3.27817e-05
24.879 -0.0016192 -3.26274e-05
24.9181 -0.00161412 -3.24737e-05
24.9572 -0.00160905 -3.23206e-05
24.9965 -0.00160399 -3.21681e-05
25.0358 -0.00159894 -3.20162e-05
25.0753 -0.0015939 -3.18648e-05
25.1148 -0.00158887 -3.17141e-05
25.1545 -0.00158386 -3.15639e-05
25.1942 -0.00157885 -3.14143e-05
25.234 -0.00157386 -3.12652e-05
25.274 -0.00156888 -3.11167e-05
25.314 -0.00156391 -3.09688e-05
25.3542 -0.00155894 -3.08214e-05
25.3945 -0.00155399 -3.06746e-05
25.4349 -0.00154905 -3.05282e-05
25.4753 -0.00154412 -3.03825e-05
25.5159 -0.0015392 -3.02372e-05
25.5567 -0.00153429 -3.00925e-05
25.5975 -0.00152939 -2.99483e-05
25.6384 -0.0015245 -2.98046e-05
25.6795 -0.00151962 -2.96614e-05
25.7207 -0.00151475 -2.95188e-05
25.762 -0.00150988 -2.93766e-05
25.8034 -0.00150503 -2.92349e-05
25.8449 -0.00150018 -2.90937e-05
25.8866 -0.00149535 -2.8953e-05
25.9284 -0.00149052 -2.88128e-05
25.9703 -0.0014857 -2.86731e-05
26.0124 -0.00148089 -2.85338e-05
26.0546 -0.00147609 -2.8395e-05
26.0969 -0.0014713 -2.82566e-05
26.1394 -0.00146651 -2.81188e-05
26.182 -0.00146173 -2.79813e-05
26.2247 -0.00145696 -2.78443e-05
26.2676 -0.0014522 -2.77078e-05
26.3106 -0.00144744 -2.75716e-05
26.3538 -0.00144269 -2.7436e-05
26.3972 -0.00143795 -2.73007e-05
26.4406 -0.00143322 -2.71658e-05
26.4843 -0.00142849 -2.70314e-05
26.5281 -0.00142377 -2.68974e-05
26.572 -0.00141905 -2.67638e-05
26.6161 -0.00141434 -2.66305e-05
26.6604 -0.00140964 -2.64977e-05
26.7048 -0.00140494 -2.63653e-05
26.7495 -0.00140025 -2.62332e-05
26.7942 -0.00139557 -2.61015e-05
26.8392 -0.00139089 -2.59702e-05
26.8843 -0.00138621 -2.58392e-05
26.9297 -0.00138154 -2.57086e-05
26.9752 -0.00137687 -2.55783e-05
27.0209 -0.00137221 -2.54484e-05
27.0668 -0.00136755 -2.53188e-05
27.1129 -0.0013629 -2.51896e-05
27.1592 -0.00135825 -2.50606e-05
27.2056 -0.0013536 -2.4932e-05
27.2523 -0.00134896 -2.48037e-05
27.2993 -0.00134432 -2.46757e-05
27.3464 -0.00133968 -2.4548e-05
27.3937 -0.00133504 -2.44206e-05
27.4413 -0.00133041 -2.42935e-05
27.4891 -0.00132578 -2.41666e-05
27.5372 -0.00132115 -2.404e-05
27.5854 -0.00131652 -2.39137e-05
27.634 -0.00131189 -2.37876e-05
27.6827 -0.00130726 -2.36618e-05
27.7318 -0.00130263 -2.35361e-05
27.7811 -0.00129801 -2.34107e-05
27.8306 -0.00129338 -2.32856e-05
27.8805 -0.00128875 -2.31606e-05
27.9306 -0.00128412 -2.30358e-05
27.981 -0.00127949 -2.29112e-05
28.0317 -0.00127486 -2.27868e-05
28.0827 -0.00127022 -2.26625e-05
28.1341 -0.00126558 -2.25384e-05
28.1857 -0.00126094 -2.24144e-05
28.2377 -0.0012563 -2.22906e-05
28.29 -0.00125165 -2.21668e-05
28.3427 -0.00124699 -2.20432e-05
28.3957 -0.00124233 -2.19196e-05
28.4491 -0.00123767 -2.17961e-05
28.5028 -0.00123299 -2.16727e-05
28.557 -0.00122831 -2.15493e-05
28.6116 -0.00122362 -2.1426e-05
28.6665 -0.00121893 -2.13026e-05
28.7219 -0.00121422 -2.11793e-05
28.7778 -0.0012095 -2.10559e-05
28.8341 -0.00120477 -2.09325e-05
28.8909 -0.00120003 -2.08089e-05
28.9482 -0.00119528 -2.06853e-05
29.006 -0.00119051 -2.05616e-05
29.0644 -0.00118573 -2.04377e-05
29.1233 -0.00118093 -2.03137e-05
29.1828 -0.00117611 -2.01894e-05
29.2428 -0.00117128 -2.0065e-05
29.3036 -0.00116642 -1.99402e-05
29.3649 -0.00116154 -1.98151e-05
29.427 -0.00115664 -1.96897e-05
29.4898 -0.00115171 -1.95639e-05
29.5533 -0.00114676 -1.94377e-05
29.6177 -0.00114177 -1.9311e-05
29.6829 -0.00113675 -1.91837e-05
29.749 -0.0011317 -1.90559e-05
29.816 -0.00112661 -1.89273e-05
29.8841 -0.00112148 -1.8798e-05
29.9532 -0.0011163 -1.86679e-05
30.0235 -0.00111107 -1.85369e-05
30.0949 -0.00110579 -1.84048e-05
30.1678 -0.00110045 -1.82716e-05
30.242 -0.00109505 -1.8137e-05
30.3178 -0.00108957 -1.8001e-05
30.3953 -0.00108401 -1.78634e-05
30.4746 -0.00107837 -1.77239e-05
30.556 -0.00107262 -1.75823e-05
30.6398 -0.00106676 -1.74383e-05
30.7261 -0.00106077 -1.72915e-05
30.8153 -0.00105462 -1.71413e-05
30.908 -0.0010483 -1.69873e-05
31.0047 -0.00104176 -1.68285e-05
31.1063 -0.00103496 -1.66639e-05
31.2138 -0.00102783 -1.64918e-05
31.3292 -0.00102026 -1.63099e-05
31.4553 -0.00101209 -1.61142e-05
31.5978 -0.00100296 -1.58966e-05
31.7718 -0.000991994 -1.56365e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoopNs2048/GAp_OneLoopFRG.txt <==
-31.7718 -0.000992351 1.56477e-05
-31.5978 -0.00100333 1.59082e-05
-31.4553 -0.00101246 1.6126e-05
-31.3292 -0.00102064 1.6322e-05
-31.2138 -0.00102821 1.65041e-05
-31.1063 -0.00103534 1.66763e-05
-31.0047 -0.00104215 1.68412e-05
-30.908 -0.00104869 1.70001e-05
-30.8153 -0.00105502 1.71544e-05
-30.7261 -0.00106117 1.73047e-05
-30.6398 -0.00106717 1.74518e-05
-30.556 -0.00107304 1.7596e-05
-30.4746 -0.00107879 1.77378e-05
-30.3953 -0.00108444 1.78774e-05
-30.3178 -0.00109 1.80152e-05
-30.242 -0.00109548 1.81514e-05
-30.1678 -0.00110089 1.82861e-05
-30.0949 -0.00110623 1.84195e-05
-30.0235 -0.00111152 1.85518e-05
-29.9532 -0.00111675 1.8683e-05
-29.8841 -0.00112193 1.88133e-05
-29.816 -0.00112707 1.89427e-05
-29.749 -0.00113216 1.90714e-05
-29.6829 -0.00113722 1.91995e-05
-29.6177 -0.00114224 1.93269e-05
-29.5533 -0.00114723 1.94538e-05
-29.4898 -0.00115219 1.95802e-05
-29.427 -0.00115712 1.97062e-05
-29.3649 -0.00116203 1.98318e-05
-29.3036 -0.00116691 1.9957e-05
-29.2428 -0.00117177 2.00819e-05
-29.1828 -0.00117661 2.02066e-05
-29.1233 -0.00118144 2.0331e-05
-29.0644 -0.00118624 2.04552e-05
-29.006 -0.00119103 2.05793e-05
-28.9482 -0.0011958 2.07032e-05
-28.8909 -0.00120055 2.0827e-05
-28.8341 -0.0012053 2.09507e-05
-28.7778 -0.00121003 2.10743e-05
-28.7219 -0.00121475 2.11979e-05
-28.6665 -0.00121946 2.13214e-05
-28.6116 -0.00122416 2.14449e-05
-28.557 -0.00122886 2.15685e-05
-28.5028 -0.00123354 2.1692e-05
-28.4491 -0.00123822 2.18156e-05
-28.3957 -0.00124289 2.19393e-05
-28.3427 -0.00124755 2.2063e-05
-28.29 -0.00125221 2.21868e-05
-28.2377 -0.00125687 2.23108e-05
-28.1857 -0.00126152 2.24348e-05
-28.1341 -0.00126616 2.2559e-05
-28.0827 -0.00127081 2.26833e-05
-28.0317 -0.00127544 2.28077e-05
-27.981 -0.00128008 2.29323e-05
-27.9306 -0.00128472 2.30571e-05
-27.8805 -0.00128935 2.31821e-05
-27.8306 -0.00129398 2.33073e-05
-27.7811 -0.00129862 2.34327e-05
-27.7318 -0.00130325 2.35583e-05
-27.6827 -0.00130788 2.36841e-05
-27.634 -0.00131251 2.38101e-05
-27.5854 -0.00131714 2.39364e-05
-27.5372 -0.00132178 2.40629e-05
-27.4891 -0.00132641 2.41897e-05
-27.4413 -0.00133105 2.43168e-05
-27.3937 -0.00133568 2.44441e-05
-27.3464 -0.00134033 2.45718e-05
-27.2993 -0.00134497 2.46997e-05
-27.2523 -0.00134961 2.48279e-05
-27.2056 -0.00135426 2.49564e-05
-27.1592 -0.00135891 2.50852e-05
-27.1129 -0.00136357 2.52143e-05
-27.0668 -0.00136823 2.53438e-05
-27.0209 -0.00137289 2.54736e-05
-26.9752 -0.00137756 2.56037e-05
-26.9297 -0.00138223 2.57342e-05
-26.8843 -0.0013869 2.5865e-05
-26.8392 -0.00139158 2.59962e-05
-26.7942 -0.00139627 2.61278e-05
-26.7495 -0.00140096 2.62597e-05
-26.7048 -0.00140566 2.6392e-05
-26.6604 -0.00141036 2.65246e-05
-26.6161 -0.00141507 2.66577e-05
-26.572 -0.00141978 2.67912e-05
-26.5281 -0.0014245 2.6925e-05
-26.4843 -0.00142923 2.70593e-05
-26.4406 -0.00143396 2.71939e-05
-26.3972 -0.0014387 2.7329e-05
-26.3538 -0.00144345 2.74645e-05
-26.3106 -0.0014482 2.76004e-05
-26.2676 -0.00145296 2.77368e-05
-26.2247 -0.00145773 2.78736e-05
-26.182 -0.0014625 2.80108e-05
-26.1394 -0.00146729 2.81485e-05
-26.0969 -0.00147208 2.82866e-05
-26.0546 -0.00147688 2.84252e-05
-26.0124 -0.00148168 2.85643e-05
-25.9703 -0.0014865 2.87038e-05
-25.9284 -0.00149132 2.88438e-05
-25.8866 -0.00149616 2.89843e-05
-25.8449 -0.001501 2.91252e-05
-25.8034 -0.00150585 2.92666e-05
-25.762 -0.00151071 2.94086e-05
-25.7207 -0.00151558 2.9551e-05
-25.6795 -0.00152045 2.96939e-05
-25.6384 -0.00152534 2.98374e-05
-25.5975 -0.00153024 2.99813e-05
-25.5567 -0.00153514 3.01258e-05
-25.5159 -0.00154006 3.02708e-05
-25.4753 -0.00154498 3.04163e-05
-25.4349 -0.00154992 3.05623e-05
-25.3945 -0.00155487 3.07089e-05
-25.3542 -0.00155982 3.0856e-05
-25.314 -0.00156479 3.10037e-05
-25.274 -0.00156977 3.11519e-05
-25.234 -0.00157475 3.13007e-05
-25.1942 -0.00157975 3.145e-05
-25.1545 -0.00158476 3.15999e-05
-25.1148 -0.00158978 3.17504e-05
-25.0753 -0.00159482 3.19014e-05
-25.0358 -0.00159986 3.20531e-05
-24.9965 -0.00160491 3.22053e-05
-24.9572 -0.00160998 3.23581e-05
-24.9181 -0.00161506 3.25115e-05
-24.879 -0.00162015 3.26654e-05
-24.84 -0.00162525 3.282e-05
-24.8012 -0.00163036 3.29752e-05
-24.7624 -0.00163549 3.3131e-05
-24.7237 -0.00164063 3.32875e-05
-24.6851 -0.00164578 3.34445e-05
-24.6466 -0.00165094 3.36022e-05
-24.6081 -0.00165611 3.37605e-05
-24.5698 -0.0016613 3.39195e-05
-24.5316 -0.0016665 3.4079e-05
-24.4934 -0.00167171 3.42393e-05
-24.4553 -0.00167694 3.44002e-05
-24.4173 -0.00168218 3.45617e-05
-24.3794 -0.00168743 3.47239e-05
-24.3415 -0.0016927 3.48868e-05
-24.3038 -0.00169798 3.50503e-05
-24.2661 -0.00170327 3.52145e-05
-24.2285 -0.00170858 3.53794e-05
-24.191 -0.0017139 3.5545e-05
-24.1535 -0.00171923 3.57113e-05
-24.1162 -0.00172458 3.58783e-05
-24.0789 -0.00172994 3.6046e-05
-24.0417 -0.00173532 3.62143e-05
-24.0045 -0.00174071 3.63834e-05
-23.9674 -0.00174611 3.65532e-05
-23.9304 -0.00175153 3.67238e-05
-23.8935 -0.00175696 3.6895e-05
-23.8567 -0.00176241 3.7067e-05
-23.8199 -0.00176788 3.72397e-05
-23.7832 -0.00177336 3.74132e-05
-23.7465 -0.00177885 3.75874e-05
-23.71 -0.00178436 3.77624e-05
-23.6735 -0.00178988 3.79381e-05
-23.637 -0.00179542 3.81146e-05
-23.6007 -0.00180098 3.82919e-05
-23.5644 -0.00180655 3.84699e-05
-23.5281 -0.00181213 3.86487e-05
-23.492 -0.00181773 3.88283e-05
-23.4559 -0.00182335 3.90087e-05
-23.4198 -0.00182899 3.91899e-05
-23.3838 -0.00183464 3.93719e-05
-23.3479 -0.0018403 3.95547e-05
-23.3121 -0.00184599 3.97383e-05
-23.2763 -0.00185168 3.99227e-05
-23.2406 -0.0018574 4.01079e-05
-23.2049 -0.00186313 4.0294e-05
-23.1693 -0.00186888 4.04809e-05
-23.1338 -0.00187465 4.06687e-05
-23.0983 -0.00188043 4.08572e-05
-23.0628 -0.00188623 4.10467e-05
-23.0275 -0.00189205 4.1237e-05
-22.9922 -0.00189788 4.14282e-05
-22.9569 -0.00190373 4.16202e-05
-22.9217 -0.0019096 4.18131e-05
-22.8866 -0.00191549 4.20069e-05
-22.8515 -0.0019214 4.22016e-05
-22.8165 -0.00192732 4.23972e-05
-22.7815 -0.00193326 4.25936e-05
-22.7466 -0.00193922 4.2791e-05
-22.7117 -0.0019452 4.29893e-05
-22.6769 -0.00195119 4.31885e-05
-22.6422 -0.00195721 4.33886e-05
-22.6075 -0.00196324 4.35897e-05
-22.5729 -0.00196929 4.37917e-05
-22.5383 -0.00197536 4.39946e-05
-22.5037 -0.00198145 4.41985e-05
-22.4692 -0.00198756 4.44034e-05
-22.4348 -0.00199369 4.46092e-05
-22.4004 -0.00199984 4.48159e-05
-22.3661 -0.002006 4.50237e-05
-22.3318 -0.00201219 4.52324e-05
-22.2976 -0.00201839 4.54421e-05
-22.2634 -0.00202462 4.56528e-05
-22.2292 -0.00203086 4.58645e-05
-22.1951 -0.00203713 4.60772e-05
-22.1611 -0.00204341 4.6291e-05
-22.1271 -0.00204972 4.65057e-05
-22.0932 -0.00205604 4.67215e-05
-22.0593 -0.00206239 4.69383e-05
-22.0254 -0.00206876 4.71562e-05
-21.9916 -0.00207514 4.73751e-05
-21.9579 -0.00208155 4.7595e-05
-21.9242 -0.00208798 4.7816e-05
-21.8905 -0.00209443 4.80381e-05
-21.8569 -0.0021009 4.82613e-05
-21.8233 -0.0021074 4.84855e-05
-21.7898 -0.00211391 4.87109e-05
-21.7563 -0.00212044 4.89373e-05
-21.7229 -0.002127 4.91649e-05
-21.6895 -0.00213358 4.93935e-05
-21.6561 -0.00214018 4.96233e-05
-21.6228 -0.00214681 4.98542e-05
-21.5895 -0.00215345 5.00862e-05
-21.5563 -0.00216012 5.03194e-05
-21.5231 -0.00216681 5.05538e-05
-21.49 -0.00217352 5.07892e-05
-21.4569 -0.00218026 5.10259e-05
-21.4238 -0.00218702 5.12637e-05
-21.3908 -0.0021938 5.15028e-05
-21.3578 -0.0022006 5.1743e-05
-21.3249 -0.00220743 5.19844e-05
-21.292 -0.00221428 5.2227e-05
-21.2592 -0.00222116 5.24708e-05
-21.2264 -0.00222806 5.27158e-05
-21.1936 -0.00223498 5.29621e-05
-21.1609 -0.00224193 5.32096e-05
-21.1282 -0.0022489 5.34584e-05
-21.0955 -0.00225589 5.37084e-05
-21.0629 -0.00226291 5.39597e-05
-21.0303 -0.00226995 5.42122e-05
-20.9978 -0.00227702 5.44661e-05
-20.9653 -0.00228411 5.47212e-05
-20.9328 -0.00229123 5.49776e-05
-20.9004 -0.00229837 5.52354e-05
-20.868 -0.00230554 5.54944e-05
-20.8357 -0.00231274 5.57548e-05
-20.8034 -0.00231996 5.60165e-05
-20.7711 -0.0023272 5.62795e-05
-20.7388 -0.00233447 5.65439e-05
-20.7066 -0.00234177 5.68097e-05
-20.6745 -0.00234909 5.70768e-05
-20.6423 -0.00235644 5.73453e-05
-20.6102 -0.00236381 5.76152e-05
-20.5782 -0.00237121 5.78865e-05
-20.5462 -0.00237864 5.81592e-05
-20.5142 -0.0023861 5.84334e-05
-20.4822 -0.00239358 5.87089e-05
-20.4503 -0.00240109 5.89859e-05
-20.4184 -0.00240863 5.92643e-05
-20.3866 -0.00241619 5.95442e-05
-20.3547 -0.00242378 5.98256e-05
-20.323 -0.0024314 6.01084e-05
-20.2912 -0.00243905 6.03927e-05
-20.2595 -0.00244672 6.06786e-05
-20.2278 -0.00245443 6.09659e-05
-20.1961 -0.00246216 6.12547e-05
-20.1645 -0.00246992 6.15451e-05
-20.1329 -0.00247771 6.1837e-05
-20.1014 -0.00248553 6.21305e-05
-20.0699 -0.00249338 6.24255e-05
-20.0384 -0.00250125 6.27221e-05
-20.0069 -0.00250916 6.30203e-05
-19.9755 -0.00251709 6.332e-05
-19.9441 -0.00252506 6.36214e-05
-19.9127 -0.00253306 6.39244e-05
-19.8814 -0.00254108 6.4229e-05
-19.8501 -0.00254914 6.45353e-05
-19.8188 -0.00255722 6.48432e-05
-19.7876 -0.00256534 6.51527e-05
-19.7564 -0.00257349 6.54639e-05
-19.7252 -0.00258166 6.57769e-05
-19.6941 -0.00258987 6.60915e-05
-19.6629 -0.00259812 6.64078e-05
-19.6318 -0.00260639 6.67258e-05
-19.6008 -0.00261469 6.70456e-05
-19.5698 -0.00262303 6.73671e-05
-19.5388 -0.0026314 6.76903e-05
-19.5078 -0.0026398 6.80154e-05
-19.4768 -0.00264823 6.83422e-05
-19.4459 -0.00265669 6.86708e-05
-19.4151 -0.00266519 6.90012e-05
-19.3842 -0.00267372 6.93334e-05
-19.3534 -0.00268229 6.96675e-05
-19.3226 -0.00269088 7.00034e-05
-19.2918 -0.00269952 7.03411e-05
-19.2611 -0.00270818 7.06808e-05
-19.2303 -0.00271688 7.10223e-05
-19.1997 -0.00272561 7.13657e-05
-19.169 -0.00273438 7.1711e-05
-19.1384 -0.00274318 7.20582e-05
-19.1078 -0.00275202 7.24074e-05
-19.0772 -0.00276089 7.27585e-05
-19.0466 -0.0027698 7.31116e-05
-19.0161 -0.00277874 7.34667e-05
-18.9856 -0.00278772 7.38237e-05
-18.9551 -0.00279673 7.41828e-05
-18.9247 -0.00280578 7.45439e-05
-18.8943 -0.00281486 7.4907e-05
-18.8639 -0.00282399 7.52722e-05
-18.8335 -0.00283314 7.56395e-05
-18.8032 -0.00284234 7.60088e-05
-18.7729 -0.00285157 7.63802e-05
-18.7426 -0.00286084 7.67537e-05
-18.7123 -0.00287015 7.71294e-05
-18.6821 -0.00287949 7.75072e-05
-18.6519 -0.00288888 7.78872e-05
-18.6217 -0.0028983 7.82693e-05
-18.5915 -0.00290776 7.86536e-05
-18.5614 -0.00291725 7.90401e-05
-18.5313 -0.00292679 7.94289e-05
-18.5012 -0.00293637 7.98198e-05
-18.4711 -0.00294598 8.02131e-05
-18.4411 -0.00295564 8.06086e-05
-18.4111 -0.00296533 8.10064e-05
-18.3811 -0.00297507 8.14064e-05
-18.3511 -0.00298484 8.18089e-05
-18.3212 -0.00299465 8.22136e-05
-18.2912 -0.00300451 8.26207e-05
-18.2613 -0.00301441 8.30302e-05
-18.2315 -0.00302434 8.3442e-05
-18.2016 -0.00303432 8.38563e-05
-18.1718 -0.00304434 8.4273e-05
-18.142 -0.00305441 8.46921e-05
-18.1122 -0.00306451 8.51137e-05
-18.0825 -0.00307466 8.55378e-05
-18.0527 -0.00308485 8.59644e-05
-18.023 -0.00309508 8.63934e-05
-17.9933 -0.00310536 8.68251e-05
-17.9637 -0.00311568 8.72592e-05
-17.934 -0.00312604 8.7696e-05
-17.9044 -0.00313645 8.81353e-05
-17.8748 -0.0031469 8.85773e-05
-17.8452 -0.0031574 8.90218e-05
-17.8157 -0.00316794 8.94691e-05
-17.7862 -0.00317853 8.9919e-05
-17.7567 -0.00318916 9.03715e-05
-17.7272 -0.00319983 9.08268e-05
-17.6977 -0.00321056 9.12849e-05
-17.6683 -0.00322133 9.17457e-05
-17.6388 -0.00323214 9.22092e-05
-17.6094 -0.003243 9.26756e-05
-17.5801 -0.00325391 9.31447e-05
-17.5507 -0.00326487 9.36167e-05
-17.5214 -0.00327587 9.40916e-05
-17.4921 -0.00328693 9.45693e-05
-17.4628 -0.00329803 9.505e-05
-17.4335 -0.00330918 9.55335e-05
-17.4042 -0.00332037 9.602e-05
-17.375 -0.00333162 9.65095e-05
-17.3458 -0.00334292 9.7002e-05
-17.3166 -0.00335426 9.74975e-05
-17.2874 -0.00336566 9.7996e-05
-17.2583 -0.0033771 9.84976e-05
-17.2291 -0.0033886 9.90023e-05
-17.2 -0.00340015 9.95101e-05
-17.1709 -0.00341175 0.000100021
-17.1419 -0.0034234 0.000100535
-17.1128 -0.0034351 0.000101052
-17.0838 -0.00344686 0.000101573
-17.0548 -0.00345866 0.000102096
-17.0258 -0.00347052 0.000102623
-16.9968 -0.00348244 0.000103154
-16.9679 -0.0034944 0.000103687
-16.9389 -0.00350642 0.000104224
-16.91 -0.0035185 0.000104764
-16.8811 -0.00353063 0.000105308
-16.8522 -0.00354281 0.000105855
-16.8234 -0.00355505 0.000106405
-16.7945 -0.00356735 0.000106959
-16.7657 -0.0035797 0.000107517
-16.7369 -0.0035921 0.000108078
-16.7081 -0.00360457 0.000108642
-16.6794 -0.00361709 0.00010921
-16.6506 -0.00362967 0.000109782
-16.6219 -0.0036423 0.000110357
-16.5932 -0.003655 0.000110936
-16.5645 -0.00366775 0.000111519
-16.5358 -0.00368056 0.000112106
-16.5072 -0.00369343 0.000112696
-16.4785 -0.00370636 0.00011329
-16.4499 -0.00371935 0.000113888
-16.4213 -0.00373241 0.000114489
-16.3927 -0.00374552 0.000115095
-16.3642 -0.00375869 0.000115704
-16.3356 -0.00377192 0.000116317
-16.3071 -0.00378522 0.000116935
-16.2786 -0.00379858 0.000117556
-16.2501 -0.003812 0.000118181
-16.2216 -0.00382549 0.000118811
-16.1932 -0.00383903 0.000119444
-16.1647 -0.00385265 0.000120082
-16.1363 -0.00386632 0.000120724
-16.1079 -0.00388006 0.00012137
-16.0795 -0.00389387 0.00012202
-16.0511 -0.00390774 0.000122675
-16.0228 -0.00392168 0.000123334
-15.9944 -0.00393569 0.000123997
-15.9661 -0.00394976 0.000124664
-15.9378 -0.0039639 0.000125336
-15.9095 -0.00397811 0.000126013
-15.8812 -0.00399238 0.000126694
-15.853 -0.00400673 0.000127379
-15.8247 -0.00402114 0.000128069
-15.7965 -0.00403562 0.000128764
-15.7683 -0.00405018 0.000129463
-15.7401 -0.0040648 0.000130167
-15.7119 -0.0040795 0.000130876
-15.6838 -0.00409427 0.000131589
-15.6556 -0.0041091 0.000132307
-15.6275 -0.00412402 0.000133031
-15.5994 -0.004139 0.000133759
-15.5713 -0.00415406 0.000134491
-15.5432 -0.00416919 0.000135229
-15.5151 -0.0041844 0.000135972
-15.4871 -0.00419968 0.00013672
-15.459 -0.00421504 0.000137473
-15.431 -0.00423047 0.000138231
-15.403 -0.00424598 0.000138994
-15.375 -0.00426157 0.000139763
-15.347 -0.00427723 0.000140537
-15.3191 -0.00429298 0.000141316
-15.2911 -0.0043088 0.0001421
-15.2632 -0.0043247 0.00014289
-15.2353 -0.00434068 0.000143685
-15.2074 -0.00435674 0.000144486
-15.1795 -0.00437288 0.000145292
-15.1517 -0.00438911 0.000146104
-15.1238 -0.00440541 0.000146922
-15.096 -0.0044218 0.000147745
-15.0681 -0.00443827 0.000148574
-15.0403 -0.00445483 0.000149409
-15.0125 -0.00447146 0.00015025
-14.9848 -0.00448819 0.000151096
-14.957 -0.004505 0.000151949
-14.9292 -0.00452189 0.000152807
-14.9015 -0.00453888 0.000153672
-14.8738 -0.00455594 0.000154542
-14.8461 -0.0045731 0.000155419
-14.8184 -0.00459035 0.000156302
-14.7907 -0.00460768 0.000157191
-14.763 -0.00462511 0.000158087
-14.7354 -0.00464262 0.000158989
-14.7077 -0.00466023 0.000159897
-14.6801 -0.00467793 0.000160812
-14.6525 -0.00469572 0.000161734
-14.6249 -0.0047136 0.000162662
-14.5973 -0.00473158 0.000163596
-14.5698 -0.00474965 0.000164538
-14.5422 -0.00476781 0.000165486
-14.5147 -0.00478607 0.000166441
-14.4871 -0.00480443 0.000167403
-14.4596 -0.00482289 0.000168372
-14.4321 -0.00484144 0.000169348
-14.4046 -0.00486009 0.000170331
-14.3771 -0.00487884 0.000171321
-14.3497 -0.00489769 0.000172319
-14.3222 -0.00491664 0.000173324
-14.2948 -0.0049357 0.000174336
-14.2674 -0.00495485 0.000175355
-14.24 -0.00497411 0.000176382
-14.2126 -0.00499347 0.000177417
-14.1852 -0.00501293 0.000178459
-14.1578 -0.0050325 0.000179509
-14.1305 -0.00505218 0.000180567
-14.1031 -0.00507196 0.000181633
-14.0758 -0.00509185 0.000182706
-14.0485 -0.00511185 0.000183788
-14.0212 -0.00513196 0.000184877
-13.9939 -0.00515218 0.000185975
-13.9666 -0.0051725 0.000187081
-13.9393 -0.00519294 0.000188195
-13.9121 -0.00521349 0.000189318
-13.8848 -0.00523416 0.000190449
-13.8576 -0.00525494 0.000191589
-13.8304 -0.00527583 0.000192737
-13.8032 -0.00529684 0.000193894
-13.776 -0.00531797 0.00019506
-13.7488 -0.00533921 0.000196234
-13.7216 -0.00536057 0.000197418
-13.6945 -0.00538205 0.00019861
-13.6673 -0.00540366 0.000199812
-13.6402 -0.00542538 0.000201023
-13.6131 -0.00544722 0.000202243
-13.5859 -0.00546919 0.000203473
-13.5588 -0.00549128 0.000204712
-13.5318 -0.0055135 0.00020596
-13.5047 -0.00553584 0.000207219
-13.4776 -0.00555831 0.000208487
-13.4506 -0.0055809 0.000209765
-13.4235 -0.00560363 0.000211053
-13.3965 -0.00562648 0.00021235
-13.3695 -0.00564947 0.000213659
-13.3425 -0.00567258 0.000214977
-13.3155 -0.00569583 0.000216305
-13.2885 -0.00571922 0.000217644
-13.2615 -0.00574273 0.000218994
-13.2346 -0.00576639 0.000220354
-13.2076 -0.00579018 0.000221725
-13.1807 -0.00581411 0.000223107
-13.1538 -0.00583817 0.0002245
-13.1269 -0.00586238 0.000225904
-13.1 -0.00588673 0.000227319
-13.0731 -0.00591122 0.000228745
-13.0462 -0.00593586 0.000230183
-13.0193 -0.00596064 0.000231632
-12.9925 -0.00598556 0.000233093
-12.9656 -0.00601063 0.000234566
-12.9388 -0.00603585 0.00023605
-12.9119 -0.00606122 0.000237547
-12.8851 -0.00608674 0.000239055
-12.8583 -0.00611242 0.000240576
-12.8315 -0.00613824 0.000242109
-12.8047 -0.00616422 0.000243655
-12.778 -0.00619036 0.000245213
-12.7512 -0.00621665 0.000246784
-12.7245 -0.0062431 0.000248368
-12.6977 -0.0062697 0.000249965
-12.671 -0.00629647 0.000251575
-12.6443 -0.0063234 0.000253199
-12.6176 -0.0063505 0.000254835
-12.5909 -0.00637776 0.000256486
-12.5642 -0.00640518 0.00025815
-12.5375 -0.00643277 0.000259827
-12.5108 -0.00646053 0.000261519
-12.4842 -0.00648846 0.000263225
-12.4575 -0.00651656 0.000264945
-12.4309 -0.00654484 0.00026668
-12.4043 -0.00657328 0.000268429
-12.3776 -0.00660191 0.000270193
-12.351 -0.00663071 0.000271972
-12.3244 -0.00665969 0.000273765
-12.2979 -0.00668885 0.000275574
-12.2713 -0.00671819 0.000277399
-12.2447 -0.00674771 0.000279238
-12.2182 -0.00677742 0.000281094
-12.1916 -0.00680732 0.000282965
-12.1651 -0.0068374 0.000284853
-12.1385 -0.00686768 0.000286756
-12.112 -0.00689814 0.000288676
-12.0855 -0.0069288 0.000290613
-12.059 -0.00695965 0.000292566
-12.0325 -0.00699069 0.000294536
-12.0061 -0.00702194 0.000296523
-11.9796 -0.00705338 0.000298527
-11.9531 -0.00708503 0.000300549
-11.9267 -0.00711688 0.000302589
-11.9002 -0.00714893 0.000304646
-11.8738 -0.00718119 0.000306721
-11.8474 -0.00721366 0.000308815
-11.821 -0.00724633 0.000310927
-11.7946 -0.00727922 0.000313058
-11.7682 -0.00731232 0.000315207
-11.7418 -0.00734564 0.000317376
-11.7154 -0.00737918 0.000319564
-11.689 -0.00741293 0.000321771
-11.6627 -0.00744691 0.000323998
-11.6363 -0.00748111 0.000326245
-11.61 -0.00751553 0.000328512
-11.5837 -0.00755019 0.000330799
-11.5573 -0.00758507 0.000333107
-11.531 -0.00762018 0.000335436
-11.5047 -0.00765553 0.000337786
-11.4784 -0.00769111 0.000340157
-11.4522 -0.00772693 0.000342549
-11.4259 -0.00776298 0.000344964
-11.3996 -0.00779928 0.0003474
-11.3734 -0.00783583 0.000349859
-11.3471 -0.00787262 0.00035234
-11.3209 -0.00790966 0.000354844
-11.2946 -0.00794695 0.000357372
-11.2684 -0.00798449 0.000359922
-11.2422 -0.00802229 0.000362496
-11.216 -0.00806035 0.000365094
-11.1898 -0.00809866 0.000367716
-11.1636 -0.00813724 0.000370363
-11.1374 -0.00817609 0.000373034
-11.1112 -0.0082152 0.00037573
-11.0851 -0.00825458 0.000378452
-11.0589 -0.00829423 0.000381199
-11.0328 -0.00833416 0.000383972
-11.0066 -0.00837437 0.000386771
-10.9805 -0.00841485 0.000389596
-10.9544 -0.00845562 0.000392449
-10.9283 -0.00849667 0.000395329
-10.9022 -0.00853802 0.000398236
-10.8761 -0.00857965 0.000401171
-10.85 -0.00862157 0.000404134
-10.8239 -0.0086638 0.000407125
-10.7978 -0.00870632 0.000410145
-10.7718 -0.00874914 0.000413195
-10.7457 -0.00879227 0.000416274
-10.7196 -0.00883571 0.000419383
-10.6936 -0.00887946 0.000422522
-10.6676 -0.00892352 0.000425691
-10.6415 -0.0089679 0.000428892
-10.6155 -0.00901259 0.000432124
-10.5895 -0.00905762 0.000435388
-10.5635 -0.00910296 0.000438684
-10.5375 -0.00914864 0.000442012
-10.5115 -0.00919465 0.000445373
-10.4856 -0.00924099 0.000448768
-10.4596 -0.00928768 0.000452196
-10.4336 -0.00933471 0.000455659
-10.4077 -0.00938208 0.000459156
-10.3817 -0.0094298 0.000462688
-10.3558 -0.00947787 0.000466256
-10.3299 -0.00952631 0.00046986
-10.3039 -0.0095751 0.0004735
-10.278 -0.00962425 0.000477177
-10.2521 -0.00967377 0.000480891
-10.2262 -0.00972367 0.000484643
-10.2003 -0.00977393 0.000488433
-10.1744 -0.00982458 0.000492262
-10.1485 -0.00987561 0.00049613
-10.1227 -0.00992702 0.000500038
-10.0968 -0.00997882 0.000503986
-10.0709 -0.010031 0.000507975
-10.0451 -0.0100836 0.000512006
-10.0192 -0.0101366 0.000516078
-9.99341 -0.01019 0.000520192
-9.96758 -0.0102438 0.00052435
-9.94176 -0.0102981 0.000528551
-9.91595 -0.0103527 0.000532796
-9.89014 -0.0104078 0.000537086
-9.86434 -0.0104633 0.000541421
-9.83854 -0.0105192 0.000545802
-9.81276 -0.0105756 0.000550229
-9.78698 -0.0106324 0.000554704
-9.76121 -0.0106896 0.000559226
-9.73544 -0.0107474 0.000563797
-9.70968 -0.0108055 0.000568416
-9.68393 -0.0108641 0.000573086
-9.65819 -0.0109232 0.000577805
-9.63245 -0.0109828 0.000582576
-9.60672 -0.0110428 0.000587398
-9.581 -0.0111033 0.000592273
-9.55528 -0.0111643 0.000597201
-9.52957 -0.0112258 0.000602183
-9.50387 -0.0112878 0.000607219
-9.47817 -0.0113503 0.000612311
-9.45248 -0.0114133 0.000617459
-9.4268 -0.0114768 0.000622664
-9.40112 -0.0115408 0.000627926
-9.37545 -0.0116054 0.000633247
-9.34979 -0.0116705 0.000638628
-9.32413 -0.0117361 0.000644068
-9.29848 -0.0118023 0.00064957
-9.27284 -0.011869 0.000655133
-9.2472 -0.0119362 0.000660759
-9.22157 -0.012004 0.000666449
-9.19594 -0.0120724 0.000672203
-9.17033 -0.0121414 0.000678023
-9.14471 -0.0122109 0.000683909
-9.11911 -0.0122811 0.000689862
-9.09351 -0.0123518 0.000695884
-9.06792 -0.0124231 0.000701975
-9.04233 -0.012495 0.000708136
-9.01675 -0.0125675 0.000714368
-8.99118 -0.0126407 0.000720673
-8.96561 -0.0127145 0.000727052
-8.94005 -0.0127889 0.000733505
-8.91449 -0.012864 0.000740033
-8.88895 -0.0129397 0.000746638
-8.8634 -0.013016 0.000753321
-8.83787 -0.0130931 0.000760083
-8.81234 -0.0131708 0.000766925
-8.78681 -0.0132491 0.000773848
-8.76129 -0.0133282 0.000780854
-8.73578 -0.013408 0.000787944
-8.71027 -0.0134884 0.000795119
-8.68477 -0.0135696 0.00080238
-8.65928 -0.0136515 0.000809729
-8.63379 -0.0137342 0.000817167
-8.60831 -0.0138175 0.000824695
-8.58283 -0.0139017 0.000832315
-8.55736 -0.0139865 0.000840029
-8.53189 -0.0140722 0.000847836
-8.50644 -0.0141586 0.00085574
-8.48098 -0.0142458 0.000863742
-8.45553 -0.0143338 0.000871842
-8.43009 -0.0144226 0.000880043
-8.40466 -0.0145122 0.000888346
-8.37923 -0.0146027 0.000896753
-8.3538 -0.0146939 0.000905266
-8.32838 -0.0147861 0.000913885
-8.30297 -0.014879 0.000922614
-8.27756 -0.0149729 0.000931453
-8.25216 -0.0150676 0.000940404
-8.22676 -0.0151632 0.000949469
-8.20137 -0.0152597 0.00095865
-8.17598 -0.0153571 0.000967949
-8.1506 -0.0154555 0.000977367
-8.12523 -0.0155548 0.000986908
-8.09986 -0.015655 0.000996572
-8.0745 -0.0157562 0.00100636
-8.04914 -0.0158583 0.00101628
-8.02378 -0.0159614 0.00102633
-7.99844 -0.0160656 0.0010365
-7.97309 -0.0161707 0.00104682
-7.94776 -0.0162769 0.00105727
-7.92243 -0.0163841 0.00106785
-7.8971 -0.0164923 0.00107858
-7.87178 -0.0166016 0.00108946
-7.84646 -0.016712 0.00110047
-7.82115 -0.0168235 0.00111164
-7.79585 -0.0169361 0.00112296
-7.77055 -0.0170498 0.00113443
-7.74525 -0.0171646 0.00114605
-7.71996 -0.0172806 0.00115784
-7.69468 -0.0173978 0.00116979
-7.6694 -0.0175161 0.0011819
-7.64412 -0.0176356 0.00119417
-7.61885 -0.0177564 0.00120662
-7.59359 -0.0178784 0.00121924
-7.56833 -0.0180016 0.00123204
-7.54307 -0.0181261 0.00124501
-7.51782 -0.0182519 0.00125817
-7.49258 -0.018379 0.00127151
-7.46734 -0.0185074 0.00128504
-7.4421 -0.0186372 0.00129877
-7.41687 -0.0187683 0.00131268
-7.39165 -0.0189008 0.0013268
-7.36643 -0.0190347 0.00134112
-7.34121 -0.01917 0.00135565
-7.316 -0.0193067 0.00137039
-7.2908 -0.0194449 0.00138534
-7.2656 -0.0195846 0.0014005
-7.2404 -0.0197257 0.0014159
-7.21521 -0.0198684 0.00143151
-7.19002 -0.0200127 0.00144736
-7.16484 -0.0201585 0.00146344
-7.13966 -0.0203059 0.00147976
-7.11449 -0.0204549 0.00149632
-7.08932 -0.0206055 0.00151313
-7.06416 -0.0207578 0.0015302
-7.039 -0.0209118 0.00154752
-7.01384 -0.0210675 0.0015651
-6.98869 -0.0212249 0.00158295
-6.96355 -0.0213841 0.00160108
-6.93841 -0.0215451 0.00161948
-6.91327 -0.0217079 0.00163816
-6.88814 -0.0218726 0.00165714
-6.86301 -0.0220391 0.0016764
-6.83789 -0.0222075 0.00169597
-6.81277 -0.0223779 0.00171584
-6.78766 -0.0225502 0.00173603
-6.76255 -0.0227245 0.00175654
-6.73744 -0.0229009 0.00177736
-6.71234 -0.0230792 0.00179852
-6.68724 -0.0232597 0.00182002
-6.66215 -0.0234423 0.00184187
-6.63706 -0.0236271 0.00186406
-6.61198 -0.023814 0.00188662
-6.5869 -0.0240032 0.00190954
-6.56182 -0.0241946 0.00193283
-6.53675 -0.0243883 0.00195651
-6.51169 -0.0245844 0.00198057
-6.48662 -0.0247828 0.00200504
-6.46156 -0.0249836 0.00202991
-6.43651 -0.0251869 0.00205519
-6.41146 -0.0253927 0.0020809
-6.38641 -0.025601 0.00210704
-6.36137 -0.0258119 0.00213362
-6.33633 -0.0260254 0.00216065
-6.3113 -0.0262415 0.00218815
-6.28627 -0.0264604 0.00221611
-6.26124 -0.026682 0.00224456
-6.23622 -0.0269064 0.00227349
-6.2112 -0.0271337 0.00230293
-6.18619 -0.0273639 0.00233289
-6.16118 -0.027597 0.00236336
-6.13617 -0.0278331 0.00239438
-6.11117 -0.0280723 0.00242594
-6.08617 -0.0283145 0.00245807
-6.06117 -0.02856 0.00249077
-6.03618 -0.0288086 0.00252405
-6.01119 -0.0290605 0.00255794
-5.98621 -0.0293158 0.00259243
-5.96123 -0.0295744 0.00262756
-5.93625 -0.0298365 0.00266333
-5.91128 -0.0301021 0.00269976
-5.88631 -0.0303713 0.00273686
-5.86135 -0.0306441 0.00277465
-5.83639 -0.0309206 0.00281314
-5.81143 -0.031201 0.00285235
-5.78648 -0.0314851 0.00289231
-5.76153 -0.0317732 0.00293302
-5.73658 -0.0320653 0.00297451
-5.71164 -0.0323615 0.00301679
-5.6867 -0.0326618 0.00305988
-5.66176 -0.0329663 0.00310381
-5.63683 -0.0332751 0.00314859
-5.6119 -0.0335884 0.00319424
-5.58698 -0.0339061 0.00324079
-5.56205 -0.0342283 0.00328827
-5.53714 -0.0345553 0.00333668
-5.51222 -0.0348869 0.00338606
-5.48731 -0.0352234 0.00343643
-5.4624 -0.0355649 0.00348782
-5.4375 -0.0359114 0.00354025
-5.4126 -0.036263 0.00359374
-5.3877 -0.0366198 0.00364834
-5.36281 -0.036982 0.00370406
-5.33791 -0.0373497 0.00376094
-5.31303 -0.0377229 0.003819
-5.28814 -0.0381018 0.00387828
-5.26326 -0.0384864 0.00393882
-5.23838 -0.0388771 0.00400063
-5.21351 -0.0392737 0.00406377
-5.18864 -0.0396765 0.00412826
-5.16377 -0.0400857 0.00419414
-5.1389 -0.0405012 0.00426146
-5.11404 -0.0409234 0.00433024
-5.08918 -0.0413522 0.00440054
-5.06433 -0.0417879 0.00447239
-5.03948 -0.0422307 0.00454584
-5.01463 -0.0426806 0.00462094
-4.98978 -0.0431378 0.00469772
-4.96494 -0.0436025 0.00477624
-4.9401 -0.0440749 0.00485656
-4.91526 -0.0445551 0.00493872
-4.89043 -0.0450433 0.00502277
-4.8656 -0.0455397 0.00510878
-4.84077 -0.0460444 0.0051968
-4.81594 -0.0465578 0.00528689
-4.79112 -0.0470799 0.00537912
-4.7663 -0.047611 0.00547354
-4.74149 -0.0481513 0.00557024
-4.71667 -0.048701 0.00566926
-4.69186 -0.0492603 0.0057707
-4.66706 -0.0498294 0.00587462
-4.64225 -0.0504087 0.00598111
-4.61745 -0.0509983 0.00609023
-4.59265 -0.0515985 0.00620209
-4.56786 -0.0522096 0.00631676
-4.54306 -0.0528318 0.00643434
-4.51827 -0.0534654 0.00655492
-4.49348 -0.0541107 0.0066786
-4.4687 -0.054768 0.00680548
-4.44392 -0.0554375 0.00693568
-4.41914 -0.0561197 0.00706929
-4.39436 -0.0568148 0.00720644
-4.36959 -0.0575232 0.00734725
-4.34482 -0.0582452 0.00749184
-4.32005 -0.0589812 0.00764035
-4.29528 -0.0597316 0.00779291
-4.27052 -0.0604967 0.00794966
-4.24576 -0.0612769 0.00811075
-4.221 -0.0620726 0.00827634
-4.19624 -0.0628844 0.00844659
-4.17149 -0.0637125 0.00862167
-4.14674 -0.0645575 0.00880176
-4.12199 -0.0654199 0.00898703
-4.09725 -0.0663001 0.00917769
-4.0725 -0.0671986 0.00937394
-4.04776 -0.068116 0.00957598
-4.02302 -0.0690529 0.00978404
-3.99829 -0.0700097 0.00999836
-3.97356 -0.070987 0.0102192
-3.94882 -0.0719856 0.0104467
-3.9241 -0.0730059 0.0106813
-3.89937 -0.0740487 0.0109232
-3.87465 -0.0751147 0.0111726
-3.84992 -0.0762046 0.01143
-3.82521 -0.077319 0.0116956
-3.80049 -0.0784588 0.0119697
-3.77577 -0.0796247 0.0122528
-3.75106 -0.0808177 0.0125452
-3.72635 -0.0820385 0.0128473
-3.70164 -0.083288 0.0131595
-3.67694 -0.0845672 0.0134822
-3.65224 -0.0858771 0.013816
-3.62754 -0.0872187 0.0141612
-3.60284 -0.088593 0.0145185
-3.57814 -0.0900012 0.0148884
-3.55345 -0.0914443 0.0152714
-3.52875 -0.0929236 0.0156682
-3.50406 -0.0944404 0.0160793
-3.47937 -0.095996 0.0165056
-3.45469 -0.0975917 0.0169476
-3.43 -0.099229 0.0174062
-3.40532 -0.100909 0.0178822
-3.38064 -0.102634 0.0183763
-3.35597 -0.104406 0.0188897
-3.33129 -0.106225 0.0194231
-3.30662 -0.108094 0.0199777
-3.28194 -0.110015 0.0205544
-3.25727 -0.111989 0.0211546
-3.23261 -0.11402 0.0217794
-3.20794 -0.116108 0.0224302
-3.18328 -0.118256 0.0231083
-3.15861 -0.120468 0.0238153
-3.13395 -0.122744 0.0245528
-3.1093 -0.125088 0.0253225
-3.08464 -0.127503 0.0261262
-3.05999 -0.129991 0.0269659
-3.03533 -0.132556 0.0278438
-3.01068 -0.135201 0.0287621
-2.98603 -0.13793 0.0297232
-2.96139 -0.140746 0.0307298
-2.93674 -0.143652 0.0317846
-2.9121 -0.146654 0.0328908
-2.88745 -0.149754 0.0340516
-2.86281 -0.152959 0.0352706
-2.83818 -0.156272 0.0365515
-2.81354 -0.159699 0.0378986
-2.7889 -0.163245 0.0393163
-2.76427 -0.166916 0.0408095
-2.73964 -0.170718 0.0423835
-2.71501 -0.174657 0.044044
-2.69038 -0.17874 0.0457973
-2.66575 -0.182974 0.0476502
-2.64113 -0.187367 0.0496102
-2.6165 -0.191927 0.0516855
-2.59188 -0.196663 0.0538849
-2.56726 -0.201583 0.0562182
-2.54264 -0.206699 0.0586963
-2.51802 -0.212019 0.0613309
-2.49341 -0.217556 0.0641351
-2.46879 -0.22332 0.0671232
-2.44418 -0.229325 0.0703112
-2.41957 -0.235584 0.0737166
-2.39496 -0.24211 0.077359
-2.37035 -0.248919 0.0812601
-2.34574 -0.256027 0.0854441
-2.32113 -0.26345 0.0899379
-2.29653 -0.271207 0.0947718
-2.27192 -0.279316 0.0999796
-2.24732 -0.287796 0.105599
-2.22272 -0.296669 0.111673
-2.19812 -0.305956 0.11825
-2.17352 -0.315678 0.125384
-2.14893 -0.325859 0.133136
-2.12433 -0.336522 0.141577
-2.09974 -0.347689 0.150787
-2.07514 -0.359382 0.160855
-2.05055 -0.371622 0.171884
-2.02596 -0.384426 0.183995
-2.00137 -0.397807 0.197322
-1.97678 -0.411774 0.21202
-1.9522 -0.426323 0.228269
-1.92761 -0.441442 0.246273
-1.90303 -0.457098 0.26627
-1.87844 -0.473235 0.28853
-1.85386 -0.489765 0.313364
-1.82928 -0.506552 0.341126
-1.8047 -0.523405 0.372218
-1.78012 -0.540049 0.407093
-1.75554 -0.556104 0.44625
-1.73096 -0.571051 0.490233
-1.70639 -0.584192 0.539609
-1.68181 -0.594597 0.594941
-1.65724 -0.601053 0.656734
-1.63266 -0.602009 0.725348
-1.60809 -0.59553 0.800873
-1.58352 -0.57929 0.882941
-1.55895 -0.550637 0.970496
-1.53438 -0.50677 1.06153
-1.50981 -0.445095 1.15282
-1.48525 -0.363767 1.23985
-1.46068 -0.262385 1.31695
-1.43611 -0.142666 1.37788
-1.41155 -0.00882344 1.41683
-1.38698 0.132657 1.42967
-1.36242 0.273934 1.41494
-1.33786 0.407206 1.37427
-1.3133 0.526097 1.31191
-1.28873 0.626535 1.23373
-1.26417 0.706937 1.14595
-1.23962 0.767801 1.05419
-1.21506 0.811031 0.962898
-1.1905 0.839245 0.875215
-1.16594 0.855241 0.793093
-1.14138 0.861656 0.717541
-1.11683 0.860794 0.648895
-1.09227 0.854568 0.587049
-1.06772 0.844508 0.53163
-1.04316 0.831811 0.482129
-1.01861 0.817392 0.437981
-0.994058 0.801939 0.398618
-0.969506 0.785963 0.363502
-0.944954 0.769837 0.332133
-0.920403 0.753832 0.304063
-0.895852 0.738138 0.278891
-0.871302 0.722886 0.256266
-0.846753 0.708164 0.235878
-0.822204 0.694029 0.217458
-0.797655 0.680511 0.200771
-0.773107 0.667625 0.185613
-0.74856 0.655373 0.171806
-0.724012 0.643749 0.159194
-0.699466 0.632741 0.147643
-0.674919 0.622331 0.137033
-0.650373 0.6125 0.127263
-0.625828 0.603229 0.118239
-0.601282 0.594495 0.109884
-0.576738 0.586277 0.102126
-0.552193 0.578555 0.0949033
-0.527649 0.571308 0.0881608
-0.503105 0.564516 0.0818495
-0.478561 0.55816 0.0759256
-0.454018 0.552224 0.0703502
-0.429475 0.54669 0.0650884
-0.404932 0.541543 0.0601086
-0.38039 0.536769 0.0553825
-0.355847 0.532353 0.0508843
-0.331305 0.528285 0.0465907
-0.306763 0.524552 0.0424805
-0.282222 0.521144 0.0385339
-0.25768 0.518051 0.0347331
-0.233139 0.515266 0.0310615
-0.208597 0.51278 0.0275036
-0.184056 0.510587 0.0240449
-0.159515 0.508681 0.0206719
-0.134974 0.507057 0.0173717
-0.110433 0.50571 0.0141323
-0.0858925 0.504636 0.0109417
-0.0613518 0.503834 0.00778888
-0.0368111 0.5033 0.00466272
-0.0122703 0.503033 0.00155247
0.0122703 0.503033 -0.00155247
0.0368111 0.5033 -0.00466272
0.0613518 0.503834 -0.00778888
0.0858925 0.504636 -0.0109417
0.110433 0.50571 -0.0141323
0.134974 0.507057 -0.0173717
0.159515 0.508681 -0.0206719
0.184056 0.510587 -0.0240449
0.208597 0.51278 -0.0275036
0.233139 0.515266 -0.0310615
0.25768 0.518051 -0.0347331
0.282222 0.521144 -0.0385339
0.306763 0.524552 -0.0424805
0.331305 0.528285 -0.0465907
0.355847 0.532353 -0.0508843
0.38039 0.536769 -0.0553825
0.404932 0.541543 -0.0601086
0.429475 0.54669 -0.0650884
0.454018 0.552224 -0.0703502
0.478561 0.55816 -0.0759256
0.503105 0.564516 -0.0818495
0.527649 0.571308 -0.0881608
0.552193 0.578555 -0.0949033
0.576738 0.586277 -0.102126
0.601282 0.594495 -0.109884
0.625828 0.603229 -0.118239
0.650373 0.6125 -0.127263
0.674919 0.622331 -0.137033
0.699466 0.632741 -0.147643
0.724012 0.643749 -0.159194
0.74856 0.655373 -0.171806
0.773107 0.667625 -0.185613
0.797655 0.680511 -0.200771
0.822204 0.694029 -0.217458
0.846753 0.708164 -0.235878
0.871302 0.722886 -0.256266
0.895852 0.738138 -0.278891
0.920403 0.753832 -0.304063
0.944954 0.769837 -0.332133
0.969506 0.785963 -0.363502
0.994058 0.801939 -0.398618
1.01861 0.817392 -0.437981
1.04316 0.831811 -0.482129
1.06772 0.844508 -0.53163
1.09227 0.854568 -0.587049
1.11683 0.860794 -0.648895
1.14138 0.861656 -0.717541
1.16594 0.855241 -0.793093
1.1905 0.839245 -0.875215
1.21506 0.811031 -0.962898
1.23962 0.767801 -1.05419
1.26417 0.706937 -1.14595
1.28873 0.626535 -1.23373
1.3133 0.526097 -1.31191
1.33786 0.407206 -1.37427
1.36242 0.273934 -1.41494
1.38698 0.132657 -1.42967
1.41155 -0.00882344 -1.41683
1.43611 -0.142666 -1.37788
1.46068 -0.262385 -1.31695
1.48525 -0.363767 -1.23985
1.50981 -0.445095 -1.15282
1.53438 -0.50677 -1.06153
1.55895 -0.550637 -0.970496
1.58352 -0.57929 -0.882941
1.60809 -0.59553 -0.800873
1.63266 -0.602009 -0.725348
1.65724 -0.601053 -0.656734
1.68181 -0.594597 -0.594941
1.70639 -0.584192 -0.539609
1.73096 -0.571051 -0.490233
1.75554 -0.556104 -0.44625
1.78012 -0.540049 -0.407093
1.8047 -0.523405 -0.372218
1.82928 -0.506552 -0.341126
1.85386 -0.489765 -0.313364
1.87844 -0.473235 -0.28853
1.90303 -0.457098 -0.26627
1.92761 -0.441442 -0.246273
1.9522 -0.426323 -0.228269
1.97678 -0.411774 -0.21202
2.00137 -0.397807 -0.197322
2.02596 -0.384426 -0.183995
2.05055 -0.371622 -0.171884
2.07514 -0.359382 -0.160855
2.09974 -0.347689 -0.150787
2.12433 -0.336522 -0.141577
2.14893 -0.325859 -0.133136
2.17352 -0.315678 -0.125384
2.19812 -0.305956 -0.11825
2.22272 -0.296669 -0.111673
2.24732 -0.287796 -0.105599
2.27192 -0.279316 -0.0999796
2.29653 -0.271207 -0.0947718
2.32113 -0.26345 -0.0899379
2.34574 -0.256027 -0.0854441
2.37035 -0.248919 -0.0812601
2.39496 -0.24211 -0.077359
2.41957 -0.235584 -0.0737166
2.44418 -0.229325 -0.0703112
2.46879 -0.22332 -0.0671232
2.49341 -0.217556 -0.0641351
2.51802 -0.212019 -0.0613309
2.54264 -0.206699 -0.0586963
2.56726 -0.201583 -0.0562182
2.59188 -0.196663 -0.0538849
2.6165 -0.191927 -0.0516855
2.64113 -0.187367 -0.0496102
2.66575 -0.182974 -0.0476502
2.69038 -0.17874 -0.0457973
2.71501 -0.174657 -0.044044
2.73964 -0.170718 -0.0423835
2.76427 -0.166916 -0.0408095
2.7889 -0.163245 -0.0393163
2.81354 -0.159699 -0.0378986
2.83818 -0.156272 -0.0365515
2.86281 -0.152959 -0.0352706
2.88745 -0.149754 -0.0340516
2.9121 -0.146654 -0.0328908
2.93674 -0.143652 -0.0317846
2.96139 -0.140746 -0.0307298
2.98603 -0.13793 -0.0297232
3.01068 -0.135201 -0.0287621
3.03533 -0.132556 -0.0278438
3.05999 -0.129991 -0.0269659
3.08464 -0.127503 -0.0261262
3.1093 -0.125088 -0.0253225
3.13395 -0.122744 -0.0245528
3.15861 -0.120468 -0.0238153
3.18328 -0.118256 -0.0231083
3.20794 -0.116108 -0.0224302
3.23261 -0.11402 -0.0217794
3.25727 -0.111989 -0.0211546
3.28194 -0.110015 -0.0205544
3.30662 -0.108094 -0.0199777
3.33129 -0.106225 -0.0194231
3.35597 -0.104406 -0.0188897
3.38064 -0.102634 -0.0183763
3.40532 -0.100909 -0.0178822
3.43 -0.099229 -0.0174062
3.45469 -0.0975917 -0.0169476
3.47937 -0.095996 -0.0165056
3.50406 -0.0944404 -0.0160793
3.52875 -0.0929236 -0.0156682
3.55345 -0.0914443 -0.0152714
3.57814 -0.0900012 -0.0148884
3.60284 -0.088593 -0.0145185
3.62754 -0.0872187 -0.0141612
3.65224 -0.0858771 -0.013816
3.67694 -0.0845672 -0.0134822
3.70164 -0.083288 -0.0131595
3.72635 -0.0820385 -0.0128473
3.75106 -0.0808177 -0.0125452
3.77577 -0.0796247 -0.0122528
3.80049 -0.0784588 -0.0119697
3.82521 -0.077319 -0.0116956
3.84992 -0.0762046 -0.01143
3.87465 -0.0751147 -0.0111726
3.89937 -0.0740487 -0.0109232
3.9241 -0.0730059 -0.0106813
3.94882 -0.0719856 -0.0104467
3.97356 -0.070987 -0.0102192
3.99829 -0.0700097 -0.00999836
4.02302 -0.0690529 -0.00978404
4.04776 -0.068116 -0.00957598
4.0725 -0.0671986 -0.00937394
4.09725 -0.0663001 -0.00917769
4.12199 -0.0654199 -0.00898703
4.14674 -0.0645575 -0.00880176
4.17149 -0.0637125 -0.00862167
4.19624 -0.0628844 -0.00844659
4.221 -0.0620726 -0.00827634
4.24576 -0.0612769 -0.00811075
4.27052 -0.0604967 -0.00794966
4.29528 -0.0597316 -0.00779291
4.32005 -0.0589812 -0.00764035
4.34482 -0.0582452 -0.00749184
4.36959 -0.0575232 -0.00734725
4.39436 -0.0568148 -0.00720644
4.41914 -0.0561197 -0.00706929
4.44392 -0.0554375 -0.00693568
4.4687 -0.054768 -0.00680548
4.49348 -0.0541107 -0.0066786
4.51827 -0.0534654 -0.00655492
4.54306 -0.0528318 -0.00643434
4.56786 -0.0522096 -0.00631676
4.59265 -0.0515985 -0.00620209
4.61745 -0.0509983 -0.00609023
4.64225 -0.0504087 -0.00598111
4.66706 -0.0498294 -0.00587462
4.69186 -0.0492603 -0.0057707
4.71667 -0.048701 -0.00566926
4.74149 -0.0481513 -0.00557024
4.7663 -0.047611 -0.00547354
4.79112 -0.0470799 -0.00537912
4.81594 -0.0465578 -0.00528689
4.84077 -0.0460444 -0.0051968
4.8656 -0.0455397 -0.00510878
4.89043 -0.0450433 -0.00502277
4.91526 -0.0445551 -0.00493872
4.9401 -0.0440749 -0.00485656
4.96494 -0.0436025 -0.00477624
4.98978 -0.0431378 -0.00469772
5.01463 -0.0426806 -0.00462094
5.03948 -0.0422307 -0.00454584
5.06433 -0.0417879 -0.00447239
5.08918 -0.0413522 -0.00440054
5.11404 -0.0409234 -0.00433024
5.1389 -0.0405012 -0.00426146
5.16377 -0.0400857 -0.00419414
5.18864 -0.0396765 -0.00412826
5.21351 -0.0392737 -0.00406377
5.23838 -0.0388771 -0.00400063
5.26326 -0.0384864 -0.00393882
5.28814 -0.0381018 -0.00387828
5.31303 -0.0377229 -0.003819
5.33791 -0.0373497 -0.00376094
5.36281 -0.036982 -0.00370406
5.3877 -0.0366198 -0.00364834
5.4126 -0.036263 -0.00359374
5.4375 -0.0359114 -0.00354025
5.4624 -0.0355649 -0.00348782
5.48731 -0.0352234 -0.00343643
5.51222 -0.0348869 -0.00338606
5.53714 -0.0345553 -0.00333668
5.56205 -0.0342283 -0.00328827
5.58698 -0.0339061 -0.00324079
5.6119 -0.0335884 -0.00319424
5.63683 -0.0332751 -0.00314859
5.66176 -0.0329663 -0.00310381
5.6867 -0.0326618 -0.00305988
5.71164 -0.0323615 -0.00301679
5.73658 -0.0320653 -0.00297451
5.76153 -0.0317732 -0.00293302
5.78648 -0.0314851 -0.00289231
5.81143 -0.031201 -0.00285235
5.83639 -0.0309206 -0.00281314
5.86135 -0.0306441 -0.00277465
5.88631 -0.0303713 -0.00273686
5.91128 -0.0301021 -0.00269976
5.93625 -0.0298365 -0.00266333
5.96123 -0.0295744 -0.00262756
5.98621 -0.0293158 -0.00259243
6.01119 -0.0290605 -0.00255794
6.03618 -0.0288086 -0.00252405
6.06117 -0.02856 -0.00249077
6.08617 -0.0283145 -0.00245807
6.11117 -0.0280723 -0.00242594
6.13617 -0.0278331 -0.00239438
6.16118 -0.027597 -0.00236336
6.18619 -0.0273639 -0.00233289
6.2112 -0.0271337 -0.00230293
6.23622 -0.0269064 -0.00227349
6.26124 -0.026682 -0.00224456
6.28627 -0.0264604 -0.00221611
6.3113 -0.0262415 -0.00218815
6.33633 -0.0260254 -0.00216065
6.36137 -0.0258119 -0.00213362
6.38641 -0.025601 -0.00210704
6.41146 -0.0253927 -0.0020809
6.43651 -0.0251869 -0.00205519
6.46156 -0.0249836 -0.00202991
6.48662 -0.0247828 -0.00200504
6.51169 -0.0245844 -0.00198057
6.53675 -0.0243883 -0.00195651
6.56182 -0.0241946 -0.00193283
6.5869 -0.0240032 -0.00190954
6.61198 -0.023814 -0.00188662
6.63706 -0.0236271 -0.00186406
6.66215 -0.0234423 -0.00184187
6.68724 -0.0232597 -0.00182002
6.71234 -0.0230792 -0.00179852
6.73744 -0.0229009 -0.00177736
6.76255 -0.0227245 -0.00175654
6.78766 -0.0225502 -0.00173603
6.81277 -0.0223779 -0.00171584
6.83789 -0.0222075 -0.00169597
6.86301 -0.0220391 -0.0016764
6.88814 -0.0218726 -0.00165714
6.91327 -0.0217079 -0.00163816
6.93841 -0.0215451 -0.00161948
6.96355 -0.0213841 -0.00160108
6.98869 -0.0212249 -0.00158295
7.01384 -0.0210675 -0.0015651
7.039 -0.0209118 -0.00154752
7.06416 -0.0207578 -0.0015302
7.08932 -0.0206055 -0.00151313
7.11449 -0.0204549 -0.00149632
7.13966 -0.0203059 -0.00147976
7.16484 -0.0201585 -0.00146344
7.19002 -0.0200127 -0.00144736
7.21521 -0.0198684 -0.00143151
7.2404 -0.0197257 -0.0014159
7.2656 -0.0195846 -0.0014005
7.2908 -0.0194449 -0.00138534
7.316 -0.0193067 -0.00137039
7.34121 -0.01917 -0.00135565
7.36643 -0.0190347 -0.00134112
7.39165 -0.0189008 -0.0013268
7.41687 -0.0187683 -0.00131268
7.4421 -0.0186372 -0.00129877
7.46734 -0.0185074 -0.00128504
7.49258 -0.018379 -0.00127151
7.51782 -0.0182519 -0.00125817
7.54307 -0.0181261 -0.00124501
7.56833 -0.0180016 -0.00123204
7.59359 -0.0178784 -0.00121924
7.61885 -0.0177564 -0.00120662
7.64412 -0.0176356 -0.00119417
7.6694 -0.0175161 -0.0011819
7.69468 -0.0173978 -0.00116979
7.71996 -0.0172806 -0.00115784
7.74525 -0.0171646 -0.00114605
7.77055 -0.0170498 -0.00113443
7.79585 -0.0169361 -0.00112296
7.82115 -0.0168235 -0.00111164
7.84646 -0.016712 -0.00110047
7.87178 -0.0166016 -0.00108946
7.8971 -0.0164923 -0.00107858
7.92243 -0.0163841 -0.00106785
7.94776 -0.0162769 -0.00105727
7.97309 -0.0161707 -0.00104682
7.99844 -0.0160656 -0.0010365
8.02378 -0.0159614 -0.00102633
8.04914 -0.0158583 -0.00101628
8.0745 -0.0157562 -0.00100636
8.09986 -0.015655 -0.000996572
8.12523 -0.0155548 -0.000986908
8.1506 -0.0154555 -0.000977367
8.17598 -0.0153571 -0.000967949
8.20137 -0.0152597 -0.00095865
8.22676 -0.0151632 -0.000949469
8.25216 -0.0150676 -0.000940404
8.27756 -0.0149729 -0.000931453
8.30297 -0.014879 -0.000922614
8.32838 -0.0147861 -0.000913885
8.3538 -0.0146939 -0.000905266
8.37923 -0.0146027 -0.000896753
8.40466 -0.0145122 -0.000888346
8.43009 -0.0144226 -0.000880043
8.45553 -0.0143338 -0.000871842
8.48098 -0.0142458 -0.000863742
8.50644 -0.0141586 -0.00085574
8.53189 -0.0140722 -0.000847836
8.55736 -0.0139865 -0.000840029
8.58283 -0.0139017 -0.000832315
8.60831 -0.0138175 -0.000824695
8.63379 -0.0137342 -0.000817167
8.65928 -0.0136515 -0.000809729
8.68477 -0.0135696 -0.00080238
8.71027 -0.0134884 -0.000795119
8.73578 -0.013408 -0.000787944
8.76129 -0.0133282 -0.000780854
8.78681 -0.0132491 -0.000773848
8.81234 -0.0131708 -0.000766925
8.83787 -0.0130931 -0.000760083
8.8634 -0.013016 -0.000753321
8.88895 -0.0129397 -0.000746638
8.91449 -0.012864 -0.000740033
8.94005 -0.0127889 -0.000733505
8.96561 -0.0127145 -0.000727052
8.99118 -0.0126407 -0.000720673
9.01675 -0.0125675 -0.000714368
9.04233 -0.012495 -0.000708136
9.06792 -0.0124231 -0.000701975
9.09351 -0.0123518 -0.000695884
9.11911 -0.0122811 -0.000689862
9.14471 -0.0122109 -0.000683909
9.17033 -0.0121414 -0.000678023
9.19594 -0.0120724 -0.000672203
9.22157 -0.012004 -0.000666449
9.2472 -0.0119362 -0.000660759
9.27284 -0.011869 -0.000655133
9.29848 -0.0118023 -0.00064957
9.32413 -0.0117361 -0.000644068
9.34979 -0.0116705 -0.000638628
9.37545 -0.0116054 -0.000633247
9.40112 -0.0115408 -0.000627926
9.4268 -0.0114768 -0.000622664
9.45248 -0.0114133 -0.000617459
9.47817 -0.0113503 -0.000612311
9.50387 -0.0112878 -0.000607219
9.52957 -0.0112258 -0.000602183
9.55528 -0.0111643 -0.000597201
9.581 -0.0111033 -0.000592273
9.60672 -0.0110428 -0.000587398
9.63245 -0.0109828 -0.000582576
9.65819 -0.0109232 -0.000577805
9.68393 -0.0108641 -0.000573086
9.70968 -0.0108055 -0.000568416
9.73544 -0.0107474 -0.000563797
9.76121 -0.0106896 -0.000559226
9.78698 -0.0106324 -0.000554704
9.81276 -0.0105756 -0.000550229
9.83854 -0.0105192 -0.000545802
9.86434 -0.0104633 -0.000541421
9.89014 -0.0104078 -0.000537086
9.91595 -0.0103527 -0.000532796
9.94176 -0.0102981 -0.000528551
9.96758 -0.0102438 -0.00052435
9.99341 -0.01019 -0.000520192
10.0192 -0.0101366 -0.000516078
10.0451 -0.0100836 -0.000512006
10.0709 -0.010031 -0.000507975
10.0968 -0.00997882 -0.000503986
10.1227 -0.00992702 -0.000500038
10.1485 -0.00987561 -0.00049613
10.1744 -0.00982458 -0.000492262
10.2003 -0.00977393 -0.000488433
10.2262 -0.00972367 -0.000484643
10.2521 -0.00967377 -0.000480891
10.278 -0.00962425 -0.000477177
10.3039 -0.0095751 -0.0004735
10.3299 -0.00952631 -0.00046986
10.3558 -0.00947787 -0.000466256
10.3817 -0.0094298 -0.000462688
10.4077 -0.00938208 -0.000459156
10.4336 -0.00933471 -0.000455659
10.4596 -0.00928768 -0.000452196
10.4856 -0.00924099 -0.000448768
10.5115 -0.00919465 -0.000445373
10.5375 -0.00914864 -0.000442012
10.5635 -0.00910296 -0.000438684
10.5895 -0.00905762 -0.000435388
10.6155 -0.00901259 -0.000432124
10.6415 -0.0089679 -0.000428892
10.6676 -0.00892352 -0.000425691
10.6936 -0.00887946 -0.000422522
10.7196 -0.00883571 -0.000419383
10.7457 -0.00879227 -0.000416274
10.7718 -0.00874914 -0.000413195
10.7978 -0.00870632 -0.000410145
10.8239 -0.0086638 -0.000407125
10.85 -0.00862157 -0.000404134
10.8761 -0.00857965 -0.000401171
10.9022 -0.00853802 -0.000398236
10.9283 -0.00849667 -0.000395329
10.9544 -0.00845562 -0.000392449
10.9805 -0.00841485 -0.000389596
11.0066 -0.00837437 -0.000386771
11.0328 -0.00833416 -0.000383972
11.0589 -0.00829423 -0.000381199
11.0851 -0.00825458 -0.000378452
11.1112 -0.0082152 -0.00037573
11.1374 -0.00817609 -0.000373034
11.1636 -0.00813724 -0.000370363
11.1898 -0.00809866 -0.000367716
11.216 -0.00806035 -0.000365094
11.2422 -0.00802229 -0.000362496
11.2684 -0.00798449 -0.000359922
11.2946 -0.00794695 -0.000357372
11.3209 -0.00790966 -0.000354844
11.3471 -0.00787262 -0.00035234
11.3734 -0.00783583 -0.000349859
11.3996 -0.00779928 -0.0003474
11.4259 -0.00776298 -0.000344964
11.4522 -0.00772693 -0.000342549
11.4784 -0.00769111 -0.000340157
11.5047 -0.00765553 -0.000337786
11.531 -0.00762018 -0.000335436
11.5573 -0.00758507 -0.000333107
11.5837 -0.00755019 -0.000330799
11.61 -0.00751553 -0.000328512
11.6363 -0.00748111 -0.000326245
11.6627 -0.00744691 -0.000323998
11.689 -0.00741293 -0.000321771
11.7154 -0.00737918 -0.000319564
11.7418 -0.00734564 -0.000317376
11.7682 -0.00731232 -0.000315207
11.7946 -0.00727922 -0.000313058
11.821 -0.00724633 -0.000310927
11.8474 -0.00721366 -0.000308815
11.8738 -0.00718119 -0.000306721
11.9002 -0.00714893 -0.000304646
11.9267 -0.00711688 -0.000302589
11.9531 -0.00708503 -0.000300549
11.9796 -0.00705338 -0.000298527
12.0061 -0.00702194 -0.000296523
12.0325 -0.00699069 -0.000294536
12.059 -0.00695965 -0.000292566
12.0855 -0.0069288 -0.000290613
12.112 -0.00689814 -0.000288676
12.1385 -0.00686768 -0.000286756
12.1651 -0.0068374 -0.000284853
12.1916 -0.00680732 -0.000282965
12.2182 -0.00677742 -0.000281094
12.2447 -0.00674771 -0.000279238
12.2713 -0.00671819 -0.000277399
12.2979 -0.00668885 -0.000275574
12.3244 -0.00665969 -0.000273765
12.351 -0.00663071 -0.000271972
12.3776 -0.00660191 -0.000270193
12.4043 -0.00657328 -0.000268429
12.4309 -0.00654484 -0.00026668
12.4575 -0.00651656 -0.000264945
12.4842 -0.00648846 -0.000263225
12.5108 -0.00646053 -0.000261519
12.5375 -0.00643277 -0.000259827
12.5642 -0.00640518 -0.00025815
12.5909 -0.00637776 -0.000256486
12.6176 -0.0063505 -0.000254835
12.6443 -0.0063234 -0.000253199
12.671 -0.00629647 -0.000251575
12.6977 -0.0062697 -0.000249965
12.7245 -0.0062431 -0.000248368
12.7512 -0.00621665 -0.000246784
12.778 -0.00619036 -0.000245213
12.8047 -0.00616422 -0.000243655
12.8315 -0.00613824 -0.000242109
12.8583 -0.00611242 -0.000240576
12.8851 -0.00608674 -0.000239055
12.9119 -0.00606122 -0.000237547
12.9388 -0.00603585 -0.00023605
12.9656 -0.00601063 -0.000234566
12.9925 -0.00598556 -0.000233093
13.0193 -0.00596064 -0.000231632
13.0462 -0.00593586 -0.000230183
13.0731 -0.00591122 -0.000228745
13.1 -0.00588673 -0.000227319
13.1269 -0.00586238 -0.000225904
13.1538 -0.00583817 -0.0002245
13.1807 -0.00581411 -0.000223107
13.2076 -0.00579018 -0.000221725
13.2346 -0.00576639 -0.000220354
13.2615 -0.00574273 -0.000218994
13.2885 -0.00571922 -0.000217644
13.3155 -0.00569583 -0.000216305
13.3425 -0.00567258 -0.000214977
13.3695 -0.00564947 -0.000213659
13.3965 -0.00562648 -0.00021235
13.4235 -0.00560363 -0.000211053
13.4506 -0.0055809 -0.000209765
13.4776 -0.00555831 -0.000208487
13.5047 -0.00553584 -0.000207219
13.5318 -0.0055135 -0.00020596
13.5588 -0.00549128 -0.000204712
13.5859 -0.00546919 -0.000203473
13.6131 -0.00544722 -0.000202243
13.6402 -0.00542538 -0.000201023
13.6673 -0.00540366 -0.000199812
13.6945 -0.00538205 -0.00019861
13.7216 -0.00536057 -0.000197418
13.7488 -0.00533921 -0.000196234
13.776 -0.00531797 -0.00019506
13.8032 -0.00529684 -0.000193894
13.8304 -0.00527583 -0.000192737
13.8576 -0.00525494 -0.000191589
13.8848 -0.00523416 -0.000190449
13.9121 -0.00521349 -0.000189318
13.9393 -0.00519294 -0.000188195
13.9666 -0.0051725 -0.000187081
13.9939 -0.00515218 -0.000185975
14.0212 -0.00513196 -0.000184877
14.0485 -0.00511185 -0.000183788
14.0758 -0.00509185 -0.000182706
14.1031 -0.00507196 -0.000181633
14.1305 -0.00505218 -0.000180567
14.1578 -0.0050325 -0.000179509
14.1852 -0.00501293 -0.000178459
14.2126 -0.00499347 -0.000177417
14.24 -0.00497411 -0.000176382
14.2674 -0.00495485 -0.000175355
14.2948 -0.0049357 -0.000174336
14.3222 -0.00491664 -0.000173324
14.3497 -0.00489769 -0.000172319
14.3771 -0.00487884 -0.000171321
14.4046 -0.00486009 -0.000170331
14.4321 -0.00484144 -0.000169348
14.4596 -0.00482289 -0.000168372
14.4871 -0.00480443 -0.000167403
14.5147 -0.00478607 -0.000166441
14.5422 -0.00476781 -0.000165486
14.5698 -0.00474965 -0.000164538
14.5973 -0.00473158 -0.000163596
14.6249 -0.0047136 -0.000162662
14.6525 -0.00469572 -0.000161734
14.6801 -0.00467793 -0.000160812
14.7077 -0.00466023 -0.000159897
14.7354 -0.00464262 -0.000158989
14.763 -0.00462511 -0.000158087
14.7907 -0.00460768 -0.000157191
14.8184 -0.00459035 -0.000156302
14.8461 -0.0045731 -0.000155419
14.8738 -0.00455594 -0.000154542
14.9015 -0.00453888 -0.000153672
14.9292 -0.00452189 -0.000152807
14.957 -0.004505 -0.000151949
14.9848 -0.00448819 -0.000151096
15.0125 -0.00447146 -0.00015025
15.0403 -0.00445483 -0.000149409
15.0681 -0.00443827 -0.000148574
15.096 -0.0044218 -0.000147745
15.1238 -0.00440541 -0.000146922
15.1517 -0.00438911 -0.000146104
15.1795 -0.00437288 -0.000145292
15.2074 -0.00435674 -0.000144486
15.2353 -0.00434068 -0.000143685
15.2632 -0.0043247 -0.00014289
15.2911 -0.0043088 -0.0001421
15.3191 -0.00429298 -0.000141316
15.347 -0.00427723 -0.000140537
15.375 -0.00426157 -0.000139763
15.403 -0.00424598 -0.000138994
15.431 -0.00423047 -0.000138231
15.459 -0.00421504 -0.000137473
15.4871 -0.00419968 -0.00013672
15.5151 -0.0041844 -0.000135972
15.5432 -0.00416919 -0.000135229
15.5713 -0.00415406 -0.000134491
15.5994 -0.004139 -0.000133759
15.6275 -0.00412402 -0.000133031
15.6556 -0.0041091 -0.000132307
15.6838 -0.00409427 -0.000131589
15.7119 -0.0040795 -0.000130876
15.7401 -0.0040648 -0.000130167
15.7683 -0.00405018 -0.000129463
15.7965 -0.00403562 -0.000128764
15.8247 -0.00402114 -0.000128069
15.853 -0.00400673 -0.000127379
15.8812 -0.00399238 -0.000126694
15.9095 -0.00397811 -0.000126013
15.9378 -0.0039639 -0.000125336
15.9661 -0.00394976 -0.000124664
15.9944 -0.00393569 -0.000123997
16.0228 -0.00392168 -0.000123334
16.0511 -0.00390774 -0.000122675
16.0795 -0.00389387 -0.00012202
16.1079 -0.00388006 -0.00012137
16.1363 -0.00386632 -0.000120724
16.1647 -0.00385265 -0.000120082
16.1932 -0.00383903 -0.000119444
16.2216 -0.00382549 -0.000118811
16.2501 -0.003812 -0.000118181
16.2786 -0.00379858 -0.000117556
16.3071 -0.00378522 -0.000116935
16.3356 -0.00377192 -0.000116317
16.3642 -0.00375869 -0.000115704
16.3927 -0.00374552 -0.000115095
16.4213 -0.00373241 -0.000114489
16.4499 -0.00371935 -0.000113888
16.4785 -0.00370636 -0.00011329
16.5072 -0.00369343 -0.000112696
16.5358 -0.00368056 -0.000112106
16.5645 -0.00366775 -0.000111519
16.5932 -0.003655 -0.000110936
16.6219 -0.0036423 -0.000110357
16.6506 -0.00362967 -0.000109782
16.6794 -0.00361709 -0.00010921
16.7081 -0.00360457 -0.000108642
16.7369 -0.0035921 -0.000108078
16.7657 -0.0035797 -0.000107517
16.7945 -0.00356735 -0.000106959
16.8234 -0.00355505 -0.000106405
16.8522 -0.00354281 -0.000105855
16.8811 -0.00353063 -0.000105308
16.91 -0.0035185 -0.000104764
16.9389 -0.00350642 -0.000104224
16.9679 -0.0034944 -0.000103687
16.9968 -0.00348244 -0.000103154
17.0258 -0.00347052 -0.000102623
17.0548 -0.00345866 -0.000102096
17.0838 -0.00344686 -0.000101573
17.1128 -0.0034351 -0.000101052
17.1419 -0.0034234 -0.000100535
17.1709 -0.00341175 -0.000100021
17.2 -0.00340015 -9.95101e-05
17.2291 -0.0033886 -9.90023e-05
17.2583 -0.0033771 -9.84976e-05
17.2874 -0.00336566 -9.7996e-05
17.3166 -0.00335426 -9.74975e-05
17.3458 -0.00334292 -9.7002e-05
17.375 -0.00333162 -9.65095e-05
17.4042 -0.00332037 -9.602e-05
17.4335 -0.00330918 -9.55335e-05
17.4628 -0.00329803 -9.505e-05
17.4921 -0.00328693 -9.45693e-05
17.5214 -0.00327587 -9.40916e-05
17.5507 -0.00326487 -9.36167e-05
17.5801 -0.00325391 -9.31447e-05
17.6094 -0.003243 -9.26756e-05
17.6388 -0.00323214 -9.22092e-05
17.6683 -0.00322133 -9.17457e-05
17.6977 -0.00321056 -9.12849e-05
17.7272 -0.00319983 -9.08268e-05
17.7567 -0.00318916 -9.03715e-05
17.7862 -0.00317853 -8.9919e-05
17.8157 -0.00316794 -8.94691e-05
17.8452 -0.0031574 -8.90218e-05
17.8748 -0.0031469 -8.85773e-05
17.9044 -0.00313645 -8.81353e-05
17.934 -0.00312604 -8.7696e-05
17.9637 -0.00311568 -8.72592e-05
17.9933 -0.00310536 -8.68251e-05
18.023 -0.00309508 -8.63934e-05
18.0527 -0.00308485 -8.59644e-05
18.0825 -0.00307466 -8.55378e-05
18.1122 -0.00306451 -8.51137e-05
18.142 -0.00305441 -8.46921e-05
18.1718 -0.00304434 -8.4273e-05
18.2016 -0.00303432 -8.38563e-05
18.2315 -0.00302434 -8.3442e-05
18.2613 -0.00301441 -8.30302e-05
18.2912 -0.00300451 -8.26207e-05
18.3212 -0.00299465 -8.22136e-05
18.3511 -0.00298484 -8.18089e-05
18.3811 -0.00297507 -8.14064e-05
18.4111 -0.00296533 -8.10064e-05
18.4411 -0.00295564 -8.06086e-05
18.4711 -0.00294598 -8.02131e-05
18.5012 -0.00293637 -7.98198e-05
18.5313 -0.00292679 -7.94289e-05
18.5614 -0.00291725 -7.90401e-05
18.5915 -0.00290776 -7.86536e-05
18.6217 -0.0028983 -7.82693e-05
18.6519 -0.00288888 -7.78872e-05
18.6821 -0.00287949 -7.75072e-05
18.7123 -0.00287015 -7.71294e-05
18.7426 -0.00286084 -7.67537e-05
18.7729 -0.00285157 -7.63802e-05
18.8032 -0.00284234 -7.60088e-05
18.8335 -0.00283314 -7.56395e-05
18.8639 -0.00282399 -7.52722e-05
18.8943 -0.00281486 -7.4907e-05
18.9247 -0.00280578 -7.45439e-05
18.9551 -0.00279673 -7.41828e-05
18.9856 -0.00278772 -7.38237e-05
19.0161 -0.00277874 -7.34667e-05
19.0466 -0.0027698 -7.31116e-05
19.0772 -0.00276089 -7.27585e-05
19.1078 -0.00275202 -7.24074e-05
19.1384 -0.00274318 -7.20582e-05
19.169 -0.00273438 -7.1711e-05
19.1997 -0.00272561 -7.13657e-05
19.2303 -0.00271688 -7.10223e-05
19.2611 -0.00270818 -7.06808e-05
19.2918 -0.00269952 -7.03411e-05
19.3226 -0.00269088 -7.00034e-05
19.3534 -0.00268229 -6.96675e-05
19.3842 -0.00267372 -6.93334e-05
19.4151 -0.00266519 -6.90012e-05
19.4459 -0.00265669 -6.86708e-05
19.4768 -0.00264823 -6.83422e-05
19.5078 -0.0026398 -6.80154e-05
19.5388 -0.0026314 -6.76903e-05
19.5698 -0.00262303 -6.73671e-05
19.6008 -0.00261469 -6.70456e-05
19.6318 -0.00260639 -6.67258e-05
19.6629 -0.00259812 -6.64078e-05
19.6941 -0.00258987 -6.60915e-05
19.7252 -0.00258166 -6.57769e-05
19.7564 -0.00257349 -6.54639e-05
19.7876 -0.00256534 -6.51527e-05
19.8188 -0.00255722 -6.48432e-05
19.8501 -0.00254914 -6.45353e-05
19.8814 -0.00254108 -6.4229e-05
19.9127 -0.00253306 -6.39244e-05
19.9441 -0.00252506 -6.36214e-05
19.9755 -0.00251709 -6.332e-05
20.0069 -0.00250916 -6.30203e-05
20.0384 -0.00250125 -6.27221e-05
20.0699 -0.00249338 -6.24255e-05
20.1014 -0.00248553 -6.21305e-05
20.1329 -0.00247771 -6.1837e-05
20.1645 -0.00246992 -6.15451e-05
20.1961 -0.00246216 -6.12547e-05
20.2278 -0.00245443 -6.09659e-05
20.2595 -0.00244672 -6.06786e-05
20.2912 -0.00243905 -6.03927e-05
20.323 -0.0024314 -6.01084e-05
20.3547 -0.00242378 -5.98256e-05
20.3866 -0.00241619 -5.95442e-05
20.4184 -0.00240863 -5.92643e-05
20.4503 -0.00240109 -5.89859e-05
20.4822 -0.00239358 -5.87089e-05
20.5142 -0.0023861 -5.84334e-05
20.5462 -0.00237864 -5.81592e-05
20.5782 -0.00237121 -5.78865e-05
20.6102 -0.00236381 -5.76152e-05
20.6423 -0.00235644 -5.73453e-05
20.6745 -0.00234909 -5.70768e-05
20.7066 -0.00234177 -5.68097e-05
20.7388 -0.00233447 -5.65439e-05
20.7711 -0.0023272 -5.62795e-05
20.8034 -0.00231996 -5.60165e-05
20.8357 -0.00231274 -5.57548e-05
20.868 -0.00230554 -5.54944e-05
20.9004 -0.00229837 -5.52354e-05
20.9328 -0.00229123 -5.49776e-05
20.9653 -0.00228411 -5.47212e-05
20.9978 -0.00227702 -5.44661e-05
21.0303 -0.00226995 -5.42122e-05
21.0629 -0.00226291 -5.39597e-05
21.0955 -0.00225589 -5.37084e-05
21.1282 -0.0022489 -5.34584e-05
21.1609 -0.00224193 -5.32096e-05
21.1936 -0.00223498 -5.29621e-05
21.2264 -0.00222806 -5.27158e-05
21.2592 -0.00222116 -5.24708e-05
21.292 -0.00221428 -5.2227e-05
21.3249 -0.00220743 -5.19844e-05
21.3578 -0.0022006 -5.1743e-05
21.3908 -0.0021938 -5.15028e-05
21.4238 -0.00218702 -5.12637e-05
21.4569 -0.00218026 -5.10259e-05
21.49 -0.00217352 -5.07892e-05
21.5231 -0.00216681 -5.05538e-05
21.5563 -0.00216012 -5.03194e-05
21.5895 -0.00215345 -5.00862e-05
21.6228 -0.00214681 -4.98542e-05
21.6561 -0.00214018 -4.96233e-05
21.6895 -0.00213358 -4.93935e-05
21.7229 -0.002127 -4.91649e-05
21.7563 -0.00212044 -4.89373e-05
21.7898 -0.00211391 -4.87109e-05
21.8233 -0.0021074 -4.84855e-05
21.8569 -0.0021009 -4.82613e-05
21.8905 -0.00209443 -4.80381e-05
21.9242 -0.00208798 -4.7816e-05
21.9579 -0.00208155 -4.7595e-05
21.9916 -0.00207514 -4.73751e-05
22.0254 -0.00206876 -4.71562e-05
22.0593 -0.00206239 -4.69383e-05
22.0932 -0.00205604 -4.67215e-05
22.1271 -0.00204972 -4.65057e-05
22.1611 -0.00204341 -4.6291e-05
22.1951 -0.00203713 -4.60772e-05
22.2292 -0.00203086 -4.58645e-05
22.2634 -0.00202462 -4.56528e-05
22.2976 -0.00201839 -4.54421e-05
22.3318 -0.00201219 -4.52324e-05
22.3661 -0.002006 -4.50237e-05
22.4004 -0.00199984 -4.48159e-05
22.4348 -0.00199369 -4.46092e-05
22.4692 -0.00198756 -4.44034e-05
22.5037 -0.00198145 -4.41985e-05
22.5383 -0.00197536 -4.39946e-05
22.5729 -0.00196929 -4.37917e-05
22.6075 -0.00196324 -4.35897e-05
22.6422 -0.00195721 -4.33886e-05
22.6769 -0.00195119 -4.31885e-05
22.7117 -0.0019452 -4.29893e-05
22.7466 -0.00193922 -4.2791e-05
22.7815 -0.00193326 -4.25936e-05
22.8165 -0.00192732 -4.23972e-05
22.8515 -0.0019214 -4.22016e-05
22.8866 -0.00191549 -4.20069e-05
22.9217 -0.0019096 -4.18131e-05
22.9569 -0.00190373 -4.16202e-05
22.9922 -0.00189788 -4.14282e-05
23.0275 -0.00189205 -4.1237e-05
23.0628 -0.00188623 -4.10467e-05
23.0983 -0.00188043 -4.08572e-05
23.1338 -0.00187465 -4.06687e-05
23.1693 -0.00186888 -4.04809e-05
23.2049 -0.00186313 -4.0294e-05
23.2406 -0.0018574 -4.01079e-05
23.2763 -0.00185168 -3.99227e-05
23.3121 -0.00184599 -3.97383e-05
23.3479 -0.0018403 -3.95547e-05
23.3838 -0.00183464 -3.93719e-05
23.4198 -0.00182899 -3.91899e-05
23.4559 -0.00182335 -3.90087e-05
23.492 -0.00181773 -3.88283e-05
23.5281 -0.00181213 -3.86487e-05
23.5644 -0.00180655 -3.84699e-05
23.6007 -0.00180098 -3.82919e-05
23.637 -0.00179542 -3.81146e-05
23.6735 -0.00178988 -3.79381e-05
23.71 -0.00178436 -3.77624e-05
23.7465 -0.00177885 -3.75874e-05
23.7832 -0.00177336 -3.74132e-05
23.8199 -0.00176788 -3.72397e-05
23.8567 -0.00176241 -3.7067e-05
23.8935 -0.00175696 -3.6895e-05
23.9304 -0.00175153 -3.67238e-05
23.9674 -0.00174611 -3.65532e-05
24.0045 -0.00174071 -3.63834e-05
24.0417 -0.00173532 -3.62143e-05
24.0789 -0.00172994 -3.6046e-05
24.1162 -0.00172458 -3.58783e-05
24.1535 -0.00171923 -3.57113e-05
24.191 -0.0017139 -3.5545e-05
24.2285 -0.00170858 -3.53794e-05
24.2661 -0.00170327 -3.52145e-05
24.3038 -0.00169798 -3.50503e-05
24.3415 -0.0016927 -3.48868e-05
24.3794 -0.00168743 -3.47239e-05
24.4173 -0.00168218 -3.45617e-05
24.4553 -0.00167694 -3.44002e-05
24.4934 -0.00167171 -3.42393e-05
24.5316 -0.0016665 -3.4079e-05
24.5698 -0.0016613 -3.39195e-05
24.6081 -0.00165611 -3.37605e-05
24.6466 -0.00165094 -3.36022e-05
24.6851 -0.00164578 -3.34445e-05
24.7237 -0.00164063 -3.32875e-05
24.7624 -0.00163549 -3.3131e-05
24.8012 -0.00163036 -3.29752e-05
24.84 -0.00162525 -3.282e-05
24.879 -0.00162015 -3.26654e-05
24.9181 -0.00161506 -3.25115e-05
24.9572 -0.00160998 -3.23581e-05
24.9965 -0.00160491 -3.22053e-05
25.0358 -0.00159986 -3.20531e-05
25.0753 -0.00159482 -3.19014e-05
25.1148 -0.00158978 -3.17504e-05
25.1545 -0.00158476 -3.15999e-05
25.1942 -0.00157975 -3.145e-05
25.234 -0.00157475 -3.13007e-05
25.274 -0.00156977 -3.11519e-05
25.314 -0.00156479 -3.10037e-05
25.3542 -0.00155982 -3.0856e-05
25.3945 -0.00155487 -3.07089e-05
25.4349 -0.00154992 -3.05623e-05
25.4753 -0.00154498 -3.04163e-05
25.5159 -0.00154006 -3.02708e-05
25.5567 -0.00153514 -3.01258e-05
25.5975 -0.00153024 -2.99813e-05
25.6384 -0.00152534 -2.98374e-05
25.6795 -0.00152045 -2.96939e-05
25.7207 -0.00151558 -2.9551e-05
25.762 -0.00151071 -2.94086e-05
25.8034 -0.00150585 -2.92666e-05
25.8449 -0.001501 -2.91252e-05
25.8866 -0.00149616 -2.89843e-05
25.9284 -0.00149132 -2.88438e-05
25.9703 -0.0014865 -2.87038e-05
26.0124 -0.00148168 -2.85643e-05
26.0546 -0.00147688 -2.84252e-05
26.0969 -0.00147208 -2.82866e-05
26.1394 -0.00146729 -2.81485e-05
26.182 -0.0014625 -2.80108e-05
26.2247 -0.00145773 -2.78736e-05
26.2676 -0.00145296 -2.77368e-05
26.3106 -0.0014482 -2.76004e-05
26.3538 -0.00144345 -2.74645e-05
26.3972 -0.0014387 -2.7329e-05
26.4406 -0.00143396 -2.71939e-05
26.4843 -0.00142923 -2.70593e-05
26.5281 -0.0014245 -2.6925e-05
26.572 -0.00141978 -2.67912e-05
26.6161 -0.00141507 -2.66577e-05
26.6604 -0.00141036 -2.65246e-05
26.7048 -0.00140566 -2.6392e-05
26.7495 -0.00140096 -2.62597e-05
26.7942 -0.00139627 -2.61278e-05
26.8392 -0.00139158 -2.59962e-05
26.8843 -0.0013869 -2.5865e-05
26.9297 -0.00138223 -2.57342e-05
26.9752 -0.00137756 -2.56037e-05
27.0209 -0.00137289 -2.54736e-05
27.0668 -0.00136823 -2.53438e-05
27.1129 -0.00136357 -2.52143e-05
27.1592 -0.00135891 -2.50852e-05
27.2056 -0.00135426 -2.49564e-05
27.2523 -0.00134961 -2.48279e-05
27.2993 -0.00134497 -2.46997e-05
27.3464 -0.00134033 -2.45718e-05
27.3937 -0.00133568 -2.44441e-05
27.4413 -0.00133105 -2.43168e-05
27.4891 -0.00132641 -2.41897e-05
27.5372 -0.00132178 -2.40629e-05
27.5854 -0.00131714 -2.39364e-05
27.634 -0.00131251 -2.38101e-05
27.6827 -0.00130788 -2.36841e-05
27.7318 -0.00130325 -2.35583e-05
27.7811 -0.00129862 -2.34327e-05
27.8306 -0.00129398 -2.33073e-05
27.8805 -0.00128935 -2.31821e-05
27.9306 -0.00128472 -2.30571e-05
27.981 -0.00128008 -2.29323e-05
28.0317 -0.00127544 -2.28077e-05
28.0827 -0.00127081 -2.26833e-05
28.1341 -0.00126616 -2.2559e-05
28.1857 -0.00126152 -2.24348e-05
28.2377 -0.00125687 -2.23108e-05
28.29 -0.00125221 -2.21868e-05
28.3427 -0.00124755 -2.2063e-05
28.3957 -0.00124289 -2.19393e-05
28.4491 -0.00123822 -2.18156e-05
28.5028 -0.00123354 -2.1692e-05
28.557 -0.00122886 -2.15685e-05
28.6116 -0.00122416 -2.14449e-05
28.6665 -0.00121946 -2.13214e-05
28.7219 -0.00121475 -2.11979e-05
28.7778 -0.00121003 -2.10743e-05
28.8341 -0.0012053 -2.09507e-05
28.8909 -0.00120055 -2.0827e-05
28.9482 -0.0011958 -2.07032e-05
29.006 -0.00119103 -2.05793e-05
29.0644 -0.00118624 -2.04552e-05
29.1233 -0.00118144 -2.0331e-05
29.1828 -0.00117661 -2.02066e-05
29.2428 -0.00117177 -2.00819e-05
29.3036 -0.00116691 -1.9957e-05
29.3649 -0.00116203 -1.98318e-05
29.427 -0.00115712 -1.97062e-05
29.4898 -0.00115219 -1.95802e-05
29.5533 -0.00114723 -1.94538e-05
29.6177 -0.00114224 -1.93269e-05
29.6829 -0.00113722 -1.91995e-05
29.749 -0.00113216 -1.90714e-05
29.816 -0.00112707 -1.89427e-05
29.8841 -0.00112193 -1.88133e-05
29.9532 -0.00111675 -1.8683e-05
30.0235 -0.00111152 -1.85518e-05
30.0949 -0.00110623 -1.84195e-05
30.1678 -0.00110089 -1.82861e-05
30.242 -0.00109548 -1.81514e-05
30.3178 -0.00109 -1.80152e-05
30.3953 -0.00108444 -1.78774e-05
30.4746 -0.00107879 -1.77378e-05
30.556 -0.00107304 -1.7596e-05
30.6398 -0.00106717 -1.74518e-05
30.7261 -0.00106117 -1.73047e-05
30.8153 -0.00105502 -1.71544e-05
30.908 -0.00104869 -1.70001e-05
31.0047 -0.00104215 -1.68412e-05
31.1063 -0.00103534 -1.66763e-05
31.2138 -0.00102821 -1.65041e-05
31.3292 -0.00102064 -1.6322e-05
31.4553 -0.00101246 -1.6126e-05
31.5978 -0.00100333 -1.59082e-05
31.7718 -0.000992351 -1.56477e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoopNs2048/GRpOneLoop.txt <==
-31.7718 -0.000992362 -1.5648e-05
-31.5978 -0.00100334 -1.59086e-05
-31.4553 -0.00101247 -1.61264e-05
-31.3292 -0.00102065 -1.63224e-05
-31.2138 -0.00102822 -1.65045e-05
-31.1063 -0.00103536 -1.66767e-05
-31.0047 -0.00104216 -1.68416e-05
-30.908 -0.00104871 -1.70006e-05
-30.8153 -0.00105504 -1.71548e-05
-30.7261 -0.00106119 -1.73052e-05
-30.6398 -0.00106718 -1.74522e-05
-30.556 -0.00107305 -1.75964e-05
-30.4746 -0.0010788 -1.77382e-05
-30.3953 -0.00108445 -1.78779e-05
-30.3178 -0.00109001 -1.80157e-05
-30.242 -0.0010955 -1.81519e-05
-30.1678 -0.0011009 -1.82866e-05
-30.0949 -0.00110625 -1.842e-05
-30.0235 -0.00111153 -1.85522e-05
-29.9532 -0.00111676 -1.86835e-05
-29.8841 -0.00112195 -1.88138e-05
-29.816 -0.00112708 -1.89432e-05
-29.749 -0.00113218 -1.9072e-05
-29.6829 -0.00113724 -1.92e-05
-29.6177 -0.00114226 -1.93274e-05
-29.5533 -0.00114725 -1.94543e-05
-29.4898 -0.00115221 -1.95808e-05
-29.427 -0.00115714 -1.97067e-05
-29.3649 -0.00116205 -1.98323e-05
-29.3036 -0.00116693 -1.99576e-05
-29.2428 -0.00117179 -2.00825e-05
-29.1828 -0.00117663 -2.02072e-05
-29.1233 -0.00118145 -2.03316e-05
-29.0644 -0.00118626 -2.04558e-05
-29.006 -0.00119104 -2.05799e-05
-28.9482 -0.00119581 -2.07038e-05
-28.8909 -0.00120057 -2.08276e-05
-28.8341 -0.00120532 -2.09513e-05
-28.7778 -0.00121005 -2.10749e-05
-28.7219 -0.00121477 -2.11985e-05
-28.6665 -0.00121948 -2.1322e-05
-28.6116 -0.00122418 -2.14455e-05
-28.557 -0.00122888 -2.15691e-05
-28.5028 -0.00123356 -2.16927e-05
-28.4491 -0.00123824 -2.18163e-05
-28.3957 -0.00124291 -2.19399e-05
-28.3427 -0.00124757 -2.20637e-05
-28.29 -0.00125223 -2.21875e-05
-28.2377 -0.00125689 -2.23114e-05
-28.1857 -0.00126154 -2.24355e-05
-28.1341 -0.00126618 -2.25596e-05
-28.0827 -0.00127082 -2.2684e-05
-28.0317 -0.00127546 -2.28084e-05
-27.981 -0.0012801 -2.2933e-05
-27.9306 -0.00128474 -2.30578e-05
-27.8805 -0.00128937 -2.31828e-05
-27.8306 -0.001294 -2.3308e-05
-27.7811 -0.00129864 -2.34334e-05
-27.7318 -0.00130327 -2.3559e-05
-27.6827 -0.0013079 -2.36848e-05
-27.634 -0.00131253 -2.38109e-05
-27.5854 -0.00131716 -2.39372e-05
-27.5372 -0.0013218 -2.40637e-05
-27.4891 -0.00132643 -2.41905e-05
-27.4413 -0.00133107 -2.43176e-05
-27.3937 -0.00133571 -2.44449e-05
-27.3464 -0.00134035 -2.45725e-05
-27.2993 -0.00134499 -2.47005e-05
-27.2523 -0.00134963 -2.48287e-05
-27.2056 -0.00135428 -2.49572e-05
-27.1592 -0.00135894 -2.5086e-05
-27.1129 -0.00136359 -2.52152e-05
-27.0668 -0.00136825 -2.53446e-05
-27.0209 -0.00137291 -2.54744e-05
-26.9752 -0.00137758 -2.56046e-05
-26.9297 -0.00138225 -2.57351e-05
-26.8843 -0.00138693 -2.58659e-05
-26.8392 -0.00139161 -2.59971e-05
-26.7942 -0.00139629 -2.61286e-05
-26.7495 -0.00140098 -2.62606e-05
-26.7048 -0.00140568 -2.63929e-05
-26.6604 -0.00141038 -2.65255e-05
-26.6161 -0.00141509 -2.66586e-05
-26.572 -0.0014198 -2.67921e-05
-26.5281 -0.00142452 -2.69259e-05
-26.4843 -0.00142925 -2.70602e-05
-26.4406 -0.00143398 -2.71949e-05
-26.3972 -0.00143872 -2.73299e-05
-26.3538 -0.00144347 -2.74655e-05
-26.3106 -0.00144822 -2.76014e-05
-26.2676 -0.00145299 -2.77377e-05
-26.2247 -0.00145775 -2.78745e-05
-26.182 -0.00146253 -2.80118e-05
-26.1394 -0.00146731 -2.81495e-05
-26.0969 -0.0014721 -2.82876e-05
-26.0546 -0.0014769 -2.84262e-05
-26.0124 -0.00148171 -2.85653e-05
-25.9703 -0.00148653 -2.87048e-05
-25.9284 -0.00149135 -2.88448e-05
-25.8866 -0.00149618 -2.89853e-05
-25.8449 -0.00150102 -2.91262e-05
-25.8034 -0.00150587 -2.92677e-05
-25.762 -0.00151073 -2.94096e-05
-25.7207 -0.0015156 -2.95521e-05
-25.6795 -0.00152048 -2.9695e-05
-25.6384 -0.00152537 -2.98385e-05
-25.5975 -0.00153026 -2.99824e-05
-25.5567 -0.00153517 -3.01269e-05
-25.5159 -0.00154009 -3.02719e-05
-25.4753 -0.00154501 -3.04174e-05
-25.4349 -0.00154995 -3.05635e-05
-25.3945 -0.00155489 -3.07101e-05
-25.3542 -0.00155985 -3.08572e-05
-25.314 -0.00156482 -3.10049e-05
-25.274 -0.0015698 -3.11531e-05
-25.234 -0.00157478 -3.13019e-05
-25.1942 -0.00157978 -3.14512e-05
-25.1545 -0.00158479 -3.16011e-05
-25.1148 -0.00158981 -3.17516e-05
-25.0753 -0.00159485 -3.19027e-05
-25.0358 -0.00159989 -3.20543e-05
-24.9965 -0.00160494 -3.22065e-05
-24.9572 -0.00161001 -3.23593e-05
-24.9181 -0.00161509 -3.25127e-05
-24.879 -0.00162018 -3.26667e-05
-24.84 -0.00162528 -3.28213e-05
-24.8012 -0.00163039 -3.29765e-05
-24.7624 -0.00163552 -3.31323e-05
-24.7237 -0.00164066 -3.32888e-05
-24.6851 -0.00164581 -3.34458e-05
-24.6466 -0.00165097 -3.36035e-05
-24.6081 -0.00165615 -3.37618e-05
-24.5698 -0.00166133 -3.39208e-05
-24.5316 -0.00166653 -3.40804e-05
-24.4934 -0.00167175 -3.42406e-05
-24.4553 -0.00167697 -3.44015e-05
-24.4173 -0.00168221 -3.45631e-05
-24.3794 -0.00168747 -3.47253e-05
-24.3415 -0.00169273 -3.48882e-05
-24.3038 -0.00169801 -3.50517e-05
-24.2661 -0.0017033 -3.5216e-05
-24.2285 -0.00170861 -3.53809e-05
-24.191 -0.00171393 -3.55465e-05
-24.1535 -0.00171926 -3.57128e-05
-24.1162 -0.00172461 -3.58798e-05
-24.0789 -0.00172998 -3.60474e-05
-24.0417 -0.00173535 -3.62158e-05
-24.0045 -0.00174074 -3.63849e-05
-23.9674 -0.00174615 -3.65548e-05
-23.9304 -0.00175157 -3.67253e-05
-23.8935 -0.001757 -3.68966e-05
-23.8567 -0.00176245 -3.70686e-05
-23.8199 -0.00176791 -3.72413e-05
-23.7832 -0.00177339 -3.74148e-05
-23.7465 -0.00177889 -3.7589e-05
-23.71 -0.0017844 -3.7764e-05
-23.6735 -0.00178992 -3.79397e-05
-23.637 -0.00179546 -3.81162e-05
-23.6007 -0.00180101 -3.82935e-05
-23.5644 -0.00180659 -3.84716e-05
-23.5281 -0.00181217 -3.86504e-05
-23.492 -0.00181777 -3.883e-05
-23.4559 -0.00182339 -3.90104e-05
-23.4198 -0.00182903 -3.91916e-05
-23.3838 -0.00183468 -3.93736e-05
-23.3479 -0.00184034 -3.95564e-05
-23.3121 -0.00184603 -3.974e-05
-23.2763 -0.00185173 -3.99244e-05
-23.2406 -0.00185744 -4.01097e-05
-23.2049 -0.00186317 -4.02958e-05
-23.1693 -0.00186892 -4.04827e-05
-23.1338 -0.00187469 -4.06705e-05
-23.0983 -0.00188047 -4.08591e-05
-23.0628 -0.00188627 -4.10485e-05
-23.0275 -0.00189209 -4.12389e-05
-22.9922 -0.00189793 -4.143e-05
-22.9569 -0.00190378 -4.16221e-05
-22.9217 -0.00190965 -4.1815e-05
-22.8866 -0.00191554 -4.20088e-05
-22.8515 -0.00192144 -4.22035e-05
-22.8165 -0.00192736 -4.23991e-05
-22.7815 -0.00193331 -4.25956e-05
-22.7466 -0.00193927 -4.2793e-05
-22.7117 -0.00194524 -4.29913e-05
-22.6769 -0.00195124 -4.31905e-05
-22.6422 -0.00195725 -4.33907e-05
-22.6075 -0.00196329 -4.35917e-05
-22.5729 -0.00196934 -4.37938e-05
-22.5383 -0.00197541 -4.39967e-05
-22.5037 -0.0019815 -4.42006e-05
-22.4692 -0.00198761 -4.44055e-05
-22.4348 -0.00199374 -4.46113e-05
-22.4004 -0.00199988 -4.48181e-05
-22.3661 -0.00200605 -4.50258e-05
-22.3318 -0.00201224 -4.52346e-05
-22.2976 -0.00201844 -4.54443e-05
-22.2634 -0.00202467 -4.5655e-05
-22.2292 -0.00203091 -4.58667e-05
-22.1951 -0.00203718 -4.60795e-05
-22.1611 -0.00204346 -4.62932e-05
-22.1271 -0.00204977 -4.6508e-05
-22.0932 -0.00205609 -4.67238e-05
-22.0593 -0.00206244 -4.69406e-05
-22.0254 -0.00206881 -4.71585e-05
-21.9916 -0.00207519 -4.73774e-05
-21.9579 -0.0020816 -4.75974e-05
-21.9242 -0.00208803 -4.78184e-05
-21.8905 -0.00209448 -4.80405e-05
-21.8569 -0.00210095 -4.82637e-05
-21.8233 -0.00210745 -4.8488e-05
-21.7898 -0.00211396 -4.87133e-05
-21.7563 -0.0021205 -4.89398e-05
-21.7229 -0.00212706 -4.91673e-05
-21.6895 -0.00213364 -4.9396e-05
-21.6561 -0.00214024 -4.96258e-05
-21.6228 -0.00214686 -4.98567e-05
-21.5895 -0.00215351 -5.00888e-05
-21.5563 -0.00216018 -5.0322e-05
-21.5231 -0.00216687 -5.05564e-05
-21.49 -0.00217358 -5.07919e-05
-21.4569 -0.00218032 -5.10286e-05
-21.4238 -0.00218707 -5.12664e-05
-21.3908 -0.00219386 -5.15054e-05
-21.3578 -0.00220066 -5.17457e-05
-21.3249 -0.00220749 -5.19871e-05
-21.292 -0.00221434 -5.22297e-05
-21.2592 -0.00222122 -5.24736e-05
-21.2264 -0.00222812 -5.27186e-05
-21.1936 -0.00223504 -5.29649e-05
-21.1609 -0.00224199 -5.32125e-05
-21.1282 -0.00224896 -5.34613e-05
-21.0955 -0.00225595 -5.37113e-05
-21.0629 -0.00226297 -5.39626e-05
-21.0303 -0.00227001 -5.42152e-05
-20.9978 -0.00227708 -5.4469e-05
-20.9653 -0.00228418 -5.47242e-05
-20.9328 -0.00229129 -5.49806e-05
-20.9004 -0.00229844 -5.52384e-05
-20.868 -0.00230561 -5.54975e-05
-20.8357 -0.0023128 -5.57579e-05
-20.8034 -0.00232002 -5.60196e-05
-20.7711 -0.00232726 -5.62827e-05
-20.7388 -0.00233454 -5.65471e-05
-20.7066 -0.00234183 -5.68129e-05
-20.6745 -0.00234915 -5.708e-05
-20.6423 -0.0023565 -5.73486e-05
-20.6102 -0.00236388 -5.76185e-05
-20.5782 -0.00237128 -5.78898e-05
-20.5462 -0.00237871 -5.81625e-05
-20.5142 -0.00238617 -5.84367e-05
-20.4822 -0.00239365 -5.87123e-05
-20.4503 -0.00240116 -5.89893e-05
-20.4184 -0.0024087 -5.92677e-05
-20.3866 -0.00241626 -5.95477e-05
-20.3547 -0.00242385 -5.9829e-05
-20.323 -0.00243147 -6.01119e-05
-20.2912 -0.00243912 -6.03963e-05
-20.2595 -0.0024468 -6.06821e-05
-20.2278 -0.0024545 -6.09695e-05
-20.1961 -0.00246223 -6.12583e-05
-20.1645 -0.00246999 -6.15487e-05
-20.1329 -0.00247778 -6.18407e-05
-20.1014 -0.0024856 -6.21342e-05
-20.0699 -0.00249345 -6.24292e-05
-20.0384 -0.00250133 -6.27258e-05
-20.0069 -0.00250923 -6.30241e-05
-19.9755 -0.00251717 -6.33238e-05
-19.9441 -0.00252514 -6.36252e-05
-19.9127 -0.00253313 -6.39283e-05
-19.8814 -0.00254116 -6.42329e-05
-19.8501 -0.00254921 -6.45392e-05
-19.8188 -0.0025573 -6.48471e-05
-19.7876 -0.00256542 -6.51567e-05
-19.7564 -0.00257357 -6.5468e-05
-19.7252 -0.00258174 -6.57809e-05
-19.6941 -0.00258995 -6.60955e-05
-19.6629 -0.0025982 -6.64119e-05
-19.6318 -0.00260647 -6.673e-05
-19.6008 -0.00261477 -6.70498e-05
-19.5698 -0.00262311 -6.73713e-05
-19.5388 -0.00263148 -6.76946e-05
-19.5078 -0.00263988 -6.80197e-05
-19.4768 -0.00264831 -6.83465e-05
-19.4459 -0.00265678 -6.86751e-05
-19.4151 -0.00266528 -6.90056e-05
-19.3842 -0.00267381 -6.93378e-05
-19.3534 -0.00268237 -6.96719e-05
-19.3226 -0.00269097 -7.00079e-05
-19.2918 -0.0026996 -7.03457e-05
-19.2611 -0.00270827 -7.06853e-05
-19.2303 -0.00271697 -7.10269e-05
-19.1997 -0.0027257 -7.13703e-05
-19.169 -0.00273447 -7.17157e-05
-19.1384 -0.00274327 -7.20629e-05
-19.1078 -0.00275211 -7.24121e-05
-19.0772 -0.00276098 -7.27633e-05
-19.0466 -0.00276989 -7.31164e-05
-19.0161 -0.00277883 -7.34715e-05
-18.9856 -0.00278781 -7.38286e-05
-18.9551 -0.00279682 -7.41878e-05
-18.9247 -0.00280587 -7.45489e-05
-18.8943 -0.00281496 -7.49121e-05
-18.8639 -0.00282408 -7.52773e-05
-18.8335 -0.00283324 -7.56446e-05
-18.8032 -0.00284244 -7.60139e-05
-18.7729 -0.00285167 -7.63854e-05
-18.7426 -0.00286094 -7.6759e-05
-18.7123 -0.00287025 -7.71347e-05
-18.6821 -0.00287959 -7.75125e-05
-18.6519 -0.00288898 -7.78925e-05
-18.6217 -0.0028984 -7.82747e-05
-18.5915 -0.00290786 -7.86591e-05
-18.5614 -0.00291736 -7.90456e-05
-18.5313 -0.00292689 -7.94344e-05
-18.5012 -0.00293647 -7.98254e-05
-18.4711 -0.00294609 -8.02187e-05
-18.4411 -0.00295574 -8.06143e-05
-18.4111 -0.00296544 -8.10121e-05
-18.3811 -0.00297517 -8.14122e-05
-18.3511 -0.00298495 -8.18147e-05
-18.3212 -0.00299476 -8.22195e-05
-18.2912 -0.00300462 -8.26266e-05
-18.2613 -0.00301452 -8.30361e-05
-18.2315 -0.00302445 -8.34481e-05
-18.2016 -0.00303443 -8.38624e-05
-18.1718 -0.00304446 -8.42791e-05
-18.142 -0.00305452 -8.46983e-05
-18.1122 -0.00306462 -8.51199e-05
-18.0825 -0.00307477 -8.55441e-05
-18.0527 -0.00308496 -8.59707e-05
-18.023 -0.0030952 -8.63998e-05
-17.9933 -0.00310547 -8.68315e-05
-17.9637 -0.0031158 -8.72657e-05
-17.934 -0.00312616 -8.77025e-05
-17.9044 -0.00313657 -8.81419e-05
-17.8748 -0.00314702 -8.85839e-05
-17.8452 -0.00315752 -8.90285e-05
-17.8157 -0.00316806 -8.94758e-05
-17.7862 -0.00317865 -8.99258e-05
-17.7567 -0.00318928 -9.03784e-05
-17.7272 -0.00319996 -9.08338e-05
-17.6977 -0.00321068 -9.12919e-05
-17.6683 -0.00322145 -9.17527e-05
-17.6388 -0.00323227 -9.22163e-05
-17.6094 -0.00324313 -9.26827e-05
-17.5801 -0.00325404 -9.3152e-05
-17.5507 -0.003265 -9.3624e-05
-17.5214 -0.003276 -9.40989e-05
-17.4921 -0.00328706 -9.45767e-05
-17.4628 -0.00329816 -9.50574e-05
-17.4335 -0.00330931 -9.55411e-05
-17.4042 -0.00332051 -9.60277e-05
-17.375 -0.00333175 -9.65172e-05
-17.3458 -0.00334305 -9.70097e-05
-17.3166 -0.0033544 -9.75053e-05
-17.2874 -0.00336579 -9.80039e-05
-17.2583 -0.00337724 -9.85055e-05
-17.2291 -0.00338874 -9.90103e-05
-17.2 -0.00340029 -9.95181e-05
-17.1709 -0.00341189 -0.000100029
-17.1419 -0.00342354 -0.000100543
-17.1128 -0.00343524 -0.000101061
-17.0838 -0.003447 -0.000101581
-17.0548 -0.0034588 -0.000102105
-17.0258 -0.00347067 -0.000102632
-16.9968 -0.00348258 -0.000103162
-16.9679 -0.00349455 -0.000103696
-16.9389 -0.00350657 -0.000104233
-16.91 -0.00351865 -0.000104773
-16.8811 -0.00353078 -0.000105317
-16.8522 -0.00354296 -0.000105864
-16.8234 -0.0035552 -0.000106414
-16.7945 -0.0035675 -0.000106969
-16.7657 -0.00357985 -0.000107526
-16.7369 -0.00359226 -0.000108087
-16.7081 -0.00360472 -0.000108652
-16.6794 -0.00361725 -0.00010922
-16.6506 -0.00362982 -0.000109792
-16.6219 -0.00364246 -0.000110367
-16.5932 -0.00365516 -0.000110946
-16.5645 -0.00366791 -0.000111529
-16.5358 -0.00368072 -0.000112115
-16.5072 -0.0036936 -0.000112706
-16.4785 -0.00370653 -0.0001133
-16.4499 -0.00371952 -0.000113898
-16.4213 -0.00373257 -0.000114499
-16.3927 -0.00374568 -0.000115105
-16.3642 -0.00375886 -0.000115714
-16.3356 -0.00377209 -0.000116328
-16.3071 -0.00378539 -0.000116945
-16.2786 -0.00379875 -0.000117567
-16.2501 -0.00381217 -0.000118192
-16.2216 -0.00382566 -0.000118822
-16.1932 -0.00383921 -0.000119455
-16.1647 -0.00385282 -0.000120093
-16.1363 -0.0038665 -0.000120735
-16.1079 -0.00388024 -0.000121381
-16.0795 -0.00389405 -0.000122032
-16.0511 -0.00390793 -0.000122686
-16.0228 -0.00392187 -0.000123345
-15.9944 -0.00393587 -0.000124008
-15.9661 -0.00394995 -0.000124676
-15.9378 -0.00396409 -0.000125348
-15.9095 -0.0039783 -0.000126025
-15.8812 -0.00399257 -0.000126706
-15.853 -0.00400692 -0.000127391
-15.8247 -0.00402133 -0.000128082
-15.7965 -0.00403582 -0.000128776
-15.7683 -0.00405037 -0.000129476
-15.7401 -0.004065 -0.00013018
-15.7119 -0.0040797 -0.000130889
-15.6838 -0.00409447 -0.000131602
-15.6556 -0.00410931 -0.00013232
-15.6275 -0.00412422 -0.000133044
-15.5994 -0.00413921 -0.000133772
-15.5713 -0.00415427 -0.000134505
-15.5432 -0.0041694 -0.000135243
-15.5151 -0.00418461 -0.000135986
-15.4871 -0.00419989 -0.000136734
-15.459 -0.00421525 -0.000137487
-15.431 -0.00423069 -0.000138245
-15.403 -0.0042462 -0.000139008
-15.375 -0.00426179 -0.000139777
-15.347 -0.00427745 -0.000140551
-15.3191 -0.0042932 -0.00014133
-15.2911 -0.00430902 -0.000142115
-15.2632 -0.00432492 -0.000142905
-15.2353 -0.00434091 -0.0001437
-15.2074 -0.00435697 -0.000144501
-15.1795 -0.00437311 -0.000145308
-15.1517 -0.00438934 -0.00014612
-15.1238 -0.00440564 -0.000146937
-15.096 -0.00442203 -0.000147761
-15.0681 -0.00443851 -0.00014859
-15.0403 -0.00445506 -0.000149425
-15.0125 -0.0044717 -0.000150266
-14.9848 -0.00448843 -0.000151112
-14.957 -0.00450524 -0.000151965
-14.9292 -0.00452214 -0.000152824
-14.9015 -0.00453912 -0.000153688
-14.8738 -0.00455619 -0.000154559
-14.8461 -0.00457335 -0.000155436
-14.8184 -0.0045906 -0.000156319
-14.7907 -0.00460794 -0.000157209
-14.763 -0.00462536 -0.000158104
-14.7354 -0.00464288 -0.000159007
-14.7077 -0.00466049 -0.000159915
-14.6801 -0.00467819 -0.00016083
-14.6525 -0.00469598 -0.000161752
-14.6249 -0.00471386 -0.00016268
-14.5973 -0.00473184 -0.000163615
-14.5698 -0.00474991 -0.000164556
-14.5422 -0.00476808 -0.000165505
-14.5147 -0.00478635 -0.00016646
-14.4871 -0.00480471 -0.000167422
-14.4596 -0.00482316 -0.000168391
-14.4321 -0.00484172 -0.000169368
-14.4046 -0.00486037 -0.000170351
-14.3771 -0.00487913 -0.000171341
-14.3497 -0.00489798 -0.000172339
-14.3222 -0.00491693 -0.000173344
-14.2948 -0.00493599 -0.000174356
-14.2674 -0.00495514 -0.000175376
-14.24 -0.0049744 -0.000176403
-14.2126 -0.00499376 -0.000177438
-14.1852 -0.00501323 -0.000178481
-14.1578 -0.0050328 -0.000179531
-14.1305 -0.00505248 -0.000180589
-14.1031 -0.00507227 -0.000181655
-14.0758 -0.00509216 -0.000182728
-14.0485 -0.00511216 -0.00018381
-14.0212 -0.00513227 -0.0001849
-13.9939 -0.00515249 -0.000185998
-13.9666 -0.00517282 -0.000187104
-13.9393 -0.00519326 -0.000188219
-13.9121 -0.00521382 -0.000189341
-13.8848 -0.00523449 -0.000190473
-13.8576 -0.00525527 -0.000191613
-13.8304 -0.00527616 -0.000192761
-13.8032 -0.00529718 -0.000193918
-13.776 -0.0053183 -0.000195084
-13.7488 -0.00533955 -0.000196259
-13.7216 -0.00536092 -0.000197443
-13.6945 -0.0053824 -0.000198636
-13.6673 -0.005404 -0.000199838
-13.6402 -0.00542573 -0.000201049
-13.6131 -0.00544758 -0.000202269
-13.5859 -0.00546955 -0.000203499
-13.5588 -0.00549164 -0.000204739
-13.5318 -0.00551386 -0.000205988
-13.5047 -0.0055362 -0.000207246
-13.4776 -0.00555867 -0.000208514
-13.4506 -0.00558127 -0.000209793
-13.4235 -0.005604 -0.000211081
-13.3965 -0.00562686 -0.000212379
-13.3695 -0.00564985 -0.000213687
-13.3425 -0.00567297 -0.000215006
-13.3155 -0.00569622 -0.000216335
-13.2885 -0.0057196 -0.000217674
-13.2615 -0.00574313 -0.000219024
-13.2346 -0.00576678 -0.000220385
-13.2076 -0.00579058 -0.000221756
-13.1807 -0.00581451 -0.000223138
-13.1538 -0.00583858 -0.000224531
-13.1269 -0.00586279 -0.000225935
-13.1 -0.00588714 -0.000227351
-13.0731 -0.00591164 -0.000228777
-13.0462 -0.00593628 -0.000230215
-13.0193 -0.00596106 -0.000231665
-12.9925 -0.00598599 -0.000233126
-12.9656 -0.00601106 -0.000234599
-12.9388 -0.00603629 -0.000236084
-12.9119 -0.00606166 -0.000237581
-12.8851 -0.00608719 -0.00023909
-12.8583 -0.00611286 -0.000240611
-12.8315 -0.00613869 -0.000242145
-12.8047 -0.00616467 -0.000243691
-12.778 -0.00619081 -0.00024525
-12.7512 -0.00621711 -0.000246821
-12.7245 -0.00624356 -0.000248405
-12.6977 -0.00627017 -0.000250003
-12.671 -0.00629694 -0.000251613
-12.6443 -0.00632388 -0.000253237
-12.6176 -0.00635098 -0.000254874
-12.5909 -0.00637824 -0.000256525
-12.5642 -0.00640567 -0.000258189
-12.5375 -0.00643326 -0.000259867
-12.5108 -0.00646103 -0.000261559
-12.4842 -0.00648896 -0.000263266
-12.4575 -0.00651707 -0.000264986
-12.4309 -0.00654535 -0.000266721
-12.4043 -0.0065738 -0.000268471
-12.3776 -0.00660243 -0.000270235
-12.351 -0.00663123 -0.000272015
-12.3244 -0.00666022 -0.000273809
-12.2979 -0.00668938 -0.000275618
-12.2713 -0.00671873 -0.000277443
-12.2447 -0.00674826 -0.000279283
-12.2182 -0.00677797 -0.000281139
-12.1916 -0.00680787 -0.000283011
-12.1651 -0.00683796 -0.000284899
-12.1385 -0.00686824 -0.000286803
-12.112 -0.00689871 -0.000288724
-12.0855 -0.00692937 -0.000290661
-12.059 -0.00696022 -0.000292614
-12.0325 -0.00699128 -0.000294585
-12.0061 -0.00702253 -0.000296573
-11.9796 -0.00705398 -0.000298578
-11.9531 -0.00708563 -0.0003006
-11.9267 -0.00711748 -0.00030264
-11.9002 -0.00714954 -0.000304698
-11.8738 -0.0071818 -0.000306774
-11.8474 -0.00721428 -0.000308868
-11.821 -0.00724696 -0.000310981
-11.7946 -0.00727985 -0.000313112
-11.7682 -0.00731296 -0.000315262
-11.7418 -0.00734629 -0.000317431
-11.7154 -0.00737983 -0.00031962
-11.689 -0.00741359 -0.000321828
-11.6627 -0.00744757 -0.000324055
-11.6363 -0.00748178 -0.000326303
-11.61 -0.00751621 -0.000328571
-11.5837 -0.00755086 -0.000330859
-11.5573 -0.00758575 -0.000333167
-11.531 -0.00762087 -0.000335497
-11.5047 -0.00765622 -0.000337847
-11.4784 -0.00769181 -0.000340219
-11.4522 -0.00772764 -0.000342613
-11.4259 -0.0077637 -0.000345028
-11.3996 -0.00780001 -0.000347465
-11.3734 -0.00783656 -0.000349924
-11.3471 -0.00787336 -0.000352407
-11.3209 -0.0079104 -0.000354911
-11.2946 -0.0079477 -0.000357439
-11.2684 -0.00798525 -0.000359991
-11.2422 -0.00802306 -0.000362565
-11.216 -0.00806112 -0.000365164
-11.1898 -0.00809944 -0.000367787
-11.1636 -0.00813803 -0.000370435
-11.1374 -0.00817688 -0.000373107
-11.1112 -0.008216 -0.000375804
-11.0851 -0.00825539 -0.000378526
-11.0589 -0.00829505 -0.000381274
-11.0328 -0.00833499 -0.000384048
-11.0066 -0.0083752 -0.000386848
-10.9805 -0.00841569 -0.000389675
-10.9544 -0.00845647 -0.000392528
-10.9283 -0.00849753 -0.000395409
-10.9022 -0.00853888 -0.000398317
-10.8761 -0.00858052 -0.000401253
-10.85 -0.00862246 -0.000404217
-10.8239 -0.00866469 -0.000407209
-10.7978 -0.00870722 -0.000410231
-10.7718 -0.00875005 -0.000413281
-10.7457 -0.00879319 -0.000416361
-10.7196 -0.00883664 -0.000419471
-10.6936 -0.00888039 -0.000422611
-10.6676 -0.00892447 -0.000425782
-10.6415 -0.00896885 -0.000428984
-10.6155 -0.00901356 -0.000432217
-10.5895 -0.00905859 -0.000435482
-10.5635 -0.00910395 -0.000438779
-10.5375 -0.00914964 -0.000442109
-10.5115 -0.00919565 -0.000445471
-10.4856 -0.00924201 -0.000448867
-10.4596 -0.0092887 -0.000452297
-10.4336 -0.00933574 -0.000455761
-10.4077 -0.00938313 -0.000459259
-10.3817 -0.00943086 -0.000462793
-10.3558 -0.00947894 -0.000466362
-10.3299 -0.00952739 -0.000469967
-10.3039 -0.00957619 -0.000473608
-10.278 -0.00962535 -0.000477286
-10.2521 -0.00967489 -0.000481002
-10.2262 -0.00972479 -0.000484755
-10.2003 -0.00977507 -0.000488547
-10.1744 -0.00982573 -0.000492377
-10.1485 -0.00987677 -0.000496247
-10.1227 -0.00992819 -0.000500156
-10.0968 -0.00998001 -0.000504106
-10.0709 -0.0100322 -0.000508097
-10.0451 -0.0100848 -0.000512129
-10.0192 -0.0101378 -0.000516203
-9.99341 -0.0101913 -0.000520319
-9.96758 -0.0102451 -0.000524478
-9.94176 -0.0102993 -0.000528681
-9.91595 -0.010354 -0.000532928
-9.89014 -0.0104091 -0.000537219
-9.86434 -0.0104646 -0.000541556
-9.83854 -0.0105205 -0.000545939
-9.81276 -0.0105769 -0.000550368
-9.78698 -0.0106337 -0.000554845
-9.76121 -0.010691 -0.000559369
-9.73544 -0.0107487 -0.000563941
-9.70968 -0.0108069 -0.000568563
-9.68393 -0.0108655 -0.000573234
-9.65819 -0.0109247 -0.000577956
-9.63245 -0.0109842 -0.000582729
-9.60672 -0.0110443 -0.000587553
-9.581 -0.0111048 -0.00059243
-9.55528 -0.0111658 -0.00059736
-9.52957 -0.0112273 -0.000602344
-9.50387 -0.0112893 -0.000607383
-9.47817 -0.0113518 -0.000612477
-9.45248 -0.0114149 -0.000617627
-9.4268 -0.0114784 -0.000622834
-9.40112 -0.0115424 -0.000628099
-9.37545 -0.011607 -0.000633423
-9.34979 -0.0116721 -0.000638806
-9.32413 -0.0117377 -0.000644249
-9.29848 -0.0118039 -0.000649753
-9.27284 -0.0118706 -0.000655319
-9.2472 -0.0119379 -0.000660947
-9.22157 -0.0120058 -0.00066664
-9.19594 -0.0120742 -0.000672397
-9.17033 -0.0121431 -0.000678219
-9.14471 -0.0122127 -0.000684108
-9.11911 -0.0122829 -0.000690064
-9.09351 -0.0123536 -0.000696089
-9.06792 -0.0124249 -0.000702183
-9.04233 -0.0124969 -0.000708347
-9.01675 -0.0125694 -0.000714583
-8.99118 -0.0126426 -0.000720891
-8.96561 -0.0127164 -0.000727272
-8.94005 -0.0127908 -0.000733728
-8.91449 -0.0128659 -0.00074026
-8.88895 -0.0129417 -0.000746869
-8.8634 -0.013018 -0.000753555
-8.83787 -0.0130951 -0.00076032
-8.81234 -0.0131728 -0.000767166
-8.78681 -0.0132512 -0.000774093
-8.76129 -0.0133303 -0.000781103
-8.73578 -0.0134101 -0.000788196
-8.71027 -0.0134906 -0.000795375
-8.68477 -0.0135718 -0.00080264
-8.65928 -0.0136537 -0.000809993
-8.63379 -0.0137364 -0.000817435
-8.60831 -0.0138198 -0.000824967
-8.58283 -0.013904 -0.000832591
-8.55736 -0.0139889 -0.000840309
-8.53189 -0.0140745 -0.000848121
-8.50644 -0.014161 -0.000856029
-8.48098 -0.0142482 -0.000864035
-8.45553 -0.0143362 -0.00087214
-8.43009 -0.0144251 -0.000880346
-8.40466 -0.0145147 -0.000888654
-8.37923 -0.0146052 -0.000897066
-8.3538 -0.0146965 -0.000905583
-8.32838 -0.0147887 -0.000914208
-8.30297 -0.0148817 -0.000922941
-8.27756 -0.0149755 -0.000931785
-8.25216 -0.0150703 -0.000940742
-8.22676 -0.0151659 -0.000949812
-8.20137 -0.0152625 -0.000958999
-8.17598 -0.0153599 -0.000968303
-8.1506 -0.0154583 -0.000977728
-8.12523 -0.0155576 -0.000987274
-8.09986 -0.0156579 -0.000996944
-8.0745 -0.0157591 -0.00100674
-8.04914 -0.0158613 -0.00101666
-8.02378 -0.0159645 -0.00102672
-7.99844 -0.0160686 -0.0010369
-7.97309 -0.0161738 -0.00104722
-7.94776 -0.01628 -0.00105768
-7.92243 -0.0163872 -0.00106827
-7.8971 -0.0164955 -0.00107901
-7.87178 -0.0166049 -0.00108989
-7.84646 -0.0167153 -0.00110091
-7.82115 -0.0168268 -0.00111209
-7.79585 -0.0169395 -0.00112341
-7.77055 -0.0170532 -0.00113489
-7.74525 -0.0171681 -0.00114652
-7.71996 -0.0172841 -0.00115832
-7.69468 -0.0174014 -0.00117027
-7.6694 -0.0175197 -0.00118239
-7.64412 -0.0176393 -0.00119468
-7.61885 -0.0177601 -0.00120713
-7.59359 -0.0178822 -0.00121976
-7.56833 -0.0180055 -0.00123257
-7.54307 -0.01813 -0.00124555
-7.51782 -0.0182559 -0.00125872
-7.49258 -0.018383 -0.00127207
-7.46734 -0.0185115 -0.00128561
-7.4421 -0.0186413 -0.00129934
-7.41687 -0.0187725 -0.00131327
-7.39165 -0.018905 -0.0013274
-7.36643 -0.019039 -0.00134173
-7.34121 -0.0191743 -0.00135627
-7.316 -0.0193111 -0.00137102
-7.2908 -0.0194494 -0.00138598
-7.2656 -0.0195891 -0.00140116
-7.2404 -0.0197304 -0.00141656
-7.21521 -0.0198731 -0.00143219
-7.19002 -0.0200174 -0.00144805
-7.16484 -0.0201633 -0.00146414
-7.13966 -0.0203108 -0.00148048
-7.11449 -0.0204598 -0.00149705
-7.08932 -0.0206106 -0.00151388
-7.06416 -0.0207629 -0.00153095
-7.039 -0.020917 -0.00154829
-7.01384 -0.0210728 -0.00156589
-6.98869 -0.0212303 -0.00158375
-6.96355 -0.0213896 -0.00160189
-6.93841 -0.0215506 -0.00162031
-6.91327 -0.0217135 -0.00163901
-6.88814 -0.0218783 -0.001658
-6.86301 -0.0220449 -0.00167728
-6.83789 -0.0222134 -0.00169687
-6.81277 -0.0223838 -0.00171676
-6.78766 -0.0225562 -0.00173696
-6.76255 -0.0227306 -0.00175749
-6.73744 -0.0229071 -0.00177834
-6.71234 -0.0230856 -0.00179952
-6.68724 -0.0232661 -0.00182103
-6.66215 -0.0234488 -0.0018429
-6.63706 -0.0236337 -0.00186511
-6.61198 -0.0238207 -0.00188769
-6.5869 -0.02401 -0.00191063
-6.56182 -0.0242015 -0.00193395
-6.53675 -0.0243954 -0.00195765
-6.51169 -0.0245915 -0.00198173
-6.48662 -0.0247901 -0.00200622
-6.46156 -0.024991 -0.00203112
-6.43651 -0.0251944 -0.00205642
-6.41146 -0.0254003 -0.00208216
-6.38641 -0.0256087 -0.00210832
-6.36137 -0.0258198 -0.00213493
-6.33633 -0.0260334 -0.00216199
-6.3113 -0.0262497 -0.00218952
-6.28627 -0.0264687 -0.00221751
-6.26124 -0.0266905 -0.00224598
-6.23622 -0.026915 -0.00227495
-6.2112 -0.0271424 -0.00230442
-6.18619 -0.0273728 -0.00233441
-6.16118 -0.027606 -0.00236492
-6.13617 -0.0278423 -0.00239597
-6.11117 -0.0280816 -0.00242757
-6.08617 -0.028324 -0.00245973
-6.06117 -0.0285696 -0.00249246
-6.03618 -0.0288184 -0.00252579
-6.01119 -0.0290705 -0.00255971
-5.98621 -0.0293259 -0.00259425
-5.96123 -0.0295848 -0.00262942
-5.93625 -0.029847 -0.00266523
-5.91128 -0.0301128 -0.0027017
-5.88631 -0.0303822 -0.00273884
-5.86135 -0.0306552 -0.00277667
-5.83639 -0.030932 -0.00281522
-5.81143 -0.0312125 -0.00285448
-5.78648 -0.0314969 -0.00289448
-5.76153 -0.0317852 -0.00293524
-5.73658 -0.0320775 -0.00297678
-5.71164 -0.0323738 -0.00301912
-5.6867 -0.0326744 -0.00306227
-5.66176 -0.0329791 -0.00310625
-5.63683 -0.0332882 -0.00315109
-5.6119 -0.0336017 -0.0031968
-5.58698 -0.0339197 -0.00324342
-5.56205 -0.0342422 -0.00329095
-5.53714 -0.0345694 -0.00333943
-5.51222 -0.0349013 -0.00338888
-5.48731 -0.0352381 -0.00343932
-5.4624 -0.0355798 -0.00349078
-5.4375 -0.0359266 -0.00354328
-5.4126 -0.0362785 -0.00359685
-5.3877 -0.0366357 -0.00365153
-5.36281 -0.0369982 -0.00370733
-5.33791 -0.0373661 -0.00376429
-5.31303 -0.0377397 -0.00382244
-5.28814 -0.0381189 -0.00388181
-5.26326 -0.0385039 -0.00394243
-5.23838 -0.0388949 -0.00400434
-5.21351 -0.0392919 -0.00406758
-5.18864 -0.0396951 -0.00413217
-5.16377 -0.0401046 -0.00419816
-5.1389 -0.0405206 -0.00426558
-5.11404 -0.0409431 -0.00433447
-5.08918 -0.0413724 -0.00440488
-5.06433 -0.0418085 -0.00447685
-5.03948 -0.0422517 -0.00455042
-5.01463 -0.042702 -0.00462564
-4.98978 -0.0431597 -0.00470256
-4.96494 -0.0436249 -0.00478122
-4.9401 -0.0440978 -0.00486167
-4.91526 -0.0445785 -0.00494397
-4.89043 -0.0450672 -0.00502817
-4.8656 -0.0455641 -0.00511433
-4.84077 -0.0460694 -0.00520251
-4.81594 -0.0465833 -0.00529277
-4.79112 -0.047106 -0.00538516
-4.7663 -0.0476377 -0.00547976
-4.74149 -0.0481786 -0.00557664
-4.71667 -0.0487289 -0.00567585
-4.69186 -0.0492888 -0.00577749
-4.66706 -0.0498587 -0.00588161
-4.64225 -0.0504386 -0.0059883
-4.61745 -0.0510289 -0.00609765
-4.59265 -0.0516298 -0.00620973
-4.56786 -0.0522417 -0.00632463
-4.54306 -0.0528646 -0.00644245
-4.51827 -0.053499 -0.00656329
-4.49348 -0.0541451 -0.00668723
-4.4687 -0.0548032 -0.00681438
-4.44392 -0.0554736 -0.00694486
-4.41914 -0.0561567 -0.00707876
-4.39436 -0.0568527 -0.00721622
-4.36959 -0.0575621 -0.00735734
-4.34482 -0.0582851 -0.00750226
-4.32005 -0.059022 -0.00765111
-4.29528 -0.0597734 -0.00780402
-4.27052 -0.0605396 -0.00796114
-4.24576 -0.0613209 -0.00812262
-4.221 -0.0621178 -0.00828861
-4.19624 -0.0629307 -0.00845928
-4.17149 -0.0637601 -0.00863479
-4.14674 -0.0646063 -0.00881532
-4.12199 -0.06547 -0.00900107
-4.09725 -0.0663515 -0.00919222
-4.0725 -0.0672515 -0.00938898
-4.04776 -0.0681703 -0.00959156
-4.02302 -0.0691086 -0.00980018
-3.99829 -0.070067 -0.0100151
-3.97356 -0.0710459 -0.0102365
-3.94882 -0.0720461 -0.0104647
-3.9241 -0.0730682 -0.0106999
-3.89937 -0.0741128 -0.0109425
-3.87465 -0.0751806 -0.0111927
-3.84992 -0.0762723 -0.0114508
-3.82521 -0.0773887 -0.0117172
-3.80049 -0.0785305 -0.0119922
-3.77577 -0.0796986 -0.0122761
-3.75106 -0.0808937 -0.0125694
-3.72635 -0.0821168 -0.0128724
-3.70164 -0.0833687 -0.0131856
-3.67694 -0.0846504 -0.0135094
-3.65224 -0.0859629 -0.0138443
-3.62754 -0.0873071 -0.0141907
-3.60284 -0.0886842 -0.0145493
-3.57814 -0.0900952 -0.0149204
-3.55345 -0.0915413 -0.0153048
-3.52875 -0.0930238 -0.015703
-3.50406 -0.0945438 -0.0161156
-3.47937 -0.0961028 -0.0165434
-3.45469 -0.097702 -0.0169871
-3.43 -0.0993429 -0.0174475
-3.40532 -0.101027 -0.0179253
-3.38064 -0.102756 -0.0184214
-3.35597 -0.104532 -0.0189368
-3.33129 -0.106355 -0.0194724
-3.30662 -0.108229 -0.0200293
-3.28194 -0.110154 -0.0206085
-3.25727 -0.112134 -0.0212112
-3.23261 -0.114169 -0.0218388
-3.20794 -0.116263 -0.0224924
-3.18328 -0.118417 -0.0231736
-3.15861 -0.120634 -0.0238839
-3.13395 -0.122917 -0.0246248
-3.1093 -0.125267 -0.0253982
-3.08464 -0.127689 -0.0262058
-3.05999 -0.130184 -0.0270497
-3.03533 -0.132757 -0.027932
-3.01068 -0.13541 -0.028855
-2.98603 -0.138147 -0.0298212
-2.96139 -0.140971 -0.0308332
-2.93674 -0.143887 -0.0318938
-2.9121 -0.146898 -0.0330061
-2.88745 -0.150008 -0.0341736
-2.86281 -0.153224 -0.0353996
-2.83818 -0.156548 -0.0366881
-2.81354 -0.159987 -0.0380433
-2.7889 -0.163545 -0.0394698
-2.76427 -0.167229 -0.0409724
-2.73964 -0.171044 -0.0425565
-2.71501 -0.174998 -0.044228
-2.69038 -0.179096 -0.0459931
-2.66575 -0.183347 -0.0478588
-2.64113 -0.187757 -0.0498326
-2.6165 -0.192335 -0.0519228
-2.59188 -0.19709 -0.0541385
-2.56726 -0.202031 -0.0564895
-2.54264 -0.207168 -0.0589867
-2.51802 -0.212511 -0.0616422
-2.49341 -0.218072 -0.0644691
-2.46879 -0.223862 -0.0674821
-2.44418 -0.229894 -0.0706972
-2.41957 -0.236182 -0.0741324
-2.39496 -0.242739 -0.0778075
-2.37035 -0.249581 -0.0817446
-2.34574 -0.256723 -0.0859681
-2.32113 -0.264183 -0.0905056
-2.29653 -0.271979 -0.0953877
-2.27192 -0.280129 -0.100649
-2.24732 -0.288653 -0.106328
-2.22272 -0.297572 -0.112467
-2.19812 -0.306907 -0.119117
-2.17352 -0.316681 -0.126333
-2.14893 -0.326917 -0.134177
-2.12433 -0.337636 -0.14272
-2.09974 -0.348862 -0.152044
-2.07514 -0.360616 -0.162242
-2.05055 -0.372919 -0.173417
-2.02596 -0.385787 -0.185693
-2.00137 -0.399232 -0.199206
-1.97678 -0.413261 -0.214116
-1.9522 -0.427871 -0.230606
-1.92761 -0.443044 -0.248884
-1.90303 -0.458744 -0.269194
-1.87844 -0.474911 -0.291811
-1.85386 -0.49145 -0.317052
-1.82928 -0.508218 -0.345279
-1.8047 -0.525009 -0.376901
-1.78012 -0.541534 -0.412378
-1.75554 -0.557394 -0.452215
-1.73096 -0.572041 -0.496961
-1.70639 -0.584744 -0.547183
-1.68181 -0.594531 -0.603437
-1.65724 -0.600137 -0.666208
-1.63266 -0.599952 -0.73582
-1.60809 -0.591976 -0.812295
-1.58352 -0.573829 -0.895166
-1.55895 -0.542822 -0.983234
-1.53438 -0.496169 -1.0743
-1.50981 -0.43137 -1.16493
-1.48525 -0.346784 -1.2504
-1.46068 -0.242336 -1.3249
-1.43611 -0.12016 -1.3822
-1.41155 0.015114 -1.41672
-1.38698 0.156699 -1.42474
-1.36242 0.296677 -1.40535
-1.33786 0.427429 -1.36066
-1.3133 0.542955 -1.29529
-1.28873 0.639635 -1.21524
-1.26417 0.716294 -1.12667
-1.23962 0.773727 -1.03499
-1.21506 0.814003 -0.944417
-1.1905 0.839794 -0.857865
-1.16594 0.853882 -0.777092
-1.14138 0.858847 -0.702969
-1.11683 0.856918 -0.635739
-1.09227 0.849933 -0.575237
-1.06772 0.839359 -0.521061
-1.04316 0.826332 -0.472689
-1.01861 0.811723 -0.429554
-0.994058 0.796184 -0.391094
-0.969506 0.780197 -0.356776
-0.944954 0.764114 -0.326113
-0.920403 0.748189 -0.298665
-0.895852 0.732601 -0.274043
-0.871302 0.717471 -0.251902
-0.846753 0.702881 -0.231942
-0.822204 0.688882 -0.213901
-0.797655 0.675502 -0.197551
-0.773107 0.662753 -0.182692
-0.74856 0.650635 -0.169151
-0.724012 0.639141 -0.156778
-0.699466 0.628256 -0.145439
-0.674919 0.617965 -0.135022
-0.650373 0.608248 -0.125423
-0.625828 0.599084 -0.116556
-0.601282 0.590451 -0.108342
-0.576738 0.582329 -0.100713
-0.552193 0.574696 -0.0936072
-0.527649 0.567533 -0.0869717
-0.503105 0.560819 -0.0807584
-0.478561 0.554537 -0.0749248
-0.454018 0.548669 -0.0694327
-0.429475 0.543199 -0.0642479
-0.404932 0.538111 -0.0593397
-0.38039 0.533391 -0.0546802
-0.355847 0.529026 -0.0502443
-0.331305 0.525003 -0.0460092
-0.306763 0.521312 -0.0419539
-0.282222 0.517942 -0.0380594
-0.25768 0.514885 -0.0343079
-0.233139 0.512131 -0.0306833
-0.208597 0.509673 -0.0271703
-0.184056 0.507504 -0.0237547
-0.159515 0.505619 -0.0204234
-0.134974 0.504013 -0.0171636
-0.110433 0.502681 -0.0139633
-0.0858925 0.501619 -0.0108112
-0.0613518 0.500825 -0.00769613
-0.0368111 0.500297 -0.00460725
-0.0122703 0.500034 -0.00153402
0.0122703 0.500034 0.00153402
0.0368111 0.500297 0.00460725
0.0613518 0.500825 0.00769613
0.0858925 0.501619 0.0108112
0.110433 0.502681 0.0139633
0.134974 0.504013 0.0171636
0.159515 0.505619 0.0204234
0.184056 0.507504 0.0237547
0.208597 0.509673 0.0271703
0.233139 0.512131 0.0306833
0.25768 0.514885 0.0343079
0.282222 0.517942 0.0380594
0.306763 0.521312 0.0419539
0.331305 0.525003 0.0460092
0.355847 0.529026 0.0502443
0.38039 0.533391 0.0546802
0.404932 0.538111 0.0593397
0.429475 0.543199 0.0642479
0.454018 0.548669 0.0694327
0.478561 0.554537 0.0749248
0.503105 0.560819 0.0807584
0.527649 0.567533 0.0869717
0.552193 0.574696 0.0936072
0.576738 0.582329 0.100713
0.601282 0.590451 0.108342
0.625828 0.599084 0.116556
0.650373 0.608248 0.125423
0.674919 0.617965 0.135022
0.699466 0.628256 0.145439
0.724012 0.639141 0.156778
0.74856 0.650635 0.169151
0.773107 0.662753 0.182692
0.797655 0.675502 0.197551
0.822204 0.688882 0.213901
0.846753 0.702881 0.231942
0.871302 0.717471 0.251902
0.895852 0.732601 0.274043
0.920403 0.748189 0.298665
0.944954 0.764114 0.326113
0.969506 0.780197 0.356776
0.994058 0.796184 0.391094
1.01861 0.811723 0.429554
1.04316 0.826332 0.472689
1.06772 0.839359 0.521061
1.09227 0.849933 0.575237
1.11683 0.856918 0.635739
1.14138 0.858847 0.702969
1.16594 0.853882 0.777092
1.1905 0.839794 0.857865
1.21506 0.814003 0.944417
1.23962 0.773727 1.03499
1.26417 0.716294 1.12667
1.28873 0.639635 1.21524
1.3133 0.542955 1.29529
1.33786 0.427429 1.36066
1.36242 0.296677 1.40535
1.38698 0.156699 1.42474
1.41155 0.015114 1.41672
1.43611 -0.12016 1.3822
1.46068 -0.242336 1.3249
1.48525 -0.346784 1.2504
1.50981 -0.43137 1.16493
1.53438 -0.496169 1.0743
1.55895 -0.542822 0.983234
1.58352 -0.573829 0.895166
1.60809 -0.591976 0.812295
1.63266 -0.599952 0.73582
1.65724 -0.600137 0.666208
1.68181 -0.594531 0.603437
1.70639 -0.584744 0.547183
1.73096 -0.572041 0.496961
1.75554 -0.557394 0.452215
1.78012 -0.541534 0.412378
1.8047 -0.525009 0.376901
1.82928 -0.508218 0.345279
1.85386 -0.49145 0.317052
1.87844 -0.474911 0.291811
1.90303 -0.458744 0.269194
1.92761 -0.443044 0.248884
1.9522 -0.427871 0.230606
1.97678 -0.413261 0.214116
2.00137 -0.399232 0.199206
2.02596 -0.385787 0.185693
2.05055 -0.372919 0.173417
2.07514 -0.360616 0.162242
2.09974 -0.348862 0.152044
2.12433 -0.337636 0.14272
2.14893 -0.326917 0.134177
2.17352 -0.316681 0.126333
2.19812 -0.306907 0.119117
2.22272 -0.297572 0.112467
2.24732 -0.288653 0.106328
2.27192 -0.280129 0.100649
2.29653 -0.271979 0.0953877
2.32113 -0.264183 0.0905056
2.34574 -0.256723 0.0859681
2.37035 -0.249581 0.0817446
2.39496 -0.242739 0.0778075
2.41957 -0.236182 0.0741324
2.44418 -0.229894 0.0706972
2.46879 -0.223862 0.0674821
2.49341 -0.218072 0.0644691
2.51802 -0.212511 0.0616422
2.54264 -0.207168 0.0589867
2.56726 -0.202031 0.0564895
2.59188 -0.19709 0.0541385
2.6165 -0.192335 0.0519228
2.64113 -0.187757 0.0498326
2.66575 -0.183347 0.0478588
2.69038 -0.179096 0.0459931
2.71501 -0.174998 0.044228
2.73964 -0.171044 0.0425565
2.76427 -0.167229 0.0409724
2.7889 -0.163545 0.0394698
2.81354 -0.159987 0.0380433
2.83818 -0.156548 0.0366881
2.86281 -0.153224 0.0353996
2.88745 -0.150008 0.0341736
2.9121 -0.146898 0.0330061
2.93674 -0.143887 0.0318938
2.96139 -0.140971 0.0308332
2.98603 -0.138147 0.0298212
3.01068 -0.13541 0.028855
3.03533 -0.132757 0.027932
3.05999 -0.130184 0.0270497
3.08464 -0.127689 0.0262058
3.1093 -0.125267 0.0253982
3.13395 -0.122917 0.0246248
3.15861 -0.120634 0.0238839
3.18328 -0.118417 0.0231736
3.20794 -0.116263 0.0224924
3.23261 -0.114169 0.0218388
3.25727 -0.112134 0.0212112
3.28194 -0.110154 0.0206085
3.30662 -0.108229 0.0200293
3.33129 -0.106355 0.0194724
3.35597 -0.104532 0.0189368
3.38064 -0.102756 0.0184214
3.40532 -0.101027 0.0179253
3.43 -0.0993429 0.0174475
3.45469 -0.097702 0.0169871
3.47937 -0.0961028 0.0165434
3.50406 -0.0945438 0.0161156
3.52875 -0.0930238 0.015703
3.55345 -0.0915413 0.0153048
3.57814 -0.0900952 0.0149204
3.60284 -0.0886842 0.0145493
3.62754 -0.0873071 0.0141907
3.65224 -0.0859629 0.0138443
3.67694 -0.0846504 0.0135094
3.70164 -0.0833687 0.0131856
3.72635 -0.0821168 0.0128724
3.75106 -0.0808937 0.0125694
3.77577 -0.0796986 0.0122761
3.80049 -0.0785305 0.0119922
3.82521 -0.0773887 0.0117172
3.84992 -0.0762723 0.0114508
3.87465 -0.0751806 0.0111927
3.89937 -0.0741128 0.0109425
3.9241 -0.0730682 0.0106999
3.94882 -0.0720461 0.0104647
3.97356 -0.0710459 0.0102365
3.99829 -0.070067 0.0100151
4.02302 -0.0691086 0.00980018
4.04776 -0.0681703 0.00959156
4.0725 -0.0672515 0.00938898
4.09725 -0.0663515 0.00919222
4.12199 -0.06547 0.00900107
4.14674 -0.0646063 0.00881532
4.17149 -0.0637601 0.00863479
4.19624 -0.0629307 0.00845928
4.221 -0.0621178 0.00828861
4.24576 -0.0613209 0.00812262
4.27052 -0.0605396 0.00796114
4.29528 -0.0597734 0.00780402
4.32005 -0.059022 0.00765111
4.34482 -0.0582851 0.00750226
4.36959 -0.0575621 0.00735734
4.39436 -0.0568527 0.00721622
4.41914 -0.0561567 0.00707876
4.44392 -0.0554736 0.00694486
4.4687 -0.0548032 0.00681438
4.49348 -0.0541451 0.00668723
4.51827 -0.053499 0.00656329
4.54306 -0.0528646 0.00644245
4.56786 -0.0522417 0.00632463
4.59265 -0.0516298 0.00620973
4.61745 -0.0510289 0.00609765
4.64225 -0.0504386 0.0059883
4.66706 -0.0498587 0.00588161
4.69186 -0.0492888 0.00577749
4.71667 -0.0487289 0.00567585
4.74149 -0.0481786 0.00557664
4.7663 -0.0476377 0.00547976
4.79112 -0.047106 0.00538516
4.81594 -0.0465833 0.00529277
4.84077 -0.0460694 0.00520251
4.8656 -0.0455641 0.00511433
4.89043 -0.0450672 0.00502817
4.91526 -0.0445785 0.00494397
4.9401 -0.0440978 0.00486167
4.96494 -0.0436249 0.00478122
4.98978 -0.0431597 0.00470256
5.01463 -0.042702 0.00462564
5.03948 -0.0422517 0.00455042
5.06433 -0.0418085 0.00447685
5.08918 -0.0413724 0.00440488
5.11404 -0.0409431 0.00433447
5.1389 -0.0405206 0.00426558
5.16377 -0.0401046 0.00419816
5.18864 -0.0396951 0.00413217
5.21351 -0.0392919 0.00406758
5.23838 -0.0388949 0.00400434
5.26326 -0.0385039 0.00394243
5.28814 -0.0381189 0.00388181
5.31303 -0.0377397 0.00382244
5.33791 -0.0373661 0.00376429
5.36281 -0.0369982 0.00370733
5.3877 -0.0366357 0.00365153
5.4126 -0.0362785 0.00359685
5.4375 -0.0359266 0.00354328
5.4624 -0.0355798 0.00349078
5.48731 -0.0352381 0.00343932
5.51222 -0.0349013 0.00338888
5.53714 -0.0345694 0.00333943
5.56205 -0.0342422 0.00329095
5.58698 -0.0339197 0.00324342
5.6119 -0.0336017 0.0031968
5.63683 -0.0332882 0.00315109
5.66176 -0.0329791 0.00310625
5.6867 -0.0326744 0.00306227
5.71164 -0.0323738 0.00301912
5.73658 -0.0320775 0.00297678
5.76153 -0.0317852 0.00293524
5.78648 -0.0314969 0.00289448
5.81143 -0.0312125 0.00285448
5.83639 -0.030932 0.00281522
5.86135 -0.0306552 0.00277667
5.88631 -0.0303822 0.00273884
5.91128 -0.0301128 0.0027017
5.93625 -0.029847 0.00266523
5.96123 -0.0295848 0.00262942
5.98621 -0.0293259 0.00259425
6.01119 -0.0290705 0.00255971
6.03618 -0.0288184 0.00252579
6.06117 -0.0285696 0.00249246
6.08617 -0.028324 0.00245973
6.11117 -0.0280816 0.00242757
6.13617 -0.0278423 0.00239597
6.16118 -0.027606 0.00236492
6.18619 -0.0273728 0.00233441
6.2112 -0.0271424 0.00230442
6.23622 -0.026915 0.00227495
6.26124 -0.0266905 0.00224598
6.28627 -0.0264687 0.00221751
6.3113 -0.0262497 0.00218952
6.33633 -0.0260334 0.00216199
6.36137 -0.0258198 0.00213493
6.38641 -0.0256087 0.00210832
6.41146 -0.0254003 0.00208216
6.43651 -0.0251944 0.00205642
6.46156 -0.024991 0.00203112
6.48662 -0.0247901 0.00200622
6.51169 -0.0245915 0.00198173
6.53675 -0.0243954 0.00195765
6.56182 -0.0242015 0.00193395
6.5869 -0.02401 0.00191063
6.61198 -0.0238207 0.00188769
6.63706 -0.0236337 0.00186511
6.66215 -0.0234488 0.0018429
6.68724 -0.0232661 0.00182103
6.71234 -0.0230856 0.00179952
6.73744 -0.0229071 0.00177834
6.76255 -0.0227306 0.00175749
6.78766 -0.0225562 0.00173696
6.81277 -0.0223838 0.00171676
6.83789 -0.0222134 0.00169687
6.86301 -0.0220449 0.00167728
6.88814 -0.0218783 0.001658
6.91327 -0.0217135 0.00163901
6.93841 -0.0215506 0.00162031
6.96355 -0.0213896 0.00160189
6.98869 -0.0212303 0.00158375
7.01384 -0.0210728 0.00156589
7.039 -0.020917 0.00154829
7.06416 -0.0207629 0.00153095
7.08932 -0.0206106 0.00151388
7.11449 -0.0204598 0.00149705
7.13966 -0.0203108 0.00148048
7.16484 -0.0201633 0.00146414
7.19002 -0.0200174 0.00144805
7.21521 -0.0198731 0.00143219
7.2404 -0.0197304 0.00141656
7.2656 -0.0195891 0.00140116
7.2908 -0.0194494 0.00138598
7.316 -0.0193111 0.00137102
7.34121 -0.0191743 0.00135627
7.36643 -0.019039 0.00134173
7.39165 -0.018905 0.0013274
7.41687 -0.0187725 0.00131327
7.4421 -0.0186413 0.00129934
7.46734 -0.0185115 0.00128561
7.49258 -0.018383 0.00127207
7.51782 -0.0182559 0.00125872
7.54307 -0.01813 0.00124555
7.56833 -0.0180055 0.00123257
7.59359 -0.0178822 0.00121976
7.61885 -0.0177601 0.00120713
7.64412 -0.0176393 0.00119468
7.6694 -0.0175197 0.00118239
7.69468 -0.0174014 0.00117027
7.71996 -0.0172841 0.00115832
7.74525 -0.0171681 0.00114652
7.77055 -0.0170532 0.00113489
7.79585 -0.0169395 0.00112341
7.82115 -0.0168268 0.00111209
7.84646 -0.0167153 0.00110091
7.87178 -0.0166049 0.00108989
7.8971 -0.0164955 0.00107901
7.92243 -0.0163872 0.00106827
7.94776 -0.01628 0.00105768
7.97309 -0.0161738 0.00104722
7.99844 -0.0160686 0.0010369
8.02378 -0.0159645 0.00102672
8.04914 -0.0158613 0.00101666
8.0745 -0.0157591 0.00100674
8.09986 -0.0156579 0.000996944
8.12523 -0.0155576 0.000987274
8.1506 -0.0154583 0.000977728
8.17598 -0.0153599 0.000968303
8.20137 -0.0152625 0.000958999
8.22676 -0.0151659 0.000949812
8.25216 -0.0150703 0.000940742
8.27756 -0.0149755 0.000931785
8.30297 -0.0148817 0.000922941
8.32838 -0.0147887 0.000914208
8.3538 -0.0146965 0.000905583
8.37923 -0.0146052 0.000897066
8.40466 -0.0145147 0.000888654
8.43009 -0.0144251 0.000880346
8.45553 -0.0143362 0.00087214
8.48098 -0.0142482 0.000864035
8.50644 -0.014161 0.000856029
8.53189 -0.0140745 0.000848121
8.55736 -0.0139889 0.000840309
8.58283 -0.013904 0.000832591
8.60831 -0.0138198 0.000824967
8.63379 -0.0137364 0.000817435
8.65928 -0.0136537 0.000809993
8.68477 -0.0135718 0.00080264
8.71027 -0.0134906 0.000795375
8.73578 -0.0134101 0.000788196
8.76129 -0.0133303 0.000781103
8.78681 -0.0132512 0.000774093
8.81234 -0.0131728 0.000767166
8.83787 -0.0130951 0.00076032
8.8634 -0.013018 0.000753555
8.88895 -0.0129417 0.000746869
8.91449 -0.0128659 0.00074026
8.94005 -0.0127908 0.000733728
8.96561 -0.0127164 0.000727272
8.99118 -0.0126426 0.000720891
9.01675 -0.0125694 0.000714583
9.04233 -0.0124969 0.000708347
9.06792 -0.0124249 0.000702183
9.09351 -0.0123536 0.000696089
9.11911 -0.0122829 0.000690064
9.14471 -0.0122127 0.000684108
9.17033 -0.0121431 0.000678219
9.19594 -0.0120742 0.000672397
9.22157 -0.0120058 0.00066664
9.2472 -0.0119379 0.000660947
9.27284 -0.0118706 0.000655319
9.29848 -0.0118039 0.000649753
9.32413 -0.0117377 0.000644249
9.34979 -0.0116721 0.000638806
9.37545 -0.011607 0.000633423
9.40112 -0.0115424 0.000628099
9.4268 -0.0114784 0.000622834
9.45248 -0.0114149 0.000617627
9.47817 -0.0113518 0.000612477
9.50387 -0.0112893 0.000607383
9.52957 -0.0112273 0.000602344
9.55528 -0.0111658 0.00059736
9.581 -0.0111048 0.00059243
9.60672 -0.0110443 0.000587553
9.63245 -0.0109842 0.000582729
9.65819 -0.0109247 0.000577956
9.68393 -0.0108655 0.000573234
9.70968 -0.0108069 0.000568563
9.73544 -0.0107487 0.000563941
9.76121 -0.010691 0.000559369
9.78698 -0.0106337 0.000554845
9.81276 -0.0105769 0.000550368
9.83854 -0.0105205 0.000545939
9.86434 -0.0104646 0.000541556
9.89014 -0.0104091 0.000537219
9.91595 -0.010354 0.000532928
9.94176 -0.0102993 0.000528681
9.96758 -0.0102451 0.000524478
9.99341 -0.0101913 0.000520319
10.0192 -0.0101378 0.000516203
10.0451 -0.0100848 0.000512129
10.0709 -0.0100322 0.000508097
10.0968 -0.00998001 0.000504106
10.1227 -0.00992819 0.000500156
10.1485 -0.00987677 0.000496247
10.1744 -0.00982573 0.000492377
10.2003 -0.00977507 0.000488547
10.2262 -0.00972479 0.000484755
10.2521 -0.00967489 0.000481002
10.278 -0.00962535 0.000477286
10.3039 -0.00957619 0.000473608
10.3299 -0.00952739 0.000469967
10.3558 -0.00947894 0.000466362
10.3817 -0.00943086 0.000462793
10.4077 -0.00938313 0.000459259
10.4336 -0.00933574 0.000455761
10.4596 -0.0092887 0.000452297
10.4856 -0.00924201 0.000448867
10.5115 -0.00919565 0.000445471
10.5375 -0.00914964 0.000442109
10.5635 -0.00910395 0.000438779
10.5895 -0.00905859 0.000435482
10.6155 -0.00901356 0.000432217
10.6415 -0.00896885 0.000428984
10.6676 -0.00892447 0.000425782
10.6936 -0.00888039 0.000422611
10.7196 -0.00883664 0.000419471
10.7457 -0.00879319 0.000416361
10.7718 -0.00875005 0.000413281
10.7978 -0.00870722 0.000410231
10.8239 -0.00866469 0.000407209
10.85 -0.00862246 0.000404217
10.8761 -0.00858052 0.000401253
10.9022 -0.00853888 0.000398317
10.9283 -0.00849753 0.000395409
10.9544 -0.00845647 0.000392528
10.9805 -0.00841569 0.000389675
11.0066 -0.0083752 0.000386848
11.0328 -0.00833499 0.000384048
11.0589 -0.00829505 0.000381274
11.0851 -0.00825539 0.000378526
11.1112 -0.008216 0.000375804
11.1374 -0.00817688 0.000373107
11.1636 -0.00813803 0.000370435
11.1898 -0.00809944 0.000367787
11.216 -0.00806112 0.000365164
11.2422 -0.00802306 0.000362565
11.2684 -0.00798525 0.000359991
11.2946 -0.0079477 0.000357439
11.3209 -0.0079104 0.000354911
11.3471 -0.00787336 0.000352407
11.3734 -0.00783656 0.000349924
11.3996 -0.00780001 0.000347465
11.4259 -0.0077637 0.000345028
11.4522 -0.00772764 0.000342613
11.4784 -0.00769181 0.000340219
11.5047 -0.00765622 0.000337847
11.531 -0.00762087 0.000335497
11.5573 -0.00758575 0.000333167
11.5837 -0.00755086 0.000330859
11.61 -0.00751621 0.000328571
11.6363 -0.00748178 0.000326303
11.6627 -0.00744757 0.000324055
11.689 -0.00741359 0.000321828
11.7154 -0.00737983 0.00031962
11.7418 -0.00734629 0.000317431
11.7682 -0.00731296 0.000315262
11.7946 -0.00727985 0.000313112
11.821 -0.00724696 0.000310981
11.8474 -0.00721428 0.000308868
11.8738 -0.0071818 0.000306774
11.9002 -0.00714954 0.000304698
11.9267 -0.00711748 0.00030264
11.9531 -0.00708563 0.0003006
11.9796 -0.00705398 0.000298578
12.0061 -0.00702253 0.000296573
12.0325 -0.00699128 0.000294585
12.059 -0.00696022 0.000292614
12.0855 -0.00692937 0.000290661
12.112 -0.00689871 0.000288724
12.1385 -0.00686824 0.000286803
12.1651 -0.00683796 0.000284899
12.1916 -0.00680787 0.000283011
12.2182 -0.00677797 0.000281139
12.2447 -0.00674826 0.000279283
12.2713 -0.00671873 0.000277443
12.2979 -0.00668938 0.000275618
12.3244 -0.00666022 0.000273809
12.351 -0.00663123 0.000272015
12.3776 -0.00660243 0.000270235
12.4043 -0.0065738 0.000268471
12.4309 -0.00654535 0.000266721
12.4575 -0.00651707 0.000264986
12.4842 -0.00648896 0.000263266
12.5108 -0.00646103 0.000261559
12.5375 -0.00643326 0.000259867
12.5642 -0.00640567 0.000258189
12.5909 -0.00637824 0.000256525
12.6176 -0.00635098 0.000254874
12.6443 -0.00632388 0.000253237
12.671 -0.00629694 0.000251613
12.6977 -0.00627017 0.000250003
12.7245 -0.00624356 0.000248405
12.7512 -0.00621711 0.000246821
12.778 -0.00619081 0.00024525
12.8047 -0.00616467 0.000243691
12.8315 -0.00613869 0.000242145
12.8583 -0.00611286 0.000240611
12.8851 -0.00608719 0.00023909
12.9119 -0.00606166 0.000237581
12.9388 -0.00603629 0.000236084
12.9656 -0.00601106 0.000234599
12.9925 -0.00598599 0.000233126
13.0193 -0.00596106 0.000231665
13.0462 -0.00593628 0.000230215
13.0731 -0.00591164 0.000228777
13.1 -0.00588714 0.000227351
13.1269 -0.00586279 0.000225935
13.1538 -0.00583858 0.000224531
13.1807 -0.00581451 0.000223138
13.2076 -0.00579058 0.000221756
13.2346 -0.00576678 0.000220385
13.2615 -0.00574313 0.000219024
13.2885 -0.0057196 0.000217674
13.3155 -0.00569622 0.000216335
13.3425 -0.00567297 0.000215006
13.3695 -0.00564985 0.000213687
13.3965 -0.00562686 0.000212379
13.4235 -0.005604 0.000211081
13.4506 -0.00558127 0.000209793
13.4776 -0.00555867 0.000208514
13.5047 -0.0055362 0.000207246
13.5318 -0.00551386 0.000205988
13.5588 -0.00549164 0.000204739
13.5859 -0.00546955 0.000203499
13.6131 -0.00544758 0.000202269
13.6402 -0.00542573 0.000201049
13.6673 -0.005404 0.000199838
13.6945 -0.0053824 0.000198636
13.7216 -0.00536092 0.000197443
13.7488 -0.00533955 0.000196259
13.776 -0.0053183 0.000195084
13.8032 -0.00529718 0.000193918
13.8304 -0.00527616 0.000192761
13.8576 -0.00525527 0.000191613
13.8848 -0.00523449 0.000190473
13.9121 -0.00521382 0.000189341
13.9393 -0.00519326 0.000188219
13.9666 -0.00517282 0.000187104
13.9939 -0.00515249 0.000185998
14.0212 -0.00513227 0.0001849
14.0485 -0.00511216 0.00018381
14.0758 -0.00509216 0.000182728
14.1031 -0.00507227 0.000181655
14.1305 -0.00505248 0.000180589
14.1578 -0.0050328 0.000179531
14.1852 -0.00501323 0.000178481
14.2126 -0.00499376 0.000177438
14.24 -0.0049744 0.000176403
14.2674 -0.00495514 0.000175376
14.2948 -0.00493599 0.000174356
14.3222 -0.00491693 0.000173344
14.3497 -0.00489798 0.000172339
14.3771 -0.00487913 0.000171341
14.4046 -0.00486037 0.000170351
14.4321 -0.00484172 0.000169368
14.4596 -0.00482316 0.000168391
14.4871 -0.00480471 0.000167422
14.5147 -0.00478635 0.00016646
14.5422 -0.00476808 0.000165505
14.5698 -0.00474991 0.000164556
14.5973 -0.00473184 0.000163615
14.6249 -0.00471386 0.00016268
14.6525 -0.00469598 0.000161752
14.6801 -0.00467819 0.00016083
14.7077 -0.00466049 0.000159915
14.7354 -0.00464288 0.000159007
14.763 -0.00462536 0.000158104
14.7907 -0.00460794 0.000157209
14.8184 -0.0045906 0.000156319
14.8461 -0.00457335 0.000155436
14.8738 -0.00455619 0.000154559
14.9015 -0.00453912 0.000153688
14.9292 -0.00452214 0.000152824
14.957 -0.00450524 0.000151965
14.9848 -0.00448843 0.000151112
15.0125 -0.0044717 0.000150266
15.0403 -0.00445506 0.000149425
15.0681 -0.00443851 0.00014859
15.096 -0.00442203 0.000147761
15.1238 -0.00440564 0.000146937
15.1517 -0.00438934 0.00014612
15.1795 -0.00437311 0.000145308
15.2074 -0.00435697 0.000144501
15.2353 -0.00434091 0.0001437
15.2632 -0.00432492 0.000142905
15.2911 -0.00430902 0.000142115
15.3191 -0.0042932 0.00014133
15.347 -0.00427745 0.000140551
15.375 -0.00426179 0.000139777
15.403 -0.0042462 0.000139008
15.431 -0.00423069 0.000138245
15.459 -0.00421525 0.000137487
15.4871 -0.00419989 0.000136734
15.5151 -0.00418461 0.000135986
15.5432 -0.0041694 0.000135243
15.5713 -0.00415427 0.000134505
15.5994 -0.00413921 0.000133772
15.6275 -0.00412422 0.000133044
15.6556 -0.00410931 0.00013232
15.6838 -0.00409447 0.000131602
15.7119 -0.0040797 0.000130889
15.7401 -0.004065 0.00013018
15.7683 -0.00405037 0.000129476
15.7965 -0.00403582 0.000128776
15.8247 -0.00402133 0.000128082
15.853 -0.00400692 0.000127391
15.8812 -0.00399257 0.000126706
15.9095 -0.0039783 0.000126025
15.9378 -0.00396409 0.000125348
15.9661 -0.00394995 0.000124676
15.9944 -0.00393587 0.000124008
16.0228 -0.00392187 0.000123345
16.0511 -0.00390793 0.000122686
16.0795 -0.00389405 0.000122032
16.1079 -0.00388024 0.000121381
16.1363 -0.0038665 0.000120735
16.1647 -0.00385282 0.000120093
16.1932 -0.00383921 0.000119455
16.2216 -0.00382566 0.000118822
16.2501 -0.00381217 0.000118192
16.2786 -0.00379875 0.000117567
16.3071 -0.00378539 0.000116945
16.3356 -0.00377209 0.000116328
16.3642 -0.00375886 0.000115714
16.3927 -0.00374568 0.000115105
16.4213 -0.00373257 0.000114499
16.4499 -0.00371952 0.000113898
16.4785 -0.00370653 0.0001133
16.5072 -0.0036936 0.000112706
16.5358 -0.00368072 0.000112115
16.5645 -0.00366791 0.000111529
16.5932 -0.00365516 0.000110946
16.6219 -0.00364246 0.000110367
16.6506 -0.00362982 0.000109792
16.6794 -0.00361725 0.00010922
16.7081 -0.00360472 0.000108652
16.7369 -0.00359226 0.000108087
16.7657 -0.00357985 0.000107526
16.7945 -0.0035675 0.000106969
16.8234 -0.0035552 0.000106414
16.8522 -0.00354296 0.000105864
16.8811 -0.00353078 0.000105317
16.91 -0.00351865 0.000104773
16.9389 -0.00350657 0.000104233
16.9679 -0.00349455 0.000103696
16.9968 -0.00348258 0.000103162
17.0258 -0.00347067 0.000102632
17.0548 -0.0034588 0.000102105
17.0838 -0.003447 0.000101581
17.1128 -0.00343524 0.000101061
17.1419 -0.00342354 0.000100543
17.1709 -0.00341189 0.000100029
17.2 -0.00340029 9.95181e-05
17.2291 -0.00338874 9.90103e-05
17.2583 -0.00337724 9.85055e-05
17.2874 -0.00336579 9.80039e-05
17.3166 -0.0033544 9.75053e-05
17.3458 -0.00334305 9.70097e-05
17.375 -0.00333175 9.65172e-05
17.4042 -0.00332051 9.60277e-05
17.4335 -0.00330931 9.55411e-05
17.4628 -0.00329816 9.50574e-05
17.4921 -0.00328706 9.45767e-05
17.5214 -0.003276 9.40989e-05
17.5507 -0.003265 9.3624e-05
17.5801 -0.00325404 9.3152e-05
17.6094 -0.00324313 9.26827e-05
17.6388 -0.00323227 9.22163e-05
17.6683 -0.00322145 9.17527e-05
17.6977 -0.00321068 9.12919e-05
17.7272 -0.00319996 9.08338e-05
17.7567 -0.00318928 9.03784e-05
17.7862 -0.00317865 8.99258e-05
17.8157 -0.00316806 8.94758e-05
17.8452 -0.00315752 8.90285e-05
17.8748 -0.00314702 8.85839e-05
17.9044 -0.00313657 8.81419e-05
17.934 -0.00312616 8.77025e-05
17.9637 -0.0031158 8.72657e-05
17.9933 -0.00310547 8.68315e-05
18.023 -0.0030952 8.63998e-05
18.0527 -0.00308496 8.59707e-05
18.0825 -0.00307477 8.55441e-05
18.1122 -0.00306462 8.51199e-05
18.142 -0.00305452 8.46983e-05
18.1718 -0.00304446 8.42791e-05
18.2016 -0.00303443 8.38624e-05
18.2315 -0.00302445 8.34481e-05
18.2613 -0.00301452 8.30361e-05
18.2912 -0.00300462 8.26266e-05
18.3212 -0.00299476 8.22195e-05
18.3511 -0.00298495 8.18147e-05
18.3811 -0.00297517 8.14122e-05
18.4111 -0.00296544 8.10121e-05
18.4411 -0.00295574 8.06143e-05
18.4711 -0.00294609 8.02187e-05
18.5012 -0.00293647 7.98254e-05
18.5313 -0.00292689 7.94344e-05
18.5614 -0.00291736 7.90456e-05
18.5915 -0.00290786 7.86591e-05
18.6217 -0.0028984 7.82747e-05
18.6519 -0.00288898 7.78925e-05
18.6821 -0.00287959 7.75125e-05
18.7123 -0.00287025 7.71347e-05
18.7426 -0.00286094 7.6759e-05
18.7729 -0.00285167 7.63854e-05
18.8032 -0.00284244 7.60139e-05
18.8335 -0.00283324 7.56446e-05
18.8639 -0.00282408 7.52773e-05
18.8943 -0.00281496 7.49121e-05
18.9247 -0.00280587 7.45489e-05
18.9551 -0.00279682 7.41878e-05
18.9856 -0.00278781 7.38286e-05
19.0161 -0.00277883 7.34715e-05
19.0466 -0.00276989 7.31164e-05
19.0772 -0.00276098 7.27633e-05
19.1078 -0.00275211 7.24121e-05
19.1384 -0.00274327 7.20629e-05
19.169 -0.00273447 7.17157e-05
19.1997 -0.0027257 7.13703e-05
19.2303 -0.00271697 7.10269e-05
19.2611 -0.00270827 7.06853e-05
19.2918 -0.0026996 7.03457e-05
19.3226 -0.00269097 7.00079e-05
19.3534 -0.00268237 6.96719e-05
19.3842 -0.00267381 6.93378e-05
19.4151 -0.00266528 6.90056e-05
19.4459 -0.00265678 6.86751e-05
19.4768 -0.00264831 6.83465e-05
19.5078 -0.00263988 6.80197e-05
19.5388 -0.00263148 6.76946e-05
19.5698 -0.00262311 6.73713e-05
19.6008 -0.00261477 6.70498e-05
19.6318 -0.00260647 6.673e-05
19.6629 -0.0025982 6.64119e-05
19.6941 -0.00258995 6.60955e-05
19.7252 -0.00258174 6.57809e-05
19.7564 -0.00257357 6.5468e-05
19.7876 -0.00256542 6.51567e-05
19.8188 -0.0025573 6.48471e-05
19.8501 -0.00254921 6.45392e-05
19.8814 -0.00254116 6.42329e-05
19.9127 -0.00253313 6.39283e-05
19.9441 -0.00252514 6.36252e-05
19.9755 -0.00251717 6.33238e-05
20.0069 -0.00250923 6.30241e-05
20.0384 -0.00250133 6.27258e-05
20.0699 -0.00249345 6.24292e-05
20.1014 -0.0024856 6.21342e-05
20.1329 -0.00247778 6.18407e-05
20.1645 -0.00246999 6.15487e-05
20.1961 -0.00246223 6.12583e-05
20.2278 -0.0024545 6.09695e-05
20.2595 -0.0024468 6.06821e-05
20.2912 -0.00243912 6.03963e-05
20.323 -0.00243147 6.01119e-05
20.3547 -0.00242385 5.9829e-05
20.3866 -0.00241626 5.95477e-05
20.4184 -0.0024087 5.92677e-05
20.4503 -0.00240116 5.89893e-05
20.4822 -0.00239365 5.87123e-05
20.5142 -0.00238617 5.84367e-05
20.5462 -0.00237871 5.81625e-05
20.5782 -0.00237128 5.78898e-05
20.6102 -0.00236388 5.76185e-05
20.6423 -0.0023565 5.73486e-05
20.6745 -0.00234915 5.708e-05
20.7066 -0.00234183 5.68129e-05
20.7388 -0.00233454 5.65471e-05
20.7711 -0.00232726 5.62827e-05
20.8034 -0.00232002 5.60196e-05
20.8357 -0.0023128 5.57579e-05
20.868 -0.00230561 5.54975e-05
20.9004 -0.00229844 5.52384e-05
20.9328 -0.00229129 5.49806e-05
20.9653 -0.00228418 5.47242e-05
20.9978 -0.00227708 5.4469e-05
21.0303 -0.00227001 5.42152e-05
21.0629 -0.00226297 5.39626e-05
21.0955 -0.00225595 5.37113e-05
21.1282 -0.00224896 5.34613e-05
21.1609 -0.00224199 5.32125e-05
21.1936 -0.00223504 5.29649e-05
21.2264 -0.00222812 5.27186e-05
21.2592 -0.00222122 5.24736e-05
21.292 -0.00221434 5.22297e-05
21.3249 -0.00220749 5.19871e-05
21.3578 -0.00220066 5.17457e-05
21.3908 -0.00219386 5.15054e-05
21.4238 -0.00218707 5.12664e-05
21.4569 -0.00218032 5.10286e-05
21.49 -0.00217358 5.07919e-05
21.5231 -0.00216687 5.05564e-05
21.5563 -0.00216018 5.0322e-05
21.5895 -0.00215351 5.00888e-05
21.6228 -0.00214686 4.98567e-05
21.6561 -0.00214024 4.96258e-05
21.6895 -0.00213364 4.9396e-05
21.7229 -0.00212706 4.91673e-05
21.7563 -0.0021205 4.89398e-05
21.7898 -0.00211396 4.87133e-05
21.8233 -0.00210745 4.8488e-05
21.8569 -0.00210095 4.82637e-05
21.8905 -0.00209448 4.80405e-05
21.9242 -0.00208803 4.78184e-05
21.9579 -0.0020816 4.75974e-05
21.9916 -0.00207519 4.73774e-05
22.0254 -0.00206881 4.71585e-05
22.0593 -0.00206244 4.69406e-05
22.0932 -0.00205609 4.67238e-05
22.1271 -0.00204977 4.6508e-05
22.1611 -0.00204346 4.62932e-05
22.1951 -0.00203718 4.60795e-05
22.2292 -0.00203091 4.58667e-05
22.2634 -0.00202467 4.5655e-05
22.2976 -0.00201844 4.54443e-05
22.3318 -0.00201224 4.52346e-05
22.3661 -0.00200605 4.50258e-05
22.4004 -0.00199988 4.48181e-05
22.4348 -0.00199374 4.46113e-05
22.4692 -0.00198761 4.44055e-05
22.5037 -0.0019815 4.42006e-05
22.5383 -0.00197541 4.39967e-05
22.5729 -0.00196934 4.37938e-05
22.6075 -0.00196329 4.35917e-05
22.6422 -0.00195725 4.33907e-05
22.6769 -0.00195124 4.31905e-05
22.7117 -0.00194524 4.29913e-05
22.7466 -0.00193927 4.2793e-05
22.7815 -0.00193331 4.25956e-05
22.8165 -0.00192736 4.23991e-05
22.8515 -0.00192144 4.22035e-05
22.8866 -0.00191554 4.20088e-05
22.9217 -0.00190965 4.1815e-05
22.9569 -0.00190378 4.16221e-05
22.9922 -0.00189793 4.143e-05
23.0275 -0.00189209 4.12389e-05
23.0628 -0.00188627 4.10485e-05
23.0983 -0.00188047 4.08591e-05
23.1338 -0.00187469 4.06705e-05
23.1693 -0.00186892 4.04827e-05
23.2049 -0.00186317 4.02958e-05
23.2406 -0.00185744 4.01097e-05
23.2763 -0.00185173 3.99244e-05
23.3121 -0.00184603 3.974e-05
23.3479 -0.00184034 3.95564e-05
23.3838 -0.00183468 3.93736e-05
23.4198 -0.00182903 3.91916e-05
23.4559 -0.00182339 3.90104e-05
23.492 -0.00181777 3.883e-05
23.5281 -0.00181217 3.86504e-05
23.5644 -0.00180659 3.84716e-05
23.6007 -0.00180101 3.82935e-05
23.637 -0.00179546 3.81162e-05
23.6735 -0.00178992 3.79397e-05
23.71 -0.0017844 3.7764e-05
23.7465 -0.00177889 3.7589e-05
23.7832 -0.00177339 3.74148e-05
23.8199 -0.00176791 3.72413e-05
23.8567 -0.00176245 3.70686e-05
23.8935 -0.001757 3.68966e-05
23.9304 -0.00175157 3.67253e-05
23.9674 -0.00174615 3.65548e-05
24.0045 -0.00174074 3.63849e-05
24.0417 -0.00173535 3.62158e-05
24.0789 -0.00172998 3.60474e-05
24.1162 -0.00172461 3.58798e-05
24.1535 -0.00171926 3.57128e-05
24.191 -0.00171393 3.55465e-05
24.2285 -0.00170861 3.53809e-05
24.2661 -0.0017033 3.5216e-05
24.3038 -0.00169801 3.50517e-05
24.3415 -0.00169273 3.48882e-05
24.3794 -0.00168747 3.47253e-05
24.4173 -0.00168221 3.45631e-05
24.4553 -0.00167697 3.44015e-05
24.4934 -0.00167175 3.42406e-05
24.5316 -0.00166653 3.40804e-05
24.5698 -0.00166133 3.39208e-05
24.6081 -0.00165615 3.37618e-05
24.6466 -0.00165097 3.36035e-05
24.6851 -0.00164581 3.34458e-05
24.7237 -0.00164066 3.32888e-05
24.7624 -0.00163552 3.31323e-05
24.8012 -0.00163039 3.29765e-05
24.84 -0.00162528 3.28213e-05
24.879 -0.00162018 3.26667e-05
24.9181 -0.00161509 3.25127e-05
24.9572 -0.00161001 3.23593e-05
24.9965 -0.00160494 3.22065e-05
25.0358 -0.00159989 3.20543e-05
25.0753 -0.00159485 3.19027e-05
25.1148 -0.00158981 3.17516e-05
25.1545 -0.00158479 3.16011e-05
25.1942 -0.00157978 3.14512e-05
25.234 -0.00157478 3.13019e-05
25.274 -0.0015698 3.11531e-05
25.314 -0.00156482 3.10049e-05
25.3542 -0.00155985 3.08572e-05
25.3945 -0.00155489 3.07101e-05
25.4349 -0.00154995 3.05635e-05
25.4753 -0.00154501 3.04174e-05
25.5159 -0.00154009 3.02719e-05
25.5567 -0.00153517 3.01269e-05
25.5975 -0.00153026 2.99824e-05
25.6384 -0.00152537 2.98385e-05
25.6795 -0.00152048 2.9695e-05
25.7207 -0.0015156 2.95521e-05
25.762 -0.00151073 2.94096e-05
25.8034 -0.00150587 2.92677e-05
25.8449 -0.00150102 2.91262e-05
25.8866 -0.00149618 2.89853e-05
25.9284 -0.00149135 2.88448e-05
25.9703 -0.00148653 2.87048e-05
26.0124 -0.00148171 2.85653e-05
26.0546 -0.0014769 2.84262e-05
26.0969 -0.0014721 2.82876e-05
26.1394 -0.00146731 2.81495e-05
26.182 -0.00146253 2.80118e-05
26.2247 -0.00145775 2.78745e-05
26.2676 -0.00145299 2.77377e-05
26.3106 -0.00144822 2.76014e-05
26.3538 -0.00144347 2.74655e-05
26.3972 -0.00143872 2.73299e-05
26.4406 -0.00143398 2.71949e-05
26.4843 -0.00142925 2.70602e-05
26.5281 -0.00142452 2.69259e-05
26.572 -0.0014198 2.67921e-05
26.6161 -0.00141509 2.66586e-05
26.6604 -0.00141038 2.65255e-05
26.7048 -0.00140568 2.63929e-05
26.7495 -0.00140098 2.62606e-05
26.7942 -0.00139629 2.61286e-05
26.8392 -0.00139161 2.59971e-05
26.8843 -0.00138693 2.58659e-05
26.9297 -0.00138225 2.57351e-05
26.9752 -0.00137758 2.56046e-05
27.0209 -0.00137291 2.54744e-05
27.0668 -0.00136825 2.53446e-05
27.1129 -0.00136359 2.52152e-05
27.1592 -0.00135894 2.5086e-05
27.2056 -0.00135428 2.49572e-05
27.2523 -0.00134963 2.48287e-05
27.2993 -0.00134499 2.47005e-05
27.3464 -0.00134035 2.45725e-05
27.3937 -0.00133571 2.44449e-05
27.4413 -0.00133107 2.43176e-05
27.4891 -0.00132643 2.41905e-05
27.5372 -0.0013218 2.40637e-05
27.5854 -0.00131716 2.39372e-05
27.634 -0.00131253 2.38109e-05
27.6827 -0.0013079 2.36848e-05
27.7318 -0.00130327 2.3559e-05
27.7811 -0.00129864 2.34334e-05
27.8306 -0.001294 2.3308e-05
27.8805 -0.00128937 2.31828e-05
27.9306 -0.00128474 2.30578e-05
27.981 -0.0012801 2.2933e-05
28.0317 -0.00127546 2.28084e-05
28.0827 -0.00127082 2.2684e-05
28.1341 -0.00126618 2.25596e-05
28.1857 -0.00126154 2.24355e-05
28.2377 -0.00125689 2.23114e-05
28.29 -0.00125223 2.21875e-05
28.3427 -0.00124757 2.20637e-05
28.3957 -0.00124291 2.19399e-05
28.4491 -0.00123824 2.18163e-05
28.5028 -0.00123356 2.16927e-05
28.557 -0.00122888 2.15691e-05
28.6116 -0.00122418 2.14455e-05
28.6665 -0.00121948 2.1322e-05
28.7219 -0.00121477 2.11985e-05
28.7778 -0.00121005 2.10749e-05
28.8341 -0.00120532 2.09513e-05
28.8909 -0.00120057 2.08276e-05
28.9482 -0.00119581 2.07038e-05
29.006 -0.00119104 2.05799e-05
29.0644 -0.00118626 2.04558e-05
29.1233 -0.00118145 2.03316e-05
29.1828 -0.00117663 2.02072e-05
29.2428 -0.00117179 2.00825e-05
29.3036 -0.00116693 1.99576e-05
29.3649 -0.00116205 1.98323e-05
29.427 -0.00115714 1.97067e-05
29.4898 -0.00115221 1.95808e-05
29.5533 -0.00114725 1.94543e-05
29.6177 -0.00114226 1.93274e-05
29.6829 -0.00113724 1.92e-05
29.749 -0.00113218 1.9072e-05
29.816 -0.00112708 1.89432e-05
29.8841 -0.00112195 1.88138e-05
29.9532 -0.00111676 1.86835e-05
30.0235 -0.00111153 1.85522e-05
30.0949 -0.00110625 1.842e-05
30.1678 -0.0011009 1.82866e-05
30.242 -0.0010955 1.81519e-05
30.3178 -0.00109001 1.80157e-05
30.3953 -0.00108445 1.78779e-05
30.4746 -0.0010788 1.77382e-05
30.556 -0.00107305 1.75964e-05
30.6398 -0.00106718 1.74522e-05
30.7261 -0.00106119 1.73052e-05
30.8153 -0.00105504 1.71548e-05
30.908 -0.00104871 1.70006e-05
31.0047 -0.00104216 1.68416e-05
31.1063 -0.00103536 1.66767e-05
31.2138 -0.00102822 1.65045e-05
31.3292 -0.00102065 1.63224e-05
31.4553 -0.00101247 1.61264e-05
31.5978 -0.00100334 1.59086e-05
31.7718 -0.000992362 1.5648e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoopNs2048/GRpTwoLoop.txt <==
-31.7718 -0.000991379 -1.56171e-05
-31.5978 -0.00100233 -1.58767e-05
-31.4553 -0.00101145 -1.60938e-05
-31.3292 -0.00101961 -1.62892e-05
-31.2138 -0.00102717 -1.64707e-05
-31.1063 -0.00103429 -1.66423e-05
-31.0047 -0.00104108 -1.68066e-05
-30.908 -0.00104761 -1.69651e-05
-30.8153 -0.00105393 -1.71188e-05
-30.7261 -0.00106006 -1.72686e-05
-30.6398 -0.00106605 -1.74151e-05
-30.556 -0.0010719 -1.75588e-05
-30.4746 -0.00107764 -1.77001e-05
-30.3953 -0.00108328 -1.78393e-05
-30.3178 -0.00108883 -1.79766e-05
-30.242 -0.0010943 -1.81123e-05
-30.1678 -0.0010997 -1.82465e-05
-30.0949 -0.00110503 -1.83794e-05
-30.0235 -0.0011103 -1.85112e-05
-29.9532 -0.00111552 -1.86419e-05
-29.8841 -0.00112069 -1.87718e-05
-29.816 -0.00112582 -1.89007e-05
-29.749 -0.0011309 -1.9029e-05
-29.6829 -0.00113595 -1.91565e-05
-29.6177 -0.00114096 -1.92835e-05
-29.5533 -0.00114594 -1.94099e-05
-29.4898 -0.00115089 -1.95359e-05
-29.427 -0.00115581 -1.96614e-05
-29.3649 -0.0011607 -1.97865e-05
-29.3036 -0.00116557 -1.99112e-05
-29.2428 -0.00117042 -2.00357e-05
-29.1828 -0.00117525 -2.01598e-05
-29.1233 -0.00118006 -2.02838e-05
-29.0644 -0.00118485 -2.04075e-05
-29.006 -0.00118963 -2.05311e-05
-28.9482 -0.00119439 -2.06545e-05
-28.8909 -0.00119914 -2.07778e-05
-28.8341 -0.00120387 -2.0901e-05
-28.7778 -0.00120859 -2.10242e-05
-28.7219 -0.0012133 -2.11472e-05
-28.6665 -0.001218 -2.12703e-05
-28.6116 -0.00122269 -2.13933e-05
-28.557 -0.00122737 -2.15164e-05
-28.5028 -0.00123204 -2.16394e-05
-28.4491 -0.00123671 -2.17625e-05
-28.3957 -0.00124137 -2.18857e-05
-28.3427 -0.00124602 -2.20089e-05
-28.29 -0.00125067 -2.21322e-05
-28.2377 -0.00125531 -2.22557e-05
-28.1857 -0.00125995 -2.23792e-05
-28.1341 -0.00126458 -2.25028e-05
-28.0827 -0.00126922 -2.26266e-05
-28.0317 -0.00127384 -2.27506e-05
-27.981 -0.00127847 -2.28747e-05
-27.9306 -0.00128309 -2.29989e-05
-27.8805 -0.00128772 -2.31234e-05
-27.8306 -0.00129234 -2.3248e-05
-27.7811 -0.00129696 -2.33729e-05
-27.7318 -0.00130158 -2.34979e-05
-27.6827 -0.0013062 -2.36232e-05
-27.634 -0.00131082 -2.37487e-05
-27.5854 -0.00131544 -2.38745e-05
-27.5372 -0.00132006 -2.40005e-05
-27.4891 -0.00132468 -2.41267e-05
-27.4413 -0.0013293 -2.42532e-05
-27.3937 -0.00133393 -2.438e-05
-27.3464 -0.00133856 -2.45071e-05
-27.2993 -0.00134319 -2.46344e-05
-27.2523 -0.00134782 -2.47621e-05
-27.2056 -0.00135246 -2.489e-05
-27.1592 -0.0013571 -2.50183e-05
-27.1129 -0.00136174 -2.51468e-05
-27.0668 -0.00136639 -2.52757e-05
-27.0209 -0.00137104 -2.54049e-05
-26.9752 -0.00137569 -2.55345e-05
-26.9297 -0.00138035 -2.56644e-05
-26.8843 -0.00138501 -2.57946e-05
-26.8392 -0.00138968 -2.59252e-05
-26.7942 -0.00139435 -2.60561e-05
-26.7495 -0.00139903 -2.61874e-05
-26.7048 -0.00140371 -2.63191e-05
-26.6604 -0.0014084 -2.64512e-05
-26.6161 -0.0014131 -2.65836e-05
-26.572 -0.0014178 -2.67165e-05
-26.5281 -0.0014225 -2.68497e-05
-26.4843 -0.00142722 -2.69833e-05
-26.4406 -0.00143194 -2.71174e-05
-26.3972 -0.00143666 -2.72518e-05
-26.3538 -0.0014414 -2.73867e-05
-26.3106 -0.00144614 -2.7522e-05
-26.2676 -0.00145088 -2.76577e-05
-26.2247 -0.00145564 -2.77938e-05
-26.182 -0.0014604 -2.79304e-05
-26.1394 -0.00146517 -2.80674e-05
-26.0969 -0.00146995 -2.82049e-05
-26.0546 -0.00147473 -2.83428e-05
-26.0124 -0.00147953 -2.84812e-05
-25.9703 -0.00148433 -2.862e-05
-25.9284 -0.00148914 -2.87594e-05
-25.8866 -0.00149396 -2.88991e-05
-25.8449 -0.00149878 -2.90394e-05
-25.8034 -0.00150362 -2.91801e-05
-25.762 -0.00150846 -2.93214e-05
-25.7207 -0.00151332 -2.94631e-05
-25.6795 -0.00151818 -2.96053e-05
-25.6384 -0.00152305 -2.97481e-05
-25.5975 -0.00152793 -2.98913e-05
-25.5567 -0.00153283 -3.0035e-05
-25.5159 -0.00153773 -3.01793e-05
-25.4753 -0.00154264 -3.03241e-05
-25.4349 -0.00154756 -3.04694e-05
-25.3945 -0.00155249 -3.06152e-05
-25.3542 -0.00155743 -3.07616e-05
-25.314 -0.00156238 -3.09085e-05
-25.274 -0.00156734 -3.1056e-05
-25.234 -0.00157232 -3.1204e-05
-25.1942 -0.0015773 -3.13526e-05
-25.1545 -0.00158229 -3.15017e-05
-25.1148 -0.0015873 -3.16514e-05
-25.0753 -0.00159232 -3.18016e-05
-25.0358 -0.00159734 -3.19525e-05
-24.9965 -0.00160238 -3.21039e-05
-24.9572 -0.00160743 -3.22559e-05
-24.9181 -0.00161249 -3.24085e-05
-24.879 -0.00161757 -3.25616e-05
-24.84 -0.00162265 -3.27154e-05
-24.8012 -0.00162775 -3.28698e-05
-24.7624 -0.00163286 -3.30248e-05
-24.7237 -0.00163798 -3.31804e-05
-24.6851 -0.00164311 -3.33366e-05
-24.6466 -0.00164826 -3.34934e-05
-24.6081 -0.00165342 -3.36509e-05
-24.5698 -0.00165859 -3.38089e-05
-24.5316 -0.00166377 -3.39677e-05
-24.4934 -0.00166897 -3.4127e-05
-24.4553 -0.00167418 -3.4287e-05
-24.4173 -0.0016794 -3.44477e-05
-24.3794 -0.00168463 -3.4609e-05
-24.3415 -0.00168988 -3.4771e-05
-24.3038 -0.00169514 -3.49336e-05
-24.2661 -0.00170042 -3.50969e-05
-24.2285 -0.00170571 -3.52609e-05
-24.191 -0.00171101 -3.54256e-05
-24.1535 -0.00171633 -3.55909e-05
-24.1162 -0.00172166 -3.5757e-05
-24.0789 -0.001727 -3.59237e-05
-24.0417 -0.00173236 -3.60911e-05
-24.0045 -0.00173773 -3.62593e-05
-23.9674 -0.00174312 -3.64281e-05
-23.9304 -0.00174852 -3.65977e-05
-23.8935 -0.00175393 -3.67679e-05
-23.8567 -0.00175936 -3.69389e-05
-23.8199 -0.00176481 -3.71107e-05
-23.7832 -0.00177027 -3.72831e-05
-23.7465 -0.00177574 -3.74564e-05
-23.71 -0.00178123 -3.76303e-05
-23.6735 -0.00178673 -3.7805e-05
-23.637 -0.00179225 -3.79805e-05
-23.6007 -0.00179779 -3.81567e-05
-23.5644 -0.00180334 -3.83337e-05
-23.5281 -0.00180891 -3.85115e-05
-23.492 -0.00181449 -3.869e-05
-23.4559 -0.00182009 -3.88693e-05
-23.4198 -0.0018257 -3.90494e-05
-23.3838 -0.00183133 -3.92303e-05
-23.3479 -0.00183698 -3.9412e-05
-23.3121 -0.00184264 -3.95945e-05
-23.2763 -0.00184832 -3.97778e-05
-23.2406 -0.00185401 -3.9962e-05
-23.2049 -0.00185972 -4.01469e-05
-23.1693 -0.00186545 -4.03327e-05
-23.1338 -0.0018712 -4.05193e-05
-23.0983 -0.00187696 -4.07067e-05
-23.0628 -0.00188274 -4.0895e-05
-23.0275 -0.00188853 -4.10841e-05
-22.9922 -0.00189435 -4.12741e-05
-22.9569 -0.00190018 -4.1465e-05
-22.9217 -0.00190602 -4.16567e-05
-22.8866 -0.00191189 -4.18493e-05
-22.8515 -0.00191777 -4.20428e-05
-22.8165 -0.00192367 -4.22371e-05
-22.7815 -0.00192959 -4.24323e-05
-22.7466 -0.00193553 -4.26285e-05
-22.7117 -0.00194148 -4.28255e-05
-22.6769 -0.00194746 -4.30235e-05
-22.6422 -0.00195345 -4.32223e-05
-22.6075 -0.00195946 -4.34221e-05
-22.5729 -0.00196549 -4.36228e-05
-22.5383 -0.00197153 -4.38244e-05
-22.5037 -0.0019776 -4.4027e-05
-22.4692 -0.00198368 -4.42305e-05
-22.4348 -0.00198979 -4.4435e-05
-22.4004 -0.00199591 -4.46404e-05
-22.3661 -0.00200205 -4.48468e-05
-22.3318 -0.00200821 -4.50542e-05
-22.2976 -0.00201439 -4.52625e-05
-22.2634 -0.00202059 -4.54719e-05
-22.2292 -0.00202681 -4.56822e-05
-22.1951 -0.00203305 -4.58935e-05
-22.1611 -0.00203931 -4.61058e-05
-22.1271 -0.00204559 -4.63191e-05
-22.0932 -0.00205189 -4.65334e-05
-22.0593 -0.00205821 -4.67488e-05
-22.0254 -0.00206456 -4.69652e-05
-21.9916 -0.00207092 -4.71826e-05
-21.9579 -0.0020773 -4.74011e-05
-21.9242 -0.0020837 -4.76206e-05
-21.8905 -0.00209013 -4.78412e-05
-21.8569 -0.00209657 -4.80628e-05
-21.8233 -0.00210304 -4.82856e-05
-21.7898 -0.00210952 -4.85094e-05
-21.7563 -0.00211603 -4.87342e-05
-21.7229 -0.00212256 -4.89602e-05
-21.6895 -0.00212912 -4.91873e-05
-21.6561 -0.00213569 -4.94155e-05
-21.6228 -0.00214228 -4.96448e-05
-21.5895 -0.0021489 -4.98752e-05
-21.5563 -0.00215554 -5.01067e-05
-21.5231 -0.0021622 -5.03394e-05
-21.49 -0.00216889 -5.05733e-05
-21.4569 -0.0021756 -5.08082e-05
-21.4238 -0.00218233 -5.10444e-05
-21.3908 -0.00218908 -5.12817e-05
-21.3578 -0.00219585 -5.15202e-05
-21.3249 -0.00220265 -5.17599e-05
-21.292 -0.00220947 -5.20007e-05
-21.2592 -0.00221632 -5.22428e-05
-21.2264 -0.00222319 -5.24861e-05
-21.1936 -0.00223008 -5.27306e-05
-21.1609 -0.002237 -5.29763e-05
-21.1282 -0.00224394 -5.32233e-05
-21.0955 -0.0022509 -5.34714e-05
-21.0629 -0.00225789 -5.37209e-05
-21.0303 -0.0022649 -5.39716e-05
-20.9978 -0.00227194 -5.42235e-05
-20.9653 -0.002279 -5.44768e-05
-20.9328 -0.00228608 -5.47313e-05
-20.9004 -0.00229319 -5.49871e-05
-20.868 -0.00230033 -5.52442e-05
-20.8357 -0.00230749 -5.55026e-05
-20.8034 -0.00231468 -5.57624e-05
-20.7711 -0.00232189 -5.60235e-05
-20.7388 -0.00232913 -5.62859e-05
-20.7066 -0.00233639 -5.65496e-05
-20.6745 -0.00234368 -5.68147e-05
-20.6423 -0.00235099 -5.70812e-05
-20.6102 -0.00235833 -5.7349e-05
-20.5782 -0.0023657 -5.76182e-05
-20.5462 -0.0023731 -5.78888e-05
-20.5142 -0.00238052 -5.81608e-05
-20.4822 -0.00238796 -5.84343e-05
-20.4503 -0.00239544 -5.87091e-05
-20.4184 -0.00240294 -5.89854e-05
-20.3866 -0.00241047 -5.92631e-05
-20.3547 -0.00241802 -5.95422e-05
-20.323 -0.00242561 -5.98228e-05
-20.2912 -0.00243322 -6.01049e-05
-20.2595 -0.00244086 -6.03885e-05
-20.2278 -0.00244852 -6.06735e-05
-20.1961 -0.00245622 -6.096e-05
-20.1645 -0.00246394 -6.12481e-05
-20.1329 -0.00247169 -6.15377e-05
-20.1014 -0.00247947 -6.18288e-05
-20.0699 -0.00248728 -6.21214e-05
-20.0384 -0.00249512 -6.24156e-05
-20.0069 -0.00250299 -6.27114e-05
-19.9755 -0.00251089 -6.30087e-05
-19.9441 -0.00251881 -6.33076e-05
-19.9127 -0.00252677 -6.36081e-05
-19.8814 -0.00253475 -6.39102e-05
-19.8501 -0.00254277 -6.4214e-05
-19.8188 -0.00255081 -6.45193e-05
-19.7876 -0.00255889 -6.48263e-05
-19.7564 -0.002567 -6.51349e-05
-19.7252 -0.00257514 -6.54452e-05
-19.6941 -0.0025833 -6.57572e-05
-19.6629 -0.0025915 -6.60709e-05
-19.6318 -0.00259973 -6.63862e-05
-19.6008 -0.00260799 -6.67033e-05
-19.5698 -0.00261629 -6.70221e-05
-19.5388 -0.00262461 -6.73426e-05
-19.5078 -0.00263297 -6.76648e-05
-19.4768 -0.00264136 -6.79889e-05
-19.4459 -0.00264978 -6.83146e-05
-19.4151 -0.00265823 -6.86422e-05
-19.3842 -0.00266672 -6.89716e-05
-19.3534 -0.00267524 -6.93027e-05
-19.3226 -0.00268379 -6.96357e-05
-19.2918 -0.00269238 -6.99705e-05
-19.2611 -0.002701 -7.03072e-05
-19.2303 -0.00270965 -7.06457e-05
-19.1997 -0.00271834 -7.09861e-05
-19.169 -0.00272706 -7.13283e-05
-19.1384 -0.00273581 -7.16725e-05
-19.1078 -0.0027446 -7.20186e-05
-19.0772 -0.00275343 -7.23666e-05
-19.0466 -0.00276228 -7.27165e-05
-19.0161 -0.00277118 -7.30684e-05
-18.9856 -0.00278011 -7.34222e-05
-18.9551 -0.00278907 -7.37781e-05
-18.9247 -0.00279807 -7.41359e-05
-18.8943 -0.00280711 -7.44957e-05
-18.8639 -0.00281618 -7.48576e-05
-18.8335 -0.00282529 -7.52215e-05
-18.8032 -0.00283443 -7.55874e-05
-18.7729 -0.00284361 -7.59554e-05
-18.7426 -0.00285283 -7.63255e-05
-18.7123 -0.00286209 -7.66977e-05
-18.6821 -0.00287138 -7.7072e-05
-18.6519 -0.00288071 -7.74484e-05
-18.6217 -0.00289008 -7.78269e-05
-18.5915 -0.00289948 -7.82076e-05
-18.5614 -0.00290893 -7.85905e-05
-18.5313 -0.00291841 -7.89756e-05
-18.5012 -0.00292793 -7.93629e-05
-18.4711 -0.00293749 -7.97524e-05
-18.4411 -0.00294709 -8.01441e-05
-18.4111 -0.00295673 -8.05381e-05
-18.3811 -0.00296641 -8.09344e-05
-18.3511 -0.00297612 -8.13329e-05
-18.3212 -0.00298588 -8.17337e-05
-18.2912 -0.00299568 -8.21369e-05
-18.2613 -0.00300552 -8.25424e-05
-18.2315 -0.0030154 -8.29502e-05
-18.2016 -0.00302532 -8.33605e-05
-18.1718 -0.00303528 -8.37731e-05
-18.142 -0.00304528 -8.41881e-05
-18.1122 -0.00305533 -8.46055e-05
-18.0825 -0.00306541 -8.50254e-05
-18.0527 -0.00307554 -8.54477e-05
-18.023 -0.00308571 -8.58725e-05
-17.9933 -0.00309593 -8.62998e-05
-17.9637 -0.00310619 -8.67296e-05
-17.934 -0.00311649 -8.7162e-05
-17.9044 -0.00312683 -8.75969e-05
-17.8748 -0.00313722 -8.80343e-05
-17.8452 -0.00314765 -8.84744e-05
-17.8157 -0.00315813 -8.89171e-05
-17.7862 -0.00316865 -8.93624e-05
-17.7567 -0.00317921 -8.98103e-05
-17.7272 -0.00318982 -9.02609e-05
-17.6977 -0.00320048 -9.07142e-05
-17.6683 -0.00321118 -9.11702e-05
-17.6388 -0.00322193 -9.1629e-05
-17.6094 -0.00323272 -9.20905e-05
-17.5801 -0.00324356 -9.25547e-05
-17.5507 -0.00325445 -9.30218e-05
-17.5214 -0.00326539 -9.34916e-05
-17.4921 -0.00327637 -9.39643e-05
-17.4628 -0.0032874 -9.44398e-05
-17.4335 -0.00329847 -9.49183e-05
-17.4042 -0.0033096 -9.53996e-05
-17.375 -0.00332077 -9.58838e-05
-17.3458 -0.003332 -9.6371e-05
-17.3166 -0.00334327 -9.68612e-05
-17.2874 -0.00335459 -9.73543e-05
-17.2583 -0.00336596 -9.78504e-05
-17.2291 -0.00337738 -9.83496e-05
-17.2 -0.00338885 -9.88519e-05
-17.1709 -0.00340038 -9.93572e-05
-17.1419 -0.00341195 -9.98656e-05
-17.1128 -0.00342357 -0.000100377
-17.0838 -0.00343525 -0.000100892
-17.0548 -0.00344698 -0.00010141
-17.0258 -0.00345876 -0.000101931
-16.9968 -0.00347059 -0.000102455
-16.9679 -0.00348248 -0.000102983
-16.9389 -0.00349441 -0.000103513
-16.91 -0.00350641 -0.000104048
-16.8811 -0.00351845 -0.000104585
-16.8522 -0.00353055 -0.000105126
-16.8234 -0.00354271 -0.00010567
-16.7945 -0.00355492 -0.000106218
-16.7657 -0.00356718 -0.000106769
-16.7369 -0.00357951 -0.000107323
-16.7081 -0.00359188 -0.000107881
-16.6794 -0.00360432 -0.000108443
-16.6506 -0.00361681 -0.000109008
-16.6219 -0.00362935 -0.000109576
-16.5932 -0.00364196 -0.000110149
-16.5645 -0.00365462 -0.000110724
-16.5358 -0.00366734 -0.000111304
-16.5072 -0.00368012 -0.000111887
-16.4785 -0.00369296 -0.000112474
-16.4499 -0.00370585 -0.000113065
-16.4213 -0.00371881 -0.000113659
-16.3927 -0.00373183 -0.000114257
-16.3642 -0.0037449 -0.000114859
-16.3356 -0.00375804 -0.000115465
-16.3071 -0.00377124 -0.000116075
-16.2786 -0.0037845 -0.000116689
-16.2501 -0.00379782 -0.000117307
-16.2216 -0.00381121 -0.000117928
-16.1932 -0.00382465 -0.000118554
-16.1647 -0.00383817 -0.000119184
-16.1363 -0.00385174 -0.000119818
-16.1079 -0.00386538 -0.000120456
-16.0795 -0.00387908 -0.000121098
-16.0511 -0.00389285 -0.000121744
-16.0228 -0.00390668 -0.000122395
-15.9944 -0.00392058 -0.00012305
-15.9661 -0.00393454 -0.000123709
-15.9378 -0.00394858 -0.000124372
-15.9095 -0.00396267 -0.00012504
-15.8812 -0.00397684 -0.000125713
-15.853 -0.00399107 -0.000126389
-15.8247 -0.00400537 -0.00012707
-15.7965 -0.00401975 -0.000127756
-15.7683 -0.00403419 -0.000128446
-15.7401 -0.00404869 -0.000129141
-15.7119 -0.00406327 -0.000129841
-15.6838 -0.00407792 -0.000130545
-15.6556 -0.00409265 -0.000131253
-15.6275 -0.00410744 -0.000131967
-15.5994 -0.0041223 -0.000132685
-15.5713 -0.00413724 -0.000133408
-15.5432 -0.00415225 -0.000134136
-15.5151 -0.00416734 -0.000134869
-15.4871 -0.00418249 -0.000135607
-15.459 -0.00419773 -0.00013635
-15.431 -0.00421303 -0.000137098
-15.403 -0.00422842 -0.000137851
-15.375 -0.00424388 -0.000138609
-15.347 -0.00425941 -0.000139372
-15.3191 -0.00427502 -0.000140141
-15.2911 -0.00429071 -0.000140914
-15.2632 -0.00430648 -0.000141693
-15.2353 -0.00432233 -0.000142477
-15.2074 -0.00433825 -0.000143267
-15.1795 -0.00435426 -0.000144062
-15.1517 -0.00437035 -0.000144863
-15.1238 -0.00438651 -0.000145669
-15.096 -0.00440276 -0.000146481
-15.0681 -0.00441909 -0.000147298
-15.0403 -0.0044355 -0.000148121
-15.0125 -0.004452 -0.000148949
-14.9848 -0.00446858 -0.000149784
-14.957 -0.00448524 -0.000150624
-14.9292 -0.00450199 -0.00015147
-14.9015 -0.00451882 -0.000152322
-14.8738 -0.00453574 -0.00015318
-14.8461 -0.00455275 -0.000154044
-14.8184 -0.00456984 -0.000154914
-14.7907 -0.00458702 -0.00015579
-14.763 -0.00460429 -0.000156673
-14.7354 -0.00462165 -0.000157561
-14.7077 -0.0046391 -0.000158456
-14.6801 -0.00465664 -0.000159358
-14.6525 -0.00467426 -0.000160265
-14.6249 -0.00469198 -0.000161179
-14.5973 -0.0047098 -0.0001621
-14.5698 -0.0047277 -0.000163027
-14.5422 -0.0047457 -0.000163961
-14.5147 -0.0047638 -0.000164902
-14.4871 -0.00478198 -0.000165849
-14.4596 -0.00480027 -0.000166803
-14.4321 -0.00481865 -0.000167764
-14.4046 -0.00483712 -0.000168732
-14.3771 -0.0048557 -0.000169707
-14.3497 -0.00487437 -0.000170689
-14.3222 -0.00489314 -0.000171678
-14.2948 -0.00491201 -0.000172674
-14.2674 -0.00493099 -0.000173678
-14.24 -0.00495006 -0.000174688
-14.2126 -0.00496923 -0.000175707
-14.1852 -0.00498851 -0.000176732
-14.1578 -0.00500789 -0.000177765
-14.1305 -0.00502738 -0.000178806
-14.1031 -0.00504697 -0.000179855
-14.0758 -0.00506666 -0.000180911
-14.0485 -0.00508646 -0.000181975
-14.0212 -0.00510637 -0.000183047
-13.9939 -0.00512639 -0.000184127
-13.9666 -0.00514652 -0.000185214
-13.9393 -0.00516675 -0.00018631
-13.9121 -0.0051871 -0.000187414
-13.8848 -0.00520755 -0.000188527
-13.8576 -0.00522812 -0.000189647
-13.8304 -0.00524881 -0.000190776
-13.8032 -0.0052696 -0.000191914
-13.776 -0.00529051 -0.00019306
-13.7488 -0.00531154 -0.000194215
-13.7216 -0.00533268 -0.000195378
-13.6945 -0.00535394 -0.000196551
-13.6673 -0.00537532 -0.000197732
-13.6402 -0.00539681 -0.000198922
-13.6131 -0.00541843 -0.000200121
-13.5859 -0.00544016 -0.000201329
-13.5588 -0.00546202 -0.000202547
-13.5318 -0.005484 -0.000203774
-13.5047 -0.00550611 -0.00020501
-13.4776 -0.00552834 -0.000206256
-13.4506 -0.00555069 -0.000207511
-13.4235 -0.00557317 -0.000208776
-13.3965 -0.00559578 -0.000210051
-13.3695 -0.00561851 -0.000211336
-13.3425 -0.00564138 -0.00021263
-13.3155 -0.00566438 -0.000213935
-13.2885 -0.0056875 -0.00021525
-13.2615 -0.00571076 -0.000216575
-13.2346 -0.00573415 -0.00021791
-13.2076 -0.00575768 -0.000219256
-13.1807 -0.00578134 -0.000220613
-13.1538 -0.00580514 -0.00022198
-13.1269 -0.00582908 -0.000223358
-13.1 -0.00585315 -0.000224746
-13.0731 -0.00587737 -0.000226146
-13.0462 -0.00590172 -0.000227557
-13.0193 -0.00592622 -0.000228979
-12.9925 -0.00595086 -0.000230412
-12.9656 -0.00597564 -0.000231857
-12.9388 -0.00600057 -0.000233313
-12.9119 -0.00602565 -0.000234781
-12.8851 -0.00605087 -0.000236261
-12.8583 -0.00607624 -0.000237753
-12.8315 -0.00610176 -0.000239256
-12.8047 -0.00612744 -0.000240772
-12.778 -0.00615326 -0.0002423
-12.7512 -0.00617924 -0.00024384
-12.7245 -0.00620537 -0.000245393
-12.6977 -0.00623166 -0.000246958
-12.671 -0.00625811 -0.000248536
-12.6443 -0.00628472 -0.000250128
-12.6176 -0.00631148 -0.000251732
-12.5909 -0.00633841 -0.000253349
-12.5642 -0.0063655 -0.000254979
-12.5375 -0.00639275 -0.000256623
-12.5108 -0.00642017 -0.000258281
-12.4842 -0.00644775 -0.000259952
-12.4575 -0.0064755 -0.000261637
-12.4309 -0.00650342 -0.000263336
-12.4043 -0.00653151 -0.000265049
-12.3776 -0.00655978 -0.000266776
-12.351 -0.00658821 -0.000268518
-12.3244 -0.00661683 -0.000270274
-12.2979 -0.00664561 -0.000272045
-12.2713 -0.00667458 -0.000273831
-12.2447 -0.00670372 -0.000275632
-12.2182 -0.00673305 -0.000277448
-12.1916 -0.00676256 -0.000279279
-12.1651 -0.00679225 -0.000281126
-12.1385 -0.00682213 -0.000282989
-12.112 -0.00685219 -0.000284867
-12.0855 -0.00688244 -0.000286762
-12.059 -0.00691288 -0.000288672
-12.0325 -0.00694352 -0.000290599
-12.0061 -0.00697434 -0.000292543
-11.9796 -0.00700537 -0.000294503
-11.9531 -0.00703659 -0.00029648
-11.9267 -0.007068 -0.000298474
-11.9002 -0.00709962 -0.000300486
-11.8738 -0.00713144 -0.000302514
-11.8474 -0.00716346 -0.000304561
-11.821 -0.00719569 -0.000306625
-11.7946 -0.00722812 -0.000308707
-11.7682 -0.00726076 -0.000310808
-11.7418 -0.00729362 -0.000312927
-11.7154 -0.00732668 -0.000315064
-11.689 -0.00735996 -0.00031722
-11.6627 -0.00739346 -0.000319395
-11.6363 -0.00742717 -0.00032159
-11.61 -0.0074611 -0.000323804
-11.5837 -0.00749526 -0.000326037
-11.5573 -0.00752964 -0.000328291
-11.531 -0.00756424 -0.000330564
-11.5047 -0.00759908 -0.000332858
-11.4784 -0.00763414 -0.000335173
-11.4522 -0.00766943 -0.000337508
-11.4259 -0.00770496 -0.000339864
-11.3996 -0.00774072 -0.000342241
-11.3734 -0.00777673 -0.00034464
-11.3471 -0.00781297 -0.000347061
-11.3209 -0.00784945 -0.000349503
-11.2946 -0.00788618 -0.000351968
-11.2684 -0.00792316 -0.000354455
-11.2422 -0.00796038 -0.000356965
-11.216 -0.00799786 -0.000359498
-11.1898 -0.00803558 -0.000362054
-11.1636 -0.00807357 -0.000364634
-11.1374 -0.00811181 -0.000367237
-11.1112 -0.00815032 -0.000369865
-11.0851 -0.00818908 -0.000372517
-11.0589 -0.00822811 -0.000375193
-11.0328 -0.00826741 -0.000377895
-11.0066 -0.00830698 -0.000380621
-10.9805 -0.00834682 -0.000383373
-10.9544 -0.00838694 -0.000386151
-10.9283 -0.00842734 -0.000388955
-10.9022 -0.00846801 -0.000391786
-10.8761 -0.00850897 -0.000394643
-10.85 -0.00855022 -0.000397527
-10.8239 -0.00859175 -0.000400438
-10.7978 -0.00863357 -0.000403377
-10.7718 -0.00867569 -0.000406344
-10.7457 -0.0087181 -0.00040934
-10.7196 -0.00876082 -0.000412364
-10.6936 -0.00880383 -0.000415417
-10.6676 -0.00884715 -0.0004185
-10.6415 -0.00889078 -0.000421612
-10.6155 -0.00893472 -0.000424754
-10.5895 -0.00897897 -0.000427927
-10.5635 -0.00902354 -0.00043113
-10.5375 -0.00906843 -0.000434365
-10.5115 -0.00911365 -0.000437631
-10.4856 -0.00915919 -0.000440929
-10.4596 -0.00920506 -0.00044426
-10.4336 -0.00925126 -0.000447623
-10.4077 -0.00929779 -0.00045102
-10.3817 -0.00934467 -0.00045445
-10.3558 -0.00939189 -0.000457913
-10.3299 -0.00943945 -0.000461412
-10.3039 -0.00948737 -0.000464945
-10.278 -0.00953563 -0.000468513
-10.2521 -0.00958426 -0.000472117
-10.2262 -0.00963324 -0.000475757
-10.2003 -0.00968259 -0.000479434
-10.1744 -0.0097323 -0.000483148
-10.1485 -0.00978238 -0.000486899
-10.1227 -0.00983284 -0.000490689
-10.0968 -0.00988367 -0.000494516
-10.0709 -0.00993489 -0.000498383
-10.0451 -0.00998649 -0.000502289
-10.0192 -0.0100385 -0.000506235
-9.99341 -0.0100909 -0.000510222
-9.96758 -0.0101437 -0.00051425
-9.94176 -0.0101968 -0.000518319
-9.91595 -0.0102504 -0.00052243
-9.89014 -0.0103044 -0.000526584
-9.86434 -0.0103588 -0.000530781
-9.83854 -0.0104137 -0.000535021
-9.81276 -0.0104689 -0.000539306
-9.78698 -0.0105246 -0.000543636
-9.76121 -0.0105807 -0.000548012
-9.73544 -0.0106373 -0.000552433
-9.70968 -0.0106943 -0.000556901
-9.68393 -0.0107517 -0.000561416
-9.65819 -0.0108096 -0.00056598
-9.63245 -0.0108679 -0.000570591
-9.60672 -0.0109267 -0.000575252
-9.581 -0.010986 -0.000579963
-9.55528 -0.0110457 -0.000584725
-9.52957 -0.0111059 -0.000589537
-9.50387 -0.0111666 -0.000594402
-9.47817 -0.0112278 -0.000599319
-9.45248 -0.0112895 -0.000604289
-9.4268 -0.0113516 -0.000609313
-9.40112 -0.0114143 -0.000614393
-9.37545 -0.0114774 -0.000619527
-9.34979 -0.0115411 -0.000624718
-9.32413 -0.0116053 -0.000629966
-9.29848 -0.01167 -0.000635272
-9.27284 -0.0117352 -0.000640637
-9.2472 -0.011801 -0.000646061
-9.22157 -0.0118673 -0.000651545
-9.19594 -0.0119342 -0.000657091
-9.17033 -0.0120016 -0.000662698
-9.14471 -0.0120696 -0.000668368
-9.11911 -0.0121381 -0.000674102
-9.09351 -0.0122072 -0.000679901
-9.06792 -0.0122769 -0.000685765
-9.04233 -0.0123471 -0.000691696
-9.01675 -0.012418 -0.000697694
-8.99118 -0.0124894 -0.000703761
-8.96561 -0.0125615 -0.000709897
-8.94005 -0.0126341 -0.000716103
-8.91449 -0.0127074 -0.000722381
-8.88895 -0.0127813 -0.000728731
-8.8634 -0.0128559 -0.000735154
-8.83787 -0.012931 -0.000741653
-8.81234 -0.0130068 -0.000748226
-8.78681 -0.0130833 -0.000754877
-8.76129 -0.0131604 -0.000761605
-8.73578 -0.0132382 -0.000768413
-8.71027 -0.0133167 -0.0007753
-8.68477 -0.0133959 -0.000782269
-8.65928 -0.0134757 -0.00078932
-8.63379 -0.0135563 -0.000796456
-8.60831 -0.0136375 -0.000803676
-8.58283 -0.0137195 -0.000810983
-8.55736 -0.0138022 -0.000818377
-8.53189 -0.0138856 -0.00082586
-8.50644 -0.0139698 -0.000833433
-8.48098 -0.0140548 -0.000841099
-8.45553 -0.0141404 -0.000848857
-8.43009 -0.0142269 -0.00085671
-8.40466 -0.0143142 -0.000864658
-8.37923 -0.0144022 -0.000872704
-8.3538 -0.014491 -0.000880849
-8.32838 -0.0145806 -0.000889095
-8.30297 -0.0146711 -0.000897442
-8.27756 -0.0147624 -0.000905893
-8.25216 -0.0148545 -0.000914449
-8.22676 -0.0149475 -0.000923112
-8.20137 -0.0150413 -0.000931883
-8.17598 -0.015136 -0.000940765
-8.1506 -0.0152316 -0.000949759
-8.12523 -0.015328 -0.000958867
-8.09986 -0.0154254 -0.00096809
-8.0745 -0.0155237 -0.00097743
-8.04914 -0.0156229 -0.00098689
-8.02378 -0.0157231 -0.000996471
-7.99844 -0.0158242 -0.00100618
-7.97309 -0.0159262 -0.00101601
-7.94776 -0.0160293 -0.00102596
-7.92243 -0.0161333 -0.00103605
-7.8971 -0.0162383 -0.00104627
-7.87178 -0.0163443 -0.00105662
-7.84646 -0.0164514 -0.0010671
-7.82115 -0.0165595 -0.00107773
-7.79585 -0.0166686 -0.00108849
-7.77055 -0.0167788 -0.0010994
-7.74525 -0.0168901 -0.00111045
-7.71996 -0.0170025 -0.00112166
-7.69468 -0.017116 -0.00113301
-7.6694 -0.0172306 -0.00114451
-7.64412 -0.0173464 -0.00115617
-7.61885 -0.0174633 -0.00116798
-7.59359 -0.0175814 -0.00117996
-7.56833 -0.0177006 -0.0011921
-7.54307 -0.0178211 -0.0012044
-7.51782 -0.0179428 -0.00121688
-7.49258 -0.0180657 -0.00122952
-7.46734 -0.0181899 -0.00124234
-7.4421 -0.0183153 -0.00125534
-7.41687 -0.018442 -0.00126852
-7.39165 -0.0185701 -0.00128189
-7.36643 -0.0186994 -0.00129544
-7.34121 -0.0188301 -0.00130918
-7.316 -0.0189621 -0.00132312
-7.2908 -0.0190956 -0.00133725
-7.2656 -0.0192304 -0.00135158
-7.2404 -0.0193666 -0.00136612
-7.21521 -0.0195043 -0.00138087
-7.19002 -0.0196434 -0.00139583
-7.16484 -0.019784 -0.00141101
-7.13966 -0.0199261 -0.0014264
-7.11449 -0.0200697 -0.00144203
-7.08932 -0.0202149 -0.00145787
-7.06416 -0.0203616 -0.00147396
-7.039 -0.0205099 -0.00149027
-7.01384 -0.0206599 -0.00150683
-6.98869 -0.0208114 -0.00152364
-6.96355 -0.0209646 -0.00154069
-6.93841 -0.0211195 -0.001558
-6.91327 -0.0212762 -0.00157557
-6.88814 -0.0214345 -0.00159341
-6.86301 -0.0215946 -0.00161152
-6.83789 -0.0217565 -0.0016299
-6.81277 -0.0219202 -0.00164856
-6.78766 -0.0220857 -0.0016675
-6.76255 -0.0222531 -0.00168674
-6.73744 -0.0224224 -0.00170628
-6.71234 -0.0225937 -0.00172612
-6.68724 -0.0227668 -0.00174626
-6.66215 -0.022942 -0.00176673
-6.63706 -0.0231192 -0.00178751
-6.61198 -0.0232984 -0.00180862
-6.5869 -0.0234797 -0.00183007
-6.56182 -0.0236632 -0.00185186
-6.53675 -0.0238487 -0.00187399
-6.51169 -0.0240365 -0.00189648
-6.48662 -0.0242264 -0.00191934
-6.46156 -0.0244187 -0.00194256
-6.43651 -0.0246131 -0.00196616
-6.41146 -0.02481 -0.00199015
-6.38641 -0.0250091 -0.00201453
-6.36137 -0.0252107 -0.00203931
-6.33633 -0.0254147 -0.0020645
-6.3113 -0.0256212 -0.00209011
-6.28627 -0.0258302 -0.00211615
-6.26124 -0.0260418 -0.00214262
-6.23622 -0.0262559 -0.00216954
-6.2112 -0.0264728 -0.00219692
-6.18619 -0.0266923 -0.00222476
-6.16118 -0.0269145 -0.00225308
-6.13617 -0.0271395 -0.00228188
-6.11117 -0.0273673 -0.00231118
-6.08617 -0.0275981 -0.00234099
-6.06117 -0.0278317 -0.00237132
-6.03618 -0.0280683 -0.00240218
-6.01119 -0.028308 -0.00243358
-5.98621 -0.0285507 -0.00246554
-5.96123 -0.0287965 -0.00249806
-5.93625 -0.0290456 -0.00253117
-5.91128 -0.0292979 -0.00256487
-5.88631 -0.0295535 -0.00259917
-5.86135 -0.0298124 -0.0026341
-5.83639 -0.0300748 -0.00266967
-5.81143 -0.0303406 -0.00270588
-5.78648 -0.03061 -0.00274277
-5.76153 -0.030883 -0.00278033
-5.73658 -0.0311597 -0.0028186
-5.71164 -0.0314401 -0.00285758
-5.6867 -0.0317244 -0.00289729
-5.66176 -0.0320125 -0.00293776
-5.63683 -0.0323046 -0.00297899
-5.6119 -0.0326007 -0.00302102
-5.58698 -0.0329009 -0.00306385
-5.56205 -0.0332052 -0.00310751
-5.53714 -0.0335139 -0.00315201
-5.51222 -0.0338269 -0.00319739
-5.48731 -0.0341443 -0.00324366
-5.4624 -0.0344662 -0.00329085
-5.4375 -0.0347927 -0.00333898
-5.4126 -0.0351239 -0.00338807
-5.3877 -0.0354599 -0.00343815
-5.36281 -0.0358007 -0.00348924
-5.33791 -0.0361466 -0.00354138
-5.31303 -0.0364974 -0.00359458
-5.28814 -0.0368535 -0.00364889
-5.26326 -0.0372148 -0.00370432
-5.23838 -0.0375816 -0.00376091
-5.21351 -0.0379538 -0.0038187
-5.18864 -0.0383316 -0.0038777
-5.16377 -0.0387151 -0.00393797
-5.1389 -0.0391045 -0.00399953
-5.11404 -0.0394998 -0.00406243
-5.08918 -0.0399012 -0.00412669
-5.06433 -0.0403088 -0.00419236
-5.03948 -0.0407228 -0.00425948
-5.01463 -0.0411432 -0.0043281
-4.98978 -0.0415703 -0.00439825
-4.96494 -0.0420041 -0.00446998
-4.9401 -0.0424448 -0.00454335
-4.91526 -0.0428926 -0.00461839
-4.89043 -0.0433476 -0.00469517
-4.8656 -0.0438099 -0.00477373
-4.84077 -0.0442798 -0.00485414
-4.81594 -0.0447574 -0.00493644
-4.79112 -0.0452429 -0.00502071
-4.7663 -0.0457364 -0.005107
-4.74149 -0.0462382 -0.00519538
-4.71667 -0.0467484 -0.00528593
-4.69186 -0.0472673 -0.0053787
-4.66706 -0.0477949 -0.00547378
-4.64225 -0.0483316 -0.00557124
-4.61745 -0.0488775 -0.00567117
-4.59265 -0.0494329 -0.00577365
-4.56786 -0.049998 -0.00587877
-4.54306 -0.050573 -0.00598663
-4.51827 -0.0511581 -0.00609733
-4.49348 -0.0517536 -0.00621095
-4.4687 -0.0523598 -0.00632763
-4.44392 -0.0529769 -0.00644747
-4.41914 -0.0536052 -0.00657058
-4.39436 -0.0542449 -0.0066971
-4.36959 -0.0548964 -0.00682716
-4.34482 -0.0555599 -0.00696088
-4.32005 -0.0562358 -0.00709843
-4.29528 -0.0569243 -0.00723995
-4.27052 -0.0576258 -0.00738561
-4.24576 -0.0583406 -0.00753556
-4.221 -0.059069 -0.00769001
-4.19624 -0.0598114 -0.00784912
-4.17149 -0.0605682 -0.00801312
-4.14674 -0.0613397 -0.0081822
-4.12199 -0.0621263 -0.00835659
-4.09725 -0.0629284 -0.00853652
-4.0725 -0.0637464 -0.00872226
-4.04776 -0.0645807 -0.00891405
-4.02302 -0.0654318 -0.00911219
-3.99829 -0.0663 -0.00931697
-3.97356 -0.0671859 -0.0095287
-3.94882 -0.0680898 -0.00974772
-3.9241 -0.0690122 -0.00997438
-3.89937 -0.0699537 -0.0102091
-3.87465 -0.0709147 -0.0104521
-3.84992 -0.0718956 -0.0107041
-3.82521 -0.0728971 -0.0109653
-3.80049 -0.0739195 -0.0112362
-3.77577 -0.0749635 -0.0115174
-3.75106 -0.0760294 -0.0118093
-3.72635 -0.0771179 -0.0121126
-3.70164 -0.0782295 -0.0124278
-3.67694 -0.0793646 -0.0127554
-3.65224 -0.0805238 -0.0130963
-3.62754 -0.0817075 -0.013451
-3.60284 -0.0829164 -0.0138202
-3.57814 -0.0841507 -0.0142047
-3.55345 -0.0854111 -0.0146053
-3.52875 -0.0866979 -0.0150226
-3.50406 -0.0880116 -0.0154576
-3.47937 -0.0893525 -0.0159111
-3.45469 -0.0907211 -0.0163839
-3.43 -0.0921176 -0.0168768
-3.40532 -0.0935423 -0.0173908
-3.38064 -0.0949955 -0.0179266
-3.35597 -0.0964775 -0.018485
-3.33129 -0.0979885 -0.019067
-3.30662 -0.0995285 -0.0196731
-3.28194 -0.101098 -0.0203042
-3.25727 -0.102697 -0.020961
-3.23261 -0.104325 -0.0216439
-3.20794 -0.105983 -0.0223535
-3.18328 -0.107671 -0.0230902
-3.15861 -0.10939 -0.0238544
-3.13395 -0.111139 -0.0246463
-3.1093 -0.112919 -0.0254661
-3.08464 -0.114731 -0.0263139
-3.05999 -0.116576 -0.0271896
-3.03533 -0.118454 -0.0280933
-3.01068 -0.120366 -0.0290249
-2.98603 -0.122315 -0.0299844
-2.96139 -0.124302 -0.0309719
-2.93674 -0.126328 -0.0319875
-2.9121 -0.128397 -0.0330314
-2.88745 -0.130509 -0.0341041
-2.86281 -0.132669 -0.0352061
-2.83818 -0.134879 -0.0363384
-2.81354 -0.137142 -0.037502
-2.7889 -0.139461 -0.0386984
-2.76427 -0.141841 -0.0399293
-2.73964 -0.144284 -0.0411969
-2.71501 -0.146794 -0.0425034
-2.69038 -0.149374 -0.0438517
-2.66575 -0.15203 -0.0452449
-2.64113 -0.154764 -0.0466865
-2.6165 -0.157581 -0.0481803
-2.59188 -0.160483 -0.0497305
-2.56726 -0.163476 -0.0513416
-2.54264 -0.166563 -0.0530185
-2.51802 -0.169747 -0.0547663
-2.49341 -0.173034 -0.0565909
-2.46879 -0.176425 -0.058498
-2.44418 -0.179925 -0.0604942
-2.41957 -0.183539 -0.0625861
-2.39496 -0.187269 -0.0647812
-2.37035 -0.191119 -0.067087
-2.34574 -0.195093 -0.0695118
-2.32113 -0.199195 -0.0720643
-2.29653 -0.203428 -0.074754
-2.27192 -0.207796 -0.0775906
-2.24732 -0.212302 -0.080585
-2.22272 -0.216949 -0.0837483
-2.19812 -0.22174 -0.0870929
-2.17352 -0.226678 -0.0906315
-2.14893 -0.231766 -0.0943783
-2.12433 -0.237006 -0.0983478
-2.09974 -0.2424 -0.102556
-2.07514 -0.247948 -0.10702
-2.05055 -0.253652 -0.111757
-2.02596 -0.25951 -0.116788
-2.00137 -0.265523 -0.122131
-1.97678 -0.271687 -0.127809
-1.9522 -0.277999 -0.133846
-1.92761 -0.284454 -0.140264
-1.90303 -0.291045 -0.14709
-1.87844 -0.297764 -0.154349
-1.85386 -0.3046 -0.162071
-1.82928 -0.31154 -0.170283
-1.8047 -0.318567 -0.179015
-1.78012 -0.325663 -0.188296
-1.75554 -0.332804 -0.198157
-1.73096 -0.339966 -0.208628
-1.70639 -0.347118 -0.219738
-1.68181 -0.354226 -0.231515
-1.65724 -0.361253 -0.243986
-1.63266 -0.368159 -0.257174
-1.60809 -0.374896 -0.271099
-1.58352 -0.381417 -0.285778
-1.55895 -0.38767 -0.301223
-1.53438 -0.393602 -0.31744
-1.50981 -0.399159 -0.334427
-1.48525 -0.404286 -0.352179
-1.46068 -0.40893 -0.370681
-1.43611 -0.413045 -0.389914
-1.41155 -0.416583 -0.40985
-1.38698 -0.419511 -0.430458
-1.36242 -0.421797 -0.451703
-1.33786 -0.423424 -0.473547
-1.3133 -0.424383 -0.495955
-1.28873 -0.424679 -0.518895
-1.26417 -0.424324 -0.54234
-1.23962 -0.423344 -0.566276
-1.21506 -0.421771 -0.590699
-1.1905 -0.419645 -0.615625
-1.16594 -0.417006 -0.641084
-1.14138 -0.413897 -0.66713
-1.11683 -0.410354 -0.693837
-1.09227 -0.406405 -0.721303
-1.06772 -0.402063 -0.749648
-1.04316 -0.397327 -0.779015
-1.01861 -0.392166 -0.809566
-0.994058 -0.386529 -0.841487
-0.969506 -0.380325 -0.874976
-0.944954 -0.373433 -0.910252
-0.920403 -0.365683 -0.947539
-0.895852 -0.356859 -0.987078
-0.871302 -0.34669 -1.02911
-0.846753 -0.334843 -1.07386
-0.822204 -0.320915 -1.12157
-0.797655 -0.304428 -1.17244
-0.773107 -0.284817 -1.22666
-0.74856 -0.261427 -1.28434
-0.724012 -0.233499 -1.34555
-0.699466 -0.200175 -1.41026
-0.674919 -0.16049 -1.4783
-0.650373 -0.113385 -1.54936
-0.625828 -0.0577167 -1.62291
-0.601282 0.00771057 -1.69819
-0.576738 0.0840995 -1.77411
-0.552193 0.172596 -1.84928
-0.527649 0.274198 -1.92192
-0.503105 0.389654 -1.98988
-0.478561 0.519326 -2.05066
-0.454018 0.663076 -2.1015
-0.429475 0.820123 -2.13945
-0.404932 0.988992 -2.16162
-0.38039 1.16744 -2.16532
-0.355847 1.35258 -2.14834
-0.331305 1.54093 -2.10914
-0.306763 1.72871 -2.04701
-0.282222 1.91205 -1.96216
-0.25768 2.08732 -1.85565
-0.233139 2.25131 -1.7293
-0.208597 2.40148 -1.58545
-0.184056 2.53592 -1.42676
-0.159515 2.65351 -1.25593
-0.134974 2.75364 -1.07559
-0.110433 2.83628 -0.888028
-0.0858925 2.90162 -0.695253
-0.0613518 2.95009 -0.498861
-0.0368111 2.9821 -0.30017
-0.0122703 2.99802 -0.100187
0.0122703 2.99802 0.100187
0.0368111 2.9821 0.30017
0.0613518 2.95009 0.498861
0.0858925 2.90162 0.695253
0.110433 2.83628 0.888028
0.134974 2.75364 1.07559
0.159515 2.65351 1.25593
0.184056 2.53592 1.42676
0.208597 2.40148 1.58545
0.233139 2.25131 1.7293
0.25768 2.08732 1.85565
0.282222 1.91205 1.96216
0.306763 1.72871 2.04701
0.331305 1.54093 2.10914
0.355847 1.35258 2.14834
0.38039 1.16744 2.16532
0.404932 0.988992 2.16162
0.429475 0.820123 2.13945
0.454018 0.663076 2.1015
0.478561 0.519326 2.05066
0.503105 0.389654 1.98988
0.527649 0.274198 1.92192
0.552193 0.172596 1.84928
0.576738 0.0840995 1.77411
0.601282 0.00771057 1.69819
0.625828 -0.0577167 1.62291
0.650373 -0.113385 1.54936
0.674919 -0.16049 1.4783
0.699466 -0.200175 1.41026
0.724012 -0.233499 1.34555
0.74856 -0.261427 1.28434
0.773107 -0.284817 1.22666
0.797655 -0.304428 1.17244
0.822204 -0.320915 1.12157
0.846753 -0.334843 1.07386
0.871302 -0.34669 1.02911
0.895852 -0.356859 0.987078
0.920403 -0.365683 0.947539
0.944954 -0.373433 0.910252
0.969506 -0.380325 0.874976
0.994058 -0.386529 0.841487
1.01861 -0.392166 0.809566
1.04316 -0.397327 0.779015
1.06772 -0.402063 0.749648
1.09227 -0.406405 0.721303
1.11683 -0.410354 0.693837
1.14138 -0.413897 0.66713
1.16594 -0.417006 0.641084
1.1905 -0.419645 0.615625
1.21506 -0.421771 0.590699
1.23962 -0.423344 0.566276
1.26417 -0.424324 0.54234
1.28873 -0.424679 0.518895
1.3133 -0.424383 0.495955
1.33786 -0.423424 0.473547
1.36242 -0.421797 0.451703
1.38698 -0.419511 0.430458
1.41155 -0.416583 0.40985
1.43611 -0.413045 0.389914
1.46068 -0.40893 0.370681
1.48525 -0.404286 0.352179
1.50981 -0.399159 0.334427
1.53438 -0.393602 0.31744
1.55895 -0.38767 0.301223
1.58352 -0.381417 0.285778
1.60809 -0.374896 0.271099
1.63266 -0.368159 0.257174
1.65724 -0.361253 0.243986
1.68181 -0.354226 0.231515
1.70639 -0.347118 0.219738
1.73096 -0.339966 0.208628
1.75554 -0.332804 0.198157
1.78012 -0.325663 0.188296
1.8047 -0.318567 0.179015
1.82928 -0.31154 0.170283
1.85386 -0.3046 0.162071
1.87844 -0.297764 0.154349
1.90303 -0.291045 0.14709
1.92761 -0.284454 0.140264
1.9522 -0.277999 0.133846
1.97678 -0.271687 0.127809
2.00137 -0.265523 0.122131
2.02596 -0.25951 0.116788
2.05055 -0.253652 0.111757
2.07514 -0.247948 0.10702
2.09974 -0.2424 0.102556
2.12433 -0.237006 0.0983478
2.14893 -0.231766 0.0943783
2.17352 -0.226678 0.0906315
2.19812 -0.22174 0.0870929
2.22272 -0.216949 0.0837483
2.24732 -0.212302 0.080585
2.27192 -0.207796 0.0775906
2.29653 -0.203428 0.074754
2.32113 -0.199195 0.0720643
2.34574 -0.195093 0.0695118
2.37035 -0.191119 0.067087
2.39496 -0.187269 0.0647812
2.41957 -0.183539 0.0625861
2.44418 -0.179925 0.0604942
2.46879 -0.176425 0.058498
2.49341 -0.173034 0.0565909
2.51802 -0.169747 0.0547663
2.54264 -0.166563 0.0530185
2.56726 -0.163476 0.0513416
2.59188 -0.160483 0.0497305
2.6165 -0.157581 0.0481803
2.64113 -0.154764 0.0466865
2.66575 -0.15203 0.0452449
2.69038 -0.149374 0.0438517
2.71501 -0.146794 0.0425034
2.73964 -0.144284 0.0411969
2.76427 -0.141841 0.0399293
2.7889 -0.139461 0.0386984
2.81354 -0.137142 0.037502
2.83818 -0.134879 0.0363384
2.86281 -0.132669 0.0352061
2.88745 -0.130509 0.0341041
2.9121 -0.128397 0.0330314
2.93674 -0.126328 0.0319875
2.96139 -0.124302 0.0309719
2.98603 -0.122315 0.0299844
3.01068 -0.120366 0.0290249
3.03533 -0.118454 0.0280933
3.05999 -0.116576 0.0271896
3.08464 -0.114731 0.0263139
3.1093 -0.112919 0.0254661
3.13395 -0.111139 0.0246463
3.15861 -0.10939 0.0238544
3.18328 -0.107671 0.0230902
3.20794 -0.105983 0.0223535
3.23261 -0.104325 0.0216439
3.25727 -0.102697 0.020961
3.28194 -0.101098 0.0203042
3.30662 -0.0995285 0.0196731
3.33129 -0.0979885 0.019067
3.35597 -0.0964775 0.018485
3.38064 -0.0949955 0.0179266
3.40532 -0.0935423 0.0173908
3.43 -0.0921176 0.0168768
3.45469 -0.0907211 0.0163839
3.47937 -0.0893525 0.0159111
3.50406 -0.0880116 0.0154576
3.52875 -0.0866979 0.0150226
3.55345 -0.0854111 0.0146053
3.57814 -0.0841507 0.0142047
3.60284 -0.0829164 0.0138202
3.62754 -0.0817075 0.013451
3.65224 -0.0805238 0.0130963
3.67694 -0.0793646 0.0127554
3.70164 -0.0782295 0.0124278
3.72635 -0.0771179 0.0121126
3.75106 -0.0760294 0.0118093
3.77577 -0.0749635 0.0115174
3.80049 -0.0739195 0.0112362
3.82521 -0.0728971 0.0109653
3.84992 -0.0718956 0.0107041
3.87465 -0.0709147 0.0104521
3.89937 -0.0699537 0.0102091
3.9241 -0.0690122 0.00997438
3.94882 -0.0680898 0.00974772
3.97356 -0.0671859 0.0095287
3.99829 -0.0663 0.00931697
4.02302 -0.0654318 0.00911219
4.04776 -0.0645807 0.00891405
4.0725 -0.0637464 0.00872226
4.09725 -0.0629284 0.00853652
4.12199 -0.0621263 0.00835659
4.14674 -0.0613397 0.0081822
4.17149 -0.0605682 0.00801312
4.19624 -0.0598114 0.00784912
4.221 -0.059069 0.00769001
4.24576 -0.0583406 0.00753556
4.27052 -0.0576258 0.00738561
4.29528 -0.0569243 0.00723995
4.32005 -0.0562358 0.00709843
4.34482 -0.0555599 0.00696088
4.36959 -0.0548964 0.00682716
4.39436 -0.0542449 0.0066971
4.41914 -0.0536052 0.00657058
4.44392 -0.0529769 0.00644747
4.4687 -0.0523598 0.00632763
4.49348 -0.0517536 0.00621095
4.51827 -0.0511581 0.00609733
4.54306 -0.050573 0.00598663
4.56786 -0.049998 0.00587877
4.59265 -0.0494329 0.00577365
4.61745 -0.0488775 0.00567117
4.64225 -0.0483316 0.00557124
4.66706 -0.0477949 0.00547378
4.69186 -0.0472673 0.0053787
4.71667 -0.0467484 0.00528593
4.74149 -0.0462382 0.00519538
4.7663 -0.0457364 0.005107
4.79112 -0.0452429 0.00502071
4.81594 -0.0447574 0.00493644
4.84077 -0.0442798 0.00485414
4.8656 -0.0438099 0.00477373
4.89043 -0.0433476 0.00469517
4.91526 -0.0428926 0.00461839
4.9401 -0.0424448 0.00454335
4.96494 -0.0420041 0.00446998
4.98978 -0.0415703 0.00439825
5.01463 -0.0411432 0.0043281
5.03948 -0.0407228 0.00425948
5.06433 -0.0403088 0.00419236
5.08918 -0.0399012 0.00412669
5.11404 -0.0394998 0.00406243
5.1389 -0.0391045 0.00399953
5.16377 -0.0387151 0.00393797
5.18864 -0.0383316 0.0038777
5.21351 -0.0379538 0.0038187
5.23838 -0.0375816 0.00376091
5.26326 -0.0372148 0.00370432
5.28814 -0.0368535 0.00364889
5.31303 -0.0364974 0.00359458
5.33791 -0.0361466 0.00354138
5.36281 -0.0358007 0.00348924
5.3877 -0.0354599 0.00343815
5.4126 -0.0351239 0.00338807
5.4375 -0.0347927 0.00333898
5.4624 -0.0344662 0.00329085
5.48731 -0.0341443 0.00324366
5.51222 -0.0338269 0.00319739
5.53714 -0.0335139 0.00315201
5.56205 -0.0332052 0.00310751
5.58698 -0.0329009 0.00306385
5.6119 -0.0326007 0.00302102
5.63683 -0.0323046 0.00297899
5.66176 -0.0320125 0.00293776
5.6867 -0.0317244 0.00289729
5.71164 -0.0314401 0.00285758
5.73658 -0.0311597 0.0028186
5.76153 -0.030883 0.00278033
5.78648 -0.03061 0.00274277
5.81143 -0.0303406 0.00270588
5.83639 -0.0300748 0.00266967
5.86135 -0.0298124 0.0026341
5.88631 -0.0295535 0.00259917
5.91128 -0.0292979 0.00256487
5.93625 -0.0290456 0.00253117
5.96123 -0.0287965 0.00249806
5.98621 -0.0285507 0.00246554
6.01119 -0.028308 0.00243358
6.03618 -0.0280683 0.00240218
6.06117 -0.0278317 0.00237132
6.08617 -0.0275981 0.00234099
6.11117 -0.0273673 0.00231118
6.13617 -0.0271395 0.00228188
6.16118 -0.0269145 0.00225308
6.18619 -0.0266923 0.00222476
6.2112 -0.0264728 0.00219692
6.23622 -0.0262559 0.00216954
6.26124 -0.0260418 0.00214262
6.28627 -0.0258302 0.00211615
6.3113 -0.0256212 0.00209011
6.33633 -0.0254147 0.0020645
6.36137 -0.0252107 0.00203931
6.38641 -0.0250091 0.00201453
6.41146 -0.02481 0.00199015
6.43651 -0.0246131 0.00196616
6.46156 -0.0244187 0.00194256
6.48662 -0.0242264 0.00191934
6.51169 -0.0240365 0.00189648
6.53675 -0.0238487 0.00187399
6.56182 -0.0236632 0.00185186
6.5869 -0.0234797 0.00183007
6.61198 -0.0232984 0.00180862
6.63706 -0.0231192 0.00178751
6.66215 -0.022942 0.00176673
6.68724 -0.0227668 0.00174626
6.71234 -0.0225937 0.00172612
6.73744 -0.0224224 0.00170628
6.76255 -0.0222531 0.00168674
6.78766 -0.0220857 0.0016675
6.81277 -0.0219202 0.00164856
6.83789 -0.0217565 0.0016299
6.86301 -0.0215946 0.00161152
6.88814 -0.0214345 0.00159341
6.91327 -0.0212762 0.00157557
6.93841 -0.0211195 0.001558
6.96355 -0.0209646 0.00154069
6.98869 -0.0208114 0.00152364
7.01384 -0.0206599 0.00150683
7.039 -0.0205099 0.00149027
7.06416 -0.0203616 0.00147396
7.08932 -0.0202149 0.00145787
7.11449 -0.0200697 0.00144203
7.13966 -0.0199261 0.0014264
7.16484 -0.019784 0.00141101
7.19002 -0.0196434 0.00139583
7.21521 -0.0195043 0.00138087
7.2404 -0.0193666 0.00136612
7.2656 -0.0192304 0.00135158
7.2908 -0.0190956 0.00133725
7.316 -0.0189621 0.00132312
7.34121 -0.0188301 0.00130918
7.36643 -0.0186994 0.00129544
7.39165 -0.0185701 0.00128189
7.41687 -0.018442 0.00126852
7.4421 -0.0183153 0.00125534
7.46734 -0.0181899 0.00124234
7.49258 -0.0180657 0.00122952
7.51782 -0.0179428 0.00121688
7.54307 -0.0178211 0.0012044
7.56833 -0.0177006 0.0011921
7.59359 -0.0175814 0.00117996
7.61885 -0.0174633 0.00116798
7.64412 -0.0173464 0.00115617
7.6694 -0.0172306 0.00114451
7.69468 -0.017116 0.00113301
7.71996 -0.0170025 0.00112166
7.74525 -0.0168901 0.00111045
7.77055 -0.0167788 0.0010994
7.79585 -0.0166686 0.00108849
7.82115 -0.0165595 0.00107773
7.84646 -0.0164514 0.0010671
7.87178 -0.0163443 0.00105662
7.8971 -0.0162383 0.00104627
7.92243 -0.0161333 0.00103605
7.94776 -0.0160293 0.00102596
7.97309 -0.0159262 0.00101601
7.99844 -0.0158242 0.00100618
8.02378 -0.0157231 0.000996471
8.04914 -0.0156229 0.00098689
8.0745 -0.0155237 0.00097743
8.09986 -0.0154254 0.00096809
8.12523 -0.015328 0.000958867
8.1506 -0.0152316 0.000949759
8.17598 -0.015136 0.000940765
8.20137 -0.0150413 0.000931883
8.22676 -0.0149475 0.000923112
8.25216 -0.0148545 0.000914449
8.27756 -0.0147624 0.000905893
8.30297 -0.0146711 0.000897442
8.32838 -0.0145806 0.000889095
8.3538 -0.014491 0.000880849
8.37923 -0.0144022 0.000872704
8.40466 -0.0143142 0.000864658
8.43009 -0.0142269 0.00085671
8.45553 -0.0141404 0.000848857
8.48098 -0.0140548 0.000841099
8.50644 -0.0139698 0.000833433
8.53189 -0.0138856 0.00082586
8.55736 -0.0138022 0.000818377
8.58283 -0.0137195 0.000810983
8.60831 -0.0136375 0.000803676
8.63379 -0.0135563 0.000796456
8.65928 -0.0134757 0.00078932
8.68477 -0.0133959 0.000782269
8.71027 -0.0133167 0.0007753
8.73578 -0.0132382 0.000768413
8.76129 -0.0131604 0.000761605
8.78681 -0.0130833 0.000754877
8.81234 -0.0130068 0.000748226
8.83787 -0.012931 0.000741653
8.8634 -0.0128559 0.000735154
8.88895 -0.0127813 0.000728731
8.91449 -0.0127074 0.000722381
8.94005 -0.0126341 0.000716103
8.96561 -0.0125615 0.000709897
8.99118 -0.0124894 0.000703761
9.01675 -0.012418 0.000697694
9.04233 -0.0123471 0.000691696
9.06792 -0.0122769 0.000685765
9.09351 -0.0122072 0.000679901
9.11911 -0.0121381 0.000674102
9.14471 -0.0120696 0.000668368
9.17033 -0.0120016 0.000662698
9.19594 -0.0119342 0.000657091
9.22157 -0.0118673 0.000651545
9.2472 -0.011801 0.000646061
9.27284 -0.0117352 0.000640637
9.29848 -0.01167 0.000635272
9.32413 -0.0116053 0.000629966
9.34979 -0.0115411 0.000624718
9.37545 -0.0114774 0.000619527
9.40112 -0.0114143 0.000614393
9.4268 -0.0113516 0.000609313
9.45248 -0.0112895 0.000604289
9.47817 -0.0112278 0.000599319
9.50387 -0.0111666 0.000594402
9.52957 -0.0111059 0.000589537
9.55528 -0.0110457 0.000584725
9.581 -0.010986 0.000579963
9.60672 -0.0109267 0.000575252
9.63245 -0.0108679 0.000570591
9.65819 -0.0108096 0.00056598
9.68393 -0.0107517 0.000561416
9.70968 -0.0106943 0.000556901
9.73544 -0.0106373 0.000552433
9.76121 -0.0105807 0.000548012
9.78698 -0.0105246 0.000543636
9.81276 -0.0104689 0.000539306
9.83854 -0.0104137 0.000535021
9.86434 -0.0103588 0.000530781
9.89014 -0.0103044 0.000526584
9.91595 -0.0102504 0.00052243
9.94176 -0.0101968 0.000518319
9.96758 -0.0101437 0.00051425
9.99341 -0.0100909 0.000510222
10.0192 -0.0100385 0.000506235
10.0451 -0.00998649 0.000502289
10.0709 -0.00993489 0.000498383
10.0968 -0.00988367 0.000494516
10.1227 -0.00983284 0.000490689
10.1485 -0.00978238 0.000486899
10.1744 -0.0097323 0.000483148
10.2003 -0.00968259 0.000479434
10.2262 -0.00963324 0.000475757
10.2521 -0.00958426 0.000472117
10.278 -0.00953563 0.000468513
10.3039 -0.00948737 0.000464945
10.3299 -0.00943945 0.000461412
10.3558 -0.00939189 0.000457913
10.3817 -0.00934467 0.00045445
10.4077 -0.00929779 0.00045102
10.4336 -0.00925126 0.000447623
10.4596 -0.00920506 0.00044426
10.4856 -0.00915919 0.000440929
10.5115 -0.00911365 0.000437631
10.5375 -0.00906843 0.000434365
10.5635 -0.00902354 0.00043113
10.5895 -0.00897897 0.000427927
10.6155 -0.00893472 0.000424754
10.6415 -0.00889078 0.000421612
10.6676 -0.00884715 0.0004185
10.6936 -0.00880383 0.000415417
10.7196 -0.00876082 0.000412364
10.7457 -0.0087181 0.00040934
10.7718 -0.00867569 0.000406344
10.7978 -0.00863357 0.000403377
10.8239 -0.00859175 0.000400438
10.85 -0.00855022 0.000397527
10.8761 -0.00850897 0.000394643
10.9022 -0.00846801 0.000391786
10.9283 -0.00842734 0.000388955
10.9544 -0.00838694 0.000386151
10.9805 -0.00834682 0.000383373
11.0066 -0.00830698 0.000380621
11.0328 -0.00826741 0.000377895
11.0589 -0.00822811 0.000375193
11.0851 -0.00818908 0.000372517
11.1112 -0.00815032 0.000369865
11.1374 -0.00811181 0.000367237
11.1636 -0.00807357 0.000364634
11.1898 -0.00803558 0.000362054
11.216 -0.00799786 0.000359498
11.2422 -0.00796038 0.000356965
11.2684 -0.00792316 0.000354455
11.2946 -0.00788618 0.000351968
11.3209 -0.00784945 0.000349503
11.3471 -0.00781297 0.000347061
11.3734 -0.00777673 0.00034464
11.3996 -0.00774072 0.000342241
11.4259 -0.00770496 0.000339864
11.4522 -0.00766943 0.000337508
11.4784 -0.00763414 0.000335173
11.5047 -0.00759908 0.000332858
11.531 -0.00756424 0.000330564
11.5573 -0.00752964 0.000328291
11.5837 -0.00749526 0.000326037
11.61 -0.0074611 0.000323804
11.6363 -0.00742717 0.00032159
11.6627 -0.00739346 0.000319395
11.689 -0.00735996 0.00031722
11.7154 -0.00732668 0.000315064
11.7418 -0.00729362 0.000312927
11.7682 -0.00726076 0.000310808
11.7946 -0.00722812 0.000308707
11.821 -0.00719569 0.000306625
11.8474 -0.00716346 0.000304561
11.8738 -0.00713144 0.000302514
11.9002 -0.00709962 0.000300486
11.9267 -0.007068 0.000298474
11.9531 -0.00703659 0.00029648
11.9796 -0.00700537 0.000294503
12.0061 -0.00697434 0.000292543
12.0325 -0.00694352 0.000290599
12.059 -0.00691288 0.000288672
12.0855 -0.00688244 0.000286762
12.112 -0.00685219 0.000284867
12.1385 -0.00682213 0.000282989
12.1651 -0.00679225 0.000281126
12.1916 -0.00676256 0.000279279
12.2182 -0.00673305 0.000277448
12.2447 -0.00670372 0.000275632
12.2713 -0.00667458 0.000273831
12.2979 -0.00664561 0.000272045
12.3244 -0.00661683 0.000270274
12.351 -0.00658821 0.000268518
12.3776 -0.00655978 0.000266776
12.4043 -0.00653151 0.000265049
12.4309 -0.00650342 0.000263336
12.4575 -0.0064755 0.000261637
12.4842 -0.00644775 0.000259952
12.5108 -0.00642017 0.000258281
12.5375 -0.00639275 0.000256623
12.5642 -0.0063655 0.000254979
12.5909 -0.00633841 0.000253349
12.6176 -0.00631148 0.000251732
12.6443 -0.00628472 0.000250128
12.671 -0.00625811 0.000248536
12.6977 -0.00623166 0.000246958
12.7245 -0.00620537 0.000245393
12.7512 -0.00617924 0.00024384
12.778 -0.00615326 0.0002423
12.8047 -0.00612744 0.000240772
12.8315 -0.00610176 0.000239256
12.8583 -0.00607624 0.000237753
12.8851 -0.00605087 0.000236261
12.9119 -0.00602565 0.000234781
12.9388 -0.00600057 0.000233313
12.9656 -0.00597564 0.000231857
12.9925 -0.00595086 0.000230412
13.0193 -0.00592622 0.000228979
13.0462 -0.00590172 0.000227557
13.0731 -0.00587737 0.000226146
13.1 -0.00585315 0.000224746
13.1269 -0.00582908 0.000223358
13.1538 -0.00580514 0.00022198
13.1807 -0.00578134 0.000220613
13.2076 -0.00575768 0.000219256
13.2346 -0.00573415 0.00021791
13.2615 -0.00571076 0.000216575
13.2885 -0.0056875 0.00021525
13.3155 -0.00566438 0.000213935
13.3425 -0.00564138 0.00021263
13.3695 -0.00561851 0.000211336
13.3965 -0.00559578 0.000210051
13.4235 -0.00557317 0.000208776
13.4506 -0.00555069 0.000207511
13.4776 -0.00552834 0.000206256
13.5047 -0.00550611 0.00020501
13.5318 -0.005484 0.000203774
13.5588 -0.00546202 0.000202547
13.5859 -0.00544016 0.000201329
13.6131 -0.00541843 0.000200121
13.6402 -0.00539681 0.000198922
13.6673 -0.00537532 0.000197732
13.6945 -0.00535394 0.000196551
13.7216 -0.00533268 0.000195378
13.7488 -0.00531154 0.000194215
13.776 -0.00529051 0.00019306
13.8032 -0.0052696 0.000191914
13.8304 -0.00524881 0.000190776
13.8576 -0.00522812 0.000189647
13.8848 -0.00520755 0.000188527
13.9121 -0.0051871 0.000187414
13.9393 -0.00516675 0.00018631
13.9666 -0.00514652 0.000185214
13.9939 -0.00512639 0.000184127
14.0212 -0.00510637 0.000183047
14.0485 -0.00508646 0.000181975
14.0758 -0.00506666 0.000180911
14.1031 -0.00504697 0.000179855
14.1305 -0.00502738 0.000178806
14.1578 -0.00500789 0.000177765
14.1852 -0.00498851 0.000176732
14.2126 -0.00496923 0.000175707
14.24 -0.00495006 0.000174688
14.2674 -0.00493099 0.000173678
14.2948 -0.00491201 0.000172674
14.3222 -0.00489314 0.000171678
14.3497 -0.00487437 0.000170689
14.3771 -0.0048557 0.000169707
14.4046 -0.00483712 0.000168732
14.4321 -0.00481865 0.000167764
14.4596 -0.00480027 0.000166803
14.4871 -0.00478198 0.000165849
14.5147 -0.0047638 0.000164902
14.5422 -0.0047457 0.000163961
14.5698 -0.0047277 0.000163027
14.5973 -0.0047098 0.0001621
14.6249 -0.00469198 0.000161179
14.6525 -0.00467426 0.000160265
14.6801 -0.00465664 0.000159358
14.7077 -0.0046391 0.000158456
14.7354 -0.00462165 0.000157561
14.763 -0.00460429 0.000156673
14.7907 -0.00458702 0.00015579
14.8184 -0.00456984 0.000154914
14.8461 -0.00455275 0.000154044
14.8738 -0.00453574 0.00015318
14.9015 -0.00451882 0.000152322
14.9292 -0.00450199 0.00015147
14.957 -0.00448524 0.000150624
14.9848 -0.00446858 0.000149784
15.0125 -0.004452 0.000148949
15.0403 -0.0044355 0.000148121
15.0681 -0.00441909 0.000147298
15.096 -0.00440276 0.000146481
15.1238 -0.00438651 0.000145669
15.1517 -0.00437035 0.000144863
15.1795 -0.00435426 0.000144062
15.2074 -0.00433825 0.000143267
15.2353 -0.00432233 0.000142477
15.2632 -0.00430648 0.000141693
15.2911 -0.00429071 0.000140914
15.3191 -0.00427502 0.000140141
15.347 -0.00425941 0.000139372
15.375 -0.00424388 0.000138609
15.403 -0.00422842 0.000137851
15.431 -0.00421303 0.000137098
15.459 -0.00419773 0.00013635
15.4871 -0.00418249 0.000135607
15.5151 -0.00416734 0.000134869
15.5432 -0.00415225 0.000134136
15.5713 -0.00413724 0.000133408
15.5994 -0.0041223 0.000132685
15.6275 -0.00410744 0.000131967
15.6556 -0.00409265 0.000131253
15.6838 -0.00407792 0.000130545
15.7119 -0.00406327 0.000129841
15.7401 -0.00404869 0.000129141
15.7683 -0.00403419 0.000128446
15.7965 -0.00401975 0.000127756
15.8247 -0.00400537 0.00012707
15.853 -0.00399107 0.000126389
15.8812 -0.00397684 0.000125713
15.9095 -0.00396267 0.00012504
15.9378 -0.00394858 0.000124372
15.9661 -0.00393454 0.000123709
15.9944 -0.00392058 0.00012305
16.0228 -0.00390668 0.000122395
16.0511 -0.00389285 0.000121744
16.0795 -0.00387908 0.000121098
16.1079 -0.00386538 0.000120456
16.1363 -0.00385174 0.000119818
16.1647 -0.00383817 0.000119184
16.1932 -0.00382465 0.000118554
16.2216 -0.00381121 0.000117928
16.2501 -0.00379782 0.000117307
16.2786 -0.0037845 0.000116689
16.3071 -0.00377124 0.000116075
16.3356 -0.00375804 0.000115465
16.3642 -0.0037449 0.000114859
16.3927 -0.00373183 0.000114257
16.4213 -0.00371881 0.000113659
16.4499 -0.00370585 0.000113065
16.4785 -0.00369296 0.000112474
16.5072 -0.00368012 0.000111887
16.5358 -0.00366734 0.000111304
16.5645 -0.00365462 0.000110724
16.5932 -0.00364196 0.000110149
16.6219 -0.00362935 0.000109576
16.6506 -0.00361681 0.000109008
16.6794 -0.00360432 0.000108443
16.7081 -0.00359188 0.000107881
16.7369 -0.00357951 0.000107323
16.7657 -0.00356718 0.000106769
16.7945 -0.00355492 0.000106218
16.8234 -0.00354271 0.00010567
16.8522 -0.00353055 0.000105126
16.8811 -0.00351845 0.000104585
16.91 -0.00350641 0.000104048
16.9389 -0.00349441 0.000103513
16.9679 -0.00348248 0.000102983
16.9968 -0.00347059 0.000102455
17.0258 -0.00345876 0.000101931
17.0548 -0.00344698 0.00010141
17.0838 -0.00343525 0.000100892
17.1128 -0.00342357 0.000100377
17.1419 -0.00341195 9.98656e-05
17.1709 -0.00340038 9.93572e-05
17.2 -0.00338885 9.88519e-05
17.2291 -0.00337738 9.83496e-05
17.2583 -0.00336596 9.78504e-05
17.2874 -0.00335459 9.73543e-05
17.3166 -0.00334327 9.68612e-05
17.3458 -0.003332 9.6371e-05
17.375 -0.00332077 9.58838e-05
17.4042 -0.0033096 9.53996e-05
17.4335 -0.00329847 9.49183e-05
17.4628 -0.0032874 9.44398e-05
17.4921 -0.00327637 9.39643e-05
17.5214 -0.00326539 9.34916e-05
17.5507 -0.00325445 9.30218e-05
17.5801 -0.00324356 9.25547e-05
17.6094 -0.00323272 9.20905e-05
17.6388 -0.00322193 9.1629e-05
17.6683 -0.00321118 9.11702e-05
17.6977 -0.00320048 9.07142e-05
17.7272 -0.00318982 9.02609e-05
17.7567 -0.00317921 8.98103e-05
17.7862 -0.00316865 8.93624e-05
17.8157 -0.00315813 8.89171e-05
17.8452 -0.00314765 8.84744e-05
17.8748 -0.00313722 8.80343e-05
17.9044 -0.00312683 8.75969e-05
17.934 -0.00311649 8.7162e-05
17.9637 -0.00310619 8.67296e-05
17.9933 -0.00309593 8.62998e-05
18.023 -0.00308571 8.58725e-05
18.0527 -0.00307554 8.54477e-05
18.0825 -0.00306541 8.50254e-05
18.1122 -0.00305533 8.46055e-05
18.142 -0.00304528 8.41881e-05
18.1718 -0.00303528 8.37731e-05
18.2016 -0.00302532 8.33605e-05
18.2315 -0.0030154 8.29502e-05
18.2613 -0.00300552 8.25424e-05
18.2912 -0.00299568 8.21369e-05
18.3212 -0.00298588 8.17337e-05
18.3511 -0.00297612 8.13329e-05
18.3811 -0.00296641 8.09344e-05
18.4111 -0.00295673 8.05381e-05
18.4411 -0.00294709 8.01441e-05
18.4711 -0.00293749 7.97524e-05
18.5012 -0.00292793 7.93629e-05
18.5313 -0.00291841 7.89756e-05
18.5614 -0.00290893 7.85905e-05
18.5915 -0.00289948 7.82076e-05
18.6217 -0.00289008 7.78269e-05
18.6519 -0.00288071 7.74484e-05
18.6821 -0.00287138 7.7072e-05
18.7123 -0.00286209 7.66977e-05
18.7426 -0.00285283 7.63255e-05
18.7729 -0.00284361 7.59554e-05
18.8032 -0.00283443 7.55874e-05
18.8335 -0.00282529 7.52215e-05
18.8639 -0.00281618 7.48576e-05
18.8943 -0.00280711 7.44957e-05
18.9247 -0.00279807 7.41359e-05
18.9551 -0.00278907 7.37781e-05
18.9856 -0.00278011 7.34222e-05
19.0161 -0.00277118 7.30684e-05
19.0466 -0.00276228 7.27165e-05
19.0772 -0.00275343 7.23666e-05
19.1078 -0.0027446 7.20186e-05
19.1384 -0.00273581 7.16725e-05
19.169 -0.00272706 7.13283e-05
19.1997 -0.00271834 7.09861e-05
19.2303 -0.00270965 7.06457e-05
19.2611 -0.002701 7.03072e-05
19.2918 -0.00269238 6.99705e-05
19.3226 -0.00268379 6.96357e-05
19.3534 -0.00267524 6.93027e-05
19.3842 -0.00266672 6.89716e-05
19.4151 -0.00265823 6.86422e-05
19.4459 -0.00264978 6.83146e-05
19.4768 -0.00264136 6.79889e-05
19.5078 -0.00263297 6.76648e-05
19.5388 -0.00262461 6.73426e-05
19.5698 -0.00261629 6.70221e-05
19.6008 -0.00260799 6.67033e-05
19.6318 -0.00259973 6.63862e-05
19.6629 -0.0025915 6.60709e-05
19.6941 -0.0025833 6.57572e-05
19.7252 -0.00257514 6.54452e-05
19.7564 -0.002567 6.51349e-05
19.7876 -0.00255889 6.48263e-05
19.8188 -0.00255081 6.45193e-05
19.8501 -0.00254277 6.4214e-05
19.8814 -0.00253475 6.39102e-05
19.9127 -0.00252677 6.36081e-05
19.9441 -0.00251881 6.33076e-05
19.9755 -0.00251089 6.30087e-05
20.0069 -0.00250299 6.27114e-05
20.0384 -0.00249512 6.24156e-05
20.0699 -0.00248728 6.21214e-05
20.1014 -0.00247947 6.18288e-05
20.1329 -0.00247169 6.15377e-05
20.1645 -0.00246394 6.12481e-05
20.1961 -0.00245622 6.096e-05
20.2278 -0.00244852 6.06735e-05
20.2595 -0.00244086 6.03885e-05
20.2912 -0.00243322 6.01049e-05
20.323 -0.00242561 5.98228e-05
20.3547 -0.00241802 5.95422e-05
20.3866 -0.00241047 5.92631e-05
20.4184 -0.00240294 5.89854e-05
20.4503 -0.00239544 5.87091e-05
20.4822 -0.00238796 5.84343e-05
20.5142 -0.00238052 5.81608e-05
20.5462 -0.0023731 5.78888e-05
20.5782 -0.0023657 5.76182e-05
20.6102 -0.00235833 5.7349e-05
20.6423 -0.00235099 5.70812e-05
20.6745 -0.00234368 5.68147e-05
20.7066 -0.00233639 5.65496e-05
20.7388 -0.00232913 5.62859e-05
20.7711 -0.00232189 5.60235e-05
20.8034 -0.00231468 5.57624e-05
20.8357 -0.00230749 5.55026e-05
20.868 -0.00230033 5.52442e-05
20.9004 -0.00229319 5.49871e-05
20.9328 -0.00228608 5.47313e-05
20.9653 -0.002279 5.44768e-05
20.9978 -0.00227194 5.42235e-05
21.0303 -0.0022649 5.39716e-05
21.0629 -0.00225789 5.37209e-05
21.0955 -0.0022509 5.34714e-05
21.1282 -0.00224394 5.32233e-05
21.1609 -0.002237 5.29763e-05
21.1936 -0.00223008 5.27306e-05
21.2264 -0.00222319 5.24861e-05
21.2592 -0.00221632 5.22428e-05
21.292 -0.00220947 5.20007e-05
21.3249 -0.00220265 5.17599e-05
21.3578 -0.00219585 5.15202e-05
21.3908 -0.00218908 5.12817e-05
21.4238 -0.00218233 5.10444e-05
21.4569 -0.0021756 5.08082e-05
21.49 -0.00216889 5.05733e-05
21.5231 -0.0021622 5.03394e-05
21.5563 -0.00215554 5.01067e-05
21.5895 -0.0021489 4.98752e-05
21.6228 -0.00214228 4.96448e-05
21.6561 -0.00213569 4.94155e-05
21.6895 -0.00212912 4.91873e-05
21.7229 -0.00212256 4.89602e-05
21.7563 -0.00211603 4.87342e-05
21.7898 -0.00210952 4.85094e-05
21.8233 -0.00210304 4.82856e-05
21.8569 -0.00209657 4.80628e-05
21.8905 -0.00209013 4.78412e-05
21.9242 -0.0020837 4.76206e-05
21.9579 -0.0020773 4.74011e-05
21.9916 -0.00207092 4.71826e-05
22.0254 -0.00206456 4.69652e-05
22.0593 -0.00205821 4.67488e-05
22.0932 -0.00205189 4.65334e-05
22.1271 -0.00204559 4.63191e-05
22.1611 -0.00203931 4.61058e-05
22.1951 -0.00203305 4.58935e-05
22.2292 -0.00202681 4.56822e-05
22.2634 -0.00202059 4.54719e-05
22.2976 -0.00201439 4.52625e-05
22.3318 -0.00200821 4.50542e-05
22.3661 -0.00200205 4.48468e-05
22.4004 -0.00199591 4.46404e-05
22.4348 -0.00198979 4.4435e-05
22.4692 -0.00198368 4.42305e-05
22.5037 -0.0019776 4.4027e-05
22.5383 -0.00197153 4.38244e-05
22.5729 -0.00196549 4.36228e-05
22.6075 -0.00195946 4.34221e-05
22.6422 -0.00195345 4.32223e-05
22.6769 -0.00194746 4.30235e-05
22.7117 -0.00194148 4.28255e-05
22.7466 -0.00193553 4.26285e-05
22.7815 -0.00192959 4.24323e-05
22.8165 -0.00192367 4.22371e-05
22.8515 -0.00191777 4.20428e-05
22.8866 -0.00191189 4.18493e-05
22.9217 -0.00190602 4.16567e-05
22.9569 -0.00190018 4.1465e-05
22.9922 -0.00189435 4.12741e-05
23.0275 -0.00188853 4.10841e-05
23.0628 -0.00188274 4.0895e-05
23.0983 -0.00187696 4.07067e-05
23.1338 -0.0018712 4.05193e-05
23.1693 -0.00186545 4.03327e-05
23.2049 -0.00185972 4.01469e-05
23.2406 -0.00185401 3.9962e-05
23.2763 -0.00184832 3.97778e-05
23.3121 -0.00184264 3.95945e-05
23.3479 -0.00183698 3.9412e-05
23.3838 -0.00183133 3.92303e-05
23.4198 -0.0018257 3.90494e-05
23.4559 -0.00182009 3.88693e-05
23.492 -0.00181449 3.869e-05
23.5281 -0.00180891 3.85115e-05
23.5644 -0.00180334 3.83337e-05
23.6007 -0.00179779 3.81567e-05
23.637 -0.00179225 3.79805e-05
23.6735 -0.00178673 3.7805e-05
23.71 -0.00178123 3.76303e-05
23.7465 -0.00177574 3.74564e-05
23.7832 -0.00177027 3.72831e-05
23.8199 -0.00176481 3.71107e-05
23.8567 -0.00175936 3.69389e-05
23.8935 -0.00175393 3.67679e-05
23.9304 -0.00174852 3.65977e-05
23.9674 -0.00174312 3.64281e-05
24.0045 -0.00173773 3.62593e-05
24.0417 -0.00173236 3.60911e-05
24.0789 -0.001727 3.59237e-05
24.1162 -0.00172166 3.5757e-05
24.1535 -0.00171633 3.55909e-05
24.191 -0.00171101 3.54256e-05
24.2285 -0.00170571 3.52609e-05
24.2661 -0.00170042 3.50969e-05
24.3038 -0.00169514 3.49336e-05
24.3415 -0.00168988 3.4771e-05
24.3794 -0.00168463 3.4609e-05
24.4173 -0.0016794 3.44477e-05
24.4553 -0.00167418 3.4287e-05
24.4934 -0.00166897 3.4127e-05
24.5316 -0.00166377 3.39677e-05
24.5698 -0.00165859 3.38089e-05
24.6081 -0.00165342 3.36509e-05
24.6466 -0.00164826 3.34934e-05
24.6851 -0.00164311 3.33366e-05
24.7237 -0.00163798 3.31804e-05
24.7624 -0.00163286 3.30248e-05
24.8012 -0.00162775 3.28698e-05
24.84 -0.00162265 3.27154e-05
24.879 -0.00161757 3.25616e-05
24.9181 -0.00161249 3.24085e-05
24.9572 -0.00160743 3.22559e-05
24.9965 -0.00160238 3.21039e-05
25.0358 -0.00159734 3.19525e-05
25.0753 -0.00159232 3.18016e-05
25.1148 -0.0015873 3.16514e-05
25.1545 -0.00158229 3.15017e-05
25.1942 -0.0015773 3.13526e-05
25.234 -0.00157232 3.1204e-05
25.274 -0.00156734 3.1056e-05
25.314 -0.00156238 3.09085e-05
25.3542 -0.00155743 3.07616e-05
25.3945 -0.00155249 3.06152e-05
25.4349 -0.00154756 3.04694e-05
25.4753 -0.00154264 3.03241e-05
25.5159 -0.00153773 3.01793e-05
25.5567 -0.00153283 3.0035e-05
25.5975 -0.00152793 2.98913e-05
25.6384 -0.00152305 2.97481e-05
25.6795 -0.00151818 2.96053e-05
25.7207 -0.00151332 2.94631e-05
25.762 -0.00150846 2.93214e-05
25.8034 -0.00150362 2.91801e-05
25.8449 -0.00149878 2.90394e-05
25.8866 -0.00149396 2.88991e-05
25.9284 -0.00148914 2.87594e-05
25.9703 -0.00148433 2.862e-05
26.0124 -0.00147953 2.84812e-05
26.0546 -0.00147473 2.83428e-05
26.0969 -0.00146995 2.82049e-05
26.1394 -0.00146517 2.80674e-05
26.182 -0.0014604 2.79304e-05
26.2247 -0.00145564 2.77938e-05
26.2676 -0.00145088 2.76577e-05
26.3106 -0.00144614 2.7522e-05
26.3538 -0.0014414 2.73867e-05
26.3972 -0.00143666 2.72518e-05
26.4406 -0.00143194 2.71174e-05
26.4843 -0.00142722 2.69833e-05
26.5281 -0.0014225 2.68497e-05
26.572 -0.0014178 2.67165e-05
26.6161 -0.0014131 2.65836e-05
26.6604 -0.0014084 2.64512e-05
26.7048 -0.00140371 2.63191e-05
26.7495 -0.00139903 2.61874e-05
26.7942 -0.00139435 2.60561e-05
26.8392 -0.00138968 2.59252e-05
26.8843 -0.00138501 2.57946e-05
26.9297 -0.00138035 2.56644e-05
26.9752 -0.00137569 2.55345e-05
27.0209 -0.00137104 2.54049e-05
27.0668 -0.00136639 2.52757e-05
27.1129 -0.00136174 2.51468e-05
27.1592 -0.0013571 2.50183e-05
27.2056 -0.00135246 2.489e-05
27.2523 -0.00134782 2.47621e-05
27.2993 -0.00134319 2.46344e-05
27.3464 -0.00133856 2.45071e-05
27.3937 -0.00133393 2.438e-05
27.4413 -0.0013293 2.42532e-05
27.4891 -0.00132468 2.41267e-05
27.5372 -0.00132006 2.40005e-05
27.5854 -0.00131544 2.38745e-05
27.634 -0.00131082 2.37487e-05
27.6827 -0.0013062 2.36232e-05
27.7318 -0.00130158 2.34979e-05
27.7811 -0.00129696 2.33729e-05
27.8306 -0.00129234 2.3248e-05
27.8805 -0.00128772 2.31234e-05
27.9306 -0.00128309 2.29989e-05
27.981 -0.00127847 2.28747e-05
28.0317 -0.00127384 2.27506e-05
28.0827 -0.00126922 2.26266e-05
28.1341 -0.00126458 2.25028e-05
28.1857 -0.00125995 2.23792e-05
28.2377 -0.00125531 2.22557e-05
28.29 -0.00125067 2.21322e-05
28.3427 -0.00124602 2.20089e-05
28.3957 -0.00124137 2.18857e-05
28.4491 -0.00123671 2.17625e-05
28.5028 -0.00123204 2.16394e-05
28.557 -0.00122737 2.15164e-05
28.6116 -0.00122269 2.13933e-05
28.6665 -0.001218 2.12703e-05
28.7219 -0.0012133 2.11472e-05
28.7778 -0.00120859 2.10242e-05
28.8341 -0.00120387 2.0901e-05
28.8909 -0.00119914 2.07778e-05
28.9482 -0.00119439 2.06545e-05
29.006 -0.00118963 2.05311e-05
29.0644 -0.00118485 2.04075e-05
29.1233 -0.00118006 2.02838e-05
29.1828 -0.00117525 2.01598e-05
29.2428 -0.00117042 2.00357e-05
29.3036 -0.00116557 1.99112e-05
29.3649 -0.0011607 1.97865e-05
29.427 -0.00115581 1.96614e-05
29.4898 -0.00115089 1.95359e-05
29.5533 -0.00114594 1.94099e-05
29.6177 -0.00114096 1.92835e-05
29.6829 -0.00113595 1.91565e-05
29.749 -0.0011309 1.9029e-05
29.816 -0.00112582 1.89007e-05
29.8841 -0.00112069 1.87718e-05
29.9532 -0.00111552 1.86419e-05
30.0235 -0.0011103 1.85112e-05
30.0949 -0.00110503 1.83794e-05
30.1678 -0.0010997 1.82465e-05
30.242 -0.0010943 1.81123e-05
30.3178 -0.00108883 1.79766e-05
30.3953 -0.00108328 1.78393e-05
30.4746 -0.00107764 1.77001e-05
30.556 -0.0010719 1.75588e-05
30.6398 -0.00106605 1.74151e-05
30.7261 -0.00106006 1.72686e-05
30.8153 -0.00105393 1.71188e-05
30.908 -0.00104761 1.69651e-05
31.0047 -0.00104108 1.68066e-05
31.1063 -0.00103429 1.66423e-05
31.2138 -0.00102717 1.64707e-05
31.3292 -0.00101961 1.62892e-05
31.4553 -0.00101145 1.60938e-05
31.5978 -0.00100233 1.58767e-05
31.7718 -0.000991379 1.56171e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoopNs2048/GRp_FRG.txt <==
-31.7718 -0.000991994 -1.56365e-05
-31.5978 -0.00100296 -1.58966e-05
-31.4553 -0.00101209 -1.61142e-05
-31.3292 -0.00102026 -1.63099e-05
-31.2138 -0.00102783 -1.64918e-05
-31.1063 -0.00103496 -1.66639e-05
-31.0047 -0.00104176 -1.68285e-05
-30.908 -0.0010483 -1.69873e-05
-30.8153 -0.00105462 -1.71413e-05
-30.7261 -0.00106077 -1.72915e-05
-30.6398 -0.00106676 -1.74383e-05
-30.556 -0.00107262 -1.75823e-05
-30.4746 -0.00107837 -1.77239e-05
-30.3953 -0.00108401 -1.78634e-05
-30.3178 -0.00108957 -1.8001e-05
-30.242 -0.00109505 -1.8137e-05
-30.1678 -0.00110045 -1.82716e-05
-30.0949 -0.00110579 -1.84048e-05
-30.0235 -0.00111107 -1.85369e-05
-29.9532 -0.0011163 -1.86679e-05
-29.8841 -0.00112148 -1.8798e-05
-29.816 -0.00112661 -1.89273e-05
-29.749 -0.0011317 -1.90559e-05
-29.6829 -0.00113675 -1.91837e-05
-29.6177 -0.00114177 -1.9311e-05
-29.5533 -0.00114676 -1.94377e-05
-29.4898 -0.00115171 -1.95639e-05
-29.427 -0.00115664 -1.96897e-05
-29.3649 -0.00116154 -1.98151e-05
-29.3036 -0.00116642 -1.99402e-05
-29.2428 -0.00117128 -2.0065e-05
-29.1828 -0.00117611 -2.01894e-05
-29.1233 -0.00118093 -2.03137e-05
-29.0644 -0.00118573 -2.04377e-05
-29.006 -0.00119051 -2.05616e-05
-28.9482 -0.00119528 -2.06853e-05
-28.8909 -0.00120003 -2.08089e-05
-28.8341 -0.00120477 -2.09325e-05
-28.7778 -0.0012095 -2.10559e-05
-28.7219 -0.00121422 -2.11793e-05
-28.6665 -0.00121893 -2.13026e-05
-28.6116 -0.00122362 -2.1426e-05
-28.557 -0.00122831 -2.15493e-05
-28.5028 -0.00123299 -2.16727e-05
-28.4491 -0.00123767 -2.17961e-05
-28.3957 -0.00124233 -2.19196e-05
-28.3427 -0.00124699 -2.20432e-05
-28.29 -0.00125165 -2.21668e-05
-28.2377 -0.0012563 -2.22906e-05
-28.1857 -0.00126094 -2.24144e-05
-28.1341 -0.00126558 -2.25384e-05
-28.0827 -0.00127022 -2.26625e-05
-28.0317 -0.00127486 -2.27868e-05
-27.981 -0.00127949 -2.29112e-05
-27.9306 -0.00128412 -2.30358e-05
-27.8805 -0.00128875 -2.31606e-05
-27.8306 -0.00129338 -2.32856e-05
-27.7811 -0.00129801 -2.34107e-05
-27.7318 -0.00130263 -2.35361e-05
-27.6827 -0.00130726 -2.36618e-05
-27.634 -0.00131189 -2.37876e-05
-27.5854 -0.00131652 -2.39137e-05
-27.5372 -0.00132115 -2.404e-05
-27.4891 -0.00132578 -2.41666e-05
-27.4413 -0.00133041 -2.42935e-05
-27.3937 -0.00133504 -2.44206e-05
-27.3464 -0.00133968 -2.4548e-05
-27.2993 -0.00134432 -2.46757e-05
-27.2523 -0.00134896 -2.48037e-05
-27.2056 -0.0013536 -2.4932e-05
-27.1592 -0.00135825 -2.50606e-05
-27.1129 -0.0013629 -2.51896e-05
-27.0668 -0.00136755 -2.53188e-05
-27.0209 -0.00137221 -2.54484e-05
-26.9752 -0.00137687 -2.55783e-05
-26.9297 -0.00138154 -2.57086e-05
-26.8843 -0.00138621 -2.58392e-05
-26.8392 -0.00139089 -2.59702e-05
-26.7942 -0.00139557 -2.61015e-05
-26.7495 -0.00140025 -2.62332e-05
-26.7048 -0.00140494 -2.63653e-05
-26.6604 -0.00140964 -2.64977e-05
-26.6161 -0.00141434 -2.66305e-05
-26.572 -0.00141905 -2.67638e-05
-26.5281 -0.00142377 -2.68974e-05
-26.4843 -0.00142849 -2.70314e-05
-26.4406 -0.00143322 -2.71658e-05
-26.3972 -0.00143795 -2.73007e-05
-26.3538 -0.00144269 -2.7436e-05
-26.3106 -0.00144744 -2.75716e-05
-26.2676 -0.0014522 -2.77078e-05
-26.2247 -0.00145696 -2.78443e-05
-26.182 -0.00146173 -2.79813e-05
-26.1394 -0.00146651 -2.81188e-05
-26.0969 -0.0014713 -2.82566e-05
-26.0546 -0.00147609 -2.8395e-05
-26.0124 -0.00148089 -2.85338e-05
-25.9703 -0.0014857 -2.86731e-05
-25.9284 -0.00149052 -2.88128e-05
-25.8866 -0.00149535 -2.8953e-05
-25.8449 -0.00150018 -2.90937e-05
-25.8034 -0.00150503 -2.92349e-05
-25.762 -0.00150988 -2.93766e-05
-25.7207 -0.00151475 -2.95188e-05
-25.6795 -0.00151962 -2.96614e-05
-25.6384 -0.0015245 -2.98046e-05
-25.5975 -0.00152939 -2.99483e-05
-25.5567 -0.00153429 -3.00925e-05
-25.5159 -0.0015392 -3.02372e-05
-25.4753 -0.00154412 -3.03825e-05
-25.4349 -0.00154905 -3.05282e-05
-25.3945 -0.00155399 -3.06746e-05
-25.3542 -0.00155894 -3.08214e-05
-25.314 -0.00156391 -3.09688e-05
-25.274 -0.00156888 -3.11167e-05
-25.234 -0.00157386 -3.12652e-05
-25.1942 -0.00157885 -3.14143e-05
-25.1545 -0.00158386 -3.15639e-05
-25.1148 -0.00158887 -3.17141e-05
-25.0753 -0.0015939 -3.18648e-05
-25.0358 -0.00159894 -3.20162e-05
-24.9965 -0.00160399 -3.21681e-05
-24.9572 -0.00160905 -3.23206e-05
-24.9181 -0.00161412 -3.24737e-05
-24.879 -0.0016192 -3.26274e-05
-24.84 -0.0016243 -3.27817e-05
-24.8012 -0.0016294 -3.29366e-05
-24.7624 -0.00163452 -3.30921e-05
-24.7237 -0.00163965 -3.32482e-05
-24.6851 -0.0016448 -3.34049e-05
-24.6466 -0.00164995 -3.35623e-05
-24.6081 -0.00165512 -3.37203e-05
-24.5698 -0.00166031 -3.38789e-05
-24.5316 -0.0016655 -3.40382e-05
-24.4934 -0.00167071 -3.41981e-05
-24.4553 -0.00167593 -3.43587e-05
-24.4173 -0.00168116 -3.45199e-05
-24.3794 -0.0016864 -3.46818e-05
-24.3415 -0.00169166 -3.48443e-05
-24.3038 -0.00169694 -3.50075e-05
-24.2661 -0.00170222 -3.51714e-05
-24.2285 -0.00170752 -3.5336e-05
-24.191 -0.00171284 -3.55012e-05
-24.1535 -0.00171816 -3.56672e-05
-24.1162 -0.00172351 -3.58338e-05
-24.0789 -0.00172886 -3.60011e-05
-24.0417 -0.00173423 -3.61691e-05
-24.0045 -0.00173961 -3.63379e-05
-23.9674 -0.00174501 -3.65073e-05
-23.9304 -0.00175043 -3.66775e-05
-23.8935 -0.00175585 -3.68484e-05
-23.8567 -0.00176129 -3.702e-05
-23.8199 -0.00176675 -3.71924e-05
-23.7832 -0.00177222 -3.73655e-05
-23.7465 -0.00177771 -3.75394e-05
-23.71 -0.00178321 -3.77139e-05
-23.6735 -0.00178873 -3.78893e-05
-23.637 -0.00179426 -3.80654e-05
-23.6007 -0.00179981 -3.82423e-05
-23.5644 -0.00180537 -3.84199e-05
-23.5281 -0.00181095 -3.85984e-05
-23.492 -0.00181654 -3.87776e-05
-23.4559 -0.00182215 -3.89576e-05
-23.4198 -0.00182778 -3.91384e-05
-23.3838 -0.00183342 -3.93199e-05
-23.3479 -0.00183908 -3.95023e-05
-23.3121 -0.00184476 -3.96855e-05
-23.2763 -0.00185045 -3.98695e-05
-23.2406 -0.00185616 -4.00544e-05
-23.2049 -0.00186188 -4.024e-05
-23.1693 -0.00186762 -4.04265e-05
-23.1338 -0.00187338 -4.06139e-05
-23.0983 -0.00187916 -4.0802e-05
-23.0628 -0.00188495 -4.09911e-05
-23.0275 -0.00189076 -4.11809e-05
-22.9922 -0.00189659 -4.13717e-05
-22.9569 -0.00190243 -4.15633e-05
-22.9217 -0.00190829 -4.17557e-05
-22.8866 -0.00191417 -4.19491e-05
-22.8515 -0.00192007 -4.21433e-05
-22.8165 -0.00192598 -4.23385e-05
-22.7815 -0.00193192 -4.25345e-05
-22.7466 -0.00193787 -4.27314e-05
-22.7117 -0.00194384 -4.29292e-05
-22.6769 -0.00194982 -4.3128e-05
-22.6422 -0.00195583 -4.33276e-05
-22.6075 -0.00196185 -4.35282e-05
-22.5729 -0.0019679 -4.37298e-05
-22.5383 -0.00197396 -4.39322e-05
-22.5037 -0.00198004 -4.41356e-05
-22.4692 -0.00198614 -4.434e-05
-22.4348 -0.00199226 -4.45453e-05
-22.4004 -0.0019984 -4.47516e-05
-22.3661 -0.00200455 -4.49588e-05
-22.3318 -0.00201073 -4.5167e-05
-22.2976 -0.00201693 -4.53762e-05
-22.2634 -0.00202314 -4.55865e-05
-22.2292 -0.00202938 -4.57976e-05
-22.1951 -0.00203563 -4.60098e-05
-22.1611 -0.00204191 -4.62231e-05
-22.1271 -0.00204821 -4.64373e-05
-22.0932 -0.00205452 -4.66525e-05
-22.0593 -0.00206086 -4.68688e-05
-22.0254 -0.00206722 -4.70861e-05
-21.9916 -0.00207359 -4.73045e-05
-21.9579 -0.00207999 -4.75239e-05
-21.9242 -0.00208641 -4.77444e-05
-21.8905 -0.00209285 -4.79659e-05
-21.8569 -0.00209931 -4.81885e-05
-21.8233 -0.0021058 -4.84122e-05
-21.7898 -0.0021123 -4.8637e-05
-21.7563 -0.00211883 -4.88628e-05
-21.7229 -0.00212537 -4.90898e-05
-21.6895 -0.00213194 -4.93179e-05
-21.6561 -0.00213853 -4.95471e-05
-21.6228 -0.00214515 -4.97774e-05
-21.5895 -0.00215178 -5.00088e-05
-21.5563 -0.00215844 -5.02414e-05
-21.5231 -0.00216512 -5.04752e-05
-21.49 -0.00217182 -5.071e-05
-21.4569 -0.00217855 -5.09461e-05
-21.4238 -0.0021853 -5.11833e-05
-21.3908 -0.00219207 -5.14217e-05
-21.3578 -0.00219886 -5.16613e-05
-21.3249 -0.00220568 -5.1902e-05
-21.292 -0.00221252 -5.2144e-05
-21.2592 -0.00221938 -5.23872e-05
-21.2264 -0.00222627 -5.26316e-05
-21.1936 -0.00223318 -5.28772e-05
-21.1609 -0.00224012 -5.31241e-05
-21.1282 -0.00224708 -5.33722e-05
-21.0955 -0.00225406 -5.36215e-05
-21.0629 -0.00226107 -5.38721e-05
-21.0303 -0.0022681 -5.4124e-05
-20.9978 -0.00227516 -5.43771e-05
-20.9653 -0.00228224 -5.46316e-05
-20.9328 -0.00228934 -5.48873e-05
-20.9004 -0.00229647 -5.51443e-05
-20.868 -0.00230363 -5.54027e-05
-20.8357 -0.00231081 -5.56623e-05
-20.8034 -0.00231802 -5.59233e-05
-20.7711 -0.00232525 -5.61856e-05
-20.7388 -0.00233251 -5.64493e-05
-20.7066 -0.00233979 -5.67143e-05
-20.6745 -0.0023471 -5.69807e-05
-20.6423 -0.00235444 -5.72485e-05
-20.6102 -0.0023618 -5.75176e-05
-20.5782 -0.00236919 -5.77881e-05
-20.5462 -0.00237661 -5.80601e-05
-20.5142 -0.00238405 -5.83334e-05
-20.4822 -0.00239152 -5.86082e-05
-20.4503 -0.00239902 -5.88844e-05
-20.4184 -0.00240654 -5.9162e-05
-20.3866 -0.00241409 -5.94411e-05
-20.3547 -0.00242167 -5.97217e-05
-20.323 -0.00242928 -6.00037e-05
-20.2912 -0.00243691 -6.02872e-05
-20.2595 -0.00244457 -6.05722e-05
-20.2278 -0.00245226 -6.08587e-05
-20.1961 -0.00245998 -6.11467e-05
-20.1645 -0.00246773 -6.14362e-05
-20.1329 -0.0024755 -6.17273e-05
-20.1014 -0.00248331 -6.20199e-05
-20.0699 -0.00249114 -6.2314e-05
-20.0384 -0.002499 -6.26097e-05
-20.0069 -0.0025069 -6.2907e-05
-19.9755 -0.00251482 -6.32059e-05
-19.9441 -0.00252277 -6.35063e-05
-19.9127 -0.00253075 -6.38084e-05
-19.8814 -0.00253876 -6.41121e-05
-19.8501 -0.0025468 -6.44174e-05
-19.8188 -0.00255487 -6.47244e-05
-19.7876 -0.00256297 -6.5033e-05
-19.7564 -0.00257111 -6.53433e-05
-19.7252 -0.00257927 -6.56552e-05
-19.6941 -0.00258746 -6.59689e-05
-19.6629 -0.00259569 -6.62842e-05
-19.6318 -0.00260395 -6.66013e-05
-19.6008 -0.00261224 -6.692e-05
-19.5698 -0.00262056 -6.72406e-05
-19.5388 -0.00262891 -6.75628e-05
-19.5078 -0.00263729 -6.78868e-05
-19.4768 -0.00264571 -6.82126e-05
-19.4459 -0.00265416 -6.85402e-05
-19.4151 -0.00266264 -6.88695e-05
-19.3842 -0.00267116 -6.92007e-05
-19.3534 -0.0026797 -6.95337e-05
-19.3226 -0.00268828 -6.98685e-05
-19.2918 -0.0026969 -7.02052e-05
-19.2611 -0.00270555 -7.05437e-05
-19.2303 -0.00271423 -7.08841e-05
-19.1997 -0.00272294 -7.12264e-05
-19.169 -0.00273169 -7.15706e-05
-19.1384 -0.00274048 -7.19167e-05
-19.1078 -0.0027493 -7.22648e-05
-19.0772 -0.00275815 -7.26147e-05
-19.0466 -0.00276704 -7.29667e-05
-19.0161 -0.00277597 -7.33206e-05
-18.9856 -0.00278493 -7.36765e-05
-18.9551 -0.00279392 -7.40344e-05
-18.9247 -0.00280295 -7.43943e-05
-18.8943 -0.00281202 -7.47562e-05
-18.8639 -0.00282112 -7.51201e-05
-18.8335 -0.00283026 -7.54862e-05
-18.8032 -0.00283944 -7.58543e-05
-18.7729 -0.00284865 -7.62244e-05
-18.7426 -0.0028579 -7.65967e-05
-18.7123 -0.00286719 -7.69711e-05
-18.6821 -0.00287652 -7.73476e-05
-18.6519 -0.00288588 -7.77263e-05
-18.6217 -0.00289528 -7.81071e-05
-18.5915 -0.00290472 -7.84901e-05
-18.5614 -0.0029142 -7.88753e-05
-18.5313 -0.00292372 -7.92627e-05
-18.5012 -0.00293327 -7.96523e-05
-18.4711 -0.00294287 -8.00442e-05
-18.4411 -0.0029525 -8.04383e-05
-18.4111 -0.00296218 -8.08347e-05
-18.3811 -0.00297189 -8.12334e-05
-18.3511 -0.00298164 -8.16343e-05
-18.3212 -0.00299144 -8.20377e-05
-18.2912 -0.00300127 -8.24433e-05
-18.2613 -0.00301115 -8.28513e-05
-18.2315 -0.00302106 -8.32617e-05
-18.2016 -0.00303102 -8.36745e-05
-18.1718 -0.00304102 -8.40897e-05
-18.142 -0.00305106 -8.45073e-05
-18.1122 -0.00306114 -8.49274e-05
-18.0825 -0.00307127 -8.53499e-05
-18.0527 -0.00308144 -8.57749e-05
-18.023 -0.00309165 -8.62025e-05
-17.9933 -0.0031019 -8.66325e-05
-17.9637 -0.0031122 -8.70651e-05
-17.934 -0.00312254 -8.75002e-05
-17.9044 -0.00313292 -8.79379e-05
-17.8748 -0.00314335 -8.83782e-05
-17.8452 -0.00315382 -8.88211e-05
-17.8157 -0.00316434 -8.92667e-05
-17.7862 -0.0031749 -8.97149e-05
-17.7567 -0.00318551 -9.01658e-05
-17.7272 -0.00319616 -9.06194e-05
-17.6977 -0.00320686 -9.10757e-05
-17.6683 -0.00321761 -9.15347e-05
-17.6388 -0.0032284 -9.19965e-05
-17.6094 -0.00323923 -9.24611e-05
-17.5801 -0.00325012 -9.29284e-05
-17.5507 -0.00326105 -9.33986e-05
-17.5214 -0.00327203 -9.38716e-05
-17.4921 -0.00328305 -9.43475e-05
-17.4628 -0.00329413 -9.48263e-05
-17.4335 -0.00330525 -9.5308e-05
-17.4042 -0.00331642 -9.57926e-05
-17.375 -0.00332764 -9.62802e-05
-17.3458 -0.00333891 -9.67707e-05
-17.3166 -0.00335023 -9.72642e-05
-17.2874 -0.0033616 -9.77608e-05
-17.2583 -0.00337302 -9.82604e-05
-17.2291 -0.00338449 -9.8763e-05
-17.2 -0.00339601 -9.92688e-05
-17.1709 -0.00340758 -9.97776e-05
-17.1419 -0.0034192 -0.00010029
-17.1128 -0.00343087 -0.000100805
-17.0838 -0.0034426 -0.000101323
-17.0548 -0.00345438 -0.000101845
-17.0258 -0.00346621 -0.00010237
-16.9968 -0.00347809 -0.000102898
-16.9679 -0.00349003 -0.000103429
-16.9389 -0.00350202 -0.000103964
-16.91 -0.00351406 -0.000104502
-16.8811 -0.00352616 -0.000105043
-16.8522 -0.00353832 -0.000105588
-16.8234 -0.00355052 -0.000106136
-16.7945 -0.00356279 -0.000106688
-16.7657 -0.00357511 -0.000107243
-16.7369 -0.00358748 -0.000107801
-16.7081 -0.00359992 -0.000108363
-16.6794 -0.00361241 -0.000108929
-16.6506 -0.00362495 -0.000109498
-16.6219 -0.00363755 -0.000110071
-16.5932 -0.00365022 -0.000110648
-16.5645 -0.00366294 -0.000111228
-16.5358 -0.00367571 -0.000111812
-16.5072 -0.00368855 -0.000112399
-16.4785 -0.00370145 -0.000112991
-16.4499 -0.0037144 -0.000113586
-16.4213 -0.00372742 -0.000114185
-16.3927 -0.0037405 -0.000114788
-16.3642 -0.00375363 -0.000115394
-16.3356 -0.00376683 -0.000116005
-16.3071 -0.00378009 -0.00011662
-16.2786 -0.00379342 -0.000117238
-16.2501 -0.0038068 -0.000117861
-16.2216 -0.00382025 -0.000118487
-16.1932 -0.00383376 -0.000119118
-16.1647 -0.00384734 -0.000119753
-16.1363 -0.00386098 -0.000120392
-16.1079 -0.00387468 -0.000121035
-16.0795 -0.00388845 -0.000121682
-16.0511 -0.00390228 -0.000122334
-16.0228 -0.00391618 -0.00012299
-15.9944 -0.00393015 -0.00012365
-15.9661 -0.00394418 -0.000124314
-15.9378 -0.00395828 -0.000124983
-15.9095 -0.00397245 -0.000125656
-15.8812 -0.00398668 -0.000126334
-15.853 -0.00400099 -0.000127016
-15.8247 -0.00401536 -0.000127703
-15.7965 -0.0040298 -0.000128395
-15.7683 -0.00404431 -0.000129091
-15.7401 -0.0040589 -0.000129791
-15.7119 -0.00407355 -0.000130496
-15.6838 -0.00408827 -0.000131206
-15.6556 -0.00410307 -0.000131921
-15.6275 -0.00411794 -0.000132641
-15.5994 -0.00413288 -0.000133365
-15.5713 -0.00414789 -0.000134095
-15.5432 -0.00416298 -0.000134829
-15.5151 -0.00417814 -0.000135568
-15.4871 -0.00419338 -0.000136312
-15.459 -0.00420869 -0.000137061
-15.431 -0.00422408 -0.000137816
-15.403 -0.00423954 -0.000138575
-15.375 -0.00425508 -0.00013934
-15.347 -0.0042707 -0.00014011
-15.3191 -0.00428639 -0.000140885
-15.2911 -0.00430217 -0.000141666
-15.2632 -0.00431802 -0.000142451
-15.2353 -0.00433395 -0.000143243
-15.2074 -0.00434996 -0.000144039
-15.1795 -0.00436606 -0.000144842
-15.1517 -0.00438223 -0.000145649
-15.1238 -0.00439848 -0.000146463
-15.096 -0.00441482 -0.000147282
-15.0681 -0.00443124 -0.000148107
-15.0403 -0.00444774 -0.000148937
-15.0125 -0.00446433 -0.000149773
-14.9848 -0.004481 -0.000150615
-14.957 -0.00449775 -0.000151463
-14.9292 -0.0045146 -0.000152317
-14.9015 -0.00453152 -0.000153177
-14.8738 -0.00454854 -0.000154043
-14.8461 -0.00456564 -0.000154915
-14.8184 -0.00458283 -0.000155794
-14.7907 -0.00460011 -0.000156678
-14.763 -0.00461748 -0.000157569
-14.7354 -0.00463493 -0.000158466
-14.7077 -0.00465248 -0.000159369
-14.6801 -0.00467012 -0.000160279
-14.6525 -0.00468785 -0.000161196
-14.6249 -0.00470567 -0.000162119
-14.5973 -0.00472359 -0.000163048
-14.5698 -0.0047416 -0.000163984
-14.5422 -0.00475971 -0.000164927
-14.5147 -0.00477791 -0.000165877
-14.4871 -0.0047962 -0.000166834
-14.4596 -0.00481459 -0.000167797
-14.4321 -0.00483308 -0.000168768
-14.4046 -0.00485167 -0.000169745
-14.3771 -0.00487036 -0.00017073
-14.3497 -0.00488914 -0.000171722
-14.3222 -0.00490803 -0.000172721
-14.2948 -0.00492701 -0.000173727
-14.2674 -0.0049461 -0.000174741
-14.24 -0.00496529 -0.000175762
-14.2126 -0.00498458 -0.00017679
-14.1852 -0.00500398 -0.000177827
-14.1578 -0.00502348 -0.00017887
-14.1305 -0.00504309 -0.000179922
-14.1031 -0.0050628 -0.000180981
-14.0758 -0.00508262 -0.000182049
-14.0485 -0.00510254 -0.000183124
-14.0212 -0.00512258 -0.000184207
-13.9939 -0.00514272 -0.000185298
-13.9666 -0.00516298 -0.000186397
-13.9393 -0.00518334 -0.000187505
-13.9121 -0.00520382 -0.000188621
-13.8848 -0.00522441 -0.000189745
-13.8576 -0.00524511 -0.000190878
-13.8304 -0.00526592 -0.000192019
-13.8032 -0.00528686 -0.000193169
-13.776 -0.0053079 -0.000194327
-13.7488 -0.00532907 -0.000195495
-13.7216 -0.00535035 -0.000196671
-13.6945 -0.00537175 -0.000197856
-13.6673 -0.00539327 -0.00019905
-13.6402 -0.00541491 -0.000200254
-13.6131 -0.00543667 -0.000201466
-13.5859 -0.00545855 -0.000202688
-13.5588 -0.00548056 -0.000203919
-13.5318 -0.00550269 -0.00020516
-13.5047 -0.00552494 -0.00020641
-13.4776 -0.00554732 -0.00020767
-13.4506 -0.00556983 -0.00020894
-13.4235 -0.00559246 -0.000210219
-13.3965 -0.00561523 -0.000211508
-13.3695 -0.00563812 -0.000212808
-13.3425 -0.00566115 -0.000214118
-13.3155 -0.0056843 -0.000215437
-13.2885 -0.00570759 -0.000216768
-13.2615 -0.00573101 -0.000218108
-13.2346 -0.00575457 -0.000219459
-13.2076 -0.00577827 -0.000220821
-13.1807 -0.0058021 -0.000222194
-13.1538 -0.00582607 -0.000223577
-13.1269 -0.00585018 -0.000224972
-13.1 -0.00587442 -0.000226377
-13.0731 -0.00589881 -0.000227794
-13.0462 -0.00592335 -0.000229222
-13.0193 -0.00594802 -0.000230661
-12.9925 -0.00597284 -0.000232112
-12.9656 -0.00599781 -0.000233574
-12.9388 -0.00602292 -0.000235048
-12.9119 -0.00604819 -0.000236534
-12.8851 -0.0060736 -0.000238032
-12.8583 -0.00609916 -0.000239543
-12.8315 -0.00612487 -0.000241065
-12.8047 -0.00615074 -0.0002426
-12.778 -0.00617676 -0.000244147
-12.7512 -0.00620294 -0.000245707
-12.7245 -0.00622927 -0.000247279
-12.6977 -0.00625576 -0.000248865
-12.671 -0.00628241 -0.000250463
-12.6443 -0.00630923 -0.000252075
-12.6176 -0.0063362 -0.000253699
-12.5909 -0.00636334 -0.000255338
-12.5642 -0.00639064 -0.000256989
-12.5375 -0.0064181 -0.000258655
-12.5108 -0.00644574 -0.000260334
-12.4842 -0.00647354 -0.000262027
-12.4575 -0.00650151 -0.000263735
-12.4309 -0.00652966 -0.000265456
-12.4043 -0.00655798 -0.000267192
-12.3776 -0.00658647 -0.000268943
-12.351 -0.00661514 -0.000270708
-12.3244 -0.00664398 -0.000272488
-12.2979 -0.00667301 -0.000274283
-12.2713 -0.00670221 -0.000276093
-12.2447 -0.0067316 -0.000277919
-12.2182 -0.00676116 -0.00027976
-12.1916 -0.00679092 -0.000281617
-12.1651 -0.00682086 -0.000283489
-12.1385 -0.00685099 -0.000285378
-12.112 -0.0068813 -0.000287283
-12.0855 -0.00691181 -0.000289204
-12.059 -0.00694251 -0.000291141
-12.0325 -0.00697341 -0.000293096
-12.0061 -0.0070045 -0.000295067
-11.9796 -0.00703579 -0.000297055
-11.9531 -0.00706728 -0.000299061
-11.9267 -0.00709897 -0.000301084
-11.9002 -0.00713086 -0.000303124
-11.8738 -0.00716296 -0.000305183
-11.8474 -0.00719527 -0.000307259
-11.821 -0.00722778 -0.000309354
-11.7946 -0.0072605 -0.000311467
-11.7682 -0.00729343 -0.000313598
-11.7418 -0.00732658 -0.000315749
-11.7154 -0.00735995 -0.000317918
-11.689 -0.00739353 -0.000320107
-11.6627 -0.00742733 -0.000322315
-11.6363 -0.00746135 -0.000324543
-11.61 -0.00749559 -0.00032679
-11.5837 -0.00753006 -0.000329058
-11.5573 -0.00756476 -0.000331346
-11.531 -0.00759969 -0.000333655
-11.5047 -0.00763485 -0.000335984
-11.4784 -0.00767024 -0.000338335
-11.4522 -0.00770587 -0.000340706
-11.4259 -0.00774173 -0.000343099
-11.3996 -0.00777783 -0.000345514
-11.3734 -0.00781418 -0.000347951
-11.3471 -0.00785077 -0.00035041
-11.3209 -0.00788761 -0.000352892
-11.2946 -0.00792469 -0.000355396
-11.2684 -0.00796203 -0.000357924
-11.2422 -0.00799961 -0.000360475
-11.216 -0.00803746 -0.000363049
-11.1898 -0.00807556 -0.000365647
-11.1636 -0.00811392 -0.000368269
-11.1374 -0.00815255 -0.000370916
-11.1112 -0.00819143 -0.000373587
-11.0851 -0.00823059 -0.000376283
-11.0589 -0.00827002 -0.000379004
-11.0328 -0.00830972 -0.000381751
-11.0066 -0.00834969 -0.000384524
-10.9805 -0.00838994 -0.000387323
-10.9544 -0.00843047 -0.000390148
-10.9283 -0.00847128 -0.000393
-10.9022 -0.00851238 -0.000395879
-10.8761 -0.00855377 -0.000398786
-10.85 -0.00859544 -0.00040172
-10.8239 -0.00863741 -0.000404683
-10.7978 -0.00867968 -0.000407673
-10.7718 -0.00872225 -0.000410693
-10.7457 -0.00876511 -0.000413741
-10.7196 -0.00880829 -0.000416819
-10.6936 -0.00885177 -0.000419927
-10.6676 -0.00889556 -0.000423065
-10.6415 -0.00893966 -0.000426234
-10.6155 -0.00898408 -0.000429433
-10.5895 -0.00902882 -0.000432664
-10.5635 -0.00907389 -0.000435926
-10.5375 -0.00911928 -0.00043922
-10.5115 -0.00916499 -0.000442547
-10.4856 -0.00921104 -0.000445906
-10.4596 -0.00925743 -0.000449299
-10.4336 -0.00930416 -0.000452726
-10.4077 -0.00935122 -0.000456186
-10.3817 -0.00939864 -0.000459681
-10.3558 -0.0094464 -0.000463211
-10.3299 -0.00949451 -0.000466777
-10.3039 -0.00954298 -0.000470378
-10.278 -0.00959181 -0.000474015
-10.2521 -0.00964101 -0.000477689
-10.2262 -0.00969057 -0.000481401
-10.2003 -0.0097405 -0.00048515
-10.1744 -0.0097908 -0.000488937
-10.1485 -0.00984148 -0.000492763
-10.1227 -0.00989255 -0.000496627
-10.0968 -0.009944 -0.000500532
-10.0709 -0.00999584 -0.000504477
-10.0451 -0.0100481 -0.000508462
-10.0192 -0.0101007 -0.000512488
-9.99341 -0.0101537 -0.000516556
-9.96758 -0.0102072 -0.000520667
-9.94176 -0.010261 -0.00052482
-9.91595 -0.0103153 -0.000529017
-9.89014 -0.01037 -0.000533257
-9.86434 -0.0104251 -0.000537542
-9.83854 -0.0104806 -0.000541872
-9.81276 -0.0105366 -0.000546248
-9.78698 -0.010593 -0.00055067
-9.76121 -0.0106498 -0.000555139
-9.73544 -0.0107071 -0.000559655
-9.70968 -0.0107648 -0.00056422
-9.68393 -0.010823 -0.000568834
-9.65819 -0.0108817 -0.000573497
-9.63245 -0.0109408 -0.00057821
-9.60672 -0.0110004 -0.000582974
-9.581 -0.0110604 -0.000587789
-9.55528 -0.011121 -0.000592657
-9.52957 -0.011182 -0.000597577
-9.50387 -0.0112435 -0.000602551
-9.47817 -0.0113055 -0.00060758
-9.45248 -0.011368 -0.000612664
-9.4268 -0.011431 -0.000617803
-9.40112 -0.0114946 -0.000622999
-9.37545 -0.0115586 -0.000628253
-9.34979 -0.0116232 -0.000633565
-9.32413 -0.0116883 -0.000638936
-9.29848 -0.0117539 -0.000644367
-9.27284 -0.0118201 -0.000649858
-9.2472 -0.0118868 -0.000655411
-9.22157 -0.0119541 -0.000661027
-9.19594 -0.0120219 -0.000666705
-9.17033 -0.0120903 -0.000672448
-9.14471 -0.0121592 -0.000678257
-9.11911 -0.0122288 -0.000684131
-9.09351 -0.0122989 -0.000690072
-9.06792 -0.0123696 -0.000696081
-9.04233 -0.012441 -0.000702159
-9.01675 -0.0125129 -0.000708307
-8.99118 -0.0125854 -0.000714526
-8.96561 -0.0126586 -0.000720817
-8.94005 -0.0127323 -0.000727181
-8.91449 -0.0128067 -0.000733619
-8.88895 -0.0128818 -0.000740132
-8.8634 -0.0129575 -0.000746722
-8.83787 -0.0130338 -0.000753389
-8.81234 -0.0131109 -0.000760134
-8.78681 -0.0131885 -0.000766959
-8.76129 -0.0132669 -0.000773865
-8.73578 -0.013346 -0.000780854
-8.71027 -0.0134257 -0.000787925
-8.68477 -0.0135061 -0.000795081
-8.65928 -0.0135873 -0.000802323
-8.63379 -0.0136692 -0.000809652
-8.60831 -0.0137518 -0.00081707
-8.58283 -0.0138351 -0.000824578
-8.55736 -0.0139192 -0.000832176
-8.53189 -0.0140041 -0.000839868
-8.50644 -0.0140897 -0.000847653
-8.48098 -0.014176 -0.000855534
-8.45553 -0.0142632 -0.000863511
-8.43009 -0.0143512 -0.000871588
-8.40466 -0.0144399 -0.000879764
-8.37923 -0.0145295 -0.000888041
-8.3538 -0.0146199 -0.000896422
-8.32838 -0.0147111 -0.000904908
-8.30297 -0.0148031 -0.0009135
-8.27756 -0.014896 -0.0009222
-8.25216 -0.0149898 -0.00093101
-8.22676 -0.0150845 -0.000939931
-8.20137 -0.01518 -0.000948966
-8.17598 -0.0152764 -0.000958116
-8.1506 -0.0153738 -0.000967383
-8.12523 -0.015472 -0.000976769
-8.09986 -0.0155712 -0.000986275
-8.0745 -0.0156713 -0.000995905
-8.04914 -0.0157724 -0.00100566
-8.02378 -0.0158745 -0.00101554
-7.99844 -0.0159775 -0.00102555
-7.97309 -0.0160815 -0.00103569
-7.94776 -0.0161866 -0.00104597
-7.92243 -0.0162926 -0.00105637
-7.8971 -0.0163997 -0.00106692
-7.87178 -0.0165078 -0.00107761
-7.84646 -0.016617 -0.00108844
-7.82115 -0.0167272 -0.00109941
-7.79585 -0.0168386 -0.00111053
-7.77055 -0.016951 -0.00112181
-7.74525 -0.0170646 -0.00113323
-7.71996 -0.0171793 -0.00114481
-7.69468 -0.0172951 -0.00115654
-7.6694 -0.0174121 -0.00116844
-7.64412 -0.0175303 -0.0011805
-7.61885 -0.0176496 -0.00119272
-7.59359 -0.0177702 -0.00120511
-7.56833 -0.017892 -0.00121768
-7.54307 -0.0180151 -0.00123042
-7.51782 -0.0181394 -0.00124333
-7.49258 -0.0182649 -0.00125643
-7.46734 -0.0183918 -0.00126971
-7.4421 -0.01852 -0.00128318
-7.41687 -0.0186495 -0.00129684
-7.39165 -0.0187804 -0.00131069
-7.36643 -0.0189127 -0.00132474
-7.34121 -0.0190463 -0.001339
-7.316 -0.0191813 -0.00135345
-7.2908 -0.0193178 -0.00136812
-7.2656 -0.0194557 -0.001383
-7.2404 -0.0195951 -0.00139809
-7.21521 -0.019736 -0.0014134
-7.19002 -0.0198784 -0.00142894
-7.16484 -0.0200223 -0.00144471
-7.13966 -0.0201678 -0.00146071
-7.11449 -0.0203149 -0.00147694
-7.08932 -0.0204635 -0.00149342
-7.06416 -0.0206138 -0.00151014
-7.039 -0.0207658 -0.00152712
-7.01384 -0.0209194 -0.00154435
-6.98869 -0.0210747 -0.00156184
-6.96355 -0.0212318 -0.00157959
-6.93841 -0.0213906 -0.00159762
-6.91327 -0.0215512 -0.00161592
-6.88814 -0.0217136 -0.0016345
-6.86301 -0.0218778 -0.00165337
-6.83789 -0.0220439 -0.00167253
-6.81277 -0.0222118 -0.00169199
-6.78766 -0.0223817 -0.00171175
-6.76255 -0.0225535 -0.00173183
-6.73744 -0.0227274 -0.00175222
-6.71234 -0.0229032 -0.00177293
-6.68724 -0.0230811 -0.00179397
-6.66215 -0.023261 -0.00181534
-6.63706 -0.023443 -0.00183706
-6.61198 -0.0236272 -0.00185913
-6.5869 -0.0238136 -0.00188155
-6.56182 -0.0240021 -0.00190434
-6.53675 -0.0241929 -0.0019275
-6.51169 -0.024386 -0.00195104
-6.48662 -0.0245814 -0.00197497
-6.46156 -0.0247792 -0.00199929
-6.43651 -0.0249794 -0.00202401
-6.41146 -0.0251819 -0.00204915
-6.38641 -0.025387 -0.00207471
-6.36137 -0.0255946 -0.0021007
-6.33633 -0.0258047 -0.00212713
-6.3113 -0.0260174 -0.002154
-6.28627 -0.0262328 -0.00218134
-6.26124 -0.0264508 -0.00220914
-6.23622 -0.0266716 -0.00223742
-6.2112 -0.0268952 -0.0022662
-6.18619 -0.0271216 -0.00229547
-6.16118 -0.0273508 -0.00232525
-6.13617 -0.027583 -0.00235556
-6.11117 -0.0278182 -0.0023864
-6.08617 -0.0280563 -0.00241779
-6.06117 -0.0282976 -0.00244974
-6.03618 -0.028542 -0.00248226
-6.01119 -0.0287896 -0.00251536
-5.98621 -0.0290404 -0.00254906
-5.96123 -0.0292946 -0.00258338
-5.93625 -0.0295521 -0.00261833
-5.91128 -0.029813 -0.00265391
-5.88631 -0.0300774 -0.00269016
-5.86135 -0.0303453 -0.00272707
-5.83639 -0.0306169 -0.00276468
-5.81143 -0.0308922 -0.00280299
-5.78648 -0.0311711 -0.00284202
-5.76153 -0.031454 -0.0028818
-5.73658 -0.0317407 -0.00292233
-5.71164 -0.0320313 -0.00296365
-5.6867 -0.032326 -0.00300575
-5.66176 -0.0326248 -0.00304868
-5.63683 -0.0329278 -0.00309244
-5.6119 -0.0332351 -0.00313707
-5.58698 -0.0335467 -0.00318257
-5.56205 -0.0338628 -0.00322898
-5.53714 -0.0341834 -0.00327631
-5.51222 -0.0345085 -0.0033246
-5.48731 -0.0348384 -0.00337386
-5.4624 -0.0351731 -0.00342413
-5.4375 -0.0355127 -0.00347542
-5.4126 -0.0358573 -0.00352777
-5.3877 -0.036207 -0.00358121
-5.36281 -0.0365618 -0.00363576
-5.33791 -0.0369219 -0.00369145
-5.31303 -0.0372875 -0.00374833
-5.28814 -0.0376586 -0.00380641
-5.26326 -0.0380353 -0.00386574
-5.23838 -0.0384177 -0.00392635
-5.21351 -0.038806 -0.00398828
-5.18864 -0.0392003 -0.00405156
-5.16377 -0.0396007 -0.00411624
-5.1389 -0.0400073 -0.00418235
-5.11404 -0.0404204 -0.00424994
-5.08918 -0.0408399 -0.00431905
-5.06433 -0.0412661 -0.00438973
-5.03948 -0.0416991 -0.00446202
-5.01463 -0.042139 -0.00453598
-4.98978 -0.0425861 -0.00461166
-4.96494 -0.0430403 -0.00468911
-4.9401 -0.043502 -0.00476838
-4.91526 -0.0439713 -0.00484954
-4.89043 -0.0444483 -0.00493264
-4.8656 -0.0449333 -0.00501776
-4.84077 -0.0454263 -0.00510495
-4.81594 -0.0459277 -0.00519428
-4.79112 -0.0464375 -0.00528583
-4.7663 -0.046956 -0.00537967
-4.74149 -0.0474833 -0.00547588
-4.71667 -0.0480197 -0.00557455
-4.69186 -0.0485654 -0.00567575
-4.66706 -0.0491206 -0.00577957
-4.64225 -0.0496855 -0.00588612
-4.61745 -0.0502604 -0.00599548
-4.59265 -0.0508454 -0.00610776
-4.56786 -0.0514409 -0.00622308
-4.54306 -0.0520471 -0.00634153
-4.51827 -0.0526641 -0.00646323
-4.49348 -0.0532924 -0.00658832
-4.4687 -0.0539321 -0.00671692
-4.44392 -0.0545835 -0.00684915
-4.41914 -0.0552469 -0.00698518
-4.39436 -0.0559226 -0.00712513
-4.36959 -0.056611 -0.00726917
-4.34482 -0.0573121 -0.00741746
-4.32005 -0.0580265 -0.00757016
-4.29528 -0.0587544 -0.00772746
-4.27052 -0.0594961 -0.00788953
-4.24576 -0.060252 -0.00805657
-4.221 -0.0610223 -0.00822877
-4.19624 -0.0618075 -0.00840635
-4.17149 -0.0626078 -0.00858952
-4.14674 -0.0634237 -0.0087785
-4.12199 -0.0642554 -0.00897352
-4.09725 -0.0651034 -0.00917482
-4.0725 -0.0659679 -0.00938264
-4.04776 -0.0668494 -0.00959721
-4.02302 -0.0677483 -0.00981881
-3.99829 -0.0686649 -0.0100477
-3.97356 -0.0695995 -0.0102841
-3.94882 -0.0705527 -0.0105282
-3.9241 -0.0715248 -0.0107805
-3.89937 -0.0725163 -0.0110409
-3.87465 -0.0735274 -0.01131
-3.84992 -0.0745588 -0.0115877
-3.82521 -0.0756108 -0.0118745
-3.80049 -0.076684 -0.0121705
-3.77577 -0.0777788 -0.0124759
-3.75106 -0.0788958 -0.012791
-3.72635 -0.0800356 -0.0131158
-3.70164 -0.0811988 -0.0134507
-3.67694 -0.082386 -0.0137957
-3.65224 -0.0835982 -0.0141512
-3.62754 -0.0848359 -0.0145172
-3.60284 -0.0861001 -0.0148939
-3.57814 -0.0873918 -0.0152816
-3.55345 -0.0887119 -0.0156806
-3.52875 -0.0900615 -0.016091
-3.50406 -0.0914419 -0.0165133
-3.47937 -0.0928541 -0.0169478
-3.45469 -0.0942995 -0.0173949
-3.43 -0.0957796 -0.0178552
-3.40532 -0.0972957 -0.0183291
-3.38064 -0.0988494 -0.0188173
-3.35597 -0.100442 -0.0193206
-3.33129 -0.102076 -0.0198396
-3.30662 -0.103752 -0.0203754
-3.28194 -0.105472 -0.0209288
-3.25727 -0.107239 -0.0215009
-3.23261 -0.109053 -0.0220928
-3.20794 -0.110917 -0.0227057
-3.18328 -0.112833 -0.023341
-3.15861 -0.114803 -0.0240001
-3.13395 -0.116828 -0.0246844
-3.1093 -0.118912 -0.0253955
-3.08464 -0.121056 -0.0261352
-3.05999 -0.123263 -0.0269051
-3.03533 -0.125535 -0.0277072
-3.01068 -0.127874 -0.0285435
-2.98603 -0.130284 -0.0294162
-2.96139 -0.132767 -0.0303274
-2.93674 -0.135325 -0.0312796
-2.9121 -0.137962 -0.0322754
-2.88745 -0.14068 -0.0333175
-2.86281 -0.143484 -0.0344088
-2.83818 -0.146377 -0.0355524
-2.81354 -0.149361 -0.0367516
-2.7889 -0.152441 -0.03801
-2.76427 -0.155621 -0.0393314
-2.73964 -0.158904 -0.04072
-2.71501 -0.162296 -0.0421801
-2.69038 -0.1658 -0.0437164
-2.66575 -0.169422 -0.0453342
-2.64113 -0.173167 -0.047039
-2.6165 -0.177039 -0.0488368
-2.59188 -0.181045 -0.050734
-2.56726 -0.18519 -0.0527377
-2.54264 -0.18948 -0.0548556
-2.51802 -0.193923 -0.057096
-2.49341 -0.198524 -0.0594678
-2.46879 -0.20329 -0.061981
-2.44418 -0.20823 -0.0646463
-2.41957 -0.21335 -0.0674754
-2.39496 -0.218659 -0.0704811
-2.37035 -0.224166 -0.0736775
-2.34574 -0.229878 -0.0770799
-2.32113 -0.235806 -0.080705
-2.29653 -0.241957 -0.0845716
-2.27192 -0.248343 -0.0886997
-2.24732 -0.254973 -0.0931119
-2.22272 -0.261856 -0.0978326
-2.19812 -0.269004 -0.102889
-2.17352 -0.276425 -0.108311
-2.14893 -0.284131 -0.114132
-2.12433 -0.292131 -0.120389
-2.09974 -0.300434 -0.127121
-2.07514 -0.309048 -0.134373
-2.05055 -0.317981 -0.142196
-2.02596 -0.327239 -0.150644
-2.00137 -0.336826 -0.159777
-1.97678 -0.346743 -0.169665
-1.9522 -0.356987 -0.18038
-1.92761 -0.367553 -0.192007
-1.90303 -0.378428 -0.204637
-1.87844 -0.389592 -0.21837
-1.85386 -0.401017 -0.23332
-1.82928 -0.412664 -0.249607
-1.8047 -0.424479 -0.267368
-1.78012 -0.436392 -0.286747
-1.75554 -0.448311 -0.307903
-1.73096 -0.46012 -0.331006
-1.70639 -0.471671 -0.356235
-1.68181 -0.482779 -0.383776
-1.65724 -0.493218 -0.413822
-1.63266 -0.502708 -0.446562
-1.60809 -0.510913 -0.482173
-1.58352 -0.51743 -0.520816
-1.55895 -0.521784 -0.562613
-1.53438 -0.523426 -0.607633
-1.50981 -0.521725 -0.65587
-1.48525 -0.515982 -0.707216
-1.46068 -0.505431 -0.76143
-1.43611 -0.489271 -0.818108
-1.41155 -0.466686 -0.876655
-1.38698 -0.436902 -0.936256
-1.36242 -0.399238 -0.995866
-1.33786 -0.353178 -1.05421
-1.3133 -0.298447 -1.10979
-1.28873 -0.235088 -1.16099
-1.26417 -0.163529 -1.20606
-1.23962 -0.0846221 -1.24333
-1.21506 0.000345518 -1.27125
-1.1905 0.0896898 -1.28859
-1.16594 0.181415 -1.29449
-1.14138 0.273341 -1.28865
-1.11683 0.363261 -1.27125
-1.09227 0.449104 -1.24304
-1.06772 0.52908 -1.20522
-1.04316 0.601794 -1.1593
-1.01861 0.666297 -1.10702
-0.994058 0.7221 -1.05017
-0.969506 0.76913 -0.990455
-0.944954 0.807667 -0.929443
-0.920403 0.838253 -0.868463
-0.895852 0.861611 -0.808596
-0.871302 0.878556 -0.750672
-0.846753 0.889943 -0.695287
-0.822204 0.896605 -0.642835
-0.797655 0.899332 -0.593538
-0.773107 0.898836 -0.547487
-0.74856 0.895757 -0.504668
-0.724012 0.890645 -0.464997
-0.699466 0.883976 -0.428335
-0.674919 0.876149 -0.394514
-0.650373 0.867497 -0.363345
-0.625828 0.858297 -0.334634
-0.601282 0.848772 -0.308184
-0.576738 0.839106 -0.283806
-0.552193 0.829444 -0.261316
-0.527649 0.819904 -0.240544
-0.503105 0.810577 -0.221328
-0.478561 0.801534 -0.203521
-0.454018 0.792833 -0.186984
-0.429475 0.784514 -0.171594
-0.404932 0.77661 -0.157235
-0.38039 0.769142 -0.143803
-0.355847 0.762128 -0.131202
-0.331305 0.755579 -0.119344
-0.306763 0.7495 -0.108149
-0.282222 0.743897 -0.0975463
-0.25768 0.738771 -0.0874664
-0.233139 0.734121 -0.0778491
-0.208597 0.729947 -0.0686365
-0.184056 0.726245 -0.0597768
-0.159515 0.723014 -0.0512196
-0.134974 0.720251 -0.0429197
-0.110433 0.717953 -0.0348325
-0.0858925 0.716118 -0.0269174
-0.0613518 0.714744 -0.0191335
-0.0368111 0.713829 -0.0114433
-0.0122703 0.713371 -0.00380812
0.0122703 0.713371 0.00380812
0.0368111 0.713829 0.0114433
0.0613518 0.714744 0.0191335
0.0858925 0.716118 0.0269174
0.110433 0.717953 0.0348325
0.134974 0.720251 0.0429197
0.159515 0.723014 0.0512196
0.184056 0.726245 0.0597768
0.208597 0.729947 0.0686365
0.233139 0.734121 0.0778491
0.25768 0.738771 0.0874664
0.282222 0.743897 0.0975463
0.306763 0.7495 0.108149
0.331305 0.755579 0.119344
0.355847 0.762128 0.131202
0.38039 0.769142 0.143803
0.404932 0.77661 0.157235
0.429475 0.784514 0.171594
0.454018 0.792833 0.186984
0.478561 0.801534 0.203521
0.503105 0.810577 0.221328
0.527649 0.819904 0.240544
0.552193 0.829444 0.261316
0.576738 0.839106 0.283806
0.601282 0.848772 0.308184
0.625828 0.858297 0.334634
0.650373 0.867497 0.363345
0.674919 0.876149 0.394514
0.699466 0.883976 0.428335
0.724012 0.890645 0.464997
0.74856 0.895757 0.504668
0.773107 0.898836 0.547487
0.797655 0.899332 0.593538
0.822204 0.896605 0.642835
0.846753 0.889943 0.695287
0.871302 0.878556 0.750672
0.895852 0.861611 0.808596
0.920403 0.838253 0.868463
0.944954 0.807667 0.929443
0.969506 0.76913 0.990455
0.994058 0.7221 1.05017
1.01861 0.666297 1.10702
1.04316 0.601794 1.1593
1.06772 0.52908 1.20522
1.09227 0.449104 1.24304
1.11683 0.363261 1.27125
1.14138 0.273341 1.28865
1.16594 0.181415 1.29449
1.1905 0.0896898 1.28859
1.21506 0.000345518 1.27125
1.23962 -0.0846221 1.24333
1.26417 -0.163529 1.20606
1.28873 -0.235088 1.16099
1.3133 -0.298447 1.10979
1.33786 -0.353178 1.05421
1.36242 -0.399238 0.995866
1.38698 -0.436902 0.936256
1.41155 -0.466686 0.876655
1.43611 -0.489271 0.818108
1.46068 -0.505431 0.76143
1.48525 -0.515982 0.707216
1.50981 -0.521725 0.65587
1.53438 -0.523426 0.607633
1.55895 -0.521784 0.562613
1.58352 -0.51743 0.520816
1.60809 -0.510913 0.482173
1.63266 -0.502708 0.446562
1.65724 -0.493218 0.413822
1.68181 -0.482779 0.383776
1.70639 -0.471671 0.356235
1.73096 -0.46012 0.331006
1.75554 -0.448311 0.307903
1.78012 -0.436392 0.286747
1.8047 -0.424479 0.267368
1.82928 -0.412664 0.249607
1.85386 -0.401017 0.23332
1.87844 -0.389592 0.21837
1.90303 -0.378428 0.204637
1.92761 -0.367553 0.192007
1.9522 -0.356987 0.18038
1.97678 -0.346743 0.169665
2.00137 -0.336826 0.159777
2.02596 -0.327239 0.150644
2.05055 -0.317981 0.142196
2.07514 -0.309048 0.134373
2.09974 -0.300434 0.127121
2.12433 -0.292131 0.120389
2.14893 -0.284131 0.114132
2.17352 -0.276425 0.108311
2.19812 -0.269004 0.102889
2.22272 -0.261856 0.0978326
2.24732 -0.254973 0.0931119
2.27192 -0.248343 0.0886997
2.29653 -0.241957 0.0845716
2.32113 -0.235806 0.080705
2.34574 -0.229878 0.0770799
2.37035 -0.224166 0.0736775
2.39496 -0.218659 0.0704811
2.41957 -0.21335 0.0674754
2.44418 -0.20823 0.0646463
2.46879 -0.20329 0.061981
2.49341 -0.198524 0.0594678
2.51802 -0.193923 0.057096
2.54264 -0.18948 0.0548556
2.56726 -0.18519 0.0527377
2.59188 -0.181045 0.050734
2.6165 -0.177039 0.0488368
2.64113 -0.173167 0.047039
2.66575 -0.169422 0.0453342
2.69038 -0.1658 0.0437164
2.71501 -0.162296 0.0421801
2.73964 -0.158904 0.04072
2.76427 -0.155621 0.0393314
2.7889 -0.152441 0.03801
2.81354 -0.149361 0.0367516
2.83818 -0.146377 0.0355524
2.86281 -0.143484 0.0344088
2.88745 -0.14068 0.0333175
2.9121 -0.137962 0.0322754
2.93674 -0.135325 0.0312796
2.96139 -0.132767 0.0303274
2.98603 -0.130284 0.0294162
3.01068 -0.127874 0.0285435
3.03533 -0.125535 0.0277072
3.05999 -0.123263 0.0269051
3.08464 -0.121056 0.0261352
3.1093 -0.118912 0.0253955
3.13395 -0.116828 0.0246844
3.15861 -0.114803 0.0240001
3.18328 -0.112833 0.023341
3.20794 -0.110917 0.0227057
3.23261 -0.109053 0.0220928
3.25727 -0.107239 0.0215009
3.28194 -0.105472 0.0209288
3.30662 -0.103752 0.0203754
3.33129 -0.102076 0.0198396
3.35597 -0.100442 0.0193206
3.38064 -0.0988494 0.0188173
3.40532 -0.0972957 0.0183291
3.43 -0.0957796 0.0178552
3.45469 -0.0942995 0.0173949
3.47937 -0.0928541 0.0169478
3.50406 -0.0914419 0.0165133
3.52875 -0.0900615 0.016091
3.55345 -0.0887119 0.0156806
3.57814 -0.0873918 0.0152816
3.60284 -0.0861001 0.0148939
3.62754 -0.0848359 0.0145172
3.65224 -0.0835982 0.0141512
3.67694 -0.082386 0.0137957
3.70164 -0.0811988 0.0134507
3.72635 -0.0800356 0.0131158
3.75106 -0.0788958 0.012791
3.77577 -0.0777788 0.0124759
3.80049 -0.076684 0.0121705
3.82521 -0.0756108 0.0118745
3.84992 -0.0745588 0.0115877
3.87465 -0.0735274 0.01131
3.89937 -0.0725163 0.0110409
3.9241 -0.0715248 0.0107805
3.94882 -0.0705527 0.0105282
3.97356 -0.0695995 0.0102841
3.99829 -0.0686649 0.0100477
4.02302 -0.0677483 0.00981881
4.04776 -0.0668494 0.00959721
4.0725 -0.0659679 0.00938264
4.09725 -0.0651034 0.00917482
4.12199 -0.0642554 0.00897352
4.14674 -0.0634237 0.0087785
4.17149 -0.0626078 0.00858952
4.19624 -0.0618075 0.00840635
4.221 -0.0610223 0.00822877
4.24576 -0.060252 0.00805657
4.27052 -0.0594961 0.00788953
4.29528 -0.0587544 0.00772746
4.32005 -0.0580265 0.00757016
4.34482 -0.0573121 0.00741746
4.36959 -0.056611 0.00726917
4.39436 -0.0559226 0.00712513
4.41914 -0.0552469 0.00698518
4.44392 -0.0545835 0.00684915
4.4687 -0.0539321 0.00671692
4.49348 -0.0532924 0.00658832
4.51827 -0.0526641 0.00646323
4.54306 -0.0520471 0.00634153
4.56786 -0.0514409 0.00622308
4.59265 -0.0508454 0.00610776
4.61745 -0.0502604 0.00599548
4.64225 -0.0496855 0.00588612
4.66706 -0.0491206 0.00577957
4.69186 -0.0485654 0.00567575
4.71667 -0.0480197 0.00557455
4.74149 -0.0474833 0.00547588
4.7663 -0.046956 0.00537967
4.79112 -0.0464375 0.00528583
4.81594 -0.0459277 0.00519428
4.84077 -0.0454263 0.00510495
4.8656 -0.0449333 0.00501776
4.89043 -0.0444483 0.00493264
4.91526 -0.0439713 0.00484954
4.9401 -0.043502 0.00476838
4.96494 -0.0430403 0.00468911
4.98978 -0.0425861 0.00461166
5.01463 -0.042139 0.00453598
5.03948 -0.0416991 0.00446202
5.06433 -0.0412661 0.00438973
5.08918 -0.0408399 0.00431905
5.11404 -0.0404204 0.00424994
5.1389 -0.0400073 0.00418235
5.16377 -0.0396007 0.00411624
5.18864 -0.0392003 0.00405156
5.21351 -0.038806 0.00398828
5.23838 -0.0384177 0.00392635
5.26326 -0.0380353 0.00386574
5.28814 -0.0376586 0.00380641
5.31303 -0.0372875 0.00374833
5.33791 -0.0369219 0.00369145
5.36281 -0.0365618 0.00363576
5.3877 -0.036207 0.00358121
5.4126 -0.0358573 0.00352777
5.4375 -0.0355127 0.00347542
5.4624 -0.0351731 0.00342413
5.48731 -0.0348384 0.00337386
5.51222 -0.0345085 0.0033246
5.53714 -0.0341834 0.00327631
5.56205 -0.0338628 0.00322898
5.58698 -0.0335467 0.00318257
5.6119 -0.0332351 0.00313707
5.63683 -0.0329278 0.00309244
5.66176 -0.0326248 0.00304868
5.6867 -0.032326 0.00300575
5.71164 -0.0320313 0.00296365
5.73658 -0.0317407 0.00292233
5.76153 -0.031454 0.0028818
5.78648 -0.0311711 0.00284202
5.81143 -0.0308922 0.00280299
5.83639 -0.0306169 0.00276468
5.86135 -0.0303453 0.00272707
5.88631 -0.0300774 0.00269016
5.91128 -0.029813 0.00265391
5.93625 -0.0295521 0.00261833
5.96123 -0.0292946 0.00258338
5.98621 -0.0290404 0.00254906
6.01119 -0.0287896 0.00251536
6.03618 -0.028542 0.00248226
6.06117 -0.0282976 0.00244974
6.08617 -0.0280563 0.00241779
6.11117 -0.0278182 0.0023864
6.13617 -0.027583 0.00235556
6.16118 -0.0273508 0.00232525
6.18619 -0.0271216 0.00229547
6.2112 -0.0268952 0.0022662
6.23622 -0.0266716 0.00223742
6.26124 -0.0264508 0.00220914
6.28627 -0.0262328 0.00218134
6.3113 -0.0260174 0.002154
6.33633 -0.0258047 0.00212713
6.36137 -0.0255946 0.0021007
6.38641 -0.025387 0.00207471
6.41146 -0.0251819 0.00204915
6.43651 -0.0249794 0.00202401
6.46156 -0.0247792 0.00199929
6.48662 -0.0245814 0.00197497
6.51169 -0.024386 0.00195104
6.53675 -0.0241929 0.0019275
6.56182 -0.0240021 0.00190434
6.5869 -0.0238136 0.00188155
6.61198 -0.0236272 0.00185913
6.63706 -0.023443 0.00183706
6.66215 -0.023261 0.00181534
6.68724 -0.0230811 0.00179397
6.71234 -0.0229032 0.00177293
6.73744 -0.0227274 0.00175222
6.76255 -0.0225535 0.00173183
6.78766 -0.0223817 0.00171175
6.81277 -0.0222118 0.00169199
6.83789 -0.0220439 0.00167253
6.86301 -0.0218778 0.00165337
6.88814 -0.0217136 0.0016345
6.91327 -0.0215512 0.00161592
6.93841 -0.0213906 0.00159762
6.96355 -0.0212318 0.00157959
6.98869 -0.0210747 0.00156184
7.01384 -0.0209194 0.00154435
7.039 -0.0207658 0.00152712
7.06416 -0.0206138 0.00151014
7.08932 -0.0204635 0.00149342
7.11449 -0.0203149 0.00147694
7.13966 -0.0201678 0.00146071
7.16484 -0.0200223 0.00144471
7.19002 -0.0198784 0.00142894
7.21521 -0.019736 0.0014134
7.2404 -0.0195951 0.00139809
7.2656 -0.0194557 0.001383
7.2908 -0.0193178 0.00136812
7.316 -0.0191813 0.00135345
7.34121 -0.0190463 0.001339
7.36643 -0.0189127 0.00132474
7.39165 -0.0187804 0.00131069
7.41687 -0.0186495 0.00129684
7.4421 -0.01852 0.00128318
7.46734 -0.0183918 0.00126971
7.49258 -0.0182649 0.00125643
7.51782 -0.0181394 0.00124333
7.54307 -0.0180151 0.00123042
7.56833 -0.017892 0.00121768
7.59359 -0.0177702 0.00120511
7.61885 -0.0176496 0.00119272
7.64412 -0.0175303 0.0011805
7.6694 -0.0174121 0.00116844
7.69468 -0.0172951 0.00115654
7.71996 -0.0171793 0.00114481
7.74525 -0.0170646 0.00113323
7.77055 -0.016951 0.00112181
7.79585 -0.0168386 0.00111053
7.82115 -0.0167272 0.00109941
7.84646 -0.016617 0.00108844
7.87178 -0.0165078 0.00107761
7.8971 -0.0163997 0.00106692
7.92243 -0.0162926 0.00105637
7.94776 -0.0161866 0.00104597
7.97309 -0.0160815 0.00103569
7.99844 -0.0159775 0.00102555
8.02378 -0.0158745 0.00101554
8.04914 -0.0157724 0.00100566
8.0745 -0.0156713 0.000995905
8.09986 -0.0155712 0.000986275
8.12523 -0.015472 0.000976769
8.1506 -0.0153738 0.000967383
8.17598 -0.0152764 0.000958116
8.20137 -0.01518 0.000948966
8.22676 -0.0150845 0.000939931
8.25216 -0.0149898 0.00093101
8.27756 -0.014896 0.0009222
8.30297 -0.0148031 0.0009135
8.32838 -0.0147111 0.000904908
8.3538 -0.0146199 0.000896422
8.37923 -0.0145295 0.000888041
8.40466 -0.0144399 0.000879764
8.43009 -0.0143512 0.000871588
8.45553 -0.0142632 0.000863511
8.48098 -0.014176 0.000855534
8.50644 -0.0140897 0.000847653
8.53189 -0.0140041 0.000839868
8.55736 -0.0139192 0.000832176
8.58283 -0.0138351 0.000824578
8.60831 -0.0137518 0.00081707
8.63379 -0.0136692 0.000809652
8.65928 -0.0135873 0.000802323
8.68477 -0.0135061 0.000795081
8.71027 -0.0134257 0.000787925
8.73578 -0.013346 0.000780854
8.76129 -0.0132669 0.000773865
8.78681 -0.0131885 0.000766959
8.81234 -0.0131109 0.000760134
8.83787 -0.0130338 0.000753389
8.8634 -0.0129575 0.000746722
8.88895 -0.0128818 0.000740132
8.91449 -0.0128067 0.000733619
8.94005 -0.0127323 0.000727181
8.96561 -0.0126586 0.000720817
8.99118 -0.0125854 0.000714526
9.01675 -0.0125129 0.000708307
9.04233 -0.012441 0.000702159
9.06792 -0.0123696 0.000696081
9.09351 -0.0122989 0.000690072
9.11911 -0.0122288 0.000684131
9.14471 -0.0121592 0.000678257
9.17033 -0.0120903 0.000672448
9.19594 -0.0120219 0.000666705
9.22157 -0.0119541 0.000661027
9.2472 -0.0118868 0.000655411
9.27284 -0.0118201 0.000649858
9.29848 -0.0117539 0.000644367
9.32413 -0.0116883 0.000638936
9.34979 -0.0116232 0.000633565
9.37545 -0.0115586 0.000628253
9.40112 -0.0114946 0.000622999
9.4268 -0.011431 0.000617803
9.45248 -0.011368 0.000612664
9.47817 -0.0113055 0.00060758
9.50387 -0.0112435 0.000602551
9.52957 -0.011182 0.000597577
9.55528 -0.011121 0.000592657
9.581 -0.0110604 0.000587789
9.60672 -0.0110004 0.000582974
9.63245 -0.0109408 0.00057821
9.65819 -0.0108817 0.000573497
9.68393 -0.010823 0.000568834
9.70968 -0.0107648 0.00056422
9.73544 -0.0107071 0.000559655
9.76121 -0.0106498 0.000555139
9.78698 -0.010593 0.00055067
9.81276 -0.0105366 0.000546248
9.83854 -0.0104806 0.000541872
9.86434 -0.0104251 0.000537542
9.89014 -0.01037 0.000533257
9.91595 -0.0103153 0.000529017
9.94176 -0.010261 0.00052482
9.96758 -0.0102072 0.000520667
9.99341 -0.0101537 0.000516556
10.0192 -0.0101007 0.000512488
10.0451 -0.0100481 0.000508462
10.0709 -0.00999584 0.000504477
10.0968 -0.009944 0.000500532
10.1227 -0.00989255 0.000496627
10.1485 -0.00984148 0.000492763
10.1744 -0.0097908 0.000488937
10.2003 -0.0097405 0.00048515
10.2262 -0.00969057 0.000481401
10.2521 -0.00964101 0.000477689
10.278 -0.00959181 0.000474015
10.3039 -0.00954298 0.000470378
10.3299 -0.00949451 0.000466777
10.3558 -0.0094464 0.000463211
10.3817 -0.00939864 0.000459681
10.4077 -0.00935122 0.000456186
10.4336 -0.00930416 0.000452726
10.4596 -0.00925743 0.000449299
10.4856 -0.00921104 0.000445906
10.5115 -0.00916499 0.000442547
10.5375 -0.00911928 0.00043922
10.5635 -0.00907389 0.000435926
10.5895 -0.00902882 0.000432664
10.6155 -0.00898408 0.000429433
10.6415 -0.00893966 0.000426234
10.6676 -0.00889556 0.000423065
10.6936 -0.00885177 0.000419927
10.7196 -0.00880829 0.000416819
10.7457 -0.00876511 0.000413741
10.7718 -0.00872225 0.000410693
10.7978 -0.00867968 0.000407673
10.8239 -0.00863741 0.000404683
10.85 -0.00859544 0.00040172
10.8761 -0.00855377 0.000398786
10.9022 -0.00851238 0.000395879
10.9283 -0.00847128 0.000393
10.9544 -0.00843047 0.000390148
10.9805 -0.00838994 0.000387323
11.0066 -0.00834969 0.000384524
11.0328 -0.00830972 0.000381751
11.0589 -0.00827002 0.000379004
11.0851 -0.00823059 0.000376283
11.1112 -0.00819143 0.000373587
11.1374 -0.00815255 0.000370916
11.1636 -0.00811392 0.000368269
11.1898 -0.00807556 0.000365647
11.216 -0.00803746 0.000363049
11.2422 -0.00799961 0.000360475
11.2684 -0.00796203 0.000357924
11.2946 -0.00792469 0.000355396
11.3209 -0.00788761 0.000352892
11.3471 -0.00785077 0.00035041
11.3734 -0.00781418 0.000347951
11.3996 -0.00777783 0.000345514
11.4259 -0.00774173 0.000343099
11.4522 -0.00770587 0.000340706
11.4784 -0.00767024 0.000338335
11.5047 -0.00763485 0.000335984
11.531 -0.00759969 0.000333655
11.5573 -0.00756476 0.000331346
11.5837 -0.00753006 0.000329058
11.61 -0.00749559 0.00032679
11.6363 -0.00746135 0.000324543
11.6627 -0.00742733 0.000322315
11.689 -0.00739353 0.000320107
11.7154 -0.00735995 0.000317918
11.7418 -0.00732658 0.000315749
11.7682 -0.00729343 0.000313598
11.7946 -0.0072605 0.000311467
11.821 -0.00722778 0.000309354
11.8474 -0.00719527 0.000307259
11.8738 -0.00716296 0.000305183
11.9002 -0.00713086 0.000303124
11.9267 -0.00709897 0.000301084
11.9531 -0.00706728 0.000299061
11.9796 -0.00703579 0.000297055
12.0061 -0.0070045 0.000295067
12.0325 -0.00697341 0.000293096
12.059 -0.00694251 0.000291141
12.0855 -0.00691181 0.000289204
12.112 -0.0068813 0.000287283
12.1385 -0.00685099 0.000285378
12.1651 -0.00682086 0.000283489
12.1916 -0.00679092 0.000281617
12.2182 -0.00676116 0.00027976
12.2447 -0.0067316 0.000277919
12.2713 -0.00670221 0.000276093
12.2979 -0.00667301 0.000274283
12.3244 -0.00664398 0.000272488
12.351 -0.00661514 0.000270708
12.3776 -0.00658647 0.000268943
12.4043 -0.00655798 0.000267192
12.4309 -0.00652966 0.000265456
12.4575 -0.00650151 0.000263735
12.4842 -0.00647354 0.000262027
12.5108 -0.00644574 0.000260334
12.5375 -0.0064181 0.000258655
12.5642 -0.00639064 0.000256989
12.5909 -0.00636334 0.000255338
12.6176 -0.0063362 0.000253699
12.6443 -0.00630923 0.000252075
12.671 -0.00628241 0.000250463
12.6977 -0.00625576 0.000248865
12.7245 -0.00622927 0.000247279
12.7512 -0.00620294 0.000245707
12.778 -0.00617676 0.000244147
12.8047 -0.00615074 0.0002426
12.8315 -0.00612487 0.000241065
12.8583 -0.00609916 0.000239543
12.8851 -0.0060736 0.000238032
12.9119 -0.00604819 0.000236534
12.9388 -0.00602292 0.000235048
12.9656 -0.00599781 0.000233574
12.9925 -0.00597284 0.000232112
13.0193 -0.00594802 0.000230661
13.0462 -0.00592335 0.000229222
13.0731 -0.00589881 0.000227794
13.1 -0.00587442 0.000226377
13.1269 -0.00585018 0.000224972
13.1538 -0.00582607 0.000223577
13.1807 -0.0058021 0.000222194
13.2076 -0.00577827 0.000220821
13.2346 -0.00575457 0.000219459
13.2615 -0.00573101 0.000218108
13.2885 -0.00570759 0.000216768
13.3155 -0.0056843 0.000215437
13.3425 -0.00566115 0.000214118
13.3695 -0.00563812 0.000212808
13.3965 -0.00561523 0.000211508
13.4235 -0.00559246 0.000210219
13.4506 -0.00556983 0.00020894
13.4776 -0.00554732 0.00020767
13.5047 -0.00552494 0.00020641
13.5318 -0.00550269 0.00020516
13.5588 -0.00548056 0.000203919
13.5859 -0.00545855 0.000202688
13.6131 -0.00543667 0.000201466
13.6402 -0.00541491 0.000200254
13.6673 -0.00539327 0.00019905
13.6945 -0.00537175 0.000197856
13.7216 -0.00535035 0.000196671
13.7488 -0.00532907 0.000195495
13.776 -0.0053079 0.000194327
13.8032 -0.00528686 0.000193169
13.8304 -0.00526592 0.000192019
13.8576 -0.00524511 0.000190878
13.8848 -0.00522441 0.000189745
13.9121 -0.00520382 0.000188621
13.9393 -0.00518334 0.000187505
13.9666 -0.00516298 0.000186397
13.9939 -0.00514272 0.000185298
14.0212 -0.00512258 0.000184207
14.0485 -0.00510254 0.000183124
14.0758 -0.00508262 0.000182049
14.1031 -0.0050628 0.000180981
14.1305 -0.00504309 0.000179922
14.1578 -0.00502348 0.00017887
14.1852 -0.00500398 0.000177827
14.2126 -0.00498458 0.00017679
14.24 -0.00496529 0.000175762
14.2674 -0.0049461 0.000174741
14.2948 -0.00492701 0.000173727
14.3222 -0.00490803 0.000172721
14.3497 -0.00488914 0.000171722
14.3771 -0.00487036 0.00017073
14.4046 -0.00485167 0.000169745
14.4321 -0.00483308 0.000168768
14.4596 -0.00481459 0.000167797
14.4871 -0.0047962 0.000166834
14.5147 -0.00477791 0.000165877
14.5422 -0.00475971 0.000164927
14.5698 -0.0047416 0.000163984
14.5973 -0.00472359 0.000163048
14.6249 -0.00470567 0.000162119
14.6525 -0.00468785 0.000161196
14.6801 -0.00467012 0.000160279
14.7077 -0.00465248 0.000159369
14.7354 -0.00463493 0.000158466
14.763 -0.00461748 0.000157569
14.7907 -0.00460011 0.000156678
14.8184 -0.00458283 0.000155794
14.8461 -0.00456564 0.000154915
14.8738 -0.00454854 0.000154043
14.9015 -0.00453152 0.000153177
14.9292 -0.0045146 0.000152317
14.957 -0.00449775 0.000151463
14.9848 -0.004481 0.000150615
15.0125 -0.00446433 0.000149773
15.0403 -0.00444774 0.000148937
15.0681 -0.00443124 0.000148107
15.096 -0.00441482 0.000147282
15.1238 -0.00439848 0.000146463
15.1517 -0.00438223 0.000145649
15.1795 -0.00436606 0.000144842
15.2074 -0.00434996 0.000144039
15.2353 -0.00433395 0.000143243
15.2632 -0.00431802 0.000142451
15.2911 -0.00430217 0.000141666
15.3191 -0.00428639 0.000140885
15.347 -0.0042707 0.00014011
15.375 -0.00425508 0.00013934
15.403 -0.00423954 0.000138575
15.431 -0.00422408 0.000137816
15.459 -0.00420869 0.000137061
15.4871 -0.00419338 0.000136312
15.5151 -0.00417814 0.000135568
15.5432 -0.00416298 0.000134829
15.5713 -0.00414789 0.000134095
15.5994 -0.00413288 0.000133365
15.6275 -0.00411794 0.000132641
15.6556 -0.00410307 0.000131921
15.6838 -0.00408827 0.000131206
15.7119 -0.00407355 0.000130496
15.7401 -0.0040589 0.000129791
15.7683 -0.00404431 0.000129091
15.7965 -0.0040298 0.000128395
15.8247 -0.00401536 0.000127703
15.853 -0.00400099 0.000127016
15.8812 -0.00398668 0.000126334
15.9095 -0.00397245 0.000125656
15.9378 -0.00395828 0.000124983
15.9661 -0.00394418 0.000124314
15.9944 -0.00393015 0.00012365
16.0228 -0.00391618 0.00012299
16.0511 -0.00390228 0.000122334
16.0795 -0.00388845 0.000121682
16.1079 -0.00387468 0.000121035
16.1363 -0.00386098 0.000120392
16.1647 -0.00384734 0.000119753
16.1932 -0.00383376 0.000119118
16.2216 -0.00382025 0.000118487
16.2501 -0.0038068 0.000117861
16.2786 -0.00379342 0.000117238
16.3071 -0.00378009 0.00011662
16.3356 -0.00376683 0.000116005
16.3642 -0.00375363 0.000115394
16.3927 -0.0037405 0.000114788
16.4213 -0.00372742 0.000114185
16.4499 -0.0037144 0.000113586
16.4785 -0.00370145 0.000112991
16.5072 -0.00368855 0.000112399
16.5358 -0.00367571 0.000111812
16.5645 -0.00366294 0.000111228
16.5932 -0.00365022 0.000110648
16.6219 -0.00363755 0.000110071
16.6506 -0.00362495 0.000109498
16.6794 -0.00361241 0.000108929
16.7081 -0.00359992 0.000108363
16.7369 -0.00358748 0.000107801
16.7657 -0.00357511 0.000107243
16.7945 -0.00356279 0.000106688
16.8234 -0.00355052 0.000106136
16.8522 -0.00353832 0.000105588
16.8811 -0.00352616 0.000105043
16.91 -0.00351406 0.000104502
16.9389 -0.00350202 0.000103964
16.9679 -0.00349003 0.000103429
16.9968 -0.00347809 0.000102898
17.0258 -0.00346621 0.00010237
17.0548 -0.00345438 0.000101845
17.0838 -0.0034426 0.000101323
17.1128 -0.00343087 0.000100805
17.1419 -0.0034192 0.00010029
17.1709 -0.00340758 9.97776e-05
17.2 -0.00339601 9.92688e-05
17.2291 -0.00338449 9.8763e-05
17.2583 -0.00337302 9.82604e-05
17.2874 -0.0033616 9.77608e-05
17.3166 -0.00335023 9.72642e-05
17.3458 -0.00333891 9.67707e-05
17.375 -0.00332764 9.62802e-05
17.4042 -0.00331642 9.57926e-05
17.4335 -0.00330525 9.5308e-05
17.4628 -0.00329413 9.48263e-05
17.4921 -0.00328305 9.43475e-05
17.5214 -0.00327203 9.38716e-05
17.5507 -0.00326105 9.33986e-05
17.5801 -0.00325012 9.29284e-05
17.6094 -0.00323923 9.24611e-05
17.6388 -0.0032284 9.19965e-05
17.6683 -0.00321761 9.15347e-05
17.6977 -0.00320686 9.10757e-05
17.7272 -0.00319616 9.06194e-05
17.7567 -0.00318551 9.01658e-05
17.7862 -0.0031749 8.97149e-05
17.8157 -0.00316434 8.92667e-05
17.8452 -0.00315382 8.88211e-05
17.8748 -0.00314335 8.83782e-05
17.9044 -0.00313292 8.79379e-05
17.934 -0.00312254 8.75002e-05
17.9637 -0.0031122 8.70651e-05
17.9933 -0.0031019 8.66325e-05
18.023 -0.00309165 8.62025e-05
18.0527 -0.00308144 8.57749e-05
18.0825 -0.00307127 8.53499e-05
18.1122 -0.00306114 8.49274e-05
18.142 -0.00305106 8.45073e-05
18.1718 -0.00304102 8.40897e-05
18.2016 -0.00303102 8.36745e-05
18.2315 -0.00302106 8.32617e-05
18.2613 -0.00301115 8.28513e-05
18.2912 -0.00300127 8.24433e-05
18.3212 -0.00299144 8.20377e-05
18.3511 -0.00298164 8.16343e-05
18.3811 -0.00297189 8.12334e-05
18.4111 -0.00296218 8.08347e-05
18.4411 -0.0029525 8.04383e-05
18.4711 -0.00294287 8.00442e-05
18.5012 -0.00293327 7.96523e-05
18.5313 -0.00292372 7.92627e-05
18.5614 -0.0029142 7.88753e-05
18.5915 -0.00290472 7.84901e-05
18.6217 -0.00289528 7.81071e-05
18.6519 -0.00288588 7.77263e-05
18.6821 -0.00287652 7.73476e-05
18.7123 -0.00286719 7.69711e-05
18.7426 -0.0028579 7.65967e-05
18.7729 -0.00284865 7.62244e-05
18.8032 -0.00283944 7.58543e-05
18.8335 -0.00283026 7.54862e-05
18.8639 -0.00282112 7.51201e-05
18.8943 -0.00281202 7.47562e-05
18.9247 -0.00280295 7.43943e-05
18.9551 -0.00279392 7.40344e-05
18.9856 -0.00278493 7.36765e-05
19.0161 -0.00277597 7.33206e-05
19.0466 -0.00276704 7.29667e-05
19.0772 -0.00275815 7.26147e-05
19.1078 -0.0027493 7.22648e-05
19.1384 -0.00274048 7.19167e-05
19.169 -0.00273169 7.15706e-05
19.1997 -0.00272294 7.12264e-05
19.2303 -0.00271423 7.08841e-05
19.2611 -0.00270555 7.05437e-05
19.2918 -0.0026969 7.02052e-05
19.3226 -0.00268828 6.98685e-05
19.3534 -0.0026797 6.95337e-05
19.3842 -0.00267116 6.92007e-05
19.4151 -0.00266264 6.88695e-05
19.4459 -0.00265416 6.85402e-05
19.4768 -0.00264571 6.82126e-05
19.5078 -0.00263729 6.78868e-05
19.5388 -0.00262891 6.75628e-05
19.5698 -0.00262056 6.72406e-05
19.6008 -0.00261224 6.692e-05
19.6318 -0.00260395 6.66013e-05
19.6629 -0.00259569 6.62842e-05
19.6941 -0.00258746 6.59689e-05
19.7252 -0.00257927 6.56552e-05
19.7564 -0.00257111 6.53433e-05
19.7876 -0.00256297 6.5033e-05
19.8188 -0.00255487 6.47244e-05
19.8501 -0.0025468 6.44174e-05
19.8814 -0.00253876 6.41121e-05
19.9127 -0.00253075 6.38084e-05
19.9441 -0.00252277 6.35063e-05
19.9755 -0.00251482 6.32059e-05
20.0069 -0.0025069 6.2907e-05
20.0384 -0.002499 6.26097e-05
20.0699 -0.00249114 6.2314e-05
20.1014 -0.00248331 6.20199e-05
20.1329 -0.0024755 6.17273e-05
20.1645 -0.00246773 6.14362e-05
20.1961 -0.00245998 6.11467e-05
20.2278 -0.00245226 6.08587e-05
20.2595 -0.00244457 6.05722e-05
20.2912 -0.00243691 6.02872e-05
20.323 -0.00242928 6.00037e-05
20.3547 -0.00242167 5.97217e-05
20.3866 -0.00241409 5.94411e-05
20.4184 -0.00240654 5.9162e-05
20.4503 -0.00239902 5.88844e-05
20.4822 -0.00239152 5.86082e-05
20.5142 -0.00238405 5.83334e-05
20.5462 -0.00237661 5.80601e-05
20.5782 -0.00236919 5.77881e-05
20.6102 -0.0023618 5.75176e-05
20.6423 -0.00235444 5.72485e-05
20.6745 -0.0023471 5.69807e-05
20.7066 -0.00233979 5.67143e-05
20.7388 -0.00233251 5.64493e-05
20.7711 -0.00232525 5.61856e-05
20.8034 -0.00231802 5.59233e-05
20.8357 -0.00231081 5.56623e-05
20.868 -0.00230363 5.54027e-05
20.9004 -0.00229647 5.51443e-05
20.9328 -0.00228934 5.48873e-05
20.9653 -0.00228224 5.46316e-05
20.9978 -0.00227516 5.43771e-05
21.0303 -0.0022681 5.4124e-05
21.0629 -0.00226107 5.38721e-05
21.0955 -0.00225406 5.36215e-05
21.1282 -0.00224708 5.33722e-05
21.1609 -0.00224012 5.31241e-05
21.1936 -0.00223318 5.28772e-05
21.2264 -0.00222627 5.26316e-05
21.2592 -0.00221938 5.23872e-05
21.292 -0.00221252 5.2144e-05
21.3249 -0.00220568 5.1902e-05
21.3578 -0.00219886 5.16613e-05
21.3908 -0.00219207 5.14217e-05
21.4238 -0.0021853 5.11833e-05
21.4569 -0.00217855 5.09461e-05
21.49 -0.00217182 5.071e-05
21.5231 -0.00216512 5.04752e-05
21.5563 -0.00215844 5.02414e-05
21.5895 -0.00215178 5.00088e-05
21.6228 -0.00214515 4.97774e-05
21.6561 -0.00213853 4.95471e-05
21.6895 -0.00213194 4.93179e-05
21.7229 -0.00212537 4.90898e-05
21.7563 -0.00211883 4.88628e-05
21.7898 -0.0021123 4.8637e-05
21.8233 -0.0021058 4.84122e-05
21.8569 -0.00209931 4.81885e-05
21.8905 -0.00209285 4.79659e-05
21.9242 -0.00208641 4.77444e-05
21.9579 -0.00207999 4.75239e-05
21.9916 -0.00207359 4.73045e-05
22.0254 -0.00206722 4.70861e-05
22.0593 -0.00206086 4.68688e-05
22.0932 -0.00205452 4.66525e-05
22.1271 -0.00204821 4.64373e-05
22.1611 -0.00204191 4.62231e-05
22.1951 -0.00203563 4.60098e-05
22.2292 -0.00202938 4.57976e-05
22.2634 -0.00202314 4.55865e-05
22.2976 -0.00201693 4.53762e-05
22.3318 -0.00201073 4.5167e-05
22.3661 -0.00200455 4.49588e-05
22.4004 -0.0019984 4.47516e-05
22.4348 -0.00199226 4.45453e-05
22.4692 -0.00198614 4.434e-05
22.5037 -0.00198004 4.41356e-05
22.5383 -0.00197396 4.39322e-05
22.5729 -0.0019679 4.37298e-05
22.6075 -0.00196185 4.35282e-05
22.6422 -0.00195583 4.33276e-05
22.6769 -0.00194982 4.3128e-05
22.7117 -0.00194384 4.29292e-05
22.7466 -0.00193787 4.27314e-05
22.7815 -0.00193192 4.25345e-05
22.8165 -0.00192598 4.23385e-05
22.8515 -0.00192007 4.21433e-05
22.8866 -0.00191417 4.19491e-05
22.9217 -0.00190829 4.17557e-05
22.9569 -0.00190243 4.15633e-05
22.9922 -0.00189659 4.13717e-05
23.0275 -0.00189076 4.11809e-05
23.0628 -0.00188495 4.09911e-05
23.0983 -0.00187916 4.0802e-05
23.1338 -0.00187338 4.06139e-05
23.1693 -0.00186762 4.04265e-05
23.2049 -0.00186188 4.024e-05
23.2406 -0.00185616 4.00544e-05
23.2763 -0.00185045 3.98695e-05
23.3121 -0.00184476 3.96855e-05
23.3479 -0.00183908 3.95023e-05
23.3838 -0.00183342 3.93199e-05
23.4198 -0.00182778 3.91384e-05
23.4559 -0.00182215 3.89576e-05
23.492 -0.00181654 3.87776e-05
23.5281 -0.00181095 3.85984e-05
23.5644 -0.00180537 3.84199e-05
23.6007 -0.00179981 3.82423e-05
23.637 -0.00179426 3.80654e-05
23.6735 -0.00178873 3.78893e-05
23.71 -0.00178321 3.77139e-05
23.7465 -0.00177771 3.75394e-05
23.7832 -0.00177222 3.73655e-05
23.8199 -0.00176675 3.71924e-05
23.8567 -0.00176129 3.702e-05
23.8935 -0.00175585 3.68484e-05
23.9304 -0.00175043 3.66775e-05
23.9674 -0.00174501 3.65073e-05
24.0045 -0.00173961 3.63379e-05
24.0417 -0.00173423 3.61691e-05
24.0789 -0.00172886 3.60011e-05
24.1162 -0.00172351 3.58338e-05
24.1535 -0.00171816 3.56672e-05
24.191 -0.00171284 3.55012e-05
24.2285 -0.00170752 3.5336e-05
24.2661 -0.00170222 3.51714e-05
24.3038 -0.00169694 3.50075e-05
24.3415 -0.00169166 3.48443e-05
24.3794 -0.0016864 3.46818e-05
24.4173 -0.00168116 3.45199e-05
24.4553 -0.00167593 3.43587e-05
24.4934 -0.00167071 3.41981e-05
24.5316 -0.0016655 3.40382e-05
24.5698 -0.00166031 3.38789e-05
24.6081 -0.00165512 3.37203e-05
24.6466 -0.00164995 3.35623e-05
24.6851 -0.0016448 3.34049e-05
24.7237 -0.00163965 3.32482e-05
24.7624 -0.00163452 3.30921e-05
24.8012 -0.0016294 3.29366e-05
24.84 -0.0016243 3.27817e-05
24.879 -0.0016192 3.26274e-05
24.9181 -0.00161412 3.24737e-05
24.9572 -0.00160905 3.23206e-05
24.9965 -0.00160399 3.21681e-05
25.0358 -0.00159894 3.20162e-05
25.0753 -0.0015939 3.18648e-05
25.1148 -0.00158887 3.17141e-05
25.1545 -0.00158386 3.15639e-05
25.1942 -0.00157885 3.14143e-05
25.234 -0.00157386 3.12652e-05
25.274 -0.00156888 3.11167e-05
25.314 -0.00156391 3.09688e-05
25.3542 -0.00155894 3.08214e-05
25.3945 -0.00155399 3.06746e-05
25.4349 -0.00154905 3.05282e-05
25.4753 -0.00154412 3.03825e-05
25.5159 -0.0015392 3.02372e-05
25.5567 -0.00153429 3.00925e-05
25.5975 -0.00152939 2.99483e-05
25.6384 -0.0015245 2.98046e-05
25.6795 -0.00151962 2.96614e-05
25.7207 -0.00151475 2.95188e-05
25.762 -0.00150988 2.93766e-05
25.8034 -0.00150503 2.92349e-05
25.8449 -0.00150018 2.90937e-05
25.8866 -0.00149535 2.8953e-05
25.9284 -0.00149052 2.88128e-05
25.9703 -0.0014857 2.86731e-05
26.0124 -0.00148089 2.85338e-05
26.0546 -0.00147609 2.8395e-05
26.0969 -0.0014713 2.82566e-05
26.1394 -0.00146651 2.81188e-05
26.182 -0.00146173 2.79813e-05
26.2247 -0.00145696 2.78443e-05
26.2676 -0.0014522 2.77078e-05
26.3106 -0.00144744 2.75716e-05
26.3538 -0.00144269 2.7436e-05
26.3972 -0.00143795 2.73007e-05
26.4406 -0.00143322 2.71658e-05
26.4843 -0.00142849 2.70314e-05
26.5281 -0.00142377 2.68974e-05
26.572 -0.00141905 2.67638e-05
26.6161 -0.00141434 2.66305e-05
26.6604 -0.00140964 2.64977e-05
26.7048 -0.00140494 2.63653e-05
26.7495 -0.00140025 2.62332e-05
26.7942 -0.00139557 2.61015e-05
26.8392 -0.00139089 2.59702e-05
26.8843 -0.00138621 2.58392e-05
26.9297 -0.00138154 2.57086e-05
26.9752 -0.00137687 2.55783e-05
27.0209 -0.00137221 2.54484e-05
27.0668 -0.00136755 2.53188e-05
27.1129 -0.0013629 2.51896e-05
27.1592 -0.00135825 2.50606e-05
27.2056 -0.0013536 2.4932e-05
27.2523 -0.00134896 2.48037e-05
27.2993 -0.00134432 2.46757e-05
27.3464 -0.00133968 2.4548e-05
27.3937 -0.00133504 2.44206e-05
27.4413 -0.00133041 2.42935e-05
27.4891 -0.00132578 2.41666e-05
27.5372 -0.00132115 2.404e-05
27.5854 -0.00131652 2.39137e-05
27.634 -0.00131189 2.37876e-05
27.6827 -0.00130726 2.36618e-05
27.7318 -0.00130263 2.35361e-05
27.7811 -0.00129801 2.34107e-05
27.8306 -0.00129338 2.32856e-05
27.8805 -0.00128875 2.31606e-05
27.9306 -0.00128412 2.30358e-05
27.981 -0.00127949 2.29112e-05
28.0317 -0.00127486 2.27868e-05
28.0827 -0.00127022 2.26625e-05
28.1341 -0.00126558 2.25384e-05
28.1857 -0.00126094 2.24144e-05
28.2377 -0.0012563 2.22906e-05
28.29 -0.00125165 2.21668e-05
28.3427 -0.00124699 2.20432e-05
28.3957 -0.00124233 2.19196e-05
28.4491 -0.00123767 2.17961e-05
28.5028 -0.00123299 2.16727e-05
28.557 -0.00122831 2.15493e-05
28.6116 -0.00122362 2.1426e-05
28.6665 -0.00121893 2.13026e-05
28.7219 -0.00121422 2.11793e-05
28.7778 -0.0012095 2.10559e-05
28.8341 -0.00120477 2.09325e-05
28.8909 -0.00120003 2.08089e-05
28.9482 -0.00119528 2.06853e-05
29.006 -0.00119051 2.05616e-05
29.0644 -0.00118573 2.04377e-05
29.1233 -0.00118093 2.03137e-05
29.1828 -0.00117611 2.01894e-05
29.2428 -0.00117128 2.0065e-05
29.3036 -0.00116642 1.99402e-05
29.3649 -0.00116154 1.98151e-05
29.427 -0.00115664 1.96897e-05
29.4898 -0.00115171 1.95639e-05
29.5533 -0.00114676 1.94377e-05
29.6177 -0.00114177 1.9311e-05
29.6829 -0.00113675 1.91837e-05
29.749 -0.0011317 1.90559e-05
29.816 -0.00112661 1.89273e-05
29.8841 -0.00112148 1.8798e-05
29.9532 -0.0011163 1.86679e-05
30.0235 -0.00111107 1.85369e-05
30.0949 -0.00110579 1.84048e-05
30.1678 -0.00110045 1.82716e-05
30.242 -0.00109505 1.8137e-05
30.3178 -0.00108957 1.8001e-05
30.3953 -0.00108401 1.78634e-05
30.4746 -0.00107837 1.77239e-05
30.556 -0.00107262 1.75823e-05
30.6398 -0.00106676 1.74383e-05
30.7261 -0.00106077 1.72915e-05
30.8153 -0.00105462 1.71413e-05
30.908 -0.0010483 1.69873e-05
31.0047 -0.00104176 1.68285e-05
31.1063 -0.00103496 1.66639e-05
31.2138 -0.00102783 1.64918e-05
31.3292 -0.00102026 1.63099e-05
31.4553 -0.00101209 1.61142e-05
31.5978 -0.00100296 1.58966e-05
31.7718 -0.000991994 1.56365e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoopNs2048/GRp_OneLoopFRG.txt <==
-31.7718 -0.000992351 -1.56477e-05
-31.5978 -0.00100333 -1.59082e-05
-31.4553 -0.00101246 -1.6126e-05
-31.3292 -0.00102064 -1.6322e-05
-31.2138 -0.00102821 -1.65041e-05
-31.1063 -0.00103534 -1.66763e-05
-31.0047 -0.00104215 -1.68412e-05
-30.908 -0.00104869 -1.70001e-05
-30.8153 -0.00105502 -1.71544e-05
-30.7261 -0.00106117 -1.73047e-05
-30.6398 -0.00106717 -1.74518e-05
-30.556 -0.00107304 -1.7596e-05
-30.4746 -0.00107879 -1.77378e-05
-30.3953 -0.00108444 -1.78774e-05
-30.3178 -0.00109 -1.80152e-05
-30.242 -0.00109548 -1.81514e-05
-30.1678 -0.00110089 -1.82861e-05
-30.0949 -0.00110623 -1.84195e-05
-30.0235 -0.00111152 -1.85518e-05
-29.9532 -0.00111675 -1.8683e-05
-29.8841 -0.00112193 -1.88133e-05
-29.816 -0.00112707 -1.89427e-05
-29.749 -0.00113216 -1.90714e-05
-29.6829 -0.00113722 -1.91995e-05
-29.6177 -0.00114224 -1.93269e-05
-29.5533 -0.00114723 -1.94538e-05
-29.4898 -0.00115219 -1.95802e-05
-29.427 -0.00115712 -1.97062e-05
-29.3649 -0.00116203 -1.98318e-05
-29.3036 -0.00116691 -1.9957e-05
-29.2428 -0.00117177 -2.00819e-05
-29.1828 -0.00117661 -2.02066e-05
-29.1233 -0.00118144 -2.0331e-05
-29.0644 -0.00118624 -2.04552e-05
-29.006 -0.00119103 -2.05793e-05
-28.9482 -0.0011958 -2.07032e-05
-28.8909 -0.00120055 -2.0827e-05
-28.8341 -0.0012053 -2.09507e-05
-28.7778 -0.00121003 -2.10743e-05
-28.7219 -0.00121475 -2.11979e-05
-28.6665 -0.00121946 -2.13214e-05
-28.6116 -0.00122416 -2.14449e-05
-28.557 -0.00122886 -2.15685e-05
-28.5028 -0.00123354 -2.1692e-05
-28.4491 -0.00123822 -2.18156e-05
-28.3957 -0.00124289 -2.19393e-05
-28.3427 -0.00124755 -2.2063e-05
-28.29 -0.00125221 -2.21868e-05
-28.2377 -0.00125687 -2.23108e-05
-28.1857 -0.00126152 -2.24348e-05
-28.1341 -0.00126616 -2.2559e-05
-28.0827 -0.00127081 -2.26833e-05
-28.0317 -0.00127544 -2.28077e-05
-27.981 -0.00128008 -2.29323e-05
-27.9306 -0.00128472 -2.30571e-05
-27.8805 -0.00128935 -2.31821e-05
-27.8306 -0.00129398 -2.33073e-05
-27.7811 -0.00129862 -2.34327e-05
-27.7318 -0.00130325 -2.35583e-05
-27.6827 -0.00130788 -2.36841e-05
-27.634 -0.00131251 -2.38101e-05
-27.5854 -0.00131714 -2.39364e-05
-27.5372 -0.00132178 -2.40629e-05
-27.4891 -0.00132641 -2.41897e-05
-27.4413 -0.00133105 -2.43168e-05
-27.3937 -0.00133568 -2.44441e-05
-27.3464 -0.00134033 -2.45718e-05
-27.2993 -0.00134497 -2.46997e-05
-27.2523 -0.00134961 -2.48279e-05
-27.2056 -0.00135426 -2.49564e-05
-27.1592 -0.00135891 -2.50852e-05
-27.1129 -0.00136357 -2.52143e-05
-27.0668 -0.00136823 -2.53438e-05
-27.0209 -0.00137289 -2.54736e-05
-26.9752 -0.00137756 -2.56037e-05
-26.9297 -0.00138223 -2.57342e-05
-26.8843 -0.0013869 -2.5865e-05
-26.8392 -0.00139158 -2.59962e-05
-26.7942 -0.00139627 -2.61278e-05
-26.7495 -0.00140096 -2.62597e-05
-26.7048 -0.00140566 -2.6392e-05
-26.6604 -0.00141036 -2.65246e-05
-26.6161 -0.00141507 -2.66577e-05
-26.572 -0.00141978 -2.67912e-05
-26.5281 -0.0014245 -2.6925e-05
-26.4843 -0.00142923 -2.70593e-05
-26.4406 -0.00143396 -2.71939e-05
-26.3972 -0.0014387 -2.7329e-05
-26.3538 -0.00144345 -2.74645e-05
-26.3106 -0.0014482 -2.76004e-05
-26.2676 -0.00145296 -2.77368e-05
-26.2247 -0.00145773 -2.78736e-05
-26.182 -0.0014625 -2.80108e-05
-26.1394 -0.00146729 -2.81485e-05
-26.0969 -0.00147208 -2.82866e-05
-26.0546 -0.00147688 -2.84252e-05
-26.0124 -0.00148168 -2.85643e-05
-25.9703 -0.0014865 -2.87038e-05
-25.9284 -0.00149132 -2.88438e-05
-25.8866 -0.00149616 -2.89843e-05
-25.8449 -0.001501 -2.91252e-05
-25.8034 -0.00150585 -2.92666e-05
-25.762 -0.00151071 -2.94086e-05
-25.7207 -0.00151558 -2.9551e-05
-25.6795 -0.00152045 -2.96939e-05
-25.6384 -0.00152534 -2.98374e-05
-25.5975 -0.00153024 -2.99813e-05
-25.5567 -0.00153514 -3.01258e-05
-25.5159 -0.00154006 -3.02708e-05
-25.4753 -0.00154498 -3.04163e-05
-25.4349 -0.00154992 -3.05623e-05
-25.3945 -0.00155487 -3.07089e-05
-25.3542 -0.00155982 -3.0856e-05
-25.314 -0.00156479 -3.10037e-05
-25.274 -0.00156977 -3.11519e-05
-25.234 -0.00157475 -3.13007e-05
-25.1942 -0.00157975 -3.145e-05
-25.1545 -0.00158476 -3.15999e-05
-25.1148 -0.00158978 -3.17504e-05
-25.0753 -0.00159482 -3.19014e-05
-25.0358 -0.00159986 -3.20531e-05
-24.9965 -0.00160491 -3.22053e-05
-24.9572 -0.00160998 -3.23581e-05
-24.9181 -0.00161506 -3.25115e-05
-24.879 -0.00162015 -3.26654e-05
-24.84 -0.00162525 -3.282e-05
-24.8012 -0.00163036 -3.29752e-05
-24.7624 -0.00163549 -3.3131e-05
-24.7237 -0.00164063 -3.32875e-05
-24.6851 -0.00164578 -3.34445e-05
-24.6466 -0.00165094 -3.36022e-05
-24.6081 -0.00165611 -3.37605e-05
-24.5698 -0.0016613 -3.39195e-05
-24.5316 -0.0016665 -3.4079e-05
-24.4934 -0.00167171 -3.42393e-05
-24.4553 -0.00167694 -3.44002e-05
-24.4173 -0.00168218 -3.45617e-05
-24.3794 -0.00168743 -3.47239e-05
-24.3415 -0.0016927 -3.48868e-05
-24.3038 -0.00169798 -3.50503e-05
-24.2661 -0.00170327 -3.52145e-05
-24.2285 -0.00170858 -3.53794e-05
-24.191 -0.0017139 -3.5545e-05
-24.1535 -0.00171923 -3.57113e-05
-24.1162 -0.00172458 -3.58783e-05
-24.0789 -0.00172994 -3.6046e-05
-24.0417 -0.00173532 -3.62143e-05
-24.0045 -0.00174071 -3.63834e-05
-23.9674 -0.00174611 -3.65532e-05
-23.9304 -0.00175153 -3.67238e-05
-23.8935 -0.00175696 -3.6895e-05
-23.8567 -0.00176241 -3.7067e-05
-23.8199 -0.00176788 -3.72397e-05
-23.7832 -0.00177336 -3.74132e-05
-23.7465 -0.00177885 -3.75874e-05
-23.71 -0.00178436 -3.77624e-05
-23.6735 -0.00178988 -3.79381e-05
-23.637 -0.00179542 -3.81146e-05
-23.6007 -0.00180098 -3.82919e-05
-23.5644 -0.00180655 -3.84699e-05
-23.5281 -0.00181213 -3.86487e-05
-23.492 -0.00181773 -3.88283e-05
-23.4559 -0.00182335 -3.90087e-05
-23.4198 -0.00182899 -3.91899e-05
-23.3838 -0.00183464 -3.93719e-05
-23.3479 -0.0018403 -3.95547e-05
-23.3121 -0.00184599 -3.97383e-05
-23.2763 -0.00185168 -3.99227e-05
-23.2406 -0.0018574 -4.01079e-05
-23.2049 -0.00186313 -4.0294e-05
-23.1693 -0.00186888 -4.04809e-05
-23.1338 -0.00187465 -4.06687e-05
-23.0983 -0.00188043 -4.08572e-05
-23.0628 -0.00188623 -4.10467e-05
-23.0275 -0.00189205 -4.1237e-05
-22.9922 -0.00189788 -4.14282e-05
-22.9569 -0.00190373 -4.16202e-05
-22.9217 -0.0019096 -4.18131e-05
-22.8866 -0.00191549 -4.20069e-05
-22.8515 -0.0019214 -4.22016e-05
-22.8165 -0.00192732 -4.23972e-05
-22.7815 -0.00193326 -4.25936e-05
-22.7466 -0.00193922 -4.2791e-05
-22.7117 -0.0019452 -4.29893e-05
-22.6769 -0.00195119 -4.31885e-05
-22.6422 -0.00195721 -4.33886e-05
-22.6075 -0.00196324 -4.35897e-05
-22.5729 -0.00196929 -4.37917e-05
-22.5383 -0.00197536 -4.39946e-05
-22.5037 -0.00198145 -4.41985e-05
-22.4692 -0.00198756 -4.44034e-05
-22.4348 -0.00199369 -4.46092e-05
-22.4004 -0.00199984 -4.48159e-05
-22.3661 -0.002006 -4.50237e-05
-22.3318 -0.00201219 -4.52324e-05
-22.2976 -0.00201839 -4.54421e-05
-22.2634 -0.00202462 -4.56528e-05
-22.2292 -0.00203086 -4.58645e-05
-22.1951 -0.00203713 -4.60772e-05
-22.1611 -0.00204341 -4.6291e-05
-22.1271 -0.00204972 -4.65057e-05
-22.0932 -0.00205604 -4.67215e-05
-22.0593 -0.00206239 -4.69383e-05
-22.0254 -0.00206876 -4.71562e-05
-21.9916 -0.00207514 -4.73751e-05
-21.9579 -0.00208155 -4.7595e-05
-21.9242 -0.00208798 -4.7816e-05
-21.8905 -0.00209443 -4.80381e-05
-21.8569 -0.0021009 -4.82613e-05
-21.8233 -0.0021074 -4.84855e-05
-21.7898 -0.00211391 -4.87109e-05
-21.7563 -0.00212044 -4.89373e-05
-21.7229 -0.002127 -4.91649e-05
-21.6895 -0.00213358 -4.93935e-05
-21.6561 -0.00214018 -4.96233e-05
-21.6228 -0.00214681 -4.98542e-05
-21.5895 -0.00215345 -5.00862e-05
-21.5563 -0.00216012 -5.03194e-05
-21.5231 -0.00216681 -5.05538e-05
-21.49 -0.00217352 -5.07892e-05
-21.4569 -0.00218026 -5.10259e-05
-21.4238 -0.00218702 -5.12637e-05
-21.3908 -0.0021938 -5.15028e-05
-21.3578 -0.0022006 -5.1743e-05
-21.3249 -0.00220743 -5.19844e-05
-21.292 -0.00221428 -5.2227e-05
-21.2592 -0.00222116 -5.24708e-05
-21.2264 -0.00222806 -5.27158e-05
-21.1936 -0.00223498 -5.29621e-05
-21.1609 -0.00224193 -5.32096e-05
-21.1282 -0.0022489 -5.34584e-05
-21.0955 -0.00225589 -5.37084e-05
-21.0629 -0.00226291 -5.39597e-05
-21.0303 -0.00226995 -5.42122e-05
-20.9978 -0.00227702 -5.44661e-05
-20.9653 -0.00228411 -5.47212e-05
-20.9328 -0.00229123 -5.49776e-05
-20.9004 -0.00229837 -5.52354e-05
-20.868 -0.00230554 -5.54944e-05
-20.8357 -0.00231274 -5.57548e-05
-20.8034 -0.00231996 -5.60165e-05
-20.7711 -0.0023272 -5.62795e-05
-20.7388 -0.00233447 -5.65439e-05
-20.7066 -0.00234177 -5.68097e-05
-20.6745 -0.00234909 -5.70768e-05
-20.6423 -0.00235644 -5.73453e-05
-20.6102 -0.00236381 -5.76152e-05
-20.5782 -0.00237121 -5.78865e-05
-20.5462 -0.00237864 -5.81592e-05
-20.5142 -0.0023861 -5.84334e-05
-20.4822 -0.00239358 -5.87089e-05
-20.4503 -0.00240109 -5.89859e-05
-20.4184 -0.00240863 -5.92643e-05
-20.3866 -0.00241619 -5.95442e-05
-20.3547 -0.00242378 -5.98256e-05
-20.323 -0.0024314 -6.01084e-05
-20.2912 -0.00243905 -6.03927e-05
-20.2595 -0.00244672 -6.06786e-05
-20.2278 -0.00245443 -6.09659e-05
-20.1961 -0.00246216 -6.12547e-05
-20.1645 -0.00246992 -6.15451e-05
-20.1329 -0.00247771 -6.1837e-05
-20.1014 -0.00248553 -6.21305e-05
-20.0699 -0.00249338 -6.24255e-05
-20.0384 -0.00250125 -6.27221e-05
-20.0069 -0.00250916 -6.30203e-05
-19.9755 -0.00251709 -6.332e-05
-19.9441 -0.00252506 -6.36214e-05
-19.9127 -0.00253306 -6.39244e-05
-19.8814 -0.00254108 -6.4229e-05
-19.8501 -0.00254914 -6.45353e-05
-19.8188 -0.00255722 -6.48432e-05
-19.7876 -0.00256534 -6.51527e-05
-19.7564 -0.00257349 -6.54639e-05
-19.7252 -0.00258166 -6.57769e-05
-19.6941 -0.00258987 -6.60915e-05
-19.6629 -0.00259812 -6.64078e-05
-19.6318 -0.00260639 -6.67258e-05
-19.6008 -0.00261469 -6.70456e-05
-19.5698 -0.00262303 -6.73671e-05
-19.5388 -0.0026314 -6.76903e-05
-19.5078 -0.0026398 -6.80154e-05
-19.4768 -0.00264823 -6.83422e-05
-19.4459 -0.00265669 -6.86708e-05
-19.4151 -0.00266519 -6.90012e-05
-19.3842 -0.00267372 -6.93334e-05
-19.3534 -0.00268229 -6.96675e-05
-19.3226 -0.00269088 -7.00034e-05
-19.2918 -0.00269952 -7.03411e-05
-19.2611 -0.00270818 -7.06808e-05
-19.2303 -0.00271688 -7.10223e-05
-19.1997 -0.00272561 -7.13657e-05
-19.169 -0.00273438 -7.1711e-05
-19.1384 -0.00274318 -7.20582e-05
-19.1078 -0.00275202 -7.24074e-05
-19.0772 -0.00276089 -7.27585e-05
-19.0466 -0.0027698 -7.31116e-05
-19.0161 -0.00277874 -7.34667e-05
-18.9856 -0.00278772 -7.38237e-05
-18.9551 -0.00279673 -7.41828e-05
-18.9247 -0.00280578 -7.45439e-05
-18.8943 -0.00281486 -7.4907e-05
-18.8639 -0.00282399 -7.52722e-05
-18.8335 -0.00283314 -7.56395e-05
-18.8032 -0.00284234 -7.60088e-05
-18.7729 -0.00285157 -7.63802e-05
-18.7426 -0.00286084 -7.67537e-05
-18.7123 -0.00287015 -7.71294e-05
-18.6821 -0.00287949 -7.75072e-05
-18.6519 -0.00288888 -7.78872e-05
-18.6217 -0.0028983 -7.82693e-05
-18.5915 -0.00290776 -7.86536e-05
-18.5614 -0.00291725 -7.90401e-05
-18.5313 -0.00292679 -7.94289e-05
-18.5012 -0.00293637 -7.98198e-05
-18.4711 -0.00294598 -8.02131e-05
-18.4411 -0.00295564 -8.06086e-05
-18.4111 -0.00296533 -8.10064e-05
-18.3811 -0.00297507 -8.14064e-05
-18.3511 -0.00298484 -8.18089e-05
-18.3212 -0.00299465 -8.22136e-05
-18.2912 -0.00300451 -8.26207e-05
-18.2613 -0.00301441 -8.30302e-05
-18.2315 -0.00302434 -8.3442e-05
-18.2016 -0.00303432 -8.38563e-05
-18.1718 -0.00304434 -8.4273e-05
-18.142 -0.00305441 -8.46921e-05
-18.1122 -0.00306451 -8.51137e-05
-18.0825 -0.00307466 -8.55378e-05
-18.0527 -0.00308485 -8.59644e-05
-18.023 -0.00309508 -8.63934e-05
-17.9933 -0.00310536 -8.68251e-05
-17.9637 -0.00311568 -8.72592e-05
-17.934 -0.00312604 -8.7696e-05
-17.9044 -0.00313645 -8.81353e-05
-17.8748 -0.0031469 -8.85773e-05
-17.8452 -0.0031574 -8.90218e-05
-17.8157 -0.00316794 -8.94691e-05
-17.7862 -0.00317853 -8.9919e-05
-17.7567 -0.00318916 -9.03715e-05
-17.7272 -0.00319983 -9.08268e-05
-17.6977 -0.00321056 -9.12849e-05
-17.6683 -0.00322133 -9.17457e-05
-17.6388 -0.00323214 -9.22092e-05
-17.6094 -0.003243 -9.26756e-05
-17.5801 -0.00325391 -9.31447e-05
-17.5507 -0.00326487 -9.36167e-05
-17.5214 -0.00327587 -9.40916e-05
-17.4921 -0.00328693 -9.45693e-05
-17.4628 -0.00329803 -9.505e-05
-17.4335 -0.00330918 -9.55335e-05
-17.4042 -0.00332037 -9.602e-05
-17.375 -0.00333162 -9.65095e-05
-17.3458 -0.00334292 -9.7002e-05
-17.3166 -0.00335426 -9.74975e-05
-17.2874 -0.00336566 -9.7996e-05
-17.2583 -0.0033771 -9.84976e-05
-17.2291 -0.0033886 -9.90023e-05
-17.2 -0.00340015 -9.95101e-05
-17.1709 -0.00341175 -0.000100021
-17.1419 -0.0034234 -0.000100535
-17.1128 -0.0034351 -0.000101052
-17.0838 -0.00344686 -0.000101573
-17.0548 -0.00345866 -0.000102096
-17.0258 -0.00347052 -0.000102623
-16.9968 -0.00348244 -0.000103154
-16.9679 -0.0034944 -0.000103687
-16.9389 -0.00350642 -0.000104224
-16.91 -0.0035185 -0.000104764
-16.8811 -0.00353063 -0.000105308
-16.8522 -0.00354281 -0.000105855
-16.8234 -0.00355505 -0.000106405
-16.7945 -0.00356735 -0.000106959
-16.7657 -0.0035797 -0.000107517
-16.7369 -0.0035921 -0.000108078
-16.7081 -0.00360457 -0.000108642
-16.6794 -0.00361709 -0.00010921
-16.6506 -0.00362967 -0.000109782
-16.6219 -0.0036423 -0.000110357
-16.5932 -0.003655 -0.000110936
-16.5645 -0.00366775 -0.000111519
-16.5358 -0.00368056 -0.000112106
-16.5072 -0.00369343 -0.000112696
-16.4785 -0.00370636 -0.00011329
-16.4499 -0.00371935 -0.000113888
-16.4213 -0.00373241 -0.000114489
-16.3927 -0.00374552 -0.000115095
-16.3642 -0.00375869 -0.000115704
-16.3356 -0.00377192 -0.000116317
-16.3071 -0.00378522 -0.000116935
-16.2786 -0.00379858 -0.000117556
-16.2501 -0.003812 -0.000118181
-16.2216 -0.00382549 -0.000118811
-16.1932 -0.00383903 -0.000119444
-16.1647 -0.00385265 -0.000120082
-16.1363 -0.00386632 -0.000120724
-16.1079 -0.00388006 -0.00012137
-16.0795 -0.00389387 -0.00012202
-16.0511 -0.00390774 -0.000122675
-16.0228 -0.00392168 -0.000123334
-15.9944 -0.00393569 -0.000123997
-15.9661 -0.00394976 -0.000124664
-15.9378 -0.0039639 -0.000125336
-15.9095 -0.00397811 -0.000126013
-15.8812 -0.00399238 -0.000126694
-15.853 -0.00400673 -0.000127379
-15.8247 -0.00402114 -0.000128069
-15.7965 -0.00403562 -0.000128764
-15.7683 -0.00405018 -0.000129463
-15.7401 -0.0040648 -0.000130167
-15.7119 -0.0040795 -0.000130876
-15.6838 -0.00409427 -0.000131589
-15.6556 -0.0041091 -0.000132307
-15.6275 -0.00412402 -0.000133031
-15.5994 -0.004139 -0.000133759
-15.5713 -0.00415406 -0.000134491
-15.5432 -0.00416919 -0.000135229
-15.5151 -0.0041844 -0.000135972
-15.4871 -0.00419968 -0.00013672
-15.459 -0.00421504 -0.000137473
-15.431 -0.00423047 -0.000138231
-15.403 -0.00424598 -0.000138994
-15.375 -0.00426157 -0.000139763
-15.347 -0.00427723 -0.000140537
-15.3191 -0.00429298 -0.000141316
-15.2911 -0.0043088 -0.0001421
-15.2632 -0.0043247 -0.00014289
-15.2353 -0.00434068 -0.000143685
-15.2074 -0.00435674 -0.000144486
-15.1795 -0.00437288 -0.000145292
-15.1517 -0.00438911 -0.000146104
-15.1238 -0.00440541 -0.000146922
-15.096 -0.0044218 -0.000147745
-15.0681 -0.00443827 -0.000148574
-15.0403 -0.00445483 -0.000149409
-15.0125 -0.00447146 -0.00015025
-14.9848 -0.00448819 -0.000151096
-14.957 -0.004505 -0.000151949
-14.9292 -0.00452189 -0.000152807
-14.9015 -0.00453888 -0.000153672
-14.8738 -0.00455594 -0.000154542
-14.8461 -0.0045731 -0.000155419
-14.8184 -0.00459035 -0.000156302
-14.7907 -0.00460768 -0.000157191
-14.763 -0.00462511 -0.000158087
-14.7354 -0.00464262 -0.000158989
-14.7077 -0.00466023 -0.000159897
-14.6801 -0.00467793 -0.000160812
-14.6525 -0.00469572 -0.000161734
-14.6249 -0.0047136 -0.000162662
-14.5973 -0.00473158 -0.000163596
-14.5698 -0.00474965 -0.000164538
-14.5422 -0.00476781 -0.000165486
-14.5147 -0.00478607 -0.000166441
-14.4871 -0.00480443 -0.000167403
-14.4596 -0.00482289 -0.000168372
-14.4321 -0.00484144 -0.000169348
-14.4046 -0.00486009 -0.000170331
-14.3771 -0.00487884 -0.000171321
-14.3497 -0.00489769 -0.000172319
-14.3222 -0.00491664 -0.000173324
-14.2948 -0.0049357 -0.000174336
-14.2674 -0.00495485 -0.000175355
-14.24 -0.00497411 -0.000176382
-14.2126 -0.00499347 -0.000177417
-14.1852 -0.00501293 -0.000178459
-14.1578 -0.0050325 -0.000179509
-14.1305 -0.00505218 -0.000180567
-14.1031 -0.00507196 -0.000181633
-14.0758 -0.00509185 -0.000182706
-14.0485 -0.00511185 -0.000183788
-14.0212 -0.00513196 -0.000184877
-13.9939 -0.00515218 -0.000185975
-13.9666 -0.0051725 -0.000187081
-13.9393 -0.00519294 -0.000188195
-13.9121 -0.00521349 -0.000189318
-13.8848 -0.00523416 -0.000190449
-13.8576 -0.00525494 -0.000191589
-13.8304 -0.00527583 -0.000192737
-13.8032 -0.00529684 -0.000193894
-13.776 -0.00531797 -0.00019506
-13.7488 -0.00533921 -0.000196234
-13.7216 -0.00536057 -0.000197418
-13.6945 -0.00538205 -0.00019861
-13.6673 -0.00540366 -0.000199812
-13.6402 -0.00542538 -0.000201023
-13.6131 -0.00544722 -0.000202243
-13.5859 -0.00546919 -0.000203473
-13.5588 -0.00549128 -0.000204712
-13.5318 -0.0055135 -0.00020596
-13.5047 -0.00553584 -0.000207219
-13.4776 -0.00555831 -0.000208487
-13.4506 -0.0055809 -0.000209765
-13.4235 -0.00560363 -0.000211053
-13.3965 -0.00562648 -0.00021235
-13.3695 -0.00564947 -0.000213659
-13.3425 -0.00567258 -0.000214977
-13.3155 -0.00569583 -0.000216305
-13.2885 -0.00571922 -0.000217644
-13.2615 -0.00574273 -0.000218994
-13.2346 -0.00576639 -0.000220354
-13.2076 -0.00579018 -0.000221725
-13.1807 -0.00581411 -0.000223107
-13.1538 -0.00583817 -0.0002245
-13.1269 -0.00586238 -0.000225904
-13.1 -0.00588673 -0.000227319
-13.0731 -0.00591122 -0.000228745
-13.0462 -0.00593586 -0.000230183
-13.0193 -0.00596064 -0.000231632
-12.9925 -0.00598556 -0.000233093
-12.9656 -0.00601063 -0.000234566
-12.9388 -0.00603585 -0.00023605
-12.9119 -0.00606122 -0.000237547
-12.8851 -0.00608674 -0.000239055
-12.8583 -0.00611242 -0.000240576
-12.8315 -0.00613824 -0.000242109
-12.8047 -0.00616422 -0.000243655
-12.778 -0.00619036 -0.000245213
-12.7512 -0.00621665 -0.000246784
-12.7245 -0.0062431 -0.000248368
-12.6977 -0.0062697 -0.000249965
-12.671 -0.00629647 -0.000251575
-12.6443 -0.0063234 -0.000253199
-12.6176 -0.0063505 -0.000254835
-12.5909 -0.00637776 -0.000256486
-12.5642 -0.00640518 -0.00025815
-12.5375 -0.00643277 -0.000259827
-12.5108 -0.00646053 -0.000261519
-12.4842 -0.00648846 -0.000263225
-12.4575 -0.00651656 -0.000264945
-12.4309 -0.00654484 -0.00026668
-12.4043 -0.00657328 -0.000268429
-12.3776 -0.00660191 -0.000270193
-12.351 -0.00663071 -0.000271972
-12.3244 -0.00665969 -0.000273765
-12.2979 -0.00668885 -0.000275574
-12.2713 -0.00671819 -0.000277399
-12.2447 -0.00674771 -0.000279238
-12.2182 -0.00677742 -0.000281094
-12.1916 -0.00680732 -0.000282965
-12.1651 -0.0068374 -0.000284853
-12.1385 -0.00686768 -0.000286756
-12.112 -0.00689814 -0.000288676
-12.0855 -0.0069288 -0.000290613
-12.059 -0.00695965 -0.000292566
-12.0325 -0.00699069 -0.000294536
-12.0061 -0.00702194 -0.000296523
-11.9796 -0.00705338 -0.000298527
-11.9531 -0.00708503 -0.000300549
-11.9267 -0.00711688 -0.000302589
-11.9002 -0.00714893 -0.000304646
-11.8738 -0.00718119 -0.000306721
-11.8474 -0.00721366 -0.000308815
-11.821 -0.00724633 -0.000310927
-11.7946 -0.00727922 -0.000313058
-11.7682 -0.00731232 -0.000315207
-11.7418 -0.00734564 -0.000317376
-11.7154 -0.00737918 -0.000319564
-11.689 -0.00741293 -0.000321771
-11.6627 -0.00744691 -0.000323998
-11.6363 -0.00748111 -0.000326245
-11.61 -0.00751553 -0.000328512
-11.5837 -0.00755019 -0.000330799
-11.5573 -0.00758507 -0.000333107
-11.531 -0.00762018 -0.000335436
-11.5047 -0.00765553 -0.000337786
-11.4784 -0.00769111 -0.000340157
-11.4522 -0.00772693 -0.000342549
-11.4259 -0.00776298 -0.000344964
-11.3996 -0.00779928 -0.0003474
-11.3734 -0.00783583 -0.000349859
-11.3471 -0.00787262 -0.00035234
-11.3209 -0.00790966 -0.000354844
-11.2946 -0.00794695 -0.000357372
-11.2684 -0.00798449 -0.000359922
-11.2422 -0.00802229 -0.000362496
-11.216 -0.00806035 -0.000365094
-11.1898 -0.00809866 -0.000367716
-11.1636 -0.00813724 -0.000370363
-11.1374 -0.00817609 -0.000373034
-11.1112 -0.0082152 -0.00037573
-11.0851 -0.00825458 -0.000378452
-11.0589 -0.00829423 -0.000381199
-11.0328 -0.00833416 -0.000383972
-11.0066 -0.00837437 -0.000386771
-10.9805 -0.00841485 -0.000389596
-10.9544 -0.00845562 -0.000392449
-10.9283 -0.00849667 -0.000395329
-10.9022 -0.00853802 -0.000398236
-10.8761 -0.00857965 -0.000401171
-10.85 -0.00862157 -0.000404134
-10.8239 -0.0086638 -0.000407125
-10.7978 -0.00870632 -0.000410145
-10.7718 -0.00874914 -0.000413195
-10.7457 -0.00879227 -0.000416274
-10.7196 -0.00883571 -0.000419383
-10.6936 -0.00887946 -0.000422522
-10.6676 -0.00892352 -0.000425691
-10.6415 -0.0089679 -0.000428892
-10.6155 -0.00901259 -0.000432124
-10.5895 -0.00905762 -0.000435388
-10.5635 -0.00910296 -0.000438684
-10.5375 -0.00914864 -0.000442012
-10.5115 -0.00919465 -0.000445373
-10.4856 -0.00924099 -0.000448768
-10.4596 -0.00928768 -0.000452196
-10.4336 -0.00933471 -0.000455659
-10.4077 -0.00938208 -0.000459156
-10.3817 -0.0094298 -0.000462688
-10.3558 -0.00947787 -0.000466256
-10.3299 -0.00952631 -0.00046986
-10.3039 -0.0095751 -0.0004735
-10.278 -0.00962425 -0.000477177
-10.2521 -0.00967377 -0.000480891
-10.2262 -0.00972367 -0.000484643
-10.2003 -0.00977393 -0.000488433
-10.1744 -0.00982458 -0.000492262
-10.1485 -0.00987561 -0.00049613
-10.1227 -0.00992702 -0.000500038
-10.0968 -0.00997882 -0.000503986
-10.0709 -0.010031 -0.000507975
-10.0451 -0.0100836 -0.000512006
-10.0192 -0.0101366 -0.000516078
-9.99341 -0.01019 -0.000520192
-9.96758 -0.0102438 -0.00052435
-9.94176 -0.0102981 -0.000528551
-9.91595 -0.0103527 -0.000532796
-9.89014 -0.0104078 -0.000537086
-9.86434 -0.0104633 -0.000541421
-9.83854 -0.0105192 -0.000545802
-9.81276 -0.0105756 -0.000550229
-9.78698 -0.0106324 -0.000554704
-9.76121 -0.0106896 -0.000559226
-9.73544 -0.0107474 -0.000563797
-9.70968 -0.0108055 -0.000568416
-9.68393 -0.0108641 -0.000573086
-9.65819 -0.0109232 -0.000577805
-9.63245 -0.0109828 -0.000582576
-9.60672 -0.0110428 -0.000587398
-9.581 -0.0111033 -0.000592273
-9.55528 -0.0111643 -0.000597201
-9.52957 -0.0112258 -0.000602183
-9.50387 -0.0112878 -0.000607219
-9.47817 -0.0113503 -0.000612311
-9.45248 -0.0114133 -0.000617459
-9.4268 -0.0114768 -0.000622664
-9.40112 -0.0115408 -0.000627926
-9.37545 -0.0116054 -0.000633247
-9.34979 -0.0116705 -0.000638628
-9.32413 -0.0117361 -0.000644068
-9.29848 -0.0118023 -0.00064957
-9.27284 -0.011869 -0.000655133
-9.2472 -0.0119362 -0.000660759
-9.22157 -0.012004 -0.000666449
-9.19594 -0.0120724 -0.000672203
-9.17033 -0.0121414 -0.000678023
-9.14471 -0.0122109 -0.000683909
-9.11911 -0.0122811 -0.000689862
-9.09351 -0.0123518 -0.000695884
-9.06792 -0.0124231 -0.000701975
-9.04233 -0.012495 -0.000708136
-9.01675 -0.0125675 -0.000714368
-8.99118 -0.0126407 -0.000720673
-8.96561 -0.0127145 -0.000727052
-8.94005 -0.0127889 -0.000733505
-8.91449 -0.012864 -0.000740033
-8.88895 -0.0129397 -0.000746638
-8.8634 -0.013016 -0.000753321
-8.83787 -0.0130931 -0.000760083
-8.81234 -0.0131708 -0.000766925
-8.78681 -0.0132491 -0.000773848
-8.76129 -0.0133282 -0.000780854
-8.73578 -0.013408 -0.000787944
-8.71027 -0.0134884 -0.000795119
-8.68477 -0.0135696 -0.00080238
-8.65928 -0.0136515 -0.000809729
-8.63379 -0.0137342 -0.000817167
-8.60831 -0.0138175 -0.000824695
-8.58283 -0.0139017 -0.000832315
-8.55736 -0.0139865 -0.000840029
-8.53189 -0.0140722 -0.000847836
-8.50644 -0.0141586 -0.00085574
-8.48098 -0.0142458 -0.000863742
-8.45553 -0.0143338 -0.000871842
-8.43009 -0.0144226 -0.000880043
-8.40466 -0.0145122 -0.000888346
-8.37923 -0.0146027 -0.000896753
-8.3538 -0.0146939 -0.000905266
-8.32838 -0.0147861 -0.000913885
-8.30297 -0.014879 -0.000922614
-8.27756 -0.0149729 -0.000931453
-8.25216 -0.0150676 -0.000940404
-8.22676 -0.0151632 -0.000949469
-8.20137 -0.0152597 -0.00095865
-8.17598 -0.0153571 -0.000967949
-8.1506 -0.0154555 -0.000977367
-8.12523 -0.0155548 -0.000986908
-8.09986 -0.015655 -0.000996572
-8.0745 -0.0157562 -0.00100636
-8.04914 -0.0158583 -0.00101628
-8.02378 -0.0159614 -0.00102633
-7.99844 -0.0160656 -0.0010365
-7.97309 -0.0161707 -0.00104682
-7.94776 -0.0162769 -0.00105727
-7.92243 -0.0163841 -0.00106785
-7.8971 -0.0164923 -0.00107858
-7.87178 -0.0166016 -0.00108946
-7.84646 -0.016712 -0.00110047
-7.82115 -0.0168235 -0.00111164
-7.79585 -0.0169361 -0.00112296
-7.77055 -0.0170498 -0.00113443
-7.74525 -0.0171646 -0.00114605
-7.71996 -0.0172806 -0.00115784
-7.69468 -0.0173978 -0.00116979
-7.6694 -0.0175161 -0.0011819
-7.64412 -0.0176356 -0.00119417
-7.61885 -0.0177564 -0.00120662
-7.59359 -0.0178784 -0.00121924
-7.56833 -0.0180016 -0.00123204
-7.54307 -0.0181261 -0.00124501
-7.51782 -0.0182519 -0.00125817
-7.49258 -0.018379 -0.00127151
-7.46734 -0.0185074 -0.00128504
-7.4421 -0.0186372 -0.00129877
-7.41687 -0.0187683 -0.00131268
-7.39165 -0.0189008 -0.0013268
-7.36643 -0.0190347 -0.00134112
-7.34121 -0.01917 -0.00135565
-7.316 -0.0193067 -0.00137039
-7.2908 -0.0194449 -0.00138534
-7.2656 -0.0195846 -0.0014005
-7.2404 -0.0197257 -0.0014159
-7.21521 -0.0198684 -0.00143151
-7.19002 -0.0200127 -0.00144736
-7.16484 -0.0201585 -0.00146344
-7.13966 -0.0203059 -0.00147976
-7.11449 -0.0204549 -0.00149632
-7.08932 -0.0206055 -0.00151313
-7.06416 -0.0207578 -0.0015302
-7.039 -0.0209118 -0.00154752
-7.01384 -0.0210675 -0.0015651
-6.98869 -0.0212249 -0.00158295
-6.96355 -0.0213841 -0.00160108
-6.93841 -0.0215451 -0.00161948
-6.91327 -0.0217079 -0.00163816
-6.88814 -0.0218726 -0.00165714
-6.86301 -0.0220391 -0.0016764
-6.83789 -0.0222075 -0.00169597
-6.81277 -0.0223779 -0.00171584
-6.78766 -0.0225502 -0.00173603
-6.76255 -0.0227245 -0.00175654
-6.73744 -0.0229009 -0.00177736
-6.71234 -0.0230792 -0.00179852
-6.68724 -0.0232597 -0.00182002
-6.66215 -0.0234423 -0.00184187
-6.63706 -0.0236271 -0.00186406
-6.61198 -0.023814 -0.00188662
-6.5869 -0.0240032 -0.00190954
-6.56182 -0.0241946 -0.00193283
-6.53675 -0.0243883 -0.00195651
-6.51169 -0.0245844 -0.00198057
-6.48662 -0.0247828 -0.00200504
-6.46156 -0.0249836 -0.00202991
-6.43651 -0.0251869 -0.00205519
-6.41146 -0.0253927 -0.0020809
-6.38641 -0.025601 -0.00210704
-6.36137 -0.0258119 -0.00213362
-6.33633 -0.0260254 -0.00216065
-6.3113 -0.0262415 -0.00218815
-6.28627 -0.0264604 -0.00221611
-6.26124 -0.026682 -0.00224456
-6.23622 -0.0269064 -0.00227349
-6.2112 -0.0271337 -0.00230293
-6.18619 -0.0273639 -0.00233289
-6.16118 -0.027597 -0.00236336
-6.13617 -0.0278331 -0.00239438
-6.11117 -0.0280723 -0.00242594
-6.08617 -0.0283145 -0.00245807
-6.06117 -0.02856 -0.00249077
-6.03618 -0.0288086 -0.00252405
-6.01119 -0.0290605 -0.00255794
-5.98621 -0.0293158 -0.00259243
-5.96123 -0.0295744 -0.00262756
-5.93625 -0.0298365 -0.00266333
-5.91128 -0.0301021 -0.00269976
-5.88631 -0.0303713 -0.00273686
-5.86135 -0.0306441 -0.00277465
-5.83639 -0.0309206 -0.00281314
-5.81143 -0.031201 -0.00285235
-5.78648 -0.0314851 -0.00289231
-5.76153 -0.0317732 -0.00293302
-5.73658 -0.0320653 -0.00297451
-5.71164 -0.0323615 -0.00301679
-5.6867 -0.0326618 -0.00305988
-5.66176 -0.0329663 -0.00310381
-5.63683 -0.0332751 -0.00314859
-5.6119 -0.0335884 -0.00319424
-5.58698 -0.0339061 -0.00324079
-5.56205 -0.0342283 -0.00328827
-5.53714 -0.0345553 -0.00333668
-5.51222 -0.0348869 -0.00338606
-5.48731 -0.0352234 -0.00343643
-5.4624 -0.0355649 -0.00348782
-5.4375 -0.0359114 -0.00354025
-5.4126 -0.036263 -0.00359374
-5.3877 -0.0366198 -0.00364834
-5.36281 -0.036982 -0.00370406
-5.33791 -0.0373497 -0.00376094
-5.31303 -0.0377229 -0.003819
-5.28814 -0.0381018 -0.00387828
-5.26326 -0.0384864 -0.00393882
-5.23838 -0.0388771 -0.00400063
-5.21351 -0.0392737 -0.00406377
-5.18864 -0.0396765 -0.00412826
-5.16377 -0.0400857 -0.00419414
-5.1389 -0.0405012 -0.00426146
-5.11404 -0.0409234 -0.00433024
-5.08918 -0.0413522 -0.00440054
-5.06433 -0.0417879 -0.00447239
-5.03948 -0.0422307 -0.00454584
-5.01463 -0.0426806 -0.00462094
-4.98978 -0.0431378 -0.00469772
-4.96494 -0.0436025 -0.00477624
-4.9401 -0.0440749 -0.00485656
-4.91526 -0.0445551 -0.00493872
-4.89043 -0.0450433 -0.00502277
-4.8656 -0.0455397 -0.00510878
-4.84077 -0.0460444 -0.0051968
-4.81594 -0.0465578 -0.00528689
-4.79112 -0.0470799 -0.00537912
-4.7663 -0.047611 -0.00547354
-4.74149 -0.0481513 -0.00557024
-4.71667 -0.048701 -0.00566926
-4.69186 -0.0492603 -0.0057707
-4.66706 -0.0498294 -0.00587462
-4.64225 -0.0504087 -0.00598111
-4.61745 -0.0509983 -0.00609023
-4.59265 -0.0515985 -0.00620209
-4.56786 -0.0522096 -0.00631676
-4.54306 -0.0528318 -0.00643434
-4.51827 -0.0534654 -0.00655492
-4.49348 -0.0541107 -0.0066786
-4.4687 -0.054768 -0.00680548
-4.44392 -0.0554375 -0.00693568
-4.41914 -0.0561197 -0.00706929
-4.39436 -0.0568148 -0.00720644
-4.36959 -0.0575232 -0.00734725
-4.34482 -0.0582452 -0.00749184
-4.32005 -0.0589812 -0.00764035
-4.29528 -0.0597316 -0.00779291
-4.27052 -0.0604967 -0.00794966
-4.24576 -0.0612769 -0.00811075
-4.221 -0.0620726 -0.00827634
-4.19624 -0.0628844 -0.00844659
-4.17149 -0.0637125 -0.00862167
-4.14674 -0.0645575 -0.00880176
-4.12199 -0.0654199 -0.00898703
-4.09725 -0.0663001 -0.00917769
-4.0725 -0.0671986 -0.00937394
-4.04776 -0.068116 -0.00957598
-4.02302 -0.0690529 -0.00978404
-3.99829 -0.0700097 -0.00999836
-3.97356 -0.070987 -0.0102192
-3.94882 -0.0719856 -0.0104467
-3.9241 -0.0730059 -0.0106813
-3.89937 -0.0740487 -0.0109232
-3.87465 -0.0751147 -0.0111726
-3.84992 -0.0762046 -0.01143
-3.82521 -0.077319 -0.0116956
-3.80049 -0.0784588 -0.0119697
-3.77577 -0.0796247 -0.0122528
-3.75106 -0.0808177 -0.0125452
-3.72635 -0.0820385 -0.0128473
-3.70164 -0.083288 -0.0131595
-3.67694 -0.0845672 -0.0134822
-3.65224 -0.0858771 -0.013816
-3.62754 -0.0872187 -0.0141612
-3.60284 -0.088593 -0.0145185
-3.57814 -0.0900012 -0.0148884
-3.55345 -0.0914443 -0.0152714
-3.52875 -0.0929236 -0.0156682
-3.50406 -0.0944404 -0.0160793
-3.47937 -0.095996 -0.0165056
-3.45469 -0.0975917 -0.0169476
-3.43 -0.099229 -0.0174062
-3.40532 -0.100909 -0.0178822
-3.38064 -0.102634 -0.0183763
-3.35597 -0.104406 -0.0188897
-3.33129 -0.106225 -0.0194231
-3.30662 -0.108094 -0.0199777
-3.28194 -0.110015 -0.0205544
-3.25727 -0.111989 -0.0211546
-3.23261 -0.11402 -0.0217794
-3.20794 -0.116108 -0.0224302
-3.18328 -0.118256 -0.0231083
-3.15861 -0.120468 -0.0238153
-3.13395 -0.122744 -0.0245528
-3.1093 -0.125088 -0.0253225
-3.08464 -0.127503 -0.0261262
-3.05999 -0.129991 -0.0269659
-3.03533 -0.132556 -0.0278438
-3.01068 -0.135201 -0.0287621
-2.98603 -0.13793 -0.0297232
-2.96139 -0.140746 -0.0307298
-2.93674 -0.143652 -0.0317846
-2.9121 -0.146654 -0.0328908
-2.88745 -0.149754 -0.0340516
-2.86281 -0.152959 -0.0352706
-2.83818 -0.156272 -0.0365515
-2.81354 -0.159699 -0.0378986
-2.7889 -0.163245 -0.0393163
-2.76427 -0.166916 -0.0408095
-2.73964 -0.170718 -0.0423835
-2.71501 -0.174657 -0.044044
-2.69038 -0.17874 -0.0457973
-2.66575 -0.182974 -0.0476502
-2.64113 -0.187367 -0.0496102
-2.6165 -0.191927 -0.0516855
-2.59188 -0.196663 -0.0538849
-2.56726 -0.201583 -0.0562182
-2.54264 -0.206699 -0.0586963
-2.51802 -0.212019 -0.0613309
-2.49341 -0.217556 -0.0641351
-2.46879 -0.22332 -0.0671232
-2.44418 -0.229325 -0.0703112
-2.41957 -0.235584 -0.0737166
-2.39496 -0.24211 -0.077359
-2.37035 -0.248919 -0.0812601
-2.34574 -0.256027 -0.0854441
-2.32113 -0.26345 -0.0899379
-2.29653 -0.271207 -0.0947718
-2.27192 -0.279316 -0.0999796
-2.24732 -0.287796 -0.105599
-2.22272 -0.296669 -0.111673
-2.19812 -0.305956 -0.11825
-2.17352 -0.315678 -0.125384
-2.14893 -0.325859 -0.133136
-2.12433 -0.336522 -0.141577
-2.09974 -0.347689 -0.150787
-2.07514 -0.359382 -0.160855
-2.05055 -0.371622 -0.171884
-2.02596 -0.384426 -0.183995
-2.00137 -0.397807 -0.197322
-1.97678 -0.411774 -0.21202
-1.9522 -0.426323 -0.228269
-1.92761 -0.441442 -0.246273
-1.90303 -0.457098 -0.26627
-1.87844 -0.473235 -0.28853
-1.85386 -0.489765 -0.313364
-1.82928 -0.506552 -0.341126
-1.8047 -0.523405 -0.372218
-1.78012 -0.540049 -0.407093
-1.75554 -0.556104 -0.44625
-1.73096 -0.571051 -0.490233
-1.70639 -0.584192 -0.539609
-1.68181 -0.594597 -0.594941
-1.65724 -0.601053 -0.656734
-1.63266 -0.602009 -0.725348
-1.60809 -0.59553 -0.800873
-1.58352 -0.57929 -0.882941
-1.55895 -0.550637 -0.970496
-1.53438 -0.50677 -1.06153
-1.50981 -0.445095 -1.15282
-1.48525 -0.363767 -1.23985
-1.46068 -0.262385 -1.31695
-1.43611 -0.142666 -1.37788
-1.41155 -0.00882344 -1.41683
-1.38698 0.132657 -1.42967
-1.36242 0.273934 -1.41494
-1.33786 0.407206 -1.37427
-1.3133 0.526097 -1.31191
-1.28873 0.626535 -1.23373
-1.26417 0.706937 -1.14595
-1.23962 0.767801 -1.05419
-1.21506 0.811031 -0.962898
-1.1905 0.839245 -0.875215
-1.16594 0.855241 -0.793093
-1.14138 0.861656 -0.717541
-1.11683 0.860794 -0.648895
-1.09227 0.854568 -0.587049
-1.06772 0.844508 -0.53163
-1.04316 0.831811 -0.482129
-1.01861 0.817392 -0.437981
-0.994058 0.801939 -0.398618
-0.969506 0.785963 -0.363502
-0.944954 0.769837 -0.332133
-0.920403 0.753832 -0.304063
-0.895852 0.738138 -0.278891
-0.871302 0.722886 -0.256266
-0.846753 0.708164 -0.235878
-0.822204 0.694029 -0.217458
-0.797655 0.680511 -0.200771
-0.773107 0.667625 -0.185613
-0.74856 0.655373 -0.171806
-0.724012 0.643749 -0.159194
-0.699466 0.632741 -0.147643
-0.674919 0.622331 -0.137033
-0.650373 0.6125 -0.127263
-0.625828 0.603229 -0.118239
-0.601282 0.594495 -0.109884
-0.576738 0.586277 -0.102126
-0.552193 0.578555 -0.0949033
-0.527649 0.571308 -0.0881608
-0.503105 0.564516 -0.0818495
-0.478561 0.55816 -0.0759256
-0.454018 0.552224 -0.0703502
-0.429475 0.54669 -0.0650884
-0.404932 0.541543 -0.0601086
-0.38039 0.536769 -0.0553825
-0.355847 0.532353 -0.0508843
-0.331305 0.528285 -0.0465907
-0.306763 0.524552 -0.0424805
-0.282222 0.521144 -0.0385339
-0.25768 0.518051 -0.0347331
-0.233139 0.515266 -0.0310615
-0.208597 0.51278 -0.0275036
-0.184056 0.510587 -0.0240449
-0.159515 0.508681 -0.0206719
-0.134974 0.507057 -0.0173717
-0.110433 0.50571 -0.0141323
-0.0858925 0.504636 -0.0109417
-0.0613518 0.503834 -0.00778888
-0.0368111 0.5033 -0.00466272
-0.0122703 0.503033 -0.00155247
0.0122703 0.503033 0.00155247
0.0368111 0.5033 0.00466272
0.0613518 0.503834 0.00778888
0.0858925 0.504636 0.0109417
0.110433 0.50571 0.0141323
0.134974 0.507057 0.0173717
0.159515 0.508681 0.0206719
0.184056 0.510587 0.0240449
0.208597 0.51278 0.0275036
0.233139 0.515266 0.0310615
0.25768 0.518051 0.0347331
0.282222 0.521144 0.0385339
0.306763 0.524552 0.0424805
0.331305 0.528285 0.0465907
0.355847 0.532353 0.0508843
0.38039 0.536769 0.0553825
0.404932 0.541543 0.0601086
0.429475 0.54669 0.0650884
0.454018 0.552224 0.0703502
0.478561 0.55816 0.0759256
0.503105 0.564516 0.0818495
0.527649 0.571308 0.0881608
0.552193 0.578555 0.0949033
0.576738 0.586277 0.102126
0.601282 0.594495 0.109884
0.625828 0.603229 0.118239
0.650373 0.6125 0.127263
0.674919 0.622331 0.137033
0.699466 0.632741 0.147643
0.724012 0.643749 0.159194
0.74856 0.655373 0.171806
0.773107 0.667625 0.185613
0.797655 0.680511 0.200771
0.822204 0.694029 0.217458
0.846753 0.708164 0.235878
0.871302 0.722886 0.256266
0.895852 0.738138 0.278891
0.920403 0.753832 0.304063
0.944954 0.769837 0.332133
0.969506 0.785963 0.363502
0.994058 0.801939 0.398618
1.01861 0.817392 0.437981
1.04316 0.831811 0.482129
1.06772 0.844508 0.53163
1.09227 0.854568 0.587049
1.11683 0.860794 0.648895
1.14138 0.861656 0.717541
1.16594 0.855241 0.793093
1.1905 0.839245 0.875215
1.21506 0.811031 0.962898
1.23962 0.767801 1.05419
1.26417 0.706937 1.14595
1.28873 0.626535 1.23373
1.3133 0.526097 1.31191
1.33786 0.407206 1.37427
1.36242 0.273934 1.41494
1.38698 0.132657 1.42967
1.41155 -0.00882344 1.41683
1.43611 -0.142666 1.37788
1.46068 -0.262385 1.31695
1.48525 -0.363767 1.23985
1.50981 -0.445095 1.15282
1.53438 -0.50677 1.06153
1.55895 -0.550637 0.970496
1.58352 -0.57929 0.882941
1.60809 -0.59553 0.800873
1.63266 -0.602009 0.725348
1.65724 -0.601053 0.656734
1.68181 -0.594597 0.594941
1.70639 -0.584192 0.539609
1.73096 -0.571051 0.490233
1.75554 -0.556104 0.44625
1.78012 -0.540049 0.407093
1.8047 -0.523405 0.372218
1.82928 -0.506552 0.341126
1.85386 -0.489765 0.313364
1.87844 -0.473235 0.28853
1.90303 -0.457098 0.26627
1.92761 -0.441442 0.246273
1.9522 -0.426323 0.228269
1.97678 -0.411774 0.21202
2.00137 -0.397807 0.197322
2.02596 -0.384426 0.183995
2.05055 -0.371622 0.171884
2.07514 -0.359382 0.160855
2.09974 -0.347689 0.150787
2.12433 -0.336522 0.141577
2.14893 -0.325859 0.133136
2.17352 -0.315678 0.125384
2.19812 -0.305956 0.11825
2.22272 -0.296669 0.111673
2.24732 -0.287796 0.105599
2.27192 -0.279316 0.0999796
2.29653 -0.271207 0.0947718
2.32113 -0.26345 0.0899379
2.34574 -0.256027 0.0854441
2.37035 -0.248919 0.0812601
2.39496 -0.24211 0.077359
2.41957 -0.235584 0.0737166
2.44418 -0.229325 0.0703112
2.46879 -0.22332 0.0671232
2.49341 -0.217556 0.0641351
2.51802 -0.212019 0.0613309
2.54264 -0.206699 0.0586963
2.56726 -0.201583 0.0562182
2.59188 -0.196663 0.0538849
2.6165 -0.191927 0.0516855
2.64113 -0.187367 0.0496102
2.66575 -0.182974 0.0476502
2.69038 -0.17874 0.0457973
2.71501 -0.174657 0.044044
2.73964 -0.170718 0.0423835
2.76427 -0.166916 0.0408095
2.7889 -0.163245 0.0393163
2.81354 -0.159699 0.0378986
2.83818 -0.156272 0.0365515
2.86281 -0.152959 0.0352706
2.88745 -0.149754 0.0340516
2.9121 -0.146654 0.0328908
2.93674 -0.143652 0.0317846
2.96139 -0.140746 0.0307298
2.98603 -0.13793 0.0297232
3.01068 -0.135201 0.0287621
3.03533 -0.132556 0.0278438
3.05999 -0.129991 0.0269659
3.08464 -0.127503 0.0261262
3.1093 -0.125088 0.0253225
3.13395 -0.122744 0.0245528
3.15861 -0.120468 0.0238153
3.18328 -0.118256 0.0231083
3.20794 -0.116108 0.0224302
3.23261 -0.11402 0.0217794
3.25727 -0.111989 0.0211546
3.28194 -0.110015 0.0205544
3.30662 -0.108094 0.0199777
3.33129 -0.106225 0.0194231
3.35597 -0.104406 0.0188897
3.38064 -0.102634 0.0183763
3.40532 -0.100909 0.0178822
3.43 -0.099229 0.0174062
3.45469 -0.0975917 0.0169476
3.47937 -0.095996 0.0165056
3.50406 -0.0944404 0.0160793
3.52875 -0.0929236 0.0156682
3.55345 -0.0914443 0.0152714
3.57814 -0.0900012 0.0148884
3.60284 -0.088593 0.0145185
3.62754 -0.0872187 0.0141612
3.65224 -0.0858771 0.013816
3.67694 -0.0845672 0.0134822
3.70164 -0.083288 0.0131595
3.72635 -0.0820385 0.0128473
3.75106 -0.0808177 0.0125452
3.77577 -0.0796247 0.0122528
3.80049 -0.0784588 0.0119697
3.82521 -0.077319 0.0116956
3.84992 -0.0762046 0.01143
3.87465 -0.0751147 0.0111726
3.89937 -0.0740487 0.0109232
3.9241 -0.0730059 0.0106813
3.94882 -0.0719856 0.0104467
3.97356 -0.070987 0.0102192
3.99829 -0.0700097 0.00999836
4.02302 -0.0690529 0.00978404
4.04776 -0.068116 0.00957598
4.0725 -0.0671986 0.00937394
4.09725 -0.0663001 0.00917769
4.12199 -0.0654199 0.00898703
4.14674 -0.0645575 0.00880176
4.17149 -0.0637125 0.00862167
4.19624 -0.0628844 0.00844659
4.221 -0.0620726 0.00827634
4.24576 -0.0612769 0.00811075
4.27052 -0.0604967 0.00794966
4.29528 -0.0597316 0.00779291
4.32005 -0.0589812 0.00764035
4.34482 -0.0582452 0.00749184
4.36959 -0.0575232 0.00734725
4.39436 -0.0568148 0.00720644
4.41914 -0.0561197 0.00706929
4.44392 -0.0554375 0.00693568
4.4687 -0.054768 0.00680548
4.49348 -0.0541107 0.0066786
4.51827 -0.0534654 0.00655492
4.54306 -0.0528318 0.00643434
4.56786 -0.0522096 0.00631676
4.59265 -0.0515985 0.00620209
4.61745 -0.0509983 0.00609023
4.64225 -0.0504087 0.00598111
4.66706 -0.0498294 0.00587462
4.69186 -0.0492603 0.0057707
4.71667 -0.048701 0.00566926
4.74149 -0.0481513 0.00557024
4.7663 -0.047611 0.00547354
4.79112 -0.0470799 0.00537912
4.81594 -0.0465578 0.00528689
4.84077 -0.0460444 0.0051968
4.8656 -0.0455397 0.00510878
4.89043 -0.0450433 0.00502277
4.91526 -0.0445551 0.00493872
4.9401 -0.0440749 0.00485656
4.96494 -0.0436025 0.00477624
4.98978 -0.0431378 0.00469772
5.01463 -0.0426806 0.00462094
5.03948 -0.0422307 0.00454584
5.06433 -0.0417879 0.00447239
5.08918 -0.0413522 0.00440054
5.11404 -0.0409234 0.00433024
5.1389 -0.0405012 0.00426146
5.16377 -0.0400857 0.00419414
5.18864 -0.0396765 0.00412826
5.21351 -0.0392737 0.00406377
5.23838 -0.0388771 0.00400063
5.26326 -0.0384864 0.00393882
5.28814 -0.0381018 0.00387828
5.31303 -0.0377229 0.003819
5.33791 -0.0373497 0.00376094
5.36281 -0.036982 0.00370406
5.3877 -0.0366198 0.00364834
5.4126 -0.036263 0.00359374
5.4375 -0.0359114 0.00354025
5.4624 -0.0355649 0.00348782
5.48731 -0.0352234 0.00343643
5.51222 -0.0348869 0.00338606
5.53714 -0.0345553 0.00333668
5.56205 -0.0342283 0.00328827
5.58698 -0.0339061 0.00324079
5.6119 -0.0335884 0.00319424
5.63683 -0.0332751 0.00314859
5.66176 -0.0329663 0.00310381
5.6867 -0.0326618 0.00305988
5.71164 -0.0323615 0.00301679
5.73658 -0.0320653 0.00297451
5.76153 -0.0317732 0.00293302
5.78648 -0.0314851 0.00289231
5.81143 -0.031201 0.00285235
5.83639 -0.0309206 0.00281314
5.86135 -0.0306441 0.00277465
5.88631 -0.0303713 0.00273686
5.91128 -0.0301021 0.00269976
5.93625 -0.0298365 0.00266333
5.96123 -0.0295744 0.00262756
5.98621 -0.0293158 0.00259243
6.01119 -0.0290605 0.00255794
6.03618 -0.0288086 0.00252405
6.06117 -0.02856 0.00249077
6.08617 -0.0283145 0.00245807
6.11117 -0.0280723 0.00242594
6.13617 -0.0278331 0.00239438
6.16118 -0.027597 0.00236336
6.18619 -0.0273639 0.00233289
6.2112 -0.0271337 0.00230293
6.23622 -0.0269064 0.00227349
6.26124 -0.026682 0.00224456
6.28627 -0.0264604 0.00221611
6.3113 -0.0262415 0.00218815
6.33633 -0.0260254 0.00216065
6.36137 -0.0258119 0.00213362
6.38641 -0.025601 0.00210704
6.41146 -0.0253927 0.0020809
6.43651 -0.0251869 0.00205519
6.46156 -0.0249836 0.00202991
6.48662 -0.0247828 0.00200504
6.51169 -0.0245844 0.00198057
6.53675 -0.0243883 0.00195651
6.56182 -0.0241946 0.00193283
6.5869 -0.0240032 0.00190954
6.61198 -0.023814 0.00188662
6.63706 -0.0236271 0.00186406
6.66215 -0.0234423 0.00184187
6.68724 -0.0232597 0.00182002
6.71234 -0.0230792 0.00179852
6.73744 -0.0229009 0.00177736
6.76255 -0.0227245 0.00175654
6.78766 -0.0225502 0.00173603
6.81277 -0.0223779 0.00171584
6.83789 -0.0222075 0.00169597
6.86301 -0.0220391 0.0016764
6.88814 -0.0218726 0.00165714
6.91327 -0.0217079 0.00163816
6.93841 -0.0215451 0.00161948
6.96355 -0.0213841 0.00160108
6.98869 -0.0212249 0.00158295
7.01384 -0.0210675 0.0015651
7.039 -0.0209118 0.00154752
7.06416 -0.0207578 0.0015302
7.08932 -0.0206055 0.00151313
7.11449 -0.0204549 0.00149632
7.13966 -0.0203059 0.00147976
7.16484 -0.0201585 0.00146344
7.19002 -0.0200127 0.00144736
7.21521 -0.0198684 0.00143151
7.2404 -0.0197257 0.0014159
7.2656 -0.0195846 0.0014005
7.2908 -0.0194449 0.00138534
7.316 -0.0193067 0.00137039
7.34121 -0.01917 0.00135565
7.36643 -0.0190347 0.00134112
7.39165 -0.0189008 0.0013268
7.41687 -0.0187683 0.00131268
7.4421 -0.0186372 0.00129877
7.46734 -0.0185074 0.00128504
7.49258 -0.018379 0.00127151
7.51782 -0.0182519 0.00125817
7.54307 -0.0181261 0.00124501
7.56833 -0.0180016 0.00123204
7.59359 -0.0178784 0.00121924
7.61885 -0.0177564 0.00120662
7.64412 -0.0176356 0.00119417
7.6694 -0.0175161 0.0011819
7.69468 -0.0173978 0.00116979
7.71996 -0.0172806 0.00115784
7.74525 -0.0171646 0.00114605
7.77055 -0.0170498 0.00113443
7.79585 -0.0169361 0.00112296
7.82115 -0.0168235 0.00111164
7.84646 -0.016712 0.00110047
7.87178 -0.0166016 0.00108946
7.8971 -0.0164923 0.00107858
7.92243 -0.0163841 0.00106785
7.94776 -0.0162769 0.00105727
7.97309 -0.0161707 0.00104682
7.99844 -0.0160656 0.0010365
8.02378 -0.0159614 0.00102633
8.04914 -0.0158583 0.00101628
8.0745 -0.0157562 0.00100636
8.09986 -0.015655 0.000996572
8.12523 -0.0155548 0.000986908
8.1506 -0.0154555 0.000977367
8.17598 -0.0153571 0.000967949
8.20137 -0.0152597 0.00095865
8.22676 -0.0151632 0.000949469
8.25216 -0.0150676 0.000940404
8.27756 -0.0149729 0.000931453
8.30297 -0.014879 0.000922614
8.32838 -0.0147861 0.000913885
8.3538 -0.0146939 0.000905266
8.37923 -0.0146027 0.000896753
8.40466 -0.0145122 0.000888346
8.43009 -0.0144226 0.000880043
8.45553 -0.0143338 0.000871842
8.48098 -0.0142458 0.000863742
8.50644 -0.0141586 0.00085574
8.53189 -0.0140722 0.000847836
8.55736 -0.0139865 0.000840029
8.58283 -0.0139017 0.000832315
8.60831 -0.0138175 0.000824695
8.63379 -0.0137342 0.000817167
8.65928 -0.0136515 0.000809729
8.68477 -0.0135696 0.00080238
8.71027 -0.0134884 0.000795119
8.73578 -0.013408 0.000787944
8.76129 -0.0133282 0.000780854
8.78681 -0.0132491 0.000773848
8.81234 -0.0131708 0.000766925
8.83787 -0.0130931 0.000760083
8.8634 -0.013016 0.000753321
8.88895 -0.0129397 0.000746638
8.91449 -0.012864 0.000740033
8.94005 -0.0127889 0.000733505
8.96561 -0.0127145 0.000727052
8.99118 -0.0126407 0.000720673
9.01675 -0.0125675 0.000714368
9.04233 -0.012495 0.000708136
9.06792 -0.0124231 0.000701975
9.09351 -0.0123518 0.000695884
9.11911 -0.0122811 0.000689862
9.14471 -0.0122109 0.000683909
9.17033 -0.0121414 0.000678023
9.19594 -0.0120724 0.000672203
9.22157 -0.012004 0.000666449
9.2472 -0.0119362 0.000660759
9.27284 -0.011869 0.000655133
9.29848 -0.0118023 0.00064957
9.32413 -0.0117361 0.000644068
9.34979 -0.0116705 0.000638628
9.37545 -0.0116054 0.000633247
9.40112 -0.0115408 0.000627926
9.4268 -0.0114768 0.000622664
9.45248 -0.0114133 0.000617459
9.47817 -0.0113503 0.000612311
9.50387 -0.0112878 0.000607219
9.52957 -0.0112258 0.000602183
9.55528 -0.0111643 0.000597201
9.581 -0.0111033 0.000592273
9.60672 -0.0110428 0.000587398
9.63245 -0.0109828 0.000582576
9.65819 -0.0109232 0.000577805
9.68393 -0.0108641 0.000573086
9.70968 -0.0108055 0.000568416
9.73544 -0.0107474 0.000563797
9.76121 -0.0106896 0.000559226
9.78698 -0.0106324 0.000554704
9.81276 -0.0105756 0.000550229
9.83854 -0.0105192 0.000545802
9.86434 -0.0104633 0.000541421
9.89014 -0.0104078 0.000537086
9.91595 -0.0103527 0.000532796
9.94176 -0.0102981 0.000528551
9.96758 -0.0102438 0.00052435
9.99341 -0.01019 0.000520192
10.0192 -0.0101366 0.000516078
10.0451 -0.0100836 0.000512006
10.0709 -0.010031 0.000507975
10.0968 -0.00997882 0.000503986
10.1227 -0.00992702 0.000500038
10.1485 -0.00987561 0.00049613
10.1744 -0.00982458 0.000492262
10.2003 -0.00977393 0.000488433
10.2262 -0.00972367 0.000484643
10.2521 -0.00967377 0.000480891
10.278 -0.00962425 0.000477177
10.3039 -0.0095751 0.0004735
10.3299 -0.00952631 0.00046986
10.3558 -0.00947787 0.000466256
10.3817 -0.0094298 0.000462688
10.4077 -0.00938208 0.000459156
10.4336 -0.00933471 0.000455659
10.4596 -0.00928768 0.000452196
10.4856 -0.00924099 0.000448768
10.5115 -0.00919465 0.000445373
10.5375 -0.00914864 0.000442012
10.5635 -0.00910296 0.000438684
10.5895 -0.00905762 0.000435388
10.6155 -0.00901259 0.000432124
10.6415 -0.0089679 0.000428892
10.6676 -0.00892352 0.000425691
10.6936 -0.00887946 0.000422522
10.7196 -0.00883571 0.000419383
10.7457 -0.00879227 0.000416274
10.7718 -0.00874914 0.000413195
10.7978 -0.00870632 0.000410145
10.8239 -0.0086638 0.000407125
10.85 -0.00862157 0.000404134
10.8761 -0.00857965 0.000401171
10.9022 -0.00853802 0.000398236
10.9283 -0.00849667 0.000395329
10.9544 -0.00845562 0.000392449
10.9805 -0.00841485 0.000389596
11.0066 -0.00837437 0.000386771
11.0328 -0.00833416 0.000383972
11.0589 -0.00829423 0.000381199
11.0851 -0.00825458 0.000378452
11.1112 -0.0082152 0.00037573
11.1374 -0.00817609 0.000373034
11.1636 -0.00813724 0.000370363
11.1898 -0.00809866 0.000367716
11.216 -0.00806035 0.000365094
11.2422 -0.00802229 0.000362496
11.2684 -0.00798449 0.000359922
11.2946 -0.00794695 0.000357372
11.3209 -0.00790966 0.000354844
11.3471 -0.00787262 0.00035234
11.3734 -0.00783583 0.000349859
11.3996 -0.00779928 0.0003474
11.4259 -0.00776298 0.000344964
11.4522 -0.00772693 0.000342549
11.4784 -0.00769111 0.000340157
11.5047 -0.00765553 0.000337786
11.531 -0.00762018 0.000335436
11.5573 -0.00758507 0.000333107
11.5837 -0.00755019 0.000330799
11.61 -0.00751553 0.000328512
11.6363 -0.00748111 0.000326245
11.6627 -0.00744691 0.000323998
11.689 -0.00741293 0.000321771
11.7154 -0.00737918 0.000319564
11.7418 -0.00734564 0.000317376
11.7682 -0.00731232 0.000315207
11.7946 -0.00727922 0.000313058
11.821 -0.00724633 0.000310927
11.8474 -0.00721366 0.000308815
11.8738 -0.00718119 0.000306721
11.9002 -0.00714893 0.000304646
11.9267 -0.00711688 0.000302589
11.9531 -0.00708503 0.000300549
11.9796 -0.00705338 0.000298527
12.0061 -0.00702194 0.000296523
12.0325 -0.00699069 0.000294536
12.059 -0.00695965 0.000292566
12.0855 -0.0069288 0.000290613
12.112 -0.00689814 0.000288676
12.1385 -0.00686768 0.000286756
12.1651 -0.0068374 0.000284853
12.1916 -0.00680732 0.000282965
12.2182 -0.00677742 0.000281094
12.2447 -0.00674771 0.000279238
12.2713 -0.00671819 0.000277399
12.2979 -0.00668885 0.000275574
12.3244 -0.00665969 0.000273765
12.351 -0.00663071 0.000271972
12.3776 -0.00660191 0.000270193
12.4043 -0.00657328 0.000268429
12.4309 -0.00654484 0.00026668
12.4575 -0.00651656 0.000264945
12.4842 -0.00648846 0.000263225
12.5108 -0.00646053 0.000261519
12.5375 -0.00643277 0.000259827
12.5642 -0.00640518 0.00025815
12.5909 -0.00637776 0.000256486
12.6176 -0.0063505 0.000254835
12.6443 -0.0063234 0.000253199
12.671 -0.00629647 0.000251575
12.6977 -0.0062697 0.000249965
12.7245 -0.0062431 0.000248368
12.7512 -0.00621665 0.000246784
12.778 -0.00619036 0.000245213
12.8047 -0.00616422 0.000243655
12.8315 -0.00613824 0.000242109
12.8583 -0.00611242 0.000240576
12.8851 -0.00608674 0.000239055
12.9119 -0.00606122 0.000237547
12.9388 -0.00603585 0.00023605
12.9656 -0.00601063 0.000234566
12.9925 -0.00598556 0.000233093
13.0193 -0.00596064 0.000231632
13.0462 -0.00593586 0.000230183
13.0731 -0.00591122 0.000228745
13.1 -0.00588673 0.000227319
13.1269 -0.00586238 0.000225904
13.1538 -0.00583817 0.0002245
13.1807 -0.00581411 0.000223107
13.2076 -0.00579018 0.000221725
13.2346 -0.00576639 0.000220354
13.2615 -0.00574273 0.000218994
13.2885 -0.00571922 0.000217644
13.3155 -0.00569583 0.000216305
13.3425 -0.00567258 0.000214977
13.3695 -0.00564947 0.000213659
13.3965 -0.00562648 0.00021235
13.4235 -0.00560363 0.000211053
13.4506 -0.0055809 0.000209765
13.4776 -0.00555831 0.000208487
13.5047 -0.00553584 0.000207219
13.5318 -0.0055135 0.00020596
13.5588 -0.00549128 0.000204712
13.5859 -0.00546919 0.000203473
13.6131 -0.00544722 0.000202243
13.6402 -0.00542538 0.000201023
13.6673 -0.00540366 0.000199812
13.6945 -0.00538205 0.00019861
13.7216 -0.00536057 0.000197418
13.7488 -0.00533921 0.000196234
13.776 -0.00531797 0.00019506
13.8032 -0.00529684 0.000193894
13.8304 -0.00527583 0.000192737
13.8576 -0.00525494 0.000191589
13.8848 -0.00523416 0.000190449
13.9121 -0.00521349 0.000189318
13.9393 -0.00519294 0.000188195
13.9666 -0.0051725 0.000187081
13.9939 -0.00515218 0.000185975
14.0212 -0.00513196 0.000184877
14.0485 -0.00511185 0.000183788
14.0758 -0.00509185 0.000182706
14.1031 -0.00507196 0.000181633
14.1305 -0.00505218 0.000180567
14.1578 -0.0050325 0.000179509
14.1852 -0.00501293 0.000178459
14.2126 -0.00499347 0.000177417
14.24 -0.00497411 0.000176382
14.2674 -0.00495485 0.000175355
14.2948 -0.0049357 0.000174336
14.3222 -0.00491664 0.000173324
14.3497 -0.00489769 0.000172319
14.3771 -0.00487884 0.000171321
14.4046 -0.00486009 0.000170331
14.4321 -0.00484144 0.000169348
14.4596 -0.00482289 0.000168372
14.4871 -0.00480443 0.000167403
14.5147 -0.00478607 0.000166441
14.5422 -0.00476781 0.000165486
14.5698 -0.00474965 0.000164538
14.5973 -0.00473158 0.000163596
14.6249 -0.0047136 0.000162662
14.6525 -0.00469572 0.000161734
14.6801 -0.00467793 0.000160812
14.7077 -0.00466023 0.000159897
14.7354 -0.00464262 0.000158989
14.763 -0.00462511 0.000158087
14.7907 -0.00460768 0.000157191
14.8184 -0.00459035 0.000156302
14.8461 -0.0045731 0.000155419
14.8738 -0.00455594 0.000154542
14.9015 -0.00453888 0.000153672
14.9292 -0.00452189 0.000152807
14.957 -0.004505 0.000151949
14.9848 -0.00448819 0.000151096
15.0125 -0.00447146 0.00015025
15.0403 -0.00445483 0.000149409
15.0681 -0.00443827 0.000148574
15.096 -0.0044218 0.000147745
15.1238 -0.00440541 0.000146922
15.1517 -0.00438911 0.000146104
15.1795 -0.00437288 0.000145292
15.2074 -0.00435674 0.000144486
15.2353 -0.00434068 0.000143685
15.2632 -0.0043247 0.00014289
15.2911 -0.0043088 0.0001421
15.3191 -0.00429298 0.000141316
15.347 -0.00427723 0.000140537
15.375 -0.00426157 0.000139763
15.403 -0.00424598 0.000138994
15.431 -0.00423047 0.000138231
15.459 -0.00421504 0.000137473
15.4871 -0.00419968 0.00013672
15.5151 -0.0041844 0.000135972
15.5432 -0.00416919 0.000135229
15.5713 -0.00415406 0.000134491
15.5994 -0.004139 0.000133759
15.6275 -0.00412402 0.000133031
15.6556 -0.0041091 0.000132307
15.6838 -0.00409427 0.000131589
15.7119 -0.0040795 0.000130876
15.7401 -0.0040648 0.000130167
15.7683 -0.00405018 0.000129463
15.7965 -0.00403562 0.000128764
15.8247 -0.00402114 0.000128069
15.853 -0.00400673 0.000127379
15.8812 -0.00399238 0.000126694
15.9095 -0.00397811 0.000126013
15.9378 -0.0039639 0.000125336
15.9661 -0.00394976 0.000124664
15.9944 -0.00393569 0.000123997
16.0228 -0.00392168 0.000123334
16.0511 -0.00390774 0.000122675
16.0795 -0.00389387 0.00012202
16.1079 -0.00388006 0.00012137
16.1363 -0.00386632 0.000120724
16.1647 -0.00385265 0.000120082
16.1932 -0.00383903 0.000119444
16.2216 -0.00382549 0.000118811
16.2501 -0.003812 0.000118181
16.2786 -0.00379858 0.000117556
16.3071 -0.00378522 0.000116935
16.3356 -0.00377192 0.000116317
16.3642 -0.00375869 0.000115704
16.3927 -0.00374552 0.000115095
16.4213 -0.00373241 0.000114489
16.4499 -0.00371935 0.000113888
16.4785 -0.00370636 0.00011329
16.5072 -0.00369343 0.000112696
16.5358 -0.00368056 0.000112106
16.5645 -0.00366775 0.000111519
16.5932 -0.003655 0.000110936
16.6219 -0.0036423 0.000110357
16.6506 -0.00362967 0.000109782
16.6794 -0.00361709 0.00010921
16.7081 -0.00360457 0.000108642
16.7369 -0.0035921 0.000108078
16.7657 -0.0035797 0.000107517
16.7945 -0.00356735 0.000106959
16.8234 -0.00355505 0.000106405
16.8522 -0.00354281 0.000105855
16.8811 -0.00353063 0.000105308
16.91 -0.0035185 0.000104764
16.9389 -0.00350642 0.000104224
16.9679 -0.0034944 0.000103687
16.9968 -0.00348244 0.000103154
17.0258 -0.00347052 0.000102623
17.0548 -0.00345866 0.000102096
17.0838 -0.00344686 0.000101573
17.1128 -0.0034351 0.000101052
17.1419 -0.0034234 0.000100535
17.1709 -0.00341175 0.000100021
17.2 -0.00340015 9.95101e-05
17.2291 -0.0033886 9.90023e-05
17.2583 -0.0033771 9.84976e-05
17.2874 -0.00336566 9.7996e-05
17.3166 -0.00335426 9.74975e-05
17.3458 -0.00334292 9.7002e-05
17.375 -0.00333162 9.65095e-05
17.4042 -0.00332037 9.602e-05
17.4335 -0.00330918 9.55335e-05
17.4628 -0.00329803 9.505e-05
17.4921 -0.00328693 9.45693e-05
17.5214 -0.00327587 9.40916e-05
17.5507 -0.00326487 9.36167e-05
17.5801 -0.00325391 9.31447e-05
17.6094 -0.003243 9.26756e-05
17.6388 -0.00323214 9.22092e-05
17.6683 -0.00322133 9.17457e-05
17.6977 -0.00321056 9.12849e-05
17.7272 -0.00319983 9.08268e-05
17.7567 -0.00318916 9.03715e-05
17.7862 -0.00317853 8.9919e-05
17.8157 -0.00316794 8.94691e-05
17.8452 -0.0031574 8.90218e-05
17.8748 -0.0031469 8.85773e-05
17.9044 -0.00313645 8.81353e-05
17.934 -0.00312604 8.7696e-05
17.9637 -0.00311568 8.72592e-05
17.9933 -0.00310536 8.68251e-05
18.023 -0.00309508 8.63934e-05
18.0527 -0.00308485 8.59644e-05
18.0825 -0.00307466 8.55378e-05
18.1122 -0.00306451 8.51137e-05
18.142 -0.00305441 8.46921e-05
18.1718 -0.00304434 8.4273e-05
18.2016 -0.00303432 8.38563e-05
18.2315 -0.00302434 8.3442e-05
18.2613 -0.00301441 8.30302e-05
18.2912 -0.00300451 8.26207e-05
18.3212 -0.00299465 8.22136e-05
18.3511 -0.00298484 8.18089e-05
18.3811 -0.00297507 8.14064e-05
18.4111 -0.00296533 8.10064e-05
18.4411 -0.00295564 8.06086e-05
18.4711 -0.00294598 8.02131e-05
18.5012 -0.00293637 7.98198e-05
18.5313 -0.00292679 7.94289e-05
18.5614 -0.00291725 7.90401e-05
18.5915 -0.00290776 7.86536e-05
18.6217 -0.0028983 7.82693e-05
18.6519 -0.00288888 7.78872e-05
18.6821 -0.00287949 7.75072e-05
18.7123 -0.00287015 7.71294e-05
18.7426 -0.00286084 7.67537e-05
18.7729 -0.00285157 7.63802e-05
18.8032 -0.00284234 7.60088e-05
18.8335 -0.00283314 7.56395e-05
18.8639 -0.00282399 7.52722e-05
18.8943 -0.00281486 7.4907e-05
18.9247 -0.00280578 7.45439e-05
18.9551 -0.00279673 7.41828e-05
18.9856 -0.00278772 7.38237e-05
19.0161 -0.00277874 7.34667e-05
19.0466 -0.0027698 7.31116e-05
19.0772 -0.00276089 7.27585e-05
19.1078 -0.00275202 7.24074e-05
19.1384 -0.00274318 7.20582e-05
19.169 -0.00273438 7.1711e-05
19.1997 -0.00272561 7.13657e-05
19.2303 -0.00271688 7.10223e-05
19.2611 -0.00270818 7.06808e-05
19.2918 -0.00269952 7.03411e-05
19.3226 -0.00269088 7.00034e-05
19.3534 -0.00268229 6.96675e-05
19.3842 -0.00267372 6.93334e-05
19.4151 -0.00266519 6.90012e-05
19.4459 -0.00265669 6.86708e-05
19.4768 -0.00264823 6.83422e-05
19.5078 -0.0026398 6.80154e-05
19.5388 -0.0026314 6.76903e-05
19.5698 -0.00262303 6.73671e-05
19.6008 -0.00261469 6.70456e-05
19.6318 -0.00260639 6.67258e-05
19.6629 -0.00259812 6.64078e-05
19.6941 -0.00258987 6.60915e-05
19.7252 -0.00258166 6.57769e-05
19.7564 -0.00257349 6.54639e-05
19.7876 -0.00256534 6.51527e-05
19.8188 -0.00255722 6.48432e-05
19.8501 -0.00254914 6.45353e-05
19.8814 -0.00254108 6.4229e-05
19.9127 -0.00253306 6.39244e-05
19.9441 -0.00252506 6.36214e-05
19.9755 -0.00251709 6.332e-05
20.0069 -0.00250916 6.30203e-05
20.0384 -0.00250125 6.27221e-05
20.0699 -0.00249338 6.24255e-05
20.1014 -0.00248553 6.21305e-05
20.1329 -0.00247771 6.1837e-05
20.1645 -0.00246992 6.15451e-05
20.1961 -0.00246216 6.12547e-05
20.2278 -0.00245443 6.09659e-05
20.2595 -0.00244672 6.06786e-05
20.2912 -0.00243905 6.03927e-05
20.323 -0.0024314 6.01084e-05
20.3547 -0.00242378 5.98256e-05
20.3866 -0.00241619 5.95442e-05
20.4184 -0.00240863 5.92643e-05
20.4503 -0.00240109 5.89859e-05
20.4822 -0.00239358 5.87089e-05
20.5142 -0.0023861 5.84334e-05
20.5462 -0.00237864 5.81592e-05
20.5782 -0.00237121 5.78865e-05
20.6102 -0.00236381 5.76152e-05
20.6423 -0.00235644 5.73453e-05
20.6745 -0.00234909 5.70768e-05
20.7066 -0.00234177 5.68097e-05
20.7388 -0.00233447 5.65439e-05
20.7711 -0.0023272 5.62795e-05
20.8034 -0.00231996 5.60165e-05
20.8357 -0.00231274 5.57548e-05
20.868 -0.00230554 5.54944e-05
20.9004 -0.00229837 5.52354e-05
20.9328 -0.00229123 5.49776e-05
20.9653 -0.00228411 5.47212e-05
20.9978 -0.00227702 5.44661e-05
21.0303 -0.00226995 5.42122e-05
21.0629 -0.00226291 5.39597e-05
21.0955 -0.00225589 5.37084e-05
21.1282 -0.0022489 5.34584e-05
21.1609 -0.00224193 5.32096e-05
21.1936 -0.00223498 5.29621e-05
21.2264 -0.00222806 5.27158e-05
21.2592 -0.00222116 5.24708e-05
21.292 -0.00221428 5.2227e-05
21.3249 -0.00220743 5.19844e-05
21.3578 -0.0022006 5.1743e-05
21.3908 -0.0021938 5.15028e-05
21.4238 -0.00218702 5.12637e-05
21.4569 -0.00218026 5.10259e-05
21.49 -0.00217352 5.07892e-05
21.5231 -0.00216681 5.05538e-05
21.5563 -0.00216012 5.03194e-05
21.5895 -0.00215345 5.00862e-05
21.6228 -0.00214681 4.98542e-05
21.6561 -0.00214018 4.96233e-05
21.6895 -0.00213358 4.93935e-05
21.7229 -0.002127 4.91649e-05
21.7563 -0.00212044 4.89373e-05
21.7898 -0.00211391 4.87109e-05
21.8233 -0.0021074 4.84855e-05
21.8569 -0.0021009 4.82613e-05
21.8905 -0.00209443 4.80381e-05
21.9242 -0.00208798 4.7816e-05
21.9579 -0.00208155 4.7595e-05
21.9916 -0.00207514 4.73751e-05
22.0254 -0.00206876 4.71562e-05
22.0593 -0.00206239 4.69383e-05
22.0932 -0.00205604 4.67215e-05
22.1271 -0.00204972 4.65057e-05
22.1611 -0.00204341 4.6291e-05
22.1951 -0.00203713 4.60772e-05
22.2292 -0.00203086 4.58645e-05
22.2634 -0.00202462 4.56528e-05
22.2976 -0.00201839 4.54421e-05
22.3318 -0.00201219 4.52324e-05
22.3661 -0.002006 4.50237e-05
22.4004 -0.00199984 4.48159e-05
22.4348 -0.00199369 4.46092e-05
22.4692 -0.00198756 4.44034e-05
22.5037 -0.00198145 4.41985e-05
22.5383 -0.00197536 4.39946e-05
22.5729 -0.00196929 4.37917e-05
22.6075 -0.00196324 4.35897e-05
22.6422 -0.00195721 4.33886e-05
22.6769 -0.00195119 4.31885e-05
22.7117 -0.0019452 4.29893e-05
22.7466 -0.00193922 4.2791e-05
22.7815 -0.00193326 4.25936e-05
22.8165 -0.00192732 4.23972e-05
22.8515 -0.0019214 4.22016e-05
22.8866 -0.00191549 4.20069e-05
22.9217 -0.0019096 4.18131e-05
22.9569 -0.00190373 4.16202e-05
22.9922 -0.00189788 4.14282e-05
23.0275 -0.00189205 4.1237e-05
23.0628 -0.00188623 4.10467e-05
23.0983 -0.00188043 4.08572e-05
23.1338 -0.00187465 4.06687e-05
23.1693 -0.00186888 4.04809e-05
23.2049 -0.00186313 4.0294e-05
23.2406 -0.0018574 4.01079e-05
23.2763 -0.00185168 3.99227e-05
23.3121 -0.00184599 3.97383e-05
23.3479 -0.0018403 3.95547e-05
23.3838 -0.00183464 3.93719e-05
23.4198 -0.00182899 3.91899e-05
23.4559 -0.00182335 3.90087e-05
23.492 -0.00181773 3.88283e-05
23.5281 -0.00181213 3.86487e-05
23.5644 -0.00180655 3.84699e-05
23.6007 -0.00180098 3.82919e-05
23.637 -0.00179542 3.81146e-05
23.6735 -0.00178988 3.79381e-05
23.71 -0.00178436 3.77624e-05
23.7465 -0.00177885 3.75874e-05
23.7832 -0.00177336 3.74132e-05
23.8199 -0.00176788 3.72397e-05
23.8567 -0.00176241 3.7067e-05
23.8935 -0.00175696 3.6895e-05
23.9304 -0.00175153 3.67238e-05
23.9674 -0.00174611 3.65532e-05
24.0045 -0.00174071 3.63834e-05
24.0417 -0.00173532 3.62143e-05
24.0789 -0.00172994 3.6046e-05
24.1162 -0.00172458 3.58783e-05
24.1535 -0.00171923 3.57113e-05
24.191 -0.0017139 3.5545e-05
24.2285 -0.00170858 3.53794e-05
24.2661 -0.00170327 3.52145e-05
24.3038 -0.00169798 3.50503e-05
24.3415 -0.0016927 3.48868e-05
24.3794 -0.00168743 3.47239e-05
24.4173 -0.00168218 3.45617e-05
24.4553 -0.00167694 3.44002e-05
24.4934 -0.00167171 3.42393e-05
24.5316 -0.0016665 3.4079e-05
24.5698 -0.0016613 3.39195e-05
24.6081 -0.00165611 3.37605e-05
24.6466 -0.00165094 3.36022e-05
24.6851 -0.00164578 3.34445e-05
24.7237 -0.00164063 3.32875e-05
24.7624 -0.00163549 3.3131e-05
24.8012 -0.00163036 3.29752e-05
24.84 -0.00162525 3.282e-05
24.879 -0.00162015 3.26654e-05
24.9181 -0.00161506 3.25115e-05
24.9572 -0.00160998 3.23581e-05
24.9965 -0.00160491 3.22053e-05
25.0358 -0.00159986 3.20531e-05
25.0753 -0.00159482 3.19014e-05
25.1148 -0.00158978 3.17504e-05
25.1545 -0.00158476 3.15999e-05
25.1942 -0.00157975 3.145e-05
25.234 -0.00157475 3.13007e-05
25.274 -0.00156977 3.11519e-05
25.314 -0.00156479 3.10037e-05
25.3542 -0.00155982 3.0856e-05
25.3945 -0.00155487 3.07089e-05
25.4349 -0.00154992 3.05623e-05
25.4753 -0.00154498 3.04163e-05
25.5159 -0.00154006 3.02708e-05
25.5567 -0.00153514 3.01258e-05
25.5975 -0.00153024 2.99813e-05
25.6384 -0.00152534 2.98374e-05
25.6795 -0.00152045 2.96939e-05
25.7207 -0.00151558 2.9551e-05
25.762 -0.00151071 2.94086e-05
25.8034 -0.00150585 2.92666e-05
25.8449 -0.001501 2.91252e-05
25.8866 -0.00149616 2.89843e-05
25.9284 -0.00149132 2.88438e-05
25.9703 -0.0014865 2.87038e-05
26.0124 -0.00148168 2.85643e-05
26.0546 -0.00147688 2.84252e-05
26.0969 -0.00147208 2.82866e-05
26.1394 -0.00146729 2.81485e-05
26.182 -0.0014625 2.80108e-05
26.2247 -0.00145773 2.78736e-05
26.2676 -0.00145296 2.77368e-05
26.3106 -0.0014482 2.76004e-05
26.3538 -0.00144345 2.74645e-05
26.3972 -0.0014387 2.7329e-05
26.4406 -0.00143396 2.71939e-05
26.4843 -0.00142923 2.70593e-05
26.5281 -0.0014245 2.6925e-05
26.572 -0.00141978 2.67912e-05
26.6161 -0.00141507 2.66577e-05
26.6604 -0.00141036 2.65246e-05
26.7048 -0.00140566 2.6392e-05
26.7495 -0.00140096 2.62597e-05
26.7942 -0.00139627 2.61278e-05
26.8392 -0.00139158 2.59962e-05
26.8843 -0.0013869 2.5865e-05
26.9297 -0.00138223 2.57342e-05
26.9752 -0.00137756 2.56037e-05
27.0209 -0.00137289 2.54736e-05
27.0668 -0.00136823 2.53438e-05
27.1129 -0.00136357 2.52143e-05
27.1592 -0.00135891 2.50852e-05
27.2056 -0.00135426 2.49564e-05
27.2523 -0.00134961 2.48279e-05
27.2993 -0.00134497 2.46997e-05
27.3464 -0.00134033 2.45718e-05
27.3937 -0.00133568 2.44441e-05
27.4413 -0.00133105 2.43168e-05
27.4891 -0.00132641 2.41897e-05
27.5372 -0.00132178 2.40629e-05
27.5854 -0.00131714 2.39364e-05
27.634 -0.00131251 2.38101e-05
27.6827 -0.00130788 2.36841e-05
27.7318 -0.00130325 2.35583e-05
27.7811 -0.00129862 2.34327e-05
27.8306 -0.00129398 2.33073e-05
27.8805 -0.00128935 2.31821e-05
27.9306 -0.00128472 2.30571e-05
27.981 -0.00128008 2.29323e-05
28.0317 -0.00127544 2.28077e-05
28.0827 -0.00127081 2.26833e-05
28.1341 -0.00126616 2.2559e-05
28.1857 -0.00126152 2.24348e-05
28.2377 -0.00125687 2.23108e-05
28.29 -0.00125221 2.21868e-05
28.3427 -0.00124755 2.2063e-05
28.3957 -0.00124289 2.19393e-05
28.4491 -0.00123822 2.18156e-05
28.5028 -0.00123354 2.1692e-05
28.557 -0.00122886 2.15685e-05
28.6116 -0.00122416 2.14449e-05
28.6665 -0.00121946 2.13214e-05
28.7219 -0.00121475 2.11979e-05
28.7778 -0.00121003 2.10743e-05
28.8341 -0.0012053 2.09507e-05
28.8909 -0.00120055 2.0827e-05
28.9482 -0.0011958 2.07032e-05
29.006 -0.00119103 2.05793e-05
29.0644 -0.00118624 2.04552e-05
29.1233 -0.00118144 2.0331e-05
29.1828 -0.00117661 2.02066e-05
29.2428 -0.00117177 2.00819e-05
29.3036 -0.00116691 1.9957e-05
29.3649 -0.00116203 1.98318e-05
29.427 -0.00115712 1.97062e-05
29.4898 -0.00115219 1.95802e-05
29.5533 -0.00114723 1.94538e-05
29.6177 -0.00114224 1.93269e-05
29.6829 -0.00113722 1.91995e-05
29.749 -0.00113216 1.90714e-05
29.816 -0.00112707 1.89427e-05
29.8841 -0.00112193 1.88133e-05
29.9532 -0.00111675 1.8683e-05
30.0235 -0.00111152 1.85518e-05
30.0949 -0.00110623 1.84195e-05
30.1678 -0.00110089 1.82861e-05
30.242 -0.00109548 1.81514e-05
30.3178 -0.00109 1.80152e-05
30.3953 -0.00108444 1.78774e-05
30.4746 -0.00107879 1.77378e-05
30.556 -0.00107304 1.7596e-05
30.6398 -0.00106717 1.74518e-05
30.7261 -0.00106117 1.73047e-05
30.8153 -0.00105502 1.71544e-05
30.908 -0.00104869 1.70001e-05
31.0047 -0.00104215 1.68412e-05
31.1063 -0.00103534 1.66763e-05
31.2138 -0.00102821 1.65041e-05
31.3292 -0.00102064 1.6322e-05
31.4553 -0.00101246 1.6126e-05
31.5978 -0.00100333 1.59082e-05
31.7718 -0.000992351 1.56477e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoopNs2048/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.5
#Lambda=2
#Beta=1
#Nc=1
#QUANTUM=0

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=2048 aX=2 aP=0.5

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoopNs2048/SigmaAOneLoop.txt <==
-31.7718 -0.999997 3.15565e-18
-31.5978 -0.999997 3.15565e-18
-31.4553 -0.999997 3.15565e-18
-31.3292 -0.999997 3.15565e-18
-31.2138 -0.999997 3.15565e-18
-31.1063 -0.999997 3.15565e-18
-31.0047 -0.999997 3.15565e-18
-30.908 -0.999997 3.15565e-18
-30.8153 -0.999997 3.15565e-18
-30.7261 -0.999997 3.15565e-18
-30.6398 -0.999997 3.15565e-18
-30.556 -0.999997 3.15565e-18
-30.4746 -0.999997 3.15565e-18
-30.3953 -0.999997 3.15565e-18
-30.3178 -0.999997 3.15565e-18
-30.242 -0.999997 3.15565e-18
-30.1678 -0.999997 3.15565e-18
-30.0949 -0.999997 3.15565e-18
-30.0235 -0.999997 3.15565e-18
-29.9532 -0.999997 3.15565e-18
-29.8841 -0.999997 3.15565e-18
-29.816 -0.999997 3.15565e-18
-29.749 -0.999997 3.15565e-18
-29.6829 -0.999997 3.15565e-18
-29.6177 -0.999997 3.15565e-18
-29.5533 -0.999997 3.15565e-18
-29.4898 -0.999997 3.15565e-18
-29.427 -0.999997 3.15565e-18
-29.3649 -0.999997 3.15565e-18
-29.3036 -0.999997 3.15565e-18
-29.2428 -0.999997 3.15565e-18
-29.1828 -0.999997 3.15565e-18
-29.1233 -0.999997 3.15565e-18
-29.0644 -0.999997 3.15565e-18
-29.006 -0.999997 3.15565e-18
-28.9482 -0.999997 3.15565e-18
-28.8909 -0.999997 3.15565e-18
-28.8341 -0.999997 3.15565e-18
-28.7778 -0.999997 3.15565e-18
-28.7219 -0.999997 3.15565e-18
-28.6665 -0.999997 3.15565e-18
-28.6116 -0.999997 3.15565e-18
-28.557 -0.999997 3.15565e-18
-28.5028 -0.999997 3.15565e-18
-28.4491 -0.999997 3.15565e-18
-28.3957 -0.999997 3.15565e-18
-28.3427 -0.999997 3.15565e-18
-28.29 -0.999997 3.15565e-18
-28.2377 -0.999997 3.15565e-18
-28.1857 -0.999997 3.15565e-18
-28.1341 -0.999997 3.15565e-18
-28.0827 -0.999997 3.15565e-18
-28.0317 -0.999997 3.15565e-18
-27.981 -0.999997 3.15565e-18
-27.9306 -0.999997 3.15565e-18
-27.8805 -0.999997 3.15565e-18
-27.8306 -0.999997 3.15565e-18
-27.7811 -0.999997 3.15565e-18
-27.7318 -0.999997 3.15565e-18
-27.6827 -0.999997 3.15565e-18
-27.634 -0.999997 3.15565e-18
-27.5854 -0.999997 3.15565e-18
-27.5372 -0.999997 3.15565e-18
-27.4891 -0.999997 3.15565e-18
-27.4413 -0.999997 3.15565e-18
-27.3937 -0.999997 3.15565e-18
-27.3464 -0.999997 3.15565e-18
-27.2993 -0.999997 3.15565e-18
-27.2523 -0.999997 3.15565e-18
-27.2056 -0.999997 3.15565e-18
-27.1592 -0.999997 3.15565e-18
-27.1129 -0.999997 3.15565e-18
-27.0668 -0.999997 3.15565e-18
-27.0209 -0.999997 3.15565e-18
-26.9752 -0.999997 3.15565e-18
-26.9297 -0.999997 3.15565e-18
-26.8843 -0.999997 3.15565e-18
-26.8392 -0.999997 3.15565e-18
-26.7942 -0.999997 3.15565e-18
-26.7495 -0.999997 3.15565e-18
-26.7048 -0.999997 3.15565e-18
-26.6604 -0.999997 3.15565e-18
-26.6161 -0.999997 3.15565e-18
-26.572 -0.999997 3.15565e-18
-26.5281 -0.999997 3.15565e-18
-26.4843 -0.999997 3.15565e-18
-26.4406 -0.999997 3.15565e-18
-26.3972 -0.999997 3.15565e-18
-26.3538 -0.999997 3.15565e-18
-26.3106 -0.999997 3.15565e-18
-26.2676 -0.999997 3.15565e-18
-26.2247 -0.999997 3.15565e-18
-26.182 -0.999997 3.15565e-18
-26.1394 -0.999997 3.15565e-18
-26.0969 -0.999997 3.15565e-18
-26.0546 -0.999997 3.15565e-18
-26.0124 -0.999997 3.15565e-18
-25.9703 -0.999997 3.15565e-18
-25.9284 -0.999997 3.15565e-18
-25.8866 -0.999997 3.15565e-18
-25.8449 -0.999997 3.15565e-18
-25.8034 -0.999997 3.15565e-18
-25.762 -0.999997 3.15565e-18
-25.7207 -0.999997 3.15565e-18
-25.6795 -0.999997 3.15565e-18
-25.6384 -0.999997 3.15565e-18
-25.5975 -0.999997 3.15565e-18
-25.5567 -0.999997 3.15565e-18
-25.5159 -0.999997 3.15565e-18
-25.4753 -0.999997 3.15565e-18
-25.4349 -0.999997 3.15565e-18
-25.3945 -0.999997 3.15565e-18
-25.3542 -0.999997 3.15565e-18
-25.314 -0.999997 3.15565e-18
-25.274 -0.999997 3.15565e-18
-25.234 -0.999997 3.15565e-18
-25.1942 -0.999997 3.15565e-18
-25.1545 -0.999997 3.15565e-18
-25.1148 -0.999997 3.15565e-18
-25.0753 -0.999997 3.15565e-18
-25.0358 -0.999997 3.15565e-18
-24.9965 -0.999997 3.15565e-18
-24.9572 -0.999997 3.15565e-18
-24.9181 -0.999997 3.15565e-18
-24.879 -0.999997 3.15565e-18
-24.84 -0.999997 3.15565e-18
-24.8012 -0.999997 3.15565e-18
-24.7624 -0.999997 3.15565e-18
-24.7237 -0.999997 3.15565e-18
-24.6851 -0.999997 3.15565e-18
-24.6466 -0.999997 3.15565e-18
-24.6081 -0.999997 3.15565e-18
-24.5698 -0.999997 3.15565e-18
-24.5316 -0.999997 3.15565e-18
-24.4934 -0.999997 3.15565e-18
-24.4553 -0.999997 3.15565e-18
-24.4173 -0.999997 3.15565e-18
-24.3794 -0.999997 3.15565e-18
-24.3415 -0.999997 3.15565e-18
-24.3038 -0.999997 3.15565e-18
-24.2661 -0.999997 3.15565e-18
-24.2285 -0.999997 3.15565e-18
-24.191 -0.999997 3.15565e-18
-24.1535 -0.999997 3.15565e-18
-24.1162 -0.999997 3.15565e-18
-24.0789 -0.999997 3.15565e-18
-24.0417 -0.999997 3.15565e-18
-24.0045 -0.999997 3.15565e-18
-23.9674 -0.999997 3.15565e-18
-23.9304 -0.999997 3.15565e-18
-23.8935 -0.999997 3.15565e-18
-23.8567 -0.999997 3.15565e-18
-23.8199 -0.999997 3.15565e-18
-23.7832 -0.999997 3.15565e-18
-23.7465 -0.999997 3.15565e-18
-23.71 -0.999997 3.15565e-18
-23.6735 -0.999997 3.15565e-18
-23.637 -0.999997 3.15565e-18
-23.6007 -0.999997 3.15565e-18
-23.5644 -0.999997 3.15565e-18
-23.5281 -0.999997 3.15565e-18
-23.492 -0.999997 3.15565e-18
-23.4559 -0.999997 3.15565e-18
-23.4198 -0.999997 3.15565e-18
-23.3838 -0.999997 3.15565e-18
-23.3479 -0.999997 3.15565e-18
-23.3121 -0.999997 3.15565e-18
-23.2763 -0.999997 3.15565e-18
-23.2406 -0.999997 3.15565e-18
-23.2049 -0.999997 3.15565e-18
-23.1693 -0.999997 3.15565e-18
-23.1338 -0.999997 3.15565e-18
-23.0983 -0.999997 3.15565e-18
-23.0628 -0.999997 3.15565e-18
-23.0275 -0.999997 3.15565e-18
-22.9922 -0.999997 3.15565e-18
-22.9569 -0.999997 3.15565e-18
-22.9217 -0.999997 3.15565e-18
-22.8866 -0.999997 3.15565e-18
-22.8515 -0.999997 3.15565e-18
-22.8165 -0.999997 3.15565e-18
-22.7815 -0.999997 3.15565e-18
-22.7466 -0.999997 3.15565e-18
-22.7117 -0.999997 3.15565e-18
-22.6769 -0.999997 3.15565e-18
-22.6422 -0.999997 3.15565e-18
-22.6075 -0.999997 3.15565e-18
-22.5729 -0.999997 3.15565e-18
-22.5383 -0.999997 3.15565e-18
-22.5037 -0.999997 3.15565e-18
-22.4692 -0.999997 3.15565e-18
-22.4348 -0.999997 3.15565e-18
-22.4004 -0.999997 3.15565e-18
-22.3661 -0.999997 3.15565e-18
-22.3318 -0.999997 3.15565e-18
-22.2976 -0.999997 3.15565e-18
-22.2634 -0.999997 3.15565e-18
-22.2292 -0.999997 3.15565e-18
-22.1951 -0.999997 3.15565e-18
-22.1611 -0.999997 3.15565e-18
-22.1271 -0.999997 3.15565e-18
-22.0932 -0.999997 3.15565e-18
-22.0593 -0.999997 3.15565e-18
-22.0254 -0.999997 3.15565e-18
-21.9916 -0.999997 3.15565e-18
-21.9579 -0.999997 3.15565e-18
-21.9242 -0.999997 3.15565e-18
-21.8905 -0.999997 3.15565e-18
-21.8569 -0.999997 3.15565e-18
-21.8233 -0.999997 3.15565e-18
-21.7898 -0.999997 3.15565e-18
-21.7563 -0.999997 3.15565e-18
-21.7229 -0.999997 3.15565e-18
-21.6895 -0.999997 3.15565e-18
-21.6561 -0.999997 3.15565e-18
-21.6228 -0.999997 3.15565e-18
-21.5895 -0.999997 3.15565e-18
-21.5563 -0.999997 3.15565e-18
-21.5231 -0.999997 3.15565e-18
-21.49 -0.999997 3.15565e-18
-21.4569 -0.999997 3.15565e-18
-21.4238 -0.999997 3.15565e-18
-21.3908 -0.999997 3.15565e-18
-21.3578 -0.999997 3.15565e-18
-21.3249 -0.999997 3.15565e-18
-21.292 -0.999997 3.15565e-18
-21.2592 -0.999997 3.15565e-18
-21.2264 -0.999997 3.15565e-18
-21.1936 -0.999997 3.15565e-18
-21.1609 -0.999997 3.15565e-18
-21.1282 -0.999997 3.15565e-18
-21.0955 -0.999997 3.15565e-18
-21.0629 -0.999997 3.15565e-18
-21.0303 -0.999997 3.15565e-18
-20.9978 -0.999997 3.15565e-18
-20.9653 -0.999997 3.15565e-18
-20.9328 -0.999997 3.15565e-18
-20.9004 -0.999997 3.15565e-18
-20.868 -0.999997 3.15565e-18
-20.8357 -0.999997 3.15565e-18
-20.8034 -0.999997 3.15565e-18
-20.7711 -0.999997 3.15565e-18
-20.7388 -0.999997 3.15565e-18
-20.7066 -0.999997 3.15565e-18
-20.6745 -0.999997 3.15565e-18
-20.6423 -0.999997 3.15565e-18
-20.6102 -0.999997 3.15565e-18
-20.5782 -0.999997 3.15565e-18
-20.5462 -0.999997 3.15565e-18
-20.5142 -0.999997 3.15565e-18
-20.4822 -0.999997 3.15565e-18
-20.4503 -0.999997 3.15565e-18
-20.4184 -0.999997 3.15565e-18
-20.3866 -0.999997 3.15565e-18
-20.3547 -0.999997 3.15565e-18
-20.323 -0.999997 3.15565e-18
-20.2912 -0.999997 3.15565e-18
-20.2595 -0.999997 3.15565e-18
-20.2278 -0.999997 3.15565e-18
-20.1961 -0.999997 3.15565e-18
-20.1645 -0.999997 3.15565e-18
-20.1329 -0.999997 3.15565e-18
-20.1014 -0.999997 3.15565e-18
-20.0699 -0.999997 3.15565e-18
-20.0384 -0.999997 3.15565e-18
-20.0069 -0.999997 3.15565e-18
-19.9755 -0.999997 3.15565e-18
-19.9441 -0.999997 3.15565e-18
-19.9127 -0.999997 3.15565e-18
-19.8814 -0.999997 3.15565e-18
-19.8501 -0.999997 3.15565e-18
-19.8188 -0.999997 3.15565e-18
-19.7876 -0.999997 3.15565e-18
-19.7564 -0.999997 3.15565e-18
-19.7252 -0.999997 3.15565e-18
-19.6941 -0.999997 3.15565e-18
-19.6629 -0.999997 3.15565e-18
-19.6318 -0.999997 3.15565e-18
-19.6008 -0.999997 3.15565e-18
-19.5698 -0.999997 3.15565e-18
-19.5388 -0.999997 3.15565e-18
-19.5078 -0.999997 3.15565e-18
-19.4768 -0.999997 3.15565e-18
-19.4459 -0.999997 3.15565e-18
-19.4151 -0.999997 3.15565e-18
-19.3842 -0.999997 3.15565e-18
-19.3534 -0.999997 3.15565e-18
-19.3226 -0.999997 3.15565e-18
-19.2918 -0.999997 3.15565e-18
-19.2611 -0.999997 3.15565e-18
-19.2303 -0.999997 3.15565e-18
-19.1997 -0.999997 3.15565e-18
-19.169 -0.999997 3.15565e-18
-19.1384 -0.999997 3.15565e-18
-19.1078 -0.999997 3.15565e-18
-19.0772 -0.999997 3.15565e-18
-19.0466 -0.999997 3.15565e-18
-19.0161 -0.999997 3.15565e-18
-18.9856 -0.999997 3.15565e-18
-18.9551 -0.999997 3.15565e-18
-18.9247 -0.999997 3.15565e-18
-18.8943 -0.999997 3.15565e-18
-18.8639 -0.999997 3.15565e-18
-18.8335 -0.999997 3.15565e-18
-18.8032 -0.999997 3.15565e-18
-18.7729 -0.999997 3.15565e-18
-18.7426 -0.999997 3.15565e-18
-18.7123 -0.999997 3.15565e-18
-18.6821 -0.999997 3.15565e-18
-18.6519 -0.999997 3.15565e-18
-18.6217 -0.999997 3.15565e-18
-18.5915 -0.999997 3.15565e-18
-18.5614 -0.999997 3.15565e-18
-18.5313 -0.999997 3.15565e-18
-18.5012 -0.999997 3.15565e-18
-18.4711 -0.999997 3.15565e-18
-18.4411 -0.999997 3.15565e-18
-18.4111 -0.999997 3.15565e-18
-18.3811 -0.999997 3.15565e-18
-18.3511 -0.999997 3.15565e-18
-18.3212 -0.999997 3.15565e-18
-18.2912 -0.999997 3.15565e-18
-18.2613 -0.999997 3.15565e-18
-18.2315 -0.999997 3.15565e-18
-18.2016 -0.999997 3.15565e-18
-18.1718 -0.999997 3.15565e-18
-18.142 -0.999997 3.15565e-18
-18.1122 -0.999997 3.15565e-18
-18.0825 -0.999997 3.15565e-18
-18.0527 -0.999997 3.15565e-18
-18.023 -0.999997 3.15565e-18
-17.9933 -0.999997 3.15565e-18
-17.9637 -0.999997 3.15565e-18
-17.934 -0.999997 3.15565e-18
-17.9044 -0.999997 3.15565e-18
-17.8748 -0.999997 3.15565e-18
-17.8452 -0.999997 3.15565e-18
-17.8157 -0.999997 3.15565e-18
-17.7862 -0.999997 3.15565e-18
-17.7567 -0.999997 3.15565e-18
-17.7272 -0.999997 3.15565e-18
-17.6977 -0.999997 3.15565e-18
-17.6683 -0.999997 3.15565e-18
-17.6388 -0.999997 3.15565e-18
-17.6094 -0.999997 3.15565e-18
-17.5801 -0.999997 3.15565e-18
-17.5507 -0.999997 3.15565e-18
-17.5214 -0.999997 3.15565e-18
-17.4921 -0.999997 3.15565e-18
-17.4628 -0.999997 3.15565e-18
-17.4335 -0.999997 3.15565e-18
-17.4042 -0.999997 3.15565e-18
-17.375 -0.999997 3.15565e-18
-17.3458 -0.999997 3.15565e-18
-17.3166 -0.999997 3.15565e-18
-17.2874 -0.999997 3.15565e-18
-17.2583 -0.999997 3.15565e-18
-17.2291 -0.999997 3.15565e-18
-17.2 -0.999997 3.15565e-18
-17.1709 -0.999997 3.15565e-18
-17.1419 -0.999997 3.15565e-18
-17.1128 -0.999997 3.15565e-18
-17.0838 -0.999997 3.15565e-18
-17.0548 -0.999997 3.15565e-18
-17.0258 -0.999997 3.15565e-18
-16.9968 -0.999997 3.15565e-18
-16.9679 -0.999997 3.15565e-18
-16.9389 -0.999997 3.15565e-18
-16.91 -0.999997 3.15565e-18
-16.8811 -0.999997 3.15565e-18
-16.8522 -0.999997 3.15565e-18
-16.8234 -0.999997 3.15565e-18
-16.7945 -0.999997 3.15565e-18
-16.7657 -0.999997 3.15565e-18
-16.7369 -0.999997 3.15565e-18
-16.7081 -0.999997 3.15565e-18
-16.6794 -0.999997 3.15565e-18
-16.6506 -0.999997 3.15565e-18
-16.6219 -0.999997 3.15565e-18
-16.5932 -0.999997 3.15565e-18
-16.5645 -0.999997 3.15565e-18
-16.5358 -0.999997 3.15565e-18
-16.5072 -0.999997 3.15565e-18
-16.4785 -0.999997 3.15565e-18
-16.4499 -0.999997 3.15565e-18
-16.4213 -0.999997 3.15565e-18
-16.3927 -0.999997 3.15565e-18
-16.3642 -0.999997 3.15565e-18
-16.3356 -0.999997 3.15565e-18
-16.3071 -0.999997 3.15565e-18
-16.2786 -0.999997 3.15565e-18
-16.2501 -0.999997 3.15565e-18
-16.2216 -0.999997 3.15565e-18
-16.1932 -0.999997 3.15565e-18
-16.1647 -0.999997 3.15565e-18
-16.1363 -0.999997 3.15565e-18
-16.1079 -0.999997 3.15565e-18
-16.0795 -0.999997 3.15565e-18
-16.0511 -0.999997 3.15565e-18
-16.0228 -0.999997 3.15565e-18
-15.9944 -0.999997 3.15565e-18
-15.9661 -0.999997 3.15565e-18
-15.9378 -0.999997 3.15565e-18
-15.9095 -0.999997 3.15565e-18
-15.8812 -0.999997 3.15565e-18
-15.853 -0.999997 3.15565e-18
-15.8247 -0.999997 3.15565e-18
-15.7965 -0.999997 3.15565e-18
-15.7683 -0.999997 3.15565e-18
-15.7401 -0.999997 3.15565e-18
-15.7119 -0.999997 3.15565e-18
-15.6838 -0.999997 3.15565e-18
-15.6556 -0.999997 3.15565e-18
-15.6275 -0.999997 3.15565e-18
-15.5994 -0.999997 3.15565e-18
-15.5713 -0.999997 3.15565e-18
-15.5432 -0.999997 3.15565e-18
-15.5151 -0.999997 3.15565e-18
-15.4871 -0.999997 3.15565e-18
-15.459 -0.999997 3.15565e-18
-15.431 -0.999997 3.15565e-18
-15.403 -0.999997 3.15565e-18
-15.375 -0.999997 3.15565e-18
-15.347 -0.999997 3.15565e-18
-15.3191 -0.999997 3.15565e-18
-15.2911 -0.999997 3.15565e-18
-15.2632 -0.999997 3.15565e-18
-15.2353 -0.999997 3.15565e-18
-15.2074 -0.999997 3.15565e-18
-15.1795 -0.999997 3.15565e-18
-15.1517 -0.999997 3.15565e-18
-15.1238 -0.999997 3.15565e-18
-15.096 -0.999997 3.15565e-18
-15.0681 -0.999997 3.15565e-18
-15.0403 -0.999997 3.15565e-18
-15.0125 -0.999997 3.15565e-18
-14.9848 -0.999997 3.15565e-18
-14.957 -0.999997 3.15565e-18
-14.9292 -0.999997 3.15565e-18
-14.9015 -0.999997 3.15565e-18
-14.8738 -0.999997 3.15565e-18
-14.8461 -0.999997 3.15565e-18
-14.8184 -0.999997 3.15565e-18
-14.7907 -0.999997 3.15565e-18
-14.763 -0.999997 3.15565e-18
-14.7354 -0.999997 3.15565e-18
-14.7077 -0.999997 3.15565e-18
-14.6801 -0.999997 3.15565e-18
-14.6525 -0.999997 3.15565e-18
-14.6249 -0.999997 3.15565e-18
-14.5973 -0.999997 3.15565e-18
-14.5698 -0.999997 3.15565e-18
-14.5422 -0.999997 3.15565e-18
-14.5147 -0.999997 3.15565e-18
-14.4871 -0.999997 3.15565e-18
-14.4596 -0.999997 3.15565e-18
-14.4321 -0.999997 3.15565e-18
-14.4046 -0.999997 3.15565e-18
-14.3771 -0.999997 3.15565e-18
-14.3497 -0.999997 3.15565e-18
-14.3222 -0.999997 3.15565e-18
-14.2948 -0.999997 3.15565e-18
-14.2674 -0.999997 3.15565e-18
-14.24 -0.999997 3.15565e-18
-14.2126 -0.999997 3.15565e-18
-14.1852 -0.999997 3.15565e-18
-14.1578 -0.999997 3.15565e-18
-14.1305 -0.999997 3.15565e-18
-14.1031 -0.999997 3.15565e-18
-14.0758 -0.999997 3.15565e-18
-14.0485 -0.999997 3.15565e-18
-14.0212 -0.999997 3.15565e-18
-13.9939 -0.999997 3.15565e-18
-13.9666 -0.999997 3.15565e-18
-13.9393 -0.999997 3.15565e-18
-13.9121 -0.999997 3.15565e-18
-13.8848 -0.999997 3.15565e-18
-13.8576 -0.999997 3.15565e-18
-13.8304 -0.999997 3.15565e-18
-13.8032 -0.999997 3.15565e-18
-13.776 -0.999997 3.15565e-18
-13.7488 -0.999997 3.15565e-18
-13.7216 -0.999997 3.15565e-18
-13.6945 -0.999997 3.15565e-18
-13.6673 -0.999997 3.15565e-18
-13.6402 -0.999997 3.15565e-18
-13.6131 -0.999997 3.15565e-18
-13.5859 -0.999997 3.15565e-18
-13.5588 -0.999997 3.15565e-18
-13.5318 -0.999997 3.15565e-18
-13.5047 -0.999997 3.15565e-18
-13.4776 -0.999997 3.15565e-18
-13.4506 -0.999997 3.15565e-18
-13.4235 -0.999997 3.15565e-18
-13.3965 -0.999997 3.15565e-18
-13.3695 -0.999997 3.15565e-18
-13.3425 -0.999997 3.15565e-18
-13.3155 -0.999997 3.15565e-18
-13.2885 -0.999997 3.15565e-18
-13.2615 -0.999997 3.15565e-18
-13.2346 -0.999997 3.15565e-18
-13.2076 -0.999997 3.15565e-18
-13.1807 -0.999997 3.15565e-18
-13.1538 -0.999997 3.15565e-18
-13.1269 -0.999997 3.15565e-18
-13.1 -0.999997 3.15565e-18
-13.0731 -0.999997 3.15565e-18
-13.0462 -0.999997 3.15565e-18
-13.0193 -0.999997 3.15565e-18
-12.9925 -0.999997 3.15565e-18
-12.9656 -0.999997 3.15565e-18
-12.9388 -0.999997 3.15565e-18
-12.9119 -0.999997 3.15565e-18
-12.8851 -0.999997 3.15565e-18
-12.8583 -0.999997 3.15565e-18
-12.8315 -0.999997 3.15565e-18
-12.8047 -0.999997 3.15565e-18
-12.778 -0.999997 3.15565e-18
-12.7512 -0.999997 3.15565e-18
-12.7245 -0.999997 3.15565e-18
-12.6977 -0.999997 3.15565e-18
-12.671 -0.999997 3.15565e-18
-12.6443 -0.999997 3.15565e-18
-12.6176 -0.999997 3.15565e-18
-12.5909 -0.999997 3.15565e-18
-12.5642 -0.999997 3.15565e-18
-12.5375 -0.999997 3.15565e-18
-12.5108 -0.999997 3.15565e-18
-12.4842 -0.999997 3.15565e-18
-12.4575 -0.999997 3.15565e-18
-12.4309 -0.999997 3.15565e-18
-12.4043 -0.999997 3.15565e-18
-12.3776 -0.999997 3.15565e-18
-12.351 -0.999997 3.15565e-18
-12.3244 -0.999997 3.15565e-18
-12.2979 -0.999997 3.15565e-18
-12.2713 -0.999997 3.15565e-18
-12.2447 -0.999997 3.15565e-18
-12.2182 -0.999997 3.15565e-18
-12.1916 -0.999997 3.15565e-18
-12.1651 -0.999997 3.15565e-18
-12.1385 -0.999997 3.15565e-18
-12.112 -0.999997 3.15565e-18
-12.0855 -0.999997 3.15565e-18
-12.059 -0.999997 3.15565e-18
-12.0325 -0.999997 3.15565e-18
-12.0061 -0.999997 3.15565e-18
-11.9796 -0.999997 3.15565e-18
-11.9531 -0.999997 3.15565e-18
-11.9267 -0.999997 3.15565e-18
-11.9002 -0.999997 3.15565e-18
-11.8738 -0.999997 3.15565e-18
-11.8474 -0.999997 3.15565e-18
-11.821 -0.999997 3.15565e-18
-11.7946 -0.999997 3.15565e-18
-11.7682 -0.999997 3.15565e-18
-11.7418 -0.999997 3.15565e-18
-11.7154 -0.999997 3.15565e-18
-11.689 -0.999997 3.15565e-18
-11.6627 -0.999997 3.15565e-18
-11.6363 -0.999997 3.15565e-18
-11.61 -0.999997 3.15565e-18
-11.5837 -0.999997 3.15565e-18
-11.5573 -0.999997 3.15565e-18
-11.531 -0.999997 3.15565e-18
-11.5047 -0.999997 3.15565e-18
-11.4784 -0.999997 3.15565e-18
-11.4522 -0.999997 3.15565e-18
-11.4259 -0.999997 3.15565e-18
-11.3996 -0.999997 3.15565e-18
-11.3734 -0.999997 3.15565e-18
-11.3471 -0.999997 3.15565e-18
-11.3209 -0.999997 3.15565e-18
-11.2946 -0.999997 3.15565e-18
-11.2684 -0.999997 3.15565e-18
-11.2422 -0.999997 3.15565e-18
-11.216 -0.999997 3.15565e-18
-11.1898 -0.999997 3.15565e-18
-11.1636 -0.999997 3.15565e-18
-11.1374 -0.999997 3.15565e-18
-11.1112 -0.999997 3.15565e-18
-11.0851 -0.999997 3.15565e-18
-11.0589 -0.999997 3.15565e-18
-11.0328 -0.999997 3.15565e-18
-11.0066 -0.999997 3.15565e-18
-10.9805 -0.999997 3.15565e-18
-10.9544 -0.999997 3.15565e-18
-10.9283 -0.999997 3.15565e-18
-10.9022 -0.999997 3.15565e-18
-10.8761 -0.999997 3.15565e-18
-10.85 -0.999997 3.15565e-18
-10.8239 -0.999997 3.15565e-18
-10.7978 -0.999997 3.15565e-18
-10.7718 -0.999997 3.15565e-18
-10.7457 -0.999997 3.15565e-18
-10.7196 -0.999997 3.15565e-18
-10.6936 -0.999997 3.15565e-18
-10.6676 -0.999997 3.15565e-18
-10.6415 -0.999997 3.15565e-18
-10.6155 -0.999997 3.15565e-18
-10.5895 -0.999997 3.15565e-18
-10.5635 -0.999997 3.15565e-18
-10.5375 -0.999997 3.15565e-18
-10.5115 -0.999997 3.15565e-18
-10.4856 -0.999997 3.15565e-18
-10.4596 -0.999997 3.15565e-18
-10.4336 -0.999997 3.15565e-18
-10.4077 -0.999997 3.15565e-18
-10.3817 -0.999997 3.15565e-18
-10.3558 -0.999997 3.15565e-18
-10.3299 -0.999997 3.15565e-18
-10.3039 -0.999997 3.15565e-18
-10.278 -0.999997 3.15565e-18
-10.2521 -0.999997 3.15565e-18
-10.2262 -0.999997 3.15565e-18
-10.2003 -0.999997 3.15565e-18
-10.1744 -0.999997 3.15565e-18
-10.1485 -0.999997 3.15565e-18
-10.1227 -0.999997 3.15565e-18
-10.0968 -0.999997 3.15565e-18
-10.0709 -0.999997 3.15565e-18
-10.0451 -0.999997 3.15565e-18
-10.0192 -0.999997 3.15565e-18
-9.99341 -0.999997 3.15565e-18
-9.96758 -0.999997 3.15565e-18
-9.94176 -0.999997 3.15565e-18
-9.91595 -0.999997 3.15565e-18
-9.89014 -0.999997 3.15565e-18
-9.86434 -0.999997 3.15565e-18
-9.83854 -0.999997 3.15565e-18
-9.81276 -0.999997 3.15565e-18
-9.78698 -0.999997 3.15565e-18
-9.76121 -0.999997 3.15565e-18
-9.73544 -0.999997 3.15565e-18
-9.70968 -0.999997 3.15565e-18
-9.68393 -0.999997 3.15565e-18
-9.65819 -0.999997 3.15565e-18
-9.63245 -0.999997 3.15565e-18
-9.60672 -0.999997 3.15565e-18
-9.581 -0.999997 3.15565e-18
-9.55528 -0.999997 3.15565e-18
-9.52957 -0.999997 3.15565e-18
-9.50387 -0.999997 3.15565e-18
-9.47817 -0.999997 3.15565e-18
-9.45248 -0.999997 3.15565e-18
-9.4268 -0.999997 3.15565e-18
-9.40112 -0.999997 3.15565e-18
-9.37545 -0.999997 3.15565e-18
-9.34979 -0.999997 3.15565e-18
-9.32413 -0.999997 3.15565e-18
-9.29848 -0.999997 3.15565e-18
-9.27284 -0.999997 3.15565e-18
-9.2472 -0.999997 3.15565e-18
-9.22157 -0.999997 3.15565e-18
-9.19594 -0.999997 3.15565e-18
-9.17033 -0.999997 3.15565e-18
-9.14471 -0.999997 3.15565e-18
-9.11911 -0.999997 3.15565e-18
-9.09351 -0.999997 3.15565e-18
-9.06792 -0.999997 3.15565e-18
-9.04233 -0.999997 3.15565e-18
-9.01675 -0.999997 3.15565e-18
-8.99118 -0.999997 3.15565e-18
-8.96561 -0.999997 3.15565e-18
-8.94005 -0.999997 3.15565e-18
-8.91449 -0.999997 3.15565e-18
-8.88895 -0.999997 3.15565e-18
-8.8634 -0.999997 3.15565e-18
-8.83787 -0.999997 3.15565e-18
-8.81234 -0.999997 3.15565e-18
-8.78681 -0.999997 3.15565e-18
-8.76129 -0.999997 3.15565e-18
-8.73578 -0.999997 3.15565e-18
-8.71027 -0.999997 3.15565e-18
-8.68477 -0.999997 3.15565e-18
-8.65928 -0.999997 3.15565e-18
-8.63379 -0.999997 3.15565e-18
-8.60831 -0.999997 3.15565e-18
-8.58283 -0.999997 3.15565e-18
-8.55736 -0.999997 3.15565e-18
-8.53189 -0.999997 3.15565e-18
-8.50644 -0.999997 3.15565e-18
-8.48098 -0.999997 3.15565e-18
-8.45553 -0.999997 3.15565e-18
-8.43009 -0.999997 3.15565e-18
-8.40466 -0.999997 3.15565e-18
-8.37923 -0.999997 3.15565e-18
-8.3538 -0.999997 3.15565e-18
-8.32838 -0.999997 3.15565e-18
-8.30297 -0.999997 3.15565e-18
-8.27756 -0.999997 3.15565e-18
-8.25216 -0.999997 3.15565e-18
-8.22676 -0.999997 3.15565e-18
-8.20137 -0.999997 3.15565e-18
-8.17598 -0.999997 3.15565e-18
-8.1506 -0.999997 3.15565e-18
-8.12523 -0.999997 3.15565e-18
-8.09986 -0.999997 3.15565e-18
-8.0745 -0.999997 3.15565e-18
-8.04914 -0.999997 3.15565e-18
-8.02378 -0.999997 3.15565e-18
-7.99844 -0.999997 3.15565e-18
-7.97309 -0.999997 3.15565e-18
-7.94776 -0.999997 3.15565e-18
-7.92243 -0.999997 3.15565e-18
-7.8971 -0.999997 3.15565e-18
-7.87178 -0.999997 3.15565e-18
-7.84646 -0.999997 3.15565e-18
-7.82115 -0.999997 3.15565e-18
-7.79585 -0.999997 3.15565e-18
-7.77055 -0.999997 3.15565e-18
-7.74525 -0.999997 3.15565e-18
-7.71996 -0.999997 3.15565e-18
-7.69468 -0.999997 3.15565e-18
-7.6694 -0.999997 3.15565e-18
-7.64412 -0.999997 3.15565e-18
-7.61885 -0.999997 3.15565e-18
-7.59359 -0.999997 3.15565e-18
-7.56833 -0.999997 3.15565e-18
-7.54307 -0.999997 3.15565e-18
-7.51782 -0.999997 3.15565e-18
-7.49258 -0.999997 3.15565e-18
-7.46734 -0.999997 3.15565e-18
-7.4421 -0.999997 3.15565e-18
-7.41687 -0.999997 3.15565e-18
-7.39165 -0.999997 3.15565e-18
-7.36643 -0.999997 3.15565e-18
-7.34121 -0.999997 3.15565e-18
-7.316 -0.999997 3.15565e-18
-7.2908 -0.999997 3.15565e-18
-7.2656 -0.999997 3.15565e-18
-7.2404 -0.999997 3.15565e-18
-7.21521 -0.999997 3.15565e-18
-7.19002 -0.999997 3.15565e-18
-7.16484 -0.999997 3.15565e-18
-7.13966 -0.999997 3.15565e-18
-7.11449 -0.999997 3.15565e-18
-7.08932 -0.999997 3.15565e-18
-7.06416 -0.999997 3.15565e-18
-7.039 -0.999997 3.15565e-18
-7.01384 -0.999997 3.15565e-18
-6.98869 -0.999997 3.15565e-18
-6.96355 -0.999997 3.15565e-18
-6.93841 -0.999997 3.15565e-18
-6.91327 -0.999997 3.15565e-18
-6.88814 -0.999997 3.15565e-18
-6.86301 -0.999997 3.15565e-18
-6.83789 -0.999997 3.15565e-18
-6.81277 -0.999997 3.15565e-18
-6.78766 -0.999997 3.15565e-18
-6.76255 -0.999997 3.15565e-18
-6.73744 -0.999997 3.15565e-18
-6.71234 -0.999997 3.15565e-18
-6.68724 -0.999997 3.15565e-18
-6.66215 -0.999997 3.15565e-18
-6.63706 -0.999997 3.15565e-18
-6.61198 -0.999997 3.15565e-18
-6.5869 -0.999997 3.15565e-18
-6.56182 -0.999997 3.15565e-18
-6.53675 -0.999997 3.15565e-18
-6.51169 -0.999997 3.15565e-18
-6.48662 -0.999997 3.15565e-18
-6.46156 -0.999997 3.15565e-18
-6.43651 -0.999997 3.15565e-18
-6.41146 -0.999997 3.15565e-18
-6.38641 -0.999997 3.15565e-18
-6.36137 -0.999997 3.15565e-18
-6.33633 -0.999997 3.15565e-18
-6.3113 -0.999997 3.15565e-18
-6.28627 -0.999997 3.15565e-18
-6.26124 -0.999997 3.15565e-18
-6.23622 -0.999997 3.15565e-18
-6.2112 -0.999997 3.15565e-18
-6.18619 -0.999997 3.15565e-18
-6.16118 -0.999997 3.15565e-18
-6.13617 -0.999997 3.15565e-18
-6.11117 -0.999997 3.15565e-18
-6.08617 -0.999997 3.15565e-18
-6.06117 -0.999997 3.15565e-18
-6.03618 -0.999997 3.15565e-18
-6.01119 -0.999997 3.15565e-18
-5.98621 -0.999997 3.15565e-18
-5.96123 -0.999997 3.15565e-18
-5.93625 -0.999997 3.15565e-18
-5.91128 -0.999997 3.15565e-18
-5.88631 -0.999997 3.15565e-18
-5.86135 -0.999997 3.15565e-18
-5.83639 -0.999997 3.15565e-18
-5.81143 -0.999997 3.15565e-18
-5.78648 -0.999997 3.15565e-18
-5.76153 -0.999997 3.15565e-18
-5.73658 -0.999997 3.15565e-18
-5.71164 -0.999997 3.15565e-18
-5.6867 -0.999997 3.15565e-18
-5.66176 -0.999997 3.15565e-18
-5.63683 -0.999997 3.15565e-18
-5.6119 -0.999997 3.15565e-18
-5.58698 -0.999997 3.15565e-18
-5.56205 -0.999997 3.15565e-18
-5.53714 -0.999997 3.15565e-18
-5.51222 -0.999997 3.15565e-18
-5.48731 -0.999997 3.15565e-18
-5.4624 -0.999997 3.15565e-18
-5.4375 -0.999997 3.15565e-18
-5.4126 -0.999997 3.15565e-18
-5.3877 -0.999997 3.15565e-18
-5.36281 -0.999997 3.15565e-18
-5.33791 -0.999997 3.15565e-18
-5.31303 -0.999997 3.15565e-18
-5.28814 -0.999997 3.15565e-18
-5.26326 -0.999997 3.15565e-18
-5.23838 -0.999997 3.15565e-18
-5.21351 -0.999997 3.15565e-18
-5.18864 -0.999997 3.15565e-18
-5.16377 -0.999997 3.15565e-18
-5.1389 -0.999997 3.15565e-18
-5.11404 -0.999997 3.15565e-18
-5.08918 -0.999997 3.15565e-18
-5.06433 -0.999997 3.15565e-18
-5.03948 -0.999997 3.15565e-18
-5.01463 -0.999997 3.15565e-18
-4.98978 -0.999997 3.15565e-18
-4.96494 -0.999997 3.15565e-18
-4.9401 -0.999997 3.15565e-18
-4.91526 -0.999997 3.15565e-18
-4.89043 -0.999997 3.15565e-18
-4.8656 -0.999997 3.15565e-18
-4.84077 -0.999997 3.15565e-18
-4.81594 -0.999997 3.15565e-18
-4.79112 -0.999997 3.15565e-18
-4.7663 -0.999997 3.15565e-18
-4.74149 -0.999997 3.15565e-18
-4.71667 -0.999997 3.15565e-18
-4.69186 -0.999997 3.15565e-18
-4.66706 -0.999997 3.15565e-18
-4.64225 -0.999997 3.15565e-18
-4.61745 -0.999997 3.15565e-18
-4.59265 -0.999997 3.15565e-18
-4.56786 -0.999997 3.15565e-18
-4.54306 -0.999997 3.15565e-18
-4.51827 -0.999997 3.15565e-18
-4.49348 -0.999997 3.15565e-18
-4.4687 -0.999997 3.15565e-18
-4.44392 -0.999997 3.15565e-18
-4.41914 -0.999997 3.15565e-18
-4.39436 -0.999997 3.15565e-18
-4.36959 -0.999997 3.15565e-18
-4.34482 -0.999997 3.15565e-18
-4.32005 -0.999997 3.15565e-18
-4.29528 -0.999997 3.15565e-18
-4.27052 -0.999997 3.15565e-18
-4.24576 -0.999997 3.15565e-18
-4.221 -0.999997 3.15565e-18
-4.19624 -0.999997 3.15565e-18
-4.17149 -0.999997 3.15565e-18
-4.14674 -0.999997 3.15565e-18
-4.12199 -0.999997 3.15565e-18
-4.09725 -0.999997 3.15565e-18
-4.0725 -0.999997 3.15565e-18
-4.04776 -0.999997 3.15565e-18
-4.02302 -0.999997 3.15565e-18
-3.99829 -0.999997 3.15565e-18
-3.97356 -0.999997 3.15565e-18
-3.94882 -0.999997 3.15565e-18
-3.9241 -0.999997 3.15565e-18
-3.89937 -0.999997 3.15565e-18
-3.87465 -0.999997 3.15565e-18
-3.84992 -0.999997 3.15565e-18
-3.82521 -0.999997 3.15565e-18
-3.80049 -0.999997 3.15565e-18
-3.77577 -0.999997 3.15565e-18
-3.75106 -0.999997 3.15565e-18
-3.72635 -0.999997 3.15565e-18
-3.70164 -0.999997 3.15565e-18
-3.67694 -0.999997 3.15565e-18
-3.65224 -0.999997 3.15565e-18
-3.62754 -0.999997 3.15565e-18
-3.60284 -0.999997 3.15565e-18
-3.57814 -0.999997 3.15565e-18
-3.55345 -0.999997 3.15565e-18
-3.52875 -0.999997 3.15565e-18
-3.50406 -0.999997 3.15565e-18
-3.47937 -0.999997 3.15565e-18
-3.45469 -0.999997 3.15565e-18
-3.43 -0.999997 3.15565e-18
-3.40532 -0.999997 3.15565e-18
-3.38064 -0.999997 3.15565e-18
-3.35597 -0.999997 3.15565e-18
-3.33129 -0.999997 3.15565e-18
-3.30662 -0.999997 3.15565e-18
-3.28194 -0.999997 3.15565e-18
-3.25727 -0.999997 3.15565e-18
-3.23261 -0.999997 3.15565e-18
-3.20794 -0.999997 3.15565e-18
-3.18328 -0.999997 3.15565e-18
-3.15861 -0.999997 3.15565e-18
-3.13395 -0.999997 3.15565e-18
-3.1093 -0.999997 3.15565e-18
-3.08464 -0.999997 3.15565e-18
-3.05999 -0.999997 3.15565e-18
-3.03533 -0.999997 3.15565e-18
-3.01068 -0.999997 3.15565e-18
-2.98603 -0.999997 3.15565e-18
-2.96139 -0.999997 3.15565e-18
-2.93674 -0.999997 3.15565e-18
-2.9121 -0.999997 3.15565e-18
-2.88745 -0.999997 3.15565e-18
-2.86281 -0.999997 3.15565e-18
-2.83818 -0.999997 3.15565e-18
-2.81354 -0.999997 3.15565e-18
-2.7889 -0.999997 3.15565e-18
-2.76427 -0.999997 3.15565e-18
-2.73964 -0.999997 3.15565e-18
-2.71501 -0.999997 3.15565e-18
-2.69038 -0.999997 3.15565e-18
-2.66575 -0.999997 3.15565e-18
-2.64113 -0.999997 3.15565e-18
-2.6165 -0.999997 3.15565e-18
-2.59188 -0.999997 3.15565e-18
-2.56726 -0.999997 3.15565e-18
-2.54264 -0.999997 3.15565e-18
-2.51802 -0.999997 3.15565e-18
-2.49341 -0.999997 3.15565e-18
-2.46879 -0.999997 3.15565e-18
-2.44418 -0.999997 3.15565e-18
-2.41957 -0.999997 3.15565e-18
-2.39496 -0.999997 3.15565e-18
-2.37035 -0.999997 3.15565e-18
-2.34574 -0.999997 3.15565e-18
-2.32113 -0.999997 3.15565e-18
-2.29653 -0.999997 3.15565e-18
-2.27192 -0.999997 3.15565e-18
-2.24732 -0.999997 3.15565e-18
-2.22272 -0.999997 3.15565e-18
-2.19812 -0.999997 3.15565e-18
-2.17352 -0.999997 3.15565e-18
-2.14893 -0.999997 3.15565e-18
-2.12433 -0.999997 3.15565e-18
-2.09974 -0.999997 3.15565e-18
-2.07514 -0.999997 3.15565e-18
-2.05055 -0.999997 3.15565e-18
-2.02596 -0.999997 3.15565e-18
-2.00137 -0.999997 3.15565e-18
-1.97678 -0.999997 3.15565e-18
-1.9522 -0.999997 3.15565e-18
-1.92761 -0.999997 3.15565e-18
-1.90303 -0.999997 3.15565e-18
-1.87844 -0.999997 3.15565e-18
-1.85386 -0.999997 3.15565e-18
-1.82928 -0.999997 3.15565e-18
-1.8047 -0.999997 3.15565e-18
-1.78012 -0.999997 3.15565e-18
-1.75554 -0.999997 3.15565e-18
-1.73096 -0.999997 3.15565e-18
-1.70639 -0.999997 3.15565e-18
-1.68181 -0.999997 3.15565e-18
-1.65724 -0.999997 3.15565e-18
-1.63266 -0.999997 3.15565e-18
-1.60809 -0.999997 3.15565e-18
-1.58352 -0.999997 3.15565e-18
-1.55895 -0.999997 3.15565e-18
-1.53438 -0.999997 3.15565e-18
-1.50981 -0.999997 3.15565e-18
-1.48525 -0.999997 3.15565e-18
-1.46068 -0.999997 3.15565e-18
-1.43611 -0.999997 3.15565e-18
-1.41155 -0.999997 3.15565e-18
-1.38698 -0.999997 3.15565e-18
-1.36242 -0.999997 3.15565e-18
-1.33786 -0.999997 3.15565e-18
-1.3133 -0.999997 3.15565e-18
-1.28873 -0.999997 3.15565e-18
-1.26417 -0.999997 3.15565e-18
-1.23962 -0.999997 3.15565e-18
-1.21506 -0.999997 3.15565e-18
-1.1905 -0.999997 3.15565e-18
-1.16594 -0.999997 3.15565e-18
-1.14138 -0.999997 3.15565e-18
-1.11683 -0.999997 3.15565e-18
-1.09227 -0.999997 3.15565e-18
-1.06772 -0.999997 3.15565e-18
-1.04316 -0.999997 3.15565e-18
-1.01861 -0.999997 3.15565e-18
-0.994058 -0.999997 3.15565e-18
-0.969506 -0.999997 3.15565e-18
-0.944954 -0.999997 3.15565e-18
-0.920403 -0.999997 3.15565e-18
-0.895852 -0.999997 3.15565e-18
-0.871302 -0.999997 3.15565e-18
-0.846753 -0.999997 3.15565e-18
-0.822204 -0.999997 3.15565e-18
-0.797655 -0.999997 3.15565e-18
-0.773107 -0.999997 3.15565e-18
-0.74856 -0.999997 3.15565e-18
-0.724012 -0.999997 3.15565e-18
-0.699466 -0.999997 3.15565e-18
-0.674919 -0.999997 3.15565e-18
-0.650373 -0.999997 3.15565e-18
-0.625828 -0.999997 3.15565e-18
-0.601282 -0.999997 3.15565e-18
-0.576738 -0.999997 3.15565e-18
-0.552193 -0.999997 3.15565e-18
-0.527649 -0.999997 3.15565e-18
-0.503105 -0.999997 3.15565e-18
-0.478561 -0.999997 3.15565e-18
-0.454018 -0.999997 3.15565e-18
-0.429475 -0.999997 3.15565e-18
-0.404932 -0.999997 3.15565e-18
-0.38039 -0.999997 3.15565e-18
-0.355847 -0.999997 3.15565e-18
-0.331305 -0.999997 3.15565e-18
-0.306763 -0.999997 3.15565e-18
-0.282222 -0.999997 3.15565e-18
-0.25768 -0.999997 3.15565e-18
-0.233139 -0.999997 3.15565e-18
-0.208597 -0.999997 3.15565e-18
-0.184056 -0.999997 3.15565e-18
-0.159515 -0.999997 3.15565e-18
-0.134974 -0.999997 3.15565e-18
-0.110433 -0.999997 3.15565e-18
-0.0858925 -0.999997 3.15565e-18
-0.0613518 -0.999997 3.15565e-18
-0.0368111 -0.999997 3.15565e-18
-0.0122703 -0.999997 3.15565e-18
0.0122703 -0.999997 3.15565e-18
0.0368111 -0.999997 3.15565e-18
0.0613518 -0.999997 3.15565e-18
0.0858925 -0.999997 3.15565e-18
0.110433 -0.999997 3.15565e-18
0.134974 -0.999997 3.15565e-18
0.159515 -0.999997 3.15565e-18
0.184056 -0.999997 3.15565e-18
0.208597 -0.999997 3.15565e-18
0.233139 -0.999997 3.15565e-18
0.25768 -0.999997 3.15565e-18
0.282222 -0.999997 3.15565e-18
0.306763 -0.999997 3.15565e-18
0.331305 -0.999997 3.15565e-18
0.355847 -0.999997 3.15565e-18
0.38039 -0.999997 3.15565e-18
0.404932 -0.999997 3.15565e-18
0.429475 -0.999997 3.15565e-18
0.454018 -0.999997 3.15565e-18
0.478561 -0.999997 3.15565e-18
0.503105 -0.999997 3.15565e-18
0.527649 -0.999997 3.15565e-18
0.552193 -0.999997 3.15565e-18
0.576738 -0.999997 3.15565e-18
0.601282 -0.999997 3.15565e-18
0.625828 -0.999997 3.15565e-18
0.650373 -0.999997 3.15565e-18
0.674919 -0.999997 3.15565e-18
0.699466 -0.999997 3.15565e-18
0.724012 -0.999997 3.15565e-18
0.74856 -0.999997 3.15565e-18
0.773107 -0.999997 3.15565e-18
0.797655 -0.999997 3.15565e-18
0.822204 -0.999997 3.15565e-18
0.846753 -0.999997 3.15565e-18
0.871302 -0.999997 3.15565e-18
0.895852 -0.999997 3.15565e-18
0.920403 -0.999997 3.15565e-18
0.944954 -0.999997 3.15565e-18
0.969506 -0.999997 3.15565e-18
0.994058 -0.999997 3.15565e-18
1.01861 -0.999997 3.15565e-18
1.04316 -0.999997 3.15565e-18
1.06772 -0.999997 3.15565e-18
1.09227 -0.999997 3.15565e-18
1.11683 -0.999997 3.15565e-18
1.14138 -0.999997 3.15565e-18
1.16594 -0.999997 3.15565e-18
1.1905 -0.999997 3.15565e-18
1.21506 -0.999997 3.15565e-18
1.23962 -0.999997 3.15565e-18
1.26417 -0.999997 3.15565e-18
1.28873 -0.999997 3.15565e-18
1.3133 -0.999997 3.15565e-18
1.33786 -0.999997 3.15565e-18
1.36242 -0.999997 3.15565e-18
1.38698 -0.999997 3.15565e-18
1.41155 -0.999997 3.15565e-18
1.43611 -0.999997 3.15565e-18
1.46068 -0.999997 3.15565e-18
1.48525 -0.999997 3.15565e-18
1.50981 -0.999997 3.15565e-18
1.53438 -0.999997 3.15565e-18
1.55895 -0.999997 3.15565e-18
1.58352 -0.999997 3.15565e-18
1.60809 -0.999997 3.15565e-18
1.63266 -0.999997 3.15565e-18
1.65724 -0.999997 3.15565e-18
1.68181 -0.999997 3.15565e-18
1.70639 -0.999997 3.15565e-18
1.73096 -0.999997 3.15565e-18
1.75554 -0.999997 3.15565e-18
1.78012 -0.999997 3.15565e-18
1.8047 -0.999997 3.15565e-18
1.82928 -0.999997 3.15565e-18
1.85386 -0.999997 3.15565e-18
1.87844 -0.999997 3.15565e-18
1.90303 -0.999997 3.15565e-18
1.92761 -0.999997 3.15565e-18
1.9522 -0.999997 3.15565e-18
1.97678 -0.999997 3.15565e-18
2.00137 -0.999997 3.15565e-18
2.02596 -0.999997 3.15565e-18
2.05055 -0.999997 3.15565e-18
2.07514 -0.999997 3.15565e-18
2.09974 -0.999997 3.15565e-18
2.12433 -0.999997 3.15565e-18
2.14893 -0.999997 3.15565e-18
2.17352 -0.999997 3.15565e-18
2.19812 -0.999997 3.15565e-18
2.22272 -0.999997 3.15565e-18
2.24732 -0.999997 3.15565e-18
2.27192 -0.999997 3.15565e-18
2.29653 -0.999997 3.15565e-18
2.32113 -0.999997 3.15565e-18
2.34574 -0.999997 3.15565e-18
2.37035 -0.999997 3.15565e-18
2.39496 -0.999997 3.15565e-18
2.41957 -0.999997 3.15565e-18
2.44418 -0.999997 3.15565e-18
2.46879 -0.999997 3.15565e-18
2.49341 -0.999997 3.15565e-18
2.51802 -0.999997 3.15565e-18
2.54264 -0.999997 3.15565e-18
2.56726 -0.999997 3.15565e-18
2.59188 -0.999997 3.15565e-18
2.6165 -0.999997 3.15565e-18
2.64113 -0.999997 3.15565e-18
2.66575 -0.999997 3.15565e-18
2.69038 -0.999997 3.15565e-18
2.71501 -0.999997 3.15565e-18
2.73964 -0.999997 3.15565e-18
2.76427 -0.999997 3.15565e-18
2.7889 -0.999997 3.15565e-18
2.81354 -0.999997 3.15565e-18
2.83818 -0.999997 3.15565e-18
2.86281 -0.999997 3.15565e-18
2.88745 -0.999997 3.15565e-18
2.9121 -0.999997 3.15565e-18
2.93674 -0.999997 3.15565e-18
2.96139 -0.999997 3.15565e-18
2.98603 -0.999997 3.15565e-18
3.01068 -0.999997 3.15565e-18
3.03533 -0.999997 3.15565e-18
3.05999 -0.999997 3.15565e-18
3.08464 -0.999997 3.15565e-18
3.1093 -0.999997 3.15565e-18
3.13395 -0.999997 3.15565e-18
3.15861 -0.999997 3.15565e-18
3.18328 -0.999997 3.15565e-18
3.20794 -0.999997 3.15565e-18
3.23261 -0.999997 3.15565e-18
3.25727 -0.999997 3.15565e-18
3.28194 -0.999997 3.15565e-18
3.30662 -0.999997 3.15565e-18
3.33129 -0.999997 3.15565e-18
3.35597 -0.999997 3.15565e-18
3.38064 -0.999997 3.15565e-18
3.40532 -0.999997 3.15565e-18
3.43 -0.999997 3.15565e-18
3.45469 -0.999997 3.15565e-18
3.47937 -0.999997 3.15565e-18
3.50406 -0.999997 3.15565e-18
3.52875 -0.999997 3.15565e-18
3.55345 -0.999997 3.15565e-18
3.57814 -0.999997 3.15565e-18
3.60284 -0.999997 3.15565e-18
3.62754 -0.999997 3.15565e-18
3.65224 -0.999997 3.15565e-18
3.67694 -0.999997 3.15565e-18
3.70164 -0.999997 3.15565e-18
3.72635 -0.999997 3.15565e-18
3.75106 -0.999997 3.15565e-18
3.77577 -0.999997 3.15565e-18
3.80049 -0.999997 3.15565e-18
3.82521 -0.999997 3.15565e-18
3.84992 -0.999997 3.15565e-18
3.87465 -0.999997 3.15565e-18
3.89937 -0.999997 3.15565e-18
3.9241 -0.999997 3.15565e-18
3.94882 -0.999997 3.15565e-18
3.97356 -0.999997 3.15565e-18
3.99829 -0.999997 3.15565e-18
4.02302 -0.999997 3.15565e-18
4.04776 -0.999997 3.15565e-18
4.0725 -0.999997 3.15565e-18
4.09725 -0.999997 3.15565e-18
4.12199 -0.999997 3.15565e-18
4.14674 -0.999997 3.15565e-18
4.17149 -0.999997 3.15565e-18
4.19624 -0.999997 3.15565e-18
4.221 -0.999997 3.15565e-18
4.24576 -0.999997 3.15565e-18
4.27052 -0.999997 3.15565e-18
4.29528 -0.999997 3.15565e-18
4.32005 -0.999997 3.15565e-18
4.34482 -0.999997 3.15565e-18
4.36959 -0.999997 3.15565e-18
4.39436 -0.999997 3.15565e-18
4.41914 -0.999997 3.15565e-18
4.44392 -0.999997 3.15565e-18
4.4687 -0.999997 3.15565e-18
4.49348 -0.999997 3.15565e-18
4.51827 -0.999997 3.15565e-18
4.54306 -0.999997 3.15565e-18
4.56786 -0.999997 3.15565e-18
4.59265 -0.999997 3.15565e-18
4.61745 -0.999997 3.15565e-18
4.64225 -0.999997 3.15565e-18
4.66706 -0.999997 3.15565e-18
4.69186 -0.999997 3.15565e-18
4.71667 -0.999997 3.15565e-18
4.74149 -0.999997 3.15565e-18
4.7663 -0.999997 3.15565e-18
4.79112 -0.999997 3.15565e-18
4.81594 -0.999997 3.15565e-18
4.84077 -0.999997 3.15565e-18
4.8656 -0.999997 3.15565e-18
4.89043 -0.999997 3.15565e-18
4.91526 -0.999997 3.15565e-18
4.9401 -0.999997 3.15565e-18
4.96494 -0.999997 3.15565e-18
4.98978 -0.999997 3.15565e-18
5.01463 -0.999997 3.15565e-18
5.03948 -0.999997 3.15565e-18
5.06433 -0.999997 3.15565e-18
5.08918 -0.999997 3.15565e-18
5.11404 -0.999997 3.15565e-18
5.1389 -0.999997 3.15565e-18
5.16377 -0.999997 3.15565e-18
5.18864 -0.999997 3.15565e-18
5.21351 -0.999997 3.15565e-18
5.23838 -0.999997 3.15565e-18
5.26326 -0.999997 3.15565e-18
5.28814 -0.999997 3.15565e-18
5.31303 -0.999997 3.15565e-18
5.33791 -0.999997 3.15565e-18
5.36281 -0.999997 3.15565e-18
5.3877 -0.999997 3.15565e-18
5.4126 -0.999997 3.15565e-18
5.4375 -0.999997 3.15565e-18
5.4624 -0.999997 3.15565e-18
5.48731 -0.999997 3.15565e-18
5.51222 -0.999997 3.15565e-18
5.53714 -0.999997 3.15565e-18
5.56205 -0.999997 3.15565e-18
5.58698 -0.999997 3.15565e-18
5.6119 -0.999997 3.15565e-18
5.63683 -0.999997 3.15565e-18
5.66176 -0.999997 3.15565e-18
5.6867 -0.999997 3.15565e-18
5.71164 -0.999997 3.15565e-18
5.73658 -0.999997 3.15565e-18
5.76153 -0.999997 3.15565e-18
5.78648 -0.999997 3.15565e-18
5.81143 -0.999997 3.15565e-18
5.83639 -0.999997 3.15565e-18
5.86135 -0.999997 3.15565e-18
5.88631 -0.999997 3.15565e-18
5.91128 -0.999997 3.15565e-18
5.93625 -0.999997 3.15565e-18
5.96123 -0.999997 3.15565e-18
5.98621 -0.999997 3.15565e-18
6.01119 -0.999997 3.15565e-18
6.03618 -0.999997 3.15565e-18
6.06117 -0.999997 3.15565e-18
6.08617 -0.999997 3.15565e-18
6.11117 -0.999997 3.15565e-18
6.13617 -0.999997 3.15565e-18
6.16118 -0.999997 3.15565e-18
6.18619 -0.999997 3.15565e-18
6.2112 -0.999997 3.15565e-18
6.23622 -0.999997 3.15565e-18
6.26124 -0.999997 3.15565e-18
6.28627 -0.999997 3.15565e-18
6.3113 -0.999997 3.15565e-18
6.33633 -0.999997 3.15565e-18
6.36137 -0.999997 3.15565e-18
6.38641 -0.999997 3.15565e-18
6.41146 -0.999997 3.15565e-18
6.43651 -0.999997 3.15565e-18
6.46156 -0.999997 3.15565e-18
6.48662 -0.999997 3.15565e-18
6.51169 -0.999997 3.15565e-18
6.53675 -0.999997 3.15565e-18
6.56182 -0.999997 3.15565e-18
6.5869 -0.999997 3.15565e-18
6.61198 -0.999997 3.15565e-18
6.63706 -0.999997 3.15565e-18
6.66215 -0.999997 3.15565e-18
6.68724 -0.999997 3.15565e-18
6.71234 -0.999997 3.15565e-18
6.73744 -0.999997 3.15565e-18
6.76255 -0.999997 3.15565e-18
6.78766 -0.999997 3.15565e-18
6.81277 -0.999997 3.15565e-18
6.83789 -0.999997 3.15565e-18
6.86301 -0.999997 3.15565e-18
6.88814 -0.999997 3.15565e-18
6.91327 -0.999997 3.15565e-18
6.93841 -0.999997 3.15565e-18
6.96355 -0.999997 3.15565e-18
6.98869 -0.999997 3.15565e-18
7.01384 -0.999997 3.15565e-18
7.039 -0.999997 3.15565e-18
7.06416 -0.999997 3.15565e-18
7.08932 -0.999997 3.15565e-18
7.11449 -0.999997 3.15565e-18
7.13966 -0.999997 3.15565e-18
7.16484 -0.999997 3.15565e-18
7.19002 -0.999997 3.15565e-18
7.21521 -0.999997 3.15565e-18
7.2404 -0.999997 3.15565e-18
7.2656 -0.999997 3.15565e-18
7.2908 -0.999997 3.15565e-18
7.316 -0.999997 3.15565e-18
7.34121 -0.999997 3.15565e-18
7.36643 -0.999997 3.15565e-18
7.39165 -0.999997 3.15565e-18
7.41687 -0.999997 3.15565e-18
7.4421 -0.999997 3.15565e-18
7.46734 -0.999997 3.15565e-18
7.49258 -0.999997 3.15565e-18
7.51782 -0.999997 3.15565e-18
7.54307 -0.999997 3.15565e-18
7.56833 -0.999997 3.15565e-18
7.59359 -0.999997 3.15565e-18
7.61885 -0.999997 3.15565e-18
7.64412 -0.999997 3.15565e-18
7.6694 -0.999997 3.15565e-18
7.69468 -0.999997 3.15565e-18
7.71996 -0.999997 3.15565e-18
7.74525 -0.999997 3.15565e-18
7.77055 -0.999997 3.15565e-18
7.79585 -0.999997 3.15565e-18
7.82115 -0.999997 3.15565e-18
7.84646 -0.999997 3.15565e-18
7.87178 -0.999997 3.15565e-18
7.8971 -0.999997 3.15565e-18
7.92243 -0.999997 3.15565e-18
7.94776 -0.999997 3.15565e-18
7.97309 -0.999997 3.15565e-18
7.99844 -0.999997 3.15565e-18
8.02378 -0.999997 3.15565e-18
8.04914 -0.999997 3.15565e-18
8.0745 -0.999997 3.15565e-18
8.09986 -0.999997 3.15565e-18
8.12523 -0.999997 3.15565e-18
8.1506 -0.999997 3.15565e-18
8.17598 -0.999997 3.15565e-18
8.20137 -0.999997 3.15565e-18
8.22676 -0.999997 3.15565e-18
8.25216 -0.999997 3.15565e-18
8.27756 -0.999997 3.15565e-18
8.30297 -0.999997 3.15565e-18
8.32838 -0.999997 3.15565e-18
8.3538 -0.999997 3.15565e-18
8.37923 -0.999997 3.15565e-18
8.40466 -0.999997 3.15565e-18
8.43009 -0.999997 3.15565e-18
8.45553 -0.999997 3.15565e-18
8.48098 -0.999997 3.15565e-18
8.50644 -0.999997 3.15565e-18
8.53189 -0.999997 3.15565e-18
8.55736 -0.999997 3.15565e-18
8.58283 -0.999997 3.15565e-18
8.60831 -0.999997 3.15565e-18
8.63379 -0.999997 3.15565e-18
8.65928 -0.999997 3.15565e-18
8.68477 -0.999997 3.15565e-18
8.71027 -0.999997 3.15565e-18
8.73578 -0.999997 3.15565e-18
8.76129 -0.999997 3.15565e-18
8.78681 -0.999997 3.15565e-18
8.81234 -0.999997 3.15565e-18
8.83787 -0.999997 3.15565e-18
8.8634 -0.999997 3.15565e-18
8.88895 -0.999997 3.15565e-18
8.91449 -0.999997 3.15565e-18
8.94005 -0.999997 3.15565e-18
8.96561 -0.999997 3.15565e-18
8.99118 -0.999997 3.15565e-18
9.01675 -0.999997 3.15565e-18
9.04233 -0.999997 3.15565e-18
9.06792 -0.999997 3.15565e-18
9.09351 -0.999997 3.15565e-18
9.11911 -0.999997 3.15565e-18
9.14471 -0.999997 3.15565e-18
9.17033 -0.999997 3.15565e-18
9.19594 -0.999997 3.15565e-18
9.22157 -0.999997 3.15565e-18
9.2472 -0.999997 3.15565e-18
9.27284 -0.999997 3.15565e-18
9.29848 -0.999997 3.15565e-18
9.32413 -0.999997 3.15565e-18
9.34979 -0.999997 3.15565e-18
9.37545 -0.999997 3.15565e-18
9.40112 -0.999997 3.15565e-18
9.4268 -0.999997 3.15565e-18
9.45248 -0.999997 3.15565e-18
9.47817 -0.999997 3.15565e-18
9.50387 -0.999997 3.15565e-18
9.52957 -0.999997 3.15565e-18
9.55528 -0.999997 3.15565e-18
9.581 -0.999997 3.15565e-18
9.60672 -0.999997 3.15565e-18
9.63245 -0.999997 3.15565e-18
9.65819 -0.999997 3.15565e-18
9.68393 -0.999997 3.15565e-18
9.70968 -0.999997 3.15565e-18
9.73544 -0.999997 3.15565e-18
9.76121 -0.999997 3.15565e-18
9.78698 -0.999997 3.15565e-18
9.81276 -0.999997 3.15565e-18
9.83854 -0.999997 3.15565e-18
9.86434 -0.999997 3.15565e-18
9.89014 -0.999997 3.15565e-18
9.91595 -0.999997 3.15565e-18
9.94176 -0.999997 3.15565e-18
9.96758 -0.999997 3.15565e-18
9.99341 -0.999997 3.15565e-18
10.0192 -0.999997 3.15565e-18
10.0451 -0.999997 3.15565e-18
10.0709 -0.999997 3.15565e-18
10.0968 -0.999997 3.15565e-18
10.1227 -0.999997 3.15565e-18
10.1485 -0.999997 3.15565e-18
10.1744 -0.999997 3.15565e-18
10.2003 -0.999997 3.15565e-18
10.2262 -0.999997 3.15565e-18
10.2521 -0.999997 3.15565e-18
10.278 -0.999997 3.15565e-18
10.3039 -0.999997 3.15565e-18
10.3299 -0.999997 3.15565e-18
10.3558 -0.999997 3.15565e-18
10.3817 -0.999997 3.15565e-18
10.4077 -0.999997 3.15565e-18
10.4336 -0.999997 3.15565e-18
10.4596 -0.999997 3.15565e-18
10.4856 -0.999997 3.15565e-18
10.5115 -0.999997 3.15565e-18
10.5375 -0.999997 3.15565e-18
10.5635 -0.999997 3.15565e-18
10.5895 -0.999997 3.15565e-18
10.6155 -0.999997 3.15565e-18
10.6415 -0.999997 3.15565e-18
10.6676 -0.999997 3.15565e-18
10.6936 -0.999997 3.15565e-18
10.7196 -0.999997 3.15565e-18
10.7457 -0.999997 3.15565e-18
10.7718 -0.999997 3.15565e-18
10.7978 -0.999997 3.15565e-18
10.8239 -0.999997 3.15565e-18
10.85 -0.999997 3.15565e-18
10.8761 -0.999997 3.15565e-18
10.9022 -0.999997 3.15565e-18
10.9283 -0.999997 3.15565e-18
10.9544 -0.999997 3.15565e-18
10.9805 -0.999997 3.15565e-18
11.0066 -0.999997 3.15565e-18
11.0328 -0.999997 3.15565e-18
11.0589 -0.999997 3.15565e-18
11.0851 -0.999997 3.15565e-18
11.1112 -0.999997 3.15565e-18
11.1374 -0.999997 3.15565e-18
11.1636 -0.999997 3.15565e-18
11.1898 -0.999997 3.15565e-18
11.216 -0.999997 3.15565e-18
11.2422 -0.999997 3.15565e-18
11.2684 -0.999997 3.15565e-18
11.2946 -0.999997 3.15565e-18
11.3209 -0.999997 3.15565e-18
11.3471 -0.999997 3.15565e-18
11.3734 -0.999997 3.15565e-18
11.3996 -0.999997 3.15565e-18
11.4259 -0.999997 3.15565e-18
11.4522 -0.999997 3.15565e-18
11.4784 -0.999997 3.15565e-18
11.5047 -0.999997 3.15565e-18
11.531 -0.999997 3.15565e-18
11.5573 -0.999997 3.15565e-18
11.5837 -0.999997 3.15565e-18
11.61 -0.999997 3.15565e-18
11.6363 -0.999997 3.15565e-18
11.6627 -0.999997 3.15565e-18
11.689 -0.999997 3.15565e-18
11.7154 -0.999997 3.15565e-18
11.7418 -0.999997 3.15565e-18
11.7682 -0.999997 3.15565e-18
11.7946 -0.999997 3.15565e-18
11.821 -0.999997 3.15565e-18
11.8474 -0.999997 3.15565e-18
11.8738 -0.999997 3.15565e-18
11.9002 -0.999997 3.15565e-18
11.9267 -0.999997 3.15565e-18
11.9531 -0.999997 3.15565e-18
11.9796 -0.999997 3.15565e-18
12.0061 -0.999997 3.15565e-18
12.0325 -0.999997 3.15565e-18
12.059 -0.999997 3.15565e-18
12.0855 -0.999997 3.15565e-18
12.112 -0.999997 3.15565e-18
12.1385 -0.999997 3.15565e-18
12.1651 -0.999997 3.15565e-18
12.1916 -0.999997 3.15565e-18
12.2182 -0.999997 3.15565e-18
12.2447 -0.999997 3.15565e-18
12.2713 -0.999997 3.15565e-18
12.2979 -0.999997 3.15565e-18
12.3244 -0.999997 3.15565e-18
12.351 -0.999997 3.15565e-18
12.3776 -0.999997 3.15565e-18
12.4043 -0.999997 3.15565e-18
12.4309 -0.999997 3.15565e-18
12.4575 -0.999997 3.15565e-18
12.4842 -0.999997 3.15565e-18
12.5108 -0.999997 3.15565e-18
12.5375 -0.999997 3.15565e-18
12.5642 -0.999997 3.15565e-18
12.5909 -0.999997 3.15565e-18
12.6176 -0.999997 3.15565e-18
12.6443 -0.999997 3.15565e-18
12.671 -0.999997 3.15565e-18
12.6977 -0.999997 3.15565e-18
12.7245 -0.999997 3.15565e-18
12.7512 -0.999997 3.15565e-18
12.778 -0.999997 3.15565e-18
12.8047 -0.999997 3.15565e-18
12.8315 -0.999997 3.15565e-18
12.8583 -0.999997 3.15565e-18
12.8851 -0.999997 3.15565e-18
12.9119 -0.999997 3.15565e-18
12.9388 -0.999997 3.15565e-18
12.9656 -0.999997 3.15565e-18
12.9925 -0.999997 3.15565e-18
13.0193 -0.999997 3.15565e-18
13.0462 -0.999997 3.15565e-18
13.0731 -0.999997 3.15565e-18
13.1 -0.999997 3.15565e-18
13.1269 -0.999997 3.15565e-18
13.1538 -0.999997 3.15565e-18
13.1807 -0.999997 3.15565e-18
13.2076 -0.999997 3.15565e-18
13.2346 -0.999997 3.15565e-18
13.2615 -0.999997 3.15565e-18
13.2885 -0.999997 3.15565e-18
13.3155 -0.999997 3.15565e-18
13.3425 -0.999997 3.15565e-18
13.3695 -0.999997 3.15565e-18
13.3965 -0.999997 3.15565e-18
13.4235 -0.999997 3.15565e-18
13.4506 -0.999997 3.15565e-18
13.4776 -0.999997 3.15565e-18
13.5047 -0.999997 3.15565e-18
13.5318 -0.999997 3.15565e-18
13.5588 -0.999997 3.15565e-18
13.5859 -0.999997 3.15565e-18
13.6131 -0.999997 3.15565e-18
13.6402 -0.999997 3.15565e-18
13.6673 -0.999997 3.15565e-18
13.6945 -0.999997 3.15565e-18
13.7216 -0.999997 3.15565e-18
13.7488 -0.999997 3.15565e-18
13.776 -0.999997 3.15565e-18
13.8032 -0.999997 3.15565e-18
13.8304 -0.999997 3.15565e-18
13.8576 -0.999997 3.15565e-18
13.8848 -0.999997 3.15565e-18
13.9121 -0.999997 3.15565e-18
13.9393 -0.999997 3.15565e-18
13.9666 -0.999997 3.15565e-18
13.9939 -0.999997 3.15565e-18
14.0212 -0.999997 3.15565e-18
14.0485 -0.999997 3.15565e-18
14.0758 -0.999997 3.15565e-18
14.1031 -0.999997 3.15565e-18
14.1305 -0.999997 3.15565e-18
14.1578 -0.999997 3.15565e-18
14.1852 -0.999997 3.15565e-18
14.2126 -0.999997 3.15565e-18
14.24 -0.999997 3.15565e-18
14.2674 -0.999997 3.15565e-18
14.2948 -0.999997 3.15565e-18
14.3222 -0.999997 3.15565e-18
14.3497 -0.999997 3.15565e-18
14.3771 -0.999997 3.15565e-18
14.4046 -0.999997 3.15565e-18
14.4321 -0.999997 3.15565e-18
14.4596 -0.999997 3.15565e-18
14.4871 -0.999997 3.15565e-18
14.5147 -0.999997 3.15565e-18
14.5422 -0.999997 3.15565e-18
14.5698 -0.999997 3.15565e-18
14.5973 -0.999997 3.15565e-18
14.6249 -0.999997 3.15565e-18
14.6525 -0.999997 3.15565e-18
14.6801 -0.999997 3.15565e-18
14.7077 -0.999997 3.15565e-18
14.7354 -0.999997 3.15565e-18
14.763 -0.999997 3.15565e-18
14.7907 -0.999997 3.15565e-18
14.8184 -0.999997 3.15565e-18
14.8461 -0.999997 3.15565e-18
14.8738 -0.999997 3.15565e-18
14.9015 -0.999997 3.15565e-18
14.9292 -0.999997 3.15565e-18
14.957 -0.999997 3.15565e-18
14.9848 -0.999997 3.15565e-18
15.0125 -0.999997 3.15565e-18
15.0403 -0.999997 3.15565e-18
15.0681 -0.999997 3.15565e-18
15.096 -0.999997 3.15565e-18
15.1238 -0.999997 3.15565e-18
15.1517 -0.999997 3.15565e-18
15.1795 -0.999997 3.15565e-18
15.2074 -0.999997 3.15565e-18
15.2353 -0.999997 3.15565e-18
15.2632 -0.999997 3.15565e-18
15.2911 -0.999997 3.15565e-18
15.3191 -0.999997 3.15565e-18
15.347 -0.999997 3.15565e-18
15.375 -0.999997 3.15565e-18
15.403 -0.999997 3.15565e-18
15.431 -0.999997 3.15565e-18
15.459 -0.999997 3.15565e-18
15.4871 -0.999997 3.15565e-18
15.5151 -0.999997 3.15565e-18
15.5432 -0.999997 3.15565e-18
15.5713 -0.999997 3.15565e-18
15.5994 -0.999997 3.15565e-18
15.6275 -0.999997 3.15565e-18
15.6556 -0.999997 3.15565e-18
15.6838 -0.999997 3.15565e-18
15.7119 -0.999997 3.15565e-18
15.7401 -0.999997 3.15565e-18
15.7683 -0.999997 3.15565e-18
15.7965 -0.999997 3.15565e-18
15.8247 -0.999997 3.15565e-18
15.853 -0.999997 3.15565e-18
15.8812 -0.999997 3.15565e-18
15.9095 -0.999997 3.15565e-18
15.9378 -0.999997 3.15565e-18
15.9661 -0.999997 3.15565e-18
15.9944 -0.999997 3.15565e-18
16.0228 -0.999997 3.15565e-18
16.0511 -0.999997 3.15565e-18
16.0795 -0.999997 3.15565e-18
16.1079 -0.999997 3.15565e-18
16.1363 -0.999997 3.15565e-18
16.1647 -0.999997 3.15565e-18
16.1932 -0.999997 3.15565e-18
16.2216 -0.999997 3.15565e-18
16.2501 -0.999997 3.15565e-18
16.2786 -0.999997 3.15565e-18
16.3071 -0.999997 3.15565e-18
16.3356 -0.999997 3.15565e-18
16.3642 -0.999997 3.15565e-18
16.3927 -0.999997 3.15565e-18
16.4213 -0.999997 3.15565e-18
16.4499 -0.999997 3.15565e-18
16.4785 -0.999997 3.15565e-18
16.5072 -0.999997 3.15565e-18
16.5358 -0.999997 3.15565e-18
16.5645 -0.999997 3.15565e-18
16.5932 -0.999997 3.15565e-18
16.6219 -0.999997 3.15565e-18
16.6506 -0.999997 3.15565e-18
16.6794 -0.999997 3.15565e-18
16.7081 -0.999997 3.15565e-18
16.7369 -0.999997 3.15565e-18
16.7657 -0.999997 3.15565e-18
16.7945 -0.999997 3.15565e-18
16.8234 -0.999997 3.15565e-18
16.8522 -0.999997 3.15565e-18
16.8811 -0.999997 3.15565e-18
16.91 -0.999997 3.15565e-18
16.9389 -0.999997 3.15565e-18
16.9679 -0.999997 3.15565e-18
16.9968 -0.999997 3.15565e-18
17.0258 -0.999997 3.15565e-18
17.0548 -0.999997 3.15565e-18
17.0838 -0.999997 3.15565e-18
17.1128 -0.999997 3.15565e-18
17.1419 -0.999997 3.15565e-18
17.1709 -0.999997 3.15565e-18
17.2 -0.999997 3.15565e-18
17.2291 -0.999997 3.15565e-18
17.2583 -0.999997 3.15565e-18
17.2874 -0.999997 3.15565e-18
17.3166 -0.999997 3.15565e-18
17.3458 -0.999997 3.15565e-18
17.375 -0.999997 3.15565e-18
17.4042 -0.999997 3.15565e-18
17.4335 -0.999997 3.15565e-18
17.4628 -0.999997 3.15565e-18
17.4921 -0.999997 3.15565e-18
17.5214 -0.999997 3.15565e-18
17.5507 -0.999997 3.15565e-18
17.5801 -0.999997 3.15565e-18
17.6094 -0.999997 3.15565e-18
17.6388 -0.999997 3.15565e-18
17.6683 -0.999997 3.15565e-18
17.6977 -0.999997 3.15565e-18
17.7272 -0.999997 3.15565e-18
17.7567 -0.999997 3.15565e-18
17.7862 -0.999997 3.15565e-18
17.8157 -0.999997 3.15565e-18
17.8452 -0.999997 3.15565e-18
17.8748 -0.999997 3.15565e-18
17.9044 -0.999997 3.15565e-18
17.934 -0.999997 3.15565e-18
17.9637 -0.999997 3.15565e-18
17.9933 -0.999997 3.15565e-18
18.023 -0.999997 3.15565e-18
18.0527 -0.999997 3.15565e-18
18.0825 -0.999997 3.15565e-18
18.1122 -0.999997 3.15565e-18
18.142 -0.999997 3.15565e-18
18.1718 -0.999997 3.15565e-18
18.2016 -0.999997 3.15565e-18
18.2315 -0.999997 3.15565e-18
18.2613 -0.999997 3.15565e-18
18.2912 -0.999997 3.15565e-18
18.3212 -0.999997 3.15565e-18
18.3511 -0.999997 3.15565e-18
18.3811 -0.999997 3.15565e-18
18.4111 -0.999997 3.15565e-18
18.4411 -0.999997 3.15565e-18
18.4711 -0.999997 3.15565e-18
18.5012 -0.999997 3.15565e-18
18.5313 -0.999997 3.15565e-18
18.5614 -0.999997 3.15565e-18
18.5915 -0.999997 3.15565e-18
18.6217 -0.999997 3.15565e-18
18.6519 -0.999997 3.15565e-18
18.6821 -0.999997 3.15565e-18
18.7123 -0.999997 3.15565e-18
18.7426 -0.999997 3.15565e-18
18.7729 -0.999997 3.15565e-18
18.8032 -0.999997 3.15565e-18
18.8335 -0.999997 3.15565e-18
18.8639 -0.999997 3.15565e-18
18.8943 -0.999997 3.15565e-18
18.9247 -0.999997 3.15565e-18
18.9551 -0.999997 3.15565e-18
18.9856 -0.999997 3.15565e-18
19.0161 -0.999997 3.15565e-18
19.0466 -0.999997 3.15565e-18
19.0772 -0.999997 3.15565e-18
19.1078 -0.999997 3.15565e-18
19.1384 -0.999997 3.15565e-18
19.169 -0.999997 3.15565e-18
19.1997 -0.999997 3.15565e-18
19.2303 -0.999997 3.15565e-18
19.2611 -0.999997 3.15565e-18
19.2918 -0.999997 3.15565e-18
19.3226 -0.999997 3.15565e-18
19.3534 -0.999997 3.15565e-18
19.3842 -0.999997 3.15565e-18
19.4151 -0.999997 3.15565e-18
19.4459 -0.999997 3.15565e-18
19.4768 -0.999997 3.15565e-18
19.5078 -0.999997 3.15565e-18
19.5388 -0.999997 3.15565e-18
19.5698 -0.999997 3.15565e-18
19.6008 -0.999997 3.15565e-18
19.6318 -0.999997 3.15565e-18
19.6629 -0.999997 3.15565e-18
19.6941 -0.999997 3.15565e-18
19.7252 -0.999997 3.15565e-18
19.7564 -0.999997 3.15565e-18
19.7876 -0.999997 3.15565e-18
19.8188 -0.999997 3.15565e-18
19.8501 -0.999997 3.15565e-18
19.8814 -0.999997 3.15565e-18
19.9127 -0.999997 3.15565e-18
19.9441 -0.999997 3.15565e-18
19.9755 -0.999997 3.15565e-18
20.0069 -0.999997 3.15565e-18
20.0384 -0.999997 3.15565e-18
20.0699 -0.999997 3.15565e-18
20.1014 -0.999997 3.15565e-18
20.1329 -0.999997 3.15565e-18
20.1645 -0.999997 3.15565e-18
20.1961 -0.999997 3.15565e-18
20.2278 -0.999997 3.15565e-18
20.2595 -0.999997 3.15565e-18
20.2912 -0.999997 3.15565e-18
20.323 -0.999997 3.15565e-18
20.3547 -0.999997 3.15565e-18
20.3866 -0.999997 3.15565e-18
20.4184 -0.999997 3.15565e-18
20.4503 -0.999997 3.15565e-18
20.4822 -0.999997 3.15565e-18
20.5142 -0.999997 3.15565e-18
20.5462 -0.999997 3.15565e-18
20.5782 -0.999997 3.15565e-18
20.6102 -0.999997 3.15565e-18
20.6423 -0.999997 3.15565e-18
20.6745 -0.999997 3.15565e-18
20.7066 -0.999997 3.15565e-18
20.7388 -0.999997 3.15565e-18
20.7711 -0.999997 3.15565e-18
20.8034 -0.999997 3.15565e-18
20.8357 -0.999997 3.15565e-18
20.868 -0.999997 3.15565e-18
20.9004 -0.999997 3.15565e-18
20.9328 -0.999997 3.15565e-18
20.9653 -0.999997 3.15565e-18
20.9978 -0.999997 3.15565e-18
21.0303 -0.999997 3.15565e-18
21.0629 -0.999997 3.15565e-18
21.0955 -0.999997 3.15565e-18
21.1282 -0.999997 3.15565e-18
21.1609 -0.999997 3.15565e-18
21.1936 -0.999997 3.15565e-18
21.2264 -0.999997 3.15565e-18
21.2592 -0.999997 3.15565e-18
21.292 -0.999997 3.15565e-18
21.3249 -0.999997 3.15565e-18
21.3578 -0.999997 3.15565e-18
21.3908 -0.999997 3.15565e-18
21.4238 -0.999997 3.15565e-18
21.4569 -0.999997 3.15565e-18
21.49 -0.999997 3.15565e-18
21.5231 -0.999997 3.15565e-18
21.5563 -0.999997 3.15565e-18
21.5895 -0.999997 3.15565e-18
21.6228 -0.999997 3.15565e-18
21.6561 -0.999997 3.15565e-18
21.6895 -0.999997 3.15565e-18
21.7229 -0.999997 3.15565e-18
21.7563 -0.999997 3.15565e-18
21.7898 -0.999997 3.15565e-18
21.8233 -0.999997 3.15565e-18
21.8569 -0.999997 3.15565e-18
21.8905 -0.999997 3.15565e-18
21.9242 -0.999997 3.15565e-18
21.9579 -0.999997 3.15565e-18
21.9916 -0.999997 3.15565e-18
22.0254 -0.999997 3.15565e-18
22.0593 -0.999997 3.15565e-18
22.0932 -0.999997 3.15565e-18
22.1271 -0.999997 3.15565e-18
22.1611 -0.999997 3.15565e-18
22.1951 -0.999997 3.15565e-18
22.2292 -0.999997 3.15565e-18
22.2634 -0.999997 3.15565e-18
22.2976 -0.999997 3.15565e-18
22.3318 -0.999997 3.15565e-18
22.3661 -0.999997 3.15565e-18
22.4004 -0.999997 3.15565e-18
22.4348 -0.999997 3.15565e-18
22.4692 -0.999997 3.15565e-18
22.5037 -0.999997 3.15565e-18
22.5383 -0.999997 3.15565e-18
22.5729 -0.999997 3.15565e-18
22.6075 -0.999997 3.15565e-18
22.6422 -0.999997 3.15565e-18
22.6769 -0.999997 3.15565e-18
22.7117 -0.999997 3.15565e-18
22.7466 -0.999997 3.15565e-18
22.7815 -0.999997 3.15565e-18
22.8165 -0.999997 3.15565e-18
22.8515 -0.999997 3.15565e-18
22.8866 -0.999997 3.15565e-18
22.9217 -0.999997 3.15565e-18
22.9569 -0.999997 3.15565e-18
22.9922 -0.999997 3.15565e-18
23.0275 -0.999997 3.15565e-18
23.0628 -0.999997 3.15565e-18
23.0983 -0.999997 3.15565e-18
23.1338 -0.999997 3.15565e-18
23.1693 -0.999997 3.15565e-18
23.2049 -0.999997 3.15565e-18
23.2406 -0.999997 3.15565e-18
23.2763 -0.999997 3.15565e-18
23.3121 -0.999997 3.15565e-18
23.3479 -0.999997 3.15565e-18
23.3838 -0.999997 3.15565e-18
23.4198 -0.999997 3.15565e-18
23.4559 -0.999997 3.15565e-18
23.492 -0.999997 3.15565e-18
23.5281 -0.999997 3.15565e-18
23.5644 -0.999997 3.15565e-18
23.6007 -0.999997 3.15565e-18
23.637 -0.999997 3.15565e-18
23.6735 -0.999997 3.15565e-18
23.71 -0.999997 3.15565e-18
23.7465 -0.999997 3.15565e-18
23.7832 -0.999997 3.15565e-18
23.8199 -0.999997 3.15565e-18
23.8567 -0.999997 3.15565e-18
23.8935 -0.999997 3.15565e-18
23.9304 -0.999997 3.15565e-18
23.9674 -0.999997 3.15565e-18
24.0045 -0.999997 3.15565e-18
24.0417 -0.999997 3.15565e-18
24.0789 -0.999997 3.15565e-18
24.1162 -0.999997 3.15565e-18
24.1535 -0.999997 3.15565e-18
24.191 -0.999997 3.15565e-18
24.2285 -0.999997 3.15565e-18
24.2661 -0.999997 3.15565e-18
24.3038 -0.999997 3.15565e-18
24.3415 -0.999997 3.15565e-18
24.3794 -0.999997 3.15565e-18
24.4173 -0.999997 3.15565e-18
24.4553 -0.999997 3.15565e-18
24.4934 -0.999997 3.15565e-18
24.5316 -0.999997 3.15565e-18
24.5698 -0.999997 3.15565e-18
24.6081 -0.999997 3.15565e-18
24.6466 -0.999997 3.15565e-18
24.6851 -0.999997 3.15565e-18
24.7237 -0.999997 3.15565e-18
24.7624 -0.999997 3.15565e-18
24.8012 -0.999997 3.15565e-18
24.84 -0.999997 3.15565e-18
24.879 -0.999997 3.15565e-18
24.9181 -0.999997 3.15565e-18
24.9572 -0.999997 3.15565e-18
24.9965 -0.999997 3.15565e-18
25.0358 -0.999997 3.15565e-18
25.0753 -0.999997 3.15565e-18
25.1148 -0.999997 3.15565e-18
25.1545 -0.999997 3.15565e-18
25.1942 -0.999997 3.15565e-18
25.234 -0.999997 3.15565e-18
25.274 -0.999997 3.15565e-18
25.314 -0.999997 3.15565e-18
25.3542 -0.999997 3.15565e-18
25.3945 -0.999997 3.15565e-18
25.4349 -0.999997 3.15565e-18
25.4753 -0.999997 3.15565e-18
25.5159 -0.999997 3.15565e-18
25.5567 -0.999997 3.15565e-18
25.5975 -0.999997 3.15565e-18
25.6384 -0.999997 3.15565e-18
25.6795 -0.999997 3.15565e-18
25.7207 -0.999997 3.15565e-18
25.762 -0.999997 3.15565e-18
25.8034 -0.999997 3.15565e-18
25.8449 -0.999997 3.15565e-18
25.8866 -0.999997 3.15565e-18
25.9284 -0.999997 3.15565e-18
25.9703 -0.999997 3.15565e-18
26.0124 -0.999997 3.15565e-18
26.0546 -0.999997 3.15565e-18
26.0969 -0.999997 3.15565e-18
26.1394 -0.999997 3.15565e-18
26.182 -0.999997 3.15565e-18
26.2247 -0.999997 3.15565e-18
26.2676 -0.999997 3.15565e-18
26.3106 -0.999997 3.15565e-18
26.3538 -0.999997 3.15565e-18
26.3972 -0.999997 3.15565e-18
26.4406 -0.999997 3.15565e-18
26.4843 -0.999997 3.15565e-18
26.5281 -0.999997 3.15565e-18
26.572 -0.999997 3.15565e-18
26.6161 -0.999997 3.15565e-18
26.6604 -0.999997 3.15565e-18
26.7048 -0.999997 3.15565e-18
26.7495 -0.999997 3.15565e-18
26.7942 -0.999997 3.15565e-18
26.8392 -0.999997 3.15565e-18
26.8843 -0.999997 3.15565e-18
26.9297 -0.999997 3.15565e-18
26.9752 -0.999997 3.15565e-18
27.0209 -0.999997 3.15565e-18
27.0668 -0.999997 3.15565e-18
27.1129 -0.999997 3.15565e-18
27.1592 -0.999997 3.15565e-18
27.2056 -0.999997 3.15565e-18
27.2523 -0.999997 3.15565e-18
27.2993 -0.999997 3.15565e-18
27.3464 -0.999997 3.15565e-18
27.3937 -0.999997 3.15565e-18
27.4413 -0.999997 3.15565e-18
27.4891 -0.999997 3.15565e-18
27.5372 -0.999997 3.15565e-18
27.5854 -0.999997 3.15565e-18
27.634 -0.999997 3.15565e-18
27.6827 -0.999997 3.15565e-18
27.7318 -0.999997 3.15565e-18
27.7811 -0.999997 3.15565e-18
27.8306 -0.999997 3.15565e-18
27.8805 -0.999997 3.15565e-18
27.9306 -0.999997 3.15565e-18
27.981 -0.999997 3.15565e-18
28.0317 -0.999997 3.15565e-18
28.0827 -0.999997 3.15565e-18
28.1341 -0.999997 3.15565e-18
28.1857 -0.999997 3.15565e-18
28.2377 -0.999997 3.15565e-18
28.29 -0.999997 3.15565e-18
28.3427 -0.999997 3.15565e-18
28.3957 -0.999997 3.15565e-18
28.4491 -0.999997 3.15565e-18
28.5028 -0.999997 3.15565e-18
28.557 -0.999997 3.15565e-18
28.6116 -0.999997 3.15565e-18
28.6665 -0.999997 3.15565e-18
28.7219 -0.999997 3.15565e-18
28.7778 -0.999997 3.15565e-18
28.8341 -0.999997 3.15565e-18
28.8909 -0.999997 3.15565e-18
28.9482 -0.999997 3.15565e-18
29.006 -0.999997 3.15565e-18
29.0644 -0.999997 3.15565e-18
29.1233 -0.999997 3.15565e-18
29.1828 -0.999997 3.15565e-18
29.2428 -0.999997 3.15565e-18
29.3036 -0.999997 3.15565e-18
29.3649 -0.999997 3.15565e-18
29.427 -0.999997 3.15565e-18
29.4898 -0.999997 3.15565e-18
29.5533 -0.999997 3.15565e-18
29.6177 -0.999997 3.15565e-18
29.6829 -0.999997 3.15565e-18
29.749 -0.999997 3.15565e-18
29.816 -0.999997 3.15565e-18
29.8841 -0.999997 3.15565e-18
29.9532 -0.999997 3.15565e-18
30.0235 -0.999997 3.15565e-18
30.0949 -0.999997 3.15565e-18
30.1678 -0.999997 3.15565e-18
30.242 -0.999997 3.15565e-18
30.3178 -0.999997 3.15565e-18
30.3953 -0.999997 3.15565e-18
30.4746 -0.999997 3.15565e-18
30.556 -0.999997 3.15565e-18
30.6398 -0.999997 3.15565e-18
30.7261 -0.999997 3.15565e-18
30.8153 -0.999997 3.15565e-18
30.908 -0.999997 3.15565e-18
31.0047 -0.999997 3.15565e-18
31.1063 -0.999997 3.15565e-18
31.2138 -0.999997 3.15565e-18
31.3292 -0.999997 3.15565e-18
31.4553 -0.999997 3.15565e-18
31.5978 -0.999997 3.15565e-18
31.7718 -0.999997 3.15565e-18


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoopNs2048/SigmaATwoLoop.txt <==
-31.7718 -0.000353024 4.28973e-05
-31.5978 -0.000597049 2.7771e-05
-31.4553 -0.000748861 3.97838e-05
-31.3292 -0.000870762 3.04012e-05
-31.2138 -0.000967428 3.91322e-05
-31.1063 -0.00105362 3.17121e-05
-31.0047 -0.00112977 3.89123e-05
-30.908 -0.00120199 3.2576e-05
-30.8153 -0.00127 3.88476e-05
-30.7261 -0.00133708 3.3222e-05
-30.6398 -0.00140283 3.88539e-05
-30.556 -0.00146922 3.37422e-05
-30.4746 -0.00153567 3.89052e-05
-30.3953 -0.00160315 3.41989e-05
-30.3178 -0.00167064 3.90167e-05
-30.242 -0.00173814 3.46619e-05
-30.1678 -0.00180408 3.92353e-05
-30.0949 -0.00186777 3.52032e-05
-30.0235 -0.0019275 3.96001e-05
-29.9532 -0.00198266 3.58505e-05
-29.8841 -0.00203223 4.0091e-05
-29.816 -0.00207638 3.65601e-05
-29.749 -0.00211501 4.0635e-05
-29.6829 -0.00214894 3.72641e-05
-29.6177 -0.00217858 4.11725e-05
-29.5533 -0.00220487 3.79299e-05
-29.4898 -0.0022282 4.16868e-05
-29.427 -0.00224932 3.85582e-05
-29.3649 -0.00226845 4.21825e-05
-29.3036 -0.00228616 3.91591e-05
-29.2428 -0.00230254 4.26671e-05
-29.1828 -0.00231798 3.97408e-05
-29.1233 -0.00233251 4.31457e-05
-29.0644 -0.00234642 4.03095e-05
-29.006 -0.00235967 4.36218e-05
-28.9482 -0.0023725 4.08689e-05
-28.8909 -0.00238486 4.40974e-05
-28.8341 -0.00239692 4.14217e-05
-28.7778 -0.00240863 4.45736e-05
-28.7219 -0.00242013 4.19696e-05
-28.6665 -0.00243136 4.50513e-05
-28.6116 -0.00244244 4.25141e-05
-28.557 -0.0024533 4.55309e-05
-28.5028 -0.00246406 4.3056e-05
-28.4491 -0.00247464 4.60127e-05
-28.3957 -0.00248515 4.35961e-05
-28.3427 -0.00249552 4.64968e-05
-28.29 -0.00250583 4.4135e-05
-28.2377 -0.00251603 4.69835e-05
-28.1857 -0.00252619 4.46733e-05
-28.1341 -0.00253625 4.74729e-05
-28.0827 -0.00254629 4.52113e-05
-28.0317 -0.00255624 4.79651e-05
-27.981 -0.00256618 4.57494e-05
-27.9306 -0.00257605 4.84601e-05
-27.8805 -0.0025859 4.62879e-05
-27.8306 -0.0025957 4.8958e-05
-27.7811 -0.0026055 4.68272e-05
-27.7318 -0.00261524 4.94589e-05
-27.6827 -0.00262499 4.73675e-05
-27.634 -0.00263469 4.99628e-05
-27.5854 -0.0026444 4.7909e-05
-27.5372 -0.00265406 5.047e-05
-27.4891 -0.00266374 4.8452e-05
-27.4413 -0.00267338 5.09803e-05
-27.3937 -0.00268304 4.89966e-05
-27.3464 -0.00269266 5.14939e-05
-27.2993 -0.0027023 4.9543e-05
-27.2523 -0.00271191 5.20108e-05
-27.2056 -0.00272154 5.00915e-05
-27.1592 -0.00273114 5.25312e-05
-27.1129 -0.00274077 5.06421e-05
-27.0668 -0.00275037 5.3055e-05
-27.0209 -0.00275999 5.11951e-05
-26.9752 -0.0027696 5.35824e-05
-26.9297 -0.00277922 5.17505e-05
-26.8843 -0.00278883 5.41134e-05
-26.8392 -0.00279847 5.23086e-05
-26.7942 -0.00280809 5.46481e-05
-26.7495 -0.00281773 5.28694e-05
-26.7048 -0.00282736 5.51865e-05
-26.6604 -0.00283702 5.3433e-05
-26.6161 -0.00284666 5.57288e-05
-26.572 -0.00285633 5.39997e-05
-26.5281 -0.002866 5.62749e-05
-26.4843 -0.00287569 5.45695e-05
-26.4406 -0.00288537 5.68251e-05
-26.3972 -0.00289508 5.51426e-05
-26.3538 -0.00290479 5.73792e-05
-26.3106 -0.00291452 5.5719e-05
-26.2676 -0.00292425 5.79375e-05
-26.2247 -0.00293401 5.62989e-05
-26.182 -0.00294376 5.84999e-05
-26.1394 -0.00295355 5.68823e-05
-26.0969 -0.00296333 5.90666e-05
-26.0546 -0.00297314 5.74694e-05
-26.0124 -0.00298296 5.96376e-05
-25.9703 -0.0029928 5.80603e-05
-25.9284 -0.00300264 6.02129e-05
-25.8866 -0.00301251 5.86551e-05
-25.8449 -0.00302239 6.07928e-05
-25.8034 -0.00303229 5.92538e-05
-25.762 -0.00304221 6.13771e-05
-25.7207 -0.00305215 5.98566e-05
-25.6795 -0.00306209 6.19661e-05
-25.6384 -0.00307207 6.04636e-05
-25.5975 -0.00308205 6.25597e-05
-25.5567 -0.00309206 6.10748e-05
-25.5159 -0.00310208 6.31581e-05
-25.4753 -0.00311213 6.16904e-05
-25.4349 -0.0031222 6.37613e-05
-25.3945 -0.00313229 6.23105e-05
-25.3542 -0.00314239 6.43694e-05
-25.314 -0.00315252 6.29351e-05
-25.274 -0.00316266 6.49825e-05
-25.234 -0.00317283 6.35643e-05
-25.1942 -0.00318302 6.56006e-05
-25.1545 -0.00319324 6.41982e-05
-25.1148 -0.00320347 6.62238e-05
-25.0753 -0.00321373 6.4837e-05
-25.0358 -0.003224 6.68522e-05
-24.9965 -0.00323431 6.54806e-05
-24.9572 -0.00324463 6.74859e-05
-24.9181 -0.00325498 6.61293e-05
-24.879 -0.00326535 6.8125e-05
-24.84 -0.00327575 6.6783e-05
-24.8012 -0.00328617 6.87695e-05
-24.7624 -0.00329662 6.74419e-05
-24.7237 -0.00330708 6.94194e-05
-24.6851 -0.00331758 6.81061e-05
-24.6466 -0.0033281 7.0075e-05
-24.6081 -0.00333865 6.87757e-05
-24.5698 -0.00334921 7.07362e-05
-24.5316 -0.00335981 6.94506e-05
-24.4934 -0.00337043 7.14032e-05
-24.4553 -0.00338109 7.01312e-05
-24.4173 -0.00339176 7.2076e-05
-24.3794 -0.00340247 7.08173e-05
-24.3415 -0.0034132 7.27547e-05
-24.3038 -0.00342396 7.15092e-05
-24.2661 -0.00343474 7.34394e-05
-24.2285 -0.00344556 7.22069e-05
-24.191 -0.0034564 7.41301e-05
-24.1535 -0.00346727 7.29104e-05
-24.1162 -0.00347817 7.48271e-05
-24.0789 -0.0034891 7.362e-05
-24.0417 -0.00350005 7.55303e-05
-24.0045 -0.00351104 7.43357e-05
-23.9674 -0.00352206 7.62398e-05
-23.9304 -0.0035331 7.50576e-05
-23.8935 -0.00354418 7.69557e-05
-23.8567 -0.00355529 7.57857e-05
-23.8199 -0.00356642 7.76782e-05
-23.7832 -0.00357759 7.65202e-05
-23.7465 -0.00358879 7.84072e-05
-23.71 -0.00360002 7.72612e-05
-23.6735 -0.00361128 7.9143e-05
-23.637 -0.00362257 7.80087e-05
-23.6007 -0.0036339 7.98855e-05
-23.5644 -0.00364526 7.8763e-05
-23.5281 -0.00365664 8.06349e-05
-23.492 -0.00366807 7.95239e-05
-23.4559 -0.00367952 8.13913e-05
-23.4198 -0.00369101 8.02918e-05
-23.3838 -0.00370253 8.21547e-05
-23.3479 -0.00371409 8.10666e-05
-23.3121 -0.00372567 8.29253e-05
-23.2763 -0.0037373 8.18485e-05
-23.2406 -0.00374895 8.37032e-05
-23.2049 -0.00376065 8.26375e-05
-23.1693 -0.00377237 8.44884e-05
-23.1338 -0.00378413 8.34339e-05
-23.0983 -0.00379593 8.52811e-05
-23.0628 -0.00380776 8.42376e-05
-23.0275 -0.00381963 8.60814e-05
-22.9922 -0.00383153 8.50487e-05
-22.9569 -0.00384347 8.68893e-05
-22.9217 -0.00385545 8.58675e-05
-22.8866 -0.00386746 8.7705e-05
-22.8515 -0.00387951 8.6694e-05
-22.8165 -0.00389159 8.85286e-05
-22.7815 -0.00390372 8.75283e-05
-22.7466 -0.00391588 8.93601e-05
-22.7117 -0.00392808 8.83705e-05
-22.6769 -0.00394032 9.01998e-05
-22.6422 -0.00395259 8.92208e-05
-22.6075 -0.00396491 9.10476e-05
-22.5729 -0.00397726 9.00792e-05
-22.5383 -0.00398965 9.19038e-05
-22.5037 -0.00400208 9.09459e-05
-22.4692 -0.00401455 9.27684e-05
-22.4348 -0.00402706 9.18209e-05
-22.4004 -0.00403961 9.36415e-05
-22.3661 -0.0040522 9.27045e-05
-22.3318 -0.00406483 9.45233e-05
-22.2976 -0.00407751 9.35966e-05
-22.2634 -0.00409022 9.54139e-05
-22.2292 -0.00410297 9.44976e-05
-22.1951 -0.00411577 9.63134e-05
-22.1611 -0.00412861 9.54073e-05
-22.1271 -0.00414148 9.72219e-05
-22.0932 -0.00415441 9.63261e-05
-22.0593 -0.00416737 9.81395e-05
-22.0254 -0.00418038 9.7254e-05
-21.9916 -0.00419343 9.90664e-05
-21.9579 -0.00420652 9.81911e-05
-21.9242 -0.00421966 0.000100003
-21.8905 -0.00423284 9.91376e-05
-21.8569 -0.00424606 0.000100949
-21.8233 -0.00425933 0.000100094
-21.7898 -0.00427265 0.000101904
-21.7563 -0.00428601 0.000101059
-21.7229 -0.00429941 0.000102869
-21.6895 -0.00431286 0.000102035
-21.6561 -0.00432635 0.000103845
-21.6228 -0.0043399 0.00010302
-21.5895 -0.00435348 0.00010483
-21.5563 -0.00436712 0.000104016
-21.5231 -0.0043808 0.000105825
-21.49 -0.00439452 0.000105021
-21.4569 -0.0044083 0.000106831
-21.4238 -0.00442212 0.000106037
-21.3908 -0.00443599 0.000107847
-21.3578 -0.00444991 0.000107064
-21.3249 -0.00446388 0.000108874
-21.292 -0.00447789 0.000108101
-21.2592 -0.00449196 0.000109912
-21.2264 -0.00450607 0.000109148
-21.1936 -0.00452024 0.000110961
-21.1609 -0.00453445 0.000110207
-21.1282 -0.00454872 0.00011202
-21.0955 -0.00456303 0.000111277
-21.0629 -0.0045774 0.000113091
-21.0303 -0.00459181 0.000112358
-20.9978 -0.00460628 0.000114174
-20.9653 -0.0046208 0.000113451
-20.9328 -0.00463537 0.000115267
-20.9004 -0.00465 0.000114555
-20.868 -0.00466467 0.000116373
-20.8357 -0.0046794 0.000115671
-20.8034 -0.00469419 0.000117491
-20.7711 -0.00470902 0.000116799
-20.7388 -0.00472391 0.00011862
-20.7066 -0.00473886 0.000117938
-20.6745 -0.00475386 0.000119762
-20.6423 -0.00476891 0.00011909
-20.6102 -0.00478402 0.000120916
-20.5782 -0.00479918 0.000120255
-20.5462 -0.0048144 0.000122083
-20.5142 -0.00482968 0.000121432
-20.4822 -0.00484501 0.000123262
-20.4503 -0.0048604 0.000122622
-20.4184 -0.00487585 0.000124454
-20.3866 -0.00489135 0.000123825
-20.3547 -0.00490692 0.00012566
-20.323 -0.00492254 0.000125041
-20.2912 -0.00493821 0.000126879
-20.2595 -0.00495395 0.00012627
-20.2278 -0.00496975 0.000128111
-20.1961 -0.0049856 0.000127513
-20.1645 -0.00500152 0.000129357
-20.1329 -0.0050175 0.00012877
-20.1014 -0.00503353 0.000130617
-20.0699 -0.00504963 0.00013004
-20.0384 -0.00506579 0.000131891
-20.0069 -0.00508201 0.000131325
-19.9755 -0.00509829 0.000133179
-19.9441 -0.00511463 0.000132624
-19.9127 -0.00513104 0.000134482
-19.8814 -0.00514751 0.000133938
-19.8501 -0.00516404 0.000135799
-19.8188 -0.00518064 0.000135266
-19.7876 -0.0051973 0.000137131
-19.7564 -0.00521403 0.000136609
-19.7252 -0.00523082 0.000138479
-19.6941 -0.00524767 0.000137968
-19.6629 -0.0052646 0.000139842
-19.6318 -0.00528158 0.000139342
-19.6008 -0.00529864 0.00014122
-19.5698 -0.00531576 0.000140732
-19.5388 -0.00533295 0.000142614
-19.5078 -0.0053502 0.000142137
-19.4768 -0.00536753 0.000144024
-19.4459 -0.00538492 0.000143559
-19.4151 -0.00540238 0.000145451
-19.3842 -0.00541991 0.000144997
-19.3534 -0.00543751 0.000146894
-19.3226 -0.00545518 0.000146452
-19.2918 -0.00547292 0.000148354
-19.2611 -0.00549074 0.000147923
-19.2303 -0.00550862 0.000149831
-19.1997 -0.00552658 0.000149412
-19.169 -0.0055446 0.000151325
-19.1384 -0.0055627 0.000150918
-19.1078 -0.00558087 0.000152837
-19.0772 -0.00559912 0.000152441
-19.0466 -0.00561744 0.000154366
-19.0161 -0.00563584 0.000153983
-18.9856 -0.0056543 0.000155914
-18.9551 -0.00567285 0.000155543
-18.9247 -0.00569147 0.000157479
-18.8943 -0.00571017 0.000157121
-18.8639 -0.00572894 0.000159064
-18.8335 -0.00574779 0.000158718
-18.8032 -0.00576672 0.000160667
-18.7729 -0.00578572 0.000160333
-18.7426 -0.00580481 0.00016229
-18.7123 -0.00582397 0.000161969
-18.6821 -0.00584321 0.000163932
-18.6519 -0.00586254 0.000163623
-18.6217 -0.00588194 0.000165594
-18.5915 -0.00590142 0.000165298
-18.5614 -0.00592099 0.000167276
-18.5313 -0.00594064 0.000166993
-18.5012 -0.00596036 0.000168978
-18.4711 -0.00598018 0.000168708
-18.4411 -0.00600007 0.000170701
-18.4111 -0.00602005 0.000170445
-18.3811 -0.00604012 0.000172445
-18.3511 -0.00606027 0.000172202
-18.3212 -0.0060805 0.000174211
-18.2912 -0.00610082 0.000173981
-18.2613 -0.00612123 0.000175998
-18.2315 -0.00614172 0.000175782
-18.2016 -0.0061623 0.000177807
-18.1718 -0.00618297 0.000177605
-18.142 -0.00620373 0.000179639
-18.1122 -0.00622457 0.00017945
-18.0825 -0.00624551 0.000181493
-18.0527 -0.00626654 0.000181319
-18.023 -0.00628765 0.00018337
-17.9933 -0.00630886 0.00018321
-17.9637 -0.00633016 0.000185271
-17.934 -0.00635156 0.000185126
-17.9044 -0.00637304 0.000187196
-17.8748 -0.00639463 0.000187065
-17.8452 -0.0064163 0.000189145
-17.8157 -0.00643807 0.000189028
-17.7862 -0.00645993 0.000191118
-17.7567 -0.00648189 0.000191017
-17.7272 -0.00650395 0.000193117
-17.6977 -0.00652611 0.00019303
-17.6683 -0.00654836 0.000195141
-17.6388 -0.00657071 0.00019507
-17.6094 -0.00659316 0.00019719
-17.5801 -0.00661571 0.000197135
-17.5507 -0.00663836 0.000199266
-17.5214 -0.00666111 0.000199226
-17.4921 -0.00668396 0.000201369
-17.4628 -0.00670692 0.000201345
-17.4335 -0.00672997 0.000203499
-17.4042 -0.00675314 0.00020349
-17.375 -0.0067764 0.000205656
-17.3458 -0.00679977 0.000205664
-17.3166 -0.00682325 0.000207841
-17.2874 -0.00684683 0.000207865
-17.2583 -0.00687052 0.000210055
-17.2291 -0.00689431 0.000210095
-17.2 -0.00691822 0.000212297
-17.1709 -0.00694223 0.000212355
-17.1419 -0.00696635 0.000214569
-17.1128 -0.00699059 0.000214644
-17.0838 -0.00701493 0.000216871
-17.0548 -0.00703939 0.000216963
-17.0258 -0.00706395 0.000219203
-16.9968 -0.00708864 0.000219313
-16.9679 -0.00711343 0.000221566
-16.9389 -0.00713834 0.000221693
-16.91 -0.00716337 0.00022396
-16.8811 -0.00718851 0.000224106
-16.8522 -0.00721377 0.000226387
-16.8234 -0.00723914 0.000226551
-16.7945 -0.00726464 0.000228846
-16.7657 -0.00729025 0.000229028
-16.7369 -0.00731599 0.000231338
-16.7081 -0.00734184 0.000231539
-16.6794 -0.00736782 0.000233863
-16.6506 -0.00739392 0.000234083
-16.6219 -0.00742014 0.000236423
-16.5932 -0.00744649 0.000236662
-16.5645 -0.00747296 0.000239017
-16.5358 -0.00749955 0.000239276
-16.5072 -0.00752628 0.000241647
-16.4785 -0.00755313 0.000241926
-16.4499 -0.00758011 0.000244312
-16.4213 -0.00760721 0.000244611
-16.3927 -0.00763445 0.000247015
-16.3642 -0.00766182 0.000247334
-16.3356 -0.00768932 0.000249754
-16.3071 -0.00771695 0.000250094
-16.2786 -0.00774472 0.000252531
-16.2501 -0.00777262 0.000252893
-16.2216 -0.00780065 0.000255347
-16.1932 -0.00782882 0.00025573
-16.1647 -0.00785713 0.000258202
-16.1363 -0.00788558 0.000258607
-16.1079 -0.00791416 0.000261097
-16.0795 -0.00794289 0.000261524
-16.0511 -0.00797175 0.000264033
-16.0228 -0.00800076 0.000264482
-15.9944 -0.00802991 0.00026701
-15.9661 -0.00805921 0.000267481
-15.9378 -0.00808864 0.000270029
-15.9095 -0.00811823 0.000270523
-15.8812 -0.00814796 0.00027309
-15.853 -0.00817784 0.000273609
-15.8247 -0.00820786 0.000276196
-15.7965 -0.00823804 0.000276738
-15.7683 -0.00826837 0.000279345
-15.7401 -0.00829885 0.000279912
-15.7119 -0.00832948 0.00028254
-15.6838 -0.00836027 0.000283131
-15.6556 -0.00839121 0.000285781
-15.6275 -0.0084223 0.000286397
-15.5994 -0.00845356 0.000289069
-15.5713 -0.00848497 0.00028971
-15.5432 -0.00851654 0.000292404
-15.5151 -0.00854827 0.000293071
-15.4871 -0.00858017 0.000295788
-15.459 -0.00861222 0.000296482
-15.431 -0.00864444 0.000299221
-15.403 -0.00867683 0.000299942
-15.375 -0.00870938 0.000302705
-15.347 -0.0087421 0.000303453
-15.3191 -0.00877499 0.00030624
-15.2911 -0.00880804 0.000307015
-15.2632 -0.00884127 0.000309827
-15.2353 -0.00887467 0.000310631
-15.2074 -0.00890824 0.000313468
-15.1795 -0.00894199 0.0003143
-15.1517 -0.00897592 0.000317163
-15.1238 -0.00901002 0.000318024
-15.096 -0.0090443 0.000320913
-15.0681 -0.00907876 0.000321803
-15.0403 -0.0091134 0.000324719
-15.0125 -0.00914822 0.00032564
-14.9848 -0.00918322 0.000328583
-14.957 -0.00921842 0.000329534
-14.9292 -0.00925379 0.000332505
-14.9015 -0.00928936 0.000333488
-14.8738 -0.00932511 0.000336487
-14.8461 -0.00936106 0.000337502
-14.8184 -0.00939719 0.000340529
-14.7907 -0.00943352 0.000341576
-14.763 -0.00947005 0.000344634
-14.7354 -0.00950677 0.000345714
-14.7077 -0.00954368 0.000348802
-14.6801 -0.0095808 0.000349915
-14.6525 -0.00961812 0.000353034
-14.6249 -0.00965564 0.000354181
-14.5973 -0.00969336 0.000357331
-14.5698 -0.00973129 0.000358514
-14.5422 -0.00976942 0.000361696
-14.5147 -0.00980776 0.000362914
-14.4871 -0.00984632 0.000366129
-14.4596 -0.00988508 0.000367383
-14.4321 -0.00992405 0.000370631
-14.4046 -0.00996324 0.000371922
-14.3771 -0.0100027 0.000375205
-14.3497 -0.0100423 0.000376533
-14.3222 -0.0100821 0.00037985
-14.2948 -0.0101222 0.000381217
-14.2674 -0.0101625 0.00038457
-14.24 -0.010203 0.000385975
-14.2126 -0.0102437 0.000389365
-14.1852 -0.0102847 0.00039081
-14.1578 -0.0103259 0.000394237
-14.1305 -0.0103673 0.000395722
-14.1031 -0.010409 0.000399187
-14.0758 -0.0104508 0.000400713
-14.0485 -0.010493 0.000404217
-14.0212 -0.0105353 0.000405785
-13.9939 -0.010578 0.000409329
-13.9666 -0.0106208 0.00041094
-13.9393 -0.0106639 0.000414524
-13.9121 -0.0107072 0.000416179
-13.8848 -0.0107508 0.000419805
-13.8576 -0.0107947 0.000421504
-13.8304 -0.0108388 0.000425172
-13.8032 -0.0108831 0.000426916
-13.776 -0.0109277 0.000430628
-13.7488 -0.0109726 0.000432419
-13.7216 -0.0110177 0.000436174
-13.6945 -0.0110631 0.000438012
-13.6673 -0.0111087 0.000441813
-13.6402 -0.0111546 0.000443699
-13.6131 -0.0112008 0.000447546
-13.5859 -0.0112472 0.000449481
-13.5588 -0.0112939 0.000453375
-13.5318 -0.0113409 0.000455361
-13.5047 -0.0113882 0.000459303
-13.4776 -0.0114358 0.00046134
-13.4506 -0.0114836 0.000465332
-13.4235 -0.0115317 0.000467421
-13.3965 -0.0115801 0.000471463
-13.3695 -0.0116288 0.000473606
-13.3425 -0.0116778 0.000477699
-13.3155 -0.0117271 0.000479896
-13.2885 -0.0117766 0.000484042
-13.2615 -0.0118265 0.000486296
-13.2346 -0.0118767 0.000490495
-13.2076 -0.0119271 0.000492805
-13.1807 -0.0119779 0.00049706
-13.1538 -0.012029 0.000499428
-13.1269 -0.0120804 0.000503739
-13.1 -0.0121321 0.000506167
-13.0731 -0.0121841 0.000510536
-13.0462 -0.0122364 0.000513024
-13.0193 -0.0122891 0.000517452
-12.9925 -0.0123421 0.000520002
-12.9656 -0.0123954 0.00052449
-12.9388 -0.012449 0.000527103
-12.9119 -0.012503 0.000531653
-12.8851 -0.0125573 0.000534331
-12.8583 -0.012612 0.000538944
-12.8315 -0.0126669 0.000541688
-12.8047 -0.0127223 0.000546365
-12.778 -0.0127779 0.000549177
-12.7512 -0.012834 0.000553921
-12.7245 -0.0128903 0.000556802
-12.6977 -0.0129471 0.000561613
-12.671 -0.0130041 0.000564565
-12.6443 -0.0130616 0.000569445
-12.6176 -0.0131194 0.000572469
-12.5909 -0.0131776 0.00057742
-12.5642 -0.0132361 0.000580518
-12.5375 -0.013295 0.000585542
-12.5108 -0.0133543 0.000588716
-12.4842 -0.013414 0.000593814
-12.4575 -0.0134741 0.000597065
-12.4309 -0.0135345 0.000602239
-12.4043 -0.0135954 0.000605569
-12.3776 -0.0136566 0.000610821
-12.351 -0.0137183 0.000614232
-12.3244 -0.0137803 0.000619564
-12.2979 -0.0138427 0.000623058
-12.2713 -0.0139056 0.000628472
-12.2447 -0.0139688 0.00063205
-12.2182 -0.0140325 0.000637548
-12.1916 -0.0140966 0.000641213
-12.1651 -0.0141611 0.000646797
-12.1385 -0.014226 0.000650551
-12.112 -0.0142914 0.000656222
-12.0855 -0.0143572 0.000660068
-12.059 -0.0144235 0.000665829
-12.0325 -0.0144902 0.000669768
-12.0061 -0.0145573 0.000675622
-11.9796 -0.0146249 0.000679656
-11.9531 -0.0146929 0.000685604
-11.9267 -0.0147614 0.000689737
-11.9002 -0.0148304 0.000695782
-11.8738 -0.0148998 0.000700015
-11.8474 -0.0149697 0.000706159
-11.821 -0.0150401 0.000710495
-11.7946 -0.0151109 0.000716741
-11.7682 -0.0151823 0.000721182
-11.7418 -0.0152541 0.000727533
-11.7154 -0.0153264 0.000732082
-11.689 -0.0153992 0.00073854
-11.6627 -0.0154726 0.000743199
-11.6363 -0.0155464 0.000749768
-11.61 -0.0156207 0.000754541
-11.5837 -0.0156956 0.000761222
-11.5573 -0.015771 0.000766111
-11.531 -0.0158469 0.000772908
-11.5047 -0.0159233 0.000777917
-11.4784 -0.0160003 0.000784833
-11.4522 -0.0160779 0.000789963
-11.4259 -0.0161559 0.000797002
-11.3996 -0.0162346 0.000802258
-11.3734 -0.0163137 0.000809421
-11.3471 -0.0163935 0.000814806
-11.3209 -0.0164738 0.000822098
-11.2946 -0.0165547 0.000827615
-11.2684 -0.0166362 0.000835039
-11.2422 -0.0167182 0.000840692
-11.216 -0.0168009 0.000848252
-11.1898 -0.0168842 0.000854044
-11.1636 -0.016968 0.000861743
-11.1374 -0.0170525 0.000867677
-11.1112 -0.0171376 0.00087552
-11.0851 -0.0172233 0.000881601
-11.0589 -0.0173096 0.00088959
-11.0328 -0.0173966 0.000895822
-11.0066 -0.0174842 0.000903963
-10.9805 -0.0175724 0.00091035
-10.9544 -0.0176614 0.000918645
-10.9283 -0.0177509 0.000925191
-10.9022 -0.0178412 0.000933646
-10.8761 -0.0179321 0.000940356
-10.85 -0.0180237 0.000948975
-10.8239 -0.018116 0.000955853
-10.7978 -0.0182089 0.00096464
-10.7718 -0.0183026 0.00097169
-10.7457 -0.018397 0.000980651
-10.7196 -0.0184921 0.000987879
-10.6936 -0.018588 0.000997019
-10.6676 -0.0186845 0.00100443
-10.6415 -0.0187818 0.00101375
-10.6155 -0.0188799 0.00102135
-10.5895 -0.0189787 0.00103086
-10.5635 -0.0190782 0.00103865
-10.5375 -0.0191786 0.00104836
-10.5115 -0.0192797 0.00105635
-10.4856 -0.0193816 0.00106625
-10.4596 -0.0194843 0.00107445
-10.4336 -0.0195878 0.00108456
-10.4077 -0.0196921 0.00109296
-10.3817 -0.0197973 0.00110329
-10.3558 -0.0199032 0.00111191
-10.3299 -0.0200101 0.00112245
-10.3039 -0.0201177 0.0011313
-10.278 -0.0202262 0.00114206
-10.2521 -0.0203356 0.00115114
-10.2262 -0.0204459 0.00116213
-10.2003 -0.020557 0.00117144
-10.1744 -0.0206691 0.00118268
-10.1485 -0.020782 0.00119224
-10.1227 -0.0208959 0.00120372
-10.0968 -0.0210107 0.00121352
-10.0709 -0.0211264 0.00122526
-10.0451 -0.0212431 0.00123532
-10.0192 -0.0213607 0.00124732
-9.99341 -0.0214793 0.00125765
-9.96758 -0.0215989 0.00126992
-9.94176 -0.0217194 0.00128052
-9.91595 -0.021841 0.00129307
-9.89014 -0.0219636 0.00130396
-9.86434 -0.0220872 0.00131679
-9.83854 -0.0222118 0.00132797
-9.81276 -0.0223375 0.0013411
-9.78698 -0.0224643 0.00135258
-9.76121 -0.0225921 0.00136601
-9.73544 -0.022721 0.00137781
-9.70968 -0.022851 0.00139156
-9.68393 -0.0229821 0.00140367
-9.65819 -0.0231144 0.00141774
-9.63245 -0.0232477 0.00143019
-9.60672 -0.0233823 0.0014446
-9.581 -0.0235179 0.00145739
-9.55528 -0.0236548 0.00147215
-9.52957 -0.0237929 0.0014853
-9.50387 -0.0239321 0.00150041
-9.47817 -0.0240726 0.00151392
-9.45248 -0.0242143 0.00152941
-9.4268 -0.0243573 0.0015433
-9.40112 -0.0245015 0.00155916
-9.37545 -0.024647 0.00157344
-9.34979 -0.0247938 0.00158971
-9.32413 -0.0249419 0.00160439
-9.29848 -0.0250913 0.00162106
-9.27284 -0.0252421 0.00163617
-9.2472 -0.0253942 0.00165326
-9.22157 -0.0255477 0.0016688
-9.19594 -0.0257026 0.00168633
-9.17033 -0.025859 0.00170232
-9.14471 -0.0260167 0.0017203
-9.11911 -0.0261759 0.00173675
-9.09351 -0.0263365 0.00175521
-9.06792 -0.0264987 0.00177213
-9.04233 -0.0266623 0.00179108
-9.01675 -0.0268275 0.0018085
-8.99118 -0.0269942 0.00182795
-8.96561 -0.0271624 0.00184588
-8.94005 -0.0273323 0.00186585
-8.91449 -0.0275037 0.00188432
-8.88895 -0.0276768 0.00190483
-8.8634 -0.0278515 0.00192385
-8.83787 -0.0280278 0.00194492
-8.81234 -0.0282059 0.00196451
-8.78681 -0.0283856 0.00198617
-8.76129 -0.0285671 0.00200635
-8.73578 -0.0287503 0.00202861
-8.71027 -0.0289353 0.00204941
-8.68477 -0.0291221 0.00207229
-8.65928 -0.0293108 0.00209373
-8.63379 -0.0295013 0.00211726
-8.60831 -0.0296936 0.00213937
-8.58283 -0.0298878 0.00216357
-8.55736 -0.030084 0.00218636
-8.53189 -0.0302821 0.00221127
-8.50644 -0.0304822 0.00223478
-8.48098 -0.0306843 0.00226041
-8.45553 -0.0308885 0.00228466
-8.43009 -0.0310947 0.00231105
-8.40466 -0.0313029 0.00233607
-8.37923 -0.0315133 0.00236325
-8.3538 -0.0317259 0.00238907
-8.32838 -0.0319406 0.00241707
-8.30297 -0.0321575 0.00244372
-8.27756 -0.0323766 0.00247257
-8.25216 -0.0325981 0.0025001
-8.22676 -0.0328218 0.00252982
-8.20137 -0.0330479 0.00255826
-8.17598 -0.0332763 0.0025889
-8.1506 -0.0335071 0.00261828
-8.12523 -0.0337404 0.00264989
-8.09986 -0.0339761 0.00268024
-8.0745 -0.0342144 0.00271285
-8.04914 -0.0344552 0.00274422
-8.02378 -0.0346986 0.00277787
-7.99844 -0.0349446 0.00281031
-7.97309 -0.0351932 0.00284504
-7.94776 -0.0354446 0.00287859
-7.92243 -0.0356987 0.00291446
-7.8971 -0.0359555 0.00294916
-7.87178 -0.0362152 0.00298621
-7.84646 -0.0364778 0.00302212
-7.82115 -0.0367433 0.0030604
-7.79585 -0.0370117 0.00309758
-7.77055 -0.0372831 0.00313714
-7.74525 -0.0375576 0.00317563
-7.71996 -0.0378351 0.00321655
-7.69468 -0.0381158 0.00325641
-7.6694 -0.0383997 0.00329873
-7.64412 -0.0386868 0.00334004
-7.61885 -0.0389772 0.00338382
-7.59359 -0.039271 0.00342663
-7.56833 -0.0395681 0.00347196
-7.54307 -0.0398687 0.00351634
-7.51782 -0.0401728 0.00356327
-7.49258 -0.0404805 0.0036093
-7.46734 -0.0407917 0.00365791
-7.4421 -0.0411067 0.00370566
-7.41687 -0.0414254 0.00375604
-7.39165 -0.0417478 0.0038056
-7.36643 -0.0420742 0.00385783
-7.34121 -0.0424044 0.00390928
-7.316 -0.0427386 0.00396345
-7.2908 -0.0430769 0.00401688
-7.2656 -0.0434193 0.00407308
-7.2404 -0.0437659 0.0041286
-7.21521 -0.0441168 0.00418693
-7.19002 -0.044472 0.00424464
-7.16484 -0.0448316 0.00430521
-7.13966 -0.0451957 0.00436521
-7.11449 -0.0455643 0.00442813
-7.08932 -0.0459376 0.00449054
-7.06416 -0.0463156 0.00455594
-7.039 -0.0466984 0.00462089
-7.01384 -0.047086 0.00468889
-6.98869 -0.0474787 0.00475651
-6.96355 -0.0478764 0.00482724
-6.93841 -0.0482792 0.00489767
-6.91327 -0.0486873 0.00497129
-6.88814 -0.0491007 0.00504467
-6.86301 -0.0495196 0.00512132
-6.83789 -0.049944 0.00519783
-6.81277 -0.050374 0.00527768
-6.78766 -0.0508097 0.00535747
-6.76255 -0.0512513 0.0054407
-6.73744 -0.0516988 0.00552396
-6.71234 -0.0521523 0.00561075
-6.68724 -0.0526121 0.00569767
-6.66215 -0.0530781 0.00578822
-6.63706 -0.0535505 0.00587901
-6.61198 -0.0540294 0.00597354
-6.5869 -0.054515 0.00606841
-6.56182 -0.0550073 0.00616715
-6.53675 -0.0555066 0.00626635
-6.51169 -0.0560129 0.00636953
-6.48662 -0.0565263 0.00647332
-6.46156 -0.0570471 0.00658121
-6.43651 -0.0575753 0.00668984
-6.41146 -0.0581111 0.00680273
-6.38641 -0.0586547 0.0069165
-6.36137 -0.0592061 0.00703468
-6.33633 -0.0597657 0.00715391
-6.3113 -0.0603334 0.00727771
-6.28627 -0.0609096 0.00740273
-6.26124 -0.0614943 0.0075325
-6.23622 -0.0620877 0.00766367
-6.2112 -0.0626901 0.00779978
-6.18619 -0.0633015 0.00793749
-6.16118 -0.0639222 0.00808034
-6.13617 -0.0645524 0.00822502
-6.11117 -0.0651923 0.00837506
-6.08617 -0.0658421 0.00852714
-6.06117 -0.066502 0.00868483
-6.03618 -0.0671721 0.00884482
-6.01119 -0.0678528 0.00901067
-5.98621 -0.0685442 0.00917909
-5.96123 -0.0692466 0.00935365
-5.93625 -0.0699603 0.00953107
-5.91128 -0.0706853 0.00971493
-5.88631 -0.0714221 0.00990197
-5.86135 -0.0721709 0.0100958
-5.83639 -0.0729319 0.0102931
-5.81143 -0.0737054 0.0104976
-5.78648 -0.0744917 0.0107059
-5.76153 -0.0752911 0.0109218
-5.73658 -0.0761038 0.0111419
-5.71164 -0.0769302 0.01137
-5.6867 -0.0777706 0.0116028
-5.66176 -0.0786253 0.011844
-5.63683 -0.0794946 0.0120904
-5.6119 -0.0803789 0.0123457
-5.58698 -0.0812784 0.0126068
-5.56205 -0.0821937 0.0128772
-5.53714 -0.083125 0.013154
-5.51222 -0.0840727 0.0134408
-5.48731 -0.0850372 0.0137345
-5.4624 -0.0860189 0.0140389
-5.4375 -0.0870182 0.0143509
-5.4126 -0.0880355 0.0146743
-5.3877 -0.0890712 0.015006
-5.36281 -0.0901259 0.0153499
-5.33791 -0.0911999 0.0157029
-5.31303 -0.0922938 0.016069
-5.28814 -0.093408 0.0164452
-5.26326 -0.0945429 0.0168352
-5.23838 -0.0956992 0.0172364
-5.21351 -0.0968773 0.0176525
-5.18864 -0.0980778 0.0180808
-5.16377 -0.0993011 0.0185252
-5.1389 -0.100548 0.0189829
-5.11404 -0.101819 0.019458
-5.08918 -0.103115 0.0199478
-5.06433 -0.104435 0.0204563
-5.03948 -0.105782 0.0209809
-5.01463 -0.107155 0.0215259
-4.98978 -0.108556 0.0220886
-4.96494 -0.109984 0.0226732
-4.9401 -0.111441 0.0232774
-4.91526 -0.112927 0.0239055
-4.89043 -0.114444 0.0245551
-4.8656 -0.11599 0.0252306
-4.84077 -0.117569 0.0259299
-4.81594 -0.119179 0.0266575
-4.79112 -0.120823 0.0274112
-4.7663 -0.122501 0.0281958
-4.74149 -0.124213 0.0290094
-4.71667 -0.12596 0.0298566
-4.69186 -0.127744 0.0307359
-4.66706 -0.129565 0.0316521
-4.64225 -0.131424 0.0326036
-4.61745 -0.133322 0.0335958
-4.59265 -0.135259 0.034627
-4.56786 -0.137237 0.0357029
-4.54306 -0.139256 0.0368221
-4.51827 -0.141318 0.0379905
-4.49348 -0.143423 0.0392069
-4.4687 -0.145571 0.0404775
-4.44392 -0.147764 0.0418015
-4.41914 -0.150003 0.0431853
-4.39436 -0.152288 0.0446285
-4.36959 -0.15462 0.0461378
-4.34482 -0.157 0.0477132
-4.32005 -0.159428 0.0493617
-4.29528 -0.161904 0.0510838
-4.27052 -0.16443 0.0528869
-4.24576 -0.167005 0.0547721
-4.221 -0.16963 0.0567471
-4.19624 -0.172305 0.0588136
-4.17149 -0.17503 0.0609798
-4.14674 -0.177804 0.063248
-4.12199 -0.180627 0.065627
-4.09725 -0.183499 0.0681196
-4.0725 -0.186418 0.0707354
-4.04776 -0.189384 0.0734778
-4.02302 -0.192394 0.0763571
-3.99829 -0.195447 0.0793773
-3.97356 -0.19854 0.0825495
-3.94882 -0.201671 0.0858785
-3.9241 -0.204836 0.089376
-3.89937 -0.208032 0.0930476
-3.87465 -0.211252 0.0969058
-3.84992 -0.214493 0.100957
-3.82521 -0.217747 0.105213
-3.80049 -0.221007 0.109683
-3.77577 -0.224266 0.114379
-3.75106 -0.227514 0.119308
-3.72635 -0.23074 0.124485
-3.70164 -0.233933 0.129917
-3.67694 -0.237078 0.135618
-3.65224 -0.240162 0.141595
-3.62754 -0.243168 0.147861
-3.60284 -0.246077 0.154423
-3.57814 -0.248869 0.161293
-3.55345 -0.251522 0.168476
-3.52875 -0.254012 0.17598
-3.50406 -0.256313 0.18381
-3.47937 -0.258396 0.191969
-3.45469 -0.260232 0.200458
-3.43 -0.261787 0.209277
-3.40532 -0.263029 0.218419
-3.38064 -0.263922 0.227878
-3.35597 -0.26443 0.23764
-3.33129 -0.264514 0.247692
-3.30662 -0.264137 0.25801
-3.28194 -0.263262 0.26857
-3.25727 -0.261851 0.279338
-3.23261 -0.259871 0.290282
-3.20794 -0.25729 0.301353
-3.18328 -0.254078 0.31251
-3.15861 -0.250212 0.323693
-3.13395 -0.245674 0.33485
-3.1093 -0.240452 0.345915
-3.08464 -0.234542 0.356825
-3.05999 -0.227949 0.367509
-3.03533 -0.220685 0.377904
-3.01068 -0.212773 0.387937
-2.98603 -0.204243 0.397546
-2.96139 -0.195137 0.406665
-2.93674 -0.185503 0.415241
-2.9121 -0.175398 0.423219
-2.88745 -0.164885 0.430559
-2.86281 -0.154033 0.437225
-2.83818 -0.142915 0.443194
-2.81354 -0.131604 0.448448
-2.7889 -0.120176 0.452987
-2.76427 -0.108705 0.456811
-2.73964 -0.097262 0.459939
-2.71501 -0.0859154 0.46239
-2.69038 -0.0747274 0.464198
-2.66575 -0.0637545 0.465397
-2.64113 -0.0530467 0.466034
-2.6165 -0.0426469 0.466152
-2.59188 -0.0325909 0.465803
-2.56726 -0.0229073 0.465037
-2.54264 -0.0136177 0.463908
-2.51802 -0.00473728 0.462466
-2.49341 0.00372516 0.460766
-2.46879 0.0117662 0.458853
-2.44418 0.0193875 0.456779
-2.41957 0.0265951 0.454585
-2.39496 0.0333988 0.452317
-2.37035 0.0398118 0.45001
-2.34574 0.0458498 0.447705
-2.32113 0.0515308 0.445431
-2.29653 0.0568746 0.443221
-2.27192 0.0619022 0.4411
-2.24732 0.066636 0.439096
-2.22272 0.0710988 0.437226
-2.19812 0.075314 0.435514
-2.17352 0.0793056 0.433975
-2.14893 0.0830976 0.432625
-2.12433 0.0867141 0.431476
-2.09974 0.0901793 0.430542
-2.07514 0.0935174 0.42983
-2.05055 0.0967526 0.429352
-2.02596 0.0999088 0.42911
-2.00137 0.10301 0.429115
-1.97678 0.106081 0.429368
-1.9522 0.109146 0.429875
-1.92761 0.112228 0.430636
-1.90303 0.115353 0.431654
-1.87844 0.118545 0.432927
-1.85386 0.12183 0.434457
-1.82928 0.125232 0.436238
-1.8047 0.128777 0.43827
-1.78012 0.132492 0.440544
-1.75554 0.136404 0.443058
-1.73096 0.140539 0.4458
-1.70639 0.144925 0.448762
-1.68181 0.149591 0.45193
-1.65724 0.154564 0.455293
-1.63266 0.159873 0.45883
-1.60809 0.165547 0.462526
-1.58352 0.171615 0.466354
-1.55895 0.178104 0.470292
-1.53438 0.185042 0.474308
-1.50981 0.192456 0.478372
-1.48525 0.20037 0.482445
-1.46068 0.208807 0.48649
-1.43611 0.217788 0.490459
-1.41155 0.22733 0.494307
-1.38698 0.237445 0.497978
-1.36242 0.248142 0.501419
-1.33786 0.259425 0.504569
-1.3133 0.271289 0.507367
-1.28873 0.283725 0.509748
-1.26417 0.296715 0.511647
-1.23962 0.310232 0.512996
-1.21506 0.324241 0.513734
-1.1905 0.3387 0.513793
-1.16594 0.353556 0.51312
-1.14138 0.368746 0.511655
-1.11683 0.384202 0.509356
-1.09227 0.399848 0.50618
-1.06772 0.4156 0.5021
-1.04316 0.431371 0.497094
-1.01861 0.447071 0.491157
-0.994058 0.462608 0.484292
-0.969506 0.477892 0.476516
-0.944954 0.492836 0.467855
-0.920403 0.507355 0.458353
-0.895852 0.521374 0.448056
-0.871302 0.534824 0.437026
-0.846753 0.547646 0.425326
-0.822204 0.559791 0.413033
-0.797655 0.571221 0.40022
-0.773107 0.581909 0.386968
-0.74856 0.591839 0.373354
-0.724012 0.601005 0.359458
-0.699466 0.60941 0.345354
-0.674919 0.617067 0.331114
-0.650373 0.623997 0.316803
-0.625828 0.630226 0.302485
-0.601282 0.635786 0.28821
-0.576738 0.640714 0.274031
-0.552193 0.64505 0.259985
-0.527649 0.648835 0.24611
-0.503105 0.652112 0.232432
-0.478561 0.654926 0.218977
-0.454018 0.657319 0.205757
-0.429475 0.659333 0.192789
-0.404932 0.661009 0.180074
-0.38039 0.662386 0.167619
-0.355847 0.663502 0.155419
-0.331305 0.664391 0.143473
-0.306763 0.665085 0.131769
-0.282222 0.665615 0.120301
-0.25768 0.666008 0.109053
-0.233139 0.666289 0.0980137
-0.208597 0.666479 0.0871636
-0.184056 0.6666 0.0764891
-0.159515 0.666669 0.0659685
-0.134974 0.6667 0.0555859
-0.110433 0.666706 0.045318
-0.0858925 0.666699 0.0351478
-0.0613518 0.666687 0.025051
-0.0368111 0.666675 0.0150097
-0.0122703 0.666668 0.00499906
0.0122703 0.666668 -0.00499906
0.0368111 0.666675 -0.0150097
0.0613518 0.666687 -0.025051
0.0858925 0.666699 -0.0351478
0.110433 0.666706 -0.045318
0.134974 0.6667 -0.0555859
0.159515 0.666669 -0.0659685
0.184056 0.6666 -0.0764891
0.208597 0.666479 -0.0871636
0.233139 0.666289 -0.0980137
0.25768 0.666008 -0.109053
0.282222 0.665615 -0.120301
0.306763 0.665085 -0.131769
0.331305 0.664391 -0.143473
0.355847 0.663502 -0.155419
0.38039 0.662386 -0.167619
0.404932 0.661009 -0.180074
0.429475 0.659333 -0.192789
0.454018 0.657319 -0.205757
0.478561 0.654926 -0.218977
0.503105 0.652112 -0.232432
0.527649 0.648835 -0.24611
0.552193 0.64505 -0.259985
0.576738 0.640714 -0.274031
0.601282 0.635786 -0.28821
0.625828 0.630226 -0.302485
0.650373 0.623997 -0.316803
0.674919 0.617067 -0.331114
0.699466 0.60941 -0.345354
0.724012 0.601005 -0.359458
0.74856 0.591839 -0.373354
0.773107 0.581909 -0.386968
0.797655 0.571221 -0.40022
0.822204 0.559791 -0.413033
0.846753 0.547646 -0.425326
0.871302 0.534824 -0.437026
0.895852 0.521374 -0.448056
0.920403 0.507355 -0.458353
0.944954 0.492836 -0.467855
0.969506 0.477892 -0.476516
0.994058 0.462608 -0.484292
1.01861 0.447071 -0.491157
1.04316 0.431371 -0.497094
1.06772 0.4156 -0.5021
1.09227 0.399848 -0.50618
1.11683 0.384202 -0.509356
1.14138 0.368746 -0.511655
1.16594 0.353556 -0.51312
1.1905 0.3387 -0.513793
1.21506 0.324241 -0.513734
1.23962 0.310232 -0.512996
1.26417 0.296715 -0.511647
1.28873 0.283725 -0.509748
1.3133 0.271289 -0.507367
1.33786 0.259425 -0.504569
1.36242 0.248142 -0.501419
1.38698 0.237445 -0.497978
1.41155 0.22733 -0.494307
1.43611 0.217788 -0.490459
1.46068 0.208807 -0.48649
1.48525 0.20037 -0.482445
1.50981 0.192456 -0.478372
1.53438 0.185042 -0.474308
1.55895 0.178104 -0.470292
1.58352 0.171615 -0.466354
1.60809 0.165547 -0.462526
1.63266 0.159873 -0.45883
1.65724 0.154564 -0.455293
1.68181 0.149591 -0.45193
1.70639 0.144925 -0.448762
1.73096 0.140539 -0.4458
1.75554 0.136404 -0.443058
1.78012 0.132492 -0.440544
1.8047 0.128777 -0.43827
1.82928 0.125232 -0.436238
1.85386 0.12183 -0.434457
1.87844 0.118545 -0.432927
1.90303 0.115353 -0.431654
1.92761 0.112228 -0.430636
1.9522 0.109146 -0.429875
1.97678 0.106081 -0.429368
2.00137 0.10301 -0.429115
2.02596 0.0999088 -0.42911
2.05055 0.0967526 -0.429352
2.07514 0.0935174 -0.42983
2.09974 0.0901793 -0.430542
2.12433 0.0867141 -0.431476
2.14893 0.0830976 -0.432625
2.17352 0.0793056 -0.433975
2.19812 0.075314 -0.435514
2.22272 0.0710988 -0.437226
2.24732 0.066636 -0.439096
2.27192 0.0619022 -0.4411
2.29653 0.0568746 -0.443221
2.32113 0.0515308 -0.445431
2.34574 0.0458498 -0.447705
2.37035 0.0398118 -0.45001
2.39496 0.0333988 -0.452317
2.41957 0.0265951 -0.454585
2.44418 0.0193875 -0.456779
2.46879 0.0117662 -0.458853
2.49341 0.00372516 -0.460766
2.51802 -0.00473728 -0.462466
2.54264 -0.0136177 -0.463908
2.56726 -0.0229073 -0.465037
2.59188 -0.0325909 -0.465803
2.6165 -0.0426469 -0.466152
2.64113 -0.0530467 -0.466034
2.66575 -0.0637545 -0.465397
2.69038 -0.0747274 -0.464198
2.71501 -0.0859154 -0.46239
2.73964 -0.097262 -0.459939
2.76427 -0.108705 -0.456811
2.7889 -0.120176 -0.452987
2.81354 -0.131604 -0.448448
2.83818 -0.142915 -0.443194
2.86281 -0.154033 -0.437225
2.88745 -0.164885 -0.430559
2.9121 -0.175398 -0.423219
2.93674 -0.185503 -0.415241
2.96139 -0.195137 -0.406665
2.98603 -0.204243 -0.397546
3.01068 -0.212773 -0.387937
3.03533 -0.220685 -0.377904
3.05999 -0.227949 -0.367509
3.08464 -0.234542 -0.356825
3.1093 -0.240452 -0.345915
3.13395 -0.245674 -0.33485
3.15861 -0.250212 -0.323693
3.18328 -0.254078 -0.31251
3.20794 -0.25729 -0.301353
3.23261 -0.259871 -0.290282
3.25727 -0.261851 -0.279338
3.28194 -0.263262 -0.26857
3.30662 -0.264137 -0.25801
3.33129 -0.264514 -0.247692
3.35597 -0.26443 -0.23764
3.38064 -0.263922 -0.227878
3.40532 -0.263029 -0.218419
3.43 -0.261787 -0.209277
3.45469 -0.260232 -0.200458
3.47937 -0.258396 -0.191969
3.50406 -0.256313 -0.18381
3.52875 -0.254012 -0.17598
3.55345 -0.251522 -0.168476
3.57814 -0.248869 -0.161293
3.60284 -0.246077 -0.154423
3.62754 -0.243168 -0.147861
3.65224 -0.240162 -0.141595
3.67694 -0.237078 -0.135618
3.70164 -0.233933 -0.129917
3.72635 -0.23074 -0.124485
3.75106 -0.227514 -0.119308
3.77577 -0.224266 -0.114379
3.80049 -0.221007 -0.109683
3.82521 -0.217747 -0.105213
3.84992 -0.214493 -0.100957
3.87465 -0.211252 -0.0969058
3.89937 -0.208032 -0.0930476
3.9241 -0.204836 -0.089376
3.94882 -0.201671 -0.0858785
3.97356 -0.19854 -0.0825495
3.99829 -0.195447 -0.0793773
4.02302 -0.192394 -0.0763571
4.04776 -0.189384 -0.0734778
4.0725 -0.186418 -0.0707354
4.09725 -0.183499 -0.0681196
4.12199 -0.180627 -0.065627
4.14674 -0.177804 -0.063248
4.17149 -0.17503 -0.0609798
4.19624 -0.172305 -0.0588136
4.221 -0.16963 -0.0567471
4.24576 -0.167005 -0.0547721
4.27052 -0.16443 -0.0528869
4.29528 -0.161904 -0.0510838
4.32005 -0.159428 -0.0493617
4.34482 -0.157 -0.0477132
4.36959 -0.15462 -0.0461378
4.39436 -0.152288 -0.0446285
4.41914 -0.150003 -0.0431853
4.44392 -0.147764 -0.0418015
4.4687 -0.145571 -0.0404775
4.49348 -0.143423 -0.0392069
4.51827 -0.141318 -0.0379905
4.54306 -0.139256 -0.0368221
4.56786 -0.137237 -0.0357029
4.59265 -0.135259 -0.034627
4.61745 -0.133322 -0.0335958
4.64225 -0.131424 -0.0326036
4.66706 -0.129565 -0.0316521
4.69186 -0.127744 -0.0307359
4.71667 -0.12596 -0.0298566
4.74149 -0.124213 -0.0290094
4.7663 -0.122501 -0.0281958
4.79112 -0.120823 -0.0274112
4.81594 -0.119179 -0.0266575
4.84077 -0.117569 -0.0259299
4.8656 -0.11599 -0.0252306
4.89043 -0.114444 -0.0245551
4.91526 -0.112927 -0.0239055
4.9401 -0.111441 -0.0232774
4.96494 -0.109984 -0.0226732
4.98978 -0.108556 -0.0220886
5.01463 -0.107155 -0.0215259
5.03948 -0.105782 -0.0209809
5.06433 -0.104435 -0.0204563
5.08918 -0.103115 -0.0199478
5.11404 -0.101819 -0.019458
5.1389 -0.100548 -0.0189829
5.16377 -0.0993011 -0.0185252
5.18864 -0.0980778 -0.0180808
5.21351 -0.0968773 -0.0176525
5.23838 -0.0956992 -0.0172364
5.26326 -0.0945429 -0.0168352
5.28814 -0.093408 -0.0164452
5.31303 -0.0922938 -0.016069
5.33791 -0.0911999 -0.0157029
5.36281 -0.0901259 -0.0153499
5.3877 -0.0890712 -0.015006
5.4126 -0.0880355 -0.0146743
5.4375 -0.0870182 -0.0143509
5.4624 -0.0860189 -0.0140389
5.48731 -0.0850372 -0.0137345
5.51222 -0.0840727 -0.0134408
5.53714 -0.083125 -0.013154
5.56205 -0.0821937 -0.0128772
5.58698 -0.0812784 -0.0126068
5.6119 -0.0803789 -0.0123457
5.63683 -0.0794946 -0.0120904
5.66176 -0.0786253 -0.011844
5.6867 -0.0777706 -0.0116028
5.71164 -0.0769302 -0.01137
5.73658 -0.0761038 -0.0111419
5.76153 -0.0752911 -0.0109218
5.78648 -0.0744917 -0.0107059
5.81143 -0.0737054 -0.0104976
5.83639 -0.0729319 -0.0102931
5.86135 -0.0721709 -0.0100958
5.88631 -0.0714221 -0.00990197
5.91128 -0.0706853 -0.00971493
5.93625 -0.0699603 -0.00953107
5.96123 -0.0692466 -0.00935365
5.98621 -0.0685442 -0.00917909
6.01119 -0.0678528 -0.00901067
6.03618 -0.0671721 -0.00884482
6.06117 -0.066502 -0.00868483
6.08617 -0.0658421 -0.00852714
6.11117 -0.0651923 -0.00837506
6.13617 -0.0645524 -0.00822502
6.16118 -0.0639222 -0.00808034
6.18619 -0.0633015 -0.00793749
6.2112 -0.0626901 -0.00779978
6.23622 -0.0620877 -0.00766367
6.26124 -0.0614943 -0.0075325
6.28627 -0.0609096 -0.00740273
6.3113 -0.0603334 -0.00727771
6.33633 -0.0597657 -0.00715391
6.36137 -0.0592061 -0.00703468
6.38641 -0.0586547 -0.0069165
6.41146 -0.0581111 -0.00680273
6.43651 -0.0575753 -0.00668984
6.46156 -0.0570471 -0.00658121
6.48662 -0.0565263 -0.00647332
6.51169 -0.0560129 -0.00636953
6.53675 -0.0555066 -0.00626635
6.56182 -0.0550073 -0.00616715
6.5869 -0.054515 -0.00606841
6.61198 -0.0540294 -0.00597354
6.63706 -0.0535505 -0.00587901
6.66215 -0.0530781 -0.00578822
6.68724 -0.0526121 -0.00569767
6.71234 -0.0521523 -0.00561075
6.73744 -0.0516988 -0.00552396
6.76255 -0.0512513 -0.0054407
6.78766 -0.0508097 -0.00535747
6.81277 -0.050374 -0.00527768
6.83789 -0.049944 -0.00519783
6.86301 -0.0495196 -0.00512132
6.88814 -0.0491007 -0.00504467
6.91327 -0.0486873 -0.00497129
6.93841 -0.0482792 -0.00489767
6.96355 -0.0478764 -0.00482724
6.98869 -0.0474787 -0.00475651
7.01384 -0.047086 -0.00468889
7.039 -0.0466984 -0.00462089
7.06416 -0.0463156 -0.00455594
7.08932 -0.0459376 -0.00449054
7.11449 -0.0455643 -0.00442813
7.13966 -0.0451957 -0.00436521
7.16484 -0.0448316 -0.00430521
7.19002 -0.044472 -0.00424464
7.21521 -0.0441168 -0.00418693
7.2404 -0.0437659 -0.0041286
7.2656 -0.0434193 -0.00407308
7.2908 -0.0430769 -0.00401688
7.316 -0.0427386 -0.00396345
7.34121 -0.0424044 -0.00390928
7.36643 -0.0420742 -0.00385783
7.39165 -0.0417478 -0.0038056
7.41687 -0.0414254 -0.00375604
7.4421 -0.0411067 -0.00370566
7.46734 -0.0407917 -0.00365791
7.49258 -0.0404805 -0.0036093
7.51782 -0.0401728 -0.00356327
7.54307 -0.0398687 -0.00351634
7.56833 -0.0395681 -0.00347196
7.59359 -0.039271 -0.00342663
7.61885 -0.0389772 -0.00338382
7.64412 -0.0386868 -0.00334004
7.6694 -0.0383997 -0.00329873
7.69468 -0.0381158 -0.00325641
7.71996 -0.0378351 -0.00321655
7.74525 -0.0375576 -0.00317563
7.77055 -0.0372831 -0.00313714
7.79585 -0.0370117 -0.00309758
7.82115 -0.0367433 -0.0030604
7.84646 -0.0364778 -0.00302212
7.87178 -0.0362152 -0.00298621
7.8971 -0.0359555 -0.00294916
7.92243 -0.0356987 -0.00291446
7.94776 -0.0354446 -0.00287859
7.97309 -0.0351932 -0.00284504
7.99844 -0.0349446 -0.00281031
8.02378 -0.0346986 -0.00277787
8.04914 -0.0344552 -0.00274422
8.0745 -0.0342144 -0.00271285
8.09986 -0.0339761 -0.00268024
8.12523 -0.0337404 -0.00264989
8.1506 -0.0335071 -0.00261828
8.17598 -0.0332763 -0.0025889
8.20137 -0.0330479 -0.00255826
8.22676 -0.0328218 -0.00252982
8.25216 -0.0325981 -0.0025001
8.27756 -0.0323766 -0.00247257
8.30297 -0.0321575 -0.00244372
8.32838 -0.0319406 -0.00241707
8.3538 -0.0317259 -0.00238907
8.37923 -0.0315133 -0.00236325
8.40466 -0.0313029 -0.00233607
8.43009 -0.0310947 -0.00231105
8.45553 -0.0308885 -0.00228466
8.48098 -0.0306843 -0.00226041
8.50644 -0.0304822 -0.00223478
8.53189 -0.0302821 -0.00221127
8.55736 -0.030084 -0.00218636
8.58283 -0.0298878 -0.00216357
8.60831 -0.0296936 -0.00213937
8.63379 -0.0295013 -0.00211726
8.65928 -0.0293108 -0.00209373
8.68477 -0.0291221 -0.00207229
8.71027 -0.0289353 -0.00204941
8.73578 -0.0287503 -0.00202861
8.76129 -0.0285671 -0.00200635
8.78681 -0.0283856 -0.00198617
8.81234 -0.0282059 -0.00196451
8.83787 -0.0280278 -0.00194492
8.8634 -0.0278515 -0.00192385
8.88895 -0.0276768 -0.00190483
8.91449 -0.0275037 -0.00188432
8.94005 -0.0273323 -0.00186585
8.96561 -0.0271624 -0.00184588
8.99118 -0.0269942 -0.00182795
9.01675 -0.0268275 -0.0018085
9.04233 -0.0266623 -0.00179108
9.06792 -0.0264987 -0.00177213
9.09351 -0.0263365 -0.00175521
9.11911 -0.0261759 -0.00173675
9.14471 -0.0260167 -0.0017203
9.17033 -0.025859 -0.00170232
9.19594 -0.0257026 -0.00168633
9.22157 -0.0255477 -0.0016688
9.2472 -0.0253942 -0.00165326
9.27284 -0.0252421 -0.00163617
9.29848 -0.0250913 -0.00162106
9.32413 -0.0249419 -0.00160439
9.34979 -0.0247938 -0.00158971
9.37545 -0.024647 -0.00157344
9.40112 -0.0245015 -0.00155916
9.4268 -0.0243573 -0.0015433
9.45248 -0.0242143 -0.00152941
9.47817 -0.0240726 -0.00151392
9.50387 -0.0239321 -0.00150041
9.52957 -0.0237929 -0.0014853
9.55528 -0.0236548 -0.00147215
9.581 -0.0235179 -0.00145739
9.60672 -0.0233823 -0.0014446
9.63245 -0.0232477 -0.00143019
9.65819 -0.0231144 -0.00141774
9.68393 -0.0229821 -0.00140367
9.70968 -0.022851 -0.00139156
9.73544 -0.022721 -0.00137781
9.76121 -0.0225921 -0.00136601
9.78698 -0.0224643 -0.00135258
9.81276 -0.0223375 -0.0013411
9.83854 -0.0222118 -0.00132797
9.86434 -0.0220872 -0.00131679
9.89014 -0.0219636 -0.00130396
9.91595 -0.021841 -0.00129307
9.94176 -0.0217194 -0.00128052
9.96758 -0.0215989 -0.00126992
9.99341 -0.0214793 -0.00125765
10.0192 -0.0213607 -0.00124732
10.0451 -0.0212431 -0.00123532
10.0709 -0.0211264 -0.00122526
10.0968 -0.0210107 -0.00121352
10.1227 -0.0208959 -0.00120372
10.1485 -0.020782 -0.00119224
10.1744 -0.0206691 -0.00118268
10.2003 -0.020557 -0.00117144
10.2262 -0.0204459 -0.00116213
10.2521 -0.0203356 -0.00115114
10.278 -0.0202262 -0.00114206
10.3039 -0.0201177 -0.0011313
10.3299 -0.0200101 -0.00112245
10.3558 -0.0199032 -0.00111191
10.3817 -0.0197973 -0.00110329
10.4077 -0.0196921 -0.00109296
10.4336 -0.0195878 -0.00108456
10.4596 -0.0194843 -0.00107445
10.4856 -0.0193816 -0.00106625
10.5115 -0.0192797 -0.00105635
10.5375 -0.0191786 -0.00104836
10.5635 -0.0190782 -0.00103865
10.5895 -0.0189787 -0.00103086
10.6155 -0.0188799 -0.00102135
10.6415 -0.0187818 -0.00101375
10.6676 -0.0186845 -0.00100443
10.6936 -0.018588 -0.000997019
10.7196 -0.0184921 -0.000987879
10.7457 -0.018397 -0.000980651
10.7718 -0.0183026 -0.00097169
10.7978 -0.0182089 -0.00096464
10.8239 -0.018116 -0.000955853
10.85 -0.0180237 -0.000948975
10.8761 -0.0179321 -0.000940356
10.9022 -0.0178412 -0.000933646
10.9283 -0.0177509 -0.000925191
10.9544 -0.0176614 -0.000918645
10.9805 -0.0175724 -0.00091035
11.0066 -0.0174842 -0.000903963
11.0328 -0.0173966 -0.000895822
11.0589 -0.0173096 -0.00088959
11.0851 -0.0172233 -0.000881601
11.1112 -0.0171376 -0.00087552
11.1374 -0.0170525 -0.000867677
11.1636 -0.016968 -0.000861743
11.1898 -0.0168842 -0.000854044
11.216 -0.0168009 -0.000848252
11.2422 -0.0167182 -0.000840692
11.2684 -0.0166362 -0.000835039
11.2946 -0.0165547 -0.000827615
11.3209 -0.0164738 -0.000822098
11.3471 -0.0163935 -0.000814806
11.3734 -0.0163137 -0.000809421
11.3996 -0.0162346 -0.000802258
11.4259 -0.0161559 -0.000797002
11.4522 -0.0160779 -0.000789963
11.4784 -0.0160003 -0.000784833
11.5047 -0.0159233 -0.000777917
11.531 -0.0158469 -0.000772908
11.5573 -0.015771 -0.000766111
11.5837 -0.0156956 -0.000761222
11.61 -0.0156207 -0.000754541
11.6363 -0.0155464 -0.000749768
11.6627 -0.0154726 -0.000743199
11.689 -0.0153992 -0.00073854
11.7154 -0.0153264 -0.000732082
11.7418 -0.0152541 -0.000727533
11.7682 -0.0151823 -0.000721182
11.7946 -0.0151109 -0.000716741
11.821 -0.0150401 -0.000710495
11.8474 -0.0149697 -0.000706159
11.8738 -0.0148998 -0.000700015
11.9002 -0.0148304 -0.000695782
11.9267 -0.0147614 -0.000689737
11.9531 -0.0146929 -0.000685604
11.9796 -0.0146249 -0.000679656
12.0061 -0.0145573 -0.000675622
12.0325 -0.0144902 -0.000669768
12.059 -0.0144235 -0.000665829
12.0855 -0.0143572 -0.000660068
12.112 -0.0142914 -0.000656222
12.1385 -0.014226 -0.000650551
12.1651 -0.0141611 -0.000646797
12.1916 -0.0140966 -0.000641213
12.2182 -0.0140325 -0.000637548
12.2447 -0.0139688 -0.00063205
12.2713 -0.0139056 -0.000628472
12.2979 -0.0138427 -0.000623058
12.3244 -0.0137803 -0.000619564
12.351 -0.0137183 -0.000614232
12.3776 -0.0136566 -0.000610821
12.4043 -0.0135954 -0.000605569
12.4309 -0.0135345 -0.000602239
12.4575 -0.0134741 -0.000597065
12.4842 -0.013414 -0.000593814
12.5108 -0.0133543 -0.000588716
12.5375 -0.013295 -0.000585542
12.5642 -0.0132361 -0.000580518
12.5909 -0.0131776 -0.00057742
12.6176 -0.0131194 -0.000572469
12.6443 -0.0130616 -0.000569445
12.671 -0.0130041 -0.000564565
12.6977 -0.0129471 -0.000561613
12.7245 -0.0128903 -0.000556802
12.7512 -0.012834 -0.000553921
12.778 -0.0127779 -0.000549177
12.8047 -0.0127223 -0.000546365
12.8315 -0.0126669 -0.000541688
12.8583 -0.012612 -0.000538944
12.8851 -0.0125573 -0.000534331
12.9119 -0.012503 -0.000531653
12.9388 -0.012449 -0.000527103
12.9656 -0.0123954 -0.00052449
12.9925 -0.0123421 -0.000520002
13.0193 -0.0122891 -0.000517452
13.0462 -0.0122364 -0.000513024
13.0731 -0.0121841 -0.000510536
13.1 -0.0121321 -0.000506167
13.1269 -0.0120804 -0.000503739
13.1538 -0.012029 -0.000499428
13.1807 -0.0119779 -0.00049706
13.2076 -0.0119271 -0.000492805
13.2346 -0.0118767 -0.000490495
13.2615 -0.0118265 -0.000486296
13.2885 -0.0117766 -0.000484042
13.3155 -0.0117271 -0.000479896
13.3425 -0.0116778 -0.000477699
13.3695 -0.0116288 -0.000473606
13.3965 -0.0115801 -0.000471463
13.4235 -0.0115317 -0.000467421
13.4506 -0.0114836 -0.000465332
13.4776 -0.0114358 -0.00046134
13.5047 -0.0113882 -0.000459303
13.5318 -0.0113409 -0.000455361
13.5588 -0.0112939 -0.000453375
13.5859 -0.0112472 -0.000449481
13.6131 -0.0112008 -0.000447546
13.6402 -0.0111546 -0.000443699
13.6673 -0.0111087 -0.000441813
13.6945 -0.0110631 -0.000438012
13.7216 -0.0110177 -0.000436174
13.7488 -0.0109726 -0.000432419
13.776 -0.0109277 -0.000430628
13.8032 -0.0108831 -0.000426916
13.8304 -0.0108388 -0.000425172
13.8576 -0.0107947 -0.000421504
13.8848 -0.0107508 -0.000419805
13.9121 -0.0107072 -0.000416179
13.9393 -0.0106639 -0.000414524
13.9666 -0.0106208 -0.00041094
13.9939 -0.010578 -0.000409329
14.0212 -0.0105353 -0.000405785
14.0485 -0.010493 -0.000404217
14.0758 -0.0104508 -0.000400713
14.1031 -0.010409 -0.000399187
14.1305 -0.0103673 -0.000395722
14.1578 -0.0103259 -0.000394237
14.1852 -0.0102847 -0.00039081
14.2126 -0.0102437 -0.000389365
14.24 -0.010203 -0.000385975
14.2674 -0.0101625 -0.00038457
14.2948 -0.0101222 -0.000381217
14.3222 -0.0100821 -0.00037985
14.3497 -0.0100423 -0.000376533
14.3771 -0.0100027 -0.000375205
14.4046 -0.00996324 -0.000371922
14.4321 -0.00992405 -0.000370631
14.4596 -0.00988508 -0.000367383
14.4871 -0.00984632 -0.000366129
14.5147 -0.00980776 -0.000362914
14.5422 -0.00976942 -0.000361696
14.5698 -0.00973129 -0.000358514
14.5973 -0.00969336 -0.000357331
14.6249 -0.00965564 -0.000354181
14.6525 -0.00961812 -0.000353034
14.6801 -0.0095808 -0.000349915
14.7077 -0.00954368 -0.000348802
14.7354 -0.00950677 -0.000345714
14.763 -0.00947005 -0.000344634
14.7907 -0.00943352 -0.000341576
14.8184 -0.00939719 -0.000340529
14.8461 -0.00936106 -0.000337502
14.8738 -0.00932511 -0.000336487
14.9015 -0.00928936 -0.000333488
14.9292 -0.00925379 -0.000332505
14.957 -0.00921842 -0.000329534
14.9848 -0.00918322 -0.000328583
15.0125 -0.00914822 -0.00032564
15.0403 -0.0091134 -0.000324719
15.0681 -0.00907876 -0.000321803
15.096 -0.0090443 -0.000320913
15.1238 -0.00901002 -0.000318024
15.1517 -0.00897592 -0.000317163
15.1795 -0.00894199 -0.0003143
15.2074 -0.00890824 -0.000313468
15.2353 -0.00887467 -0.000310631
15.2632 -0.00884127 -0.000309827
15.2911 -0.00880804 -0.000307015
15.3191 -0.00877499 -0.00030624
15.347 -0.0087421 -0.000303453
15.375 -0.00870938 -0.000302705
15.403 -0.00867683 -0.000299942
15.431 -0.00864444 -0.000299221
15.459 -0.00861222 -0.000296482
15.4871 -0.00858017 -0.000295788
15.5151 -0.00854827 -0.000293071
15.5432 -0.00851654 -0.000292404
15.5713 -0.00848497 -0.00028971
15.5994 -0.00845356 -0.000289069
15.6275 -0.0084223 -0.000286397
15.6556 -0.00839121 -0.000285781
15.6838 -0.00836027 -0.000283131
15.7119 -0.00832948 -0.00028254
15.7401 -0.00829885 -0.000279912
15.7683 -0.00826837 -0.000279345
15.7965 -0.00823804 -0.000276738
15.8247 -0.00820786 -0.000276196
15.853 -0.00817784 -0.000273609
15.8812 -0.00814796 -0.00027309
15.9095 -0.00811823 -0.000270523
15.9378 -0.00808864 -0.000270029
15.9661 -0.00805921 -0.000267481
15.9944 -0.00802991 -0.00026701
16.0228 -0.00800076 -0.000264482
16.0511 -0.00797175 -0.000264033
16.0795 -0.00794289 -0.000261524
16.1079 -0.00791416 -0.000261097
16.1363 -0.00788558 -0.000258607
16.1647 -0.00785713 -0.000258202
16.1932 -0.00782882 -0.00025573
16.2216 -0.00780065 -0.000255347
16.2501 -0.00777262 -0.000252893
16.2786 -0.00774472 -0.000252531
16.3071 -0.00771695 -0.000250094
16.3356 -0.00768932 -0.000249754
16.3642 -0.00766182 -0.000247334
16.3927 -0.00763445 -0.000247015
16.4213 -0.00760721 -0.000244611
16.4499 -0.00758011 -0.000244312
16.4785 -0.00755313 -0.000241926
16.5072 -0.00752628 -0.000241647
16.5358 -0.00749955 -0.000239276
16.5645 -0.00747296 -0.000239017
16.5932 -0.00744649 -0.000236662
16.6219 -0.00742014 -0.000236423
16.6506 -0.00739392 -0.000234083
16.6794 -0.00736782 -0.000233863
16.7081 -0.00734184 -0.000231539
16.7369 -0.00731599 -0.000231338
16.7657 -0.00729025 -0.000229028
16.7945 -0.00726464 -0.000228846
16.8234 -0.00723914 -0.000226551
16.8522 -0.00721377 -0.000226387
16.8811 -0.00718851 -0.000224106
16.91 -0.00716337 -0.00022396
16.9389 -0.00713834 -0.000221693
16.9679 -0.00711343 -0.000221566
16.9968 -0.00708864 -0.000219313
17.0258 -0.00706395 -0.000219203
17.0548 -0.00703939 -0.000216963
17.0838 -0.00701493 -0.000216871
17.1128 -0.00699059 -0.000214644
17.1419 -0.00696635 -0.000214569
17.1709 -0.00694223 -0.000212355
17.2 -0.00691822 -0.000212297
17.2291 -0.00689431 -0.000210095
17.2583 -0.00687052 -0.000210055
17.2874 -0.00684683 -0.000207865
17.3166 -0.00682325 -0.000207841
17.3458 -0.00679977 -0.000205664
17.375 -0.0067764 -0.000205656
17.4042 -0.00675314 -0.00020349
17.4335 -0.00672997 -0.000203499
17.4628 -0.00670692 -0.000201345
17.4921 -0.00668396 -0.000201369
17.5214 -0.00666111 -0.000199226
17.5507 -0.00663836 -0.000199266
17.5801 -0.00661571 -0.000197135
17.6094 -0.00659316 -0.00019719
17.6388 -0.00657071 -0.00019507
17.6683 -0.00654836 -0.000195141
17.6977 -0.00652611 -0.00019303
17.7272 -0.00650395 -0.000193117
17.7567 -0.00648189 -0.000191017
17.7862 -0.00645993 -0.000191118
17.8157 -0.00643807 -0.000189028
17.8452 -0.0064163 -0.000189145
17.8748 -0.00639463 -0.000187065
17.9044 -0.00637304 -0.000187196
17.934 -0.00635156 -0.000185126
17.9637 -0.00633016 -0.000185271
17.9933 -0.00630886 -0.00018321
18.023 -0.00628765 -0.00018337
18.0527 -0.00626654 -0.000181319
18.0825 -0.00624551 -0.000181493
18.1122 -0.00622457 -0.00017945
18.142 -0.00620373 -0.000179639
18.1718 -0.00618297 -0.000177605
18.2016 -0.0061623 -0.000177807
18.2315 -0.00614172 -0.000175782
18.2613 -0.00612123 -0.000175998
18.2912 -0.00610082 -0.000173981
18.3212 -0.0060805 -0.000174211
18.3511 -0.00606027 -0.000172202
18.3811 -0.00604012 -0.000172445
18.4111 -0.00602005 -0.000170445
18.4411 -0.00600007 -0.000170701
18.4711 -0.00598018 -0.000168708
18.5012 -0.00596036 -0.000168978
18.5313 -0.00594064 -0.000166993
18.5614 -0.00592099 -0.000167276
18.5915 -0.00590142 -0.000165298
18.6217 -0.00588194 -0.000165594
18.6519 -0.00586254 -0.000163623
18.6821 -0.00584321 -0.000163932
18.7123 -0.00582397 -0.000161969
18.7426 -0.00580481 -0.00016229
18.7729 -0.00578572 -0.000160333
18.8032 -0.00576672 -0.000160667
18.8335 -0.00574779 -0.000158718
18.8639 -0.00572894 -0.000159064
18.8943 -0.00571017 -0.000157121
18.9247 -0.00569147 -0.000157479
18.9551 -0.00567285 -0.000155543
18.9856 -0.0056543 -0.000155914
19.0161 -0.00563584 -0.000153983
19.0466 -0.00561744 -0.000154366
19.0772 -0.00559912 -0.000152441
19.1078 -0.00558087 -0.000152837
19.1384 -0.0055627 -0.000150918
19.169 -0.0055446 -0.000151325
19.1997 -0.00552658 -0.000149412
19.2303 -0.00550862 -0.000149831
19.2611 -0.00549074 -0.000147923
19.2918 -0.00547292 -0.000148354
19.3226 -0.00545518 -0.000146452
19.3534 -0.00543751 -0.000146894
19.3842 -0.00541991 -0.000144997
19.4151 -0.00540238 -0.000145451
19.4459 -0.00538492 -0.000143559
19.4768 -0.00536753 -0.000144024
19.5078 -0.0053502 -0.000142137
19.5388 -0.00533295 -0.000142614
19.5698 -0.00531576 -0.000140732
19.6008 -0.00529864 -0.00014122
19.6318 -0.00528158 -0.000139342
19.6629 -0.0052646 -0.000139842
19.6941 -0.00524767 -0.000137968
19.7252 -0.00523082 -0.000138479
19.7564 -0.00521403 -0.000136609
19.7876 -0.0051973 -0.000137131
19.8188 -0.00518064 -0.000135266
19.8501 -0.00516404 -0.000135799
19.8814 -0.00514751 -0.000133938
19.9127 -0.00513104 -0.000134482
19.9441 -0.00511463 -0.000132624
19.9755 -0.00509829 -0.000133179
20.0069 -0.00508201 -0.000131325
20.0384 -0.00506579 -0.000131891
20.0699 -0.00504963 -0.00013004
20.1014 -0.00503353 -0.000130617
20.1329 -0.0050175 -0.00012877
20.1645 -0.00500152 -0.000129357
20.1961 -0.0049856 -0.000127513
20.2278 -0.00496975 -0.000128111
20.2595 -0.00495395 -0.00012627
20.2912 -0.00493821 -0.000126879
20.323 -0.00492254 -0.000125041
20.3547 -0.00490692 -0.00012566
20.3866 -0.00489135 -0.000123825
20.4184 -0.00487585 -0.000124454
20.4503 -0.0048604 -0.000122622
20.4822 -0.00484501 -0.000123262
20.5142 -0.00482968 -0.000121432
20.5462 -0.0048144 -0.000122083
20.5782 -0.00479918 -0.000120255
20.6102 -0.00478402 -0.000120916
20.6423 -0.00476891 -0.00011909
20.6745 -0.00475386 -0.000119762
20.7066 -0.00473886 -0.000117938
20.7388 -0.00472391 -0.00011862
20.7711 -0.00470902 -0.000116799
20.8034 -0.00469419 -0.000117491
20.8357 -0.0046794 -0.000115671
20.868 -0.00466467 -0.000116373
20.9004 -0.00465 -0.000114555
20.9328 -0.00463537 -0.000115267
20.9653 -0.0046208 -0.000113451
20.9978 -0.00460628 -0.000114174
21.0303 -0.00459181 -0.000112358
21.0629 -0.0045774 -0.000113091
21.0955 -0.00456303 -0.000111277
21.1282 -0.00454872 -0.00011202
21.1609 -0.00453445 -0.000110207
21.1936 -0.00452024 -0.000110961
21.2264 -0.00450607 -0.000109148
21.2592 -0.00449196 -0.000109912
21.292 -0.00447789 -0.000108101
21.3249 -0.00446388 -0.000108874
21.3578 -0.00444991 -0.000107064
21.3908 -0.00443599 -0.000107847
21.4238 -0.00442212 -0.000106037
21.4569 -0.0044083 -0.000106831
21.49 -0.00439452 -0.000105021
21.5231 -0.0043808 -0.000105825
21.5563 -0.00436712 -0.000104016
21.5895 -0.00435348 -0.00010483
21.6228 -0.0043399 -0.00010302
21.6561 -0.00432635 -0.000103845
21.6895 -0.00431286 -0.000102035
21.7229 -0.00429941 -0.000102869
21.7563 -0.00428601 -0.000101059
21.7898 -0.00427265 -0.000101904
21.8233 -0.00425933 -0.000100094
21.8569 -0.00424606 -0.000100949
21.8905 -0.00423284 -9.91376e-05
21.9242 -0.00421966 -0.000100003
21.9579 -0.00420652 -9.81911e-05
21.9916 -0.00419343 -9.90664e-05
22.0254 -0.00418038 -9.7254e-05
22.0593 -0.00416737 -9.81395e-05
22.0932 -0.00415441 -9.63261e-05
22.1271 -0.00414148 -9.72219e-05
22.1611 -0.00412861 -9.54073e-05
22.1951 -0.00411577 -9.63134e-05
22.2292 -0.00410297 -9.44976e-05
22.2634 -0.00409022 -9.54139e-05
22.2976 -0.00407751 -9.35966e-05
22.3318 -0.00406483 -9.45233e-05
22.3661 -0.0040522 -9.27045e-05
22.4004 -0.00403961 -9.36415e-05
22.4348 -0.00402706 -9.18209e-05
22.4692 -0.00401455 -9.27684e-05
22.5037 -0.00400208 -9.09459e-05
22.5383 -0.00398965 -9.19038e-05
22.5729 -0.00397726 -9.00792e-05
22.6075 -0.00396491 -9.10476e-05
22.6422 -0.00395259 -8.92208e-05
22.6769 -0.00394032 -9.01998e-05
22.7117 -0.00392808 -8.83705e-05
22.7466 -0.00391588 -8.93601e-05
22.7815 -0.00390372 -8.75283e-05
22.8165 -0.00389159 -8.85286e-05
22.8515 -0.00387951 -8.6694e-05
22.8866 -0.00386746 -8.7705e-05
22.9217 -0.00385545 -8.58675e-05
22.9569 -0.00384347 -8.68893e-05
22.9922 -0.00383153 -8.50487e-05
23.0275 -0.00381963 -8.60814e-05
23.0628 -0.00380776 -8.42376e-05
23.0983 -0.00379593 -8.52811e-05
23.1338 -0.00378413 -8.34339e-05
23.1693 -0.00377237 -8.44884e-05
23.2049 -0.00376065 -8.26375e-05
23.2406 -0.00374895 -8.37032e-05
23.2763 -0.0037373 -8.18485e-05
23.3121 -0.00372567 -8.29253e-05
23.3479 -0.00371409 -8.10666e-05
23.3838 -0.00370253 -8.21547e-05
23.4198 -0.00369101 -8.02918e-05
23.4559 -0.00367952 -8.13913e-05
23.492 -0.00366807 -7.95239e-05
23.5281 -0.00365664 -8.06349e-05
23.5644 -0.00364526 -7.8763e-05
23.6007 -0.0036339 -7.98855e-05
23.637 -0.00362257 -7.80087e-05
23.6735 -0.00361128 -7.9143e-05
23.71 -0.00360002 -7.72612e-05
23.7465 -0.00358879 -7.84072e-05
23.7832 -0.00357759 -7.65202e-05
23.8199 -0.00356642 -7.76782e-05
23.8567 -0.00355529 -7.57857e-05
23.8935 -0.00354418 -7.69557e-05
23.9304 -0.0035331 -7.50576e-05
23.9674 -0.00352206 -7.62398e-05
24.0045 -0.00351104 -7.43357e-05
24.0417 -0.00350005 -7.55303e-05
24.0789 -0.0034891 -7.362e-05
24.1162 -0.00347817 -7.48271e-05
24.1535 -0.00346727 -7.29104e-05
24.191 -0.0034564 -7.41301e-05
24.2285 -0.00344556 -7.22069e-05
24.2661 -0.00343474 -7.34394e-05
24.3038 -0.00342396 -7.15092e-05
24.3415 -0.0034132 -7.27547e-05
24.3794 -0.00340247 -7.08173e-05
24.4173 -0.00339176 -7.2076e-05
24.4553 -0.00338109 -7.01312e-05
24.4934 -0.00337043 -7.14032e-05
24.5316 -0.00335981 -6.94506e-05
24.5698 -0.00334921 -7.07362e-05
24.6081 -0.00333865 -6.87757e-05
24.6466 -0.0033281 -7.0075e-05
24.6851 -0.00331758 -6.81061e-05
24.7237 -0.00330708 -6.94194e-05
24.7624 -0.00329662 -6.74419e-05
24.8012 -0.00328617 -6.87695e-05
24.84 -0.00327575 -6.6783e-05
24.879 -0.00326535 -6.8125e-05
24.9181 -0.00325498 -6.61293e-05
24.9572 -0.00324463 -6.74859e-05
24.9965 -0.00323431 -6.54806e-05
25.0358 -0.003224 -6.68522e-05
25.0753 -0.00321373 -6.4837e-05
25.1148 -0.00320347 -6.62238e-05
25.1545 -0.00319324 -6.41982e-05
25.1942 -0.00318302 -6.56006e-05
25.234 -0.00317283 -6.35643e-05
25.274 -0.00316266 -6.49825e-05
25.314 -0.00315252 -6.29351e-05
25.3542 -0.00314239 -6.43694e-05
25.3945 -0.00313229 -6.23105e-05
25.4349 -0.0031222 -6.37613e-05
25.4753 -0.00311213 -6.16904e-05
25.5159 -0.00310208 -6.31581e-05
25.5567 -0.00309206 -6.10748e-05
25.5975 -0.00308205 -6.25597e-05
25.6384 -0.00307207 -6.04636e-05
25.6795 -0.00306209 -6.19661e-05
25.7207 -0.00305215 -5.98566e-05
25.762 -0.00304221 -6.13771e-05
25.8034 -0.00303229 -5.92538e-05
25.8449 -0.00302239 -6.07928e-05
25.8866 -0.00301251 -5.86551e-05
25.9284 -0.00300264 -6.02129e-05
25.9703 -0.0029928 -5.80603e-05
26.0124 -0.00298296 -5.96376e-05
26.0546 -0.00297314 -5.74694e-05
26.0969 -0.00296333 -5.90666e-05
26.1394 -0.00295355 -5.68823e-05
26.182 -0.00294376 -5.84999e-05
26.2247 -0.00293401 -5.62989e-05
26.2676 -0.00292425 -5.79375e-05
26.3106 -0.00291452 -5.5719e-05
26.3538 -0.00290479 -5.73792e-05
26.3972 -0.00289508 -5.51426e-05
26.4406 -0.00288537 -5.68251e-05
26.4843 -0.00287569 -5.45695e-05
26.5281 -0.002866 -5.62749e-05
26.572 -0.00285633 -5.39997e-05
26.6161 -0.00284666 -5.57288e-05
26.6604 -0.00283702 -5.3433e-05
26.7048 -0.00282736 -5.51865e-05
26.7495 -0.00281773 -5.28694e-05
26.7942 -0.00280809 -5.46481e-05
26.8392 -0.00279847 -5.23086e-05
26.8843 -0.00278883 -5.41134e-05
26.9297 -0.00277922 -5.17505e-05
26.9752 -0.0027696 -5.35824e-05
27.0209 -0.00275999 -5.11951e-05
27.0668 -0.00275037 -5.3055e-05
27.1129 -0.00274077 -5.06421e-05
27.1592 -0.00273114 -5.25312e-05
27.2056 -0.00272154 -5.00915e-05
27.2523 -0.00271191 -5.20108e-05
27.2993 -0.0027023 -4.9543e-05
27.3464 -0.00269266 -5.14939e-05
27.3937 -0.00268304 -4.89966e-05
27.4413 -0.00267338 -5.09803e-05
27.4891 -0.00266374 -4.8452e-05
27.5372 -0.00265406 -5.047e-05
27.5854 -0.0026444 -4.7909e-05
27.634 -0.00263469 -4.99628e-05
27.6827 -0.00262499 -4.73675e-05
27.7318 -0.00261524 -4.94589e-05
27.7811 -0.0026055 -4.68272e-05
27.8306 -0.0025957 -4.8958e-05
27.8805 -0.0025859 -4.62879e-05
27.9306 -0.00257605 -4.84601e-05
27.981 -0.00256618 -4.57494e-05
28.0317 -0.00255624 -4.79651e-05
28.0827 -0.00254629 -4.52113e-05
28.1341 -0.00253625 -4.74729e-05
28.1857 -0.00252619 -4.46733e-05
28.2377 -0.00251603 -4.69835e-05
28.29 -0.00250583 -4.4135e-05
28.3427 -0.00249552 -4.64968e-05
28.3957 -0.00248515 -4.35961e-05
28.4491 -0.00247464 -4.60127e-05
28.5028 -0.00246406 -4.3056e-05
28.557 -0.0024533 -4.55309e-05
28.6116 -0.00244244 -4.25141e-05
28.6665 -0.00243136 -4.50513e-05
28.7219 -0.00242013 -4.19696e-05
28.7778 -0.00240863 -4.45736e-05
28.8341 -0.00239692 -4.14217e-05
28.8909 -0.00238486 -4.40974e-05
28.9482 -0.0023725 -4.08689e-05
29.006 -0.00235967 -4.36218e-05
29.0644 -0.00234642 -4.03095e-05
29.1233 -0.00233251 -4.31457e-05
29.1828 -0.00231798 -3.97408e-05
29.2428 -0.00230254 -4.26671e-05
29.3036 -0.00228616 -3.91591e-05
29.3649 -0.00226845 -4.21825e-05
29.427 -0.00224932 -3.85582e-05
29.4898 -0.0022282 -4.16868e-05
29.5533 -0.00220487 -3.79299e-05
29.6177 -0.00217858 -4.11725e-05
29.6829 -0.00214894 -3.72641e-05
29.749 -0.00211501 -4.0635e-05
29.816 -0.00207638 -3.65601e-05
29.8841 -0.00203223 -4.0091e-05
29.9532 -0.00198266 -3.58505e-05
30.0235 -0.0019275 -3.96001e-05
30.0949 -0.00186777 -3.52032e-05
30.1678 -0.00180408 -3.92353e-05
30.242 -0.00173814 -3.46619e-05
30.3178 -0.00167064 -3.90167e-05
30.3953 -0.00160315 -3.41989e-05
30.4746 -0.00153567 -3.89052e-05
30.556 -0.00146922 -3.37422e-05
30.6398 -0.00140283 -3.88539e-05
30.7261 -0.00133708 -3.3222e-05
30.8153 -0.00127 -3.88476e-05
30.908 -0.00120199 -3.2576e-05
31.0047 -0.00112977 -3.89123e-05
31.1063 -0.00105362 -3.17121e-05
31.2138 -0.000967428 -3.91322e-05
31.3292 -0.000870762 -3.04012e-05
31.4553 -0.000748861 -3.97838e-05
31.5978 -0.000597049 -2.7771e-05
31.7718 -0.000353024 -4.28973e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoopNs2048/SigmaROneLoop.txt <==
-31.7718 -0.999997 3.15565e-18
-31.5978 -0.999997 3.15565e-18
-31.4553 -0.999997 3.15565e-18
-31.3292 -0.999997 3.15565e-18
-31.2138 -0.999997 3.15565e-18
-31.1063 -0.999997 3.15565e-18
-31.0047 -0.999997 3.15565e-18
-30.908 -0.999997 3.15565e-18
-30.8153 -0.999997 3.15565e-18
-30.7261 -0.999997 3.15565e-18
-30.6398 -0.999997 3.15565e-18
-30.556 -0.999997 3.15565e-18
-30.4746 -0.999997 3.15565e-18
-30.3953 -0.999997 3.15565e-18
-30.3178 -0.999997 3.15565e-18
-30.242 -0.999997 3.15565e-18
-30.1678 -0.999997 3.15565e-18
-30.0949 -0.999997 3.15565e-18
-30.0235 -0.999997 3.15565e-18
-29.9532 -0.999997 3.15565e-18
-29.8841 -0.999997 3.15565e-18
-29.816 -0.999997 3.15565e-18
-29.749 -0.999997 3.15565e-18
-29.6829 -0.999997 3.15565e-18
-29.6177 -0.999997 3.15565e-18
-29.5533 -0.999997 3.15565e-18
-29.4898 -0.999997 3.15565e-18
-29.427 -0.999997 3.15565e-18
-29.3649 -0.999997 3.15565e-18
-29.3036 -0.999997 3.15565e-18
-29.2428 -0.999997 3.15565e-18
-29.1828 -0.999997 3.15565e-18
-29.1233 -0.999997 3.15565e-18
-29.0644 -0.999997 3.15565e-18
-29.006 -0.999997 3.15565e-18
-28.9482 -0.999997 3.15565e-18
-28.8909 -0.999997 3.15565e-18
-28.8341 -0.999997 3.15565e-18
-28.7778 -0.999997 3.15565e-18
-28.7219 -0.999997 3.15565e-18
-28.6665 -0.999997 3.15565e-18
-28.6116 -0.999997 3.15565e-18
-28.557 -0.999997 3.15565e-18
-28.5028 -0.999997 3.15565e-18
-28.4491 -0.999997 3.15565e-18
-28.3957 -0.999997 3.15565e-18
-28.3427 -0.999997 3.15565e-18
-28.29 -0.999997 3.15565e-18
-28.2377 -0.999997 3.15565e-18
-28.1857 -0.999997 3.15565e-18
-28.1341 -0.999997 3.15565e-18
-28.0827 -0.999997 3.15565e-18
-28.0317 -0.999997 3.15565e-18
-27.981 -0.999997 3.15565e-18
-27.9306 -0.999997 3.15565e-18
-27.8805 -0.999997 3.15565e-18
-27.8306 -0.999997 3.15565e-18
-27.7811 -0.999997 3.15565e-18
-27.7318 -0.999997 3.15565e-18
-27.6827 -0.999997 3.15565e-18
-27.634 -0.999997 3.15565e-18
-27.5854 -0.999997 3.15565e-18
-27.5372 -0.999997 3.15565e-18
-27.4891 -0.999997 3.15565e-18
-27.4413 -0.999997 3.15565e-18
-27.3937 -0.999997 3.15565e-18
-27.3464 -0.999997 3.15565e-18
-27.2993 -0.999997 3.15565e-18
-27.2523 -0.999997 3.15565e-18
-27.2056 -0.999997 3.15565e-18
-27.1592 -0.999997 3.15565e-18
-27.1129 -0.999997 3.15565e-18
-27.0668 -0.999997 3.15565e-18
-27.0209 -0.999997 3.15565e-18
-26.9752 -0.999997 3.15565e-18
-26.9297 -0.999997 3.15565e-18
-26.8843 -0.999997 3.15565e-18
-26.8392 -0.999997 3.15565e-18
-26.7942 -0.999997 3.15565e-18
-26.7495 -0.999997 3.15565e-18
-26.7048 -0.999997 3.15565e-18
-26.6604 -0.999997 3.15565e-18
-26.6161 -0.999997 3.15565e-18
-26.572 -0.999997 3.15565e-18
-26.5281 -0.999997 3.15565e-18
-26.4843 -0.999997 3.15565e-18
-26.4406 -0.999997 3.15565e-18
-26.3972 -0.999997 3.15565e-18
-26.3538 -0.999997 3.15565e-18
-26.3106 -0.999997 3.15565e-18
-26.2676 -0.999997 3.15565e-18
-26.2247 -0.999997 3.15565e-18
-26.182 -0.999997 3.15565e-18
-26.1394 -0.999997 3.15565e-18
-26.0969 -0.999997 3.15565e-18
-26.0546 -0.999997 3.15565e-18
-26.0124 -0.999997 3.15565e-18
-25.9703 -0.999997 3.15565e-18
-25.9284 -0.999997 3.15565e-18
-25.8866 -0.999997 3.15565e-18
-25.8449 -0.999997 3.15565e-18
-25.8034 -0.999997 3.15565e-18
-25.762 -0.999997 3.15565e-18
-25.7207 -0.999997 3.15565e-18
-25.6795 -0.999997 3.15565e-18
-25.6384 -0.999997 3.15565e-18
-25.5975 -0.999997 3.15565e-18
-25.5567 -0.999997 3.15565e-18
-25.5159 -0.999997 3.15565e-18
-25.4753 -0.999997 3.15565e-18
-25.4349 -0.999997 3.15565e-18
-25.3945 -0.999997 3.15565e-18
-25.3542 -0.999997 3.15565e-18
-25.314 -0.999997 3.15565e-18
-25.274 -0.999997 3.15565e-18
-25.234 -0.999997 3.15565e-18
-25.1942 -0.999997 3.15565e-18
-25.1545 -0.999997 3.15565e-18
-25.1148 -0.999997 3.15565e-18
-25.0753 -0.999997 3.15565e-18
-25.0358 -0.999997 3.15565e-18
-24.9965 -0.999997 3.15565e-18
-24.9572 -0.999997 3.15565e-18
-24.9181 -0.999997 3.15565e-18
-24.879 -0.999997 3.15565e-18
-24.84 -0.999997 3.15565e-18
-24.8012 -0.999997 3.15565e-18
-24.7624 -0.999997 3.15565e-18
-24.7237 -0.999997 3.15565e-18
-24.6851 -0.999997 3.15565e-18
-24.6466 -0.999997 3.15565e-18
-24.6081 -0.999997 3.15565e-18
-24.5698 -0.999997 3.15565e-18
-24.5316 -0.999997 3.15565e-18
-24.4934 -0.999997 3.15565e-18
-24.4553 -0.999997 3.15565e-18
-24.4173 -0.999997 3.15565e-18
-24.3794 -0.999997 3.15565e-18
-24.3415 -0.999997 3.15565e-18
-24.3038 -0.999997 3.15565e-18
-24.2661 -0.999997 3.15565e-18
-24.2285 -0.999997 3.15565e-18
-24.191 -0.999997 3.15565e-18
-24.1535 -0.999997 3.15565e-18
-24.1162 -0.999997 3.15565e-18
-24.0789 -0.999997 3.15565e-18
-24.0417 -0.999997 3.15565e-18
-24.0045 -0.999997 3.15565e-18
-23.9674 -0.999997 3.15565e-18
-23.9304 -0.999997 3.15565e-18
-23.8935 -0.999997 3.15565e-18
-23.8567 -0.999997 3.15565e-18
-23.8199 -0.999997 3.15565e-18
-23.7832 -0.999997 3.15565e-18
-23.7465 -0.999997 3.15565e-18
-23.71 -0.999997 3.15565e-18
-23.6735 -0.999997 3.15565e-18
-23.637 -0.999997 3.15565e-18
-23.6007 -0.999997 3.15565e-18
-23.5644 -0.999997 3.15565e-18
-23.5281 -0.999997 3.15565e-18
-23.492 -0.999997 3.15565e-18
-23.4559 -0.999997 3.15565e-18
-23.4198 -0.999997 3.15565e-18
-23.3838 -0.999997 3.15565e-18
-23.3479 -0.999997 3.15565e-18
-23.3121 -0.999997 3.15565e-18
-23.2763 -0.999997 3.15565e-18
-23.2406 -0.999997 3.15565e-18
-23.2049 -0.999997 3.15565e-18
-23.1693 -0.999997 3.15565e-18
-23.1338 -0.999997 3.15565e-18
-23.0983 -0.999997 3.15565e-18
-23.0628 -0.999997 3.15565e-18
-23.0275 -0.999997 3.15565e-18
-22.9922 -0.999997 3.15565e-18
-22.9569 -0.999997 3.15565e-18
-22.9217 -0.999997 3.15565e-18
-22.8866 -0.999997 3.15565e-18
-22.8515 -0.999997 3.15565e-18
-22.8165 -0.999997 3.15565e-18
-22.7815 -0.999997 3.15565e-18
-22.7466 -0.999997 3.15565e-18
-22.7117 -0.999997 3.15565e-18
-22.6769 -0.999997 3.15565e-18
-22.6422 -0.999997 3.15565e-18
-22.6075 -0.999997 3.15565e-18
-22.5729 -0.999997 3.15565e-18
-22.5383 -0.999997 3.15565e-18
-22.5037 -0.999997 3.15565e-18
-22.4692 -0.999997 3.15565e-18
-22.4348 -0.999997 3.15565e-18
-22.4004 -0.999997 3.15565e-18
-22.3661 -0.999997 3.15565e-18
-22.3318 -0.999997 3.15565e-18
-22.2976 -0.999997 3.15565e-18
-22.2634 -0.999997 3.15565e-18
-22.2292 -0.999997 3.15565e-18
-22.1951 -0.999997 3.15565e-18
-22.1611 -0.999997 3.15565e-18
-22.1271 -0.999997 3.15565e-18
-22.0932 -0.999997 3.15565e-18
-22.0593 -0.999997 3.15565e-18
-22.0254 -0.999997 3.15565e-18
-21.9916 -0.999997 3.15565e-18
-21.9579 -0.999997 3.15565e-18
-21.9242 -0.999997 3.15565e-18
-21.8905 -0.999997 3.15565e-18
-21.8569 -0.999997 3.15565e-18
-21.8233 -0.999997 3.15565e-18
-21.7898 -0.999997 3.15565e-18
-21.7563 -0.999997 3.15565e-18
-21.7229 -0.999997 3.15565e-18
-21.6895 -0.999997 3.15565e-18
-21.6561 -0.999997 3.15565e-18
-21.6228 -0.999997 3.15565e-18
-21.5895 -0.999997 3.15565e-18
-21.5563 -0.999997 3.15565e-18
-21.5231 -0.999997 3.15565e-18
-21.49 -0.999997 3.15565e-18
-21.4569 -0.999997 3.15565e-18
-21.4238 -0.999997 3.15565e-18
-21.3908 -0.999997 3.15565e-18
-21.3578 -0.999997 3.15565e-18
-21.3249 -0.999997 3.15565e-18
-21.292 -0.999997 3.15565e-18
-21.2592 -0.999997 3.15565e-18
-21.2264 -0.999997 3.15565e-18
-21.1936 -0.999997 3.15565e-18
-21.1609 -0.999997 3.15565e-18
-21.1282 -0.999997 3.15565e-18
-21.0955 -0.999997 3.15565e-18
-21.0629 -0.999997 3.15565e-18
-21.0303 -0.999997 3.15565e-18
-20.9978 -0.999997 3.15565e-18
-20.9653 -0.999997 3.15565e-18
-20.9328 -0.999997 3.15565e-18
-20.9004 -0.999997 3.15565e-18
-20.868 -0.999997 3.15565e-18
-20.8357 -0.999997 3.15565e-18
-20.8034 -0.999997 3.15565e-18
-20.7711 -0.999997 3.15565e-18
-20.7388 -0.999997 3.15565e-18
-20.7066 -0.999997 3.15565e-18
-20.6745 -0.999997 3.15565e-18
-20.6423 -0.999997 3.15565e-18
-20.6102 -0.999997 3.15565e-18
-20.5782 -0.999997 3.15565e-18
-20.5462 -0.999997 3.15565e-18
-20.5142 -0.999997 3.15565e-18
-20.4822 -0.999997 3.15565e-18
-20.4503 -0.999997 3.15565e-18
-20.4184 -0.999997 3.15565e-18
-20.3866 -0.999997 3.15565e-18
-20.3547 -0.999997 3.15565e-18
-20.323 -0.999997 3.15565e-18
-20.2912 -0.999997 3.15565e-18
-20.2595 -0.999997 3.15565e-18
-20.2278 -0.999997 3.15565e-18
-20.1961 -0.999997 3.15565e-18
-20.1645 -0.999997 3.15565e-18
-20.1329 -0.999997 3.15565e-18
-20.1014 -0.999997 3.15565e-18
-20.0699 -0.999997 3.15565e-18
-20.0384 -0.999997 3.15565e-18
-20.0069 -0.999997 3.15565e-18
-19.9755 -0.999997 3.15565e-18
-19.9441 -0.999997 3.15565e-18
-19.9127 -0.999997 3.15565e-18
-19.8814 -0.999997 3.15565e-18
-19.8501 -0.999997 3.15565e-18
-19.8188 -0.999997 3.15565e-18
-19.7876 -0.999997 3.15565e-18
-19.7564 -0.999997 3.15565e-18
-19.7252 -0.999997 3.15565e-18
-19.6941 -0.999997 3.15565e-18
-19.6629 -0.999997 3.15565e-18
-19.6318 -0.999997 3.15565e-18
-19.6008 -0.999997 3.15565e-18
-19.5698 -0.999997 3.15565e-18
-19.5388 -0.999997 3.15565e-18
-19.5078 -0.999997 3.15565e-18
-19.4768 -0.999997 3.15565e-18
-19.4459 -0.999997 3.15565e-18
-19.4151 -0.999997 3.15565e-18
-19.3842 -0.999997 3.15565e-18
-19.3534 -0.999997 3.15565e-18
-19.3226 -0.999997 3.15565e-18
-19.2918 -0.999997 3.15565e-18
-19.2611 -0.999997 3.15565e-18
-19.2303 -0.999997 3.15565e-18
-19.1997 -0.999997 3.15565e-18
-19.169 -0.999997 3.15565e-18
-19.1384 -0.999997 3.15565e-18
-19.1078 -0.999997 3.15565e-18
-19.0772 -0.999997 3.15565e-18
-19.0466 -0.999997 3.15565e-18
-19.0161 -0.999997 3.15565e-18
-18.9856 -0.999997 3.15565e-18
-18.9551 -0.999997 3.15565e-18
-18.9247 -0.999997 3.15565e-18
-18.8943 -0.999997 3.15565e-18
-18.8639 -0.999997 3.15565e-18
-18.8335 -0.999997 3.15565e-18
-18.8032 -0.999997 3.15565e-18
-18.7729 -0.999997 3.15565e-18
-18.7426 -0.999997 3.15565e-18
-18.7123 -0.999997 3.15565e-18
-18.6821 -0.999997 3.15565e-18
-18.6519 -0.999997 3.15565e-18
-18.6217 -0.999997 3.15565e-18
-18.5915 -0.999997 3.15565e-18
-18.5614 -0.999997 3.15565e-18
-18.5313 -0.999997 3.15565e-18
-18.5012 -0.999997 3.15565e-18
-18.4711 -0.999997 3.15565e-18
-18.4411 -0.999997 3.15565e-18
-18.4111 -0.999997 3.15565e-18
-18.3811 -0.999997 3.15565e-18
-18.3511 -0.999997 3.15565e-18
-18.3212 -0.999997 3.15565e-18
-18.2912 -0.999997 3.15565e-18
-18.2613 -0.999997 3.15565e-18
-18.2315 -0.999997 3.15565e-18
-18.2016 -0.999997 3.15565e-18
-18.1718 -0.999997 3.15565e-18
-18.142 -0.999997 3.15565e-18
-18.1122 -0.999997 3.15565e-18
-18.0825 -0.999997 3.15565e-18
-18.0527 -0.999997 3.15565e-18
-18.023 -0.999997 3.15565e-18
-17.9933 -0.999997 3.15565e-18
-17.9637 -0.999997 3.15565e-18
-17.934 -0.999997 3.15565e-18
-17.9044 -0.999997 3.15565e-18
-17.8748 -0.999997 3.15565e-18
-17.8452 -0.999997 3.15565e-18
-17.8157 -0.999997 3.15565e-18
-17.7862 -0.999997 3.15565e-18
-17.7567 -0.999997 3.15565e-18
-17.7272 -0.999997 3.15565e-18
-17.6977 -0.999997 3.15565e-18
-17.6683 -0.999997 3.15565e-18
-17.6388 -0.999997 3.15565e-18
-17.6094 -0.999997 3.15565e-18
-17.5801 -0.999997 3.15565e-18
-17.5507 -0.999997 3.15565e-18
-17.5214 -0.999997 3.15565e-18
-17.4921 -0.999997 3.15565e-18
-17.4628 -0.999997 3.15565e-18
-17.4335 -0.999997 3.15565e-18
-17.4042 -0.999997 3.15565e-18
-17.375 -0.999997 3.15565e-18
-17.3458 -0.999997 3.15565e-18
-17.3166 -0.999997 3.15565e-18
-17.2874 -0.999997 3.15565e-18
-17.2583 -0.999997 3.15565e-18
-17.2291 -0.999997 3.15565e-18
-17.2 -0.999997 3.15565e-18
-17.1709 -0.999997 3.15565e-18
-17.1419 -0.999997 3.15565e-18
-17.1128 -0.999997 3.15565e-18
-17.0838 -0.999997 3.15565e-18
-17.0548 -0.999997 3.15565e-18
-17.0258 -0.999997 3.15565e-18
-16.9968 -0.999997 3.15565e-18
-16.9679 -0.999997 3.15565e-18
-16.9389 -0.999997 3.15565e-18
-16.91 -0.999997 3.15565e-18
-16.8811 -0.999997 3.15565e-18
-16.8522 -0.999997 3.15565e-18
-16.8234 -0.999997 3.15565e-18
-16.7945 -0.999997 3.15565e-18
-16.7657 -0.999997 3.15565e-18
-16.7369 -0.999997 3.15565e-18
-16.7081 -0.999997 3.15565e-18
-16.6794 -0.999997 3.15565e-18
-16.6506 -0.999997 3.15565e-18
-16.6219 -0.999997 3.15565e-18
-16.5932 -0.999997 3.15565e-18
-16.5645 -0.999997 3.15565e-18
-16.5358 -0.999997 3.15565e-18
-16.5072 -0.999997 3.15565e-18
-16.4785 -0.999997 3.15565e-18
-16.4499 -0.999997 3.15565e-18
-16.4213 -0.999997 3.15565e-18
-16.3927 -0.999997 3.15565e-18
-16.3642 -0.999997 3.15565e-18
-16.3356 -0.999997 3.15565e-18
-16.3071 -0.999997 3.15565e-18
-16.2786 -0.999997 3.15565e-18
-16.2501 -0.999997 3.15565e-18
-16.2216 -0.999997 3.15565e-18
-16.1932 -0.999997 3.15565e-18
-16.1647 -0.999997 3.15565e-18
-16.1363 -0.999997 3.15565e-18
-16.1079 -0.999997 3.15565e-18
-16.0795 -0.999997 3.15565e-18
-16.0511 -0.999997 3.15565e-18
-16.0228 -0.999997 3.15565e-18
-15.9944 -0.999997 3.15565e-18
-15.9661 -0.999997 3.15565e-18
-15.9378 -0.999997 3.15565e-18
-15.9095 -0.999997 3.15565e-18
-15.8812 -0.999997 3.15565e-18
-15.853 -0.999997 3.15565e-18
-15.8247 -0.999997 3.15565e-18
-15.7965 -0.999997 3.15565e-18
-15.7683 -0.999997 3.15565e-18
-15.7401 -0.999997 3.15565e-18
-15.7119 -0.999997 3.15565e-18
-15.6838 -0.999997 3.15565e-18
-15.6556 -0.999997 3.15565e-18
-15.6275 -0.999997 3.15565e-18
-15.5994 -0.999997 3.15565e-18
-15.5713 -0.999997 3.15565e-18
-15.5432 -0.999997 3.15565e-18
-15.5151 -0.999997 3.15565e-18
-15.4871 -0.999997 3.15565e-18
-15.459 -0.999997 3.15565e-18
-15.431 -0.999997 3.15565e-18
-15.403 -0.999997 3.15565e-18
-15.375 -0.999997 3.15565e-18
-15.347 -0.999997 3.15565e-18
-15.3191 -0.999997 3.15565e-18
-15.2911 -0.999997 3.15565e-18
-15.2632 -0.999997 3.15565e-18
-15.2353 -0.999997 3.15565e-18
-15.2074 -0.999997 3.15565e-18
-15.1795 -0.999997 3.15565e-18
-15.1517 -0.999997 3.15565e-18
-15.1238 -0.999997 3.15565e-18
-15.096 -0.999997 3.15565e-18
-15.0681 -0.999997 3.15565e-18
-15.0403 -0.999997 3.15565e-18
-15.0125 -0.999997 3.15565e-18
-14.9848 -0.999997 3.15565e-18
-14.957 -0.999997 3.15565e-18
-14.9292 -0.999997 3.15565e-18
-14.9015 -0.999997 3.15565e-18
-14.8738 -0.999997 3.15565e-18
-14.8461 -0.999997 3.15565e-18
-14.8184 -0.999997 3.15565e-18
-14.7907 -0.999997 3.15565e-18
-14.763 -0.999997 3.15565e-18
-14.7354 -0.999997 3.15565e-18
-14.7077 -0.999997 3.15565e-18
-14.6801 -0.999997 3.15565e-18
-14.6525 -0.999997 3.15565e-18
-14.6249 -0.999997 3.15565e-18
-14.5973 -0.999997 3.15565e-18
-14.5698 -0.999997 3.15565e-18
-14.5422 -0.999997 3.15565e-18
-14.5147 -0.999997 3.15565e-18
-14.4871 -0.999997 3.15565e-18
-14.4596 -0.999997 3.15565e-18
-14.4321 -0.999997 3.15565e-18
-14.4046 -0.999997 3.15565e-18
-14.3771 -0.999997 3.15565e-18
-14.3497 -0.999997 3.15565e-18
-14.3222 -0.999997 3.15565e-18
-14.2948 -0.999997 3.15565e-18
-14.2674 -0.999997 3.15565e-18
-14.24 -0.999997 3.15565e-18
-14.2126 -0.999997 3.15565e-18
-14.1852 -0.999997 3.15565e-18
-14.1578 -0.999997 3.15565e-18
-14.1305 -0.999997 3.15565e-18
-14.1031 -0.999997 3.15565e-18
-14.0758 -0.999997 3.15565e-18
-14.0485 -0.999997 3.15565e-18
-14.0212 -0.999997 3.15565e-18
-13.9939 -0.999997 3.15565e-18
-13.9666 -0.999997 3.15565e-18
-13.9393 -0.999997 3.15565e-18
-13.9121 -0.999997 3.15565e-18
-13.8848 -0.999997 3.15565e-18
-13.8576 -0.999997 3.15565e-18
-13.8304 -0.999997 3.15565e-18
-13.8032 -0.999997 3.15565e-18
-13.776 -0.999997 3.15565e-18
-13.7488 -0.999997 3.15565e-18
-13.7216 -0.999997 3.15565e-18
-13.6945 -0.999997 3.15565e-18
-13.6673 -0.999997 3.15565e-18
-13.6402 -0.999997 3.15565e-18
-13.6131 -0.999997 3.15565e-18
-13.5859 -0.999997 3.15565e-18
-13.5588 -0.999997 3.15565e-18
-13.5318 -0.999997 3.15565e-18
-13.5047 -0.999997 3.15565e-18
-13.4776 -0.999997 3.15565e-18
-13.4506 -0.999997 3.15565e-18
-13.4235 -0.999997 3.15565e-18
-13.3965 -0.999997 3.15565e-18
-13.3695 -0.999997 3.15565e-18
-13.3425 -0.999997 3.15565e-18
-13.3155 -0.999997 3.15565e-18
-13.2885 -0.999997 3.15565e-18
-13.2615 -0.999997 3.15565e-18
-13.2346 -0.999997 3.15565e-18
-13.2076 -0.999997 3.15565e-18
-13.1807 -0.999997 3.15565e-18
-13.1538 -0.999997 3.15565e-18
-13.1269 -0.999997 3.15565e-18
-13.1 -0.999997 3.15565e-18
-13.0731 -0.999997 3.15565e-18
-13.0462 -0.999997 3.15565e-18
-13.0193 -0.999997 3.15565e-18
-12.9925 -0.999997 3.15565e-18
-12.9656 -0.999997 3.15565e-18
-12.9388 -0.999997 3.15565e-18
-12.9119 -0.999997 3.15565e-18
-12.8851 -0.999997 3.15565e-18
-12.8583 -0.999997 3.15565e-18
-12.8315 -0.999997 3.15565e-18
-12.8047 -0.999997 3.15565e-18
-12.778 -0.999997 3.15565e-18
-12.7512 -0.999997 3.15565e-18
-12.7245 -0.999997 3.15565e-18
-12.6977 -0.999997 3.15565e-18
-12.671 -0.999997 3.15565e-18
-12.6443 -0.999997 3.15565e-18
-12.6176 -0.999997 3.15565e-18
-12.5909 -0.999997 3.15565e-18
-12.5642 -0.999997 3.15565e-18
-12.5375 -0.999997 3.15565e-18
-12.5108 -0.999997 3.15565e-18
-12.4842 -0.999997 3.15565e-18
-12.4575 -0.999997 3.15565e-18
-12.4309 -0.999997 3.15565e-18
-12.4043 -0.999997 3.15565e-18
-12.3776 -0.999997 3.15565e-18
-12.351 -0.999997 3.15565e-18
-12.3244 -0.999997 3.15565e-18
-12.2979 -0.999997 3.15565e-18
-12.2713 -0.999997 3.15565e-18
-12.2447 -0.999997 3.15565e-18
-12.2182 -0.999997 3.15565e-18
-12.1916 -0.999997 3.15565e-18
-12.1651 -0.999997 3.15565e-18
-12.1385 -0.999997 3.15565e-18
-12.112 -0.999997 3.15565e-18
-12.0855 -0.999997 3.15565e-18
-12.059 -0.999997 3.15565e-18
-12.0325 -0.999997 3.15565e-18
-12.0061 -0.999997 3.15565e-18
-11.9796 -0.999997 3.15565e-18
-11.9531 -0.999997 3.15565e-18
-11.9267 -0.999997 3.15565e-18
-11.9002 -0.999997 3.15565e-18
-11.8738 -0.999997 3.15565e-18
-11.8474 -0.999997 3.15565e-18
-11.821 -0.999997 3.15565e-18
-11.7946 -0.999997 3.15565e-18
-11.7682 -0.999997 3.15565e-18
-11.7418 -0.999997 3.15565e-18
-11.7154 -0.999997 3.15565e-18
-11.689 -0.999997 3.15565e-18
-11.6627 -0.999997 3.15565e-18
-11.6363 -0.999997 3.15565e-18
-11.61 -0.999997 3.15565e-18
-11.5837 -0.999997 3.15565e-18
-11.5573 -0.999997 3.15565e-18
-11.531 -0.999997 3.15565e-18
-11.5047 -0.999997 3.15565e-18
-11.4784 -0.999997 3.15565e-18
-11.4522 -0.999997 3.15565e-18
-11.4259 -0.999997 3.15565e-18
-11.3996 -0.999997 3.15565e-18
-11.3734 -0.999997 3.15565e-18
-11.3471 -0.999997 3.15565e-18
-11.3209 -0.999997 3.15565e-18
-11.2946 -0.999997 3.15565e-18
-11.2684 -0.999997 3.15565e-18
-11.2422 -0.999997 3.15565e-18
-11.216 -0.999997 3.15565e-18
-11.1898 -0.999997 3.15565e-18
-11.1636 -0.999997 3.15565e-18
-11.1374 -0.999997 3.15565e-18
-11.1112 -0.999997 3.15565e-18
-11.0851 -0.999997 3.15565e-18
-11.0589 -0.999997 3.15565e-18
-11.0328 -0.999997 3.15565e-18
-11.0066 -0.999997 3.15565e-18
-10.9805 -0.999997 3.15565e-18
-10.9544 -0.999997 3.15565e-18
-10.9283 -0.999997 3.15565e-18
-10.9022 -0.999997 3.15565e-18
-10.8761 -0.999997 3.15565e-18
-10.85 -0.999997 3.15565e-18
-10.8239 -0.999997 3.15565e-18
-10.7978 -0.999997 3.15565e-18
-10.7718 -0.999997 3.15565e-18
-10.7457 -0.999997 3.15565e-18
-10.7196 -0.999997 3.15565e-18
-10.6936 -0.999997 3.15565e-18
-10.6676 -0.999997 3.15565e-18
-10.6415 -0.999997 3.15565e-18
-10.6155 -0.999997 3.15565e-18
-10.5895 -0.999997 3.15565e-18
-10.5635 -0.999997 3.15565e-18
-10.5375 -0.999997 3.15565e-18
-10.5115 -0.999997 3.15565e-18
-10.4856 -0.999997 3.15565e-18
-10.4596 -0.999997 3.15565e-18
-10.4336 -0.999997 3.15565e-18
-10.4077 -0.999997 3.15565e-18
-10.3817 -0.999997 3.15565e-18
-10.3558 -0.999997 3.15565e-18
-10.3299 -0.999997 3.15565e-18
-10.3039 -0.999997 3.15565e-18
-10.278 -0.999997 3.15565e-18
-10.2521 -0.999997 3.15565e-18
-10.2262 -0.999997 3.15565e-18
-10.2003 -0.999997 3.15565e-18
-10.1744 -0.999997 3.15565e-18
-10.1485 -0.999997 3.15565e-18
-10.1227 -0.999997 3.15565e-18
-10.0968 -0.999997 3.15565e-18
-10.0709 -0.999997 3.15565e-18
-10.0451 -0.999997 3.15565e-18
-10.0192 -0.999997 3.15565e-18
-9.99341 -0.999997 3.15565e-18
-9.96758 -0.999997 3.15565e-18
-9.94176 -0.999997 3.15565e-18
-9.91595 -0.999997 3.15565e-18
-9.89014 -0.999997 3.15565e-18
-9.86434 -0.999997 3.15565e-18
-9.83854 -0.999997 3.15565e-18
-9.81276 -0.999997 3.15565e-18
-9.78698 -0.999997 3.15565e-18
-9.76121 -0.999997 3.15565e-18
-9.73544 -0.999997 3.15565e-18
-9.70968 -0.999997 3.15565e-18
-9.68393 -0.999997 3.15565e-18
-9.65819 -0.999997 3.15565e-18
-9.63245 -0.999997 3.15565e-18
-9.60672 -0.999997 3.15565e-18
-9.581 -0.999997 3.15565e-18
-9.55528 -0.999997 3.15565e-18
-9.52957 -0.999997 3.15565e-18
-9.50387 -0.999997 3.15565e-18
-9.47817 -0.999997 3.15565e-18
-9.45248 -0.999997 3.15565e-18
-9.4268 -0.999997 3.15565e-18
-9.40112 -0.999997 3.15565e-18
-9.37545 -0.999997 3.15565e-18
-9.34979 -0.999997 3.15565e-18
-9.32413 -0.999997 3.15565e-18
-9.29848 -0.999997 3.15565e-18
-9.27284 -0.999997 3.15565e-18
-9.2472 -0.999997 3.15565e-18
-9.22157 -0.999997 3.15565e-18
-9.19594 -0.999997 3.15565e-18
-9.17033 -0.999997 3.15565e-18
-9.14471 -0.999997 3.15565e-18
-9.11911 -0.999997 3.15565e-18
-9.09351 -0.999997 3.15565e-18
-9.06792 -0.999997 3.15565e-18
-9.04233 -0.999997 3.15565e-18
-9.01675 -0.999997 3.15565e-18
-8.99118 -0.999997 3.15565e-18
-8.96561 -0.999997 3.15565e-18
-8.94005 -0.999997 3.15565e-18
-8.91449 -0.999997 3.15565e-18
-8.88895 -0.999997 3.15565e-18
-8.8634 -0.999997 3.15565e-18
-8.83787 -0.999997 3.15565e-18
-8.81234 -0.999997 3.15565e-18
-8.78681 -0.999997 3.15565e-18
-8.76129 -0.999997 3.15565e-18
-8.73578 -0.999997 3.15565e-18
-8.71027 -0.999997 3.15565e-18
-8.68477 -0.999997 3.15565e-18
-8.65928 -0.999997 3.15565e-18
-8.63379 -0.999997 3.15565e-18
-8.60831 -0.999997 3.15565e-18
-8.58283 -0.999997 3.15565e-18
-8.55736 -0.999997 3.15565e-18
-8.53189 -0.999997 3.15565e-18
-8.50644 -0.999997 3.15565e-18
-8.48098 -0.999997 3.15565e-18
-8.45553 -0.999997 3.15565e-18
-8.43009 -0.999997 3.15565e-18
-8.40466 -0.999997 3.15565e-18
-8.37923 -0.999997 3.15565e-18
-8.3538 -0.999997 3.15565e-18
-8.32838 -0.999997 3.15565e-18
-8.30297 -0.999997 3.15565e-18
-8.27756 -0.999997 3.15565e-18
-8.25216 -0.999997 3.15565e-18
-8.22676 -0.999997 3.15565e-18
-8.20137 -0.999997 3.15565e-18
-8.17598 -0.999997 3.15565e-18
-8.1506 -0.999997 3.15565e-18
-8.12523 -0.999997 3.15565e-18
-8.09986 -0.999997 3.15565e-18
-8.0745 -0.999997 3.15565e-18
-8.04914 -0.999997 3.15565e-18
-8.02378 -0.999997 3.15565e-18
-7.99844 -0.999997 3.15565e-18
-7.97309 -0.999997 3.15565e-18
-7.94776 -0.999997 3.15565e-18
-7.92243 -0.999997 3.15565e-18
-7.8971 -0.999997 3.15565e-18
-7.87178 -0.999997 3.15565e-18
-7.84646 -0.999997 3.15565e-18
-7.82115 -0.999997 3.15565e-18
-7.79585 -0.999997 3.15565e-18
-7.77055 -0.999997 3.15565e-18
-7.74525 -0.999997 3.15565e-18
-7.71996 -0.999997 3.15565e-18
-7.69468 -0.999997 3.15565e-18
-7.6694 -0.999997 3.15565e-18
-7.64412 -0.999997 3.15565e-18
-7.61885 -0.999997 3.15565e-18
-7.59359 -0.999997 3.15565e-18
-7.56833 -0.999997 3.15565e-18
-7.54307 -0.999997 3.15565e-18
-7.51782 -0.999997 3.15565e-18
-7.49258 -0.999997 3.15565e-18
-7.46734 -0.999997 3.15565e-18
-7.4421 -0.999997 3.15565e-18
-7.41687 -0.999997 3.15565e-18
-7.39165 -0.999997 3.15565e-18
-7.36643 -0.999997 3.15565e-18
-7.34121 -0.999997 3.15565e-18
-7.316 -0.999997 3.15565e-18
-7.2908 -0.999997 3.15565e-18
-7.2656 -0.999997 3.15565e-18
-7.2404 -0.999997 3.15565e-18
-7.21521 -0.999997 3.15565e-18
-7.19002 -0.999997 3.15565e-18
-7.16484 -0.999997 3.15565e-18
-7.13966 -0.999997 3.15565e-18
-7.11449 -0.999997 3.15565e-18
-7.08932 -0.999997 3.15565e-18
-7.06416 -0.999997 3.15565e-18
-7.039 -0.999997 3.15565e-18
-7.01384 -0.999997 3.15565e-18
-6.98869 -0.999997 3.15565e-18
-6.96355 -0.999997 3.15565e-18
-6.93841 -0.999997 3.15565e-18
-6.91327 -0.999997 3.15565e-18
-6.88814 -0.999997 3.15565e-18
-6.86301 -0.999997 3.15565e-18
-6.83789 -0.999997 3.15565e-18
-6.81277 -0.999997 3.15565e-18
-6.78766 -0.999997 3.15565e-18
-6.76255 -0.999997 3.15565e-18
-6.73744 -0.999997 3.15565e-18
-6.71234 -0.999997 3.15565e-18
-6.68724 -0.999997 3.15565e-18
-6.66215 -0.999997 3.15565e-18
-6.63706 -0.999997 3.15565e-18
-6.61198 -0.999997 3.15565e-18
-6.5869 -0.999997 3.15565e-18
-6.56182 -0.999997 3.15565e-18
-6.53675 -0.999997 3.15565e-18
-6.51169 -0.999997 3.15565e-18
-6.48662 -0.999997 3.15565e-18
-6.46156 -0.999997 3.15565e-18
-6.43651 -0.999997 3.15565e-18
-6.41146 -0.999997 3.15565e-18
-6.38641 -0.999997 3.15565e-18
-6.36137 -0.999997 3.15565e-18
-6.33633 -0.999997 3.15565e-18
-6.3113 -0.999997 3.15565e-18
-6.28627 -0.999997 3.15565e-18
-6.26124 -0.999997 3.15565e-18
-6.23622 -0.999997 3.15565e-18
-6.2112 -0.999997 3.15565e-18
-6.18619 -0.999997 3.15565e-18
-6.16118 -0.999997 3.15565e-18
-6.13617 -0.999997 3.15565e-18
-6.11117 -0.999997 3.15565e-18
-6.08617 -0.999997 3.15565e-18
-6.06117 -0.999997 3.15565e-18
-6.03618 -0.999997 3.15565e-18
-6.01119 -0.999997 3.15565e-18
-5.98621 -0.999997 3.15565e-18
-5.96123 -0.999997 3.15565e-18
-5.93625 -0.999997 3.15565e-18
-5.91128 -0.999997 3.15565e-18
-5.88631 -0.999997 3.15565e-18
-5.86135 -0.999997 3.15565e-18
-5.83639 -0.999997 3.15565e-18
-5.81143 -0.999997 3.15565e-18
-5.78648 -0.999997 3.15565e-18
-5.76153 -0.999997 3.15565e-18
-5.73658 -0.999997 3.15565e-18
-5.71164 -0.999997 3.15565e-18
-5.6867 -0.999997 3.15565e-18
-5.66176 -0.999997 3.15565e-18
-5.63683 -0.999997 3.15565e-18
-5.6119 -0.999997 3.15565e-18
-5.58698 -0.999997 3.15565e-18
-5.56205 -0.999997 3.15565e-18
-5.53714 -0.999997 3.15565e-18
-5.51222 -0.999997 3.15565e-18
-5.48731 -0.999997 3.15565e-18
-5.4624 -0.999997 3.15565e-18
-5.4375 -0.999997 3.15565e-18
-5.4126 -0.999997 3.15565e-18
-5.3877 -0.999997 3.15565e-18
-5.36281 -0.999997 3.15565e-18
-5.33791 -0.999997 3.15565e-18
-5.31303 -0.999997 3.15565e-18
-5.28814 -0.999997 3.15565e-18
-5.26326 -0.999997 3.15565e-18
-5.23838 -0.999997 3.15565e-18
-5.21351 -0.999997 3.15565e-18
-5.18864 -0.999997 3.15565e-18
-5.16377 -0.999997 3.15565e-18
-5.1389 -0.999997 3.15565e-18
-5.11404 -0.999997 3.15565e-18
-5.08918 -0.999997 3.15565e-18
-5.06433 -0.999997 3.15565e-18
-5.03948 -0.999997 3.15565e-18
-5.01463 -0.999997 3.15565e-18
-4.98978 -0.999997 3.15565e-18
-4.96494 -0.999997 3.15565e-18
-4.9401 -0.999997 3.15565e-18
-4.91526 -0.999997 3.15565e-18
-4.89043 -0.999997 3.15565e-18
-4.8656 -0.999997 3.15565e-18
-4.84077 -0.999997 3.15565e-18
-4.81594 -0.999997 3.15565e-18
-4.79112 -0.999997 3.15565e-18
-4.7663 -0.999997 3.15565e-18
-4.74149 -0.999997 3.15565e-18
-4.71667 -0.999997 3.15565e-18
-4.69186 -0.999997 3.15565e-18
-4.66706 -0.999997 3.15565e-18
-4.64225 -0.999997 3.15565e-18
-4.61745 -0.999997 3.15565e-18
-4.59265 -0.999997 3.15565e-18
-4.56786 -0.999997 3.15565e-18
-4.54306 -0.999997 3.15565e-18
-4.51827 -0.999997 3.15565e-18
-4.49348 -0.999997 3.15565e-18
-4.4687 -0.999997 3.15565e-18
-4.44392 -0.999997 3.15565e-18
-4.41914 -0.999997 3.15565e-18
-4.39436 -0.999997 3.15565e-18
-4.36959 -0.999997 3.15565e-18
-4.34482 -0.999997 3.15565e-18
-4.32005 -0.999997 3.15565e-18
-4.29528 -0.999997 3.15565e-18
-4.27052 -0.999997 3.15565e-18
-4.24576 -0.999997 3.15565e-18
-4.221 -0.999997 3.15565e-18
-4.19624 -0.999997 3.15565e-18
-4.17149 -0.999997 3.15565e-18
-4.14674 -0.999997 3.15565e-18
-4.12199 -0.999997 3.15565e-18
-4.09725 -0.999997 3.15565e-18
-4.0725 -0.999997 3.15565e-18
-4.04776 -0.999997 3.15565e-18
-4.02302 -0.999997 3.15565e-18
-3.99829 -0.999997 3.15565e-18
-3.97356 -0.999997 3.15565e-18
-3.94882 -0.999997 3.15565e-18
-3.9241 -0.999997 3.15565e-18
-3.89937 -0.999997 3.15565e-18
-3.87465 -0.999997 3.15565e-18
-3.84992 -0.999997 3.15565e-18
-3.82521 -0.999997 3.15565e-18
-3.80049 -0.999997 3.15565e-18
-3.77577 -0.999997 3.15565e-18
-3.75106 -0.999997 3.15565e-18
-3.72635 -0.999997 3.15565e-18
-3.70164 -0.999997 3.15565e-18
-3.67694 -0.999997 3.15565e-18
-3.65224 -0.999997 3.15565e-18
-3.62754 -0.999997 3.15565e-18
-3.60284 -0.999997 3.15565e-18
-3.57814 -0.999997 3.15565e-18
-3.55345 -0.999997 3.15565e-18
-3.52875 -0.999997 3.15565e-18
-3.50406 -0.999997 3.15565e-18
-3.47937 -0.999997 3.15565e-18
-3.45469 -0.999997 3.15565e-18
-3.43 -0.999997 3.15565e-18
-3.40532 -0.999997 3.15565e-18
-3.38064 -0.999997 3.15565e-18
-3.35597 -0.999997 3.15565e-18
-3.33129 -0.999997 3.15565e-18
-3.30662 -0.999997 3.15565e-18
-3.28194 -0.999997 3.15565e-18
-3.25727 -0.999997 3.15565e-18
-3.23261 -0.999997 3.15565e-18
-3.20794 -0.999997 3.15565e-18
-3.18328 -0.999997 3.15565e-18
-3.15861 -0.999997 3.15565e-18
-3.13395 -0.999997 3.15565e-18
-3.1093 -0.999997 3.15565e-18
-3.08464 -0.999997 3.15565e-18
-3.05999 -0.999997 3.15565e-18
-3.03533 -0.999997 3.15565e-18
-3.01068 -0.999997 3.15565e-18
-2.98603 -0.999997 3.15565e-18
-2.96139 -0.999997 3.15565e-18
-2.93674 -0.999997 3.15565e-18
-2.9121 -0.999997 3.15565e-18
-2.88745 -0.999997 3.15565e-18
-2.86281 -0.999997 3.15565e-18
-2.83818 -0.999997 3.15565e-18
-2.81354 -0.999997 3.15565e-18
-2.7889 -0.999997 3.15565e-18
-2.76427 -0.999997 3.15565e-18
-2.73964 -0.999997 3.15565e-18
-2.71501 -0.999997 3.15565e-18
-2.69038 -0.999997 3.15565e-18
-2.66575 -0.999997 3.15565e-18
-2.64113 -0.999997 3.15565e-18
-2.6165 -0.999997 3.15565e-18
-2.59188 -0.999997 3.15565e-18
-2.56726 -0.999997 3.15565e-18
-2.54264 -0.999997 3.15565e-18
-2.51802 -0.999997 3.15565e-18
-2.49341 -0.999997 3.15565e-18
-2.46879 -0.999997 3.15565e-18
-2.44418 -0.999997 3.15565e-18
-2.41957 -0.999997 3.15565e-18
-2.39496 -0.999997 3.15565e-18
-2.37035 -0.999997 3.15565e-18
-2.34574 -0.999997 3.15565e-18
-2.32113 -0.999997 3.15565e-18
-2.29653 -0.999997 3.15565e-18
-2.27192 -0.999997 3.15565e-18
-2.24732 -0.999997 3.15565e-18
-2.22272 -0.999997 3.15565e-18
-2.19812 -0.999997 3.15565e-18
-2.17352 -0.999997 3.15565e-18
-2.14893 -0.999997 3.15565e-18
-2.12433 -0.999997 3.15565e-18
-2.09974 -0.999997 3.15565e-18
-2.07514 -0.999997 3.15565e-18
-2.05055 -0.999997 3.15565e-18
-2.02596 -0.999997 3.15565e-18
-2.00137 -0.999997 3.15565e-18
-1.97678 -0.999997 3.15565e-18
-1.9522 -0.999997 3.15565e-18
-1.92761 -0.999997 3.15565e-18
-1.90303 -0.999997 3.15565e-18
-1.87844 -0.999997 3.15565e-18
-1.85386 -0.999997 3.15565e-18
-1.82928 -0.999997 3.15565e-18
-1.8047 -0.999997 3.15565e-18
-1.78012 -0.999997 3.15565e-18
-1.75554 -0.999997 3.15565e-18
-1.73096 -0.999997 3.15565e-18
-1.70639 -0.999997 3.15565e-18
-1.68181 -0.999997 3.15565e-18
-1.65724 -0.999997 3.15565e-18
-1.63266 -0.999997 3.15565e-18
-1.60809 -0.999997 3.15565e-18
-1.58352 -0.999997 3.15565e-18
-1.55895 -0.999997 3.15565e-18
-1.53438 -0.999997 3.15565e-18
-1.50981 -0.999997 3.15565e-18
-1.48525 -0.999997 3.15565e-18
-1.46068 -0.999997 3.15565e-18
-1.43611 -0.999997 3.15565e-18
-1.41155 -0.999997 3.15565e-18
-1.38698 -0.999997 3.15565e-18
-1.36242 -0.999997 3.15565e-18
-1.33786 -0.999997 3.15565e-18
-1.3133 -0.999997 3.15565e-18
-1.28873 -0.999997 3.15565e-18
-1.26417 -0.999997 3.15565e-18
-1.23962 -0.999997 3.15565e-18
-1.21506 -0.999997 3.15565e-18
-1.1905 -0.999997 3.15565e-18
-1.16594 -0.999997 3.15565e-18
-1.14138 -0.999997 3.15565e-18
-1.11683 -0.999997 3.15565e-18
-1.09227 -0.999997 3.15565e-18
-1.06772 -0.999997 3.15565e-18
-1.04316 -0.999997 3.15565e-18
-1.01861 -0.999997 3.15565e-18
-0.994058 -0.999997 3.15565e-18
-0.969506 -0.999997 3.15565e-18
-0.944954 -0.999997 3.15565e-18
-0.920403 -0.999997 3.15565e-18
-0.895852 -0.999997 3.15565e-18
-0.871302 -0.999997 3.15565e-18
-0.846753 -0.999997 3.15565e-18
-0.822204 -0.999997 3.15565e-18
-0.797655 -0.999997 3.15565e-18
-0.773107 -0.999997 3.15565e-18
-0.74856 -0.999997 3.15565e-18
-0.724012 -0.999997 3.15565e-18
-0.699466 -0.999997 3.15565e-18
-0.674919 -0.999997 3.15565e-18
-0.650373 -0.999997 3.15565e-18
-0.625828 -0.999997 3.15565e-18
-0.601282 -0.999997 3.15565e-18
-0.576738 -0.999997 3.15565e-18
-0.552193 -0.999997 3.15565e-18
-0.527649 -0.999997 3.15565e-18
-0.503105 -0.999997 3.15565e-18
-0.478561 -0.999997 3.15565e-18
-0.454018 -0.999997 3.15565e-18
-0.429475 -0.999997 3.15565e-18
-0.404932 -0.999997 3.15565e-18
-0.38039 -0.999997 3.15565e-18
-0.355847 -0.999997 3.15565e-18
-0.331305 -0.999997 3.15565e-18
-0.306763 -0.999997 3.15565e-18
-0.282222 -0.999997 3.15565e-18
-0.25768 -0.999997 3.15565e-18
-0.233139 -0.999997 3.15565e-18
-0.208597 -0.999997 3.15565e-18
-0.184056 -0.999997 3.15565e-18
-0.159515 -0.999997 3.15565e-18
-0.134974 -0.999997 3.15565e-18
-0.110433 -0.999997 3.15565e-18
-0.0858925 -0.999997 3.15565e-18
-0.0613518 -0.999997 3.15565e-18
-0.0368111 -0.999997 3.15565e-18
-0.0122703 -0.999997 3.15565e-18
0.0122703 -0.999997 3.15565e-18
0.0368111 -0.999997 3.15565e-18
0.0613518 -0.999997 3.15565e-18
0.0858925 -0.999997 3.15565e-18
0.110433 -0.999997 3.15565e-18
0.134974 -0.999997 3.15565e-18
0.159515 -0.999997 3.15565e-18
0.184056 -0.999997 3.15565e-18
0.208597 -0.999997 3.15565e-18
0.233139 -0.999997 3.15565e-18
0.25768 -0.999997 3.15565e-18
0.282222 -0.999997 3.15565e-18
0.306763 -0.999997 3.15565e-18
0.331305 -0.999997 3.15565e-18
0.355847 -0.999997 3.15565e-18
0.38039 -0.999997 3.15565e-18
0.404932 -0.999997 3.15565e-18
0.429475 -0.999997 3.15565e-18
0.454018 -0.999997 3.15565e-18
0.478561 -0.999997 3.15565e-18
0.503105 -0.999997 3.15565e-18
0.527649 -0.999997 3.15565e-18
0.552193 -0.999997 3.15565e-18
0.576738 -0.999997 3.15565e-18
0.601282 -0.999997 3.15565e-18
0.625828 -0.999997 3.15565e-18
0.650373 -0.999997 3.15565e-18
0.674919 -0.999997 3.15565e-18
0.699466 -0.999997 3.15565e-18
0.724012 -0.999997 3.15565e-18
0.74856 -0.999997 3.15565e-18
0.773107 -0.999997 3.15565e-18
0.797655 -0.999997 3.15565e-18
0.822204 -0.999997 3.15565e-18
0.846753 -0.999997 3.15565e-18
0.871302 -0.999997 3.15565e-18
0.895852 -0.999997 3.15565e-18
0.920403 -0.999997 3.15565e-18
0.944954 -0.999997 3.15565e-18
0.969506 -0.999997 3.15565e-18
0.994058 -0.999997 3.15565e-18
1.01861 -0.999997 3.15565e-18
1.04316 -0.999997 3.15565e-18
1.06772 -0.999997 3.15565e-18
1.09227 -0.999997 3.15565e-18
1.11683 -0.999997 3.15565e-18
1.14138 -0.999997 3.15565e-18
1.16594 -0.999997 3.15565e-18
1.1905 -0.999997 3.15565e-18
1.21506 -0.999997 3.15565e-18
1.23962 -0.999997 3.15565e-18
1.26417 -0.999997 3.15565e-18
1.28873 -0.999997 3.15565e-18
1.3133 -0.999997 3.15565e-18
1.33786 -0.999997 3.15565e-18
1.36242 -0.999997 3.15565e-18
1.38698 -0.999997 3.15565e-18
1.41155 -0.999997 3.15565e-18
1.43611 -0.999997 3.15565e-18
1.46068 -0.999997 3.15565e-18
1.48525 -0.999997 3.15565e-18
1.50981 -0.999997 3.15565e-18
1.53438 -0.999997 3.15565e-18
1.55895 -0.999997 3.15565e-18
1.58352 -0.999997 3.15565e-18
1.60809 -0.999997 3.15565e-18
1.63266 -0.999997 3.15565e-18
1.65724 -0.999997 3.15565e-18
1.68181 -0.999997 3.15565e-18
1.70639 -0.999997 3.15565e-18
1.73096 -0.999997 3.15565e-18
1.75554 -0.999997 3.15565e-18
1.78012 -0.999997 3.15565e-18
1.8047 -0.999997 3.15565e-18
1.82928 -0.999997 3.15565e-18
1.85386 -0.999997 3.15565e-18
1.87844 -0.999997 3.15565e-18
1.90303 -0.999997 3.15565e-18
1.92761 -0.999997 3.15565e-18
1.9522 -0.999997 3.15565e-18
1.97678 -0.999997 3.15565e-18
2.00137 -0.999997 3.15565e-18
2.02596 -0.999997 3.15565e-18
2.05055 -0.999997 3.15565e-18
2.07514 -0.999997 3.15565e-18
2.09974 -0.999997 3.15565e-18
2.12433 -0.999997 3.15565e-18
2.14893 -0.999997 3.15565e-18
2.17352 -0.999997 3.15565e-18
2.19812 -0.999997 3.15565e-18
2.22272 -0.999997 3.15565e-18
2.24732 -0.999997 3.15565e-18
2.27192 -0.999997 3.15565e-18
2.29653 -0.999997 3.15565e-18
2.32113 -0.999997 3.15565e-18
2.34574 -0.999997 3.15565e-18
2.37035 -0.999997 3.15565e-18
2.39496 -0.999997 3.15565e-18
2.41957 -0.999997 3.15565e-18
2.44418 -0.999997 3.15565e-18
2.46879 -0.999997 3.15565e-18
2.49341 -0.999997 3.15565e-18
2.51802 -0.999997 3.15565e-18
2.54264 -0.999997 3.15565e-18
2.56726 -0.999997 3.15565e-18
2.59188 -0.999997 3.15565e-18
2.6165 -0.999997 3.15565e-18
2.64113 -0.999997 3.15565e-18
2.66575 -0.999997 3.15565e-18
2.69038 -0.999997 3.15565e-18
2.71501 -0.999997 3.15565e-18
2.73964 -0.999997 3.15565e-18
2.76427 -0.999997 3.15565e-18
2.7889 -0.999997 3.15565e-18
2.81354 -0.999997 3.15565e-18
2.83818 -0.999997 3.15565e-18
2.86281 -0.999997 3.15565e-18
2.88745 -0.999997 3.15565e-18
2.9121 -0.999997 3.15565e-18
2.93674 -0.999997 3.15565e-18
2.96139 -0.999997 3.15565e-18
2.98603 -0.999997 3.15565e-18
3.01068 -0.999997 3.15565e-18
3.03533 -0.999997 3.15565e-18
3.05999 -0.999997 3.15565e-18
3.08464 -0.999997 3.15565e-18
3.1093 -0.999997 3.15565e-18
3.13395 -0.999997 3.15565e-18
3.15861 -0.999997 3.15565e-18
3.18328 -0.999997 3.15565e-18
3.20794 -0.999997 3.15565e-18
3.23261 -0.999997 3.15565e-18
3.25727 -0.999997 3.15565e-18
3.28194 -0.999997 3.15565e-18
3.30662 -0.999997 3.15565e-18
3.33129 -0.999997 3.15565e-18
3.35597 -0.999997 3.15565e-18
3.38064 -0.999997 3.15565e-18
3.40532 -0.999997 3.15565e-18
3.43 -0.999997 3.15565e-18
3.45469 -0.999997 3.15565e-18
3.47937 -0.999997 3.15565e-18
3.50406 -0.999997 3.15565e-18
3.52875 -0.999997 3.15565e-18
3.55345 -0.999997 3.15565e-18
3.57814 -0.999997 3.15565e-18
3.60284 -0.999997 3.15565e-18
3.62754 -0.999997 3.15565e-18
3.65224 -0.999997 3.15565e-18
3.67694 -0.999997 3.15565e-18
3.70164 -0.999997 3.15565e-18
3.72635 -0.999997 3.15565e-18
3.75106 -0.999997 3.15565e-18
3.77577 -0.999997 3.15565e-18
3.80049 -0.999997 3.15565e-18
3.82521 -0.999997 3.15565e-18
3.84992 -0.999997 3.15565e-18
3.87465 -0.999997 3.15565e-18
3.89937 -0.999997 3.15565e-18
3.9241 -0.999997 3.15565e-18
3.94882 -0.999997 3.15565e-18
3.97356 -0.999997 3.15565e-18
3.99829 -0.999997 3.15565e-18
4.02302 -0.999997 3.15565e-18
4.04776 -0.999997 3.15565e-18
4.0725 -0.999997 3.15565e-18
4.09725 -0.999997 3.15565e-18
4.12199 -0.999997 3.15565e-18
4.14674 -0.999997 3.15565e-18
4.17149 -0.999997 3.15565e-18
4.19624 -0.999997 3.15565e-18
4.221 -0.999997 3.15565e-18
4.24576 -0.999997 3.15565e-18
4.27052 -0.999997 3.15565e-18
4.29528 -0.999997 3.15565e-18
4.32005 -0.999997 3.15565e-18
4.34482 -0.999997 3.15565e-18
4.36959 -0.999997 3.15565e-18
4.39436 -0.999997 3.15565e-18
4.41914 -0.999997 3.15565e-18
4.44392 -0.999997 3.15565e-18
4.4687 -0.999997 3.15565e-18
4.49348 -0.999997 3.15565e-18
4.51827 -0.999997 3.15565e-18
4.54306 -0.999997 3.15565e-18
4.56786 -0.999997 3.15565e-18
4.59265 -0.999997 3.15565e-18
4.61745 -0.999997 3.15565e-18
4.64225 -0.999997 3.15565e-18
4.66706 -0.999997 3.15565e-18
4.69186 -0.999997 3.15565e-18
4.71667 -0.999997 3.15565e-18
4.74149 -0.999997 3.15565e-18
4.7663 -0.999997 3.15565e-18
4.79112 -0.999997 3.15565e-18
4.81594 -0.999997 3.15565e-18
4.84077 -0.999997 3.15565e-18
4.8656 -0.999997 3.15565e-18
4.89043 -0.999997 3.15565e-18
4.91526 -0.999997 3.15565e-18
4.9401 -0.999997 3.15565e-18
4.96494 -0.999997 3.15565e-18
4.98978 -0.999997 3.15565e-18
5.01463 -0.999997 3.15565e-18
5.03948 -0.999997 3.15565e-18
5.06433 -0.999997 3.15565e-18
5.08918 -0.999997 3.15565e-18
5.11404 -0.999997 3.15565e-18
5.1389 -0.999997 3.15565e-18
5.16377 -0.999997 3.15565e-18
5.18864 -0.999997 3.15565e-18
5.21351 -0.999997 3.15565e-18
5.23838 -0.999997 3.15565e-18
5.26326 -0.999997 3.15565e-18
5.28814 -0.999997 3.15565e-18
5.31303 -0.999997 3.15565e-18
5.33791 -0.999997 3.15565e-18
5.36281 -0.999997 3.15565e-18
5.3877 -0.999997 3.15565e-18
5.4126 -0.999997 3.15565e-18
5.4375 -0.999997 3.15565e-18
5.4624 -0.999997 3.15565e-18
5.48731 -0.999997 3.15565e-18
5.51222 -0.999997 3.15565e-18
5.53714 -0.999997 3.15565e-18
5.56205 -0.999997 3.15565e-18
5.58698 -0.999997 3.15565e-18
5.6119 -0.999997 3.15565e-18
5.63683 -0.999997 3.15565e-18
5.66176 -0.999997 3.15565e-18
5.6867 -0.999997 3.15565e-18
5.71164 -0.999997 3.15565e-18
5.73658 -0.999997 3.15565e-18
5.76153 -0.999997 3.15565e-18
5.78648 -0.999997 3.15565e-18
5.81143 -0.999997 3.15565e-18
5.83639 -0.999997 3.15565e-18
5.86135 -0.999997 3.15565e-18
5.88631 -0.999997 3.15565e-18
5.91128 -0.999997 3.15565e-18
5.93625 -0.999997 3.15565e-18
5.96123 -0.999997 3.15565e-18
5.98621 -0.999997 3.15565e-18
6.01119 -0.999997 3.15565e-18
6.03618 -0.999997 3.15565e-18
6.06117 -0.999997 3.15565e-18
6.08617 -0.999997 3.15565e-18
6.11117 -0.999997 3.15565e-18
6.13617 -0.999997 3.15565e-18
6.16118 -0.999997 3.15565e-18
6.18619 -0.999997 3.15565e-18
6.2112 -0.999997 3.15565e-18
6.23622 -0.999997 3.15565e-18
6.26124 -0.999997 3.15565e-18
6.28627 -0.999997 3.15565e-18
6.3113 -0.999997 3.15565e-18
6.33633 -0.999997 3.15565e-18
6.36137 -0.999997 3.15565e-18
6.38641 -0.999997 3.15565e-18
6.41146 -0.999997 3.15565e-18
6.43651 -0.999997 3.15565e-18
6.46156 -0.999997 3.15565e-18
6.48662 -0.999997 3.15565e-18
6.51169 -0.999997 3.15565e-18
6.53675 -0.999997 3.15565e-18
6.56182 -0.999997 3.15565e-18
6.5869 -0.999997 3.15565e-18
6.61198 -0.999997 3.15565e-18
6.63706 -0.999997 3.15565e-18
6.66215 -0.999997 3.15565e-18
6.68724 -0.999997 3.15565e-18
6.71234 -0.999997 3.15565e-18
6.73744 -0.999997 3.15565e-18
6.76255 -0.999997 3.15565e-18
6.78766 -0.999997 3.15565e-18
6.81277 -0.999997 3.15565e-18
6.83789 -0.999997 3.15565e-18
6.86301 -0.999997 3.15565e-18
6.88814 -0.999997 3.15565e-18
6.91327 -0.999997 3.15565e-18
6.93841 -0.999997 3.15565e-18
6.96355 -0.999997 3.15565e-18
6.98869 -0.999997 3.15565e-18
7.01384 -0.999997 3.15565e-18
7.039 -0.999997 3.15565e-18
7.06416 -0.999997 3.15565e-18
7.08932 -0.999997 3.15565e-18
7.11449 -0.999997 3.15565e-18
7.13966 -0.999997 3.15565e-18
7.16484 -0.999997 3.15565e-18
7.19002 -0.999997 3.15565e-18
7.21521 -0.999997 3.15565e-18
7.2404 -0.999997 3.15565e-18
7.2656 -0.999997 3.15565e-18
7.2908 -0.999997 3.15565e-18
7.316 -0.999997 3.15565e-18
7.34121 -0.999997 3.15565e-18
7.36643 -0.999997 3.15565e-18
7.39165 -0.999997 3.15565e-18
7.41687 -0.999997 3.15565e-18
7.4421 -0.999997 3.15565e-18
7.46734 -0.999997 3.15565e-18
7.49258 -0.999997 3.15565e-18
7.51782 -0.999997 3.15565e-18
7.54307 -0.999997 3.15565e-18
7.56833 -0.999997 3.15565e-18
7.59359 -0.999997 3.15565e-18
7.61885 -0.999997 3.15565e-18
7.64412 -0.999997 3.15565e-18
7.6694 -0.999997 3.15565e-18
7.69468 -0.999997 3.15565e-18
7.71996 -0.999997 3.15565e-18
7.74525 -0.999997 3.15565e-18
7.77055 -0.999997 3.15565e-18
7.79585 -0.999997 3.15565e-18
7.82115 -0.999997 3.15565e-18
7.84646 -0.999997 3.15565e-18
7.87178 -0.999997 3.15565e-18
7.8971 -0.999997 3.15565e-18
7.92243 -0.999997 3.15565e-18
7.94776 -0.999997 3.15565e-18
7.97309 -0.999997 3.15565e-18
7.99844 -0.999997 3.15565e-18
8.02378 -0.999997 3.15565e-18
8.04914 -0.999997 3.15565e-18
8.0745 -0.999997 3.15565e-18
8.09986 -0.999997 3.15565e-18
8.12523 -0.999997 3.15565e-18
8.1506 -0.999997 3.15565e-18
8.17598 -0.999997 3.15565e-18
8.20137 -0.999997 3.15565e-18
8.22676 -0.999997 3.15565e-18
8.25216 -0.999997 3.15565e-18
8.27756 -0.999997 3.15565e-18
8.30297 -0.999997 3.15565e-18
8.32838 -0.999997 3.15565e-18
8.3538 -0.999997 3.15565e-18
8.37923 -0.999997 3.15565e-18
8.40466 -0.999997 3.15565e-18
8.43009 -0.999997 3.15565e-18
8.45553 -0.999997 3.15565e-18
8.48098 -0.999997 3.15565e-18
8.50644 -0.999997 3.15565e-18
8.53189 -0.999997 3.15565e-18
8.55736 -0.999997 3.15565e-18
8.58283 -0.999997 3.15565e-18
8.60831 -0.999997 3.15565e-18
8.63379 -0.999997 3.15565e-18
8.65928 -0.999997 3.15565e-18
8.68477 -0.999997 3.15565e-18
8.71027 -0.999997 3.15565e-18
8.73578 -0.999997 3.15565e-18
8.76129 -0.999997 3.15565e-18
8.78681 -0.999997 3.15565e-18
8.81234 -0.999997 3.15565e-18
8.83787 -0.999997 3.15565e-18
8.8634 -0.999997 3.15565e-18
8.88895 -0.999997 3.15565e-18
8.91449 -0.999997 3.15565e-18
8.94005 -0.999997 3.15565e-18
8.96561 -0.999997 3.15565e-18
8.99118 -0.999997 3.15565e-18
9.01675 -0.999997 3.15565e-18
9.04233 -0.999997 3.15565e-18
9.06792 -0.999997 3.15565e-18
9.09351 -0.999997 3.15565e-18
9.11911 -0.999997 3.15565e-18
9.14471 -0.999997 3.15565e-18
9.17033 -0.999997 3.15565e-18
9.19594 -0.999997 3.15565e-18
9.22157 -0.999997 3.15565e-18
9.2472 -0.999997 3.15565e-18
9.27284 -0.999997 3.15565e-18
9.29848 -0.999997 3.15565e-18
9.32413 -0.999997 3.15565e-18
9.34979 -0.999997 3.15565e-18
9.37545 -0.999997 3.15565e-18
9.40112 -0.999997 3.15565e-18
9.4268 -0.999997 3.15565e-18
9.45248 -0.999997 3.15565e-18
9.47817 -0.999997 3.15565e-18
9.50387 -0.999997 3.15565e-18
9.52957 -0.999997 3.15565e-18
9.55528 -0.999997 3.15565e-18
9.581 -0.999997 3.15565e-18
9.60672 -0.999997 3.15565e-18
9.63245 -0.999997 3.15565e-18
9.65819 -0.999997 3.15565e-18
9.68393 -0.999997 3.15565e-18
9.70968 -0.999997 3.15565e-18
9.73544 -0.999997 3.15565e-18
9.76121 -0.999997 3.15565e-18
9.78698 -0.999997 3.15565e-18
9.81276 -0.999997 3.15565e-18
9.83854 -0.999997 3.15565e-18
9.86434 -0.999997 3.15565e-18
9.89014 -0.999997 3.15565e-18
9.91595 -0.999997 3.15565e-18
9.94176 -0.999997 3.15565e-18
9.96758 -0.999997 3.15565e-18
9.99341 -0.999997 3.15565e-18
10.0192 -0.999997 3.15565e-18
10.0451 -0.999997 3.15565e-18
10.0709 -0.999997 3.15565e-18
10.0968 -0.999997 3.15565e-18
10.1227 -0.999997 3.15565e-18
10.1485 -0.999997 3.15565e-18
10.1744 -0.999997 3.15565e-18
10.2003 -0.999997 3.15565e-18
10.2262 -0.999997 3.15565e-18
10.2521 -0.999997 3.15565e-18
10.278 -0.999997 3.15565e-18
10.3039 -0.999997 3.15565e-18
10.3299 -0.999997 3.15565e-18
10.3558 -0.999997 3.15565e-18
10.3817 -0.999997 3.15565e-18
10.4077 -0.999997 3.15565e-18
10.4336 -0.999997 3.15565e-18
10.4596 -0.999997 3.15565e-18
10.4856 -0.999997 3.15565e-18
10.5115 -0.999997 3.15565e-18
10.5375 -0.999997 3.15565e-18
10.5635 -0.999997 3.15565e-18
10.5895 -0.999997 3.15565e-18
10.6155 -0.999997 3.15565e-18
10.6415 -0.999997 3.15565e-18
10.6676 -0.999997 3.15565e-18
10.6936 -0.999997 3.15565e-18
10.7196 -0.999997 3.15565e-18
10.7457 -0.999997 3.15565e-18
10.7718 -0.999997 3.15565e-18
10.7978 -0.999997 3.15565e-18
10.8239 -0.999997 3.15565e-18
10.85 -0.999997 3.15565e-18
10.8761 -0.999997 3.15565e-18
10.9022 -0.999997 3.15565e-18
10.9283 -0.999997 3.15565e-18
10.9544 -0.999997 3.15565e-18
10.9805 -0.999997 3.15565e-18
11.0066 -0.999997 3.15565e-18
11.0328 -0.999997 3.15565e-18
11.0589 -0.999997 3.15565e-18
11.0851 -0.999997 3.15565e-18
11.1112 -0.999997 3.15565e-18
11.1374 -0.999997 3.15565e-18
11.1636 -0.999997 3.15565e-18
11.1898 -0.999997 3.15565e-18
11.216 -0.999997 3.15565e-18
11.2422 -0.999997 3.15565e-18
11.2684 -0.999997 3.15565e-18
11.2946 -0.999997 3.15565e-18
11.3209 -0.999997 3.15565e-18
11.3471 -0.999997 3.15565e-18
11.3734 -0.999997 3.15565e-18
11.3996 -0.999997 3.15565e-18
11.4259 -0.999997 3.15565e-18
11.4522 -0.999997 3.15565e-18
11.4784 -0.999997 3.15565e-18
11.5047 -0.999997 3.15565e-18
11.531 -0.999997 3.15565e-18
11.5573 -0.999997 3.15565e-18
11.5837 -0.999997 3.15565e-18
11.61 -0.999997 3.15565e-18
11.6363 -0.999997 3.15565e-18
11.6627 -0.999997 3.15565e-18
11.689 -0.999997 3.15565e-18
11.7154 -0.999997 3.15565e-18
11.7418 -0.999997 3.15565e-18
11.7682 -0.999997 3.15565e-18
11.7946 -0.999997 3.15565e-18
11.821 -0.999997 3.15565e-18
11.8474 -0.999997 3.15565e-18
11.8738 -0.999997 3.15565e-18
11.9002 -0.999997 3.15565e-18
11.9267 -0.999997 3.15565e-18
11.9531 -0.999997 3.15565e-18
11.9796 -0.999997 3.15565e-18
12.0061 -0.999997 3.15565e-18
12.0325 -0.999997 3.15565e-18
12.059 -0.999997 3.15565e-18
12.0855 -0.999997 3.15565e-18
12.112 -0.999997 3.15565e-18
12.1385 -0.999997 3.15565e-18
12.1651 -0.999997 3.15565e-18
12.1916 -0.999997 3.15565e-18
12.2182 -0.999997 3.15565e-18
12.2447 -0.999997 3.15565e-18
12.2713 -0.999997 3.15565e-18
12.2979 -0.999997 3.15565e-18
12.3244 -0.999997 3.15565e-18
12.351 -0.999997 3.15565e-18
12.3776 -0.999997 3.15565e-18
12.4043 -0.999997 3.15565e-18
12.4309 -0.999997 3.15565e-18
12.4575 -0.999997 3.15565e-18
12.4842 -0.999997 3.15565e-18
12.5108 -0.999997 3.15565e-18
12.5375 -0.999997 3.15565e-18
12.5642 -0.999997 3.15565e-18
12.5909 -0.999997 3.15565e-18
12.6176 -0.999997 3.15565e-18
12.6443 -0.999997 3.15565e-18
12.671 -0.999997 3.15565e-18
12.6977 -0.999997 3.15565e-18
12.7245 -0.999997 3.15565e-18
12.7512 -0.999997 3.15565e-18
12.778 -0.999997 3.15565e-18
12.8047 -0.999997 3.15565e-18
12.8315 -0.999997 3.15565e-18
12.8583 -0.999997 3.15565e-18
12.8851 -0.999997 3.15565e-18
12.9119 -0.999997 3.15565e-18
12.9388 -0.999997 3.15565e-18
12.9656 -0.999997 3.15565e-18
12.9925 -0.999997 3.15565e-18
13.0193 -0.999997 3.15565e-18
13.0462 -0.999997 3.15565e-18
13.0731 -0.999997 3.15565e-18
13.1 -0.999997 3.15565e-18
13.1269 -0.999997 3.15565e-18
13.1538 -0.999997 3.15565e-18
13.1807 -0.999997 3.15565e-18
13.2076 -0.999997 3.15565e-18
13.2346 -0.999997 3.15565e-18
13.2615 -0.999997 3.15565e-18
13.2885 -0.999997 3.15565e-18
13.3155 -0.999997 3.15565e-18
13.3425 -0.999997 3.15565e-18
13.3695 -0.999997 3.15565e-18
13.3965 -0.999997 3.15565e-18
13.4235 -0.999997 3.15565e-18
13.4506 -0.999997 3.15565e-18
13.4776 -0.999997 3.15565e-18
13.5047 -0.999997 3.15565e-18
13.5318 -0.999997 3.15565e-18
13.5588 -0.999997 3.15565e-18
13.5859 -0.999997 3.15565e-18
13.6131 -0.999997 3.15565e-18
13.6402 -0.999997 3.15565e-18
13.6673 -0.999997 3.15565e-18
13.6945 -0.999997 3.15565e-18
13.7216 -0.999997 3.15565e-18
13.7488 -0.999997 3.15565e-18
13.776 -0.999997 3.15565e-18
13.8032 -0.999997 3.15565e-18
13.8304 -0.999997 3.15565e-18
13.8576 -0.999997 3.15565e-18
13.8848 -0.999997 3.15565e-18
13.9121 -0.999997 3.15565e-18
13.9393 -0.999997 3.15565e-18
13.9666 -0.999997 3.15565e-18
13.9939 -0.999997 3.15565e-18
14.0212 -0.999997 3.15565e-18
14.0485 -0.999997 3.15565e-18
14.0758 -0.999997 3.15565e-18
14.1031 -0.999997 3.15565e-18
14.1305 -0.999997 3.15565e-18
14.1578 -0.999997 3.15565e-18
14.1852 -0.999997 3.15565e-18
14.2126 -0.999997 3.15565e-18
14.24 -0.999997 3.15565e-18
14.2674 -0.999997 3.15565e-18
14.2948 -0.999997 3.15565e-18
14.3222 -0.999997 3.15565e-18
14.3497 -0.999997 3.15565e-18
14.3771 -0.999997 3.15565e-18
14.4046 -0.999997 3.15565e-18
14.4321 -0.999997 3.15565e-18
14.4596 -0.999997 3.15565e-18
14.4871 -0.999997 3.15565e-18
14.5147 -0.999997 3.15565e-18
14.5422 -0.999997 3.15565e-18
14.5698 -0.999997 3.15565e-18
14.5973 -0.999997 3.15565e-18
14.6249 -0.999997 3.15565e-18
14.6525 -0.999997 3.15565e-18
14.6801 -0.999997 3.15565e-18
14.7077 -0.999997 3.15565e-18
14.7354 -0.999997 3.15565e-18
14.763 -0.999997 3.15565e-18
14.7907 -0.999997 3.15565e-18
14.8184 -0.999997 3.15565e-18
14.8461 -0.999997 3.15565e-18
14.8738 -0.999997 3.15565e-18
14.9015 -0.999997 3.15565e-18
14.9292 -0.999997 3.15565e-18
14.957 -0.999997 3.15565e-18
14.9848 -0.999997 3.15565e-18
15.0125 -0.999997 3.15565e-18
15.0403 -0.999997 3.15565e-18
15.0681 -0.999997 3.15565e-18
15.096 -0.999997 3.15565e-18
15.1238 -0.999997 3.15565e-18
15.1517 -0.999997 3.15565e-18
15.1795 -0.999997 3.15565e-18
15.2074 -0.999997 3.15565e-18
15.2353 -0.999997 3.15565e-18
15.2632 -0.999997 3.15565e-18
15.2911 -0.999997 3.15565e-18
15.3191 -0.999997 3.15565e-18
15.347 -0.999997 3.15565e-18
15.375 -0.999997 3.15565e-18
15.403 -0.999997 3.15565e-18
15.431 -0.999997 3.15565e-18
15.459 -0.999997 3.15565e-18
15.4871 -0.999997 3.15565e-18
15.5151 -0.999997 3.15565e-18
15.5432 -0.999997 3.15565e-18
15.5713 -0.999997 3.15565e-18
15.5994 -0.999997 3.15565e-18
15.6275 -0.999997 3.15565e-18
15.6556 -0.999997 3.15565e-18
15.6838 -0.999997 3.15565e-18
15.7119 -0.999997 3.15565e-18
15.7401 -0.999997 3.15565e-18
15.7683 -0.999997 3.15565e-18
15.7965 -0.999997 3.15565e-18
15.8247 -0.999997 3.15565e-18
15.853 -0.999997 3.15565e-18
15.8812 -0.999997 3.15565e-18
15.9095 -0.999997 3.15565e-18
15.9378 -0.999997 3.15565e-18
15.9661 -0.999997 3.15565e-18
15.9944 -0.999997 3.15565e-18
16.0228 -0.999997 3.15565e-18
16.0511 -0.999997 3.15565e-18
16.0795 -0.999997 3.15565e-18
16.1079 -0.999997 3.15565e-18
16.1363 -0.999997 3.15565e-18
16.1647 -0.999997 3.15565e-18
16.1932 -0.999997 3.15565e-18
16.2216 -0.999997 3.15565e-18
16.2501 -0.999997 3.15565e-18
16.2786 -0.999997 3.15565e-18
16.3071 -0.999997 3.15565e-18
16.3356 -0.999997 3.15565e-18
16.3642 -0.999997 3.15565e-18
16.3927 -0.999997 3.15565e-18
16.4213 -0.999997 3.15565e-18
16.4499 -0.999997 3.15565e-18
16.4785 -0.999997 3.15565e-18
16.5072 -0.999997 3.15565e-18
16.5358 -0.999997 3.15565e-18
16.5645 -0.999997 3.15565e-18
16.5932 -0.999997 3.15565e-18
16.6219 -0.999997 3.15565e-18
16.6506 -0.999997 3.15565e-18
16.6794 -0.999997 3.15565e-18
16.7081 -0.999997 3.15565e-18
16.7369 -0.999997 3.15565e-18
16.7657 -0.999997 3.15565e-18
16.7945 -0.999997 3.15565e-18
16.8234 -0.999997 3.15565e-18
16.8522 -0.999997 3.15565e-18
16.8811 -0.999997 3.15565e-18
16.91 -0.999997 3.15565e-18
16.9389 -0.999997 3.15565e-18
16.9679 -0.999997 3.15565e-18
16.9968 -0.999997 3.15565e-18
17.0258 -0.999997 3.15565e-18
17.0548 -0.999997 3.15565e-18
17.0838 -0.999997 3.15565e-18
17.1128 -0.999997 3.15565e-18
17.1419 -0.999997 3.15565e-18
17.1709 -0.999997 3.15565e-18
17.2 -0.999997 3.15565e-18
17.2291 -0.999997 3.15565e-18
17.2583 -0.999997 3.15565e-18
17.2874 -0.999997 3.15565e-18
17.3166 -0.999997 3.15565e-18
17.3458 -0.999997 3.15565e-18
17.375 -0.999997 3.15565e-18
17.4042 -0.999997 3.15565e-18
17.4335 -0.999997 3.15565e-18
17.4628 -0.999997 3.15565e-18
17.4921 -0.999997 3.15565e-18
17.5214 -0.999997 3.15565e-18
17.5507 -0.999997 3.15565e-18
17.5801 -0.999997 3.15565e-18
17.6094 -0.999997 3.15565e-18
17.6388 -0.999997 3.15565e-18
17.6683 -0.999997 3.15565e-18
17.6977 -0.999997 3.15565e-18
17.7272 -0.999997 3.15565e-18
17.7567 -0.999997 3.15565e-18
17.7862 -0.999997 3.15565e-18
17.8157 -0.999997 3.15565e-18
17.8452 -0.999997 3.15565e-18
17.8748 -0.999997 3.15565e-18
17.9044 -0.999997 3.15565e-18
17.934 -0.999997 3.15565e-18
17.9637 -0.999997 3.15565e-18
17.9933 -0.999997 3.15565e-18
18.023 -0.999997 3.15565e-18
18.0527 -0.999997 3.15565e-18
18.0825 -0.999997 3.15565e-18
18.1122 -0.999997 3.15565e-18
18.142 -0.999997 3.15565e-18
18.1718 -0.999997 3.15565e-18
18.2016 -0.999997 3.15565e-18
18.2315 -0.999997 3.15565e-18
18.2613 -0.999997 3.15565e-18
18.2912 -0.999997 3.15565e-18
18.3212 -0.999997 3.15565e-18
18.3511 -0.999997 3.15565e-18
18.3811 -0.999997 3.15565e-18
18.4111 -0.999997 3.15565e-18
18.4411 -0.999997 3.15565e-18
18.4711 -0.999997 3.15565e-18
18.5012 -0.999997 3.15565e-18
18.5313 -0.999997 3.15565e-18
18.5614 -0.999997 3.15565e-18
18.5915 -0.999997 3.15565e-18
18.6217 -0.999997 3.15565e-18
18.6519 -0.999997 3.15565e-18
18.6821 -0.999997 3.15565e-18
18.7123 -0.999997 3.15565e-18
18.7426 -0.999997 3.15565e-18
18.7729 -0.999997 3.15565e-18
18.8032 -0.999997 3.15565e-18
18.8335 -0.999997 3.15565e-18
18.8639 -0.999997 3.15565e-18
18.8943 -0.999997 3.15565e-18
18.9247 -0.999997 3.15565e-18
18.9551 -0.999997 3.15565e-18
18.9856 -0.999997 3.15565e-18
19.0161 -0.999997 3.15565e-18
19.0466 -0.999997 3.15565e-18
19.0772 -0.999997 3.15565e-18
19.1078 -0.999997 3.15565e-18
19.1384 -0.999997 3.15565e-18
19.169 -0.999997 3.15565e-18
19.1997 -0.999997 3.15565e-18
19.2303 -0.999997 3.15565e-18
19.2611 -0.999997 3.15565e-18
19.2918 -0.999997 3.15565e-18
19.3226 -0.999997 3.15565e-18
19.3534 -0.999997 3.15565e-18
19.3842 -0.999997 3.15565e-18
19.4151 -0.999997 3.15565e-18
19.4459 -0.999997 3.15565e-18
19.4768 -0.999997 3.15565e-18
19.5078 -0.999997 3.15565e-18
19.5388 -0.999997 3.15565e-18
19.5698 -0.999997 3.15565e-18
19.6008 -0.999997 3.15565e-18
19.6318 -0.999997 3.15565e-18
19.6629 -0.999997 3.15565e-18
19.6941 -0.999997 3.15565e-18
19.7252 -0.999997 3.15565e-18
19.7564 -0.999997 3.15565e-18
19.7876 -0.999997 3.15565e-18
19.8188 -0.999997 3.15565e-18
19.8501 -0.999997 3.15565e-18
19.8814 -0.999997 3.15565e-18
19.9127 -0.999997 3.15565e-18
19.9441 -0.999997 3.15565e-18
19.9755 -0.999997 3.15565e-18
20.0069 -0.999997 3.15565e-18
20.0384 -0.999997 3.15565e-18
20.0699 -0.999997 3.15565e-18
20.1014 -0.999997 3.15565e-18
20.1329 -0.999997 3.15565e-18
20.1645 -0.999997 3.15565e-18
20.1961 -0.999997 3.15565e-18
20.2278 -0.999997 3.15565e-18
20.2595 -0.999997 3.15565e-18
20.2912 -0.999997 3.15565e-18
20.323 -0.999997 3.15565e-18
20.3547 -0.999997 3.15565e-18
20.3866 -0.999997 3.15565e-18
20.4184 -0.999997 3.15565e-18
20.4503 -0.999997 3.15565e-18
20.4822 -0.999997 3.15565e-18
20.5142 -0.999997 3.15565e-18
20.5462 -0.999997 3.15565e-18
20.5782 -0.999997 3.15565e-18
20.6102 -0.999997 3.15565e-18
20.6423 -0.999997 3.15565e-18
20.6745 -0.999997 3.15565e-18
20.7066 -0.999997 3.15565e-18
20.7388 -0.999997 3.15565e-18
20.7711 -0.999997 3.15565e-18
20.8034 -0.999997 3.15565e-18
20.8357 -0.999997 3.15565e-18
20.868 -0.999997 3.15565e-18
20.9004 -0.999997 3.15565e-18
20.9328 -0.999997 3.15565e-18
20.9653 -0.999997 3.15565e-18
20.9978 -0.999997 3.15565e-18
21.0303 -0.999997 3.15565e-18
21.0629 -0.999997 3.15565e-18
21.0955 -0.999997 3.15565e-18
21.1282 -0.999997 3.15565e-18
21.1609 -0.999997 3.15565e-18
21.1936 -0.999997 3.15565e-18
21.2264 -0.999997 3.15565e-18
21.2592 -0.999997 3.15565e-18
21.292 -0.999997 3.15565e-18
21.3249 -0.999997 3.15565e-18
21.3578 -0.999997 3.15565e-18
21.3908 -0.999997 3.15565e-18
21.4238 -0.999997 3.15565e-18
21.4569 -0.999997 3.15565e-18
21.49 -0.999997 3.15565e-18
21.5231 -0.999997 3.15565e-18
21.5563 -0.999997 3.15565e-18
21.5895 -0.999997 3.15565e-18
21.6228 -0.999997 3.15565e-18
21.6561 -0.999997 3.15565e-18
21.6895 -0.999997 3.15565e-18
21.7229 -0.999997 3.15565e-18
21.7563 -0.999997 3.15565e-18
21.7898 -0.999997 3.15565e-18
21.8233 -0.999997 3.15565e-18
21.8569 -0.999997 3.15565e-18
21.8905 -0.999997 3.15565e-18
21.9242 -0.999997 3.15565e-18
21.9579 -0.999997 3.15565e-18
21.9916 -0.999997 3.15565e-18
22.0254 -0.999997 3.15565e-18
22.0593 -0.999997 3.15565e-18
22.0932 -0.999997 3.15565e-18
22.1271 -0.999997 3.15565e-18
22.1611 -0.999997 3.15565e-18
22.1951 -0.999997 3.15565e-18
22.2292 -0.999997 3.15565e-18
22.2634 -0.999997 3.15565e-18
22.2976 -0.999997 3.15565e-18
22.3318 -0.999997 3.15565e-18
22.3661 -0.999997 3.15565e-18
22.4004 -0.999997 3.15565e-18
22.4348 -0.999997 3.15565e-18
22.4692 -0.999997 3.15565e-18
22.5037 -0.999997 3.15565e-18
22.5383 -0.999997 3.15565e-18
22.5729 -0.999997 3.15565e-18
22.6075 -0.999997 3.15565e-18
22.6422 -0.999997 3.15565e-18
22.6769 -0.999997 3.15565e-18
22.7117 -0.999997 3.15565e-18
22.7466 -0.999997 3.15565e-18
22.7815 -0.999997 3.15565e-18
22.8165 -0.999997 3.15565e-18
22.8515 -0.999997 3.15565e-18
22.8866 -0.999997 3.15565e-18
22.9217 -0.999997 3.15565e-18
22.9569 -0.999997 3.15565e-18
22.9922 -0.999997 3.15565e-18
23.0275 -0.999997 3.15565e-18
23.0628 -0.999997 3.15565e-18
23.0983 -0.999997 3.15565e-18
23.1338 -0.999997 3.15565e-18
23.1693 -0.999997 3.15565e-18
23.2049 -0.999997 3.15565e-18
23.2406 -0.999997 3.15565e-18
23.2763 -0.999997 3.15565e-18
23.3121 -0.999997 3.15565e-18
23.3479 -0.999997 3.15565e-18
23.3838 -0.999997 3.15565e-18
23.4198 -0.999997 3.15565e-18
23.4559 -0.999997 3.15565e-18
23.492 -0.999997 3.15565e-18
23.5281 -0.999997 3.15565e-18
23.5644 -0.999997 3.15565e-18
23.6007 -0.999997 3.15565e-18
23.637 -0.999997 3.15565e-18
23.6735 -0.999997 3.15565e-18
23.71 -0.999997 3.15565e-18
23.7465 -0.999997 3.15565e-18
23.7832 -0.999997 3.15565e-18
23.8199 -0.999997 3.15565e-18
23.8567 -0.999997 3.15565e-18
23.8935 -0.999997 3.15565e-18
23.9304 -0.999997 3.15565e-18
23.9674 -0.999997 3.15565e-18
24.0045 -0.999997 3.15565e-18
24.0417 -0.999997 3.15565e-18
24.0789 -0.999997 3.15565e-18
24.1162 -0.999997 3.15565e-18
24.1535 -0.999997 3.15565e-18
24.191 -0.999997 3.15565e-18
24.2285 -0.999997 3.15565e-18
24.2661 -0.999997 3.15565e-18
24.3038 -0.999997 3.15565e-18
24.3415 -0.999997 3.15565e-18
24.3794 -0.999997 3.15565e-18
24.4173 -0.999997 3.15565e-18
24.4553 -0.999997 3.15565e-18
24.4934 -0.999997 3.15565e-18
24.5316 -0.999997 3.15565e-18
24.5698 -0.999997 3.15565e-18
24.6081 -0.999997 3.15565e-18
24.6466 -0.999997 3.15565e-18
24.6851 -0.999997 3.15565e-18
24.7237 -0.999997 3.15565e-18
24.7624 -0.999997 3.15565e-18
24.8012 -0.999997 3.15565e-18
24.84 -0.999997 3.15565e-18
24.879 -0.999997 3.15565e-18
24.9181 -0.999997 3.15565e-18
24.9572 -0.999997 3.15565e-18
24.9965 -0.999997 3.15565e-18
25.0358 -0.999997 3.15565e-18
25.0753 -0.999997 3.15565e-18
25.1148 -0.999997 3.15565e-18
25.1545 -0.999997 3.15565e-18
25.1942 -0.999997 3.15565e-18
25.234 -0.999997 3.15565e-18
25.274 -0.999997 3.15565e-18
25.314 -0.999997 3.15565e-18
25.3542 -0.999997 3.15565e-18
25.3945 -0.999997 3.15565e-18
25.4349 -0.999997 3.15565e-18
25.4753 -0.999997 3.15565e-18
25.5159 -0.999997 3.15565e-18
25.5567 -0.999997 3.15565e-18
25.5975 -0.999997 3.15565e-18
25.6384 -0.999997 3.15565e-18
25.6795 -0.999997 3.15565e-18
25.7207 -0.999997 3.15565e-18
25.762 -0.999997 3.15565e-18
25.8034 -0.999997 3.15565e-18
25.8449 -0.999997 3.15565e-18
25.8866 -0.999997 3.15565e-18
25.9284 -0.999997 3.15565e-18
25.9703 -0.999997 3.15565e-18
26.0124 -0.999997 3.15565e-18
26.0546 -0.999997 3.15565e-18
26.0969 -0.999997 3.15565e-18
26.1394 -0.999997 3.15565e-18
26.182 -0.999997 3.15565e-18
26.2247 -0.999997 3.15565e-18
26.2676 -0.999997 3.15565e-18
26.3106 -0.999997 3.15565e-18
26.3538 -0.999997 3.15565e-18
26.3972 -0.999997 3.15565e-18
26.4406 -0.999997 3.15565e-18
26.4843 -0.999997 3.15565e-18
26.5281 -0.999997 3.15565e-18
26.572 -0.999997 3.15565e-18
26.6161 -0.999997 3.15565e-18
26.6604 -0.999997 3.15565e-18
26.7048 -0.999997 3.15565e-18
26.7495 -0.999997 3.15565e-18
26.7942 -0.999997 3.15565e-18
26.8392 -0.999997 3.15565e-18
26.8843 -0.999997 3.15565e-18
26.9297 -0.999997 3.15565e-18
26.9752 -0.999997 3.15565e-18
27.0209 -0.999997 3.15565e-18
27.0668 -0.999997 3.15565e-18
27.1129 -0.999997 3.15565e-18
27.1592 -0.999997 3.15565e-18
27.2056 -0.999997 3.15565e-18
27.2523 -0.999997 3.15565e-18
27.2993 -0.999997 3.15565e-18
27.3464 -0.999997 3.15565e-18
27.3937 -0.999997 3.15565e-18
27.4413 -0.999997 3.15565e-18
27.4891 -0.999997 3.15565e-18
27.5372 -0.999997 3.15565e-18
27.5854 -0.999997 3.15565e-18
27.634 -0.999997 3.15565e-18
27.6827 -0.999997 3.15565e-18
27.7318 -0.999997 3.15565e-18
27.7811 -0.999997 3.15565e-18
27.8306 -0.999997 3.15565e-18
27.8805 -0.999997 3.15565e-18
27.9306 -0.999997 3.15565e-18
27.981 -0.999997 3.15565e-18
28.0317 -0.999997 3.15565e-18
28.0827 -0.999997 3.15565e-18
28.1341 -0.999997 3.15565e-18
28.1857 -0.999997 3.15565e-18
28.2377 -0.999997 3.15565e-18
28.29 -0.999997 3.15565e-18
28.3427 -0.999997 3.15565e-18
28.3957 -0.999997 3.15565e-18
28.4491 -0.999997 3.15565e-18
28.5028 -0.999997 3.15565e-18
28.557 -0.999997 3.15565e-18
28.6116 -0.999997 3.15565e-18
28.6665 -0.999997 3.15565e-18
28.7219 -0.999997 3.15565e-18
28.7778 -0.999997 3.15565e-18
28.8341 -0.999997 3.15565e-18
28.8909 -0.999997 3.15565e-18
28.9482 -0.999997 3.15565e-18
29.006 -0.999997 3.15565e-18
29.0644 -0.999997 3.15565e-18
29.1233 -0.999997 3.15565e-18
29.1828 -0.999997 3.15565e-18
29.2428 -0.999997 3.15565e-18
29.3036 -0.999997 3.15565e-18
29.3649 -0.999997 3.15565e-18
29.427 -0.999997 3.15565e-18
29.4898 -0.999997 3.15565e-18
29.5533 -0.999997 3.15565e-18
29.6177 -0.999997 3.15565e-18
29.6829 -0.999997 3.15565e-18
29.749 -0.999997 3.15565e-18
29.816 -0.999997 3.15565e-18
29.8841 -0.999997 3.15565e-18
29.9532 -0.999997 3.15565e-18
30.0235 -0.999997 3.15565e-18
30.0949 -0.999997 3.15565e-18
30.1678 -0.999997 3.15565e-18
30.242 -0.999997 3.15565e-18
30.3178 -0.999997 3.15565e-18
30.3953 -0.999997 3.15565e-18
30.4746 -0.999997 3.15565e-18
30.556 -0.999997 3.15565e-18
30.6398 -0.999997 3.15565e-18
30.7261 -0.999997 3.15565e-18
30.8153 -0.999997 3.15565e-18
30.908 -0.999997 3.15565e-18
31.0047 -0.999997 3.15565e-18
31.1063 -0.999997 3.15565e-18
31.2138 -0.999997 3.15565e-18
31.3292 -0.999997 3.15565e-18
31.4553 -0.999997 3.15565e-18
31.5978 -0.999997 3.15565e-18
31.7718 -0.999997 3.15565e-18


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoopNs2048/SigmaRTwoLoop.txt <==
-31.7718 -0.000353024 -4.28973e-05
-31.5978 -0.000597049 -2.7771e-05
-31.4553 -0.000748861 -3.97838e-05
-31.3292 -0.000870762 -3.04012e-05
-31.2138 -0.000967428 -3.91322e-05
-31.1063 -0.00105362 -3.17121e-05
-31.0047 -0.00112977 -3.89123e-05
-30.908 -0.00120199 -3.2576e-05
-30.8153 -0.00127 -3.88476e-05
-30.7261 -0.00133708 -3.3222e-05
-30.6398 -0.00140283 -3.88539e-05
-30.556 -0.00146922 -3.37422e-05
-30.4746 -0.00153567 -3.89052e-05
-30.3953 -0.00160315 -3.41989e-05
-30.3178 -0.00167064 -3.90167e-05
-30.242 -0.00173814 -3.46619e-05
-30.1678 -0.00180408 -3.92353e-05
-30.0949 -0.00186777 -3.52032e-05
-30.0235 -0.0019275 -3.96001e-05
-29.9532 -0.00198266 -3.58505e-05
-29.8841 -0.00203223 -4.0091e-05
-29.816 -0.00207638 -3.65601e-05
-29.749 -0.00211501 -4.0635e-05
-29.6829 -0.00214894 -3.72641e-05
-29.6177 -0.00217858 -4.11725e-05
-29.5533 -0.00220487 -3.79299e-05
-29.4898 -0.0022282 -4.16868e-05
-29.427 -0.00224932 -3.85582e-05
-29.3649 -0.00226845 -4.21825e-05
-29.3036 -0.00228616 -3.91591e-05
-29.2428 -0.00230254 -4.26671e-05
-29.1828 -0.00231798 -3.97408e-05
-29.1233 -0.00233251 -4.31457e-05
-29.0644 -0.00234642 -4.03095e-05
-29.006 -0.00235967 -4.36218e-05
-28.9482 -0.0023725 -4.08689e-05
-28.8909 -0.00238486 -4.40974e-05
-28.8341 -0.00239692 -4.14217e-05
-28.7778 -0.00240863 -4.45736e-05
-28.7219 -0.00242013 -4.19696e-05
-28.6665 -0.00243136 -4.50513e-05
-28.6116 -0.00244244 -4.25141e-05
-28.557 -0.0024533 -4.55309e-05
-28.5028 -0.00246406 -4.3056e-05
-28.4491 -0.00247464 -4.60127e-05
-28.3957 -0.00248515 -4.35961e-05
-28.3427 -0.00249552 -4.64968e-05
-28.29 -0.00250583 -4.4135e-05
-28.2377 -0.00251603 -4.69835e-05
-28.1857 -0.00252619 -4.46733e-05
-28.1341 -0.00253625 -4.74729e-05
-28.0827 -0.00254629 -4.52113e-05
-28.0317 -0.00255624 -4.79651e-05
-27.981 -0.00256618 -4.57494e-05
-27.9306 -0.00257605 -4.84601e-05
-27.8805 -0.0025859 -4.62879e-05
-27.8306 -0.0025957 -4.8958e-05
-27.7811 -0.0026055 -4.68272e-05
-27.7318 -0.00261524 -4.94589e-05
-27.6827 -0.00262499 -4.73675e-05
-27.634 -0.00263469 -4.99628e-05
-27.5854 -0.0026444 -4.7909e-05
-27.5372 -0.00265406 -5.047e-05
-27.4891 -0.00266374 -4.8452e-05
-27.4413 -0.00267338 -5.09803e-05
-27.3937 -0.00268304 -4.89966e-05
-27.3464 -0.00269266 -5.14939e-05
-27.2993 -0.0027023 -4.9543e-05
-27.2523 -0.00271191 -5.20108e-05
-27.2056 -0.00272154 -5.00915e-05
-27.1592 -0.00273114 -5.25312e-05
-27.1129 -0.00274077 -5.06421e-05
-27.0668 -0.00275037 -5.3055e-05
-27.0209 -0.00275999 -5.11951e-05
-26.9752 -0.0027696 -5.35824e-05
-26.9297 -0.00277922 -5.17505e-05
-26.8843 -0.00278883 -5.41134e-05
-26.8392 -0.00279847 -5.23086e-05
-26.7942 -0.00280809 -5.46481e-05
-26.7495 -0.00281773 -5.28694e-05
-26.7048 -0.00282736 -5.51865e-05
-26.6604 -0.00283702 -5.3433e-05
-26.6161 -0.00284666 -5.57288e-05
-26.572 -0.00285633 -5.39997e-05
-26.5281 -0.002866 -5.62749e-05
-26.4843 -0.00287569 -5.45695e-05
-26.4406 -0.00288537 -5.68251e-05
-26.3972 -0.00289508 -5.51426e-05
-26.3538 -0.00290479 -5.73792e-05
-26.3106 -0.00291452 -5.5719e-05
-26.2676 -0.00292425 -5.79375e-05
-26.2247 -0.00293401 -5.62989e-05
-26.182 -0.00294376 -5.84999e-05
-26.1394 -0.00295355 -5.68823e-05
-26.0969 -0.00296333 -5.90666e-05
-26.0546 -0.00297314 -5.74694e-05
-26.0124 -0.00298296 -5.96376e-05
-25.9703 -0.0029928 -5.80603e-05
-25.9284 -0.00300264 -6.02129e-05
-25.8866 -0.00301251 -5.86551e-05
-25.8449 -0.00302239 -6.07928e-05
-25.8034 -0.00303229 -5.92538e-05
-25.762 -0.00304221 -6.13771e-05
-25.7207 -0.00305215 -5.98566e-05
-25.6795 -0.00306209 -6.19661e-05
-25.6384 -0.00307207 -6.04636e-05
-25.5975 -0.00308205 -6.25597e-05
-25.5567 -0.00309206 -6.10748e-05
-25.5159 -0.00310208 -6.31581e-05
-25.4753 -0.00311213 -6.16904e-05
-25.4349 -0.0031222 -6.37613e-05
-25.3945 -0.00313229 -6.23105e-05
-25.3542 -0.00314239 -6.43694e-05
-25.314 -0.00315252 -6.29351e-05
-25.274 -0.00316266 -6.49825e-05
-25.234 -0.00317283 -6.35643e-05
-25.1942 -0.00318302 -6.56006e-05
-25.1545 -0.00319324 -6.41982e-05
-25.1148 -0.00320347 -6.62238e-05
-25.0753 -0.00321373 -6.4837e-05
-25.0358 -0.003224 -6.68522e-05
-24.9965 -0.00323431 -6.54806e-05
-24.9572 -0.00324463 -6.74859e-05
-24.9181 -0.00325498 -6.61293e-05
-24.879 -0.00326535 -6.8125e-05
-24.84 -0.00327575 -6.6783e-05
-24.8012 -0.00328617 -6.87695e-05
-24.7624 -0.00329662 -6.74419e-05
-24.7237 -0.00330708 -6.94194e-05
-24.6851 -0.00331758 -6.81061e-05
-24.6466 -0.0033281 -7.0075e-05
-24.6081 -0.00333865 -6.87757e-05
-24.5698 -0.00334921 -7.07362e-05
-24.5316 -0.00335981 -6.94506e-05
-24.4934 -0.00337043 -7.14032e-05
-24.4553 -0.00338109 -7.01312e-05
-24.4173 -0.00339176 -7.2076e-05
-24.3794 -0.00340247 -7.08173e-05
-24.3415 -0.0034132 -7.27547e-05
-24.3038 -0.00342396 -7.15092e-05
-24.2661 -0.00343474 -7.34394e-05
-24.2285 -0.00344556 -7.22069e-05
-24.191 -0.0034564 -7.41301e-05
-24.1535 -0.00346727 -7.29104e-05
-24.1162 -0.00347817 -7.48271e-05
-24.0789 -0.0034891 -7.362e-05
-24.0417 -0.00350005 -7.55303e-05
-24.0045 -0.00351104 -7.43357e-05
-23.9674 -0.00352206 -7.62398e-05
-23.9304 -0.0035331 -7.50576e-05
-23.8935 -0.00354418 -7.69557e-05
-23.8567 -0.00355529 -7.57857e-05
-23.8199 -0.00356642 -7.76782e-05
-23.7832 -0.00357759 -7.65202e-05
-23.7465 -0.00358879 -7.84072e-05
-23.71 -0.00360002 -7.72612e-05
-23.6735 -0.00361128 -7.9143e-05
-23.637 -0.00362257 -7.80087e-05
-23.6007 -0.0036339 -7.98855e-05
-23.5644 -0.00364526 -7.8763e-05
-23.5281 -0.00365664 -8.06349e-05
-23.492 -0.00366807 -7.95239e-05
-23.4559 -0.00367952 -8.13913e-05
-23.4198 -0.00369101 -8.02918e-05
-23.3838 -0.00370253 -8.21547e-05
-23.3479 -0.00371409 -8.10666e-05
-23.3121 -0.00372567 -8.29253e-05
-23.2763 -0.0037373 -8.18485e-05
-23.2406 -0.00374895 -8.37032e-05
-23.2049 -0.00376065 -8.26375e-05
-23.1693 -0.00377237 -8.44884e-05
-23.1338 -0.00378413 -8.34339e-05
-23.0983 -0.00379593 -8.52811e-05
-23.0628 -0.00380776 -8.42376e-05
-23.0275 -0.00381963 -8.60814e-05
-22.9922 -0.00383153 -8.50487e-05
-22.9569 -0.00384347 -8.68893e-05
-22.9217 -0.00385545 -8.58675e-05
-22.8866 -0.00386746 -8.7705e-05
-22.8515 -0.00387951 -8.6694e-05
-22.8165 -0.00389159 -8.85286e-05
-22.7815 -0.00390372 -8.75283e-05
-22.7466 -0.00391588 -8.93601e-05
-22.7117 -0.00392808 -8.83705e-05
-22.6769 -0.00394032 -9.01998e-05
-22.6422 -0.00395259 -8.92208e-05
-22.6075 -0.00396491 -9.10476e-05
-22.5729 -0.00397726 -9.00792e-05
-22.5383 -0.00398965 -9.19038e-05
-22.5037 -0.00400208 -9.09459e-05
-22.4692 -0.00401455 -9.27684e-05
-22.4348 -0.00402706 -9.18209e-05
-22.4004 -0.00403961 -9.36415e-05
-22.3661 -0.0040522 -9.27045e-05
-22.3318 -0.00406483 -9.45233e-05
-22.2976 -0.00407751 -9.35966e-05
-22.2634 -0.00409022 -9.54139e-05
-22.2292 -0.00410297 -9.44976e-05
-22.1951 -0.00411577 -9.63134e-05
-22.1611 -0.00412861 -9.54073e-05
-22.1271 -0.00414148 -9.72219e-05
-22.0932 -0.00415441 -9.63261e-05
-22.0593 -0.00416737 -9.81395e-05
-22.0254 -0.00418038 -9.7254e-05
-21.9916 -0.00419343 -9.90664e-05
-21.9579 -0.00420652 -9.81911e-05
-21.9242 -0.00421966 -0.000100003
-21.8905 -0.00423284 -9.91376e-05
-21.8569 -0.00424606 -0.000100949
-21.8233 -0.00425933 -0.000100094
-21.7898 -0.00427265 -0.000101904
-21.7563 -0.00428601 -0.000101059
-21.7229 -0.00429941 -0.000102869
-21.6895 -0.00431286 -0.000102035
-21.6561 -0.00432635 -0.000103845
-21.6228 -0.0043399 -0.00010302
-21.5895 -0.00435348 -0.00010483
-21.5563 -0.00436712 -0.000104016
-21.5231 -0.0043808 -0.000105825
-21.49 -0.00439452 -0.000105021
-21.4569 -0.0044083 -0.000106831
-21.4238 -0.00442212 -0.000106037
-21.3908 -0.00443599 -0.000107847
-21.3578 -0.00444991 -0.000107064
-21.3249 -0.00446388 -0.000108874
-21.292 -0.00447789 -0.000108101
-21.2592 -0.00449196 -0.000109912
-21.2264 -0.00450607 -0.000109148
-21.1936 -0.00452024 -0.000110961
-21.1609 -0.00453445 -0.000110207
-21.1282 -0.00454872 -0.00011202
-21.0955 -0.00456303 -0.000111277
-21.0629 -0.0045774 -0.000113091
-21.0303 -0.00459181 -0.000112358
-20.9978 -0.00460628 -0.000114174
-20.9653 -0.0046208 -0.000113451
-20.9328 -0.00463537 -0.000115267
-20.9004 -0.00465 -0.000114555
-20.868 -0.00466467 -0.000116373
-20.8357 -0.0046794 -0.000115671
-20.8034 -0.00469419 -0.000117491
-20.7711 -0.00470902 -0.000116799
-20.7388 -0.00472391 -0.00011862
-20.7066 -0.00473886 -0.000117938
-20.6745 -0.00475386 -0.000119762
-20.6423 -0.00476891 -0.00011909
-20.6102 -0.00478402 -0.000120916
-20.5782 -0.00479918 -0.000120255
-20.5462 -0.0048144 -0.000122083
-20.5142 -0.00482968 -0.000121432
-20.4822 -0.00484501 -0.000123262
-20.4503 -0.0048604 -0.000122622
-20.4184 -0.00487585 -0.000124454
-20.3866 -0.00489135 -0.000123825
-20.3547 -0.00490692 -0.00012566
-20.323 -0.00492254 -0.000125041
-20.2912 -0.00493821 -0.000126879
-20.2595 -0.00495395 -0.00012627
-20.2278 -0.00496975 -0.000128111
-20.1961 -0.0049856 -0.000127513
-20.1645 -0.00500152 -0.000129357
-20.1329 -0.0050175 -0.00012877
-20.1014 -0.00503353 -0.000130617
-20.0699 -0.00504963 -0.00013004
-20.0384 -0.00506579 -0.000131891
-20.0069 -0.00508201 -0.000131325
-19.9755 -0.00509829 -0.000133179
-19.9441 -0.00511463 -0.000132624
-19.9127 -0.00513104 -0.000134482
-19.8814 -0.00514751 -0.000133938
-19.8501 -0.00516404 -0.000135799
-19.8188 -0.00518064 -0.000135266
-19.7876 -0.0051973 -0.000137131
-19.7564 -0.00521403 -0.000136609
-19.7252 -0.00523082 -0.000138479
-19.6941 -0.00524767 -0.000137968
-19.6629 -0.0052646 -0.000139842
-19.6318 -0.00528158 -0.000139342
-19.6008 -0.00529864 -0.00014122
-19.5698 -0.00531576 -0.000140732
-19.5388 -0.00533295 -0.000142614
-19.5078 -0.0053502 -0.000142137
-19.4768 -0.00536753 -0.000144024
-19.4459 -0.00538492 -0.000143559
-19.4151 -0.00540238 -0.000145451
-19.3842 -0.00541991 -0.000144997
-19.3534 -0.00543751 -0.000146894
-19.3226 -0.00545518 -0.000146452
-19.2918 -0.00547292 -0.000148354
-19.2611 -0.00549074 -0.000147923
-19.2303 -0.00550862 -0.000149831
-19.1997 -0.00552658 -0.000149412
-19.169 -0.0055446 -0.000151325
-19.1384 -0.0055627 -0.000150918
-19.1078 -0.00558087 -0.000152837
-19.0772 -0.00559912 -0.000152441
-19.0466 -0.00561744 -0.000154366
-19.0161 -0.00563584 -0.000153983
-18.9856 -0.0056543 -0.000155914
-18.9551 -0.00567285 -0.000155543
-18.9247 -0.00569147 -0.000157479
-18.8943 -0.00571017 -0.000157121
-18.8639 -0.00572894 -0.000159064
-18.8335 -0.00574779 -0.000158718
-18.8032 -0.00576672 -0.000160667
-18.7729 -0.00578572 -0.000160333
-18.7426 -0.00580481 -0.00016229
-18.7123 -0.00582397 -0.000161969
-18.6821 -0.00584321 -0.000163932
-18.6519 -0.00586254 -0.000163623
-18.6217 -0.00588194 -0.000165594
-18.5915 -0.00590142 -0.000165298
-18.5614 -0.00592099 -0.000167276
-18.5313 -0.00594064 -0.000166993
-18.5012 -0.00596036 -0.000168978
-18.4711 -0.00598018 -0.000168708
-18.4411 -0.00600007 -0.000170701
-18.4111 -0.00602005 -0.000170445
-18.3811 -0.00604012 -0.000172445
-18.3511 -0.00606027 -0.000172202
-18.3212 -0.0060805 -0.000174211
-18.2912 -0.00610082 -0.000173981
-18.2613 -0.00612123 -0.000175998
-18.2315 -0.00614172 -0.000175782
-18.2016 -0.0061623 -0.000177807
-18.1718 -0.00618297 -0.000177605
-18.142 -0.00620373 -0.000179639
-18.1122 -0.00622457 -0.00017945
-18.0825 -0.00624551 -0.000181493
-18.0527 -0.00626654 -0.000181319
-18.023 -0.00628765 -0.00018337
-17.9933 -0.00630886 -0.00018321
-17.9637 -0.00633016 -0.000185271
-17.934 -0.00635156 -0.000185126
-17.9044 -0.00637304 -0.000187196
-17.8748 -0.00639463 -0.000187065
-17.8452 -0.0064163 -0.000189145
-17.8157 -0.00643807 -0.000189028
-17.7862 -0.00645993 -0.000191118
-17.7567 -0.00648189 -0.000191017
-17.7272 -0.00650395 -0.000193117
-17.6977 -0.00652611 -0.00019303
-17.6683 -0.00654836 -0.000195141
-17.6388 -0.00657071 -0.00019507
-17.6094 -0.00659316 -0.00019719
-17.5801 -0.00661571 -0.000197135
-17.5507 -0.00663836 -0.000199266
-17.5214 -0.00666111 -0.000199226
-17.4921 -0.00668396 -0.000201369
-17.4628 -0.00670692 -0.000201345
-17.4335 -0.00672997 -0.000203499
-17.4042 -0.00675314 -0.00020349
-17.375 -0.0067764 -0.000205656
-17.3458 -0.00679977 -0.000205664
-17.3166 -0.00682325 -0.000207841
-17.2874 -0.00684683 -0.000207865
-17.2583 -0.00687052 -0.000210055
-17.2291 -0.00689431 -0.000210095
-17.2 -0.00691822 -0.000212297
-17.1709 -0.00694223 -0.000212355
-17.1419 -0.00696635 -0.000214569
-17.1128 -0.00699059 -0.000214644
-17.0838 -0.00701493 -0.000216871
-17.0548 -0.00703939 -0.000216963
-17.0258 -0.00706395 -0.000219203
-16.9968 -0.00708864 -0.000219313
-16.9679 -0.00711343 -0.000221566
-16.9389 -0.00713834 -0.000221693
-16.91 -0.00716337 -0.00022396
-16.8811 -0.00718851 -0.000224106
-16.8522 -0.00721377 -0.000226387
-16.8234 -0.00723914 -0.000226551
-16.7945 -0.00726464 -0.000228846
-16.7657 -0.00729025 -0.000229028
-16.7369 -0.00731599 -0.000231338
-16.7081 -0.00734184 -0.000231539
-16.6794 -0.00736782 -0.000233863
-16.6506 -0.00739392 -0.000234083
-16.6219 -0.00742014 -0.000236423
-16.5932 -0.00744649 -0.000236662
-16.5645 -0.00747296 -0.000239017
-16.5358 -0.00749955 -0.000239276
-16.5072 -0.00752628 -0.000241647
-16.4785 -0.00755313 -0.000241926
-16.4499 -0.00758011 -0.000244312
-16.4213 -0.00760721 -0.000244611
-16.3927 -0.00763445 -0.000247015
-16.3642 -0.00766182 -0.000247334
-16.3356 -0.00768932 -0.000249754
-16.3071 -0.00771695 -0.000250094
-16.2786 -0.00774472 -0.000252531
-16.2501 -0.00777262 -0.000252893
-16.2216 -0.00780065 -0.000255347
-16.1932 -0.00782882 -0.00025573
-16.1647 -0.00785713 -0.000258202
-16.1363 -0.00788558 -0.000258607
-16.1079 -0.00791416 -0.000261097
-16.0795 -0.00794289 -0.000261524
-16.0511 -0.00797175 -0.000264033
-16.0228 -0.00800076 -0.000264482
-15.9944 -0.00802991 -0.00026701
-15.9661 -0.00805921 -0.000267481
-15.9378 -0.00808864 -0.000270029
-15.9095 -0.00811823 -0.000270523
-15.8812 -0.00814796 -0.00027309
-15.853 -0.00817784 -0.000273609
-15.8247 -0.00820786 -0.000276196
-15.7965 -0.00823804 -0.000276738
-15.7683 -0.00826837 -0.000279345
-15.7401 -0.00829885 -0.000279912
-15.7119 -0.00832948 -0.00028254
-15.6838 -0.00836027 -0.000283131
-15.6556 -0.00839121 -0.000285781
-15.6275 -0.0084223 -0.000286397
-15.5994 -0.00845356 -0.000289069
-15.5713 -0.00848497 -0.00028971
-15.5432 -0.00851654 -0.000292404
-15.5151 -0.00854827 -0.000293071
-15.4871 -0.00858017 -0.000295788
-15.459 -0.00861222 -0.000296482
-15.431 -0.00864444 -0.000299221
-15.403 -0.00867683 -0.000299942
-15.375 -0.00870938 -0.000302705
-15.347 -0.0087421 -0.000303453
-15.3191 -0.00877499 -0.00030624
-15.2911 -0.00880804 -0.000307015
-15.2632 -0.00884127 -0.000309827
-15.2353 -0.00887467 -0.000310631
-15.2074 -0.00890824 -0.000313468
-15.1795 -0.00894199 -0.0003143
-15.1517 -0.00897592 -0.000317163
-15.1238 -0.00901002 -0.000318024
-15.096 -0.0090443 -0.000320913
-15.0681 -0.00907876 -0.000321803
-15.0403 -0.0091134 -0.000324719
-15.0125 -0.00914822 -0.00032564
-14.9848 -0.00918322 -0.000328583
-14.957 -0.00921842 -0.000329534
-14.9292 -0.00925379 -0.000332505
-14.9015 -0.00928936 -0.000333488
-14.8738 -0.00932511 -0.000336487
-14.8461 -0.00936106 -0.000337502
-14.8184 -0.00939719 -0.000340529
-14.7907 -0.00943352 -0.000341576
-14.763 -0.00947005 -0.000344634
-14.7354 -0.00950677 -0.000345714
-14.7077 -0.00954368 -0.000348802
-14.6801 -0.0095808 -0.000349915
-14.6525 -0.00961812 -0.000353034
-14.6249 -0.00965564 -0.000354181
-14.5973 -0.00969336 -0.000357331
-14.5698 -0.00973129 -0.000358514
-14.5422 -0.00976942 -0.000361696
-14.5147 -0.00980776 -0.000362914
-14.4871 -0.00984632 -0.000366129
-14.4596 -0.00988508 -0.000367383
-14.4321 -0.00992405 -0.000370631
-14.4046 -0.00996324 -0.000371922
-14.3771 -0.0100027 -0.000375205
-14.3497 -0.0100423 -0.000376533
-14.3222 -0.0100821 -0.00037985
-14.2948 -0.0101222 -0.000381217
-14.2674 -0.0101625 -0.00038457
-14.24 -0.010203 -0.000385975
-14.2126 -0.0102437 -0.000389365
-14.1852 -0.0102847 -0.00039081
-14.1578 -0.0103259 -0.000394237
-14.1305 -0.0103673 -0.000395722
-14.1031 -0.010409 -0.000399187
-14.0758 -0.0104508 -0.000400713
-14.0485 -0.010493 -0.000404217
-14.0212 -0.0105353 -0.000405785
-13.9939 -0.010578 -0.000409329
-13.9666 -0.0106208 -0.00041094
-13.9393 -0.0106639 -0.000414524
-13.9121 -0.0107072 -0.000416179
-13.8848 -0.0107508 -0.000419805
-13.8576 -0.0107947 -0.000421504
-13.8304 -0.0108388 -0.000425172
-13.8032 -0.0108831 -0.000426916
-13.776 -0.0109277 -0.000430628
-13.7488 -0.0109726 -0.000432419
-13.7216 -0.0110177 -0.000436174
-13.6945 -0.0110631 -0.000438012
-13.6673 -0.0111087 -0.000441813
-13.6402 -0.0111546 -0.000443699
-13.6131 -0.0112008 -0.000447546
-13.5859 -0.0112472 -0.000449481
-13.5588 -0.0112939 -0.000453375
-13.5318 -0.0113409 -0.000455361
-13.5047 -0.0113882 -0.000459303
-13.4776 -0.0114358 -0.00046134
-13.4506 -0.0114836 -0.000465332
-13.4235 -0.0115317 -0.000467421
-13.3965 -0.0115801 -0.000471463
-13.3695 -0.0116288 -0.000473606
-13.3425 -0.0116778 -0.000477699
-13.3155 -0.0117271 -0.000479896
-13.2885 -0.0117766 -0.000484042
-13.2615 -0.0118265 -0.000486296
-13.2346 -0.0118767 -0.000490495
-13.2076 -0.0119271 -0.000492805
-13.1807 -0.0119779 -0.00049706
-13.1538 -0.012029 -0.000499428
-13.1269 -0.0120804 -0.000503739
-13.1 -0.0121321 -0.000506167
-13.0731 -0.0121841 -0.000510536
-13.0462 -0.0122364 -0.000513024
-13.0193 -0.0122891 -0.000517452
-12.9925 -0.0123421 -0.000520002
-12.9656 -0.0123954 -0.00052449
-12.9388 -0.012449 -0.000527103
-12.9119 -0.012503 -0.000531653
-12.8851 -0.0125573 -0.000534331
-12.8583 -0.012612 -0.000538944
-12.8315 -0.0126669 -0.000541688
-12.8047 -0.0127223 -0.000546365
-12.778 -0.0127779 -0.000549177
-12.7512 -0.012834 -0.000553921
-12.7245 -0.0128903 -0.000556802
-12.6977 -0.0129471 -0.000561613
-12.671 -0.0130041 -0.000564565
-12.6443 -0.0130616 -0.000569445
-12.6176 -0.0131194 -0.000572469
-12.5909 -0.0131776 -0.00057742
-12.5642 -0.0132361 -0.000580518
-12.5375 -0.013295 -0.000585542
-12.5108 -0.0133543 -0.000588716
-12.4842 -0.013414 -0.000593814
-12.4575 -0.0134741 -0.000597065
-12.4309 -0.0135345 -0.000602239
-12.4043 -0.0135954 -0.000605569
-12.3776 -0.0136566 -0.000610821
-12.351 -0.0137183 -0.000614232
-12.3244 -0.0137803 -0.000619564
-12.2979 -0.0138427 -0.000623058
-12.2713 -0.0139056 -0.000628472
-12.2447 -0.0139688 -0.00063205
-12.2182 -0.0140325 -0.000637548
-12.1916 -0.0140966 -0.000641213
-12.1651 -0.0141611 -0.000646797
-12.1385 -0.014226 -0.000650551
-12.112 -0.0142914 -0.000656222
-12.0855 -0.0143572 -0.000660068
-12.059 -0.0144235 -0.000665829
-12.0325 -0.0144902 -0.000669768
-12.0061 -0.0145573 -0.000675622
-11.9796 -0.0146249 -0.000679656
-11.9531 -0.0146929 -0.000685604
-11.9267 -0.0147614 -0.000689737
-11.9002 -0.0148304 -0.000695782
-11.8738 -0.0148998 -0.000700015
-11.8474 -0.0149697 -0.000706159
-11.821 -0.0150401 -0.000710495
-11.7946 -0.0151109 -0.000716741
-11.7682 -0.0151823 -0.000721182
-11.7418 -0.0152541 -0.000727533
-11.7154 -0.0153264 -0.000732082
-11.689 -0.0153992 -0.00073854
-11.6627 -0.0154726 -0.000743199
-11.6363 -0.0155464 -0.000749768
-11.61 -0.0156207 -0.000754541
-11.5837 -0.0156956 -0.000761222
-11.5573 -0.015771 -0.000766111
-11.531 -0.0158469 -0.000772908
-11.5047 -0.0159233 -0.000777917
-11.4784 -0.0160003 -0.000784833
-11.4522 -0.0160779 -0.000789963
-11.4259 -0.0161559 -0.000797002
-11.3996 -0.0162346 -0.000802258
-11.3734 -0.0163137 -0.000809421
-11.3471 -0.0163935 -0.000814806
-11.3209 -0.0164738 -0.000822098
-11.2946 -0.0165547 -0.000827615
-11.2684 -0.0166362 -0.000835039
-11.2422 -0.0167182 -0.000840692
-11.216 -0.0168009 -0.000848252
-11.1898 -0.0168842 -0.000854044
-11.1636 -0.016968 -0.000861743
-11.1374 -0.0170525 -0.000867677
-11.1112 -0.0171376 -0.00087552
-11.0851 -0.0172233 -0.000881601
-11.0589 -0.0173096 -0.00088959
-11.0328 -0.0173966 -0.000895822
-11.0066 -0.0174842 -0.000903963
-10.9805 -0.0175724 -0.00091035
-10.9544 -0.0176614 -0.000918645
-10.9283 -0.0177509 -0.000925191
-10.9022 -0.0178412 -0.000933646
-10.8761 -0.0179321 -0.000940356
-10.85 -0.0180237 -0.000948975
-10.8239 -0.018116 -0.000955853
-10.7978 -0.0182089 -0.00096464
-10.7718 -0.0183026 -0.00097169
-10.7457 -0.018397 -0.000980651
-10.7196 -0.0184921 -0.000987879
-10.6936 -0.018588 -0.000997019
-10.6676 -0.0186845 -0.00100443
-10.6415 -0.0187818 -0.00101375
-10.6155 -0.0188799 -0.00102135
-10.5895 -0.0189787 -0.00103086
-10.5635 -0.0190782 -0.00103865
-10.5375 -0.0191786 -0.00104836
-10.5115 -0.0192797 -0.00105635
-10.4856 -0.0193816 -0.00106625
-10.4596 -0.0194843 -0.00107445
-10.4336 -0.0195878 -0.00108456
-10.4077 -0.0196921 -0.00109296
-10.3817 -0.0197973 -0.00110329
-10.3558 -0.0199032 -0.00111191
-10.3299 -0.0200101 -0.00112245
-10.3039 -0.0201177 -0.0011313
-10.278 -0.0202262 -0.00114206
-10.2521 -0.0203356 -0.00115114
-10.2262 -0.0204459 -0.00116213
-10.2003 -0.020557 -0.00117144
-10.1744 -0.0206691 -0.00118268
-10.1485 -0.020782 -0.00119224
-10.1227 -0.0208959 -0.00120372
-10.0968 -0.0210107 -0.00121352
-10.0709 -0.0211264 -0.00122526
-10.0451 -0.0212431 -0.00123532
-10.0192 -0.0213607 -0.00124732
-9.99341 -0.0214793 -0.00125765
-9.96758 -0.0215989 -0.00126992
-9.94176 -0.0217194 -0.00128052
-9.91595 -0.021841 -0.00129307
-9.89014 -0.0219636 -0.00130396
-9.86434 -0.0220872 -0.00131679
-9.83854 -0.0222118 -0.00132797
-9.81276 -0.0223375 -0.0013411
-9.78698 -0.0224643 -0.00135258
-9.76121 -0.0225921 -0.00136601
-9.73544 -0.022721 -0.00137781
-9.70968 -0.022851 -0.00139156
-9.68393 -0.0229821 -0.00140367
-9.65819 -0.0231144 -0.00141774
-9.63245 -0.0232477 -0.00143019
-9.60672 -0.0233823 -0.0014446
-9.581 -0.0235179 -0.00145739
-9.55528 -0.0236548 -0.00147215
-9.52957 -0.0237929 -0.0014853
-9.50387 -0.0239321 -0.00150041
-9.47817 -0.0240726 -0.00151392
-9.45248 -0.0242143 -0.00152941
-9.4268 -0.0243573 -0.0015433
-9.40112 -0.0245015 -0.00155916
-9.37545 -0.024647 -0.00157344
-9.34979 -0.0247938 -0.00158971
-9.32413 -0.0249419 -0.00160439
-9.29848 -0.0250913 -0.00162106
-9.27284 -0.0252421 -0.00163617
-9.2472 -0.0253942 -0.00165326
-9.22157 -0.0255477 -0.0016688
-9.19594 -0.0257026 -0.00168633
-9.17033 -0.025859 -0.00170232
-9.14471 -0.0260167 -0.0017203
-9.11911 -0.0261759 -0.00173675
-9.09351 -0.0263365 -0.00175521
-9.06792 -0.0264987 -0.00177213
-9.04233 -0.0266623 -0.00179108
-9.01675 -0.0268275 -0.0018085
-8.99118 -0.0269942 -0.00182795
-8.96561 -0.0271624 -0.00184588
-8.94005 -0.0273323 -0.00186585
-8.91449 -0.0275037 -0.00188432
-8.88895 -0.0276768 -0.00190483
-8.8634 -0.0278515 -0.00192385
-8.83787 -0.0280278 -0.00194492
-8.81234 -0.0282059 -0.00196451
-8.78681 -0.0283856 -0.00198617
-8.76129 -0.0285671 -0.00200635
-8.73578 -0.0287503 -0.00202861
-8.71027 -0.0289353 -0.00204941
-8.68477 -0.0291221 -0.00207229
-8.65928 -0.0293108 -0.00209373
-8.63379 -0.0295013 -0.00211726
-8.60831 -0.0296936 -0.00213937
-8.58283 -0.0298878 -0.00216357
-8.55736 -0.030084 -0.00218636
-8.53189 -0.0302821 -0.00221127
-8.50644 -0.0304822 -0.00223478
-8.48098 -0.0306843 -0.00226041
-8.45553 -0.0308885 -0.00228466
-8.43009 -0.0310947 -0.00231105
-8.40466 -0.0313029 -0.00233607
-8.37923 -0.0315133 -0.00236325
-8.3538 -0.0317259 -0.00238907
-8.32838 -0.0319406 -0.00241707
-8.30297 -0.0321575 -0.00244372
-8.27756 -0.0323766 -0.00247257
-8.25216 -0.0325981 -0.0025001
-8.22676 -0.0328218 -0.00252982
-8.20137 -0.0330479 -0.00255826
-8.17598 -0.0332763 -0.0025889
-8.1506 -0.0335071 -0.00261828
-8.12523 -0.0337404 -0.00264989
-8.09986 -0.0339761 -0.00268024
-8.0745 -0.0342144 -0.00271285
-8.04914 -0.0344552 -0.00274422
-8.02378 -0.0346986 -0.00277787
-7.99844 -0.0349446 -0.00281031
-7.97309 -0.0351932 -0.00284504
-7.94776 -0.0354446 -0.00287859
-7.92243 -0.0356987 -0.00291446
-7.8971 -0.0359555 -0.00294916
-7.87178 -0.0362152 -0.00298621
-7.84646 -0.0364778 -0.00302212
-7.82115 -0.0367433 -0.0030604
-7.79585 -0.0370117 -0.00309758
-7.77055 -0.0372831 -0.00313714
-7.74525 -0.0375576 -0.00317563
-7.71996 -0.0378351 -0.00321655
-7.69468 -0.0381158 -0.00325641
-7.6694 -0.0383997 -0.00329873
-7.64412 -0.0386868 -0.00334004
-7.61885 -0.0389772 -0.00338382
-7.59359 -0.039271 -0.00342663
-7.56833 -0.0395681 -0.00347196
-7.54307 -0.0398687 -0.00351634
-7.51782 -0.0401728 -0.00356327
-7.49258 -0.0404805 -0.0036093
-7.46734 -0.0407917 -0.00365791
-7.4421 -0.0411067 -0.00370566
-7.41687 -0.0414254 -0.00375604
-7.39165 -0.0417478 -0.0038056
-7.36643 -0.0420742 -0.00385783
-7.34121 -0.0424044 -0.00390928
-7.316 -0.0427386 -0.00396345
-7.2908 -0.0430769 -0.00401688
-7.2656 -0.0434193 -0.00407308
-7.2404 -0.0437659 -0.0041286
-7.21521 -0.0441168 -0.00418693
-7.19002 -0.044472 -0.00424464
-7.16484 -0.0448316 -0.00430521
-7.13966 -0.0451957 -0.00436521
-7.11449 -0.0455643 -0.00442813
-7.08932 -0.0459376 -0.00449054
-7.06416 -0.0463156 -0.00455594
-7.039 -0.0466984 -0.00462089
-7.01384 -0.047086 -0.00468889
-6.98869 -0.0474787 -0.00475651
-6.96355 -0.0478764 -0.00482724
-6.93841 -0.0482792 -0.00489767
-6.91327 -0.0486873 -0.00497129
-6.88814 -0.0491007 -0.00504467
-6.86301 -0.0495196 -0.00512132
-6.83789 -0.049944 -0.00519783
-6.81277 -0.050374 -0.00527768
-6.78766 -0.0508097 -0.00535747
-6.76255 -0.0512513 -0.0054407
-6.73744 -0.0516988 -0.00552396
-6.71234 -0.0521523 -0.00561075
-6.68724 -0.0526121 -0.00569767
-6.66215 -0.0530781 -0.00578822
-6.63706 -0.0535505 -0.00587901
-6.61198 -0.0540294 -0.00597354
-6.5869 -0.054515 -0.00606841
-6.56182 -0.0550073 -0.00616715
-6.53675 -0.0555066 -0.00626635
-6.51169 -0.0560129 -0.00636953
-6.48662 -0.0565263 -0.00647332
-6.46156 -0.0570471 -0.00658121
-6.43651 -0.0575753 -0.00668984
-6.41146 -0.0581111 -0.00680273
-6.38641 -0.0586547 -0.0069165
-6.36137 -0.0592061 -0.00703468
-6.33633 -0.0597657 -0.00715391
-6.3113 -0.0603334 -0.00727771
-6.28627 -0.0609096 -0.00740273
-6.26124 -0.0614943 -0.0075325
-6.23622 -0.0620877 -0.00766367
-6.2112 -0.0626901 -0.00779978
-6.18619 -0.0633015 -0.00793749
-6.16118 -0.0639222 -0.00808034
-6.13617 -0.0645524 -0.00822502
-6.11117 -0.0651923 -0.00837506
-6.08617 -0.0658421 -0.00852714
-6.06117 -0.066502 -0.00868483
-6.03618 -0.0671721 -0.00884482
-6.01119 -0.0678528 -0.00901067
-5.98621 -0.0685442 -0.00917909
-5.96123 -0.0692466 -0.00935365
-5.93625 -0.0699603 -0.00953107
-5.91128 -0.0706853 -0.00971493
-5.88631 -0.0714221 -0.00990197
-5.86135 -0.0721709 -0.0100958
-5.83639 -0.0729319 -0.0102931
-5.81143 -0.0737054 -0.0104976
-5.78648 -0.0744917 -0.0107059
-5.76153 -0.0752911 -0.0109218
-5.73658 -0.0761038 -0.0111419
-5.71164 -0.0769302 -0.01137
-5.6867 -0.0777706 -0.0116028
-5.66176 -0.0786253 -0.011844
-5.63683 -0.0794946 -0.0120904
-5.6119 -0.0803789 -0.0123457
-5.58698 -0.0812784 -0.0126068
-5.56205 -0.0821937 -0.0128772
-5.53714 -0.083125 -0.013154
-5.51222 -0.0840727 -0.0134408
-5.48731 -0.0850372 -0.0137345
-5.4624 -0.0860189 -0.0140389
-5.4375 -0.0870182 -0.0143509
-5.4126 -0.0880355 -0.0146743
-5.3877 -0.0890712 -0.015006
-5.36281 -0.0901259 -0.0153499
-5.33791 -0.0911999 -0.0157029
-5.31303 -0.0922938 -0.016069
-5.28814 -0.093408 -0.0164452
-5.26326 -0.0945429 -0.0168352
-5.23838 -0.0956992 -0.0172364
-5.21351 -0.0968773 -0.0176525
-5.18864 -0.0980778 -0.0180808
-5.16377 -0.0993011 -0.0185252
-5.1389 -0.100548 -0.0189829
-5.11404 -0.101819 -0.019458
-5.08918 -0.103115 -0.0199478
-5.06433 -0.104435 -0.0204563
-5.03948 -0.105782 -0.0209809
-5.01463 -0.107155 -0.0215259
-4.98978 -0.108556 -0.0220886
-4.96494 -0.109984 -0.0226732
-4.9401 -0.111441 -0.0232774
-4.91526 -0.112927 -0.0239055
-4.89043 -0.114444 -0.0245551
-4.8656 -0.11599 -0.0252306
-4.84077 -0.117569 -0.0259299
-4.81594 -0.119179 -0.0266575
-4.79112 -0.120823 -0.0274112
-4.7663 -0.122501 -0.0281958
-4.74149 -0.124213 -0.0290094
-4.71667 -0.12596 -0.0298566
-4.69186 -0.127744 -0.0307359
-4.66706 -0.129565 -0.0316521
-4.64225 -0.131424 -0.0326036
-4.61745 -0.133322 -0.0335958
-4.59265 -0.135259 -0.034627
-4.56786 -0.137237 -0.0357029
-4.54306 -0.139256 -0.0368221
-4.51827 -0.141318 -0.0379905
-4.49348 -0.143423 -0.0392069
-4.4687 -0.145571 -0.0404775
-4.44392 -0.147764 -0.0418015
-4.41914 -0.150003 -0.0431853
-4.39436 -0.152288 -0.0446285
-4.36959 -0.15462 -0.0461378
-4.34482 -0.157 -0.0477132
-4.32005 -0.159428 -0.0493617
-4.29528 -0.161904 -0.0510838
-4.27052 -0.16443 -0.0528869
-4.24576 -0.167005 -0.0547721
-4.221 -0.16963 -0.0567471
-4.19624 -0.172305 -0.0588136
-4.17149 -0.17503 -0.0609798
-4.14674 -0.177804 -0.063248
-4.12199 -0.180627 -0.065627
-4.09725 -0.183499 -0.0681196
-4.0725 -0.186418 -0.0707354
-4.04776 -0.189384 -0.0734778
-4.02302 -0.192394 -0.0763571
-3.99829 -0.195447 -0.0793773
-3.97356 -0.19854 -0.0825495
-3.94882 -0.201671 -0.0858785
-3.9241 -0.204836 -0.089376
-3.89937 -0.208032 -0.0930476
-3.87465 -0.211252 -0.0969058
-3.84992 -0.214493 -0.100957
-3.82521 -0.217747 -0.105213
-3.80049 -0.221007 -0.109683
-3.77577 -0.224266 -0.114379
-3.75106 -0.227514 -0.119308
-3.72635 -0.23074 -0.124485
-3.70164 -0.233933 -0.129917
-3.67694 -0.237078 -0.135618
-3.65224 -0.240162 -0.141595
-3.62754 -0.243168 -0.147861
-3.60284 -0.246077 -0.154423
-3.57814 -0.248869 -0.161293
-3.55345 -0.251522 -0.168476
-3.52875 -0.254012 -0.17598
-3.50406 -0.256313 -0.18381
-3.47937 -0.258396 -0.191969
-3.45469 -0.260232 -0.200458
-3.43 -0.261787 -0.209277
-3.40532 -0.263029 -0.218419
-3.38064 -0.263922 -0.227878
-3.35597 -0.26443 -0.23764
-3.33129 -0.264514 -0.247692
-3.30662 -0.264137 -0.25801
-3.28194 -0.263262 -0.26857
-3.25727 -0.261851 -0.279338
-3.23261 -0.259871 -0.290282
-3.20794 -0.25729 -0.301353
-3.18328 -0.254078 -0.31251
-3.15861 -0.250212 -0.323693
-3.13395 -0.245674 -0.33485
-3.1093 -0.240452 -0.345915
-3.08464 -0.234542 -0.356825
-3.05999 -0.227949 -0.367509
-3.03533 -0.220685 -0.377904
-3.01068 -0.212773 -0.387937
-2.98603 -0.204243 -0.397546
-2.96139 -0.195137 -0.406665
-2.93674 -0.185503 -0.415241
-2.9121 -0.175398 -0.423219
-2.88745 -0.164885 -0.430559
-2.86281 -0.154033 -0.437225
-2.83818 -0.142915 -0.443194
-2.81354 -0.131604 -0.448448
-2.7889 -0.120176 -0.452987
-2.76427 -0.108705 -0.456811
-2.73964 -0.097262 -0.459939
-2.71501 -0.0859154 -0.46239
-2.69038 -0.0747274 -0.464198
-2.66575 -0.0637545 -0.465397
-2.64113 -0.0530467 -0.466034
-2.6165 -0.0426469 -0.466152
-2.59188 -0.0325909 -0.465803
-2.56726 -0.0229073 -0.465037
-2.54264 -0.0136177 -0.463908
-2.51802 -0.00473728 -0.462466
-2.49341 0.00372516 -0.460766
-2.46879 0.0117662 -0.458853
-2.44418 0.0193875 -0.456779
-2.41957 0.0265951 -0.454585
-2.39496 0.0333988 -0.452317
-2.37035 0.0398118 -0.45001
-2.34574 0.0458498 -0.447705
-2.32113 0.0515308 -0.445431
-2.29653 0.0568746 -0.443221
-2.27192 0.0619022 -0.4411
-2.24732 0.066636 -0.439096
-2.22272 0.0710988 -0.437226
-2.19812 0.075314 -0.435514
-2.17352 0.0793056 -0.433975
-2.14893 0.0830976 -0.432625
-2.12433 0.0867141 -0.431476
-2.09974 0.0901793 -0.430542
-2.07514 0.0935174 -0.42983
-2.05055 0.0967526 -0.429352
-2.02596 0.0999088 -0.42911
-2.00137 0.10301 -0.429115
-1.97678 0.106081 -0.429368
-1.9522 0.109146 -0.429875
-1.92761 0.112228 -0.430636
-1.90303 0.115353 -0.431654
-1.87844 0.118545 -0.432927
-1.85386 0.12183 -0.434457
-1.82928 0.125232 -0.436238
-1.8047 0.128777 -0.43827
-1.78012 0.132492 -0.440544
-1.75554 0.136404 -0.443058
-1.73096 0.140539 -0.4458
-1.70639 0.144925 -0.448762
-1.68181 0.149591 -0.45193
-1.65724 0.154564 -0.455293
-1.63266 0.159873 -0.45883
-1.60809 0.165547 -0.462526
-1.58352 0.171615 -0.466354
-1.55895 0.178104 -0.470292
-1.53438 0.185042 -0.474308
-1.50981 0.192456 -0.478372
-1.48525 0.20037 -0.482445
-1.46068 0.208807 -0.48649
-1.43611 0.217788 -0.490459
-1.41155 0.22733 -0.494307
-1.38698 0.237445 -0.497978
-1.36242 0.248142 -0.501419
-1.33786 0.259425 -0.504569
-1.3133 0.271289 -0.507367
-1.28873 0.283725 -0.509748
-1.26417 0.296715 -0.511647
-1.23962 0.310232 -0.512996
-1.21506 0.324241 -0.513734
-1.1905 0.3387 -0.513793
-1.16594 0.353556 -0.51312
-1.14138 0.368746 -0.511655
-1.11683 0.384202 -0.509356
-1.09227 0.399848 -0.50618
-1.06772 0.4156 -0.5021
-1.04316 0.431371 -0.497094
-1.01861 0.447071 -0.491157
-0.994058 0.462608 -0.484292
-0.969506 0.477892 -0.476516
-0.944954 0.492836 -0.467855
-0.920403 0.507355 -0.458353
-0.895852 0.521374 -0.448056
-0.871302 0.534824 -0.437026
-0.846753 0.547646 -0.425326
-0.822204 0.559791 -0.413033
-0.797655 0.571221 -0.40022
-0.773107 0.581909 -0.386968
-0.74856 0.591839 -0.373354
-0.724012 0.601005 -0.359458
-0.699466 0.60941 -0.345354
-0.674919 0.617067 -0.331114
-0.650373 0.623997 -0.316803
-0.625828 0.630226 -0.302485
-0.601282 0.635786 -0.28821
-0.576738 0.640714 -0.274031
-0.552193 0.64505 -0.259985
-0.527649 0.648835 -0.24611
-0.503105 0.652112 -0.232432
-0.478561 0.654926 -0.218977
-0.454018 0.657319 -0.205757
-0.429475 0.659333 -0.192789
-0.404932 0.661009 -0.180074
-0.38039 0.662386 -0.167619
-0.355847 0.663502 -0.155419
-0.331305 0.664391 -0.143473
-0.306763 0.665085 -0.131769
-0.282222 0.665615 -0.120301
-0.25768 0.666008 -0.109053
-0.233139 0.666289 -0.0980137
-0.208597 0.666479 -0.0871636
-0.184056 0.6666 -0.0764891
-0.159515 0.666669 -0.0659685
-0.134974 0.6667 -0.0555859
-0.110433 0.666706 -0.045318
-0.0858925 0.666699 -0.0351478
-0.0613518 0.666687 -0.025051
-0.0368111 0.666675 -0.0150097
-0.0122703 0.666668 -0.00499906
0.0122703 0.666668 0.00499906
0.0368111 0.666675 0.0150097
0.0613518 0.666687 0.025051
0.0858925 0.666699 0.0351478
0.110433 0.666706 0.045318
0.134974 0.6667 0.0555859
0.159515 0.666669 0.0659685
0.184056 0.6666 0.0764891
0.208597 0.666479 0.0871636
0.233139 0.666289 0.0980137
0.25768 0.666008 0.109053
0.282222 0.665615 0.120301
0.306763 0.665085 0.131769
0.331305 0.664391 0.143473
0.355847 0.663502 0.155419
0.38039 0.662386 0.167619
0.404932 0.661009 0.180074
0.429475 0.659333 0.192789
0.454018 0.657319 0.205757
0.478561 0.654926 0.218977
0.503105 0.652112 0.232432
0.527649 0.648835 0.24611
0.552193 0.64505 0.259985
0.576738 0.640714 0.274031
0.601282 0.635786 0.28821
0.625828 0.630226 0.302485
0.650373 0.623997 0.316803
0.674919 0.617067 0.331114
0.699466 0.60941 0.345354
0.724012 0.601005 0.359458
0.74856 0.591839 0.373354
0.773107 0.581909 0.386968
0.797655 0.571221 0.40022
0.822204 0.559791 0.413033
0.846753 0.547646 0.425326
0.871302 0.534824 0.437026
0.895852 0.521374 0.448056
0.920403 0.507355 0.458353
0.944954 0.492836 0.467855
0.969506 0.477892 0.476516
0.994058 0.462608 0.484292
1.01861 0.447071 0.491157
1.04316 0.431371 0.497094
1.06772 0.4156 0.5021
1.09227 0.399848 0.50618
1.11683 0.384202 0.509356
1.14138 0.368746 0.511655
1.16594 0.353556 0.51312
1.1905 0.3387 0.513793
1.21506 0.324241 0.513734
1.23962 0.310232 0.512996
1.26417 0.296715 0.511647
1.28873 0.283725 0.509748
1.3133 0.271289 0.507367
1.33786 0.259425 0.504569
1.36242 0.248142 0.501419
1.38698 0.237445 0.497978
1.41155 0.22733 0.494307
1.43611 0.217788 0.490459
1.46068 0.208807 0.48649
1.48525 0.20037 0.482445
1.50981 0.192456 0.478372
1.53438 0.185042 0.474308
1.55895 0.178104 0.470292
1.58352 0.171615 0.466354
1.60809 0.165547 0.462526
1.63266 0.159873 0.45883
1.65724 0.154564 0.455293
1.68181 0.149591 0.45193
1.70639 0.144925 0.448762
1.73096 0.140539 0.4458
1.75554 0.136404 0.443058
1.78012 0.132492 0.440544
1.8047 0.128777 0.43827
1.82928 0.125232 0.436238
1.85386 0.12183 0.434457
1.87844 0.118545 0.432927
1.90303 0.115353 0.431654
1.92761 0.112228 0.430636
1.9522 0.109146 0.429875
1.97678 0.106081 0.429368
2.00137 0.10301 0.429115
2.02596 0.0999088 0.42911
2.05055 0.0967526 0.429352
2.07514 0.0935174 0.42983
2.09974 0.0901793 0.430542
2.12433 0.0867141 0.431476
2.14893 0.0830976 0.432625
2.17352 0.0793056 0.433975
2.19812 0.075314 0.435514
2.22272 0.0710988 0.437226
2.24732 0.066636 0.439096
2.27192 0.0619022 0.4411
2.29653 0.0568746 0.443221
2.32113 0.0515308 0.445431
2.34574 0.0458498 0.447705
2.37035 0.0398118 0.45001
2.39496 0.0333988 0.452317
2.41957 0.0265951 0.454585
2.44418 0.0193875 0.456779
2.46879 0.0117662 0.458853
2.49341 0.00372516 0.460766
2.51802 -0.00473728 0.462466
2.54264 -0.0136177 0.463908
2.56726 -0.0229073 0.465037
2.59188 -0.0325909 0.465803
2.6165 -0.0426469 0.466152
2.64113 -0.0530467 0.466034
2.66575 -0.0637545 0.465397
2.69038 -0.0747274 0.464198
2.71501 -0.0859154 0.46239
2.73964 -0.097262 0.459939
2.76427 -0.108705 0.456811
2.7889 -0.120176 0.452987
2.81354 -0.131604 0.448448
2.83818 -0.142915 0.443194
2.86281 -0.154033 0.437225
2.88745 -0.164885 0.430559
2.9121 -0.175398 0.423219
2.93674 -0.185503 0.415241
2.96139 -0.195137 0.406665
2.98603 -0.204243 0.397546
3.01068 -0.212773 0.387937
3.03533 -0.220685 0.377904
3.05999 -0.227949 0.367509
3.08464 -0.234542 0.356825
3.1093 -0.240452 0.345915
3.13395 -0.245674 0.33485
3.15861 -0.250212 0.323693
3.18328 -0.254078 0.31251
3.20794 -0.25729 0.301353
3.23261 -0.259871 0.290282
3.25727 -0.261851 0.279338
3.28194 -0.263262 0.26857
3.30662 -0.264137 0.25801
3.33129 -0.264514 0.247692
3.35597 -0.26443 0.23764
3.38064 -0.263922 0.227878
3.40532 -0.263029 0.218419
3.43 -0.261787 0.209277
3.45469 -0.260232 0.200458
3.47937 -0.258396 0.191969
3.50406 -0.256313 0.18381
3.52875 -0.254012 0.17598
3.55345 -0.251522 0.168476
3.57814 -0.248869 0.161293
3.60284 -0.246077 0.154423
3.62754 -0.243168 0.147861
3.65224 -0.240162 0.141595
3.67694 -0.237078 0.135618
3.70164 -0.233933 0.129917
3.72635 -0.23074 0.124485
3.75106 -0.227514 0.119308
3.77577 -0.224266 0.114379
3.80049 -0.221007 0.109683
3.82521 -0.217747 0.105213
3.84992 -0.214493 0.100957
3.87465 -0.211252 0.0969058
3.89937 -0.208032 0.0930476
3.9241 -0.204836 0.089376
3.94882 -0.201671 0.0858785
3.97356 -0.19854 0.0825495
3.99829 -0.195447 0.0793773
4.02302 -0.192394 0.0763571
4.04776 -0.189384 0.0734778
4.0725 -0.186418 0.0707354
4.09725 -0.183499 0.0681196
4.12199 -0.180627 0.065627
4.14674 -0.177804 0.063248
4.17149 -0.17503 0.0609798
4.19624 -0.172305 0.0588136
4.221 -0.16963 0.0567471
4.24576 -0.167005 0.0547721
4.27052 -0.16443 0.0528869
4.29528 -0.161904 0.0510838
4.32005 -0.159428 0.0493617
4.34482 -0.157 0.0477132
4.36959 -0.15462 0.0461378
4.39436 -0.152288 0.0446285
4.41914 -0.150003 0.0431853
4.44392 -0.147764 0.0418015
4.4687 -0.145571 0.0404775
4.49348 -0.143423 0.0392069
4.51827 -0.141318 0.0379905
4.54306 -0.139256 0.0368221
4.56786 -0.137237 0.0357029
4.59265 -0.135259 0.034627
4.61745 -0.133322 0.0335958
4.64225 -0.131424 0.0326036
4.66706 -0.129565 0.0316521
4.69186 -0.127744 0.0307359
4.71667 -0.12596 0.0298566
4.74149 -0.124213 0.0290094
4.7663 -0.122501 0.0281958
4.79112 -0.120823 0.0274112
4.81594 -0.119179 0.0266575
4.84077 -0.117569 0.0259299
4.8656 -0.11599 0.0252306
4.89043 -0.114444 0.0245551
4.91526 -0.112927 0.0239055
4.9401 -0.111441 0.0232774
4.96494 -0.109984 0.0226732
4.98978 -0.108556 0.0220886
5.01463 -0.107155 0.0215259
5.03948 -0.105782 0.0209809
5.06433 -0.104435 0.0204563
5.08918 -0.103115 0.0199478
5.11404 -0.101819 0.019458
5.1389 -0.100548 0.0189829
5.16377 -0.0993011 0.0185252
5.18864 -0.0980778 0.0180808
5.21351 -0.0968773 0.0176525
5.23838 -0.0956992 0.0172364
5.26326 -0.0945429 0.0168352
5.28814 -0.093408 0.0164452
5.31303 -0.0922938 0.016069
5.33791 -0.0911999 0.0157029
5.36281 -0.0901259 0.0153499
5.3877 -0.0890712 0.015006
5.4126 -0.0880355 0.0146743
5.4375 -0.0870182 0.0143509
5.4624 -0.0860189 0.0140389
5.48731 -0.0850372 0.0137345
5.51222 -0.0840727 0.0134408
5.53714 -0.083125 0.013154
5.56205 -0.0821937 0.0128772
5.58698 -0.0812784 0.0126068
5.6119 -0.0803789 0.0123457
5.63683 -0.0794946 0.0120904
5.66176 -0.0786253 0.011844
5.6867 -0.0777706 0.0116028
5.71164 -0.0769302 0.01137
5.73658 -0.0761038 0.0111419
5.76153 -0.0752911 0.0109218
5.78648 -0.0744917 0.0107059
5.81143 -0.0737054 0.0104976
5.83639 -0.0729319 0.0102931
5.86135 -0.0721709 0.0100958
5.88631 -0.0714221 0.00990197
5.91128 -0.0706853 0.00971493
5.93625 -0.0699603 0.00953107
5.96123 -0.0692466 0.00935365
5.98621 -0.0685442 0.00917909
6.01119 -0.0678528 0.00901067
6.03618 -0.0671721 0.00884482
6.06117 -0.066502 0.00868483
6.08617 -0.0658421 0.00852714
6.11117 -0.0651923 0.00837506
6.13617 -0.0645524 0.00822502
6.16118 -0.0639222 0.00808034
6.18619 -0.0633015 0.00793749
6.2112 -0.0626901 0.00779978
6.23622 -0.0620877 0.00766367
6.26124 -0.0614943 0.0075325
6.28627 -0.0609096 0.00740273
6.3113 -0.0603334 0.00727771
6.33633 -0.0597657 0.00715391
6.36137 -0.0592061 0.00703468
6.38641 -0.0586547 0.0069165
6.41146 -0.0581111 0.00680273
6.43651 -0.0575753 0.00668984
6.46156 -0.0570471 0.00658121
6.48662 -0.0565263 0.00647332
6.51169 -0.0560129 0.00636953
6.53675 -0.0555066 0.00626635
6.56182 -0.0550073 0.00616715
6.5869 -0.054515 0.00606841
6.61198 -0.0540294 0.00597354
6.63706 -0.0535505 0.00587901
6.66215 -0.0530781 0.00578822
6.68724 -0.0526121 0.00569767
6.71234 -0.0521523 0.00561075
6.73744 -0.0516988 0.00552396
6.76255 -0.0512513 0.0054407
6.78766 -0.0508097 0.00535747
6.81277 -0.050374 0.00527768
6.83789 -0.049944 0.00519783
6.86301 -0.0495196 0.00512132
6.88814 -0.0491007 0.00504467
6.91327 -0.0486873 0.00497129
6.93841 -0.0482792 0.00489767
6.96355 -0.0478764 0.00482724
6.98869 -0.0474787 0.00475651
7.01384 -0.047086 0.00468889
7.039 -0.0466984 0.00462089
7.06416 -0.0463156 0.00455594
7.08932 -0.0459376 0.00449054
7.11449 -0.0455643 0.00442813
7.13966 -0.0451957 0.00436521
7.16484 -0.0448316 0.00430521
7.19002 -0.044472 0.00424464
7.21521 -0.0441168 0.00418693
7.2404 -0.0437659 0.0041286
7.2656 -0.0434193 0.00407308
7.2908 -0.0430769 0.00401688
7.316 -0.0427386 0.00396345
7.34121 -0.0424044 0.00390928
7.36643 -0.0420742 0.00385783
7.39165 -0.0417478 0.0038056
7.41687 -0.0414254 0.00375604
7.4421 -0.0411067 0.00370566
7.46734 -0.0407917 0.00365791
7.49258 -0.0404805 0.0036093
7.51782 -0.0401728 0.00356327
7.54307 -0.0398687 0.00351634
7.56833 -0.0395681 0.00347196
7.59359 -0.039271 0.00342663
7.61885 -0.0389772 0.00338382
7.64412 -0.0386868 0.00334004
7.6694 -0.0383997 0.00329873
7.69468 -0.0381158 0.00325641
7.71996 -0.0378351 0.00321655
7.74525 -0.0375576 0.00317563
7.77055 -0.0372831 0.00313714
7.79585 -0.0370117 0.00309758
7.82115 -0.0367433 0.0030604
7.84646 -0.0364778 0.00302212
7.87178 -0.0362152 0.00298621
7.8971 -0.0359555 0.00294916
7.92243 -0.0356987 0.00291446
7.94776 -0.0354446 0.00287859
7.97309 -0.0351932 0.00284504
7.99844 -0.0349446 0.00281031
8.02378 -0.0346986 0.00277787
8.04914 -0.0344552 0.00274422
8.0745 -0.0342144 0.00271285
8.09986 -0.0339761 0.00268024
8.12523 -0.0337404 0.00264989
8.1506 -0.0335071 0.00261828
8.17598 -0.0332763 0.0025889
8.20137 -0.0330479 0.00255826
8.22676 -0.0328218 0.00252982
8.25216 -0.0325981 0.0025001
8.27756 -0.0323766 0.00247257
8.30297 -0.0321575 0.00244372
8.32838 -0.0319406 0.00241707
8.3538 -0.0317259 0.00238907
8.37923 -0.0315133 0.00236325
8.40466 -0.0313029 0.00233607
8.43009 -0.0310947 0.00231105
8.45553 -0.0308885 0.00228466
8.48098 -0.0306843 0.00226041
8.50644 -0.0304822 0.00223478
8.53189 -0.0302821 0.00221127
8.55736 -0.030084 0.00218636
8.58283 -0.0298878 0.00216357
8.60831 -0.0296936 0.00213937
8.63379 -0.0295013 0.00211726
8.65928 -0.0293108 0.00209373
8.68477 -0.0291221 0.00207229
8.71027 -0.0289353 0.00204941
8.73578 -0.0287503 0.00202861
8.76129 -0.0285671 0.00200635
8.78681 -0.0283856 0.00198617
8.81234 -0.0282059 0.00196451
8.83787 -0.0280278 0.00194492
8.8634 -0.0278515 0.00192385
8.88895 -0.0276768 0.00190483
8.91449 -0.0275037 0.00188432
8.94005 -0.0273323 0.00186585
8.96561 -0.0271624 0.00184588
8.99118 -0.0269942 0.00182795
9.01675 -0.0268275 0.0018085
9.04233 -0.0266623 0.00179108
9.06792 -0.0264987 0.00177213
9.09351 -0.0263365 0.00175521
9.11911 -0.0261759 0.00173675
9.14471 -0.0260167 0.0017203
9.17033 -0.025859 0.00170232
9.19594 -0.0257026 0.00168633
9.22157 -0.0255477 0.0016688
9.2472 -0.0253942 0.00165326
9.27284 -0.0252421 0.00163617
9.29848 -0.0250913 0.00162106
9.32413 -0.0249419 0.00160439
9.34979 -0.0247938 0.00158971
9.37545 -0.024647 0.00157344
9.40112 -0.0245015 0.00155916
9.4268 -0.0243573 0.0015433
9.45248 -0.0242143 0.00152941
9.47817 -0.0240726 0.00151392
9.50387 -0.0239321 0.00150041
9.52957 -0.0237929 0.0014853
9.55528 -0.0236548 0.00147215
9.581 -0.0235179 0.00145739
9.60672 -0.0233823 0.0014446
9.63245 -0.0232477 0.00143019
9.65819 -0.0231144 0.00141774
9.68393 -0.0229821 0.00140367
9.70968 -0.022851 0.00139156
9.73544 -0.022721 0.00137781
9.76121 -0.0225921 0.00136601
9.78698 -0.0224643 0.00135258
9.81276 -0.0223375 0.0013411
9.83854 -0.0222118 0.00132797
9.86434 -0.0220872 0.00131679
9.89014 -0.0219636 0.00130396
9.91595 -0.021841 0.00129307
9.94176 -0.0217194 0.00128052
9.96758 -0.0215989 0.00126992
9.99341 -0.0214793 0.00125765
10.0192 -0.0213607 0.00124732
10.0451 -0.0212431 0.00123532
10.0709 -0.0211264 0.00122526
10.0968 -0.0210107 0.00121352
10.1227 -0.0208959 0.00120372
10.1485 -0.020782 0.00119224
10.1744 -0.0206691 0.00118268
10.2003 -0.020557 0.00117144
10.2262 -0.0204459 0.00116213
10.2521 -0.0203356 0.00115114
10.278 -0.0202262 0.00114206
10.3039 -0.0201177 0.0011313
10.3299 -0.0200101 0.00112245
10.3558 -0.0199032 0.00111191
10.3817 -0.0197973 0.00110329
10.4077 -0.0196921 0.00109296
10.4336 -0.0195878 0.00108456
10.4596 -0.0194843 0.00107445
10.4856 -0.0193816 0.00106625
10.5115 -0.0192797 0.00105635
10.5375 -0.0191786 0.00104836
10.5635 -0.0190782 0.00103865
10.5895 -0.0189787 0.00103086
10.6155 -0.0188799 0.00102135
10.6415 -0.0187818 0.00101375
10.6676 -0.0186845 0.00100443
10.6936 -0.018588 0.000997019
10.7196 -0.0184921 0.000987879
10.7457 -0.018397 0.000980651
10.7718 -0.0183026 0.00097169
10.7978 -0.0182089 0.00096464
10.8239 -0.018116 0.000955853
10.85 -0.0180237 0.000948975
10.8761 -0.0179321 0.000940356
10.9022 -0.0178412 0.000933646
10.9283 -0.0177509 0.000925191
10.9544 -0.0176614 0.000918645
10.9805 -0.0175724 0.00091035
11.0066 -0.0174842 0.000903963
11.0328 -0.0173966 0.000895822
11.0589 -0.0173096 0.00088959
11.0851 -0.0172233 0.000881601
11.1112 -0.0171376 0.00087552
11.1374 -0.0170525 0.000867677
11.1636 -0.016968 0.000861743
11.1898 -0.0168842 0.000854044
11.216 -0.0168009 0.000848252
11.2422 -0.0167182 0.000840692
11.2684 -0.0166362 0.000835039
11.2946 -0.0165547 0.000827615
11.3209 -0.0164738 0.000822098
11.3471 -0.0163935 0.000814806
11.3734 -0.0163137 0.000809421
11.3996 -0.0162346 0.000802258
11.4259 -0.0161559 0.000797002
11.4522 -0.0160779 0.000789963
11.4784 -0.0160003 0.000784833
11.5047 -0.0159233 0.000777917
11.531 -0.0158469 0.000772908
11.5573 -0.015771 0.000766111
11.5837 -0.0156956 0.000761222
11.61 -0.0156207 0.000754541
11.6363 -0.0155464 0.000749768
11.6627 -0.0154726 0.000743199
11.689 -0.0153992 0.00073854
11.7154 -0.0153264 0.000732082
11.7418 -0.0152541 0.000727533
11.7682 -0.0151823 0.000721182
11.7946 -0.0151109 0.000716741
11.821 -0.0150401 0.000710495
11.8474 -0.0149697 0.000706159
11.8738 -0.0148998 0.000700015
11.9002 -0.0148304 0.000695782
11.9267 -0.0147614 0.000689737
11.9531 -0.0146929 0.000685604
11.9796 -0.0146249 0.000679656
12.0061 -0.0145573 0.000675622
12.0325 -0.0144902 0.000669768
12.059 -0.0144235 0.000665829
12.0855 -0.0143572 0.000660068
12.112 -0.0142914 0.000656222
12.1385 -0.014226 0.000650551
12.1651 -0.0141611 0.000646797
12.1916 -0.0140966 0.000641213
12.2182 -0.0140325 0.000637548
12.2447 -0.0139688 0.00063205
12.2713 -0.0139056 0.000628472
12.2979 -0.0138427 0.000623058
12.3244 -0.0137803 0.000619564
12.351 -0.0137183 0.000614232
12.3776 -0.0136566 0.000610821
12.4043 -0.0135954 0.000605569
12.4309 -0.0135345 0.000602239
12.4575 -0.0134741 0.000597065
12.4842 -0.013414 0.000593814
12.5108 -0.0133543 0.000588716
12.5375 -0.013295 0.000585542
12.5642 -0.0132361 0.000580518
12.5909 -0.0131776 0.00057742
12.6176 -0.0131194 0.000572469
12.6443 -0.0130616 0.000569445
12.671 -0.0130041 0.000564565
12.6977 -0.0129471 0.000561613
12.7245 -0.0128903 0.000556802
12.7512 -0.012834 0.000553921
12.778 -0.0127779 0.000549177
12.8047 -0.0127223 0.000546365
12.8315 -0.0126669 0.000541688
12.8583 -0.012612 0.000538944
12.8851 -0.0125573 0.000534331
12.9119 -0.012503 0.000531653
12.9388 -0.012449 0.000527103
12.9656 -0.0123954 0.00052449
12.9925 -0.0123421 0.000520002
13.0193 -0.0122891 0.000517452
13.0462 -0.0122364 0.000513024
13.0731 -0.0121841 0.000510536
13.1 -0.0121321 0.000506167
13.1269 -0.0120804 0.000503739
13.1538 -0.012029 0.000499428
13.1807 -0.0119779 0.00049706
13.2076 -0.0119271 0.000492805
13.2346 -0.0118767 0.000490495
13.2615 -0.0118265 0.000486296
13.2885 -0.0117766 0.000484042
13.3155 -0.0117271 0.000479896
13.3425 -0.0116778 0.000477699
13.3695 -0.0116288 0.000473606
13.3965 -0.0115801 0.000471463
13.4235 -0.0115317 0.000467421
13.4506 -0.0114836 0.000465332
13.4776 -0.0114358 0.00046134
13.5047 -0.0113882 0.000459303
13.5318 -0.0113409 0.000455361
13.5588 -0.0112939 0.000453375
13.5859 -0.0112472 0.000449481
13.6131 -0.0112008 0.000447546
13.6402 -0.0111546 0.000443699
13.6673 -0.0111087 0.000441813
13.6945 -0.0110631 0.000438012
13.7216 -0.0110177 0.000436174
13.7488 -0.0109726 0.000432419
13.776 -0.0109277 0.000430628
13.8032 -0.0108831 0.000426916
13.8304 -0.0108388 0.000425172
13.8576 -0.0107947 0.000421504
13.8848 -0.0107508 0.000419805
13.9121 -0.0107072 0.000416179
13.9393 -0.0106639 0.000414524
13.9666 -0.0106208 0.00041094
13.9939 -0.010578 0.000409329
14.0212 -0.0105353 0.000405785
14.0485 -0.010493 0.000404217
14.0758 -0.0104508 0.000400713
14.1031 -0.010409 0.000399187
14.1305 -0.0103673 0.000395722
14.1578 -0.0103259 0.000394237
14.1852 -0.0102847 0.00039081
14.2126 -0.0102437 0.000389365
14.24 -0.010203 0.000385975
14.2674 -0.0101625 0.00038457
14.2948 -0.0101222 0.000381217
14.3222 -0.0100821 0.00037985
14.3497 -0.0100423 0.000376533
14.3771 -0.0100027 0.000375205
14.4046 -0.00996324 0.000371922
14.4321 -0.00992405 0.000370631
14.4596 -0.00988508 0.000367383
14.4871 -0.00984632 0.000366129
14.5147 -0.00980776 0.000362914
14.5422 -0.00976942 0.000361696
14.5698 -0.00973129 0.000358514
14.5973 -0.00969336 0.000357331
14.6249 -0.00965564 0.000354181
14.6525 -0.00961812 0.000353034
14.6801 -0.0095808 0.000349915
14.7077 -0.00954368 0.000348802
14.7354 -0.00950677 0.000345714
14.763 -0.00947005 0.000344634
14.7907 -0.00943352 0.000341576
14.8184 -0.00939719 0.000340529
14.8461 -0.00936106 0.000337502
14.8738 -0.00932511 0.000336487
14.9015 -0.00928936 0.000333488
14.9292 -0.00925379 0.000332505
14.957 -0.00921842 0.000329534
14.9848 -0.00918322 0.000328583
15.0125 -0.00914822 0.00032564
15.0403 -0.0091134 0.000324719
15.0681 -0.00907876 0.000321803
15.096 -0.0090443 0.000320913
15.1238 -0.00901002 0.000318024
15.1517 -0.00897592 0.000317163
15.1795 -0.00894199 0.0003143
15.2074 -0.00890824 0.000313468
15.2353 -0.00887467 0.000310631
15.2632 -0.00884127 0.000309827
15.2911 -0.00880804 0.000307015
15.3191 -0.00877499 0.00030624
15.347 -0.0087421 0.000303453
15.375 -0.00870938 0.000302705
15.403 -0.00867683 0.000299942
15.431 -0.00864444 0.000299221
15.459 -0.00861222 0.000296482
15.4871 -0.00858017 0.000295788
15.5151 -0.00854827 0.000293071
15.5432 -0.00851654 0.000292404
15.5713 -0.00848497 0.00028971
15.5994 -0.00845356 0.000289069
15.6275 -0.0084223 0.000286397
15.6556 -0.00839121 0.000285781
15.6838 -0.00836027 0.000283131
15.7119 -0.00832948 0.00028254
15.7401 -0.00829885 0.000279912
15.7683 -0.00826837 0.000279345
15.7965 -0.00823804 0.000276738
15.8247 -0.00820786 0.000276196
15.853 -0.00817784 0.000273609
15.8812 -0.00814796 0.00027309
15.9095 -0.00811823 0.000270523
15.9378 -0.00808864 0.000270029
15.9661 -0.00805921 0.000267481
15.9944 -0.00802991 0.00026701
16.0228 -0.00800076 0.000264482
16.0511 -0.00797175 0.000264033
16.0795 -0.00794289 0.000261524
16.1079 -0.00791416 0.000261097
16.1363 -0.00788558 0.000258607
16.1647 -0.00785713 0.000258202
16.1932 -0.00782882 0.00025573
16.2216 -0.00780065 0.000255347
16.2501 -0.00777262 0.000252893
16.2786 -0.00774472 0.000252531
16.3071 -0.00771695 0.000250094
16.3356 -0.00768932 0.000249754
16.3642 -0.00766182 0.000247334
16.3927 -0.00763445 0.000247015
16.4213 -0.00760721 0.000244611
16.4499 -0.00758011 0.000244312
16.4785 -0.00755313 0.000241926
16.5072 -0.00752628 0.000241647
16.5358 -0.00749955 0.000239276
16.5645 -0.00747296 0.000239017
16.5932 -0.00744649 0.000236662
16.6219 -0.00742014 0.000236423
16.6506 -0.00739392 0.000234083
16.6794 -0.00736782 0.000233863
16.7081 -0.00734184 0.000231539
16.7369 -0.00731599 0.000231338
16.7657 -0.00729025 0.000229028
16.7945 -0.00726464 0.000228846
16.8234 -0.00723914 0.000226551
16.8522 -0.00721377 0.000226387
16.8811 -0.00718851 0.000224106
16.91 -0.00716337 0.00022396
16.9389 -0.00713834 0.000221693
16.9679 -0.00711343 0.000221566
16.9968 -0.00708864 0.000219313
17.0258 -0.00706395 0.000219203
17.0548 -0.00703939 0.000216963
17.0838 -0.00701493 0.000216871
17.1128 -0.00699059 0.000214644
17.1419 -0.00696635 0.000214569
17.1709 -0.00694223 0.000212355
17.2 -0.00691822 0.000212297
17.2291 -0.00689431 0.000210095
17.2583 -0.00687052 0.000210055
17.2874 -0.00684683 0.000207865
17.3166 -0.00682325 0.000207841
17.3458 -0.00679977 0.000205664
17.375 -0.0067764 0.000205656
17.4042 -0.00675314 0.00020349
17.4335 -0.00672997 0.000203499
17.4628 -0.00670692 0.000201345
17.4921 -0.00668396 0.000201369
17.5214 -0.00666111 0.000199226
17.5507 -0.00663836 0.000199266
17.5801 -0.00661571 0.000197135
17.6094 -0.00659316 0.00019719
17.6388 -0.00657071 0.00019507
17.6683 -0.00654836 0.000195141
17.6977 -0.00652611 0.00019303
17.7272 -0.00650395 0.000193117
17.7567 -0.00648189 0.000191017
17.7862 -0.00645993 0.000191118
17.8157 -0.00643807 0.000189028
17.8452 -0.0064163 0.000189145
17.8748 -0.00639463 0.000187065
17.9044 -0.00637304 0.000187196
17.934 -0.00635156 0.000185126
17.9637 -0.00633016 0.000185271
17.9933 -0.00630886 0.00018321
18.023 -0.00628765 0.00018337
18.0527 -0.00626654 0.000181319
18.0825 -0.00624551 0.000181493
18.1122 -0.00622457 0.00017945
18.142 -0.00620373 0.000179639
18.1718 -0.00618297 0.000177605
18.2016 -0.0061623 0.000177807
18.2315 -0.00614172 0.000175782
18.2613 -0.00612123 0.000175998
18.2912 -0.00610082 0.000173981
18.3212 -0.0060805 0.000174211
18.3511 -0.00606027 0.000172202
18.3811 -0.00604012 0.000172445
18.4111 -0.00602005 0.000170445
18.4411 -0.00600007 0.000170701
18.4711 -0.00598018 0.000168708
18.5012 -0.00596036 0.000168978
18.5313 -0.00594064 0.000166993
18.5614 -0.00592099 0.000167276
18.5915 -0.00590142 0.000165298
18.6217 -0.00588194 0.000165594
18.6519 -0.00586254 0.000163623
18.6821 -0.00584321 0.000163932
18.7123 -0.00582397 0.000161969
18.7426 -0.00580481 0.00016229
18.7729 -0.00578572 0.000160333
18.8032 -0.00576672 0.000160667
18.8335 -0.00574779 0.000158718
18.8639 -0.00572894 0.000159064
18.8943 -0.00571017 0.000157121
18.9247 -0.00569147 0.000157479
18.9551 -0.00567285 0.000155543
18.9856 -0.0056543 0.000155914
19.0161 -0.00563584 0.000153983
19.0466 -0.00561744 0.000154366
19.0772 -0.00559912 0.000152441
19.1078 -0.00558087 0.000152837
19.1384 -0.0055627 0.000150918
19.169 -0.0055446 0.000151325
19.1997 -0.00552658 0.000149412
19.2303 -0.00550862 0.000149831
19.2611 -0.00549074 0.000147923
19.2918 -0.00547292 0.000148354
19.3226 -0.00545518 0.000146452
19.3534 -0.00543751 0.000146894
19.3842 -0.00541991 0.000144997
19.4151 -0.00540238 0.000145451
19.4459 -0.00538492 0.000143559
19.4768 -0.00536753 0.000144024
19.5078 -0.0053502 0.000142137
19.5388 -0.00533295 0.000142614
19.5698 -0.00531576 0.000140732
19.6008 -0.00529864 0.00014122
19.6318 -0.00528158 0.000139342
19.6629 -0.0052646 0.000139842
19.6941 -0.00524767 0.000137968
19.7252 -0.00523082 0.000138479
19.7564 -0.00521403 0.000136609
19.7876 -0.0051973 0.000137131
19.8188 -0.00518064 0.000135266
19.8501 -0.00516404 0.000135799
19.8814 -0.00514751 0.000133938
19.9127 -0.00513104 0.000134482
19.9441 -0.00511463 0.000132624
19.9755 -0.00509829 0.000133179
20.0069 -0.00508201 0.000131325
20.0384 -0.00506579 0.000131891
20.0699 -0.00504963 0.00013004
20.1014 -0.00503353 0.000130617
20.1329 -0.0050175 0.00012877
20.1645 -0.00500152 0.000129357
20.1961 -0.0049856 0.000127513
20.2278 -0.00496975 0.000128111
20.2595 -0.00495395 0.00012627
20.2912 -0.00493821 0.000126879
20.323 -0.00492254 0.000125041
20.3547 -0.00490692 0.00012566
20.3866 -0.00489135 0.000123825
20.4184 -0.00487585 0.000124454
20.4503 -0.0048604 0.000122622
20.4822 -0.00484501 0.000123262
20.5142 -0.00482968 0.000121432
20.5462 -0.0048144 0.000122083
20.5782 -0.00479918 0.000120255
20.6102 -0.00478402 0.000120916
20.6423 -0.00476891 0.00011909
20.6745 -0.00475386 0.000119762
20.7066 -0.00473886 0.000117938
20.7388 -0.00472391 0.00011862
20.7711 -0.00470902 0.000116799
20.8034 -0.00469419 0.000117491
20.8357 -0.0046794 0.000115671
20.868 -0.00466467 0.000116373
20.9004 -0.00465 0.000114555
20.9328 -0.00463537 0.000115267
20.9653 -0.0046208 0.000113451
20.9978 -0.00460628 0.000114174
21.0303 -0.00459181 0.000112358
21.0629 -0.0045774 0.000113091
21.0955 -0.00456303 0.000111277
21.1282 -0.00454872 0.00011202
21.1609 -0.00453445 0.000110207
21.1936 -0.00452024 0.000110961
21.2264 -0.00450607 0.000109148
21.2592 -0.00449196 0.000109912
21.292 -0.00447789 0.000108101
21.3249 -0.00446388 0.000108874
21.3578 -0.00444991 0.000107064
21.3908 -0.00443599 0.000107847
21.4238 -0.00442212 0.000106037
21.4569 -0.0044083 0.000106831
21.49 -0.00439452 0.000105021
21.5231 -0.0043808 0.000105825
21.5563 -0.00436712 0.000104016
21.5895 -0.00435348 0.00010483
21.6228 -0.0043399 0.00010302
21.6561 -0.00432635 0.000103845
21.6895 -0.00431286 0.000102035
21.7229 -0.00429941 0.000102869
21.7563 -0.00428601 0.000101059
21.7898 -0.00427265 0.000101904
21.8233 -0.00425933 0.000100094
21.8569 -0.00424606 0.000100949
21.8905 -0.00423284 9.91376e-05
21.9242 -0.00421966 0.000100003
21.9579 -0.00420652 9.81911e-05
21.9916 -0.00419343 9.90664e-05
22.0254 -0.00418038 9.7254e-05
22.0593 -0.00416737 9.81395e-05
22.0932 -0.00415441 9.63261e-05
22.1271 -0.00414148 9.72219e-05
22.1611 -0.00412861 9.54073e-05
22.1951 -0.00411577 9.63134e-05
22.2292 -0.00410297 9.44976e-05
22.2634 -0.00409022 9.54139e-05
22.2976 -0.00407751 9.35966e-05
22.3318 -0.00406483 9.45233e-05
22.3661 -0.0040522 9.27045e-05
22.4004 -0.00403961 9.36415e-05
22.4348 -0.00402706 9.18209e-05
22.4692 -0.00401455 9.27684e-05
22.5037 -0.00400208 9.09459e-05
22.5383 -0.00398965 9.19038e-05
22.5729 -0.00397726 9.00792e-05
22.6075 -0.00396491 9.10476e-05
22.6422 -0.00395259 8.92208e-05
22.6769 -0.00394032 9.01998e-05
22.7117 -0.00392808 8.83705e-05
22.7466 -0.00391588 8.93601e-05
22.7815 -0.00390372 8.75283e-05
22.8165 -0.00389159 8.85286e-05
22.8515 -0.00387951 8.6694e-05
22.8866 -0.00386746 8.7705e-05
22.9217 -0.00385545 8.58675e-05
22.9569 -0.00384347 8.68893e-05
22.9922 -0.00383153 8.50487e-05
23.0275 -0.00381963 8.60814e-05
23.0628 -0.00380776 8.42376e-05
23.0983 -0.00379593 8.52811e-05
23.1338 -0.00378413 8.34339e-05
23.1693 -0.00377237 8.44884e-05
23.2049 -0.00376065 8.26375e-05
23.2406 -0.00374895 8.37032e-05
23.2763 -0.0037373 8.18485e-05
23.3121 -0.00372567 8.29253e-05
23.3479 -0.00371409 8.10666e-05
23.3838 -0.00370253 8.21547e-05
23.4198 -0.00369101 8.02918e-05
23.4559 -0.00367952 8.13913e-05
23.492 -0.00366807 7.95239e-05
23.5281 -0.00365664 8.06349e-05
23.5644 -0.00364526 7.8763e-05
23.6007 -0.0036339 7.98855e-05
23.637 -0.00362257 7.80087e-05
23.6735 -0.00361128 7.9143e-05
23.71 -0.00360002 7.72612e-05
23.7465 -0.00358879 7.84072e-05
23.7832 -0.00357759 7.65202e-05
23.8199 -0.00356642 7.76782e-05
23.8567 -0.00355529 7.57857e-05
23.8935 -0.00354418 7.69557e-05
23.9304 -0.0035331 7.50576e-05
23.9674 -0.00352206 7.62398e-05
24.0045 -0.00351104 7.43357e-05
24.0417 -0.00350005 7.55303e-05
24.0789 -0.0034891 7.362e-05
24.1162 -0.00347817 7.48271e-05
24.1535 -0.00346727 7.29104e-05
24.191 -0.0034564 7.41301e-05
24.2285 -0.00344556 7.22069e-05
24.2661 -0.00343474 7.34394e-05
24.3038 -0.00342396 7.15092e-05
24.3415 -0.0034132 7.27547e-05
24.3794 -0.00340247 7.08173e-05
24.4173 -0.00339176 7.2076e-05
24.4553 -0.00338109 7.01312e-05
24.4934 -0.00337043 7.14032e-05
24.5316 -0.00335981 6.94506e-05
24.5698 -0.00334921 7.07362e-05
24.6081 -0.00333865 6.87757e-05
24.6466 -0.0033281 7.0075e-05
24.6851 -0.00331758 6.81061e-05
24.7237 -0.00330708 6.94194e-05
24.7624 -0.00329662 6.74419e-05
24.8012 -0.00328617 6.87695e-05
24.84 -0.00327575 6.6783e-05
24.879 -0.00326535 6.8125e-05
24.9181 -0.00325498 6.61293e-05
24.9572 -0.00324463 6.74859e-05
24.9965 -0.00323431 6.54806e-05
25.0358 -0.003224 6.68522e-05
25.0753 -0.00321373 6.4837e-05
25.1148 -0.00320347 6.62238e-05
25.1545 -0.00319324 6.41982e-05
25.1942 -0.00318302 6.56006e-05
25.234 -0.00317283 6.35643e-05
25.274 -0.00316266 6.49825e-05
25.314 -0.00315252 6.29351e-05
25.3542 -0.00314239 6.43694e-05
25.3945 -0.00313229 6.23105e-05
25.4349 -0.0031222 6.37613e-05
25.4753 -0.00311213 6.16904e-05
25.5159 -0.00310208 6.31581e-05
25.5567 -0.00309206 6.10748e-05
25.5975 -0.00308205 6.25597e-05
25.6384 -0.00307207 6.04636e-05
25.6795 -0.00306209 6.19661e-05
25.7207 -0.00305215 5.98566e-05
25.762 -0.00304221 6.13771e-05
25.8034 -0.00303229 5.92538e-05
25.8449 -0.00302239 6.07928e-05
25.8866 -0.00301251 5.86551e-05
25.9284 -0.00300264 6.02129e-05
25.9703 -0.0029928 5.80603e-05
26.0124 -0.00298296 5.96376e-05
26.0546 -0.00297314 5.74694e-05
26.0969 -0.00296333 5.90666e-05
26.1394 -0.00295355 5.68823e-05
26.182 -0.00294376 5.84999e-05
26.2247 -0.00293401 5.62989e-05
26.2676 -0.00292425 5.79375e-05
26.3106 -0.00291452 5.5719e-05
26.3538 -0.00290479 5.73792e-05
26.3972 -0.00289508 5.51426e-05
26.4406 -0.00288537 5.68251e-05
26.4843 -0.00287569 5.45695e-05
26.5281 -0.002866 5.62749e-05
26.572 -0.00285633 5.39997e-05
26.6161 -0.00284666 5.57288e-05
26.6604 -0.00283702 5.3433e-05
26.7048 -0.00282736 5.51865e-05
26.7495 -0.00281773 5.28694e-05
26.7942 -0.00280809 5.46481e-05
26.8392 -0.00279847 5.23086e-05
26.8843 -0.00278883 5.41134e-05
26.9297 -0.00277922 5.17505e-05
26.9752 -0.0027696 5.35824e-05
27.0209 -0.00275999 5.11951e-05
27.0668 -0.00275037 5.3055e-05
27.1129 -0.00274077 5.06421e-05
27.1592 -0.00273114 5.25312e-05
27.2056 -0.00272154 5.00915e-05
27.2523 -0.00271191 5.20108e-05
27.2993 -0.0027023 4.9543e-05
27.3464 -0.00269266 5.14939e-05
27.3937 -0.00268304 4.89966e-05
27.4413 -0.00267338 5.09803e-05
27.4891 -0.00266374 4.8452e-05
27.5372 -0.00265406 5.047e-05
27.5854 -0.0026444 4.7909e-05
27.634 -0.00263469 4.99628e-05
27.6827 -0.00262499 4.73675e-05
27.7318 -0.00261524 4.94589e-05
27.7811 -0.0026055 4.68272e-05
27.8306 -0.0025957 4.8958e-05
27.8805 -0.0025859 4.62879e-05
27.9306 -0.00257605 4.84601e-05
27.981 -0.00256618 4.57494e-05
28.0317 -0.00255624 4.79651e-05
28.0827 -0.00254629 4.52113e-05
28.1341 -0.00253625 4.74729e-05
28.1857 -0.00252619 4.46733e-05
28.2377 -0.00251603 4.69835e-05
28.29 -0.00250583 4.4135e-05
28.3427 -0.00249552 4.64968e-05
28.3957 -0.00248515 4.35961e-05
28.4491 -0.00247464 4.60127e-05
28.5028 -0.00246406 4.3056e-05
28.557 -0.0024533 4.55309e-05
28.6116 -0.00244244 4.25141e-05
28.6665 -0.00243136 4.50513e-05
28.7219 -0.00242013 4.19696e-05
28.7778 -0.00240863 4.45736e-05
28.8341 -0.00239692 4.14217e-05
28.8909 -0.00238486 4.40974e-05
28.9482 -0.0023725 4.08689e-05
29.006 -0.00235967 4.36218e-05
29.0644 -0.00234642 4.03095e-05
29.1233 -0.00233251 4.31457e-05
29.1828 -0.00231798 3.97408e-05
29.2428 -0.00230254 4.26671e-05
29.3036 -0.00228616 3.91591e-05
29.3649 -0.00226845 4.21825e-05
29.427 -0.00224932 3.85582e-05
29.4898 -0.0022282 4.16868e-05
29.5533 -0.00220487 3.79299e-05
29.6177 -0.00217858 4.11725e-05
29.6829 -0.00214894 3.72641e-05
29.749 -0.00211501 4.0635e-05
29.816 -0.00207638 3.65601e-05
29.8841 -0.00203223 4.0091e-05
29.9532 -0.00198266 3.58505e-05
30.0235 -0.0019275 3.96001e-05
30.0949 -0.00186777 3.52032e-05
30.1678 -0.00180408 3.92353e-05
30.242 -0.00173814 3.46619e-05
30.3178 -0.00167064 3.90167e-05
30.3953 -0.00160315 3.41989e-05
30.4746 -0.00153567 3.89052e-05
30.556 -0.00146922 3.37422e-05
30.6398 -0.00140283 3.88539e-05
30.7261 -0.00133708 3.3222e-05
30.8153 -0.00127 3.88476e-05
30.908 -0.00120199 3.2576e-05
31.0047 -0.00112977 3.89123e-05
31.1063 -0.00105362 3.17121e-05
31.2138 -0.000967428 3.91322e-05
31.3292 -0.000870762 3.04012e-05
31.4553 -0.000748861 3.97838e-05
31.5978 -0.000597049 2.7771e-05
31.7718 -0.000353024 4.28973e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoopNs2048/iFpOneLoop.txt <==
-31.7718 -4.30538e-25 9.85028e-07
-31.5978 4.7873e-25 1.00694e-06
-31.4553 -1.94442e-24 1.02535e-06
-31.3292 -1.15487e-24 1.04199e-06
-31.2138 -2.00503e-24 1.05751e-06
-31.1063 8.71844e-25 1.07224e-06
-31.0047 -9.08361e-25 1.08639e-06
-30.908 5.30282e-25 1.10008e-06
-30.8153 -3.05755e-24 1.1134e-06
-30.7261 -5.32159e-25 1.12642e-06
-30.6398 2.1582e-24 1.13919e-06
-30.556 -9.91123e-25 1.15175e-06
-30.4746 -2.57957e-25 1.16413e-06
-30.3953 4.42247e-24 1.17636e-06
-30.3178 1.00371e-24 1.18846e-06
-30.242 2.39291e-25 1.20044e-06
-30.1678 4.45016e-25 1.21233e-06
-30.0949 6.45477e-25 1.22413e-06
-30.0235 -1.39824e-24 1.23585e-06
-29.9532 3.38242e-27 1.24751e-06
-29.8841 2.01555e-24 1.25912e-06
-29.816 5.23023e-24 1.27067e-06
-29.749 -1.64576e-24 1.28219e-06
-29.6829 -2.44665e-24 1.29367e-06
-29.6177 -3.12844e-24 1.30513e-06
-29.5533 3.53006e-24 1.31656e-06
-29.4898 5.65758e-25 1.32797e-06
-29.427 -1.31324e-24 1.33936e-06
-29.3649 -1.78018e-24 1.35075e-06
-29.3036 -1.00822e-24 1.36212e-06
-29.2428 -3.05552e-25 1.3735e-06
-29.1828 6.48512e-25 1.38487e-06
-29.1233 4.13789e-25 1.39624e-06
-29.0644 -1.04781e-25 1.40762e-06
-29.006 -2.47661e-25 1.41901e-06
-28.9482 -7.47609e-25 1.4304e-06
-28.8909 1.39152e-24 1.44181e-06
-28.8341 -3.37234e-24 1.45323e-06
-28.7778 -2.11309e-24 1.46466e-06
-28.7219 4.62132e-25 1.47612e-06
-28.6665 -3.38772e-24 1.48759e-06
-28.6116 1.29283e-25 1.49908e-06
-28.557 5.89471e-25 1.5106e-06
-28.5028 -1.5167e-24 1.52214e-06
-28.4491 2.91658e-24 1.53371e-06
-28.3957 -1.38231e-24 1.5453e-06
-28.3427 2.57953e-25 1.55692e-06
-28.29 2.74451e-24 1.56858e-06
-28.2377 -8.69872e-25 1.58026e-06
-28.1857 1.22452e-24 1.59198e-06
-28.1341 -1.02252e-24 1.60372e-06
-28.0827 -1.10028e-24 1.61551e-06
-28.0317 -5.26513e-25 1.62733e-06
-27.981 3.90044e-24 1.63919e-06
-27.9306 1.98245e-24 1.65108e-06
-27.8805 1.18604e-24 1.66302e-06
-27.8306 4.5901e-24 1.67499e-06
-27.7811 -2.65871e-24 1.687e-06
-27.7318 -2.98251e-24 1.69906e-06
-27.6827 3.43594e-24 1.71116e-06
-27.634 3.48117e-24 1.7233e-06
-27.5854 6.51325e-25 1.73549e-06
-27.5372 9.87326e-26 1.74773e-06
-27.4891 -6.56795e-24 1.76001e-06
-27.4413 2.22942e-24 1.77233e-06
-27.3937 -1.57574e-24 1.78471e-06
-27.3464 -1.85933e-24 1.79713e-06
-27.2993 1.26715e-24 1.80961e-06
-27.2523 6.26407e-25 1.82213e-06
-27.2056 -4.83577e-24 1.83471e-06
-27.1592 -3.35855e-25 1.84733e-06
-27.1129 -1.83015e-24 1.86001e-06
-27.0668 -4.14468e-24 1.87275e-06
-27.0209 -9.11017e-26 1.88554e-06
-26.9752 -5.06871e-25 1.89838e-06
-26.9297 5.62376e-25 1.91128e-06
-26.8843 -3.03664e-24 1.92423e-06
-26.8392 -3.20989e-24 1.93725e-06
-26.7942 -2.80749e-24 1.95032e-06
-26.7495 1.09429e-24 1.96345e-06
-26.7048 -1.44798e-24 1.97663e-06
-26.6604 1.47209e-24 1.98988e-06
-26.6161 9.72819e-25 2.00319e-06
-26.572 4.14252e-24 2.01656e-06
-26.5281 -3.04973e-24 2.03e-06
-26.4843 -8.1789e-25 2.04349e-06
-26.4406 -4.51231e-24 2.05705e-06
-26.3972 -4.36587e-25 2.07067e-06
-26.3538 1.90989e-24 2.08436e-06
-26.3106 -4.34719e-24 2.09812e-06
-26.2676 -1.12753e-24 2.11194e-06
-26.2247 -3.88321e-25 2.12582e-06
-26.182 -2.59281e-24 2.13978e-06
-26.1394 -2.57706e-24 2.1538e-06
-26.0969 -4.83412e-24 2.16789e-06
-26.0546 4.02797e-25 2.18205e-06
-26.0124 -5.64305e-24 2.19628e-06
-25.9703 1.84716e-24 2.21058e-06
-25.9284 -2.67659e-24 2.22496e-06
-25.8866 3.11254e-24 2.2394e-06
-25.8449 2.17749e-24 2.25392e-06
-25.8034 -7.01315e-24 2.26852e-06
-25.762 5.1793e-25 2.28318e-06
-25.7207 3.89538e-24 2.29792e-06
-25.6795 1.21757e-24 2.31274e-06
-25.6384 4.0125e-24 2.32764e-06
-25.5975 2.1976e-24 2.34261e-06
-25.5567 -4.67117e-24 2.35766e-06
-25.5159 -9.83873e-25 2.37278e-06
-25.4753 -4.99268e-24 2.38799e-06
-25.4349 -3.35344e-24 2.40327e-06
-25.3945 2.49397e-24 2.41864e-06
-25.3542 -7.89966e-25 2.43409e-06
-25.314 3.41371e-24 2.44962e-06
-25.274 1.00309e-23 2.46523e-06
-25.234 -2.90727e-24 2.48092e-06
-25.1942 3.50071e-24 2.4967e-06
-25.1545 -1.76429e-24 2.51257e-06
-25.1148 4.23307e-24 2.52852e-06
-25.0753 3.47066e-24 2.54455e-06
-25.0358 6.16539e-24 2.56067e-06
-24.9965 -1.53284e-24 2.57688e-06
-24.9572 -7.42915e-24 2.59318e-06
-24.9181 -6.24784e-24 2.60957e-06
-24.879 -3.99869e-24 2.62605e-06
-24.84 5.02328e-24 2.64261e-06
-24.8012 4.50805e-24 2.65927e-06
-24.7624 5.13518e-25 2.67602e-06
-24.7237 5.87273e-24 2.69286e-06
-24.6851 1.93267e-24 2.7098e-06
-24.6466 1.26629e-24 2.72683e-06
-24.6081 -3.88899e-24 2.74396e-06
-24.5698 3.6281e-24 2.76118e-06
-24.5316 -4.90089e-24 2.77849e-06
-24.4934 3.83489e-24 2.79591e-06
-24.4553 4.08933e-24 2.81342e-06
-24.4173 3.10681e-25 2.83103e-06
-24.3794 -4.30353e-24 2.84875e-06
-24.3415 -1.15798e-24 2.86656e-06
-24.3038 3.243e-24 2.88447e-06
-24.2661 -5.25825e-25 2.90248e-06
-24.2285 -9.14418e-24 2.9206e-06
-24.191 1.67842e-25 2.93882e-06
-24.1535 -9.21607e-24 2.95715e-06
-24.1162 -7.72377e-24 2.97558e-06
-24.0789 5.24438e-24 2.99411e-06
-24.0417 9.0344e-24 3.01276e-06
-24.0045 1.58394e-24 3.03151e-06
-23.9674 -7.54247e-24 3.05037e-06
-23.9304 -3.74129e-24 3.06934e-06
-23.8935 8.78014e-24 3.08842e-06
-23.8567 -3.20468e-24 3.10761e-06
-23.8199 1.14385e-23 3.12691e-06
-23.7832 -6.11277e-24 3.14632e-06
-23.7465 -1.2628e-24 3.16585e-06
-23.71 -4.65832e-24 3.18549e-06
-23.6735 -1.02759e-24 3.20525e-06
-23.637 -8.27315e-24 3.22513e-06
-23.6007 -5.22687e-24 3.24512e-06
-23.5644 -3.52232e-25 3.26523e-06
-23.5281 1.1739e-24 3.28546e-06
-23.492 -1.0016e-23 3.30581e-06
-23.4559 -8.67242e-24 3.32628e-06
-23.4198 -2.10448e-24 3.34687e-06
-23.3838 3.56315e-24 3.36759e-06
-23.3479 -4.6809e-24 3.38843e-06
-23.3121 3.2819e-24 3.40939e-06
-23.2763 1.32452e-24 3.43048e-06
-23.2406 -3.05999e-24 3.4517e-06
-23.2049 -4.81811e-25 3.47304e-06
-23.1693 -6.15687e-24 3.49451e-06
-23.1338 1.75173e-24 3.51611e-06
-23.0983 2.68415e-24 3.53785e-06
-23.0628 6.54618e-24 3.55971e-06
-23.0275 3.96168e-24 3.58171e-06
-22.9922 -2.65475e-24 3.60384e-06
-22.9569 -8.73151e-24 3.6261e-06
-22.9217 -1.2395e-24 3.6485e-06
-22.8866 1.89239e-24 3.67104e-06
-22.8515 -9.67918e-24 3.69372e-06
-22.8165 8.34274e-24 3.71653e-06
-22.7815 7.62e-24 3.73949e-06
-22.7466 4.32127e-25 3.76258e-06
-22.7117 -1.33454e-24 3.78582e-06
-22.6769 1.13205e-24 3.8092e-06
-22.6422 2.13116e-24 3.83273e-06
-22.6075 5.14859e-24 3.8564e-06
-22.5729 -4.71178e-24 3.88021e-06
-22.5383 1.83909e-23 3.90418e-06
-22.5037 6.13324e-25 3.92829e-06
-22.4692 -1.67891e-23 3.95256e-06
-22.4348 7.04274e-24 3.97697e-06
-22.4004 -3.73036e-24 4.00154e-06
-22.3661 -1.42756e-23 4.02626e-06
-22.3318 -8.86185e-24 4.05114e-06
-22.2976 3.47092e-24 4.07617e-06
-22.2634 1.47206e-24 4.10136e-06
-22.2292 -3.46742e-24 4.12671e-06
-22.1951 -1.10321e-25 4.15221e-06
-22.1611 1.68201e-24 4.17788e-06
-22.1271 -6.93087e-24 4.20371e-06
-22.0932 7.17463e-25 4.2297e-06
-22.0593 -1.01259e-23 4.25586e-06
-22.0254 -1.06851e-23 4.28219e-06
-21.9916 -8.24148e-24 4.30868e-06
-21.9579 1.61685e-23 4.33534e-06
-21.9242 -7.54098e-24 4.36217e-06
-21.8905 8.75773e-24 4.38917e-06
-21.8569 5.43926e-24 4.41634e-06
-21.8233 -1.3383e-23 4.44369e-06
-21.7898 -1.40869e-23 4.47121e-06
-21.7563 8.09644e-24 4.49891e-06
-21.7229 -4.34827e-24 4.52679e-06
-21.6895 7.34431e-24 4.55484e-06
-21.6561 -1.39809e-24 4.58308e-06
-21.6228 -1.9324e-24 4.6115e-06
-21.5895 -1.71331e-23 4.6401e-06
-21.5563 1.87821e-24 4.66889e-06
-21.5231 3.51042e-24 4.69786e-06
-21.49 -1.03767e-23 4.72703e-06
-21.4569 -5.11951e-24 4.75638e-06
-21.4238 -1.18914e-23 4.78592e-06
-21.3908 -1.26739e-23 4.81566e-06
-21.3578 3.73842e-23 4.84559e-06
-21.3249 5.8293e-24 4.87571e-06
-21.292 -1.44026e-23 4.90604e-06
-21.2592 -8.47113e-24 4.93656e-06
-21.2264 -1.31923e-23 4.96728e-06
-21.1936 8.15372e-24 4.9982e-06
-21.1609 2.70746e-24 5.02933e-06
-21.1282 -1.55294e-23 5.06066e-06
-21.0955 1.04601e-23 5.0922e-06
-21.0629 1.57185e-23 5.12395e-06
-21.0303 -5.84414e-24 5.1559e-06
-20.9978 -1.98411e-23 5.18807e-06
-20.9653 3.64508e-25 5.22046e-06
-20.9328 1.37434e-23 5.25305e-06
-20.9004 -1.57392e-23 5.28587e-06
-20.868 -4.21292e-24 5.3189e-06
-20.8357 -8.48906e-24 5.35215e-06
-20.8034 -2.3598e-24 5.38563e-06
-20.7711 -8.05756e-24 5.41933e-06
-20.7388 -3.46989e-24 5.45325e-06
-20.7066 -2.38011e-23 5.48741e-06
-20.6745 5.02776e-24 5.52179e-06
-20.6423 -2.35417e-23 5.5564e-06
-20.6102 -9.41263e-24 5.59125e-06
-20.5782 -1.26725e-24 5.62633e-06
-20.5462 -1.96692e-24 5.66165e-06
-20.5142 -7.53118e-24 5.6972e-06
-20.4822 8.51754e-24 5.733e-06
-20.4503 -4.18118e-24 5.76904e-06
-20.4184 -1.33227e-24 5.80532e-06
-20.3866 9.49917e-25 5.84186e-06
-20.3547 -3.11689e-24 5.87864e-06
-20.323 1.45248e-23 5.91567e-06
-20.2912 2.77559e-23 5.95295e-06
-20.2595 1.74785e-23 5.99049e-06
-20.2278 -5.34795e-24 6.02829e-06
-20.1961 4.5293e-24 6.06634e-06
-20.1645 -1.08286e-24 6.10466e-06
-20.1329 2.81453e-24 6.14323e-06
-20.1014 5.62782e-24 6.18208e-06
-20.0699 -1.37707e-23 6.22119e-06
-20.0384 1.86344e-23 6.26057e-06
-20.0069 1.59464e-23 6.30023e-06
-19.9755 1.74191e-23 6.34015e-06
-19.9441 3.00376e-23 6.38036e-06
-19.9127 3.95461e-24 6.42084e-06
-19.8814 1.5079e-23 6.46161e-06
-19.8501 2.23706e-24 6.50266e-06
-19.8188 -2.38222e-23 6.54399e-06
-19.7876 4.10437e-24 6.58561e-06
-19.7564 2.34844e-24 6.62753e-06
-19.7252 -4.7901e-24 6.66973e-06
-19.6941 -1.22183e-23 6.71223e-06
-19.6629 -1.96829e-24 6.75503e-06
-19.6318 -3.5611e-24 6.79813e-06
-19.6008 -1.36405e-23 6.84154e-06
-19.5698 2.41745e-24 6.88524e-06
-19.5388 -1.24563e-23 6.92926e-06
-19.5078 2.60672e-23 6.97359e-06
-19.4768 -7.41872e-25 7.01823e-06
-19.4459 1.89025e-23 7.06319e-06
-19.4151 -1.09806e-23 7.10846e-06
-19.3842 -2.26509e-24 7.15406e-06
-19.3534 4.91402e-24 7.19998e-06
-19.3226 -5.14088e-24 7.24623e-06
-19.2918 3.12771e-23 7.2928e-06
-19.2611 -1.65333e-23 7.33971e-06
-19.2303 -8.58823e-24 7.38696e-06
-19.1997 1.81776e-23 7.43454e-06
-19.169 -5.26281e-24 7.48246e-06
-19.1384 -3.30875e-23 7.53073e-06
-19.1078 3.39669e-24 7.57935e-06
-19.0772 -1.88269e-23 7.62831e-06
-19.0466 2.08182e-23 7.67763e-06
-19.0161 5.59357e-24 7.7273e-06
-18.9856 -5.56391e-24 7.77733e-06
-18.9551 -4.65579e-23 7.82772e-06
-18.9247 -5.13102e-24 7.87848e-06
-18.8943 -2.2825e-23 7.9296e-06
-18.8639 4.04155e-24 7.9811e-06
-18.8335 -3.21853e-23 8.03297e-06
-18.8032 -4.1387e-24 8.08522e-06
-18.7729 -6.43122e-23 8.13785e-06
-18.7426 3.21362e-23 8.19087e-06
-18.7123 1.04304e-23 8.24427e-06
-18.6821 -1.65004e-23 8.29806e-06
-18.6519 8.31973e-24 8.35225e-06
-18.6217 -2.1995e-23 8.40684e-06
-18.5915 -9.25208e-24 8.46182e-06
-18.5614 -6.14685e-24 8.51722e-06
-18.5313 7.64718e-24 8.57302e-06
-18.5012 1.09251e-23 8.62923e-06
-18.4711 -1.55789e-23 8.68586e-06
-18.4411 -1.4909e-23 8.7429e-06
-18.4111 1.08592e-23 8.80037e-06
-18.3811 -3.89312e-23 8.85827e-06
-18.3511 -4.2849e-24 8.9166e-06
-18.3212 1.21828e-23 8.97536e-06
-18.2912 1.55003e-23 9.03456e-06
-18.2613 -3.01353e-23 9.0942e-06
-18.2315 -1.25043e-23 9.15428e-06
-18.2016 -1.36207e-23 9.21482e-06
-18.1718 -1.37768e-23 9.27581e-06
-18.142 3.32815e-23 9.33726e-06
-18.1122 -3.00911e-23 9.39917e-06
-18.0825 2.52971e-23 9.46155e-06
-18.0527 -1.34933e-23 9.52439e-06
-18.023 1.14529e-24 9.58771e-06
-17.9933 -2.23435e-23 9.65151e-06
-17.9637 -2.64652e-23 9.71579e-06
-17.934 2.84285e-23 9.78056e-06
-17.9044 -3.80756e-23 9.84583e-06
-17.8748 2.5633e-23 9.91158e-06
-17.8452 -3.69117e-23 9.97784e-06
-17.8157 1.18573e-23 1.00446e-05
-17.7862 -1.9317e-23 1.01119e-05
-17.7567 -3.10809e-24 1.01797e-05
-17.7272 -2.7687e-23 1.0248e-05
-17.6977 -2.81292e-23 1.03168e-05
-17.6683 2.34187e-23 1.03862e-05
-17.6388 1.64167e-23 1.04561e-05
-17.6094 5.09031e-23 1.05265e-05
-17.5801 6.85511e-24 1.05975e-05
-17.5507 1.76411e-23 1.0669e-05
-17.5214 -3.95141e-23 1.0741e-05
-17.4921 -2.1339e-23 1.08137e-05
-17.4628 1.52371e-23 1.08869e-05
-17.4335 -7.26826e-24 1.09606e-05
-17.4042 2.3781e-23 1.1035e-05
-17.375 -1.8241e-23 1.11099e-05
-17.3458 4.54109e-24 1.11854e-05
-17.3166 4.26155e-24 1.12615e-05
-17.2874 -1.0351e-23 1.13382e-05
-17.2583 -2.31353e-23 1.14155e-05
-17.2291 -1.21887e-23 1.14933e-05
-17.2 -4.33864e-23 1.15719e-05
-17.1709 1.47477e-23 1.1651e-05
-17.1419 -5.81349e-23 1.17307e-05
-17.1128 -3.08913e-24 1.18111e-05
-17.0838 -2.02095e-23 1.18921e-05
-17.0548 -1.39869e-23 1.19738e-05
-17.0258 2.04629e-23 1.20561e-05
-16.9968 2.23867e-23 1.2139e-05
-16.9679 -1.40198e-23 1.22226e-05
-16.9389 -3.37778e-23 1.23069e-05
-16.91 1.59404e-23 1.23918e-05
-16.8811 -4.57785e-24 1.24775e-05
-16.8522 -2.17671e-23 1.25638e-05
-16.8234 7.01507e-24 1.26508e-05
-16.7945 -2.17218e-23 1.27385e-05
-16.7657 8.6433e-24 1.28269e-05
-16.7369 1.55438e-23 1.2916e-05
-16.7081 -3.44958e-23 1.30058e-05
-16.6794 1.01412e-23 1.30964e-05
-16.6506 9.75702e-23 1.31877e-05
-16.6219 -1.02093e-23 1.32797e-05
-16.5932 -5.95745e-24 1.33725e-05
-16.5645 2.54239e-23 1.3466e-05
-16.5358 -2.80318e-23 1.35603e-05
-16.5072 -3.14728e-23 1.36554e-05
-16.4785 -2.28275e-23 1.37512e-05
-16.4499 -5.13343e-24 1.38478e-05
-16.4213 2.31771e-23 1.39452e-05
-16.3927 -1.30394e-23 1.40434e-05
-16.3642 -4.56712e-23 1.41424e-05
-16.3356 -7.64062e-24 1.42422e-05
-16.3071 -6.54696e-26 1.43429e-05
-16.2786 1.63142e-23 1.44443e-05
-16.2501 -4.93576e-23 1.45466e-05
-16.2216 -1.59628e-23 1.46498e-05
-16.1932 -3.1337e-23 1.47538e-05
-16.1647 3.41261e-23 1.48587e-05
-16.1363 2.07676e-24 1.49644e-05
-16.1079 2.3667e-23 1.5071e-05
-16.0795 1.15447e-23 1.51785e-05
-16.0511 4.02816e-23 1.52869e-05
-16.0228 8.41956e-24 1.53962e-05
-15.9944 -5.69976e-23 1.55065e-05
-15.9661 -8.58068e-24 1.56176e-05
-15.9378 -2.67149e-23 1.57297e-05
-15.9095 1.28358e-23 1.58427e-05
-15.8812 -3.74052e-24 1.59567e-05
-15.853 -1.08183e-23 1.60716e-05
-15.8247 -1.42191e-23 1.61875e-05
-15.7965 4.49067e-23 1.63044e-05
-15.7683 -7.42186e-23 1.64223e-05
-15.7401 -2.80033e-23 1.65412e-05
-15.7119 -1.97395e-23 1.66611e-05
-15.6838 1.71583e-23 1.6782e-05
-15.6556 4.86481e-25 1.69039e-05
-15.6275 3.07038e-23 1.70269e-05
-15.5994 -7.47576e-23 1.71509e-05
-15.5713 -4.17673e-23 1.7276e-05
-15.5432 3.47379e-23 1.74022e-05
-15.5151 -6.63361e-24 1.75294e-05
-15.4871 -6.88453e-23 1.76578e-05
-15.459 5.7473e-23 1.77872e-05
-15.431 -7.2748e-23 1.79178e-05
-15.403 -5.59477e-23 1.80495e-05
-15.375 -5.73674e-24 1.81824e-05
-15.347 6.63932e-23 1.83164e-05
-15.3191 8.14739e-23 1.84515e-05
-15.2911 -2.89331e-24 1.85879e-05
-15.2632 -1.77861e-23 1.87254e-05
-15.2353 -1.37866e-23 1.88641e-05
-15.2074 1.34275e-22 1.9004e-05
-15.1795 4.13962e-23 1.91452e-05
-15.1517 -3.63659e-23 1.92876e-05
-15.1238 -1.07334e-22 1.94313e-05
-15.096 -3.77087e-23 1.95762e-05
-15.0681 -4.805e-23 1.97224e-05
-15.0403 2.55493e-23 1.98699e-05
-15.0125 1.04418e-22 2.00187e-05
-14.9848 -3.52236e-23 2.01688e-05
-14.957 -4.69886e-25 2.03203e-05
-14.9292 -3.766e-23 2.04731e-05
-14.9015 -4.58898e-23 2.06272e-05
-14.8738 -2.80047e-23 2.07828e-05
-14.8461 1.18865e-22 2.09397e-05
-14.8184 -6.24142e-23 2.1098e-05
-14.7907 -8.78959e-23 2.12578e-05
-14.763 7.34968e-23 2.1419e-05
-14.7354 -1.17906e-22 2.15816e-05
-14.7077 -5.61231e-23 2.17457e-05
-14.6801 4.71831e-23 2.19113e-05
-14.6525 -4.41819e-23 2.20784e-05
-14.6249 -3.3701e-23 2.2247e-05
-14.5973 -2.39612e-23 2.24171e-05
-14.5698 5.61893e-23 2.25888e-05
-14.5422 -5.03608e-24 2.2762e-05
-14.5147 -3.06439e-23 2.29368e-05
-14.4871 -1.16946e-22 2.31132e-05
-14.4596 -3.08212e-23 2.32913e-05
-14.4321 -3.57746e-23 2.34709e-05
-14.4046 4.14131e-24 2.36522e-05
-14.3771 7.71466e-23 2.38352e-05
-14.3497 4.62732e-24 2.40199e-05
-14.3222 -8.96776e-23 2.42063e-05
-14.2948 1.33041e-22 2.43944e-05
-14.2674 -1.6242e-23 2.45842e-05
-14.24 -3.51728e-23 2.47758e-05
-14.2126 -1.19576e-23 2.49692e-05
-14.1852 -9.06914e-24 2.51644e-05
-14.1578 6.27099e-23 2.53614e-05
-14.1305 -1.77777e-24 2.55602e-05
-14.1031 -1.72672e-22 2.57609e-05
-14.0758 -5.74313e-23 2.59635e-05
-14.0485 -3.43906e-23 2.6168e-05
-14.0212 -2.88485e-25 2.63744e-05
-13.9939 2.97774e-23 2.65828e-05
-13.9666 1.26833e-22 2.67931e-05
-13.9393 -3.3916e-23 2.70054e-05
-13.9121 1.92796e-22 2.72197e-05
-13.8848 1.40718e-24 2.74361e-05
-13.8576 1.19557e-22 2.76545e-05
-13.8304 1.97751e-23 2.78751e-05
-13.8032 2.25623e-22 2.80977e-05
-13.776 -9.56616e-23 2.83224e-05
-13.7488 -9.85005e-23 2.85493e-05
-13.7216 9.29242e-23 2.87784e-05
-13.6945 -6.38699e-23 2.90097e-05
-13.6673 8.20207e-23 2.92432e-05
-13.6402 -7.09036e-23 2.94789e-05
-13.6131 1.94193e-24 2.9717e-05
-13.5859 8.5355e-23 2.99573e-05
-13.5588 -5.88594e-23 3.02e-05
-13.5318 -6.50664e-23 3.04451e-05
-13.5047 9.527e-23 3.06925e-05
-13.4776 -7.55651e-23 3.09423e-05
-13.4506 -1.53784e-23 3.11946e-05
-13.4235 2.4086e-23 3.14494e-05
-13.3965 1.71321e-23 3.17066e-05
-13.3695 -1.8278e-22 3.19664e-05
-13.3425 1.6217e-22 3.22288e-05
-13.3155 4.79103e-23 3.24937e-05
-13.2885 5.73775e-23 3.27613e-05
-13.2615 8.25659e-24 3.30315e-05
-13.2346 -1.20515e-22 3.33044e-05
-13.2076 1.92075e-23 3.358e-05
-13.1807 5.27656e-23 3.38583e-05
-13.1538 8.03795e-24 3.41394e-05
-13.1269 -4.0543e-23 3.44234e-05
-13.1 -6.56845e-23 3.47101e-05
-13.0731 -2.17313e-24 3.49998e-05
-13.0462 -3.04805e-23 3.52924e-05
-13.0193 -4.73428e-23 3.55879e-05
-12.9925 1.81286e-23 3.58864e-05
-12.9656 -9.73543e-25 3.61879e-05
-12.9388 -4.06905e-23 3.64925e-05
-12.9119 -8.6827e-24 3.68002e-05
-12.8851 8.35509e-23 3.7111e-05
-12.8583 -1.17043e-22 3.7425e-05
-12.8315 8.19353e-23 3.77422e-05
-12.8047 4.65145e-23 3.80626e-05
-12.778 -9.98476e-25 3.83863e-05
-12.7512 -1.07981e-22 3.87133e-05
-12.7245 9.28229e-23 3.90437e-05
-12.6977 -3.19456e-23 3.93776e-05
-12.671 -7.86433e-23 3.97148e-05
-12.6443 1.89469e-22 4.00556e-05
-12.6176 2.11823e-22 4.03999e-05
-12.5909 -1.99692e-23 4.07477e-05
-12.5642 3.57358e-24 4.10992e-05
-12.5375 9.90549e-23 4.14544e-05
-12.5108 1.6956e-22 4.18133e-05
-12.4842 -2.98859e-22 4.21759e-05
-12.4575 6.19646e-23 4.25424e-05
-12.4309 5.82681e-23 4.29127e-05
-12.4043 -5.43034e-23 4.32869e-05
-12.3776 1.19046e-22 4.36651e-05
-12.351 4.91127e-23 4.40472e-05
-12.3244 -3.98745e-23 4.44335e-05
-12.2979 3.13806e-22 4.48238e-05
-12.2713 -1.61994e-22 4.52183e-05
-12.2447 -1.94658e-24 4.5617e-05
-12.2182 8.33434e-23 4.60199e-05
-12.1916 -4.19548e-23 4.64272e-05
-12.1651 -5.36973e-23 4.68389e-05
-12.1385 4.07722e-22 4.72549e-05
-12.112 2.43111e-22 4.76755e-05
-12.0855 -9.81497e-23 4.81006e-05
-12.059 4.96849e-22 4.85303e-05
-12.0325 1.62715e-22 4.89647e-05
-12.0061 4.67982e-23 4.94038e-05
-11.9796 -7.29967e-23 4.98477e-05
-11.9531 1.0257e-22 5.02965e-05
-11.9267 -2.7851e-22 5.07501e-05
-11.9002 4.8199e-23 5.12087e-05
-11.8738 7.82123e-23 5.16724e-05
-11.8474 1.27692e-23 5.21412e-05
-11.821 -2.33669e-22 5.26151e-05
-11.7946 -4.44492e-22 5.30943e-05
-11.7682 1.14926e-22 5.35788e-05
-11.7418 -6.09513e-23 5.40687e-05
-11.7154 -8.05818e-23 5.4564e-05
-11.689 -2.32673e-22 5.50649e-05
-11.6627 -2.83658e-22 5.55713e-05
-11.6363 -5.62458e-23 5.60834e-05
-11.61 6.35089e-22 5.66013e-05
-11.5837 -1.59431e-22 5.7125e-05
-11.5573 -2.37144e-22 5.76546e-05
-11.531 -1.80157e-22 5.81902e-05
-11.5047 -2.6327e-22 5.87319e-05
-11.4784 -8.07344e-23 5.92797e-05
-11.4522 4.79394e-22 5.98337e-05
-11.4259 -1.30175e-22 6.03941e-05
-11.3996 -2.79806e-23 6.09609e-05
-11.3734 4.54577e-22 6.15341e-05
-11.3471 -3.11746e-22 6.21139e-05
-11.3209 1.9965e-22 6.27004e-05
-11.2946 1.57449e-22 6.32937e-05
-11.2684 -4.5741e-22 6.38938e-05
-11.2422 2.96793e-22 6.45009e-05
-11.216 -2.33284e-24 6.5115e-05
-11.1898 2.70232e-23 6.57363e-05
-11.1636 -1.00555e-22 6.63648e-05
-11.1374 -8.38826e-22 6.70006e-05
-11.1112 -7.61662e-23 6.76439e-05
-11.0851 3.01737e-22 6.82947e-05
-11.0589 -1.60319e-23 6.89532e-05
-11.0328 -4.98932e-23 6.96195e-05
-11.0066 -2.29706e-22 7.02936e-05
-10.9805 1.9351e-22 7.09757e-05
-10.9544 1.56067e-22 7.1666e-05
-10.9283 -4.95008e-23 7.23644e-05
-10.9022 8.68596e-23 7.30712e-05
-10.8761 2.47712e-22 7.37864e-05
-10.85 -2.34437e-22 7.45102e-05
-10.8239 -1.4436e-22 7.52427e-05
-10.7978 -2.06177e-23 7.5984e-05
-10.7718 7.43336e-23 7.67343e-05
-10.7457 1.57548e-22 7.74936e-05
-10.7196 3.97609e-23 7.82621e-05
-10.6936 -2.74817e-22 7.904e-05
-10.6676 -2.13007e-22 7.98274e-05
-10.6415 1.99059e-22 8.06244e-05
-10.6155 -9.07424e-23 8.14311e-05
-10.5895 3.68296e-22 8.22477e-05
-10.5635 -5.88682e-23 8.30744e-05
-10.5375 2.5004e-22 8.39113e-05
-10.5115 2.78629e-22 8.47585e-05
-10.4856 -4.2315e-22 8.56162e-05
-10.4596 7.39283e-23 8.64846e-05
-10.4336 -2.52525e-22 8.73638e-05
-10.4077 -3.1209e-22 8.8254e-05
-10.3817 -2.8338e-22 8.91553e-05
-10.3558 -6.76993e-22 9.00679e-05
-10.3299 -6.81959e-22 9.09919e-05
-10.3039 3.07736e-23 9.19277e-05
-10.278 6.37114e-22 9.28752e-05
-10.2521 4.99537e-24 9.38348e-05
-10.2262 -3.60782e-22 9.48065e-05
-10.2003 1.12369e-22 9.57906e-05
-10.1744 -2.03262e-23 9.67873e-05
-10.1485 -8.06613e-22 9.77968e-05
-10.1227 -2.73601e-23 9.88191e-05
-10.0968 1.34831e-22 9.98547e-05
-10.0709 4.9573e-22 0.000100904
-10.0451 1.68547e-23 0.000101966
-10.0192 1.05753e-21 0.000103042
-9.99341 9.94289e-23 0.000104132
-9.96758 -4.93327e-22 0.000105237
-9.94176 3.35474e-22 0.000106356
-9.91595 5.91916e-22 0.000107489
-9.89014 2.48045e-22 0.000108637
-9.86434 -6.35869e-23 0.000109801
-9.83854 -1.27114e-22 0.00011098
-9.81276 2.70658e-22 0.000112174
-9.78698 -6.56344e-22 0.000113384
-9.76121 -2.66996e-22 0.000114611
-9.73544 -4.99643e-22 0.000115853
-9.70968 1.09477e-22 0.000117113
-9.68393 6.67897e-23 0.000118389
-9.65819 7.35763e-23 0.000119682
-9.63245 -5.97971e-23 0.000120993
-9.60672 1.15854e-22 0.000122321
-9.581 -7.53534e-22 0.000123668
-9.55528 -9.87083e-23 0.000125032
-9.52957 2.66157e-22 0.000126416
-9.50387 -8.98435e-22 0.000127818
-9.47817 4.8061e-22 0.000129239
-9.45248 1.36899e-22 0.00013068
-9.4268 -1.29598e-23 0.000132141
-9.40112 -5.10362e-23 0.000133622
-9.37545 -8.9719e-23 0.000135124
-9.34979 2.147e-22 0.000136646
-9.32413 1.36203e-22 0.00013819
-9.29848 1.31949e-22 0.000139755
-9.27284 -4.16634e-22 0.000141342
-9.2472 1.73124e-23 0.000142951
-9.22157 -3.01573e-21 0.000144583
-9.19594 -1.20258e-21 0.000146238
-9.17033 -6.52534e-22 0.000147916
-9.14471 6.96828e-22 0.000149618
-9.11911 -7.91383e-22 0.000151345
-9.09351 -9.26417e-22 0.000153096
-9.06792 -7.34233e-22 0.000154872
-9.04233 -7.21741e-22 0.000156674
-9.01675 -5.20729e-22 0.000158501
-8.99118 -3.45067e-22 0.000160355
-8.96561 3.39235e-22 0.000162236
-8.94005 -3.4669e-22 0.000164144
-8.91449 -7.46864e-22 0.00016608
-8.88895 1.63007e-21 0.000168044
-8.8634 -1.39199e-21 0.000170037
-8.83787 5.7571e-22 0.00017206
-8.81234 5.96009e-22 0.000174112
-8.78681 2.79956e-22 0.000176194
-8.76129 -4.84414e-22 0.000178308
-8.73578 -2.00333e-22 0.000180452
-8.71027 8.04995e-22 0.000182629
-8.68477 -4.30314e-22 0.000184838
-8.65928 -1.59825e-21 0.000187081
-8.63379 -8.65858e-22 0.000189357
-8.60831 -1.12607e-21 0.000191668
-8.58283 3.93064e-22 0.000194013
-8.55736 3.23542e-21 0.000196394
-8.53189 -1.78696e-21 0.000198812
-8.50644 9.76522e-22 0.000201266
-8.48098 5.90667e-22 0.000203758
-8.45553 -1.718e-22 0.000206289
-8.43009 -2.30811e-22 0.000208858
-8.40466 -1.32575e-21 0.000211467
-8.37923 3.55318e-22 0.000214117
-8.3538 2.11122e-22 0.000216807
-8.32838 -1.57159e-22 0.00021954
-8.30297 -1.23507e-21 0.000222316
-8.27756 3.6553e-21 0.000225135
-8.25216 1.05052e-22 0.000227999
-8.22676 -1.78693e-22 0.000230908
-8.20137 -3.03208e-22 0.000233863
-8.17598 -7.12366e-22 0.000236865
-8.1506 -2.32345e-22 0.000239915
-8.12523 2.85756e-21 0.000243014
-8.09986 4.65588e-23 0.000246163
-8.0745 -3.42545e-22 0.000249363
-8.04914 1.17931e-21 0.000252614
-8.02378 3.78525e-22 0.000255918
-7.99844 3.14368e-21 0.000259276
-7.97309 -3.87925e-21 0.000262689
-7.94776 2.7594e-22 0.000266157
-7.92243 2.09794e-21 0.000269683
-7.8971 -1.99498e-22 0.000273267
-7.87178 1.8568e-21 0.00027691
-7.84646 -2.04736e-22 0.000280614
-7.82115 -1.50524e-21 0.000284379
-7.79585 1.67226e-21 0.000288208
-7.77055 -6.07853e-22 0.0002921
-7.74525 -1.97209e-21 0.000296058
-7.71996 3.21683e-21 0.000300083
-7.69468 4.16216e-21 0.000304177
-7.6694 3.91433e-21 0.00030834
-7.64412 -1.56086e-21 0.000312574
-7.61885 -2.91704e-21 0.00031688
-7.59359 1.82247e-21 0.000321261
-7.56833 -2.697e-21 0.000325717
-7.54307 -1.12298e-21 0.00033025
-7.51782 -2.08818e-21 0.000334862
-7.49258 7.31563e-22 0.000339554
-7.46734 1.71652e-21 0.000344329
-7.4421 -2.10094e-21 0.000349187
-7.41687 -1.61182e-21 0.000354131
-7.39165 -1.06765e-21 0.000359162
-7.36643 6.83377e-22 0.000364283
-7.34121 -8.01856e-22 0.000369494
-7.316 -4.93795e-21 0.000374799
-7.2908 -1.26234e-22 0.0003802
-7.2656 -3.49139e-21 0.000385697
-7.2404 4.60227e-21 0.000391294
-7.21521 -4.30564e-21 0.000396992
-7.19002 -5.121e-22 0.000402794
-7.16484 1.42572e-21 0.000408702
-7.13966 4.28805e-22 0.000414719
-7.11449 -5.00608e-21 0.000420846
-7.08932 1.73857e-21 0.000427087
-7.06416 3.0727e-21 0.000433443
-7.039 1.48892e-21 0.000439918
-7.01384 -6.9724e-21 0.000446514
-6.98869 3.07385e-21 0.000453233
-6.96355 2.39491e-22 0.00046008
-6.93841 -1.52175e-21 0.000467055
-6.91327 -1.92102e-21 0.000474163
-6.88814 -6.41922e-21 0.000481407
-6.86301 -5.76791e-21 0.00048879
-6.83789 2.12121e-21 0.000496314
-6.81277 2.81766e-21 0.000503983
-6.78766 -6.61421e-22 0.000511801
-6.76255 -3.68814e-21 0.000519771
-6.73744 -2.00669e-21 0.000527896
-6.71234 4.68806e-22 0.000536181
-6.68724 -1.91694e-21 0.000544629
-6.66215 -8.44953e-22 0.000553244
-6.63706 -8.11413e-21 0.000562029
-6.61198 1.25201e-21 0.00057099
-6.5869 4.46763e-21 0.00058013
-6.56182 -2.87342e-21 0.000589454
-6.53675 2.21964e-21 0.000598966
-6.51169 4.78275e-21 0.00060867
-6.48662 7.58267e-21 0.000618572
-6.46156 3.29079e-21 0.000628676
-6.43651 3.43185e-21 0.000638988
-6.41146 -1.25221e-21 0.000649511
-6.38641 6.9253e-22 0.000660253
-6.36137 -2.03236e-22 0.000671218
-6.33633 -1.13082e-20 0.000682412
-6.3113 -7.85738e-21 0.00069384
-6.28627 -6.14733e-21 0.000705509
-6.26124 5.0312e-22 0.000717425
-6.23622 4.666e-21 0.000729594
-6.2112 3.38733e-21 0.000742022
-6.18619 -6.36041e-21 0.000754717
-6.16118 1.54571e-21 0.000767685
-6.13617 4.26017e-21 0.000780933
-6.11117 3.68377e-21 0.00079447
-6.08617 7.02585e-21 0.000808301
-6.06117 5.77817e-21 0.000822436
-6.03618 5.99374e-21 0.000836882
-6.01119 1.17794e-21 0.000851648
-5.98621 1.83865e-21 0.000866741
-5.96123 -5.80543e-21 0.000882172
-5.93625 -4.88295e-21 0.000897949
-5.91128 -1.81903e-21 0.000914081
-5.88631 6.21255e-21 0.000930579
-5.86135 9.59319e-21 0.000947452
-5.83639 3.81307e-21 0.000964711
-5.81143 8.24515e-21 0.000982367
-5.78648 -4.57486e-21 0.00100043
-5.76153 9.27978e-21 0.00101891
-5.73658 -9.47698e-21 0.00103782
-5.71164 -8.5561e-21 0.00105718
-5.6867 -8.34012e-21 0.00107699
-5.66176 2.95447e-21 0.00109727
-5.63683 -1.52219e-20 0.00111804
-5.6119 -8.18484e-22 0.00113929
-5.58698 3.27851e-20 0.00116106
-5.56205 1.52207e-21 0.00118336
-5.53714 1.1246e-20 0.00120619
-5.51222 -2.53997e-21 0.00122959
-5.48731 -4.31042e-21 0.00125355
-5.4624 1.70547e-20 0.00127811
-5.4375 -2.3823e-21 0.00130328
-5.4126 1.29934e-20 0.00132907
-5.3877 -2.1868e-20 0.00135551
-5.36281 -2.97536e-21 0.00138261
-5.33791 2.35864e-21 0.0014104
-5.31303 5.2127e-21 0.00143889
-5.28814 -1.33241e-20 0.00146812
-5.26326 -1.16652e-20 0.0014981
-5.23838 -5.67055e-21 0.00152885
-5.21351 -7.94973e-21 0.0015604
-5.18864 -1.16522e-20 0.00159278
-5.16377 6.86905e-21 0.001626
-5.1389 -1.89182e-20 0.00166011
-5.11404 -4.05039e-21 0.00169513
-5.08918 -1.7611e-20 0.00173108
-5.06433 -9.6453e-21 0.00176799
-5.03948 1.34644e-20 0.00180591
-5.01463 6.55309e-21 0.00184486
-4.98978 -2.19742e-23 0.00188488
-4.96494 -1.90768e-21 0.00192599
-4.9401 2.21603e-21 0.00196825
-4.91526 -1.77765e-20 0.00201168
-4.89043 -5.0181e-20 0.00205633
-4.8656 -8.11236e-21 0.00210224
-4.84077 -2.07892e-20 0.00214946
-4.81594 -1.28093e-20 0.00219802
-4.79112 2.20108e-20 0.00224798
-4.7663 -3.78025e-20 0.00229938
-4.74149 -1.46954e-20 0.00235227
-4.71667 9.31687e-20 0.00240672
-4.69186 -9.69142e-21 0.00246277
-4.66706 -2.17008e-21 0.00252048
-4.64225 2.059e-21 0.00257991
-4.61745 -1.24362e-20 0.00264113
-4.59265 -1.20804e-20 0.0027042
-4.56786 -5.25859e-20 0.00276919
-4.54306 -1.2741e-21 0.00283617
-4.51827 7.11488e-21 0.00290522
-4.49348 -3.69129e-20 0.00297641
-4.4687 -5.07628e-20 0.00304983
-4.44392 -9.91266e-21 0.00312556
-4.41914 -1.24591e-20 0.00320368
-4.39436 4.52234e-20 0.00328431
-4.36959 -1.95637e-21 0.00336752
-4.34482 3.74909e-20 0.00345343
-4.32005 1.79189e-20 0.00354214
-4.29528 -7.02537e-20 0.00363377
-4.27052 -1.0958e-20 0.00372842
-4.24576 6.04947e-20 0.00382623
-4.221 -1.23845e-20 0.00392732
-4.19624 4.02148e-20 0.00403183
-4.17149 7.46583e-20 0.00413991
-4.14674 -7.78551e-21 0.00425169
-4.12199 -1.24014e-19 0.00436734
-4.09725 -6.10451e-20 0.00448702
-4.0725 6.7974e-20 0.00461091
-4.04776 2.10774e-20 0.00473919
-4.02302 -6.52272e-20 0.00487204
-3.99829 3.38711e-20 0.00500968
-3.97356 3.49669e-20 0.00515231
-3.94882 2.23324e-20 0.00530015
-3.9241 1.09106e-19 0.00545345
-3.89937 2.21977e-20 0.00561244
-3.87465 2.36634e-19 0.00577739
-3.84992 3.05346e-20 0.00594859
-3.82521 -3.59389e-21 0.0061263
-3.80049 5.60083e-20 0.00631086
-3.77577 -8.66956e-20 0.00650257
-3.75106 3.6861e-20 0.00670179
-3.72635 1.95855e-19 0.00690887
-3.70164 -2.37312e-19 0.00712421
-3.67694 -1.30505e-19 0.0073482
-3.65224 -9.08467e-20 0.00758128
-3.62754 -9.3317e-20 0.00782391
-3.60284 1.29104e-19 0.00807656
-3.57814 -3.84219e-19 0.00833976
-3.55345 1.25374e-19 0.00861405
-3.52875 1.2171e-20 0.00890001
-3.50406 -3.60083e-19 0.00919825
-3.47937 4.50078e-19 0.00950943
-3.45469 8.19335e-20 0.00983424
-3.43 8.69542e-20 0.0101734
-3.40532 9.90724e-20 0.0105278
-3.38064 5.79739e-20 0.0108982
-3.35597 -5.41347e-20 0.0112854
-3.33129 -3.85807e-19 0.0116906
-3.30662 -9.23672e-20 0.0121147
-3.28194 5.36043e-20 0.0125587
-3.25727 1.27666e-19 0.0130239
-3.23261 -8.91288e-20 0.0135116
-3.20794 -2.52353e-19 0.014023
-3.18328 4.7573e-19 0.0145596
-3.15861 -5.99397e-20 0.015123
-3.13395 1.5812e-19 0.0157149
-3.1093 -2.68194e-19 0.0163369
-3.08464 1.2174e-19 0.0169912
-3.05999 1.63595e-19 0.0176796
-3.03533 -5.52395e-19 0.0184046
-3.01068 1.95917e-19 0.0191684
-2.98603 -1.0778e-19 0.0199738
-2.96139 7.75889e-19 0.0208235
-2.93674 -2.10719e-19 0.0217205
-2.9121 -8.3544e-19 0.0226683
-2.88745 5.73747e-20 0.0236704
-2.86281 1.29738e-19 0.0247306
-2.83818 -3.67685e-19 0.0258533
-2.81354 -1.00163e-18 0.0270431
-2.7889 -1.26695e-19 0.0283049
-2.76427 2.33015e-20 0.0296443
-2.73964 1.24335e-18 0.0310673
-2.71501 4.32359e-19 0.0325804
-2.69038 -3.53244e-19 0.0341908
-2.66575 -9.88411e-19 0.0359064
-2.64113 8.78152e-19 0.0377359
-2.6165 -5.1056e-19 0.0396887
-2.59188 3.50841e-19 0.0417755
-2.56726 1.14244e-18 0.0440076
-2.54264 9.88069e-19 0.046398
-2.51802 -3.44037e-20 0.0489608
-2.49341 -9.94834e-19 0.0517117
-2.46879 -1.18634e-18 0.0546681
-2.44418 -8.97235e-19 0.0578495
-2.41957 1.38512e-18 0.0612775
-2.39496 1.05293e-18 0.0649762
-2.37035 1.98107e-18 0.0689727
-2.34574 -6.98358e-19 0.0732973
-2.32113 -2.57758e-18 0.077984
-2.29653 5.17659e-18 0.0830712
-2.27192 -4.93389e-18 0.0886023
-2.24732 8.93061e-18 0.094626
-2.22272 2.62831e-18 0.101198
-2.19812 -2.49467e-18 0.108381
-2.17352 4.81568e-18 0.116247
-2.14893 -5.62883e-18 0.124878
-2.12433 -2.57042e-18 0.134367
-2.09974 7.7894e-18 0.144822
-2.07514 -3.5539e-19 0.156367
-2.05055 3.28153e-18 0.169142
-2.02596 4.6316e-18 0.183313
-2.00137 8.03586e-18 0.199069
-1.97678 1.7586e-17 0.216631
-1.9522 -4.03217e-18 0.236252
-1.92761 6.2878e-18 0.258231
-1.90303 -1.72052e-18 0.282911
-1.87844 -2.74524e-17 0.310694
-1.85386 -5.19424e-18 0.342045
-1.82928 1.29278e-17 0.377503
-1.8047 -7.54846e-18 0.417689
-1.78012 -3.21486e-17 0.463315
-1.75554 1.08296e-17 0.515186
-1.73096 3.3791e-17 0.574202
-1.70639 4.80935e-17 0.641335
-1.68181 5.78064e-17 0.717603
-1.65724 1.12052e-17 0.803998
-1.63266 1.23417e-16 0.901373
-1.60809 2.32552e-17 1.01026
-1.58352 1.32329e-18 1.1306
-1.55895 -1.18758e-17 1.2614
-1.53438 -3.09177e-18 1.4003
-1.50981 1.14586e-17 1.54315
-1.48525 -1.62911e-16 1.68377
-1.46068 -1.46143e-17 1.81409
-1.43611 8.78431e-18 1.92492
-1.41155 1.54927e-18 2.00733
-1.38698 -4.16064e-17 2.05445
-1.36242 2.17222e-17 2.06301
-1.33786 -9.23092e-17 2.03408
-1.3133 5.24359e-17 1.97258
-1.28873 -8.71059e-18 1.88594
-1.26417 3.52524e-17 1.78245
-1.23962 -3.94415e-17 1.66985
-1.21506 3.83895e-17 1.55452
-1.1905 -3.82557e-17 1.44119
-1.16594 -5.6232e-17 1.33299
-1.14138 4.73781e-17 1.23178
-1.11683 1.74739e-17 1.13847
-1.09227 4.32e-17 1.05328
-1.06772 -6.17793e-17 0.976028
-1.04316 1.23321e-16 0.90626
-1.01861 -2.36591e-17 0.843412
-0.994058 2.02792e-18 0.786863
-0.969506 1.48242e-16 0.735996
-0.944954 -3.58602e-17 0.69022
-0.920403 -2.52349e-17 0.648988
-0.895852 -2.88033e-17 0.611803
-0.871302 1.4317e-17 0.578219
-0.846753 3.59443e-17 0.547839
-0.822204 -2.38372e-17 0.520313
-0.797655 9.96942e-18 0.49533
-0.773107 1.25589e-17 0.472618
-0.74856 1.09085e-17 0.451938
-0.724012 6.80591e-18 0.43308
-0.699466 9.4766e-18 0.415859
-0.674919 -3.55908e-17 0.400112
-0.650373 4.28238e-18 0.385697
-0.625828 2.32004e-18 0.372486
-0.601282 -3.13834e-18 0.36037
-0.576738 4.12862e-18 0.34925
-0.552193 3.71364e-18 0.339038
-0.527649 4.54186e-17 0.329657
-0.503105 -1.31535e-18 0.32104
-0.478561 -3.80829e-17 0.313125
-0.454018 7.52256e-18 0.305859
-0.429475 -5.01194e-18 0.299193
-0.404932 -4.80231e-18 0.293084
-0.38039 -1.89586e-19 0.287496
-0.355847 -1.09231e-17 0.282393
-0.331305 3.00037e-19 0.277745
-0.306763 -2.13345e-18 0.273526
-0.282222 -1.21321e-18 0.269713
-0.25768 1.05552e-17 0.266283
-0.233139 1.72058e-19 0.263219
-0.208597 1.04082e-18 0.260504
-0.184056 7.00635e-18 0.258125
-0.159515 -4.4539e-18 0.256068
-0.134974 4.91982e-18 0.254323
-0.110433 -7.744e-19 0.252883
-0.0858925 1.42545e-19 0.251739
-0.0613518 -5.10878e-19 0.250885
-0.0368111 5.14818e-20 0.250319
-0.0122703 3.96264e-20 0.250036
0.0122703 -2.96633e-20 0.250036
0.0368111 -2.12306e-19 0.250319
0.0613518 3.72233e-19 0.250885
0.0858925 2.41394e-19 0.251739
0.110433 1.48553e-18 0.252883
0.134974 4.40229e-18 0.254323
0.159515 -4.57955e-18 0.256068
0.184056 1.14126e-17 0.258125
0.208597 1.61414e-18 0.260504
0.233139 -1.13078e-18 0.263219
0.25768 1.14912e-17 0.266283
0.282222 1.09637e-18 0.269713
0.306763 -4.82039e-19 0.273526
0.331305 -2.89484e-18 0.277745
0.355847 -1.78852e-17 0.282393
0.38039 -2.58839e-18 0.287496
0.404932 1.03698e-18 0.293084
0.429475 -1.88148e-18 0.299193
0.454018 1.25982e-17 0.305859
0.478561 -3.75384e-17 0.313125
0.503105 -1.38155e-18 0.32104
0.527649 4.73655e-17 0.329657
0.552193 -3.01747e-19 0.339038
0.576738 4.80996e-18 0.34925
0.601282 1.09813e-18 0.36037
0.625828 7.12431e-18 0.372486
0.650373 -1.58538e-17 0.385697
0.674919 -4.17502e-17 0.400112
0.699466 -8.55913e-18 0.415859
0.724012 -5.20427e-18 0.43308
0.74856 -3.72348e-18 0.451938
0.773107 -7.40969e-18 0.472618
0.797655 -1.0656e-17 0.49533
0.822204 -8.84349e-18 0.520313
0.846753 3.40887e-17 0.547839
0.871302 5.92825e-18 0.578219
0.895852 2.33564e-17 0.611803
0.920403 -7.13582e-18 0.648988
0.944954 -2.90598e-17 0.69022
0.969506 9.57286e-17 0.735996
0.994058 -9.27987e-17 0.786863
1.01861 -1.68755e-17 0.843412
1.04316 1.16644e-16 0.90626
1.06772 -1.87071e-17 0.976028
1.09227 1.65552e-17 1.05328
1.11683 1.17669e-17 1.13847
1.14138 -8.35582e-17 1.23178
1.16594 -7.0996e-17 1.33299
1.1905 -2.05766e-16 1.44119
1.21506 -2.42068e-17 1.55452
1.23962 -6.87822e-17 1.66985
1.26417 -5.44775e-18 1.78245
1.28873 -2.03898e-17 1.88594
1.3133 -3.77e-17 1.97258
1.33786 -2.25004e-17 2.03408
1.36242 -4.74605e-17 2.06301
1.38698 -5.93475e-17 2.05445
1.41155 -8.81973e-19 2.00733
1.43611 5.17108e-18 1.92492
1.46068 3.91743e-19 1.81409
1.48525 5.83908e-17 1.68377
1.50981 1.94716e-17 1.54315
1.53438 -7.85372e-17 1.4003
1.55895 2.23029e-17 1.2614
1.58352 2.58749e-17 1.1306
1.60809 6.91496e-17 1.01026
1.63266 -2.59095e-17 0.901373
1.65724 -1.42372e-17 0.803998
1.68181 6.25136e-17 0.717603
1.70639 6.83293e-17 0.641335
1.73096 -1.61161e-17 0.574202
1.75554 -2.85031e-17 0.515186
1.78012 2.22945e-18 0.463315
1.8047 -2.13994e-17 0.417689
1.82928 -7.97838e-18 0.377503
1.85386 4.59463e-17 0.342045
1.87844 -4.29867e-17 0.310694
1.90303 1.05007e-17 0.282911
1.92761 1.16154e-17 0.258231
1.9522 -1.06505e-17 0.236252
1.97678 1.00657e-18 0.216631
2.00137 -5.32675e-19 0.199069
2.02596 1.99952e-17 0.183313
2.05055 8.48697e-18 0.169142
2.07514 -2.8701e-18 0.156367
2.09974 -7.1916e-18 0.144822
2.12433 -5.65248e-18 0.134367
2.14893 1.93742e-18 0.124878
2.17352 -1.88127e-18 0.116247
2.19812 3.12184e-18 0.108381
2.22272 -2.15607e-18 0.101198
2.24732 5.39955e-18 0.094626
2.27192 -8.68326e-18 0.0886023
2.29653 -2.00974e-19 0.0830712
2.32113 2.02404e-18 0.077984
2.34574 1.00726e-19 0.0732973
2.37035 1.00057e-18 0.0689727
2.39496 -6.26902e-21 0.0649762
2.41957 -1.14273e-18 0.0612775
2.44418 2.03366e-18 0.0578495
2.46879 -9.72154e-19 0.0546681
2.49341 1.59755e-19 0.0517117
2.51802 5.66248e-19 0.0489608
2.54264 1.06497e-18 0.046398
2.56726 -2.68584e-19 0.0440076
2.59188 -9.70576e-22 0.0417755
2.6165 4.24387e-19 0.0396887
2.64113 9.16398e-19 0.0377359
2.66575 -3.23724e-18 0.0359064
2.69038 -4.202e-19 0.0341908
2.71501 -1.2175e-18 0.0325804
2.73964 4.78584e-19 0.0310673
2.76427 1.25093e-19 0.0296443
2.7889 2.56834e-20 0.0283049
2.81354 -3.42258e-19 0.0270431
2.83818 2.18046e-19 0.0258533
2.86281 5.13632e-20 0.0247306
2.88745 1.53286e-19 0.0236704
2.9121 1.36707e-19 0.0226683
2.93674 -2.614e-19 0.0217205
2.96139 -4.94758e-20 0.0208235
2.98603 -4.25271e-19 0.0199738
3.01068 2.01929e-19 0.0191684
3.03533 -4.48534e-19 0.0184046
3.05999 1.3156e-19 0.0176796
3.08464 -8.93116e-20 0.0169912
3.1093 -4.10782e-19 0.0163369
3.13395 -8.42625e-20 0.0157149
3.15861 6.05186e-19 0.015123
3.18328 -2.52363e-19 0.0145596
3.20794 -4.46969e-20 0.014023
3.23261 -1.47596e-19 0.0135116
3.25727 -1.32081e-19 0.0130239
3.28194 2.31643e-19 0.0125587
3.30662 -4.14573e-20 0.0121147
3.33129 -1.31047e-19 0.0116906
3.35597 8.82581e-20 0.0112854
3.38064 5.96799e-20 0.0108982
3.40532 -1.37564e-19 0.0105278
3.43 2.29333e-19 0.0101734
3.45469 -7.72619e-20 0.00983424
3.47937 -9.86951e-20 0.00950943
3.50406 -4.18587e-20 0.00919825
3.52875 6.23404e-19 0.00890001
3.55345 -3.68396e-20 0.00861405
3.57814 -2.43756e-19 0.00833976
3.60284 -7.02335e-20 0.00807656
3.62754 1.01355e-19 0.00782391
3.65224 6.9342e-20 0.00758128
3.67694 -6.55272e-21 0.0073482
3.70164 -1.53368e-20 0.00712421
3.72635 6.64682e-20 0.00690887
3.75106 -4.89437e-20 0.00670179
3.77577 -2.80284e-20 0.00650257
3.80049 3.22007e-20 0.00631086
3.82521 3.09659e-20 0.0061263
3.84992 -1.14167e-20 0.00594859
3.87465 2.31738e-19 0.00577739
3.89937 -4.03245e-20 0.00561244
3.9241 -1.83715e-21 0.00545345
3.94882 3.16034e-20 0.00530015
3.97356 3.51865e-20 0.00515231
3.99829 -2.48185e-21 0.00500968
4.02302 -3.23101e-19 0.00487204
4.04776 9.4089e-20 0.00473919
4.0725 2.09579e-21 0.00461091
4.09725 2.42449e-20 0.00448702
4.12199 4.84872e-20 0.00436734
4.14674 -4.34561e-20 0.00425169
4.17149 4.02842e-20 0.00413991
4.19624 7.12574e-20 0.00403183
4.221 -1.16966e-19 0.00392732
4.24576 1.79472e-20 0.00382623
4.27052 3.81342e-20 0.00372842
4.29528 2.01575e-20 0.00363377
4.32005 -2.88791e-20 0.00354214
4.34482 3.96623e-20 0.00345343
4.36959 -5.63638e-20 0.00336752
4.39436 1.15116e-19 0.00328431
4.41914 -7.04218e-22 0.00320368
4.44392 4.26667e-20 0.00312556
4.4687 6.41692e-20 0.00304983
4.49348 -2.89101e-20 0.00297641
4.51827 1.14516e-19 0.00290522
4.54306 3.42555e-21 0.00283617
4.56786 7.04892e-21 0.00276919
4.59265 -2.63612e-20 0.0027042
4.61745 -1.39413e-20 0.00264113
4.64225 -1.67857e-20 0.00257991
4.66706 -2.18912e-21 0.00252048
4.69186 -1.5154e-20 0.00246277
4.71667 -1.5436e-21 0.00240672
4.74149 -1.84765e-21 0.00235227
4.7663 -2.14695e-20 0.00229938
4.79112 -3.59833e-20 0.00224798
4.81594 -2.57516e-23 0.00219802
4.84077 -8.29772e-21 0.00214946
4.8656 8.16416e-21 0.00210224
4.89043 -3.73588e-21 0.00205633
4.91526 2.5434e-21 0.00201168
4.9401 -2.11834e-21 0.00196825
4.96494 -1.77068e-21 0.00192599
4.98978 -1.13711e-20 0.00188488
5.01463 -6.01904e-21 0.00184486
5.03948 -1.96314e-20 0.00180591
5.06433 1.59028e-21 0.00176799
5.08918 1.84252e-20 0.00173108
5.11404 -2.5957e-20 0.00169513
5.1389 -3.58854e-20 0.00166011
5.16377 4.71294e-21 0.001626
5.18864 -9.78315e-21 0.00159278
5.21351 1.41071e-20 0.0015604
5.23838 5.29124e-20 0.00152885
5.26326 5.12716e-22 0.0014981
5.28814 -1.53158e-21 0.00146812
5.31303 -1.05254e-20 0.00143889
5.33791 1.28664e-20 0.0014104
5.36281 -9.26444e-22 0.00138261
5.3877 1.19542e-20 0.00135551
5.4126 1.76504e-20 0.00132907
5.4375 -1.20782e-21 0.00130328
5.4624 1.35359e-20 0.00127811
5.48731 -1.56567e-20 0.00125355
5.51222 2.26417e-21 0.00122959
5.53714 -5.13914e-21 0.00120619
5.56205 7.71238e-21 0.00118336
5.58698 1.43134e-20 0.00116106
5.6119 -1.24596e-20 0.00113929
5.63683 -1.52181e-22 0.00111804
5.66176 2.5178e-21 0.00109727
5.6867 -6.72698e-22 0.00107699
5.71164 1.6557e-20 0.00105718
5.73658 -3.66983e-21 0.00103782
5.76153 -3.46085e-21 0.00101891
5.78648 -1.43931e-20 0.00100043
5.81143 -3.07875e-21 0.000982367
5.83639 2.13655e-21 0.000964711
5.86135 1.98704e-21 0.000947452
5.88631 1.02638e-20 0.000930579
5.91128 4.32422e-21 0.000914081
5.93625 -8.17542e-21 0.000897949
5.96123 -3.93663e-21 0.000882172
5.98621 -1.05646e-20 0.000866741
6.01119 -2.78465e-21 0.000851648
6.03618 -1.14616e-20 0.000836882
6.06117 2.95153e-21 0.000822436
6.08617 8.63825e-21 0.000808301
6.11117 -2.0794e-21 0.00079447
6.13617 -3.54857e-21 0.000780933
6.16118 -2.69568e-22 0.000767685
6.18619 6.191e-21 0.000754717
6.2112 -4.6713e-22 0.000742022
6.23622 -6.68652e-21 0.000729594
6.26124 -8.63481e-23 0.000717425
6.28627 -8.53011e-21 0.000705509
6.3113 -6.00461e-21 0.00069384
6.33633 4.23414e-21 0.000682412
6.36137 5.11495e-22 0.000671218
6.38641 -2.41357e-21 0.000660253
6.41146 8.39667e-22 0.000649511
6.43651 4.1813e-22 0.000638988
6.46156 -1.77255e-21 0.000628676
6.48662 -9.11834e-22 0.000618572
6.51169 -4.61838e-21 0.00060867
6.53675 -2.8332e-21 0.000598966
6.56182 -6.17558e-21 0.000589454
6.5869 5.75249e-21 0.00058013
6.61198 -4.2751e-21 0.00057099
6.63706 -1.71658e-21 0.000562029
6.66215 3.88456e-21 0.000553244
6.68724 -2.51222e-21 0.000544629
6.71234 2.17959e-21 0.000536181
6.73744 2.65987e-21 0.000527896
6.76255 3.78812e-21 0.000519771
6.78766 4.3461e-21 0.000511801
6.81277 -5.56903e-21 0.000503983
6.83789 1.82741e-21 0.000496314
6.86301 -2.40916e-21 0.00048879
6.88814 -7.03315e-21 0.000481407
6.91327 -1.65208e-22 0.000474163
6.93841 3.15175e-22 0.000467055
6.96355 3.21513e-21 0.00046008
6.98869 -3.74612e-21 0.000453233
7.01384 1.66934e-21 0.000446514
7.039 2.52213e-21 0.000439918
7.06416 7.18392e-21 0.000433443
7.08932 1.26043e-21 0.000427087
7.11449 -3.40542e-21 0.000420846
7.13966 -1.55396e-21 0.000414719
7.16484 -3.32739e-22 0.000408702
7.19002 4.24123e-21 0.000402794
7.21521 8.71948e-22 0.000396992
7.2404 -1.91922e-21 0.000391294
7.2656 -2.48306e-21 0.000385697
7.2908 -4.2187e-22 0.0003802
7.316 2.40816e-21 0.000374799
7.34121 -1.00543e-22 0.000369494
7.36643 1.08102e-21 0.000364283
7.39165 6.66058e-22 0.000359162
7.41687 2.86047e-22 0.000354131
7.4421 -1.47131e-21 0.000349187
7.46734 -3.08862e-21 0.000344329
7.49258 -4.26182e-22 0.000339554
7.51782 3.86753e-21 0.000334862
7.54307 -7.96703e-22 0.00033025
7.56833 8.95719e-22 0.000325717
7.59359 1.36539e-21 0.000321261
7.61885 5.81245e-22 0.00031688
7.64412 3.26539e-21 0.000312574
7.6694 8.94904e-22 0.00030834
7.69468 2.82151e-22 0.000304177
7.71996 2.3902e-21 0.000300083
7.74525 -2.49242e-21 0.000296058
7.77055 1.90268e-21 0.0002921
7.79585 2.89519e-22 0.000288208
7.82115 -1.09226e-21 0.000284379
7.84646 2.85331e-23 0.000280614
7.87178 -1.12148e-21 0.00027691
7.8971 8.18297e-22 0.000273267
7.92243 2.52267e-21 0.000269683
7.94776 2.9262e-21 0.000266157
7.97309 -5.07019e-21 0.000262689
7.99844 1.09407e-21 0.000259276
8.02378 -5.01495e-22 0.000255918
8.04914 1.17385e-21 0.000252614
8.0745 -1.48178e-22 0.000249363
8.09986 2.7684e-21 0.000246163
8.12523 1.31712e-21 0.000243014
8.1506 -1.18777e-21 0.000239915
8.17598 -5.82963e-22 0.000236865
8.20137 1.93795e-22 0.000233863
8.22676 -3.77338e-22 0.000230908
8.25216 6.70855e-22 0.000227999
8.27756 4.34278e-22 0.000225135
8.30297 1.02546e-21 0.000222316
8.32838 -1.12496e-21 0.00021954
8.3538 2.90956e-22 0.000216807
8.37923 -9.00968e-22 0.000214117
8.40466 -4.45896e-22 0.000211467
8.43009 2.42336e-23 0.000208858
8.45553 -3.61686e-21 0.000206289
8.48098 -3.7793e-22 0.000203758
8.50644 2.09253e-22 0.000201266
8.53189 9.43752e-22 0.000198812
8.55736 1.42502e-21 0.000196394
8.58283 1.34547e-22 0.000194013
8.60831 8.1046e-23 0.000191668
8.63379 -1.42758e-21 0.000189357
8.65928 5.41847e-23 0.000187081
8.68477 8.57582e-22 0.000184838
8.71027 1.18656e-21 0.000182629
8.73578 -6.74665e-22 0.000180452
8.76129 4.21841e-22 0.000178308
8.78681 -5.26961e-22 0.000176194
8.81234 1.00568e-21 0.000174112
8.83787 -7.10686e-22 0.00017206
8.8634 8.24535e-22 0.000170037
8.88895 1.89535e-21 0.000168044
8.91449 -9.00069e-22 0.00016608
8.94005 -1.1808e-23 0.000164144
8.96561 -4.97256e-22 0.000162236
8.99118 7.58658e-22 0.000160355
9.01675 -6.43399e-22 0.000158501
9.04233 -8.18906e-22 0.000156674
9.06792 -2.80584e-22 0.000154872
9.09351 6.48204e-22 0.000153096
9.11911 -7.78057e-22 0.000151345
9.14471 8.5982e-23 0.000149618
9.17033 1.85841e-22 0.000147916
9.19594 -6.80947e-22 0.000146238
9.22157 -6.73014e-22 0.000144583
9.2472 -1.23961e-21 0.000142951
9.27284 9.17825e-22 0.000141342
9.29848 8.16621e-22 0.000139755
9.32413 6.39636e-23 0.00013819
9.34979 -7.82717e-22 0.000136646
9.37545 -2.37735e-22 0.000135124
9.40112 3.51368e-22 0.000133622
9.4268 1.16941e-22 0.000132141
9.45248 1.90634e-23 0.00013068
9.47817 -1.73046e-22 0.000129239
9.50387 -9.29688e-22 0.000127818
9.52957 2.08725e-22 0.000126416
9.55528 -1.57532e-22 0.000125032
9.581 -1.72893e-22 0.000123668
9.60672 3.13712e-22 0.000122321
9.63245 7.65213e-23 0.000120993
9.65819 2.0119e-22 0.000119682
9.68393 7.10583e-22 0.000118389
9.70968 -3.31945e-22 0.000117113
9.73544 -3.5668e-22 0.000115853
9.76121 2.54548e-22 0.000114611
9.78698 -7.29603e-23 0.000113384
9.81276 1.42994e-22 0.000112174
9.83854 8.10834e-22 0.00011098
9.86434 -3.97515e-22 0.000109801
9.89014 -1.07862e-21 0.000108637
9.91595 -4.91058e-22 0.000107489
9.94176 -6.83996e-22 0.000106356
9.96758 2.68399e-22 0.000105237
9.99341 -1.0683e-22 0.000104132
10.0192 -6.3399e-23 0.000103042
10.0451 -1.67978e-22 0.000101966
10.0709 2.47047e-23 0.000100904
10.0968 -1.07136e-21 9.98547e-05
10.1227 4.78627e-22 9.88191e-05
10.1485 1.58772e-22 9.77968e-05
10.1744 4.01273e-22 9.67873e-05
10.2003 3.76533e-22 9.57906e-05
10.2262 5.78778e-22 9.48065e-05
10.2521 -2.88477e-22 9.38348e-05
10.278 2.80818e-22 9.28752e-05
10.3039 -2.6632e-23 9.19277e-05
10.3299 1.05618e-22 9.09919e-05
10.3558 -1.18728e-22 9.00679e-05
10.3817 -4.62192e-23 8.91553e-05
10.4077 4.2896e-23 8.8254e-05
10.4336 9.5266e-23 8.73638e-05
10.4596 -6.71646e-23 8.64846e-05
10.4856 4.1401e-22 8.56162e-05
10.5115 5.83237e-22 8.47585e-05
10.5375 -1.11834e-22 8.39113e-05
10.5635 3.5234e-22 8.30744e-05
10.5895 5.04941e-22 8.22477e-05
10.6155 -1.52319e-22 8.14311e-05
10.6415 7.49156e-23 8.06244e-05
10.6676 1.70873e-22 7.98274e-05
10.6936 -3.71122e-22 7.904e-05
10.7196 5.5746e-22 7.82621e-05
10.7457 -1.13153e-22 7.74936e-05
10.7718 3.00022e-22 7.67343e-05
10.7978 8.1192e-24 7.5984e-05
10.8239 -2.62481e-22 7.52427e-05
10.85 4.93438e-22 7.45102e-05
10.8761 -1.93896e-22 7.37864e-05
10.9022 3.56969e-22 7.30712e-05
10.9283 -8.31011e-23 7.23644e-05
10.9544 -5.4095e-22 7.1666e-05
10.9805 3.92817e-22 7.09757e-05
11.0066 -4.15735e-22 7.02936e-05
11.0328 2.6606e-22 6.96195e-05
11.0589 4.41423e-22 6.89532e-05
11.0851 -2.1073e-22 6.82947e-05
11.1112 -1.90111e-23 6.76439e-05
11.1374 7.11268e-23 6.70006e-05
11.1636 -2.19622e-22 6.63648e-05
11.1898 4.76891e-23 6.57363e-05
11.216 4.47664e-22 6.5115e-05
11.2422 -9.69725e-23 6.45009e-05
11.2684 1.66497e-22 6.38938e-05
11.2946 1.36452e-22 6.32937e-05
11.3209 -1.99257e-23 6.27004e-05
11.3471 1.58796e-22 6.21139e-05
11.3734 -4.60307e-22 6.15341e-05
11.3996 6.918e-23 6.09609e-05
11.4259 -1.26807e-22 6.03941e-05
11.4522 1.49389e-22 5.98337e-05
11.4784 1.61663e-22 5.92797e-05
11.5047 -1.58411e-22 5.87319e-05
11.531 -2.926e-22 5.81902e-05
11.5573 1.00266e-22 5.76546e-05
11.5837 1.41294e-22 5.7125e-05
11.61 -2.04762e-22 5.66013e-05
11.6363 1.53468e-23 5.60834e-05
11.6627 -1.70632e-22 5.55713e-05
11.689 -2.92045e-23 5.50649e-05
11.7154 1.18475e-23 5.4564e-05
11.7418 3.94958e-22 5.40687e-05
11.7682 -4.20426e-22 5.35788e-05
11.7946 -1.82165e-22 5.30943e-05
11.821 5.14682e-23 5.26151e-05
11.8474 1.46716e-22 5.21412e-05
11.8738 2.91317e-22 5.16724e-05
11.9002 -1.43613e-22 5.12087e-05
11.9267 -3.07254e-23 5.07501e-05
11.9531 -5.76465e-23 5.02965e-05
11.9796 1.71044e-22 4.98477e-05
12.0061 -2.00303e-22 4.94038e-05
12.0325 -1.75671e-22 4.89647e-05
12.059 1.95325e-22 4.85303e-05
12.0855 -2.09545e-22 4.81006e-05
12.112 2.19522e-23 4.76755e-05
12.1385 -2.44345e-22 4.72549e-05
12.1651 -9.13626e-23 4.68389e-05
12.1916 5.76757e-23 4.64272e-05
12.2182 4.21408e-23 4.60199e-05
12.2447 -1.27463e-22 4.5617e-05
12.2713 -1.72873e-23 4.52183e-05
12.2979 -7.67078e-23 4.48238e-05
12.3244 -6.16317e-22 4.44335e-05
12.351 -6.31981e-23 4.40472e-05
12.3776 5.0011e-23 4.36651e-05
12.4043 1.65223e-22 4.32869e-05
12.4309 2.24159e-22 4.29127e-05
12.4575 7.93327e-23 4.25424e-05
12.4842 2.79787e-23 4.21759e-05
12.5108 -1.3586e-22 4.18133e-05
12.5375 -7.81692e-23 4.14544e-05
12.5642 -1.06407e-22 4.10992e-05
12.5909 6.59348e-23 4.07477e-05
12.6176 -7.92446e-23 4.03999e-05
12.6443 -5.7975e-23 4.00556e-05
12.671 -4.29386e-23 3.97148e-05
12.6977 2.52123e-24 3.93776e-05
12.7245 -1.83944e-23 3.90437e-05
12.7512 -2.30823e-23 3.87133e-05
12.778 1.00258e-22 3.83863e-05
12.8047 1.77556e-22 3.80626e-05
12.8315 1.69151e-22 3.77422e-05
12.8583 -8.35676e-23 3.7425e-05
12.8851 -1.19395e-22 3.7111e-05
12.9119 -5.34431e-23 3.68002e-05
12.9388 6.67547e-23 3.64925e-05
12.9656 -6.89883e-23 3.61879e-05
12.9925 6.11202e-23 3.58864e-05
13.0193 -6.41402e-23 3.55879e-05
13.0462 9.39132e-24 3.52924e-05
13.0731 1.32297e-22 3.49998e-05
13.1 4.72695e-24 3.47101e-05
13.1269 -1.15162e-22 3.44234e-05
13.1538 -3.21984e-23 3.41394e-05
13.1807 5.48218e-23 3.38583e-05
13.2076 1.76269e-22 3.358e-05
13.2346 4.1122e-24 3.33044e-05
13.2615 2.29412e-23 3.30315e-05
13.2885 1.04197e-22 3.27613e-05
13.3155 1.1684e-22 3.24937e-05
13.3425 -1.32565e-22 3.22288e-05
13.3695 1.46551e-22 3.19664e-05
13.3965 1.2928e-23 3.17066e-05
13.4235 8.64048e-23 3.14494e-05
13.4506 -7.01262e-23 3.11946e-05
13.4776 8.47544e-24 3.09423e-05
13.5047 1.56566e-22 3.06925e-05
13.5318 3.23826e-23 3.04451e-05
13.5588 -8.88484e-23 3.02e-05
13.5859 -2.86225e-24 2.99573e-05
13.6131 6.44687e-23 2.9717e-05
13.6402 -1.31754e-22 2.94789e-05
13.6673 -5.14119e-23 2.92432e-05
13.6945 3.30944e-23 2.90097e-05
13.7216 -3.40955e-23 2.87784e-05
13.7488 -1.63092e-23 2.85493e-05
13.776 -7.42321e-23 2.83224e-05
13.8032 1.05176e-22 2.80977e-05
13.8304 7.41444e-23 2.78751e-05
13.8576 -9.9621e-23 2.76545e-05
13.8848 -3.5985e-23 2.74361e-05
13.9121 1.24327e-22 2.72197e-05
13.9393 -6.37568e-25 2.70054e-05
13.9666 -7.71164e-23 2.67931e-05
13.9939 4.21215e-23 2.65828e-05
14.0212 -4.38186e-23 2.63744e-05
14.0485 2.84705e-23 2.6168e-05
14.0758 -6.7153e-23 2.59635e-05
14.1031 -9.41087e-23 2.57609e-05
14.1305 -1.43137e-23 2.55602e-05
14.1578 -2.18661e-23 2.53614e-05
14.1852 -1.19687e-22 2.51644e-05
14.2126 -6.7213e-23 2.49692e-05
14.24 4.11215e-23 2.47758e-05
14.2674 3.62954e-23 2.45842e-05
14.2948 3.5355e-23 2.43944e-05
14.3222 -1.05081e-22 2.42063e-05
14.3497 -6.22151e-23 2.40199e-05
14.3771 -2.54174e-23 2.38352e-05
14.4046 -4.60121e-24 2.36522e-05
14.4321 -8.0026e-24 2.34709e-05
14.4596 5.79482e-23 2.32913e-05
14.4871 -5.63545e-23 2.31132e-05
14.5147 2.52236e-23 2.29368e-05
14.5422 2.83481e-23 2.2762e-05
14.5698 -1.15529e-22 2.25888e-05
14.5973 2.32115e-25 2.24171e-05
14.6249 2.84626e-23 2.2247e-05
14.6525 -5.24402e-23 2.20784e-05
14.6801 4.30431e-23 2.19113e-05
14.7077 -9.69915e-24 2.17457e-05
14.7354 3.74766e-23 2.15816e-05
14.763 5.65618e-23 2.1419e-05
14.7907 3.67781e-24 2.12578e-05
14.8184 7.92214e-23 2.1098e-05
14.8461 4.87585e-23 2.09397e-05
14.8738 6.4483e-23 2.07828e-05
14.9015 -1.27176e-22 2.06272e-05
14.9292 8.84115e-23 2.04731e-05
14.957 7.75965e-24 2.03203e-05
14.9848 1.09806e-22 2.01688e-05
15.0125 1.90612e-23 2.00187e-05
15.0403 4.15429e-23 1.98699e-05
15.0681 -9.75968e-24 1.97224e-05
15.096 -5.23679e-24 1.95762e-05
15.1238 -2.12849e-23 1.94313e-05
15.1517 -6.12267e-24 1.92876e-05
15.1795 -1.10248e-23 1.91452e-05
15.2074 -1.15103e-22 1.9004e-05
15.2353 -5.75984e-23 1.88641e-05
15.2632 1.99246e-23 1.87254e-05
15.2911 2.99844e-24 1.85879e-05
15.3191 -9.58936e-23 1.84515e-05
15.347 -2.5009e-23 1.83164e-05
15.375 -2.8241e-23 1.81824e-05
15.403 -2.00278e-23 1.80495e-05
15.431 3.00129e-23 1.79178e-05
15.459 6.29026e-23 1.77872e-05
15.4871 -8.46801e-23 1.76578e-05
15.5151 -3.76936e-23 1.75294e-05
15.5432 -1.09254e-23 1.74022e-05
15.5713 3.00478e-23 1.7276e-05
15.5994 1.46647e-23 1.71509e-05
15.6275 -5.88777e-23 1.70269e-05
15.6556 -1.26155e-22 1.69039e-05
15.6838 3.12387e-23 1.6782e-05
15.7119 -3.88266e-23 1.66611e-05
15.7401 7.44438e-24 1.65412e-05
15.7683 4.95007e-23 1.64223e-05
15.7965 4.30818e-23 1.63044e-05
15.8247 3.3325e-23 1.61875e-05
15.853 -5.37557e-23 1.60716e-05
15.8812 -5.19261e-23 1.59567e-05
15.9095 -9.82074e-23 1.58427e-05
15.9378 -1.91704e-23 1.57297e-05
15.9661 -1.01304e-22 1.56176e-05
15.9944 -2.45362e-23 1.55065e-05
16.0228 5.44935e-23 1.53962e-05
16.0511 -2.9713e-23 1.52869e-05
16.0795 2.79525e-23 1.51785e-05
16.1079 -1.40316e-25 1.5071e-05
16.1363 4.49258e-23 1.49644e-05
16.1647 -4.53976e-23 1.48587e-05
16.1932 -1.2105e-23 1.47538e-05
16.2216 -3.12649e-23 1.46498e-05
16.2501 -8.78803e-25 1.45466e-05
16.2786 -2.37863e-23 1.44443e-05
16.3071 3.93631e-23 1.43429e-05
16.3356 -1.17643e-23 1.42422e-05
16.3642 -2.19821e-23 1.41424e-05
16.3927 -2.88128e-24 1.40434e-05
16.4213 8.13755e-24 1.39452e-05
16.4499 6.96481e-23 1.38478e-05
16.4785 4.14946e-23 1.37512e-05
16.5072 7.27073e-24 1.36554e-05
16.5358 -5.68134e-23 1.35603e-05
16.5645 -9.40146e-24 1.3466e-05
16.5932 -5.99099e-25 1.33725e-05
16.6219 1.29662e-23 1.32797e-05
16.6506 -1.72487e-23 1.31877e-05
16.6794 -3.02415e-23 1.30964e-05
16.7081 -8.7439e-24 1.30058e-05
16.7369 -4.83502e-24 1.2916e-05
16.7657 -3.65398e-23 1.28269e-05
16.7945 -1.73124e-23 1.27385e-05
16.8234 -6.38212e-24 1.26508e-05
16.8522 -1.92951e-25 1.25638e-05
16.8811 -1.39341e-23 1.24775e-05
16.91 1.0461e-22 1.23918e-05
16.9389 -5.14115e-23 1.23069e-05
16.9679 -2.11876e-23 1.22226e-05
16.9968 -1.96224e-25 1.2139e-05
17.0258 4.45184e-23 1.20561e-05
17.0548 7.97738e-24 1.19738e-05
17.0838 -2.55483e-23 1.18921e-05
17.1128 3.39067e-23 1.18111e-05
17.1419 -6.94809e-23 1.17307e-05
17.1709 1.02789e-22 1.1651e-05
17.2 -2.55399e-23 1.15719e-05
17.2291 3.24268e-23 1.14933e-05
17.2583 1.82732e-23 1.14155e-05
17.2874 -3.89771e-23 1.13382e-05
17.3166 2.91861e-23 1.12615e-05
17.3458 -4.07585e-24 1.11854e-05
17.375 -3.29266e-23 1.11099e-05
17.4042 9.76708e-24 1.1035e-05
17.4335 6.33115e-23 1.09606e-05
17.4628 -4.24533e-23 1.08869e-05
17.4921 -1.05318e-23 1.08137e-05
17.5214 -9.34187e-24 1.0741e-05
17.5507 1.35884e-23 1.0669e-05
17.5801 1.14856e-23 1.05975e-05
17.6094 5.96105e-24 1.05265e-05
17.6388 3.23689e-23 1.04561e-05
17.6683 -3.24662e-23 1.03862e-05
17.6977 2.32455e-24 1.03168e-05
17.7272 -1.45099e-24 1.0248e-05
17.7567 2.83254e-23 1.01797e-05
17.7862 -5.94911e-24 1.01119e-05
17.8157 -1.343e-23 1.00446e-05
17.8452 1.28198e-24 9.97784e-06
17.8748 -4.00239e-23 9.91158e-06
17.9044 1.40057e-23 9.84583e-06
17.934 -1.69162e-23 9.78056e-06
17.9637 -2.95582e-23 9.71579e-06
17.9933 2.21628e-23 9.65151e-06
18.023 -2.2624e-23 9.58771e-06
18.0527 -4.19708e-24 9.52439e-06
18.0825 -1.53546e-23 9.46155e-06
18.1122 3.28356e-23 9.39917e-06
18.142 1.34316e-23 9.33726e-06
18.1718 -9.54228e-24 9.27581e-06
18.2016 1.71469e-23 9.21482e-06
18.2315 -2.88322e-23 9.15428e-06
18.2613 -1.35106e-23 9.0942e-06
18.2912 -3.01577e-24 9.03456e-06
18.3212 3.98333e-23 8.97536e-06
18.3511 -4.36825e-24 8.9166e-06
18.3811 7.27422e-24 8.85827e-06
18.4111 -4.47096e-23 8.80037e-06
18.4411 3.2973e-23 8.7429e-06
18.4711 -1.86703e-23 8.68586e-06
18.5012 1.22299e-23 8.62923e-06
18.5313 -9.3725e-24 8.57302e-06
18.5614 6.84651e-24 8.51722e-06
18.5915 8.05755e-24 8.46182e-06
18.6217 1.94153e-24 8.40684e-06
18.6519 -2.59888e-23 8.35225e-06
18.6821 1.04498e-23 8.29806e-06
18.7123 1.29177e-23 8.24427e-06
18.7426 2.34819e-24 8.19087e-06
18.7729 -5.5424e-23 8.13785e-06
18.8032 -2.48409e-23 8.08522e-06
18.8335 -5.56398e-25 8.03297e-06
18.8639 6.72824e-24 7.9811e-06
18.8943 -4.06948e-24 7.9296e-06
18.9247 6.5818e-24 7.87848e-06
18.9551 -4.0852e-23 7.82772e-06
18.9856 2.58629e-23 7.77733e-06
19.0161 1.50296e-23 7.7273e-06
19.0466 -5.05504e-24 7.67763e-06
19.0772 -5.62057e-24 7.62831e-06
19.1078 -3.27409e-24 7.57935e-06
19.1384 -1.27703e-23 7.53073e-06
19.169 -5.96383e-24 7.48246e-06
19.1997 2.43586e-23 7.43454e-06
19.2303 1.64788e-23 7.38696e-06
19.2611 -1.87939e-23 7.33971e-06
19.2918 -3.33758e-23 7.2928e-06
19.3226 8.8284e-24 7.24623e-06
19.3534 1.60024e-23 7.19998e-06
19.3842 -3.45107e-23 7.15406e-06
19.4151 -7.11456e-24 7.10846e-06
19.4459 2.00165e-23 7.06319e-06
19.4768 -1.30151e-24 7.01823e-06
19.5078 -5.06015e-24 6.97359e-06
19.5388 9.19268e-24 6.92926e-06
19.5698 -1.98856e-24 6.88524e-06
19.6008 -9.3714e-24 6.84154e-06
19.6318 -5.53249e-24 6.79813e-06
19.6629 -1.97688e-23 6.75503e-06
19.6941 -1.24403e-23 6.71223e-06
19.7252 -1.36792e-23 6.66973e-06
19.7564 9.99605e-24 6.62753e-06
19.7876 1.08173e-23 6.58561e-06
19.8188 3.96441e-24 6.54399e-06
19.8501 -8.93304e-24 6.50266e-06
19.8814 7.03299e-25 6.46161e-06
19.9127 -1.63369e-23 6.42084e-06
19.9441 -1.03276e-23 6.38036e-06
19.9755 1.55415e-23 6.34015e-06
20.0069 1.00571e-23 6.30023e-06
20.0384 -2.69128e-24 6.26057e-06
20.0699 -8.48853e-24 6.22119e-06
20.1014 -8.01759e-24 6.18208e-06
20.1329 -1.7553e-23 6.14323e-06
20.1645 6.71429e-24 6.10466e-06
20.1961 5.46971e-24 6.06634e-06
20.2278 9.33898e-25 6.02829e-06
20.2595 7.43217e-24 5.99049e-06
20.2912 1.49111e-23 5.95295e-06
20.323 6.57644e-24 5.91567e-06
20.3547 -1.77977e-24 5.87864e-06
20.3866 1.3035e-23 5.84186e-06
20.4184 -8.06276e-24 5.80532e-06
20.4503 4.19175e-25 5.76904e-06
20.4822 1.39724e-23 5.733e-06
20.5142 8.7454e-24 5.6972e-06
20.5462 1.80189e-23 5.66165e-06
20.5782 1.05155e-23 5.62633e-06
20.6102 -1.23901e-23 5.59125e-06
20.6423 2.20059e-24 5.5564e-06
20.6745 5.24442e-24 5.52179e-06
20.7066 -2.59125e-23 5.48741e-06
20.7388 -6.66733e-24 5.45325e-06
20.7711 1.25424e-23 5.41933e-06
20.8034 -3.29835e-24 5.38563e-06
20.8357 -7.02284e-24 5.35215e-06
20.868 1.60152e-24 5.3189e-06
20.9004 3.08105e-23 5.28587e-06
20.9328 1.27995e-24 5.25305e-06
20.9653 1.43794e-23 5.22046e-06
20.9978 -2.45603e-23 5.18807e-06
21.0303 9.8417e-24 5.1559e-06
21.0629 7.6474e-24 5.12395e-06
21.0955 3.35364e-24 5.0922e-06
21.1282 1.75758e-23 5.06066e-06
21.1609 1.65876e-23 5.02933e-06
21.1936 -3.37901e-24 4.9982e-06
21.2264 7.1955e-24 4.96728e-06
21.2592 -8.29707e-24 4.93656e-06
21.292 -5.38191e-24 4.90604e-06
21.3249 -2.01588e-24 4.87571e-06
21.3578 9.66839e-25 4.84559e-06
21.3908 -6.09695e-24 4.81566e-06
21.4238 -3.25926e-24 4.78592e-06
21.4569 1.23876e-23 4.75638e-06
21.49 9.45258e-24 4.72703e-06
21.5231 8.04594e-24 4.69786e-06
21.5563 1.96239e-23 4.66889e-06
21.5895 5.83721e-25 4.6401e-06
21.6228 9.49141e-24 4.6115e-06
21.6561 -3.37952e-24 4.58308e-06
21.6895 2.11982e-24 4.55484e-06
21.7229 -2.56829e-24 4.52679e-06
21.7563 6.83537e-25 4.49891e-06
21.7898 -8.69988e-24 4.47121e-06
21.8233 -9.04349e-25 4.44369e-06
21.8569 2.10253e-23 4.41634e-06
21.8905 5.78729e-24 4.38917e-06
21.9242 -2.52508e-25 4.36217e-06
21.9579 4.4212e-24 4.33534e-06
21.9916 -1.54559e-23 4.30868e-06
22.0254 6.86405e-24 4.28219e-06
22.0593 1.08042e-23 4.25586e-06
22.0932 -5.45623e-24 4.2297e-06
22.1271 -7.37135e-24 4.20371e-06
22.1611 -4.58925e-24 4.17788e-06
22.1951 -4.00823e-24 4.15221e-06
22.2292 -1.2978e-23 4.12671e-06
22.2634 2.79625e-24 4.10136e-06
22.2976 1.30743e-24 4.07617e-06
22.3318 2.87844e-24 4.05114e-06
22.3661 3.27506e-24 4.02626e-06
22.4004 -3.3152e-24 4.00154e-06
22.4348 5.03801e-24 3.97697e-06
22.4692 -2.01311e-25 3.95256e-06
22.5037 -1.42049e-23 3.92829e-06
22.5383 -1.27966e-24 3.90418e-06
22.5729 4.36466e-24 3.88021e-06
22.6075 1.32148e-23 3.8564e-06
22.6422 -8.58085e-24 3.83273e-06
22.6769 -4.28762e-24 3.8092e-06
22.7117 -5.90832e-24 3.78582e-06
22.7466 7.20798e-24 3.76258e-06
22.7815 3.99128e-25 3.73949e-06
22.8165 2.95238e-24 3.71653e-06
22.8515 6.48106e-24 3.69372e-06
22.8866 -6.55238e-24 3.67104e-06
22.9217 9.44974e-24 3.6485e-06
22.9569 -9.81535e-24 3.6261e-06
22.9922 -1.06198e-23 3.60384e-06
23.0275 7.07468e-25 3.58171e-06
23.0628 1.35281e-23 3.55971e-06
23.0983 3.22253e-24 3.53785e-06
23.1338 -4.31518e-24 3.51611e-06
23.1693 6.15933e-24 3.49451e-06
23.2049 -3.72578e-24 3.47304e-06
23.2406 -1.39259e-24 3.4517e-06
23.2763 4.51613e-24 3.43048e-06
23.3121 -4.27944e-24 3.40939e-06
23.3479 -5.48963e-24 3.38843e-06
23.3838 -2.47039e-24 3.36759e-06
23.4198 3.08634e-24 3.34687e-06
23.4559 9.88358e-24 3.32628e-06
23.492 -1.35608e-24 3.30581e-06
23.5281 1.32315e-23 3.28546e-06
23.5644 3.00263e-24 3.26523e-06
23.6007 -5.50626e-24 3.24512e-06
23.637 -8.47538e-24 3.22513e-06
23.6735 -4.37702e-24 3.20525e-06
23.71 8.73418e-24 3.18549e-06
23.7465 -8.54801e-24 3.16585e-06
23.7832 3.21898e-24 3.14632e-06
23.8199 -7.9761e-25 3.12691e-06
23.8567 2.13392e-24 3.10761e-06
23.8935 -8.91033e-24 3.08842e-06
23.9304 4.19435e-24 3.06934e-06
23.9674 -2.67066e-24 3.05037e-06
24.0045 3.09006e-24 3.03151e-06
24.0417 -5.1748e-24 3.01276e-06
24.0789 2.78182e-24 2.99411e-06
24.1162 -2.47118e-24 2.97558e-06
24.1535 3.34642e-24 2.95715e-06
24.191 1.03311e-23 2.93882e-06
24.2285 -7.64378e-24 2.9206e-06
24.2661 -5.33986e-24 2.90248e-06
24.3038 5.7708e-25 2.88447e-06
24.3415 -8.58422e-24 2.86656e-06
24.3794 1.41669e-25 2.84875e-06
24.4173 4.18701e-24 2.83103e-06
24.4553 -6.67691e-24 2.81342e-06
24.4934 -2.42511e-24 2.79591e-06
24.5316 -3.17309e-25 2.77849e-06
24.5698 -3.946e-25 2.76118e-06
24.6081 -8.09872e-24 2.74396e-06
24.6466 1.59837e-24 2.72683e-06
24.6851 4.96569e-25 2.7098e-06
24.7237 -2.1094e-24 2.69286e-06
24.7624 1.67369e-24 2.67602e-06
24.8012 -2.13256e-24 2.65927e-06
24.84 -1.59409e-24 2.64261e-06
24.879 1.97541e-25 2.62605e-06
24.9181 1.26845e-24 2.60957e-06
24.9572 -7.08758e-25 2.59318e-06
24.9965 -7.82255e-24 2.57688e-06
25.0358 -7.25256e-24 2.56067e-06
25.0753 5.56003e-24 2.54455e-06
25.1148 3.69872e-24 2.52852e-06
25.1545 -6.56224e-24 2.51257e-06
25.1942 3.43856e-24 2.4967e-06
25.234 -1.23473e-24 2.48092e-06
25.274 1.46819e-24 2.46523e-06
25.314 -7.57371e-24 2.44962e-06
25.3542 1.50539e-24 2.43409e-06
25.3945 -4.07507e-24 2.41864e-06
25.4349 2.17849e-24 2.40327e-06
25.4753 -2.27841e-24 2.38799e-06
25.5159 1.54802e-24 2.37278e-06
25.5567 -6.90051e-25 2.35766e-06
25.5975 -3.81675e-24 2.34261e-06
25.6384 -4.16298e-24 2.32764e-06
25.6795 1.60519e-24 2.31274e-06
25.7207 2.58961e-25 2.29792e-06
25.762 -2.45212e-24 2.28318e-06
25.8034 -1.29467e-25 2.26852e-06
25.8449 -3.52082e-24 2.25392e-06
25.8866 -3.32255e-24 2.2394e-06
25.9284 4.89431e-24 2.22496e-06
25.9703 -2.9479e-24 2.21058e-06
26.0124 4.30022e-25 2.19628e-06
26.0546 2.62816e-24 2.18205e-06
26.0969 4.37063e-24 2.16789e-06
26.1394 4.26436e-24 2.1538e-06
26.182 -9.5203e-25 2.13978e-06
26.2247 4.3018e-24 2.12582e-06
26.2676 -2.26936e-24 2.11194e-06
26.3106 -1.22546e-24 2.09812e-06
26.3538 3.42713e-24 2.08436e-06
26.3972 5.9802e-25 2.07067e-06
26.4406 5.15224e-25 2.05705e-06
26.4843 -2.68526e-25 2.04349e-06
26.5281 2.02176e-24 2.03e-06
26.572 -4.23384e-24 2.01656e-06
26.6161 -3.4999e-24 2.00319e-06
26.6604 1.14118e-24 1.98988e-06
26.7048 1.11262e-24 1.97663e-06
26.7495 -3.77295e-25 1.96345e-06
26.7942 3.84711e-24 1.95032e-06
26.8392 1.75752e-24 1.93725e-06
26.8843 1.7738e-24 1.92423e-06
26.9297 2.39448e-24 1.91128e-06
26.9752 -2.46264e-24 1.89838e-06
27.0209 4.40485e-24 1.88554e-06
27.0668 4.76619e-24 1.87275e-06
27.1129 -8.81785e-26 1.86001e-06
27.1592 -4.38447e-24 1.84733e-06
27.2056 -1.69791e-24 1.83471e-06
27.2523 -2.94979e-24 1.82213e-06
27.2993 5.07634e-25 1.80961e-06
27.3464 4.59328e-24 1.79713e-06
27.3937 -2.1679e-24 1.78471e-06
27.4413 -1.51573e-24 1.77233e-06
27.4891 2.76378e-24 1.76001e-06
27.5372 -4.00552e-24 1.74773e-06
27.5854 -3.77117e-24 1.73549e-06
27.634 9.98672e-25 1.7233e-06
27.6827 -2.51043e-24 1.71116e-06
27.7318 7.0318e-25 1.69906e-06
27.7811 -6.79644e-25 1.687e-06
27.8306 4.0535e-24 1.67499e-06
27.8805 -1.13907e-24 1.66302e-06
27.9306 6.75771e-25 1.65108e-06
27.981 -1.55886e-25 1.63919e-06
28.0317 -6.19416e-25 1.62733e-06
28.0827 2.87344e-25 1.61551e-06
28.1341 2.43256e-24 1.60372e-06
28.1857 2.25617e-24 1.59198e-06
28.2377 3.43314e-25 1.58026e-06
28.29 1.77054e-24 1.56858e-06
28.3427 -4.54875e-24 1.55692e-06
28.3957 -2.57679e-24 1.5453e-06
28.4491 -8.36505e-25 1.53371e-06
28.5028 4.55715e-25 1.52214e-06
28.557 -2.3448e-24 1.5106e-06
28.6116 -8.95148e-25 1.49908e-06
28.6665 3.82636e-24 1.48759e-06
28.7219 -2.53877e-24 1.47612e-06
28.7778 5.04061e-25 1.46466e-06
28.8341 -1.93852e-24 1.45323e-06
28.8909 -5.70119e-25 1.44181e-06
28.9482 2.81106e-24 1.4304e-06
29.006 3.43898e-25 1.41901e-06
29.0644 -2.37034e-25 1.40762e-06
29.1233 -4.29584e-25 1.39624e-06
29.1828 -1.71337e-24 1.38487e-06
29.2428 2.27079e-24 1.3735e-06
29.3036 7.18942e-25 1.36212e-06
29.3649 1.83185e-25 1.35075e-06
29.427 4.60731e-25 1.33936e-06
29.4898 -3.18679e-24 1.32797e-06
29.5533 1.50044e-25 1.31656e-06
29.6177 -6.53107e-25 1.30513e-06
29.6829 1.02752e-24 1.29367e-06
29.749 3.61655e-24 1.28219e-06
29.816 8.20983e-26 1.27067e-06
29.8841 2.75346e-24 1.25912e-06
29.9532 3.88976e-24 1.24751e-06
30.0235 -5.93462e-25 1.23585e-06
30.0949 4.38638e-25 1.22413e-06
30.1678 2.7013e-24 1.21233e-06
30.242 -2.16862e-24 1.20044e-06
30.3178 -3.07651e-25 1.18846e-06
30.3953 2.32028e-24 1.17636e-06
30.4746 6.32966e-25 1.16413e-06
30.556 1.78774e-24 1.15175e-06
30.6398 -1.04551e-24 1.13919e-06
30.7261 -6.00587e-25 1.12642e-06
30.8153 3.95003e-24 1.1134e-06
30.908 -6.67909e-26 1.10008e-06
31.0047 1.22827e-24 1.08639e-06
31.1063 2.25246e-24 1.07224e-06
31.2138 2.30122e-24 1.05751e-06
31.3292 -2.67879e-24 1.04199e-06
31.4553 -3.09438e-24 1.02535e-06
31.5978 -2.43631e-24 1.00694e-06
31.7718 -1.02126e-24 9.85028e-07


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoopNs2048/iFpTwoLoop.txt <==
-31.7718 4.46525e-22 9.83079e-07
-31.5978 2.79917e-22 1.00493e-06
-31.4553 4.55714e-22 1.02328e-06
-31.3292 3.65214e-22 1.03987e-06
-31.2138 4.88205e-22 1.05534e-06
-31.1063 3.8468e-22 1.07003e-06
-31.0047 4.50633e-22 1.08413e-06
-30.908 3.52207e-22 1.09778e-06
-30.8153 4.03338e-22 1.11106e-06
-30.7261 2.61595e-22 1.12404e-06
-30.6398 3.24594e-22 1.13677e-06
-30.556 2.03022e-22 1.14929e-06
-30.4746 2.71189e-22 1.16163e-06
-30.3953 1.89178e-22 1.17382e-06
-30.3178 2.78971e-22 1.18588e-06
-30.242 2.23261e-22 1.19782e-06
-30.1678 2.97745e-22 1.20967e-06
-30.0949 2.47788e-22 1.22143e-06
-30.0235 3.03219e-22 1.23312e-06
-29.9532 2.58106e-22 1.24474e-06
-29.8841 3.0334e-22 1.25631e-06
-29.816 2.7134e-22 1.26782e-06
-29.749 3.08949e-22 1.2793e-06
-29.6829 2.40022e-22 1.29075e-06
-29.6177 2.93866e-22 1.30216e-06
-29.5533 2.14187e-22 1.31355e-06
-29.4898 2.94341e-22 1.32492e-06
-29.427 2.27482e-22 1.33628e-06
-29.3649 2.22554e-22 1.34763e-06
-29.3036 1.45902e-22 1.35896e-06
-29.2428 1.63217e-22 1.3703e-06
-29.1828 5.5145e-23 1.38163e-06
-29.1233 1.08982e-22 1.39296e-06
-29.0644 2.4797e-23 1.4043e-06
-29.006 6.38838e-23 1.41564e-06
-28.9482 -5.97088e-23 1.427e-06
-28.8909 5.92563e-24 1.43836e-06
-28.8341 -1.04674e-22 1.44974e-06
-28.7778 -4.91636e-23 1.46114e-06
-28.7219 -1.0855e-22 1.47255e-06
-28.6665 -8.26981e-23 1.48398e-06
-28.6116 -1.33546e-22 1.49543e-06
-28.557 -8.40429e-23 1.50691e-06
-28.5028 -1.83366e-22 1.51841e-06
-28.4491 -8.84621e-23 1.52993e-06
-28.3957 -1.77208e-22 1.54148e-06
-28.3427 -1.6728e-22 1.55306e-06
-28.29 -2.43972e-22 1.56467e-06
-28.2377 -2.2761e-22 1.57631e-06
-28.1857 -3.22718e-22 1.58798e-06
-28.1341 -3.24752e-22 1.59969e-06
-28.0827 -4.28838e-22 1.61143e-06
-28.0317 -4.28e-22 1.6232e-06
-27.981 -4.77085e-22 1.63501e-06
-27.9306 -4.79499e-22 1.64686e-06
-27.8805 -6.1714e-22 1.65875e-06
-27.8306 -5.88876e-22 1.67068e-06
-27.7811 -6.72501e-22 1.68265e-06
-27.7318 -6.62138e-22 1.69466e-06
-27.6827 -7.94813e-22 1.70671e-06
-27.634 -8.30179e-22 1.71881e-06
-27.5854 -9.19264e-22 1.73095e-06
-27.5372 -8.83283e-22 1.74313e-06
-27.4891 -1.01174e-21 1.75536e-06
-27.4413 -1.00537e-21 1.76764e-06
-27.3937 -1.08975e-21 1.77997e-06
-27.3464 -1.04756e-21 1.79234e-06
-27.2993 -1.11661e-21 1.80477e-06
-27.2523 -1.02844e-21 1.81724e-06
-27.2056 -1.11438e-21 1.82977e-06
-27.1592 -1.04235e-21 1.84234e-06
-27.1129 -1.00526e-21 1.85497e-06
-27.0668 -1.02017e-21 1.86766e-06
-27.0209 -1.02503e-21 1.88039e-06
-26.9752 -9.00882e-22 1.89318e-06
-26.9297 -9.0883e-22 1.90603e-06
-26.8843 -8.54112e-22 1.91893e-06
-26.8392 -8.43904e-22 1.93189e-06
-26.7942 -7.89286e-22 1.94491e-06
-26.7495 -8.18604e-22 1.95798e-06
-26.7048 -8.28438e-22 1.97111e-06
-26.6604 -7.99497e-22 1.98431e-06
-26.6161 -7.43636e-22 1.99756e-06
-26.572 -8.14281e-22 2.01087e-06
-26.5281 -8.58276e-22 2.02425e-06
-26.4843 -9.03722e-22 2.03769e-06
-26.4406 -8.56558e-22 2.05119e-06
-26.3972 -9.18512e-22 2.06475e-06
-26.3538 -9.37029e-22 2.07838e-06
-26.3106 -9.63997e-22 2.09208e-06
-26.2676 -9.87887e-22 2.10584e-06
-26.2247 -1.02781e-21 2.11966e-06
-26.182 -1.06779e-21 2.13356e-06
-26.1394 -1.04923e-21 2.14752e-06
-26.0969 -1.08032e-21 2.16155e-06
-26.0546 -1.19415e-21 2.17565e-06
-26.0124 -1.14309e-21 2.18982e-06
-25.9703 -1.2297e-21 2.20406e-06
-25.9284 -1.21115e-21 2.21837e-06
-25.8866 -1.31859e-21 2.23275e-06
-25.8449 -1.27355e-21 2.2472e-06
-25.8034 -1.3273e-21 2.26173e-06
-25.762 -1.28571e-21 2.27633e-06
-25.7207 -1.33241e-21 2.29101e-06
-25.6795 -1.37421e-21 2.30576e-06
-25.6384 -1.42093e-21 2.32058e-06
-25.5975 -1.34226e-21 2.33549e-06
-25.5567 -1.48323e-21 2.35047e-06
-25.5159 -1.45713e-21 2.36552e-06
-25.4753 -1.47217e-21 2.38066e-06
-25.4349 -1.36083e-21 2.39588e-06
-25.3945 -1.35245e-21 2.41117e-06
-25.3542 -1.26626e-21 2.42655e-06
-25.314 -1.36299e-21 2.44201e-06
-25.274 -1.2119e-21 2.45755e-06
-25.234 -1.21876e-21 2.47317e-06
-25.1942 -1.12933e-21 2.48887e-06
-25.1545 -1.19486e-21 2.50466e-06
-25.1148 -1.14182e-21 2.52054e-06
-25.0753 -1.17203e-21 2.53649e-06
-25.0358 -1.09893e-21 2.55254e-06
-24.9965 -1.09914e-21 2.56867e-06
-24.9572 -9.92748e-22 2.58489e-06
-24.9181 -1.01838e-21 2.6012e-06
-24.879 -9.05737e-22 2.6176e-06
-24.84 -8.64936e-22 2.63409e-06
-24.8012 -1.02919e-21 2.65066e-06
-24.7624 -9.79532e-22 2.66733e-06
-24.7237 -9.71626e-22 2.68409e-06
-24.6851 -9.28179e-22 2.70095e-06
-24.6466 -7.74902e-22 2.71789e-06
-24.6081 -9.41084e-22 2.73494e-06
-24.5698 -7.2849e-22 2.75207e-06
-24.5316 -8.10419e-22 2.7693e-06
-24.4934 -7.7389e-22 2.78663e-06
-24.4553 -8.31e-22 2.80406e-06
-24.4173 -6.90634e-22 2.82158e-06
-24.3794 -7.45651e-22 2.8392e-06
-24.3415 -6.40093e-22 2.85693e-06
-24.3038 -7.72207e-22 2.87475e-06
-24.2661 -5.70938e-22 2.89267e-06
-24.2285 -6.66733e-22 2.9107e-06
-24.191 -6.36811e-22 2.92883e-06
-24.1535 -6.02072e-22 2.94706e-06
-24.1162 -6.10995e-22 2.96539e-06
-24.0789 -6.89136e-22 2.98384e-06
-24.0417 -5.15713e-22 3.00238e-06
-24.0045 -5.68635e-22 3.02104e-06
-23.9674 -5.57414e-22 3.0398e-06
-23.9304 -4.09962e-22 3.05867e-06
-23.8935 -4.66801e-22 3.07765e-06
-23.8567 -4.19329e-22 3.09674e-06
-23.8199 -3.65462e-22 3.11594e-06
-23.7832 -4.54308e-22 3.13525e-06
-23.7465 -4.0512e-22 3.15468e-06
-23.71 -3.27621e-22 3.17422e-06
-23.6735 -2.75704e-22 3.19387e-06
-23.637 -3.54702e-22 3.21364e-06
-23.6007 -1.89182e-22 3.23353e-06
-23.5644 -3.67445e-22 3.25353e-06
-23.5281 -2.69772e-22 3.27365e-06
-23.492 -2.6922e-22 3.29389e-06
-23.4559 -1.41453e-22 3.31425e-06
-23.4198 -3.60663e-22 3.33473e-06
-23.3838 -2.31645e-22 3.35533e-06
-23.3479 -3.05838e-22 3.37606e-06
-23.3121 -2.78731e-22 3.39691e-06
-23.2763 -4.52654e-22 3.41788e-06
-23.2406 -4.31969e-22 3.43898e-06
-23.2049 -2.76388e-22 3.46021e-06
-23.1693 -1.39313e-22 3.48156e-06
-23.1338 -2.92719e-22 3.50304e-06
-23.0983 -2.10328e-22 3.52466e-06
-23.0628 -3.2948e-22 3.5464e-06
-23.0275 -1.68695e-22 3.56827e-06
-22.9922 -2.24123e-22 3.59028e-06
-22.9569 -1.18037e-22 3.61242e-06
-22.9217 -2.38202e-22 3.63469e-06
-22.8866 -1.81515e-22 3.6571e-06
-22.8515 -1.9566e-22 3.67965e-06
-22.8165 -3.26741e-22 3.70233e-06
-22.7815 -2.99219e-22 3.72515e-06
-22.7466 -2.64859e-22 3.74812e-06
-22.7117 -3.56031e-22 3.77122e-06
-22.6769 -4.44774e-22 3.79447e-06
-22.6422 -3.57076e-22 3.81786e-06
-22.6075 -5.50321e-22 3.84139e-06
-22.5729 -5.14869e-22 3.86507e-06
-22.5383 -6.33827e-22 3.88889e-06
-22.5037 -8.30305e-22 3.91287e-06
-22.4692 -6.78119e-22 3.93699e-06
-22.4348 -8.18168e-22 3.96126e-06
-22.4004 -6.9033e-22 3.98568e-06
-22.3661 -9.27911e-22 4.01025e-06
-22.3318 -6.43652e-22 4.03498e-06
-22.2976 -1.01017e-21 4.05986e-06
-22.2634 -7.31128e-22 4.0849e-06
-22.2292 -9.40863e-22 4.1101e-06
-22.1951 -8.94757e-22 4.13545e-06
-22.1611 -8.9856e-22 4.16096e-06
-22.1271 -6.49153e-22 4.18664e-06
-22.0932 -7.68181e-22 4.21247e-06
-22.0593 -6.83877e-22 4.23847e-06
-22.0254 -7.04813e-22 4.26463e-06
-21.9916 -4.92117e-22 4.29096e-06
-21.9579 -5.69953e-22 4.31746e-06
-21.9242 -5.17719e-22 4.34412e-06
-21.8905 -4.85903e-22 4.37096e-06
-21.8569 -4.56473e-22 4.39796e-06
-21.8233 -2.8032e-22 4.42514e-06
-21.7898 -2.90015e-22 4.45249e-06
-21.7563 -1.3277e-22 4.48001e-06
-21.7229 -1.12407e-22 4.50771e-06
-21.6895 -1.39251e-22 4.53559e-06
-21.6561 1.44066e-23 4.56365e-06
-21.6228 2.08056e-22 4.59189e-06
-21.5895 5.25955e-23 4.62031e-06
-21.5563 4.52801e-23 4.64892e-06
-21.5231 1.64825e-22 4.67771e-06
-21.49 4.42784e-22 4.70668e-06
-21.4569 3.71058e-22 4.73584e-06
-21.4238 5.09885e-22 4.7652e-06
-21.3908 6.91302e-22 4.79474e-06
-21.3578 5.66016e-22 4.82447e-06
-21.3249 4.77484e-22 4.8544e-06
-21.292 6.08046e-22 4.88453e-06
-21.2592 5.42873e-22 4.91485e-06
-21.2264 6.88405e-22 4.94537e-06
-21.1936 6.0379e-22 4.97609e-06
-21.1609 5.14301e-22 5.00701e-06
-21.1282 6.50794e-22 5.03813e-06
-21.0955 6.21936e-22 5.06946e-06
-21.0629 8.21275e-22 5.101e-06
-21.0303 4.40455e-22 5.13274e-06
-20.9978 5.52984e-22 5.16469e-06
-20.9653 4.07887e-22 5.19685e-06
-20.9328 3.9716e-22 5.22923e-06
-20.9004 4.51488e-23 5.26182e-06
-20.868 9.2365e-23 5.29463e-06
-20.8357 1.0659e-22 5.32766e-06
-20.8034 7.33793e-23 5.3609e-06
-20.7711 2.37042e-22 5.39437e-06
-20.7388 -1.31111e-23 5.42806e-06
-20.7066 -6.69747e-23 5.46198e-06
-20.6745 7.32716e-23 5.49612e-06
-20.6423 -6.2017e-23 5.53049e-06
-20.6102 4.55941e-23 5.5651e-06
-20.5782 1.90991e-22 5.59993e-06
-20.5462 -3.72446e-23 5.635e-06
-20.5142 5.48435e-23 5.67031e-06
-20.4822 2.74621e-22 5.70585e-06
-20.4503 4.43406e-22 5.74164e-06
-20.4184 3.80818e-22 5.77766e-06
-20.3866 2.44374e-22 5.81394e-06
-20.3547 5.75438e-22 5.85045e-06
-20.323 5.53382e-22 5.88722e-06
-20.2912 8.42539e-22 5.92423e-06
-20.2595 5.66809e-22 5.9615e-06
-20.2278 1.25635e-21 5.99902e-06
-20.1961 7.2546e-22 6.0368e-06
-20.1645 1.04265e-21 6.07484e-06
-20.1329 1.11426e-21 6.11313e-06
-20.1014 1.18471e-21 6.15169e-06
-20.0699 1.25298e-21 6.19052e-06
-20.0384 1.22581e-21 6.22961e-06
-20.0069 1.16501e-21 6.26897e-06
-19.9755 1.51082e-21 6.3086e-06
-19.9441 1.15002e-21 6.34851e-06
-19.9127 1.35019e-21 6.38869e-06
-19.8814 1.66858e-21 6.42915e-06
-19.8501 1.61201e-21 6.46989e-06
-19.8188 1.82159e-21 6.51091e-06
-19.7876 1.82944e-21 6.55222e-06
-19.7564 1.94564e-21 6.59381e-06
-19.7252 1.95337e-21 6.6357e-06
-19.6941 1.86865e-21 6.67787e-06
-19.6629 1.8708e-21 6.72035e-06
-19.6318 2.26924e-21 6.76311e-06
-19.6008 2.14574e-21 6.80618e-06
-19.5698 2.30346e-21 6.84955e-06
-19.5388 2.69848e-21 6.89323e-06
-19.5078 1.97284e-21 6.93721e-06
-19.4768 2.27927e-21 6.98151e-06
-19.4459 2.04894e-21 7.02611e-06
-19.4151 2.15482e-21 7.07103e-06
-19.3842 2.16424e-21 7.11627e-06
-19.3534 2.06101e-21 7.16183e-06
-19.3226 1.77546e-21 7.20771e-06
-19.2918 2.19106e-21 7.25391e-06
-19.2611 1.95983e-21 7.30045e-06
-19.2303 1.8318e-21 7.34731e-06
-19.1997 1.55778e-21 7.39451e-06
-19.169 1.70111e-21 7.44205e-06
-19.1384 9.41302e-22 7.48993e-06
-19.1078 1.96881e-21 7.53815e-06
-19.0772 1.50238e-21 7.58671e-06
-19.0466 1.32982e-21 7.63563e-06
-19.0161 1.11655e-21 7.68489e-06
-18.9856 1.49174e-21 7.73452e-06
-18.9551 1.47188e-21 7.78449e-06
-18.9247 1.2142e-21 7.83483e-06
-18.8943 1.32109e-21 7.88553e-06
-18.8639 1.36623e-21 7.9366e-06
-18.8335 1.38318e-21 7.98804e-06
-18.8032 9.90685e-22 8.03985e-06
-18.7729 1.05507e-21 8.09204e-06
-18.7426 1.62079e-21 8.14461e-06
-18.7123 1.73501e-21 8.19756e-06
-18.6821 1.5172e-21 8.2509e-06
-18.6519 2.1751e-21 8.30463e-06
-18.6217 1.88856e-21 8.35875e-06
-18.5915 1.72017e-21 8.41326e-06
-18.5614 2.33594e-21 8.46818e-06
-18.5313 2.14497e-21 8.5235e-06
-18.5012 2.67141e-21 8.57923e-06
-18.4711 2.05617e-21 8.63536e-06
-18.4411 2.68592e-21 8.69192e-06
-18.4111 2.96102e-21 8.74888e-06
-18.3811 2.34266e-21 8.80627e-06
-18.3511 2.64223e-21 8.86409e-06
-18.3212 2.5829e-21 8.92233e-06
-18.2912 2.66064e-21 8.98101e-06
-18.2613 2.58134e-21 9.04012e-06
-18.2315 2.21418e-21 9.09967e-06
-18.2016 2.60977e-21 9.15967e-06
-18.1718 2.63453e-21 9.22011e-06
-18.142 2.36807e-21 9.28101e-06
-18.1122 2.18318e-21 9.34236e-06
-18.0825 1.68021e-21 9.40418e-06
-18.0527 1.9779e-21 9.46645e-06
-18.023 2.22596e-21 9.5292e-06
-17.9933 1.36699e-21 9.59242e-06
-17.9637 2.14404e-21 9.65611e-06
-17.934 1.19352e-21 9.72028e-06
-17.9044 1.47203e-21 9.78495e-06
-17.8748 1.40102e-21 9.85009e-06
-17.8452 1.52249e-21 9.91574e-06
-17.8157 9.38197e-22 9.98188e-06
-17.7862 1.95784e-21 1.00485e-05
-17.7567 1.94046e-22 1.01157e-05
-17.7272 9.36447e-22 1.01833e-05
-17.6977 1.14423e-21 1.02515e-05
-17.6683 2.85892e-22 1.03202e-05
-17.6388 5.20661e-22 1.03895e-05
-17.6094 2.76858e-22 1.04592e-05
-17.5801 -4.49865e-22 1.05295e-05
-17.5507 -2.69453e-22 1.06003e-05
-17.5214 -6.24993e-22 1.06717e-05
-17.4921 -9.02486e-22 1.07437e-05
-17.4628 -4.92618e-22 1.08161e-05
-17.4335 -8.05709e-22 1.08892e-05
-17.4042 -1.74653e-21 1.09628e-05
-17.375 -1.1554e-21 1.1037e-05
-17.3458 -1.84552e-21 1.11117e-05
-17.3166 -1.16158e-21 1.11871e-05
-17.2874 -2.07875e-22 1.1263e-05
-17.2583 -1.6061e-21 1.13395e-05
-17.2291 -4.25143e-22 1.14167e-05
-17.2 -1.86416e-21 1.14944e-05
-17.1709 -8.89911e-22 1.15727e-05
-17.1419 -1.46089e-21 1.16517e-05
-17.1128 -1.44505e-21 1.17312e-05
-17.0838 -9.05425e-23 1.18114e-05
-17.0548 3.61129e-22 1.18922e-05
-17.0258 -6.01732e-22 1.19737e-05
-16.9968 1.22556e-21 1.20558e-05
-16.9679 3.13556e-22 1.21386e-05
-16.9389 1.3767e-21 1.2222e-05
-16.91 1.87735e-21 1.2306e-05
-16.8811 1.68393e-21 1.23908e-05
-16.8522 1.65206e-21 1.24762e-05
-16.8234 1.33208e-21 1.25623e-05
-16.7945 1.40813e-21 1.26491e-05
-16.7657 1.44557e-21 1.27366e-05
-16.7369 2.63527e-21 1.28247e-05
-16.7081 2.28503e-21 1.29136e-05
-16.6794 1.97561e-21 1.30032e-05
-16.6506 4.20082e-21 1.30935e-05
-16.6219 2.39275e-21 1.31846e-05
-16.5932 1.83163e-21 1.32764e-05
-16.5645 2.90327e-21 1.33689e-05
-16.5358 2.85364e-21 1.34622e-05
-16.5072 3.62343e-21 1.35562e-05
-16.4785 2.04519e-21 1.3651e-05
-16.4499 2.53768e-21 1.37465e-05
-16.4213 2.398e-21 1.38429e-05
-16.3927 2.85628e-21 1.394e-05
-16.3642 2.8813e-21 1.40379e-05
-16.3356 3.19743e-21 1.41366e-05
-16.3071 3.14457e-21 1.42362e-05
-16.2786 3.53815e-21 1.43365e-05
-16.2501 3.33131e-21 1.44377e-05
-16.2216 1.97658e-21 1.45397e-05
-16.1932 2.28972e-21 1.46425e-05
-16.1647 2.92455e-21 1.47462e-05
-16.1363 3.28816e-21 1.48507e-05
-16.1079 1.62495e-21 1.49561e-05
-16.0795 2.58671e-21 1.50624e-05
-16.0511 2.27977e-21 1.51696e-05
-16.0228 5.62827e-22 1.52776e-05
-15.9944 2.65719e-21 1.53866e-05
-15.9661 2.64512e-21 1.54965e-05
-15.9378 1.49661e-21 1.56072e-05
-15.9095 1.02002e-21 1.5719e-05
-15.8812 2.39485e-21 1.58316e-05
-15.853 1.47073e-21 1.59452e-05
-15.8247 2.31007e-21 1.60597e-05
-15.7965 1.80229e-21 1.61752e-05
-15.7683 1.44777e-21 1.62917e-05
-15.7401 1.10452e-21 1.64092e-05
-15.7119 1.30633e-21 1.65277e-05
-15.6838 3.13741e-21 1.66471e-05
-15.6556 1.5213e-21 1.67676e-05
-15.6275 2.28022e-21 1.68891e-05
-15.5994 3.01137e-21 1.70116e-05
-15.5713 2.95388e-21 1.71352e-05
-15.5432 2.66078e-21 1.72598e-05
-15.5151 4.38685e-21 1.73855e-05
-15.4871 1.7716e-21 1.75123e-05
-15.459 4.3546e-21 1.76402e-05
-15.431 4.19102e-21 1.77691e-05
-15.403 5.08508e-21 1.78992e-05
-15.375 6.36606e-21 1.80304e-05
-15.347 7.8204e-21 1.81627e-05
-15.3191 5.20511e-21 1.82962e-05
-15.2911 8.10034e-21 1.84308e-05
-15.2632 9.75007e-21 1.85666e-05
-15.2353 9.43749e-21 1.87036e-05
-15.2074 9.92912e-21 1.88418e-05
-15.1795 1.06109e-20 1.89811e-05
-15.1517 1.14102e-20 1.91217e-05
-15.1238 1.19747e-20 1.92635e-05
-15.096 1.2368e-20 1.94066e-05
-15.0681 1.17575e-20 1.95509e-05
-15.0403 1.27859e-20 1.96965e-05
-15.0125 1.44057e-20 1.98433e-05
-14.9848 1.49409e-20 1.99915e-05
-14.957 1.39384e-20 2.0141e-05
-14.9292 1.43673e-20 2.02918e-05
-14.9015 1.35132e-20 2.04439e-05
-14.8738 1.42833e-20 2.05974e-05
-14.8461 1.50785e-20 2.07522e-05
-14.8184 1.47599e-20 2.09084e-05
-14.7907 1.42784e-20 2.1066e-05
-14.763 1.54856e-20 2.1225e-05
-14.7354 1.4394e-20 2.13855e-05
-14.7077 1.36338e-20 2.15474e-05
-14.6801 1.21351e-20 2.17107e-05
-14.6525 1.55216e-20 2.18755e-05
-14.6249 1.13371e-20 2.20418e-05
-14.5973 1.15697e-20 2.22096e-05
-14.5698 1.13857e-20 2.23789e-05
-14.5422 1.39256e-20 2.25497e-05
-14.5147 1.1373e-20 2.27221e-05
-14.4871 1.16552e-20 2.2896e-05
-14.4596 1.12296e-20 2.30716e-05
-14.4321 1.08312e-20 2.32487e-05
-14.4046 1.19845e-20 2.34275e-05
-14.3771 1.44062e-20 2.36078e-05
-14.3497 1.00344e-20 2.37899e-05
-14.3222 1.16824e-20 2.39736e-05
-14.2948 1.14727e-20 2.4159e-05
-14.2674 1.18779e-20 2.43461e-05
-14.24 1.08434e-20 2.45349e-05
-14.2126 1.17102e-20 2.47255e-05
-14.1852 1.08724e-20 2.49179e-05
-14.1578 1.39919e-20 2.5112e-05
-14.1305 1.52247e-20 2.53079e-05
-14.1031 1.37135e-20 2.55057e-05
-14.0758 1.48758e-20 2.57053e-05
-14.0485 1.61898e-20 2.59067e-05
-14.0212 1.51001e-20 2.61101e-05
-13.9939 1.87781e-20 2.63153e-05
-13.9666 1.59607e-20 2.65225e-05
-13.9393 1.705e-20 2.67316e-05
-13.9121 1.58964e-20 2.69427e-05
-13.8848 1.81085e-20 2.71558e-05
-13.8576 2.00951e-20 2.73709e-05
-13.8304 2.13205e-20 2.75881e-05
-13.8032 1.97171e-20 2.78072e-05
-13.776 1.98453e-20 2.80285e-05
-13.7488 2.13883e-20 2.82519e-05
-13.7216 1.94725e-20 2.84775e-05
-13.6945 2.07505e-20 2.87051e-05
-13.6673 1.86082e-20 2.8935e-05
-13.6402 2.46158e-20 2.9167e-05
-13.6131 2.05967e-20 2.94013e-05
-13.5859 2.16561e-20 2.96379e-05
-13.5588 2.03175e-20 2.98767e-05
-13.5318 2.22844e-20 3.01178e-05
-13.5047 2.35241e-20 3.03613e-05
-13.4776 2.10673e-20 3.06071e-05
-13.4506 1.98887e-20 3.08554e-05
-13.4235 1.82806e-20 3.1106e-05
-13.3965 1.79611e-20 3.13591e-05
-13.3695 2.09596e-20 3.16146e-05
-13.3425 1.87475e-20 3.18727e-05
-13.3155 1.67045e-20 3.21332e-05
-13.2885 1.88076e-20 3.23964e-05
-13.2615 1.5179e-20 3.26621e-05
-13.2346 1.7006e-20 3.29304e-05
-13.2076 1.34728e-20 3.32014e-05
-13.1807 1.65162e-20 3.34751e-05
-13.1538 1.63565e-20 3.37515e-05
-13.1269 7.81571e-21 3.40306e-05
-13.1 1.65895e-20 3.43126e-05
-13.0731 1.08287e-20 3.45973e-05
-13.0462 1.341e-20 3.48848e-05
-13.0193 8.42019e-21 3.51753e-05
-12.9925 1.11598e-20 3.54686e-05
-12.9656 1.05291e-20 3.5765e-05
-12.9388 6.57397e-21 3.60642e-05
-12.9119 9.53622e-21 3.63665e-05
-12.8851 9.57811e-21 3.66719e-05
-12.8583 2.88946e-21 3.69803e-05
-12.8315 3.58572e-21 3.72919e-05
-12.8047 6.4216e-21 3.76067e-05
-12.778 6.73169e-21 3.79246e-05
-12.7512 2.67519e-21 3.82458e-05
-12.7245 6.24028e-21 3.85703e-05
-12.6977 2.02639e-21 3.88981e-05
-12.671 2.917e-21 3.92292e-05
-12.6443 2.6308e-21 3.95638e-05
-12.6176 7.91895e-21 3.99018e-05
-12.5909 4.43424e-21 4.02433e-05
-12.5642 5.75786e-21 4.05883e-05
-12.5375 3.70739e-21 4.09369e-05
-12.5108 6.15803e-21 4.12891e-05
-12.4842 3.32497e-21 4.1645e-05
-12.4575 5.6945e-21 4.20046e-05
-12.4309 1.07416e-20 4.23679e-05
-12.4043 2.0198e-21 4.27351e-05
-12.3776 7.12818e-21 4.31061e-05
-12.351 4.35695e-21 4.3481e-05
-12.3244 1.35182e-20 4.38598e-05
-12.2979 9.33063e-21 4.42427e-05
-12.2713 1.01925e-20 4.46296e-05
-12.2447 1.2176e-20 4.50205e-05
-12.2182 1.21139e-20 4.54157e-05
-12.1916 1.2212e-20 4.5815e-05
-12.1651 1.18584e-20 4.62186e-05
-12.1385 1.42417e-20 4.66265e-05
-12.112 1.80902e-20 4.70387e-05
-12.0855 1.07602e-20 4.74554e-05
-12.059 1.51985e-20 4.78766e-05
-12.0325 1.83194e-20 4.83023e-05
-12.0061 1.67319e-20 4.87326e-05
-11.9796 1.60181e-20 4.91675e-05
-11.9531 9.72872e-21 4.96071e-05
-11.9267 2.12026e-20 5.00515e-05
-11.9002 1.58712e-20 5.05008e-05
-11.8738 1.38347e-20 5.09549e-05
-11.8474 1.415e-20 5.1414e-05
-11.821 1.23249e-20 5.18782e-05
-11.7946 1.48072e-20 5.23474e-05
-11.7682 1.19458e-20 5.28218e-05
-11.7418 8.23745e-21 5.33014e-05
-11.7154 7.5654e-21 5.37862e-05
-11.689 1.25388e-20 5.42765e-05
-11.6627 1.0392e-20 5.47722e-05
-11.6363 7.07398e-21 5.52734e-05
-11.61 3.60635e-21 5.57802e-05
-11.5837 7.50304e-21 5.62926e-05
-11.5573 -2.05443e-21 5.68108e-05
-11.531 -3.20384e-21 5.73347e-05
-11.5047 -4.29948e-21 5.78646e-05
-11.4784 -4.88651e-21 5.84004e-05
-11.4522 -2.87688e-21 5.89422e-05
-11.4259 -3.92291e-21 5.94902e-05
-11.3996 -1.05529e-20 6.00444e-05
-11.3734 -1.25295e-20 6.06049e-05
-11.3471 -1.49865e-20 6.11717e-05
-11.3209 -1.99629e-20 6.1745e-05
-11.2946 -1.13708e-20 6.23249e-05
-11.2684 -2.15805e-20 6.29114e-05
-11.2422 -1.63526e-20 6.35046e-05
-11.216 -1.9323e-20 6.41046e-05
-11.1898 -1.47113e-20 6.47116e-05
-11.1636 -1.8898e-20 6.53256e-05
-11.1374 -1.87504e-20 6.59466e-05
-11.1112 -2.15328e-20 6.65749e-05
-11.0851 -1.5602e-20 6.72105e-05
-11.0589 -2.21349e-20 6.78535e-05
-11.0328 -1.58981e-20 6.8504e-05
-11.0066 -2.63714e-20 6.91622e-05
-10.9805 -1.85377e-20 6.9828e-05
-10.9544 -2.70021e-20 7.05017e-05
-10.9283 -1.34082e-20 7.11834e-05
-10.9022 -1.66796e-20 7.18731e-05
-10.8761 -4.91358e-21 7.25709e-05
-10.85 -2.13908e-20 7.3277e-05
-10.8239 -1.5983e-20 7.39916e-05
-10.7978 -2.62132e-21 7.47146e-05
-10.7718 -2.44818e-20 7.54463e-05
-10.7457 -1.48277e-20 7.61868e-05
-10.7196 -1.08898e-20 7.69361e-05
-10.6936 -2.93612e-20 7.76945e-05
-10.6676 -1.15863e-20 7.8462e-05
-10.6415 -1.88238e-20 7.92388e-05
-10.6155 -7.80716e-21 8.0025e-05
-10.5895 -1.49513e-20 8.08208e-05
-10.5635 -1.80978e-20 8.16263e-05
-10.5375 -1.19499e-20 8.24416e-05
-10.5115 -3.29433e-20 8.32668e-05
-10.4856 3.99972e-22 8.41022e-05
-10.4596 -2.33572e-20 8.49479e-05
-10.4336 -2.8218e-20 8.5804e-05
-10.4077 -1.7228e-20 8.66706e-05
-10.3817 -2.54909e-20 8.7548e-05
-10.3558 -1.54347e-20 8.84363e-05
-10.3299 -3.68451e-20 8.93356e-05
-10.3039 -1.92051e-20 9.02461e-05
-10.278 -2.21869e-20 9.11681e-05
-10.2521 -4.22499e-20 9.21016e-05
-10.2262 -3.48916e-21 9.30468e-05
-10.2003 -2.94099e-20 9.40039e-05
-10.1744 -3.08433e-20 9.49731e-05
-10.1485 -2.96252e-20 9.59546e-05
-10.1227 -5.04765e-20 9.69485e-05
-10.0968 -3.95182e-20 9.79551e-05
-10.0709 -3.94257e-20 9.89745e-05
-10.0451 -4.98801e-20 0.000100007
-10.0192 -4.43302e-20 0.000101053
-9.99341 -3.78628e-20 0.000102112
-9.96758 -6.08456e-20 0.000103184
-9.94176 -5.19878e-20 0.000104271
-9.91595 -5.15575e-20 0.000105372
-9.89014 -4.31886e-20 0.000106487
-9.86434 -4.60325e-20 0.000107616
-9.83854 -3.80804e-20 0.00010876
-9.81276 -5.55583e-20 0.000109919
-9.78698 -2.39643e-20 0.000111094
-9.76121 -4.84177e-20 0.000112284
-9.73544 -5.45931e-20 0.000113489
-9.70968 -3.30503e-20 0.00011471
-9.68393 -3.17987e-20 0.000115948
-9.65819 -4.30301e-20 0.000117202
-9.63245 -4.60871e-20 0.000118473
-9.60672 -4.89365e-20 0.00011976
-9.581 -2.0377e-20 0.000121065
-9.55528 -4.76161e-20 0.000122388
-9.52957 -2.56046e-20 0.000123728
-9.50387 -4.38436e-20 0.000125086
-9.47817 -1.99076e-20 0.000126463
-9.45248 -4.13874e-20 0.000127858
-9.4268 -3.22925e-20 0.000129273
-9.40112 -4.54052e-20 0.000130706
-9.37545 1.15165e-20 0.000132159
-9.34979 -2.69443e-20 0.000133633
-9.32413 -3.23497e-20 0.000135126
-9.29848 -8.80273e-21 0.00013664
-9.27284 -3.37243e-20 0.000138175
-9.2472 -2.90612e-20 0.000139731
-9.22157 -3.73822e-20 0.000141309
-9.19594 -2.37021e-20 0.000142909
-9.17033 -1.97502e-20 0.000144531
-9.14471 -2.56791e-20 0.000146176
-9.11911 -2.43095e-20 0.000147844
-9.09351 -5.83351e-20 0.000149535
-9.06792 -3.08414e-20 0.000151251
-9.04233 -4.14916e-20 0.000152991
-9.01675 -3.51949e-20 0.000154755
-8.99118 -5.13782e-20 0.000156545
-8.96561 -4.72838e-20 0.00015836
-8.94005 -5.24349e-20 0.000160201
-8.91449 -5.80821e-20 0.000162069
-8.88895 -3.87169e-20 0.000163963
-8.8634 -4.76999e-20 0.000165885
-8.83787 -8.03515e-20 0.000167835
-8.81234 -9.30385e-20 0.000169813
-8.78681 -4.89468e-20 0.00017182
-8.76129 -9.93971e-20 0.000173857
-8.73578 -9.08539e-20 0.000175923
-8.71027 -1.13048e-19 0.00017802
-8.68477 -7.86087e-20 0.000180147
-8.65928 -1.32689e-19 0.000182306
-8.63379 -7.10944e-20 0.000184497
-8.60831 -1.12733e-19 0.000186721
-8.58283 -8.2704e-20 0.000188978
-8.55736 -1.22164e-19 0.000191268
-8.53189 -1.04386e-19 0.000193594
-8.50644 -1.36773e-19 0.000195954
-8.48098 -1.05106e-19 0.000198349
-8.45553 -1.66446e-19 0.000200781
-8.43009 -1.05124e-19 0.00020325
-8.40466 -1.64274e-19 0.000205757
-8.37923 -1.2451e-19 0.000208302
-8.3538 -1.85203e-19 0.000210886
-8.32838 -1.40123e-19 0.00021351
-8.30297 -2.049e-19 0.000216174
-8.27756 -1.297e-19 0.000218879
-8.25216 -1.81626e-19 0.000221627
-8.22676 -1.35696e-19 0.000224417
-8.20137 -1.81364e-19 0.000227251
-8.17598 -1.21643e-19 0.000230129
-8.1506 -1.51958e-19 0.000233052
-8.12523 -2.35636e-19 0.000236022
-8.09986 -6.08649e-20 0.000239039
-8.0745 -1.8175e-19 0.000242103
-8.04914 -1.98119e-19 0.000245216
-8.02378 -1.57063e-19 0.000248379
-7.99844 -1.53745e-19 0.000251593
-7.97309 -1.41111e-19 0.000254858
-7.94776 -1.65969e-19 0.000258176
-7.92243 -1.4737e-19 0.000261548
-7.8971 -1.42645e-19 0.000264975
-7.87178 -1.08631e-19 0.000268457
-7.84646 -1.37533e-19 0.000271996
-7.82115 -1.087e-19 0.000275593
-7.79585 -1.65506e-19 0.00027925
-7.77055 -1.41646e-19 0.000282966
-7.74525 -7.54309e-20 0.000286745
-7.71996 -1.5268e-19 0.000290586
-7.69468 -6.33992e-20 0.000294491
-7.6694 -1.36893e-19 0.000298461
-7.64412 -9.59181e-20 0.000302498
-7.61885 -9.36674e-20 0.000306603
-7.59359 -1.03587e-19 0.000310778
-7.56833 -1.82593e-19 0.000315023
-7.54307 -6.34043e-20 0.00031934
-7.51782 -2.44017e-19 0.000323731
-7.49258 -1.38259e-19 0.000328198
-7.46734 -1.07068e-19 0.000332741
-7.4421 -1.19162e-19 0.000337362
-7.41687 -1.58055e-19 0.000342064
-7.39165 -1.78931e-19 0.000346847
-7.36643 -2.24542e-19 0.000351714
-7.34121 -2.36092e-19 0.000356666
-7.316 -1.80123e-19 0.000361705
-7.2908 -1.34735e-19 0.000366832
-7.2656 -2.00474e-19 0.000372051
-7.2404 -1.69217e-19 0.000377361
-7.21521 -2.23053e-19 0.000382767
-7.19002 -2.28193e-19 0.000388269
-7.16484 -2.93954e-19 0.00039387
-7.13966 -2.44956e-19 0.000399572
-7.11449 -2.24904e-19 0.000405377
-7.08932 -3.02607e-19 0.000411287
-7.06416 -2.21326e-19 0.000417305
-7.039 -2.89487e-19 0.000423433
-7.01384 -2.44496e-19 0.000429674
-6.98869 -3.05449e-19 0.000436029
-6.96355 -2.66142e-19 0.000442502
-6.93841 -2.30721e-19 0.000449096
-6.91327 -2.96254e-19 0.000455812
-6.88814 -2.09475e-19 0.000462653
-6.86301 -2.72794e-19 0.000469623
-6.83789 -2.33799e-19 0.000476725
-6.81277 -1.65081e-19 0.000483961
-6.78766 -3.25415e-19 0.000491334
-6.76255 -2.18227e-19 0.000498848
-6.73744 -1.69235e-19 0.000506506
-6.71234 -3.18796e-19 0.000514312
-6.68724 -1.98545e-19 0.000522267
-6.66215 -1.8335e-19 0.000530378
-6.63706 -3.43066e-19 0.000538645
-6.61198 -3.37412e-19 0.000547075
-6.5869 -5.93795e-20 0.00055567
-6.56182 -2.11003e-19 0.000564434
-6.53675 -3.43913e-19 0.000573371
-6.51169 -1.87625e-19 0.000582487
-6.48662 -1.19123e-19 0.000591783
-6.46156 -1.59698e-19 0.000601267
-6.43651 -4.80916e-20 0.00061094
-6.41146 -1.90848e-19 0.00062081
-6.38641 -1.92759e-19 0.000630879
-6.36137 -3.32574e-19 0.000641154
-6.33633 -1.04613e-20 0.000651639
-6.3113 -4.09397e-19 0.000662339
-6.28627 -1.74981e-19 0.00067326
-6.26124 -2.57359e-19 0.000684408
-6.23622 -2.49332e-19 0.000695787
-6.2112 -3.4492e-19 0.000707405
-6.18619 -4.05161e-19 0.000719267
-6.16118 -1.35078e-19 0.000731379
-6.13617 -3.8466e-19 0.000743748
-6.11117 8.44881e-20 0.00075638
-6.08617 -3.04202e-19 0.000769282
-6.06117 -3.1207e-19 0.000782462
-6.03618 -4.38882e-19 0.000795926
-6.01119 -2.84937e-19 0.000809683
-5.98621 -2.97223e-19 0.000823739
-5.96123 -7.08653e-19 0.000838103
-5.93625 -5.52698e-19 0.000852782
-5.91128 -3.04792e-19 0.000867787
-5.88631 -1.03164e-18 0.000883124
-5.86135 4.62508e-20 0.000898804
-5.83639 -6.55677e-19 0.000914835
-5.81143 -7.21963e-19 0.000931228
-5.78648 -5.74634e-19 0.000947992
-5.76153 -5.2375e-19 0.000965138
-5.73658 -2.14178e-19 0.000982675
-5.71164 -1.27288e-18 0.00100062
-5.6867 -4.45098e-19 0.00101897
-5.66176 -9.06572e-19 0.00103775
-5.63683 -5.58329e-19 0.00105697
-5.6119 -7.87708e-19 0.00107665
-5.58698 -5.62928e-19 0.00109678
-5.56205 -6.74009e-19 0.00111739
-5.53714 -1.23213e-18 0.0011385
-5.51222 -2.90448e-19 0.00116011
-5.48731 -1.02134e-18 0.00118224
-5.4624 6.87464e-20 0.00120491
-5.4375 -1.79795e-18 0.00122813
-5.4126 -1.14037e-18 0.00125192
-5.3877 -1.22091e-18 0.00127629
-5.36281 -6.91556e-19 0.00130127
-5.33791 -5.83551e-19 0.00132688
-5.31303 -9.67087e-19 0.00135312
-5.28814 -1.21249e-18 0.00138003
-5.26326 -7.99739e-19 0.00140761
-5.23838 -1.32729e-18 0.00143591
-5.21351 -6.8889e-19 0.00146492
-5.18864 -4.68397e-19 0.00149469
-5.16377 -5.25145e-19 0.00152523
-5.1389 -7.74153e-19 0.00155657
-5.11404 -5.62178e-19 0.00158873
-5.08918 -4.53162e-19 0.00162175
-5.06433 -6.05077e-19 0.00165564
-5.03948 -1.04946e-19 0.00169045
-5.01463 1.19464e-19 0.00172619
-4.98978 -6.98754e-19 0.0017629
-4.96494 -4.33807e-19 0.00180062
-4.9401 -5.20697e-19 0.00183937
-4.91526 1.00324e-18 0.00187921
-4.89043 -1.0168e-19 0.00192015
-4.8656 -7.79355e-19 0.00196224
-4.84077 -2.13663e-19 0.00200552
-4.81594 5.45811e-19 0.00205004
-4.79112 1.43171e-18 0.00209584
-4.7663 -9.05349e-19 0.00214296
-4.74149 1.1133e-18 0.00219146
-4.71667 1.69282e-19 0.00224138
-4.69186 -9.18556e-19 0.00229278
-4.66706 2.33452e-18 0.00234571
-4.64225 -7.03151e-19 0.00240023
-4.61745 6.97266e-19 0.00245641
-4.59265 9.71121e-19 0.0025143
-4.56786 -6.62034e-19 0.00257397
-4.54306 9.5064e-19 0.0026355
-4.51827 1.16081e-18 0.00269896
-4.49348 -6.08466e-19 0.00276443
-4.4687 -1.90739e-18 0.00283198
-4.44392 7.75447e-19 0.0029017
-4.41914 7.72227e-19 0.0029737
-4.39436 7.50149e-19 0.00304804
-4.36959 -2.25575e-19 0.00312485
-4.34482 -2.91113e-18 0.00320422
-4.32005 1.24447e-18 0.00328627
-4.29528 -1.70348e-19 0.00337112
-4.27052 -1.95771e-18 0.00345888
-4.24576 2.93996e-19 0.00354969
-4.221 4.19244e-18 0.00364369
-4.19624 -2.84676e-18 0.00374102
-4.17149 -9.1978e-19 0.00384185
-4.14674 -9.9921e-19 0.00394633
-4.12199 2.78262e-18 0.00405464
-4.09725 -1.07526e-18 0.00416696
-4.0725 -5.17837e-19 0.00428349
-4.04776 1.81851e-18 0.00440443
-4.02302 -6.4726e-19 0.00453002
-3.99829 1.9647e-18 0.00466048
-3.97356 -4.3826e-18 0.00479606
-3.94882 4.88196e-18 0.00493702
-3.9241 -1.3485e-18 0.00508366
-3.89937 5.46499e-18 0.00523626
-3.87465 -7.7357e-18 0.00539515
-3.84992 1.29454e-18 0.00556066
-3.82521 -1.30248e-18 0.00573316
-3.80049 7.07801e-18 0.00591302
-3.77577 4.95275e-18 0.00610067
-3.75106 8.896e-19 0.00629652
-3.72635 -4.57676e-18 0.00650104
-3.70164 6.85092e-18 0.00671472
-3.67694 3.72938e-18 0.00693808
-3.65224 -2.41982e-18 0.00717166
-3.62754 5.93035e-18 0.00741605
-3.60284 -7.11312e-18 0.00767185
-3.57814 1.33579e-18 0.00793973
-3.55345 -1.34482e-17 0.00822034
-3.52875 6.34806e-18 0.00851442
-3.50406 -1.63577e-18 0.0088227
-3.47937 3.6655e-18 0.00914597
-3.45469 -5.14773e-20 0.00948502
-3.43 -2.08293e-17 0.00984071
-3.40532 3.44385e-17 0.0102139
-3.38064 -2.12461e-17 0.0106054
-3.35597 3.7352e-17 0.0110162
-3.33129 6.37598e-18 0.0114472
-3.30662 4.62675e-18 0.0118992
-3.28194 3.33025e-17 0.0123733
-3.25727 6.59461e-18 0.0128702
-3.23261 1.68483e-17 0.013391
-3.20794 -5.54052e-17 0.0139363
-3.18328 3.30899e-17 0.0145072
-3.15861 9.8683e-19 0.0151044
-3.13395 8.23318e-18 0.0157286
-3.1093 -1.0972e-17 0.0163806
-3.08464 -2.47122e-17 0.0170612
-3.05999 5.11904e-17 0.017771
-3.03533 -4.20119e-17 0.0185108
-3.01068 2.32581e-19 0.0192813
-2.98603 2.74083e-17 0.0200831
-2.96139 4.66561e-17 0.0209172
-2.93674 1.19082e-17 0.0217844
-2.9121 2.91207e-17 0.0226857
-2.88745 -6.52921e-17 0.0236223
-2.86281 -1.9261e-17 0.0245955
-2.83818 1.37316e-16 0.0256069
-2.81354 -6.54185e-17 0.0266583
-2.7889 -4.0109e-17 0.0277517
-2.76427 2.88568e-17 0.0288896
-2.73964 -1.00697e-16 0.0300747
-2.71501 1.56759e-16 0.03131
-2.69038 -1.61606e-16 0.0325989
-2.66575 2.90977e-16 0.0339453
-2.64113 -8.89588e-18 0.0353535
-2.6165 8.71712e-17 0.036828
-2.59188 2.55077e-16 0.0383741
-2.56726 1.64521e-16 0.0399972
-2.54264 2.19615e-16 0.0417035
-2.51802 -2.10953e-17 0.0434995
-2.49341 -1.67463e-16 0.0453924
-2.46879 1.17477e-16 0.04739
-2.44418 2.19544e-16 0.0495007
-2.41957 -2.25679e-16 0.0517334
-2.39496 4.90697e-17 0.0540981
-2.37035 -3.78939e-16 0.0566052
-2.34574 5.81747e-16 0.0592665
-2.32113 -2.07605e-16 0.0620941
-2.29653 2.11905e-16 0.0651018
-2.27192 8.21625e-16 0.0683039
-2.24732 -9.30765e-16 0.0717164
-2.22272 -3.13043e-16 0.0753565
-2.19812 2.21092e-16 0.079243
-2.17352 -3.94645e-16 0.0833959
-2.14893 1.2272e-15 0.0878376
-2.12433 -8.154e-17 0.0925918
-2.09974 -6.03744e-16 0.0976847
-2.07514 6.10722e-16 0.103144
-2.05055 4.09489e-16 0.109002
-2.02596 2.93158e-16 0.115291
-2.00137 -6.02483e-16 0.122047
-1.97678 2.66082e-15 0.12931
-1.9522 2.45263e-16 0.137123
-1.92761 2.14979e-15 0.145531
-1.90303 -3.89379e-15 0.154585
-1.87844 1.11384e-15 0.164338
-1.85386 -7.10123e-16 0.174847
-1.82928 -1.26415e-15 0.186175
-1.8047 1.92277e-16 0.198387
-1.78012 -2.54096e-15 0.211554
-1.75554 5.45407e-15 0.225751
-1.73096 -5.50004e-15 0.241054
-1.70639 4.11774e-15 0.257548
-1.68181 4.48159e-16 0.275316
-1.65724 5.03074e-15 0.294449
-1.63266 5.11779e-15 0.315036
-1.60809 -1.97567e-14 0.337169
-1.58352 9.96575e-15 0.36094
-1.55895 -1.25276e-14 0.386444
-1.53438 -4.91968e-16 0.413769
-1.50981 -6.05342e-15 0.443005
-1.48525 -1.1035e-14 0.474237
-1.46068 6.21338e-15 0.507547
-1.43611 7.68151e-15 0.543013
-1.41155 -2.55351e-14 0.58071
-1.38698 4.25504e-14 0.620711
-1.36242 -1.49975e-14 0.663088
-1.33786 -3.91713e-15 0.707918
-1.3133 3.6672e-16 0.755283
-1.28873 -6.78583e-14 0.805277
-1.26417 1.02291e-13 0.858014
-1.23962 -5.87397e-14 0.913631
-1.21506 -1.11123e-14 0.972299
-1.1905 -3.60014e-14 1.03423
-1.16594 1.16915e-13 1.09968
-1.14138 -1.29051e-13 1.16898
-1.11683 7.06705e-14 1.24251
-1.09227 1.32641e-13 1.32074
-1.06772 8.01908e-15 1.40421
-1.04316 -6.21047e-15 1.49356
-1.01861 4.34912e-14 1.58955
-0.994058 -2.02153e-13 1.69303
-0.969506 1.8537e-13 1.80499
-0.944954 2.52649e-13 1.92655
-0.920403 -2.23113e-13 2.05897
-0.895852 1.8424e-13 2.20366
-0.871302 -3.7713e-16 2.36222
-0.846753 -1.4704e-13 2.53642
-0.822204 1.6598e-13 2.7282
-0.797655 -1.92554e-13 2.93973
-0.773107 9.03557e-15 3.17332
-0.74856 5.04595e-13 3.4315
-0.724012 6.0251e-15 3.71692
-0.699466 -1.29066e-12 4.03238
-0.674919 1.11414e-12 4.38067
-0.650373 -2.51431e-12 4.76452
-0.625828 1.44621e-12 5.18645
-0.601282 -5.3699e-13 5.64855
-0.576738 1.24841e-12 6.15222
-0.552193 3.54725e-12 6.69795
-0.527649 -1.57472e-12 7.28483
-0.503105 1.78392e-12 7.91039
-0.478561 3.00122e-12 8.5701
-0.454018 -5.4608e-12 9.25733
-0.429475 3.70407e-12 9.96309
-0.404932 -2.60934e-12 10.6764
-0.38039 -2.71657e-12 11.3847
-0.355847 -1.44943e-13 12.0745
-0.331305 -3.27394e-12 12.7323
-0.306763 6.3485e-12 13.3459
-0.282222 2.86599e-12 13.9051
-0.25768 -9.18876e-12 14.4028
-0.233139 4.2337e-13 14.8349
-0.208597 1.11379e-11 15.201
-0.184056 5.10388e-12 15.5035
-0.159515 7.09245e-13 15.7469
-0.134974 3.96081e-12 15.9377
-0.110433 1.09185e-11 16.0826
-0.0858925 -5.92278e-14 16.1889
-0.0613518 -9.79843e-13 16.2623
-0.0368111 4.10658e-12 16.3087
-0.0122703 6.22857e-12 16.33
0.0122703 9.92166e-13 16.33
0.0368111 6.19688e-12 16.3087
0.0613518 1.04232e-12 16.2623
0.0858925 -2.10495e-13 16.1889
0.110433 -2.93925e-12 16.0826
0.134974 5.80732e-12 15.9377
0.159515 4.80662e-12 15.7469
0.184056 5.61688e-12 15.5035
0.208597 3.69397e-12 15.201
0.233139 -6.42014e-12 14.8349
0.25768 -2.82304e-12 14.4028
0.282222 -3.61058e-12 13.9051
0.306763 -1.14436e-13 13.3459
0.331305 -2.69848e-13 12.7323
0.355847 -2.59212e-12 12.0745
0.38039 2.75784e-12 11.3847
0.404932 -6.90315e-14 10.6764
0.429475 5.61391e-14 9.96309
0.454018 -4.03416e-14 9.25733
0.478561 -1.01396e-12 8.5701
0.503105 -1.77737e-12 7.91039
0.527649 -3.19322e-12 7.28483
0.552193 -1.41445e-12 6.69795
0.576738 6.09828e-13 6.15222
0.601282 -5.51568e-13 5.64855
0.625828 -1.44175e-12 5.18645
0.650373 -7.12675e-15 4.76452
0.674919 7.22479e-13 4.38067
0.699466 1.29154e-12 4.03238
0.724012 -5.71221e-15 3.71692
0.74856 -2.52851e-13 3.4315
0.773107 -5.19317e-15 3.17332
0.797655 3.85128e-13 2.93973
0.822204 -7.85691e-13 2.7282
0.846753 4.58758e-13 2.53642
0.871302 -6.57825e-14 2.36222
0.895852 -6.27042e-13 2.20366
0.920403 5.74229e-14 2.05897
0.944954 1.07031e-15 1.92655
0.969506 -2.74442e-13 1.80499
0.994058 -1.61541e-13 1.69303
1.01861 -7.7878e-14 1.58955
1.04316 -6.34602e-14 1.49356
1.06772 2.64658e-14 1.40421
1.09227 -2.88493e-14 1.32074
1.11683 1.42101e-13 1.24251
1.14138 2.03827e-14 1.16898
1.16594 -2.17524e-14 1.09968
1.1905 1.06308e-13 1.03423
1.21506 -2.84873e-15 0.972299
1.23962 1.70261e-14 0.913631
1.26417 3.65507e-14 0.858014
1.28873 -7.20925e-14 0.805277
1.3133 3.20025e-14 0.755283
1.33786 1.07219e-14 0.707918
1.36242 1.50346e-14 0.663088
1.38698 1.45475e-14 0.620711
1.41155 7.70525e-16 0.58071
1.43611 3.70942e-15 0.543013
1.46068 -4.00134e-17 0.507547
1.48525 1.5762e-14 0.474237
1.50981 -6.30694e-15 0.443005
1.53438 1.1055e-14 0.413769
1.55895 -8.0916e-15 0.386444
1.58352 1.04374e-15 0.36094
1.60809 -8.36378e-16 0.337169
1.63266 3.3604e-15 0.315036
1.65724 -4.26111e-15 0.294449
1.68181 -2.29531e-15 0.275316
1.70639 -9.18214e-15 0.257548
1.73096 1.58435e-15 0.241054
1.75554 -2.00861e-15 0.225751
1.78012 4.62848e-16 0.211554
1.8047 -3.09297e-16 0.198387
1.82928 4.21518e-15 0.186175
1.85386 -3.30522e-15 0.174847
1.87844 3.15837e-15 0.164338
1.90303 1.24222e-16 0.154585
1.92761 2.69442e-15 0.145531
1.9522 -8.27831e-16 0.137123
1.97678 -1.00009e-15 0.12931
2.00137 1.53127e-15 0.122047
2.02596 -1.7203e-15 0.115291
2.05055 1.29598e-15 0.109002
2.07514 -1.31809e-16 0.103144
2.09974 7.7903e-16 0.0976847
2.12433 -7.89153e-16 0.0925918
2.14893 6.75635e-16 0.0878376
2.17352 3.50731e-16 0.0833959
2.19812 -5.62126e-16 0.079243
2.22272 5.65642e-16 0.0753565
2.24732 -2.24837e-18 0.0717164
2.27192 -1.25012e-16 0.0683039
2.29653 9.14495e-16 0.0651018
2.32113 4.6634e-17 0.0620941
2.34574 -3.7254e-16 0.0592665
2.37035 8.1278e-17 0.0566052
2.39496 -1.31931e-17 0.0540981
2.41957 1.62656e-17 0.0517334
2.44418 -2.14045e-16 0.0495007
2.46879 1.71253e-16 0.04739
2.49341 -5.38691e-16 0.0453924
2.51802 1.94677e-16 0.0434995
2.54264 -4.02444e-16 0.0417035
2.56726 -4.42865e-17 0.0399972
2.59188 6.64106e-17 0.0383741
2.6165 1.9971e-16 0.036828
2.64113 -1.28885e-16 0.0353535
2.66575 -2.09946e-17 0.0339453
2.69038 2.03762e-17 0.0325989
2.71501 1.59429e-17 0.03131
2.73964 -1.08375e-17 0.0300747
2.76427 4.40547e-17 0.0288896
2.7889 -2.33386e-17 0.0277517
2.81354 4.03249e-17 0.0266583
2.83818 -6.07077e-17 0.0256069
2.86281 8.0455e-17 0.0245955
2.88745 -1.20441e-16 0.0236223
2.9121 6.01697e-17 0.0226857
2.93674 -3.80962e-17 0.0217844
2.96139 3.61419e-17 0.0209172
2.98603 -1.25264e-16 0.0200831
3.01068 -1.44413e-17 0.0192813
3.03533 -2.11422e-17 0.0185108
3.05999 -1.05463e-17 0.017771
3.08464 1.50496e-17 0.0170612
3.1093 -1.5537e-17 0.0163806
3.13395 -1.48147e-17 0.0157286
3.15861 -2.00257e-17 0.0151044
3.18328 1.23611e-18 0.0145072
3.20794 -2.08802e-17 0.0139363
3.23261 2.16008e-17 0.013391
3.25727 -8.1898e-18 0.0128702
3.28194 3.30983e-18 0.0123733
3.30662 1.02035e-17 0.0118992
3.33129 -8.91831e-18 0.0114472
3.35597 1.94e-17 0.0110162
3.38064 -2.78683e-18 0.0106054
3.40532 9.98723e-18 0.0102139
3.43 -1.30568e-17 0.00984071
3.45469 2.35183e-17 0.00948502
3.47937 -2.98291e-17 0.00914597
3.50406 4.15705e-18 0.0088227
3.52875 2.88185e-18 0.00851442
3.55345 -3.9637e-18 0.00822034
3.57814 -8.52081e-18 0.00793973
3.60284 3.01629e-18 0.00767185
3.62754 -1.29358e-17 0.00741605
3.65224 -4.3127e-18 0.00717166
3.67694 -1.92413e-18 0.00693808
3.70164 -8.62444e-19 0.00671472
3.72635 6.20483e-18 0.00650104
3.75106 -2.5027e-18 0.00629652
3.77577 2.33374e-18 0.00610067
3.80049 1.00219e-18 0.00591302
3.82521 -2.41581e-18 0.00573316
3.84992 3.86669e-18 0.00556066
3.87465 -4.94853e-18 0.00539515
3.89937 4.61709e-18 0.00523626
3.9241 -4.3419e-18 0.00508366
3.94882 9.05573e-18 0.00493702
3.97356 -1.07436e-17 0.00479606
3.99829 7.06222e-18 0.00466048
4.02302 -3.72956e-18 0.00453002
4.04776 1.99609e-18 0.00440443
4.0725 -4.53156e-18 0.00428349
4.09725 3.59033e-18 0.00416696
4.12199 -3.67719e-18 0.00405464
4.14674 1.10423e-18 0.00394633
4.17149 1.67396e-18 0.00384185
4.19624 -3.26679e-19 0.00374102
4.221 -1.91349e-18 0.00364369
4.24576 3.25374e-18 0.00354969
4.27052 -6.23066e-19 0.00345888
4.29528 2.60876e-18 0.00337112
4.32005 -2.75741e-19 0.00328627
4.34482 1.25697e-18 0.00320422
4.36959 -9.21033e-19 0.00312485
4.39436 3.89306e-18 0.00304804
4.41914 -4.28485e-18 0.0029737
4.44392 2.22982e-18 0.0029017
4.4687 -1.78492e-18 0.00283198
4.49348 3.74313e-19 0.00276443
4.51827 -4.44726e-19 0.00269896
4.54306 -1.35358e-18 0.0026355
4.56786 1.73721e-18 0.00257397
4.59265 -1.49018e-18 0.0025143
4.61745 -1.89361e-18 0.00245641
4.64225 -2.18454e-19 0.00240023
4.66706 -2.62503e-18 0.00234571
4.69186 3.02542e-19 0.00229278
4.71667 -6.20065e-20 0.00224138
4.74149 2.16838e-19 0.00219146
4.7663 -1.79469e-19 0.00214296
4.79112 5.77093e-19 0.00209584
4.81594 -5.15495e-19 0.00205004
4.84077 2.6065e-20 0.00200552
4.8656 7.91707e-19 0.00196224
4.89043 -8.67676e-19 0.00192015
4.91526 -1.26528e-19 0.00187921
4.9401 -6.23324e-20 0.00183937
4.96494 5.32287e-19 0.00180062
4.98978 -9.86978e-20 0.0017629
5.01463 5.83225e-19 0.00172619
5.03948 -1.80393e-19 0.00169045
5.06433 4.121e-19 0.00165564
5.08918 1.51004e-19 0.00162175
5.11404 3.47576e-19 0.00158873
5.1389 1.04214e-18 0.00155657
5.16377 -1.72653e-19 0.00152523
5.18864 1.39762e-18 0.00149469
5.21351 2.00368e-19 0.00146492
5.23838 9.7641e-19 0.00143591
5.26326 5.7606e-19 0.00140761
5.28814 8.91772e-19 0.00138003
5.31303 9.0342e-19 0.00135312
5.33791 1.35696e-18 0.00132688
5.36281 -7.2919e-19 0.00130127
5.3877 1.41492e-18 0.00127629
5.4126 3.57149e-19 0.00125192
5.4375 9.27926e-19 0.00122813
5.4624 9.74456e-19 0.00120491
5.48731 2.19876e-20 0.00118224
5.51222 1.211e-18 0.00116011
5.53714 7.08889e-19 0.0011385
5.56205 8.85873e-19 0.00111739
5.58698 1.68096e-19 0.00109678
5.6119 9.61028e-19 0.00107665
5.63683 8.7831e-19 0.00105697
5.66176 5.99054e-19 0.00103775
5.6867 1.04598e-18 0.00101897
5.71164 1.84471e-19 0.00100062
5.73658 1.06117e-18 0.000982675
5.76153 -1.72427e-19 0.000965138
5.78648 1.10359e-18 0.000947992
5.81143 4.05067e-19 0.000931228
5.83639 8.84433e-19 0.000914835
5.86135 3.92652e-19 0.000898804
5.88631 2.44037e-19 0.000883124
5.91128 6.22385e-19 0.000867787
5.93625 4.74208e-19 0.000852782
5.96123 3.22506e-19 0.000838103
5.98621 3.63257e-19 0.000823739
6.01119 2.4575e-19 0.000809683
6.03618 5.48687e-19 0.000795926
6.06117 2.97028e-19 0.000782462
6.08617 7.25423e-19 0.000769282
6.11117 -2.62451e-19 0.00075638
6.13617 6.06025e-19 0.000743748
6.16118 3.17098e-19 0.000731379
6.18619 2.28846e-19 0.000719267
6.2112 3.45949e-19 0.000707405
6.23622 1.70613e-21 0.000695787
6.26124 3.13557e-19 0.000684408
6.28627 1.73639e-19 0.00067326
6.3113 1.839e-21 0.000662339
6.33633 2.23012e-19 0.000651639
6.36137 2.06973e-19 0.000641154
6.38641 1.16789e-19 0.000630879
6.41146 1.90835e-20 0.00062081
6.43651 3.97122e-19 0.00061094
6.46156 -7.92884e-20 0.000601267
6.48662 2.25998e-19 0.000591783
6.51169 2.38568e-19 0.000582487
6.53675 5.66539e-19 0.000573371
6.56182 -2.1141e-19 0.000564434
6.5869 3.50669e-19 0.00055567
6.61198 3.84919e-19 0.000547075
6.63706 2.29238e-19 0.000538645
6.66215 1.17551e-19 0.000530378
6.68724 3.77164e-19 0.000522267
6.71234 6.33937e-20 0.000514312
6.73744 2.92792e-19 0.000506506
6.76255 1.14722e-20 0.000498848
6.78766 2.80875e-19 0.000491334
6.81277 2.77059e-19 0.000483961
6.83789 2.4348e-19 0.000476725
6.86301 2.69925e-19 0.000469623
6.88814 3.03838e-19 0.000462653
6.91327 2.39057e-19 0.000455812
6.93841 3.51218e-19 0.000449096
6.96355 2.69991e-19 0.000442502
6.98869 3.47677e-19 0.000436029
7.01384 2.37935e-19 0.000429674
7.039 3.08749e-19 0.000423433
7.06416 2.27736e-19 0.000417305
7.08932 2.22626e-19 0.000411287
7.11449 2.11714e-19 0.000405377
7.13966 2.45346e-19 0.000399572
7.16484 2.60138e-19 0.00039387
7.19002 2.39346e-19 0.000388269
7.21521 1.38824e-19 0.000382767
7.2404 3.4262e-19 0.000377361
7.2656 1.59146e-19 0.000372051
7.2908 1.31626e-19 0.000366832
7.316 2.27085e-19 0.000361705
7.34121 1.22111e-19 0.000356666
7.36643 1.70009e-19 0.000351714
7.39165 6.56253e-20 0.000346847
7.41687 1.85249e-19 0.000342064
7.4421 9.03874e-20 0.000337362
7.46734 2.08819e-19 0.000332741
7.49258 1.35037e-19 0.000328198
7.51782 1.97515e-19 0.000323731
7.54307 1.20666e-19 0.00031934
7.56833 1.50284e-19 0.000315023
7.59359 1.85758e-19 0.000310778
7.61885 9.57093e-20 0.000306603
7.64412 2.11191e-20 0.000302498
7.6694 2.44136e-19 0.000298461
7.69468 1.29659e-19 0.000294491
7.71996 1.02535e-19 0.000290586
7.74525 1.47969e-19 0.000286745
7.77055 8.0429e-20 0.000282966
7.79585 1.65253e-19 0.00027925
7.82115 1.63477e-19 0.000275593
7.84646 1.253e-19 0.000271996
7.87178 1.21597e-19 0.000268457
7.8971 1.15298e-19 0.000264975
7.92243 1.52676e-19 0.000261548
7.94776 6.06712e-20 0.000258176
7.97309 1.21078e-19 0.000254858
7.99844 1.46092e-19 0.000251593
8.02378 1.19823e-19 0.000248379
8.04914 1.24132e-19 0.000245216
8.0745 1.96931e-19 0.000242103
8.09986 1.64647e-19 0.000239039
8.12523 1.60015e-19 0.000236022
8.1506 1.46044e-19 0.000233052
8.17598 1.34152e-19 0.000230129
8.20137 1.62299e-19 0.000227251
8.22676 1.05387e-19 0.000224417
8.25216 1.09903e-19 0.000221627
8.27756 1.64264e-19 0.000218879
8.30297 1.18969e-19 0.000216174
8.32838 1.15425e-19 0.00021351
8.3538 1.78283e-19 0.000210886
8.37923 9.76267e-20 0.000208302
8.40466 1.82856e-19 0.000205757
8.43009 1.02093e-19 0.00020325
8.45553 1.01333e-19 0.000200781
8.48098 1.5345e-19 0.000198349
8.50644 1.12677e-19 0.000195954
8.53189 1.15017e-19 0.000193594
8.55736 1.12356e-19 0.000191268
8.58283 1.313e-19 0.000188978
8.60831 1.07198e-19 0.000186721
8.63379 1.39709e-19 0.000184497
8.65928 5.84032e-20 0.000182306
8.68477 8.54796e-20 0.000180147
8.71027 1.28891e-19 0.00017802
8.73578 7.0614e-20 0.000175923
8.76129 8.14119e-20 0.000173857
8.78681 1.18301e-19 0.00017182
8.81234 5.49851e-20 0.000169813
8.83787 8.28159e-20 0.000167835
8.8634 4.69388e-20 0.000165885
8.88895 6.78204e-20 0.000163963
8.91449 5.16578e-20 0.000162069
8.94005 5.58188e-20 0.000160201
8.96561 3.5248e-20 0.00015836
8.99118 6.29691e-20 0.000156545
9.01675 2.30555e-20 0.000154755
9.04233 1.82785e-20 0.000152991
9.06792 5.10907e-20 0.000151251
9.09351 3.9258e-20 0.000149535
9.11911 4.06576e-20 0.000147844
9.14471 2.44888e-20 0.000146176
9.17033 3.96594e-20 0.000144531
9.19594 2.369e-20 0.000142909
9.22157 3.44537e-20 0.000141309
9.2472 3.30051e-20 0.000139731
9.27284 2.44065e-20 0.000138175
9.29848 3.5209e-20 0.00013664
9.32413 1.84502e-20 0.000135126
9.34979 3.53411e-20 0.000133633
9.37545 1.8809e-20 0.000132159
9.40112 2.06077e-20 0.000130706
9.4268 1.90467e-20 0.000129273
9.45248 3.79476e-21 0.000127858
9.47817 4.41417e-20 0.000126463
9.50387 1.96194e-20 0.000125086
9.52957 4.81488e-20 0.000123728
9.55528 2.62496e-20 0.000122388
9.581 2.61774e-20 0.000121065
9.60672 3.50173e-20 0.00011976
9.63245 3.98179e-20 0.000118473
9.65819 4.87508e-20 0.000117202
9.68393 3.84948e-20 0.000115948
9.70968 5.93158e-20 0.00011471
9.73544 4.7415e-20 0.000113489
9.76121 4.51261e-20 0.000112284
9.78698 4.1384e-20 0.000111094
9.81276 4.22579e-20 0.000109919
9.83854 4.29884e-20 0.00010876
9.86434 5.03486e-20 0.000107616
9.89014 4.8447e-20 0.000106487
9.91595 4.88438e-20 0.000105372
9.94176 4.96804e-20 0.000104271
9.96758 4.36475e-20 0.000103184
9.99341 3.83374e-20 0.000102112
10.0192 3.57188e-20 0.000101053
10.0451 4.05686e-20 0.000100007
10.0709 5.20292e-20 9.89745e-05
10.0968 3.82966e-20 9.79551e-05
10.1227 3.9315e-20 9.69485e-05
10.1485 2.5867e-20 9.59546e-05
10.1744 3.23482e-20 9.49731e-05
10.2003 1.68704e-20 9.40039e-05
10.2262 2.75795e-20 9.30468e-05
10.2521 2.67897e-20 9.21016e-05
10.278 1.79526e-20 9.11681e-05
10.3039 3.98108e-20 9.02461e-05
10.3299 1.95519e-20 8.93356e-05
10.3558 2.97274e-20 8.84363e-05
10.3817 1.42452e-20 8.7548e-05
10.4077 1.72365e-20 8.66706e-05
10.4336 2.11487e-20 8.5804e-05
10.4596 1.67667e-20 8.49479e-05
10.4856 1.79899e-20 8.41022e-05
10.5115 2.45689e-20 8.32668e-05
10.5375 9.19183e-21 8.24416e-05
10.5635 2.5132e-20 8.16263e-05
10.5895 1.85743e-20 8.08208e-05
10.6155 9.70826e-21 8.0025e-05
10.6415 1.29779e-20 7.92388e-05
10.6676 1.37181e-20 7.8462e-05
10.6936 4.97752e-22 7.76945e-05
10.7196 1.58899e-20 7.69361e-05
10.7457 2.60878e-21 7.61868e-05
10.7718 2.58147e-20 7.54463e-05
10.7978 1.21844e-20 7.47146e-05
10.8239 2.5638e-20 7.39916e-05
10.85 2.41373e-20 7.3277e-05
10.8761 2.75059e-20 7.25709e-05
10.9022 1.58133e-20 7.18731e-05
10.9283 1.18761e-20 7.11834e-05
10.9544 1.9452e-20 7.05017e-05
10.9805 2.33166e-20 6.9828e-05
11.0066 1.79537e-20 6.91622e-05
11.0328 1.90763e-20 6.8504e-05
11.0589 1.88926e-20 6.78535e-05
11.0851 2.08736e-20 6.72105e-05
11.1112 1.73712e-20 6.65749e-05
11.1374 2.17904e-20 6.59466e-05
11.1636 1.67561e-20 6.53256e-05
11.1898 2.32186e-20 6.47116e-05
11.216 2.13762e-20 6.41046e-05
11.2422 1.59058e-20 6.35046e-05
11.2684 1.0225e-20 6.29114e-05
11.2946 9.51815e-21 6.23249e-05
11.3209 7.77272e-21 6.1745e-05
11.3471 1.36877e-20 6.11717e-05
11.3734 6.07273e-21 6.06049e-05
11.3996 1.3165e-20 6.00444e-05
11.4259 9.35722e-21 5.94902e-05
11.4522 7.01366e-21 5.89422e-05
11.4784 -1.51084e-21 5.84004e-05
11.5047 -1.45285e-21 5.78646e-05
11.531 7.69346e-22 5.73347e-05
11.5573 4.4614e-21 5.68108e-05
11.5837 -6.78212e-21 5.62926e-05
11.61 -6.87686e-22 5.57802e-05
11.6363 -8.00018e-21 5.52734e-05
11.6627 -4.92483e-21 5.47722e-05
11.689 -1.33716e-20 5.42765e-05
11.7154 -5.76336e-21 5.37862e-05
11.7418 -1.30255e-20 5.33014e-05
11.7682 -3.51809e-21 5.28218e-05
11.7946 -1.28732e-20 5.23474e-05
11.821 -1.27783e-20 5.18782e-05
11.8474 -1.89393e-20 5.1414e-05
11.8738 -1.72758e-20 5.09549e-05
11.9002 -1.36822e-20 5.05008e-05
11.9267 -1.8955e-20 5.00515e-05
11.9531 -1.34248e-20 4.96071e-05
11.9796 -1.72882e-20 4.91675e-05
12.0061 -1.88234e-20 4.87326e-05
12.0325 -1.59842e-20 4.83023e-05
12.059 -1.41676e-20 4.78766e-05
12.0855 -1.32061e-20 4.74554e-05
12.112 -1.80966e-20 4.70387e-05
12.1385 -1.47517e-20 4.66265e-05
12.1651 -1.82515e-20 4.62186e-05
12.1916 -6.5733e-21 4.5815e-05
12.2182 -1.30655e-20 4.54157e-05
12.2447 -1.02262e-20 4.50205e-05
12.2713 -7.48369e-21 4.46296e-05
12.2979 -1.04802e-20 4.42427e-05
12.3244 -5.71449e-21 4.38598e-05
12.351 -6.27813e-21 4.3481e-05
12.3776 -8.95325e-21 4.31061e-05
12.4043 -5.16364e-21 4.27351e-05
12.4309 -7.5674e-21 4.23679e-05
12.4575 -4.30583e-21 4.20046e-05
12.4842 -6.2736e-21 4.1645e-05
12.5108 5.25114e-22 4.12891e-05
12.5375 -2.76363e-21 4.09369e-05
12.5642 -4.08845e-21 4.05883e-05
12.5909 -2.57308e-21 4.02433e-05
12.6176 -3.48128e-21 3.99018e-05
12.6443 -2.50747e-21 3.95638e-05
12.671 -4.38803e-21 3.92292e-05
12.6977 -2.35216e-21 3.88981e-05
12.7245 -5.48158e-21 3.85703e-05
12.7512 -2.5126e-21 3.82458e-05
12.778 1.41392e-23 3.79246e-05
12.8047 -6.6587e-21 3.76067e-05
12.8315 -7.02352e-21 3.72919e-05
12.8583 -6.66586e-21 3.69803e-05
12.8851 -3.44189e-21 3.66719e-05
12.9119 -8.02034e-21 3.63665e-05
12.9388 -8.02365e-21 3.60642e-05
12.9656 -9.75047e-21 3.5765e-05
12.9925 -8.38627e-21 3.54686e-05
13.0193 -8.82278e-21 3.51753e-05
13.0462 -1.02944e-20 3.48848e-05
13.0731 -1.16884e-20 3.45973e-05
13.1 -1.33104e-20 3.43126e-05
13.1269 -1.36288e-20 3.40306e-05
13.1538 -1.28672e-20 3.37515e-05
13.1807 -1.60245e-20 3.34751e-05
13.2076 -1.45821e-20 3.32014e-05
13.2346 -1.55743e-20 3.29304e-05
13.2615 -1.62634e-20 3.26621e-05
13.2885 -1.87111e-20 3.23964e-05
13.3155 -1.39021e-20 3.21332e-05
13.3425 -2.04155e-20 3.18727e-05
13.3695 -1.82542e-20 3.16146e-05
13.3965 -2.08663e-20 3.13591e-05
13.4235 -1.82987e-20 3.1106e-05
13.4506 -1.98298e-20 3.08554e-05
13.4776 -2.29302e-20 3.06071e-05
13.5047 -2.08684e-20 3.03613e-05
13.5318 -2.2495e-20 3.01178e-05
13.5588 -2.11602e-20 2.98767e-05
13.5859 -2.33522e-20 2.96379e-05
13.6131 -2.11716e-20 2.94013e-05
13.6402 -2.23575e-20 2.9167e-05
13.6673 -2.16403e-20 2.8935e-05
13.6945 -2.2632e-20 2.87051e-05
13.7216 -2.21119e-20 2.84775e-05
13.7488 -1.92861e-20 2.82519e-05
13.776 -2.16773e-20 2.80285e-05
13.8032 -1.94363e-20 2.78072e-05
13.8304 -1.93713e-20 2.75881e-05
13.8576 -1.72583e-20 2.73709e-05
13.8848 -1.81394e-20 2.71558e-05
13.9121 -1.76373e-20 2.69427e-05
13.9393 -1.86432e-20 2.67316e-05
13.9666 -1.84465e-20 2.65225e-05
13.9939 -1.66507e-20 2.63153e-05
14.0212 -1.38812e-20 2.61101e-05
14.0485 -1.75771e-20 2.59067e-05
14.0758 -1.34673e-20 2.57053e-05
14.1031 -1.3225e-20 2.55057e-05
14.1305 -1.47671e-20 2.53079e-05
14.1578 -1.05018e-20 2.5112e-05
14.1852 -1.2925e-20 2.49179e-05
14.2126 -1.15831e-20 2.47255e-05
14.24 -1.09379e-20 2.45349e-05
14.2674 -1.12386e-20 2.43461e-05
14.2948 -1.30633e-20 2.4159e-05
14.3222 -1.16738e-20 2.39736e-05
14.3497 -1.30046e-20 2.37899e-05
14.3771 -1.12416e-20 2.36078e-05
14.4046 -1.19297e-20 2.34275e-05
14.4321 -8.92192e-21 2.32487e-05
14.4596 -1.20019e-20 2.30716e-05
14.4871 -1.30195e-20 2.2896e-05
14.5147 -1.02839e-20 2.27221e-05
14.5422 -1.108e-20 2.25497e-05
14.5698 -1.34018e-20 2.23789e-05
14.5973 -1.25289e-20 2.22096e-05
14.6249 -1.19784e-20 2.20418e-05
14.6525 -1.27087e-20 2.18755e-05
14.6801 -1.34544e-20 2.17107e-05
14.7077 -1.50315e-20 2.15474e-05
14.7354 -1.41591e-20 2.13855e-05
14.763 -1.26467e-20 2.1225e-05
14.7907 -1.36468e-20 2.1066e-05
14.8184 -1.45169e-20 2.09084e-05
14.8461 -1.47696e-20 2.07522e-05
14.8738 -1.49443e-20 2.05974e-05
14.9015 -1.41046e-20 2.04439e-05
14.9292 -1.50893e-20 2.02918e-05
14.957 -1.48947e-20 2.0141e-05
14.9848 -1.3346e-20 1.99915e-05
15.0125 -1.33386e-20 1.98433e-05
15.0403 -1.37435e-20 1.96965e-05
15.0681 -1.1254e-20 1.95509e-05
15.096 -1.35001e-20 1.94066e-05
15.1238 -1.26121e-20 1.92635e-05
15.1517 -1.07158e-20 1.91217e-05
15.1795 -1.14197e-20 1.89811e-05
15.2074 -1.03063e-20 1.88418e-05
15.2353 -8.70465e-21 1.87036e-05
15.2632 -7.92686e-21 1.85666e-05
15.2911 -8.1076e-21 1.84308e-05
15.3191 -7.98733e-21 1.82962e-05
15.347 -6.46982e-21 1.81627e-05
15.375 -6.64751e-21 1.80304e-05
15.403 -6.5405e-21 1.78992e-05
15.431 -4.55094e-21 1.77691e-05
15.459 -3.30641e-21 1.76402e-05
15.4871 -3.93461e-21 1.75123e-05
15.5151 -2.55225e-21 1.73855e-05
15.5432 -4.3911e-21 1.72598e-05
15.5713 -3.04522e-21 1.71352e-05
15.5994 -1.65878e-21 1.70116e-05
15.6275 -2.82681e-21 1.68891e-05
15.6556 -3.15359e-21 1.67676e-05
15.6838 -2.83574e-21 1.66471e-05
15.7119 -2.92045e-21 1.65277e-05
15.7401 -1.7525e-21 1.64092e-05
15.7683 -2.38953e-21 1.62917e-05
15.7965 -2.20112e-21 1.61752e-05
15.8247 -3.19913e-21 1.60597e-05
15.853 -1.38905e-21 1.59452e-05
15.8812 -1.92632e-21 1.58316e-05
15.9095 1.9766e-22 1.5719e-05
15.9378 -2.98372e-21 1.56072e-05
15.9661 -1.51775e-21 1.54965e-05
15.9944 -1.54744e-21 1.53866e-05
16.0228 -3.27456e-21 1.52776e-05
16.0511 -2.49963e-21 1.51696e-05
16.0795 -2.84619e-21 1.50624e-05
16.1079 -3.30384e-21 1.49561e-05
16.1363 -2.45544e-21 1.48507e-05
16.1647 -2.81742e-21 1.47462e-05
16.1932 -2.87328e-21 1.46425e-05
16.2216 -3.87295e-21 1.45397e-05
16.2501 -2.76199e-21 1.44377e-05
16.2786 -1.87786e-21 1.43365e-05
16.3071 -3.03077e-21 1.42362e-05
16.3356 -1.61708e-21 1.41366e-05
16.3642 -2.39091e-21 1.40379e-05
16.3927 -2.14219e-21 1.394e-05
16.4213 -2.90647e-21 1.38429e-05
16.4499 -3.75261e-21 1.37465e-05
16.4785 -2.88923e-21 1.3651e-05
16.5072 -3.18877e-21 1.35562e-05
16.5358 -2.11736e-21 1.34622e-05
16.5645 -1.83667e-21 1.33689e-05
16.5932 -2.57481e-21 1.32764e-05
16.6219 -2.29328e-21 1.31846e-05
16.6506 -2.69372e-21 1.30935e-05
16.6794 -1.93417e-21 1.30032e-05
16.7081 -2.6497e-21 1.29136e-05
16.7369 -1.76266e-21 1.28247e-05
16.7657 -2.31025e-21 1.27366e-05
16.7945 -1.36917e-21 1.26491e-05
16.8234 -2.65631e-21 1.25623e-05
16.8522 -1.79804e-21 1.24762e-05
16.8811 -1.5905e-21 1.23908e-05
16.91 -2.18314e-22 1.2306e-05
16.9389 -4.86131e-22 1.2222e-05
16.9679 -5.68972e-22 1.21386e-05
16.9968 4.07109e-22 1.20558e-05
17.0258 8.83079e-23 1.19737e-05
17.0548 1.84971e-22 1.18922e-05
17.0838 -2.36164e-23 1.18114e-05
17.1128 1.06378e-21 1.17312e-05
17.1419 8.34509e-22 1.16517e-05
17.1709 1.65704e-21 1.15727e-05
17.2 9.42969e-22 1.14944e-05
17.2291 2.06437e-21 1.14167e-05
17.2583 1.0478e-22 1.13395e-05
17.2874 2.1326e-21 1.1263e-05
17.3166 1.99429e-21 1.11871e-05
17.3458 1.66437e-21 1.11117e-05
17.375 9.46675e-22 1.1037e-05
17.4042 1.8909e-21 1.09628e-05
17.4335 4.77477e-22 1.08892e-05
17.4628 2.75227e-22 1.08161e-05
17.4921 1.00346e-21 1.07437e-05
17.5214 3.85123e-22 1.06717e-05
17.5507 6.61833e-22 1.06003e-05
17.5801 8.18824e-22 1.05295e-05
17.6094 4.98452e-22 1.04592e-05
17.6388 -1.59387e-22 1.03895e-05
17.6683 -3.19713e-22 1.03202e-05
17.6977 -5.23535e-22 1.02515e-05
17.7272 -9.51264e-22 1.01833e-05
17.7567 -3.0185e-22 1.01157e-05
17.7862 -8.31735e-22 1.00485e-05
17.8157 -6.41415e-22 9.98188e-06
17.8452 -1.49222e-21 9.91574e-06
17.8748 -1.56688e-21 9.85009e-06
17.9044 -1.56267e-21 9.78495e-06
17.934 -2.09929e-21 9.72028e-06
17.9637 -2.30188e-21 9.65611e-06
17.9933 -1.60642e-21 9.59242e-06
18.023 -1.68586e-21 9.5292e-06
18.0527 -2.31299e-21 9.46645e-06
18.0825 -2.43685e-21 9.40418e-06
18.1122 -2.54798e-21 9.34236e-06
18.142 -2.76554e-21 9.28101e-06
18.1718 -2.85994e-21 9.22011e-06
18.2016 -3.04643e-21 9.15967e-06
18.2315 -2.61449e-21 9.09967e-06
18.2613 -2.52076e-21 9.04012e-06
18.2912 -2.50101e-21 8.98101e-06
18.3212 -2.83608e-21 8.92233e-06
18.3511 -3.23739e-21 8.86409e-06
18.3811 -2.36384e-21 8.80627e-06
18.4111 -2.98855e-21 8.74888e-06
18.4411 -2.35647e-21 8.69192e-06
18.4711 -3.25473e-21 8.63536e-06
18.5012 -2.46003e-21 8.57923e-06
18.5313 -2.36783e-21 8.5235e-06
18.5614 -2.02757e-21 8.46818e-06
18.5915 -1.81049e-21 8.41326e-06
18.6217 -2.10814e-21 8.35875e-06
18.6519 -1.87564e-21 8.30463e-06
18.6821 -2.07928e-21 8.2509e-06
18.7123 -1.69786e-21 8.19756e-06
18.7426 -1.52475e-21 8.14461e-06
18.7729 -1.45291e-21 8.09204e-06
18.8032 -1.21511e-21 8.03985e-06
18.8335 -1.80954e-21 7.98804e-06
18.8639 -1.32863e-21 7.9366e-06
18.8943 -1.09087e-21 7.88553e-06
18.9247 -1.38079e-21 7.83483e-06
18.9551 -6.68499e-22 7.78449e-06
18.9856 -1.7584e-21 7.73452e-06
19.0161 -5.67713e-22 7.68489e-06
19.0466 -1.24135e-21 7.63563e-06
19.0772 -1.39464e-21 7.58671e-06
19.1078 -1.4267e-21 7.53815e-06
19.1384 -1.6612e-21 7.48993e-06
19.169 -1.67504e-21 7.44205e-06
19.1997 -1.5656e-21 7.39451e-06
19.2303 -2.31402e-21 7.34731e-06
19.2611 -1.80571e-21 7.30045e-06
19.2918 -1.98038e-21 7.25391e-06
19.3226 -2.23514e-21 7.20771e-06
19.3534 -1.72338e-21 7.16183e-06
19.3842 -2.2283e-21 7.11627e-06
19.4151 -2.505e-21 7.07103e-06
19.4459 -1.88519e-21 7.02611e-06
19.4768 -2.47691e-21 6.98151e-06
19.5078 -2.11358e-21 6.93721e-06
19.5388 -2.62695e-21 6.89323e-06
19.5698 -2.36981e-21 6.84955e-06
19.6008 -2.13495e-21 6.80618e-06
19.6318 -2.09889e-21 6.76311e-06
19.6629 -1.86676e-21 6.72035e-06
19.6941 -2.26803e-21 6.67787e-06
19.7252 -2.47601e-21 6.6357e-06
19.7564 -1.87057e-21 6.59381e-06
19.7876 -1.90313e-21 6.55222e-06
19.8188 -1.66578e-21 6.51091e-06
19.8501 -1.71903e-21 6.46989e-06
19.8814 -1.53181e-21 6.42915e-06
19.9127 -1.31752e-21 6.38869e-06
19.9441 -1.26668e-21 6.34851e-06
19.9755 -1.52939e-21 6.3086e-06
20.0069 -1.48069e-21 6.26897e-06
20.0384 -1.2737e-21 6.22961e-06
20.0699 -1.22774e-21 6.19052e-06
20.1014 -1.26589e-21 6.15169e-06
20.1329 -7.77378e-22 6.11313e-06
20.1645 -1.13335e-21 6.07484e-06
20.1961 -1.22389e-21 6.0368e-06
20.2278 -8.35952e-22 5.99902e-06
20.2595 -7.76265e-22 5.9615e-06
20.2912 -7.32729e-22 5.92423e-06
20.323 -4.50492e-22 5.88722e-06
20.3547 -5.5032e-22 5.85045e-06
20.3866 -3.4883e-22 5.81394e-06
20.4184 -3.42039e-22 5.77766e-06
20.4503 -6.00074e-22 5.74164e-06
20.4822 -3.48645e-22 5.70585e-06
20.5142 -1.56939e-22 5.67031e-06
20.5462 -3.82363e-22 5.635e-06
20.5782 -6.71851e-23 5.59993e-06
20.6102 1.45366e-22 5.5651e-06
20.6423 -1.80579e-23 5.53049e-06
20.6745 -1.17711e-22 5.49612e-06
20.7066 -5.02448e-23 5.46198e-06
20.7388 -9.61422e-25 5.42806e-06
20.7711 -8.85191e-23 5.39437e-06
20.8034 -1.01464e-23 5.3609e-06
20.8357 1.58722e-22 5.32766e-06
20.868 -3.81713e-22 5.29463e-06
20.9004 -1.03349e-22 5.26182e-06
20.9328 -2.67451e-22 5.22923e-06
20.9653 -3.00363e-22 5.19685e-06
20.9978 -5.16588e-22 5.16469e-06
21.0303 -5.69665e-22 5.13274e-06
21.0629 -5.80358e-22 5.101e-06
21.0955 -5.13506e-22 5.06946e-06
21.1282 -6.11327e-22 5.03813e-06
21.1609 -4.50368e-22 5.00701e-06
21.1936 -9.33259e-22 4.97609e-06
21.2264 -6.30064e-22 4.94537e-06
21.2592 -5.98769e-22 4.91485e-06
21.292 -4.93179e-22 4.88453e-06
21.3249 -6.53238e-22 4.8544e-06
21.3578 -6.02508e-22 4.82447e-06
21.3908 -4.69542e-22 4.79474e-06
21.4238 -3.66883e-22 4.7652e-06
21.4569 -5.4101e-22 4.73584e-06
21.49 -3.00229e-22 4.70668e-06
21.5231 -1.50105e-22 4.67771e-06
21.5563 -3.95565e-22 4.64892e-06
21.5895 -5.88037e-23 4.62031e-06
21.6228 -1.44402e-22 4.59189e-06
21.6561 -4.66996e-23 4.56365e-06
21.6895 2.22139e-22 4.53559e-06
21.7229 1.47842e-22 4.50771e-06
21.7563 1.27195e-22 4.48001e-06
21.7898 5.09288e-23 4.45249e-06
21.8233 3.0536e-22 4.42514e-06
21.8569 3.39726e-22 4.39796e-06
21.8905 4.64455e-22 4.37096e-06
21.9242 3.95965e-22 4.34412e-06
21.9579 5.44644e-22 4.31746e-06
21.9916 4.78775e-22 4.29096e-06
22.0254 6.86605e-22 4.26463e-06
22.0593 8.0825e-22 4.23847e-06
22.0932 6.72854e-22 4.21247e-06
22.1271 7.73496e-22 4.18664e-06
22.1611 8.29445e-22 4.16096e-06
22.1951 6.42318e-22 4.13545e-06
22.2292 9.57399e-22 4.1101e-06
22.2634 9.52445e-22 4.0849e-06
22.2976 7.04622e-22 4.05986e-06
22.3318 8.23893e-22 4.03498e-06
22.3661 8.08664e-22 4.01025e-06
22.4004 8.16694e-22 3.98568e-06
22.4348 7.48106e-22 3.96126e-06
22.4692 5.53612e-22 3.93699e-06
22.5037 6.94481e-22 3.91287e-06
22.5383 6.05329e-22 3.88889e-06
22.5729 5.17111e-22 3.86507e-06
22.6075 5.37731e-22 3.84139e-06
22.6422 4.32556e-22 3.81786e-06
22.6769 2.90376e-22 3.79447e-06
22.7117 3.44464e-22 3.77122e-06
22.7466 2.37008e-22 3.74812e-06
22.7815 3.09423e-22 3.72515e-06
22.8165 2.97535e-22 3.70233e-06
22.8515 1.89615e-22 3.67965e-06
22.8866 2.7328e-22 3.6571e-06
22.9217 2.4773e-22 3.63469e-06
22.9569 2.25251e-22 3.61242e-06
22.9922 3.39705e-22 3.59028e-06
23.0275 1.35346e-22 3.56827e-06
23.0628 2.41974e-22 3.5464e-06
23.0983 2.35972e-22 3.52466e-06
23.1338 3.60317e-22 3.50304e-06
23.1693 2.85456e-22 3.48156e-06
23.2049 4.00727e-22 3.46021e-06
23.2406 2.4762e-22 3.43898e-06
23.2763 3.0307e-22 3.41788e-06
23.3121 3.13941e-22 3.39691e-06
23.3479 3.46712e-22 3.37606e-06
23.3838 6.91169e-23 3.35533e-06
23.4198 2.38077e-22 3.33473e-06
23.4559 2.87523e-22 3.31425e-06
23.492 3.05054e-22 3.29389e-06
23.5281 2.0498e-22 3.27365e-06
23.5644 2.28649e-22 3.25353e-06
23.6007 1.73876e-22 3.23353e-06
23.637 4.30484e-22 3.21364e-06
23.6735 3.41059e-22 3.19387e-06
23.71 3.10635e-22 3.17422e-06
23.7465 4.22773e-22 3.15468e-06
23.7832 4.29332e-22 3.13525e-06
23.8199 3.97321e-22 3.11594e-06
23.8567 3.66636e-22 3.09674e-06
23.8935 4.32578e-22 3.07765e-06
23.9304 5.13465e-22 3.05867e-06
23.9674 5.45286e-22 3.0398e-06
24.0045 6.63225e-22 3.02104e-06
24.0417 5.08318e-22 3.00238e-06
24.0789 7.24342e-22 2.98384e-06
24.1162 6.33376e-22 2.96539e-06
24.1535 5.92533e-22 2.94706e-06
24.191 6.15886e-22 2.92883e-06
24.2285 6.23726e-22 2.9107e-06
24.2661 6.59895e-22 2.89267e-06
24.3038 7.55152e-22 2.87475e-06
24.3415 7.16643e-22 2.85693e-06
24.3794 6.54751e-22 2.8392e-06
24.4173 6.27185e-22 2.82158e-06
24.4553 8.08266e-22 2.80406e-06
24.4934 7.68104e-22 2.78663e-06
24.5316 8.51227e-22 2.7693e-06
24.5698 7.49047e-22 2.75207e-06
24.6081 8.93494e-22 2.73494e-06
24.6466 7.98391e-22 2.71789e-06
24.6851 9.36753e-22 2.70095e-06
24.7237 9.3221e-22 2.68409e-06
24.7624 9.68696e-22 2.66733e-06
24.8012 9.55498e-22 2.65066e-06
24.84 9.27975e-22 2.63409e-06
24.879 9.4012e-22 2.6176e-06
24.9181 1.04819e-21 2.6012e-06
24.9572 1.02648e-21 2.58489e-06
24.9965 1.02e-21 2.56867e-06
25.0358 1.04949e-21 2.55254e-06
25.0753 1.13196e-21 2.53649e-06
25.1148 1.08285e-21 2.52054e-06
25.1545 1.15735e-21 2.50466e-06
25.1942 1.15628e-21 2.48887e-06
25.234 1.25817e-21 2.47317e-06
25.274 1.1738e-21 2.45755e-06
25.314 1.32664e-21 2.44201e-06
25.3542 1.28239e-21 2.42655e-06
25.3945 1.35333e-21 2.41117e-06
25.4349 1.32699e-21 2.39588e-06
25.4753 1.40176e-21 2.38066e-06
25.5159 1.38047e-21 2.36552e-06
25.5567 1.41381e-21 2.35047e-06
25.5975 1.36473e-21 2.33549e-06
25.6384 1.42039e-21 2.32058e-06
25.6795 1.36345e-21 2.30576e-06
25.7207 1.36091e-21 2.29101e-06
25.762 1.26957e-21 2.27633e-06
25.8034 1.37697e-21 2.26173e-06
25.8449 1.32614e-21 2.2472e-06
25.8866 1.27182e-21 2.23275e-06
25.9284 1.16317e-21 2.21837e-06
25.9703 1.20998e-21 2.20406e-06
26.0124 1.18972e-21 2.18982e-06
26.0546 1.13353e-21 2.17565e-06
26.0969 1.13717e-21 2.16155e-06
26.1394 1.07012e-21 2.14752e-06
26.182 1.01954e-21 2.13356e-06
26.2247 9.99481e-22 2.11966e-06
26.2676 9.63953e-22 2.10584e-06
26.3106 1.03192e-21 2.09208e-06
26.3538 9.03788e-22 2.07838e-06
26.3972 8.98539e-22 2.06475e-06
26.4406 8.58341e-22 2.05119e-06
26.4843 9.17194e-22 2.03769e-06
26.5281 8.41208e-22 2.02425e-06
26.572 8.39883e-22 2.01087e-06
26.6161 7.94424e-22 1.99756e-06
26.6604 8.58465e-22 1.98431e-06
26.7048 7.86225e-22 1.97111e-06
26.7495 7.93605e-22 1.95798e-06
26.7942 7.86117e-22 1.94491e-06
26.8392 8.21524e-22 1.93189e-06
26.8843 7.99951e-22 1.91893e-06
26.9297 8.97221e-22 1.90603e-06
26.9752 8.64142e-22 1.89318e-06
27.0209 9.96662e-22 1.88039e-06
27.0668 9.51474e-22 1.86766e-06
27.1129 1.00893e-21 1.85497e-06
27.1592 1.03012e-21 1.84234e-06
27.2056 1.06779e-21 1.82977e-06
27.2523 1.03243e-21 1.81724e-06
27.2993 1.12005e-21 1.80477e-06
27.3464 1.0722e-21 1.79234e-06
27.3937 1.06203e-21 1.77997e-06
27.4413 9.91957e-22 1.76764e-06
27.4891 1.02091e-21 1.75536e-06
27.5372 9.3053e-22 1.74313e-06
27.5854 8.98671e-22 1.73095e-06
27.634 8.39388e-22 1.71881e-06
27.6827 8.17737e-22 1.70671e-06
27.7318 7.23756e-22 1.69466e-06
27.7811 6.79059e-22 1.68265e-06
27.8306 5.67455e-22 1.67068e-06
27.8805 5.72642e-22 1.65875e-06
27.9306 4.85425e-22 1.64686e-06
27.981 4.59984e-22 1.63501e-06
28.0317 4.26311e-22 1.6232e-06
28.0827 3.94808e-22 1.61143e-06
28.1341 3.17432e-22 1.59969e-06
28.1857 2.97408e-22 1.58798e-06
28.2377 2.32623e-22 1.57631e-06
28.29 2.28051e-22 1.56467e-06
28.3427 1.88424e-22 1.55306e-06
28.3957 1.90553e-22 1.54148e-06
28.4491 1.43588e-22 1.52993e-06
28.5028 1.53033e-22 1.51841e-06
28.557 8.48804e-23 1.50691e-06
28.6116 1.37544e-22 1.49543e-06
28.6665 9.04331e-23 1.48398e-06
28.7219 1.41667e-22 1.47255e-06
28.7778 9.48575e-23 1.46114e-06
28.8341 8.57501e-23 1.44974e-06
28.8909 2.51176e-23 1.43836e-06
28.9482 2.32243e-23 1.427e-06
29.006 -3.26351e-23 1.41564e-06
29.0644 -1.95873e-23 1.4043e-06
29.1233 -9.61251e-23 1.39296e-06
29.1828 -8.78037e-23 1.38163e-06
29.2428 -1.75722e-22 1.3703e-06
29.3036 -1.46671e-22 1.35896e-06
29.3649 -2.1338e-22 1.34763e-06
29.427 -1.99598e-22 1.33628e-06
29.4898 -2.75489e-22 1.32492e-06
29.5533 -2.61277e-22 1.31355e-06
29.6177 -3.14446e-22 1.30216e-06
29.6829 -2.32676e-22 1.29075e-06
29.749 -3.21573e-22 1.2793e-06
29.816 -2.3918e-22 1.26782e-06
29.8841 -2.91898e-22 1.25631e-06
29.9532 -2.53083e-22 1.24474e-06
30.0235 -2.84311e-22 1.23312e-06
30.0949 -2.27554e-22 1.22143e-06
30.1678 -2.7123e-22 1.20967e-06
30.242 -2.17603e-22 1.19782e-06
30.3178 -2.63074e-22 1.18588e-06
30.3953 -1.94719e-22 1.17382e-06
30.4746 -2.57841e-22 1.16163e-06
30.556 -2.09966e-22 1.14929e-06
30.6398 -3.13343e-22 1.13677e-06
30.7261 -2.73385e-22 1.12404e-06
30.8153 -3.83507e-22 1.11106e-06
30.908 -3.56471e-22 1.09778e-06
31.0047 -4.51783e-22 1.08413e-06
31.1063 -4.03037e-22 1.07003e-06
31.2138 -4.81427e-22 1.05534e-06
31.3292 -3.69373e-22 1.03987e-06
31.4553 -4.49355e-22 1.02328e-06
31.5978 -2.80204e-22 1.00493e-06
31.7718 -4.46628e-22 9.83079e-07


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoopNs2048/iFp_FRG.txt <==
-31.7718 -3.95201e-23 9.84297e-07
-31.5978 2.18323e-22 1.00618e-06
-31.4553 5.05072e-22 1.02458e-06
-31.3292 7.64951e-22 1.0412e-06
-31.2138 1.00514e-21 1.0567e-06
-31.1063 1.20559e-21 1.07141e-06
-31.0047 1.30603e-21 1.08554e-06
-30.908 1.33629e-21 1.09921e-06
-30.8153 1.29388e-21 1.11252e-06
-30.7261 1.23272e-21 1.12552e-06
-30.6398 1.21305e-21 1.13828e-06
-30.556 1.32197e-21 1.15083e-06
-30.4746 1.50407e-21 1.16319e-06
-30.3953 1.78437e-21 1.17541e-06
-30.3178 2.10378e-21 1.18749e-06
-30.242 2.46968e-21 1.19946e-06
-30.1678 2.78292e-21 1.21133e-06
-30.0949 3.06222e-21 1.22311e-06
-30.0235 3.33077e-21 1.23483e-06
-29.9532 3.56452e-21 1.24647e-06
-29.8841 3.76069e-21 1.25806e-06
-29.816 3.91476e-21 1.26961e-06
-29.749 4.04105e-21 1.28111e-06
-29.6829 4.14046e-21 1.29258e-06
-29.6177 4.17288e-21 1.30402e-06
-29.5533 4.22288e-21 1.31543e-06
-29.4898 4.24897e-21 1.32683e-06
-29.427 4.24622e-21 1.33821e-06
-29.3649 4.20677e-21 1.34958e-06
-29.3036 4.15397e-21 1.36094e-06
-29.2428 4.08387e-21 1.3723e-06
-29.1828 3.98393e-21 1.38366e-06
-29.1233 3.82255e-21 1.39501e-06
-29.0644 3.66147e-21 1.40638e-06
-29.006 3.50689e-21 1.41775e-06
-28.9482 3.38491e-21 1.42913e-06
-28.8909 3.32014e-21 1.44052e-06
-28.8341 3.29375e-21 1.45192e-06
-28.7778 3.28123e-21 1.46334e-06
-28.7219 3.28793e-21 1.47478e-06
-28.6665 3.26367e-21 1.48624e-06
-28.6116 3.1962e-21 1.49772e-06
-28.557 3.04623e-21 1.50922e-06
-28.5028 2.93872e-21 1.52074e-06
-28.4491 2.73063e-21 1.53229e-06
-28.3957 2.55272e-21 1.54387e-06
-28.3427 2.33562e-21 1.55548e-06
-28.29 2.18753e-21 1.56711e-06
-28.2377 2.0901e-21 1.57878e-06
-28.1857 2.01954e-21 1.59048e-06
-28.1341 2.00979e-21 1.60221e-06
-28.0827 2.11364e-21 1.61398e-06
-28.0317 2.24065e-21 1.62578e-06
-27.981 2.38144e-21 1.63762e-06
-27.9306 2.51196e-21 1.6495e-06
-27.8805 2.60788e-21 1.66142e-06
-27.8306 2.7605e-21 1.67338e-06
-27.7811 2.87157e-21 1.68537e-06
-27.7318 2.98314e-21 1.69741e-06
-27.6827 3.0955e-21 1.70949e-06
-27.634 3.22054e-21 1.72162e-06
-27.5854 3.36323e-21 1.73379e-06
-27.5372 3.46599e-21 1.74601e-06
-27.4891 3.61881e-21 1.75827e-06
-27.4413 3.75813e-21 1.77058e-06
-27.3937 3.95599e-21 1.78293e-06
-27.3464 4.07744e-21 1.79534e-06
-27.2993 4.21272e-21 1.8078e-06
-27.2523 4.28807e-21 1.8203e-06
-27.2056 4.37441e-21 1.83286e-06
-27.1592 4.37719e-21 1.84547e-06
-27.1129 4.4072e-21 1.85813e-06
-27.0668 4.32427e-21 1.87084e-06
-27.0209 4.20804e-21 1.88361e-06
-26.9752 4.03401e-21 1.89643e-06
-26.9297 3.90136e-21 1.90931e-06
-26.8843 3.63073e-21 1.92225e-06
-26.8392 3.42074e-21 1.93524e-06
-26.7942 3.13779e-21 1.94829e-06
-26.7495 2.8436e-21 1.9614e-06
-26.7048 2.56548e-21 1.97457e-06
-26.6604 2.23959e-21 1.9878e-06
-26.6161 1.99325e-21 2.00108e-06
-26.572 1.80928e-21 2.01443e-06
-26.5281 1.61143e-21 2.02784e-06
-26.4843 1.49745e-21 2.04132e-06
-26.4406 1.38617e-21 2.05486e-06
-26.3972 1.27718e-21 2.06846e-06
-26.3538 1.17921e-21 2.08212e-06
-26.3106 1.00577e-21 2.09585e-06
-26.2676 8.16695e-22 2.10965e-06
-26.2247 5.87111e-22 2.12352e-06
-26.182 2.70436e-22 2.13745e-06
-26.1394 -6.71912e-23 2.15145e-06
-26.0969 -4.24488e-22 2.16552e-06
-26.0546 -8.08329e-22 2.17965e-06
-26.0124 -1.25377e-21 2.19386e-06
-25.9703 -1.62642e-21 2.20814e-06
-25.9284 -2.08224e-21 2.22249e-06
-25.8866 -2.39979e-21 2.23691e-06
-25.8449 -2.67203e-21 2.25141e-06
-25.8034 -2.948e-21 2.26597e-06
-25.762 -3.14143e-21 2.28062e-06
-25.7207 -3.24598e-21 2.29533e-06
-25.6795 -3.36545e-21 2.31013e-06
-25.6384 -3.34827e-21 2.325e-06
-25.5975 -3.34327e-21 2.33994e-06
-25.5567 -3.34343e-21 2.35496e-06
-25.5159 -3.31762e-21 2.37006e-06
-25.4753 -3.26309e-21 2.38525e-06
-25.4349 -3.21764e-21 2.4005e-06
-25.3945 -3.11976e-21 2.41584e-06
-25.3542 -3.16883e-21 2.43127e-06
-25.314 -3.14119e-21 2.44677e-06
-25.274 -3.09984e-21 2.46235e-06
-25.234 -3.02907e-21 2.47802e-06
-25.1942 -2.94722e-21 2.49377e-06
-25.1545 -2.96599e-21 2.50961e-06
-25.1148 -2.88037e-21 2.52553e-06
-25.0753 -2.83661e-21 2.54154e-06
-25.0358 -2.72499e-21 2.55763e-06
-24.9965 -2.62464e-21 2.57381e-06
-24.9572 -2.58064e-21 2.59008e-06
-24.9181 -2.50358e-21 2.60644e-06
-24.879 -2.37527e-21 2.62288e-06
-24.84 -2.36752e-21 2.63942e-06
-24.8012 -2.40962e-21 2.65605e-06
-24.7624 -2.40582e-21 2.67277e-06
-24.7237 -2.44257e-21 2.68958e-06
-24.6851 -2.51556e-21 2.70649e-06
-24.6466 -2.62701e-21 2.72349e-06
-24.6081 -2.74074e-21 2.74058e-06
-24.5698 -2.86917e-21 2.75777e-06
-24.5316 -2.95699e-21 2.77505e-06
-24.4934 -3.168e-21 2.79244e-06
-24.4553 -3.27735e-21 2.80992e-06
-24.4173 -3.54184e-21 2.8275e-06
-24.3794 -3.66388e-21 2.84517e-06
-24.3415 -3.81475e-21 2.86295e-06
-24.3038 -4.01345e-21 2.88083e-06
-24.2661 -4.23888e-21 2.89881e-06
-24.2285 -4.49682e-21 2.91689e-06
-24.191 -4.64512e-21 2.93508e-06
-24.1535 -4.84394e-21 2.95337e-06
-24.1162 -5.08403e-21 2.97176e-06
-24.0789 -5.22179e-21 2.99027e-06
-24.0417 -5.46931e-21 3.00887e-06
-24.0045 -5.66635e-21 3.02759e-06
-23.9674 -5.8787e-21 3.04641e-06
-23.9304 -6.10933e-21 3.06534e-06
-23.8935 -6.45655e-21 3.08438e-06
-23.8567 -6.76579e-21 3.10354e-06
-23.8199 -7.18944e-21 3.1228e-06
-23.7832 -7.49535e-21 3.14218e-06
-23.7465 -7.84976e-21 3.16167e-06
-23.71 -8.23632e-21 3.18127e-06
-23.6735 -8.66554e-21 3.20099e-06
-23.637 -9.08147e-21 3.22083e-06
-23.6007 -9.42404e-21 3.24078e-06
-23.5644 -9.74674e-21 3.26085e-06
-23.5281 -1.00731e-20 3.28104e-06
-23.492 -1.03026e-20 3.30135e-06
-23.4559 -1.0453e-20 3.32178e-06
-23.4198 -1.06982e-20 3.34233e-06
-23.3838 -1.07953e-20 3.363e-06
-23.3479 -1.08202e-20 3.3838e-06
-23.3121 -1.08651e-20 3.40472e-06
-23.2763 -1.08764e-20 3.42576e-06
-23.2406 -1.07656e-20 3.44694e-06
-23.2049 -1.06813e-20 3.46824e-06
-23.1693 -1.05943e-20 3.48966e-06
-23.1338 -1.0597e-20 3.51122e-06
-23.0983 -1.04642e-20 3.53291e-06
-23.0628 -1.03603e-20 3.55473e-06
-23.0275 -1.04687e-20 3.57668e-06
-22.9922 -1.04654e-20 3.59876e-06
-22.9569 -1.05972e-20 3.62098e-06
-22.9217 -1.06118e-20 3.64333e-06
-22.8866 -1.07008e-20 3.66582e-06
-22.8515 -1.08357e-20 3.68845e-06
-22.8165 -1.09319e-20 3.71122e-06
-22.7815 -1.10941e-20 3.73412e-06
-22.7466 -1.12671e-20 3.75717e-06
-22.7117 -1.12928e-20 3.78035e-06
-22.6769 -1.15476e-20 3.80369e-06
-22.6422 -1.15859e-20 3.82716e-06
-22.6075 -1.16329e-20 3.85078e-06
-22.5729 -1.17876e-20 3.87454e-06
-22.5383 -1.18869e-20 3.89846e-06
-22.5037 -1.18418e-20 3.92252e-06
-22.4692 -1.19125e-20 3.94673e-06
-22.4348 -1.19149e-20 3.97109e-06
-22.4004 -1.19077e-20 3.9956e-06
-22.3661 -1.18979e-20 4.02027e-06
-22.3318 -1.17463e-20 4.04509e-06
-22.2976 -1.18571e-20 4.07007e-06
-22.2634 -1.17655e-20 4.0952e-06
-22.2292 -1.16826e-20 4.12049e-06
-22.1951 -1.17159e-20 4.14594e-06
-22.1611 -1.1587e-20 4.17155e-06
-22.1271 -1.16193e-20 4.19732e-06
-22.0932 -1.16335e-20 4.22325e-06
-22.0593 -1.1684e-20 4.24935e-06
-22.0254 -1.17752e-20 4.27562e-06
-21.9916 -1.19887e-20 4.30205e-06
-21.9579 -1.19459e-20 4.32864e-06
-21.9242 -1.2179e-20 4.35541e-06
-21.8905 -1.20789e-20 4.38235e-06
-21.8569 -1.23059e-20 4.40946e-06
-21.8233 -1.24394e-20 4.43674e-06
-21.7898 -1.25839e-20 4.4642e-06
-21.7563 -1.26585e-20 4.49184e-06
-21.7229 -1.27899e-20 4.51965e-06
-21.6895 -1.27403e-20 4.54764e-06
-21.6561 -1.30161e-20 4.57581e-06
-21.6228 -1.29413e-20 4.60416e-06
-21.5895 -1.31602e-20 4.63269e-06
-21.5563 -1.31668e-20 4.66141e-06
-21.5231 -1.33531e-20 4.69032e-06
-21.49 -1.33989e-20 4.71941e-06
-21.4569 -1.35201e-20 4.74869e-06
-21.4238 -1.3688e-20 4.77816e-06
-21.3908 -1.3814e-20 4.80783e-06
-21.3578 -1.38206e-20 4.83768e-06
-21.3249 -1.40927e-20 4.86774e-06
-21.292 -1.41857e-20 4.89798e-06
-21.2592 -1.42232e-20 4.92843e-06
-21.2264 -1.43049e-20 4.95908e-06
-21.1936 -1.44854e-20 4.98992e-06
-21.1609 -1.45377e-20 5.02097e-06
-21.1282 -1.4642e-20 5.05223e-06
-21.0955 -1.464e-20 5.08369e-06
-21.0629 -1.46643e-20 5.11536e-06
-21.0303 -1.47276e-20 5.14723e-06
-20.9978 -1.47306e-20 5.17932e-06
-20.9653 -1.48406e-20 5.21162e-06
-20.9328 -1.49744e-20 5.24414e-06
-20.9004 -1.50467e-20 5.27687e-06
-20.868 -1.50386e-20 5.30981e-06
-20.8357 -1.51294e-20 5.34298e-06
-20.8034 -1.54034e-20 5.37637e-06
-20.7711 -1.55527e-20 5.40999e-06
-20.7388 -1.56578e-20 5.44382e-06
-20.7066 -1.58598e-20 5.47789e-06
-20.6745 -1.62733e-20 5.51218e-06
-20.6423 -1.62639e-20 5.5467e-06
-20.6102 -1.64832e-20 5.58146e-06
-20.5782 -1.69492e-20 5.61645e-06
-20.5462 -1.70943e-20 5.65167e-06
-20.5142 -1.70547e-20 5.68713e-06
-20.4822 -1.74927e-20 5.72284e-06
-20.4503 -1.7531e-20 5.75878e-06
-20.4184 -1.79231e-20 5.79497e-06
-20.3866 -1.80862e-20 5.8314e-06
-20.3547 -1.83447e-20 5.86809e-06
-20.323 -1.84576e-20 5.90502e-06
-20.2912 -1.86726e-20 5.9422e-06
-20.2595 -1.90173e-20 5.97964e-06
-20.2278 -1.9373e-20 6.01733e-06
-20.1961 -1.91764e-20 6.05528e-06
-20.1645 -1.94584e-20 6.09349e-06
-20.1329 -1.94953e-20 6.13197e-06
-20.1014 -1.97549e-20 6.1707e-06
-20.0699 -1.97656e-20 6.20971e-06
-20.0384 -1.94179e-20 6.24898e-06
-20.0069 -1.95388e-20 6.28852e-06
-19.9755 -1.93999e-20 6.32834e-06
-19.9441 -1.8867e-20 6.36843e-06
-19.9127 -1.88395e-20 6.4088e-06
-19.8814 -1.8552e-20 6.44946e-06
-19.8501 -1.87183e-20 6.49039e-06
-19.8188 -1.81287e-20 6.53161e-06
-19.7876 -1.80413e-20 6.57311e-06
-19.7564 -1.7595e-20 6.6149e-06
-19.7252 -1.76343e-20 6.65699e-06
-19.6941 -1.72564e-20 6.69937e-06
-19.6629 -1.70227e-20 6.74205e-06
-19.6318 -1.68654e-20 6.78502e-06
-19.6008 -1.66387e-20 6.8283e-06
-19.5698 -1.63679e-20 6.87188e-06
-19.5388 -1.6493e-20 6.91577e-06
-19.5078 -1.66281e-20 6.95997e-06
-19.4768 -1.64571e-20 7.00448e-06
-19.4459 -1.66289e-20 7.0493e-06
-19.4151 -1.65098e-20 7.09445e-06
-19.3842 -1.64507e-20 7.13991e-06
-19.3534 -1.66218e-20 7.18569e-06
-19.3226 -1.66743e-20 7.2318e-06
-19.2918 -1.67513e-20 7.27824e-06
-19.2611 -1.70217e-20 7.32501e-06
-19.2303 -1.67852e-20 7.37211e-06
-19.1997 -1.70458e-20 7.41955e-06
-19.169 -1.69242e-20 7.46733e-06
-19.1384 -1.69166e-20 7.51545e-06
-19.1078 -1.67352e-20 7.56392e-06
-19.0772 -1.66775e-20 7.61273e-06
-19.0466 -1.63564e-20 7.6619e-06
-19.0161 -1.65359e-20 7.71142e-06
-18.9856 -1.64294e-20 7.7613e-06
-18.9551 -1.62206e-20 7.81154e-06
-18.9247 -1.62396e-20 7.86214e-06
-18.8943 -1.62604e-20 7.9131e-06
-18.8639 -1.5991e-20 7.96444e-06
-18.8335 -1.61727e-20 8.01615e-06
-18.8032 -1.58584e-20 8.06824e-06
-18.7729 -1.56133e-20 8.1207e-06
-18.7426 -1.58779e-20 8.17355e-06
-18.7123 -1.58557e-20 8.22678e-06
-18.6821 -1.58333e-20 8.28041e-06
-18.6519 -1.64232e-20 8.33442e-06
-18.6217 -1.70003e-20 8.38884e-06
-18.5915 -1.70549e-20 8.44365e-06
-18.5614 -1.76642e-20 8.49886e-06
-18.5313 -1.76718e-20 8.55448e-06
-18.5012 -1.81669e-20 8.61051e-06
-18.4711 -1.85176e-20 8.66696e-06
-18.4411 -1.8916e-20 8.72382e-06
-18.4111 -1.96586e-20 8.7811e-06
-18.3811 -2.03823e-20 8.83881e-06
-18.3511 -2.06686e-20 8.89694e-06
-18.3212 -2.10498e-20 8.95551e-06
-18.2912 -2.1725e-20 9.01451e-06
-18.2613 -2.1959e-20 9.07396e-06
-18.2315 -2.24617e-20 9.13384e-06
-18.2016 -2.28559e-20 9.19418e-06
-18.1718 -2.28199e-20 9.25496e-06
-18.142 -2.34193e-20 9.31621e-06
-18.1122 -2.35523e-20 9.37791e-06
-18.0825 -2.41402e-20 9.44007e-06
-18.0527 -2.37968e-20 9.50271e-06
-18.023 -2.38746e-20 9.56581e-06
-17.9933 -2.41286e-20 9.62939e-06
-17.9637 -2.36557e-20 9.69346e-06
-17.934 -2.36366e-20 9.758e-06
-17.9044 -2.37479e-20 9.82304e-06
-17.8748 -2.29933e-20 9.88857e-06
-17.8452 -2.33359e-20 9.9546e-06
-17.8157 -2.24897e-20 1.00211e-05
-17.7862 -2.26949e-20 1.00882e-05
-17.7567 -2.22705e-20 1.01557e-05
-17.7272 -2.15019e-20 1.02238e-05
-17.6977 -2.11699e-20 1.02924e-05
-17.6683 -2.04486e-20 1.03615e-05
-17.6388 -2.04212e-20 1.04311e-05
-17.6094 -1.95463e-20 1.05013e-05
-17.5801 -1.92707e-20 1.0572e-05
-17.5507 -1.81148e-20 1.06433e-05
-17.5214 -1.80344e-20 1.07151e-05
-17.4921 -1.79671e-20 1.07875e-05
-17.4628 -1.76046e-20 1.08604e-05
-17.4335 -1.72946e-20 1.09339e-05
-17.4042 -1.62609e-20 1.1008e-05
-17.375 -1.60777e-20 1.10826e-05
-17.3458 -1.62257e-20 1.11578e-05
-17.3166 -1.60688e-20 1.12336e-05
-17.2874 -1.57268e-20 1.131e-05
-17.2583 -1.57863e-20 1.1387e-05
-17.2291 -1.60675e-20 1.14646e-05
-17.2 -1.61389e-20 1.15429e-05
-17.1709 -1.65075e-20 1.16217e-05
-17.1419 -1.65859e-20 1.17011e-05
-17.1128 -1.71525e-20 1.17812e-05
-17.0838 -1.74549e-20 1.18619e-05
-17.0548 -1.76223e-20 1.19432e-05
-17.0258 -1.85862e-20 1.20252e-05
-16.9968 -1.86055e-20 1.21079e-05
-16.9679 -1.876e-20 1.21912e-05
-16.9389 -2.01251e-20 1.22751e-05
-16.91 -1.97673e-20 1.23597e-05
-16.8811 -1.99942e-20 1.2445e-05
-16.8522 -2.00534e-20 1.2531e-05
-16.8234 -2.02144e-20 1.26177e-05
-16.7945 -2.00716e-20 1.2705e-05
-16.7657 -2.02551e-20 1.27931e-05
-16.7369 -2.0581e-20 1.28818e-05
-16.7081 -1.95968e-20 1.29713e-05
-16.6794 -1.91714e-20 1.30615e-05
-16.6506 -1.88415e-20 1.31525e-05
-16.6219 -1.86485e-20 1.32441e-05
-16.5932 -1.78839e-20 1.33365e-05
-16.5645 -1.72353e-20 1.34297e-05
-16.5358 -1.67702e-20 1.35236e-05
-16.5072 -1.60363e-20 1.36182e-05
-16.4785 -1.59679e-20 1.37137e-05
-16.4499 -1.52119e-20 1.38099e-05
-16.4213 -1.58816e-20 1.39069e-05
-16.3927 -1.58461e-20 1.40047e-05
-16.3642 -1.51977e-20 1.41033e-05
-16.3356 -1.61229e-20 1.42027e-05
-16.3071 -1.56723e-20 1.43029e-05
-16.2786 -1.61204e-20 1.4404e-05
-16.2501 -1.71522e-20 1.45059e-05
-16.2216 -1.80943e-20 1.46086e-05
-16.1932 -1.85308e-20 1.47122e-05
-16.1647 -1.97719e-20 1.48166e-05
-16.1363 -2.07544e-20 1.49219e-05
-16.1079 -2.16045e-20 1.5028e-05
-16.0795 -2.26158e-20 1.51351e-05
-16.0511 -2.29015e-20 1.5243e-05
-16.0228 -2.41181e-20 1.53519e-05
-15.9944 -2.58823e-20 1.54616e-05
-15.9661 -2.55809e-20 1.55723e-05
-15.9378 -2.59381e-20 1.56839e-05
-15.9095 -2.66222e-20 1.57964e-05
-15.8812 -2.70437e-20 1.59099e-05
-15.853 -2.71855e-20 1.60243e-05
-15.8247 -2.71045e-20 1.61397e-05
-15.7965 -2.81721e-20 1.62561e-05
-15.7683 -2.68502e-20 1.63734e-05
-15.7401 -2.77433e-20 1.64918e-05
-15.7119 -2.57365e-20 1.66111e-05
-15.6838 -2.62681e-20 1.67315e-05
-15.6556 -2.56629e-20 1.68529e-05
-15.6275 -2.42066e-20 1.69753e-05
-15.5994 -2.30164e-20 1.70988e-05
-15.5713 -2.15443e-20 1.72233e-05
-15.5432 -2.03288e-20 1.73489e-05
-15.5151 -1.98998e-20 1.74756e-05
-15.4871 -1.7048e-20 1.76034e-05
-15.459 -1.59634e-20 1.77322e-05
-15.431 -1.40424e-20 1.78622e-05
-15.403 -1.26615e-20 1.79933e-05
-15.375 -1.05103e-20 1.81255e-05
-15.347 -9.94513e-21 1.82589e-05
-15.3191 -8.10495e-21 1.83934e-05
-15.2911 -6.31889e-21 1.85291e-05
-15.2632 -5.38518e-21 1.8666e-05
-15.2353 -4.18497e-21 1.88041e-05
-15.2074 -3.86413e-21 1.89433e-05
-15.1795 -4.13893e-21 1.90838e-05
-15.1517 -2.64116e-21 1.92256e-05
-15.1238 -2.83936e-21 1.93685e-05
-15.096 -2.15437e-21 1.95128e-05
-15.0681 -2.92597e-21 1.96582e-05
-15.0403 -2.84907e-21 1.9805e-05
-15.0125 -3.43656e-21 1.99531e-05
-14.9848 -2.94273e-21 2.01025e-05
-14.957 -4.26836e-21 2.02532e-05
-14.9292 -5.20389e-21 2.04052e-05
-14.9015 -5.51759e-21 2.05586e-05
-14.8738 -4.57692e-21 2.07134e-05
-14.8461 -5.96682e-21 2.08696e-05
-14.8184 -6.08699e-21 2.10271e-05
-14.7907 -7.09127e-21 2.1186e-05
-14.763 -6.72378e-21 2.13464e-05
-14.7354 -7.36948e-21 2.15082e-05
-14.7077 -8.39915e-21 2.16715e-05
-14.6801 -7.90459e-21 2.18363e-05
-14.6525 -8.01123e-21 2.20025e-05
-14.6249 -8.77921e-21 2.21702e-05
-14.5973 -8.17758e-21 2.23395e-05
-14.5698 -6.97818e-21 2.25103e-05
-14.5422 -6.96484e-21 2.26826e-05
-14.5147 -7.5918e-21 2.28565e-05
-14.4871 -6.54032e-21 2.3032e-05
-14.4596 -6.27091e-21 2.32091e-05
-14.4321 -6.4155e-21 2.33878e-05
-14.4046 -4.73497e-21 2.35682e-05
-14.3771 -3.93767e-21 2.37502e-05
-14.3497 -2.83121e-21 2.39339e-05
-14.3222 -1.46682e-21 2.41192e-05
-14.2948 -1.85992e-21 2.43063e-05
-14.2674 1.27089e-21 2.44951e-05
-14.24 5.95278e-22 2.46857e-05
-14.2126 1.88099e-21 2.4878e-05
-14.1852 1.71514e-21 2.50722e-05
-14.1578 3.6333e-21 2.52681e-05
-14.1305 3.39498e-21 2.54658e-05
-14.1031 3.68465e-21 2.56654e-05
-14.0758 4.44508e-21 2.58669e-05
-14.0485 4.44562e-21 2.60703e-05
-14.0212 3.42616e-21 2.62755e-05
-13.9939 4.20608e-21 2.64827e-05
-13.9666 3.35505e-21 2.66919e-05
-13.9393 2.71077e-21 2.6903e-05
-13.9121 8.59147e-22 2.71161e-05
-13.8848 1.2216e-21 2.73313e-05
-13.8576 -1.2813e-21 2.75485e-05
-13.8304 -1.56e-22 2.77677e-05
-13.8032 -1.60213e-21 2.79891e-05
-13.776 3.11536e-22 2.82125e-05
-13.7488 -2.0049e-21 2.84381e-05
-13.7216 -4.50448e-21 2.86659e-05
-13.6945 -4.50887e-21 2.88958e-05
-13.6673 -3.18443e-21 2.91279e-05
-13.6402 -4.03572e-21 2.93623e-05
-13.6131 -3.2938e-21 2.9599e-05
-13.5859 -4.26507e-21 2.98379e-05
-13.5588 -3.7727e-21 3.00791e-05
-13.5318 -2.45429e-21 3.03227e-05
-13.5047 -2.1385e-21 3.05687e-05
-13.4776 -2.12839e-21 3.0817e-05
-13.4506 5.38795e-22 3.10678e-05
-13.4235 2.40182e-21 3.1321e-05
-13.3965 3.16026e-21 3.15767e-05
-13.3695 5.76714e-21 3.18349e-05
-13.3425 6.65519e-21 3.20956e-05
-13.3155 1.00877e-20 3.23589e-05
-13.2885 1.1354e-20 3.26248e-05
-13.2615 1.55241e-20 3.28934e-05
-13.2346 1.74801e-20 3.31646e-05
-13.2076 2.10346e-20 3.34384e-05
-13.1807 2.14604e-20 3.3715e-05
-13.1538 2.68232e-20 3.39944e-05
-13.1269 3.00776e-20 3.42765e-05
-13.1 3.14719e-20 3.45615e-05
-13.0731 3.37158e-20 3.48493e-05
-13.0462 3.67869e-20 3.514e-05
-13.0193 3.92923e-20 3.54336e-05
-12.9925 4.24694e-20 3.57302e-05
-12.9656 4.39908e-20 3.60298e-05
-12.9388 4.58886e-20 3.63324e-05
-12.9119 4.40554e-20 3.66381e-05
-12.8851 4.63122e-20 3.69469e-05
-12.8583 4.75754e-20 3.72588e-05
-12.8315 4.61688e-20 3.75738e-05
-12.8047 4.89804e-20 3.78922e-05
-12.778 4.73669e-20 3.82137e-05
-12.7512 4.87577e-20 3.85386e-05
-12.7245 4.52832e-20 3.88668e-05
-12.6977 4.55298e-20 3.91983e-05
-12.671 4.9692e-20 3.95333e-05
-12.6443 4.48587e-20 3.98718e-05
-12.6176 4.44461e-20 4.02137e-05
-12.5909 4.64197e-20 4.05592e-05
-12.5642 4.52857e-20 4.09083e-05
-12.5375 4.41869e-20 4.1261e-05
-12.5108 4.62662e-20 4.16174e-05
-12.4842 4.63998e-20 4.19775e-05
-12.4575 4.45605e-20 4.23414e-05
-12.4309 4.87433e-20 4.27091e-05
-12.4043 4.76885e-20 4.30807e-05
-12.3776 5.14149e-20 4.34562e-05
-12.351 5.12453e-20 4.38356e-05
-12.3244 5.19955e-20 4.42191e-05
-12.2979 5.81444e-20 4.46066e-05
-12.2713 5.78896e-20 4.49983e-05
-12.2447 5.81558e-20 4.53941e-05
-12.2182 5.94451e-20 4.57941e-05
-12.1916 6.39543e-20 4.61984e-05
-12.1651 6.74429e-20 4.66071e-05
-12.1385 6.58604e-20 4.70201e-05
-12.112 6.81995e-20 4.74376e-05
-12.0855 7.15561e-20 4.78596e-05
-12.059 7.01242e-20 4.82861e-05
-12.0325 7.06628e-20 4.87172e-05
-12.0061 7.305e-20 4.9153e-05
-11.9796 7.83509e-20 4.95936e-05
-11.9531 7.68889e-20 5.00389e-05
-11.9267 7.67679e-20 5.04891e-05
-11.9002 7.72674e-20 5.09443e-05
-11.8738 7.62903e-20 5.14044e-05
-11.8474 7.80436e-20 5.18695e-05
-11.821 7.4706e-20 5.23398e-05
-11.7946 7.68723e-20 5.28153e-05
-11.7682 7.57101e-20 5.3296e-05
-11.7418 7.55016e-20 5.37821e-05
-11.7154 7.41175e-20 5.42735e-05
-11.689 7.46834e-20 5.47704e-05
-11.6627 7.67425e-20 5.52728e-05
-11.6363 7.4373e-20 5.57809e-05
-11.61 6.70547e-20 5.62946e-05
-11.5837 7.42405e-20 5.68141e-05
-11.5573 6.90346e-20 5.73395e-05
-11.531 6.88518e-20 5.78707e-05
-11.5047 6.74899e-20 5.8408e-05
-11.4784 6.7691e-20 5.89513e-05
-11.4522 7.125e-20 5.95008e-05
-11.4259 6.64888e-20 6.00566e-05
-11.3996 6.42728e-20 6.06186e-05
-11.3734 6.74608e-20 6.11871e-05
-11.3471 6.2989e-20 6.17621e-05
-11.3209 6.42965e-20 6.23437e-05
-11.2946 6.32014e-20 6.2932e-05
-11.2684 6.37211e-20 6.3527e-05
-11.2422 6.20889e-20 6.41289e-05
-11.216 6.34808e-20 6.47378e-05
-11.1898 6.0392e-20 6.53537e-05
-11.1636 6.53242e-20 6.59768e-05
-11.1374 6.17345e-20 6.66071e-05
-11.1112 6.97524e-20 6.72449e-05
-11.0851 6.42095e-20 6.789e-05
-11.0589 6.99281e-20 6.85427e-05
-11.0328 6.26647e-20 6.92031e-05
-11.0066 7.8392e-20 6.98713e-05
-10.9805 6.81082e-20 7.05474e-05
-10.9544 7.19531e-20 7.12315e-05
-10.9283 8.16577e-20 7.19236e-05
-10.9022 7.84273e-20 7.2624e-05
-10.8761 8.02827e-20 7.33328e-05
-10.85 9.26189e-20 7.405e-05
-10.8239 9.03146e-20 7.47758e-05
-10.7978 8.82863e-20 7.55103e-05
-10.7718 9.23941e-20 7.62537e-05
-10.7457 9.05767e-20 7.7006e-05
-10.7196 9.31411e-20 7.77674e-05
-10.6936 1.0214e-19 7.8538e-05
-10.6676 1.04673e-19 7.9318e-05
-10.6415 1.01098e-19 8.01075e-05
-10.6155 1.11795e-19 8.09066e-05
-10.5895 1.12574e-19 8.17154e-05
-10.5635 1.13856e-19 8.25342e-05
-10.5375 1.07604e-19 8.33631e-05
-10.5115 1.14156e-19 8.42021e-05
-10.4856 1.15876e-19 8.50515e-05
-10.4596 1.08844e-19 8.59115e-05
-10.4336 1.14263e-19 8.67821e-05
-10.4077 1.16392e-19 8.76635e-05
-10.3817 1.13804e-19 8.85559e-05
-10.3558 1.18238e-19 8.94595e-05
-10.3299 1.18038e-19 9.03743e-05
-10.3039 1.18207e-19 9.13007e-05
-10.278 1.28255e-19 9.22387e-05
-10.2521 1.18341e-19 9.31886e-05
-10.2262 1.25537e-19 9.41505e-05
-10.2003 1.29315e-19 9.51246e-05
-10.1744 1.30983e-19 9.6111e-05
-10.1485 1.4166e-19 9.71101e-05
-10.1227 1.43283e-19 9.81219e-05
-10.0968 1.43993e-19 9.91467e-05
-10.0709 1.52662e-19 0.000100185
-10.0451 1.52917e-19 0.000101236
-10.0192 1.55135e-19 0.000102301
-9.99341 1.56759e-19 0.000103379
-9.96758 1.66927e-19 0.000104472
-9.94176 1.70808e-19 0.000105579
-9.91595 1.84485e-19 0.0001067
-9.89014 1.89318e-19 0.000107836
-9.86434 2.0133e-19 0.000108987
-9.83854 1.92412e-19 0.000110153
-9.81276 1.92912e-19 0.000111334
-9.78698 2.00165e-19 0.000112531
-9.76121 1.99006e-19 0.000113744
-9.73544 2.0869e-19 0.000114973
-9.70968 2.07391e-19 0.000116218
-9.68393 2.10878e-19 0.00011748
-9.65819 2.18448e-19 0.000118759
-9.63245 2.08048e-19 0.000120055
-9.60672 2.04559e-19 0.000121368
-9.581 2.02606e-19 0.000122699
-9.55528 2.16594e-19 0.000124048
-9.52957 2.00362e-19 0.000125415
-9.50387 1.98816e-19 0.000126801
-9.47817 2.05013e-19 0.000128206
-9.45248 1.85339e-19 0.00012963
-9.4268 1.87195e-19 0.000131074
-9.40112 1.91866e-19 0.000132537
-9.37545 1.87676e-19 0.000134021
-9.34979 1.78332e-19 0.000135525
-9.32413 1.72363e-19 0.00013705
-9.29848 1.7388e-19 0.000138596
-9.27284 1.62482e-19 0.000140164
-9.2472 1.73594e-19 0.000141753
-9.22157 1.6729e-19 0.000143365
-9.19594 1.7496e-19 0.000145
-9.17033 1.45253e-19 0.000146657
-9.14471 1.35436e-19 0.000148338
-9.11911 1.29918e-19 0.000150043
-9.09351 1.13377e-19 0.000151772
-9.06792 1.25334e-19 0.000153526
-9.04233 1.20841e-19 0.000155305
-9.01675 1.01561e-19 0.000157109
-8.99118 1.09941e-19 0.000158939
-8.96561 1.02509e-19 0.000160796
-8.94005 1.01312e-19 0.000162679
-8.91449 7.52188e-20 0.00016459
-8.88895 9.27072e-20 0.000166529
-8.8634 8.67642e-20 0.000168496
-8.83787 9.19113e-20 0.000170491
-8.81234 6.47943e-20 0.000172516
-8.78681 4.66141e-20 0.000174571
-8.76129 6.70272e-20 0.000176656
-8.73578 5.75995e-20 0.000178771
-8.71027 5.24127e-20 0.000180919
-8.68477 5.12371e-20 0.000183098
-8.65928 6.35808e-20 0.000185309
-8.63379 5.24205e-20 0.000187554
-8.60831 4.31581e-20 0.000189833
-8.58283 7.85996e-20 0.000192146
-8.55736 9.07125e-20 0.000194494
-8.53189 8.78544e-20 0.000196877
-8.50644 5.91539e-20 0.000199297
-8.48098 6.98712e-20 0.000201753
-8.45553 6.73774e-20 0.000204248
-8.43009 7.20486e-20 0.00020678
-8.40466 8.98641e-20 0.000209351
-8.37923 7.36446e-20 0.000211963
-8.3538 6.39087e-20 0.000214614
-8.32838 1.20028e-19 0.000217307
-8.30297 8.59907e-20 0.000220042
-8.27756 9.55817e-20 0.000222819
-8.25216 7.76911e-20 0.00022564
-8.22676 1.00409e-19 0.000228506
-8.20137 8.26726e-20 0.000231416
-8.17598 1.14966e-19 0.000234373
-8.1506 8.89641e-20 0.000237377
-8.12523 1.19125e-19 0.000240429
-8.09986 1.06016e-19 0.000243529
-8.0745 1.28166e-19 0.000246679
-8.04914 1.60653e-19 0.00024988
-8.02378 1.5904e-19 0.000253132
-7.99844 1.54238e-19 0.000256438
-7.97309 1.23305e-19 0.000259796
-7.94776 1.52929e-19 0.00026321
-7.92243 1.68109e-19 0.00026668
-7.8971 1.89139e-19 0.000270206
-7.87178 1.51787e-19 0.000273791
-7.84646 1.63988e-19 0.000277434
-7.82115 1.59673e-19 0.000281138
-7.79585 2.08641e-19 0.000284904
-7.77055 2.27154e-19 0.000288733
-7.74525 2.23764e-19 0.000292625
-7.71996 2.4804e-19 0.000296583
-7.69468 2.02097e-19 0.000300608
-7.6694 2.12321e-19 0.000304701
-7.64412 2.39478e-19 0.000308864
-7.61885 2.71058e-19 0.000313097
-7.59359 2.63152e-19 0.000317403
-7.56833 2.58618e-19 0.000321782
-7.54307 3.0141e-19 0.000326237
-7.51782 2.84787e-19 0.000330769
-7.49258 3.17837e-19 0.00033538
-7.46734 2.99421e-19 0.000340071
-7.4421 2.71692e-19 0.000344844
-7.41687 2.61127e-19 0.0003497
-7.39165 2.86067e-19 0.000354642
-7.36643 2.13948e-19 0.000359671
-7.34121 3.12269e-19 0.000364789
-7.316 3.298e-19 0.000369998
-7.2908 3.35496e-19 0.0003753
-7.2656 2.43777e-19 0.000380697
-7.2404 3.48349e-19 0.000386191
-7.21521 1.68472e-19 0.000391784
-7.19002 2.70167e-19 0.000397479
-7.16484 1.71311e-19 0.000403277
-7.13966 2.06206e-19 0.000409181
-7.11449 2.05965e-19 0.000415193
-7.08932 1.91304e-19 0.000421315
-7.06416 1.86244e-19 0.000427551
-7.039 2.11231e-19 0.000433902
-7.01384 1.1458e-19 0.000440371
-6.98869 1.31271e-19 0.000446961
-6.96355 1.46992e-19 0.000453674
-6.93841 1.21553e-19 0.000460514
-6.91327 4.50508e-20 0.000467483
-6.88814 2.68909e-20 0.000474584
-6.86301 -7.3837e-20 0.000481821
-6.83789 8.3657e-20 0.000489195
-6.81277 -4.48371e-21 0.000496712
-6.78766 7.17998e-21 0.000504373
-6.76255 -6.33857e-20 0.000512182
-6.73744 -1.45877e-19 0.000520143
-6.71234 -7.92515e-20 0.000528259
-6.68724 -1.31431e-19 0.000536534
-6.66215 -1.12894e-19 0.000544972
-6.63706 -1.72456e-19 0.000553577
-6.61198 -2.16038e-19 0.000562352
-6.5869 -1.01294e-19 0.000571302
-6.56182 -9.25161e-20 0.000580431
-6.53675 -9.34569e-20 0.000589743
-6.51169 -2.53815e-19 0.000599243
-6.48662 -2.21505e-19 0.000608936
-6.46156 -1.80741e-19 0.000618825
-6.43651 -2.36472e-19 0.000628917
-6.41146 -2.01805e-19 0.000639215
-6.38641 -3.53247e-19 0.000649726
-6.36137 -6.56448e-20 0.000660455
-6.33633 -2.0404e-19 0.000671406
-6.3113 -2.09776e-19 0.000682586
-6.28627 -2.53533e-19 0.000694001
-6.26124 -2.2816e-19 0.000705656
-6.23622 -2.69102e-19 0.000717558
-6.2112 -1.48753e-19 0.000729713
-6.18619 -6.60069e-20 0.000742127
-6.16118 -1.41805e-19 0.000754808
-6.13617 -2.76978e-19 0.000767762
-6.11117 -2.23582e-19 0.000780997
-6.08617 -2.57342e-19 0.000794519
-6.06117 -1.42878e-19 0.000808337
-6.03618 -1.55826e-19 0.000822459
-6.01119 -1.66875e-19 0.000836892
-5.98621 -2.17855e-19 0.000851646
-5.96123 -9.7602e-20 0.000866728
-5.93625 -1.02542e-19 0.000882148
-5.91128 -9.64772e-20 0.000897914
-5.88631 5.65587e-21 0.000914038
-5.86135 -1.43984e-20 0.000930527
-5.83639 -3.92564e-20 0.000947394
-5.81143 -1.69738e-19 0.000964647
-5.78648 -2.08939e-19 0.000982299
-5.76153 -4.01544e-22 0.00100036
-5.73658 -1.58366e-19 0.00101884
-5.71164 2.32805e-20 0.00103776
-5.6867 -2.17645e-19 0.00105712
-5.66176 -3.70984e-20 0.00107694
-5.63683 -1.81276e-19 0.00109723
-5.6119 1.57541e-19 0.001118
-5.58698 -4.03343e-19 0.00113928
-5.56205 -3.79292e-19 0.00116107
-5.53714 -1.63506e-19 0.0011834
-5.51222 -1.12943e-19 0.00120626
-5.48731 -2.07604e-19 0.0012297
-5.4624 7.10627e-20 0.00125371
-5.4375 -8.34198e-20 0.00127832
-5.4126 -5.81421e-19 0.00130354
-5.3877 -5.56585e-20 0.0013294
-5.36281 -1.47032e-19 0.00135592
-5.33791 8.56852e-20 0.00138311
-5.31303 -3.19986e-19 0.001411
-5.28814 -7.42027e-19 0.0014396
-5.26326 -2.37633e-19 0.00146895
-5.23838 -4.81426e-19 0.00149907
-5.21351 -4.03367e-19 0.00152998
-5.18864 -4.21481e-19 0.00156171
-5.16377 -1.39255e-19 0.00159428
-5.1389 -3.58336e-19 0.00162772
-5.11404 -1.90112e-19 0.00166207
-5.08918 1.78288e-19 0.00169734
-5.06433 -6.20977e-19 0.00173359
-5.03948 -2.24064e-21 0.00177083
-5.01463 -2.48145e-19 0.0018091
-4.98978 -6.96793e-19 0.00184844
-4.96494 -3.25973e-19 0.00188889
-4.9401 -6.67509e-19 0.00193048
-4.91526 -2.00764e-19 0.00197326
-4.89043 -7.71793e-19 0.00201727
-4.8656 -8.37717e-19 0.00206255
-4.84077 -7.07365e-19 0.00210915
-4.81594 -5.74725e-19 0.00215712
-4.79112 -1.68109e-19 0.00220651
-4.7663 -1.5079e-18 0.00225738
-4.74149 -1.01092e-18 0.00230978
-4.71667 -8.96554e-19 0.00236376
-4.69186 -1.84896e-18 0.0024194
-4.66706 -1.94962e-18 0.00247675
-4.64225 -1.30738e-18 0.00253589
-4.61745 -1.82847e-18 0.00259688
-4.59265 -8.90888e-19 0.0026598
-4.56786 -1.99699e-18 0.00272473
-4.54306 -1.238e-18 0.00279174
-4.51827 -2.91226e-18 0.00286093
-4.49348 -2.29237e-18 0.00293239
-4.4687 -1.67354e-18 0.00300621
-4.44392 -2.96115e-18 0.00308249
-4.41914 -1.55459e-18 0.00316133
-4.39436 -3.53078e-18 0.00324285
-4.36959 -1.24308e-18 0.00332717
-4.34482 -2.69326e-18 0.00341439
-4.32005 -2.15842e-18 0.00350467
-4.29528 -2.16772e-18 0.00359811
-4.27052 -9.41725e-19 0.00369488
-4.24576 -2.82875e-18 0.00379511
-4.221 -5.3404e-19 0.00389897
-4.19624 -1.36838e-18 0.00400661
-4.17149 -3.33827e-18 0.0041182
-4.14674 -3.10812e-18 0.00423393
-4.12199 -1.8508e-18 0.00435397
-4.09725 -3.0442e-18 0.00447853
-4.0725 -2.89531e-18 0.0046078
-4.04776 -2.91922e-18 0.00474199
-4.02302 -3.21577e-18 0.00488131
-3.99829 -1.46622e-18 0.00502599
-3.97356 -1.97287e-19 0.00517626
-3.94882 -2.74025e-18 0.00533234
-3.9241 -1.4309e-18 0.00549449
-3.89937 -1.08847e-18 0.00566294
-3.87465 -2.15068e-18 0.00583793
-3.84992 -9.02082e-19 0.00601973
-3.82521 -1.15316e-18 0.00620857
-3.80049 -4.22775e-18 0.00640471
-3.77577 -3.97769e-18 0.00660841
-3.75106 -1.89255e-18 0.00681992
-3.72635 -5.51725e-18 0.0070395
-3.70164 -3.6435e-18 0.00726742
-3.67694 -2.87984e-18 0.00750393
-3.65224 3.7787e-18 0.00774932
-3.62754 -6.20042e-18 0.00800387
-3.60284 -3.79839e-19 0.00826787
-3.57814 -9.76337e-18 0.00854166
-3.55345 5.85512e-19 0.00882556
-3.52875 -5.44048e-19 0.00911996
-3.50406 -2.70464e-18 0.00942525
-3.47937 -2.15653e-20 0.00974187
-3.45469 -3.57201e-18 0.0100703
-3.43 -1.96393e-18 0.0104112
-3.40532 5.56824e-19 0.010765
-3.38064 -6.02674e-18 0.0111324
-3.35597 -1.34612e-17 0.0115142
-3.33129 -3.29949e-18 0.0119111
-3.30662 -6.64883e-18 0.012324
-3.28194 8.16939e-18 0.0127539
-3.25727 -1.11953e-18 0.0132018
-3.23261 -9.68579e-18 0.0136687
-3.20794 -1.83701e-17 0.014156
-3.18328 -4.98259e-18 0.0146648
-3.15861 -6.67765e-19 0.0151966
-3.13395 9.69555e-18 0.0157529
-3.1093 5.65925e-19 0.0163352
-3.08464 7.76717e-18 0.0169454
-3.05999 1.15666e-17 0.0175851
-3.03533 -2.22481e-17 0.0182564
-3.01068 -1.87878e-17 0.0189615
-2.98603 -1.95177e-17 0.0197025
-2.96139 -4.91353e-18 0.0204819
-2.93674 1.29425e-17 0.0213023
-2.9121 1.065e-17 0.0221665
-2.88745 -3.61652e-17 0.0230774
-2.86281 1.36579e-17 0.0240385
-2.83818 -3.08787e-17 0.025053
-2.81354 4.73557e-17 0.0261248
-2.7889 -1.9835e-17 0.027258
-2.76427 -3.80092e-17 0.028457
-2.73964 -2.07307e-17 0.0297266
-2.71501 1.03877e-17 0.0310718
-2.69038 -5.34484e-17 0.0324984
-2.66575 7.08377e-17 0.0340124
-2.64113 -1.07757e-16 0.0356204
-2.6165 2.76645e-17 0.0373298
-2.59188 -2.49765e-17 0.0391484
-2.56726 6.87783e-17 0.0410849
-2.54264 -4.71936e-17 0.0431486
-2.51802 -3.68339e-17 0.0453499
-2.49341 -6.18598e-17 0.0477001
-2.46879 9.24163e-17 0.0502117
-2.44418 -9.49257e-17 0.0528982
-2.41957 8.60084e-17 0.0557748
-2.39496 -2.74258e-17 0.058858
-2.37035 3.45945e-17 0.062166
-2.34574 8.0675e-17 0.065719
-2.32113 -2.88452e-17 0.0695394
-2.29653 -7.79776e-17 0.0736517
-2.27192 -1.58827e-16 0.0780833
-2.24732 -1.30181e-16 0.0828647
-2.22272 3.54625e-16 0.0880296
-2.19812 1.00801e-16 0.0936155
-2.17352 -3.11357e-16 0.0996643
-2.14893 -3.18701e-16 0.106223
-2.12433 -1.57444e-16 0.113343
-2.09974 -5.41823e-17 0.121082
-2.07514 -9.46265e-16 0.129507
-2.05055 -7.90759e-16 0.13869
-2.02596 -9.74523e-16 0.148713
-2.00137 -2.12471e-15 0.159668
-1.97678 1.66869e-15 0.171657
-1.9522 -1.4423e-15 0.184797
-1.92761 1.66509e-15 0.199218
-1.90303 -1.19287e-15 0.215065
-1.87844 -9.91969e-16 0.232502
-1.85386 -1.16522e-16 0.251712
-1.82928 2.25121e-15 0.272903
-1.8047 3.5978e-15 0.296302
-1.78012 -5.11062e-15 0.322166
-1.75554 3.89757e-15 0.350779
-1.73096 1.81569e-15 0.382453
-1.70639 -6.31389e-15 0.417531
-1.68181 -6.79573e-15 0.456385
-1.65724 -2.87141e-15 0.499412
-1.63266 -1.45661e-15 0.547034
-1.60809 -1.7022e-14 0.599683
-1.58352 1.96441e-14 0.657795
-1.55895 -2.17428e-14 0.721783
-1.53438 -4.79413e-16 0.792023
-1.50981 1.86235e-15 0.86881
-1.48525 -3.17975e-15 0.952323
-1.46068 -1.01369e-14 1.04257
-1.43611 5.3176e-14 1.13934
-1.41155 9.05084e-16 1.24212
-1.38698 -9.01506e-14 1.35006
-1.36242 -3.07818e-15 1.46191
-1.33786 -1.20381e-13 1.57596
-1.3133 -5.19157e-14 1.69009
-1.28873 -1.80569e-13 1.80175
-1.26417 6.51694e-14 1.90806
-1.23962 4.2015e-16 2.00599
-1.21506 2.81022e-16 2.0925
-1.1905 1.3204e-15 2.16478
-1.16594 3.77778e-16 2.22051
-1.14138 8.38665e-14 2.25804
-1.11683 8.3255e-14 2.27654
-1.09227 1.19682e-15 2.27607
-1.06772 -2.28507e-15 2.25755
-1.04316 2.21628e-13 2.22266
-1.01861 5.30033e-15 2.17359
-0.994058 -1.85153e-13 2.11289
-0.969506 -8.29549e-15 2.04322
-0.944954 -1.4841e-13 1.96717
-0.920403 4.78253e-14 1.88714
-0.895852 3.59311e-15 1.8052
-0.871302 4.31932e-15 1.7231
-0.846753 2.88849e-15 1.64224
-0.822204 9.27617e-14 1.56369
-0.797655 -2.52588e-14 1.48821
-0.773107 -2.10447e-14 1.41633
-0.74856 3.31656e-15 1.34837
-0.724012 1.86705e-15 1.2845
-0.699466 -7.50959e-15 1.22475
-0.674919 -2.47677e-14 1.16907
-0.650373 -5.04825e-14 1.11734
-0.625828 -1.81637e-14 1.06941
-0.601282 -1.86491e-14 1.02509
-0.576738 -1.7608e-16 0.984176
-0.552193 -1.22378e-14 0.946467
-0.527649 1.43375e-14 0.911757
-0.503105 -2.0373e-14 0.879848
-0.478561 2.40559e-14 0.850551
-0.454018 1.59961e-14 0.823687
-0.429475 -2.88913e-15 0.799089
-0.404932 3.28565e-15 0.776601
-0.38039 -1.07253e-14 0.756083
-0.355847 5.1233e-15 0.737404
-0.331305 -1.13172e-14 0.720446
-0.306763 -7.2924e-15 0.705101
-0.282222 -8.60503e-15 0.691273
-0.25768 2.25444e-15 0.678877
-0.233139 -8.28474e-15 0.667834
-0.208597 1.15717e-14 0.658078
-0.184056 1.03874e-14 0.649548
-0.159515 1.7242e-16 0.642193
-0.134974 -4.17398e-15 0.635967
-0.110433 -5.72691e-16 0.630835
-0.0858925 1.38961e-14 0.626766
-0.0613518 -3.22934e-15 0.623734
-0.0368111 -4.41217e-15 0.621723
-0.0122703 1.39629e-14 0.620721
0.0122703 -1.22941e-14 0.620721
0.0368111 5.00819e-15 0.621723
0.0613518 9.37325e-15 0.623734
0.0858925 4.44207e-15 0.626766
0.110433 4.77327e-15 0.630835
0.134974 -6.01985e-15 0.635967
0.159515 -6.72823e-15 0.642193
0.184056 -3.90217e-15 0.649548
0.208597 -5.74273e-15 0.658078
0.233139 6.70838e-15 0.667834
0.25768 5.02984e-15 0.678877
0.282222 -5.34257e-15 0.691273
0.306763 7.24898e-17 0.705101
0.331305 1.22758e-14 0.720446
0.355847 1.58911e-14 0.737404
0.38039 -4.83845e-15 0.756083
0.404932 -5.60828e-15 0.776601
0.429475 8.17845e-15 0.799089
0.454018 -1.76596e-14 0.823687
0.478561 1.09627e-14 0.850551
0.503105 2.3539e-14 0.879848
0.527649 8.00291e-15 0.911757
0.552193 4.81977e-16 0.946467
0.576738 2.55363e-15 0.984176
0.601282 1.98943e-15 1.02509
0.625828 1.10747e-15 1.06941
0.650373 -2.35168e-15 1.11734
0.674919 3.03987e-14 1.16907
0.699466 2.80636e-14 1.22475
0.724012 3.90016e-14 1.2845
0.74856 -4.1094e-14 1.34837
0.773107 -1.63606e-14 1.41633
0.797655 3.06942e-14 1.48821
0.822204 3.84734e-14 1.56369
0.846753 3.28001e-14 1.64224
0.871302 1.03031e-13 1.7231
0.895852 4.52627e-14 1.8052
0.920403 4.79273e-14 1.88714
0.944954 5.91005e-14 1.96717
0.969506 8.41978e-15 2.04322
0.994058 6.78622e-14 2.11289
1.01861 -6.61885e-14 2.17359
1.04316 1.55125e-13 2.22266
1.06772 -7.90686e-14 2.25755
1.09227 8.49446e-14 2.27607
1.11683 -7.61079e-14 2.27654
1.14138 1.70401e-13 2.25804
1.16594 -8.07349e-14 2.22051
1.1905 2.39679e-13 2.16478
1.21506 7.78163e-14 2.0925
1.23962 2.85362e-13 2.00599
1.26417 1.24917e-15 1.90806
1.28873 -1.15989e-13 1.80175
1.3133 5.57544e-14 1.69009
1.33786 -4.52469e-14 1.57596
1.36242 -5.83835e-14 1.46191
1.38698 7.07626e-14 1.35006
1.41155 -4.5971e-14 1.24212
1.43611 1.31223e-14 1.13934
1.46068 8.75774e-15 1.04257
1.48525 -1.01405e-14 0.952323
1.50981 2.25404e-14 0.86881
1.53438 5.2828e-16 0.792023
1.55895 1.66519e-14 0.721783
1.58352 -1.99409e-14 0.657795
1.60809 -1.70972e-14 0.599683
1.63266 9.18067e-16 0.547034
1.65724 1.27399e-14 0.499412
1.68181 6.84514e-15 0.456385
1.70639 -3.71909e-16 0.417531
1.73096 -5.28571e-16 0.382453
1.75554 -4.29588e-15 0.350779
1.78012 5.37041e-15 0.322166
1.8047 -3.5828e-15 0.296302
1.82928 -1.06499e-15 0.272903
1.85386 -7.14375e-16 0.251712
1.87844 1.02916e-15 0.232502
1.90303 1.80298e-15 0.215065
1.92761 1.067e-15 0.199218
1.9522 1.91304e-15 0.184797
1.97678 3.84268e-16 0.171657
2.00137 1.46915e-15 0.159668
2.02596 -2.81712e-16 0.148713
2.05055 1.17531e-15 0.13869
2.07514 6.05624e-16 0.129507
2.09974 -2.35722e-16 0.121082
2.12433 2.27111e-16 0.113343
2.14893 -3.01555e-17 0.106223
2.17352 1.58633e-16 0.0996643
2.19812 1.07213e-16 0.0936155
2.22272 4.36692e-16 0.0880296
2.24732 2.05853e-16 0.0828647
2.27192 1.29495e-16 0.0780833
2.29653 -1.05493e-17 0.0736517
2.32113 -1.88223e-16 0.0695394
2.34574 -1.83603e-17 0.065719
2.37035 -3.18214e-17 0.062166
2.39496 6.31567e-17 0.058858
2.41957 -5.9429e-17 0.0557748
2.44418 1.42165e-16 0.0528982
2.46879 -1.48116e-16 0.0502117
2.49341 -1.19344e-17 0.0477001
2.51802 9.26959e-17 0.0453499
2.54264 5.50621e-17 0.0431486
2.56726 -5.7034e-17 0.0410849
2.59188 7.99038e-17 0.0391484
2.6165 8.39793e-18 0.0373298
2.64113 1.11315e-16 0.0356204
2.66575 -3.37994e-17 0.0340124
2.69038 4.37669e-17 0.0324984
2.71501 -1.65723e-18 0.0310718
2.73964 3.01894e-17 0.0297266
2.76427 5.77379e-17 0.028457
2.7889 1.9026e-17 0.027258
2.81354 2.75823e-17 0.0261248
2.83818 2.90622e-17 0.025053
2.86281 -6.00191e-18 0.0240385
2.88745 6.42709e-17 0.0230774
2.9121 -1.9837e-17 0.0221665
2.93674 3.33152e-17 0.0213023
2.96139 -4.71319e-18 0.0204819
2.98603 3.09872e-17 0.0197025
3.01068 1.66227e-17 0.0189615
3.03533 5.64405e-18 0.0182564
3.05999 -5.11363e-18 0.0175851
3.08464 3.69208e-18 0.0169454
3.1093 1.8479e-17 0.0163352
3.13395 2.40986e-17 0.0157529
3.15861 1.53404e-17 0.0151966
3.18328 1.38394e-17 0.0146648
3.20794 4.52169e-18 0.014156
3.23261 3.66184e-17 0.0136687
3.25727 1.39377e-17 0.0132018
3.28194 5.86221e-18 0.0127539
3.30662 1.05294e-17 0.012324
3.33129 1.48933e-17 0.0119111
3.35597 1.25335e-17 0.0115142
3.38064 1.00718e-17 0.0111324
3.40532 1.11516e-17 0.010765
3.43 6.75852e-18 0.0104112
3.45469 5.61977e-18 0.0100703
3.47937 2.31117e-18 0.00974187
3.50406 3.25591e-18 0.00942525
3.52875 6.66952e-18 0.00911996
3.55345 8.70362e-18 0.00882556
3.57814 5.2447e-18 0.00854166
3.60284 6.05406e-18 0.00826787
3.62754 6.11931e-18 0.00800387
3.65224 -1.33996e-18 0.00774932
3.67694 4.5544e-18 0.00750393
3.70164 8.42572e-18 0.00726742
3.72635 5.97021e-18 0.0070395
3.75106 3.35412e-19 0.00681992
3.77577 3.15253e-18 0.00660841
3.80049 7.29021e-18 0.00640471
3.82521 1.24415e-18 0.00620857
3.84992 1.04786e-18 0.00601973
3.87465 2.088e-18 0.00583793
3.89937 3.92078e-18 0.00566294
3.9241 -3.86147e-19 0.00549449
3.94882 3.16693e-18 0.00533234
3.97356 -6.38284e-19 0.00517626
3.99829 3.50382e-18 0.00502599
4.02302 1.25586e-18 0.00488131
4.04776 2.88841e-18 0.00474199
4.0725 4.81339e-18 0.0046078
4.09725 1.17346e-18 0.00447853
4.12199 1.63992e-18 0.00435397
4.14674 2.33469e-18 0.00423393
4.17149 1.24737e-18 0.0041182
4.19624 1.62948e-18 0.00400661
4.221 2.12366e-18 0.00389897
4.24576 2.33238e-18 0.00379511
4.27052 1.45563e-18 0.00369488
4.29528 1.43998e-18 0.00359811
4.32005 1.1356e-18 0.00350467
4.34482 1.89981e-18 0.00341439
4.36959 1.25286e-18 0.00332717
4.39436 2.58485e-18 0.00324285
4.41914 1.49691e-18 0.00316133
4.44392 3.38598e-18 0.00308249
4.4687 1.06932e-18 0.00300621
4.49348 2.03035e-18 0.00293239
4.51827 2.64437e-18 0.00286093
4.54306 1.43824e-18 0.00279174
4.56786 2.07585e-18 0.00272473
4.59265 8.35348e-19 0.0026598
4.61745 1.46734e-18 0.00259688
4.64225 1.31668e-18 0.00253589
4.66706 1.77292e-18 0.00247675
4.69186 1.40818e-18 0.0024194
4.71667 1.6921e-18 0.00236376
4.74149 1.15371e-18 0.00230978
4.7663 1.13258e-18 0.00225738
4.79112 4.07114e-19 0.00220651
4.81594 1.01072e-18 0.00215712
4.84077 1.71972e-18 0.00210915
4.8656 5.65566e-19 0.00206255
4.89043 4.52163e-19 0.00201727
4.91526 1.589e-19 0.00197326
4.9401 6.70099e-19 0.00193048
4.96494 7.7186e-19 0.00188889
4.98978 6.24852e-19 0.00184844
5.01463 4.44054e-19 0.0018091
5.03948 4.84591e-19 0.00177083
5.06433 5.31937e-19 0.00173359
5.08918 2.00512e-19 0.00169734
5.11404 8.29741e-19 0.00166207
5.1389 3.11487e-19 0.00162772
5.16377 7.27972e-20 0.00159428
5.18864 3.83491e-19 0.00156171
5.21351 1.8187e-19 0.00152998
5.23838 2.4642e-19 0.00149907
5.26326 5.8263e-19 0.00146895
5.28814 4.36409e-19 0.0014396
5.31303 3.18879e-19 0.001411
5.33791 1.1607e-19 0.00138311
5.36281 2.31437e-19 0.00135592
5.3877 3.26656e-19 0.0013294
5.4126 5.14582e-19 0.00130354
5.4375 -3.09859e-20 0.00127832
5.4624 5.56232e-20 0.00125371
5.48731 1.88718e-19 0.0012297
5.51222 4.34757e-19 0.00120626
5.53714 2.07327e-19 0.0011834
5.56205 2.45209e-19 0.00116107
5.58698 1.0378e-19 0.00113928
5.6119 -6.56369e-20 0.001118
5.63683 1.7308e-19 0.00109723
5.66176 -4.1468e-20 0.00107694
5.6867 2.70135e-19 0.00105712
5.71164 -1.01604e-20 0.00103776
5.73658 7.11873e-20 0.00101884
5.76153 5.22912e-20 0.00100036
5.78648 2.52151e-19 0.000982299
5.81143 1.15984e-19 0.000964647
5.83639 1.00347e-19 0.000947394
5.86135 5.01121e-20 0.000930527
5.88631 1.63212e-19 0.000914038
5.91128 -5.18368e-20 0.000897914
5.93625 2.76928e-19 0.000882148
5.96123 1.35971e-19 0.000866728
5.98621 2.35475e-19 0.000851646
6.01119 -2.93118e-21 0.000836892
6.03618 6.2839e-20 0.000822459
6.06117 1.4351e-19 0.000808337
6.08617 1.48697e-19 0.000794519
6.11117 2.13661e-19 0.000780997
6.13617 3.26429e-19 0.000767762
6.16118 1.61371e-19 0.000754808
6.18619 1.82487e-19 0.000742127
6.2112 1.35107e-19 0.000729713
6.23622 1.74573e-19 0.000717558
6.26124 6.435e-20 0.000705656
6.28627 4.13477e-19 0.000694001
6.3113 2.32111e-19 0.000682586
6.33633 2.41281e-19 0.000671406
6.36137 2.71975e-20 0.000660455
6.38641 2.75245e-19 0.000649726
6.41146 7.77105e-20 0.000639215
6.43651 1.44332e-19 0.000628917
6.46156 1.27103e-19 0.000618825
6.48662 9.28224e-20 0.000608936
6.51169 1.43422e-19 0.000599243
6.53675 1.03727e-19 0.000589743
6.56182 1.62878e-19 0.000580431
6.5869 1.50484e-19 0.000571302
6.61198 1.77901e-19 0.000562352
6.63706 1.63421e-19 0.000553577
6.66215 1.96919e-19 0.000544972
6.68724 2.93315e-20 0.000536534
6.71234 8.27688e-20 0.000528259
6.73744 9.25451e-20 0.000520143
6.76255 -1.64525e-20 0.000512182
6.78766 1.69747e-20 0.000504373
6.81277 -5.55748e-20 0.000496712
6.83789 -1.09045e-20 0.000489195
6.86301 4.7564e-20 0.000481821
6.88814 -2.14576e-20 0.000474584
6.91327 -9.97972e-20 0.000467483
6.93841 -1.18574e-19 0.000460514
6.96355 -1.28777e-19 0.000453674
6.98869 -1.79912e-19 0.000446961
7.01384 -1.32709e-19 0.000440371
7.039 -1.44446e-19 0.000433902
7.06416 -1.89931e-19 0.000427551
7.08932 -2.40037e-19 0.000421315
7.11449 -2.40655e-19 0.000415193
7.13966 -2.59151e-19 0.000409181
7.16484 -1.8328e-19 0.000403277
7.19002 -2.8117e-19 0.000397479
7.21521 -1.54443e-19 0.000391784
7.2404 -2.44288e-19 0.000386191
7.2656 -2.51305e-19 0.000380697
7.2908 -2.56309e-19 0.0003753
7.316 -2.77562e-19 0.000369998
7.34121 -3.25968e-19 0.000364789
7.36643 -2.53907e-19 0.000359671
7.39165 -3.1034e-19 0.000354642
7.41687 -3.38497e-19 0.0003497
7.4421 -3.291e-19 0.000344844
7.46734 -3.08924e-19 0.000340071
7.49258 -2.4786e-19 0.00033538
7.51782 -2.68842e-19 0.000330769
7.54307 -2.61744e-19 0.000326237
7.56833 -2.95713e-19 0.000321782
7.59359 -2.79961e-19 0.000317403
7.61885 -2.74226e-19 0.000313097
7.64412 -2.35374e-19 0.000308864
7.6694 -2.02995e-19 0.000304701
7.69468 -2.19232e-19 0.000300608
7.71996 -2.07786e-19 0.000296583
7.74525 -1.83743e-19 0.000292625
7.77055 -1.94465e-19 0.000288733
7.79585 -2.06263e-19 0.000284904
7.82115 -1.52522e-19 0.000281138
7.84646 -1.68226e-19 0.000277434
7.87178 -1.68008e-19 0.000273791
7.8971 -1.82314e-19 0.000270206
7.92243 -1.77759e-19 0.00026668
7.94776 -1.7143e-19 0.00026321
7.97309 -1.3387e-19 0.000259796
7.99844 -1.21477e-19 0.000256438
8.02378 -1.16275e-19 0.000253132
8.04914 -1.76558e-19 0.00024988
8.0745 -1.01789e-19 0.000246679
8.09986 -1.2287e-19 0.000243529
8.12523 -1.27022e-19 0.000240429
8.1506 -1.06604e-19 0.000237377
8.17598 -9.42465e-20 0.000234373
8.20137 -8.12012e-20 0.000231416
8.22676 -1.19263e-19 0.000228506
8.25216 -1.14207e-19 0.00022564
8.27756 -9.96855e-20 0.000222819
8.30297 -1.05894e-19 0.000220042
8.32838 -1.06746e-19 0.000217307
8.3538 -6.82899e-20 0.000214614
8.37923 -8.25008e-20 0.000211963
8.40466 -9.74442e-20 0.000209351
8.43009 -5.94737e-20 0.00020678
8.45553 -4.28652e-20 0.000204248
8.48098 -7.58377e-20 0.000201753
8.50644 -5.64327e-20 0.000199297
8.53189 -7.48163e-20 0.000196877
8.55736 -7.39397e-20 0.000194494
8.58283 -8.45579e-20 0.000192146
8.60831 -7.17357e-20 0.000189833
8.63379 -5.42098e-20 0.000187554
8.65928 -4.92702e-20 0.000185309
8.68477 -6.65135e-20 0.000183098
8.71027 -5.57525e-20 0.000180919
8.73578 -5.91369e-20 0.000178771
8.76129 -7.23819e-20 0.000176656
8.78681 -5.31885e-20 0.000174571
8.81234 -6.50529e-20 0.000172516
8.83787 -8.72763e-20 0.000170491
8.8634 -8.07305e-20 0.000168496
8.88895 -8.74814e-20 0.000166529
8.91449 -7.86926e-20 0.00016459
8.94005 -9.88922e-20 0.000162679
8.96561 -1.0909e-19 0.000160796
8.99118 -1.03357e-19 0.000158939
9.01675 -1.10757e-19 0.000157109
9.04233 -1.15829e-19 0.000155305
9.06792 -1.25808e-19 0.000153526
9.09351 -1.23898e-19 0.000151772
9.11911 -1.34675e-19 0.000150043
9.14471 -1.29792e-19 0.000148338
9.17033 -1.50503e-19 0.000146657
9.19594 -1.6432e-19 0.000145
9.22157 -1.40618e-19 0.000143365
9.2472 -1.71756e-19 0.000141753
9.27284 -1.75703e-19 0.000140164
9.29848 -1.76428e-19 0.000138596
9.32413 -1.70806e-19 0.00013705
9.34979 -1.72684e-19 0.000135525
9.37545 -1.8971e-19 0.000134021
9.40112 -1.94574e-19 0.000132537
9.4268 -2.00046e-19 0.000131074
9.45248 -1.90028e-19 0.00012963
9.47817 -2.07174e-19 0.000128206
9.50387 -2.01641e-19 0.000126801
9.52957 -2.0791e-19 0.000125415
9.55528 -2.06112e-19 0.000124048
9.581 -1.91237e-19 0.000122699
9.60672 -2.06646e-19 0.000121368
9.63245 -2.0694e-19 0.000120055
9.65819 -2.07932e-19 0.000118759
9.68393 -2.06021e-19 0.00011748
9.70968 -2.09672e-19 0.000116218
9.73544 -2.05998e-19 0.000114973
9.76121 -2.14954e-19 0.000113744
9.78698 -2.1016e-19 0.000112531
9.81276 -1.98552e-19 0.000111334
9.83854 -1.92687e-19 0.000110153
9.86434 -1.88705e-19 0.000108987
9.89014 -1.85953e-19 0.000107836
9.91595 -1.89058e-19 0.0001067
9.94176 -1.74515e-19 0.000105579
9.96758 -1.76068e-19 0.000104472
9.99341 -1.59558e-19 0.000103379
10.0192 -1.6031e-19 0.000102301
10.0451 -1.54934e-19 0.000101236
10.0709 -1.41658e-19 0.000100185
10.0968 -1.41815e-19 9.91467e-05
10.1227 -1.28887e-19 9.81219e-05
10.1485 -1.39058e-19 9.71101e-05
10.1744 -1.3333e-19 9.6111e-05
10.2003 -1.33933e-19 9.51246e-05
10.2262 -1.30164e-19 9.41505e-05
10.2521 -1.25203e-19 9.31886e-05
10.278 -1.26671e-19 9.22387e-05
10.3039 -1.22564e-19 9.13007e-05
10.3299 -1.15259e-19 9.03743e-05
10.3558 -1.13749e-19 8.94595e-05
10.3817 -1.18852e-19 8.85559e-05
10.4077 -1.19345e-19 8.76635e-05
10.4336 -1.10186e-19 8.67821e-05
10.4596 -1.12258e-19 8.59115e-05
10.4856 -1.13519e-19 8.50515e-05
10.5115 -1.12031e-19 8.42021e-05
10.5375 -1.06e-19 8.33631e-05
10.5635 -1.15171e-19 8.25342e-05
10.5895 -1.03085e-19 8.17154e-05
10.6155 -1.018e-19 8.09066e-05
10.6415 -1.01433e-19 8.01075e-05
10.6676 -1.03598e-19 7.9318e-05
10.6936 -1.04531e-19 7.8538e-05
10.7196 -9.27286e-20 7.77674e-05
10.7457 -1.03059e-19 7.7006e-05
10.7718 -8.95576e-20 7.62537e-05
10.7978 -8.97725e-20 7.55103e-05
10.8239 -8.15927e-20 7.47758e-05
10.85 -9.00387e-20 7.405e-05
10.8761 -8.90403e-20 7.33328e-05
10.9022 -8.0309e-20 7.2624e-05
10.9283 -7.76861e-20 7.19236e-05
10.9544 -7.31627e-20 7.12315e-05
10.9805 -7.40148e-20 7.05474e-05
11.0066 -7.1861e-20 6.98713e-05
11.0328 -6.92639e-20 6.92031e-05
11.0589 -6.66236e-20 6.85427e-05
11.0851 -6.48158e-20 6.789e-05
11.1112 -7.03955e-20 6.72449e-05
11.1374 -6.43845e-20 6.66071e-05
11.1636 -6.60778e-20 6.59768e-05
11.1898 -6.70649e-20 6.53537e-05
11.216 -6.11109e-20 6.47378e-05
11.2422 -6.43173e-20 6.41289e-05
11.2684 -5.85634e-20 6.3527e-05
11.2946 -6.21439e-20 6.2932e-05
11.3209 -6.1777e-20 6.23437e-05
11.3471 -6.36887e-20 6.17621e-05
11.3734 -6.48257e-20 6.11871e-05
11.3996 -6.712e-20 6.06186e-05
11.4259 -6.68318e-20 6.00566e-05
11.4522 -6.23e-20 5.95008e-05
11.4784 -6.6812e-20 5.89513e-05
11.5047 -6.52586e-20 5.8408e-05
11.531 -6.93132e-20 5.78707e-05
11.5573 -7.24439e-20 5.73395e-05
11.5837 -7.51828e-20 5.68141e-05
11.61 -7.40429e-20 5.62946e-05
11.6363 -7.57824e-20 5.57809e-05
11.6627 -7.65994e-20 5.52728e-05
11.689 -7.0448e-20 5.47704e-05
11.7154 -7.62988e-20 5.42735e-05
11.7418 -7.98409e-20 5.37821e-05
11.7682 -7.86082e-20 5.3296e-05
11.7946 -7.58335e-20 5.28153e-05
11.821 -7.66644e-20 5.23398e-05
11.8474 -7.55133e-20 5.18695e-05
11.8738 -7.7303e-20 5.14044e-05
11.9002 -7.74949e-20 5.09443e-05
11.9267 -7.51255e-20 5.04891e-05
11.9531 -7.64317e-20 5.00389e-05
11.9796 -7.63412e-20 4.95936e-05
12.0061 -7.34234e-20 4.9153e-05
12.0325 -7.21149e-20 4.87172e-05
12.059 -6.99559e-20 4.82861e-05
12.0855 -7.26518e-20 4.78596e-05
12.112 -6.78978e-20 4.74376e-05
12.1385 -6.84266e-20 4.70201e-05
12.1651 -6.37053e-20 4.66071e-05
12.1916 -6.23745e-20 4.61984e-05
12.2182 -6.0067e-20 4.57941e-05
12.2447 -5.85945e-20 4.53941e-05
12.2713 -5.67965e-20 4.49983e-05
12.2979 -5.54661e-20 4.46066e-05
12.3244 -5.31945e-20 4.42191e-05
12.351 -5.35998e-20 4.38356e-05
12.3776 -5.1051e-20 4.34562e-05
12.4043 -5.07825e-20 4.30807e-05
12.4309 -4.82621e-20 4.27091e-05
12.4575 -4.80144e-20 4.23414e-05
12.4842 -4.3869e-20 4.19775e-05
12.5108 -4.70867e-20 4.16174e-05
12.5375 -4.50799e-20 4.1261e-05
12.5642 -4.6854e-20 4.09083e-05
12.5909 -4.44177e-20 4.05592e-05
12.6176 -4.47743e-20 4.02137e-05
12.6443 -4.57498e-20 3.98718e-05
12.671 -4.94463e-20 3.95333e-05
12.6977 -4.73168e-20 3.91983e-05
12.7245 -4.54572e-20 3.88668e-05
12.7512 -4.42948e-20 3.85386e-05
12.778 -4.75408e-20 3.82137e-05
12.8047 -4.71554e-20 3.78922e-05
12.8315 -4.54253e-20 3.75738e-05
12.8583 -4.62902e-20 3.72588e-05
12.8851 -4.60248e-20 3.69469e-05
12.9119 -4.51088e-20 3.66381e-05
12.9388 -4.30369e-20 3.63324e-05
12.9656 -4.33996e-20 3.60298e-05
12.9925 -4.21768e-20 3.57302e-05
13.0193 -4.16359e-20 3.54336e-05
13.0462 -3.68785e-20 3.514e-05
13.0731 -3.51126e-20 3.48493e-05
13.1 -3.0953e-20 3.45615e-05
13.1269 -2.96932e-20 3.42765e-05
13.1538 -2.5894e-20 3.39944e-05
13.1807 -2.25439e-20 3.3715e-05
13.2076 -2.24948e-20 3.34384e-05
13.2346 -1.76778e-20 3.31646e-05
13.2615 -1.65713e-20 3.28934e-05
13.2885 -1.13275e-20 3.26248e-05
13.3155 -9.27663e-21 3.23589e-05
13.3425 -8.76322e-21 3.20956e-05
13.3695 -6.24585e-21 3.18349e-05
13.3965 -3.30464e-21 3.15767e-05
13.4235 -1.91591e-21 3.1321e-05
13.4506 -1.08659e-21 3.10678e-05
13.4776 -7.62846e-23 3.0817e-05
13.5047 3.20486e-21 3.05687e-05
13.5318 3.66271e-21 3.03227e-05
13.5588 3.39744e-21 3.00791e-05
13.5859 3.00728e-21 2.98379e-05
13.6131 4.14449e-21 2.9599e-05
13.6402 4.9577e-21 2.93623e-05
13.6673 2.5341e-21 2.91279e-05
13.6945 3.39987e-21 2.88958e-05
13.7216 3.25427e-21 2.86659e-05
13.7488 2.01607e-21 2.84381e-05
13.776 2.45139e-21 2.82125e-05
13.8032 -2.00585e-22 2.79891e-05
13.8304 9.62237e-22 2.77677e-05
13.8576 -1.26779e-22 2.75485e-05
13.8848 -1.53087e-22 2.73313e-05
13.9121 -1.66958e-21 2.71161e-05
13.9393 -2.82705e-21 2.6903e-05
13.9666 -3.46965e-21 2.66919e-05
13.9939 -3.93934e-21 2.64827e-05
14.0212 -4.40655e-21 2.62755e-05
14.0485 -5.29411e-21 2.60703e-05
14.0758 -3.44871e-21 2.58669e-05
14.1031 -3.54418e-21 2.56654e-05
14.1305 -4.21115e-21 2.54658e-05
14.1578 -4.16201e-21 2.52681e-05
14.1852 -5.79654e-22 2.50722e-05
14.2126 -3.67771e-21 2.4878e-05
14.24 -5.39488e-22 2.46857e-05
14.2674 -9.23932e-22 2.44951e-05
14.2948 1.73653e-21 2.43063e-05
14.3222 1.46189e-21 2.41192e-05
14.3497 2.77755e-21 2.39339e-05
14.3771 3.31167e-21 2.37502e-05
14.4046 4.04177e-21 2.35682e-05
14.4321 5.30853e-21 2.33878e-05
14.4596 5.51862e-21 2.32091e-05
14.4871 6.84871e-21 2.3032e-05
14.5147 7.04698e-21 2.28565e-05
14.5422 7.4356e-21 2.26826e-05
14.5698 7.92014e-21 2.25103e-05
14.5973 8.14316e-21 2.23395e-05
14.6249 8.12569e-21 2.21702e-05
14.6525 8.13706e-21 2.20025e-05
14.6801 8.3023e-21 2.18363e-05
14.7077 7.32292e-21 2.16715e-05
14.7354 7.92319e-21 2.15082e-05
14.763 7.32932e-21 2.13464e-05
14.7907 6.59334e-21 2.1186e-05
14.8184 6.40603e-21 2.10271e-05
14.8461 5.9161e-21 2.08696e-05
14.8738 5.22725e-21 2.07134e-05
14.9015 5.0677e-21 2.05586e-05
14.9292 5.04047e-21 2.04052e-05
14.957 3.59097e-21 2.02532e-05
14.9848 3.57814e-21 2.01025e-05
15.0125 3.89722e-21 1.99531e-05
15.0403 3.07251e-21 1.9805e-05
15.0681 3.25103e-21 1.96582e-05
15.096 3.78585e-21 1.95128e-05
15.1238 3.44904e-21 1.93685e-05
15.1517 2.97232e-21 1.92256e-05
15.1795 3.70849e-21 1.90838e-05
15.2074 3.81983e-21 1.89433e-05
15.2353 4.72066e-21 1.88041e-05
15.2632 6.7864e-21 1.8666e-05
15.2911 6.65814e-21 1.85291e-05
15.3191 8.0213e-21 1.83934e-05
15.347 9.42427e-21 1.82589e-05
15.375 1.09338e-20 1.81255e-05
15.403 1.15643e-20 1.79933e-05
15.431 1.37579e-20 1.78622e-05
15.459 1.55801e-20 1.77322e-05
15.4871 1.71004e-20 1.76034e-05
15.5151 1.90422e-20 1.74756e-05
15.5432 2.05465e-20 1.73489e-05
15.5713 2.1082e-20 1.72233e-05
15.5994 2.24971e-20 1.70988e-05
15.6275 2.40951e-20 1.69753e-05
15.6556 2.4977e-20 1.68529e-05
15.6838 2.64243e-20 1.67315e-05
15.7119 2.57448e-20 1.66111e-05
15.7401 2.74666e-20 1.64918e-05
15.7683 2.75885e-20 1.63734e-05
15.7965 2.78708e-20 1.62561e-05
15.8247 2.73206e-20 1.61397e-05
15.853 2.74897e-20 1.60243e-05
15.8812 2.67476e-20 1.59099e-05
15.9095 2.6468e-20 1.57964e-05
15.9378 2.60756e-20 1.56839e-05
15.9661 2.52641e-20 1.55723e-05
15.9944 2.5976e-20 1.54616e-05
16.0228 2.46362e-20 1.53519e-05
16.0511 2.35541e-20 1.5243e-05
16.0795 2.22225e-20 1.51351e-05
16.1079 2.20346e-20 1.5028e-05
16.1363 2.08283e-20 1.49219e-05
16.1647 1.9876e-20 1.48166e-05
16.1932 1.8862e-20 1.47122e-05
16.2216 1.82395e-20 1.46086e-05
16.2501 1.75765e-20 1.45059e-05
16.2786 1.66416e-20 1.4404e-05
16.3071 1.54603e-20 1.43029e-05
16.3356 1.56066e-20 1.42027e-05
16.3642 1.57978e-20 1.41033e-05
16.3927 1.5253e-20 1.40047e-05
16.4213 1.5448e-20 1.39069e-05
16.4499 1.54604e-20 1.38099e-05
16.4785 1.59389e-20 1.37137e-05
16.5072 1.63032e-20 1.36182e-05
16.5358 1.6449e-20 1.35236e-05
16.5645 1.77272e-20 1.34297e-05
16.5932 1.76445e-20 1.33365e-05
16.6219 1.87351e-20 1.32441e-05
16.6506 1.89419e-20 1.31525e-05
16.6794 1.91673e-20 1.30615e-05
16.7081 1.95628e-20 1.29713e-05
16.7369 2.00641e-20 1.28818e-05
16.7657 2.0499e-20 1.27931e-05
16.7945 2.00047e-20 1.2705e-05
16.8234 2.00997e-20 1.26177e-05
16.8522 1.97372e-20 1.2531e-05
16.8811 2.08753e-20 1.2445e-05
16.91 2.02081e-20 1.23597e-05
16.9389 1.95554e-20 1.22751e-05
16.9679 1.93713e-20 1.21912e-05
16.9968 1.8744e-20 1.21079e-05
17.0258 1.86105e-20 1.20252e-05
17.0548 1.72801e-20 1.19432e-05
17.0838 1.6884e-20 1.18619e-05
17.1128 1.7191e-20 1.17812e-05
17.1419 1.64736e-20 1.17011e-05
17.1709 1.64547e-20 1.16217e-05
17.2 1.61156e-20 1.15429e-05
17.2291 1.58252e-20 1.14646e-05
17.2583 1.58647e-20 1.1387e-05
17.2874 1.59526e-20 1.131e-05
17.3166 1.60352e-20 1.12336e-05
17.3458 1.58869e-20 1.11578e-05
17.375 1.61674e-20 1.10826e-05
17.4042 1.62652e-20 1.1008e-05
17.4335 1.70478e-20 1.09339e-05
17.4628 1.76227e-20 1.08604e-05
17.4921 1.79411e-20 1.07875e-05
17.5214 1.78607e-20 1.07151e-05
17.5507 1.87885e-20 1.06433e-05
17.5801 1.88809e-20 1.0572e-05
17.6094 1.9579e-20 1.05013e-05
17.6388 1.97132e-20 1.04311e-05
17.6683 2.11514e-20 1.03615e-05
17.6977 2.09284e-20 1.02924e-05
17.7272 2.16042e-20 1.02238e-05
17.7567 2.2446e-20 1.01557e-05
17.7862 2.29279e-20 1.00882e-05
17.8157 2.25984e-20 1.00211e-05
17.8452 2.35235e-20 9.9546e-06
17.8748 2.37007e-20 9.88857e-06
17.9044 2.36458e-20 9.82304e-06
17.934 2.36556e-20 9.758e-06
17.9637 2.3864e-20 9.69346e-06
17.9933 2.41042e-20 9.62939e-06
18.023 2.38493e-20 9.56581e-06
18.0527 2.36773e-20 9.50271e-06
18.0825 2.34512e-20 9.44007e-06
18.1122 2.37138e-20 9.37791e-06
18.142 2.31997e-20 9.31621e-06
18.1718 2.32082e-20 9.25496e-06
18.2016 2.26906e-20 9.19418e-06
18.2315 2.20115e-20 9.13384e-06
18.2613 2.18744e-20 9.07396e-06
18.2912 2.15281e-20 9.01451e-06
18.3212 2.12262e-20 8.95551e-06
18.3511 2.09845e-20 8.89694e-06
18.3811 2.03388e-20 8.83881e-06
18.4111 1.95732e-20 8.7811e-06
18.4411 1.90835e-20 8.72382e-06
18.4711 1.8608e-20 8.66696e-06
18.5012 1.8209e-20 8.61051e-06
18.5313 1.77363e-20 8.55448e-06
18.5614 1.73649e-20 8.49886e-06
18.5915 1.68379e-20 8.44365e-06
18.6217 1.65011e-20 8.38884e-06
18.6519 1.62566e-20 8.33442e-06
18.6821 1.59761e-20 8.28041e-06
18.7123 1.60751e-20 8.22678e-06
18.7426 1.60157e-20 8.17355e-06
18.7729 1.59094e-20 8.1207e-06
18.8032 1.58962e-20 8.06824e-06
18.8335 1.58202e-20 8.01615e-06
18.8639 1.59013e-20 7.96444e-06
18.8943 1.59877e-20 7.9131e-06
18.9247 1.61985e-20 7.86214e-06
18.9551 1.61577e-20 7.81154e-06
18.9856 1.62272e-20 7.7613e-06
19.0161 1.64071e-20 7.71142e-06
19.0466 1.64185e-20 7.6619e-06
19.0772 1.65767e-20 7.61273e-06
19.1078 1.6724e-20 7.56392e-06
19.1384 1.71843e-20 7.51545e-06
19.169 1.66276e-20 7.46733e-06
19.1997 1.69832e-20 7.41955e-06
19.2303 1.694e-20 7.37211e-06
19.2611 1.70972e-20 7.32501e-06
19.2918 1.66522e-20 7.27824e-06
19.3226 1.68074e-20 7.2318e-06
19.3534 1.64997e-20 7.18569e-06
19.3842 1.66497e-20 7.13991e-06
19.4151 1.6423e-20 7.09445e-06
19.4459 1.65135e-20 7.0493e-06
19.4768 1.64121e-20 7.00448e-06
19.5078 1.62681e-20 6.95997e-06
19.5388 1.63828e-20 6.91577e-06
19.5698 1.66257e-20 6.87188e-06
19.6008 1.66885e-20 6.8283e-06
19.6318 1.70021e-20 6.78502e-06
19.6629 1.69545e-20 6.74205e-06
19.6941 1.70782e-20 6.69937e-06
19.7252 1.72805e-20 6.65699e-06
19.7564 1.76001e-20 6.6149e-06
19.7876 1.79579e-20 6.57311e-06
19.8188 1.8251e-20 6.53161e-06
19.8501 1.84084e-20 6.49039e-06
19.8814 1.83631e-20 6.44946e-06
19.9127 1.89701e-20 6.4088e-06
19.9441 1.91237e-20 6.36843e-06
19.9755 1.92216e-20 6.32834e-06
20.0069 1.93966e-20 6.28852e-06
20.0384 1.95619e-20 6.24898e-06
20.0699 1.98876e-20 6.20971e-06
20.1014 1.95058e-20 6.1707e-06
20.1329 1.94133e-20 6.13197e-06
20.1645 1.93917e-20 6.09349e-06
20.1961 1.93316e-20 6.05528e-06
20.2278 1.90624e-20 6.01733e-06
20.2595 1.9073e-20 5.97964e-06
20.2912 1.88404e-20 5.9422e-06
20.323 1.842e-20 5.90502e-06
20.3547 1.83017e-20 5.86809e-06
20.3866 1.81592e-20 5.8314e-06
20.4184 1.80111e-20 5.79497e-06
20.4503 1.76192e-20 5.75878e-06
20.4822 1.77039e-20 5.72284e-06
20.5142 1.71326e-20 5.68713e-06
20.5462 1.69712e-20 5.65167e-06
20.5782 1.67884e-20 5.61645e-06
20.6102 1.64689e-20 5.58146e-06
20.6423 1.64553e-20 5.5467e-06
20.6745 1.62043e-20 5.51218e-06
20.7066 1.58285e-20 5.47789e-06
20.7388 1.57237e-20 5.44382e-06
20.7711 1.55717e-20 5.40999e-06
20.8034 1.53145e-20 5.37637e-06
20.8357 1.52451e-20 5.34298e-06
20.868 1.50409e-20 5.30981e-06
20.9004 1.49404e-20 5.27687e-06
20.9328 1.48054e-20 5.24414e-06
20.9653 1.48911e-20 5.21162e-06
20.9978 1.48563e-20 5.17932e-06
21.0303 1.46178e-20 5.14723e-06
21.0629 1.47108e-20 5.11536e-06
21.0955 1.45908e-20 5.08369e-06
21.1282 1.45525e-20 5.05223e-06
21.1609 1.45872e-20 5.02097e-06
21.1936 1.43815e-20 4.98992e-06
21.2264 1.43975e-20 4.95908e-06
21.2592 1.42258e-20 4.92843e-06
21.292 1.39648e-20 4.89798e-06
21.3249 1.40486e-20 4.86774e-06
21.3578 1.3879e-20 4.83768e-06
21.3908 1.38346e-20 4.80783e-06
21.4238 1.35954e-20 4.77816e-06
21.4569 1.34673e-20 4.74869e-06
21.49 1.33603e-20 4.71941e-06
21.5231 1.3366e-20 4.69032e-06
21.5563 1.33401e-20 4.66141e-06
21.5895 1.31688e-20 4.63269e-06
21.6228 1.2921e-20 4.60416e-06
21.6561 1.28965e-20 4.57581e-06
21.6895 1.28606e-20 4.54764e-06
21.7229 1.28386e-20 4.51965e-06
21.7563 1.25672e-20 4.49184e-06
21.7898 1.25441e-20 4.4642e-06
21.8233 1.24097e-20 4.43674e-06
21.8569 1.22801e-20 4.40946e-06
21.8905 1.22275e-20 4.38235e-06
21.9242 1.20889e-20 4.35541e-06
21.9579 1.19822e-20 4.32864e-06
21.9916 1.19945e-20 4.30205e-06
22.0254 1.17515e-20 4.27562e-06
22.0593 1.15956e-20 4.24935e-06
22.0932 1.16916e-20 4.22325e-06
22.1271 1.15794e-20 4.19732e-06
22.1611 1.16075e-20 4.17155e-06
22.1951 1.16427e-20 4.14594e-06
22.2292 1.16665e-20 4.12049e-06
22.2634 1.16697e-20 4.0952e-06
22.2976 1.17836e-20 4.07007e-06
22.3318 1.18347e-20 4.04509e-06
22.3661 1.19269e-20 4.02027e-06
22.4004 1.18197e-20 3.9956e-06
22.4348 1.17537e-20 3.97109e-06
22.4692 1.19274e-20 3.94673e-06
22.5037 1.18589e-20 3.92252e-06
22.5383 1.19006e-20 3.89846e-06
22.5729 1.17231e-20 3.87454e-06
22.6075 1.16419e-20 3.85078e-06
22.6422 1.16012e-20 3.82716e-06
22.6769 1.14194e-20 3.80369e-06
22.7117 1.12948e-20 3.78035e-06
22.7466 1.11855e-20 3.75717e-06
22.7815 1.10823e-20 3.73412e-06
22.8165 1.09668e-20 3.71122e-06
22.8515 1.0846e-20 3.68845e-06
22.8866 1.07616e-20 3.66582e-06
22.9217 1.05916e-20 3.64333e-06
22.9569 1.04657e-20 3.62098e-06
22.9922 1.04934e-20 3.59876e-06
23.0275 1.05279e-20 3.57668e-06
23.0628 1.04796e-20 3.55473e-06
23.0983 1.04815e-20 3.53291e-06
23.1338 1.05814e-20 3.51122e-06
23.1693 1.06143e-20 3.48966e-06
23.2049 1.06875e-20 3.46824e-06
23.2406 1.08063e-20 3.44694e-06
23.2763 1.08304e-20 3.42576e-06
23.3121 1.09034e-20 3.40472e-06
23.3479 1.08245e-20 3.3838e-06
23.3838 1.07144e-20 3.363e-06
23.4198 1.06912e-20 3.34233e-06
23.4559 1.05671e-20 3.32178e-06
23.492 1.03153e-20 3.30135e-06
23.5281 1.01128e-20 3.28104e-06
23.5644 9.63559e-21 3.26085e-06
23.6007 9.4188e-21 3.24078e-06
23.637 9.04357e-21 3.22083e-06
23.6735 8.6928e-21 3.20099e-06
23.71 8.16507e-21 3.18127e-06
23.7465 7.86068e-21 3.16167e-06
23.7832 7.46618e-21 3.14218e-06
23.8199 7.09345e-21 3.1228e-06
23.8567 6.76806e-21 3.10354e-06
23.8935 6.42083e-21 3.08438e-06
23.9304 6.20463e-21 3.06534e-06
23.9674 5.86272e-21 3.04641e-06
24.0045 5.61688e-21 3.02759e-06
24.0417 5.45987e-21 3.00887e-06
24.0789 5.22455e-21 2.99027e-06
24.1162 5.03876e-21 2.97176e-06
24.1535 4.83872e-21 2.95337e-06
24.191 4.61136e-21 2.93508e-06
24.2285 4.41415e-21 2.91689e-06
24.2661 4.25477e-21 2.89881e-06
24.3038 3.98558e-21 2.88083e-06
24.3415 3.87674e-21 2.86295e-06
24.3794 3.61496e-21 2.84517e-06
24.4173 3.52317e-21 2.8275e-06
24.4553 3.27684e-21 2.80992e-06
24.4934 3.18613e-21 2.79244e-06
24.5316 2.95345e-21 2.77505e-06
24.5698 2.79218e-21 2.75777e-06
24.6081 2.72655e-21 2.74058e-06
24.6466 2.64078e-21 2.72349e-06
24.6851 2.52201e-21 2.70649e-06
24.7237 2.48335e-21 2.68958e-06
24.7624 2.43999e-21 2.67277e-06
24.8012 2.34734e-21 2.65605e-06
24.84 2.41136e-21 2.63942e-06
24.879 2.39298e-21 2.62288e-06
24.9181 2.46554e-21 2.60644e-06
24.9572 2.51338e-21 2.59008e-06
24.9965 2.67486e-21 2.57381e-06
25.0358 2.74294e-21 2.55763e-06
25.0753 2.7762e-21 2.54154e-06
25.1148 2.88606e-21 2.52553e-06
25.1545 2.94184e-21 2.50961e-06
25.1942 3.00665e-21 2.49377e-06
25.234 3.05257e-21 2.47802e-06
25.274 3.08408e-21 2.46235e-06
25.314 3.11651e-21 2.44677e-06
25.3542 3.13267e-21 2.43127e-06
25.3945 3.15818e-21 2.41584e-06
25.4349 3.25216e-21 2.4005e-06
25.4753 3.21798e-21 2.38525e-06
25.5159 3.33955e-21 2.37006e-06
25.5567 3.34526e-21 2.35496e-06
25.5975 3.32791e-21 2.33994e-06
25.6384 3.33418e-21 2.325e-06
25.6795 3.33298e-21 2.31013e-06
25.7207 3.26923e-21 2.29533e-06
25.762 3.13722e-21 2.28062e-06
25.8034 2.93129e-21 2.26597e-06
25.8449 2.71998e-21 2.25141e-06
25.8866 2.42045e-21 2.23691e-06
25.9284 2.04881e-21 2.22249e-06
25.9703 1.62942e-21 2.20814e-06
26.0124 1.22436e-21 2.19386e-06
26.0546 7.80587e-22 2.17965e-06
26.0969 4.52208e-22 2.16552e-06
26.1394 3.38683e-23 2.15145e-06
26.182 -2.79284e-22 2.13745e-06
26.2247 -5.79224e-22 2.12352e-06
26.2676 -8.23409e-22 2.10965e-06
26.3106 -9.76785e-22 2.09585e-06
26.3538 -1.16273e-21 2.08212e-06
26.3972 -1.288e-21 2.06846e-06
26.4406 -1.37649e-21 2.05486e-06
26.4843 -1.47828e-21 2.04132e-06
26.5281 -1.62091e-21 2.02784e-06
26.572 -1.76664e-21 2.01443e-06
26.6161 -1.99295e-21 2.00108e-06
26.6604 -2.23872e-21 1.9878e-06
26.7048 -2.55209e-21 1.97457e-06
26.7495 -2.84507e-21 1.9614e-06
26.7942 -3.13098e-21 1.94829e-06
26.8392 -3.37999e-21 1.93524e-06
26.8843 -3.65927e-21 1.92225e-06
26.9297 -3.87984e-21 1.90931e-06
26.9752 -4.07255e-21 1.89643e-06
27.0209 -4.21753e-21 1.88361e-06
27.0668 -4.31424e-21 1.87084e-06
27.1129 -4.39971e-21 1.85813e-06
27.1592 -4.37252e-21 1.84547e-06
27.2056 -4.36657e-21 1.83286e-06
27.2523 -4.3044e-21 1.8203e-06
27.2993 -4.21614e-21 1.8078e-06
27.3464 -4.06414e-21 1.79534e-06
27.3937 -3.92155e-21 1.78293e-06
27.4413 -3.77685e-21 1.77058e-06
27.4891 -3.64181e-21 1.75827e-06
27.5372 -3.48171e-21 1.74601e-06
27.5854 -3.37167e-21 1.73379e-06
27.634 -3.21196e-21 1.72162e-06
27.6827 -3.08562e-21 1.70949e-06
27.7318 -2.98358e-21 1.69741e-06
27.7811 -2.85889e-21 1.68537e-06
27.8306 -2.7797e-21 1.67338e-06
27.8805 -2.65616e-21 1.66142e-06
27.9306 -2.49535e-21 1.6495e-06
27.981 -2.35793e-21 1.63762e-06
28.0317 -2.25776e-21 1.62578e-06
28.0827 -2.10787e-21 1.61398e-06
28.1341 -2.02939e-21 1.60221e-06
28.1857 -2.02039e-21 1.59048e-06
28.2377 -2.08749e-21 1.57878e-06
28.29 -2.1944e-21 1.56711e-06
28.3427 -2.33333e-21 1.55548e-06
28.3957 -2.53693e-21 1.54387e-06
28.4491 -2.72274e-21 1.53229e-06
28.5028 -2.94367e-21 1.52074e-06
28.557 -3.0691e-21 1.50922e-06
28.6116 -3.20154e-21 1.49772e-06
28.6665 -3.26761e-21 1.48624e-06
28.7219 -3.28336e-21 1.47478e-06
28.7778 -3.28758e-21 1.46334e-06
28.8341 -3.28628e-21 1.45192e-06
28.8909 -3.3193e-21 1.44052e-06
28.9482 -3.40585e-21 1.42913e-06
29.006 -3.50635e-21 1.41775e-06
29.0644 -3.66162e-21 1.40638e-06
29.1233 -3.81079e-21 1.39501e-06
29.1828 -3.97765e-21 1.38366e-06
29.2428 -4.08406e-21 1.3723e-06
29.3036 -4.16067e-21 1.36094e-06
29.3649 -4.21125e-21 1.34958e-06
29.427 -4.24683e-21 1.33821e-06
29.4898 -4.24386e-21 1.32683e-06
29.5533 -4.2409e-21 1.31543e-06
29.6177 -4.17433e-21 1.30402e-06
29.6829 -4.14863e-21 1.29258e-06
29.749 -4.03341e-21 1.28111e-06
29.816 -3.91071e-21 1.26961e-06
29.8841 -3.77395e-21 1.25806e-06
29.9532 -3.57653e-21 1.24647e-06
30.0235 -3.33746e-21 1.23483e-06
30.0949 -3.07228e-21 1.22311e-06
30.1678 -2.7793e-21 1.21133e-06
30.242 -2.47111e-21 1.19946e-06
30.3178 -2.1096e-21 1.18749e-06
30.3953 -1.78973e-21 1.17541e-06
30.4746 -1.52001e-21 1.16319e-06
30.556 -1.32616e-21 1.15083e-06
30.6398 -1.22061e-21 1.13828e-06
30.7261 -1.23118e-21 1.12552e-06
30.8153 -1.29153e-21 1.11252e-06
30.908 -1.34645e-21 1.09921e-06
31.0047 -1.30508e-21 1.08554e-06
31.1063 -1.20472e-21 1.07141e-06
31.2138 -9.93224e-22 1.0567e-06
31.3292 -7.66787e-22 1.0412e-06
31.4553 -5.15149e-22 1.02458e-06
31.5978 -2.2554e-22 1.00618e-06
31.7718 4.18926e-23 9.84297e-07


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoopNs2048/iFp_OneLoopFRG.txt <==
-31.7718 9.56284e-25 9.85005e-07
-31.5978 -3.04182e-24 1.00692e-06
-31.4553 9.00304e-25 1.02533e-06
-31.3292 -1.52493e-24 1.04197e-06
-31.2138 -1.70084e-24 1.05749e-06
-31.1063 9.61731e-25 1.07222e-06
-31.0047 -5.52688e-25 1.08636e-06
-30.908 -9.37322e-25 1.10005e-06
-30.8153 9.08485e-26 1.11337e-06
-30.7261 -1.58293e-24 1.12639e-06
-30.6398 -3.59091e-24 1.13916e-06
-30.556 -8.11149e-25 1.15172e-06
-30.4746 -7.54176e-25 1.1641e-06
-30.3953 -2.52333e-24 1.17633e-06
-30.3178 -1.42456e-24 1.18843e-06
-30.242 -6.38371e-25 1.20041e-06
-30.1678 5.28122e-24 1.21229e-06
-30.0949 1.754e-24 1.22409e-06
-30.0235 -6.32808e-26 1.23582e-06
-29.9532 -2.4821e-24 1.24748e-06
-29.8841 1.73417e-24 1.25908e-06
-29.816 8.58834e-25 1.27064e-06
-29.749 9.23418e-25 1.28216e-06
-29.6829 -3.12993e-25 1.29364e-06
-29.6177 -9.87025e-25 1.30509e-06
-29.5533 -2.21226e-24 1.31652e-06
-29.4898 -1.15617e-24 1.32793e-06
-29.427 6.65261e-25 1.33933e-06
-29.3649 2.70986e-24 1.35071e-06
-29.3036 4.51334e-25 1.36209e-06
-29.2428 -1.56889e-24 1.37346e-06
-29.1828 -1.57976e-24 1.38483e-06
-29.1233 3.69599e-24 1.3962e-06
-29.0644 2.08425e-25 1.40758e-06
-29.006 -3.55271e-24 1.41897e-06
-28.9482 -2.07015e-24 1.43036e-06
-28.8909 2.9085e-25 1.44177e-06
-28.8341 2.06383e-24 1.45319e-06
-28.7778 -1.99619e-24 1.46462e-06
-28.7219 -2.81037e-24 1.47607e-06
-28.6665 -2.40277e-24 1.48755e-06
-28.6116 -2.28578e-25 1.49904e-06
-28.557 2.30613e-24 1.51056e-06
-28.5028 -1.23363e-24 1.5221e-06
-28.4491 -1.73851e-24 1.53366e-06
-28.3957 1.11389e-24 1.54526e-06
-28.3427 2.11168e-24 1.55688e-06
-28.29 1.72121e-24 1.56853e-06
-28.2377 -2.29131e-24 1.58021e-06
-28.1857 1.24885e-24 1.59193e-06
-28.1341 1.30413e-24 1.60368e-06
-28.0827 -3.31328e-24 1.61546e-06
-28.0317 3.00214e-24 1.62728e-06
-27.981 -1.81164e-24 1.63914e-06
-27.9306 -1.25471e-24 1.65103e-06
-27.8805 -6.95473e-25 1.66296e-06
-27.8306 2.01338e-24 1.67494e-06
-27.7811 -1.34633e-24 1.68695e-06
-27.7318 3.28256e-24 1.69901e-06
-27.6827 1.4377e-26 1.71111e-06
-27.634 -9.69868e-26 1.72325e-06
-27.5854 -1.12687e-24 1.73544e-06
-27.5372 4.3677e-24 1.74767e-06
-27.4891 -1.92311e-24 1.75995e-06
-27.4413 3.3689e-24 1.77228e-06
-27.3937 -3.13237e-24 1.78465e-06
-27.3464 -1.58063e-24 1.79708e-06
-27.2993 -2.45649e-24 1.80955e-06
-27.2523 4.59766e-24 1.82207e-06
-27.2056 -3.80147e-24 1.83465e-06
-27.1592 2.21854e-24 1.84727e-06
-27.1129 -8.19055e-25 1.85995e-06
-27.0668 -2.19631e-24 1.87269e-06
-27.0209 -9.40708e-25 1.88547e-06
-26.9752 7.11282e-25 1.89832e-06
-26.9297 2.55363e-24 1.91122e-06
-26.8843 -2.98295e-24 1.92417e-06
-26.8392 -3.90942e-24 1.93718e-06
-26.7942 4.14969e-25 1.95025e-06
-26.7495 1.39513e-24 1.96338e-06
-26.7048 3.62272e-24 1.97657e-06
-26.6604 -1.97238e-24 1.98982e-06
-26.6161 -2.38885e-24 2.00312e-06
-26.572 4.58043e-24 2.01649e-06
-26.5281 -1.20416e-24 2.02993e-06
-26.4843 5.13929e-24 2.04342e-06
-26.4406 -5.98748e-25 2.05698e-06
-26.3972 2.55044e-24 2.0706e-06
-26.3538 -2.68099e-24 2.08429e-06
-26.3106 3.87593e-24 2.09804e-06
-26.2676 -9.18398e-27 2.11186e-06
-26.2247 2.70816e-25 2.12575e-06
-26.182 -2.31871e-24 2.1397e-06
-26.1394 2.29233e-24 2.15372e-06
-26.0969 -6.07332e-25 2.16781e-06
-26.0546 -3.08599e-24 2.18197e-06
-26.0124 -2.24342e-24 2.1962e-06
-25.9703 -2.64053e-24 2.21051e-06
-25.9284 6.33068e-25 2.22488e-06
-25.8866 5.38242e-24 2.23932e-06
-25.8449 -3.0461e-24 2.25384e-06
-25.8034 -6.01801e-25 2.26843e-06
-25.762 -1.36095e-25 2.2831e-06
-25.7207 -6.20306e-25 2.29784e-06
-25.6795 -6.96501e-24 2.31266e-06
-25.6384 -2.91051e-25 2.32755e-06
-25.5975 4.51126e-25 2.34252e-06
-25.5567 -4.16289e-24 2.35757e-06
-25.5159 1.45713e-26 2.3727e-06
-25.4753 -1.61892e-24 2.3879e-06
-25.4349 4.50396e-24 2.40319e-06
-25.3945 -2.83986e-24 2.41855e-06
-25.3542 5.3809e-24 2.434e-06
-25.314 3.01809e-25 2.44953e-06
-25.274 1.16182e-24 2.46514e-06
-25.234 1.77198e-24 2.48083e-06
-25.1942 -3.00597e-24 2.49661e-06
-25.1545 -6.66677e-25 2.51247e-06
-25.1148 -3.11802e-24 2.52842e-06
-25.0753 3.17773e-24 2.54446e-06
-25.0358 -3.50073e-24 2.56058e-06
-24.9965 2.02161e-25 2.57679e-06
-24.9572 -2.37335e-24 2.59308e-06
-24.9181 -1.28491e-24 2.60947e-06
-24.879 -2.2521e-24 2.62594e-06
-24.84 -1.91136e-24 2.64251e-06
-24.8012 -1.97376e-25 2.65917e-06
-24.7624 2.21258e-24 2.67592e-06
-24.7237 3.9664e-24 2.69276e-06
-24.6851 1.81924e-24 2.70969e-06
-24.6466 -2.50878e-24 2.72672e-06
-24.6081 1.89627e-24 2.74385e-06
-24.5698 5.69089e-24 2.76107e-06
-24.5316 6.71234e-25 2.77838e-06
-24.4934 3.33491e-24 2.7958e-06
-24.4553 -1.53411e-24 2.81331e-06
-24.4173 4.97434e-24 2.83092e-06
-24.3794 4.4713e-24 2.84863e-06
-24.3415 8.74385e-24 2.86644e-06
-24.3038 3.90119e-24 2.88435e-06
-24.2661 -8.23732e-24 2.90237e-06
-24.2285 8.51344e-24 2.92048e-06
-24.191 4.89359e-24 2.9387e-06
-24.1535 9.22701e-24 2.95703e-06
-24.1162 -6.45492e-24 2.97545e-06
-24.0789 -8.61249e-25 2.99399e-06
-24.0417 -3.08499e-25 3.01263e-06
-24.0045 -1.82963e-24 3.03138e-06
-23.9674 4.58531e-24 3.05024e-06
-23.9304 8.17763e-24 3.06921e-06
-23.8935 -4.2215e-24 3.08829e-06
-23.8567 -1.06926e-23 3.10747e-06
-23.8199 -7.9715e-25 3.12678e-06
-23.7832 -7.43228e-24 3.14619e-06
-23.7465 3.95116e-24 3.16572e-06
-23.71 -6.17689e-24 3.18536e-06
-23.6735 -4.26808e-24 3.20512e-06
-23.637 7.55709e-24 3.22499e-06
-23.6007 1.85036e-24 3.24498e-06
-23.5644 -8.60574e-24 3.26509e-06
-23.5281 -6.55834e-24 3.28532e-06
-23.492 -8.18969e-24 3.30567e-06
-23.4559 -2.85435e-24 3.32614e-06
-23.4198 1.38697e-24 3.34673e-06
-23.3838 1.26388e-25 3.36744e-06
-23.3479 1.26591e-23 3.38828e-06
-23.3121 6.27679e-24 3.40924e-06
-23.2763 1.77244e-24 3.43033e-06
-23.2406 -1.31201e-26 3.45154e-06
-23.2049 -1.43094e-24 3.47289e-06
-23.1693 6.24934e-24 3.49436e-06
-23.1338 4.7295e-24 3.51596e-06
-23.0983 1.71493e-24 3.53769e-06
-23.0628 4.55694e-24 3.55955e-06
-23.0275 -4.59253e-24 3.58155e-06
-22.9922 2.86939e-24 3.60368e-06
-22.9569 -5.78395e-25 3.62594e-06
-22.9217 -7.41214e-24 3.64834e-06
-22.8866 1.43979e-23 3.67087e-06
-22.8515 -1.74128e-24 3.69355e-06
-22.8165 -5.92622e-24 3.71636e-06
-22.7815 4.75481e-24 3.73931e-06
-22.7466 6.01919e-24 3.76241e-06
-22.7117 -2.72142e-24 3.78564e-06
-22.6769 -9.96346e-25 3.80902e-06
-22.6422 -5.68968e-25 3.83255e-06
-22.6075 -6.6875e-25 3.85622e-06
-22.5729 -2.56214e-24 3.88003e-06
-22.5383 -7.67267e-24 3.904e-06
-22.5037 -8.37348e-24 3.92811e-06
-22.4692 -5.2115e-24 3.95237e-06
-22.4348 4.32204e-25 3.97678e-06
-22.4004 1.60064e-24 4.00135e-06
-22.3661 -9.06677e-24 4.02607e-06
-22.3318 7.97053e-24 4.05094e-06
-22.2976 1.39775e-23 4.07597e-06
-22.2634 3.73978e-24 4.10116e-06
-22.2292 3.22116e-24 4.12651e-06
-22.1951 5.66071e-24 4.15201e-06
-22.1611 1.7152e-23 4.17768e-06
-22.1271 -1.87001e-23 4.20351e-06
-22.0932 6.27074e-24 4.2295e-06
-22.0593 -1.22832e-23 4.25565e-06
-22.0254 1.97791e-24 4.28197e-06
-21.9916 -1.35029e-23 4.30846e-06
-21.9579 -1.38429e-23 4.33512e-06
-21.9242 -5.25781e-24 4.36195e-06
-21.8905 -1.06363e-23 4.38895e-06
-21.8569 1.82434e-23 4.41612e-06
-21.8233 -1.94356e-23 4.44346e-06
-21.7898 2.01378e-24 4.47098e-06
-21.7563 -9.63542e-24 4.49868e-06
-21.7229 3.17997e-24 4.52656e-06
-21.6895 -8.05802e-24 4.55461e-06
-21.6561 -9.86039e-24 4.58285e-06
-21.6228 9.30764e-24 4.61126e-06
-21.5895 6.3176e-24 4.63986e-06
-21.5563 3.57371e-24 4.66865e-06
-21.5231 1.51079e-23 4.69762e-06
-21.49 1.0713e-23 4.72678e-06
-21.4569 -1.62686e-24 4.75613e-06
-21.4238 -1.76611e-24 4.78567e-06
-21.3908 7.54762e-24 4.81541e-06
-21.3578 -3.56545e-24 4.84533e-06
-21.3249 1.68807e-23 4.87546e-06
-21.292 3.19749e-24 4.90578e-06
-21.2592 -9.83582e-24 4.9363e-06
-21.2264 7.47533e-25 4.96702e-06
-21.1936 1.85496e-23 4.99794e-06
-21.1609 -4.18471e-24 5.02906e-06
-21.1282 6.84918e-24 5.06039e-06
-21.0955 1.22458e-23 5.09193e-06
-21.0629 8.64186e-24 5.12367e-06
-21.0303 -3.6621e-24 5.15563e-06
-20.9978 -2.05048e-23 5.18779e-06
-20.9653 -1.59427e-23 5.22017e-06
-20.9328 -1.63786e-23 5.25277e-06
-20.9004 1.37206e-23 5.28558e-06
-20.868 1.53668e-24 5.31861e-06
-20.8357 3.6503e-24 5.35186e-06
-20.8034 -1.07922e-23 5.38533e-06
-20.7711 -1.93201e-24 5.41903e-06
-20.7388 2.3719e-24 5.45295e-06
-20.7066 2.2802e-23 5.4871e-06
-20.6745 -1.9907e-23 5.52148e-06
-20.6423 -6.35545e-24 5.55609e-06
-20.6102 -3.15119e-24 5.59093e-06
-20.5782 -2.36591e-23 5.62601e-06
-20.5462 -8.61094e-24 5.66132e-06
-20.5142 -1.48662e-23 5.69688e-06
-20.4822 -2.32031e-24 5.73267e-06
-20.4503 -1.45652e-25 5.76871e-06
-20.4184 -1.5001e-23 5.80499e-06
-20.3866 3.77518e-24 5.84152e-06
-20.3547 1.31232e-23 5.8783e-06
-20.323 -1.70693e-24 5.91532e-06
-20.2912 -1.95707e-23 5.95261e-06
-20.2595 1.50773e-23 5.99014e-06
-20.2278 -2.56349e-23 6.02793e-06
-20.1961 -6.39374e-24 6.06598e-06
-20.1645 5.58504e-24 6.1043e-06
-20.1329 -6.21987e-24 6.14287e-06
-20.1014 6.66108e-25 6.18171e-06
-20.0699 1.60378e-23 6.22082e-06
-20.0384 3.72614e-24 6.2602e-06
-20.0069 2.01206e-24 6.29985e-06
-19.9755 1.81233e-23 6.33977e-06
-19.9441 -2.28554e-23 6.37997e-06
-19.9127 -2.09803e-23 6.42045e-06
-19.8814 -1.72058e-23 6.46122e-06
-19.8501 9.76221e-24 6.50226e-06
-19.8188 -4.36866e-24 6.54359e-06
-19.7876 -1.76198e-23 6.58521e-06
-19.7564 1.68875e-24 6.62712e-06
-19.7252 -7.18264e-24 6.66932e-06
-19.6941 9.37101e-24 6.71182e-06
-19.6629 5.03512e-24 6.75461e-06
-19.6318 -6.22911e-25 6.79771e-06
-19.6008 2.29281e-23 6.84111e-06
-19.5698 1.28154e-23 6.88481e-06
-19.5388 -2.24297e-23 6.92883e-06
-19.5078 -8.4083e-24 6.97315e-06
-19.4768 -4.74445e-25 7.01779e-06
-19.4459 -2.2667e-23 7.06274e-06
-19.4151 1.18505e-23 7.10801e-06
-19.3842 2.33348e-23 7.1536e-06
-19.3534 5.31642e-24 7.19952e-06
-19.3226 -7.37181e-24 7.24576e-06
-19.2918 -2.32986e-23 7.29233e-06
-19.2611 1.1239e-23 7.33924e-06
-19.2303 -1.59635e-23 7.38648e-06
-19.1997 1.67649e-23 7.43406e-06
-19.169 1.75605e-24 7.48198e-06
-19.1384 -1.49104e-23 7.53024e-06
-19.1078 9.45919e-24 7.57885e-06
-19.0772 8.30316e-24 7.62781e-06
-19.0466 2.46449e-23 7.67712e-06
-19.0161 -8.08162e-24 7.72679e-06
-18.9856 1.60923e-23 7.77681e-06
-18.9551 -8.45518e-24 7.8272e-06
-18.9247 1.07735e-23 7.87795e-06
-18.8943 4.83898e-24 7.92907e-06
-18.8639 -1.53273e-23 7.98056e-06
-18.8335 -2.09611e-23 8.03243e-06
-18.8032 1.20017e-23 8.08467e-06
-18.7729 -1.4162e-23 8.1373e-06
-18.7426 -1.67833e-23 8.19031e-06
-18.7123 -7.24492e-25 8.24371e-06
-18.6821 -8.34897e-24 8.29749e-06
-18.6519 -1.20024e-23 8.35168e-06
-18.6217 9.39322e-24 8.40626e-06
-18.5915 8.36692e-24 8.46124e-06
-18.5614 2.22368e-23 8.51662e-06
-18.5313 -4.06904e-23 8.57242e-06
-18.5012 -2.4236e-24 8.62862e-06
-18.4711 -5.49872e-24 8.68525e-06
-18.4411 -7.42321e-24 8.74229e-06
-18.4111 -5.79564e-24 8.79975e-06
-18.3811 -3.68426e-23 8.85764e-06
-18.3511 3.06916e-23 8.91596e-06
-18.3212 -1.84782e-23 8.97472e-06
-18.2912 -1.87804e-23 9.03391e-06
-18.2613 2.84272e-23 9.09354e-06
-18.2315 -9.88868e-24 9.15362e-06
-18.2016 -1.11109e-23 9.21415e-06
-18.1718 -2.86669e-23 9.27514e-06
-18.142 2.91578e-24 9.33658e-06
-18.1122 3.44217e-23 9.39848e-06
-18.0825 7.16123e-24 9.46085e-06
-18.0527 -1.3944e-23 9.52369e-06
-18.023 -4.15879e-23 9.58701e-06
-17.9933 2.19391e-23 9.6508e-06
-17.9637 5.61983e-24 9.71507e-06
-17.934 2.34593e-23 9.77984e-06
-17.9044 -1.90865e-23 9.84509e-06
-17.8748 -2.25882e-23 9.91084e-06
-17.8452 -1.78038e-23 9.97709e-06
-17.8157 1.25906e-24 1.00438e-05
-17.7862 -1.06974e-23 1.01111e-05
-17.7567 4.7741e-23 1.01789e-05
-17.7272 3.38581e-23 1.02472e-05
-17.6977 -4.17425e-23 1.0316e-05
-17.6683 1.05592e-24 1.03854e-05
-17.6388 -8.71635e-24 1.04552e-05
-17.6094 3.40105e-23 1.05257e-05
-17.5801 -5.85741e-24 1.05966e-05
-17.5507 -1.58401e-23 1.06681e-05
-17.5214 2.20903e-23 1.07402e-05
-17.4921 9.4091e-24 1.08128e-05
-17.4628 4.27676e-23 1.0886e-05
-17.4335 3.31717e-24 1.09598e-05
-17.4042 -4.11073e-23 1.10341e-05
-17.375 2.22414e-23 1.1109e-05
-17.3458 7.85228e-24 1.11845e-05
-17.3166 9.78665e-24 1.12606e-05
-17.2874 -2.00604e-24 1.13373e-05
-17.2583 -6.43269e-24 1.14145e-05
-17.2291 5.39458e-24 1.14924e-05
-17.2 -2.78705e-23 1.15709e-05
-17.1709 -5.42787e-24 1.165e-05
-17.1419 4.59238e-24 1.17298e-05
-17.1128 -2.41605e-23 1.18101e-05
-17.0838 6.38638e-25 1.18911e-05
-17.0548 6.51996e-24 1.19728e-05
-17.0258 -2.01331e-23 1.20551e-05
-16.9968 1.77532e-23 1.2138e-05
-16.9679 -1.82401e-23 1.22216e-05
-16.9389 1.65129e-23 1.23059e-05
-16.91 1.2781e-23 1.23908e-05
-16.8811 -4.44625e-23 1.24764e-05
-16.8522 -3.4567e-23 1.25627e-05
-16.8234 -3.04902e-24 1.26497e-05
-16.7945 -5.03965e-23 1.27374e-05
-16.7657 -2.16445e-24 1.28258e-05
-16.7369 1.28499e-23 1.29149e-05
-16.7081 -4.78796e-24 1.30047e-05
-16.6794 -5.22883e-24 1.30953e-05
-16.6506 3.25305e-24 1.31865e-05
-16.6219 4.91639e-24 1.32786e-05
-16.5932 -6.7414e-24 1.33713e-05
-16.5645 1.15814e-24 1.34648e-05
-16.5358 1.4027e-23 1.35591e-05
-16.5072 1.87468e-24 1.36542e-05
-16.4785 3.08609e-23 1.375e-05
-16.4499 -5.95067e-23 1.38466e-05
-16.4213 -3.14227e-23 1.3944e-05
-16.3927 -1.21608e-23 1.40421e-05
-16.3642 2.38913e-23 1.41411e-05
-16.3356 1.40103e-23 1.42409e-05
-16.3071 -1.57413e-23 1.43416e-05
-16.2786 -1.999e-23 1.4443e-05
-16.2501 3.7734e-23 1.45453e-05
-16.2216 2.51284e-23 1.46485e-05
-16.1932 -2.48003e-23 1.47524e-05
-16.1647 -1.70091e-23 1.48573e-05
-16.1363 5.89666e-24 1.4963e-05
-16.1079 -1.10351e-24 1.50696e-05
-16.0795 -1.94594e-23 1.51771e-05
-16.0511 -7.93436e-23 1.52855e-05
-16.0228 -3.68225e-23 1.53948e-05
-15.9944 1.00833e-23 1.5505e-05
-15.9661 8.3378e-24 1.56161e-05
-15.9378 -2.54849e-23 1.57282e-05
-15.9095 5.50438e-23 1.58412e-05
-15.8812 1.47471e-23 1.59552e-05
-15.853 -4.05847e-24 1.60701e-05
-15.8247 -5.95923e-23 1.6186e-05
-15.7965 -8.29909e-24 1.63028e-05
-15.7683 1.62155e-23 1.64207e-05
-15.7401 -9.48391e-25 1.65396e-05
-15.7119 -3.24219e-23 1.66594e-05
-15.6838 -2.55049e-23 1.67803e-05
-15.6556 1.81926e-23 1.69022e-05
-15.6275 -1.27758e-22 1.70252e-05
-15.5994 6.6765e-23 1.71492e-05
-15.5713 -9.93658e-23 1.72743e-05
-15.5432 1.98893e-23 1.74005e-05
-15.5151 3.36909e-23 1.75277e-05
-15.4871 -4.69957e-23 1.7656e-05
-15.459 9.94997e-23 1.77854e-05
-15.431 1.96318e-24 1.7916e-05
-15.403 9.63357e-23 1.80477e-05
-15.375 -2.01154e-23 1.81805e-05
-15.347 -6.3937e-23 1.83145e-05
-15.3191 1.3615e-22 1.84496e-05
-15.2911 -8.09951e-23 1.85859e-05
-15.2632 4.11899e-23 1.87234e-05
-15.2353 -9.07803e-23 1.88622e-05
-15.2074 -1.09607e-22 1.90021e-05
-15.1795 -7.00841e-23 1.91432e-05
-15.1517 4.93603e-23 1.92856e-05
-15.1238 -8.12622e-23 1.94292e-05
-15.096 1.01653e-23 1.95741e-05
-15.0681 -4.47415e-23 1.97203e-05
-15.0403 -4.11095e-23 1.98678e-05
-15.0125 -2.17888e-24 2.00166e-05
-14.9848 -8.84253e-23 2.01667e-05
-14.957 -4.10813e-23 2.03181e-05
-14.9292 -3.01215e-23 2.04709e-05
-14.9015 8.09282e-23 2.0625e-05
-14.8738 -2.0748e-23 2.07805e-05
-14.8461 -4.698e-24 2.09374e-05
-14.8184 3.7848e-23 2.10957e-05
-14.7907 2.7435e-23 2.12554e-05
-14.763 5.0063e-23 2.14166e-05
-14.7354 3.39015e-23 2.15792e-05
-14.7077 8.27056e-24 2.17433e-05
-14.6801 -2.18766e-23 2.19088e-05
-14.6525 -2.81028e-23 2.20759e-05
-14.6249 8.9981e-23 2.22445e-05
-14.5973 -1.27027e-22 2.24146e-05
-14.5698 5.79017e-23 2.25862e-05
-14.5422 -8.36137e-25 2.27594e-05
-14.5147 6.32496e-24 2.29342e-05
-14.4871 2.09086e-23 2.31106e-05
-14.4596 -9.66695e-23 2.32886e-05
-14.4321 -7.39029e-23 2.34682e-05
-14.4046 -6.90437e-24 2.36495e-05
-14.3771 -1.66331e-23 2.38324e-05
-14.3497 6.61734e-23 2.40171e-05
-14.3222 7.9409e-23 2.42034e-05
-14.2948 1.1021e-22 2.43915e-05
-14.2674 -3.00425e-23 2.45813e-05
-14.24 5.5714e-23 2.47728e-05
-14.2126 5.1838e-23 2.49662e-05
-14.1852 7.90929e-23 2.51613e-05
-14.1578 -1.5129e-23 2.53583e-05
-14.1305 6.64398e-23 2.55571e-05
-14.1031 -1.49847e-23 2.57578e-05
-14.0758 8.7775e-23 2.59603e-05
-14.0485 -1.13686e-23 2.61648e-05
-14.0212 -5.34393e-23 2.63712e-05
-13.9939 -7.36999e-23 2.65795e-05
-13.9666 1.04161e-22 2.67898e-05
-13.9393 4.0805e-24 2.70021e-05
-13.9121 -9.62303e-23 2.72164e-05
-13.8848 -5.7136e-23 2.74327e-05
-13.8576 3.61686e-23 2.76511e-05
-13.8304 -1.36488e-22 2.78716e-05
-13.8032 -1.83295e-23 2.80941e-05
-13.776 6.61e-23 2.83188e-05
-13.7488 -6.779e-23 2.85457e-05
-13.7216 1.38699e-22 2.87747e-05
-13.6945 1.83232e-22 2.9006e-05
-13.6673 4.62208e-23 2.92394e-05
-13.6402 -1.88036e-23 2.94751e-05
-13.6131 -1.22255e-22 2.97131e-05
-13.5859 -2.13416e-23 2.99534e-05
-13.5588 6.72433e-23 3.01961e-05
-13.5318 6.45135e-23 3.04411e-05
-13.5047 -7.25429e-23 3.06884e-05
-13.4776 -9.74402e-24 3.09382e-05
-13.4506 -9.77039e-23 3.11905e-05
-13.4235 -2.71762e-23 3.14452e-05
-13.3965 9.66254e-23 3.17024e-05
-13.3695 -2.92487e-24 3.19621e-05
-13.3425 -1.08059e-22 3.22244e-05
-13.3155 4.30342e-23 3.24893e-05
-13.2885 -7.97585e-23 3.27568e-05
-13.2615 1.07738e-22 3.30269e-05
-13.2346 -8.93546e-23 3.32998e-05
-13.2076 4.17483e-24 3.35753e-05
-13.1807 1.35022e-22 3.38536e-05
-13.1538 -5.08938e-23 3.41347e-05
-13.1269 -1.66187e-22 3.44185e-05
-13.1 -1.18358e-22 3.47053e-05
-13.0731 -3.01052e-23 3.49949e-05
-13.0462 3.43624e-23 3.52874e-05
-13.0193 7.80001e-23 3.55828e-05
-12.9925 -5.20287e-24 3.58813e-05
-12.9656 3.2563e-24 3.61827e-05
-12.9388 1.02507e-22 3.64873e-05
-12.9119 -1.45472e-22 3.67949e-05
-12.8851 6.43211e-23 3.71056e-05
-12.8583 2.36228e-22 3.74195e-05
-12.8315 -8.92164e-23 3.77366e-05
-12.8047 2.41607e-24 3.8057e-05
-12.778 3.91482e-23 3.83806e-05
-12.7512 -4.38767e-23 3.87076e-05
-12.7245 7.10702e-23 3.90379e-05
-12.6977 1.64596e-22 3.93717e-05
-12.671 3.99461e-23 3.97089e-05
-12.6443 -2.31122e-22 4.00495e-05
-12.6176 -1.33309e-22 4.03938e-05
-12.5909 1.62271e-23 4.07415e-05
-12.5642 3.94725e-23 4.1093e-05
-12.5375 2.23412e-22 4.1448e-05
-12.5108 -1.55377e-22 4.18068e-05
-12.4842 -1.76233e-22 4.21694e-05
-12.4575 -1.14183e-23 4.25358e-05
-12.4309 1.92144e-22 4.2906e-05
-12.4043 5.40347e-23 4.32801e-05
-12.3776 6.58004e-23 4.36582e-05
-12.351 2.7924e-23 4.40403e-05
-12.3244 -1.11787e-22 4.44264e-05
-12.2979 -4.16041e-23 4.48166e-05
-12.2713 1.52149e-22 4.5211e-05
-12.2447 -2.63405e-22 4.56096e-05
-12.2182 1.55086e-22 4.60125e-05
-12.1916 -8.83897e-23 4.64197e-05
-12.1651 -8.71363e-23 4.68312e-05
-12.1385 7.76613e-23 4.72472e-05
-12.112 -9.09813e-24 4.76677e-05
-12.0855 2.36841e-22 4.80927e-05
-12.059 2.222e-22 4.85223e-05
-12.0325 1.25171e-22 4.89566e-05
-12.0061 8.22682e-23 4.93956e-05
-11.9796 9.09328e-23 4.98393e-05
-11.9531 -2.28312e-22 5.0288e-05
-11.9267 -4.4099e-23 5.07415e-05
-11.9002 -1.47599e-22 5.12e-05
-11.8738 -1.44347e-23 5.16635e-05
-11.8474 -2.74128e-22 5.21322e-05
-11.821 2.81826e-22 5.2606e-05
-11.7946 -6.21526e-23 5.30851e-05
-11.7682 2.89521e-22 5.35694e-05
-11.7418 -3.58272e-22 5.40592e-05
-11.7154 -2.52593e-22 5.45544e-05
-11.689 1.20476e-22 5.50551e-05
-11.6627 -3.34357e-22 5.55614e-05
-11.6363 -1.51835e-23 5.60734e-05
-11.61 1.70339e-22 5.65912e-05
-11.5837 3.08441e-22 5.71147e-05
-11.5573 8.28026e-24 5.76442e-05
-11.531 -2.12884e-22 5.81796e-05
-11.5047 -5.81245e-23 5.87212e-05
-11.4784 3.44083e-23 5.92688e-05
-11.4522 -2.27442e-22 5.98227e-05
-11.4259 1.09396e-23 6.03829e-05
-11.3996 1.40513e-22 6.09495e-05
-11.3734 5.6534e-22 6.15226e-05
-11.3471 -1.38339e-22 6.21023e-05
-11.3209 -5.61133e-22 6.26886e-05
-11.2946 -9.05243e-23 6.32817e-05
-11.2684 8.12227e-23 6.38817e-05
-11.2422 -2.74687e-22 6.44885e-05
-11.216 -9.0315e-23 6.51025e-05
-11.1898 1.68809e-22 6.57236e-05
-11.1636 -2.37909e-23 6.63519e-05
-11.1374 3.31822e-22 6.69875e-05
-11.1112 6.14152e-23 6.76306e-05
-11.0851 9.87685e-23 6.82813e-05
-11.0589 -8.02887e-23 6.89396e-05
-11.0328 2.29295e-22 6.96056e-05
-11.0066 -1.69318e-22 7.02796e-05
-10.9805 -1.65921e-22 7.09615e-05
-10.9544 -5.35822e-22 7.16515e-05
-10.9283 -4.46002e-23 7.23497e-05
-10.9022 -9.43946e-23 7.30563e-05
-10.8761 3.23738e-22 7.37713e-05
-10.85 2.4845e-22 7.44949e-05
-10.8239 -3.91897e-22 7.52271e-05
-10.7978 3.79895e-22 7.59682e-05
-10.7718 2.32451e-22 7.67182e-05
-10.7457 -1.19296e-22 7.74773e-05
-10.7196 1.17648e-22 7.82456e-05
-10.6936 -3.81475e-22 7.90233e-05
-10.6676 -2.0367e-22 7.98104e-05
-10.6415 -5.2605e-22 8.06071e-05
-10.6155 -4.6123e-22 8.14136e-05
-10.5895 1.57102e-22 8.223e-05
-10.5635 1.00976e-23 8.30564e-05
-10.5375 3.97808e-22 8.3893e-05
-10.5115 5.67942e-23 8.47399e-05
-10.4856 2.51358e-22 8.55974e-05
-10.4596 5.31507e-22 8.64655e-05
-10.4336 -1.69789e-22 8.73443e-05
-10.4077 -7.55774e-23 8.82342e-05
-10.3817 -2.57477e-22 8.91352e-05
-10.3558 1.37433e-23 9.00475e-05
-10.3299 -5.4783e-22 9.09713e-05
-10.3039 3.65556e-22 9.19067e-05
-10.278 2.72989e-22 9.28539e-05
-10.2521 1.01449e-22 9.38131e-05
-10.2262 4.46157e-22 9.47845e-05
-10.2003 7.54282e-22 9.57683e-05
-10.1744 2.68785e-22 9.67646e-05
-10.1485 -7.28645e-23 9.77737e-05
-10.1227 7.59275e-22 9.87957e-05
-10.0968 4.40541e-22 9.98309e-05
-10.0709 1.90301e-24 0.000100879
-10.0451 -5.81165e-23 0.000101941
-10.0192 -1.49371e-22 0.000103017
-9.99341 5.70255e-22 0.000104107
-9.96758 -1.86007e-22 0.000105211
-9.94176 2.18487e-22 0.000106329
-9.91595 -3.70547e-22 0.000107462
-9.89014 -2.96278e-22 0.00010861
-9.86434 -2.78385e-22 0.000109773
-9.83854 -3.13747e-22 0.000110952
-9.81276 -3.38412e-22 0.000112146
-9.78698 6.59652e-23 0.000113355
-9.76121 -8.16842e-23 0.000114581
-9.73544 4.93507e-22 0.000115824
-9.70968 -5.6654e-22 0.000117082
-9.68393 -9.80757e-23 0.000118358
-9.65819 -3.97659e-22 0.000119651
-9.63245 -1.22797e-22 0.000120961
-9.60672 4.47736e-22 0.000122289
-9.581 5.56206e-22 0.000123635
-9.55528 9.06481e-22 0.000124999
-9.52957 -1.04629e-21 0.000126382
-9.50387 3.61269e-23 0.000127784
-9.47817 1.03675e-21 0.000129205
-9.45248 3.09894e-22 0.000130645
-9.4268 2.95025e-22 0.000132105
-9.40112 -1.49995e-22 0.000133585
-9.37545 3.0213e-22 0.000135086
-9.34979 3.15445e-22 0.000136608
-9.32413 3.27196e-22 0.000138151
-9.29848 -9.16048e-22 0.000139715
-9.27284 -1.23394e-21 0.000141302
-9.2472 -4.87059e-22 0.00014291
-9.22157 -2.00141e-22 0.000144541
-9.19594 -2.77819e-22 0.000146196
-9.17033 -6.02247e-22 0.000147873
-9.14471 -4.61277e-22 0.000149575
-9.11911 -1.41152e-21 0.0001513
-9.09351 1.52418e-21 0.000153051
-9.06792 5.85805e-22 0.000154826
-9.04233 6.90512e-22 0.000156627
-9.01675 1.1843e-21 0.000158454
-8.99118 -3.81732e-22 0.000160307
-8.96561 2.63973e-22 0.000162187
-8.94005 7.93896e-22 0.000164094
-8.91449 8.459e-22 0.000166029
-8.88895 -4.20974e-22 0.000167992
-8.8634 -4.38061e-22 0.000169985
-8.83787 -9.24692e-22 0.000172006
-8.81234 -7.79529e-22 0.000174057
-8.78681 4.89856e-22 0.000176139
-8.76129 -4.74754e-22 0.000178251
-8.73578 -1.11134e-21 0.000180395
-8.71027 1.28965e-21 0.00018257
-8.68477 -1.28852e-21 0.000184779
-8.65928 9.81982e-22 0.00018702
-8.63379 -8.44568e-23 0.000189295
-8.60831 -3.61895e-22 0.000191605
-8.58283 -7.72598e-22 0.000193949
-8.55736 -1.92394e-22 0.000196329
-8.53189 -1.08069e-21 0.000198745
-8.50644 1.17363e-22 0.000201198
-8.48098 7.42703e-22 0.000203689
-8.45553 -7.91717e-22 0.000206218
-8.43009 9.98196e-22 0.000208786
-8.40466 -2.33226e-22 0.000211394
-8.37923 3.30474e-23 0.000214042
-8.3538 -1.46389e-21 0.000216731
-8.32838 -5.52533e-22 0.000219463
-8.30297 -1.98735e-21 0.000222237
-8.27756 2.36114e-22 0.000225055
-8.25216 1.00166e-21 0.000227917
-8.22676 1.20046e-21 0.000230824
-8.20137 -3.84825e-22 0.000233778
-8.17598 1.98488e-22 0.000236779
-8.1506 -1.11074e-21 0.000239827
-8.12523 3.38175e-21 0.000242924
-8.09986 6.47023e-22 0.000246071
-8.0745 -1.67031e-21 0.000249269
-8.04914 2.07305e-22 0.000252519
-8.02378 8.86247e-22 0.000255821
-7.99844 1.66011e-21 0.000259177
-7.97309 1.21263e-21 0.000262587
-7.94776 4.07275e-22 0.000266054
-7.92243 -7.2604e-22 0.000269578
-7.8971 2.8978e-21 0.000273159
-7.87178 -1.18928e-21 0.0002768
-7.84646 1.90686e-21 0.000280502
-7.82115 6.84888e-22 0.000284265
-7.79585 2.37163e-21 0.000288091
-7.77055 1.21483e-21 0.000291981
-7.74525 2.66303e-21 0.000295937
-7.71996 9.81042e-22 0.00029996
-7.69468 -1.79652e-21 0.000304051
-7.6694 1.63754e-21 0.000308211
-7.64412 2.75215e-21 0.000312442
-7.61885 1.04183e-21 0.000316746
-7.59359 -1.60355e-21 0.000321124
-7.56833 1.64394e-21 0.000325577
-7.54307 -3.04371e-21 0.000330107
-7.51782 2.76268e-22 0.000334716
-7.49258 -1.61171e-21 0.000339405
-7.46734 -4.77243e-21 0.000344177
-7.4421 1.44548e-21 0.000349032
-7.41687 2.31133e-22 0.000353972
-7.39165 2.36825e-21 0.000359
-7.36643 4.70337e-22 0.000364117
-7.34121 1.18469e-21 0.000369326
-7.316 2.94974e-21 0.000374627
-7.2908 -3.09418e-22 0.000380023
-7.2656 3.15378e-21 0.000385517
-7.2404 1.48759e-21 0.00039111
-7.21521 -4.34022e-22 0.000396804
-7.19002 -2.8781e-21 0.000402602
-7.16484 1.14552e-21 0.000408506
-7.13966 -9.01218e-23 0.000414518
-7.11449 4.39434e-22 0.000420641
-7.08932 3.19348e-21 0.000426877
-7.06416 -6.94055e-22 0.000433228
-7.039 -7.16554e-22 0.000439698
-7.01384 -1.91354e-21 0.000446289
-6.98869 1.55684e-21 0.000453004
-6.96355 3.39048e-21 0.000459845
-6.93841 3.08101e-21 0.000466815
-6.91327 -3.19924e-21 0.000473918
-6.88814 -1.11125e-21 0.000481156
-6.86301 4.63689e-23 0.000488533
-6.83789 3.80183e-21 0.000496051
-6.81277 -2.31278e-21 0.000503714
-6.78766 -9.76725e-22 0.000511526
-6.76255 -2.28706e-21 0.000519489
-6.73744 3.54349e-21 0.000527608
-6.71234 -2.60925e-22 0.000535886
-6.68724 -1.12544e-21 0.000544327
-6.66215 5.64376e-21 0.000552934
-6.63706 4.55498e-21 0.000561713
-6.61198 3.42073e-21 0.000570666
-6.5869 -2.40405e-21 0.000579798
-6.56182 -3.25659e-21 0.000589114
-6.53675 6.05117e-21 0.000598617
-6.51169 1.03155e-20 0.000608313
-6.48662 -5.90302e-21 0.000618206
-6.46156 6.38162e-21 0.000628302
-6.43651 -8.89911e-22 0.000638604
-6.41146 2.34615e-21 0.000649118
-6.38641 -6.9593e-22 0.00065985
-6.36137 -6.33485e-21 0.000670805
-6.33633 5.06566e-22 0.000681988
-6.3113 -9.63244e-22 0.000693406
-6.28627 3.91939e-23 0.000705064
-6.26124 -3.55701e-21 0.000716968
-6.23622 -5.60083e-21 0.000729126
-6.2112 -6.86498e-21 0.000741542
-6.18619 -8.71691e-21 0.000754225
-6.16118 -3.85385e-21 0.00076718
-6.13617 1.73255e-21 0.000780415
-6.11117 -4.90226e-22 0.000793938
-6.08617 3.48619e-22 0.000807756
-6.06117 6.6185e-21 0.000821876
-6.03618 5.41636e-21 0.000836307
-6.01119 -4.07364e-21 0.000851057
-5.98621 1.12496e-21 0.000866135
-5.96123 -4.17793e-21 0.00088155
-5.93625 -2.86167e-21 0.00089731
-5.91128 -5.75819e-21 0.000913425
-5.88631 1.44558e-20 0.000929905
-5.86135 8.33329e-21 0.00094676
-5.83639 3.24662e-21 0.000964
-5.81143 -3.31723e-21 0.000981636
-5.78648 -1.63794e-20 0.000999679
-5.76153 1.1448e-21 0.00101814
-5.73658 1.0161e-20 0.00103703
-5.71164 5.36031e-21 0.00105637
-5.6867 8.52745e-21 0.00107615
-5.66176 -4.5037e-21 0.00109641
-5.63683 1.36091e-21 0.00111715
-5.6119 -6.84055e-21 0.00113838
-5.58698 -1.64845e-20 0.00116012
-5.56205 -1.09979e-20 0.00118239
-5.53714 4.38119e-21 0.0012052
-5.51222 2.13858e-20 0.00122856
-5.48731 1.25907e-20 0.0012525
-5.4624 7.52484e-21 0.00127703
-5.4375 6.62399e-21 0.00130216
-5.4126 9.74721e-22 0.00132792
-5.3877 -1.7601e-20 0.00135432
-5.36281 2.37565e-20 0.00138139
-5.33791 -1.06649e-20 0.00140914
-5.31303 8.05015e-21 0.0014376
-5.28814 -1.03298e-20 0.00146679
-5.26326 -7.69817e-22 0.00149672
-5.23838 -4.08977e-20 0.00152743
-5.21351 2.47534e-20 0.00155894
-5.18864 -1.13082e-23 0.00159127
-5.16377 5.72572e-21 0.00162445
-5.1389 1.23759e-21 0.00165851
-5.11404 1.86636e-20 0.00169347
-5.08918 -9.06492e-21 0.00172937
-5.06433 -2.89839e-21 0.00176623
-5.03948 -9.7386e-21 0.00180409
-5.01463 -1.39734e-20 0.00184298
-4.98978 -1.70241e-21 0.00188294
-4.96494 1.60757e-20 0.00192399
-4.9401 -2.68738e-21 0.00196618
-4.91526 9.97374e-21 0.00200954
-4.89043 2.06095e-20 0.00205412
-4.8656 -2.11413e-20 0.00209996
-4.84077 1.06361e-20 0.0021471
-4.81594 -1.18141e-20 0.00219558
-4.79112 5.78818e-20 0.00224545
-4.7663 -4.53746e-20 0.00229677
-4.74149 -3.05939e-20 0.00234957
-4.71667 -2.42186e-20 0.00240392
-4.69186 -4.72036e-21 0.00245988
-4.66706 -4.1766e-21 0.00251748
-4.64225 1.44925e-20 0.00257681
-4.61745 -1.01959e-20 0.00263792
-4.59265 -3.00171e-20 0.00270087
-4.56786 3.36463e-21 0.00276574
-4.54306 3.0685e-20 0.0028326
-4.51827 -2.88663e-20 0.00290152
-4.49348 -5.70515e-21 0.00297257
-4.4687 -4.00646e-20 0.00304585
-4.44392 -3.30636e-20 0.00312142
-4.41914 -3.57426e-20 0.0031994
-4.39436 -1.85753e-20 0.00327986
-4.36959 -2.04891e-20 0.0033629
-4.34482 5.05655e-20 0.00344864
-4.32005 5.91679e-20 0.00353716
-4.29528 -5.2873e-20 0.00362859
-4.27052 1.19925e-20 0.00372304
-4.24576 -9.75652e-21 0.00382064
-4.221 1.82543e-20 0.00392151
-4.19624 -5.63006e-21 0.00402579
-4.17149 -1.83631e-20 0.00413362
-4.14674 5.6217e-20 0.00424515
-4.12199 1.19764e-19 0.00436053
-4.09725 -7.6428e-20 0.00447993
-4.0725 3.13371e-20 0.00460353
-4.04776 -5.35689e-21 0.00473149
-4.02302 -4.63302e-20 0.00486402
-3.99829 -7.02386e-20 0.00500132
-3.97356 -5.23034e-20 0.00514359
-3.94882 1.39435e-19 0.00529106
-3.9241 -4.9783e-20 0.00544396
-3.89937 5.42997e-20 0.00560253
-3.87465 -1.00925e-20 0.00576705
-3.84992 -1.07355e-19 0.00593778
-3.82521 -6.46359e-20 0.00611501
-3.80049 9.6495e-20 0.00629905
-3.77577 -9.31751e-21 0.00649023
-3.75106 -2.29373e-19 0.00668888
-3.72635 2.39654e-20 0.00689536
-3.70164 9.3519e-21 0.00711006
-3.67694 -2.21816e-19 0.00733339
-3.65224 -1.27693e-19 0.00756576
-3.62754 -1.87016e-20 0.00780764
-3.60284 -1.42208e-19 0.00805951
-3.57814 1.82325e-19 0.00832187
-3.55345 1.15772e-20 0.00859528
-3.52875 4.74419e-20 0.0088803
-3.50406 2.77341e-20 0.00917754
-3.47937 3.82109e-20 0.00948767
-3.45469 -8.82891e-20 0.00981137
-3.43 -1.84727e-20 0.0101494
-3.40532 1.10421e-19 0.0105025
-3.38064 2.10348e-19 0.0108715
-3.35597 3.46977e-19 0.0112574
-3.33129 -7.38245e-20 0.011661
-3.30662 -2.84195e-19 0.0120834
-3.28194 -1.37257e-19 0.0125258
-3.25727 1.57528e-19 0.0129892
-3.23261 -5.46807e-20 0.0134748
-3.20794 2.845e-19 0.0139842
-3.18328 -4.03171e-19 0.0145186
-3.15861 9.66886e-20 0.0150796
-3.13395 6.33789e-20 0.0156689
-3.1093 -3.65396e-21 0.0162882
-3.08464 -1.02858e-19 0.0169395
-3.05999 -6.65211e-20 0.0176249
-3.03533 5.48661e-19 0.0183465
-3.01068 -3.76089e-19 0.0191067
-2.98603 -6.64935e-19 0.0199081
-2.96139 5.01569e-19 0.0207536
-2.93674 -5.61122e-19 0.0216462
-2.9121 -1.63622e-19 0.0225891
-2.88745 4.64779e-19 0.0235859
-2.86281 5.79256e-19 0.0246405
-2.83818 5.48399e-19 0.0257571
-2.81354 8.60923e-20 0.0269402
-2.7889 -2.62626e-20 0.0281948
-2.76427 3.15575e-20 0.0295264
-2.73964 -6.07554e-19 0.0309409
-2.71501 -8.29403e-19 0.0324448
-2.69038 -1.33631e-18 0.0340452
-2.66575 -1.44263e-18 0.0357499
-2.64113 6.54761e-19 0.0375675
-2.6165 -9.51628e-19 0.0395073
-2.59188 -3.84321e-19 0.0415798
-2.56726 7.13778e-19 0.0437963
-2.54264 2.5161e-19 0.0461696
-2.51802 6.86058e-19 0.0487136
-2.49341 9.44168e-19 0.0514438
-2.46879 -6.21653e-19 0.0543774
-2.44418 5.88404e-19 0.0575336
-2.41957 -1.5588e-18 0.0609337
-2.39496 2.08919e-19 0.0646016
-2.37035 3.8136e-18 0.0685639
-2.34574 -2.25743e-18 0.0728505
-2.32113 -2.01221e-19 0.0774949
-2.29653 -3.04352e-18 0.0825349
-2.27192 -1.02371e-18 0.0880132
-2.24732 -6.0875e-20 0.0939778
-2.22272 -2.92309e-18 0.100483
-2.19812 -4.57978e-18 0.107592
-2.17352 3.27151e-18 0.115374
-2.14893 -2.55548e-19 0.12391
-2.12433 1.7805e-18 0.133291
-2.09974 -9.58617e-20 0.143624
-2.07514 3.85975e-18 0.15503
-2.05055 -6.42754e-18 0.167647
-2.02596 3.76785e-18 0.181637
-2.00137 5.15888e-18 0.197186
-1.97678 1.21114e-17 0.21451
-1.9522 3.88453e-18 0.233858
-1.92761 -6.05556e-18 0.255522
-1.90303 -7.11658e-18 0.279838
-1.87844 1.01852e-17 0.307201
-1.85386 -9.18951e-18 0.338066
-1.82928 1.38266e-17 0.372962
-1.8047 8.38657e-19 0.412499
-1.78012 7.53308e-18 0.457377
-1.75554 -1.30213e-17 0.508391
-1.73096 2.61208e-18 0.566428
-1.70639 -1.44406e-17 0.632457
-1.68181 -3.15256e-17 0.707499
-1.65724 -1.7589e-18 0.792564
-1.63266 -6.22659e-17 0.888545
-1.60809 6.18655e-17 0.996053
-1.58352 1.20884e-17 1.11516
-1.55895 3.58588e-17 1.24506
-1.53438 -9.56499e-18 1.38365
-1.50981 -8.23233e-18 1.5271
-1.48525 2.86178e-17 1.66956
-1.46068 -1.60935e-17 1.8032
-1.43611 3.7832e-18 1.9189
-1.41155 1.06585e-18 2.00748
-1.38698 -1.96384e-17 2.06155
-1.36242 2.44497e-17 2.0771
-1.33786 -4.04503e-17 2.05443
-1.3133 4.26493e-17 1.99789
-1.28873 -5.16004e-17 1.91464
-1.26417 8.49119e-17 1.81296
-1.23962 1.13853e-16 1.70083
-1.21506 5.19206e-17 1.58494
-1.1905 6.56987e-17 1.47033
-1.16594 2.53187e-18 1.36043
-1.14138 7.64427e-18 1.25732
-1.11683 2.40136e-17 1.16203
-1.09227 7.53253e-17 1.07491
-1.06772 2.77701e-17 0.995824
-1.04316 4.69075e-17 0.924358
-1.01861 6.05608e-17 0.859956
-0.994058 5.78169e-18 0.802002
-0.969506 9.21346e-18 0.749871
-0.944954 -3.47389e-17 0.702962
-0.920403 -1.64302e-18 0.660717
-0.895852 -1.62046e-17 0.622628
-0.871302 2.91697e-17 0.588236
-0.846753 6.9265e-18 0.557135
-0.822204 -1.93542e-18 0.528964
-0.797655 -2.18616e-17 0.503404
-0.773107 -1.71164e-18 0.480175
-0.74856 7.56294e-18 0.459031
-0.724012 -2.26716e-17 0.439756
-0.699466 -8.75062e-18 0.422159
-0.674919 -1.24544e-18 0.406074
-0.650373 -3.24194e-19 0.391352
-0.625828 5.78056e-19 0.377865
-0.601282 -9.12589e-18 0.365498
-0.576738 -5.11437e-18 0.354151
-0.552193 5.13587e-18 0.343732
-0.527649 -8.61488e-18 0.334165
-0.503105 7.34949e-18 0.325377
-0.478561 1.71425e-18 0.317308
-0.454018 9.91549e-19 0.309901
-0.429475 4.32955e-18 0.303107
-0.404932 2.30994e-18 0.296882
-0.38039 3.84913e-19 0.291188
-0.355847 -2.31876e-18 0.285989
-0.331305 2.71045e-18 0.281256
-0.306763 5.43594e-19 0.276959
-0.282222 2.0111e-18 0.273076
-0.25768 -1.13271e-18 0.269583
-0.233139 2.56342e-18 0.266464
-0.208597 -1.20065e-18 0.2637
-0.184056 1.35907e-18 0.261277
-0.159515 -1.78089e-19 0.259184
-0.134974 -1.19923e-18 0.257408
-0.110433 -6.41037e-19 0.255942
-0.0858925 1.93931e-19 0.254777
-0.0613518 7.05879e-19 0.253909
-0.0368111 1.2589e-19 0.253332
-0.0122703 1.51933e-20 0.253045
0.0122703 -5.06053e-20 0.253045
0.0368111 -8.95552e-20 0.253332
0.0613518 7.3997e-19 0.253909
0.0858925 4.9785e-19 0.254777
0.110433 -7.04607e-19 0.255942
0.134974 -5.60922e-19 0.257408
0.159515 7.922e-19 0.259184
0.184056 4.23365e-19 0.261277
0.208597 -3.11582e-19 0.2637
0.233139 7.35462e-19 0.266464
0.25768 -3.61829e-19 0.269583
0.282222 -2.43656e-18 0.273076
0.306763 -1.06896e-18 0.276959
0.331305 -9.29191e-19 0.281256
0.355847 6.02722e-19 0.285989
0.38039 1.99736e-18 0.291188
0.404932 -1.75268e-18 0.296882
0.429475 -3.91813e-19 0.303107
0.454018 4.47839e-18 0.309901
0.478561 5.66568e-18 0.317308
0.503105 -9.1459e-19 0.325377
0.527649 -5.29584e-18 0.334165
0.552193 -6.4332e-18 0.343732
0.576738 -2.67575e-18 0.354151
0.601282 -8.09358e-18 0.365498
0.625828 -6.26447e-18 0.377865
0.650373 -8.71838e-18 0.391352
0.674919 -1.15166e-17 0.406074
0.699466 -1.05986e-17 0.422159
0.724012 -2.73805e-17 0.439756
0.74856 7.90176e-18 0.459031
0.773107 -9.35933e-19 0.480175
0.797655 2.75594e-17 0.503404
0.822204 -6.17998e-18 0.528964
0.846753 -1.38334e-17 0.557135
0.871302 -1.43971e-17 0.588236
0.895852 9.4477e-18 0.622628
0.920403 1.12878e-17 0.660717
0.944954 3.53904e-17 0.702962
0.969506 -1.86038e-17 0.749871
0.994058 3.60074e-18 0.802002
1.01861 4.69547e-17 0.859956
1.04316 9.58444e-18 0.924358
1.06772 -3.48282e-17 0.995824
1.09227 2.21951e-17 1.07491
1.11683 5.27832e-17 1.16203
1.14138 4.23747e-17 1.25732
1.16594 -4.9712e-17 1.36043
1.1905 -6.3325e-17 1.47033
1.21506 4.27167e-17 1.58494
1.23962 7.81147e-17 1.70083
1.26417 -2.71129e-17 1.81296
1.28873 4.78655e-17 1.91464
1.3133 5.11621e-17 1.99789
1.33786 -4.63193e-17 2.05443
1.36242 4.90687e-17 2.0771
1.38698 1.96718e-17 2.06155
1.41155 -4.5798e-19 2.00748
1.43611 -2.04799e-17 1.9189
1.46068 4.02418e-17 1.8032
1.48525 1.97563e-17 1.66956
1.50981 5.31864e-17 1.5271
1.53438 4.64891e-17 1.38365
1.55895 -1.97254e-17 1.24506
1.58352 -3.42443e-17 1.11516
1.60809 -1.27503e-17 0.996053
1.63266 -2.28831e-17 0.888545
1.65724 3.17118e-19 0.792564
1.68181 1.20855e-17 0.707499
1.70639 -9.97157e-18 0.632457
1.73096 -4.27265e-17 0.566428
1.75554 1.46695e-17 0.508391
1.78012 2.23881e-17 0.457377
1.8047 -7.02436e-18 0.412499
1.82928 -1.25813e-19 0.372962
1.85386 1.51888e-17 0.338066
1.87844 -5.47919e-18 0.307201
1.90303 -3.9095e-18 0.279838
1.92761 -1.96127e-18 0.255522
1.9522 -3.87334e-19 0.233858
1.97678 1.84797e-18 0.21451
2.00137 -1.18124e-17 0.197186
2.02596 2.49691e-18 0.181637
2.05055 2.37114e-18 0.167647
2.07514 6.85373e-18 0.15503
2.09974 1.07353e-17 0.143624
2.12433 1.62701e-18 0.133291
2.14893 2.95758e-18 0.12391
2.17352 -6.2449e-18 0.115374
2.19812 4.82883e-18 0.107592
2.22272 1.70539e-18 0.100483
2.24732 -2.23137e-18 0.0939778
2.27192 1.12542e-19 0.0880132
2.29653 1.41335e-19 0.0825349
2.32113 -2.63672e-18 0.0774949
2.34574 -1.0046e-18 0.0728505
2.37035 1.37192e-18 0.0685639
2.39496 -6.27964e-19 0.0646016
2.41957 -2.64603e-18 0.0609337
2.44418 -5.62503e-19 0.0575336
2.46879 -1.90449e-18 0.0543774
2.49341 -1.19474e-18 0.0514438
2.51802 -3.17542e-19 0.0487136
2.54264 -3.90162e-19 0.0461696
2.56726 1.0148e-18 0.0437963
2.59188 -1.70845e-18 0.0415798
2.6165 4.5226e-19 0.0395073
2.64113 8.83848e-19 0.0375675
2.66575 -4.1418e-19 0.0357499
2.69038 3.15796e-19 0.0340452
2.71501 -9.73768e-19 0.0324448
2.73964 5.64938e-19 0.0309409
2.76427 5.43697e-19 0.0295264
2.7889 5.7194e-19 0.0281948
2.81354 -1.4218e-19 0.0269402
2.83818 -3.36596e-19 0.0257571
2.86281 -6.06342e-19 0.0246405
2.88745 7.83471e-20 0.0235859
2.9121 5.85519e-19 0.0225891
2.93674 -2.65615e-19 0.0216462
2.96139 -4.04648e-19 0.0207536
2.98603 -5.67324e-19 0.0199081
3.01068 -4.60832e-19 0.0191067
3.03533 1.06713e-18 0.0183465
3.05999 5.29618e-20 0.0176249
3.08464 1.35964e-19 0.0169395
3.1093 1.59123e-19 0.0162882
3.13395 1.16702e-19 0.0156689
3.15861 -1.55434e-19 0.0150796
3.18328 -1.93224e-19 0.0145186
3.20794 1.40112e-19 0.0139842
3.23261 2.28644e-20 0.0134748
3.25727 -2.08745e-19 0.0129892
3.28194 -9.99946e-20 0.0125258
3.30662 -3.45473e-20 0.0120834
3.33129 1.39153e-19 0.011661
3.35597 7.07712e-20 0.0112574
3.38064 2.05582e-19 0.0108715
3.40532 -2.10027e-19 0.0105025
3.43 1.30293e-19 0.0101494
3.45469 1.24568e-19 0.00981137
3.47937 1.69824e-19 0.00948767
3.50406 -2.86398e-19 0.00917754
3.52875 2.23352e-19 0.0088803
3.55345 -1.83397e-19 0.00859528
3.57814 -5.98266e-20 0.00832187
3.60284 1.3681e-19 0.00805951
3.62754 3.56631e-20 0.00780764
3.65224 -8.44557e-20 0.00756576
3.67694 6.09416e-20 0.00733339
3.70164 1.93002e-19 0.00711006
3.72635 6.82245e-20 0.00689536
3.75106 5.34621e-20 0.00668888
3.77577 -2.17818e-20 0.00649023
3.80049 1.13601e-19 0.00629905
3.82521 -1.21543e-19 0.00611501
3.84992 2.58938e-20 0.00593778
3.87465 -4.24015e-20 0.00576705
3.89937 -1.27536e-19 0.00560253
3.9241 7.36215e-21 0.00544396
3.94882 1.32776e-19 0.00529106
3.97356 5.88826e-20 0.00514359
3.99829 -8.03341e-20 0.00500132
4.02302 -6.58207e-20 0.00486402
4.04776 9.34453e-20 0.00473149
4.0725 5.01446e-20 0.00460353
4.09725 5.97468e-20 0.00447993
4.12199 -2.50016e-21 0.00436053
4.14674 -3.5755e-20 0.00424515
4.17149 7.06261e-20 0.00413362
4.19624 -1.78646e-20 0.00402579
4.221 1.40994e-20 0.00392151
4.24576 -4.21681e-21 0.00382064
4.27052 -7.71809e-20 0.00372304
4.29528 -1.34845e-20 0.00362859
4.32005 8.37468e-21 0.00353716
4.34482 1.99546e-21 0.00344864
4.36959 1.95026e-20 0.0033629
4.39436 3.67398e-20 0.00327986
4.41914 -7.52038e-21 0.0031994
4.44392 -1.78337e-20 0.00312142
4.4687 -1.01715e-20 0.00304585
4.49348 -6.18354e-20 0.00297257
4.51827 1.04658e-20 0.00290152
4.54306 -2.81423e-20 0.0028326
4.56786 7.28101e-21 0.00276574
4.59265 -4.72748e-20 0.00270087
4.61745 1.46681e-20 0.00263792
4.64225 -3.76735e-20 0.00257681
4.66706 2.69448e-20 0.00251748
4.69186 2.98046e-20 0.00245988
4.71667 -1.13538e-20 0.00240392
4.74149 7.95504e-21 0.00234957
4.7663 1.33145e-20 0.00229677
4.79112 -2.70136e-20 0.00224545
4.81594 4.92875e-21 0.00219558
4.84077 1.81044e-20 0.0021471
4.8656 3.33794e-20 0.00209996
4.89043 -8.4259e-21 0.00205412
4.91526 -2.1438e-20 0.00200954
4.9401 5.37803e-21 0.00196618
4.96494 -8.35555e-21 0.00192399
4.98978 9.75996e-21 0.00188294
5.01463 -2.59962e-20 0.00184298
5.03948 6.5724e-21 0.00180409
5.06433 -6.45213e-21 0.00176623
5.08918 -2.12557e-20 0.00172937
5.11404 -8.62258e-21 0.00169347
5.1389 5.51198e-21 0.00165851
5.16377 -7.74289e-22 0.00162445
5.18864 -2.77477e-21 0.00159127
5.21351 -1.19347e-20 0.00155894
5.23838 -2.26545e-20 0.00152743
5.26326 -1.31291e-20 0.00149672
5.28814 9.19872e-21 0.00146679
5.31303 1.99922e-23 0.0014376
5.33791 -1.96516e-20 0.00140914
5.36281 -1.11187e-20 0.00138139
5.3877 1.23497e-21 0.00135432
5.4126 -3.04568e-20 0.00132792
5.4375 -3.35289e-21 0.00130216
5.4624 9.00794e-21 0.00127703
5.48731 -9.39021e-21 0.0012525
5.51222 2.38098e-21 0.00122856
5.53714 1.17233e-21 0.0012052
5.56205 -8.26486e-21 0.00118239
5.58698 -2.45652e-21 0.00116012
5.6119 -1.15794e-20 0.00113838
5.63683 9.70177e-23 0.00111715
5.66176 7.435e-21 0.00109641
5.6867 -7.87616e-21 0.00107615
5.71164 1.17902e-20 0.00105637
5.73658 -1.00587e-20 0.00103703
5.76153 -4.78601e-21 0.00101814
5.78648 3.80592e-21 0.000999679
5.81143 -4.97796e-21 0.000981636
5.83639 7.74582e-21 0.000964
5.86135 -1.47345e-21 0.00094676
5.88631 -6.03618e-21 0.000929905
5.91128 4.52201e-22 0.000913425
5.93625 5.60586e-21 0.00089731
5.96123 -5.59256e-21 0.00088155
5.98621 -2.25491e-21 0.000866135
6.01119 2.23931e-21 0.000851057
6.03618 -3.11224e-21 0.000836307
6.06117 6.96004e-21 0.000821876
6.08617 -1.28557e-21 0.000807756
6.11117 -8.69984e-21 0.000793938
6.13617 -7.35248e-21 0.000780415
6.16118 4.77285e-21 0.00076718
6.18619 -4.58584e-21 0.000754225
6.2112 -3.10803e-21 0.000741542
6.23622 -2.22195e-21 0.000729126
6.26124 -4.38388e-22 0.000716968
6.28627 -3.60179e-21 0.000705064
6.3113 1.03138e-21 0.000693406
6.33633 3.42117e-21 0.000681988
6.36137 2.32599e-21 0.000670805
6.38641 -3.01937e-21 0.00065985
6.41146 -5.18725e-22 0.000649118
6.43651 6.06841e-21 0.000638604
6.46156 2.51292e-21 0.000628302
6.48662 2.44506e-21 0.000618206
6.51169 1.5726e-21 0.000608313
6.53675 -5.40913e-21 0.000598617
6.56182 -3.02588e-21 0.000589114
6.5869 -2.74075e-21 0.000579798
6.61198 -5.3058e-21 0.000570666
6.63706 6.30264e-21 0.000561713
6.66215 2.62389e-21 0.000552934
6.68724 -5.58089e-21 0.000544327
6.71234 1.1809e-21 0.000535886
6.73744 1.91532e-21 0.000527608
6.76255 -5.15624e-21 0.000519489
6.78766 -2.19344e-21 0.000511526
6.81277 2.21243e-22 0.000503714
6.83789 1.78808e-21 0.000496051
6.86301 -1.12015e-21 0.000488533
6.88814 2.57989e-22 0.000481156
6.91327 -7.04657e-21 0.000473918
6.93841 8.29518e-23 0.000466815
6.96355 -1.27124e-21 0.000459845
6.98869 1.74707e-21 0.000453004
7.01384 -5.42707e-21 0.000446289
7.039 -3.751e-21 0.000439698
7.06416 -5.29002e-21 0.000433228
7.08932 2.49368e-21 0.000426877
7.11449 2.57271e-21 0.000420641
7.13966 -7.17585e-22 0.000414518
7.16484 -2.24619e-22 0.000408506
7.19002 4.67717e-22 0.000402602
7.21521 -1.71265e-21 0.000396804
7.2404 -2.40723e-21 0.00039111
7.2656 2.10104e-21 0.000385517
7.2908 6.40224e-22 0.000380023
7.316 -6.06519e-23 0.000374627
7.34121 8.67775e-22 0.000369326
7.36643 3.16011e-21 0.000364117
7.39165 5.6027e-22 0.000359
7.41687 1.52713e-21 0.000353972
7.4421 1.6508e-21 0.000349032
7.46734 -8.80827e-22 0.000344177
7.49258 -4.01644e-23 0.000339405
7.51782 2.38836e-24 0.000334716
7.54307 2.31683e-21 0.000330107
7.56833 6.04022e-22 0.000325577
7.59359 1.65206e-21 0.000321124
7.61885 1.80748e-21 0.000316746
7.64412 -1.54066e-21 0.000312442
7.6694 5.15716e-22 0.000308211
7.69468 1.81155e-22 0.000304051
7.71996 -2.69074e-21 0.00029996
7.74525 -2.2519e-22 0.000295937
7.77055 3.09691e-21 0.000291981
7.79585 -4.41777e-22 0.000288091
7.82115 -2.3564e-21 0.000284265
7.84646 -8.73251e-22 0.000280502
7.87178 -7.30264e-22 0.0002768
7.8971 -1.04119e-21 0.000273159
7.92243 -2.23679e-22 0.000269578
7.94776 1.22507e-21 0.000266054
7.97309 -1.51889e-22 0.000262587
7.99844 2.07444e-21 0.000259177
8.02378 -1.31539e-21 0.000255821
8.04914 -3.85963e-21 0.000252519
8.0745 -1.49433e-21 0.000249269
8.09986 -1.23344e-22 0.000246071
8.12523 -2.2617e-21 0.000242924
8.1506 -1.1033e-21 0.000239827
8.17598 -3.2037e-22 0.000236779
8.20137 3.11442e-22 0.000233778
8.22676 -1.26049e-22 0.000230824
8.25216 8.07768e-22 0.000227917
8.27756 -2.26083e-23 0.000225055
8.30297 -1.22317e-21 0.000222237
8.32838 -6.06822e-22 0.000219463
8.3538 1.46853e-22 0.000216731
8.37923 -9.38316e-22 0.000214042
8.40466 -1.45843e-21 0.000211394
8.43009 -4.91853e-22 0.000208786
8.45553 1.34383e-21 0.000206218
8.48098 -8.45159e-22 0.000203689
8.50644 2.89876e-22 0.000201198
8.53189 7.77576e-22 0.000198745
8.55736 3.63441e-22 0.000196329
8.58283 -9.42047e-22 0.000193949
8.60831 -6.70016e-22 0.000191605
8.63379 -4.42584e-22 0.000189295
8.65928 7.05063e-22 0.00018702
8.68477 -7.95101e-22 0.000184779
8.71027 -1.01404e-21 0.00018257
8.73578 -1.29591e-21 0.000180395
8.76129 -3.29126e-23 0.000178251
8.78681 1.58904e-22 0.000176139
8.81234 -4.5737e-22 0.000174057
8.83787 1.66689e-22 0.000172006
8.8634 2.70815e-22 0.000169985
8.88895 -3.32641e-23 0.000167992
8.91449 -1.16016e-21 0.000166029
8.94005 -9.4001e-23 0.000164094
8.96561 -1.14341e-21 0.000162187
8.99118 6.72939e-22 0.000160307
9.01675 6.32013e-22 0.000158454
9.04233 -8.33587e-22 0.000156627
9.06792 -3.01154e-22 0.000154826
9.09351 -3.93633e-22 0.000153051
9.11911 7.38553e-22 0.0001513
9.14471 7.08295e-22 0.000149575
9.17033 -1.37782e-21 0.000147873
9.19594 7.04906e-22 0.000146196
9.22157 3.92028e-22 0.000144541
9.2472 -6.98425e-22 0.00014291
9.27284 -6.49789e-22 0.000141302
9.29848 -6.07801e-22 0.000139715
9.32413 4.19417e-22 0.000138151
9.34979 5.42761e-22 0.000136608
9.37545 -1.397e-22 0.000135086
9.40112 5.94044e-23 0.000133585
9.4268 4.64951e-22 0.000132105
9.45248 -4.01979e-22 0.000130645
9.47817 -3.0511e-22 0.000129205
9.50387 -4.65428e-22 0.000127784
9.52957 8.74139e-22 0.000126382
9.55528 -9.51117e-22 0.000124999
9.581 -2.01555e-22 0.000123635
9.60672 2.24853e-24 0.000122289
9.63245 -2.44549e-22 0.000120961
9.65819 -4.15144e-22 0.000119651
9.68393 1.78237e-22 0.000118358
9.70968 3.765e-22 0.000117082
9.73544 -2.0877e-22 0.000115824
9.76121 9.07178e-22 0.000114581
9.78698 -5.80941e-23 0.000113355
9.81276 7.12643e-22 0.000112146
9.83854 1.26188e-22 0.000110952
9.86434 -1.31469e-22 0.000109773
9.89014 -1.93703e-22 0.00010861
9.91595 3.17975e-22 0.000107462
9.94176 5.93373e-22 0.000106329
9.96758 1.24203e-22 0.000105211
9.99341 -3.28676e-22 0.000104107
10.0192 1.60963e-22 0.000103017
10.0451 3.00579e-22 0.000101941
10.0709 1.94464e-22 0.000100879
10.0968 -3.20374e-22 9.98309e-05
10.1227 -4.13265e-22 9.87957e-05
10.1485 2.16385e-22 9.77737e-05
10.1744 3.8823e-22 9.67646e-05
10.2003 6.58567e-22 9.57683e-05
10.2262 2.48455e-22 9.47845e-05
10.2521 8.29853e-24 9.38131e-05
10.278 -4.92476e-23 9.28539e-05
10.3039 3.2412e-23 9.19067e-05
10.3299 -1.63912e-22 9.09713e-05
10.3558 -4.84741e-22 9.00475e-05
10.3817 -7.03042e-22 8.91352e-05
10.4077 1.80363e-22 8.82342e-05
10.4336 -1.24166e-22 8.73443e-05
10.4596 4.12423e-22 8.64655e-05
10.4856 -2.22189e-22 8.55974e-05
10.5115 2.60499e-23 8.47399e-05
10.5375 2.17679e-23 8.3893e-05
10.5635 -1.83629e-22 8.30564e-05
10.5895 6.99543e-22 8.223e-05
10.6155 -3.26194e-22 8.14136e-05
10.6415 -3.3532e-22 8.06071e-05
10.6676 5.79183e-23 7.98104e-05
10.6936 5.11531e-22 7.90233e-05
10.7196 3.72827e-23 7.82456e-05
10.7457 -6.27862e-23 7.74773e-05
10.7718 -8.36991e-23 7.67182e-05
10.7978 -1.04782e-22 7.59682e-05
10.8239 -5.28098e-22 7.52271e-05
10.85 -1.9784e-23 7.44949e-05
10.8761 -4.00136e-22 7.37713e-05
10.9022 -9.91e-23 7.30563e-05
10.9283 -5.96889e-23 7.23497e-05
10.9544 2.04767e-22 7.16515e-05
10.9805 1.00047e-22 7.09615e-05
11.0066 2.8018e-23 7.02796e-05
11.0328 -1.30701e-23 6.96056e-05
11.0589 4.19591e-22 6.89396e-05
11.0851 -1.43866e-22 6.82813e-05
11.1112 1.55607e-23 6.76306e-05
11.1374 1.01692e-22 6.69875e-05
11.1636 2.2763e-23 6.63519e-05
11.1898 3.773e-22 6.57236e-05
11.216 -2.66364e-22 6.51025e-05
11.2422 6.91351e-23 6.44885e-05
11.2684 -9.29122e-23 6.38817e-05
11.2946 -2.7129e-22 6.32817e-05
11.3209 1.83774e-22 6.26886e-05
11.3471 5.98889e-22 6.21023e-05
11.3734 2.79686e-22 6.15226e-05
11.3996 -6.53317e-25 6.09495e-05
11.4259 2.09742e-22 6.03829e-05
11.4522 -2.58329e-23 5.98227e-05
11.4784 1.15633e-23 5.92688e-05
11.5047 4.96176e-23 5.87212e-05
11.531 4.94301e-23 5.81796e-05
11.5573 9.09997e-23 5.76442e-05
11.5837 1.88622e-22 5.71147e-05
11.61 2.74781e-22 5.65912e-05
11.6363 -8.09216e-23 5.60734e-05
11.6627 2.91348e-22 5.55614e-05
11.689 4.0139e-23 5.50551e-05
11.7154 2.25593e-22 5.45544e-05
11.7418 -1.89069e-23 5.40592e-05
11.7682 -9.22201e-23 5.35694e-05
11.7946 -6.43457e-23 5.30851e-05
11.821 6.00061e-23 5.2606e-05
11.8474 -8.90942e-23 5.21322e-05
11.8738 3.44849e-22 5.16635e-05
11.9002 -2.19216e-22 5.12e-05
11.9267 2.70955e-23 5.07415e-05
11.9531 3.30482e-23 5.0288e-05
11.9796 5.13327e-23 4.98393e-05
12.0061 6.67185e-23 4.93956e-05
12.0325 1.2016e-22 4.89566e-05
12.059 7.33615e-23 4.85223e-05
12.0855 1.34281e-22 4.80927e-05
12.112 1.73754e-22 4.76677e-05
12.1385 -3.00796e-22 4.72472e-05
12.1651 2.4069e-22 4.68312e-05
12.1916 -3.28539e-22 4.64197e-05
12.2182 -1.94209e-22 4.60125e-05
12.2447 8.63224e-23 4.56096e-05
12.2713 -1.12662e-23 4.5211e-05
12.2979 7.56155e-23 4.48166e-05
12.3244 -1.14703e-22 4.44264e-05
12.351 -2.76072e-22 4.40403e-05
12.3776 -5.96979e-23 4.36582e-05
12.4043 1.17349e-22 4.32801e-05
12.4309 -8.67442e-23 4.2906e-05
12.4575 6.06989e-23 4.25358e-05
12.4842 -5.31699e-23 4.21694e-05
12.5108 1.37343e-22 4.18068e-05
12.5375 -1.64215e-22 4.1448e-05
12.5642 -1.20952e-22 4.1093e-05
12.5909 -2.90848e-23 4.07415e-05
12.6176 -1.8162e-22 4.03938e-05
12.6443 1.25291e-22 4.00495e-05
12.671 -8.99352e-23 3.97089e-05
12.6977 9.57372e-23 3.93717e-05
12.7245 -2.71415e-22 3.90379e-05
12.7512 3.18153e-24 3.87076e-05
12.778 2.37307e-22 3.83806e-05
12.8047 -1.61129e-24 3.8057e-05
12.8315 1.70335e-22 3.77366e-05
12.8583 -3.95725e-23 3.74195e-05
12.8851 1.04752e-22 3.71056e-05
12.9119 1.03819e-22 3.67949e-05
12.9388 1.54032e-23 3.64873e-05
12.9656 5.24619e-23 3.61827e-05
12.9925 -9.98957e-23 3.58813e-05
13.0193 1.16999e-22 3.55828e-05
13.0462 -1.00676e-22 3.52874e-05
13.0731 5.15416e-23 3.49949e-05
13.1 -1.05082e-22 3.47053e-05
13.1269 -4.38899e-23 3.44185e-05
13.1538 -3.0718e-23 3.41347e-05
13.1807 -2.5424e-23 3.38536e-05
13.2076 -1.13464e-23 3.35753e-05
13.2346 -4.87688e-23 3.32998e-05
13.2615 2.90985e-23 3.30269e-05
13.2885 -1.17432e-23 3.27568e-05
13.3155 -1.74994e-22 3.24893e-05
13.3425 6.07624e-23 3.22244e-05
13.3695 -5.12131e-23 3.19621e-05
13.3965 -3.85578e-23 3.17024e-05
13.4235 -1.41635e-22 3.14452e-05
13.4506 1.53226e-24 3.11905e-05
13.4776 -1.14817e-22 3.09382e-05
13.5047 1.26292e-22 3.06884e-05
13.5318 -2.10781e-22 3.04411e-05
13.5588 -9.73958e-23 3.01961e-05
13.5859 -2.73138e-23 2.99534e-05
13.6131 3.05287e-23 2.97131e-05
13.6402 -1.70827e-22 2.94751e-05
13.6673 1.50101e-22 2.92394e-05
13.6945 8.14471e-23 2.9006e-05
13.7216 -1.1792e-23 2.87747e-05
13.7488 3.77583e-24 2.85457e-05
13.776 6.05112e-23 2.83188e-05
13.8032 -1.39815e-22 2.80941e-05
13.8304 1.91545e-22 2.78716e-05
13.8576 -1.85902e-22 2.76511e-05
13.8848 -6.15598e-23 2.74327e-05
13.9121 -5.65412e-24 2.72164e-05
13.9393 -2.52655e-23 2.70021e-05
13.9666 5.13248e-23 2.67898e-05
13.9939 7.9265e-23 2.65795e-05
14.0212 -2.05533e-23 2.63712e-05
14.0485 2.00734e-23 2.61648e-05
14.0758 8.10253e-24 2.59603e-05
14.1031 1.87357e-23 2.57578e-05
14.1305 1.01504e-22 2.55571e-05
14.1578 3.53647e-23 2.53583e-05
14.1852 -4.65938e-23 2.51613e-05
14.2126 5.45426e-23 2.49662e-05
14.24 -2.32899e-23 2.47728e-05
14.2674 1.83168e-23 2.45813e-05
14.2948 -7.27876e-23 2.43915e-05
14.3222 1.07213e-23 2.42034e-05
14.3497 -1.09373e-22 2.40171e-05
14.3771 7.06201e-23 2.38324e-05
14.4046 6.53007e-23 2.36495e-05
14.4321 1.94222e-23 2.34682e-05
14.4596 3.92337e-23 2.32886e-05
14.4871 1.65195e-23 2.31106e-05
14.5147 7.33137e-23 2.29342e-05
14.5422 2.78949e-23 2.27594e-05
14.5698 -5.24092e-23 2.25862e-05
14.5973 8.03347e-23 2.24146e-05
14.6249 -1.54603e-22 2.22445e-05
14.6525 -5.5635e-24 2.20759e-05
14.6801 -1.11445e-22 2.19088e-05
14.7077 7.89828e-24 2.17433e-05
14.7354 -9.5149e-23 2.15792e-05
14.763 -2.38989e-23 2.14166e-05
14.7907 4.21049e-23 2.12554e-05
14.8184 -1.32142e-22 2.10957e-05
14.8461 -1.87679e-23 2.09374e-05
14.8738 4.63217e-23 2.07805e-05
14.9015 -9.52157e-23 2.0625e-05
14.9292 -6.24104e-23 2.04709e-05
14.957 4.24414e-24 2.03181e-05
14.9848 -9.78867e-23 2.01667e-05
15.0125 -5.05993e-23 2.00166e-05
15.0403 -2.23245e-23 1.98678e-05
15.0681 -2.54426e-23 1.97203e-05
15.096 2.48306e-23 1.95741e-05
15.1238 -5.97535e-23 1.94292e-05
15.1517 -5.47988e-23 1.92856e-05
15.1795 4.25696e-23 1.91432e-05
15.2074 9.44423e-23 1.90021e-05
15.2353 4.91994e-23 1.88622e-05
15.2632 -6.07092e-23 1.87234e-05
15.2911 -1.33014e-22 1.85859e-05
15.3191 2.05732e-23 1.84496e-05
15.347 -9.62504e-23 1.83145e-05
15.375 3.09323e-23 1.81805e-05
15.403 -1.81569e-23 1.80477e-05
15.431 -2.68453e-23 1.7916e-05
15.459 8.48781e-23 1.77854e-05
15.4871 -1.90524e-23 1.7656e-05
15.5151 -5.07633e-23 1.75277e-05
15.5432 2.23435e-23 1.74005e-05
15.5713 -2.1889e-23 1.72743e-05
15.5994 -8.35142e-23 1.71492e-05
15.6275 -5.173e-23 1.70252e-05
15.6556 -2.51743e-23 1.69022e-05
15.6838 -4.29862e-23 1.67803e-05
15.7119 9.9242e-23 1.66594e-05
15.7401 4.19272e-23 1.65396e-05
15.7683 -1.70763e-23 1.64207e-05
15.7965 5.86462e-23 1.63028e-05
15.8247 -6.04299e-23 1.6186e-05
15.853 3.8466e-23 1.60701e-05
15.8812 -4.2143e-23 1.59552e-05
15.9095 -6.26712e-23 1.58412e-05
15.9378 2.58004e-24 1.57282e-05
15.9661 4.49128e-23 1.56161e-05
15.9944 -1.00298e-22 1.5505e-05
16.0228 -4.00452e-23 1.53948e-05
16.0511 -3.28068e-24 1.52855e-05
16.0795 2.36419e-23 1.51771e-05
16.1079 -1.42957e-23 1.50696e-05
16.1363 -9.32687e-24 1.4963e-05
16.1647 3.10224e-23 1.48573e-05
16.1932 1.43681e-23 1.47524e-05
16.2216 3.96857e-23 1.46485e-05
16.2501 2.42602e-23 1.45453e-05
16.2786 -5.71989e-24 1.4443e-05
16.3071 2.43776e-23 1.43416e-05
16.3356 2.75508e-23 1.42409e-05
16.3642 5.09738e-23 1.41411e-05
16.3927 -1.7422e-24 1.40421e-05
16.4213 -3.82364e-23 1.3944e-05
16.4499 1.74298e-23 1.38466e-05
16.4785 -1.31045e-23 1.375e-05
16.5072 9.81125e-25 1.36542e-05
16.5358 8.00312e-24 1.35591e-05
16.5645 -4.22521e-24 1.34648e-05
16.5932 1.35323e-23 1.33713e-05
16.6219 -3.00248e-23 1.32786e-05
16.6506 1.28098e-23 1.31865e-05
16.6794 2.0506e-24 1.30953e-05
16.7081 -1.3346e-23 1.30047e-05
16.7369 2.17357e-23 1.29149e-05
16.7657 9.33824e-24 1.28258e-05
16.7945 3.45902e-23 1.27374e-05
16.8234 -4.0781e-23 1.26497e-05
16.8522 -1.42298e-23 1.25627e-05
16.8811 -3.21594e-23 1.24764e-05
16.91 2.55522e-23 1.23908e-05
16.9389 3.20458e-23 1.23059e-05
16.9679 9.56706e-24 1.22216e-05
16.9968 -1.76463e-23 1.2138e-05
17.0258 -1.57137e-23 1.20551e-05
17.0548 -1.83529e-23 1.19728e-05
17.0838 -1.26523e-23 1.18911e-05
17.1128 1.71417e-23 1.18101e-05
17.1419 -2.4727e-23 1.17298e-05
17.1709 -1.95803e-23 1.165e-05
17.2 6.98544e-24 1.15709e-05
17.2291 4.43138e-23 1.14924e-05
17.2583 3.79988e-23 1.14145e-05
17.2874 2.15905e-23 1.13373e-05
17.3166 1.56994e-23 1.12606e-05
17.3458 3.99848e-23 1.11845e-05
17.375 1.67679e-23 1.1109e-05
17.4042 1.20772e-23 1.10341e-05
17.4335 -4.15098e-23 1.09598e-05
17.4628 3.23964e-23 1.0886e-05
17.4921 -2.62027e-23 1.08128e-05
17.5214 -1.33383e-23 1.07402e-05
17.5507 4.15735e-23 1.06681e-05
17.5801 -4.11844e-23 1.05966e-05
17.6094 -2.0475e-23 1.05257e-05
17.6388 1.43523e-23 1.04552e-05
17.6683 -5.27699e-23 1.03854e-05
17.6977 2.86807e-24 1.0316e-05
17.7272 3.80531e-23 1.02472e-05
17.7567 3.15787e-23 1.01789e-05
17.7862 7.3011e-24 1.01111e-05
17.8157 -4.97839e-23 1.00438e-05
17.8452 4.34771e-23 9.97709e-06
17.8748 -6.68929e-24 9.91084e-06
17.9044 -1.17263e-24 9.84509e-06
17.934 2.75514e-23 9.77984e-06
17.9637 2.31788e-23 9.71507e-06
17.9933 -1.38439e-23 9.6508e-06
18.023 1.7179e-23 9.58701e-06
18.0527 -4.929e-23 9.52369e-06
18.0825 1.00784e-23 9.46085e-06
18.1122 1.2152e-23 9.39848e-06
18.142 1.94032e-23 9.33658e-06
18.1718 -7.20833e-24 9.27514e-06
18.2016 -4.87199e-24 9.21415e-06
18.2315 3.73299e-23 9.15362e-06
18.2613 -3.34698e-23 9.09354e-06
18.2912 -2.01827e-23 9.03391e-06
18.3212 3.26698e-23 8.97472e-06
18.3511 -1.60714e-25 8.91596e-06
18.3811 -2.89233e-24 8.85764e-06
18.4111 -1.41034e-23 8.79975e-06
18.4411 5.07002e-24 8.74229e-06
18.4711 -6.6943e-24 8.68525e-06
18.5012 1.75764e-23 8.62862e-06
18.5313 -2.2554e-23 8.57242e-06
18.5614 -1.88493e-24 8.51662e-06
18.5915 1.2722e-23 8.46124e-06
18.6217 1.4246e-23 8.40626e-06
18.6519 4.40288e-25 8.35168e-06
18.6821 2.67211e-23 8.29749e-06
18.7123 -1.40844e-23 8.24371e-06
18.7426 -1.40403e-23 8.19031e-06
18.7729 1.13682e-23 8.1373e-06
18.8032 -3.00547e-23 8.08467e-06
18.8335 4.53373e-24 8.03243e-06
18.8639 7.55155e-24 7.98056e-06
18.8943 -7.27477e-24 7.92907e-06
18.9247 -1.34137e-23 7.87795e-06
18.9551 7.90399e-24 7.8272e-06
18.9856 -1.21915e-23 7.77681e-06
19.0161 -8.05704e-24 7.72679e-06
19.0466 2.45622e-23 7.67712e-06
19.0772 1.06891e-23 7.62781e-06
19.1078 -3.1156e-23 7.57885e-06
19.1384 -1.03394e-23 7.53024e-06
19.169 3.25541e-23 7.48198e-06
19.1997 -1.38899e-23 7.43406e-06
19.2303 8.47282e-24 7.38648e-06
19.2611 3.21702e-23 7.33924e-06
19.2918 -3.29156e-23 7.29233e-06
19.3226 -8.98623e-24 7.24576e-06
19.3534 -1.70348e-23 7.19952e-06
19.3842 3.90959e-24 7.1536e-06
19.4151 3.13789e-24 7.10801e-06
19.4459 5.62387e-24 7.06274e-06
19.4768 -9.8914e-24 7.01779e-06
19.5078 2.77536e-23 6.97315e-06
19.5388 -3.22281e-24 6.92883e-06
19.5698 3.65932e-24 6.88481e-06
19.6008 -1.78375e-24 6.84111e-06
19.6318 9.43697e-24 6.79771e-06
19.6629 1.25967e-23 6.75461e-06
19.6941 2.0889e-23 6.71182e-06
19.7252 1.16968e-24 6.66932e-06
19.7564 3.437e-24 6.62712e-06
19.7876 -2.10446e-25 6.58521e-06
19.8188 -1.11154e-23 6.54359e-06
19.8501 1.76256e-23 6.50226e-06
19.8814 -7.19335e-24 6.46122e-06
19.9127 -3.66988e-23 6.42045e-06
19.9441 5.43743e-24 6.37997e-06
19.9755 -2.35216e-24 6.33977e-06
20.0069 1.43716e-23 6.29985e-06
20.0384 -1.34864e-23 6.2602e-06
20.0699 1.59683e-23 6.22082e-06
20.1014 1.92346e-23 6.18171e-06
20.1329 -3.23019e-24 6.14287e-06
20.1645 -6.23148e-24 6.1043e-06
20.1961 -3.28525e-23 6.06598e-06
20.2278 -5.47263e-24 6.02793e-06
20.2595 -9.64505e-24 5.99014e-06
20.2912 -3.17901e-24 5.95261e-06
20.323 -2.22356e-24 5.91532e-06
20.3547 -1.3203e-23 5.8783e-06
20.3866 7.51046e-24 5.84152e-06
20.4184 -1.30516e-23 5.80499e-06
20.4503 3.78233e-24 5.76871e-06
20.4822 8.02655e-24 5.73267e-06
20.5142 -6.11185e-24 5.69688e-06
20.5462 3.44861e-24 5.66132e-06
20.5782 -8.44878e-24 5.62601e-06
20.6102 7.38811e-24 5.59093e-06
20.6423 -5.372e-24 5.55609e-06
20.6745 2.02153e-23 5.52148e-06
20.7066 1.10914e-23 5.4871e-06
20.7388 3.87782e-24 5.45295e-06
20.7711 -1.57415e-25 5.41903e-06
20.8034 2.76335e-23 5.38533e-06
20.8357 -4.58154e-24 5.35186e-06
20.868 1.22596e-23 5.31861e-06
20.9004 -6.33107e-24 5.28558e-06
20.9328 4.07921e-24 5.25277e-06
20.9653 -1.14389e-23 5.22017e-06
20.9978 -1.90126e-23 5.18779e-06
21.0303 -1.11776e-23 5.15563e-06
21.0629 4.47983e-24 5.12367e-06
21.0955 8.08419e-24 5.09193e-06
21.1282 3.37637e-24 5.06039e-06
21.1609 -2.87897e-23 5.02906e-06
21.1936 -1.19226e-23 4.99794e-06
21.2264 1.45328e-23 4.96702e-06
21.2592 3.7617e-24 4.9363e-06
21.292 -7.9147e-24 4.90578e-06
21.3249 -1.63159e-23 4.87546e-06
21.3578 -1.0423e-23 4.84533e-06
21.3908 8.55962e-24 4.81541e-06
21.4238 -2.88172e-24 4.78567e-06
21.4569 -5.93155e-24 4.75613e-06
21.49 2.26225e-23 4.72678e-06
21.5231 9.66424e-24 4.69762e-06
21.5563 1.92946e-23 4.66865e-06
21.5895 -1.12116e-24 4.63986e-06
21.6228 2.7403e-24 4.61126e-06
21.6561 8.21468e-24 4.58285e-06
21.6895 9.53576e-24 4.55461e-06
21.7229 -1.01682e-23 4.52656e-06
21.7563 -1.86877e-24 4.49868e-06
21.7898 7.29542e-24 4.47098e-06
21.8233 3.58475e-25 4.44346e-06
21.8569 -4.66316e-24 4.41612e-06
21.8905 7.0766e-24 4.38895e-06
21.9242 2.52096e-24 4.36195e-06
21.9579 -2.32408e-24 4.33512e-06
21.9916 7.49298e-24 4.30846e-06
22.0254 -2.03561e-24 4.28197e-06
22.0593 9.96415e-25 4.25565e-06
22.0932 -6.68096e-24 4.2295e-06
22.1271 -1.15884e-23 4.20351e-06
22.1611 9.54307e-24 4.17768e-06
22.1951 -1.0098e-23 4.15201e-06
22.2292 5.52479e-24 4.12651e-06
22.2634 -6.32275e-25 4.10116e-06
22.2976 -1.87059e-24 4.07597e-06
22.3318 1.70451e-24 4.05094e-06
22.3661 3.77832e-24 4.02607e-06
22.4004 8.96301e-24 4.00135e-06
22.4348 -7.50674e-24 3.97678e-06
22.4692 -7.36407e-24 3.95237e-06
22.5037 -5.15223e-24 3.92811e-06
22.5383 -4.01091e-24 3.904e-06
22.5729 4.06534e-24 3.88003e-06
22.6075 -1.10883e-23 3.85622e-06
22.6422 8.2816e-25 3.83255e-06
22.6769 1.27978e-24 3.80902e-06
22.7117 5.42101e-24 3.78564e-06
22.7466 3.70656e-24 3.76241e-06
22.7815 6.21317e-25 3.73931e-06
22.8165 -4.13428e-24 3.71636e-06
22.8515 -1.14873e-24 3.69355e-06
22.8866 8.16913e-24 3.67087e-06
22.9217 1.57565e-24 3.64834e-06
22.9569 -3.26247e-24 3.62594e-06
22.9922 5.83965e-24 3.60368e-06
23.0275 -1.28221e-23 3.58155e-06
23.0628 2.733e-25 3.55955e-06
23.0983 1.01395e-23 3.53769e-06
23.1338 -2.66316e-24 3.51596e-06
23.1693 -5.69471e-24 3.49436e-06
23.2049 1.40039e-24 3.47289e-06
23.2406 -9.09902e-25 3.45154e-06
23.2763 4.04666e-24 3.43033e-06
23.3121 2.60934e-25 3.40924e-06
23.3479 -4.66059e-24 3.38828e-06
23.3838 3.35724e-24 3.36744e-06
23.4198 2.1866e-25 3.34673e-06
23.4559 1.18338e-24 3.32614e-06
23.492 -5.15659e-24 3.30567e-06
23.5281 -8.46533e-24 3.28532e-06
23.5644 -7.99363e-25 3.26509e-06
23.6007 -8.66708e-24 3.24498e-06
23.637 -9.45749e-24 3.22499e-06
23.6735 -3.08004e-24 3.20512e-06
23.71 3.88771e-24 3.18536e-06
23.7465 5.81585e-24 3.16572e-06
23.7832 3.97133e-24 3.14619e-06
23.8199 -1.36021e-24 3.12678e-06
23.8567 4.07626e-24 3.10747e-06
23.8935 9.1516e-25 3.08829e-06
23.9304 -2.54117e-24 3.06921e-06
23.9674 -1.3382e-23 3.05024e-06
24.0045 1.07335e-23 3.03138e-06
24.0417 6.51447e-24 3.01263e-06
24.0789 9.83755e-24 2.99399e-06
24.1162 2.04115e-24 2.97545e-06
24.1535 2.79653e-24 2.95703e-06
24.191 5.46728e-24 2.9387e-06
24.2285 3.98321e-24 2.92048e-06
24.2661 6.10546e-24 2.90237e-06
24.3038 -3.7608e-24 2.88435e-06
24.3415 7.90045e-27 2.86644e-06
24.3794 1.81353e-24 2.84863e-06
24.4173 -1.47171e-24 2.83092e-06
24.4553 -3.05578e-24 2.81331e-06
24.4934 -3.50045e-25 2.7958e-06
24.5316 -3.20339e-24 2.77838e-06
24.5698 4.37628e-24 2.76107e-06
24.6081 -1.87612e-24 2.74385e-06
24.6466 -3.32842e-24 2.72672e-06
24.6851 1.79682e-24 2.70969e-06
24.7237 -3.44767e-24 2.69276e-06
24.7624 -4.93293e-24 2.67592e-06
24.8012 6.75911e-24 2.65917e-06
24.84 1.69484e-24 2.64251e-06
24.879 4.37495e-24 2.62594e-06
24.9181 -1.65916e-24 2.60947e-06
24.9572 9.76383e-24 2.59308e-06
24.9965 -4.52946e-24 2.57679e-06
25.0358 6.23167e-24 2.56058e-06
25.0753 -4.2423e-24 2.54446e-06
25.1148 -2.72764e-24 2.52842e-06
25.1545 4.83935e-24 2.51247e-06
25.1942 8.40408e-25 2.49661e-06
25.234 -6.8816e-25 2.48083e-06
25.274 -2.01185e-24 2.46514e-06
25.314 8.16281e-24 2.44953e-06
25.3542 9.6091e-25 2.434e-06
25.3945 -6.44549e-24 2.41855e-06
25.4349 -7.27567e-24 2.40319e-06
25.4753 1.22011e-24 2.3879e-06
25.5159 -4.16441e-24 2.3727e-06
25.5567 -1.601e-24 2.35757e-06
25.5975 2.56442e-24 2.34252e-06
25.6384 -3.09146e-24 2.32755e-06
25.6795 -6.4095e-24 2.31266e-06
25.7207 -5.85015e-24 2.29784e-06
25.762 -2.20956e-24 2.2831e-06
25.8034 2.42418e-24 2.26843e-06
25.8449 -3.35561e-24 2.25384e-06
25.8866 5.69072e-24 2.23932e-06
25.9284 -5.07724e-24 2.22488e-06
25.9703 2.05617e-24 2.21051e-06
26.0124 -5.57044e-24 2.1962e-06
26.0546 1.617e-24 2.18197e-06
26.0969 -2.39675e-24 2.16781e-06
26.1394 5.65847e-24 2.15372e-06
26.182 4.23589e-24 2.1397e-06
26.2247 1.11888e-24 2.12575e-06
26.2676 1.22834e-24 2.11186e-06
26.3106 4.10867e-24 2.09804e-06
26.3538 -3.06833e-25 2.08429e-06
26.3972 -4.55316e-24 2.0706e-06
26.4406 4.29634e-24 2.05698e-06
26.4843 -1.70019e-24 2.04342e-06
26.5281 3.2873e-24 2.02993e-06
26.572 5.37404e-25 2.01649e-06
26.6161 6.98645e-24 2.00312e-06
26.6604 -4.34413e-25 1.98982e-06
26.7048 -2.90905e-24 1.97657e-06
26.7495 3.67889e-24 1.96338e-06
26.7942 -8.37646e-25 1.95025e-06
26.8392 6.16487e-24 1.93718e-06
26.8843 1.5324e-24 1.92417e-06
26.9297 -4.24269e-24 1.91122e-06
26.9752 9.97887e-25 1.89832e-06
27.0209 -6.7502e-24 1.88547e-06
27.0668 1.96043e-25 1.87269e-06
27.1129 6.18002e-24 1.85995e-06
27.1592 2.32538e-24 1.84727e-06
27.2056 -1.63592e-24 1.83465e-06
27.2523 -1.60359e-24 1.82207e-06
27.2993 -1.55192e-24 1.80955e-06
27.3464 1.81047e-24 1.79708e-06
27.3937 -5.81053e-24 1.78465e-06
27.4413 3.37016e-24 1.77228e-06
27.4891 -1.6624e-24 1.75995e-06
27.5372 -1.27854e-24 1.74767e-06
27.5854 -8.13878e-25 1.73544e-06
27.634 -3.65129e-24 1.72325e-06
27.6827 1.73921e-24 1.71111e-06
27.7318 5.30859e-24 1.69901e-06
27.7811 1.31995e-24 1.68695e-06
27.8306 -3.93604e-24 1.67494e-06
27.8805 -1.44481e-24 1.66296e-06
27.9306 5.1937e-24 1.65103e-06
27.981 -2.67877e-26 1.63914e-06
28.0317 2.1066e-24 1.62728e-06
28.0827 -1.06177e-24 1.61546e-06
28.1341 -1.0612e-24 1.60368e-06
28.1857 3.03311e-24 1.59193e-06
28.2377 -2.0733e-24 1.58021e-06
28.29 2.79852e-24 1.56853e-06
28.3427 -3.04065e-24 1.55688e-06
28.3957 2.79426e-24 1.54526e-06
28.4491 1.69892e-24 1.53366e-06
28.5028 1.78543e-24 1.5221e-06
28.557 2.84528e-24 1.51056e-06
28.6116 2.07342e-24 1.49904e-06
28.6665 -1.89559e-24 1.48755e-06
28.7219 -1.62602e-24 1.47607e-06
28.7778 -3.38606e-25 1.46462e-06
28.8341 -9.39089e-26 1.45319e-06
28.8909 6.52964e-25 1.44177e-06
28.9482 3.47603e-24 1.43036e-06
29.006 -5.63564e-25 1.41897e-06
29.0644 5.52587e-25 1.40758e-06
29.1233 8.77192e-25 1.3962e-06
29.1828 -3.00734e-24 1.38483e-06
29.2428 -7.81872e-25 1.37346e-06
29.3036 2.56945e-25 1.36209e-06
29.3649 -5.66206e-25 1.35071e-06
29.427 -2.41899e-24 1.33933e-06
29.4898 -1.54975e-24 1.32793e-06
29.5533 1.22896e-24 1.31652e-06
29.6177 9.54501e-26 1.30509e-06
29.6829 1.13006e-24 1.29364e-06
29.749 -1.55485e-24 1.28216e-06
29.816 -1.43359e-24 1.27064e-06
29.8841 -3.82936e-24 1.25908e-06
29.9532 2.29293e-24 1.24748e-06
30.0235 -2.81389e-25 1.23582e-06
30.0949 2.04864e-24 1.22409e-06
30.1678 2.27085e-24 1.21229e-06
30.242 -2.39237e-24 1.20041e-06
30.3178 -3.89318e-25 1.18843e-06
30.3953 -4.0523e-25 1.17633e-06
30.4746 2.3203e-26 1.1641e-06
30.556 3.40077e-24 1.15172e-06
30.6398 2.75861e-24 1.13916e-06
30.7261 1.3598e-24 1.12639e-06
30.8153 -2.37713e-24 1.11337e-06
30.908 1.21708e-24 1.10005e-06
31.0047 -3.69293e-24 1.08636e-06
31.1063 7.61351e-25 1.07222e-06
31.2138 -9.97519e-27 1.05749e-06
31.3292 -3.17123e-25 1.04197e-06
31.4553 -1.31365e-24 1.02533e-06
31.5978 -1.32377e-24 1.00692e-06
31.7718 -1.21696e-24 9.85005e-07


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoopNs2048/vCLAx_FRG.txt <==
-127.087 6.98941e-17 -2.18307e-20
-126.391 -8.8641e-17 3.08452e-21
-125.821 6.43671e-17 -1.04514e-20
-125.317 -1.4477e-17 -5.96194e-21
-124.855 -3.31074e-17 9.25163e-21
-124.425 6.06774e-17 -1.68795e-20
-124.019 -8.28731e-17 1.56937e-20
-123.632 7.13636e-17 -1.61781e-20
-123.261 -6.31725e-17 1.01769e-20
-122.904 3.35156e-17 -6.30298e-21
-122.559 -1.02009e-17 -2.08057e-21
-122.224 -1.36278e-17 3.03624e-21
-121.898 3.54952e-17 -1.31143e-20
-121.581 -4.21507e-17 7.86316e-21
-121.271 5.32577e-17 -1.63799e-20
-120.968 -4.44247e-17 8.19024e-21
-120.671 4.3523e-17 -1.22281e-20
-120.38 -2.76354e-17 4.53567e-21
-120.094 1.86366e-17 -5.20489e-21
-119.813 -4.4003e-18 -1.2227e-21
-119.536 -7.16597e-18 9.94376e-22
-119.264 1.45332e-17 -6.10623e-21
-118.996 -2.40891e-17 4.84416e-21
-118.732 2.36504e-17 -8.05079e-21
-118.471 -2.874e-17 6.02828e-21
-118.213 2.26879e-17 -7.06836e-21
-117.959 -2.29973e-17 4.65792e-21
-117.708 1.48122e-17 -4.61011e-21
-117.46 -1.15294e-17 1.45386e-21
-117.214 4.3782e-18 -2.02117e-21
-116.971 6.49623e-19 -2.15106e-21
-116.731 -4.83247e-18 7.62274e-23
-116.493 9.82495e-18 -4.76108e-21
-116.258 -1.05438e-17 1.45831e-21
-116.024 1.42421e-17 -5.74841e-21
-115.793 -1.21407e-17 1.96025e-21
-115.564 1.39698e-17 -5.33547e-21
-115.337 -1.03017e-17 1.53658e-21
-115.111 1.03049e-17 -4.11519e-21
-114.888 -6.40658e-18 4.34108e-22
-114.666 5.04958e-18 -2.62906e-21
-114.446 -1.96023e-18 -8.80838e-22
-114.228 -1.02023e-19 -1.24523e-21
-114.011 1.82264e-18 -1.96426e-21
-113.796 -3.94997e-18 -2.02709e-22
-113.583 4.225e-18 -2.57825e-21
-113.371 -5.92982e-18 3.55555e-22
-113.16 5.0482e-18 -2.70936e-21
-112.951 -6.05822e-18 3.94324e-22
-112.743 4.50466e-18 -2.48134e-21
-112.536 -4.76095e-18 2.51034e-24
-112.331 3.05048e-18 -2.05101e-21
-112.127 -2.66141e-18 -6.39315e-22
-111.924 1.21549e-18 -1.55636e-21
-111.722 -3.8971e-19 -1.32713e-21
-111.522 -5.30904e-19 -1.10044e-21
-111.323 1.55255e-18 -1.89596e-21
-111.124 -1.86078e-18 -7.52499e-22
-110.927 2.86043e-18 -2.25366e-21
-110.731 -2.6153e-18 -5.49091e-22
-110.536 3.43351e-18 -2.38138e-21
-110.342 -2.78993e-18 -4.96166e-22
-110.149 3.34024e-18 -2.31565e-21
-109.956 -2.4932e-18 -5.74247e-22
-109.765 2.75927e-18 -2.12216e-21
-109.575 -1.8953e-18 -7.44041e-22
-109.386 1.91602e-18 -1.86972e-21
-109.197 -1.17951e-18 -9.53531e-22
-109.009 1.02821e-18 -1.61439e-21
-108.823 -5.04816e-19 -1.15163e-21
-108.637 2.67904e-19 -1.39682e-21
-108.451 1.65594e-20 -1.30258e-21
-108.267 -2.57599e-19 -1.24314e-21
-108.084 3.26998e-19 -1.39081e-21
-107.901 -5.08101e-19 -1.1647e-21
-107.719 4.19449e-19 -1.41794e-21
-107.537 -5.00324e-19 -1.15876e-21
-107.357 3.2566e-19 -1.39621e-21
-107.177 -2.90587e-19 -1.21088e-21
-106.998 1.00894e-19 -1.34209e-21
-106.819 4.46644e-20 -1.29957e-21
-106.642 -1.91258e-19 -1.27177e-21
-106.464 4.2659e-19 -1.40197e-21
-106.288 -4.91431e-19 -1.19903e-21
-106.112 7.8744e-19 -1.49882e-21
-105.937 -7.53054e-19 -1.13433e-21
-105.763 1.07874e-18 -1.57746e-21
-105.589 -9.4662e-19 -1.08424e-21
-105.415 1.27424e-18 -1.63187e-21
-105.243 -1.06014e-18 -1.05148e-21
-105.07 1.36863e-18 -1.66146e-21
-104.899 -1.09671e-18 -1.03559e-21
-104.728 1.37329e-18 -1.66901e-21
-104.558 -1.07039e-18 -1.0343e-21
-104.388 1.31049e-18 -1.65919e-21
-104.218 -1.00144e-18 -1.04504e-21
-104.05 1.20751e-18 -1.63744e-21
-103.881 -9.11784e-19 -1.06486e-21
-103.714 1.09134e-18 -1.60852e-21
-103.546 -8.21425e-19 -1.09038e-21
-103.38 9.84814e-19 -1.57632e-21
-103.214 -7.45956e-19 -1.11861e-21
-103.048 9.043e-19 -1.54409e-21
-102.883 -6.95379e-19 -1.14727e-21
-102.718 8.58855e-19 -1.51472e-21
-102.554 -6.73989e-19 -1.1743e-21
-102.39 8.50654e-19 -1.49085e-21
-102.227 -6.81101e-19 -1.19772e-21
-102.064 8.76276e-19 -1.47503e-21
-101.901 -7.12297e-19 -1.21564e-21
-101.739 9.28465e-19 -1.46942e-21
-101.578 -7.60889e-19 -1.22634e-21
-101.417 9.97994e-19 -1.47508e-21
-101.256 -8.19351e-19 -1.22865e-21
-101.096 1.07536e-18 -1.4915e-21
-100.936 -8.8051e-19 -1.22248e-21
-100.777 1.15212e-18 -1.51663e-21
-100.618 -9.38425e-19 -1.20899e-21
-100.459 1.22175e-18 -1.54729e-21
-100.301 -9.88885e-19 -1.19049e-21
-100.143 1.2801e-18 -1.57981e-21
-99.9859 -1.02957e-18 -1.16964e-21
-99.8289 1.32537e-18 -1.61043e-21
-99.6723 -1.05993e-18 -1.14918e-21
-99.516 1.35785e-18 -1.63596e-21
-99.3602 -1.08086e-18 -1.1318e-21
-99.2047 1.37939e-18 -1.65397e-21
-99.0495 -1.09427e-18 -1.11994e-21
-98.8948 1.39285e-18 -1.66319e-21
-98.7404 -1.10263e-18 -1.11554e-21
-98.5863 1.40151e-18 -1.66364e-21
-98.4326 -1.10853e-18 -1.11969e-21
-98.2792 1.4086e-18 -1.65668e-21
-98.1262 -1.11437e-18 -1.13188e-21
-97.9735 1.41687e-18 -1.64449e-21
-97.8212 -1.12205e-18 -1.15019e-21
-97.6692 1.4284e-18 -1.62987e-21
-97.5175 -1.13292e-18 -1.17211e-21
-97.3661 1.44448e-18 -1.61575e-21
-97.2151 -1.14767e-18 -1.19503e-21
-97.0644 1.46563e-18 -1.60467e-21
-96.914 -1.16644e-18 -1.21661e-21
-96.7639 1.49169e-18 -1.59846e-21
-96.6141 -1.1889e-18 -1.23487e-21
-96.4647 1.522e-18 -1.598e-21
-96.3155 -1.21438e-18 -1.24861e-21
-96.1666 1.55558e-18 -1.6033e-21
-96.0181 -1.24205e-18 -1.25727e-21
-95.8698 1.59129e-18 -1.61355e-21
-95.7218 -1.27101e-18 -1.26087e-21
-95.5741 1.62804e-18 -1.62741e-21
-95.4267 -1.30043e-18 -1.26001e-21
-95.2796 1.66485e-18 -1.64326e-21
-95.1327 -1.32963e-18 -1.2558e-21
-94.9862 1.70097e-18 -1.65973e-21
-94.8399 -1.35811e-18 -1.24972e-21
-94.6939 1.7359e-18 -1.67579e-21
-94.5481 -1.3856e-18 -1.24286e-21
-94.4027 1.76942e-18 -1.69078e-21
-94.2575 -1.412e-18 -1.2361e-21
-94.1125 1.80153e-18 -1.70451e-21
-93.9679 -1.43739e-18 -1.23008e-21
-93.8234 1.8324e-18 -1.71707e-21
-93.6793 -1.46196e-18 -1.2254e-21
-93.5354 1.86235e-18 -1.72884e-21
-93.3917 -1.48599e-18 -1.22265e-21
-93.2483 1.89177e-18 -1.74028e-21
-93.1052 -1.5098e-18 -1.22214e-21
-92.9623 1.92105e-18 -1.75162e-21
-92.8196 -1.53369e-18 -1.22373e-21
-92.6772 1.95056e-18 -1.76288e-21
-92.535 -1.55793e-18 -1.22732e-21
-92.3931 1.9806e-18 -1.77372e-21
-92.2514 -1.58274e-18 -1.23287e-21
-92.1099 2.01139e-18 -1.78344e-21
-91.9687 -1.60826e-18 -1.24055e-21
-91.8277 2.04308e-18 -1.79141e-21
-91.6869 -1.63457e-18 -1.25078e-21
-91.5464 2.07572e-18 -1.79686e-21
-91.4061 -1.6617e-18 -1.26366e-21
-91.266 2.1093e-18 -1.79945e-21
-91.1261 -1.68959e-18 -1.27875e-21
-90.9864 2.14373e-18 -1.79914e-21
-90.847 -1.7182e-18 -1.29542e-21
-90.7078 2.17891e-18 -1.79643e-21
-90.5688 -1.74741e-18 -1.31286e-21
-90.43 2.21472e-18 -1.79231e-21
-90.2914 -1.77714e-18 -1.33032e-21
-90.153 2.25103e-18 -1.78829e-21
-90.0149 -1.80728e-18 -1.34659e-21
-89.8769 2.28771e-18 -1.78599e-21
-89.7392 -1.83775e-18 -1.36028e-21
-89.6016 2.32467e-18 -1.78681e-21
-89.4643 -1.86848e-18 -1.37009e-21
-89.3271 2.36183e-18 -1.79183e-21
-89.1902 -1.89943e-18 -1.37547e-21
-89.0535 2.39915e-18 -1.80161e-21
-88.9169 -1.93057e-18 -1.37655e-21
-88.7806 2.43661e-18 -1.81596e-21
-88.6444 -1.96189e-18 -1.37394e-21
-88.5085 2.47422e-18 -1.83412e-21
-88.3727 -1.99341e-18 -1.36885e-21
-88.2371 2.512e-18 -1.85475e-21
-88.1017 -2.02515e-18 -1.3626e-21
-87.9665 2.54999e-18 -1.87604e-21
-87.8315 -2.05714e-18 -1.35683e-21
-87.6966 2.58825e-18 -1.89615e-21
-87.562 -2.08943e-18 -1.35325e-21
-87.4275 2.62682e-18 -1.91337e-21
-87.2932 -2.12207e-18 -1.35353e-21
-87.1591 2.66575e-18 -1.92639e-21
-87.0252 -2.15509e-18 -1.35884e-21
-86.8914 2.7051e-18 -1.93456e-21
-86.7578 -2.18852e-18 -1.36974e-21
-86.6244 2.7449e-18 -1.93802e-21
-86.4912 -2.22241e-18 -1.38598e-21
-86.3581 2.78519e-18 -1.93744e-21
-86.2252 -2.25677e-18 -1.4065e-21
-86.0925 2.82599e-18 -1.93421e-21
-85.9599 -2.29162e-18 -1.42978e-21
-85.8276 2.86732e-18 -1.93003e-21
-85.6953 -2.32698e-18 -1.45403e-21
-85.5633 2.90917e-18 -1.92647e-21
-85.4314 -2.36285e-18 -1.47733e-21
-85.2997 2.95156e-18 -1.92506e-21
-85.1681 -2.39924e-18 -1.49833e-21
-85.0367 2.99447e-18 -1.92709e-21
-84.9055 -2.43614e-18 -1.51576e-21
-84.7744 3.03791e-18 -1.9331e-21
-84.6435 -2.47354e-18 -1.52894e-21
-84.5127 3.08186e-18 -1.94319e-21
-84.3821 -2.51144e-18 -1.53758e-21
-84.2516 3.12631e-18 -1.95691e-21
-84.1213 -2.54985e-18 -1.54207e-21
-83.9912 3.17127e-18 -1.97337e-21
-83.8612 -2.58874e-18 -1.54336e-21
-83.7313 3.21672e-18 -1.9915e-21
-83.6016 -2.62814e-18 -1.54289e-21
-83.4721 3.26267e-18 -2.01013e-21
-83.3427 -2.66802e-18 -1.54202e-21
-83.2134 3.30911e-18 -2.02844e-21
-83.0843 -2.70841e-18 -1.542e-21
-82.9554 3.35605e-18 -2.04578e-21
-82.8266 -2.7493e-18 -1.5436e-21
-82.6979 3.4035e-18 -2.06189e-21
-82.5694 -2.79071e-18 -1.54722e-21
-82.441 3.45145e-18 -2.0768e-21
-82.3127 -2.83263e-18 -1.55301e-21
-82.1846 3.49992e-18 -2.09093e-21
-82.0567 -2.87507e-18 -1.56102e-21
-81.9289 3.54891e-18 -2.10488e-21
-81.8012 -2.91805e-18 -1.57084e-21
-81.6736 3.59843e-18 -2.11919e-21
-81.5462 -2.96156e-18 -1.58188e-21
-81.4189 3.64849e-18 -2.13424e-21
-81.2918 -3.00563e-18 -1.59343e-21
-81.1648 3.69909e-18 -2.15036e-21
-81.0379 -3.05025e-18 -1.605e-21
-80.9112 3.75025e-18 -2.16744e-21
-80.7846 -3.09544e-18 -1.61623e-21
-80.6581 3.80199e-18 -2.18517e-21
-80.5318 -3.14122e-18 -1.62702e-21
-80.4055 3.85431e-18 -2.20284e-21
-80.2795 -3.1876e-18 -1.6376e-21
-80.1535 3.90724e-18 -2.21989e-21
-80.0277 -3.2346e-18 -1.64851e-21
-79.902 3.96079e-18 -2.23568e-21
-79.7764 -3.28223e-18 -1.66005e-21
-79.6509 4.01498e-18 -2.24976e-21
-79.5256 -3.3305e-18 -1.67229e-21
-79.4004 4.06982e-18 -2.262e-21
-79.2753 -3.37943e-18 -1.6853e-21
-79.1504 4.12533e-18 -2.27257e-21
-79.0255 -3.42905e-18 -1.69914e-21
-78.9008 4.18153e-18 -2.28209e-21
-78.7762 -3.47936e-18 -1.71347e-21
-78.6518 4.23843e-18 -2.29134e-21
-78.5274 -3.53037e-18 -1.72785e-21
-78.4032 4.29603e-18 -2.30128e-21
-78.279 -3.5821e-18 -1.74151e-21
-78.155 4.35436e-18 -2.31286e-21
-78.0312 -3.63456e-18 -1.75392e-21
-77.9074 4.41342e-18 -2.32672e-21
-77.7837 -3.68776e-18 -1.7648e-21
-77.6602 4.4732e-18 -2.34338e-21
-77.5368 -3.74171e-18 -1.77393e-21
-77.4135 4.53373e-18 -2.36286e-21
-77.2903 -3.79641e-18 -1.78155e-21
-77.1672 4.59501e-18 -2.38467e-21
-77.0442 -3.85186e-18 -1.78798e-21
-76.9214 4.65703e-18 -2.40782e-21
-76.7986 -3.90809e-18 -1.79402e-21
-76.676 4.71982e-18 -2.43105e-21
-76.5534 -3.9651e-18 -1.80079e-21
-76.431 4.78337e-18 -2.45281e-21
-76.3087 -4.02289e-18 -1.80966e-21
-76.1865 4.84769e-18 -2.47161e-21
-76.0644 -4.08147e-18 -1.82174e-21
-75.9424 4.91281e-18 -2.48605e-21
-75.8205 -4.14087e-18 -1.83809e-21
-75.6988 4.97873e-18 -2.49512e-21
-75.5771 -4.2011e-18 -1.85943e-21
-75.4555 5.04548e-18 -2.49847e-21
-75.3341 -4.26216e-18 -1.88598e-21
-75.2127 5.11308e-18 -2.49615e-21
-75.0914 -4.3241e-18 -1.91752e-21
-74.9703 5.18156e-18 -2.48894e-21
-74.8492 -4.38693e-18 -1.95335e-21
-74.7283 5.25094e-18 -2.47816e-21
-74.6074 -4.45067e-18 -1.99235e-21
-74.4867 5.32125e-18 -2.46567e-21
-74.366 -4.51536e-18 -2.03316e-21
-74.2455 5.39252e-18 -2.45376e-21
-74.125 -4.58101e-18 -2.0742e-21
-74.0047 5.46477e-18 -2.44481e-21
-73.8844 -4.64767e-18 -2.11338e-21
-73.7643 5.53803e-18 -2.44129e-21
-73.6442 -4.71535e-18 -2.14874e-21
-73.5243 5.61232e-18 -2.44547e-21
-73.4044 -4.78407e-18 -2.17842e-21
-73.2846 5.68764e-18 -2.45887e-21
-73.165 -4.85385e-18 -2.20091e-21
-73.0454 5.764e-18 -2.48243e-21
-72.9259 -4.9247e-18 -2.21532e-21
-72.8065 5.84141e-18 -2.51607e-21
-72.6872 -4.99664e-18 -2.22161e-21
-72.568 5.91987e-18 -2.55888e-21
-72.4489 -5.06967e-18 -2.22056e-21
-72.3299 5.99937e-18 -2.60896e-21
-72.211 -5.14378e-18 -2.21368e-21
-72.0921 6.07989e-18 -2.66379e-21
-71.9734 -5.21898e-18 -2.20304e-21
-71.8547 6.16143e-18 -2.72046e-21
-71.7362 -5.29525e-18 -2.19115e-21
-71.6177 6.24399e-18 -2.77599e-21
-71.4993 -5.37261e-18 -2.18061e-21
-71.381 6.32756e-18 -2.82758e-21
-71.2628 -5.45104e-18 -2.17375e-21
-71.1447 6.41214e-18 -2.87325e-21
-71.0266 -5.53054e-18 -2.17259e-21
-70.9087 6.49777e-18 -2.91161e-21
-70.7908 -5.61115e-18 -2.17836e-21
-70.6731 6.58445e-18 -2.94212e-21
-70.5554 -5.69287e-18 -2.1913e-21
-70.4378 6.67225e-18 -2.9652e-21
-70.3203 -5.77573e-18 -2.21092e-21
-70.2028 6.76123e-18 -2.98177e-21
-70.0855 -5.8598e-18 -2.23629e-21
-69.9682 6.85145e-18 -2.99347e-21
-69.851 -5.94513e-18 -2.26632e-21
-69.7339 6.943e-18 -3.002e-21
-69.6169 -6.0318e-18 -2.29974e-21
-69.5 7.036e-18 -3.00908e-21
-69.3832 -6.11989e-18 -2.335e-21
-69.2664 7.13054e-18 -3.01634e-21
-69.1497 -6.20951e-18 -2.37074e-21
-69.0331 7.22675e-18 -3.02491e-21
-68.9166 -6.30075e-18 -2.40618e-21
-68.8001 7.32473e-18 -3.0357e-21
-68.6838 -6.39373e-18 -2.4408e-21
-68.5675 7.42457e-18 -3.04924e-21
-68.4513 -6.48854e-18 -2.47429e-21
-68.3352 7.52636e-18 -3.06567e-21
-68.2191 -6.58527e-18 -2.50641e-21
-68.1031 7.63015e-18 -3.08474e-21
-67.9873 -6.68399e-18 -2.53709e-21
-67.8714 7.73594e-18 -3.1059e-21
-67.7557 -6.78474e-18 -2.5666e-21
-67.6401 7.84372e-18 -3.12837e-21
-67.5245 -6.88752e-18 -2.59548e-21
-67.409 7.95339e-18 -3.15128e-21
-67.2935 -6.99229e-18 -2.62452e-21
-67.1782 8.06485e-18 -3.17349e-21
-67.0629 -7.09897e-18 -2.65439e-21
-66.9477 8.17791e-18 -3.1942e-21
-66.8326 -7.20744e-18 -2.68596e-21
-66.7175 8.29237e-18 -3.21286e-21
-66.6025 -7.31753e-18 -2.71978e-21
-66.4876 8.40799e-18 -3.22942e-21
-66.3728 -7.42904e-18 -2.75588e-21
-66.258 8.52452e-18 -3.24448e-21
-66.1433 -7.54176e-18 -2.79407e-21
-66.0287 8.64172e-18 -3.25881e-21
-65.9142 -7.65547e-18 -2.83351e-21
-65.7997 8.75939e-18 -3.27357e-21
-65.6853 -7.76996e-18 -2.87321e-21
-65.571 8.87739e-18 -3.29004e-21
-65.4567 -7.88507e-18 -2.91219e-21
-65.3425 8.99568e-18 -3.30956e-21
-65.2284 -8.00073e-18 -2.9494e-21
-65.1144 9.11432e-18 -3.33344e-21
-65.0004 -8.11693e-18 -2.98367e-21
-64.8865 9.23354e-18 -3.36247e-21
-64.7726 -8.23381e-18 -3.01434e-21
-64.6589 9.35371e-18 -3.39693e-21
-64.5452 -8.35165e-18 -3.04123e-21
-64.4315 9.47536e-18 -3.4365e-21
-64.318 -8.47087e-18 -3.06483e-21
-64.2045 9.5992e-18 -3.48038e-21
-64.091 -8.59206e-18 -3.0862e-21
-63.9777 9.72608e-18 -3.52712e-21
-63.8644 -8.71593e-18 -3.10668e-21
-63.7511 9.85694e-18 -3.57497e-21
-63.638 -8.84335e-18 -3.1278e-21
-63.5249 9.9928e-18 -3.62228e-21
-63.4118 -8.97522e-18 -3.15088e-21
-63.2989 1.01347e-17 -3.6673e-21
-63.186 -9.1125e-18 -3.17723e-21
-63.0731 1.02834e-17 -3.70872e-21
-62.9604 -9.25607e-18 -3.20789e-21
-62.8477 1.04398e-17 -3.74546e-21
-62.735 -9.40672e-18 -3.24363e-21
-62.6224 1.06043e-17 -3.77707e-21
-62.5099 -9.56498e-18 -3.28517e-21
-62.3975 1.07769e-17 -3.80336e-21
-62.2851 -9.73109e-18 -3.33267e-21
-62.1727 1.09574e-17 -3.82459e-21
-62.0605 -9.90491e-18 -3.38586e-21
-61.9483 1.11447e-17 -3.84152e-21
-61.8361 -1.00858e-17 -3.44365e-21
-61.7241 1.13376e-17 -3.85579e-21
-61.612 -1.02728e-17 -3.5047e-21
-61.5001 1.15338e-17 -3.86946e-21
-61.3882 -1.0464e-17 -3.56746e-21
-61.2764 1.17311e-17 -3.88449e-21
-61.1646 -1.06576e-17 -3.63021e-21
-61.0529 1.19263e-17 -3.90272e-21
-60.9412 -1.08508e-17 -3.69126e-21
-60.8296 1.21164e-17 -3.92603e-21
-60.7181 -1.10408e-17 -3.74907e-21
-60.6066 1.22982e-17 -3.95555e-21
-60.4952 -1.12247e-17 -3.803e-21
-60.3839 1.24687e-17 -3.99147e-21
-60.2726 -1.13994e-17 -3.85278e-21
-60.1613 1.26252e-17 -4.03418e-21
-60.0501 -1.15623e-17 -3.89751e-21
-59.939 1.27663e-17 -4.08445e-21
-59.828 -1.17116e-17 -3.93677e-21
-59.717 1.28911e-17 -4.14139e-21
-59.606 -1.18462e-17 -3.9724e-21
-59.4951 1.30007e-17 -4.20218e-21
-59.3843 -1.19663e-17 -4.00651e-21
-59.2735 1.30975e-17 -4.26532e-21
-59.1628 -1.20737e-17 -4.0395e-21
-59.0521 1.31856e-17 -4.33027e-21
-58.9415 -1.21721e-17 -4.07225e-21
-58.8309 1.32713e-17 -4.39495e-21
-58.7205 -1.22666e-17 -4.10705e-21
-58.61 1.33625e-17 -4.45688e-21
-58.4996 -1.23646e-17 -4.14603e-21
-58.3893 1.34686e-17 -4.51472e-21
-58.279 -1.24747e-17 -4.19054e-21
-58.1688 1.36005e-17 -4.56803e-21
-58.0586 -1.26071e-17 -4.24097e-21
-57.9485 1.37695e-17 -4.61667e-21
-57.8384 -1.27725e-17 -4.29745e-21
-57.7284 1.3987e-17 -4.66077e-21
-57.6185 -1.29816e-17 -4.36018e-21
-57.5086 1.42634e-17 -4.70037e-21
-57.3987 -1.32443e-17 -4.42909e-21
-57.2889 1.46071e-17 -4.7371e-21
-57.1792 -1.35686e-17 -4.50215e-21
-57.0695 1.50237e-17 -4.77387e-21
-56.9599 -1.396e-17 -4.57702e-21
-56.8503 1.55141e-17 -4.81275e-21
-56.7408 -1.44201e-17 -4.65279e-21
-56.6313 1.60742e-17 -4.85378e-21
-56.5218 -1.4946e-17 -4.72847e-21
-56.4125 1.66937e-17 -4.89843e-21
-56.3031 -1.55295e-17 -4.8026e-21
-56.1939 1.73553e-17 -4.94808e-21
-56.0846 -1.61566e-17 -4.87499e-21
-55.9755 1.8035e-17 -5.00181e-21
-55.8663 -1.68073e-17 -4.94773e-21
-55.7573 1.87023e-17 -5.05656e-21
-55.6482 -1.74557e-17 -5.02212e-21
-55.5393 1.93216e-17 -5.11198e-21
-55.4303 -1.80704e-17 -5.09815e-21
-55.3215 1.98537e-17 -5.16655e-21
-55.2126 -1.86155e-17 -5.17979e-21
-55.1039 2.02589e-17 -5.21475e-21
-54.9951 -1.90526e-17 -5.27113e-21
-54.8864 2.04992e-17 -5.25588e-21
-54.7778 -1.93426e-17 -5.37072e-21
-54.6692 2.05424e-17 -5.29234e-21
-54.5607 -1.94492e-17 -5.47921e-21
-54.4522 2.03652e-17 -5.32209e-21
-54.3438 -1.93429e-17 -5.59902e-21
-54.2354 1.99563e-17 -5.34653e-21
-54.127 -1.90046e-17 -5.72545e-21
-54.0187 1.93194e-17 -5.37158e-21
-53.9105 -1.84312e-17 -5.85333e-21
-53.8023 1.84756e-17 -5.40089e-21
-53.6941 -1.76393e-17 -5.98018e-21
-53.586 1.74646e-17 -5.43773e-21
-53.4779 -1.66687e-17 -6.09976e-21
-53.3699 1.63463e-17 -5.48824e-21
-53.262 -1.55846e-17 -6.20598e-21
-53.154 1.52008e-17 -5.55667e-21
-53.0461 -1.4477e-17 -6.29548e-21
-52.9383 1.41282e-17 -5.6449e-21
-52.8305 -1.34581e-17 -6.36592e-21
-52.7228 1.32469e-17 -5.75501e-21
-52.6151 -1.26558e-17 -6.41554e-21
-52.5074 1.26913e-17 -5.8877e-21
-52.3998 -1.22064e-17 -6.44597e-21
-52.2922 1.26068e-17 -6.04024e-21
-52.1847 -1.22433e-17 -6.46157e-21
-52.0772 1.3142e-17 -6.20884e-21
-51.9698 -1.28872e-17 -6.46643e-21
-51.8624 1.4438e-17 -6.38947e-21
-51.7551 -1.42348e-17 -6.46625e-21
-51.6478 1.66128e-17 -6.57503e-21
-51.5405 -1.63506e-17 -6.46903e-21
-51.4333 1.97433e-17 -6.75763e-21
-51.3261 -1.92598e-17 -6.48179e-21
-51.219 2.38436e-17 -6.93068e-21
-51.1119 -2.29444e-17 -6.51092e-21
-51.0048 2.88451e-17 -7.08676e-21
-50.8978 -2.73399e-17 -6.56404e-21
-50.7909 3.45787e-17 -7.21825e-21
-50.684 -3.23322e-17 -6.64791e-21
-50.5771 4.07657e-17 -7.32156e-21
-50.4703 -3.77527e-17 -6.7657e-21
-50.3635 4.70197e-17 -7.39455e-21
-50.2567 -4.33705e-17 -6.92119e-21
-50.15 5.28641e-17 -7.43512e-21
-50.0433 -4.8881e-17 -7.11747e-21
-49.9367 5.77639e-17 -7.44526e-21
-49.8301 -5.38947e-17 -7.35251e-21
-49.7236 6.11716e-17 -7.42853e-21
-49.6171 -5.793e-17 -7.62488e-21
-49.5106 6.2581e-17 -7.38969e-21
-49.4042 -6.04169e-17 -7.92902e-21
-49.2978 6.15804e-17 -7.33685e-21
-49.1914 -6.07204e-17 -8.25754e-21
-49.0851 5.78963e-17 -7.27549e-21
-48.9789 -5.81905e-17 -8.60158e-21
-48.8726 5.14178e-17 -7.21653e-21
-48.7664 -5.22425e-17 -8.94564e-21
-48.6603 4.21987e-17 -7.17162e-21
-48.5542 -4.24643e-17 -9.27843e-21
-48.4481 3.04355e-17 -7.14921e-21
-48.3421 -2.87415e-17 -9.58427e-21
-48.2361 1.64321e-17 -7.16438e-21
-48.1301 -1.1377e-17 -9.84632e-21
-48.0242 5.66635e-19 -7.22869e-21
-47.9183 8.8183e-18 -1.00538e-20
-47.8125 -1.67197e-17 -7.35335e-21
-47.7067 3.04968e-17 -1.01919e-20
-47.6009 -3.48914e-17 -7.55142e-21
-47.4952 5.18308e-17 -1.02513e-20
-47.3895 -5.32337e-17 -7.82894e-21
-47.2839 7.0668e-17 -1.02256e-20
-47.1783 -7.07181e-17 -8.19273e-21
-47.0727 8.47778e-17 -1.011e-20
-46.9671 -8.5844e-17 -8.64302e-21
-46.8616 9.21563e-17 -9.90783e-21
-46.7562 -9.65048e-17 -9.17541e-21
-46.6507 9.13315e-17 -9.62548e-21
-46.5454 -9.99445e-17 -9.78277e-21
-46.44 8.15965e-17 -9.27835e-21
-46.3347 -9.28768e-17 -1.04477e-20
-46.2294 6.30953e-17 -8.88963e-21
-46.1241 -7.1824e-17 -1.11521e-20
-46.0189 3.67092e-17 -8.48741e-21
-45.9138 -3.36948e-17 -1.18686e-20
-45.8086 3.73262e-18 -8.1107e-21
-45.7035 2.34383e-17 -1.25616e-20
-45.5984 -3.46072e-17 -7.79845e-21
-45.4934 9.94741e-17 -1.31965e-20
-45.3884 -7.76663e-17 -7.59441e-21
-45.2834 1.91513e-16 -1.37234e-20
-45.1785 -1.25756e-16 -7.54367e-21
-45.0736 2.93407e-16 -1.41009e-20
-44.9687 -1.8017e-16 -7.68059e-21
-44.8639 3.95867e-16 -1.42842e-20
-44.7591 -2.42693e-16 -8.04299e-21
-44.6544 4.87276e-16 -1.42279e-20
-44.5496 -3.14516e-16 -8.65474e-21
-44.445 5.55259e-16 -1.39149e-20
-44.3403 -3.94646e-16 -9.53286e-21
-44.2357 5.88837e-16 -1.33268e-20
-44.1311 -4.78087e-16 -1.06846e-20
-44.0265 5.8081e-16 -1.24786e-20
-43.922 -5.54271e-16 -1.20968e-20
-43.8175 5.298e-16 -1.14039e-20
-43.7131 -6.06365e-16 -1.37489e-20
-43.6086 4.41317e-16 -1.01617e-20
-43.5042 -6.12056e-16 -1.55878e-20
-43.3999 3.27252e-16 -8.83076e-21
-43.2956 -5.46278e-16 -1.75457e-20
-43.1913 2.0347e-16 -7.50576e-21
-43.087 -3.85955e-16 -1.95258e-20
-42.9828 8.55984e-17 -6.29524e-21
-42.8786 -1.16307e-16 -2.14094e-20
-42.7744 -1.63098e-17 -5.31117e-21
-42.6703 2.62369e-16 -2.30631e-20
-42.5662 -1.02958e-16 -4.66862e-21
-42.4621 7.29059e-16 -2.43393e-20
-42.3581 -1.89141e-16 -4.47575e-21
-42.2541 1.23948e-15 -2.50998e-20
-42.1501 -3.03414e-16 -4.82934e-21
-42.0461 1.72839e-15 -2.52102e-20
-41.9422 -4.82691e-16 -5.81458e-21
-41.8384 2.118e-15 -2.4574e-20
-41.7345 -7.61318e-16 -7.48667e-21
-41.6307 2.33215e-15 -2.31222e-20
-41.5269 -1.15565e-15 -9.86553e-21
-41.4231 2.31473e-15 -2.08344e-20
-41.3194 -1.64693e-15 -1.29358e-20
-41.2157 2.04854e-15 -1.77426e-20
-41.112 -2.16683e-15 -1.66247e-20
-41.0084 1.56966e-15 -1.39429e-20
-40.9048 -2.59121e-15 -2.08204e-20
-40.8012 9.71737e-16 -9.59493e-21
-40.6977 -2.7472e-15 -2.53561e-20
-40.5941 3.9557e-16 -4.91952e-21
-40.4907 -2.43721e-15 -3.00025e-20
-40.3872 1.62075e-18 -2.02182e-22
-40.2838 -1.48008e-15 -3.45059e-20
-40.1804 -7.25528e-17 4.22589e-21
-40.077 2.35429e-16 -3.85535e-20
-39.9736 2.36915e-16 7.98857e-21
-39.8703 2.69455e-15 -4.18336e-20
-39.767 8.7314e-16 1.06831e-20
-39.6638 5.71226e-15 -4.40311e-20
-39.5606 1.63055e-15 1.19035e-20
-39.4574 8.91747e-15 -4.48441e-20
-39.3542 2.16188e-15 1.12772e-20
-39.251 1.17805e-14 -4.40171e-20
-39.1479 2.0319e-15 8.48409e-21
-39.0448 1.36927e-14 -4.13362e-20
-38.9418 8.20848e-16 3.31959e-21
-38.8387 1.40944e-14 -3.66684e-20
-38.7357 -1.73258e-15 -4.30302e-21
-38.6328 1.26364e-14 -2.99664e-20
-38.5298 -5.57411e-15 -1.42892e-20
-38.4269 9.33859e-15 -2.12813e-20
-38.324 -1.0202e-14 -2.63711e-20
-38.2211 4.70566e-15 -1.08254e-20
-38.1183 -1.46081e-14 -4.01193e-20
-38.0155 -2.51831e-16 1.06051e-21
-37.9127 -1.7337e-14 -5.4894e-20
-37.8099 -4.12899e-15 1.38422e-20
-37.7072 -1.66941e-14 -6.9931e-20
-37.6045 -5.389e-15 2.68019e-20
-37.5018 -1.11018e-14 -8.43809e-20
-37.3991 -2.75786e-15 3.90475e-20
-37.2965 4.3613e-16 -9.72616e-20
-37.1939 4.31092e-15 4.95139e-20
-37.0913 1.78495e-14 -1.07672e-19
-36.9888 1.52077e-14 5.7088e-20
-36.8863 3.96201e-14 -1.14534e-19
-36.7838 2.791e-14 6.064e-20
-36.6813 6.26482e-14 -1.17007e-19
-36.5789 3.90369e-14 5.9109e-20
-36.4764 8.24969e-14 -1.1413e-19
-36.374 4.43206e-14 5.16893e-20
-36.2717 9.40878e-14 -1.05263e-19
-36.1693 3.95233e-14 3.77597e-20
-36.067 9.28282e-14 -8.99216e-20
-35.9647 2.17155e-14 1.71312e-20
-35.8624 7.60195e-14 -6.78534e-20
-35.7602 -9.30221e-15 -9.95742e-21
-35.658 4.42677e-14 -3.92563e-20
-35.5558 -4.97742e-14 -4.28231e-20
-35.4536 2.507e-15 -4.73762e-21
-35.3515 -9.13802e-14 -8.02237e-20
-35.2493 -3.97866e-14 3.46171e-20
-35.1472 -1.21647e-13 -1.20511e-19
-35.0452 -6.9554e-14 7.71077e-20
-34.9431 -1.25661e-13 -1.61662e-19
-34.8411 -7.24557e-14 1.20526e-19
-34.7391 -8.91186e-14 -2.01212e-19
-34.6371 -3.63865e-14 1.61997e-19
-34.5352 -2.37793e-15 -2.36729e-19
-34.4332 4.43175e-14 1.98289e-19
-34.3313 1.35199e-13 -2.65288e-19
-34.2294 1.64884e-13 2.2594e-19
-34.1276 3.11699e-13 -2.84317e-19
-34.0257 3.07514e-13 2.41223e-19
-33.9239 5.01167e-13 -2.91098e-19
-33.8221 4.41458e-13 2.40919e-19
-33.7204 6.65367e-13 -2.83316e-19
-33.6186 5.26755e-13 2.22015e-19
-33.5169 7.59531e-13 -2.58945e-19
-33.4152 5.22027e-13 1.82682e-19
-33.3135 7.42053e-13 -2.1636e-19
-33.2119 3.95732e-13 1.22003e-19
-33.1102 5.86979e-13 -1.54927e-19
-33.0086 1.39131e-13 4.05661e-20
-32.907 2.96939e-13 -7.47215e-20
-32.8055 -2.21937e-13 -5.98967e-20
-32.7039 -8.68084e-14 2.25499e-20
-32.6024 -6.20145e-13 -1.7585e-19
-32.5009 -4.81051e-13 1.34079e-19
-32.3994 -9.48385e-13 -3.02673e-19
-32.298 -7.6746e-13 2.55253e-19
-32.1966 -1.07294e-12 -4.34224e-19
-32.0951 -8.11544e-13 3.79606e-19
-31.9937 -8.58914e-13 -5.63726e-19
-31.8924 -4.9316e-13 4.99327e-19
-31.791 -2.05762e-13 -6.82899e-19
-31.6897 2.55392e-13 6.05292e-19
-31.5884 9.12961e-13 -7.83559e-19
-31.4871 1.4112e-12 6.87371e-19
-31.3859 2.41468e-12 -8.56481e-19
-31.2846 2.83291e-12 7.35906e-19
-31.1834 4.08911e-12 -8.92742e-19
-31.0822 4.25486e-12 7.41549e-19
-30.981 5.60697e-12 -8.83372e-19
-30.8798 5.31312e-12 6.96841e-19
-30.7787 6.56428e-12 -8.20795e-19
-30.6776 5.60886e-12 5.96152e-19
-30.5765 6.56383e-12 -6.98407e-19
-30.4754 4.80595e-12 4.37348e-19
-30.3743 5.32599e-12 -5.1264e-19
-30.2733 2.74975e-12 2.20641e-19
-30.1723 2.81009e-12 -2.63611e-19
-30.0713 -4.17152e-13 -5.03021e-20
-29.9703 -6.8221e-13 4.32021e-20
-29.8694 -4.1746e-12 -3.69369e-19
-29.7684 -4.45656e-12 3.97655e-19
-29.6675 -7.61536e-12 -7.25986e-19
-29.5666 -7.46211e-12 7.83926e-19
-29.4657 -9.53624e-12 -1.10609e-18
-29.3649 -8.43781e-12 1.18286e-18
-29.264 -8.64393e-12 -1.4894e-18
-29.1632 -6.17097e-12 1.57085e-18
-29.0624 -3.86412e-12 -1.85378e-18
-28.9616 1.58543e-13 1.92213e-18
-28.8608 5.28977e-12 -2.17041e-18
-28.7601 1.06091e-11 2.20939e-18
-28.6594 1.83649e-11 -2.41075e-18
-28.5586 2.41738e-11 2.40493e-18
-28.458 3.37356e-11 -2.54353e-18
-28.3573 3.86492e-11 2.48088e-18
-28.2566 4.85972e-11 -2.54211e-18
-28.156 5.07809e-11 2.41255e-18
-28.0554 5.9276e-11 -2.38032e-18
-27.9548 5.6751e-11 2.17857e-18
-27.8542 6.18942e-11 -2.04334e-18
-27.7536 5.30109e-11 1.7617e-18
-27.6531 5.33474e-11 -1.52269e-18
-27.5526 3.73676e-11 1.15243e-18
-27.452 3.2453e-11 -8.22729e-19
-27.3516 1.01283e-11 3.52502e-19
-27.2511 1.02525e-12 4.17629e-20
-27.1506 -2.49809e-11 -6.25828e-19
-27.0502 -3.54394e-11 1.04088e-18
-26.9498 -6.04583e-11 -1.75735e-18
-26.8494 -6.78023e-11 2.13134e-18
-26.749 -8.55461e-11 -3.00148e-18
-26.6486 -8.43157e-11 3.26125e-18
-26.5483 -8.78232e-11 -4.29682e-18
-26.4479 -7.27552e-11 4.36814e-18
-26.3476 -5.58609e-11 -5.57029e-18
-26.2473 -2.35002e-11 5.38399e-18
-26.147 1.73639e-11 -6.73051e-18
-26.0467 6.69024e-11 6.23293e-18
-25.9465 1.30924e-10 -7.68136e-18
-25.8463 1.92466e-10 6.83992e-18
-25.746 2.7317e-10 -8.31672e-18
-25.6458 3.35786e-10 7.12873e-18
-25.5456 4.2078e-10 -8.53698e-18
-25.4455 4.68384e-10 7.02956e-18
-25.3453 5.40596e-10 -8.25359e-18
-25.2452 5.54208e-10 6.47811e-18
-25.1451 5.9484e-10 -7.39172e-18
-25.045 5.5656e-10 5.43143e-18
-24.9449 5.49616e-10 -5.9105e-18
-24.8448 4.47923e-10 3.85019e-18
-24.7447 3.85701e-10 -3.80521e-18
-24.6447 2.21188e-10 1.73032e-18
-24.5447 1.09586e-10 -1.11362e-18
-24.4447 -1.00226e-10 -9.12551e-19
-24.3447 -2.38073e-10 2.08993e-18
-24.2447 -4.56488e-10 -4.00727e-18
-24.1447 -5.79914e-10 5.68918e-18
-24.0448 -7.52966e-10 -7.45073e-18
-23.9448 -8.08193e-10 9.52711e-18
-23.8449 -8.71811e-10 -1.10838e-17
-23.745 -8.01731e-10 1.34039e-17
-23.6451 -6.94272e-10 -1.47071e-17
-23.5453 -4.53033e-10 1.71057e-17
-23.4454 -1.31907e-10 -1.80729e-17
-23.3456 2.97772e-10 2.03722e-17
-23.2457 8.38261e-10 -2.09123e-17
-23.1459 1.42872e-09 2.2945e-17
-23.0461 2.14262e-09 -2.29423e-17
-22.9463 2.81064e-09 2.45319e-17
-22.8466 3.59389e-09 -2.38838e-17
-22.7468 4.20104e-09 2.48832e-17
-22.647 4.89812e-09 -2.34746e-17
-22.5473 5.26636e-09 2.37444e-17
-22.4476 5.69346e-09 -2.14981e-17
-22.3479 5.63782e-09 2.09313e-17
-22.2482 5.62253e-09 -1.78032e-17
-22.1485 4.99876e-09 1.63052e-17
-22.0489 4.43205e-09 -1.23186e-17
-21.9492 3.19248e-09 9.83399e-18
-21.8496 2.08349e-09 -5.10116e-18
-21.75 3.29177e-10 1.55732e-18
-21.6504 -1.15086e-09 3.69577e-18
-21.5508 -3.13711e-09 -8.32758e-18
-21.4512 -4.63806e-09 1.37867e-17
-21.3517 -6.39413e-09 -1.95097e-17
-21.2521 -7.41249e-09 2.47595e-17
-21.1526 -8.3479e-09 -3.15199e-17
-21.053 -8.30422e-09 3.606e-17
-20.9535 -7.80487e-09 -4.37582e-17
-20.854 -6.17245e-09 4.70537e-17
-20.7545 -3.75168e-09 -5.54813e-17
-20.6551 -2.21439e-10 5.69909e-17
-20.5556 4.30533e-09 -6.5841e-17
-20.4562 9.65437e-09 6.5117e-17
-20.3567 1.60095e-08 -7.38904e-17
-20.2573 2.25786e-08 7.06061e-17
-20.1579 2.99253e-08 -7.86872e-17
-20.0585 3.65546e-08 7.27106e-17
-19.9591 4.35144e-08 -7.9301e-17
-19.8598 4.85783e-08 7.06632e-17
-19.7604 5.34023e-08 -7.49779e-17
-19.661 5.50699e-08 6.38803e-17
-19.5617 5.59769e-08 -6.51133e-17
-19.4624 5.26327e-08 5.18757e-17
-19.3631 4.82874e-08 -4.94082e-17
-19.2638 3.90596e-08 3.44316e-17
-19.1645 2.91159e-08 -2.78582e-17
-19.0652 1.44132e-08 1.16224e-17
-18.9659 -1.34566e-12 -8.1608e-19
-18.8667 -1.80868e-08 -1.60817e-17
-18.7675 -3.40993e-08 3.09346e-17
-18.6682 -5.16848e-08 -4.78107e-17
-18.569 -6.47745e-08 6.63517e-17
-18.4698 -7.65175e-08 -8.21605e-17
-18.3706 -8.1101e-08 1.03852e-16
-18.2714 -8.10496e-08 -1.17412e-16
-18.1723 -7.15831e-08 1.41553e-16
-18.0731 -5.45151e-08 -1.51414e-16
-17.9739 -2.70145e-08 1.77055e-16
-17.8748 9.90779e-09 -1.81896e-16
-17.7757 5.61813e-08 2.0772e-16
-17.6766 1.11769e-07 -2.06254e-16
-17.5774 1.72854e-07 2.30662e-16
-17.4784 2.40711e-07 -2.22095e-16
-17.3793 3.07207e-07 2.42931e-16
-17.2802 3.75519e-07 -2.26867e-16
-17.1811 4.33051e-07 2.41877e-16
-17.0821 4.85753e-07 -2.184e-16
-16.983 5.16976e-07 2.25174e-16
-16.884 5.36553e-07 -1.94703e-16
-16.785 5.2475e-07 1.91418e-16
-16.686 4.96496e-07 -1.5439e-16
-16.587 4.30422e-07 1.39831e-16
-16.488 3.47584e-07 -9.68293e-17
-16.389 2.26711e-07 7.09609e-17
-16.29 9.54603e-08 -2.22897e-17
-16.191 -6.56455e-08 -1.38651e-17
-16.0921 -2.22859e-07 6.74525e-17
-15.9932 -3.92544e-07 -1.12044e-16
-15.8942 -5.36766e-07 1.6929e-16
-15.7953 -6.68146e-07 -2.20124e-16
-15.6964 -7.48104e-07 2.78186e-16
-15.5975 -7.85729e-07 -3.33575e-16
-15.4986 -7.46978e-07 3.88299e-16
-15.3997 -6.38346e-07 -4.46665e-16
-15.3008 -4.36763e-07 4.91912e-16
-15.202 -1.47391e-07 -5.52726e-16
-15.1031 2.34967e-07 5.8125e-16
-15.0042 7.05654e-07 -6.4405e-16
-14.9054 1.24579e-06 6.4771e-16
-14.8066 1.85177e-06 -7.12315e-16
-14.7078 2.47651e-06 6.83512e-16
-14.6089 3.12034e-06 -7.48868e-16
-14.5101 3.70729e-06 6.81294e-16
-14.4113 4.24746e-06 -7.4493e-16
-14.3126 4.63974e-06 6.3592e-16
-14.2138 4.91292e-06 -6.92618e-16
-14.115 4.94904e-06 5.43834e-16
-14.0163 4.80665e-06 -5.85287e-16
-13.9175 4.36309e-06 4.04047e-16
-13.8188 3.71781e-06 -4.1958e-16
-13.72 2.75759e-06 2.17778e-16
-13.6213 1.63094e-06 -1.94823e-16
-13.5226 2.47194e-07 -1.05532e-17
-13.4239 -1.19459e-06 8.48037e-17
-13.3252 -2.75374e-06 -2.74184e-16
-13.2265 -4.18956e-06 4.11036e-16
-13.1278 -5.52864e-06 -5.62906e-16
-13.0291 -6.51065e-06 7.70321e-16
-12.9304 -7.1372e-06 -8.63885e-16
-12.8318 -7.1639e-06 1.14379e-15
-12.7331 -6.58372e-06 -1.1617e-15
-12.6345 -5.21492e-06 1.50926e-15
-12.5358 -3.06325e-06 -1.43859e-15
-12.4372 -6.12602e-08 1.84021e-15
-12.3386 3.75252e-06 -1.67466e-15
-12.2399 8.28397e-06 2.10934e-15
-12.1413 1.34523e-05 -1.84869e-15
-12.0427 1.89703e-05 2.28782e-15
-11.9441 2.47254e-05 -1.93927e-15
-11.8455 3.02333e-05 2.35023e-15
-11.747 3.53875e-05 -1.92462e-15
-11.6484 3.95382e-05 2.27316e-15
-11.5498 4.26532e-05 -1.7878e-15
-11.4513 4.39871e-05 2.03957e-15
-11.3527 4.36752e-05 -1.5138e-15
-11.2542 4.09775e-05 1.63865e-15
-11.1556 3.63001e-05 -1.09704e-15
-11.0571 2.90251e-05 1.06915e-15
-10.9585 1.99185e-05 -5.3532e-16
-10.86 8.59028e-06 3.41822e-16
-10.7615 -3.79032e-06 1.61452e-16
-10.663 -1.73192e-05 -5.22245e-16
-10.5645 -3.04582e-05 9.75534e-16
-10.466 -4.30117e-05 -1.48753e-15
-10.3675 -5.32093e-05 1.8767e-15
-10.269 -6.06514e-05 -2.50964e-15
-10.1706 -6.35828e-05 2.82477e-15
-10.0721 -6.15718e-05 -3.53149e-15
-9.97362 -5.32188e-05 3.76669e-15
-9.87516 -3.82882e-05 -4.49243e-15
-9.77671 -1.61248e-05 4.63737e-15
-9.67826 1.30821e-05 -5.32442e-15
-9.57982 4.88798e-05 5.36659e-15
-9.48138 9.04991e-05 -5.96153e-15
-9.38295 0.000136135 5.87506e-15
-9.28453 0.000184442 -6.33546e-15
-9.18611 0.000232228 6.09251e-15
-9.0877 0.000277807 -6.38555e-15
-8.98929 0.00031685 5.94792e-15
-8.89088 0.00034783 -6.05581e-15
-8.79249 0.000365831 5.39567e-15
-8.69409 0.000370227 -5.3048e-15
-8.59571 0.000356322 4.399e-15
-8.49732 0.000325257 -4.10514e-15
-8.39895 0.000273488 2.96074e-15
-8.30058 0.000204731 -2.45223e-15
-8.20221 0.000117442 1.09966e-15
-8.10385 1.84122e-05 -3.69896e-16
-8.00549 -9.13878e-05 -1.12132e-15
-7.90714 -0.000202156 2.09286e-15
-7.80879 -0.000310463 -3.61794e-15
-7.71044 -0.000404337 4.84418e-15
-7.6121 -0.000478657 -6.26976e-15
-7.51377 -0.000520981 7.76562e-15
-7.41544 -0.00052598 -8.93385e-15
-7.31711 -0.000483184 1.06927e-14
-7.21879 -0.000389043 -1.14554e-14
-7.12048 -0.000237912 1.34375e-14
-7.02216 -3.0094e-05 -1.36595e-14
-6.92385 0.00023252 1.57836e-14
-6.82555 0.00054421 -1.53745e-14
-6.72725 0.00089367 1.75123e-14
-6.62895 0.00126938 -1.64195e-14
-6.53066 0.0016503 1.83986e-14
-6.43237 0.00202051 -1.66393e-14
-6.33409 0.00235098 1.82524e-14
-6.2358 0.0026249 -1.58855e-14
-6.13753 0.00280936 1.69076e-14
-6.03925 0.00289209 -1.40545e-14
-5.94098 0.00284231 1.42781e-14
-5.84271 0.00265899 -1.10788e-14
-5.74445 0.00232043 1.03293e-14
-5.64619 0.00184334 -6.93589e-15
-5.54793 0.00122146 5.14261e-15
-5.44968 0.000493683 -1.68588e-15
-5.35143 -0.000326962 -1.13919e-15
-5.25318 -0.00117897 4.53859e-15
-5.15494 -0.00203049 -8.25649e-15
-5.0567 -0.00280255 1.15139e-14
-4.95846 -0.00345028 -1.58791e-14
-4.86023 -0.00388863 1.89379e-14
-4.76199 -0.0040709 -2.36025e-14
-4.66376 -0.00392262 2.64099e-14
-4.56554 -0.00341031 -3.09654e-14
-4.46731 -0.0024898 3.34601e-14
-4.36909 -0.00115655 -3.7485e-14
-4.27087 0.000584329 3.95633e-14
-4.17266 0.00269617 -4.2634e-14
-4.07444 0.00511122 4.41819e-14
-3.97623 0.00774747 -4.59266e-14
-3.87802 0.0104716 4.67868e-14
-3.77982 0.0131647 -4.68711e-14
-3.68161 0.0156391 4.68895e-14
-3.58341 0.0177621 -4.51027e-14
-3.48521 0.0193192 4.40882e-14
-3.38701 0.0202012 -4.03193e-14
-3.28882 0.0202069 3.80935e-14
-3.19062 0.0192975 -3.24233e-14
-3.09243 0.0173316 2.88054e-14
-2.99424 0.014387 -2.14358e-14
-2.89605 0.0104244 1.62977e-14
-2.79786 0.00567007 -7.65609e-15
-2.69968 0.000211444 9.04864e-16
-2.60149 -0.00557216 8.46833e-15
-2.50331 -0.0114718 -1.68262e-14
-2.40513 -0.0169874 2.62589e-14
-2.30695 -0.0218298 -3.60448e-14
-2.20877 -0.0254508 4.4886e-14
-2.1106 -0.027555 -5.57605e-14
-2.01242 -0.0276522 6.33322e-14
-1.91425 -0.0255355 -7.47472e-14
-1.81607 -0.0208956 8.04925e-14
-1.7179 -0.0137079 -9.17289e-14
-1.61973 -0.00396151 9.51937e-14
-1.52156 0.00811987 -1.05301e-13
-1.42339 0.0221646 1.06251e-13
-1.32522 0.0376903 -1.14216e-13
-1.22705 0.053916 1.12517e-13
-1.12889 0.0701737 -1.1723e-13
-1.03072 0.0853203 1.12958e-13
-0.932555 0.0986755 -1.13458e-13
-0.83439 0.108856 1.06756e-13
-0.736225 0.115446 -1.02253e-13
-0.638061 0.116983 9.3323e-14
-0.539897 0.113691 -8.35724e-14
-0.441733 0.104142 7.25121e-14
-0.34357 0.0896714 -5.77769e-14
-0.245407 0.068742 4.46258e-14
-0.147244 0.0446082 -2.59655e-14
-0.0490814 0.0143176 1.03947e-14
0.0490814 -0.000985898 2.10611e-15
0.147244 0.000540504 2.01333e-15
0.245407 -0.000357081 1.6072e-15
0.34357 0.000251332 1.6661e-15
0.441733 -0.000188259 1.29479e-15
0.539897 0.00014879 1.32037e-15
0.638061 -0.000110867 9.66982e-16
0.736225 9.49864e-05 9.78684e-16
0.83439 -6.60115e-05 6.6772e-16
0.932555 6.054e-05 6.62377e-16
1.03072 -3.75523e-05 4.04097e-16
1.12889 3.58974e-05 3.93574e-16
1.22705 -1.90073e-05 1.99663e-16
1.32522 1.74005e-05 1.86658e-16
1.42339 -6.85555e-06 6.86148e-17
1.52156 3.59923e-06 6.50142e-17
1.61973 1.17862e-06 2.76431e-17
1.7179 -6.17341e-06 3.01334e-17
1.81607 6.58046e-06 6.20955e-17
1.91425 -1.24442e-05 6.74339e-17
2.01242 1.02209e-05 1.49871e-16
2.1106 -1.58282e-05 1.38305e-16
2.20877 1.25309e-05 2.67169e-16
2.30695 -1.70215e-05 2.44552e-16
2.40513 1.37005e-05 3.77064e-16
2.50331 -1.6699e-05 3.29883e-16
2.60149 1.38501e-05 4.69649e-16
2.69968 -1.54208e-05 4.0398e-16
2.79786 1.31303e-05 5.13293e-16
2.89605 -1.35946e-05 4.35572e-16
2.99424 1.17463e-05 5.49099e-16
3.09243 -1.14908e-05 4.63989e-16
3.19062 9.9335e-06 5.42497e-16
3.28882 -9.28544e-06 4.48955e-16
3.38701 7.9173e-06 5.17143e-16
3.48521 -7.10122e-06 4.20164e-16
3.58341 5.88377e-06 4.4637e-16
3.68161 -5.03287e-06 3.5349e-16
3.77982 3.96808e-06 3.60581e-16
3.87802 -3.15633e-06 2.70176e-16
3.97623 2.25788e-06 2.39474e-16
4.07444 -1.52819e-06 1.56722e-16
4.17266 8.033e-07 1.05275e-16
4.27087 -1.83065e-07 3.18462e-17
4.36909 -3.72761e-07 -3.47201e-17
4.46731 8.66726e-07 -8.94991e-17
4.56554 -1.2671e-06 -1.60863e-16
4.66376 1.62839e-06 -1.90938e-16
4.76199 -1.89138e-06 -2.53034e-16
4.86023 2.124e-06 -2.56141e-16
4.95846 -2.2688e-06 -3.14396e-16
5.0567 2.38545e-06 -2.9398e-16
5.15494 -2.43106e-06 -3.34635e-16
5.25318 2.4502e-06 -2.96409e-16
5.35143 -2.41535e-06 -3.30558e-16
5.44968 2.35794e-06 -2.77113e-16
5.54793 -2.2612e-06 -2.95661e-16
5.64619 2.14814e-06 -2.33526e-16
5.74445 -2.00765e-06 -2.48581e-16
5.84271 1.85818e-06 -1.85209e-16
5.94098 -1.69107e-06 -1.92947e-16
6.03925 1.52196e-06 -1.39134e-16
6.13753 -1.34352e-06 -1.42108e-16
6.2358 1.1688e-06 -9.53546e-17
6.33409 -9.91865e-07 -9.4308e-17
6.43237 8.228e-07 -5.70188e-17
6.53066 -6.57392e-07 -5.64532e-17
6.62895 5.02536e-07 -2.88588e-17
6.72725 -3.5582e-07 -2.55737e-17
6.82555 2.21154e-07 -8.57546e-18
6.92385 -9.76274e-08 -2.37126e-18
7.02216 -1.32499e-08 6.98498e-18
7.12048 1.11419e-07 1.6877e-17
7.21879 -1.97022e-07 2.07706e-17
7.31711 2.69592e-07 3.6085e-17
7.41544 -3.30216e-07 3.77045e-17
7.51377 3.78459e-07 5.77635e-17
7.6121 -4.15804e-07 5.87045e-17
7.71044 4.42104e-07 8.34404e-17
7.80879 -4.58888e-07 8.25107e-17
7.90714 4.66374e-07 1.08515e-16
8.00549 -4.65959e-07 1.06172e-16
8.10385 4.58177e-07 1.33394e-16
8.20221 -4.44231e-07 1.29271e-16
8.30058 4.24858e-07 1.52641e-16
8.39895 -4.01072e-07 1.45653e-16
8.49732 3.73686e-07 1.63816e-16
8.59571 -3.43549e-07 1.53644e-16
8.69409 3.11442e-07 1.64379e-16
8.79249 -2.78077e-07 1.4881e-16
8.89088 2.44127e-07 1.50894e-16
8.98929 -2.1018e-07 1.31527e-16
9.0877 1.7677e-07 1.25979e-16
9.18611 -1.4436e-07 1.03235e-16
9.28453 1.13338e-07 9.1183e-17
9.38295 -8.40437e-08 6.78611e-17
9.48138 5.67277e-08 5.16871e-17
9.57982 -3.16084e-08 2.96435e-17
9.67826 8.82106e-09 1.15949e-17
9.77671 1.1534e-08 -6.94549e-18
9.87516 -2.94117e-08 -2.4659e-17
9.97362 4.4818e-08 -3.85572e-17
10.0721 -5.77758e-08 -5.45902e-17
10.1706 6.83789e-08 -6.3693e-17
10.269 -7.6699e-08 -7.74333e-17
10.3675 8.28965e-08 -8.17441e-17
10.466 -8.70752e-08 -9.26545e-17
10.5645 8.944e-08 -9.31904e-17
10.663 -9.01131e-08 -1.00942e-16
10.7615 8.93228e-08 -9.78055e-17
10.86 -8.71981e-08 -1.02026e-16
10.9585 8.39727e-08 -9.56265e-17
11.0571 -7.9773e-08 -9.69857e-17
11.1556 7.48234e-08 -8.82036e-17
11.2542 -6.92402e-08 -8.64901e-17
11.3527 6.32278e-08 -7.59772e-17
11.4513 -5.68873e-08 -7.17712e-17
11.5498 5.0395e-08 -6.03694e-17
11.6484 -4.38343e-08 -5.44643e-17
11.747 3.73488e-08 -4.32428e-17
11.8455 -3.10033e-08 -3.68478e-17
11.9441 2.49067e-08 -2.7056e-17
12.0427 -1.91057e-08 -2.09135e-17
12.1413 1.36749e-08 -1.31446e-17
12.2399 -8.64468e-09 -7.7732e-18
12.3386 4.05754e-09 -2.39155e-18
12.4372 6.98703e-11 2.15261e-18
12.5358 -3.72371e-09 5.32218e-18
12.6345 6.89843e-09 8.89492e-18
12.7331 -9.60408e-09 1.00622e-17
12.8318 1.18436e-08 1.26648e-17
12.9304 -1.36456e-08 1.21629e-17
13.0291 1.50192e-08 1.40259e-17
13.1278 -1.60064e-08 1.26151e-17
13.2265 1.66198e-08 1.40469e-17
13.3252 -1.691e-08 1.16945e-17
13.4239 1.68916e-08 1.31162e-17
13.5226 -1.66188e-08 1.06541e-17
13.6213 1.61064e-08 1.1943e-17
13.72 -1.54089e-08 9.68608e-18
13.8188 1.45403e-08 1.10678e-17
13.9175 -1.35518e-08 9.23071e-18
14.0163 1.24558e-08 1.05531e-17
14.115 -1.12982e-08 8.98842e-18
14.2138 1.00893e-08 1.01765e-17
14.3126 -8.86801e-09 8.77438e-18
14.4113 7.64256e-09 9.4613e-18
14.5101 -6.44393e-09 7.98148e-18
14.6089 5.27825e-09 8.05489e-18
14.7078 -4.16839e-09 6.54228e-18
14.8066 3.11861e-09 6.05668e-18
14.9054 -2.14394e-09 4.47596e-18
15.0042 1.24705e-09 3.45437e-18
15.1031 -4.35779e-10 1.8834e-18
15.202 -2.884e-10 4.71496e-19
15.3008 9.23951e-10 -9.92392e-19
15.3997 -1.47024e-09 -2.5804e-18
15.4986 1.9309e-09 -3.74827e-18
15.5975 -2.30583e-09 -5.24324e-18
15.6964 2.60265e-09 -5.89637e-18
15.7953 -2.82154e-09 -7.09564e-18
15.8942 2.97291e-09 -7.16999e-18
15.9932 -3.057e-09 -7.85968e-18
16.0921 3.08592e-09 -7.36697e-18
16.191 -3.05982e-09 -7.59174e-18
16.29 2.99151e-09 -6.62183e-18
16.389 -2.881e-09 -6.54335e-18
16.488 2.74092e-09 -5.34185e-18
16.587 -2.57112e-09 -5.08421e-18
16.686 2.38339e-09 -3.854e-18
16.785 -2.17744e-09 -3.52203e-18
16.884 1.96369e-09 -2.41879e-18
16.983 -1.74177e-09 -2.14624e-18
17.0821 1.52042e-09 -1.2623e-18
17.1811 -1.29923e-09 -1.06428e-18
17.2802 1.08505e-09 -4.37944e-19
17.3793 -8.77555e-10 -3.32419e-19
17.4784 6.81666e-10 6.69061e-20
17.5774 -4.97149e-10 1.48804e-19
17.6766 3.271e-10 3.71855e-19
17.7757 -1.71437e-10 4.57394e-19
17.8748 3.15776e-11 5.6488e-19
17.9739 9.23719e-11 6.89592e-19
18.0731 -2.00448e-10 7.13259e-19
18.1723 2.92342e-10 8.91916e-19
18.2714 -3.6928e-10 8.58606e-19
18.3706 4.30757e-10 1.08026e-18
18.4698 -4.78907e-10 1.00318e-18
18.569 5.1305e-10 1.24775e-18
18.6682 -5.35948e-10 1.13823e-18
18.7675 5.46782e-10 1.36859e-18
18.8667 -5.48676e-10 1.20548e-18
18.9659 5.40718e-10 1.43008e-18
19.0652 -5.26158e-10 1.27657e-18
19.1645 5.0404e-10 1.47941e-18
19.2638 -4.7754e-10 1.29374e-18
19.3631 4.45708e-10 1.47597e-18
19.4624 -4.11485e-10 1.29715e-18
19.5617 3.73976e-10 1.43617e-18
19.661 -3.35768e-10 1.2423e-18
19.7604 2.9606e-10 1.33031e-18
19.8598 -2.57007e-10 1.146e-18
19.9591 2.1794e-10 1.18333e-18
20.0585 -1.80535e-10 9.89779e-19
20.1579 1.44278e-10 9.77953e-19
20.2573 -1.10362e-10 7.9142e-19
20.3567 7.84375e-11 7.33681e-19
20.4562 -4.92354e-11 5.5639e-19
20.5556 2.25723e-11 4.64542e-19
20.6551 1.24258e-12 3.11449e-19
20.7545 -2.22329e-11 2.07423e-19
20.854 4.04548e-11 9.24862e-20
20.9535 -5.57878e-11 -6.45619e-21
21.053 6.85869e-11 -7.49718e-20
21.1526 -7.86093e-11 -1.5424e-19
21.2521 8.64376e-11 -1.77059e-19
21.3517 -9.17331e-11 -2.36733e-19
21.4512 9.52349e-11 -2.14484e-19
21.5508 -9.65373e-11 -2.53211e-19
21.6504 9.64683e-11 -2.02346e-19
21.75 -9.45846e-11 -2.29609e-19
21.8496 9.17425e-11 -1.64284e-19
21.9492 -8.74891e-11 -1.74156e-19
22.0489 8.26573e-11 -1.04274e-19
22.1485 -7.68096e-11 -1.08773e-19
22.2482 7.0714e-11 -4.12624e-20
22.3479 -6.39698e-11 -4.558e-20
22.4476 5.72492e-11 1.13405e-20
22.5473 -5.02049e-11 2.03007e-21
22.647 4.33925e-11 4.4926e-20
22.7468 -3.653e-11 4.18416e-20
22.8466 3.00459e-11 7.42489e-20
22.9463 -2.37301e-11 7.73034e-20
23.0461 1.78816e-11 1.00083e-19
23.1459 -1.23644e-11 1.15497e-19
23.2457 7.35333e-12 1.37163e-19
23.3456 -2.78394e-12 1.66971e-19
23.4454 -1.28193e-12 1.86825e-19
23.5453 4.84296e-12 2.28826e-19
23.6451 -7.93516e-12 2.44464e-19
23.745 1.05e-11 2.93592e-19
23.8449 -1.26534e-11 3.01646e-19
23.9448 1.42902e-11 3.52903e-19
24.0448 -1.55869e-11 3.51852e-19
24.1447 1.64034e-11 4.01863e-19
24.2447 -1.69572e-11 3.89792e-19
24.3447 1.70856e-11 4.33241e-19
24.4447 -1.70288e-11 4.07656e-19
24.5447 1.66126e-11 4.4155e-19
24.6447 -1.60837e-11 4.06292e-19
24.7447 1.5267e-11 4.29021e-19
24.8448 -1.44013e-11 3.8603e-19
24.9449 1.33201e-11 4.01082e-19
25.045 -1.22426e-11 3.53095e-19
25.1451 1.10186e-11 3.58681e-19
25.2452 -9.83898e-12 3.06896e-19
25.3453 8.57544e-12 3.05976e-19
25.4455 -7.38519e-12 2.53857e-19
25.5456 6.1652e-12 2.47203e-19
25.6458 -5.03606e-12 1.99462e-19
25.746 3.92196e-12 1.93168e-19
25.8463 -2.90629e-12 1.52897e-19
25.9465 1.94055e-12 1.47655e-19
26.0467 -1.07253e-12 1.15894e-19
26.147 2.79657e-13 1.13114e-19
26.2473 4.22673e-13 9.08063e-20
26.3476 -1.03367e-12 9.05004e-20
26.4479 1.5659e-12 7.67299e-20
26.5483 -1.99863e-12 7.78968e-20
26.6486 2.36722e-12 7.03014e-20
26.749 -2.63499e-12 7.17443e-20
26.8494 2.85447e-12 6.88023e-20
26.9498 -2.97737e-12 6.93199e-20
27.0502 3.06776e-12 6.91585e-20
27.1506 -3.07e-12 6.86165e-20
27.2511 3.05439e-12 7.02891e-20
27.3516 -2.96202e-12 6.81936e-20
27.452 2.8646e-12 6.93505e-20
27.5526 -2.70357e-12 6.54058e-20
27.6531 2.54793e-12 6.60004e-20
27.7536 -2.34261e-12 6.08179e-20
27.8542 2.15057e-12 6.12276e-20
27.9548 -1.92265e-12 5.67485e-20
28.0554 1.71333e-12 5.73558e-20
28.156 -1.48116e-12 5.41293e-20
28.2566 1.27048e-12 5.48535e-20
28.3573 -1.04868e-12 5.29797e-20
28.458 8.49168e-13 5.37818e-20
28.5586 -6.48608e-13 5.37119e-20
28.6594 4.69386e-13 5.47331e-20
28.7601 -2.97353e-13 5.633e-20
28.8608 1.4437e-13 5.68954e-20
28.9616 -4.90539e-15 5.93718e-20
29.0624 -1.1871e-13 5.89561e-20
29.1632 2.24347e-13 6.17209e-20
29.264 -3.17851e-13 6.00521e-20
29.3649 3.90661e-13 6.2861e-20
29.4657 -4.55215e-13 6.01788e-20
29.5666 4.97917e-13 6.28101e-20
29.6675 -5.36105e-13 5.93559e-20
29.7684 5.52608e-13 6.18146e-20
29.8694 -5.67973e-13 5.79634e-20
29.9703 5.62895e-13 6.055e-20
30.0713 -5.59529e-13 5.7063e-20
30.1723 5.37776e-13 5.95207e-20
30.2733 -5.19959e-13 5.60483e-20
30.3743 4.86375e-13 5.81183e-20
30.4754 -4.5829e-13 5.49089e-20
30.5765 4.17387e-13 5.64763e-20
30.6776 -3.82897e-13 5.30131e-20
30.7787 3.38661e-13 5.36541e-20
30.8798 -3.01159e-13 5.02637e-20
30.981 2.56928e-13 5.03366e-20
31.0822 -2.19239e-13 4.70357e-20
31.1834 1.77644e-13 4.64482e-20
31.2846 -1.41991e-13 4.3223e-20
31.3859 1.04949e-13 4.22825e-20
31.4871 -7.29511e-14 3.91599e-20
31.5884 4.17079e-14 3.79456e-20
31.6897 -1.44205e-14 3.49863e-20
31.791 -1.03868e-14 3.38206e-20
31.8924 3.24097e-14 3.1144e-20
31.9937 -5.0659e-14 3.01684e-20
32.0951 6.72883e-14 2.77733e-20
32.1966 -7.92724e-14 2.70978e-20
32.298 9.07189e-14 2.49742e-20
32.3994 -9.70411e-14 2.47472e-20
32.5009 1.03769e-13 2.29462e-20
32.6024 -1.05243e-13 2.31532e-20
32.7039 1.07888e-13 2.15533e-20
32.8055 -1.05445e-13 2.21582e-20
32.907 1.04741e-13 2.07182e-20
33.0086 -9.93506e-14 2.17223e-20
33.1102 9.60647e-14 2.04486e-20
33.2119 -8.86702e-14 2.16355e-20
33.3135 8.35517e-14 2.03818e-20
33.4152 -7.50189e-14 2.17608e-20
33.5169 6.876e-14 2.04932e-20
33.6186 -5.98424e-14 2.18194e-20
33.7204 5.30506e-14 2.0496e-20
33.8221 -4.43675e-14 2.1849e-20
33.9239 3.75489e-14 2.04903e-20
34.0257 -2.95772e-14 2.17253e-20
34.1276 2.31293e-14 2.03474e-20
34.2294 -1.62038e-14 2.14647e-20
34.3313 1.04161e-14 2.01141e-20
34.4332 -4.73962e-15 2.10627e-20
34.5352 -1.99232e-16 1.97484e-20
34.6371 4.54133e-15 2.05299e-20
34.7391 -8.53283e-15 1.92945e-20
34.8411 1.15531e-14 1.99221e-20
34.9431 -1.45747e-14 1.88401e-20
35.0452 1.6363e-14 1.9338e-20
35.1472 -1.8453e-14 1.84036e-20
35.2493 1.91551e-14 1.87675e-20
35.3515 -2.03968e-14 1.80149e-20
35.4536 2.01942e-14 1.82576e-20
35.5558 -2.07017e-14 1.7679e-20
35.658 1.97935e-14 1.77909e-20
35.7602 -1.96982e-14 1.735e-20
35.8624 1.82853e-14 1.73759e-20
35.9647 -1.77244e-14 1.70356e-20
36.067 1.59975e-14 1.69456e-20
36.1693 -1.51047e-14 1.66424e-20
36.2717 1.32345e-14 1.64295e-20
36.374 -1.21336e-14 1.61462e-20
36.4764 1.02644e-14 1.58266e-20
36.5789 -9.06385e-15 1.54933e-20
36.6813 7.31082e-15 1.50861e-20
36.7838 -6.10085e-15 1.46612e-20
36.8863 4.54837e-15 1.41935e-20
36.9888 -3.40003e-15 1.36861e-20
37.0913 2.10308e-15 1.32167e-20
37.1939 -1.06822e-15 1.26299e-20
37.2965 5.49186e-17 1.22128e-20
37.3991 8.32525e-16 1.15753e-20
37.5018 -1.55719e-15 1.12668e-20
37.6045 2.27918e-15 1.05895e-20
37.7072 -2.72901e-15 1.04266e-20
37.8099 3.28094e-15 9.73891e-21
37.9127 -3.48388e-15 9.7323e-21
38.0155 3.87186e-15 9.02952e-21
38.1183 -3.86546e-15 9.18409e-21
38.2211 4.10356e-15 8.48024e-21
38.324 -3.93077e-15 8.77492e-21
38.4269 4.03845e-15 8.07119e-21
38.5298 -3.74386e-15 8.49644e-21
38.6328 3.74367e-15 7.78487e-21
38.7357 -3.37047e-15 8.30104e-21
38.8387 3.28604e-15 7.57701e-21
38.9418 -2.87364e-15 8.16136e-21
39.0448 2.72812e-15 7.43078e-21
39.1479 -2.31044e-15 8.05361e-21
39.251 2.12524e-15 7.31057e-21
39.3542 -1.72976e-15 7.94907e-21
39.4574 1.52378e-15 7.20297e-21
39.5606 -1.17106e-15 7.84374e-21
39.6638 9.60134e-16 7.09664e-21
39.767 -6.63966e-16 7.72042e-21
39.8703 4.60675e-16 6.98035e-21
39.9736 -2.28528e-16 7.57807e-21
40.077 4.22288e-17 6.85053e-21
40.1804 1.23949e-16 7.4095e-21
40.2838 -2.86923e-16 6.70227e-21
40.3872 3.89739e-16 7.2139e-21
40.4907 -5.25748e-16 6.53327e-21
40.5941 5.71304e-16 6.99001e-21
40.6977 -6.78988e-16 6.34765e-21
40.8012 6.75811e-16 6.74148e-21
40.9048 -7.55646e-16 6.14571e-21
41.0084 7.13679e-16 6.47376e-21
41.112 -7.67531e-16 5.93404e-21
41.2157 6.97225e-16 6.18709e-21
41.3194 -7.27929e-16 5.71189e-21
41.4231 6.39493e-16 5.88884e-21
41.5269 -6.50473e-16 5.48718e-21
41.6307 5.53271e-16 5.58495e-21
41.7345 -5.48222e-16 5.26341e-21
41.8384 4.50348e-16 5.28236e-21
41.9422 -4.32973e-16 5.05149e-21
42.0461 3.40984e-16 4.99348e-21
42.1501 -3.14794e-16 4.85533e-21
42.2541 2.33597e-16 4.72168e-21
42.3581 -2.01769e-16 4.67698e-21
42.4621 1.34621e-16 4.46767e-21
42.5662 -9.99128e-17 4.51075e-21
42.6703 4.85383e-17 4.22931e-21
42.7744 -1.32371e-17 4.35044e-21
42.8786 -2.19895e-17 4.00305e-21
42.9828 5.60709e-17 4.19144e-21
43.087 -7.58893e-17 3.7868e-21
43.1913 1.07396e-16 4.02829e-21
43.2956 -1.13399e-16 3.57893e-21
43.3999 1.41397e-16 3.85956e-21
43.5042 -1.35765e-16 3.3803e-21
43.6086 1.59688e-16 3.68633e-21
43.7131 -1.44938e-16 3.19445e-21
43.8175 1.64534e-16 3.51231e-21
43.922 -1.43292e-16 3.02266e-21
44.0265 1.58563e-16 3.34258e-21
44.1311 -1.33376e-16 2.87105e-21
44.2357 1.44522e-16 3.18186e-21
44.3403 -1.17708e-16 2.73709e-21
44.445 1.25071e-16 3.03075e-21
44.5496 -9.86145e-17 2.62015e-21
44.6544 1.02638e-16 2.89105e-21
44.7591 -7.81222e-17 2.51707e-21
44.8639 7.9307e-17 2.76267e-21
44.9687 -5.78882e-17 2.42148e-21
45.0736 5.67599e-17 2.64132e-21
45.1785 -3.91734e-17 2.32999e-21
45.2834 3.62563e-17 2.52636e-21
45.3884 -2.28469e-17 2.23717e-21
45.4934 1.86434e-17 2.41628e-21
45.5984 -9.41605e-18 2.14267e-21
45.7035 4.39077e-18 2.30993e-21
45.8086 9.26149e-19 2.045e-21
45.9138 -6.35674e-18 2.20778e-21
46.0189 8.24236e-18 1.94416e-21
46.1241 -1.37172e-17 2.10911e-21
46.2294 1.27883e-17 1.84184e-21
46.3347 -1.80053e-17 2.01434e-21
46.44 1.49506e-17 1.73883e-21
46.5454 -1.96683e-17 1.92337e-21
46.6507 1.519e-17 1.63651e-21
46.7562 -1.9226e-17 1.83477e-21
46.8616 1.39916e-17 1.53521e-21
46.9671 -1.72206e-17 1.748e-21
47.0727 1.1825e-17 1.43517e-21
47.1783 -1.41744e-17 1.66189e-21
47.2839 9.11449e-18 1.33663e-21
47.3895 -1.05596e-17 1.57567e-21
47.4952 6.2193e-18 1.23944e-21
47.6009 -6.77703e-18 1.48959e-21
47.7067 3.42277e-18 1.14439e-21
47.8125 -3.14539e-18 1.40392e-21
47.9183 9.29703e-19 1.05187e-21
48.0242 1.02179e-19 1.31997e-21
48.1301 -1.13007e-18 9.62459e-22
48.2361 2.81463e-18 1.23837e-21
48.3421 -2.69343e-18 8.76873e-22
48.4481 4.91461e-18 1.16019e-21
48.5542 -3.75261e-18 7.95183e-22
48.6603 6.38692e-18 1.08621e-21
48.7664 -4.3424e-18 7.17425e-22
48.8726 7.26517e-18 1.0159e-21
48.9789 -4.527e-18 6.43471e-22
49.0851 7.61801e-18 9.49972e-22
49.1914 -4.38778e-18 5.72909e-22
49.2978 7.53599e-18 8.8766e-22
49.4042 -4.01243e-18 5.0526e-22
49.5106 7.11989e-18 8.28098e-22
49.6171 -3.48624e-18 4.40003e-22
49.7236 6.47089e-18 7.7117e-22
49.8301 -2.8856e-18 3.76863e-22
49.9367 5.68305e-18 7.16054e-22
50.0433 -2.27364e-18 3.15591e-22
50.15 4.83796e-18 6.62353e-22
50.2567 -1.69808e-18 2.55997e-22
50.3635 4.00157e-18 6.09886e-22
50.4703 -1.19079e-18 1.98375e-22
50.5771 3.22297e-18 5.58605e-22
50.684 -7.68796e-19 1.42787e-22
50.7909 2.53461e-18 5.08865e-22
50.8978 -4.3632e-19 8.94763e-23
51.0048 1.95388e-18 4.60719e-22
51.1119 -1.87479e-19 3.82247e-23
51.219 1.48532e-18 4.14032e-22
51.3261 -9.23711e-21 -1.11286e-23
51.4333 1.12345e-18 3.68959e-22
51.5405 1.15653e-19 -5.89272e-23
51.6478 8.55687e-19 3.25346e-22
51.7551 2.05977e-19 -1.05611e-22
51.8624 6.65073e-19 2.83002e-22
51.9698 2.79825e-19 -1.51367e-22
52.0772 5.32833e-19 2.42028e-22
52.1847 3.52894e-19 -1.96135e-22
52.2922 4.40407e-19 2.02518e-22
52.3998 4.37362e-19 -2.39879e-22
52.5074 3.71015e-19 1.64496e-22
52.6151 5.4132e-19 -2.82318e-22
52.7228 3.10704e-19 1.28e-22
52.8305 6.68693e-19 -3.23231e-22
52.9383 2.48911e-19 9.29172e-23
53.0461 8.19573e-19 -3.6247e-22
53.154 1.78606e-19 5.90481e-23
53.262 9.90846e-19 -4.00073e-22
53.3699 9.60838e-20 2.6078e-23
53.4779 1.17701e-18 -4.36129e-22
53.586 5.18e-22 -6.22213e-24
53.6941 1.37108e-18 -4.70734e-22
53.8023 -1.06653e-19 -3.80107e-23
53.9105 1.56547e-18 -5.04216e-22
54.0187 -2.22408e-19 -6.94738e-23
54.127 1.75281e-18 -5.36999e-22
54.2354 -3.42823e-19 -1.00545e-22
54.3438 1.92661e-18 -5.69039e-22
54.4522 -4.6369e-19 -1.30983e-22
54.5607 2.08172e-18 -6.0033e-22
54.6692 -5.81035e-19 -1.60274e-22
54.7778 2.21467e-18 -6.30963e-22
54.8864 -6.9151e-19 -1.88146e-22
54.9951 2.32378e-18 -6.60506e-22
55.1039 -7.92644e-19 -2.14495e-22
55.2126 2.40906e-18 -6.88726e-22
55.3215 -8.82965e-19 -2.39233e-22
55.4303 2.4721e-18 -7.15811e-22
55.5393 -9.62004e-19 -2.62599e-22
55.6482 2.51572e-18 -7.41453e-22
55.7573 -1.0302e-18 -2.85025e-22
55.8663 2.54362e-18 -7.65151e-22
55.9755 -1.08874e-18 -3.06869e-22
56.0846 2.56005e-18 -7.87085e-22
56.1939 -1.13936e-18 -3.28416e-22
56.3031 2.56938e-18 -8.0715e-22
56.4125 -1.18408e-18 -3.49922e-22
56.5218 2.57581e-18 -8.25151e-22
56.6313 -1.22506e-18 -3.71774e-22
56.7408 2.58305e-18 -8.41529e-22
56.8503 -1.26431e-18 -3.94099e-22
56.9599 2.59417e-18 -8.56841e-22
57.0695 -1.30361e-18 -4.16815e-22
57.1792 2.61139e-18 -8.71468e-22
57.2889 -1.34436e-18 -4.39693e-22
57.3987 2.6361e-18 -8.85498e-22
57.5086 -1.38751e-18 -4.6224e-22
57.6185 2.66884e-18 -8.99592e-22
57.7284 -1.43355e-18 -4.84033e-22
57.8384 2.70937e-18 -9.14569e-22
57.9485 -1.48252e-18 -5.04765e-22
58.0586 2.75679e-18 -9.30595e-22
58.1688 -1.53407e-18 -5.24174e-22
58.279 2.80971e-18 -9.47792e-22
58.3893 -1.58755e-18 -5.41978e-22
58.4996 2.86642e-18 -9.66147e-22
58.61 -1.64206e-18 -5.58025e-22
58.7205 2.92501e-18 -9.85607e-22
58.8309 -1.69661e-18 -5.72223e-22
58.9415 2.98358e-18 -1.00582e-21
59.0521 -1.75016e-18 -5.84721e-22
59.1628 3.04036e-18 -1.02636e-21
59.2735 -1.80172e-18 -5.95923e-22
59.3843 3.09379e-18 -1.04642e-21
59.4951 -1.85046e-18 -6.0617e-22
59.606 3.14265e-18 -1.06556e-21
59.717 -1.89568e-18 -6.15524e-22
59.828 3.18607e-18 -1.08329e-21
59.939 -1.93693e-18 -6.24263e-22
60.0501 3.22353e-18 -1.09882e-21
60.1613 -1.97395e-18 -6.33119e-22
60.2726 3.2549e-18 -1.11159e-21
60.3839 -2.0067e-18 -6.42513e-22
60.4952 3.28036e-18 -1.12162e-21
60.6066 -2.03533e-18 -6.52631e-22
60.7181 3.30034e-18 -1.12905e-21
60.8296 -2.06016e-18 -6.63729e-22
60.9412 3.31548e-18 -1.13409e-21
61.0529 -2.0816e-18 -6.76003e-22
61.1646 3.32658e-18 -1.13698e-21
61.2764 -2.10018e-18 -6.89447e-22
61.3882 3.33447e-18 -1.13828e-21
61.5001 -2.11643e-18 -7.03878e-22
61.612 3.33999e-18 -1.13864e-21
61.7241 -2.13088e-18 -7.18986e-22
61.8361 3.34394e-18 -1.13884e-21
61.9483 -2.14404e-18 -7.34447e-22
62.0605 3.34701e-18 -1.13958e-21
62.1727 -2.15633e-18 -7.49762e-22
62.2851 3.34976e-18 -1.14146e-21
62.3975 -2.1681e-18 -7.64421e-22
62.5099 3.35262e-18 -1.14502e-21
62.6224 -2.17961e-18 -7.77985e-22
62.735 3.35587e-18 -1.1504e-21
62.8477 -2.19102e-18 -7.90122e-22
62.9604 3.35965e-18 -1.15772e-21
63.0731 -2.20239e-18 -8.00673e-22
63.186 3.36395e-18 -1.16681e-21
63.2989 -2.21374e-18 -8.09452e-22
63.4118 3.36868e-18 -1.17747e-21
63.5249 -2.22497e-18 -8.16511e-22
63.638 3.37365e-18 -1.18925e-21
63.7511 -2.23597e-18 -8.21884e-22
63.8644 3.37864e-18 -1.20158e-21
63.9777 -2.24659e-18 -8.258e-22
64.091 3.38339e-18 -1.21385e-21
64.2045 -2.25666e-18 -8.28535e-22
64.318 3.38761e-18 -1.22529e-21
64.4315 -2.26603e-18 -8.30496e-22
64.5452 3.39108e-18 -1.23532e-21
64.6589 -2.27453e-18 -8.32132e-22
64.7726 3.39357e-18 -1.24354e-21
64.8865 -2.28206e-18 -8.34054e-22
65.0004 3.39492e-18 -1.24977e-21
65.1144 -2.28852e-18 -8.36657e-22
65.2284 3.39501e-18 -1.2541e-21
65.3425 -2.29386e-18 -8.4012e-22
65.4567 3.39378e-18 -1.25663e-21
65.571 -2.29805e-18 -8.44442e-22
65.6853 3.39121e-18 -1.25759e-21
65.7997 -2.30112e-18 -8.49468e-22
65.9142 3.38734e-18 -1.25751e-21
66.0287 -2.30309e-18 -8.55147e-22
66.1433 3.38223e-18 -1.25673e-21
66.258 -2.30404e-18 -8.61361e-22
66.3728 3.37599e-18 -1.25564e-21
66.4876 -2.30404e-18 -8.67804e-22
66.6025 3.36874e-18 -1.25439e-21
66.7175 -2.30319e-18 -8.74189e-22
66.8326 3.36059e-18 -1.25307e-21
66.9477 -2.30158e-18 -8.80468e-22
67.0629 3.35168e-18 -1.25177e-21
67.1782 -2.2993e-18 -8.86645e-22
67.2935 3.34213e-18 -1.25028e-21
67.409 -2.29644e-18 -8.92897e-22
67.5245 3.33204e-18 -1.24852e-21
67.6401 -2.29308e-18 -8.99362e-22
67.7557 3.32151e-18 -1.24617e-21
67.8714 -2.28926e-18 -9.06186e-22
67.9873 3.3106e-18 -1.24298e-21
68.1031 -2.28505e-18 -9.13476e-22
68.2191 3.29937e-18 -1.23889e-21
68.3352 -2.28047e-18 -9.21291e-22
68.4513 3.28785e-18 -1.2339e-21
68.5675 -2.27555e-18 -9.29543e-22
68.6838 3.27605e-18 -1.22812e-21
68.8001 -2.2703e-18 -9.38013e-22
68.9166 3.26398e-18 -1.22173e-21
69.0331 -2.26472e-18 -9.46453e-22
69.1497 3.25163e-18 -1.21517e-21
69.2664 -2.25881e-18 -9.54804e-22
69.3832 3.23899e-18 -1.20912e-21
69.5 -2.25256e-18 -9.62984e-22
69.6169 3.22602e-18 -1.20435e-21
69.7339 -2.24596e-18 -9.70593e-22
69.851 3.21272e-18 -1.20153e-21
69.9682 -2.239e-18 -9.77145e-22
70.0855 3.19906e-18 -1.20145e-21
70.2028 -2.23167e-18 -9.82135e-22
70.3203 3.18502e-18 -1.2047e-21
70.4378 -2.22397e-18 -9.85074e-22
70.5554 3.17059e-18 -1.21187e-21
70.6731 -2.21589e-18 -9.85668e-22
70.7908 3.15577e-18 -1.22318e-21
70.9087 -2.20744e-18 -9.83479e-22
71.0266 3.14056e-18 -1.23827e-21
71.1447 -2.19862e-18 -9.78163e-22
71.2628 3.12496e-18 -1.25648e-21
71.381 -2.18944e-18 -9.69865e-22
71.4993 3.10899e-18 -1.27668e-21
71.6177 -2.17992e-18 -9.59029e-22
71.7362 3.09266e-18 -1.29749e-21
71.8547 -2.17007e-18 -9.46597e-22
71.9734 3.076e-18 -1.31737e-21
72.0921 -2.15991e-18 -9.33549e-22
72.211 3.05903e-18 -1.3347e-21
72.3299 -2.14947e-18 -9.21088e-22
72.4489 3.04177e-18 -1.34796e-21
72.568 -2.13876e-18 -9.10391e-22
72.6872 3.02426e-18 -1.35603e-21
72.8065 -2.1278e-18 -9.02485e-22
72.9259 3.0065e-18 -1.35821e-21
73.0454 -2.11661e-18 -8.98129e-22
73.165 2.98854e-18 -1.35434e-21
73.2846 -2.10521e-18 -8.97796e-22
73.4044 2.97038e-18 -1.34486e-21
73.5243 -2.09361e-18 -9.01535e-22
73.6442 2.95203e-18 -1.33069e-21
73.7643 -2.08183e-18 -9.08966e-22
73.8844 2.93352e-18 -1.31306e-21
74.0047 -2.06988e-18 -9.19334e-22
74.125 2.91484e-18 -1.29354e-21
74.2455 -2.05776e-18 -9.31749e-22
74.366 2.89602e-18 -1.27377e-21
74.4867 -2.04548e-18 -9.45139e-22
74.6074 2.87704e-18 -1.25523e-21
74.7283 -2.03304e-18 -9.58461e-22
74.8492 2.85791e-18 -1.23932e-21
74.9703 -2.02046e-18 -9.70895e-22
75.0914 2.83864e-18 -1.22711e-21
75.2127 -2.00772e-18 -9.81657e-22
75.3341 2.81922e-18 -1.2192e-21
75.4555 -1.99484e-18 -9.90051e-22
75.5771 2.79966e-18 -1.21585e-21
75.6988 -1.98182e-18 -9.95624e-22
75.8205 2.77995e-18 -1.21675e-21
75.9424 -1.96865e-18 -9.98114e-22
76.0644 2.76011e-18 -1.22113e-21
76.1865 -1.95535e-18 -9.97566e-22
76.3087 2.74013e-18 -1.2281e-21
76.431 -1.94192e-18 -9.94343e-22
76.5534 2.72003e-18 -1.23638e-21
76.676 -1.92837e-18 -9.89e-22
76.7986 2.69981e-18 -1.24469e-21
76.9214 -1.9147e-18 -9.82222e-22
77.0442 2.67948e-18 -1.25187e-21
77.1672 -1.90091e-18 -9.74941e-22
77.2903 2.65906e-18 -1.25702e-21
77.4135 -1.88703e-18 -9.68006e-22
77.5368 2.63854e-18 -1.25945e-21
77.6602 -1.87306e-18 -9.61977e-22
77.7837 2.61795e-18 -1.25882e-21
77.9074 -1.859e-18 -9.57313e-22
78.0312 2.59729e-18 -1.25526e-21
78.155 -1.84486e-18 -9.54319e-22
78.279 2.57656e-18 -1.24917e-21
78.4032 -1.83066e-18 -9.53133e-22
78.5274 2.55578e-18 -1.24134e-21
78.6518 -1.81639e-18 -9.53683e-22
78.7762 2.53496e-18 -1.23264e-21
78.9008 -1.80207e-18 -9.55627e-22
79.0255 2.51409e-18 -1.22389e-21
79.1504 -1.7877e-18 -9.58495e-22
79.2753 2.49317e-18 -1.21595e-21
79.4004 -1.77328e-18 -9.61809e-22
79.5256 2.47222e-18 -1.20943e-21
79.6509 -1.75883e-18 -9.65231e-22
79.7764 2.45123e-18 -1.20484e-21
79.902 -1.74433e-18 -9.68514e-22
80.0277 2.43021e-18 -1.20235e-21
80.1535 -1.72979e-18 -9.71286e-22
80.2795 2.40914e-18 -1.20182e-21
80.4055 -1.71522e-18 -9.73303e-22
80.5318 2.38804e-18 -1.20287e-21
80.6581 -1.7006e-18 -9.74546e-22
80.7846 2.3669e-18 -1.20522e-21
80.9112 -1.68595e-18 -9.75208e-22
81.0379 2.34572e-18 -1.20854e-21
81.1648 -1.67127e-18 -9.75286e-22
81.2918 2.3245e-18 -1.21247e-21
81.4189 -1.65655e-18 -9.74751e-22
81.5462 2.30325e-18 -1.21677e-21
81.6736 -1.6418e-18 -9.73458e-22
81.8012 2.28197e-18 -1.22134e-21
81.9289 -1.62701e-18 -9.71209e-22
82.0567 2.26066e-18 -1.22618e-21
82.1846 -1.6122e-18 -9.67803e-22
82.3127 2.23932e-18 -1.23117e-21
82.441 -1.59736e-18 -9.62934e-22
82.5694 2.21797e-18 -1.23627e-21
82.6979 -1.5825e-18 -9.56688e-22
82.8266 2.1966e-18 -1.24151e-21
82.9554 -1.56761e-18 -9.49305e-22
83.0843 2.17522e-18 -1.24667e-21
83.2134 -1.55272e-18 -9.40944e-22
83.3427 2.15384e-18 -1.25133e-21
83.4721 -1.53781e-18 -9.31899e-22
83.6016 2.13246e-18 -1.25491e-21
83.7313 -1.5229e-18 -9.22781e-22
83.8612 2.11109e-18 -1.2568e-21
83.9912 -1.50798e-18 -9.14441e-22
84.1213 2.08973e-18 -1.25639e-21
84.2516 -1.49306e-18 -9.07805e-22
84.3821 2.0684e-18 -1.25322e-21
84.5127 -1.47815e-18 -9.03847e-22
84.6435 2.0471e-18 -1.24715e-21
84.7744 -1.46325e-18 -9.0317e-22
84.9055 2.02586e-18 -1.23825e-21
85.0367 -1.44837e-18 -9.05978e-22
85.1681 2.00468e-18 -1.227e-21
85.2997 -1.43353e-18 -9.12097e-22
85.4314 1.98358e-18 -1.2142e-21
85.5633 -1.41874e-18 -9.20896e-22
85.6953 1.96256e-18 -1.20096e-21
85.8276 -1.40399e-18 -9.3158e-22
85.9599 1.94163e-18 -1.18862e-21
86.0925 -1.38931e-18 -9.4313e-22
86.2252 1.92079e-18 -1.17845e-21
86.3581 -1.37469e-18 -9.54025e-22
86.4912 1.90004e-18 -1.1715e-21
86.6244 -1.36014e-18 -9.62973e-22
86.7578 1.87937e-18 -1.16846e-21
86.8914 -1.34565e-18 -9.68714e-22
87.0252 1.85876e-18 -1.16948e-21
87.1591 -1.33122e-18 -9.70367e-22
87.2932 1.83818e-18 -1.17412e-21
87.4275 -1.31685e-18 -9.67662e-22
87.562 1.81761e-18 -1.18147e-21
87.6966 -1.3025e-18 -9.60931e-22
87.8315 1.79701e-18 -1.1902e-21
87.9665 -1.28817e-18 -9.5111e-22
88.1017 1.77636e-18 -1.19887e-21
88.2371 -1.27384e-18 -9.3943e-22
88.3727 1.75561e-18 -1.20596e-21
88.5085 -1.25947e-18 -9.27327e-22
88.6444 1.73475e-18 -1.21021e-21
88.7806 -1.24504e-18 -9.16023e-22
88.9169 1.71377e-18 -1.21076e-21
89.0535 -1.23054e-18 -9.06768e-22
89.1902 1.69266e-18 -1.20732e-21
89.3271 -1.21595e-18 -9.00518e-22
89.4643 1.67146e-18 -1.20018e-21
89.6016 -1.20127e-18 -8.9791e-22
89.7392 1.65019e-18 -1.19025e-21
89.8769 -1.18651e-18 -8.9915e-22
90.0149 1.62893e-18 -1.17887e-21
90.153 -1.1717e-18 -9.03705e-22
90.2914 1.60776e-18 -1.16741e-21
90.43 -1.15687e-18 -9.10467e-22
90.5688 1.58677e-18 -1.15716e-21
90.7078 -1.14208e-18 -9.18237e-22
90.847 1.56607e-18 -1.14919e-21
90.9864 -1.12739e-18 -9.2606e-22
91.1261 1.54576e-18 -1.14425e-21
91.266 -1.11289e-18 -9.33174e-22
91.4061 1.52592e-18 -1.14249e-21
91.5464 -1.09865e-18 -9.38858e-22
91.6869 1.5066e-18 -1.14345e-21
91.8277 -1.08473e-18 -9.42535e-22
91.9687 1.48783e-18 -1.14637e-21
92.1099 -1.0712e-18 -9.44065e-22
92.2514 1.46954e-18 -1.15018e-21
92.3931 -1.05808e-18 -9.43663e-22
92.535 1.45163e-18 -1.15396e-21
92.6772 -1.04534e-18 -9.41956e-22
92.8196 1.43393e-18 -1.15702e-21
92.9623 -1.03293e-18 -9.39306e-22
93.1052 1.41617e-18 -1.15886e-21
93.2483 -1.02073e-18 -9.35934e-22
93.3917 1.39808e-18 -1.15949e-21
93.5354 -1.00857e-18 -9.31929e-22
93.6793 1.37936e-18 -1.15914e-21
93.8234 -9.96253e-19 -9.27248e-22
93.9679 1.3597e-18 -1.15837e-21
94.1125 -9.83539e-19 -9.22122e-22
94.2575 1.33888e-18 -1.15796e-21
94.4027 -9.70197e-19 -9.16763e-22
94.5481 1.31678e-18 -1.15856e-21
94.6939 -9.56027e-19 -9.11219e-22
94.8399 1.29343e-18 -1.16055e-21
94.9862 -9.40896e-19 -9.05482e-22
95.1327 1.26905e-18 -1.16391e-21
95.2796 -9.24781e-19 -8.996e-22
95.4267 1.24406e-18 -1.16817e-21
95.5741 -9.07794e-19 -8.94027e-22
95.7218 1.21908e-18 -1.1726e-21
95.8698 -8.90213e-19 -8.89483e-22
96.0181 1.19489e-18 -1.17618e-21
96.1666 -8.72478e-19 -8.86654e-22
96.3155 1.17238e-18 -1.17789e-21
96.4647 -8.55174e-19 -8.85984e-22
96.6141 1.15244e-18 -1.17676e-21
96.7639 -8.38975e-19 -8.8783e-22
96.914 1.13582e-18 -1.17243e-21
97.0644 -8.24568e-19 -8.92338e-22
97.2151 1.12306e-18 -1.16497e-21
97.3661 -8.12559e-19 -8.99202e-22
97.5175 1.11424e-18 -1.15512e-21
97.6692 -8.03361e-19 -9.07794e-22
97.8212 1.10893e-18 -1.14419e-21
97.9735 -7.971e-19 -9.17283e-22
98.1262 1.10602e-18 -1.13387e-21
98.2792 -7.93523e-19 -9.26546e-22
98.4326 1.10375e-18 -1.12589e-21
98.5863 -7.91947e-19 -9.34262e-22
98.7404 1.09976e-18 -1.12147e-21
98.8948 -7.91222e-19 -9.39363e-22
99.0495 1.09132e-18 -1.12117e-21
99.2047 -7.89745e-19 -9.41458e-22
99.3602 1.07573e-18 -1.12492e-21
99.516 -7.85531e-19 -9.40778e-22
99.6723 1.05076e-18 -1.13195e-21
99.8289 -7.76385e-19 -9.37647e-22
99.9859 1.01519e-18 -1.141e-21
100.143 -7.6021e-19 -9.32422e-22
100.301 9.6921e-19 -1.15062e-21
100.459 -7.35463e-19 -9.2548e-22
100.618 9.14717e-19 -1.15964e-21
100.777 -7.01724e-19 -9.17338e-22
100.936 8.55296e-19 -1.16734e-21
101.096 -6.60238e-19 -9.08821e-22
101.256 7.96029e-19 -1.17373e-21
101.417 -6.14229e-19 -9.00629e-22
101.578 7.43141e-19 -1.17938e-21
101.739 -5.68753e-19 -8.92692e-22
101.901 7.03588e-19 -1.1849e-21
102.064 -5.29949e-19 -8.84138e-22
102.227 6.84559e-19 -1.19051e-21
102.39 -5.03805e-19 -8.73865e-22
102.554 6.92706e-19 -1.19565e-21
102.718 -4.94824e-19 -8.61496e-22
102.883 7.32767e-19 -1.19875e-21
103.048 -5.05147e-19 -8.48293e-22
103.214 8.05372e-19 -1.19726e-21
103.38 -5.34573e-19 -8.37684e-22
103.546 9.04279e-19 -1.18847e-21
103.714 -5.81356e-19 -8.35399e-22
103.881 1.01408e-18 -1.17071e-21
104.05 -6.42922e-19 -8.48494e-22
104.218 1.1101e-18 -1.14402e-21
104.388 -7.15157e-19 -8.83359e-22
104.558 1.16236e-18 -1.11034e-21
104.728 -7.89423e-19 -9.43134e-22
104.899 1.14374e-18 -1.07317e-21
105.07 -8.48192e-19 -1.02472e-21
105.243 1.04051e-18 -1.03613e-21
105.415 -8.62772e-19 -1.11488e-21
105.589 8.59783e-19 -1.00116e-21
105.763 -7.98095e-19 -1.19012e-21
105.937 6.28457e-19 -9.70127e-22
106.112 -6.27826e-19 -1.22301e-21
106.288 3.81231e-19 -9.50032e-22
106.464 -3.5665e-19 -1.19379e-21
106.642 1.43379e-19 -9.59241e-22
106.819 -3.76072e-20 -1.10216e-21
106.998 -7.80094e-20 -1.02832e-21
107.177 2.33218e-19 -9.69906e-22
107.357 -2.79641e-19 -1.18643e-21
107.537 3.56092e-19 -8.26859e-22
107.719 -4.23118e-19 -1.43279e-21
107.901 2.90662e-19 -6.84427e-22
108.084 -3.96402e-19 -1.70613e-21
108.267 1.02715e-19 -5.16027e-22
108.451 -2.38645e-20 -1.88086e-21
108.637 -5.91102e-20 -2.73401e-22
108.823 8.33939e-19 -1.81699e-21
109.009 -8.09604e-20 4.71174e-23
109.197 2.10794e-18 -1.45965e-21
109.386 -4.02517e-20 3.19305e-22
109.575 3.38718e-18 -9.28843e-22
109.765 -2.56712e-19 2.66114e-22
109.956 3.99661e-18 -5.01238e-22
110.149 -1.08653e-18 -4.08629e-22
110.342 3.38653e-18 -4.22582e-22
110.536 -2.4675e-18 -1.73518e-21
110.731 1.68494e-18 -6.20295e-22
110.927 -3.52295e-18 -3.20595e-21
111.124 -4.28489e-20 -5.62063e-22
111.323 -2.75321e-18 -3.8348e-21
111.522 -3.42587e-19 4.3326e-22
111.722 8.60399e-19 -2.77615e-21
111.924 1.25717e-18 2.39824e-21
112.127 6.31566e-18 -2.70888e-22
112.331 3.02381e-18 3.99189e-21
112.536 1.00817e-17 1.93862e-21
112.743 1.62913e-18 2.86971e-21
112.951 8.18642e-18 1.70056e-21
113.16 -4.52913e-18 -2.25918e-21
113.371 6.05186e-19 -1.02924e-21
113.583 -1.12004e-17 -8.97121e-21
113.796 -5.67844e-18 -2.35206e-21
114.011 -8.29201e-18 -1.08752e-20
114.228 -2.95401e-19 3.48312e-21
114.446 1.1841e-17 -2.41279e-21
114.666 1.89778e-17 1.72217e-20
114.888 4.14129e-17 1.32082e-20
115.111 3.59053e-17 2.83548e-20
115.337 5.39065e-17 2.14827e-20
115.564 2.35285e-17 1.96726e-20
115.793 2.53311e-17 8.57383e-21
116.024 -2.35184e-17 -1.32157e-20
116.258 -2.78385e-17 -1.65353e-20
116.493 -5.8435e-17 -4.28618e-20
116.731 -3.78809e-17 -1.54433e-20
116.971 -6.47246e-18 -2.31112e-20
117.214 5.10863e-17 4.30508e-20
117.46 1.37757e-16 5.40391e-20
117.708 1.76958e-16 1.20701e-19
117.959 2.32986e-16 1.11326e-19
118.213 1.57567e-16 1.07637e-19
118.471 1.01492e-16 4.65706e-20
118.732 -8.33671e-17 -4.65563e-20
118.996 -1.7044e-16 -9.57841e-20
119.264 -2.48267e-16 -1.73748e-19
119.536 -1.32245e-16 -6.37567e-20
119.813 1.25128e-16 1.56177e-21
120.094 4.67514e-16 2.8582e-19
120.38 8.42253e-16 3.95746e-19
120.671 9.07882e-16 5.44131e-19
120.968 7.70954e-16 3.87313e-19
121.271 1.35441e-16 9.43057e-20
121.581 -4.54447e-16 -2.56407e-19
121.898 -9.15573e-16 -5.88123e-19
122.224 -5.90041e-16 -3.41584e-19
122.559 5.09677e-16 4.11464e-20
122.904 1.97706e-15 1.0404e-18
123.261 3.08857e-15 1.42542e-18
123.632 2.54947e-15 1.40343e-18
124.019 6.99462e-16 3.28718e-19
124.425 -1.67191e-15 -9.75639e-19
124.855 -1.81989e-15 -1.07273e-18
125.317 1.24891e-15 -9.72887e-20
125.821 5.17505e-15 2.2711e-18
126.391 5.64501e-15 2.25131e-18
127.087 1.37931e-15 7.92993e-19


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoopNs512/DeltaGammaFX_0_FRG.txt <==
9.995 0.00236439 0.0023586
9.99 0.00236784 0.00236204
9.985 0.00237144 0.00236564
9.98 0.0023752 0.00236939
9.975 0.00237908 0.00237326
9.97 0.00238303 0.0023772
9.965 0.002387 0.00238116
9.96 0.00239093 0.00238508
9.955 0.00239477 0.0023889
9.95 0.00239847 0.0023926
9.945 0.00240204 0.00239616
9.94 0.00240545 0.00239956
9.935 0.00240874 0.00240285
9.93 0.00241195 0.00240605
9.925 0.00241513 0.00240922
9.92 0.00241834 0.00241242
9.915 0.00242163 0.0024157
9.91 0.00242504 0.00241911
9.905 0.00242861 0.00242267
9.9 0.00243234 0.00242639
9.895 0.00243623 0.00243026
9.89 0.00244023 0.00243425
9.885 0.0024443 0.00243832
9.88 0.00244839 0.00244239
9.875 0.00245243 0.00244643
9.87 0.00245639 0.00245038
9.865 0.00246021 0.00245419
9.86 0.00246389 0.00245786
9.855 0.00246742 0.00246139
9.85 0.00247084 0.00246479
9.845 0.00247417 0.00246811
9.84 0.00247747 0.00247141
9.835 0.00248081 0.00247474
9.83 0.00248423 0.00247815
9.825 0.00248777 0.00248168
9.82 0.00249148 0.00248538
9.815 0.00249534 0.00248923
9.81 0.00249936 0.00249324
9.805 0.00250349 0.00249736
9.8 0.00250769 0.00250155
9.795 0.0025119 0.00250575
9.79 0.00251607 0.00250991
9.785 0.00252014 0.00251397
9.78 0.00252408 0.00251791
9.775 0.00252788 0.00252169
9.77 0.00253153 0.00252534
9.765 0.00253507 0.00252886
9.76 0.00253853 0.00253231
9.755 0.00254196 0.00253574
9.75 0.00254543 0.0025392
9.745 0.00254899 0.00254275
9.74 0.00255268 0.00254643
9.735 0.00255652 0.00255026
9.73 0.00256053 0.00255426
9.725 0.00256468 0.00255841
9.72 0.00256895 0.00256266
9.715 0.00257329 0.00256699
9.71 0.00257763 0.00257132
9.705 0.00258192 0.0025756
9.7 0.00258611 0.00257978
9.695 0.00259018 0.00258384
9.69 0.0025941 0.00258775
9.685 0.00259787 0.00259151
9.68 0.00260153 0.00259516
9.675 0.00260512 0.00259874
9.67 0.00260869 0.00260231
9.665 0.0026123 0.00260591
9.66 0.00261601 0.0026096
9.655 0.00261984 0.00261343
9.65 0.00262384 0.00261742
9.645 0.002628 0.00262157
9.64 0.0026323 0.00262586
9.635 0.00263672 0.00263026
9.63 0.00264119 0.00263473
9.625 0.00264567 0.00263919
9.62 0.00265009 0.0026436
9.615 0.00265441 0.00264791
9.61 0.00265859 0.00265209
9.605 0.00266263 0.00265612
9.6 0.00266653 0.00266001
9.595 0.00267032 0.00266379
9.59 0.00267405 0.0026675
9.585 0.00267776 0.00267121
9.58 0.00268152 0.00267496
9.575 0.00268538 0.00267881
9.57 0.00268938 0.0026828
9.565 0.00269354 0.00268695
9.56 0.00269786 0.00269126
9.555 0.00270232 0.00269571
9.55 0.00270689 0.00270026
9.545 0.00271151 0.00270487
9.54 0.00271612 0.00270947
9.535 0.00272067 0.00271401
9.53 0.00272512 0.00271845
9.525 0.00272943 0.00272275
9.52 0.0027336 0.0027269
9.515 0.00273762 0.00273092
9.51 0.00274155 0.00273484
9.505 0.00274542 0.0027387
9.5 0.00274928 0.00274255
9.495 0.0027532 0.00274646
9.49 0.00275722 0.00275047
9.485 0.00276139 0.00275463
9.48 0.00276572 0.00275895
9.475 0.00277021 0.00276343
9.47 0.00277484 0.00276805
9.465 0.00277956 0.00277276
9.46 0.00278433 0.00277752
9.455 0.00278909 0.00278226
9.45 0.00279378 0.00278694
9.445 0.00279836 0.00279151
9.44 0.0028028 0.00279593
9.435 0.00280709 0.00280022
9.43 0.00281125 0.00280437
9.425 0.00281531 0.00280842
9.42 0.00281933 0.00281243
9.415 0.00282335 0.00281644
9.41 0.00282744 0.00282052
9.405 0.00283164 0.00282471
9.4 0.00283598 0.00282904
9.395 0.0028405 0.00283354
9.39 0.00284517 0.0028382
9.385 0.00284997 0.00284299
9.38 0.00285486 0.00284787
9.375 0.00285979 0.00285278
9.37 0.00286469 0.00285768
9.365 0.00286952 0.00286249
9.36 0.00287423 0.00286719
9.355 0.0028788 0.00287175
9.35 0.00288322 0.00287617
9.345 0.00288752 0.00288046
9.34 0.00289173 0.00288466
9.335 0.00289591 0.00288882
9.33 0.0029001 0.002893
9.325 0.00290436 0.00289725
9.32 0.00290874 0.00290162
9.315 0.00291328 0.00290615
9.31 0.00291799 0.00291084
9.305 0.00292285 0.00291569
9.3 0.00292783 0.00292066
9.295 0.00293289 0.00292571
9.29 0.00293798 0.00293079
9.285 0.00294304 0.00293583
9.28 0.00294801 0.00294079
9.275 0.00295286 0.00294563
9.27 0.00295756 0.00295032
9.265 0.00296212 0.00295487
9.26 0.00296657 0.0029593
9.255 0.00297093 0.00296366
9.25 0.00297527 0.00296798
9.245 0.00297963 0.00297234
9.24 0.00298409 0.00297678
9.235 0.00298867 0.00298135
9.23 0.00299341 0.00298608
9.225 0.00299832 0.00299097
9.22 0.00300337 0.00299602
9.215 0.00300855 0.00300118
9.21 0.00301379 0.00300641
9.205 0.00301904 0.00301165
9.2 0.00302426 0.00301685
9.195 0.00302937 0.00302195
9.19 0.00303436 0.00302693
9.185 0.0030392 0.00303176
9.18 0.00304391 0.00303646
9.175 0.0030485 0.00304104
9.17 0.00305303 0.00304555
9.165 0.00305754 0.00305005
9.16 0.0030621 0.0030546
9.155 0.00306675 0.00305924
9.15 0.00307154 0.00306402
9.145 0.0030765 0.00306896
9.14 0.00308161 0.00307407
9.135 0.00308688 0.00307932
9.13 0.00309225 0.00308468
9.125 0.00309768 0.00309009
9.12 0.0031031 0.00309551
9.115 0.00310847 0.00310086
9.11 0.00311374 0.00310611
9.105 0.00311887 0.00311123
9.1 0.00312386 0.00311621
9.095 0.00312871 0.00312105
9.09 0.00313347 0.00312579
9.085 0.00313816 0.00313048
9.08 0.00314286 0.00313517
9.075 0.00314762 0.00313991
9.07 0.00315249 0.00314477
9.065 0.0031575 0.00314977
9.06 0.00316268 0.00315494
9.055 0.00316802 0.00316026
9.05 0.0031735 0.00316573
9.045 0.00317908 0.00317129
9.04 0.00318469 0.0031769
9.035 0.0031903 0.00318248
9.03 0.00319583 0.003188
9.025 0.00320125 0.00319341
9.02 0.00320653 0.00319868
9.015 0.00321167 0.0032038
9.01 0.00321668 0.0032088
9.005 0.0032216 0.00321371
9 0.00322648 0.00321858
8.995 0.00323138 0.00322346
8.99 0.00323635 0.00322842
8.985 0.00324145 0.00323351
8.98 0.00324669 0.00323874
8.975 0.00325211 0.00324415
8.97 0.00325769 0.00324971
8.965 0.00326339 0.00325539
8.96 0.00326917 0.00326117
8.955 0.00327499 0.00326696
8.95 0.00328077 0.00327273
8.945 0.00328646 0.00327841
8.94 0.00329204 0.00328398
8.935 0.00329748 0.0032894
8.93 0.00330277 0.00329468
8.925 0.00330795 0.00329985
8.92 0.00331305 0.00330493
8.915 0.00331813 0.00331
8.91 0.00332324 0.0033151
8.905 0.00332844 0.00332029
8.9 0.00333378 0.00332561
8.895 0.00333928 0.0033311
8.89 0.00334494 0.00333675
8.885 0.00335076 0.00334255
8.88 0.00335669 0.00334847
8.875 0.00336269 0.00335445
8.87 0.0033687 0.00336045
8.865 0.00337467 0.0033664
8.86 0.00338054 0.00337225
8.855 0.00338627 0.00337798
8.85 0.00339187 0.00338356
8.845 0.00339733 0.00338901
8.84 0.00340268 0.00339435
8.835 0.00340798 0.00339963
8.83 0.00341327 0.0034049
8.825 0.00341861 0.00341023
8.82 0.00342405 0.00341567
8.815 0.00342965 0.00342125
8.81 0.00343541 0.00342699
8.805 0.00344133 0.0034329
8.8 0.0034474 0.00343895
8.795 0.00345357 0.00344511
8.79 0.00345979 0.00345132
8.785 0.00346601 0.00345752
8.78 0.00347216 0.00346365
8.775 0.0034782 0.00346968
8.77 0.00348411 0.00347557
8.765 0.00348987 0.00348132
8.76 0.00349551 0.00348694
8.755 0.00350105 0.00349247
8.75 0.00350655 0.00349796
8.745 0.00351207 0.00350346
8.74 0.00351765 0.00350904
8.735 0.00352336 0.00351473
8.73 0.00352923 0.00352058
8.725 0.00353526 0.0035266
8.72 0.00354146 0.00353279
8.715 0.00354779 0.0035391
8.71 0.0035542 0.0035455
8.705 0.00356065 0.00355193
8.7 0.00356707 0.00355834
8.695 0.00357341 0.00356466
8.69 0.00357963 0.00357087
8.685 0.00358571 0.00357694
8.68 0.00359165 0.00358286
8.675 0.00359747 0.00358867
8.67 0.00360322 0.00359441
8.665 0.00360895 0.00360012
8.66 0.00361471 0.00360587
8.655 0.00362056 0.00361171
8.65 0.00362655 0.00361768
8.645 0.0036327 0.00362382
8.64 0.00363902 0.00363013
8.635 0.0036455 0.00363659
8.63 0.00365209 0.00364317
8.625 0.00365876 0.00364983
8.62 0.00366543 0.00365649
8.615 0.00367206 0.0036631
8.61 0.0036786 0.00366962
8.605 0.003685 0.00367602
8.6 0.00369126 0.00368227
8.595 0.00369739 0.00368838
8.59 0.00370342 0.0036944
8.585 0.00370939 0.00370035
8.58 0.00371535 0.00370631
8.575 0.00372138 0.00371233
8.57 0.00372752 0.00371845
8.565 0.0037338 0.00372473
8.56 0.00374026 0.00373117
8.555 0.00374688 0.00373778
8.55 0.00375365 0.00374454
8.545 0.00376052 0.0037514
8.54 0.00376744 0.0037583
8.535 0.00377434 0.0037652
8.53 0.00378119 0.00377203
8.525 0.00378792 0.00377875
8.52 0.00379451 0.00378534
8.515 0.00380097 0.00379178
8.51 0.0038073 0.0037981
8.505 0.00381354 0.00380434
8.5 0.00381975 0.00381054
8.495 0.00382598 0.00381676
8.49 0.00383229 0.00382306
8.485 0.00383873 0.00382949
8.48 0.00384533 0.00383608
8.475 0.0038521 0.00384284
8.47 0.00385903 0.00384977
8.465 0.0038661 0.00385682
8.46 0.00387325 0.00386396
8.455 0.00388043 0.00387112
8.45 0.00388757 0.00387825
8.445 0.00389463 0.0038853
8.44 0.00390156 0.00389222
8.435 0.00390836 0.00389901
8.43 0.00391502 0.00390565
8.425 0.00392156 0.00391219
8.42 0.00392804 0.00391865
8.415 0.00393451 0.00392511
8.41 0.00394103 0.00393161
8.405 0.00394765 0.00393821
8.4 0.00395441 0.00394495
8.395 0.00396134 0.00395186
8.39 0.00396845 0.00395895
8.385 0.00397571 0.00396618
8.38 0.00398308 0.00397353
8.375 0.00399051 0.00398094
8.37 0.00399795 0.00398835
8.365 0.00400533 0.0039957
8.36 0.00401261 0.00400295
8.355 0.00401976 0.00401007
8.35 0.00402676 0.00401704
8.345 0.00403364 0.00402389
8.34 0.00404042 0.00403064
8.335 0.00404716 0.00403734
8.33 0.00405391 0.00404405
8.325 0.00406073 0.00405084
8.32 0.00406768 0.00405775
8.315 0.00407479 0.00406482
8.31 0.00408207 0.00407206
8.305 0.00408952 0.00407947
8.3 0.00409711 0.00408702
8.295 0.0041048 0.00409466
8.29 0.00411252 0.00410234
8.285 0.00412022 0.00410999
8.28 0.00412784 0.00411757
8.275 0.00413535 0.00412504
8.27 0.00414271 0.00413236
8.265 0.00414994 0.00413955
8.26 0.00415706 0.00414663
8.255 0.0041641 0.00415363
8.25 0.00417112 0.00416062
8.245 0.00417818 0.00416764
8.24 0.00418534 0.00417477
8.235 0.00419264 0.00418204
8.23 0.00420011 0.00418948
8.225 0.00420776 0.00419711
8.22 0.00421557 0.00420489
8.215 0.0042235 0.0042128
8.21 0.0042315 0.00422078
8.205 0.00423951 0.00422877
8.2 0.00424748 0.00423672
8.195 0.00425535 0.00424457
8.19 0.00426309 0.0042523
8.185 0.00427069 0.0042599
8.18 0.00427815 0.00426736
8.175 0.00428552 0.00427473
8.17 0.00429285 0.00428205
8.165 0.00430018 0.00428938
8.16 0.00430757 0.00429678
8.155 0.00431509 0.00430431
8.15 0.00432277 0.00431199
8.145 0.00433063 0.00431985
8.14 0.00433866 0.00432788
8.135 0.00434683 0.00433606
8.13 0.00435511 0.00434434
8.125 0.00436343 0.00435267
8.12 0.00437174 0.00436098
8.115 0.00437997 0.00436921
8.11 0.00438809 0.00437733
8.105 0.00439608 0.00438532
8.1 0.00440392 0.00439316
8.095 0.00441165 0.00440088
8.09 0.0044193 0.00440853
8.085 0.00442693 0.00441615
8.08 0.0044346 0.00442381
8.075 0.00444237 0.00443156
8.07 0.00445027 0.00443945
8.065 0.00445835 0.00444751
8.06 0.00446661 0.00445575
8.055 0.00447504 0.00446415
8.05 0.00448359 0.00447267
8.045 0.00449222 0.00448127
8.04 0.00450086 0.00448989
8.035 0.00450946 0.00449846
8.03 0.00451797 0.00450694
8.025 0.00452635 0.00451529
8.02 0.00453459 0.0045235
8.015 0.0045427 0.00453159
8.01 0.00455072 0.00453957
8.005 0.00455868 0.0045475
8 0.00456665 0.00455545
7.995 0.00457468 0.00456346
7.99 0.00458284 0.00457159
7.985 0.00459117 0.00457989
7.98 0.00459967 0.00458837
7.975 0.00460835 0.00459703
7.97 0.00461717 0.00460584
7.965 0.00462611 0.00461475
7.96 0.00463509 0.00462371
7.955 0.00464406 0.00463267
7.95 0.00465296 0.00464155
7.945 0.00466175 0.00465033
7.94 0.00467041 0.00465896
7.935 0.00467892 0.00466747
7.93 0.00468732 0.00467585
7.925 0.00469564 0.00468416
7.92 0.00470395 0.00469245
7.915 0.00471229 0.00470078
7.91 0.00472073 0.0047092
7.905 0.00472931 0.00471777
7.9 0.00473808 0.00472651
7.895 0.00474702 0.00473543
7.89 0.00475613 0.00474452
7.885 0.00476538 0.00475374
7.88 0.0047747 0.00476304
7.875 0.00478404 0.00477236
7.87 0.00479334 0.00478163
7.865 0.00480254 0.00479081
7.86 0.00481162 0.00479986
7.855 0.00482056 0.00480878
7.85 0.00482938 0.00481756
7.845 0.00483809 0.00482625
7.84 0.00484676 0.00483489
7.835 0.00485543 0.00484354
7.83 0.00486418 0.00485227
7.825 0.00487306 0.00486112
7.82 0.0048821 0.00487014
7.815 0.00489133 0.00487934
7.81 0.00490073 0.00488873
7.805 0.00491029 0.00489826
7.8 0.00491995 0.0049079
7.795 0.00492967 0.0049176
7.79 0.00493937 0.00492728
7.785 0.004949 0.00493689
7.78 0.00495852 0.00494639
7.775 0.0049679 0.00495575
7.77 0.00497715 0.00496498
7.765 0.00498628 0.00497409
7.76 0.00499535 0.00498313
7.755 0.00500439 0.00499216
7.75 0.00501348 0.00500122
7.745 0.00502267 0.0050104
7.74 0.00503202 0.00501972
7.735 0.00504155 0.00502922
7.73 0.00505126 0.00503891
7.725 0.00506114 0.00504877
7.72 0.00507116 0.00505875
7.715 0.00508125 0.00506882
7.71 0.00509136 0.0050789
7.705 0.00510142 0.00508894
7.7 0.00511139 0.00509888
7.695 0.00512124 0.0051087
7.69 0.00513094 0.00511838
7.685 0.00514052 0.00512793
7.68 0.00515001 0.0051374
7.675 0.00515945 0.00514682
7.67 0.00516891 0.00515625
7.665 0.00517845 0.00516577
7.66 0.00518813 0.00517543
7.655 0.00519798 0.00518525
7.65 0.00520802 0.00519527
7.645 0.00521824 0.00520546
7.64 0.00522861 0.00521581
7.635 0.00523909 0.00522627
7.63 0.00524961 0.00523677
7.625 0.00526012 0.00524725
7.62 0.00527055 0.00525766
7.615 0.00528087 0.00526795
7.61 0.00529105 0.00527811
7.605 0.0053011 0.00528814
7.6 0.00531104 0.00529805
7.595 0.00532092 0.0053079
7.59 0.00533079 0.00531774
7.585 0.00534071 0.00532764
7.58 0.00535074 0.00533765
7.575 0.00536094 0.00534782
7.57 0.00537132 0.00535818
7.565 0.0053819 0.00536872
7.56 0.00539264 0.00537944
7.555 0.00540351 0.00539028
7.55 0.00541446 0.0054012
7.545 0.00542542 0.00541213
7.54 0.00543633 0.00542302
7.535 0.00544714 0.0054338
7.53 0.00545782 0.00544446
7.525 0.00546837 0.00545498
7.52 0.00547879 0.00546538
7.515 0.00548913 0.00547569
7.51 0.00549943 0.00548597
7.505 0.00550977 0.00549628
7.5 0.00552019 0.00550669
7.495 0.00553077 0.00551723
7.49 0.00554152 0.00552796
7.485 0.00555246 0.00553888
7.48 0.00556359 0.00554998
7.475 0.00557487 0.00556123
7.47 0.00558626 0.00557259
7.465 0.00559768 0.00558398
7.46 0.00560907 0.00559535
7.455 0.00562039 0.00560664
7.45 0.00563159 0.00561781
7.445 0.00564266 0.00562885
7.44 0.00565359 0.00563975
7.435 0.00566442 0.00565056
7.43 0.0056752 0.00566131
7.425 0.00568598 0.00567206
7.42 0.00569683 0.00568289
7.415 0.00570781 0.00569384
7.41 0.00571896 0.00570496
7.405 0.0057303 0.00571627
7.4 0.00574184 0.00572778
7.395 0.00575354 0.00573946
7.39 0.00576537 0.00575126
7.385 0.00577727 0.00576313
7.38 0.00578917 0.005775
7.375 0.00580101 0.00578681
7.37 0.00581275 0.00579852
7.365 0.00582436 0.0058101
7.36 0.00583583 0.00582155
7.355 0.00584719 0.00583287
7.35 0.00585847 0.00584413
7.345 0.00586973 0.00585536
7.34 0.00588104 0.00586664
7.335 0.00589246 0.00587803
7.33 0.00590403 0.00588958
7.325 0.00591579 0.00590131
7.32 0.00592776 0.00591324
7.315 0.0059399 0.00592536
7.31 0.0059522 0.00593762
7.305 0.00596458 0.00594998
7.3 0.005977 0.00596237
7.295 0.00598938 0.00597472
7.29 0.00600168 0.00598699
7.285 0.00601386 0.00599914
7.28 0.0060259 0.00601114
7.275 0.00603781 0.00602303
7.27 0.00604963 0.00603482
7.265 0.00606141 0.00604657
7.26 0.00607321 0.00605835
7.255 0.0060851 0.00607021
7.25 0.00609713 0.00608221
7.245 0.00610935 0.00609439
7.24 0.00612177 0.00610678
7.235 0.00613438 0.00611936
7.23 0.00614715 0.00613211
7.225 0.00616005 0.00614497
7.22 0.006173 0.00615789
7.215 0.00618594 0.0061708
7.21 0.00619882 0.00618364
7.205 0.00621159 0.00619638
7.2 0.00622422 0.00620898
7.195 0.00623672 0.00622145
7.19 0.00624911 0.00623381
7.185 0.00626145 0.00624612
7.18 0.00627378 0.00625842
7.175 0.00628618 0.00627079
7.17 0.00629871 0.00628329
7.165 0.0063114 0.00629595
7.16 0.0063243 0.00630882
7.155 0.0063374 0.00632189
7.15 0.00635069 0.00633514
7.145 0.00636411 0.00634853
7.14 0.00637761 0.006362
7.135 0.00639114 0.00637549
7.13 0.00640461 0.00638893
7.125 0.00641799 0.00640228
7.12 0.00643125 0.0064155
7.115 0.00644437 0.00642859
7.11 0.00645737 0.00644156
7.105 0.0064703 0.00645446
7.1 0.0064832 0.00646733
7.095 0.00649615 0.00648024
7.09 0.0065092 0.00649327
7.085 0.00652242 0.00650645
7.08 0.00653583 0.00651983
7.075 0.00654945 0.00653341
7.07 0.00656326 0.00654719
7.065 0.00657724 0.00656114
7.06 0.00659132 0.00657518
7.055 0.00660544 0.00658927
7.05 0.00661954 0.00660334
7.045 0.00663357 0.00661733
7.04 0.00664747 0.0066312
7.035 0.00666125 0.00664494
7.03 0.00667489 0.00665855
7.025 0.00668845 0.00667207
7.02 0.00670196 0.00668555
7.015 0.00671549 0.00669905
7.01 0.00672912 0.00671264
7.005 0.00674289 0.00672638
7 0.00675684 0.0067403
6.995 0.00677101 0.00675443
6.99 0.00678539 0.00676878
6.985 0.00679994 0.00678329
6.98 0.00681462 0.00679794
6.975 0.00682937 0.00681265
6.97 0.00684413 0.00682737
6.965 0.00685882 0.00684203
6.96 0.00687341 0.00685658
6.955 0.00688786 0.006871
6.95 0.00690219 0.00688529
6.945 0.00691641 0.00689948
6.94 0.00693057 0.00691361
6.935 0.00694474 0.00692773
6.93 0.00695897 0.00694193
6.925 0.00697334 0.00695626
6.92 0.00698788 0.00697077
6.915 0.00700263 0.00698549
6.91 0.0070176 0.00700042
6.905 0.00703276 0.00701554
6.9 0.00704807 0.00703082
6.895 0.00706348 0.00704618
6.89 0.00707891 0.00706157
6.885 0.0070943 0.00707693
6.88 0.0071096 0.00709219
6.875 0.00712477 0.00710733
6.87 0.00713982 0.00712234
6.865 0.00715475 0.00713723
6.86 0.0071696 0.00715205
6.855 0.00718444 0.00716685
6.85 0.00719933 0.0071817
6.845 0.00721433 0.00719666
6.84 0.0072295 0.0072118
6.835 0.00724487 0.00722713
6.83 0.00726047 0.00724269
6.825 0.00727627 0.00725846
6.82 0.00729224 0.00727439
6.815 0.00730833 0.00729044
6.81 0.00732447 0.00730653
6.805 0.00734059 0.00732261
6.8 0.00735664 0.00733862
6.795 0.00737257 0.00735452
6.79 0.00738837 0.00737028
6.785 0.00740405 0.00738592
6.78 0.00741964 0.00740147
6.775 0.0074352 0.00741699
6.77 0.00745078 0.00743254
6.765 0.00746646 0.00744818
6.76 0.0074823 0.00746398
6.755 0.00749834 0.00747998
6.75 0.00751461 0.00749621
6.745 0.00753109 0.00751264
6.74 0.00754775 0.00752927
6.735 0.00756456 0.00754603
6.73 0.00758144 0.00756287
6.725 0.00759832 0.00757971
6.72 0.00761515 0.0075965
6.715 0.00763188 0.00761319
6.71 0.00764847 0.00762975
6.705 0.00766495 0.00764618
6.7 0.00768132 0.00766251
6.695 0.00769764 0.00767879
6.69 0.00771397 0.00769508
6.685 0.00773039 0.00771146
6.68 0.00774694 0.00772797
6.675 0.00776369 0.00774468
6.67 0.00778066 0.00776161
6.665 0.00779786 0.00777876
6.66 0.00781526 0.00779612
6.655 0.00783282 0.00781364
6.65 0.00785048 0.00783125
6.645 0.00786816 0.00784889
6.64 0.00788581 0.0078665
6.635 0.00790337 0.00788401
6.63 0.00792081 0.00790141
6.625 0.00793812 0.00791868
6.62 0.00795532 0.00793584
6.615 0.00797246 0.00795294
6.61 0.00798959 0.00797002
6.605 0.00800678 0.00798718
6.6 0.0080241 0.00800445
6.595 0.00804161 0.00802192
6.59 0.00805934 0.0080396
6.585 0.0080773 0.00805751
6.58 0.00809547 0.00807565
6.575 0.00811382 0.00809395
6.57 0.0081323 0.00811238
6.565 0.00815082 0.00813086
6.56 0.00816933 0.00814933
6.555 0.00818777 0.00816772
6.55 0.0082061 0.008186
6.545 0.00822429 0.00820415
6.54 0.00824238 0.00822219
6.535 0.00826038 0.00824015
6.53 0.00827836 0.00825809
6.525 0.00829639 0.00827607
6.52 0.00831453 0.00829417
6.515 0.00833284 0.00831243
6.51 0.00835137 0.00833092
6.505 0.00837014 0.00834964
6.5 0.00838914 0.00836859
6.495 0.00840833 0.00838774
6.49 0.00842766 0.00840702
6.485 0.00844707 0.00842639
6.48 0.00846649 0.00844575
6.475 0.00848585 0.00846507
6.47 0.00850511 0.00848428
6.465 0.00852424 0.00850337
6.46 0.00854326 0.00852234
6.455 0.00856219 0.00854122
6.45 0.00858107 0.00856006
6.445 0.00859999 0.00857893
6.44 0.00861901 0.0085979
6.435 0.00863818 0.00861703
6.43 0.00865757 0.00863637
6.425 0.0086772 0.00865595
6.42 0.00869707 0.00867577
6.415 0.00871715 0.0086958
6.41 0.00873739 0.00871599
6.405 0.00875773 0.00873628
6.4 0.0087781 0.0087566
6.395 0.00879844 0.00877689
6.39 0.00881868 0.00879708
6.385 0.00883881 0.00881716
6.38 0.00885881 0.00883711
6.375 0.00887872 0.00885697
6.37 0.00889857 0.00887678
6.365 0.00891844 0.00889659
6.36 0.00893839 0.0089165
6.355 0.00895849 0.00893655
6.35 0.0089788 0.0089568
6.345 0.00899934 0.0089773
6.34 0.00902013 0.00899804
6.335 0.00904115 0.00901901
6.33 0.00906236 0.00904016
6.325 0.00908368 0.00906143
6.32 0.00910506 0.00908275
6.315 0.00912641 0.00910406
6.31 0.0091477 0.00912529
6.305 0.00916887 0.00914641
6.3 0.00918992 0.00916741
6.295 0.00921087 0.00918831
6.29 0.00923175 0.00920914
6.285 0.00925263 0.00922997
6.28 0.00927358 0.00925087
6.275 0.00929467 0.00927191
6.27 0.00931596 0.00929314
6.265 0.00933748 0.00931461
6.26 0.00935926 0.00933633
6.255 0.00938127 0.0093583
6.25 0.00940349 0.00938046
6.245 0.00942586 0.00940277
6.24 0.00944829 0.00942515
6.235 0.00947073 0.00944754
6.23 0.00949312 0.00946986
6.225 0.0095154 0.00949209
6.22 0.00953756 0.0095142
6.215 0.00955961 0.0095362
6.21 0.00958159 0.00955812
6.205 0.00960356 0.00958003
6.2 0.00962557 0.009602
6.195 0.00964771 0.00962408
6.19 0.00967005 0.00964636
6.185 0.00969261 0.00966887
6.18 0.00971544 0.00969164
6.175 0.00973851 0.00971466
6.17 0.00976181 0.0097379
6.165 0.00978527 0.0097613
6.16 0.00980883 0.0097848
6.155 0.00983242 0.00980833
6.15 0.00985596 0.00983182
6.145 0.00987942 0.00985522
6.14 0.00990276 0.0098785
6.135 0.00992599 0.00990167
6.13 0.00994913 0.00992476
6.125 0.00997225 0.00994782
6.12 0.00999541 0.00997092
6.115 0.0100187 0.00999413
6.11 0.0100421 0.0100175
6.105 0.0100658 0.0100411
6.1 0.0100897 0.010065
6.095 0.0101139 0.0100892
6.09 0.0101384 0.0101136
6.085 0.010163 0.0101381
6.08 0.0101878 0.0101628
6.075 0.0102126 0.0101875
6.07 0.0102373 0.0102123
6.065 0.010262 0.0102369
6.06 0.0102866 0.0102614
6.055 0.0103111 0.0102858
6.05 0.0103355 0.0103102
6.045 0.0103598 0.0103345
6.04 0.0103842 0.0103588
6.035 0.0104087 0.0103832
6.03 0.0104333 0.0104078
6.025 0.0104582 0.0104326
6.02 0.0104833 0.0104577
6.015 0.0105087 0.010483
6.01 0.0105344 0.0105086
6.005 0.0105603 0.0105344
6 0.0105863 0.0105603
5.995 0.0106123 0.0105863
5.99 0.0106384 0.0106124
5.985 0.0106644 0.0106383
5.98 0.0106904 0.0106642
5.975 0.0107162 0.0106899
5.97 0.0107419 0.0107156
5.965 0.0107675 0.0107412
5.96 0.0107932 0.0107668
5.955 0.010819 0.0107925
5.95 0.0108449 0.0108183
5.945 0.010871 0.0108444
5.94 0.0108974 0.0108707
5.935 0.0109241 0.0108974
5.93 0.0109511 0.0109242
5.925 0.0109783 0.0109514
5.92 0.0110056 0.0109786
5.915 0.011033 0.011006
5.91 0.0110605 0.0110334
5.905 0.0110879 0.0110608
5.9 0.0111152 0.011088
5.895 0.0111425 0.0111152
5.89 0.0111696 0.0111422
5.885 0.0111966 0.0111692
5.88 0.0112237 0.0111962
5.875 0.0112508 0.0112233
5.87 0.0112781 0.0112505
5.865 0.0113056 0.0112779
5.86 0.0113334 0.0113056
5.855 0.0113615 0.0113336
5.85 0.0113898 0.0113619
5.845 0.0114184 0.0113904
5.84 0.0114471 0.0114191
5.835 0.011476 0.0114479
5.83 0.0115049 0.0114768
5.825 0.0115338 0.0115056
5.82 0.0115627 0.0115343
5.815 0.0115914 0.011563
5.81 0.01162 0.0115915
5.805 0.0116486 0.01162
5.8 0.0116771 0.0116485
5.795 0.0117057 0.0116771
5.79 0.0117345 0.0117057
5.785 0.0117634 0.0117346
5.78 0.0117927 0.0117638
5.775 0.0118222 0.0117932
5.77 0.011852 0.0118229
5.765 0.011882 0.0118529
5.76 0.0119123 0.0118831
5.755 0.0119427 0.0119135
5.75 0.0119732 0.0119439
5.745 0.0120037 0.0119743
5.74 0.0120341 0.0120046
5.735 0.0120645 0.0120349
5.73 0.0120947 0.012065
5.725 0.0121248 0.0120951
5.72 0.012155 0.0121252
5.715 0.0121852 0.0121553
5.71 0.0122155 0.0121855
5.705 0.012246 0.012216
5.7 0.0122768 0.0122467
5.695 0.0123078 0.0122777
5.69 0.0123392 0.012309
5.685 0.0123709 0.0123405
5.68 0.0124028 0.0123724
5.675 0.0124348 0.0124043
5.67 0.012467 0.0124364
5.665 0.0124991 0.0124685
5.66 0.0125312 0.0125005
5.655 0.0125633 0.0125325
5.65 0.0125952 0.0125643
5.645 0.0126271 0.0125961
5.64 0.0126589 0.0126279
5.635 0.0126908 0.0126597
5.63 0.0127228 0.0126916
5.625 0.0127549 0.0127237
5.62 0.0127874 0.0127561
5.615 0.0128201 0.0127887
5.61 0.0128532 0.0128217
5.605 0.0128865 0.012855
5.6 0.0129201 0.0128885
5.595 0.0129539 0.0129222
5.59 0.0129879 0.012956
5.585 0.0130218 0.0129899
5.58 0.0130557 0.0130237
5.575 0.0130896 0.0130575
5.57 0.0131233 0.0130912
5.565 0.013157 0.0131248
5.56 0.0131907 0.0131584
5.555 0.0132244 0.013192
5.55 0.0132582 0.0132257
5.545 0.0132921 0.0132595
5.54 0.0133263 0.0132937
5.535 0.0133609 0.0133281
5.53 0.0133957 0.0133629
5.525 0.0134309 0.013398
5.52 0.0134663 0.0134333
5.515 0.013502 0.0134689
5.51 0.0135378 0.0135046
5.505 0.0135736 0.0135404
5.5 0.0136095 0.0135761
5.495 0.0136453 0.0136119
5.49 0.013681 0.0136475
5.485 0.0137166 0.013683
5.48 0.0137522 0.0137185
5.475 0.0137879 0.0137541
5.47 0.0138236 0.0137897
5.465 0.0138595 0.0138255
5.46 0.0138956 0.0138615
5.455 0.013932 0.0138979
5.45 0.0139688 0.0139346
5.445 0.0140059 0.0139716
5.44 0.0140433 0.0140089
5.435 0.014081 0.0140465
5.43 0.0141188 0.0140842
5.425 0.0141567 0.014122
5.42 0.0141946 0.0141598
5.415 0.0142325 0.0141976
5.41 0.0142703 0.0142353
5.405 0.014308 0.0142729
5.4 0.0143457 0.0143105
5.395 0.0143834 0.0143481
5.39 0.0144211 0.0143858
5.385 0.0144591 0.0144236
5.38 0.0144973 0.0144617
5.375 0.0145358 0.0145001
5.37 0.0145746 0.0145389
5.365 0.0146138 0.014578
5.36 0.0146533 0.0146174
5.355 0.014693 0.014657
5.35 0.014733 0.0146969
5.345 0.0147731 0.0147369
5.34 0.0148132 0.0147769
5.335 0.0148533 0.0148169
5.33 0.0148933 0.0148568
5.325 0.0149333 0.0148967
5.32 0.0149732 0.0149365
5.315 0.0150131 0.0149763
5.31 0.0150531 0.0150162
5.305 0.0150933 0.0150563
5.3 0.0151337 0.0150966
5.295 0.0151744 0.0151372
5.29 0.0152154 0.0151781
5.285 0.0152568 0.0152194
5.28 0.0152985 0.015261
5.275 0.0153406 0.015303
5.27 0.0153828 0.0153451
5.265 0.0154252 0.0153874
5.26 0.0154677 0.0154298
5.255 0.0155102 0.0154722
5.25 0.0155526 0.0155145
5.245 0.0155949 0.0155567
5.24 0.0156373 0.0155989
5.235 0.0156796 0.0156411
5.23 0.0157219 0.0156834
5.225 0.0157645 0.0157258
5.22 0.0158072 0.0157685
5.215 0.0158503 0.0158114
5.21 0.0158937 0.0158548
5.205 0.0159375 0.0158984
5.2 0.0159817 0.0159425
5.195 0.0160261 0.0159868
5.19 0.0160709 0.0160315
5.185 0.0161158 0.0160762
5.18 0.0161607 0.0161211
5.175 0.0162057 0.016166
5.17 0.0162507 0.0162109
5.165 0.0162956 0.0162557
5.16 0.0163405 0.0163005
5.155 0.0163854 0.0163452
5.15 0.0164303 0.01639
5.145 0.0164754 0.016435
5.14 0.0165207 0.0164802
5.135 0.0165663 0.0165257
5.13 0.0166123 0.0165716
5.125 0.0166587 0.0166178
5.12 0.0167054 0.0166644
5.115 0.0167525 0.0167114
5.11 0.0167998 0.0167587
5.105 0.0168474 0.0168061
5.1 0.0168951 0.0168537
5.095 0.0169428 0.0169013
5.09 0.0169905 0.0169489
5.085 0.0170382 0.0169964
5.08 0.0170859 0.017044
5.075 0.0171335 0.0170915
5.07 0.0171812 0.0171391
5.065 0.017229 0.0171868
5.06 0.0172771 0.0172347
5.055 0.0173254 0.0172829
5.05 0.0173741 0.0173315
5.045 0.0174233 0.0173805
5.04 0.0174728 0.0174299
5.035 0.0175226 0.0174797
5.03 0.0175728 0.0175297
5.025 0.0176233 0.01758
5.02 0.0176738 0.0176305
5.015 0.0177245 0.017681
5.01 0.0177752 0.0177316
5.005 0.0178258 0.0177821
5 0.0178764 0.0178326
4.995 0.017927 0.017883
4.99 0.0179777 0.0179336
4.985 0.0180285 0.0179842
4.98 0.0180795 0.0180351
4.975 0.0181308 0.0180863
4.97 0.0181824 0.0181378
4.965 0.0182345 0.0181898
4.96 0.018287 0.0182422
4.955 0.0183399 0.0182949
4.95 0.0183931 0.018348
4.945 0.0184466 0.0184014
4.94 0.0185003 0.0184549
4.935 0.0185541 0.0185086
4.93 0.0186079 0.0185623
4.925 0.0186618 0.018616
4.92 0.0187156 0.0186697
4.915 0.0187694 0.0187233
4.91 0.0188232 0.018777
4.905 0.0188772 0.0188309
4.9 0.0189314 0.0188849
4.895 0.0189859 0.0189393
4.89 0.0190407 0.018994
4.885 0.019096 0.0190491
4.88 0.0191517 0.0191047
4.875 0.0192078 0.0191607
4.87 0.0192643 0.019217
4.865 0.0193211 0.0192737
4.86 0.0193781 0.0193306
4.855 0.0194353 0.0193876
4.85 0.0194925 0.0194447
4.845 0.0195498 0.0195018
4.84 0.019607 0.0195589
4.835 0.0196643 0.019616
4.83 0.0197216 0.0196732
4.825 0.019779 0.0197305
4.82 0.0198366 0.0197879
4.815 0.0198945 0.0198457
4.81 0.0199528 0.0199038
4.805 0.0200115 0.0199624
4.8 0.0200707 0.0200214
4.795 0.0201303 0.0200809
4.79 0.0201903 0.0201408
4.785 0.0202507 0.020201
4.78 0.0203113 0.0202614
4.775 0.0203721 0.0203221
4.77 0.020433 0.0203828
4.765 0.0204939 0.0204436
4.76 0.0205548 0.0205044
4.755 0.0206158 0.0205652
4.75 0.0206768 0.0206261
4.745 0.0207379 0.0206871
4.74 0.0207993 0.0207482
4.735 0.0208609 0.0208097
4.73 0.0209229 0.0208715
4.725 0.0209853 0.0209338
4.72 0.0210482 0.0209965
4.715 0.0211115 0.0210597
4.71 0.0211754 0.0211234
4.705 0.0212395 0.0211874
4.7 0.021304 0.0212518
4.695 0.0213687 0.0213163
4.69 0.0214336 0.021381
4.685 0.0214985 0.0214457
4.68 0.0215634 0.0215105
4.675 0.0216284 0.0215753
4.67 0.0216934 0.0216402
4.665 0.0217586 0.0217052
4.66 0.0218239 0.0217703
4.655 0.0218895 0.0218358
4.65 0.0219555 0.0219016
4.645 0.0220219 0.0219679
4.64 0.0220888 0.0220346
4.635 0.0221563 0.0221019
4.63 0.0222242 0.0221696
4.625 0.0222925 0.0222378
4.62 0.0223611 0.0223063
4.615 0.0224301 0.022375
4.61 0.0224992 0.0224439
4.605 0.0225683 0.022513
4.6 0.0226376 0.022582
4.595 0.0227069 0.0226512
4.59 0.0227762 0.0227203
4.585 0.0228457 0.0227896
4.58 0.0229154 0.0228591
4.575 0.0229853 0.0229289
4.57 0.0230556 0.0229991
4.565 0.0231264 0.0230696
4.56 0.0231977 0.0231407
4.555 0.0232695 0.0232124
4.55 0.0233418 0.0232845
4.545 0.0234146 0.0233571
4.54 0.0234877 0.0234301
4.535 0.0235612 0.0235034
4.53 0.0236349 0.0235769
4.525 0.0237087 0.0236505
4.52 0.0237826 0.0237242
4.515 0.0238566 0.023798
4.51 0.0239306 0.0238719
4.505 0.0240048 0.0239458
4.5 0.0240791 0.02402
4.495 0.0241538 0.0240945
4.49 0.0242288 0.0241693
4.485 0.0243043 0.0242446
4.48 0.0243802 0.0243204
4.475 0.0244568 0.0243967
4.47 0.0245338 0.0244736
4.465 0.0246114 0.024551
4.46 0.0246894 0.0246288
4.455 0.0247678 0.024707
4.45 0.0248465 0.0247854
4.445 0.0249253 0.0248641
4.44 0.0250042 0.0249428
4.435 0.0250833 0.0250217
4.43 0.0251624 0.0251006
4.425 0.0252416 0.0251796
4.42 0.0253211 0.0252589
4.415 0.0254008 0.0253384
4.41 0.0254809 0.0254183
4.405 0.0255614 0.0254987
4.4 0.0256425 0.0255795
4.395 0.0257242 0.025661
4.39 0.0258064 0.025743
4.385 0.0258892 0.0258256
4.38 0.0259725 0.0259087
4.375 0.0260561 0.0259921
4.37 0.0261401 0.0260759
4.365 0.0262244 0.0261599
4.36 0.0263087 0.0262441
4.355 0.0263933 0.0263284
4.35 0.0264779 0.0264128
4.345 0.0265626 0.0264974
4.34 0.0266476 0.0265821
4.335 0.0267328 0.0266672
4.33 0.0268184 0.0267526
4.325 0.0269045 0.0268384
4.32 0.0269911 0.0269248
4.315 0.0270783 0.0270118
4.31 0.0271662 0.0270994
4.305 0.0272546 0.0271876
4.3 0.0273435 0.0272764
4.295 0.0274329 0.0273656
4.29 0.0275227 0.0274551
4.285 0.0276128 0.027545
4.28 0.0277031 0.0276351
4.275 0.0277936 0.0277253
4.27 0.0278841 0.0278156
4.265 0.0279749 0.0279062
4.26 0.0280658 0.0279969
4.255 0.0281571 0.0280879
4.25 0.0282487 0.0281792
4.245 0.0283407 0.0282711
4.24 0.0284333 0.0283635
4.235 0.0285266 0.0284565
4.23 0.0286205 0.0285501
4.225 0.028715 0.0286444
4.22 0.0288101 0.0287393
4.215 0.0289057 0.0288347
4.21 0.0290018 0.0289305
4.205 0.0290982 0.0290267
4.2 0.0291949 0.0291231
4.195 0.0292918 0.0292198
4.19 0.0293888 0.0293166
4.185 0.0294861 0.0294136
4.18 0.0295835 0.0295108
4.175 0.0296813 0.0296083
4.17 0.0297794 0.0297062
4.165 0.029878 0.0298045
4.16 0.0299771 0.0299034
4.155 0.0300769 0.030003
4.15 0.0301773 0.0301032
4.145 0.0302785 0.0302041
4.14 0.0303803 0.0303056
4.135 0.0304826 0.0304077
4.13 0.0305855 0.0305103
4.125 0.0306888 0.0306134
4.12 0.0307924 0.0307167
4.115 0.0308963 0.0308204
4.11 0.0310004 0.0309242
4.105 0.0311047 0.0310282
4.1 0.0312092 0.0311325
4.095 0.0313141 0.0312371
4.09 0.0314193 0.031342
4.085 0.0315249 0.0314474
4.08 0.0316312 0.0315534
4.075 0.0317381 0.03166
4.07 0.0318457 0.0317674
4.065 0.031954 0.0318754
4.06 0.032063 0.0319842
4.055 0.0321727 0.0320936
4.05 0.032283 0.0322036
4.045 0.0323937 0.0323141
4.04 0.0325049 0.032425
4.035 0.0326164 0.0325362
4.03 0.0327281 0.0326476
4.025 0.0328401 0.0327593
4.02 0.0329523 0.0328713
4.015 0.0330648 0.0329835
4.01 0.0331778 0.0330962
4.005 0.0332912 0.0332093
4 0.0334052 0.033323
3.995 0.0335198 0.0334374
3.99 0.0336352 0.0335525
3.985 0.0337513 0.0336683
3.98 0.0338682 0.0337849
3.975 0.0339859 0.0339023
3.97 0.0341042 0.0340203
3.965 0.034223 0.0341388
3.96 0.0343423 0.0342579
3.955 0.0344621 0.0343773
3.95 0.0345821 0.034497
3.945 0.0347024 0.0346171
3.94 0.0348231 0.0347374
3.935 0.034944 0.034858
3.93 0.0350654 0.0349791
3.925 0.0351872 0.0351006
3.92 0.0353096 0.0352227
3.915 0.0354327 0.0353455
3.91 0.0355566 0.0354691
3.905 0.0356812 0.0355934
3.9 0.0358067 0.0357186
3.895 0.035933 0.0358446
3.89 0.03606 0.0359712
3.885 0.0361876 0.0360986
3.88 0.0363159 0.0362265
3.875 0.0364445 0.0363549
3.87 0.0365736 0.0364836
3.865 0.0367031 0.0366128
3.86 0.0368329 0.0367422
3.855 0.036963 0.036872
3.85 0.0370935 0.0370022
3.845 0.0372246 0.0371329
3.84 0.0373562 0.0372643
3.835 0.0374885 0.0373962
3.83 0.0376216 0.037529
3.825 0.0377556 0.0376626
3.82 0.0378904 0.0377971
3.815 0.038026 0.0379324
3.81 0.0381625 0.0380686
3.805 0.0382998 0.0382055
3.8 0.0384377 0.038343
3.795 0.0385761 0.0384812
3.79 0.0387151 0.0386198
3.785 0.0388544 0.0387588
3.78 0.0389942 0.0388982
3.775 0.0391343 0.039038
3.77 0.0392749 0.0391782
3.765 0.039416 0.039319
3.76 0.0395577 0.0394603
3.755 0.0397001 0.0396024
3.75 0.0398433 0.0397452
3.745 0.0399874 0.0398889
3.74 0.0401324 0.0400336
3.735 0.0402783 0.0401791
3.73 0.0404251 0.0403256
3.725 0.0405728 0.0404729
3.72 0.0407212 0.0406209
3.715 0.0408703 0.0407697
3.71 0.04102 0.040919
3.705 0.0411702 0.0410688
3.7 0.0413208 0.041219
3.695 0.0414719 0.0413698
3.69 0.0416235 0.0415209
3.685 0.0417756 0.0416727
3.68 0.0419283 0.041825
3.675 0.0420817 0.0419781
3.67 0.042236 0.0421319
3.665 0.0423911 0.0422867
3.66 0.0425472 0.0424424
3.655 0.0427044 0.0425991
3.65 0.0428624 0.0427568
3.645 0.0430215 0.0429155
3.64 0.0431814 0.043075
3.635 0.0433421 0.0432353
3.63 0.0435035 0.0433962
3.625 0.0436654 0.0435578
3.62 0.043828 0.0437199
3.615 0.043991 0.0438826
3.61 0.0441546 0.0440458
3.605 0.0443187 0.0442095
3.6 0.0444835 0.0443738
3.595 0.044649 0.0445389
3.59 0.0448154 0.0447049
3.585 0.0449826 0.0448717
3.58 0.0451509 0.0450396
3.575 0.0453202 0.0452085
3.57 0.0454906 0.0453785
3.565 0.0456621 0.0455495
3.56 0.0458345 0.0457215
3.555 0.0460078 0.0458944
3.55 0.046182 0.0460681
3.545 0.0463568 0.0462425
3.54 0.0465323 0.0464176
3.535 0.0467085 0.0465933
3.53 0.0468852 0.0467695
3.525 0.0470625 0.0469464
3.52 0.0472405 0.047124
3.515 0.0474192 0.0473023
3.51 0.0475988 0.0474814
3.505 0.0477794 0.0476615
3.5 0.047961 0.0478427
3.495 0.0481437 0.0480249
3.49 0.0483275 0.0482083
3.485 0.0485125 0.0483928
3.48 0.0486986 0.0485784
3.475 0.0488857 0.0487651
3.47 0.0490738 0.0489527
3.465 0.0492627 0.0491411
3.46 0.0494524 0.0493304
3.455 0.0496428 0.0495203
3.45 0.0498339 0.0497109
3.445 0.0500257 0.0499022
3.44 0.0502182 0.0500942
3.435 0.0504114 0.050287
3.43 0.0506056 0.0504807
3.425 0.0508007 0.0506753
3.42 0.0509969 0.050871
3.415 0.0511943 0.0510679
3.41 0.0513928 0.0512659
3.405 0.0515926 0.0514652
3.4 0.0517936 0.0516657
3.395 0.0519958 0.0518674
3.39 0.0521991 0.0520702
3.385 0.0524033 0.0522739
3.38 0.0526085 0.0524786
3.375 0.0528146 0.0526841
3.37 0.0530214 0.0528904
3.365 0.053229 0.0530975
3.36 0.0534374 0.0533054
3.355 0.0536466 0.0535141
3.35 0.0538567 0.0537237
3.345 0.0540678 0.0539342
3.34 0.05428 0.0541459
3.335 0.0544935 0.0543588
3.33 0.0547082 0.054573
3.325 0.0549242 0.0547885
3.32 0.0551415 0.0550052
3.315 0.0553601 0.0552233
3.31 0.05558 0.0554427
3.305 0.055801 0.0556631
3.3 0.0560232 0.0558847
3.295 0.0562463 0.0561073
3.29 0.0564703 0.0563308
3.285 0.0566953 0.0565551
3.28 0.0569211 0.0567804
3.275 0.0571478 0.0570065
3.27 0.0573754 0.0572336
3.265 0.0576041 0.0574617
3.26 0.0578339 0.0576909
3.255 0.058065 0.0579214
3.25 0.0582974 0.0581532
3.245 0.0585312 0.0583864
3.24 0.0587664 0.058621
3.235 0.059003 0.0588571
3.23 0.059241 0.0590945
3.225 0.0594804 0.0593333
3.22 0.059721 0.0595733
3.215 0.0599628 0.0598145
3.21 0.0602057 0.0600567
3.205 0.0604496 0.0603
3.2 0.0606945 0.0605443
3.195 0.0609404 0.0607896
3.19 0.0611873 0.0610359
3.185 0.0614353 0.0612833
3.18 0.0616845 0.0615319
3.175 0.061935 0.0617817
3.17 0.0621868 0.0620329
3.165 0.0624401 0.0622855
3.16 0.0626949 0.0625397
3.155 0.0629512 0.0627954
3.15 0.0632091 0.0630526
3.145 0.0634685 0.0633114
3.14 0.0637293 0.0635715
3.135 0.0639915 0.0638331
3.13 0.064255 0.0640959
3.125 0.0645197 0.0643599
3.12 0.0647855 0.0646251
3.115 0.0650524 0.0648913
3.11 0.0653205 0.0651587
3.105 0.0655897 0.0654273
3.1 0.0658602 0.0656971
3.095 0.066132 0.0659682
3.09 0.0664052 0.0662407
3.085 0.0666799 0.0665147
3.08 0.0669562 0.0667903
3.075 0.0672342 0.0670676
3.07 0.0675138 0.0673465
3.065 0.0677951 0.067627
3.06 0.068078 0.0679092
3.055 0.0683625 0.068193
3.05 0.0686484 0.0684783
3.045 0.0689358 0.0687649
3.04 0.0692245 0.0690529
3.035 0.0695145 0.0693422
3.03 0.0698058 0.0696327
3.025 0.0700984 0.0699245
3.02 0.0703922 0.0702176
3.015 0.0706875 0.0705121
3.01 0.0709842 0.0708081
3.005 0.0712824 0.0711056
3 0.0715824 0.0714048
2.995 0.071884 0.0717057
2.99 0.0721875 0.0720083
2.985 0.0724927 0.0723128
2.98 0.0727998 0.0726191
2.975 0.0731086 0.0729272
2.97 0.0734191 0.0732369
2.965 0.0737313 0.0735483
2.96 0.0740451 0.0738613
2.955 0.0743603 0.0741757
2.95 0.074677 0.0744916
2.945 0.0749951 0.0748089
2.94 0.0753146 0.0751276
2.935 0.0756356 0.0754478
2.93 0.0759582 0.0757695
2.925 0.0762823 0.0760929
2.92 0.0766082 0.0764179
2.915 0.0769359 0.0767448
2.91 0.0772655 0.0770735
2.905 0.077597 0.0774042
2.9 0.0779305 0.0777368
2.895 0.0782659 0.0780714
2.89 0.0786033 0.0784079
2.885 0.0789425 0.0787463
2.88 0.0792836 0.0790865
2.875 0.0796264 0.0794284
2.87 0.0799708 0.079772
2.865 0.0803169 0.0801172
2.86 0.0806646 0.080464
2.855 0.0810138 0.0808124
2.85 0.0813648 0.0811624
2.845 0.0817174 0.0815142
2.84 0.0820718 0.0818677
2.835 0.0824281 0.0822231
2.83 0.0827864 0.0825804
2.825 0.0831467 0.0829398
2.82 0.0835091 0.0833013
2.815 0.0838736 0.0836649
2.81 0.0842402 0.0840306
2.805 0.084609 0.0843984
2.8 0.0849798 0.0847683
2.795 0.0853526 0.0851401
2.79 0.0857274 0.0855139
2.785 0.086104 0.0858896
2.78 0.0864824 0.0862671
2.775 0.0868627 0.0866463
2.77 0.0872447 0.0870274
2.765 0.0876285 0.0874103
2.76 0.0880143 0.087795
2.755 0.088402 0.0881817
2.75 0.0887917 0.0885704
2.745 0.0891835 0.0889613
2.74 0.0895776 0.0893543
2.735 0.0899739 0.0897497
2.73 0.0903726 0.0901473
2.725 0.0907735 0.0905472
2.72 0.0911767 0.0909494
2.715 0.0915822 0.0913538
2.71 0.0919899 0.0917605
2.705 0.0923998 0.0921693
2.7 0.0928117 0.0925802
2.695 0.0932257 0.0929931
2.69 0.0936417 0.0934081
2.685 0.0940597 0.093825
2.68 0.0944797 0.0942439
2.675 0.0949018 0.0946649
2.67 0.0953261 0.0950881
2.665 0.0957525 0.0955134
2.66 0.0961812 0.0959411
2.655 0.0966123 0.096371
2.65 0.0970459 0.0968035
2.645 0.0974819 0.0972384
2.64 0.0979204 0.0976758
2.635 0.0983614 0.0981157
2.63 0.0988049 0.098558
2.625 0.0992509 0.0990028
2.62 0.0996992 0.09945
2.615 0.10015 0.0998995
2.61 0.100603 0.100351
2.605 0.101058 0.100805
2.6 0.101515 0.101261
2.595 0.101975 0.10172
2.59 0.102437 0.102181
2.585 0.102901 0.102644
2.58 0.103368 0.103109
2.575 0.103837 0.103577
2.57 0.104308 0.104047
2.565 0.104783 0.10452
2.56 0.10526 0.104996
2.555 0.105739 0.105474
2.55 0.106222 0.105956
2.545 0.106707 0.106439
2.54 0.107194 0.106926
2.535 0.107685 0.107415
2.53 0.108177 0.107906
2.525 0.108673 0.108401
2.52 0.109171 0.108897
2.515 0.109671 0.109396
2.51 0.110174 0.109898
2.505 0.110679 0.110402
2.5 0.111187 0.110908
2.495 0.111698 0.111418
2.49 0.112211 0.111929
2.485 0.112727 0.112444
2.48 0.113245 0.112961
2.475 0.113767 0.113481
2.47 0.114291 0.114004
2.465 0.114818 0.11453
2.46 0.115348 0.115059
2.455 0.115881 0.11559
2.45 0.116417 0.116125
2.445 0.116956 0.116662
2.44 0.117498 0.117203
2.435 0.118042 0.117746
2.43 0.118589 0.118291
2.425 0.119139 0.11884
2.42 0.119692 0.119391
2.415 0.120247 0.119944
2.41 0.120805 0.120501
2.405 0.121366 0.12106
2.4 0.121929 0.121623
2.395 0.122496 0.122188
2.39 0.123066 0.122756
2.385 0.123639 0.123327
2.38 0.124214 0.123902
2.375 0.124793 0.124479
2.37 0.125375 0.12506
2.365 0.125961 0.125643
2.36 0.126549 0.12623
2.355 0.12714 0.12682
2.35 0.127735 0.127413
2.345 0.128332 0.128008
2.34 0.128932 0.128607
2.335 0.129536 0.129209
2.33 0.130142 0.129814
2.325 0.130751 0.130421
2.32 0.131363 0.131032
2.315 0.131979 0.131646
2.31 0.132597 0.132262
2.305 0.133219 0.132882
2.3 0.133843 0.133505
2.295 0.134471 0.134132
2.29 0.135103 0.134761
2.285 0.135737 0.135394
2.28 0.136375 0.13603
2.275 0.137016 0.13667
2.27 0.137661 0.137313
2.265 0.138309 0.137959
2.26 0.13896 0.138608
2.255 0.139614 0.139261
2.25 0.140272 0.139916
2.245 0.140932 0.140575
2.24 0.141596 0.141237
2.235 0.142263 0.141903
2.23 0.142933 0.142571
2.225 0.143607 0.143243
2.22 0.144283 0.143918
2.215 0.144963 0.144596
2.21 0.145647 0.145277
2.205 0.146334 0.145962
2.2 0.147024 0.146651
2.195 0.147718 0.147343
2.19 0.148415 0.148038
2.185 0.149115 0.148737
2.18 0.149819 0.149439
2.175 0.150527 0.150145
2.17 0.151238 0.150854
2.165 0.151952 0.151566
2.16 0.15267 0.152282
2.155 0.153391 0.153001
2.15 0.154116 0.153723
2.145 0.154843 0.154449
2.14 0.155574 0.155178
2.135 0.156309 0.155911
2.13 0.157047 0.156647
2.125 0.157788 0.157386
2.12 0.158533 0.158129
2.115 0.159281 0.158875
2.11 0.160033 0.159625
2.105 0.160788 0.160378
2.1 0.161547 0.161135
2.095 0.162309 0.161895
2.09 0.163075 0.162659
2.085 0.163844 0.163426
2.08 0.164617 0.164197
2.075 0.165394 0.164971
2.07 0.166174 0.165749
2.065 0.166957 0.16653
2.06 0.167743 0.167314
2.055 0.168534 0.168102
2.05 0.169327 0.168894
2.045 0.170124 0.169688
2.04 0.170924 0.170487
2.035 0.171728 0.171288
2.03 0.172535 0.172093
2.025 0.173346 0.172901
2.02 0.17416 0.173713
2.015 0.174977 0.174528
2.01 0.175798 0.175347
2.005 0.176623 0.176169
2 0.17745 0.176995
1.995 0.178282 0.177824
1.99 0.179116 0.178656
1.985 0.179955 0.179492
1.98 0.180796 0.180331
1.975 0.181641 0.181174
1.97 0.182489 0.18202
1.965 0.183341 0.182869
1.96 0.184196 0.183721
1.955 0.185054 0.184577
1.95 0.185915 0.185436
1.945 0.18678 0.186298
1.94 0.187647 0.187163
1.935 0.188518 0.188032
1.93 0.189392 0.188903
1.925 0.19027 0.189778
1.92 0.19115 0.190656
1.915 0.192034 0.191537
1.91 0.192921 0.192422
1.905 0.193811 0.193309
1.9 0.194704 0.1942
1.895 0.1956 0.195093
1.89 0.196499 0.19599
1.885 0.197401 0.196889
1.88 0.198306 0.197792
1.875 0.199214 0.198697
1.87 0.200125 0.199605
1.865 0.201038 0.200516
1.86 0.201955 0.20143
1.855 0.202874 0.202346
1.85 0.203796 0.203266
1.845 0.20472 0.204187
1.84 0.205647 0.205112
1.835 0.206577 0.206039
1.83 0.207509 0.206968
1.825 0.208443 0.2079
1.82 0.20938 0.208834
1.815 0.21032 0.209771
1.81 0.211262 0.21071
1.805 0.212206 0.211651
1.8 0.213152 0.212595
1.795 0.2141 0.21354
1.79 0.215051 0.214488
1.785 0.216003 0.215438
1.78 0.216958 0.216389
1.775 0.217914 0.217343
1.77 0.218872 0.218298
1.765 0.219832 0.219255
1.76 0.220793 0.220213
1.755 0.221756 0.221173
1.75 0.22272 0.222135
1.745 0.223686 0.223098
1.74 0.224653 0.224062
1.735 0.225621 0.225027
1.73 0.226591 0.225993
1.725 0.227561 0.226961
1.72 0.228532 0.227929
1.715 0.229504 0.228898
1.71 0.230477 0.229867
1.705 0.23145 0.230837
1.7 0.232423 0.231808
1.695 0.233397 0.232779
1.69 0.234371 0.23375
1.685 0.235345 0.234721
1.68 0.236319 0.235692
1.675 0.237293 0.236663
1.67 0.238266 0.237633
1.665 0.239239 0.238603
1.66 0.240212 0.239572
1.655 0.241183 0.24054
1.65 0.242153 0.241507
1.645 0.243123 0.242473
1.64 0.24409 0.243438
1.635 0.245057 0.244401
1.63 0.246021 0.245363
1.625 0.246984 0.246322
1.62 0.247944 0.24728
1.615 0.248903 0.248235
1.61 0.249858 0.249187
1.605 0.250811 0.250137
1.6 0.251761 0.251084
1.595 0.252708 0.252028
1.59 0.253652 0.252968
1.585 0.254591 0.253904
1.58 0.255527 0.254837
1.575 0.256459 0.255765
1.57 0.257386 0.256689
1.565 0.258308 0.257608
1.56 0.259226 0.258522
1.555 0.260138 0.259431
1.55 0.261044 0.260334
1.545 0.261945 0.261232
1.54 0.262839 0.262123
1.535 0.263726 0.263007
1.53 0.264607 0.263884
1.525 0.26548 0.264754
1.52 0.266346 0.265617
1.515 0.267203 0.266471
1.51 0.268053 0.267317
1.505 0.268893 0.268154
1.5 0.269724 0.268982
1.495 0.270545 0.2698
1.49 0.271357 0.270608
1.485 0.272157 0.271405
1.48 0.272947 0.272191
1.475 0.273725 0.272966
1.47 0.274491 0.273729
1.465 0.275245 0.27448
1.46 0.275985 0.275217
1.455 0.276712 0.275941
1.45 0.277425 0.276651
1.445 0.278124 0.277346
1.44 0.278807 0.278025
1.435 0.279474 0.278689
1.43 0.280124 0.279337
1.425 0.280758 0.279967
1.42 0.281374 0.28058
1.415 0.281971 0.281174
1.41 0.282549 0.281749
1.405 0.283107 0.282304
1.4 0.283645 0.282839
1.395 0.284161 0.283352
1.39 0.284656 0.283843
1.385 0.285127 0.284312
1.38 0.285575 0.284756
1.375 0.285998 0.285176
1.37 0.286396 0.285571
1.365 0.286767 0.28594
1.36 0.287112 0.286281
1.355 0.287428 0.286595
1.35 0.287715 0.286879
1.345 0.287972 0.287133
1.34 0.288198 0.287357
1.335 0.288393 0.287548
1.33 0.288554 0.287707
1.325 0.288681 0.287831
1.32 0.288773 0.287921
1.315 0.288829 0.287974
1.31 0.288847 0.287989
1.305 0.288826 0.287966
1.3 0.288766 0.287903
1.295 0.288665 0.2878
1.29 0.288521 0.287654
1.285 0.288334 0.287465
1.28 0.288102 0.287231
1.275 0.287825 0.286951
1.27 0.287499 0.286623
1.265 0.287125 0.286247
1.26 0.286701 0.285821
1.255 0.286225 0.285343
1.25 0.285697 0.284813
1.245 0.285114 0.284228
1.24 0.284475 0.283587
1.235 0.283778 0.282889
1.23 0.283023 0.282133
1.225 0.282208 0.281316
1.22 0.281331 0.280437
1.215 0.28039 0.279495
1.21 0.279384 0.278489
1.205 0.278312 0.277415
1.2 0.277172 0.276274
1.195 0.275962 0.275063
1.19 0.274681 0.273782
1.185 0.273327 0.272427
1.18 0.271899 0.270998
1.175 0.270394 0.269493
1.17 0.268813 0.267911
1.165 0.267152 0.26625
1.16 0.26541 0.264508
1.155 0.263586 0.262685
1.15 0.261678 0.260777
1.145 0.259686 0.258785
1.14 0.257606 0.256706
1.135 0.255438 0.254539
1.13 0.253181 0.252282
1.125 0.250833 0.249935
1.12 0.248392 0.247496
1.115 0.245858 0.244963
1.11 0.243229 0.242335
1.105 0.240505 0.239612
1.1 0.237683 0.236792
1.095 0.234763 0.233874
1.09 0.231743 0.230857
1.085 0.228624 0.22774
1.08 0.225404 0.224522
1.075 0.222082 0.221203
1.07 0.218658 0.217782
1.065 0.215132 0.214258
1.06 0.211502 0.210631
1.055 0.207768 0.206901
1.05 0.203931 0.203067
1.045 0.199989 0.19913
1.04 0.195944 0.195089
1.035 0.191795 0.190944
1.03 0.187543 0.186696
1.025 0.183187 0.182345
1.02 0.17873 0.177892
1.015 0.17417 0.173337
1.01 0.16951 0.168682
1.005 0.164749 0.163927
1 0.15989 0.159074
0.995 0.154934 0.154123
0.99 0.149882 0.149077
0.985 0.144736 0.143938
0.98 0.139498 0.138706
0.975 0.13417 0.133385
0.97 0.128755 0.127975
0.965 0.123253 0.122481
0.96 0.117669 0.116904
0.955 0.112005 0.111247
0.95 0.106264 0.105514
0.945 0.100449 0.0997064
0.94 0.0945637 0.0938288
0.935 0.0886113 0.0878844
0.93 0.0825956 0.0818768
0.925 0.0765205 0.07581
0.92 0.07039 0.069688
0.915 0.0642085 0.0635151
0.91 0.0579803 0.0572956
0.905 0.05171 0.0510341
0.9 0.0454022 0.0447354
0.895 0.039062 0.0384042
0.89 0.0326943 0.0320458
0.885 0.0263043 0.0256651
0.88 0.0198974 0.0192676
0.875 0.013479 0.0128587
0.87 0.0070546 0.0064439
0.865 0.000630004 2.89595e-05
0.86 -0.00578901 -0.00638034
0.855 -0.0121966 -0.0127781
0.85 -0.0185866 -0.0191583
0.845 -0.0249531 -0.025515
0.84 -0.0312899 -0.0318419
0.835 -0.0375908 -0.0381329
0.83 -0.0438494 -0.0443816
0.825 -0.0500596 -0.0505818
0.82 -0.0562149 -0.0567272
0.815 -0.0623089 -0.0628114
0.81 -0.0683353 -0.0688279
0.805 -0.0742877 -0.0747705
0.8 -0.0801598 -0.0806328
0.795 -0.0859451 -0.0864084
0.79 -0.0916374 -0.0920911
0.785 -0.0972304 -0.0976745
0.78 -0.102718 -0.103153
0.775 -0.108094 -0.108519
0.77 -0.113352 -0.113768
0.765 -0.118487 -0.118894
0.76 -0.123492 -0.12389
0.755 -0.128362 -0.128751
0.75 -0.133092 -0.133472
0.745 -0.137676 -0.138047
0.74 -0.142108 -0.14247
0.735 -0.146384 -0.146738
0.73 -0.150499 -0.150845
0.725 -0.154448 -0.154786
0.72 -0.158227 -0.158557
0.715 -0.161831 -0.162153
0.71 -0.165258 -0.165572
0.705 -0.168502 -0.168809
0.7 -0.171561 -0.171862
0.695 -0.174433 -0.174726
0.69 -0.177113 -0.177399
0.685 -0.1796 -0.179879
0.68 -0.181891 -0.182164
0.675 -0.183985 -0.184252
0.67 -0.185881 -0.186142
0.665 -0.187577 -0.187832
0.66 -0.189074 -0.189323
0.655 -0.19037 -0.190614
0.65 -0.191466 -0.191705
0.645 -0.192362 -0.192596
0.64 -0.193061 -0.193289
0.635 -0.193562 -0.193786
0.63 -0.193868 -0.194087
0.625 -0.193981 -0.194196
0.62 -0.193904 -0.194115
0.615 -0.19364 -0.193847
0.61 -0.193192 -0.193395
0.605 -0.192565 -0.192764
0.6 -0.191762 -0.191958
0.595 -0.190789 -0.190982
0.59 -0.18965 -0.189839
0.585 -0.188351 -0.188537
0.58 -0.186897 -0.187081
0.575 -0.185295 -0.185476
0.57 -0.183551 -0.18373
0.565 -0.181672 -0.181848
0.56 -0.179665 -0.179838
0.555 -0.177536 -0.177707
0.55 -0.175294 -0.175463
0.545 -0.172945 -0.173112
0.54 -0.170497 -0.170662
0.535 -0.167959 -0.168122
0.53 -0.165337 -0.165498
0.525 -0.162641 -0.1628
0.52 -0.159877 -0.160034
0.515 -0.157054 -0.157209
0.51 -0.154179 -0.154333
0.505 -0.15126 -0.151413
0.5 -0.148306 -0.148456
0.495 -0.145322 -0.145472
0.49 -0.142318 -0.142466
0.485 -0.139299 -0.139445
0.48 -0.136273 -0.136418
0.475 -0.133246 -0.13339
0.47 -0.130225 -0.130367
0.465 -0.127215 -0.127356
0.46 -0.124223 -0.124362
0.455 -0.121253 -0.121391
0.45 -0.11831 -0.118447
0.445 -0.1154 -0.115535
0.44 -0.112525 -0.11266
0.435 -0.109691 -0.109824
0.43 -0.1069 -0.107032
0.425 -0.104155 -0.104286
0.42 -0.101459 -0.101588
0.415 -0.0988138 -0.0989418
0.41 -0.0962213 -0.096348
0.405 -0.0936827 -0.0938081
0.4 -0.0911991 -0.0913232
0.395 -0.088771 -0.0888938
0.39 -0.0863987 -0.0865201
0.385 -0.084082 -0.0842021
0.38 -0.0818206 -0.0819393
0.375 -0.0796138 -0.0797311
0.37 -0.0774606 -0.0775765
0.365 -0.07536 -0.0754744
0.36 -0.0733104 -0.0734234
0.355 -0.0713104 -0.0714219
0.35 -0.0693583 -0.0694682
0.345 -0.0674522 -0.0675606
0.34 -0.0655903 -0.0656971
0.335 -0.0637706 -0.0638758
0.33 -0.0619911 -0.0620946
0.325 -0.0602499 -0.0603517
0.32 -0.0585449 -0.058645
0.315 -0.0568743 -0.0569725
0.31 -0.0552361 -0.0553325
0.305 -0.0536286 -0.0537232
0.3 -0.0520501 -0.0521428
0.295 -0.0504991 -0.0505898
0.29 -0.048974 -0.0490628
0.285 -0.0474737 -0.0475603
0.28 -0.0459968 -0.0460814
0.275 -0.0445423 -0.0446248
0.27 -0.0431094 -0.0431898
0.265 -0.0416973 -0.0417755
0.26 -0.0403053 -0.0403813
0.255 -0.0389329 -0.0390067
0.25 -0.0375798 -0.0376514
0.245 -0.0362457 -0.036315
0.24 -0.0349304 -0.0349975
0.235 -0.033634 -0.0336988
0.23 -0.0323563 -0.0324188
0.225 -0.0310976 -0.0311578
0.22 -0.029858 -0.029916
0.215 -0.0286377 -0.0286934
0.21 -0.0274371 -0.0274906
0.205 -0.0262565 -0.0263077
0.2 -0.0250963 -0.0251453
0.195 -0.0239568 -0.0240037
0.19 -0.0228386 -0.0228833
0.185 -0.0217421 -0.0217846
0.18 -0.0206677 -0.0207081
0.175 -0.0196159 -0.0196543
0.17 -0.0185872 -0.0186235
0.165 -0.0175821 -0.0176164
0.16 -0.016601 -0.0166334
0.155 -0.0156444 -0.0156749
0.15 -0.0147128 -0.0147414
0.145 -0.0138066 -0.0138334
0.14 -0.0129262 -0.0129513
0.135 -0.0120721 -0.0120955
0.13 -0.0112447 -0.0112665
0.125 -0.0104444 -0.0104645
0.12 -0.00967144 -0.00969008
0.115 -0.00892633 -0.0089435
0.11 -0.00820935 -0.0082251
0.105 -0.00752082 -0.00753522
0.1 -0.00686105 -0.00687416
0.095 -0.00623031 -0.00624219
0.09 -0.00562888 -0.00563958
0.085 -0.00505699 -0.00506659
0.08 -0.00451488 -0.00452342
0.075 -0.00400274 -0.0040103
0.07 -0.00352075 -0.00352739
0.065 -0.00306909 -0.00307486
0.06 -0.00264797 -0.00265294
0.055 -0.00225786 -0.00226209
0.05 -0.0019005 -0.00190406
0.045 -0.00158178 -0.00158473
0.04 -0.00131549 -0.00131794
0.035 -0.00111662 -0.0011187
0.03 -0.000965762 -0.000967554
0.025 -0.000772765 -0.000774194
0.02 -0.000445877 -0.000446699
0.015 -4.94916e-05 -4.95828e-05
0.01 0.000167007 0.000167315
0.005 3.29988e-05 3.30596e-05
-1.63468e-13 4.5196e-12 4.52793e-12


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoopNs512/DeltaGammaFX_0_OneLoopFRG.txt <==
9.995 0.00236497 0.00235918
9.99 0.00236841 0.00236262
9.985 0.00237202 0.00236622
9.98 0.00237579 0.00236997
9.975 0.00237967 0.00237384
9.97 0.00238362 0.00237779
9.965 0.00238759 0.00238175
9.96 0.00239152 0.00238567
9.955 0.00239536 0.0023895
9.95 0.00239907 0.0023932
9.945 0.00240264 0.00239676
9.94 0.00240606 0.00240017
9.935 0.00240935 0.00240346
9.93 0.00241256 0.00240666
9.925 0.00241574 0.00240983
9.92 0.00241895 0.00241303
9.915 0.00242224 0.00241632
9.91 0.00242566 0.00241973
9.905 0.00242923 0.00242329
9.9 0.00243297 0.00242702
9.895 0.00243685 0.00243089
9.89 0.00244086 0.00243489
9.885 0.00244493 0.00243895
9.88 0.00244903 0.00244303
9.875 0.00245307 0.00244707
9.87 0.00245703 0.00245102
9.865 0.00246086 0.00245484
9.86 0.00246454 0.00245851
9.855 0.00246807 0.00246203
9.85 0.00247149 0.00246544
9.845 0.00247482 0.00246877
9.84 0.00247813 0.00247207
9.835 0.00248147 0.0024754
9.83 0.00248489 0.00247881
9.825 0.00248844 0.00248235
9.82 0.00249214 0.00248605
9.815 0.00249601 0.00248991
9.81 0.00250003 0.00249392
9.805 0.00250417 0.00249804
9.8 0.00250837 0.00250223
9.795 0.00251259 0.00250644
9.79 0.00251676 0.0025106
9.785 0.00252083 0.00251466
9.78 0.00252478 0.0025186
9.775 0.00252858 0.00252239
9.77 0.00253223 0.00252604
9.765 0.00253577 0.00252956
9.76 0.00253923 0.00253302
9.755 0.00254267 0.00253645
9.75 0.00254614 0.00253991
9.745 0.0025497 0.00254346
9.74 0.00255339 0.00254714
9.735 0.00255724 0.00255098
9.73 0.00256125 0.00255499
9.725 0.00256541 0.00255914
9.72 0.00256969 0.0025634
9.715 0.00257402 0.00256772
9.71 0.00257837 0.00257206
9.705 0.00258266 0.00257634
9.7 0.00258686 0.00258053
9.695 0.00259093 0.00258459
9.69 0.00259484 0.00258849
9.685 0.00259862 0.00259226
9.68 0.00260228 0.00259592
9.675 0.00260588 0.0025995
9.67 0.00260945 0.00260306
9.665 0.00261306 0.00260667
9.66 0.00261677 0.00261037
9.655 0.00262061 0.0026142
9.65 0.00262462 0.00261819
9.645 0.00262878 0.00262235
9.64 0.00263309 0.00262665
9.635 0.00263751 0.00263105
9.63 0.00264199 0.00263552
9.625 0.00264646 0.00263999
9.62 0.00265089 0.0026444
9.615 0.00265521 0.00264871
9.61 0.0026594 0.00265289
9.605 0.00266344 0.00265692
9.6 0.00266734 0.00266081
9.595 0.00267113 0.0026646
9.59 0.00267486 0.00266832
9.585 0.00267858 0.00267202
9.58 0.00268234 0.00267578
9.575 0.00268621 0.00267963
9.57 0.00269021 0.00268363
9.565 0.00269437 0.00268778
9.56 0.0026987 0.0026921
9.555 0.00270317 0.00269655
9.55 0.00270774 0.00270111
9.545 0.00271236 0.00270572
9.54 0.00271698 0.00271033
9.535 0.00272153 0.00271487
9.53 0.00272598 0.00271931
9.525 0.0027303 0.00272361
9.52 0.00273446 0.00272777
9.515 0.00273849 0.00273179
9.51 0.00274242 0.00273571
9.505 0.00274629 0.00273957
9.5 0.00275016 0.00274343
9.495 0.00275408 0.00274734
9.49 0.00275811 0.00275136
9.485 0.00276228 0.00275552
9.48 0.00276662 0.00275985
9.475 0.00277112 0.00276434
9.47 0.00277575 0.00276896
9.465 0.00278048 0.00277368
9.46 0.00278525 0.00277844
9.455 0.00279001 0.00278319
9.45 0.00279471 0.00278787
9.445 0.00279928 0.00279244
9.44 0.00280373 0.00279686
9.435 0.00280802 0.00280115
9.43 0.00281218 0.0028053
9.425 0.00281625 0.00280936
9.42 0.00282027 0.00281337
9.415 0.00282429 0.00281738
9.41 0.00282839 0.00282146
9.405 0.00283259 0.00282566
9.4 0.00283695 0.00283
9.395 0.00284147 0.00283451
9.39 0.00284614 0.00283918
9.385 0.00285095 0.00284397
9.38 0.00285585 0.00284886
9.375 0.00286078 0.00285378
9.37 0.00286569 0.00285867
9.365 0.00287052 0.00286349
9.36 0.00287523 0.00286819
9.355 0.0028798 0.00287275
9.35 0.00288423 0.00287717
9.345 0.00288853 0.00288146
9.34 0.00289274 0.00288566
9.335 0.00289692 0.00288983
9.33 0.00290111 0.00289401
9.325 0.00290538 0.00289827
9.32 0.00290977 0.00290265
9.315 0.00291432 0.00290719
9.31 0.00291903 0.00291189
9.305 0.0029239 0.00291674
9.3 0.00292889 0.00292172
9.295 0.00293396 0.00292678
9.29 0.00293905 0.00293186
9.285 0.00294411 0.00293691
9.28 0.00294908 0.00294187
9.275 0.00295393 0.0029467
9.27 0.00295864 0.0029514
9.265 0.0029632 0.00295595
9.26 0.00296765 0.00296038
9.255 0.00297201 0.00296474
9.25 0.00297635 0.00296907
9.245 0.00298073 0.00297343
9.24 0.00298519 0.00297788
9.235 0.00298978 0.00298246
9.23 0.00299453 0.0029872
9.225 0.00299944 0.0029921
9.22 0.00300451 0.00299716
9.215 0.00300969 0.00300232
9.21 0.00301494 0.00300756
9.205 0.0030202 0.00301281
9.2 0.00302541 0.00301801
9.195 0.00303053 0.00302311
9.19 0.00303552 0.00302809
9.185 0.00304036 0.00303292
9.18 0.00304507 0.00303762
9.175 0.00304966 0.0030422
9.17 0.00305419 0.00304672
9.165 0.00305871 0.00305123
9.16 0.00306327 0.00305578
9.155 0.00306794 0.00306043
9.15 0.00307274 0.00306522
9.145 0.0030777 0.00307017
9.14 0.00308283 0.00307529
9.135 0.0030881 0.00308055
9.13 0.00309348 0.00308591
9.125 0.00309892 0.00309133
9.12 0.00310435 0.00309675
9.115 0.00310972 0.00310211
9.11 0.00311499 0.00310736
9.105 0.00312012 0.00311248
9.1 0.00312511 0.00311746
9.095 0.00312996 0.0031223
9.09 0.00313472 0.00312705
9.085 0.00313942 0.00313174
9.08 0.00314412 0.00313643
9.075 0.00314889 0.00314118
9.07 0.00315377 0.00314605
9.065 0.00315879 0.00315106
9.06 0.00316398 0.00315624
9.055 0.00316933 0.00316158
9.05 0.00317482 0.00316705
9.045 0.00318041 0.00317262
9.04 0.00318603 0.00317823
9.035 0.00319164 0.00318383
9.03 0.00319717 0.00318935
9.025 0.00320259 0.00319475
9.02 0.00320787 0.00320002
9.015 0.00321301 0.00320515
9.01 0.00321802 0.00321015
9.005 0.00322295 0.00321506
9 0.00322783 0.00321993
8.995 0.00323274 0.00322483
8.99 0.00323772 0.0032298
8.985 0.00324283 0.00323489
8.98 0.00324809 0.00324014
8.975 0.00325352 0.00324555
8.97 0.0032591 0.00325113
8.965 0.00326481 0.00325683
8.96 0.00327061 0.0032626
8.955 0.00327643 0.00326841
8.95 0.00328221 0.00327418
8.945 0.00328791 0.00327987
8.94 0.00329349 0.00328543
8.935 0.00329892 0.00329085
8.93 0.00330422 0.00329613
8.925 0.0033094 0.0033013
8.92 0.0033145 0.00330639
8.915 0.00331959 0.00331146
8.91 0.00332471 0.00331657
8.905 0.00332992 0.00332177
8.9 0.00333527 0.00332711
8.895 0.00334078 0.0033326
8.89 0.00334646 0.00333827
8.885 0.00335229 0.00334408
8.88 0.00335823 0.00335001
8.875 0.00336424 0.00335601
8.87 0.00337026 0.00336201
8.865 0.00337622 0.00336796
8.86 0.00338209 0.00337382
8.855 0.00338783 0.00337954
8.85 0.00339343 0.00338513
8.845 0.00339889 0.00339057
8.84 0.00340425 0.00339592
8.835 0.00340954 0.0034012
8.83 0.00341484 0.00340648
8.825 0.00342019 0.00341182
8.82 0.00342565 0.00341727
8.815 0.00343126 0.00342286
8.81 0.00343703 0.00342862
8.805 0.00344297 0.00343455
8.8 0.00344905 0.00344061
8.795 0.00345524 0.00344678
8.79 0.00346147 0.003453
8.785 0.00346768 0.0034592
8.78 0.00347384 0.00346534
8.775 0.00347988 0.00347137
8.77 0.00348579 0.00347726
8.765 0.00349155 0.00348301
8.76 0.00349719 0.00348863
8.755 0.00350273 0.00349416
8.75 0.00350824 0.00349966
8.745 0.00351377 0.00350517
8.74 0.00351937 0.00351075
8.735 0.00352509 0.00351646
8.73 0.00353097 0.00352233
8.725 0.00353702 0.00352836
8.72 0.00354323 0.00353456
8.715 0.00354957 0.00354089
8.71 0.003556 0.0035473
8.705 0.00356245 0.00355374
8.7 0.00356888 0.00356015
8.695 0.00357522 0.00356647
8.69 0.00358144 0.00357268
8.685 0.00358752 0.00357874
8.68 0.00359346 0.00358467
8.675 0.00359929 0.00359048
8.67 0.00360504 0.00359622
8.665 0.00361077 0.00360194
8.66 0.00361654 0.00360769
8.655 0.00362241 0.00361355
8.65 0.00362841 0.00361954
8.645 0.00363458 0.00362569
8.64 0.00364092 0.00363201
8.635 0.00364742 0.00363849
8.63 0.00365403 0.00364508
8.625 0.0036607 0.00365174
8.62 0.00366738 0.00365841
8.615 0.00367402 0.00366503
8.61 0.00368055 0.00367155
8.605 0.00368696 0.00367794
8.6 0.00369322 0.00368418
8.595 0.00369935 0.0036903
8.59 0.00370538 0.00369631
8.585 0.00371135 0.00370227
8.58 0.00371733 0.00370823
8.575 0.00372337 0.00371426
8.57 0.00372952 0.00372039
8.565 0.00373582 0.00372668
8.56 0.0037423 0.00373314
8.555 0.00374894 0.00373976
8.55 0.00375572 0.00374653
8.545 0.0037626 0.0037534
8.54 0.00376953 0.00376031
8.535 0.00377645 0.00376721
8.53 0.00378329 0.00377404
8.525 0.00379003 0.00378075
8.52 0.00379662 0.00378733
8.515 0.00380308 0.00379377
8.51 0.00380941 0.00380009
8.505 0.00381566 0.00380632
8.5 0.00382187 0.00381252
8.495 0.00382811 0.00381875
8.49 0.00383444 0.00382506
8.485 0.0038409 0.0038315
8.48 0.00384752 0.0038381
8.475 0.00385431 0.00384488
8.47 0.00386126 0.00385182
8.465 0.00386835 0.00385888
8.46 0.00387551 0.00386603
8.455 0.0038827 0.00387319
8.45 0.00388984 0.00388033
8.445 0.0038969 0.00388737
8.44 0.00390384 0.00389429
8.435 0.00391064 0.00390107
8.43 0.00391729 0.00390771
8.425 0.00392384 0.00391424
8.42 0.00393033 0.00392071
8.415 0.00393681 0.00392718
8.41 0.00394334 0.00393369
8.405 0.00394998 0.00394031
8.4 0.00395676 0.00394708
8.395 0.00396371 0.00395401
8.39 0.00397084 0.00396112
8.385 0.00397812 0.00396838
8.38 0.00398551 0.00397576
8.375 0.00399295 0.00398318
8.37 0.0040004 0.00399061
8.365 0.00400778 0.00399798
8.36 0.00401507 0.00400524
8.355 0.00402221 0.00401237
8.35 0.00402922 0.00401936
8.345 0.0040361 0.00402622
8.34 0.00404288 0.00403299
8.335 0.00404963 0.00403972
8.33 0.0040564 0.00404647
8.325 0.00406324 0.0040533
8.32 0.00407021 0.00406025
8.315 0.00407734 0.00406736
8.31 0.00408464 0.00407465
8.305 0.00409212 0.0040821
8.3 0.00409973 0.0040897
8.295 0.00410743 0.00409738
8.29 0.00411516 0.00410509
8.285 0.00412287 0.00411278
8.28 0.0041305 0.00412039
8.275 0.004138 0.00412788
8.27 0.00414537 0.00413522
8.265 0.0041526 0.00414244
8.26 0.00415971 0.00414954
8.255 0.00416676 0.00415657
8.25 0.00417379 0.00416358
8.245 0.00418087 0.00417064
8.24 0.00418805 0.0041778
8.235 0.00419538 0.00418511
8.23 0.00420288 0.00419259
8.225 0.00421055 0.00420025
8.22 0.00421838 0.00420806
8.215 0.00422633 0.00421599
8.21 0.00423435 0.00422399
8.205 0.00424237 0.00423199
8.2 0.00425034 0.00423994
8.195 0.00425821 0.00424779
8.19 0.00426595 0.00425552
8.185 0.00427355 0.0042631
8.18 0.00428102 0.00427055
8.175 0.0042884 0.00427791
8.17 0.00429573 0.00428522
8.165 0.00430308 0.00429255
8.16 0.00431049 0.00429995
8.155 0.00431804 0.00430747
8.15 0.00432575 0.00431516
8.145 0.00433363 0.00432303
8.14 0.00434169 0.00433106
8.135 0.00434989 0.00433924
8.13 0.00435818 0.00434752
8.125 0.00436652 0.00435583
8.12 0.00437483 0.00436413
8.115 0.00438307 0.00437235
8.11 0.00439119 0.00438045
8.105 0.00439918 0.00438841
8.1 0.00440702 0.00439624
8.095 0.00441476 0.00440395
8.09 0.00442242 0.00441159
8.085 0.00443006 0.00441922
8.08 0.00443775 0.00442689
8.075 0.00444554 0.00443466
8.07 0.00445347 0.00444257
8.065 0.00446158 0.00445066
8.06 0.00446987 0.00445893
8.055 0.00447832 0.00446736
8.05 0.0044869 0.00447592
8.045 0.00449554 0.00448454
8.04 0.0045042 0.00449318
8.035 0.00451281 0.00450177
8.03 0.00452132 0.00451026
8.025 0.0045297 0.00451862
8.02 0.00453795 0.00452684
8.015 0.00454606 0.00453494
8.01 0.00455408 0.00454293
8.005 0.00456205 0.00455089
8 0.00457004 0.00455886
7.995 0.0045781 0.0045669
7.99 0.00458629 0.00457507
7.985 0.00459464 0.0045834
7.98 0.00460318 0.00459191
7.975 0.00461189 0.0046006
7.97 0.00462074 0.00460944
7.965 0.0046297 0.00461837
7.96 0.0046387 0.00462735
7.955 0.00464768 0.00463631
7.95 0.00465659 0.0046452
7.945 0.00466538 0.00465397
7.94 0.00467404 0.0046626
7.935 0.00468255 0.0046711
7.93 0.00469096 0.00467948
7.925 0.00469929 0.00468779
7.92 0.00470761 0.00469609
7.915 0.00471597 0.00470443
7.91 0.00472444 0.00471288
7.905 0.00473306 0.00472148
7.9 0.00474186 0.00473025
7.895 0.00475084 0.00473921
7.89 0.00475998 0.00474833
7.885 0.00476925 0.00475758
7.88 0.0047786 0.0047669
7.875 0.00478795 0.00477624
7.87 0.00479726 0.00478552
7.865 0.00480647 0.00479471
7.86 0.00481555 0.00480377
7.855 0.00482449 0.00481269
7.85 0.00483331 0.00482148
7.845 0.00484203 0.00483018
7.84 0.00485071 0.00483884
7.835 0.00485941 0.00484752
7.83 0.00486819 0.00485628
7.825 0.0048771 0.00486516
7.82 0.00488618 0.00487422
7.815 0.00489544 0.00488346
7.81 0.00490488 0.00489288
7.805 0.00491448 0.00490245
7.8 0.00492417 0.00491212
7.795 0.0049339 0.00492183
7.79 0.00494362 0.00493152
7.785 0.00495325 0.00494113
7.78 0.00496278 0.00495063
7.775 0.00497216 0.00496
7.77 0.00498141 0.00496922
7.765 0.00499055 0.00497834
7.76 0.00499962 0.00498739
7.755 0.00500869 0.00499643
7.75 0.0050178 0.00500553
7.745 0.00502703 0.00501473
7.74 0.00503642 0.00502409
7.735 0.00504599 0.00503364
7.73 0.00505574 0.00504337
7.725 0.00506566 0.00505327
7.72 0.00507571 0.00506329
7.715 0.00508583 0.00507338
7.71 0.00509595 0.00508348
7.705 0.00510603 0.00509353
7.7 0.005116 0.00510349
7.695 0.00512585 0.00511331
7.69 0.00513556 0.00512299
7.685 0.00514514 0.00513255
7.68 0.00515464 0.00514202
7.675 0.0051641 0.00515146
7.67 0.00517359 0.00516093
7.665 0.00518316 0.00517048
7.66 0.00519288 0.00518017
7.655 0.00520277 0.00519004
7.65 0.00521285 0.0052001
7.645 0.00522312 0.00521034
7.64 0.00523353 0.00522072
7.635 0.00524404 0.00523121
7.63 0.00525458 0.00524173
7.625 0.00526511 0.00525222
7.62 0.00527555 0.00526264
7.615 0.00528587 0.00527294
7.61 0.00529606 0.0052831
7.605 0.00530611 0.00529313
7.6 0.00531606 0.00530305
7.595 0.00532595 0.00531292
7.59 0.00533584 0.00532279
7.585 0.0053458 0.00533272
7.58 0.00535588 0.00534277
7.575 0.00536612 0.00535299
7.57 0.00537655 0.00536339
7.565 0.00538717 0.00537399
7.56 0.00539796 0.00538475
7.555 0.00540887 0.00539563
7.55 0.00541985 0.00540658
7.545 0.00543082 0.00541754
7.54 0.00544175 0.00542843
7.535 0.00545257 0.00543922
7.53 0.00546325 0.00544988
7.525 0.0054738 0.00546041
7.52 0.00548423 0.00547081
7.515 0.00549458 0.00548114
7.51 0.00550491 0.00549144
7.505 0.00551528 0.00550178
7.5 0.00552575 0.00551222
7.495 0.00553636 0.00552282
7.49 0.00554717 0.0055336
7.485 0.00555817 0.00554457
7.48 0.00556935 0.00555572
7.475 0.00558067 0.00556702
7.47 0.00559209 0.00557841
7.465 0.00560354 0.00558983
7.46 0.00561495 0.00560121
7.455 0.00562628 0.00561251
7.45 0.00563749 0.00562369
7.445 0.00564856 0.00563474
7.44 0.0056595 0.00564565
7.435 0.00567034 0.00565647
7.43 0.00568114 0.00566724
7.425 0.00569195 0.00567802
7.42 0.00570284 0.00568889
7.415 0.00571387 0.00569989
7.41 0.00572507 0.00571106
7.405 0.00573647 0.00572244
7.4 0.00574806 0.005734
7.395 0.00575982 0.00574573
7.39 0.00577169 0.00575757
7.385 0.00578362 0.00576947
7.38 0.00579554 0.00578136
7.375 0.0058074 0.00579319
7.37 0.00581915 0.00580491
7.365 0.00583076 0.00581649
7.36 0.00584224 0.00582794
7.355 0.00585361 0.00583928
7.35 0.00586491 0.00585056
7.345 0.0058762 0.00586182
7.34 0.00588755 0.00587315
7.335 0.00589902 0.00588458
7.33 0.00591065 0.00589619
7.325 0.00592248 0.00590798
7.32 0.0059345 0.00591998
7.315 0.00594671 0.00593215
7.31 0.00595905 0.00594447
7.305 0.00597148 0.00595686
7.3 0.00598392 0.00596928
7.295 0.00599633 0.00598165
7.29 0.00600863 0.00599393
7.285 0.00602082 0.00600608
7.28 0.00603286 0.0060181
7.275 0.00604479 0.00602999
7.27 0.00605662 0.0060418
7.265 0.00606843 0.00605358
7.26 0.00608028 0.0060654
7.255 0.00609222 0.00607731
7.25 0.00610431 0.00608937
7.245 0.00611659 0.00610162
7.24 0.00612907 0.00611408
7.235 0.00614175 0.00612672
7.23 0.00615458 0.00613952
7.225 0.00616753 0.00615244
7.22 0.00618052 0.00616539
7.215 0.00619348 0.00617833
7.21 0.00620638 0.00619119
7.205 0.00621915 0.00620393
7.2 0.00623179 0.00621654
7.195 0.0062443 0.00622902
7.19 0.00625672 0.00624141
7.185 0.00626908 0.00625374
7.18 0.00628145 0.00626608
7.175 0.0062939 0.0062785
7.17 0.00630649 0.00629106
7.165 0.00631925 0.00630379
7.16 0.00633222 0.00631673
7.155 0.0063454 0.00632987
7.15 0.00635875 0.00634319
7.145 0.00637223 0.00635664
7.14 0.00638578 0.00637015
7.135 0.00639933 0.00638367
7.13 0.00641283 0.00639714
7.125 0.00642623 0.0064105
7.12 0.00643949 0.00642373
7.115 0.00645262 0.00643683
7.11 0.00646564 0.00644982
7.105 0.00647859 0.00646274
7.1 0.00649153 0.00647565
7.095 0.00650453 0.00648862
7.09 0.00651765 0.0065017
7.085 0.00653094 0.00651496
7.08 0.00654443 0.00652841
7.075 0.00655813 0.00654208
7.07 0.00657202 0.00655593
7.065 0.00658606 0.00656994
7.06 0.00660019 0.00658404
7.055 0.00661436 0.00659817
7.05 0.00662849 0.00661227
7.045 0.00664253 0.00662627
7.04 0.00665645 0.00664016
7.035 0.00667023 0.00665391
7.03 0.00668389 0.00666754
7.025 0.00669747 0.00668108
7.02 0.00671102 0.0066946
7.015 0.00672461 0.00670815
7.01 0.0067383 0.00672181
7.005 0.00675214 0.00673562
7 0.00676619 0.00674963
6.995 0.00678044 0.00676385
6.99 0.0067949 0.00677827
6.985 0.00680953 0.00679287
6.98 0.00682427 0.00680758
6.975 0.00683907 0.00682234
6.97 0.00685386 0.00683709
6.965 0.00686858 0.00685177
6.96 0.00688318 0.00686634
6.955 0.00689765 0.00688077
6.95 0.006912 0.00689508
6.945 0.00692624 0.00690929
6.94 0.00694044 0.00692346
6.935 0.00695466 0.00693764
6.93 0.00696896 0.0069519
6.925 0.0069834 0.00696631
6.92 0.00699803 0.00698091
6.915 0.00701288 0.00699572
6.91 0.00702794 0.00701074
6.905 0.00704319 0.00702595
6.9 0.00705857 0.0070413
6.895 0.00707404 0.00705673
6.89 0.00708951 0.00707216
6.885 0.00710493 0.00708755
6.88 0.00712025 0.00710283
6.875 0.00713545 0.00711799
6.87 0.00715051 0.00713301
6.865 0.00716546 0.00714793
6.86 0.00718036 0.00716279
6.855 0.00719524 0.00717764
6.85 0.0072102 0.00719256
6.845 0.00722528 0.0072076
6.84 0.00724055 0.00722283
6.835 0.00725602 0.00723827
6.83 0.00727172 0.00725393
6.825 0.00728762 0.00726979
6.82 0.00730368 0.0072858
6.815 0.00731983 0.00730192
6.81 0.00733603 0.00731807
6.805 0.00735219 0.00733419
6.8 0.00736826 0.00735023
6.795 0.00738421 0.00736614
6.79 0.00740003 0.00738193
6.785 0.00741574 0.00739759
6.78 0.00743137 0.00741318
6.775 0.00744697 0.00742875
6.77 0.00746263 0.00744437
6.765 0.0074784 0.0074601
6.76 0.00749434 0.007476
6.755 0.00751048 0.00749211
6.75 0.00752686 0.00750844
6.745 0.00754344 0.00752498
6.74 0.00756021 0.00754171
6.735 0.00757709 0.00755855
6.73 0.00759404 0.00757546
6.725 0.00761097 0.00759235
6.72 0.00762784 0.00760917
6.715 0.00764459 0.00762588
6.71 0.00766121 0.00764246
6.705 0.00767771 0.00765892
6.7 0.00769412 0.00767529
6.695 0.00771049 0.00769163
6.69 0.0077269 0.00770799
6.685 0.0077434 0.00772445
6.68 0.00776006 0.00774107
6.675 0.00777692 0.00775789
6.67 0.00779401 0.00777494
6.665 0.00781133 0.00779222
6.66 0.00782884 0.00780968
6.655 0.00784649 0.00782729
6.65 0.00786423 0.00784498
6.645 0.00788197 0.00786269
6.64 0.00789967 0.00788034
6.635 0.00791726 0.00789789
6.63 0.00793473 0.00791531
6.625 0.00795207 0.00793261
6.62 0.00796931 0.00794981
6.615 0.0079865 0.00796696
6.61 0.0080037 0.00798412
6.605 0.00802098 0.00800136
6.6 0.00803841 0.00801875
6.595 0.00805604 0.00803633
6.59 0.0080739 0.00805414
6.585 0.00809199 0.00807219
6.58 0.00811029 0.00809044
6.575 0.00812875 0.00810886
6.57 0.00814732 0.00812738
6.565 0.00816591 0.00814593
6.56 0.00818448 0.00816445
6.555 0.00820296 0.00818288
6.55 0.00822131 0.0082012
6.545 0.00823955 0.00821938
6.54 0.00825767 0.00823746
6.535 0.00827573 0.00825548
6.53 0.00829378 0.00827349
6.525 0.0083119 0.00829156
6.52 0.00833016 0.00830977
6.515 0.0083486 0.00832817
6.51 0.00836728 0.0083468
6.505 0.00838619 0.00836567
6.5 0.00840532 0.00838475
6.495 0.00842464 0.00840402
6.49 0.00844408 0.00842342
6.485 0.00846357 0.00844286
6.48 0.00848306 0.0084623
6.475 0.00850247 0.00848166
6.47 0.00852177 0.00850091
6.465 0.00854094 0.00852004
6.46 0.00856 0.00853905
6.455 0.00857898 0.00855799
6.45 0.00859794 0.00857691
6.445 0.00861696 0.00859587
6.44 0.00863609 0.00861496
6.435 0.00865541 0.00863423
6.43 0.00867495 0.00865373
6.425 0.00869474 0.00867346
6.42 0.00871476 0.00869343
6.415 0.00873498 0.0087136
6.41 0.00875534 0.00873392
6.405 0.00877579 0.00875431
6.4 0.00879624 0.00877471
6.395 0.00881663 0.00879506
6.39 0.00883692 0.0088153
6.385 0.00885709 0.00883542
6.38 0.00887714 0.00885542
6.375 0.00889711 0.00887534
6.37 0.00891704 0.00889522
6.365 0.00893701 0.00891514
6.36 0.00895709 0.00893517
6.355 0.00897734 0.00895537
6.35 0.00899781 0.00897579
6.345 0.00901852 0.00899646
6.34 0.00903948 0.00901737
6.335 0.00906066 0.00903849
6.33 0.00908201 0.00905978
6.325 0.00910345 0.00908117
6.32 0.00912492 0.00910259
6.315 0.00914635 0.00912397
6.31 0.0091677 0.00914526
6.305 0.00918892 0.00916644
6.3 0.00921002 0.00918749
6.295 0.00923104 0.00920845
6.29 0.009252 0.00922936
6.285 0.00927299 0.0092503
6.28 0.00929407 0.00927133
6.275 0.00931532 0.00929252
6.27 0.00933678 0.00931393
6.265 0.00935849 0.00933559
6.26 0.00938045 0.00935749
6.255 0.00940264 0.00937963
6.25 0.00942502 0.00940196
6.245 0.00944752 0.0094244
6.24 0.00947007 0.0094469
6.235 0.0094926 0.00946937
6.23 0.00951506 0.00949177
6.225 0.0095374 0.00951406
6.22 0.00955962 0.00953623
6.215 0.00958174 0.0095583
6.21 0.00960381 0.00958031
6.205 0.00962589 0.00960233
6.2 0.00964804 0.00962443
6.195 0.00967035 0.00964669
6.19 0.00969287 0.00966915
6.185 0.00971564 0.00969186
6.18 0.00973867 0.00971484
6.175 0.00976194 0.00973805
6.17 0.00978542 0.00976147
6.165 0.00980904 0.00978504
6.16 0.00983273 0.00980867
6.155 0.00985642 0.00983231
6.15 0.00988005 0.00985588
6.145 0.00990358 0.00987935
6.14 0.00992699 0.0099027
6.135 0.00995029 0.00992595
6.13 0.00997354 0.00994913
6.125 0.00999677 0.00997231
6.12 0.0100201 0.00999556
6.115 0.0100435 0.0100189
6.11 0.0100672 0.0100425
6.105 0.0100911 0.0100664
6.1 0.0101152 0.0100905
6.095 0.0101397 0.0101148
6.09 0.0101643 0.0101394
6.085 0.0101891 0.0101642
6.08 0.010214 0.010189
6.075 0.0102389 0.0102139
6.07 0.0102638 0.0102387
6.065 0.0102886 0.0102634
6.06 0.0103133 0.010288
6.055 0.0103378 0.0103125
6.05 0.0103623 0.010337
6.045 0.0103868 0.0103614
6.04 0.0104113 0.0103859
6.035 0.010436 0.0104105
6.03 0.0104608 0.0104352
6.025 0.010486 0.0104603
6.02 0.0105113 0.0104856
6.015 0.010537 0.0105112
6.01 0.0105629 0.010537
6.005 0.0105889 0.010563
6 0.0106151 0.0105892
5.995 0.0106414 0.0106153
5.99 0.0106676 0.0106414
5.985 0.0106937 0.0106675
5.98 0.0107197 0.0106934
5.975 0.0107456 0.0107193
5.97 0.0107714 0.010745
5.965 0.0107972 0.0107708
5.96 0.010823 0.0107966
5.955 0.010849 0.0108225
5.95 0.0108752 0.0108485
5.945 0.0109016 0.0108749
5.94 0.0109282 0.0109015
5.935 0.0109552 0.0109284
5.93 0.0109824 0.0109555
5.925 0.0110098 0.0109829
5.92 0.0110374 0.0110104
5.915 0.011065 0.0110379
5.91 0.0110926 0.0110654
5.905 0.0111201 0.0110929
5.9 0.0111475 0.0111203
5.895 0.0111749 0.0111475
5.89 0.0112021 0.0111747
5.885 0.0112293 0.0112018
5.88 0.0112566 0.011229
5.875 0.0112839 0.0112563
5.87 0.0113115 0.0112838
5.865 0.0113392 0.0113115
5.86 0.0113673 0.0113395
5.855 0.0113956 0.0113678
5.85 0.0114243 0.0113963
5.845 0.0114531 0.0114251
5.84 0.0114821 0.011454
5.835 0.0115112 0.011483
5.83 0.0115403 0.0115121
5.825 0.0115693 0.011541
5.82 0.0115983 0.0115699
5.815 0.0116271 0.0115987
5.81 0.0116559 0.0116274
5.805 0.0116846 0.011656
5.8 0.0117134 0.0116847
5.795 0.0117422 0.0117135
5.79 0.0117712 0.0117424
5.785 0.0118005 0.0117716
5.78 0.01183 0.0118011
5.775 0.0118598 0.0118308
5.77 0.01189 0.0118609
5.765 0.0119203 0.0118912
5.76 0.0119509 0.0119216
5.755 0.0119815 0.0119522
5.75 0.0120122 0.0119828
5.745 0.0120429 0.0120134
5.74 0.0120735 0.0120439
5.735 0.0121039 0.0120743
5.73 0.0121343 0.0121046
5.725 0.0121646 0.0121349
5.72 0.012195 0.0121651
5.715 0.0122254 0.0121955
5.71 0.012256 0.012226
5.705 0.0122868 0.0122568
5.7 0.012318 0.0122878
5.695 0.0123494 0.0123192
5.69 0.0123811 0.0123508
5.685 0.0124131 0.0123828
5.68 0.0124453 0.0124149
5.675 0.0124777 0.0124471
5.67 0.01251 0.0124794
5.665 0.0125424 0.0125117
5.66 0.0125747 0.0125439
5.655 0.0126069 0.012576
5.65 0.012639 0.0126081
5.645 0.012671 0.01264
5.64 0.0127031 0.012672
5.635 0.0127353 0.0127041
5.63 0.0127676 0.0127363
5.625 0.0128001 0.0127688
5.62 0.0128329 0.0128015
5.615 0.0128661 0.0128346
5.61 0.0128995 0.0128679
5.605 0.0129332 0.0129016
5.6 0.0129672 0.0129355
5.595 0.0130013 0.0129695
5.59 0.0130355 0.0130036
5.585 0.0130697 0.0130377
5.58 0.0131038 0.0130717
5.575 0.0131379 0.0131057
5.57 0.0131718 0.0131396
5.565 0.0132057 0.0131734
5.56 0.0132396 0.0132072
5.555 0.0132736 0.0132411
5.55 0.0133077 0.0132751
5.545 0.0133421 0.0133094
5.54 0.0133767 0.013344
5.535 0.0134117 0.0133789
5.53 0.013447 0.0134141
5.525 0.0134826 0.0134496
5.52 0.0135184 0.0134853
5.515 0.0135544 0.0135212
5.51 0.0135905 0.0135573
5.505 0.0136267 0.0135933
5.5 0.0136628 0.0136293
5.495 0.0136988 0.0136653
5.49 0.0137347 0.0137011
5.485 0.0137706 0.0137369
5.48 0.0138064 0.0137727
5.475 0.0138424 0.0138085
5.47 0.0138785 0.0138445
5.465 0.0139148 0.0138807
5.46 0.0139514 0.0139172
5.455 0.0139883 0.0139541
5.45 0.0140256 0.0139912
5.445 0.0140631 0.0140287
5.44 0.014101 0.0140665
5.435 0.0141391 0.0141045
5.43 0.0141772 0.0141425
5.425 0.0142154 0.0141807
5.42 0.0142536 0.0142188
5.415 0.0142918 0.0142568
5.41 0.0143298 0.0142948
5.405 0.0143678 0.0143327
5.4 0.0144058 0.0143705
5.395 0.0144438 0.0144085
5.39 0.014482 0.0144466
5.385 0.0145204 0.0144849
5.38 0.0145591 0.0145235
5.375 0.0145981 0.0145624
5.37 0.0146375 0.0146017
5.365 0.0146772 0.0146413
5.36 0.0147173 0.0146812
5.355 0.0147575 0.0147214
5.35 0.0147979 0.0147617
5.345 0.0148383 0.014802
5.34 0.0148788 0.0148424
5.335 0.0149192 0.0148826
5.33 0.0149595 0.0149229
5.325 0.0149997 0.014963
5.32 0.01504 0.0150032
5.315 0.0150803 0.0150434
5.31 0.0151207 0.0150837
5.305 0.0151614 0.0151243
5.3 0.0152023 0.0151651
5.295 0.0152436 0.0152063
5.29 0.0152853 0.0152479
5.285 0.0153273 0.0152898
5.28 0.0153696 0.015332
5.275 0.0154122 0.0153745
5.27 0.0154549 0.0154171
5.265 0.0154978 0.0154598
5.26 0.0155406 0.0155026
5.255 0.0155834 0.0155453
5.25 0.0156262 0.0155879
5.245 0.0156689 0.0156305
5.24 0.0157115 0.0156731
5.235 0.0157543 0.0157157
5.23 0.0157971 0.0157585
5.225 0.0158402 0.0158015
5.22 0.0158836 0.0158447
5.215 0.0159273 0.0158883
5.21 0.0159714 0.0159323
5.205 0.0160159 0.0159767
5.2 0.0160607 0.0160214
5.195 0.0161058 0.0160664
5.19 0.016151 0.0161115
5.185 0.0161964 0.0161568
5.18 0.0162419 0.0162021
5.175 0.0162873 0.0162474
5.17 0.0163327 0.0162927
5.165 0.016378 0.0163379
5.16 0.0164233 0.0163831
5.155 0.0164686 0.0164283
5.15 0.0165141 0.0164737
5.145 0.0165598 0.0165193
5.14 0.0166057 0.0165651
5.135 0.0166521 0.0166113
5.13 0.0166988 0.0166579
5.125 0.0167459 0.0167049
5.12 0.0167934 0.0167523
5.115 0.0168412 0.0168
5.11 0.0168892 0.0168478
5.105 0.0169373 0.0168959
5.1 0.0169855 0.016944
5.095 0.0170337 0.0169921
5.09 0.0170819 0.0170401
5.085 0.01713 0.0170881
5.08 0.0171782 0.0171361
5.075 0.0172263 0.0171842
5.07 0.0172746 0.0172323
5.065 0.0173231 0.0172807
5.06 0.0173719 0.0173294
5.055 0.017421 0.0173784
5.05 0.0174706 0.0174278
5.045 0.0175205 0.0174777
5.04 0.0175709 0.0175279
5.035 0.0176216 0.0175784
5.03 0.0176725 0.0176292
5.025 0.0177236 0.0176802
5.02 0.0177748 0.0177313
5.015 0.017826 0.0177824
5.01 0.0178772 0.0178334
5.005 0.0179283 0.0178845
5 0.0179795 0.0179355
4.995 0.0180307 0.0179866
4.99 0.018082 0.0180378
4.985 0.0181335 0.0180891
4.98 0.0181853 0.0181408
4.975 0.0182375 0.0181929
4.97 0.0182901 0.0182454
4.965 0.0183431 0.0182982
4.96 0.0183966 0.0183516
4.955 0.0184504 0.0184052
4.95 0.0185044 0.0184592
4.945 0.0185587 0.0185133
4.94 0.0186131 0.0185676
4.935 0.0186676 0.0186219
4.93 0.018722 0.0186762
4.925 0.0187764 0.0187305
4.92 0.0188309 0.0187848
4.915 0.0188853 0.0188391
4.91 0.0189399 0.0188936
4.905 0.0189947 0.0189482
4.9 0.0190498 0.0190032
4.895 0.0191052 0.0190585
4.89 0.0191611 0.0191142
4.885 0.0192175 0.0191704
4.88 0.0192742 0.0192271
4.875 0.0193314 0.0192841
4.87 0.0193889 0.0193414
4.865 0.0194466 0.019399
4.86 0.0195044 0.0194567
4.855 0.0195624 0.0195145
4.85 0.0196203 0.0195723
4.845 0.0196782 0.0196301
4.84 0.0197362 0.0196879
4.835 0.0197942 0.0197458
4.83 0.0198523 0.0198037
4.825 0.0199106 0.0198619
4.82 0.0199692 0.0199204
4.815 0.0200282 0.0199792
4.81 0.0200877 0.0200385
4.805 0.0201476 0.0200983
4.8 0.0202079 0.0201585
4.795 0.0202687 0.0202191
4.79 0.0203299 0.0202801
4.785 0.0203913 0.0203414
4.78 0.0204529 0.0204028
4.775 0.0205145 0.0204643
4.77 0.0205763 0.0205259
4.765 0.020638 0.0205875
4.76 0.0206998 0.0206491
4.755 0.0207616 0.0207108
4.75 0.0208235 0.0207726
4.745 0.0208856 0.0208345
4.74 0.0209481 0.0208968
4.735 0.0210109 0.0209595
4.73 0.0210742 0.0210226
4.725 0.0211379 0.0210862
4.72 0.0212022 0.0211503
4.715 0.0212669 0.0212148
4.71 0.021332 0.0212798
4.705 0.0213974 0.021345
4.7 0.021463 0.0214105
4.695 0.0215287 0.0214761
4.69 0.0215946 0.0215417
4.685 0.0216604 0.0216074
4.68 0.0217263 0.0216731
4.675 0.0217922 0.0217389
4.67 0.0218583 0.0218048
4.665 0.0219246 0.0218709
4.66 0.0219911 0.0219373
4.655 0.0220581 0.0220041
4.65 0.0221255 0.0220714
4.645 0.0221935 0.0221392
4.64 0.0222619 0.0222074
4.635 0.0223308 0.0222762
4.63 0.0224002 0.0223454
4.625 0.0224699 0.0224149
4.62 0.0225399 0.0224847
4.615 0.02261 0.0225547
4.61 0.0226803 0.0226248
4.605 0.0227506 0.0226949
4.6 0.0228209 0.0227651
4.595 0.0228913 0.0228353
4.59 0.0229618 0.0229057
4.585 0.0230326 0.0229762
4.58 0.0231037 0.0230471
4.575 0.0231751 0.0231184
4.57 0.023247 0.0231902
4.565 0.0233195 0.0232624
4.56 0.0233925 0.0233353
4.555 0.023466 0.0234086
4.55 0.02354 0.0234824
4.545 0.0236144 0.0235566
4.54 0.0236891 0.0236311
4.535 0.023764 0.0237058
4.53 0.023839 0.0237807
4.525 0.0239141 0.0238556
4.52 0.0239893 0.0239306
4.515 0.0240645 0.0240057
4.51 0.0241399 0.0240809
4.505 0.0242155 0.0241563
4.5 0.0242915 0.024232
4.495 0.0243678 0.0243082
4.49 0.0244446 0.0243848
4.485 0.024522 0.024462
4.48 0.0245999 0.0245397
4.475 0.0246784 0.024618
4.47 0.0247574 0.0246968
4.465 0.0248369 0.0247761
4.46 0.0249167 0.0248557
4.455 0.0249967 0.0249355
4.45 0.0250769 0.0250156
4.445 0.0251572 0.0250957
4.44 0.0252377 0.0251759
4.435 0.0253182 0.0252562
4.43 0.0253988 0.0253367
4.425 0.0254797 0.0254174
4.42 0.0255609 0.0254984
4.415 0.0256426 0.0255798
4.41 0.0257247 0.0256617
4.405 0.0258074 0.0257442
4.4 0.0258907 0.0258273
4.395 0.0259746 0.025911
4.39 0.026059 0.0259953
4.385 0.026144 0.02608
4.38 0.0262293 0.0261651
4.375 0.0263149 0.0262505
4.37 0.0264008 0.0263362
4.365 0.0264868 0.0264219
4.36 0.0265729 0.0265078
4.355 0.0266591 0.0265939
4.35 0.0267455 0.0266801
4.345 0.0268321 0.0267665
4.34 0.0269191 0.0268532
4.335 0.0270065 0.0269404
4.33 0.0270944 0.0270281
4.325 0.0271829 0.0271164
4.32 0.027272 0.0272053
4.315 0.0273618 0.0272948
4.31 0.0274521 0.027385
4.305 0.027543 0.0274756
4.3 0.0276344 0.0275668
4.295 0.0277261 0.0276582
4.29 0.027818 0.02775
4.285 0.0279102 0.0278419
4.28 0.0280025 0.027934
4.275 0.028095 0.0280262
4.27 0.0281876 0.0281186
4.265 0.0282805 0.0282113
4.26 0.0283737 0.0283043
4.255 0.0284674 0.0283977
4.25 0.0285615 0.0284917
4.245 0.0286564 0.0285862
4.24 0.0287518 0.0286815
4.235 0.028848 0.0287774
4.23 0.0289448 0.028874
4.225 0.0290422 0.0289711
4.22 0.0291401 0.0290688
4.215 0.0292384 0.0291668
4.21 0.029337 0.0292652
4.205 0.0294359 0.0293638
4.2 0.0295349 0.0294626
4.195 0.0296341 0.0295616
4.19 0.0297336 0.0296608
4.185 0.0298333 0.0297603
4.18 0.0299333 0.0298601
4.175 0.0300338 0.0299603
4.17 0.0301349 0.0300611
4.165 0.0302366 0.0301626
4.16 0.030339 0.0302647
4.155 0.0304421 0.0303676
4.15 0.0305459 0.0304711
4.145 0.0306503 0.0305753
4.14 0.0307554 0.0306801
4.135 0.0308609 0.0307854
4.13 0.0309668 0.030891
4.125 0.0310729 0.0309969
4.12 0.0311793 0.0311031
4.115 0.031286 0.0312094
4.11 0.0313928 0.031316
4.105 0.0315 0.0314229
4.1 0.0316075 0.0315301
4.095 0.0317154 0.0316378
4.09 0.031824 0.0317461
4.085 0.0319332 0.0318551
4.08 0.0320431 0.0319647
4.075 0.0321539 0.0320752
4.07 0.0322653 0.0321864
4.065 0.0323775 0.0322983
4.06 0.0324903 0.0324108
4.055 0.0326036 0.0325239
4.05 0.0327174 0.0326374
4.045 0.0328316 0.0327513
4.04 0.032946 0.0328654
4.035 0.0330607 0.0329798
4.03 0.0331757 0.0330945
4.025 0.033291 0.0332095
4.02 0.0334066 0.0333249
4.015 0.0335228 0.0334408
4.01 0.0336395 0.0335572
4.005 0.033757 0.0336744
4 0.0338752 0.0337923
3.995 0.0339942 0.033911
3.99 0.034114 0.0340305
3.985 0.0342346 0.0341508
3.98 0.0343559 0.0342718
3.975 0.0344778 0.0343935
3.97 0.0346003 0.0345156
3.965 0.0347231 0.0346382
3.96 0.0348464 0.0347611
3.955 0.0349699 0.0348843
3.95 0.0350937 0.0350079
3.945 0.0352179 0.0351317
3.94 0.0353425 0.035256
3.935 0.0354676 0.0353808
3.93 0.0355933 0.0355062
3.925 0.0357198 0.0356324
3.92 0.035847 0.0357593
3.915 0.0359751 0.0358871
3.91 0.0361041 0.0360157
3.905 0.0362339 0.0361452
3.9 0.0363645 0.0362755
3.895 0.0364958 0.0364065
3.89 0.0366277 0.0365381
3.885 0.0367601 0.0366702
3.88 0.036893 0.0368027
3.875 0.0370262 0.0369356
3.87 0.0371597 0.0370688
3.865 0.0372937 0.0372024
3.86 0.0374281 0.0373365
3.855 0.037563 0.0374711
3.85 0.0376985 0.0376063
3.845 0.0378348 0.0377423
3.84 0.037972 0.0378791
3.835 0.0381101 0.0380168
3.83 0.0382491 0.0381555
3.825 0.038389 0.038295
3.82 0.0385298 0.0384355
3.815 0.0386713 0.0385767
3.81 0.0388136 0.0387186
3.805 0.0389565 0.0388612
3.8 0.0390999 0.0390042
3.795 0.0392437 0.0391477
3.79 0.0393879 0.0392915
3.785 0.0395326 0.0394358
3.78 0.0396777 0.0395806
3.775 0.0398234 0.039726
3.77 0.0399698 0.039872
3.765 0.040117 0.0400188
3.76 0.040265 0.0401665
3.755 0.040414 0.0403151
3.75 0.040564 0.0404648
3.745 0.040715 0.0406154
3.74 0.040867 0.040767
3.735 0.0410198 0.0409195
3.73 0.0411735 0.0410728
3.725 0.0413278 0.0412267
3.72 0.0414828 0.0413813
3.715 0.0416383 0.0415364
3.71 0.0417942 0.0416919
3.705 0.0419507 0.041848
3.7 0.0421076 0.0420046
3.695 0.0422652 0.0421618
3.69 0.0424235 0.0423197
3.685 0.0425826 0.0424784
3.68 0.0427426 0.042638
3.675 0.0429037 0.0427987
3.67 0.0430658 0.0429604
3.665 0.043229 0.0431232
3.66 0.0433932 0.043287
3.655 0.0435585 0.0434519
3.65 0.0437246 0.0436176
3.645 0.0438916 0.0437842
3.64 0.0440592 0.0439514
3.635 0.0442275 0.0441193
3.63 0.0443964 0.0442877
3.625 0.0445658 0.0444567
3.62 0.0447358 0.0446263
3.615 0.0449065 0.0447966
3.61 0.0450779 0.0449676
3.605 0.0452501 0.0451394
3.6 0.0454234 0.0453122
3.595 0.0455977 0.0454861
3.59 0.0457731 0.0456611
3.585 0.0459497 0.0458373
3.58 0.0461275 0.0460146
3.575 0.0463064 0.0461931
3.57 0.0464863 0.0463726
3.565 0.0466671 0.046553
3.56 0.0468488 0.0467342
3.555 0.0470312 0.0469161
3.55 0.0472143 0.0470988
3.545 0.047398 0.047282
3.54 0.0475824 0.047466
3.535 0.0477675 0.0476506
3.53 0.0479534 0.047836
3.525 0.0481402 0.0480224
3.52 0.048328 0.0482097
3.515 0.0485169 0.0483982
3.51 0.0487071 0.0485879
3.505 0.0488985 0.0487789
3.5 0.0490912 0.0489711
3.495 0.0492851 0.0491645
3.49 0.0494802 0.0493591
3.485 0.0496764 0.0495548
3.48 0.0498735 0.0497514
3.475 0.0500715 0.0499489
3.47 0.0502702 0.0501472
3.465 0.0504697 0.0503462
3.46 0.05067 0.050546
3.455 0.050871 0.0507466
3.45 0.0510729 0.050948
3.445 0.0512758 0.0511504
3.44 0.0514798 0.0513538
3.435 0.0516849 0.0515585
3.43 0.0518914 0.0517644
3.425 0.0520992 0.0519717
3.42 0.0523083 0.0521803
3.415 0.0525189 0.0523904
3.41 0.0527307 0.0526017
3.405 0.0529437 0.0528142
3.4 0.0531579 0.0530278
3.395 0.0533731 0.0532425
3.39 0.0535892 0.0534581
3.385 0.0538062 0.0536745
3.38 0.054024 0.0538918
3.375 0.0542427 0.05411
3.37 0.0544624 0.0543291
3.365 0.0546831 0.0545493
3.36 0.0549049 0.0547706
3.355 0.055128 0.0549931
3.35 0.0553525 0.055217
3.345 0.0555784 0.0554424
3.34 0.0558058 0.0556693
3.335 0.0560347 0.0558976
3.33 0.0562651 0.0561274
3.325 0.0564968 0.0563586
3.32 0.0567299 0.0565911
3.315 0.0569641 0.0568247
3.31 0.0571994 0.0570595
3.305 0.0574358 0.0572952
3.3 0.0576731 0.0575319
3.295 0.0579114 0.0577697
3.29 0.0581507 0.0580084
3.285 0.0583912 0.0582483
3.28 0.0586328 0.0584894
3.275 0.0588759 0.0587318
3.27 0.0591204 0.0589757
3.265 0.0593664 0.0592211
3.26 0.059614 0.0594682
3.255 0.0598633 0.0597169
3.25 0.0601143 0.0599672
3.245 0.0603667 0.060219
3.24 0.0606207 0.0604723
3.235 0.060876 0.0607271
3.23 0.0611326 0.060983
3.225 0.0613904 0.0612402
3.22 0.0616494 0.0614985
3.215 0.0619094 0.0617579
3.21 0.0621706 0.0620185
3.205 0.0624331 0.0622803
3.2 0.0626968 0.0625434
3.195 0.062962 0.0628079
3.19 0.0632288 0.063074
3.185 0.0634972 0.0633418
3.18 0.0637673 0.0636113
3.175 0.0640393 0.0638826
3.17 0.064313 0.0641556
3.165 0.0645885 0.0644304
3.16 0.0648657 0.0647069
3.155 0.0651444 0.064985
3.15 0.0654247 0.0652646
3.145 0.0657063 0.0655455
3.14 0.0659893 0.0658278
3.135 0.0662736 0.0661114
3.13 0.0665591 0.0663963
3.125 0.0668461 0.0666825
3.12 0.0671344 0.0669701
3.115 0.0674243 0.0672593
3.11 0.0677158 0.0675501
3.105 0.0680092 0.0678428
3.1 0.0683044 0.0681373
3.095 0.0686016 0.0684337
3.09 0.0689007 0.0687321
3.085 0.0692018 0.0690325
3.08 0.0695048 0.0693347
3.075 0.0698096 0.0696388
3.07 0.0701162 0.0699446
3.065 0.0704244 0.0702521
3.06 0.0707341 0.0705611
3.055 0.0710454 0.0708715
3.05 0.0713581 0.0711835
3.045 0.0716723 0.071497
3.04 0.0719881 0.071812
3.035 0.0723056 0.0721287
3.03 0.0726249 0.0724471
3.025 0.072946 0.0727675
3.02 0.0732692 0.0730899
3.015 0.0735945 0.0734144
3.01 0.073922 0.0737411
3.005 0.0742517 0.07407
3 0.0745835 0.074401
2.995 0.0749173 0.074734
2.99 0.0752532 0.0750691
2.985 0.075591 0.0754061
2.98 0.0759306 0.0757448
2.975 0.076272 0.0760853
2.97 0.076615 0.0764276
2.965 0.0769598 0.0767715
2.96 0.0773063 0.0771171
2.955 0.0776546 0.0774646
2.95 0.0780049 0.077814
2.945 0.0783572 0.0781654
2.94 0.0787117 0.0785191
2.935 0.0790685 0.078875
2.93 0.0794276 0.0792333
2.925 0.0797892 0.0795939
2.92 0.0801532 0.079957
2.915 0.0805195 0.0803225
2.91 0.0808881 0.0806902
2.905 0.081259 0.0810602
2.9 0.081632 0.0814322
2.895 0.0820069 0.0818063
2.89 0.0823839 0.0821823
2.885 0.0827628 0.0825603
2.88 0.0831437 0.0829403
2.875 0.0835266 0.0833222
2.87 0.0839116 0.0837063
2.865 0.0842989 0.0840926
2.86 0.0846885 0.0844813
2.855 0.0850806 0.0848724
2.85 0.0854752 0.0852661
2.845 0.0858726 0.0856624
2.84 0.0862726 0.0860614
2.835 0.0866752 0.0864631
2.83 0.0870805 0.0868674
2.825 0.0874884 0.0872743
2.82 0.0878987 0.0876836
2.815 0.0883113 0.0880952
2.81 0.0887263 0.0885092
2.805 0.0891435 0.0889254
2.8 0.0895629 0.0893438
2.795 0.0899847 0.0897645
2.79 0.0904087 0.0901875
2.785 0.0908352 0.090613
2.78 0.0912643 0.091041
2.775 0.091696 0.0914717
2.77 0.0921306 0.0919052
2.765 0.0925681 0.0923416
2.76 0.0930085 0.0927809
2.755 0.0934519 0.0932233
2.75 0.0938983 0.0936686
2.745 0.0943477 0.0941168
2.74 0.0947998 0.0945678
2.735 0.0952547 0.0950217
2.73 0.0957124 0.0954781
2.725 0.0961726 0.0959372
2.72 0.0966354 0.0963989
2.715 0.0971007 0.0968631
2.71 0.0975687 0.09733
2.705 0.0980394 0.0977995
2.7 0.0985129 0.0982719
2.695 0.0989894 0.0987471
2.69 0.0994688 0.0992255
2.685 0.0999515 0.0997069
2.68 0.100437 0.100192
2.675 0.100927 0.10068
2.67 0.101419 0.101171
2.665 0.101915 0.101666
2.66 0.102414 0.102164
2.655 0.102917 0.102665
2.65 0.103422 0.103169
2.645 0.103931 0.103677
2.64 0.104443 0.104187
2.635 0.104957 0.1047
2.63 0.105475 0.105217
2.625 0.105995 0.105736
2.62 0.106519 0.106258
2.615 0.107046 0.106784
2.61 0.107576 0.107313
2.605 0.10811 0.107845
2.6 0.108647 0.108381
2.595 0.109188 0.108921
2.59 0.109733 0.109464
2.585 0.110281 0.110011
2.58 0.110833 0.110562
2.575 0.111389 0.111117
2.57 0.111949 0.111675
2.565 0.112512 0.112236
2.56 0.113078 0.112802
2.555 0.113648 0.11337
2.55 0.114222 0.113942
2.545 0.114798 0.114518
2.54 0.115379 0.115096
2.535 0.115963 0.115679
2.53 0.11655 0.116265
2.525 0.117142 0.116855
2.52 0.117737 0.117449
2.515 0.118336 0.118047
2.51 0.11894 0.118649
2.505 0.119548 0.119255
2.5 0.12016 0.119866
2.495 0.120776 0.120481
2.49 0.121396 0.121099
2.485 0.122021 0.121722
2.48 0.12265 0.12235
2.475 0.123282 0.122981
2.47 0.123919 0.123616
2.465 0.124559 0.124255
2.46 0.125204 0.124898
2.455 0.125852 0.125544
2.45 0.126505 0.126195
2.445 0.127162 0.126851
2.44 0.127823 0.12751
2.435 0.128489 0.128174
2.43 0.129159 0.128843
2.425 0.129834 0.129516
2.42 0.130514 0.130194
2.415 0.131198 0.130877
2.41 0.131888 0.131565
2.405 0.132582 0.132257
2.4 0.133281 0.132954
2.395 0.133984 0.133656
2.39 0.134692 0.134363
2.385 0.135405 0.135074
2.38 0.136122 0.135789
2.375 0.136844 0.136509
2.37 0.13757 0.137234
2.365 0.138302 0.137963
2.36 0.139038 0.138697
2.355 0.139778 0.139436
2.35 0.140525 0.140181
2.345 0.141276 0.14093
2.34 0.142033 0.141685
2.335 0.142795 0.142445
2.33 0.143562 0.143211
2.325 0.144335 0.143982
2.32 0.145113 0.144758
2.315 0.145897 0.14554
2.31 0.146686 0.146327
2.305 0.147481 0.14712
2.3 0.148281 0.147918
2.295 0.149086 0.148721
2.29 0.149896 0.149529
2.285 0.150712 0.150343
2.28 0.151533 0.151162
2.275 0.15236 0.151987
2.27 0.153192 0.152817
2.265 0.15403 0.153653
2.26 0.154874 0.154496
2.255 0.155725 0.155344
2.25 0.156581 0.156198
2.245 0.157444 0.157058
2.24 0.158312 0.157925
2.235 0.159187 0.158798
2.23 0.160069 0.159677
2.225 0.160956 0.160562
2.22 0.16185 0.161454
2.215 0.16275 0.162351
2.21 0.163655 0.163255
2.205 0.164567 0.164165
2.2 0.165486 0.165081
2.195 0.16641 0.166003
2.19 0.167341 0.166931
2.185 0.168278 0.167867
2.18 0.169222 0.168808
2.175 0.170173 0.169757
2.17 0.171131 0.170712
2.165 0.172095 0.171674
2.16 0.173067 0.172644
2.155 0.174046 0.17362
2.15 0.175032 0.174604
2.145 0.176025 0.175595
2.14 0.177026 0.176593
2.135 0.178033 0.177598
2.13 0.179048 0.17861
2.125 0.18007 0.179629
2.12 0.181099 0.180655
2.115 0.182135 0.181689
2.11 0.183178 0.18273
2.105 0.184229 0.183778
2.1 0.185287 0.184833
2.095 0.186352 0.185896
2.09 0.187426 0.186967
2.085 0.188507 0.188046
2.08 0.189597 0.189133
2.075 0.190694 0.190227
2.07 0.1918 0.19133
2.065 0.192913 0.192441
2.06 0.194036 0.193561
2.055 0.195166 0.194688
2.05 0.196305 0.195824
2.045 0.197451 0.196968
2.04 0.198607 0.198121
2.035 0.19977 0.199281
2.03 0.200942 0.20045
2.025 0.202122 0.201628
2.02 0.203311 0.202813
2.015 0.204508 0.204008
2.01 0.205714 0.205211
2.005 0.206929 0.206423
2 0.208153 0.207643
1.995 0.209386 0.208873
1.99 0.210628 0.210113
1.985 0.21188 0.211361
1.98 0.213141 0.212619
1.975 0.214411 0.213887
1.97 0.215692 0.215164
1.965 0.216981 0.21645
1.96 0.218281 0.217747
1.955 0.21959 0.219052
1.95 0.220908 0.220368
1.945 0.222237 0.221693
1.94 0.223575 0.223028
1.935 0.224923 0.224372
1.93 0.22628 0.225727
1.925 0.227648 0.227091
1.92 0.229026 0.228466
1.915 0.230415 0.229851
1.91 0.231813 0.231246
1.905 0.233223 0.232652
1.9 0.234643 0.234069
1.895 0.236074 0.235496
1.89 0.237516 0.236935
1.885 0.238969 0.238384
1.88 0.240433 0.239845
1.875 0.241908 0.241316
1.87 0.243395 0.242799
1.865 0.244892 0.244293
1.86 0.246401 0.245798
1.855 0.247921 0.247315
1.85 0.249453 0.248842
1.845 0.250996 0.250382
1.84 0.25255 0.251932
1.835 0.254117 0.253495
1.83 0.255695 0.255069
1.825 0.257285 0.256655
1.82 0.258887 0.258254
1.815 0.260502 0.259864
1.81 0.262129 0.261487
1.805 0.263768 0.263123
1.8 0.265421 0.264771
1.795 0.267086 0.266432
1.79 0.268764 0.268106
1.785 0.270454 0.269793
1.78 0.272158 0.271492
1.775 0.273875 0.273205
1.77 0.275605 0.274931
1.765 0.277348 0.27667
1.76 0.279105 0.278422
1.755 0.280875 0.280187
1.75 0.282658 0.281966
1.745 0.284455 0.283759
1.74 0.286266 0.285565
1.735 0.28809 0.287385
1.73 0.289929 0.28922
1.725 0.291782 0.291068
1.72 0.293649 0.292931
1.715 0.295531 0.294808
1.71 0.297427 0.2967
1.705 0.299339 0.298606
1.7 0.301265 0.300527
1.695 0.303206 0.302464
1.69 0.305162 0.304415
1.685 0.307133 0.306381
1.68 0.309119 0.308363
1.675 0.311121 0.31036
1.67 0.313138 0.312372
1.665 0.315171 0.3144
1.66 0.317219 0.316443
1.655 0.319283 0.318502
1.65 0.321363 0.320577
1.645 0.323459 0.322668
1.64 0.325571 0.324775
1.635 0.3277 0.326898
1.63 0.329845 0.329038
1.625 0.332006 0.331194
1.62 0.334185 0.333367
1.615 0.33638 0.335557
1.61 0.338593 0.337764
1.605 0.340823 0.339989
1.6 0.34307 0.34223
1.595 0.345334 0.344489
1.59 0.347616 0.346765
1.585 0.349915 0.349059
1.58 0.352232 0.351371
1.575 0.354567 0.3537
1.57 0.35692 0.356047
1.565 0.359291 0.358412
1.56 0.36168 0.360795
1.555 0.364088 0.363197
1.55 0.366514 0.365617
1.545 0.368958 0.368055
1.54 0.371421 0.370512
1.535 0.373903 0.372988
1.53 0.376404 0.375483
1.525 0.378925 0.377997
1.52 0.381464 0.380531
1.515 0.384023 0.383083
1.51 0.386602 0.385656
1.505 0.3892 0.388247
1.5 0.391818 0.390859
1.495 0.394455 0.39349
1.49 0.397113 0.396141
1.485 0.399791 0.398813
1.48 0.402489 0.401504
1.475 0.405207 0.404215
1.47 0.407945 0.406947
1.465 0.410704 0.409699
1.46 0.413484 0.412472
1.455 0.416284 0.415265
1.45 0.419105 0.418079
1.445 0.421947 0.420914
1.44 0.42481 0.42377
1.435 0.427693 0.426647
1.43 0.430599 0.429545
1.425 0.433525 0.432464
1.42 0.436473 0.435405
1.415 0.439442 0.438367
1.41 0.442433 0.44135
1.405 0.445445 0.444355
1.4 0.448479 0.447382
1.395 0.451535 0.45043
1.39 0.454612 0.4535
1.385 0.457711 0.456591
1.38 0.460833 0.459705
1.375 0.463975 0.46284
1.37 0.46714 0.465997
1.365 0.470327 0.469176
1.36 0.473536 0.472377
1.355 0.476766 0.475599
1.35 0.480019 0.478844
1.345 0.483293 0.482111
1.34 0.48659 0.485399
1.335 0.489908 0.488709
1.33 0.493248 0.492041
1.325 0.49661 0.495395
1.32 0.499994 0.498771
1.315 0.5034 0.502168
1.31 0.506828 0.505587
1.305 0.510277 0.509028
1.3 0.513747 0.51249
1.295 0.517239 0.515974
1.29 0.520753 0.519479
1.285 0.524287 0.523004
1.28 0.527843 0.526551
1.275 0.531419 0.530119
1.27 0.535016 0.533707
1.265 0.538634 0.537316
1.26 0.542271 0.540944
1.255 0.545929 0.544593
1.25 0.549606 0.548261
1.245 0.553303 0.551949
1.24 0.557019 0.555656
1.235 0.560754 0.559382
1.23 0.564508 0.563126
1.225 0.568279 0.566889
1.22 0.572069 0.570669
1.215 0.575876 0.574467
1.21 0.579699 0.578281
1.205 0.58354 0.582112
1.2 0.587396 0.585959
1.195 0.591268 0.589821
1.19 0.595154 0.593698
1.185 0.599055 0.597589
1.18 0.60297 0.601494
1.175 0.606897 0.605412
1.17 0.610837 0.609342
1.165 0.614788 0.613284
1.16 0.61875 0.617236
1.155 0.622722 0.621199
1.15 0.626703 0.62517
1.145 0.630693 0.629149
1.14 0.634689 0.633136
1.135 0.638691 0.637128
1.13 0.642699 0.641126
1.125 0.64671 0.645128
1.12 0.650724 0.649132
1.115 0.65474 0.653138
1.11 0.658756 0.657144
1.105 0.662771 0.661149
1.1 0.666783 0.665151
1.095 0.670791 0.66915
1.09 0.674794 0.673143
1.085 0.678789 0.677128
1.08 0.682775 0.681104
1.075 0.68675 0.68507
1.07 0.690713 0.689023
1.065 0.694661 0.692961
1.06 0.698593 0.696883
1.055 0.702505 0.700786
1.05 0.706396 0.704668
1.045 0.710264 0.708526
1.04 0.714107 0.712359
1.035 0.71792 0.716164
1.03 0.721703 0.719937
1.025 0.725452 0.723677
1.02 0.729165 0.72738
1.015 0.732837 0.731044
1.01 0.736468 0.734666
1.005 0.740052 0.738241
1 0.743587 0.741767
0.995 0.747069 0.745241
0.99 0.750495 0.748659
0.985 0.753862 0.752017
0.98 0.757164 0.755311
0.975 0.760398 0.758538
0.97 0.763561 0.761692
0.965 0.766647 0.764771
0.96 0.769652 0.767769
0.955 0.772572 0.770681
0.95 0.775402 0.773505
0.945 0.778137 0.776233
0.94 0.780772 0.778862
0.935 0.783302 0.781385
0.93 0.785721 0.783799
0.925 0.788025 0.786097
0.92 0.790207 0.788273
0.915 0.792261 0.790323
0.91 0.794182 0.792239
0.905 0.795964 0.794016
0.9 0.797599 0.795648
0.895 0.799083 0.797128
0.89 0.800408 0.798449
0.885 0.801567 0.799606
0.88 0.802555 0.800591
0.875 0.803363 0.801397
0.87 0.803985 0.802018
0.865 0.804414 0.802446
0.86 0.804642 0.802673
0.855 0.804663 0.802694
0.85 0.804468 0.8025
0.845 0.80405 0.802083
0.84 0.803403 0.801437
0.835 0.802517 0.800553
0.83 0.801386 0.799425
0.825 0.800002 0.798045
0.82 0.798358 0.796404
0.815 0.796445 0.794497
0.81 0.794258 0.792314
0.805 0.791788 0.78985
0.8 0.789028 0.787097
0.795 0.785971 0.784048
0.79 0.78261 0.780695
0.785 0.778939 0.777033
0.78 0.774952 0.773055
0.775 0.770641 0.768756
0.77 0.766002 0.764128
0.765 0.761029 0.759167
0.76 0.755717 0.753868
0.755 0.750062 0.748226
0.75 0.744058 0.742238
0.745 0.737704 0.735899
0.74 0.730995 0.729206
0.735 0.723929 0.722158
0.73 0.716505 0.714752
0.725 0.708721 0.706987
0.72 0.700578 0.698864
0.715 0.692075 0.690382
0.71 0.683214 0.681542
0.705 0.673997 0.672348
0.7 0.664427 0.662801
0.695 0.654508 0.652907
0.69 0.644246 0.642669
0.685 0.633645 0.632094
0.68 0.622713 0.621189
0.675 0.611458 0.609962
0.67 0.59989 0.598422
0.665 0.588017 0.586578
0.66 0.575853 0.574444
0.655 0.563409 0.56203
0.65 0.550698 0.54935
0.645 0.537736 0.53642
0.64 0.524537 0.523254
0.635 0.51112 0.50987
0.63 0.497502 0.496285
0.625 0.483701 0.482518
0.62 0.469738 0.468588
0.615 0.455633 0.454518
0.61 0.441408 0.440328
0.605 0.427085 0.42604
0.6 0.412689 0.411679
0.595 0.398241 0.397267
0.59 0.383768 0.382829
0.585 0.369293 0.36839
0.58 0.354843 0.353975
0.575 0.340443 0.33961
0.57 0.326119 0.325321
0.565 0.311897 0.311133
0.56 0.297802 0.297073
0.555 0.283861 0.283167
0.55 0.2701 0.269439
0.545 0.256543 0.255915
0.54 0.243215 0.24262
0.535 0.230141 0.229578
0.53 0.217343 0.216812
0.525 0.204845 0.204344
0.52 0.192668 0.192197
0.515 0.180832 0.18039
0.51 0.169358 0.168943
0.505 0.158262 0.157875
0.5 0.147562 0.147201
0.495 0.137273 0.136937
0.49 0.127409 0.127097
0.485 0.117981 0.117693
0.48 0.109001 0.108734
0.475 0.100476 0.100231
0.47 0.0924146 0.0921885
0.465 0.0848203 0.0846127
0.46 0.0776966 0.0775065
0.455 0.0710447 0.0708709
0.45 0.0648638 0.0647051
0.445 0.0591512 0.0590064
0.44 0.0539022 0.0537703
0.435 0.0491104 0.0489902
0.43 0.0447673 0.0446578
0.425 0.0408628 0.0407628
0.42 0.0373849 0.0372934
0.415 0.0343198 0.0342358
0.41 0.0316524 0.0315749
0.405 0.0293658 0.0292939
0.4 0.0274418 0.0273746
0.395 0.0258609 0.0257976
0.39 0.0246025 0.0245423
0.385 0.0236448 0.023587
0.38 0.0229654 0.0229092
0.375 0.022541 0.0224859
0.37 0.0223479 0.0222932
0.365 0.0223618 0.0223071
0.36 0.0225586 0.0225034
0.355 0.0229139 0.0228579
0.35 0.0234038 0.0233465
0.345 0.0240046 0.0239459
0.34 0.0246934 0.0246329
0.335 0.0254478 0.0253855
0.33 0.0262466 0.0261824
0.325 0.0270697 0.0270035
0.32 0.0278983 0.02783
0.315 0.0287148 0.0286445
0.31 0.0295034 0.0294312
0.305 0.0302497 0.0301757
0.3 0.0309412 0.0308655
0.295 0.031567 0.0314898
0.29 0.0321179 0.0320393
0.285 0.0325865 0.0325068
0.28 0.0329671 0.0328865
0.275 0.0332557 0.0331743
0.27 0.0334496 0.0333678
0.265 0.0335479 0.0334658
0.26 0.0335506 0.0334685
0.255 0.0334593 0.0333775
0.25 0.0332765 0.033195
0.245 0.0330053 0.0329246
0.24 0.03265 0.0325701
0.235 0.0322152 0.0321364
0.23 0.031706 0.0316284
0.225 0.0311279 0.0310518
0.22 0.0304866 0.030412
0.215 0.0297877 0.0297148
0.21 0.0290372 0.0289661
0.205 0.0282406 0.0281715
0.2 0.0274035 0.0273365
0.195 0.0265315 0.0264666
0.19 0.0256296 0.0255669
0.185 0.0247029 0.0246425
0.18 0.0237562 0.023698
0.175 0.0227938 0.022738
0.17 0.0218201 0.0217667
0.165 0.0208391 0.0207881
0.16 0.0198545 0.0198059
0.155 0.0188698 0.0188236
0.15 0.0178884 0.0178446
0.145 0.0169133 0.016872
0.14 0.0159475 0.0159085
0.135 0.0149936 0.014957
0.13 0.0140543 0.0140199
0.125 0.0131318 0.0130996
0.12 0.0122283 0.0121984
0.115 0.011346 0.0113183
0.11 0.0104868 0.0104612
0.105 0.00965249 0.00962887
0.1 0.00884473 0.00882309
0.095 0.00806511 0.00804537
0.09 0.00731508 0.00729718
0.085 0.00659601 0.00657987
0.08 0.00590915 0.00589469
0.075 0.00525565 0.00524279
0.07 0.00463658 0.00462523
0.065 0.0040529 0.00404298
0.06 0.0035056 0.00349702
0.055 0.00299599 0.00298866
0.05 0.00252699 0.0025208
0.045 0.00210701 0.00210185
0.04 0.00175524 0.00175095
0.035 0.00149296 0.00148931
0.03 0.00129494 0.00129178
0.025 0.00103917 0.00103663
0.02 0.000600622 0.000599152
0.015 6.66979e-05 6.65347e-05
0.01 -0.000225078 -0.000224527
0.005 -4.44716e-05 -4.43628e-05
-1.63468e-13 -6.09095e-12 -6.07605e-12


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoopNs512/GApOneLoop.txt <==
-15.7151 -0.00407805 0.000130809
-15.4953 -0.00419542 0.000136515
-15.3148 -0.0042956 0.000141449
-15.155 -0.00438736 0.000146021
-15.0087 -0.00447402 0.000150383
-14.872 -0.00455727 0.000154614
-14.7429 -0.0046381 0.00015876
-14.6198 -0.00471717 0.000162852
-14.5017 -0.00479496 0.000166911
-14.3879 -0.00487178 0.000170953
-14.2777 -0.0049479 0.00017499
-14.1708 -0.00502353 0.000179033
-14.0667 -0.00509883 0.000183089
-13.9651 -0.00517393 0.000187165
-13.8658 -0.00524895 0.000191266
-13.7687 -0.00532399 0.000195399
-13.6734 -0.00539913 0.000199566
-13.5799 -0.00547444 0.000203774
-13.488 -0.00555 0.000208025
-13.3977 -0.00562586 0.000212322
-13.3087 -0.00570207 0.00021667
-13.2211 -0.00577869 0.00022107
-13.1347 -0.00585576 0.000225527
-13.0494 -0.00593333 0.000230043
-12.9652 -0.00601143 0.000234621
-12.8821 -0.00609011 0.000239263
-12.7999 -0.00616939 0.000243972
-12.7187 -0.00624932 0.000248751
-12.6383 -0.00632994 0.000253602
-12.5588 -0.00641126 0.000258529
-12.48 -0.00649332 0.000263533
-12.4021 -0.00657616 0.000268617
-12.3248 -0.00665981 0.000273783
-12.2483 -0.00674428 0.000279036
-12.1724 -0.00682963 0.000284376
-12.0972 -0.00691586 0.000289807
-12.0226 -0.00700301 0.000295331
-11.9486 -0.00709112 0.000300951
-11.8751 -0.00718021 0.000306671
-11.8022 -0.0072703 0.000312492
-11.7299 -0.00736143 0.000318419
-11.658 -0.00745362 0.000324453
-11.5867 -0.00754691 0.000330598
-11.5158 -0.00764133 0.000336856
-11.4454 -0.0077369 0.000343232
-11.3754 -0.00783365 0.000349729
-11.3059 -0.00793162 0.000356349
-11.2368 -0.00803083 0.000363096
-11.1681 -0.00813132 0.000369973
-11.0998 -0.00823311 0.000376986
-11.0319 -0.00833625 0.000384136
-10.9644 -0.00844075 0.000391427
-10.8973 -0.00854667 0.000398865
-10.8305 -0.00865402 0.000406452
-10.764 -0.00876284 0.000414193
-10.6979 -0.00887317 0.000422093
-10.6321 -0.00898505 0.000430154
-10.5666 -0.00909851 0.000438383
-10.5015 -0.00921359 0.000446784
-10.4366 -0.00933032 0.000455361
-10.372 -0.00944875 0.000464119
-10.3078 -0.00956891 0.000473064
-10.2438 -0.00969085 0.000482201
-10.1801 -0.00981461 0.000491536
-10.1166 -0.00994022 0.000501073
-10.0535 -0.0100677 0.000510818
-9.99054 -0.0101972 0.000520779
-9.92787 -0.0103287 0.00053096
-9.86545 -0.0104622 0.000541368
-9.80327 -0.0105978 0.000552011
-9.74132 -0.0107355 0.000562894
-9.6796 -0.0108754 0.000574024
-9.61812 -0.0110176 0.00058541
-9.55685 -0.0111621 0.000597058
-9.4958 -0.0113089 0.000608976
-9.43496 -0.0114581 0.000621173
-9.37433 -0.0116098 0.000633657
-9.3139 -0.0117641 0.000646435
-9.25368 -0.0119209 0.000659519
-9.19365 -0.0120803 0.000672916
-9.13381 -0.0122425 0.000686636
-9.07416 -0.0124075 0.00070069
-9.01469 -0.0125753 0.000715087
-8.95541 -0.012746 0.000729839
-8.89631 -0.0129198 0.000744956
-8.83738 -0.0130966 0.00076045
-8.77862 -0.0132765 0.000776333
-8.72003 -0.0134597 0.000792618
-8.66161 -0.0136462 0.000809317
-8.60335 -0.0138361 0.000826444
-8.54524 -0.0140295 0.000844013
-8.4873 -0.0142265 0.000862038
-8.42951 -0.0144271 0.000880534
-8.37187 -0.0146315 0.000899517
-8.31438 -0.0148398 0.000919004
-8.25704 -0.015052 0.00093901
-8.19984 -0.0152683 0.000959554
-8.14279 -0.0154888 0.000980655
-8.08587 -0.0157136 0.00100233
-8.02909 -0.0159428 0.0010246
-7.97244 -0.0161765 0.00104749
-7.91593 -0.0164149 0.00107101
-7.85954 -0.0166581 0.0010952
-7.80329 -0.0169062 0.00112006
-7.74716 -0.0171594 0.00114564
-7.69115 -0.0174178 0.00117195
-7.63527 -0.0176815 0.00119902
-7.57951 -0.0179507 0.00122687
-7.52386 -0.0182257 0.00125555
-7.46834 -0.0185064 0.00128507
-7.41292 -0.0187931 0.00131547
-7.35762 -0.0190861 0.00134678
-7.30243 -0.0193854 0.00137904
-7.24735 -0.0196912 0.00141229
-7.19238 -0.0200038 0.00144655
-7.13752 -0.0203234 0.00148188
-7.08275 -0.0206501 0.00151831
-7.02809 -0.0209843 0.00155588
-6.97354 -0.0213261 0.00159465
-6.91908 -0.0216757 0.00163466
-6.86472 -0.0220335 0.00167596
-6.81046 -0.0223996 0.00171861
-6.75629 -0.0227744 0.00176265
-6.70222 -0.0231581 0.00180815
-6.64824 -0.0235511 0.00185517
-6.59435 -0.0239535 0.00190378
-6.54055 -0.0243658 0.00195403
-6.48684 -0.0247883 0.00200601
-6.43321 -0.0252214 0.00205978
-6.37967 -0.0256652 0.00211544
-6.32622 -0.0261204 0.00217305
-6.27285 -0.0265872 0.00223271
-6.21956 -0.0270661 0.00229451
-6.16636 -0.0275574 0.00235855
-6.11323 -0.0280617 0.00242493
-6.06018 -0.0285794 0.00249377
-6.00721 -0.029111 0.00256517
-5.95432 -0.029657 0.00263926
-5.9015 -0.0302179 0.00271616
-5.84876 -0.0307943 0.00279602
-5.79609 -0.0313869 0.00287899
-5.74349 -0.0319961 0.0029652
-5.69096 -0.0326227 0.00305483
-5.6385 -0.0332674 0.00314805
-5.58611 -0.0339307 0.00324504
-5.53379 -0.0346136 0.00334601
-5.48154 -0.0353168 0.00345115
-5.42935 -0.0360411 0.00356068
-5.37723 -0.0367875 0.00367485
-5.32517 -0.0375567 0.00379391
-5.27317 -0.0383498 0.00391812
-5.22124 -0.0391678 0.00404777
-5.16937 -0.0400118 0.00418316
-5.11756 -0.0408829 0.00432463
-5.06581 -0.0417823 0.00447251
-5.01412 -0.0427113 0.0046272
-4.96248 -0.0436713 0.00478908
-4.9109 -0.0446636 0.00495859
-4.85938 -0.0456897 0.0051362
-4.80792 -0.0467513 0.0053224
-4.75651 -0.04785 0.00551772
-4.70515 -0.0489877 0.00572275
-4.65384 -0.0501662 0.0059381
-4.60259 -0.0513876 0.00616445
-4.55139 -0.052654 0.00640253
-4.50024 -0.0539677 0.00665311
-4.44914 -0.0553312 0.00691706
-4.39809 -0.0567471 0.00719529
-4.34709 -0.0582182 0.0074888
-4.29613 -0.0597473 0.00779869
-4.24522 -0.0613379 0.00812614
-4.19436 -0.0629931 0.00847244
-4.14354 -0.0647168 0.008839
-4.09277 -0.0665129 0.00922736
-4.04204 -0.0683854 0.00963922
-3.99136 -0.0703391 0.0100764
-3.94071 -0.0723787 0.010541
-3.89011 -0.0745096 0.0110352
-3.83955 -0.0767374 0.0115615
-3.78904 -0.0790683 0.0121226
-3.73856 -0.081509 0.0127215
-3.68812 -0.0840665 0.0133615
-3.63772 -0.0867489 0.0140464
-3.58736 -0.0895644 0.0147803
-3.53703 -0.0925225 0.0155678
-3.48674 -0.0956332 0.0164141
-3.43649 -0.0989075 0.0173248
-3.38627 -0.102358 0.0183065
-3.33609 -0.105996 0.0193665
-3.28594 -0.109839 0.020513
-3.23583 -0.1139 0.0217553
-3.18575 -0.118198 0.023104
-3.1357 -0.122753 0.0245713
-3.08568 -0.127585 0.0261709
-3.0357 -0.132718 0.0279186
-2.98574 -0.138179 0.0298327
-2.93582 -0.143997 0.0319343
-2.88592 -0.150205 0.0342479
-2.83605 -0.156839 0.0368018
-2.78622 -0.16394 0.0396296
-2.73641 -0.171555 0.0427704
-2.68662 -0.179734 0.0462705
-2.63687 -0.188536 0.0501851
-2.58714 -0.198026 0.05458
-2.53743 -0.20828 0.0595342
-2.48775 -0.21938 0.0651433
-2.4381 -0.231422 0.0715237
-2.38847 -0.244513 0.078818
-2.33886 -0.258774 0.0872024
-2.28928 -0.274341 0.0968959
-2.23971 -0.291366 0.108173
-2.19017 -0.310014 0.121382
-2.14066 -0.330464 0.136966
-2.09116 -0.352899 0.155494
-2.04168 -0.377492 0.177709
-1.99222 -0.404381 0.204577
-1.94279 -0.433611 0.237374
-1.89337 -0.465042 0.277783
-1.84396 -0.498179 0.328026
-1.79458 -0.53186 0.390999
-1.74521 -0.56373 0.470371
-1.69587 -0.589357 0.570483
-1.64653 -0.60088 0.695664
-1.59722 -0.585361 0.848219
-1.54791 -0.523979 1.02392
-1.49863 -0.395388 1.2048
-1.44935 -0.188035 1.35381
-1.40009 0.0807662 1.42389
-1.35085 0.359796 1.38723
-1.30162 0.591376 1.25871
-1.2524 0.746118 1.08283
-1.20319 0.828099 0.901988
-1.15399 0.857295 0.740193
-1.1048 0.854039 0.605319
-1.05563 0.833202 0.496574
-1.00646 0.804129 0.409992
-0.957308 0.772212 0.341126
-0.908161 0.740376 0.286066
-0.859022 0.710112 0.24167
-0.809892 0.682103 0.20551
-0.76077 0.656593 0.175737
-0.711654 0.633595 0.150952
-0.662545 0.613005 0.13009
-0.613443 0.594671 0.112338
-0.564346 0.578423 0.0970662
-0.515255 0.564095 0.0837864
-0.466168 0.551531 0.072113
-0.417086 0.54059 0.0617391
-0.368008 0.531152 0.0524171
-0.318933 0.523108 0.0439447
-0.269862 0.51637 0.0361541
-0.220792 0.510864 0.0289036
-0.171725 0.506528 0.0220716
-0.12266 0.503316 0.0155514
-0.0735954 0.501194 0.00924655
-0.0245317 0.500138 0.00306828
0.0245317 0.500138 -0.00306828
0.0735954 0.501194 -0.00924655
0.12266 0.503316 -0.0155514
0.171725 0.506528 -0.0220716
0.220792 0.510864 -0.0289036
0.269862 0.51637 -0.0361541
0.318933 0.523108 -0.0439447
0.368008 0.531152 -0.0524171
0.417086 0.54059 -0.0617391
0.466168 0.551531 -0.072113
0.515255 0.564095 -0.0837864
0.564346 0.578423 -0.0970662
0.613443 0.594671 -0.112338
0.662545 0.613005 -0.13009
0.711654 0.633595 -0.150952
0.76077 0.656593 -0.175737
0.809892 0.682103 -0.20551
0.859022 0.710112 -0.24167
0.908161 0.740376 -0.286066
0.957308 0.772212 -0.341126
1.00646 0.804129 -0.409992
1.05563 0.833202 -0.496574
1.1048 0.854039 -0.605319
1.15399 0.857295 -0.740193
1.20319 0.828099 -0.901988
1.2524 0.746118 -1.08283
1.30162 0.591376 -1.25871
1.35085 0.359796 -1.38723
1.40009 0.0807662 -1.42389
1.44935 -0.188035 -1.35381
1.49863 -0.395388 -1.2048
1.54791 -0.523979 -1.02392
1.59722 -0.585361 -0.848219
1.64653 -0.60088 -0.695664
1.69587 -0.589357 -0.570483
1.74521 -0.56373 -0.470371
1.79458 -0.53186 -0.390999
1.84396 -0.498179 -0.328026
1.89337 -0.465042 -0.277783
1.94279 -0.433611 -0.237374
1.99222 -0.404381 -0.204577
2.04168 -0.377492 -0.177709
2.09116 -0.352899 -0.155494
2.14066 -0.330464 -0.136966
2.19017 -0.310014 -0.121382
2.23971 -0.291366 -0.108173
2.28928 -0.274341 -0.0968959
2.33886 -0.258774 -0.0872024
2.38847 -0.244513 -0.078818
2.4381 -0.231422 -0.0715237
2.48775 -0.21938 -0.0651433
2.53743 -0.20828 -0.0595342
2.58714 -0.198026 -0.05458
2.63687 -0.188536 -0.0501851
2.68662 -0.179734 -0.0462705
2.73641 -0.171555 -0.0427704
2.78622 -0.16394 -0.0396296
2.83605 -0.156839 -0.0368018
2.88592 -0.150205 -0.0342479
2.93582 -0.143997 -0.0319343
2.98574 -0.138179 -0.0298327
3.0357 -0.132718 -0.0279186
3.08568 -0.127585 -0.0261709
3.1357 -0.122753 -0.0245713
3.18575 -0.118198 -0.023104
3.23583 -0.1139 -0.0217553
3.28594 -0.109839 -0.020513
3.33609 -0.105996 -0.0193665
3.38627 -0.102358 -0.0183065
3.43649 -0.0989075 -0.0173248
3.48674 -0.0956332 -0.0164141
3.53703 -0.0925225 -0.0155678
3.58736 -0.0895644 -0.0147803
3.63772 -0.0867489 -0.0140464
3.68812 -0.0840665 -0.0133615
3.73856 -0.081509 -0.0127215
3.78904 -0.0790683 -0.0121226
3.83955 -0.0767374 -0.0115615
3.89011 -0.0745096 -0.0110352
3.94071 -0.0723787 -0.010541
3.99136 -0.0703391 -0.0100764
4.04204 -0.0683854 -0.00963922
4.09277 -0.0665129 -0.00922736
4.14354 -0.0647168 -0.008839
4.19436 -0.0629931 -0.00847244
4.24522 -0.0613379 -0.00812614
4.29613 -0.0597473 -0.00779869
4.34709 -0.0582182 -0.0074888
4.39809 -0.0567471 -0.00719529
4.44914 -0.0553312 -0.00691706
4.50024 -0.0539677 -0.00665311
4.55139 -0.052654 -0.00640253
4.60259 -0.0513876 -0.00616445
4.65384 -0.0501662 -0.0059381
4.70515 -0.0489877 -0.00572275
4.75651 -0.04785 -0.00551772
4.80792 -0.0467513 -0.0053224
4.85938 -0.0456897 -0.0051362
4.9109 -0.0446636 -0.00495859
4.96248 -0.0436713 -0.00478908
5.01412 -0.0427113 -0.0046272
5.06581 -0.0417823 -0.00447251
5.11756 -0.0408829 -0.00432463
5.16937 -0.0400118 -0.00418316
5.22124 -0.0391678 -0.00404777
5.27317 -0.0383498 -0.00391812
5.32517 -0.0375567 -0.00379391
5.37723 -0.0367875 -0.00367485
5.42935 -0.0360411 -0.00356068
5.48154 -0.0353168 -0.00345115
5.53379 -0.0346136 -0.00334601
5.58611 -0.0339307 -0.00324504
5.6385 -0.0332674 -0.00314805
5.69096 -0.0326227 -0.00305483
5.74349 -0.0319961 -0.0029652
5.79609 -0.0313869 -0.00287899
5.84876 -0.0307943 -0.00279602
5.9015 -0.0302179 -0.00271616
5.95432 -0.029657 -0.00263926
6.00721 -0.029111 -0.00256517
6.06018 -0.0285794 -0.00249377
6.11323 -0.0280617 -0.00242493
6.16636 -0.0275574 -0.00235855
6.21956 -0.0270661 -0.00229451
6.27285 -0.0265872 -0.00223271
6.32622 -0.0261204 -0.00217305
6.37967 -0.0256652 -0.00211544
6.43321 -0.0252214 -0.00205978
6.48684 -0.0247883 -0.00200601
6.54055 -0.0243658 -0.00195403
6.59435 -0.0239535 -0.00190378
6.64824 -0.0235511 -0.00185517
6.70222 -0.0231581 -0.00180815
6.75629 -0.0227744 -0.00176265
6.81046 -0.0223996 -0.00171861
6.86472 -0.0220335 -0.00167596
6.91908 -0.0216757 -0.00163466
6.97354 -0.0213261 -0.00159465
7.02809 -0.0209843 -0.00155588
7.08275 -0.0206501 -0.00151831
7.13752 -0.0203234 -0.00148188
7.19238 -0.0200038 -0.00144655
7.24735 -0.0196912 -0.00141229
7.30243 -0.0193854 -0.00137904
7.35762 -0.0190861 -0.00134678
7.41292 -0.0187931 -0.00131547
7.46834 -0.0185064 -0.00128507
7.52386 -0.0182257 -0.00125555
7.57951 -0.0179507 -0.00122687
7.63527 -0.0176815 -0.00119902
7.69115 -0.0174178 -0.00117195
7.74716 -0.0171594 -0.00114564
7.80329 -0.0169062 -0.00112006
7.85954 -0.0166581 -0.0010952
7.91593 -0.0164149 -0.00107101
7.97244 -0.0161765 -0.00104749
8.02909 -0.0159428 -0.0010246
8.08587 -0.0157136 -0.00100233
8.14279 -0.0154888 -0.000980655
8.19984 -0.0152683 -0.000959554
8.25704 -0.015052 -0.00093901
8.31438 -0.0148398 -0.000919004
8.37187 -0.0146315 -0.000899517
8.42951 -0.0144271 -0.000880534
8.4873 -0.0142265 -0.000862038
8.54524 -0.0140295 -0.000844013
8.60335 -0.0138361 -0.000826444
8.66161 -0.0136462 -0.000809317
8.72003 -0.0134597 -0.000792618
8.77862 -0.0132765 -0.000776333
8.83738 -0.0130966 -0.00076045
8.89631 -0.0129198 -0.000744956
8.95541 -0.012746 -0.000729839
9.01469 -0.0125753 -0.000715087
9.07416 -0.0124075 -0.00070069
9.13381 -0.0122425 -0.000686636
9.19365 -0.0120803 -0.000672916
9.25368 -0.0119209 -0.000659519
9.3139 -0.0117641 -0.000646435
9.37433 -0.0116098 -0.000633657
9.43496 -0.0114581 -0.000621173
9.4958 -0.0113089 -0.000608976
9.55685 -0.0111621 -0.000597058
9.61812 -0.0110176 -0.00058541
9.6796 -0.0108754 -0.000574024
9.74132 -0.0107355 -0.000562894
9.80327 -0.0105978 -0.000552011
9.86545 -0.0104622 -0.000541368
9.92787 -0.0103287 -0.00053096
9.99054 -0.0101972 -0.000520779
10.0535 -0.0100677 -0.000510818
10.1166 -0.00994022 -0.000501073
10.1801 -0.00981461 -0.000491536
10.2438 -0.00969085 -0.000482201
10.3078 -0.00956891 -0.000473064
10.372 -0.00944875 -0.000464119
10.4366 -0.00933032 -0.000455361
10.5015 -0.00921359 -0.000446784
10.5666 -0.00909851 -0.000438383
10.6321 -0.00898505 -0.000430154
10.6979 -0.00887317 -0.000422093
10.764 -0.00876284 -0.000414193
10.8305 -0.00865402 -0.000406452
10.8973 -0.00854667 -0.000398865
10.9644 -0.00844075 -0.000391427
11.0319 -0.00833625 -0.000384136
11.0998 -0.00823311 -0.000376986
11.1681 -0.00813132 -0.000369973
11.2368 -0.00803083 -0.000363096
11.3059 -0.00793162 -0.000356349
11.3754 -0.00783365 -0.000349729
11.4454 -0.0077369 -0.000343232
11.5158 -0.00764133 -0.000336856
11.5867 -0.00754691 -0.000330598
11.658 -0.00745362 -0.000324453
11.7299 -0.00736143 -0.000318419
11.8022 -0.0072703 -0.000312492
11.8751 -0.00718021 -0.000306671
11.9486 -0.00709112 -0.000300951
12.0226 -0.00700301 -0.000295331
12.0972 -0.00691586 -0.000289807
12.1724 -0.00682963 -0.000284376
12.2483 -0.00674428 -0.000279036
12.3248 -0.00665981 -0.000273783
12.4021 -0.00657616 -0.000268617
12.48 -0.00649332 -0.000263533
12.5588 -0.00641126 -0.000258529
12.6383 -0.00632994 -0.000253602
12.7187 -0.00624932 -0.000248751
12.7999 -0.00616939 -0.000243972
12.8821 -0.00609011 -0.000239263
12.9652 -0.00601143 -0.000234621
13.0494 -0.00593333 -0.000230043
13.1347 -0.00585576 -0.000225527
13.2211 -0.00577869 -0.00022107
13.3087 -0.00570207 -0.00021667
13.3977 -0.00562586 -0.000212322
13.488 -0.00555 -0.000208025
13.5799 -0.00547444 -0.000203774
13.6734 -0.00539913 -0.000199566
13.7687 -0.00532399 -0.000195399
13.8658 -0.00524895 -0.000191266
13.9651 -0.00517393 -0.000187165
14.0667 -0.00509883 -0.000183089
14.1708 -0.00502353 -0.000179033
14.2777 -0.0049479 -0.00017499
14.3879 -0.00487178 -0.000170953
14.5017 -0.00479496 -0.000166911
14.6198 -0.00471717 -0.000162852
14.7429 -0.0046381 -0.00015876
14.872 -0.00455727 -0.000154614
15.0087 -0.00447402 -0.000150383
15.155 -0.00438736 -0.000146021
15.3148 -0.0042956 -0.000141449
15.4953 -0.00419542 -0.000136515
15.7151 -0.00407805 -0.000130809


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoopNs512/GApTwoLoop.txt <==
-15.7151 -0.00406154 0.000129758
-15.4953 -0.00417797 0.000135385
-15.3148 -0.00427732 0.000140254
-15.155 -0.00436831 0.00014476
-15.0087 -0.00445422 0.000149061
-14.872 -0.00453673 0.000153229
-14.7429 -0.00461684 0.000157315
-14.6198 -0.0046952 0.000161344
-14.5017 -0.00477227 0.000165342
-14.3879 -0.00484837 0.00016932
-14.2777 -0.00492377 0.000173296
-14.1708 -0.00499867 0.000177272
-14.0667 -0.00507323 0.000181264
-13.9651 -0.00514759 0.000185271
-13.8658 -0.00522185 0.000189306
-13.7687 -0.00529612 0.000193367
-13.6734 -0.00537048 0.000197464
-13.5799 -0.005445 0.000201597
-13.488 -0.00551974 0.000205774
-13.3977 -0.00559478 0.000209994
-13.3087 -0.00567015 0.000214264
-13.2211 -0.00574592 0.000218582
-13.1347 -0.00582212 0.000222957
-13.0494 -0.0058988 0.000227387
-12.9652 -0.005976 0.000231878
-12.8821 -0.00605375 0.00023643
-12.7999 -0.0061321 0.000241048
-12.7187 -0.00621107 0.000245731
-12.6383 -0.00629069 0.000250486
-12.5588 -0.00637101 0.000255311
-12.48 -0.00645205 0.000260214
-12.4021 -0.00653385 0.00026519
-12.3248 -0.00661642 0.00027025
-12.2483 -0.0066998 0.000275389
-12.1724 -0.00678402 0.000280615
-12.0972 -0.00686911 0.000285926
-12.0226 -0.0069551 0.000291329
-11.9486 -0.007042 0.000296823
-11.8751 -0.00712986 0.000302415
-11.8022 -0.0072187 0.000308101
-11.7299 -0.00730854 0.000313892
-11.658 -0.00739942 0.000319783
-11.5867 -0.00749137 0.000325783
-11.5158 -0.0075844 0.00033189
-11.4454 -0.00767856 0.000338113
-11.3754 -0.00777386 0.000344448
-11.3059 -0.00787034 0.000350905
-11.2368 -0.00796803 0.000357481
-11.1681 -0.00806696 0.000364186
-11.0998 -0.00816716 0.000371015
-11.0319 -0.00826865 0.000377981
-10.9644 -0.00837148 0.000385079
-10.8973 -0.00847567 0.00039232
-10.8305 -0.00858125 0.000399701
-10.764 -0.00868826 0.000407233
-10.6979 -0.00879673 0.000414912
-10.6321 -0.0089067 0.00042275
-10.5666 -0.0090182 0.000430745
-10.5015 -0.00913127 0.000438907
-10.4366 -0.00924593 0.000447234
-10.372 -0.00936224 0.000455738
-10.3078 -0.00948023 0.000464417
-10.2438 -0.00959993 0.000473282
-10.1801 -0.00972139 0.000482331
-10.1166 -0.00984464 0.000491578
-10.0535 -0.00996974 0.000501019
-9.99054 -0.0100967 0.000510669
-9.92787 -0.0102256 0.000520524
-9.86545 -0.0103565 0.000530601
-9.80327 -0.0104894 0.000540894
-9.74132 -0.0106243 0.000551421
-9.6796 -0.0107614 0.000562179
-9.61812 -0.0109006 0.000573183
-9.55685 -0.0110421 0.000584431
-9.4958 -0.0111858 0.000595941
-9.43496 -0.0113318 0.000607709
-9.37433 -0.0114802 0.000619754
-9.3139 -0.011631 0.000632074
-9.25368 -0.0117843 0.000644686
-9.19365 -0.0119402 0.00065759
-9.13381 -0.0120987 0.000670804
-9.07416 -0.0122598 0.000684328
-9.01469 -0.0124237 0.000698181
-8.95541 -0.0125904 0.000712363
-8.89631 -0.01276 0.000726895
-8.83738 -0.0129325 0.000741776
-8.77862 -0.013108 0.00075703
-8.72003 -0.0132866 0.000772654
-8.66161 -0.0134684 0.000788675
-8.60335 -0.0136534 0.00080509
-8.54524 -0.0138418 0.000821927
-8.4873 -0.0140336 0.000839185
-8.42951 -0.0142289 0.000856892
-8.37187 -0.0144278 0.000875047
-8.31438 -0.0146304 0.000893681
-8.25704 -0.0148367 0.000912793
-8.19984 -0.015047 0.000932417
-8.14279 -0.0152612 0.00095255
-8.08587 -0.0154795 0.00097323
-8.02909 -0.015702 0.000994454
-7.97244 -0.0159289 0.00101626
-7.91593 -0.0161601 0.00103865
-7.85954 -0.0163959 0.00106167
-7.80329 -0.0166364 0.00108531
-7.74716 -0.0168817 0.00110962
-7.69115 -0.0171319 0.0011346
-7.63527 -0.0173872 0.00116029
-7.57951 -0.0176477 0.0011867
-7.52386 -0.0179136 0.00121388
-7.46834 -0.0181849 0.00124183
-7.41292 -0.018462 0.00127061
-7.35762 -0.0187449 0.00130021
-7.30243 -0.0190338 0.0013307
-7.24735 -0.0193289 0.00136209
-7.19238 -0.0196303 0.00139442
-7.13752 -0.0199383 0.00142772
-7.08275 -0.020253 0.00146205
-7.02809 -0.0205747 0.00149742
-6.97354 -0.0209036 0.00153389
-6.91908 -0.0212398 0.00157149
-6.86472 -0.0215837 0.00161028
-6.81046 -0.0219354 0.00165029
-6.75629 -0.0222951 0.00169159
-6.70222 -0.0226633 0.0017342
-6.64824 -0.02304 0.00177822
-6.59435 -0.0234257 0.00182366
-6.54055 -0.0238205 0.00187062
-6.48684 -0.0242248 0.00191914
-6.43321 -0.0246389 0.0019693
-6.37967 -0.0250631 0.00202115
-6.32622 -0.0254978 0.0020748
-6.27285 -0.0259433 0.00213028
-6.21956 -0.0264 0.00218772
-6.16636 -0.0268682 0.00224716
-6.11323 -0.0273484 0.00230875
-6.06018 -0.027841 0.00237252
-6.00721 -0.0283464 0.00243864
-5.95432 -0.0288651 0.00250716
-5.9015 -0.0293976 0.00257824
-5.84876 -0.0299443 0.00265195
-5.79609 -0.0305059 0.00272849
-5.74349 -0.0310827 0.00280792
-5.69096 -0.0316755 0.00289046
-5.6385 -0.0322849 0.0029762
-5.58611 -0.0329113 0.00306536
-5.53379 -0.0335556 0.00315804
-5.48154 -0.0342185 0.00325453
-5.42935 -0.0349006 0.00335492
-5.37723 -0.0356027 0.00345952
-5.32517 -0.0363256 0.00356847
-5.27317 -0.0370702 0.00368211
-5.22124 -0.0378375 0.00380059
-5.16937 -0.0386282 0.0039243
-5.11756 -0.0394435 0.00405343
-5.06581 -0.0402843 0.00418842
-5.01412 -0.0411519 0.00432951
-4.96248 -0.0420473 0.00447718
-4.9109 -0.0429719 0.00463172
-4.85938 -0.0439268 0.00479369
-4.80792 -0.0449135 0.00496346
-4.75651 -0.0459335 0.00514166
-4.70515 -0.0469884 0.00532872
-4.65384 -0.0480796 0.0055254
-4.60259 -0.0492091 0.00573223
-4.55139 -0.0503787 0.00595011
-4.50024 -0.0515903 0.00617966
-4.44914 -0.0528459 0.00642197
-4.39809 -0.054148 0.00667782
-4.34709 -0.0554986 0.0069485
-4.29613 -0.0569005 0.007235
-4.24522 -0.0583562 0.00753888
-4.19436 -0.0598685 0.0078614
-4.14354 -0.0614405 0.00820445
-4.09277 -0.0630752 0.00856965
-4.04204 -0.064776 0.00895933
-3.99136 -0.0665465 0.00937556
-3.94071 -0.0683902 0.00982123
-3.89011 -0.0703111 0.010299
-3.83955 -0.0723132 0.0108125
-3.78904 -0.0744006 0.0113651
-3.73856 -0.0765774 0.0119614
-3.68812 -0.078848 0.0126055
-3.63772 -0.0812165 0.0133031
-3.58736 -0.0836871 0.0140594
-3.53703 -0.0862636 0.0148809
-3.48674 -0.0889495 0.0157738
-3.43649 -0.091748 0.0167454
-3.38627 -0.0946616 0.0178023
-3.33609 -0.0976922 0.018952
-3.28594 -0.100842 0.0202002
-3.23583 -0.104111 0.0215533
-3.18575 -0.107501 0.0230151
-3.1357 -0.111014 0.0245895
-3.08568 -0.114654 0.0262774
-3.0357 -0.118426 0.0280799
-2.98574 -0.122339 0.0299959
-2.93582 -0.126405 0.0320263
-2.88592 -0.130642 0.0341717
-2.83605 -0.135072 0.0364375
-2.78622 -0.139718 0.0388308
-2.73641 -0.144609 0.0413661
-2.68662 -0.149774 0.044061
-2.63687 -0.155245 0.0469412
-2.58714 -0.161053 0.0500358
-2.53743 -0.167228 0.0533822
-2.48775 -0.173803 0.057021
-2.4381 -0.180807 0.0610019
-2.38847 -0.188272 0.0653777
-2.33886 -0.196227 0.0702123
-2.28928 -0.204702 0.0755739
-2.23971 -0.213723 0.0815448
-2.19017 -0.223319 0.0882139
-2.14066 -0.233511 0.0956878
-2.09116 -0.244318 0.104083
-2.04168 -0.255747 0.113537
-1.99222 -0.267799 0.124203
-1.94279 -0.280452 0.136257
-1.89337 -0.293672 0.149889
-1.84396 -0.307382 0.165317
-1.79458 -0.321482 0.182766
-1.74521 -0.335811 0.202481
-1.69587 -0.35017 0.224696
-1.64653 -0.364278 0.249642
-1.59722 -0.377814 0.277503
-1.54791 -0.390376 0.308413
-1.49863 -0.401552 0.342416
-1.44935 -0.410893 0.379458
-1.40009 -0.418029 0.419377
-1.35085 -0.422643 0.46192
-1.30162 -0.42461 0.506799
-1.2524 -0.423927 0.553757
-1.20319 -0.420814 0.602682
-1.15399 -0.415545 0.653679
-1.1048 -0.408475 0.707186
-1.05563 -0.399777 0.763966
-1.00646 -0.389447 0.825179
-0.957308 -0.376992 0.89226
-0.908161 -0.361438 0.966965
-0.859022 -0.340992 1.05113
-0.809892 -0.313006 1.14669
-0.76077 -0.273574 1.2552
-0.711654 -0.21746 1.37771
-0.662545 -0.13774 1.51375
-0.613443 -0.026002 1.66076
-0.564346 0.127191 1.81223
-0.515255 0.330744 1.957
-0.466168 0.590164 2.07773
-0.417086 0.90404 2.15282
-0.368008 1.26017 2.15943
-0.318933 1.63596 2.08071
-0.269862 2.00148 1.91113
-0.220792 2.32878 1.65894
-0.171725 2.59711 1.34232
-0.12266 2.79734 0.982189
-0.0735954 2.92796 0.597273
-0.0245317 2.99208 0.200138
0.0245317 2.99208 -0.200138
0.0735954 2.92796 -0.597273
0.12266 2.79734 -0.982189
0.171725 2.59711 -1.34232
0.220792 2.32878 -1.65894
0.269862 2.00148 -1.91113
0.318933 1.63596 -2.08071
0.368008 1.26017 -2.15943
0.417086 0.90404 -2.15282
0.466168 0.590164 -2.07773
0.515255 0.330744 -1.957
0.564346 0.127191 -1.81223
0.613443 -0.026002 -1.66076
0.662545 -0.13774 -1.51375
0.711654 -0.21746 -1.37771
0.76077 -0.273574 -1.2552
0.809892 -0.313006 -1.14669
0.859022 -0.340992 -1.05113
0.908161 -0.361438 -0.966965
0.957308 -0.376992 -0.89226
1.00646 -0.389447 -0.825179
1.05563 -0.399777 -0.763966
1.1048 -0.408475 -0.707186
1.15399 -0.415545 -0.653679
1.20319 -0.420814 -0.602682
1.2524 -0.423927 -0.553757
1.30162 -0.42461 -0.506799
1.35085 -0.422643 -0.46192
1.40009 -0.418029 -0.419377
1.44935 -0.410893 -0.379458
1.49863 -0.401552 -0.342416
1.54791 -0.390376 -0.308413
1.59722 -0.377814 -0.277503
1.64653 -0.364278 -0.249642
1.69587 -0.35017 -0.224696
1.74521 -0.335811 -0.202481
1.79458 -0.321482 -0.182766
1.84396 -0.307382 -0.165317
1.89337 -0.293672 -0.149889
1.94279 -0.280452 -0.136257
1.99222 -0.267799 -0.124203
2.04168 -0.255747 -0.113537
2.09116 -0.244318 -0.104083
2.14066 -0.233511 -0.0956878
2.19017 -0.223319 -0.0882139
2.23971 -0.213723 -0.0815448
2.28928 -0.204702 -0.0755739
2.33886 -0.196227 -0.0702123
2.38847 -0.188272 -0.0653777
2.4381 -0.180807 -0.0610019
2.48775 -0.173803 -0.057021
2.53743 -0.167228 -0.0533822
2.58714 -0.161053 -0.0500358
2.63687 -0.155245 -0.0469412
2.68662 -0.149774 -0.044061
2.73641 -0.144609 -0.0413661
2.78622 -0.139718 -0.0388308
2.83605 -0.135072 -0.0364375
2.88592 -0.130642 -0.0341717
2.93582 -0.126405 -0.0320263
2.98574 -0.122339 -0.0299959
3.0357 -0.118426 -0.0280799
3.08568 -0.114654 -0.0262774
3.1357 -0.111014 -0.0245895
3.18575 -0.107501 -0.0230151
3.23583 -0.104111 -0.0215533
3.28594 -0.100842 -0.0202002
3.33609 -0.0976922 -0.018952
3.38627 -0.0946616 -0.0178023
3.43649 -0.091748 -0.0167454
3.48674 -0.0889495 -0.0157738
3.53703 -0.0862636 -0.0148809
3.58736 -0.0836871 -0.0140594
3.63772 -0.0812165 -0.0133031
3.68812 -0.078848 -0.0126055
3.73856 -0.0765774 -0.0119614
3.78904 -0.0744006 -0.0113651
3.83955 -0.0723132 -0.0108125
3.89011 -0.0703111 -0.010299
3.94071 -0.0683902 -0.00982123
3.99136 -0.0665465 -0.00937556
4.04204 -0.064776 -0.00895933
4.09277 -0.0630752 -0.00856965
4.14354 -0.0614405 -0.00820445
4.19436 -0.0598685 -0.0078614
4.24522 -0.0583562 -0.00753888
4.29613 -0.0569005 -0.007235
4.34709 -0.0554986 -0.0069485
4.39809 -0.054148 -0.00667782
4.44914 -0.0528459 -0.00642197
4.50024 -0.0515903 -0.00617966
4.55139 -0.0503787 -0.00595011
4.60259 -0.0492091 -0.00573223
4.65384 -0.0480796 -0.0055254
4.70515 -0.0469884 -0.00532872
4.75651 -0.0459335 -0.00514166
4.80792 -0.0449135 -0.00496346
4.85938 -0.0439268 -0.00479369
4.9109 -0.0429719 -0.00463172
4.96248 -0.0420473 -0.00447718
5.01412 -0.0411519 -0.00432951
5.06581 -0.0402843 -0.00418842
5.11756 -0.0394435 -0.00405343
5.16937 -0.0386282 -0.0039243
5.22124 -0.0378375 -0.00380059
5.27317 -0.0370702 -0.00368211
5.32517 -0.0363256 -0.00356847
5.37723 -0.0356027 -0.00345952
5.42935 -0.0349006 -0.00335492
5.48154 -0.0342185 -0.00325453
5.53379 -0.0335556 -0.00315804
5.58611 -0.0329113 -0.00306536
5.6385 -0.0322849 -0.0029762
5.69096 -0.0316755 -0.00289046
5.74349 -0.0310827 -0.00280792
5.79609 -0.0305059 -0.00272849
5.84876 -0.0299443 -0.00265195
5.9015 -0.0293976 -0.00257824
5.95432 -0.0288651 -0.00250716
6.00721 -0.0283464 -0.00243864
6.06018 -0.027841 -0.00237252
6.11323 -0.0273484 -0.00230875
6.16636 -0.0268682 -0.00224716
6.21956 -0.0264 -0.00218772
6.27285 -0.0259433 -0.00213028
6.32622 -0.0254978 -0.0020748
6.37967 -0.0250631 -0.00202115
6.43321 -0.0246389 -0.0019693
6.48684 -0.0242248 -0.00191914
6.54055 -0.0238205 -0.00187062
6.59435 -0.0234257 -0.00182366
6.64824 -0.02304 -0.00177822
6.70222 -0.0226633 -0.0017342
6.75629 -0.0222951 -0.00169159
6.81046 -0.0219354 -0.00165029
6.86472 -0.0215837 -0.00161028
6.91908 -0.0212398 -0.00157149
6.97354 -0.0209036 -0.00153389
7.02809 -0.0205747 -0.00149742
7.08275 -0.020253 -0.00146205
7.13752 -0.0199383 -0.00142772
7.19238 -0.0196303 -0.00139442
7.24735 -0.0193289 -0.00136209
7.30243 -0.0190338 -0.0013307
7.35762 -0.0187449 -0.00130021
7.41292 -0.018462 -0.00127061
7.46834 -0.0181849 -0.00124183
7.52386 -0.0179136 -0.00121388
7.57951 -0.0176477 -0.0011867
7.63527 -0.0173872 -0.00116029
7.69115 -0.0171319 -0.0011346
7.74716 -0.0168817 -0.00110962
7.80329 -0.0166364 -0.00108531
7.85954 -0.0163959 -0.00106167
7.91593 -0.0161601 -0.00103865
7.97244 -0.0159289 -0.00101626
8.02909 -0.015702 -0.000994454
8.08587 -0.0154795 -0.00097323
8.14279 -0.0152612 -0.00095255
8.19984 -0.015047 -0.000932417
8.25704 -0.0148367 -0.000912793
8.31438 -0.0146304 -0.000893681
8.37187 -0.0144278 -0.000875047
8.42951 -0.0142289 -0.000856892
8.4873 -0.0140336 -0.000839185
8.54524 -0.0138418 -0.000821927
8.60335 -0.0136534 -0.00080509
8.66161 -0.0134684 -0.000788675
8.72003 -0.0132866 -0.000772654
8.77862 -0.013108 -0.00075703
8.83738 -0.0129325 -0.000741776
8.89631 -0.01276 -0.000726895
8.95541 -0.0125904 -0.000712363
9.01469 -0.0124237 -0.000698181
9.07416 -0.0122598 -0.000684328
9.13381 -0.0120987 -0.000670804
9.19365 -0.0119402 -0.00065759
9.25368 -0.0117843 -0.000644686
9.3139 -0.011631 -0.000632074
9.37433 -0.0114802 -0.000619754
9.43496 -0.0113318 -0.000607709
9.4958 -0.0111858 -0.000595941
9.55685 -0.0110421 -0.000584431
9.61812 -0.0109006 -0.000573183
9.6796 -0.0107614 -0.000562179
9.74132 -0.0106243 -0.000551421
9.80327 -0.0104894 -0.000540894
9.86545 -0.0103565 -0.000530601
9.92787 -0.0102256 -0.000520524
9.99054 -0.0100967 -0.000510669
10.0535 -0.00996974 -0.000501019
10.1166 -0.00984464 -0.000491578
10.1801 -0.00972139 -0.000482331
10.2438 -0.00959993 -0.000473282
10.3078 -0.00948023 -0.000464417
10.372 -0.00936224 -0.000455738
10.4366 -0.00924593 -0.000447234
10.5015 -0.00913127 -0.000438907
10.5666 -0.0090182 -0.000430745
10.6321 -0.0089067 -0.00042275
10.6979 -0.00879673 -0.000414912
10.764 -0.00868826 -0.000407233
10.8305 -0.00858125 -0.000399701
10.8973 -0.00847567 -0.00039232
10.9644 -0.00837148 -0.000385079
11.0319 -0.00826865 -0.000377981
11.0998 -0.00816716 -0.000371015
11.1681 -0.00806696 -0.000364186
11.2368 -0.00796803 -0.000357481
11.3059 -0.00787034 -0.000350905
11.3754 -0.00777386 -0.000344448
11.4454 -0.00767856 -0.000338113
11.5158 -0.0075844 -0.00033189
11.5867 -0.00749137 -0.000325783
11.658 -0.00739942 -0.000319783
11.7299 -0.00730854 -0.000313892
11.8022 -0.0072187 -0.000308101
11.8751 -0.00712986 -0.000302415
11.9486 -0.007042 -0.000296823
12.0226 -0.0069551 -0.000291329
12.0972 -0.00686911 -0.000285926
12.1724 -0.00678402 -0.000280615
12.2483 -0.0066998 -0.000275389
12.3248 -0.00661642 -0.00027025
12.4021 -0.00653385 -0.00026519
12.48 -0.00645205 -0.000260214
12.5588 -0.00637101 -0.000255311
12.6383 -0.00629069 -0.000250486
12.7187 -0.00621107 -0.000245731
12.7999 -0.0061321 -0.000241048
12.8821 -0.00605375 -0.00023643
12.9652 -0.005976 -0.000231878
13.0494 -0.0058988 -0.000227387
13.1347 -0.00582212 -0.000222957
13.2211 -0.00574592 -0.000218582
13.3087 -0.00567015 -0.000214264
13.3977 -0.00559478 -0.000209994
13.488 -0.00551974 -0.000205774
13.5799 -0.005445 -0.000201597
13.6734 -0.00537048 -0.000197464
13.7687 -0.00529612 -0.000193367
13.8658 -0.00522185 -0.000189306
13.9651 -0.00514759 -0.000185271
14.0667 -0.00507323 -0.000181264
14.1708 -0.00499867 -0.000177272
14.2777 -0.00492377 -0.000173296
14.3879 -0.00484837 -0.00016932
14.5017 -0.00477227 -0.000165342
14.6198 -0.0046952 -0.000161344
14.7429 -0.00461684 -0.000157315
14.872 -0.00453673 -0.000153229
15.0087 -0.00445422 -0.000149061
15.155 -0.00436831 -0.00014476
15.3148 -0.00427732 -0.000140254
15.4953 -0.00417797 -0.000135385
15.7151 -0.00406154 -0.000129758


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoopNs512/GAp_FRG.txt <==
-15.7151 -0.00407186 0.000130415
-15.4953 -0.00418888 0.000136091
-15.3148 -0.00428874 0.000141001
-15.155 -0.00438022 0.000145548
-15.0087 -0.0044666 0.000149888
-14.872 -0.00454957 0.000154095
-14.7429 -0.00463013 0.000158219
-14.6198 -0.00470894 0.000162287
-14.5017 -0.00478645 0.000166323
-14.3879 -0.004863 0.000170341
-14.2777 -0.00493886 0.000174356
-14.1708 -0.00501421 0.000178373
-14.0667 -0.00508923 0.000182405
-13.9651 -0.00516406 0.000186455
-13.8658 -0.0052388 0.000190532
-13.7687 -0.00531355 0.000194638
-13.6734 -0.00538839 0.00019878
-13.5799 -0.00546341 0.000202959
-13.488 -0.00553867 0.000207182
-13.3977 -0.00561422 0.000211451
-13.3087 -0.00569012 0.00021577
-13.2211 -0.00576642 0.000220139
-13.1347 -0.00584317 0.000224566
-13.0494 -0.0059204 0.000229049
-12.9652 -0.00599817 0.000233595
-12.8821 -0.0060765 0.000238203
-12.7999 -0.00615544 0.000242879
-12.7187 -0.00623501 0.000247622
-12.6383 -0.00631525 0.000252437
-12.5588 -0.0063962 0.000257326
-12.48 -0.00647788 0.000262292
-12.4021 -0.00656033 0.000267336
-12.3248 -0.00664357 0.000272463
-12.2483 -0.00672764 0.000277673
-12.1724 -0.00681256 0.00028297
-12.0972 -0.00689837 0.000288356
-12.0226 -0.00698509 0.000293836
-11.9486 -0.00707275 0.000299409
-11.8751 -0.00716137 0.000305081
-11.8022 -0.007251 0.000310852
-11.7299 -0.00734165 0.000316728
-11.658 -0.00743335 0.000322708
-11.5867 -0.00752614 0.0003288
-11.5158 -0.00762004 0.000335002
-11.4454 -0.00771508 0.000341321
-11.3754 -0.00781129 0.000347757
-11.3059 -0.0079087 0.000354316
-11.2368 -0.00800734 0.000360999
-11.1681 -0.00810725 0.000367813
-11.0998 -0.00820845 0.000374757
-11.0319 -0.00831097 0.000381839
-10.9644 -0.00841485 0.000389058
-10.8973 -0.00852012 0.000396423
-10.8305 -0.00862681 0.000403933
-10.764 -0.00873495 0.000411596
-10.6979 -0.00884459 0.000419413
-10.6321 -0.00895576 0.000427392
-10.5666 -0.00906848 0.000435534
-10.5015 -0.00918281 0.000443846
-10.4366 -0.00929877 0.00045233
-10.372 -0.00941641 0.000460994
-10.3078 -0.00953576 0.00046984
-10.2438 -0.00965686 0.000478876
-10.1801 -0.00977976 0.000488104
-10.1166 -0.0099045 0.000497534
-10.0535 -0.0100311 0.000507166
-9.99054 -0.0101597 0.000517012
-9.92787 -0.0102902 0.000527072
-9.86545 -0.0104227 0.000537357
-9.80327 -0.0105573 0.00054787
-9.74132 -0.010694 0.000558622
-9.6796 -0.0108328 0.000569613
-9.61812 -0.0109739 0.000580858
-9.55685 -0.0111172 0.000592358
-9.4958 -0.0112629 0.000604125
-9.43496 -0.0114109 0.000616163
-9.37433 -0.0115614 0.000628485
-9.3139 -0.0117144 0.000641093
-9.25368 -0.0118699 0.000654003
-9.19365 -0.012028 0.000667217
-9.13381 -0.0121888 0.000680751
-9.07416 -0.0123523 0.000694609
-9.01469 -0.0125187 0.000708806
-8.95541 -0.0126879 0.000723347
-8.89631 -0.0128601 0.000738249
-8.83738 -0.0130353 0.000753516
-8.77862 -0.0132136 0.000769168
-8.72003 -0.0133951 0.000785209
-8.66161 -0.0135799 0.000801659
-8.60335 -0.013768 0.000818524
-8.54524 -0.0139595 0.000835825
-8.4873 -0.0141545 0.000853567
-8.42951 -0.0143532 0.000871774
-8.37187 -0.0145555 0.000890453
-8.31438 -0.0147617 0.000909628
-8.25704 -0.0149717 0.000929306
-8.19984 -0.0151858 0.000949514
-8.14279 -0.0154039 0.00097026
-8.08587 -0.0156263 0.000991573
-8.02909 -0.0158531 0.00101346
-7.97244 -0.0160842 0.00103596
-7.91593 -0.01632 0.00105907
-7.85954 -0.0165604 0.00108283
-7.80329 -0.0168057 0.00110725
-7.74716 -0.017056 0.00113236
-7.69115 -0.0173113 0.00115819
-7.63527 -0.0175719 0.00118476
-7.57951 -0.0178379 0.00121209
-7.52386 -0.0181095 0.00124023
-7.46834 -0.0183868 0.00126918
-7.41292 -0.0186699 0.001299
-7.35762 -0.0189592 0.0013297
-7.30243 -0.0192546 0.00136132
-7.24735 -0.0195565 0.0013939
-7.19238 -0.019865 0.00142748
-7.13752 -0.0201803 0.00146208
-7.08275 -0.0205026 0.00149776
-7.02809 -0.0208322 0.00153455
-6.97354 -0.0211692 0.00157251
-6.91908 -0.0215139 0.00161166
-6.86472 -0.0218666 0.00165208
-6.81046 -0.0222274 0.0016938
-6.75629 -0.0225967 0.00173688
-6.70222 -0.0229747 0.00178137
-6.64824 -0.0233617 0.00182735
-6.59435 -0.023758 0.00187485
-6.54055 -0.0241639 0.00192398
-6.48684 -0.0245798 0.00197476
-6.43321 -0.0250059 0.0020273
-6.37967 -0.0254426 0.00208166
-6.32622 -0.0258903 0.00213793
-6.27285 -0.0263493 0.00219618
-6.21956 -0.0268201 0.00225652
-6.16636 -0.0273031 0.00231903
-6.11323 -0.0277986 0.00238384
-6.06018 -0.0283072 0.00245101
-6.00721 -0.0288293 0.00252069
-5.95432 -0.0293655 0.00259298
-5.9015 -0.0299161 0.00266804
-5.84876 -0.0304819 0.00274595
-5.79609 -0.0310633 0.00282691
-5.74349 -0.0316609 0.00291103
-5.69096 -0.0322754 0.00299851
-5.6385 -0.0329074 0.00308948
-5.58611 -0.0335576 0.00318417
-5.53379 -0.0342267 0.00328273
-5.48154 -0.0349156 0.00338542
-5.42935 -0.0356249 0.00349242
-5.37723 -0.0363556 0.00360402
-5.32517 -0.0371085 0.00372042
-5.27317 -0.0378845 0.00384196
-5.22124 -0.0386846 0.00396888
-5.16937 -0.03951 0.00410155
-5.11756 -0.0403615 0.00424028
-5.06581 -0.0412405 0.00438548
-5.01412 -0.0421481 0.00453751
-4.96248 -0.0430857 0.00469687
-4.9109 -0.0440544 0.00486397
-4.85938 -0.0450559 0.00503939
-4.80792 -0.0460916 0.00522363
-4.75651 -0.0471631 0.00541738
-4.70515 -0.048272 0.00562122
-4.65384 -0.0494203 0.00583599
-4.60259 -0.0506097 0.00606239
-4.55139 -0.0518422 0.00630139
-4.50024 -0.05312 0.00655387
-4.44914 -0.0544452 0.00682099
-4.39809 -0.0558202 0.00710381
-4.34709 -0.0572473 0.00740371
-4.29613 -0.0587292 0.00772197
-4.24522 -0.0602685 0.00806025
-4.19436 -0.0618679 0.00842008
-4.14354 -0.0635302 0.00880337
-4.09277 -0.0652585 0.0092119
-4.04204 -0.0670557 0.00964784
-3.99136 -0.068925 0.0101131
-3.94071 -0.0708694 0.0106101
-3.89011 -0.0728925 0.0111406
-3.83955 -0.0749976 0.011707
-3.78904 -0.0771886 0.0123108
-3.73856 -0.0794697 0.0129542
-3.68812 -0.0818458 0.0136383
-3.63772 -0.0843225 0.014365
-3.58736 -0.0869066 0.0151356
-3.53703 -0.0896058 0.0159522
-3.48674 -0.0924293 0.0168168
-3.43649 -0.0953874 0.017733
-3.38627 -0.0984917 0.0187046
-3.33609 -0.101755 0.0197374
-3.28594 -0.10519 0.0208378
-3.23583 -0.108813 0.0220144
-3.18575 -0.112639 0.0232763
-3.1357 -0.116683 0.0246352
-3.08568 -0.120965 0.0261033
-3.0357 -0.125501 0.0276952
-2.98574 -0.130313 0.0294267
-2.93582 -0.135422 0.0313163
-2.88592 -0.140853 0.0333839
-2.83605 -0.14663 0.0356535
-2.78622 -0.152783 0.0381509
-2.73641 -0.159343 0.0409075
-2.68662 -0.166345 0.0439576
-2.63687 -0.173827 0.0473432
-2.58714 -0.181832 0.0511113
-2.53743 -0.190407 0.0553191
-2.48775 -0.199603 0.0600318
-2.4381 -0.209477 0.0653295
-2.38847 -0.220091 0.0713044
-2.33886 -0.231513 0.0780701
-2.28928 -0.243815 0.0857598
-2.23971 -0.257073 0.0945377
-2.19017 -0.271371 0.104599
-2.14066 -0.286788 0.116186
-2.09116 -0.303403 0.129588
-2.04168 -0.321283 0.145169
-1.99222 -0.340477 0.163364
-1.94279 -0.360994 0.184719
-1.89337 -0.382782 0.209895
-1.84396 -0.40568 0.239708
-1.79458 -0.429376 0.275139
-1.74521 -0.453292 0.317362
-1.69587 -0.476494 0.367731
-1.64653 -0.497485 0.427743
-1.59722 -0.514034 0.498897
-1.54791 -0.52289 0.582436
-1.49863 -0.519659 0.678876
-1.44935 -0.498725 0.787282
-1.40009 -0.453744 0.904373
-1.35085 -0.378606 1.02359
-1.30162 -0.269381 1.13479
-1.2524 -0.126534 1.225
-1.20319 0.043094 1.28102
-1.15399 0.226258 1.29311
-1.1048 0.405925 1.25873
-1.05563 0.565851 1.18351
-1.00646 0.695011 1.07936
-0.957308 0.789302 0.960217
-0.908161 0.85076 0.838415
-0.859022 0.884888 0.722625
-0.809892 0.898423 0.617709
-0.76077 0.897571 0.52557
-0.711654 0.887459 0.446172
-0.662545 0.87187 0.378485
-0.613443 0.853522 0.321016
-0.564346 0.834218 0.27223
-0.515255 0.815165 0.230653
-0.466168 0.797095 0.195023
-0.417086 0.780473 0.164222
-0.368008 0.765546 0.13735
-0.318933 0.752457 0.11362
-0.269862 0.741256 0.0924107
-0.220792 0.731963 0.0731651
-0.171725 0.724564 0.0554446
-0.12266 0.719041 0.0388355
-0.0735954 0.715373 0.0230052
-0.0245317 0.713543 0.00761612
0.0245317 0.713543 -0.00761612
0.0735954 0.715373 -0.0230052
0.12266 0.719041 -0.0388355
0.171725 0.724564 -0.0554446
0.220792 0.731963 -0.0731651
0.269862 0.741256 -0.0924107
0.318933 0.752457 -0.11362
0.368008 0.765546 -0.13735
0.417086 0.780473 -0.164222
0.466168 0.797095 -0.195023
0.515255 0.815165 -0.230653
0.564346 0.834218 -0.27223
0.613443 0.853522 -0.321016
0.662545 0.87187 -0.378485
0.711654 0.887459 -0.446172
0.76077 0.897571 -0.52557
0.809892 0.898423 -0.617709
0.859022 0.884888 -0.722625
0.908161 0.85076 -0.838415
0.957308 0.789302 -0.960217
1.00646 0.695011 -1.07936
1.05563 0.565851 -1.18351
1.1048 0.405925 -1.25873
1.15399 0.226258 -1.29311
1.20319 0.043094 -1.28102
1.2524 -0.126534 -1.225
1.30162 -0.269381 -1.13479
1.35085 -0.378606 -1.02359
1.40009 -0.453744 -0.904373
1.44935 -0.498725 -0.787282
1.49863 -0.519659 -0.678876
1.54791 -0.52289 -0.582436
1.59722 -0.514034 -0.498897
1.64653 -0.497485 -0.427743
1.69587 -0.476494 -0.367731
1.74521 -0.453292 -0.317362
1.79458 -0.429376 -0.275139
1.84396 -0.40568 -0.239708
1.89337 -0.382782 -0.209895
1.94279 -0.360994 -0.184719
1.99222 -0.340477 -0.163364
2.04168 -0.321283 -0.145169
2.09116 -0.303403 -0.129588
2.14066 -0.286788 -0.116186
2.19017 -0.271371 -0.104599
2.23971 -0.257073 -0.0945377
2.28928 -0.243815 -0.0857598
2.33886 -0.231513 -0.0780701
2.38847 -0.220091 -0.0713044
2.4381 -0.209477 -0.0653295
2.48775 -0.199603 -0.0600318
2.53743 -0.190407 -0.0553191
2.58714 -0.181832 -0.0511113
2.63687 -0.173827 -0.0473432
2.68662 -0.166345 -0.0439576
2.73641 -0.159343 -0.0409075
2.78622 -0.152783 -0.0381509
2.83605 -0.14663 -0.0356535
2.88592 -0.140853 -0.0333839
2.93582 -0.135422 -0.0313163
2.98574 -0.130313 -0.0294267
3.0357 -0.125501 -0.0276952
3.08568 -0.120965 -0.0261033
3.1357 -0.116683 -0.0246352
3.18575 -0.112639 -0.0232763
3.23583 -0.108813 -0.0220144
3.28594 -0.10519 -0.0208378
3.33609 -0.101755 -0.0197374
3.38627 -0.0984917 -0.0187046
3.43649 -0.0953874 -0.017733
3.48674 -0.0924293 -0.0168168
3.53703 -0.0896058 -0.0159522
3.58736 -0.0869066 -0.0151356
3.63772 -0.0843225 -0.014365
3.68812 -0.0818458 -0.0136383
3.73856 -0.0794697 -0.0129542
3.78904 -0.0771886 -0.0123108
3.83955 -0.0749976 -0.011707
3.89011 -0.0728925 -0.0111406
3.94071 -0.0708694 -0.0106101
3.99136 -0.068925 -0.0101131
4.04204 -0.0670557 -0.00964784
4.09277 -0.0652585 -0.0092119
4.14354 -0.0635302 -0.00880337
4.19436 -0.0618679 -0.00842008
4.24522 -0.0602685 -0.00806025
4.29613 -0.0587292 -0.00772197
4.34709 -0.0572473 -0.00740371
4.39809 -0.0558202 -0.00710381
4.44914 -0.0544452 -0.00682099
4.50024 -0.05312 -0.00655387
4.55139 -0.0518422 -0.00630139
4.60259 -0.0506097 -0.00606239
4.65384 -0.0494203 -0.00583599
4.70515 -0.048272 -0.00562122
4.75651 -0.0471631 -0.00541738
4.80792 -0.0460916 -0.00522363
4.85938 -0.0450559 -0.00503939
4.9109 -0.0440544 -0.00486397
4.96248 -0.0430857 -0.00469687
5.01412 -0.0421481 -0.00453751
5.06581 -0.0412405 -0.00438548
5.11756 -0.0403615 -0.00424028
5.16937 -0.03951 -0.00410155
5.22124 -0.0386846 -0.00396888
5.27317 -0.0378845 -0.00384196
5.32517 -0.0371085 -0.00372042
5.37723 -0.0363556 -0.00360402
5.42935 -0.0356249 -0.00349242
5.48154 -0.0349156 -0.00338542
5.53379 -0.0342267 -0.00328273
5.58611 -0.0335576 -0.00318417
5.6385 -0.0329074 -0.00308948
5.69096 -0.0322754 -0.00299851
5.74349 -0.0316609 -0.00291103
5.79609 -0.0310633 -0.00282691
5.84876 -0.0304819 -0.00274595
5.9015 -0.0299161 -0.00266804
5.95432 -0.0293655 -0.00259298
6.00721 -0.0288293 -0.00252069
6.06018 -0.0283072 -0.00245101
6.11323 -0.0277986 -0.00238384
6.16636 -0.0273031 -0.00231903
6.21956 -0.0268201 -0.00225652
6.27285 -0.0263493 -0.00219618
6.32622 -0.0258903 -0.00213793
6.37967 -0.0254426 -0.00208166
6.43321 -0.0250059 -0.0020273
6.48684 -0.0245798 -0.00197476
6.54055 -0.0241639 -0.00192398
6.59435 -0.023758 -0.00187485
6.64824 -0.0233617 -0.00182735
6.70222 -0.0229747 -0.00178137
6.75629 -0.0225967 -0.00173688
6.81046 -0.0222274 -0.0016938
6.86472 -0.0218666 -0.00165208
6.91908 -0.0215139 -0.00161166
6.97354 -0.0211692 -0.00157251
7.02809 -0.0208322 -0.00153455
7.08275 -0.0205026 -0.00149776
7.13752 -0.0201803 -0.00146208
7.19238 -0.019865 -0.00142748
7.24735 -0.0195565 -0.0013939
7.30243 -0.0192546 -0.00136132
7.35762 -0.0189592 -0.0013297
7.41292 -0.0186699 -0.001299
7.46834 -0.0183868 -0.00126918
7.52386 -0.0181095 -0.00124023
7.57951 -0.0178379 -0.00121209
7.63527 -0.0175719 -0.00118476
7.69115 -0.0173113 -0.00115819
7.74716 -0.017056 -0.00113236
7.80329 -0.0168057 -0.00110725
7.85954 -0.0165604 -0.00108283
7.91593 -0.01632 -0.00105907
7.97244 -0.0160842 -0.00103596
8.02909 -0.0158531 -0.00101346
8.08587 -0.0156263 -0.000991573
8.14279 -0.0154039 -0.00097026
8.19984 -0.0151858 -0.000949514
8.25704 -0.0149717 -0.000929306
8.31438 -0.0147617 -0.000909628
8.37187 -0.0145555 -0.000890453
8.42951 -0.0143532 -0.000871774
8.4873 -0.0141545 -0.000853567
8.54524 -0.0139595 -0.000835825
8.60335 -0.013768 -0.000818524
8.66161 -0.0135799 -0.000801659
8.72003 -0.0133951 -0.000785209
8.77862 -0.0132136 -0.000769168
8.83738 -0.0130353 -0.000753516
8.89631 -0.0128601 -0.000738249
8.95541 -0.0126879 -0.000723347
9.01469 -0.0125187 -0.000708806
9.07416 -0.0123523 -0.000694609
9.13381 -0.0121888 -0.000680751
9.19365 -0.012028 -0.000667217
9.25368 -0.0118699 -0.000654003
9.3139 -0.0117144 -0.000641093
9.37433 -0.0115614 -0.000628485
9.43496 -0.0114109 -0.000616163
9.4958 -0.0112629 -0.000604125
9.55685 -0.0111172 -0.000592358
9.61812 -0.0109739 -0.000580858
9.6796 -0.0108328 -0.000569613
9.74132 -0.010694 -0.000558622
9.80327 -0.0105573 -0.00054787
9.86545 -0.0104227 -0.000537357
9.92787 -0.0102902 -0.000527072
9.99054 -0.0101597 -0.000517012
10.0535 -0.0100311 -0.000507166
10.1166 -0.0099045 -0.000497534
10.1801 -0.00977976 -0.000488104
10.2438 -0.00965686 -0.000478876
10.3078 -0.00953576 -0.00046984
10.372 -0.00941641 -0.000460994
10.4366 -0.00929877 -0.00045233
10.5015 -0.00918281 -0.000443846
10.5666 -0.00906848 -0.000435534
10.6321 -0.00895576 -0.000427392
10.6979 -0.00884459 -0.000419413
10.764 -0.00873495 -0.000411596
10.8305 -0.00862681 -0.000403933
10.8973 -0.00852012 -0.000396423
10.9644 -0.00841485 -0.000389058
11.0319 -0.00831097 -0.000381839
11.0998 -0.00820845 -0.000374757
11.1681 -0.00810725 -0.000367813
11.2368 -0.00800734 -0.000360999
11.3059 -0.0079087 -0.000354316
11.3754 -0.00781129 -0.000347757
11.4454 -0.00771508 -0.000341321
11.5158 -0.00762004 -0.000335002
11.5867 -0.00752614 -0.0003288
11.658 -0.00743335 -0.000322708
11.7299 -0.00734165 -0.000316728
11.8022 -0.007251 -0.000310852
11.8751 -0.00716137 -0.000305081
11.9486 -0.00707275 -0.000299409
12.0226 -0.00698509 -0.000293836
12.0972 -0.00689837 -0.000288356
12.1724 -0.00681256 -0.00028297
12.2483 -0.00672764 -0.000277673
12.3248 -0.00664357 -0.000272463
12.4021 -0.00656033 -0.000267336
12.48 -0.00647788 -0.000262292
12.5588 -0.0063962 -0.000257326
12.6383 -0.00631525 -0.000252437
12.7187 -0.00623501 -0.000247622
12.7999 -0.00615544 -0.000242879
12.8821 -0.0060765 -0.000238203
12.9652 -0.00599817 -0.000233595
13.0494 -0.0059204 -0.000229049
13.1347 -0.00584317 -0.000224566
13.2211 -0.00576642 -0.000220139
13.3087 -0.00569012 -0.00021577
13.3977 -0.00561422 -0.000211451
13.488 -0.00553867 -0.000207182
13.5799 -0.00546341 -0.000202959
13.6734 -0.00538839 -0.00019878
13.7687 -0.00531355 -0.000194638
13.8658 -0.0052388 -0.000190532
13.9651 -0.00516406 -0.000186455
14.0667 -0.00508923 -0.000182405
14.1708 -0.00501421 -0.000178373
14.2777 -0.00493886 -0.000174356
14.3879 -0.004863 -0.000170341
14.5017 -0.00478645 -0.000166323
14.6198 -0.00470894 -0.000162287
14.7429 -0.00463013 -0.000158219
14.872 -0.00454957 -0.000154095
15.0087 -0.0044666 -0.000149888
15.155 -0.00438022 -0.000145548
15.3148 -0.00428874 -0.000141001
15.4953 -0.00418888 -0.000136091
15.7151 -0.00407186 -0.000130415


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoopNs512/GAp_OneLoopFRG.txt <==
-15.7151 -0.00407785 0.000130796
-15.4953 -0.00419521 0.000136501
-15.3148 -0.00429538 0.000141435
-15.155 -0.00438713 0.000146006
-15.0087 -0.00447378 0.000150367
-14.872 -0.00455702 0.000154597
-14.7429 -0.00463784 0.000158743
-14.6198 -0.00471691 0.000162834
-14.5017 -0.00479468 0.000166892
-14.3879 -0.0048715 0.000170933
-14.2777 -0.00494761 0.00017497
-14.1708 -0.00502323 0.000179012
-14.0667 -0.00509852 0.000183067
-13.9651 -0.00517362 0.000187142
-13.8658 -0.00524863 0.000191242
-13.7687 -0.00532365 0.000195374
-13.6734 -0.00539878 0.000199541
-13.5799 -0.00547409 0.000203747
-13.488 -0.00554963 0.000207997
-13.3977 -0.00562548 0.000212294
-13.3087 -0.00570168 0.00021664
-13.2211 -0.00577829 0.00022104
-13.1347 -0.00585535 0.000225496
-13.0494 -0.00593291 0.000230011
-12.9652 -0.006011 0.000234587
-12.8821 -0.00608967 0.000239228
-12.7999 -0.00616894 0.000243936
-12.7187 -0.00624886 0.000248714
-12.6383 -0.00632946 0.000253564
-12.5588 -0.00641077 0.000258489
-12.48 -0.00649282 0.000263492
-12.4021 -0.00657565 0.000268575
-12.3248 -0.00665928 0.00027374
-12.2483 -0.00674374 0.000278991
-12.1724 -0.00682907 0.000284329
-12.0972 -0.00691529 0.000289759
-12.0226 -0.00700243 0.000295282
-11.9486 -0.00709052 0.000300901
-11.8751 -0.00717959 0.000306619
-11.8022 -0.00726967 0.000312438
-11.7299 -0.00736078 0.000318363
-11.658 -0.00745296 0.000324395
-11.5867 -0.00754624 0.000330538
-11.5158 -0.00764064 0.000336795
-11.4454 -0.00773619 0.000343169
-11.3754 -0.00783292 0.000349663
-11.3059 -0.00793087 0.000356281
-11.2368 -0.00803006 0.000363026
-11.1681 -0.00813053 0.000369902
-11.0998 -0.00823231 0.000376912
-11.0319 -0.00833542 0.000384059
-10.9644 -0.00843991 0.000391349
-10.8973 -0.0085458 0.000398784
-10.8305 -0.00865313 0.000406368
-10.764 -0.00876193 0.000414107
-10.6979 -0.00887224 0.000422003
-10.6321 -0.00898409 0.000430062
-10.5666 -0.00909753 0.000438288
-10.5015 -0.00921258 0.000446686
-10.4366 -0.00932929 0.00045526
-10.372 -0.00944769 0.000464015
-10.3078 -0.00956782 0.000472957
-10.2438 -0.00968974 0.00048209
-10.1801 -0.00981346 0.000491421
-10.1166 -0.00993905 0.000500954
-10.0535 -0.0100665 0.000510696
-9.99054 -0.010196 0.000520652
-9.92787 -0.0103274 0.000530829
-9.86545 -0.0104609 0.000541234
-9.80327 -0.0105965 0.000551871
-9.74132 -0.0107342 0.00056275
-9.6796 -0.010874 0.000573876
-9.61812 -0.0110162 0.000585256
-9.55685 -0.0111606 0.000596899
-9.4958 -0.0113074 0.000608812
-9.43496 -0.0114566 0.000621004
-9.37433 -0.0116082 0.000633481
-9.3139 -0.0117624 0.000646254
-9.25368 -0.0119192 0.000659332
-9.19365 -0.0120786 0.000672722
-9.13381 -0.0122407 0.000686436
-9.07416 -0.0124056 0.000700483
-9.01469 -0.0125734 0.000714873
-8.95541 -0.0127441 0.000729617
-8.89631 -0.0129178 0.000744727
-8.83738 -0.0130945 0.000760213
-8.77862 -0.0132744 0.000776088
-8.72003 -0.0134576 0.000792364
-8.66161 -0.013644 0.000809054
-8.60335 -0.0138339 0.000826172
-8.54524 -0.0140272 0.000843731
-8.4873 -0.0142241 0.000861746
-8.42951 -0.0144246 0.000880232
-8.37187 -0.014629 0.000899204
-8.31438 -0.0148372 0.000918679
-8.25704 -0.0150493 0.000938674
-8.19984 -0.0152656 0.000959206
-8.14279 -0.015486 0.000980293
-8.08587 -0.0157107 0.00100196
-8.02909 -0.0159398 0.00102421
-7.97244 -0.0161734 0.00104708
-7.91593 -0.0164117 0.00107059
-7.85954 -0.0166548 0.00109476
-7.80329 -0.0169028 0.00111961
-7.74716 -0.0171559 0.00114517
-7.69115 -0.0174142 0.00117146
-7.63527 -0.0176778 0.00119851
-7.57951 -0.0179469 0.00122635
-7.52386 -0.0182217 0.001255
-7.46834 -0.0185023 0.0012845
-7.41292 -0.018789 0.00131488
-7.35762 -0.0190818 0.00134617
-7.30243 -0.0193809 0.00137841
-7.24735 -0.0196866 0.00141163
-7.19238 -0.0199991 0.00144586
-7.13752 -0.0203185 0.00148116
-7.08275 -0.0206451 0.00151756
-7.02809 -0.0209791 0.00155511
-6.97354 -0.0213207 0.00159384
-6.91908 -0.0216702 0.00163382
-6.86472 -0.0220277 0.00167508
-6.81046 -0.0223937 0.00171769
-6.75629 -0.0227683 0.00176169
-6.70222 -0.0231518 0.00180715
-6.64824 -0.0235445 0.00185413
-6.59435 -0.0239468 0.00190269
-6.54055 -0.0243588 0.0019529
-6.48684 -0.0247811 0.00200483
-6.43321 -0.0252138 0.00205855
-6.37967 -0.0256575 0.00211414
-6.32622 -0.0261123 0.0021717
-6.27285 -0.0265789 0.0022313
-6.21956 -0.0270574 0.00229303
-6.16636 -0.0275484 0.002357
-6.11323 -0.0280524 0.00242331
-6.06018 -0.0285697 0.00249207
-6.00721 -0.029101 0.00256339
-5.95432 -0.0296466 0.00263739
-5.9015 -0.0302071 0.00271421
-5.84876 -0.0307831 0.00279398
-5.79609 -0.0313752 0.00287684
-5.74349 -0.031984 0.00296294
-5.69096 -0.0326102 0.00305246
-5.6385 -0.0332543 0.00314556
-5.58611 -0.0339172 0.00324243
-5.53379 -0.0345995 0.00334325
-5.48154 -0.0353021 0.00344825
-5.42935 -0.0360258 0.00355763
-5.37723 -0.0367715 0.00367164
-5.32517 -0.0375401 0.00379052
-5.27317 -0.0383325 0.00391455
-5.22124 -0.0391497 0.004044
-5.16937 -0.0399929 0.00417918
-5.11756 -0.0408632 0.00432042
-5.06581 -0.0417618 0.00446807
-5.01412 -0.0426899 0.0046225
-4.96248 -0.0436489 0.00478411
-4.9109 -0.0446401 0.00495333
-4.85938 -0.0456652 0.00513062
-4.80792 -0.0467256 0.00531648
-4.75651 -0.0478232 0.00551144
-4.70515 -0.0489596 0.00571608
-4.65384 -0.0501367 0.00593101
-4.60259 -0.0513567 0.00615692
-4.55139 -0.0526215 0.00639451
-4.50024 -0.0539336 0.00664457
-4.44914 -0.0552954 0.00690796
-4.39809 -0.0567094 0.00718558
-4.34709 -0.0581785 0.00747843
-4.29613 -0.0597056 0.00778761
-4.24522 -0.0612939 0.00811428
-4.19436 -0.0629468 0.00845975
-4.14354 -0.0646679 0.00882539
-4.09277 -0.0664612 0.00921277
-4.04204 -0.0683309 0.00962355
-3.99136 -0.0702815 0.0100596
-3.94071 -0.0723178 0.0105229
-3.89011 -0.0744451 0.0110157
-3.83955 -0.076669 0.0115404
-3.78904 -0.0789958 0.0120998
-3.73856 -0.0814319 0.0126968
-3.68812 -0.0839846 0.0133348
-3.63772 -0.0866617 0.0140175
-3.58736 -0.0894717 0.0147489
-3.53703 -0.0924236 0.0155336
-3.48674 -0.0955277 0.0163768
-3.43649 -0.0987948 0.0172841
-3.38627 -0.102237 0.018262
-3.33609 -0.105867 0.0193177
-3.28594 -0.1097 0.0204594
-3.23583 -0.113751 0.0216964
-3.18575 -0.118039 0.0230391
-3.1357 -0.122581 0.0244996
-3.08568 -0.127399 0.0260916
-3.0357 -0.132518 0.0278306
-2.98574 -0.137963 0.0297348
-2.93582 -0.143763 0.0318252
-2.88592 -0.149951 0.0341257
-2.83605 -0.156563 0.0366648
-2.78622 -0.16364 0.0394754
-2.73641 -0.171227 0.0425962
-2.68662 -0.179375 0.0460732
-2.63687 -0.188143 0.0499606
-2.58714 -0.197596 0.0543236
-2.53743 -0.207806 0.05924
-2.48775 -0.218859 0.0648044
-2.4381 -0.230847 0.0711312
-2.38847 -0.243877 0.0783612
-2.33886 -0.258069 0.0866676
-2.28928 -0.273559 0.0962661
-2.23971 -0.290497 0.107427
-2.19017 -0.309048 0.120491
-2.14066 -0.32939 0.135894
-2.09116 -0.351707 0.154196
-2.04168 -0.376175 0.176122
-1.99222 -0.402935 0.202621
-1.94279 -0.432045 0.234941
-1.89337 -0.463386 0.274731
-1.84396 -0.496501 0.324165
-1.79458 -0.5303 0.386087
-1.74521 -0.562554 0.464108
-1.69587 -0.589045 0.562537
-1.64653 -0.602251 0.685773
-1.59722 -0.589696 0.836438
-1.54791 -0.532978 1.01112
-1.49863 -0.410567 1.1933
-1.44935 -0.209278 1.34742
-1.40009 0.0566499 1.42622
-1.35085 0.338149 1.39881
-1.30162 0.576311 1.27632
-1.2524 0.738471 1.10214
-1.20319 0.826368 0.919926
-1.15399 0.859409 0.755473
-1.1048 0.858313 0.617782
-1.05563 0.838524 0.506554
-1.00646 0.809841 0.417944
-0.957308 0.777951 0.347478
-0.908161 0.745958 0.291172
-0.859022 0.715452 0.245806
-0.809892 0.687171 0.208886
-0.76077 0.661389 0.178516
-0.711654 0.638131 0.153254
-0.662545 0.617304 0.132009
-0.613443 0.598756 0.113945
-0.564346 0.582318 0.0984165
-0.515255 0.567822 0.0849228
-0.466168 0.555112 0.0730692
-0.417086 0.544045 0.0625413
-0.368008 0.534497 0.0530862
-0.318933 0.526362 0.0444971
-0.269862 0.519548 0.0366026
-0.220792 0.513979 0.0292583
-0.171725 0.509594 0.0223402
-0.12266 0.506347 0.0157394
-0.0735954 0.504201 0.00935787
-0.0245317 0.503133 0.00310514
0.0245317 0.503133 -0.00310514
0.0735954 0.504201 -0.00935787
0.12266 0.506347 -0.0157394
0.171725 0.509594 -0.0223402
0.220792 0.513979 -0.0292583
0.269862 0.519548 -0.0366026
0.318933 0.526362 -0.0444971
0.368008 0.534497 -0.0530862
0.417086 0.544045 -0.0625413
0.466168 0.555112 -0.0730692
0.515255 0.567822 -0.0849228
0.564346 0.582318 -0.0984165
0.613443 0.598756 -0.113945
0.662545 0.617304 -0.132009
0.711654 0.638131 -0.153254
0.76077 0.661389 -0.178516
0.809892 0.687171 -0.208886
0.859022 0.715452 -0.245806
0.908161 0.745958 -0.291172
0.957308 0.777951 -0.347478
1.00646 0.809841 -0.417944
1.05563 0.838524 -0.506554
1.1048 0.858313 -0.617782
1.15399 0.859409 -0.755473
1.20319 0.826368 -0.919926
1.2524 0.738471 -1.10214
1.30162 0.576311 -1.27632
1.35085 0.338149 -1.39881
1.40009 0.0566499 -1.42622
1.44935 -0.209278 -1.34742
1.49863 -0.410567 -1.1933
1.54791 -0.532978 -1.01112
1.59722 -0.589696 -0.836438
1.64653 -0.602251 -0.685773
1.69587 -0.589045 -0.562537
1.74521 -0.562554 -0.464108
1.79458 -0.5303 -0.386087
1.84396 -0.496501 -0.324165
1.89337 -0.463386 -0.274731
1.94279 -0.432045 -0.234941
1.99222 -0.402935 -0.202621
2.04168 -0.376175 -0.176122
2.09116 -0.351707 -0.154196
2.14066 -0.32939 -0.135894
2.19017 -0.309048 -0.120491
2.23971 -0.290497 -0.107427
2.28928 -0.273559 -0.0962661
2.33886 -0.258069 -0.0866676
2.38847 -0.243877 -0.0783612
2.4381 -0.230847 -0.0711312
2.48775 -0.218859 -0.0648044
2.53743 -0.207806 -0.05924
2.58714 -0.197596 -0.0543236
2.63687 -0.188143 -0.0499606
2.68662 -0.179375 -0.0460732
2.73641 -0.171227 -0.0425962
2.78622 -0.16364 -0.0394754
2.83605 -0.156563 -0.0366648
2.88592 -0.149951 -0.0341257
2.93582 -0.143763 -0.0318252
2.98574 -0.137963 -0.0297348
3.0357 -0.132518 -0.0278306
3.08568 -0.127399 -0.0260916
3.1357 -0.122581 -0.0244996
3.18575 -0.118039 -0.0230391
3.23583 -0.113751 -0.0216964
3.28594 -0.1097 -0.0204594
3.33609 -0.105867 -0.0193177
3.38627 -0.102237 -0.018262
3.43649 -0.0987948 -0.0172841
3.48674 -0.0955277 -0.0163768
3.53703 -0.0924236 -0.0155336
3.58736 -0.0894717 -0.0147489
3.63772 -0.0866617 -0.0140175
3.68812 -0.0839846 -0.0133348
3.73856 -0.0814319 -0.0126968
3.78904 -0.0789958 -0.0120998
3.83955 -0.076669 -0.0115404
3.89011 -0.0744451 -0.0110157
3.94071 -0.0723178 -0.0105229
3.99136 -0.0702815 -0.0100596
4.04204 -0.0683309 -0.00962355
4.09277 -0.0664612 -0.00921277
4.14354 -0.0646679 -0.00882539
4.19436 -0.0629468 -0.00845975
4.24522 -0.0612939 -0.00811428
4.29613 -0.0597056 -0.00778761
4.34709 -0.0581785 -0.00747843
4.39809 -0.0567094 -0.00718558
4.44914 -0.0552954 -0.00690796
4.50024 -0.0539336 -0.00664457
4.55139 -0.0526215 -0.00639451
4.60259 -0.0513567 -0.00615692
4.65384 -0.0501367 -0.00593101
4.70515 -0.0489596 -0.00571608
4.75651 -0.0478232 -0.00551144
4.80792 -0.0467256 -0.00531648
4.85938 -0.0456652 -0.00513062
4.9109 -0.0446401 -0.00495333
4.96248 -0.0436489 -0.00478411
5.01412 -0.0426899 -0.0046225
5.06581 -0.0417618 -0.00446807
5.11756 -0.0408632 -0.00432042
5.16937 -0.0399929 -0.00417918
5.22124 -0.0391497 -0.004044
5.27317 -0.0383325 -0.00391455
5.32517 -0.0375401 -0.00379052
5.37723 -0.0367715 -0.00367164
5.42935 -0.0360258 -0.00355763
5.48154 -0.0353021 -0.00344825
5.53379 -0.0345995 -0.00334325
5.58611 -0.0339172 -0.00324243
5.6385 -0.0332543 -0.00314556
5.69096 -0.0326102 -0.00305246
5.74349 -0.031984 -0.00296294
5.79609 -0.0313752 -0.00287684
5.84876 -0.0307831 -0.00279398
5.9015 -0.0302071 -0.00271421
5.95432 -0.0296466 -0.00263739
6.00721 -0.029101 -0.00256339
6.06018 -0.0285697 -0.00249207
6.11323 -0.0280524 -0.00242331
6.16636 -0.0275484 -0.002357
6.21956 -0.0270574 -0.00229303
6.27285 -0.0265789 -0.0022313
6.32622 -0.0261123 -0.0021717
6.37967 -0.0256575 -0.00211414
6.43321 -0.0252138 -0.00205855
6.48684 -0.0247811 -0.00200483
6.54055 -0.0243588 -0.0019529
6.59435 -0.0239468 -0.00190269
6.64824 -0.0235445 -0.00185413
6.70222 -0.0231518 -0.00180715
6.75629 -0.0227683 -0.00176169
6.81046 -0.0223937 -0.00171769
6.86472 -0.0220277 -0.00167508
6.91908 -0.0216702 -0.00163382
6.97354 -0.0213207 -0.00159384
7.02809 -0.0209791 -0.00155511
7.08275 -0.0206451 -0.00151756
7.13752 -0.0203185 -0.00148116
7.19238 -0.0199991 -0.00144586
7.24735 -0.0196866 -0.00141163
7.30243 -0.0193809 -0.00137841
7.35762 -0.0190818 -0.00134617
7.41292 -0.018789 -0.00131488
7.46834 -0.0185023 -0.0012845
7.52386 -0.0182217 -0.001255
7.57951 -0.0179469 -0.00122635
7.63527 -0.0176778 -0.00119851
7.69115 -0.0174142 -0.00117146
7.74716 -0.0171559 -0.00114517
7.80329 -0.0169028 -0.00111961
7.85954 -0.0166548 -0.00109476
7.91593 -0.0164117 -0.00107059
7.97244 -0.0161734 -0.00104708
8.02909 -0.0159398 -0.00102421
8.08587 -0.0157107 -0.00100196
8.14279 -0.015486 -0.000980293
8.19984 -0.0152656 -0.000959206
8.25704 -0.0150493 -0.000938674
8.31438 -0.0148372 -0.000918679
8.37187 -0.014629 -0.000899204
8.42951 -0.0144246 -0.000880232
8.4873 -0.0142241 -0.000861746
8.54524 -0.0140272 -0.000843731
8.60335 -0.0138339 -0.000826172
8.66161 -0.013644 -0.000809054
8.72003 -0.0134576 -0.000792364
8.77862 -0.0132744 -0.000776088
8.83738 -0.0130945 -0.000760213
8.89631 -0.0129178 -0.000744727
8.95541 -0.0127441 -0.000729617
9.01469 -0.0125734 -0.000714873
9.07416 -0.0124056 -0.000700483
9.13381 -0.0122407 -0.000686436
9.19365 -0.0120786 -0.000672722
9.25368 -0.0119192 -0.000659332
9.3139 -0.0117624 -0.000646254
9.37433 -0.0116082 -0.000633481
9.43496 -0.0114566 -0.000621004
9.4958 -0.0113074 -0.000608812
9.55685 -0.0111606 -0.000596899
9.61812 -0.0110162 -0.000585256
9.6796 -0.010874 -0.000573876
9.74132 -0.0107342 -0.00056275
9.80327 -0.0105965 -0.000551871
9.86545 -0.0104609 -0.000541234
9.92787 -0.0103274 -0.000530829
9.99054 -0.010196 -0.000520652
10.0535 -0.0100665 -0.000510696
10.1166 -0.00993905 -0.000500954
10.1801 -0.00981346 -0.000491421
10.2438 -0.00968974 -0.00048209
10.3078 -0.00956782 -0.000472957
10.372 -0.00944769 -0.000464015
10.4366 -0.00932929 -0.00045526
10.5015 -0.00921258 -0.000446686
10.5666 -0.00909753 -0.000438288
10.6321 -0.00898409 -0.000430062
10.6979 -0.00887224 -0.000422003
10.764 -0.00876193 -0.000414107
10.8305 -0.00865313 -0.000406368
10.8973 -0.0085458 -0.000398784
10.9644 -0.00843991 -0.000391349
11.0319 -0.00833542 -0.000384059
11.0998 -0.00823231 -0.000376912
11.1681 -0.00813053 -0.000369902
11.2368 -0.00803006 -0.000363026
11.3059 -0.00793087 -0.000356281
11.3754 -0.00783292 -0.000349663
11.4454 -0.00773619 -0.000343169
11.5158 -0.00764064 -0.000336795
11.5867 -0.00754624 -0.000330538
11.658 -0.00745296 -0.000324395
11.7299 -0.00736078 -0.000318363
11.8022 -0.00726967 -0.000312438
11.8751 -0.00717959 -0.000306619
11.9486 -0.00709052 -0.000300901
12.0226 -0.00700243 -0.000295282
12.0972 -0.00691529 -0.000289759
12.1724 -0.00682907 -0.000284329
12.2483 -0.00674374 -0.000278991
12.3248 -0.00665928 -0.00027374
12.4021 -0.00657565 -0.000268575
12.48 -0.00649282 -0.000263492
12.5588 -0.00641077 -0.000258489
12.6383 -0.00632946 -0.000253564
12.7187 -0.00624886 -0.000248714
12.7999 -0.00616894 -0.000243936
12.8821 -0.00608967 -0.000239228
12.9652 -0.006011 -0.000234587
13.0494 -0.00593291 -0.000230011
13.1347 -0.00585535 -0.000225496
13.2211 -0.00577829 -0.00022104
13.3087 -0.00570168 -0.00021664
13.3977 -0.00562548 -0.000212294
13.488 -0.00554963 -0.000207997
13.5799 -0.00547409 -0.000203747
13.6734 -0.00539878 -0.000199541
13.7687 -0.00532365 -0.000195374
13.8658 -0.00524863 -0.000191242
13.9651 -0.00517362 -0.000187142
14.0667 -0.00509852 -0.000183067
14.1708 -0.00502323 -0.000179012
14.2777 -0.00494761 -0.00017497
14.3879 -0.0048715 -0.000170933
14.5017 -0.00479468 -0.000166892
14.6198 -0.00471691 -0.000162834
14.7429 -0.00463784 -0.000158743
14.872 -0.00455702 -0.000154597
15.0087 -0.00447378 -0.000150367
15.155 -0.00438713 -0.000146006
15.3148 -0.00429538 -0.000141435
15.4953 -0.00419521 -0.000136501
15.7151 -0.00407785 -0.000130796


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoopNs512/GRpOneLoop.txt <==
-15.7151 -0.00407805 -0.000130809
-15.4953 -0.00419542 -0.000136515
-15.3148 -0.0042956 -0.000141449
-15.155 -0.00438736 -0.000146021
-15.0087 -0.00447402 -0.000150383
-14.872 -0.00455727 -0.000154614
-14.7429 -0.0046381 -0.00015876
-14.6198 -0.00471717 -0.000162852
-14.5017 -0.00479496 -0.000166911
-14.3879 -0.00487178 -0.000170953
-14.2777 -0.0049479 -0.00017499
-14.1708 -0.00502353 -0.000179033
-14.0667 -0.00509883 -0.000183089
-13.9651 -0.00517393 -0.000187165
-13.8658 -0.00524895 -0.000191266
-13.7687 -0.00532399 -0.000195399
-13.6734 -0.00539913 -0.000199566
-13.5799 -0.00547444 -0.000203774
-13.488 -0.00555 -0.000208025
-13.3977 -0.00562586 -0.000212322
-13.3087 -0.00570207 -0.00021667
-13.2211 -0.00577869 -0.00022107
-13.1347 -0.00585576 -0.000225527
-13.0494 -0.00593333 -0.000230043
-12.9652 -0.00601143 -0.000234621
-12.8821 -0.00609011 -0.000239263
-12.7999 -0.00616939 -0.000243972
-12.7187 -0.00624932 -0.000248751
-12.6383 -0.00632994 -0.000253602
-12.5588 -0.00641126 -0.000258529
-12.48 -0.00649332 -0.000263533
-12.4021 -0.00657616 -0.000268617
-12.3248 -0.00665981 -0.000273783
-12.2483 -0.00674428 -0.000279036
-12.1724 -0.00682963 -0.000284376
-12.0972 -0.00691586 -0.000289807
-12.0226 -0.00700301 -0.000295331
-11.9486 -0.00709112 -0.000300951
-11.8751 -0.00718021 -0.000306671
-11.8022 -0.0072703 -0.000312492
-11.7299 -0.00736143 -0.000318419
-11.658 -0.00745362 -0.000324453
-11.5867 -0.00754691 -0.000330598
-11.5158 -0.00764133 -0.000336856
-11.4454 -0.0077369 -0.000343232
-11.3754 -0.00783365 -0.000349729
-11.3059 -0.00793162 -0.000356349
-11.2368 -0.00803083 -0.000363096
-11.1681 -0.00813132 -0.000369973
-11.0998 -0.00823311 -0.000376986
-11.0319 -0.00833625 -0.000384136
-10.9644 -0.00844075 -0.000391427
-10.8973 -0.00854667 -0.000398865
-10.8305 -0.00865402 -0.000406452
-10.764 -0.00876284 -0.000414193
-10.6979 -0.00887317 -0.000422093
-10.6321 -0.00898505 -0.000430154
-10.5666 -0.00909851 -0.000438383
-10.5015 -0.00921359 -0.000446784
-10.4366 -0.00933032 -0.000455361
-10.372 -0.00944875 -0.000464119
-10.3078 -0.00956891 -0.000473064
-10.2438 -0.00969085 -0.000482201
-10.1801 -0.00981461 -0.000491536
-10.1166 -0.00994022 -0.000501073
-10.0535 -0.0100677 -0.000510818
-9.99054 -0.0101972 -0.000520779
-9.92787 -0.0103287 -0.00053096
-9.86545 -0.0104622 -0.000541368
-9.80327 -0.0105978 -0.000552011
-9.74132 -0.0107355 -0.000562894
-9.6796 -0.0108754 -0.000574024
-9.61812 -0.0110176 -0.00058541
-9.55685 -0.0111621 -0.000597058
-9.4958 -0.0113089 -0.000608976
-9.43496 -0.0114581 -0.000621173
-9.37433 -0.0116098 -0.000633657
-9.3139 -0.0117641 -0.000646435
-9.25368 -0.0119209 -0.000659519
-9.19365 -0.0120803 -0.000672916
-9.13381 -0.0122425 -0.000686636
-9.07416 -0.0124075 -0.00070069
-9.01469 -0.0125753 -0.000715087
-8.95541 -0.012746 -0.000729839
-8.89631 -0.0129198 -0.000744956
-8.83738 -0.0130966 -0.00076045
-8.77862 -0.0132765 -0.000776333
-8.72003 -0.0134597 -0.000792618
-8.66161 -0.0136462 -0.000809317
-8.60335 -0.0138361 -0.000826444
-8.54524 -0.0140295 -0.000844013
-8.4873 -0.0142265 -0.000862038
-8.42951 -0.0144271 -0.000880534
-8.37187 -0.0146315 -0.000899517
-8.31438 -0.0148398 -0.000919004
-8.25704 -0.015052 -0.00093901
-8.19984 -0.0152683 -0.000959554
-8.14279 -0.0154888 -0.000980655
-8.08587 -0.0157136 -0.00100233
-8.02909 -0.0159428 -0.0010246
-7.97244 -0.0161765 -0.00104749
-7.91593 -0.0164149 -0.00107101
-7.85954 -0.0166581 -0.0010952
-7.80329 -0.0169062 -0.00112006
-7.74716 -0.0171594 -0.00114564
-7.69115 -0.0174178 -0.00117195
-7.63527 -0.0176815 -0.00119902
-7.57951 -0.0179507 -0.00122687
-7.52386 -0.0182257 -0.00125555
-7.46834 -0.0185064 -0.00128507
-7.41292 -0.0187931 -0.00131547
-7.35762 -0.0190861 -0.00134678
-7.30243 -0.0193854 -0.00137904
-7.24735 -0.0196912 -0.00141229
-7.19238 -0.0200038 -0.00144655
-7.13752 -0.0203234 -0.00148188
-7.08275 -0.0206501 -0.00151831
-7.02809 -0.0209843 -0.00155588
-6.97354 -0.0213261 -0.00159465
-6.91908 -0.0216757 -0.00163466
-6.86472 -0.0220335 -0.00167596
-6.81046 -0.0223996 -0.00171861
-6.75629 -0.0227744 -0.00176265
-6.70222 -0.0231581 -0.00180815
-6.64824 -0.0235511 -0.00185517
-6.59435 -0.0239535 -0.00190378
-6.54055 -0.0243658 -0.00195403
-6.48684 -0.0247883 -0.00200601
-6.43321 -0.0252214 -0.00205978
-6.37967 -0.0256652 -0.00211544
-6.32622 -0.0261204 -0.00217305
-6.27285 -0.0265872 -0.00223271
-6.21956 -0.0270661 -0.00229451
-6.16636 -0.0275574 -0.00235855
-6.11323 -0.0280617 -0.00242493
-6.06018 -0.0285794 -0.00249377
-6.00721 -0.029111 -0.00256517
-5.95432 -0.029657 -0.00263926
-5.9015 -0.0302179 -0.00271616
-5.84876 -0.0307943 -0.00279602
-5.79609 -0.0313869 -0.00287899
-5.74349 -0.0319961 -0.0029652
-5.69096 -0.0326227 -0.00305483
-5.6385 -0.0332674 -0.00314805
-5.58611 -0.0339307 -0.00324504
-5.53379 -0.0346136 -0.00334601
-5.48154 -0.0353168 -0.00345115
-5.42935 -0.0360411 -0.00356068
-5.37723 -0.0367875 -0.00367485
-5.32517 -0.0375567 -0.00379391
-5.27317 -0.0383498 -0.00391812
-5.22124 -0.0391678 -0.00404777
-5.16937 -0.0400118 -0.00418316
-5.11756 -0.0408829 -0.00432463
-5.06581 -0.0417823 -0.00447251
-5.01412 -0.0427113 -0.0046272
-4.96248 -0.0436713 -0.00478908
-4.9109 -0.0446636 -0.00495859
-4.85938 -0.0456897 -0.0051362
-4.80792 -0.0467513 -0.0053224
-4.75651 -0.04785 -0.00551772
-4.70515 -0.0489877 -0.00572275
-4.65384 -0.0501662 -0.0059381
-4.60259 -0.0513876 -0.00616445
-4.55139 -0.052654 -0.00640253
-4.50024 -0.0539677 -0.00665311
-4.44914 -0.0553312 -0.00691706
-4.39809 -0.0567471 -0.00719529
-4.34709 -0.0582182 -0.0074888
-4.29613 -0.0597473 -0.00779869
-4.24522 -0.0613379 -0.00812614
-4.19436 -0.0629931 -0.00847244
-4.14354 -0.0647168 -0.008839
-4.09277 -0.0665129 -0.00922736
-4.04204 -0.0683854 -0.00963922
-3.99136 -0.0703391 -0.0100764
-3.94071 -0.0723787 -0.010541
-3.89011 -0.0745096 -0.0110352
-3.83955 -0.0767374 -0.0115615
-3.78904 -0.0790683 -0.0121226
-3.73856 -0.081509 -0.0127215
-3.68812 -0.0840665 -0.0133615
-3.63772 -0.0867489 -0.0140464
-3.58736 -0.0895644 -0.0147803
-3.53703 -0.0925225 -0.0155678
-3.48674 -0.0956332 -0.0164141
-3.43649 -0.0989075 -0.0173248
-3.38627 -0.102358 -0.0183065
-3.33609 -0.105996 -0.0193665
-3.28594 -0.109839 -0.020513
-3.23583 -0.1139 -0.0217553
-3.18575 -0.118198 -0.023104
-3.1357 -0.122753 -0.0245713
-3.08568 -0.127585 -0.0261709
-3.0357 -0.132718 -0.0279186
-2.98574 -0.138179 -0.0298327
-2.93582 -0.143997 -0.0319343
-2.88592 -0.150205 -0.0342479
-2.83605 -0.156839 -0.0368018
-2.78622 -0.16394 -0.0396296
-2.73641 -0.171555 -0.0427704
-2.68662 -0.179734 -0.0462705
-2.63687 -0.188536 -0.0501851
-2.58714 -0.198026 -0.05458
-2.53743 -0.20828 -0.0595342
-2.48775 -0.21938 -0.0651433
-2.4381 -0.231422 -0.0715237
-2.38847 -0.244513 -0.078818
-2.33886 -0.258774 -0.0872024
-2.28928 -0.274341 -0.0968959
-2.23971 -0.291366 -0.108173
-2.19017 -0.310014 -0.121382
-2.14066 -0.330464 -0.136966
-2.09116 -0.352899 -0.155494
-2.04168 -0.377492 -0.177709
-1.99222 -0.404381 -0.204577
-1.94279 -0.433611 -0.237374
-1.89337 -0.465042 -0.277783
-1.84396 -0.498179 -0.328026
-1.79458 -0.53186 -0.390999
-1.74521 -0.56373 -0.470371
-1.69587 -0.589357 -0.570483
-1.64653 -0.60088 -0.695664
-1.59722 -0.585361 -0.848219
-1.54791 -0.523979 -1.02392
-1.49863 -0.395388 -1.2048
-1.44935 -0.188035 -1.35381
-1.40009 0.0807662 -1.42389
-1.35085 0.359796 -1.38723
-1.30162 0.591376 -1.25871
-1.2524 0.746118 -1.08283
-1.20319 0.828099 -0.901988
-1.15399 0.857295 -0.740193
-1.1048 0.854039 -0.605319
-1.05563 0.833202 -0.496574
-1.00646 0.804129 -0.409992
-0.957308 0.772212 -0.341126
-0.908161 0.740376 -0.286066
-0.859022 0.710112 -0.24167
-0.809892 0.682103 -0.20551
-0.76077 0.656593 -0.175737
-0.711654 0.633595 -0.150952
-0.662545 0.613005 -0.13009
-0.613443 0.594671 -0.112338
-0.564346 0.578423 -0.0970662
-0.515255 0.564095 -0.0837864
-0.466168 0.551531 -0.072113
-0.417086 0.54059 -0.0617391
-0.368008 0.531152 -0.0524171
-0.318933 0.523108 -0.0439447
-0.269862 0.51637 -0.0361541
-0.220792 0.510864 -0.0289036
-0.171725 0.506528 -0.0220716
-0.12266 0.503316 -0.0155514
-0.0735954 0.501194 -0.00924655
-0.0245317 0.500138 -0.00306828
0.0245317 0.500138 0.00306828
0.0735954 0.501194 0.00924655
0.12266 0.503316 0.0155514
0.171725 0.506528 0.0220716
0.220792 0.510864 0.0289036
0.269862 0.51637 0.0361541
0.318933 0.523108 0.0439447
0.368008 0.531152 0.0524171
0.417086 0.54059 0.0617391
0.466168 0.551531 0.072113
0.515255 0.564095 0.0837864
0.564346 0.578423 0.0970662
0.613443 0.594671 0.112338
0.662545 0.613005 0.13009
0.711654 0.633595 0.150952
0.76077 0.656593 0.175737
0.809892 0.682103 0.20551
0.859022 0.710112 0.24167
0.908161 0.740376 0.286066
0.957308 0.772212 0.341126
1.00646 0.804129 0.409992
1.05563 0.833202 0.496574
1.1048 0.854039 0.605319
1.15399 0.857295 0.740193
1.20319 0.828099 0.901988
1.2524 0.746118 1.08283
1.30162 0.591376 1.25871
1.35085 0.359796 1.38723
1.40009 0.0807662 1.42389
1.44935 -0.188035 1.35381
1.49863 -0.395388 1.2048
1.54791 -0.523979 1.02392
1.59722 -0.585361 0.848219
1.64653 -0.60088 0.695664
1.69587 -0.589357 0.570483
1.74521 -0.56373 0.470371
1.79458 -0.53186 0.390999
1.84396 -0.498179 0.328026
1.89337 -0.465042 0.277783
1.94279 -0.433611 0.237374
1.99222 -0.404381 0.204577
2.04168 -0.377492 0.177709
2.09116 -0.352899 0.155494
2.14066 -0.330464 0.136966
2.19017 -0.310014 0.121382
2.23971 -0.291366 0.108173
2.28928 -0.274341 0.0968959
2.33886 -0.258774 0.0872024
2.38847 -0.244513 0.078818
2.4381 -0.231422 0.0715237
2.48775 -0.21938 0.0651433
2.53743 -0.20828 0.0595342
2.58714 -0.198026 0.05458
2.63687 -0.188536 0.0501851
2.68662 -0.179734 0.0462705
2.73641 -0.171555 0.0427704
2.78622 -0.16394 0.0396296
2.83605 -0.156839 0.0368018
2.88592 -0.150205 0.0342479
2.93582 -0.143997 0.0319343
2.98574 -0.138179 0.0298327
3.0357 -0.132718 0.0279186
3.08568 -0.127585 0.0261709
3.1357 -0.122753 0.0245713
3.18575 -0.118198 0.023104
3.23583 -0.1139 0.0217553
3.28594 -0.109839 0.020513
3.33609 -0.105996 0.0193665
3.38627 -0.102358 0.0183065
3.43649 -0.0989075 0.0173248
3.48674 -0.0956332 0.0164141
3.53703 -0.0925225 0.0155678
3.58736 -0.0895644 0.0147803
3.63772 -0.0867489 0.0140464
3.68812 -0.0840665 0.0133615
3.73856 -0.081509 0.0127215
3.78904 -0.0790683 0.0121226
3.83955 -0.0767374 0.0115615
3.89011 -0.0745096 0.0110352
3.94071 -0.0723787 0.010541
3.99136 -0.0703391 0.0100764
4.04204 -0.0683854 0.00963922
4.09277 -0.0665129 0.00922736
4.14354 -0.0647168 0.008839
4.19436 -0.0629931 0.00847244
4.24522 -0.0613379 0.00812614
4.29613 -0.0597473 0.00779869
4.34709 -0.0582182 0.0074888
4.39809 -0.0567471 0.00719529
4.44914 -0.0553312 0.00691706
4.50024 -0.0539677 0.00665311
4.55139 -0.052654 0.00640253
4.60259 -0.0513876 0.00616445
4.65384 -0.0501662 0.0059381
4.70515 -0.0489877 0.00572275
4.75651 -0.04785 0.00551772
4.80792 -0.0467513 0.0053224
4.85938 -0.0456897 0.0051362
4.9109 -0.0446636 0.00495859
4.96248 -0.0436713 0.00478908
5.01412 -0.0427113 0.0046272
5.06581 -0.0417823 0.00447251
5.11756 -0.0408829 0.00432463
5.16937 -0.0400118 0.00418316
5.22124 -0.0391678 0.00404777
5.27317 -0.0383498 0.00391812
5.32517 -0.0375567 0.00379391
5.37723 -0.0367875 0.00367485
5.42935 -0.0360411 0.00356068
5.48154 -0.0353168 0.00345115
5.53379 -0.0346136 0.00334601
5.58611 -0.0339307 0.00324504
5.6385 -0.0332674 0.00314805
5.69096 -0.0326227 0.00305483
5.74349 -0.0319961 0.0029652
5.79609 -0.0313869 0.00287899
5.84876 -0.0307943 0.00279602
5.9015 -0.0302179 0.00271616
5.95432 -0.029657 0.00263926
6.00721 -0.029111 0.00256517
6.06018 -0.0285794 0.00249377
6.11323 -0.0280617 0.00242493
6.16636 -0.0275574 0.00235855
6.21956 -0.0270661 0.00229451
6.27285 -0.0265872 0.00223271
6.32622 -0.0261204 0.00217305
6.37967 -0.0256652 0.00211544
6.43321 -0.0252214 0.00205978
6.48684 -0.0247883 0.00200601
6.54055 -0.0243658 0.00195403
6.59435 -0.0239535 0.00190378
6.64824 -0.0235511 0.00185517
6.70222 -0.0231581 0.00180815
6.75629 -0.0227744 0.00176265
6.81046 -0.0223996 0.00171861
6.86472 -0.0220335 0.00167596
6.91908 -0.0216757 0.00163466
6.97354 -0.0213261 0.00159465
7.02809 -0.0209843 0.00155588
7.08275 -0.0206501 0.00151831
7.13752 -0.0203234 0.00148188
7.19238 -0.0200038 0.00144655
7.24735 -0.0196912 0.00141229
7.30243 -0.0193854 0.00137904
7.35762 -0.0190861 0.00134678
7.41292 -0.0187931 0.00131547
7.46834 -0.0185064 0.00128507
7.52386 -0.0182257 0.00125555
7.57951 -0.0179507 0.00122687
7.63527 -0.0176815 0.00119902
7.69115 -0.0174178 0.00117195
7.74716 -0.0171594 0.00114564
7.80329 -0.0169062 0.00112006
7.85954 -0.0166581 0.0010952
7.91593 -0.0164149 0.00107101
7.97244 -0.0161765 0.00104749
8.02909 -0.0159428 0.0010246
8.08587 -0.0157136 0.00100233
8.14279 -0.0154888 0.000980655
8.19984 -0.0152683 0.000959554
8.25704 -0.015052 0.00093901
8.31438 -0.0148398 0.000919004
8.37187 -0.0146315 0.000899517
8.42951 -0.0144271 0.000880534
8.4873 -0.0142265 0.000862038
8.54524 -0.0140295 0.000844013
8.60335 -0.0138361 0.000826444
8.66161 -0.0136462 0.000809317
8.72003 -0.0134597 0.000792618
8.77862 -0.0132765 0.000776333
8.83738 -0.0130966 0.00076045
8.89631 -0.0129198 0.000744956
8.95541 -0.012746 0.000729839
9.01469 -0.0125753 0.000715087
9.07416 -0.0124075 0.00070069
9.13381 -0.0122425 0.000686636
9.19365 -0.0120803 0.000672916
9.25368 -0.0119209 0.000659519
9.3139 -0.0117641 0.000646435
9.37433 -0.0116098 0.000633657
9.43496 -0.0114581 0.000621173
9.4958 -0.0113089 0.000608976
9.55685 -0.0111621 0.000597058
9.61812 -0.0110176 0.00058541
9.6796 -0.0108754 0.000574024
9.74132 -0.0107355 0.000562894
9.80327 -0.0105978 0.000552011
9.86545 -0.0104622 0.000541368
9.92787 -0.0103287 0.00053096
9.99054 -0.0101972 0.000520779
10.0535 -0.0100677 0.000510818
10.1166 -0.00994022 0.000501073
10.1801 -0.00981461 0.000491536
10.2438 -0.00969085 0.000482201
10.3078 -0.00956891 0.000473064
10.372 -0.00944875 0.000464119
10.4366 -0.00933032 0.000455361
10.5015 -0.00921359 0.000446784
10.5666 -0.00909851 0.000438383
10.6321 -0.00898505 0.000430154
10.6979 -0.00887317 0.000422093
10.764 -0.00876284 0.000414193
10.8305 -0.00865402 0.000406452
10.8973 -0.00854667 0.000398865
10.9644 -0.00844075 0.000391427
11.0319 -0.00833625 0.000384136
11.0998 -0.00823311 0.000376986
11.1681 -0.00813132 0.000369973
11.2368 -0.00803083 0.000363096
11.3059 -0.00793162 0.000356349
11.3754 -0.00783365 0.000349729
11.4454 -0.0077369 0.000343232
11.5158 -0.00764133 0.000336856
11.5867 -0.00754691 0.000330598
11.658 -0.00745362 0.000324453
11.7299 -0.00736143 0.000318419
11.8022 -0.0072703 0.000312492
11.8751 -0.00718021 0.000306671
11.9486 -0.00709112 0.000300951
12.0226 -0.00700301 0.000295331
12.0972 -0.00691586 0.000289807
12.1724 -0.00682963 0.000284376
12.2483 -0.00674428 0.000279036
12.3248 -0.00665981 0.000273783
12.4021 -0.00657616 0.000268617
12.48 -0.00649332 0.000263533
12.5588 -0.00641126 0.000258529
12.6383 -0.00632994 0.000253602
12.7187 -0.00624932 0.000248751
12.7999 -0.00616939 0.000243972
12.8821 -0.00609011 0.000239263
12.9652 -0.00601143 0.000234621
13.0494 -0.00593333 0.000230043
13.1347 -0.00585576 0.000225527
13.2211 -0.00577869 0.00022107
13.3087 -0.00570207 0.00021667
13.3977 -0.00562586 0.000212322
13.488 -0.00555 0.000208025
13.5799 -0.00547444 0.000203774
13.6734 -0.00539913 0.000199566
13.7687 -0.00532399 0.000195399
13.8658 -0.00524895 0.000191266
13.9651 -0.00517393 0.000187165
14.0667 -0.00509883 0.000183089
14.1708 -0.00502353 0.000179033
14.2777 -0.0049479 0.00017499
14.3879 -0.00487178 0.000170953
14.5017 -0.00479496 0.000166911
14.6198 -0.00471717 0.000162852
14.7429 -0.0046381 0.00015876
14.872 -0.00455727 0.000154614
15.0087 -0.00447402 0.000150383
15.155 -0.00438736 0.000146021
15.3148 -0.0042956 0.000141449
15.4953 -0.00419542 0.000136515
15.7151 -0.00407805 0.000130809


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoopNs512/GRpTwoLoop.txt <==
-15.7151 -0.00406154 -0.000129758
-15.4953 -0.00417797 -0.000135385
-15.3148 -0.00427732 -0.000140254
-15.155 -0.00436831 -0.00014476
-15.0087 -0.00445422 -0.000149061
-14.872 -0.00453673 -0.000153229
-14.7429 -0.00461684 -0.000157315
-14.6198 -0.0046952 -0.000161344
-14.5017 -0.00477227 -0.000165342
-14.3879 -0.00484837 -0.00016932
-14.2777 -0.00492377 -0.000173296
-14.1708 -0.00499867 -0.000177272
-14.0667 -0.00507323 -0.000181264
-13.9651 -0.00514759 -0.000185271
-13.8658 -0.00522185 -0.000189306
-13.7687 -0.00529612 -0.000193367
-13.6734 -0.00537048 -0.000197464
-13.5799 -0.005445 -0.000201597
-13.488 -0.00551974 -0.000205774
-13.3977 -0.00559478 -0.000209994
-13.3087 -0.00567015 -0.000214264
-13.2211 -0.00574592 -0.000218582
-13.1347 -0.00582212 -0.000222957
-13.0494 -0.0058988 -0.000227387
-12.9652 -0.005976 -0.000231878
-12.8821 -0.00605375 -0.00023643
-12.7999 -0.0061321 -0.000241048
-12.7187 -0.00621107 -0.000245731
-12.6383 -0.00629069 -0.000250486
-12.5588 -0.00637101 -0.000255311
-12.48 -0.00645205 -0.000260214
-12.4021 -0.00653385 -0.00026519
-12.3248 -0.00661642 -0.00027025
-12.2483 -0.0066998 -0.000275389
-12.1724 -0.00678402 -0.000280615
-12.0972 -0.00686911 -0.000285926
-12.0226 -0.0069551 -0.000291329
-11.9486 -0.007042 -0.000296823
-11.8751 -0.00712986 -0.000302415
-11.8022 -0.0072187 -0.000308101
-11.7299 -0.00730854 -0.000313892
-11.658 -0.00739942 -0.000319783
-11.5867 -0.00749137 -0.000325783
-11.5158 -0.0075844 -0.00033189
-11.4454 -0.00767856 -0.000338113
-11.3754 -0.00777386 -0.000344448
-11.3059 -0.00787034 -0.000350905
-11.2368 -0.00796803 -0.000357481
-11.1681 -0.00806696 -0.000364186
-11.0998 -0.00816716 -0.000371015
-11.0319 -0.00826865 -0.000377981
-10.9644 -0.00837148 -0.000385079
-10.8973 -0.00847567 -0.00039232
-10.8305 -0.00858125 -0.000399701
-10.764 -0.00868826 -0.000407233
-10.6979 -0.00879673 -0.000414912
-10.6321 -0.0089067 -0.00042275
-10.5666 -0.0090182 -0.000430745
-10.5015 -0.00913127 -0.000438907
-10.4366 -0.00924593 -0.000447234
-10.372 -0.00936224 -0.000455738
-10.3078 -0.00948023 -0.000464417
-10.2438 -0.00959993 -0.000473282
-10.1801 -0.00972139 -0.000482331
-10.1166 -0.00984464 -0.000491578
-10.0535 -0.00996974 -0.000501019
-9.99054 -0.0100967 -0.000510669
-9.92787 -0.0102256 -0.000520524
-9.86545 -0.0103565 -0.000530601
-9.80327 -0.0104894 -0.000540894
-9.74132 -0.0106243 -0.000551421
-9.6796 -0.0107614 -0.000562179
-9.61812 -0.0109006 -0.000573183
-9.55685 -0.0110421 -0.000584431
-9.4958 -0.0111858 -0.000595941
-9.43496 -0.0113318 -0.000607709
-9.37433 -0.0114802 -0.000619754
-9.3139 -0.011631 -0.000632074
-9.25368 -0.0117843 -0.000644686
-9.19365 -0.0119402 -0.00065759
-9.13381 -0.0120987 -0.000670804
-9.07416 -0.0122598 -0.000684328
-9.01469 -0.0124237 -0.000698181
-8.95541 -0.0125904 -0.000712363
-8.89631 -0.01276 -0.000726895
-8.83738 -0.0129325 -0.000741776
-8.77862 -0.013108 -0.00075703
-8.72003 -0.0132866 -0.000772654
-8.66161 -0.0134684 -0.000788675
-8.60335 -0.0136534 -0.00080509
-8.54524 -0.0138418 -0.000821927
-8.4873 -0.0140336 -0.000839185
-8.42951 -0.0142289 -0.000856892
-8.37187 -0.0144278 -0.000875047
-8.31438 -0.0146304 -0.000893681
-8.25704 -0.0148367 -0.000912793
-8.19984 -0.015047 -0.000932417
-8.14279 -0.0152612 -0.00095255
-8.08587 -0.0154795 -0.00097323
-8.02909 -0.015702 -0.000994454
-7.97244 -0.0159289 -0.00101626
-7.91593 -0.0161601 -0.00103865
-7.85954 -0.0163959 -0.00106167
-7.80329 -0.0166364 -0.00108531
-7.74716 -0.0168817 -0.00110962
-7.69115 -0.0171319 -0.0011346
-7.63527 -0.0173872 -0.00116029
-7.57951 -0.0176477 -0.0011867
-7.52386 -0.0179136 -0.00121388
-7.46834 -0.0181849 -0.00124183
-7.41292 -0.018462 -0.00127061
-7.35762 -0.0187449 -0.00130021
-7.30243 -0.0190338 -0.0013307
-7.24735 -0.0193289 -0.00136209
-7.19238 -0.0196303 -0.00139442
-7.13752 -0.0199383 -0.00142772
-7.08275 -0.020253 -0.00146205
-7.02809 -0.0205747 -0.00149742
-6.97354 -0.0209036 -0.00153389
-6.91908 -0.0212398 -0.00157149
-6.86472 -0.0215837 -0.00161028
-6.81046 -0.0219354 -0.00165029
-6.75629 -0.0222951 -0.00169159
-6.70222 -0.0226633 -0.0017342
-6.64824 -0.02304 -0.00177822
-6.59435 -0.0234257 -0.00182366
-6.54055 -0.0238205 -0.00187062
-6.48684 -0.0242248 -0.00191914
-6.43321 -0.0246389 -0.0019693
-6.37967 -0.0250631 -0.00202115
-6.32622 -0.0254978 -0.0020748
-6.27285 -0.0259433 -0.00213028
-6.21956 -0.0264 -0.00218772
-6.16636 -0.0268682 -0.00224716
-6.11323 -0.0273484 -0.00230875
-6.06018 -0.027841 -0.00237252
-6.00721 -0.0283464 -0.00243864
-5.95432 -0.0288651 -0.00250716
-5.9015 -0.0293976 -0.00257824
-5.84876 -0.0299443 -0.00265195
-5.79609 -0.0305059 -0.00272849
-5.74349 -0.0310827 -0.00280792
-5.69096 -0.0316755 -0.00289046
-5.6385 -0.0322849 -0.0029762
-5.58611 -0.0329113 -0.00306536
-5.53379 -0.0335556 -0.00315804
-5.48154 -0.0342185 -0.00325453
-5.42935 -0.0349006 -0.00335492
-5.37723 -0.0356027 -0.00345952
-5.32517 -0.0363256 -0.00356847
-5.27317 -0.0370702 -0.00368211
-5.22124 -0.0378375 -0.00380059
-5.16937 -0.0386282 -0.0039243
-5.11756 -0.0394435 -0.00405343
-5.06581 -0.0402843 -0.00418842
-5.01412 -0.0411519 -0.00432951
-4.96248 -0.0420473 -0.00447718
-4.9109 -0.0429719 -0.00463172
-4.85938 -0.0439268 -0.00479369
-4.80792 -0.0449135 -0.00496346
-4.75651 -0.0459335 -0.00514166
-4.70515 -0.0469884 -0.00532872
-4.65384 -0.0480796 -0.0055254
-4.60259 -0.0492091 -0.00573223
-4.55139 -0.0503787 -0.00595011
-4.50024 -0.0515903 -0.00617966
-4.44914 -0.0528459 -0.00642197
-4.39809 -0.054148 -0.00667782
-4.34709 -0.0554986 -0.0069485
-4.29613 -0.0569005 -0.007235
-4.24522 -0.0583562 -0.00753888
-4.19436 -0.0598685 -0.0078614
-4.14354 -0.0614405 -0.00820445
-4.09277 -0.0630752 -0.00856965
-4.04204 -0.064776 -0.00895933
-3.99136 -0.0665465 -0.00937556
-3.94071 -0.0683902 -0.00982123
-3.89011 -0.0703111 -0.010299
-3.83955 -0.0723132 -0.0108125
-3.78904 -0.0744006 -0.0113651
-3.73856 -0.0765774 -0.0119614
-3.68812 -0.078848 -0.0126055
-3.63772 -0.0812165 -0.0133031
-3.58736 -0.0836871 -0.0140594
-3.53703 -0.0862636 -0.0148809
-3.48674 -0.0889495 -0.0157738
-3.43649 -0.091748 -0.0167454
-3.38627 -0.0946616 -0.0178023
-3.33609 -0.0976922 -0.018952
-3.28594 -0.100842 -0.0202002
-3.23583 -0.104111 -0.0215533
-3.18575 -0.107501 -0.0230151
-3.1357 -0.111014 -0.0245895
-3.08568 -0.114654 -0.0262774
-3.0357 -0.118426 -0.0280799
-2.98574 -0.122339 -0.0299959
-2.93582 -0.126405 -0.0320263
-2.88592 -0.130642 -0.0341717
-2.83605 -0.135072 -0.0364375
-2.78622 -0.139718 -0.0388308
-2.73641 -0.144609 -0.0413661
-2.68662 -0.149774 -0.044061
-2.63687 -0.155245 -0.0469412
-2.58714 -0.161053 -0.0500358
-2.53743 -0.167228 -0.0533822
-2.48775 -0.173803 -0.057021
-2.4381 -0.180807 -0.0610019
-2.38847 -0.188272 -0.0653777
-2.33886 -0.196227 -0.0702123
-2.28928 -0.204702 -0.0755739
-2.23971 -0.213723 -0.0815448
-2.19017 -0.223319 -0.0882139
-2.14066 -0.233511 -0.0956878
-2.09116 -0.244318 -0.104083
-2.04168 -0.255747 -0.113537
-1.99222 -0.267799 -0.124203
-1.94279 -0.280452 -0.136257
-1.89337 -0.293672 -0.149889
-1.84396 -0.307382 -0.165317
-1.79458 -0.321482 -0.182766
-1.74521 -0.335811 -0.202481
-1.69587 -0.35017 -0.224696
-1.64653 -0.364278 -0.249642
-1.59722 -0.377814 -0.277503
-1.54791 -0.390376 -0.308413
-1.49863 -0.401552 -0.342416
-1.44935 -0.410893 -0.379458
-1.40009 -0.418029 -0.419377
-1.35085 -0.422643 -0.46192
-1.30162 -0.42461 -0.506799
-1.2524 -0.423927 -0.553757
-1.20319 -0.420814 -0.602682
-1.15399 -0.415545 -0.653679
-1.1048 -0.408475 -0.707186
-1.05563 -0.399777 -0.763966
-1.00646 -0.389447 -0.825179
-0.957308 -0.376992 -0.89226
-0.908161 -0.361438 -0.966965
-0.859022 -0.340992 -1.05113
-0.809892 -0.313006 -1.14669
-0.76077 -0.273574 -1.2552
-0.711654 -0.21746 -1.37771
-0.662545 -0.13774 -1.51375
-0.613443 -0.026002 -1.66076
-0.564346 0.127191 -1.81223
-0.515255 0.330744 -1.957
-0.466168 0.590164 -2.07773
-0.417086 0.90404 -2.15282
-0.368008 1.26017 -2.15943
-0.318933 1.63596 -2.08071
-0.269862 2.00148 -1.91113
-0.220792 2.32878 -1.65894
-0.171725 2.59711 -1.34232
-0.12266 2.79734 -0.982189
-0.0735954 2.92796 -0.597273
-0.0245317 2.99208 -0.200138
0.0245317 2.99208 0.200138
0.0735954 2.92796 0.597273
0.12266 2.79734 0.982189
0.171725 2.59711 1.34232
0.220792 2.32878 1.65894
0.269862 2.00148 1.91113
0.318933 1.63596 2.08071
0.368008 1.26017 2.15943
0.417086 0.90404 2.15282
0.466168 0.590164 2.07773
0.515255 0.330744 1.957
0.564346 0.127191 1.81223
0.613443 -0.026002 1.66076
0.662545 -0.13774 1.51375
0.711654 -0.21746 1.37771
0.76077 -0.273574 1.2552
0.809892 -0.313006 1.14669
0.859022 -0.340992 1.05113
0.908161 -0.361438 0.966965
0.957308 -0.376992 0.89226
1.00646 -0.389447 0.825179
1.05563 -0.399777 0.763966
1.1048 -0.408475 0.707186
1.15399 -0.415545 0.653679
1.20319 -0.420814 0.602682
1.2524 -0.423927 0.553757
1.30162 -0.42461 0.506799
1.35085 -0.422643 0.46192
1.40009 -0.418029 0.419377
1.44935 -0.410893 0.379458
1.49863 -0.401552 0.342416
1.54791 -0.390376 0.308413
1.59722 -0.377814 0.277503
1.64653 -0.364278 0.249642
1.69587 -0.35017 0.224696
1.74521 -0.335811 0.202481
1.79458 -0.321482 0.182766
1.84396 -0.307382 0.165317
1.89337 -0.293672 0.149889
1.94279 -0.280452 0.136257
1.99222 -0.267799 0.124203
2.04168 -0.255747 0.113537
2.09116 -0.244318 0.104083
2.14066 -0.233511 0.0956878
2.19017 -0.223319 0.0882139
2.23971 -0.213723 0.0815448
2.28928 -0.204702 0.0755739
2.33886 -0.196227 0.0702123
2.38847 -0.188272 0.0653777
2.4381 -0.180807 0.0610019
2.48775 -0.173803 0.057021
2.53743 -0.167228 0.0533822
2.58714 -0.161053 0.0500358
2.63687 -0.155245 0.0469412
2.68662 -0.149774 0.044061
2.73641 -0.144609 0.0413661
2.78622 -0.139718 0.0388308
2.83605 -0.135072 0.0364375
2.88592 -0.130642 0.0341717
2.93582 -0.126405 0.0320263
2.98574 -0.122339 0.0299959
3.0357 -0.118426 0.0280799
3.08568 -0.114654 0.0262774
3.1357 -0.111014 0.0245895
3.18575 -0.107501 0.0230151
3.23583 -0.104111 0.0215533
3.28594 -0.100842 0.0202002
3.33609 -0.0976922 0.018952
3.38627 -0.0946616 0.0178023
3.43649 -0.091748 0.0167454
3.48674 -0.0889495 0.0157738
3.53703 -0.0862636 0.0148809
3.58736 -0.0836871 0.0140594
3.63772 -0.0812165 0.0133031
3.68812 -0.078848 0.0126055
3.73856 -0.0765774 0.0119614
3.78904 -0.0744006 0.0113651
3.83955 -0.0723132 0.0108125
3.89011 -0.0703111 0.010299
3.94071 -0.0683902 0.00982123
3.99136 -0.0665465 0.00937556
4.04204 -0.064776 0.00895933
4.09277 -0.0630752 0.00856965
4.14354 -0.0614405 0.00820445
4.19436 -0.0598685 0.0078614
4.24522 -0.0583562 0.00753888
4.29613 -0.0569005 0.007235
4.34709 -0.0554986 0.0069485
4.39809 -0.054148 0.00667782
4.44914 -0.0528459 0.00642197
4.50024 -0.0515903 0.00617966
4.55139 -0.0503787 0.00595011
4.60259 -0.0492091 0.00573223
4.65384 -0.0480796 0.0055254
4.70515 -0.0469884 0.00532872
4.75651 -0.0459335 0.00514166
4.80792 -0.0449135 0.00496346
4.85938 -0.0439268 0.00479369
4.9109 -0.0429719 0.00463172
4.96248 -0.0420473 0.00447718
5.01412 -0.0411519 0.00432951
5.06581 -0.0402843 0.00418842
5.11756 -0.0394435 0.00405343
5.16937 -0.0386282 0.0039243
5.22124 -0.0378375 0.00380059
5.27317 -0.0370702 0.00368211
5.32517 -0.0363256 0.00356847
5.37723 -0.0356027 0.00345952
5.42935 -0.0349006 0.00335492
5.48154 -0.0342185 0.00325453
5.53379 -0.0335556 0.00315804
5.58611 -0.0329113 0.00306536
5.6385 -0.0322849 0.0029762
5.69096 -0.0316755 0.00289046
5.74349 -0.0310827 0.00280792
5.79609 -0.0305059 0.00272849
5.84876 -0.0299443 0.00265195
5.9015 -0.0293976 0.00257824
5.95432 -0.0288651 0.00250716
6.00721 -0.0283464 0.00243864
6.06018 -0.027841 0.00237252
6.11323 -0.0273484 0.00230875
6.16636 -0.0268682 0.00224716
6.21956 -0.0264 0.00218772
6.27285 -0.0259433 0.00213028
6.32622 -0.0254978 0.0020748
6.37967 -0.0250631 0.00202115
6.43321 -0.0246389 0.0019693
6.48684 -0.0242248 0.00191914
6.54055 -0.0238205 0.00187062
6.59435 -0.0234257 0.00182366
6.64824 -0.02304 0.00177822
6.70222 -0.0226633 0.0017342
6.75629 -0.0222951 0.00169159
6.81046 -0.0219354 0.00165029
6.86472 -0.0215837 0.00161028
6.91908 -0.0212398 0.00157149
6.97354 -0.0209036 0.00153389
7.02809 -0.0205747 0.00149742
7.08275 -0.020253 0.00146205
7.13752 -0.0199383 0.00142772
7.19238 -0.0196303 0.00139442
7.24735 -0.0193289 0.00136209
7.30243 -0.0190338 0.0013307
7.35762 -0.0187449 0.00130021
7.41292 -0.018462 0.00127061
7.46834 -0.0181849 0.00124183
7.52386 -0.0179136 0.00121388
7.57951 -0.0176477 0.0011867
7.63527 -0.0173872 0.00116029
7.69115 -0.0171319 0.0011346
7.74716 -0.0168817 0.00110962
7.80329 -0.0166364 0.00108531
7.85954 -0.0163959 0.00106167
7.91593 -0.0161601 0.00103865
7.97244 -0.0159289 0.00101626
8.02909 -0.015702 0.000994454
8.08587 -0.0154795 0.00097323
8.14279 -0.0152612 0.00095255
8.19984 -0.015047 0.000932417
8.25704 -0.0148367 0.000912793
8.31438 -0.0146304 0.000893681
8.37187 -0.0144278 0.000875047
8.42951 -0.0142289 0.000856892
8.4873 -0.0140336 0.000839185
8.54524 -0.0138418 0.000821927
8.60335 -0.0136534 0.00080509
8.66161 -0.0134684 0.000788675
8.72003 -0.0132866 0.000772654
8.77862 -0.013108 0.00075703
8.83738 -0.0129325 0.000741776
8.89631 -0.01276 0.000726895
8.95541 -0.0125904 0.000712363
9.01469 -0.0124237 0.000698181
9.07416 -0.0122598 0.000684328
9.13381 -0.0120987 0.000670804
9.19365 -0.0119402 0.00065759
9.25368 -0.0117843 0.000644686
9.3139 -0.011631 0.000632074
9.37433 -0.0114802 0.000619754
9.43496 -0.0113318 0.000607709
9.4958 -0.0111858 0.000595941
9.55685 -0.0110421 0.000584431
9.61812 -0.0109006 0.000573183
9.6796 -0.0107614 0.000562179
9.74132 -0.0106243 0.000551421
9.80327 -0.0104894 0.000540894
9.86545 -0.0103565 0.000530601
9.92787 -0.0102256 0.000520524
9.99054 -0.0100967 0.000510669
10.0535 -0.00996974 0.000501019
10.1166 -0.00984464 0.000491578
10.1801 -0.00972139 0.000482331
10.2438 -0.00959993 0.000473282
10.3078 -0.00948023 0.000464417
10.372 -0.00936224 0.000455738
10.4366 -0.00924593 0.000447234
10.5015 -0.00913127 0.000438907
10.5666 -0.0090182 0.000430745
10.6321 -0.0089067 0.00042275
10.6979 -0.00879673 0.000414912
10.764 -0.00868826 0.000407233
10.8305 -0.00858125 0.000399701
10.8973 -0.00847567 0.00039232
10.9644 -0.00837148 0.000385079
11.0319 -0.00826865 0.000377981
11.0998 -0.00816716 0.000371015
11.1681 -0.00806696 0.000364186
11.2368 -0.00796803 0.000357481
11.3059 -0.00787034 0.000350905
11.3754 -0.00777386 0.000344448
11.4454 -0.00767856 0.000338113
11.5158 -0.0075844 0.00033189
11.5867 -0.00749137 0.000325783
11.658 -0.00739942 0.000319783
11.7299 -0.00730854 0.000313892
11.8022 -0.0072187 0.000308101
11.8751 -0.00712986 0.000302415
11.9486 -0.007042 0.000296823
12.0226 -0.0069551 0.000291329
12.0972 -0.00686911 0.000285926
12.1724 -0.00678402 0.000280615
12.2483 -0.0066998 0.000275389
12.3248 -0.00661642 0.00027025
12.4021 -0.00653385 0.00026519
12.48 -0.00645205 0.000260214
12.5588 -0.00637101 0.000255311
12.6383 -0.00629069 0.000250486
12.7187 -0.00621107 0.000245731
12.7999 -0.0061321 0.000241048
12.8821 -0.00605375 0.00023643
12.9652 -0.005976 0.000231878
13.0494 -0.0058988 0.000227387
13.1347 -0.00582212 0.000222957
13.2211 -0.00574592 0.000218582
13.3087 -0.00567015 0.000214264
13.3977 -0.00559478 0.000209994
13.488 -0.00551974 0.000205774
13.5799 -0.005445 0.000201597
13.6734 -0.00537048 0.000197464
13.7687 -0.00529612 0.000193367
13.8658 -0.00522185 0.000189306
13.9651 -0.00514759 0.000185271
14.0667 -0.00507323 0.000181264
14.1708 -0.00499867 0.000177272
14.2777 -0.00492377 0.000173296
14.3879 -0.00484837 0.00016932
14.5017 -0.00477227 0.000165342
14.6198 -0.0046952 0.000161344
14.7429 -0.00461684 0.000157315
14.872 -0.00453673 0.000153229
15.0087 -0.00445422 0.000149061
15.155 -0.00436831 0.00014476
15.3148 -0.00427732 0.000140254
15.4953 -0.00417797 0.000135385
15.7151 -0.00406154 0.000129758


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoopNs512/GRp_FRG.txt <==
-15.7151 -0.00407186 -0.000130415
-15.4953 -0.00418888 -0.000136091
-15.3148 -0.00428874 -0.000141001
-15.155 -0.00438022 -0.000145548
-15.0087 -0.0044666 -0.000149888
-14.872 -0.00454957 -0.000154095
-14.7429 -0.00463013 -0.000158219
-14.6198 -0.00470894 -0.000162287
-14.5017 -0.00478645 -0.000166323
-14.3879 -0.004863 -0.000170341
-14.2777 -0.00493886 -0.000174356
-14.1708 -0.00501421 -0.000178373
-14.0667 -0.00508923 -0.000182405
-13.9651 -0.00516406 -0.000186455
-13.8658 -0.0052388 -0.000190532
-13.7687 -0.00531355 -0.000194638
-13.6734 -0.00538839 -0.00019878
-13.5799 -0.00546341 -0.000202959
-13.488 -0.00553867 -0.000207182
-13.3977 -0.00561422 -0.000211451
-13.3087 -0.00569012 -0.00021577
-13.2211 -0.00576642 -0.000220139
-13.1347 -0.00584317 -0.000224566
-13.0494 -0.0059204 -0.000229049
-12.9652 -0.00599817 -0.000233595
-12.8821 -0.0060765 -0.000238203
-12.7999 -0.00615544 -0.000242879
-12.7187 -0.00623501 -0.000247622
-12.6383 -0.00631525 -0.000252437
-12.5588 -0.0063962 -0.000257326
-12.48 -0.00647788 -0.000262292
-12.4021 -0.00656033 -0.000267336
-12.3248 -0.00664357 -0.000272463
-12.2483 -0.00672764 -0.000277673
-12.1724 -0.00681256 -0.00028297
-12.0972 -0.00689837 -0.000288356
-12.0226 -0.00698509 -0.000293836
-11.9486 -0.00707275 -0.000299409
-11.8751 -0.00716137 -0.000305081
-11.8022 -0.007251 -0.000310852
-11.7299 -0.00734165 -0.000316728
-11.658 -0.00743335 -0.000322708
-11.5867 -0.00752614 -0.0003288
-11.5158 -0.00762004 -0.000335002
-11.4454 -0.00771508 -0.000341321
-11.3754 -0.00781129 -0.000347757
-11.3059 -0.0079087 -0.000354316
-11.2368 -0.00800734 -0.000360999
-11.1681 -0.00810725 -0.000367813
-11.0998 -0.00820845 -0.000374757
-11.0319 -0.00831097 -0.000381839
-10.9644 -0.00841485 -0.000389058
-10.8973 -0.00852012 -0.000396423
-10.8305 -0.00862681 -0.000403933
-10.764 -0.00873495 -0.000411596
-10.6979 -0.00884459 -0.000419413
-10.6321 -0.00895576 -0.000427392
-10.5666 -0.00906848 -0.000435534
-10.5015 -0.00918281 -0.000443846
-10.4366 -0.00929877 -0.00045233
-10.372 -0.00941641 -0.000460994
-10.3078 -0.00953576 -0.00046984
-10.2438 -0.00965686 -0.000478876
-10.1801 -0.00977976 -0.000488104
-10.1166 -0.0099045 -0.000497534
-10.0535 -0.0100311 -0.000507166
-9.99054 -0.0101597 -0.000517012
-9.92787 -0.0102902 -0.000527072
-9.86545 -0.0104227 -0.000537357
-9.80327 -0.0105573 -0.00054787
-9.74132 -0.010694 -0.000558622
-9.6796 -0.0108328 -0.000569613
-9.61812 -0.0109739 -0.000580858
-9.55685 -0.0111172 -0.000592358
-9.4958 -0.0112629 -0.000604125
-9.43496 -0.0114109 -0.000616163
-9.37433 -0.0115614 -0.000628485
-9.3139 -0.0117144 -0.000641093
-9.25368 -0.0118699 -0.000654003
-9.19365 -0.012028 -0.000667217
-9.13381 -0.0121888 -0.000680751
-9.07416 -0.0123523 -0.000694609
-9.01469 -0.0125187 -0.000708806
-8.95541 -0.0126879 -0.000723347
-8.89631 -0.0128601 -0.000738249
-8.83738 -0.0130353 -0.000753516
-8.77862 -0.0132136 -0.000769168
-8.72003 -0.0133951 -0.000785209
-8.66161 -0.0135799 -0.000801659
-8.60335 -0.013768 -0.000818524
-8.54524 -0.0139595 -0.000835825
-8.4873 -0.0141545 -0.000853567
-8.42951 -0.0143532 -0.000871774
-8.37187 -0.0145555 -0.000890453
-8.31438 -0.0147617 -0.000909628
-8.25704 -0.0149717 -0.000929306
-8.19984 -0.0151858 -0.000949514
-8.14279 -0.0154039 -0.00097026
-8.08587 -0.0156263 -0.000991573
-8.02909 -0.0158531 -0.00101346
-7.97244 -0.0160842 -0.00103596
-7.91593 -0.01632 -0.00105907
-7.85954 -0.0165604 -0.00108283
-7.80329 -0.0168057 -0.00110725
-7.74716 -0.017056 -0.00113236
-7.69115 -0.0173113 -0.00115819
-7.63527 -0.0175719 -0.00118476
-7.57951 -0.0178379 -0.00121209
-7.52386 -0.0181095 -0.00124023
-7.46834 -0.0183868 -0.00126918
-7.41292 -0.0186699 -0.001299
-7.35762 -0.0189592 -0.0013297
-7.30243 -0.0192546 -0.00136132
-7.24735 -0.0195565 -0.0013939
-7.19238 -0.019865 -0.00142748
-7.13752 -0.0201803 -0.00146208
-7.08275 -0.0205026 -0.00149776
-7.02809 -0.0208322 -0.00153455
-6.97354 -0.0211692 -0.00157251
-6.91908 -0.0215139 -0.00161166
-6.86472 -0.0218666 -0.00165208
-6.81046 -0.0222274 -0.0016938
-6.75629 -0.0225967 -0.00173688
-6.70222 -0.0229747 -0.00178137
-6.64824 -0.0233617 -0.00182735
-6.59435 -0.023758 -0.00187485
-6.54055 -0.0241639 -0.00192398
-6.48684 -0.0245798 -0.00197476
-6.43321 -0.0250059 -0.0020273
-6.37967 -0.0254426 -0.00208166
-6.32622 -0.0258903 -0.00213793
-6.27285 -0.0263493 -0.00219618
-6.21956 -0.0268201 -0.00225652
-6.16636 -0.0273031 -0.00231903
-6.11323 -0.0277986 -0.00238384
-6.06018 -0.0283072 -0.00245101
-6.00721 -0.0288293 -0.00252069
-5.95432 -0.0293655 -0.00259298
-5.9015 -0.0299161 -0.00266804
-5.84876 -0.0304819 -0.00274595
-5.79609 -0.0310633 -0.00282691
-5.74349 -0.0316609 -0.00291103
-5.69096 -0.0322754 -0.00299851
-5.6385 -0.0329074 -0.00308948
-5.58611 -0.0335576 -0.00318417
-5.53379 -0.0342267 -0.00328273
-5.48154 -0.0349156 -0.00338542
-5.42935 -0.0356249 -0.00349242
-5.37723 -0.0363556 -0.00360402
-5.32517 -0.0371085 -0.00372042
-5.27317 -0.0378845 -0.00384196
-5.22124 -0.0386846 -0.00396888
-5.16937 -0.03951 -0.00410155
-5.11756 -0.0403615 -0.00424028
-5.06581 -0.0412405 -0.00438548
-5.01412 -0.0421481 -0.00453751
-4.96248 -0.0430857 -0.00469687
-4.9109 -0.0440544 -0.00486397
-4.85938 -0.0450559 -0.00503939
-4.80792 -0.0460916 -0.00522363
-4.75651 -0.0471631 -0.00541738
-4.70515 -0.048272 -0.00562122
-4.65384 -0.0494203 -0.00583599
-4.60259 -0.0506097 -0.00606239
-4.55139 -0.0518422 -0.00630139
-4.50024 -0.05312 -0.00655387
-4.44914 -0.0544452 -0.00682099
-4.39809 -0.0558202 -0.00710381
-4.34709 -0.0572473 -0.00740371
-4.29613 -0.0587292 -0.00772197
-4.24522 -0.0602685 -0.00806025
-4.19436 -0.0618679 -0.00842008
-4.14354 -0.0635302 -0.00880337
-4.09277 -0.0652585 -0.0092119
-4.04204 -0.0670557 -0.00964784
-3.99136 -0.068925 -0.0101131
-3.94071 -0.0708694 -0.0106101
-3.89011 -0.0728925 -0.0111406
-3.83955 -0.0749976 -0.011707
-3.78904 -0.0771886 -0.0123108
-3.73856 -0.0794697 -0.0129542
-3.68812 -0.0818458 -0.0136383
-3.63772 -0.0843225 -0.014365
-3.58736 -0.0869066 -0.0151356
-3.53703 -0.0896058 -0.0159522
-3.48674 -0.0924293 -0.0168168
-3.43649 -0.0953874 -0.017733
-3.38627 -0.0984917 -0.0187046
-3.33609 -0.101755 -0.0197374
-3.28594 -0.10519 -0.0208378
-3.23583 -0.108813 -0.0220144
-3.18575 -0.112639 -0.0232763
-3.1357 -0.116683 -0.0246352
-3.08568 -0.120965 -0.0261033
-3.0357 -0.125501 -0.0276952
-2.98574 -0.130313 -0.0294267
-2.93582 -0.135422 -0.0313163
-2.88592 -0.140853 -0.0333839
-2.83605 -0.14663 -0.0356535
-2.78622 -0.152783 -0.0381509
-2.73641 -0.159343 -0.0409075
-2.68662 -0.166345 -0.0439576
-2.63687 -0.173827 -0.0473432
-2.58714 -0.181832 -0.0511113
-2.53743 -0.190407 -0.0553191
-2.48775 -0.199603 -0.0600318
-2.4381 -0.209477 -0.0653295
-2.38847 -0.220091 -0.0713044
-2.33886 -0.231513 -0.0780701
-2.28928 -0.243815 -0.0857598
-2.23971 -0.257073 -0.0945377
-2.19017 -0.271371 -0.104599
-2.14066 -0.286788 -0.116186
-2.09116 -0.303403 -0.129588
-2.04168 -0.321283 -0.145169
-1.99222 -0.340477 -0.163364
-1.94279 -0.360994 -0.184719
-1.89337 -0.382782 -0.209895
-1.84396 -0.40568 -0.239708
-1.79458 -0.429376 -0.275139
-1.74521 -0.453292 -0.317362
-1.69587 -0.476494 -0.367731
-1.64653 -0.497485 -0.427743
-1.59722 -0.514034 -0.498897
-1.54791 -0.52289 -0.582436
-1.49863 -0.519659 -0.678876
-1.44935 -0.498725 -0.787282
-1.40009 -0.453744 -0.904373
-1.35085 -0.378606 -1.02359
-1.30162 -0.269381 -1.13479
-1.2524 -0.126534 -1.225
-1.20319 0.043094 -1.28102
-1.15399 0.226258 -1.29311
-1.1048 0.405925 -1.25873
-1.05563 0.565851 -1.18351
-1.00646 0.695011 -1.07936
-0.957308 0.789302 -0.960217
-0.908161 0.85076 -0.838415
-0.859022 0.884888 -0.722625
-0.809892 0.898423 -0.617709
-0.76077 0.897571 -0.52557
-0.711654 0.887459 -0.446172
-0.662545 0.87187 -0.378485
-0.613443 0.853522 -0.321016
-0.564346 0.834218 -0.27223
-0.515255 0.815165 -0.230653
-0.466168 0.797095 -0.195023
-0.417086 0.780473 -0.164222
-0.368008 0.765546 -0.13735
-0.318933 0.752457 -0.11362
-0.269862 0.741256 -0.0924107
-0.220792 0.731963 -0.0731651
-0.171725 0.724564 -0.0554446
-0.12266 0.719041 -0.0388355
-0.0735954 0.715373 -0.0230052
-0.0245317 0.713543 -0.00761612
0.0245317 0.713543 0.00761612
0.0735954 0.715373 0.0230052
0.12266 0.719041 0.0388355
0.171725 0.724564 0.0554446
0.220792 0.731963 0.0731651
0.269862 0.741256 0.0924107
0.318933 0.752457 0.11362
0.368008 0.765546 0.13735
0.417086 0.780473 0.164222
0.466168 0.797095 0.195023
0.515255 0.815165 0.230653
0.564346 0.834218 0.27223
0.613443 0.853522 0.321016
0.662545 0.87187 0.378485
0.711654 0.887459 0.446172
0.76077 0.897571 0.52557
0.809892 0.898423 0.617709
0.859022 0.884888 0.722625
0.908161 0.85076 0.838415
0.957308 0.789302 0.960217
1.00646 0.695011 1.07936
1.05563 0.565851 1.18351
1.1048 0.405925 1.25873
1.15399 0.226258 1.29311
1.20319 0.043094 1.28102
1.2524 -0.126534 1.225
1.30162 -0.269381 1.13479
1.35085 -0.378606 1.02359
1.40009 -0.453744 0.904373
1.44935 -0.498725 0.787282
1.49863 -0.519659 0.678876
1.54791 -0.52289 0.582436
1.59722 -0.514034 0.498897
1.64653 -0.497485 0.427743
1.69587 -0.476494 0.367731
1.74521 -0.453292 0.317362
1.79458 -0.429376 0.275139
1.84396 -0.40568 0.239708
1.89337 -0.382782 0.209895
1.94279 -0.360994 0.184719
1.99222 -0.340477 0.163364
2.04168 -0.321283 0.145169
2.09116 -0.303403 0.129588
2.14066 -0.286788 0.116186
2.19017 -0.271371 0.104599
2.23971 -0.257073 0.0945377
2.28928 -0.243815 0.0857598
2.33886 -0.231513 0.0780701
2.38847 -0.220091 0.0713044
2.4381 -0.209477 0.0653295
2.48775 -0.199603 0.0600318
2.53743 -0.190407 0.0553191
2.58714 -0.181832 0.0511113
2.63687 -0.173827 0.0473432
2.68662 -0.166345 0.0439576
2.73641 -0.159343 0.0409075
2.78622 -0.152783 0.0381509
2.83605 -0.14663 0.0356535
2.88592 -0.140853 0.0333839
2.93582 -0.135422 0.0313163
2.98574 -0.130313 0.0294267
3.0357 -0.125501 0.0276952
3.08568 -0.120965 0.0261033
3.1357 -0.116683 0.0246352
3.18575 -0.112639 0.0232763
3.23583 -0.108813 0.0220144
3.28594 -0.10519 0.0208378
3.33609 -0.101755 0.0197374
3.38627 -0.0984917 0.0187046
3.43649 -0.0953874 0.017733
3.48674 -0.0924293 0.0168168
3.53703 -0.0896058 0.0159522
3.58736 -0.0869066 0.0151356
3.63772 -0.0843225 0.014365
3.68812 -0.0818458 0.0136383
3.73856 -0.0794697 0.0129542
3.78904 -0.0771886 0.0123108
3.83955 -0.0749976 0.011707
3.89011 -0.0728925 0.0111406
3.94071 -0.0708694 0.0106101
3.99136 -0.068925 0.0101131
4.04204 -0.0670557 0.00964784
4.09277 -0.0652585 0.0092119
4.14354 -0.0635302 0.00880337
4.19436 -0.0618679 0.00842008
4.24522 -0.0602685 0.00806025
4.29613 -0.0587292 0.00772197
4.34709 -0.0572473 0.00740371
4.39809 -0.0558202 0.00710381
4.44914 -0.0544452 0.00682099
4.50024 -0.05312 0.00655387
4.55139 -0.0518422 0.00630139
4.60259 -0.0506097 0.00606239
4.65384 -0.0494203 0.00583599
4.70515 -0.048272 0.00562122
4.75651 -0.0471631 0.00541738
4.80792 -0.0460916 0.00522363
4.85938 -0.0450559 0.00503939
4.9109 -0.0440544 0.00486397
4.96248 -0.0430857 0.00469687
5.01412 -0.0421481 0.00453751
5.06581 -0.0412405 0.00438548
5.11756 -0.0403615 0.00424028
5.16937 -0.03951 0.00410155
5.22124 -0.0386846 0.00396888
5.27317 -0.0378845 0.00384196
5.32517 -0.0371085 0.00372042
5.37723 -0.0363556 0.00360402
5.42935 -0.0356249 0.00349242
5.48154 -0.0349156 0.00338542
5.53379 -0.0342267 0.00328273
5.58611 -0.0335576 0.00318417
5.6385 -0.0329074 0.00308948
5.69096 -0.0322754 0.00299851
5.74349 -0.0316609 0.00291103
5.79609 -0.0310633 0.00282691
5.84876 -0.0304819 0.00274595
5.9015 -0.0299161 0.00266804
5.95432 -0.0293655 0.00259298
6.00721 -0.0288293 0.00252069
6.06018 -0.0283072 0.00245101
6.11323 -0.0277986 0.00238384
6.16636 -0.0273031 0.00231903
6.21956 -0.0268201 0.00225652
6.27285 -0.0263493 0.00219618
6.32622 -0.0258903 0.00213793
6.37967 -0.0254426 0.00208166
6.43321 -0.0250059 0.0020273
6.48684 -0.0245798 0.00197476
6.54055 -0.0241639 0.00192398
6.59435 -0.023758 0.00187485
6.64824 -0.0233617 0.00182735
6.70222 -0.0229747 0.00178137
6.75629 -0.0225967 0.00173688
6.81046 -0.0222274 0.0016938
6.86472 -0.0218666 0.00165208
6.91908 -0.0215139 0.00161166
6.97354 -0.0211692 0.00157251
7.02809 -0.0208322 0.00153455
7.08275 -0.0205026 0.00149776
7.13752 -0.0201803 0.00146208
7.19238 -0.019865 0.00142748
7.24735 -0.0195565 0.0013939
7.30243 -0.0192546 0.00136132
7.35762 -0.0189592 0.0013297
7.41292 -0.0186699 0.001299
7.46834 -0.0183868 0.00126918
7.52386 -0.0181095 0.00124023
7.57951 -0.0178379 0.00121209
7.63527 -0.0175719 0.00118476
7.69115 -0.0173113 0.00115819
7.74716 -0.017056 0.00113236
7.80329 -0.0168057 0.00110725
7.85954 -0.0165604 0.00108283
7.91593 -0.01632 0.00105907
7.97244 -0.0160842 0.00103596
8.02909 -0.0158531 0.00101346
8.08587 -0.0156263 0.000991573
8.14279 -0.0154039 0.00097026
8.19984 -0.0151858 0.000949514
8.25704 -0.0149717 0.000929306
8.31438 -0.0147617 0.000909628
8.37187 -0.0145555 0.000890453
8.42951 -0.0143532 0.000871774
8.4873 -0.0141545 0.000853567
8.54524 -0.0139595 0.000835825
8.60335 -0.013768 0.000818524
8.66161 -0.0135799 0.000801659
8.72003 -0.0133951 0.000785209
8.77862 -0.0132136 0.000769168
8.83738 -0.0130353 0.000753516
8.89631 -0.0128601 0.000738249
8.95541 -0.0126879 0.000723347
9.01469 -0.0125187 0.000708806
9.07416 -0.0123523 0.000694609
9.13381 -0.0121888 0.000680751
9.19365 -0.012028 0.000667217
9.25368 -0.0118699 0.000654003
9.3139 -0.0117144 0.000641093
9.37433 -0.0115614 0.000628485
9.43496 -0.0114109 0.000616163
9.4958 -0.0112629 0.000604125
9.55685 -0.0111172 0.000592358
9.61812 -0.0109739 0.000580858
9.6796 -0.0108328 0.000569613
9.74132 -0.010694 0.000558622
9.80327 -0.0105573 0.00054787
9.86545 -0.0104227 0.000537357
9.92787 -0.0102902 0.000527072
9.99054 -0.0101597 0.000517012
10.0535 -0.0100311 0.000507166
10.1166 -0.0099045 0.000497534
10.1801 -0.00977976 0.000488104
10.2438 -0.00965686 0.000478876
10.3078 -0.00953576 0.00046984
10.372 -0.00941641 0.000460994
10.4366 -0.00929877 0.00045233
10.5015 -0.00918281 0.000443846
10.5666 -0.00906848 0.000435534
10.6321 -0.00895576 0.000427392
10.6979 -0.00884459 0.000419413
10.764 -0.00873495 0.000411596
10.8305 -0.00862681 0.000403933
10.8973 -0.00852012 0.000396423
10.9644 -0.00841485 0.000389058
11.0319 -0.00831097 0.000381839
11.0998 -0.00820845 0.000374757
11.1681 -0.00810725 0.000367813
11.2368 -0.00800734 0.000360999
11.3059 -0.0079087 0.000354316
11.3754 -0.00781129 0.000347757
11.4454 -0.00771508 0.000341321
11.5158 -0.00762004 0.000335002
11.5867 -0.00752614 0.0003288
11.658 -0.00743335 0.000322708
11.7299 -0.00734165 0.000316728
11.8022 -0.007251 0.000310852
11.8751 -0.00716137 0.000305081
11.9486 -0.00707275 0.000299409
12.0226 -0.00698509 0.000293836
12.0972 -0.00689837 0.000288356
12.1724 -0.00681256 0.00028297
12.2483 -0.00672764 0.000277673
12.3248 -0.00664357 0.000272463
12.4021 -0.00656033 0.000267336
12.48 -0.00647788 0.000262292
12.5588 -0.0063962 0.000257326
12.6383 -0.00631525 0.000252437
12.7187 -0.00623501 0.000247622
12.7999 -0.00615544 0.000242879
12.8821 -0.0060765 0.000238203
12.9652 -0.00599817 0.000233595
13.0494 -0.0059204 0.000229049
13.1347 -0.00584317 0.000224566
13.2211 -0.00576642 0.000220139
13.3087 -0.00569012 0.00021577
13.3977 -0.00561422 0.000211451
13.488 -0.00553867 0.000207182
13.5799 -0.00546341 0.000202959
13.6734 -0.00538839 0.00019878
13.7687 -0.00531355 0.000194638
13.8658 -0.0052388 0.000190532
13.9651 -0.00516406 0.000186455
14.0667 -0.00508923 0.000182405
14.1708 -0.00501421 0.000178373
14.2777 -0.00493886 0.000174356
14.3879 -0.004863 0.000170341
14.5017 -0.00478645 0.000166323
14.6198 -0.00470894 0.000162287
14.7429 -0.00463013 0.000158219
14.872 -0.00454957 0.000154095
15.0087 -0.0044666 0.000149888
15.155 -0.00438022 0.000145548
15.3148 -0.00428874 0.000141001
15.4953 -0.00418888 0.000136091
15.7151 -0.00407186 0.000130415


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoopNs512/GRp_OneLoopFRG.txt <==
-15.7151 -0.00407785 -0.000130796
-15.4953 -0.00419521 -0.000136501
-15.3148 -0.00429538 -0.000141435
-15.155 -0.00438713 -0.000146006
-15.0087 -0.00447378 -0.000150367
-14.872 -0.00455702 -0.000154597
-14.7429 -0.00463784 -0.000158743
-14.6198 -0.00471691 -0.000162834
-14.5017 -0.00479468 -0.000166892
-14.3879 -0.0048715 -0.000170933
-14.2777 -0.00494761 -0.00017497
-14.1708 -0.00502323 -0.000179012
-14.0667 -0.00509852 -0.000183067
-13.9651 -0.00517362 -0.000187142
-13.8658 -0.00524863 -0.000191242
-13.7687 -0.00532365 -0.000195374
-13.6734 -0.00539878 -0.000199541
-13.5799 -0.00547409 -0.000203747
-13.488 -0.00554963 -0.000207997
-13.3977 -0.00562548 -0.000212294
-13.3087 -0.00570168 -0.00021664
-13.2211 -0.00577829 -0.00022104
-13.1347 -0.00585535 -0.000225496
-13.0494 -0.00593291 -0.000230011
-12.9652 -0.006011 -0.000234587
-12.8821 -0.00608967 -0.000239228
-12.7999 -0.00616894 -0.000243936
-12.7187 -0.00624886 -0.000248714
-12.6383 -0.00632946 -0.000253564
-12.5588 -0.00641077 -0.000258489
-12.48 -0.00649282 -0.000263492
-12.4021 -0.00657565 -0.000268575
-12.3248 -0.00665928 -0.00027374
-12.2483 -0.00674374 -0.000278991
-12.1724 -0.00682907 -0.000284329
-12.0972 -0.00691529 -0.000289759
-12.0226 -0.00700243 -0.000295282
-11.9486 -0.00709052 -0.000300901
-11.8751 -0.00717959 -0.000306619
-11.8022 -0.00726967 -0.000312438
-11.7299 -0.00736078 -0.000318363
-11.658 -0.00745296 -0.000324395
-11.5867 -0.00754624 -0.000330538
-11.5158 -0.00764064 -0.000336795
-11.4454 -0.00773619 -0.000343169
-11.3754 -0.00783292 -0.000349663
-11.3059 -0.00793087 -0.000356281
-11.2368 -0.00803006 -0.000363026
-11.1681 -0.00813053 -0.000369902
-11.0998 -0.00823231 -0.000376912
-11.0319 -0.00833542 -0.000384059
-10.9644 -0.00843991 -0.000391349
-10.8973 -0.0085458 -0.000398784
-10.8305 -0.00865313 -0.000406368
-10.764 -0.00876193 -0.000414107
-10.6979 -0.00887224 -0.000422003
-10.6321 -0.00898409 -0.000430062
-10.5666 -0.00909753 -0.000438288
-10.5015 -0.00921258 -0.000446686
-10.4366 -0.00932929 -0.00045526
-10.372 -0.00944769 -0.000464015
-10.3078 -0.00956782 -0.000472957
-10.2438 -0.00968974 -0.00048209
-10.1801 -0.00981346 -0.000491421
-10.1166 -0.00993905 -0.000500954
-10.0535 -0.0100665 -0.000510696
-9.99054 -0.010196 -0.000520652
-9.92787 -0.0103274 -0.000530829
-9.86545 -0.0104609 -0.000541234
-9.80327 -0.0105965 -0.000551871
-9.74132 -0.0107342 -0.00056275
-9.6796 -0.010874 -0.000573876
-9.61812 -0.0110162 -0.000585256
-9.55685 -0.0111606 -0.000596899
-9.4958 -0.0113074 -0.000608812
-9.43496 -0.0114566 -0.000621004
-9.37433 -0.0116082 -0.000633481
-9.3139 -0.0117624 -0.000646254
-9.25368 -0.0119192 -0.000659332
-9.19365 -0.0120786 -0.000672722
-9.13381 -0.0122407 -0.000686436
-9.07416 -0.0124056 -0.000700483
-9.01469 -0.0125734 -0.000714873
-8.95541 -0.0127441 -0.000729617
-8.89631 -0.0129178 -0.000744727
-8.83738 -0.0130945 -0.000760213
-8.77862 -0.0132744 -0.000776088
-8.72003 -0.0134576 -0.000792364
-8.66161 -0.013644 -0.000809054
-8.60335 -0.0138339 -0.000826172
-8.54524 -0.0140272 -0.000843731
-8.4873 -0.0142241 -0.000861746
-8.42951 -0.0144246 -0.000880232
-8.37187 -0.014629 -0.000899204
-8.31438 -0.0148372 -0.000918679
-8.25704 -0.0150493 -0.000938674
-8.19984 -0.0152656 -0.000959206
-8.14279 -0.015486 -0.000980293
-8.08587 -0.0157107 -0.00100196
-8.02909 -0.0159398 -0.00102421
-7.97244 -0.0161734 -0.00104708
-7.91593 -0.0164117 -0.00107059
-7.85954 -0.0166548 -0.00109476
-7.80329 -0.0169028 -0.00111961
-7.74716 -0.0171559 -0.00114517
-7.69115 -0.0174142 -0.00117146
-7.63527 -0.0176778 -0.00119851
-7.57951 -0.0179469 -0.00122635
-7.52386 -0.0182217 -0.001255
-7.46834 -0.0185023 -0.0012845
-7.41292 -0.018789 -0.00131488
-7.35762 -0.0190818 -0.00134617
-7.30243 -0.0193809 -0.00137841
-7.24735 -0.0196866 -0.00141163
-7.19238 -0.0199991 -0.00144586
-7.13752 -0.0203185 -0.00148116
-7.08275 -0.0206451 -0.00151756
-7.02809 -0.0209791 -0.00155511
-6.97354 -0.0213207 -0.00159384
-6.91908 -0.0216702 -0.00163382
-6.86472 -0.0220277 -0.00167508
-6.81046 -0.0223937 -0.00171769
-6.75629 -0.0227683 -0.00176169
-6.70222 -0.0231518 -0.00180715
-6.64824 -0.0235445 -0.00185413
-6.59435 -0.0239468 -0.00190269
-6.54055 -0.0243588 -0.0019529
-6.48684 -0.0247811 -0.00200483
-6.43321 -0.0252138 -0.00205855
-6.37967 -0.0256575 -0.00211414
-6.32622 -0.0261123 -0.0021717
-6.27285 -0.0265789 -0.0022313
-6.21956 -0.0270574 -0.00229303
-6.16636 -0.0275484 -0.002357
-6.11323 -0.0280524 -0.00242331
-6.06018 -0.0285697 -0.00249207
-6.00721 -0.029101 -0.00256339
-5.95432 -0.0296466 -0.00263739
-5.9015 -0.0302071 -0.00271421
-5.84876 -0.0307831 -0.00279398
-5.79609 -0.0313752 -0.00287684
-5.74349 -0.031984 -0.00296294
-5.69096 -0.0326102 -0.00305246
-5.6385 -0.0332543 -0.00314556
-5.58611 -0.0339172 -0.00324243
-5.53379 -0.0345995 -0.00334325
-5.48154 -0.0353021 -0.00344825
-5.42935 -0.0360258 -0.00355763
-5.37723 -0.0367715 -0.00367164
-5.32517 -0.0375401 -0.00379052
-5.27317 -0.0383325 -0.00391455
-5.22124 -0.0391497 -0.004044
-5.16937 -0.0399929 -0.00417918
-5.11756 -0.0408632 -0.00432042
-5.06581 -0.0417618 -0.00446807
-5.01412 -0.0426899 -0.0046225
-4.96248 -0.0436489 -0.00478411
-4.9109 -0.0446401 -0.00495333
-4.85938 -0.0456652 -0.00513062
-4.80792 -0.0467256 -0.00531648
-4.75651 -0.0478232 -0.00551144
-4.70515 -0.0489596 -0.00571608
-4.65384 -0.0501367 -0.00593101
-4.60259 -0.0513567 -0.00615692
-4.55139 -0.0526215 -0.00639451
-4.50024 -0.0539336 -0.00664457
-4.44914 -0.0552954 -0.00690796
-4.39809 -0.0567094 -0.00718558
-4.34709 -0.0581785 -0.00747843
-4.29613 -0.0597056 -0.00778761
-4.24522 -0.0612939 -0.00811428
-4.19436 -0.0629468 -0.00845975
-4.14354 -0.0646679 -0.00882539
-4.09277 -0.0664612 -0.00921277
-4.04204 -0.0683309 -0.00962355
-3.99136 -0.0702815 -0.0100596
-3.94071 -0.0723178 -0.0105229
-3.89011 -0.0744451 -0.0110157
-3.83955 -0.076669 -0.0115404
-3.78904 -0.0789958 -0.0120998
-3.73856 -0.0814319 -0.0126968
-3.68812 -0.0839846 -0.0133348
-3.63772 -0.0866617 -0.0140175
-3.58736 -0.0894717 -0.0147489
-3.53703 -0.0924236 -0.0155336
-3.48674 -0.0955277 -0.0163768
-3.43649 -0.0987948 -0.0172841
-3.38627 -0.102237 -0.018262
-3.33609 -0.105867 -0.0193177
-3.28594 -0.1097 -0.0204594
-3.23583 -0.113751 -0.0216964
-3.18575 -0.118039 -0.0230391
-3.1357 -0.122581 -0.0244996
-3.08568 -0.127399 -0.0260916
-3.0357 -0.132518 -0.0278306
-2.98574 -0.137963 -0.0297348
-2.93582 -0.143763 -0.0318252
-2.88592 -0.149951 -0.0341257
-2.83605 -0.156563 -0.0366648
-2.78622 -0.16364 -0.0394754
-2.73641 -0.171227 -0.0425962
-2.68662 -0.179375 -0.0460732
-2.63687 -0.188143 -0.0499606
-2.58714 -0.197596 -0.0543236
-2.53743 -0.207806 -0.05924
-2.48775 -0.218859 -0.0648044
-2.4381 -0.230847 -0.0711312
-2.38847 -0.243877 -0.0783612
-2.33886 -0.258069 -0.0866676
-2.28928 -0.273559 -0.0962661
-2.23971 -0.290497 -0.107427
-2.19017 -0.309048 -0.120491
-2.14066 -0.32939 -0.135894
-2.09116 -0.351707 -0.154196
-2.04168 -0.376175 -0.176122
-1.99222 -0.402935 -0.202621
-1.94279 -0.432045 -0.234941
-1.89337 -0.463386 -0.274731
-1.84396 -0.496501 -0.324165
-1.79458 -0.5303 -0.386087
-1.74521 -0.562554 -0.464108
-1.69587 -0.589045 -0.562537
-1.64653 -0.602251 -0.685773
-1.59722 -0.589696 -0.836438
-1.54791 -0.532978 -1.01112
-1.49863 -0.410567 -1.1933
-1.44935 -0.209278 -1.34742
-1.40009 0.0566499 -1.42622
-1.35085 0.338149 -1.39881
-1.30162 0.576311 -1.27632
-1.2524 0.738471 -1.10214
-1.20319 0.826368 -0.919926
-1.15399 0.859409 -0.755473
-1.1048 0.858313 -0.617782
-1.05563 0.838524 -0.506554
-1.00646 0.809841 -0.417944
-0.957308 0.777951 -0.347478
-0.908161 0.745958 -0.291172
-0.859022 0.715452 -0.245806
-0.809892 0.687171 -0.208886
-0.76077 0.661389 -0.178516
-0.711654 0.638131 -0.153254
-0.662545 0.617304 -0.132009
-0.613443 0.598756 -0.113945
-0.564346 0.582318 -0.0984165
-0.515255 0.567822 -0.0849228
-0.466168 0.555112 -0.0730692
-0.417086 0.544045 -0.0625413
-0.368008 0.534497 -0.0530862
-0.318933 0.526362 -0.0444971
-0.269862 0.519548 -0.0366026
-0.220792 0.513979 -0.0292583
-0.171725 0.509594 -0.0223402
-0.12266 0.506347 -0.0157394
-0.0735954 0.504201 -0.00935787
-0.0245317 0.503133 -0.00310514
0.0245317 0.503133 0.00310514
0.0735954 0.504201 0.00935787
0.12266 0.506347 0.0157394
0.171725 0.509594 0.0223402
0.220792 0.513979 0.0292583
0.269862 0.519548 0.0366026
0.318933 0.526362 0.0444971
0.368008 0.534497 0.0530862
0.417086 0.544045 0.0625413
0.466168 0.555112 0.0730692
0.515255 0.567822 0.0849228
0.564346 0.582318 0.0984165
0.613443 0.598756 0.113945
0.662545 0.617304 0.132009
0.711654 0.638131 0.153254
0.76077 0.661389 0.178516
0.809892 0.687171 0.208886
0.859022 0.715452 0.245806
0.908161 0.745958 0.291172
0.957308 0.777951 0.347478
1.00646 0.809841 0.417944
1.05563 0.838524 0.506554
1.1048 0.858313 0.617782
1.15399 0.859409 0.755473
1.20319 0.826368 0.919926
1.2524 0.738471 1.10214
1.30162 0.576311 1.27632
1.35085 0.338149 1.39881
1.40009 0.0566499 1.42622
1.44935 -0.209278 1.34742
1.49863 -0.410567 1.1933
1.54791 -0.532978 1.01112
1.59722 -0.589696 0.836438
1.64653 -0.602251 0.685773
1.69587 -0.589045 0.562537
1.74521 -0.562554 0.464108
1.79458 -0.5303 0.386087
1.84396 -0.496501 0.324165
1.89337 -0.463386 0.274731
1.94279 -0.432045 0.234941
1.99222 -0.402935 0.202621
2.04168 -0.376175 0.176122
2.09116 -0.351707 0.154196
2.14066 -0.32939 0.135894
2.19017 -0.309048 0.120491
2.23971 -0.290497 0.107427
2.28928 -0.273559 0.0962661
2.33886 -0.258069 0.0866676
2.38847 -0.243877 0.0783612
2.4381 -0.230847 0.0711312
2.48775 -0.218859 0.0648044
2.53743 -0.207806 0.05924
2.58714 -0.197596 0.0543236
2.63687 -0.188143 0.0499606
2.68662 -0.179375 0.0460732
2.73641 -0.171227 0.0425962
2.78622 -0.16364 0.0394754
2.83605 -0.156563 0.0366648
2.88592 -0.149951 0.0341257
2.93582 -0.143763 0.0318252
2.98574 -0.137963 0.0297348
3.0357 -0.132518 0.0278306
3.08568 -0.127399 0.0260916
3.1357 -0.122581 0.0244996
3.18575 -0.118039 0.0230391
3.23583 -0.113751 0.0216964
3.28594 -0.1097 0.0204594
3.33609 -0.105867 0.0193177
3.38627 -0.102237 0.018262
3.43649 -0.0987948 0.0172841
3.48674 -0.0955277 0.0163768
3.53703 -0.0924236 0.0155336
3.58736 -0.0894717 0.0147489
3.63772 -0.0866617 0.0140175
3.68812 -0.0839846 0.0133348
3.73856 -0.0814319 0.0126968
3.78904 -0.0789958 0.0120998
3.83955 -0.076669 0.0115404
3.89011 -0.0744451 0.0110157
3.94071 -0.0723178 0.0105229
3.99136 -0.0702815 0.0100596
4.04204 -0.0683309 0.00962355
4.09277 -0.0664612 0.00921277
4.14354 -0.0646679 0.00882539
4.19436 -0.0629468 0.00845975
4.24522 -0.0612939 0.00811428
4.29613 -0.0597056 0.00778761
4.34709 -0.0581785 0.00747843
4.39809 -0.0567094 0.00718558
4.44914 -0.0552954 0.00690796
4.50024 -0.0539336 0.00664457
4.55139 -0.0526215 0.00639451
4.60259 -0.0513567 0.00615692
4.65384 -0.0501367 0.00593101
4.70515 -0.0489596 0.00571608
4.75651 -0.0478232 0.00551144
4.80792 -0.0467256 0.00531648
4.85938 -0.0456652 0.00513062
4.9109 -0.0446401 0.00495333
4.96248 -0.0436489 0.00478411
5.01412 -0.0426899 0.0046225
5.06581 -0.0417618 0.00446807
5.11756 -0.0408632 0.00432042
5.16937 -0.0399929 0.00417918
5.22124 -0.0391497 0.004044
5.27317 -0.0383325 0.00391455
5.32517 -0.0375401 0.00379052
5.37723 -0.0367715 0.00367164
5.42935 -0.0360258 0.00355763
5.48154 -0.0353021 0.00344825
5.53379 -0.0345995 0.00334325
5.58611 -0.0339172 0.00324243
5.6385 -0.0332543 0.00314556
5.69096 -0.0326102 0.00305246
5.74349 -0.031984 0.00296294
5.79609 -0.0313752 0.00287684
5.84876 -0.0307831 0.00279398
5.9015 -0.0302071 0.00271421
5.95432 -0.0296466 0.00263739
6.00721 -0.029101 0.00256339
6.06018 -0.0285697 0.00249207
6.11323 -0.0280524 0.00242331
6.16636 -0.0275484 0.002357
6.21956 -0.0270574 0.00229303
6.27285 -0.0265789 0.0022313
6.32622 -0.0261123 0.0021717
6.37967 -0.0256575 0.00211414
6.43321 -0.0252138 0.00205855
6.48684 -0.0247811 0.00200483
6.54055 -0.0243588 0.0019529
6.59435 -0.0239468 0.00190269
6.64824 -0.0235445 0.00185413
6.70222 -0.0231518 0.00180715
6.75629 -0.0227683 0.00176169
6.81046 -0.0223937 0.00171769
6.86472 -0.0220277 0.00167508
6.91908 -0.0216702 0.00163382
6.97354 -0.0213207 0.00159384
7.02809 -0.0209791 0.00155511
7.08275 -0.0206451 0.00151756
7.13752 -0.0203185 0.00148116
7.19238 -0.0199991 0.00144586
7.24735 -0.0196866 0.00141163
7.30243 -0.0193809 0.00137841
7.35762 -0.0190818 0.00134617
7.41292 -0.018789 0.00131488
7.46834 -0.0185023 0.0012845
7.52386 -0.0182217 0.001255
7.57951 -0.0179469 0.00122635
7.63527 -0.0176778 0.00119851
7.69115 -0.0174142 0.00117146
7.74716 -0.0171559 0.00114517
7.80329 -0.0169028 0.00111961
7.85954 -0.0166548 0.00109476
7.91593 -0.0164117 0.00107059
7.97244 -0.0161734 0.00104708
8.02909 -0.0159398 0.00102421
8.08587 -0.0157107 0.00100196
8.14279 -0.015486 0.000980293
8.19984 -0.0152656 0.000959206
8.25704 -0.0150493 0.000938674
8.31438 -0.0148372 0.000918679
8.37187 -0.014629 0.000899204
8.42951 -0.0144246 0.000880232
8.4873 -0.0142241 0.000861746
8.54524 -0.0140272 0.000843731
8.60335 -0.0138339 0.000826172
8.66161 -0.013644 0.000809054
8.72003 -0.0134576 0.000792364
8.77862 -0.0132744 0.000776088
8.83738 -0.0130945 0.000760213
8.89631 -0.0129178 0.000744727
8.95541 -0.0127441 0.000729617
9.01469 -0.0125734 0.000714873
9.07416 -0.0124056 0.000700483
9.13381 -0.0122407 0.000686436
9.19365 -0.0120786 0.000672722
9.25368 -0.0119192 0.000659332
9.3139 -0.0117624 0.000646254
9.37433 -0.0116082 0.000633481
9.43496 -0.0114566 0.000621004
9.4958 -0.0113074 0.000608812
9.55685 -0.0111606 0.000596899
9.61812 -0.0110162 0.000585256
9.6796 -0.010874 0.000573876
9.74132 -0.0107342 0.00056275
9.80327 -0.0105965 0.000551871
9.86545 -0.0104609 0.000541234
9.92787 -0.0103274 0.000530829
9.99054 -0.010196 0.000520652
10.0535 -0.0100665 0.000510696
10.1166 -0.00993905 0.000500954
10.1801 -0.00981346 0.000491421
10.2438 -0.00968974 0.00048209
10.3078 -0.00956782 0.000472957
10.372 -0.00944769 0.000464015
10.4366 -0.00932929 0.00045526
10.5015 -0.00921258 0.000446686
10.5666 -0.00909753 0.000438288
10.6321 -0.00898409 0.000430062
10.6979 -0.00887224 0.000422003
10.764 -0.00876193 0.000414107
10.8305 -0.00865313 0.000406368
10.8973 -0.0085458 0.000398784
10.9644 -0.00843991 0.000391349
11.0319 -0.00833542 0.000384059
11.0998 -0.00823231 0.000376912
11.1681 -0.00813053 0.000369902
11.2368 -0.00803006 0.000363026
11.3059 -0.00793087 0.000356281
11.3754 -0.00783292 0.000349663
11.4454 -0.00773619 0.000343169
11.5158 -0.00764064 0.000336795
11.5867 -0.00754624 0.000330538
11.658 -0.00745296 0.000324395
11.7299 -0.00736078 0.000318363
11.8022 -0.00726967 0.000312438
11.8751 -0.00717959 0.000306619
11.9486 -0.00709052 0.000300901
12.0226 -0.00700243 0.000295282
12.0972 -0.00691529 0.000289759
12.1724 -0.00682907 0.000284329
12.2483 -0.00674374 0.000278991
12.3248 -0.00665928 0.00027374
12.4021 -0.00657565 0.000268575
12.48 -0.00649282 0.000263492
12.5588 -0.00641077 0.000258489
12.6383 -0.00632946 0.000253564
12.7187 -0.00624886 0.000248714
12.7999 -0.00616894 0.000243936
12.8821 -0.00608967 0.000239228
12.9652 -0.006011 0.000234587
13.0494 -0.00593291 0.000230011
13.1347 -0.00585535 0.000225496
13.2211 -0.00577829 0.00022104
13.3087 -0.00570168 0.00021664
13.3977 -0.00562548 0.000212294
13.488 -0.00554963 0.000207997
13.5799 -0.00547409 0.000203747
13.6734 -0.00539878 0.000199541
13.7687 -0.00532365 0.000195374
13.8658 -0.00524863 0.000191242
13.9651 -0.00517362 0.000187142
14.0667 -0.00509852 0.000183067
14.1708 -0.00502323 0.000179012
14.2777 -0.00494761 0.00017497
14.3879 -0.0048715 0.000170933
14.5017 -0.00479468 0.000166892
14.6198 -0.00471691 0.000162834
14.7429 -0.00463784 0.000158743
14.872 -0.00455702 0.000154597
15.0087 -0.00447378 0.000150367
15.155 -0.00438713 0.000146006
15.3148 -0.00429538 0.000141435
15.4953 -0.00419521 0.000136501
15.7151 -0.00407785 0.000130796


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoopNs512/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.5
#Lambda=2
#Beta=1
#Nc=1
#QUANTUM=0

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=512 aX=2 aP=0.5

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoopNs512/SigmaAOneLoop.txt <==
-15.7151 -0.999973 9.76065e-18
-15.4953 -0.999973 9.76065e-18
-15.3148 -0.999973 9.76065e-18
-15.155 -0.999973 9.76065e-18
-15.0087 -0.999973 9.76065e-18
-14.872 -0.999973 9.76065e-18
-14.7429 -0.999973 9.76065e-18
-14.6198 -0.999973 9.76065e-18
-14.5017 -0.999973 9.76065e-18
-14.3879 -0.999973 9.76065e-18
-14.2777 -0.999973 9.76065e-18
-14.1708 -0.999973 9.76065e-18
-14.0667 -0.999973 9.76065e-18
-13.9651 -0.999973 9.76065e-18
-13.8658 -0.999973 9.76065e-18
-13.7687 -0.999973 9.76065e-18
-13.6734 -0.999973 9.76065e-18
-13.5799 -0.999973 9.76065e-18
-13.488 -0.999973 9.76065e-18
-13.3977 -0.999973 9.76065e-18
-13.3087 -0.999973 9.76065e-18
-13.2211 -0.999973 9.76065e-18
-13.1347 -0.999973 9.76065e-18
-13.0494 -0.999973 9.76065e-18
-12.9652 -0.999973 9.76065e-18
-12.8821 -0.999973 9.76065e-18
-12.7999 -0.999973 9.76065e-18
-12.7187 -0.999973 9.76065e-18
-12.6383 -0.999973 9.76065e-18
-12.5588 -0.999973 9.76065e-18
-12.48 -0.999973 9.76065e-18
-12.4021 -0.999973 9.76065e-18
-12.3248 -0.999973 9.76065e-18
-12.2483 -0.999973 9.76065e-18
-12.1724 -0.999973 9.76065e-18
-12.0972 -0.999973 9.76065e-18
-12.0226 -0.999973 9.76065e-18
-11.9486 -0.999973 9.76065e-18
-11.8751 -0.999973 9.76065e-18
-11.8022 -0.999973 9.76065e-18
-11.7299 -0.999973 9.76065e-18
-11.658 -0.999973 9.76065e-18
-11.5867 -0.999973 9.76065e-18
-11.5158 -0.999973 9.76065e-18
-11.4454 -0.999973 9.76065e-18
-11.3754 -0.999973 9.76065e-18
-11.3059 -0.999973 9.76065e-18
-11.2368 -0.999973 9.76065e-18
-11.1681 -0.999973 9.76065e-18
-11.0998 -0.999973 9.76065e-18
-11.0319 -0.999973 9.76065e-18
-10.9644 -0.999973 9.76065e-18
-10.8973 -0.999973 9.76065e-18
-10.8305 -0.999973 9.76065e-18
-10.764 -0.999973 9.76065e-18
-10.6979 -0.999973 9.76065e-18
-10.6321 -0.999973 9.76065e-18
-10.5666 -0.999973 9.76065e-18
-10.5015 -0.999973 9.76065e-18
-10.4366 -0.999973 9.76065e-18
-10.372 -0.999973 9.76065e-18
-10.3078 -0.999973 9.76065e-18
-10.2438 -0.999973 9.76065e-18
-10.1801 -0.999973 9.76065e-18
-10.1166 -0.999973 9.76065e-18
-10.0535 -0.999973 9.76065e-18
-9.99054 -0.999973 9.76065e-18
-9.92787 -0.999973 9.76065e-18
-9.86545 -0.999973 9.76065e-18
-9.80327 -0.999973 9.76065e-18
-9.74132 -0.999973 9.76065e-18
-9.6796 -0.999973 9.76065e-18
-9.61812 -0.999973 9.76065e-18
-9.55685 -0.999973 9.76065e-18
-9.4958 -0.999973 9.76065e-18
-9.43496 -0.999973 9.76065e-18
-9.37433 -0.999973 9.76065e-18
-9.3139 -0.999973 9.76065e-18
-9.25368 -0.999973 9.76065e-18
-9.19365 -0.999973 9.76065e-18
-9.13381 -0.999973 9.76065e-18
-9.07416 -0.999973 9.76065e-18
-9.01469 -0.999973 9.76065e-18
-8.95541 -0.999973 9.76065e-18
-8.89631 -0.999973 9.76065e-18
-8.83738 -0.999973 9.76065e-18
-8.77862 -0.999973 9.76065e-18
-8.72003 -0.999973 9.76065e-18
-8.66161 -0.999973 9.76065e-18
-8.60335 -0.999973 9.76065e-18
-8.54524 -0.999973 9.76065e-18
-8.4873 -0.999973 9.76065e-18
-8.42951 -0.999973 9.76065e-18
-8.37187 -0.999973 9.76065e-18
-8.31438 -0.999973 9.76065e-18
-8.25704 -0.999973 9.76065e-18
-8.19984 -0.999973 9.76065e-18
-8.14279 -0.999973 9.76065e-18
-8.08587 -0.999973 9.76065e-18
-8.02909 -0.999973 9.76065e-18
-7.97244 -0.999973 9.76065e-18
-7.91593 -0.999973 9.76065e-18
-7.85954 -0.999973 9.76065e-18
-7.80329 -0.999973 9.76065e-18
-7.74716 -0.999973 9.76065e-18
-7.69115 -0.999973 9.76065e-18
-7.63527 -0.999973 9.76065e-18
-7.57951 -0.999973 9.76065e-18
-7.52386 -0.999973 9.76065e-18
-7.46834 -0.999973 9.76065e-18
-7.41292 -0.999973 9.76065e-18
-7.35762 -0.999973 9.76065e-18
-7.30243 -0.999973 9.76065e-18
-7.24735 -0.999973 9.76065e-18
-7.19238 -0.999973 9.76065e-18
-7.13752 -0.999973 9.76065e-18
-7.08275 -0.999973 9.76065e-18
-7.02809 -0.999973 9.76065e-18
-6.97354 -0.999973 9.76065e-18
-6.91908 -0.999973 9.76065e-18
-6.86472 -0.999973 9.76065e-18
-6.81046 -0.999973 9.76065e-18
-6.75629 -0.999973 9.76065e-18
-6.70222 -0.999973 9.76065e-18
-6.64824 -0.999973 9.76065e-18
-6.59435 -0.999973 9.76065e-18
-6.54055 -0.999973 9.76065e-18
-6.48684 -0.999973 9.76065e-18
-6.43321 -0.999973 9.76065e-18
-6.37967 -0.999973 9.76065e-18
-6.32622 -0.999973 9.76065e-18
-6.27285 -0.999973 9.76065e-18
-6.21956 -0.999973 9.76065e-18
-6.16636 -0.999973 9.76065e-18
-6.11323 -0.999973 9.76065e-18
-6.06018 -0.999973 9.76065e-18
-6.00721 -0.999973 9.76065e-18
-5.95432 -0.999973 9.76065e-18
-5.9015 -0.999973 9.76065e-18
-5.84876 -0.999973 9.76065e-18
-5.79609 -0.999973 9.76065e-18
-5.74349 -0.999973 9.76065e-18
-5.69096 -0.999973 9.76065e-18
-5.6385 -0.999973 9.76065e-18
-5.58611 -0.999973 9.76065e-18
-5.53379 -0.999973 9.76065e-18
-5.48154 -0.999973 9.76065e-18
-5.42935 -0.999973 9.76065e-18
-5.37723 -0.999973 9.76065e-18
-5.32517 -0.999973 9.76065e-18
-5.27317 -0.999973 9.76065e-18
-5.22124 -0.999973 9.76065e-18
-5.16937 -0.999973 9.76065e-18
-5.11756 -0.999973 9.76065e-18
-5.06581 -0.999973 9.76065e-18
-5.01412 -0.999973 9.76065e-18
-4.96248 -0.999973 9.76065e-18
-4.9109 -0.999973 9.76065e-18
-4.85938 -0.999973 9.76065e-18
-4.80792 -0.999973 9.76065e-18
-4.75651 -0.999973 9.76065e-18
-4.70515 -0.999973 9.76065e-18
-4.65384 -0.999973 9.76065e-18
-4.60259 -0.999973 9.76065e-18
-4.55139 -0.999973 9.76065e-18
-4.50024 -0.999973 9.76065e-18
-4.44914 -0.999973 9.76065e-18
-4.39809 -0.999973 9.76065e-18
-4.34709 -0.999973 9.76065e-18
-4.29613 -0.999973 9.76065e-18
-4.24522 -0.999973 9.76065e-18
-4.19436 -0.999973 9.76065e-18
-4.14354 -0.999973 9.76065e-18
-4.09277 -0.999973 9.76065e-18
-4.04204 -0.999973 9.76065e-18
-3.99136 -0.999973 9.76065e-18
-3.94071 -0.999973 9.76065e-18
-3.89011 -0.999973 9.76065e-18
-3.83955 -0.999973 9.76065e-18
-3.78904 -0.999973 9.76065e-18
-3.73856 -0.999973 9.76065e-18
-3.68812 -0.999973 9.76065e-18
-3.63772 -0.999973 9.76065e-18
-3.58736 -0.999973 9.76065e-18
-3.53703 -0.999973 9.76065e-18
-3.48674 -0.999973 9.76065e-18
-3.43649 -0.999973 9.76065e-18
-3.38627 -0.999973 9.76065e-18
-3.33609 -0.999973 9.76065e-18
-3.28594 -0.999973 9.76065e-18
-3.23583 -0.999973 9.76065e-18
-3.18575 -0.999973 9.76065e-18
-3.1357 -0.999973 9.76065e-18
-3.08568 -0.999973 9.76065e-18
-3.0357 -0.999973 9.76065e-18
-2.98574 -0.999973 9.76065e-18
-2.93582 -0.999973 9.76065e-18
-2.88592 -0.999973 9.76065e-18
-2.83605 -0.999973 9.76065e-18
-2.78622 -0.999973 9.76065e-18
-2.73641 -0.999973 9.76065e-18
-2.68662 -0.999973 9.76065e-18
-2.63687 -0.999973 9.76065e-18
-2.58714 -0.999973 9.76065e-18
-2.53743 -0.999973 9.76065e-18
-2.48775 -0.999973 9.76065e-18
-2.4381 -0.999973 9.76065e-18
-2.38847 -0.999973 9.76065e-18
-2.33886 -0.999973 9.76065e-18
-2.28928 -0.999973 9.76065e-18
-2.23971 -0.999973 9.76065e-18
-2.19017 -0.999973 9.76065e-18
-2.14066 -0.999973 9.76065e-18
-2.09116 -0.999973 9.76065e-18
-2.04168 -0.999973 9.76065e-18
-1.99222 -0.999973 9.76065e-18
-1.94279 -0.999973 9.76065e-18
-1.89337 -0.999973 9.76065e-18
-1.84396 -0.999973 9.76065e-18
-1.79458 -0.999973 9.76065e-18
-1.74521 -0.999973 9.76065e-18
-1.69587 -0.999973 9.76065e-18
-1.64653 -0.999973 9.76065e-18
-1.59722 -0.999973 9.76065e-18
-1.54791 -0.999973 9.76065e-18
-1.49863 -0.999973 9.76065e-18
-1.44935 -0.999973 9.76065e-18
-1.40009 -0.999973 9.76065e-18
-1.35085 -0.999973 9.76065e-18
-1.30162 -0.999973 9.76065e-18
-1.2524 -0.999973 9.76065e-18
-1.20319 -0.999973 9.76065e-18
-1.15399 -0.999973 9.76065e-18
-1.1048 -0.999973 9.76065e-18
-1.05563 -0.999973 9.76065e-18
-1.00646 -0.999973 9.76065e-18
-0.957308 -0.999973 9.76065e-18
-0.908161 -0.999973 9.76065e-18
-0.859022 -0.999973 9.76065e-18
-0.809892 -0.999973 9.76065e-18
-0.76077 -0.999973 9.76065e-18
-0.711654 -0.999973 9.76065e-18
-0.662545 -0.999973 9.76065e-18
-0.613443 -0.999973 9.76065e-18
-0.564346 -0.999973 9.76065e-18
-0.515255 -0.999973 9.76065e-18
-0.466168 -0.999973 9.76065e-18
-0.417086 -0.999973 9.76065e-18
-0.368008 -0.999973 9.76065e-18
-0.318933 -0.999973 9.76065e-18
-0.269862 -0.999973 9.76065e-18
-0.220792 -0.999973 9.76065e-18
-0.171725 -0.999973 9.76065e-18
-0.12266 -0.999973 9.76065e-18
-0.0735954 -0.999973 9.76065e-18
-0.0245317 -0.999973 9.76065e-18
0.0245317 -0.999973 9.76065e-18
0.0735954 -0.999973 9.76065e-18
0.12266 -0.999973 9.76065e-18
0.171725 -0.999973 9.76065e-18
0.220792 -0.999973 9.76065e-18
0.269862 -0.999973 9.76065e-18
0.318933 -0.999973 9.76065e-18
0.368008 -0.999973 9.76065e-18
0.417086 -0.999973 9.76065e-18
0.466168 -0.999973 9.76065e-18
0.515255 -0.999973 9.76065e-18
0.564346 -0.999973 9.76065e-18
0.613443 -0.999973 9.76065e-18
0.662545 -0.999973 9.76065e-18
0.711654 -0.999973 9.76065e-18
0.76077 -0.999973 9.76065e-18
0.809892 -0.999973 9.76065e-18
0.859022 -0.999973 9.76065e-18
0.908161 -0.999973 9.76065e-18
0.957308 -0.999973 9.76065e-18
1.00646 -0.999973 9.76065e-18
1.05563 -0.999973 9.76065e-18
1.1048 -0.999973 9.76065e-18
1.15399 -0.999973 9.76065e-18
1.20319 -0.999973 9.76065e-18
1.2524 -0.999973 9.76065e-18
1.30162 -0.999973 9.76065e-18
1.35085 -0.999973 9.76065e-18
1.40009 -0.999973 9.76065e-18
1.44935 -0.999973 9.76065e-18
1.49863 -0.999973 9.76065e-18
1.54791 -0.999973 9.76065e-18
1.59722 -0.999973 9.76065e-18
1.64653 -0.999973 9.76065e-18
1.69587 -0.999973 9.76065e-18
1.74521 -0.999973 9.76065e-18
1.79458 -0.999973 9.76065e-18
1.84396 -0.999973 9.76065e-18
1.89337 -0.999973 9.76065e-18
1.94279 -0.999973 9.76065e-18
1.99222 -0.999973 9.76065e-18
2.04168 -0.999973 9.76065e-18
2.09116 -0.999973 9.76065e-18
2.14066 -0.999973 9.76065e-18
2.19017 -0.999973 9.76065e-18
2.23971 -0.999973 9.76065e-18
2.28928 -0.999973 9.76065e-18
2.33886 -0.999973 9.76065e-18
2.38847 -0.999973 9.76065e-18
2.4381 -0.999973 9.76065e-18
2.48775 -0.999973 9.76065e-18
2.53743 -0.999973 9.76065e-18
2.58714 -0.999973 9.76065e-18
2.63687 -0.999973 9.76065e-18
2.68662 -0.999973 9.76065e-18
2.73641 -0.999973 9.76065e-18
2.78622 -0.999973 9.76065e-18
2.83605 -0.999973 9.76065e-18
2.88592 -0.999973 9.76065e-18
2.93582 -0.999973 9.76065e-18
2.98574 -0.999973 9.76065e-18
3.0357 -0.999973 9.76065e-18
3.08568 -0.999973 9.76065e-18
3.1357 -0.999973 9.76065e-18
3.18575 -0.999973 9.76065e-18
3.23583 -0.999973 9.76065e-18
3.28594 -0.999973 9.76065e-18
3.33609 -0.999973 9.76065e-18
3.38627 -0.999973 9.76065e-18
3.43649 -0.999973 9.76065e-18
3.48674 -0.999973 9.76065e-18
3.53703 -0.999973 9.76065e-18
3.58736 -0.999973 9.76065e-18
3.63772 -0.999973 9.76065e-18
3.68812 -0.999973 9.76065e-18
3.73856 -0.999973 9.76065e-18
3.78904 -0.999973 9.76065e-18
3.83955 -0.999973 9.76065e-18
3.89011 -0.999973 9.76065e-18
3.94071 -0.999973 9.76065e-18
3.99136 -0.999973 9.76065e-18
4.04204 -0.999973 9.76065e-18
4.09277 -0.999973 9.76065e-18
4.14354 -0.999973 9.76065e-18
4.19436 -0.999973 9.76065e-18
4.24522 -0.999973 9.76065e-18
4.29613 -0.999973 9.76065e-18
4.34709 -0.999973 9.76065e-18
4.39809 -0.999973 9.76065e-18
4.44914 -0.999973 9.76065e-18
4.50024 -0.999973 9.76065e-18
4.55139 -0.999973 9.76065e-18
4.60259 -0.999973 9.76065e-18
4.65384 -0.999973 9.76065e-18
4.70515 -0.999973 9.76065e-18
4.75651 -0.999973 9.76065e-18
4.80792 -0.999973 9.76065e-18
4.85938 -0.999973 9.76065e-18
4.9109 -0.999973 9.76065e-18
4.96248 -0.999973 9.76065e-18
5.01412 -0.999973 9.76065e-18
5.06581 -0.999973 9.76065e-18
5.11756 -0.999973 9.76065e-18
5.16937 -0.999973 9.76065e-18
5.22124 -0.999973 9.76065e-18
5.27317 -0.999973 9.76065e-18
5.32517 -0.999973 9.76065e-18
5.37723 -0.999973 9.76065e-18
5.42935 -0.999973 9.76065e-18
5.48154 -0.999973 9.76065e-18
5.53379 -0.999973 9.76065e-18
5.58611 -0.999973 9.76065e-18
5.6385 -0.999973 9.76065e-18
5.69096 -0.999973 9.76065e-18
5.74349 -0.999973 9.76065e-18
5.79609 -0.999973 9.76065e-18
5.84876 -0.999973 9.76065e-18
5.9015 -0.999973 9.76065e-18
5.95432 -0.999973 9.76065e-18
6.00721 -0.999973 9.76065e-18
6.06018 -0.999973 9.76065e-18
6.11323 -0.999973 9.76065e-18
6.16636 -0.999973 9.76065e-18
6.21956 -0.999973 9.76065e-18
6.27285 -0.999973 9.76065e-18
6.32622 -0.999973 9.76065e-18
6.37967 -0.999973 9.76065e-18
6.43321 -0.999973 9.76065e-18
6.48684 -0.999973 9.76065e-18
6.54055 -0.999973 9.76065e-18
6.59435 -0.999973 9.76065e-18
6.64824 -0.999973 9.76065e-18
6.70222 -0.999973 9.76065e-18
6.75629 -0.999973 9.76065e-18
6.81046 -0.999973 9.76065e-18
6.86472 -0.999973 9.76065e-18
6.91908 -0.999973 9.76065e-18
6.97354 -0.999973 9.76065e-18
7.02809 -0.999973 9.76065e-18
7.08275 -0.999973 9.76065e-18
7.13752 -0.999973 9.76065e-18
7.19238 -0.999973 9.76065e-18
7.24735 -0.999973 9.76065e-18
7.30243 -0.999973 9.76065e-18
7.35762 -0.999973 9.76065e-18
7.41292 -0.999973 9.76065e-18
7.46834 -0.999973 9.76065e-18
7.52386 -0.999973 9.76065e-18
7.57951 -0.999973 9.76065e-18
7.63527 -0.999973 9.76065e-18
7.69115 -0.999973 9.76065e-18
7.74716 -0.999973 9.76065e-18
7.80329 -0.999973 9.76065e-18
7.85954 -0.999973 9.76065e-18
7.91593 -0.999973 9.76065e-18
7.97244 -0.999973 9.76065e-18
8.02909 -0.999973 9.76065e-18
8.08587 -0.999973 9.76065e-18
8.14279 -0.999973 9.76065e-18
8.19984 -0.999973 9.76065e-18
8.25704 -0.999973 9.76065e-18
8.31438 -0.999973 9.76065e-18
8.37187 -0.999973 9.76065e-18
8.42951 -0.999973 9.76065e-18
8.4873 -0.999973 9.76065e-18
8.54524 -0.999973 9.76065e-18
8.60335 -0.999973 9.76065e-18
8.66161 -0.999973 9.76065e-18
8.72003 -0.999973 9.76065e-18
8.77862 -0.999973 9.76065e-18
8.83738 -0.999973 9.76065e-18
8.89631 -0.999973 9.76065e-18
8.95541 -0.999973 9.76065e-18
9.01469 -0.999973 9.76065e-18
9.07416 -0.999973 9.76065e-18
9.13381 -0.999973 9.76065e-18
9.19365 -0.999973 9.76065e-18
9.25368 -0.999973 9.76065e-18
9.3139 -0.999973 9.76065e-18
9.37433 -0.999973 9.76065e-18
9.43496 -0.999973 9.76065e-18
9.4958 -0.999973 9.76065e-18
9.55685 -0.999973 9.76065e-18
9.61812 -0.999973 9.76065e-18
9.6796 -0.999973 9.76065e-18
9.74132 -0.999973 9.76065e-18
9.80327 -0.999973 9.76065e-18
9.86545 -0.999973 9.76065e-18
9.92787 -0.999973 9.76065e-18
9.99054 -0.999973 9.76065e-18
10.0535 -0.999973 9.76065e-18
10.1166 -0.999973 9.76065e-18
10.1801 -0.999973 9.76065e-18
10.2438 -0.999973 9.76065e-18
10.3078 -0.999973 9.76065e-18
10.372 -0.999973 9.76065e-18
10.4366 -0.999973 9.76065e-18
10.5015 -0.999973 9.76065e-18
10.5666 -0.999973 9.76065e-18
10.6321 -0.999973 9.76065e-18
10.6979 -0.999973 9.76065e-18
10.764 -0.999973 9.76065e-18
10.8305 -0.999973 9.76065e-18
10.8973 -0.999973 9.76065e-18
10.9644 -0.999973 9.76065e-18
11.0319 -0.999973 9.76065e-18
11.0998 -0.999973 9.76065e-18
11.1681 -0.999973 9.76065e-18
11.2368 -0.999973 9.76065e-18
11.3059 -0.999973 9.76065e-18
11.3754 -0.999973 9.76065e-18
11.4454 -0.999973 9.76065e-18
11.5158 -0.999973 9.76065e-18
11.5867 -0.999973 9.76065e-18
11.658 -0.999973 9.76065e-18
11.7299 -0.999973 9.76065e-18
11.8022 -0.999973 9.76065e-18
11.8751 -0.999973 9.76065e-18
11.9486 -0.999973 9.76065e-18
12.0226 -0.999973 9.76065e-18
12.0972 -0.999973 9.76065e-18
12.1724 -0.999973 9.76065e-18
12.2483 -0.999973 9.76065e-18
12.3248 -0.999973 9.76065e-18
12.4021 -0.999973 9.76065e-18
12.48 -0.999973 9.76065e-18
12.5588 -0.999973 9.76065e-18
12.6383 -0.999973 9.76065e-18
12.7187 -0.999973 9.76065e-18
12.7999 -0.999973 9.76065e-18
12.8821 -0.999973 9.76065e-18
12.9652 -0.999973 9.76065e-18
13.0494 -0.999973 9.76065e-18
13.1347 -0.999973 9.76065e-18
13.2211 -0.999973 9.76065e-18
13.3087 -0.999973 9.76065e-18
13.3977 -0.999973 9.76065e-18
13.488 -0.999973 9.76065e-18
13.5799 -0.999973 9.76065e-18
13.6734 -0.999973 9.76065e-18
13.7687 -0.999973 9.76065e-18
13.8658 -0.999973 9.76065e-18
13.9651 -0.999973 9.76065e-18
14.0667 -0.999973 9.76065e-18
14.1708 -0.999973 9.76065e-18
14.2777 -0.999973 9.76065e-18
14.3879 -0.999973 9.76065e-18
14.5017 -0.999973 9.76065e-18
14.6198 -0.999973 9.76065e-18
14.7429 -0.999973 9.76065e-18
14.872 -0.999973 9.76065e-18
15.0087 -0.999973 9.76065e-18
15.155 -0.999973 9.76065e-18
15.3148 -0.999973 9.76065e-18
15.4953 -0.999973 9.76065e-18
15.7151 -0.999973 9.76065e-18


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoopNs512/SigmaATwoLoop.txt <==
-15.7151 -0.00192185 0.000411856
-15.4953 -0.00321877 0.000270822
-15.3148 -0.00402073 0.00038953
-15.155 -0.00468652 0.000302758
-15.0087 -0.00523984 0.00039052
-14.872 -0.0057592 0.000322695
-14.7429 -0.0062445 0.00039627
-14.6198 -0.00672772 0.000339032
-14.5017 -0.00720446 0.000404196
-14.3879 -0.0076881 0.000354232
-14.2777 -0.00816789 0.00041419
-14.1708 -0.00864277 0.000370287
-14.0667 -0.00909543 0.00042734
-13.9651 -0.00951878 0.000388871
-13.8658 -0.00990001 0.000444034
-13.7687 -0.0102401 0.000409696
-13.6734 -0.010539 0.000462743
-13.5799 -0.0108065 0.000431137
-13.488 -0.0110477 0.000482012
-13.3977 -0.0112716 0.000452581
-13.3087 -0.0114813 0.000501694
-13.2211 -0.0116825 0.000474247
-13.1347 -0.0118761 0.000521967
-13.0494 -0.0120659 0.000496349
-12.9652 -0.0122517 0.000542954
-12.8821 -0.012436 0.000519029
-12.7999 -0.0126184 0.000564734
-12.7187 -0.0128008 0.000542388
-12.6383 -0.0129824 0.000587369
-12.5588 -0.0131648 0.000566508
-12.48 -0.0133473 0.000610914
-12.4021 -0.0135311 0.000591462
-12.3248 -0.0137155 0.000635421
-12.2483 -0.0139016 0.000617319
-12.1724 -0.0140888 0.000660947
-12.0972 -0.0142779 0.00064415
-12.0226 -0.0144684 0.000687549
-11.9486 -0.014661 0.000672024
-11.8751 -0.0148554 0.000715291
-11.8022 -0.0150521 0.000701014
-11.7299 -0.0152507 0.000744239
-11.658 -0.0154518 0.000731196
-11.5867 -0.0156551 0.000774464
-11.5158 -0.0158611 0.000762649
-11.4454 -0.0160694 0.000806042
-11.3754 -0.0162805 0.000795457
-11.3059 -0.0164942 0.000839055
-11.2368 -0.0167109 0.000829708
-11.1681 -0.0169303 0.000873592
-11.0998 -0.0171528 0.000865497
-11.0319 -0.0173783 0.000909744
-10.9644 -0.0176071 0.000902925
-10.8973 -0.017839 0.000947615
-10.8305 -0.0180744 0.000942097
-10.764 -0.0183131 0.000987312
-10.6979 -0.0185554 0.000983131
-10.6321 -0.0188012 0.00102895
-10.5666 -0.0190509 0.00102615
-10.5015 -0.0193043 0.00107266
-10.4366 -0.0195617 0.00107128
-10.372 -0.019823 0.00111857
-10.3078 -0.0200885 0.00111867
-10.2438 -0.0203582 0.00116684
-10.1801 -0.0206323 0.00116847
-10.1166 -0.0209107 0.00121761
-10.0535 -0.0211939 0.00122085
-9.99054 -0.0214816 0.00127106
-9.92787 -0.0217742 0.00127599
-9.86545 -0.0220716 0.00132738
-9.80327 -0.0223742 0.00133408
-9.74132 -0.0226819 0.00138676
-9.6796 -0.0229951 0.00139533
-9.61812 -0.0233136 0.00144943
-9.55685 -0.0236378 0.00145997
-9.4958 -0.0239677 0.00151562
-9.43496 -0.0243036 0.00152824
-9.37433 -0.0246455 0.00158559
-9.3139 -0.0249937 0.00160042
-9.25368 -0.0253482 0.00165962
-9.19365 -0.0257094 0.00167681
-9.13381 -0.0260773 0.00173802
-9.07416 -0.0264522 0.00175772
-9.01469 -0.0268342 0.00182112
-8.95541 -0.0272236 0.00184351
-8.89631 -0.0276204 0.0019093
-8.83738 -0.0280251 0.00193455
-8.77862 -0.0284377 0.00200295
-8.72003 -0.0288586 0.00203129
-8.66161 -0.0292878 0.00210252
-8.60335 -0.0297258 0.00213417
-8.54524 -0.0301727 0.0022085
-8.4873 -0.0306288 0.00224372
-8.42951 -0.0310943 0.00232142
-8.37187 -0.0315696 0.00236049
-8.31438 -0.0320549 0.00244188
-8.25704 -0.0325506 0.00248511
-8.19984 -0.0330569 0.00257053
-8.14279 -0.0335743 0.00261827
-8.08587 -0.0341029 0.0027081
-8.02909 -0.0346432 0.00276074
-7.97244 -0.0351955 0.00285539
-7.91593 -0.0357603 0.00291336
-7.85954 -0.0363378 0.00301331
-7.80329 -0.0369286 0.00307709
-7.74716 -0.037533 0.00318284
-7.69115 -0.0381515 0.00325298
-7.63527 -0.0387845 0.00336512
-7.57951 -0.0394326 0.0034422
-7.52386 -0.0400963 0.00356137
-7.46834 -0.040776 0.00364609
-7.41292 -0.0414723 0.00377302
-7.35762 -0.0421858 0.00386613
-7.30243 -0.0429171 0.00400163
-7.24735 -0.0436668 0.00410399
-7.19238 -0.0444355 0.00424899
-7.13752 -0.045224 0.00436156
-7.08275 -0.0460329 0.0045171
-7.02809 -0.046863 0.00464098
-6.97354 -0.047715 0.00480823
-6.91908 -0.0485898 0.00494468
-6.86472 -0.0494883 0.00512498
-6.81046 -0.0504112 0.00527543
-6.75629 -0.0513597 0.0054703
-6.70222 -0.0523345 0.00563636
-6.64824 -0.0533368 0.00584757
-6.59435 -0.0543677 0.0060311
-6.54055 -0.0554282 0.00626064
-6.48684 -0.0565196 0.0064638
-6.43321 -0.0576431 0.00671397
-6.37967 -0.0588 0.00693922
-6.32622 -0.0599917 0.00721269
-6.27285 -0.0612198 0.00746291
-6.21956 -0.0624855 0.00776278
-6.16636 -0.0637908 0.00804128
-6.11323 -0.0651371 0.00837113
-6.06018 -0.0665263 0.00868181
-6.00721 -0.0679603 0.00904585
-5.95432 -0.069441 0.00939324
-5.9015 -0.0709707 0.0097964
-5.84876 -0.0725514 0.0101858
-5.79609 -0.0741856 0.0106339
-5.74349 -0.0758757 0.0110718
-5.69096 -0.0776243 0.0115717
-5.6385 -0.0794341 0.0120653
-5.58611 -0.0813082 0.0126252
-5.53379 -0.0832496 0.0131836
-5.48154 -0.0852615 0.0138132
-5.42935 -0.0873474 0.0144471
-5.37723 -0.089511 0.0151581
-5.32517 -0.091756 0.0158803
-5.27317 -0.0940866 0.0166869
-5.22124 -0.0965071 0.0175129
-5.16937 -0.0990221 0.0184322
-5.11756 -0.101636 0.0193809
-5.06581 -0.104355 0.0204338
-5.01412 -0.107183 0.0215283
-4.96248 -0.110126 0.0227403
-4.9109 -0.11319 0.0240089
-4.85938 -0.116381 0.0254116
-4.80792 -0.119706 0.0268894
-4.75651 -0.123171 0.0285217
-4.70515 -0.126783 0.0302523
-4.65384 -0.130549 0.0321627
-4.60259 -0.134476 0.0342002
-4.55139 -0.138572 0.0364496
-4.50024 -0.142843 0.038862
-4.44914 -0.147297 0.0415265
-4.39809 -0.15194 0.0443993
-4.34709 -0.156779 0.0475747
-4.29613 -0.161817 0.0510155
-4.24522 -0.16706 0.0548226
-4.19436 -0.172509 0.0589669
-4.14354 -0.178165 0.0635577
-4.09277 -0.184022 0.0685755
-4.04204 -0.190075 0.0741399
-3.99136 -0.196309 0.0802427
-3.94071 -0.202705 0.0870152
-3.89011 -0.209234 0.0944616
-3.83955 -0.215856 0.102725
-3.78904 -0.222517 0.111822
-3.73856 -0.229149 0.121905
-3.68812 -0.235661 0.132996
-3.63772 -0.241938 0.145251
-3.58736 -0.247841 0.158685
-3.53703 -0.253196 0.173437
-3.48674 -0.257798 0.189492
-3.43649 -0.261407 0.206937
-3.38627 -0.263751 0.225685
-3.33609 -0.264532 0.245723
-3.28594 -0.263438 0.266835
-3.23583 -0.260162 0.288852
-3.18575 -0.254428 0.311382
-3.1357 -0.246016 0.334072
-3.08568 -0.234805 0.356359
-3.0357 -0.220796 0.377761
-2.98574 -0.204138 0.397648
-2.93582 -0.185132 0.415559
-2.88592 -0.164218 0.430985
-2.83605 -0.141947 0.443682
-2.78622 -0.118924 0.45343
-2.73641 -0.0957657 0.460306
-2.68662 -0.0730383 0.46441
-2.63687 -0.0512242 0.466098
-2.58714 -0.0306952 0.465678
-2.53743 -0.0117043 0.463635
-2.48775 0.00560946 0.460335
-2.4381 0.0212064 0.456254
-2.38847 0.0351272 0.451703
-2.33886 0.0474734 0.447073
-2.28928 0.0583888 0.442577
-2.23971 0.0680445 0.43851
-2.19017 0.0766275 0.434989
-2.14066 0.0843327 0.432224
-2.09116 0.0913575 0.43026
-2.04168 0.0978996 0.429245
-1.99222 0.104156 0.429172
-1.94279 0.110323 0.430144
-1.89337 0.116599 0.432116
-1.84396 0.123184 0.435151
-1.79458 0.130285 0.439169
-1.74521 0.138113 0.44419
-1.69587 0.146888 0.450086
-1.64653 0.156834 0.456821
-1.59722 0.168184 0.464197
-1.54791 0.181164 0.472096
-1.49863 0.195996 0.48022
-1.44935 0.212879 0.48834
-1.40009 0.231974 0.496036
-1.35085 0.253385 0.502951
-1.30162 0.277133 0.508547
-1.2524 0.303134 0.512374
-1.20319 0.331177 0.513843
-1.15399 0.360911 0.512517
-1.1048 0.391845 0.507904
-1.05563 0.423368 0.499759
-1.00646 0.454784 0.487868
-0.957308 0.485365 0.472329
-0.908161 0.514413 0.453306
-0.859022 0.541319 0.431261
-0.809892 0.565615 0.406659
-0.76077 0.586996 0.380174
-0.711654 0.605331 0.352371
-0.662545 0.62065 0.323913
-0.613443 0.633113 0.295266
-0.564346 0.642975 0.266929
-0.515255 0.650551 0.239169
-0.466168 0.656185 0.212279
-0.417086 0.660219 0.18633
-0.368008 0.66298 0.16144
-0.318933 0.664764 0.137535
-0.269862 0.665829 0.114618
-0.220792 0.666395 0.0925245
-0.171725 0.666641 0.0711926
-0.12266 0.666706 0.0504123
-0.0735954 0.666694 0.0300883
-0.0245317 0.666671 0.00999006
0.0245317 0.666671 -0.00999006
0.0735954 0.666694 -0.0300883
0.12266 0.666706 -0.0504123
0.171725 0.666641 -0.0711926
0.220792 0.666395 -0.0925245
0.269862 0.665829 -0.114618
0.318933 0.664764 -0.137535
0.368008 0.66298 -0.16144
0.417086 0.660219 -0.18633
0.466168 0.656185 -0.212279
0.515255 0.650551 -0.239169
0.564346 0.642975 -0.266929
0.613443 0.633113 -0.295266
0.662545 0.62065 -0.323913
0.711654 0.605331 -0.352371
0.76077 0.586996 -0.380174
0.809892 0.565615 -0.406659
0.859022 0.541319 -0.431261
0.908161 0.514413 -0.453306
0.957308 0.485365 -0.472329
1.00646 0.454784 -0.487868
1.05563 0.423368 -0.499759
1.1048 0.391845 -0.507904
1.15399 0.360911 -0.512517
1.20319 0.331177 -0.513843
1.2524 0.303134 -0.512374
1.30162 0.277133 -0.508547
1.35085 0.253385 -0.502951
1.40009 0.231974 -0.496036
1.44935 0.212879 -0.48834
1.49863 0.195996 -0.48022
1.54791 0.181164 -0.472096
1.59722 0.168184 -0.464197
1.64653 0.156834 -0.456821
1.69587 0.146888 -0.450086
1.74521 0.138113 -0.44419
1.79458 0.130285 -0.439169
1.84396 0.123184 -0.435151
1.89337 0.116599 -0.432116
1.94279 0.110323 -0.430144
1.99222 0.104156 -0.429172
2.04168 0.0978996 -0.429245
2.09116 0.0913575 -0.43026
2.14066 0.0843327 -0.432224
2.19017 0.0766275 -0.434989
2.23971 0.0680445 -0.43851
2.28928 0.0583888 -0.442577
2.33886 0.0474734 -0.447073
2.38847 0.0351272 -0.451703
2.4381 0.0212064 -0.456254
2.48775 0.00560946 -0.460335
2.53743 -0.0117043 -0.463635
2.58714 -0.0306952 -0.465678
2.63687 -0.0512242 -0.466098
2.68662 -0.0730383 -0.46441
2.73641 -0.0957657 -0.460306
2.78622 -0.118924 -0.45343
2.83605 -0.141947 -0.443682
2.88592 -0.164218 -0.430985
2.93582 -0.185132 -0.415559
2.98574 -0.204138 -0.397648
3.0357 -0.220796 -0.377761
3.08568 -0.234805 -0.356359
3.1357 -0.246016 -0.334072
3.18575 -0.254428 -0.311382
3.23583 -0.260162 -0.288852
3.28594 -0.263438 -0.266835
3.33609 -0.264532 -0.245723
3.38627 -0.263751 -0.225685
3.43649 -0.261407 -0.206937
3.48674 -0.257798 -0.189492
3.53703 -0.253196 -0.173437
3.58736 -0.247841 -0.158685
3.63772 -0.241938 -0.145251
3.68812 -0.235661 -0.132996
3.73856 -0.229149 -0.121905
3.78904 -0.222517 -0.111822
3.83955 -0.215856 -0.102725
3.89011 -0.209234 -0.0944616
3.94071 -0.202705 -0.0870152
3.99136 -0.196309 -0.0802427
4.04204 -0.190075 -0.0741399
4.09277 -0.184022 -0.0685755
4.14354 -0.178165 -0.0635577
4.19436 -0.172509 -0.0589669
4.24522 -0.16706 -0.0548226
4.29613 -0.161817 -0.0510155
4.34709 -0.156779 -0.0475747
4.39809 -0.15194 -0.0443993
4.44914 -0.147297 -0.0415265
4.50024 -0.142843 -0.038862
4.55139 -0.138572 -0.0364496
4.60259 -0.134476 -0.0342002
4.65384 -0.130549 -0.0321627
4.70515 -0.126783 -0.0302523
4.75651 -0.123171 -0.0285217
4.80792 -0.119706 -0.0268894
4.85938 -0.116381 -0.0254116
4.9109 -0.11319 -0.0240089
4.96248 -0.110126 -0.0227403
5.01412 -0.107183 -0.0215283
5.06581 -0.104355 -0.0204338
5.11756 -0.101636 -0.0193809
5.16937 -0.0990221 -0.0184322
5.22124 -0.0965071 -0.0175129
5.27317 -0.0940866 -0.0166869
5.32517 -0.091756 -0.0158803
5.37723 -0.089511 -0.0151581
5.42935 -0.0873474 -0.0144471
5.48154 -0.0852615 -0.0138132
5.53379 -0.0832496 -0.0131836
5.58611 -0.0813082 -0.0126252
5.6385 -0.0794341 -0.0120653
5.69096 -0.0776243 -0.0115717
5.74349 -0.0758757 -0.0110718
5.79609 -0.0741856 -0.0106339
5.84876 -0.0725514 -0.0101858
5.9015 -0.0709707 -0.0097964
5.95432 -0.069441 -0.00939324
6.00721 -0.0679603 -0.00904585
6.06018 -0.0665263 -0.00868181
6.11323 -0.0651371 -0.00837113
6.16636 -0.0637908 -0.00804128
6.21956 -0.0624855 -0.00776278
6.27285 -0.0612198 -0.00746291
6.32622 -0.0599917 -0.00721269
6.37967 -0.0588 -0.00693922
6.43321 -0.0576431 -0.00671397
6.48684 -0.0565196 -0.0064638
6.54055 -0.0554282 -0.00626064
6.59435 -0.0543677 -0.0060311
6.64824 -0.0533368 -0.00584757
6.70222 -0.0523345 -0.00563636
6.75629 -0.0513597 -0.0054703
6.81046 -0.0504112 -0.00527543
6.86472 -0.0494883 -0.00512498
6.91908 -0.0485898 -0.00494468
6.97354 -0.047715 -0.00480823
7.02809 -0.046863 -0.00464098
7.08275 -0.0460329 -0.0045171
7.13752 -0.045224 -0.00436156
7.19238 -0.0444355 -0.00424899
7.24735 -0.0436668 -0.00410399
7.30243 -0.0429171 -0.00400163
7.35762 -0.0421858 -0.00386613
7.41292 -0.0414723 -0.00377302
7.46834 -0.040776 -0.00364609
7.52386 -0.0400963 -0.00356137
7.57951 -0.0394326 -0.0034422
7.63527 -0.0387845 -0.00336512
7.69115 -0.0381515 -0.00325298
7.74716 -0.037533 -0.00318284
7.80329 -0.0369286 -0.00307709
7.85954 -0.0363378 -0.00301331
7.91593 -0.0357603 -0.00291336
7.97244 -0.0351955 -0.00285539
8.02909 -0.0346432 -0.00276074
8.08587 -0.0341029 -0.0027081
8.14279 -0.0335743 -0.00261827
8.19984 -0.0330569 -0.00257053
8.25704 -0.0325506 -0.00248511
8.31438 -0.0320549 -0.00244188
8.37187 -0.0315696 -0.00236049
8.42951 -0.0310943 -0.00232142
8.4873 -0.0306288 -0.00224372
8.54524 -0.0301727 -0.0022085
8.60335 -0.0297258 -0.00213417
8.66161 -0.0292878 -0.00210252
8.72003 -0.0288586 -0.00203129
8.77862 -0.0284377 -0.00200295
8.83738 -0.0280251 -0.00193455
8.89631 -0.0276204 -0.0019093
8.95541 -0.0272236 -0.00184351
9.01469 -0.0268342 -0.00182112
9.07416 -0.0264522 -0.00175772
9.13381 -0.0260773 -0.00173802
9.19365 -0.0257094 -0.00167681
9.25368 -0.0253482 -0.00165962
9.3139 -0.0249937 -0.00160042
9.37433 -0.0246455 -0.00158559
9.43496 -0.0243036 -0.00152824
9.4958 -0.0239677 -0.00151562
9.55685 -0.0236378 -0.00145997
9.61812 -0.0233136 -0.00144943
9.6796 -0.0229951 -0.00139533
9.74132 -0.0226819 -0.00138676
9.80327 -0.0223742 -0.00133408
9.86545 -0.0220716 -0.00132738
9.92787 -0.0217742 -0.00127599
9.99054 -0.0214816 -0.00127106
10.0535 -0.0211939 -0.00122085
10.1166 -0.0209107 -0.00121761
10.1801 -0.0206323 -0.00116847
10.2438 -0.0203582 -0.00116684
10.3078 -0.0200885 -0.00111867
10.372 -0.019823 -0.00111857
10.4366 -0.0195617 -0.00107128
10.5015 -0.0193043 -0.00107266
10.5666 -0.0190509 -0.00102615
10.6321 -0.0188012 -0.00102895
10.6979 -0.0185554 -0.000983131
10.764 -0.0183131 -0.000987312
10.8305 -0.0180744 -0.000942097
10.8973 -0.017839 -0.000947615
10.9644 -0.0176071 -0.000902925
11.0319 -0.0173783 -0.000909744
11.0998 -0.0171528 -0.000865497
11.1681 -0.0169303 -0.000873592
11.2368 -0.0167109 -0.000829708
11.3059 -0.0164942 -0.000839055
11.3754 -0.0162805 -0.000795457
11.4454 -0.0160694 -0.000806042
11.5158 -0.0158611 -0.000762649
11.5867 -0.0156551 -0.000774464
11.658 -0.0154518 -0.000731196
11.7299 -0.0152507 -0.000744239
11.8022 -0.0150521 -0.000701014
11.8751 -0.0148554 -0.000715291
11.9486 -0.014661 -0.000672024
12.0226 -0.0144684 -0.000687549
12.0972 -0.0142779 -0.00064415
12.1724 -0.0140888 -0.000660947
12.2483 -0.0139016 -0.000617319
12.3248 -0.0137155 -0.000635421
12.4021 -0.0135311 -0.000591462
12.48 -0.0133473 -0.000610914
12.5588 -0.0131648 -0.000566508
12.6383 -0.0129824 -0.000587369
12.7187 -0.0128008 -0.000542388
12.7999 -0.0126184 -0.000564734
12.8821 -0.012436 -0.000519029
12.9652 -0.0122517 -0.000542954
13.0494 -0.0120659 -0.000496349
13.1347 -0.0118761 -0.000521967
13.2211 -0.0116825 -0.000474247
13.3087 -0.0114813 -0.000501694
13.3977 -0.0112716 -0.000452581
13.488 -0.0110477 -0.000482012
13.5799 -0.0108065 -0.000431137
13.6734 -0.010539 -0.000462743
13.7687 -0.0102401 -0.000409696
13.8658 -0.00990001 -0.000444034
13.9651 -0.00951878 -0.000388871
14.0667 -0.00909543 -0.00042734
14.1708 -0.00864277 -0.000370287
14.2777 -0.00816789 -0.00041419
14.3879 -0.0076881 -0.000354232
14.5017 -0.00720446 -0.000404196
14.6198 -0.00672772 -0.000339032
14.7429 -0.0062445 -0.00039627
14.872 -0.0057592 -0.000322695
15.0087 -0.00523984 -0.00039052
15.155 -0.00468652 -0.000302758
15.3148 -0.00402073 -0.00038953
15.4953 -0.00321877 -0.000270822
15.7151 -0.00192185 -0.000411856


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoopNs512/SigmaROneLoop.txt <==
-15.7151 -0.999973 9.76065e-18
-15.4953 -0.999973 9.76065e-18
-15.3148 -0.999973 9.76065e-18
-15.155 -0.999973 9.76065e-18
-15.0087 -0.999973 9.76065e-18
-14.872 -0.999973 9.76065e-18
-14.7429 -0.999973 9.76065e-18
-14.6198 -0.999973 9.76065e-18
-14.5017 -0.999973 9.76065e-18
-14.3879 -0.999973 9.76065e-18
-14.2777 -0.999973 9.76065e-18
-14.1708 -0.999973 9.76065e-18
-14.0667 -0.999973 9.76065e-18
-13.9651 -0.999973 9.76065e-18
-13.8658 -0.999973 9.76065e-18
-13.7687 -0.999973 9.76065e-18
-13.6734 -0.999973 9.76065e-18
-13.5799 -0.999973 9.76065e-18
-13.488 -0.999973 9.76065e-18
-13.3977 -0.999973 9.76065e-18
-13.3087 -0.999973 9.76065e-18
-13.2211 -0.999973 9.76065e-18
-13.1347 -0.999973 9.76065e-18
-13.0494 -0.999973 9.76065e-18
-12.9652 -0.999973 9.76065e-18
-12.8821 -0.999973 9.76065e-18
-12.7999 -0.999973 9.76065e-18
-12.7187 -0.999973 9.76065e-18
-12.6383 -0.999973 9.76065e-18
-12.5588 -0.999973 9.76065e-18
-12.48 -0.999973 9.76065e-18
-12.4021 -0.999973 9.76065e-18
-12.3248 -0.999973 9.76065e-18
-12.2483 -0.999973 9.76065e-18
-12.1724 -0.999973 9.76065e-18
-12.0972 -0.999973 9.76065e-18
-12.0226 -0.999973 9.76065e-18
-11.9486 -0.999973 9.76065e-18
-11.8751 -0.999973 9.76065e-18
-11.8022 -0.999973 9.76065e-18
-11.7299 -0.999973 9.76065e-18
-11.658 -0.999973 9.76065e-18
-11.5867 -0.999973 9.76065e-18
-11.5158 -0.999973 9.76065e-18
-11.4454 -0.999973 9.76065e-18
-11.3754 -0.999973 9.76065e-18
-11.3059 -0.999973 9.76065e-18
-11.2368 -0.999973 9.76065e-18
-11.1681 -0.999973 9.76065e-18
-11.0998 -0.999973 9.76065e-18
-11.0319 -0.999973 9.76065e-18
-10.9644 -0.999973 9.76065e-18
-10.8973 -0.999973 9.76065e-18
-10.8305 -0.999973 9.76065e-18
-10.764 -0.999973 9.76065e-18
-10.6979 -0.999973 9.76065e-18
-10.6321 -0.999973 9.76065e-18
-10.5666 -0.999973 9.76065e-18
-10.5015 -0.999973 9.76065e-18
-10.4366 -0.999973 9.76065e-18
-10.372 -0.999973 9.76065e-18
-10.3078 -0.999973 9.76065e-18
-10.2438 -0.999973 9.76065e-18
-10.1801 -0.999973 9.76065e-18
-10.1166 -0.999973 9.76065e-18
-10.0535 -0.999973 9.76065e-18
-9.99054 -0.999973 9.76065e-18
-9.92787 -0.999973 9.76065e-18
-9.86545 -0.999973 9.76065e-18
-9.80327 -0.999973 9.76065e-18
-9.74132 -0.999973 9.76065e-18
-9.6796 -0.999973 9.76065e-18
-9.61812 -0.999973 9.76065e-18
-9.55685 -0.999973 9.76065e-18
-9.4958 -0.999973 9.76065e-18
-9.43496 -0.999973 9.76065e-18
-9.37433 -0.999973 9.76065e-18
-9.3139 -0.999973 9.76065e-18
-9.25368 -0.999973 9.76065e-18
-9.19365 -0.999973 9.76065e-18
-9.13381 -0.999973 9.76065e-18
-9.07416 -0.999973 9.76065e-18
-9.01469 -0.999973 9.76065e-18
-8.95541 -0.999973 9.76065e-18
-8.89631 -0.999973 9.76065e-18
-8.83738 -0.999973 9.76065e-18
-8.77862 -0.999973 9.76065e-18
-8.72003 -0.999973 9.76065e-18
-8.66161 -0.999973 9.76065e-18
-8.60335 -0.999973 9.76065e-18
-8.54524 -0.999973 9.76065e-18
-8.4873 -0.999973 9.76065e-18
-8.42951 -0.999973 9.76065e-18
-8.37187 -0.999973 9.76065e-18
-8.31438 -0.999973 9.76065e-18
-8.25704 -0.999973 9.76065e-18
-8.19984 -0.999973 9.76065e-18
-8.14279 -0.999973 9.76065e-18
-8.08587 -0.999973 9.76065e-18
-8.02909 -0.999973 9.76065e-18
-7.97244 -0.999973 9.76065e-18
-7.91593 -0.999973 9.76065e-18
-7.85954 -0.999973 9.76065e-18
-7.80329 -0.999973 9.76065e-18
-7.74716 -0.999973 9.76065e-18
-7.69115 -0.999973 9.76065e-18
-7.63527 -0.999973 9.76065e-18
-7.57951 -0.999973 9.76065e-18
-7.52386 -0.999973 9.76065e-18
-7.46834 -0.999973 9.76065e-18
-7.41292 -0.999973 9.76065e-18
-7.35762 -0.999973 9.76065e-18
-7.30243 -0.999973 9.76065e-18
-7.24735 -0.999973 9.76065e-18
-7.19238 -0.999973 9.76065e-18
-7.13752 -0.999973 9.76065e-18
-7.08275 -0.999973 9.76065e-18
-7.02809 -0.999973 9.76065e-18
-6.97354 -0.999973 9.76065e-18
-6.91908 -0.999973 9.76065e-18
-6.86472 -0.999973 9.76065e-18
-6.81046 -0.999973 9.76065e-18
-6.75629 -0.999973 9.76065e-18
-6.70222 -0.999973 9.76065e-18
-6.64824 -0.999973 9.76065e-18
-6.59435 -0.999973 9.76065e-18
-6.54055 -0.999973 9.76065e-18
-6.48684 -0.999973 9.76065e-18
-6.43321 -0.999973 9.76065e-18
-6.37967 -0.999973 9.76065e-18
-6.32622 -0.999973 9.76065e-18
-6.27285 -0.999973 9.76065e-18
-6.21956 -0.999973 9.76065e-18
-6.16636 -0.999973 9.76065e-18
-6.11323 -0.999973 9.76065e-18
-6.06018 -0.999973 9.76065e-18
-6.00721 -0.999973 9.76065e-18
-5.95432 -0.999973 9.76065e-18
-5.9015 -0.999973 9.76065e-18
-5.84876 -0.999973 9.76065e-18
-5.79609 -0.999973 9.76065e-18
-5.74349 -0.999973 9.76065e-18
-5.69096 -0.999973 9.76065e-18
-5.6385 -0.999973 9.76065e-18
-5.58611 -0.999973 9.76065e-18
-5.53379 -0.999973 9.76065e-18
-5.48154 -0.999973 9.76065e-18
-5.42935 -0.999973 9.76065e-18
-5.37723 -0.999973 9.76065e-18
-5.32517 -0.999973 9.76065e-18
-5.27317 -0.999973 9.76065e-18
-5.22124 -0.999973 9.76065e-18
-5.16937 -0.999973 9.76065e-18
-5.11756 -0.999973 9.76065e-18
-5.06581 -0.999973 9.76065e-18
-5.01412 -0.999973 9.76065e-18
-4.96248 -0.999973 9.76065e-18
-4.9109 -0.999973 9.76065e-18
-4.85938 -0.999973 9.76065e-18
-4.80792 -0.999973 9.76065e-18
-4.75651 -0.999973 9.76065e-18
-4.70515 -0.999973 9.76065e-18
-4.65384 -0.999973 9.76065e-18
-4.60259 -0.999973 9.76065e-18
-4.55139 -0.999973 9.76065e-18
-4.50024 -0.999973 9.76065e-18
-4.44914 -0.999973 9.76065e-18
-4.39809 -0.999973 9.76065e-18
-4.34709 -0.999973 9.76065e-18
-4.29613 -0.999973 9.76065e-18
-4.24522 -0.999973 9.76065e-18
-4.19436 -0.999973 9.76065e-18
-4.14354 -0.999973 9.76065e-18
-4.09277 -0.999973 9.76065e-18
-4.04204 -0.999973 9.76065e-18
-3.99136 -0.999973 9.76065e-18
-3.94071 -0.999973 9.76065e-18
-3.89011 -0.999973 9.76065e-18
-3.83955 -0.999973 9.76065e-18
-3.78904 -0.999973 9.76065e-18
-3.73856 -0.999973 9.76065e-18
-3.68812 -0.999973 9.76065e-18
-3.63772 -0.999973 9.76065e-18
-3.58736 -0.999973 9.76065e-18
-3.53703 -0.999973 9.76065e-18
-3.48674 -0.999973 9.76065e-18
-3.43649 -0.999973 9.76065e-18
-3.38627 -0.999973 9.76065e-18
-3.33609 -0.999973 9.76065e-18
-3.28594 -0.999973 9.76065e-18
-3.23583 -0.999973 9.76065e-18
-3.18575 -0.999973 9.76065e-18
-3.1357 -0.999973 9.76065e-18
-3.08568 -0.999973 9.76065e-18
-3.0357 -0.999973 9.76065e-18
-2.98574 -0.999973 9.76065e-18
-2.93582 -0.999973 9.76065e-18
-2.88592 -0.999973 9.76065e-18
-2.83605 -0.999973 9.76065e-18
-2.78622 -0.999973 9.76065e-18
-2.73641 -0.999973 9.76065e-18
-2.68662 -0.999973 9.76065e-18
-2.63687 -0.999973 9.76065e-18
-2.58714 -0.999973 9.76065e-18
-2.53743 -0.999973 9.76065e-18
-2.48775 -0.999973 9.76065e-18
-2.4381 -0.999973 9.76065e-18
-2.38847 -0.999973 9.76065e-18
-2.33886 -0.999973 9.76065e-18
-2.28928 -0.999973 9.76065e-18
-2.23971 -0.999973 9.76065e-18
-2.19017 -0.999973 9.76065e-18
-2.14066 -0.999973 9.76065e-18
-2.09116 -0.999973 9.76065e-18
-2.04168 -0.999973 9.76065e-18
-1.99222 -0.999973 9.76065e-18
-1.94279 -0.999973 9.76065e-18
-1.89337 -0.999973 9.76065e-18
-1.84396 -0.999973 9.76065e-18
-1.79458 -0.999973 9.76065e-18
-1.74521 -0.999973 9.76065e-18
-1.69587 -0.999973 9.76065e-18
-1.64653 -0.999973 9.76065e-18
-1.59722 -0.999973 9.76065e-18
-1.54791 -0.999973 9.76065e-18
-1.49863 -0.999973 9.76065e-18
-1.44935 -0.999973 9.76065e-18
-1.40009 -0.999973 9.76065e-18
-1.35085 -0.999973 9.76065e-18
-1.30162 -0.999973 9.76065e-18
-1.2524 -0.999973 9.76065e-18
-1.20319 -0.999973 9.76065e-18
-1.15399 -0.999973 9.76065e-18
-1.1048 -0.999973 9.76065e-18
-1.05563 -0.999973 9.76065e-18
-1.00646 -0.999973 9.76065e-18
-0.957308 -0.999973 9.76065e-18
-0.908161 -0.999973 9.76065e-18
-0.859022 -0.999973 9.76065e-18
-0.809892 -0.999973 9.76065e-18
-0.76077 -0.999973 9.76065e-18
-0.711654 -0.999973 9.76065e-18
-0.662545 -0.999973 9.76065e-18
-0.613443 -0.999973 9.76065e-18
-0.564346 -0.999973 9.76065e-18
-0.515255 -0.999973 9.76065e-18
-0.466168 -0.999973 9.76065e-18
-0.417086 -0.999973 9.76065e-18
-0.368008 -0.999973 9.76065e-18
-0.318933 -0.999973 9.76065e-18
-0.269862 -0.999973 9.76065e-18
-0.220792 -0.999973 9.76065e-18
-0.171725 -0.999973 9.76065e-18
-0.12266 -0.999973 9.76065e-18
-0.0735954 -0.999973 9.76065e-18
-0.0245317 -0.999973 9.76065e-18
0.0245317 -0.999973 9.76065e-18
0.0735954 -0.999973 9.76065e-18
0.12266 -0.999973 9.76065e-18
0.171725 -0.999973 9.76065e-18
0.220792 -0.999973 9.76065e-18
0.269862 -0.999973 9.76065e-18
0.318933 -0.999973 9.76065e-18
0.368008 -0.999973 9.76065e-18
0.417086 -0.999973 9.76065e-18
0.466168 -0.999973 9.76065e-18
0.515255 -0.999973 9.76065e-18
0.564346 -0.999973 9.76065e-18
0.613443 -0.999973 9.76065e-18
0.662545 -0.999973 9.76065e-18
0.711654 -0.999973 9.76065e-18
0.76077 -0.999973 9.76065e-18
0.809892 -0.999973 9.76065e-18
0.859022 -0.999973 9.76065e-18
0.908161 -0.999973 9.76065e-18
0.957308 -0.999973 9.76065e-18
1.00646 -0.999973 9.76065e-18
1.05563 -0.999973 9.76065e-18
1.1048 -0.999973 9.76065e-18
1.15399 -0.999973 9.76065e-18
1.20319 -0.999973 9.76065e-18
1.2524 -0.999973 9.76065e-18
1.30162 -0.999973 9.76065e-18
1.35085 -0.999973 9.76065e-18
1.40009 -0.999973 9.76065e-18
1.44935 -0.999973 9.76065e-18
1.49863 -0.999973 9.76065e-18
1.54791 -0.999973 9.76065e-18
1.59722 -0.999973 9.76065e-18
1.64653 -0.999973 9.76065e-18
1.69587 -0.999973 9.76065e-18
1.74521 -0.999973 9.76065e-18
1.79458 -0.999973 9.76065e-18
1.84396 -0.999973 9.76065e-18
1.89337 -0.999973 9.76065e-18
1.94279 -0.999973 9.76065e-18
1.99222 -0.999973 9.76065e-18
2.04168 -0.999973 9.76065e-18
2.09116 -0.999973 9.76065e-18
2.14066 -0.999973 9.76065e-18
2.19017 -0.999973 9.76065e-18
2.23971 -0.999973 9.76065e-18
2.28928 -0.999973 9.76065e-18
2.33886 -0.999973 9.76065e-18
2.38847 -0.999973 9.76065e-18
2.4381 -0.999973 9.76065e-18
2.48775 -0.999973 9.76065e-18
2.53743 -0.999973 9.76065e-18
2.58714 -0.999973 9.76065e-18
2.63687 -0.999973 9.76065e-18
2.68662 -0.999973 9.76065e-18
2.73641 -0.999973 9.76065e-18
2.78622 -0.999973 9.76065e-18
2.83605 -0.999973 9.76065e-18
2.88592 -0.999973 9.76065e-18
2.93582 -0.999973 9.76065e-18
2.98574 -0.999973 9.76065e-18
3.0357 -0.999973 9.76065e-18
3.08568 -0.999973 9.76065e-18
3.1357 -0.999973 9.76065e-18
3.18575 -0.999973 9.76065e-18
3.23583 -0.999973 9.76065e-18
3.28594 -0.999973 9.76065e-18
3.33609 -0.999973 9.76065e-18
3.38627 -0.999973 9.76065e-18
3.43649 -0.999973 9.76065e-18
3.48674 -0.999973 9.76065e-18
3.53703 -0.999973 9.76065e-18
3.58736 -0.999973 9.76065e-18
3.63772 -0.999973 9.76065e-18
3.68812 -0.999973 9.76065e-18
3.73856 -0.999973 9.76065e-18
3.78904 -0.999973 9.76065e-18
3.83955 -0.999973 9.76065e-18
3.89011 -0.999973 9.76065e-18
3.94071 -0.999973 9.76065e-18
3.99136 -0.999973 9.76065e-18
4.04204 -0.999973 9.76065e-18
4.09277 -0.999973 9.76065e-18
4.14354 -0.999973 9.76065e-18
4.19436 -0.999973 9.76065e-18
4.24522 -0.999973 9.76065e-18
4.29613 -0.999973 9.76065e-18
4.34709 -0.999973 9.76065e-18
4.39809 -0.999973 9.76065e-18
4.44914 -0.999973 9.76065e-18
4.50024 -0.999973 9.76065e-18
4.55139 -0.999973 9.76065e-18
4.60259 -0.999973 9.76065e-18
4.65384 -0.999973 9.76065e-18
4.70515 -0.999973 9.76065e-18
4.75651 -0.999973 9.76065e-18
4.80792 -0.999973 9.76065e-18
4.85938 -0.999973 9.76065e-18
4.9109 -0.999973 9.76065e-18
4.96248 -0.999973 9.76065e-18
5.01412 -0.999973 9.76065e-18
5.06581 -0.999973 9.76065e-18
5.11756 -0.999973 9.76065e-18
5.16937 -0.999973 9.76065e-18
5.22124 -0.999973 9.76065e-18
5.27317 -0.999973 9.76065e-18
5.32517 -0.999973 9.76065e-18
5.37723 -0.999973 9.76065e-18
5.42935 -0.999973 9.76065e-18
5.48154 -0.999973 9.76065e-18
5.53379 -0.999973 9.76065e-18
5.58611 -0.999973 9.76065e-18
5.6385 -0.999973 9.76065e-18
5.69096 -0.999973 9.76065e-18
5.74349 -0.999973 9.76065e-18
5.79609 -0.999973 9.76065e-18
5.84876 -0.999973 9.76065e-18
5.9015 -0.999973 9.76065e-18
5.95432 -0.999973 9.76065e-18
6.00721 -0.999973 9.76065e-18
6.06018 -0.999973 9.76065e-18
6.11323 -0.999973 9.76065e-18
6.16636 -0.999973 9.76065e-18
6.21956 -0.999973 9.76065e-18
6.27285 -0.999973 9.76065e-18
6.32622 -0.999973 9.76065e-18
6.37967 -0.999973 9.76065e-18
6.43321 -0.999973 9.76065e-18
6.48684 -0.999973 9.76065e-18
6.54055 -0.999973 9.76065e-18
6.59435 -0.999973 9.76065e-18
6.64824 -0.999973 9.76065e-18
6.70222 -0.999973 9.76065e-18
6.75629 -0.999973 9.76065e-18
6.81046 -0.999973 9.76065e-18
6.86472 -0.999973 9.76065e-18
6.91908 -0.999973 9.76065e-18
6.97354 -0.999973 9.76065e-18
7.02809 -0.999973 9.76065e-18
7.08275 -0.999973 9.76065e-18
7.13752 -0.999973 9.76065e-18
7.19238 -0.999973 9.76065e-18
7.24735 -0.999973 9.76065e-18
7.30243 -0.999973 9.76065e-18
7.35762 -0.999973 9.76065e-18
7.41292 -0.999973 9.76065e-18
7.46834 -0.999973 9.76065e-18
7.52386 -0.999973 9.76065e-18
7.57951 -0.999973 9.76065e-18
7.63527 -0.999973 9.76065e-18
7.69115 -0.999973 9.76065e-18
7.74716 -0.999973 9.76065e-18
7.80329 -0.999973 9.76065e-18
7.85954 -0.999973 9.76065e-18
7.91593 -0.999973 9.76065e-18
7.97244 -0.999973 9.76065e-18
8.02909 -0.999973 9.76065e-18
8.08587 -0.999973 9.76065e-18
8.14279 -0.999973 9.76065e-18
8.19984 -0.999973 9.76065e-18
8.25704 -0.999973 9.76065e-18
8.31438 -0.999973 9.76065e-18
8.37187 -0.999973 9.76065e-18
8.42951 -0.999973 9.76065e-18
8.4873 -0.999973 9.76065e-18
8.54524 -0.999973 9.76065e-18
8.60335 -0.999973 9.76065e-18
8.66161 -0.999973 9.76065e-18
8.72003 -0.999973 9.76065e-18
8.77862 -0.999973 9.76065e-18
8.83738 -0.999973 9.76065e-18
8.89631 -0.999973 9.76065e-18
8.95541 -0.999973 9.76065e-18
9.01469 -0.999973 9.76065e-18
9.07416 -0.999973 9.76065e-18
9.13381 -0.999973 9.76065e-18
9.19365 -0.999973 9.76065e-18
9.25368 -0.999973 9.76065e-18
9.3139 -0.999973 9.76065e-18
9.37433 -0.999973 9.76065e-18
9.43496 -0.999973 9.76065e-18
9.4958 -0.999973 9.76065e-18
9.55685 -0.999973 9.76065e-18
9.61812 -0.999973 9.76065e-18
9.6796 -0.999973 9.76065e-18
9.74132 -0.999973 9.76065e-18
9.80327 -0.999973 9.76065e-18
9.86545 -0.999973 9.76065e-18
9.92787 -0.999973 9.76065e-18
9.99054 -0.999973 9.76065e-18
10.0535 -0.999973 9.76065e-18
10.1166 -0.999973 9.76065e-18
10.1801 -0.999973 9.76065e-18
10.2438 -0.999973 9.76065e-18
10.3078 -0.999973 9.76065e-18
10.372 -0.999973 9.76065e-18
10.4366 -0.999973 9.76065e-18
10.5015 -0.999973 9.76065e-18
10.5666 -0.999973 9.76065e-18
10.6321 -0.999973 9.76065e-18
10.6979 -0.999973 9.76065e-18
10.764 -0.999973 9.76065e-18
10.8305 -0.999973 9.76065e-18
10.8973 -0.999973 9.76065e-18
10.9644 -0.999973 9.76065e-18
11.0319 -0.999973 9.76065e-18
11.0998 -0.999973 9.76065e-18
11.1681 -0.999973 9.76065e-18
11.2368 -0.999973 9.76065e-18
11.3059 -0.999973 9.76065e-18
11.3754 -0.999973 9.76065e-18
11.4454 -0.999973 9.76065e-18
11.5158 -0.999973 9.76065e-18
11.5867 -0.999973 9.76065e-18
11.658 -0.999973 9.76065e-18
11.7299 -0.999973 9.76065e-18
11.8022 -0.999973 9.76065e-18
11.8751 -0.999973 9.76065e-18
11.9486 -0.999973 9.76065e-18
12.0226 -0.999973 9.76065e-18
12.0972 -0.999973 9.76065e-18
12.1724 -0.999973 9.76065e-18
12.2483 -0.999973 9.76065e-18
12.3248 -0.999973 9.76065e-18
12.4021 -0.999973 9.76065e-18
12.48 -0.999973 9.76065e-18
12.5588 -0.999973 9.76065e-18
12.6383 -0.999973 9.76065e-18
12.7187 -0.999973 9.76065e-18
12.7999 -0.999973 9.76065e-18
12.8821 -0.999973 9.76065e-18
12.9652 -0.999973 9.76065e-18
13.0494 -0.999973 9.76065e-18
13.1347 -0.999973 9.76065e-18
13.2211 -0.999973 9.76065e-18
13.3087 -0.999973 9.76065e-18
13.3977 -0.999973 9.76065e-18
13.488 -0.999973 9.76065e-18
13.5799 -0.999973 9.76065e-18
13.6734 -0.999973 9.76065e-18
13.7687 -0.999973 9.76065e-18
13.8658 -0.999973 9.76065e-18
13.9651 -0.999973 9.76065e-18
14.0667 -0.999973 9.76065e-18
14.1708 -0.999973 9.76065e-18
14.2777 -0.999973 9.76065e-18
14.3879 -0.999973 9.76065e-18
14.5017 -0.999973 9.76065e-18
14.6198 -0.999973 9.76065e-18
14.7429 -0.999973 9.76065e-18
14.872 -0.999973 9.76065e-18
15.0087 -0.999973 9.76065e-18
15.155 -0.999973 9.76065e-18
15.3148 -0.999973 9.76065e-18
15.4953 -0.999973 9.76065e-18
15.7151 -0.999973 9.76065e-18


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoopNs512/SigmaRTwoLoop.txt <==
-15.7151 -0.00192185 -0.000411856
-15.4953 -0.00321877 -0.000270822
-15.3148 -0.00402073 -0.00038953
-15.155 -0.00468652 -0.000302758
-15.0087 -0.00523984 -0.00039052
-14.872 -0.0057592 -0.000322695
-14.7429 -0.0062445 -0.00039627
-14.6198 -0.00672772 -0.000339032
-14.5017 -0.00720446 -0.000404196
-14.3879 -0.0076881 -0.000354232
-14.2777 -0.00816789 -0.00041419
-14.1708 -0.00864277 -0.000370287
-14.0667 -0.00909543 -0.00042734
-13.9651 -0.00951878 -0.000388871
-13.8658 -0.00990001 -0.000444034
-13.7687 -0.0102401 -0.000409696
-13.6734 -0.010539 -0.000462743
-13.5799 -0.0108065 -0.000431137
-13.488 -0.0110477 -0.000482012
-13.3977 -0.0112716 -0.000452581
-13.3087 -0.0114813 -0.000501694
-13.2211 -0.0116825 -0.000474247
-13.1347 -0.0118761 -0.000521967
-13.0494 -0.0120659 -0.000496349
-12.9652 -0.0122517 -0.000542954
-12.8821 -0.012436 -0.000519029
-12.7999 -0.0126184 -0.000564734
-12.7187 -0.0128008 -0.000542388
-12.6383 -0.0129824 -0.000587369
-12.5588 -0.0131648 -0.000566508
-12.48 -0.0133473 -0.000610914
-12.4021 -0.0135311 -0.000591462
-12.3248 -0.0137155 -0.000635421
-12.2483 -0.0139016 -0.000617319
-12.1724 -0.0140888 -0.000660947
-12.0972 -0.0142779 -0.00064415
-12.0226 -0.0144684 -0.000687549
-11.9486 -0.014661 -0.000672024
-11.8751 -0.0148554 -0.000715291
-11.8022 -0.0150521 -0.000701014
-11.7299 -0.0152507 -0.000744239
-11.658 -0.0154518 -0.000731196
-11.5867 -0.0156551 -0.000774464
-11.5158 -0.0158611 -0.000762649
-11.4454 -0.0160694 -0.000806042
-11.3754 -0.0162805 -0.000795457
-11.3059 -0.0164942 -0.000839055
-11.2368 -0.0167109 -0.000829708
-11.1681 -0.0169303 -0.000873592
-11.0998 -0.0171528 -0.000865497
-11.0319 -0.0173783 -0.000909744
-10.9644 -0.0176071 -0.000902925
-10.8973 -0.017839 -0.000947615
-10.8305 -0.0180744 -0.000942097
-10.764 -0.0183131 -0.000987312
-10.6979 -0.0185554 -0.000983131
-10.6321 -0.0188012 -0.00102895
-10.5666 -0.0190509 -0.00102615
-10.5015 -0.0193043 -0.00107266
-10.4366 -0.0195617 -0.00107128
-10.372 -0.019823 -0.00111857
-10.3078 -0.0200885 -0.00111867
-10.2438 -0.0203582 -0.00116684
-10.1801 -0.0206323 -0.00116847
-10.1166 -0.0209107 -0.00121761
-10.0535 -0.0211939 -0.00122085
-9.99054 -0.0214816 -0.00127106
-9.92787 -0.0217742 -0.00127599
-9.86545 -0.0220716 -0.00132738
-9.80327 -0.0223742 -0.00133408
-9.74132 -0.0226819 -0.00138676
-9.6796 -0.0229951 -0.00139533
-9.61812 -0.0233136 -0.00144943
-9.55685 -0.0236378 -0.00145997
-9.4958 -0.0239677 -0.00151562
-9.43496 -0.0243036 -0.00152824
-9.37433 -0.0246455 -0.00158559
-9.3139 -0.0249937 -0.00160042
-9.25368 -0.0253482 -0.00165962
-9.19365 -0.0257094 -0.00167681
-9.13381 -0.0260773 -0.00173802
-9.07416 -0.0264522 -0.00175772
-9.01469 -0.0268342 -0.00182112
-8.95541 -0.0272236 -0.00184351
-8.89631 -0.0276204 -0.0019093
-8.83738 -0.0280251 -0.00193455
-8.77862 -0.0284377 -0.00200295
-8.72003 -0.0288586 -0.00203129
-8.66161 -0.0292878 -0.00210252
-8.60335 -0.0297258 -0.00213417
-8.54524 -0.0301727 -0.0022085
-8.4873 -0.0306288 -0.00224372
-8.42951 -0.0310943 -0.00232142
-8.37187 -0.0315696 -0.00236049
-8.31438 -0.0320549 -0.00244188
-8.25704 -0.0325506 -0.00248511
-8.19984 -0.0330569 -0.00257053
-8.14279 -0.0335743 -0.00261827
-8.08587 -0.0341029 -0.0027081
-8.02909 -0.0346432 -0.00276074
-7.97244 -0.0351955 -0.00285539
-7.91593 -0.0357603 -0.00291336
-7.85954 -0.0363378 -0.00301331
-7.80329 -0.0369286 -0.00307709
-7.74716 -0.037533 -0.00318284
-7.69115 -0.0381515 -0.00325298
-7.63527 -0.0387845 -0.00336512
-7.57951 -0.0394326 -0.0034422
-7.52386 -0.0400963 -0.00356137
-7.46834 -0.040776 -0.00364609
-7.41292 -0.0414723 -0.00377302
-7.35762 -0.0421858 -0.00386613
-7.30243 -0.0429171 -0.00400163
-7.24735 -0.0436668 -0.00410399
-7.19238 -0.0444355 -0.00424899
-7.13752 -0.045224 -0.00436156
-7.08275 -0.0460329 -0.0045171
-7.02809 -0.046863 -0.00464098
-6.97354 -0.047715 -0.00480823
-6.91908 -0.0485898 -0.00494468
-6.86472 -0.0494883 -0.00512498
-6.81046 -0.0504112 -0.00527543
-6.75629 -0.0513597 -0.0054703
-6.70222 -0.0523345 -0.00563636
-6.64824 -0.0533368 -0.00584757
-6.59435 -0.0543677 -0.0060311
-6.54055 -0.0554282 -0.00626064
-6.48684 -0.0565196 -0.0064638
-6.43321 -0.0576431 -0.00671397
-6.37967 -0.0588 -0.00693922
-6.32622 -0.0599917 -0.00721269
-6.27285 -0.0612198 -0.00746291
-6.21956 -0.0624855 -0.00776278
-6.16636 -0.0637908 -0.00804128
-6.11323 -0.0651371 -0.00837113
-6.06018 -0.0665263 -0.00868181
-6.00721 -0.0679603 -0.00904585
-5.95432 -0.069441 -0.00939324
-5.9015 -0.0709707 -0.0097964
-5.84876 -0.0725514 -0.0101858
-5.79609 -0.0741856 -0.0106339
-5.74349 -0.0758757 -0.0110718
-5.69096 -0.0776243 -0.0115717
-5.6385 -0.0794341 -0.0120653
-5.58611 -0.0813082 -0.0126252
-5.53379 -0.0832496 -0.0131836
-5.48154 -0.0852615 -0.0138132
-5.42935 -0.0873474 -0.0144471
-5.37723 -0.089511 -0.0151581
-5.32517 -0.091756 -0.0158803
-5.27317 -0.0940866 -0.0166869
-5.22124 -0.0965071 -0.0175129
-5.16937 -0.0990221 -0.0184322
-5.11756 -0.101636 -0.0193809
-5.06581 -0.104355 -0.0204338
-5.01412 -0.107183 -0.0215283
-4.96248 -0.110126 -0.0227403
-4.9109 -0.11319 -0.0240089
-4.85938 -0.116381 -0.0254116
-4.80792 -0.119706 -0.0268894
-4.75651 -0.123171 -0.0285217
-4.70515 -0.126783 -0.0302523
-4.65384 -0.130549 -0.0321627
-4.60259 -0.134476 -0.0342002
-4.55139 -0.138572 -0.0364496
-4.50024 -0.142843 -0.038862
-4.44914 -0.147297 -0.0415265
-4.39809 -0.15194 -0.0443993
-4.34709 -0.156779 -0.0475747
-4.29613 -0.161817 -0.0510155
-4.24522 -0.16706 -0.0548226
-4.19436 -0.172509 -0.0589669
-4.14354 -0.178165 -0.0635577
-4.09277 -0.184022 -0.0685755
-4.04204 -0.190075 -0.0741399
-3.99136 -0.196309 -0.0802427
-3.94071 -0.202705 -0.0870152
-3.89011 -0.209234 -0.0944616
-3.83955 -0.215856 -0.102725
-3.78904 -0.222517 -0.111822
-3.73856 -0.229149 -0.121905
-3.68812 -0.235661 -0.132996
-3.63772 -0.241938 -0.145251
-3.58736 -0.247841 -0.158685
-3.53703 -0.253196 -0.173437
-3.48674 -0.257798 -0.189492
-3.43649 -0.261407 -0.206937
-3.38627 -0.263751 -0.225685
-3.33609 -0.264532 -0.245723
-3.28594 -0.263438 -0.266835
-3.23583 -0.260162 -0.288852
-3.18575 -0.254428 -0.311382
-3.1357 -0.246016 -0.334072
-3.08568 -0.234805 -0.356359
-3.0357 -0.220796 -0.377761
-2.98574 -0.204138 -0.397648
-2.93582 -0.185132 -0.415559
-2.88592 -0.164218 -0.430985
-2.83605 -0.141947 -0.443682
-2.78622 -0.118924 -0.45343
-2.73641 -0.0957657 -0.460306
-2.68662 -0.0730383 -0.46441
-2.63687 -0.0512242 -0.466098
-2.58714 -0.0306952 -0.465678
-2.53743 -0.0117043 -0.463635
-2.48775 0.00560946 -0.460335
-2.4381 0.0212064 -0.456254
-2.38847 0.0351272 -0.451703
-2.33886 0.0474734 -0.447073
-2.28928 0.0583888 -0.442577
-2.23971 0.0680445 -0.43851
-2.19017 0.0766275 -0.434989
-2.14066 0.0843327 -0.432224
-2.09116 0.0913575 -0.43026
-2.04168 0.0978996 -0.429245
-1.99222 0.104156 -0.429172
-1.94279 0.110323 -0.430144
-1.89337 0.116599 -0.432116
-1.84396 0.123184 -0.435151
-1.79458 0.130285 -0.439169
-1.74521 0.138113 -0.44419
-1.69587 0.146888 -0.450086
-1.64653 0.156834 -0.456821
-1.59722 0.168184 -0.464197
-1.54791 0.181164 -0.472096
-1.49863 0.195996 -0.48022
-1.44935 0.212879 -0.48834
-1.40009 0.231974 -0.496036
-1.35085 0.253385 -0.502951
-1.30162 0.277133 -0.508547
-1.2524 0.303134 -0.512374
-1.20319 0.331177 -0.513843
-1.15399 0.360911 -0.512517
-1.1048 0.391845 -0.507904
-1.05563 0.423368 -0.499759
-1.00646 0.454784 -0.487868
-0.957308 0.485365 -0.472329
-0.908161 0.514413 -0.453306
-0.859022 0.541319 -0.431261
-0.809892 0.565615 -0.406659
-0.76077 0.586996 -0.380174
-0.711654 0.605331 -0.352371
-0.662545 0.62065 -0.323913
-0.613443 0.633113 -0.295266
-0.564346 0.642975 -0.266929
-0.515255 0.650551 -0.239169
-0.466168 0.656185 -0.212279
-0.417086 0.660219 -0.18633
-0.368008 0.66298 -0.16144
-0.318933 0.664764 -0.137535
-0.269862 0.665829 -0.114618
-0.220792 0.666395 -0.0925245
-0.171725 0.666641 -0.0711926
-0.12266 0.666706 -0.0504123
-0.0735954 0.666694 -0.0300883
-0.0245317 0.666671 -0.00999006
0.0245317 0.666671 0.00999006
0.0735954 0.666694 0.0300883
0.12266 0.666706 0.0504123
0.171725 0.666641 0.0711926
0.220792 0.666395 0.0925245
0.269862 0.665829 0.114618
0.318933 0.664764 0.137535
0.368008 0.66298 0.16144
0.417086 0.660219 0.18633
0.466168 0.656185 0.212279
0.515255 0.650551 0.239169
0.564346 0.642975 0.266929
0.613443 0.633113 0.295266
0.662545 0.62065 0.323913
0.711654 0.605331 0.352371
0.76077 0.586996 0.380174
0.809892 0.565615 0.406659
0.859022 0.541319 0.431261
0.908161 0.514413 0.453306
0.957308 0.485365 0.472329
1.00646 0.454784 0.487868
1.05563 0.423368 0.499759
1.1048 0.391845 0.507904
1.15399 0.360911 0.512517
1.20319 0.331177 0.513843
1.2524 0.303134 0.512374
1.30162 0.277133 0.508547
1.35085 0.253385 0.502951
1.40009 0.231974 0.496036
1.44935 0.212879 0.48834
1.49863 0.195996 0.48022
1.54791 0.181164 0.472096
1.59722 0.168184 0.464197
1.64653 0.156834 0.456821
1.69587 0.146888 0.450086
1.74521 0.138113 0.44419
1.79458 0.130285 0.439169
1.84396 0.123184 0.435151
1.89337 0.116599 0.432116
1.94279 0.110323 0.430144
1.99222 0.104156 0.429172
2.04168 0.0978996 0.429245
2.09116 0.0913575 0.43026
2.14066 0.0843327 0.432224
2.19017 0.0766275 0.434989
2.23971 0.0680445 0.43851
2.28928 0.0583888 0.442577
2.33886 0.0474734 0.447073
2.38847 0.0351272 0.451703
2.4381 0.0212064 0.456254
2.48775 0.00560946 0.460335
2.53743 -0.0117043 0.463635
2.58714 -0.0306952 0.465678
2.63687 -0.0512242 0.466098
2.68662 -0.0730383 0.46441
2.73641 -0.0957657 0.460306
2.78622 -0.118924 0.45343
2.83605 -0.141947 0.443682
2.88592 -0.164218 0.430985
2.93582 -0.185132 0.415559
2.98574 -0.204138 0.397648
3.0357 -0.220796 0.377761
3.08568 -0.234805 0.356359
3.1357 -0.246016 0.334072
3.18575 -0.254428 0.311382
3.23583 -0.260162 0.288852
3.28594 -0.263438 0.266835
3.33609 -0.264532 0.245723
3.38627 -0.263751 0.225685
3.43649 -0.261407 0.206937
3.48674 -0.257798 0.189492
3.53703 -0.253196 0.173437
3.58736 -0.247841 0.158685
3.63772 -0.241938 0.145251
3.68812 -0.235661 0.132996
3.73856 -0.229149 0.121905
3.78904 -0.222517 0.111822
3.83955 -0.215856 0.102725
3.89011 -0.209234 0.0944616
3.94071 -0.202705 0.0870152
3.99136 -0.196309 0.0802427
4.04204 -0.190075 0.0741399
4.09277 -0.184022 0.0685755
4.14354 -0.178165 0.0635577
4.19436 -0.172509 0.0589669
4.24522 -0.16706 0.0548226
4.29613 -0.161817 0.0510155
4.34709 -0.156779 0.0475747
4.39809 -0.15194 0.0443993
4.44914 -0.147297 0.0415265
4.50024 -0.142843 0.038862
4.55139 -0.138572 0.0364496
4.60259 -0.134476 0.0342002
4.65384 -0.130549 0.0321627
4.70515 -0.126783 0.0302523
4.75651 -0.123171 0.0285217
4.80792 -0.119706 0.0268894
4.85938 -0.116381 0.0254116
4.9109 -0.11319 0.0240089
4.96248 -0.110126 0.0227403
5.01412 -0.107183 0.0215283
5.06581 -0.104355 0.0204338
5.11756 -0.101636 0.0193809
5.16937 -0.0990221 0.0184322
5.22124 -0.0965071 0.0175129
5.27317 -0.0940866 0.0166869
5.32517 -0.091756 0.0158803
5.37723 -0.089511 0.0151581
5.42935 -0.0873474 0.0144471
5.48154 -0.0852615 0.0138132
5.53379 -0.0832496 0.0131836
5.58611 -0.0813082 0.0126252
5.6385 -0.0794341 0.0120653
5.69096 -0.0776243 0.0115717
5.74349 -0.0758757 0.0110718
5.79609 -0.0741856 0.0106339
5.84876 -0.0725514 0.0101858
5.9015 -0.0709707 0.0097964
5.95432 -0.069441 0.00939324
6.00721 -0.0679603 0.00904585
6.06018 -0.0665263 0.00868181
6.11323 -0.0651371 0.00837113
6.16636 -0.0637908 0.00804128
6.21956 -0.0624855 0.00776278
6.27285 -0.0612198 0.00746291
6.32622 -0.0599917 0.00721269
6.37967 -0.0588 0.00693922
6.43321 -0.0576431 0.00671397
6.48684 -0.0565196 0.0064638
6.54055 -0.0554282 0.00626064
6.59435 -0.0543677 0.0060311
6.64824 -0.0533368 0.00584757
6.70222 -0.0523345 0.00563636
6.75629 -0.0513597 0.0054703
6.81046 -0.0504112 0.00527543
6.86472 -0.0494883 0.00512498
6.91908 -0.0485898 0.00494468
6.97354 -0.047715 0.00480823
7.02809 -0.046863 0.00464098
7.08275 -0.0460329 0.0045171
7.13752 -0.045224 0.00436156
7.19238 -0.0444355 0.00424899
7.24735 -0.0436668 0.00410399
7.30243 -0.0429171 0.00400163
7.35762 -0.0421858 0.00386613
7.41292 -0.0414723 0.00377302
7.46834 -0.040776 0.00364609
7.52386 -0.0400963 0.00356137
7.57951 -0.0394326 0.0034422
7.63527 -0.0387845 0.00336512
7.69115 -0.0381515 0.00325298
7.74716 -0.037533 0.00318284
7.80329 -0.0369286 0.00307709
7.85954 -0.0363378 0.00301331
7.91593 -0.0357603 0.00291336
7.97244 -0.0351955 0.00285539
8.02909 -0.0346432 0.00276074
8.08587 -0.0341029 0.0027081
8.14279 -0.0335743 0.00261827
8.19984 -0.0330569 0.00257053
8.25704 -0.0325506 0.00248511
8.31438 -0.0320549 0.00244188
8.37187 -0.0315696 0.00236049
8.42951 -0.0310943 0.00232142
8.4873 -0.0306288 0.00224372
8.54524 -0.0301727 0.0022085
8.60335 -0.0297258 0.00213417
8.66161 -0.0292878 0.00210252
8.72003 -0.0288586 0.00203129
8.77862 -0.0284377 0.00200295
8.83738 -0.0280251 0.00193455
8.89631 -0.0276204 0.0019093
8.95541 -0.0272236 0.00184351
9.01469 -0.0268342 0.00182112
9.07416 -0.0264522 0.00175772
9.13381 -0.0260773 0.00173802
9.19365 -0.0257094 0.00167681
9.25368 -0.0253482 0.00165962
9.3139 -0.0249937 0.00160042
9.37433 -0.0246455 0.00158559
9.43496 -0.0243036 0.00152824
9.4958 -0.0239677 0.00151562
9.55685 -0.0236378 0.00145997
9.61812 -0.0233136 0.00144943
9.6796 -0.0229951 0.00139533
9.74132 -0.0226819 0.00138676
9.80327 -0.0223742 0.00133408
9.86545 -0.0220716 0.00132738
9.92787 -0.0217742 0.00127599
9.99054 -0.0214816 0.00127106
10.0535 -0.0211939 0.00122085
10.1166 -0.0209107 0.00121761
10.1801 -0.0206323 0.00116847
10.2438 -0.0203582 0.00116684
10.3078 -0.0200885 0.00111867
10.372 -0.019823 0.00111857
10.4366 -0.0195617 0.00107128
10.5015 -0.0193043 0.00107266
10.5666 -0.0190509 0.00102615
10.6321 -0.0188012 0.00102895
10.6979 -0.0185554 0.000983131
10.764 -0.0183131 0.000987312
10.8305 -0.0180744 0.000942097
10.8973 -0.017839 0.000947615
10.9644 -0.0176071 0.000902925
11.0319 -0.0173783 0.000909744
11.0998 -0.0171528 0.000865497
11.1681 -0.0169303 0.000873592
11.2368 -0.0167109 0.000829708
11.3059 -0.0164942 0.000839055
11.3754 -0.0162805 0.000795457
11.4454 -0.0160694 0.000806042
11.5158 -0.0158611 0.000762649
11.5867 -0.0156551 0.000774464
11.658 -0.0154518 0.000731196
11.7299 -0.0152507 0.000744239
11.8022 -0.0150521 0.000701014
11.8751 -0.0148554 0.000715291
11.9486 -0.014661 0.000672024
12.0226 -0.0144684 0.000687549
12.0972 -0.0142779 0.00064415
12.1724 -0.0140888 0.000660947
12.2483 -0.0139016 0.000617319
12.3248 -0.0137155 0.000635421
12.4021 -0.0135311 0.000591462
12.48 -0.0133473 0.000610914
12.5588 -0.0131648 0.000566508
12.6383 -0.0129824 0.000587369
12.7187 -0.0128008 0.000542388
12.7999 -0.0126184 0.000564734
12.8821 -0.012436 0.000519029
12.9652 -0.0122517 0.000542954
13.0494 -0.0120659 0.000496349
13.1347 -0.0118761 0.000521967
13.2211 -0.0116825 0.000474247
13.3087 -0.0114813 0.000501694
13.3977 -0.0112716 0.000452581
13.488 -0.0110477 0.000482012
13.5799 -0.0108065 0.000431137
13.6734 -0.010539 0.000462743
13.7687 -0.0102401 0.000409696
13.8658 -0.00990001 0.000444034
13.9651 -0.00951878 0.000388871
14.0667 -0.00909543 0.00042734
14.1708 -0.00864277 0.000370287
14.2777 -0.00816789 0.00041419
14.3879 -0.0076881 0.000354232
14.5017 -0.00720446 0.000404196
14.6198 -0.00672772 0.000339032
14.7429 -0.0062445 0.00039627
14.872 -0.0057592 0.000322695
15.0087 -0.00523984 0.00039052
15.155 -0.00468652 0.000302758
15.3148 -0.00402073 0.00038953
15.4953 -0.00321877 0.000270822
15.7151 -0.00192185 0.000411856


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoopNs512/iFpOneLoop.txt <==
-15.7151 6.61749e-23 1.66476e-05
-15.4953 6.5589e-23 1.76202e-05
-15.3148 -2.00238e-23 1.84722e-05
-15.155 6.74526e-24 1.92703e-05
-15.0087 1.15612e-22 2.00395e-05
-14.872 6.2993e-23 2.07926e-05
-14.7429 -1.04001e-23 2.15372e-05
-14.6198 -1.29724e-22 2.22783e-05
-14.5017 5.67524e-23 2.30195e-05
-14.3879 -2.33695e-23 2.37635e-05
-14.2777 9.52423e-23 2.45124e-05
-14.1708 1.16604e-22 2.52679e-05
-14.0667 1.0537e-22 2.60316e-05
-13.9651 -9.95031e-23 2.68046e-05
-13.8658 3.0465e-23 2.75881e-05
-13.7687 -5.42086e-23 2.83831e-05
-13.6734 9.47571e-23 2.91904e-05
-13.5799 -3.96553e-23 3.0011e-05
-13.488 -3.10267e-23 3.08458e-05
-13.3977 -7.43059e-23 3.16953e-05
-13.3087 -8.79465e-23 3.25605e-05
-13.2211 2.10109e-22 3.34421e-05
-13.1347 -1.58921e-22 3.43408e-05
-13.0494 7.71015e-23 3.52573e-05
-12.9652 -2.42918e-22 3.61923e-05
-12.8821 -3.46551e-23 3.71466e-05
-12.7999 2.21854e-23 3.81209e-05
-12.7187 -1.22619e-22 3.91159e-05
-12.6383 -8.41616e-23 4.01324e-05
-12.5588 2.59166e-23 4.11711e-05
-12.48 2.00494e-22 4.22327e-05
-12.4021 -1.10512e-22 4.33181e-05
-12.3248 6.54325e-23 4.4428e-05
-12.2483 2.67989e-23 4.55632e-05
-12.1724 -5.70427e-22 4.67247e-05
-12.0972 1.17676e-22 4.79131e-05
-12.0226 -2.74238e-22 4.91294e-05
-11.9486 1.12359e-22 5.03746e-05
-11.8751 7.60285e-22 5.16494e-05
-11.8022 -1.35976e-22 5.29549e-05
-11.7299 9.83961e-23 5.4292e-05
-11.658 -9.28337e-23 5.56618e-05
-11.5867 -1.48296e-22 5.70652e-05
-11.5158 1.44086e-22 5.85034e-05
-11.4454 5.56231e-23 5.99774e-05
-11.3754 -1.80651e-22 6.14884e-05
-11.3059 -2.35349e-22 6.30375e-05
-11.2368 1.30482e-22 6.46261e-05
-11.1681 -3.29959e-22 6.62552e-05
-11.0998 4.11072e-22 6.79263e-05
-11.0319 1.54712e-22 6.96406e-05
-10.9644 2.8444e-22 7.13995e-05
-10.8973 -3.97297e-22 7.32046e-05
-10.8305 -2.07589e-22 7.50572e-05
-10.764 2.87988e-22 7.69589e-05
-10.6979 1.40131e-22 7.89114e-05
-10.6321 -4.06723e-22 8.09162e-05
-10.5666 4.56923e-22 8.29751e-05
-10.5015 -6.14775e-23 8.50898e-05
-10.4366 7.10699e-22 8.72622e-05
-10.372 -6.56271e-22 8.94943e-05
-10.3078 6.7047e-22 9.17879e-05
-10.2438 3.27845e-22 9.41451e-05
-10.1801 -1.2774e-21 9.65681e-05
-10.1166 -2.00933e-23 9.90591e-05
-10.0535 -6.70256e-22 0.00010162
-9.99054 -1.63685e-22 0.000104254
-9.92787 3.18594e-22 0.000106964
-9.86545 -1.1507e-23 0.00010975
-9.80327 8.42813e-22 0.000112618
-9.74132 6.24572e-22 0.000115568
-9.6796 -7.35143e-23 0.000118605
-9.61812 -1.31501e-21 0.000121731
-9.55685 3.24486e-22 0.000124949
-9.4958 -9.53214e-22 0.000128262
-9.43496 6.52322e-22 0.000131675
-9.37433 -6.197e-22 0.00013519
-9.3139 -6.45772e-22 0.000138811
-9.25368 4.93678e-22 0.000142542
-9.19365 9.97085e-22 0.000146387
-9.13381 5.3284e-22 0.00015035
-9.07416 5.90565e-22 0.000154436
-9.01469 -7.40876e-23 0.000158649
-8.95541 -4.38347e-22 0.000162994
-8.89631 1.19519e-21 0.000167475
-8.83738 1.74103e-21 0.000172099
-8.77862 4.68916e-23 0.000176869
-8.72003 1.10881e-21 0.000181793
-8.66161 -1.9338e-22 0.000186875
-8.60335 -1.23411e-21 0.000192122
-8.54524 -4.53453e-22 0.00019754
-8.4873 1.82292e-21 0.000203136
-8.42951 3.23378e-22 0.000208917
-8.37187 -2.60369e-21 0.00021489
-8.31438 2.12312e-22 0.000221064
-8.25704 1.60153e-21 0.000227445
-8.19984 2.21517e-22 0.000234042
-8.14279 -9.74193e-23 0.000240865
-8.08587 8.30894e-22 0.000247922
-8.02909 3.07576e-21 0.000255222
-7.97244 1.22971e-21 0.000262777
-7.91593 -6.43476e-22 0.000270597
-7.85954 2.59569e-21 0.000278692
-7.80329 5.57444e-21 0.000287075
-7.74716 -4.70001e-22 0.000295757
-7.69115 -1.379e-21 0.000304752
-7.63527 -3.95703e-21 0.000314073
-7.57951 1.08525e-21 0.000323734
-7.52386 -6.92096e-22 0.000333751
-7.46834 6.93141e-21 0.000344138
-7.41292 5.91444e-22 0.000354913
-7.35762 2.37883e-22 0.000366092
-7.30243 -7.14142e-22 0.000377694
-7.24735 -1.53449e-21 0.000389739
-7.19238 9.33672e-21 0.000402246
-7.13752 6.0067e-21 0.000415236
-7.08275 2.556e-21 0.000428734
-7.02809 -7.33166e-23 0.000442761
-6.97354 -6.37623e-21 0.000457344
-6.91908 2.54141e-21 0.000472509
-6.86472 2.96388e-21 0.000488283
-6.81046 2.68361e-21 0.000504696
-6.75629 -3.90947e-22 0.00052178
-6.70222 -3.94925e-21 0.000539568
-6.64824 -4.78343e-21 0.000558094
-6.59435 2.34836e-21 0.000577396
-6.54055 5.01659e-21 0.000597513
-6.48684 -4.4393e-21 0.000618486
-6.43321 4.97553e-21 0.000640359
-6.37967 1.00949e-20 0.00066318
-6.32622 4.36122e-21 0.000686997
-6.27285 -6.03519e-21 0.000711864
-6.21956 3.41227e-21 0.000737837
-6.16636 7.14654e-21 0.000764974
-6.11323 -3.89441e-21 0.000793339
-6.06018 8.70193e-22 0.000823001
-6.00721 -2.61591e-21 0.000854029
-5.95432 -3.0464e-21 0.000886501
-5.9015 1.27453e-21 0.000920499
-5.84876 -4.27442e-21 0.000956109
-5.79609 -2.63214e-21 0.000993424
-5.74349 -1.14808e-20 0.00103254
-5.69096 -1.87469e-20 0.00107357
-5.6385 -1.14305e-20 0.00111663
-5.58611 7.80234e-22 0.00116183
-5.53379 3.34254e-20 0.0012093
-5.48154 8.66247e-21 0.00125919
-5.42935 -1.46331e-20 0.00131164
-5.37723 1.63118e-20 0.00136682
-5.32517 8.41377e-21 0.0014249
-5.27317 1.4036e-20 0.00148606
-5.22124 -2.50381e-21 0.0015505
-5.16937 5.87515e-22 0.00161844
-5.11756 4.54431e-20 0.00169011
-5.06581 -1.88615e-20 0.00176576
-5.01412 -2.67086e-20 0.00184567
-4.96248 -1.39731e-20 0.00193011
-4.9109 -5.90478e-20 0.00201942
-4.85938 3.28356e-20 0.00211393
-4.80792 -2.17277e-20 0.00221401
-4.75651 -1.55013e-20 0.00232007
-4.70515 5.16708e-20 0.00243255
-4.65384 1.74206e-20 0.00255191
-4.60259 -1.22795e-19 0.00267869
-4.55139 -2.06578e-20 0.00281344
-4.50024 4.85927e-20 0.00295678
-4.44914 -1.76432e-21 0.00310939
-4.39809 -4.07105e-20 0.00327201
-4.34709 4.72482e-21 0.00344544
-4.29613 -7.99262e-21 0.00363056
-4.24522 8.00894e-20 0.00382837
-4.19436 4.45936e-21 0.00403992
-4.14354 -3.97562e-20 0.0042664
-4.09277 -8.00641e-20 0.0045091
-4.04204 2.39596e-19 0.00476948
-3.99136 4.44427e-20 0.00504912
-3.94071 -3.97774e-19 0.00534979
-3.89011 -5.51066e-20 0.00567346
-3.83955 -3.94437e-20 0.0060223
-3.78904 -1.01086e-19 0.00639876
-3.73856 2.7021e-19 0.00680555
-3.68812 -2.99745e-19 0.00724571
-3.63772 1.87216e-19 0.00772267
-3.58736 -2.6176e-19 0.00824025
-3.53703 -2.54446e-20 0.00880278
-3.48674 4.97115e-20 0.00941514
-3.43649 1.93752e-19 0.0100829
-3.38627 6.20314e-20 0.0108122
-3.33609 3.13392e-19 0.0116103
-3.28594 -8.25007e-20 0.0124853
-3.23583 -6.2544e-19 0.0134465
-3.18575 2.30651e-19 0.0145046
-3.1357 1.91752e-19 0.015672
-3.08568 -1.87228e-19 0.0169628
-3.0357 1.1051e-19 0.0183935
-2.98574 -1.56037e-18 0.0199835
-2.93582 1.29882e-19 0.021755
-2.88592 4.06475e-19 0.0237345
-2.83605 1.569e-18 0.0259529
-2.78622 -3.19868e-19 0.0284469
-2.73641 3.58279e-19 0.0312603
-2.68662 3.83675e-18 0.0344451
-2.63687 -1.08843e-18 0.0380642
-2.58714 3.26218e-18 0.0421933
-2.53743 1.14102e-18 0.0469247
-2.48775 -1.33758e-18 0.0523712
-2.4381 -7.89818e-19 0.0586717
-2.38847 -1.1191e-19 0.0659988
-2.33886 -1.48964e-18 0.0745683
-2.28928 -4.5072e-18 0.084652
-2.23971 2.00876e-18 0.0965956
-2.19017 6.57304e-18 0.110842
-2.14066 -6.87958e-18 0.127966
-2.09116 -2.19212e-17 0.148716
-2.04168 5.57842e-18 0.174081
-1.99222 -7.41012e-18 0.205376
-1.94279 5.7569e-18 0.244365
-1.89337 -5.26387e-17 0.293428
-1.84396 3.30578e-18 0.355783
-1.79458 1.54343e-17 0.435755
-1.74521 3.07917e-17 0.539041
-1.69587 -1.86024e-17 0.672792
-1.64653 -1.88759e-17 0.845005
-1.59722 -2.00062e-16 1.06212
-1.54791 6.28024e-17 1.32297
-1.49863 7.43874e-18 1.60787
-1.44935 -5.0923e-17 1.86816
-1.40009 5.90369e-18 2.034
-1.35085 1.32692e-17 2.05387
-1.30162 -7.44636e-17 1.93407
-1.2524 -3.15883e-17 1.72922
-1.20319 6.42012e-17 1.49933
-1.15399 -4.37085e-16 1.28284
-1.1048 1.90784e-16 1.09579
-1.05563 1.76485e-16 0.940812
-1.00646 2.51641e-17 0.814717
-0.957308 -1.25381e-17 0.712678
-0.908161 -3.48582e-17 0.629991
-0.859022 -1.80722e-16 0.562664
-0.809892 -4.86949e-17 0.507499
-0.76077 -8.10552e-18 0.461998
-0.711654 -1.1496e-16 0.424229
-0.662545 6.38252e-17 0.392698
-0.613443 -9.95538e-17 0.366253
-0.564346 4.36851e-18 0.343995
-0.515255 -6.01893e-18 0.325223
-0.466168 6.4322e-18 0.309386
-0.417086 1.58391e-19 0.29605
-0.368008 3.1956e-18 0.28487
-0.318933 1.40144e-17 0.275573
-0.269862 -7.31112e-18 0.267945
-0.220792 4.20432e-18 0.261817
-0.171725 -1.75699e-18 0.257058
-0.12266 1.47669e-17 0.253569
-0.0735954 -5.53594e-17 0.251281
-0.0245317 1.3294e-19 0.250148
0.0245317 -5.54209e-20 0.250148
0.0735954 -5.63544e-17 0.251281
0.12266 1.38479e-17 0.253569
0.171725 -8.86007e-19 0.257058
0.220792 3.27102e-18 0.261817
0.269862 -8.53439e-18 0.267945
0.318933 8.71238e-18 0.275573
0.368008 -1.46574e-18 0.28487
0.417086 -7.59252e-17 0.29605
0.466168 1.42718e-17 0.309386
0.515255 -2.95336e-18 0.325223
0.564346 1.20775e-18 0.343995
0.613443 6.88513e-18 0.366253
0.662545 -1.28195e-16 0.392698
0.711654 -3.63883e-18 0.424229
0.76077 1.09369e-17 0.461998
0.809892 -3.64659e-17 0.507499
0.859022 1.45208e-19 0.562664
0.908161 1.50304e-17 0.629991
0.957308 -7.28108e-18 0.712678
1.00646 2.25525e-16 0.814717
1.05563 -1.53946e-16 0.940812
1.1048 1.73236e-17 1.09579
1.15399 -5.73139e-17 1.28284
1.20319 -2.33005e-16 1.49933
1.2524 -3.19877e-16 1.72922
1.30162 7.48173e-17 1.93407
1.35085 7.28493e-17 2.05387
1.40009 -2.80517e-17 2.034
1.44935 2.0755e-17 1.86816
1.49863 -2.49463e-16 1.60787
1.54791 5.79044e-17 1.32297
1.59722 -4.98093e-17 1.06212
1.64653 2.61229e-17 0.845005
1.69587 -4.26585e-17 0.672792
1.74521 -1.68919e-17 0.539041
1.79458 -2.13811e-17 0.435755
1.84396 2.83541e-17 0.355783
1.89337 -3.79801e-17 0.293428
1.94279 1.14915e-18 0.244365
1.99222 2.42208e-19 0.205376
2.04168 7.89657e-18 0.174081
2.09116 6.25873e-18 0.148716
2.14066 -2.54329e-18 0.127966
2.19017 2.3153e-18 0.110842
2.23971 -2.50568e-18 0.0965956
2.28928 -7.24907e-18 0.084652
2.33886 -1.81327e-18 0.0745683
2.38847 -2.50418e-18 0.0659988
2.4381 -6.52861e-18 0.0586717
2.48775 1.10685e-18 0.0523712
2.53743 -2.09991e-18 0.0469247
2.58714 1.45626e-18 0.0421933
2.63687 3.28799e-18 0.0380642
2.68662 8.44321e-19 0.0344451
2.73641 -3.65825e-19 0.0312603
2.78622 6.69699e-19 0.0284469
2.83605 6.91634e-19 0.0259529
2.88592 1.00015e-20 0.0237345
2.93582 -1.12782e-18 0.021755
2.98574 1.97016e-19 0.0199835
3.0357 -2.592e-19 0.0183935
3.08568 -5.95961e-19 0.0169628
3.1357 2.41103e-19 0.015672
3.18575 -5.95889e-19 0.0145046
3.23583 -6.23317e-19 0.0134465
3.28594 7.7179e-19 0.0124853
3.33609 8.36631e-20 0.0116103
3.38627 -4.29579e-20 0.0108122
3.43649 -9.47199e-20 0.0100829
3.48674 -1.2665e-19 0.00941514
3.53703 -1.24811e-19 0.00880278
3.58736 -1.51771e-20 0.00824025
3.63772 -5.66971e-20 0.00772267
3.68812 -6.6906e-20 0.00724571
3.73856 -1.44134e-19 0.00680555
3.78904 9.38554e-20 0.00639876
3.83955 -8.78394e-20 0.0060223
3.89011 6.06769e-20 0.00567346
3.94071 -9.37206e-20 0.00534979
3.99136 4.35044e-20 0.00504912
4.04204 -3.38692e-20 0.00476948
4.09277 -7.72555e-20 0.0045091
4.14354 -5.51956e-20 0.0042664
4.19436 -1.93416e-19 0.00403992
4.24522 -8.73995e-21 0.00382837
4.29613 1.39742e-19 0.00363056
4.34709 9.23113e-21 0.00344544
4.39809 7.24612e-21 0.00327201
4.44914 6.34367e-21 0.00310939
4.50024 5.25805e-20 0.00295678
4.55139 3.04893e-20 0.00281344
4.60259 -5.94279e-20 0.00267869
4.65384 -9.7857e-21 0.00255191
4.70515 -1.10435e-19 0.00243255
4.75651 6.24906e-20 0.00232007
4.80792 -1.081e-20 0.00221401
4.85938 1.58301e-20 0.00211393
4.9109 1.69498e-20 0.00201942
4.96248 -3.37886e-21 0.00193011
5.01412 -1.47626e-21 0.00184567
5.06581 2.62418e-20 0.00176576
5.11756 2.68055e-20 0.00169011
5.16937 -2.02854e-20 0.00161844
5.22124 -4.25004e-22 0.0015505
5.27317 1.12146e-20 0.00148606
5.32517 -8.25499e-21 0.0014249
5.37723 2.4388e-20 0.00136682
5.42935 -9.4461e-21 0.00131164
5.48154 -6.50733e-21 0.00125919
5.53379 5.20963e-21 0.0012093
5.58611 -1.60478e-20 0.00116183
5.6385 -1.00457e-20 0.00111663
5.69096 -9.26064e-21 0.00107357
5.74349 -2.0544e-20 0.00103254
5.79609 -6.27445e-21 0.000993424
5.84876 3.12623e-20 0.000956109
5.9015 2.58886e-20 0.000920499
5.95432 -1.97866e-20 0.000886501
6.00721 -1.05422e-21 0.000854029
6.06018 1.61337e-20 0.000823001
6.11323 -5.25663e-22 0.000793339
6.16636 -4.14069e-21 0.000764974
6.21956 1.36384e-21 0.000737837
6.27285 7.54917e-21 0.000711864
6.32622 5.44817e-21 0.000686997
6.37967 3.26039e-21 0.00066318
6.43321 6.31305e-22 0.000640359
6.48684 8.66761e-21 0.000618486
6.54055 1.96031e-21 0.000597513
6.59435 -2.90524e-21 0.000577396
6.64824 1.48287e-21 0.000558094
6.70222 9.05183e-22 0.000539568
6.75629 1.42872e-22 0.00052178
6.81046 5.85866e-21 0.000504696
6.86472 -2.36482e-22 0.000488283
6.91908 5.87535e-21 0.000472509
6.97354 2.83436e-22 0.000457344
7.02809 -5.59764e-21 0.000442761
7.08275 4.39397e-21 0.000428734
7.13752 1.55714e-21 0.000415236
7.19238 3.74454e-21 0.000402246
7.24735 2.31338e-22 0.000389739
7.30243 -3.14175e-21 0.000377694
7.35762 -1.62597e-21 0.000366092
7.41292 3.84641e-21 0.000354913
7.46834 2.25928e-21 0.000344138
7.52386 1.26011e-21 0.000333751
7.57951 7.61827e-21 0.000323734
7.63527 2.13203e-21 0.000314073
7.69115 -1.75702e-21 0.000304752
7.74716 1.44009e-22 0.000295757
7.80329 3.98672e-21 0.000287075
7.85954 -7.66221e-22 0.000278692
7.91593 -3.48724e-23 0.000270597
7.97244 4.79458e-22 0.000262777
8.02909 -1.53273e-21 0.000255222
8.08587 -3.22601e-22 0.000247922
8.14279 -2.5966e-22 0.000240865
8.19984 1.54458e-22 0.000234042
8.25704 2.96317e-21 0.000227445
8.31438 -3.52122e-21 0.000221064
8.37187 2.34276e-21 0.00021489
8.42951 1.18305e-22 0.000208917
8.4873 -9.30803e-22 0.000203136
8.54524 2.47816e-23 0.00019754
8.60335 3.04531e-22 0.000192122
8.66161 8.07263e-22 0.000186875
8.72003 4.06053e-22 0.000181793
8.77862 -5.19102e-23 0.000176869
8.83738 -4.02252e-22 0.000172099
8.89631 1.03053e-21 0.000167475
8.95541 -3.09289e-22 0.000162994
9.01469 6.3371e-22 0.000158649
9.07416 1.79727e-23 0.000154436
9.13381 -3.39915e-21 0.00015035
9.19365 -1.05603e-21 0.000146387
9.25368 8.99214e-23 0.000142542
9.3139 3.30979e-23 0.000138811
9.37433 -9.9689e-22 0.00013519
9.43496 5.27214e-22 0.000131675
9.4958 -7.38552e-22 0.000128262
9.55685 -3.36358e-22 0.000124949
9.61812 -1.1261e-21 0.000121731
9.6796 7.54023e-22 0.000118605
9.74132 -2.17862e-22 0.000115568
9.80327 -1.56185e-22 0.000112618
9.86545 5.8127e-23 0.00010975
9.92787 -8.38929e-22 0.000106964
9.99054 3.88942e-22 0.000104254
10.0535 9.4139e-22 0.00010162
10.1166 9.65591e-23 9.90591e-05
10.1801 3.0108e-22 9.65681e-05
10.2438 -7.63408e-23 9.41451e-05
10.3078 2.91341e-22 9.17879e-05
10.372 3.325e-22 8.94943e-05
10.4366 6.19754e-22 8.72622e-05
10.5015 -2.38218e-22 8.50898e-05
10.5666 7.86401e-23 8.29751e-05
10.6321 -2.60867e-22 8.09162e-05
10.6979 -1.26286e-23 7.89114e-05
10.764 -5.77736e-22 7.69589e-05
10.8305 -1.08089e-22 7.50572e-05
10.8973 -8.65477e-23 7.32046e-05
10.9644 3.29408e-22 7.13995e-05
11.0319 2.9731e-22 6.96406e-05
11.0998 1.81727e-22 6.79263e-05
11.1681 -4.22658e-24 6.62552e-05
11.2368 3.86224e-22 6.46261e-05
11.3059 -3.05212e-22 6.30375e-05
11.3754 -2.00551e-22 6.14884e-05
11.4454 -1.24771e-22 5.99774e-05
11.5158 -2.61487e-22 5.85034e-05
11.5867 -2.00908e-23 5.70652e-05
11.658 4.15006e-22 5.56618e-05
11.7299 -2.84013e-22 5.4292e-05
11.8022 1.41806e-22 5.29549e-05
11.8751 7.08765e-24 5.16494e-05
11.9486 -1.82284e-23 5.03746e-05
12.0226 -1.06136e-23 4.91294e-05
12.0972 -2.34935e-22 4.79131e-05
12.1724 -1.9811e-23 4.67247e-05
12.2483 -2.64264e-22 4.55632e-05
12.3248 1.17943e-23 4.4428e-05
12.4021 8.3507e-23 4.33181e-05
12.48 -1.10673e-22 4.22327e-05
12.5588 -8.08064e-23 4.11711e-05
12.6383 1.87211e-22 4.01324e-05
12.7187 2.40052e-22 3.91159e-05
12.7999 -5.71293e-24 3.81209e-05
12.8821 6.29756e-23 3.71466e-05
12.9652 1.12438e-22 3.61923e-05
13.0494 4.06346e-23 3.52573e-05
13.1347 1.32704e-22 3.43408e-05
13.2211 1.88234e-22 3.34421e-05
13.3087 -5.6893e-23 3.25605e-05
13.3977 -1.48797e-22 3.16953e-05
13.488 7.76454e-23 3.08458e-05
13.5799 8.1847e-23 3.0011e-05
13.6734 1.16674e-22 2.91904e-05
13.7687 -1.08871e-22 2.83831e-05
13.8658 -1.15966e-22 2.75881e-05
13.9651 -6.35557e-23 2.68046e-05
14.0667 -6.86591e-24 2.60316e-05
14.1708 9.26636e-24 2.52679e-05
14.2777 -4.1008e-23 2.45124e-05
14.3879 1.57563e-23 2.37635e-05
14.5017 6.97227e-23 2.30195e-05
14.6198 -7.21455e-23 2.22783e-05
14.7429 5.49086e-23 2.15372e-05
14.872 -8.74489e-24 2.07926e-05
15.0087 -1.9067e-23 2.00395e-05
15.155 5.17067e-23 1.92703e-05
15.3148 -7.72347e-23 1.84722e-05
15.4953 -9.57919e-23 1.76202e-05
15.7151 -5.08797e-23 1.66476e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoopNs512/iFpTwoLoop.txt <==
-15.7151 -1.31863e-21 1.65138e-05
-15.4953 -2.39532e-22 1.74744e-05
-15.3148 -2.953e-22 1.83161e-05
-15.155 1.66869e-22 1.91038e-05
-15.0087 -2.76117e-22 1.98633e-05
-14.872 1.55193e-22 2.06063e-05
-14.7429 -4.73734e-22 2.13411e-05
-14.6198 -3.77512e-22 2.2072e-05
-14.5017 -1.33247e-21 2.28031e-05
-14.3879 -7.13508e-23 2.35365e-05
-14.2777 2.61694e-22 2.4275e-05
-14.1708 3.60516e-22 2.50194e-05
-14.0667 1.6658e-21 2.57721e-05
-13.9651 1.59443e-21 2.65335e-05
-13.8658 1.0274e-21 2.73053e-05
-13.7687 1.49656e-21 2.8088e-05
-13.6734 1.2821e-21 2.8883e-05
-13.5799 9.70514e-22 2.96905e-05
-13.488 -6.6261e-22 3.05121e-05
-13.3977 -5.86036e-22 3.13478e-05
-13.3087 -2.50968e-21 3.2199e-05
-13.2211 -2.03751e-21 3.30658e-05
-13.1347 -4.50442e-21 3.39495e-05
-13.0494 -4.63455e-21 3.48502e-05
-12.9652 -4.34359e-21 3.57693e-05
-12.8821 -3.49988e-21 3.67068e-05
-12.7999 -4.52651e-21 3.7664e-05
-12.7187 -3.49413e-21 3.8641e-05
-12.6383 -4.02265e-21 3.96393e-05
-12.5588 -4.56392e-21 4.06587e-05
-12.48 -3.98872e-21 4.17008e-05
-12.4021 -6.99198e-21 4.27655e-05
-12.3248 -6.69659e-21 4.38546e-05
-12.2483 -9.12356e-21 4.49677e-05
-12.1724 -9.94081e-21 4.61067e-05
-12.0972 -1.19315e-20 4.72715e-05
-12.0226 -1.17233e-20 4.84638e-05
-11.9486 -1.09222e-20 4.96835e-05
-11.8751 -1.35835e-20 5.09325e-05
-11.8022 -1.19195e-20 5.22108e-05
-11.7299 -1.47483e-20 5.35201e-05
-11.658 -1.80935e-20 5.48606e-05
-11.5867 -1.62312e-20 5.62342e-05
-11.5158 -1.7199e-20 5.76409e-05
-11.4454 -1.86286e-20 5.90829e-05
-11.3754 -1.97371e-20 6.056e-05
-11.3059 -2.01382e-20 6.20746e-05
-11.2368 -1.73113e-20 6.36267e-05
-11.1681 -2.49542e-20 6.52187e-05
-11.0998 -2.15253e-20 6.68506e-05
-11.0319 -2.05144e-20 6.85248e-05
-10.9644 -1.9725e-20 7.02415e-05
-10.8973 -2.14294e-20 7.20034e-05
-10.8305 -2.21663e-20 7.38105e-05
-10.764 -2.35507e-20 7.56656e-05
-10.6979 -2.0991e-20 7.7569e-05
-10.6321 -2.54334e-20 7.95235e-05
-10.5666 -2.09002e-20 8.15293e-05
-10.5015 -2.75103e-20 8.35897e-05
-10.4366 -2.3565e-20 8.57049e-05
-10.372 -2.58292e-20 8.78782e-05
-10.3078 -2.51855e-20 9.01099e-05
-10.2438 -2.25714e-20 9.24037e-05
-10.1801 -1.56384e-20 9.47598e-05
-10.1166 -1.49929e-20 9.71821e-05
-10.0535 -7.36334e-21 9.96709e-05
-9.99054 -1.12643e-20 0.00010223
-9.92787 -7.32975e-21 0.000104861
-9.86545 1.57442e-21 0.000107567
-9.80327 9.84847e-22 0.00011035
-9.74132 1.44678e-20 0.000113213
-9.6796 8.21006e-21 0.000116157
-9.61812 1.12551e-20 0.000119188
-9.55685 6.07366e-21 0.000122306
-9.4958 1.12122e-20 0.000125517
-9.43496 2.55021e-21 0.000128821
-9.37433 3.37326e-21 0.000132224
-9.3139 3.74193e-21 0.000135727
-9.25368 1.53725e-21 0.000139336
-9.19365 -3.45576e-21 0.000143053
-9.13381 8.74389e-21 0.000146884
-9.07416 1.00132e-21 0.00015083
-9.01469 1.26208e-20 0.000154899
-8.95541 -3.17581e-21 0.000159091
-8.89631 1.82473e-20 0.000163415
-8.83738 1.42843e-20 0.000167872
-8.77862 2.64019e-20 0.000172471
-8.72003 1.81272e-20 0.000177214
-8.66161 2.73477e-20 0.000182108
-8.60335 4.3828e-20 0.000187157
-8.54524 5.5983e-20 0.000192371
-8.4873 7.6764e-20 0.000197751
-8.42951 7.99683e-20 0.000203308
-8.37187 7.25804e-20 0.000209044
-8.31438 8.82935e-20 0.000214972
-8.25704 1.14695e-19 0.000221094
-8.19984 1.08487e-19 0.000227423
-8.14279 9.72018e-20 0.000233962
-8.08587 9.80023e-20 0.000240724
-8.02909 1.21854e-19 0.000247713
-7.97244 1.19189e-19 0.000254944
-7.91593 1.11299e-19 0.000262421
-7.85954 9.3044e-20 0.000270161
-7.80329 1.10536e-19 0.000278167
-7.74716 1.15886e-19 0.000286458
-7.69115 1.0804e-19 0.000295039
-7.63527 1.07522e-19 0.000303929
-7.57951 7.61281e-20 0.000313134
-7.52386 1.05743e-19 0.000322675
-7.46834 9.66731e-20 0.000332559
-7.41292 9.64578e-20 0.000342808
-7.35762 7.12587e-20 0.000353432
-7.30243 9.19934e-20 0.000364455
-7.24735 6.52889e-20 0.000375885
-7.19238 7.07308e-20 0.00038775
-7.13752 7.45082e-20 0.000400062
-7.08275 7.29931e-20 0.000412848
-7.02809 1.05763e-19 0.000426123
-6.97354 4.79049e-20 0.000439918
-6.91908 7.35028e-20 0.000454247
-6.86472 1.00025e-19 0.000469147
-6.81046 1.00479e-19 0.000484633
-6.75629 1.04663e-19 0.000500744
-6.70222 1.26461e-19 0.000517501
-6.64824 4.63159e-20 0.000534945
-6.59435 2.07608e-19 0.000553098
-6.54055 1.39961e-19 0.000572009
-6.48684 2.20076e-19 0.000591702
-6.43321 1.0942e-19 0.000612229
-6.37967 1.65457e-19 0.000633621
-6.32622 5.91997e-20 0.000655935
-6.27285 1.43554e-19 0.000679205
-6.21956 1.08379e-19 0.000703496
-6.16636 1.74904e-20 0.000728846
-6.11323 7.15019e-20 0.000755329
-6.06018 3.18284e-20 0.000782987
-6.00721 7.04381e-20 0.000811904
-5.95432 -9.4442e-21 0.00084213
-5.9015 -5.98764e-20 0.000873757
-5.84876 -2.09684e-20 0.000906844
-5.79609 2.91262e-20 0.000941495
-5.74349 6.61004e-20 0.000977777
-5.69096 5.4066e-20 0.00101581
-5.6385 1.1667e-19 0.00105567
-5.58611 2.29293e-19 0.00109749
-5.53379 3.97506e-19 0.00114137
-5.48154 2.91174e-19 0.00118745
-5.42935 2.99757e-19 0.00123585
-5.37723 3.37621e-19 0.00128673
-5.32517 4.12641e-19 0.00134023
-5.27317 4.21223e-19 0.00139654
-5.22124 2.8958e-19 0.00145582
-5.16937 4.9409e-19 0.00151829
-5.11756 4.37148e-19 0.00158413
-5.06581 2.20626e-19 0.00165361
-5.01412 2.11943e-19 0.00172693
-4.96248 2.80616e-19 0.00180441
-4.9109 -1.01431e-19 0.0018863
-4.85938 1.53915e-19 0.00197296
-4.80792 -3.53834e-20 0.0020647
-4.75651 2.24376e-20 0.00216195
-4.70515 -5.58215e-19 0.00226506
-4.65384 -4.60634e-19 0.00237455
-4.60259 -7.5749e-19 0.00249087
-4.55139 -3.24289e-19 0.00261463
-4.50024 -8.29975e-19 0.00274637
-4.44914 -6.01874e-19 0.00288684
-4.39809 -4.35493e-19 0.00303669
-4.34709 1.04943e-19 0.00319685
-4.29613 4.66887e-19 0.00336815
-4.24522 -1.41149e-18 0.0035517
-4.19436 -6.15016e-20 0.00374856
-4.14354 5.76364e-19 0.00396012
-4.09277 -7.14831e-19 0.0041877
-4.04204 1.39966e-18 0.00443307
-3.99136 3.38169e-19 0.00469793
-3.94071 1.69554e-18 0.00498449
-3.89011 2.13803e-18 0.00529497
-3.83955 1.20844e-18 0.00563217
-3.78904 5.74781e-18 0.00599896
-3.73856 1.56279e-20 0.00639893
-3.68812 4.8416e-18 0.00683574
-3.63772 5.58496e-18 0.00731398
-3.58736 6.40761e-18 0.00783828
-3.53703 2.14475e-18 0.00841433
-3.48674 1.0195e-17 0.00904786
-3.43649 8.49357e-18 0.00974565
-3.38627 5.31355e-18 0.0105144
-3.33609 4.44423e-18 0.0113618
-3.28594 1.05105e-17 0.0122949
-3.23583 5.19303e-18 0.0133216
-3.18575 1.40008e-17 0.0144488
-3.1357 -3.5047e-18 0.0156836
-3.08568 5.28233e-18 0.0170318
-3.0357 2.57737e-17 0.0184998
-2.98574 -1.38116e-17 0.0200927
-2.93582 5.35663e-18 0.0218176
-2.88592 -6.9262e-18 0.0236817
-2.83605 1.96367e-17 0.0256959
-2.78622 3.20046e-18 0.0278735
-2.73641 3.87151e-18 0.0302339
-2.68662 1.51702e-17 0.0328003
-2.63687 3.89465e-17 0.0356038
-2.58714 -7.29762e-17 0.0386804
-2.53743 6.59014e-17 0.0420758
-2.48775 -8.84727e-17 0.0458414
-2.4381 1.52639e-17 0.0500405
-2.38847 5.7541e-17 0.0547444
-2.33886 8.77247e-17 0.0600397
-2.28928 -8.59444e-17 0.0660243
-2.23971 1.14113e-16 0.0728172
-2.19017 -9.06648e-18 0.0805542
-2.14066 -1.86176e-16 0.0894004
-2.09116 2.0286e-16 0.0995455
-2.04168 1.81497e-16 0.11122
-1.99222 -1.42166e-16 0.124688
-1.94279 -9.0867e-17 0.140269
-1.89337 2.45173e-16 0.15833
-1.84396 3.47423e-16 0.179306
-1.79458 3.41234e-16 0.203686
-1.74521 -5.38712e-16 0.232041
-1.69587 4.07951e-16 0.264993
-1.64653 -2.91117e-16 0.303234
-1.59722 1.86256e-15 0.347483
-1.54791 -1.65588e-15 0.398489
-1.49863 1.14789e-15 0.456973
-1.44935 -2.90967e-15 0.523624
-1.40009 4.43564e-16 0.599069
-1.35085 2.19204e-15 0.683896
-1.30162 -1.06985e-14 0.778723
-1.2524 7.22385e-15 0.884317
-1.20319 -1.79919e-14 1.00181
-1.15399 3.29857e-14 1.1329
-1.1048 -1.67253e-15 1.2802
-1.05563 7.32557e-15 1.44741
-1.00646 4.71909e-14 1.63976
-0.957308 -3.46837e-14 1.8641
-0.908161 7.34746e-14 2.1295
-0.859022 -1.62472e-15 2.44727
-0.809892 4.59026e-14 2.8317
-0.76077 -3.11927e-14 3.29981
-0.711654 7.50476e-14 3.87185
-0.662545 1.00091e-13 4.56951
-0.613443 -2.54086e-13 5.41455
-0.564346 4.94575e-13 6.4224
-0.515255 8.17105e-15 7.59624
-0.466168 2.67622e-13 8.91405
-0.417086 6.67182e-13 10.3231
-0.368008 7.29439e-13 11.7358
-0.318933 -5.63541e-14 13.0479
-0.269862 7.85654e-13 14.1638
-0.220792 8.39838e-13 15.0271
-0.171725 -1.30596e-13 15.6333
-0.12266 8.45299e-13 16.0149
-0.0735954 2.03209e-12 16.2312
-0.0245317 -5.90895e-13 16.3167
0.0245317 -4.1046e-13 16.3167
0.0735954 4.08943e-13 16.2312
0.12266 1.5541e-13 16.0149
0.171725 -2.31042e-13 15.6333
0.220792 -1.54927e-14 15.0271
0.269862 -7.85833e-13 14.1638
0.318933 5.84005e-14 13.0479
0.368008 7.53358e-13 11.7358
0.417086 3.12702e-13 10.3231
0.466168 -5.64591e-15 8.91405
0.515255 2.12628e-13 7.59624
0.564346 -1.63591e-13 6.4224
0.613443 -2.53279e-13 5.41455
0.662545 1.97654e-13 4.56951
0.711654 -7.42856e-14 3.87185
0.76077 -8.77477e-14 3.29981
0.809892 9.88695e-16 2.8317
0.859022 1.91243e-14 2.44727
0.908161 -4.45246e-14 2.1295
0.957308 -3.4761e-14 1.8641
1.00646 4.88279e-14 1.63976
1.05563 -3.93052e-14 1.44741
1.1048 2.08707e-14 1.2802
1.15399 -1.52673e-14 1.1329
1.20319 4.02553e-15 1.00181
1.2524 -8.96634e-15 0.884317
1.30162 -1.71641e-15 0.778723
1.35085 2.28079e-15 0.683896
1.40009 2.5677e-15 0.599069
1.44935 -3.16989e-15 0.523624
1.49863 4.12607e-15 0.456973
1.54791 -2.37828e-15 0.398489
1.59722 1.98961e-15 0.347483
1.64653 -1.11125e-15 0.303234
1.69587 2.19513e-16 0.264993
1.74521 -3.80828e-16 0.232041
1.79458 1.16991e-15 0.203686
1.84396 -1.02724e-15 0.179306
1.89337 5.37603e-16 0.15833
1.94279 -2.01127e-16 0.140269
1.99222 -1.57915e-17 0.124688
2.04168 -3.17261e-16 0.11122
2.09116 1.27494e-16 0.0995455
2.14066 3.55009e-18 0.0894004
2.19017 4.63587e-17 0.0805542
2.23971 -3.45743e-17 0.0728172
2.28928 7.86342e-17 0.0660243
2.33886 -1.30414e-16 0.0600397
2.38847 -1.99682e-17 0.0547444
2.4381 6.45311e-18 0.0500405
2.48775 -2.49291e-17 0.0458414
2.53743 4.56574e-17 0.0420758
2.58714 -4.47473e-17 0.0386804
2.63687 9.37563e-18 0.0356038
2.68662 -1.51628e-17 0.0328003
2.73641 2.60007e-17 0.0302339
2.78622 1.87498e-17 0.0278735
2.83605 -2.18939e-17 0.0256959
2.88592 1.34293e-17 0.0236817
2.93582 3.01024e-18 0.0218176
2.98574 -1.33385e-17 0.0200927
3.0357 -7.70515e-18 0.0184998
3.08568 -1.58176e-17 0.0170318
3.1357 -5.03337e-18 0.0156836
3.18575 -1.22835e-17 0.0144488
3.23583 3.92277e-18 0.0133216
3.28594 -1.81508e-17 0.0122949
3.33609 -3.62687e-18 0.0113618
3.38627 -3.82622e-18 0.0105144
3.43649 -6.63137e-18 0.00974565
3.48674 -9.23727e-18 0.00904786
3.53703 -1.28891e-18 0.00841433
3.58736 -9.21798e-18 0.00783828
3.63772 -4.38797e-18 0.00731398
3.68812 -3.83686e-18 0.00683574
3.73856 -2.241e-18 0.00639893
3.78904 -2.08956e-18 0.00599896
3.83955 -3.62197e-18 0.00563217
3.89011 -2.43008e-18 0.00529497
3.94071 -6.16036e-19 0.00498449
3.99136 -1.23744e-18 0.00469793
4.04204 -4.5859e-19 0.00443307
4.09277 -6.61512e-19 0.0041877
4.14354 5.62845e-19 0.00396012
4.19436 9.49527e-19 0.00374856
4.24522 -1.44761e-20 0.0035517
4.29613 -1.36766e-19 0.00336815
4.34709 6.16737e-19 0.00319685
4.39809 4.20775e-19 0.00303669
4.44914 -2.11392e-19 0.00288684
4.50024 7.25588e-19 0.00274637
4.55139 3.75849e-19 0.00261463
4.60259 3.6208e-19 0.00249087
4.65384 8.28705e-21 0.00237455
4.70515 8.2286e-19 0.00226506
4.75651 1.25366e-19 0.00216195
4.80792 -9.75515e-20 0.0020647
4.85938 6.47663e-20 0.00197296
4.9109 -1.70235e-20 0.0018863
4.96248 -1.35234e-19 0.00180441
5.01412 -3.06836e-19 0.00172693
5.06581 -4.43679e-19 0.00165361
5.11756 -4.77064e-20 0.00158413
5.16937 -4.2996e-19 0.00151829
5.22124 -3.10788e-19 0.00145582
5.27317 -4.018e-19 0.00139654
5.32517 -2.11238e-19 0.00134023
5.37723 -3.56332e-19 0.00128673
5.42935 -3.06945e-19 0.00123585
5.48154 -2.87399e-19 0.00118745
5.53379 -2.73787e-19 0.00114137
5.58611 -3.21964e-19 0.00109749
5.6385 8.76828e-20 0.00105567
5.69096 -2.19679e-19 0.00101581
5.74349 7.20172e-20 0.000977777
5.79609 -1.12044e-19 0.000941495
5.84876 2.31877e-20 0.000906844
5.9015 -2.68281e-19 0.000873757
5.95432 9.10762e-20 0.00084213
6.00721 -6.47819e-20 0.000811904
6.06018 -1.46263e-21 0.000782987
6.11323 -5.47342e-20 0.000755329
6.16636 3.39623e-20 0.000728846
6.21956 2.31686e-20 0.000703496
6.27285 -1.3118e-19 0.000679205
6.32622 -1.31401e-19 0.000655935
6.37967 -1.69836e-19 0.000633621
6.43321 -1.42341e-19 0.000612229
6.48684 -1.62729e-19 0.000591702
6.54055 -1.33766e-19 0.000572009
6.59435 -1.76254e-19 0.000553098
6.64824 -1.56856e-19 0.000534945
6.70222 -1.12889e-19 0.000517501
6.75629 -9.78507e-20 0.000500744
6.81046 -1.44119e-19 0.000484633
6.86472 -1.09188e-19 0.000469147
6.91908 -9.49504e-20 0.000454247
6.97354 -6.54236e-20 0.000439918
7.02809 -1.00659e-19 0.000426123
7.08275 -9.2331e-20 0.000412848
7.13752 -9.80686e-20 0.000400062
7.19238 -7.86141e-20 0.00038775
7.24735 -9.1165e-20 0.000375885
7.30243 -6.35581e-20 0.000364455
7.35762 -7.31452e-20 0.000353432
7.41292 -8.33045e-20 0.000342808
7.46834 -6.43779e-20 0.000332559
7.52386 -8.96855e-20 0.000322675
7.57951 -9.57695e-20 0.000313134
7.63527 -7.02357e-20 0.000303929
7.69115 -8.74903e-20 0.000295039
7.74716 -9.38553e-20 0.000286458
7.80329 -8.9937e-20 0.000278167
7.85954 -1.18458e-19 0.000270161
7.91593 -9.29964e-20 0.000262421
7.97244 -1.01494e-19 0.000254944
8.02909 -9.1256e-20 0.000247713
8.08587 -1.13791e-19 0.000240724
8.14279 -1.16864e-19 0.000233962
8.19984 -1.01916e-19 0.000227423
8.25704 -8.58126e-20 0.000221094
8.31438 -1.1097e-19 0.000214972
8.37187 -8.34202e-20 0.000209044
8.42951 -8.04931e-20 0.000203308
8.4873 -5.4481e-20 0.000197751
8.54524 -4.31084e-20 0.000192371
8.60335 -5.12503e-20 0.000187157
8.66161 -3.38664e-20 0.000182108
8.72003 -3.32815e-20 0.000177214
8.77862 -2.63637e-20 0.000172471
8.83738 -1.51865e-20 0.000167872
8.89631 -2.05787e-21 0.000163415
8.95541 1.64585e-21 0.000159091
9.01469 -3.43949e-21 0.000154899
9.07416 -2.52623e-21 0.00015083
9.13381 -4.04251e-21 0.000146884
9.19365 5.19384e-21 0.000143053
9.25368 -4.35436e-21 0.000139336
9.3139 -5.86263e-22 0.000135727
9.37433 -1.41758e-20 0.000132224
9.43496 -2.04495e-21 0.000128821
9.4958 -6.82277e-21 0.000125517
9.55685 -2.09156e-21 0.000122306
9.61812 -1.13731e-20 0.000119188
9.6796 -7.2145e-21 0.000116157
9.74132 -7.65691e-21 0.000113213
9.80327 -1.90698e-21 0.00011035
9.86545 -1.65073e-21 0.000107567
9.92787 6.22456e-21 0.000104861
9.99054 6.39824e-21 0.00010223
10.0535 1.05554e-20 9.96709e-05
10.1166 1.05803e-20 9.71821e-05
10.1801 2.1739e-20 9.47598e-05
10.2438 2.05147e-20 9.24037e-05
10.3078 2.831e-20 9.01099e-05
10.372 2.38973e-20 8.78782e-05
10.4366 2.43242e-20 8.57049e-05
10.5015 2.28439e-20 8.35897e-05
10.5666 2.74417e-20 8.15293e-05
10.6321 2.6165e-20 7.95235e-05
10.6979 2.17326e-20 7.7569e-05
10.764 1.84008e-20 7.56656e-05
10.8305 2.1876e-20 7.38105e-05
10.8973 2.16143e-20 7.20034e-05
10.9644 2.05546e-20 7.02415e-05
11.0319 1.98631e-20 6.85248e-05
11.0998 1.96846e-20 6.68506e-05
11.1681 2.0782e-20 6.52187e-05
11.2368 2.11187e-20 6.36267e-05
11.3059 1.86213e-20 6.20746e-05
11.3754 1.93485e-20 6.056e-05
11.4454 1.82584e-20 5.90829e-05
11.5158 1.61071e-20 5.76409e-05
11.5867 1.62112e-20 5.62342e-05
11.658 1.40103e-20 5.48606e-05
11.7299 1.31515e-20 5.35201e-05
11.8022 1.27409e-20 5.22108e-05
11.8751 1.31924e-20 5.09325e-05
11.9486 1.34296e-20 4.96835e-05
12.0226 9.51548e-21 4.84638e-05
12.0972 1.25579e-20 4.72715e-05
12.1724 1.14924e-20 4.61067e-05
12.2483 1.02296e-20 4.49677e-05
12.3248 6.52479e-21 4.38546e-05
12.4021 6.46512e-21 4.27655e-05
12.48 5.49612e-21 4.17008e-05
12.5588 5.36587e-21 4.06587e-05
12.6383 4.57773e-21 3.96393e-05
12.7187 4.02241e-21 3.8641e-05
12.7999 3.52443e-21 3.7664e-05
12.8821 4.46445e-21 3.67068e-05
12.9652 4.81185e-21 3.57693e-05
13.0494 5.08523e-21 3.48502e-05
13.1347 3.79098e-21 3.39495e-05
13.2211 3.24971e-21 3.30658e-05
13.3087 3.04684e-21 3.2199e-05
13.3977 4.48625e-22 3.13478e-05
13.488 -2.97036e-22 3.05121e-05
13.5799 -1.4818e-21 2.96905e-05
13.6734 -1.12685e-21 2.8883e-05
13.7687 -2.42195e-21 2.8088e-05
13.8658 -1.47725e-21 2.73053e-05
13.9651 -1.21763e-21 2.65335e-05
14.0667 -1.13259e-21 2.57721e-05
14.1708 -1.13301e-21 2.50194e-05
14.2777 -2.58194e-22 2.4275e-05
14.3879 5.29899e-22 2.35365e-05
14.5017 6.49616e-22 2.28031e-05
14.6198 9.20639e-22 2.2072e-05
14.7429 6.7736e-22 2.13411e-05
14.872 2.76429e-22 2.06063e-05
15.0087 -1.56913e-22 1.98633e-05
15.155 6.51646e-23 1.91038e-05
15.3148 3.60364e-22 1.83161e-05
15.4953 4.36689e-22 1.74744e-05
15.7151 1.57333e-21 1.65138e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoopNs512/iFp_FRG.txt <==
-15.7151 -1.6985e-21 1.65971e-05
-15.4953 -3.77985e-21 1.75653e-05
-15.3148 -3.22058e-21 1.84134e-05
-15.155 -3.29642e-21 1.92077e-05
-15.0087 -3.2949e-21 1.99732e-05
-14.872 -1.7386e-21 2.07226e-05
-14.7429 1.08508e-21 2.14635e-05
-14.6198 3.67915e-21 2.22008e-05
-14.5017 5.76126e-21 2.29382e-05
-14.3879 5.71433e-21 2.36783e-05
-14.2777 4.01764e-21 2.44232e-05
-14.1708 1.07071e-21 2.51747e-05
-14.0667 -3.42427e-21 2.59342e-05
-13.9651 -7.20493e-21 2.6703e-05
-13.8658 -8.69844e-21 2.7482e-05
-13.7687 -1.06524e-20 2.82725e-05
-13.6734 -1.15485e-20 2.90752e-05
-13.5799 -1.21263e-20 2.9891e-05
-13.488 -1.17329e-20 3.07208e-05
-13.3977 -1.09885e-20 3.15653e-05
-13.3087 -9.72568e-21 3.24252e-05
-13.2211 -9.06571e-21 3.33014e-05
-13.1347 -6.96258e-21 3.41944e-05
-13.0494 -4.84748e-21 3.51051e-05
-12.9652 -4.12314e-21 3.60341e-05
-12.8821 -4.4646e-21 3.69822e-05
-12.7999 -6.2626e-21 3.79501e-05
-12.7187 -7.6469e-21 3.89385e-05
-12.6383 -9.02579e-21 3.9948e-05
-12.5588 -1.00934e-20 4.09796e-05
-12.48 -8.68163e-21 4.20339e-05
-12.4021 -6.95046e-21 4.31116e-05
-12.3248 -4.93627e-21 4.42136e-05
-12.2483 -5.3896e-21 4.53407e-05
-12.1724 -3.39276e-21 4.64937e-05
-12.0972 -5.39387e-21 4.76734e-05
-12.0226 -7.63259e-21 4.88807e-05
-11.9486 -1.15283e-20 5.01164e-05
-11.8751 -1.99187e-20 5.13815e-05
-11.8022 -2.73507e-20 5.2677e-05
-11.7299 -3.59881e-20 5.40036e-05
-11.658 -4.25229e-20 5.53626e-05
-11.5867 -4.76856e-20 5.67548e-05
-11.5158 -5.16656e-20 5.81813e-05
-11.4454 -5.3527e-20 5.96433e-05
-11.3754 -5.41158e-20 6.11418e-05
-11.3059 -5.27481e-20 6.2678e-05
-11.2368 -5.13962e-20 6.4253e-05
-11.1681 -4.91084e-20 6.58682e-05
-11.0998 -4.67312e-20 6.75248e-05
-11.0319 -4.59276e-20 6.9224e-05
-10.9644 -4.38827e-20 7.09674e-05
-10.8973 -4.11791e-20 7.27563e-05
-10.8305 -3.9794e-20 7.4592e-05
-10.764 -4.01621e-20 7.64763e-05
-10.6979 -4.09733e-20 7.84106e-05
-10.6321 -4.02882e-20 8.03966e-05
-10.5666 -4.7324e-20 8.24359e-05
-10.5015 -5.09863e-20 8.45302e-05
-10.4366 -5.82422e-20 8.66815e-05
-10.372 -5.99999e-20 8.88916e-05
-10.3078 -6.58585e-20 9.11623e-05
-10.2438 -6.93828e-20 9.34958e-05
-10.1801 -7.02943e-20 9.58941e-05
-10.1166 -7.0748e-20 9.83594e-05
-10.0535 -7.31766e-20 0.000100894
-9.99054 -7.2983e-20 0.0001035
-9.92787 -8.2343e-20 0.00010618
-9.86545 -8.50099e-20 0.000108937
-9.80327 -8.89898e-20 0.000111773
-9.74132 -9.30043e-20 0.000114691
-9.6796 -1.04458e-19 0.000117694
-9.61812 -1.13306e-19 0.000120784
-9.55685 -1.23236e-19 0.000123965
-9.4958 -1.28576e-19 0.00012724
-9.43496 -1.43731e-19 0.000130613
-9.37433 -1.49799e-19 0.000134086
-9.3139 -1.53102e-19 0.000137664
-9.25368 -1.57994e-19 0.00014135
-9.19365 -1.66715e-19 0.000145148
-9.13381 -1.68356e-19 0.000149062
-9.07416 -1.56382e-19 0.000153096
-9.01469 -1.57778e-19 0.000157255
-8.95541 -1.53831e-19 0.000161544
-8.89631 -1.40261e-19 0.000165967
-8.83738 -1.34863e-19 0.00017053
-8.77862 -1.32383e-19 0.000175236
-8.72003 -1.22534e-19 0.000180093
-8.66161 -1.12348e-19 0.000185106
-8.60335 -1.11522e-19 0.000190281
-8.54524 -9.68963e-20 0.000195623
-8.4873 -1.11537e-19 0.00020114
-8.42951 -1.06485e-19 0.000206838
-8.37187 -1.11629e-19 0.000212725
-8.31438 -1.29588e-19 0.000218808
-8.25704 -1.27814e-19 0.000225094
-8.19984 -1.47804e-19 0.000231593
-8.14279 -1.70037e-19 0.000238312
-8.08587 -1.71743e-19 0.00024526
-8.02909 -1.85872e-19 0.000252448
-7.97244 -2.20424e-19 0.000259884
-7.91593 -2.25365e-19 0.000267579
-7.85954 -2.09025e-19 0.000275544
-7.80329 -2.36091e-19 0.00028379
-7.74716 -2.73295e-19 0.000292329
-7.69115 -2.67435e-19 0.000301174
-7.63527 -2.99082e-19 0.000310338
-7.57951 -2.98473e-19 0.000319834
-7.52386 -3.14745e-19 0.000329678
-7.46834 -3.43378e-19 0.000339884
-7.41292 -3.59232e-19 0.000350468
-7.35762 -3.59135e-19 0.000361448
-7.30243 -3.81191e-19 0.00037284
-7.24735 -3.99156e-19 0.000384665
-7.19238 -3.93274e-19 0.000396941
-7.13752 -3.86633e-19 0.000409689
-7.08275 -3.63747e-19 0.000422931
-7.02809 -3.57224e-19 0.000436691
-6.97354 -3.65094e-19 0.000450992
-6.91908 -3.54216e-19 0.000465861
-6.86472 -3.53062e-19 0.000481324
-6.81046 -3.33571e-19 0.000497411
-6.75629 -3.01437e-19 0.000514151
-6.70222 -3.2918e-19 0.000531578
-6.64824 -2.22863e-19 0.000549724
-6.59435 -2.52543e-19 0.000568626
-6.54055 -2.17628e-19 0.000588322
-6.48684 -2.67661e-19 0.000608852
-6.43321 -2.27832e-19 0.00063026
-6.37967 -2.0264e-19 0.000652591
-6.32622 -1.27598e-19 0.000675893
-6.27285 -1.17112e-19 0.000700218
-6.21956 -1.72198e-19 0.00072562
-6.16636 -1.7723e-19 0.000752158
-6.11323 -4.90034e-20 0.000779893
-6.06018 -4.15006e-20 0.00080889
-6.00721 -7.70218e-20 0.000839221
-5.95432 -1.70211e-19 0.00087096
-5.9015 -1.35713e-19 0.000904187
-5.84876 -2.83219e-19 0.000938988
-5.79609 -2.76963e-19 0.000975454
-5.74349 -4.07813e-19 0.00101368
-5.69096 -5.14395e-19 0.00105378
-5.6385 -5.78475e-19 0.00109585
-5.58611 -6.81227e-19 0.00114003
-5.53379 -8.02443e-19 0.00118643
-5.48154 -8.19659e-19 0.00123521
-5.42935 -9.24105e-19 0.0012865
-5.37723 -1.10103e-18 0.00134047
-5.32517 -1.34499e-18 0.0013973
-5.27317 -1.26111e-18 0.00145717
-5.22124 -1.46667e-18 0.00152028
-5.16937 -1.40128e-18 0.00158686
-5.11756 -1.37638e-18 0.00165715
-5.06581 -1.25519e-18 0.0017314
-5.01412 -1.15116e-18 0.0018099
-4.96248 -1.56091e-18 0.00189295
-4.9109 -1.37869e-18 0.00198089
-4.85938 -9.98933e-19 0.00207408
-4.80792 -7.47547e-19 0.00217293
-4.75651 -1.22737e-18 0.00227788
-4.70515 -6.77087e-19 0.0023894
-4.65384 -1.06263e-18 0.00250802
-4.60259 -6.16217e-19 0.00263434
-4.55139 -8.93411e-19 0.00276899
-4.50024 -1.22103e-18 0.00291268
-4.44914 -1.363e-18 0.0030662
-4.39809 -7.40172e-19 0.00323041
-4.34709 -1.13044e-18 0.00340628
-4.29613 -8.84368e-19 0.00359486
-4.24522 -6.36126e-19 0.00379732
-4.19436 -6.51054e-19 0.00401496
-4.14354 -8.19266e-19 0.00424919
-4.09277 -2.69209e-19 0.00450156
-4.04204 -3.69566e-19 0.00477374
-3.99136 -6.9505e-19 0.00506753
-3.94071 -1.05372e-18 0.00538484
-3.89011 1.02713e-18 0.00572767
-3.83955 1.51021e-18 0.00609807
-3.78904 1.81172e-18 0.00649815
-3.73856 -2.78342e-19 0.00693001
-3.68812 3.80567e-18 0.00739582
-3.63772 1.16132e-18 0.0078978
-3.58736 -2.43271e-19 0.00843833
-3.53703 8.54003e-19 0.00902008
-3.48674 1.95194e-18 0.00964618
-3.43649 -2.11332e-18 0.0103204
-3.38627 4.31801e-18 0.0110474
-3.33609 -3.98759e-19 0.0118326
-3.28594 1.21741e-18 0.012683
-3.23583 -3.22498e-18 0.0136066
-3.18575 -1.80705e-18 0.0146128
-3.1357 3.81008e-18 0.0157127
-3.08568 -3.71148e-18 0.016919
-3.0357 -7.11923e-18 0.0182463
-2.98574 -1.06889e-17 0.0197115
-2.93582 -9.89587e-18 0.0213339
-2.88592 -8.29878e-18 0.0231358
-2.83605 -2.91057e-17 0.025143
-2.78622 1.32157e-18 0.0273856
-2.73641 -1.15259e-17 0.0298986
-2.68662 -1.56801e-17 0.0327234
-2.63687 -3.45162e-18 0.0359086
-2.58714 -1.75405e-17 0.039512
-2.53743 2.6495e-17 0.0436023
-2.48775 -3.28948e-17 0.048262
-2.4381 -3.06857e-17 0.0535903
-2.38847 2.40065e-17 0.0597074
-2.33886 -6.92372e-17 0.0667589
-2.28928 5.1583e-17 0.0749233
-2.23971 -2.86102e-17 0.0844191
-2.19017 -3.57945e-17 0.095517
-2.14066 -7.31451e-17 0.108551
-2.09116 -1.90332e-16 0.12394
-2.04168 4.8833e-17 0.142204
-1.99222 -2.63036e-16 0.164002
-1.94279 2.46789e-16 0.190158
-1.89337 1.03451e-16 0.221717
-1.84396 5.93748e-18 0.259991
-1.79458 1.08721e-15 0.306634
-1.74521 -2.58656e-16 0.363693
-1.69587 -1.63887e-15 0.433682
-1.64653 2.30121e-16 0.519566
-1.59722 -1.67334e-17 0.624711
-1.54791 -2.38235e-17 0.75254
-1.49863 -9.25384e-15 0.906001
-1.44935 1.44628e-14 1.08638
-1.40009 -1.26356e-14 1.29188
-1.35085 -2.13581e-14 1.51547
-1.30162 4.20759e-14 1.74368
-1.2524 -2.46808e-14 1.95624
-1.20319 7.8542e-16 2.12939
-1.15399 -4.01229e-14 2.2411
-1.1048 6.31947e-14 2.27866
-1.05563 3.81251e-14 2.24227
-1.00646 -1.51117e-14 2.14487
-0.957308 2.56249e-14 2.00606
-0.908161 -2.97169e-14 1.84642
-0.859022 1.6877e-15 1.68242
-0.809892 -4.26165e-15 1.52542
-0.76077 4.78515e-15 1.38167
-0.711654 -1.64572e-14 1.25391
-0.662545 1.36503e-14 1.14251
-0.613443 -6.36372e-15 1.04661
-0.564346 4.2092e-15 0.964751
-0.515255 1.20285e-15 0.89531
-0.466168 -1.68412e-15 0.836694
-0.417086 -1.71964e-15 0.787486
-0.368008 8.20271e-17 0.746439
-0.318933 4.15499e-15 0.712517
-0.269862 1.02182e-15 0.684857
-0.220792 -7.16567e-16 0.662771
-0.171725 -1.08616e-15 0.64571
-0.12266 1.97792e-15 0.63326
-0.0735954 2.41817e-16 0.62512
-0.0245317 3.44777e-17 0.621098
0.0245317 8.20395e-18 0.621098
0.0735954 1.58768e-15 0.62512
0.12266 -1.02333e-15 0.63326
0.171725 -3.84815e-16 0.64571
0.220792 1.11973e-15 0.662771
0.269862 2.91925e-15 0.684857
0.318933 -3.79852e-15 0.712517
0.368008 4.64058e-16 0.746439
0.417086 2.63528e-15 0.787486
0.466168 -4.76782e-17 0.836694
0.515255 1.2028e-15 0.89531
0.564346 7.16709e-16 0.964751
0.613443 -3.98213e-15 1.04661
0.662545 -3.9517e-16 1.14251
0.711654 8.70956e-15 1.25391
0.76077 -4.70413e-15 1.38167
0.809892 -6.20758e-16 1.52542
0.859022 2.66692e-15 1.68242
0.908161 3.02126e-14 1.84642
0.957308 -2.75189e-14 2.00606
1.00646 -1.46964e-14 2.14487
1.05563 -3.71288e-14 2.24227
1.1048 1.86694e-14 2.27866
1.15399 -2.02936e-14 2.2411
1.20319 -3.79242e-16 2.12939
1.2524 8.18896e-15 1.95624
1.30162 -1.34537e-14 1.74368
1.35085 -5.45092e-15 1.51547
1.40009 1.30743e-14 1.29188
1.44935 -4.86987e-15 1.08638
1.49863 1.4288e-14 0.906001
1.54791 -1.21949e-15 0.75254
1.59722 3.26342e-15 0.624711
1.64653 -6.44875e-16 0.519566
1.69587 1.77357e-15 0.433682
1.74521 2.6834e-16 0.363693
1.79458 -7.76436e-16 0.306634
1.84396 -9.69042e-17 0.259991
1.89337 1.06162e-16 0.221717
1.94279 4.17291e-16 0.190158
1.99222 7.5093e-16 0.164002
2.04168 -1.14608e-16 0.142204
2.09116 9.85836e-17 0.12394
2.14066 9.77812e-17 0.108551
2.19017 -3.60762e-18 0.095517
2.23971 7.93407e-17 0.0844191
2.28928 -7.78928e-17 0.0749233
2.33886 4.92238e-17 0.0667589
2.38847 -1.98407e-17 0.0597074
2.4381 6.11841e-17 0.0535903
2.48775 3.54694e-17 0.048262
2.53743 -2.14306e-19 0.0436023
2.58714 3.04408e-17 0.039512
2.63687 2.51695e-18 0.0359086
2.68662 1.76065e-17 0.0327234
2.73641 9.42156e-18 0.0298986
2.78622 -4.92091e-18 0.0273856
2.83605 3.38407e-17 0.025143
2.88592 6.22975e-18 0.0231358
2.93582 1.21286e-17 0.0213339
2.98574 8.32359e-18 0.0197115
3.0357 8.67641e-18 0.0182463
3.08568 1.72021e-18 0.016919
3.1357 -8.45083e-18 0.0157127
3.18575 4.52971e-18 0.0146128
3.23583 5.68109e-18 0.0136066
3.28594 1.7337e-18 0.012683
3.33609 7.45101e-19 0.0118326
3.38627 -1.5715e-18 0.0110474
3.43649 1.83336e-18 0.0103204
3.48674 -3.74746e-18 0.00964618
3.53703 5.15899e-19 0.00902008
3.58736 1.39295e-18 0.00843833
3.63772 1.14491e-19 0.0078978
3.68812 -2.32754e-18 0.00739582
3.73856 -5.93978e-19 0.00693001
3.78904 -5.5535e-20 0.00649815
3.83955 -1.2996e-19 0.00609807
3.89011 -1.22219e-18 0.00572767
3.94071 1.58207e-18 0.00538484
3.99136 7.97357e-19 0.00506753
4.04204 1.03346e-18 0.00477374
4.09277 9.49588e-20 0.00450156
4.14354 1.7257e-18 0.00424919
4.19436 1.66607e-18 0.00401496
4.24522 6.25425e-19 0.00379732
4.29613 1.30713e-18 0.00359486
4.34709 1.20818e-18 0.00340628
4.39809 1.05619e-18 0.00323041
4.44914 1.14971e-18 0.0030662
4.50024 1.1108e-18 0.00291268
4.55139 7.20348e-19 0.00276899
4.60259 1.07749e-18 0.00263434
4.65384 1.01364e-18 0.00250802
4.70515 6.42586e-19 0.0023894
4.75651 1.14933e-18 0.00227788
4.80792 8.28589e-19 0.00217293
4.85938 1.04817e-18 0.00207408
4.9109 1.3364e-18 0.00198089
4.96248 1.61127e-18 0.00189295
5.01412 1.25816e-18 0.0018099
5.06581 1.38325e-18 0.0017314
5.11756 1.46908e-18 0.00165715
5.16937 1.41475e-18 0.00158686
5.22124 1.3928e-18 0.00152028
5.27317 1.28623e-18 0.00145717
5.32517 1.28846e-18 0.0013973
5.37723 9.93989e-19 0.00134047
5.42935 9.29185e-19 0.0012865
5.48154 8.89028e-19 0.00123521
5.53379 8.04212e-19 0.00118643
5.58611 6.79873e-19 0.00114003
5.6385 6.59481e-19 0.00109585
5.69096 4.70954e-19 0.00105378
5.74349 4.39136e-19 0.00101368
5.79609 2.89607e-19 0.000975454
5.84876 2.35606e-19 0.000938988
5.9015 7.72479e-20 0.000904187
5.95432 1.80951e-19 0.00087096
6.00721 4.14096e-20 0.000839221
6.06018 1.01502e-19 0.00080889
6.11323 3.99792e-20 0.000779893
6.16636 1.41298e-19 0.000752158
6.21956 1.54264e-19 0.00072562
6.27285 1.15515e-19 0.000700218
6.32622 1.57118e-19 0.000675893
6.37967 2.12301e-19 0.000652591
6.43321 2.69265e-19 0.00063026
6.48684 2.48943e-19 0.000608852
6.54055 2.48999e-19 0.000588322
6.59435 2.37995e-19 0.000568626
6.64824 2.6276e-19 0.000549724
6.70222 3.37353e-19 0.000531578
6.75629 2.94758e-19 0.000514151
6.81046 3.43751e-19 0.000497411
6.86472 3.4667e-19 0.000481324
6.91908 3.82609e-19 0.000465861
6.97354 3.66824e-19 0.000450992
7.02809 3.7004e-19 0.000436691
7.08275 3.78331e-19 0.000422931
7.13752 4.03067e-19 0.000409689
7.19238 3.95369e-19 0.000396941
7.24735 4.00696e-19 0.000384665
7.30243 3.84275e-19 0.00037284
7.35762 3.97548e-19 0.000361448
7.41292 3.79456e-19 0.000350468
7.46834 3.56193e-19 0.000339884
7.52386 3.33318e-19 0.000329678
7.57951 3.23376e-19 0.000319834
7.63527 3.02214e-19 0.000310338
7.69115 2.84664e-19 0.000301174
7.74716 2.78923e-19 0.000292329
7.80329 2.36531e-19 0.00028379
7.85954 2.244e-19 0.000275544
7.91593 2.23019e-19 0.000267579
7.97244 2.2577e-19 0.000259884
8.02909 1.92733e-19 0.000252448
8.08587 1.78157e-19 0.00024526
8.14279 1.65196e-19 0.000238312
8.19984 1.4215e-19 0.000231593
8.25704 1.41173e-19 0.000225094
8.31438 1.11509e-19 0.000218808
8.37187 1.21349e-19 0.000212725
8.42951 1.08419e-19 0.000206838
8.4873 1.09488e-19 0.00020114
8.54524 9.81331e-20 0.000195623
8.60335 1.2663e-19 0.000190281
8.66161 1.15867e-19 0.000185106
8.72003 1.23586e-19 0.000180093
8.77862 1.29951e-19 0.000175236
8.83738 1.30965e-19 0.00017053
8.89631 1.53417e-19 0.000165967
8.95541 1.51439e-19 0.000161544
9.01469 1.56051e-19 0.000157255
9.07416 1.53184e-19 0.000153096
9.13381 1.66054e-19 0.000149062
9.19365 1.55862e-19 0.000145148
9.25368 1.60117e-19 0.00014135
9.3139 1.50755e-19 0.000137664
9.37433 1.47279e-19 0.000134086
9.43496 1.39944e-19 0.000130613
9.4958 1.32919e-19 0.00012724
9.55685 1.21153e-19 0.000123965
9.61812 1.08905e-19 0.000120784
9.6796 1.04299e-19 0.000117694
9.74132 9.17016e-20 0.000114691
9.80327 8.74983e-20 0.000111773
9.86545 8.52923e-20 0.000108937
9.92787 8.06156e-20 0.00010618
9.99054 7.62918e-20 0.0001035
10.0535 7.22553e-20 0.000100894
10.1166 7.4224e-20 9.83594e-05
10.1801 7.62531e-20 9.58941e-05
10.2438 6.68783e-20 9.34958e-05
10.3078 6.514e-20 9.11623e-05
10.372 6.2547e-20 8.88916e-05
10.4366 5.8824e-20 8.66815e-05
10.5015 5.00731e-20 8.45302e-05
10.5666 4.9759e-20 8.24359e-05
10.6321 4.27969e-20 8.03966e-05
10.6979 4.01596e-20 7.84106e-05
10.764 4.04291e-20 7.64763e-05
10.8305 3.97993e-20 7.4592e-05
10.8973 3.9821e-20 7.27563e-05
10.9644 4.3346e-20 7.09674e-05
11.0319 4.62621e-20 6.9224e-05
11.0998 4.73137e-20 6.75248e-05
11.1681 4.93483e-20 6.58682e-05
11.2368 5.18925e-20 6.4253e-05
11.3059 5.28397e-20 6.2678e-05
11.3754 5.49218e-20 6.11418e-05
11.4454 5.35738e-20 5.96433e-05
11.5158 5.18245e-20 5.81813e-05
11.5867 4.72794e-20 5.67548e-05
11.658 4.14907e-20 5.53626e-05
11.7299 3.5129e-20 5.40036e-05
11.8022 2.74524e-20 5.2677e-05
11.8751 2.10461e-20 5.13815e-05
11.9486 1.07558e-20 5.01164e-05
12.0226 6.93294e-21 4.88807e-05
12.0972 5.00686e-21 4.76734e-05
12.1724 2.57979e-21 4.64937e-05
12.2483 3.9574e-21 4.53407e-05
12.3248 5.91321e-21 4.42136e-05
12.4021 7.39858e-21 4.31116e-05
12.48 8.8449e-21 4.20339e-05
12.5588 8.98909e-21 4.09796e-05
12.6383 9.27774e-21 3.9948e-05
12.7187 7.76713e-21 3.89385e-05
12.7999 6.16784e-21 3.79501e-05
12.8821 4.67139e-21 3.69822e-05
12.9652 5.13057e-21 3.60341e-05
13.0494 4.92169e-21 3.51051e-05
13.1347 7.034e-21 3.41944e-05
13.2211 9.41295e-21 3.33014e-05
13.3087 1.01423e-20 3.24252e-05
13.3977 1.11987e-20 3.15653e-05
13.488 1.21422e-20 3.07208e-05
13.5799 1.23264e-20 2.9891e-05
13.6734 1.12693e-20 2.90752e-05
13.7687 1.00908e-20 2.82725e-05
13.8658 9.01399e-21 2.7482e-05
13.9651 7.04821e-21 2.6703e-05
14.0667 3.27325e-21 2.59342e-05
14.1708 -1.14975e-21 2.51747e-05
14.2777 -3.94752e-21 2.44232e-05
14.3879 -5.43526e-21 2.36783e-05
14.5017 -5.84577e-21 2.29382e-05
14.6198 -3.43168e-21 2.22008e-05
14.7429 -9.0938e-22 2.14635e-05
14.872 1.67602e-21 2.07226e-05
15.0087 3.4969e-21 1.99732e-05
15.155 3.34159e-21 1.92077e-05
15.3148 3.3043e-21 1.84134e-05
15.4953 3.59084e-21 1.75653e-05
15.7151 1.90281e-21 1.65971e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoopNs512/iFp_OneLoopFRG.txt <==
-15.7151 -7.82404e-23 1.6646e-05
-15.4953 4.60553e-23 1.76184e-05
-15.3148 3.59146e-23 1.84703e-05
-15.155 8.4926e-23 1.92682e-05
-15.0087 -3.68917e-23 2.00373e-05
-14.872 5.12875e-23 2.07903e-05
-14.7429 5.03576e-23 2.15348e-05
-14.6198 -8.00454e-23 2.22758e-05
-14.5017 6.10182e-23 2.30168e-05
-14.3879 6.87049e-23 2.37607e-05
-14.2777 1.09919e-23 2.45095e-05
-14.1708 7.83934e-24 2.52649e-05
-14.0667 -1.88733e-23 2.60284e-05
-13.9651 7.03351e-23 2.68013e-05
-13.8658 -2.87616e-24 2.75847e-05
-13.7687 1.29301e-22 2.83795e-05
-13.6734 -1.20841e-22 2.91867e-05
-13.5799 -7.473e-23 3.00071e-05
-13.488 -3.95989e-23 3.08417e-05
-13.3977 1.42966e-22 3.16911e-05
-13.3087 3.06747e-23 3.25561e-05
-13.2211 3.37346e-23 3.34375e-05
-13.1347 5.61325e-23 3.4336e-05
-13.0494 1.57712e-23 3.52523e-05
-12.9652 6.7217e-23 3.61872e-05
-12.8821 7.38756e-23 3.71413e-05
-12.7999 -7.16889e-23 3.81153e-05
-12.7187 1.68897e-22 3.91101e-05
-12.6383 -6.85939e-23 4.01264e-05
-12.5588 -1.09643e-22 4.11648e-05
-12.48 -1.20823e-22 4.22262e-05
-12.4021 2.57413e-22 4.33113e-05
-12.3248 -1.19791e-22 4.44209e-05
-12.2483 4.8738e-23 4.55559e-05
-12.1724 1.24666e-23 4.67171e-05
-12.0972 -7.83858e-23 4.79052e-05
-12.0226 1.43667e-22 4.91212e-05
-11.9486 -2.4801e-22 5.03661e-05
-11.8751 -2.17658e-22 5.16406e-05
-11.8022 -2.85418e-22 5.29457e-05
-11.7299 2.05141e-22 5.42825e-05
-11.658 -4.00847e-23 5.56519e-05
-11.5867 -7.38051e-23 5.7055e-05
-11.5158 4.13751e-22 5.84927e-05
-11.4454 3.00109e-23 5.99664e-05
-11.3754 1.11474e-22 6.14769e-05
-11.3059 2.18002e-22 6.30256e-05
-11.2368 1.18871e-22 6.46137e-05
-11.1681 3.77634e-22 6.62424e-05
-11.0998 4.45962e-23 6.79129e-05
-11.0319 5.02366e-22 6.96268e-05
-10.9644 -3.57441e-23 7.13852e-05
-10.8973 6.42766e-22 7.31897e-05
-10.8305 -2.25582e-22 7.50418e-05
-10.764 4.24441e-22 7.69429e-05
-10.6979 3.34898e-22 7.88947e-05
-10.6321 6.05177e-24 8.08989e-05
-10.5666 -8.16255e-22 8.29571e-05
-10.5015 2.83406e-22 8.50711e-05
-10.4366 1.7893e-22 8.72429e-05
-10.372 -4.49884e-22 8.94741e-05
-10.3078 -5.73175e-22 9.1767e-05
-10.2438 4.41148e-22 9.41234e-05
-10.1801 -6.23335e-22 9.65456e-05
-10.1166 8.82215e-23 9.90357e-05
-10.0535 -5.91777e-22 0.000101596
-9.99054 -4.74536e-22 0.000104229
-9.92787 -2.39658e-22 0.000106937
-9.86545 -7.22873e-22 0.000109723
-9.80327 9.80277e-22 0.000112589
-9.74132 -5.96542e-22 0.000115539
-9.6796 -1.02946e-21 0.000118574
-9.61812 -3.76397e-22 0.000121699
-9.55685 4.1716e-22 0.000124915
-9.4958 -7.85143e-22 0.000128228
-9.43496 5.27609e-23 0.000131639
-9.37433 1.32927e-21 0.000135152
-9.3139 -5.82388e-23 0.000138772
-9.25368 -1.19633e-22 0.000142502
-9.19365 -1.29529e-22 0.000146345
-9.13381 -6.85286e-22 0.000150307
-9.07416 6.9871e-22 0.000154391
-9.01469 1.77866e-22 0.000158602
-8.95541 6.92075e-23 0.000162944
-8.89631 2.43794e-23 0.000167424
-8.83738 9.54191e-22 0.000172045
-8.77862 -1.44003e-21 0.000176813
-8.72003 -2.80822e-22 0.000181734
-8.66161 -2.47792e-22 0.000186814
-8.60335 3.95528e-22 0.000192058
-8.54524 -7.01299e-22 0.000197474
-8.4873 5.74864e-22 0.000203067
-8.42951 4.50207e-23 0.000208845
-8.37187 -1.94987e-21 0.000214815
-8.31438 9.21499e-22 0.000220985
-8.25704 -7.31549e-22 0.000227363
-8.19984 1.40675e-21 0.000233957
-8.14279 1.00452e-21 0.000240776
-8.08587 -2.82713e-22 0.000247829
-8.02909 -1.66389e-22 0.000255126
-7.97244 8.52234e-22 0.000262676
-7.91593 2.04231e-22 0.000270491
-7.85954 -1.28942e-21 0.000278582
-7.80329 3.86674e-21 0.000286959
-7.74716 -1.17129e-21 0.000295636
-7.69115 1.09315e-21 0.000304626
-7.63527 1.96058e-22 0.000313941
-7.57951 -2.09237e-21 0.000323596
-7.52386 -2.74778e-21 0.000333606
-7.46834 3.69536e-22 0.000343986
-7.41292 -2.51415e-22 0.000354754
-7.35762 -7.34475e-22 0.000365926
-7.30243 3.36539e-21 0.00037752
-7.24735 -2.75588e-21 0.000389556
-7.19238 1.07015e-21 0.000402054
-7.13752 4.59098e-21 0.000415036
-7.08275 -1.42105e-21 0.000428523
-7.02809 -1.26874e-21 0.00044254
-6.97354 -2.33222e-21 0.000457112
-6.91908 -2.47487e-21 0.000472265
-6.86472 8.00331e-22 0.000488027
-6.81046 9.15212e-22 0.000504427
-6.75629 -2.33811e-21 0.000521498
-6.70222 1.44096e-21 0.000539271
-6.64824 7.02409e-21 0.000557782
-6.59435 -1.74623e-21 0.000577067
-6.54055 4.13447e-21 0.000597166
-6.48684 -2.61275e-21 0.000618121
-6.43321 -9.1076e-22 0.000639975
-6.37967 -8.88602e-22 0.000662775
-6.32622 -3.4918e-21 0.00068657
-6.27285 -1.9174e-21 0.000711414
-6.21956 4.31035e-21 0.000737361
-6.16636 -2.1975e-21 0.000764472
-6.11323 8.76803e-21 0.00079281
-6.06018 -8.31867e-21 0.000822441
-6.00721 -1.04408e-20 0.000853438
-5.95432 9.00468e-21 0.000885876
-5.9015 -3.49539e-21 0.000919837
-5.84876 -6.06614e-21 0.000955408
-5.79609 6.0889e-21 0.000992682
-5.74349 -5.4668e-21 0.00103176
-5.69096 6.93082e-21 0.00107274
-5.6385 1.04272e-20 0.00111574
-5.58611 3.5984e-21 0.00116089
-5.53379 7.39915e-21 0.0012083
-5.48154 -1.16432e-20 0.00125813
-5.42935 -1.12998e-20 0.00131052
-5.37723 1.71079e-20 0.00136563
-5.32517 5.90053e-21 0.00142362
-5.27317 9.43998e-21 0.0014847
-5.22124 1.91838e-20 0.00154906
-5.16937 -7.58135e-21 0.0016169
-5.11756 -5.10061e-21 0.00168847
-5.06581 6.11844e-21 0.00176401
-5.01412 1.88467e-20 0.00184379
-4.96248 2.19025e-20 0.00192811
-4.9109 -4.75586e-21 0.00201728
-4.85938 1.77604e-20 0.00211163
-4.80792 1.86763e-20 0.00221155
-4.75651 -1.88267e-21 0.00231743
-4.70515 2.72158e-20 0.00242971
-4.65384 -3.36208e-20 0.00254887
-4.60259 -2.9384e-21 0.00267541
-4.55139 1.37214e-20 0.00280991
-4.50024 -1.51497e-20 0.00295299
-4.44914 -4.76204e-20 0.0031053
-4.39809 4.99604e-21 0.00326759
-4.34709 -4.95218e-21 0.00344067
-4.29613 1.9154e-20 0.00362541
-4.24522 1.193e-20 0.00382278
-4.19436 1.10918e-20 0.00403387
-4.14354 -1.83798e-20 0.00425983
-4.09277 -5.15205e-20 0.00450197
-4.04204 -2.67327e-20 0.00476173
-3.99136 7.24852e-21 0.00504068
-3.94071 8.56951e-20 0.00534059
-3.89011 9.20461e-21 0.00566341
-3.83955 1.10297e-19 0.00601132
-3.78904 6.96251e-20 0.00638673
-3.73856 -2.59828e-20 0.00679236
-3.68812 -1.6118e-19 0.00723124
-3.63772 -1.07833e-19 0.00770674
-3.58736 1.5858e-19 0.00822271
-3.53703 -1.05228e-19 0.00878342
-3.48674 1.01767e-19 0.00939374
-3.43649 -2.41479e-19 0.0100592
-3.38627 -7.21519e-20 0.0107859
-3.33609 -7.51817e-19 0.011581
-3.28594 1.28882e-19 0.0124527
-3.23583 -9.86828e-20 0.0134101
-3.18575 3.08436e-19 0.0144639
-3.1357 -1.7725e-20 0.0156263
-3.08568 -1.18957e-19 0.0169114
-3.0357 -3.35997e-19 0.0183356
-2.98574 -2.11299e-19 0.0199179
-2.93582 -1.43858e-19 0.0216806
-2.88592 3.60014e-21 0.0236498
-2.83605 -3.28772e-19 0.0258562
-2.78622 1.05732e-19 0.0283362
-2.73641 -9.76662e-19 0.031133
-2.68662 -8.31877e-19 0.0342982
-2.63687 -9.27022e-19 0.0378939
-2.58714 1.09275e-18 0.0419951
-2.53743 -1.35322e-18 0.0466929
-2.48775 1.4198e-18 0.0520987
-2.4381 7.1874e-19 0.0583498
-2.38847 6.51317e-19 0.0656163
-2.33886 -2.76128e-18 0.074111
-2.28928 1.18719e-18 0.0841017
-2.23971 -3.17622e-18 0.0959289
-2.19017 2.40226e-18 0.110029
-2.14066 1.52314e-18 0.126965
-2.09116 -5.58608e-18 0.147474
-2.04168 -4.65967e-19 0.172526
-1.99222 1.00394e-18 0.203412
-1.94279 -4.53702e-18 0.24186
-1.89337 7.98901e-18 0.290203
-1.84396 9.99181e-18 0.351596
-1.79458 3.11406e-17 0.430281
-1.74521 -3.11717e-17 0.531863
-1.69587 -1.66036e-17 0.663422
-1.64653 -4.00364e-17 0.83299
-1.59722 3.42622e-17 1.04737
-1.54791 -5.77194e-17 1.30643
-1.49863 -7.45777e-17 1.59252
-1.44935 5.75737e-18 1.85934
-1.40009 -5.91815e-19 2.03733
-1.35085 2.38931e-17 2.071
-1.30162 9.48693e-17 1.96114
-1.2524 -9.74007e-17 1.76005
-1.20319 4.29946e-17 1.52915
-1.15399 5.00255e-17 1.30932
-1.1048 2.18872e-17 1.11836
-1.05563 8.47547e-17 0.959719
-1.00646 1.72506e-17 0.830519
-0.957308 -2.88092e-17 0.725949
-0.908161 7.73768e-18 0.641235
-0.859022 -1.29692e-17 0.572292
-0.809892 1.37258e-17 0.515838
-0.76077 1.36769e-18 0.469303
-0.711654 -4.98214e-18 0.430699
-0.662545 9.93011e-18 0.398491
-0.613443 -4.66512e-18 0.371492
-0.564346 -1.67039e-18 0.34878
-0.515255 -5.83763e-18 0.329634
-0.466168 3.66289e-18 0.313488
-0.417086 -4.4706e-18 0.299896
-0.368008 -3.23404e-18 0.288506
-0.318933 1.61254e-18 0.279037
-0.269862 -2.20683e-18 0.271269
-0.220792 -1.67234e-18 0.26503
-0.171725 -2.8298e-18 0.260185
-0.12266 -1.37126e-18 0.256635
-0.0735954 -3.55386e-19 0.254306
-0.0245317 1.05103e-19 0.253153
0.0245317 3.04571e-20 0.253153
0.0735954 2.1293e-19 0.254306
0.12266 1.91476e-18 0.256635
0.171725 -2.4353e-18 0.260185
0.220792 -1.5533e-19 0.26503
0.269862 -2.57169e-18 0.271269
0.318933 -1.88962e-19 0.279037
0.368008 3.86446e-18 0.288506
0.417086 -4.11954e-18 0.299896
0.466168 -5.16534e-18 0.313488
0.515255 4.7028e-18 0.329634
0.564346 -1.55888e-18 0.34878
0.613443 4.66299e-18 0.371492
0.662545 1.15498e-17 0.398491
0.711654 3.35506e-18 0.430699
0.76077 4.69115e-18 0.469303
0.809892 -1.15722e-17 0.515838
0.859022 -1.04629e-17 0.572292
0.908161 1.12552e-17 0.641235
0.957308 1.32827e-17 0.725949
1.00646 -3.75802e-17 0.830519
1.05563 -9.75922e-18 0.959719
1.1048 6.17825e-18 1.11836
1.15399 8.63261e-19 1.30932
1.20319 -4.43402e-18 1.52915
1.2524 4.85239e-17 1.76005
1.30162 1.08375e-17 1.96114
1.35085 -1.06762e-17 2.071
1.40009 7.33939e-18 2.03733
1.44935 6.85724e-19 1.85934
1.49863 -5.53595e-17 1.59252
1.54791 7.53349e-17 1.30643
1.59722 7.03538e-18 1.04737
1.64653 -6.69721e-19 0.83299
1.69587 6.82516e-18 0.663422
1.74521 -2.50852e-17 0.531863
1.79458 1.60425e-17 0.430281
1.84396 -1.52238e-18 0.351596
1.89337 -3.14847e-18 0.290203
1.94279 9.70223e-19 0.24186
1.99222 -8.45012e-19 0.203412
2.04168 -2.19641e-18 0.172526
2.09116 -5.27674e-18 0.147474
2.14066 3.08609e-18 0.126965
2.19017 -8.93915e-19 0.110029
2.23971 -1.25653e-18 0.0959289
2.28928 1.07593e-18 0.0841017
2.33886 -3.03993e-18 0.074111
2.38847 -1.45469e-18 0.0656163
2.4381 1.60083e-18 0.0583498
2.48775 1.68163e-18 0.0520987
2.53743 8.95442e-19 0.0466929
2.58714 -5.81742e-19 0.0419951
2.63687 1.17796e-18 0.0378939
2.68662 1.5059e-18 0.0342982
2.73641 -3.33632e-20 0.031133
2.78622 -2.6111e-19 0.0283362
2.83605 4.60511e-19 0.0258562
2.88592 -6.85111e-19 0.0236498
2.93582 -3.42471e-19 0.0216806
2.98574 -6.10756e-19 0.0199179
3.0357 3.24199e-20 0.0183356
3.08568 2.0961e-19 0.0169114
3.1357 3.16903e-19 0.0156263
3.18575 3.45793e-19 0.0144639
3.23583 -3.92145e-19 0.0134101
3.28594 1.53008e-19 0.0124527
3.33609 -2.56089e-19 0.011581
3.38627 1.87634e-19 0.0107859
3.43649 -4.27669e-20 0.0100592
3.48674 -5.41413e-20 0.00939374
3.53703 1.49221e-19 0.00878342
3.58736 -8.45164e-20 0.00822271
3.63772 -2.08606e-19 0.00770674
3.68812 5.96189e-20 0.00723124
3.73856 -4.61392e-20 0.00679236
3.78904 -7.60709e-20 0.00638673
3.83955 1.15177e-19 0.00601132
3.89011 1.60793e-20 0.00566341
3.94071 -1.7653e-20 0.00534059
3.99136 -3.94917e-20 0.00504068
4.04204 -6.99138e-20 0.00476173
4.09277 -2.28439e-20 0.00450197
4.14354 2.17083e-20 0.00425983
4.19436 -2.60855e-20 0.00403387
4.24522 -3.33224e-20 0.00382278
4.29613 5.17243e-21 0.00362541
4.34709 -3.5259e-20 0.00344067
4.39809 -4.23208e-20 0.00326759
4.44914 -3.14365e-22 0.0031053
4.50024 7.67524e-21 0.00295299
4.55139 4.47275e-21 0.00280991
4.60259 -2.37819e-20 0.00267541
4.65384 -3.3619e-20 0.00254887
4.70515 3.85194e-20 0.00242971
4.75651 3.1839e-20 0.00231743
4.80792 -1.09001e-20 0.00221155
4.85938 1.54344e-20 0.00211163
4.9109 -1.925e-21 0.00201728
4.96248 8.79831e-21 0.00192811
5.01412 1.17327e-20 0.00184379
5.06581 6.88794e-21 0.00176401
5.11756 -1.37842e-20 0.00168847
5.16937 -1.64716e-20 0.0016169
5.22124 -1.76977e-21 0.00154906
5.27317 -1.3806e-20 0.0014847
5.32517 -4.07854e-21 0.00142362
5.37723 2.7287e-21 0.00136563
5.42935 -1.19567e-20 0.00131052
5.48154 -1.2988e-21 0.00125813
5.53379 -1.51539e-20 0.0012083
5.58611 -2.2929e-22 0.00116089
5.6385 1.03823e-20 0.00111574
5.69096 -4.43976e-21 0.00107274
5.74349 -3.44424e-21 0.00103176
5.79609 5.60049e-21 0.000992682
5.84876 3.44191e-21 0.000955408
5.9015 4.16948e-21 0.000919837
5.95432 5.09859e-21 0.000885876
6.00721 -1.23642e-21 0.000853438
6.06018 -9.00638e-21 0.000822441
6.11323 -5.42825e-21 0.00079281
6.16636 3.57394e-21 0.000764472
6.21956 9.33008e-21 0.000737361
6.27285 1.87045e-21 0.000711414
6.32622 1.10636e-20 0.00068657
6.37967 -1.8045e-21 0.000662775
6.43321 1.47216e-21 0.000639975
6.48684 6.82597e-21 0.000618121
6.54055 -2.45677e-21 0.000597166
6.59435 5.3604e-23 0.000577067
6.64824 -1.96772e-21 0.000557782
6.70222 -9.78577e-22 0.000539271
6.75629 5.52556e-22 0.000521498
6.81046 -1.16764e-22 0.000504427
6.86472 -8.71169e-22 0.000488027
6.91908 -1.54662e-21 0.000472265
6.97354 -4.51388e-21 0.000457112
7.02809 -1.754e-21 0.00044254
7.08275 -1.78304e-23 0.000428523
7.13752 2.01916e-21 0.000415036
7.19238 7.58645e-22 0.000402054
7.24735 8.46513e-22 0.000389556
7.30243 -1.46811e-21 0.00037752
7.35762 9.5315e-22 0.000365926
7.41292 8.76082e-22 0.000354754
7.46834 -4.24329e-22 0.000343986
7.52386 7.93277e-22 0.000333606
7.57951 -1.35773e-21 0.000323596
7.63527 4.9889e-22 0.000313941
7.69115 -1.48955e-21 0.000304626
7.74716 1.66301e-21 0.000295636
7.80329 -1.82874e-21 0.000286959
7.85954 -1.40283e-21 0.000278582
7.91593 3.20886e-21 0.000270491
7.97244 -1.69909e-21 0.000262676
8.02909 6.27394e-23 0.000255126
8.08587 4.12289e-22 0.000247829
8.14279 -2.50338e-21 0.000240776
8.19984 7.46736e-23 0.000233957
8.25704 5.12924e-22 0.000227363
8.31438 -1.56922e-22 0.000220985
8.37187 -5.97756e-22 0.000214815
8.42951 1.95899e-21 0.000208845
8.4873 6.0212e-22 0.000203067
8.54524 -6.31561e-22 0.000197474
8.60335 3.70372e-22 0.000192058
8.66161 -1.76959e-23 0.000186814
8.72003 -1.32588e-21 0.000181734
8.77862 -1.04472e-22 0.000176813
8.83738 -1.44785e-21 0.000172045
8.89631 3.52747e-22 0.000167424
8.95541 7.56469e-22 0.000162944
9.01469 -7.79788e-22 0.000158602
9.07416 -8.32318e-22 0.000154391
9.13381 1.41354e-22 0.000150307
9.19365 4.78545e-22 0.000146345
9.25368 6.01612e-23 0.000142502
9.3139 9.98133e-23 0.000138772
9.37433 2.75424e-22 0.000135152
9.43496 -3.46481e-22 0.000131639
9.4958 -4.41537e-22 0.000128228
9.55685 -6.18963e-22 0.000124915
9.61812 -6.34925e-22 0.000121699
9.6796 8.85528e-22 0.000118574
9.74132 -7.77689e-22 0.000115539
9.80327 -2.02909e-22 0.000112589
9.86545 -2.70888e-22 0.000109723
9.92787 -1.21726e-21 0.000106937
9.99054 5.99937e-23 0.000104229
10.0535 2.18628e-22 0.000101596
10.1166 4.14592e-22 9.90357e-05
10.1801 -4.50737e-22 9.65456e-05
10.2438 2.48245e-22 9.41234e-05
10.3078 3.03257e-22 9.1767e-05
10.372 -2.45779e-22 8.94741e-05
10.4366 2.41271e-22 8.72429e-05
10.5015 1.40866e-22 8.50711e-05
10.5666 3.5913e-22 8.29571e-05
10.6321 4.20257e-22 8.08989e-05
10.6979 -2.90303e-22 7.88947e-05
10.764 3.96338e-22 7.69429e-05
10.8305 3.48931e-22 7.50418e-05
10.8973 7.45438e-23 7.31897e-05
10.9644 1.77409e-22 7.13852e-05
11.0319 2.07072e-22 6.96268e-05
11.0998 -3.95349e-22 6.79129e-05
11.1681 1.33444e-22 6.62424e-05
11.2368 1.18964e-22 6.46137e-05
11.3059 2.90842e-22 6.30256e-05
11.3754 1.68319e-22 6.14769e-05
11.4454 -3.49461e-25 5.99664e-05
11.5158 -2.25335e-22 5.84927e-05
11.5867 3.69646e-22 5.7055e-05
11.658 -4.38333e-23 5.56519e-05
11.7299 2.38515e-22 5.42825e-05
11.8022 9.47424e-23 5.29457e-05
11.8751 -1.59178e-22 5.16406e-05
11.9486 -2.18369e-22 5.03661e-05
12.0226 -4.34009e-23 4.91212e-05
12.0972 1.79917e-22 4.79052e-05
12.1724 5.89559e-23 4.67171e-05
12.2483 2.69383e-22 4.55559e-05
12.3248 -1.68765e-23 4.44209e-05
12.4021 -1.62788e-22 4.33113e-05
12.48 -8.94724e-23 4.22262e-05
12.5588 7.00892e-24 4.11648e-05
12.6383 1.77554e-22 4.01264e-05
12.7187 -3.0917e-23 3.91101e-05
12.7999 1.17083e-22 3.81153e-05
12.8821 -9.76045e-24 3.71413e-05
12.9652 -7.7547e-23 3.61872e-05
13.0494 1.19336e-23 3.52523e-05
13.1347 9.37086e-23 3.4336e-05
13.2211 -3.49815e-23 3.34375e-05
13.3087 -1.10514e-22 3.25561e-05
13.3977 -6.23236e-23 3.16911e-05
13.488 -1.47083e-23 3.08417e-05
13.5799 -4.50147e-23 3.00071e-05
13.6734 2.4624e-23 2.91867e-05
13.7687 -6.77073e-23 2.83795e-05
13.8658 -1.38823e-23 2.75847e-05
13.9651 1.25145e-22 2.68013e-05
14.0667 -8.95961e-23 2.60284e-05
14.1708 -7.24705e-23 2.52649e-05
14.2777 -2.8844e-24 2.45095e-05
14.3879 -2.02787e-23 2.37607e-05
14.5017 -1.62251e-23 2.30168e-05
14.6198 7.52292e-23 2.22758e-05
14.7429 -2.36581e-23 2.15348e-05
14.872 1.98655e-24 2.07903e-05
15.0087 -6.0131e-23 2.00373e-05
15.155 -9.32758e-23 1.92682e-05
15.3148 -3.21152e-23 1.84703e-05
15.4953 4.26909e-23 1.76184e-05
15.7151 1.39046e-23 1.6646e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoopNs512/vCLAx_FRG.txt <==
-62.8602 5.45883e-14 -1.81691e-21
-61.981 -5.3529e-14 1.5113e-21
-61.2594 6.65086e-15 7.96495e-22
-60.6202 3.62343e-14 -5.47459e-21
-60.0347 -5.77401e-14 -5.84482e-21
-59.4882 5.29895e-14 -2.20824e-21
-58.9716 -3.13246e-14 1.27462e-21
-58.4793 3.16764e-15 9.25966e-23
-58.0069 2.08996e-14 -1.00745e-21
-57.5516 -3.57326e-14 4.57467e-22
-57.1109 3.90774e-14 2.04059e-21
-56.6831 -3.28064e-14 3.36854e-21
-56.2666 2.03678e-14 2.34459e-21
-55.8604 -5.74351e-15 3.66987e-22
-55.4634 -7.68811e-15 -2.59678e-22
-55.0747 1.72381e-14 -7.76075e-22
-54.6937 -2.21131e-14 1.04844e-21
-54.3197 2.22382e-14 1.35982e-21
-53.9522 -1.835e-14 1.77568e-21
-53.5907 1.2237e-14 1.12384e-21
-53.2349 -4.99541e-15 1.19221e-22
-52.8843 -1.83079e-15 1.72886e-22
-52.5386 7.16205e-15 -4.19807e-22
-52.1975 -1.06794e-14 3.58493e-22
-51.8609 1.20408e-14 -2.16582e-23
-51.5283 -1.1338e-14 3.51286e-22
-51.1996 9.4529e-15 -1.08302e-22
-50.8746 -6.26063e-15 4.52702e-23
-50.5531 3.00291e-15 -2.94938e-22
-50.235 2.17419e-16 2.11553e-22
-49.9201 -2.95854e-15 -2.50503e-22
-49.6082 4.75187e-15 5.08359e-22
-49.2993 -5.76664e-15 -2.78714e-22
-48.9931 5.99516e-15 4.75001e-22
-48.6896 -5.22735e-15 -2.44876e-22
-48.3887 4.37875e-15 2.48442e-22
-48.0903 -2.7638e-15 -9.33477e-23
-47.7942 1.4253e-15 -6.18729e-24
-47.5004 -3.18885e-17 3.27074e-24
-47.2089 -1.17193e-15 -1.31143e-22
-46.9194 1.89568e-15 -6.908e-23
-46.632 -2.4223e-15 -6.23809e-23
-46.3466 2.6284e-15 -3.10712e-22
-46.0632 -2.35589e-15 1.73222e-22
-45.7815 2.30987e-15 -6.09968e-22
-45.5017 -1.62703e-15 4.43324e-22
-45.2237 1.45803e-15 -8.19177e-22
-44.9473 -8.7561e-16 5.88352e-22
-44.6725 6.68255e-16 -8.03033e-22
-44.3994 -3.94612e-16 5.23129e-22
-44.1278 2.20617e-16 -5.2291e-22
-43.8577 -1.34502e-16 2.34417e-22
-43.5891 -5.04963e-17 -1.09046e-22
-43.3218 2.3497e-16 -2.30274e-22
-43.056 -4.7545e-16 2.31089e-22
-42.7915 1.19184e-15 -6.80482e-22
-42.5284 -1.2444e-15 4.0099e-22
-42.2665 2.89762e-15 -8.60802e-22
-42.0058 -2.44207e-15 4.38906e-22
-41.7464 4.63184e-15 -6.97901e-22
-41.4882 -4.0539e-15 3.91319e-22
-41.2311 5.00927e-15 -3.51496e-22
-40.9752 -5.31452e-15 2.36946e-22
-40.7203 3.31012e-15 -6.09813e-23
-40.4665 -3.95719e-15 -7.47097e-23
-40.2138 4.89272e-16 5.46683e-23
-39.9622 2.6959e-15 -4.893e-22
-39.7115 -2.14827e-15 5.56046e-23
-39.4618 1.40882e-14 -8.42881e-22
-39.2131 -5.82005e-15 1.09001e-22
-38.9653 2.36779e-14 -9.50618e-22
-38.7184 -1.39421e-14 3.29498e-22
-38.4725 2.27322e-14 -7.53399e-22
-38.2274 -2.51466e-14 6.90589e-22
-37.9832 1.05819e-14 -3.33385e-22
-37.7398 -2.55289e-14 9.77078e-22
-37.4973 1.22084e-16 2.89415e-23
-37.2556 5.54346e-15 8.28422e-22
-37.0147 5.11703e-15 5.82966e-23
-36.7746 7.01666e-14 1.85697e-22
-36.5352 1.48038e-14 -8.89811e-23
-36.2966 1.28787e-13 -4.00136e-22
-36.0588 -1.09022e-14 1.38598e-22
-35.8216 1.19411e-13 -2.40047e-22
-35.5852 -9.43106e-14 8.61293e-22
-35.3495 2.9462e-14 4.67327e-22
-35.1145 -1.67024e-13 1.29047e-21
-34.8801 -4.48666e-14 8.10009e-22
-34.6464 -6.86326e-14 4.97682e-22
-34.4134 4.12354e-14 1.48645e-23
-34.181 3.02964e-13 -1.58612e-21
-33.9492 2.85139e-13 -1.41767e-21
-33.718 7.73653e-13 -3.42524e-21
-33.4875 3.92508e-13 -1.62874e-21
-33.2575 8.82893e-13 -2.85606e-21
-33.0282 -2.48828e-14 6.52982e-22
-32.7994 3.0188e-13 4.0827e-22
-32.5711 -8.74913e-13 3.90972e-21
-32.3435 -5.47602e-13 3.61663e-21
-32.1163 -1.15948e-12 4.76675e-21
-31.8898 -4.2773e-13 3.62398e-21
-31.6637 4.83769e-13 1.58536e-21
-31.4382 1.59473e-12 5.31803e-22
-31.2132 4.12373e-12 -2.73428e-21
-30.9886 4.4048e-12 -1.39266e-21
-30.7646 7.15455e-12 -3.21852e-21
-30.5411 4.52935e-12 7.60838e-22
-30.318 5.52734e-12 1.1385e-21
-30.0955 -8.28024e-13 5.3227e-21
-29.8733 -1.67515e-12 6.30322e-21
-29.6517 -8.61418e-12 7.06802e-21
-29.4305 -7.79803e-12 7.34495e-21
-29.2097 -8.16552e-12 4.40979e-21
-28.9894 -9.26259e-13 6.26589e-21
-28.7695 1.11657e-11 2.64133e-21
-28.5501 2.38907e-11 7.56218e-21
-28.331 4.48279e-11 5.33805e-21
-28.1124 5.06543e-11 1.20396e-20
-27.8941 6.48114e-11 1.10947e-20
-27.6763 4.5266e-11 1.4558e-20
-27.4589 3.69093e-11 1.24578e-20
-27.2418 -1.22539e-11 9.07343e-21
-27.0252 -3.61882e-11 7.90136e-21
-26.8089 -8.3241e-11 1.63897e-21
-26.5929 -8.1778e-11 9.42699e-21
-26.3774 -6.45434e-11 8.19639e-21
-26.1622 9.81134e-12 3.06838e-20
-25.9473 1.32604e-10 3.69049e-20
-25.7328 2.68404e-10 6.6747e-20
-25.5187 4.46695e-10 6.84823e-20
-25.3049 5.25637e-10 8.39023e-20
-25.0914 6.06649e-10 6.74933e-20
-24.8783 4.58931e-10 5.63745e-20
-24.6654 3.0573e-10 2.83114e-20
-24.4529 -1.04305e-10 -1.33864e-21
-24.2407 -4.04317e-10 -1.25966e-20
-24.0289 -7.8731e-10 -3.30408e-20
-23.8173 -8.25473e-10 1.75555e-21
-23.606 -6.23743e-10 1.06871e-20
-23.395 7.32511e-11 9.373e-20
-23.1843 1.22085e-09 1.08477e-19
-22.9739 2.58901e-09 1.82138e-19
-22.7638 4.20924e-09 1.43187e-19
-22.554 5.18734e-09 1.49727e-19
-22.3444 5.85189e-09 4.75208e-20
-22.1352 4.83231e-09 -1.07846e-20
-21.9262 3.20602e-09 -1.15591e-19
-21.7174 -3.15189e-10 -1.59357e-19
-21.5089 -3.55122e-09 -1.42355e-19
-21.3007 -7.1614e-09 -8.08759e-20
-21.0927 -8.25559e-09 1.34921e-19
-20.885 -6.89302e-09 3.07375e-19
-20.6775 -1.0847e-09 6.7814e-19
-20.4702 8.98829e-09 8.44279e-19
-20.2632 2.20516e-08 1.17882e-18
-20.0565 3.72939e-08 1.17841e-18
-19.8499 4.87763e-08 1.3379e-18
-19.6436 5.63921e-08 1.12064e-18
-19.4375 5.11031e-08 1.034e-18
-19.2317 3.73994e-08 6.68322e-19
-19.026 7.85581e-09 3.5463e-19
-18.8206 -2.42781e-08 4.23935e-20
-18.6154 -6.02212e-08 -3.63318e-19
-18.4104 -7.90164e-08 -4.67943e-19
-18.2056 -7.6511e-08 -9.14342e-19
-18.001 -3.52037e-08 -7.82088e-19
-17.7966 4.61289e-08 -1.34788e-18
-17.5924 1.62646e-07 -1.11425e-18
-17.3883 3.03901e-07 -1.86702e-18
-17.1845 4.29562e-07 -1.69414e-18
-16.9809 5.23457e-07 -2.54343e-18
-16.7774 5.2037e-07 -2.37235e-18
-16.5742 4.2939e-07 -2.8271e-18
-16.3711 1.9957e-07 -2.32401e-18
-16.1682 -9.24331e-08 -1.85795e-18
-15.9654 -4.40617e-07 -9.98669e-19
-15.7629 -6.9158e-07 7.04591e-19
-15.5605 -7.84234e-07 1.99798e-18
-15.3582 -5.61072e-07 4.844e-18
-15.1561 1.90054e-08 6.14578e-18
-14.9542 9.67021e-07 9.50498e-18
-14.7525 2.20179e-06 9.89228e-18
-14.5509 3.45869e-06 1.21082e-17
-14.3494 4.53372e-06 1.07534e-17
-14.1481 4.93706e-06 1.14352e-17
-13.947 4.56262e-06 8.82344e-18
-13.746 3.00156e-06 7.41308e-18
-13.5451 6.297e-07 4.48501e-18
-13.3444 -2.48559e-06 1.4469e-18
-13.1438 -5.27333e-06 -1.30417e-18
-12.9433 -7.11089e-06 -6.63369e-18
-12.743 -6.63903e-06 -9.40172e-18
-12.5428 -3.25066e-06 -1.80916e-17
-12.3427 3.56183e-06 -2.1799e-17
-12.1428 1.33968e-05 -3.34014e-17
-11.943 2.46968e-05 -3.63096e-17
-11.7433 3.56321e-05 -4.64831e-17
-11.5437 4.25936e-05 -4.40796e-17
-11.3442 4.36603e-05 -4.63143e-17
-11.1449 3.53342e-05 -3.56197e-17
-10.9456 1.8717e-05 -2.67474e-17
-10.7465 -6.15464e-06 -1.14986e-17
-10.5475 -3.25169e-05 4.43325e-18
-10.3485 -5.5223e-05 1.63221e-17
-10.1497 -6.3462e-05 3.20924e-17
-9.95101 -5.05653e-05 3.30223e-17
-9.75239 -9.54666e-06 4.53329e-17
-9.55387 5.94763e-05 3.68372e-17
-9.35544 0.000149237 5.02552e-17
-9.15711 0.000246627 4.11774e-17
-8.95886 0.000326885 6.17575e-17
-8.7607 0.000370019 5.85398e-17
-8.56262 0.000346932 7.74979e-17
-8.36463 0.000253034 6.91086e-17
-8.16672 8.16692e-05 6.49681e-17
-7.96889 -0.000130923 4.05094e-17
-7.77114 -0.000349793 2.74257e-18
-7.57346 -0.000497889 -3.40309e-17
-7.37586 -0.0005157 -1.00823e-16
-7.17832 -0.000333101 -1.26747e-16
-6.98086 7.3989e-05 -1.90047e-16
-6.78346 0.00068888 -1.82256e-16
-6.58613 0.00143762 -2.2595e-16
-6.38886 0.00216948 -1.84311e-16
-6.19165 0.00272412 -2.02079e-16
-5.99451 0.00288017 -1.45065e-16
-5.79741 0.0025284 -1.46405e-16
-5.60038 0.00156102 -8.89548e-17
-5.4034 0.000123905 -6.25448e-17
-5.20647 -0.001598 -1.96668e-17
-5.00958 -0.00312531 5.13563e-17
-4.81275 -0.00402142 7.69366e-17
-4.61596 -0.00371658 1.67122e-16
-4.41922 -0.00189165 1.53161e-16
-4.22252 0.0015791 2.5793e-16
-4.02585 0.00640221 1.84977e-16
-3.82923 0.0118105 2.5783e-16
-3.63264 0.0167756 1.37998e-16
-3.43609 0.0198279 1.77705e-16
-3.23957 0.0199121 4.63639e-17
-3.04308 0.0159312 6.83099e-17
-2.84662 0.00817842 -2.78387e-18
-2.65018 -0.00273442 5.34934e-18
-2.45377 -0.0142595 2.89638e-17
-2.25739 -0.0238889 -6.23052e-18
-2.06102 -0.0278165 1.2311e-16
-1.86467 -0.0235488 2.97413e-17
-1.66835 -0.00908071 2.17306e-16
-1.47203 0.0150124 3.91623e-17
-1.27573 0.0457545 2.48002e-16
-1.07945 0.0781371 -9.78391e-18
-0.88317 0.103986 1.71847e-16
-0.686901 0.117259 -5.10262e-17
-0.490639 0.109003 8.82124e-17
-0.294382 0.0809493 -5.66435e-17
-0.0981269 0.0280359 2.8352e-18
0.0981269 -0.00192748 -7.33495e-18
0.294382 0.00103654 1.44424e-18
0.490639 -0.000620886 1.3013e-17
0.686901 0.000396101 1.88181e-17
0.88317 -0.000239693 3.92042e-17
1.07945 0.000148701 5.77879e-17
1.27573 -6.9709e-05 4.40075e-17
1.47203 2.31064e-05 1.90852e-17
1.66835 1.26226e-05 -1.59019e-17
1.86467 -3.85585e-05 -6.14686e-17
2.06102 4.88939e-05 -9.71074e-17
2.25739 -6.00996e-05 -1.4072e-16
2.45377 5.81702e-05 -1.63112e-16
2.65018 -5.82713e-05 -1.94114e-16
2.84662 5.13311e-05 -1.7045e-16
3.04308 -4.52382e-05 -1.56423e-16
3.23957 3.66817e-05 -1.09475e-16
3.43609 -2.87544e-05 -8.59173e-17
3.63264 2.06099e-05 -4.78948e-17
3.82923 -1.34476e-05 -3.05341e-17
4.02585 7.04103e-06 -1.30301e-17
4.22252 -1.80088e-06 -4.49388e-18
4.41922 -2.33455e-06 6.00086e-18
4.61596 5.37672e-06 2.23931e-17
4.81275 -7.36483e-06 3.78358e-17
5.00958 8.47611e-06 6.95484e-17
5.20647 -8.80212e-06 9.70895e-17
5.4034 8.53714e-06 1.31771e-16
5.60038 -7.80944e-06 1.44505e-16
5.79741 6.78375e-06 1.56602e-16
5.99451 -5.57765e-06 1.38228e-16
6.19165 4.3141e-06 1.19998e-16
6.38886 -3.07432e-06 8.46368e-17
6.58613 1.93349e-06 5.2614e-17
6.78346 -9.33996e-07 2.15635e-17
6.98086 1.06195e-07 2.47993e-18
7.17832 5.39469e-07 -8.68452e-18
7.37586 -1.00547e-06 -1.16695e-17
7.57346 1.30364e-06 -9.44583e-18
7.77114 -1.45471e-06 -1.00462e-17
7.96889 1.48232e-06 -8.65576e-18
8.16672 -1.41326e-06 -1.41315e-17
8.36463 1.27362e-06 -1.79331e-17
8.56262 -1.08808e-06 -2.72784e-17
8.7607 8.78582e-07 -3.08137e-17
8.95886 -6.63419e-07 -3.22701e-17
9.15711 4.57183e-07 -2.71203e-17
9.35544 -2.70509e-07 -1.99925e-17
9.55387 1.10411e-07 -9.44838e-18
9.75239 1.93294e-08 1.96774e-18
9.95101 -1.17729e-07 1.22933e-17
10.1497 1.85912e-07 2.11873e-17
10.3485 -2.26688e-07 2.61736e-17
10.5475 2.4386e-07 2.89815e-17
10.7465 -2.41883e-07 2.74555e-17
10.9456 2.25321e-07 2.44932e-17
11.1449 -1.9864e-07 1.94514e-17
11.3442 1.65857e-07 1.57592e-17
11.5437 -1.30474e-07 1.07843e-17
11.7433 9.53025e-08 7.8897e-18
11.943 -6.25126e-08 4.58969e-18
12.1428 3.35895e-08 2.6612e-18
12.3427 -9.44665e-09 6.1784e-19
12.5428 -9.53786e-09 -6.19349e-19
12.743 2.33847e-08 -1.6203e-18
12.9433 -3.24493e-08 -2.39807e-18
13.1438 3.72923e-08 -2.91547e-18
13.3444 -3.86208e-08 -3.59646e-18
13.5451 3.7186e-08 -3.84472e-18
13.746 -3.37453e-08 -4.11346e-18
13.947 2.89944e-08 -3.98374e-18
14.1481 -2.35535e-08 -3.85194e-18
14.3494 1.79319e-08 -3.25472e-18
14.5509 -1.25337e-08 -2.68666e-18
14.7525 7.64665e-09 -1.87399e-18
14.9542 -3.46121e-09 -9.57127e-19
15.1561 7.27974e-11 -4.16612e-20
15.3582 2.49339e-09 8.56177e-19
15.5605 -4.27438e-09 1.41218e-18
15.7629 5.34552e-09 1.80885e-18
15.9654 -5.81224e-09 1.76383e-18
16.1682 5.79074e-09 1.69955e-18
16.3711 -5.40263e-09 1.35847e-18
16.5742 4.76156e-09 1.18914e-18
16.7774 -3.97156e-09 8.47727e-19
16.9809 3.11934e-09 7.00292e-19
17.1845 -2.27586e-09 4.41163e-19
17.3883 1.49291e-09 3.23213e-19
17.5924 -8.06831e-10 1.57459e-19
17.7966 2.37782e-10 7.14221e-20
18.001 2.0571e-10 -7.00299e-20
18.2056 -5.26158e-10 -2.2066e-19
18.4104 7.32733e-10 -3.86935e-19
18.6154 -8.40403e-10 -5.62151e-19
18.8206 8.66316e-10 -6.91422e-19
19.026 -8.29247e-10 -7.95912e-19
19.2317 7.46991e-10 -8.19776e-19
19.4375 -6.36324e-10 -7.76461e-19
19.6436 5.11373e-10 -6.27177e-19
19.8499 -3.84039e-10 -4.59047e-19
20.0565 2.63147e-10 -2.7592e-19
20.2632 -1.55179e-10 -1.25703e-19
20.4702 6.39272e-11 -3.92401e-20
20.6775 8.64416e-12 7.28043e-21
20.885 -6.24802e-11 -1.50027e-20
21.0927 9.86065e-11 -5.02027e-20
21.3007 -1.1912e-10 -1.2395e-19
21.5089 1.26494e-10 -1.64492e-19
21.7174 -1.23583e-10 -2.05554e-19
21.9262 1.13106e-10 -1.9673e-19
22.1352 -9.77072e-11 -1.75321e-19
22.3444 7.96137e-11 -1.28161e-19
22.554 -6.07548e-11 -7.73308e-20
22.7638 4.25619e-11 -3.10679e-20
22.9739 -2.61238e-11 -5.36853e-22
23.1843 1.20852e-11 7.50394e-21
23.395 -8.157e-13 2.51623e-21
23.606 -7.63958e-12 -1.90673e-20
23.8173 1.33972e-11 -4.18875e-20
24.0289 -1.67661e-11 -6.73542e-20
24.2407 1.81059e-11 -8.25982e-20
24.4529 -1.78562e-11 -8.71536e-20
24.6654 1.64273e-11 -7.90754e-20
24.8783 -1.42311e-11 -6.41557e-20
25.0914 1.16081e-11 -4.42255e-20
25.3049 -8.85907e-12 -2.53882e-20
25.5187 6.20312e-12 -1.05672e-20
25.7328 -3.80891e-12 -4.04213e-22
25.9473 1.77308e-12 2.08465e-21
26.1622 -1.52071e-13 1.11436e-21
26.3774 -1.05132e-12 -5.38273e-21
26.5929 1.85517e-12 -1.06099e-20
26.8089 -2.31126e-12 -1.69621e-20
27.0252 2.47381e-12 -1.88999e-20
27.2418 -2.41281e-12 -2.00708e-20
27.4589 2.18915e-12 -1.72602e-20
27.6763 -1.86541e-12 -1.40219e-20
27.8941 1.49128e-12 -9.12157e-21
28.1124 -1.10941e-12 -5.10441e-21
28.331 7.5066e-13 -1.74898e-21
28.5501 -4.36307e-13 9.59945e-23
28.7695 1.78233e-13 3.72569e-22
28.9894 1.85455e-14 1.29859e-22
29.2097 -1.56608e-13 -1.27093e-21
29.4305 2.40277e-13 -1.97602e-21
29.6517 -2.79854e-13 -3.82909e-21
29.8733 2.83429e-13 -4.26862e-21
30.0955 -2.62435e-13 -5.27073e-21
30.318 2.25355e-13 -4.74112e-21
30.5411 -1.80336e-13 -4.72559e-21
30.7646 1.34395e-13 -3.64794e-21
30.9886 -9.11044e-14 -2.99662e-21
31.2132 5.48677e-14 -1.70484e-21
31.4382 -2.59459e-14 -7.88266e-22
31.6637 5.5908e-15 -1.54643e-22
31.8898 7.14399e-15 1.6456e-22
32.1163 -1.36547e-14 -1.35888e-22
32.3435 1.48046e-14 -2.87303e-22
32.5711 -1.30299e-14 -9.38466e-22
32.7994 9.12256e-15 -1.11224e-21
33.0282 -4.65218e-15 -1.44789e-21
33.2575 8.83435e-16 -1.25874e-21
33.4875 2.46792e-15 -1.09879e-21
33.718 -3.65959e-15 -7.07779e-22
33.9492 4.30857e-15 -3.89246e-22
34.181 -2.98449e-15 -1.13564e-22
34.4134 1.23548e-15 -1.81544e-23
34.6464 1.2486e-15 -2.36943e-23
34.8801 -3.95443e-15 -2.04334e-22
35.1145 6.18421e-15 -3.86158e-22
35.3495 -8.19078e-15 -6.87761e-22
35.5852 9.34803e-15 -8.36311e-22
35.8216 -9.61736e-15 -9.54087e-22
36.0588 9.50742e-15 -8.67089e-22
36.2966 -8.03736e-15 -6.85281e-22
36.5352 6.85213e-15 -5.09052e-22
36.7746 -4.48503e-15 -2.15358e-22
37.0147 2.64925e-15 -1.9228e-22
37.2556 -4.3409e-16 6.74072e-23
37.4973 -1.43406e-15 -1.11047e-22
37.7398 2.85669e-15 1.2114e-22
37.9832 -4.07257e-15 -1.48709e-22
38.2274 4.64745e-15 1.07062e-22
38.4725 -4.76973e-15 -1.63327e-22
38.7184 4.75501e-15 1.03358e-22
38.9653 -3.87393e-15 -1.42505e-22
39.2131 3.49051e-15 9.81202e-23
39.4618 -2.18417e-15 -1.08461e-22
39.7115 1.53972e-15 7.03006e-23
39.9622 -4.59978e-16 -7.60575e-23
40.2138 -2.78169e-16 2.44564e-23
40.4665 8.44318e-16 -1.17676e-23
40.7203 -1.35701e-15 -9.72702e-24
40.9752 1.55697e-15 9.84616e-23
41.2311 -1.56298e-15 -4.48759e-23
41.4882 1.66997e-15 2.09558e-22
41.7464 -1.19695e-15 -1.15172e-22
42.0058 1.30745e-15 2.57438e-22
42.2665 -6.87813e-16 -1.91749e-22
42.5284 7.37406e-16 2.3144e-22
42.7915 -2.98173e-16 -1.86451e-22
43.056 2.64233e-16 1.26063e-22
43.3218 -7.24548e-17 -8.38753e-23
43.5891 2.32482e-17 -4.19093e-23
43.8577 5.70207e-17 9.42493e-23
44.1278 -7.67168e-17 -1.6938e-22
44.3994 2.31012e-16 3.12724e-22
44.6725 -1.65234e-16 -1.84227e-22
44.9473 6.42057e-16 4.56039e-22
45.2237 -2.80148e-16 -1.5618e-22
45.5017 1.26875e-15 3.75484e-22
45.7815 -5.32734e-16 -1.7462e-22
46.0632 1.57835e-15 1.23253e-22
46.3466 -1.08967e-15 -1.58482e-22
46.632 1.00451e-15 -2.88e-23
46.9194 -1.4231e-15 -1.76128e-23
47.2089 1.03083e-16 7.63241e-24
47.5004 3.61348e-17 1.86888e-23
47.7942 2.4668e-16 -6.76763e-23
48.0903 3.69031e-15 -3.62935e-22
48.3887 7.50546e-16 -3.43933e-22
48.6896 5.84569e-15 -7.28266e-22
48.9931 -1.72826e-15 -2.12138e-22
49.2993 2.28732e-15 -3.46841e-22
49.6082 -5.86283e-15 3.52901e-22
49.9201 -1.88223e-15 2.3489e-22
50.235 -5.04106e-16 4.37385e-22
50.5531 4.37363e-15 2.67252e-22
50.8746 1.75008e-14 2.10226e-22
51.1996 1.23043e-14 3.05271e-22
51.5283 2.11795e-14 4.64133e-22
51.8609 -5.32743e-15 2.51609e-22
52.1975 -7.04667e-15 1.33647e-22
52.5386 -2.521e-14 -1.09956e-21
52.8843 -6.9035e-15 -9.89807e-22
53.2349 3.08922e-14 -1.45161e-21
53.5907 6.26358e-14 3.36076e-22
53.9522 1.02654e-13 1.23916e-21
54.3197 4.54152e-14 1.87677e-21
54.6937 -3.37052e-15 8.18504e-22
55.0747 -1.01306e-13 -2.07916e-21
55.4634 -6.93964e-14 -2.75752e-21
55.8604 7.96753e-14 -2.95961e-21
56.2666 2.75286e-13 1.72493e-21
56.6831 4.08385e-13 3.23029e-21
57.1109 1.70376e-13 2.08798e-21
57.5516 -1.63426e-13 -3.39379e-21
58.0069 -3.74773e-13 -6.25212e-21
58.4793 8.36298e-14 3.66505e-21
58.9716 9.74858e-13 1.53149e-20
59.4882 1.16639e-12 2.14993e-20
60.0347 2.23864e-13 5.16298e-21
60.6202 -8.82059e-13 -1.23376e-20
61.2594 2.95667e-13 -7.88139e-22
61.981 2.44128e-12 1.67859e-20
62.8602 9.75927e-13 1.76916e-20


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1Quantum/DeltaGammaFX_0_FRG.txt <==
9.995 0.00371744 0.00370837
9.99 0.00343286 0.00342446
9.985 0.00316736 0.00315961
9.98 0.00293141 0.00292424
9.975 0.0027344 0.00272771
9.97 0.00258419 0.00257787
9.965 0.0024868 0.00248072
9.96 0.00244618 0.00244021
9.955 0.00246405 0.00245804
9.95 0.00253985 0.00253367
9.945 0.00267077 0.00266429
9.94 0.00285188 0.00284498
9.935 0.00307632 0.00306889
9.93 0.00333553 0.00332749
9.925 0.00361965 0.00361095
9.92 0.00391785 0.00390846
9.915 0.00421877 0.00420869
9.91 0.00451094 0.00450017
9.905 0.0047832 0.00477179
9.9 0.00502516 0.00501319
9.895 0.00522757 0.00521512
9.89 0.0053827 0.00536988
9.885 0.00548461 0.00547155
9.88 0.00552942 0.00551623
9.875 0.00551545 0.00550229
9.87 0.00544331 0.0054303
9.865 0.00531586 0.00530313
9.86 0.00513816 0.00512583
9.855 0.00491722 0.0049054
9.85 0.0046618 0.00465056
9.845 0.00438202 0.00437141
9.84 0.00408897 0.00407903
9.835 0.00379429 0.00378503
9.83 0.00350967 0.00350106
9.825 0.00324643 0.00323841
9.82 0.00301504 0.00300755
9.815 0.00282476 0.0028177
9.81 0.00268319 0.00267643
9.805 0.00259602 0.00258944
9.8 0.00256682 0.00256026
9.795 0.00259686 0.00259019
9.79 0.00268513 0.00267821
9.785 0.00282835 0.00282104
9.78 0.00302112 0.00301329
9.775 0.0032561 0.00324767
9.77 0.00352437 0.00351525
9.765 0.0038157 0.00380584
9.76 0.00411899 0.00410836
9.755 0.00442268 0.00441127
9.75 0.00471517 0.00470303
9.745 0.00498532 0.00497251
9.74 0.00522279 0.0052094
9.735 0.00541852 0.00540466
9.73 0.00556502 0.00555081
9.725 0.00565669 0.00564228
9.72 0.00569003 0.00567558
9.715 0.00566385 0.0056495
9.71 0.00557921 0.00556512
9.705 0.00543949 0.0054258
9.7 0.00525024 0.00523707
9.695 0.00501894 0.00500641
9.69 0.00475477 0.00474296
9.685 0.00446822 0.00445719
9.68 0.00417068 0.00416045
9.675 0.00387398 0.00386456
9.67 0.00358989 0.00358124
9.665 0.00332974 0.0033218
9.66 0.00310392 0.0030966
9.655 0.00292146 0.00291465
9.65 0.00278968 0.00278327
9.645 0.00271391 0.00270774
9.64 0.00269727 0.00269121
9.635 0.00274056 0.00273446
9.63 0.00284227 0.00283598
9.625 0.0029986 0.00299198
9.62 0.00320364 0.00319657
9.615 0.0034496 0.00344199
9.61 0.00372713 0.00371888
9.605 0.00402565 0.00401671
9.6 0.00433378 0.00432412
9.595 0.00463976 0.00462938
9.59 0.00493193 0.00492085
9.585 0.00519912 0.00518739
9.58 0.00543114 0.00541883
9.575 0.00561911 0.00560632
9.57 0.00575585 0.00574269
9.565 0.00583613 0.00582273
9.56 0.00585692 0.00584341
9.555 0.00581749 0.00580401
9.55 0.00571945 0.00570613
9.545 0.00556671 0.00555368
9.54 0.00536535 0.00535272
9.535 0.00512334 0.0051112
9.53 0.00485031 0.00483874
9.525 0.00455711 0.00454615
9.52 0.00425541 0.00424508
9.515 0.00395725 0.00394754
9.51 0.00367444 0.00366532
9.505 0.00341831 0.00340972
9.5 0.00319911 0.00319095
9.495 0.00302561 0.00301778
9.49 0.00290481 0.00289718
9.485 0.00284161 0.00283405
9.48 0.00283866 0.00283101
9.475 0.00289624 0.00288836
9.47 0.00301228 0.00300404
9.465 0.00318245 0.00317371
9.46 0.0034003 0.00339096
9.455 0.00365757 0.00364753
9.45 0.00394445 0.00393365
9.445 0.00425002 0.00423841
9.44 0.00456262 0.00455021
9.435 0.00487033 0.00485713
9.43 0.00516141 0.00514748
9.425 0.00542474 0.00541017
9.42 0.00565026 0.00563516
9.415 0.00582935 0.00581385
9.41 0.00595517 0.00593942
9.405 0.00602293 0.00600708
9.4 0.00603008 0.0060143
9.395 0.00597643 0.00596088
9.39 0.00586415 0.005849
9.385 0.00569774 0.00568312
9.38 0.00548382 0.00546985
9.375 0.00523088 0.00521768
9.37 0.00494899 0.00493663
9.365 0.0046494 0.00463791
9.36 0.00434403 0.00433344
9.355 0.00404508 0.00403535
9.35 0.00376443 0.00375554
9.345 0.00351335 0.0035052
9.34 0.00330189 0.00329439
9.335 0.00313855 0.00313158
9.33 0.00302994 0.00302336
9.325 0.0029805 0.00297415
9.32 0.00299236 0.00298608
9.315 0.00306522 0.00305886
9.31 0.00319644 0.00318984
9.305 0.00338111 0.00337413
9.3 0.00361222 0.00360474
9.295 0.003881 0.00387292
9.29 0.00417722 0.00416845
9.285 0.00448958 0.00448007
9.28 0.00480617 0.00479591
9.275 0.00511492 0.0051039
9.27 0.00540405 0.0053923
9.265 0.00566251 0.00565009
9.26 0.00588043 0.00586742
9.255 0.00604948 0.00603598
9.25 0.00616321 0.00614933
9.245 0.0062173 0.00620318
9.24 0.00620974 0.00619552
9.235 0.00614093 0.00612673
9.23 0.00601366 0.00599962
9.225 0.005833 0.00581924
9.22 0.00560616 0.00559278
9.215 0.00534218 0.00532927
9.21 0.00505157 0.0050392
9.205 0.00474594 0.00473415
9.2 0.0044375 0.00442631
9.195 0.00413855 0.00412793
9.19 0.00386104 0.00385095
9.185 0.00361609 0.00360646
9.18 0.00341357 0.00340429
9.175 0.00326163 0.0032526
9.17 0.00316645 0.00315753
9.165 0.00313195 0.00312302
9.16 0.00315969 0.0031506
9.155 0.00324878 0.0032394
9.15 0.00339594 0.00338614
9.145 0.00359566 0.00358533
9.14 0.00384037 0.00382941
9.135 0.00412077 0.00410911
9.13 0.00442617 0.00441376
9.125 0.00474495 0.00473177
9.12 0.00506494 0.00505101
9.115 0.00537394 0.00535931
9.11 0.00566017 0.00564489
9.105 0.00591268 0.00589686
9.1 0.00612183 0.0061056
9.095 0.00627964 0.00626314
9.09 0.0063801 0.00636347
9.085 0.00641938 0.0064028
9.08 0.00639611 0.00637973
9.075 0.00631128 0.00629527
9.07 0.00616832 0.00615282
9.065 0.00597295 0.0059581
9.06 0.00573297 0.00571888
9.055 0.00545796 0.00544471
9.05 0.00515889 0.00514655
9.045 0.00484774 0.00483632
9.04 0.00453695 0.00452645
9.035 0.00423891 0.00422928
9.03 0.00396559 0.00395676
9.025 0.00372797 0.00371985
9.02 0.00353563 0.00352809
9.015 0.00339635 0.00338926
9.01 0.00331582 0.00330902
9.005 0.00329741 0.00329074
9 0.00334206 0.00333535
8.995 0.00344825 0.00344132
8.99 0.00361203 0.00360475
8.985 0.00382726 0.00381947
8.98 0.00408578 0.00407737
8.975 0.00437775 0.00436863
8.97 0.00469207 0.00468216
8.965 0.00501676 0.00500603
8.96 0.00533944 0.00532787
8.955 0.00564779 0.00563541
8.95 0.00593006 0.00591692
8.945 0.00617547 0.00616164
8.94 0.00637465 0.00636024
8.935 0.00652001 0.00650512
8.93 0.00660601 0.00659079
8.925 0.00662943 0.00661402
8.92 0.00658948 0.00657403
8.915 0.00648785 0.0064725
8.91 0.00632863 0.00631352
8.905 0.0061182 0.00610346
8.9 0.00586499 0.00585071
8.895 0.0055791 0.00556537
8.89 0.00527199 0.00525885
8.885 0.00495596 0.00494344
8.88 0.00464367 0.00463177
8.875 0.00434759 0.00433627
8.87 0.00407963 0.00406885
8.865 0.0038506 0.00384026
8.86 0.00366975 0.00365974
8.855 0.00354444 0.00353463
8.85 0.00347981 0.00347007
8.845 0.00347864 0.00346882
8.84 0.0035412 0.00353115
8.835 0.00366528 0.00365485
8.83 0.00384628 0.00383534
8.825 0.00407737 0.00406582
8.82 0.0043498 0.00433754
8.815 0.00465321 0.00464017
8.81 0.00497605 0.0049622
8.805 0.00530603 0.00529136
8.8 0.00563055 0.00561509
8.795 0.00593726 0.00592107
8.79 0.00621445 0.00619761
8.785 0.00645154 0.00643418
8.78 0.00663949 0.00662173
8.775 0.00677114 0.00675315
8.77 0.00684151 0.00682344
8.765 0.00684798 0.00683001
8.76 0.00679045 0.00677275
8.755 0.00667129 0.00665402
8.75 0.00649532 0.00647863
8.745 0.0062696 0.00625362
8.74 0.00600316 0.005988
8.735 0.00570667 0.00569241
8.73 0.00539204 0.00537872
8.725 0.00507187 0.00505953
8.72 0.00475902 0.00474761
8.715 0.004466 0.00445548
8.71 0.00420464 0.00419493
8.705 0.0039855 0.00397649
8.7 0.00381747 0.00380902
8.695 0.00370741 0.00369938
8.69 0.00365989 0.00365213
8.685 0.00367704 0.00366937
8.68 0.00375842 0.00375069
8.675 0.0039011 0.00389316
8.67 0.00409979 0.00409148
8.665 0.00434697 0.00433817
8.66 0.00463328 0.00462388
8.655 0.00494784 0.00493777
8.65 0.00527868 0.00526788
8.645 0.0056132 0.00560165
8.64 0.00593865 0.00592635
8.635 0.00624263 0.00622961
8.63 0.00651354 0.00649986
8.625 0.00674106 0.00672681
8.62 0.00691652 0.00690179
8.615 0.00703325 0.00701817
8.61 0.00708685 0.00707154
8.605 0.00707539 0.00705999
8.6 0.00699947 0.00698412
8.595 0.0068622 0.00684702
8.59 0.00666913 0.00665425
8.585 0.00642802 0.00641353
8.58 0.00614853 0.00613451
8.575 0.00584189 0.0058284
8.57 0.00552041 0.00550747
8.565 0.00519702 0.00518464
8.56 0.00488468 0.00487283
8.555 0.00459595 0.00458457
8.55 0.00434251 0.00433152
8.545 0.00413463 0.00412391
8.54 0.00398078 0.0039702
8.535 0.00388727 0.0038767
8.53 0.00385805 0.00384733
8.525 0.00389454 0.00388353
8.52 0.00399558 0.00398411
8.515 0.00415749 0.00414543
8.51 0.00437422 0.00436145
8.505 0.00463759 0.00462402
8.5 0.00493763 0.00492317
8.495 0.00526293 0.00524754
8.49 0.00560112 0.00558478
8.485 0.00593932 0.00592206
8.48 0.00626466 0.00624653
8.475 0.00656474 0.00654583
8.47 0.00682812 0.00680855
8.465 0.00704478 0.0070247
8.46 0.00720647 0.00718605
8.455 0.00730707 0.00728648
8.45 0.00734281 0.00732225
8.445 0.00731249 0.00729215
8.44 0.00721745 0.00719752
8.435 0.00706158 0.00704223
8.43 0.00685117 0.00683256
8.425 0.0065947 0.00657697
8.42 0.00630246 0.00628571
8.415 0.00598622 0.00597052
8.41 0.00565869 0.00564408
8.405 0.00533309 0.00531957
8.4 0.00502243 0.00500996
8.395 0.00473928 0.0047278
8.39 0.00449512 0.00448453
8.385 0.00429987 0.00429005
8.38 0.00416153 0.00415233
8.375 0.00408582 0.00407709
8.37 0.00407601 0.00406758
8.365 0.00413278 0.00412447
8.36 0.00425419 0.00424583
8.355 0.0044358 0.00442722
8.35 0.00467081 0.00466185
8.345 0.00495034 0.00494089
8.34 0.0052638 0.00525375
8.335 0.00559929 0.00558856
8.33 0.00594405 0.0059326
8.325 0.00628496 0.00627278
8.32 0.00660906 0.00659614
8.315 0.006904 0.00689039
8.31 0.00715856 0.00714432
8.305 0.00736305 0.00734827
8.3 0.00750972 0.0074945
8.295 0.00759304 0.0075775
8.29 0.00760993 0.00759421
8.285 0.00755994 0.00754417
8.28 0.00744519 0.0074295
8.275 0.00727038 0.00725488
8.27 0.00704258 0.00702738
8.265 0.00677096 0.00675615
8.26 0.00646647 0.0064521
8.255 0.00614136 0.00612748
8.25 0.00580876 0.00579537
8.245 0.00548208 0.00546916
8.24 0.00517441 0.00516192
8.235 0.00489826 0.00488612
8.23 0.00466484 0.00465295
8.225 0.00448368 0.00447191
8.22 0.00436224 0.00435045
8.215 0.0043056 0.00429365
8.21 0.00431632 0.00430405
8.205 0.00439427 0.00438154
8.2 0.00453673 0.00452338
8.195 0.00473844 0.00472437
8.19 0.00499186 0.00497694
8.185 0.0052874 0.00527157
8.18 0.00561388 0.00559708
8.175 0.00595891 0.00594111
8.17 0.00630936 0.00629059
8.165 0.00665193 0.00663224
8.16 0.00697358 0.00695305
8.155 0.00726209 0.00724084
8.15 0.00750648 0.00748466
8.145 0.00769748 0.00767526
8.14 0.00782786 0.00780542
8.135 0.00789274 0.00787028
8.13 0.0078898 0.00786751
8.125 0.00781935 0.00779744
8.12 0.00768436 0.00766302
8.115 0.00749034 0.00746973
8.11 0.00724513 0.00722541
8.105 0.00695865 0.00693993
8.1 0.00664243 0.00662482
8.095 0.00630925 0.00629279
8.09 0.00597258 0.00595729
8.085 0.00564597 0.00563182
8.08 0.0053426 0.00532954
8.075 0.00507481 0.00506274
8.07 0.00485352 0.00484233
8.065 0.0046878 0.00467735
8.06 0.00458452 0.00457465
8.055 0.00454809 0.00453862
8.05 0.00458028 0.00457102
8.045 0.00468015 0.00467094
8.04 0.00484415 0.0048348
8.035 0.00506621 0.00505655
8.03 0.005338 0.00532789
8.025 0.00564926 0.00563858
8.02 0.00598821 0.00597686
8.015 0.00634199 0.00632991
8.01 0.00669717 0.00668433
8.005 0.00704027 0.00702664
8 0.00735825 0.00734387
7.995 0.00763903 0.00762394
7.99 0.00787196 0.00785624
7.985 0.00804822 0.00803197
7.98 0.00816117 0.0081445
7.975 0.00820662 0.00818965
7.97 0.00818305 0.00816592
7.965 0.00809159 0.00807444
7.96 0.00793606 0.007919
7.955 0.00772279 0.00770594
7.95 0.00746043 0.0074439
7.945 0.00715959 0.00714345
7.94 0.00683244 0.00681673
7.935 0.00649219 0.00647695
7.93 0.00615265 0.00613788
7.925 0.00582746 0.00581312
7.92 0.00552982 0.00551585
7.915 0.00527187 0.00525817
7.91 0.00506417 0.00505064
7.905 0.00491529 0.00490179
7.9 0.00483145 0.00481784
7.895 0.00481632 0.00480244
7.89 0.00487087 0.00485658
7.885 0.00499332 0.00497846
7.88 0.00517925 0.00516369
7.875 0.00542177 0.0054054
7.87 0.00571177 0.00569451
7.865 0.00603832 0.0060201
7.86 0.00638906 0.00636985
7.855 0.00675071 0.00673052
7.85 0.00710954 0.00708842
7.845 0.00745195 0.00742999
7.84 0.00776496 0.00774226
7.835 0.00803668 0.00801341
7.83 0.00825684 0.00823316
7.825 0.00841712 0.00839323
7.82 0.00851154 0.00848763
7.815 0.00853663 0.00851292
7.81 0.0084917 0.0084684
7.805 0.00837874 0.00835604
7.8 0.00820243 0.00818053
7.795 0.00796997 0.00794902
7.79 0.0076908 0.00767093
7.785 0.00737621 0.00735752
7.78 0.00703896 0.00702151
7.775 0.00669272 0.00667652
7.77 0.00635153 0.00633655
7.765 0.00602911 0.0060153
7.76 0.00573862 0.0057259
7.755 0.00549196 0.0054802
7.75 0.00529926 0.00528831
7.745 0.00516851 0.00515821
7.74 0.00510528 0.00509542
7.735 0.00511244 0.00510283
7.73 0.0051901 0.00518055
7.725 0.00533562 0.00532592
7.72 0.00554372 0.00553369
7.715 0.00580665 0.00579613
7.71 0.00611456 0.0061034
7.705 0.00645584 0.00644392
7.7 0.00681758 0.00680482
7.695 0.0071861 0.00717244
7.69 0.00754745 0.00753285
7.685 0.00788792 0.0078724
7.68 0.00819464 0.00817822
7.675 0.008456 0.00843874
7.67 0.00866212 0.00864411
7.665 0.00880526 0.00878662
7.66 0.00888013 0.00886097
7.655 0.00888406 0.00886453
7.65 0.0088172 0.00879742
7.645 0.00868243 0.00866255
7.64 0.00848533 0.00846547
7.635 0.00823395 0.00821423
7.63 0.0079385 0.00791902
7.625 0.00761098 0.00759182
7.62 0.00726468 0.00724591
7.615 0.00691368 0.00689532
7.61 0.00657219 0.00655426
7.605 0.00625404 0.00623648
7.6 0.00597225 0.005955
7.595 0.00573841 0.00572136
7.59 0.00556217 0.00554522
7.585 0.00545091 0.00543393
7.58 0.00540946 0.00539232
7.575 0.00543986 0.00542242
7.57 0.00554137 0.0055235
7.565 0.00571044 0.00569201
7.56 0.00594089 0.0059218
7.555 0.00622415 0.00620431
7.55 0.0065496 0.00652895
7.545 0.00690499 0.0068835
7.54 0.0072769 0.00725457
7.535 0.00765126 0.00762815
7.53 0.00801394 0.00799012
7.525 0.00835122 0.0083268
7.52 0.00865034 0.00862548
7.515 0.00890003 0.00887489
7.51 0.00909088 0.00906566
7.505 0.00921577 0.00919068
7.5 0.00927012 0.00924536
7.495 0.00925215 0.00922794
7.49 0.00916283 0.00913938
7.485 0.00900599 0.00898349
7.48 0.0087881 0.0087667
7.475 0.00851806 0.00849791
7.47 0.00820687 0.00818806
7.465 0.00786718 0.00784977
7.46 0.00751281 0.00749681
7.455 0.0071582 0.00714358
7.45 0.00681768 0.00680435
7.445 0.00650513 0.00649301
7.44 0.00623338 0.00622235
7.435 0.00601366 0.00600354
7.43 0.00585509 0.00584569
7.425 0.00576439 0.00575551
7.42 0.00574561 0.00573702
7.415 0.00579996 0.00579141
7.41 0.00592575 0.00591703
7.405 0.00611855 0.00610944
7.4 0.00637129 0.00636158
7.395 0.00667456 0.00666408
7.39 0.007017 0.0070056
7.385 0.00738574 0.00737329
7.38 0.00776686 0.00775329
7.375 0.008146 0.00813125
7.37 0.00850885 0.00849289
7.365 0.00884171 0.00882457
7.36 0.00913204 0.00911375
7.355 0.00936891 0.00934956
7.35 0.00954346 0.00952316
7.345 0.00964923 0.00962809
7.34 0.00968241 0.00966058
7.335 0.00964208 0.0096197
7.33 0.00953013 0.00950736
7.325 0.0093513 0.00932828
7.32 0.00911297 0.00908984
7.315 0.0088249 0.00880177
7.31 0.00849882 0.00847582
7.305 0.00814805 0.00812524
7.3 0.00778687 0.00776432
7.295 0.00743006 0.00740782
7.29 0.00709197 0.00707003
7.285 0.00678652 0.00676483
7.28 0.00652629 0.0065048
7.275 0.00632208 0.00630069
7.27 0.00618244 0.00616105
7.265 0.0061134 0.00609189
7.26 0.00611818 0.00609642
7.255 0.0061971 0.00617498
7.25 0.00634756 0.00632496
7.245 0.00656421 0.00654104
7.24 0.00683909 0.00681526
7.235 0.00716197 0.00713743
7.23 0.00752076 0.00749549
7.225 0.007902 0.00787599
7.22 0.00829134 0.00826463
7.215 0.00867412 0.0086468
7.21 0.00903592 0.00900811
7.205 0.00936314 0.00933498
7.2 0.00964348 0.00961514
7.195 0.00986642 0.00983811
7.19 0.0100237 0.00999561
7.185 0.0101095 0.0100819
7.18 0.0101209 0.010094
7.175 0.0100578 0.0100318
7.17 0.00992312 0.00989816
7.165 0.00972245 0.00969875
7.16 0.00946408 0.00944179
7.155 0.00915863 0.00913786
7.15 0.00881855 0.00879938
7.145 0.00845777 0.00844021
7.14 0.00809101 0.00807505
7.135 0.00773325 0.00771881
7.13 0.00739899 0.00738597
7.125 0.00710204 0.00709028
7.12 0.00685468 0.00684402
7.115 0.00666724 0.00665747
7.11 0.00654766 0.00653857
7.105 0.0065012 0.00649255
7.1 0.00653025 0.0065218
7.095 0.00663422 0.00662572
7.09 0.00680958 0.0068008
7.085 0.00705005 0.00704077
7.08 0.00734679 0.0073368
7.075 0.00768877 0.0076779
7.07 0.00806319 0.00805131
7.065 0.00845604 0.00844303
7.06 0.00885256 0.00883835
7.055 0.00923785 0.00922241
7.05 0.00959745 0.00958077
7.045 0.00991787 0.00989996
7.04 0.0101871 0.010168
7.035 0.0103951 0.010375
7.03 0.0105342 0.0105131
7.025 0.0105994 0.0105775
7.02 0.0105886 0.010566
7.015 0.0105026 0.0104794
7.01 0.0103452 0.0103216
7.005 0.010123 0.0100991
7 0.00984516 0.00982116
6.995 0.00952313 0.00949909
6.99 0.00917009 0.00914608
6.985 0.00880049 0.00877657
6.98 0.00842952 0.0084057
6.975 0.00807223 0.00804854
6.97 0.00774326 0.00771967
6.965 0.00745624 0.0074327
6.96 0.00722312 0.00719954
6.955 0.00705371 0.00702998
6.95 0.00695528 0.00693127
6.945 0.00693232 0.00690789
6.94 0.00698633 0.00696135
6.935 0.00711581 0.00709014
6.93 0.00731629 0.00728981
6.925 0.00758056 0.00755317
6.92 0.00789889 0.00787053
6.915 0.00825947 0.00823009
6.91 0.00864886 0.00861846
6.905 0.00905249 0.00902109
6.9 0.00945525 0.00942292
6.895 0.00984204 0.00980891
6.89 0.0101984 0.0101646
6.885 0.010511 0.0104768
6.88 0.0107682 0.0107337
6.875 0.0109604 0.010926
6.87 0.0110807 0.0110465
6.865 0.0111247 0.0110911
6.86 0.0110913 0.0110585
6.855 0.0109823 0.0109505
6.85 0.0108023 0.0107718
6.845 0.0105589 0.0105299
6.84 0.0102621 0.0102348
6.835 0.00992423 0.00989874
6.83 0.00955908 0.00953549
6.825 0.00918168 0.00916001
6.82 0.00880756 0.00878783
6.815 0.00845183 0.00843394
6.81 0.00812924 0.00811308
6.805 0.00785318 0.00783861
6.8 0.00763523 0.00762207
6.795 0.00748464 0.00747269
6.79 0.00740799 0.00739703
6.785 0.00740896 0.00739877
6.78 0.00748818 0.00747852
6.775 0.00764318 0.00763382
6.77 0.0078686 0.00785931
6.765 0.00815629 0.00814684
6.76 0.00849566 0.00848588
6.755 0.00887417 0.00886387
6.75 0.00927771 0.00926676
6.745 0.00969123 0.00967953
6.74 0.0100993 0.0100868
6.735 0.0104867 0.0104732
6.73 0.0108389 0.0108246
6.725 0.0111429 0.0111276
6.72 0.0113874 0.0113711
6.715 0.0115634 0.0115462
6.71 0.0116645 0.0116465
6.705 0.0116874 0.0116686
6.7 0.0116316 0.0116122
6.695 0.0114998 0.0114799
6.69 0.0112978 0.0112774
6.685 0.011034 0.0110131
6.68 0.0107193 0.010698
6.675 0.0103667 0.0103451
6.67 0.00999075 0.00996874
6.665 0.00960687 0.0095845
6.66 0.00923089 0.00920813
6.655 0.00887808 0.00885489
6.65 0.00856313 0.00853944
6.645 0.00829922 0.00827491
6.64 0.00809747 0.00807242
6.635 0.00796655 0.00794062
6.63 0.00791235 0.00788537
6.625 0.00793771 0.00790954
6.62 0.00804235 0.00801284
6.615 0.00822289 0.00819191
6.61 0.00847305 0.0084405
6.605 0.00878376 0.00874956
6.6 0.00914363 0.00910775
6.595 0.00953935 0.00950181
6.59 0.00995624 0.00991708
6.585 0.0103788 0.0103381
6.58 0.0107913 0.0107493
6.575 0.0111784 0.0111352
6.57 0.0115258 0.0114817
6.565 0.0118205 0.0117758
6.56 0.0120517 0.0120068
6.555 0.012211 0.0121662
6.55 0.0122928 0.0122484
6.545 0.0122944 0.0122508
6.54 0.0122165 0.012174
6.535 0.0120625 0.0120214
6.53 0.0118391 0.0117998
6.525 0.0115557 0.0115184
6.52 0.011224 0.011189
6.515 0.0108578 0.0108251
6.51 0.0104721 0.010442
6.505 0.010083 0.0100554
6.5 0.00970629 0.00968132
6.495 0.00935757 0.00933507
6.49 0.00905136 0.00903123
6.485 0.00880057 0.00878266
6.48 0.00861586 0.00859998
6.475 0.00850529 0.00849125
6.47 0.00847401 0.00846156
6.465 0.00852404 0.00851294
6.46 0.0086542 0.00864419
6.455 0.00886021 0.00885103
6.45 0.00913482 0.00912623
6.445 0.00946812 0.00945987
6.44 0.0098479 0.00983977
6.435 0.0102602 0.010252
6.43 0.0106897 0.0106812
6.425 0.0111205 0.0111117
6.42 0.0115367 0.0115274
6.415 0.0119229 0.0119129
6.41 0.0122647 0.0122539
6.405 0.0125496 0.012538
6.4 0.0127672 0.0127548
6.395 0.0129097 0.0128964
6.39 0.0129721 0.0129579
6.385 0.0129527 0.0129376
6.38 0.0128528 0.012837
6.375 0.0126771 0.0126604
6.37 0.012433 0.0124155
6.365 0.0121309 0.0121125
6.36 0.0117832 0.011764
6.355 0.0114044 0.0113843
6.35 0.0110101 0.0109892
6.345 0.0106169 0.010595
6.34 0.0102407 0.0102177
6.335 0.00989708 0.00987302
6.33 0.00960057 0.00957528
6.325 0.00936373 0.00933707
6.32 0.00919675 0.00916856
6.315 0.00910707 0.00907719
6.31 0.00909909 0.00906737
6.305 0.00917398 0.00914029
6.3 0.0093297 0.00929389
6.295 0.00956104 0.00952304
6.29 0.00985987 0.00981961
6.285 0.0102154 0.0101729
6.28 0.0106147 0.0105699
6.275 0.011043 0.0109961
6.27 0.0114847 0.0114356
6.265 0.0119233 0.0118724
6.26 0.0123428 0.0122903
6.255 0.0127276 0.0126738
6.25 0.0130636 0.0130089
6.245 0.0133386 0.0132834
6.24 0.0135425 0.0134872
6.235 0.0136683 0.0136133
6.23 0.0137116 0.0136574
6.225 0.0136715 0.0136186
6.22 0.0135504 0.0134991
6.215 0.0133536 0.0133043
6.21 0.0130896 0.0130427
6.205 0.0127694 0.0127253
6.2 0.0124065 0.0123653
6.195 0.0120159 0.0119779
6.19 0.0116139 0.0115791
6.185 0.0112172 0.0111857
6.18 0.0108419 0.0108137
6.175 0.0105039 0.0104788
6.17 0.0102174 0.0101954
6.165 0.00999458 0.00997551
6.16 0.00984527 0.00982892
6.155 0.00977626 0.00976238
6.15 0.0097912 0.00977952
6.145 0.00989048 0.00988071
6.14 0.0100711 0.010063
6.135 0.0103272 0.0103203
6.13 0.0106495 0.0106436
6.125 0.0110266 0.0110213
6.12 0.0114447 0.0114398
6.115 0.0118885 0.0118838
6.11 0.0123418 0.012337
6.105 0.0127878 0.0127828
6.1 0.0132104 0.0132048
6.095 0.0135939 0.0135875
6.09 0.0139243 0.0139171
6.085 0.0141898 0.0141815
6.08 0.0143807 0.0143713
6.075 0.0144905 0.0144799
6.07 0.0145158 0.0145039
6.065 0.0144562 0.014443
6.06 0.0143151 0.0143004
6.055 0.0140985 0.0140824
6.05 0.013816 0.0137982
6.045 0.0134792 0.0134599
6.04 0.0131025 0.0130815
6.035 0.0127014 0.0126787
6.03 0.0122927 0.0122683
6.025 0.0118935 0.0118673
6.02 0.01152 0.0114919
6.015 0.0111882 0.011158
6.01 0.010912 0.0108798
6.005 0.0107035 0.010669
6 0.0105719 0.0105349
5.995 0.0105233 0.0104839
5.99 0.0105609 0.0105187
5.985 0.010684 0.0106392
5.98 0.010889 0.0108414
5.975 0.0111691 0.0111187
5.97 0.0115142 0.0114611
5.965 0.0119122 0.0118564
5.96 0.0123484 0.0122902
5.955 0.0128072 0.0127467
5.95 0.0132718 0.0132091
5.945 0.0137251 0.0136607
5.94 0.0141506 0.0140849
5.935 0.014533 0.0144664
5.93 0.0148582 0.0147912
5.925 0.0151147 0.0150478
5.92 0.0152934 0.0152272
5.915 0.0153883 0.0153232
5.91 0.0153965 0.0153331
5.905 0.0153188 0.0152575
5.9 0.0151589 0.0151003
5.895 0.014924 0.0148685
5.89 0.0146243 0.0145722
5.885 0.0142724 0.0142241
5.88 0.013883 0.0138387
5.875 0.0134726 0.0134325
5.87 0.0130584 0.0130224
5.865 0.0126575 0.0126256
5.86 0.0122865 0.0122587
5.855 0.0119613 0.0119375
5.85 0.0116958 0.0116757
5.845 0.0115017 0.0114851
5.84 0.0113876 0.0113742
5.835 0.0113593 0.0113487
5.83 0.011419 0.0114109
5.825 0.0115655 0.0115596
5.82 0.0117943 0.0117902
5.815 0.0120978 0.012095
5.81 0.0124653 0.0124633
5.805 0.0128836 0.0128822
5.8 0.0133377 0.0133365
5.795 0.0138112 0.0138099
5.79 0.0142869 0.0142851
5.785 0.0147475 0.014745
5.78 0.0151764 0.0151728
5.775 0.015558 0.0155531
5.77 0.0158786 0.0158723
5.765 0.016127 0.016119
5.76 0.0162944 0.0162846
5.755 0.0163754 0.0163636
5.75 0.0163679 0.016354
5.745 0.0162731 0.016257
5.74 0.0160957 0.0160775
5.735 0.0158437 0.0158232
5.73 0.015528 0.0155051
5.725 0.0151619 0.0151367
5.72 0.014761 0.0147333
5.715 0.014342 0.0143119
5.71 0.0139227 0.0138902
5.705 0.0135205 0.0134855
5.7 0.0131522 0.0131146
5.695 0.0128336 0.0127934
5.69 0.0125785 0.0125356
5.685 0.0123982 0.0123526
5.68 0.0123012 0.0122527
5.675 0.0122924 0.012241
5.67 0.0123736 0.0123192
5.665 0.0125428 0.0124855
5.66 0.0127949 0.0127346
5.655 0.0131212 0.013058
5.65 0.0135106 0.0134446
5.645 0.013949 0.0138805
5.64 0.014421 0.01435
5.635 0.0149094 0.0148364
5.63 0.0153968 0.015322
5.625 0.0158654 0.0157894
5.62 0.0162986 0.0162217
5.615 0.0166808 0.0166035
5.61 0.0169983 0.0169214
5.605 0.0172402 0.017164
5.6 0.0173981 0.0173234
5.595 0.017467 0.0173944
5.59 0.0174455 0.0173755
5.585 0.0173355 0.0172686
5.58 0.0171423 0.0170791
5.575 0.0168747 0.0168156
5.57 0.0165442 0.0164896
5.565 0.0161649 0.0161151
5.56 0.015753 0.0157081
5.555 0.0153257 0.0152859
5.55 0.0149014 0.0148667
5.545 0.0144974 0.0144677
5.54 0.0141308 0.0141061
5.535 0.0138177 0.0137976
5.53 0.0135716 0.0135559
5.525 0.0134036 0.0133921
5.52 0.0133218 0.013314
5.515 0.0133307 0.0133262
5.51 0.0134315 0.0134299
5.505 0.0136216 0.0136224
5.5 0.0138953 0.0138979
5.495 0.0142432 0.0142472
5.49 0.0146533 0.0146582
5.485 0.0151113 0.0151166
5.48 0.0156008 0.0156061
5.475 0.0161044 0.0161093
5.47 0.0166041 0.0166081
5.465 0.017082 0.0170847
5.46 0.0175211 0.017522
5.455 0.0179058 0.0179047
5.45 0.0182226 0.0182191
5.445 0.0184606 0.0184545
5.44 0.0186118 0.0186028
5.435 0.0186717 0.0186596
5.43 0.0186393 0.0186239
5.425 0.018517 0.0184982
5.42 0.0183109 0.0182885
5.415 0.0180303 0.0180042
5.41 0.0176873 0.0176575
5.405 0.0172968 0.0172631
5.4 0.0168753 0.0168377
5.395 0.0164407 0.0163993
5.39 0.0160118 0.0159665
5.385 0.015606 0.0155569
5.38 0.0152408 0.0151878
5.375 0.0149322 0.0148753
5.37 0.0146938 0.014633
5.365 0.0145365 0.0144718
5.36 0.0144681 0.0143995
5.355 0.0144927 0.0144203
5.35 0.0146112 0.014535
5.345 0.0148203 0.0147405
5.34 0.0151137 0.0150304
5.335 0.0154817 0.0153951
5.33 0.0159116 0.015822
5.325 0.0163883 0.0162961
5.32 0.0168951 0.0168007
5.315 0.0174141 0.0173179
5.31 0.0179269 0.0178294
5.305 0.0184152 0.0183171
5.3 0.0188619 0.0187639
5.295 0.0192514 0.0191542
5.29 0.01957 0.0194744
5.285 0.0198071 0.0197137
5.28 0.0199548 0.0198645
5.275 0.0200089 0.0199224
5.27 0.019969 0.0198869
5.265 0.0198378 0.0197607
5.26 0.0196219 0.0195505
5.255 0.0193311 0.0192658
5.25 0.0189783 0.0189194
5.245 0.0185786 0.0185264
5.24 0.0181492 0.018104
5.235 0.0177087 0.0176703
5.23 0.0172759 0.0172443
5.225 0.0168685 0.0168435
5.22 0.0165044 0.0164857
5.215 0.0161996 0.0161869
5.21 0.0159678 0.0159606
5.205 0.0158198 0.0158178
5.2 0.0157633 0.0157657
5.195 0.0158021 0.0158085
5.19 0.0159366 0.0159463
5.185 0.0161632 0.0161756
5.18 0.0164752 0.0164896
5.175 0.0168623 0.0168781
5.17 0.0173113 0.0173277
5.165 0.0178067 0.0178232
5.16 0.0183311 0.0183471
5.155 0.0188663 0.0188812
5.15 0.0193935 0.0194066
5.145 0.0198941 0.0199049
5.14 0.0203506 0.0203586
5.135 0.0207474 0.020752
5.13 0.0210707 0.0210716
5.125 0.0213099 0.0213066
5.12 0.0214574 0.0214496
5.115 0.0215089 0.0214963
5.11 0.0214644 0.0214467
5.105 0.0213271 0.0213042
5.1 0.021104 0.0210756
5.095 0.0208052 0.0207714
5.09 0.0204441 0.0204047
5.085 0.0200364 0.0199914
5.08 0.0195998 0.0195491
5.075 0.0191531 0.0190969
5.07 0.0187159 0.0186543
5.065 0.0183058 0.0182389
5.06 0.0179411 0.017869
5.055 0.017638 0.0175608
5.05 0.0174104 0.0173283
5.045 0.0172692 0.0171821
5.04 0.0172218 0.01713
5.035 0.0172721 0.0171757
5.03 0.0174202 0.0173194
5.025 0.0176622 0.0175573
5.02 0.017991 0.0178823
5.015 0.018396 0.0182839
5.01 0.0188635 0.0187483
5.005 0.0193775 0.0192598
5 0.0199204 0.0198007
4.995 0.0204733 0.0203523
4.99 0.0210171 0.0208954
4.985 0.0215329 0.0214113
4.98 0.0220028 0.0218822
4.975 0.0224109 0.0222922
4.97 0.0227434 0.0226275
4.965 0.0229895 0.0228772
4.96 0.0231414 0.0230338
4.955 0.0231951 0.0230929
4.95 0.0231506 0.0230548
4.945 0.0230114 0.0229226
4.94 0.0227846 0.0227035
4.935 0.0224807 0.0224079
4.93 0.0221136 0.0220494
4.925 0.0216991 0.0216439
4.92 0.0212556 0.0212095
4.915 0.0208022 0.0207653
4.91 0.020359 0.020331
4.905 0.0199438 0.0199246
4.9 0.0195753 0.0195645
4.895 0.0192702 0.0192673
4.89 0.0190425 0.0190471
4.885 0.0189033 0.0189147
4.88 0.0188603 0.0188778
4.875 0.0189173 0.0189402
4.87 0.0190743 0.0191019
4.865 0.0193276 0.0193589
4.86 0.0196698 0.019704
4.855 0.0200899 0.0201261
4.85 0.0205741 0.0206115
4.845 0.0211062 0.0211438
4.84 0.0216679 0.0217049
4.835 0.02224 0.0222756
4.83 0.022803 0.0228362
4.825 0.0233376 0.0233676
4.82 0.0238255 0.0238516
4.815 0.0242505 0.0242718
4.81 0.0245984 0.0246141
4.805 0.024858 0.0248674
4.8 0.0250214 0.0250241
4.795 0.0250845 0.0250797
4.79 0.0250471 0.0250344
4.785 0.0249126 0.0248917
4.78 0.0246883 0.0246588
4.775 0.0243849 0.0243465
4.77 0.0240162 0.0239687
4.765 0.0235986 0.0235419
4.76 0.0231505 0.0230846
4.755 0.0226916 0.0226166
4.75 0.0222424 0.0221586
4.745 0.021821 0.0217285
4.74 0.0214466 0.0213455
4.735 0.0211362 0.0210267
4.73 0.0209044 0.0207867
4.725 0.0207626 0.0206371
4.72 0.0207188 0.0205858
4.715 0.0207772 0.0206372
4.71 0.0209382 0.0207915
4.705 0.0211977 0.0210451
4.7 0.0215489 0.0213909
4.695 0.0219805 0.0218178
4.69 0.0224787 0.0223121
4.685 0.023027 0.0228573
4.68 0.0236068 0.023435
4.675 0.0241987 0.0240258
4.67 0.0247828 0.0246099
4.665 0.0253392 0.0251677
4.66 0.0258494 0.0256804
4.655 0.0262964 0.0261314
4.65 0.0266657 0.026506
4.645 0.0269458 0.0267926
4.64 0.0271282 0.0269828
4.635 0.0272083 0.0270719
4.63 0.0271857 0.0270595
4.625 0.0270637 0.0269486
4.62 0.0268491 0.026746
4.615 0.0265527 0.0264623
4.61 0.0261883 0.026111
4.605 0.0257724 0.0257086
4.6 0.0253236 0.0252735
4.595 0.024862 0.0248253
4.59 0.0244083 0.0243846
4.585 0.0239813 0.0239703
4.58 0.0236002 0.0236014
4.575 0.0232829 0.0232956
4.57 0.0230445 0.0230679
4.565 0.022897 0.0229302
4.56 0.022849 0.0228909
4.555 0.0229051 0.0229547
4.55 0.0230661 0.0231222
4.545 0.0233286 0.02339
4.54 0.0236856 0.023751
4.535 0.0241263 0.0241944
4.53 0.0246368 0.0247064
4.525 0.0252005 0.0252704
4.52 0.0257989 0.0258677
4.515 0.026412 0.0264785
4.51 0.0270195 0.0270825
4.505 0.0276013 0.0276595
4.5 0.0281381 0.0281904
4.495 0.0286125 0.0286576
4.49 0.0290092 0.0290461
4.485 0.0293161 0.0293437
4.48 0.0295241 0.0295416
4.475 0.029628 0.0296346
4.47 0.0296268 0.0296218
4.465 0.0295233 0.0295061
4.46 0.029324 0.0292943
4.455 0.0290393 0.0289967
4.45 0.028683 0.0286271
4.445 0.0282713 0.0282023
4.44 0.0278232 0.0277411
4.435 0.0273589 0.0272638
4.43 0.0268994 0.0267918
4.425 0.0264645 0.0263447
4.42 0.0260734 0.0259418
4.415 0.0257447 0.0256017
4.41 0.0254944 0.0253405
4.405 0.0253352 0.0251709
4.4 0.0252767 0.0251026
4.395 0.0253242 0.025141
4.39 0.0254792 0.0252877
4.385 0.025739 0.02554
4.38 0.0260971 0.0258915
4.375 0.0265431 0.026332
4.37 0.0270635 0.0268478
4.365 0.0276417 0.0274226
4.36 0.0282591 0.0280377
4.355 0.0288956 0.0286732
4.35 0.0295305 0.0293086
4.345 0.0301431 0.0299232
4.34 0.0307135 0.0304972
4.335 0.0312235 0.0310124
4.33 0.031657 0.0314528
4.325 0.0320009 0.0318052
4.32 0.0322453 0.0320597
4.315 0.032384 0.03221
4.31 0.0324149 0.0322539
4.305 0.0323401 0.0321935
4.3 0.0321655 0.0320344
4.295 0.0319008 0.031786
4.29 0.0315591 0.0314616
4.285 0.0311567 0.0310769
4.28 0.0307121 0.0306504
4.275 0.030246 0.0302022
4.27 0.0297795 0.0297535
4.265 0.0293337 0.0293248
4.26 0.0289274 0.0289353
4.255 0.0285803 0.0286043
4.25 0.0283096 0.0283488
4.245 0.0281291 0.0281825
4.24 0.0280495 0.0281159
4.235 0.0280774 0.0281554
4.23 0.0282154 0.0283037
4.225 0.028462 0.028559
4.22 0.0288115 0.0289155
4.215 0.0292546 0.029364
4.21 0.0297782 0.0298912
4.205 0.0303662 0.0304812
4.2 0.0310002 0.0311154
4.195 0.0316601 0.0317737
4.19 0.0323247 0.032435
4.185 0.032973 0.0330781
4.18 0.0335843 0.0336824
4.175 0.0341394 0.0342288
4.17 0.0346213 0.0347002
4.165 0.0350155 0.0350823
4.16 0.0353108 0.035364
4.155 0.0354997 0.0355379
4.15 0.0355784 0.0356005
4.145 0.0355482 0.035553
4.14 0.0354135 0.0354
4.135 0.035183 0.0351504
4.13 0.0348689 0.0348167
4.125 0.0344867 0.0344144
4.12 0.0340546 0.033962
4.115 0.033593 0.0334801
4.11 0.0331233 0.0329904
4.105 0.0326683 0.0325161
4.1 0.0322456 0.0320744
4.095 0.0318762 0.0316864
4.09 0.0315785 0.0313708
4.085 0.0313682 0.0311432
4.08 0.0312572 0.0310159
4.075 0.0312539 0.0309974
4.07 0.0313626 0.031092
4.065 0.0315834 0.0313
4.06 0.0319116 0.0316171
4.055 0.03234 0.0320357
4.05 0.0328562 0.0325439
4.045 0.033445 0.0331266
4.04 0.0340887 0.0337661
4.035 0.0347674 0.0344425
4.03 0.0354598 0.0351349
4.025 0.0361447 0.035822
4.02 0.0368006 0.0364827
4.015 0.0374073 0.0370965
4.01 0.0379466 0.0376455
4.005 0.0384027 0.0381137
4 0.0387627 0.0384882
3.995 0.0390174 0.0387597
3.99 0.0391614 0.0389225
3.985 0.0391937 0.0389755
3.98 0.0391173 0.0389217
3.975 0.0389393 0.0387677
3.97 0.0386705 0.038524
3.965 0.0383252 0.0382048
3.96 0.0379208 0.0378268
3.955 0.037477 0.0374097
3.95 0.0370151 0.0369742
3.945 0.0365576 0.0365422
3.94 0.0361253 0.0361345
3.935 0.0357374 0.0357704
3.93 0.035414 0.0354697
3.925 0.0351725 0.0352495
3.92 0.0350267 0.0351233
3.915 0.034987 0.0351014
3.91 0.0350597 0.0351899
3.905 0.0352469 0.0353907
3.9 0.0355463 0.0357014
3.895 0.0359517 0.0361157
3.89 0.0364529 0.0366234
3.885 0.037036 0.0372107
3.88 0.0376841 0.0378605
3.875 0.038378 0.0385536
3.87 0.0390966 0.0392691
3.865 0.0398185 0.0399851
3.86 0.0405217 0.0406801
3.855 0.0411851 0.0413328
3.85 0.041789 0.0419236
3.845 0.042316 0.0424353
3.84 0.0427517 0.0428535
3.835 0.0430846 0.043167
3.83 0.0433072 0.0433684
3.825 0.0434158 0.0434543
3.82 0.043412 0.0434264
3.815 0.0433004 0.0432897
3.81 0.0430901 0.0430533
3.805 0.0427936 0.0427302
3.8 0.0424271 0.0423366
3.795 0.0420092 0.0418916
3.79 0.0415609 0.0414165
3.785 0.0411043 0.0409338
3.78 0.0406627 0.0404673
3.775 0.0402544 0.0400348
3.77 0.0399003 0.0396571
3.765 0.0396197 0.039354
3.76 0.0394288 0.0391417
3.755 0.0393404 0.0390333
3.75 0.0393632 0.0390375
3.745 0.0395019 0.0391595
3.74 0.0397571 0.0393995
3.735 0.0401243 0.0397537
3.73 0.0405963 0.0402145
3.725 0.041161 0.0407701
3.72 0.041803 0.0414053
3.715 0.0425043 0.042102
3.71 0.0432445 0.04284
3.705 0.0440019 0.0435978
3.7 0.0447547 0.0443538
3.695 0.0454808 0.0450859
3.69 0.0461592 0.0457731
3.685 0.0467706 0.0463961
3.68 0.0472983 0.0469385
3.675 0.0477287 0.0473864
3.67 0.0480515 0.0477293
3.665 0.0482603 0.0479608
3.66 0.0483526 0.0480781
3.655 0.0483317 0.0480844
3.65 0.0482033 0.0479852
3.645 0.0479777 0.0477903
3.64 0.0476689 0.0475135
3.635 0.0472937 0.0471712
3.63 0.046872 0.0467828
3.625 0.0464255 0.0463697
3.62 0.0459769 0.0459538
3.615 0.0455504 0.045559
3.61 0.0451618 0.0452014
3.605 0.0448332 0.0449029
3.6 0.0445838 0.0446823
3.595 0.0444292 0.0445547
3.59 0.0443815 0.0445321
3.585 0.0444486 0.0446221
3.58 0.0446346 0.0448285
3.575 0.0449387 0.0451504
3.57 0.0453556 0.0455822
3.565 0.0458778 0.0461163
3.56 0.0464919 0.0467395
3.555 0.0471819 0.0474353
3.55 0.0479289 0.0481851
3.545 0.0487123 0.048968
3.54 0.0495098 0.0497617
3.535 0.0502995 0.050544
3.53 0.051059 0.0512928
3.525 0.0517674 0.0519871
3.52 0.0524054 0.0526078
3.515 0.0529569 0.0531385
3.51 0.0534082 0.053566
3.505 0.0537495 0.0538807
3.5 0.0539749 0.0540768
3.495 0.0540823 0.0541524
3.49 0.0540754 0.0541115
3.485 0.0539604 0.0539607
3.48 0.053748 0.0537108
3.475 0.0534524 0.0533764
3.47 0.0530909 0.0529754
3.465 0.0526835 0.0525279
3.46 0.0522524 0.0520568
3.455 0.0518204 0.0515855
3.45 0.0514122 0.0511391
3.445 0.0510422 0.0507313
3.44 0.0507329 0.0503852
3.435 0.0505037 0.0501204
3.43 0.0503703 0.0499529
3.425 0.0503447 0.0498952
3.42 0.050435 0.0499555
3.415 0.0506452 0.0501382
3.41 0.0509747 0.050443
3.405 0.0514179 0.0508646
3.4 0.0519678 0.051396
3.395 0.0526111 0.0520241
3.39 0.0533317 0.0527332
3.385 0.054111 0.0535048
3.38 0.0549282 0.0543181
3.375 0.0557614 0.0551519
3.37 0.0565886 0.0559841
3.365 0.0573876 0.0567927
3.36 0.0581374 0.0575566
3.355 0.0588187 0.0582564
3.35 0.059415 0.0588759
3.345 0.0599127 0.0594011
3.34 0.0603018 0.0598218
3.335 0.0605759 0.0601313
3.33 0.0607323 0.0603265
3.325 0.0607747 0.0604109
3.32 0.0607088 0.0603897
3.315 0.0605446 0.0602723
3.31 0.0602959 0.0600721
3.305 0.0599795 0.0598053
3.3 0.0596149 0.0594906
3.295 0.0592241 0.0591495
3.29 0.0588296 0.0588036
3.285 0.0584564 0.0584769
3.28 0.0581187 0.0581845
3.275 0.0578378 0.057947
3.27 0.0576337 0.0577841
3.265 0.0575226 0.0577115
3.26 0.0575173 0.0577416
3.255 0.0576263 0.0578828
3.25 0.0578544 0.0581393
3.245 0.0582019 0.0585112
3.24 0.0586642 0.0589939
3.235 0.0592343 0.0595802
3.23 0.0599004 0.0602581
3.225 0.0606468 0.0610121
3.22 0.0614557 0.0618241
3.215 0.0623067 0.0626738
3.21 0.0631781 0.0635392
3.205 0.0640483 0.0643988
3.2 0.0648951 0.0652304
3.195 0.0656975 0.066013
3.19 0.0664356 0.0667272
3.185 0.0670923 0.0673557
3.18 0.0676536 0.0678848
3.175 0.0681086 0.068304
3.17 0.0684502 0.0686063
3.165 0.0686747 0.0687888
3.16 0.0687838 0.0688531
3.155 0.068783 0.0688054
3.15 0.0686812 0.0686549
3.145 0.0684908 0.0684146
3.14 0.0682278 0.0681009
3.135 0.0679107 0.067733
3.13 0.0675606 0.0673324
3.125 0.0672002 0.0669225
3.12 0.0668524 0.0665271
3.115 0.0665391 0.066168
3.11 0.0662735 0.0658581
3.105 0.0660778 0.0656198
3.1 0.0659695 0.0654712
3.095 0.0659627 0.0654266
3.09 0.0660677 0.0654966
3.085 0.0662908 0.0656876
3.08 0.066634 0.066002
3.075 0.067095 0.0664377
3.07 0.0676673 0.0669883
3.065 0.0683421 0.067645
3.06 0.0691052 0.0683939
3.055 0.0699398 0.0692182
3.05 0.0708268 0.0700989
3.045 0.071745 0.071015
3.04 0.0726733 0.0719459
3.035 0.0735898 0.0728698
3.03 0.074473 0.073765
3.025 0.0753024 0.0746112
3.02 0.0760596 0.0753897
3.015 0.0767287 0.076085
3.01 0.0772975 0.0766846
3.005 0.0777565 0.077179
3 0.0781003 0.0775623
2.995 0.0783269 0.0778321
2.99 0.0784398 0.077992
2.985 0.0784457 0.0780483
2.98 0.0783547 0.0780103
2.975 0.0781801 0.0778912
2.97 0.0779387 0.077707
2.965 0.0776495 0.0774761
2.96 0.0773339 0.0772193
2.955 0.0770147 0.0769585
2.95 0.0767146 0.0767154
2.945 0.0764537 0.0765102
2.94 0.0762445 0.0763556
2.935 0.0761085 0.0762726
2.93 0.0760625 0.0762774
2.925 0.0761199 0.0763829
2.92 0.0762901 0.0765979
2.915 0.0765786 0.0769278
2.91 0.0769868 0.0773733
2.905 0.0775118 0.0779313
2.9 0.0781471 0.0785948
2.895 0.0788837 0.0793549
2.89 0.0797072 0.0801968
2.885 0.0806012 0.081104
2.88 0.0815467 0.0820573
2.875 0.0825226 0.0830353
2.87 0.0835091 0.0840176
2.865 0.0844846 0.0849828
2.86 0.085428 0.0859097
2.855 0.0863195 0.0867786
2.85 0.087141 0.0875715
2.845 0.0878765 0.0882723
2.84 0.0885146 0.0888698
2.835 0.0890459 0.0893547
2.83 0.0894645 0.0897217
2.825 0.0897682 0.0899688
2.82 0.0899592 0.0900987
2.815 0.0900446 0.0901188
2.81 0.0900332 0.0900385
2.805 0.0899375 0.0898707
2.8 0.0897728 0.0896316
2.795 0.0895572 0.0893399
2.79 0.0893106 0.0890162
2.785 0.0890562 0.0886848
2.78 0.0888151 0.0883679
2.775 0.0886117 0.0880903
2.77 0.0884487 0.087854
2.765 0.0883495 0.0876832
2.76 0.088332 0.0875964
2.755 0.0884101 0.0876081
2.75 0.0885942 0.0877293
2.745 0.0888908 0.0879671
2.74 0.0893029 0.0883249
2.735 0.0898292 0.088802
2.73 0.0904636 0.0893929
2.725 0.0912013 0.090093
2.72 0.0920296 0.0908899
2.715 0.0929336 0.0917692
2.71 0.0938966 0.0927144
2.705 0.0948994 0.0937068
2.7 0.0959236 0.0947287
2.695 0.0969496 0.0957606
2.69 0.0979573 0.0967825
2.685 0.0989278 0.0977753
2.68 0.0998433 0.0987214
2.675 0.100688 0.0996047
2.67 0.101449 0.100412
2.665 0.102116 0.101133
2.66 0.102682 0.101761
2.655 0.103145 0.102291
2.65 0.103501 0.102722
2.645 0.103758 0.103057
2.64 0.10392 0.103303
2.635 0.103999 0.10347
2.63 0.104006 0.103567
2.625 0.103957 0.103609
2.62 0.103867 0.103613
2.615 0.103757 0.103595
2.61 0.103649 0.103577
2.605 0.10356 0.103577
2.6 0.103514 0.103615
2.595 0.103508 0.10369
2.59 0.103565 0.103825
2.585 0.103701 0.104034
2.58 0.103927 0.104328
2.575 0.104252 0.104716
2.57 0.104681 0.105202
2.565 0.105217 0.105788
2.56 0.105856 0.106472
2.555 0.106594 0.107245
2.55 0.107424 0.108106
2.545 0.108335 0.109039
2.54 0.109313 0.110032
2.535 0.110342 0.111068
2.53 0.111403 0.112128
2.525 0.112482 0.113198
2.52 0.113559 0.114259
2.515 0.114617 0.115292
2.51 0.115639 0.116282
2.505 0.116608 0.117211
2.5 0.11751 0.118067
2.495 0.118334 0.118838
2.49 0.11907 0.119514
2.485 0.119713 0.120092
2.48 0.12026 0.120568
2.475 0.12071 0.120943
2.47 0.121065 0.121218
2.465 0.121335 0.121406
2.46 0.121528 0.121514
2.455 0.121655 0.121554
2.45 0.121729 0.12154
2.445 0.121765 0.121488
2.44 0.12178 0.121416
2.435 0.121793 0.121344
2.43 0.121824 0.121292
2.425 0.1219 0.12129
2.42 0.12201 0.121325
2.415 0.122169 0.121411
2.41 0.122394 0.121567
2.405 0.122699 0.121806
2.4 0.123091 0.122138
2.395 0.123578 0.122569
2.39 0.124162 0.123101
2.385 0.124842 0.123735
2.38 0.125615 0.124467
2.375 0.126476 0.125293
2.37 0.127417 0.126205
2.365 0.128428 0.127191
2.36 0.129493 0.128239
2.355 0.130599 0.129332
2.35 0.13173 0.130459
2.345 0.132873 0.131603
2.34 0.13401 0.132749
2.335 0.135126 0.13388
2.33 0.136206 0.134983
2.325 0.137236 0.136042
2.32 0.138205 0.137046
2.315 0.139101 0.137985
2.31 0.139918 0.13885
2.305 0.14065 0.139637
2.3 0.141295 0.140343
2.295 0.141854 0.140968
2.29 0.142328 0.141514
2.285 0.142724 0.141985
2.28 0.143051 0.142393
2.275 0.143319 0.142745
2.27 0.143538 0.143052
2.265 0.143721 0.143325
2.26 0.143884 0.143579
2.255 0.14404 0.143827
2.25 0.144209 0.144086
2.245 0.144407 0.144374
2.24 0.144668 0.144722
2.235 0.144952 0.145092
2.23 0.145286 0.145511
2.225 0.145685 0.145991
2.22 0.146157 0.146543
2.215 0.146709 0.147171
2.21 0.147346 0.14788
2.205 0.148069 0.14867
2.2 0.148877 0.149541
2.195 0.149764 0.150484
2.19 0.15073 0.151501
2.185 0.151767 0.152583
2.18 0.152864 0.153718
2.175 0.154009 0.154894
2.17 0.155189 0.156098
2.165 0.156396 0.157319
2.16 0.157616 0.158545
2.155 0.158835 0.159761
2.15 0.160041 0.160955
2.145 0.161222 0.162114
2.14 0.162365 0.163228
2.135 0.163461 0.164285
2.13 0.164502 0.165277
2.125 0.165481 0.166199
2.12 0.166392 0.167044
2.115 0.167231 0.16781
2.11 0.168 0.168496
2.105 0.1687 0.169105
2.1 0.169332 0.16964
2.095 0.169901 0.170105
2.09 0.17042 0.170513
2.085 0.170893 0.17087
2.08 0.17133 0.171186
2.075 0.171739 0.171471
2.07 0.172134 0.171738
2.065 0.172524 0.172
2.06 0.172922 0.172268
2.055 0.173348 0.172566
2.05 0.173843 0.172935
2.045 0.174333 0.1733
2.04 0.17485 0.173693
2.035 0.175407 0.174129
2.03 0.176013 0.174616
2.025 0.176673 0.175163
2.02 0.177393 0.175773
2.015 0.178173 0.17645
2.01 0.179013 0.177193
2.005 0.17991 0.178001
2 0.180867 0.178876
1.995 0.18188 0.179815
1.99 0.182942 0.180812
1.985 0.184044 0.18186
1.98 0.185182 0.182954
1.975 0.186351 0.184092
1.97 0.187543 0.185263
1.965 0.188749 0.186461
1.96 0.189961 0.187677
1.955 0.191171 0.188904
1.95 0.192372 0.190134
1.945 0.193557 0.19136
1.94 0.19472 0.192575
1.935 0.195856 0.193775
1.93 0.196961 0.194955
1.925 0.198033 0.196112
1.92 0.199068 0.197241
1.915 0.200066 0.198343
1.91 0.201026 0.199414
1.905 0.20195 0.200457
1.9 0.202842 0.201473
1.895 0.203701 0.202463
1.89 0.204542 0.203438
1.885 0.205367 0.2044
1.88 0.20618 0.205353
1.875 0.206987 0.206299
1.87 0.207793 0.207245
1.865 0.208606 0.208196
1.86 0.209433 0.209157
1.855 0.210271 0.210125
1.85 0.211167 0.211146
1.845 0.212098 0.212194
1.84 0.213026 0.213235
1.835 0.213964 0.21428
1.83 0.214922 0.215339
1.825 0.215904 0.216414
1.82 0.216911 0.217508
1.815 0.217945 0.21862
1.81 0.219004 0.219751
1.805 0.220086 0.220895
1.8 0.221189 0.222053
1.795 0.222318 0.223227
1.79 0.223463 0.224409
1.785 0.22462 0.225594
1.78 0.225792 0.226784
1.775 0.226974 0.227975
1.77 0.228162 0.229162
1.765 0.229351 0.23034
1.76 0.230536 0.231507
1.755 0.231713 0.232656
1.75 0.232879 0.233787
1.745 0.234031 0.234894
1.74 0.235165 0.235977
1.735 0.236281 0.237034
1.73 0.237376 0.238064
1.725 0.238449 0.239065
1.72 0.2395 0.24004
1.715 0.24053 0.240988
1.71 0.241539 0.24191
1.705 0.242529 0.24281
1.7 0.243502 0.243689
1.695 0.244459 0.244551
1.69 0.245404 0.245398
1.685 0.246339 0.246235
1.68 0.247265 0.247062
1.675 0.248184 0.247881
1.67 0.249105 0.248703
1.665 0.250038 0.249538
1.66 0.250985 0.250388
1.655 0.251949 0.251258
1.65 0.252933 0.25215
1.645 0.253936 0.253065
1.64 0.254959 0.254004
1.635 0.256004 0.254969
1.63 0.257102 0.255993
1.625 0.258305 0.257127
1.62 0.259484 0.258242
1.615 0.260663 0.259361
1.61 0.261851 0.260493
1.605 0.26305 0.261641
1.6 0.264261 0.262805
1.595 0.265484 0.263986
1.59 0.26672 0.265183
1.585 0.267964 0.266392
1.58 0.269211 0.26761
1.575 0.27047 0.268844
1.57 0.271744 0.270098
1.565 0.27303 0.271368
1.56 0.274325 0.272651
1.555 0.275624 0.273942
1.55 0.276926 0.27524
1.545 0.278227 0.276542
1.54 0.279525 0.277843
1.535 0.280819 0.279144
1.53 0.282104 0.28044
1.525 0.283381 0.28173
1.52 0.284647 0.283011
1.515 0.285901 0.284284
1.51 0.287142 0.285545
1.505 0.288368 0.286795
1.5 0.28958 0.288031
1.495 0.290776 0.289255
1.49 0.291956 0.290464
1.485 0.293121 0.291659
1.48 0.29427 0.29284
1.475 0.295404 0.294008
1.47 0.296523 0.295161
1.465 0.297628 0.296301
1.46 0.298719 0.297428
1.455 0.299797 0.298543
1.45 0.300862 0.299647
1.445 0.301917 0.300739
1.44 0.30296 0.30182
1.435 0.303993 0.302892
1.43 0.305016 0.303954
1.425 0.30603 0.305006
1.42 0.307035 0.30605
1.415 0.308031 0.307084
1.41 0.309019 0.30811
1.405 0.309995 0.309123
1.4 0.310958 0.310124
1.395 0.311916 0.311117
1.39 0.312867 0.312104
1.385 0.31381 0.313082
1.38 0.314743 0.314049
1.375 0.315659 0.314997
1.37 0.31653 0.3159
1.365 0.317465 0.316865
1.36 0.318501 0.317928
1.355 0.319419 0.318873
1.35 0.320287 0.319767
1.345 0.321144 0.320648
1.34 0.321991 0.321517
1.335 0.322819 0.322367
1.33 0.323626 0.323193
1.325 0.32441 0.323995
1.32 0.325176 0.324777
1.315 0.325923 0.325538
1.31 0.326648 0.326275
1.305 0.327348 0.326986
1.3 0.328022 0.327668
1.295 0.328668 0.328321
1.29 0.329283 0.328942
1.285 0.329867 0.329529
1.28 0.330416 0.33008
1.275 0.33093 0.330595
1.27 0.331407 0.33107
1.265 0.331844 0.331505
1.26 0.332241 0.331898
1.255 0.332595 0.332247
1.25 0.332906 0.332551
1.245 0.333171 0.332809
1.24 0.333389 0.333018
1.235 0.333559 0.333178
1.23 0.333678 0.333287
1.225 0.333746 0.333344
1.22 0.333761 0.333347
1.215 0.333721 0.333294
1.21 0.333626 0.333185
1.205 0.333473 0.333019
1.2 0.333261 0.332793
1.195 0.332989 0.332506
1.19 0.332656 0.332158
1.185 0.332259 0.331746
1.18 0.331797 0.331269
1.175 0.33127 0.330727
1.17 0.330675 0.330117
1.165 0.330012 0.329439
1.16 0.329278 0.328691
1.155 0.328474 0.327871
1.15 0.327596 0.32698
1.145 0.326645 0.326015
1.14 0.325618 0.324975
1.135 0.324515 0.323859
1.13 0.323334 0.322665
1.125 0.322075 0.321394
1.12 0.320737 0.320044
1.115 0.319319 0.318615
1.11 0.317819 0.317106
1.105 0.316237 0.315514
1.1 0.314572 0.31384
1.095 0.312823 0.312082
1.09 0.310989 0.31024
1.085 0.309069 0.308314
1.08 0.307063 0.306302
1.075 0.30497 0.304203
1.07 0.302789 0.302018
1.065 0.30052 0.299745
1.06 0.298162 0.297383
1.055 0.295714 0.294933
1.05 0.293175 0.292393
1.045 0.290559 0.289775
1.04 0.287863 0.287078
1.035 0.285088 0.284304
1.03 0.28223 0.281447
1.025 0.279271 0.278488
1.02 0.276214 0.275433
1.015 0.273062 0.272284
1.01 0.269818 0.269043
1.005 0.266481 0.26571
1 0.263055 0.262288
0.995 0.259543 0.25878
0.99 0.255946 0.255188
0.985 0.252263 0.25151
0.98 0.248496 0.247749
0.975 0.244646 0.243905
0.97 0.240714 0.23998
0.965 0.2367 0.235973
0.96 0.232608 0.231888
0.955 0.228437 0.227725
0.95 0.224191 0.223486
0.945 0.219869 0.219173
0.94 0.215475 0.214788
0.935 0.21101 0.210331
0.93 0.206475 0.205806
0.925 0.201875 0.201214
0.92 0.197209 0.196559
0.915 0.192482 0.191841
0.91 0.187696 0.187064
0.905 0.182853 0.182231
0.9 0.177955 0.177344
0.895 0.173007 0.172405
0.89 0.16801 0.167419
0.885 0.162969 0.162388
0.88 0.157885 0.157315
0.875 0.152764 0.152204
0.87 0.147609 0.147059
0.865 0.142422 0.141882
0.86 0.137207 0.136678
0.855 0.131971 0.131452
0.85 0.126718 0.126209
0.845 0.121452 0.120954
0.84 0.116177 0.11569
0.835 0.110893 0.110416
0.83 0.105604 0.105136
0.825 0.100314 0.0998561
0.82 0.0950275 0.09458
0.815 0.0897502 0.0893124
0.81 0.0844862 0.0840579
0.805 0.0792398 0.078821
0.8 0.074016 0.0736065
0.795 0.0688197 0.0684192
0.79 0.0636557 0.0632642
0.785 0.058529 0.0581461
0.78 0.0534444 0.0530701
0.775 0.0484057 0.0480396
0.77 0.0434175 0.0430595
0.765 0.0384847 0.0381345
0.76 0.0336125 0.0332698
0.755 0.0288057 0.0284704
0.75 0.0240695 0.0237413
0.745 0.0194103 0.0190889
0.74 0.0148326 0.0145178
0.735 0.0103411 0.0100326
0.73 0.00594025 0.00563778
0.725 0.00163446 0.00133773
0.72 -0.00257194 -0.00286318
0.715 -0.00667472 -0.00696073
0.71 -0.0106698 -0.0109508
0.705 -0.0145531 -0.0148294
0.7 -0.0183206 -0.0185925
0.695 -0.0219688 -0.0222365
0.69 -0.0254941 -0.0257579
0.685 -0.0288933 -0.0291533
0.68 -0.0321632 -0.0324197
0.675 -0.0353011 -0.0355542
0.67 -0.0383045 -0.0385545
0.665 -0.0411709 -0.041418
0.66 -0.0438983 -0.0441427
0.655 -0.0464847 -0.0467264
0.65 -0.0489284 -0.0491677
0.645 -0.051228 -0.051465
0.64 -0.0533825 -0.0536173
0.635 -0.055391 -0.0556237
0.63 -0.057253 -0.0574837
0.625 -0.0589683 -0.0591971
0.62 -0.0605369 -0.0607638
0.615 -0.0619592 -0.0621843
0.61 -0.0632359 -0.0634593
0.605 -0.0643679 -0.0645896
0.6 -0.0653566 -0.0655767
0.595 -0.0662036 -0.0664219
0.59 -0.0669106 -0.0671274
0.585 -0.06748 -0.0676951
0.58 -0.067914 -0.0681275
0.575 -0.0682156 -0.0684274
0.57 -0.0683878 -0.0685979
0.565 -0.0684338 -0.0686423
0.56 -0.0683573 -0.0685642
0.555 -0.0681622 -0.0683673
0.55 -0.0678525 -0.0680559
0.545 -0.0674326 -0.0676342
0.54 -0.066907 -0.0671069
0.535 -0.0662805 -0.0664786
0.53 -0.065558 -0.0657543
0.525 -0.0647445 -0.064939
0.52 -0.0638454 -0.064038
0.515 -0.0628659 -0.0630568
0.51 -0.0618117 -0.0620007
0.505 -0.0606882 -0.0608754
0.5 -0.0595012 -0.0596866
0.495 -0.0582564 -0.05844
0.49 -0.0569595 -0.0571413
0.485 -0.0556167 -0.0557967
0.48 -0.0542337 -0.0544121
0.475 -0.0528163 -0.0529929
0.47 -0.0513699 -0.0515449
0.465 -0.0498998 -0.0500732
0.46 -0.0484114 -0.0485832
0.455 -0.0469101 -0.0470804
0.45 -0.045401 -0.0455699
0.445 -0.0438892 -0.0440567
0.44 -0.0423793 -0.0425455
0.435 -0.0408761 -0.041041
0.43 -0.0393838 -0.0395475
0.425 -0.0379065 -0.038069
0.42 -0.036448 -0.0366094
0.415 -0.0350119 -0.0351721
0.41 -0.0336014 -0.0337606
0.405 -0.0322196 -0.0323777
0.4 -0.030869 -0.0310261
0.395 -0.0295519 -0.029708
0.39 -0.0282701 -0.0284254
0.385 -0.0270255 -0.0271798
0.38 -0.0258193 -0.0259726
0.375 -0.0246527 -0.024805
0.37 -0.0235263 -0.0236776
0.365 -0.0224407 -0.022591
0.36 -0.0213961 -0.0215453
0.355 -0.0203925 -0.0205406
0.35 -0.0194296 -0.0195766
0.345 -0.0185069 -0.0186527
0.34 -0.0176238 -0.0177684
0.335 -0.0167795 -0.0169227
0.33 -0.0159729 -0.0161147
0.325 -0.015203 -0.0153434
0.32 -0.0144686 -0.0146073
0.315 -0.0137683 -0.0139054
0.31 -0.0131008 -0.0132362
0.305 -0.0124647 -0.0125983
0.3 -0.0118586 -0.0119903
0.295 -0.0112812 -0.0114109
0.29 -0.0107309 -0.0108585
0.285 -0.0102065 -0.0103319
0.28 -0.00970648 -0.0098297
0.275 -0.00922967 -0.00935056
0.27 -0.00877477 -0.00889325
0.265 -0.00834058 -0.00845657
0.26 -0.00792596 -0.00803938
0.255 -0.00752982 -0.0076406
0.25 -0.00715114 -0.00725919
0.245 -0.00678896 -0.0068942
0.24 -0.00644238 -0.00654474
0.235 -0.00611056 -0.00620997
0.23 -0.00579275 -0.0058891
0.225 -0.0054882 -0.00558142
0.22 -0.00519624 -0.00528624
0.215 -0.00491628 -0.00500295
0.21 -0.00464775 -0.00473097
0.205 -0.00439011 -0.00446976
0.2 -0.00414289 -0.00421884
0.195 -0.00390565 -0.00397773
0.19 -0.00367797 -0.00374601
0.185 -0.00345948 -0.00352331
0.18 -0.00324982 -0.00330927
0.175 -0.00304867 -0.00310356
0.17 -0.00285577 -0.00290595
0.165 -0.00267085 -0.0027162
0.16 -0.00249368 -0.00253415
0.155 -0.00232406 -0.00235965
0.15 -0.00216178 -0.0021926
0.145 -0.00200668 -0.00203293
0.14 -0.00185859 -0.00188057
0.135 -0.00171737 -0.00173545
0.13 -0.00158288 -0.00159751
0.125 -0.001455 -0.00146668
0.12 -0.00133364 -0.00134287
0.115 -0.00121875 -0.00122601
0.11 -0.00111038 -0.00111609
0.105 -0.00100872 -0.00101322
0.1 -0.000914126 -0.000917707
0.095 -0.00082724 -0.00083012
0.09 -0.000748883 -0.000751249
0.085 -0.00067989 -0.000681927
0.08 -0.000620695 -0.000622596
0.075 -0.000570672 -0.000572639
0.07 -0.000527393 -0.000529596
0.065 -0.000486138 -0.000488666
0.06 -0.000440217 -0.000443013
0.055 -0.000382559 -0.000385404
0.05 -0.000308466 -0.000311027
0.045 -0.000218456 -0.000220392
0.04 -0.000119484 -0.000120577
0.035 -2.41837e-05 -2.4407e-05
0.03 4.98575e-05 5.03207e-05
0.025 8.157e-05 8.23277e-05
0.02 6.0117e-05 6.06754e-05
0.015 1.61172e-05 1.62669e-05
0.01 3.94478e-07 3.98142e-07
0.005 2.20746e-12 2.22797e-12
-1.63468e-13 7.91268e-43 7.98617e-43


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1Quantum/GApOneLoop.txt <==
-31.4301 -0.00101417 1.61678e-05
-30.9905 -0.0010432 1.68675e-05
-30.6297 -0.00106798 1.74724e-05
-30.3101 -0.00109066 1.80325e-05
-30.0173 -0.00111208 1.85668e-05
-29.7441 -0.00113265 1.90848e-05
-29.4858 -0.00115262 1.95922e-05
-29.2396 -0.00117216 2.00928e-05
-29.0035 -0.00119136 2.05892e-05
-28.7758 -0.00121033 2.10833e-05
-28.5554 -0.00122913 2.15767e-05
-28.3415 -0.00124779 2.20706e-05
-28.1333 -0.00126637 2.25659e-05
-27.9302 -0.0012849 2.30635e-05
-27.7317 -0.00130341 2.3564e-05
-27.5373 -0.00132191 2.40682e-05
-27.3468 -0.00134044 2.45765e-05
-27.1598 -0.00135901 2.50894e-05
-26.9761 -0.00137763 2.56074e-05
-26.7954 -0.00139633 2.6131e-05
-26.6174 -0.0014151 2.66605e-05
-26.4421 -0.00143398 2.71962e-05
-26.2693 -0.00145296 2.77386e-05
-26.0988 -0.00147206 2.8288e-05
-25.9304 -0.00149129 2.88447e-05
-25.7641 -0.00151066 2.94091e-05
-25.5998 -0.00153017 2.99814e-05
-25.4373 -0.00154984 3.0562e-05
-25.2766 -0.00156967 3.11511e-05
-25.1175 -0.00158967 3.17491e-05
-24.9601 -0.00160985 3.23563e-05
-24.8041 -0.00163021 3.29731e-05
-24.6496 -0.00165077 3.35996e-05
-24.4966 -0.00167153 3.42362e-05
-24.3448 -0.0016925 3.48832e-05
-24.1944 -0.00171368 3.5541e-05
-24.0451 -0.00173508 3.62098e-05
-23.8971 -0.00175671 3.689e-05
-23.7502 -0.00177858 3.75819e-05
-23.6044 -0.00180069 3.82858e-05
-23.4597 -0.00182305 3.90021e-05
-23.316 -0.00184567 3.97312e-05
-23.1733 -0.00186854 4.04733e-05
-23.0316 -0.00189169 4.12288e-05
-22.8908 -0.00191512 4.19982e-05
-22.7509 -0.00193883 4.27817e-05
-22.6118 -0.00196283 4.35798e-05
-22.4736 -0.00198713 4.43929e-05
-22.3363 -0.00201174 4.52213e-05
-22.1997 -0.00203666 4.60656e-05
-22.0639 -0.0020619 4.6926e-05
-21.9288 -0.00208747 4.78031e-05
-21.7945 -0.00211338 4.86972e-05
-21.6609 -0.00213964 4.9609e-05
-21.528 -0.00216624 5.05387e-05
-21.3958 -0.00219321 5.1487e-05
-21.2642 -0.00222055 5.24543e-05
-21.1332 -0.00224826 5.34412e-05
-21.0029 -0.00227637 5.44481e-05
-20.8732 -0.00230487 5.54756e-05
-20.7441 -0.00233377 5.65243e-05
-20.6156 -0.00236309 5.75948e-05
-20.4876 -0.00239283 5.86876e-05
-20.3602 -0.00242301 5.98034e-05
-20.2333 -0.00245363 6.09429e-05
-20.1069 -0.00248471 6.21065e-05
-19.9811 -0.00251625 6.32951e-05
-19.8557 -0.00254826 6.45094e-05
-19.7309 -0.00258077 6.575e-05
-19.6065 -0.00261376 6.70177e-05
-19.4826 -0.00264727 6.83132e-05
-19.3592 -0.0026813 6.96374e-05
-19.2362 -0.00271587 7.09911e-05
-19.1137 -0.00275098 7.23751e-05
-18.9916 -0.00278664 7.37902e-05
-18.8699 -0.00282288 7.52375e-05
-18.7487 -0.00285971 7.67178e-05
-18.6278 -0.00289713 7.8232e-05
-18.5074 -0.00293517 7.97813e-05
-18.3873 -0.00297383 8.13665e-05
-18.2676 -0.00301314 8.29888e-05
-18.1483 -0.00305311 8.46493e-05
-18.0294 -0.00309374 8.63492e-05
-17.9108 -0.00313508 8.80895e-05
-17.7926 -0.00317711 8.98716e-05
-17.6748 -0.00321988 9.16967e-05
-17.5572 -0.00326338 9.35661e-05
-17.4401 -0.00330765 9.54812e-05
-17.3232 -0.00335269 9.74433e-05
-17.2067 -0.00339853 9.94541e-05
-17.0905 -0.0034452 0.000101515
-16.9746 -0.0034927 0.000103627
-16.859 -0.00354106 0.000105793
-16.7437 -0.00359031 0.000108014
-16.6288 -0.00364046 0.000110291
-16.5141 -0.00369154 0.000112628
-16.3997 -0.00374358 0.000115024
-16.2856 -0.00379659 0.000117483
-16.1717 -0.0038506 0.000120007
-16.0582 -0.00390565 0.000122597
-15.9449 -0.00396175 0.000125256
-15.8319 -0.00401893 0.000127986
-15.7191 -0.00407723 0.00013079
-15.6066 -0.00413668 0.00013367
-15.4943 -0.0041973 0.000136629
-15.3823 -0.00425912 0.000139669
-15.2705 -0.00432219 0.000142793
-15.159 -0.00438653 0.000146004
-15.0477 -0.00445218 0.000149305
-14.9367 -0.00451918 0.0001527
-14.8258 -0.00458756 0.000156191
-14.7152 -0.00465737 0.000159783
-14.6049 -0.00472865 0.000163478
-14.4947 -0.00480143 0.000167281
-14.3848 -0.00487576 0.000171195
-14.275 -0.00495168 0.000175225
-14.1655 -0.00502925 0.000179375
-14.0562 -0.00510852 0.000183649
-13.9471 -0.00518952 0.000188052
-13.8382 -0.00527232 0.000192589
-13.7294 -0.00535697 0.000197265
-13.6209 -0.00544352 0.000202085
-13.5126 -0.00553204 0.000207056
-13.4044 -0.00562258 0.000212182
-13.2965 -0.00571521 0.00021747
-13.1887 -0.00581 0.000222927
-13.0811 -0.005907 0.000228559
-12.9737 -0.0060063 0.000234373
-12.8664 -0.00610797 0.000240378
-12.7593 -0.00621208 0.000246579
-12.6524 -0.00631871 0.000252987
-12.5457 -0.00642796 0.000259608
-12.4391 -0.00653989 0.000266453
-12.3327 -0.00665461 0.000273531
-12.2265 -0.00677221 0.000280852
-12.1204 -0.00689278 0.000288426
-12.0144 -0.00701643 0.000296264
-11.9086 -0.00714327 0.000304379
-11.803 -0.00727341 0.000312782
-11.6975 -0.00740696 0.000321485
-11.5922 -0.00754405 0.000330504
-11.487 -0.0076848 0.000339852
-11.3819 -0.00782935 0.000349544
-11.277 -0.00797783 0.000359596
-11.1722 -0.00813039 0.000370025
-11.0676 -0.00828719 0.00038085
-10.9631 -0.00844838 0.000392088
-10.8587 -0.00861413 0.000403761
-10.7545 -0.00878462 0.000415888
-10.6503 -0.00896003 0.000428493
-10.5463 -0.00914054 0.0004416
-10.4425 -0.00932638 0.000455233
-10.3387 -0.00951774 0.000469419
-10.2351 -0.00971485 0.000484187
-10.1316 -0.00991795 0.000499566
-10.0282 -0.0101273 0.00051559
-9.92496 -0.0103431 0.000532292
-9.82181 -0.0105657 0.000549708
-9.71877 -0.0107953 0.000567877
-9.61583 -0.0110324 0.000586841
-9.51301 -0.011277 0.000606643
-9.4103 -0.0115297 0.000627331
-9.30769 -0.0117908 0.000648955
-9.20518 -0.0120607 0.000671568
-9.10278 -0.0123397 0.000695227
-9.00048 -0.0126282 0.000719996
-8.89828 -0.0129268 0.000745938
-8.79618 -0.0132359 0.000773126
-8.69417 -0.013556 0.000801635
-8.59226 -0.0138876 0.000831547
-8.49044 -0.0142313 0.000862949
-8.38872 -0.0145878 0.000895937
-8.28708 -0.0149575 0.000930612
-8.18554 -0.0153413 0.000967084
-8.08408 -0.0157398 0.00100547
-7.98271 -0.0161539 0.0010459
-7.88143 -0.0165843 0.00108852
-7.78023 -0.0170319 0.00113347
-7.67911 -0.0174977 0.00118091
-7.57807 -0.0179827 0.00123103
-7.47712 -0.0184879 0.00128402
-7.37624 -0.0190146 0.00134008
-7.27544 -0.0195639 0.00139944
-7.17471 -0.0201372 0.00146236
-7.07406 -0.0207359 0.00152911
-6.97348 -0.0213616 0.00159998
-6.87298 -0.0220159 0.00167531
-6.77254 -0.0227006 0.00175544
-6.67218 -0.0234177 0.00184079
-6.57188 -0.0241693 0.00193177
-6.47166 -0.0249577 0.00202887
-6.37149 -0.0257853 0.00213263
-6.2714 -0.0266547 0.00224362
-6.17136 -0.027569 0.0023625
-6.07139 -0.0285314 0.00248999
-5.97148 -0.0295452 0.00262691
-5.87163 -0.0306143 0.00277414
-5.77184 -0.0317428 0.00293269
-5.67211 -0.0329354 0.00310369
-5.57243 -0.034197 0.00328842
-5.47281 -0.0355331 0.00348829
-5.37325 -0.03695 0.00370493
-5.27373 -0.0384543 0.00394016
-5.17427 -0.0400535 0.00419606
-5.07487 -0.041756 0.00447499
-4.97551 -0.0435711 0.00477968
-4.8762 -0.045509 0.00511321
-4.77694 -0.0475814 0.00547918
-4.67772 -0.0498014 0.00588171
-4.57855 -0.0521836 0.0063256
-4.47943 -0.0547447 0.00681645
-4.38035 -0.0575034 0.0073608
-4.28131 -0.0604813 0.00796634
-4.18232 -0.0637027 0.00864218
-4.08336 -0.0671958 0.00939913
-3.98445 -0.070993 0.0102501
-3.88557 -0.0751315 0.0112107
-3.78673 -0.079655 0.0122997
-3.68793 -0.0846143 0.0135401
-3.58916 -0.090069 0.01496
-3.49043 -0.0960897 0.0165946
-3.39173 -0.10276 0.0184874
-3.29307 -0.110181 0.0206938
-3.19443 -0.118473 0.0232842
-3.09583 -0.127783 0.0263498
-2.99725 -0.13829 0.0300096
-2.89871 -0.150216 0.0344219
-2.80019 -0.163837 0.0398
-2.7017 -0.179498 0.0464368
-2.60323 -0.197637 0.054742
-2.50479 -0.218809 0.0653021
-2.40638 -0.243726 0.078977
-2.30798 -0.273293 0.0970626
-2.20961 -0.308642 0.121573
-2.11126 -0.351111 0.155742
-2.01293 -0.402027 0.204945
-1.91462 -0.461846 0.278384
-1.81632 -0.527236 0.392
-1.71804 -0.581969 0.571916
-1.61978 -0.572359 0.848767
-1.52154 -0.373943 1.19771
-1.42331 0.101645 1.39779
-1.32509 0.593032 1.22139
-1.22689 0.813112 0.871555
-1.12869 0.833382 0.585254
-1.03051 0.783077 0.397284
-0.932337 0.720381 0.277926
-0.834173 0.663299 0.200225
-0.736016 0.615757 0.147544
-0.637867 0.577511 0.110247
-0.539723 0.547338 0.08269
-0.441585 0.523984 0.0614545
-0.343451 0.50642 0.044379
-0.24532 0.493868 0.030028
-0.147191 0.485784 0.0173898
-0.0490634 0.481826 0.00569598
0.0490634 0.481826 -0.00569598
0.147191 0.485784 -0.0173898
0.24532 0.493868 -0.030028
0.343451 0.50642 -0.044379
0.441585 0.523984 -0.0614545
0.539723 0.547338 -0.08269
0.637867 0.577511 -0.110247
0.736016 0.615757 -0.147544
0.834173 0.663299 -0.200225
0.932337 0.720381 -0.277926
1.03051 0.783077 -0.397284
1.12869 0.833382 -0.585254
1.22689 0.813112 -0.871555
1.32509 0.593032 -1.22139
1.42331 0.101645 -1.39779
1.52154 -0.373943 -1.19771
1.61978 -0.572359 -0.848767
1.71804 -0.581969 -0.571916
1.81632 -0.527236 -0.392
1.91462 -0.461846 -0.278384
2.01293 -0.402027 -0.204945
2.11126 -0.351111 -0.155742
2.20961 -0.308642 -0.121573
2.30798 -0.273293 -0.0970626
2.40638 -0.243726 -0.078977
2.50479 -0.218809 -0.0653021
2.60323 -0.197637 -0.054742
2.7017 -0.179498 -0.0464368
2.80019 -0.163837 -0.0398
2.89871 -0.150216 -0.0344219
2.99725 -0.13829 -0.0300096
3.09583 -0.127783 -0.0263498
3.19443 -0.118473 -0.0232842
3.29307 -0.110181 -0.0206938
3.39173 -0.10276 -0.0184874
3.49043 -0.0960897 -0.0165946
3.58916 -0.090069 -0.01496
3.68793 -0.0846143 -0.0135401
3.78673 -0.079655 -0.0122997
3.88557 -0.0751315 -0.0112107
3.98445 -0.070993 -0.0102501
4.08336 -0.0671958 -0.00939913
4.18232 -0.0637027 -0.00864218
4.28131 -0.0604813 -0.00796634
4.38035 -0.0575034 -0.0073608
4.47943 -0.0547447 -0.00681645
4.57855 -0.0521836 -0.0063256
4.67772 -0.0498014 -0.00588171
4.77694 -0.0475814 -0.00547918
4.8762 -0.045509 -0.00511321
4.97551 -0.0435711 -0.00477968
5.07487 -0.041756 -0.00447499
5.17427 -0.0400535 -0.00419606
5.27373 -0.0384543 -0.00394016
5.37325 -0.03695 -0.00370493
5.47281 -0.0355331 -0.00348829
5.57243 -0.034197 -0.00328842
5.67211 -0.0329354 -0.00310369
5.77184 -0.0317428 -0.00293269
5.87163 -0.0306143 -0.00277414
5.97148 -0.0295452 -0.00262691
6.07139 -0.0285314 -0.00248999
6.17136 -0.027569 -0.0023625
6.2714 -0.0266547 -0.00224362
6.37149 -0.0257853 -0.00213263
6.47166 -0.0249577 -0.00202887
6.57188 -0.0241693 -0.00193177
6.67218 -0.0234177 -0.00184079
6.77254 -0.0227006 -0.00175544
6.87298 -0.0220159 -0.00167531
6.97348 -0.0213616 -0.00159998
7.07406 -0.0207359 -0.00152911
7.17471 -0.0201372 -0.00146236
7.27544 -0.0195639 -0.00139944
7.37624 -0.0190146 -0.00134008
7.47712 -0.0184879 -0.00128402
7.57807 -0.0179827 -0.00123103
7.67911 -0.0174977 -0.00118091
7.78023 -0.0170319 -0.00113347
7.88143 -0.0165843 -0.00108852
7.98271 -0.0161539 -0.0010459
8.08408 -0.0157398 -0.00100547
8.18554 -0.0153413 -0.000967084
8.28708 -0.0149575 -0.000930612
8.38872 -0.0145878 -0.000895937
8.49044 -0.0142313 -0.000862949
8.59226 -0.0138876 -0.000831547
8.69417 -0.013556 -0.000801635
8.79618 -0.0132359 -0.000773126
8.89828 -0.0129268 -0.000745938
9.00048 -0.0126282 -0.000719996
9.10278 -0.0123397 -0.000695227
9.20518 -0.0120607 -0.000671568
9.30769 -0.0117908 -0.000648955
9.4103 -0.0115297 -0.000627331
9.51301 -0.011277 -0.000606643
9.61583 -0.0110324 -0.000586841
9.71877 -0.0107953 -0.000567877
9.82181 -0.0105657 -0.000549708
9.92496 -0.0103431 -0.000532292
10.0282 -0.0101273 -0.00051559
10.1316 -0.00991795 -0.000499566
10.2351 -0.00971485 -0.000484187
10.3387 -0.00951774 -0.000469419
10.4425 -0.00932638 -0.000455233
10.5463 -0.00914054 -0.0004416
10.6503 -0.00896003 -0.000428493
10.7545 -0.00878462 -0.000415888
10.8587 -0.00861413 -0.000403761
10.9631 -0.00844838 -0.000392088
11.0676 -0.00828719 -0.00038085
11.1722 -0.00813039 -0.000370025
11.277 -0.00797783 -0.000359596
11.3819 -0.00782935 -0.000349544
11.487 -0.0076848 -0.000339852
11.5922 -0.00754405 -0.000330504
11.6975 -0.00740696 -0.000321485
11.803 -0.00727341 -0.000312782
11.9086 -0.00714327 -0.000304379
12.0144 -0.00701643 -0.000296264
12.1204 -0.00689278 -0.000288426
12.2265 -0.00677221 -0.000280852
12.3327 -0.00665461 -0.000273531
12.4391 -0.00653989 -0.000266453
12.5457 -0.00642796 -0.000259608
12.6524 -0.00631871 -0.000252987
12.7593 -0.00621208 -0.000246579
12.8664 -0.00610797 -0.000240378
12.9737 -0.0060063 -0.000234373
13.0811 -0.005907 -0.000228559
13.1887 -0.00581 -0.000222927
13.2965 -0.00571521 -0.00021747
13.4044 -0.00562258 -0.000212182
13.5126 -0.00553204 -0.000207056
13.6209 -0.00544352 -0.000202085
13.7294 -0.00535697 -0.000197265
13.8382 -0.00527232 -0.000192589
13.9471 -0.00518952 -0.000188052
14.0562 -0.00510852 -0.000183649
14.1655 -0.00502925 -0.000179375
14.275 -0.00495168 -0.000175225
14.3848 -0.00487576 -0.000171195
14.4947 -0.00480143 -0.000167281
14.6049 -0.00472865 -0.000163478
14.7152 -0.00465737 -0.000159783
14.8258 -0.00458756 -0.000156191
14.9367 -0.00451918 -0.0001527
15.0477 -0.00445218 -0.000149305
15.159 -0.00438653 -0.000146004
15.2705 -0.00432219 -0.000142793
15.3823 -0.00425912 -0.000139669
15.4943 -0.0041973 -0.000136629
15.6066 -0.00413668 -0.00013367
15.7191 -0.00407723 -0.00013079
15.8319 -0.00401893 -0.000127986
15.9449 -0.00396175 -0.000125256
16.0582 -0.00390565 -0.000122597
16.1717 -0.0038506 -0.000120007
16.2856 -0.00379659 -0.000117483
16.3997 -0.00374358 -0.000115024
16.5141 -0.00369154 -0.000112628
16.6288 -0.00364046 -0.000110291
16.7437 -0.00359031 -0.000108014
16.859 -0.00354106 -0.000105793
16.9746 -0.0034927 -0.000103627
17.0905 -0.0034452 -0.000101515
17.2067 -0.00339853 -9.94541e-05
17.3232 -0.00335269 -9.74433e-05
17.4401 -0.00330765 -9.54812e-05
17.5572 -0.00326338 -9.35661e-05
17.6748 -0.00321988 -9.16967e-05
17.7926 -0.00317711 -8.98716e-05
17.9108 -0.00313508 -8.80895e-05
18.0294 -0.00309374 -8.63492e-05
18.1483 -0.00305311 -8.46493e-05
18.2676 -0.00301314 -8.29888e-05
18.3873 -0.00297383 -8.13665e-05
18.5074 -0.00293517 -7.97813e-05
18.6278 -0.00289713 -7.8232e-05
18.7487 -0.00285971 -7.67178e-05
18.8699 -0.00282288 -7.52375e-05
18.9916 -0.00278664 -7.37902e-05
19.1137 -0.00275098 -7.23751e-05
19.2362 -0.00271587 -7.09911e-05
19.3592 -0.0026813 -6.96374e-05
19.4826 -0.00264727 -6.83132e-05
19.6065 -0.00261376 -6.70177e-05
19.7309 -0.00258077 -6.575e-05
19.8557 -0.00254826 -6.45094e-05
19.9811 -0.00251625 -6.32951e-05
20.1069 -0.00248471 -6.21065e-05
20.2333 -0.00245363 -6.09429e-05
20.3602 -0.00242301 -5.98034e-05
20.4876 -0.00239283 -5.86876e-05
20.6156 -0.00236309 -5.75948e-05
20.7441 -0.00233377 -5.65243e-05
20.8732 -0.00230487 -5.54756e-05
21.0029 -0.00227637 -5.44481e-05
21.1332 -0.00224826 -5.34412e-05
21.2642 -0.00222055 -5.24543e-05
21.3958 -0.00219321 -5.1487e-05
21.528 -0.00216624 -5.05387e-05
21.6609 -0.00213964 -4.9609e-05
21.7945 -0.00211338 -4.86972e-05
21.9288 -0.00208747 -4.78031e-05
22.0639 -0.0020619 -4.6926e-05
22.1997 -0.00203666 -4.60656e-05
22.3363 -0.00201174 -4.52213e-05
22.4736 -0.00198713 -4.43929e-05
22.6118 -0.00196283 -4.35798e-05
22.7509 -0.00193883 -4.27817e-05
22.8908 -0.00191512 -4.19982e-05
23.0316 -0.00189169 -4.12288e-05
23.1733 -0.00186854 -4.04733e-05
23.316 -0.00184567 -3.97312e-05
23.4597 -0.00182305 -3.90021e-05
23.6044 -0.00180069 -3.82858e-05
23.7502 -0.00177858 -3.75819e-05
23.8971 -0.00175671 -3.689e-05
24.0451 -0.00173508 -3.62098e-05
24.1944 -0.00171368 -3.5541e-05
24.3448 -0.0016925 -3.48832e-05
24.4966 -0.00167153 -3.42362e-05
24.6496 -0.00165077 -3.35996e-05
24.8041 -0.00163021 -3.29731e-05
24.9601 -0.00160985 -3.23563e-05
25.1175 -0.00158967 -3.17491e-05
25.2766 -0.00156967 -3.11511e-05
25.4373 -0.00154984 -3.0562e-05
25.5998 -0.00153017 -2.99814e-05
25.7641 -0.00151066 -2.94091e-05
25.9304 -0.00149129 -2.88447e-05
26.0988 -0.00147206 -2.8288e-05
26.2693 -0.00145296 -2.77386e-05
26.4421 -0.00143398 -2.71962e-05
26.6174 -0.0014151 -2.66605e-05
26.7954 -0.00139633 -2.6131e-05
26.9761 -0.00137763 -2.56074e-05
27.1598 -0.00135901 -2.50894e-05
27.3468 -0.00134044 -2.45765e-05
27.5373 -0.00132191 -2.40682e-05
27.7317 -0.00130341 -2.3564e-05
27.9302 -0.0012849 -2.30635e-05
28.1333 -0.00126637 -2.25659e-05
28.3415 -0.00124779 -2.20706e-05
28.5554 -0.00122913 -2.15767e-05
28.7758 -0.00121033 -2.10833e-05
29.0035 -0.00119136 -2.05892e-05
29.2396 -0.00117216 -2.00928e-05
29.4858 -0.00115262 -1.95922e-05
29.7441 -0.00113265 -1.90848e-05
30.0173 -0.00111208 -1.85668e-05
30.3101 -0.00109066 -1.80325e-05
30.6297 -0.00106798 -1.74724e-05
30.9905 -0.0010432 -1.68675e-05
31.4301 -0.00101417 -1.61678e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1Quantum/GApTwoLoop.txt <==
-31.4301 -0.00101307 1.61329e-05
-30.9905 -0.00104203 1.68298e-05
-30.6297 -0.00106675 1.74324e-05
-30.3101 -0.00108938 1.79902e-05
-30.0173 -0.00111075 1.85224e-05
-29.7441 -0.00113127 1.90382e-05
-29.4858 -0.0011512 1.95437e-05
-29.2396 -0.00117068 2.00421e-05
-29.0035 -0.00118984 2.05365e-05
-28.7758 -0.00120876 2.10285e-05
-28.5554 -0.0012275 2.15198e-05
-28.3415 -0.00124612 2.20114e-05
-28.1333 -0.00126465 2.25046e-05
-27.9302 -0.00128313 2.29998e-05
-27.7317 -0.00130158 2.34982e-05
-27.5373 -0.00132004 2.39999e-05
-27.3468 -0.00133851 2.45059e-05
-27.1598 -0.00135703 2.50162e-05
-26.9761 -0.0013756 2.55318e-05
-26.7954 -0.00139423 2.60527e-05
-26.6174 -0.00141296 2.65797e-05
-26.4421 -0.00143177 2.71126e-05
-26.2693 -0.0014507 2.76523e-05
-26.0988 -0.00146974 2.81988e-05
-25.9304 -0.0014889 2.87526e-05
-25.7641 -0.00150821 2.93139e-05
-25.5998 -0.00152766 2.98832e-05
-25.4373 -0.00154726 3.04605e-05
-25.2766 -0.00156702 3.10465e-05
-25.1175 -0.00158696 3.1641e-05
-24.9601 -0.00160707 3.22449e-05
-24.8041 -0.00162736 3.28579e-05
-24.6496 -0.00164785 3.34809e-05
-24.4966 -0.00166853 3.41137e-05
-24.3448 -0.00168942 3.47569e-05
-24.1944 -0.00171053 3.54106e-05
-24.0451 -0.00173185 3.60755e-05
-23.8971 -0.0017534 3.67513e-05
-23.7502 -0.00177519 3.7439e-05
-23.6044 -0.00179721 3.81383e-05
-23.4597 -0.00181949 3.88502e-05
-23.316 -0.00184201 3.95743e-05
-23.1733 -0.0018648 4.03117e-05
-23.0316 -0.00188786 4.10621e-05
-22.8908 -0.00191119 4.18264e-05
-22.7509 -0.0019348 4.26044e-05
-22.6118 -0.0019587 4.33971e-05
-22.4736 -0.0019829 4.42044e-05
-22.3363 -0.0020074 4.50271e-05
-22.1997 -0.00203222 4.58651e-05
-22.0639 -0.00205735 4.67194e-05
-21.9288 -0.00208281 4.75899e-05
-21.7945 -0.0021086 4.84776e-05
-21.6609 -0.00213473 4.93823e-05
-21.528 -0.00216122 5.03052e-05
-21.3958 -0.00218806 5.1246e-05
-21.2642 -0.00221527 5.22059e-05
-21.1332 -0.00224285 5.31848e-05
-21.0029 -0.00227082 5.41838e-05
-20.8732 -0.00229918 5.52029e-05
-20.7441 -0.00232794 5.62431e-05
-20.6156 -0.00235712 5.73046e-05
-20.4876 -0.00238671 5.83884e-05
-20.3602 -0.00241673 5.94945e-05
-20.2333 -0.00244719 6.06243e-05
-20.1069 -0.0024781 6.17777e-05
-19.9811 -0.00250948 6.29559e-05
-19.8557 -0.00254132 6.41592e-05
-19.7309 -0.00257364 6.53887e-05
-19.6065 -0.00260646 6.66446e-05
-19.4826 -0.00263978 6.79283e-05
-19.3592 -0.00267362 6.92399e-05
-19.2362 -0.00270799 7.05809e-05
-19.1137 -0.00274289 7.19514e-05
-18.9916 -0.00277835 7.33529e-05
-18.8699 -0.00281437 7.47857e-05
-18.7487 -0.00285097 7.62514e-05
-18.6278 -0.00288817 7.77501e-05
-18.5074 -0.00292597 7.92836e-05
-18.3873 -0.00296439 8.08522e-05
-18.2676 -0.00300345 8.24577e-05
-18.1483 -0.00304316 8.41003e-05
-18.0294 -0.00308353 8.5782e-05
-17.9108 -0.00312459 8.7503e-05
-17.7926 -0.00316634 8.92656e-05
-17.6748 -0.00320882 9.10699e-05
-17.5572 -0.00325202 9.29183e-05
-17.4401 -0.00329598 9.48111e-05
-17.3232 -0.00334071 9.67506e-05
-17.2067 -0.00338622 9.87373e-05
-17.0905 -0.00343255 0.000100774
-16.9746 -0.0034797 0.00010286
-16.859 -0.00352771 0.000105
-16.7437 -0.00357658 0.000107192
-16.6288 -0.00362635 0.000109441
-16.5141 -0.00367703 0.000111747
-16.3997 -0.00372866 0.000114113
-16.2856 -0.00378125 0.000116539
-16.1717 -0.00383482 0.00011903
-16.0582 -0.00388942 0.000121584
-15.9449 -0.00394505 0.000124207
-15.8319 -0.00400176 0.000126899
-15.7191 -0.00405956 0.000129664
-15.6066 -0.00411849 0.000132502
-15.4943 -0.00417857 0.000135418
-15.3823 -0.00423985 0.000138413
-15.2705 -0.00430234 0.000141491
-15.159 -0.00436609 0.000144653
-15.0477 -0.00443113 0.000147904
-14.9367 -0.0044975 0.000151246
-14.8258 -0.00456523 0.000154682
-14.7152 -0.00463436 0.000158216
-14.6049 -0.00470492 0.000161851
-14.4947 -0.00477697 0.000165591
-14.3848 -0.00485055 0.00016944
-14.275 -0.00492569 0.000173401
-14.1655 -0.00500245 0.000177479
-14.0562 -0.00508087 0.000181678
-13.9471 -0.005161 0.000186003
-13.8382 -0.00524289 0.000190458
-13.7294 -0.00532659 0.000195049
-13.6209 -0.00541217 0.000199779
-13.5126 -0.00549967 0.000204656
-13.4044 -0.00558915 0.000209683
-13.2965 -0.00568068 0.000214869
-13.1887 -0.00577433 0.000220217
-13.0811 -0.00587015 0.000225736
-12.9737 -0.00596821 0.000231431
-12.8664 -0.00606859 0.000237311
-12.7593 -0.00617136 0.000243381
-12.6524 -0.0062766 0.000249652
-12.5457 -0.00638439 0.000256129
-12.4391 -0.00649481 0.000262823
-12.3327 -0.00660796 0.000269741
-12.2265 -0.00672391 0.000276895
-12.1204 -0.00684277 0.000284292
-12.0144 -0.00696464 0.000291946
-11.9086 -0.00708962 0.000299864
-11.803 -0.00721781 0.000308063
-11.6975 -0.00734932 0.000316549
-11.5922 -0.00748429 0.00032534
-11.487 -0.00762282 0.000334446
-11.3819 -0.00776505 0.000343885
-11.277 -0.00791111 0.000353668
-11.1722 -0.00806113 0.000363816
-11.0676 -0.00821527 0.000374341
-10.9631 -0.00837368 0.000385265
-10.8587 -0.00853652 0.000396602
-10.7545 -0.00870396 0.000408377
-10.6503 -0.00887617 0.000420607
-10.5463 -0.00905333 0.000433319
-10.4425 -0.00923564 0.000446531
-10.3387 -0.00942331 0.000460275
-10.2351 -0.00961654 0.000474569
-10.1316 -0.00981557 0.00048945
-10.0282 -0.0100206 0.000504941
-9.92496 -0.0102319 0.000521081
-9.82181 -0.0104498 0.000537895
-9.71877 -0.0106744 0.000555429
-9.61583 -0.0109062 0.000573712
-9.51301 -0.0111453 0.000592794
-9.4103 -0.0113922 0.000612709
-9.30769 -0.0116471 0.000633515
-9.20518 -0.0119105 0.00065525
-9.10278 -0.0121826 0.000677978
-9.00048 -0.0124639 0.000701745
-8.89828 -0.0127548 0.000726624
-8.79618 -0.0130558 0.000752667
-8.69417 -0.0133673 0.000779959
-8.59226 -0.0136899 0.000808559
-8.49044 -0.0140239 0.000838563
-8.38872 -0.0143701 0.000870043
-8.28708 -0.0147291 0.000903107
-8.18554 -0.0151013 0.00093784
-8.08408 -0.0154876 0.000974368
-7.98271 -0.0158887 0.00101279
-7.88143 -0.0163052 0.00105325
-7.78023 -0.0167381 0.00109586
-7.67911 -0.0171882 0.0011408
-7.57807 -0.0176564 0.00118821
-7.47712 -0.0181437 0.00123827
-7.37624 -0.0186512 0.00129116
-7.27544 -0.01918 0.0013471
-7.17471 -0.0197314 0.00140631
-7.07406 -0.0203067 0.00146904
-6.97348 -0.0209072 0.00153554
-6.87298 -0.0215345 0.00160613
-6.77254 -0.0221903 0.0016811
-6.67218 -0.0228762 0.00176084
-6.57188 -0.0235943 0.00184571
-6.47166 -0.0243464 0.00193617
-6.37149 -0.025135 0.00203266
-6.2714 -0.0259624 0.00213574
-6.17136 -0.0268312 0.00224596
-6.07139 -0.0277442 0.002364
-5.97148 -0.0287047 0.00249055
-5.87163 -0.0297159 0.00262648
-5.77184 -0.0307816 0.00277262
-5.67211 -0.0319058 0.00293007
-5.57243 -0.033093 0.00309991
-5.47281 -0.034348 0.00328354
-5.37325 -0.0356762 0.00348235
-5.27373 -0.0370836 0.00369814
-5.17427 -0.0385768 0.00393277
-5.07487 -0.0401629 0.00418861
-4.97551 -0.0418501 0.00446815
-4.8762 -0.0436473 0.00477459
-4.77694 -0.0455646 0.00511138
-4.67772 -0.0476132 0.00548295
-4.57855 -0.0498055 0.0058942
-4.47943 -0.0521557 0.00635144
-4.38035 -0.0546795 0.00686189
-4.28131 -0.0573944 0.00743488
-4.18232 -0.0603204 0.00808138
-4.08336 -0.0634792 0.00881565
-3.98445 -0.066895 0.00965492
-3.88557 -0.0705937 0.0106215
-3.78673 -0.0746029 0.0117427
-3.68793 -0.0789497 0.0130532
-3.58916 -0.0836592 0.0145941
-3.49043 -0.0887504 0.0164138
-3.39173 -0.0942331 0.0185631
-3.29307 -0.100105 0.0210886
-3.19443 -0.106355 0.024019
-3.09583 -0.112978 0.0273545
-2.99725 -0.120003 0.0310623
-2.89871 -0.127524 0.0351005
-2.80019 -0.13571 0.0394544
-2.7017 -0.14479 0.0441823
-2.60323 -0.15502 0.0494284
-2.50479 -0.166653 0.055424
-2.40638 -0.179937 0.0624697
-2.30798 -0.195117 0.0709426
-2.20961 -0.21245 0.0813044
-2.11126 -0.232206 0.0941448
-2.01293 -0.254664 0.110218
-1.91462 -0.280076 0.130519
-1.81632 -0.308622 0.156332
-1.71804 -0.340297 0.189326
-1.61978 -0.374794 0.23158
-1.52154 -0.411305 0.285606
-1.42331 -0.448426 0.354284
-1.32509 -0.484062 0.440896
-1.22689 -0.515542 0.549452
-1.12869 -0.539084 0.685809
-1.03051 -0.547776 0.85947
-0.932337 -0.525392 1.08446
-0.834173 -0.435065 1.37424
-0.736016 -0.206281 1.71731
-0.637867 0.244847 2.0218
-0.539723 0.896876 2.09251
-0.441585 1.52093 1.81539
-0.343451 1.90234 1.33836
-0.24532 2.05517 0.867137
-0.147191 2.09168 0.476849
-0.0490634 2.09295 0.151298
0.0490634 2.09295 -0.151298
0.147191 2.09168 -0.476849
0.24532 2.05517 -0.867137
0.343451 1.90234 -1.33836
0.441585 1.52093 -1.81539
0.539723 0.896876 -2.09251
0.637867 0.244847 -2.0218
0.736016 -0.206281 -1.71731
0.834173 -0.435065 -1.37424
0.932337 -0.525392 -1.08446
1.03051 -0.547776 -0.85947
1.12869 -0.539084 -0.685809
1.22689 -0.515542 -0.549452
1.32509 -0.484062 -0.440896
1.42331 -0.448426 -0.354284
1.52154 -0.411305 -0.285606
1.61978 -0.374794 -0.23158
1.71804 -0.340297 -0.189326
1.81632 -0.308622 -0.156332
1.91462 -0.280076 -0.130519
2.01293 -0.254664 -0.110218
2.11126 -0.232206 -0.0941448
2.20961 -0.21245 -0.0813044
2.30798 -0.195117 -0.0709426
2.40638 -0.179937 -0.0624697
2.50479 -0.166653 -0.055424
2.60323 -0.15502 -0.0494284
2.7017 -0.14479 -0.0441823
2.80019 -0.13571 -0.0394544
2.89871 -0.127524 -0.0351005
2.99725 -0.120003 -0.0310623
3.09583 -0.112978 -0.0273545
3.19443 -0.106355 -0.024019
3.29307 -0.100105 -0.0210886
3.39173 -0.0942331 -0.0185631
3.49043 -0.0887504 -0.0164138
3.58916 -0.0836592 -0.0145941
3.68793 -0.0789497 -0.0130532
3.78673 -0.0746029 -0.0117427
3.88557 -0.0705937 -0.0106215
3.98445 -0.066895 -0.00965492
4.08336 -0.0634792 -0.00881565
4.18232 -0.0603204 -0.00808138
4.28131 -0.0573944 -0.00743488
4.38035 -0.0546795 -0.00686189
4.47943 -0.0521557 -0.00635144
4.57855 -0.0498055 -0.0058942
4.67772 -0.0476132 -0.00548295
4.77694 -0.0455646 -0.00511138
4.8762 -0.0436473 -0.00477459
4.97551 -0.0418501 -0.00446815
5.07487 -0.0401629 -0.00418861
5.17427 -0.0385768 -0.00393277
5.27373 -0.0370836 -0.00369814
5.37325 -0.0356762 -0.00348235
5.47281 -0.034348 -0.00328354
5.57243 -0.033093 -0.00309991
5.67211 -0.0319058 -0.00293007
5.77184 -0.0307816 -0.00277262
5.87163 -0.0297159 -0.00262648
5.97148 -0.0287047 -0.00249055
6.07139 -0.0277442 -0.002364
6.17136 -0.0268312 -0.00224596
6.2714 -0.0259624 -0.00213574
6.37149 -0.025135 -0.00203266
6.47166 -0.0243464 -0.00193617
6.57188 -0.0235943 -0.00184571
6.67218 -0.0228762 -0.00176084
6.77254 -0.0221903 -0.0016811
6.87298 -0.0215345 -0.00160613
6.97348 -0.0209072 -0.00153554
7.07406 -0.0203067 -0.00146904
7.17471 -0.0197314 -0.00140631
7.27544 -0.01918 -0.0013471
7.37624 -0.0186512 -0.00129116
7.47712 -0.0181437 -0.00123827
7.57807 -0.0176564 -0.00118821
7.67911 -0.0171882 -0.0011408
7.78023 -0.0167381 -0.00109586
7.88143 -0.0163052 -0.00105325
7.98271 -0.0158887 -0.00101279
8.08408 -0.0154876 -0.000974368
8.18554 -0.0151013 -0.00093784
8.28708 -0.0147291 -0.000903107
8.38872 -0.0143701 -0.000870043
8.49044 -0.0140239 -0.000838563
8.59226 -0.0136899 -0.000808559
8.69417 -0.0133673 -0.000779959
8.79618 -0.0130558 -0.000752667
8.89828 -0.0127548 -0.000726624
9.00048 -0.0124639 -0.000701745
9.10278 -0.0121826 -0.000677978
9.20518 -0.0119105 -0.00065525
9.30769 -0.0116471 -0.000633515
9.4103 -0.0113922 -0.000612709
9.51301 -0.0111453 -0.000592794
9.61583 -0.0109062 -0.000573712
9.71877 -0.0106744 -0.000555429
9.82181 -0.0104498 -0.000537895
9.92496 -0.0102319 -0.000521081
10.0282 -0.0100206 -0.000504941
10.1316 -0.00981557 -0.00048945
10.2351 -0.00961654 -0.000474569
10.3387 -0.00942331 -0.000460275
10.4425 -0.00923564 -0.000446531
10.5463 -0.00905333 -0.000433319
10.6503 -0.00887617 -0.000420607
10.7545 -0.00870396 -0.000408377
10.8587 -0.00853652 -0.000396602
10.9631 -0.00837368 -0.000385265
11.0676 -0.00821527 -0.000374341
11.1722 -0.00806113 -0.000363816
11.277 -0.00791111 -0.000353668
11.3819 -0.00776505 -0.000343885
11.487 -0.00762282 -0.000334446
11.5922 -0.00748429 -0.00032534
11.6975 -0.00734932 -0.000316549
11.803 -0.00721781 -0.000308063
11.9086 -0.00708962 -0.000299864
12.0144 -0.00696464 -0.000291946
12.1204 -0.00684277 -0.000284292
12.2265 -0.00672391 -0.000276895
12.3327 -0.00660796 -0.000269741
12.4391 -0.00649481 -0.000262823
12.5457 -0.00638439 -0.000256129
12.6524 -0.0062766 -0.000249652
12.7593 -0.00617136 -0.000243381
12.8664 -0.00606859 -0.000237311
12.9737 -0.00596821 -0.000231431
13.0811 -0.00587015 -0.000225736
13.1887 -0.00577433 -0.000220217
13.2965 -0.00568068 -0.000214869
13.4044 -0.00558915 -0.000209683
13.5126 -0.00549967 -0.000204656
13.6209 -0.00541217 -0.000199779
13.7294 -0.00532659 -0.000195049
13.8382 -0.00524289 -0.000190458
13.9471 -0.005161 -0.000186003
14.0562 -0.00508087 -0.000181678
14.1655 -0.00500245 -0.000177479
14.275 -0.00492569 -0.000173401
14.3848 -0.00485055 -0.00016944
14.4947 -0.00477697 -0.000165591
14.6049 -0.00470492 -0.000161851
14.7152 -0.00463436 -0.000158216
14.8258 -0.00456523 -0.000154682
14.9367 -0.0044975 -0.000151246
15.0477 -0.00443113 -0.000147904
15.159 -0.00436609 -0.000144653
15.2705 -0.00430234 -0.000141491
15.3823 -0.00423985 -0.000138413
15.4943 -0.00417857 -0.000135418
15.6066 -0.00411849 -0.000132502
15.7191 -0.00405956 -0.000129664
15.8319 -0.00400176 -0.000126899
15.9449 -0.00394505 -0.000124207
16.0582 -0.00388942 -0.000121584
16.1717 -0.00383482 -0.00011903
16.2856 -0.00378125 -0.000116539
16.3997 -0.00372866 -0.000114113
16.5141 -0.00367703 -0.000111747
16.6288 -0.00362635 -0.000109441
16.7437 -0.00357658 -0.000107192
16.859 -0.00352771 -0.000105
16.9746 -0.0034797 -0.00010286
17.0905 -0.00343255 -0.000100774
17.2067 -0.00338622 -9.87373e-05
17.3232 -0.00334071 -9.67506e-05
17.4401 -0.00329598 -9.48111e-05
17.5572 -0.00325202 -9.29183e-05
17.6748 -0.00320882 -9.10699e-05
17.7926 -0.00316634 -8.92656e-05
17.9108 -0.00312459 -8.7503e-05
18.0294 -0.00308353 -8.5782e-05
18.1483 -0.00304316 -8.41003e-05
18.2676 -0.00300345 -8.24577e-05
18.3873 -0.00296439 -8.08522e-05
18.5074 -0.00292597 -7.92836e-05
18.6278 -0.00288817 -7.77501e-05
18.7487 -0.00285097 -7.62514e-05
18.8699 -0.00281437 -7.47857e-05
18.9916 -0.00277835 -7.33529e-05
19.1137 -0.00274289 -7.19514e-05
19.2362 -0.00270799 -7.05809e-05
19.3592 -0.00267362 -6.92399e-05
19.4826 -0.00263978 -6.79283e-05
19.6065 -0.00260646 -6.66446e-05
19.7309 -0.00257364 -6.53887e-05
19.8557 -0.00254132 -6.41592e-05
19.9811 -0.00250948 -6.29559e-05
20.1069 -0.0024781 -6.17777e-05
20.2333 -0.00244719 -6.06243e-05
20.3602 -0.00241673 -5.94945e-05
20.4876 -0.00238671 -5.83884e-05
20.6156 -0.00235712 -5.73046e-05
20.7441 -0.00232794 -5.62431e-05
20.8732 -0.00229918 -5.52029e-05
21.0029 -0.00227082 -5.41838e-05
21.1332 -0.00224285 -5.31848e-05
21.2642 -0.00221527 -5.22059e-05
21.3958 -0.00218806 -5.1246e-05
21.528 -0.00216122 -5.03052e-05
21.6609 -0.00213473 -4.93823e-05
21.7945 -0.0021086 -4.84776e-05
21.9288 -0.00208281 -4.75899e-05
22.0639 -0.00205735 -4.67194e-05
22.1997 -0.00203222 -4.58651e-05
22.3363 -0.0020074 -4.50271e-05
22.4736 -0.0019829 -4.42044e-05
22.6118 -0.0019587 -4.33971e-05
22.7509 -0.0019348 -4.26044e-05
22.8908 -0.00191119 -4.18264e-05
23.0316 -0.00188786 -4.10621e-05
23.1733 -0.0018648 -4.03117e-05
23.316 -0.00184201 -3.95743e-05
23.4597 -0.00181949 -3.88502e-05
23.6044 -0.00179721 -3.81383e-05
23.7502 -0.00177519 -3.7439e-05
23.8971 -0.0017534 -3.67513e-05
24.0451 -0.00173185 -3.60755e-05
24.1944 -0.00171053 -3.54106e-05
24.3448 -0.00168942 -3.47569e-05
24.4966 -0.00166853 -3.41137e-05
24.6496 -0.00164785 -3.34809e-05
24.8041 -0.00162736 -3.28579e-05
24.9601 -0.00160707 -3.22449e-05
25.1175 -0.00158696 -3.1641e-05
25.2766 -0.00156702 -3.10465e-05
25.4373 -0.00154726 -3.04605e-05
25.5998 -0.00152766 -2.98832e-05
25.7641 -0.00150821 -2.93139e-05
25.9304 -0.0014889 -2.87526e-05
26.0988 -0.00146974 -2.81988e-05
26.2693 -0.0014507 -2.76523e-05
26.4421 -0.00143177 -2.71126e-05
26.6174 -0.00141296 -2.65797e-05
26.7954 -0.00139423 -2.60527e-05
26.9761 -0.0013756 -2.55318e-05
27.1598 -0.00135703 -2.50162e-05
27.3468 -0.00133851 -2.45059e-05
27.5373 -0.00132004 -2.39999e-05
27.7317 -0.00130158 -2.34982e-05
27.9302 -0.00128313 -2.29998e-05
28.1333 -0.00126465 -2.25046e-05
28.3415 -0.00124612 -2.20114e-05
28.5554 -0.0012275 -2.15198e-05
28.7758 -0.00120876 -2.10285e-05
29.0035 -0.00118984 -2.05365e-05
29.2396 -0.00117068 -2.00421e-05
29.4858 -0.0011512 -1.95437e-05
29.7441 -0.00113127 -1.90382e-05
30.0173 -0.00111075 -1.85224e-05
30.3101 -0.00108938 -1.79902e-05
30.6297 -0.00106675 -1.74324e-05
30.9905 -0.00104203 -1.68298e-05
31.4301 -0.00101307 -1.61329e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1Quantum/GAp_FRG.txt <==
-31.4301 -0.00101373 1.61421e-05
-30.9905 -0.00104275 1.68296e-05
-30.6297 -0.00106751 1.74267e-05
-30.3101 -0.00109017 1.79895e-05
-30.0173 -0.00111156 1.8519e-05
-29.7441 -0.0011321 1.90325e-05
-29.4858 -0.00115205 1.95379e-05
-29.2396 -0.00117156 2.00364e-05
-29.0035 -0.00119074 2.05286e-05
-28.7758 -0.00120969 2.10219e-05
-28.5554 -0.00122845 2.15116e-05
-28.3415 -0.00124709 2.20051e-05
-28.1333 -0.00126564 2.24983e-05
-27.9302 -0.00128415 2.29962e-05
-27.7317 -0.00130264 2.34959e-05
-27.5373 -0.00132112 2.40004e-05
-27.3468 -0.00133963 2.45078e-05
-27.1598 -0.00135818 2.50212e-05
-26.9761 -0.00137678 2.55382e-05
-26.7954 -0.00139545 2.60625e-05
-26.6174 -0.00141421 2.65911e-05
-26.4421 -0.00143306 2.71283e-05
-26.2693 -0.00145202 2.76704e-05
-26.0988 -0.0014711 2.82217e-05
-25.9304 -0.00149031 2.87781e-05
-25.7641 -0.00150965 2.93444e-05
-25.5998 -0.00152915 2.99167e-05
-25.4373 -0.00154879 3.04995e-05
-25.2766 -0.0015686 3.10886e-05
-25.1175 -0.00158858 3.16884e-05
-24.9601 -0.00160874 3.22952e-05
-24.8041 -0.00162908 3.29134e-05
-24.6496 -0.00164961 3.35395e-05
-24.4966 -0.00167035 3.41772e-05
-24.3448 -0.00169129 3.48232e-05
-24.1944 -0.00171244 3.5482e-05
-24.0451 -0.00173382 3.61505e-05
-23.8971 -0.00175542 3.68321e-05
-23.7502 -0.00177726 3.75229e-05
-23.6044 -0.00179935 3.8227e-05
-23.4597 -0.00182168 3.89414e-05
-23.316 -0.00184427 3.9671e-05
-23.1733 -0.00186711 4.04115e-05
-23.0316 -0.00189023 4.11671e-05
-22.8908 -0.00191363 4.19338e-05
-22.7509 -0.00193731 4.27173e-05
-22.6118 -0.00196128 4.3513e-05
-22.4736 -0.00198554 4.43262e-05
-22.3363 -0.00201011 4.51512e-05
-22.1997 -0.00203499 4.59938e-05
-22.0639 -0.0020602 4.68503e-05
-21.9288 -0.00208574 4.77268e-05
-21.7945 -0.00211161 4.86181e-05
-21.6609 -0.00213783 4.95292e-05
-21.528 -0.0021644 5.04547e-05
-21.3958 -0.00219133 5.14013e-05
-21.2642 -0.00221862 5.23645e-05
-21.1332 -0.0022463 5.33502e-05
-21.0029 -0.00227435 5.43521e-05
-20.8732 -0.0023028 5.53769e-05
-20.7441 -0.00233165 5.64194e-05
-20.6156 -0.00236092 5.74874e-05
-20.4876 -0.00239062 5.85747e-05
-20.3602 -0.00242074 5.96873e-05
-20.2333 -0.00245131 6.08187e-05
-20.1069 -0.00248232 6.19764e-05
-19.9811 -0.0025138 6.3155e-05
-19.8557 -0.00254575 6.43623e-05
-19.7309 -0.00257817 6.5592e-05
-19.6065 -0.00261109 6.68509e-05
-19.4826 -0.00264451 6.81321e-05
-19.3592 -0.00267845 6.94438e-05
-19.2362 -0.00271293 7.07795e-05
-19.1137 -0.00274794 7.21463e-05
-18.9916 -0.00278351 7.35361e-05
-18.8699 -0.00281963 7.49563e-05
-18.7487 -0.00285632 7.63999e-05
-18.6278 -0.0028936 7.78776e-05
-18.5074 -0.00293147 7.93839e-05
-18.3873 -0.00296996 8.09287e-05
-18.2676 -0.00300908 8.25038e-05
-18.1483 -0.00304884 8.41194e-05
-18.0294 -0.00308928 8.57675e-05
-17.9108 -0.0031304 8.74581e-05
-17.7926 -0.00317223 8.91823e-05
-17.6748 -0.00321476 9.095e-05
-17.5572 -0.003258 9.27523e-05
-17.4401 -0.00330198 9.46022e-05
-17.3232 -0.00334671 9.6493e-05
-17.2067 -0.00339222 9.84394e-05
-17.0905 -0.00343853 0.000100432
-16.9746 -0.00348567 0.000102484
-16.859 -0.00353366 0.000104583
-16.7437 -0.00358252 0.000106743
-16.6288 -0.00363228 0.000108951
-16.5141 -0.00368295 0.000111221
-16.3997 -0.00373454 0.00011354
-16.2856 -0.00378708 0.000115925
-16.1717 -0.0038406 0.000118369
-16.0582 -0.00389512 0.000120891
-15.9449 -0.0039507 0.000123479
-15.8319 -0.00400736 0.000126148
-15.7191 -0.00406513 0.000128882
-15.6066 -0.00412404 0.0001317
-15.4943 -0.00418413 0.000134586
-15.3823 -0.0042454 0.000137556
-15.2705 -0.00430788 0.000140596
-15.159 -0.00437161 0.00014373
-15.0477 -0.00443664 0.000146949
-14.9367 -0.00450302 0.000150277
-14.8258 -0.00457081 0.000153702
-14.7152 -0.00464005 0.000157245
-14.6049 -0.00471076 0.000160885
-14.4947 -0.00478299 0.000164647
-14.3848 -0.00485675 0.000168512
-14.275 -0.00493208 0.000172507
-14.1655 -0.00500903 0.000176612
-14.0562 -0.00508765 0.000180856
-13.9471 -0.00516804 0.000185225
-13.8382 -0.00525026 0.00018975
-13.7294 -0.00533437 0.000194411
-13.6209 -0.00542041 0.000199239
-13.5126 -0.00550843 0.000204208
-13.4044 -0.00559845 0.000209349
-13.2965 -0.00569052 0.000214639
-13.1887 -0.00578472 0.000220114
-13.0811 -0.00588112 0.00022576
-12.9737 -0.00597983 0.000231619
-12.8664 -0.00608094 0.000237663
-12.7593 -0.00618454 0.000243932
-12.6524 -0.00629069 0.000250402
-12.5457 -0.00639944 0.000257105
-12.4391 -0.00651087 0.000264011
-12.3327 -0.00662504 0.000271172
-12.2265 -0.00674205 0.000278555
-12.1204 -0.00686199 0.000286209
-12.0144 -0.006985 0.000294119
-11.9086 -0.00711118 0.000302336
-11.803 -0.00724065 0.000310828
-11.6975 -0.00737354 0.000319646
-11.5922 -0.00750991 0.000328754
-11.487 -0.00764986 0.000338212
-11.3819 -0.00779355 0.000348009
-11.277 -0.00794111 0.000358212
-11.1722 -0.00809272 0.00036878
-11.0676 -0.00824857 0.000379794
-10.9631 -0.00840879 0.00039121
-10.8587 -0.00857349 0.000403085
-10.7545 -0.0087429 0.000415409
-10.6503 -0.00891719 0.000428313
-10.5463 -0.00909655 0.000441717
-10.4425 -0.00928125 0.000455687
-10.3387 -0.00947155 0.000470235
-10.2351 -0.00966756 0.000485442
-10.1316 -0.00986958 0.000501237
-10.0282 -0.0100779 0.000517823
-9.92496 -0.0102928 0.000535191
-9.82181 -0.0105145 0.000553349
-9.71877 -0.0107433 0.000572303
-9.61583 -0.0109796 0.000592233
-9.51301 -0.0112235 0.000613013
-9.4103 -0.0114756 0.000634852
-9.30769 -0.011736 0.000657753
-9.20518 -0.0120051 0.00068183
-9.10278 -0.0122834 0.00070696
-9.00048 -0.0125713 0.000733248
-8.89828 -0.012869 0.000760491
-8.79618 -0.013177 0.000788805
-8.69417 -0.0134958 0.000818117
-8.59226 -0.0138261 0.000848614
-8.49044 -0.0141684 0.000880204
-8.38872 -0.0145234 0.000913131
-8.28708 -0.0148917 0.00094739
-8.18554 -0.0152742 0.000983329
-8.08408 -0.0156716 0.0010209
-7.98271 -0.0160846 0.00106052
-7.88143 -0.016514 0.00110217
-7.78023 -0.0169605 0.00114622
-7.67911 -0.0174251 0.00119275
-7.57807 -0.0179091 0.00124226
-7.47712 -0.0184136 0.00129459
-7.37624 -0.0189393 0.00135011
-7.27544 -0.0194865 0.0014086
-7.17471 -0.0200565 0.00147048
-7.07406 -0.0206513 0.00153587
-6.97348 -0.0212727 0.00160517
-6.87298 -0.0219218 0.00167779
-6.77254 -0.0225991 0.00175429
-6.67218 -0.0233064 0.00183466
-6.57188 -0.0240463 0.00191985
-6.47166 -0.0248215 0.00201014
-6.37149 -0.0256339 0.00210628
-6.2714 -0.0264858 0.00220815
-6.17136 -0.0273801 0.00231741
-6.07139 -0.0283202 0.00243412
-5.97148 -0.0293094 0.00255926
-5.87163 -0.030351 0.00269331
-5.77184 -0.0314488 0.00283754
-5.67211 -0.0326077 0.00299167
-5.57243 -0.0338323 0.00315808
-5.47281 -0.0351284 0.00333697
-5.37325 -0.0365025 0.00353023
-5.27373 -0.0379611 0.0037392
-5.17427 -0.0395116 0.00396666
-5.07487 -0.0411632 0.00421375
-4.97551 -0.0429248 0.00448684
-4.8762 -0.0448079 0.0047884
-4.77694 -0.0468238 0.00512387
-4.67772 -0.0489844 0.0055014
-4.57855 -0.0513039 0.00593269
-4.47943 -0.0537976 0.0064226
-4.38035 -0.0564766 0.00698614
-4.28131 -0.0593548 0.00763536
-4.18232 -0.0624458 0.00838411
-4.08336 -0.0657583 0.00924388
-3.98445 -0.0692973 0.0102266
-3.88557 -0.0730777 0.011317
-3.78673 -0.077122 0.0124985
-3.68793 -0.0814825 0.0137495
-3.58916 -0.0862506 0.01507
-3.49043 -0.091525 0.0164855
-3.39173 -0.0973968 0.0180553
-3.29307 -0.10396 0.0198422
-3.19443 -0.111312 0.0219374
-3.09583 -0.119564 0.0244186
-2.99725 -0.128842 0.0274014
-2.89871 -0.139315 0.0310068
-2.80019 -0.151183 0.035425
-2.7017 -0.164691 0.0408689
-2.60323 -0.180123 0.0476639
-2.50479 -0.19785 0.0562095
-2.40638 -0.218308 0.067131
-2.30798 -0.242027 0.0812256
-2.20961 -0.269581 0.099697
-2.11126 -0.301685 0.124198
-2.01293 -0.338991 0.157333
-1.91462 -0.382022 0.202719
-1.81632 -0.430565 0.266047
-1.71804 -0.483072 0.356103
-1.61978 -0.532782 0.487442
-1.52154 -0.558927 0.681186
-1.42331 -0.504043 0.951495
-1.32509 -0.272841 1.24531
-1.22689 0.148323 1.38567
-1.12869 0.569168 1.25844
-1.03051 0.812798 0.983817
-0.932337 0.895011 0.716129
-0.834173 0.889285 0.508747
-0.736016 0.849712 0.361415
-0.637867 0.802275 0.258935
-0.539723 0.758306 0.186379
-0.441585 0.721426 0.133816
-0.343451 0.692914 0.0939305
-0.24532 0.672301 0.0623774
-0.147191 0.65891 0.0355851
-0.0490634 0.652227 0.0116318
0.0490634 0.652227 -0.0116318
0.147191 0.65891 -0.0355851
0.24532 0.672301 -0.0623774
0.343451 0.692914 -0.0939305
0.441585 0.721426 -0.133816
0.539723 0.758306 -0.186379
0.637867 0.802275 -0.258935
0.736016 0.849712 -0.361415
0.834173 0.889285 -0.508747
0.932337 0.895011 -0.716129
1.03051 0.812798 -0.983817
1.12869 0.569168 -1.25844
1.22689 0.148323 -1.38567
1.32509 -0.272841 -1.24531
1.42331 -0.504043 -0.951495
1.52154 -0.558927 -0.681186
1.61978 -0.532782 -0.487442
1.71804 -0.483072 -0.356103
1.81632 -0.430565 -0.266047
1.91462 -0.382022 -0.202719
2.01293 -0.338991 -0.157333
2.11126 -0.301685 -0.124198
2.20961 -0.269581 -0.099697
2.30798 -0.242027 -0.0812256
2.40638 -0.218308 -0.067131
2.50479 -0.19785 -0.0562095
2.60323 -0.180123 -0.0476639
2.7017 -0.164691 -0.0408689
2.80019 -0.151183 -0.035425
2.89871 -0.139315 -0.0310068
2.99725 -0.128842 -0.0274014
3.09583 -0.119564 -0.0244186
3.19443 -0.111312 -0.0219374
3.29307 -0.10396 -0.0198422
3.39173 -0.0973968 -0.0180553
3.49043 -0.091525 -0.0164855
3.58916 -0.0862506 -0.01507
3.68793 -0.0814825 -0.0137495
3.78673 -0.077122 -0.0124985
3.88557 -0.0730777 -0.011317
3.98445 -0.0692973 -0.0102266
4.08336 -0.0657583 -0.00924388
4.18232 -0.0624458 -0.00838411
4.28131 -0.0593548 -0.00763536
4.38035 -0.0564766 -0.00698614
4.47943 -0.0537976 -0.0064226
4.57855 -0.0513039 -0.00593269
4.67772 -0.0489844 -0.0055014
4.77694 -0.0468238 -0.00512387
4.8762 -0.0448079 -0.0047884
4.97551 -0.0429248 -0.00448684
5.07487 -0.0411632 -0.00421375
5.17427 -0.0395116 -0.00396666
5.27373 -0.0379611 -0.0037392
5.37325 -0.0365025 -0.00353023
5.47281 -0.0351284 -0.00333697
5.57243 -0.0338323 -0.00315808
5.67211 -0.0326077 -0.00299167
5.77184 -0.0314488 -0.00283754
5.87163 -0.030351 -0.00269331
5.97148 -0.0293094 -0.00255926
6.07139 -0.0283202 -0.00243412
6.17136 -0.0273801 -0.00231741
6.2714 -0.0264858 -0.00220815
6.37149 -0.0256339 -0.00210628
6.47166 -0.0248215 -0.00201014
6.57188 -0.0240463 -0.00191985
6.67218 -0.0233064 -0.00183466
6.77254 -0.0225991 -0.00175429
6.87298 -0.0219218 -0.00167779
6.97348 -0.0212727 -0.00160517
7.07406 -0.0206513 -0.00153587
7.17471 -0.0200565 -0.00147048
7.27544 -0.0194865 -0.0014086
7.37624 -0.0189393 -0.00135011
7.47712 -0.0184136 -0.00129459
7.57807 -0.0179091 -0.00124226
7.67911 -0.0174251 -0.00119275
7.78023 -0.0169605 -0.00114622
7.88143 -0.016514 -0.00110217
7.98271 -0.0160846 -0.00106052
8.08408 -0.0156716 -0.0010209
8.18554 -0.0152742 -0.000983329
8.28708 -0.0148917 -0.00094739
8.38872 -0.0145234 -0.000913131
8.49044 -0.0141684 -0.000880204
8.59226 -0.0138261 -0.000848614
8.69417 -0.0134958 -0.000818117
8.79618 -0.013177 -0.000788805
8.89828 -0.012869 -0.000760491
9.00048 -0.0125713 -0.000733248
9.10278 -0.0122834 -0.00070696
9.20518 -0.0120051 -0.00068183
9.30769 -0.011736 -0.000657753
9.4103 -0.0114756 -0.000634852
9.51301 -0.0112235 -0.000613013
9.61583 -0.0109796 -0.000592233
9.71877 -0.0107433 -0.000572303
9.82181 -0.0105145 -0.000553349
9.92496 -0.0102928 -0.000535191
10.0282 -0.0100779 -0.000517823
10.1316 -0.00986958 -0.000501237
10.2351 -0.00966756 -0.000485442
10.3387 -0.00947155 -0.000470235
10.4425 -0.00928125 -0.000455687
10.5463 -0.00909655 -0.000441717
10.6503 -0.00891719 -0.000428313
10.7545 -0.0087429 -0.000415409
10.8587 -0.00857349 -0.000403085
10.9631 -0.00840879 -0.00039121
11.0676 -0.00824857 -0.000379794
11.1722 -0.00809272 -0.00036878
11.277 -0.00794111 -0.000358212
11.3819 -0.00779355 -0.000348009
11.487 -0.00764986 -0.000338212
11.5922 -0.00750991 -0.000328754
11.6975 -0.00737354 -0.000319646
11.803 -0.00724065 -0.000310828
11.9086 -0.00711118 -0.000302336
12.0144 -0.006985 -0.000294119
12.1204 -0.00686199 -0.000286209
12.2265 -0.00674205 -0.000278555
12.3327 -0.00662504 -0.000271172
12.4391 -0.00651087 -0.000264011
12.5457 -0.00639944 -0.000257105
12.6524 -0.00629069 -0.000250402
12.7593 -0.00618454 -0.000243932
12.8664 -0.00608094 -0.000237663
12.9737 -0.00597983 -0.000231619
13.0811 -0.00588112 -0.00022576
13.1887 -0.00578472 -0.000220114
13.2965 -0.00569052 -0.000214639
13.4044 -0.00559845 -0.000209349
13.5126 -0.00550843 -0.000204208
13.6209 -0.00542041 -0.000199239
13.7294 -0.00533437 -0.000194411
13.8382 -0.00525026 -0.00018975
13.9471 -0.00516804 -0.000185225
14.0562 -0.00508765 -0.000180856
14.1655 -0.00500903 -0.000176612
14.275 -0.00493208 -0.000172507
14.3848 -0.00485675 -0.000168512
14.4947 -0.00478299 -0.000164647
14.6049 -0.00471076 -0.000160885
14.7152 -0.00464005 -0.000157245
14.8258 -0.00457081 -0.000153702
14.9367 -0.00450302 -0.000150277
15.0477 -0.00443664 -0.000146949
15.159 -0.00437161 -0.00014373
15.2705 -0.00430788 -0.000140596
15.3823 -0.0042454 -0.000137556
15.4943 -0.00418413 -0.000134586
15.6066 -0.00412404 -0.0001317
15.7191 -0.00406513 -0.000128882
15.8319 -0.00400736 -0.000126148
15.9449 -0.0039507 -0.000123479
16.0582 -0.00389512 -0.000120891
16.1717 -0.0038406 -0.000118369
16.2856 -0.00378708 -0.000115925
16.3997 -0.00373454 -0.00011354
16.5141 -0.00368295 -0.000111221
16.6288 -0.00363228 -0.000108951
16.7437 -0.00358252 -0.000106743
16.859 -0.00353366 -0.000104583
16.9746 -0.00348567 -0.000102484
17.0905 -0.00343853 -0.000100432
17.2067 -0.00339222 -9.84394e-05
17.3232 -0.00334671 -9.6493e-05
17.4401 -0.00330198 -9.46022e-05
17.5572 -0.003258 -9.27523e-05
17.6748 -0.00321476 -9.095e-05
17.7926 -0.00317223 -8.91823e-05
17.9108 -0.0031304 -8.74581e-05
18.0294 -0.00308928 -8.57675e-05
18.1483 -0.00304884 -8.41194e-05
18.2676 -0.00300908 -8.25038e-05
18.3873 -0.00296996 -8.09287e-05
18.5074 -0.00293147 -7.93839e-05
18.6278 -0.0028936 -7.78776e-05
18.7487 -0.00285632 -7.63999e-05
18.8699 -0.00281963 -7.49563e-05
18.9916 -0.00278351 -7.35361e-05
19.1137 -0.00274794 -7.21463e-05
19.2362 -0.00271293 -7.07795e-05
19.3592 -0.00267845 -6.94438e-05
19.4826 -0.00264451 -6.81321e-05
19.6065 -0.00261109 -6.68509e-05
19.7309 -0.00257817 -6.5592e-05
19.8557 -0.00254575 -6.43623e-05
19.9811 -0.0025138 -6.3155e-05
20.1069 -0.00248232 -6.19764e-05
20.2333 -0.00245131 -6.08187e-05
20.3602 -0.00242074 -5.96873e-05
20.4876 -0.00239062 -5.85747e-05
20.6156 -0.00236092 -5.74874e-05
20.7441 -0.00233165 -5.64194e-05
20.8732 -0.0023028 -5.53769e-05
21.0029 -0.00227435 -5.43521e-05
21.1332 -0.0022463 -5.33502e-05
21.2642 -0.00221862 -5.23645e-05
21.3958 -0.00219133 -5.14013e-05
21.528 -0.0021644 -5.04547e-05
21.6609 -0.00213783 -4.95292e-05
21.7945 -0.00211161 -4.86181e-05
21.9288 -0.00208574 -4.77268e-05
22.0639 -0.0020602 -4.68503e-05
22.1997 -0.00203499 -4.59938e-05
22.3363 -0.00201011 -4.51512e-05
22.4736 -0.00198554 -4.43262e-05
22.6118 -0.00196128 -4.3513e-05
22.7509 -0.00193731 -4.27173e-05
22.8908 -0.00191363 -4.19338e-05
23.0316 -0.00189023 -4.11671e-05
23.1733 -0.00186711 -4.04115e-05
23.316 -0.00184427 -3.9671e-05
23.4597 -0.00182168 -3.89414e-05
23.6044 -0.00179935 -3.8227e-05
23.7502 -0.00177726 -3.75229e-05
23.8971 -0.00175542 -3.68321e-05
24.0451 -0.00173382 -3.61505e-05
24.1944 -0.00171244 -3.5482e-05
24.3448 -0.00169129 -3.48232e-05
24.4966 -0.00167035 -3.41772e-05
24.6496 -0.00164961 -3.35395e-05
24.8041 -0.00162908 -3.29134e-05
24.9601 -0.00160874 -3.22952e-05
25.1175 -0.00158858 -3.16884e-05
25.2766 -0.0015686 -3.10886e-05
25.4373 -0.00154879 -3.04995e-05
25.5998 -0.00152915 -2.99167e-05
25.7641 -0.00150965 -2.93444e-05
25.9304 -0.00149031 -2.87781e-05
26.0988 -0.0014711 -2.82217e-05
26.2693 -0.00145202 -2.76704e-05
26.4421 -0.00143306 -2.71283e-05
26.6174 -0.00141421 -2.65911e-05
26.7954 -0.00139545 -2.60625e-05
26.9761 -0.00137678 -2.55382e-05
27.1598 -0.00135818 -2.50212e-05
27.3468 -0.00133963 -2.45078e-05
27.5373 -0.00132112 -2.40004e-05
27.7317 -0.00130264 -2.34959e-05
27.9302 -0.00128415 -2.29962e-05
28.1333 -0.00126564 -2.24983e-05
28.3415 -0.00124709 -2.20051e-05
28.5554 -0.00122845 -2.15116e-05
28.7758 -0.00120969 -2.10219e-05
29.0035 -0.00119074 -2.05286e-05
29.2396 -0.00117156 -2.00364e-05
29.4858 -0.00115205 -1.95379e-05
29.7441 -0.0011321 -1.90325e-05
30.0173 -0.00111156 -1.8519e-05
30.3101 -0.00109017 -1.79895e-05
30.6297 -0.00106751 -1.74267e-05
30.9905 -0.00104275 -1.68296e-05
31.4301 -0.00101373 -1.61421e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1Quantum/GRpOneLoop.txt <==
-31.4301 -0.00101417 -1.61678e-05
-30.9905 -0.0010432 -1.68675e-05
-30.6297 -0.00106798 -1.74724e-05
-30.3101 -0.00109066 -1.80325e-05
-30.0173 -0.00111208 -1.85668e-05
-29.7441 -0.00113265 -1.90848e-05
-29.4858 -0.00115262 -1.95922e-05
-29.2396 -0.00117216 -2.00928e-05
-29.0035 -0.00119136 -2.05892e-05
-28.7758 -0.00121033 -2.10833e-05
-28.5554 -0.00122913 -2.15767e-05
-28.3415 -0.00124779 -2.20706e-05
-28.1333 -0.00126637 -2.25659e-05
-27.9302 -0.0012849 -2.30635e-05
-27.7317 -0.00130341 -2.3564e-05
-27.5373 -0.00132191 -2.40682e-05
-27.3468 -0.00134044 -2.45765e-05
-27.1598 -0.00135901 -2.50894e-05
-26.9761 -0.00137763 -2.56074e-05
-26.7954 -0.00139633 -2.6131e-05
-26.6174 -0.0014151 -2.66605e-05
-26.4421 -0.00143398 -2.71962e-05
-26.2693 -0.00145296 -2.77386e-05
-26.0988 -0.00147206 -2.8288e-05
-25.9304 -0.00149129 -2.88447e-05
-25.7641 -0.00151066 -2.94091e-05
-25.5998 -0.00153017 -2.99814e-05
-25.4373 -0.00154984 -3.0562e-05
-25.2766 -0.00156967 -3.11511e-05
-25.1175 -0.00158967 -3.17491e-05
-24.9601 -0.00160985 -3.23563e-05
-24.8041 -0.00163021 -3.29731e-05
-24.6496 -0.00165077 -3.35996e-05
-24.4966 -0.00167153 -3.42362e-05
-24.3448 -0.0016925 -3.48832e-05
-24.1944 -0.00171368 -3.5541e-05
-24.0451 -0.00173508 -3.62098e-05
-23.8971 -0.00175671 -3.689e-05
-23.7502 -0.00177858 -3.75819e-05
-23.6044 -0.00180069 -3.82858e-05
-23.4597 -0.00182305 -3.90021e-05
-23.316 -0.00184567 -3.97312e-05
-23.1733 -0.00186854 -4.04733e-05
-23.0316 -0.00189169 -4.12288e-05
-22.8908 -0.00191512 -4.19982e-05
-22.7509 -0.00193883 -4.27817e-05
-22.6118 -0.00196283 -4.35798e-05
-22.4736 -0.00198713 -4.43929e-05
-22.3363 -0.00201174 -4.52213e-05
-22.1997 -0.00203666 -4.60656e-05
-22.0639 -0.0020619 -4.6926e-05
-21.9288 -0.00208747 -4.78031e-05
-21.7945 -0.00211338 -4.86972e-05
-21.6609 -0.00213964 -4.9609e-05
-21.528 -0.00216624 -5.05387e-05
-21.3958 -0.00219321 -5.1487e-05
-21.2642 -0.00222055 -5.24543e-05
-21.1332 -0.00224826 -5.34412e-05
-21.0029 -0.00227637 -5.44481e-05
-20.8732 -0.00230487 -5.54756e-05
-20.7441 -0.00233377 -5.65243e-05
-20.6156 -0.00236309 -5.75948e-05
-20.4876 -0.00239283 -5.86876e-05
-20.3602 -0.00242301 -5.98034e-05
-20.2333 -0.00245363 -6.09429e-05
-20.1069 -0.00248471 -6.21065e-05
-19.9811 -0.00251625 -6.32951e-05
-19.8557 -0.00254826 -6.45094e-05
-19.7309 -0.00258077 -6.575e-05
-19.6065 -0.00261376 -6.70177e-05
-19.4826 -0.00264727 -6.83132e-05
-19.3592 -0.0026813 -6.96374e-05
-19.2362 -0.00271587 -7.09911e-05
-19.1137 -0.00275098 -7.23751e-05
-18.9916 -0.00278664 -7.37902e-05
-18.8699 -0.00282288 -7.52375e-05
-18.7487 -0.00285971 -7.67178e-05
-18.6278 -0.00289713 -7.8232e-05
-18.5074 -0.00293517 -7.97813e-05
-18.3873 -0.00297383 -8.13665e-05
-18.2676 -0.00301314 -8.29888e-05
-18.1483 -0.00305311 -8.46493e-05
-18.0294 -0.00309374 -8.63492e-05
-17.9108 -0.00313508 -8.80895e-05
-17.7926 -0.00317711 -8.98716e-05
-17.6748 -0.00321988 -9.16967e-05
-17.5572 -0.00326338 -9.35661e-05
-17.4401 -0.00330765 -9.54812e-05
-17.3232 -0.00335269 -9.74433e-05
-17.2067 -0.00339853 -9.94541e-05
-17.0905 -0.0034452 -0.000101515
-16.9746 -0.0034927 -0.000103627
-16.859 -0.00354106 -0.000105793
-16.7437 -0.00359031 -0.000108014
-16.6288 -0.00364046 -0.000110291
-16.5141 -0.00369154 -0.000112628
-16.3997 -0.00374358 -0.000115024
-16.2856 -0.00379659 -0.000117483
-16.1717 -0.0038506 -0.000120007
-16.0582 -0.00390565 -0.000122597
-15.9449 -0.00396175 -0.000125256
-15.8319 -0.00401893 -0.000127986
-15.7191 -0.00407723 -0.00013079
-15.6066 -0.00413668 -0.00013367
-15.4943 -0.0041973 -0.000136629
-15.3823 -0.00425912 -0.000139669
-15.2705 -0.00432219 -0.000142793
-15.159 -0.00438653 -0.000146004
-15.0477 -0.00445218 -0.000149305
-14.9367 -0.00451918 -0.0001527
-14.8258 -0.00458756 -0.000156191
-14.7152 -0.00465737 -0.000159783
-14.6049 -0.00472865 -0.000163478
-14.4947 -0.00480143 -0.000167281
-14.3848 -0.00487576 -0.000171195
-14.275 -0.00495168 -0.000175225
-14.1655 -0.00502925 -0.000179375
-14.0562 -0.00510852 -0.000183649
-13.9471 -0.00518952 -0.000188052
-13.8382 -0.00527232 -0.000192589
-13.7294 -0.00535697 -0.000197265
-13.6209 -0.00544352 -0.000202085
-13.5126 -0.00553204 -0.000207056
-13.4044 -0.00562258 -0.000212182
-13.2965 -0.00571521 -0.00021747
-13.1887 -0.00581 -0.000222927
-13.0811 -0.005907 -0.000228559
-12.9737 -0.0060063 -0.000234373
-12.8664 -0.00610797 -0.000240378
-12.7593 -0.00621208 -0.000246579
-12.6524 -0.00631871 -0.000252987
-12.5457 -0.00642796 -0.000259608
-12.4391 -0.00653989 -0.000266453
-12.3327 -0.00665461 -0.000273531
-12.2265 -0.00677221 -0.000280852
-12.1204 -0.00689278 -0.000288426
-12.0144 -0.00701643 -0.000296264
-11.9086 -0.00714327 -0.000304379
-11.803 -0.00727341 -0.000312782
-11.6975 -0.00740696 -0.000321485
-11.5922 -0.00754405 -0.000330504
-11.487 -0.0076848 -0.000339852
-11.3819 -0.00782935 -0.000349544
-11.277 -0.00797783 -0.000359596
-11.1722 -0.00813039 -0.000370025
-11.0676 -0.00828719 -0.00038085
-10.9631 -0.00844838 -0.000392088
-10.8587 -0.00861413 -0.000403761
-10.7545 -0.00878462 -0.000415888
-10.6503 -0.00896003 -0.000428493
-10.5463 -0.00914054 -0.0004416
-10.4425 -0.00932638 -0.000455233
-10.3387 -0.00951774 -0.000469419
-10.2351 -0.00971485 -0.000484187
-10.1316 -0.00991795 -0.000499566
-10.0282 -0.0101273 -0.00051559
-9.92496 -0.0103431 -0.000532292
-9.82181 -0.0105657 -0.000549708
-9.71877 -0.0107953 -0.000567877
-9.61583 -0.0110324 -0.000586841
-9.51301 -0.011277 -0.000606643
-9.4103 -0.0115297 -0.000627331
-9.30769 -0.0117908 -0.000648955
-9.20518 -0.0120607 -0.000671568
-9.10278 -0.0123397 -0.000695227
-9.00048 -0.0126282 -0.000719996
-8.89828 -0.0129268 -0.000745938
-8.79618 -0.0132359 -0.000773126
-8.69417 -0.013556 -0.000801635
-8.59226 -0.0138876 -0.000831547
-8.49044 -0.0142313 -0.000862949
-8.38872 -0.0145878 -0.000895937
-8.28708 -0.0149575 -0.000930612
-8.18554 -0.0153413 -0.000967084
-8.08408 -0.0157398 -0.00100547
-7.98271 -0.0161539 -0.0010459
-7.88143 -0.0165843 -0.00108852
-7.78023 -0.0170319 -0.00113347
-7.67911 -0.0174977 -0.00118091
-7.57807 -0.0179827 -0.00123103
-7.47712 -0.0184879 -0.00128402
-7.37624 -0.0190146 -0.00134008
-7.27544 -0.0195639 -0.00139944
-7.17471 -0.0201372 -0.00146236
-7.07406 -0.0207359 -0.00152911
-6.97348 -0.0213616 -0.00159998
-6.87298 -0.0220159 -0.00167531
-6.77254 -0.0227006 -0.00175544
-6.67218 -0.0234177 -0.00184079
-6.57188 -0.0241693 -0.00193177
-6.47166 -0.0249577 -0.00202887
-6.37149 -0.0257853 -0.00213263
-6.2714 -0.0266547 -0.00224362
-6.17136 -0.027569 -0.0023625
-6.07139 -0.0285314 -0.00248999
-5.97148 -0.0295452 -0.00262691
-5.87163 -0.0306143 -0.00277414
-5.77184 -0.0317428 -0.00293269
-5.67211 -0.0329354 -0.00310369
-5.57243 -0.034197 -0.00328842
-5.47281 -0.0355331 -0.00348829
-5.37325 -0.03695 -0.00370493
-5.27373 -0.0384543 -0.00394016
-5.17427 -0.0400535 -0.00419606
-5.07487 -0.041756 -0.00447499
-4.97551 -0.0435711 -0.00477968
-4.8762 -0.045509 -0.00511321
-4.77694 -0.0475814 -0.00547918
-4.67772 -0.0498014 -0.00588171
-4.57855 -0.0521836 -0.0063256
-4.47943 -0.0547447 -0.00681645
-4.38035 -0.0575034 -0.0073608
-4.28131 -0.0604813 -0.00796634
-4.18232 -0.0637027 -0.00864218
-4.08336 -0.0671958 -0.00939913
-3.98445 -0.070993 -0.0102501
-3.88557 -0.0751315 -0.0112107
-3.78673 -0.079655 -0.0122997
-3.68793 -0.0846143 -0.0135401
-3.58916 -0.090069 -0.01496
-3.49043 -0.0960897 -0.0165946
-3.39173 -0.10276 -0.0184874
-3.29307 -0.110181 -0.0206938
-3.19443 -0.118473 -0.0232842
-3.09583 -0.127783 -0.0263498
-2.99725 -0.13829 -0.0300096
-2.89871 -0.150216 -0.0344219
-2.80019 -0.163837 -0.0398
-2.7017 -0.179498 -0.0464368
-2.60323 -0.197637 -0.054742
-2.50479 -0.218809 -0.0653021
-2.40638 -0.243726 -0.078977
-2.30798 -0.273293 -0.0970626
-2.20961 -0.308642 -0.121573
-2.11126 -0.351111 -0.155742
-2.01293 -0.402027 -0.204945
-1.91462 -0.461846 -0.278384
-1.81632 -0.527236 -0.392
-1.71804 -0.581969 -0.571916
-1.61978 -0.572359 -0.848767
-1.52154 -0.373943 -1.19771
-1.42331 0.101645 -1.39779
-1.32509 0.593032 -1.22139
-1.22689 0.813112 -0.871555
-1.12869 0.833382 -0.585254
-1.03051 0.783077 -0.397284
-0.932337 0.720381 -0.277926
-0.834173 0.663299 -0.200225
-0.736016 0.615757 -0.147544
-0.637867 0.577511 -0.110247
-0.539723 0.547338 -0.08269
-0.441585 0.523984 -0.0614545
-0.343451 0.50642 -0.044379
-0.24532 0.493868 -0.030028
-0.147191 0.485784 -0.0173898
-0.0490634 0.481826 -0.00569598
0.0490634 0.481826 0.00569598
0.147191 0.485784 0.0173898
0.24532 0.493868 0.030028
0.343451 0.50642 0.044379
0.441585 0.523984 0.0614545
0.539723 0.547338 0.08269
0.637867 0.577511 0.110247
0.736016 0.615757 0.147544
0.834173 0.663299 0.200225
0.932337 0.720381 0.277926
1.03051 0.783077 0.397284
1.12869 0.833382 0.585254
1.22689 0.813112 0.871555
1.32509 0.593032 1.22139
1.42331 0.101645 1.39779
1.52154 -0.373943 1.19771
1.61978 -0.572359 0.848767
1.71804 -0.581969 0.571916
1.81632 -0.527236 0.392
1.91462 -0.461846 0.278384
2.01293 -0.402027 0.204945
2.11126 -0.351111 0.155742
2.20961 -0.308642 0.121573
2.30798 -0.273293 0.0970626
2.40638 -0.243726 0.078977
2.50479 -0.218809 0.0653021
2.60323 -0.197637 0.054742
2.7017 -0.179498 0.0464368
2.80019 -0.163837 0.0398
2.89871 -0.150216 0.0344219
2.99725 -0.13829 0.0300096
3.09583 -0.127783 0.0263498
3.19443 -0.118473 0.0232842
3.29307 -0.110181 0.0206938
3.39173 -0.10276 0.0184874
3.49043 -0.0960897 0.0165946
3.58916 -0.090069 0.01496
3.68793 -0.0846143 0.0135401
3.78673 -0.079655 0.0122997
3.88557 -0.0751315 0.0112107
3.98445 -0.070993 0.0102501
4.08336 -0.0671958 0.00939913
4.18232 -0.0637027 0.00864218
4.28131 -0.0604813 0.00796634
4.38035 -0.0575034 0.0073608
4.47943 -0.0547447 0.00681645
4.57855 -0.0521836 0.0063256
4.67772 -0.0498014 0.00588171
4.77694 -0.0475814 0.00547918
4.8762 -0.045509 0.00511321
4.97551 -0.0435711 0.00477968
5.07487 -0.041756 0.00447499
5.17427 -0.0400535 0.00419606
5.27373 -0.0384543 0.00394016
5.37325 -0.03695 0.00370493
5.47281 -0.0355331 0.00348829
5.57243 -0.034197 0.00328842
5.67211 -0.0329354 0.00310369
5.77184 -0.0317428 0.00293269
5.87163 -0.0306143 0.00277414
5.97148 -0.0295452 0.00262691
6.07139 -0.0285314 0.00248999
6.17136 -0.027569 0.0023625
6.2714 -0.0266547 0.00224362
6.37149 -0.0257853 0.00213263
6.47166 -0.0249577 0.00202887
6.57188 -0.0241693 0.00193177
6.67218 -0.0234177 0.00184079
6.77254 -0.0227006 0.00175544
6.87298 -0.0220159 0.00167531
6.97348 -0.0213616 0.00159998
7.07406 -0.0207359 0.00152911
7.17471 -0.0201372 0.00146236
7.27544 -0.0195639 0.00139944
7.37624 -0.0190146 0.00134008
7.47712 -0.0184879 0.00128402
7.57807 -0.0179827 0.00123103
7.67911 -0.0174977 0.00118091
7.78023 -0.0170319 0.00113347
7.88143 -0.0165843 0.00108852
7.98271 -0.0161539 0.0010459
8.08408 -0.0157398 0.00100547
8.18554 -0.0153413 0.000967084
8.28708 -0.0149575 0.000930612
8.38872 -0.0145878 0.000895937
8.49044 -0.0142313 0.000862949
8.59226 -0.0138876 0.000831547
8.69417 -0.013556 0.000801635
8.79618 -0.0132359 0.000773126
8.89828 -0.0129268 0.000745938
9.00048 -0.0126282 0.000719996
9.10278 -0.0123397 0.000695227
9.20518 -0.0120607 0.000671568
9.30769 -0.0117908 0.000648955
9.4103 -0.0115297 0.000627331
9.51301 -0.011277 0.000606643
9.61583 -0.0110324 0.000586841
9.71877 -0.0107953 0.000567877
9.82181 -0.0105657 0.000549708
9.92496 -0.0103431 0.000532292
10.0282 -0.0101273 0.00051559
10.1316 -0.00991795 0.000499566
10.2351 -0.00971485 0.000484187
10.3387 -0.00951774 0.000469419
10.4425 -0.00932638 0.000455233
10.5463 -0.00914054 0.0004416
10.6503 -0.00896003 0.000428493
10.7545 -0.00878462 0.000415888
10.8587 -0.00861413 0.000403761
10.9631 -0.00844838 0.000392088
11.0676 -0.00828719 0.00038085
11.1722 -0.00813039 0.000370025
11.277 -0.00797783 0.000359596
11.3819 -0.00782935 0.000349544
11.487 -0.0076848 0.000339852
11.5922 -0.00754405 0.000330504
11.6975 -0.00740696 0.000321485
11.803 -0.00727341 0.000312782
11.9086 -0.00714327 0.000304379
12.0144 -0.00701643 0.000296264
12.1204 -0.00689278 0.000288426
12.2265 -0.00677221 0.000280852
12.3327 -0.00665461 0.000273531
12.4391 -0.00653989 0.000266453
12.5457 -0.00642796 0.000259608
12.6524 -0.00631871 0.000252987
12.7593 -0.00621208 0.000246579
12.8664 -0.00610797 0.000240378
12.9737 -0.0060063 0.000234373
13.0811 -0.005907 0.000228559
13.1887 -0.00581 0.000222927
13.2965 -0.00571521 0.00021747
13.4044 -0.00562258 0.000212182
13.5126 -0.00553204 0.000207056
13.6209 -0.00544352 0.000202085
13.7294 -0.00535697 0.000197265
13.8382 -0.00527232 0.000192589
13.9471 -0.00518952 0.000188052
14.0562 -0.00510852 0.000183649
14.1655 -0.00502925 0.000179375
14.275 -0.00495168 0.000175225
14.3848 -0.00487576 0.000171195
14.4947 -0.00480143 0.000167281
14.6049 -0.00472865 0.000163478
14.7152 -0.00465737 0.000159783
14.8258 -0.00458756 0.000156191
14.9367 -0.00451918 0.0001527
15.0477 -0.00445218 0.000149305
15.159 -0.00438653 0.000146004
15.2705 -0.00432219 0.000142793
15.3823 -0.00425912 0.000139669
15.4943 -0.0041973 0.000136629
15.6066 -0.00413668 0.00013367
15.7191 -0.00407723 0.00013079
15.8319 -0.00401893 0.000127986
15.9449 -0.00396175 0.000125256
16.0582 -0.00390565 0.000122597
16.1717 -0.0038506 0.000120007
16.2856 -0.00379659 0.000117483
16.3997 -0.00374358 0.000115024
16.5141 -0.00369154 0.000112628
16.6288 -0.00364046 0.000110291
16.7437 -0.00359031 0.000108014
16.859 -0.00354106 0.000105793
16.9746 -0.0034927 0.000103627
17.0905 -0.0034452 0.000101515
17.2067 -0.00339853 9.94541e-05
17.3232 -0.00335269 9.74433e-05
17.4401 -0.00330765 9.54812e-05
17.5572 -0.00326338 9.35661e-05
17.6748 -0.00321988 9.16967e-05
17.7926 -0.00317711 8.98716e-05
17.9108 -0.00313508 8.80895e-05
18.0294 -0.00309374 8.63492e-05
18.1483 -0.00305311 8.46493e-05
18.2676 -0.00301314 8.29888e-05
18.3873 -0.00297383 8.13665e-05
18.5074 -0.00293517 7.97813e-05
18.6278 -0.00289713 7.8232e-05
18.7487 -0.00285971 7.67178e-05
18.8699 -0.00282288 7.52375e-05
18.9916 -0.00278664 7.37902e-05
19.1137 -0.00275098 7.23751e-05
19.2362 -0.00271587 7.09911e-05
19.3592 -0.0026813 6.96374e-05
19.4826 -0.00264727 6.83132e-05
19.6065 -0.00261376 6.70177e-05
19.7309 -0.00258077 6.575e-05
19.8557 -0.00254826 6.45094e-05
19.9811 -0.00251625 6.32951e-05
20.1069 -0.00248471 6.21065e-05
20.2333 -0.00245363 6.09429e-05
20.3602 -0.00242301 5.98034e-05
20.4876 -0.00239283 5.86876e-05
20.6156 -0.00236309 5.75948e-05
20.7441 -0.00233377 5.65243e-05
20.8732 -0.00230487 5.54756e-05
21.0029 -0.00227637 5.44481e-05
21.1332 -0.00224826 5.34412e-05
21.2642 -0.00222055 5.24543e-05
21.3958 -0.00219321 5.1487e-05
21.528 -0.00216624 5.05387e-05
21.6609 -0.00213964 4.9609e-05
21.7945 -0.00211338 4.86972e-05
21.9288 -0.00208747 4.78031e-05
22.0639 -0.0020619 4.6926e-05
22.1997 -0.00203666 4.60656e-05
22.3363 -0.00201174 4.52213e-05
22.4736 -0.00198713 4.43929e-05
22.6118 -0.00196283 4.35798e-05
22.7509 -0.00193883 4.27817e-05
22.8908 -0.00191512 4.19982e-05
23.0316 -0.00189169 4.12288e-05
23.1733 -0.00186854 4.04733e-05
23.316 -0.00184567 3.97312e-05
23.4597 -0.00182305 3.90021e-05
23.6044 -0.00180069 3.82858e-05
23.7502 -0.00177858 3.75819e-05
23.8971 -0.00175671 3.689e-05
24.0451 -0.00173508 3.62098e-05
24.1944 -0.00171368 3.5541e-05
24.3448 -0.0016925 3.48832e-05
24.4966 -0.00167153 3.42362e-05
24.6496 -0.00165077 3.35996e-05
24.8041 -0.00163021 3.29731e-05
24.9601 -0.00160985 3.23563e-05
25.1175 -0.00158967 3.17491e-05
25.2766 -0.00156967 3.11511e-05
25.4373 -0.00154984 3.0562e-05
25.5998 -0.00153017 2.99814e-05
25.7641 -0.00151066 2.94091e-05
25.9304 -0.00149129 2.88447e-05
26.0988 -0.00147206 2.8288e-05
26.2693 -0.00145296 2.77386e-05
26.4421 -0.00143398 2.71962e-05
26.6174 -0.0014151 2.66605e-05
26.7954 -0.00139633 2.6131e-05
26.9761 -0.00137763 2.56074e-05
27.1598 -0.00135901 2.50894e-05
27.3468 -0.00134044 2.45765e-05
27.5373 -0.00132191 2.40682e-05
27.7317 -0.00130341 2.3564e-05
27.9302 -0.0012849 2.30635e-05
28.1333 -0.00126637 2.25659e-05
28.3415 -0.00124779 2.20706e-05
28.5554 -0.00122913 2.15767e-05
28.7758 -0.00121033 2.10833e-05
29.0035 -0.00119136 2.05892e-05
29.2396 -0.00117216 2.00928e-05
29.4858 -0.00115262 1.95922e-05
29.7441 -0.00113265 1.90848e-05
30.0173 -0.00111208 1.85668e-05
30.3101 -0.00109066 1.80325e-05
30.6297 -0.00106798 1.74724e-05
30.9905 -0.0010432 1.68675e-05
31.4301 -0.00101417 1.61678e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1Quantum/GRpTwoLoop.txt <==
-31.4301 -0.00101307 -1.61329e-05
-30.9905 -0.00104203 -1.68298e-05
-30.6297 -0.00106675 -1.74324e-05
-30.3101 -0.00108938 -1.79902e-05
-30.0173 -0.00111075 -1.85224e-05
-29.7441 -0.00113127 -1.90382e-05
-29.4858 -0.0011512 -1.95437e-05
-29.2396 -0.00117068 -2.00421e-05
-29.0035 -0.00118984 -2.05365e-05
-28.7758 -0.00120876 -2.10285e-05
-28.5554 -0.0012275 -2.15198e-05
-28.3415 -0.00124612 -2.20114e-05
-28.1333 -0.00126465 -2.25046e-05
-27.9302 -0.00128313 -2.29998e-05
-27.7317 -0.00130158 -2.34982e-05
-27.5373 -0.00132004 -2.39999e-05
-27.3468 -0.00133851 -2.45059e-05
-27.1598 -0.00135703 -2.50162e-05
-26.9761 -0.0013756 -2.55318e-05
-26.7954 -0.00139423 -2.60527e-05
-26.6174 -0.00141296 -2.65797e-05
-26.4421 -0.00143177 -2.71126e-05
-26.2693 -0.0014507 -2.76523e-05
-26.0988 -0.00146974 -2.81988e-05
-25.9304 -0.0014889 -2.87526e-05
-25.7641 -0.00150821 -2.93139e-05
-25.5998 -0.00152766 -2.98832e-05
-25.4373 -0.00154726 -3.04605e-05
-25.2766 -0.00156702 -3.10465e-05
-25.1175 -0.00158696 -3.1641e-05
-24.9601 -0.00160707 -3.22449e-05
-24.8041 -0.00162736 -3.28579e-05
-24.6496 -0.00164785 -3.34809e-05
-24.4966 -0.00166853 -3.41137e-05
-24.3448 -0.00168942 -3.47569e-05
-24.1944 -0.00171053 -3.54106e-05
-24.0451 -0.00173185 -3.60755e-05
-23.8971 -0.0017534 -3.67513e-05
-23.7502 -0.00177519 -3.7439e-05
-23.6044 -0.00179721 -3.81383e-05
-23.4597 -0.00181949 -3.88502e-05
-23.316 -0.00184201 -3.95743e-05
-23.1733 -0.0018648 -4.03117e-05
-23.0316 -0.00188786 -4.10621e-05
-22.8908 -0.00191119 -4.18264e-05
-22.7509 -0.0019348 -4.26044e-05
-22.6118 -0.0019587 -4.33971e-05
-22.4736 -0.0019829 -4.42044e-05
-22.3363 -0.0020074 -4.50271e-05
-22.1997 -0.00203222 -4.58651e-05
-22.0639 -0.00205735 -4.67194e-05
-21.9288 -0.00208281 -4.75899e-05
-21.7945 -0.0021086 -4.84776e-05
-21.6609 -0.00213473 -4.93823e-05
-21.528 -0.00216122 -5.03052e-05
-21.3958 -0.00218806 -5.1246e-05
-21.2642 -0.00221527 -5.22059e-05
-21.1332 -0.00224285 -5.31848e-05
-21.0029 -0.00227082 -5.41838e-05
-20.8732 -0.00229918 -5.52029e-05
-20.7441 -0.00232794 -5.62431e-05
-20.6156 -0.00235712 -5.73046e-05
-20.4876 -0.00238671 -5.83884e-05
-20.3602 -0.00241673 -5.94945e-05
-20.2333 -0.00244719 -6.06243e-05
-20.1069 -0.0024781 -6.17777e-05
-19.9811 -0.00250948 -6.29559e-05
-19.8557 -0.00254132 -6.41592e-05
-19.7309 -0.00257364 -6.53887e-05
-19.6065 -0.00260646 -6.66446e-05
-19.4826 -0.00263978 -6.79283e-05
-19.3592 -0.00267362 -6.92399e-05
-19.2362 -0.00270799 -7.05809e-05
-19.1137 -0.00274289 -7.19514e-05
-18.9916 -0.00277835 -7.33529e-05
-18.8699 -0.00281437 -7.47857e-05
-18.7487 -0.00285097 -7.62514e-05
-18.6278 -0.00288817 -7.77501e-05
-18.5074 -0.00292597 -7.92836e-05
-18.3873 -0.00296439 -8.08522e-05
-18.2676 -0.00300345 -8.24577e-05
-18.1483 -0.00304316 -8.41003e-05
-18.0294 -0.00308353 -8.5782e-05
-17.9108 -0.00312459 -8.7503e-05
-17.7926 -0.00316634 -8.92656e-05
-17.6748 -0.00320882 -9.10699e-05
-17.5572 -0.00325202 -9.29183e-05
-17.4401 -0.00329598 -9.48111e-05
-17.3232 -0.00334071 -9.67506e-05
-17.2067 -0.00338622 -9.87373e-05
-17.0905 -0.00343255 -0.000100774
-16.9746 -0.0034797 -0.00010286
-16.859 -0.00352771 -0.000105
-16.7437 -0.00357658 -0.000107192
-16.6288 -0.00362635 -0.000109441
-16.5141 -0.00367703 -0.000111747
-16.3997 -0.00372866 -0.000114113
-16.2856 -0.00378125 -0.000116539
-16.1717 -0.00383482 -0.00011903
-16.0582 -0.00388942 -0.000121584
-15.9449 -0.00394505 -0.000124207
-15.8319 -0.00400176 -0.000126899
-15.7191 -0.00405956 -0.000129664
-15.6066 -0.00411849 -0.000132502
-15.4943 -0.00417857 -0.000135418
-15.3823 -0.00423985 -0.000138413
-15.2705 -0.00430234 -0.000141491
-15.159 -0.00436609 -0.000144653
-15.0477 -0.00443113 -0.000147904
-14.9367 -0.0044975 -0.000151246
-14.8258 -0.00456523 -0.000154682
-14.7152 -0.00463436 -0.000158216
-14.6049 -0.00470492 -0.000161851
-14.4947 -0.00477697 -0.000165591
-14.3848 -0.00485055 -0.00016944
-14.275 -0.00492569 -0.000173401
-14.1655 -0.00500245 -0.000177479
-14.0562 -0.00508087 -0.000181678
-13.9471 -0.005161 -0.000186003
-13.8382 -0.00524289 -0.000190458
-13.7294 -0.00532659 -0.000195049
-13.6209 -0.00541217 -0.000199779
-13.5126 -0.00549967 -0.000204656
-13.4044 -0.00558915 -0.000209683
-13.2965 -0.00568068 -0.000214869
-13.1887 -0.00577433 -0.000220217
-13.0811 -0.00587015 -0.000225736
-12.9737 -0.00596821 -0.000231431
-12.8664 -0.00606859 -0.000237311
-12.7593 -0.00617136 -0.000243381
-12.6524 -0.0062766 -0.000249652
-12.5457 -0.00638439 -0.000256129
-12.4391 -0.00649481 -0.000262823
-12.3327 -0.00660796 -0.000269741
-12.2265 -0.00672391 -0.000276895
-12.1204 -0.00684277 -0.000284292
-12.0144 -0.00696464 -0.000291946
-11.9086 -0.00708962 -0.000299864
-11.803 -0.00721781 -0.000308063
-11.6975 -0.00734932 -0.000316549
-11.5922 -0.00748429 -0.00032534
-11.487 -0.00762282 -0.000334446
-11.3819 -0.00776505 -0.000343885
-11.277 -0.00791111 -0.000353668
-11.1722 -0.00806113 -0.000363816
-11.0676 -0.00821527 -0.000374341
-10.9631 -0.00837368 -0.000385265
-10.8587 -0.00853652 -0.000396602
-10.7545 -0.00870396 -0.000408377
-10.6503 -0.00887617 -0.000420607
-10.5463 -0.00905333 -0.000433319
-10.4425 -0.00923564 -0.000446531
-10.3387 -0.00942331 -0.000460275
-10.2351 -0.00961654 -0.000474569
-10.1316 -0.00981557 -0.00048945
-10.0282 -0.0100206 -0.000504941
-9.92496 -0.0102319 -0.000521081
-9.82181 -0.0104498 -0.000537895
-9.71877 -0.0106744 -0.000555429
-9.61583 -0.0109062 -0.000573712
-9.51301 -0.0111453 -0.000592794
-9.4103 -0.0113922 -0.000612709
-9.30769 -0.0116471 -0.000633515
-9.20518 -0.0119105 -0.00065525
-9.10278 -0.0121826 -0.000677978
-9.00048 -0.0124639 -0.000701745
-8.89828 -0.0127548 -0.000726624
-8.79618 -0.0130558 -0.000752667
-8.69417 -0.0133673 -0.000779959
-8.59226 -0.0136899 -0.000808559
-8.49044 -0.0140239 -0.000838563
-8.38872 -0.0143701 -0.000870043
-8.28708 -0.0147291 -0.000903107
-8.18554 -0.0151013 -0.00093784
-8.08408 -0.0154876 -0.000974368
-7.98271 -0.0158887 -0.00101279
-7.88143 -0.0163052 -0.00105325
-7.78023 -0.0167381 -0.00109586
-7.67911 -0.0171882 -0.0011408
-7.57807 -0.0176564 -0.00118821
-7.47712 -0.0181437 -0.00123827
-7.37624 -0.0186512 -0.00129116
-7.27544 -0.01918 -0.0013471
-7.17471 -0.0197314 -0.00140631
-7.07406 -0.0203067 -0.00146904
-6.97348 -0.0209072 -0.00153554
-6.87298 -0.0215345 -0.00160613
-6.77254 -0.0221903 -0.0016811
-6.67218 -0.0228762 -0.00176084
-6.57188 -0.0235943 -0.00184571
-6.47166 -0.0243464 -0.00193617
-6.37149 -0.025135 -0.00203266
-6.2714 -0.0259624 -0.00213574
-6.17136 -0.0268312 -0.00224596
-6.07139 -0.0277442 -0.002364
-5.97148 -0.0287047 -0.00249055
-5.87163 -0.0297159 -0.00262648
-5.77184 -0.0307816 -0.00277262
-5.67211 -0.0319058 -0.00293007
-5.57243 -0.033093 -0.00309991
-5.47281 -0.034348 -0.00328354
-5.37325 -0.0356762 -0.00348235
-5.27373 -0.0370836 -0.00369814
-5.17427 -0.0385768 -0.00393277
-5.07487 -0.0401629 -0.00418861
-4.97551 -0.0418501 -0.00446815
-4.8762 -0.0436473 -0.00477459
-4.77694 -0.0455646 -0.00511138
-4.67772 -0.0476132 -0.00548295
-4.57855 -0.0498055 -0.0058942
-4.47943 -0.0521557 -0.00635144
-4.38035 -0.0546795 -0.00686189
-4.28131 -0.0573944 -0.00743488
-4.18232 -0.0603204 -0.00808138
-4.08336 -0.0634792 -0.00881565
-3.98445 -0.066895 -0.00965492
-3.88557 -0.0705937 -0.0106215
-3.78673 -0.0746029 -0.0117427
-3.68793 -0.0789497 -0.0130532
-3.58916 -0.0836592 -0.0145941
-3.49043 -0.0887504 -0.0164138
-3.39173 -0.0942331 -0.0185631
-3.29307 -0.100105 -0.0210886
-3.19443 -0.106355 -0.024019
-3.09583 -0.112978 -0.0273545
-2.99725 -0.120003 -0.0310623
-2.89871 -0.127524 -0.0351005
-2.80019 -0.13571 -0.0394544
-2.7017 -0.14479 -0.0441823
-2.60323 -0.15502 -0.0494284
-2.50479 -0.166653 -0.055424
-2.40638 -0.179937 -0.0624697
-2.30798 -0.195117 -0.0709426
-2.20961 -0.21245 -0.0813044
-2.11126 -0.232206 -0.0941448
-2.01293 -0.254664 -0.110218
-1.91462 -0.280076 -0.130519
-1.81632 -0.308622 -0.156332
-1.71804 -0.340297 -0.189326
-1.61978 -0.374794 -0.23158
-1.52154 -0.411305 -0.285606
-1.42331 -0.448426 -0.354284
-1.32509 -0.484062 -0.440896
-1.22689 -0.515542 -0.549452
-1.12869 -0.539084 -0.685809
-1.03051 -0.547776 -0.85947
-0.932337 -0.525392 -1.08446
-0.834173 -0.435065 -1.37424
-0.736016 -0.206281 -1.71731
-0.637867 0.244847 -2.0218
-0.539723 0.896876 -2.09251
-0.441585 1.52093 -1.81539
-0.343451 1.90234 -1.33836
-0.24532 2.05517 -0.867137
-0.147191 2.09168 -0.476849
-0.0490634 2.09295 -0.151298
0.0490634 2.09295 0.151298
0.147191 2.09168 0.476849
0.24532 2.05517 0.867137
0.343451 1.90234 1.33836
0.441585 1.52093 1.81539
0.539723 0.896876 2.09251
0.637867 0.244847 2.0218
0.736016 -0.206281 1.71731
0.834173 -0.435065 1.37424
0.932337 -0.525392 1.08446
1.03051 -0.547776 0.85947
1.12869 -0.539084 0.685809
1.22689 -0.515542 0.549452
1.32509 -0.484062 0.440896
1.42331 -0.448426 0.354284
1.52154 -0.411305 0.285606
1.61978 -0.374794 0.23158
1.71804 -0.340297 0.189326
1.81632 -0.308622 0.156332
1.91462 -0.280076 0.130519
2.01293 -0.254664 0.110218
2.11126 -0.232206 0.0941448
2.20961 -0.21245 0.0813044
2.30798 -0.195117 0.0709426
2.40638 -0.179937 0.0624697
2.50479 -0.166653 0.055424
2.60323 -0.15502 0.0494284
2.7017 -0.14479 0.0441823
2.80019 -0.13571 0.0394544
2.89871 -0.127524 0.0351005
2.99725 -0.120003 0.0310623
3.09583 -0.112978 0.0273545
3.19443 -0.106355 0.024019
3.29307 -0.100105 0.0210886
3.39173 -0.0942331 0.0185631
3.49043 -0.0887504 0.0164138
3.58916 -0.0836592 0.0145941
3.68793 -0.0789497 0.0130532
3.78673 -0.0746029 0.0117427
3.88557 -0.0705937 0.0106215
3.98445 -0.066895 0.00965492
4.08336 -0.0634792 0.00881565
4.18232 -0.0603204 0.00808138
4.28131 -0.0573944 0.00743488
4.38035 -0.0546795 0.00686189
4.47943 -0.0521557 0.00635144
4.57855 -0.0498055 0.0058942
4.67772 -0.0476132 0.00548295
4.77694 -0.0455646 0.00511138
4.8762 -0.0436473 0.00477459
4.97551 -0.0418501 0.00446815
5.07487 -0.0401629 0.00418861
5.17427 -0.0385768 0.00393277
5.27373 -0.0370836 0.00369814
5.37325 -0.0356762 0.00348235
5.47281 -0.034348 0.00328354
5.57243 -0.033093 0.00309991
5.67211 -0.0319058 0.00293007
5.77184 -0.0307816 0.00277262
5.87163 -0.0297159 0.00262648
5.97148 -0.0287047 0.00249055
6.07139 -0.0277442 0.002364
6.17136 -0.0268312 0.00224596
6.2714 -0.0259624 0.00213574
6.37149 -0.025135 0.00203266
6.47166 -0.0243464 0.00193617
6.57188 -0.0235943 0.00184571
6.67218 -0.0228762 0.00176084
6.77254 -0.0221903 0.0016811
6.87298 -0.0215345 0.00160613
6.97348 -0.0209072 0.00153554
7.07406 -0.0203067 0.00146904
7.17471 -0.0197314 0.00140631
7.27544 -0.01918 0.0013471
7.37624 -0.0186512 0.00129116
7.47712 -0.0181437 0.00123827
7.57807 -0.0176564 0.00118821
7.67911 -0.0171882 0.0011408
7.78023 -0.0167381 0.00109586
7.88143 -0.0163052 0.00105325
7.98271 -0.0158887 0.00101279
8.08408 -0.0154876 0.000974368
8.18554 -0.0151013 0.00093784
8.28708 -0.0147291 0.000903107
8.38872 -0.0143701 0.000870043
8.49044 -0.0140239 0.000838563
8.59226 -0.0136899 0.000808559
8.69417 -0.0133673 0.000779959
8.79618 -0.0130558 0.000752667
8.89828 -0.0127548 0.000726624
9.00048 -0.0124639 0.000701745
9.10278 -0.0121826 0.000677978
9.20518 -0.0119105 0.00065525
9.30769 -0.0116471 0.000633515
9.4103 -0.0113922 0.000612709
9.51301 -0.0111453 0.000592794
9.61583 -0.0109062 0.000573712
9.71877 -0.0106744 0.000555429
9.82181 -0.0104498 0.000537895
9.92496 -0.0102319 0.000521081
10.0282 -0.0100206 0.000504941
10.1316 -0.00981557 0.00048945
10.2351 -0.00961654 0.000474569
10.3387 -0.00942331 0.000460275
10.4425 -0.00923564 0.000446531
10.5463 -0.00905333 0.000433319
10.6503 -0.00887617 0.000420607
10.7545 -0.00870396 0.000408377
10.8587 -0.00853652 0.000396602
10.9631 -0.00837368 0.000385265
11.0676 -0.00821527 0.000374341
11.1722 -0.00806113 0.000363816
11.277 -0.00791111 0.000353668
11.3819 -0.00776505 0.000343885
11.487 -0.00762282 0.000334446
11.5922 -0.00748429 0.00032534
11.6975 -0.00734932 0.000316549
11.803 -0.00721781 0.000308063
11.9086 -0.00708962 0.000299864
12.0144 -0.00696464 0.000291946
12.1204 -0.00684277 0.000284292
12.2265 -0.00672391 0.000276895
12.3327 -0.00660796 0.000269741
12.4391 -0.00649481 0.000262823
12.5457 -0.00638439 0.000256129
12.6524 -0.0062766 0.000249652
12.7593 -0.00617136 0.000243381
12.8664 -0.00606859 0.000237311
12.9737 -0.00596821 0.000231431
13.0811 -0.00587015 0.000225736
13.1887 -0.00577433 0.000220217
13.2965 -0.00568068 0.000214869
13.4044 -0.00558915 0.000209683
13.5126 -0.00549967 0.000204656
13.6209 -0.00541217 0.000199779
13.7294 -0.00532659 0.000195049
13.8382 -0.00524289 0.000190458
13.9471 -0.005161 0.000186003
14.0562 -0.00508087 0.000181678
14.1655 -0.00500245 0.000177479
14.275 -0.00492569 0.000173401
14.3848 -0.00485055 0.00016944
14.4947 -0.00477697 0.000165591
14.6049 -0.00470492 0.000161851
14.7152 -0.00463436 0.000158216
14.8258 -0.00456523 0.000154682
14.9367 -0.0044975 0.000151246
15.0477 -0.00443113 0.000147904
15.159 -0.00436609 0.000144653
15.2705 -0.00430234 0.000141491
15.3823 -0.00423985 0.000138413
15.4943 -0.00417857 0.000135418
15.6066 -0.00411849 0.000132502
15.7191 -0.00405956 0.000129664
15.8319 -0.00400176 0.000126899
15.9449 -0.00394505 0.000124207
16.0582 -0.00388942 0.000121584
16.1717 -0.00383482 0.00011903
16.2856 -0.00378125 0.000116539
16.3997 -0.00372866 0.000114113
16.5141 -0.00367703 0.000111747
16.6288 -0.00362635 0.000109441
16.7437 -0.00357658 0.000107192
16.859 -0.00352771 0.000105
16.9746 -0.0034797 0.00010286
17.0905 -0.00343255 0.000100774
17.2067 -0.00338622 9.87373e-05
17.3232 -0.00334071 9.67506e-05
17.4401 -0.00329598 9.48111e-05
17.5572 -0.00325202 9.29183e-05
17.6748 -0.00320882 9.10699e-05
17.7926 -0.00316634 8.92656e-05
17.9108 -0.00312459 8.7503e-05
18.0294 -0.00308353 8.5782e-05
18.1483 -0.00304316 8.41003e-05
18.2676 -0.00300345 8.24577e-05
18.3873 -0.00296439 8.08522e-05
18.5074 -0.00292597 7.92836e-05
18.6278 -0.00288817 7.77501e-05
18.7487 -0.00285097 7.62514e-05
18.8699 -0.00281437 7.47857e-05
18.9916 -0.00277835 7.33529e-05
19.1137 -0.00274289 7.19514e-05
19.2362 -0.00270799 7.05809e-05
19.3592 -0.00267362 6.92399e-05
19.4826 -0.00263978 6.79283e-05
19.6065 -0.00260646 6.66446e-05
19.7309 -0.00257364 6.53887e-05
19.8557 -0.00254132 6.41592e-05
19.9811 -0.00250948 6.29559e-05
20.1069 -0.0024781 6.17777e-05
20.2333 -0.00244719 6.06243e-05
20.3602 -0.00241673 5.94945e-05
20.4876 -0.00238671 5.83884e-05
20.6156 -0.00235712 5.73046e-05
20.7441 -0.00232794 5.62431e-05
20.8732 -0.00229918 5.52029e-05
21.0029 -0.00227082 5.41838e-05
21.1332 -0.00224285 5.31848e-05
21.2642 -0.00221527 5.22059e-05
21.3958 -0.00218806 5.1246e-05
21.528 -0.00216122 5.03052e-05
21.6609 -0.00213473 4.93823e-05
21.7945 -0.0021086 4.84776e-05
21.9288 -0.00208281 4.75899e-05
22.0639 -0.00205735 4.67194e-05
22.1997 -0.00203222 4.58651e-05
22.3363 -0.0020074 4.50271e-05
22.4736 -0.0019829 4.42044e-05
22.6118 -0.0019587 4.33971e-05
22.7509 -0.0019348 4.26044e-05
22.8908 -0.00191119 4.18264e-05
23.0316 -0.00188786 4.10621e-05
23.1733 -0.0018648 4.03117e-05
23.316 -0.00184201 3.95743e-05
23.4597 -0.00181949 3.88502e-05
23.6044 -0.00179721 3.81383e-05
23.7502 -0.00177519 3.7439e-05
23.8971 -0.0017534 3.67513e-05
24.0451 -0.00173185 3.60755e-05
24.1944 -0.00171053 3.54106e-05
24.3448 -0.00168942 3.47569e-05
24.4966 -0.00166853 3.41137e-05
24.6496 -0.00164785 3.34809e-05
24.8041 -0.00162736 3.28579e-05
24.9601 -0.00160707 3.22449e-05
25.1175 -0.00158696 3.1641e-05
25.2766 -0.00156702 3.10465e-05
25.4373 -0.00154726 3.04605e-05
25.5998 -0.00152766 2.98832e-05
25.7641 -0.00150821 2.93139e-05
25.9304 -0.0014889 2.87526e-05
26.0988 -0.00146974 2.81988e-05
26.2693 -0.0014507 2.76523e-05
26.4421 -0.00143177 2.71126e-05
26.6174 -0.00141296 2.65797e-05
26.7954 -0.00139423 2.60527e-05
26.9761 -0.0013756 2.55318e-05
27.1598 -0.00135703 2.50162e-05
27.3468 -0.00133851 2.45059e-05
27.5373 -0.00132004 2.39999e-05
27.7317 -0.00130158 2.34982e-05
27.9302 -0.00128313 2.29998e-05
28.1333 -0.00126465 2.25046e-05
28.3415 -0.00124612 2.20114e-05
28.5554 -0.0012275 2.15198e-05
28.7758 -0.00120876 2.10285e-05
29.0035 -0.00118984 2.05365e-05
29.2396 -0.00117068 2.00421e-05
29.4858 -0.0011512 1.95437e-05
29.7441 -0.00113127 1.90382e-05
30.0173 -0.00111075 1.85224e-05
30.3101 -0.00108938 1.79902e-05
30.6297 -0.00106675 1.74324e-05
30.9905 -0.00104203 1.68298e-05
31.4301 -0.00101307 1.61329e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1Quantum/GRp_FRG.txt <==
-31.4301 -0.00101373 -1.61421e-05
-30.9905 -0.00104275 -1.68296e-05
-30.6297 -0.00106751 -1.74267e-05
-30.3101 -0.00109017 -1.79895e-05
-30.0173 -0.00111156 -1.8519e-05
-29.7441 -0.0011321 -1.90325e-05
-29.4858 -0.00115205 -1.95379e-05
-29.2396 -0.00117156 -2.00364e-05
-29.0035 -0.00119074 -2.05286e-05
-28.7758 -0.00120969 -2.10219e-05
-28.5554 -0.00122845 -2.15116e-05
-28.3415 -0.00124709 -2.20051e-05
-28.1333 -0.00126564 -2.24983e-05
-27.9302 -0.00128415 -2.29962e-05
-27.7317 -0.00130264 -2.34959e-05
-27.5373 -0.00132112 -2.40004e-05
-27.3468 -0.00133963 -2.45078e-05
-27.1598 -0.00135818 -2.50212e-05
-26.9761 -0.00137678 -2.55382e-05
-26.7954 -0.00139545 -2.60625e-05
-26.6174 -0.00141421 -2.65911e-05
-26.4421 -0.00143306 -2.71283e-05
-26.2693 -0.00145202 -2.76704e-05
-26.0988 -0.0014711 -2.82217e-05
-25.9304 -0.00149031 -2.87781e-05
-25.7641 -0.00150965 -2.93444e-05
-25.5998 -0.00152915 -2.99167e-05
-25.4373 -0.00154879 -3.04995e-05
-25.2766 -0.0015686 -3.10886e-05
-25.1175 -0.00158858 -3.16884e-05
-24.9601 -0.00160874 -3.22952e-05
-24.8041 -0.00162908 -3.29134e-05
-24.6496 -0.00164961 -3.35395e-05
-24.4966 -0.00167035 -3.41772e-05
-24.3448 -0.00169129 -3.48232e-05
-24.1944 -0.00171244 -3.5482e-05
-24.0451 -0.00173382 -3.61505e-05
-23.8971 -0.00175542 -3.68321e-05
-23.7502 -0.00177726 -3.75229e-05
-23.6044 -0.00179935 -3.8227e-05
-23.4597 -0.00182168 -3.89414e-05
-23.316 -0.00184427 -3.9671e-05
-23.1733 -0.00186711 -4.04115e-05
-23.0316 -0.00189023 -4.11671e-05
-22.8908 -0.00191363 -4.19338e-05
-22.7509 -0.00193731 -4.27173e-05
-22.6118 -0.00196128 -4.3513e-05
-22.4736 -0.00198554 -4.43262e-05
-22.3363 -0.00201011 -4.51512e-05
-22.1997 -0.00203499 -4.59938e-05
-22.0639 -0.0020602 -4.68503e-05
-21.9288 -0.00208574 -4.77268e-05
-21.7945 -0.00211161 -4.86181e-05
-21.6609 -0.00213783 -4.95292e-05
-21.528 -0.0021644 -5.04547e-05
-21.3958 -0.00219133 -5.14013e-05
-21.2642 -0.00221862 -5.23645e-05
-21.1332 -0.0022463 -5.33502e-05
-21.0029 -0.00227435 -5.43521e-05
-20.8732 -0.0023028 -5.53769e-05
-20.7441 -0.00233165 -5.64194e-05
-20.6156 -0.00236092 -5.74874e-05
-20.4876 -0.00239062 -5.85747e-05
-20.3602 -0.00242074 -5.96873e-05
-20.2333 -0.00245131 -6.08187e-05
-20.1069 -0.00248232 -6.19764e-05
-19.9811 -0.0025138 -6.3155e-05
-19.8557 -0.00254575 -6.43623e-05
-19.7309 -0.00257817 -6.5592e-05
-19.6065 -0.00261109 -6.68509e-05
-19.4826 -0.00264451 -6.81321e-05
-19.3592 -0.00267845 -6.94438e-05
-19.2362 -0.00271293 -7.07795e-05
-19.1137 -0.00274794 -7.21463e-05
-18.9916 -0.00278351 -7.35361e-05
-18.8699 -0.00281963 -7.49563e-05
-18.7487 -0.00285632 -7.63999e-05
-18.6278 -0.0028936 -7.78776e-05
-18.5074 -0.00293147 -7.93839e-05
-18.3873 -0.00296996 -8.09287e-05
-18.2676 -0.00300908 -8.25038e-05
-18.1483 -0.00304884 -8.41194e-05
-18.0294 -0.00308928 -8.57675e-05
-17.9108 -0.0031304 -8.74581e-05
-17.7926 -0.00317223 -8.91823e-05
-17.6748 -0.00321476 -9.095e-05
-17.5572 -0.003258 -9.27523e-05
-17.4401 -0.00330198 -9.46022e-05
-17.3232 -0.00334671 -9.6493e-05
-17.2067 -0.00339222 -9.84394e-05
-17.0905 -0.00343853 -0.000100432
-16.9746 -0.00348567 -0.000102484
-16.859 -0.00353366 -0.000104583
-16.7437 -0.00358252 -0.000106743
-16.6288 -0.00363228 -0.000108951
-16.5141 -0.00368295 -0.000111221
-16.3997 -0.00373454 -0.00011354
-16.2856 -0.00378708 -0.000115925
-16.1717 -0.0038406 -0.000118369
-16.0582 -0.00389512 -0.000120891
-15.9449 -0.0039507 -0.000123479
-15.8319 -0.00400736 -0.000126148
-15.7191 -0.00406513 -0.000128882
-15.6066 -0.00412404 -0.0001317
-15.4943 -0.00418413 -0.000134586
-15.3823 -0.0042454 -0.000137556
-15.2705 -0.00430788 -0.000140596
-15.159 -0.00437161 -0.00014373
-15.0477 -0.00443664 -0.000146949
-14.9367 -0.00450302 -0.000150277
-14.8258 -0.00457081 -0.000153702
-14.7152 -0.00464005 -0.000157245
-14.6049 -0.00471076 -0.000160885
-14.4947 -0.00478299 -0.000164647
-14.3848 -0.00485675 -0.000168512
-14.275 -0.00493208 -0.000172507
-14.1655 -0.00500903 -0.000176612
-14.0562 -0.00508765 -0.000180856
-13.9471 -0.00516804 -0.000185225
-13.8382 -0.00525026 -0.00018975
-13.7294 -0.00533437 -0.000194411
-13.6209 -0.00542041 -0.000199239
-13.5126 -0.00550843 -0.000204208
-13.4044 -0.00559845 -0.000209349
-13.2965 -0.00569052 -0.000214639
-13.1887 -0.00578472 -0.000220114
-13.0811 -0.00588112 -0.00022576
-12.9737 -0.00597983 -0.000231619
-12.8664 -0.00608094 -0.000237663
-12.7593 -0.00618454 -0.000243932
-12.6524 -0.00629069 -0.000250402
-12.5457 -0.00639944 -0.000257105
-12.4391 -0.00651087 -0.000264011
-12.3327 -0.00662504 -0.000271172
-12.2265 -0.00674205 -0.000278555
-12.1204 -0.00686199 -0.000286209
-12.0144 -0.006985 -0.000294119
-11.9086 -0.00711118 -0.000302336
-11.803 -0.00724065 -0.000310828
-11.6975 -0.00737354 -0.000319646
-11.5922 -0.00750991 -0.000328754
-11.487 -0.00764986 -0.000338212
-11.3819 -0.00779355 -0.000348009
-11.277 -0.00794111 -0.000358212
-11.1722 -0.00809272 -0.00036878
-11.0676 -0.00824857 -0.000379794
-10.9631 -0.00840879 -0.00039121
-10.8587 -0.00857349 -0.000403085
-10.7545 -0.0087429 -0.000415409
-10.6503 -0.00891719 -0.000428313
-10.5463 -0.00909655 -0.000441717
-10.4425 -0.00928125 -0.000455687
-10.3387 -0.00947155 -0.000470235
-10.2351 -0.00966756 -0.000485442
-10.1316 -0.00986958 -0.000501237
-10.0282 -0.0100779 -0.000517823
-9.92496 -0.0102928 -0.000535191
-9.82181 -0.0105145 -0.000553349
-9.71877 -0.0107433 -0.000572303
-9.61583 -0.0109796 -0.000592233
-9.51301 -0.0112235 -0.000613013
-9.4103 -0.0114756 -0.000634852
-9.30769 -0.011736 -0.000657753
-9.20518 -0.0120051 -0.00068183
-9.10278 -0.0122834 -0.00070696
-9.00048 -0.0125713 -0.000733248
-8.89828 -0.012869 -0.000760491
-8.79618 -0.013177 -0.000788805
-8.69417 -0.0134958 -0.000818117
-8.59226 -0.0138261 -0.000848614
-8.49044 -0.0141684 -0.000880204
-8.38872 -0.0145234 -0.000913131
-8.28708 -0.0148917 -0.00094739
-8.18554 -0.0152742 -0.000983329
-8.08408 -0.0156716 -0.0010209
-7.98271 -0.0160846 -0.00106052
-7.88143 -0.016514 -0.00110217
-7.78023 -0.0169605 -0.00114622
-7.67911 -0.0174251 -0.00119275
-7.57807 -0.0179091 -0.00124226
-7.47712 -0.0184136 -0.00129459
-7.37624 -0.0189393 -0.00135011
-7.27544 -0.0194865 -0.0014086
-7.17471 -0.0200565 -0.00147048
-7.07406 -0.0206513 -0.00153587
-6.97348 -0.0212727 -0.00160517
-6.87298 -0.0219218 -0.00167779
-6.77254 -0.0225991 -0.00175429
-6.67218 -0.0233064 -0.00183466
-6.57188 -0.0240463 -0.00191985
-6.47166 -0.0248215 -0.00201014
-6.37149 -0.0256339 -0.00210628
-6.2714 -0.0264858 -0.00220815
-6.17136 -0.0273801 -0.00231741
-6.07139 -0.0283202 -0.00243412
-5.97148 -0.0293094 -0.00255926
-5.87163 -0.030351 -0.00269331
-5.77184 -0.0314488 -0.00283754
-5.67211 -0.0326077 -0.00299167
-5.57243 -0.0338323 -0.00315808
-5.47281 -0.0351284 -0.00333697
-5.37325 -0.0365025 -0.00353023
-5.27373 -0.0379611 -0.0037392
-5.17427 -0.0395116 -0.00396666
-5.07487 -0.0411632 -0.00421375
-4.97551 -0.0429248 -0.00448684
-4.8762 -0.0448079 -0.0047884
-4.77694 -0.0468238 -0.00512387
-4.67772 -0.0489844 -0.0055014
-4.57855 -0.0513039 -0.00593269
-4.47943 -0.0537976 -0.0064226
-4.38035 -0.0564766 -0.00698614
-4.28131 -0.0593548 -0.00763536
-4.18232 -0.0624458 -0.00838411
-4.08336 -0.0657583 -0.00924388
-3.98445 -0.0692973 -0.0102266
-3.88557 -0.0730777 -0.011317
-3.78673 -0.077122 -0.0124985
-3.68793 -0.0814825 -0.0137495
-3.58916 -0.0862506 -0.01507
-3.49043 -0.091525 -0.0164855
-3.39173 -0.0973968 -0.0180553
-3.29307 -0.10396 -0.0198422
-3.19443 -0.111312 -0.0219374
-3.09583 -0.119564 -0.0244186
-2.99725 -0.128842 -0.0274014
-2.89871 -0.139315 -0.0310068
-2.80019 -0.151183 -0.035425
-2.7017 -0.164691 -0.0408689
-2.60323 -0.180123 -0.0476639
-2.50479 -0.19785 -0.0562095
-2.40638 -0.218308 -0.067131
-2.30798 -0.242027 -0.0812256
-2.20961 -0.269581 -0.099697
-2.11126 -0.301685 -0.124198
-2.01293 -0.338991 -0.157333
-1.91462 -0.382022 -0.202719
-1.81632 -0.430565 -0.266047
-1.71804 -0.483072 -0.356103
-1.61978 -0.532782 -0.487442
-1.52154 -0.558927 -0.681186
-1.42331 -0.504043 -0.951495
-1.32509 -0.272841 -1.24531
-1.22689 0.148323 -1.38567
-1.12869 0.569168 -1.25844
-1.03051 0.812798 -0.983817
-0.932337 0.895011 -0.716129
-0.834173 0.889285 -0.508747
-0.736016 0.849712 -0.361415
-0.637867 0.802275 -0.258935
-0.539723 0.758306 -0.186379
-0.441585 0.721426 -0.133816
-0.343451 0.692914 -0.0939305
-0.24532 0.672301 -0.0623774
-0.147191 0.65891 -0.0355851
-0.0490634 0.652227 -0.0116318
0.0490634 0.652227 0.0116318
0.147191 0.65891 0.0355851
0.24532 0.672301 0.0623774
0.343451 0.692914 0.0939305
0.441585 0.721426 0.133816
0.539723 0.758306 0.186379
0.637867 0.802275 0.258935
0.736016 0.849712 0.361415
0.834173 0.889285 0.508747
0.932337 0.895011 0.716129
1.03051 0.812798 0.983817
1.12869 0.569168 1.25844
1.22689 0.148323 1.38567
1.32509 -0.272841 1.24531
1.42331 -0.504043 0.951495
1.52154 -0.558927 0.681186
1.61978 -0.532782 0.487442
1.71804 -0.483072 0.356103
1.81632 -0.430565 0.266047
1.91462 -0.382022 0.202719
2.01293 -0.338991 0.157333
2.11126 -0.301685 0.124198
2.20961 -0.269581 0.099697
2.30798 -0.242027 0.0812256
2.40638 -0.218308 0.067131
2.50479 -0.19785 0.0562095
2.60323 -0.180123 0.0476639
2.7017 -0.164691 0.0408689
2.80019 -0.151183 0.035425
2.89871 -0.139315 0.0310068
2.99725 -0.128842 0.0274014
3.09583 -0.119564 0.0244186
3.19443 -0.111312 0.0219374
3.29307 -0.10396 0.0198422
3.39173 -0.0973968 0.0180553
3.49043 -0.091525 0.0164855
3.58916 -0.0862506 0.01507
3.68793 -0.0814825 0.0137495
3.78673 -0.077122 0.0124985
3.88557 -0.0730777 0.011317
3.98445 -0.0692973 0.0102266
4.08336 -0.0657583 0.00924388
4.18232 -0.0624458 0.00838411
4.28131 -0.0593548 0.00763536
4.38035 -0.0564766 0.00698614
4.47943 -0.0537976 0.0064226
4.57855 -0.0513039 0.00593269
4.67772 -0.0489844 0.0055014
4.77694 -0.0468238 0.00512387
4.8762 -0.0448079 0.0047884
4.97551 -0.0429248 0.00448684
5.07487 -0.0411632 0.00421375
5.17427 -0.0395116 0.00396666
5.27373 -0.0379611 0.0037392
5.37325 -0.0365025 0.00353023
5.47281 -0.0351284 0.00333697
5.57243 -0.0338323 0.00315808
5.67211 -0.0326077 0.00299167
5.77184 -0.0314488 0.00283754
5.87163 -0.030351 0.00269331
5.97148 -0.0293094 0.00255926
6.07139 -0.0283202 0.00243412
6.17136 -0.0273801 0.00231741
6.2714 -0.0264858 0.00220815
6.37149 -0.0256339 0.00210628
6.47166 -0.0248215 0.00201014
6.57188 -0.0240463 0.00191985
6.67218 -0.0233064 0.00183466
6.77254 -0.0225991 0.00175429
6.87298 -0.0219218 0.00167779
6.97348 -0.0212727 0.00160517
7.07406 -0.0206513 0.00153587
7.17471 -0.0200565 0.00147048
7.27544 -0.0194865 0.0014086
7.37624 -0.0189393 0.00135011
7.47712 -0.0184136 0.00129459
7.57807 -0.0179091 0.00124226
7.67911 -0.0174251 0.00119275
7.78023 -0.0169605 0.00114622
7.88143 -0.016514 0.00110217
7.98271 -0.0160846 0.00106052
8.08408 -0.0156716 0.0010209
8.18554 -0.0152742 0.000983329
8.28708 -0.0148917 0.00094739
8.38872 -0.0145234 0.000913131
8.49044 -0.0141684 0.000880204
8.59226 -0.0138261 0.000848614
8.69417 -0.0134958 0.000818117
8.79618 -0.013177 0.000788805
8.89828 -0.012869 0.000760491
9.00048 -0.0125713 0.000733248
9.10278 -0.0122834 0.00070696
9.20518 -0.0120051 0.00068183
9.30769 -0.011736 0.000657753
9.4103 -0.0114756 0.000634852
9.51301 -0.0112235 0.000613013
9.61583 -0.0109796 0.000592233
9.71877 -0.0107433 0.000572303
9.82181 -0.0105145 0.000553349
9.92496 -0.0102928 0.000535191
10.0282 -0.0100779 0.000517823
10.1316 -0.00986958 0.000501237
10.2351 -0.00966756 0.000485442
10.3387 -0.00947155 0.000470235
10.4425 -0.00928125 0.000455687
10.5463 -0.00909655 0.000441717
10.6503 -0.00891719 0.000428313
10.7545 -0.0087429 0.000415409
10.8587 -0.00857349 0.000403085
10.9631 -0.00840879 0.00039121
11.0676 -0.00824857 0.000379794
11.1722 -0.00809272 0.00036878
11.277 -0.00794111 0.000358212
11.3819 -0.00779355 0.000348009
11.487 -0.00764986 0.000338212
11.5922 -0.00750991 0.000328754
11.6975 -0.00737354 0.000319646
11.803 -0.00724065 0.000310828
11.9086 -0.00711118 0.000302336
12.0144 -0.006985 0.000294119
12.1204 -0.00686199 0.000286209
12.2265 -0.00674205 0.000278555
12.3327 -0.00662504 0.000271172
12.4391 -0.00651087 0.000264011
12.5457 -0.00639944 0.000257105
12.6524 -0.00629069 0.000250402
12.7593 -0.00618454 0.000243932
12.8664 -0.00608094 0.000237663
12.9737 -0.00597983 0.000231619
13.0811 -0.00588112 0.00022576
13.1887 -0.00578472 0.000220114
13.2965 -0.00569052 0.000214639
13.4044 -0.00559845 0.000209349
13.5126 -0.00550843 0.000204208
13.6209 -0.00542041 0.000199239
13.7294 -0.00533437 0.000194411
13.8382 -0.00525026 0.00018975
13.9471 -0.00516804 0.000185225
14.0562 -0.00508765 0.000180856
14.1655 -0.00500903 0.000176612
14.275 -0.00493208 0.000172507
14.3848 -0.00485675 0.000168512
14.4947 -0.00478299 0.000164647
14.6049 -0.00471076 0.000160885
14.7152 -0.00464005 0.000157245
14.8258 -0.00457081 0.000153702
14.9367 -0.00450302 0.000150277
15.0477 -0.00443664 0.000146949
15.159 -0.00437161 0.00014373
15.2705 -0.00430788 0.000140596
15.3823 -0.0042454 0.000137556
15.4943 -0.00418413 0.000134586
15.6066 -0.00412404 0.0001317
15.7191 -0.00406513 0.000128882
15.8319 -0.00400736 0.000126148
15.9449 -0.0039507 0.000123479
16.0582 -0.00389512 0.000120891
16.1717 -0.0038406 0.000118369
16.2856 -0.00378708 0.000115925
16.3997 -0.00373454 0.00011354
16.5141 -0.00368295 0.000111221
16.6288 -0.00363228 0.000108951
16.7437 -0.00358252 0.000106743
16.859 -0.00353366 0.000104583
16.9746 -0.00348567 0.000102484
17.0905 -0.00343853 0.000100432
17.2067 -0.00339222 9.84394e-05
17.3232 -0.00334671 9.6493e-05
17.4401 -0.00330198 9.46022e-05
17.5572 -0.003258 9.27523e-05
17.6748 -0.00321476 9.095e-05
17.7926 -0.00317223 8.91823e-05
17.9108 -0.0031304 8.74581e-05
18.0294 -0.00308928 8.57675e-05
18.1483 -0.00304884 8.41194e-05
18.2676 -0.00300908 8.25038e-05
18.3873 -0.00296996 8.09287e-05
18.5074 -0.00293147 7.93839e-05
18.6278 -0.0028936 7.78776e-05
18.7487 -0.00285632 7.63999e-05
18.8699 -0.00281963 7.49563e-05
18.9916 -0.00278351 7.35361e-05
19.1137 -0.00274794 7.21463e-05
19.2362 -0.00271293 7.07795e-05
19.3592 -0.00267845 6.94438e-05
19.4826 -0.00264451 6.81321e-05
19.6065 -0.00261109 6.68509e-05
19.7309 -0.00257817 6.5592e-05
19.8557 -0.00254575 6.43623e-05
19.9811 -0.0025138 6.3155e-05
20.1069 -0.00248232 6.19764e-05
20.2333 -0.00245131 6.08187e-05
20.3602 -0.00242074 5.96873e-05
20.4876 -0.00239062 5.85747e-05
20.6156 -0.00236092 5.74874e-05
20.7441 -0.00233165 5.64194e-05
20.8732 -0.0023028 5.53769e-05
21.0029 -0.00227435 5.43521e-05
21.1332 -0.0022463 5.33502e-05
21.2642 -0.00221862 5.23645e-05
21.3958 -0.00219133 5.14013e-05
21.528 -0.0021644 5.04547e-05
21.6609 -0.00213783 4.95292e-05
21.7945 -0.00211161 4.86181e-05
21.9288 -0.00208574 4.77268e-05
22.0639 -0.0020602 4.68503e-05
22.1997 -0.00203499 4.59938e-05
22.3363 -0.00201011 4.51512e-05
22.4736 -0.00198554 4.43262e-05
22.6118 -0.00196128 4.3513e-05
22.7509 -0.00193731 4.27173e-05
22.8908 -0.00191363 4.19338e-05
23.0316 -0.00189023 4.11671e-05
23.1733 -0.00186711 4.04115e-05
23.316 -0.00184427 3.9671e-05
23.4597 -0.00182168 3.89414e-05
23.6044 -0.00179935 3.8227e-05
23.7502 -0.00177726 3.75229e-05
23.8971 -0.00175542 3.68321e-05
24.0451 -0.00173382 3.61505e-05
24.1944 -0.00171244 3.5482e-05
24.3448 -0.00169129 3.48232e-05
24.4966 -0.00167035 3.41772e-05
24.6496 -0.00164961 3.35395e-05
24.8041 -0.00162908 3.29134e-05
24.9601 -0.00160874 3.22952e-05
25.1175 -0.00158858 3.16884e-05
25.2766 -0.0015686 3.10886e-05
25.4373 -0.00154879 3.04995e-05
25.5998 -0.00152915 2.99167e-05
25.7641 -0.00150965 2.93444e-05
25.9304 -0.00149031 2.87781e-05
26.0988 -0.0014711 2.82217e-05
26.2693 -0.00145202 2.76704e-05
26.4421 -0.00143306 2.71283e-05
26.6174 -0.00141421 2.65911e-05
26.7954 -0.00139545 2.60625e-05
26.9761 -0.00137678 2.55382e-05
27.1598 -0.00135818 2.50212e-05
27.3468 -0.00133963 2.45078e-05
27.5373 -0.00132112 2.40004e-05
27.7317 -0.00130264 2.34959e-05
27.9302 -0.00128415 2.29962e-05
28.1333 -0.00126564 2.24983e-05
28.3415 -0.00124709 2.20051e-05
28.5554 -0.00122845 2.15116e-05
28.7758 -0.00120969 2.10219e-05
29.0035 -0.00119074 2.05286e-05
29.2396 -0.00117156 2.00364e-05
29.4858 -0.00115205 1.95379e-05
29.7441 -0.0011321 1.90325e-05
30.0173 -0.00111156 1.8519e-05
30.3101 -0.00109017 1.79895e-05
30.6297 -0.00106751 1.74267e-05
30.9905 -0.00104275 1.68296e-05
31.4301 -0.00101373 1.61421e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1Quantum/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.5
#Lambda=2
#Beta=1
#Nc=1
#QUANTUM=1

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=512 aX=1 aP=1

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1Quantum/SigmaAOneLoop.txt <==
-31.4301 -1.07756 1.57363e-18
-30.9905 -1.07756 1.57363e-18
-30.6297 -1.07756 1.57363e-18
-30.3101 -1.07756 1.57363e-18
-30.0173 -1.07756 1.57363e-18
-29.7441 -1.07756 1.57363e-18
-29.4858 -1.07756 1.57363e-18
-29.2396 -1.07756 1.57363e-18
-29.0035 -1.07756 1.57363e-18
-28.7758 -1.07756 1.57363e-18
-28.5554 -1.07756 1.57363e-18
-28.3415 -1.07756 1.57363e-18
-28.1333 -1.07756 1.57363e-18
-27.9302 -1.07756 1.57363e-18
-27.7317 -1.07756 1.57363e-18
-27.5373 -1.07756 1.57363e-18
-27.3468 -1.07756 1.57363e-18
-27.1598 -1.07756 1.57363e-18
-26.9761 -1.07756 1.57363e-18
-26.7954 -1.07756 1.57363e-18
-26.6174 -1.07756 1.57363e-18
-26.4421 -1.07756 1.57363e-18
-26.2693 -1.07756 1.57363e-18
-26.0988 -1.07756 1.57363e-18
-25.9304 -1.07756 1.57363e-18
-25.7641 -1.07756 1.57363e-18
-25.5998 -1.07756 1.57363e-18
-25.4373 -1.07756 1.57363e-18
-25.2766 -1.07756 1.57363e-18
-25.1175 -1.07756 1.57363e-18
-24.9601 -1.07756 1.57363e-18
-24.8041 -1.07756 1.57363e-18
-24.6496 -1.07756 1.57363e-18
-24.4966 -1.07756 1.57363e-18
-24.3448 -1.07756 1.57363e-18
-24.1944 -1.07756 1.57363e-18
-24.0451 -1.07756 1.57363e-18
-23.8971 -1.07756 1.57363e-18
-23.7502 -1.07756 1.57363e-18
-23.6044 -1.07756 1.57363e-18
-23.4597 -1.07756 1.57363e-18
-23.316 -1.07756 1.57363e-18
-23.1733 -1.07756 1.57363e-18
-23.0316 -1.07756 1.57363e-18
-22.8908 -1.07756 1.57363e-18
-22.7509 -1.07756 1.57363e-18
-22.6118 -1.07756 1.57363e-18
-22.4736 -1.07756 1.57363e-18
-22.3363 -1.07756 1.57363e-18
-22.1997 -1.07756 1.57363e-18
-22.0639 -1.07756 1.57363e-18
-21.9288 -1.07756 1.57363e-18
-21.7945 -1.07756 1.57363e-18
-21.6609 -1.07756 1.57363e-18
-21.528 -1.07756 1.57363e-18
-21.3958 -1.07756 1.57363e-18
-21.2642 -1.07756 1.57363e-18
-21.1332 -1.07756 1.57363e-18
-21.0029 -1.07756 1.57363e-18
-20.8732 -1.07756 1.57363e-18
-20.7441 -1.07756 1.57363e-18
-20.6156 -1.07756 1.57363e-18
-20.4876 -1.07756 1.57363e-18
-20.3602 -1.07756 1.57363e-18
-20.2333 -1.07756 1.57363e-18
-20.1069 -1.07756 1.57363e-18
-19.9811 -1.07756 1.57363e-18
-19.8557 -1.07756 1.57363e-18
-19.7309 -1.07756 1.57363e-18
-19.6065 -1.07756 1.57363e-18
-19.4826 -1.07756 1.57363e-18
-19.3592 -1.07756 1.57363e-18
-19.2362 -1.07756 1.57363e-18
-19.1137 -1.07756 1.57363e-18
-18.9916 -1.07756 1.57363e-18
-18.8699 -1.07756 1.57363e-18
-18.7487 -1.07756 1.57363e-18
-18.6278 -1.07756 1.57363e-18
-18.5074 -1.07756 1.57363e-18
-18.3873 -1.07756 1.57363e-18
-18.2676 -1.07756 1.57363e-18
-18.1483 -1.07756 1.57363e-18
-18.0294 -1.07756 1.57363e-18
-17.9108 -1.07756 1.57363e-18
-17.7926 -1.07756 1.57363e-18
-17.6748 -1.07756 1.57363e-18
-17.5572 -1.07756 1.57363e-18
-17.4401 -1.07756 1.57363e-18
-17.3232 -1.07756 1.57363e-18
-17.2067 -1.07756 1.57363e-18
-17.0905 -1.07756 1.57363e-18
-16.9746 -1.07756 1.57363e-18
-16.859 -1.07756 1.57363e-18
-16.7437 -1.07756 1.57363e-18
-16.6288 -1.07756 1.57363e-18
-16.5141 -1.07756 1.57363e-18
-16.3997 -1.07756 1.57363e-18
-16.2856 -1.07756 1.57363e-18
-16.1717 -1.07756 1.57363e-18
-16.0582 -1.07756 1.57363e-18
-15.9449 -1.07756 1.57363e-18
-15.8319 -1.07756 1.57363e-18
-15.7191 -1.07756 1.57363e-18
-15.6066 -1.07756 1.57363e-18
-15.4943 -1.07756 1.57363e-18
-15.3823 -1.07756 1.57363e-18
-15.2705 -1.07756 1.57363e-18
-15.159 -1.07756 1.57363e-18
-15.0477 -1.07756 1.57363e-18
-14.9367 -1.07756 1.57363e-18
-14.8258 -1.07756 1.57363e-18
-14.7152 -1.07756 1.57363e-18
-14.6049 -1.07756 1.57363e-18
-14.4947 -1.07756 1.57363e-18
-14.3848 -1.07756 1.57363e-18
-14.275 -1.07756 1.57363e-18
-14.1655 -1.07756 1.57363e-18
-14.0562 -1.07756 1.57363e-18
-13.9471 -1.07756 1.57363e-18
-13.8382 -1.07756 1.57363e-18
-13.7294 -1.07756 1.57363e-18
-13.6209 -1.07756 1.57363e-18
-13.5126 -1.07756 1.57363e-18
-13.4044 -1.07756 1.57363e-18
-13.2965 -1.07756 1.57363e-18
-13.1887 -1.07756 1.57363e-18
-13.0811 -1.07756 1.57363e-18
-12.9737 -1.07756 1.57363e-18
-12.8664 -1.07756 1.57363e-18
-12.7593 -1.07756 1.57363e-18
-12.6524 -1.07756 1.57363e-18
-12.5457 -1.07756 1.57363e-18
-12.4391 -1.07756 1.57363e-18
-12.3327 -1.07756 1.57363e-18
-12.2265 -1.07756 1.57363e-18
-12.1204 -1.07756 1.57363e-18
-12.0144 -1.07756 1.57363e-18
-11.9086 -1.07756 1.57363e-18
-11.803 -1.07756 1.57363e-18
-11.6975 -1.07756 1.57363e-18
-11.5922 -1.07756 1.57363e-18
-11.487 -1.07756 1.57363e-18
-11.3819 -1.07756 1.57363e-18
-11.277 -1.07756 1.57363e-18
-11.1722 -1.07756 1.57363e-18
-11.0676 -1.07756 1.57363e-18
-10.9631 -1.07756 1.57363e-18
-10.8587 -1.07756 1.57363e-18
-10.7545 -1.07756 1.57363e-18
-10.6503 -1.07756 1.57363e-18
-10.5463 -1.07756 1.57363e-18
-10.4425 -1.07756 1.57363e-18
-10.3387 -1.07756 1.57363e-18
-10.2351 -1.07756 1.57363e-18
-10.1316 -1.07756 1.57363e-18
-10.0282 -1.07756 1.57363e-18
-9.92496 -1.07756 1.57363e-18
-9.82181 -1.07756 1.57363e-18
-9.71877 -1.07756 1.57363e-18
-9.61583 -1.07756 1.57363e-18
-9.51301 -1.07756 1.57363e-18
-9.4103 -1.07756 1.57363e-18
-9.30769 -1.07756 1.57363e-18
-9.20518 -1.07756 1.57363e-18
-9.10278 -1.07756 1.57363e-18
-9.00048 -1.07756 1.57363e-18
-8.89828 -1.07756 1.57363e-18
-8.79618 -1.07756 1.57363e-18
-8.69417 -1.07756 1.57363e-18
-8.59226 -1.07756 1.57363e-18
-8.49044 -1.07756 1.57363e-18
-8.38872 -1.07756 1.57363e-18
-8.28708 -1.07756 1.57363e-18
-8.18554 -1.07756 1.57363e-18
-8.08408 -1.07756 1.57363e-18
-7.98271 -1.07756 1.57363e-18
-7.88143 -1.07756 1.57363e-18
-7.78023 -1.07756 1.57363e-18
-7.67911 -1.07756 1.57363e-18
-7.57807 -1.07756 1.57363e-18
-7.47712 -1.07756 1.57363e-18
-7.37624 -1.07756 1.57363e-18
-7.27544 -1.07756 1.57363e-18
-7.17471 -1.07756 1.57363e-18
-7.07406 -1.07756 1.57363e-18
-6.97348 -1.07756 1.57363e-18
-6.87298 -1.07756 1.57363e-18
-6.77254 -1.07756 1.57363e-18
-6.67218 -1.07756 1.57363e-18
-6.57188 -1.07756 1.57363e-18
-6.47166 -1.07756 1.57363e-18
-6.37149 -1.07756 1.57363e-18
-6.2714 -1.07756 1.57363e-18
-6.17136 -1.07756 1.57363e-18
-6.07139 -1.07756 1.57363e-18
-5.97148 -1.07756 1.57363e-18
-5.87163 -1.07756 1.57363e-18
-5.77184 -1.07756 1.57363e-18
-5.67211 -1.07756 1.57363e-18
-5.57243 -1.07756 1.57363e-18
-5.47281 -1.07756 1.57363e-18
-5.37325 -1.07756 1.57363e-18
-5.27373 -1.07756 1.57363e-18
-5.17427 -1.07756 1.57363e-18
-5.07487 -1.07756 1.57363e-18
-4.97551 -1.07756 1.57363e-18
-4.8762 -1.07756 1.57363e-18
-4.77694 -1.07756 1.57363e-18
-4.67772 -1.07756 1.57363e-18
-4.57855 -1.07756 1.57363e-18
-4.47943 -1.07756 1.57363e-18
-4.38035 -1.07756 1.57363e-18
-4.28131 -1.07756 1.57363e-18
-4.18232 -1.07756 1.57363e-18
-4.08336 -1.07756 1.57363e-18
-3.98445 -1.07756 1.57363e-18
-3.88557 -1.07756 1.57363e-18
-3.78673 -1.07756 1.57363e-18
-3.68793 -1.07756 1.57363e-18
-3.58916 -1.07756 1.57363e-18
-3.49043 -1.07756 1.57363e-18
-3.39173 -1.07756 1.57363e-18
-3.29307 -1.07756 1.57363e-18
-3.19443 -1.07756 1.57363e-18
-3.09583 -1.07756 1.57363e-18
-2.99725 -1.07756 1.57363e-18
-2.89871 -1.07756 1.57363e-18
-2.80019 -1.07756 1.57363e-18
-2.7017 -1.07756 1.57363e-18
-2.60323 -1.07756 1.57363e-18
-2.50479 -1.07756 1.57363e-18
-2.40638 -1.07756 1.57363e-18
-2.30798 -1.07756 1.57363e-18
-2.20961 -1.07756 1.57363e-18
-2.11126 -1.07756 1.57363e-18
-2.01293 -1.07756 1.57363e-18
-1.91462 -1.07756 1.57363e-18
-1.81632 -1.07756 1.57363e-18
-1.71804 -1.07756 1.57363e-18
-1.61978 -1.07756 1.57363e-18
-1.52154 -1.07756 1.57363e-18
-1.42331 -1.07756 1.57363e-18
-1.32509 -1.07756 1.57363e-18
-1.22689 -1.07756 1.57363e-18
-1.12869 -1.07756 1.57363e-18
-1.03051 -1.07756 1.57363e-18
-0.932337 -1.07756 1.57363e-18
-0.834173 -1.07756 1.57363e-18
-0.736016 -1.07756 1.57363e-18
-0.637867 -1.07756 1.57363e-18
-0.539723 -1.07756 1.57363e-18
-0.441585 -1.07756 1.57363e-18
-0.343451 -1.07756 1.57363e-18
-0.24532 -1.07756 1.57363e-18
-0.147191 -1.07756 1.57363e-18
-0.0490634 -1.07756 1.57363e-18
0.0490634 -1.07756 1.57363e-18
0.147191 -1.07756 1.57363e-18
0.24532 -1.07756 1.57363e-18
0.343451 -1.07756 1.57363e-18
0.441585 -1.07756 1.57363e-18
0.539723 -1.07756 1.57363e-18
0.637867 -1.07756 1.57363e-18
0.736016 -1.07756 1.57363e-18
0.834173 -1.07756 1.57363e-18
0.932337 -1.07756 1.57363e-18
1.03051 -1.07756 1.57363e-18
1.12869 -1.07756 1.57363e-18
1.22689 -1.07756 1.57363e-18
1.32509 -1.07756 1.57363e-18
1.42331 -1.07756 1.57363e-18
1.52154 -1.07756 1.57363e-18
1.61978 -1.07756 1.57363e-18
1.71804 -1.07756 1.57363e-18
1.81632 -1.07756 1.57363e-18
1.91462 -1.07756 1.57363e-18
2.01293 -1.07756 1.57363e-18
2.11126 -1.07756 1.57363e-18
2.20961 -1.07756 1.57363e-18
2.30798 -1.07756 1.57363e-18
2.40638 -1.07756 1.57363e-18
2.50479 -1.07756 1.57363e-18
2.60323 -1.07756 1.57363e-18
2.7017 -1.07756 1.57363e-18
2.80019 -1.07756 1.57363e-18
2.89871 -1.07756 1.57363e-18
2.99725 -1.07756 1.57363e-18
3.09583 -1.07756 1.57363e-18
3.19443 -1.07756 1.57363e-18
3.29307 -1.07756 1.57363e-18
3.39173 -1.07756 1.57363e-18
3.49043 -1.07756 1.57363e-18
3.58916 -1.07756 1.57363e-18
3.68793 -1.07756 1.57363e-18
3.78673 -1.07756 1.57363e-18
3.88557 -1.07756 1.57363e-18
3.98445 -1.07756 1.57363e-18
4.08336 -1.07756 1.57363e-18
4.18232 -1.07756 1.57363e-18
4.28131 -1.07756 1.57363e-18
4.38035 -1.07756 1.57363e-18
4.47943 -1.07756 1.57363e-18
4.57855 -1.07756 1.57363e-18
4.67772 -1.07756 1.57363e-18
4.77694 -1.07756 1.57363e-18
4.8762 -1.07756 1.57363e-18
4.97551 -1.07756 1.57363e-18
5.07487 -1.07756 1.57363e-18
5.17427 -1.07756 1.57363e-18
5.27373 -1.07756 1.57363e-18
5.37325 -1.07756 1.57363e-18
5.47281 -1.07756 1.57363e-18
5.57243 -1.07756 1.57363e-18
5.67211 -1.07756 1.57363e-18
5.77184 -1.07756 1.57363e-18
5.87163 -1.07756 1.57363e-18
5.97148 -1.07756 1.57363e-18
6.07139 -1.07756 1.57363e-18
6.17136 -1.07756 1.57363e-18
6.2714 -1.07756 1.57363e-18
6.37149 -1.07756 1.57363e-18
6.47166 -1.07756 1.57363e-18
6.57188 -1.07756 1.57363e-18
6.67218 -1.07756 1.57363e-18
6.77254 -1.07756 1.57363e-18
6.87298 -1.07756 1.57363e-18
6.97348 -1.07756 1.57363e-18
7.07406 -1.07756 1.57363e-18
7.17471 -1.07756 1.57363e-18
7.27544 -1.07756 1.57363e-18
7.37624 -1.07756 1.57363e-18
7.47712 -1.07756 1.57363e-18
7.57807 -1.07756 1.57363e-18
7.67911 -1.07756 1.57363e-18
7.78023 -1.07756 1.57363e-18
7.88143 -1.07756 1.57363e-18
7.98271 -1.07756 1.57363e-18
8.08408 -1.07756 1.57363e-18
8.18554 -1.07756 1.57363e-18
8.28708 -1.07756 1.57363e-18
8.38872 -1.07756 1.57363e-18
8.49044 -1.07756 1.57363e-18
8.59226 -1.07756 1.57363e-18
8.69417 -1.07756 1.57363e-18
8.79618 -1.07756 1.57363e-18
8.89828 -1.07756 1.57363e-18
9.00048 -1.07756 1.57363e-18
9.10278 -1.07756 1.57363e-18
9.20518 -1.07756 1.57363e-18
9.30769 -1.07756 1.57363e-18
9.4103 -1.07756 1.57363e-18
9.51301 -1.07756 1.57363e-18
9.61583 -1.07756 1.57363e-18
9.71877 -1.07756 1.57363e-18
9.82181 -1.07756 1.57363e-18
9.92496 -1.07756 1.57363e-18
10.0282 -1.07756 1.57363e-18
10.1316 -1.07756 1.57363e-18
10.2351 -1.07756 1.57363e-18
10.3387 -1.07756 1.57363e-18
10.4425 -1.07756 1.57363e-18
10.5463 -1.07756 1.57363e-18
10.6503 -1.07756 1.57363e-18
10.7545 -1.07756 1.57363e-18
10.8587 -1.07756 1.57363e-18
10.9631 -1.07756 1.57363e-18
11.0676 -1.07756 1.57363e-18
11.1722 -1.07756 1.57363e-18
11.277 -1.07756 1.57363e-18
11.3819 -1.07756 1.57363e-18
11.487 -1.07756 1.57363e-18
11.5922 -1.07756 1.57363e-18
11.6975 -1.07756 1.57363e-18
11.803 -1.07756 1.57363e-18
11.9086 -1.07756 1.57363e-18
12.0144 -1.07756 1.57363e-18
12.1204 -1.07756 1.57363e-18
12.2265 -1.07756 1.57363e-18
12.3327 -1.07756 1.57363e-18
12.4391 -1.07756 1.57363e-18
12.5457 -1.07756 1.57363e-18
12.6524 -1.07756 1.57363e-18
12.7593 -1.07756 1.57363e-18
12.8664 -1.07756 1.57363e-18
12.9737 -1.07756 1.57363e-18
13.0811 -1.07756 1.57363e-18
13.1887 -1.07756 1.57363e-18
13.2965 -1.07756 1.57363e-18
13.4044 -1.07756 1.57363e-18
13.5126 -1.07756 1.57363e-18
13.6209 -1.07756 1.57363e-18
13.7294 -1.07756 1.57363e-18
13.8382 -1.07756 1.57363e-18
13.9471 -1.07756 1.57363e-18
14.0562 -1.07756 1.57363e-18
14.1655 -1.07756 1.57363e-18
14.275 -1.07756 1.57363e-18
14.3848 -1.07756 1.57363e-18
14.4947 -1.07756 1.57363e-18
14.6049 -1.07756 1.57363e-18
14.7152 -1.07756 1.57363e-18
14.8258 -1.07756 1.57363e-18
14.9367 -1.07756 1.57363e-18
15.0477 -1.07756 1.57363e-18
15.159 -1.07756 1.57363e-18
15.2705 -1.07756 1.57363e-18
15.3823 -1.07756 1.57363e-18
15.4943 -1.07756 1.57363e-18
15.6066 -1.07756 1.57363e-18
15.7191 -1.07756 1.57363e-18
15.8319 -1.07756 1.57363e-18
15.9449 -1.07756 1.57363e-18
16.0582 -1.07756 1.57363e-18
16.1717 -1.07756 1.57363e-18
16.2856 -1.07756 1.57363e-18
16.3997 -1.07756 1.57363e-18
16.5141 -1.07756 1.57363e-18
16.6288 -1.07756 1.57363e-18
16.7437 -1.07756 1.57363e-18
16.859 -1.07756 1.57363e-18
16.9746 -1.07756 1.57363e-18
17.0905 -1.07756 1.57363e-18
17.2067 -1.07756 1.57363e-18
17.3232 -1.07756 1.57363e-18
17.4401 -1.07756 1.57363e-18
17.5572 -1.07756 1.57363e-18
17.6748 -1.07756 1.57363e-18
17.7926 -1.07756 1.57363e-18
17.9108 -1.07756 1.57363e-18
18.0294 -1.07756 1.57363e-18
18.1483 -1.07756 1.57363e-18
18.2676 -1.07756 1.57363e-18
18.3873 -1.07756 1.57363e-18
18.5074 -1.07756 1.57363e-18
18.6278 -1.07756 1.57363e-18
18.7487 -1.07756 1.57363e-18
18.8699 -1.07756 1.57363e-18
18.9916 -1.07756 1.57363e-18
19.1137 -1.07756 1.57363e-18
19.2362 -1.07756 1.57363e-18
19.3592 -1.07756 1.57363e-18
19.4826 -1.07756 1.57363e-18
19.6065 -1.07756 1.57363e-18
19.7309 -1.07756 1.57363e-18
19.8557 -1.07756 1.57363e-18
19.9811 -1.07756 1.57363e-18
20.1069 -1.07756 1.57363e-18
20.2333 -1.07756 1.57363e-18
20.3602 -1.07756 1.57363e-18
20.4876 -1.07756 1.57363e-18
20.6156 -1.07756 1.57363e-18
20.7441 -1.07756 1.57363e-18
20.8732 -1.07756 1.57363e-18
21.0029 -1.07756 1.57363e-18
21.1332 -1.07756 1.57363e-18
21.2642 -1.07756 1.57363e-18
21.3958 -1.07756 1.57363e-18
21.528 -1.07756 1.57363e-18
21.6609 -1.07756 1.57363e-18
21.7945 -1.07756 1.57363e-18
21.9288 -1.07756 1.57363e-18
22.0639 -1.07756 1.57363e-18
22.1997 -1.07756 1.57363e-18
22.3363 -1.07756 1.57363e-18
22.4736 -1.07756 1.57363e-18
22.6118 -1.07756 1.57363e-18
22.7509 -1.07756 1.57363e-18
22.8908 -1.07756 1.57363e-18
23.0316 -1.07756 1.57363e-18
23.1733 -1.07756 1.57363e-18
23.316 -1.07756 1.57363e-18
23.4597 -1.07756 1.57363e-18
23.6044 -1.07756 1.57363e-18
23.7502 -1.07756 1.57363e-18
23.8971 -1.07756 1.57363e-18
24.0451 -1.07756 1.57363e-18
24.1944 -1.07756 1.57363e-18
24.3448 -1.07756 1.57363e-18
24.4966 -1.07756 1.57363e-18
24.6496 -1.07756 1.57363e-18
24.8041 -1.07756 1.57363e-18
24.9601 -1.07756 1.57363e-18
25.1175 -1.07756 1.57363e-18
25.2766 -1.07756 1.57363e-18
25.4373 -1.07756 1.57363e-18
25.5998 -1.07756 1.57363e-18
25.7641 -1.07756 1.57363e-18
25.9304 -1.07756 1.57363e-18
26.0988 -1.07756 1.57363e-18
26.2693 -1.07756 1.57363e-18
26.4421 -1.07756 1.57363e-18
26.6174 -1.07756 1.57363e-18
26.7954 -1.07756 1.57363e-18
26.9761 -1.07756 1.57363e-18
27.1598 -1.07756 1.57363e-18
27.3468 -1.07756 1.57363e-18
27.5373 -1.07756 1.57363e-18
27.7317 -1.07756 1.57363e-18
27.9302 -1.07756 1.57363e-18
28.1333 -1.07756 1.57363e-18
28.3415 -1.07756 1.57363e-18
28.5554 -1.07756 1.57363e-18
28.7758 -1.07756 1.57363e-18
29.0035 -1.07756 1.57363e-18
29.2396 -1.07756 1.57363e-18
29.4858 -1.07756 1.57363e-18
29.7441 -1.07756 1.57363e-18
30.0173 -1.07756 1.57363e-18
30.3101 -1.07756 1.57363e-18
30.6297 -1.07756 1.57363e-18
30.9905 -1.07756 1.57363e-18
31.4301 -1.07756 1.57363e-18


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1Quantum/SigmaATwoLoop.txt <==
-31.4301 0.000582933 0.000400801
-30.9905 0.000164437 9.53636e-05
-30.6297 -0.000142423 0.000145348
-30.3101 -0.000468571 -3.22294e-05
-30.0173 -0.00077921 2.9524e-05
-29.7441 -0.00104617 -7.39887e-05
-29.4858 -0.00123244 1.17567e-05
-29.2396 -0.00135484 -5.32481e-05
-29.0035 -0.00143871 3.08634e-05
-28.7758 -0.00150862 -2.77167e-05
-28.5554 -0.00156884 4.42442e-05
-28.3415 -0.00162487 -1.08374e-05
-28.1333 -0.00167673 5.40068e-05
-27.9302 -0.00172737 1.58858e-06
-27.7317 -0.00177585 6.11374e-05
-27.5373 -0.00182398 1.15168e-05
-27.3468 -0.0018709 6.68324e-05
-27.1598 -0.00191786 1.9732e-05
-26.9761 -0.0019641 7.17593e-05
-26.7954 -0.00201059 2.67919e-05
-26.6174 -0.00205664 7.62037e-05
-26.4421 -0.00210306 3.30976e-05
-26.2693 -0.00214925 8.03238e-05
-26.0988 -0.00219586 3.88988e-05
-25.9304 -0.00224241 8.42407e-05
-25.7641 -0.00228942 4.43468e-05
-25.5998 -0.00233648 8.80482e-05
-25.4373 -0.00238405 4.95435e-05
-25.2766 -0.00243176 9.18125e-05
-25.1175 -0.00248 5.45662e-05
-24.9601 -0.00252846 9.55789e-05
-24.8041 -0.00257749 5.94775e-05
-24.6496 -0.0026268 9.93791e-05
-24.4966 -0.00267671 6.43277e-05
-24.3448 -0.00272695 0.000103238
-24.1944 -0.00277782 6.91574e-05
-24.0451 -0.00282909 0.000107175
-23.8971 -0.002881 7.39996e-05
-23.7502 -0.00293336 0.00011121
-23.6044 -0.0029864 7.88816e-05
-23.4597 -0.00303993 0.000115359
-23.316 -0.00309416 8.38271e-05
-23.1733 -0.00314894 0.000119639
-23.0316 -0.00320445 8.8857e-05
-22.8908 -0.00326054 0.000124063
-22.7509 -0.00331739 9.39909e-05
-22.6118 -0.00337488 0.000128645
-22.4736 -0.00343316 9.92472e-05
-22.3363 -0.00349211 0.000133398
-22.1997 -0.00355189 0.000104643
-22.0639 -0.00361238 0.000138337
-21.9288 -0.00367374 0.000110197
-21.7945 -0.00373585 0.000143473
-21.6609 -0.00379887 0.000115924
-21.528 -0.00386269 0.000148822
-21.3958 -0.00392745 0.000121842
-21.2642 -0.00399306 0.000154396
-21.1332 -0.00405965 0.000127969
-21.0029 -0.00412713 0.000160212
-20.8732 -0.00419564 0.00013432
-20.7441 -0.00426509 0.000166283
-20.6156 -0.00433561 0.000140915
-20.4876 -0.00440712 0.000172628
-20.3602 -0.00447975 0.000147772
-20.2333 -0.00455342 0.000179263
-20.1069 -0.00462826 0.000154909
-19.9811 -0.0047042 0.000186206
-19.8557 -0.00478136 0.000162348
-19.7309 -0.00485967 0.000193478
-19.6065 -0.00493926 0.00017011
-19.4826 -0.00502007 0.000201098
-19.3592 -0.0051022 0.000178216
-19.2362 -0.00518562 0.000209089
-19.1137 -0.00527043 0.000186691
-18.9916 -0.00535659 0.000217476
-18.8699 -0.0054442 0.000195561
-18.7487 -0.00553323 0.000226282
-18.6278 -0.00562378 0.000204853
-18.5074 -0.00571583 0.000235535
-18.3873 -0.00580948 0.000214596
-18.2676 -0.0059047 0.000245266
-18.1483 -0.00600158 0.00022482
-18.0294 -0.00610013 0.000255505
-17.9108 -0.00620042 0.00023556
-17.7926 -0.00630246 0.000266287
-17.6748 -0.00640634 0.00024685
-17.5572 -0.00651206 0.000277648
-17.4401 -0.00661971 0.000258731
-17.3232 -0.00672929 0.000289627
-17.2067 -0.0068409 0.000271244
-17.0905 -0.00695455 0.000302269
-16.9746 -0.00707033 0.000284434
-16.859 -0.00718827 0.000315619
-16.7437 -0.00730845 0.000298349
-16.6288 -0.00743089 0.000329728
-16.5141 -0.00755571 0.000313044
-16.3997 -0.00768291 0.000344651
-16.2856 -0.00781261 0.000328574
-16.1717 -0.00794483 0.000360448
-16.0582 -0.00807969 0.000345003
-15.9449 -0.00821721 0.000377182
-15.8319 -0.00835751 0.000362399
-15.7191 -0.00850063 0.000394925
-15.6066 -0.00864669 0.000380836
-15.4943 -0.00879573 0.000413754
-15.3823 -0.00894786 0.000400394
-15.2705 -0.00910316 0.000433754
-15.159 -0.00926174 0.000421163
-15.0477 -0.00942367 0.000455016
-14.9367 -0.00958907 0.000443239
-14.8258 -0.00975801 0.000477641
-14.7152 -0.00993065 0.000466727
-14.6049 -0.010107 0.000501742
-14.4947 -0.0102873 0.000491745
-14.3848 -0.0104716 0.000527439
-14.275 -0.0106601 0.000518422
-14.1655 -0.0108528 0.000554867
-14.0562 -0.0110499 0.000546897
-13.9471 -0.0112515 0.000584174
-13.8382 -0.0114578 0.000577327
-13.7294 -0.011669 0.000615524
-13.6209 -0.0118851 0.000609884
-13.5126 -0.0121064 0.000649098
-13.4044 -0.012333 0.00064476
-13.2965 -0.012565 0.000685097
-13.1887 -0.0128028 0.000682165
-13.0811 -0.0130464 0.000723744
-12.9737 -0.0132961 0.000722335
-12.8664 -0.013552 0.000765286
-12.7593 -0.0138144 0.000765532
-12.6524 -0.0140835 0.000810001
-12.5457 -0.0143596 0.000812048
-12.4391 -0.0146429 0.000858197
-12.3327 -0.0149336 0.000862212
-12.2265 -0.0152321 0.000910221
-12.1204 -0.0155385 0.000916388
-12.0144 -0.0158533 0.000966462
-11.9086 -0.0161766 0.00097499
-11.803 -0.0165089 0.00102736
-11.6975 -0.0168504 0.00103848
-11.5922 -0.0172016 0.0010934
-11.487 -0.0175627 0.00110739
-11.3819 -0.0179343 0.00116514
-11.277 -0.0183166 0.0011823
-11.1722 -0.0187102 0.00124322
-11.0676 -0.0191154 0.00126389
-10.9631 -0.0195328 0.00132835
-10.8587 -0.0199629 0.00135293
-10.7545 -0.0204061 0.00142135
-10.6503 -0.0208631 0.00145028
-10.5463 -0.0213344 0.00152316
-10.4425 -0.0218207 0.00155697
-10.3387 -0.0223226 0.00163485
-10.2351 -0.0228407 0.00167413
-10.1316 -0.0233759 0.00175767
-10.0282 -0.0239288 0.00180309
-9.92496 -0.0245004 0.00189303
-9.82181 -0.0250914 0.0019454
-9.71877 -0.0257027 0.00204259
-9.61583 -0.0263355 0.00210284
-9.51301 -0.0269905 0.00220829
-9.4103 -0.0276691 0.00227749
-9.30769 -0.0283723 0.00239238
-9.20518 -0.0291013 0.0024718
-9.10278 -0.0298575 0.00259751
-9.00048 -0.0306422 0.00268865
-8.89828 -0.031457 0.0028268
-8.79618 -0.0323034 0.00293143
-8.69417 -0.0331832 0.00308396
-8.59226 -0.0340982 0.00320419
-8.49044 -0.0350502 0.00337342
-8.38872 -0.0360415 0.00351177
-8.28708 -0.0370742 0.00370046
-8.18554 -0.0381507 0.00385998
-8.08408 -0.0392735 0.00407147
-7.98271 -0.0404456 0.00425584
-7.88143 -0.0416698 0.00449421
-7.78023 -0.0429494 0.00470792
-7.67911 -0.0442878 0.00497816
-7.57807 -0.0456888 0.00522673
-7.47712 -0.0471565 0.00553497
-7.37624 -0.0486952 0.00582524
-7.27544 -0.0503098 0.00617912
-7.17471 -0.0520054 0.00651963
-7.07406 -0.0537877 0.00692871
-6.97348 -0.0556628 0.00733021
-6.87298 -0.0576374 0.00780661
-6.77254 -0.0597189 0.00828278
-6.67218 -0.0619152 0.00884198
-6.57188 -0.0642351 0.00941037
-6.47166 -0.0666884 0.0100724
-6.37149 -0.0692854 0.0107558
-6.2714 -0.072038 0.0115468
-6.17136 -0.0749588 0.0123753
-6.07139 -0.0780621 0.0133298
-5.97148 -0.0813636 0.0143433
-5.87163 -0.0848803 0.0155078
-5.77184 -0.0886316 0.0167605
-5.67211 -0.0926385 0.018198
-5.57243 -0.0969246 0.019764
-5.47281 -0.101516 0.0215621
-5.37325 -0.106441 0.0235449
-5.27373 -0.111732 0.0258265
-5.17427 -0.117424 0.0283728
-5.07487 -0.123555 0.0313141
-4.97551 -0.130167 0.0346363
-4.8762 -0.137306 0.0384944
-4.77694 -0.14502 0.0429054
-4.67772 -0.15336 0.0480627
-4.57855 -0.162375 0.0540317
-4.47943 -0.172112 0.0610667
-4.38035 -0.182611 0.0693092
-4.28131 -0.193893 0.0791082
-4.18232 -0.205949 0.0907229
-4.08336 -0.218717 0.104645
-3.98445 -0.232054 0.121304
-3.88557 -0.245678 0.141381
-3.78673 -0.259109 0.1655
-3.68793 -0.271563 0.1945
-3.58916 -0.28184 0.229041
-3.49043 -0.288197 0.26973
-3.39173 -0.288281 0.316505
-3.29307 -0.279242 0.368491
-3.19443 -0.258168 0.423185
-3.09583 -0.222993 0.476511
-2.99725 -0.173683 0.522917
-2.89871 -0.11309 0.557028
-2.80019 -0.04668 0.575207
-2.7017 0.0190629 0.577144
-2.60323 0.0786616 0.565418
-2.50479 0.12893 0.54446
-2.40638 0.16906 0.5187
-2.30798 0.199937 0.49188
-2.20961 0.223303 0.466432
-2.11126 0.241144 0.4439
-2.01293 0.255365 0.424906
-1.91462 0.267666 0.409696
-1.81632 0.279546 0.398007
-1.71804 0.292337 0.38945
-1.61978 0.307234 0.383204
-1.52154 0.325267 0.37827
-1.42331 0.347193 0.3731
-1.32509 0.373261 0.365891
-1.22689 0.402905 0.354446
-1.12869 0.434493 0.336913
-1.03051 0.465392 0.312155
-0.932337 0.492565 0.280658
-0.834173 0.513541 0.244299
-0.736016 0.527231 0.206017
-0.637867 0.534093 0.168526
-0.539723 0.535656 0.133865
-0.441585 0.533838 0.102872
-0.343451 0.530415 0.0756564
-0.24532 0.526773 0.0516166
-0.147191 0.523869 0.0300111
-0.0490634 0.522283 0.00982805
0.0490634 0.522283 -0.00982805
0.147191 0.523869 -0.0300111
0.24532 0.526773 -0.0516166
0.343451 0.530415 -0.0756564
0.441585 0.533838 -0.102872
0.539723 0.535656 -0.133865
0.637867 0.534093 -0.168526
0.736016 0.527231 -0.206017
0.834173 0.513541 -0.244299
0.932337 0.492565 -0.280658
1.03051 0.465392 -0.312155
1.12869 0.434493 -0.336913
1.22689 0.402905 -0.354446
1.32509 0.373261 -0.365891
1.42331 0.347193 -0.3731
1.52154 0.325267 -0.37827
1.61978 0.307234 -0.383204
1.71804 0.292337 -0.38945
1.81632 0.279546 -0.398007
1.91462 0.267666 -0.409696
2.01293 0.255365 -0.424906
2.11126 0.241144 -0.4439
2.20961 0.223303 -0.466432
2.30798 0.199937 -0.49188
2.40638 0.16906 -0.5187
2.50479 0.12893 -0.54446
2.60323 0.0786616 -0.565418
2.7017 0.0190629 -0.577144
2.80019 -0.04668 -0.575207
2.89871 -0.11309 -0.557028
2.99725 -0.173683 -0.522917
3.09583 -0.222993 -0.476511
3.19443 -0.258168 -0.423185
3.29307 -0.279242 -0.368491
3.39173 -0.288281 -0.316505
3.49043 -0.288197 -0.26973
3.58916 -0.28184 -0.229041
3.68793 -0.271563 -0.1945
3.78673 -0.259109 -0.1655
3.88557 -0.245678 -0.141381
3.98445 -0.232054 -0.121304
4.08336 -0.218717 -0.104645
4.18232 -0.205949 -0.0907229
4.28131 -0.193893 -0.0791082
4.38035 -0.182611 -0.0693092
4.47943 -0.172112 -0.0610667
4.57855 -0.162375 -0.0540317
4.67772 -0.15336 -0.0480627
4.77694 -0.14502 -0.0429054
4.8762 -0.137306 -0.0384944
4.97551 -0.130167 -0.0346363
5.07487 -0.123555 -0.0313141
5.17427 -0.117424 -0.0283728
5.27373 -0.111732 -0.0258265
5.37325 -0.106441 -0.0235449
5.47281 -0.101516 -0.0215621
5.57243 -0.0969246 -0.019764
5.67211 -0.0926385 -0.018198
5.77184 -0.0886316 -0.0167605
5.87163 -0.0848803 -0.0155078
5.97148 -0.0813636 -0.0143433
6.07139 -0.0780621 -0.0133298
6.17136 -0.0749588 -0.0123753
6.2714 -0.072038 -0.0115468
6.37149 -0.0692854 -0.0107558
6.47166 -0.0666884 -0.0100724
6.57188 -0.0642351 -0.00941037
6.67218 -0.0619152 -0.00884198
6.77254 -0.0597189 -0.00828278
6.87298 -0.0576374 -0.00780661
6.97348 -0.0556628 -0.00733021
7.07406 -0.0537877 -0.00692871
7.17471 -0.0520054 -0.00651963
7.27544 -0.0503098 -0.00617912
7.37624 -0.0486952 -0.00582524
7.47712 -0.0471565 -0.00553497
7.57807 -0.0456888 -0.00522673
7.67911 -0.0442878 -0.00497816
7.78023 -0.0429494 -0.00470792
7.88143 -0.0416698 -0.00449421
7.98271 -0.0404456 -0.00425584
8.08408 -0.0392735 -0.00407147
8.18554 -0.0381507 -0.00385998
8.28708 -0.0370742 -0.00370046
8.38872 -0.0360415 -0.00351177
8.49044 -0.0350502 -0.00337342
8.59226 -0.0340982 -0.00320419
8.69417 -0.0331832 -0.00308396
8.79618 -0.0323034 -0.00293143
8.89828 -0.031457 -0.0028268
9.00048 -0.0306422 -0.00268865
9.10278 -0.0298575 -0.00259751
9.20518 -0.0291013 -0.0024718
9.30769 -0.0283723 -0.00239238
9.4103 -0.0276691 -0.00227749
9.51301 -0.0269905 -0.00220829
9.61583 -0.0263355 -0.00210284
9.71877 -0.0257027 -0.00204259
9.82181 -0.0250914 -0.0019454
9.92496 -0.0245004 -0.00189303
10.0282 -0.0239288 -0.00180309
10.1316 -0.0233759 -0.00175767
10.2351 -0.0228407 -0.00167413
10.3387 -0.0223226 -0.00163485
10.4425 -0.0218207 -0.00155697
10.5463 -0.0213344 -0.00152316
10.6503 -0.0208631 -0.00145028
10.7545 -0.0204061 -0.00142135
10.8587 -0.0199629 -0.00135293
10.9631 -0.0195328 -0.00132835
11.0676 -0.0191154 -0.00126389
11.1722 -0.0187102 -0.00124322
11.277 -0.0183166 -0.0011823
11.3819 -0.0179343 -0.00116514
11.487 -0.0175627 -0.00110739
11.5922 -0.0172016 -0.0010934
11.6975 -0.0168504 -0.00103848
11.803 -0.0165089 -0.00102736
11.9086 -0.0161766 -0.00097499
12.0144 -0.0158533 -0.000966462
12.1204 -0.0155385 -0.000916388
12.2265 -0.0152321 -0.000910221
12.3327 -0.0149336 -0.000862212
12.4391 -0.0146429 -0.000858197
12.5457 -0.0143596 -0.000812048
12.6524 -0.0140835 -0.000810001
12.7593 -0.0138144 -0.000765532
12.8664 -0.013552 -0.000765286
12.9737 -0.0132961 -0.000722335
13.0811 -0.0130464 -0.000723744
13.1887 -0.0128028 -0.000682165
13.2965 -0.012565 -0.000685097
13.4044 -0.012333 -0.00064476
13.5126 -0.0121064 -0.000649098
13.6209 -0.0118851 -0.000609884
13.7294 -0.011669 -0.000615524
13.8382 -0.0114578 -0.000577327
13.9471 -0.0112515 -0.000584174
14.0562 -0.0110499 -0.000546897
14.1655 -0.0108528 -0.000554867
14.275 -0.0106601 -0.000518422
14.3848 -0.0104716 -0.000527439
14.4947 -0.0102873 -0.000491745
14.6049 -0.010107 -0.000501742
14.7152 -0.00993065 -0.000466727
14.8258 -0.00975801 -0.000477641
14.9367 -0.00958907 -0.000443239
15.0477 -0.00942367 -0.000455016
15.159 -0.00926174 -0.000421163
15.2705 -0.00910316 -0.000433754
15.3823 -0.00894786 -0.000400394
15.4943 -0.00879573 -0.000413754
15.6066 -0.00864669 -0.000380836
15.7191 -0.00850063 -0.000394925
15.8319 -0.00835751 -0.000362399
15.9449 -0.00821721 -0.000377182
16.0582 -0.00807969 -0.000345003
16.1717 -0.00794483 -0.000360448
16.2856 -0.00781261 -0.000328574
16.3997 -0.00768291 -0.000344651
16.5141 -0.00755571 -0.000313044
16.6288 -0.00743089 -0.000329728
16.7437 -0.00730845 -0.000298349
16.859 -0.00718827 -0.000315619
16.9746 -0.00707033 -0.000284434
17.0905 -0.00695455 -0.000302269
17.2067 -0.0068409 -0.000271244
17.3232 -0.00672929 -0.000289627
17.4401 -0.00661971 -0.000258731
17.5572 -0.00651206 -0.000277648
17.6748 -0.00640634 -0.00024685
17.7926 -0.00630246 -0.000266287
17.9108 -0.00620042 -0.00023556
18.0294 -0.00610013 -0.000255505
18.1483 -0.00600158 -0.00022482
18.2676 -0.0059047 -0.000245266
18.3873 -0.00580948 -0.000214596
18.5074 -0.00571583 -0.000235535
18.6278 -0.00562378 -0.000204853
18.7487 -0.00553323 -0.000226282
18.8699 -0.0054442 -0.000195561
18.9916 -0.00535659 -0.000217476
19.1137 -0.00527043 -0.000186691
19.2362 -0.00518562 -0.000209089
19.3592 -0.0051022 -0.000178216
19.4826 -0.00502007 -0.000201098
19.6065 -0.00493926 -0.00017011
19.7309 -0.00485967 -0.000193478
19.8557 -0.00478136 -0.000162348
19.9811 -0.0047042 -0.000186206
20.1069 -0.00462826 -0.000154909
20.2333 -0.00455342 -0.000179263
20.3602 -0.00447975 -0.000147772
20.4876 -0.00440712 -0.000172628
20.6156 -0.00433561 -0.000140915
20.7441 -0.00426509 -0.000166283
20.8732 -0.00419564 -0.00013432
21.0029 -0.00412713 -0.000160212
21.1332 -0.00405965 -0.000127969
21.2642 -0.00399306 -0.000154396
21.3958 -0.00392745 -0.000121842
21.528 -0.00386269 -0.000148822
21.6609 -0.00379887 -0.000115924
21.7945 -0.00373585 -0.000143473
21.9288 -0.00367374 -0.000110197
22.0639 -0.00361238 -0.000138337
22.1997 -0.00355189 -0.000104643
22.3363 -0.00349211 -0.000133398
22.4736 -0.00343316 -9.92472e-05
22.6118 -0.00337488 -0.000128645
22.7509 -0.00331739 -9.39909e-05
22.8908 -0.00326054 -0.000124063
23.0316 -0.00320445 -8.8857e-05
23.1733 -0.00314894 -0.000119639
23.316 -0.00309416 -8.38271e-05
23.4597 -0.00303993 -0.000115359
23.6044 -0.0029864 -7.88816e-05
23.7502 -0.00293336 -0.00011121
23.8971 -0.002881 -7.39996e-05
24.0451 -0.00282909 -0.000107175
24.1944 -0.00277782 -6.91574e-05
24.3448 -0.00272695 -0.000103238
24.4966 -0.00267671 -6.43277e-05
24.6496 -0.0026268 -9.93791e-05
24.8041 -0.00257749 -5.94775e-05
24.9601 -0.00252846 -9.55789e-05
25.1175 -0.00248 -5.45662e-05
25.2766 -0.00243176 -9.18125e-05
25.4373 -0.00238405 -4.95435e-05
25.5998 -0.00233648 -8.80482e-05
25.7641 -0.00228942 -4.43468e-05
25.9304 -0.00224241 -8.42407e-05
26.0988 -0.00219586 -3.88988e-05
26.2693 -0.00214925 -8.03238e-05
26.4421 -0.00210306 -3.30976e-05
26.6174 -0.00205664 -7.62037e-05
26.7954 -0.00201059 -2.67919e-05
26.9761 -0.0019641 -7.17593e-05
27.1598 -0.00191786 -1.9732e-05
27.3468 -0.0018709 -6.68324e-05
27.5373 -0.00182398 -1.15168e-05
27.7317 -0.00177585 -6.11374e-05
27.9302 -0.00172737 -1.58858e-06
28.1333 -0.00167673 -5.40068e-05
28.3415 -0.00162487 1.08374e-05
28.5554 -0.00156884 -4.42442e-05
28.7758 -0.00150862 2.77167e-05
29.0035 -0.00143871 -3.08634e-05
29.2396 -0.00135484 5.32481e-05
29.4858 -0.00123244 -1.17567e-05
29.7441 -0.00104617 7.39887e-05
30.0173 -0.00077921 -2.9524e-05
30.3101 -0.000468571 3.22294e-05
30.6297 -0.000142423 -0.000145348
30.9905 0.000164437 -9.53636e-05
31.4301 0.000582933 -0.000400801


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1Quantum/SigmaROneLoop.txt <==
-31.4301 -1.07756 1.57363e-18
-30.9905 -1.07756 1.57363e-18
-30.6297 -1.07756 1.57363e-18
-30.3101 -1.07756 1.57363e-18
-30.0173 -1.07756 1.57363e-18
-29.7441 -1.07756 1.57363e-18
-29.4858 -1.07756 1.57363e-18
-29.2396 -1.07756 1.57363e-18
-29.0035 -1.07756 1.57363e-18
-28.7758 -1.07756 1.57363e-18
-28.5554 -1.07756 1.57363e-18
-28.3415 -1.07756 1.57363e-18
-28.1333 -1.07756 1.57363e-18
-27.9302 -1.07756 1.57363e-18
-27.7317 -1.07756 1.57363e-18
-27.5373 -1.07756 1.57363e-18
-27.3468 -1.07756 1.57363e-18
-27.1598 -1.07756 1.57363e-18
-26.9761 -1.07756 1.57363e-18
-26.7954 -1.07756 1.57363e-18
-26.6174 -1.07756 1.57363e-18
-26.4421 -1.07756 1.57363e-18
-26.2693 -1.07756 1.57363e-18
-26.0988 -1.07756 1.57363e-18
-25.9304 -1.07756 1.57363e-18
-25.7641 -1.07756 1.57363e-18
-25.5998 -1.07756 1.57363e-18
-25.4373 -1.07756 1.57363e-18
-25.2766 -1.07756 1.57363e-18
-25.1175 -1.07756 1.57363e-18
-24.9601 -1.07756 1.57363e-18
-24.8041 -1.07756 1.57363e-18
-24.6496 -1.07756 1.57363e-18
-24.4966 -1.07756 1.57363e-18
-24.3448 -1.07756 1.57363e-18
-24.1944 -1.07756 1.57363e-18
-24.0451 -1.07756 1.57363e-18
-23.8971 -1.07756 1.57363e-18
-23.7502 -1.07756 1.57363e-18
-23.6044 -1.07756 1.57363e-18
-23.4597 -1.07756 1.57363e-18
-23.316 -1.07756 1.57363e-18
-23.1733 -1.07756 1.57363e-18
-23.0316 -1.07756 1.57363e-18
-22.8908 -1.07756 1.57363e-18
-22.7509 -1.07756 1.57363e-18
-22.6118 -1.07756 1.57363e-18
-22.4736 -1.07756 1.57363e-18
-22.3363 -1.07756 1.57363e-18
-22.1997 -1.07756 1.57363e-18
-22.0639 -1.07756 1.57363e-18
-21.9288 -1.07756 1.57363e-18
-21.7945 -1.07756 1.57363e-18
-21.6609 -1.07756 1.57363e-18
-21.528 -1.07756 1.57363e-18
-21.3958 -1.07756 1.57363e-18
-21.2642 -1.07756 1.57363e-18
-21.1332 -1.07756 1.57363e-18
-21.0029 -1.07756 1.57363e-18
-20.8732 -1.07756 1.57363e-18
-20.7441 -1.07756 1.57363e-18
-20.6156 -1.07756 1.57363e-18
-20.4876 -1.07756 1.57363e-18
-20.3602 -1.07756 1.57363e-18
-20.2333 -1.07756 1.57363e-18
-20.1069 -1.07756 1.57363e-18
-19.9811 -1.07756 1.57363e-18
-19.8557 -1.07756 1.57363e-18
-19.7309 -1.07756 1.57363e-18
-19.6065 -1.07756 1.57363e-18
-19.4826 -1.07756 1.57363e-18
-19.3592 -1.07756 1.57363e-18
-19.2362 -1.07756 1.57363e-18
-19.1137 -1.07756 1.57363e-18
-18.9916 -1.07756 1.57363e-18
-18.8699 -1.07756 1.57363e-18
-18.7487 -1.07756 1.57363e-18
-18.6278 -1.07756 1.57363e-18
-18.5074 -1.07756 1.57363e-18
-18.3873 -1.07756 1.57363e-18
-18.2676 -1.07756 1.57363e-18
-18.1483 -1.07756 1.57363e-18
-18.0294 -1.07756 1.57363e-18
-17.9108 -1.07756 1.57363e-18
-17.7926 -1.07756 1.57363e-18
-17.6748 -1.07756 1.57363e-18
-17.5572 -1.07756 1.57363e-18
-17.4401 -1.07756 1.57363e-18
-17.3232 -1.07756 1.57363e-18
-17.2067 -1.07756 1.57363e-18
-17.0905 -1.07756 1.57363e-18
-16.9746 -1.07756 1.57363e-18
-16.859 -1.07756 1.57363e-18
-16.7437 -1.07756 1.57363e-18
-16.6288 -1.07756 1.57363e-18
-16.5141 -1.07756 1.57363e-18
-16.3997 -1.07756 1.57363e-18
-16.2856 -1.07756 1.57363e-18
-16.1717 -1.07756 1.57363e-18
-16.0582 -1.07756 1.57363e-18
-15.9449 -1.07756 1.57363e-18
-15.8319 -1.07756 1.57363e-18
-15.7191 -1.07756 1.57363e-18
-15.6066 -1.07756 1.57363e-18
-15.4943 -1.07756 1.57363e-18
-15.3823 -1.07756 1.57363e-18
-15.2705 -1.07756 1.57363e-18
-15.159 -1.07756 1.57363e-18
-15.0477 -1.07756 1.57363e-18
-14.9367 -1.07756 1.57363e-18
-14.8258 -1.07756 1.57363e-18
-14.7152 -1.07756 1.57363e-18
-14.6049 -1.07756 1.57363e-18
-14.4947 -1.07756 1.57363e-18
-14.3848 -1.07756 1.57363e-18
-14.275 -1.07756 1.57363e-18
-14.1655 -1.07756 1.57363e-18
-14.0562 -1.07756 1.57363e-18
-13.9471 -1.07756 1.57363e-18
-13.8382 -1.07756 1.57363e-18
-13.7294 -1.07756 1.57363e-18
-13.6209 -1.07756 1.57363e-18
-13.5126 -1.07756 1.57363e-18
-13.4044 -1.07756 1.57363e-18
-13.2965 -1.07756 1.57363e-18
-13.1887 -1.07756 1.57363e-18
-13.0811 -1.07756 1.57363e-18
-12.9737 -1.07756 1.57363e-18
-12.8664 -1.07756 1.57363e-18
-12.7593 -1.07756 1.57363e-18
-12.6524 -1.07756 1.57363e-18
-12.5457 -1.07756 1.57363e-18
-12.4391 -1.07756 1.57363e-18
-12.3327 -1.07756 1.57363e-18
-12.2265 -1.07756 1.57363e-18
-12.1204 -1.07756 1.57363e-18
-12.0144 -1.07756 1.57363e-18
-11.9086 -1.07756 1.57363e-18
-11.803 -1.07756 1.57363e-18
-11.6975 -1.07756 1.57363e-18
-11.5922 -1.07756 1.57363e-18
-11.487 -1.07756 1.57363e-18
-11.3819 -1.07756 1.57363e-18
-11.277 -1.07756 1.57363e-18
-11.1722 -1.07756 1.57363e-18
-11.0676 -1.07756 1.57363e-18
-10.9631 -1.07756 1.57363e-18
-10.8587 -1.07756 1.57363e-18
-10.7545 -1.07756 1.57363e-18
-10.6503 -1.07756 1.57363e-18
-10.5463 -1.07756 1.57363e-18
-10.4425 -1.07756 1.57363e-18
-10.3387 -1.07756 1.57363e-18
-10.2351 -1.07756 1.57363e-18
-10.1316 -1.07756 1.57363e-18
-10.0282 -1.07756 1.57363e-18
-9.92496 -1.07756 1.57363e-18
-9.82181 -1.07756 1.57363e-18
-9.71877 -1.07756 1.57363e-18
-9.61583 -1.07756 1.57363e-18
-9.51301 -1.07756 1.57363e-18
-9.4103 -1.07756 1.57363e-18
-9.30769 -1.07756 1.57363e-18
-9.20518 -1.07756 1.57363e-18
-9.10278 -1.07756 1.57363e-18
-9.00048 -1.07756 1.57363e-18
-8.89828 -1.07756 1.57363e-18
-8.79618 -1.07756 1.57363e-18
-8.69417 -1.07756 1.57363e-18
-8.59226 -1.07756 1.57363e-18
-8.49044 -1.07756 1.57363e-18
-8.38872 -1.07756 1.57363e-18
-8.28708 -1.07756 1.57363e-18
-8.18554 -1.07756 1.57363e-18
-8.08408 -1.07756 1.57363e-18
-7.98271 -1.07756 1.57363e-18
-7.88143 -1.07756 1.57363e-18
-7.78023 -1.07756 1.57363e-18
-7.67911 -1.07756 1.57363e-18
-7.57807 -1.07756 1.57363e-18
-7.47712 -1.07756 1.57363e-18
-7.37624 -1.07756 1.57363e-18
-7.27544 -1.07756 1.57363e-18
-7.17471 -1.07756 1.57363e-18
-7.07406 -1.07756 1.57363e-18
-6.97348 -1.07756 1.57363e-18
-6.87298 -1.07756 1.57363e-18
-6.77254 -1.07756 1.57363e-18
-6.67218 -1.07756 1.57363e-18
-6.57188 -1.07756 1.57363e-18
-6.47166 -1.07756 1.57363e-18
-6.37149 -1.07756 1.57363e-18
-6.2714 -1.07756 1.57363e-18
-6.17136 -1.07756 1.57363e-18
-6.07139 -1.07756 1.57363e-18
-5.97148 -1.07756 1.57363e-18
-5.87163 -1.07756 1.57363e-18
-5.77184 -1.07756 1.57363e-18
-5.67211 -1.07756 1.57363e-18
-5.57243 -1.07756 1.57363e-18
-5.47281 -1.07756 1.57363e-18
-5.37325 -1.07756 1.57363e-18
-5.27373 -1.07756 1.57363e-18
-5.17427 -1.07756 1.57363e-18
-5.07487 -1.07756 1.57363e-18
-4.97551 -1.07756 1.57363e-18
-4.8762 -1.07756 1.57363e-18
-4.77694 -1.07756 1.57363e-18
-4.67772 -1.07756 1.57363e-18
-4.57855 -1.07756 1.57363e-18
-4.47943 -1.07756 1.57363e-18
-4.38035 -1.07756 1.57363e-18
-4.28131 -1.07756 1.57363e-18
-4.18232 -1.07756 1.57363e-18
-4.08336 -1.07756 1.57363e-18
-3.98445 -1.07756 1.57363e-18
-3.88557 -1.07756 1.57363e-18
-3.78673 -1.07756 1.57363e-18
-3.68793 -1.07756 1.57363e-18
-3.58916 -1.07756 1.57363e-18
-3.49043 -1.07756 1.57363e-18
-3.39173 -1.07756 1.57363e-18
-3.29307 -1.07756 1.57363e-18
-3.19443 -1.07756 1.57363e-18
-3.09583 -1.07756 1.57363e-18
-2.99725 -1.07756 1.57363e-18
-2.89871 -1.07756 1.57363e-18
-2.80019 -1.07756 1.57363e-18
-2.7017 -1.07756 1.57363e-18
-2.60323 -1.07756 1.57363e-18
-2.50479 -1.07756 1.57363e-18
-2.40638 -1.07756 1.57363e-18
-2.30798 -1.07756 1.57363e-18
-2.20961 -1.07756 1.57363e-18
-2.11126 -1.07756 1.57363e-18
-2.01293 -1.07756 1.57363e-18
-1.91462 -1.07756 1.57363e-18
-1.81632 -1.07756 1.57363e-18
-1.71804 -1.07756 1.57363e-18
-1.61978 -1.07756 1.57363e-18
-1.52154 -1.07756 1.57363e-18
-1.42331 -1.07756 1.57363e-18
-1.32509 -1.07756 1.57363e-18
-1.22689 -1.07756 1.57363e-18
-1.12869 -1.07756 1.57363e-18
-1.03051 -1.07756 1.57363e-18
-0.932337 -1.07756 1.57363e-18
-0.834173 -1.07756 1.57363e-18
-0.736016 -1.07756 1.57363e-18
-0.637867 -1.07756 1.57363e-18
-0.539723 -1.07756 1.57363e-18
-0.441585 -1.07756 1.57363e-18
-0.343451 -1.07756 1.57363e-18
-0.24532 -1.07756 1.57363e-18
-0.147191 -1.07756 1.57363e-18
-0.0490634 -1.07756 1.57363e-18
0.0490634 -1.07756 1.57363e-18
0.147191 -1.07756 1.57363e-18
0.24532 -1.07756 1.57363e-18
0.343451 -1.07756 1.57363e-18
0.441585 -1.07756 1.57363e-18
0.539723 -1.07756 1.57363e-18
0.637867 -1.07756 1.57363e-18
0.736016 -1.07756 1.57363e-18
0.834173 -1.07756 1.57363e-18
0.932337 -1.07756 1.57363e-18
1.03051 -1.07756 1.57363e-18
1.12869 -1.07756 1.57363e-18
1.22689 -1.07756 1.57363e-18
1.32509 -1.07756 1.57363e-18
1.42331 -1.07756 1.57363e-18
1.52154 -1.07756 1.57363e-18
1.61978 -1.07756 1.57363e-18
1.71804 -1.07756 1.57363e-18
1.81632 -1.07756 1.57363e-18
1.91462 -1.07756 1.57363e-18
2.01293 -1.07756 1.57363e-18
2.11126 -1.07756 1.57363e-18
2.20961 -1.07756 1.57363e-18
2.30798 -1.07756 1.57363e-18
2.40638 -1.07756 1.57363e-18
2.50479 -1.07756 1.57363e-18
2.60323 -1.07756 1.57363e-18
2.7017 -1.07756 1.57363e-18
2.80019 -1.07756 1.57363e-18
2.89871 -1.07756 1.57363e-18
2.99725 -1.07756 1.57363e-18
3.09583 -1.07756 1.57363e-18
3.19443 -1.07756 1.57363e-18
3.29307 -1.07756 1.57363e-18
3.39173 -1.07756 1.57363e-18
3.49043 -1.07756 1.57363e-18
3.58916 -1.07756 1.57363e-18
3.68793 -1.07756 1.57363e-18
3.78673 -1.07756 1.57363e-18
3.88557 -1.07756 1.57363e-18
3.98445 -1.07756 1.57363e-18
4.08336 -1.07756 1.57363e-18
4.18232 -1.07756 1.57363e-18
4.28131 -1.07756 1.57363e-18
4.38035 -1.07756 1.57363e-18
4.47943 -1.07756 1.57363e-18
4.57855 -1.07756 1.57363e-18
4.67772 -1.07756 1.57363e-18
4.77694 -1.07756 1.57363e-18
4.8762 -1.07756 1.57363e-18
4.97551 -1.07756 1.57363e-18
5.07487 -1.07756 1.57363e-18
5.17427 -1.07756 1.57363e-18
5.27373 -1.07756 1.57363e-18
5.37325 -1.07756 1.57363e-18
5.47281 -1.07756 1.57363e-18
5.57243 -1.07756 1.57363e-18
5.67211 -1.07756 1.57363e-18
5.77184 -1.07756 1.57363e-18
5.87163 -1.07756 1.57363e-18
5.97148 -1.07756 1.57363e-18
6.07139 -1.07756 1.57363e-18
6.17136 -1.07756 1.57363e-18
6.2714 -1.07756 1.57363e-18
6.37149 -1.07756 1.57363e-18
6.47166 -1.07756 1.57363e-18
6.57188 -1.07756 1.57363e-18
6.67218 -1.07756 1.57363e-18
6.77254 -1.07756 1.57363e-18
6.87298 -1.07756 1.57363e-18
6.97348 -1.07756 1.57363e-18
7.07406 -1.07756 1.57363e-18
7.17471 -1.07756 1.57363e-18
7.27544 -1.07756 1.57363e-18
7.37624 -1.07756 1.57363e-18
7.47712 -1.07756 1.57363e-18
7.57807 -1.07756 1.57363e-18
7.67911 -1.07756 1.57363e-18
7.78023 -1.07756 1.57363e-18
7.88143 -1.07756 1.57363e-18
7.98271 -1.07756 1.57363e-18
8.08408 -1.07756 1.57363e-18
8.18554 -1.07756 1.57363e-18
8.28708 -1.07756 1.57363e-18
8.38872 -1.07756 1.57363e-18
8.49044 -1.07756 1.57363e-18
8.59226 -1.07756 1.57363e-18
8.69417 -1.07756 1.57363e-18
8.79618 -1.07756 1.57363e-18
8.89828 -1.07756 1.57363e-18
9.00048 -1.07756 1.57363e-18
9.10278 -1.07756 1.57363e-18
9.20518 -1.07756 1.57363e-18
9.30769 -1.07756 1.57363e-18
9.4103 -1.07756 1.57363e-18
9.51301 -1.07756 1.57363e-18
9.61583 -1.07756 1.57363e-18
9.71877 -1.07756 1.57363e-18
9.82181 -1.07756 1.57363e-18
9.92496 -1.07756 1.57363e-18
10.0282 -1.07756 1.57363e-18
10.1316 -1.07756 1.57363e-18
10.2351 -1.07756 1.57363e-18
10.3387 -1.07756 1.57363e-18
10.4425 -1.07756 1.57363e-18
10.5463 -1.07756 1.57363e-18
10.6503 -1.07756 1.57363e-18
10.7545 -1.07756 1.57363e-18
10.8587 -1.07756 1.57363e-18
10.9631 -1.07756 1.57363e-18
11.0676 -1.07756 1.57363e-18
11.1722 -1.07756 1.57363e-18
11.277 -1.07756 1.57363e-18
11.3819 -1.07756 1.57363e-18
11.487 -1.07756 1.57363e-18
11.5922 -1.07756 1.57363e-18
11.6975 -1.07756 1.57363e-18
11.803 -1.07756 1.57363e-18
11.9086 -1.07756 1.57363e-18
12.0144 -1.07756 1.57363e-18
12.1204 -1.07756 1.57363e-18
12.2265 -1.07756 1.57363e-18
12.3327 -1.07756 1.57363e-18
12.4391 -1.07756 1.57363e-18
12.5457 -1.07756 1.57363e-18
12.6524 -1.07756 1.57363e-18
12.7593 -1.07756 1.57363e-18
12.8664 -1.07756 1.57363e-18
12.9737 -1.07756 1.57363e-18
13.0811 -1.07756 1.57363e-18
13.1887 -1.07756 1.57363e-18
13.2965 -1.07756 1.57363e-18
13.4044 -1.07756 1.57363e-18
13.5126 -1.07756 1.57363e-18
13.6209 -1.07756 1.57363e-18
13.7294 -1.07756 1.57363e-18
13.8382 -1.07756 1.57363e-18
13.9471 -1.07756 1.57363e-18
14.0562 -1.07756 1.57363e-18
14.1655 -1.07756 1.57363e-18
14.275 -1.07756 1.57363e-18
14.3848 -1.07756 1.57363e-18
14.4947 -1.07756 1.57363e-18
14.6049 -1.07756 1.57363e-18
14.7152 -1.07756 1.57363e-18
14.8258 -1.07756 1.57363e-18
14.9367 -1.07756 1.57363e-18
15.0477 -1.07756 1.57363e-18
15.159 -1.07756 1.57363e-18
15.2705 -1.07756 1.57363e-18
15.3823 -1.07756 1.57363e-18
15.4943 -1.07756 1.57363e-18
15.6066 -1.07756 1.57363e-18
15.7191 -1.07756 1.57363e-18
15.8319 -1.07756 1.57363e-18
15.9449 -1.07756 1.57363e-18
16.0582 -1.07756 1.57363e-18
16.1717 -1.07756 1.57363e-18
16.2856 -1.07756 1.57363e-18
16.3997 -1.07756 1.57363e-18
16.5141 -1.07756 1.57363e-18
16.6288 -1.07756 1.57363e-18
16.7437 -1.07756 1.57363e-18
16.859 -1.07756 1.57363e-18
16.9746 -1.07756 1.57363e-18
17.0905 -1.07756 1.57363e-18
17.2067 -1.07756 1.57363e-18
17.3232 -1.07756 1.57363e-18
17.4401 -1.07756 1.57363e-18
17.5572 -1.07756 1.57363e-18
17.6748 -1.07756 1.57363e-18
17.7926 -1.07756 1.57363e-18
17.9108 -1.07756 1.57363e-18
18.0294 -1.07756 1.57363e-18
18.1483 -1.07756 1.57363e-18
18.2676 -1.07756 1.57363e-18
18.3873 -1.07756 1.57363e-18
18.5074 -1.07756 1.57363e-18
18.6278 -1.07756 1.57363e-18
18.7487 -1.07756 1.57363e-18
18.8699 -1.07756 1.57363e-18
18.9916 -1.07756 1.57363e-18
19.1137 -1.07756 1.57363e-18
19.2362 -1.07756 1.57363e-18
19.3592 -1.07756 1.57363e-18
19.4826 -1.07756 1.57363e-18
19.6065 -1.07756 1.57363e-18
19.7309 -1.07756 1.57363e-18
19.8557 -1.07756 1.57363e-18
19.9811 -1.07756 1.57363e-18
20.1069 -1.07756 1.57363e-18
20.2333 -1.07756 1.57363e-18
20.3602 -1.07756 1.57363e-18
20.4876 -1.07756 1.57363e-18
20.6156 -1.07756 1.57363e-18
20.7441 -1.07756 1.57363e-18
20.8732 -1.07756 1.57363e-18
21.0029 -1.07756 1.57363e-18
21.1332 -1.07756 1.57363e-18
21.2642 -1.07756 1.57363e-18
21.3958 -1.07756 1.57363e-18
21.528 -1.07756 1.57363e-18
21.6609 -1.07756 1.57363e-18
21.7945 -1.07756 1.57363e-18
21.9288 -1.07756 1.57363e-18
22.0639 -1.07756 1.57363e-18
22.1997 -1.07756 1.57363e-18
22.3363 -1.07756 1.57363e-18
22.4736 -1.07756 1.57363e-18
22.6118 -1.07756 1.57363e-18
22.7509 -1.07756 1.57363e-18
22.8908 -1.07756 1.57363e-18
23.0316 -1.07756 1.57363e-18
23.1733 -1.07756 1.57363e-18
23.316 -1.07756 1.57363e-18
23.4597 -1.07756 1.57363e-18
23.6044 -1.07756 1.57363e-18
23.7502 -1.07756 1.57363e-18
23.8971 -1.07756 1.57363e-18
24.0451 -1.07756 1.57363e-18
24.1944 -1.07756 1.57363e-18
24.3448 -1.07756 1.57363e-18
24.4966 -1.07756 1.57363e-18
24.6496 -1.07756 1.57363e-18
24.8041 -1.07756 1.57363e-18
24.9601 -1.07756 1.57363e-18
25.1175 -1.07756 1.57363e-18
25.2766 -1.07756 1.57363e-18
25.4373 -1.07756 1.57363e-18
25.5998 -1.07756 1.57363e-18
25.7641 -1.07756 1.57363e-18
25.9304 -1.07756 1.57363e-18
26.0988 -1.07756 1.57363e-18
26.2693 -1.07756 1.57363e-18
26.4421 -1.07756 1.57363e-18
26.6174 -1.07756 1.57363e-18
26.7954 -1.07756 1.57363e-18
26.9761 -1.07756 1.57363e-18
27.1598 -1.07756 1.57363e-18
27.3468 -1.07756 1.57363e-18
27.5373 -1.07756 1.57363e-18
27.7317 -1.07756 1.57363e-18
27.9302 -1.07756 1.57363e-18
28.1333 -1.07756 1.57363e-18
28.3415 -1.07756 1.57363e-18
28.5554 -1.07756 1.57363e-18
28.7758 -1.07756 1.57363e-18
29.0035 -1.07756 1.57363e-18
29.2396 -1.07756 1.57363e-18
29.4858 -1.07756 1.57363e-18
29.7441 -1.07756 1.57363e-18
30.0173 -1.07756 1.57363e-18
30.3101 -1.07756 1.57363e-18
30.6297 -1.07756 1.57363e-18
30.9905 -1.07756 1.57363e-18
31.4301 -1.07756 1.57363e-18


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1Quantum/SigmaRTwoLoop.txt <==
-31.4301 0.000582933 -0.000400801
-30.9905 0.000164437 -9.53636e-05
-30.6297 -0.000142423 -0.000145348
-30.3101 -0.000468571 3.22294e-05
-30.0173 -0.00077921 -2.9524e-05
-29.7441 -0.00104617 7.39887e-05
-29.4858 -0.00123244 -1.17567e-05
-29.2396 -0.00135484 5.32481e-05
-29.0035 -0.00143871 -3.08634e-05
-28.7758 -0.00150862 2.77167e-05
-28.5554 -0.00156884 -4.42442e-05
-28.3415 -0.00162487 1.08374e-05
-28.1333 -0.00167673 -5.40068e-05
-27.9302 -0.00172737 -1.58858e-06
-27.7317 -0.00177585 -6.11374e-05
-27.5373 -0.00182398 -1.15168e-05
-27.3468 -0.0018709 -6.68324e-05
-27.1598 -0.00191786 -1.9732e-05
-26.9761 -0.0019641 -7.17593e-05
-26.7954 -0.00201059 -2.67919e-05
-26.6174 -0.00205664 -7.62037e-05
-26.4421 -0.00210306 -3.30976e-05
-26.2693 -0.00214925 -8.03238e-05
-26.0988 -0.00219586 -3.88988e-05
-25.9304 -0.00224241 -8.42407e-05
-25.7641 -0.00228942 -4.43468e-05
-25.5998 -0.00233648 -8.80482e-05
-25.4373 -0.00238405 -4.95435e-05
-25.2766 -0.00243176 -9.18125e-05
-25.1175 -0.00248 -5.45662e-05
-24.9601 -0.00252846 -9.55789e-05
-24.8041 -0.00257749 -5.94775e-05
-24.6496 -0.0026268 -9.93791e-05
-24.4966 -0.00267671 -6.43277e-05
-24.3448 -0.00272695 -0.000103238
-24.1944 -0.00277782 -6.91574e-05
-24.0451 -0.00282909 -0.000107175
-23.8971 -0.002881 -7.39996e-05
-23.7502 -0.00293336 -0.00011121
-23.6044 -0.0029864 -7.88816e-05
-23.4597 -0.00303993 -0.000115359
-23.316 -0.00309416 -8.38271e-05
-23.1733 -0.00314894 -0.000119639
-23.0316 -0.00320445 -8.8857e-05
-22.8908 -0.00326054 -0.000124063
-22.7509 -0.00331739 -9.39909e-05
-22.6118 -0.00337488 -0.000128645
-22.4736 -0.00343316 -9.92472e-05
-22.3363 -0.00349211 -0.000133398
-22.1997 -0.00355189 -0.000104643
-22.0639 -0.00361238 -0.000138337
-21.9288 -0.00367374 -0.000110197
-21.7945 -0.00373585 -0.000143473
-21.6609 -0.00379887 -0.000115924
-21.528 -0.00386269 -0.000148822
-21.3958 -0.00392745 -0.000121842
-21.2642 -0.00399306 -0.000154396
-21.1332 -0.00405965 -0.000127969
-21.0029 -0.00412713 -0.000160212
-20.8732 -0.00419564 -0.00013432
-20.7441 -0.00426509 -0.000166283
-20.6156 -0.00433561 -0.000140915
-20.4876 -0.00440712 -0.000172628
-20.3602 -0.00447975 -0.000147772
-20.2333 -0.00455342 -0.000179263
-20.1069 -0.00462826 -0.000154909
-19.9811 -0.0047042 -0.000186206
-19.8557 -0.00478136 -0.000162348
-19.7309 -0.00485967 -0.000193478
-19.6065 -0.00493926 -0.00017011
-19.4826 -0.00502007 -0.000201098
-19.3592 -0.0051022 -0.000178216
-19.2362 -0.00518562 -0.000209089
-19.1137 -0.00527043 -0.000186691
-18.9916 -0.00535659 -0.000217476
-18.8699 -0.0054442 -0.000195561
-18.7487 -0.00553323 -0.000226282
-18.6278 -0.00562378 -0.000204853
-18.5074 -0.00571583 -0.000235535
-18.3873 -0.00580948 -0.000214596
-18.2676 -0.0059047 -0.000245266
-18.1483 -0.00600158 -0.00022482
-18.0294 -0.00610013 -0.000255505
-17.9108 -0.00620042 -0.00023556
-17.7926 -0.00630246 -0.000266287
-17.6748 -0.00640634 -0.00024685
-17.5572 -0.00651206 -0.000277648
-17.4401 -0.00661971 -0.000258731
-17.3232 -0.00672929 -0.000289627
-17.2067 -0.0068409 -0.000271244
-17.0905 -0.00695455 -0.000302269
-16.9746 -0.00707033 -0.000284434
-16.859 -0.00718827 -0.000315619
-16.7437 -0.00730845 -0.000298349
-16.6288 -0.00743089 -0.000329728
-16.5141 -0.00755571 -0.000313044
-16.3997 -0.00768291 -0.000344651
-16.2856 -0.00781261 -0.000328574
-16.1717 -0.00794483 -0.000360448
-16.0582 -0.00807969 -0.000345003
-15.9449 -0.00821721 -0.000377182
-15.8319 -0.00835751 -0.000362399
-15.7191 -0.00850063 -0.000394925
-15.6066 -0.00864669 -0.000380836
-15.4943 -0.00879573 -0.000413754
-15.3823 -0.00894786 -0.000400394
-15.2705 -0.00910316 -0.000433754
-15.159 -0.00926174 -0.000421163
-15.0477 -0.00942367 -0.000455016
-14.9367 -0.00958907 -0.000443239
-14.8258 -0.00975801 -0.000477641
-14.7152 -0.00993065 -0.000466727
-14.6049 -0.010107 -0.000501742
-14.4947 -0.0102873 -0.000491745
-14.3848 -0.0104716 -0.000527439
-14.275 -0.0106601 -0.000518422
-14.1655 -0.0108528 -0.000554867
-14.0562 -0.0110499 -0.000546897
-13.9471 -0.0112515 -0.000584174
-13.8382 -0.0114578 -0.000577327
-13.7294 -0.011669 -0.000615524
-13.6209 -0.0118851 -0.000609884
-13.5126 -0.0121064 -0.000649098
-13.4044 -0.012333 -0.00064476
-13.2965 -0.012565 -0.000685097
-13.1887 -0.0128028 -0.000682165
-13.0811 -0.0130464 -0.000723744
-12.9737 -0.0132961 -0.000722335
-12.8664 -0.013552 -0.000765286
-12.7593 -0.0138144 -0.000765532
-12.6524 -0.0140835 -0.000810001
-12.5457 -0.0143596 -0.000812048
-12.4391 -0.0146429 -0.000858197
-12.3327 -0.0149336 -0.000862212
-12.2265 -0.0152321 -0.000910221
-12.1204 -0.0155385 -0.000916388
-12.0144 -0.0158533 -0.000966462
-11.9086 -0.0161766 -0.00097499
-11.803 -0.0165089 -0.00102736
-11.6975 -0.0168504 -0.00103848
-11.5922 -0.0172016 -0.0010934
-11.487 -0.0175627 -0.00110739
-11.3819 -0.0179343 -0.00116514
-11.277 -0.0183166 -0.0011823
-11.1722 -0.0187102 -0.00124322
-11.0676 -0.0191154 -0.00126389
-10.9631 -0.0195328 -0.00132835
-10.8587 -0.0199629 -0.00135293
-10.7545 -0.0204061 -0.00142135
-10.6503 -0.0208631 -0.00145028
-10.5463 -0.0213344 -0.00152316
-10.4425 -0.0218207 -0.00155697
-10.3387 -0.0223226 -0.00163485
-10.2351 -0.0228407 -0.00167413
-10.1316 -0.0233759 -0.00175767
-10.0282 -0.0239288 -0.00180309
-9.92496 -0.0245004 -0.00189303
-9.82181 -0.0250914 -0.0019454
-9.71877 -0.0257027 -0.00204259
-9.61583 -0.0263355 -0.00210284
-9.51301 -0.0269905 -0.00220829
-9.4103 -0.0276691 -0.00227749
-9.30769 -0.0283723 -0.00239238
-9.20518 -0.0291013 -0.0024718
-9.10278 -0.0298575 -0.00259751
-9.00048 -0.0306422 -0.00268865
-8.89828 -0.031457 -0.0028268
-8.79618 -0.0323034 -0.00293143
-8.69417 -0.0331832 -0.00308396
-8.59226 -0.0340982 -0.00320419
-8.49044 -0.0350502 -0.00337342
-8.38872 -0.0360415 -0.00351177
-8.28708 -0.0370742 -0.00370046
-8.18554 -0.0381507 -0.00385998
-8.08408 -0.0392735 -0.00407147
-7.98271 -0.0404456 -0.00425584
-7.88143 -0.0416698 -0.00449421
-7.78023 -0.0429494 -0.00470792
-7.67911 -0.0442878 -0.00497816
-7.57807 -0.0456888 -0.00522673
-7.47712 -0.0471565 -0.00553497
-7.37624 -0.0486952 -0.00582524
-7.27544 -0.0503098 -0.00617912
-7.17471 -0.0520054 -0.00651963
-7.07406 -0.0537877 -0.00692871
-6.97348 -0.0556628 -0.00733021
-6.87298 -0.0576374 -0.00780661
-6.77254 -0.0597189 -0.00828278
-6.67218 -0.0619152 -0.00884198
-6.57188 -0.0642351 -0.00941037
-6.47166 -0.0666884 -0.0100724
-6.37149 -0.0692854 -0.0107558
-6.2714 -0.072038 -0.0115468
-6.17136 -0.0749588 -0.0123753
-6.07139 -0.0780621 -0.0133298
-5.97148 -0.0813636 -0.0143433
-5.87163 -0.0848803 -0.0155078
-5.77184 -0.0886316 -0.0167605
-5.67211 -0.0926385 -0.018198
-5.57243 -0.0969246 -0.019764
-5.47281 -0.101516 -0.0215621
-5.37325 -0.106441 -0.0235449
-5.27373 -0.111732 -0.0258265
-5.17427 -0.117424 -0.0283728
-5.07487 -0.123555 -0.0313141
-4.97551 -0.130167 -0.0346363
-4.8762 -0.137306 -0.0384944
-4.77694 -0.14502 -0.0429054
-4.67772 -0.15336 -0.0480627
-4.57855 -0.162375 -0.0540317
-4.47943 -0.172112 -0.0610667
-4.38035 -0.182611 -0.0693092
-4.28131 -0.193893 -0.0791082
-4.18232 -0.205949 -0.0907229
-4.08336 -0.218717 -0.104645
-3.98445 -0.232054 -0.121304
-3.88557 -0.245678 -0.141381
-3.78673 -0.259109 -0.1655
-3.68793 -0.271563 -0.1945
-3.58916 -0.28184 -0.229041
-3.49043 -0.288197 -0.26973
-3.39173 -0.288281 -0.316505
-3.29307 -0.279242 -0.368491
-3.19443 -0.258168 -0.423185
-3.09583 -0.222993 -0.476511
-2.99725 -0.173683 -0.522917
-2.89871 -0.11309 -0.557028
-2.80019 -0.04668 -0.575207
-2.7017 0.0190629 -0.577144
-2.60323 0.0786616 -0.565418
-2.50479 0.12893 -0.54446
-2.40638 0.16906 -0.5187
-2.30798 0.199937 -0.49188
-2.20961 0.223303 -0.466432
-2.11126 0.241144 -0.4439
-2.01293 0.255365 -0.424906
-1.91462 0.267666 -0.409696
-1.81632 0.279546 -0.398007
-1.71804 0.292337 -0.38945
-1.61978 0.307234 -0.383204
-1.52154 0.325267 -0.37827
-1.42331 0.347193 -0.3731
-1.32509 0.373261 -0.365891
-1.22689 0.402905 -0.354446
-1.12869 0.434493 -0.336913
-1.03051 0.465392 -0.312155
-0.932337 0.492565 -0.280658
-0.834173 0.513541 -0.244299
-0.736016 0.527231 -0.206017
-0.637867 0.534093 -0.168526
-0.539723 0.535656 -0.133865
-0.441585 0.533838 -0.102872
-0.343451 0.530415 -0.0756564
-0.24532 0.526773 -0.0516166
-0.147191 0.523869 -0.0300111
-0.0490634 0.522283 -0.00982805
0.0490634 0.522283 0.00982805
0.147191 0.523869 0.0300111
0.24532 0.526773 0.0516166
0.343451 0.530415 0.0756564
0.441585 0.533838 0.102872
0.539723 0.535656 0.133865
0.637867 0.534093 0.168526
0.736016 0.527231 0.206017
0.834173 0.513541 0.244299
0.932337 0.492565 0.280658
1.03051 0.465392 0.312155
1.12869 0.434493 0.336913
1.22689 0.402905 0.354446
1.32509 0.373261 0.365891
1.42331 0.347193 0.3731
1.52154 0.325267 0.37827
1.61978 0.307234 0.383204
1.71804 0.292337 0.38945
1.81632 0.279546 0.398007
1.91462 0.267666 0.409696
2.01293 0.255365 0.424906
2.11126 0.241144 0.4439
2.20961 0.223303 0.466432
2.30798 0.199937 0.49188
2.40638 0.16906 0.5187
2.50479 0.12893 0.54446
2.60323 0.0786616 0.565418
2.7017 0.0190629 0.577144
2.80019 -0.04668 0.575207
2.89871 -0.11309 0.557028
2.99725 -0.173683 0.522917
3.09583 -0.222993 0.476511
3.19443 -0.258168 0.423185
3.29307 -0.279242 0.368491
3.39173 -0.288281 0.316505
3.49043 -0.288197 0.26973
3.58916 -0.28184 0.229041
3.68793 -0.271563 0.1945
3.78673 -0.259109 0.1655
3.88557 -0.245678 0.141381
3.98445 -0.232054 0.121304
4.08336 -0.218717 0.104645
4.18232 -0.205949 0.0907229
4.28131 -0.193893 0.0791082
4.38035 -0.182611 0.0693092
4.47943 -0.172112 0.0610667
4.57855 -0.162375 0.0540317
4.67772 -0.15336 0.0480627
4.77694 -0.14502 0.0429054
4.8762 -0.137306 0.0384944
4.97551 -0.130167 0.0346363
5.07487 -0.123555 0.0313141
5.17427 -0.117424 0.0283728
5.27373 -0.111732 0.0258265
5.37325 -0.106441 0.0235449
5.47281 -0.101516 0.0215621
5.57243 -0.0969246 0.019764
5.67211 -0.0926385 0.018198
5.77184 -0.0886316 0.0167605
5.87163 -0.0848803 0.0155078
5.97148 -0.0813636 0.0143433
6.07139 -0.0780621 0.0133298
6.17136 -0.0749588 0.0123753
6.2714 -0.072038 0.0115468
6.37149 -0.0692854 0.0107558
6.47166 -0.0666884 0.0100724
6.57188 -0.0642351 0.00941037
6.67218 -0.0619152 0.00884198
6.77254 -0.0597189 0.00828278
6.87298 -0.0576374 0.00780661
6.97348 -0.0556628 0.00733021
7.07406 -0.0537877 0.00692871
7.17471 -0.0520054 0.00651963
7.27544 -0.0503098 0.00617912
7.37624 -0.0486952 0.00582524
7.47712 -0.0471565 0.00553497
7.57807 -0.0456888 0.00522673
7.67911 -0.0442878 0.00497816
7.78023 -0.0429494 0.00470792
7.88143 -0.0416698 0.00449421
7.98271 -0.0404456 0.00425584
8.08408 -0.0392735 0.00407147
8.18554 -0.0381507 0.00385998
8.28708 -0.0370742 0.00370046
8.38872 -0.0360415 0.00351177
8.49044 -0.0350502 0.00337342
8.59226 -0.0340982 0.00320419
8.69417 -0.0331832 0.00308396
8.79618 -0.0323034 0.00293143
8.89828 -0.031457 0.0028268
9.00048 -0.0306422 0.00268865
9.10278 -0.0298575 0.00259751
9.20518 -0.0291013 0.0024718
9.30769 -0.0283723 0.00239238
9.4103 -0.0276691 0.00227749
9.51301 -0.0269905 0.00220829
9.61583 -0.0263355 0.00210284
9.71877 -0.0257027 0.00204259
9.82181 -0.0250914 0.0019454
9.92496 -0.0245004 0.00189303
10.0282 -0.0239288 0.00180309
10.1316 -0.0233759 0.00175767
10.2351 -0.0228407 0.00167413
10.3387 -0.0223226 0.00163485
10.4425 -0.0218207 0.00155697
10.5463 -0.0213344 0.00152316
10.6503 -0.0208631 0.00145028
10.7545 -0.0204061 0.00142135
10.8587 -0.0199629 0.00135293
10.9631 -0.0195328 0.00132835
11.0676 -0.0191154 0.00126389
11.1722 -0.0187102 0.00124322
11.277 -0.0183166 0.0011823
11.3819 -0.0179343 0.00116514
11.487 -0.0175627 0.00110739
11.5922 -0.0172016 0.0010934
11.6975 -0.0168504 0.00103848
11.803 -0.0165089 0.00102736
11.9086 -0.0161766 0.00097499
12.0144 -0.0158533 0.000966462
12.1204 -0.0155385 0.000916388
12.2265 -0.0152321 0.000910221
12.3327 -0.0149336 0.000862212
12.4391 -0.0146429 0.000858197
12.5457 -0.0143596 0.000812048
12.6524 -0.0140835 0.000810001
12.7593 -0.0138144 0.000765532
12.8664 -0.013552 0.000765286
12.9737 -0.0132961 0.000722335
13.0811 -0.0130464 0.000723744
13.1887 -0.0128028 0.000682165
13.2965 -0.012565 0.000685097
13.4044 -0.012333 0.00064476
13.5126 -0.0121064 0.000649098
13.6209 -0.0118851 0.000609884
13.7294 -0.011669 0.000615524
13.8382 -0.0114578 0.000577327
13.9471 -0.0112515 0.000584174
14.0562 -0.0110499 0.000546897
14.1655 -0.0108528 0.000554867
14.275 -0.0106601 0.000518422
14.3848 -0.0104716 0.000527439
14.4947 -0.0102873 0.000491745
14.6049 -0.010107 0.000501742
14.7152 -0.00993065 0.000466727
14.8258 -0.00975801 0.000477641
14.9367 -0.00958907 0.000443239
15.0477 -0.00942367 0.000455016
15.159 -0.00926174 0.000421163
15.2705 -0.00910316 0.000433754
15.3823 -0.00894786 0.000400394
15.4943 -0.00879573 0.000413754
15.6066 -0.00864669 0.000380836
15.7191 -0.00850063 0.000394925
15.8319 -0.00835751 0.000362399
15.9449 -0.00821721 0.000377182
16.0582 -0.00807969 0.000345003
16.1717 -0.00794483 0.000360448
16.2856 -0.00781261 0.000328574
16.3997 -0.00768291 0.000344651
16.5141 -0.00755571 0.000313044
16.6288 -0.00743089 0.000329728
16.7437 -0.00730845 0.000298349
16.859 -0.00718827 0.000315619
16.9746 -0.00707033 0.000284434
17.0905 -0.00695455 0.000302269
17.2067 -0.0068409 0.000271244
17.3232 -0.00672929 0.000289627
17.4401 -0.00661971 0.000258731
17.5572 -0.00651206 0.000277648
17.6748 -0.00640634 0.00024685
17.7926 -0.00630246 0.000266287
17.9108 -0.00620042 0.00023556
18.0294 -0.00610013 0.000255505
18.1483 -0.00600158 0.00022482
18.2676 -0.0059047 0.000245266
18.3873 -0.00580948 0.000214596
18.5074 -0.00571583 0.000235535
18.6278 -0.00562378 0.000204853
18.7487 -0.00553323 0.000226282
18.8699 -0.0054442 0.000195561
18.9916 -0.00535659 0.000217476
19.1137 -0.00527043 0.000186691
19.2362 -0.00518562 0.000209089
19.3592 -0.0051022 0.000178216
19.4826 -0.00502007 0.000201098
19.6065 -0.00493926 0.00017011
19.7309 -0.00485967 0.000193478
19.8557 -0.00478136 0.000162348
19.9811 -0.0047042 0.000186206
20.1069 -0.00462826 0.000154909
20.2333 -0.00455342 0.000179263
20.3602 -0.00447975 0.000147772
20.4876 -0.00440712 0.000172628
20.6156 -0.00433561 0.000140915
20.7441 -0.00426509 0.000166283
20.8732 -0.00419564 0.00013432
21.0029 -0.00412713 0.000160212
21.1332 -0.00405965 0.000127969
21.2642 -0.00399306 0.000154396
21.3958 -0.00392745 0.000121842
21.528 -0.00386269 0.000148822
21.6609 -0.00379887 0.000115924
21.7945 -0.00373585 0.000143473
21.9288 -0.00367374 0.000110197
22.0639 -0.00361238 0.000138337
22.1997 -0.00355189 0.000104643
22.3363 -0.00349211 0.000133398
22.4736 -0.00343316 9.92472e-05
22.6118 -0.00337488 0.000128645
22.7509 -0.00331739 9.39909e-05
22.8908 -0.00326054 0.000124063
23.0316 -0.00320445 8.8857e-05
23.1733 -0.00314894 0.000119639
23.316 -0.00309416 8.38271e-05
23.4597 -0.00303993 0.000115359
23.6044 -0.0029864 7.88816e-05
23.7502 -0.00293336 0.00011121
23.8971 -0.002881 7.39996e-05
24.0451 -0.00282909 0.000107175
24.1944 -0.00277782 6.91574e-05
24.3448 -0.00272695 0.000103238
24.4966 -0.00267671 6.43277e-05
24.6496 -0.0026268 9.93791e-05
24.8041 -0.00257749 5.94775e-05
24.9601 -0.00252846 9.55789e-05
25.1175 -0.00248 5.45662e-05
25.2766 -0.00243176 9.18125e-05
25.4373 -0.00238405 4.95435e-05
25.5998 -0.00233648 8.80482e-05
25.7641 -0.00228942 4.43468e-05
25.9304 -0.00224241 8.42407e-05
26.0988 -0.00219586 3.88988e-05
26.2693 -0.00214925 8.03238e-05
26.4421 -0.00210306 3.30976e-05
26.6174 -0.00205664 7.62037e-05
26.7954 -0.00201059 2.67919e-05
26.9761 -0.0019641 7.17593e-05
27.1598 -0.00191786 1.9732e-05
27.3468 -0.0018709 6.68324e-05
27.5373 -0.00182398 1.15168e-05
27.7317 -0.00177585 6.11374e-05
27.9302 -0.00172737 1.58858e-06
28.1333 -0.00167673 5.40068e-05
28.3415 -0.00162487 -1.08374e-05
28.5554 -0.00156884 4.42442e-05
28.7758 -0.00150862 -2.77167e-05
29.0035 -0.00143871 3.08634e-05
29.2396 -0.00135484 -5.32481e-05
29.4858 -0.00123244 1.17567e-05
29.7441 -0.00104617 -7.39887e-05
30.0173 -0.00077921 2.9524e-05
30.3101 -0.000468571 -3.22294e-05
30.6297 -0.000142423 0.000145348
30.9905 0.000164437 9.53636e-05
31.4301 0.000582933 0.000400801


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1Quantum/iFpOneLoop.txt <==
-31.4301 -9.18435e-24 1.61678e-05
-30.9905 -2.48963e-23 1.68675e-05
-30.6297 -1.40623e-24 1.74724e-05
-30.3101 1.29391e-23 1.80325e-05
-30.0173 -2.85637e-23 1.85668e-05
-29.7441 -6.05708e-23 1.90848e-05
-29.4858 4.49942e-23 1.95922e-05
-29.2396 -2.70043e-24 2.00928e-05
-29.0035 4.46741e-23 2.05892e-05
-28.7758 5.69207e-23 2.10833e-05
-28.5554 9.45846e-24 2.15767e-05
-28.3415 5.17764e-23 2.20706e-05
-28.1333 -6.53123e-23 2.25659e-05
-27.9302 -1.51294e-23 2.30635e-05
-27.7317 -3.25976e-23 2.3564e-05
-27.5373 -5.52784e-23 2.40682e-05
-27.3468 8.76616e-24 2.45765e-05
-27.1598 5.7359e-23 2.50894e-05
-26.9761 -2.01964e-23 2.56074e-05
-26.7954 -9.45175e-23 2.6131e-05
-26.6174 -1.72188e-23 2.66605e-05
-26.4421 2.96425e-23 2.71962e-05
-26.2693 -2.81952e-23 2.77386e-05
-26.0988 6.27152e-23 2.8288e-05
-25.9304 -5.97083e-24 2.88447e-05
-25.7641 6.04816e-23 2.94091e-05
-25.5998 5.29562e-23 2.99814e-05
-25.4373 2.45422e-23 3.0562e-05
-25.2766 -6.02665e-23 3.11511e-05
-25.1175 -1.48796e-23 3.17491e-05
-24.9601 2.6246e-23 3.23563e-05
-24.8041 4.14659e-23 3.29731e-05
-24.6496 3.4498e-23 3.35996e-05
-24.4966 -5.39473e-23 3.42362e-05
-24.3448 1.92601e-23 3.48832e-05
-24.1944 -2.83029e-23 3.5541e-05
-24.0451 -9.04502e-23 3.62098e-05
-23.8971 -2.82593e-24 3.689e-05
-23.7502 4.28124e-23 3.75819e-05
-23.6044 -2.65018e-23 3.82858e-05
-23.4597 -6.07101e-23 3.90021e-05
-23.316 5.49096e-23 3.97312e-05
-23.1733 -6.73529e-23 4.04733e-05
-23.0316 -3.52189e-23 4.12288e-05
-22.8908 -9.09411e-23 4.19982e-05
-22.7509 -4.0926e-23 4.27817e-05
-22.6118 1.7434e-22 4.35798e-05
-22.4736 -2.06009e-23 4.43929e-05
-22.3363 -1.76026e-22 4.52213e-05
-22.1997 -6.24614e-23 4.60656e-05
-22.0639 -8.65209e-23 4.6926e-05
-21.9288 1.3996e-22 4.78031e-05
-21.7945 -8.92224e-23 4.86972e-05
-21.6609 2.70158e-22 4.9609e-05
-21.528 -1.4708e-22 5.05387e-05
-21.3958 -7.69834e-23 5.1487e-05
-21.2642 -8.30036e-23 5.24543e-05
-21.1332 -5.73677e-23 5.34412e-05
-21.0029 1.94486e-22 5.44481e-05
-20.8732 3.51512e-23 5.54756e-05
-20.7441 -9.30039e-23 5.65243e-05
-20.6156 4.01218e-23 5.75948e-05
-20.4876 -2.8345e-23 5.86876e-05
-20.3602 2.89612e-23 5.98034e-05
-20.2333 -1.84797e-22 6.09429e-05
-20.1069 -2.35828e-23 6.21065e-05
-19.9811 1.35852e-22 6.32951e-05
-19.8557 -1.82268e-22 6.45094e-05
-19.7309 3.53824e-23 6.575e-05
-19.6065 -2.863e-22 6.70177e-05
-19.4826 -1.31139e-22 6.83132e-05
-19.3592 1.515e-22 6.96374e-05
-19.2362 2.65261e-22 7.09911e-05
-19.1137 8.5948e-24 7.23751e-05
-18.9916 7.31457e-23 7.37902e-05
-18.8699 1.31198e-22 7.52375e-05
-18.7487 3.93896e-22 7.67178e-05
-18.6278 1.81554e-22 7.8232e-05
-18.5074 -1.14381e-22 7.97813e-05
-18.3873 1.90781e-22 8.13665e-05
-18.2676 -2.7323e-22 8.29888e-05
-18.1483 -4.05714e-23 8.46493e-05
-18.0294 1.46934e-22 8.63492e-05
-17.9108 4.77532e-23 8.80895e-05
-17.7926 1.63071e-22 8.98716e-05
-17.6748 -1.86703e-22 9.16967e-05
-17.5572 1.2563e-23 9.35661e-05
-17.4401 2.92401e-22 9.54812e-05
-17.3232 4.31367e-24 9.74433e-05
-17.2067 1.3515e-22 9.94541e-05
-17.0905 -1.14436e-22 0.000101515
-16.9746 1.88694e-22 0.000103627
-16.859 -1.13022e-22 0.000105793
-16.7437 6.28963e-23 0.000108014
-16.6288 1.91525e-22 0.000110291
-16.5141 1.20235e-22 0.000112628
-16.3997 1.23111e-22 0.000115024
-16.2856 -1.5769e-22 0.000117483
-16.1717 3.82442e-22 0.000120007
-16.0582 2.96091e-22 0.000122597
-15.9449 -1.24161e-22 0.000125256
-15.8319 3.99257e-22 0.000127986
-15.7191 -9.93269e-23 0.00013079
-15.6066 2.97353e-23 0.00013367
-15.4943 4.85041e-22 0.000136629
-15.3823 -2.58008e-22 0.000139669
-15.2705 -3.59477e-22 0.000142793
-15.159 -1.40458e-22 0.000146004
-15.0477 1.04963e-21 0.000149305
-14.9367 6.94747e-22 0.0001527
-14.8258 -2.86219e-22 0.000156191
-14.7152 6.89037e-23 0.000159783
-14.6049 4.04455e-22 0.000163478
-14.4947 -5.85199e-23 0.000167281
-14.3848 -7.85828e-22 0.000171195
-14.275 -8.53571e-22 0.000175225
-14.1655 -6.94097e-22 0.000179375
-14.0562 -6.78266e-22 0.000183649
-13.9471 -7.37e-22 0.000188052
-13.8382 -5.47366e-22 0.000192589
-13.7294 -3.353e-22 0.000197265
-13.6209 -3.30811e-22 0.000202086
-13.5126 1.73885e-22 0.000207056
-13.4044 -3.75967e-22 0.000212182
-13.2965 -2.81621e-22 0.000217471
-13.1887 -7.98402e-22 0.000222928
-13.0811 -2.53363e-22 0.00022856
-12.9737 1.46242e-21 0.000234374
-12.8664 -1.51945e-21 0.000240379
-12.7593 3.64379e-24 0.000246581
-12.6524 1.01561e-21 0.000252988
-12.5457 -1.56463e-21 0.00025961
-12.4391 -1.4654e-21 0.000266455
-12.3327 3.71143e-22 0.000273534
-12.2265 1.64456e-21 0.000280855
-12.1204 1.22823e-21 0.000288429
-12.0144 -2.91063e-22 0.000296268
-11.9086 9.97029e-22 0.000304383
-11.803 3.17303e-22 0.000312786
-11.6975 -5.42577e-22 0.000321491
-11.5922 -6.68679e-22 0.00033051
-11.487 4.19689e-22 0.000339859
-11.3819 -5.75765e-22 0.000349552
-11.277 8.04537e-22 0.000359605
-11.1722 -2.30129e-21 0.000370036
-11.0676 -1.06745e-23 0.000380862
-10.9631 8.94536e-22 0.000392102
-10.8587 -6.59223e-22 0.000403776
-10.7545 -2.14634e-21 0.000415906
-10.6503 -3.76981e-21 0.000428514
-10.5463 3.78987e-21 0.000441623
-10.4425 -2.7781e-21 0.000455259
-10.3387 -1.75453e-21 0.000469449
-10.2351 -8.40158e-22 0.000484221
-10.1316 -1.91001e-22 0.000499606
-10.0282 -8.92915e-22 0.000515636
-9.92496 -1.56203e-21 0.000532344
-9.82181 -7.8812e-22 0.000549768
-9.71877 1.31101e-21 0.000567946
-9.61583 1.69232e-21 0.000586919
-9.51301 1.74328e-21 0.000606733
-9.4103 -6.98835e-22 0.000627434
-9.30769 3.79134e-22 0.000649072
-9.20518 -2.58587e-21 0.000671703
-9.10278 -4.66783e-21 0.000695382
-9.00048 -2.05488e-21 0.000720173
-8.89828 -1.48477e-21 0.000746142
-8.79618 3.77753e-21 0.00077336
-8.69417 -1.21234e-21 0.000801904
-8.59226 4.38499e-21 0.000831856
-8.49044 -6.01579e-21 0.000863304
-8.38872 -3.4716e-21 0.000896345
-8.28708 -2.39628e-21 0.000931081
-8.18554 1.11382e-20 0.000967623
-8.08408 2.19407e-21 0.00100609
-7.98271 4.23748e-21 0.00104662
-7.88143 -8.21043e-21 0.00108934
-7.78023 -7.31381e-21 0.00113441
-7.67911 -5.09391e-21 0.001182
-7.57807 6.23945e-21 0.00123229
-7.47712 1.21252e-20 0.00128547
-7.37624 -8.22015e-21 0.00134176
-7.27544 1.18843e-20 0.00140138
-7.17471 -5.73662e-21 0.0014646
-7.07406 -3.33463e-21 0.0015317
-6.97348 3.17623e-21 0.00160298
-6.87298 1.02493e-20 0.00167878
-6.77254 -7.20201e-21 0.00175947
-6.67218 2.53068e-20 0.00184545
-6.57188 -1.98242e-20 0.00193718
-6.47166 -1.11957e-20 0.00203516
-6.37149 -8.39766e-22 0.00213993
-6.2714 7.47061e-21 0.00225211
-6.17136 1.80754e-21 0.00237239
-6.07139 -2.85834e-20 0.00250151
-5.97148 7.04339e-21 0.00264034
-5.87163 2.59469e-20 0.00278982
-5.77184 -5.73117e-20 0.00295101
-5.67211 -2.44078e-20 0.00312513
-5.57243 1.79956e-21 0.00331352
-5.47281 -5.48926e-21 0.00351772
-5.37325 -3.5995e-20 0.00373947
-5.27373 -6.34211e-20 0.00398075
-5.17427 2.87116e-20 0.00424383
-5.07487 4.67594e-20 0.0045313
-4.97551 -9.54308e-20 0.00484614
-4.8762 -1.08e-19 0.0051918
-4.77694 2.30496e-20 0.00557225
-4.67772 -1.23621e-20 0.00599214
-4.57855 -5.32333e-20 0.00645688
-4.47943 8.69782e-20 0.00697282
-4.38035 -8.55423e-21 0.00754747
-4.28131 1.44907e-19 0.00818969
-4.18232 1.4658e-19 0.00891009
-4.08336 -2.16372e-19 0.00972133
-3.98445 1.80225e-19 0.0106387
-3.88557 -1.46783e-19 0.0116808
-3.78673 -8.19371e-20 0.0128703
-3.68793 6.35278e-20 0.0142351
-3.58916 -6.03227e-20 0.0158099
-3.49043 -1.60283e-20 0.0176383
-3.39173 3.69717e-19 0.019775
-3.29307 -5.27476e-19 0.0222902
-3.19443 4.69633e-19 0.0252746
-3.09583 -9.4405e-19 0.0288467
-2.99725 -7.06228e-19 0.0331634
-2.89871 -3.85076e-19 0.038436
-2.80019 -2.41299e-18 0.0449529
-2.7017 -3.49304e-19 0.0531159
-2.60323 2.23239e-18 0.0634956
-2.50479 1.64015e-19 0.0769206
-2.40638 1.56028e-18 0.0946258
-2.30798 4.96342e-19 0.118503
-2.20961 -2.67413e-18 0.151546
-2.11126 -8.3988e-18 0.198654
-2.01293 -1.58025e-18 0.268148
-1.91462 1.25214e-17 0.374639
-1.81632 -2.58833e-17 0.544257
-1.71804 4.20152e-17 0.82201
-1.61978 2.81772e-17 1.2677
-1.52154 -5.78143e-17 1.86695
-1.42331 5.99518e-18 2.28503
-1.32509 -7.74896e-17 2.10565
-1.22689 -7.13221e-18 1.59466
-1.12869 -5.35089e-17 1.14487
-1.03051 -7.5999e-18 0.8381
-0.932337 1.14731e-17 0.638765
-0.834173 1.41294e-17 0.507575
-0.736016 -9.06305e-19 0.418864
-0.637867 -6.56692e-18 0.357316
-0.539723 1.71386e-18 0.313819
-0.441585 -2.42774e-18 0.282844
-0.343451 -1.23351e-19 0.260966
-0.24532 -1.63884e-19 0.246034
-0.147191 2.08644e-19 0.236715
-0.0490634 -1.482e-19 0.232235
0.0490634 -5.4985e-20 0.232235
0.147191 -7.8845e-19 0.236715
0.24532 1.20855e-18 0.246034
0.343451 4.73614e-18 0.260966
0.441585 -3.30821e-18 0.282844
0.539723 5.39169e-19 0.313819
0.637867 1.70174e-18 0.357316
0.736016 -6.61218e-19 0.418864
0.834173 -1.57559e-17 0.507575
0.932337 7.56858e-18 0.638765
1.03051 6.71065e-18 0.8381
1.12869 -8.00763e-17 1.14487
1.22689 -2.12383e-17 1.59466
1.32509 8.23354e-18 2.10565
1.42331 -1.57424e-17 2.28503
1.52154 -2.33823e-17 1.86695
1.61978 -6.18507e-17 1.2677
1.71804 -1.96331e-17 0.82201
1.81632 1.84202e-17 0.544257
1.91462 6.30572e-18 0.374639
2.01293 1.09069e-17 0.268148
2.11126 1.24485e-17 0.198654
2.20961 1.29205e-18 0.151546
2.30798 -3.71897e-20 0.118503
2.40638 1.02979e-18 0.0946258
2.50479 3.80847e-19 0.0769206
2.60323 -2.14094e-18 0.0634956
2.7017 -1.79188e-18 0.0531159
2.80019 -4.37062e-19 0.0449529
2.89871 -1.60312e-19 0.038436
2.99725 7.63191e-19 0.0331634
3.09583 -8.12569e-20 0.0288467
3.19443 -6.85517e-20 0.0252746
3.29307 -7.69487e-19 0.0222902
3.39173 3.13383e-19 0.019775
3.49043 -2.32078e-19 0.0176383
3.58916 2.63443e-19 0.0158099
3.68793 1.39887e-19 0.0142351
3.78673 3.30907e-20 0.0128703
3.88557 -1.6101e-20 0.0116808
3.98445 4.21474e-20 0.0106387
4.08336 1.94901e-19 0.00972133
4.18232 -6.41321e-21 0.00891009
4.28131 -6.11507e-20 0.00818969
4.38035 -9.63487e-20 0.00754747
4.47943 1.39804e-20 0.00697282
4.57855 5.44166e-21 0.00645688
4.67772 -4.83911e-20 0.00599214
4.77694 -1.75583e-20 0.00557225
4.8762 1.59767e-20 0.0051918
4.97551 2.0081e-20 0.00484614
5.07487 7.04896e-21 0.0045313
5.17427 6.18532e-20 0.00424383
5.27373 2.52098e-21 0.00398075
5.37325 1.02516e-20 0.00373947
5.47281 -2.10984e-20 0.00351772
5.57243 -1.801e-20 0.00331352
5.67211 -6.55668e-21 0.00312513
5.77184 -4.8497e-21 0.00295101
5.87163 -2.60801e-20 0.00278982
5.97148 2.98024e-20 0.00264034
6.07139 3.14335e-20 0.00250151
6.17136 -1.45321e-21 0.00237239
6.2714 -6.78393e-21 0.00225211
6.37149 1.60595e-21 0.00213993
6.47166 1.7117e-20 0.00203516
6.57188 -6.23443e-21 0.00193718
6.67218 -3.36724e-21 0.00184545
6.77254 -4.64962e-21 0.00175947
6.87298 9.03065e-21 0.00167878
6.97348 8.91633e-21 0.00160298
7.07406 4.95605e-21 0.0015317
7.17471 6.92285e-21 0.0014646
7.27544 -1.07819e-20 0.00140138
7.37624 -2.2652e-21 0.00134176
7.47712 -1.97037e-21 0.00128547
7.57807 -3.78742e-22 0.00123229
7.67911 3.65405e-21 0.001182
7.78023 7.08979e-21 0.00113441
7.88143 -4.45052e-21 0.00108934
7.98271 -1.06792e-20 0.00104662
8.08408 8.34425e-22 0.00100609
8.18554 -3.44083e-22 0.000967623
8.28708 -6.84154e-21 0.000931081
8.38872 -2.95363e-21 0.000896345
8.49044 -3.59867e-21 0.000863304
8.59226 1.42574e-21 0.000831856
8.69417 4.95049e-21 0.000801904
8.79618 4.03248e-22 0.00077336
8.89828 2.81762e-22 0.000746142
9.00048 4.44324e-21 0.000720173
9.10278 5.57189e-21 0.000695382
9.20518 2.49605e-21 0.000671703
9.30769 3.07714e-21 0.000649072
9.4103 -2.87313e-21 0.000627434
9.51301 2.286e-21 0.000606733
9.61583 2.07044e-21 0.000586919
9.71877 -1.20507e-21 0.000567946
9.82181 -2.37753e-21 0.000549768
9.92496 2.70883e-21 0.000532344
10.0282 2.31039e-21 0.000515636
10.1316 1.78958e-21 0.000499606
10.2351 -1.12596e-21 0.000484221
10.3387 1.32382e-21 0.000469449
10.4425 7.43091e-23 0.000455259
10.5463 8.36276e-22 0.000441623
10.6503 -5.1695e-23 0.000428514
10.7545 -3.25173e-22 0.000415906
10.8587 -8.65605e-22 0.000403776
10.9631 -1.84783e-21 0.000392102
11.0676 1.46212e-21 0.000380862
11.1722 1.65151e-21 0.000370036
11.277 1.58491e-21 0.000359605
11.3819 3.22106e-21 0.000349552
11.487 -5.47329e-22 0.000339859
11.5922 -1.54319e-22 0.00033051
11.6975 -1.97648e-22 0.000321491
11.803 2.09883e-22 0.000312786
11.9086 3.69152e-22 0.000304383
12.0144 -1.98951e-23 0.000296268
12.1204 -2.39274e-22 0.000288429
12.2265 4.77763e-22 0.000280855
12.3327 -9.3143e-22 0.000273534
12.4391 5.04353e-22 0.000266455
12.5457 -3.66696e-22 0.00025961
12.6524 5.23192e-22 0.000252988
12.7593 -2.51658e-22 0.000246581
12.8664 9.39849e-22 0.000240379
12.9737 -3.98454e-22 0.000234374
13.0811 -4.69885e-22 0.00022856
13.1887 -1.31243e-21 0.000222928
13.2965 1.90147e-22 0.000217471
13.4044 -9.98625e-22 0.000212182
13.5126 1.5263e-21 0.000207056
13.6209 -2.51414e-22 0.000202086
13.7294 -1.42171e-23 0.000197265
13.8382 8.72571e-22 0.000192589
13.9471 5.7607e-23 0.000188052
14.0562 2.46089e-22 0.000183649
14.1655 -1.08674e-21 0.000179375
14.275 8.17205e-22 0.000175225
14.3848 -9.75154e-22 0.000171195
14.4947 8.32473e-22 0.000167281
14.6049 -1.74162e-22 0.000163478
14.7152 -2.27684e-22 0.000159783
14.8258 -5.97995e-22 0.000156191
14.9367 3.19943e-22 0.0001527
15.0477 -8.73261e-22 0.000149305
15.159 1.40851e-22 0.000146004
15.2705 1.66552e-22 0.000142793
15.3823 3.47622e-22 0.000139669
15.4943 -4.80312e-23 0.000136629
15.6066 -5.76838e-22 0.00013367
15.7191 3.40456e-22 0.00013079
15.8319 -4.33472e-22 0.000127986
15.9449 -1.70641e-22 0.000125256
16.0582 -3.42092e-23 0.000122597
16.1717 -8.19153e-24 0.000120007
16.2856 -6.45442e-23 0.000117483
16.3997 1.55256e-22 0.000115024
16.5141 -8.41872e-23 0.000112628
16.6288 -1.84384e-22 0.000110291
16.7437 1.8609e-22 0.000108014
16.859 -2.69221e-22 0.000105793
16.9746 -2.60168e-22 0.000103627
17.0905 2.96084e-22 0.000101515
17.2067 2.27404e-22 9.94541e-05
17.3232 -2.36579e-22 9.74433e-05
17.4401 2.53111e-22 9.54812e-05
17.5572 -2.19682e-22 9.35661e-05
17.6748 4.0733e-23 9.16967e-05
17.7926 2.64015e-22 8.98716e-05
17.9108 6.38914e-23 8.80895e-05
18.0294 -7.51783e-23 8.63492e-05
18.1483 1.14628e-23 8.46493e-05
18.2676 3.08197e-22 8.29888e-05
18.3873 2.02275e-23 8.13665e-05
18.5074 4.54264e-23 7.97813e-05
18.6278 -5.3387e-23 7.8232e-05
18.7487 -1.96226e-22 7.67178e-05
18.8699 -7.42743e-23 7.52375e-05
18.9916 3.89033e-23 7.37902e-05
19.1137 3.10777e-23 7.23751e-05
19.2362 -9.62098e-23 7.09911e-05
19.3592 -1.17256e-22 6.96374e-05
19.4826 -1.61472e-22 6.83132e-05
19.6065 5.95122e-23 6.70177e-05
19.7309 -9.54519e-23 6.575e-05
19.8557 2.44288e-22 6.45094e-05
19.9811 -3.48971e-23 6.32951e-05
20.1069 1.69011e-22 6.21065e-05
20.2333 -1.38619e-22 6.09429e-05
20.3602 1.21543e-22 5.98034e-05
20.4876 6.72535e-25 5.86876e-05
20.6156 4.53259e-23 5.75948e-05
20.7441 -5.71727e-23 5.65243e-05
20.8732 -2.07197e-22 5.54756e-05
21.0029 1.35363e-23 5.44481e-05
21.1332 9.50286e-23 5.34412e-05
21.2642 1.24867e-22 5.24543e-05
21.3958 -8.88933e-23 5.1487e-05
21.528 6.88874e-23 5.05387e-05
21.6609 2.94893e-23 4.9609e-05
21.7945 -2.02581e-22 4.86972e-05
21.9288 -1.28534e-22 4.78031e-05
22.0639 4.93476e-23 4.6926e-05
22.1997 -1.40515e-22 4.60656e-05
22.3363 -4.81278e-23 4.52213e-05
22.4736 1.73972e-22 4.43929e-05
22.6118 3.41858e-23 4.35798e-05
22.7509 4.11641e-23 4.27817e-05
22.8908 -1.27766e-22 4.19982e-05
23.0316 -1.69051e-23 4.12288e-05
23.1733 -3.294e-24 4.04733e-05
23.316 -2.97822e-23 3.97312e-05
23.4597 -2.33464e-23 3.90021e-05
23.6044 -7.83436e-23 3.82858e-05
23.7502 8.41046e-23 3.75819e-05
23.8971 -5.13788e-23 3.689e-05
24.0451 7.13378e-23 3.62098e-05
24.1944 -3.26873e-24 3.5541e-05
24.3448 -3.19956e-23 3.48832e-05
24.4966 4.58057e-23 3.42362e-05
24.6496 3.08476e-23 3.35996e-05
24.8041 -4.15583e-23 3.29731e-05
24.9601 1.45852e-22 3.23563e-05
25.1175 -8.97289e-23 3.17491e-05
25.2766 3.19608e-24 3.11511e-05
25.4373 -5.30507e-23 3.0562e-05
25.5998 1.89974e-23 2.99814e-05
25.7641 -2.40459e-23 2.94091e-05
25.9304 1.97932e-23 2.88447e-05
26.0988 -3.65847e-23 2.8288e-05
26.2693 9.13711e-24 2.77386e-05
26.4421 -4.34807e-23 2.71962e-05
26.6174 -2.46673e-23 2.66605e-05
26.7954 8.22491e-23 2.6131e-05
26.9761 1.52925e-23 2.56074e-05
27.1598 2.13541e-23 2.50894e-05
27.3468 1.89734e-23 2.45765e-05
27.5373 -2.8583e-23 2.40682e-05
27.7317 -3.12715e-23 2.3564e-05
27.9302 -2.31268e-24 2.30635e-05
28.1333 -5.24808e-24 2.25659e-05
28.3415 -1.76562e-24 2.20706e-05
28.5554 -1.78933e-23 2.15767e-05
28.7758 -6.22311e-23 2.10833e-05
29.0035 -1.75527e-23 2.05892e-05
29.2396 1.67194e-23 2.00928e-05
29.4858 -2.54696e-23 1.95922e-05
29.7441 4.25613e-23 1.90848e-05
30.0173 6.73799e-23 1.85668e-05
30.3101 4.88049e-23 1.80325e-05
30.6297 -9.59573e-24 1.74724e-05
30.9905 -4.4163e-23 1.68675e-05
31.4301 -1.57145e-23 1.61678e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1Quantum/iFpTwoLoop.txt <==
-31.4301 -1.85069e-21 1.61329e-05
-30.9905 7.39234e-22 1.68298e-05
-30.6297 -1.17631e-21 1.74324e-05
-30.3101 -1.12465e-21 1.79902e-05
-30.0173 -1.20869e-21 1.85224e-05
-29.7441 1.27546e-21 1.90382e-05
-29.4858 1.9374e-21 1.95437e-05
-29.2396 2.35307e-21 2.00421e-05
-29.0035 1.26163e-21 2.05365e-05
-28.7758 1.42449e-22 2.10285e-05
-28.5554 -2.49164e-21 2.15198e-05
-28.3415 -1.88543e-21 2.20114e-05
-28.1333 -4.38266e-22 2.25046e-05
-27.9302 1.41887e-21 2.29998e-05
-27.7317 1.93803e-21 2.34982e-05
-27.5373 2.35551e-21 2.39999e-05
-27.3468 1.22718e-21 2.45059e-05
-27.1598 7.04056e-22 2.50162e-05
-26.9761 -8.64329e-22 2.55318e-05
-26.7954 -1.79977e-22 2.60527e-05
-26.6174 8.02352e-22 2.65797e-05
-26.4421 3.35861e-21 2.71126e-05
-26.2693 2.88741e-21 2.76523e-05
-26.0988 3.57053e-21 2.81988e-05
-25.9304 1.30935e-21 2.87526e-05
-25.7641 -3.63436e-22 2.93139e-05
-25.5998 -1.97848e-21 2.98832e-05
-25.4373 -3.21547e-21 3.04605e-05
-25.2766 -4.37955e-21 3.10465e-05
-25.1175 -2.16764e-21 3.1641e-05
-24.9601 -9.80443e-22 3.22449e-05
-24.8041 1.747e-21 3.28579e-05
-24.6496 3.5363e-21 3.34809e-05
-24.4966 4.19515e-21 3.41137e-05
-24.3448 1.71241e-21 3.47569e-05
-24.1944 -1.11688e-21 3.54106e-05
-24.0451 -5.00105e-21 3.60755e-05
-23.8971 -6.60117e-21 3.67513e-05
-23.7502 -8.46884e-21 3.7439e-05
-23.6044 -8.89676e-21 3.81383e-05
-23.4597 -1.00092e-20 3.88502e-05
-23.316 -7.82389e-21 3.95743e-05
-23.1733 -6.93968e-21 4.03117e-05
-23.0316 -3.24093e-21 4.10621e-05
-22.8908 -1.64988e-21 4.18264e-05
-22.7509 4.70656e-22 4.26044e-05
-22.6118 5.50255e-22 4.33971e-05
-22.4736 -7.93583e-22 4.42044e-05
-22.3363 -2.74423e-21 4.50271e-05
-22.1997 -3.31162e-21 4.58651e-05
-22.0639 -5.99831e-21 4.67194e-05
-21.9288 -3.85912e-21 4.75899e-05
-21.7945 -7.5654e-21 4.84776e-05
-21.6609 -8.08832e-21 4.93823e-05
-21.528 -1.11536e-20 5.03052e-05
-21.3958 -1.14671e-20 5.1246e-05
-21.2642 -7.27934e-21 5.22059e-05
-21.1332 -7.04981e-21 5.31848e-05
-21.0029 -8.61106e-21 5.41838e-05
-20.8732 -8.2127e-21 5.52029e-05
-20.7441 -7.92417e-21 5.62431e-05
-20.6156 -3.95728e-21 5.73046e-05
-20.4876 -6.33709e-21 5.83884e-05
-20.3602 -3.63606e-21 5.94945e-05
-20.2333 -3.44842e-21 6.06243e-05
-20.1069 -1.59354e-21 6.17777e-05
-19.9811 -2.42397e-21 6.29559e-05
-19.8557 1.11145e-21 6.41592e-05
-19.7309 -1.79188e-21 6.53887e-05
-19.6065 -1.35497e-22 6.66446e-05
-19.4826 3.25577e-23 6.79283e-05
-19.3592 1.16397e-21 6.92399e-05
-19.2362 -5.65018e-22 7.05809e-05
-19.1137 1.74076e-22 7.19514e-05
-18.9916 5.05642e-22 7.33529e-05
-18.8699 3.30329e-21 7.47857e-05
-18.7487 3.98442e-21 7.62514e-05
-18.6278 7.29344e-22 7.77501e-05
-18.5074 5.93176e-21 7.92836e-05
-18.3873 9.97224e-21 8.08522e-05
-18.2676 8.22568e-21 8.24577e-05
-18.1483 1.60202e-20 8.41003e-05
-18.0294 1.66231e-20 8.5782e-05
-17.9108 2.18725e-20 8.7503e-05
-17.7926 2.15463e-20 8.92656e-05
-17.6748 2.31454e-20 9.10699e-05
-17.5572 2.30761e-20 9.29183e-05
-17.4401 2.71852e-20 9.48111e-05
-17.3232 2.62842e-20 9.67506e-05
-17.2067 1.97928e-20 9.87373e-05
-17.0905 2.32941e-20 0.000100774
-16.9746 1.41075e-20 0.00010286
-16.859 1.33963e-20 0.000105
-16.7437 9.57453e-21 0.000107192
-16.6288 5.26389e-21 0.000109441
-16.5141 1.3279e-20 0.000111747
-16.3997 7.34758e-21 0.000114113
-16.2856 1.32244e-20 0.000116539
-16.1717 1.19921e-20 0.00011903
-16.0582 1.66354e-20 0.000121585
-15.9449 1.36769e-20 0.000124207
-15.8319 1.2392e-20 0.000126899
-15.7191 7.36422e-21 0.000129664
-15.6066 6.56661e-21 0.000132502
-15.4943 3.51527e-21 0.000135418
-15.3823 -3.10762e-21 0.000138413
-15.2705 -8.42457e-21 0.000141491
-15.159 -9.13289e-21 0.000144653
-15.0477 -1.17266e-20 0.000147904
-14.9367 -1.25655e-20 0.000151246
-14.8258 -2.19626e-20 0.000154682
-14.7152 -1.95285e-20 0.000158216
-14.6049 -1.62087e-20 0.000161852
-14.4947 -1.97177e-20 0.000165591
-14.3848 -1.46244e-20 0.00016944
-14.275 -1.61925e-20 0.000173401
-14.1655 -1.73348e-20 0.00017748
-14.0562 -1.33701e-21 0.000181678
-13.9471 6.18271e-21 0.000186004
-13.8382 7.29604e-22 0.000190458
-13.7294 1.00212e-20 0.000195049
-13.6209 1.25398e-20 0.000199779
-13.5126 -1.25299e-20 0.000204656
-13.4044 -1.36137e-20 0.000209684
-13.2965 -1.85315e-20 0.00021487
-13.1887 -1.51337e-20 0.000220218
-13.0811 -9.94664e-21 0.000225737
-12.9737 -1.45611e-20 0.000231432
-12.8664 -1.10135e-20 0.000237313
-12.7593 1.55328e-20 0.000243383
-12.6524 1.99711e-20 0.000249654
-12.5457 3.59444e-20 0.000256131
-12.4391 9.38111e-21 0.000262825
-12.3327 2.00999e-20 0.000269743
-12.2265 -1.20787e-20 0.000276898
-12.1204 -2.49179e-20 0.000284295
-12.0144 -3.64172e-20 0.00029195
-11.9086 -2.56147e-20 0.000299868
-11.803 -1.87199e-20 0.000308067
-11.6975 -5.1933e-20 0.000316554
-11.5922 -5.33026e-20 0.000325346
-11.487 -5.84374e-20 0.000334453
-11.3819 -3.44432e-20 0.000343893
-11.277 -3.94326e-20 0.000353677
-11.1722 7.19644e-21 0.000363826
-11.0676 -8.83071e-21 0.000374352
-10.9631 5.54979e-20 0.000385278
-10.8587 4.79621e-20 0.000396617
-10.7545 3.84091e-20 0.000408395
-10.6503 9.74033e-21 0.000420627
-10.5463 1.58984e-20 0.000433342
-10.4425 -2.03335e-21 0.000446557
-10.3387 -1.94208e-20 0.000460304
-10.2351 5.62012e-20 0.000474603
-10.1316 1.2796e-19 0.000489489
-10.0282 1.64689e-19 0.000504986
-9.92496 2.2842e-19 0.000521132
-9.82181 1.66356e-19 0.000537954
-9.71877 1.0493e-19 0.000555496
-9.61583 1.47613e-19 0.000573788
-9.51301 9.03656e-20 0.000592882
-9.4103 2.49045e-20 0.00061281
-9.30769 -7.41938e-20 0.00063363
-9.20518 -1.11997e-19 0.000655381
-9.10278 -1.64595e-19 0.000678129
-9.00048 -1.43908e-19 0.000701918
-8.89828 -2.30389e-19 0.000726822
-8.79618 -1.61203e-19 0.000752895
-8.69417 -3.87128e-19 0.00078022
-8.59226 -2.41418e-19 0.000808859
-8.49044 -1.14992e-19 0.000838907
-8.38872 -1.02871e-19 0.000870438
-8.28708 1.79399e-20 0.000903562
-8.18554 1.43419e-19 0.000938363
-8.08408 7.1399e-20 0.00097497
-7.98271 3.06217e-19 0.00101348
-7.88143 1.56827e-19 0.00105405
-7.78023 4.21692e-19 0.00109678
-7.67911 9.94591e-20 0.00114186
-7.57807 1.46883e-19 0.00118942
-7.47712 1.36106e-19 0.00123967
-7.37624 1.76961e-19 0.00129278
-7.27544 -1.17594e-19 0.00134897
-7.17471 -1.78045e-19 0.00140846
-7.07406 -1.06905e-19 0.00147153
-6.97348 -3.34102e-19 0.00153841
-6.87298 -1.43465e-19 0.00160946
-6.77254 -1.23519e-19 0.00168495
-6.67218 4.44911e-20 0.00176531
-6.57188 6.55719e-19 0.00185088
-6.47166 -1.43753e-19 0.00194217
-6.37149 6.27049e-19 0.00203962
-6.2714 -1.12576e-19 0.00214383
-6.17136 5.45047e-19 0.00225536
-6.07139 5.07775e-20 0.00237494
-5.97148 1.7776e-19 0.00250329
-5.87163 3.85549e-19 0.00264133
-5.77184 1.04158e-18 0.00278994
-5.67211 1.29991e-18 0.0029503
-5.57243 3.01002e-19 0.00312357
-5.47281 3.04577e-18 0.00331123
-5.37325 6.99143e-19 0.00351481
-5.27373 2.71858e-18 0.00373624
-5.17427 2.26025e-18 0.00397755
-5.07487 3.30794e-20 0.00424131
-4.97551 2.41611e-18 0.00453028
-4.8762 -1.19545e-18 0.00484797
-4.77694 8.4958e-19 0.00519821
-4.67772 -3.98187e-18 0.00558589
-4.57855 4.70059e-18 0.00601652
-4.47943 -4.26195e-18 0.00649714
-4.38035 -4.11559e-18 0.00703591
-4.28131 -4.67691e-18 0.00764333
-4.18232 -3.70309e-18 0.0083319
-4.08336 -5.88738e-19 0.00911784
-3.98445 1.27111e-18 0.0100209
-3.88557 3.68959e-18 0.0110669
-3.78673 1.52082e-18 0.0122875
-3.68793 1.42155e-17 0.0137232
-3.58916 5.00011e-18 0.0154232
-3.49043 7.54237e-18 0.0174461
-3.39173 -1.04675e-17 0.0198559
-3.29307 -4.35685e-18 0.0227155
-3.19443 -2.17712e-17 0.0260722
-3.09583 1.99004e-17 0.0299466
-2.99725 1.54133e-17 0.0343268
-2.89871 -1.09408e-16 0.0391937
-2.80019 1.81633e-16 0.0445625
-2.7017 -1.75448e-16 0.0505371
-2.60323 3.23836e-17 0.0573323
-2.50479 -1.72773e-16 0.065285
-2.40638 -2.03567e-16 0.0748477
-2.30798 -3.10294e-17 0.0866134
-2.20961 -1.93874e-16 0.101349
-2.11126 5.38684e-16 0.120085
-2.01293 -2.80434e-16 0.144209
-1.91462 -2.41423e-16 0.175647
-1.81632 -1.31078e-15 0.217053
-1.71804 2.73225e-16 0.272117
-1.61978 -7.14668e-16 0.345884
-1.52154 7.17566e-16 0.445195
-1.42331 1.34772e-15 0.579168
-1.32509 1.4213e-14 0.760093
-1.22689 -1.44379e-14 1.00532
-1.12869 -3.78008e-14 1.34158
-1.03051 -4.06049e-14 1.81312
-0.932337 1.03349e-13 2.49245
-0.834173 3.40829e-13 3.48375
-0.736016 -2.06779e-13 4.87527
-0.637867 -9.78599e-13 6.55276
-0.539723 1.23907e-12 7.94133
-0.441585 5.09609e-13 8.35535
-0.343451 -2.88629e-13 7.87008
-0.24532 1.24032e-13 7.10487
-0.147191 -1.74049e-13 6.49102
-0.0490634 -4.88625e-13 6.16868
0.0490634 3.40396e-13 6.16868
0.147191 -4.94131e-14 6.49102
0.24532 1.74139e-13 7.10487
0.343451 -2.75777e-12 7.87008
0.441585 4.90171e-13 8.35535
0.539723 -2.56546e-12 7.94133
0.637867 5.15155e-13 6.55276
0.736016 -1.91129e-13 4.87527
0.834173 5.86763e-14 3.48375
0.932337 -4.92856e-14 2.49245
1.03051 -4.30262e-14 1.81312
1.12869 -1.37897e-13 1.34158
1.22689 4.87195e-14 1.00532
1.32509 -2.72222e-15 0.760093
1.42331 1.07631e-15 0.579168
1.52154 -4.86139e-15 0.445195
1.61978 4.37212e-15 0.345884
1.71804 -1.95294e-15 0.272117
1.81632 1.43637e-15 0.217053
1.91462 1.66433e-16 0.175647
2.01293 1.09901e-15 0.144209
2.11126 -1.11153e-15 0.120085
2.20961 1.15892e-15 0.101349
2.30798 -5.14966e-16 0.0866134
2.40638 4.04282e-16 0.0748477
2.50479 -5.69523e-17 0.065285
2.60323 1.52736e-17 0.0573323
2.7017 2.47567e-17 0.0505371
2.80019 5.19882e-18 0.0445625
2.89871 -6.62869e-17 0.0391937
2.99725 9.55205e-17 0.0343268
3.09583 -5.19617e-17 0.0299466
3.19443 6.9409e-17 0.0260722
3.29307 -2.62426e-17 0.0227155
3.39173 8.36693e-18 0.0198559
3.49043 -6.35172e-18 0.0174461
3.58916 -8.41131e-19 0.0154232
3.68793 -1.36555e-17 0.0137232
3.78673 3.80008e-18 0.0122875
3.88557 -9.01332e-18 0.0110669
3.98445 1.45429e-18 0.0100209
4.08336 -6.80773e-19 0.00911784
4.18232 -1.94176e-19 0.0083319
4.28131 1.25014e-18 0.00764333
4.38035 2.14543e-18 0.00703591
4.47943 -2.54304e-18 0.00649714
4.57855 7.13195e-19 0.00601652
4.67772 -4.64778e-18 0.00558589
4.77694 3.0358e-19 0.00519821
4.8762 -2.41045e-18 0.00484797
4.97551 -3.64046e-18 0.00453028
5.07487 -3.26325e-18 0.00424131
5.17427 -2.16147e-18 0.00397755
5.27373 -3.42137e-18 0.00373624
5.37325 -2.49176e-18 0.00351481
5.47281 -2.5084e-18 0.00331123
5.57243 -6.79706e-19 0.00312357
5.67211 -1.77964e-18 0.0029503
5.77184 -5.20289e-19 0.00278994
5.87163 -6.50451e-19 0.00264133
5.97148 -2.30998e-19 0.00250329
6.07139 -2.38373e-19 0.00237494
6.17136 -7.37407e-19 0.00225536
6.2714 -5.25121e-19 0.00214383
6.37149 -5.26101e-19 0.00203962
6.47166 -1.87721e-19 0.00194217
6.57188 4.10611e-20 0.00185088
6.67218 -6.82846e-20 0.00176531
6.77254 -1.41712e-19 0.00168495
6.87298 -2.67286e-19 0.00160946
6.97348 1.72335e-19 0.00153841
7.07406 -7.43818e-20 0.00147153
7.17471 -1.83162e-19 0.00140846
7.27544 -6.20782e-20 0.00134897
7.37624 -4.07122e-20 0.00129278
7.47712 -5.04799e-20 0.00123967
7.57807 -1.61717e-19 0.00118942
7.67911 9.41771e-21 0.00114186
7.78023 -2.5102e-19 0.00109678
7.88143 -2.15567e-19 0.00105405
7.98271 -4.58335e-20 0.00101348
8.08408 4.61837e-20 0.00097497
8.18554 4.32128e-20 0.000938363
8.28708 6.29528e-20 0.000903562
8.38872 2.93278e-19 0.000870438
8.49044 1.47597e-19 0.000838907
8.59226 3.30571e-19 0.000808859
8.69417 4.6459e-19 0.00078022
8.79618 3.74238e-19 0.000752895
8.89828 2.79531e-19 0.000726822
9.00048 1.91019e-19 0.000701918
9.10278 2.15101e-19 0.000678129
9.20518 1.91224e-19 0.000655381
9.30769 1.09139e-19 0.00063363
9.4103 1.31264e-19 0.00061281
9.51301 -4.33379e-20 0.000592882
9.61583 -5.68135e-20 0.000573788
9.71877 -7.18505e-20 0.000555496
9.82181 -1.08556e-19 0.000537954
9.92496 -1.13301e-19 0.000521132
10.0282 -1.70421e-20 0.000504986
10.1316 -8.81456e-20 0.000489489
10.2351 -1.19195e-20 0.000474603
10.3387 3.46214e-20 0.000460304
10.4425 9.2132e-21 0.000446557
10.5463 3.19314e-20 0.000433342
10.6503 1.22896e-20 0.000420627
10.7545 9.0749e-21 0.000408395
10.8587 -4.25941e-20 0.000396617
10.9631 -1.01674e-20 0.000385278
11.0676 1.54052e-20 0.000374352
11.1722 2.9953e-20 0.000363826
11.277 9.02637e-20 0.000353677
11.3819 9.00148e-20 0.000343893
11.487 8.91204e-20 0.000334453
11.5922 6.35432e-20 0.000325346
11.6975 5.01134e-20 0.000316554
11.803 3.81624e-20 0.000308067
11.9086 3.46941e-20 0.000299868
12.0144 4.02405e-20 0.00029195
12.1204 2.02684e-20 0.000284295
12.2265 9.19581e-21 0.000276898
12.3327 -1.44967e-20 0.000269743
12.4391 1.05525e-21 0.000262825
12.5457 -2.3768e-20 0.000256131
12.6524 -1.07837e-20 0.000249654
12.7593 4.37709e-21 0.000243383
12.8664 1.35496e-20 0.000237313
12.9737 1.04697e-20 0.000231432
13.0811 2.82545e-20 0.000225737
13.1887 2.16099e-20 0.000220218
13.2965 1.80233e-20 0.00021487
13.4044 1.00412e-20 0.000209684
13.5126 1.26548e-20 0.000204656
13.6209 -1.30163e-20 0.000199779
13.7294 -1.69916e-20 0.000195049
13.8382 6.5088e-21 0.000190458
13.9471 -3.17822e-21 0.000186004
14.0562 3.48209e-21 0.000181678
14.1655 1.41513e-20 0.00017748
14.275 1.06211e-20 0.000173401
14.3848 1.29307e-20 0.00016944
14.4947 2.38291e-20 0.000165591
14.6049 1.70693e-20 0.000161852
14.7152 1.93637e-20 0.000158216
14.8258 2.13792e-20 0.000154682
14.9367 1.82246e-20 0.000151246
15.0477 9.94602e-21 0.000147904
15.159 6.31715e-21 0.000144653
15.2705 5.97041e-21 0.000141491
15.3823 -1.05335e-21 0.000138413
15.4943 -4.83506e-21 0.000135418
15.6066 -5.10445e-21 0.000132502
15.7191 -1.05905e-20 0.000129664
15.8319 -8.21245e-21 0.000126899
15.9449 -1.5583e-20 0.000124207
16.0582 -1.63505e-20 0.000121585
16.1717 -1.53598e-20 0.00011903
16.2856 -9.19452e-21 0.000116539
16.3997 -1.0022e-20 0.000114113
16.5141 -1.30552e-20 0.000111747
16.6288 -8.05395e-21 0.000109441
16.7437 -1.08481e-20 0.000107192
16.859 -1.20651e-20 0.000105
16.9746 -1.43216e-20 0.00010286
17.0905 -1.99777e-20 0.000100774
17.2067 -1.96059e-20 9.87373e-05
17.3232 -2.73955e-20 9.67506e-05
17.4401 -2.68478e-20 9.48111e-05
17.5572 -2.35676e-20 9.29183e-05
17.6748 -2.3056e-20 9.10699e-05
17.7926 -2.05871e-20 8.92656e-05
17.9108 -2.04092e-20 8.7503e-05
18.0294 -1.47633e-20 8.5782e-05
18.1483 -1.71819e-20 8.41003e-05
18.2676 -1.20185e-20 8.24577e-05
18.3873 -8.82705e-21 8.08522e-05
18.5074 -6.56623e-21 7.92836e-05
18.6278 -2.96031e-21 7.77501e-05
18.7487 -4.11391e-21 7.62514e-05
18.8699 -5.72723e-21 7.47857e-05
18.9916 3.22465e-22 7.33529e-05
19.1137 -8.6221e-24 7.19514e-05
19.2362 7.84944e-22 7.05809e-05
19.3592 -8.62612e-22 6.92399e-05
19.4826 1.25668e-21 6.79283e-05
19.6065 1.6149e-21 6.66446e-05
19.7309 2.19906e-21 6.53887e-05
19.8557 3.71884e-22 6.41592e-05
19.9811 2.14365e-21 6.29559e-05
20.1069 1.04261e-21 6.17777e-05
20.2333 2.11799e-21 6.06243e-05
20.3602 3.64813e-21 5.94945e-05
20.4876 5.06906e-21 5.83884e-05
20.6156 6.10603e-21 5.73046e-05
20.7441 7.83962e-21 5.62431e-05
20.8732 7.33411e-21 5.52029e-05
21.0029 8.60921e-21 5.41838e-05
21.1332 6.77958e-21 5.31848e-05
21.2642 8.40082e-21 5.22059e-05
21.3958 1.05967e-20 5.1246e-05
21.528 1.19155e-20 5.03052e-05
21.6609 8.23776e-21 4.93823e-05
21.7945 7.91925e-21 4.84776e-05
21.9288 3.50213e-21 4.75899e-05
22.0639 5.75847e-21 4.67194e-05
22.1997 3.75667e-21 4.58651e-05
22.3363 3.55128e-21 4.50271e-05
22.4736 8.97666e-22 4.42044e-05
22.6118 -9.25387e-22 4.33971e-05
22.7509 9.06233e-23 4.26044e-05
22.8908 1.24066e-21 4.18264e-05
23.0316 3.3641e-21 4.10621e-05
23.1733 6.69931e-21 4.03117e-05
23.316 8.04598e-21 3.95743e-05
23.4597 9.70614e-21 3.88502e-05
23.6044 8.9111e-21 3.81383e-05
23.7502 9.01992e-21 3.7439e-05
23.8971 7.27715e-21 3.67513e-05
24.0451 4.88977e-21 3.60755e-05
24.1944 8.1523e-22 3.54106e-05
24.3448 -1.44905e-21 3.47569e-05
24.4966 -4.12654e-21 3.41137e-05
24.6496 -3.38466e-21 3.34809e-05
24.8041 -1.99173e-21 3.28579e-05
24.9601 1.47942e-21 3.22449e-05
25.1175 2.81941e-21 3.1641e-05
25.2766 4.03718e-21 3.10465e-05
25.4373 3.09977e-21 3.04605e-05
25.5998 1.97774e-21 2.98832e-05
25.7641 1.06157e-23 2.93139e-05
25.9304 -1.07477e-21 2.87526e-05
26.0988 -3.42819e-21 2.81988e-05
26.2693 -2.94103e-21 2.76523e-05
26.4421 -3.21783e-21 2.71126e-05
26.6174 -6.61464e-22 2.65797e-05
26.7954 -8.87832e-23 2.60527e-05
26.9761 9.46455e-22 2.55318e-05
27.1598 -6.02349e-22 2.50162e-05
27.3468 -1.28405e-21 2.45059e-05
27.5373 -2.39562e-21 2.39999e-05
27.7317 -1.94408e-21 2.34982e-05
27.9302 -1.6235e-21 2.29998e-05
28.1333 4.933e-22 2.25046e-05
28.3415 1.70953e-21 2.20114e-05
28.5554 2.40952e-21 2.15198e-05
28.7758 -4.21439e-24 2.10285e-05
29.0035 -1.19933e-21 2.05365e-05
29.2396 -2.45633e-21 2.00421e-05
29.4858 -2.07001e-21 1.95437e-05
29.7441 -1.52729e-21 1.90382e-05
30.0173 1.1211e-21 1.85224e-05
30.3101 1.1233e-21 1.79902e-05
30.6297 1.45025e-21 1.74324e-05
30.9905 -7.37377e-22 1.68298e-05
31.4301 1.9416e-21 1.61329e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1Quantum/iFp_FRG.txt <==
-31.4301 -8.57664e-20 1.61162e-05
-30.9905 -1.35481e-19 1.68e-05
-30.6297 -1.65875e-19 1.73963e-05
-30.3101 -2.04628e-19 1.79401e-05
-30.0173 -2.43034e-19 1.84603e-05
-29.7441 -2.85698e-19 1.8968e-05
-29.4858 -3.24793e-19 1.94652e-05
-29.2396 -3.64685e-19 1.99565e-05
-29.0035 -4.04627e-19 2.04447e-05
-28.7758 -4.2951e-19 2.09308e-05
-28.5554 -4.54555e-19 2.14181e-05
-28.3415 -4.8361e-19 2.19068e-05
-28.1333 -5.05515e-19 2.23988e-05
-27.9302 -5.1567e-19 2.28942e-05
-27.7317 -5.32254e-19 2.33933e-05
-27.5373 -5.51194e-19 2.38966e-05
-27.3468 -5.55013e-19 2.44044e-05
-27.1598 -5.52394e-19 2.49175e-05
-26.9761 -5.57741e-19 2.54364e-05
-26.7954 -5.67567e-19 2.59617e-05
-26.6174 -5.65046e-19 2.6494e-05
-26.4421 -5.51635e-19 2.70333e-05
-26.2693 -5.46616e-19 2.75803e-05
-26.0988 -5.46982e-19 2.81349e-05
-25.9304 -5.44065e-19 2.86974e-05
-25.7641 -5.21457e-19 2.92675e-05
-25.5998 -5.06913e-19 2.98456e-05
-25.4373 -4.88102e-19 3.04318e-05
-25.2766 -4.89018e-19 3.10262e-05
-25.1175 -4.79993e-19 3.1629e-05
-24.9601 -4.56078e-19 3.22414e-05
-24.8041 -4.39281e-19 3.28639e-05
-24.6496 -4.19969e-19 3.34969e-05
-24.4966 -4.13876e-19 3.41398e-05
-24.3448 -3.96421e-19 3.47926e-05
-24.1944 -3.76272e-19 3.54559e-05
-24.0451 -3.64796e-19 3.61302e-05
-23.8971 -3.3978e-19 3.68153e-05
-23.7502 -3.25901e-19 3.75112e-05
-23.6044 -3.0928e-19 3.82186e-05
-23.4597 -2.71945e-19 3.89389e-05
-23.316 -2.52404e-19 3.96728e-05
-23.1733 -2.25687e-19 4.04196e-05
-23.0316 -1.95522e-19 4.11788e-05
-22.8908 -1.79915e-19 4.19506e-05
-22.7509 -1.46614e-19 4.27364e-05
-22.6118 -1.16914e-19 4.3537e-05
-22.4736 -1.07997e-19 4.43523e-05
-22.3363 -7.7065e-20 4.51822e-05
-22.1997 -5.31466e-20 4.60275e-05
-22.0639 -4.03272e-20 4.68903e-05
-21.9288 -5.1275e-21 4.77712e-05
-21.7945 2.93747e-20 4.86696e-05
-21.6609 6.20314e-20 4.95838e-05
-21.528 9.58536e-20 5.05139e-05
-21.3958 1.30897e-19 5.14612e-05
-21.2642 1.65801e-19 5.24283e-05
-21.1332 2.07006e-19 5.34158e-05
-21.0029 2.60854e-19 5.44231e-05
-20.8732 3.025e-19 5.54502e-05
-20.7441 3.37351e-19 5.64981e-05
-20.6156 3.77471e-19 5.75692e-05
-20.4876 3.90852e-19 5.86636e-05
-20.3602 4.27017e-19 5.97793e-05
-20.2333 4.61975e-19 6.09151e-05
-20.1069 5.0759e-19 6.20721e-05
-19.9811 5.62438e-19 6.32531e-05
-19.8557 5.89787e-19 6.44601e-05
-19.7309 6.27142e-19 6.56929e-05
-19.6065 6.34581e-19 6.69503e-05
-19.4826 6.74668e-19 6.82331e-05
-19.3592 6.93716e-19 6.95425e-05
-19.2362 7.14694e-19 7.08789e-05
-19.1137 7.08291e-19 7.2241e-05
-18.9916 7.27872e-19 7.36281e-05
-18.8699 7.20244e-19 7.504e-05
-18.7487 7.20517e-19 7.64781e-05
-18.6278 7.41997e-19 7.79435e-05
-18.5074 7.34665e-19 7.94364e-05
-18.3873 7.45098e-19 8.09569e-05
-18.2676 7.10633e-19 8.25066e-05
-18.1483 6.83398e-19 8.40895e-05
-18.0294 6.46583e-19 8.57076e-05
-17.9108 6.14853e-19 8.73605e-05
-17.7926 5.92344e-19 8.90474e-05
-17.6748 5.33522e-19 9.0768e-05
-17.5572 5.26411e-19 9.2523e-05
-17.4401 4.66489e-19 9.43138e-05
-17.3232 4.02336e-19 9.61427e-05
-17.2067 3.40786e-19 9.8013e-05
-17.0905 1.96918e-19 9.99279e-05
-16.9746 9.18846e-20 0.00010189
-16.859 -1.09169e-19 0.000103901
-16.7437 -3.67706e-19 0.000105965
-16.6288 -6.50077e-19 0.000108084
-16.5141 -1.00496e-18 0.000110258
-16.3997 -1.324e-18 0.000112486
-16.2856 -1.66815e-18 0.000114769
-16.1717 -2.01773e-18 0.000117111
-16.0582 -2.32468e-18 0.000119515
-15.9449 -2.61489e-18 0.000121987
-15.8319 -2.8466e-18 0.000124528
-15.7191 -3.06987e-18 0.000127143
-15.6066 -3.25682e-18 0.000129832
-15.4943 -3.4314e-18 0.000132598
-15.3823 -3.56196e-18 0.00013544
-15.2705 -3.73113e-18 0.000138359
-15.159 -3.86574e-18 0.000141361
-15.0477 -4.02989e-18 0.000144454
-14.9367 -4.20826e-18 0.000147649
-14.8258 -4.42855e-18 0.00015095
-14.7152 -4.72691e-18 0.000154359
-14.6049 -5.00327e-18 0.000157875
-14.4947 -5.28409e-18 0.000161496
-14.3848 -5.56257e-18 0.000165231
-14.275 -5.83657e-18 0.00016909
-14.1655 -6.17193e-18 0.000173082
-14.0562 -6.43192e-18 0.000177217
-13.9471 -6.73282e-18 0.000181506
-13.8382 -6.93466e-18 0.000185951
-13.7294 -7.14513e-18 0.000190553
-13.6209 -7.34564e-18 0.000195311
-13.5126 -7.4999e-18 0.000200223
-13.4044 -7.75587e-18 0.000205297
-13.2965 -7.9714e-18 0.000210547
-13.1887 -8.37921e-18 0.000215985
-13.0811 -8.79925e-18 0.000221632
-12.9737 -9.36668e-18 0.000227497
-12.8664 -9.95512e-18 0.000233573
-12.7593 -1.0557e-17 0.000239867
-12.6524 -1.10817e-17 0.000246383
-12.5457 -1.14922e-17 0.000253112
-12.4391 -1.16906e-17 0.000260062
-12.3327 -1.16762e-17 0.000267251
-12.2265 -1.1554e-17 0.000274688
-12.1204 -1.13676e-17 0.000282381
-12.0144 -1.12881e-17 0.000290352
-11.9086 -1.1127e-17 0.000298609
-11.803 -1.10785e-17 0.000307157
-11.6975 -1.08765e-17 0.000316009
-11.5922 -1.09502e-17 0.000325173
-11.487 -1.08598e-17 0.000334658
-11.3819 -1.08992e-17 0.000344495
-11.277 -1.06808e-17 0.0003547
-11.1722 -1.04868e-17 0.000365286
-11.0676 -1.01442e-17 0.000376288
-10.9631 -9.96782e-18 0.000387729
-10.8587 -9.89152e-18 0.000399603
-10.7545 -9.90475e-18 0.000411955
-10.6503 -1.01824e-17 0.000424852
-10.5463 -1.04829e-17 0.000438266
-10.4425 -1.12726e-17 0.000452199
-10.3387 -1.20102e-17 0.000466758
-10.2351 -1.26677e-17 0.000481968
-10.1316 -1.29573e-17 0.000497817
-10.0282 -1.22933e-17 0.000514429
-9.92496 -1.15299e-17 0.000531885
-9.82181 -9.86776e-18 0.000550107
-9.71877 -8.56132e-18 0.0005692
-9.61583 -7.58003e-18 0.000589314
-9.51301 -7.02674e-18 0.000610397
-9.4103 -7.35088e-18 0.000632517
-9.30769 -8.46541e-18 0.000655824
-9.20518 -1.05194e-17 0.000680352
-9.10278 -1.15985e-17 0.000706093
-9.00048 -1.2042e-17 0.000733067
-8.89828 -1.05494e-17 0.000761222
-8.79618 -6.50011e-18 0.000790525
-8.69417 -7.43106e-19 0.000821049
-8.59226 6.84296e-18 0.000852819
-8.49044 1.55196e-17 0.000885861
-8.38872 2.42077e-17 0.000920286
-8.28708 3.25141e-17 0.000956251
-8.18554 3.99914e-17 0.000993928
-8.08408 4.77742e-17 0.00103343
-7.98271 5.49679e-17 0.00107491
-7.88143 6.26774e-17 0.00111849
-7.78023 6.87547e-17 0.00116436
-7.67911 7.35513e-17 0.00121291
-7.57807 7.55006e-17 0.00126442
-7.47712 7.56534e-17 0.00131883
-7.37624 7.2617e-17 0.00137603
-7.27544 7.01782e-17 0.00143613
-7.17471 6.70887e-17 0.00149954
-7.07406 6.62587e-17 0.00156665
-6.97348 6.96434e-17 0.00163731
-6.87298 8.09468e-17 0.00171111
-6.77254 9.59293e-17 0.00178825
-6.67218 1.09145e-16 0.0018694
-6.57188 1.19535e-16 0.0019553
-6.47166 1.26044e-16 0.0020465
-6.37149 1.29315e-16 0.00214315
-6.2714 1.27905e-16 0.00224584
-6.17136 1.26574e-16 0.00235569
-6.07139 1.3081e-16 0.0024735
-5.97148 1.36241e-16 0.00259974
-5.87163 1.42146e-16 0.00273526
-5.77184 1.37961e-16 0.00288073
-5.67211 1.41976e-16 0.00303687
-5.57243 1.55104e-16 0.00320493
-5.47281 1.76113e-16 0.00338601
-5.37325 1.91364e-16 0.00358131
-5.27373 2.09828e-16 0.00379302
-5.17427 2.39373e-16 0.004023
-5.07487 2.77435e-16 0.00427387
-4.97551 3.32905e-16 0.00455007
-4.8762 3.89782e-16 0.00485595
-4.77694 4.54154e-16 0.00519625
-4.67772 4.86608e-16 0.00558004
-4.57855 5.07654e-16 0.00601738
-4.47943 5.15552e-16 0.00651761
-4.38035 5.28321e-16 0.00709415
-4.28131 5.11337e-16 0.00776207
-4.18232 3.35836e-16 0.00853516
-4.08336 -6.82395e-17 0.00943011
-3.98445 -5.86072e-16 0.0104575
-3.88557 -9.60848e-16 0.0116111
-3.78673 -9.31561e-16 0.0128736
-3.68793 -4.95662e-16 0.0142282
-3.58916 3.02354e-17 0.0156753
-3.49043 3.71008e-16 0.0172525
-3.39173 4.09048e-16 0.0190231
-3.29307 2.38461e-16 0.0210688
-3.19443 -6.05025e-17 0.0234922
-3.09583 -5.49933e-16 0.0264068
-2.99725 -1.33768e-15 0.0299505
-2.89871 -2.1373e-15 0.0343034
-2.80019 -3.12743e-15 0.0397105
-2.7017 -4.4384e-15 0.0464954
-2.60323 -6.09314e-15 0.0550939
-2.50479 -7.90546e-15 0.0661239
-2.40638 -1.13447e-14 0.0804749
-2.30798 -1.64409e-14 0.0994142
-2.20961 -1.98337e-14 0.124754
-2.11126 -2.69619e-14 0.159238
-2.01293 -3.17311e-14 0.207055
-1.91462 -3.77334e-14 0.274556
-1.81632 -2.48262e-14 0.371658
-1.71804 -1.60801e-14 0.514827
-1.61978 6.78044e-14 0.731651
-1.52154 2.61803e-13 1.06635
-1.42331 6.06112e-13 1.56036
-1.32509 1.4228e-13 2.15227
-1.22689 -1.66226e-12 2.53935
-1.12869 -1.59181e-12 2.46542
-1.03051 -5.97708e-13 2.07747
-0.932337 2.45999e-13 1.64752
-0.834173 5.42384e-13 1.28979
-0.736016 5.76726e-13 1.02594
-0.637867 4.81457e-13 0.838264
-0.539723 3.80933e-13 0.70657
-0.441585 3.28051e-13 0.614524
-0.343451 2.79068e-13 0.551447
-0.24532 2.29477e-13 0.509548
-0.147191 2.16348e-13 0.483814
-0.0490634 2.0598e-13 0.471426
0.0490634 1.97906e-13 0.471426
0.147191 2.17635e-13 0.483814
0.24532 2.41613e-13 0.509548
0.343451 2.68364e-13 0.551447
0.441585 3.35106e-13 0.614524
0.539723 4.10604e-13 0.70657
0.637867 4.58075e-13 0.838264
0.736016 5.37722e-13 1.02594
0.834173 7.01119e-13 1.28979
0.932337 3.75296e-13 1.64752
1.03051 -5.78167e-13 2.07747
1.12869 -1.4124e-12 2.46542
1.22689 -1.46348e-12 2.53935
1.32509 1.50881e-13 2.15227
1.42331 6.88139e-13 1.56036
1.52154 2.98457e-13 1.06635
1.61978 5.295e-14 0.731651
1.71804 -6.58413e-15 0.514827
1.81632 -4.16238e-14 0.371658
1.91462 -3.6219e-14 0.274556
2.01293 -2.92852e-14 0.207055
2.11126 -2.42616e-14 0.159238
2.20961 -1.99043e-14 0.124754
2.30798 -1.57451e-14 0.0994142
2.40638 -1.13892e-14 0.0804749
2.50479 -8.01667e-15 0.0661239
2.60323 -5.77192e-15 0.0550939
2.7017 -4.27234e-15 0.0464954
2.80019 -3.26447e-15 0.0397105
2.89871 -2.14992e-15 0.0343034
2.99725 -1.2424e-15 0.0299505
3.09583 -5.74356e-16 0.0264068
3.19443 -1.36015e-16 0.0234922
3.29307 2.25975e-16 0.0210688
3.39173 4.50281e-16 0.0190231
3.49043 4.00954e-16 0.0172525
3.58916 2.94394e-17 0.0156753
3.68793 -4.6636e-16 0.0142282
3.78673 -8.73866e-16 0.0128736
3.88557 -9.46883e-16 0.0116111
3.98445 -5.83162e-16 0.0104575
4.08336 -4.92477e-17 0.00943011
4.18232 3.47779e-16 0.00853516
4.28131 5.1667e-16 0.00776207
4.38035 5.40881e-16 0.00709415
4.47943 5.2214e-16 0.00651761
4.57855 5.11422e-16 0.00601738
4.67772 4.87847e-16 0.00558004
4.77694 4.49764e-16 0.00519625
4.8762 3.89539e-16 0.00485595
4.97551 3.26149e-16 0.00455007
5.07487 2.76712e-16 0.00427387
5.17427 2.37226e-16 0.004023
5.27373 2.07256e-16 0.00379302
5.37325 1.89797e-16 0.00358131
5.47281 1.73844e-16 0.00338601
5.57243 1.53729e-16 0.00320493
5.67211 1.40454e-16 0.00303687
5.77184 1.36456e-16 0.00288073
5.87163 1.37748e-16 0.00273526
5.97148 1.32319e-16 0.00259974
6.07139 1.274e-16 0.0024735
6.17136 1.22931e-16 0.00235569
6.2714 1.24809e-16 0.00224584
6.37149 1.2859e-16 0.00214315
6.47166 1.25523e-16 0.0020465
6.57188 1.19925e-16 0.0019553
6.67218 1.10006e-16 0.0018694
6.77254 9.56716e-17 0.00178825
6.87298 7.97305e-17 0.00171111
6.97348 6.85114e-17 0.00163731
7.07406 6.52905e-17 0.00156665
7.17471 6.63515e-17 0.00149954
7.27544 6.9676e-17 0.00143613
7.37624 7.25593e-17 0.00137603
7.47712 7.52112e-17 0.00131883
7.57807 7.55263e-17 0.00126442
7.67911 7.32973e-17 0.00121291
7.78023 6.90229e-17 0.00116436
7.88143 6.24952e-17 0.00111849
7.98271 5.52769e-17 0.00107491
8.08408 4.78069e-17 0.00103343
8.18554 4.04453e-17 0.000993928
8.28708 3.3022e-17 0.000956251
8.38872 2.50745e-17 0.000920286
8.49044 1.62395e-17 0.000885861
8.59226 7.61701e-18 0.000852819
8.69417 -3.24919e-19 0.000821049
8.79618 -6.31315e-18 0.000790525
8.89828 -1.01623e-17 0.000761222
9.00048 -1.17238e-17 0.000733067
9.10278 -1.12334e-17 0.000706093
9.20518 -1.00494e-17 0.000680352
9.30769 -7.90505e-18 0.000655824
9.4103 -6.90546e-18 0.000632517
9.51301 -6.63568e-18 0.000610397
9.61583 -7.18148e-18 0.000589314
9.71877 -8.07862e-18 0.0005692
9.82181 -9.38052e-18 0.000550107
9.92496 -1.11075e-17 0.000531885
10.0282 -1.19273e-17 0.000514429
10.1316 -1.25668e-17 0.000497817
10.2351 -1.23238e-17 0.000481968
10.3387 -1.1744e-17 0.000466758
10.4425 -1.10885e-17 0.000452199
10.5463 -1.04572e-17 0.000438266
10.6503 -1.02574e-17 0.000424852
10.7545 -9.86344e-18 0.000411955
10.8587 -1.00377e-17 0.000399603
10.9631 -1.00146e-17 0.000387729
11.0676 -1.01124e-17 0.000376288
11.1722 -1.03609e-17 0.000365286
11.277 -1.056e-17 0.0003547
11.3819 -1.07838e-17 0.000344495
11.487 -1.07324e-17 0.000334658
11.5922 -1.08309e-17 0.000325173
11.6975 -1.08193e-17 0.000316009
11.803 -1.09597e-17 0.000307157
11.9086 -1.09944e-17 0.000298609
12.0144 -1.1175e-17 0.000290352
12.1204 -1.12264e-17 0.000282381
12.2265 -1.14441e-17 0.000274688
12.3327 -1.15884e-17 0.000267251
12.4391 -1.16077e-17 0.000260062
12.5457 -1.14036e-17 0.000253112
12.6524 -1.10107e-17 0.000246383
12.7593 -1.04856e-17 0.000239867
12.8664 -9.91634e-18 0.000233573
12.9737 -9.32805e-18 0.000227497
13.0811 -8.78097e-18 0.000221632
13.1887 -8.38446e-18 0.000215985
13.2965 -7.97998e-18 0.000210547
13.4044 -7.78289e-18 0.000205297
13.5126 -7.49937e-18 0.000200223
13.6209 -7.33663e-18 0.000195311
13.7294 -7.13563e-18 0.000190553
13.8382 -6.90693e-18 0.000185951
13.9471 -6.67597e-18 0.000181506
14.0562 -6.36931e-18 0.000177217
14.1655 -6.09755e-18 0.000173082
14.275 -5.78005e-18 0.00016909
14.3848 -5.50707e-18 0.000165231
14.4947 -5.23517e-18 0.000161496
14.6049 -4.94498e-18 0.000157875
14.7152 -4.67632e-18 0.000154359
14.8258 -4.40149e-18 0.00015095
14.9367 -4.17813e-18 0.000147649
15.0477 -4.0114e-18 0.000144454
15.159 -3.85014e-18 0.000141361
15.2705 -3.70778e-18 0.000138359
15.3823 -3.56213e-18 0.00013544
15.4943 -3.41806e-18 0.000132598
15.6066 -3.27035e-18 0.000129832
15.7191 -3.071e-18 0.000127143
15.8319 -2.86109e-18 0.000124528
15.9449 -2.62024e-18 0.000121987
16.0582 -2.3146e-18 0.000119515
16.1717 -1.99824e-18 0.000117111
16.2856 -1.63918e-18 0.000114769
16.3997 -1.29688e-18 0.000112486
16.5141 -9.67565e-19 0.000110258
16.6288 -6.16717e-19 0.000108084
16.7437 -3.29821e-19 0.000105965
16.859 -7.30685e-20 0.000103901
16.9746 1.27835e-19 0.00010189
17.0905 2.31423e-19 9.99279e-05
17.2067 3.72824e-19 9.8013e-05
17.3232 4.36754e-19 9.61427e-05
17.4401 4.95844e-19 9.43138e-05
17.5572 5.47396e-19 9.2523e-05
17.6748 5.43901e-19 9.0768e-05
17.7926 5.95177e-19 8.90474e-05
17.9108 6.15068e-19 8.73605e-05
18.0294 6.48123e-19 8.57076e-05
18.1483 6.84525e-19 8.40895e-05
18.2676 7.17966e-19 8.25066e-05
18.3873 7.56851e-19 8.09569e-05
18.5074 7.48715e-19 7.94364e-05
18.6278 7.55268e-19 7.79435e-05
18.7487 7.34635e-19 7.64781e-05
18.8699 7.3247e-19 7.504e-05
18.9916 7.33077e-19 7.36281e-05
19.1137 7.20399e-19 7.2241e-05
19.2362 7.34141e-19 7.08789e-05
19.3592 7.12425e-19 6.95425e-05
19.4826 6.9311e-19 6.82331e-05
19.6065 6.53308e-19 6.69503e-05
19.7309 6.37249e-19 6.56929e-05
19.8557 6.03853e-19 6.44601e-05
19.9811 5.83415e-19 6.32531e-05
20.1069 5.24673e-19 6.20721e-05
20.2333 4.88045e-19 6.09151e-05
20.3602 4.49149e-19 5.97793e-05
20.4876 4.08093e-19 5.86636e-05
20.6156 3.90245e-19 5.75692e-05
20.7441 3.43278e-19 5.64981e-05
20.8732 3.04498e-19 5.54502e-05
21.0029 2.60833e-19 5.44231e-05
21.1332 2.11298e-19 5.34158e-05
21.2642 1.68411e-19 5.24283e-05
21.3958 1.36776e-19 5.14612e-05
21.528 1.01363e-19 5.05139e-05
21.6609 6.86328e-20 4.95838e-05
21.7945 4.34148e-20 4.86696e-05
21.9288 1.03317e-20 4.77712e-05
22.0639 -1.92437e-20 4.68903e-05
22.1997 -3.71862e-20 4.60275e-05
22.3363 -7.03123e-20 4.51822e-05
22.4736 -1.11883e-19 4.43523e-05
22.6118 -1.26286e-19 4.3537e-05
22.7509 -1.57532e-19 4.27364e-05
22.8908 -1.91969e-19 4.19506e-05
23.0316 -2.07305e-19 4.11788e-05
23.1733 -2.33606e-19 4.04196e-05
23.316 -2.59805e-19 3.96728e-05
23.4597 -2.76304e-19 3.89389e-05
23.6044 -3.08701e-19 3.82186e-05
23.7502 -3.21279e-19 3.75112e-05
23.8971 -3.36568e-19 3.68153e-05
24.0451 -3.61478e-19 3.61302e-05
24.1944 -3.76556e-19 3.54559e-05
24.3448 -4.01088e-19 3.47926e-05
24.4966 -4.21318e-19 3.41398e-05
24.6496 -4.2689e-19 3.34969e-05
24.8041 -4.45036e-19 3.28639e-05
24.9601 -4.59032e-19 3.22414e-05
25.1175 -4.82978e-19 3.1629e-05
25.2766 -4.93455e-19 3.10262e-05
25.4373 -4.91661e-19 3.04318e-05
25.5998 -5.07012e-19 2.98456e-05
25.7641 -5.18904e-19 2.92675e-05
25.9304 -5.41831e-19 2.86974e-05
26.0988 -5.45111e-19 2.81349e-05
26.2693 -5.40911e-19 2.75803e-05
26.4421 -5.46226e-19 2.70333e-05
26.6174 -5.58512e-19 2.6494e-05
26.7954 -5.62722e-19 2.59617e-05
26.9761 -5.53518e-19 2.54364e-05
27.1598 -5.5008e-19 2.49175e-05
27.3468 -5.52241e-19 2.44044e-05
27.5373 -5.47305e-19 2.38966e-05
27.7317 -5.27852e-19 2.33933e-05
27.9302 -5.10556e-19 2.28942e-05
28.1333 -4.99596e-19 2.23988e-05
28.3415 -4.75095e-19 2.19068e-05
28.5554 -4.45769e-19 2.14181e-05
28.7758 -4.20842e-19 2.09308e-05
29.0035 -3.94581e-19 2.04447e-05
29.2396 -3.55392e-19 1.99565e-05
29.4858 -3.17906e-19 1.94652e-05
29.7441 -2.82813e-19 1.8968e-05
30.0173 -2.4088e-19 1.84603e-05
30.3101 -2.03522e-19 1.79401e-05
30.6297 -1.63209e-19 1.73963e-05
30.9905 -1.3204e-19 1.68e-05
31.4301 -8.20282e-20 1.61162e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1Quantum/vANODiaP_FRG.txt <==
-31.4301 -5.94413e-13 -0.284177
-30.9905 -6.86284e-13 -0.324417
-30.6297 -7.95919e-13 -0.353741
-30.3101 -8.68972e-13 -0.375218
-30.0173 -9.22706e-13 -0.390609
-29.7441 -9.69225e-13 -0.401504
-29.4858 -1.01841e-12 -0.408663
-29.2396 -1.04727e-12 -0.412642
-29.0035 -1.08746e-12 -0.41369
-28.7758 -1.1221e-12 -0.411431
-28.5554 -1.13809e-12 -0.405926
-28.3415 -1.15796e-12 -0.397482
-28.1333 -1.16918e-12 -0.3866
-27.9302 -1.18205e-12 -0.37394
-27.7317 -1.19327e-12 -0.359661
-27.5373 -1.19449e-12 -0.34375
-27.3468 -1.20015e-12 -0.32621
-27.1598 -1.1785e-12 -0.307201
-26.9761 -1.16873e-12 -0.286957
-26.7954 -1.15763e-12 -0.265806
-26.6174 -1.12377e-12 -0.244356
-26.4421 -1.09757e-12 -0.222994
-26.2693 -1.05638e-12 -0.201909
-26.0988 -9.87932e-13 -0.181761
-25.9304 -9.48464e-13 -0.162779
-25.7641 -9.01557e-13 -0.144948
-25.5998 -8.35554e-13 -0.12804
-25.4373 -7.71327e-13 -0.112029
-25.2766 -7.18037e-13 -0.0968822
-25.1175 -6.57308e-13 -0.082423
-24.9601 -5.85643e-13 -0.0687034
-24.8041 -5.3027e-13 -0.0559229
-24.6496 -4.79755e-13 -0.0440826
-24.4966 -4.31127e-13 -0.033511
-24.3448 -3.83582e-13 -0.024098
-24.1944 -3.40089e-13 -0.0158145
-24.0451 -2.98081e-13 -0.0086307
-23.8971 -2.54075e-13 -0.00263736
-23.7502 -2.22794e-13 0.00251275
-23.6044 -1.85268e-13 0.00686345
-23.4597 -1.5405e-13 0.0105321
-23.316 -1.21674e-13 0.0136233
-23.1733 -8.6698e-14 0.0162071
-23.0316 -5.72598e-14 0.018657
-22.8908 -2.24543e-14 0.0209099
-22.7509 4.29106e-15 0.0227978
-22.6118 3.28071e-14 0.0240607
-22.4736 5.55909e-14 0.0247438
-22.3363 7.91311e-14 0.0251537
-22.1997 1.00912e-13 0.0249423
-22.0639 1.18364e-13 0.0244496
-21.9288 1.33886e-13 0.0232691
-21.7945 1.45044e-13 0.0220921
-21.6609 1.57277e-13 0.0206966
-21.528 1.69038e-13 0.0201455
-21.3958 1.79586e-13 0.018943
-21.2642 1.93144e-13 0.0175404
-21.1332 2.07237e-13 0.0151687
-21.0029 2.19783e-13 0.012708
-20.8732 2.35229e-13 0.0100575
-20.7441 2.49967e-13 0.00724672
-20.6156 2.65815e-13 0.0042909
-20.4876 2.84633e-13 0.000640529
-20.3602 2.9951e-13 -0.00242515
-20.2333 3.12944e-13 -0.00532703
-20.1069 3.23797e-13 -0.00718995
-19.9811 3.34371e-13 -0.010247
-19.8557 3.44877e-13 -0.0139177
-19.7309 3.41491e-13 -0.0184926
-19.6065 3.42587e-13 -0.0232494
-19.4826 3.30735e-13 -0.0271444
-19.3592 3.17191e-13 -0.032426
-19.2362 2.96603e-13 -0.0381574
-19.1137 2.7766e-13 -0.0448079
-18.9916 2.66398e-13 -0.0509698
-18.8699 2.51563e-13 -0.0569041
-18.7487 2.43548e-13 -0.0633085
-18.6278 2.36471e-13 -0.0709567
-18.5074 2.5375e-13 -0.0808194
-18.3873 2.75678e-13 -0.0925787
-18.2676 3.06661e-13 -0.10575
-18.1483 3.29136e-13 -0.120295
-18.0294 3.55799e-13 -0.136385
-17.9108 3.815e-13 -0.154319
-17.7926 3.99431e-13 -0.173475
-17.6748 4.1453e-13 -0.192631
-17.5572 4.01151e-13 -0.211302
-17.4401 3.87024e-13 -0.229104
-17.3232 3.40172e-13 -0.246863
-17.2067 2.88658e-13 -0.263978
-17.0905 2.18714e-13 -0.280182
-16.9746 1.51934e-13 -0.294976
-16.859 6.2006e-14 -0.308247
-16.7437 -1.60427e-14 -0.319663
-16.6288 -1.09468e-13 -0.328798
-16.5141 -1.87128e-13 -0.335832
-16.3997 -2.70006e-13 -0.340734
-16.2856 -3.46667e-13 -0.344206
-16.1717 -4.25937e-13 -0.345961
-16.0582 -4.89608e-13 -0.346759
-15.9449 -5.47562e-13 -0.346673
-15.8319 -5.92193e-13 -0.345519
-15.7191 -6.26832e-13 -0.344263
-15.6066 -6.55032e-13 -0.342235
-15.4943 -6.71463e-13 -0.34035
-15.3823 -6.65357e-13 -0.338759
-15.2705 -6.58585e-13 -0.336743
-15.159 -6.31717e-13 -0.335123
-15.0477 -6.05738e-13 -0.332357
-14.9367 -5.59886e-13 -0.329412
-14.8258 -5.14145e-13 -0.325396
-14.7152 -4.63852e-13 -0.322038
-14.6049 -4.18332e-13 -0.318488
-14.4947 -3.79697e-13 -0.315538
-14.3848 -3.52496e-13 -0.31347
-14.275 -3.40506e-13 -0.310568
-14.1655 -3.48055e-13 -0.306992
-14.0562 -3.71037e-13 -0.300729
-13.9471 -4.1256e-13 -0.291721
-13.8382 -4.68626e-13 -0.280343
-13.7294 -5.42345e-13 -0.265237
-13.6209 -6.05073e-13 -0.2487
-13.5126 -6.80235e-13 -0.230333
-13.4044 -7.30085e-13 -0.211622
-13.2965 -7.74605e-13 -0.192754
-13.1887 -7.96699e-13 -0.173843
-13.0811 -8.00474e-13 -0.154591
-12.9737 -7.79158e-13 -0.134143
-12.8664 -7.61506e-13 -0.112839
-12.7593 -7.22204e-13 -0.0916823
-12.6524 -6.87788e-13 -0.0724577
-12.5457 -6.32499e-13 -0.0549221
-12.4391 -5.86424e-13 -0.0381925
-12.3327 -5.28471e-13 -0.0232627
-12.2265 -4.7085e-13 -0.00986706
-12.1204 -4.27885e-13 0.00286722
-12.0144 -3.82143e-13 0.014053
-11.9086 -3.46616e-13 0.0254549
-11.803 -3.12643e-13 0.0350128
-11.6975 -2.89884e-13 0.0450862
-11.5922 -2.74841e-13 0.0530568
-11.487 -2.5136e-13 0.061085
-11.3819 -2.31931e-13 0.0677016
-11.277 -2.09338e-13 0.0764583
-11.1722 -1.96126e-13 0.0830228
-11.0676 -1.74255e-13 0.0908908
-10.9631 -1.55215e-13 0.096765
-10.8587 -1.43918e-13 0.103843
-10.7545 -1.33871e-13 0.110264
-10.6503 -1.24406e-13 0.117422
-10.5463 -1.13471e-13 0.124666
-10.4425 -1.12944e-13 0.132496
-10.3387 -1.00371e-13 0.139171
-10.2351 -8.49937e-14 0.145616
-10.1316 -7.22535e-14 0.153785
-10.0282 -5.38506e-14 0.161267
-9.92496 -3.16861e-14 0.16981
-9.82181 -1.55032e-14 0.176276
-9.71877 -1.49898e-15 0.184449
-9.61583 1.47124e-15 0.191196
-9.51301 1.21587e-14 0.20014
-9.4103 2.53728e-14 0.206763
-9.30769 2.93638e-14 0.218271
-9.20518 5.14969e-14 0.224182
-9.10278 7.45021e-14 0.230944
-9.00048 1.03588e-13 0.236101
-8.89828 1.53696e-13 0.244178
-8.79618 1.84165e-13 0.250668
-8.69417 2.40728e-13 0.259977
-8.59226 2.62145e-13 0.263035
-8.49044 2.91053e-13 0.272823
-8.38872 2.86873e-13 0.275569
-8.28708 2.35708e-13 0.281962
-8.18554 1.97869e-13 0.288627
-8.08408 1.11535e-13 0.298959
-7.98271 1.16098e-13 0.305528
-7.88143 9.63013e-14 0.315283
-7.78023 1.73701e-13 0.313778
-7.67911 3.00288e-13 0.31048
-7.57807 4.40904e-13 0.304021
-7.47712 5.78248e-13 0.29168
-7.37624 6.0897e-13 0.272858
-7.27544 6.78452e-13 0.249472
-7.17471 6.2215e-13 0.219148
-7.07406 5.99786e-13 0.187884
-6.97348 4.89803e-13 0.156008
-6.87298 4.00258e-13 0.123186
-6.77254 3.41926e-13 0.0934885
-6.67218 2.73668e-13 0.0637167
-6.57188 2.10587e-13 0.0384084
-6.47166 1.72478e-13 0.0133303
-6.37149 1.6858e-13 -0.00571647
-6.2714 1.7126e-13 -0.02489
-6.17136 1.68081e-13 -0.0359874
-6.07139 1.78764e-13 -0.0471971
-5.97148 2.00876e-13 -0.0478182
-5.87163 2.17494e-13 -0.0502929
-5.77184 2.27523e-13 -0.041939
-5.67211 2.45572e-13 -0.0384796
-5.57243 2.78052e-13 -0.025673
-5.47281 3.07068e-13 -0.0223483
-5.37325 3.31598e-13 -0.0125728
-5.27373 3.4952e-13 -0.0163793
-5.17427 3.69032e-13 -0.0146027
-5.07487 3.74335e-13 -0.0292275
-4.97551 3.77199e-13 -0.0379877
-4.8762 3.6274e-13 -0.0631988
-4.77694 3.67248e-13 -0.0802
-4.67772 3.43576e-13 -0.113393
-4.57855 3.19368e-13 -0.134821
-4.47943 3.0367e-13 -0.172768
-4.38035 2.98966e-13 -0.194022
-4.28131 2.92357e-13 -0.23357
-4.18232 2.92756e-13 -0.253701
-4.08336 2.6709e-13 -0.291893
-3.98445 2.3837e-13 -0.304136
-3.88557 1.90709e-13 -0.335757
-3.78673 1.54234e-13 -0.33385
-3.68793 7.7109e-14 -0.350569
-3.58916 -9.42304e-15 -0.318213
-3.49043 -1.14573e-13 -0.308901
-3.39173 -1.77894e-13 -0.234496
-3.29307 -2.7301e-13 -0.188244
-3.19443 -4.66264e-13 -0.0562536
-3.09583 -5.30231e-13 0.0357439
-2.99725 -6.15721e-13 0.194416
-2.89871 -5.50779e-13 0.302555
-2.80019 -3.73955e-13 0.408811
-2.7017 -6.71048e-14 0.461916
-2.60323 4.15695e-13 0.444289
-2.50479 5.57168e-13 0.408673
-2.40638 3.88819e-13 0.316321
-2.30798 2.47169e-13 0.25479
-2.20961 -4.39055e-14 0.182209
-2.11126 -1.78326e-13 0.141169
-2.01293 -3.19538e-13 0.10176
-1.91462 -3.36031e-13 0.0822415
-1.81632 -3.46632e-13 0.065429
-1.71804 -3.16719e-13 0.0604754
-1.61978 -2.74786e-13 0.0541965
-1.52154 -2.19211e-13 0.0571855
-1.42331 -1.70548e-13 0.0573234
-1.32509 -1.29033e-13 0.0647988
-1.22689 -9.47749e-14 0.0677361
-1.12869 -8.15586e-14 0.0788463
-1.03051 -8.23686e-14 0.085074
-0.932337 -6.24359e-14 0.100845
-0.834173 2.62623e-14 0.109704
-0.736016 1.00523e-13 0.132248
-0.637867 1.86256e-13 0.14498
-0.539723 2.83432e-13 0.177386
-0.441585 4.20569e-13 0.192056
-0.343451 6.08745e-13 0.237813
-0.24532 9.2933e-13 0.250886
-0.147191 1.51902e-12 0.311835
-0.0490634 2.74027e-12 0.299143
0.0490634 2.74027e-12 0.299143
0.147191 1.51902e-12 0.311835
0.24532 9.2933e-13 0.250886
0.343451 6.08745e-13 0.237813
0.441585 4.20569e-13 0.192056
0.539723 2.83432e-13 0.177386
0.637867 1.86256e-13 0.14498
0.736016 1.00523e-13 0.132248
0.834173 2.62623e-14 0.109704
0.932337 -6.24359e-14 0.100845
1.03051 -8.23686e-14 0.085074
1.12869 -8.15586e-14 0.0788463
1.22689 -9.47749e-14 0.0677361
1.32509 -1.29033e-13 0.0647988
1.42331 -1.70548e-13 0.0573234
1.52154 -2.19211e-13 0.0571855
1.61978 -2.74786e-13 0.0541965
1.71804 -3.16719e-13 0.0604754
1.81632 -3.46632e-13 0.065429
1.91462 -3.36031e-13 0.0822415
2.01293 -3.19538e-13 0.10176
2.11126 -1.78326e-13 0.141169
2.20961 -4.39055e-14 0.182209
2.30798 2.47169e-13 0.25479
2.40638 3.88819e-13 0.316321
2.50479 5.57168e-13 0.408673
2.60323 4.15695e-13 0.444289
2.7017 -6.71048e-14 0.461916
2.80019 -3.73955e-13 0.408811
2.89871 -5.50779e-13 0.302555
2.99725 -6.15721e-13 0.194416
3.09583 -5.30231e-13 0.0357439
3.19443 -4.66264e-13 -0.0562536
3.29307 -2.7301e-13 -0.188244
3.39173 -1.77894e-13 -0.234496
3.49043 -1.14573e-13 -0.308901
3.58916 -9.42304e-15 -0.318213
3.68793 7.7109e-14 -0.350569
3.78673 1.54234e-13 -0.33385
3.88557 1.90709e-13 -0.335757
3.98445 2.3837e-13 -0.304136
4.08336 2.6709e-13 -0.291893
4.18232 2.92756e-13 -0.253701
4.28131 2.92357e-13 -0.23357
4.38035 2.98966e-13 -0.194022
4.47943 3.0367e-13 -0.172768
4.57855 3.19368e-13 -0.134821
4.67772 3.43576e-13 -0.113393
4.77694 3.67248e-13 -0.0802
4.8762 3.6274e-13 -0.0631988
4.97551 3.77199e-13 -0.0379877
5.07487 3.74335e-13 -0.0292275
5.17427 3.69032e-13 -0.0146027
5.27373 3.4952e-13 -0.0163793
5.37325 3.31598e-13 -0.0125728
5.47281 3.07068e-13 -0.0223483
5.57243 2.78052e-13 -0.025673
5.67211 2.45572e-13 -0.0384796
5.77184 2.27523e-13 -0.041939
5.87163 2.17494e-13 -0.0502929
5.97148 2.00876e-13 -0.0478182
6.07139 1.78764e-13 -0.0471971
6.17136 1.68081e-13 -0.0359874
6.2714 1.7126e-13 -0.02489
6.37149 1.6858e-13 -0.00571647
6.47166 1.72478e-13 0.0133303
6.57188 2.10587e-13 0.0384084
6.67218 2.73668e-13 0.0637167
6.77254 3.41926e-13 0.0934885
6.87298 4.00258e-13 0.123186
6.97348 4.89803e-13 0.156008
7.07406 5.99786e-13 0.187884
7.17471 6.2215e-13 0.219148
7.27544 6.78452e-13 0.249472
7.37624 6.0897e-13 0.272858
7.47712 5.78248e-13 0.29168
7.57807 4.40904e-13 0.304021
7.67911 3.00288e-13 0.31048
7.78023 1.73701e-13 0.313778
7.88143 9.63013e-14 0.315283
7.98271 1.16098e-13 0.305528
8.08408 1.11535e-13 0.298959
8.18554 1.97869e-13 0.288627
8.28708 2.35708e-13 0.281962
8.38872 2.86873e-13 0.275569
8.49044 2.91053e-13 0.272823
8.59226 2.62145e-13 0.263035
8.69417 2.40728e-13 0.259977
8.79618 1.84165e-13 0.250668
8.89828 1.53696e-13 0.244178
9.00048 1.03588e-13 0.236101
9.10278 7.45021e-14 0.230944
9.20518 5.14969e-14 0.224182
9.30769 2.93638e-14 0.218271
9.4103 2.53728e-14 0.206763
9.51301 1.21587e-14 0.20014
9.61583 1.47124e-15 0.191196
9.71877 -1.49898e-15 0.184449
9.82181 -1.55032e-14 0.176276
9.92496 -3.16861e-14 0.16981
10.0282 -5.38506e-14 0.161267
10.1316 -7.22535e-14 0.153785
10.2351 -8.49937e-14 0.145616
10.3387 -1.00371e-13 0.139171
10.4425 -1.12944e-13 0.132496
10.5463 -1.13471e-13 0.124666
10.6503 -1.24406e-13 0.117422
10.7545 -1.33871e-13 0.110264
10.8587 -1.43918e-13 0.103843
10.9631 -1.55215e-13 0.096765
11.0676 -1.74255e-13 0.0908908
11.1722 -1.96126e-13 0.0830228
11.277 -2.09338e-13 0.0764583
11.3819 -2.31931e-13 0.0677016
11.487 -2.5136e-13 0.061085
11.5922 -2.74841e-13 0.0530568
11.6975 -2.89884e-13 0.0450862
11.803 -3.12643e-13 0.0350128
11.9086 -3.46616e-13 0.0254549
12.0144 -3.82143e-13 0.014053
12.1204 -4.27885e-13 0.00286722
12.2265 -4.7085e-13 -0.00986706
12.3327 -5.28471e-13 -0.0232627
12.4391 -5.86424e-13 -0.0381925
12.5457 -6.32499e-13 -0.0549221
12.6524 -6.87788e-13 -0.0724577
12.7593 -7.22204e-13 -0.0916823
12.8664 -7.61506e-13 -0.112839
12.9737 -7.79158e-13 -0.134143
13.0811 -8.00474e-13 -0.154591
13.1887 -7.96699e-13 -0.173843
13.2965 -7.74605e-13 -0.192754
13.4044 -7.30085e-13 -0.211622
13.5126 -6.80235e-13 -0.230333
13.6209 -6.05073e-13 -0.2487
13.7294 -5.42345e-13 -0.265237
13.8382 -4.68626e-13 -0.280343
13.9471 -4.1256e-13 -0.291721
14.0562 -3.71037e-13 -0.300729
14.1655 -3.48055e-13 -0.306992
14.275 -3.40506e-13 -0.310568
14.3848 -3.52496e-13 -0.31347
14.4947 -3.79697e-13 -0.315538
14.6049 -4.18332e-13 -0.318488
14.7152 -4.63852e-13 -0.322038
14.8258 -5.14145e-13 -0.325396
14.9367 -5.59886e-13 -0.329412
15.0477 -6.05738e-13 -0.332357
15.159 -6.31717e-13 -0.335123
15.2705 -6.58585e-13 -0.336743
15.3823 -6.65357e-13 -0.338759
15.4943 -6.71463e-13 -0.34035
15.6066 -6.55032e-13 -0.342235
15.7191 -6.26832e-13 -0.344263
15.8319 -5.92193e-13 -0.345519
15.9449 -5.47562e-13 -0.346673
16.0582 -4.89608e-13 -0.346759
16.1717 -4.25937e-13 -0.345961
16.2856 -3.46667e-13 -0.344206
16.3997 -2.70006e-13 -0.340734
16.5141 -1.87128e-13 -0.335832
16.6288 -1.09468e-13 -0.328798
16.7437 -1.60427e-14 -0.319663
16.859 6.2006e-14 -0.308247
16.9746 1.51934e-13 -0.294976
17.0905 2.18714e-13 -0.280182
17.2067 2.88658e-13 -0.263978
17.3232 3.40172e-13 -0.246863
17.4401 3.87024e-13 -0.229104
17.5572 4.01151e-13 -0.211302
17.6748 4.1453e-13 -0.192631
17.7926 3.99431e-13 -0.173475
17.9108 3.815e-13 -0.154319
18.0294 3.55799e-13 -0.136385
18.1483 3.29136e-13 -0.120295
18.2676 3.06661e-13 -0.10575
18.3873 2.75678e-13 -0.0925787
18.5074 2.5375e-13 -0.0808194
18.6278 2.36471e-13 -0.0709567
18.7487 2.43548e-13 -0.0633085
18.8699 2.51563e-13 -0.0569041
18.9916 2.66398e-13 -0.0509698
19.1137 2.7766e-13 -0.0448079
19.2362 2.96603e-13 -0.0381574
19.3592 3.17191e-13 -0.032426
19.4826 3.30735e-13 -0.0271444
19.6065 3.42587e-13 -0.0232494
19.7309 3.41491e-13 -0.0184926
19.8557 3.44877e-13 -0.0139177
19.9811 3.34371e-13 -0.010247
20.1069 3.23797e-13 -0.00718995
20.2333 3.12944e-13 -0.00532703
20.3602 2.9951e-13 -0.00242515
20.4876 2.84633e-13 0.000640529
20.6156 2.65815e-13 0.0042909
20.7441 2.49967e-13 0.00724672
20.8732 2.35229e-13 0.0100575
21.0029 2.19783e-13 0.012708
21.1332 2.07237e-13 0.0151687
21.2642 1.93144e-13 0.0175404
21.3958 1.79586e-13 0.018943
21.528 1.69038e-13 0.0201455
21.6609 1.57277e-13 0.0206966
21.7945 1.45044e-13 0.0220921
21.9288 1.33886e-13 0.0232691
22.0639 1.18364e-13 0.0244496
22.1997 1.00912e-13 0.0249423
22.3363 7.91311e-14 0.0251537
22.4736 5.55909e-14 0.0247438
22.6118 3.28071e-14 0.0240607
22.7509 4.29106e-15 0.0227978
22.8908 -2.24543e-14 0.0209099
23.0316 -5.72598e-14 0.018657
23.1733 -8.6698e-14 0.0162071
23.316 -1.21674e-13 0.0136233
23.4597 -1.5405e-13 0.0105321
23.6044 -1.85268e-13 0.00686345
23.7502 -2.22794e-13 0.00251275
23.8971 -2.54075e-13 -0.00263736
24.0451 -2.98081e-13 -0.0086307
24.1944 -3.40089e-13 -0.0158145
24.3448 -3.83582e-13 -0.024098
24.4966 -4.31127e-13 -0.033511
24.6496 -4.79755e-13 -0.0440826
24.8041 -5.3027e-13 -0.0559229
24.9601 -5.85643e-13 -0.0687034
25.1175 -6.57308e-13 -0.082423
25.2766 -7.18037e-13 -0.0968822
25.4373 -7.71327e-13 -0.112029
25.5998 -8.35554e-13 -0.12804
25.7641 -9.01557e-13 -0.144948
25.9304 -9.48464e-13 -0.162779
26.0988 -9.87932e-13 -0.181761
26.2693 -1.05638e-12 -0.201909
26.4421 -1.09757e-12 -0.222994
26.6174 -1.12377e-12 -0.244356
26.7954 -1.15763e-12 -0.265806
26.9761 -1.16873e-12 -0.286957
27.1598 -1.1785e-12 -0.307201
27.3468 -1.20015e-12 -0.32621
27.5373 -1.19449e-12 -0.34375
27.7317 -1.19327e-12 -0.359661
27.9302 -1.18205e-12 -0.37394
28.1333 -1.16918e-12 -0.3866
28.3415 -1.15796e-12 -0.397482
28.5554 -1.13809e-12 -0.405926
28.7758 -1.1221e-12 -0.411431
29.0035 -1.08746e-12 -0.41369
29.2396 -1.04727e-12 -0.412642
29.4858 -1.01841e-12 -0.408663
29.7441 -9.69225e-13 -0.401504
30.0173 -9.22706e-13 -0.390609
30.3101 -8.68972e-13 -0.375218
30.6297 -7.95919e-13 -0.353741
30.9905 -6.86284e-13 -0.324417
31.4301 -5.94413e-13 -0.284177


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1Quantum/vANOOffP_FRG.txt <==
-31.4301 -5.94469e-13 -0.28418
-30.9905 -6.8634e-13 -0.32442
-30.6297 -7.95974e-13 -0.353744
-30.3101 -8.68972e-13 -0.37522
-30.0173 -9.22595e-13 -0.390612
-29.7441 -9.69225e-13 -0.401507
-29.4858 -1.01841e-12 -0.408667
-29.2396 -1.04716e-12 -0.412645
-29.0035 -1.08746e-12 -0.413693
-28.7758 -1.1221e-12 -0.411434
-28.5554 -1.1382e-12 -0.40593
-28.3415 -1.15785e-12 -0.397485
-28.1333 -1.16918e-12 -0.386603
-27.9302 -1.18205e-12 -0.373943
-27.7317 -1.19316e-12 -0.359664
-27.5373 -1.19449e-12 -0.343753
-27.3468 -1.20026e-12 -0.326214
-27.1598 -1.1785e-12 -0.307204
-26.9761 -1.16884e-12 -0.286961
-26.7954 -1.15774e-12 -0.26581
-26.6174 -1.12377e-12 -0.244359
-26.4421 -1.09757e-12 -0.222998
-26.2693 -1.05649e-12 -0.201912
-26.0988 -9.87987e-13 -0.181763
-25.9304 -9.48464e-13 -0.162779
-25.7641 -9.01557e-13 -0.144945
-25.5998 -8.35609e-13 -0.128035
-25.4373 -7.71383e-13 -0.112022
-25.2766 -7.18148e-13 -0.0968774
-25.1175 -6.57363e-13 -0.0824232
-24.9601 -5.85754e-13 -0.0687099
-24.8041 -5.3027e-13 -0.0559314
-24.6496 -4.79783e-13 -0.0440877
-24.4966 -4.31155e-13 -0.0335115
-24.3448 -3.83638e-13 -0.0240994
-24.1944 -3.40145e-13 -0.0158204
-24.0451 -2.98081e-13 -0.00863786
-23.8971 -2.54102e-13 -0.00264057
-23.7502 -2.2285e-13 0.00251072
-23.6044 -1.8531e-13 0.00685772
-23.4597 -1.54078e-13 0.0105252
-23.316 -1.21701e-13 0.0136199
-23.1733 -8.67396e-14 0.0162036
-23.0316 -5.7284e-14 0.0186501
-22.8908 -2.24838e-14 0.0209041
-22.7509 4.25701e-15 0.0227944
-22.6118 3.27655e-14 0.0240547
-22.4736 5.55632e-14 0.0247367
-22.3363 7.90965e-14 0.0251494
-22.1997 1.00871e-13 0.0249368
-22.0639 1.18336e-13 0.0244421
-21.9288 1.33851e-13 0.0232638
-21.7945 1.44995e-13 0.0220865
-21.6609 1.57242e-13 0.0206887
-21.528 1.69004e-13 0.0201396
-21.3958 1.7953e-13 0.018937
-21.2642 1.93116e-13 0.0175322
-21.1332 2.07195e-13 0.0151622
-21.0029 2.19741e-13 0.0127014
-20.8732 2.35187e-13 0.0100488
-20.7441 2.49925e-13 0.00723998
-20.6156 2.6576e-13 0.00428327
-20.4876 2.84592e-13 0.00063157
-20.3602 2.99469e-13 -0.00243239
-20.2333 3.12902e-13 -0.00533563
-20.1069 3.23741e-13 -0.00719927
-19.9811 3.34316e-13 -0.0102547
-19.8557 3.44821e-13 -0.0139276
-19.7309 3.41463e-13 -0.0185019
-19.6065 3.42545e-13 -0.0232583
-19.4826 3.30694e-13 -0.0271552
-19.3592 3.17149e-13 -0.0324356
-19.2362 2.96554e-13 -0.0381676
-19.1137 2.77618e-13 -0.0448195
-18.9916 2.66349e-13 -0.0509798
-18.8699 2.51514e-13 -0.0569162
-18.7487 2.43507e-13 -0.0633201
-18.6278 2.36415e-13 -0.0709683
-18.5074 2.53702e-13 -0.0808326
-18.3873 2.75623e-13 -0.092591
-18.2676 3.06604e-13 -0.105763
-18.1483 3.29081e-13 -0.12031
-18.0294 3.55743e-13 -0.136398
-17.9108 3.81431e-13 -0.154334
-17.7926 3.99375e-13 -0.17349
-17.6748 4.14446e-13 -0.192647
-17.5572 4.01096e-13 -0.211319
-17.4401 3.86968e-13 -0.229121
-17.3232 3.40117e-13 -0.246881
-17.2067 2.88575e-13 -0.263996
-17.0905 2.18603e-13 -0.280201
-16.9746 1.51879e-13 -0.294996
-16.859 6.18949e-14 -0.308267
-16.7437 -1.60982e-14 -0.319686
-16.6288 -1.09579e-13 -0.328821
-16.5141 -1.87128e-13 -0.335856
-16.3997 -2.70117e-13 -0.340759
-16.2856 -3.46778e-13 -0.344232
-16.1717 -4.26048e-13 -0.34599
-16.0582 -4.89608e-13 -0.346789
-15.9449 -5.47673e-13 -0.346705
-15.8319 -5.92304e-13 -0.345553
-15.7191 -6.26943e-13 -0.344298
-15.6066 -6.55143e-13 -0.342274
-15.4943 -6.71574e-13 -0.34039
-15.3823 -6.65468e-13 -0.338804
-15.2705 -6.58696e-13 -0.33679
-15.159 -6.31939e-13 -0.335174
-15.0477 -6.05849e-13 -0.332412
-14.9367 -5.60108e-13 -0.329472
-14.8258 -5.14478e-13 -0.325462
-14.7152 -4.64074e-13 -0.322111
-14.6049 -4.18554e-13 -0.318569
-14.4947 -3.79919e-13 -0.315628
-14.3848 -3.52829e-13 -0.31357
-14.275 -3.40728e-13 -0.310682
-14.1655 -3.48277e-13 -0.307121
-14.0562 -3.71259e-13 -0.300881
-13.9471 -4.12782e-13 -0.291895
-13.8382 -4.68959e-13 -0.280551
-13.7294 -5.42678e-13 -0.265487
-13.6209 -6.05406e-13 -0.249008
-13.5126 -6.8068e-13 -0.23072
-13.4044 -7.3064e-13 -0.212124
-13.2965 -7.75049e-13 -0.193426
-13.1887 -7.97476e-13 -0.174784
-13.0811 -8.01473e-13 -0.155971
-12.9737 -7.80157e-13 -0.136253
-12.8664 -7.61173e-13 -0.116003
-12.7593 -7.20206e-13 -0.0956856
-12.6524 -6.86011e-13 -0.0759863
-12.5457 -6.30611e-13 -0.0573211
-12.4391 -5.84537e-13 -0.0397321
-12.3327 -5.27028e-13 -0.024269
-12.2265 -4.69795e-13 -0.0105637
-12.1204 -4.27052e-13 0.00236961
-12.0144 -3.81422e-13 0.0136771
-11.9086 -3.46061e-13 0.025169
-11.803 -3.12199e-13 0.0347823
-11.6975 -2.89495e-13 0.0449044
-11.5922 -2.74397e-13 0.0529025
-11.487 -2.50971e-13 0.0609609
-11.3819 -2.31487e-13 0.0675919
-11.277 -2.08949e-13 0.076369
-11.1722 -1.95793e-13 0.0829413
-11.0676 -1.73977e-13 0.0908238
-10.9631 -1.54881e-13 0.0967025
-10.8587 -1.43641e-13 0.103792
-10.7545 -1.33593e-13 0.110215
-10.6503 -1.24157e-13 0.117381
-10.5463 -1.13221e-13 0.124626
-10.4425 -1.12666e-13 0.132463
-10.3387 -1.00121e-13 0.139138
-10.2351 -8.47716e-14 0.145589
-10.1316 -7.20037e-14 0.153757
-10.0282 -5.3684e-14 0.161246
-9.92496 -3.14501e-14 0.169785
-9.82181 -1.52672e-14 0.176259
-9.71877 -1.27691e-15 0.184427
-9.61583 1.67944e-15 0.191182
-9.51301 1.23947e-14 0.200121
-9.4103 2.55532e-14 0.206752
-9.30769 2.95581e-14 0.218254
-9.20518 5.16843e-14 0.224172
-9.10278 7.47069e-14 0.23093
-9.00048 1.03797e-13 0.236093
-8.89828 1.53899e-13 0.244166
-8.79618 1.84367e-13 0.250661
-8.69417 2.40923e-13 0.259966
-8.59226 2.62311e-13 0.263029
-8.49044 2.91234e-13 0.272813
-8.38872 2.87068e-13 0.275564
-8.28708 2.35875e-13 0.281953
-8.18554 1.98063e-13 0.288622
-8.08408 1.11702e-13 0.298951
-7.98271 1.16264e-13 0.305524
-7.88143 9.6468e-14 0.315276
-7.78023 1.73867e-13 0.313774
-7.67911 3.00454e-13 0.310473
-7.57807 4.41126e-13 0.304018
-7.47712 5.78359e-13 0.291674
-7.37624 6.09137e-13 0.272855
-7.27544 6.78647e-13 0.249466
-7.17471 6.22316e-13 0.219146
-7.07406 5.99981e-13 0.187878
-6.97348 4.8997e-13 0.156006
-6.87298 4.00398e-13 0.123181
-6.77254 3.42093e-13 0.0934866
-6.67218 2.73807e-13 0.0637127
-6.57188 2.10782e-13 0.0384063
-6.47166 1.72646e-13 0.0133271
-6.37149 1.68747e-13 -0.00571882
-6.2714 1.71427e-13 -0.0248923
-6.17136 1.68248e-13 -0.0359902
-6.07139 1.78932e-13 -0.0471985
-5.97148 2.01071e-13 -0.0478214
-5.87163 2.17689e-13 -0.0502936
-5.77184 2.27719e-13 -0.0419424
-5.67211 2.4574e-13 -0.0384797
-5.57243 2.78248e-13 -0.0256767
-5.47281 3.07278e-13 -0.0223478
-5.37325 3.31808e-13 -0.0125766
-5.27373 3.49702e-13 -0.0163785
-5.17427 3.69243e-13 -0.0146065
-5.07487 3.74528e-13 -0.0292267
-4.97551 3.77427e-13 -0.0379912
-4.8762 3.62951e-13 -0.063198
-4.77694 3.6746e-13 -0.0802032
-4.67772 3.43788e-13 -0.113392
-4.57855 3.19594e-13 -0.134824
-4.47943 3.03897e-13 -0.172768
-4.38035 2.99223e-13 -0.194025
-4.28131 2.92599e-13 -0.23357
-4.18232 2.92999e-13 -0.253703
-4.08336 2.67334e-13 -0.291894
-3.98445 2.38644e-13 -0.304138
-3.88557 1.9097e-13 -0.335758
-3.78673 1.54495e-13 -0.333851
-3.68793 7.73862e-14 -0.35057
-3.58916 -9.15172e-15 -0.318213
-3.49043 -1.14277e-13 -0.308903
-3.39173 -1.7759e-13 -0.234496
-3.29307 -2.72696e-13 -0.188246
-3.19443 -4.65963e-13 -0.056253
-3.09583 -5.29912e-13 0.0357415
-2.99725 -6.15383e-13 0.194417
-2.89871 -5.50407e-13 0.302553
-2.80019 -3.73594e-13 0.408812
-2.7017 -6.6708e-14 0.461914
-2.60323 4.16082e-13 0.44429
-2.50479 5.57594e-13 0.40867
-2.40638 3.89285e-13 0.316323
-2.30798 2.47643e-13 0.254788
-2.20961 -4.34385e-14 0.18221
-2.11126 -1.77813e-13 0.141166
-2.01293 -3.18975e-13 0.101761
-1.91462 -3.35434e-13 0.082239
-1.81632 -3.45968e-13 0.0654298
-1.71804 -3.15981e-13 0.060473
-1.61978 -2.73967e-13 0.0541969
-1.52154 -2.18265e-13 0.0571831
-1.42331 -1.69504e-13 0.0573236
-1.32509 -1.27885e-13 0.0647963
-1.22689 -9.34672e-14 0.0677359
-1.12869 -7.99569e-14 0.0788437
-1.03051 -8.04071e-14 0.0850733
-0.932337 -6.01713e-14 0.100842
-0.834173 2.90064e-14 0.109702
-0.736016 1.04148e-13 0.132244
-0.637867 1.91092e-13 0.144977
-0.539723 2.9049e-13 0.177381
-0.441585 4.30309e-13 0.19205
-0.343451 6.21354e-13 0.237803
-0.24532 9.48092e-13 0.250873
-0.147191 1.54395e-12 0.311814
-0.0490634 2.76743e-12 0.299121
0.0490634 2.76743e-12 0.299121
0.147191 1.54395e-12 0.311814
0.24532 9.48092e-13 0.250873
0.343451 6.21354e-13 0.237803
0.441585 4.30309e-13 0.19205
0.539723 2.9049e-13 0.177381
0.637867 1.91092e-13 0.144977
0.736016 1.04148e-13 0.132244
0.834173 2.90064e-14 0.109702
0.932337 -6.01713e-14 0.100842
1.03051 -8.04071e-14 0.0850733
1.12869 -7.99569e-14 0.0788437
1.22689 -9.34672e-14 0.0677359
1.32509 -1.27885e-13 0.0647963
1.42331 -1.69504e-13 0.0573236
1.52154 -2.18265e-13 0.0571831
1.61978 -2.73967e-13 0.0541969
1.71804 -3.15981e-13 0.060473
1.81632 -3.45968e-13 0.0654298
1.91462 -3.35434e-13 0.082239
2.01293 -3.18975e-13 0.101761
2.11126 -1.77813e-13 0.141166
2.20961 -4.34385e-14 0.18221
2.30798 2.47643e-13 0.254788
2.40638 3.89285e-13 0.316323
2.50479 5.57594e-13 0.40867
2.60323 4.16082e-13 0.44429
2.7017 -6.6708e-14 0.461914
2.80019 -3.73594e-13 0.408812
2.89871 -5.50407e-13 0.302553
2.99725 -6.15383e-13 0.194417
3.09583 -5.29912e-13 0.0357415
3.19443 -4.65963e-13 -0.056253
3.29307 -2.72696e-13 -0.188246
3.39173 -1.7759e-13 -0.234496
3.49043 -1.14277e-13 -0.308903
3.58916 -9.15172e-15 -0.318213
3.68793 7.73862e-14 -0.35057
3.78673 1.54495e-13 -0.333851
3.88557 1.9097e-13 -0.335758
3.98445 2.38644e-13 -0.304138
4.08336 2.67334e-13 -0.291894
4.18232 2.92999e-13 -0.253703
4.28131 2.92599e-13 -0.23357
4.38035 2.99223e-13 -0.194025
4.47943 3.03897e-13 -0.172768
4.57855 3.19594e-13 -0.134824
4.67772 3.43788e-13 -0.113392
4.77694 3.6746e-13 -0.0802032
4.8762 3.62951e-13 -0.063198
4.97551 3.77427e-13 -0.0379912
5.07487 3.74528e-13 -0.0292267
5.17427 3.69243e-13 -0.0146065
5.27373 3.49702e-13 -0.0163785
5.37325 3.31808e-13 -0.0125766
5.47281 3.07278e-13 -0.0223478
5.57243 2.78248e-13 -0.0256767
5.67211 2.4574e-13 -0.0384797
5.77184 2.27719e-13 -0.0419424
5.87163 2.17689e-13 -0.0502936
5.97148 2.01071e-13 -0.0478214
6.07139 1.78932e-13 -0.0471985
6.17136 1.68248e-13 -0.0359902
6.2714 1.71427e-13 -0.0248923
6.37149 1.68747e-13 -0.00571882
6.47166 1.72646e-13 0.0133271
6.57188 2.10782e-13 0.0384063
6.67218 2.73807e-13 0.0637127
6.77254 3.42093e-13 0.0934866
6.87298 4.00398e-13 0.123181
6.97348 4.8997e-13 0.156006
7.07406 5.99981e-13 0.187878
7.17471 6.22316e-13 0.219146
7.27544 6.78647e-13 0.249466
7.37624 6.09137e-13 0.272855
7.47712 5.78359e-13 0.291674
7.57807 4.41126e-13 0.304018
7.67911 3.00454e-13 0.310473
7.78023 1.73867e-13 0.313774
7.88143 9.6468e-14 0.315276
7.98271 1.16264e-13 0.305524
8.08408 1.11702e-13 0.298951
8.18554 1.98063e-13 0.288622
8.28708 2.35875e-13 0.281953
8.38872 2.87068e-13 0.275564
8.49044 2.91234e-13 0.272813
8.59226 2.62311e-13 0.263029
8.69417 2.40923e-13 0.259966
8.79618 1.84367e-13 0.250661
8.89828 1.53899e-13 0.244166
9.00048 1.03797e-13 0.236093
9.10278 7.47069e-14 0.23093
9.20518 5.16843e-14 0.224172
9.30769 2.95581e-14 0.218254
9.4103 2.55532e-14 0.206752
9.51301 1.23947e-14 0.200121
9.61583 1.67944e-15 0.191182
9.71877 -1.27691e-15 0.184427
9.82181 -1.52672e-14 0.176259
9.92496 -3.14501e-14 0.169785
10.0282 -5.3684e-14 0.161246
10.1316 -7.20037e-14 0.153757
10.2351 -8.47716e-14 0.145589
10.3387 -1.00121e-13 0.139138
10.4425 -1.12666e-13 0.132463
10.5463 -1.13221e-13 0.124626
10.6503 -1.24157e-13 0.117381
10.7545 -1.33593e-13 0.110215
10.8587 -1.43641e-13 0.103792
10.9631 -1.54881e-13 0.0967025
11.0676 -1.73977e-13 0.0908238
11.1722 -1.95793e-13 0.0829413
11.277 -2.08949e-13 0.076369
11.3819 -2.31487e-13 0.0675919
11.487 -2.50971e-13 0.0609609
11.5922 -2.74397e-13 0.0529025
11.6975 -2.89495e-13 0.0449044
11.803 -3.12199e-13 0.0347823
11.9086 -3.46061e-13 0.025169
12.0144 -3.81422e-13 0.0136771
12.1204 -4.27052e-13 0.00236961
12.2265 -4.69795e-13 -0.0105637
12.3327 -5.27028e-13 -0.024269
12.4391 -5.84537e-13 -0.0397321
12.5457 -6.30611e-13 -0.0573211
12.6524 -6.86011e-13 -0.0759863
12.7593 -7.20206e-13 -0.0956856
12.8664 -7.61173e-13 -0.116003
12.9737 -7.80157e-13 -0.136253
13.0811 -8.01473e-13 -0.155971
13.1887 -7.97476e-13 -0.174784
13.2965 -7.75049e-13 -0.193426
13.4044 -7.3064e-13 -0.212124
13.5126 -6.8068e-13 -0.23072
13.6209 -6.05406e-13 -0.249008
13.7294 -5.42678e-13 -0.265487
13.8382 -4.68959e-13 -0.280551
13.9471 -4.12782e-13 -0.291895
14.0562 -3.71259e-13 -0.300881
14.1655 -3.48277e-13 -0.307121
14.275 -3.40728e-13 -0.310682
14.3848 -3.52829e-13 -0.31357
14.4947 -3.79919e-13 -0.315628
14.6049 -4.18554e-13 -0.318569
14.7152 -4.64074e-13 -0.322111
14.8258 -5.14478e-13 -0.325462
14.9367 -5.60108e-13 -0.329472
15.0477 -6.05849e-13 -0.332412
15.159 -6.31939e-13 -0.335174
15.2705 -6.58696e-13 -0.33679
15.3823 -6.65468e-13 -0.338804
15.4943 -6.71574e-13 -0.34039
15.6066 -6.55143e-13 -0.342274
15.7191 -6.26943e-13 -0.344298
15.8319 -5.92304e-13 -0.345553
15.9449 -5.47673e-13 -0.346705
16.0582 -4.89608e-13 -0.346789
16.1717 -4.26048e-13 -0.34599
16.2856 -3.46778e-13 -0.344232
16.3997 -2.70117e-13 -0.340759
16.5141 -1.87128e-13 -0.335856
16.6288 -1.09579e-13 -0.328821
16.7437 -1.60982e-14 -0.319686
16.859 6.18949e-14 -0.308267
16.9746 1.51879e-13 -0.294996
17.0905 2.18603e-13 -0.280201
17.2067 2.88575e-13 -0.263996
17.3232 3.40117e-13 -0.246881
17.4401 3.86968e-13 -0.229121
17.5572 4.01096e-13 -0.211319
17.6748 4.14446e-13 -0.192647
17.7926 3.99375e-13 -0.17349
17.9108 3.81431e-13 -0.154334
18.0294 3.55743e-13 -0.136398
18.1483 3.29081e-13 -0.12031
18.2676 3.06604e-13 -0.105763
18.3873 2.75623e-13 -0.092591
18.5074 2.53702e-13 -0.0808326
18.6278 2.36415e-13 -0.0709683
18.7487 2.43507e-13 -0.0633201
18.8699 2.51514e-13 -0.0569162
18.9916 2.66349e-13 -0.0509798
19.1137 2.77618e-13 -0.0448195
19.2362 2.96554e-13 -0.0381676
19.3592 3.17149e-13 -0.0324356
19.4826 3.30694e-13 -0.0271552
19.6065 3.42545e-13 -0.0232583
19.7309 3.41463e-13 -0.0185019
19.8557 3.44821e-13 -0.0139276
19.9811 3.34316e-13 -0.0102547
20.1069 3.23741e-13 -0.00719927
20.2333 3.12902e-13 -0.00533563
20.3602 2.99469e-13 -0.00243239
20.4876 2.84592e-13 0.00063157
20.6156 2.6576e-13 0.00428327
20.7441 2.49925e-13 0.00723998
20.8732 2.35187e-13 0.0100488
21.0029 2.19741e-13 0.0127014
21.1332 2.07195e-13 0.0151622
21.2642 1.93116e-13 0.0175322
21.3958 1.7953e-13 0.018937
21.528 1.69004e-13 0.0201396
21.6609 1.57242e-13 0.0206887
21.7945 1.44995e-13 0.0220865
21.9288 1.33851e-13 0.0232638
22.0639 1.18336e-13 0.0244421
22.1997 1.00871e-13 0.0249368
22.3363 7.90965e-14 0.0251494
22.4736 5.55632e-14 0.0247367
22.6118 3.27655e-14 0.0240547
22.7509 4.25701e-15 0.0227944
22.8908 -2.24838e-14 0.0209041
23.0316 -5.7284e-14 0.0186501
23.1733 -8.67396e-14 0.0162036
23.316 -1.21701e-13 0.0136199
23.4597 -1.54078e-13 0.0105252
23.6044 -1.8531e-13 0.00685772
23.7502 -2.2285e-13 0.00251072
23.8971 -2.54102e-13 -0.00264057
24.0451 -2.98081e-13 -0.00863786
24.1944 -3.40145e-13 -0.0158204
24.3448 -3.83638e-13 -0.0240994
24.4966 -4.31155e-13 -0.0335115
24.6496 -4.79783e-13 -0.0440877
24.8041 -5.3027e-13 -0.0559314
24.9601 -5.85754e-13 -0.0687099
25.1175 -6.57363e-13 -0.0824232
25.2766 -7.18148e-13 -0.0968774
25.4373 -7.71383e-13 -0.112022
25.5998 -8.35609e-13 -0.128035
25.7641 -9.01557e-13 -0.144945
25.9304 -9.48464e-13 -0.162779
26.0988 -9.87987e-13 -0.181763
26.2693 -1.05649e-12 -0.201912
26.4421 -1.09757e-12 -0.222998
26.6174 -1.12377e-12 -0.244359
26.7954 -1.15774e-12 -0.26581
26.9761 -1.16884e-12 -0.286961
27.1598 -1.1785e-12 -0.307204
27.3468 -1.20026e-12 -0.326214
27.5373 -1.19449e-12 -0.343753
27.7317 -1.19316e-12 -0.359664
27.9302 -1.18205e-12 -0.373943
28.1333 -1.16918e-12 -0.386603
28.3415 -1.15785e-12 -0.397485
28.5554 -1.1382e-12 -0.40593
28.7758 -1.1221e-12 -0.411434
29.0035 -1.08746e-12 -0.413693
29.2396 -1.04716e-12 -0.412645
29.4858 -1.01841e-12 -0.408667
29.7441 -9.69225e-13 -0.401507
30.0173 -9.22595e-13 -0.390612
30.3101 -8.68972e-13 -0.37522
30.6297 -7.95974e-13 -0.353744
30.9905 -6.8634e-13 -0.32442
31.4301 -5.94469e-13 -0.28418


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1Quantum/vCLADiaP_FRG_K.txt <==
-31.4301 0.590583 -0.284177
-30.9905 0.797644 -0.324417
-30.6297 0.974464 -0.353741
-30.3101 1.11854 -0.375218
-30.0173 1.23405 -0.390609
-29.7441 1.33438 -0.401504
-29.4858 1.42281 -0.408663
-29.2396 1.49807 -0.412642
-29.0035 1.55622 -0.41369
-28.7758 1.59396 -0.411431
-28.5554 1.61176 -0.405926
-28.3415 1.61156 -0.397482
-28.1333 1.59837 -0.3866
-27.9302 1.57806 -0.37394
-27.7317 1.55256 -0.359661
-27.5373 1.52174 -0.34375
-27.3468 1.48185 -0.32621
-27.1598 1.43178 -0.307201
-26.9761 1.37179 -0.286957
-26.7954 1.30226 -0.265806
-26.6174 1.2268 -0.244356
-26.4421 1.14728 -0.222994
-26.2693 1.06667 -0.201909
-26.0988 0.988451 -0.181761
-25.9304 0.91384 -0.162779
-25.7641 0.842619 -0.144948
-25.5998 0.776304 -0.12804
-25.4373 0.71474 -0.112029
-25.2766 0.654837 -0.0968822
-25.1175 0.595123 -0.082423
-24.9601 0.535582 -0.0687034
-24.8041 0.477079 -0.0559229
-24.6496 0.419952 -0.0440826
-24.4966 0.365637 -0.033511
-24.3448 0.314464 -0.024098
-24.1944 0.267452 -0.0158145
-24.0451 0.22615 -0.0086307
-23.8971 0.189366 -0.00263736
-23.7502 0.156534 0.00251275
-23.6044 0.12699 0.00686345
-23.4597 0.100618 0.0105321
-23.316 0.0771255 0.0136233
-23.1733 0.0562872 0.0162071
-23.0316 0.0362133 0.018657
-22.8908 0.0163319 0.0209099
-22.7509 -0.00299597 0.0227978
-22.6118 -0.0219349 0.0240607
-22.4736 -0.0410571 0.0247438
-22.3363 -0.0598031 0.0251537
-22.1997 -0.0750481 0.0249423
-22.0639 -0.0873079 0.0244496
-21.9288 -0.0956409 0.0232691
-21.7945 -0.10248 0.0220921
-21.6609 -0.107874 0.0206966
-21.528 -0.113331 0.0201455
-21.3958 -0.117724 0.018943
-21.2642 -0.123938 0.0175404
-21.1332 -0.132443 0.0151687
-21.0029 -0.141553 0.012708
-20.8732 -0.150683 0.0100575
-20.7441 -0.155455 0.00724672
-20.6156 -0.156586 0.0042909
-20.4876 -0.154562 0.000640529
-20.3602 -0.153016 -0.00242515
-20.2333 -0.151608 -0.00532703
-20.1069 -0.150798 -0.00718995
-19.9811 -0.148279 -0.010247
-19.8557 -0.145622 -0.0139177
-19.7309 -0.144461 -0.0184926
-19.6065 -0.14352 -0.0232494
-19.4826 -0.144467 -0.0271444
-19.3592 -0.136559 -0.032426
-19.2362 -0.123766 -0.0381574
-19.1137 -0.106953 -0.0448079
-18.9916 -0.0929322 -0.0509698
-18.8699 -0.0794094 -0.0569041
-18.7487 -0.0642601 -0.0633085
-18.6278 -0.0457833 -0.0709567
-18.5074 -0.0235714 -0.0808194
-18.3873 0.000981523 -0.0925787
-18.2676 0.0280714 -0.10575
-18.1483 0.0599802 -0.120295
-18.0294 0.0980931 -0.136385
-17.9108 0.144351 -0.154319
-17.7926 0.194177 -0.173475
-17.6748 0.244921 -0.192631
-17.5572 0.296076 -0.211302
-17.4401 0.348508 -0.229104
-17.3232 0.403272 -0.246863
-17.2067 0.458091 -0.263978
-17.0905 0.513419 -0.280182
-16.9746 0.568435 -0.294976
-16.859 0.625898 -0.308247
-16.7437 0.683537 -0.319663
-16.6288 0.742605 -0.328798
-16.5141 0.802316 -0.335831
-16.3997 0.86034 -0.340734
-16.2856 0.917175 -0.344206
-16.1717 0.97126 -0.345961
-16.0582 1.0251 -0.346759
-15.9449 1.07615 -0.346673
-15.8319 1.12347 -0.345519
-15.7191 1.16983 -0.344263
-15.6066 1.21232 -0.342235
-15.4943 1.25618 -0.34035
-15.3823 1.30008 -0.338759
-15.2705 1.3456 -0.336743
-15.159 1.39339 -0.335123
-15.0477 1.43756 -0.332357
-14.9367 1.48044 -0.329412
-14.8258 1.51118 -0.325395
-14.7152 1.53951 -0.322038
-14.6049 1.55528 -0.318488
-14.4947 1.57195 -0.315538
-14.3848 1.58545 -0.313469
-14.275 1.59887 -0.310567
-14.1655 1.61286 -0.306992
-14.0562 1.61946 -0.300729
-13.9471 1.62192 -0.29172
-13.8382 1.61124 -0.280342
-13.7294 1.59143 -0.265237
-13.6209 1.56177 -0.248699
-13.5126 1.52407 -0.230332
-13.4044 1.48313 -0.211622
-13.2965 1.44105 -0.192753
-13.1887 1.40101 -0.173842
-13.0811 1.3588 -0.154591
-12.9737 1.31459 -0.134142
-12.8664 1.26523 -0.112838
-12.7593 1.21401 -0.0916818
-12.6524 1.16119 -0.0724573
-12.5457 1.10905 -0.0549218
-12.4391 1.05552 -0.0381922
-12.3327 1.00562 -0.0232625
-12.2265 0.955538 -0.00986696
-12.1204 0.910797 0.00286719
-12.0144 0.866281 0.0140529
-11.9086 0.823297 0.0254546
-11.803 0.780249 0.0350123
-11.6975 0.736871 0.0450855
-11.5922 0.69661 0.0530558
-11.487 0.658476 0.0610837
-11.3819 0.623165 0.0677001
-11.277 0.588174 0.0764563
-11.1722 0.555928 0.0830204
-11.0676 0.520954 0.0908879
-10.9631 0.490885 0.0967616
-10.8587 0.459691 0.103839
-10.7545 0.431827 0.110259
-10.6503 0.404121 0.117416
-10.5463 0.379054 0.124659
-10.4425 0.352374 0.132488
-10.3387 0.331104 0.139162
-10.2351 0.307082 0.145605
-10.1316 0.28453 0.153773
-10.0282 0.26168 0.161253
-9.92496 0.236501 0.169793
-9.82181 0.212783 0.176257
-9.71877 0.192883 0.184426
-9.61583 0.170384 0.19117
-9.51301 0.149822 0.200111
-9.4103 0.127539 0.206729
-9.30769 0.0959239 0.218231
-9.20518 0.0700143 0.224137
-9.10278 0.0381294 0.230893
-9.00048 0.0104809 0.236043
-8.89828 -0.0130509 0.244112
-8.79618 -0.0395107 0.250592
-8.69417 -0.0724357 0.25989
-8.59226 -0.1015 0.262938
-8.49044 -0.141928 0.272711
-8.38872 -0.176551 0.275444
-8.28708 -0.217463 0.28182
-8.18554 -0.256131 0.288466
-8.08408 -0.295032 0.298774
-7.98271 -0.333002 0.30532
-7.88143 -0.375737 0.315045
-7.78023 -0.397354 0.313516
-7.67911 -0.41514 0.310193
-7.57807 -0.429051 0.30371
-7.47712 -0.429966 0.29135
-7.37624 -0.429327 0.272516
-7.27544 -0.421224 0.249126
-7.17471 -0.404363 0.218813
-7.07406 -0.388484 0.187566
-6.97348 -0.366996 0.155716
-6.87298 -0.343288 0.122931
-6.77254 -0.320138 0.0932747
-6.67218 -0.296153 0.0635556
-6.57188 -0.275342 0.0383011
-6.47166 -0.256651 0.0132891
-6.37149 -0.239996 -0.00569696
-6.2714 -0.225329 -0.0247961
-6.17136 -0.213665 -0.0358374
-6.07139 -0.202698 -0.0469797
-5.97148 -0.195702 -0.0475749
-5.87163 -0.186153 -0.0500102
-5.77184 -0.175792 -0.0416786
-5.67211 -0.159381 -0.0382158
-5.57243 -0.13974 -0.0254785
-5.47281 -0.113171 -0.0221613
-5.37325 -0.0840151 -0.0124567
-5.27373 -0.0497704 -0.0162122
-5.17427 -0.0164802 -0.0144383
-5.07487 0.0206688 -0.0288644
-4.97551 0.0563439 -0.0374667
-4.8762 0.0930564 -0.0622422
-4.77694 0.125807 -0.0788604
-4.67772 0.156709 -0.111303
-4.57855 0.181432 -0.13208
-4.47943 0.204343 -0.168894
-4.38035 0.216889 -0.189224
-4.28131 0.229187 -0.2272
-4.18232 0.234411 -0.246073
-4.08336 0.23475 -0.282219
-3.98445 0.225447 -0.293028
-3.88557 0.208445 -0.322245
-3.78673 0.179455 -0.319049
-3.68793 0.140049 -0.333452
-3.58916 0.0875949 -0.301106
-3.49043 0.0265998 -0.290623
-3.39173 -0.0368758 -0.219228
-3.29307 -0.10226 -0.174762
-3.19443 -0.147434 -0.0518236
-3.09583 -0.197427 0.0326499
-2.99725 -0.179738 0.175927
-2.89871 -0.184915 0.270958
-2.80019 -0.0756012 0.36195
-2.7017 -0.028228 0.403832
-2.60323 0.0948533 0.383039
-2.50479 0.135844 0.346944
-2.40638 0.182119 0.26401
-2.30798 0.177031 0.208691
-2.20961 0.169955 0.146171
-2.11126 0.145711 0.110674
-2.01293 0.130696 0.0777747
-1.91462 0.106912 0.0611115
-1.81632 0.0943554 0.0471251
-1.71804 0.0762223 0.042076
-1.61978 0.0733588 0.0362862
-1.52154 0.0603369 0.0366862
-1.42331 0.0628575 0.0350655
-1.32509 0.053914 0.0375869
-1.22689 0.063852 0.0370209
-1.12869 0.057363 0.0403058
-1.03051 0.070133 0.0403276
-0.932337 0.0649434 0.0438776
-0.834173 0.0830957 0.0432752
-0.736016 0.0776884 0.0465841
-0.637867 0.0982104 0.0447324
-0.539723 0.0923148 0.0467406
-0.441585 0.119272 0.0417287
-0.343451 0.111634 0.0404418
-0.24532 0.141141 0.0306202
-0.147191 0.127152 0.0229083
-0.0490634 0.144565 0.00733703
0.0490634 0.144565 -0.00733703
0.147191 0.127152 -0.0229083
0.24532 0.141141 -0.0306202
0.343451 0.111634 -0.0404418
0.441585 0.119272 -0.0417287
0.539723 0.0923148 -0.0467406
0.637867 0.0982104 -0.0447324
0.736016 0.0776884 -0.0465841
0.834173 0.0830957 -0.0432752
0.932337 0.0649434 -0.0438776
1.03051 0.070133 -0.0403276
1.12869 0.057363 -0.0403058
1.22689 0.063852 -0.0370209
1.32509 0.053914 -0.0375869
1.42331 0.0628575 -0.0350655
1.52154 0.0603369 -0.0366862
1.61978 0.0733588 -0.0362862
1.71804 0.0762223 -0.042076
1.81632 0.0943554 -0.0471251
1.91462 0.106912 -0.0611115
2.01293 0.130696 -0.0777747
2.11126 0.145711 -0.110674
2.20961 0.169955 -0.146171
2.30798 0.177031 -0.208691
2.40638 0.182119 -0.26401
2.50479 0.135844 -0.346944
2.60323 0.0948533 -0.383039
2.7017 -0.028228 -0.403832
2.80019 -0.0756012 -0.36195
2.89871 -0.184915 -0.270958
2.99725 -0.179738 -0.175927
3.09583 -0.197427 -0.0326499
3.19443 -0.147434 0.0518236
3.29307 -0.10226 0.174762
3.39173 -0.0368758 0.219228
3.49043 0.0265998 0.290623
3.58916 0.0875949 0.301106
3.68793 0.140049 0.333452
3.78673 0.179455 0.319049
3.88557 0.208445 0.322245
3.98445 0.225447 0.293028
4.08336 0.23475 0.282219
4.18232 0.234411 0.246073
4.28131 0.229187 0.2272
4.38035 0.216889 0.189224
4.47943 0.204343 0.168894
4.57855 0.181432 0.13208
4.67772 0.156709 0.111303
4.77694 0.125807 0.0788604
4.8762 0.0930564 0.0622422
4.97551 0.0563439 0.0374667
5.07487 0.0206688 0.0288644
5.17427 -0.0164802 0.0144383
5.27373 -0.0497704 0.0162122
5.37325 -0.0840151 0.0124567
5.47281 -0.113171 0.0221613
5.57243 -0.13974 0.0254785
5.67211 -0.159381 0.0382158
5.77184 -0.175792 0.0416786
5.87163 -0.186153 0.0500102
5.97148 -0.195702 0.0475749
6.07139 -0.202698 0.0469797
6.17136 -0.213665 0.0358374
6.2714 -0.225329 0.0247961
6.37149 -0.239996 0.00569696
6.47166 -0.256651 -0.0132891
6.57188 -0.275342 -0.0383011
6.67218 -0.296153 -0.0635556
6.77254 -0.320138 -0.0932747
6.87298 -0.343288 -0.122931
6.97348 -0.366996 -0.155716
7.07406 -0.388484 -0.187566
7.17471 -0.404363 -0.218813
7.27544 -0.421224 -0.249126
7.37624 -0.429327 -0.272516
7.47712 -0.429966 -0.29135
7.57807 -0.429051 -0.30371
7.67911 -0.41514 -0.310193
7.78023 -0.397354 -0.313516
7.88143 -0.375737 -0.315045
7.98271 -0.333002 -0.30532
8.08408 -0.295032 -0.298774
8.18554 -0.256131 -0.288466
8.28708 -0.217463 -0.28182
8.38872 -0.176551 -0.275444
8.49044 -0.141928 -0.272711
8.59226 -0.1015 -0.262938
8.69417 -0.0724357 -0.25989
8.79618 -0.0395107 -0.250592
8.89828 -0.0130509 -0.244112
9.00048 0.0104809 -0.236043
9.10278 0.0381294 -0.230893
9.20518 0.0700143 -0.224137
9.30769 0.0959239 -0.218231
9.4103 0.127539 -0.206729
9.51301 0.149822 -0.200111
9.61583 0.170384 -0.19117
9.71877 0.192883 -0.184426
9.82181 0.212783 -0.176257
9.92496 0.236501 -0.169793
10.0282 0.26168 -0.161253
10.1316 0.28453 -0.153773
10.2351 0.307082 -0.145605
10.3387 0.331104 -0.139162
10.4425 0.352374 -0.132488
10.5463 0.379054 -0.124659
10.6503 0.404121 -0.117416
10.7545 0.431827 -0.110259
10.8587 0.459691 -0.103839
10.9631 0.490885 -0.0967616
11.0676 0.520954 -0.0908879
11.1722 0.555928 -0.0830204
11.277 0.588174 -0.0764563
11.3819 0.623165 -0.0677001
11.487 0.658476 -0.0610837
11.5922 0.69661 -0.0530558
11.6975 0.736871 -0.0450855
11.803 0.780249 -0.0350123
11.9086 0.823297 -0.0254546
12.0144 0.866281 -0.0140529
12.1204 0.910797 -0.00286719
12.2265 0.955538 0.00986696
12.3327 1.00562 0.0232625
12.4391 1.05552 0.0381922
12.5457 1.10905 0.0549218
12.6524 1.16119 0.0724573
12.7593 1.21401 0.0916818
12.8664 1.26523 0.112838
12.9737 1.31459 0.134142
13.0811 1.3588 0.154591
13.1887 1.40101 0.173842
13.2965 1.44105 0.192753
13.4044 1.48313 0.211622
13.5126 1.52407 0.230332
13.6209 1.56177 0.248699
13.7294 1.59143 0.265237
13.8382 1.61124 0.280342
13.9471 1.62192 0.29172
14.0562 1.61946 0.300729
14.1655 1.61286 0.306992
14.275 1.59887 0.310567
14.3848 1.58545 0.313469
14.4947 1.57195 0.315538
14.6049 1.55528 0.318488
14.7152 1.53951 0.322038
14.8258 1.51118 0.325395
14.9367 1.48044 0.329412
15.0477 1.43756 0.332357
15.159 1.39339 0.335123
15.2705 1.3456 0.336743
15.3823 1.30008 0.338759
15.4943 1.25618 0.34035
15.6066 1.21232 0.342235
15.7191 1.16983 0.344263
15.8319 1.12347 0.345519
15.9449 1.07615 0.346673
16.0582 1.0251 0.346759
16.1717 0.97126 0.345961
16.2856 0.917175 0.344206
16.3997 0.86034 0.340734
16.5141 0.802316 0.335831
16.6288 0.742605 0.328798
16.7437 0.683537 0.319663
16.859 0.625898 0.308247
16.9746 0.568435 0.294976
17.0905 0.513419 0.280182
17.2067 0.458091 0.263978
17.3232 0.403272 0.246863
17.4401 0.348508 0.229104
17.5572 0.296076 0.211302
17.6748 0.244921 0.192631
17.7926 0.194177 0.173475
17.9108 0.144351 0.154319
18.0294 0.0980931 0.136385
18.1483 0.0599802 0.120295
18.2676 0.0280714 0.10575
18.3873 0.000981523 0.0925787
18.5074 -0.0235714 0.0808194
18.6278 -0.0457833 0.0709567
18.7487 -0.0642601 0.0633085
18.8699 -0.0794094 0.0569041
18.9916 -0.0929322 0.0509698
19.1137 -0.106953 0.0448079
19.2362 -0.123766 0.0381574
19.3592 -0.136559 0.032426
19.4826 -0.144467 0.0271444
19.6065 -0.14352 0.0232494
19.7309 -0.144461 0.0184926
19.8557 -0.145622 0.0139177
19.9811 -0.148279 0.010247
20.1069 -0.150798 0.00718995
20.2333 -0.151608 0.00532703
20.3602 -0.153016 0.00242515
20.4876 -0.154562 -0.000640529
20.6156 -0.156586 -0.0042909
20.7441 -0.155455 -0.00724672
20.8732 -0.150683 -0.0100575
21.0029 -0.141553 -0.012708
21.1332 -0.132443 -0.0151687
21.2642 -0.123938 -0.0175404
21.3958 -0.117724 -0.018943
21.528 -0.113331 -0.0201455
21.6609 -0.107874 -0.0206966
21.7945 -0.10248 -0.0220921
21.9288 -0.0956409 -0.0232691
22.0639 -0.0873079 -0.0244496
22.1997 -0.0750481 -0.0249423
22.3363 -0.0598031 -0.0251537
22.4736 -0.0410571 -0.0247438
22.6118 -0.0219349 -0.0240607
22.7509 -0.00299597 -0.0227978
22.8908 0.0163319 -0.0209099
23.0316 0.0362133 -0.018657
23.1733 0.0562872 -0.0162071
23.316 0.0771255 -0.0136233
23.4597 0.100618 -0.0105321
23.6044 0.12699 -0.00686345
23.7502 0.156534 -0.00251275
23.8971 0.189366 0.00263736
24.0451 0.22615 0.0086307
24.1944 0.267452 0.0158145
24.3448 0.314464 0.024098
24.4966 0.365637 0.033511
24.6496 0.419952 0.0440826
24.8041 0.477079 0.0559229
24.9601 0.535582 0.0687034
25.1175 0.595123 0.082423
25.2766 0.654837 0.0968822
25.4373 0.71474 0.112029
25.5998 0.776304 0.12804
25.7641 0.842619 0.144948
25.9304 0.91384 0.162779
26.0988 0.988451 0.181761
26.2693 1.06667 0.201909
26.4421 1.14728 0.222994
26.6174 1.2268 0.244356
26.7954 1.30226 0.265806
26.9761 1.37179 0.286957
27.1598 1.43178 0.307201
27.3468 1.48185 0.32621
27.5373 1.52174 0.34375
27.7317 1.55256 0.359661
27.9302 1.57806 0.37394
28.1333 1.59837 0.3866
28.3415 1.61156 0.397482
28.5554 1.61176 0.405926
28.7758 1.59396 0.411431
29.0035 1.55622 0.41369
29.2396 1.49807 0.412642
29.4858 1.42281 0.408663
29.7441 1.33438 0.401504
30.0173 1.23405 0.390609
30.3101 1.11854 0.375218
30.6297 0.974464 0.353741
30.9905 0.797644 0.324417
31.4301 0.590583 0.284177


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1Quantum/vCLAOffP_FRG_K.txt <==
-31.4301 0.590587 -0.28418
-30.9905 0.797651 -0.32442
-30.6297 0.974472 -0.353744
-30.3101 1.11855 -0.37522
-30.0173 1.23406 -0.390612
-29.7441 1.3344 -0.401507
-29.4858 1.42282 -0.408667
-29.2396 1.49808 -0.412645
-29.0035 1.55624 -0.413693
-28.7758 1.59398 -0.411434
-28.5554 1.61178 -0.40593
-28.3415 1.61158 -0.397485
-28.1333 1.5984 -0.386603
-27.9302 1.57809 -0.373943
-27.7317 1.55259 -0.359664
-27.5373 1.52176 -0.343753
-27.3468 1.48188 -0.326214
-27.1598 1.43181 -0.307204
-26.9761 1.37182 -0.286961
-26.7954 1.30229 -0.26581
-26.6174 1.22684 -0.244359
-26.4421 1.14732 -0.222998
-26.2693 1.06671 -0.201912
-26.0988 0.988496 -0.181763
-25.9304 0.913891 -0.162779
-25.7641 0.842677 -0.144945
-25.5998 0.776371 -0.128035
-25.4373 0.714817 -0.112022
-25.2766 0.654921 -0.0968774
-25.1175 0.595214 -0.0824232
-24.9601 0.535677 -0.0687099
-24.8041 0.477176 -0.0559314
-24.6496 0.42005 -0.0440877
-24.4966 0.365737 -0.0335115
-24.3448 0.314566 -0.0240994
-24.1944 0.267556 -0.0158204
-24.0451 0.226255 -0.00863786
-23.8971 0.189473 -0.00264057
-23.7502 0.156642 0.00251072
-23.6044 0.1271 0.00685772
-23.4597 0.10073 0.0105252
-23.316 0.0772388 0.0136199
-23.1733 0.0564022 0.0162036
-23.0316 0.03633 0.0186501
-22.8908 0.0164504 0.0209041
-22.7509 -0.00287573 0.0227944
-22.6118 -0.0218128 0.0240547
-22.4736 -0.0409333 0.0247367
-22.3363 -0.0596775 0.0251494
-22.1997 -0.0749207 0.0249368
-22.0639 -0.0871786 0.0244421
-21.9288 -0.0955097 0.0232638
-21.7945 -0.102347 0.0220865
-21.6609 -0.107739 0.0206887
-21.528 -0.113194 0.0201396
-21.3958 -0.117585 0.018937
-21.2642 -0.123797 0.0175322
-21.1332 -0.1323 0.0151622
-21.0029 -0.141407 0.0127014
-20.8732 -0.150536 0.0100488
-20.7441 -0.155305 0.00723998
-20.6156 -0.156434 0.00428327
-20.4876 -0.154407 0.00063157
-20.3602 -0.152859 -0.00243239
-20.2333 -0.151449 -0.00533563
-20.1069 -0.150636 -0.00719927
-19.9811 -0.148115 -0.0102547
-19.8557 -0.145455 -0.0139276
-19.7309 -0.144291 -0.0185019
-19.6065 -0.143347 -0.0232583
-19.4826 -0.144292 -0.0271552
-19.3592 -0.136381 -0.0324356
-19.2362 -0.123584 -0.0381676
-19.1137 -0.106768 -0.0448195
-18.9916 -0.0927443 -0.0509798
-18.8699 -0.0792182 -0.0569162
-18.7487 -0.0640654 -0.0633201
-18.6278 -0.0455851 -0.0709683
-18.5074 -0.0233695 -0.0808326
-18.3873 0.00118721 -0.092591
-18.2676 0.028281 -0.105763
-18.1483 0.0601939 -0.12031
-18.0294 0.098311 -0.136398
-17.9108 0.144573 -0.154334
-17.7926 0.194404 -0.17349
-17.6748 0.245152 -0.192647
-17.5572 0.296312 -0.211319
-17.4401 0.34875 -0.229121
-17.3232 0.403519 -0.246881
-17.2067 0.458343 -0.263996
-17.0905 0.513678 -0.280201
-16.9746 0.5687 -0.294996
-16.859 0.62617 -0.308267
-16.7437 0.683815 -0.319686
-16.6288 0.742891 -0.328821
-16.5141 0.80261 -0.335856
-16.3997 0.860641 -0.340759
-16.2856 0.917485 -0.344232
-16.1717 0.971579 -0.34599
-16.0582 1.02543 -0.346789
-15.9449 1.07649 -0.346705
-15.8319 1.12382 -0.345553
-15.7191 1.17019 -0.344298
-15.6066 1.2127 -0.342274
-15.4943 1.25657 -0.34039
-15.3823 1.30048 -0.338804
-15.2705 1.34602 -0.33679
-15.159 1.39383 -0.335174
-15.0477 1.43801 -0.332412
-14.9367 1.48092 -0.329472
-14.8258 1.51168 -0.325462
-14.7152 1.54003 -0.322111
-14.6049 1.55583 -0.318568
-14.4947 1.57253 -0.315628
-14.3848 1.58607 -0.31357
-14.275 1.59952 -0.310682
-14.1655 1.61356 -0.307121
-14.0562 1.62021 -0.30088
-13.9471 1.62273 -0.291894
-13.8382 1.61212 -0.280551
-13.7294 1.59238 -0.265486
-13.6209 1.56282 -0.249007
-13.5126 1.52524 -0.230719
-13.4044 1.48444 -0.212123
-13.2965 1.44253 -0.193425
-13.1887 1.4027 -0.174784
-13.0811 1.3607 -0.155971
-12.9737 1.31658 -0.136252
-12.8664 1.26685 -0.116003
-12.7593 1.2143 -0.0956851
-12.6524 1.15988 -0.0759858
-12.5457 1.10708 -0.0573207
-12.4391 1.05357 -0.0397318
-12.3327 1.00387 -0.0242688
-12.2265 0.954016 -0.0105636
-12.1204 0.909468 0.00236959
-12.0144 0.86511 0.013677
-11.9086 0.822257 0.0251687
-11.803 0.779315 0.0347818
-11.6975 0.736027 0.0449037
-11.5922 0.69584 0.0529016
-11.487 0.657771 0.0609596
-11.3819 0.622513 0.0675904
-11.277 0.587571 0.076367
-11.1722 0.555365 0.082939
-11.0676 0.520428 0.090821
-10.9631 0.490392 0.0966992
-10.8587 0.459228 0.103788
-10.7545 0.431389 0.11021
-10.6503 0.403707 0.117375
-10.5463 0.37866 0.124619
-10.4425 0.352001 0.132455
-10.3387 0.330748 0.139129
-10.2351 0.306743 0.145579
-10.1316 0.284206 0.153745
-10.0282 0.26137 0.161232
-9.92496 0.236203 0.169769
-9.82181 0.212498 0.17624
-9.71877 0.192608 0.184405
-9.61583 0.170121 0.191156
-9.51301 0.149568 0.200092
-9.4103 0.127295 0.206718
-9.30769 0.0956878 0.218215
-9.20518 0.0697866 0.224127
-9.10278 0.0379091 0.230878
-9.00048 0.0102682 0.236035
-8.89828 -0.013257 0.244099
-8.79618 -0.0397101 0.250585
-8.69417 -0.072629 0.259879
-8.59226 -0.101687 0.262931
-8.49044 -0.14211 0.272701
-8.38872 -0.176727 0.275438
-8.28708 -0.217634 0.281811
-8.18554 -0.256297 0.288461
-8.08408 -0.295193 0.298767
-7.98271 -0.333159 0.305315
-7.88143 -0.37589 0.315038
-7.78023 -0.397503 0.313512
-7.67911 -0.415285 0.310186
-7.57807 -0.429192 0.303707
-7.47712 -0.430104 0.291344
-7.37624 -0.429462 0.272514
-7.27544 -0.421355 0.249121
-7.17471 -0.404491 0.218811
-7.07406 -0.388609 0.18756
-6.97348 -0.367118 0.155714
-6.87298 -0.343407 0.122926
-6.77254 -0.320255 0.0932728
-6.67218 -0.296267 0.0635516
-6.57188 -0.275454 0.038299
-6.47166 -0.256759 0.013286
-6.37149 -0.240103 -0.0056993
-6.2714 -0.225433 -0.0247984
-6.17136 -0.213768 -0.0358402
-6.07139 -0.202798 -0.0469812
-5.97148 -0.1958 -0.047578
-5.87163 -0.186249 -0.0500109
-5.77184 -0.175886 -0.041682
-5.67211 -0.159473 -0.0382158
-5.57243 -0.139831 -0.0254822
-5.47281 -0.11326 -0.0221609
-5.37325 -0.0841021 -0.0124604
-5.27373 -0.0498555 -0.0162115
-5.17427 -0.016564 -0.014442
-5.07487 0.0205868 -0.0288635
-4.97551 0.0562632 -0.0374702
-4.8762 0.0929773 -0.0622414
-4.77694 0.125729 -0.0788635
-4.67772 0.156633 -0.111303
-4.57855 0.181357 -0.132082
-4.47943 0.204269 -0.168893
-4.38035 0.216816 -0.189226
-4.28131 0.229116 -0.2272
-4.18232 0.23434 -0.246074
-4.08336 0.23468 -0.282219
-3.98445 0.225379 -0.293029
-3.88557 0.208377 -0.322246
-3.78673 0.179389 -0.31905
-3.68793 0.139984 -0.333454
-3.58916 0.0875305 -0.301107
-3.49043 0.0265362 -0.290624
-3.39173 -0.0369385 -0.219228
-3.29307 -0.102322 -0.174764
-3.19443 -0.147495 -0.0518229
-3.09583 -0.197487 0.0326478
-2.99725 -0.179798 0.175928
-2.89871 -0.184974 0.270956
-2.80019 -0.0756593 0.361951
-2.7017 -0.0282855 0.40383
-2.60323 0.0947965 0.38304
-2.50479 0.135788 0.346942
-2.40638 0.182063 0.264011
-2.30798 0.176976 0.208689
-2.20961 0.169901 0.146172
-2.11126 0.145657 0.110672
-2.01293 0.130643 0.0777755
-1.91462 0.106859 0.0611096
-1.81632 0.0943027 0.0471257
-1.71804 0.0761697 0.0420743
-1.61978 0.0733068 0.0362865
-1.52154 0.060285 0.0366847
-1.42331 0.0628062 0.0350656
-1.32509 0.0538627 0.0375854
-1.22689 0.0638013 0.0370208
-1.12869 0.0573122 0.0403045
-1.03051 0.0700828 0.0403272
-0.932337 0.0648929 0.0438763
-0.834173 0.0830458 0.0432746
-0.736016 0.0776381 0.0465827
-0.637867 0.0981607 0.0447315
-0.539723 0.0922644 0.0467391
-0.441585 0.119222 0.0417274
-0.343451 0.111583 0.04044
-0.24532 0.141092 0.0306186
-0.147191 0.127098 0.0229067
-0.0490634 0.144518 0.00733648
0.0490634 0.144518 -0.00733648
0.147191 0.127098 -0.0229067
0.24532 0.141092 -0.0306186
0.343451 0.111583 -0.04044
0.441585 0.119222 -0.0417274
0.539723 0.0922644 -0.0467391
0.637867 0.0981607 -0.0447315
0.736016 0.0776381 -0.0465827
0.834173 0.0830458 -0.0432746
0.932337 0.0648929 -0.0438763
1.03051 0.0700828 -0.0403272
1.12869 0.0573122 -0.0403045
1.22689 0.0638013 -0.0370208
1.32509 0.0538627 -0.0375854
1.42331 0.0628062 -0.0350656
1.52154 0.060285 -0.0366847
1.61978 0.0733068 -0.0362865
1.71804 0.0761697 -0.0420743
1.81632 0.0943027 -0.0471257
1.91462 0.106859 -0.0611096
2.01293 0.130643 -0.0777755
2.11126 0.145657 -0.110672
2.20961 0.169901 -0.146172
2.30798 0.176976 -0.208689
2.40638 0.182063 -0.264011
2.50479 0.135788 -0.346942
2.60323 0.0947965 -0.38304
2.7017 -0.0282855 -0.40383
2.80019 -0.0756593 -0.361951
2.89871 -0.184974 -0.270956
2.99725 -0.179798 -0.175928
3.09583 -0.197487 -0.0326478
3.19443 -0.147495 0.0518229
3.29307 -0.102322 0.174764
3.39173 -0.0369385 0.219228
3.49043 0.0265362 0.290624
3.58916 0.0875305 0.301107
3.68793 0.139984 0.333454
3.78673 0.179389 0.31905
3.88557 0.208377 0.322246
3.98445 0.225379 0.293029
4.08336 0.23468 0.282219
4.18232 0.23434 0.246074
4.28131 0.229116 0.2272
4.38035 0.216816 0.189226
4.47943 0.204269 0.168893
4.57855 0.181357 0.132082
4.67772 0.156633 0.111303
4.77694 0.125729 0.0788635
4.8762 0.0929773 0.0622414
4.97551 0.0562632 0.0374702
5.07487 0.0205868 0.0288635
5.17427 -0.016564 0.014442
5.27373 -0.0498555 0.0162115
5.37325 -0.0841021 0.0124604
5.47281 -0.11326 0.0221609
5.57243 -0.139831 0.0254822
5.67211 -0.159473 0.0382158
5.77184 -0.175886 0.041682
5.87163 -0.186249 0.0500109
5.97148 -0.1958 0.047578
6.07139 -0.202798 0.0469812
6.17136 -0.213768 0.0358402
6.2714 -0.225433 0.0247984
6.37149 -0.240103 0.0056993
6.47166 -0.256759 -0.013286
6.57188 -0.275454 -0.038299
6.67218 -0.296267 -0.0635516
6.77254 -0.320255 -0.0932728
6.87298 -0.343407 -0.122926
6.97348 -0.367118 -0.155714
7.07406 -0.388609 -0.18756
7.17471 -0.404491 -0.218811
7.27544 -0.421355 -0.249121
7.37624 -0.429462 -0.272514
7.47712 -0.430104 -0.291344
7.57807 -0.429192 -0.303707
7.67911 -0.415285 -0.310186
7.78023 -0.397503 -0.313512
7.88143 -0.37589 -0.315038
7.98271 -0.333159 -0.305315
8.08408 -0.295193 -0.298767
8.18554 -0.256297 -0.288461
8.28708 -0.217634 -0.281811
8.38872 -0.176727 -0.275438
8.49044 -0.14211 -0.272701
8.59226 -0.101687 -0.262931
8.69417 -0.072629 -0.259879
8.79618 -0.0397101 -0.250585
8.89828 -0.013257 -0.244099
9.00048 0.0102682 -0.236035
9.10278 0.0379091 -0.230878
9.20518 0.0697866 -0.224127
9.30769 0.0956878 -0.218215
9.4103 0.127295 -0.206718
9.51301 0.149568 -0.200092
9.61583 0.170121 -0.191156
9.71877 0.192608 -0.184405
9.82181 0.212498 -0.17624
9.92496 0.236203 -0.169769
10.0282 0.26137 -0.161232
10.1316 0.284206 -0.153745
10.2351 0.306743 -0.145579
10.3387 0.330748 -0.139129
10.4425 0.352001 -0.132455
10.5463 0.37866 -0.124619
10.6503 0.403707 -0.117375
10.7545 0.431389 -0.11021
10.8587 0.459228 -0.103788
10.9631 0.490392 -0.0966992
11.0676 0.520428 -0.090821
11.1722 0.555365 -0.082939
11.277 0.587571 -0.076367
11.3819 0.622513 -0.0675904
11.487 0.657771 -0.0609596
11.5922 0.69584 -0.0529016
11.6975 0.736027 -0.0449037
11.803 0.779315 -0.0347818
11.9086 0.822257 -0.0251687
12.0144 0.86511 -0.013677
12.1204 0.909468 -0.00236959
12.2265 0.954016 0.0105636
12.3327 1.00387 0.0242688
12.4391 1.05357 0.0397318
12.5457 1.10708 0.0573207
12.6524 1.15988 0.0759858
12.7593 1.2143 0.0956851
12.8664 1.26685 0.116003
12.9737 1.31658 0.136252
13.0811 1.3607 0.155971
13.1887 1.4027 0.174784
13.2965 1.44253 0.193425
13.4044 1.48444 0.212123
13.5126 1.52524 0.230719
13.6209 1.56282 0.249007
13.7294 1.59238 0.265486
13.8382 1.61212 0.280551
13.9471 1.62273 0.291894
14.0562 1.62021 0.30088
14.1655 1.61356 0.307121
14.275 1.59952 0.310682
14.3848 1.58607 0.31357
14.4947 1.57253 0.315628
14.6049 1.55583 0.318568
14.7152 1.54003 0.322111
14.8258 1.51168 0.325462
14.9367 1.48092 0.329472
15.0477 1.43801 0.332412
15.159 1.39383 0.335174
15.2705 1.34602 0.33679
15.3823 1.30048 0.338804
15.4943 1.25657 0.34039
15.6066 1.2127 0.342274
15.7191 1.17019 0.344298
15.8319 1.12382 0.345553
15.9449 1.07649 0.346705
16.0582 1.02543 0.346789
16.1717 0.971579 0.34599
16.2856 0.917485 0.344232
16.3997 0.860641 0.340759
16.5141 0.80261 0.335856
16.6288 0.742891 0.328821
16.7437 0.683815 0.319686
16.859 0.62617 0.308267
16.9746 0.5687 0.294996
17.0905 0.513678 0.280201
17.2067 0.458343 0.263996
17.3232 0.403519 0.246881
17.4401 0.34875 0.229121
17.5572 0.296312 0.211319
17.6748 0.245152 0.192647
17.7926 0.194404 0.17349
17.9108 0.144573 0.154334
18.0294 0.098311 0.136398
18.1483 0.0601939 0.12031
18.2676 0.028281 0.105763
18.3873 0.00118721 0.092591
18.5074 -0.0233695 0.0808326
18.6278 -0.0455851 0.0709683
18.7487 -0.0640654 0.0633201
18.8699 -0.0792182 0.0569162
18.9916 -0.0927443 0.0509798
19.1137 -0.106768 0.0448195
19.2362 -0.123584 0.0381676
19.3592 -0.136381 0.0324356
19.4826 -0.144292 0.0271552
19.6065 -0.143347 0.0232583
19.7309 -0.144291 0.0185019
19.8557 -0.145455 0.0139276
19.9811 -0.148115 0.0102547
20.1069 -0.150636 0.00719927
20.2333 -0.151449 0.00533563
20.3602 -0.152859 0.00243239
20.4876 -0.154407 -0.00063157
20.6156 -0.156434 -0.00428327
20.7441 -0.155305 -0.00723998
20.8732 -0.150536 -0.0100488
21.0029 -0.141407 -0.0127014
21.1332 -0.1323 -0.0151622
21.2642 -0.123797 -0.0175322
21.3958 -0.117585 -0.018937
21.528 -0.113194 -0.0201396
21.6609 -0.107739 -0.0206887
21.7945 -0.102347 -0.0220865
21.9288 -0.0955097 -0.0232638
22.0639 -0.0871786 -0.0244421
22.1997 -0.0749207 -0.0249368
22.3363 -0.0596775 -0.0251494
22.4736 -0.0409333 -0.0247367
22.6118 -0.0218128 -0.0240547
22.7509 -0.00287573 -0.0227944
22.8908 0.0164504 -0.0209041
23.0316 0.03633 -0.0186501
23.1733 0.0564022 -0.0162036
23.316 0.0772388 -0.0136199
23.4597 0.10073 -0.0105252
23.6044 0.1271 -0.00685772
23.7502 0.156642 -0.00251072
23.8971 0.189473 0.00264057
24.0451 0.226255 0.00863786
24.1944 0.267556 0.0158204
24.3448 0.314566 0.0240994
24.4966 0.365737 0.0335115
24.6496 0.42005 0.0440877
24.8041 0.477176 0.0559314
24.9601 0.535677 0.0687099
25.1175 0.595214 0.0824232
25.2766 0.654921 0.0968774
25.4373 0.714817 0.112022
25.5998 0.776371 0.128035
25.7641 0.842677 0.144945
25.9304 0.913891 0.162779
26.0988 0.988496 0.181763
26.2693 1.06671 0.201912
26.4421 1.14732 0.222998
26.6174 1.22684 0.244359
26.7954 1.30229 0.26581
26.9761 1.37182 0.286961
27.1598 1.43181 0.307204
27.3468 1.48188 0.326214
27.5373 1.52176 0.343753
27.7317 1.55259 0.359664
27.9302 1.57809 0.373943
28.1333 1.5984 0.386603
28.3415 1.61158 0.397485
28.5554 1.61178 0.40593
28.7758 1.59398 0.411434
29.0035 1.55624 0.413693
29.2396 1.49808 0.412645
29.4858 1.42282 0.408667
29.7441 1.3344 0.401507
30.0173 1.23406 0.390612
30.3101 1.11855 0.37522
30.6297 0.974472 0.353744
30.9905 0.797651 0.32442
31.4301 0.590587 0.28418


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1Quantum/vCLRDiaP_FRG.txt <==
-31.4301 0.590583 0.284177
-30.9905 0.797644 0.324417
-30.6297 0.974464 0.353741
-30.3101 1.11854 0.375218
-30.0173 1.23405 0.390609
-29.7441 1.33438 0.401504
-29.4858 1.42281 0.408663
-29.2396 1.49807 0.412642
-29.0035 1.55622 0.41369
-28.7758 1.59396 0.411431
-28.5554 1.61176 0.405926
-28.3415 1.61156 0.397482
-28.1333 1.59837 0.3866
-27.9302 1.57806 0.37394
-27.7317 1.55256 0.359661
-27.5373 1.52174 0.34375
-27.3468 1.48185 0.32621
-27.1598 1.43178 0.307201
-26.9761 1.37179 0.286957
-26.7954 1.30226 0.265806
-26.6174 1.2268 0.244356
-26.4421 1.14728 0.222994
-26.2693 1.06667 0.201909
-26.0988 0.988451 0.181761
-25.9304 0.91384 0.162779
-25.7641 0.842619 0.144948
-25.5998 0.776304 0.12804
-25.4373 0.71474 0.112029
-25.2766 0.654837 0.0968822
-25.1175 0.595123 0.082423
-24.9601 0.535582 0.0687034
-24.8041 0.477079 0.0559229
-24.6496 0.419952 0.0440826
-24.4966 0.365637 0.033511
-24.3448 0.314464 0.024098
-24.1944 0.267452 0.0158145
-24.0451 0.22615 0.0086307
-23.8971 0.189366 0.00263736
-23.7502 0.156534 -0.00251275
-23.6044 0.12699 -0.00686345
-23.4597 0.100618 -0.0105321
-23.316 0.0771255 -0.0136233
-23.1733 0.0562872 -0.0162071
-23.0316 0.0362133 -0.018657
-22.8908 0.0163319 -0.0209099
-22.7509 -0.00299597 -0.0227978
-22.6118 -0.0219349 -0.0240607
-22.4736 -0.0410571 -0.0247438
-22.3363 -0.0598031 -0.0251537
-22.1997 -0.0750481 -0.0249423
-22.0639 -0.0873079 -0.0244496
-21.9288 -0.0956409 -0.0232691
-21.7945 -0.10248 -0.0220921
-21.6609 -0.107874 -0.0206966
-21.528 -0.113331 -0.0201455
-21.3958 -0.117724 -0.018943
-21.2642 -0.123938 -0.0175404
-21.1332 -0.132443 -0.0151687
-21.0029 -0.141553 -0.012708
-20.8732 -0.150683 -0.0100575
-20.7441 -0.155455 -0.00724672
-20.6156 -0.156586 -0.0042909
-20.4876 -0.154562 -0.000640529
-20.3602 -0.153016 0.00242515
-20.2333 -0.151608 0.00532703
-20.1069 -0.150798 0.00718995
-19.9811 -0.148279 0.010247
-19.8557 -0.145622 0.0139177
-19.7309 -0.144461 0.0184926
-19.6065 -0.14352 0.0232494
-19.4826 -0.144467 0.0271444
-19.3592 -0.136559 0.032426
-19.2362 -0.123766 0.0381574
-19.1137 -0.106953 0.0448079
-18.9916 -0.0929322 0.0509698
-18.8699 -0.0794094 0.0569041
-18.7487 -0.0642601 0.0633085
-18.6278 -0.0457833 0.0709567
-18.5074 -0.0235714 0.0808194
-18.3873 0.000981523 0.0925787
-18.2676 0.0280714 0.10575
-18.1483 0.0599802 0.120295
-18.0294 0.0980931 0.136385
-17.9108 0.144351 0.154319
-17.7926 0.194177 0.173475
-17.6748 0.244921 0.192631
-17.5572 0.296076 0.211302
-17.4401 0.348508 0.229104
-17.3232 0.403272 0.246863
-17.2067 0.458091 0.263978
-17.0905 0.513419 0.280182
-16.9746 0.568435 0.294976
-16.859 0.625898 0.308247
-16.7437 0.683537 0.319663
-16.6288 0.742605 0.328798
-16.5141 0.802316 0.335831
-16.3997 0.86034 0.340734
-16.2856 0.917175 0.344206
-16.1717 0.97126 0.345961
-16.0582 1.0251 0.346759
-15.9449 1.07615 0.346673
-15.8319 1.12347 0.345519
-15.7191 1.16983 0.344263
-15.6066 1.21232 0.342235
-15.4943 1.25618 0.34035
-15.3823 1.30008 0.338759
-15.2705 1.3456 0.336743
-15.159 1.39339 0.335123
-15.0477 1.43756 0.332357
-14.9367 1.48044 0.329412
-14.8258 1.51118 0.325395
-14.7152 1.53951 0.322038
-14.6049 1.55528 0.318488
-14.4947 1.57195 0.315538
-14.3848 1.58545 0.313469
-14.275 1.59887 0.310567
-14.1655 1.61286 0.306992
-14.0562 1.61946 0.300729
-13.9471 1.62192 0.29172
-13.8382 1.61124 0.280342
-13.7294 1.59143 0.265237
-13.6209 1.56177 0.248699
-13.5126 1.52407 0.230332
-13.4044 1.48313 0.211622
-13.2965 1.44105 0.192753
-13.1887 1.40101 0.173842
-13.0811 1.3588 0.154591
-12.9737 1.31459 0.134142
-12.8664 1.26523 0.112838
-12.7593 1.21401 0.0916818
-12.6524 1.16119 0.0724573
-12.5457 1.10905 0.0549218
-12.4391 1.05552 0.0381922
-12.3327 1.00562 0.0232625
-12.2265 0.955538 0.00986696
-12.1204 0.910797 -0.00286719
-12.0144 0.866281 -0.0140529
-11.9086 0.823297 -0.0254546
-11.803 0.780249 -0.0350123
-11.6975 0.736871 -0.0450855
-11.5922 0.69661 -0.0530558
-11.487 0.658476 -0.0610837
-11.3819 0.623165 -0.0677001
-11.277 0.588174 -0.0764563
-11.1722 0.555928 -0.0830204
-11.0676 0.520954 -0.0908879
-10.9631 0.490885 -0.0967616
-10.8587 0.459691 -0.103839
-10.7545 0.431827 -0.110259
-10.6503 0.404121 -0.117416
-10.5463 0.379054 -0.124659
-10.4425 0.352374 -0.132488
-10.3387 0.331104 -0.139162
-10.2351 0.307082 -0.145605
-10.1316 0.28453 -0.153773
-10.0282 0.26168 -0.161253
-9.92496 0.236501 -0.169793
-9.82181 0.212783 -0.176257
-9.71877 0.192883 -0.184426
-9.61583 0.170384 -0.19117
-9.51301 0.149822 -0.200111
-9.4103 0.127539 -0.206729
-9.30769 0.0959239 -0.218231
-9.20518 0.0700143 -0.224137
-9.10278 0.0381294 -0.230893
-9.00048 0.0104809 -0.236043
-8.89828 -0.0130509 -0.244112
-8.79618 -0.0395107 -0.250592
-8.69417 -0.0724357 -0.25989
-8.59226 -0.1015 -0.262938
-8.49044 -0.141928 -0.272711
-8.38872 -0.176551 -0.275444
-8.28708 -0.217463 -0.28182
-8.18554 -0.256131 -0.288466
-8.08408 -0.295032 -0.298774
-7.98271 -0.333002 -0.30532
-7.88143 -0.375737 -0.315045
-7.78023 -0.397354 -0.313516
-7.67911 -0.41514 -0.310193
-7.57807 -0.429051 -0.30371
-7.47712 -0.429966 -0.29135
-7.37624 -0.429327 -0.272516
-7.27544 -0.421224 -0.249126
-7.17471 -0.404363 -0.218813
-7.07406 -0.388484 -0.187566
-6.97348 -0.366996 -0.155716
-6.87298 -0.343288 -0.122931
-6.77254 -0.320138 -0.0932747
-6.67218 -0.296153 -0.0635556
-6.57188 -0.275342 -0.0383011
-6.47166 -0.256651 -0.0132891
-6.37149 -0.239996 0.00569696
-6.2714 -0.225329 0.0247961
-6.17136 -0.213665 0.0358374
-6.07139 -0.202698 0.0469797
-5.97148 -0.195702 0.0475749
-5.87163 -0.186153 0.0500102
-5.77184 -0.175792 0.0416786
-5.67211 -0.159381 0.0382158
-5.57243 -0.13974 0.0254785
-5.47281 -0.113171 0.0221613
-5.37325 -0.0840151 0.0124567
-5.27373 -0.0497704 0.0162122
-5.17427 -0.0164802 0.0144383
-5.07487 0.0206688 0.0288644
-4.97551 0.0563439 0.0374667
-4.8762 0.0930564 0.0622422
-4.77694 0.125807 0.0788604
-4.67772 0.156709 0.111303
-4.57855 0.181432 0.13208
-4.47943 0.204343 0.168894
-4.38035 0.216889 0.189224
-4.28131 0.229187 0.2272
-4.18232 0.234411 0.246073
-4.08336 0.23475 0.282219
-3.98445 0.225447 0.293028
-3.88557 0.208445 0.322245
-3.78673 0.179455 0.319049
-3.68793 0.140049 0.333452
-3.58916 0.0875949 0.301106
-3.49043 0.0265998 0.290623
-3.39173 -0.0368758 0.219228
-3.29307 -0.10226 0.174762
-3.19443 -0.147434 0.0518236
-3.09583 -0.197427 -0.0326499
-2.99725 -0.179738 -0.175927
-2.89871 -0.184915 -0.270958
-2.80019 -0.0756012 -0.36195
-2.7017 -0.028228 -0.403832
-2.60323 0.0948533 -0.383039
-2.50479 0.135844 -0.346944
-2.40638 0.182119 -0.26401
-2.30798 0.177031 -0.208691
-2.20961 0.169955 -0.146171
-2.11126 0.145711 -0.110674
-2.01293 0.130696 -0.0777747
-1.91462 0.106912 -0.0611115
-1.81632 0.0943554 -0.0471251
-1.71804 0.0762223 -0.042076
-1.61978 0.0733588 -0.0362862
-1.52154 0.0603369 -0.0366862
-1.42331 0.0628575 -0.0350655
-1.32509 0.053914 -0.0375869
-1.22689 0.063852 -0.0370209
-1.12869 0.057363 -0.0403058
-1.03051 0.070133 -0.0403276
-0.932337 0.0649434 -0.0438776
-0.834173 0.0830957 -0.0432752
-0.736016 0.0776884 -0.0465841
-0.637867 0.0982104 -0.0447324
-0.539723 0.0923148 -0.0467406
-0.441585 0.119272 -0.0417287
-0.343451 0.111634 -0.0404418
-0.24532 0.141141 -0.0306202
-0.147191 0.127152 -0.0229083
-0.0490634 0.144565 -0.00733703
0.0490634 0.144565 0.00733703
0.147191 0.127152 0.0229083
0.24532 0.141141 0.0306202
0.343451 0.111634 0.0404418
0.441585 0.119272 0.0417287
0.539723 0.0923148 0.0467406
0.637867 0.0982104 0.0447324
0.736016 0.0776884 0.0465841
0.834173 0.0830957 0.0432752
0.932337 0.0649434 0.0438776
1.03051 0.070133 0.0403276
1.12869 0.057363 0.0403058
1.22689 0.063852 0.0370209
1.32509 0.053914 0.0375869
1.42331 0.0628575 0.0350655
1.52154 0.0603369 0.0366862
1.61978 0.0733588 0.0362862
1.71804 0.0762223 0.042076
1.81632 0.0943554 0.0471251
1.91462 0.106912 0.0611115
2.01293 0.130696 0.0777747
2.11126 0.145711 0.110674
2.20961 0.169955 0.146171
2.30798 0.177031 0.208691
2.40638 0.182119 0.26401
2.50479 0.135844 0.346944
2.60323 0.0948533 0.383039
2.7017 -0.028228 0.403832
2.80019 -0.0756012 0.36195
2.89871 -0.184915 0.270958
2.99725 -0.179738 0.175927
3.09583 -0.197427 0.0326499
3.19443 -0.147434 -0.0518236
3.29307 -0.10226 -0.174762
3.39173 -0.0368758 -0.219228
3.49043 0.0265998 -0.290623
3.58916 0.0875949 -0.301106
3.68793 0.140049 -0.333452
3.78673 0.179455 -0.319049
3.88557 0.208445 -0.322245
3.98445 0.225447 -0.293028
4.08336 0.23475 -0.282219
4.18232 0.234411 -0.246073
4.28131 0.229187 -0.2272
4.38035 0.216889 -0.189224
4.47943 0.204343 -0.168894
4.57855 0.181432 -0.13208
4.67772 0.156709 -0.111303
4.77694 0.125807 -0.0788604
4.8762 0.0930564 -0.0622422
4.97551 0.0563439 -0.0374667
5.07487 0.0206688 -0.0288644
5.17427 -0.0164802 -0.0144383
5.27373 -0.0497704 -0.0162122
5.37325 -0.0840151 -0.0124567
5.47281 -0.113171 -0.0221613
5.57243 -0.13974 -0.0254785
5.67211 -0.159381 -0.0382158
5.77184 -0.175792 -0.0416786
5.87163 -0.186153 -0.0500102
5.97148 -0.195702 -0.0475749
6.07139 -0.202698 -0.0469797
6.17136 -0.213665 -0.0358374
6.2714 -0.225329 -0.0247961
6.37149 -0.239996 -0.00569696
6.47166 -0.256651 0.0132891
6.57188 -0.275342 0.0383011
6.67218 -0.296153 0.0635556
6.77254 -0.320138 0.0932747
6.87298 -0.343288 0.122931
6.97348 -0.366996 0.155716
7.07406 -0.388484 0.187566
7.17471 -0.404363 0.218813
7.27544 -0.421224 0.249126
7.37624 -0.429327 0.272516
7.47712 -0.429966 0.29135
7.57807 -0.429051 0.30371
7.67911 -0.41514 0.310193
7.78023 -0.397354 0.313516
7.88143 -0.375737 0.315045
7.98271 -0.333002 0.30532
8.08408 -0.295032 0.298774
8.18554 -0.256131 0.288466
8.28708 -0.217463 0.28182
8.38872 -0.176551 0.275444
8.49044 -0.141928 0.272711
8.59226 -0.1015 0.262938
8.69417 -0.0724357 0.25989
8.79618 -0.0395107 0.250592
8.89828 -0.0130509 0.244112
9.00048 0.0104809 0.236043
9.10278 0.0381294 0.230893
9.20518 0.0700143 0.224137
9.30769 0.0959239 0.218231
9.4103 0.127539 0.206729
9.51301 0.149822 0.200111
9.61583 0.170384 0.19117
9.71877 0.192883 0.184426
9.82181 0.212783 0.176257
9.92496 0.236501 0.169793
10.0282 0.26168 0.161253
10.1316 0.28453 0.153773
10.2351 0.307082 0.145605
10.3387 0.331104 0.139162
10.4425 0.352374 0.132488
10.5463 0.379054 0.124659
10.6503 0.404121 0.117416
10.7545 0.431827 0.110259
10.8587 0.459691 0.103839
10.9631 0.490885 0.0967616
11.0676 0.520954 0.0908879
11.1722 0.555928 0.0830204
11.277 0.588174 0.0764563
11.3819 0.623165 0.0677001
11.487 0.658476 0.0610837
11.5922 0.69661 0.0530558
11.6975 0.736871 0.0450855
11.803 0.780249 0.0350123
11.9086 0.823297 0.0254546
12.0144 0.866281 0.0140529
12.1204 0.910797 0.00286719
12.2265 0.955538 -0.00986696
12.3327 1.00562 -0.0232625
12.4391 1.05552 -0.0381922
12.5457 1.10905 -0.0549218
12.6524 1.16119 -0.0724573
12.7593 1.21401 -0.0916818
12.8664 1.26523 -0.112838
12.9737 1.31459 -0.134142
13.0811 1.3588 -0.154591
13.1887 1.40101 -0.173842
13.2965 1.44105 -0.192753
13.4044 1.48313 -0.211622
13.5126 1.52407 -0.230332
13.6209 1.56177 -0.248699
13.7294 1.59143 -0.265237
13.8382 1.61124 -0.280342
13.9471 1.62192 -0.29172
14.0562 1.61946 -0.300729
14.1655 1.61286 -0.306992
14.275 1.59887 -0.310567
14.3848 1.58545 -0.313469
14.4947 1.57195 -0.315538
14.6049 1.55528 -0.318488
14.7152 1.53951 -0.322038
14.8258 1.51118 -0.325395
14.9367 1.48044 -0.329412
15.0477 1.43756 -0.332357
15.159 1.39339 -0.335123
15.2705 1.3456 -0.336743
15.3823 1.30008 -0.338759
15.4943 1.25618 -0.34035
15.6066 1.21232 -0.342235
15.7191 1.16983 -0.344263
15.8319 1.12347 -0.345519
15.9449 1.07615 -0.346673
16.0582 1.0251 -0.346759
16.1717 0.97126 -0.345961
16.2856 0.917175 -0.344206
16.3997 0.86034 -0.340734
16.5141 0.802316 -0.335831
16.6288 0.742605 -0.328798
16.7437 0.683537 -0.319663
16.859 0.625898 -0.308247
16.9746 0.568435 -0.294976
17.0905 0.513419 -0.280182
17.2067 0.458091 -0.263978
17.3232 0.403272 -0.246863
17.4401 0.348508 -0.229104
17.5572 0.296076 -0.211302
17.6748 0.244921 -0.192631
17.7926 0.194177 -0.173475
17.9108 0.144351 -0.154319
18.0294 0.0980931 -0.136385
18.1483 0.0599802 -0.120295
18.2676 0.0280714 -0.10575
18.3873 0.000981523 -0.0925787
18.5074 -0.0235714 -0.0808194
18.6278 -0.0457833 -0.0709567
18.7487 -0.0642601 -0.0633085
18.8699 -0.0794094 -0.0569041
18.9916 -0.0929322 -0.0509698
19.1137 -0.106953 -0.0448079
19.2362 -0.123766 -0.0381574
19.3592 -0.136559 -0.032426
19.4826 -0.144467 -0.0271444
19.6065 -0.14352 -0.0232494
19.7309 -0.144461 -0.0184926
19.8557 -0.145622 -0.0139177
19.9811 -0.148279 -0.010247
20.1069 -0.150798 -0.00718995
20.2333 -0.151608 -0.00532703
20.3602 -0.153016 -0.00242515
20.4876 -0.154562 0.000640529
20.6156 -0.156586 0.0042909
20.7441 -0.155455 0.00724672
20.8732 -0.150683 0.0100575
21.0029 -0.141553 0.012708
21.1332 -0.132443 0.0151687
21.2642 -0.123938 0.0175404
21.3958 -0.117724 0.018943
21.528 -0.113331 0.0201455
21.6609 -0.107874 0.0206966
21.7945 -0.10248 0.0220921
21.9288 -0.0956409 0.0232691
22.0639 -0.0873079 0.0244496
22.1997 -0.0750481 0.0249423
22.3363 -0.0598031 0.0251537
22.4736 -0.0410571 0.0247438
22.6118 -0.0219349 0.0240607
22.7509 -0.00299597 0.0227978
22.8908 0.0163319 0.0209099
23.0316 0.0362133 0.018657
23.1733 0.0562872 0.0162071
23.316 0.0771255 0.0136233
23.4597 0.100618 0.0105321
23.6044 0.12699 0.00686345
23.7502 0.156534 0.00251275
23.8971 0.189366 -0.00263736
24.0451 0.22615 -0.0086307
24.1944 0.267452 -0.0158145
24.3448 0.314464 -0.024098
24.4966 0.365637 -0.033511
24.6496 0.419952 -0.0440826
24.8041 0.477079 -0.0559229
24.9601 0.535582 -0.0687034
25.1175 0.595123 -0.082423
25.2766 0.654837 -0.0968822
25.4373 0.71474 -0.112029
25.5998 0.776304 -0.12804
25.7641 0.842619 -0.144948
25.9304 0.91384 -0.162779
26.0988 0.988451 -0.181761
26.2693 1.06667 -0.201909
26.4421 1.14728 -0.222994
26.6174 1.2268 -0.244356
26.7954 1.30226 -0.265806
26.9761 1.37179 -0.286957
27.1598 1.43178 -0.307201
27.3468 1.48185 -0.32621
27.5373 1.52174 -0.34375
27.7317 1.55256 -0.359661
27.9302 1.57806 -0.37394
28.1333 1.59837 -0.3866
28.3415 1.61156 -0.397482
28.5554 1.61176 -0.405926
28.7758 1.59396 -0.411431
29.0035 1.55622 -0.41369
29.2396 1.49807 -0.412642
29.4858 1.42281 -0.408663
29.7441 1.33438 -0.401504
30.0173 1.23405 -0.390609
30.3101 1.11854 -0.375218
30.6297 0.974464 -0.353741
30.9905 0.797644 -0.324417
31.4301 0.590583 -0.284177


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1Quantum/vCLROffP_FRG.txt <==
-31.4301 0.590587 0.28418
-30.9905 0.797651 0.32442
-30.6297 0.974472 0.353744
-30.3101 1.11855 0.37522
-30.0173 1.23406 0.390612
-29.7441 1.3344 0.401507
-29.4858 1.42282 0.408667
-29.2396 1.49808 0.412645
-29.0035 1.55624 0.413693
-28.7758 1.59398 0.411434
-28.5554 1.61178 0.40593
-28.3415 1.61158 0.397485
-28.1333 1.5984 0.386603
-27.9302 1.57809 0.373943
-27.7317 1.55259 0.359664
-27.5373 1.52176 0.343753
-27.3468 1.48188 0.326214
-27.1598 1.43181 0.307204
-26.9761 1.37182 0.286961
-26.7954 1.30229 0.26581
-26.6174 1.22684 0.244359
-26.4421 1.14732 0.222998
-26.2693 1.06671 0.201912
-26.0988 0.988496 0.181763
-25.9304 0.913891 0.162779
-25.7641 0.842677 0.144945
-25.5998 0.776371 0.128035
-25.4373 0.714817 0.112022
-25.2766 0.654921 0.0968774
-25.1175 0.595214 0.0824232
-24.9601 0.535677 0.0687099
-24.8041 0.477176 0.0559314
-24.6496 0.42005 0.0440877
-24.4966 0.365737 0.0335115
-24.3448 0.314566 0.0240994
-24.1944 0.267556 0.0158204
-24.0451 0.226255 0.00863786
-23.8971 0.189473 0.00264057
-23.7502 0.156642 -0.00251072
-23.6044 0.1271 -0.00685772
-23.4597 0.10073 -0.0105252
-23.316 0.0772388 -0.0136199
-23.1733 0.0564022 -0.0162036
-23.0316 0.03633 -0.0186501
-22.8908 0.0164504 -0.0209041
-22.7509 -0.00287573 -0.0227944
-22.6118 -0.0218128 -0.0240547
-22.4736 -0.0409333 -0.0247367
-22.3363 -0.0596775 -0.0251494
-22.1997 -0.0749207 -0.0249368
-22.0639 -0.0871786 -0.0244421
-21.9288 -0.0955097 -0.0232638
-21.7945 -0.102347 -0.0220865
-21.6609 -0.107739 -0.0206887
-21.528 -0.113194 -0.0201396
-21.3958 -0.117585 -0.018937
-21.2642 -0.123797 -0.0175322
-21.1332 -0.1323 -0.0151622
-21.0029 -0.141407 -0.0127014
-20.8732 -0.150536 -0.0100488
-20.7441 -0.155305 -0.00723998
-20.6156 -0.156434 -0.00428327
-20.4876 -0.154407 -0.00063157
-20.3602 -0.152859 0.00243239
-20.2333 -0.151449 0.00533563
-20.1069 -0.150636 0.00719927
-19.9811 -0.148115 0.0102547
-19.8557 -0.145455 0.0139276
-19.7309 -0.144291 0.0185019
-19.6065 -0.143347 0.0232583
-19.4826 -0.144292 0.0271552
-19.3592 -0.136381 0.0324356
-19.2362 -0.123584 0.0381676
-19.1137 -0.106768 0.0448195
-18.9916 -0.0927443 0.0509798
-18.8699 -0.0792182 0.0569162
-18.7487 -0.0640654 0.0633201
-18.6278 -0.0455851 0.0709683
-18.5074 -0.0233695 0.0808326
-18.3873 0.00118721 0.092591
-18.2676 0.028281 0.105763
-18.1483 0.0601939 0.12031
-18.0294 0.098311 0.136398
-17.9108 0.144573 0.154334
-17.7926 0.194404 0.17349
-17.6748 0.245152 0.192647
-17.5572 0.296312 0.211319
-17.4401 0.34875 0.229121
-17.3232 0.403519 0.246881
-17.2067 0.458343 0.263996
-17.0905 0.513678 0.280201
-16.9746 0.5687 0.294996
-16.859 0.62617 0.308267
-16.7437 0.683815 0.319686
-16.6288 0.742891 0.328821
-16.5141 0.80261 0.335856
-16.3997 0.860641 0.340759
-16.2856 0.917485 0.344232
-16.1717 0.971579 0.34599
-16.0582 1.02543 0.346789
-15.9449 1.07649 0.346705
-15.8319 1.12382 0.345553
-15.7191 1.17019 0.344298
-15.6066 1.2127 0.342274
-15.4943 1.25657 0.34039
-15.3823 1.30048 0.338804
-15.2705 1.34602 0.33679
-15.159 1.39383 0.335174
-15.0477 1.43801 0.332412
-14.9367 1.48092 0.329472
-14.8258 1.51168 0.325462
-14.7152 1.54003 0.322111
-14.6049 1.55583 0.318568
-14.4947 1.57253 0.315628
-14.3848 1.58607 0.31357
-14.275 1.59952 0.310682
-14.1655 1.61356 0.307121
-14.0562 1.62021 0.30088
-13.9471 1.62273 0.291894
-13.8382 1.61212 0.280551
-13.7294 1.59238 0.265486
-13.6209 1.56282 0.249007
-13.5126 1.52524 0.230719
-13.4044 1.48444 0.212123
-13.2965 1.44253 0.193425
-13.1887 1.4027 0.174784
-13.0811 1.3607 0.155971
-12.9737 1.31658 0.136252
-12.8664 1.26685 0.116003
-12.7593 1.2143 0.0956851
-12.6524 1.15988 0.0759858
-12.5457 1.10708 0.0573207
-12.4391 1.05357 0.0397318
-12.3327 1.00387 0.0242688
-12.2265 0.954016 0.0105636
-12.1204 0.909468 -0.00236959
-12.0144 0.86511 -0.013677
-11.9086 0.822257 -0.0251687
-11.803 0.779315 -0.0347818
-11.6975 0.736027 -0.0449037
-11.5922 0.69584 -0.0529016
-11.487 0.657771 -0.0609596
-11.3819 0.622513 -0.0675904
-11.277 0.587571 -0.076367
-11.1722 0.555365 -0.082939
-11.0676 0.520428 -0.090821
-10.9631 0.490392 -0.0966992
-10.8587 0.459228 -0.103788
-10.7545 0.431389 -0.11021
-10.6503 0.403707 -0.117375
-10.5463 0.37866 -0.124619
-10.4425 0.352001 -0.132455
-10.3387 0.330748 -0.139129
-10.2351 0.306743 -0.145579
-10.1316 0.284206 -0.153745
-10.0282 0.26137 -0.161232
-9.92496 0.236203 -0.169769
-9.82181 0.212498 -0.17624
-9.71877 0.192608 -0.184405
-9.61583 0.170121 -0.191156
-9.51301 0.149568 -0.200092
-9.4103 0.127295 -0.206718
-9.30769 0.0956878 -0.218215
-9.20518 0.0697866 -0.224127
-9.10278 0.0379091 -0.230878
-9.00048 0.0102682 -0.236035
-8.89828 -0.013257 -0.244099
-8.79618 -0.0397101 -0.250585
-8.69417 -0.072629 -0.259879
-8.59226 -0.101687 -0.262931
-8.49044 -0.14211 -0.272701
-8.38872 -0.176727 -0.275438
-8.28708 -0.217634 -0.281811
-8.18554 -0.256297 -0.288461
-8.08408 -0.295193 -0.298767
-7.98271 -0.333159 -0.305315
-7.88143 -0.37589 -0.315038
-7.78023 -0.397503 -0.313512
-7.67911 -0.415285 -0.310186
-7.57807 -0.429192 -0.303707
-7.47712 -0.430104 -0.291344
-7.37624 -0.429462 -0.272514
-7.27544 -0.421355 -0.249121
-7.17471 -0.404491 -0.218811
-7.07406 -0.388609 -0.18756
-6.97348 -0.367118 -0.155714
-6.87298 -0.343407 -0.122926
-6.77254 -0.320255 -0.0932728
-6.67218 -0.296267 -0.0635516
-6.57188 -0.275454 -0.038299
-6.47166 -0.256759 -0.013286
-6.37149 -0.240103 0.0056993
-6.2714 -0.225433 0.0247984
-6.17136 -0.213768 0.0358402
-6.07139 -0.202798 0.0469812
-5.97148 -0.1958 0.047578
-5.87163 -0.186249 0.0500109
-5.77184 -0.175886 0.041682
-5.67211 -0.159473 0.0382158
-5.57243 -0.139831 0.0254822
-5.47281 -0.11326 0.0221609
-5.37325 -0.0841021 0.0124604
-5.27373 -0.0498555 0.0162115
-5.17427 -0.016564 0.014442
-5.07487 0.0205868 0.0288635
-4.97551 0.0562632 0.0374702
-4.8762 0.0929773 0.0622414
-4.77694 0.125729 0.0788635
-4.67772 0.156633 0.111303
-4.57855 0.181357 0.132082
-4.47943 0.204269 0.168893
-4.38035 0.216816 0.189226
-4.28131 0.229116 0.2272
-4.18232 0.23434 0.246074
-4.08336 0.23468 0.282219
-3.98445 0.225379 0.293029
-3.88557 0.208377 0.322246
-3.78673 0.179389 0.31905
-3.68793 0.139984 0.333454
-3.58916 0.0875305 0.301107
-3.49043 0.0265362 0.290624
-3.39173 -0.0369385 0.219228
-3.29307 -0.102322 0.174764
-3.19443 -0.147495 0.0518229
-3.09583 -0.197487 -0.0326478
-2.99725 -0.179798 -0.175928
-2.89871 -0.184974 -0.270956
-2.80019 -0.0756593 -0.361951
-2.7017 -0.0282855 -0.40383
-2.60323 0.0947965 -0.38304
-2.50479 0.135788 -0.346942
-2.40638 0.182063 -0.264011
-2.30798 0.176976 -0.208689
-2.20961 0.169901 -0.146172
-2.11126 0.145657 -0.110672
-2.01293 0.130643 -0.0777755
-1.91462 0.106859 -0.0611096
-1.81632 0.0943027 -0.0471257
-1.71804 0.0761697 -0.0420743
-1.61978 0.0733068 -0.0362865
-1.52154 0.060285 -0.0366847
-1.42331 0.0628062 -0.0350656
-1.32509 0.0538627 -0.0375854
-1.22689 0.0638013 -0.0370208
-1.12869 0.0573122 -0.0403045
-1.03051 0.0700828 -0.0403272
-0.932337 0.0648929 -0.0438763
-0.834173 0.0830458 -0.0432746
-0.736016 0.0776381 -0.0465827
-0.637867 0.0981607 -0.0447315
-0.539723 0.0922644 -0.0467391
-0.441585 0.119222 -0.0417274
-0.343451 0.111583 -0.04044
-0.24532 0.141092 -0.0306186
-0.147191 0.127098 -0.0229067
-0.0490634 0.144518 -0.00733648
0.0490634 0.144518 0.00733648
0.147191 0.127098 0.0229067
0.24532 0.141092 0.0306186
0.343451 0.111583 0.04044
0.441585 0.119222 0.0417274
0.539723 0.0922644 0.0467391
0.637867 0.0981607 0.0447315
0.736016 0.0776381 0.0465827
0.834173 0.0830458 0.0432746
0.932337 0.0648929 0.0438763
1.03051 0.0700828 0.0403272
1.12869 0.0573122 0.0403045
1.22689 0.0638013 0.0370208
1.32509 0.0538627 0.0375854
1.42331 0.0628062 0.0350656
1.52154 0.060285 0.0366847
1.61978 0.0733068 0.0362865
1.71804 0.0761697 0.0420743
1.81632 0.0943027 0.0471257
1.91462 0.106859 0.0611096
2.01293 0.130643 0.0777755
2.11126 0.145657 0.110672
2.20961 0.169901 0.146172
2.30798 0.176976 0.208689
2.40638 0.182063 0.264011
2.50479 0.135788 0.346942
2.60323 0.0947965 0.38304
2.7017 -0.0282855 0.40383
2.80019 -0.0756593 0.361951
2.89871 -0.184974 0.270956
2.99725 -0.179798 0.175928
3.09583 -0.197487 0.0326478
3.19443 -0.147495 -0.0518229
3.29307 -0.102322 -0.174764
3.39173 -0.0369385 -0.219228
3.49043 0.0265362 -0.290624
3.58916 0.0875305 -0.301107
3.68793 0.139984 -0.333454
3.78673 0.179389 -0.31905
3.88557 0.208377 -0.322246
3.98445 0.225379 -0.293029
4.08336 0.23468 -0.282219
4.18232 0.23434 -0.246074
4.28131 0.229116 -0.2272
4.38035 0.216816 -0.189226
4.47943 0.204269 -0.168893
4.57855 0.181357 -0.132082
4.67772 0.156633 -0.111303
4.77694 0.125729 -0.0788635
4.8762 0.0929773 -0.0622414
4.97551 0.0562632 -0.0374702
5.07487 0.0205868 -0.0288635
5.17427 -0.016564 -0.014442
5.27373 -0.0498555 -0.0162115
5.37325 -0.0841021 -0.0124604
5.47281 -0.11326 -0.0221609
5.57243 -0.139831 -0.0254822
5.67211 -0.159473 -0.0382158
5.77184 -0.175886 -0.041682
5.87163 -0.186249 -0.0500109
5.97148 -0.1958 -0.047578
6.07139 -0.202798 -0.0469812
6.17136 -0.213768 -0.0358402
6.2714 -0.225433 -0.0247984
6.37149 -0.240103 -0.0056993
6.47166 -0.256759 0.013286
6.57188 -0.275454 0.038299
6.67218 -0.296267 0.0635516
6.77254 -0.320255 0.0932728
6.87298 -0.343407 0.122926
6.97348 -0.367118 0.155714
7.07406 -0.388609 0.18756
7.17471 -0.404491 0.218811
7.27544 -0.421355 0.249121
7.37624 -0.429462 0.272514
7.47712 -0.430104 0.291344
7.57807 -0.429192 0.303707
7.67911 -0.415285 0.310186
7.78023 -0.397503 0.313512
7.88143 -0.37589 0.315038
7.98271 -0.333159 0.305315
8.08408 -0.295193 0.298767
8.18554 -0.256297 0.288461
8.28708 -0.217634 0.281811
8.38872 -0.176727 0.275438
8.49044 -0.14211 0.272701
8.59226 -0.101687 0.262931
8.69417 -0.072629 0.259879
8.79618 -0.0397101 0.250585
8.89828 -0.013257 0.244099
9.00048 0.0102682 0.236035
9.10278 0.0379091 0.230878
9.20518 0.0697866 0.224127
9.30769 0.0956878 0.218215
9.4103 0.127295 0.206718
9.51301 0.149568 0.200092
9.61583 0.170121 0.191156
9.71877 0.192608 0.184405
9.82181 0.212498 0.17624
9.92496 0.236203 0.169769
10.0282 0.26137 0.161232
10.1316 0.284206 0.153745
10.2351 0.306743 0.145579
10.3387 0.330748 0.139129
10.4425 0.352001 0.132455
10.5463 0.37866 0.124619
10.6503 0.403707 0.117375
10.7545 0.431389 0.11021
10.8587 0.459228 0.103788
10.9631 0.490392 0.0966992
11.0676 0.520428 0.090821
11.1722 0.555365 0.082939
11.277 0.587571 0.076367
11.3819 0.622513 0.0675904
11.487 0.657771 0.0609596
11.5922 0.69584 0.0529016
11.6975 0.736027 0.0449037
11.803 0.779315 0.0347818
11.9086 0.822257 0.0251687
12.0144 0.86511 0.013677
12.1204 0.909468 0.00236959
12.2265 0.954016 -0.0105636
12.3327 1.00387 -0.0242688
12.4391 1.05357 -0.0397318
12.5457 1.10708 -0.0573207
12.6524 1.15988 -0.0759858
12.7593 1.2143 -0.0956851
12.8664 1.26685 -0.116003
12.9737 1.31658 -0.136252
13.0811 1.3607 -0.155971
13.1887 1.4027 -0.174784
13.2965 1.44253 -0.193425
13.4044 1.48444 -0.212123
13.5126 1.52524 -0.230719
13.6209 1.56282 -0.249007
13.7294 1.59238 -0.265486
13.8382 1.61212 -0.280551
13.9471 1.62273 -0.291894
14.0562 1.62021 -0.30088
14.1655 1.61356 -0.307121
14.275 1.59952 -0.310682
14.3848 1.58607 -0.31357
14.4947 1.57253 -0.315628
14.6049 1.55583 -0.318568
14.7152 1.54003 -0.322111
14.8258 1.51168 -0.325462
14.9367 1.48092 -0.329472
15.0477 1.43801 -0.332412
15.159 1.39383 -0.335174
15.2705 1.34602 -0.33679
15.3823 1.30048 -0.338804
15.4943 1.25657 -0.34039
15.6066 1.2127 -0.342274
15.7191 1.17019 -0.344298
15.8319 1.12382 -0.345553
15.9449 1.07649 -0.346705
16.0582 1.02543 -0.346789
16.1717 0.971579 -0.34599
16.2856 0.917485 -0.344232
16.3997 0.860641 -0.340759
16.5141 0.80261 -0.335856
16.6288 0.742891 -0.328821
16.7437 0.683815 -0.319686
16.859 0.62617 -0.308267
16.9746 0.5687 -0.294996
17.0905 0.513678 -0.280201
17.2067 0.458343 -0.263996
17.3232 0.403519 -0.246881
17.4401 0.34875 -0.229121
17.5572 0.296312 -0.211319
17.6748 0.245152 -0.192647
17.7926 0.194404 -0.17349
17.9108 0.144573 -0.154334
18.0294 0.098311 -0.136398
18.1483 0.0601939 -0.12031
18.2676 0.028281 -0.105763
18.3873 0.00118721 -0.092591
18.5074 -0.0233695 -0.0808326
18.6278 -0.0455851 -0.0709683
18.7487 -0.0640654 -0.0633201
18.8699 -0.0792182 -0.0569162
18.9916 -0.0927443 -0.0509798
19.1137 -0.106768 -0.0448195
19.2362 -0.123584 -0.0381676
19.3592 -0.136381 -0.0324356
19.4826 -0.144292 -0.0271552
19.6065 -0.143347 -0.0232583
19.7309 -0.144291 -0.0185019
19.8557 -0.145455 -0.0139276
19.9811 -0.148115 -0.0102547
20.1069 -0.150636 -0.00719927
20.2333 -0.151449 -0.00533563
20.3602 -0.152859 -0.00243239
20.4876 -0.154407 0.00063157
20.6156 -0.156434 0.00428327
20.7441 -0.155305 0.00723998
20.8732 -0.150536 0.0100488
21.0029 -0.141407 0.0127014
21.1332 -0.1323 0.0151622
21.2642 -0.123797 0.0175322
21.3958 -0.117585 0.018937
21.528 -0.113194 0.0201396
21.6609 -0.107739 0.0206887
21.7945 -0.102347 0.0220865
21.9288 -0.0955097 0.0232638
22.0639 -0.0871786 0.0244421
22.1997 -0.0749207 0.0249368
22.3363 -0.0596775 0.0251494
22.4736 -0.0409333 0.0247367
22.6118 -0.0218128 0.0240547
22.7509 -0.00287573 0.0227944
22.8908 0.0164504 0.0209041
23.0316 0.03633 0.0186501
23.1733 0.0564022 0.0162036
23.316 0.0772388 0.0136199
23.4597 0.10073 0.0105252
23.6044 0.1271 0.00685772
23.7502 0.156642 0.00251072
23.8971 0.189473 -0.00264057
24.0451 0.226255 -0.00863786
24.1944 0.267556 -0.0158204
24.3448 0.314566 -0.0240994
24.4966 0.365737 -0.0335115
24.6496 0.42005 -0.0440877
24.8041 0.477176 -0.0559314
24.9601 0.535677 -0.0687099
25.1175 0.595214 -0.0824232
25.2766 0.654921 -0.0968774
25.4373 0.714817 -0.112022
25.5998 0.776371 -0.128035
25.7641 0.842677 -0.144945
25.9304 0.913891 -0.162779
26.0988 0.988496 -0.181763
26.2693 1.06671 -0.201912
26.4421 1.14732 -0.222998
26.6174 1.22684 -0.244359
26.7954 1.30229 -0.26581
26.9761 1.37182 -0.286961
27.1598 1.43181 -0.307204
27.3468 1.48188 -0.326214
27.5373 1.52176 -0.343753
27.7317 1.55259 -0.359664
27.9302 1.57809 -0.373943
28.1333 1.5984 -0.386603
28.3415 1.61158 -0.397485
28.5554 1.61178 -0.40593
28.7758 1.59398 -0.411434
29.0035 1.55624 -0.413693
29.2396 1.49808 -0.412645
29.4858 1.42282 -0.408667
29.7441 1.3344 -0.401507
30.0173 1.23406 -0.390612
30.3101 1.11855 -0.37522
30.6297 0.974472 -0.353744
30.9905 0.797651 -0.32442
31.4301 0.590587 -0.28418


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1QuantumOneLoop/DeltaGammaFX_0_FRG.txt <==
9.995 0.00229507 0.00228946
9.99 0.00220848 0.00220308
9.985 0.00212804 0.00212284
9.98 0.00205706 0.00205203
9.975 0.00199844 0.00199356
9.97 0.00195464 0.00194986
9.965 0.00192751 0.0019228
9.96 0.00191826 0.00191356
9.955 0.00192738 0.00192267
9.95 0.00195469 0.00194991
9.945 0.00199926 0.00199437
9.94 0.00205952 0.00205448
9.935 0.00213328 0.00212806
9.93 0.00221783 0.0022124
9.925 0.00231004 0.00230439
9.92 0.00240651 0.00240061
9.915 0.00250363 0.0024975
9.91 0.00259779 0.00259143
9.905 0.00268547 0.0026789
9.9 0.00276341 0.00275665
9.895 0.0028287 0.00282178
9.89 0.00287892 0.00287187
9.885 0.00291221 0.00290508
9.88 0.00292737 0.00292021
9.875 0.00292391 0.00291676
9.87 0.00290205 0.00289496
9.865 0.00286274 0.00285574
9.86 0.0028076 0.00280074
9.855 0.0027389 0.0027322
9.85 0.00265944 0.00265294
9.845 0.00257245 0.00256616
9.84 0.00248146 0.00247539
9.835 0.00239019 0.00238435
9.83 0.00230236 0.00229673
9.825 0.00222155 0.00221612
9.82 0.0021511 0.00214583
9.815 0.0020939 0.00208878
9.81 0.00205237 0.00204734
9.805 0.00202827 0.0020233
9.8 0.0020227 0.00201775
9.795 0.00203605 0.00203107
9.79 0.00206795 0.00206289
9.785 0.00211732 0.00211214
9.78 0.00218241 0.00217706
9.775 0.00226084 0.0022553
9.77 0.00234973 0.00234398
9.765 0.00244581 0.00243982
9.76 0.0025455 0.00253927
9.755 0.0026451 0.00263863
9.75 0.00274089 0.00273419
9.745 0.00282931 0.0028224
9.74 0.00290706 0.00289996
9.735 0.00297125 0.00296398
9.73 0.00301949 0.0030121
9.725 0.00305001 0.00304255
9.72 0.00306174 0.00305425
9.715 0.0030543 0.00304683
9.71 0.0030281 0.00302068
9.705 0.00298424 0.00297694
9.7 0.00292457 0.0029174
9.695 0.00285151 0.00284452
9.69 0.00276806 0.00276128
9.685 0.00267762 0.00267106
9.68 0.00258388 0.00257755
9.675 0.00249066 0.00248456
9.67 0.00240178 0.0023959
9.665 0.00232089 0.0023152
9.66 0.00225132 0.0022458
9.655 0.00219596 0.00219058
9.65 0.00215715 0.00215187
9.645 0.00213657 0.00213134
9.64 0.0021352 0.00212998
9.635 0.00215326 0.002148
9.63 0.00219022 0.00218487
9.625 0.00224481 0.00223932
9.62 0.00231507 0.00230941
9.615 0.00239846 0.00239259
9.61 0.0024919 0.0024858
9.605 0.00259194 0.0025856
9.6 0.00269488 0.00268828
9.595 0.00279687 0.00279003
9.59 0.00289413 0.00288705
9.585 0.00298303 0.00297573
9.58 0.00306026 0.00305276
9.575 0.00312294 0.00311529
9.57 0.00316877 0.00316101
9.565 0.00319607 0.00318824
9.56 0.00320388 0.00319604
9.555 0.00319201 0.0031842
9.55 0.00316104 0.0031533
9.545 0.00311227 0.00310465
9.54 0.00304773 0.00304027
9.535 0.00297008 0.00296282
9.53 0.0028825 0.00287545
9.525 0.00278856 0.00278174
9.52 0.00269211 0.00268553
9.515 0.00259709 0.00259074
9.51 0.00250741 0.00250128
9.505 0.00242675 0.00242082
9.5 0.00235846 0.00235269
9.495 0.00230539 0.00229975
9.49 0.0022698 0.00226424
9.485 0.00225326 0.00224775
9.48 0.00225661 0.00225108
9.475 0.00227988 0.0022743
9.47 0.00232237 0.00231668
9.465 0.00238258 0.00237675
9.46 0.00245838 0.00245236
9.455 0.00254698 0.00254075
9.45 0.00264515 0.00263867
9.445 0.00274924 0.00274251
9.44 0.00285539 0.0028484
9.435 0.00295966 0.00295242
9.43 0.00305817 0.00305069
9.425 0.00314725 0.00313955
9.42 0.00322358 0.0032157
9.415 0.00328434 0.0032763
9.41 0.00332728 0.00331914
9.405 0.00335087 0.00334267
9.4 0.00335428 0.00334607
9.395 0.00333751 0.00332935
9.39 0.00330133 0.00329325
9.385 0.00324728 0.00323933
9.38 0.00317759 0.00316981
9.375 0.00309514 0.00308756
9.37 0.00300331 0.00299595
9.365 0.00290586 0.00289874
9.36 0.00280679 0.00279992
9.355 0.00271017 0.00270353
9.35 0.00261997 0.00261355
9.345 0.00253991 0.00253369
9.34 0.00247334 0.00246729
9.335 0.00242306 0.00241713
9.33 0.00239122 0.00238537
9.325 0.00237927 0.00237345
9.32 0.00238787 0.00238203
9.315 0.00241688 0.00241096
9.31 0.00246535 0.00245932
9.305 0.00253161 0.00252541
9.3 0.00261326 0.00260686
9.295 0.00270732 0.0027007
9.29 0.00281035 0.00280347
9.285 0.00291852 0.00291138
9.28 0.00302783 0.00302042
9.275 0.00313421 0.00312654
9.27 0.00323371 0.00322579
9.265 0.00332262 0.00331449
9.26 0.00339765 0.00338933
9.255 0.00345602 0.00344756
9.25 0.00349559 0.00348703
9.245 0.00351495 0.00350634
9.24 0.00351346 0.00350486
9.235 0.00349132 0.00348278
9.23 0.00344952 0.00344108
9.225 0.00338982 0.00338153
9.22 0.00331471 0.0033066
9.215 0.00322728 0.00321939
9.21 0.00313113 0.00312348
9.205 0.00303021 0.0030228
9.2 0.00292867 0.00292151
9.195 0.00283068 0.00282376
9.19 0.0027403 0.00273359
9.185 0.00266127 0.00265476
9.18 0.00259691 0.00259055
9.175 0.00254994 0.0025437
9.17 0.00252242 0.00251624
9.165 0.00251562 0.00250946
9.16 0.00253003 0.00252383
9.155 0.00256528 0.002559
9.15 0.00262022 0.0026138
9.145 0.0026929 0.00268631
9.14 0.00278072 0.00277391
9.135 0.00288046 0.0028734
9.13 0.00298845 0.00298113
9.125 0.0031007 0.00309311
9.12 0.00321305 0.00320519
9.115 0.00332133 0.00331321
9.11 0.00342152 0.00341315
9.105 0.00350988 0.0035013
9.1 0.00358315 0.00357439
9.095 0.00363863 0.00362973
9.09 0.0036743 0.00366531
9.085 0.0036889 0.00367988
9.08 0.00368201 0.003673
9.075 0.00365403 0.00364509
9.07 0.00360619 0.00359736
9.065 0.00354051 0.00353184
9.06 0.00345973 0.00345126
9.055 0.00336719 0.00335894
9.05 0.00326669 0.00325868
9.045 0.00316238 0.00315463
9.04 0.00305855 0.00305105
9.035 0.0029595 0.00295224
9.03 0.00286933 0.0028623
9.025 0.0027918 0.00278496
9.02 0.00273018 0.00272349
9.015 0.00268711 0.00268053
9.01 0.00266449 0.00265797
9.005 0.00266344 0.00265693
9 0.00268422 0.00267766
8.995 0.00272625 0.00271958
8.99 0.0027881 0.00278128
8.985 0.00286759 0.00286058
8.98 0.00296185 0.00295461
8.975 0.00306744 0.00305994
8.97 0.00318046 0.00317268
8.965 0.00329675 0.00328868
8.96 0.00341199 0.00340364
8.955 0.0035219 0.00351328
8.95 0.00362242 0.00361355
8.945 0.0037098 0.00370071
8.94 0.00378082 0.00377156
8.935 0.00383288 0.00382349
8.93 0.0038641 0.00385464
8.925 0.00387341 0.00386392
8.92 0.00386059 0.00385114
8.915 0.0038263 0.00381694
8.91 0.00377203 0.0037628
8.905 0.00370007 0.00369102
8.9 0.00361342 0.00360458
8.895 0.00351566 0.00350706
8.89 0.00341083 0.00340249
8.885 0.00330327 0.00329519
8.88 0.00319741 0.00318959
8.875 0.00309764 0.00309007
8.87 0.00300813 0.00300078
8.865 0.00293262 0.00292545
8.86 0.00287431 0.00286728
8.855 0.00283574 0.00282881
8.85 0.00281866 0.00281176
8.845 0.00282396 0.00281705
8.84 0.0028517 0.00284471
8.835 0.00290101 0.00289391
8.83 0.00297023 0.00296295
8.825 0.00305688 0.00304939
8.82 0.00315784 0.0031501
8.815 0.00326941 0.0032614
8.81 0.00338748 0.00337919
8.805 0.00350771 0.00349912
8.8 0.00362563 0.00361675
8.795 0.00373687 0.00372772
8.79 0.00383731 0.00382792
8.785 0.00392324 0.00391364
8.78 0.00399149 0.00398172
8.775 0.00403956 0.00402968
8.77 0.00406576 0.00405582
8.765 0.00406922 0.00405927
8.76 0.00404996 0.00404006
8.755 0.00400891 0.0039991
8.75 0.00394783 0.00393817
8.745 0.00386931 0.00385984
8.74 0.00377661 0.00376737
8.735 0.00367359 0.0036646
8.73 0.00356451 0.00355578
8.725 0.00345388 0.00344542
8.72 0.0033463 0.0033381
8.715 0.00324624 0.00323828
8.71 0.00315788 0.00315014
8.705 0.00308496 0.0030774
8.7 0.00303059 0.00302317
8.695 0.00299717 0.00298983
8.69 0.00298626 0.00297895
8.685 0.00299855 0.00299121
8.68 0.00303381 0.00302639
8.675 0.00309093 0.00308337
8.67 0.00316793 0.00316018
8.665 0.00326207 0.00325409
8.66 0.00336994 0.0033617
8.655 0.00348759 0.00347906
8.65 0.0036107 0.00360186
8.645 0.00373471 0.00372557
8.64 0.00385505 0.00384562
8.635 0.00396726 0.00395755
8.63 0.00406718 0.00405723
8.625 0.00415114 0.00414097
8.62 0.00421604 0.00420572
8.615 0.00425955 0.00424912
8.61 0.00428015 0.00426967
8.605 0.00427719 0.00426672
8.6 0.00425098 0.00424058
8.595 0.00420273 0.00419244
8.59 0.0041345 0.00412438
8.585 0.00404917 0.00403927
8.58 0.00395032 0.00394065
8.575 0.00384204 0.00383264
8.57 0.00372883 0.0037197
8.565 0.00361539 0.00360655
8.56 0.00350645 0.00349787
8.555 0.00340656 0.00339823
8.55 0.00331992 0.00331179
8.545 0.0032502 0.00324225
8.54 0.00320043 0.0031926
8.535 0.00317283 0.00316506
8.53 0.00316877 0.00316101
8.525 0.00318867 0.00318086
8.52 0.00323204 0.00322413
8.515 0.00329747 0.00328939
8.51 0.00338266 0.00337438
8.505 0.00348459 0.00347606
8.5 0.00359954 0.00359073
8.495 0.00372333 0.00371421
8.49 0.00385138 0.00384196
8.485 0.00397899 0.00396926
8.48 0.00410144 0.00409141
8.475 0.0042142 0.00420389
8.47 0.00431311 0.00430256
8.465 0.00439454 0.00438378
8.46 0.00445551 0.0044446
8.455 0.00449384 0.00448284
8.45 0.00450823 0.0044972
8.445 0.00449831 0.0044873
8.44 0.00446465 0.00445372
8.435 0.00440877 0.00439798
8.43 0.00433308 0.00432247
8.425 0.00424075 0.00423037
8.42 0.00413566 0.00412553
8.415 0.00402218 0.00401233
8.41 0.00390504 0.00389547
8.405 0.00378911 0.00377983
8.4 0.00367925 0.00367024
8.395 0.00358005 0.00357129
8.39 0.00349573 0.00348717
8.385 0.00342988 0.00342149
8.38 0.0033854 0.00337712
8.375 0.00336433 0.0033561
8.37 0.0033678 0.00335956
8.365 0.00339596 0.00338765
8.36 0.00344801 0.00343958
8.355 0.00352222 0.00351361
8.35 0.00361599 0.00360715
8.345 0.00372596 0.00371685
8.34 0.00384814 0.00383872
8.335 0.00397806 0.00396832
8.33 0.00411094 0.00410088
8.325 0.00424189 0.00423151
8.32 0.00436609 0.0043554
8.315 0.00447894 0.00446797
8.31 0.0045763 0.00456509
8.305 0.0046546 0.0046432
8.3 0.00471102 0.00469948
8.295 0.00474355 0.00473193
8.29 0.00475113 0.0047395
8.285 0.00473368 0.0047221
8.28 0.0046921 0.00468061
8.275 0.00462822 0.00461689
8.27 0.00454478 0.00453366
8.265 0.00444531 0.00443443
8.26 0.00433397 0.00432337
8.255 0.00421541 0.0042051
8.25 0.00409459 0.00408457
8.245 0.00397655 0.00396682
8.24 0.00386624 0.00385679
8.235 0.00376834 0.00375912
8.23 0.00368699 0.00367797
8.225 0.00362572 0.00361685
8.22 0.00358726 0.00357848
8.215 0.00357344 0.0035647
8.21 0.00358513 0.00357635
8.205 0.00362218 0.00361331
8.2 0.00368348 0.00367446
8.195 0.00376694 0.00375772
8.19 0.00386963 0.00386015
8.185 0.00398787 0.0039781
8.18 0.00411735 0.00410727
8.175 0.00425335 0.00424294
8.17 0.00439088 0.00438013
8.165 0.00452488 0.0045138
8.16 0.0046504 0.00463902
8.155 0.00476285 0.00475119
8.15 0.00485808 0.00484619
8.145 0.00493264 0.00492057
8.14 0.00498386 0.00497166
8.135 0.00500995 0.00499769
8.13 0.00501013 0.00499787
8.125 0.00498462 0.00497242
8.12 0.00493465 0.00492257
8.115 0.00486241 0.00485051
8.11 0.00477101 0.00475933
8.105 0.00466429 0.00465287
8.1 0.00454675 0.00453561
8.095 0.00442329 0.00441246
8.09 0.0042991 0.00428857
8.085 0.00417939 0.00416915
8.08 0.0040692 0.00405924
8.075 0.00397322 0.00396348
8.07 0.00389555 0.00388601
8.065 0.0038396 0.0038302
8.06 0.00380792 0.0037986
8.055 0.0038021 0.00379279
8.05 0.00382271 0.00381335
8.045 0.00386929 0.00385982
8.04 0.00394037 0.00393073
8.035 0.00403352 0.00402365
8.03 0.00414544 0.0041353
8.025 0.00427211 0.00426166
8.02 0.00440895 0.00439816
8.015 0.00455094 0.0045398
8.01 0.00469288 0.0046814
8.005 0.00482956 0.00481775
8 0.00495597 0.00494384
7.995 0.00506745 0.00505505
7.99 0.00515996 0.00514733
7.985 0.00523013 0.00521733
7.98 0.00527549 0.00526257
7.975 0.00529451 0.00528155
7.97 0.0052867 0.00527375
7.965 0.0052526 0.00523974
7.96 0.00519382 0.0051811
7.955 0.00511292 0.0051004
7.95 0.00501337 0.00500109
7.945 0.00489937 0.00488738
7.94 0.00477573 0.00476403
7.935 0.00464763 0.00463625
7.93 0.00452045 0.00450939
7.925 0.00439957 0.00438881
7.92 0.00429011 0.00427961
7.915 0.00419673 0.00418646
7.91 0.00412349 0.00411341
7.905 0.00407365 0.00406368
7.9 0.00404952 0.00403961
7.895 0.00405244 0.00404253
7.89 0.00408267 0.00407268
7.885 0.0041394 0.00412927
7.88 0.00422079 0.00421046
7.875 0.00432402 0.00431344
7.87 0.00444545 0.00443456
7.865 0.0045807 0.00456948
7.86 0.00472487 0.0047133
7.855 0.0048727 0.00486076
7.85 0.00501878 0.00500648
7.845 0.00515775 0.00514512
7.84 0.00528453 0.00527159
7.835 0.00539448 0.00538127
7.83 0.00548362 0.00547019
7.825 0.00554874 0.00553515
7.82 0.00558758 0.00557391
7.815 0.0055989 0.0055852
7.81 0.00558252 0.00556886
7.805 0.00553935 0.0055258
7.8 0.00547138 0.00545799
7.795 0.00538156 0.0053684
7.79 0.00527374 0.00526084
7.785 0.00515248 0.00513988
7.78 0.0050229 0.00501062
7.775 0.00489047 0.0048785
7.77 0.00476076 0.00474911
7.765 0.00463927 0.00462792
7.76 0.00453119 0.0045201
7.755 0.00444116 0.00443029
7.75 0.00437313 0.00436242
7.745 0.00433018 0.00431957
7.74 0.0043144 0.00430383
7.735 0.00432682 0.00431623
7.73 0.00436737 0.00435667
7.725 0.00443484 0.00442398
7.72 0.00452703 0.00451594
7.715 0.00464072 0.00462935
7.71 0.00477188 0.00476019
7.705 0.0049158 0.00490376
7.7 0.00506725 0.00505485
7.695 0.00522072 0.00520795
7.69 0.00537061 0.00535747
7.685 0.00551144 0.00549795
7.68 0.00563806 0.00562426
7.675 0.00574587 0.00573181
7.67 0.00583098 0.00581672
7.665 0.00589039 0.00587598
7.66 0.00592206 0.00590757
7.655 0.00592506 0.00591056
7.65 0.00589956 0.00588512
7.645 0.00584687 0.00583256
7.64 0.00576937 0.00575524
7.635 0.00567042 0.00565653
7.63 0.00555427 0.00554066
7.625 0.00542583 0.00541254
7.62 0.00529056 0.00527759
7.615 0.00515415 0.00514153
7.61 0.00502241 0.00501011
7.605 0.00490094 0.00488893
7.6 0.00479494 0.00478319
7.595 0.00470903 0.0046975
7.59 0.00464702 0.00463564
7.585 0.00461179 0.0046005
7.58 0.00460516 0.00459389
7.575 0.00462784 0.00461651
7.57 0.00467937 0.00466792
7.565 0.00475818 0.00474654
7.56 0.00486162 0.00484973
7.555 0.0049861 0.0049739
7.55 0.00512719 0.00511464
7.545 0.00527981 0.00526689
7.54 0.00543845 0.00542514
7.535 0.00559733 0.00558363
7.53 0.00575066 0.00573658
7.525 0.00589287 0.00587843
7.52 0.00601877 0.00600402
7.515 0.00612381 0.00610881
7.51 0.00620425 0.00618905
7.505 0.00625727 0.00624195
7.5 0.00628113 0.00626575
7.495 0.00627522 0.00625985
7.49 0.0062401 0.00622482
7.485 0.00617747 0.00616235
7.48 0.00609015 0.00607525
7.475 0.00598193 0.00596729
7.47 0.00585743 0.0058431
7.465 0.00572197 0.00570797
7.46 0.00558129 0.00556764
7.455 0.00544136 0.00542805
7.45 0.00530814 0.00529516
7.445 0.00518734 0.00517465
7.44 0.00508418 0.00507174
7.435 0.00500319 0.00499094
7.43 0.00494803 0.00493592
7.425 0.00492135 0.0049093
7.42 0.00492467 0.00491261
7.415 0.00495834 0.0049462
7.41 0.00502152 0.00500922
7.405 0.00511221 0.00509969
7.4 0.00522735 0.00521454
7.395 0.0053629 0.00534977
7.39 0.00551407 0.00550057
7.385 0.00567541 0.00566151
7.38 0.00584109 0.00582679
7.375 0.0060051 0.0059904
7.37 0.00616148 0.0061464
7.365 0.00630457 0.00628914
7.36 0.00642917 0.00641344
7.355 0.00653082 0.00651484
7.35 0.00660593 0.00658976
7.345 0.00665191 0.00663563
7.34 0.00666734 0.00665102
7.335 0.00665196 0.00663568
7.33 0.00660674 0.00659057
7.325 0.00653383 0.00651783
7.32 0.00643646 0.00642069
7.315 0.00631886 0.00630339
7.31 0.00618609 0.00617094
7.305 0.00604381 0.00602901
7.3 0.00589808 0.00588363
7.295 0.00575511 0.00574101
7.29 0.00562102 0.00560725
7.285 0.0055016 0.00548812
7.28 0.00540205 0.00538882
7.275 0.00532681 0.00531376
7.27 0.00527934 0.00526642
7.265 0.00526204 0.00524916
7.26 0.0052761 0.00526319
7.255 0.00532149 0.00530847
7.25 0.00539695 0.00538374
7.245 0.00550005 0.00548659
7.24 0.00562727 0.0056135
7.235 0.00577417 0.00576004
7.23 0.00593552 0.00592099
7.225 0.00610554 0.00609059
7.22 0.00627809 0.00626272
7.215 0.00644694 0.00643115
7.21 0.00660596 0.00658978
7.205 0.00674941 0.00673288
7.2 0.00687214 0.00685531
7.195 0.00696977 0.0069527
7.19 0.0070389 0.00702167
7.185 0.00707723 0.0070599
7.18 0.00708365 0.0070663
7.175 0.00705829 0.00704101
7.17 0.00700256 0.00698542
7.165 0.00691904 0.00690211
7.16 0.00681146 0.00679479
7.155 0.00668447 0.00666811
7.15 0.00654354 0.00652753
7.145 0.0063947 0.00637906
7.14 0.00624433 0.00622905
7.135 0.00609885 0.00608393
7.13 0.00596454 0.00594994
7.125 0.00584723 0.00583292
7.12 0.00575209 0.00573801
7.115 0.00568343 0.00566951
7.11 0.0056445 0.00563068
7.105 0.0056374 0.0056236
7.1 0.00566298 0.0056491
7.095 0.00572079 0.00570677
7.09 0.00580913 0.0057949
7.085 0.00592513 0.00591061
7.08 0.0060648 0.00604995
7.075 0.00622326 0.00620803
7.07 0.00639489 0.00637923
7.065 0.00657353 0.00655744
7.06 0.00675276 0.00673623
7.055 0.00692611 0.00690917
7.05 0.00708735 0.00707001
7.045 0.00723067 0.00721298
7.04 0.00735096 0.00733297
7.035 0.00744397 0.00742575
7.03 0.00750652 0.00748815
7.025 0.0075366 0.00751815
7.02 0.00753347 0.00751502
7.015 0.00749768 0.00747932
7.01 0.00743107 0.00741287
7.005 0.00733672 0.00731875
7 0.00721881 0.00720112
6.995 0.00708246 0.0070651
6.99 0.00693355 0.00691655
6.985 0.00677848 0.00676186
6.98 0.00662391 0.00660767
6.975 0.0064765 0.00646062
6.97 0.00634263 0.0063271
6.965 0.00622819 0.00621294
6.96 0.00613827 0.00612324
6.955 0.00607702 0.00606215
6.95 0.00604747 0.00603267
6.945 0.00605137 0.00603657
6.94 0.00608921 0.00607432
6.935 0.00616011 0.00614504
6.93 0.00626192 0.0062466
6.925 0.00639127 0.00637563
6.92 0.00654373 0.00652771
6.915 0.00671395 0.00669751
6.91 0.0068959 0.00687901
6.905 0.00708309 0.00706573
6.9 0.00726879 0.00725098
6.895 0.00744635 0.0074281
6.89 0.00760939 0.00759074
6.885 0.00775209 0.00773309
6.88 0.00786939 0.00785011
6.875 0.00795723 0.00793773
6.87 0.00801264 0.00799301
6.865 0.00803395 0.00801428
6.86 0.0080208 0.00800116
6.855 0.00797417 0.00795466
6.85 0.0078964 0.00787709
6.845 0.00779104 0.00777199
6.84 0.00766276 0.00764402
6.835 0.00751713 0.00749876
6.83 0.00736047 0.00734248
6.825 0.00719953 0.00718193
6.82 0.00704125 0.00702404
6.815 0.0068925 0.00687565
6.81 0.00675977 0.00674324
6.805 0.00664895 0.00663268
6.8 0.00656505 0.00654897
6.795 0.00651203 0.00649608
6.79 0.00649265 0.00647674
6.785 0.00650834 0.00649239
6.78 0.00655916 0.00654308
6.775 0.00664379 0.0066275
6.77 0.0067596 0.00674303
6.765 0.00690274 0.00688582
6.76 0.00706828 0.00705096
6.755 0.00725044 0.00723268
6.75 0.00744277 0.00742455
6.745 0.00763843 0.00761974
6.74 0.00783042 0.00781126
6.735 0.00801188 0.00799229
6.73 0.00817635 0.00815635
6.725 0.00831798 0.00829764
6.72 0.00843182 0.0084112
6.715 0.00851397 0.00849314
6.71 0.00856175 0.0085408
6.705 0.00857382 0.00855284
6.7 0.00855025 0.00852931
6.695 0.00849248 0.00847167
6.69 0.00840332 0.00838272
6.685 0.00828684 0.00826652
6.68 0.0081482 0.00812821
6.675 0.00799345 0.00797383
6.67 0.0078293 0.00781009
6.665 0.00766288 0.00764407
6.66 0.0075014 0.007483
6.655 0.00735192 0.00733388
6.65 0.00722101 0.0072033
6.645 0.00711454 0.00709711
6.64 0.00703743 0.0070202
6.635 0.00699344 0.00697632
6.63 0.00698501 0.00696793
6.625 0.00701323 0.00699608
6.62 0.00707771 0.00706041
6.615 0.00717668 0.00715913
6.61 0.007307 0.00728913
6.605 0.00746432 0.00744607
6.6 0.00764324 0.00762454
6.595 0.00783751 0.00781832
6.59 0.00804027 0.00802058
6.585 0.00824433 0.00822413
6.58 0.00844244 0.00842175
6.575 0.00862756 0.0086064
6.57 0.00879312 0.00877155
6.565 0.00893331 0.0089114
6.56 0.00904327 0.00902109
6.555 0.00911931 0.00909695
6.55 0.00915905 0.0091366
6.545 0.00916152 0.00913908
6.54 0.00912721 0.00910487
6.535 0.00905806 0.00903589
6.53 0.00895737 0.00893547
6.525 0.00882973 0.00880815
6.52 0.00868081 0.0086596
6.515 0.00851712 0.00849631
6.51 0.0083458 0.00832541
6.505 0.00817431 0.00815434
6.5 0.00801014 0.00799057
6.495 0.00786051 0.0078413
6.49 0.00773208 0.00771317
6.485 0.00763069 0.00761201
6.48 0.0075611 0.00754259
6.475 0.00752687 0.00750842
6.47 0.00753012 0.00751166
6.465 0.00757154 0.00755297
6.46 0.00765032 0.00763155
6.455 0.00776419 0.00774514
6.45 0.0079095 0.0078901
6.445 0.00808139 0.00806158
6.44 0.00827397 0.00825369
6.435 0.00848053 0.00845975
6.43 0.0086938 0.00867251
6.425 0.00890625 0.00888446
6.42 0.00911038 0.00908809
6.415 0.00929896 0.00927622
6.41 0.00946538 0.00944223
6.405 0.00960383 0.00958035
6.4 0.0097096 0.00968586
6.395 0.00977922 0.0097553
6.39 0.00981062 0.00978661
6.385 0.00980322 0.00977922
6.38 0.00975796 0.00973406
6.375 0.00967728 0.00965356
6.37 0.009565 0.00954155
6.365 0.00942624 0.00940311
6.36 0.00926715 0.0092444
6.355 0.00909475 0.00907242
6.35 0.00891657 0.00889467
6.345 0.00874042 0.00871896
6.34 0.00857406 0.00855301
6.335 0.00842485 0.00840417
6.33 0.00829951 0.00827916
6.325 0.00820384 0.00818373
6.32 0.00814246 0.00812252
6.315 0.00811866 0.00809879
6.31 0.00813426 0.00811436
6.305 0.00818952 0.00816949
6.3 0.00828318 0.00826293
6.295 0.00841246 0.0083919
6.29 0.00857322 0.00855226
6.285 0.00876006 0.00873864
6.28 0.00896659 0.00894465
6.275 0.00918564 0.00916316
6.27 0.00940955 0.0093865
6.265 0.00963045 0.00960684
6.26 0.00984056 0.00981644
6.255 0.0100325 0.0100079
6.25 0.0101997 0.0101746
6.245 0.0103362 0.0103109
6.24 0.0104376 0.010412
6.235 0.0105006 0.0104749
6.23 0.0105235 0.0104977
6.225 0.0105061 0.0104804
6.22 0.0104498 0.0104242
6.215 0.0103576 0.0103322
6.21 0.0102337 0.0102087
6.205 0.0100839 0.0100593
6.2 0.00991485 0.00989062
6.195 0.00973398 0.0097102
6.19 0.00954926 0.00952594
6.185 0.00936885 0.00934597
6.18 0.00920074 0.00917826
6.175 0.00905245 0.00903032
6.17 0.00893076 0.00890891
6.165 0.00884138 0.00881974
6.16 0.00878879 0.00876727
6.155 0.00877602 0.00875451
6.15 0.00880453 0.00878295
6.145 0.0088742 0.00885243
6.14 0.00898326 0.00896122
6.135 0.00912845 0.00910605
6.13 0.00930508 0.00928226
6.125 0.00950725 0.00948394
6.12 0.00972806 0.00970421
6.115 0.00995987 0.00993546
6.11 0.0101946 0.0101696
6.105 0.0104241 0.0103986
6.1 0.0106403 0.0106143
6.095 0.0108357 0.0108092
6.09 0.0110036 0.0109767
6.085 0.0111382 0.011111
6.08 0.0112353 0.0112078
6.075 0.0112916 0.011264
6.07 0.011306 0.0112783
6.065 0.0112786 0.011251
6.06 0.0112113 0.0111838
6.055 0.0111076 0.0110803
6.05 0.0109723 0.0109453
6.045 0.0108116 0.0107851
6.04 0.0106327 0.0106066
6.035 0.0104436 0.010418
6.03 0.0102527 0.0102275
6.025 0.0100684 0.0100437
6.02 0.00989889 0.0098746
6.015 0.00975195 0.00972802
6.01 0.00963434 0.00961071
6.005 0.00955172 0.00952831
6 0.0095084 0.00948511
5.995 0.00950714 0.00948387
5.99 0.00954906 0.00952569
5.985 0.00963359 0.00961003
5.98 0.00975852 0.00973466
5.975 0.00992006 0.0098958
5.97 0.010113 0.0100883
5.965 0.0103309 0.0103056
5.96 0.0105663 0.0105405
5.955 0.0108112 0.0107848
5.95 0.0110571 0.01103
5.945 0.0112955 0.0112678
5.94 0.0115181 0.0114898
5.935 0.0117172 0.0116884
5.93 0.011886 0.0118568
5.925 0.012019 0.0119895
5.92 0.0121118 0.0120821
5.915 0.0121617 0.0121319
5.91 0.0121678 0.0121379
5.905 0.0121305 0.0121008
5.9 0.0120524 0.0120229
5.895 0.0119374 0.0119082
5.89 0.0117908 0.011762
5.885 0.0116195 0.0115911
5.88 0.0114311 0.0114032
5.875 0.011234 0.0112066
5.87 0.0110371 0.0110101
5.865 0.0108491 0.0108226
5.86 0.0106786 0.0106525
5.855 0.0105333 0.0105075
5.85 0.0104201 0.0103945
5.845 0.0103445 0.0103192
5.84 0.0103108 0.0102855
5.835 0.0103214 0.0102961
5.83 0.0103771 0.0103516
5.825 0.0104769 0.0104512
5.82 0.0106181 0.010592
5.815 0.0107964 0.0107699
5.81 0.011006 0.010979
5.805 0.0112401 0.0112125
5.8 0.0114906 0.0114624
5.795 0.0117491 0.0117203
5.79 0.0120066 0.0119772
5.785 0.0122543 0.0122243
5.78 0.0124836 0.0124531
5.775 0.0126869 0.0126559
5.77 0.0128572 0.0128257
5.765 0.0129889 0.0129571
5.76 0.013078 0.013046
5.755 0.0131219 0.0130898
5.75 0.01312 0.0130879
5.745 0.0130734 0.0130414
5.74 0.0129848 0.012953
5.735 0.0128588 0.0128273
5.73 0.0127013 0.0126702
5.725 0.0125196 0.0124889
5.72 0.0123219 0.0122917
5.715 0.0121171 0.0120874
5.71 0.0119144 0.0118851
5.705 0.0117229 0.0116942
5.7 0.0115515 0.0115231
5.695 0.0114079 0.0113799
5.69 0.0112992 0.0112715
5.685 0.0112309 0.0112034
5.68 0.011207 0.0111795
5.675 0.0112296 0.0112021
5.67 0.0112993 0.0112716
5.665 0.0114146 0.0113866
5.66 0.0115723 0.011544
5.655 0.0117677 0.0117389
5.65 0.0119945 0.0119652
5.645 0.0122452 0.0122152
5.64 0.0125114 0.0124807
5.635 0.012784 0.0127527
5.63 0.0130538 0.0130218
5.625 0.0133115 0.0132789
5.62 0.0135485 0.0135152
5.615 0.0137566 0.0137229
5.61 0.0139291 0.013895
5.605 0.0140604 0.0140259
5.6 0.0141465 0.0141118
5.595 0.0141852 0.0141504
5.59 0.0141761 0.0141413
5.585 0.0141207 0.0140861
5.58 0.0140222 0.0139879
5.575 0.0138857 0.0138518
5.57 0.0137177 0.0136842
5.565 0.013526 0.0134929
5.56 0.0133192 0.0132867
5.555 0.0131068 0.0130748
5.55 0.0128984 0.0128669
5.545 0.0127035 0.0126725
5.54 0.0125311 0.0125004
5.535 0.0123893 0.0123589
5.53 0.012285 0.0122549
5.525 0.0122238 0.0121939
5.52 0.0122096 0.0121796
5.515 0.0122442 0.0122142
5.51 0.0123279 0.0122977
5.505 0.0124588 0.0124283
5.5 0.0126334 0.0126024
5.495 0.0128462 0.0128147
5.49 0.0130906 0.0130585
5.485 0.0133585 0.0133257
5.48 0.013641 0.0136075
5.475 0.0139285 0.0138944
5.47 0.0142115 0.0141767
5.465 0.0144803 0.0144448
5.46 0.0147258 0.0146898
5.455 0.01494 0.0149035
5.45 0.0151159 0.0150789
5.445 0.0152479 0.0152106
5.44 0.0153321 0.0152946
5.435 0.0153667 0.015329
5.43 0.0153514 0.0153137
5.425 0.0152881 0.0152506
5.42 0.0151806 0.0151434
5.415 0.0150344 0.0149975
5.41 0.0148564 0.0148199
5.405 0.0146551 0.014619
5.4 0.0144395 0.014404
5.395 0.0142196 0.0141847
5.39 0.0140055 0.0139711
5.385 0.013807 0.0137731
5.38 0.0136333 0.0135999
5.375 0.0134929 0.0134598
5.37 0.0133928 0.0133599
5.365 0.0133384 0.0133057
5.36 0.0133335 0.0133008
5.355 0.0133799 0.0133471
5.35 0.0134774 0.0134444
5.345 0.0136239 0.0135906
5.34 0.0138153 0.0137815
5.335 0.0140458 0.0140115
5.33 0.0143082 0.0142732
5.325 0.0145939 0.0145582
5.32 0.0148935 0.014857
5.315 0.0151971 0.0151598
5.31 0.0154944 0.0154563
5.305 0.0157755 0.0157368
5.3 0.0160312 0.0159918
5.295 0.016253 0.0162131
5.29 0.0164338 0.0163935
5.285 0.0165682 0.0165275
5.28 0.0166522 0.0166113
5.275 0.0166841 0.0166432
5.27 0.0166641 0.0166233
5.265 0.0165943 0.0165537
5.26 0.0164789 0.0164386
5.255 0.0163239 0.016284
5.25 0.0161367 0.0160973
5.245 0.0159262 0.0158873
5.24 0.0157021 0.0156638
5.235 0.0154748 0.015437
5.23 0.0152548 0.0152175
5.225 0.0150523 0.0150155
5.22 0.014877 0.0148406
5.215 0.0147373 0.0147012
5.21 0.0146405 0.0146047
5.205 0.0145922 0.0145564
5.2 0.014596 0.0145602
5.195 0.0146535 0.0146175
5.19 0.0147644 0.0147282
5.185 0.0149262 0.0148895
5.18 0.0151344 0.0150972
5.175 0.0153828 0.015345
5.17 0.0156637 0.0156252
5.165 0.0159679 0.0159288
5.16 0.0162856 0.0162457
5.155 0.0166064 0.0165658
5.15 0.0169196 0.0168782
5.145 0.0172149 0.0171728
5.14 0.0174826 0.0174398
5.135 0.0177141 0.0176708
5.13 0.0179021 0.0178583
5.125 0.018041 0.0179968
5.12 0.018127 0.0180826
5.115 0.0181584 0.0181139
5.11 0.0181356 0.0180912
5.105 0.0180611 0.0180168
5.1 0.0179394 0.0178953
5.095 0.0177768 0.0177331
5.09 0.0175813 0.017538
5.085 0.0173623 0.0173195
5.08 0.01713 0.0170878
5.075 0.0168952 0.0168536
5.07 0.016669 0.016628
5.065 0.0164619 0.0164215
5.06 0.0162841 0.016244
5.055 0.0161442 0.0161046
5.05 0.0160497 0.0160104
5.045 0.0160064 0.0159672
5.04 0.0160177 0.0159785
5.035 0.0160854 0.0160461
5.03 0.0162089 0.0161693
5.025 0.0163853 0.0163453
5.02 0.01661 0.0165694
5.015 0.0168763 0.0168351
5.01 0.017176 0.017134
5.005 0.0174996 0.0174568
5 0.0178367 0.0177929
4.995 0.0181762 0.0181316
4.99 0.0185072 0.0184617
4.985 0.0188188 0.0187726
4.98 0.0191011 0.0190541
4.975 0.019345 0.0192974
4.97 0.019543 0.0194949
4.965 0.0196894 0.019641
4.96 0.0197803 0.0197317
4.955 0.019814 0.0197654
4.95 0.0197911 0.0197426
4.945 0.0197142 0.0196659
4.94 0.0195881 0.0195402
4.935 0.0194197 0.0193722
4.93 0.0192172 0.0191703
4.925 0.0189905 0.0189442
4.92 0.0187503 0.0187046
4.915 0.0185081 0.0184629
4.91 0.0182751 0.0182305
4.905 0.0180627 0.0180186
4.9 0.0178811 0.0178374
4.895 0.0177396 0.0176962
4.89 0.0176459 0.0176027
4.885 0.0176058 0.0175626
4.88 0.0176232 0.0175799
4.875 0.0176995 0.017656
4.87 0.0178342 0.0177904
4.865 0.0180244 0.01798
4.86 0.018265 0.01822
4.855 0.018549 0.0185034
4.85 0.0188679 0.0188215
4.845 0.0192116 0.0191644
4.84 0.0195693 0.0195213
4.835 0.0199294 0.0198806
4.83 0.0202805 0.0202309
4.825 0.0206113 0.0205609
4.82 0.0209112 0.0208601
4.815 0.021171 0.0211193
4.81 0.0213827 0.0213304
4.805 0.0215403 0.0214876
4.8 0.0216398 0.0215869
4.795 0.0216795 0.0216264
4.79 0.0216599 0.0216068
4.785 0.0215838 0.0215308
4.78 0.0214562 0.0214034
4.775 0.0212841 0.0212317
4.77 0.0210763 0.0210244
4.765 0.0208431 0.0207917
4.76 0.0205956 0.0205448
4.755 0.0203458 0.0202956
4.75 0.0201056 0.020056
4.745 0.0198866 0.0198376
4.74 0.0196998 0.0196513
4.735 0.0195548 0.0195068
4.73 0.0194597 0.019412
4.725 0.0194207 0.0193731
4.72 0.0194417 0.0193942
4.715 0.0195246 0.0194769
4.71 0.0196687 0.0196207
4.705 0.0198711 0.0198225
4.7 0.0201264 0.0200773
4.695 0.0204276 0.0203777
4.69 0.0207657 0.0207149
4.685 0.0211304 0.0210786
4.68 0.0215101 0.0214573
4.675 0.021893 0.0218392
4.67 0.022267 0.0222122
4.665 0.0226202 0.0225646
4.66 0.0229417 0.0228852
4.655 0.0232216 0.0231644
4.65 0.0234515 0.0233938
4.645 0.0236251 0.023567
4.64 0.0237381 0.0236798
4.635 0.0237885 0.0237301
4.63 0.0237767 0.0237184
4.625 0.0237055 0.0236474
4.62 0.02358 0.0235223
4.615 0.0234073 0.0233502
4.61 0.0231967 0.0231401
4.605 0.0229586 0.0229026
4.6 0.0227047 0.0226494
4.595 0.0224474 0.0223927
4.59 0.0221993 0.0221452
4.585 0.0219725 0.0219189
4.58 0.0217786 0.0217254
4.575 0.0216277 0.0215747
4.57 0.0215284 0.0214756
4.565 0.0214874 0.0214347
4.56 0.0215091 0.0214562
4.555 0.0215956 0.0215424
4.55 0.0217464 0.0216928
4.545 0.0219586 0.0219045
4.54 0.0222271 0.0221723
4.535 0.0225444 0.0224889
4.53 0.0229015 0.0228451
4.525 0.0232875 0.0232303
4.52 0.0236907 0.0236326
4.515 0.0240986 0.0240396
4.51 0.0244986 0.0244386
4.505 0.0248782 0.0248174
4.5 0.0252258 0.0251642
4.495 0.025531 0.0254687
4.49 0.0257849 0.025722
4.485 0.0259806 0.0259171
4.48 0.0261131 0.0260492
4.475 0.0261803 0.0261162
4.47 0.0261821 0.0261179
4.465 0.0261212 0.026057
4.46 0.0260027 0.0259387
4.455 0.0258336 0.02577
4.45 0.0256234 0.0255602
4.445 0.0253829 0.0253202
4.44 0.0251241 0.025062
4.435 0.0248599 0.0247984
4.43 0.0246033 0.0245425
4.425 0.0243673 0.0243072
4.42 0.024164 0.0241045
4.415 0.0240043 0.0239452
4.41 0.0238974 0.0238387
4.405 0.0238507 0.0237922
4.4 0.0238691 0.0238106
4.395 0.0239552 0.0238966
4.39 0.0241089 0.02405
4.385 0.0243277 0.0242683
4.38 0.0246066 0.0245465
4.375 0.0249382 0.0248772
4.37 0.0253132 0.0252512
4.365 0.0257207 0.0256576
4.36 0.0261484 0.0260843
4.355 0.0265836 0.0265183
4.35 0.0270129 0.0269465
4.345 0.0274233 0.0273558
4.34 0.0278025 0.027734
4.335 0.0281393 0.0280699
4.33 0.028424 0.0283539
4.325 0.028649 0.0285783
4.32 0.0288088 0.0287378
4.315 0.0289004 0.0288293
4.31 0.0289234 0.0288524
4.305 0.02888 0.0288092
4.3 0.0287749 0.0287045
4.295 0.0286153 0.0285454
4.29 0.0284103 0.028341
4.285 0.028171 0.0281023
4.28 0.0279097 0.0278418
4.275 0.0276398 0.0275725
4.27 0.0273748 0.0273081
4.265 0.0271284 0.0270623
4.26 0.0269134 0.0268477
4.255 0.0267415 0.0266761
4.25 0.0266228 0.0265576
4.245 0.0265656 0.0265004
4.24 0.0265756 0.0265102
4.235 0.0266561 0.0265904
4.23 0.0268077 0.0267416
4.225 0.0270285 0.0269618
4.22 0.0273137 0.0272463
4.215 0.0276564 0.0275882
4.21 0.0280473 0.0279782
4.205 0.0284754 0.0284053
4.2 0.0289282 0.0288571
4.195 0.0293925 0.0293204
4.19 0.0298545 0.0297814
4.185 0.0303004 0.0302262
4.18 0.0307171 0.030642
4.175 0.0310925 0.0310166
4.17 0.0314162 0.0313394
4.165 0.0316794 0.031602
4.16 0.0318758 0.0317979
4.155 0.0320016 0.0319233
4.15 0.0320555 0.0319769
4.145 0.0320389 0.0319602
4.14 0.0319561 0.0318775
4.135 0.0318138 0.0317353
4.13 0.0316209 0.0315428
4.125 0.0313883 0.0313107
4.12 0.0311287 0.0310516
4.115 0.0308556 0.0307791
4.11 0.0305831 0.0305074
4.105 0.0303256 0.0302506
4.1 0.0300968 0.0300224
4.095 0.0299092 0.0298354
4.09 0.0297742 0.0297009
4.085 0.0297008 0.0296278
4.08 0.0296961 0.0296233
4.075 0.0297644 0.0296915
4.07 0.0299072 0.029834
4.065 0.0301235 0.0300498
4.06 0.0304092 0.030335
4.055 0.030758 0.0306829
4.05 0.031161 0.0310848
4.045 0.0316073 0.0315299
4.04 0.0320844 0.0320058
4.035 0.0325788 0.0324988
4.03 0.0330761 0.0329947
4.025 0.0335619 0.0334792
4.02 0.0340224 0.0339384
4.015 0.0344443 0.0343593
4.01 0.0348162 0.0347302
4.005 0.0351282 0.0350414
4 0.0353727 0.0352854
3.995 0.0355446 0.035457
3.99 0.0356416 0.0355538
3.985 0.035664 0.0355764
3.98 0.0356152 0.0355278
3.975 0.035501 0.0354141
3.97 0.0353298 0.0352435
3.965 0.0351124 0.0350267
3.96 0.034861 0.0347761
3.955 0.0345895 0.0345053
3.95 0.0343124 0.0342289
3.945 0.0340447 0.0339617
3.94 0.0338008 0.0337183
3.935 0.0335945 0.0335124
3.93 0.0334382 0.0333564
3.925 0.0333425 0.0332607
3.92 0.0333156 0.0332337
3.915 0.0333634 0.0332812
3.91 0.0334887 0.0334061
3.905 0.0336918 0.0336086
3.9 0.0339698 0.0338859
3.895 0.0343173 0.0342325
3.89 0.034726 0.0346403
3.885 0.0351857 0.0350989
3.88 0.0356841 0.0355962
3.875 0.0362075 0.0361185
3.87 0.0367414 0.0366512
3.865 0.0372707 0.0371793
3.86 0.0377806 0.0376881
3.855 0.0382571 0.0381635
3.85 0.0386872 0.0385926
3.845 0.0390597 0.0389642
3.84 0.0393655 0.0392693
3.835 0.039598 0.0395012
3.83 0.0397533 0.0396559
3.825 0.0398303 0.0397326
3.82 0.0398309 0.0397329
3.815 0.0397596 0.0396616
3.81 0.0396241 0.0395262
3.805 0.039434 0.0393364
3.8 0.0392014 0.0391043
3.795 0.0389399 0.0388433
3.79 0.0386641 0.0385682
3.785 0.0383896 0.0382943
3.78 0.0381315 0.038037
3.775 0.0379049 0.037811
3.77 0.0377233 0.0376301
3.765 0.037599 0.0375063
3.76 0.0375418 0.0374494
3.755 0.0375595 0.0374672
3.75 0.0376566 0.0375643
3.745 0.0378352 0.0377426
3.74 0.0380942 0.038001
3.735 0.0384294 0.0383354
3.73 0.038834 0.038739
3.725 0.0392987 0.0392025
3.72 0.0398118 0.0397142
3.715 0.04036 0.0402609
3.71 0.0409287 0.0408281
3.705 0.0415025 0.0414003
3.7 0.042066 0.0419622
3.695 0.0426038 0.0424986
3.69 0.0431018 0.0429952
3.685 0.0435473 0.0434395
3.68 0.0439292 0.0438205
3.675 0.0442391 0.0441297
3.67 0.044471 0.0443611
3.665 0.0446218 0.0445118
3.66 0.0446916 0.0445816
3.655 0.0446831 0.0445733
3.65 0.0446021 0.0444928
3.645 0.0444573 0.0443486
3.64 0.0442596 0.0441516
3.635 0.0440219 0.0439146
3.63 0.0437587 0.0436521
3.625 0.0434855 0.0433796
3.62 0.0432183 0.043113
3.615 0.042973 0.0428682
3.61 0.0427645 0.0426601
3.605 0.0426067 0.0425025
3.6 0.0425116 0.0424073
3.595 0.0424888 0.0423844
3.59 0.0425455 0.0424407
3.585 0.0426858 0.0425804
3.58 0.0429109 0.0428048
3.575 0.0432189 0.0431119
3.57 0.0436048 0.0434968
3.565 0.0440609 0.0439519
3.56 0.0445769 0.0444667
3.555 0.0451405 0.045029
3.55 0.0457374 0.0456246
3.545 0.0463523 0.0462382
3.54 0.0469692 0.0468539
3.535 0.0475722 0.0474556
3.53 0.0481457 0.0480279
3.525 0.0486753 0.0485562
3.52 0.0491481 0.0490279
3.515 0.0495533 0.0494321
3.51 0.0498825 0.0497604
3.505 0.0501302 0.0500074
3.5 0.0502937 0.0501702
3.495 0.0503734 0.0502495
3.49 0.0503728 0.0502486
3.485 0.0502984 0.0501741
3.48 0.0501593 0.0500351
3.475 0.0499672 0.0498432
3.47 0.0497356 0.049612
3.465 0.0494796 0.0493566
3.46 0.0492153 0.049093
3.455 0.0489593 0.0488376
3.45 0.0487276 0.0486066
3.445 0.0485358 0.0484155
3.44 0.0483978 0.0482781
3.435 0.0483259 0.0482066
3.43 0.0483297 0.0482106
3.425 0.0484163 0.0482973
3.42 0.0485898 0.0484706
3.415 0.0488513 0.0487316
3.41 0.0491984 0.049078
3.405 0.0496261 0.0495046
3.4 0.0501261 0.0500034
3.395 0.0506878 0.0505636
3.39 0.0512984 0.0511725
3.385 0.0519432 0.0518155
3.38 0.0526065 0.0524769
3.375 0.0532718 0.0531403
3.37 0.0539227 0.0537894
3.365 0.0545434 0.0544083
3.36 0.0551188 0.0549822
3.355 0.0556359 0.055498
3.35 0.0560835 0.0559445
3.345 0.0564531 0.0563132
3.34 0.0567387 0.0565984
3.335 0.0569377 0.056797
3.33 0.0570502 0.0569096
3.325 0.0570798 0.0569394
3.32 0.0570329 0.056893
3.315 0.0569187 0.0567794
3.31 0.056749 0.0566104
3.305 0.0565375 0.0563996
3.3 0.0562997 0.0561624
3.295 0.0560518 0.0559152
3.29 0.0558107 0.0556746
3.285 0.055593 0.0554574
3.28 0.0554148 0.0552793
3.275 0.0552904 0.0551549
3.27 0.0552326 0.0550969
3.265 0.0552517 0.0551156
3.26 0.0553553 0.0552186
3.255 0.055548 0.0554107
3.25 0.0558315 0.0556932
3.245 0.0562039 0.0560645
3.24 0.0566605 0.0565199
3.235 0.0571934 0.0570516
3.23 0.0577923 0.0576491
3.225 0.0584443 0.0582997
3.22 0.059135 0.0589889
3.215 0.0598483 0.0597008
3.21 0.0605678 0.0604188
3.205 0.0612766 0.0611261
3.2 0.0619582 0.0618063
3.195 0.0625972 0.062444
3.19 0.0631799 0.0630253
3.185 0.0636942 0.0635384
3.18 0.0641309 0.0639738
3.175 0.064483 0.0643249
3.17 0.0647471 0.064588
3.165 0.0649224 0.0647626
3.16 0.0650116 0.0648512
3.155 0.0650202 0.0648594
3.15 0.0649569 0.0647959
3.145 0.0648328 0.0646717
3.14 0.0646612 0.0645003
3.135 0.0644573 0.0642966
3.13 0.0642372 0.064077
3.125 0.064018 0.0638584
3.12 0.0638167 0.0636577
3.115 0.0636497 0.0634914
3.11 0.0635323 0.0633746
3.105 0.0634782 0.063321
3.1 0.0634989 0.0633419
3.095 0.063603 0.0634463
3.09 0.0637968 0.0636399
3.085 0.0640829 0.0639256
3.08 0.0644612 0.0643031
3.075 0.0649281 0.064769
3.07 0.065477 0.0653166
3.065 0.0660987 0.0659366
3.06 0.0667813 0.0666173
3.055 0.0675108 0.0673448
3.05 0.068272 0.0681037
3.045 0.0690482 0.0688777
3.04 0.0698226 0.0696498
3.035 0.0705784 0.0704034
3.03 0.0712994 0.0711223
3.025 0.0719708 0.0717919
3.02 0.0725796 0.0723991
3.015 0.0731148 0.072933
3.01 0.0735681 0.0733854
3.005 0.0739342 0.0737508
3 0.0742105 0.0740269
2.995 0.0743979 0.0742142
2.99 0.0745002 0.0743166
2.985 0.0745241 0.074341
2.98 0.0744793 0.0742967
2.975 0.0743777 0.0741957
2.97 0.0742334 0.0740521
2.965 0.0740621 0.0738813
2.96 0.0738802 0.0736999
2.955 0.0737047 0.0735248
2.95 0.0735526 0.0733729
2.945 0.0734401 0.0732603
2.94 0.0733818 0.0732018
2.935 0.0733909 0.0732104
2.93 0.0734781 0.0732969
2.925 0.0736515 0.0734695
2.92 0.0739164 0.0737332
2.915 0.0742748 0.0740904
2.91 0.0747257 0.07454
2.905 0.075265 0.0750778
2.9 0.0758855 0.0756968
2.895 0.0765775 0.0763872
2.89 0.0773288 0.0771369
2.885 0.0781252 0.0779317
2.88 0.0789513 0.0787561
2.875 0.0797906 0.0795938
2.87 0.0806264 0.0804279
2.865 0.0814419 0.0812418
2.86 0.0822215 0.0820198
2.855 0.0829505 0.0827472
2.85 0.0836164 0.0834115
2.845 0.0842084 0.084002
2.84 0.0847186 0.0845108
2.835 0.0851419 0.0849327
2.83 0.085476 0.0852655
2.825 0.0857217 0.0855101
2.82 0.0858829 0.0856703
2.815 0.0859664 0.085753
2.81 0.0859814 0.0857675
2.805 0.0859399 0.0857256
2.8 0.0858554 0.085641
2.795 0.0857433 0.085529
2.79 0.0856198 0.0854056
2.785 0.0855014 0.0852876
2.78 0.0854049 0.0851915
2.775 0.0853459 0.085133
2.77 0.0853393 0.0851269
2.765 0.0853979 0.0851859
2.76 0.0855327 0.0853208
2.755 0.0857519 0.08554
2.75 0.0860611 0.085849
2.745 0.086463 0.0862503
2.74 0.086957 0.0867434
2.735 0.0875399 0.087325
2.73 0.0882052 0.0879887
2.725 0.088944 0.0887256
2.72 0.0897451 0.0895244
2.715 0.0905952 0.090372
2.71 0.0914796 0.0912538
2.705 0.0923825 0.0921539
2.7 0.0932877 0.0930564
2.695 0.0941791 0.093945
2.69 0.095041 0.0948044
2.685 0.0958589 0.09562
2.68 0.09662 0.096379
2.675 0.0973132 0.0970705
2.67 0.0979298 0.0976857
2.665 0.0984638 0.0982187
2.66 0.0989118 0.0986661
2.655 0.0992734 0.0990273
2.65 0.099551 0.0993048
2.645 0.0997497 0.0995037
2.64 0.0998775 0.0996318
2.635 0.0999445 0.0996992
2.63 0.0999628 0.0997179
2.625 0.0999463 0.0997018
2.62 0.09991 0.0996658
2.615 0.0998695 0.0996255
2.61 0.0998408 0.0995967
2.605 0.0998394 0.0995949
2.6 0.0998799 0.0996349
2.595 0.0999758 0.0997299
2.59 0.100139 0.0998917
2.585 0.100378 0.10013
2.58 0.100701 0.100451
2.575 0.101111 0.10086
2.57 0.101612 0.101359
2.565 0.1022 0.101946
2.56 0.102874 0.102617
2.555 0.103625 0.103367
2.55 0.104446 0.104185
2.545 0.105324 0.105062
2.54 0.106248 0.105984
2.535 0.107203 0.106938
2.53 0.108175 0.107908
2.525 0.109149 0.108879
2.52 0.110108 0.109837
2.515 0.11104 0.110766
2.51 0.111929 0.111654
2.505 0.112766 0.112489
2.5 0.113539 0.11326
2.495 0.11424 0.113959
2.49 0.114864 0.114581
2.485 0.115407 0.115123
2.48 0.11587 0.115584
2.475 0.116254 0.115966
2.47 0.116564 0.116275
2.465 0.116807 0.116516
2.46 0.116991 0.116699
2.455 0.117129 0.116836
2.45 0.117232 0.116938
2.445 0.117313 0.117019
2.44 0.117388 0.117093
2.435 0.11747 0.117175
2.43 0.117574 0.117279
2.425 0.117713 0.117418
2.42 0.1179 0.117605
2.415 0.118145 0.117851
2.41 0.118459 0.118165
2.405 0.118848 0.118554
2.4 0.119318 0.119023
2.395 0.11987 0.119574
2.39 0.120505 0.120208
2.385 0.12122 0.120922
2.38 0.122011 0.121711
2.375 0.12287 0.122568
2.37 0.123789 0.123484
2.365 0.124757 0.124449
2.36 0.125763 0.125452
2.355 0.126792 0.126478
2.35 0.127833 0.127516
2.345 0.128872 0.128551
2.34 0.129894 0.129571
2.335 0.130889 0.130563
2.33 0.131845 0.131515
2.325 0.13275 0.132419
2.32 0.133598 0.133264
2.315 0.134382 0.134046
2.31 0.135096 0.134759
2.305 0.13574 0.135402
2.3 0.136312 0.135973
2.295 0.136815 0.136476
2.29 0.137253 0.136914
2.285 0.137633 0.137293
2.28 0.137962 0.137622
2.275 0.138249 0.137909
2.27 0.138506 0.138166
2.265 0.138744 0.138403
2.26 0.138974 0.138634
2.255 0.13921 0.138869
2.25 0.139464 0.139122
2.245 0.139746 0.139403
2.24 0.140069 0.139724
2.235 0.14044 0.140094
2.23 0.14087 0.140521
2.225 0.141363 0.141012
2.22 0.141924 0.141572
2.215 0.142557 0.142203
2.21 0.143263 0.142905
2.205 0.144039 0.143679
2.2 0.144882 0.14452
2.195 0.145788 0.145424
2.19 0.14675 0.146383
2.185 0.14776 0.147391
2.18 0.148808 0.148437
2.175 0.149885 0.149512
2.17 0.150979 0.150604
2.165 0.15208 0.151703
2.16 0.153177 0.152798
2.155 0.15426 0.153879
2.15 0.155318 0.154935
2.145 0.156342 0.155957
2.14 0.157326 0.156938
2.135 0.158262 0.157872
2.13 0.159145 0.158753
2.125 0.159973 0.159578
2.12 0.160743 0.160346
2.115 0.161456 0.161057
2.11 0.162114 0.161712
2.105 0.162719 0.162315
2.1 0.163278 0.162871
2.095 0.163795 0.163386
2.09 0.164278 0.163867
2.085 0.164735 0.164322
2.08 0.165175 0.164761
2.075 0.165607 0.165192
2.07 0.166041 0.165625
2.065 0.166486 0.166069
2.06 0.166951 0.166532
2.055 0.167443 0.167024
2.05 0.167971 0.167552
2.045 0.168542 0.168121
2.04 0.16916 0.168739
2.035 0.16983 0.169408
2.03 0.170554 0.170131
2.025 0.171334 0.17091
2.02 0.17217 0.171744
2.015 0.17306 0.172633
2.01 0.174002 0.173572
2.005 0.174991 0.174559
2 0.176023 0.175589
1.995 0.177092 0.176654
1.99 0.17819 0.177749
1.985 0.17931 0.178866
1.98 0.180445 0.179998
1.975 0.181588 0.181137
1.97 0.182729 0.182275
1.965 0.183863 0.183405
1.96 0.184981 0.18452
1.955 0.186078 0.185614
1.95 0.187148 0.186681
1.945 0.188187 0.187717
1.94 0.18919 0.188718
1.935 0.190156 0.189681
1.93 0.191083 0.190606
1.925 0.19197 0.191491
1.92 0.192818 0.192338
1.915 0.193628 0.193147
1.91 0.194405 0.193922
1.905 0.19515 0.194666
1.9 0.195869 0.195384
1.895 0.196566 0.19608
1.89 0.197246 0.196759
1.885 0.197916 0.197428
1.88 0.198581 0.198091
1.875 0.199247 0.198755
1.87 0.199919 0.199426
1.865 0.200604 0.20011
1.86 0.201307 0.20081
1.855 0.202032 0.201533
1.85 0.202783 0.202281
1.845 0.203564 0.20306
1.84 0.204376 0.20387
1.835 0.205223 0.204714
1.83 0.206105 0.205593
1.825 0.207022 0.206507
1.82 0.207973 0.207456
1.815 0.208958 0.208438
1.81 0.209975 0.209451
1.805 0.21102 0.210493
1.8 0.21209 0.211561
1.795 0.213182 0.212651
1.79 0.214292 0.213758
1.785 0.215416 0.21488
1.78 0.216549 0.216011
1.775 0.217687 0.217146
1.77 0.218826 0.218283
1.765 0.219962 0.219416
1.76 0.22109 0.220542
1.755 0.222208 0.221657
1.75 0.223311 0.222758
1.745 0.224399 0.223843
1.74 0.225468 0.224909
1.735 0.226516 0.225956
1.73 0.227544 0.22698
1.725 0.228549 0.227983
1.72 0.229533 0.228965
1.715 0.230496 0.229924
1.71 0.231438 0.230864
1.705 0.232362 0.231785
1.7 0.233268 0.232688
1.695 0.234159 0.233576
1.69 0.235036 0.234451
1.685 0.235903 0.235316
1.68 0.236762 0.236172
1.675 0.237616 0.237023
1.67 0.238466 0.237871
1.665 0.239317 0.238719
1.66 0.240169 0.239569
1.655 0.241025 0.240423
1.65 0.241887 0.241283
1.645 0.242756 0.24215
1.64 0.243635 0.243027
1.635 0.244524 0.243914
1.63 0.245424 0.244813
1.625 0.246336 0.245722
1.62 0.247259 0.246643
1.615 0.248194 0.247576
1.61 0.24914 0.24852
1.605 0.250096 0.249474
1.6 0.251061 0.250437
1.595 0.252035 0.251408
1.59 0.253016 0.252386
1.585 0.254001 0.25337
1.58 0.254991 0.254356
1.575 0.255982 0.255345
1.57 0.256973 0.256334
1.565 0.257963 0.257321
1.56 0.258949 0.258304
1.555 0.25993 0.259282
1.55 0.260904 0.260254
1.545 0.26187 0.261217
1.54 0.262826 0.26217
1.535 0.263771 0.263113
1.53 0.264704 0.264043
1.525 0.265623 0.26496
1.52 0.266529 0.265863
1.515 0.26742 0.266751
1.51 0.268295 0.267624
1.505 0.269154 0.268481
1.5 0.269997 0.269321
1.495 0.270824 0.270146
1.49 0.271635 0.270954
1.485 0.272429 0.271746
1.48 0.273206 0.272522
1.475 0.273968 0.273281
1.47 0.274713 0.274024
1.465 0.275442 0.274751
1.46 0.276155 0.275463
1.455 0.276853 0.276158
1.45 0.277535 0.276838
1.445 0.278201 0.277503
1.44 0.278852 0.278152
1.435 0.279488 0.278785
1.43 0.280108 0.279403
1.425 0.280712 0.280005
1.42 0.281299 0.280591
1.415 0.281871 0.281161
1.41 0.282425 0.281714
1.405 0.282963 0.282249
1.4 0.283482 0.282766
1.395 0.283982 0.283265
1.39 0.284463 0.283744
1.385 0.284924 0.284203
1.38 0.285364 0.284641
1.375 0.285782 0.285057
1.37 0.286176 0.28545
1.365 0.286547 0.285819
1.36 0.286892 0.286163
1.355 0.287211 0.28648
1.35 0.287502 0.286769
1.345 0.287764 0.28703
1.34 0.287997 0.287261
1.335 0.288198 0.287461
1.33 0.288366 0.287628
1.325 0.288501 0.287762
1.32 0.288601 0.287861
1.315 0.288665 0.287923
1.31 0.28869 0.287948
1.305 0.288677 0.287934
1.3 0.288624 0.287879
1.295 0.288529 0.287784
1.29 0.288391 0.287645
1.285 0.288209 0.287462
1.28 0.287982 0.287234
1.275 0.287707 0.286959
1.27 0.287385 0.286636
1.265 0.287013 0.286264
1.26 0.28659 0.285841
1.255 0.286115 0.285366
1.25 0.285587 0.284837
1.245 0.285003 0.284253
1.24 0.284363 0.283613
1.235 0.283665 0.282915
1.23 0.282908 0.282158
1.225 0.28209 0.281341
1.22 0.28121 0.280461
1.215 0.280266 0.279518
1.21 0.279258 0.27851
1.205 0.278182 0.277435
1.2 0.277038 0.276292
1.195 0.275825 0.27508
1.19 0.27454 0.273796
1.185 0.273183 0.27244
1.18 0.271751 0.27101
1.175 0.270243 0.269503
1.17 0.268658 0.26792
1.165 0.266994 0.266257
1.16 0.265249 0.264514
1.155 0.263422 0.262689
1.15 0.261512 0.260781
1.145 0.259516 0.258787
1.14 0.257434 0.256708
1.135 0.255263 0.25454
1.13 0.253004 0.252283
1.125 0.250653 0.249935
1.12 0.24821 0.247495
1.115 0.245674 0.244962
1.11 0.243043 0.242335
1.105 0.240316 0.239612
1.1 0.237493 0.236791
1.095 0.234571 0.233873
1.09 0.23155 0.230856
1.085 0.228429 0.227739
1.08 0.225207 0.224522
1.075 0.221883 0.221203
1.07 0.218458 0.217782
1.065 0.214929 0.214258
1.06 0.211298 0.210632
1.055 0.207563 0.206902
1.05 0.203724 0.203068
1.045 0.199781 0.199131
1.04 0.195734 0.195089
1.035 0.191584 0.190945
1.03 0.18733 0.186697
1.025 0.182973 0.182346
1.02 0.178514 0.177893
1.015 0.173953 0.173339
1.01 0.169291 0.168683
1.005 0.16453 0.163928
1 0.159669 0.159075
0.995 0.154712 0.154125
0.99 0.149659 0.149079
0.985 0.144512 0.143939
0.98 0.139273 0.138707
0.975 0.133944 0.133386
0.97 0.128528 0.127977
0.965 0.123026 0.122482
0.96 0.117441 0.116905
0.955 0.111777 0.111249
0.95 0.106035 0.105515
0.945 0.10022 0.0997075
0.94 0.0943345 0.0938298
0.935 0.088382 0.0878853
0.93 0.0823665 0.0818777
0.925 0.0762916 0.0758108
0.92 0.0701616 0.0696887
0.915 0.0639807 0.0635157
0.91 0.0577532 0.0572961
0.905 0.0514838 0.0510345
0.9 0.0451771 0.0447357
0.895 0.0388382 0.0384045
0.89 0.0324719 0.0320459
0.885 0.0260836 0.0256652
0.88 0.0196785 0.0192675
0.875 0.0132621 0.0128585
0.87 0.00683997 0.00644362
0.865 0.000417832 2.85751e-05
0.86 -0.00599852 -0.00638083
0.855 -0.0124032 -0.0127787
0.85 -0.0187901 -0.0191591
0.845 -0.0251533 -0.0255158
0.84 -0.0314865 -0.0318429
0.835 -0.0377835 -0.0381339
0.83 -0.0440381 -0.0443828
0.825 -0.0502439 -0.0505832
0.82 -0.0563946 -0.0567287
0.815 -0.0624838 -0.062813
0.81 -0.0685051 -0.0688296
0.805 -0.0744522 -0.0747724
0.8 -0.0803187 -0.0806348
0.795 -0.0860981 -0.0864105
0.79 -0.0917843 -0.0920933
0.785 -0.097371 -0.0976769
0.78 -0.102852 -0.103155
0.775 -0.108221 -0.108522
0.77 -0.113472 -0.113771
0.765 -0.118599 -0.118897
0.76 -0.123597 -0.123893
0.755 -0.128459 -0.128754
0.75 -0.133181 -0.133475
0.745 -0.137756 -0.13805
0.74 -0.142179 -0.142474
0.735 -0.146446 -0.146742
0.73 -0.150552 -0.150849
0.725 -0.154492 -0.15479
0.72 -0.158261 -0.158561
0.715 -0.161856 -0.162158
0.71 -0.165273 -0.165577
0.705 -0.168507 -0.168814
0.7 -0.171556 -0.171866
0.695 -0.174417 -0.174731
0.69 -0.177087 -0.177404
0.685 -0.179563 -0.179884
0.68 -0.181844 -0.182169
0.675 -0.183927 -0.184258
0.67 -0.185812 -0.186147
0.665 -0.187497 -0.187838
0.66 -0.188983 -0.189329
0.655 -0.190268 -0.19062
0.65 -0.191353 -0.19171
0.645 -0.192239 -0.192602
0.64 -0.192926 -0.193295
0.635 -0.193416 -0.193792
0.63 -0.193711 -0.194094
0.625 -0.193814 -0.194202
0.62 -0.193726 -0.194121
0.615 -0.193452 -0.193853
0.61 -0.192994 -0.193402
0.605 -0.192357 -0.192771
0.6 -0.191544 -0.191965
0.595 -0.190561 -0.190988
0.59 -0.189413 -0.189846
0.585 -0.188105 -0.188544
0.58 -0.186643 -0.187087
0.575 -0.185033 -0.185483
0.57 -0.183281 -0.183736
0.565 -0.181394 -0.181855
0.56 -0.17938 -0.179845
0.555 -0.177244 -0.177714
0.55 -0.174995 -0.175469
0.545 -0.17264 -0.173118
0.54 -0.170187 -0.170669
0.535 -0.167643 -0.168128
0.53 -0.165017 -0.165505
0.525 -0.162316 -0.162806
0.52 -0.159549 -0.16004
0.515 -0.156722 -0.157215
0.51 -0.153844 -0.154339
0.505 -0.150923 -0.151419
0.5 -0.147967 -0.148462
0.495 -0.144982 -0.145478
0.49 -0.141976 -0.142472
0.485 -0.138957 -0.139451
0.48 -0.135931 -0.136424
0.475 -0.132904 -0.133395
0.47 -0.129884 -0.130373
0.465 -0.126875 -0.127361
0.46 -0.123884 -0.124367
0.455 -0.120915 -0.121396
0.45 -0.117975 -0.118452
0.445 -0.115067 -0.11554
0.44 -0.112195 -0.112664
0.435 -0.109364 -0.109829
0.43 -0.106576 -0.107036
0.425 -0.103835 -0.10429
0.42 -0.101142 -0.101593
0.415 -0.0985013 -0.0989461
0.41 -0.0959129 -0.0963522
0.405 -0.0933786 -0.0938123
0.4 -0.0908994 -0.0913272
0.395 -0.0884759 -0.0888977
0.39 -0.0861082 -0.0865239
0.385 -0.0837963 -0.0842058
0.38 -0.0815397 -0.0819429
0.375 -0.0793378 -0.0797346
0.37 -0.0771896 -0.07758
0.365 -0.075094 -0.0754778
0.36 -0.0730495 -0.0734267
0.355 -0.0710545 -0.0714251
0.35 -0.0691075 -0.0694713
0.345 -0.0672066 -0.0675636
0.34 -0.0653498 -0.0657001
0.335 -0.0635352 -0.0638787
0.33 -0.0617609 -0.0620974
0.325 -0.0600248 -0.0603544
0.32 -0.058325 -0.0586476
0.315 -0.0566595 -0.0569751
0.31 -0.0550265 -0.055335
0.305 -0.0534242 -0.0537256
0.3 -0.0518509 -0.0521451
0.295 -0.050305 -0.0505921
0.29 -0.0487851 -0.049065
0.285 -0.04729 -0.0475625
0.28 -0.0458183 -0.0460835
0.275 -0.044369 -0.0446269
0.27 -0.0429413 -0.0431918
0.265 -0.0415344 -0.0417774
0.26 -0.0401476 -0.0403832
0.255 -0.0387804 -0.0390085
0.25 -0.0374325 -0.0376531
0.245 -0.0361035 -0.0363167
0.24 -0.0347934 -0.0349991
0.235 -0.0335021 -0.0337003
0.23 -0.0322295 -0.0324204
0.225 -0.0309758 -0.0311593
0.22 -0.0297411 -0.0299174
0.215 -0.0285258 -0.0286948
0.21 -0.0273301 -0.0274919
0.205 -0.0261543 -0.026309
0.2 -0.0249988 -0.0251465
0.195 -0.023864 -0.0240048
0.19 -0.0227504 -0.0228844
0.185 -0.0216583 -0.0217857
0.18 -0.0205883 -0.0207092
0.175 -0.0195409 -0.0196552
0.17 -0.0185163 -0.0186244
0.165 -0.0175152 -0.0176172
0.16 -0.016538 -0.016634
0.155 -0.0155851 -0.0156753
0.15 -0.0146569 -0.0147414
0.145 -0.0137539 -0.0138329
0.14 -0.0128764 -0.0129502
0.135 -0.0120249 -0.0120936
0.13 -0.0111999 -0.0112636
0.125 -0.0104019 -0.0104608
0.12 -0.00963143 -0.00968578
0.115 -0.00888959 -0.00893956
0.11 -0.00817779 -0.00822359
0.105 -0.00749844 -0.00754028
0.1 -0.00685545 -0.00689358
0.095 -0.00625483 -0.00628952
0.09 -0.00570488 -0.00573643
0.085 -0.00521507 -0.00524383
0.08 -0.00479287 -0.0048192
0.075 -0.0044378 -0.00446203
0.07 -0.00413392 -0.0041563
0.065 -0.00384426 -0.00386485
0.06 -0.00351259 -0.0035312
0.055 -0.00307745 -0.00309358
0.05 -0.00249722 -0.00251019
0.045 -0.00177587 -0.00178504
0.04 -0.000973368 -0.000978382
0.035 -0.000197141 -0.000198156
0.03 0.000406592 0.000408683
0.025 0.00066515 0.000668572
0.02 0.000490168 0.000492689
0.015 0.000131406 0.000132082
0.01 3.21621e-06 3.23275e-06
0.005 1.79976e-11 1.80902e-11
-1.63468e-13 6.45127e-42 6.48446e-42


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1QuantumOneLoop/DeltaGammaFX_0_OneLoopFRG.txt <==
9.995 0.00229563 0.00229001
9.99 0.00220899 0.00220359
9.985 0.00212852 0.00212332
9.98 0.00205751 0.00205248
9.975 0.00199888 0.00199399
9.97 0.00195507 0.00195029
9.965 0.00192794 0.00192322
9.96 0.0019187 0.001914
9.955 0.00192785 0.00192313
9.95 0.00195519 0.0019504
9.945 0.0019998 0.00199491
9.94 0.0020601 0.00205506
9.935 0.00213391 0.00212869
9.93 0.00221851 0.00221309
9.925 0.00231078 0.00230513
9.92 0.0024073 0.00240141
9.915 0.00250447 0.00249834
9.91 0.00259867 0.00259231
9.905 0.00268638 0.00267981
9.9 0.00276434 0.00275758
9.895 0.00282963 0.00282271
9.89 0.00287983 0.00287279
9.885 0.00291309 0.00290596
9.88 0.00292821 0.00292104
9.875 0.00292468 0.00291753
9.87 0.00290275 0.00289565
9.865 0.00286335 0.00285634
9.86 0.00280812 0.00280125
9.855 0.00273933 0.00273263
9.85 0.00265979 0.00265328
9.845 0.00257272 0.00256642
9.84 0.00248168 0.00247561
9.835 0.00239037 0.00238452
9.83 0.00230252 0.00229688
9.825 0.00222172 0.00221628
9.82 0.00215129 0.00214602
9.815 0.00209414 0.00208902
9.81 0.00205268 0.00204766
9.805 0.00202867 0.00202371
9.8 0.00202321 0.00201826
9.795 0.00203668 0.0020317
9.79 0.0020687 0.00206364
9.785 0.0021182 0.00211302
9.78 0.00218341 0.00217806
9.775 0.00226195 0.00225642
9.77 0.00235095 0.0023452
9.765 0.00244711 0.00244113
9.76 0.00254687 0.00254064
9.755 0.00264651 0.00264004
9.75 0.00274233 0.00273562
9.745 0.00283074 0.00282381
9.74 0.00290844 0.00290133
9.735 0.00297256 0.00296528
9.73 0.00302069 0.0030133
9.725 0.00305109 0.00304363
9.72 0.00306267 0.00305518
9.715 0.00305507 0.00304759
9.71 0.00302869 0.00302128
9.705 0.00298466 0.00297736
9.7 0.00292481 0.00291766
9.695 0.0028516 0.00284462
9.69 0.00276802 0.00276124
9.685 0.00267747 0.00267092
9.68 0.00258366 0.00257734
9.675 0.00249042 0.00248432
9.67 0.00240155 0.00239568
9.665 0.00232071 0.00231503
9.66 0.00225124 0.00224573
9.655 0.00219601 0.00219064
9.65 0.00215737 0.00215209
9.645 0.00213699 0.00213176
9.64 0.00213583 0.0021306
9.635 0.00215412 0.00214885
9.63 0.0021913 0.00218594
9.625 0.00224611 0.00224061
9.62 0.00231658 0.00231091
9.615 0.00240015 0.00239427
9.61 0.00249374 0.00248764
9.605 0.0025939 0.00258756
9.6 0.00269691 0.00269031
9.595 0.00279894 0.00279209
9.59 0.00289618 0.0028891
9.585 0.00298501 0.00297771
9.58 0.00306212 0.00305463
9.575 0.00312465 0.003117
9.57 0.00317027 0.00316251
9.565 0.00319733 0.00318951
9.56 0.00320488 0.00319704
9.555 0.00319273 0.00318492
9.55 0.00316147 0.00315374
9.545 0.00311243 0.00310481
9.54 0.00304763 0.00304018
9.535 0.00296976 0.00296249
9.53 0.002882 0.00287494
9.525 0.00278793 0.00278111
9.52 0.00269141 0.00268482
9.515 0.00259638 0.00259003
9.51 0.00250676 0.00250062
9.505 0.00242622 0.00242028
9.5 0.00235811 0.00235234
9.495 0.00230527 0.00229963
9.49 0.00226997 0.00226441
9.485 0.00225374 0.00224823
9.48 0.00225743 0.0022519
9.475 0.00228105 0.00227547
9.47 0.00232387 0.00231819
9.465 0.00238441 0.00237858
9.46 0.0024605 0.00245448
9.455 0.00254936 0.00254312
9.45 0.00264772 0.00264124
9.445 0.00275195 0.00274522
9.44 0.00285818 0.00285118
9.435 0.00296245 0.00295521
9.43 0.0030609 0.00305341
9.425 0.00314983 0.00314213
9.42 0.00322596 0.00321806
9.415 0.00328644 0.0032784
9.41 0.00332907 0.00332092
9.405 0.00335228 0.00334408
9.4 0.0033553 0.00334709
9.395 0.00333813 0.00332996
9.39 0.00330154 0.00329346
9.385 0.0032471 0.00323915
9.38 0.00317707 0.00316929
9.375 0.00309432 0.00308675
9.37 0.00300227 0.00299492
9.365 0.00290467 0.00289757
9.36 0.00280554 0.00279868
9.355 0.00270895 0.00270232
9.35 0.00261887 0.00261246
9.345 0.00253902 0.00253281
9.34 0.00247274 0.00246669
9.335 0.00242281 0.00241688
9.33 0.00239139 0.00238554
9.325 0.00237989 0.00237407
9.32 0.00238897 0.00238312
9.315 0.00241845 0.00241254
9.31 0.0024674 0.00246136
9.305 0.00253408 0.00252788
9.3 0.00261612 0.00260972
9.295 0.0027105 0.00270387
9.29 0.00281377 0.00280689
9.285 0.0029221 0.00291495
9.28 0.00303147 0.00302405
9.275 0.00313781 0.00313014
9.27 0.00323718 0.00322926
9.265 0.00332586 0.00331772
9.26 0.00340056 0.00339224
9.255 0.00345853 0.00345007
9.25 0.00349763 0.00348907
9.245 0.00351647 0.00350787
9.24 0.00351445 0.00350585
9.235 0.00349175 0.00348321
9.23 0.00344941 0.00344097
9.225 0.00338921 0.00338092
9.22 0.00331366 0.00330555
9.215 0.00322587 0.00321798
9.21 0.00312946 0.0031218
9.205 0.00302838 0.00302097
9.2 0.0029268 0.00291964
9.195 0.0028289 0.00282198
9.19 0.00273872 0.00273202
9.185 0.00266001 0.0026535
9.18 0.00259607 0.00258972
9.175 0.00254961 0.00254337
9.17 0.00252265 0.00251648
9.165 0.00251647 0.00251032
9.16 0.00253151 0.00252532
9.155 0.0025674 0.00256112
9.15 0.00262294 0.00261652
9.145 0.00269617 0.00268958
9.14 0.00278447 0.00277765
9.135 0.00288459 0.00287753
9.13 0.00299286 0.00298554
9.125 0.00310527 0.00309767
9.12 0.00321766 0.00320978
9.115 0.00332584 0.0033177
9.11 0.00342579 0.00341741
9.105 0.00351381 0.00350521
9.1 0.00358661 0.00357784
9.095 0.00364153 0.00363262
9.09 0.00367657 0.00366757
9.085 0.00369049 0.00368146
9.08 0.00368288 0.00367387
9.075 0.00365419 0.00364525
9.07 0.00360567 0.00359684
9.065 0.00353937 0.00353071
9.06 0.00345806 0.00344959
9.055 0.00336509 0.00335685
9.05 0.0032643 0.00325631
9.045 0.00315984 0.00315211
9.04 0.00305602 0.00304854
9.035 0.00295713 0.00294989
9.03 0.00286727 0.00286025
9.025 0.00279019 0.00278336
9.02 0.00272915 0.00272247
9.015 0.00268675 0.00268018
9.01 0.00266489 0.00265837
9.005 0.00266464 0.00265812
9 0.00268623 0.00267966
8.995 0.00272905 0.00272238
8.99 0.00279166 0.00278482
8.985 0.00287182 0.00286479
8.98 0.00296665 0.00295939
8.975 0.00307268 0.00306516
8.97 0.00318601 0.00317821
8.965 0.00330244 0.00329436
8.96 0.00341767 0.0034093
8.955 0.0035274 0.00351877
8.95 0.00362757 0.00361869
8.945 0.00371445 0.00370536
8.94 0.00378485 0.00377558
8.935 0.00383616 0.00382677
8.93 0.00386655 0.00385709
8.925 0.00387498 0.00386549
8.92 0.00386126 0.00385181
8.915 0.00382608 0.00381671
8.91 0.00377097 0.00376174
8.905 0.00369826 0.00368921
8.9 0.00361098 0.00360215
8.895 0.00351274 0.00350415
8.89 0.00340761 0.00339927
8.885 0.00329992 0.00329184
8.88 0.00319413 0.00318632
8.875 0.00309463 0.00308706
8.87 0.00300557 0.00299822
8.865 0.00293068 0.00292351
8.86 0.00287314 0.00286611
8.855 0.00283545 0.00282851
8.85 0.00281933 0.00281243
8.845 0.00282565 0.00281873
8.84 0.00285439 0.00284741
8.835 0.00290469 0.00289758
8.83 0.00297481 0.00296753
8.825 0.00306226 0.00305477
8.82 0.00316388 0.00315614
8.815 0.00327595 0.00326793
8.81 0.00339434 0.00338603
8.805 0.00351468 0.00350608
8.8 0.0036325 0.00362362
8.795 0.00374345 0.00373429
8.79 0.0038434 0.00383399
8.785 0.00392865 0.00391904
8.78 0.00399606 0.00398628
8.775 0.00404318 0.00403329
8.77 0.00406832 0.00405837
8.765 0.00407068 0.00406072
8.76 0.0040503 0.00404039
8.755 0.00400817 0.00399836
8.75 0.00394609 0.00393643
8.745 0.00386669 0.00385723
8.74 0.00377328 0.00376405
8.735 0.00366973 0.00366075
8.73 0.00356035 0.00355163
8.725 0.00344964 0.0034412
8.72 0.00334223 0.00333405
8.715 0.00324257 0.00323463
8.71 0.00315484 0.00314712
8.705 0.00308274 0.00307519
8.7 0.00302936 0.00302195
8.695 0.00299706 0.00298972
8.69 0.00298735 0.00298004
8.685 0.00300089 0.00299354
8.68 0.00303739 0.00302995
8.675 0.00309568 0.00308811
8.67 0.00317376 0.00316599
8.665 0.00326883 0.00326083
8.66 0.00337745 0.00336918
8.655 0.00349564 0.00348708
8.65 0.00361905 0.00361019
8.645 0.00374312 0.00373396
8.64 0.00386326 0.00385381
8.635 0.00397502 0.0039653
8.63 0.00407426 0.0040643
8.625 0.00415733 0.00414715
8.62 0.00422116 0.00421083
8.615 0.00426345 0.00425302
8.61 0.00428273 0.00427225
8.605 0.00427842 0.00426795
8.6 0.00425086 0.00424046
8.595 0.00420132 0.00419103
8.59 0.00413191 0.0041218
8.585 0.00404558 0.00403568
8.58 0.00394593 0.00393627
8.575 0.00383709 0.0038277
8.57 0.0037236 0.00371449
8.565 0.00361018 0.00360134
8.56 0.00350153 0.00349296
8.555 0.00340222 0.00339389
8.55 0.00331641 0.0033083
8.545 0.00324777 0.00323982
8.54 0.00319925 0.00319142
8.535 0.00317305 0.00316529
8.53 0.00317047 0.00316271
8.525 0.00319188 0.00318407
8.52 0.00323673 0.00322881
8.515 0.00330355 0.00329547
8.51 0.00339 0.0033817
8.505 0.00349298 0.00348443
8.5 0.00360876 0.00359993
8.495 0.0037331 0.00372397
8.49 0.00386143 0.00385198
8.485 0.00398901 0.00397925
8.48 0.00411112 0.00410106
8.475 0.00422324 0.00421291
8.47 0.00432124 0.00431067
8.465 0.00440151 0.00439074
8.46 0.00446112 0.00445021
8.455 0.00449794 0.00448694
8.45 0.00451073 0.00449969
8.445 0.00449916 0.00448816
8.44 0.0044639 0.00445297
8.435 0.00440651 0.00439573
8.43 0.00432946 0.00431887
8.425 0.004236 0.00422564
8.42 0.00413005 0.00411994
8.415 0.00401601 0.00400618
8.41 0.00389864 0.0038891
8.405 0.00378283 0.00377358
8.4 0.00367344 0.00366445
8.395 0.00357504 0.00356629
8.39 0.00349182 0.00348327
8.385 0.00342733 0.00341895
8.38 0.00338442 0.00337614
8.375 0.00336507 0.00335683
8.37 0.00337033 0.00336208
8.365 0.0034003 0.00339198
8.36 0.0034541 0.00344564
8.355 0.00352993 0.00352129
8.35 0.00362513 0.00361626
8.345 0.00373628 0.00372714
8.34 0.00385934 0.0038499
8.335 0.00398982 0.00398005
8.33 0.00412291 0.00411282
8.325 0.0042537 0.00424329
8.32 0.00437737 0.00436666
8.315 0.00448935 0.00447836
8.31 0.00458552 0.0045743
8.305 0.00466236 0.00465095
8.3 0.00471708 0.00470553
8.295 0.00474776 0.00473614
8.29 0.0047534 0.00474177
8.285 0.004734 0.00472241
8.28 0.00469052 0.00467904
8.275 0.00462489 0.00461357
8.27 0.00453992 0.00452881
8.265 0.0044392 0.00442834
8.26 0.00432694 0.00431635
8.255 0.00420784 0.00419755
8.25 0.00408688 0.00407688
8.245 0.00396913 0.00395941
8.24 0.00385951 0.00385007
8.235 0.00376268 0.00375347
8.23 0.00368275 0.00367374
8.225 0.00362319 0.00361432
8.22 0.00358666 0.00357789
8.215 0.00357493 0.00356618
8.21 0.00358876 0.00357998
8.205 0.00362795 0.00361908
8.2 0.00369129 0.00368225
8.195 0.00377661 0.00376737
8.19 0.00388091 0.00387141
8.185 0.00400044 0.00399065
8.18 0.00413085 0.00412074
8.175 0.00426738 0.00425694
8.17 0.00440501 0.00439423
8.165 0.00453867 0.00452757
8.16 0.00466344 0.00465203
8.155 0.00477471 0.00476303
8.15 0.00486842 0.00485651
8.145 0.00494114 0.00492905
8.14 0.00499028 0.00497807
8.135 0.00501413 0.00500186
8.13 0.00501199 0.00499973
8.125 0.00498418 0.00497198
8.12 0.00493201 0.00491994
8.115 0.00485778 0.0048459
8.11 0.00476466 0.004753
8.105 0.00465659 0.0046452
8.1 0.0045381 0.004527
8.095 0.00441417 0.00440337
8.09 0.00428998 0.00427948
8.085 0.00417076 0.00416056
8.08 0.00406155 0.00405161
8.075 0.00396697 0.00395726
8.07 0.0038911 0.00388158
8.065 0.00383727 0.00382788
8.06 0.00380794 0.00379863
8.055 0.00380462 0.00379531
8.05 0.00382778 0.00381841
8.045 0.00387685 0.00386737
8.04 0.00395028 0.00394062
8.035 0.00404554 0.00403564
8.03 0.00415925 0.00414907
8.025 0.00428732 0.00427683
8.02 0.0044251 0.00441427
8.015 0.00456755 0.00455637
8.01 0.00470944 0.00469791
8.005 0.00484556 0.0048337
8 0.0049709 0.00495873
7.995 0.00508086 0.00506843
7.99 0.00517143 0.00515877
7.985 0.00523933 0.00522651
7.98 0.00528216 0.00526923
7.975 0.00529849 0.00528553
7.97 0.00528794 0.005275
7.965 0.00525116 0.00523831
7.96 0.00518986 0.00517716
7.955 0.00510672 0.00509422
7.95 0.00500528 0.00499303
7.945 0.00488983 0.00487787
7.94 0.00476525 0.00475359
7.935 0.00463677 0.00462543
7.93 0.0045098 0.00449876
7.925 0.00438969 0.00437895
7.92 0.00428154 0.00427106
7.915 0.00418998 0.00417973
7.91 0.00411899 0.00410891
7.905 0.00407174 0.00406178
7.9 0.00405045 0.00404054
7.895 0.00405635 0.00404642
7.89 0.00408957 0.00407956
7.885 0.00414919 0.00413904
7.88 0.00423326 0.0042229
7.875 0.00433886 0.00432824
7.87 0.00446224 0.00445132
7.865 0.00459897 0.00458771
7.86 0.00474406 0.00473245
7.855 0.00489223 0.00488026
7.85 0.00503805 0.00502572
7.845 0.00517616 0.00516349
7.84 0.0053015 0.00528853
7.835 0.00540949 0.00539626
7.83 0.00549621 0.00548276
7.825 0.00555855 0.00554495
7.82 0.00559435 0.00558067
7.815 0.00560248 0.00558878
7.81 0.0055829 0.00556923
7.805 0.00553663 0.00552308
7.8 0.00546579 0.00545242
7.795 0.00537347 0.00536032
7.79 0.00526359 0.00525071
7.785 0.00514084 0.00512826
7.78 0.00501037 0.00499811
7.775 0.00487771 0.00486578
7.77 0.00474846 0.00473684
7.765 0.0046281 0.00461677
7.76 0.00452176 0.0045107
7.755 0.00443404 0.00442319
7.75 0.00436879 0.0043581
7.745 0.00432899 0.0043184
7.74 0.00431661 0.00430605
7.735 0.00433254 0.00432194
7.73 0.00437656 0.00436586
7.725 0.00444737 0.00443648
7.72 0.00454258 0.00453147
7.715 0.0046589 0.0046475
7.71 0.00479217 0.00478045
7.705 0.00493761 0.00492553
7.7 0.00508992 0.00507747
7.695 0.00524356 0.00523073
7.69 0.0053929 0.00537971
7.685 0.00553249 0.00551895
7.68 0.00565721 0.00564337
7.675 0.00576254 0.00574844
7.67 0.00584467 0.00583037
7.665 0.00590071 0.00588627
7.66 0.00592875 0.00591424
7.655 0.00592799 0.00591349
7.65 0.00589877 0.00588434
7.645 0.00584253 0.00582823
7.64 0.0057618 0.0057477
7.635 0.00566009 0.00564624
7.63 0.00554174 0.00552818
7.625 0.00541179 0.00539855
7.62 0.00527573 0.00526282
7.615 0.00513934 0.00512676
7.61 0.00500839 0.00499613
7.605 0.00488848 0.00487651
7.6 0.00478475 0.00477304
7.595 0.00470174 0.00469023
7.59 0.00464314 0.00463177
7.585 0.0046117 0.00460041
7.58 0.0046091 0.00459782
7.575 0.00463588 0.00462453
7.57 0.00469143 0.00467995
7.565 0.00477403 0.00476234
7.56 0.00488087 0.00486893
7.555 0.00500823 0.00499597
7.55 0.00515156 0.00513896
7.545 0.00530571 0.00529273
7.54 0.00546509 0.00545171
7.535 0.00562388 0.00561012
7.53 0.00577631 0.00576217
7.525 0.0059168 0.00590232
7.52 0.00604024 0.00602546
7.515 0.00614218 0.00612715
7.51 0.00621897 0.00620375
7.505 0.00626794 0.0062526
7.5 0.0062875 0.00627211
7.495 0.0062772 0.00626184
7.49 0.00623778 0.00622252
7.485 0.00617112 0.00615602
7.48 0.00608021 0.00606533
7.475 0.00596896 0.00595436
7.47 0.00584217 0.00582787
7.465 0.00570522 0.00569126
7.46 0.00556393 0.00555032
7.455 0.00542432 0.00541104
7.45 0.00529233 0.00527938
7.445 0.00517363 0.00516097
7.44 0.00507337 0.00506096
7.435 0.00499597 0.00498375
7.43 0.00494496 0.00493286
7.425 0.00492281 0.00491076
7.42 0.00493087 0.00491881
7.415 0.00496932 0.00495716
7.41 0.00503711 0.00502479
7.405 0.00513209 0.00511953
7.4 0.005251 0.00523815
7.395 0.00538969 0.0053765
7.39 0.0055432 0.00552963
7.385 0.00570601 0.00569205
7.38 0.00587224 0.00585787
7.375 0.00603583 0.00602106
7.37 0.00619084 0.00617569
7.365 0.00633163 0.00631614
7.36 0.00645311 0.00643732
7.355 0.00655091 0.00653488
7.35 0.00662159 0.00660539
7.345 0.00666274 0.00664644
7.34 0.00667311 0.00665678
7.335 0.00665264 0.00663636
7.33 0.0066025 0.00658634
7.325 0.00652504 0.00650907
7.32 0.00642369 0.00640797
7.315 0.00630285 0.00628743
7.31 0.0061677 0.00615261
7.305 0.00602403 0.00600929
7.3 0.00587794 0.00586356
7.295 0.0057357 0.00572166
7.29 0.00560339 0.00558967
7.285 0.00548673 0.00547331
7.28 0.00539084 0.00537765
7.275 0.00532001 0.00530699
7.27 0.00527754 0.00526462
7.265 0.00526561 0.00525273
7.26 0.00528523 0.0052723
7.255 0.00533614 0.00532308
7.25 0.00541686 0.00540361
7.245 0.00552477 0.00551125
7.24 0.00565615 0.00564231
7.235 0.0058064 0.0057922
7.23 0.00597017 0.00595556
7.225 0.00614155 0.00612652
7.22 0.00631436 0.00629891
7.215 0.00648235 0.00646648
7.21 0.00663941 0.00662316
7.205 0.00677986 0.00676327
7.2 0.00689867 0.00688178
7.195 0.00699158 0.00697448
7.19 0.00705539 0.00703813
7.185 0.00708798 0.00707064
7.18 0.00708847 0.00707113
7.175 0.00705724 0.00703997
7.17 0.00699591 0.0069788
7.165 0.00690732 0.00689042
7.16 0.00679537 0.00677874
7.155 0.00666493 0.00664862
7.15 0.0065216 0.00650565
7.145 0.00637154 0.00635595
7.14 0.00622117 0.00620595
7.135 0.00607694 0.00606207
7.13 0.00594509 0.00593054
7.125 0.00583136 0.00581709
7.12 0.00574078 0.00572673
7.115 0.00567748 0.00566359
7.11 0.00564453 0.00563072
7.105 0.00564378 0.00562997
7.1 0.00567582 0.00566193
7.095 0.00573997 0.00572592
7.09 0.00583429 0.00582001
7.085 0.00595564 0.00594107
7.08 0.00609987 0.00608494
7.075 0.00626188 0.00624656
7.07 0.00643591 0.00642017
7.065 0.00661573 0.00659954
7.06 0.00679483 0.00677821
7.055 0.00696677 0.00694972
7.05 0.00712532 0.00710789
7.045 0.00726479 0.00724701
7.04 0.0073802 0.00736214
7.035 0.00746748 0.00744921
7.03 0.00752367 0.00750526
7.025 0.00754699 0.00752852
7.02 0.00753697 0.00751853
7.015 0.00749443 0.00747609
7.01 0.0074215 0.00740334
7.005 0.0073215 0.00730359
7 0.00719885 0.00718123
6.995 0.00705888 0.0070416
6.99 0.00690762 0.00689072
6.985 0.00675159 0.00673507
6.98 0.0065975 0.00658136
6.975 0.00645201 0.00643622
6.97 0.00632143 0.00630597
6.965 0.00621153 0.00619633
6.96 0.00612724 0.00611224
6.955 0.00607248 0.00605762
6.95 0.00605002 0.00603522
6.945 0.00606138 0.00604654
6.94 0.00610671 0.00609177
6.935 0.00618486 0.00616973
6.93 0.0062934 0.006278
6.925 0.0064287 0.00641297
6.92 0.00658608 0.00656997
6.915 0.00676001 0.00674347
6.91 0.00694431 0.00692732
6.905 0.00713238 0.00711492
6.9 0.00731745 0.00729954
6.895 0.00749288 0.00747454
6.89 0.00765235 0.00763363
6.885 0.00779018 0.00777111
6.88 0.00790148 0.00788214
6.875 0.00798239 0.00796286
6.87 0.00803024 0.00801059
6.865 0.00804363 0.00802395
6.86 0.0080225 0.00800287
6.855 0.00796818 0.00794869
6.85 0.0078833 0.00786401
6.845 0.0077717 0.00775268
6.84 0.00763831 0.00761962
6.835 0.00748895 0.00747062
6.83 0.00733007 0.00731214
6.825 0.00716855 0.00715101
6.82 0.00701137 0.00699422
6.815 0.00686537 0.00684857
6.81 0.00673695 0.00672046
6.805 0.00663182 0.00661559
6.8 0.00655479 0.00653875
6.795 0.00650956 0.00649364
6.79 0.00649859 0.00648269
6.785 0.00652298 0.00650702
6.78 0.00658244 0.00656634
6.775 0.00667534 0.006659
6.77 0.0067987 0.00678206
6.765 0.00694839 0.00693138
6.76 0.00711922 0.0071018
6.755 0.0073052 0.00728732
6.75 0.00749972 0.00748137
6.745 0.00769584 0.00767701
6.74 0.00788654 0.00786724
6.735 0.00806499 0.00804526
6.73 0.00822482 0.00820469
6.725 0.00836036 0.0083399
6.72 0.00846687 0.00844615
6.715 0.00854072 0.00851982
6.71 0.00857956 0.00855857
6.705 0.0085824 0.0085614
6.7 0.00854964 0.00852872
6.695 0.00848312 0.00846236
6.69 0.008386 0.00836548
6.685 0.00826267 0.00824245
6.68 0.00811859 0.00809873
6.675 0.00796005 0.00794057
6.67 0.00779393 0.00777486
6.665 0.00762745 0.00760879
6.66 0.00746786 0.00744959
6.655 0.00732214 0.00730423
6.65 0.00719676 0.00717915
6.645 0.00709736 0.00707999
6.64 0.00702859 0.0070114
6.635 0.0069939 0.00697678
6.63 0.00699537 0.00697825
6.625 0.0070337 0.00701649
6.62 0.00710811 0.00709072
6.615 0.00721645 0.00719879
6.61 0.00735521 0.00733721
6.605 0.00751971 0.00750131
6.6 0.00770426 0.00768541
6.595 0.00790239 0.00788305
6.59 0.00810708 0.00808725
6.585 0.00831106 0.00829072
6.58 0.00850705 0.00848623
6.575 0.00868807 0.00866681
6.57 0.00884771 0.00882606
6.565 0.00898036 0.00895838
6.56 0.00908143 0.00905921
6.555 0.00914759 0.0091252
6.55 0.00917681 0.00915435
6.545 0.00916854 0.00914611
6.54 0.00912369 0.00910137
6.535 0.00904463 0.0090225
6.53 0.00893507 0.00891321
6.525 0.00879997 0.00877844
6.52 0.0086453 0.00862415
6.515 0.00847785 0.0084571
6.51 0.00830492 0.00828459
6.505 0.00813406 0.00811415
6.5 0.00797276 0.00795325
6.495 0.00782815 0.00780899
6.49 0.0077067 0.00768784
6.485 0.00761399 0.00759536
6.48 0.00755448 0.00753599
6.475 0.00753129 0.00751286
6.47 0.00754615 0.00752769
6.465 0.00759929 0.0075807
6.46 0.00768945 0.00767063
6.455 0.00781391 0.00779478
6.45 0.00796861 0.00794911
6.445 0.00814832 0.00812839
6.44 0.00834685 0.00832642
6.435 0.00855723 0.00853629
6.43 0.00877204 0.00875058
6.425 0.00898369 0.0089617
6.42 0.00918465 0.00916218
6.415 0.00936783 0.00934491
6.41 0.00952678 0.00950347
6.405 0.00965599 0.00963236
6.4 0.00975106 0.0097272
6.395 0.00980894 0.00978494
6.39 0.00982802 0.00980397
6.385 0.00980818 0.00978418
6.38 0.00975087 0.00972701
6.375 0.00965901 0.00963537
6.37 0.00953689 0.00951355
6.365 0.00939003 0.00936705
6.36 0.00922494 0.00920237
6.355 0.0090489 0.00902676
6.35 0.00886962 0.00884792
6.345 0.00869499 0.00867371
6.34 0.00853271 0.00851183
6.335 0.00839002 0.00836949
6.33 0.00827341 0.00825317
6.325 0.00818834 0.00816831
6.32 0.00813903 0.00811911
6.315 0.0081283 0.00810841
6.31 0.00815746 0.0081375
6.305 0.00822627 0.00820614
6.3 0.00833293 0.00831254
6.295 0.00847415 0.00845342
6.29 0.00864532 0.00862417
6.285 0.00884065 0.00881902
6.28 0.0090534 0.00903124
6.275 0.00927614 0.00925344
6.27 0.00950106 0.00947781
6.265 0.00972022 0.00969643
6.26 0.0099259 0.00990161
6.255 0.0101109 0.0100861
6.25 0.0102687 0.0102436
6.245 0.010394 0.0103686
6.24 0.0104826 0.010457
6.235 0.0105318 0.010506
6.23 0.0105402 0.0105145
6.225 0.0105085 0.0104828
6.22 0.0104384 0.0104129
6.215 0.0103336 0.0103083
6.21 0.0101989 0.0101739
6.205 0.0100403 0.0100158
6.2 0.00986506 0.00984092
6.195 0.00968079 0.0096571
6.19 0.00949566 0.00947243
6.185 0.00931787 0.00929507
6.18 0.00915533 0.00913293
6.175 0.00901538 0.00899332
6.17 0.00890448 0.00888269
6.165 0.00882794 0.00880634
6.16 0.00878976 0.00876825
6.155 0.0087924 0.00877088
6.15 0.00883673 0.00881511
6.145 0.00892201 0.00890018
6.14 0.0090459 0.00902376
6.135 0.00920452 0.009182
6.13 0.00939268 0.0093697
6.125 0.00960402 0.00958052
6.12 0.00983126 0.0098072
6.115 0.0100665 0.0100419
6.11 0.0103016 0.0102764
6.105 0.0105282 0.0105024
6.1 0.0107384 0.0107121
6.095 0.0109249 0.0108982
6.09 0.0110813 0.0110542
6.085 0.0112024 0.011175
6.08 0.0112841 0.0112565
6.075 0.0113242 0.0112965
6.07 0.0113218 0.0112941
6.065 0.0112778 0.0112502
6.06 0.0111948 0.0111675
6.055 0.011077 0.0110499
6.05 0.0109297 0.0109029
6.045 0.0107596 0.0107333
6.04 0.0105744 0.0105485
6.035 0.0103823 0.0103569
6.03 0.0101918 0.0101669
6.025 0.0100115 0.00998698
6.02 0.00984938 0.00982528
6.015 0.00971293 0.00968916
6.01 0.00960856 0.00958505
6.005 0.00954142 0.00951807
6 0.00951523 0.00949194
5.995 0.00953208 0.00950876
5.99 0.00959241 0.00956894
5.985 0.00969493 0.00967121
5.98 0.00983674 0.00981267
5.975 0.0100134 0.00998888
5.97 0.0102191 0.0101941
5.965 0.0104468 0.0104213
5.96 0.0106889 0.0106627
5.955 0.0109369 0.0109101
5.95 0.0111822 0.0111548
5.945 0.0114162 0.0113883
5.94 0.0116309 0.0116025
5.935 0.0118189 0.01179
5.93 0.0119737 0.0119444
5.925 0.0120903 0.0120607
5.92 0.012165 0.0121352
5.915 0.0121957 0.0121659
5.91 0.0121823 0.0121525
5.905 0.012126 0.0120963
5.9 0.0120301 0.0120006
5.895 0.0118992 0.01187
5.89 0.0117394 0.0117106
5.885 0.011558 0.0115297
5.88 0.0113632 0.0113354
5.875 0.0111636 0.0111363
5.87 0.0109683 0.0109415
5.865 0.010786 0.0107596
5.86 0.010625 0.010599
5.855 0.0104927 0.010467
5.85 0.0103956 0.0103702
5.845 0.0103387 0.0103134
5.84 0.0103252 0.0103
5.835 0.0103571 0.0103318
5.83 0.0104342 0.0104086
5.825 0.0105547 0.0105288
5.82 0.0107151 0.0106889
5.815 0.0109104 0.0108837
5.81 0.0111341 0.0111068
5.805 0.0113788 0.0113509
5.8 0.011636 0.0116076
5.795 0.0118971 0.011868
5.79 0.0121528 0.0121231
5.785 0.0123945 0.0123642
5.78 0.0126138 0.012583
5.775 0.0128033 0.012772
5.77 0.0129565 0.0129248
5.765 0.0130686 0.0130367
5.76 0.0131362 0.0131041
5.755 0.0131577 0.0131255
5.75 0.0131331 0.013101
5.745 0.0130646 0.0130326
5.74 0.0129557 0.012924
5.735 0.0128119 0.0127806
5.73 0.0126399 0.0126089
5.725 0.0124474 0.012417
5.72 0.0122433 0.0122133
5.715 0.0120367 0.0120072
5.71 0.011837 0.011808
5.705 0.0116532 0.0116246
5.7 0.0114938 0.0114657
5.695 0.0113664 0.0113386
5.69 0.0112772 0.0112496
5.685 0.0112311 0.0112036
5.68 0.0112311 0.0112036
5.675 0.0112787 0.0112511
5.67 0.0113732 0.0113454
5.665 0.0115123 0.0114842
5.66 0.011692 0.0116634
5.655 0.0119065 0.0118774
5.65 0.0121489 0.0121192
5.645 0.0124111 0.0123807
5.64 0.012684 0.012653
5.635 0.0129586 0.0129269
5.63 0.0132253 0.0131929
5.625 0.0134749 0.013442
5.62 0.0136992 0.0136656
5.615 0.0138904 0.0138564
5.61 0.0140423 0.0140079
5.605 0.0141502 0.0141155
5.6 0.0142109 0.0141761
5.595 0.0142232 0.0141884
5.59 0.0141878 0.0141531
5.585 0.0141072 0.0140726
5.58 0.0139856 0.0139514
5.575 0.0138291 0.0137953
5.57 0.013645 0.0136116
5.565 0.0134418 0.0134089
5.56 0.0132287 0.0131963
5.555 0.0130154 0.0129835
5.55 0.0128116 0.0127802
5.545 0.0126267 0.0125958
5.54 0.0124695 0.0124389
5.535 0.0123473 0.0123171
5.53 0.0122666 0.0122366
5.525 0.0122319 0.0122019
5.52 0.012246 0.012216
5.515 0.0123098 0.0122797
5.51 0.0124224 0.012392
5.505 0.0125808 0.01255
5.5 0.0127804 0.0127491
5.495 0.0130148 0.012983
5.49 0.0132765 0.013244
5.485 0.0135568 0.0135236
5.48 0.0138461 0.0138122
5.475 0.0141348 0.0141002
5.47 0.014413 0.0143777
5.465 0.0146713 0.0146354
5.46 0.0149011 0.0148646
5.455 0.0150946 0.0150577
5.45 0.0152457 0.0152084
5.445 0.0153499 0.0153123
5.44 0.0154042 0.0153665
5.435 0.0154079 0.0153702
5.43 0.015362 0.0153244
5.425 0.0152697 0.0152323
5.42 0.0151359 0.0150988
5.415 0.014967 0.0149304
5.41 0.0147712 0.0147351
5.405 0.0145575 0.0145219
5.4 0.0143357 0.0143006
5.395 0.0141159 0.0140814
5.39 0.0139084 0.0138744
5.385 0.0137228 0.0136892
5.38 0.0135679 0.0135347
5.375 0.0134514 0.0134185
5.37 0.0133794 0.0133467
5.365 0.0133565 0.0133238
5.36 0.013385 0.0133523
5.355 0.0134656 0.0134327
5.35 0.0135968 0.0135635
5.345 0.013775 0.0137413
5.34 0.0139952 0.0139609
5.335 0.0142502 0.0142154
5.33 0.014532 0.0144964
5.325 0.0148312 0.0147949
5.32 0.0151377 0.0151007
5.315 0.0154415 0.0154037
5.31 0.0157321 0.0156936
5.305 0.016 0.0159608
5.3 0.0162362 0.0161964
5.295 0.016433 0.0163928
5.29 0.0165843 0.0165437
5.285 0.0166855 0.0166447
5.28 0.0167343 0.0166934
5.275 0.0167301 0.0166892
5.27 0.0166745 0.0166337
5.265 0.0165712 0.0165306
5.26 0.0164255 0.0163853
5.255 0.0162449 0.0162051
5.25 0.0160377 0.0159985
5.245 0.0158138 0.0157751
5.24 0.0155836 0.0155454
5.235 0.0153576 0.01532
5.23 0.0151465 0.0151094
5.225 0.0149602 0.0149236
5.22 0.0148078 0.0147716
5.215 0.014697 0.014661
5.21 0.0146339 0.0145981
5.205 0.0146229 0.0145871
5.2 0.0146661 0.0146303
5.195 0.0147638 0.0147277
5.19 0.014914 0.0148775
5.185 0.0151126 0.0150756
5.18 0.0153539 0.0153163
5.175 0.0156304 0.0155921
5.17 0.0159331 0.0158941
5.165 0.0162521 0.0162124
5.16 0.0165771 0.0165365
5.155 0.016897 0.0168557
5.15 0.0172014 0.0171593
5.145 0.0174802 0.0174374
5.14 0.0177242 0.0176808
5.135 0.0179256 0.0178818
5.13 0.0180784 0.0180342
5.125 0.0181781 0.0181337
5.12 0.0182226 0.018178
5.115 0.0182117 0.0181671
5.11 0.0181474 0.018103
5.105 0.0180339 0.0179898
5.1 0.0178773 0.0178336
5.095 0.0176854 0.0176422
5.09 0.0174675 0.0174247
5.085 0.0172337 0.0171916
5.08 0.0169952 0.0169536
5.075 0.0167631 0.0167221
5.07 0.0165483 0.0165079
5.065 0.0163613 0.0163213
5.06 0.0162112 0.0161716
5.055 0.016106 0.0160666
5.05 0.0160517 0.0160124
5.045 0.0160525 0.0160132
5.04 0.0161105 0.016071
5.035 0.0162253 0.0161856
5.03 0.0163947 0.0163546
5.025 0.0166142 0.0165736
5.02 0.0168773 0.016836
5.015 0.017176 0.0171339
5.01 0.0175006 0.0174578
5.005 0.0178409 0.0177972
5 0.0181855 0.018141
4.995 0.0185233 0.018478
4.99 0.0188431 0.018797
4.985 0.0191346 0.0190877
4.98 0.0193883 0.0193408
4.975 0.0195963 0.0195484
4.97 0.0197525 0.0197042
4.965 0.0198526 0.019804
4.96 0.0198945 0.0198458
4.955 0.0198785 0.0198299
4.95 0.019807 0.0197586
4.945 0.0196847 0.0196365
4.94 0.0195182 0.0194704
4.935 0.0193159 0.0192686
4.93 0.0190877 0.019041
4.925 0.0188445 0.0187984
4.92 0.0185978 0.0185523
4.915 0.0183595 0.0183146
4.91 0.0181409 0.0180965
4.905 0.0179527 0.0179088
4.9 0.0178045 0.017761
4.895 0.0177044 0.017661
4.89 0.0176584 0.0176152
4.885 0.0176706 0.0176274
4.88 0.017743 0.0176996
4.875 0.0178749 0.0178312
4.87 0.0180637 0.0180195
4.865 0.0183044 0.0182596
4.86 0.0185899 0.0185444
4.855 0.0189116 0.0188654
4.85 0.0192595 0.0192124
4.845 0.0196223 0.0195743
4.84 0.0199885 0.0199396
4.835 0.0203461 0.0202963
4.83 0.0206836 0.020633
4.825 0.0209901 0.0209388
4.82 0.0212561 0.0212041
4.815 0.0214733 0.0214207
4.81 0.0216354 0.0215825
4.805 0.0217384 0.0216852
4.8 0.0217802 0.0217269
4.795 0.0217613 0.0217081
4.79 0.0216846 0.0216316
4.785 0.0215552 0.0215025
4.78 0.0213802 0.0213279
4.775 0.0211686 0.0211168
4.77 0.0209309 0.0208797
4.765 0.0206786 0.020628
4.76 0.0204239 0.020374
4.755 0.0201792 0.0201298
4.75 0.0199562 0.0199074
4.745 0.0197663 0.0197179
4.74 0.0196192 0.0195712
4.735 0.0195232 0.0194754
4.73 0.0194847 0.019437
4.725 0.0195076 0.0194598
4.72 0.0195937 0.0195458
4.715 0.0197423 0.019694
4.71 0.0199503 0.0199015
4.705 0.0202123 0.0201629
4.7 0.0205209 0.0204706
4.695 0.0208667 0.0208156
4.69 0.0212391 0.0211871
4.685 0.0216263 0.0215734
4.68 0.0220162 0.0219623
4.675 0.0223961 0.0223413
4.67 0.0227541 0.0226984
4.665 0.0230789 0.0230224
4.66 0.0233603 0.0233032
4.655 0.0235901 0.0235323
4.65 0.0237616 0.0237035
4.645 0.0238708 0.0238124
4.64 0.0239157 0.0238572
4.635 0.023897 0.0238385
4.63 0.0238177 0.0237594
4.625 0.0236835 0.0236255
4.62 0.0235018 0.0234443
4.615 0.0232824 0.0232254
4.61 0.0230362 0.0229798
4.605 0.0227754 0.0227196
4.6 0.0225127 0.0224576
4.595 0.0222611 0.0222067
4.59 0.0220332 0.0219792
4.585 0.0218404 0.021787
4.58 0.0216932 0.0216401
4.575 0.0216001 0.0215472
4.57 0.0215676 0.0215148
4.565 0.0215999 0.0215471
4.56 0.0216987 0.0216456
4.555 0.0218632 0.0218097
4.55 0.02209 0.0220359
4.545 0.0223733 0.0223185
4.54 0.0227053 0.0226497
4.535 0.0230761 0.0230196
4.53 0.0234746 0.0234171
4.525 0.0238884 0.0238299
4.52 0.0243045 0.024245
4.515 0.0247099 0.0246495
4.51 0.025092 0.0250306
4.505 0.0254389 0.0253766
4.5 0.02574 0.0256771
4.495 0.0259867 0.0259231
4.49 0.0261721 0.026108
4.485 0.0262918 0.0262275
4.48 0.026344 0.0262795
4.475 0.0263293 0.0262649
4.47 0.0262511 0.0261869
4.465 0.0261151 0.0260512
4.46 0.0259294 0.025866
4.455 0.0257041 0.0256412
4.45 0.0254507 0.0253884
4.445 0.025182 0.0251204
4.44 0.0249115 0.0248506
4.435 0.0246527 0.0245924
4.43 0.0244187 0.024359
4.425 0.0242218 0.0241625
4.42 0.0240728 0.0240139
4.415 0.0239807 0.023922
4.41 0.0239523 0.0238937
4.405 0.0239921 0.0239334
4.4 0.024102 0.024043
4.395 0.0242809 0.0242215
4.39 0.0245255 0.0244655
4.385 0.0248298 0.024769
4.38 0.0251855 0.0251238
4.375 0.0255823 0.0255197
4.37 0.0260085 0.0259449
4.365 0.0264512 0.0263864
4.36 0.0268967 0.0268309
4.355 0.0273314 0.0272645
4.35 0.0277418 0.027674
4.345 0.0281157 0.0280469
4.34 0.0284418 0.0283722
4.335 0.0287109 0.0286406
4.33 0.0289158 0.028845
4.325 0.0290517 0.0289806
4.32 0.0291166 0.0290454
4.315 0.0291111 0.0290399
4.31 0.0290386 0.0289676
4.305 0.028905 0.0288343
4.3 0.0287188 0.0286485
4.295 0.0284902 0.0284205
4.29 0.0282315 0.0281625
4.285 0.0279561 0.0278877
4.28 0.027678 0.0276103
4.275 0.0274115 0.0273444
4.27 0.0271704 0.0271039
4.265 0.0269675 0.0269015
4.26 0.0268145 0.0267489
4.255 0.0267209 0.0266555
4.25 0.0266941 0.0266287
4.245 0.0267388 0.0266734
4.24 0.0268572 0.0267915
4.235 0.0270486 0.0269824
4.23 0.0273095 0.0272427
4.225 0.0276338 0.0275662
4.22 0.028013 0.0279445
4.215 0.0284366 0.028367
4.21 0.0288922 0.0288215
4.205 0.0293663 0.0292944
4.2 0.0298447 0.0297717
4.195 0.030313 0.0302388
4.19 0.0307572 0.0306819
4.185 0.0311639 0.0310876
4.18 0.0315215 0.0314443
4.175 0.0318199 0.031742
4.17 0.0320514 0.0319729
4.165 0.0322107 0.0321319
4.16 0.0322954 0.0322164
4.155 0.0323058 0.0322268
4.15 0.0322452 0.0321663
4.145 0.0321196 0.032041
4.14 0.0319374 0.0318592
4.135 0.0317094 0.0316318
4.13 0.0314483 0.0313713
4.125 0.0311678 0.0310916
4.12 0.0308829 0.0308073
4.115 0.0306083 0.0305334
4.11 0.0303588 0.0302845
4.105 0.030148 0.0300742
4.1 0.0299883 0.0299149
4.095 0.02989 0.0298169
4.09 0.0298612 0.0297882
4.085 0.0299074 0.0298342
4.08 0.030031 0.0299575
4.075 0.0302318 0.0301578
4.07 0.0305066 0.0304319
4.065 0.0308493 0.0307738
4.06 0.0312513 0.0311749
4.055 0.0317019 0.0316243
4.05 0.0321883 0.0321095
4.045 0.0326965 0.0326165
4.04 0.0332117 0.0331304
4.035 0.0337186 0.0336361
4.03 0.0342024 0.0341188
4.025 0.0346491 0.0345644
4.02 0.035046 0.0349603
4.015 0.0353823 0.0352957
4.01 0.0356493 0.035562
4.005 0.0358411 0.0357534
4 0.0359546 0.0358666
3.995 0.0359897 0.0359016
3.99 0.0359492 0.0358612
3.985 0.0358389 0.0357512
3.98 0.0356673 0.03558
3.975 0.0354453 0.0353586
3.97 0.0351858 0.0350997
3.965 0.0349032 0.0348178
3.96 0.0346128 0.0345281
3.955 0.0343304 0.0342464
3.95 0.0340714 0.0339881
3.945 0.0338506 0.0337678
3.94 0.0336811 0.0335987
3.935 0.0335743 0.0334922
3.93 0.0335393 0.0334572
3.925 0.0335822 0.0335
3.92 0.0337065 0.033624
3.915 0.0339126 0.0338296
3.91 0.0341976 0.0341139
3.905 0.0345559 0.0344713
3.9 0.034979 0.0348934
3.895 0.0354561 0.0353693
3.89 0.0359742 0.0358861
3.885 0.0365188 0.0364295
3.88 0.0370746 0.0369839
3.875 0.0376256 0.0375335
3.87 0.038156 0.0380626
3.865 0.0386508 0.0385562
3.86 0.0390963 0.0390007
3.855 0.0394806 0.039384
3.85 0.0397941 0.0396968
3.845 0.0400298 0.0399319
3.84 0.0401837 0.0400854
3.835 0.0402547 0.0401562
3.83 0.0402451 0.0401466
3.825 0.0401602 0.0400619
3.82 0.0400082 0.0399103
3.815 0.0397998 0.0397024
3.81 0.0395481 0.0394514
3.805 0.0392679 0.0391718
3.8 0.0389751 0.0388797
3.795 0.038686 0.0385914
3.79 0.0384172 0.0383232
3.785 0.0381844 0.0380909
3.78 0.0380018 0.0379089
3.775 0.0378822 0.0377895
3.77 0.0378356 0.037743
3.765 0.0378697 0.037777
3.76 0.0379888 0.0378958
3.755 0.0381943 0.0381008
3.75 0.0384843 0.0383902
3.745 0.0388538 0.0387587
3.74 0.0392948 0.0391986
3.735 0.0397965 0.0396991
3.73 0.040346 0.0402473
3.725 0.0409288 0.0408286
3.72 0.0415286 0.041427
3.715 0.042129 0.0420259
3.71 0.0427133 0.0426088
3.705 0.0432654 0.0431595
3.7 0.0437703 0.0436632
3.695 0.0442149 0.0441067
3.69 0.0445881 0.044479
3.685 0.0448818 0.044772
3.68 0.0450904 0.0449801
3.675 0.0452119 0.0451013
3.67 0.0452474 0.0451367
3.665 0.0452014 0.0450908
3.66 0.0450813 0.0449709
3.655 0.0448975 0.0447876
3.65 0.0446629 0.0445537
3.645 0.0443925 0.0442839
3.64 0.0441024 0.0439945
3.635 0.0438099 0.0437027
3.63 0.0435323 0.0434258
3.625 0.0432864 0.0431805
3.62 0.0430879 0.0429825
3.615 0.0429508 0.0428457
3.61 0.0428869 0.0427819
3.605 0.0429051 0.0428001
3.6 0.0430116 0.0429063
3.595 0.043209 0.0431033
3.59 0.0434967 0.0433903
3.585 0.0438708 0.0437634
3.58 0.0443241 0.0442156
3.575 0.0448465 0.0447368
3.57 0.0454255 0.0453143
3.565 0.0460462 0.0459336
3.56 0.0466925 0.0465783
3.555 0.0473471 0.0472313
3.55 0.0479925 0.047875
3.545 0.0486114 0.0484924
3.54 0.0491876 0.0490672
3.535 0.0497063 0.0495847
3.53 0.0501549 0.0500322
3.525 0.0505235 0.0503999
3.52 0.0508049 0.0506806
3.515 0.0509954 0.0508706
3.51 0.0510944 0.0509694
3.505 0.0511052 0.0509801
3.5 0.051034 0.0509091
3.495 0.0508904 0.0507659
3.49 0.0506867 0.0505627
3.485 0.0504376 0.0503142
3.48 0.0501595 0.0500367
3.475 0.04987 0.049748
3.47 0.0495873 0.049466
3.465 0.0493294 0.0492087
3.46 0.0491134 0.0489932
3.455 0.0489549 0.0488352
3.45 0.0488676 0.0487481
3.445 0.0488624 0.0487429
3.44 0.0489473 0.0488276
3.435 0.049127 0.0490068
3.43 0.0494026 0.0492817
3.425 0.0497718 0.0496501
3.42 0.050229 0.0501061
3.415 0.0507651 0.0506409
3.41 0.0513683 0.0512426
3.405 0.0520244 0.0518971
3.4 0.052717 0.052588
3.395 0.0534287 0.0532979
3.39 0.0541411 0.0540086
3.385 0.0548359 0.0547018
3.38 0.0554955 0.0553597
3.375 0.0561035 0.0559662
3.37 0.0566452 0.0565066
3.365 0.0571086 0.0569689
3.36 0.0574845 0.0573439
3.355 0.0577669 0.0576255
3.35 0.0579531 0.0578113
3.345 0.0580444 0.0579023
3.34 0.0580452 0.0579032
3.335 0.0579637 0.0578218
3.33 0.057811 0.0576695
3.325 0.057601 0.05746
3.32 0.0573498 0.0572095
3.315 0.0570753 0.0569356
3.31 0.0567961 0.0566572
3.305 0.0565313 0.056393
3.3 0.0562994 0.0561617
3.295 0.0561179 0.0559806
3.29 0.0560025 0.0558654
3.285 0.0559663 0.0558293
3.28 0.0560199 0.0558828
3.275 0.0561703 0.0560329
3.27 0.0564214 0.0562834
3.265 0.0567731 0.0566342
3.26 0.0572217 0.0570817
3.255 0.0577602 0.0576189
3.25 0.0583782 0.0582353
3.245 0.0590624 0.0589178
3.24 0.0597971 0.0596508
3.235 0.060565 0.0604168
3.23 0.0613474 0.0611973
3.225 0.062125 0.061973
3.22 0.062879 0.0627251
3.215 0.063591 0.0634354
3.21 0.0642445 0.0640873
3.205 0.0648249 0.0646663
3.2 0.0653204 0.0651606
3.195 0.0657223 0.0655614
3.19 0.0660251 0.0658635
3.185 0.0662272 0.0660652
3.18 0.0663308 0.0661685
3.175 0.0663415 0.0661791
3.17 0.0662685 0.0661064
3.165 0.0661244 0.0659626
3.16 0.0659241 0.0657628
3.155 0.065685 0.0655243
3.15 0.0654259 0.0652659
3.145 0.0651665 0.0650071
3.14 0.0649266 0.0647677
3.135 0.0647253 0.0645669
3.13 0.0645806 0.0644225
3.125 0.0645082 0.0643503
3.12 0.0645215 0.0643636
3.115 0.0646308 0.0644727
3.11 0.0648429 0.0646843
3.105 0.065161 0.0650015
3.1 0.0655844 0.0654239
3.095 0.0661086 0.0659469
3.09 0.0667258 0.0665626
3.085 0.0674246 0.0672597
3.08 0.0681909 0.068024
3.075 0.0690079 0.068839
3.07 0.0698573 0.0696863
3.065 0.0707195 0.0705464
3.06 0.0715746 0.0713994
3.055 0.0724028 0.0722256
3.05 0.0731854 0.0730063
3.045 0.0739052 0.0737243
3.04 0.0745474 0.074365
3.035 0.0751001 0.0749163
3.03 0.0755543 0.0753694
3.025 0.0759049 0.0757192
3.02 0.0761505 0.0759642
3.015 0.0762936 0.076107
3.01 0.0763405 0.0761537
3.005 0.0763008 0.0761141
3 0.0761878 0.0760014
2.995 0.0760173 0.0758313
2.99 0.0758073 0.0756218
2.985 0.0755775 0.0753926
2.98 0.0753483 0.0751639
2.975 0.0751402 0.0749564
2.97 0.0749732 0.0747898
2.965 0.0748659 0.0746827
2.96 0.0748345 0.0746514
2.955 0.074893 0.0747098
2.95 0.0750521 0.0748684
2.945 0.0753188 0.0751345
2.94 0.0756964 0.0755112
2.935 0.0761844 0.075998
2.93 0.0767784 0.0765905
2.925 0.0774701 0.0772805
2.92 0.0782479 0.0780565
2.915 0.0790974 0.0789038
2.91 0.0800012 0.0798055
2.905 0.0809406 0.0807425
2.9 0.0818952 0.0816948
2.895 0.0828443 0.0826416
2.89 0.0837676 0.0835626
2.885 0.0846454 0.0844383
2.88 0.0854598 0.0852507
2.875 0.0861952 0.0859843
2.87 0.0868389 0.0866264
2.865 0.0873814 0.0871675
2.86 0.0878167 0.0876019
2.855 0.0881431 0.0879274
2.85 0.0883625 0.0881463
2.845 0.0884809 0.0882644
2.84 0.0885079 0.0882913
2.835 0.0884566 0.0882401
2.83 0.0883428 0.0881266
2.825 0.088185 0.0879692
2.82 0.0880032 0.0877878
2.815 0.0878183 0.0876035
2.81 0.0876518 0.0874373
2.805 0.0875242 0.0873101
2.8 0.0874551 0.0872411
2.795 0.087462 0.087248
2.79 0.0875597 0.0873455
2.785 0.0877601 0.0875454
2.78 0.0880713 0.0878558
2.775 0.0884978 0.0882812
2.77 0.0890399 0.088822
2.765 0.0896942 0.0894747
2.76 0.0904531 0.0902317
2.755 0.0913056 0.0910822
2.75 0.0922376 0.0920119
2.745 0.0932321 0.093004
2.74 0.0942701 0.0940394
2.735 0.095331 0.0950977
2.73 0.0963937 0.0961578
2.725 0.0974369 0.0971985
2.72 0.0984402 0.0981994
2.715 0.0993846 0.0991414
2.71 0.100253 0.100008
2.705 0.101031 0.100784
2.7 0.101709 0.10146
2.695 0.102277 0.102027
2.69 0.102734 0.102483
2.685 0.103079 0.102827
2.68 0.103318 0.103065
2.675 0.103458 0.103205
2.67 0.103512 0.103258
2.665 0.103494 0.103241
2.66 0.103423 0.10317
2.655 0.103318 0.103065
2.65 0.103201 0.102948
2.645 0.103093 0.102841
2.64 0.103016 0.102764
2.635 0.10299 0.102738
2.63 0.103035 0.102783
2.625 0.103168 0.102915
2.62 0.1034 0.103147
2.615 0.103744 0.103491
2.61 0.104206 0.103951
2.605 0.104788 0.104531
2.6 0.105488 0.10523
2.595 0.106301 0.106041
2.59 0.107219 0.106957
2.585 0.108228 0.107963
2.58 0.109312 0.109044
2.575 0.110453 0.110183
2.57 0.111632 0.111359
2.565 0.112826 0.11255
2.56 0.114015 0.113736
2.555 0.115176 0.114894
2.55 0.11629 0.116006
2.545 0.117338 0.117051
2.54 0.118303 0.118014
2.535 0.119173 0.118881
2.53 0.119936 0.119643
2.525 0.120588 0.120293
2.52 0.121125 0.120829
2.515 0.12155 0.121253
2.51 0.121869 0.121571
2.505 0.12209 0.121791
2.5 0.122228 0.121929
2.495 0.122297 0.121998
2.49 0.122318 0.122018
2.485 0.12231 0.12201
2.48 0.122294 0.121995
2.475 0.122294 0.121995
2.47 0.122331 0.122031
2.465 0.122425 0.122125
2.46 0.122594 0.122294
2.455 0.122856 0.122555
2.45 0.123223 0.122922
2.445 0.123706 0.123403
2.44 0.12431 0.124006
2.435 0.125037 0.124731
2.43 0.125886 0.125578
2.425 0.12685 0.12654
2.42 0.12792 0.127607
2.415 0.129083 0.128767
2.41 0.130322 0.130003
2.405 0.13162 0.131297
2.4 0.132955 0.13263
2.395 0.134307 0.133978
2.39 0.135654 0.135322
2.385 0.136974 0.136639
2.38 0.138248 0.13791
2.375 0.139456 0.139115
2.37 0.140582 0.140238
2.365 0.141612 0.141266
2.36 0.142538 0.142189
2.355 0.143351 0.143
2.35 0.14405 0.143698
2.345 0.144637 0.144283
2.34 0.145116 0.144761
2.335 0.145497 0.145141
2.33 0.145793 0.145436
2.325 0.146018 0.145661
2.32 0.146193 0.145835
2.315 0.146336 0.145978
2.31 0.146469 0.146111
2.305 0.146615 0.146256
2.3 0.146793 0.146434
2.295 0.147026 0.146666
2.29 0.147332 0.146972
2.285 0.147728 0.147367
2.28 0.148228 0.147865
2.275 0.148843 0.148478
2.27 0.149578 0.149212
2.265 0.150439 0.150071
2.26 0.151424 0.151053
2.255 0.152527 0.152154
2.25 0.153742 0.153366
2.245 0.155056 0.154677
2.24 0.156455 0.156072
2.235 0.15792 0.157534
2.23 0.159434 0.159043
2.225 0.160974 0.16058
2.22 0.162521 0.162123
2.215 0.164052 0.16365
2.21 0.165547 0.165142
2.205 0.166988 0.166579
2.2 0.168356 0.167945
2.195 0.169639 0.169224
2.19 0.170823 0.170405
2.185 0.171901 0.17148
2.18 0.172869 0.172446
2.175 0.173725 0.1733
2.17 0.174473 0.174046
2.165 0.175121 0.174692
2.16 0.175677 0.175247
2.155 0.176157 0.175726
2.15 0.176575 0.176143
2.145 0.176951 0.176518
2.14 0.177304 0.176871
2.135 0.177656 0.177221
2.13 0.178027 0.177592
2.125 0.178439 0.178002
2.12 0.17891 0.178472
2.115 0.179458 0.179019
2.11 0.1801 0.179659
2.105 0.180847 0.180405
2.1 0.18171 0.181265
2.095 0.182694 0.182247
2.09 0.183801 0.183352
2.085 0.185032 0.184579
2.08 0.18638 0.185924
2.075 0.187837 0.187377
2.07 0.189391 0.188928
2.065 0.19103 0.190562
2.06 0.192735 0.192263
2.055 0.194488 0.194012
2.05 0.19627 0.19579
2.045 0.198061 0.197577
2.04 0.199841 0.199352
2.035 0.201589 0.201096
2.03 0.203289 0.202791
2.025 0.204923 0.204422
2.02 0.206478 0.205973
2.015 0.207943 0.207434
2.01 0.20931 0.208798
2.005 0.210574 0.210059
2 0.211734 0.211216
1.995 0.212792 0.212271
1.99 0.213755 0.213232
1.985 0.21463 0.214105
1.98 0.215431 0.214904
1.975 0.216172 0.215643
1.97 0.216869 0.216338
1.965 0.21754 0.217008
1.96 0.218206 0.217672
1.955 0.218884 0.218349
1.95 0.219596 0.219059
1.945 0.220359 0.21982
1.94 0.22119 0.220649
1.935 0.222106 0.221562
1.93 0.223118 0.222572
1.925 0.224237 0.223688
1.92 0.22547 0.224919
1.915 0.226822 0.226267
1.91 0.228292 0.227734
1.905 0.229879 0.229317
1.9 0.231576 0.23101
1.895 0.233375 0.232804
1.89 0.235265 0.234689
1.885 0.237231 0.23665
1.88 0.239258 0.238672
1.875 0.241329 0.240738
1.87 0.243426 0.24283
1.865 0.245531 0.24493
1.86 0.247627 0.247021
1.855 0.249695 0.249084
1.85 0.25172 0.251104
1.845 0.253688 0.253067
1.84 0.255587 0.254962
1.835 0.257407 0.256777
1.83 0.259141 0.258507
1.825 0.260786 0.260148
1.82 0.26234 0.261698
1.815 0.263806 0.26316
1.81 0.265188 0.264539
1.805 0.266495 0.265843
1.8 0.267738 0.267082
1.795 0.268927 0.268269
1.79 0.270079 0.269418
1.785 0.271208 0.270545
1.78 0.272332 0.271665
1.775 0.273467 0.272797
1.77 0.27463 0.273958
1.765 0.275837 0.275162
1.76 0.277104 0.276426
1.755 0.278445 0.277764
1.75 0.279872 0.279187
1.745 0.281393 0.280704
1.74 0.283017 0.282324
1.735 0.284748 0.284051
1.73 0.286587 0.285886
1.725 0.288535 0.287829
1.72 0.290588 0.289877
1.715 0.29274 0.292024
1.71 0.294982 0.294261
1.705 0.297305 0.296578
1.7 0.299696 0.298963
1.695 0.302142 0.301402
1.69 0.304628 0.303883
1.685 0.30714 0.306389
1.68 0.309663 0.308905
1.675 0.312182 0.311418
1.67 0.314683 0.313913
1.665 0.317153 0.316377
1.66 0.319581 0.318799
1.655 0.321957 0.321169
1.65 0.324274 0.32348
1.645 0.326526 0.325727
1.64 0.328709 0.327905
1.635 0.330824 0.330014
1.63 0.332871 0.332056
1.625 0.334854 0.334035
1.62 0.33678 0.335956
1.615 0.338655 0.337827
1.61 0.340491 0.339657
1.605 0.342296 0.341459
1.6 0.344085 0.343243
1.595 0.345869 0.345022
1.59 0.347661 0.346811
1.585 0.349476 0.348621
1.58 0.351325 0.350465
1.575 0.353221 0.352357
1.57 0.355176 0.354307
1.565 0.357199 0.356325
1.56 0.359298 0.358419
1.555 0.361482 0.360597
1.55 0.363753 0.362863
1.545 0.366116 0.365221
1.54 0.368572 0.36767
1.535 0.37112 0.370211
1.53 0.373756 0.372841
1.525 0.376477 0.375556
1.52 0.379276 0.378348
1.515 0.382146 0.381211
1.51 0.385078 0.384136
1.505 0.388063 0.387113
1.5 0.39109 0.390133
1.495 0.394148 0.393184
1.49 0.397228 0.396256
1.485 0.400318 0.399339
1.48 0.403409 0.402422
1.475 0.406492 0.405497
1.47 0.409557 0.408555
1.465 0.412598 0.411588
1.46 0.415608 0.414591
1.455 0.418584 0.41756
1.45 0.421523 0.420491
1.445 0.424421 0.423383
1.44 0.427281 0.426235
1.435 0.430103 0.42905
1.43 0.432889 0.43183
1.425 0.435645 0.434579
1.42 0.438376 0.437303
1.415 0.441087 0.440008
1.41 0.443787 0.442701
1.405 0.446482 0.44539
1.4 0.449182 0.448083
1.395 0.451894 0.450788
1.39 0.454627 0.453514
1.385 0.457388 0.456269
1.38 0.460187 0.459061
1.375 0.463029 0.461896
1.37 0.465922 0.464782
1.365 0.468871 0.467723
1.36 0.471879 0.470725
1.355 0.474952 0.47379
1.35 0.478091 0.476921
1.345 0.481298 0.48012
1.34 0.484572 0.483387
1.335 0.487914 0.48672
1.33 0.49132 0.490118
1.325 0.494789 0.493578
1.32 0.498316 0.497096
1.315 0.501897 0.500669
1.31 0.505527 0.50429
1.305 0.509201 0.507955
1.3 0.512913 0.511658
1.295 0.516657 0.515393
1.29 0.520427 0.519154
1.285 0.524217 0.522935
1.28 0.528022 0.52673
1.275 0.531836 0.530535
1.27 0.535655 0.534344
1.265 0.539473 0.538153
1.26 0.543289 0.541959
1.255 0.547097 0.545758
1.25 0.550896 0.549548
1.245 0.554685 0.553328
1.24 0.558462 0.557096
1.235 0.562227 0.560851
1.23 0.56598 0.564595
1.225 0.569722 0.568328
1.22 0.573455 0.572052
1.215 0.57718 0.575768
1.21 0.5809 0.579479
1.205 0.584617 0.583187
1.2 0.588335 0.586895
1.195 0.592056 0.590607
1.19 0.595782 0.594325
1.185 0.599519 0.598052
1.18 0.603267 0.60179
1.175 0.607029 0.605544
1.17 0.610809 0.609315
1.165 0.614609 0.613105
1.16 0.618429 0.616916
1.155 0.622271 0.620749
1.15 0.626138 0.624605
1.145 0.630027 0.628486
1.14 0.633941 0.63239
1.135 0.637879 0.636318
1.13 0.641839 0.640268
1.125 0.645821 0.64424
1.12 0.649822 0.648232
1.115 0.653842 0.652242
1.11 0.657876 0.656267
1.105 0.661924 0.660305
1.1 0.665982 0.664353
1.095 0.670047 0.668407
1.09 0.674115 0.672466
1.085 0.678184 0.676524
1.08 0.682249 0.680579
1.075 0.686307 0.684627
1.07 0.690354 0.688665
1.065 0.694388 0.692689
1.06 0.698403 0.696694
1.055 0.702398 0.700679
1.05 0.706367 0.704639
1.045 0.710308 0.70857
1.04 0.714218 0.71247
1.035 0.718092 0.716335
1.03 0.721929 0.720163
1.025 0.725725 0.723949
1.02 0.729476 0.727691
1.015 0.73318 0.731386
1.01 0.736833 0.73503
1.005 0.740434 0.738622
1 0.743978 0.742157
0.995 0.747463 0.745634
0.99 0.750885 0.749048
0.985 0.754242 0.752397
0.98 0.75753 0.755677
0.975 0.760747 0.758885
0.97 0.763887 0.762018
0.965 0.766949 0.765072
0.96 0.769928 0.768044
0.955 0.772819 0.770928
0.95 0.77562 0.773723
0.945 0.778326 0.776422
0.94 0.780932 0.779021
0.935 0.783433 0.781516
0.93 0.785825 0.783902
0.925 0.788102 0.786174
0.92 0.79026 0.788326
0.915 0.792291 0.790353
0.91 0.794192 0.792248
0.905 0.795955 0.794007
0.9 0.797574 0.795622
0.895 0.799044 0.797088
0.89 0.800356 0.798398
0.885 0.801506 0.799545
0.88 0.802486 0.800522
0.875 0.803288 0.801322
0.87 0.803906 0.801939
0.865 0.804332 0.802364
0.86 0.804559 0.80259
0.855 0.80458 0.802611
0.85 0.804386 0.802418
0.845 0.803971 0.802003
0.84 0.803326 0.80136
0.835 0.802444 0.80048
0.83 0.801317 0.799356
0.825 0.799937 0.79798
0.82 0.798297 0.796344
0.815 0.79639 0.794441
0.81 0.794207 0.792264
0.805 0.791742 0.789804
0.8 0.788986 0.787056
0.795 0.785934 0.784011
0.79 0.782577 0.780663
0.785 0.778911 0.777005
0.78 0.774927 0.77303
0.775 0.77062 0.768734
0.77 0.765984 0.76411
0.765 0.761014 0.759152
0.76 0.755704 0.753855
0.755 0.750051 0.748216
0.75 0.74405 0.742229
0.745 0.737697 0.735892
0.74 0.730989 0.729201
0.735 0.723925 0.722154
0.73 0.716502 0.714749
0.725 0.708719 0.706985
0.72 0.700576 0.698862
0.715 0.692074 0.690381
0.71 0.683214 0.681542
0.705 0.673997 0.672348
0.7 0.664427 0.662802
0.695 0.654509 0.652907
0.69 0.644246 0.64267
0.685 0.633645 0.632095
0.68 0.622714 0.62119
0.675 0.611459 0.609963
0.67 0.59989 0.598422
0.665 0.588018 0.586579
0.66 0.575853 0.574444
0.655 0.563409 0.56203
0.65 0.550698 0.549351
0.645 0.537736 0.53642
0.64 0.524538 0.523254
0.635 0.51112 0.50987
0.63 0.497502 0.496285
0.625 0.483701 0.482517
0.62 0.469738 0.468588
0.615 0.455633 0.454518
0.61 0.441408 0.440328
0.605 0.427085 0.42604
0.6 0.412688 0.411678
0.595 0.398241 0.397266
0.59 0.383767 0.382828
0.585 0.369293 0.368389
0.58 0.354842 0.353974
0.575 0.340442 0.339609
0.57 0.326118 0.32532
0.565 0.311896 0.311133
0.56 0.297801 0.297073
0.555 0.28386 0.283166
0.55 0.270099 0.269438
0.545 0.256542 0.255914
0.54 0.243214 0.242619
0.535 0.23014 0.229577
0.53 0.217342 0.21681
0.525 0.204844 0.204343
0.52 0.192667 0.192195
0.515 0.180831 0.180389
0.51 0.169356 0.168942
0.505 0.158261 0.157873
0.5 0.147561 0.1472
0.495 0.137272 0.136936
0.49 0.127407 0.127096
0.485 0.11798 0.117691
0.48 0.109 0.108733
0.475 0.100475 0.100229
0.47 0.0924134 0.0921873
0.465 0.0848191 0.0846116
0.46 0.0776955 0.0775054
0.455 0.0710436 0.0708698
0.45 0.0648628 0.0647041
0.445 0.0591502 0.0590055
0.44 0.0539013 0.0537694
0.435 0.0491096 0.0489894
0.43 0.0447666 0.044657
0.425 0.0408621 0.0407621
0.42 0.0373842 0.0372928
0.415 0.0343193 0.0342353
0.41 0.0316519 0.0315744
0.405 0.0293654 0.0292935
0.4 0.0274414 0.0273743
0.395 0.0258606 0.0257974
0.39 0.0246023 0.0245421
0.385 0.0236447 0.0235869
0.38 0.0229654 0.0229092
0.375 0.022541 0.0224859
0.37 0.0223479 0.0222932
0.365 0.0223619 0.0223071
0.36 0.0225587 0.0225035
0.355 0.022914 0.022858
0.35 0.0234039 0.0233467
0.345 0.0240048 0.023946
0.34 0.0246935 0.0246331
0.335 0.0254479 0.0253856
0.33 0.0262467 0.0261825
0.325 0.0270698 0.0270036
0.32 0.0278984 0.0278301
0.315 0.0287149 0.0286446
0.31 0.0295035 0.0294313
0.305 0.0302498 0.0301758
0.3 0.0309413 0.0308656
0.295 0.031567 0.0314898
0.29 0.0321179 0.0320393
0.285 0.0325865 0.0325068
0.28 0.0329671 0.0328865
0.275 0.0332557 0.0331743
0.27 0.0334496 0.0333678
0.265 0.0335479 0.0334658
0.26 0.0335506 0.0334685
0.255 0.0334593 0.0333775
0.25 0.0332765 0.033195
0.245 0.0330053 0.0329246
0.24 0.03265 0.0325701
0.235 0.0322152 0.0321364
0.23 0.031706 0.0316284
0.225 0.0311279 0.0310518
0.22 0.0304866 0.030412
0.215 0.0297877 0.0297148
0.21 0.0290372 0.0289661
0.205 0.0282406 0.0281715
0.2 0.0274036 0.0273365
0.195 0.0265316 0.0264666
0.19 0.0256297 0.025567
0.185 0.0247031 0.0246427
0.18 0.0237564 0.0236983
0.175 0.0227941 0.0227383
0.17 0.0218204 0.021767
0.165 0.0208393 0.0207883
0.16 0.0198545 0.0198059
0.155 0.0188695 0.0188233
0.15 0.0178874 0.0178436
0.145 0.0169113 0.01687
0.14 0.0159441 0.0159051
0.135 0.0149883 0.0149516
0.13 0.0140466 0.0140122
0.125 0.0131215 0.0130894
0.12 0.0122158 0.0121859
0.115 0.0113322 0.0113044
0.11 0.0104742 0.0104486
0.105 0.00964645 0.00962285
0.1 0.00885535 0.00883368
0.095 0.00811024 0.0080904
0.09 0.00742379 0.00740563
0.085 0.00681085 0.00679418
0.08 0.00628406 0.00626868
0.075 0.00584542 0.00583112
0.07 0.00547511 0.00546171
0.065 0.0051228 0.00511027
0.06 0.00470978 0.00469825
0.055 0.00414885 0.0041387
0.05 0.00338063 0.00337236
0.045 0.00241051 0.00240461
0.04 0.00132301 0.00131977
0.035 0.000268066 0.00026741
0.03 -0.000553001 -0.000551648
0.025 -0.000904599 -0.000902386
0.02 -0.000666579 -0.000664948
0.015 -0.000178694 -0.000178256
0.01 -4.37357e-06 -4.36287e-06
0.005 -2.44741e-11 -2.44142e-11
-1.63468e-13 -8.77277e-42 -8.7513e-42


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1QuantumOneLoop/GApOneLoop.txt <==
-31.4301 -0.00101409 1.61652e-05
-30.9905 -0.00104312 1.68648e-05
-30.6297 -0.00106789 1.74695e-05
-30.3101 -0.00109057 1.80295e-05
-30.0173 -0.00111199 1.85636e-05
-29.7441 -0.00113255 1.90814e-05
-29.4858 -0.00115252 1.95887e-05
-29.2396 -0.00117205 2.00891e-05
-29.0035 -0.00119125 2.05854e-05
-28.7758 -0.00121022 2.10794e-05
-28.5554 -0.00122901 2.15726e-05
-28.3415 -0.00124767 2.20663e-05
-28.1333 -0.00126625 2.25615e-05
-27.9302 -0.00128478 2.30589e-05
-27.7317 -0.00130328 2.35593e-05
-27.5373 -0.00132178 2.40632e-05
-27.3468 -0.0013403 2.45713e-05
-27.1598 -0.00135887 2.50841e-05
-26.9761 -0.00137749 2.5602e-05
-26.7954 -0.00139618 2.61253e-05
-26.6174 -0.00141495 2.66546e-05
-26.4421 -0.00143382 2.71902e-05
-26.2693 -0.0014528 2.77324e-05
-26.0988 -0.00147189 2.82816e-05
-25.9304 -0.00149112 2.88381e-05
-25.7641 -0.00151048 2.94022e-05
-25.5998 -0.00152999 2.99743e-05
-25.4373 -0.00154965 3.05546e-05
-25.2766 -0.00156947 3.11435e-05
-25.1175 -0.00158947 3.17413e-05
-24.9601 -0.00160964 3.23483e-05
-24.8041 -0.00163001 3.29647e-05
-24.6496 -0.00165056 3.3591e-05
-24.4966 -0.00167131 3.42273e-05
-24.3448 -0.00169227 3.4874e-05
-24.1944 -0.00171345 3.55315e-05
-24.0451 -0.00173485 3.62001e-05
-23.8971 -0.00175647 3.68799e-05
-23.7502 -0.00177834 3.75715e-05
-23.6044 -0.00180044 3.82751e-05
-23.4597 -0.00182279 3.89911e-05
-23.316 -0.0018454 3.97198e-05
-23.1733 -0.00186827 4.04616e-05
-23.0316 -0.00189142 4.12167e-05
-22.8908 -0.00191483 4.19857e-05
-22.7509 -0.00193854 4.27689e-05
-22.6118 -0.00196253 4.35666e-05
-22.4736 -0.00198683 4.43792e-05
-22.3363 -0.00201143 4.52072e-05
-22.1997 -0.00203634 4.6051e-05
-22.0639 -0.00206157 4.6911e-05
-21.9288 -0.00208714 4.77876e-05
-21.7945 -0.00211304 4.86813e-05
-21.6609 -0.00213928 4.95925e-05
-21.528 -0.00216588 5.05218e-05
-21.3958 -0.00219284 5.14695e-05
-21.2642 -0.00222017 5.24363e-05
-21.1332 -0.00224787 5.34226e-05
-21.0029 -0.00227597 5.44289e-05
-20.8732 -0.00230445 5.54558e-05
-20.7441 -0.00233335 5.65039e-05
-20.6156 -0.00236266 5.75737e-05
-20.4876 -0.00239239 5.86659e-05
-20.3602 -0.00242256 5.9781e-05
-20.2333 -0.00245317 6.09197e-05
-20.1069 -0.00248423 6.20826e-05
-19.9811 -0.00251576 6.32704e-05
-19.8557 -0.00254776 6.44839e-05
-19.7309 -0.00258025 6.57237e-05
-19.6065 -0.00261324 6.69905e-05
-19.4826 -0.00264673 6.82852e-05
-19.3592 -0.00268075 6.96085e-05
-19.2362 -0.0027153 7.09612e-05
-19.1137 -0.00275039 7.23442e-05
-18.9916 -0.00278604 7.37583e-05
-18.8699 -0.00282227 7.52046e-05
-18.7487 -0.00285907 7.66837e-05
-18.6278 -0.00289648 7.81969e-05
-18.5074 -0.0029345 7.97449e-05
-18.3873 -0.00297315 8.1329e-05
-18.2676 -0.00301244 8.29501e-05
-18.1483 -0.00305238 8.46093e-05
-18.0294 -0.003093 8.63077e-05
-17.9108 -0.00313431 8.80467e-05
-17.7926 -0.00317633 8.98273e-05
-17.6748 -0.00321907 9.16509e-05
-17.5572 -0.00326255 9.35187e-05
-17.4401 -0.0033068 9.54322e-05
-17.3232 -0.00335182 9.73927e-05
-17.2067 -0.00339764 9.94017e-05
-17.0905 -0.00344428 0.000101461
-16.9746 -0.00349176 0.000103571
-16.859 -0.00354009 0.000105735
-16.7437 -0.00358931 0.000107954
-16.6288 -0.00363944 0.000110229
-16.5141 -0.00369049 0.000112563
-16.3997 -0.00374249 0.000114957
-16.2856 -0.00379547 0.000117414
-16.1717 -0.00384946 0.000119935
-16.0582 -0.00390447 0.000122523
-15.9449 -0.00396053 0.000125179
-15.8319 -0.00401768 0.000127907
-15.7191 -0.00407595 0.000130708
-15.6066 -0.00413535 0.000133584
-15.4943 -0.00419593 0.00013654
-15.3823 -0.00425772 0.000139576
-15.2705 -0.00432074 0.000142697
-15.159 -0.00438504 0.000145905
-15.0477 -0.00445065 0.000149202
-14.9367 -0.0045176 0.000152593
-14.8258 -0.00458593 0.00015608
-14.7152 -0.00465569 0.000159668
-14.6049 -0.00472691 0.000163358
-14.4947 -0.00479964 0.000167156
-14.3848 -0.00487392 0.000171066
-14.275 -0.00494978 0.000175091
-14.1655 -0.0050273 0.000179235
-14.0562 -0.0051065 0.000183503
-13.9471 -0.00518744 0.0001879
-13.8382 -0.00527017 0.000192431
-13.7294 -0.00535475 0.000197101
-13.6209 -0.00544123 0.000201915
-13.5126 -0.00552967 0.000206878
-13.4044 -0.00562013 0.000211997
-13.2965 -0.00571268 0.000217277
-13.1887 -0.00580738 0.000222726
-13.0811 -0.0059043 0.00022835
-12.9737 -0.00600351 0.000234155
-12.8664 -0.00610508 0.00024015
-12.7593 -0.00620909 0.000246342
-12.6524 -0.00631562 0.000252739
-12.5457 -0.00642476 0.00025935
-12.4391 -0.00653658 0.000266183
-12.3327 -0.00665118 0.000273249
-12.2265 -0.00676866 0.000280557
-12.1204 -0.0068891 0.000288118
-12.0144 -0.00701263 0.000295942
-11.9086 -0.00713933 0.000304042
-11.803 -0.00726932 0.000312429
-11.6975 -0.00740272 0.000321116
-11.5922 -0.00753965 0.000330118
-11.487 -0.00768023 0.000339447
-11.3819 -0.00782461 0.000349119
-11.277 -0.00797291 0.000359151
-11.1722 -0.00812528 0.000369559
-11.0676 -0.00828188 0.000380361
-10.9631 -0.00844286 0.000391575
-10.8587 -0.00860839 0.000403222
-10.7545 -0.00877865 0.000415322
-10.6503 -0.00895382 0.000427898
-10.5463 -0.00913408 0.000440974
-10.4425 -0.00931965 0.000454575
-10.3387 -0.00951074 0.000468726
-10.2351 -0.00970756 0.000483458
-10.1316 -0.00991035 0.000498799
-10.0282 -0.0101194 0.000514781
-9.92496 -0.0103348 0.000531439
-9.82181 -0.0105571 0.000548808
-9.71877 -0.0107863 0.000566928
-9.61583 -0.011023 0.000585838
-9.51301 -0.0112672 0.000605584
-9.4103 -0.0115195 0.000626211
-9.30769 -0.0117801 0.000647769
-9.20518 -0.0120494 0.000670313
-9.10278 -0.0123279 0.000693899
-9.00048 -0.0126159 0.000718587
-8.89828 -0.0129139 0.000744445
-8.79618 -0.0132224 0.000771541
-8.69417 -0.0135418 0.000799952
-8.59226 -0.0138727 0.000829758
-8.49044 -0.0142157 0.000861048
-8.38872 -0.0145713 0.000893913
-8.28708 -0.0149403 0.000928457
-8.18554 -0.0153231 0.000964787
-8.08408 -0.0157207 0.00100302
-7.98271 -0.0161338 0.00104329
-7.88143 -0.0165631 0.00108572
-7.78023 -0.0170096 0.00113048
-7.67911 -0.0174741 0.00117771
-7.57807 -0.0179578 0.0012276
-7.47712 -0.0184616 0.00128034
-7.37624 -0.0189867 0.00133613
-7.27544 -0.0195344 0.00139521
-7.17471 -0.0201059 0.00145781
-7.07406 -0.0207028 0.0015242
-6.97348 -0.0213264 0.00159469
-6.87298 -0.0219786 0.0016696
-6.77254 -0.022661 0.00174928
-6.67218 -0.0233756 0.00183412
-6.57188 -0.0241244 0.00192455
-6.47166 -0.0249098 0.00202104
-6.37149 -0.0257341 0.00212412
-6.2714 -0.0266001 0.00223437
-6.17136 -0.0275106 0.00235243
-6.07139 -0.0284688 0.00247901
-5.97148 -0.0294781 0.00261491
-5.87163 -0.0305423 0.00276101
-5.77184 -0.0316655 0.0029183
-5.67211 -0.0328522 0.0030879
-5.57243 -0.0341073 0.00327104
-5.47281 -0.0354364 0.00346915
-5.37325 -0.0368455 0.00368379
-5.27373 -0.0383411 0.00391676
-5.17427 -0.0399308 0.00417011
-5.07487 -0.0416228 0.00444615
-4.97551 -0.0434261 0.00474753
-4.8762 -0.0453509 0.00507731
-4.77694 -0.0474088 0.00543896
-4.67772 -0.0496124 0.00583653
-4.57855 -0.0519764 0.00627471
-4.47943 -0.0545168 0.00675893
-4.38035 -0.0572523 0.00729558
-4.28131 -0.0602038 0.00789213
-4.18232 -0.0633952 0.00855741
-4.08336 -0.0668542 0.00930192
-3.98445 -0.0706122 0.0101382
-3.88557 -0.0747058 0.0110812
-3.78673 -0.0791775 0.0121491
-3.68793 -0.0840765 0.0133641
-3.58916 -0.0894612 0.0147532
-3.49043 -0.0953998 0.0163499
-3.39173 -0.101974 0.0181962
-3.29307 -0.10928 0.0203445
-3.19443 -0.117435 0.0228621
-3.09583 -0.126581 0.025835
-2.99725 -0.13689 0.0293759
-2.89871 -0.148575 0.0336334
-2.80019 -0.1619 0.0388071
-2.7017 -0.177194 0.0451697
-2.60323 -0.194875 0.0531006
-2.50479 -0.215472 0.0631392
-2.40638 -0.239662 0.0760709
-2.30798 -0.268307 0.09307
-2.20961 -0.302495 0.115945
-2.11126 -0.343539 0.147574
-2.01293 -0.392841 0.192692
-1.91462 -0.45128 0.25935
-1.81632 -0.517082 0.361496
-1.71804 -0.579017 0.522642
-1.61978 -0.596885 0.775066
-1.52154 -0.464693 1.122
-1.42331 -0.050895 1.40333
-1.32509 0.489666 1.3289
-1.22689 0.796583 0.987692
-1.12869 0.858585 0.667364
-1.03051 0.818955 0.44984
-0.932337 0.755898 0.311631
-0.834173 0.695632 0.222473
-0.736016 0.644684 0.162691
-0.637867 0.603511 0.120819
-0.539723 0.570999 0.0901804
-0.441585 0.545849 0.0667698
-0.343451 0.526952 0.0480813
-0.24532 0.51346 0.0324675
-0.147191 0.504778 0.0187781
-0.0490634 0.500528 0.00614681
0.0490634 0.500528 -0.00614681
0.147191 0.504778 -0.0187781
0.24532 0.51346 -0.0324675
0.343451 0.526952 -0.0480813
0.441585 0.545849 -0.0667698
0.539723 0.570999 -0.0901804
0.637867 0.603511 -0.120819
0.736016 0.644684 -0.162691
0.834173 0.695632 -0.222473
0.932337 0.755898 -0.311631
1.03051 0.818955 -0.44984
1.12869 0.858585 -0.667364
1.22689 0.796583 -0.987692
1.32509 0.489666 -1.3289
1.42331 -0.050895 -1.40333
1.52154 -0.464693 -1.122
1.61978 -0.596885 -0.775066
1.71804 -0.579017 -0.522642
1.81632 -0.517082 -0.361496
1.91462 -0.45128 -0.25935
2.01293 -0.392841 -0.192692
2.11126 -0.343539 -0.147574
2.20961 -0.302495 -0.115945
2.30798 -0.268307 -0.09307
2.40638 -0.239662 -0.0760709
2.50479 -0.215472 -0.0631392
2.60323 -0.194875 -0.0531006
2.7017 -0.177194 -0.0451697
2.80019 -0.1619 -0.0388071
2.89871 -0.148575 -0.0336334
2.99725 -0.13689 -0.0293759
3.09583 -0.126581 -0.025835
3.19443 -0.117435 -0.0228621
3.29307 -0.10928 -0.0203445
3.39173 -0.101974 -0.0181962
3.49043 -0.0953998 -0.0163499
3.58916 -0.0894612 -0.0147532
3.68793 -0.0840765 -0.0133641
3.78673 -0.0791775 -0.0121491
3.88557 -0.0747058 -0.0110812
3.98445 -0.0706122 -0.0101382
4.08336 -0.0668542 -0.00930192
4.18232 -0.0633952 -0.00855741
4.28131 -0.0602038 -0.00789213
4.38035 -0.0572523 -0.00729558
4.47943 -0.0545168 -0.00675893
4.57855 -0.0519764 -0.00627471
4.67772 -0.0496124 -0.00583653
4.77694 -0.0474088 -0.00543896
4.8762 -0.0453509 -0.00507731
4.97551 -0.0434261 -0.00474753
5.07487 -0.0416228 -0.00444615
5.17427 -0.0399308 -0.00417011
5.27373 -0.0383411 -0.00391676
5.37325 -0.0368455 -0.00368379
5.47281 -0.0354364 -0.00346915
5.57243 -0.0341073 -0.00327104
5.67211 -0.0328522 -0.0030879
5.77184 -0.0316655 -0.0029183
5.87163 -0.0305423 -0.00276101
5.97148 -0.0294781 -0.00261491
6.07139 -0.0284688 -0.00247901
6.17136 -0.0275106 -0.00235243
6.2714 -0.0266001 -0.00223437
6.37149 -0.0257341 -0.00212412
6.47166 -0.0249098 -0.00202104
6.57188 -0.0241244 -0.00192455
6.67218 -0.0233756 -0.00183412
6.77254 -0.022661 -0.00174928
6.87298 -0.0219786 -0.0016696
6.97348 -0.0213264 -0.00159469
7.07406 -0.0207028 -0.0015242
7.17471 -0.0201059 -0.00145781
7.27544 -0.0195344 -0.00139521
7.37624 -0.0189867 -0.00133613
7.47712 -0.0184616 -0.00128034
7.57807 -0.0179578 -0.0012276
7.67911 -0.0174741 -0.00117771
7.78023 -0.0170096 -0.00113048
7.88143 -0.0165631 -0.00108572
7.98271 -0.0161338 -0.00104329
8.08408 -0.0157207 -0.00100302
8.18554 -0.0153231 -0.000964787
8.28708 -0.0149403 -0.000928457
8.38872 -0.0145713 -0.000893913
8.49044 -0.0142157 -0.000861048
8.59226 -0.0138727 -0.000829758
8.69417 -0.0135418 -0.000799952
8.79618 -0.0132224 -0.000771541
8.89828 -0.0129139 -0.000744445
9.00048 -0.0126159 -0.000718587
9.10278 -0.0123279 -0.000693899
9.20518 -0.0120494 -0.000670313
9.30769 -0.0117801 -0.000647769
9.4103 -0.0115195 -0.000626211
9.51301 -0.0112672 -0.000605584
9.61583 -0.011023 -0.000585838
9.71877 -0.0107863 -0.000566928
9.82181 -0.0105571 -0.000548808
9.92496 -0.0103348 -0.000531439
10.0282 -0.0101194 -0.000514781
10.1316 -0.00991035 -0.000498799
10.2351 -0.00970756 -0.000483458
10.3387 -0.00951074 -0.000468726
10.4425 -0.00931965 -0.000454575
10.5463 -0.00913408 -0.000440974
10.6503 -0.00895382 -0.000427898
10.7545 -0.00877865 -0.000415322
10.8587 -0.00860839 -0.000403222
10.9631 -0.00844286 -0.000391575
11.0676 -0.00828188 -0.000380361
11.1722 -0.00812528 -0.000369559
11.277 -0.00797291 -0.000359151
11.3819 -0.00782461 -0.000349119
11.487 -0.00768023 -0.000339447
11.5922 -0.00753965 -0.000330118
11.6975 -0.00740272 -0.000321116
11.803 -0.00726932 -0.000312429
11.9086 -0.00713933 -0.000304042
12.0144 -0.00701263 -0.000295942
12.1204 -0.0068891 -0.000288118
12.2265 -0.00676866 -0.000280557
12.3327 -0.00665118 -0.000273249
12.4391 -0.00653658 -0.000266183
12.5457 -0.00642476 -0.00025935
12.6524 -0.00631562 -0.000252739
12.7593 -0.00620909 -0.000246342
12.8664 -0.00610508 -0.00024015
12.9737 -0.00600351 -0.000234155
13.0811 -0.0059043 -0.00022835
13.1887 -0.00580738 -0.000222726
13.2965 -0.00571268 -0.000217277
13.4044 -0.00562013 -0.000211997
13.5126 -0.00552967 -0.000206878
13.6209 -0.00544123 -0.000201915
13.7294 -0.00535475 -0.000197101
13.8382 -0.00527017 -0.000192431
13.9471 -0.00518744 -0.0001879
14.0562 -0.0051065 -0.000183503
14.1655 -0.0050273 -0.000179235
14.275 -0.00494978 -0.000175091
14.3848 -0.00487392 -0.000171066
14.4947 -0.00479964 -0.000167156
14.6049 -0.00472691 -0.000163358
14.7152 -0.00465569 -0.000159668
14.8258 -0.00458593 -0.00015608
14.9367 -0.0045176 -0.000152593
15.0477 -0.00445065 -0.000149202
15.159 -0.00438504 -0.000145905
15.2705 -0.00432074 -0.000142697
15.3823 -0.00425772 -0.000139576
15.4943 -0.00419593 -0.00013654
15.6066 -0.00413535 -0.000133584
15.7191 -0.00407595 -0.000130708
15.8319 -0.00401768 -0.000127907
15.9449 -0.00396053 -0.000125179
16.0582 -0.00390447 -0.000122523
16.1717 -0.00384946 -0.000119935
16.2856 -0.00379547 -0.000117414
16.3997 -0.00374249 -0.000114957
16.5141 -0.00369049 -0.000112563
16.6288 -0.00363944 -0.000110229
16.7437 -0.00358931 -0.000107954
16.859 -0.00354009 -0.000105735
16.9746 -0.00349176 -0.000103571
17.0905 -0.00344428 -0.000101461
17.2067 -0.00339764 -9.94017e-05
17.3232 -0.00335182 -9.73927e-05
17.4401 -0.0033068 -9.54322e-05
17.5572 -0.00326255 -9.35187e-05
17.6748 -0.00321907 -9.16509e-05
17.7926 -0.00317633 -8.98273e-05
17.9108 -0.00313431 -8.80467e-05
18.0294 -0.003093 -8.63077e-05
18.1483 -0.00305238 -8.46093e-05
18.2676 -0.00301244 -8.29501e-05
18.3873 -0.00297315 -8.1329e-05
18.5074 -0.0029345 -7.97449e-05
18.6278 -0.00289648 -7.81969e-05
18.7487 -0.00285907 -7.66837e-05
18.8699 -0.00282227 -7.52046e-05
18.9916 -0.00278604 -7.37583e-05
19.1137 -0.00275039 -7.23442e-05
19.2362 -0.0027153 -7.09612e-05
19.3592 -0.00268075 -6.96085e-05
19.4826 -0.00264673 -6.82852e-05
19.6065 -0.00261324 -6.69905e-05
19.7309 -0.00258025 -6.57237e-05
19.8557 -0.00254776 -6.44839e-05
19.9811 -0.00251576 -6.32704e-05
20.1069 -0.00248423 -6.20826e-05
20.2333 -0.00245317 -6.09197e-05
20.3602 -0.00242256 -5.9781e-05
20.4876 -0.00239239 -5.86659e-05
20.6156 -0.00236266 -5.75737e-05
20.7441 -0.00233335 -5.65039e-05
20.8732 -0.00230445 -5.54558e-05
21.0029 -0.00227597 -5.44289e-05
21.1332 -0.00224787 -5.34226e-05
21.2642 -0.00222017 -5.24363e-05
21.3958 -0.00219284 -5.14695e-05
21.528 -0.00216588 -5.05218e-05
21.6609 -0.00213928 -4.95925e-05
21.7945 -0.00211304 -4.86813e-05
21.9288 -0.00208714 -4.77876e-05
22.0639 -0.00206157 -4.6911e-05
22.1997 -0.00203634 -4.6051e-05
22.3363 -0.00201143 -4.52072e-05
22.4736 -0.00198683 -4.43792e-05
22.6118 -0.00196253 -4.35666e-05
22.7509 -0.00193854 -4.27689e-05
22.8908 -0.00191483 -4.19857e-05
23.0316 -0.00189142 -4.12167e-05
23.1733 -0.00186827 -4.04616e-05
23.316 -0.0018454 -3.97198e-05
23.4597 -0.00182279 -3.89911e-05
23.6044 -0.00180044 -3.82751e-05
23.7502 -0.00177834 -3.75715e-05
23.8971 -0.00175647 -3.68799e-05
24.0451 -0.00173485 -3.62001e-05
24.1944 -0.00171345 -3.55315e-05
24.3448 -0.00169227 -3.4874e-05
24.4966 -0.00167131 -3.42273e-05
24.6496 -0.00165056 -3.3591e-05
24.8041 -0.00163001 -3.29647e-05
24.9601 -0.00160964 -3.23483e-05
25.1175 -0.00158947 -3.17413e-05
25.2766 -0.00156947 -3.11435e-05
25.4373 -0.00154965 -3.05546e-05
25.5998 -0.00152999 -2.99743e-05
25.7641 -0.00151048 -2.94022e-05
25.9304 -0.00149112 -2.88381e-05
26.0988 -0.00147189 -2.82816e-05
26.2693 -0.0014528 -2.77324e-05
26.4421 -0.00143382 -2.71902e-05
26.6174 -0.00141495 -2.66546e-05
26.7954 -0.00139618 -2.61253e-05
26.9761 -0.00137749 -2.5602e-05
27.1598 -0.00135887 -2.50841e-05
27.3468 -0.0013403 -2.45713e-05
27.5373 -0.00132178 -2.40632e-05
27.7317 -0.00130328 -2.35593e-05
27.9302 -0.00128478 -2.30589e-05
28.1333 -0.00126625 -2.25615e-05
28.3415 -0.00124767 -2.20663e-05
28.5554 -0.00122901 -2.15726e-05
28.7758 -0.00121022 -2.10794e-05
29.0035 -0.00119125 -2.05854e-05
29.2396 -0.00117205 -2.00891e-05
29.4858 -0.00115252 -1.95887e-05
29.7441 -0.00113255 -1.90814e-05
30.0173 -0.00111199 -1.85636e-05
30.3101 -0.00109057 -1.80295e-05
30.6297 -0.00106789 -1.74695e-05
30.9905 -0.00104312 -1.68648e-05
31.4301 -0.00101409 -1.61652e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1QuantumOneLoop/GApTwoLoop.txt <==
-31.4301 -0.00101307 1.61326e-05
-30.9905 -0.00104204 1.68297e-05
-30.6297 -0.00106675 1.74323e-05
-30.3101 -0.00108938 1.79903e-05
-30.0173 -0.00111075 1.85225e-05
-29.7441 -0.00113128 1.90384e-05
-29.4858 -0.0011512 1.95438e-05
-29.2396 -0.00117068 2.00423e-05
-29.0035 -0.00118984 2.05366e-05
-28.7758 -0.00120876 2.10286e-05
-28.5554 -0.0012275 2.15199e-05
-28.3415 -0.00124612 2.20116e-05
-28.1333 -0.00126465 2.25047e-05
-27.9302 -0.00128313 2.3e-05
-27.7317 -0.00130159 2.34982e-05
-27.5373 -0.00132004 2.4e-05
-27.3468 -0.00133851 2.45059e-05
-27.1598 -0.00135703 2.50163e-05
-26.9761 -0.0013756 2.55319e-05
-26.7954 -0.00139424 2.60528e-05
-26.6174 -0.00141296 2.65797e-05
-26.4421 -0.00143177 2.71127e-05
-26.2693 -0.0014507 2.76523e-05
-26.0988 -0.00146974 2.81989e-05
-25.9304 -0.00148891 2.87526e-05
-25.7641 -0.00150821 2.9314e-05
-25.5998 -0.00152766 2.98832e-05
-25.4373 -0.00154726 3.04606e-05
-25.2766 -0.00156702 3.10465e-05
-25.1175 -0.00158696 3.16411e-05
-24.9601 -0.00160707 3.22449e-05
-24.8041 -0.00162736 3.2858e-05
-24.6496 -0.00164785 3.34809e-05
-24.4966 -0.00166853 3.41137e-05
-24.3448 -0.00168943 3.47569e-05
-24.1944 -0.00171053 3.54107e-05
-24.0451 -0.00173186 3.60754e-05
-23.8971 -0.00175341 3.67514e-05
-23.7502 -0.00177519 3.7439e-05
-23.6044 -0.00179722 3.81384e-05
-23.4597 -0.00181949 3.88502e-05
-23.316 -0.00184202 3.95744e-05
-23.1733 -0.0018648 4.03117e-05
-23.0316 -0.00188786 4.10622e-05
-22.8908 -0.00191119 4.18263e-05
-22.7509 -0.0019348 4.26045e-05
-22.6118 -0.00195871 4.33971e-05
-22.4736 -0.0019829 4.42045e-05
-22.3363 -0.00200741 4.5027e-05
-22.1997 -0.00203222 4.58652e-05
-22.0639 -0.00205735 4.67194e-05
-21.9288 -0.00208281 4.759e-05
-21.7945 -0.0021086 4.84775e-05
-21.6609 -0.00213474 4.93824e-05
-21.528 -0.00216122 5.03051e-05
-21.3958 -0.00218806 5.1246e-05
-21.2642 -0.00221527 5.22058e-05
-21.1332 -0.00224286 5.31848e-05
-21.0029 -0.00227082 5.41837e-05
-20.8732 -0.00229918 5.52029e-05
-20.7441 -0.00232795 5.6243e-05
-20.6156 -0.00235712 5.73046e-05
-20.4876 -0.00238671 5.83882e-05
-20.3602 -0.00241673 5.94945e-05
-20.2333 -0.0024472 6.06241e-05
-20.1069 -0.00247811 6.17776e-05
-19.9811 -0.00250948 6.29557e-05
-19.8557 -0.00254132 6.41591e-05
-19.7309 -0.00257365 6.53885e-05
-19.6065 -0.00260646 6.66445e-05
-19.4826 -0.00263979 6.79281e-05
-19.3592 -0.00267362 6.92398e-05
-19.2362 -0.00270799 7.05806e-05
-19.1137 -0.00274289 7.19512e-05
-18.9916 -0.00277835 7.33526e-05
-18.8699 -0.00281437 7.47855e-05
-18.7487 -0.00285098 7.6251e-05
-18.6278 -0.00288817 7.77498e-05
-18.5074 -0.00292597 7.92832e-05
-18.3873 -0.00296439 8.08519e-05
-18.2676 -0.00300345 8.24572e-05
-18.1483 -0.00304316 8.40999e-05
-18.0294 -0.00308353 8.57814e-05
-17.9108 -0.00312459 8.75026e-05
-17.7926 -0.00316635 8.92649e-05
-17.6748 -0.00320882 9.10695e-05
-17.5572 -0.00325202 9.29176e-05
-17.4401 -0.00329598 9.48105e-05
-17.3232 -0.00334071 9.67498e-05
-17.2067 -0.00338622 9.87367e-05
-17.0905 -0.00343255 0.000100773
-16.9746 -0.0034797 0.000102859
-16.859 -0.00352771 0.000104999
-16.7437 -0.00357658 0.000107192
-16.6288 -0.00362635 0.00010944
-16.5141 -0.00367703 0.000111746
-16.3997 -0.00372866 0.000114112
-16.2856 -0.00378125 0.000116538
-16.1717 -0.00383482 0.000119028
-16.0582 -0.00388942 0.000121583
-15.9449 -0.00394505 0.000124206
-15.8319 -0.00400175 0.000126898
-15.7191 -0.00405955 0.000129662
-15.6066 -0.00411848 0.0001325
-15.4943 -0.00417857 0.000135416
-15.3823 -0.00423984 0.000138411
-15.2705 -0.00430234 0.000141488
-15.159 -0.00436609 0.000144651
-15.0477 -0.00443113 0.000147901
-14.9367 -0.00449749 0.000151243
-14.8258 -0.00456522 0.000154679
-14.7152 -0.00463435 0.000158213
-14.6049 -0.00470491 0.000161848
-14.4947 -0.00477696 0.000165587
-14.3848 -0.00485054 0.000169436
-14.275 -0.00492568 0.000173397
-14.1655 -0.00500244 0.000177474
-14.0562 -0.00508085 0.000181673
-13.9471 -0.00516098 0.000185998
-13.8382 -0.00524287 0.000190452
-13.7294 -0.00532657 0.000195042
-13.6209 -0.00541215 0.000199772
-13.5126 -0.00549965 0.000204648
-13.4044 -0.00558913 0.000209676
-13.2965 -0.00568066 0.00021486
-13.1887 -0.0057743 0.000220208
-13.0811 -0.00587012 0.000225727
-12.9737 -0.00596818 0.000231422
-12.8664 -0.00606855 0.0002373
-12.7593 -0.00617132 0.00024337
-12.6524 -0.00627656 0.00024964
-12.5457 -0.00638435 0.000256116
-12.4391 -0.00649477 0.000262809
-12.3327 -0.00660791 0.000269726
-12.2265 -0.00672386 0.000276878
-12.1204 -0.00684272 0.000284275
-12.0144 -0.00696458 0.000291927
-11.9086 -0.00708955 0.000299844
-11.803 -0.00721773 0.00030804
-11.6975 -0.00734925 0.000316525
-11.5922 -0.0074842 0.000325314
-11.487 -0.00762273 0.000334419
-11.3819 -0.00776495 0.000343855
-11.277 -0.007911 0.000353637
-11.1722 -0.00806102 0.000363781
-11.0676 -0.00821515 0.000374304
-10.9631 -0.00837355 0.000385224
-10.8587 -0.00853638 0.000396559
-10.7545 -0.00870381 0.000408329
-10.6503 -0.008876 0.000420557
-10.5463 -0.00905315 0.000433263
-10.4425 -0.00923545 0.000446472
-10.3387 -0.00942311 0.000460208
-10.2351 -0.00961632 0.000474499
-10.1316 -0.00981533 0.000489373
-10.0282 -0.0100204 0.000504858
-9.92496 -0.0102317 0.000520989
-9.82181 -0.0104495 0.000537797
-9.71877 -0.0106741 0.00055532
-9.61583 -0.0109059 0.000573595
-9.51301 -0.011145 0.000592665
-9.4103 -0.0113918 0.000612571
-9.30769 -0.0116467 0.000633361
-9.20518 -0.01191 0.000655083
-9.10278 -0.0121821 0.000677793
-9.00048 -0.0124634 0.000701545
-8.89828 -0.0127542 0.000726402
-8.79618 -0.0130552 0.000752427
-8.69417 -0.0133666 0.000779691
-8.59226 -0.0136891 0.000808267
-8.49044 -0.0140231 0.000838238
-8.38872 -0.0143692 0.000869689
-8.28708 -0.0147281 0.000902712
-8.18554 -0.0151002 0.000937408
-8.08408 -0.0154864 0.000973886
-7.98271 -0.0158874 0.00101226
-7.88143 -0.0163038 0.00105266
-7.78023 -0.0167365 0.00109521
-7.67911 -0.0171865 0.00114007
-7.57807 -0.0176545 0.00118739
-7.47712 -0.0181416 0.00123736
-7.37624 -0.0186489 0.00129014
-7.27544 -0.0191776 0.00134596
-7.17471 -0.0197287 0.00140503
-7.07406 -0.0203037 0.0014676
-6.97348 -0.0209039 0.00153392
-6.87298 -0.0215309 0.0016043
-6.77254 -0.0221863 0.00167905
-6.67218 -0.0228718 0.00175851
-6.57188 -0.0235893 0.00184307
-6.47166 -0.024341 0.00193316
-6.37149 -0.0251289 0.00202924
-6.2714 -0.0259556 0.00213182
-6.17136 -0.0268236 0.00224148
-6.07139 -0.0277358 0.00235886
-5.97148 -0.0286953 0.00248464
-5.87163 -0.0297053 0.00261964
-5.77184 -0.0307697 0.00276472
-5.67211 -0.0318925 0.00292088
-5.57243 -0.033078 0.00308922
-5.47281 -0.0343311 0.00327102
-5.37325 -0.0356572 0.00346768
-5.27373 -0.0370621 0.00368085
-5.17427 -0.0385524 0.00391235
-5.07487 -0.0401352 0.00416435
-4.97551 -0.0418187 0.00443926
-4.8762 -0.0436116 0.00473997
-4.77694 -0.045524 0.00506977
-4.67772 -0.047567 0.00543261
-4.57855 -0.049753 0.00583308
-4.47943 -0.052096 0.00627674
-4.38035 -0.0546119 0.00677021
-4.28131 -0.0573184 0.00732159
-4.18232 -0.0602354 0.00794076
-4.08336 -0.0633854 0.00864001
-3.98445 -0.0667935 0.00943457
-3.88557 -0.0704876 0.0103437
-3.78673 -0.0744979 0.0113914
-3.68793 -0.0788567 0.0126081
-3.58916 -0.0835966 0.0140311
-3.49043 -0.0887486 0.0157057
-3.39173 -0.094339 0.0176831
-3.29307 -0.100387 0.0200166
-3.19443 -0.106904 0.0227536
-3.09583 -0.113905 0.0259257
-2.99725 -0.121423 0.0295441
-2.89871 -0.129539 0.0336106
-2.80019 -0.138392 0.038146
-2.7017 -0.148179 0.0432265
-2.60323 -0.159134 0.0490083
-2.50479 -0.1715 0.0557369
-2.40638 -0.185523 0.0637491
-2.30798 -0.201441 0.0734841
-2.20961 -0.219484 0.0855073
-2.11126 -0.239854 0.100554
-2.01293 -0.262678 0.119579
-1.91462 -0.287921 0.143819
-1.81632 -0.315234 0.174818
-1.71804 -0.343728 0.214386
-1.61978 -0.371714 0.264379
-1.52154 -0.396556 0.326222
-1.42331 -0.414964 0.400217
-1.32509 -0.424006 0.485123
-1.22689 -0.422602 0.57887
-1.12869 -0.412119 0.680841
-1.03051 -0.394727 0.794598
-0.932337 -0.369574 0.929143
-0.834173 -0.328002 1.09792
-0.736016 -0.247785 1.31517
-0.637867 -0.0861833 1.58657
-0.539723 0.222498 1.88663
-0.441585 0.741025 2.12255
-0.343451 1.44753 2.13142
-0.24532 2.17152 1.79441
-0.147191 2.70602 1.16645
-0.0490634 2.96821 0.399595
0.0490634 2.96821 -0.399595
0.147191 2.70602 -1.16645
0.24532 2.17152 -1.79441
0.343451 1.44753 -2.13142
0.441585 0.741025 -2.12255
0.539723 0.222498 -1.88663
0.637867 -0.0861833 -1.58657
0.736016 -0.247785 -1.31517
0.834173 -0.328002 -1.09792
0.932337 -0.369574 -0.929143
1.03051 -0.394727 -0.794598
1.12869 -0.412119 -0.680841
1.22689 -0.422602 -0.57887
1.32509 -0.424006 -0.485123
1.42331 -0.414964 -0.400217
1.52154 -0.396556 -0.326222
1.61978 -0.371714 -0.264379
1.71804 -0.343728 -0.214386
1.81632 -0.315234 -0.174818
1.91462 -0.287921 -0.143819
2.01293 -0.262678 -0.119579
2.11126 -0.239854 -0.100554
2.20961 -0.219484 -0.0855073
2.30798 -0.201441 -0.0734841
2.40638 -0.185523 -0.0637491
2.50479 -0.1715 -0.0557369
2.60323 -0.159134 -0.0490083
2.7017 -0.148179 -0.0432265
2.80019 -0.138392 -0.038146
2.89871 -0.129539 -0.0336106
2.99725 -0.121423 -0.0295441
3.09583 -0.113905 -0.0259257
3.19443 -0.106904 -0.0227536
3.29307 -0.100387 -0.0200166
3.39173 -0.094339 -0.0176831
3.49043 -0.0887486 -0.0157057
3.58916 -0.0835966 -0.0140311
3.68793 -0.0788567 -0.0126081
3.78673 -0.0744979 -0.0113914
3.88557 -0.0704876 -0.0103437
3.98445 -0.0667935 -0.00943457
4.08336 -0.0633854 -0.00864001
4.18232 -0.0602354 -0.00794076
4.28131 -0.0573184 -0.00732159
4.38035 -0.0546119 -0.00677021
4.47943 -0.052096 -0.00627674
4.57855 -0.049753 -0.00583308
4.67772 -0.047567 -0.00543261
4.77694 -0.045524 -0.00506977
4.8762 -0.0436116 -0.00473997
4.97551 -0.0418187 -0.00443926
5.07487 -0.0401352 -0.00416435
5.17427 -0.0385524 -0.00391235
5.27373 -0.0370621 -0.00368085
5.37325 -0.0356572 -0.00346768
5.47281 -0.0343311 -0.00327102
5.57243 -0.033078 -0.00308922
5.67211 -0.0318925 -0.00292088
5.77184 -0.0307697 -0.00276472
5.87163 -0.0297053 -0.00261964
5.97148 -0.0286953 -0.00248464
6.07139 -0.0277358 -0.00235886
6.17136 -0.0268236 -0.00224148
6.2714 -0.0259556 -0.00213182
6.37149 -0.0251289 -0.00202924
6.47166 -0.024341 -0.00193316
6.57188 -0.0235893 -0.00184307
6.67218 -0.0228718 -0.00175851
6.77254 -0.0221863 -0.00167905
6.87298 -0.0215309 -0.0016043
6.97348 -0.0209039 -0.00153392
7.07406 -0.0203037 -0.0014676
7.17471 -0.0197287 -0.00140503
7.27544 -0.0191776 -0.00134596
7.37624 -0.0186489 -0.00129014
7.47712 -0.0181416 -0.00123736
7.57807 -0.0176545 -0.00118739
7.67911 -0.0171865 -0.00114007
7.78023 -0.0167365 -0.00109521
7.88143 -0.0163038 -0.00105266
7.98271 -0.0158874 -0.00101226
8.08408 -0.0154864 -0.000973886
8.18554 -0.0151002 -0.000937408
8.28708 -0.0147281 -0.000902712
8.38872 -0.0143692 -0.000869689
8.49044 -0.0140231 -0.000838238
8.59226 -0.0136891 -0.000808267
8.69417 -0.0133666 -0.000779691
8.79618 -0.0130552 -0.000752427
8.89828 -0.0127542 -0.000726402
9.00048 -0.0124634 -0.000701545
9.10278 -0.0121821 -0.000677793
9.20518 -0.01191 -0.000655083
9.30769 -0.0116467 -0.000633361
9.4103 -0.0113918 -0.000612571
9.51301 -0.011145 -0.000592665
9.61583 -0.0109059 -0.000573595
9.71877 -0.0106741 -0.00055532
9.82181 -0.0104495 -0.000537797
9.92496 -0.0102317 -0.000520989
10.0282 -0.0100204 -0.000504858
10.1316 -0.00981533 -0.000489373
10.2351 -0.00961632 -0.000474499
10.3387 -0.00942311 -0.000460208
10.4425 -0.00923545 -0.000446472
10.5463 -0.00905315 -0.000433263
10.6503 -0.008876 -0.000420557
10.7545 -0.00870381 -0.000408329
10.8587 -0.00853638 -0.000396559
10.9631 -0.00837355 -0.000385224
11.0676 -0.00821515 -0.000374304
11.1722 -0.00806102 -0.000363781
11.277 -0.007911 -0.000353637
11.3819 -0.00776495 -0.000343855
11.487 -0.00762273 -0.000334419
11.5922 -0.0074842 -0.000325314
11.6975 -0.00734925 -0.000316525
11.803 -0.00721773 -0.00030804
11.9086 -0.00708955 -0.000299844
12.0144 -0.00696458 -0.000291927
12.1204 -0.00684272 -0.000284275
12.2265 -0.00672386 -0.000276878
12.3327 -0.00660791 -0.000269726
12.4391 -0.00649477 -0.000262809
12.5457 -0.00638435 -0.000256116
12.6524 -0.00627656 -0.00024964
12.7593 -0.00617132 -0.00024337
12.8664 -0.00606855 -0.0002373
12.9737 -0.00596818 -0.000231422
13.0811 -0.00587012 -0.000225727
13.1887 -0.0057743 -0.000220208
13.2965 -0.00568066 -0.00021486
13.4044 -0.00558913 -0.000209676
13.5126 -0.00549965 -0.000204648
13.6209 -0.00541215 -0.000199772
13.7294 -0.00532657 -0.000195042
13.8382 -0.00524287 -0.000190452
13.9471 -0.00516098 -0.000185998
14.0562 -0.00508085 -0.000181673
14.1655 -0.00500244 -0.000177474
14.275 -0.00492568 -0.000173397
14.3848 -0.00485054 -0.000169436
14.4947 -0.00477696 -0.000165587
14.6049 -0.00470491 -0.000161848
14.7152 -0.00463435 -0.000158213
14.8258 -0.00456522 -0.000154679
14.9367 -0.00449749 -0.000151243
15.0477 -0.00443113 -0.000147901
15.159 -0.00436609 -0.000144651
15.2705 -0.00430234 -0.000141488
15.3823 -0.00423984 -0.000138411
15.4943 -0.00417857 -0.000135416
15.6066 -0.00411848 -0.0001325
15.7191 -0.00405955 -0.000129662
15.8319 -0.00400175 -0.000126898
15.9449 -0.00394505 -0.000124206
16.0582 -0.00388942 -0.000121583
16.1717 -0.00383482 -0.000119028
16.2856 -0.00378125 -0.000116538
16.3997 -0.00372866 -0.000114112
16.5141 -0.00367703 -0.000111746
16.6288 -0.00362635 -0.00010944
16.7437 -0.00357658 -0.000107192
16.859 -0.00352771 -0.000104999
16.9746 -0.0034797 -0.000102859
17.0905 -0.00343255 -0.000100773
17.2067 -0.00338622 -9.87367e-05
17.3232 -0.00334071 -9.67498e-05
17.4401 -0.00329598 -9.48105e-05
17.5572 -0.00325202 -9.29176e-05
17.6748 -0.00320882 -9.10695e-05
17.7926 -0.00316635 -8.92649e-05
17.9108 -0.00312459 -8.75026e-05
18.0294 -0.00308353 -8.57814e-05
18.1483 -0.00304316 -8.40999e-05
18.2676 -0.00300345 -8.24572e-05
18.3873 -0.00296439 -8.08519e-05
18.5074 -0.00292597 -7.92832e-05
18.6278 -0.00288817 -7.77498e-05
18.7487 -0.00285098 -7.6251e-05
18.8699 -0.00281437 -7.47855e-05
18.9916 -0.00277835 -7.33526e-05
19.1137 -0.00274289 -7.19512e-05
19.2362 -0.00270799 -7.05806e-05
19.3592 -0.00267362 -6.92398e-05
19.4826 -0.00263979 -6.79281e-05
19.6065 -0.00260646 -6.66445e-05
19.7309 -0.00257365 -6.53885e-05
19.8557 -0.00254132 -6.41591e-05
19.9811 -0.00250948 -6.29557e-05
20.1069 -0.00247811 -6.17776e-05
20.2333 -0.0024472 -6.06241e-05
20.3602 -0.00241673 -5.94945e-05
20.4876 -0.00238671 -5.83882e-05
20.6156 -0.00235712 -5.73046e-05
20.7441 -0.00232795 -5.6243e-05
20.8732 -0.00229918 -5.52029e-05
21.0029 -0.00227082 -5.41837e-05
21.1332 -0.00224286 -5.31848e-05
21.2642 -0.00221527 -5.22058e-05
21.3958 -0.00218806 -5.1246e-05
21.528 -0.00216122 -5.03051e-05
21.6609 -0.00213474 -4.93824e-05
21.7945 -0.0021086 -4.84775e-05
21.9288 -0.00208281 -4.759e-05
22.0639 -0.00205735 -4.67194e-05
22.1997 -0.00203222 -4.58652e-05
22.3363 -0.00200741 -4.5027e-05
22.4736 -0.0019829 -4.42045e-05
22.6118 -0.00195871 -4.33971e-05
22.7509 -0.0019348 -4.26045e-05
22.8908 -0.00191119 -4.18263e-05
23.0316 -0.00188786 -4.10622e-05
23.1733 -0.0018648 -4.03117e-05
23.316 -0.00184202 -3.95744e-05
23.4597 -0.00181949 -3.88502e-05
23.6044 -0.00179722 -3.81384e-05
23.7502 -0.00177519 -3.7439e-05
23.8971 -0.00175341 -3.67514e-05
24.0451 -0.00173186 -3.60754e-05
24.1944 -0.00171053 -3.54107e-05
24.3448 -0.00168943 -3.47569e-05
24.4966 -0.00166853 -3.41137e-05
24.6496 -0.00164785 -3.34809e-05
24.8041 -0.00162736 -3.2858e-05
24.9601 -0.00160707 -3.22449e-05
25.1175 -0.00158696 -3.16411e-05
25.2766 -0.00156702 -3.10465e-05
25.4373 -0.00154726 -3.04606e-05
25.5998 -0.00152766 -2.98832e-05
25.7641 -0.00150821 -2.9314e-05
25.9304 -0.00148891 -2.87526e-05
26.0988 -0.00146974 -2.81989e-05
26.2693 -0.0014507 -2.76523e-05
26.4421 -0.00143177 -2.71127e-05
26.6174 -0.00141296 -2.65797e-05
26.7954 -0.00139424 -2.60528e-05
26.9761 -0.0013756 -2.55319e-05
27.1598 -0.00135703 -2.50163e-05
27.3468 -0.00133851 -2.45059e-05
27.5373 -0.00132004 -2.4e-05
27.7317 -0.00130159 -2.34982e-05
27.9302 -0.00128313 -2.3e-05
28.1333 -0.00126465 -2.25047e-05
28.3415 -0.00124612 -2.20116e-05
28.5554 -0.0012275 -2.15199e-05
28.7758 -0.00120876 -2.10286e-05
29.0035 -0.00118984 -2.05366e-05
29.2396 -0.00117068 -2.00423e-05
29.4858 -0.0011512 -1.95438e-05
29.7441 -0.00113128 -1.90384e-05
30.0173 -0.00111075 -1.85225e-05
30.3101 -0.00108938 -1.79903e-05
30.6297 -0.00106675 -1.74323e-05
30.9905 -0.00104204 -1.68297e-05
31.4301 -0.00101307 -1.61326e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1QuantumOneLoop/GAp_FRG.txt <==
-31.4301 -0.00101371 1.6153e-05
-30.9905 -0.00104271 1.68517e-05
-30.6297 -0.00106746 1.74556e-05
-30.3101 -0.00109013 1.80148e-05
-30.0173 -0.00111152 1.85482e-05
-29.7441 -0.00113207 1.90653e-05
-29.4858 -0.00115202 1.95719e-05
-29.2396 -0.00117154 2.00716e-05
-29.0035 -0.00119073 2.05671e-05
-28.7758 -0.00120967 2.10604e-05
-28.5554 -0.00122845 2.15529e-05
-28.3415 -0.00124709 2.20458e-05
-28.1333 -0.00126565 2.25402e-05
-27.9302 -0.00128416 2.30368e-05
-27.7317 -0.00130264 2.35364e-05
-27.5373 -0.00132113 2.40396e-05
-27.3468 -0.00133963 2.45468e-05
-27.1598 -0.00135818 2.50587e-05
-26.9761 -0.00137678 2.55757e-05
-26.7954 -0.00139545 2.60982e-05
-26.6174 -0.0014142 2.66266e-05
-26.4421 -0.00143305 2.71612e-05
-26.2693 -0.00145201 2.77024e-05
-26.0988 -0.00147109 2.82506e-05
-25.9304 -0.00149029 2.88061e-05
-25.7641 -0.00150963 2.93692e-05
-25.5998 -0.00152911 2.99402e-05
-25.4373 -0.00154875 3.05194e-05
-25.2766 -0.00156856 3.11072e-05
-25.1175 -0.00158853 3.17038e-05
-24.9601 -0.00160868 3.23096e-05
-24.8041 -0.00162902 3.29248e-05
-24.6496 -0.00164954 3.35498e-05
-24.4966 -0.00167027 3.41848e-05
-24.3448 -0.00169121 3.48302e-05
-24.1944 -0.00171236 3.54863e-05
-24.0451 -0.00173373 3.61534e-05
-23.8971 -0.00175533 3.68318e-05
-23.7502 -0.00177716 3.75219e-05
-23.6044 -0.00179923 3.8224e-05
-23.4597 -0.00182156 3.89383e-05
-23.316 -0.00184413 3.96654e-05
-23.1733 -0.00186697 4.04054e-05
-23.0316 -0.00189008 4.11589e-05
-22.8908 -0.00191347 4.1926e-05
-22.7509 -0.00193714 4.27073e-05
-22.6118 -0.0019611 4.35031e-05
-22.4736 -0.00198536 4.43138e-05
-22.3363 -0.00200992 4.51398e-05
-22.1997 -0.0020348 4.59814e-05
-22.0639 -0.00205999 4.68392e-05
-21.9288 -0.00208552 4.77136e-05
-21.7945 -0.00211138 4.8605e-05
-21.6609 -0.00213758 4.95138e-05
-21.528 -0.00216413 5.04406e-05
-21.3958 -0.00219105 5.13858e-05
-21.2642 -0.00221833 5.235e-05
-21.1332 -0.00224599 5.33336e-05
-21.0029 -0.00227404 5.43371e-05
-20.8732 -0.00230248 5.53611e-05
-20.7441 -0.00233133 5.64062e-05
-20.6156 -0.00236058 5.7473e-05
-20.4876 -0.00239026 5.85619e-05
-20.3602 -0.00242038 5.96737e-05
-20.2333 -0.00245093 6.0809e-05
-20.1069 -0.00248194 6.19684e-05
-19.9811 -0.00251341 6.31526e-05
-19.8557 -0.00254535 6.43623e-05
-19.7309 -0.00257778 6.55982e-05
-19.6065 -0.0026107 6.6861e-05
-19.4826 -0.00264413 6.81515e-05
-19.3592 -0.00267808 6.94704e-05
-19.2362 -0.00271256 7.08187e-05
-19.1137 -0.00274758 7.2197e-05
-18.9916 -0.00278316 7.36064e-05
-18.8699 -0.00281931 7.50477e-05
-18.7487 -0.00285604 7.65217e-05
-18.6278 -0.00289337 7.80295e-05
-18.5074 -0.00293131 7.95721e-05
-18.3873 -0.00296987 8.11504e-05
-18.2676 -0.00300907 8.27656e-05
-18.1483 -0.00304893 8.44186e-05
-18.0294 -0.00308946 8.61107e-05
-17.9108 -0.00313067 8.78431e-05
-17.7926 -0.00317259 8.96168e-05
-17.6748 -0.00321523 9.14333e-05
-17.5572 -0.00325861 9.32937e-05
-17.4401 -0.00330275 9.51995e-05
-17.3232 -0.00334766 9.71521e-05
-17.2067 -0.00339337 9.91528e-05
-17.0905 -0.00343989 0.000101203
-16.9746 -0.00348724 0.000103305
-16.859 -0.00353546 0.000105459
-16.7437 -0.00358455 0.000107669
-16.6288 -0.00363454 0.000109934
-16.5141 -0.00368545 0.000112257
-16.3997 -0.00373731 0.000114641
-16.2856 -0.00379015 0.000117086
-16.1717 -0.00384398 0.000119596
-16.0582 -0.00389883 0.000122171
-15.9449 -0.00395474 0.000124815
-15.8319 -0.00401172 0.000127529
-15.7191 -0.00406981 0.000130316
-15.6066 -0.00412904 0.000133179
-15.4943 -0.00418943 0.000136119
-15.3823 -0.00425103 0.00013914
-15.2705 -0.00431385 0.000142245
-15.159 -0.00437795 0.000145435
-15.0477 -0.00444334 0.000148715
-14.9367 -0.00451007 0.000152088
-14.8258 -0.00457818 0.000155556
-14.7152 -0.0046477 0.000159123
-14.6049 -0.00471868 0.000162793
-14.4947 -0.00479115 0.000166569
-14.3848 -0.00486517 0.000170456
-14.275 -0.00494076 0.000174457
-14.1655 -0.00501799 0.000178576
-14.0562 -0.0050969 0.000182819
-13.9471 -0.00517753 0.000187189
-13.8382 -0.00525995 0.000191691
-13.7294 -0.0053442 0.000196331
-13.6209 -0.00543034 0.000201113
-13.5126 -0.00551843 0.000206044
-13.4044 -0.00560853 0.000211129
-13.2965 -0.0057007 0.000216374
-13.1887 -0.005795 0.000221785
-13.0811 -0.00589151 0.000227369
-12.9737 -0.00599029 0.000233133
-12.8664 -0.00609141 0.000239085
-12.7593 -0.00619496 0.000245231
-12.6524 -0.00630101 0.00025158
-12.5457 -0.00640964 0.000258141
-12.4391 -0.00652094 0.000264922
-12.3327 -0.00663499 0.000271933
-12.2265 -0.0067519 0.000279183
-12.1204 -0.00687175 0.000286682
-12.0144 -0.00699465 0.000294442
-11.9086 -0.0071207 0.000302474
-11.803 -0.00725002 0.000310789
-11.6975 -0.00738272 0.000319401
-11.5922 -0.00751891 0.000328323
-11.487 -0.00765872 0.000337569
-11.3819 -0.00780229 0.000347154
-11.277 -0.00794975 0.000357092
-11.1722 -0.00810125 0.000367402
-11.0676 -0.00825692 0.0003781
-10.9631 -0.00841694 0.000389204
-10.8587 -0.00858146 0.000400735
-10.7545 -0.00875066 0.000412713
-10.6503 -0.00892472 0.000425159
-10.5463 -0.00910382 0.000438098
-10.4425 -0.00928817 0.000451553
-10.3387 -0.00947798 0.00046555
-10.2351 -0.00967345 0.000480118
-10.1316 -0.00987483 0.000495285
-10.0282 -0.0100824 0.000511083
-9.92496 -0.0102963 0.000527545
-9.82181 -0.0105169 0.000544707
-9.71877 -0.0107444 0.000562605
-9.61583 -0.0109792 0.00058128
-9.51301 -0.0112215 0.000600775
-9.4103 -0.0114718 0.000621135
-9.30769 -0.0117303 0.00064241
-9.20518 -0.0119974 0.00066465
-9.10278 -0.0122734 0.000687912
-9.00048 -0.0125589 0.000712255
-8.89828 -0.0128543 0.000737743
-8.79618 -0.01316 0.000764445
-8.69417 -0.0134764 0.000792434
-8.59226 -0.0138042 0.000821788
-8.49044 -0.0141438 0.000852593
-8.38872 -0.0144959 0.000884939
-8.28708 -0.0148611 0.000918926
-8.18554 -0.01524 0.000954657
-8.08408 -0.0156334 0.00099225
-7.98271 -0.0160419 0.00103183
-7.88143 -0.0164665 0.00107352
-7.78023 -0.0169078 0.00111747
-7.67911 -0.017367 0.00116385
-7.57807 -0.0178449 0.00121281
-7.47712 -0.0183425 0.00126455
-7.37624 -0.0188611 0.00131926
-7.27544 -0.0194017 0.00137716
-7.17471 -0.0199657 0.0014385
-7.07406 -0.0205545 0.00150353
-6.97348 -0.0211695 0.00157254
-6.87298 -0.0218124 0.00164585
-6.77254 -0.0224849 0.0017238
-6.67218 -0.0231888 0.00180676
-6.57188 -0.0239262 0.00189515
-6.47166 -0.0246993 0.00198945
-6.37149 -0.0255103 0.00209014
-6.2714 -0.026362 0.0021978
-6.17136 -0.0272571 0.00231306
-6.07139 -0.0281986 0.00243661
-5.97148 -0.0291899 0.00256922
-5.87163 -0.0302345 0.00271178
-5.77184 -0.0313366 0.00286526
-5.67211 -0.0325003 0.00303077
-5.57243 -0.0337306 0.00320954
-5.47281 -0.0350327 0.00340299
-5.37325 -0.0364123 0.00361274
-5.27373 -0.037876 0.00384062
-5.17427 -0.0394308 0.00408874
-5.07487 -0.0410846 0.00435957
-4.97551 -0.0428462 0.00465593
-4.8762 -0.0447253 0.00498117
-4.77694 -0.0467327 0.00533918
-4.67772 -0.0488807 0.0057346
-4.57855 -0.0511827 0.00617294
-4.47943 -0.0536537 0.0066608
-4.38035 -0.0563104 0.00720608
-4.28131 -0.0591711 0.00781828
-4.18232 -0.0622559 0.00850869
-4.08336 -0.0655864 0.0092906
-3.98445 -0.0691856 0.010179
-3.88557 -0.0730781 0.01119
-3.78673 -0.0772907 0.0123393
-3.68793 -0.0818548 0.013641
-3.58916 -0.0868118 0.0151072
-3.49043 -0.0922176 0.0167517
-3.39173 -0.0981466 0.0185962
-3.29307 -0.104691 0.0206771
-3.19443 -0.11196 0.0230509
-3.09583 -0.120076 0.0257959
-2.99725 -0.129178 0.0290143
-2.89871 -0.139428 0.0328357
-2.80019 -0.151017 0.0374259
-2.7017 -0.164175 0.0430005
-2.60323 -0.179181 0.0498463
-2.50479 -0.196375 0.0583537
-2.40638 -0.216171 0.0690634
-2.30798 -0.239064 0.0827402
-2.20961 -0.265632 0.100484
-2.11126 -0.296505 0.123905
-2.01293 -0.332278 0.155395
-1.91462 -0.373262 0.198551
-1.81632 -0.418873 0.258775
-1.71804 -0.466232 0.343988
-1.61978 -0.507191 0.464855
-1.52154 -0.522995 0.632443
-1.42331 -0.478353 0.848428
-1.32509 -0.325826 1.08353
-1.22689 -0.0412584 1.25905
-1.12869 0.32018 1.28107
-1.03051 0.636089 1.13305
-0.932337 0.824329 0.898045
-0.834173 0.893897 0.668041
-0.736016 0.893371 0.484025
-0.637867 0.86287 0.34843
-0.539723 0.824583 0.250566
-0.441585 0.788577 0.179057
-0.343451 0.758769 0.125128
-0.24532 0.736377 0.0825704
-0.147191 0.721576 0.0470236
-0.0490634 0.714235 0.0152736
0.0490634 0.714235 -0.0152736
0.147191 0.721576 -0.0470236
0.24532 0.736377 -0.0825704
0.343451 0.758769 -0.125128
0.441585 0.788577 -0.179057
0.539723 0.824583 -0.250566
0.637867 0.86287 -0.34843
0.736016 0.893371 -0.484025
0.834173 0.893897 -0.668041
0.932337 0.824329 -0.898045
1.03051 0.636089 -1.13305
1.12869 0.32018 -1.28107
1.22689 -0.0412584 -1.25905
1.32509 -0.325826 -1.08353
1.42331 -0.478353 -0.848428
1.52154 -0.522995 -0.632443
1.61978 -0.507191 -0.464855
1.71804 -0.466232 -0.343988
1.81632 -0.418873 -0.258775
1.91462 -0.373262 -0.198551
2.01293 -0.332278 -0.155395
2.11126 -0.296505 -0.123905
2.20961 -0.265632 -0.100484
2.30798 -0.239064 -0.0827402
2.40638 -0.216171 -0.0690634
2.50479 -0.196375 -0.0583537
2.60323 -0.179181 -0.0498463
2.7017 -0.164175 -0.0430005
2.80019 -0.151017 -0.0374259
2.89871 -0.139428 -0.0328357
2.99725 -0.129178 -0.0290143
3.09583 -0.120076 -0.0257959
3.19443 -0.11196 -0.0230509
3.29307 -0.104691 -0.0206771
3.39173 -0.0981466 -0.0185962
3.49043 -0.0922176 -0.0167517
3.58916 -0.0868118 -0.0151072
3.68793 -0.0818548 -0.013641
3.78673 -0.0772907 -0.0123393
3.88557 -0.0730781 -0.01119
3.98445 -0.0691856 -0.010179
4.08336 -0.0655864 -0.0092906
4.18232 -0.0622559 -0.00850869
4.28131 -0.0591711 -0.00781828
4.38035 -0.0563104 -0.00720608
4.47943 -0.0536537 -0.0066608
4.57855 -0.0511827 -0.00617294
4.67772 -0.0488807 -0.0057346
4.77694 -0.0467327 -0.00533918
4.8762 -0.0447253 -0.00498117
4.97551 -0.0428462 -0.00465593
5.07487 -0.0410846 -0.00435957
5.17427 -0.0394308 -0.00408874
5.27373 -0.037876 -0.00384062
5.37325 -0.0364123 -0.00361274
5.47281 -0.0350327 -0.00340299
5.57243 -0.0337306 -0.00320954
5.67211 -0.0325003 -0.00303077
5.77184 -0.0313366 -0.00286526
5.87163 -0.0302345 -0.00271178
5.97148 -0.0291899 -0.00256922
6.07139 -0.0281986 -0.00243661
6.17136 -0.0272571 -0.00231306
6.2714 -0.026362 -0.0021978
6.37149 -0.0255103 -0.00209014
6.47166 -0.0246993 -0.00198945
6.57188 -0.0239262 -0.00189515
6.67218 -0.0231888 -0.00180676
6.77254 -0.0224849 -0.0017238
6.87298 -0.0218124 -0.00164585
6.97348 -0.0211695 -0.00157254
7.07406 -0.0205545 -0.00150353
7.17471 -0.0199657 -0.0014385
7.27544 -0.0194017 -0.00137716
7.37624 -0.0188611 -0.00131926
7.47712 -0.0183425 -0.00126455
7.57807 -0.0178449 -0.00121281
7.67911 -0.017367 -0.00116385
7.78023 -0.0169078 -0.00111747
7.88143 -0.0164665 -0.00107352
7.98271 -0.0160419 -0.00103183
8.08408 -0.0156334 -0.00099225
8.18554 -0.01524 -0.000954657
8.28708 -0.0148611 -0.000918926
8.38872 -0.0144959 -0.000884939
8.49044 -0.0141438 -0.000852593
8.59226 -0.0138042 -0.000821788
8.69417 -0.0134764 -0.000792434
8.79618 -0.01316 -0.000764445
8.89828 -0.0128543 -0.000737743
9.00048 -0.0125589 -0.000712255
9.10278 -0.0122734 -0.000687912
9.20518 -0.0119974 -0.00066465
9.30769 -0.0117303 -0.00064241
9.4103 -0.0114718 -0.000621135
9.51301 -0.0112215 -0.000600775
9.61583 -0.0109792 -0.00058128
9.71877 -0.0107444 -0.000562605
9.82181 -0.0105169 -0.000544707
9.92496 -0.0102963 -0.000527545
10.0282 -0.0100824 -0.000511083
10.1316 -0.00987483 -0.000495285
10.2351 -0.00967345 -0.000480118
10.3387 -0.00947798 -0.00046555
10.4425 -0.00928817 -0.000451553
10.5463 -0.00910382 -0.000438098
10.6503 -0.00892472 -0.000425159
10.7545 -0.00875066 -0.000412713
10.8587 -0.00858146 -0.000400735
10.9631 -0.00841694 -0.000389204
11.0676 -0.00825692 -0.0003781
11.1722 -0.00810125 -0.000367402
11.277 -0.00794975 -0.000357092
11.3819 -0.00780229 -0.000347154
11.487 -0.00765872 -0.000337569
11.5922 -0.00751891 -0.000328323
11.6975 -0.00738272 -0.000319401
11.803 -0.00725002 -0.000310789
11.9086 -0.0071207 -0.000302474
12.0144 -0.00699465 -0.000294442
12.1204 -0.00687175 -0.000286682
12.2265 -0.0067519 -0.000279183
12.3327 -0.00663499 -0.000271933
12.4391 -0.00652094 -0.000264922
12.5457 -0.00640964 -0.000258141
12.6524 -0.00630101 -0.00025158
12.7593 -0.00619496 -0.000245231
12.8664 -0.00609141 -0.000239085
12.9737 -0.00599029 -0.000233133
13.0811 -0.00589151 -0.000227369
13.1887 -0.005795 -0.000221785
13.2965 -0.0057007 -0.000216374
13.4044 -0.00560853 -0.000211129
13.5126 -0.00551843 -0.000206044
13.6209 -0.00543034 -0.000201113
13.7294 -0.0053442 -0.000196331
13.8382 -0.00525995 -0.000191691
13.9471 -0.00517753 -0.000187189
14.0562 -0.0050969 -0.000182819
14.1655 -0.00501799 -0.000178576
14.275 -0.00494076 -0.000174457
14.3848 -0.00486517 -0.000170456
14.4947 -0.00479115 -0.000166569
14.6049 -0.00471868 -0.000162793
14.7152 -0.0046477 -0.000159123
14.8258 -0.00457818 -0.000155556
14.9367 -0.00451007 -0.000152088
15.0477 -0.00444334 -0.000148715
15.159 -0.00437795 -0.000145435
15.2705 -0.00431385 -0.000142245
15.3823 -0.00425103 -0.00013914
15.4943 -0.00418943 -0.000136119
15.6066 -0.00412904 -0.000133179
15.7191 -0.00406981 -0.000130316
15.8319 -0.00401172 -0.000127529
15.9449 -0.00395474 -0.000124815
16.0582 -0.00389883 -0.000122171
16.1717 -0.00384398 -0.000119596
16.2856 -0.00379015 -0.000117086
16.3997 -0.00373731 -0.000114641
16.5141 -0.00368545 -0.000112257
16.6288 -0.00363454 -0.000109934
16.7437 -0.00358455 -0.000107669
16.859 -0.00353546 -0.000105459
16.9746 -0.00348724 -0.000103305
17.0905 -0.00343989 -0.000101203
17.2067 -0.00339337 -9.91528e-05
17.3232 -0.00334766 -9.71521e-05
17.4401 -0.00330275 -9.51995e-05
17.5572 -0.00325861 -9.32937e-05
17.6748 -0.00321523 -9.14333e-05
17.7926 -0.00317259 -8.96168e-05
17.9108 -0.00313067 -8.78431e-05
18.0294 -0.00308946 -8.61107e-05
18.1483 -0.00304893 -8.44186e-05
18.2676 -0.00300907 -8.27656e-05
18.3873 -0.00296987 -8.11504e-05
18.5074 -0.00293131 -7.95721e-05
18.6278 -0.00289337 -7.80295e-05
18.7487 -0.00285604 -7.65217e-05
18.8699 -0.00281931 -7.50477e-05
18.9916 -0.00278316 -7.36064e-05
19.1137 -0.00274758 -7.2197e-05
19.2362 -0.00271256 -7.08187e-05
19.3592 -0.00267808 -6.94704e-05
19.4826 -0.00264413 -6.81515e-05
19.6065 -0.0026107 -6.6861e-05
19.7309 -0.00257778 -6.55982e-05
19.8557 -0.00254535 -6.43623e-05
19.9811 -0.00251341 -6.31526e-05
20.1069 -0.00248194 -6.19684e-05
20.2333 -0.00245093 -6.0809e-05
20.3602 -0.00242038 -5.96737e-05
20.4876 -0.00239026 -5.85619e-05
20.6156 -0.00236058 -5.7473e-05
20.7441 -0.00233133 -5.64062e-05
20.8732 -0.00230248 -5.53611e-05
21.0029 -0.00227404 -5.43371e-05
21.1332 -0.00224599 -5.33336e-05
21.2642 -0.00221833 -5.235e-05
21.3958 -0.00219105 -5.13858e-05
21.528 -0.00216413 -5.04406e-05
21.6609 -0.00213758 -4.95138e-05
21.7945 -0.00211138 -4.8605e-05
21.9288 -0.00208552 -4.77136e-05
22.0639 -0.00205999 -4.68392e-05
22.1997 -0.0020348 -4.59814e-05
22.3363 -0.00200992 -4.51398e-05
22.4736 -0.00198536 -4.43138e-05
22.6118 -0.0019611 -4.35031e-05
22.7509 -0.00193714 -4.27073e-05
22.8908 -0.00191347 -4.1926e-05
23.0316 -0.00189008 -4.11589e-05
23.1733 -0.00186697 -4.04054e-05
23.316 -0.00184413 -3.96654e-05
23.4597 -0.00182156 -3.89383e-05
23.6044 -0.00179923 -3.8224e-05
23.7502 -0.00177716 -3.75219e-05
23.8971 -0.00175533 -3.68318e-05
24.0451 -0.00173373 -3.61534e-05
24.1944 -0.00171236 -3.54863e-05
24.3448 -0.00169121 -3.48302e-05
24.4966 -0.00167027 -3.41848e-05
24.6496 -0.00164954 -3.35498e-05
24.8041 -0.00162902 -3.29248e-05
24.9601 -0.00160868 -3.23096e-05
25.1175 -0.00158853 -3.17038e-05
25.2766 -0.00156856 -3.11072e-05
25.4373 -0.00154875 -3.05194e-05
25.5998 -0.00152911 -2.99402e-05
25.7641 -0.00150963 -2.93692e-05
25.9304 -0.00149029 -2.88061e-05
26.0988 -0.00147109 -2.82506e-05
26.2693 -0.00145201 -2.77024e-05
26.4421 -0.00143305 -2.71612e-05
26.6174 -0.0014142 -2.66266e-05
26.7954 -0.00139545 -2.60982e-05
26.9761 -0.00137678 -2.55757e-05
27.1598 -0.00135818 -2.50587e-05
27.3468 -0.00133963 -2.45468e-05
27.5373 -0.00132113 -2.40396e-05
27.7317 -0.00130264 -2.35364e-05
27.9302 -0.00128416 -2.30368e-05
28.1333 -0.00126565 -2.25402e-05
28.3415 -0.00124709 -2.20458e-05
28.5554 -0.00122845 -2.15529e-05
28.7758 -0.00120967 -2.10604e-05
29.0035 -0.00119073 -2.05671e-05
29.2396 -0.00117154 -2.00716e-05
29.4858 -0.00115202 -1.95719e-05
29.7441 -0.00113207 -1.90653e-05
30.0173 -0.00111152 -1.85482e-05
30.3101 -0.00109013 -1.80148e-05
30.6297 -0.00106746 -1.74556e-05
30.9905 -0.00104271 -1.68517e-05
31.4301 -0.00101371 -1.6153e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1QuantumOneLoop/GAp_OneLoopFRG.txt <==
-31.4301 -0.00101408 1.61648e-05
-30.9905 -0.00104311 1.68644e-05
-30.6297 -0.00106787 1.7469e-05
-30.3101 -0.00109056 1.8029e-05
-30.0173 -0.00111197 1.85631e-05
-29.7441 -0.00113254 1.90809e-05
-29.4858 -0.0011525 1.95882e-05
-29.2396 -0.00117203 2.00886e-05
-29.0035 -0.00119124 2.05848e-05
-28.7758 -0.0012102 2.10788e-05
-28.5554 -0.00122899 2.1572e-05
-28.3415 -0.00124765 2.20657e-05
-28.1333 -0.00126623 2.25608e-05
-27.9302 -0.00128476 2.30582e-05
-27.7317 -0.00130326 2.35585e-05
-27.5373 -0.00132176 2.40625e-05
-27.3468 -0.00134028 2.45706e-05
-27.1598 -0.00135884 2.50833e-05
-26.9761 -0.00137746 2.56011e-05
-26.7954 -0.00139615 2.61245e-05
-26.6174 -0.00141493 2.66537e-05
-26.4421 -0.0014338 2.71893e-05
-26.2693 -0.00145277 2.77314e-05
-26.0988 -0.00147187 2.82806e-05
-25.9304 -0.00149109 2.8837e-05
-25.7641 -0.00151045 2.94011e-05
-25.5998 -0.00152996 2.99732e-05
-25.4373 -0.00154962 3.05535e-05
-25.2766 -0.00156945 3.11424e-05
-25.1175 -0.00158944 3.17401e-05
-24.9601 -0.00160961 3.2347e-05
-24.8041 -0.00162997 3.29634e-05
-24.6496 -0.00165053 3.35896e-05
-24.4966 -0.00167128 3.42259e-05
-24.3448 -0.00169224 3.48726e-05
-24.1944 -0.00171342 3.55301e-05
-24.0451 -0.00173481 3.61986e-05
-23.8971 -0.00175644 3.68784e-05
-23.7502 -0.0017783 3.75699e-05
-23.6044 -0.0018004 3.82735e-05
-23.4597 -0.00182275 3.89894e-05
-23.316 -0.00184536 3.97181e-05
-23.1733 -0.00186823 4.04598e-05
-23.0316 -0.00189137 4.12149e-05
-22.8908 -0.00191479 4.19838e-05
-22.7509 -0.00193849 4.27669e-05
-22.6118 -0.00196249 4.35645e-05
-22.4736 -0.00198678 4.43771e-05
-22.3363 -0.00201138 4.52051e-05
-22.1997 -0.00203629 4.60488e-05
-22.0639 -0.00206152 4.69087e-05
-21.9288 -0.00208708 4.77852e-05
-21.7945 -0.00211298 4.86788e-05
-21.6609 -0.00213923 4.959e-05
-21.528 -0.00216582 5.05191e-05
-21.3958 -0.00219278 5.14668e-05
-21.2642 -0.00222011 5.24335e-05
-21.1332 -0.00224781 5.34197e-05
-21.0029 -0.0022759 5.44259e-05
-20.8732 -0.00230439 5.54528e-05
-20.7441 -0.00233328 5.65007e-05
-20.6156 -0.00236259 5.75705e-05
-20.4876 -0.00239232 5.86625e-05
-20.3602 -0.00242249 5.97775e-05
-20.2333 -0.00245309 6.09161e-05
-20.1069 -0.00248416 6.20789e-05
-19.9811 -0.00251568 6.32666e-05
-19.8557 -0.00254768 6.448e-05
-19.7309 -0.00258017 6.57196e-05
-19.6065 -0.00261315 6.69863e-05
-19.4826 -0.00264665 6.82809e-05
-19.3592 -0.00268066 6.9604e-05
-19.2362 -0.00271521 7.09566e-05
-19.1137 -0.0027503 7.23394e-05
-18.9916 -0.00278595 7.37534e-05
-18.8699 -0.00282217 7.51995e-05
-18.7487 -0.00285898 7.66785e-05
-18.6278 -0.00289638 7.81915e-05
-18.5074 -0.0029344 7.97394e-05
-18.3873 -0.00297304 8.13232e-05
-18.2676 -0.00301233 8.29441e-05
-18.1483 -0.00305227 8.46031e-05
-18.0294 -0.00309289 8.63014e-05
-17.9108 -0.0031342 8.80401e-05
-17.7926 -0.00317621 8.98205e-05
-17.6748 -0.00321895 9.16438e-05
-17.5572 -0.00326243 9.35114e-05
-17.4401 -0.00330667 9.54246e-05
-17.3232 -0.00335169 9.73849e-05
-17.2067 -0.0033975 9.93936e-05
-17.0905 -0.00344414 0.000101452
-16.9746 -0.00349161 0.000103563
-16.859 -0.00353994 0.000105726
-16.7437 -0.00358916 0.000107945
-16.6288 -0.00363928 0.00011022
-16.5141 -0.00369033 0.000112553
-16.3997 -0.00374233 0.000114947
-16.2856 -0.0037953 0.000117403
-16.1717 -0.00384928 0.000119924
-16.0582 -0.00390428 0.000122511
-15.9449 -0.00396035 0.000125167
-15.8319 -0.00401749 0.000127894
-15.7191 -0.00407575 0.000130695
-15.6066 -0.00413515 0.000133571
-15.4943 -0.00419572 0.000136526
-15.3823 -0.0042575 0.000139562
-15.2705 -0.00432052 0.000142682
-15.159 -0.00438481 0.000145889
-15.0477 -0.00445041 0.000149186
-14.9367 -0.00451736 0.000152577
-14.8258 -0.00458568 0.000156063
-14.7152 -0.00465543 0.00015965
-14.6049 -0.00472665 0.00016334
-14.4947 -0.00479937 0.000167137
-14.3848 -0.00487363 0.000171046
-14.275 -0.00494949 0.00017507
-14.1655 -0.00502699 0.000179213
-14.0562 -0.00510618 0.000183481
-13.9471 -0.00518711 0.000187877
-13.8382 -0.00526984 0.000192407
-13.7294 -0.0053544 0.000197076
-13.6209 -0.00544087 0.000201888
-13.5126 -0.00552931 0.000206851
-13.4044 -0.00561976 0.000211968
-13.2965 -0.0057123 0.000217248
-13.1887 -0.00580698 0.000222695
-13.0811 -0.00590389 0.000228318
-12.9737 -0.00600308 0.000234122
-12.8664 -0.00610464 0.000240115
-12.7593 -0.00620863 0.000246305
-12.6524 -0.00631515 0.000252701
-12.5457 -0.00642427 0.00025931
-12.4391 -0.00653607 0.000266142
-12.3327 -0.00665066 0.000273206
-12.2265 -0.00676811 0.000280512
-12.1204 -0.00688854 0.000288071
-12.0144 -0.00701204 0.000295893
-11.9086 -0.00713872 0.00030399
-11.803 -0.00726869 0.000312375
-11.6975 -0.00740206 0.00032106
-11.5922 -0.00753897 0.000330058
-11.487 -0.00767953 0.000339385
-11.3819 -0.00782388 0.000349054
-11.277 -0.00797215 0.000359083
-11.1722 -0.00812449 0.000369487
-11.0676 -0.00828106 0.000380286
-10.9631 -0.00844201 0.000391496
-10.8587 -0.00860751 0.000403139
-10.7545 -0.00877773 0.000415235
-10.6503 -0.00895286 0.000427807
-10.5463 -0.00913309 0.000440878
-10.4425 -0.00931862 0.000454474
-10.3387 -0.00950966 0.00046862
-10.2351 -0.00970643 0.000483346
-10.1316 -0.00990918 0.000498681
-10.0282 -0.0101181 0.000514657
-9.92496 -0.0103336 0.000531308
-9.82181 -0.0105557 0.00054867
-9.71877 -0.010785 0.000566782
-9.61583 -0.0110215 0.000585684
-9.51301 -0.0112657 0.000605421
-9.4103 -0.0115179 0.000626039
-9.30769 -0.0117784 0.000647587
-9.20518 -0.0120477 0.00067012
-9.10278 -0.0123261 0.000693694
-9.00048 -0.012614 0.000718371
-8.89828 -0.0129119 0.000744215
-8.79618 -0.0132203 0.000771298
-8.69417 -0.0135396 0.000799694
-8.59226 -0.0138704 0.000829484
-8.49044 -0.0142133 0.000860755
-8.38872 -0.0145688 0.000893602
-8.28708 -0.0149376 0.000928126
-8.18554 -0.0153204 0.000964434
-8.08408 -0.0157178 0.00100265
-7.98271 -0.0161307 0.00104289
-7.88143 -0.0165598 0.00108529
-7.78023 -0.0170061 0.00113002
-7.67911 -0.0174705 0.00117722
-7.57807 -0.0179539 0.00122708
-7.47712 -0.0184575 0.00127978
-7.37624 -0.0189824 0.00133553
-7.27544 -0.0195299 0.00139456
-7.17471 -0.0201011 0.00145711
-7.07406 -0.0206977 0.00152345
-6.97348 -0.021321 0.00159388
-6.87298 -0.0219728 0.00166872
-6.77254 -0.0226549 0.00174833
-6.67218 -0.0233691 0.00183309
-6.57188 -0.0241175 0.00192344
-6.47166 -0.0249024 0.00201984
-6.37149 -0.0257263 0.00212282
-6.2714 -0.0265917 0.00223295
-6.17136 -0.0275017 0.00235089
-6.07139 -0.0284592 0.00247733
-5.97148 -0.0294679 0.00261307
-5.87163 -0.0305313 0.002759
-5.77184 -0.0316536 0.0029161
-5.67211 -0.0328394 0.00308548
-5.57243 -0.0340936 0.00326838
-5.47281 -0.0354216 0.00346621
-5.37325 -0.0368294 0.00368055
-5.27373 -0.0383238 0.00391318
-5.17427 -0.039912 0.00416614
-5.07487 -0.0416023 0.00444173
-4.97551 -0.0434038 0.00474262
-4.8762 -0.0453267 0.00507181
-4.77694 -0.0473823 0.00543281
-4.67772 -0.0495835 0.00582963
-4.57855 -0.0519446 0.00626693
-4.47943 -0.0544819 0.00675014
-4.38035 -0.0572138 0.00728562
-4.28131 -0.0601613 0.00788079
-4.18232 -0.0633482 0.00854447
-4.08336 -0.0668019 0.00928709
-3.98445 -0.070554 0.0101211
-3.88557 -0.0746407 0.0110614
-3.78673 -0.0791045 0.0121262
-3.68793 -0.0839944 0.0133373
-3.58916 -0.0893683 0.0147217
-3.49043 -0.0952944 0.0163128
-3.39173 -0.101854 0.018152
-3.29307 -0.109142 0.0202916
-3.19443 -0.117277 0.0227981
-3.09583 -0.126398 0.0257571
-2.99725 -0.136677 0.0292801
-2.89871 -0.148326 0.0335144
-2.80019 -0.161605 0.0386576
-2.7017 -0.176844 0.0449793
-2.60323 -0.194456 0.0528544
-2.50479 -0.214966 0.0628157
-2.40638 -0.239046 0.0756375
-2.30798 -0.267553 0.0924766
-2.20961 -0.301565 0.115112
-2.11126 -0.342392 0.14637
-2.01293 -0.391445 0.190896
-1.91462 -0.449652 0.256576
-1.81632 -0.515441 0.357068
-1.71804 -0.578236 0.515472
-1.61978 -0.599681 0.764075
-1.52154 -0.476907 1.10946
-1.42331 -0.0743219 1.40123
-1.32509 0.471096 1.34423
-1.22689 0.792248 1.0066
-1.12869 0.861993 0.681212
-1.03051 0.824552 0.458752
-0.932337 0.761589 0.317328
-0.834173 0.70085 0.226212
-0.736016 0.649361 0.165224
-0.637867 0.607712 0.122579
-0.539723 0.574819 0.0914222
-0.441585 0.549375 0.0676484
-0.343451 0.530259 0.0486919
-0.24532 0.516614 0.0328691
-0.147191 0.507834 0.0190065
-0.0490634 0.503536 0.00622093
0.0490634 0.503536 -0.00622093
0.147191 0.507834 -0.0190065
0.24532 0.516614 -0.0328691
0.343451 0.530259 -0.0486919
0.441585 0.549375 -0.0676484
0.539723 0.574819 -0.0914222
0.637867 0.607712 -0.122579
0.736016 0.649361 -0.165224
0.834173 0.70085 -0.226212
0.932337 0.761589 -0.317328
1.03051 0.824552 -0.458752
1.12869 0.861993 -0.681212
1.22689 0.792248 -1.0066
1.32509 0.471096 -1.34423
1.42331 -0.0743219 -1.40123
1.52154 -0.476907 -1.10946
1.61978 -0.599681 -0.764075
1.71804 -0.578236 -0.515472
1.81632 -0.515441 -0.357068
1.91462 -0.449652 -0.256576
2.01293 -0.391445 -0.190896
2.11126 -0.342392 -0.14637
2.20961 -0.301565 -0.115112
2.30798 -0.267553 -0.0924766
2.40638 -0.239046 -0.0756375
2.50479 -0.214966 -0.0628157
2.60323 -0.194456 -0.0528544
2.7017 -0.176844 -0.0449793
2.80019 -0.161605 -0.0386576
2.89871 -0.148326 -0.0335144
2.99725 -0.136677 -0.0292801
3.09583 -0.126398 -0.0257571
3.19443 -0.117277 -0.0227981
3.29307 -0.109142 -0.0202916
3.39173 -0.101854 -0.018152
3.49043 -0.0952944 -0.0163128
3.58916 -0.0893683 -0.0147217
3.68793 -0.0839944 -0.0133373
3.78673 -0.0791045 -0.0121262
3.88557 -0.0746407 -0.0110614
3.98445 -0.070554 -0.0101211
4.08336 -0.0668019 -0.00928709
4.18232 -0.0633482 -0.00854447
4.28131 -0.0601613 -0.00788079
4.38035 -0.0572138 -0.00728562
4.47943 -0.0544819 -0.00675014
4.57855 -0.0519446 -0.00626693
4.67772 -0.0495835 -0.00582963
4.77694 -0.0473823 -0.00543281
4.8762 -0.0453267 -0.00507181
4.97551 -0.0434038 -0.00474262
5.07487 -0.0416023 -0.00444173
5.17427 -0.039912 -0.00416614
5.27373 -0.0383238 -0.00391318
5.37325 -0.0368294 -0.00368055
5.47281 -0.0354216 -0.00346621
5.57243 -0.0340936 -0.00326838
5.67211 -0.0328394 -0.00308548
5.77184 -0.0316536 -0.0029161
5.87163 -0.0305313 -0.002759
5.97148 -0.0294679 -0.00261307
6.07139 -0.0284592 -0.00247733
6.17136 -0.0275017 -0.00235089
6.2714 -0.0265917 -0.00223295
6.37149 -0.0257263 -0.00212282
6.47166 -0.0249024 -0.00201984
6.57188 -0.0241175 -0.00192344
6.67218 -0.0233691 -0.00183309
6.77254 -0.0226549 -0.00174833
6.87298 -0.0219728 -0.00166872
6.97348 -0.021321 -0.00159388
7.07406 -0.0206977 -0.00152345
7.17471 -0.0201011 -0.00145711
7.27544 -0.0195299 -0.00139456
7.37624 -0.0189824 -0.00133553
7.47712 -0.0184575 -0.00127978
7.57807 -0.0179539 -0.00122708
7.67911 -0.0174705 -0.00117722
7.78023 -0.0170061 -0.00113002
7.88143 -0.0165598 -0.00108529
7.98271 -0.0161307 -0.00104289
8.08408 -0.0157178 -0.00100265
8.18554 -0.0153204 -0.000964434
8.28708 -0.0149376 -0.000928126
8.38872 -0.0145688 -0.000893602
8.49044 -0.0142133 -0.000860755
8.59226 -0.0138704 -0.000829484
8.69417 -0.0135396 -0.000799694
8.79618 -0.0132203 -0.000771298
8.89828 -0.0129119 -0.000744215
9.00048 -0.012614 -0.000718371
9.10278 -0.0123261 -0.000693694
9.20518 -0.0120477 -0.00067012
9.30769 -0.0117784 -0.000647587
9.4103 -0.0115179 -0.000626039
9.51301 -0.0112657 -0.000605421
9.61583 -0.0110215 -0.000585684
9.71877 -0.010785 -0.000566782
9.82181 -0.0105557 -0.00054867
9.92496 -0.0103336 -0.000531308
10.0282 -0.0101181 -0.000514657
10.1316 -0.00990918 -0.000498681
10.2351 -0.00970643 -0.000483346
10.3387 -0.00950966 -0.00046862
10.4425 -0.00931862 -0.000454474
10.5463 -0.00913309 -0.000440878
10.6503 -0.00895286 -0.000427807
10.7545 -0.00877773 -0.000415235
10.8587 -0.00860751 -0.000403139
10.9631 -0.00844201 -0.000391496
11.0676 -0.00828106 -0.000380286
11.1722 -0.00812449 -0.000369487
11.277 -0.00797215 -0.000359083
11.3819 -0.00782388 -0.000349054
11.487 -0.00767953 -0.000339385
11.5922 -0.00753897 -0.000330058
11.6975 -0.00740206 -0.00032106
11.803 -0.00726869 -0.000312375
11.9086 -0.00713872 -0.00030399
12.0144 -0.00701204 -0.000295893
12.1204 -0.00688854 -0.000288071
12.2265 -0.00676811 -0.000280512
12.3327 -0.00665066 -0.000273206
12.4391 -0.00653607 -0.000266142
12.5457 -0.00642427 -0.00025931
12.6524 -0.00631515 -0.000252701
12.7593 -0.00620863 -0.000246305
12.8664 -0.00610464 -0.000240115
12.9737 -0.00600308 -0.000234122
13.0811 -0.00590389 -0.000228318
13.1887 -0.00580698 -0.000222695
13.2965 -0.0057123 -0.000217248
13.4044 -0.00561976 -0.000211968
13.5126 -0.00552931 -0.000206851
13.6209 -0.00544087 -0.000201888
13.7294 -0.0053544 -0.000197076
13.8382 -0.00526984 -0.000192407
13.9471 -0.00518711 -0.000187877
14.0562 -0.00510618 -0.000183481
14.1655 -0.00502699 -0.000179213
14.275 -0.00494949 -0.00017507
14.3848 -0.00487363 -0.000171046
14.4947 -0.00479937 -0.000167137
14.6049 -0.00472665 -0.00016334
14.7152 -0.00465543 -0.00015965
14.8258 -0.00458568 -0.000156063
14.9367 -0.00451736 -0.000152577
15.0477 -0.00445041 -0.000149186
15.159 -0.00438481 -0.000145889
15.2705 -0.00432052 -0.000142682
15.3823 -0.0042575 -0.000139562
15.4943 -0.00419572 -0.000136526
15.6066 -0.00413515 -0.000133571
15.7191 -0.00407575 -0.000130695
15.8319 -0.00401749 -0.000127894
15.9449 -0.00396035 -0.000125167
16.0582 -0.00390428 -0.000122511
16.1717 -0.00384928 -0.000119924
16.2856 -0.0037953 -0.000117403
16.3997 -0.00374233 -0.000114947
16.5141 -0.00369033 -0.000112553
16.6288 -0.00363928 -0.00011022
16.7437 -0.00358916 -0.000107945
16.859 -0.00353994 -0.000105726
16.9746 -0.00349161 -0.000103563
17.0905 -0.00344414 -0.000101452
17.2067 -0.0033975 -9.93936e-05
17.3232 -0.00335169 -9.73849e-05
17.4401 -0.00330667 -9.54246e-05
17.5572 -0.00326243 -9.35114e-05
17.6748 -0.00321895 -9.16438e-05
17.7926 -0.00317621 -8.98205e-05
17.9108 -0.0031342 -8.80401e-05
18.0294 -0.00309289 -8.63014e-05
18.1483 -0.00305227 -8.46031e-05
18.2676 -0.00301233 -8.29441e-05
18.3873 -0.00297304 -8.13232e-05
18.5074 -0.0029344 -7.97394e-05
18.6278 -0.00289638 -7.81915e-05
18.7487 -0.00285898 -7.66785e-05
18.8699 -0.00282217 -7.51995e-05
18.9916 -0.00278595 -7.37534e-05
19.1137 -0.0027503 -7.23394e-05
19.2362 -0.00271521 -7.09566e-05
19.3592 -0.00268066 -6.9604e-05
19.4826 -0.00264665 -6.82809e-05
19.6065 -0.00261315 -6.69863e-05
19.7309 -0.00258017 -6.57196e-05
19.8557 -0.00254768 -6.448e-05
19.9811 -0.00251568 -6.32666e-05
20.1069 -0.00248416 -6.20789e-05
20.2333 -0.00245309 -6.09161e-05
20.3602 -0.00242249 -5.97775e-05
20.4876 -0.00239232 -5.86625e-05
20.6156 -0.00236259 -5.75705e-05
20.7441 -0.00233328 -5.65007e-05
20.8732 -0.00230439 -5.54528e-05
21.0029 -0.0022759 -5.44259e-05
21.1332 -0.00224781 -5.34197e-05
21.2642 -0.00222011 -5.24335e-05
21.3958 -0.00219278 -5.14668e-05
21.528 -0.00216582 -5.05191e-05
21.6609 -0.00213923 -4.959e-05
21.7945 -0.00211298 -4.86788e-05
21.9288 -0.00208708 -4.77852e-05
22.0639 -0.00206152 -4.69087e-05
22.1997 -0.00203629 -4.60488e-05
22.3363 -0.00201138 -4.52051e-05
22.4736 -0.00198678 -4.43771e-05
22.6118 -0.00196249 -4.35645e-05
22.7509 -0.00193849 -4.27669e-05
22.8908 -0.00191479 -4.19838e-05
23.0316 -0.00189137 -4.12149e-05
23.1733 -0.00186823 -4.04598e-05
23.316 -0.00184536 -3.97181e-05
23.4597 -0.00182275 -3.89894e-05
23.6044 -0.0018004 -3.82735e-05
23.7502 -0.0017783 -3.75699e-05
23.8971 -0.00175644 -3.68784e-05
24.0451 -0.00173481 -3.61986e-05
24.1944 -0.00171342 -3.55301e-05
24.3448 -0.00169224 -3.48726e-05
24.4966 -0.00167128 -3.42259e-05
24.6496 -0.00165053 -3.35896e-05
24.8041 -0.00162997 -3.29634e-05
24.9601 -0.00160961 -3.2347e-05
25.1175 -0.00158944 -3.17401e-05
25.2766 -0.00156945 -3.11424e-05
25.4373 -0.00154962 -3.05535e-05
25.5998 -0.00152996 -2.99732e-05
25.7641 -0.00151045 -2.94011e-05
25.9304 -0.00149109 -2.8837e-05
26.0988 -0.00147187 -2.82806e-05
26.2693 -0.00145277 -2.77314e-05
26.4421 -0.0014338 -2.71893e-05
26.6174 -0.00141493 -2.66537e-05
26.7954 -0.00139615 -2.61245e-05
26.9761 -0.00137746 -2.56011e-05
27.1598 -0.00135884 -2.50833e-05
27.3468 -0.00134028 -2.45706e-05
27.5373 -0.00132176 -2.40625e-05
27.7317 -0.00130326 -2.35585e-05
27.9302 -0.00128476 -2.30582e-05
28.1333 -0.00126623 -2.25608e-05
28.3415 -0.00124765 -2.20657e-05
28.5554 -0.00122899 -2.1572e-05
28.7758 -0.0012102 -2.10788e-05
29.0035 -0.00119124 -2.05848e-05
29.2396 -0.00117203 -2.00886e-05
29.4858 -0.0011525 -1.95882e-05
29.7441 -0.00113254 -1.90809e-05
30.0173 -0.00111197 -1.85631e-05
30.3101 -0.00109056 -1.8029e-05
30.6297 -0.00106787 -1.7469e-05
30.9905 -0.00104311 -1.68644e-05
31.4301 -0.00101408 -1.61648e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1QuantumOneLoop/GRpOneLoop.txt <==
-31.4301 -0.00101409 -1.61652e-05
-30.9905 -0.00104312 -1.68648e-05
-30.6297 -0.00106789 -1.74695e-05
-30.3101 -0.00109057 -1.80295e-05
-30.0173 -0.00111199 -1.85636e-05
-29.7441 -0.00113255 -1.90814e-05
-29.4858 -0.00115252 -1.95887e-05
-29.2396 -0.00117205 -2.00891e-05
-29.0035 -0.00119125 -2.05854e-05
-28.7758 -0.00121022 -2.10794e-05
-28.5554 -0.00122901 -2.15726e-05
-28.3415 -0.00124767 -2.20663e-05
-28.1333 -0.00126625 -2.25615e-05
-27.9302 -0.00128478 -2.30589e-05
-27.7317 -0.00130328 -2.35593e-05
-27.5373 -0.00132178 -2.40632e-05
-27.3468 -0.0013403 -2.45713e-05
-27.1598 -0.00135887 -2.50841e-05
-26.9761 -0.00137749 -2.5602e-05
-26.7954 -0.00139618 -2.61253e-05
-26.6174 -0.00141495 -2.66546e-05
-26.4421 -0.00143382 -2.71902e-05
-26.2693 -0.0014528 -2.77324e-05
-26.0988 -0.00147189 -2.82816e-05
-25.9304 -0.00149112 -2.88381e-05
-25.7641 -0.00151048 -2.94022e-05
-25.5998 -0.00152999 -2.99743e-05
-25.4373 -0.00154965 -3.05546e-05
-25.2766 -0.00156947 -3.11435e-05
-25.1175 -0.00158947 -3.17413e-05
-24.9601 -0.00160964 -3.23483e-05
-24.8041 -0.00163001 -3.29647e-05
-24.6496 -0.00165056 -3.3591e-05
-24.4966 -0.00167131 -3.42273e-05
-24.3448 -0.00169227 -3.4874e-05
-24.1944 -0.00171345 -3.55315e-05
-24.0451 -0.00173485 -3.62001e-05
-23.8971 -0.00175647 -3.68799e-05
-23.7502 -0.00177834 -3.75715e-05
-23.6044 -0.00180044 -3.82751e-05
-23.4597 -0.00182279 -3.89911e-05
-23.316 -0.0018454 -3.97198e-05
-23.1733 -0.00186827 -4.04616e-05
-23.0316 -0.00189142 -4.12167e-05
-22.8908 -0.00191483 -4.19857e-05
-22.7509 -0.00193854 -4.27689e-05
-22.6118 -0.00196253 -4.35666e-05
-22.4736 -0.00198683 -4.43792e-05
-22.3363 -0.00201143 -4.52072e-05
-22.1997 -0.00203634 -4.6051e-05
-22.0639 -0.00206157 -4.6911e-05
-21.9288 -0.00208714 -4.77876e-05
-21.7945 -0.00211304 -4.86813e-05
-21.6609 -0.00213928 -4.95925e-05
-21.528 -0.00216588 -5.05218e-05
-21.3958 -0.00219284 -5.14695e-05
-21.2642 -0.00222017 -5.24363e-05
-21.1332 -0.00224787 -5.34226e-05
-21.0029 -0.00227597 -5.44289e-05
-20.8732 -0.00230445 -5.54558e-05
-20.7441 -0.00233335 -5.65039e-05
-20.6156 -0.00236266 -5.75737e-05
-20.4876 -0.00239239 -5.86659e-05
-20.3602 -0.00242256 -5.9781e-05
-20.2333 -0.00245317 -6.09197e-05
-20.1069 -0.00248423 -6.20826e-05
-19.9811 -0.00251576 -6.32704e-05
-19.8557 -0.00254776 -6.44839e-05
-19.7309 -0.00258025 -6.57237e-05
-19.6065 -0.00261324 -6.69905e-05
-19.4826 -0.00264673 -6.82852e-05
-19.3592 -0.00268075 -6.96085e-05
-19.2362 -0.0027153 -7.09612e-05
-19.1137 -0.00275039 -7.23442e-05
-18.9916 -0.00278604 -7.37583e-05
-18.8699 -0.00282227 -7.52046e-05
-18.7487 -0.00285907 -7.66837e-05
-18.6278 -0.00289648 -7.81969e-05
-18.5074 -0.0029345 -7.97449e-05
-18.3873 -0.00297315 -8.1329e-05
-18.2676 -0.00301244 -8.29501e-05
-18.1483 -0.00305238 -8.46093e-05
-18.0294 -0.003093 -8.63077e-05
-17.9108 -0.00313431 -8.80467e-05
-17.7926 -0.00317633 -8.98273e-05
-17.6748 -0.00321907 -9.16509e-05
-17.5572 -0.00326255 -9.35187e-05
-17.4401 -0.0033068 -9.54322e-05
-17.3232 -0.00335182 -9.73927e-05
-17.2067 -0.00339764 -9.94017e-05
-17.0905 -0.00344428 -0.000101461
-16.9746 -0.00349176 -0.000103571
-16.859 -0.00354009 -0.000105735
-16.7437 -0.00358931 -0.000107954
-16.6288 -0.00363944 -0.000110229
-16.5141 -0.00369049 -0.000112563
-16.3997 -0.00374249 -0.000114957
-16.2856 -0.00379547 -0.000117414
-16.1717 -0.00384946 -0.000119935
-16.0582 -0.00390447 -0.000122523
-15.9449 -0.00396053 -0.000125179
-15.8319 -0.00401768 -0.000127907
-15.7191 -0.00407595 -0.000130708
-15.6066 -0.00413535 -0.000133584
-15.4943 -0.00419593 -0.00013654
-15.3823 -0.00425772 -0.000139576
-15.2705 -0.00432074 -0.000142697
-15.159 -0.00438504 -0.000145905
-15.0477 -0.00445065 -0.000149202
-14.9367 -0.0045176 -0.000152593
-14.8258 -0.00458593 -0.00015608
-14.7152 -0.00465569 -0.000159668
-14.6049 -0.00472691 -0.000163358
-14.4947 -0.00479964 -0.000167156
-14.3848 -0.00487392 -0.000171066
-14.275 -0.00494978 -0.000175091
-14.1655 -0.0050273 -0.000179235
-14.0562 -0.0051065 -0.000183503
-13.9471 -0.00518744 -0.0001879
-13.8382 -0.00527017 -0.000192431
-13.7294 -0.00535475 -0.000197101
-13.6209 -0.00544123 -0.000201915
-13.5126 -0.00552967 -0.000206878
-13.4044 -0.00562013 -0.000211997
-13.2965 -0.00571268 -0.000217277
-13.1887 -0.00580738 -0.000222726
-13.0811 -0.0059043 -0.00022835
-12.9737 -0.00600351 -0.000234155
-12.8664 -0.00610508 -0.00024015
-12.7593 -0.00620909 -0.000246342
-12.6524 -0.00631562 -0.000252739
-12.5457 -0.00642476 -0.00025935
-12.4391 -0.00653658 -0.000266183
-12.3327 -0.00665118 -0.000273249
-12.2265 -0.00676866 -0.000280557
-12.1204 -0.0068891 -0.000288118
-12.0144 -0.00701263 -0.000295942
-11.9086 -0.00713933 -0.000304042
-11.803 -0.00726932 -0.000312429
-11.6975 -0.00740272 -0.000321116
-11.5922 -0.00753965 -0.000330118
-11.487 -0.00768023 -0.000339447
-11.3819 -0.00782461 -0.000349119
-11.277 -0.00797291 -0.000359151
-11.1722 -0.00812528 -0.000369559
-11.0676 -0.00828188 -0.000380361
-10.9631 -0.00844286 -0.000391575
-10.8587 -0.00860839 -0.000403222
-10.7545 -0.00877865 -0.000415322
-10.6503 -0.00895382 -0.000427898
-10.5463 -0.00913408 -0.000440974
-10.4425 -0.00931965 -0.000454575
-10.3387 -0.00951074 -0.000468726
-10.2351 -0.00970756 -0.000483458
-10.1316 -0.00991035 -0.000498799
-10.0282 -0.0101194 -0.000514781
-9.92496 -0.0103348 -0.000531439
-9.82181 -0.0105571 -0.000548808
-9.71877 -0.0107863 -0.000566928
-9.61583 -0.011023 -0.000585838
-9.51301 -0.0112672 -0.000605584
-9.4103 -0.0115195 -0.000626211
-9.30769 -0.0117801 -0.000647769
-9.20518 -0.0120494 -0.000670313
-9.10278 -0.0123279 -0.000693899
-9.00048 -0.0126159 -0.000718587
-8.89828 -0.0129139 -0.000744445
-8.79618 -0.0132224 -0.000771541
-8.69417 -0.0135418 -0.000799952
-8.59226 -0.0138727 -0.000829758
-8.49044 -0.0142157 -0.000861048
-8.38872 -0.0145713 -0.000893913
-8.28708 -0.0149403 -0.000928457
-8.18554 -0.0153231 -0.000964787
-8.08408 -0.0157207 -0.00100302
-7.98271 -0.0161338 -0.00104329
-7.88143 -0.0165631 -0.00108572
-7.78023 -0.0170096 -0.00113048
-7.67911 -0.0174741 -0.00117771
-7.57807 -0.0179578 -0.0012276
-7.47712 -0.0184616 -0.00128034
-7.37624 -0.0189867 -0.00133613
-7.27544 -0.0195344 -0.00139521
-7.17471 -0.0201059 -0.00145781
-7.07406 -0.0207028 -0.0015242
-6.97348 -0.0213264 -0.00159469
-6.87298 -0.0219786 -0.0016696
-6.77254 -0.022661 -0.00174928
-6.67218 -0.0233756 -0.00183412
-6.57188 -0.0241244 -0.00192455
-6.47166 -0.0249098 -0.00202104
-6.37149 -0.0257341 -0.00212412
-6.2714 -0.0266001 -0.00223437
-6.17136 -0.0275106 -0.00235243
-6.07139 -0.0284688 -0.00247901
-5.97148 -0.0294781 -0.00261491
-5.87163 -0.0305423 -0.00276101
-5.77184 -0.0316655 -0.0029183
-5.67211 -0.0328522 -0.0030879
-5.57243 -0.0341073 -0.00327104
-5.47281 -0.0354364 -0.00346915
-5.37325 -0.0368455 -0.00368379
-5.27373 -0.0383411 -0.00391676
-5.17427 -0.0399308 -0.00417011
-5.07487 -0.0416228 -0.00444615
-4.97551 -0.0434261 -0.00474753
-4.8762 -0.0453509 -0.00507731
-4.77694 -0.0474088 -0.00543896
-4.67772 -0.0496124 -0.00583653
-4.57855 -0.0519764 -0.00627471
-4.47943 -0.0545168 -0.00675893
-4.38035 -0.0572523 -0.00729558
-4.28131 -0.0602038 -0.00789213
-4.18232 -0.0633952 -0.00855741
-4.08336 -0.0668542 -0.00930192
-3.98445 -0.0706122 -0.0101382
-3.88557 -0.0747058 -0.0110812
-3.78673 -0.0791775 -0.0121491
-3.68793 -0.0840765 -0.0133641
-3.58916 -0.0894612 -0.0147532
-3.49043 -0.0953998 -0.0163499
-3.39173 -0.101974 -0.0181962
-3.29307 -0.10928 -0.0203445
-3.19443 -0.117435 -0.0228621
-3.09583 -0.126581 -0.025835
-2.99725 -0.13689 -0.0293759
-2.89871 -0.148575 -0.0336334
-2.80019 -0.1619 -0.0388071
-2.7017 -0.177194 -0.0451697
-2.60323 -0.194875 -0.0531006
-2.50479 -0.215472 -0.0631392
-2.40638 -0.239662 -0.0760709
-2.30798 -0.268307 -0.09307
-2.20961 -0.302495 -0.115945
-2.11126 -0.343539 -0.147574
-2.01293 -0.392841 -0.192692
-1.91462 -0.45128 -0.25935
-1.81632 -0.517082 -0.361496
-1.71804 -0.579017 -0.522642
-1.61978 -0.596885 -0.775066
-1.52154 -0.464693 -1.122
-1.42331 -0.050895 -1.40333
-1.32509 0.489666 -1.3289
-1.22689 0.796583 -0.987692
-1.12869 0.858585 -0.667364
-1.03051 0.818955 -0.44984
-0.932337 0.755898 -0.311631
-0.834173 0.695632 -0.222473
-0.736016 0.644684 -0.162691
-0.637867 0.603511 -0.120819
-0.539723 0.570999 -0.0901804
-0.441585 0.545849 -0.0667698
-0.343451 0.526952 -0.0480813
-0.24532 0.51346 -0.0324675
-0.147191 0.504778 -0.0187781
-0.0490634 0.500528 -0.00614681
0.0490634 0.500528 0.00614681
0.147191 0.504778 0.0187781
0.24532 0.51346 0.0324675
0.343451 0.526952 0.0480813
0.441585 0.545849 0.0667698
0.539723 0.570999 0.0901804
0.637867 0.603511 0.120819
0.736016 0.644684 0.162691
0.834173 0.695632 0.222473
0.932337 0.755898 0.311631
1.03051 0.818955 0.44984
1.12869 0.858585 0.667364
1.22689 0.796583 0.987692
1.32509 0.489666 1.3289
1.42331 -0.050895 1.40333
1.52154 -0.464693 1.122
1.61978 -0.596885 0.775066
1.71804 -0.579017 0.522642
1.81632 -0.517082 0.361496
1.91462 -0.45128 0.25935
2.01293 -0.392841 0.192692
2.11126 -0.343539 0.147574
2.20961 -0.302495 0.115945
2.30798 -0.268307 0.09307
2.40638 -0.239662 0.0760709
2.50479 -0.215472 0.0631392
2.60323 -0.194875 0.0531006
2.7017 -0.177194 0.0451697
2.80019 -0.1619 0.0388071
2.89871 -0.148575 0.0336334
2.99725 -0.13689 0.0293759
3.09583 -0.126581 0.025835
3.19443 -0.117435 0.0228621
3.29307 -0.10928 0.0203445
3.39173 -0.101974 0.0181962
3.49043 -0.0953998 0.0163499
3.58916 -0.0894612 0.0147532
3.68793 -0.0840765 0.0133641
3.78673 -0.0791775 0.0121491
3.88557 -0.0747058 0.0110812
3.98445 -0.0706122 0.0101382
4.08336 -0.0668542 0.00930192
4.18232 -0.0633952 0.00855741
4.28131 -0.0602038 0.00789213
4.38035 -0.0572523 0.00729558
4.47943 -0.0545168 0.00675893
4.57855 -0.0519764 0.00627471
4.67772 -0.0496124 0.00583653
4.77694 -0.0474088 0.00543896
4.8762 -0.0453509 0.00507731
4.97551 -0.0434261 0.00474753
5.07487 -0.0416228 0.00444615
5.17427 -0.0399308 0.00417011
5.27373 -0.0383411 0.00391676
5.37325 -0.0368455 0.00368379
5.47281 -0.0354364 0.00346915
5.57243 -0.0341073 0.00327104
5.67211 -0.0328522 0.0030879
5.77184 -0.0316655 0.0029183
5.87163 -0.0305423 0.00276101
5.97148 -0.0294781 0.00261491
6.07139 -0.0284688 0.00247901
6.17136 -0.0275106 0.00235243
6.2714 -0.0266001 0.00223437
6.37149 -0.0257341 0.00212412
6.47166 -0.0249098 0.00202104
6.57188 -0.0241244 0.00192455
6.67218 -0.0233756 0.00183412
6.77254 -0.022661 0.00174928
6.87298 -0.0219786 0.0016696
6.97348 -0.0213264 0.00159469
7.07406 -0.0207028 0.0015242
7.17471 -0.0201059 0.00145781
7.27544 -0.0195344 0.00139521
7.37624 -0.0189867 0.00133613
7.47712 -0.0184616 0.00128034
7.57807 -0.0179578 0.0012276
7.67911 -0.0174741 0.00117771
7.78023 -0.0170096 0.00113048
7.88143 -0.0165631 0.00108572
7.98271 -0.0161338 0.00104329
8.08408 -0.0157207 0.00100302
8.18554 -0.0153231 0.000964787
8.28708 -0.0149403 0.000928457
8.38872 -0.0145713 0.000893913
8.49044 -0.0142157 0.000861048
8.59226 -0.0138727 0.000829758
8.69417 -0.0135418 0.000799952
8.79618 -0.0132224 0.000771541
8.89828 -0.0129139 0.000744445
9.00048 -0.0126159 0.000718587
9.10278 -0.0123279 0.000693899
9.20518 -0.0120494 0.000670313
9.30769 -0.0117801 0.000647769
9.4103 -0.0115195 0.000626211
9.51301 -0.0112672 0.000605584
9.61583 -0.011023 0.000585838
9.71877 -0.0107863 0.000566928
9.82181 -0.0105571 0.000548808
9.92496 -0.0103348 0.000531439
10.0282 -0.0101194 0.000514781
10.1316 -0.00991035 0.000498799
10.2351 -0.00970756 0.000483458
10.3387 -0.00951074 0.000468726
10.4425 -0.00931965 0.000454575
10.5463 -0.00913408 0.000440974
10.6503 -0.00895382 0.000427898
10.7545 -0.00877865 0.000415322
10.8587 -0.00860839 0.000403222
10.9631 -0.00844286 0.000391575
11.0676 -0.00828188 0.000380361
11.1722 -0.00812528 0.000369559
11.277 -0.00797291 0.000359151
11.3819 -0.00782461 0.000349119
11.487 -0.00768023 0.000339447
11.5922 -0.00753965 0.000330118
11.6975 -0.00740272 0.000321116
11.803 -0.00726932 0.000312429
11.9086 -0.00713933 0.000304042
12.0144 -0.00701263 0.000295942
12.1204 -0.0068891 0.000288118
12.2265 -0.00676866 0.000280557
12.3327 -0.00665118 0.000273249
12.4391 -0.00653658 0.000266183
12.5457 -0.00642476 0.00025935
12.6524 -0.00631562 0.000252739
12.7593 -0.00620909 0.000246342
12.8664 -0.00610508 0.00024015
12.9737 -0.00600351 0.000234155
13.0811 -0.0059043 0.00022835
13.1887 -0.00580738 0.000222726
13.2965 -0.00571268 0.000217277
13.4044 -0.00562013 0.000211997
13.5126 -0.00552967 0.000206878
13.6209 -0.00544123 0.000201915
13.7294 -0.00535475 0.000197101
13.8382 -0.00527017 0.000192431
13.9471 -0.00518744 0.0001879
14.0562 -0.0051065 0.000183503
14.1655 -0.0050273 0.000179235
14.275 -0.00494978 0.000175091
14.3848 -0.00487392 0.000171066
14.4947 -0.00479964 0.000167156
14.6049 -0.00472691 0.000163358
14.7152 -0.00465569 0.000159668
14.8258 -0.00458593 0.00015608
14.9367 -0.0045176 0.000152593
15.0477 -0.00445065 0.000149202
15.159 -0.00438504 0.000145905
15.2705 -0.00432074 0.000142697
15.3823 -0.00425772 0.000139576
15.4943 -0.00419593 0.00013654
15.6066 -0.00413535 0.000133584
15.7191 -0.00407595 0.000130708
15.8319 -0.00401768 0.000127907
15.9449 -0.00396053 0.000125179
16.0582 -0.00390447 0.000122523
16.1717 -0.00384946 0.000119935
16.2856 -0.00379547 0.000117414
16.3997 -0.00374249 0.000114957
16.5141 -0.00369049 0.000112563
16.6288 -0.00363944 0.000110229
16.7437 -0.00358931 0.000107954
16.859 -0.00354009 0.000105735
16.9746 -0.00349176 0.000103571
17.0905 -0.00344428 0.000101461
17.2067 -0.00339764 9.94017e-05
17.3232 -0.00335182 9.73927e-05
17.4401 -0.0033068 9.54322e-05
17.5572 -0.00326255 9.35187e-05
17.6748 -0.00321907 9.16509e-05
17.7926 -0.00317633 8.98273e-05
17.9108 -0.00313431 8.80467e-05
18.0294 -0.003093 8.63077e-05
18.1483 -0.00305238 8.46093e-05
18.2676 -0.00301244 8.29501e-05
18.3873 -0.00297315 8.1329e-05
18.5074 -0.0029345 7.97449e-05
18.6278 -0.00289648 7.81969e-05
18.7487 -0.00285907 7.66837e-05
18.8699 -0.00282227 7.52046e-05
18.9916 -0.00278604 7.37583e-05
19.1137 -0.00275039 7.23442e-05
19.2362 -0.0027153 7.09612e-05
19.3592 -0.00268075 6.96085e-05
19.4826 -0.00264673 6.82852e-05
19.6065 -0.00261324 6.69905e-05
19.7309 -0.00258025 6.57237e-05
19.8557 -0.00254776 6.44839e-05
19.9811 -0.00251576 6.32704e-05
20.1069 -0.00248423 6.20826e-05
20.2333 -0.00245317 6.09197e-05
20.3602 -0.00242256 5.9781e-05
20.4876 -0.00239239 5.86659e-05
20.6156 -0.00236266 5.75737e-05
20.7441 -0.00233335 5.65039e-05
20.8732 -0.00230445 5.54558e-05
21.0029 -0.00227597 5.44289e-05
21.1332 -0.00224787 5.34226e-05
21.2642 -0.00222017 5.24363e-05
21.3958 -0.00219284 5.14695e-05
21.528 -0.00216588 5.05218e-05
21.6609 -0.00213928 4.95925e-05
21.7945 -0.00211304 4.86813e-05
21.9288 -0.00208714 4.77876e-05
22.0639 -0.00206157 4.6911e-05
22.1997 -0.00203634 4.6051e-05
22.3363 -0.00201143 4.52072e-05
22.4736 -0.00198683 4.43792e-05
22.6118 -0.00196253 4.35666e-05
22.7509 -0.00193854 4.27689e-05
22.8908 -0.00191483 4.19857e-05
23.0316 -0.00189142 4.12167e-05
23.1733 -0.00186827 4.04616e-05
23.316 -0.0018454 3.97198e-05
23.4597 -0.00182279 3.89911e-05
23.6044 -0.00180044 3.82751e-05
23.7502 -0.00177834 3.75715e-05
23.8971 -0.00175647 3.68799e-05
24.0451 -0.00173485 3.62001e-05
24.1944 -0.00171345 3.55315e-05
24.3448 -0.00169227 3.4874e-05
24.4966 -0.00167131 3.42273e-05
24.6496 -0.00165056 3.3591e-05
24.8041 -0.00163001 3.29647e-05
24.9601 -0.00160964 3.23483e-05
25.1175 -0.00158947 3.17413e-05
25.2766 -0.00156947 3.11435e-05
25.4373 -0.00154965 3.05546e-05
25.5998 -0.00152999 2.99743e-05
25.7641 -0.00151048 2.94022e-05
25.9304 -0.00149112 2.88381e-05
26.0988 -0.00147189 2.82816e-05
26.2693 -0.0014528 2.77324e-05
26.4421 -0.00143382 2.71902e-05
26.6174 -0.00141495 2.66546e-05
26.7954 -0.00139618 2.61253e-05
26.9761 -0.00137749 2.5602e-05
27.1598 -0.00135887 2.50841e-05
27.3468 -0.0013403 2.45713e-05
27.5373 -0.00132178 2.40632e-05
27.7317 -0.00130328 2.35593e-05
27.9302 -0.00128478 2.30589e-05
28.1333 -0.00126625 2.25615e-05
28.3415 -0.00124767 2.20663e-05
28.5554 -0.00122901 2.15726e-05
28.7758 -0.00121022 2.10794e-05
29.0035 -0.00119125 2.05854e-05
29.2396 -0.00117205 2.00891e-05
29.4858 -0.00115252 1.95887e-05
29.7441 -0.00113255 1.90814e-05
30.0173 -0.00111199 1.85636e-05
30.3101 -0.00109057 1.80295e-05
30.6297 -0.00106789 1.74695e-05
30.9905 -0.00104312 1.68648e-05
31.4301 -0.00101409 1.61652e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1QuantumOneLoop/GRpTwoLoop.txt <==
-31.4301 -0.00101307 -1.61326e-05
-30.9905 -0.00104204 -1.68297e-05
-30.6297 -0.00106675 -1.74323e-05
-30.3101 -0.00108938 -1.79903e-05
-30.0173 -0.00111075 -1.85225e-05
-29.7441 -0.00113128 -1.90384e-05
-29.4858 -0.0011512 -1.95438e-05
-29.2396 -0.00117068 -2.00423e-05
-29.0035 -0.00118984 -2.05366e-05
-28.7758 -0.00120876 -2.10286e-05
-28.5554 -0.0012275 -2.15199e-05
-28.3415 -0.00124612 -2.20116e-05
-28.1333 -0.00126465 -2.25047e-05
-27.9302 -0.00128313 -2.3e-05
-27.7317 -0.00130159 -2.34982e-05
-27.5373 -0.00132004 -2.4e-05
-27.3468 -0.00133851 -2.45059e-05
-27.1598 -0.00135703 -2.50163e-05
-26.9761 -0.0013756 -2.55319e-05
-26.7954 -0.00139424 -2.60528e-05
-26.6174 -0.00141296 -2.65797e-05
-26.4421 -0.00143177 -2.71127e-05
-26.2693 -0.0014507 -2.76523e-05
-26.0988 -0.00146974 -2.81989e-05
-25.9304 -0.00148891 -2.87526e-05
-25.7641 -0.00150821 -2.9314e-05
-25.5998 -0.00152766 -2.98832e-05
-25.4373 -0.00154726 -3.04606e-05
-25.2766 -0.00156702 -3.10465e-05
-25.1175 -0.00158696 -3.16411e-05
-24.9601 -0.00160707 -3.22449e-05
-24.8041 -0.00162736 -3.2858e-05
-24.6496 -0.00164785 -3.34809e-05
-24.4966 -0.00166853 -3.41137e-05
-24.3448 -0.00168943 -3.47569e-05
-24.1944 -0.00171053 -3.54107e-05
-24.0451 -0.00173186 -3.60754e-05
-23.8971 -0.00175341 -3.67514e-05
-23.7502 -0.00177519 -3.7439e-05
-23.6044 -0.00179722 -3.81384e-05
-23.4597 -0.00181949 -3.88502e-05
-23.316 -0.00184202 -3.95744e-05
-23.1733 -0.0018648 -4.03117e-05
-23.0316 -0.00188786 -4.10622e-05
-22.8908 -0.00191119 -4.18263e-05
-22.7509 -0.0019348 -4.26045e-05
-22.6118 -0.00195871 -4.33971e-05
-22.4736 -0.0019829 -4.42045e-05
-22.3363 -0.00200741 -4.5027e-05
-22.1997 -0.00203222 -4.58652e-05
-22.0639 -0.00205735 -4.67194e-05
-21.9288 -0.00208281 -4.759e-05
-21.7945 -0.0021086 -4.84775e-05
-21.6609 -0.00213474 -4.93824e-05
-21.528 -0.00216122 -5.03051e-05
-21.3958 -0.00218806 -5.1246e-05
-21.2642 -0.00221527 -5.22058e-05
-21.1332 -0.00224286 -5.31848e-05
-21.0029 -0.00227082 -5.41837e-05
-20.8732 -0.00229918 -5.52029e-05
-20.7441 -0.00232795 -5.6243e-05
-20.6156 -0.00235712 -5.73046e-05
-20.4876 -0.00238671 -5.83882e-05
-20.3602 -0.00241673 -5.94945e-05
-20.2333 -0.0024472 -6.06241e-05
-20.1069 -0.00247811 -6.17776e-05
-19.9811 -0.00250948 -6.29557e-05
-19.8557 -0.00254132 -6.41591e-05
-19.7309 -0.00257365 -6.53885e-05
-19.6065 -0.00260646 -6.66445e-05
-19.4826 -0.00263979 -6.79281e-05
-19.3592 -0.00267362 -6.92398e-05
-19.2362 -0.00270799 -7.05806e-05
-19.1137 -0.00274289 -7.19512e-05
-18.9916 -0.00277835 -7.33526e-05
-18.8699 -0.00281437 -7.47855e-05
-18.7487 -0.00285098 -7.6251e-05
-18.6278 -0.00288817 -7.77498e-05
-18.5074 -0.00292597 -7.92832e-05
-18.3873 -0.00296439 -8.08519e-05
-18.2676 -0.00300345 -8.24572e-05
-18.1483 -0.00304316 -8.40999e-05
-18.0294 -0.00308353 -8.57814e-05
-17.9108 -0.00312459 -8.75026e-05
-17.7926 -0.00316635 -8.92649e-05
-17.6748 -0.00320882 -9.10695e-05
-17.5572 -0.00325202 -9.29176e-05
-17.4401 -0.00329598 -9.48105e-05
-17.3232 -0.00334071 -9.67498e-05
-17.2067 -0.00338622 -9.87367e-05
-17.0905 -0.00343255 -0.000100773
-16.9746 -0.0034797 -0.000102859
-16.859 -0.00352771 -0.000104999
-16.7437 -0.00357658 -0.000107192
-16.6288 -0.00362635 -0.00010944
-16.5141 -0.00367703 -0.000111746
-16.3997 -0.00372866 -0.000114112
-16.2856 -0.00378125 -0.000116538
-16.1717 -0.00383482 -0.000119028
-16.0582 -0.00388942 -0.000121583
-15.9449 -0.00394505 -0.000124206
-15.8319 -0.00400175 -0.000126898
-15.7191 -0.00405955 -0.000129662
-15.6066 -0.00411848 -0.0001325
-15.4943 -0.00417857 -0.000135416
-15.3823 -0.00423984 -0.000138411
-15.2705 -0.00430234 -0.000141488
-15.159 -0.00436609 -0.000144651
-15.0477 -0.00443113 -0.000147901
-14.9367 -0.00449749 -0.000151243
-14.8258 -0.00456522 -0.000154679
-14.7152 -0.00463435 -0.000158213
-14.6049 -0.00470491 -0.000161848
-14.4947 -0.00477696 -0.000165587
-14.3848 -0.00485054 -0.000169436
-14.275 -0.00492568 -0.000173397
-14.1655 -0.00500244 -0.000177474
-14.0562 -0.00508085 -0.000181673
-13.9471 -0.00516098 -0.000185998
-13.8382 -0.00524287 -0.000190452
-13.7294 -0.00532657 -0.000195042
-13.6209 -0.00541215 -0.000199772
-13.5126 -0.00549965 -0.000204648
-13.4044 -0.00558913 -0.000209676
-13.2965 -0.00568066 -0.00021486
-13.1887 -0.0057743 -0.000220208
-13.0811 -0.00587012 -0.000225727
-12.9737 -0.00596818 -0.000231422
-12.8664 -0.00606855 -0.0002373
-12.7593 -0.00617132 -0.00024337
-12.6524 -0.00627656 -0.00024964
-12.5457 -0.00638435 -0.000256116
-12.4391 -0.00649477 -0.000262809
-12.3327 -0.00660791 -0.000269726
-12.2265 -0.00672386 -0.000276878
-12.1204 -0.00684272 -0.000284275
-12.0144 -0.00696458 -0.000291927
-11.9086 -0.00708955 -0.000299844
-11.803 -0.00721773 -0.00030804
-11.6975 -0.00734925 -0.000316525
-11.5922 -0.0074842 -0.000325314
-11.487 -0.00762273 -0.000334419
-11.3819 -0.00776495 -0.000343855
-11.277 -0.007911 -0.000353637
-11.1722 -0.00806102 -0.000363781
-11.0676 -0.00821515 -0.000374304
-10.9631 -0.00837355 -0.000385224
-10.8587 -0.00853638 -0.000396559
-10.7545 -0.00870381 -0.000408329
-10.6503 -0.008876 -0.000420557
-10.5463 -0.00905315 -0.000433263
-10.4425 -0.00923545 -0.000446472
-10.3387 -0.00942311 -0.000460208
-10.2351 -0.00961632 -0.000474499
-10.1316 -0.00981533 -0.000489373
-10.0282 -0.0100204 -0.000504858
-9.92496 -0.0102317 -0.000520989
-9.82181 -0.0104495 -0.000537797
-9.71877 -0.0106741 -0.00055532
-9.61583 -0.0109059 -0.000573595
-9.51301 -0.011145 -0.000592665
-9.4103 -0.0113918 -0.000612571
-9.30769 -0.0116467 -0.000633361
-9.20518 -0.01191 -0.000655083
-9.10278 -0.0121821 -0.000677793
-9.00048 -0.0124634 -0.000701545
-8.89828 -0.0127542 -0.000726402
-8.79618 -0.0130552 -0.000752427
-8.69417 -0.0133666 -0.000779691
-8.59226 -0.0136891 -0.000808267
-8.49044 -0.0140231 -0.000838238
-8.38872 -0.0143692 -0.000869689
-8.28708 -0.0147281 -0.000902712
-8.18554 -0.0151002 -0.000937408
-8.08408 -0.0154864 -0.000973886
-7.98271 -0.0158874 -0.00101226
-7.88143 -0.0163038 -0.00105266
-7.78023 -0.0167365 -0.00109521
-7.67911 -0.0171865 -0.00114007
-7.57807 -0.0176545 -0.00118739
-7.47712 -0.0181416 -0.00123736
-7.37624 -0.0186489 -0.00129014
-7.27544 -0.0191776 -0.00134596
-7.17471 -0.0197287 -0.00140503
-7.07406 -0.0203037 -0.0014676
-6.97348 -0.0209039 -0.00153392
-6.87298 -0.0215309 -0.0016043
-6.77254 -0.0221863 -0.00167905
-6.67218 -0.0228718 -0.00175851
-6.57188 -0.0235893 -0.00184307
-6.47166 -0.024341 -0.00193316
-6.37149 -0.0251289 -0.00202924
-6.2714 -0.0259556 -0.00213182
-6.17136 -0.0268236 -0.00224148
-6.07139 -0.0277358 -0.00235886
-5.97148 -0.0286953 -0.00248464
-5.87163 -0.0297053 -0.00261964
-5.77184 -0.0307697 -0.00276472
-5.67211 -0.0318925 -0.00292088
-5.57243 -0.033078 -0.00308922
-5.47281 -0.0343311 -0.00327102
-5.37325 -0.0356572 -0.00346768
-5.27373 -0.0370621 -0.00368085
-5.17427 -0.0385524 -0.00391235
-5.07487 -0.0401352 -0.00416435
-4.97551 -0.0418187 -0.00443926
-4.8762 -0.0436116 -0.00473997
-4.77694 -0.045524 -0.00506977
-4.67772 -0.047567 -0.00543261
-4.57855 -0.049753 -0.00583308
-4.47943 -0.052096 -0.00627674
-4.38035 -0.0546119 -0.00677021
-4.28131 -0.0573184 -0.00732159
-4.18232 -0.0602354 -0.00794076
-4.08336 -0.0633854 -0.00864001
-3.98445 -0.0667935 -0.00943457
-3.88557 -0.0704876 -0.0103437
-3.78673 -0.0744979 -0.0113914
-3.68793 -0.0788567 -0.0126081
-3.58916 -0.0835966 -0.0140311
-3.49043 -0.0887486 -0.0157057
-3.39173 -0.094339 -0.0176831
-3.29307 -0.100387 -0.0200166
-3.19443 -0.106904 -0.0227536
-3.09583 -0.113905 -0.0259257
-2.99725 -0.121423 -0.0295441
-2.89871 -0.129539 -0.0336106
-2.80019 -0.138392 -0.038146
-2.7017 -0.148179 -0.0432265
-2.60323 -0.159134 -0.0490083
-2.50479 -0.1715 -0.0557369
-2.40638 -0.185523 -0.0637491
-2.30798 -0.201441 -0.0734841
-2.20961 -0.219484 -0.0855073
-2.11126 -0.239854 -0.100554
-2.01293 -0.262678 -0.119579
-1.91462 -0.287921 -0.143819
-1.81632 -0.315234 -0.174818
-1.71804 -0.343728 -0.214386
-1.61978 -0.371714 -0.264379
-1.52154 -0.396556 -0.326222
-1.42331 -0.414964 -0.400217
-1.32509 -0.424006 -0.485123
-1.22689 -0.422602 -0.57887
-1.12869 -0.412119 -0.680841
-1.03051 -0.394727 -0.794598
-0.932337 -0.369574 -0.929143
-0.834173 -0.328002 -1.09792
-0.736016 -0.247785 -1.31517
-0.637867 -0.0861833 -1.58657
-0.539723 0.222498 -1.88663
-0.441585 0.741025 -2.12255
-0.343451 1.44753 -2.13142
-0.24532 2.17152 -1.79441
-0.147191 2.70602 -1.16645
-0.0490634 2.96821 -0.399595
0.0490634 2.96821 0.399595
0.147191 2.70602 1.16645
0.24532 2.17152 1.79441
0.343451 1.44753 2.13142
0.441585 0.741025 2.12255
0.539723 0.222498 1.88663
0.637867 -0.0861833 1.58657
0.736016 -0.247785 1.31517
0.834173 -0.328002 1.09792
0.932337 -0.369574 0.929143
1.03051 -0.394727 0.794598
1.12869 -0.412119 0.680841
1.22689 -0.422602 0.57887
1.32509 -0.424006 0.485123
1.42331 -0.414964 0.400217
1.52154 -0.396556 0.326222
1.61978 -0.371714 0.264379
1.71804 -0.343728 0.214386
1.81632 -0.315234 0.174818
1.91462 -0.287921 0.143819
2.01293 -0.262678 0.119579
2.11126 -0.239854 0.100554
2.20961 -0.219484 0.0855073
2.30798 -0.201441 0.0734841
2.40638 -0.185523 0.0637491
2.50479 -0.1715 0.0557369
2.60323 -0.159134 0.0490083
2.7017 -0.148179 0.0432265
2.80019 -0.138392 0.038146
2.89871 -0.129539 0.0336106
2.99725 -0.121423 0.0295441
3.09583 -0.113905 0.0259257
3.19443 -0.106904 0.0227536
3.29307 -0.100387 0.0200166
3.39173 -0.094339 0.0176831
3.49043 -0.0887486 0.0157057
3.58916 -0.0835966 0.0140311
3.68793 -0.0788567 0.0126081
3.78673 -0.0744979 0.0113914
3.88557 -0.0704876 0.0103437
3.98445 -0.0667935 0.00943457
4.08336 -0.0633854 0.00864001
4.18232 -0.0602354 0.00794076
4.28131 -0.0573184 0.00732159
4.38035 -0.0546119 0.00677021
4.47943 -0.052096 0.00627674
4.57855 -0.049753 0.00583308
4.67772 -0.047567 0.00543261
4.77694 -0.045524 0.00506977
4.8762 -0.0436116 0.00473997
4.97551 -0.0418187 0.00443926
5.07487 -0.0401352 0.00416435
5.17427 -0.0385524 0.00391235
5.27373 -0.0370621 0.00368085
5.37325 -0.0356572 0.00346768
5.47281 -0.0343311 0.00327102
5.57243 -0.033078 0.00308922
5.67211 -0.0318925 0.00292088
5.77184 -0.0307697 0.00276472
5.87163 -0.0297053 0.00261964
5.97148 -0.0286953 0.00248464
6.07139 -0.0277358 0.00235886
6.17136 -0.0268236 0.00224148
6.2714 -0.0259556 0.00213182
6.37149 -0.0251289 0.00202924
6.47166 -0.024341 0.00193316
6.57188 -0.0235893 0.00184307
6.67218 -0.0228718 0.00175851
6.77254 -0.0221863 0.00167905
6.87298 -0.0215309 0.0016043
6.97348 -0.0209039 0.00153392
7.07406 -0.0203037 0.0014676
7.17471 -0.0197287 0.00140503
7.27544 -0.0191776 0.00134596
7.37624 -0.0186489 0.00129014
7.47712 -0.0181416 0.00123736
7.57807 -0.0176545 0.00118739
7.67911 -0.0171865 0.00114007
7.78023 -0.0167365 0.00109521
7.88143 -0.0163038 0.00105266
7.98271 -0.0158874 0.00101226
8.08408 -0.0154864 0.000973886
8.18554 -0.0151002 0.000937408
8.28708 -0.0147281 0.000902712
8.38872 -0.0143692 0.000869689
8.49044 -0.0140231 0.000838238
8.59226 -0.0136891 0.000808267
8.69417 -0.0133666 0.000779691
8.79618 -0.0130552 0.000752427
8.89828 -0.0127542 0.000726402
9.00048 -0.0124634 0.000701545
9.10278 -0.0121821 0.000677793
9.20518 -0.01191 0.000655083
9.30769 -0.0116467 0.000633361
9.4103 -0.0113918 0.000612571
9.51301 -0.011145 0.000592665
9.61583 -0.0109059 0.000573595
9.71877 -0.0106741 0.00055532
9.82181 -0.0104495 0.000537797
9.92496 -0.0102317 0.000520989
10.0282 -0.0100204 0.000504858
10.1316 -0.00981533 0.000489373
10.2351 -0.00961632 0.000474499
10.3387 -0.00942311 0.000460208
10.4425 -0.00923545 0.000446472
10.5463 -0.00905315 0.000433263
10.6503 -0.008876 0.000420557
10.7545 -0.00870381 0.000408329
10.8587 -0.00853638 0.000396559
10.9631 -0.00837355 0.000385224
11.0676 -0.00821515 0.000374304
11.1722 -0.00806102 0.000363781
11.277 -0.007911 0.000353637
11.3819 -0.00776495 0.000343855
11.487 -0.00762273 0.000334419
11.5922 -0.0074842 0.000325314
11.6975 -0.00734925 0.000316525
11.803 -0.00721773 0.00030804
11.9086 -0.00708955 0.000299844
12.0144 -0.00696458 0.000291927
12.1204 -0.00684272 0.000284275
12.2265 -0.00672386 0.000276878
12.3327 -0.00660791 0.000269726
12.4391 -0.00649477 0.000262809
12.5457 -0.00638435 0.000256116
12.6524 -0.00627656 0.00024964
12.7593 -0.00617132 0.00024337
12.8664 -0.00606855 0.0002373
12.9737 -0.00596818 0.000231422
13.0811 -0.00587012 0.000225727
13.1887 -0.0057743 0.000220208
13.2965 -0.00568066 0.00021486
13.4044 -0.00558913 0.000209676
13.5126 -0.00549965 0.000204648
13.6209 -0.00541215 0.000199772
13.7294 -0.00532657 0.000195042
13.8382 -0.00524287 0.000190452
13.9471 -0.00516098 0.000185998
14.0562 -0.00508085 0.000181673
14.1655 -0.00500244 0.000177474
14.275 -0.00492568 0.000173397
14.3848 -0.00485054 0.000169436
14.4947 -0.00477696 0.000165587
14.6049 -0.00470491 0.000161848
14.7152 -0.00463435 0.000158213
14.8258 -0.00456522 0.000154679
14.9367 -0.00449749 0.000151243
15.0477 -0.00443113 0.000147901
15.159 -0.00436609 0.000144651
15.2705 -0.00430234 0.000141488
15.3823 -0.00423984 0.000138411
15.4943 -0.00417857 0.000135416
15.6066 -0.00411848 0.0001325
15.7191 -0.00405955 0.000129662
15.8319 -0.00400175 0.000126898
15.9449 -0.00394505 0.000124206
16.0582 -0.00388942 0.000121583
16.1717 -0.00383482 0.000119028
16.2856 -0.00378125 0.000116538
16.3997 -0.00372866 0.000114112
16.5141 -0.00367703 0.000111746
16.6288 -0.00362635 0.00010944
16.7437 -0.00357658 0.000107192
16.859 -0.00352771 0.000104999
16.9746 -0.0034797 0.000102859
17.0905 -0.00343255 0.000100773
17.2067 -0.00338622 9.87367e-05
17.3232 -0.00334071 9.67498e-05
17.4401 -0.00329598 9.48105e-05
17.5572 -0.00325202 9.29176e-05
17.6748 -0.00320882 9.10695e-05
17.7926 -0.00316635 8.92649e-05
17.9108 -0.00312459 8.75026e-05
18.0294 -0.00308353 8.57814e-05
18.1483 -0.00304316 8.40999e-05
18.2676 -0.00300345 8.24572e-05
18.3873 -0.00296439 8.08519e-05
18.5074 -0.00292597 7.92832e-05
18.6278 -0.00288817 7.77498e-05
18.7487 -0.00285098 7.6251e-05
18.8699 -0.00281437 7.47855e-05
18.9916 -0.00277835 7.33526e-05
19.1137 -0.00274289 7.19512e-05
19.2362 -0.00270799 7.05806e-05
19.3592 -0.00267362 6.92398e-05
19.4826 -0.00263979 6.79281e-05
19.6065 -0.00260646 6.66445e-05
19.7309 -0.00257365 6.53885e-05
19.8557 -0.00254132 6.41591e-05
19.9811 -0.00250948 6.29557e-05
20.1069 -0.00247811 6.17776e-05
20.2333 -0.0024472 6.06241e-05
20.3602 -0.00241673 5.94945e-05
20.4876 -0.00238671 5.83882e-05
20.6156 -0.00235712 5.73046e-05
20.7441 -0.00232795 5.6243e-05
20.8732 -0.00229918 5.52029e-05
21.0029 -0.00227082 5.41837e-05
21.1332 -0.00224286 5.31848e-05
21.2642 -0.00221527 5.22058e-05
21.3958 -0.00218806 5.1246e-05
21.528 -0.00216122 5.03051e-05
21.6609 -0.00213474 4.93824e-05
21.7945 -0.0021086 4.84775e-05
21.9288 -0.00208281 4.759e-05
22.0639 -0.00205735 4.67194e-05
22.1997 -0.00203222 4.58652e-05
22.3363 -0.00200741 4.5027e-05
22.4736 -0.0019829 4.42045e-05
22.6118 -0.00195871 4.33971e-05
22.7509 -0.0019348 4.26045e-05
22.8908 -0.00191119 4.18263e-05
23.0316 -0.00188786 4.10622e-05
23.1733 -0.0018648 4.03117e-05
23.316 -0.00184202 3.95744e-05
23.4597 -0.00181949 3.88502e-05
23.6044 -0.00179722 3.81384e-05
23.7502 -0.00177519 3.7439e-05
23.8971 -0.00175341 3.67514e-05
24.0451 -0.00173186 3.60754e-05
24.1944 -0.00171053 3.54107e-05
24.3448 -0.00168943 3.47569e-05
24.4966 -0.00166853 3.41137e-05
24.6496 -0.00164785 3.34809e-05
24.8041 -0.00162736 3.2858e-05
24.9601 -0.00160707 3.22449e-05
25.1175 -0.00158696 3.16411e-05
25.2766 -0.00156702 3.10465e-05
25.4373 -0.00154726 3.04606e-05
25.5998 -0.00152766 2.98832e-05
25.7641 -0.00150821 2.9314e-05
25.9304 -0.00148891 2.87526e-05
26.0988 -0.00146974 2.81989e-05
26.2693 -0.0014507 2.76523e-05
26.4421 -0.00143177 2.71127e-05
26.6174 -0.00141296 2.65797e-05
26.7954 -0.00139424 2.60528e-05
26.9761 -0.0013756 2.55319e-05
27.1598 -0.00135703 2.50163e-05
27.3468 -0.00133851 2.45059e-05
27.5373 -0.00132004 2.4e-05
27.7317 -0.00130159 2.34982e-05
27.9302 -0.00128313 2.3e-05
28.1333 -0.00126465 2.25047e-05
28.3415 -0.00124612 2.20116e-05
28.5554 -0.0012275 2.15199e-05
28.7758 -0.00120876 2.10286e-05
29.0035 -0.00118984 2.05366e-05
29.2396 -0.00117068 2.00423e-05
29.4858 -0.0011512 1.95438e-05
29.7441 -0.00113128 1.90384e-05
30.0173 -0.00111075 1.85225e-05
30.3101 -0.00108938 1.79903e-05
30.6297 -0.00106675 1.74323e-05
30.9905 -0.00104204 1.68297e-05
31.4301 -0.00101307 1.61326e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1QuantumOneLoop/GRp_FRG.txt <==
-31.4301 -0.00101371 -1.6153e-05
-30.9905 -0.00104271 -1.68517e-05
-30.6297 -0.00106746 -1.74556e-05
-30.3101 -0.00109013 -1.80148e-05
-30.0173 -0.00111152 -1.85482e-05
-29.7441 -0.00113207 -1.90653e-05
-29.4858 -0.00115202 -1.95719e-05
-29.2396 -0.00117154 -2.00716e-05
-29.0035 -0.00119073 -2.05671e-05
-28.7758 -0.00120967 -2.10604e-05
-28.5554 -0.00122845 -2.15529e-05
-28.3415 -0.00124709 -2.20458e-05
-28.1333 -0.00126565 -2.25402e-05
-27.9302 -0.00128416 -2.30368e-05
-27.7317 -0.00130264 -2.35364e-05
-27.5373 -0.00132113 -2.40396e-05
-27.3468 -0.00133963 -2.45468e-05
-27.1598 -0.00135818 -2.50587e-05
-26.9761 -0.00137678 -2.55757e-05
-26.7954 -0.00139545 -2.60982e-05
-26.6174 -0.0014142 -2.66266e-05
-26.4421 -0.00143305 -2.71612e-05
-26.2693 -0.00145201 -2.77024e-05
-26.0988 -0.00147109 -2.82506e-05
-25.9304 -0.00149029 -2.88061e-05
-25.7641 -0.00150963 -2.93692e-05
-25.5998 -0.00152911 -2.99402e-05
-25.4373 -0.00154875 -3.05194e-05
-25.2766 -0.00156856 -3.11072e-05
-25.1175 -0.00158853 -3.17038e-05
-24.9601 -0.00160868 -3.23096e-05
-24.8041 -0.00162902 -3.29248e-05
-24.6496 -0.00164954 -3.35498e-05
-24.4966 -0.00167027 -3.41848e-05
-24.3448 -0.00169121 -3.48302e-05
-24.1944 -0.00171236 -3.54863e-05
-24.0451 -0.00173373 -3.61534e-05
-23.8971 -0.00175533 -3.68318e-05
-23.7502 -0.00177716 -3.75219e-05
-23.6044 -0.00179923 -3.8224e-05
-23.4597 -0.00182156 -3.89383e-05
-23.316 -0.00184413 -3.96654e-05
-23.1733 -0.00186697 -4.04054e-05
-23.0316 -0.00189008 -4.11589e-05
-22.8908 -0.00191347 -4.1926e-05
-22.7509 -0.00193714 -4.27073e-05
-22.6118 -0.0019611 -4.35031e-05
-22.4736 -0.00198536 -4.43138e-05
-22.3363 -0.00200992 -4.51398e-05
-22.1997 -0.0020348 -4.59814e-05
-22.0639 -0.00205999 -4.68392e-05
-21.9288 -0.00208552 -4.77136e-05
-21.7945 -0.00211138 -4.8605e-05
-21.6609 -0.00213758 -4.95138e-05
-21.528 -0.00216413 -5.04406e-05
-21.3958 -0.00219105 -5.13858e-05
-21.2642 -0.00221833 -5.235e-05
-21.1332 -0.00224599 -5.33336e-05
-21.0029 -0.00227404 -5.43371e-05
-20.8732 -0.00230248 -5.53611e-05
-20.7441 -0.00233133 -5.64062e-05
-20.6156 -0.00236058 -5.7473e-05
-20.4876 -0.00239026 -5.85619e-05
-20.3602 -0.00242038 -5.96737e-05
-20.2333 -0.00245093 -6.0809e-05
-20.1069 -0.00248194 -6.19684e-05
-19.9811 -0.00251341 -6.31526e-05
-19.8557 -0.00254535 -6.43623e-05
-19.7309 -0.00257778 -6.55982e-05
-19.6065 -0.0026107 -6.6861e-05
-19.4826 -0.00264413 -6.81515e-05
-19.3592 -0.00267808 -6.94704e-05
-19.2362 -0.00271256 -7.08187e-05
-19.1137 -0.00274758 -7.2197e-05
-18.9916 -0.00278316 -7.36064e-05
-18.8699 -0.00281931 -7.50477e-05
-18.7487 -0.00285604 -7.65217e-05
-18.6278 -0.00289337 -7.80295e-05
-18.5074 -0.00293131 -7.95721e-05
-18.3873 -0.00296987 -8.11504e-05
-18.2676 -0.00300907 -8.27656e-05
-18.1483 -0.00304893 -8.44186e-05
-18.0294 -0.00308946 -8.61107e-05
-17.9108 -0.00313067 -8.78431e-05
-17.7926 -0.00317259 -8.96168e-05
-17.6748 -0.00321523 -9.14333e-05
-17.5572 -0.00325861 -9.32937e-05
-17.4401 -0.00330275 -9.51995e-05
-17.3232 -0.00334766 -9.71521e-05
-17.2067 -0.00339337 -9.91528e-05
-17.0905 -0.00343989 -0.000101203
-16.9746 -0.00348724 -0.000103305
-16.859 -0.00353546 -0.000105459
-16.7437 -0.00358455 -0.000107669
-16.6288 -0.00363454 -0.000109934
-16.5141 -0.00368545 -0.000112257
-16.3997 -0.00373731 -0.000114641
-16.2856 -0.00379015 -0.000117086
-16.1717 -0.00384398 -0.000119596
-16.0582 -0.00389883 -0.000122171
-15.9449 -0.00395474 -0.000124815
-15.8319 -0.00401172 -0.000127529
-15.7191 -0.00406981 -0.000130316
-15.6066 -0.00412904 -0.000133179
-15.4943 -0.00418943 -0.000136119
-15.3823 -0.00425103 -0.00013914
-15.2705 -0.00431385 -0.000142245
-15.159 -0.00437795 -0.000145435
-15.0477 -0.00444334 -0.000148715
-14.9367 -0.00451007 -0.000152088
-14.8258 -0.00457818 -0.000155556
-14.7152 -0.0046477 -0.000159123
-14.6049 -0.00471868 -0.000162793
-14.4947 -0.00479115 -0.000166569
-14.3848 -0.00486517 -0.000170456
-14.275 -0.00494076 -0.000174457
-14.1655 -0.00501799 -0.000178576
-14.0562 -0.0050969 -0.000182819
-13.9471 -0.00517753 -0.000187189
-13.8382 -0.00525995 -0.000191691
-13.7294 -0.0053442 -0.000196331
-13.6209 -0.00543034 -0.000201113
-13.5126 -0.00551843 -0.000206044
-13.4044 -0.00560853 -0.000211129
-13.2965 -0.0057007 -0.000216374
-13.1887 -0.005795 -0.000221785
-13.0811 -0.00589151 -0.000227369
-12.9737 -0.00599029 -0.000233133
-12.8664 -0.00609141 -0.000239085
-12.7593 -0.00619496 -0.000245231
-12.6524 -0.00630101 -0.00025158
-12.5457 -0.00640964 -0.000258141
-12.4391 -0.00652094 -0.000264922
-12.3327 -0.00663499 -0.000271933
-12.2265 -0.0067519 -0.000279183
-12.1204 -0.00687175 -0.000286682
-12.0144 -0.00699465 -0.000294442
-11.9086 -0.0071207 -0.000302474
-11.803 -0.00725002 -0.000310789
-11.6975 -0.00738272 -0.000319401
-11.5922 -0.00751891 -0.000328323
-11.487 -0.00765872 -0.000337569
-11.3819 -0.00780229 -0.000347154
-11.277 -0.00794975 -0.000357092
-11.1722 -0.00810125 -0.000367402
-11.0676 -0.00825692 -0.0003781
-10.9631 -0.00841694 -0.000389204
-10.8587 -0.00858146 -0.000400735
-10.7545 -0.00875066 -0.000412713
-10.6503 -0.00892472 -0.000425159
-10.5463 -0.00910382 -0.000438098
-10.4425 -0.00928817 -0.000451553
-10.3387 -0.00947798 -0.00046555
-10.2351 -0.00967345 -0.000480118
-10.1316 -0.00987483 -0.000495285
-10.0282 -0.0100824 -0.000511083
-9.92496 -0.0102963 -0.000527545
-9.82181 -0.0105169 -0.000544707
-9.71877 -0.0107444 -0.000562605
-9.61583 -0.0109792 -0.00058128
-9.51301 -0.0112215 -0.000600775
-9.4103 -0.0114718 -0.000621135
-9.30769 -0.0117303 -0.00064241
-9.20518 -0.0119974 -0.00066465
-9.10278 -0.0122734 -0.000687912
-9.00048 -0.0125589 -0.000712255
-8.89828 -0.0128543 -0.000737743
-8.79618 -0.01316 -0.000764445
-8.69417 -0.0134764 -0.000792434
-8.59226 -0.0138042 -0.000821788
-8.49044 -0.0141438 -0.000852593
-8.38872 -0.0144959 -0.000884939
-8.28708 -0.0148611 -0.000918926
-8.18554 -0.01524 -0.000954657
-8.08408 -0.0156334 -0.00099225
-7.98271 -0.0160419 -0.00103183
-7.88143 -0.0164665 -0.00107352
-7.78023 -0.0169078 -0.00111747
-7.67911 -0.017367 -0.00116385
-7.57807 -0.0178449 -0.00121281
-7.47712 -0.0183425 -0.00126455
-7.37624 -0.0188611 -0.00131926
-7.27544 -0.0194017 -0.00137716
-7.17471 -0.0199657 -0.0014385
-7.07406 -0.0205545 -0.00150353
-6.97348 -0.0211695 -0.00157254
-6.87298 -0.0218124 -0.00164585
-6.77254 -0.0224849 -0.0017238
-6.67218 -0.0231888 -0.00180676
-6.57188 -0.0239262 -0.00189515
-6.47166 -0.0246993 -0.00198945
-6.37149 -0.0255103 -0.00209014
-6.2714 -0.026362 -0.0021978
-6.17136 -0.0272571 -0.00231306
-6.07139 -0.0281986 -0.00243661
-5.97148 -0.0291899 -0.00256922
-5.87163 -0.0302345 -0.00271178
-5.77184 -0.0313366 -0.00286526
-5.67211 -0.0325003 -0.00303077
-5.57243 -0.0337306 -0.00320954
-5.47281 -0.0350327 -0.00340299
-5.37325 -0.0364123 -0.00361274
-5.27373 -0.037876 -0.00384062
-5.17427 -0.0394308 -0.00408874
-5.07487 -0.0410846 -0.00435957
-4.97551 -0.0428462 -0.00465593
-4.8762 -0.0447253 -0.00498117
-4.77694 -0.0467327 -0.00533918
-4.67772 -0.0488807 -0.0057346
-4.57855 -0.0511827 -0.00617294
-4.47943 -0.0536537 -0.0066608
-4.38035 -0.0563104 -0.00720608
-4.28131 -0.0591711 -0.00781828
-4.18232 -0.0622559 -0.00850869
-4.08336 -0.0655864 -0.0092906
-3.98445 -0.0691856 -0.010179
-3.88557 -0.0730781 -0.01119
-3.78673 -0.0772907 -0.0123393
-3.68793 -0.0818548 -0.013641
-3.58916 -0.0868118 -0.0151072
-3.49043 -0.0922176 -0.0167517
-3.39173 -0.0981466 -0.0185962
-3.29307 -0.104691 -0.0206771
-3.19443 -0.11196 -0.0230509
-3.09583 -0.120076 -0.0257959
-2.99725 -0.129178 -0.0290143
-2.89871 -0.139428 -0.0328357
-2.80019 -0.151017 -0.0374259
-2.7017 -0.164175 -0.0430005
-2.60323 -0.179181 -0.0498463
-2.50479 -0.196375 -0.0583537
-2.40638 -0.216171 -0.0690634
-2.30798 -0.239064 -0.0827402
-2.20961 -0.265632 -0.100484
-2.11126 -0.296505 -0.123905
-2.01293 -0.332278 -0.155395
-1.91462 -0.373262 -0.198551
-1.81632 -0.418873 -0.258775
-1.71804 -0.466232 -0.343988
-1.61978 -0.507191 -0.464855
-1.52154 -0.522995 -0.632443
-1.42331 -0.478353 -0.848428
-1.32509 -0.325826 -1.08353
-1.22689 -0.0412584 -1.25905
-1.12869 0.32018 -1.28107
-1.03051 0.636089 -1.13305
-0.932337 0.824329 -0.898045
-0.834173 0.893897 -0.668041
-0.736016 0.893371 -0.484025
-0.637867 0.86287 -0.34843
-0.539723 0.824583 -0.250566
-0.441585 0.788577 -0.179057
-0.343451 0.758769 -0.125128
-0.24532 0.736377 -0.0825704
-0.147191 0.721576 -0.0470236
-0.0490634 0.714235 -0.0152736
0.0490634 0.714235 0.0152736
0.147191 0.721576 0.0470236
0.24532 0.736377 0.0825704
0.343451 0.758769 0.125128
0.441585 0.788577 0.179057
0.539723 0.824583 0.250566
0.637867 0.86287 0.34843
0.736016 0.893371 0.484025
0.834173 0.893897 0.668041
0.932337 0.824329 0.898045
1.03051 0.636089 1.13305
1.12869 0.32018 1.28107
1.22689 -0.0412584 1.25905
1.32509 -0.325826 1.08353
1.42331 -0.478353 0.848428
1.52154 -0.522995 0.632443
1.61978 -0.507191 0.464855
1.71804 -0.466232 0.343988
1.81632 -0.418873 0.258775
1.91462 -0.373262 0.198551
2.01293 -0.332278 0.155395
2.11126 -0.296505 0.123905
2.20961 -0.265632 0.100484
2.30798 -0.239064 0.0827402
2.40638 -0.216171 0.0690634
2.50479 -0.196375 0.0583537
2.60323 -0.179181 0.0498463
2.7017 -0.164175 0.0430005
2.80019 -0.151017 0.0374259
2.89871 -0.139428 0.0328357
2.99725 -0.129178 0.0290143
3.09583 -0.120076 0.0257959
3.19443 -0.11196 0.0230509
3.29307 -0.104691 0.0206771
3.39173 -0.0981466 0.0185962
3.49043 -0.0922176 0.0167517
3.58916 -0.0868118 0.0151072
3.68793 -0.0818548 0.013641
3.78673 -0.0772907 0.0123393
3.88557 -0.0730781 0.01119
3.98445 -0.0691856 0.010179
4.08336 -0.0655864 0.0092906
4.18232 -0.0622559 0.00850869
4.28131 -0.0591711 0.00781828
4.38035 -0.0563104 0.00720608
4.47943 -0.0536537 0.0066608
4.57855 -0.0511827 0.00617294
4.67772 -0.0488807 0.0057346
4.77694 -0.0467327 0.00533918
4.8762 -0.0447253 0.00498117
4.97551 -0.0428462 0.00465593
5.07487 -0.0410846 0.00435957
5.17427 -0.0394308 0.00408874
5.27373 -0.037876 0.00384062
5.37325 -0.0364123 0.00361274
5.47281 -0.0350327 0.00340299
5.57243 -0.0337306 0.00320954
5.67211 -0.0325003 0.00303077
5.77184 -0.0313366 0.00286526
5.87163 -0.0302345 0.00271178
5.97148 -0.0291899 0.00256922
6.07139 -0.0281986 0.00243661
6.17136 -0.0272571 0.00231306
6.2714 -0.026362 0.0021978
6.37149 -0.0255103 0.00209014
6.47166 -0.0246993 0.00198945
6.57188 -0.0239262 0.00189515
6.67218 -0.0231888 0.00180676
6.77254 -0.0224849 0.0017238
6.87298 -0.0218124 0.00164585
6.97348 -0.0211695 0.00157254
7.07406 -0.0205545 0.00150353
7.17471 -0.0199657 0.0014385
7.27544 -0.0194017 0.00137716
7.37624 -0.0188611 0.00131926
7.47712 -0.0183425 0.00126455
7.57807 -0.0178449 0.00121281
7.67911 -0.017367 0.00116385
7.78023 -0.0169078 0.00111747
7.88143 -0.0164665 0.00107352
7.98271 -0.0160419 0.00103183
8.08408 -0.0156334 0.00099225
8.18554 -0.01524 0.000954657
8.28708 -0.0148611 0.000918926
8.38872 -0.0144959 0.000884939
8.49044 -0.0141438 0.000852593
8.59226 -0.0138042 0.000821788
8.69417 -0.0134764 0.000792434
8.79618 -0.01316 0.000764445
8.89828 -0.0128543 0.000737743
9.00048 -0.0125589 0.000712255
9.10278 -0.0122734 0.000687912
9.20518 -0.0119974 0.00066465
9.30769 -0.0117303 0.00064241
9.4103 -0.0114718 0.000621135
9.51301 -0.0112215 0.000600775
9.61583 -0.0109792 0.00058128
9.71877 -0.0107444 0.000562605
9.82181 -0.0105169 0.000544707
9.92496 -0.0102963 0.000527545
10.0282 -0.0100824 0.000511083
10.1316 -0.00987483 0.000495285
10.2351 -0.00967345 0.000480118
10.3387 -0.00947798 0.00046555
10.4425 -0.00928817 0.000451553
10.5463 -0.00910382 0.000438098
10.6503 -0.00892472 0.000425159
10.7545 -0.00875066 0.000412713
10.8587 -0.00858146 0.000400735
10.9631 -0.00841694 0.000389204
11.0676 -0.00825692 0.0003781
11.1722 -0.00810125 0.000367402
11.277 -0.00794975 0.000357092
11.3819 -0.00780229 0.000347154
11.487 -0.00765872 0.000337569
11.5922 -0.00751891 0.000328323
11.6975 -0.00738272 0.000319401
11.803 -0.00725002 0.000310789
11.9086 -0.0071207 0.000302474
12.0144 -0.00699465 0.000294442
12.1204 -0.00687175 0.000286682
12.2265 -0.0067519 0.000279183
12.3327 -0.00663499 0.000271933
12.4391 -0.00652094 0.000264922
12.5457 -0.00640964 0.000258141
12.6524 -0.00630101 0.00025158
12.7593 -0.00619496 0.000245231
12.8664 -0.00609141 0.000239085
12.9737 -0.00599029 0.000233133
13.0811 -0.00589151 0.000227369
13.1887 -0.005795 0.000221785
13.2965 -0.0057007 0.000216374
13.4044 -0.00560853 0.000211129
13.5126 -0.00551843 0.000206044
13.6209 -0.00543034 0.000201113
13.7294 -0.0053442 0.000196331
13.8382 -0.00525995 0.000191691
13.9471 -0.00517753 0.000187189
14.0562 -0.0050969 0.000182819
14.1655 -0.00501799 0.000178576
14.275 -0.00494076 0.000174457
14.3848 -0.00486517 0.000170456
14.4947 -0.00479115 0.000166569
14.6049 -0.00471868 0.000162793
14.7152 -0.0046477 0.000159123
14.8258 -0.00457818 0.000155556
14.9367 -0.00451007 0.000152088
15.0477 -0.00444334 0.000148715
15.159 -0.00437795 0.000145435
15.2705 -0.00431385 0.000142245
15.3823 -0.00425103 0.00013914
15.4943 -0.00418943 0.000136119
15.6066 -0.00412904 0.000133179
15.7191 -0.00406981 0.000130316
15.8319 -0.00401172 0.000127529
15.9449 -0.00395474 0.000124815
16.0582 -0.00389883 0.000122171
16.1717 -0.00384398 0.000119596
16.2856 -0.00379015 0.000117086
16.3997 -0.00373731 0.000114641
16.5141 -0.00368545 0.000112257
16.6288 -0.00363454 0.000109934
16.7437 -0.00358455 0.000107669
16.859 -0.00353546 0.000105459
16.9746 -0.00348724 0.000103305
17.0905 -0.00343989 0.000101203
17.2067 -0.00339337 9.91528e-05
17.3232 -0.00334766 9.71521e-05
17.4401 -0.00330275 9.51995e-05
17.5572 -0.00325861 9.32937e-05
17.6748 -0.00321523 9.14333e-05
17.7926 -0.00317259 8.96168e-05
17.9108 -0.00313067 8.78431e-05
18.0294 -0.00308946 8.61107e-05
18.1483 -0.00304893 8.44186e-05
18.2676 -0.00300907 8.27656e-05
18.3873 -0.00296987 8.11504e-05
18.5074 -0.00293131 7.95721e-05
18.6278 -0.00289337 7.80295e-05
18.7487 -0.00285604 7.65217e-05
18.8699 -0.00281931 7.50477e-05
18.9916 -0.00278316 7.36064e-05
19.1137 -0.00274758 7.2197e-05
19.2362 -0.00271256 7.08187e-05
19.3592 -0.00267808 6.94704e-05
19.4826 -0.00264413 6.81515e-05
19.6065 -0.0026107 6.6861e-05
19.7309 -0.00257778 6.55982e-05
19.8557 -0.00254535 6.43623e-05
19.9811 -0.00251341 6.31526e-05
20.1069 -0.00248194 6.19684e-05
20.2333 -0.00245093 6.0809e-05
20.3602 -0.00242038 5.96737e-05
20.4876 -0.00239026 5.85619e-05
20.6156 -0.00236058 5.7473e-05
20.7441 -0.00233133 5.64062e-05
20.8732 -0.00230248 5.53611e-05
21.0029 -0.00227404 5.43371e-05
21.1332 -0.00224599 5.33336e-05
21.2642 -0.00221833 5.235e-05
21.3958 -0.00219105 5.13858e-05
21.528 -0.00216413 5.04406e-05
21.6609 -0.00213758 4.95138e-05
21.7945 -0.00211138 4.8605e-05
21.9288 -0.00208552 4.77136e-05
22.0639 -0.00205999 4.68392e-05
22.1997 -0.0020348 4.59814e-05
22.3363 -0.00200992 4.51398e-05
22.4736 -0.00198536 4.43138e-05
22.6118 -0.0019611 4.35031e-05
22.7509 -0.00193714 4.27073e-05
22.8908 -0.00191347 4.1926e-05
23.0316 -0.00189008 4.11589e-05
23.1733 -0.00186697 4.04054e-05
23.316 -0.00184413 3.96654e-05
23.4597 -0.00182156 3.89383e-05
23.6044 -0.00179923 3.8224e-05
23.7502 -0.00177716 3.75219e-05
23.8971 -0.00175533 3.68318e-05
24.0451 -0.00173373 3.61534e-05
24.1944 -0.00171236 3.54863e-05
24.3448 -0.00169121 3.48302e-05
24.4966 -0.00167027 3.41848e-05
24.6496 -0.00164954 3.35498e-05
24.8041 -0.00162902 3.29248e-05
24.9601 -0.00160868 3.23096e-05
25.1175 -0.00158853 3.17038e-05
25.2766 -0.00156856 3.11072e-05
25.4373 -0.00154875 3.05194e-05
25.5998 -0.00152911 2.99402e-05
25.7641 -0.00150963 2.93692e-05
25.9304 -0.00149029 2.88061e-05
26.0988 -0.00147109 2.82506e-05
26.2693 -0.00145201 2.77024e-05
26.4421 -0.00143305 2.71612e-05
26.6174 -0.0014142 2.66266e-05
26.7954 -0.00139545 2.60982e-05
26.9761 -0.00137678 2.55757e-05
27.1598 -0.00135818 2.50587e-05
27.3468 -0.00133963 2.45468e-05
27.5373 -0.00132113 2.40396e-05
27.7317 -0.00130264 2.35364e-05
27.9302 -0.00128416 2.30368e-05
28.1333 -0.00126565 2.25402e-05
28.3415 -0.00124709 2.20458e-05
28.5554 -0.00122845 2.15529e-05
28.7758 -0.00120967 2.10604e-05
29.0035 -0.00119073 2.05671e-05
29.2396 -0.00117154 2.00716e-05
29.4858 -0.00115202 1.95719e-05
29.7441 -0.00113207 1.90653e-05
30.0173 -0.00111152 1.85482e-05
30.3101 -0.00109013 1.80148e-05
30.6297 -0.00106746 1.74556e-05
30.9905 -0.00104271 1.68517e-05
31.4301 -0.00101371 1.6153e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1QuantumOneLoop/GRp_OneLoopFRG.txt <==
-31.4301 -0.00101408 -1.61648e-05
-30.9905 -0.00104311 -1.68644e-05
-30.6297 -0.00106787 -1.7469e-05
-30.3101 -0.00109056 -1.8029e-05
-30.0173 -0.00111197 -1.85631e-05
-29.7441 -0.00113254 -1.90809e-05
-29.4858 -0.0011525 -1.95882e-05
-29.2396 -0.00117203 -2.00886e-05
-29.0035 -0.00119124 -2.05848e-05
-28.7758 -0.0012102 -2.10788e-05
-28.5554 -0.00122899 -2.1572e-05
-28.3415 -0.00124765 -2.20657e-05
-28.1333 -0.00126623 -2.25608e-05
-27.9302 -0.00128476 -2.30582e-05
-27.7317 -0.00130326 -2.35585e-05
-27.5373 -0.00132176 -2.40625e-05
-27.3468 -0.00134028 -2.45706e-05
-27.1598 -0.00135884 -2.50833e-05
-26.9761 -0.00137746 -2.56011e-05
-26.7954 -0.00139615 -2.61245e-05
-26.6174 -0.00141493 -2.66537e-05
-26.4421 -0.0014338 -2.71893e-05
-26.2693 -0.00145277 -2.77314e-05
-26.0988 -0.00147187 -2.82806e-05
-25.9304 -0.00149109 -2.8837e-05
-25.7641 -0.00151045 -2.94011e-05
-25.5998 -0.00152996 -2.99732e-05
-25.4373 -0.00154962 -3.05535e-05
-25.2766 -0.00156945 -3.11424e-05
-25.1175 -0.00158944 -3.17401e-05
-24.9601 -0.00160961 -3.2347e-05
-24.8041 -0.00162997 -3.29634e-05
-24.6496 -0.00165053 -3.35896e-05
-24.4966 -0.00167128 -3.42259e-05
-24.3448 -0.00169224 -3.48726e-05
-24.1944 -0.00171342 -3.55301e-05
-24.0451 -0.00173481 -3.61986e-05
-23.8971 -0.00175644 -3.68784e-05
-23.7502 -0.0017783 -3.75699e-05
-23.6044 -0.0018004 -3.82735e-05
-23.4597 -0.00182275 -3.89894e-05
-23.316 -0.00184536 -3.97181e-05
-23.1733 -0.00186823 -4.04598e-05
-23.0316 -0.00189137 -4.12149e-05
-22.8908 -0.00191479 -4.19838e-05
-22.7509 -0.00193849 -4.27669e-05
-22.6118 -0.00196249 -4.35645e-05
-22.4736 -0.00198678 -4.43771e-05
-22.3363 -0.00201138 -4.52051e-05
-22.1997 -0.00203629 -4.60488e-05
-22.0639 -0.00206152 -4.69087e-05
-21.9288 -0.00208708 -4.77852e-05
-21.7945 -0.00211298 -4.86788e-05
-21.6609 -0.00213923 -4.959e-05
-21.528 -0.00216582 -5.05191e-05
-21.3958 -0.00219278 -5.14668e-05
-21.2642 -0.00222011 -5.24335e-05
-21.1332 -0.00224781 -5.34197e-05
-21.0029 -0.0022759 -5.44259e-05
-20.8732 -0.00230439 -5.54528e-05
-20.7441 -0.00233328 -5.65007e-05
-20.6156 -0.00236259 -5.75705e-05
-20.4876 -0.00239232 -5.86625e-05
-20.3602 -0.00242249 -5.97775e-05
-20.2333 -0.00245309 -6.09161e-05
-20.1069 -0.00248416 -6.20789e-05
-19.9811 -0.00251568 -6.32666e-05
-19.8557 -0.00254768 -6.448e-05
-19.7309 -0.00258017 -6.57196e-05
-19.6065 -0.00261315 -6.69863e-05
-19.4826 -0.00264665 -6.82809e-05
-19.3592 -0.00268066 -6.9604e-05
-19.2362 -0.00271521 -7.09566e-05
-19.1137 -0.0027503 -7.23394e-05
-18.9916 -0.00278595 -7.37534e-05
-18.8699 -0.00282217 -7.51995e-05
-18.7487 -0.00285898 -7.66785e-05
-18.6278 -0.00289638 -7.81915e-05
-18.5074 -0.0029344 -7.97394e-05
-18.3873 -0.00297304 -8.13232e-05
-18.2676 -0.00301233 -8.29441e-05
-18.1483 -0.00305227 -8.46031e-05
-18.0294 -0.00309289 -8.63014e-05
-17.9108 -0.0031342 -8.80401e-05
-17.7926 -0.00317621 -8.98205e-05
-17.6748 -0.00321895 -9.16438e-05
-17.5572 -0.00326243 -9.35114e-05
-17.4401 -0.00330667 -9.54246e-05
-17.3232 -0.00335169 -9.73849e-05
-17.2067 -0.0033975 -9.93936e-05
-17.0905 -0.00344414 -0.000101452
-16.9746 -0.00349161 -0.000103563
-16.859 -0.00353994 -0.000105726
-16.7437 -0.00358916 -0.000107945
-16.6288 -0.00363928 -0.00011022
-16.5141 -0.00369033 -0.000112553
-16.3997 -0.00374233 -0.000114947
-16.2856 -0.0037953 -0.000117403
-16.1717 -0.00384928 -0.000119924
-16.0582 -0.00390428 -0.000122511
-15.9449 -0.00396035 -0.000125167
-15.8319 -0.00401749 -0.000127894
-15.7191 -0.00407575 -0.000130695
-15.6066 -0.00413515 -0.000133571
-15.4943 -0.00419572 -0.000136526
-15.3823 -0.0042575 -0.000139562
-15.2705 -0.00432052 -0.000142682
-15.159 -0.00438481 -0.000145889
-15.0477 -0.00445041 -0.000149186
-14.9367 -0.00451736 -0.000152577
-14.8258 -0.00458568 -0.000156063
-14.7152 -0.00465543 -0.00015965
-14.6049 -0.00472665 -0.00016334
-14.4947 -0.00479937 -0.000167137
-14.3848 -0.00487363 -0.000171046
-14.275 -0.00494949 -0.00017507
-14.1655 -0.00502699 -0.000179213
-14.0562 -0.00510618 -0.000183481
-13.9471 -0.00518711 -0.000187877
-13.8382 -0.00526984 -0.000192407
-13.7294 -0.0053544 -0.000197076
-13.6209 -0.00544087 -0.000201888
-13.5126 -0.00552931 -0.000206851
-13.4044 -0.00561976 -0.000211968
-13.2965 -0.0057123 -0.000217248
-13.1887 -0.00580698 -0.000222695
-13.0811 -0.00590389 -0.000228318
-12.9737 -0.00600308 -0.000234122
-12.8664 -0.00610464 -0.000240115
-12.7593 -0.00620863 -0.000246305
-12.6524 -0.00631515 -0.000252701
-12.5457 -0.00642427 -0.00025931
-12.4391 -0.00653607 -0.000266142
-12.3327 -0.00665066 -0.000273206
-12.2265 -0.00676811 -0.000280512
-12.1204 -0.00688854 -0.000288071
-12.0144 -0.00701204 -0.000295893
-11.9086 -0.00713872 -0.00030399
-11.803 -0.00726869 -0.000312375
-11.6975 -0.00740206 -0.00032106
-11.5922 -0.00753897 -0.000330058
-11.487 -0.00767953 -0.000339385
-11.3819 -0.00782388 -0.000349054
-11.277 -0.00797215 -0.000359083
-11.1722 -0.00812449 -0.000369487
-11.0676 -0.00828106 -0.000380286
-10.9631 -0.00844201 -0.000391496
-10.8587 -0.00860751 -0.000403139
-10.7545 -0.00877773 -0.000415235
-10.6503 -0.00895286 -0.000427807
-10.5463 -0.00913309 -0.000440878
-10.4425 -0.00931862 -0.000454474
-10.3387 -0.00950966 -0.00046862
-10.2351 -0.00970643 -0.000483346
-10.1316 -0.00990918 -0.000498681
-10.0282 -0.0101181 -0.000514657
-9.92496 -0.0103336 -0.000531308
-9.82181 -0.0105557 -0.00054867
-9.71877 -0.010785 -0.000566782
-9.61583 -0.0110215 -0.000585684
-9.51301 -0.0112657 -0.000605421
-9.4103 -0.0115179 -0.000626039
-9.30769 -0.0117784 -0.000647587
-9.20518 -0.0120477 -0.00067012
-9.10278 -0.0123261 -0.000693694
-9.00048 -0.012614 -0.000718371
-8.89828 -0.0129119 -0.000744215
-8.79618 -0.0132203 -0.000771298
-8.69417 -0.0135396 -0.000799694
-8.59226 -0.0138704 -0.000829484
-8.49044 -0.0142133 -0.000860755
-8.38872 -0.0145688 -0.000893602
-8.28708 -0.0149376 -0.000928126
-8.18554 -0.0153204 -0.000964434
-8.08408 -0.0157178 -0.00100265
-7.98271 -0.0161307 -0.00104289
-7.88143 -0.0165598 -0.00108529
-7.78023 -0.0170061 -0.00113002
-7.67911 -0.0174705 -0.00117722
-7.57807 -0.0179539 -0.00122708
-7.47712 -0.0184575 -0.00127978
-7.37624 -0.0189824 -0.00133553
-7.27544 -0.0195299 -0.00139456
-7.17471 -0.0201011 -0.00145711
-7.07406 -0.0206977 -0.00152345
-6.97348 -0.021321 -0.00159388
-6.87298 -0.0219728 -0.00166872
-6.77254 -0.0226549 -0.00174833
-6.67218 -0.0233691 -0.00183309
-6.57188 -0.0241175 -0.00192344
-6.47166 -0.0249024 -0.00201984
-6.37149 -0.0257263 -0.00212282
-6.2714 -0.0265917 -0.00223295
-6.17136 -0.0275017 -0.00235089
-6.07139 -0.0284592 -0.00247733
-5.97148 -0.0294679 -0.00261307
-5.87163 -0.0305313 -0.002759
-5.77184 -0.0316536 -0.0029161
-5.67211 -0.0328394 -0.00308548
-5.57243 -0.0340936 -0.00326838
-5.47281 -0.0354216 -0.00346621
-5.37325 -0.0368294 -0.00368055
-5.27373 -0.0383238 -0.00391318
-5.17427 -0.039912 -0.00416614
-5.07487 -0.0416023 -0.00444173
-4.97551 -0.0434038 -0.00474262
-4.8762 -0.0453267 -0.00507181
-4.77694 -0.0473823 -0.00543281
-4.67772 -0.0495835 -0.00582963
-4.57855 -0.0519446 -0.00626693
-4.47943 -0.0544819 -0.00675014
-4.38035 -0.0572138 -0.00728562
-4.28131 -0.0601613 -0.00788079
-4.18232 -0.0633482 -0.00854447
-4.08336 -0.0668019 -0.00928709
-3.98445 -0.070554 -0.0101211
-3.88557 -0.0746407 -0.0110614
-3.78673 -0.0791045 -0.0121262
-3.68793 -0.0839944 -0.0133373
-3.58916 -0.0893683 -0.0147217
-3.49043 -0.0952944 -0.0163128
-3.39173 -0.101854 -0.018152
-3.29307 -0.109142 -0.0202916
-3.19443 -0.117277 -0.0227981
-3.09583 -0.126398 -0.0257571
-2.99725 -0.136677 -0.0292801
-2.89871 -0.148326 -0.0335144
-2.80019 -0.161605 -0.0386576
-2.7017 -0.176844 -0.0449793
-2.60323 -0.194456 -0.0528544
-2.50479 -0.214966 -0.0628157
-2.40638 -0.239046 -0.0756375
-2.30798 -0.267553 -0.0924766
-2.20961 -0.301565 -0.115112
-2.11126 -0.342392 -0.14637
-2.01293 -0.391445 -0.190896
-1.91462 -0.449652 -0.256576
-1.81632 -0.515441 -0.357068
-1.71804 -0.578236 -0.515472
-1.61978 -0.599681 -0.764075
-1.52154 -0.476907 -1.10946
-1.42331 -0.0743219 -1.40123
-1.32509 0.471096 -1.34423
-1.22689 0.792248 -1.0066
-1.12869 0.861993 -0.681212
-1.03051 0.824552 -0.458752
-0.932337 0.761589 -0.317328
-0.834173 0.70085 -0.226212
-0.736016 0.649361 -0.165224
-0.637867 0.607712 -0.122579
-0.539723 0.574819 -0.0914222
-0.441585 0.549375 -0.0676484
-0.343451 0.530259 -0.0486919
-0.24532 0.516614 -0.0328691
-0.147191 0.507834 -0.0190065
-0.0490634 0.503536 -0.00622093
0.0490634 0.503536 0.00622093
0.147191 0.507834 0.0190065
0.24532 0.516614 0.0328691
0.343451 0.530259 0.0486919
0.441585 0.549375 0.0676484
0.539723 0.574819 0.0914222
0.637867 0.607712 0.122579
0.736016 0.649361 0.165224
0.834173 0.70085 0.226212
0.932337 0.761589 0.317328
1.03051 0.824552 0.458752
1.12869 0.861993 0.681212
1.22689 0.792248 1.0066
1.32509 0.471096 1.34423
1.42331 -0.0743219 1.40123
1.52154 -0.476907 1.10946
1.61978 -0.599681 0.764075
1.71804 -0.578236 0.515472
1.81632 -0.515441 0.357068
1.91462 -0.449652 0.256576
2.01293 -0.391445 0.190896
2.11126 -0.342392 0.14637
2.20961 -0.301565 0.115112
2.30798 -0.267553 0.0924766
2.40638 -0.239046 0.0756375
2.50479 -0.214966 0.0628157
2.60323 -0.194456 0.0528544
2.7017 -0.176844 0.0449793
2.80019 -0.161605 0.0386576
2.89871 -0.148326 0.0335144
2.99725 -0.136677 0.0292801
3.09583 -0.126398 0.0257571
3.19443 -0.117277 0.0227981
3.29307 -0.109142 0.0202916
3.39173 -0.101854 0.018152
3.49043 -0.0952944 0.0163128
3.58916 -0.0893683 0.0147217
3.68793 -0.0839944 0.0133373
3.78673 -0.0791045 0.0121262
3.88557 -0.0746407 0.0110614
3.98445 -0.070554 0.0101211
4.08336 -0.0668019 0.00928709
4.18232 -0.0633482 0.00854447
4.28131 -0.0601613 0.00788079
4.38035 -0.0572138 0.00728562
4.47943 -0.0544819 0.00675014
4.57855 -0.0519446 0.00626693
4.67772 -0.0495835 0.00582963
4.77694 -0.0473823 0.00543281
4.8762 -0.0453267 0.00507181
4.97551 -0.0434038 0.00474262
5.07487 -0.0416023 0.00444173
5.17427 -0.039912 0.00416614
5.27373 -0.0383238 0.00391318
5.37325 -0.0368294 0.00368055
5.47281 -0.0354216 0.00346621
5.57243 -0.0340936 0.00326838
5.67211 -0.0328394 0.00308548
5.77184 -0.0316536 0.0029161
5.87163 -0.0305313 0.002759
5.97148 -0.0294679 0.00261307
6.07139 -0.0284592 0.00247733
6.17136 -0.0275017 0.00235089
6.2714 -0.0265917 0.00223295
6.37149 -0.0257263 0.00212282
6.47166 -0.0249024 0.00201984
6.57188 -0.0241175 0.00192344
6.67218 -0.0233691 0.00183309
6.77254 -0.0226549 0.00174833
6.87298 -0.0219728 0.00166872
6.97348 -0.021321 0.00159388
7.07406 -0.0206977 0.00152345
7.17471 -0.0201011 0.00145711
7.27544 -0.0195299 0.00139456
7.37624 -0.0189824 0.00133553
7.47712 -0.0184575 0.00127978
7.57807 -0.0179539 0.00122708
7.67911 -0.0174705 0.00117722
7.78023 -0.0170061 0.00113002
7.88143 -0.0165598 0.00108529
7.98271 -0.0161307 0.00104289
8.08408 -0.0157178 0.00100265
8.18554 -0.0153204 0.000964434
8.28708 -0.0149376 0.000928126
8.38872 -0.0145688 0.000893602
8.49044 -0.0142133 0.000860755
8.59226 -0.0138704 0.000829484
8.69417 -0.0135396 0.000799694
8.79618 -0.0132203 0.000771298
8.89828 -0.0129119 0.000744215
9.00048 -0.012614 0.000718371
9.10278 -0.0123261 0.000693694
9.20518 -0.0120477 0.00067012
9.30769 -0.0117784 0.000647587
9.4103 -0.0115179 0.000626039
9.51301 -0.0112657 0.000605421
9.61583 -0.0110215 0.000585684
9.71877 -0.010785 0.000566782
9.82181 -0.0105557 0.00054867
9.92496 -0.0103336 0.000531308
10.0282 -0.0101181 0.000514657
10.1316 -0.00990918 0.000498681
10.2351 -0.00970643 0.000483346
10.3387 -0.00950966 0.00046862
10.4425 -0.00931862 0.000454474
10.5463 -0.00913309 0.000440878
10.6503 -0.00895286 0.000427807
10.7545 -0.00877773 0.000415235
10.8587 -0.00860751 0.000403139
10.9631 -0.00844201 0.000391496
11.0676 -0.00828106 0.000380286
11.1722 -0.00812449 0.000369487
11.277 -0.00797215 0.000359083
11.3819 -0.00782388 0.000349054
11.487 -0.00767953 0.000339385
11.5922 -0.00753897 0.000330058
11.6975 -0.00740206 0.00032106
11.803 -0.00726869 0.000312375
11.9086 -0.00713872 0.00030399
12.0144 -0.00701204 0.000295893
12.1204 -0.00688854 0.000288071
12.2265 -0.00676811 0.000280512
12.3327 -0.00665066 0.000273206
12.4391 -0.00653607 0.000266142
12.5457 -0.00642427 0.00025931
12.6524 -0.00631515 0.000252701
12.7593 -0.00620863 0.000246305
12.8664 -0.00610464 0.000240115
12.9737 -0.00600308 0.000234122
13.0811 -0.00590389 0.000228318
13.1887 -0.00580698 0.000222695
13.2965 -0.0057123 0.000217248
13.4044 -0.00561976 0.000211968
13.5126 -0.00552931 0.000206851
13.6209 -0.00544087 0.000201888
13.7294 -0.0053544 0.000197076
13.8382 -0.00526984 0.000192407
13.9471 -0.00518711 0.000187877
14.0562 -0.00510618 0.000183481
14.1655 -0.00502699 0.000179213
14.275 -0.00494949 0.00017507
14.3848 -0.00487363 0.000171046
14.4947 -0.00479937 0.000167137
14.6049 -0.00472665 0.00016334
14.7152 -0.00465543 0.00015965
14.8258 -0.00458568 0.000156063
14.9367 -0.00451736 0.000152577
15.0477 -0.00445041 0.000149186
15.159 -0.00438481 0.000145889
15.2705 -0.00432052 0.000142682
15.3823 -0.0042575 0.000139562
15.4943 -0.00419572 0.000136526
15.6066 -0.00413515 0.000133571
15.7191 -0.00407575 0.000130695
15.8319 -0.00401749 0.000127894
15.9449 -0.00396035 0.000125167
16.0582 -0.00390428 0.000122511
16.1717 -0.00384928 0.000119924
16.2856 -0.0037953 0.000117403
16.3997 -0.00374233 0.000114947
16.5141 -0.00369033 0.000112553
16.6288 -0.00363928 0.00011022
16.7437 -0.00358916 0.000107945
16.859 -0.00353994 0.000105726
16.9746 -0.00349161 0.000103563
17.0905 -0.00344414 0.000101452
17.2067 -0.0033975 9.93936e-05
17.3232 -0.00335169 9.73849e-05
17.4401 -0.00330667 9.54246e-05
17.5572 -0.00326243 9.35114e-05
17.6748 -0.00321895 9.16438e-05
17.7926 -0.00317621 8.98205e-05
17.9108 -0.0031342 8.80401e-05
18.0294 -0.00309289 8.63014e-05
18.1483 -0.00305227 8.46031e-05
18.2676 -0.00301233 8.29441e-05
18.3873 -0.00297304 8.13232e-05
18.5074 -0.0029344 7.97394e-05
18.6278 -0.00289638 7.81915e-05
18.7487 -0.00285898 7.66785e-05
18.8699 -0.00282217 7.51995e-05
18.9916 -0.00278595 7.37534e-05
19.1137 -0.0027503 7.23394e-05
19.2362 -0.00271521 7.09566e-05
19.3592 -0.00268066 6.9604e-05
19.4826 -0.00264665 6.82809e-05
19.6065 -0.00261315 6.69863e-05
19.7309 -0.00258017 6.57196e-05
19.8557 -0.00254768 6.448e-05
19.9811 -0.00251568 6.32666e-05
20.1069 -0.00248416 6.20789e-05
20.2333 -0.00245309 6.09161e-05
20.3602 -0.00242249 5.97775e-05
20.4876 -0.00239232 5.86625e-05
20.6156 -0.00236259 5.75705e-05
20.7441 -0.00233328 5.65007e-05
20.8732 -0.00230439 5.54528e-05
21.0029 -0.0022759 5.44259e-05
21.1332 -0.00224781 5.34197e-05
21.2642 -0.00222011 5.24335e-05
21.3958 -0.00219278 5.14668e-05
21.528 -0.00216582 5.05191e-05
21.6609 -0.00213923 4.959e-05
21.7945 -0.00211298 4.86788e-05
21.9288 -0.00208708 4.77852e-05
22.0639 -0.00206152 4.69087e-05
22.1997 -0.00203629 4.60488e-05
22.3363 -0.00201138 4.52051e-05
22.4736 -0.00198678 4.43771e-05
22.6118 -0.00196249 4.35645e-05
22.7509 -0.00193849 4.27669e-05
22.8908 -0.00191479 4.19838e-05
23.0316 -0.00189137 4.12149e-05
23.1733 -0.00186823 4.04598e-05
23.316 -0.00184536 3.97181e-05
23.4597 -0.00182275 3.89894e-05
23.6044 -0.0018004 3.82735e-05
23.7502 -0.0017783 3.75699e-05
23.8971 -0.00175644 3.68784e-05
24.0451 -0.00173481 3.61986e-05
24.1944 -0.00171342 3.55301e-05
24.3448 -0.00169224 3.48726e-05
24.4966 -0.00167128 3.42259e-05
24.6496 -0.00165053 3.35896e-05
24.8041 -0.00162997 3.29634e-05
24.9601 -0.00160961 3.2347e-05
25.1175 -0.00158944 3.17401e-05
25.2766 -0.00156945 3.11424e-05
25.4373 -0.00154962 3.05535e-05
25.5998 -0.00152996 2.99732e-05
25.7641 -0.00151045 2.94011e-05
25.9304 -0.00149109 2.8837e-05
26.0988 -0.00147187 2.82806e-05
26.2693 -0.00145277 2.77314e-05
26.4421 -0.0014338 2.71893e-05
26.6174 -0.00141493 2.66537e-05
26.7954 -0.00139615 2.61245e-05
26.9761 -0.00137746 2.56011e-05
27.1598 -0.00135884 2.50833e-05
27.3468 -0.00134028 2.45706e-05
27.5373 -0.00132176 2.40625e-05
27.7317 -0.00130326 2.35585e-05
27.9302 -0.00128476 2.30582e-05
28.1333 -0.00126623 2.25608e-05
28.3415 -0.00124765 2.20657e-05
28.5554 -0.00122899 2.1572e-05
28.7758 -0.0012102 2.10788e-05
29.0035 -0.00119124 2.05848e-05
29.2396 -0.00117203 2.00886e-05
29.4858 -0.0011525 1.95882e-05
29.7441 -0.00113254 1.90809e-05
30.0173 -0.00111197 1.85631e-05
30.3101 -0.00109056 1.8029e-05
30.6297 -0.00106787 1.7469e-05
30.9905 -0.00104311 1.68644e-05
31.4301 -0.00101408 1.61648e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1QuantumOneLoop/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.5
#Lambda=2
#Beta=1
#Nc=1
#QUANTUM=0

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=512 aX=1 aP=1

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1QuantumOneLoop/SigmaAOneLoop.txt <==
-31.4301 -0.999997 -2.92566e-18
-30.9905 -0.999997 -2.92566e-18
-30.6297 -0.999997 -2.92566e-18
-30.3101 -0.999997 -2.92566e-18
-30.0173 -0.999997 -2.92566e-18
-29.7441 -0.999997 -2.92566e-18
-29.4858 -0.999997 -2.92566e-18
-29.2396 -0.999997 -2.92566e-18
-29.0035 -0.999997 -2.92566e-18
-28.7758 -0.999997 -2.92566e-18
-28.5554 -0.999997 -2.92566e-18
-28.3415 -0.999997 -2.92566e-18
-28.1333 -0.999997 -2.92566e-18
-27.9302 -0.999997 -2.92566e-18
-27.7317 -0.999997 -2.92566e-18
-27.5373 -0.999997 -2.92566e-18
-27.3468 -0.999997 -2.92566e-18
-27.1598 -0.999997 -2.92566e-18
-26.9761 -0.999997 -2.92566e-18
-26.7954 -0.999997 -2.92566e-18
-26.6174 -0.999997 -2.92566e-18
-26.4421 -0.999997 -2.92566e-18
-26.2693 -0.999997 -2.92566e-18
-26.0988 -0.999997 -2.92566e-18
-25.9304 -0.999997 -2.92566e-18
-25.7641 -0.999997 -2.92566e-18
-25.5998 -0.999997 -2.92566e-18
-25.4373 -0.999997 -2.92566e-18
-25.2766 -0.999997 -2.92566e-18
-25.1175 -0.999997 -2.92566e-18
-24.9601 -0.999997 -2.92566e-18
-24.8041 -0.999997 -2.92566e-18
-24.6496 -0.999997 -2.92566e-18
-24.4966 -0.999997 -2.92566e-18
-24.3448 -0.999997 -2.92566e-18
-24.1944 -0.999997 -2.92566e-18
-24.0451 -0.999997 -2.92566e-18
-23.8971 -0.999997 -2.92566e-18
-23.7502 -0.999997 -2.92566e-18
-23.6044 -0.999997 -2.92566e-18
-23.4597 -0.999997 -2.92566e-18
-23.316 -0.999997 -2.92566e-18
-23.1733 -0.999997 -2.92566e-18
-23.0316 -0.999997 -2.92566e-18
-22.8908 -0.999997 -2.92566e-18
-22.7509 -0.999997 -2.92566e-18
-22.6118 -0.999997 -2.92566e-18
-22.4736 -0.999997 -2.92566e-18
-22.3363 -0.999997 -2.92566e-18
-22.1997 -0.999997 -2.92566e-18
-22.0639 -0.999997 -2.92566e-18
-21.9288 -0.999997 -2.92566e-18
-21.7945 -0.999997 -2.92566e-18
-21.6609 -0.999997 -2.92566e-18
-21.528 -0.999997 -2.92566e-18
-21.3958 -0.999997 -2.92566e-18
-21.2642 -0.999997 -2.92566e-18
-21.1332 -0.999997 -2.92566e-18
-21.0029 -0.999997 -2.92566e-18
-20.8732 -0.999997 -2.92566e-18
-20.7441 -0.999997 -2.92566e-18
-20.6156 -0.999997 -2.92566e-18
-20.4876 -0.999997 -2.92566e-18
-20.3602 -0.999997 -2.92566e-18
-20.2333 -0.999997 -2.92566e-18
-20.1069 -0.999997 -2.92566e-18
-19.9811 -0.999997 -2.92566e-18
-19.8557 -0.999997 -2.92566e-18
-19.7309 -0.999997 -2.92566e-18
-19.6065 -0.999997 -2.92566e-18
-19.4826 -0.999997 -2.92566e-18
-19.3592 -0.999997 -2.92566e-18
-19.2362 -0.999997 -2.92566e-18
-19.1137 -0.999997 -2.92566e-18
-18.9916 -0.999997 -2.92566e-18
-18.8699 -0.999997 -2.92566e-18
-18.7487 -0.999997 -2.92566e-18
-18.6278 -0.999997 -2.92566e-18
-18.5074 -0.999997 -2.92566e-18
-18.3873 -0.999997 -2.92566e-18
-18.2676 -0.999997 -2.92566e-18
-18.1483 -0.999997 -2.92566e-18
-18.0294 -0.999997 -2.92566e-18
-17.9108 -0.999997 -2.92566e-18
-17.7926 -0.999997 -2.92566e-18
-17.6748 -0.999997 -2.92566e-18
-17.5572 -0.999997 -2.92566e-18
-17.4401 -0.999997 -2.92566e-18
-17.3232 -0.999997 -2.92566e-18
-17.2067 -0.999997 -2.92566e-18
-17.0905 -0.999997 -2.92566e-18
-16.9746 -0.999997 -2.92566e-18
-16.859 -0.999997 -2.92566e-18
-16.7437 -0.999997 -2.92566e-18
-16.6288 -0.999997 -2.92566e-18
-16.5141 -0.999997 -2.92566e-18
-16.3997 -0.999997 -2.92566e-18
-16.2856 -0.999997 -2.92566e-18
-16.1717 -0.999997 -2.92566e-18
-16.0582 -0.999997 -2.92566e-18
-15.9449 -0.999997 -2.92566e-18
-15.8319 -0.999997 -2.92566e-18
-15.7191 -0.999997 -2.92566e-18
-15.6066 -0.999997 -2.92566e-18
-15.4943 -0.999997 -2.92566e-18
-15.3823 -0.999997 -2.92566e-18
-15.2705 -0.999997 -2.92566e-18
-15.159 -0.999997 -2.92566e-18
-15.0477 -0.999997 -2.92566e-18
-14.9367 -0.999997 -2.92566e-18
-14.8258 -0.999997 -2.92566e-18
-14.7152 -0.999997 -2.92566e-18
-14.6049 -0.999997 -2.92566e-18
-14.4947 -0.999997 -2.92566e-18
-14.3848 -0.999997 -2.92566e-18
-14.275 -0.999997 -2.92566e-18
-14.1655 -0.999997 -2.92566e-18
-14.0562 -0.999997 -2.92566e-18
-13.9471 -0.999997 -2.92566e-18
-13.8382 -0.999997 -2.92566e-18
-13.7294 -0.999997 -2.92566e-18
-13.6209 -0.999997 -2.92566e-18
-13.5126 -0.999997 -2.92566e-18
-13.4044 -0.999997 -2.92566e-18
-13.2965 -0.999997 -2.92566e-18
-13.1887 -0.999997 -2.92566e-18
-13.0811 -0.999997 -2.92566e-18
-12.9737 -0.999997 -2.92566e-18
-12.8664 -0.999997 -2.92566e-18
-12.7593 -0.999997 -2.92566e-18
-12.6524 -0.999997 -2.92566e-18
-12.5457 -0.999997 -2.92566e-18
-12.4391 -0.999997 -2.92566e-18
-12.3327 -0.999997 -2.92566e-18
-12.2265 -0.999997 -2.92566e-18
-12.1204 -0.999997 -2.92566e-18
-12.0144 -0.999997 -2.92566e-18
-11.9086 -0.999997 -2.92566e-18
-11.803 -0.999997 -2.92566e-18
-11.6975 -0.999997 -2.92566e-18
-11.5922 -0.999997 -2.92566e-18
-11.487 -0.999997 -2.92566e-18
-11.3819 -0.999997 -2.92566e-18
-11.277 -0.999997 -2.92566e-18
-11.1722 -0.999997 -2.92566e-18
-11.0676 -0.999997 -2.92566e-18
-10.9631 -0.999997 -2.92566e-18
-10.8587 -0.999997 -2.92566e-18
-10.7545 -0.999997 -2.92566e-18
-10.6503 -0.999997 -2.92566e-18
-10.5463 -0.999997 -2.92566e-18
-10.4425 -0.999997 -2.92566e-18
-10.3387 -0.999997 -2.92566e-18
-10.2351 -0.999997 -2.92566e-18
-10.1316 -0.999997 -2.92566e-18
-10.0282 -0.999997 -2.92566e-18
-9.92496 -0.999997 -2.92566e-18
-9.82181 -0.999997 -2.92566e-18
-9.71877 -0.999997 -2.92566e-18
-9.61583 -0.999997 -2.92566e-18
-9.51301 -0.999997 -2.92566e-18
-9.4103 -0.999997 -2.92566e-18
-9.30769 -0.999997 -2.92566e-18
-9.20518 -0.999997 -2.92566e-18
-9.10278 -0.999997 -2.92566e-18
-9.00048 -0.999997 -2.92566e-18
-8.89828 -0.999997 -2.92566e-18
-8.79618 -0.999997 -2.92566e-18
-8.69417 -0.999997 -2.92566e-18
-8.59226 -0.999997 -2.92566e-18
-8.49044 -0.999997 -2.92566e-18
-8.38872 -0.999997 -2.92566e-18
-8.28708 -0.999997 -2.92566e-18
-8.18554 -0.999997 -2.92566e-18
-8.08408 -0.999997 -2.92566e-18
-7.98271 -0.999997 -2.92566e-18
-7.88143 -0.999997 -2.92566e-18
-7.78023 -0.999997 -2.92566e-18
-7.67911 -0.999997 -2.92566e-18
-7.57807 -0.999997 -2.92566e-18
-7.47712 -0.999997 -2.92566e-18
-7.37624 -0.999997 -2.92566e-18
-7.27544 -0.999997 -2.92566e-18
-7.17471 -0.999997 -2.92566e-18
-7.07406 -0.999997 -2.92566e-18
-6.97348 -0.999997 -2.92566e-18
-6.87298 -0.999997 -2.92566e-18
-6.77254 -0.999997 -2.92566e-18
-6.67218 -0.999997 -2.92566e-18
-6.57188 -0.999997 -2.92566e-18
-6.47166 -0.999997 -2.92566e-18
-6.37149 -0.999997 -2.92566e-18
-6.2714 -0.999997 -2.92566e-18
-6.17136 -0.999997 -2.92566e-18
-6.07139 -0.999997 -2.92566e-18
-5.97148 -0.999997 -2.92566e-18
-5.87163 -0.999997 -2.92566e-18
-5.77184 -0.999997 -2.92566e-18
-5.67211 -0.999997 -2.92566e-18
-5.57243 -0.999997 -2.92566e-18
-5.47281 -0.999997 -2.92566e-18
-5.37325 -0.999997 -2.92566e-18
-5.27373 -0.999997 -2.92566e-18
-5.17427 -0.999997 -2.92566e-18
-5.07487 -0.999997 -2.92566e-18
-4.97551 -0.999997 -2.92566e-18
-4.8762 -0.999997 -2.92566e-18
-4.77694 -0.999997 -2.92566e-18
-4.67772 -0.999997 -2.92566e-18
-4.57855 -0.999997 -2.92566e-18
-4.47943 -0.999997 -2.92566e-18
-4.38035 -0.999997 -2.92566e-18
-4.28131 -0.999997 -2.92566e-18
-4.18232 -0.999997 -2.92566e-18
-4.08336 -0.999997 -2.92566e-18
-3.98445 -0.999997 -2.92566e-18
-3.88557 -0.999997 -2.92566e-18
-3.78673 -0.999997 -2.92566e-18
-3.68793 -0.999997 -2.92566e-18
-3.58916 -0.999997 -2.92566e-18
-3.49043 -0.999997 -2.92566e-18
-3.39173 -0.999997 -2.92566e-18
-3.29307 -0.999997 -2.92566e-18
-3.19443 -0.999997 -2.92566e-18
-3.09583 -0.999997 -2.92566e-18
-2.99725 -0.999997 -2.92566e-18
-2.89871 -0.999997 -2.92566e-18
-2.80019 -0.999997 -2.92566e-18
-2.7017 -0.999997 -2.92566e-18
-2.60323 -0.999997 -2.92566e-18
-2.50479 -0.999997 -2.92566e-18
-2.40638 -0.999997 -2.92566e-18
-2.30798 -0.999997 -2.92566e-18
-2.20961 -0.999997 -2.92566e-18
-2.11126 -0.999997 -2.92566e-18
-2.01293 -0.999997 -2.92566e-18
-1.91462 -0.999997 -2.92566e-18
-1.81632 -0.999997 -2.92566e-18
-1.71804 -0.999997 -2.92566e-18
-1.61978 -0.999997 -2.92566e-18
-1.52154 -0.999997 -2.92566e-18
-1.42331 -0.999997 -2.92566e-18
-1.32509 -0.999997 -2.92566e-18
-1.22689 -0.999997 -2.92566e-18
-1.12869 -0.999997 -2.92566e-18
-1.03051 -0.999997 -2.92566e-18
-0.932337 -0.999997 -2.92566e-18
-0.834173 -0.999997 -2.92566e-18
-0.736016 -0.999997 -2.92566e-18
-0.637867 -0.999997 -2.92566e-18
-0.539723 -0.999997 -2.92566e-18
-0.441585 -0.999997 -2.92566e-18
-0.343451 -0.999997 -2.92566e-18
-0.24532 -0.999997 -2.92566e-18
-0.147191 -0.999997 -2.92566e-18
-0.0490634 -0.999997 -2.92566e-18
0.0490634 -0.999997 -2.92566e-18
0.147191 -0.999997 -2.92566e-18
0.24532 -0.999997 -2.92566e-18
0.343451 -0.999997 -2.92566e-18
0.441585 -0.999997 -2.92566e-18
0.539723 -0.999997 -2.92566e-18
0.637867 -0.999997 -2.92566e-18
0.736016 -0.999997 -2.92566e-18
0.834173 -0.999997 -2.92566e-18
0.932337 -0.999997 -2.92566e-18
1.03051 -0.999997 -2.92566e-18
1.12869 -0.999997 -2.92566e-18
1.22689 -0.999997 -2.92566e-18
1.32509 -0.999997 -2.92566e-18
1.42331 -0.999997 -2.92566e-18
1.52154 -0.999997 -2.92566e-18
1.61978 -0.999997 -2.92566e-18
1.71804 -0.999997 -2.92566e-18
1.81632 -0.999997 -2.92566e-18
1.91462 -0.999997 -2.92566e-18
2.01293 -0.999997 -2.92566e-18
2.11126 -0.999997 -2.92566e-18
2.20961 -0.999997 -2.92566e-18
2.30798 -0.999997 -2.92566e-18
2.40638 -0.999997 -2.92566e-18
2.50479 -0.999997 -2.92566e-18
2.60323 -0.999997 -2.92566e-18
2.7017 -0.999997 -2.92566e-18
2.80019 -0.999997 -2.92566e-18
2.89871 -0.999997 -2.92566e-18
2.99725 -0.999997 -2.92566e-18
3.09583 -0.999997 -2.92566e-18
3.19443 -0.999997 -2.92566e-18
3.29307 -0.999997 -2.92566e-18
3.39173 -0.999997 -2.92566e-18
3.49043 -0.999997 -2.92566e-18
3.58916 -0.999997 -2.92566e-18
3.68793 -0.999997 -2.92566e-18
3.78673 -0.999997 -2.92566e-18
3.88557 -0.999997 -2.92566e-18
3.98445 -0.999997 -2.92566e-18
4.08336 -0.999997 -2.92566e-18
4.18232 -0.999997 -2.92566e-18
4.28131 -0.999997 -2.92566e-18
4.38035 -0.999997 -2.92566e-18
4.47943 -0.999997 -2.92566e-18
4.57855 -0.999997 -2.92566e-18
4.67772 -0.999997 -2.92566e-18
4.77694 -0.999997 -2.92566e-18
4.8762 -0.999997 -2.92566e-18
4.97551 -0.999997 -2.92566e-18
5.07487 -0.999997 -2.92566e-18
5.17427 -0.999997 -2.92566e-18
5.27373 -0.999997 -2.92566e-18
5.37325 -0.999997 -2.92566e-18
5.47281 -0.999997 -2.92566e-18
5.57243 -0.999997 -2.92566e-18
5.67211 -0.999997 -2.92566e-18
5.77184 -0.999997 -2.92566e-18
5.87163 -0.999997 -2.92566e-18
5.97148 -0.999997 -2.92566e-18
6.07139 -0.999997 -2.92566e-18
6.17136 -0.999997 -2.92566e-18
6.2714 -0.999997 -2.92566e-18
6.37149 -0.999997 -2.92566e-18
6.47166 -0.999997 -2.92566e-18
6.57188 -0.999997 -2.92566e-18
6.67218 -0.999997 -2.92566e-18
6.77254 -0.999997 -2.92566e-18
6.87298 -0.999997 -2.92566e-18
6.97348 -0.999997 -2.92566e-18
7.07406 -0.999997 -2.92566e-18
7.17471 -0.999997 -2.92566e-18
7.27544 -0.999997 -2.92566e-18
7.37624 -0.999997 -2.92566e-18
7.47712 -0.999997 -2.92566e-18
7.57807 -0.999997 -2.92566e-18
7.67911 -0.999997 -2.92566e-18
7.78023 -0.999997 -2.92566e-18
7.88143 -0.999997 -2.92566e-18
7.98271 -0.999997 -2.92566e-18
8.08408 -0.999997 -2.92566e-18
8.18554 -0.999997 -2.92566e-18
8.28708 -0.999997 -2.92566e-18
8.38872 -0.999997 -2.92566e-18
8.49044 -0.999997 -2.92566e-18
8.59226 -0.999997 -2.92566e-18
8.69417 -0.999997 -2.92566e-18
8.79618 -0.999997 -2.92566e-18
8.89828 -0.999997 -2.92566e-18
9.00048 -0.999997 -2.92566e-18
9.10278 -0.999997 -2.92566e-18
9.20518 -0.999997 -2.92566e-18
9.30769 -0.999997 -2.92566e-18
9.4103 -0.999997 -2.92566e-18
9.51301 -0.999997 -2.92566e-18
9.61583 -0.999997 -2.92566e-18
9.71877 -0.999997 -2.92566e-18
9.82181 -0.999997 -2.92566e-18
9.92496 -0.999997 -2.92566e-18
10.0282 -0.999997 -2.92566e-18
10.1316 -0.999997 -2.92566e-18
10.2351 -0.999997 -2.92566e-18
10.3387 -0.999997 -2.92566e-18
10.4425 -0.999997 -2.92566e-18
10.5463 -0.999997 -2.92566e-18
10.6503 -0.999997 -2.92566e-18
10.7545 -0.999997 -2.92566e-18
10.8587 -0.999997 -2.92566e-18
10.9631 -0.999997 -2.92566e-18
11.0676 -0.999997 -2.92566e-18
11.1722 -0.999997 -2.92566e-18
11.277 -0.999997 -2.92566e-18
11.3819 -0.999997 -2.92566e-18
11.487 -0.999997 -2.92566e-18
11.5922 -0.999997 -2.92566e-18
11.6975 -0.999997 -2.92566e-18
11.803 -0.999997 -2.92566e-18
11.9086 -0.999997 -2.92566e-18
12.0144 -0.999997 -2.92566e-18
12.1204 -0.999997 -2.92566e-18
12.2265 -0.999997 -2.92566e-18
12.3327 -0.999997 -2.92566e-18
12.4391 -0.999997 -2.92566e-18
12.5457 -0.999997 -2.92566e-18
12.6524 -0.999997 -2.92566e-18
12.7593 -0.999997 -2.92566e-18
12.8664 -0.999997 -2.92566e-18
12.9737 -0.999997 -2.92566e-18
13.0811 -0.999997 -2.92566e-18
13.1887 -0.999997 -2.92566e-18
13.2965 -0.999997 -2.92566e-18
13.4044 -0.999997 -2.92566e-18
13.5126 -0.999997 -2.92566e-18
13.6209 -0.999997 -2.92566e-18
13.7294 -0.999997 -2.92566e-18
13.8382 -0.999997 -2.92566e-18
13.9471 -0.999997 -2.92566e-18
14.0562 -0.999997 -2.92566e-18
14.1655 -0.999997 -2.92566e-18
14.275 -0.999997 -2.92566e-18
14.3848 -0.999997 -2.92566e-18
14.4947 -0.999997 -2.92566e-18
14.6049 -0.999997 -2.92566e-18
14.7152 -0.999997 -2.92566e-18
14.8258 -0.999997 -2.92566e-18
14.9367 -0.999997 -2.92566e-18
15.0477 -0.999997 -2.92566e-18
15.159 -0.999997 -2.92566e-18
15.2705 -0.999997 -2.92566e-18
15.3823 -0.999997 -2.92566e-18
15.4943 -0.999997 -2.92566e-18
15.6066 -0.999997 -2.92566e-18
15.7191 -0.999997 -2.92566e-18
15.8319 -0.999997 -2.92566e-18
15.9449 -0.999997 -2.92566e-18
16.0582 -0.999997 -2.92566e-18
16.1717 -0.999997 -2.92566e-18
16.2856 -0.999997 -2.92566e-18
16.3997 -0.999997 -2.92566e-18
16.5141 -0.999997 -2.92566e-18
16.6288 -0.999997 -2.92566e-18
16.7437 -0.999997 -2.92566e-18
16.859 -0.999997 -2.92566e-18
16.9746 -0.999997 -2.92566e-18
17.0905 -0.999997 -2.92566e-18
17.2067 -0.999997 -2.92566e-18
17.3232 -0.999997 -2.92566e-18
17.4401 -0.999997 -2.92566e-18
17.5572 -0.999997 -2.92566e-18
17.6748 -0.999997 -2.92566e-18
17.7926 -0.999997 -2.92566e-18
17.9108 -0.999997 -2.92566e-18
18.0294 -0.999997 -2.92566e-18
18.1483 -0.999997 -2.92566e-18
18.2676 -0.999997 -2.92566e-18
18.3873 -0.999997 -2.92566e-18
18.5074 -0.999997 -2.92566e-18
18.6278 -0.999997 -2.92566e-18
18.7487 -0.999997 -2.92566e-18
18.8699 -0.999997 -2.92566e-18
18.9916 -0.999997 -2.92566e-18
19.1137 -0.999997 -2.92566e-18
19.2362 -0.999997 -2.92566e-18
19.3592 -0.999997 -2.92566e-18
19.4826 -0.999997 -2.92566e-18
19.6065 -0.999997 -2.92566e-18
19.7309 -0.999997 -2.92566e-18
19.8557 -0.999997 -2.92566e-18
19.9811 -0.999997 -2.92566e-18
20.1069 -0.999997 -2.92566e-18
20.2333 -0.999997 -2.92566e-18
20.3602 -0.999997 -2.92566e-18
20.4876 -0.999997 -2.92566e-18
20.6156 -0.999997 -2.92566e-18
20.7441 -0.999997 -2.92566e-18
20.8732 -0.999997 -2.92566e-18
21.0029 -0.999997 -2.92566e-18
21.1332 -0.999997 -2.92566e-18
21.2642 -0.999997 -2.92566e-18
21.3958 -0.999997 -2.92566e-18
21.528 -0.999997 -2.92566e-18
21.6609 -0.999997 -2.92566e-18
21.7945 -0.999997 -2.92566e-18
21.9288 -0.999997 -2.92566e-18
22.0639 -0.999997 -2.92566e-18
22.1997 -0.999997 -2.92566e-18
22.3363 -0.999997 -2.92566e-18
22.4736 -0.999997 -2.92566e-18
22.6118 -0.999997 -2.92566e-18
22.7509 -0.999997 -2.92566e-18
22.8908 -0.999997 -2.92566e-18
23.0316 -0.999997 -2.92566e-18
23.1733 -0.999997 -2.92566e-18
23.316 -0.999997 -2.92566e-18
23.4597 -0.999997 -2.92566e-18
23.6044 -0.999997 -2.92566e-18
23.7502 -0.999997 -2.92566e-18
23.8971 -0.999997 -2.92566e-18
24.0451 -0.999997 -2.92566e-18
24.1944 -0.999997 -2.92566e-18
24.3448 -0.999997 -2.92566e-18
24.4966 -0.999997 -2.92566e-18
24.6496 -0.999997 -2.92566e-18
24.8041 -0.999997 -2.92566e-18
24.9601 -0.999997 -2.92566e-18
25.1175 -0.999997 -2.92566e-18
25.2766 -0.999997 -2.92566e-18
25.4373 -0.999997 -2.92566e-18
25.5998 -0.999997 -2.92566e-18
25.7641 -0.999997 -2.92566e-18
25.9304 -0.999997 -2.92566e-18
26.0988 -0.999997 -2.92566e-18
26.2693 -0.999997 -2.92566e-18
26.4421 -0.999997 -2.92566e-18
26.6174 -0.999997 -2.92566e-18
26.7954 -0.999997 -2.92566e-18
26.9761 -0.999997 -2.92566e-18
27.1598 -0.999997 -2.92566e-18
27.3468 -0.999997 -2.92566e-18
27.5373 -0.999997 -2.92566e-18
27.7317 -0.999997 -2.92566e-18
27.9302 -0.999997 -2.92566e-18
28.1333 -0.999997 -2.92566e-18
28.3415 -0.999997 -2.92566e-18
28.5554 -0.999997 -2.92566e-18
28.7758 -0.999997 -2.92566e-18
29.0035 -0.999997 -2.92566e-18
29.2396 -0.999997 -2.92566e-18
29.4858 -0.999997 -2.92566e-18
29.7441 -0.999997 -2.92566e-18
30.0173 -0.999997 -2.92566e-18
30.3101 -0.999997 -2.92566e-18
30.6297 -0.999997 -2.92566e-18
30.9905 -0.999997 -2.92566e-18
31.4301 -0.999997 -2.92566e-18


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1QuantumOneLoop/SigmaATwoLoop.txt <==
-31.4301 -0.000728675 5.60996e-05
-30.9905 -0.00115154 3.0998e-05
-30.6297 -0.00141621 4.97852e-05
-30.3101 -0.001676 3.66338e-05
-30.0173 -0.0019027 5.01344e-05
-29.7441 -0.00208899 3.75634e-05
-29.4858 -0.00221244 4.64143e-05
-29.2396 -0.00229392 3.6615e-05
-29.0035 -0.00235097 4.71123e-05
-28.7758 -0.00240152 3.93321e-05
-28.5554 -0.00244592 4.82593e-05
-28.3415 -0.00248883 4.15142e-05
-28.1333 -0.00252914 5.0047e-05
-27.9302 -0.00256941 4.37028e-05
-27.7317 -0.0026082 5.18272e-05
-27.5373 -0.00264735 4.60181e-05
-27.3468 -0.00268562 5.36601e-05
-27.1598 -0.00272434 4.83339e-05
-26.9761 -0.00276251 5.5614e-05
-26.7954 -0.00280118 5.0639e-05
-26.6174 -0.00283952 5.7668e-05
-26.4421 -0.00287837 5.29721e-05
-26.2693 -0.00291704 5.97958e-05
-26.0988 -0.00295623 5.5357e-05
-25.9304 -0.00299535 6.19934e-05
-25.7641 -0.00303501 5.78003e-05
-25.5998 -0.00307468 6.42678e-05
-25.4373 -0.0031149 6.03036e-05
-25.2766 -0.00315521 6.66268e-05
-25.1175 -0.00319607 6.28709e-05
-24.9601 -0.0032371 6.90749e-05
-24.8041 -0.00327868 6.55088e-05
-24.6496 -0.00332048 7.16154e-05
-24.4966 -0.00336285 6.82249e-05
-24.3448 -0.00340549 7.42511e-05
-24.1944 -0.00344871 7.10266e-05
-24.0451 -0.00349225 7.69858e-05
-23.8971 -0.0035364 7.39209e-05
-23.7502 -0.00358089 7.98243e-05
-23.6044 -0.00362601 7.69141e-05
-23.4597 -0.00367153 8.2772e-05
-23.316 -0.00371769 8.00125e-05
-23.1733 -0.00376428 8.58349e-05
-23.0316 -0.00381153 8.32226e-05
-22.8908 -0.00385927 8.90191e-05
-22.7509 -0.00390768 8.6551e-05
-22.6118 -0.0039566 9.23312e-05
-22.4736 -0.00400624 9.0005e-05
-22.3363 -0.00405642 9.5778e-05
-22.1997 -0.00410734 9.35922e-05
-22.0639 -0.00415884 9.93668e-05
-21.9288 -0.0042111 9.73204e-05
-21.7945 -0.004264 0.000103105
-21.6609 -0.00431768 0.000101198
-21.528 -0.00437202 0.000107001
-21.3958 -0.00442718 0.000105234
-21.2642 -0.00448305 0.000111063
-21.1332 -0.00453977 0.000109438
-21.0029 -0.00459724 0.000115301
-20.8732 -0.00465559 0.000113819
-20.7441 -0.00471473 0.000119724
-20.6156 -0.00477479 0.000118388
-20.4876 -0.00483568 0.000124343
-20.3602 -0.00489753 0.000123156
-20.2333 -0.00496026 0.000129169
-20.1069 -0.00502399 0.000128135
-19.9811 -0.00508864 0.000134215
-19.8557 -0.00515433 0.000133338
-19.7309 -0.005221 0.000139492
-19.6065 -0.00528875 0.000138777
-19.4826 -0.00535753 0.000145016
-19.3592 -0.00542744 0.000144468
-19.2362 -0.00549843 0.0001508
-19.1137 -0.00557061 0.000150425
-18.9916 -0.00564392 0.00015686
-18.8699 -0.00571847 0.000156665
-18.7487 -0.00579422 0.000163214
-18.6278 -0.00587126 0.000163206
-18.5074 -0.00594956 0.00016988
-18.3873 -0.00602921 0.000170067
-18.2676 -0.00611019 0.000176877
-18.1483 -0.00619259 0.000177268
-18.0294 -0.00627638 0.000184225
-17.9108 -0.00636166 0.000184831
-17.7926 -0.0064484 0.000191949
-17.6748 -0.00653671 0.00019278
-17.5572 -0.00662656 0.000200072
-17.4401 -0.00671805 0.00020114
-17.3232 -0.00681117 0.000208621
-17.2067 -0.006906 0.000209939
-17.0905 -0.00700255 0.000217624
-16.9746 -0.00710091 0.000219206
-16.859 -0.00720108 0.000227113
-16.7437 -0.00730314 0.000228973
-16.6288 -0.00740712 0.00023712
-16.5141 -0.00751309 0.000239277
-16.3997 -0.00762108 0.000247682
-16.2856 -0.00773117 0.000250153
-16.1717 -0.00784338 0.000258838
-16.0582 -0.00795782 0.000261644
-15.9449 -0.0080745 0.00027063
-15.8319 -0.00819352 0.000273793
-15.7191 -0.00831492 0.000283107
-15.6066 -0.00843879 0.000286651
-15.4943 -0.00856516 0.000296317
-15.3823 -0.00869415 0.000300268
-15.2705 -0.00882579 0.000310317
-15.159 -0.0089602 0.000314704
-15.0477 -0.00909741 0.000325166
-14.9367 -0.00923756 0.000330021
-14.8258 -0.00938068 0.000340931
-14.7152 -0.0095269 0.000346288
-14.6049 -0.00967627 0.000357685
-14.4947 -0.00982894 0.000363583
-14.3848 -0.00998496 0.000375506
-14.275 -0.0101445 0.000381986
-14.1655 -0.0103075 0.000394482
-14.0562 -0.0104743 0.000401591
-13.9471 -0.0106449 0.000414709
-13.8382 -0.0108194 0.000422499
-13.7294 -0.0109979 0.000436293
-13.6209 -0.0111806 0.00044482
-13.5126 -0.0113676 0.000459351
-13.4044 -0.0115591 0.000468677
-13.2965 -0.0117552 0.000484013
-13.1887 -0.011956 0.000494208
-13.0811 -0.0121618 0.000510422
-12.9737 -0.0123726 0.000521564
-12.8664 -0.0125887 0.000538738
-12.7593 -0.0128101 0.000550912
-12.6524 -0.0130372 0.000569139
-12.5457 -0.0132701 0.000582441
-12.4391 -0.0135091 0.000601822
-12.3327 -0.0137542 0.000616359
-12.2265 -0.0140058 0.00063701
-12.1204 -0.0142641 0.000652902
-12.0144 -0.0145293 0.00067495
-11.9086 -0.0148017 0.000692333
-11.803 -0.0150815 0.000715921
-11.6975 -0.015369 0.000734947
-11.5922 -0.0156646 0.000760238
-11.487 -0.0159685 0.000781078
-11.3819 -0.0162811 0.000808255
-11.277 -0.0166027 0.000831103
-11.1722 -0.0169336 0.000860374
-11.0676 -0.0172742 0.00088545
-10.9631 -0.0176249 0.00091705
-10.8587 -0.0179862 0.000944605
-10.7545 -0.0183584 0.000978802
-10.6503 -0.0187421 0.00100912
-10.5463 -0.0191377 0.00104622
-10.4425 -0.0195457 0.00107964
-10.3387 -0.0199666 0.00112
-10.2351 -0.020401 0.00115688
-10.1316 -0.0208496 0.0012009
-10.0282 -0.0213129 0.00124169
-9.92496 -0.0217917 0.00128984
-9.82181 -0.0222866 0.00133504
-9.71877 -0.0227983 0.00138786
-9.61583 -0.0233277 0.00143805
-9.51301 -0.0238757 0.00149618
-9.4103 -0.024443 0.00155205
-9.30769 -0.0250308 0.00161622
-9.20518 -0.0256399 0.00167857
-9.10278 -0.0262714 0.00174966
-9.00048 -0.0269266 0.00181943
-8.89828 -0.0276066 0.00189847
-8.79618 -0.0283127 0.00197678
-8.69417 -0.0290463 0.00206499
-8.59226 -0.029809 0.00215318
-8.49044 -0.0306022 0.002252
-8.38872 -0.0314278 0.00235167
-8.28708 -0.0322875 0.00246287
-8.18554 -0.0331833 0.00257593
-8.08408 -0.0341173 0.00270162
-7.98271 -0.0350918 0.00283042
-7.88143 -0.0361092 0.00297318
-7.78023 -0.0371721 0.00312055
-7.67911 -0.0382835 0.00328355
-7.57807 -0.0394463 0.00345301
-7.47712 -0.040664 0.00364014
-7.37624 -0.04194 0.00383605
-7.27544 -0.0432784 0.00405218
-7.17471 -0.0446834 0.00427997
-7.07406 -0.0461595 0.00453122
-6.97348 -0.0477119 0.00479778
-6.87298 -0.0493461 0.0050919
-6.77254 -0.051068 0.00540601
-6.67218 -0.0528843 0.00575296
-6.57188 -0.0548022 0.00612594
-6.47166 -0.0568297 0.00653863
-6.37149 -0.0589755 0.00698525
-6.2714 -0.0612492 0.00748063
-6.17136 -0.0636615 0.00802041
-6.07139 -0.0662242 0.00862105
-5.97148 -0.0689503 0.00928015
-5.87163 -0.0718543 0.0100165
-5.77184 -0.0749523 0.0108305
-5.67211 -0.0782622 0.0117443
-5.57243 -0.0818039 0.0127623
-5.47281 -0.0855997 0.0139117
-5.37325 -0.0896745 0.0152031
-5.27373 -0.0940559 0.0166707
-5.17427 -0.0987748 0.0183343
-5.07487 -0.103866 0.0202397
-4.97551 -0.109366 0.0224206
-4.8762 -0.115319 0.0249403
-4.77694 -0.121771 0.0278547
-4.67772 -0.128771 0.0312549
-4.57855 -0.136372 0.035232
-4.47943 -0.144629 0.039922
-4.38035 -0.153595 0.0454727
-4.28131 -0.163316 0.052092
-4.18232 -0.173825 0.0600186
-4.08336 -0.185124 0.0695731
-3.98445 -0.197167 0.0811322
-3.88557 -0.209819 0.0951787
-3.78673 -0.222815 0.112267
-3.68793 -0.235679 0.13305
-3.58916 -0.247632 0.158187
-3.49043 -0.257485 0.188276
-3.39173 -0.26356 0.223588
-3.29307 -0.263713 0.263783
-3.19443 -0.255603 0.307456
-3.09583 -0.237302 0.351899
-2.99725 -0.208193 0.393227
-2.89871 -0.169726 0.427289
-2.80019 -0.125414 0.450995
-2.7017 -0.0798395 0.463445
-2.60323 -0.0371763 0.466017
-2.50479 -0.000130296 0.461583
-2.40638 0.0302978 0.453375
-2.30798 0.0544343 0.444241
-2.20961 0.0733816 0.436292
-2.11126 0.0885801 0.430954
-2.01293 0.101565 0.429081
-1.91462 0.11388 0.431143
-1.81632 0.127088 0.437277
-1.71804 0.142818 0.447331
-1.61978 0.162807 0.460748
-1.52154 0.188863 0.47643
-1.42331 0.222698 0.492482
-1.32509 0.265526 0.506073
-1.22689 0.317441 0.513457
-1.12869 0.376713 0.510575
-1.03051 0.439484 0.494149
-0.932337 0.500362 0.463076
-0.834173 0.553964 0.419095
-0.736016 0.596625 0.366285
-0.637867 0.627263 0.309504
-0.539723 0.647046 0.252914
-0.441585 0.658391 0.199155
-0.343451 0.663984 0.149355
-0.24532 0.666169 0.103467
-0.147191 0.666695 0.0607397
-0.0490634 0.666687 0.0200164
0.0490634 0.666687 -0.0200164
0.147191 0.666695 -0.0607397
0.24532 0.666169 -0.103467
0.343451 0.663984 -0.149355
0.441585 0.658391 -0.199155
0.539723 0.647046 -0.252914
0.637867 0.627263 -0.309504
0.736016 0.596625 -0.366285
0.834173 0.553964 -0.419095
0.932337 0.500362 -0.463076
1.03051 0.439484 -0.494149
1.12869 0.376713 -0.510575
1.22689 0.317441 -0.513457
1.32509 0.265526 -0.506073
1.42331 0.222698 -0.492482
1.52154 0.188863 -0.47643
1.61978 0.162807 -0.460748
1.71804 0.142818 -0.447331
1.81632 0.127088 -0.437277
1.91462 0.11388 -0.431143
2.01293 0.101565 -0.429081
2.11126 0.0885801 -0.430954
2.20961 0.0733816 -0.436292
2.30798 0.0544343 -0.444241
2.40638 0.0302978 -0.453375
2.50479 -0.000130296 -0.461583
2.60323 -0.0371763 -0.466017
2.7017 -0.0798395 -0.463445
2.80019 -0.125414 -0.450995
2.89871 -0.169726 -0.427289
2.99725 -0.208193 -0.393227
3.09583 -0.237302 -0.351899
3.19443 -0.255603 -0.307456
3.29307 -0.263713 -0.263783
3.39173 -0.26356 -0.223588
3.49043 -0.257485 -0.188276
3.58916 -0.247632 -0.158187
3.68793 -0.235679 -0.13305
3.78673 -0.222815 -0.112267
3.88557 -0.209819 -0.0951787
3.98445 -0.197167 -0.0811322
4.08336 -0.185124 -0.0695731
4.18232 -0.173825 -0.0600186
4.28131 -0.163316 -0.052092
4.38035 -0.153595 -0.0454727
4.47943 -0.144629 -0.039922
4.57855 -0.136372 -0.035232
4.67772 -0.128771 -0.0312549
4.77694 -0.121771 -0.0278547
4.8762 -0.115319 -0.0249403
4.97551 -0.109366 -0.0224206
5.07487 -0.103866 -0.0202397
5.17427 -0.0987748 -0.0183343
5.27373 -0.0940559 -0.0166707
5.37325 -0.0896745 -0.0152031
5.47281 -0.0855997 -0.0139117
5.57243 -0.0818039 -0.0127623
5.67211 -0.0782622 -0.0117443
5.77184 -0.0749523 -0.0108305
5.87163 -0.0718543 -0.0100165
5.97148 -0.0689503 -0.00928015
6.07139 -0.0662242 -0.00862105
6.17136 -0.0636615 -0.00802041
6.2714 -0.0612492 -0.00748063
6.37149 -0.0589755 -0.00698525
6.47166 -0.0568297 -0.00653863
6.57188 -0.0548022 -0.00612594
6.67218 -0.0528843 -0.00575296
6.77254 -0.051068 -0.00540601
6.87298 -0.0493461 -0.0050919
6.97348 -0.0477119 -0.00479778
7.07406 -0.0461595 -0.00453122
7.17471 -0.0446834 -0.00427997
7.27544 -0.0432784 -0.00405218
7.37624 -0.04194 -0.00383605
7.47712 -0.040664 -0.00364014
7.57807 -0.0394463 -0.00345301
7.67911 -0.0382835 -0.00328355
7.78023 -0.0371721 -0.00312055
7.88143 -0.0361092 -0.00297318
7.98271 -0.0350918 -0.00283042
8.08408 -0.0341173 -0.00270162
8.18554 -0.0331833 -0.00257593
8.28708 -0.0322875 -0.00246287
8.38872 -0.0314278 -0.00235167
8.49044 -0.0306022 -0.002252
8.59226 -0.029809 -0.00215318
8.69417 -0.0290463 -0.00206499
8.79618 -0.0283127 -0.00197678
8.89828 -0.0276066 -0.00189847
9.00048 -0.0269266 -0.00181943
9.10278 -0.0262714 -0.00174966
9.20518 -0.0256399 -0.00167857
9.30769 -0.0250308 -0.00161622
9.4103 -0.024443 -0.00155205
9.51301 -0.0238757 -0.00149618
9.61583 -0.0233277 -0.00143805
9.71877 -0.0227983 -0.00138786
9.82181 -0.0222866 -0.00133504
9.92496 -0.0217917 -0.00128984
10.0282 -0.0213129 -0.00124169
10.1316 -0.0208496 -0.0012009
10.2351 -0.020401 -0.00115688
10.3387 -0.0199666 -0.00112
10.4425 -0.0195457 -0.00107964
10.5463 -0.0191377 -0.00104622
10.6503 -0.0187421 -0.00100912
10.7545 -0.0183584 -0.000978802
10.8587 -0.0179862 -0.000944605
10.9631 -0.0176249 -0.00091705
11.0676 -0.0172742 -0.00088545
11.1722 -0.0169336 -0.000860374
11.277 -0.0166027 -0.000831103
11.3819 -0.0162811 -0.000808255
11.487 -0.0159685 -0.000781078
11.5922 -0.0156646 -0.000760238
11.6975 -0.015369 -0.000734947
11.803 -0.0150815 -0.000715921
11.9086 -0.0148017 -0.000692333
12.0144 -0.0145293 -0.00067495
12.1204 -0.0142641 -0.000652902
12.2265 -0.0140058 -0.00063701
12.3327 -0.0137542 -0.000616359
12.4391 -0.0135091 -0.000601822
12.5457 -0.0132701 -0.000582441
12.6524 -0.0130372 -0.000569139
12.7593 -0.0128101 -0.000550912
12.8664 -0.0125887 -0.000538738
12.9737 -0.0123726 -0.000521564
13.0811 -0.0121618 -0.000510422
13.1887 -0.011956 -0.000494208
13.2965 -0.0117552 -0.000484013
13.4044 -0.0115591 -0.000468677
13.5126 -0.0113676 -0.000459351
13.6209 -0.0111806 -0.00044482
13.7294 -0.0109979 -0.000436293
13.8382 -0.0108194 -0.000422499
13.9471 -0.0106449 -0.000414709
14.0562 -0.0104743 -0.000401591
14.1655 -0.0103075 -0.000394482
14.275 -0.0101445 -0.000381986
14.3848 -0.00998496 -0.000375506
14.4947 -0.00982894 -0.000363583
14.6049 -0.00967627 -0.000357685
14.7152 -0.0095269 -0.000346288
14.8258 -0.00938068 -0.000340931
14.9367 -0.00923756 -0.000330021
15.0477 -0.00909741 -0.000325166
15.159 -0.0089602 -0.000314704
15.2705 -0.00882579 -0.000310317
15.3823 -0.00869415 -0.000300268
15.4943 -0.00856516 -0.000296317
15.6066 -0.00843879 -0.000286651
15.7191 -0.00831492 -0.000283107
15.8319 -0.00819352 -0.000273793
15.9449 -0.0080745 -0.00027063
16.0582 -0.00795782 -0.000261644
16.1717 -0.00784338 -0.000258838
16.2856 -0.00773117 -0.000250153
16.3997 -0.00762108 -0.000247682
16.5141 -0.00751309 -0.000239277
16.6288 -0.00740712 -0.00023712
16.7437 -0.00730314 -0.000228973
16.859 -0.00720108 -0.000227113
16.9746 -0.00710091 -0.000219206
17.0905 -0.00700255 -0.000217624
17.2067 -0.006906 -0.000209939
17.3232 -0.00681117 -0.000208621
17.4401 -0.00671805 -0.00020114
17.5572 -0.00662656 -0.000200072
17.6748 -0.00653671 -0.00019278
17.7926 -0.0064484 -0.000191949
17.9108 -0.00636166 -0.000184831
18.0294 -0.00627638 -0.000184225
18.1483 -0.00619259 -0.000177268
18.2676 -0.00611019 -0.000176877
18.3873 -0.00602921 -0.000170067
18.5074 -0.00594956 -0.00016988
18.6278 -0.00587126 -0.000163206
18.7487 -0.00579422 -0.000163214
18.8699 -0.00571847 -0.000156665
18.9916 -0.00564392 -0.00015686
19.1137 -0.00557061 -0.000150425
19.2362 -0.00549843 -0.0001508
19.3592 -0.00542744 -0.000144468
19.4826 -0.00535753 -0.000145016
19.6065 -0.00528875 -0.000138777
19.7309 -0.005221 -0.000139492
19.8557 -0.00515433 -0.000133338
19.9811 -0.00508864 -0.000134215
20.1069 -0.00502399 -0.000128135
20.2333 -0.00496026 -0.000129169
20.3602 -0.00489753 -0.000123156
20.4876 -0.00483568 -0.000124343
20.6156 -0.00477479 -0.000118388
20.7441 -0.00471473 -0.000119724
20.8732 -0.00465559 -0.000113819
21.0029 -0.00459724 -0.000115301
21.1332 -0.00453977 -0.000109438
21.2642 -0.00448305 -0.000111063
21.3958 -0.00442718 -0.000105234
21.528 -0.00437202 -0.000107001
21.6609 -0.00431768 -0.000101198
21.7945 -0.004264 -0.000103105
21.9288 -0.0042111 -9.73204e-05
22.0639 -0.00415884 -9.93668e-05
22.1997 -0.00410734 -9.35922e-05
22.3363 -0.00405642 -9.5778e-05
22.4736 -0.00400624 -9.0005e-05
22.6118 -0.0039566 -9.23312e-05
22.7509 -0.00390768 -8.6551e-05
22.8908 -0.00385927 -8.90191e-05
23.0316 -0.00381153 -8.32226e-05
23.1733 -0.00376428 -8.58349e-05
23.316 -0.00371769 -8.00125e-05
23.4597 -0.00367153 -8.2772e-05
23.6044 -0.00362601 -7.69141e-05
23.7502 -0.00358089 -7.98243e-05
23.8971 -0.0035364 -7.39209e-05
24.0451 -0.00349225 -7.69858e-05
24.1944 -0.00344871 -7.10266e-05
24.3448 -0.00340549 -7.42511e-05
24.4966 -0.00336285 -6.82249e-05
24.6496 -0.00332048 -7.16154e-05
24.8041 -0.00327868 -6.55088e-05
24.9601 -0.0032371 -6.90749e-05
25.1175 -0.00319607 -6.28709e-05
25.2766 -0.00315521 -6.66268e-05
25.4373 -0.0031149 -6.03036e-05
25.5998 -0.00307468 -6.42678e-05
25.7641 -0.00303501 -5.78003e-05
25.9304 -0.00299535 -6.19934e-05
26.0988 -0.00295623 -5.5357e-05
26.2693 -0.00291704 -5.97958e-05
26.4421 -0.00287837 -5.29721e-05
26.6174 -0.00283952 -5.7668e-05
26.7954 -0.00280118 -5.0639e-05
26.9761 -0.00276251 -5.5614e-05
27.1598 -0.00272434 -4.83339e-05
27.3468 -0.00268562 -5.36601e-05
27.5373 -0.00264735 -4.60181e-05
27.7317 -0.0026082 -5.18272e-05
27.9302 -0.00256941 -4.37028e-05
28.1333 -0.00252914 -5.0047e-05
28.3415 -0.00248883 -4.15142e-05
28.5554 -0.00244592 -4.82593e-05
28.7758 -0.00240152 -3.93321e-05
29.0035 -0.00235097 -4.71123e-05
29.2396 -0.00229392 -3.6615e-05
29.4858 -0.00221244 -4.64143e-05
29.7441 -0.00208899 -3.75634e-05
30.0173 -0.0019027 -5.01344e-05
30.3101 -0.001676 -3.66338e-05
30.6297 -0.00141621 -4.97852e-05
30.9905 -0.00115154 -3.0998e-05
31.4301 -0.000728675 -5.60996e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1QuantumOneLoop/SigmaROneLoop.txt <==
-31.4301 -0.999997 -2.92566e-18
-30.9905 -0.999997 -2.92566e-18
-30.6297 -0.999997 -2.92566e-18
-30.3101 -0.999997 -2.92566e-18
-30.0173 -0.999997 -2.92566e-18
-29.7441 -0.999997 -2.92566e-18
-29.4858 -0.999997 -2.92566e-18
-29.2396 -0.999997 -2.92566e-18
-29.0035 -0.999997 -2.92566e-18
-28.7758 -0.999997 -2.92566e-18
-28.5554 -0.999997 -2.92566e-18
-28.3415 -0.999997 -2.92566e-18
-28.1333 -0.999997 -2.92566e-18
-27.9302 -0.999997 -2.92566e-18
-27.7317 -0.999997 -2.92566e-18
-27.5373 -0.999997 -2.92566e-18
-27.3468 -0.999997 -2.92566e-18
-27.1598 -0.999997 -2.92566e-18
-26.9761 -0.999997 -2.92566e-18
-26.7954 -0.999997 -2.92566e-18
-26.6174 -0.999997 -2.92566e-18
-26.4421 -0.999997 -2.92566e-18
-26.2693 -0.999997 -2.92566e-18
-26.0988 -0.999997 -2.92566e-18
-25.9304 -0.999997 -2.92566e-18
-25.7641 -0.999997 -2.92566e-18
-25.5998 -0.999997 -2.92566e-18
-25.4373 -0.999997 -2.92566e-18
-25.2766 -0.999997 -2.92566e-18
-25.1175 -0.999997 -2.92566e-18
-24.9601 -0.999997 -2.92566e-18
-24.8041 -0.999997 -2.92566e-18
-24.6496 -0.999997 -2.92566e-18
-24.4966 -0.999997 -2.92566e-18
-24.3448 -0.999997 -2.92566e-18
-24.1944 -0.999997 -2.92566e-18
-24.0451 -0.999997 -2.92566e-18
-23.8971 -0.999997 -2.92566e-18
-23.7502 -0.999997 -2.92566e-18
-23.6044 -0.999997 -2.92566e-18
-23.4597 -0.999997 -2.92566e-18
-23.316 -0.999997 -2.92566e-18
-23.1733 -0.999997 -2.92566e-18
-23.0316 -0.999997 -2.92566e-18
-22.8908 -0.999997 -2.92566e-18
-22.7509 -0.999997 -2.92566e-18
-22.6118 -0.999997 -2.92566e-18
-22.4736 -0.999997 -2.92566e-18
-22.3363 -0.999997 -2.92566e-18
-22.1997 -0.999997 -2.92566e-18
-22.0639 -0.999997 -2.92566e-18
-21.9288 -0.999997 -2.92566e-18
-21.7945 -0.999997 -2.92566e-18
-21.6609 -0.999997 -2.92566e-18
-21.528 -0.999997 -2.92566e-18
-21.3958 -0.999997 -2.92566e-18
-21.2642 -0.999997 -2.92566e-18
-21.1332 -0.999997 -2.92566e-18
-21.0029 -0.999997 -2.92566e-18
-20.8732 -0.999997 -2.92566e-18
-20.7441 -0.999997 -2.92566e-18
-20.6156 -0.999997 -2.92566e-18
-20.4876 -0.999997 -2.92566e-18
-20.3602 -0.999997 -2.92566e-18
-20.2333 -0.999997 -2.92566e-18
-20.1069 -0.999997 -2.92566e-18
-19.9811 -0.999997 -2.92566e-18
-19.8557 -0.999997 -2.92566e-18
-19.7309 -0.999997 -2.92566e-18
-19.6065 -0.999997 -2.92566e-18
-19.4826 -0.999997 -2.92566e-18
-19.3592 -0.999997 -2.92566e-18
-19.2362 -0.999997 -2.92566e-18
-19.1137 -0.999997 -2.92566e-18
-18.9916 -0.999997 -2.92566e-18
-18.8699 -0.999997 -2.92566e-18
-18.7487 -0.999997 -2.92566e-18
-18.6278 -0.999997 -2.92566e-18
-18.5074 -0.999997 -2.92566e-18
-18.3873 -0.999997 -2.92566e-18
-18.2676 -0.999997 -2.92566e-18
-18.1483 -0.999997 -2.92566e-18
-18.0294 -0.999997 -2.92566e-18
-17.9108 -0.999997 -2.92566e-18
-17.7926 -0.999997 -2.92566e-18
-17.6748 -0.999997 -2.92566e-18
-17.5572 -0.999997 -2.92566e-18
-17.4401 -0.999997 -2.92566e-18
-17.3232 -0.999997 -2.92566e-18
-17.2067 -0.999997 -2.92566e-18
-17.0905 -0.999997 -2.92566e-18
-16.9746 -0.999997 -2.92566e-18
-16.859 -0.999997 -2.92566e-18
-16.7437 -0.999997 -2.92566e-18
-16.6288 -0.999997 -2.92566e-18
-16.5141 -0.999997 -2.92566e-18
-16.3997 -0.999997 -2.92566e-18
-16.2856 -0.999997 -2.92566e-18
-16.1717 -0.999997 -2.92566e-18
-16.0582 -0.999997 -2.92566e-18
-15.9449 -0.999997 -2.92566e-18
-15.8319 -0.999997 -2.92566e-18
-15.7191 -0.999997 -2.92566e-18
-15.6066 -0.999997 -2.92566e-18
-15.4943 -0.999997 -2.92566e-18
-15.3823 -0.999997 -2.92566e-18
-15.2705 -0.999997 -2.92566e-18
-15.159 -0.999997 -2.92566e-18
-15.0477 -0.999997 -2.92566e-18
-14.9367 -0.999997 -2.92566e-18
-14.8258 -0.999997 -2.92566e-18
-14.7152 -0.999997 -2.92566e-18
-14.6049 -0.999997 -2.92566e-18
-14.4947 -0.999997 -2.92566e-18
-14.3848 -0.999997 -2.92566e-18
-14.275 -0.999997 -2.92566e-18
-14.1655 -0.999997 -2.92566e-18
-14.0562 -0.999997 -2.92566e-18
-13.9471 -0.999997 -2.92566e-18
-13.8382 -0.999997 -2.92566e-18
-13.7294 -0.999997 -2.92566e-18
-13.6209 -0.999997 -2.92566e-18
-13.5126 -0.999997 -2.92566e-18
-13.4044 -0.999997 -2.92566e-18
-13.2965 -0.999997 -2.92566e-18
-13.1887 -0.999997 -2.92566e-18
-13.0811 -0.999997 -2.92566e-18
-12.9737 -0.999997 -2.92566e-18
-12.8664 -0.999997 -2.92566e-18
-12.7593 -0.999997 -2.92566e-18
-12.6524 -0.999997 -2.92566e-18
-12.5457 -0.999997 -2.92566e-18
-12.4391 -0.999997 -2.92566e-18
-12.3327 -0.999997 -2.92566e-18
-12.2265 -0.999997 -2.92566e-18
-12.1204 -0.999997 -2.92566e-18
-12.0144 -0.999997 -2.92566e-18
-11.9086 -0.999997 -2.92566e-18
-11.803 -0.999997 -2.92566e-18
-11.6975 -0.999997 -2.92566e-18
-11.5922 -0.999997 -2.92566e-18
-11.487 -0.999997 -2.92566e-18
-11.3819 -0.999997 -2.92566e-18
-11.277 -0.999997 -2.92566e-18
-11.1722 -0.999997 -2.92566e-18
-11.0676 -0.999997 -2.92566e-18
-10.9631 -0.999997 -2.92566e-18
-10.8587 -0.999997 -2.92566e-18
-10.7545 -0.999997 -2.92566e-18
-10.6503 -0.999997 -2.92566e-18
-10.5463 -0.999997 -2.92566e-18
-10.4425 -0.999997 -2.92566e-18
-10.3387 -0.999997 -2.92566e-18
-10.2351 -0.999997 -2.92566e-18
-10.1316 -0.999997 -2.92566e-18
-10.0282 -0.999997 -2.92566e-18
-9.92496 -0.999997 -2.92566e-18
-9.82181 -0.999997 -2.92566e-18
-9.71877 -0.999997 -2.92566e-18
-9.61583 -0.999997 -2.92566e-18
-9.51301 -0.999997 -2.92566e-18
-9.4103 -0.999997 -2.92566e-18
-9.30769 -0.999997 -2.92566e-18
-9.20518 -0.999997 -2.92566e-18
-9.10278 -0.999997 -2.92566e-18
-9.00048 -0.999997 -2.92566e-18
-8.89828 -0.999997 -2.92566e-18
-8.79618 -0.999997 -2.92566e-18
-8.69417 -0.999997 -2.92566e-18
-8.59226 -0.999997 -2.92566e-18
-8.49044 -0.999997 -2.92566e-18
-8.38872 -0.999997 -2.92566e-18
-8.28708 -0.999997 -2.92566e-18
-8.18554 -0.999997 -2.92566e-18
-8.08408 -0.999997 -2.92566e-18
-7.98271 -0.999997 -2.92566e-18
-7.88143 -0.999997 -2.92566e-18
-7.78023 -0.999997 -2.92566e-18
-7.67911 -0.999997 -2.92566e-18
-7.57807 -0.999997 -2.92566e-18
-7.47712 -0.999997 -2.92566e-18
-7.37624 -0.999997 -2.92566e-18
-7.27544 -0.999997 -2.92566e-18
-7.17471 -0.999997 -2.92566e-18
-7.07406 -0.999997 -2.92566e-18
-6.97348 -0.999997 -2.92566e-18
-6.87298 -0.999997 -2.92566e-18
-6.77254 -0.999997 -2.92566e-18
-6.67218 -0.999997 -2.92566e-18
-6.57188 -0.999997 -2.92566e-18
-6.47166 -0.999997 -2.92566e-18
-6.37149 -0.999997 -2.92566e-18
-6.2714 -0.999997 -2.92566e-18
-6.17136 -0.999997 -2.92566e-18
-6.07139 -0.999997 -2.92566e-18
-5.97148 -0.999997 -2.92566e-18
-5.87163 -0.999997 -2.92566e-18
-5.77184 -0.999997 -2.92566e-18
-5.67211 -0.999997 -2.92566e-18
-5.57243 -0.999997 -2.92566e-18
-5.47281 -0.999997 -2.92566e-18
-5.37325 -0.999997 -2.92566e-18
-5.27373 -0.999997 -2.92566e-18
-5.17427 -0.999997 -2.92566e-18
-5.07487 -0.999997 -2.92566e-18
-4.97551 -0.999997 -2.92566e-18
-4.8762 -0.999997 -2.92566e-18
-4.77694 -0.999997 -2.92566e-18
-4.67772 -0.999997 -2.92566e-18
-4.57855 -0.999997 -2.92566e-18
-4.47943 -0.999997 -2.92566e-18
-4.38035 -0.999997 -2.92566e-18
-4.28131 -0.999997 -2.92566e-18
-4.18232 -0.999997 -2.92566e-18
-4.08336 -0.999997 -2.92566e-18
-3.98445 -0.999997 -2.92566e-18
-3.88557 -0.999997 -2.92566e-18
-3.78673 -0.999997 -2.92566e-18
-3.68793 -0.999997 -2.92566e-18
-3.58916 -0.999997 -2.92566e-18
-3.49043 -0.999997 -2.92566e-18
-3.39173 -0.999997 -2.92566e-18
-3.29307 -0.999997 -2.92566e-18
-3.19443 -0.999997 -2.92566e-18
-3.09583 -0.999997 -2.92566e-18
-2.99725 -0.999997 -2.92566e-18
-2.89871 -0.999997 -2.92566e-18
-2.80019 -0.999997 -2.92566e-18
-2.7017 -0.999997 -2.92566e-18
-2.60323 -0.999997 -2.92566e-18
-2.50479 -0.999997 -2.92566e-18
-2.40638 -0.999997 -2.92566e-18
-2.30798 -0.999997 -2.92566e-18
-2.20961 -0.999997 -2.92566e-18
-2.11126 -0.999997 -2.92566e-18
-2.01293 -0.999997 -2.92566e-18
-1.91462 -0.999997 -2.92566e-18
-1.81632 -0.999997 -2.92566e-18
-1.71804 -0.999997 -2.92566e-18
-1.61978 -0.999997 -2.92566e-18
-1.52154 -0.999997 -2.92566e-18
-1.42331 -0.999997 -2.92566e-18
-1.32509 -0.999997 -2.92566e-18
-1.22689 -0.999997 -2.92566e-18
-1.12869 -0.999997 -2.92566e-18
-1.03051 -0.999997 -2.92566e-18
-0.932337 -0.999997 -2.92566e-18
-0.834173 -0.999997 -2.92566e-18
-0.736016 -0.999997 -2.92566e-18
-0.637867 -0.999997 -2.92566e-18
-0.539723 -0.999997 -2.92566e-18
-0.441585 -0.999997 -2.92566e-18
-0.343451 -0.999997 -2.92566e-18
-0.24532 -0.999997 -2.92566e-18
-0.147191 -0.999997 -2.92566e-18
-0.0490634 -0.999997 -2.92566e-18
0.0490634 -0.999997 -2.92566e-18
0.147191 -0.999997 -2.92566e-18
0.24532 -0.999997 -2.92566e-18
0.343451 -0.999997 -2.92566e-18
0.441585 -0.999997 -2.92566e-18
0.539723 -0.999997 -2.92566e-18
0.637867 -0.999997 -2.92566e-18
0.736016 -0.999997 -2.92566e-18
0.834173 -0.999997 -2.92566e-18
0.932337 -0.999997 -2.92566e-18
1.03051 -0.999997 -2.92566e-18
1.12869 -0.999997 -2.92566e-18
1.22689 -0.999997 -2.92566e-18
1.32509 -0.999997 -2.92566e-18
1.42331 -0.999997 -2.92566e-18
1.52154 -0.999997 -2.92566e-18
1.61978 -0.999997 -2.92566e-18
1.71804 -0.999997 -2.92566e-18
1.81632 -0.999997 -2.92566e-18
1.91462 -0.999997 -2.92566e-18
2.01293 -0.999997 -2.92566e-18
2.11126 -0.999997 -2.92566e-18
2.20961 -0.999997 -2.92566e-18
2.30798 -0.999997 -2.92566e-18
2.40638 -0.999997 -2.92566e-18
2.50479 -0.999997 -2.92566e-18
2.60323 -0.999997 -2.92566e-18
2.7017 -0.999997 -2.92566e-18
2.80019 -0.999997 -2.92566e-18
2.89871 -0.999997 -2.92566e-18
2.99725 -0.999997 -2.92566e-18
3.09583 -0.999997 -2.92566e-18
3.19443 -0.999997 -2.92566e-18
3.29307 -0.999997 -2.92566e-18
3.39173 -0.999997 -2.92566e-18
3.49043 -0.999997 -2.92566e-18
3.58916 -0.999997 -2.92566e-18
3.68793 -0.999997 -2.92566e-18
3.78673 -0.999997 -2.92566e-18
3.88557 -0.999997 -2.92566e-18
3.98445 -0.999997 -2.92566e-18
4.08336 -0.999997 -2.92566e-18
4.18232 -0.999997 -2.92566e-18
4.28131 -0.999997 -2.92566e-18
4.38035 -0.999997 -2.92566e-18
4.47943 -0.999997 -2.92566e-18
4.57855 -0.999997 -2.92566e-18
4.67772 -0.999997 -2.92566e-18
4.77694 -0.999997 -2.92566e-18
4.8762 -0.999997 -2.92566e-18
4.97551 -0.999997 -2.92566e-18
5.07487 -0.999997 -2.92566e-18
5.17427 -0.999997 -2.92566e-18
5.27373 -0.999997 -2.92566e-18
5.37325 -0.999997 -2.92566e-18
5.47281 -0.999997 -2.92566e-18
5.57243 -0.999997 -2.92566e-18
5.67211 -0.999997 -2.92566e-18
5.77184 -0.999997 -2.92566e-18
5.87163 -0.999997 -2.92566e-18
5.97148 -0.999997 -2.92566e-18
6.07139 -0.999997 -2.92566e-18
6.17136 -0.999997 -2.92566e-18
6.2714 -0.999997 -2.92566e-18
6.37149 -0.999997 -2.92566e-18
6.47166 -0.999997 -2.92566e-18
6.57188 -0.999997 -2.92566e-18
6.67218 -0.999997 -2.92566e-18
6.77254 -0.999997 -2.92566e-18
6.87298 -0.999997 -2.92566e-18
6.97348 -0.999997 -2.92566e-18
7.07406 -0.999997 -2.92566e-18
7.17471 -0.999997 -2.92566e-18
7.27544 -0.999997 -2.92566e-18
7.37624 -0.999997 -2.92566e-18
7.47712 -0.999997 -2.92566e-18
7.57807 -0.999997 -2.92566e-18
7.67911 -0.999997 -2.92566e-18
7.78023 -0.999997 -2.92566e-18
7.88143 -0.999997 -2.92566e-18
7.98271 -0.999997 -2.92566e-18
8.08408 -0.999997 -2.92566e-18
8.18554 -0.999997 -2.92566e-18
8.28708 -0.999997 -2.92566e-18
8.38872 -0.999997 -2.92566e-18
8.49044 -0.999997 -2.92566e-18
8.59226 -0.999997 -2.92566e-18
8.69417 -0.999997 -2.92566e-18
8.79618 -0.999997 -2.92566e-18
8.89828 -0.999997 -2.92566e-18
9.00048 -0.999997 -2.92566e-18
9.10278 -0.999997 -2.92566e-18
9.20518 -0.999997 -2.92566e-18
9.30769 -0.999997 -2.92566e-18
9.4103 -0.999997 -2.92566e-18
9.51301 -0.999997 -2.92566e-18
9.61583 -0.999997 -2.92566e-18
9.71877 -0.999997 -2.92566e-18
9.82181 -0.999997 -2.92566e-18
9.92496 -0.999997 -2.92566e-18
10.0282 -0.999997 -2.92566e-18
10.1316 -0.999997 -2.92566e-18
10.2351 -0.999997 -2.92566e-18
10.3387 -0.999997 -2.92566e-18
10.4425 -0.999997 -2.92566e-18
10.5463 -0.999997 -2.92566e-18
10.6503 -0.999997 -2.92566e-18
10.7545 -0.999997 -2.92566e-18
10.8587 -0.999997 -2.92566e-18
10.9631 -0.999997 -2.92566e-18
11.0676 -0.999997 -2.92566e-18
11.1722 -0.999997 -2.92566e-18
11.277 -0.999997 -2.92566e-18
11.3819 -0.999997 -2.92566e-18
11.487 -0.999997 -2.92566e-18
11.5922 -0.999997 -2.92566e-18
11.6975 -0.999997 -2.92566e-18
11.803 -0.999997 -2.92566e-18
11.9086 -0.999997 -2.92566e-18
12.0144 -0.999997 -2.92566e-18
12.1204 -0.999997 -2.92566e-18
12.2265 -0.999997 -2.92566e-18
12.3327 -0.999997 -2.92566e-18
12.4391 -0.999997 -2.92566e-18
12.5457 -0.999997 -2.92566e-18
12.6524 -0.999997 -2.92566e-18
12.7593 -0.999997 -2.92566e-18
12.8664 -0.999997 -2.92566e-18
12.9737 -0.999997 -2.92566e-18
13.0811 -0.999997 -2.92566e-18
13.1887 -0.999997 -2.92566e-18
13.2965 -0.999997 -2.92566e-18
13.4044 -0.999997 -2.92566e-18
13.5126 -0.999997 -2.92566e-18
13.6209 -0.999997 -2.92566e-18
13.7294 -0.999997 -2.92566e-18
13.8382 -0.999997 -2.92566e-18
13.9471 -0.999997 -2.92566e-18
14.0562 -0.999997 -2.92566e-18
14.1655 -0.999997 -2.92566e-18
14.275 -0.999997 -2.92566e-18
14.3848 -0.999997 -2.92566e-18
14.4947 -0.999997 -2.92566e-18
14.6049 -0.999997 -2.92566e-18
14.7152 -0.999997 -2.92566e-18
14.8258 -0.999997 -2.92566e-18
14.9367 -0.999997 -2.92566e-18
15.0477 -0.999997 -2.92566e-18
15.159 -0.999997 -2.92566e-18
15.2705 -0.999997 -2.92566e-18
15.3823 -0.999997 -2.92566e-18
15.4943 -0.999997 -2.92566e-18
15.6066 -0.999997 -2.92566e-18
15.7191 -0.999997 -2.92566e-18
15.8319 -0.999997 -2.92566e-18
15.9449 -0.999997 -2.92566e-18
16.0582 -0.999997 -2.92566e-18
16.1717 -0.999997 -2.92566e-18
16.2856 -0.999997 -2.92566e-18
16.3997 -0.999997 -2.92566e-18
16.5141 -0.999997 -2.92566e-18
16.6288 -0.999997 -2.92566e-18
16.7437 -0.999997 -2.92566e-18
16.859 -0.999997 -2.92566e-18
16.9746 -0.999997 -2.92566e-18
17.0905 -0.999997 -2.92566e-18
17.2067 -0.999997 -2.92566e-18
17.3232 -0.999997 -2.92566e-18
17.4401 -0.999997 -2.92566e-18
17.5572 -0.999997 -2.92566e-18
17.6748 -0.999997 -2.92566e-18
17.7926 -0.999997 -2.92566e-18
17.9108 -0.999997 -2.92566e-18
18.0294 -0.999997 -2.92566e-18
18.1483 -0.999997 -2.92566e-18
18.2676 -0.999997 -2.92566e-18
18.3873 -0.999997 -2.92566e-18
18.5074 -0.999997 -2.92566e-18
18.6278 -0.999997 -2.92566e-18
18.7487 -0.999997 -2.92566e-18
18.8699 -0.999997 -2.92566e-18
18.9916 -0.999997 -2.92566e-18
19.1137 -0.999997 -2.92566e-18
19.2362 -0.999997 -2.92566e-18
19.3592 -0.999997 -2.92566e-18
19.4826 -0.999997 -2.92566e-18
19.6065 -0.999997 -2.92566e-18
19.7309 -0.999997 -2.92566e-18
19.8557 -0.999997 -2.92566e-18
19.9811 -0.999997 -2.92566e-18
20.1069 -0.999997 -2.92566e-18
20.2333 -0.999997 -2.92566e-18
20.3602 -0.999997 -2.92566e-18
20.4876 -0.999997 -2.92566e-18
20.6156 -0.999997 -2.92566e-18
20.7441 -0.999997 -2.92566e-18
20.8732 -0.999997 -2.92566e-18
21.0029 -0.999997 -2.92566e-18
21.1332 -0.999997 -2.92566e-18
21.2642 -0.999997 -2.92566e-18
21.3958 -0.999997 -2.92566e-18
21.528 -0.999997 -2.92566e-18
21.6609 -0.999997 -2.92566e-18
21.7945 -0.999997 -2.92566e-18
21.9288 -0.999997 -2.92566e-18
22.0639 -0.999997 -2.92566e-18
22.1997 -0.999997 -2.92566e-18
22.3363 -0.999997 -2.92566e-18
22.4736 -0.999997 -2.92566e-18
22.6118 -0.999997 -2.92566e-18
22.7509 -0.999997 -2.92566e-18
22.8908 -0.999997 -2.92566e-18
23.0316 -0.999997 -2.92566e-18
23.1733 -0.999997 -2.92566e-18
23.316 -0.999997 -2.92566e-18
23.4597 -0.999997 -2.92566e-18
23.6044 -0.999997 -2.92566e-18
23.7502 -0.999997 -2.92566e-18
23.8971 -0.999997 -2.92566e-18
24.0451 -0.999997 -2.92566e-18
24.1944 -0.999997 -2.92566e-18
24.3448 -0.999997 -2.92566e-18
24.4966 -0.999997 -2.92566e-18
24.6496 -0.999997 -2.92566e-18
24.8041 -0.999997 -2.92566e-18
24.9601 -0.999997 -2.92566e-18
25.1175 -0.999997 -2.92566e-18
25.2766 -0.999997 -2.92566e-18
25.4373 -0.999997 -2.92566e-18
25.5998 -0.999997 -2.92566e-18
25.7641 -0.999997 -2.92566e-18
25.9304 -0.999997 -2.92566e-18
26.0988 -0.999997 -2.92566e-18
26.2693 -0.999997 -2.92566e-18
26.4421 -0.999997 -2.92566e-18
26.6174 -0.999997 -2.92566e-18
26.7954 -0.999997 -2.92566e-18
26.9761 -0.999997 -2.92566e-18
27.1598 -0.999997 -2.92566e-18
27.3468 -0.999997 -2.92566e-18
27.5373 -0.999997 -2.92566e-18
27.7317 -0.999997 -2.92566e-18
27.9302 -0.999997 -2.92566e-18
28.1333 -0.999997 -2.92566e-18
28.3415 -0.999997 -2.92566e-18
28.5554 -0.999997 -2.92566e-18
28.7758 -0.999997 -2.92566e-18
29.0035 -0.999997 -2.92566e-18
29.2396 -0.999997 -2.92566e-18
29.4858 -0.999997 -2.92566e-18
29.7441 -0.999997 -2.92566e-18
30.0173 -0.999997 -2.92566e-18
30.3101 -0.999997 -2.92566e-18
30.6297 -0.999997 -2.92566e-18
30.9905 -0.999997 -2.92566e-18
31.4301 -0.999997 -2.92566e-18


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1QuantumOneLoop/SigmaRTwoLoop.txt <==
-31.4301 -0.000728675 -5.60996e-05
-30.9905 -0.00115154 -3.0998e-05
-30.6297 -0.00141621 -4.97852e-05
-30.3101 -0.001676 -3.66338e-05
-30.0173 -0.0019027 -5.01344e-05
-29.7441 -0.00208899 -3.75634e-05
-29.4858 -0.00221244 -4.64143e-05
-29.2396 -0.00229392 -3.6615e-05
-29.0035 -0.00235097 -4.71123e-05
-28.7758 -0.00240152 -3.93321e-05
-28.5554 -0.00244592 -4.82593e-05
-28.3415 -0.00248883 -4.15142e-05
-28.1333 -0.00252914 -5.0047e-05
-27.9302 -0.00256941 -4.37028e-05
-27.7317 -0.0026082 -5.18272e-05
-27.5373 -0.00264735 -4.60181e-05
-27.3468 -0.00268562 -5.36601e-05
-27.1598 -0.00272434 -4.83339e-05
-26.9761 -0.00276251 -5.5614e-05
-26.7954 -0.00280118 -5.0639e-05
-26.6174 -0.00283952 -5.7668e-05
-26.4421 -0.00287837 -5.29721e-05
-26.2693 -0.00291704 -5.97958e-05
-26.0988 -0.00295623 -5.5357e-05
-25.9304 -0.00299535 -6.19934e-05
-25.7641 -0.00303501 -5.78003e-05
-25.5998 -0.00307468 -6.42678e-05
-25.4373 -0.0031149 -6.03036e-05
-25.2766 -0.00315521 -6.66268e-05
-25.1175 -0.00319607 -6.28709e-05
-24.9601 -0.0032371 -6.90749e-05
-24.8041 -0.00327868 -6.55088e-05
-24.6496 -0.00332048 -7.16154e-05
-24.4966 -0.00336285 -6.82249e-05
-24.3448 -0.00340549 -7.42511e-05
-24.1944 -0.00344871 -7.10266e-05
-24.0451 -0.00349225 -7.69858e-05
-23.8971 -0.0035364 -7.39209e-05
-23.7502 -0.00358089 -7.98243e-05
-23.6044 -0.00362601 -7.69141e-05
-23.4597 -0.00367153 -8.2772e-05
-23.316 -0.00371769 -8.00125e-05
-23.1733 -0.00376428 -8.58349e-05
-23.0316 -0.00381153 -8.32226e-05
-22.8908 -0.00385927 -8.90191e-05
-22.7509 -0.00390768 -8.6551e-05
-22.6118 -0.0039566 -9.23312e-05
-22.4736 -0.00400624 -9.0005e-05
-22.3363 -0.00405642 -9.5778e-05
-22.1997 -0.00410734 -9.35922e-05
-22.0639 -0.00415884 -9.93668e-05
-21.9288 -0.0042111 -9.73204e-05
-21.7945 -0.004264 -0.000103105
-21.6609 -0.00431768 -0.000101198
-21.528 -0.00437202 -0.000107001
-21.3958 -0.00442718 -0.000105234
-21.2642 -0.00448305 -0.000111063
-21.1332 -0.00453977 -0.000109438
-21.0029 -0.00459724 -0.000115301
-20.8732 -0.00465559 -0.000113819
-20.7441 -0.00471473 -0.000119724
-20.6156 -0.00477479 -0.000118388
-20.4876 -0.00483568 -0.000124343
-20.3602 -0.00489753 -0.000123156
-20.2333 -0.00496026 -0.000129169
-20.1069 -0.00502399 -0.000128135
-19.9811 -0.00508864 -0.000134215
-19.8557 -0.00515433 -0.000133338
-19.7309 -0.005221 -0.000139492
-19.6065 -0.00528875 -0.000138777
-19.4826 -0.00535753 -0.000145016
-19.3592 -0.00542744 -0.000144468
-19.2362 -0.00549843 -0.0001508
-19.1137 -0.00557061 -0.000150425
-18.9916 -0.00564392 -0.00015686
-18.8699 -0.00571847 -0.000156665
-18.7487 -0.00579422 -0.000163214
-18.6278 -0.00587126 -0.000163206
-18.5074 -0.00594956 -0.00016988
-18.3873 -0.00602921 -0.000170067
-18.2676 -0.00611019 -0.000176877
-18.1483 -0.00619259 -0.000177268
-18.0294 -0.00627638 -0.000184225
-17.9108 -0.00636166 -0.000184831
-17.7926 -0.0064484 -0.000191949
-17.6748 -0.00653671 -0.00019278
-17.5572 -0.00662656 -0.000200072
-17.4401 -0.00671805 -0.00020114
-17.3232 -0.00681117 -0.000208621
-17.2067 -0.006906 -0.000209939
-17.0905 -0.00700255 -0.000217624
-16.9746 -0.00710091 -0.000219206
-16.859 -0.00720108 -0.000227113
-16.7437 -0.00730314 -0.000228973
-16.6288 -0.00740712 -0.00023712
-16.5141 -0.00751309 -0.000239277
-16.3997 -0.00762108 -0.000247682
-16.2856 -0.00773117 -0.000250153
-16.1717 -0.00784338 -0.000258838
-16.0582 -0.00795782 -0.000261644
-15.9449 -0.0080745 -0.00027063
-15.8319 -0.00819352 -0.000273793
-15.7191 -0.00831492 -0.000283107
-15.6066 -0.00843879 -0.000286651
-15.4943 -0.00856516 -0.000296317
-15.3823 -0.00869415 -0.000300268
-15.2705 -0.00882579 -0.000310317
-15.159 -0.0089602 -0.000314704
-15.0477 -0.00909741 -0.000325166
-14.9367 -0.00923756 -0.000330021
-14.8258 -0.00938068 -0.000340931
-14.7152 -0.0095269 -0.000346288
-14.6049 -0.00967627 -0.000357685
-14.4947 -0.00982894 -0.000363583
-14.3848 -0.00998496 -0.000375506
-14.275 -0.0101445 -0.000381986
-14.1655 -0.0103075 -0.000394482
-14.0562 -0.0104743 -0.000401591
-13.9471 -0.0106449 -0.000414709
-13.8382 -0.0108194 -0.000422499
-13.7294 -0.0109979 -0.000436293
-13.6209 -0.0111806 -0.00044482
-13.5126 -0.0113676 -0.000459351
-13.4044 -0.0115591 -0.000468677
-13.2965 -0.0117552 -0.000484013
-13.1887 -0.011956 -0.000494208
-13.0811 -0.0121618 -0.000510422
-12.9737 -0.0123726 -0.000521564
-12.8664 -0.0125887 -0.000538738
-12.7593 -0.0128101 -0.000550912
-12.6524 -0.0130372 -0.000569139
-12.5457 -0.0132701 -0.000582441
-12.4391 -0.0135091 -0.000601822
-12.3327 -0.0137542 -0.000616359
-12.2265 -0.0140058 -0.00063701
-12.1204 -0.0142641 -0.000652902
-12.0144 -0.0145293 -0.00067495
-11.9086 -0.0148017 -0.000692333
-11.803 -0.0150815 -0.000715921
-11.6975 -0.015369 -0.000734947
-11.5922 -0.0156646 -0.000760238
-11.487 -0.0159685 -0.000781078
-11.3819 -0.0162811 -0.000808255
-11.277 -0.0166027 -0.000831103
-11.1722 -0.0169336 -0.000860374
-11.0676 -0.0172742 -0.00088545
-10.9631 -0.0176249 -0.00091705
-10.8587 -0.0179862 -0.000944605
-10.7545 -0.0183584 -0.000978802
-10.6503 -0.0187421 -0.00100912
-10.5463 -0.0191377 -0.00104622
-10.4425 -0.0195457 -0.00107964
-10.3387 -0.0199666 -0.00112
-10.2351 -0.020401 -0.00115688
-10.1316 -0.0208496 -0.0012009
-10.0282 -0.0213129 -0.00124169
-9.92496 -0.0217917 -0.00128984
-9.82181 -0.0222866 -0.00133504
-9.71877 -0.0227983 -0.00138786
-9.61583 -0.0233277 -0.00143805
-9.51301 -0.0238757 -0.00149618
-9.4103 -0.024443 -0.00155205
-9.30769 -0.0250308 -0.00161622
-9.20518 -0.0256399 -0.00167857
-9.10278 -0.0262714 -0.00174966
-9.00048 -0.0269266 -0.00181943
-8.89828 -0.0276066 -0.00189847
-8.79618 -0.0283127 -0.00197678
-8.69417 -0.0290463 -0.00206499
-8.59226 -0.029809 -0.00215318
-8.49044 -0.0306022 -0.002252
-8.38872 -0.0314278 -0.00235167
-8.28708 -0.0322875 -0.00246287
-8.18554 -0.0331833 -0.00257593
-8.08408 -0.0341173 -0.00270162
-7.98271 -0.0350918 -0.00283042
-7.88143 -0.0361092 -0.00297318
-7.78023 -0.0371721 -0.00312055
-7.67911 -0.0382835 -0.00328355
-7.57807 -0.0394463 -0.00345301
-7.47712 -0.040664 -0.00364014
-7.37624 -0.04194 -0.00383605
-7.27544 -0.0432784 -0.00405218
-7.17471 -0.0446834 -0.00427997
-7.07406 -0.0461595 -0.00453122
-6.97348 -0.0477119 -0.00479778
-6.87298 -0.0493461 -0.0050919
-6.77254 -0.051068 -0.00540601
-6.67218 -0.0528843 -0.00575296
-6.57188 -0.0548022 -0.00612594
-6.47166 -0.0568297 -0.00653863
-6.37149 -0.0589755 -0.00698525
-6.2714 -0.0612492 -0.00748063
-6.17136 -0.0636615 -0.00802041
-6.07139 -0.0662242 -0.00862105
-5.97148 -0.0689503 -0.00928015
-5.87163 -0.0718543 -0.0100165
-5.77184 -0.0749523 -0.0108305
-5.67211 -0.0782622 -0.0117443
-5.57243 -0.0818039 -0.0127623
-5.47281 -0.0855997 -0.0139117
-5.37325 -0.0896745 -0.0152031
-5.27373 -0.0940559 -0.0166707
-5.17427 -0.0987748 -0.0183343
-5.07487 -0.103866 -0.0202397
-4.97551 -0.109366 -0.0224206
-4.8762 -0.115319 -0.0249403
-4.77694 -0.121771 -0.0278547
-4.67772 -0.128771 -0.0312549
-4.57855 -0.136372 -0.035232
-4.47943 -0.144629 -0.039922
-4.38035 -0.153595 -0.0454727
-4.28131 -0.163316 -0.052092
-4.18232 -0.173825 -0.0600186
-4.08336 -0.185124 -0.0695731
-3.98445 -0.197167 -0.0811322
-3.88557 -0.209819 -0.0951787
-3.78673 -0.222815 -0.112267
-3.68793 -0.235679 -0.13305
-3.58916 -0.247632 -0.158187
-3.49043 -0.257485 -0.188276
-3.39173 -0.26356 -0.223588
-3.29307 -0.263713 -0.263783
-3.19443 -0.255603 -0.307456
-3.09583 -0.237302 -0.351899
-2.99725 -0.208193 -0.393227
-2.89871 -0.169726 -0.427289
-2.80019 -0.125414 -0.450995
-2.7017 -0.0798395 -0.463445
-2.60323 -0.0371763 -0.466017
-2.50479 -0.000130296 -0.461583
-2.40638 0.0302978 -0.453375
-2.30798 0.0544343 -0.444241
-2.20961 0.0733816 -0.436292
-2.11126 0.0885801 -0.430954
-2.01293 0.101565 -0.429081
-1.91462 0.11388 -0.431143
-1.81632 0.127088 -0.437277
-1.71804 0.142818 -0.447331
-1.61978 0.162807 -0.460748
-1.52154 0.188863 -0.47643
-1.42331 0.222698 -0.492482
-1.32509 0.265526 -0.506073
-1.22689 0.317441 -0.513457
-1.12869 0.376713 -0.510575
-1.03051 0.439484 -0.494149
-0.932337 0.500362 -0.463076
-0.834173 0.553964 -0.419095
-0.736016 0.596625 -0.366285
-0.637867 0.627263 -0.309504
-0.539723 0.647046 -0.252914
-0.441585 0.658391 -0.199155
-0.343451 0.663984 -0.149355
-0.24532 0.666169 -0.103467
-0.147191 0.666695 -0.0607397
-0.0490634 0.666687 -0.0200164
0.0490634 0.666687 0.0200164
0.147191 0.666695 0.0607397
0.24532 0.666169 0.103467
0.343451 0.663984 0.149355
0.441585 0.658391 0.199155
0.539723 0.647046 0.252914
0.637867 0.627263 0.309504
0.736016 0.596625 0.366285
0.834173 0.553964 0.419095
0.932337 0.500362 0.463076
1.03051 0.439484 0.494149
1.12869 0.376713 0.510575
1.22689 0.317441 0.513457
1.32509 0.265526 0.506073
1.42331 0.222698 0.492482
1.52154 0.188863 0.47643
1.61978 0.162807 0.460748
1.71804 0.142818 0.447331
1.81632 0.127088 0.437277
1.91462 0.11388 0.431143
2.01293 0.101565 0.429081
2.11126 0.0885801 0.430954
2.20961 0.0733816 0.436292
2.30798 0.0544343 0.444241
2.40638 0.0302978 0.453375
2.50479 -0.000130296 0.461583
2.60323 -0.0371763 0.466017
2.7017 -0.0798395 0.463445
2.80019 -0.125414 0.450995
2.89871 -0.169726 0.427289
2.99725 -0.208193 0.393227
3.09583 -0.237302 0.351899
3.19443 -0.255603 0.307456
3.29307 -0.263713 0.263783
3.39173 -0.26356 0.223588
3.49043 -0.257485 0.188276
3.58916 -0.247632 0.158187
3.68793 -0.235679 0.13305
3.78673 -0.222815 0.112267
3.88557 -0.209819 0.0951787
3.98445 -0.197167 0.0811322
4.08336 -0.185124 0.0695731
4.18232 -0.173825 0.0600186
4.28131 -0.163316 0.052092
4.38035 -0.153595 0.0454727
4.47943 -0.144629 0.039922
4.57855 -0.136372 0.035232
4.67772 -0.128771 0.0312549
4.77694 -0.121771 0.0278547
4.8762 -0.115319 0.0249403
4.97551 -0.109366 0.0224206
5.07487 -0.103866 0.0202397
5.17427 -0.0987748 0.0183343
5.27373 -0.0940559 0.0166707
5.37325 -0.0896745 0.0152031
5.47281 -0.0855997 0.0139117
5.57243 -0.0818039 0.0127623
5.67211 -0.0782622 0.0117443
5.77184 -0.0749523 0.0108305
5.87163 -0.0718543 0.0100165
5.97148 -0.0689503 0.00928015
6.07139 -0.0662242 0.00862105
6.17136 -0.0636615 0.00802041
6.2714 -0.0612492 0.00748063
6.37149 -0.0589755 0.00698525
6.47166 -0.0568297 0.00653863
6.57188 -0.0548022 0.00612594
6.67218 -0.0528843 0.00575296
6.77254 -0.051068 0.00540601
6.87298 -0.0493461 0.0050919
6.97348 -0.0477119 0.00479778
7.07406 -0.0461595 0.00453122
7.17471 -0.0446834 0.00427997
7.27544 -0.0432784 0.00405218
7.37624 -0.04194 0.00383605
7.47712 -0.040664 0.00364014
7.57807 -0.0394463 0.00345301
7.67911 -0.0382835 0.00328355
7.78023 -0.0371721 0.00312055
7.88143 -0.0361092 0.00297318
7.98271 -0.0350918 0.00283042
8.08408 -0.0341173 0.00270162
8.18554 -0.0331833 0.00257593
8.28708 -0.0322875 0.00246287
8.38872 -0.0314278 0.00235167
8.49044 -0.0306022 0.002252
8.59226 -0.029809 0.00215318
8.69417 -0.0290463 0.00206499
8.79618 -0.0283127 0.00197678
8.89828 -0.0276066 0.00189847
9.00048 -0.0269266 0.00181943
9.10278 -0.0262714 0.00174966
9.20518 -0.0256399 0.00167857
9.30769 -0.0250308 0.00161622
9.4103 -0.024443 0.00155205
9.51301 -0.0238757 0.00149618
9.61583 -0.0233277 0.00143805
9.71877 -0.0227983 0.00138786
9.82181 -0.0222866 0.00133504
9.92496 -0.0217917 0.00128984
10.0282 -0.0213129 0.00124169
10.1316 -0.0208496 0.0012009
10.2351 -0.020401 0.00115688
10.3387 -0.0199666 0.00112
10.4425 -0.0195457 0.00107964
10.5463 -0.0191377 0.00104622
10.6503 -0.0187421 0.00100912
10.7545 -0.0183584 0.000978802
10.8587 -0.0179862 0.000944605
10.9631 -0.0176249 0.00091705
11.0676 -0.0172742 0.00088545
11.1722 -0.0169336 0.000860374
11.277 -0.0166027 0.000831103
11.3819 -0.0162811 0.000808255
11.487 -0.0159685 0.000781078
11.5922 -0.0156646 0.000760238
11.6975 -0.015369 0.000734947
11.803 -0.0150815 0.000715921
11.9086 -0.0148017 0.000692333
12.0144 -0.0145293 0.00067495
12.1204 -0.0142641 0.000652902
12.2265 -0.0140058 0.00063701
12.3327 -0.0137542 0.000616359
12.4391 -0.0135091 0.000601822
12.5457 -0.0132701 0.000582441
12.6524 -0.0130372 0.000569139
12.7593 -0.0128101 0.000550912
12.8664 -0.0125887 0.000538738
12.9737 -0.0123726 0.000521564
13.0811 -0.0121618 0.000510422
13.1887 -0.011956 0.000494208
13.2965 -0.0117552 0.000484013
13.4044 -0.0115591 0.000468677
13.5126 -0.0113676 0.000459351
13.6209 -0.0111806 0.00044482
13.7294 -0.0109979 0.000436293
13.8382 -0.0108194 0.000422499
13.9471 -0.0106449 0.000414709
14.0562 -0.0104743 0.000401591
14.1655 -0.0103075 0.000394482
14.275 -0.0101445 0.000381986
14.3848 -0.00998496 0.000375506
14.4947 -0.00982894 0.000363583
14.6049 -0.00967627 0.000357685
14.7152 -0.0095269 0.000346288
14.8258 -0.00938068 0.000340931
14.9367 -0.00923756 0.000330021
15.0477 -0.00909741 0.000325166
15.159 -0.0089602 0.000314704
15.2705 -0.00882579 0.000310317
15.3823 -0.00869415 0.000300268
15.4943 -0.00856516 0.000296317
15.6066 -0.00843879 0.000286651
15.7191 -0.00831492 0.000283107
15.8319 -0.00819352 0.000273793
15.9449 -0.0080745 0.00027063
16.0582 -0.00795782 0.000261644
16.1717 -0.00784338 0.000258838
16.2856 -0.00773117 0.000250153
16.3997 -0.00762108 0.000247682
16.5141 -0.00751309 0.000239277
16.6288 -0.00740712 0.00023712
16.7437 -0.00730314 0.000228973
16.859 -0.00720108 0.000227113
16.9746 -0.00710091 0.000219206
17.0905 -0.00700255 0.000217624
17.2067 -0.006906 0.000209939
17.3232 -0.00681117 0.000208621
17.4401 -0.00671805 0.00020114
17.5572 -0.00662656 0.000200072
17.6748 -0.00653671 0.00019278
17.7926 -0.0064484 0.000191949
17.9108 -0.00636166 0.000184831
18.0294 -0.00627638 0.000184225
18.1483 -0.00619259 0.000177268
18.2676 -0.00611019 0.000176877
18.3873 -0.00602921 0.000170067
18.5074 -0.00594956 0.00016988
18.6278 -0.00587126 0.000163206
18.7487 -0.00579422 0.000163214
18.8699 -0.00571847 0.000156665
18.9916 -0.00564392 0.00015686
19.1137 -0.00557061 0.000150425
19.2362 -0.00549843 0.0001508
19.3592 -0.00542744 0.000144468
19.4826 -0.00535753 0.000145016
19.6065 -0.00528875 0.000138777
19.7309 -0.005221 0.000139492
19.8557 -0.00515433 0.000133338
19.9811 -0.00508864 0.000134215
20.1069 -0.00502399 0.000128135
20.2333 -0.00496026 0.000129169
20.3602 -0.00489753 0.000123156
20.4876 -0.00483568 0.000124343
20.6156 -0.00477479 0.000118388
20.7441 -0.00471473 0.000119724
20.8732 -0.00465559 0.000113819
21.0029 -0.00459724 0.000115301
21.1332 -0.00453977 0.000109438
21.2642 -0.00448305 0.000111063
21.3958 -0.00442718 0.000105234
21.528 -0.00437202 0.000107001
21.6609 -0.00431768 0.000101198
21.7945 -0.004264 0.000103105
21.9288 -0.0042111 9.73204e-05
22.0639 -0.00415884 9.93668e-05
22.1997 -0.00410734 9.35922e-05
22.3363 -0.00405642 9.5778e-05
22.4736 -0.00400624 9.0005e-05
22.6118 -0.0039566 9.23312e-05
22.7509 -0.00390768 8.6551e-05
22.8908 -0.00385927 8.90191e-05
23.0316 -0.00381153 8.32226e-05
23.1733 -0.00376428 8.58349e-05
23.316 -0.00371769 8.00125e-05
23.4597 -0.00367153 8.2772e-05
23.6044 -0.00362601 7.69141e-05
23.7502 -0.00358089 7.98243e-05
23.8971 -0.0035364 7.39209e-05
24.0451 -0.00349225 7.69858e-05
24.1944 -0.00344871 7.10266e-05
24.3448 -0.00340549 7.42511e-05
24.4966 -0.00336285 6.82249e-05
24.6496 -0.00332048 7.16154e-05
24.8041 -0.00327868 6.55088e-05
24.9601 -0.0032371 6.90749e-05
25.1175 -0.00319607 6.28709e-05
25.2766 -0.00315521 6.66268e-05
25.4373 -0.0031149 6.03036e-05
25.5998 -0.00307468 6.42678e-05
25.7641 -0.00303501 5.78003e-05
25.9304 -0.00299535 6.19934e-05
26.0988 -0.00295623 5.5357e-05
26.2693 -0.00291704 5.97958e-05
26.4421 -0.00287837 5.29721e-05
26.6174 -0.00283952 5.7668e-05
26.7954 -0.00280118 5.0639e-05
26.9761 -0.00276251 5.5614e-05
27.1598 -0.00272434 4.83339e-05
27.3468 -0.00268562 5.36601e-05
27.5373 -0.00264735 4.60181e-05
27.7317 -0.0026082 5.18272e-05
27.9302 -0.00256941 4.37028e-05
28.1333 -0.00252914 5.0047e-05
28.3415 -0.00248883 4.15142e-05
28.5554 -0.00244592 4.82593e-05
28.7758 -0.00240152 3.93321e-05
29.0035 -0.00235097 4.71123e-05
29.2396 -0.00229392 3.6615e-05
29.4858 -0.00221244 4.64143e-05
29.7441 -0.00208899 3.75634e-05
30.0173 -0.0019027 5.01344e-05
30.3101 -0.001676 3.66338e-05
30.6297 -0.00141621 4.97852e-05
30.9905 -0.00115154 3.0998e-05
31.4301 -0.000728675 5.60996e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1QuantumOneLoop/iFpOneLoop.txt <==
-31.4301 2.22144e-24 1.02865e-06
-30.9905 -3.70504e-24 1.08838e-06
-30.6297 -2.56311e-24 1.14069e-06
-30.3101 3.38383e-24 1.18967e-06
-30.0173 -6.28413e-25 1.23686e-06
-29.7441 1.59369e-24 1.28304e-06
-29.4858 2.36411e-24 1.32869e-06
-29.2396 1.35898e-24 1.3741e-06
-29.0035 1.13335e-24 1.41951e-06
-28.7758 -1.53035e-24 1.46508e-06
-28.5554 -2.2201e-24 1.51093e-06
-28.3415 -1.15013e-24 1.55717e-06
-28.1333 1.33487e-24 1.6039e-06
-27.9302 2.16924e-24 1.65118e-06
-27.7317 -2.2721e-24 1.69909e-06
-27.5373 -2.21676e-24 1.74768e-06
-27.3468 -2.80939e-24 1.79702e-06
-27.1598 -4.76242e-24 1.84715e-06
-26.9761 -6.68652e-25 1.89812e-06
-26.7954 -3.22897e-24 1.94999e-06
-26.6174 3.97596e-24 2.00279e-06
-26.4421 -3.69196e-25 2.05658e-06
-26.2693 -5.23919e-24 2.11139e-06
-26.0988 -2.54221e-24 2.16727e-06
-25.9304 -3.0174e-24 2.22426e-06
-25.7641 4.59846e-24 2.28241e-06
-25.5998 -1.40505e-24 2.34176e-06
-25.4373 -3.59324e-24 2.40235e-06
-25.2766 -1.36635e-24 2.46422e-06
-25.1175 6.22181e-24 2.52742e-06
-24.9601 -6.05764e-25 2.592e-06
-24.8041 5.27402e-24 2.658e-06
-24.6496 3.21838e-24 2.72547e-06
-24.4966 4.94341e-24 2.79446e-06
-24.3448 1.44339e-25 2.86501e-06
-24.1944 4.79869e-24 2.93718e-06
-24.0451 -1.35531e-24 3.01101e-06
-23.8971 -6.88193e-24 3.08656e-06
-23.7502 -3.61371e-24 3.16389e-06
-23.6044 -2.9288e-24 3.24305e-06
-23.4597 1.01085e-23 3.32409e-06
-23.316 8.64115e-24 3.40708e-06
-23.1733 -2.94591e-24 3.49208e-06
-23.0316 1.5438e-24 3.57915e-06
-22.8908 4.89105e-24 3.66835e-06
-22.7509 1.00599e-23 3.75976e-06
-22.6118 -6.60653e-24 3.85343e-06
-22.4736 -9.37563e-24 3.94945e-06
-22.3363 4.03349e-24 4.04788e-06
-22.1997 5.66893e-24 4.1488e-06
-22.0639 -6.48214e-24 4.25228e-06
-21.9288 -2.40236e-24 4.35842e-06
-21.7945 4.49508e-24 4.46729e-06
-21.6609 -2.69547e-24 4.57898e-06
-21.528 -1.1617e-24 4.69358e-06
-21.3958 -1.47641e-23 4.81119e-06
-21.2642 1.92705e-24 4.93189e-06
-21.1332 -1.75254e-24 5.05578e-06
-21.0029 -2.43577e-24 5.18298e-06
-20.8732 -7.82455e-24 5.31359e-06
-20.7441 1.78003e-23 5.44771e-06
-20.6156 4.16005e-24 5.58546e-06
-20.4876 3.95713e-24 5.72697e-06
-20.3602 -1.08077e-24 5.87235e-06
-20.2333 -1.86048e-23 6.02173e-06
-20.1069 -1.10131e-23 6.17525e-06
-19.9811 1.93549e-23 6.33304e-06
-19.8557 -9.70807e-24 6.49524e-06
-19.7309 1.30634e-23 6.662e-06
-19.6065 2.14876e-23 6.83349e-06
-19.4826 -1.95674e-23 7.00985e-06
-19.3592 2.6779e-24 7.19125e-06
-19.2362 5.35217e-24 7.37787e-06
-19.1137 -1.16847e-23 7.56988e-06
-18.9916 -9.64228e-24 7.76747e-06
-18.8699 -2.77356e-23 7.97084e-06
-18.7487 2.71149e-23 8.18019e-06
-18.6278 -9.43439e-24 8.39572e-06
-18.5074 3.05208e-24 8.61765e-06
-18.3873 -8.90177e-25 8.84622e-06
-18.2676 -5.20747e-24 9.08165e-06
-18.1483 1.23577e-23 9.3242e-06
-18.0294 1.66175e-23 9.57412e-06
-17.9108 4.08417e-23 9.83167e-06
-17.7926 -7.74417e-24 1.00971e-05
-17.6748 3.55034e-23 1.03708e-05
-17.5572 1.8836e-23 1.0653e-05
-17.4401 9.12095e-24 1.0944e-05
-17.3232 8.84856e-24 1.12442e-05
-17.2067 -2.82175e-23 1.15538e-05
-17.0905 -3.68133e-23 1.18733e-05
-16.9746 -2.12777e-23 1.22031e-05
-16.859 1.99228e-23 1.25434e-05
-16.7437 6.67043e-23 1.28948e-05
-16.6288 3.1348e-24 1.32577e-05
-16.5141 2.29309e-23 1.36324e-05
-16.3997 -3.03213e-23 1.40195e-05
-16.2856 -1.45835e-23 1.44194e-05
-16.1717 8.51014e-24 1.48327e-05
-16.0582 -6.82834e-23 1.52599e-05
-15.9449 -9.04438e-23 1.57015e-05
-15.8319 -1.15807e-22 1.61581e-05
-15.7191 -1.07804e-22 1.66304e-05
-15.6066 -3.77507e-23 1.7119e-05
-15.4943 5.19276e-23 1.76245e-05
-15.3823 8.14083e-23 1.81476e-05
-15.2705 4.82655e-23 1.86892e-05
-15.159 1.12913e-22 1.92499e-05
-15.0477 -5.03008e-23 1.98305e-05
-14.9367 -1.25591e-22 2.0432e-05
-14.8258 -5.16653e-23 2.10552e-05
-14.7152 1.37525e-22 2.1701e-05
-14.6049 -3.36086e-23 2.23704e-05
-14.4947 9.62765e-23 2.30645e-05
-14.3848 6.97008e-23 2.37843e-05
-14.275 -7.67969e-23 2.4531e-05
-14.1655 1.43218e-22 2.53058e-05
-14.0562 -4.80869e-23 2.611e-05
-13.9471 1.24216e-22 2.69448e-05
-13.8382 -1.37344e-22 2.78117e-05
-13.7294 -1.0567e-22 2.87122e-05
-13.6209 1.16491e-22 2.96477e-05
-13.5126 8.75967e-23 3.06201e-05
-13.4044 -6.78942e-23 3.16309e-05
-13.2965 1.10957e-22 3.2682e-05
-13.1887 2.06673e-23 3.37753e-05
-13.0811 3.12339e-23 3.49129e-05
-12.9737 -7.72683e-23 3.6097e-05
-12.8664 -4.8147e-23 3.73297e-05
-12.7593 1.45712e-22 3.86135e-05
-12.6524 1.65751e-22 3.9951e-05
-12.5457 -1.12352e-22 4.13448e-05
-12.4391 -9.39997e-23 4.27977e-05
-12.3327 -8.45562e-24 4.43129e-05
-12.2265 1.74083e-22 4.58934e-05
-12.1204 6.13759e-23 4.75428e-05
-12.0144 -7.00869e-23 4.92645e-05
-11.9086 1.01571e-22 5.10624e-05
-11.803 5.09754e-23 5.29406e-05
-11.6975 1.55702e-22 5.49033e-05
-11.5922 9.62953e-23 5.69553e-05
-11.487 2.46147e-22 5.91012e-05
-11.3819 -1.52941e-22 6.13463e-05
-11.277 -3.3293e-22 6.36962e-05
-11.1722 1.44006e-22 6.61568e-05
-11.0676 -2.75446e-22 6.87342e-05
-10.9631 -1.74215e-22 7.14352e-05
-10.8587 -3.33489e-22 7.4267e-05
-10.7545 -3.41039e-22 7.72372e-05
-10.6503 2.71369e-24 8.03539e-05
-10.5463 -1.61128e-22 8.36259e-05
-10.4425 6.17479e-23 8.70626e-05
-10.3387 -5.32757e-23 9.06738e-05
-10.2351 -1.09874e-23 9.44704e-05
-10.1316 9.09849e-23 9.84638e-05
-10.0282 4.38498e-23 0.000102666
-9.92496 5.83573e-22 0.000107091
-9.82181 5.13164e-22 0.000111753
-9.71877 -7.14305e-22 0.000116667
-9.61583 4.37212e-22 0.000121849
-9.51301 4.7876e-22 0.000127317
-9.4103 1.02311e-22 0.000133091
-9.30769 8.01014e-22 0.00013919
-9.20518 8.09916e-22 0.000145638
-9.10278 1.14522e-22 0.000152459
-9.00048 1.16567e-21 0.000159678
-8.89828 1.08586e-22 0.000167323
-8.79618 2.42996e-22 0.000175426
-8.69417 5.0826e-22 0.00018402
-8.59226 -8.87797e-22 0.000193141
-8.49044 -6.80644e-22 0.000202827
-8.38872 9.99968e-22 0.000213123
-8.28708 1.12165e-21 0.000224073
-8.18554 5.43817e-22 0.00023573
-8.08408 6.71929e-22 0.000248147
-7.98271 3.1371e-21 0.000261387
-7.88143 -1.74667e-21 0.000275514
-7.78023 1.41989e-21 0.000290603
-7.67911 5.54418e-22 0.000306732
-7.57807 5.91489e-22 0.000323988
-7.47712 -2.62117e-21 0.000342469
-7.37624 3.90051e-21 0.00036228
-7.27544 1.4489e-21 0.000383539
-7.17471 -3.28072e-21 0.000406374
-7.07406 -5.31526e-21 0.000430928
-6.97348 1.43482e-21 0.000457359
-6.87298 -2.62237e-21 0.000485845
-6.77254 -2.91331e-22 0.000516579
-6.67218 7.35626e-21 0.00054978
-6.57188 1.15665e-21 0.000585691
-6.47166 8.72951e-21 0.000624582
-6.37149 -9.6412e-21 0.000666758
-6.2714 -1.47639e-21 0.000712559
-6.17136 1.7356e-21 0.00076237
-6.07139 1.65867e-21 0.00081662
-5.97148 1.06559e-20 0.000875799
-5.87163 -9.13654e-21 0.000940457
-5.77184 -1.61495e-21 0.00101122
-5.67211 9.56539e-21 0.0010888
-5.57243 -1.72853e-20 0.00117401
-5.47281 2.10156e-20 0.00126777
-5.37325 -2.34852e-20 0.00137116
-5.27373 -1.30096e-21 0.00148538
-5.17427 -1.03935e-20 0.00161186
-5.07487 -1.71467e-20 0.00175222
-4.97551 -2.13362e-20 0.00190836
-4.8762 1.40931e-20 0.00208249
-4.77694 -3.47314e-20 0.00227717
-4.67772 2.42452e-20 0.00249546
-4.57855 1.51069e-20 0.00274091
-4.47943 7.18159e-21 0.00301776
-4.38035 -1.04516e-20 0.00333105
-4.28131 -4.20508e-20 0.00368678
-4.18232 4.85234e-20 0.00409219
-4.08336 -5.93805e-21 0.00455601
-3.98445 1.00225e-19 0.00508887
-3.88557 -7.41087e-20 0.00570375
-3.78673 -7.21998e-20 0.00641667
-3.68793 2.25299e-19 0.00724746
-3.58916 1.16995e-19 0.00822096
-3.49043 -6.20116e-20 0.00936844
-3.39173 -1.12283e-19 0.0107297
-3.29307 -2.0082e-19 0.012356
-3.19443 1.84894e-19 0.0143137
-3.09583 1.39987e-19 0.0166902
-2.99725 -2.87684e-19 0.0196019
-2.89871 -2.74576e-19 0.0232058
-2.80019 -3.60179e-19 0.0277175
-2.7017 -5.77963e-19 0.033438
-2.60323 -5.80306e-19 0.0407959
-2.50479 3.06735e-19 0.0504148
-2.40638 2.63748e-18 0.0632245
-2.30798 1.37501e-18 0.0806505
-2.20961 1.07797e-18 0.104946
-2.11126 -1.03428e-17 0.139797
-2.01293 5.70287e-18 0.191454
-1.91462 6.30818e-18 0.270916
-1.81632 1.48277e-17 0.398053
-1.71804 -6.81376e-17 0.608415
-1.61978 3.77671e-17 0.957
-1.52154 4.51028e-17 1.47482
-1.42331 -3.82535e-18 1.97193
-1.32509 -4.7987e-17 2.00575
-1.22689 -6.8919e-17 1.61008
-1.12869 8.59751e-18 1.18254
-1.03051 2.44946e-17 0.873044
-0.932337 1.53938e-18 0.668496
-0.834173 1.22467e-19 0.533397
-0.736016 3.21811e-18 0.442086
-0.637867 -5.25024e-18 0.378823
-0.539723 -4.53917e-18 0.334173
-0.441585 7.37692e-20 0.30241
-0.343451 -1.65523e-18 0.27999
-0.24532 1.54593e-18 0.264695
-0.147191 4.60266e-19 0.255153
-0.0490634 7.44801e-20 0.250566
0.0490634 -2.79691e-20 0.250566
0.147191 -1.04571e-18 0.255153
0.24532 -6.28922e-19 0.264695
0.343451 3.38628e-18 0.27999
0.441585 -2.38972e-18 0.30241
0.539723 -2.59247e-18 0.334173
0.637867 -5.06696e-18 0.378823
0.736016 3.27262e-18 0.442086
0.834173 2.20688e-17 0.533397
0.932337 -1.55694e-17 0.668496
1.03051 -1.94609e-17 0.873044
1.12869 1.08781e-16 1.18254
1.22689 7.95642e-17 1.61008
1.32509 3.98949e-17 2.00575
1.42331 9.05779e-18 1.97193
1.52154 -6.14095e-17 1.47482
1.61978 -1.76218e-17 0.957
1.71804 2.26766e-17 0.608415
1.81632 -2.41817e-17 0.398053
1.91462 7.24016e-18 0.270916
2.01293 1.68465e-18 0.191454
2.11126 -4.46793e-18 0.139797
2.20961 1.39773e-18 0.104946
2.30798 3.89889e-18 0.0806505
2.40638 -3.99693e-19 0.0632245
2.50479 1.10074e-18 0.0504148
2.60323 2.92632e-19 0.0407959
2.7017 -1.59898e-19 0.033438
2.80019 -4.62322e-19 0.0277175
2.89871 2.73816e-19 0.0232058
2.99725 1.03668e-19 0.0196019
3.09583 2.42867e-19 0.0166902
3.19443 3.0959e-19 0.0143137
3.29307 -1.84721e-20 0.012356
3.39173 5.75567e-20 0.0107297
3.49043 1.41458e-19 0.00936844
3.58916 1.10982e-19 0.00822096
3.68793 -1.26099e-19 0.00724746
3.78673 -3.52954e-20 0.00641667
3.88557 6.34897e-20 0.00570375
3.98445 -8.84988e-20 0.00508887
4.08336 -3.74441e-20 0.00455601
4.18232 5.59136e-21 0.00409219
4.28131 -5.50359e-20 0.00368678
4.38035 -1.70027e-20 0.00333105
4.47943 -3.24304e-20 0.00301776
4.57855 4.39342e-20 0.00274091
4.67772 -1.17512e-20 0.00249546
4.77694 -7.33127e-21 0.00227717
4.8762 1.68096e-20 0.00208249
4.97551 1.62696e-20 0.00190836
5.07487 -2.04236e-20 0.00175222
5.17427 6.40065e-21 0.00161186
5.27373 -2.30008e-22 0.00148538
5.37325 1.02315e-20 0.00137116
5.47281 -7.41565e-21 0.00126777
5.57243 8.67716e-22 0.00117401
5.67211 -7.14806e-22 0.0010888
5.77184 -1.68334e-20 0.00101122
5.87163 8.19277e-21 0.000940457
5.97148 -6.44993e-21 0.000875799
6.07139 7.4512e-21 0.00081662
6.17136 -2.99029e-21 0.00076237
6.2714 -8.19179e-21 0.000712559
6.37149 3.59315e-21 0.000666758
6.47166 5.11639e-21 0.000624582
6.57188 8.41347e-23 0.000585691
6.67218 -6.15599e-21 0.00054978
6.77254 7.39288e-23 0.000516579
6.87298 6.60902e-21 0.000485845
6.97348 4.79509e-21 0.000457359
7.07406 4.53218e-21 0.000430928
7.17471 1.12978e-21 0.000406374
7.27544 -1.94844e-21 0.000383539
7.37624 -4.56294e-22 0.00036228
7.47712 2.05516e-21 0.000342469
7.57807 -2.01292e-21 0.000323988
7.67911 1.05231e-21 0.000306732
7.78023 7.30814e-22 0.000290603
7.88143 -1.91235e-22 0.000275514
7.98271 5.11495e-22 0.000261387
8.08408 -1.84972e-21 0.000248147
8.18554 5.15963e-22 0.00023573
8.28708 2.13067e-22 0.000224073
8.38872 -3.35287e-22 0.000213123
8.49044 -8.79969e-22 0.000202827
8.59226 -6.50984e-22 0.000193141
8.69417 1.04239e-21 0.00018402
8.79618 2.48063e-22 0.000175426
8.89828 5.31504e-22 0.000167323
9.00048 -2.74047e-22 0.000159678
9.10278 -1.17904e-21 0.000152459
9.20518 -2.98094e-22 0.000145638
9.30769 -1.47454e-21 0.00013919
9.4103 -8.29691e-22 0.000133091
9.51301 5.48004e-22 0.000127317
9.61583 5.85595e-22 0.000121849
9.71877 -3.71567e-22 0.000116667
9.82181 2.05214e-22 0.000111753
9.92496 -1.79615e-22 0.000107091
10.0282 -3.05159e-22 0.000102666
10.1316 -4.84017e-22 9.84638e-05
10.2351 -1.57232e-22 9.44704e-05
10.3387 3.65276e-22 9.06738e-05
10.4425 -2.12797e-22 8.70626e-05
10.5463 -1.6267e-22 8.36259e-05
10.6503 3.88032e-22 8.03539e-05
10.7545 1.26081e-22 7.72372e-05
10.8587 -2.46982e-22 7.4267e-05
10.9631 -1.17921e-22 7.14352e-05
11.0676 1.07645e-22 6.87342e-05
11.1722 -8.75476e-23 6.61568e-05
11.277 1.07383e-22 6.36962e-05
11.3819 -1.57399e-22 6.13463e-05
11.487 -1.19212e-23 5.91012e-05
11.5922 -8.25512e-23 5.69553e-05
11.6975 -9.83801e-23 5.49033e-05
11.803 -2.6628e-22 5.29406e-05
11.9086 -7.15971e-23 5.10624e-05
12.0144 9.96261e-24 4.92645e-05
12.1204 2.16019e-22 4.75428e-05
12.2265 5.77619e-23 4.58934e-05
12.3327 1.74049e-22 4.43129e-05
12.4391 -9.82826e-23 4.27977e-05
12.5457 2.84949e-22 4.13448e-05
12.6524 -1.47859e-22 3.9951e-05
12.7593 4.55667e-24 3.86135e-05
12.8664 8.43035e-23 3.73297e-05
12.9737 3.80585e-23 3.6097e-05
13.0811 8.49643e-23 3.49129e-05
13.1887 8.05951e-23 3.37753e-05
13.2965 6.00495e-23 3.2682e-05
13.4044 -2.22702e-22 3.16309e-05
13.5126 5.48969e-23 3.06201e-05
13.6209 2.33404e-24 2.96477e-05
13.7294 4.5426e-23 2.87122e-05
13.8382 3.80798e-23 2.78117e-05
13.9471 -3.05237e-23 2.69448e-05
14.0562 4.38575e-23 2.611e-05
14.1655 7.81722e-23 2.53058e-05
14.275 4.45003e-23 2.4531e-05
14.3848 -2.16655e-23 2.37843e-05
14.4947 1.46321e-22 2.30645e-05
14.6049 5.78773e-23 2.23704e-05
14.7152 -6.85857e-23 2.1701e-05
14.8258 1.16602e-22 2.10552e-05
14.9367 1.5788e-23 2.0432e-05
15.0477 5.18689e-23 1.98305e-05
15.159 -5.32968e-23 1.92499e-05
15.2705 -7.23642e-23 1.86892e-05
15.3823 -9.36716e-23 1.81476e-05
15.4943 7.32673e-24 1.76245e-05
15.6066 -2.08246e-23 1.7119e-05
15.7191 -4.51659e-23 1.66304e-05
15.8319 -1.32725e-22 1.61581e-05
15.9449 -1.99788e-23 1.57015e-05
16.0582 -6.34857e-23 1.52599e-05
16.1717 -5.08504e-23 1.48327e-05
16.2856 1.03844e-23 1.44194e-05
16.3997 -3.31919e-23 1.40195e-05
16.5141 -3.18299e-23 1.36324e-05
16.6288 2.51739e-23 1.32577e-05
16.7437 2.90881e-23 1.28948e-05
16.859 -4.13428e-23 1.25434e-05
16.9746 -2.2408e-23 1.22031e-05
17.0905 -1.92042e-24 1.18733e-05
17.2067 2.21999e-23 1.15538e-05
17.3232 -4.54811e-24 1.12442e-05
17.4401 2.2861e-23 1.0944e-05
17.5572 8.55475e-24 1.0653e-05
17.6748 9.41277e-24 1.03708e-05
17.7926 1.26549e-23 1.00971e-05
17.9108 2.86095e-23 9.83167e-06
18.0294 1.49969e-23 9.57412e-06
18.1483 -5.57639e-24 9.3242e-06
18.2676 2.60117e-23 9.08165e-06
18.3873 -3.06409e-24 8.84622e-06
18.5074 1.48541e-23 8.61765e-06
18.6278 -1.6615e-23 8.39572e-06
18.7487 -5.12783e-25 8.18019e-06
18.8699 2.26845e-23 7.97084e-06
18.9916 2.13959e-23 7.76747e-06
19.1137 -5.65023e-24 7.56988e-06
19.2362 -3.05771e-23 7.37787e-06
19.3592 -1.33697e-24 7.19125e-06
19.4826 4.86844e-24 7.00985e-06
19.6065 -4.42451e-24 6.83349e-06
19.7309 1.26811e-23 6.662e-06
19.8557 -9.94123e-24 6.49524e-06
19.9811 -1.02262e-23 6.33304e-06
20.1069 -9.71046e-24 6.17525e-06
20.2333 -1.19277e-24 6.02173e-06
20.3602 6.80799e-24 5.87235e-06
20.4876 9.77861e-24 5.72697e-06
20.6156 1.445e-25 5.58546e-06
20.7441 1.74659e-24 5.44771e-06
20.8732 5.73692e-24 5.31359e-06
21.0029 -1.56415e-23 5.18298e-06
21.1332 2.52165e-23 5.05578e-06
21.2642 1.40245e-23 4.93189e-06
21.3958 -2.97955e-24 4.81119e-06
21.528 1.04352e-23 4.69358e-06
21.6609 1.34286e-23 4.57898e-06
21.7945 -1.83001e-23 4.46729e-06
21.9288 -9.90103e-24 4.35842e-06
22.0639 9.80627e-24 4.25228e-06
22.1997 -4.9664e-24 4.1488e-06
22.3363 -1.27053e-23 4.04788e-06
22.4736 -2.54009e-24 3.94945e-06
22.6118 4.20721e-24 3.85343e-06
22.7509 -1.09271e-23 3.75976e-06
22.8908 3.98389e-25 3.66835e-06
23.0316 -7.50571e-25 3.57915e-06
23.1733 -6.71211e-24 3.49208e-06
23.316 1.43984e-24 3.40708e-06
23.4597 3.20163e-24 3.32409e-06
23.6044 -8.57042e-24 3.24305e-06
23.7502 -8.98879e-25 3.16389e-06
23.8971 4.78406e-24 3.08656e-06
24.0451 7.8562e-24 3.01101e-06
24.1944 -1.04082e-24 2.93718e-06
24.3448 1.76732e-24 2.86501e-06
24.4966 -6.6526e-24 2.79446e-06
24.6496 9.61407e-24 2.72547e-06
24.8041 -3.98332e-24 2.658e-06
24.9601 7.78599e-24 2.592e-06
25.1175 -2.0576e-24 2.52742e-06
25.2766 -8.13294e-24 2.46422e-06
25.4373 -4.33254e-24 2.40235e-06
25.5998 -2.39823e-24 2.34176e-06
25.7641 -2.58722e-24 2.28241e-06
25.9304 6.25075e-24 2.22426e-06
26.0988 1.95253e-24 2.16727e-06
26.2693 -8.1141e-25 2.11139e-06
26.4421 -4.62346e-24 2.05658e-06
26.6174 3.25885e-24 2.00279e-06
26.7954 -5.06431e-24 1.94999e-06
26.9761 -3.44933e-24 1.89812e-06
27.1598 -4.97008e-24 1.84715e-06
27.3468 2.38534e-24 1.79702e-06
27.5373 2.03773e-24 1.74768e-06
27.7317 4.46187e-24 1.69909e-06
27.9302 3.9362e-25 1.65118e-06
28.1333 2.03343e-24 1.6039e-06
28.3415 1.35092e-24 1.55717e-06
28.5554 1.72321e-24 1.51093e-06
28.7758 2.00015e-24 1.46508e-06
29.0035 4.52186e-25 1.41951e-06
29.2396 -2.50764e-25 1.3741e-06
29.4858 -1.69856e-24 1.32869e-06
29.7441 8.93506e-25 1.28304e-06
30.0173 -2.64858e-24 1.23686e-06
30.3101 -5.84566e-25 1.18967e-06
30.6297 5.6065e-25 1.14069e-06
30.9905 -4.42876e-24 1.08838e-06
31.4301 -7.82078e-25 1.02865e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1QuantumOneLoop/iFpTwoLoop.txt <==
-31.4301 -6.45321e-23 1.02657e-06
-30.9905 7.64242e-24 1.08612e-06
-30.6297 -6.20385e-23 1.13827e-06
-30.3101 -1.05707e-22 1.18709e-06
-30.0173 -9.35572e-23 1.23412e-06
-29.7441 2.33384e-23 1.28015e-06
-29.4858 1.3864e-22 1.32564e-06
-29.2396 2.32766e-22 1.3709e-06
-29.0035 1.69758e-22 1.41615e-06
-28.7758 2.09118e-23 1.46155e-06
-28.5554 -9.4595e-23 1.50724e-06
-28.3415 -6.2704e-23 1.55331e-06
-28.1333 3.32326e-23 1.59986e-06
-27.9302 1.91087e-22 1.64696e-06
-27.7317 2.64348e-22 1.69468e-06
-27.5373 2.16616e-22 1.74309e-06
-27.3468 1.00261e-22 1.79223e-06
-27.1598 1.24135e-23 1.84216e-06
-26.9761 -8.84799e-23 1.89293e-06
-26.7954 -5.31285e-23 1.94458e-06
-26.6174 2.00009e-23 1.99716e-06
-26.4421 1.95665e-22 2.05072e-06
-26.2693 1.8937e-22 2.1053e-06
-26.0988 1.8144e-22 2.16093e-06
-25.9304 1.98903e-23 2.21768e-06
-25.7641 -1.27432e-22 2.27556e-06
-25.5998 -3.10853e-22 2.33464e-06
-25.4373 -3.06761e-22 2.39495e-06
-25.2766 -3.6625e-22 2.45654e-06
-25.1175 -2.89038e-22 2.51945e-06
-24.9601 -9.65485e-23 2.58372e-06
-24.8041 1.92606e-22 2.6494e-06
-24.6496 3.73551e-22 2.71654e-06
-24.4966 3.79757e-22 2.78519e-06
-24.3448 2.29492e-22 2.85539e-06
-24.1944 5.51343e-23 2.92719e-06
-24.0451 -2.38949e-22 3.00064e-06
-23.8971 -3.35834e-22 3.0758e-06
-23.7502 -3.55871e-22 3.15273e-06
-23.6044 -3.77652e-22 3.23146e-06
-23.4597 -4.31391e-22 3.31207e-06
-23.316 -4.38404e-22 3.39461e-06
-23.1733 -2.92989e-22 3.47914e-06
-23.0316 -1.0232e-22 3.56573e-06
-22.8908 -6.57195e-23 3.65443e-06
-22.7509 -3.20268e-23 3.74531e-06
-22.6118 -1.3938e-22 3.83844e-06
-22.4736 -2.55693e-22 3.93389e-06
-22.3363 -4.19857e-22 4.03174e-06
-22.1997 -4.34033e-22 4.13205e-06
-22.0639 -5.46757e-22 4.23492e-06
-21.9288 -6.74588e-22 4.3404e-06
-21.7945 -9.25464e-22 4.4486e-06
-21.6609 -8.78467e-22 4.55958e-06
-21.528 -1.00812e-21 4.67345e-06
-21.3958 -9.07861e-22 4.79029e-06
-21.2642 -8.20582e-22 4.91021e-06
-21.1332 -6.95545e-22 5.03328e-06
-21.0029 -8.3277e-22 5.15963e-06
-20.8732 -7.15675e-22 5.28935e-06
-20.7441 -7.21848e-22 5.42256e-06
-20.6156 -5.0873e-22 5.55935e-06
-20.4876 -4.26295e-22 5.69987e-06
-20.3602 -2.03466e-22 5.84421e-06
-20.2333 -2.48715e-22 5.99252e-06
-20.1069 -1.084e-22 6.14491e-06
-19.9811 -1.32249e-22 6.30154e-06
-19.8557 -2.1499e-22 6.46252e-06
-19.7309 -2.08891e-22 6.62803e-06
-19.6065 -2.2705e-22 6.7982e-06
-19.4826 -5.70746e-23 6.97319e-06
-19.3592 6.0956e-23 7.15316e-06
-19.2362 1.24657e-22 7.3383e-06
-19.1137 -7.27705e-23 7.52876e-06
-18.9916 -1.26914e-22 7.72474e-06
-18.8699 2.39294e-23 7.92643e-06
-18.7487 -7.41195e-23 8.13402e-06
-18.6278 2.51746e-22 8.34772e-06
-18.5074 2.84954e-22 8.56775e-06
-18.3873 6.22393e-22 8.79433e-06
-18.2676 1.10237e-21 9.02769e-06
-18.1483 1.20476e-21 9.26807e-06
-18.0294 1.34191e-21 9.51573e-06
-17.9108 1.81932e-21 9.77092e-06
-17.7926 2.04245e-21 1.00339e-05
-17.6748 2.51436e-21 1.0305e-05
-17.5572 2.3633e-21 1.05845e-05
-17.4401 2.59317e-21 1.08727e-05
-17.3232 2.48816e-21 1.117e-05
-17.2067 2.30564e-21 1.14765e-05
-17.0905 2.18115e-21 1.17928e-05
-16.9746 2.08472e-21 1.21192e-05
-16.859 1.35112e-21 1.24561e-05
-16.7437 1.63826e-21 1.28038e-05
-16.6288 9.32689e-22 1.31628e-05
-16.5141 1.35776e-21 1.35335e-05
-16.3997 1.39153e-21 1.39163e-05
-16.2856 1.82549e-21 1.43118e-05
-16.1717 1.58306e-21 1.47205e-05
-16.0582 2.04622e-21 1.51428e-05
-15.9449 2.50853e-21 1.55794e-05
-15.8319 2.90773e-21 1.60307e-05
-15.7191 2.36787e-21 1.64974e-05
-15.6066 3.10412e-21 1.69801e-05
-15.4943 2.75385e-21 1.74794e-05
-15.3823 1.6404e-21 1.79961e-05
-15.2705 1.07314e-21 1.85309e-05
-15.159 3.12492e-22 1.90844e-05
-15.0477 -1.17265e-21 1.96576e-05
-14.9367 -6.2618e-22 2.02512e-05
-14.8258 -1.9215e-21 2.08661e-05
-14.7152 -1.45862e-21 2.15032e-05
-14.6049 -2.48555e-21 2.21635e-05
-14.4947 -1.78207e-21 2.2848e-05
-14.3848 -1.67665e-21 2.35577e-05
-14.275 -1.7775e-21 2.42937e-05
-14.1655 -2.27014e-21 2.50573e-05
-14.0562 -2.63824e-21 2.58496e-05
-13.9471 -3.95615e-21 2.66719e-05
-13.8382 -4.32301e-21 2.75256e-05
-13.7294 -4.63042e-21 2.84122e-05
-13.6209 -4.76806e-21 2.93332e-05
-13.5126 -5.99384e-21 3.029e-05
-13.4044 -5.77893e-21 3.12845e-05
-13.2965 -6.34475e-21 3.23184e-05
-13.1887 -6.37155e-21 3.33935e-05
-13.0811 -4.2648e-21 3.45119e-05
-12.9737 -2.95369e-21 3.56756e-05
-12.8664 2.4265e-22 3.68868e-05
-12.7593 2.99267e-21 3.81478e-05
-12.6524 4.57059e-21 3.94611e-05
-12.5457 8.39571e-21 4.08293e-05
-12.4391 7.55346e-21 4.22552e-05
-12.3327 8.84392e-21 4.37416e-05
-12.2265 7.63089e-21 4.52917e-05
-12.1204 6.4807e-21 4.69086e-05
-12.0144 9.26869e-21 4.8596e-05
-11.9086 8.26979e-21 5.03574e-05
-11.803 6.66086e-21 5.21969e-05
-11.6975 7.47803e-21 5.41184e-05
-11.5922 7.32887e-21 5.61265e-05
-11.487 3.14539e-21 5.82258e-05
-11.3819 7.0807e-21 6.04213e-05
-11.277 1.10236e-20 6.27182e-05
-11.1722 1.18967e-20 6.51224e-05
-11.0676 1.51782e-20 6.76397e-05
-10.9631 2.08205e-20 7.02765e-05
-10.8587 2.26577e-20 7.30398e-05
-10.7545 1.91017e-20 7.59368e-05
-10.6503 1.31966e-20 7.89752e-05
-10.5463 4.92975e-21 8.21636e-05
-10.4425 1.00453e-20 8.55106e-05
-10.3387 -2.10308e-21 8.9026e-05
-10.2351 4.86496e-21 9.27198e-05
-10.1316 1.5393e-21 9.66031e-05
-10.0282 8.87046e-21 0.000100687
-9.92496 2.28019e-20 0.000104986
-9.82181 4.22241e-21 0.000109511
-9.71877 8.90278e-21 0.000114278
-9.61583 1.164e-20 0.000119302
-9.51301 2.25517e-21 0.000124601
-9.4103 -9.23904e-21 0.000130192
-9.30769 -1.68854e-20 0.000136094
-9.20518 -4.27785e-20 0.000142329
-9.10278 -5.22303e-20 0.00014892
-9.00048 -5.76044e-20 0.000155891
-8.89828 -7.86458e-20 0.000163268
-8.79618 -8.98602e-20 0.00017108
-8.69417 -8.83893e-20 0.000179359
-8.59226 -7.7657e-20 0.000188138
-8.49044 -4.30737e-20 0.000197455
-8.38872 -4.02652e-20 0.000207347
-8.28708 4.924e-21 0.00021786
-8.18554 1.74483e-20 0.00022904
-8.08408 4.51474e-20 0.000240939
-7.98271 3.49089e-20 0.000253613
-7.88143 3.23612e-20 0.000267123
-7.78023 3.86611e-20 0.000281537
-7.67911 -2.71543e-21 0.000296928
-7.57807 -3.27068e-20 0.000313376
-7.47712 4.05231e-21 0.000330972
-7.37624 -8.74415e-20 0.000349811
-7.27544 -2.33638e-20 0.000370002
-7.17471 -7.84421e-20 0.000391663
-7.07406 -2.45371e-20 0.000414924
-6.97348 -7.44643e-20 0.000439931
-6.87298 2.35815e-20 0.000466843
-6.77254 -6.68108e-20 0.000495839
-6.67218 1.0783e-19 0.000527117
-6.57188 1.26434e-19 0.000560897
-6.47166 2.98728e-19 0.000597425
-6.37149 2.39308e-19 0.000636975
-6.2714 1.16059e-19 0.000679857
-6.17136 1.86894e-19 0.000726415
-6.07139 -6.9094e-20 0.00077704
-5.97148 1.99562e-19 0.00083217
-5.87163 -9.27765e-20 0.000892304
-5.77184 2.81785e-19 0.000958002
-5.67211 5.57587e-19 0.00102991
-5.57243 7.26198e-19 0.00110875
-5.47281 9.74049e-19 0.00119537
-5.37325 1.05313e-18 0.00129072
-5.27373 1.2231e-18 0.00139592
-5.17427 4.36078e-19 0.00151223
-5.07487 1.03622e-18 0.00164117
-4.97551 4.51774e-19 0.00178445
-4.8762 3.63136e-20 0.00194412
-4.77694 -4.03871e-21 0.0021226
-4.67772 -1.33946e-18 0.00232276
-4.57855 1.14829e-19 0.002548
-4.47943 -1.32252e-18 0.00280247
-4.38035 -2.85446e-18 0.00309117
-4.28131 -4.43903e-18 0.00342026
-4.18232 1.72082e-18 0.0037973
-4.08336 -3.78012e-18 0.00423181
-3.98445 -3.21388e-22 0.0047357
-3.88557 5.3543e-19 0.00532414
-3.78673 9.36351e-18 0.00601648
-3.68793 1.64916e-18 0.00683749
-3.58916 -3.73851e-18 0.00781862
-3.49043 1.16039e-17 0.0089993
-3.39173 1.26251e-17 0.0104272
-3.29307 1.16992e-19 0.0121568
-3.19443 -1.46606e-17 0.0142458
-3.09583 1.05066e-17 0.0167488
-2.99725 -1.76408e-17 0.0197141
-2.89871 -9.14408e-18 0.0231901
-2.80019 -2.04039e-17 0.0272453
-2.7017 8.05556e-17 0.0319995
-2.60323 -5.04713e-17 0.0376519
-2.50479 1.57063e-16 0.0445042
-2.40638 -1.35769e-16 0.0529835
-2.30798 -4.94929e-17 0.0636782
-2.20961 3.19469e-17 0.0773959
-2.11126 1.39533e-16 0.0952546
-2.01293 -5.6447e-16 0.118811
-1.91462 7.49125e-16 0.150233
-1.81632 -1.42387e-15 0.192497
-1.71804 4.12256e-16 0.249569
-1.61978 7.64993e-16 0.326437
-1.52154 3.65216e-15 0.428805
-1.42331 1.29399e-14 0.562376
-1.32509 -4.75845e-15 0.732211
-1.22689 -2.67677e-14 0.943642
-1.12869 -5.07529e-14 1.20642
-1.03051 1.93558e-14 1.54214
-0.932337 6.31896e-14 1.99315
-0.834173 6.62199e-14 2.63236
-0.736016 -6.16971e-13 3.57375
-0.637867 1.09684e-13 4.9746
-0.539723 -2.3586e-13 6.99109
-0.441585 -6.54748e-12 9.61331
-0.343451 -6.32295e-12 12.4118
-0.24532 4.36536e-14 14.6292
-0.147191 1.069e-13 15.8496
-0.0490634 -4.80126e-13 16.2889
0.0490634 1.47017e-12 16.2889
0.147191 1.86566e-13 15.8496
0.24532 3.8054e-14 14.6292
0.343451 -3.42439e-13 12.4118
0.441585 2.71167e-12 9.61331
0.539723 -2.55854e-13 6.99109
0.637867 1.00661e-12 4.9746
0.736016 4.43276e-13 3.57375
0.834173 3.97732e-13 2.63236
0.932337 -4.6301e-14 1.99315
1.03051 1.61816e-14 1.54214
1.12869 -1.97063e-15 1.20642
1.22689 4.59281e-15 0.943642
1.32509 -4.20643e-15 0.732211
1.42331 -1.20734e-14 0.562376
1.52154 -3.13239e-15 0.428805
1.61978 6.60593e-15 0.326437
1.71804 1.12159e-15 0.249569
1.81632 6.5427e-16 0.192497
1.91462 -7.572e-16 0.150233
2.01293 4.28119e-16 0.118811
2.11126 -2.57489e-16 0.0952546
2.20961 3.68645e-16 0.0773959
2.30798 -3.56534e-16 0.0636782
2.40638 -2.63852e-18 0.0529835
2.50479 9.76941e-17 0.0445042
2.60323 -1.33242e-16 0.0376519
2.7017 6.61999e-17 0.0319995
2.80019 -3.86589e-17 0.0272453
2.89871 2.31587e-17 0.0231901
2.99725 4.75935e-18 0.0197141
3.09583 -3.27328e-17 0.0167488
3.19443 2.58434e-17 0.0142458
3.29307 -1.93047e-18 0.0121568
3.39173 6.31804e-19 0.0104272
3.49043 -2.36223e-18 0.0089993
3.58916 -7.64256e-18 0.00781862
3.68793 -5.20599e-18 0.00683749
3.78673 -7.88975e-18 0.00601648
3.88557 1.46642e-18 0.00532414
3.98445 -6.13533e-18 0.0047357
4.08336 2.21782e-18 0.00423181
4.18232 -2.93092e-18 0.0037973
4.28131 2.74647e-18 0.00342026
4.38035 4.59215e-19 0.00309117
4.47943 2.28684e-19 0.00280247
4.57855 -1.46901e-18 0.002548
4.67772 2.1486e-18 0.00232276
4.77694 -2.13988e-18 0.0021226
4.8762 -7.92662e-19 0.00194412
4.97551 -1.73644e-18 0.00178445
5.07487 -8.25812e-19 0.00164117
5.17427 -1.35378e-18 0.00151223
5.27373 -1.24195e-18 0.00139592
5.37325 -1.01028e-18 0.00129072
5.47281 -1.16549e-18 0.00119537
5.57243 -9.72342e-19 0.00110875
5.67211 -8.63839e-19 0.00102991
5.77184 -5.3022e-19 0.000958002
5.87163 -1.43689e-20 0.000892304
5.97148 -2.00466e-19 0.00083217
6.07139 -2.50254e-19 0.00077704
6.17136 -3.61103e-19 0.000726415
6.2714 -2.32591e-19 0.000679857
6.37149 -1.87474e-19 0.000636975
6.47166 -2.60271e-19 0.000597425
6.57188 -2.19178e-19 0.000560897
6.67218 -1.39993e-19 0.000527117
6.77254 -2.95278e-20 0.000495839
6.87298 -2.68901e-20 0.000466843
6.97348 7.73125e-20 0.000439931
7.07406 7.91884e-20 0.000414924
7.17471 1.01295e-19 0.000391663
7.27544 4.35704e-21 0.000370002
7.37624 3.12426e-20 0.000349811
7.47712 -6.81197e-23 0.000330972
7.57807 2.43379e-20 0.000313376
7.67911 1.33274e-20 0.000296928
7.78023 2.61105e-22 0.000281537
7.88143 -1.36278e-20 0.000267123
7.98271 -2.01945e-20 0.000253613
8.08408 -1.21943e-20 0.000240939
8.18554 2.38467e-20 0.00022904
8.28708 5.3066e-20 0.00021786
8.38872 7.00785e-20 0.000207347
8.49044 9.82926e-20 0.000197455
8.59226 1.17936e-19 0.000188138
8.69417 1.06987e-19 0.000179359
8.79618 1.22389e-19 0.00017108
8.89828 9.27166e-20 0.000163268
9.00048 5.36708e-20 0.000155891
9.10278 6.70032e-20 0.00014892
9.20518 5.3246e-20 0.000142329
9.30769 3.78808e-20 0.000136094
9.4103 2.67692e-20 0.000130192
9.51301 1.07253e-20 0.000124601
9.61583 2.0892e-20 0.000119302
9.71877 6.30327e-22 0.000114278
9.82181 3.93446e-22 0.000109511
9.92496 2.19667e-22 0.000104986
10.0282 5.02861e-21 0.000100687
10.1316 -4.15028e-21 9.66031e-05
10.2351 7.8108e-21 9.27198e-05
10.3387 -2.63705e-21 8.9026e-05
10.4425 -6.31878e-22 8.55106e-05
10.5463 -8.742e-21 8.21636e-05
10.6503 -6.65636e-21 7.89752e-05
10.7545 -1.33282e-20 7.59368e-05
10.8587 -1.51633e-20 7.30398e-05
10.9631 -1.25765e-20 7.02765e-05
11.0676 -1.68003e-21 6.76397e-05
11.1722 -1.55661e-21 6.51224e-05
11.277 2.48912e-22 6.27182e-05
11.3819 -5.33421e-21 6.04213e-05
11.487 6.6319e-22 5.82258e-05
11.5922 -5.63484e-21 5.61265e-05
11.6975 -4.45415e-21 5.41184e-05
11.803 -5.51395e-21 5.21969e-05
11.9086 -7.08642e-21 5.03574e-05
12.0144 -5.42372e-21 4.8596e-05
12.1204 -4.52484e-21 4.69086e-05
12.2265 -7.07376e-21 4.52917e-05
12.3327 -7.57795e-21 4.37416e-05
12.4391 -5.1316e-21 4.22552e-05
12.5457 -7.98657e-21 4.08293e-05
12.6524 -3.76932e-21 3.94611e-05
12.7593 -1.65707e-21 3.81478e-05
12.8664 2.3308e-22 3.68868e-05
12.9737 4.64177e-21 3.56756e-05
13.0811 5.94826e-21 3.45119e-05
13.1887 7.084e-21 3.33935e-05
13.2965 7.69571e-21 3.23184e-05
13.4044 5.13859e-21 3.12845e-05
13.5126 4.04912e-21 3.029e-05
13.6209 3.79268e-21 2.93332e-05
13.7294 4.5069e-21 2.84122e-05
13.8382 4.33573e-21 2.75256e-05
13.9471 2.73595e-21 2.66719e-05
14.0562 3.52017e-21 2.58496e-05
14.1655 1.667e-21 2.50573e-05
14.275 2.83001e-21 2.42937e-05
14.3848 2.18206e-21 2.35577e-05
14.4947 2.36436e-21 2.2848e-05
14.6049 1.9957e-21 2.21635e-05
14.7152 2.25417e-21 2.15032e-05
14.8258 4.26942e-22 2.08661e-05
14.9367 4.21782e-22 2.02512e-05
15.0477 2.43828e-22 1.96576e-05
15.159 -9.62646e-22 1.90844e-05
15.2705 -1.75096e-21 1.85309e-05
15.3823 -2.19817e-21 1.79961e-05
15.4943 -3.07816e-21 1.74794e-05
15.6066 -3.10983e-21 1.69801e-05
15.7191 -2.60172e-21 1.64974e-05
15.8319 -2.92258e-21 1.60307e-05
15.9449 -2.43754e-21 1.55794e-05
16.0582 -2.27064e-21 1.51428e-05
16.1717 -1.9459e-21 1.47205e-05
16.2856 -1.09198e-21 1.43118e-05
16.3997 -1.26968e-21 1.39163e-05
16.5141 -1.38343e-21 1.35335e-05
16.6288 -1.0322e-21 1.31628e-05
16.7437 -1.45991e-21 1.28038e-05
16.859 -1.64748e-21 1.24561e-05
16.9746 -1.97795e-21 1.21192e-05
17.0905 -1.91369e-21 1.17928e-05
17.2067 -2.29789e-21 1.14765e-05
17.3232 -2.27444e-21 1.117e-05
17.4401 -2.29099e-21 1.08727e-05
17.5572 -2.22379e-21 1.05845e-05
17.6748 -2.11576e-21 1.0305e-05
17.7926 -1.90876e-21 1.00339e-05
17.9108 -1.84455e-21 9.77092e-06
18.0294 -1.31309e-21 9.51573e-06
18.1483 -1.15026e-21 9.26807e-06
18.2676 -1.06228e-21 9.02769e-06
18.3873 -4.34141e-22 8.79433e-06
18.5074 -3.48291e-22 8.56775e-06
18.6278 -2.39839e-22 8.34772e-06
18.7487 -1.32653e-22 8.13402e-06
18.8699 -1.68444e-22 7.92643e-06
18.9916 -6.23482e-23 7.72474e-06
19.1137 1.42447e-22 7.52876e-06
19.2362 -5.98379e-24 7.3383e-06
19.3592 5.36206e-23 7.15316e-06
19.4826 1.61208e-22 6.97319e-06
19.6065 8.93359e-23 6.7982e-06
19.7309 3.02284e-22 6.62803e-06
19.8557 1.69276e-22 6.46252e-06
19.9811 1.2598e-22 6.30154e-06
20.1069 -4.7266e-24 6.14491e-06
20.2333 2.28203e-22 5.99252e-06
20.3602 2.32225e-22 5.84421e-06
20.4876 3.99264e-22 5.69987e-06
20.6156 6.23173e-22 5.55935e-06
20.7441 7.17318e-22 5.42256e-06
20.8732 6.74132e-22 5.28935e-06
21.0029 7.43168e-22 5.15963e-06
21.1332 6.50277e-22 5.03328e-06
21.2642 8.04166e-22 4.91021e-06
21.3958 9.20948e-22 4.79029e-06
21.528 9.77617e-22 4.67345e-06
21.6609 9.61715e-22 4.55958e-06
21.7945 8.16368e-22 4.4486e-06
21.9288 6.5097e-22 4.3404e-06
22.0639 5.32633e-22 4.23492e-06
22.1997 4.70386e-22 4.13205e-06
22.3363 3.425e-22 4.03174e-06
22.4736 3.11635e-22 3.93389e-06
22.6118 1.26985e-22 3.83844e-06
22.7509 3.10271e-23 3.74531e-06
22.8908 6.17152e-23 3.65443e-06
23.0316 1.29116e-22 3.56573e-06
23.1733 2.95556e-22 3.47914e-06
23.316 4.13634e-22 3.39461e-06
23.4597 3.92703e-22 3.31207e-06
23.6044 4.35441e-22 3.23146e-06
23.7502 3.86106e-22 3.15273e-06
23.8971 3.30141e-22 3.0758e-06
24.0451 2.3609e-22 3.00064e-06
24.1944 1.09058e-23 2.92719e-06
24.3448 -2.3459e-22 2.85539e-06
24.4966 -4.09166e-22 2.78519e-06
24.6496 -4.35387e-22 2.71654e-06
24.8041 -1.4351e-22 2.6494e-06
24.9601 8.69778e-23 2.58372e-06
25.1175 2.36453e-22 2.51945e-06
25.2766 3.55826e-22 2.45654e-06
25.4373 3.2591e-22 2.39495e-06
25.5998 2.71243e-22 2.33464e-06
25.7641 1.34745e-22 2.27556e-06
25.9304 -2.17623e-23 2.21768e-06
26.0988 -1.47499e-22 2.16093e-06
26.2693 -2.11605e-22 2.1053e-06
26.4421 -1.78672e-22 2.05072e-06
26.6174 -2.81428e-23 1.99716e-06
26.7954 6.39543e-23 1.94458e-06
26.9761 8.69101e-23 1.89293e-06
27.1598 -1.15511e-23 1.84216e-06
27.3468 -1.12183e-22 1.79223e-06
27.5373 -2.16204e-22 1.74309e-06
27.7317 -2.36521e-22 1.69468e-06
27.9302 -1.70638e-22 1.64696e-06
28.1333 -3.90062e-23 1.59986e-06
28.3415 6.2311e-23 1.55331e-06
28.5554 9.6634e-23 1.50724e-06
28.7758 -3.54696e-23 1.46155e-06
29.0035 -1.72186e-22 1.41615e-06
29.2396 -2.15525e-22 1.3709e-06
29.4858 -1.39496e-22 1.32564e-06
29.7441 -2.1262e-23 1.28015e-06
30.0173 9.64132e-23 1.23412e-06
30.3101 9.99339e-23 1.18709e-06
30.6297 6.51798e-23 1.13827e-06
30.9905 -1.46692e-23 1.08612e-06
31.4301 6.67362e-23 1.02657e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1QuantumOneLoop/iFp_FRG.txt <==
-31.4301 -1.74339e-22 1.02787e-06
-30.9905 -3.95842e-22 1.08754e-06
-30.6297 -5.75836e-22 1.13978e-06
-30.3101 -1.13623e-23 1.1887e-06
-30.0173 -6.65963e-23 1.23583e-06
-29.7441 1.64564e-22 1.28196e-06
-29.4858 6.4852e-22 1.32755e-06
-29.2396 1.31253e-22 1.3729e-06
-29.0035 -5.95499e-22 1.41825e-06
-28.7758 -1.00273e-21 1.46376e-06
-28.5554 -1.19365e-21 1.50955e-06
-28.3415 -1.06265e-21 1.55573e-06
-28.1333 -4.35198e-22 1.60238e-06
-27.9302 3.42347e-22 1.6496e-06
-27.7317 5.93687e-22 1.69744e-06
-27.5373 7.25456e-22 1.74596e-06
-27.3468 1.33899e-21 1.79522e-06
-27.1598 1.5566e-21 1.84528e-06
-26.9761 8.30294e-22 1.89618e-06
-26.7954 -3.0002e-22 1.94796e-06
-26.6174 -1.04086e-21 2.00068e-06
-26.4421 -1.22003e-21 2.05439e-06
-26.2693 -1.00718e-21 2.10911e-06
-26.0988 -6.45405e-22 2.1649e-06
-25.9304 -1.9494e-22 2.2218e-06
-25.7641 4.89418e-22 2.27985e-06
-25.5998 1.16665e-21 2.33909e-06
-25.4373 1.27405e-21 2.39958e-06
-25.2766 9.88923e-22 2.46134e-06
-25.1175 1.06894e-21 2.52444e-06
-24.9601 1.48861e-21 2.5889e-06
-24.8041 1.43735e-21 2.65478e-06
-24.6496 5.61408e-22 2.72213e-06
-24.4966 -6.10123e-22 2.79099e-06
-24.3448 -1.41413e-21 2.86141e-06
-24.1944 -1.30106e-21 2.93344e-06
-24.0451 -5.7436e-22 3.00713e-06
-23.8971 -4.42158e-23 3.08253e-06
-23.7502 -3.37247e-23 3.15971e-06
-23.6044 -2.32995e-22 3.23871e-06
-23.4597 -9.77731e-23 3.31959e-06
-23.316 3.33711e-22 3.40241e-06
-23.1733 4.38032e-22 3.48724e-06
-23.0316 1.43211e-22 3.57412e-06
-22.8908 -1.68855e-22 3.66314e-06
-22.7509 4.98215e-23 3.75435e-06
-22.6118 5.12335e-22 3.84782e-06
-22.4736 2.73242e-22 3.94362e-06
-22.3363 -9.36341e-22 4.04184e-06
-22.1997 -2.43059e-21 4.14253e-06
-22.0639 -3.47504e-21 4.24578e-06
-21.9288 -3.6834e-21 4.35168e-06
-21.7945 -3.25581e-21 4.46029e-06
-21.6609 -2.86869e-21 4.57172e-06
-21.528 -2.78602e-21 4.68605e-06
-21.3958 -2.99159e-21 4.80336e-06
-21.2642 -2.92412e-21 4.92377e-06
-21.1332 -2.77428e-21 5.04736e-06
-21.0029 -2.39933e-21 5.17424e-06
-20.8732 -1.98453e-21 5.30451e-06
-20.7441 -1.74856e-21 5.43829e-06
-20.6156 -1.73001e-21 5.57569e-06
-20.4876 -1.85071e-21 5.71682e-06
-20.3602 -2.07645e-21 5.86182e-06
-20.2333 -2.42875e-21 6.01079e-06
-20.1069 -4.01163e-21 6.16389e-06
-19.9811 -6.2654e-21 6.32124e-06
-19.8557 -8.60053e-21 6.48299e-06
-19.7309 -1.00197e-20 6.64929e-06
-19.6065 -1.00272e-20 6.82028e-06
-19.4826 -9.4634e-21 6.99612e-06
-19.3592 -9.07766e-21 7.17699e-06
-19.2362 -8.7287e-21 7.36305e-06
-19.1137 -7.95601e-21 7.55448e-06
-18.9916 -6.83008e-21 7.75147e-06
-18.8699 -5.3611e-21 7.95421e-06
-18.7487 -4.25818e-21 8.1629e-06
-18.6278 -3.36039e-21 8.37775e-06
-18.5074 -2.77755e-21 8.59897e-06
-18.3873 -1.98666e-21 8.82679e-06
-18.2676 -1.48038e-21 9.06145e-06
-18.1483 -1.92454e-21 9.30319e-06
-18.0294 -2.81613e-21 9.55226e-06
-17.9108 -4.61289e-21 9.80894e-06
-17.7926 -6.77674e-21 1.00735e-05
-17.6748 -9.50404e-21 1.03462e-05
-17.5572 -1.18632e-20 1.06274e-05
-17.4401 -1.31346e-20 1.09173e-05
-17.3232 -1.34737e-20 1.12164e-05
-17.2067 -1.26221e-20 1.15249e-05
-17.0905 -1.14816e-20 1.18432e-05
-16.9746 -1.03186e-20 1.21717e-05
-16.859 -8.77026e-21 1.25107e-05
-16.7437 -6.29563e-21 1.28607e-05
-16.6288 -4.76673e-21 1.32221e-05
-16.5141 -4.06443e-21 1.35954e-05
-16.3997 -3.42872e-21 1.39809e-05
-16.2856 -2.55836e-21 1.43792e-05
-16.1717 -1.14916e-21 1.47907e-05
-16.0582 4.59701e-22 1.52161e-05
-15.9449 1.01753e-21 1.56558e-05
-15.8319 6.47861e-22 1.61105e-05
-15.7191 1.12747e-22 1.65806e-05
-15.6066 -7.90889e-22 1.7067e-05
-15.4943 -2.85638e-21 1.75702e-05
-15.3823 -5.14373e-21 1.8091e-05
-15.2705 -7.41501e-21 1.863e-05
-15.159 -9.4145e-21 1.9188e-05
-15.0477 -1.06598e-20 1.97658e-05
-14.9367 -1.05719e-20 2.03644e-05
-14.8258 -9.22313e-21 2.09844e-05
-14.7152 -7.59971e-21 2.1627e-05
-14.6049 -4.64131e-21 2.2293e-05
-14.4947 -2.16992e-21 2.29835e-05
-14.3848 -1.02171e-21 2.36995e-05
-14.275 -2.39521e-21 2.44423e-05
-14.1655 -5.77914e-21 2.52129e-05
-14.0562 -1.04196e-20 2.60126e-05
-13.9471 -1.20775e-20 2.68427e-05
-13.8382 -1.18977e-20 2.77047e-05
-13.7294 -9.88295e-21 2.86e-05
-13.6209 -8.84661e-21 2.95301e-05
-13.5126 -7.88454e-21 3.04966e-05
-13.4044 -4.85483e-21 3.15014e-05
-13.2965 -1.6241e-21 3.2546e-05
-13.1887 7.13018e-23 3.36326e-05
-13.0811 1.1932e-21 3.4763e-05
-12.9737 -9.75861e-22 3.59394e-05
-12.8664 -5.99004e-21 3.71641e-05
-12.7593 -8.73589e-21 3.84394e-05
-12.6524 -8.67378e-21 3.97679e-05
-12.5457 -7.50668e-21 4.11521e-05
-12.4391 -2.86792e-21 4.2595e-05
-12.3327 1.04175e-22 4.40994e-05
-12.2265 3.32456e-21 4.56686e-05
-12.1204 5.1938e-21 4.73058e-05
-12.0144 -9.1608e-23 4.90147e-05
-11.9086 -9.44816e-21 5.0799e-05
-11.803 -2.3091e-20 5.26628e-05
-11.6975 -3.40043e-20 5.46102e-05
-11.5922 -4.46542e-20 5.66457e-05
-11.487 -4.99825e-20 5.87743e-05
-11.3819 -4.63424e-20 6.10009e-05
-11.277 -3.91256e-20 6.33311e-05
-11.1722 -2.28019e-20 6.57706e-05
-11.0676 -8.64512e-21 6.83256e-05
-10.9631 8.32137e-21 7.10028e-05
-10.8587 2.29096e-20 7.3809e-05
-10.7545 2.81026e-20 7.6752e-05
-10.6503 2.91609e-20 7.98396e-05
-10.5463 2.27724e-20 8.30805e-05
-10.4425 1.67205e-20 8.64838e-05
-10.3387 1.53023e-20 9.00594e-05
-10.2351 1.62385e-20 9.38177e-05
-10.1316 1.58846e-20 9.77702e-05
-10.0282 1.06464e-20 0.000101929
-9.92496 3.72494e-21 0.000106307
-9.82181 -1.20252e-20 0.000110918
-9.71877 -3.6938e-20 0.000115777
-9.61583 -4.76861e-20 0.000120901
-9.51301 -7.72156e-20 0.000126306
-9.4103 -9.52979e-20 0.000132012
-9.30769 -1.13064e-19 0.000138038
-9.20518 -1.2621e-19 0.000144408
-9.10278 -1.03296e-19 0.000151143
-9.00048 -9.19107e-20 0.00015827
-8.89828 -5.28588e-20 0.000165817
-8.79618 -5.22278e-21 0.000173813
-8.69417 3.38403e-20 0.000182291
-8.59226 6.41218e-20 0.000191286
-8.49044 9.63103e-20 0.000200836
-8.38872 8.5459e-20 0.000210983
-8.28708 9.34698e-20 0.000221773
-8.18554 9.14377e-20 0.000233255
-8.08408 8.21384e-20 0.000245482
-7.98271 2.80185e-20 0.000258515
-7.88143 -4.20456e-20 0.000272417
-7.78023 -7.60622e-20 0.00028726
-7.67911 -1.36211e-19 0.00030312
-7.57807 -2.06522e-19 0.000320084
-7.47712 -2.78998e-19 0.000338244
-7.37624 -3.30869e-19 0.000357704
-7.27544 -3.52249e-19 0.000378578
-7.17471 -4.06457e-19 0.000400991
-7.07406 -3.98361e-19 0.000425083
-6.97348 -4.06246e-19 0.000451007
-6.87298 -2.44811e-19 0.000478934
-6.77254 -2.9734e-19 0.000509055
-6.67218 -2.15651e-19 0.00054158
-6.57188 -4.68248e-20 0.000576746
-6.47166 3.53067e-20 0.000614818
-6.37149 1.60042e-19 0.000656091
-6.2714 3.29794e-19 0.000700897
-6.17136 4.85388e-19 0.00074961
-6.07139 3.95922e-19 0.000802652
-5.97148 5.6398e-19 0.000860498
-5.87163 4.76696e-19 0.00092369
-5.77184 1.70523e-19 0.000992843
-5.67211 9.73855e-20 0.00106866
-5.57243 -3.40178e-19 0.00115194
-5.47281 -7.11458e-19 0.0012436
-5.37325 -7.19863e-19 0.00134471
-5.27373 -8.73136e-19 0.00145651
-5.17427 -8.06522e-19 0.00158041
-5.07487 -9.80384e-19 0.0017181
-4.97551 -1.0724e-18 0.00187154
-4.8762 -1.42628e-18 0.00204305
-4.77694 -1.34839e-18 0.0022354
-4.67772 -1.28007e-18 0.00245188
-4.57855 -7.87398e-19 0.00269646
-4.47943 -1.22511e-18 0.00297395
-4.38035 -7.16175e-19 0.00329018
-4.28131 -5.2106e-19 0.00365228
-4.18232 1.29235e-18 0.00406889
-4.08336 3.22095e-19 0.00455046
-3.98445 2.06507e-18 0.00510938
-3.88557 9.60817e-19 0.00575978
-3.78673 1.95216e-18 0.00651714
-3.68793 4.32731e-18 0.00739764
-3.58916 3.89668e-19 0.00841823
-3.49043 9.67851e-18 0.00959865
-3.39173 9.05348e-18 0.0109656
-3.29307 4.68975e-18 0.012558
-3.19443 -3.52793e-18 0.0144319
-3.09583 8.15026e-18 0.016665
-2.99725 -1.35152e-17 0.0193606
-2.89871 -1.73525e-17 0.0226554
-2.80019 3.18636e-17 0.026731
-2.7017 -5.65761e-17 0.0318322
-2.60323 -4.01351e-18 0.0382957
-2.50479 2.14787e-17 0.0465936
-2.40638 1.19694e-17 0.0574004
-2.30798 -1.58682e-16 0.0716992
-2.20961 -2.52252e-17 0.0909517
-2.11126 2.8662e-16 0.117375
-2.01293 -1.75149e-16 0.154397
-1.91462 9.95878e-16 0.207405
-1.81632 4.08882e-15 0.284944
-1.71804 -4.53723e-16 0.400441
-1.61978 5.72726e-16 0.573972
-1.52154 -8.28403e-16 0.831319
-1.42331 -5.09192e-16 1.19219
-1.32509 -9.53361e-17 1.63541
-1.22689 4.95986e-16 2.05243
-1.12869 1.01443e-15 2.27
-1.03051 7.55549e-16 2.19901
-0.932337 1.43408e-15 1.92644
-0.834173 6.58778e-14 1.60169
-0.736016 5.28203e-16 1.31525
-0.637867 -4.14788e-14 1.09249
-0.539723 -2.2807e-14 0.928495
-0.441585 1.70758e-14 0.810975
-0.343451 2.30445e-15 0.728649
-0.24532 1.16423e-15 0.673168
-0.147191 -2.41685e-15 0.638944
-0.0490634 2.95994e-18 0.622617
0.0490634 -2.58449e-17 0.622617
0.147191 1.19033e-15 0.638944
0.24532 -3.40835e-15 0.673168
0.343451 -1.5738e-15 0.728649
0.441585 -1.07027e-15 0.810975
0.539723 -2.63749e-15 0.928495
0.637867 -4.83981e-15 1.09249
0.736016 -1.39191e-15 1.31525
0.834173 -7.17307e-15 1.60169
0.932337 2.11097e-15 1.92644
1.03051 -1.45174e-13 2.19901
1.12869 -1.66268e-13 2.27
1.22689 2.5743e-16 2.05243
1.32509 1.11904e-15 1.63541
1.42331 8.45534e-17 1.19219
1.52154 3.02585e-14 0.831319
1.61978 -8.09385e-15 0.573972
1.71804 2.29881e-16 0.400441
1.81632 -4.17011e-15 0.284944
1.91462 2.13683e-16 0.207405
2.01293 6.62411e-17 0.154397
2.11126 -3.32705e-16 0.117375
2.20961 2.50848e-16 0.0909517
2.30798 -1.83461e-16 0.0716992
2.40638 8.63096e-17 0.0574004
2.50479 8.41094e-17 0.0465936
2.60323 6.63489e-18 0.0382957
2.7017 5.00166e-18 0.0318322
2.80019 -3.91216e-17 0.026731
2.89871 2.02254e-18 0.0226554
2.99725 -3.86877e-18 0.0193606
3.09583 2.91735e-19 0.016665
3.19443 1.54348e-17 0.0144319
3.29307 8.05543e-19 0.012558
3.39173 -6.8691e-18 0.0109656
3.49043 -2.12258e-18 0.00959865
3.58916 2.55805e-18 0.00841823
3.68793 -4.47972e-18 0.00739764
3.78673 -4.59022e-18 0.00651714
3.88557 -6.14334e-18 0.00575978
3.98445 -2.16065e-18 0.00510938
4.08336 -2.4853e-18 0.00455046
4.18232 -2.29807e-18 0.00406889
4.28131 9.12939e-19 0.00365228
4.38035 1.4124e-19 0.00329018
4.47943 1.04315e-18 0.00297395
4.57855 9.44547e-19 0.00269646
4.67772 9.77802e-19 0.00245188
4.77694 8.71985e-19 0.0022354
4.8762 1.35398e-18 0.00204305
4.97551 9.22804e-19 0.00187154
5.07487 1.02659e-18 0.0017181
5.17427 9.10883e-19 0.00158041
5.27373 1.15754e-18 0.00145651
5.37325 5.99255e-19 0.00134471
5.47281 6.00052e-19 0.0012436
5.57243 4.11603e-19 0.00115194
5.67211 -4.67106e-20 0.00106866
5.77184 -4.4457e-19 0.000992843
5.87163 -5.68227e-19 0.00092369
5.97148 -5.45085e-19 0.000860498
6.07139 -6.3052e-19 0.000802652
6.17136 -3.18598e-19 0.00074961
6.2714 -3.06178e-19 0.000700897
6.37149 -2.04055e-19 0.000656091
6.47166 2.38448e-20 0.000614818
6.57188 1.08202e-19 0.000576746
6.67218 2.24675e-19 0.00054158
6.77254 3.53866e-19 0.000509055
6.87298 3.36453e-19 0.000478934
6.97348 3.50184e-19 0.000451007
7.07406 3.76536e-19 0.000425083
7.17471 3.81818e-19 0.000400991
7.27544 3.53525e-19 0.000378578
7.37624 3.58746e-19 0.000357704
7.47712 3.32995e-19 0.000338244
7.57807 2.46923e-19 0.000320084
7.67911 1.99338e-19 0.00030312
7.78023 8.5985e-20 0.00028726
7.88143 2.02893e-20 0.000272417
7.98271 -3.48542e-20 0.000258515
8.08408 -1.05415e-19 0.000245482
8.18554 -1.16582e-19 0.000233255
8.28708 -1.01519e-19 0.000221773
8.38872 -9.57565e-20 0.000210983
8.49044 -9.85028e-20 0.000200836
8.59226 -5.18035e-20 0.000191286
8.69417 -2.85885e-20 0.000182291
8.79618 1.89357e-20 0.000173813
8.89828 6.99917e-20 0.000165817
9.00048 9.40956e-20 0.00015827
9.10278 1.13846e-19 0.000151143
9.20518 1.20766e-19 0.000144408
9.30769 1.18814e-19 0.000138038
9.4103 1.12181e-19 0.000132012
9.51301 8.75042e-20 0.000126306
9.61583 6.05048e-20 0.000120901
9.71877 4.72036e-20 0.000115777
9.82181 2.25026e-20 0.000110918
9.92496 7.41192e-21 0.000106307
10.0282 -1.58296e-21 0.000101929
10.1316 -1.67219e-20 9.77702e-05
10.2351 -1.1904e-20 9.38177e-05
10.3387 -1.58348e-20 9.00594e-05
10.4425 -2.10105e-20 8.64838e-05
10.5463 -2.67693e-20 8.30805e-05
10.6503 -2.8508e-20 7.98396e-05
10.7545 -2.62878e-20 7.6752e-05
10.8587 -1.99793e-20 7.3809e-05
10.9631 -6.44835e-21 7.10028e-05
11.0676 4.91534e-21 6.83256e-05
11.1722 2.63384e-20 6.57706e-05
11.277 4.06452e-20 6.33311e-05
11.3819 4.99095e-20 6.10009e-05
11.487 5.15414e-20 5.87743e-05
11.5922 4.64232e-20 5.66457e-05
11.6975 3.4705e-20 5.46102e-05
11.803 2.58161e-20 5.26628e-05
11.9086 1.1912e-20 5.0799e-05
12.0144 1.41077e-22 4.90147e-05
12.1204 -2.78964e-21 4.73058e-05
12.2265 -3.07753e-21 4.56686e-05
12.3327 -1.50548e-21 4.40994e-05
12.4391 1.91176e-21 4.2595e-05
12.5457 5.66493e-21 4.11521e-05
12.6524 8.95912e-21 3.97679e-05
12.7593 7.07379e-21 3.84394e-05
12.8664 4.09464e-21 3.71641e-05
12.9737 9.74159e-22 3.59394e-05
13.0811 -1.02398e-21 3.4763e-05
13.1887 4.00201e-22 3.36326e-05
13.2965 3.50645e-21 3.2546e-05
13.4044 7.44856e-21 3.15014e-05
13.5126 1.01342e-20 3.04966e-05
13.6209 9.90967e-21 2.95301e-05
13.7294 1.05427e-20 2.86e-05
13.8382 1.08666e-20 2.77047e-05
13.9471 1.15533e-20 2.68427e-05
14.0562 9.92177e-21 2.60126e-05
14.1655 5.14851e-21 2.52129e-05
14.275 1.98174e-21 2.44423e-05
14.3848 7.78776e-22 2.36995e-05
14.4947 2.05954e-21 2.29835e-05
14.6049 3.98724e-21 2.2293e-05
14.7152 6.72033e-21 2.1627e-05
14.8258 8.86863e-21 2.09844e-05
14.9367 9.83787e-21 2.03644e-05
15.0477 1.04295e-20 1.97658e-05
15.159 9.27573e-21 1.9188e-05
15.2705 7.35076e-21 1.863e-05
15.3823 4.43718e-21 1.8091e-05
15.4943 3.01731e-21 1.75702e-05
15.6066 1.23206e-21 1.7067e-05
15.7191 3.27308e-22 1.65806e-05
15.8319 2.43215e-23 1.61105e-05
15.9449 -8.63959e-22 1.56558e-05
16.0582 1.17497e-22 1.52161e-05
16.1717 1.3986e-21 1.47907e-05
16.2856 2.61221e-21 1.43792e-05
16.3997 3.60663e-21 1.39809e-05
16.5141 3.93885e-21 1.35954e-05
16.6288 4.90318e-21 1.32221e-05
16.7437 6.10327e-21 1.28607e-05
16.859 8.21512e-21 1.25107e-05
16.9746 1.03692e-20 1.21717e-05
17.0905 1.14966e-20 1.18432e-05
17.2067 1.25505e-20 1.15249e-05
17.3232 1.34631e-20 1.12164e-05
17.4401 1.31832e-20 1.09173e-05
17.5572 1.17799e-20 1.06274e-05
17.6748 9.2864e-21 1.03462e-05
17.7926 6.47476e-21 1.00735e-05
17.9108 4.58324e-21 9.80894e-06
18.0294 3.04418e-21 9.55226e-06
18.1483 2.22395e-21 9.30319e-06
18.2676 1.90507e-21 9.06145e-06
18.3873 2.5432e-21 8.82679e-06
18.5074 3.03412e-21 8.59897e-06
18.6278 3.62723e-21 8.37775e-06
18.7487 4.46622e-21 8.1629e-06
18.8699 5.45446e-21 7.95421e-06
18.9916 6.78493e-21 7.75147e-06
19.1137 7.87122e-21 7.55448e-06
19.2362 8.66967e-21 7.36305e-06
19.3592 8.96044e-21 7.17699e-06
19.4826 9.37453e-21 6.99612e-06
19.6065 1.00148e-20 6.82028e-06
19.7309 9.94425e-21 6.64929e-06
19.8557 8.59314e-21 6.48299e-06
19.9811 6.30467e-21 6.32124e-06
20.1069 3.9753e-21 6.16389e-06
20.2333 2.53044e-21 6.01079e-06
20.3602 1.97701e-21 5.86182e-06
20.4876 1.97196e-21 5.71682e-06
20.6156 1.85051e-21 5.57569e-06
20.7441 1.82982e-21 5.43829e-06
20.8732 2.05008e-21 5.30451e-06
21.0029 2.41951e-21 5.17424e-06
21.1332 2.67925e-21 5.04736e-06
21.2642 2.90151e-21 4.92377e-06
21.3958 2.92755e-21 4.80336e-06
21.528 2.71716e-21 4.68605e-06
21.6609 2.82433e-21 4.57172e-06
21.7945 3.2149e-21 4.46029e-06
21.9288 3.71556e-21 4.35168e-06
22.0639 3.44975e-21 4.24578e-06
22.1997 2.43405e-21 4.14253e-06
22.3363 9.37232e-22 4.04184e-06
22.4736 -3.02061e-22 3.94362e-06
22.6118 -5.34803e-22 3.84782e-06
22.7509 -7.12808e-23 3.75435e-06
22.8908 1.71961e-22 3.66314e-06
23.0316 -1.85194e-22 3.57412e-06
23.1733 -4.36037e-22 3.48724e-06
23.316 -3.57981e-22 3.40241e-06
23.4597 6.81434e-23 3.31959e-06
23.6044 1.55114e-22 3.23871e-06
23.7502 -2.28936e-23 3.15971e-06
23.8971 -1.21174e-23 3.08253e-06
24.0451 5.6588e-22 3.00713e-06
24.1944 1.28963e-21 2.93344e-06
24.3448 1.42483e-21 2.86141e-06
24.4966 6.31164e-22 2.79099e-06
24.6496 -5.40073e-22 2.72213e-06
24.8041 -1.46527e-21 2.65478e-06
24.9601 -1.47661e-21 2.5889e-06
25.1175 -1.10588e-21 2.52444e-06
25.2766 -9.91851e-22 2.46134e-06
25.4373 -1.26744e-21 2.39958e-06
25.5998 -1.16682e-21 2.33909e-06
25.7641 -4.77574e-22 2.27985e-06
25.9304 1.90665e-22 2.2218e-06
26.0988 6.20189e-22 2.1649e-06
26.2693 9.91401e-22 2.10911e-06
26.4421 1.20087e-21 2.05439e-06
26.6174 1.03958e-21 2.00068e-06
26.7954 2.94719e-22 1.94796e-06
26.9761 -8.38598e-22 1.89618e-06
27.1598 -1.57708e-21 1.84528e-06
27.3468 -1.34666e-21 1.79522e-06
27.5373 -7.3199e-22 1.74596e-06
27.7317 -5.952e-22 1.69744e-06
27.9302 -3.53114e-22 1.6496e-06
28.1333 4.37732e-22 1.60238e-06
28.3415 1.04834e-21 1.55573e-06
28.5554 1.19464e-21 1.50955e-06
28.7758 9.81211e-22 1.46376e-06
29.0035 5.91028e-22 1.41825e-06
29.2396 -1.4163e-22 1.3729e-06
29.4858 -6.4717e-22 1.32755e-06
29.7441 -1.66729e-22 1.28196e-06
30.0173 5.78252e-23 1.23583e-06
30.3101 2.65612e-24 1.1887e-06
30.6297 5.70026e-22 1.13978e-06
30.9905 3.90399e-22 1.08754e-06
31.4301 1.76075e-22 1.02787e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1QuantumOneLoop/iFp_OneLoopFRG.txt <==
-31.4301 -1.80522e-25 1.02862e-06
-30.9905 3.9469e-24 1.08836e-06
-30.6297 -6.85161e-25 1.14066e-06
-30.3101 2.92797e-24 1.18964e-06
-30.0173 -2.75675e-24 1.23682e-06
-29.7441 7.44968e-25 1.28301e-06
-29.4858 -2.23736e-24 1.32865e-06
-29.2396 -1.27502e-24 1.37407e-06
-29.0035 -1.75265e-24 1.41947e-06
-28.7758 1.61876e-24 1.46503e-06
-28.5554 6.59485e-25 1.51088e-06
-28.3415 1.36746e-24 1.55713e-06
-28.1333 5.74907e-25 1.60385e-06
-27.9302 1.31452e-24 1.65113e-06
-27.7317 6.19279e-25 1.69903e-06
-27.5373 1.11194e-24 1.74762e-06
-27.3468 -3.78618e-24 1.79696e-06
-27.1598 9.75238e-25 1.84709e-06
-26.9761 2.42743e-24 1.89806e-06
-26.7954 3.5115e-24 1.94992e-06
-26.6174 3.38241e-24 2.00273e-06
-26.4421 -1.73194e-24 2.05651e-06
-26.2693 6.1214e-24 2.11132e-06
-26.0988 -3.44809e-24 2.1672e-06
-25.9304 -7.75008e-25 2.22419e-06
-25.7641 -1.5019e-24 2.28233e-06
-25.5998 4.28004e-24 2.34167e-06
-25.4373 4.1921e-24 2.40226e-06
-25.2766 6.65252e-24 2.46413e-06
-25.1175 -3.99811e-24 2.52733e-06
-24.9601 6.98447e-24 2.5919e-06
-24.8041 -9.11309e-25 2.6579e-06
-24.6496 5.50935e-24 2.72537e-06
-24.4966 -4.77462e-24 2.79435e-06
-24.3448 3.95876e-24 2.86489e-06
-24.1944 6.07267e-24 2.93705e-06
-24.0451 -1.30594e-24 3.01088e-06
-23.8971 2.16129e-26 3.08643e-06
-23.7502 4.244e-24 3.16376e-06
-23.6044 -2.34938e-26 3.24291e-06
-23.4597 -9.20888e-24 3.32395e-06
-23.316 -1.7929e-25 3.40693e-06
-23.1733 3.11134e-24 3.49193e-06
-23.0316 1.47754e-24 3.57899e-06
-22.8908 -9.58582e-25 3.66819e-06
-22.7509 5.07127e-24 3.75958e-06
-22.6118 8.06936e-24 3.85325e-06
-22.4736 -6.90816e-24 3.94926e-06
-22.3363 -3.40012e-25 4.04768e-06
-22.1997 2.59559e-24 4.14859e-06
-22.0639 -3.85467e-24 4.25208e-06
-21.9288 -1.05715e-23 4.35821e-06
-21.7945 3.07077e-24 4.46707e-06
-21.6609 -9.0139e-24 4.57875e-06
-21.528 3.09178e-24 4.69334e-06
-21.3958 -8.87206e-25 4.81093e-06
-21.2642 9.4403e-24 4.93162e-06
-21.1332 1.34101e-23 5.05551e-06
-21.0029 2.83847e-24 5.1827e-06
-20.8732 -1.7433e-23 5.31329e-06
-20.7441 -9.39649e-24 5.44741e-06
-20.6156 6.60351e-24 5.58515e-06
-20.4876 -9.55406e-24 5.72664e-06
-20.3602 1.42646e-23 5.87201e-06
-20.2333 -2.7074e-23 6.02138e-06
-20.1069 -1.2959e-23 6.17488e-06
-19.9811 7.37501e-24 6.33266e-06
-19.8557 -3.0542e-23 6.49484e-06
-19.7309 -7.44812e-25 6.66159e-06
-19.6065 3.44075e-23 6.83306e-06
-19.4826 -2.04373e-23 7.0094e-06
-19.3592 2.02888e-24 7.19079e-06
-19.2362 3.19841e-23 7.37739e-06
-19.1137 -3.03839e-23 7.56938e-06
-18.9916 7.70116e-24 7.76696e-06
-18.8699 -1.70062e-23 7.9703e-06
-18.7487 -1.95952e-23 8.17963e-06
-18.6278 -2.61228e-24 8.39514e-06
-18.5074 3.67186e-24 8.61705e-06
-18.3873 -1.93795e-23 8.84559e-06
-18.2676 -1.16457e-23 9.081e-06
-18.1483 -1.1725e-23 9.32352e-06
-18.0294 1.16243e-23 9.57341e-06
-17.9108 1.51137e-24 9.83094e-06
-17.7926 1.82972e-23 1.00964e-05
-17.6748 1.72024e-23 1.037e-05
-17.5572 -8.55464e-24 1.06522e-05
-17.4401 -1.93679e-23 1.09432e-05
-17.3232 -5.32273e-24 1.12433e-05
-17.2067 -4.33851e-23 1.15529e-05
-17.0905 2.0107e-23 1.18724e-05
-16.9746 3.69091e-23 1.22021e-05
-16.859 -1.13914e-23 1.25424e-05
-16.7437 1.58827e-23 1.28937e-05
-16.6288 -1.5232e-23 1.32565e-05
-16.5141 -6.78416e-24 1.36312e-05
-16.3997 -9.17381e-24 1.40182e-05
-16.2856 -1.38093e-23 1.44181e-05
-16.1717 -9.25053e-24 1.48313e-05
-16.0582 -5.92906e-24 1.52584e-05
-15.9449 4.60461e-23 1.57e-05
-15.8319 1.59109e-23 1.61566e-05
-15.7191 1.1719e-22 1.66288e-05
-15.6066 -1.92028e-23 1.71173e-05
-15.4943 -1.23633e-22 1.76227e-05
-15.3823 -9.06806e-24 1.81458e-05
-15.2705 -1.06097e-22 1.86873e-05
-15.159 -9.83742e-23 1.92479e-05
-15.0477 1.13912e-22 1.98284e-05
-14.9367 8.28309e-23 2.04298e-05
-14.8258 8.52435e-23 2.10529e-05
-14.7152 1.11582e-22 2.16986e-05
-14.6049 1.61286e-23 2.23679e-05
-14.4947 3.30523e-23 2.30618e-05
-14.3848 -1.98098e-23 2.37815e-05
-14.275 -6.80001e-23 2.45281e-05
-14.1655 2.71459e-23 2.53028e-05
-14.0562 -4.48045e-23 2.61068e-05
-13.9471 3.38823e-23 2.69415e-05
-13.8382 -3.16934e-23 2.78082e-05
-13.7294 1.96484e-23 2.87085e-05
-13.6209 1.81573e-23 2.96439e-05
-13.5126 -1.25309e-23 3.0616e-05
-13.4044 -2.01053e-23 3.16266e-05
-13.2965 -1.95199e-22 3.26775e-05
-13.1887 5.10553e-23 3.37706e-05
-13.0811 2.99472e-24 3.4908e-05
-12.9737 2.26975e-22 3.60918e-05
-12.8664 -1.50232e-22 3.73243e-05
-12.7593 -1.96437e-22 3.86078e-05
-12.6524 2.22775e-24 3.9945e-05
-12.5457 3.54315e-23 4.13384e-05
-12.4391 -1.65158e-23 4.27911e-05
-12.3327 9.57064e-23 4.43059e-05
-12.2265 3.06505e-23 4.5886e-05
-12.1204 -1.56959e-22 4.7535e-05
-12.0144 8.81502e-23 4.92562e-05
-11.9086 -1.04086e-22 5.10537e-05
-11.803 -1.05434e-22 5.29314e-05
-11.6975 1.53324e-22 5.48936e-05
-11.5922 -3.68828e-22 5.6945e-05
-11.487 1.63889e-22 5.90904e-05
-11.3819 5.38997e-23 6.13349e-05
-11.277 -2.77811e-23 6.36841e-05
-11.1722 1.3256e-22 6.61439e-05
-11.0676 -2.4013e-22 6.87206e-05
-10.9631 -4.22545e-24 7.14208e-05
-10.8587 3.19593e-22 7.42518e-05
-10.7545 4.85113e-22 7.7221e-05
-10.6503 -5.09873e-22 8.03368e-05
-10.5463 -2.07603e-22 8.36077e-05
-10.4425 6.30546e-22 8.70432e-05
-10.3387 -3.17003e-22 9.06532e-05
-10.2351 4.54108e-22 9.44485e-05
-10.1316 -2.87109e-22 9.84405e-05
-10.0282 4.33685e-22 0.000102642
-9.92496 -9.60494e-22 0.000107065
-9.82181 1.07393e-23 0.000111725
-9.71877 3.05648e-22 0.000116637
-9.61583 -3.38491e-22 0.000121817
-9.51301 1.7328e-22 0.000127283
-9.4103 4.40264e-23 0.000133054
-9.30769 -5.23785e-22 0.000139151
-9.20518 -9.16914e-22 0.000145596
-9.10278 9.9143e-22 0.000152414
-9.00048 -1.2395e-21 0.000159629
-8.89828 -2.06185e-22 0.000167272
-8.79618 -1.91333e-21 0.000175371
-8.69417 5.48861e-22 0.000183961
-8.59226 -1.11559e-21 0.000193077
-8.49044 1.64142e-21 0.000202759
-8.38872 1.03737e-21 0.000213049
-8.28708 1.55301e-21 0.000223993
-8.18554 -2.37253e-22 0.000235643
-8.08408 1.33196e-21 0.000248054
-7.98271 -1.20775e-21 0.000261286
-7.88143 3.10499e-21 0.000275406
-7.78023 1.43964e-22 0.000290485
-7.67911 -1.80515e-21 0.000306604
-7.57807 1.77877e-21 0.00032385
-7.47712 2.02201e-21 0.000342318
-7.37624 8.22032e-22 0.000362116
-7.27544 -2.5099e-21 0.00038336
-7.17471 2.04464e-21 0.000406179
-7.07406 4.66536e-21 0.000430715
-6.97348 5.86201e-21 0.000457127
-6.87298 4.78731e-22 0.00048559
-6.77254 4.31876e-22 0.0005163
-6.67218 -2.78706e-21 0.000549474
-6.57188 -6.3882e-21 0.000585354
-6.47166 -5.3896e-22 0.000624211
-6.37149 -3.14971e-21 0.000666349
-6.2714 -8.51644e-21 0.000712107
-6.17136 1.81845e-21 0.000761869
-6.07139 2.12816e-21 0.000816065
-5.97148 2.21603e-21 0.000875183
-5.87163 3.46938e-21 0.000939772
-5.77184 4.62616e-22 0.00101046
-5.67211 1.39343e-20 0.00108795
-5.57243 -3.46924e-21 0.00117305
-5.47281 2.29984e-20 0.0012667
-5.37325 -4.93492e-21 0.00136995
-5.27373 2.53909e-20 0.00148403
-5.17427 -1.14759e-20 0.00161033
-5.07487 -7.51687e-21 0.00175048
-4.97551 7.35905e-21 0.00190639
-4.8762 -7.19073e-21 0.00208023
-4.77694 -9.91716e-21 0.0022746
-4.67772 1.69435e-20 0.00249251
-4.57855 9.34345e-21 0.00273752
-4.47943 6.19754e-21 0.00301384
-4.38035 1.32257e-20 0.0033265
-4.28131 4.99484e-21 0.00368149
-4.18232 -7.68325e-21 0.004086
-4.08336 8.75574e-20 0.00454875
-3.98445 -6.19832e-20 0.0050803
-3.88557 1.6286e-20 0.0056936
-3.78673 -6.0678e-20 0.00640456
-3.68793 -1.01493e-19 0.00723294
-3.58916 -5.67026e-20 0.00820343
-3.49043 -1.85656e-20 0.00934714
-3.39173 -1.94476e-20 0.0107037
-3.29307 -5.44857e-20 0.0123238
-3.19443 1.63823e-19 0.0142737
-3.09583 -1.2422e-19 0.0166399
-2.99725 -3.60353e-20 0.019538
-2.89871 -9.64622e-19 0.0231237
-2.80019 -9.98347e-19 0.0276107
-2.7017 4.62014e-19 0.033297
-2.60323 -1.13651e-18 0.0406068
-2.50479 -7.65708e-20 0.0501564
-2.40638 -7.21662e-19 0.0628642
-2.30798 -7.5149e-19 0.0801363
-2.20961 -2.77759e-19 0.104192
-2.11126 3.68947e-18 0.138657
-2.01293 -3.60024e-18 0.18967
-1.91462 -9.23771e-18 0.268018
-1.81632 1.49847e-17 0.393177
-1.71804 -2.30337e-17 0.600068
-1.61978 -6.68929e-17 0.943428
-1.52154 3.54223e-17 1.45834
-1.42331 6.92595e-18 1.96898
-1.32509 -9.41497e-18 2.02889
-1.22689 -9.3093e-17 1.64091
-1.12869 2.47778e-17 1.20708
-1.03051 3.38284e-17 0.89034
-0.932337 -3.57405e-17 0.680715
-0.834173 7.72598e-18 0.542363
-0.736016 -1.90263e-18 0.448968
-0.637867 2.87765e-18 0.384339
-0.539723 -2.68305e-18 0.338775
-0.441585 -6.86756e-19 0.306389
-0.343451 -3.95082e-18 0.283546
-0.24532 -4.19179e-18 0.26797
-0.147191 1.3017e-18 0.258256
-0.0490634 -5.79023e-20 0.253587
0.0490634 -7.57511e-19 0.253587
0.147191 6.52659e-19 0.258256
0.24532 -4.47583e-18 0.26797
0.343451 -8.30455e-18 0.283546
0.441585 -2.30434e-19 0.306389
0.539723 3.39933e-19 0.338775
0.637867 3.1326e-18 0.384339
0.736016 -1.80737e-17 0.448968
0.834173 -4.31796e-18 0.542363
0.932337 -4.02504e-18 0.680715
1.03051 -1.43379e-17 0.89034
1.12869 -1.04014e-17 1.20708
1.22689 -1.15741e-17 1.64091
1.32509 2.28318e-17 2.02889
1.42331 -9.62308e-18 1.96898
1.52154 2.30036e-17 1.45834
1.61978 6.32508e-18 0.943428
1.71804 3.02056e-19 0.600068
1.81632 -6.8375e-18 0.393177
1.91462 -4.40672e-18 0.268018
2.01293 -1.59124e-17 0.18967
2.11126 -1.64099e-18 0.138657
2.20961 2.53139e-18 0.104192
2.30798 4.1821e-20 0.0801363
2.40638 -3.14888e-18 0.0628642
2.50479 -1.56082e-19 0.0501564
2.60323 1.71057e-19 0.0406068
2.7017 -1.18565e-18 0.033297
2.80019 -7.5317e-19 0.0276107
2.89871 -1.02779e-18 0.0231237
2.99725 -2.85275e-19 0.019538
3.09583 -2.39749e-19 0.0166399
3.19443 1.53435e-19 0.0142737
3.29307 -1.01369e-19 0.0123238
3.39173 -1.04884e-19 0.0107037
3.49043 -1.21174e-19 0.00934714
3.58916 2.49384e-19 0.00820343
3.68793 -1.17021e-19 0.00723294
3.78673 9.95442e-20 0.00640456
3.88557 -8.10585e-20 0.0056936
3.98445 -5.28809e-20 0.0050803
4.08336 -7.46147e-20 0.00454875
4.18232 7.76938e-20 0.004086
4.28131 -3.14159e-20 0.00368149
4.38035 4.2338e-21 0.0033265
4.47943 -2.6483e-20 0.00301384
4.57855 2.57784e-20 0.00273752
4.67772 2.33078e-20 0.00249251
4.77694 1.80649e-20 0.0022746
4.8762 -2.07175e-20 0.00208023
4.97551 -9.49794e-21 0.00190639
5.07487 -2.26044e-20 0.00175048
5.17427 -6.6688e-22 0.00161033
5.27373 2.28424e-20 0.00148403
5.37325 1.13954e-20 0.00136995
5.47281 -4.55986e-21 0.0012667
5.57243 1.77497e-21 0.00117305
5.67211 -5.34321e-21 0.00108795
5.77184 4.2233e-21 0.00101046
5.87163 5.79943e-21 0.000939772
5.97148 -8.46269e-21 0.000875183
6.07139 -4.12185e-21 0.000816065
6.17136 -2.37511e-21 0.000761869
6.2714 5.60001e-22 0.000712107
6.37149 -1.20049e-22 0.000666349
6.47166 -4.89777e-21 0.000624211
6.57188 -6.71929e-22 0.000585354
6.67218 -5.9251e-21 0.000549474
6.77254 3.11989e-21 0.0005163
6.87298 2.49853e-21 0.00048559
6.97348 1.12941e-21 0.000457127
7.07406 1.67797e-21 0.000430715
7.17471 1.73485e-21 0.000406179
7.27544 1.43201e-21 0.00038336
7.37624 6.58373e-22 0.000362116
7.47712 -2.31342e-23 0.000342318
7.57807 1.44648e-21 0.00032385
7.67911 -7.47204e-22 0.000306604
7.78023 1.05332e-21 0.000290485
7.88143 1.63648e-21 0.000275406
7.98271 -1.67393e-21 0.000261286
8.08408 6.80899e-22 0.000248054
8.18554 5.56821e-22 0.000235643
8.28708 -1.17798e-23 0.000223993
8.38872 3.70117e-22 0.000213049
8.49044 -6.33241e-22 0.000202759
8.59226 -5.53938e-22 0.000193077
8.69417 4.88613e-22 0.000183961
8.79618 9.82518e-22 0.000175371
8.89828 3.02292e-22 0.000167272
9.00048 -1.14373e-21 0.000159629
9.10278 -5.86862e-23 0.000152414
9.20518 1.24058e-21 0.000145596
9.30769 -5.86709e-22 0.000139151
9.4103 -1.91375e-22 0.000133054
9.51301 -6.44901e-23 0.000127283
9.61583 -1.7367e-22 0.000121817
9.71877 5.88536e-22 0.000116637
9.82181 -1.03777e-22 0.000111725
9.92496 5.39692e-23 0.000107065
10.0282 2.39019e-22 0.000102642
10.1316 3.96976e-22 9.84405e-05
10.2351 6.89443e-22 9.44485e-05
10.3387 5.40871e-22 9.06532e-05
10.4425 7.0524e-23 8.70432e-05
10.5463 7.12883e-22 8.36077e-05
10.6503 2.17005e-22 8.03368e-05
10.7545 1.97348e-22 7.7221e-05
10.8587 2.0376e-22 7.42518e-05
10.9631 3.55125e-22 7.14208e-05
11.0676 2.13055e-22 6.87206e-05
11.1722 -1.37164e-22 6.61439e-05
11.277 2.28098e-22 6.36841e-05
11.3819 -3.99546e-22 6.13349e-05
11.487 7.53001e-24 5.90904e-05
11.5922 3.74644e-22 5.6945e-05
11.6975 2.86043e-22 5.48936e-05
11.803 -1.61304e-23 5.29314e-05
11.9086 -9.27815e-23 5.10537e-05
12.0144 -4.04909e-22 4.92562e-05
12.1204 6.9e-23 4.7535e-05
12.2265 2.26043e-22 4.5886e-05
12.3327 -1.94075e-22 4.43059e-05
12.4391 -1.47005e-22 4.27911e-05
12.5457 4.67496e-23 4.13384e-05
12.6524 2.03328e-22 3.9945e-05
12.7593 9.75171e-23 3.86078e-05
12.8664 1.41205e-22 3.73243e-05
12.9737 -1.67815e-22 3.60918e-05
13.0811 1.09905e-23 3.4908e-05
13.1887 1.89613e-22 3.37706e-05
13.2965 4.36457e-23 3.26775e-05
13.4044 8.8402e-23 3.16266e-05
13.5126 4.10817e-23 3.0616e-05
13.6209 6.72428e-23 2.96439e-05
13.7294 -9.40079e-23 2.87085e-05
13.8382 1.59246e-22 2.78082e-05
13.9471 -1.85121e-22 2.69415e-05
14.0562 1.01559e-22 2.61068e-05
14.1655 1.24424e-22 2.53028e-05
14.275 2.49721e-23 2.45281e-05
14.3848 -1.00115e-22 2.37815e-05
14.4947 -1.248e-22 2.30618e-05
14.6049 -5.02049e-24 2.23679e-05
14.7152 -5.66996e-23 2.16986e-05
14.8258 5.32306e-23 2.10529e-05
14.9367 -1.25489e-23 2.04298e-05
15.0477 1.00059e-22 1.98284e-05
15.159 1.70512e-23 1.92479e-05
15.2705 -1.24796e-23 1.86873e-05
15.3823 -2.97682e-23 1.81458e-05
15.4943 1.41179e-22 1.76227e-05
15.6066 4.85227e-23 1.71173e-05
15.7191 7.05166e-23 1.66288e-05
15.8319 -5.80044e-23 1.61566e-05
15.9449 -2.40091e-23 1.57e-05
16.0582 7.89853e-24 1.52584e-05
16.1717 3.58874e-23 1.48313e-05
16.2856 2.0662e-23 1.44181e-05
16.3997 1.2289e-23 1.40182e-05
16.5141 -6.8477e-24 1.36312e-05
16.6288 1.12975e-23 1.32565e-05
16.7437 -8.83692e-24 1.28937e-05
16.859 -3.1097e-23 1.25424e-05
16.9746 4.61671e-24 1.22021e-05
17.0905 -2.00193e-23 1.18724e-05
17.2067 -2.13248e-23 1.15529e-05
17.3232 -6.85379e-24 1.12433e-05
17.4401 -6.45242e-24 1.09432e-05
17.5572 -9.12725e-24 1.06522e-05
17.6748 8.39093e-24 1.037e-05
17.7926 1.02932e-24 1.00964e-05
17.9108 -1.72881e-23 9.83094e-06
18.0294 1.0408e-23 9.57341e-06
18.1483 9.37773e-25 9.32352e-06
18.2676 -6.0602e-23 9.081e-06
18.3873 -1.24912e-23 8.84559e-06
18.5074 3.51449e-24 8.61705e-06
18.6278 2.12249e-23 8.39514e-06
18.7487 2.70644e-24 8.17963e-06
18.8699 2.71309e-23 7.9703e-06
18.9916 4.31065e-24 7.76696e-06
19.1137 2.1283e-24 7.56938e-06
19.2362 5.57756e-24 7.37739e-06
19.3592 1.0338e-23 7.19079e-06
19.4826 -1.36907e-23 7.0094e-06
19.6065 -1.47043e-24 6.83306e-06
19.7309 1.03162e-23 6.66159e-06
19.8557 1.45668e-24 6.49484e-06
19.9811 -2.0956e-23 6.33266e-06
20.1069 1.54886e-23 6.17488e-06
20.2333 2.55093e-23 6.02138e-06
20.3602 -1.57988e-23 5.87201e-06
20.4876 6.81505e-24 5.72664e-06
20.6156 7.72614e-24 5.58515e-06
20.7441 8.62743e-24 5.44741e-06
20.8732 1.22673e-24 5.31329e-06
21.0029 -1.05785e-23 5.1827e-06
21.1332 -3.40601e-24 5.05551e-06
21.2642 -1.11504e-23 4.93162e-06
21.3958 -8.97428e-24 4.81093e-06
21.528 -1.2323e-23 4.69334e-06
21.6609 1.21909e-23 4.57875e-06
21.7945 1.73669e-24 4.46707e-06
21.9288 -3.43795e-24 4.35821e-06
22.0639 -2.96951e-24 4.25208e-06
22.1997 6.90663e-24 4.14859e-06
22.3363 -1.77669e-24 4.04768e-06
22.4736 -7.7056e-24 3.94926e-06
22.6118 -3.72217e-24 3.85325e-06
22.7509 -1.4586e-24 3.75958e-06
22.8908 -3.66557e-25 3.66819e-06
23.0316 -2.35333e-24 3.57899e-06
23.1733 1.59249e-24 3.49193e-06
23.316 1.28468e-23 3.40693e-06
23.4597 5.43483e-24 3.32395e-06
23.6044 1.31396e-24 3.24291e-06
23.7502 -9.08514e-24 3.16376e-06
23.8971 -5.68783e-24 3.08643e-06
24.0451 -4.23256e-24 3.01088e-06
24.1944 7.00825e-24 2.93705e-06
24.3448 -2.38483e-24 2.86489e-06
24.4966 2.03956e-24 2.79435e-06
24.6496 -4.11841e-25 2.72537e-06
24.8041 -3.4998e-24 2.6579e-06
24.9601 4.7451e-24 2.5919e-06
25.1175 -4.77814e-24 2.52733e-06
25.2766 -3.16821e-24 2.46413e-06
25.4373 -2.42262e-24 2.40226e-06
25.5998 -3.41579e-24 2.34167e-06
25.7641 2.87637e-24 2.28233e-06
25.9304 1.66543e-24 2.22419e-06
26.0988 -2.28927e-24 2.1672e-06
26.2693 3.7874e-25 2.11132e-06
26.4421 1.90524e-24 2.05651e-06
26.6174 1.78616e-24 2.00273e-06
26.7954 9.86944e-25 1.94992e-06
26.9761 -3.01635e-24 1.89806e-06
27.1598 4.46714e-24 1.84709e-06
27.3468 -6.24056e-25 1.79696e-06
27.5373 -2.35416e-25 1.74762e-06
27.7317 2.90313e-24 1.69903e-06
27.9302 -2.30078e-24 1.65113e-06
28.1333 -3.48953e-24 1.60385e-06
28.3415 4.27925e-24 1.55713e-06
28.5554 2.11021e-24 1.51088e-06
28.7758 -4.65701e-25 1.46503e-06
29.0035 2.45038e-24 1.41947e-06
29.2396 -2.13155e-25 1.37407e-06
29.4858 -9.55206e-25 1.32865e-06
29.7441 -2.03977e-24 1.28301e-06
30.0173 -1.04552e-24 1.23682e-06
30.3101 1.72118e-24 1.18964e-06
30.6297 1.35806e-24 1.14066e-06
30.9905 1.77957e-24 1.08836e-06
31.4301 3.01064e-25 1.02862e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta4.0Lambda0.5Nc1Classic/DeltaGammaFX_0_FRG.txt <==
9.995 0.00472869 0.00472222
9.99 0.00473483 0.00472835
9.985 0.00474185 0.00473536
9.98 0.00474889 0.00474239
9.975 0.00475595 0.00474944
9.97 0.00476302 0.0047565
9.965 0.0047701 0.00476357
9.96 0.00477719 0.00477066
9.955 0.0047843 0.00477776
9.95 0.00479143 0.00478487
9.945 0.00479856 0.004792
9.94 0.00480571 0.00479914
9.935 0.00481288 0.00480629
9.93 0.00482005 0.00481346
9.925 0.00482724 0.00482064
9.92 0.00483445 0.00482783
9.915 0.00484166 0.00483504
9.91 0.00484889 0.00484226
9.905 0.00485613 0.00484949
9.9 0.00486339 0.00485674
9.895 0.00487066 0.004864
9.89 0.00487794 0.00487127
9.885 0.00488524 0.00487855
9.88 0.00489255 0.00488585
9.875 0.00489987 0.00489317
9.87 0.00490721 0.00490049
9.865 0.00491456 0.00490784
9.86 0.00492192 0.00491519
9.855 0.0049293 0.00492256
9.85 0.0049367 0.00492994
9.845 0.0049441 0.00493734
9.84 0.00495152 0.00494475
9.835 0.00495896 0.00495218
9.83 0.00496641 0.00495962
9.825 0.00497387 0.00496707
9.82 0.00498135 0.00497454
9.815 0.00498885 0.00498202
9.81 0.00499636 0.00498952
9.805 0.00500388 0.00499703
9.8 0.00501142 0.00500456
9.795 0.00501897 0.00501211
9.79 0.00502654 0.00501966
9.785 0.00503412 0.00502724
9.78 0.00504172 0.00503483
9.775 0.00504934 0.00504243
9.77 0.00505697 0.00505005
9.765 0.00506462 0.00505769
9.76 0.00507228 0.00506534
9.755 0.00507995 0.00507301
9.75 0.00508765 0.00508069
9.745 0.00509536 0.00508839
9.74 0.00510308 0.0050961
9.735 0.00511082 0.00510383
9.73 0.00511858 0.00511157
9.725 0.00512635 0.00511934
9.72 0.00513414 0.00512711
9.715 0.00514194 0.00513491
9.71 0.00514976 0.00514272
9.705 0.0051576 0.00515054
9.7 0.00516545 0.00515839
9.695 0.00517332 0.00516624
9.69 0.00518121 0.00517412
9.685 0.00518911 0.00518201
9.68 0.00519703 0.00518992
9.675 0.00520496 0.00519784
9.67 0.00521291 0.00520578
9.665 0.00522088 0.00521374
9.66 0.00522887 0.00522171
9.655 0.00523687 0.0052297
9.65 0.00524489 0.00523771
9.645 0.00525292 0.00524574
9.64 0.00526097 0.00525378
9.635 0.00526904 0.00526183
9.63 0.00527713 0.00526991
9.625 0.00528523 0.005278
9.62 0.00529335 0.00528611
9.615 0.00530149 0.00529424
9.61 0.00530964 0.00530238
9.605 0.00531781 0.00531054
9.6 0.005326 0.00531872
9.595 0.00533421 0.00532691
9.59 0.00534243 0.00533513
9.585 0.00535067 0.00534335
9.58 0.00535893 0.0053516
9.575 0.00536721 0.00535987
9.57 0.0053755 0.00536815
9.565 0.00538381 0.00537645
9.56 0.00539214 0.00538476
9.555 0.00540048 0.0053931
9.55 0.00540885 0.00540145
9.545 0.00541723 0.00540982
9.54 0.00542563 0.0054182
9.535 0.00543404 0.00542661
9.53 0.00544248 0.00543503
9.525 0.00545093 0.00544347
9.52 0.0054594 0.00545193
9.515 0.00546788 0.0054604
9.51 0.00547639 0.0054689
9.505 0.00548491 0.00547741
9.5 0.00549345 0.00548594
9.495 0.00550201 0.00549449
9.49 0.00551059 0.00550305
9.485 0.00551919 0.00551164
9.48 0.0055278 0.00552024
9.475 0.00553643 0.00552886
9.47 0.00554508 0.0055375
9.465 0.00555375 0.00554615
9.46 0.00556244 0.00555483
9.455 0.00557114 0.00556352
9.45 0.00557987 0.00557223
9.445 0.00558861 0.00558096
9.44 0.00559737 0.00558971
9.435 0.00560615 0.00559848
9.43 0.00561495 0.00560727
9.425 0.00562376 0.00561607
9.42 0.0056326 0.00562489
9.415 0.00564145 0.00563374
9.41 0.00565033 0.0056426
9.405 0.00565922 0.00565148
9.4 0.00566813 0.00566038
9.395 0.00567706 0.0056693
9.39 0.00568601 0.00567823
9.385 0.00569498 0.00568719
9.38 0.00570397 0.00569617
9.375 0.00571298 0.00570516
9.37 0.005722 0.00571418
9.365 0.00573105 0.00572321
9.36 0.00574012 0.00573226
9.355 0.0057492 0.00574134
9.35 0.00575831 0.00575043
9.345 0.00576743 0.00575954
9.34 0.00577658 0.00576867
9.335 0.00578574 0.00577783
9.33 0.00579492 0.005787
9.325 0.00580413 0.00579619
9.32 0.00581335 0.0058054
9.315 0.0058226 0.00581463
9.31 0.00583186 0.00582389
9.305 0.00584115 0.00583316
9.3 0.00585045 0.00584245
9.295 0.00585978 0.00585176
9.29 0.00586913 0.0058611
9.285 0.00587849 0.00587045
9.28 0.00588788 0.00587982
9.275 0.00589729 0.00588922
9.27 0.00590672 0.00589864
9.265 0.00591617 0.00590807
9.26 0.00592564 0.00591753
9.255 0.00593513 0.00592701
9.25 0.00594464 0.00593651
9.245 0.00595417 0.00594603
9.24 0.00596373 0.00595557
9.235 0.0059733 0.00596513
9.23 0.0059829 0.00597472
9.225 0.00599252 0.00598432
9.22 0.00600216 0.00599395
9.215 0.00601182 0.0060036
9.21 0.00602151 0.00601327
9.205 0.00603121 0.00602296
9.2 0.00604094 0.00603267
9.195 0.00605069 0.00604241
9.19 0.00606046 0.00605217
9.185 0.00607025 0.00606195
9.18 0.00608007 0.00607175
9.175 0.00608991 0.00608158
9.17 0.00609977 0.00609143
9.165 0.00610965 0.0061013
9.16 0.00611956 0.00611119
9.155 0.00612949 0.00612111
9.15 0.00613944 0.00613104
9.145 0.00614942 0.00614101
9.14 0.00615942 0.00615099
9.135 0.00616944 0.006161
9.13 0.00617948 0.00617103
9.125 0.00618955 0.00618109
9.12 0.00619965 0.00619116
9.115 0.00620976 0.00620127
9.11 0.0062199 0.00621139
9.105 0.00623007 0.00622154
9.1 0.00624026 0.00623172
9.095 0.00625047 0.00624192
9.09 0.00626071 0.00625214
9.085 0.00627097 0.00626239
9.08 0.00628126 0.00627266
9.075 0.00629157 0.00628296
9.07 0.0063019 0.00629328
9.065 0.00631227 0.00630363
9.06 0.00632266 0.00631401
9.055 0.00633307 0.00632441
9.05 0.00634351 0.00633483
9.045 0.00635397 0.00634528
9.04 0.00636446 0.00635576
9.035 0.00637498 0.00636626
9.03 0.00638552 0.00637679
9.025 0.00639609 0.00638734
9.02 0.00640669 0.00639792
9.015 0.00641731 0.00640853
9.01 0.00642796 0.00641917
9.005 0.00643863 0.00642983
9 0.00644934 0.00644051
8.995 0.00646006 0.00645123
8.99 0.00647082 0.00646197
8.985 0.0064816 0.00647274
8.98 0.00649241 0.00648353
8.975 0.00650325 0.00649435
8.97 0.00651411 0.0065052
8.965 0.006525 0.00651608
8.96 0.00653592 0.00652698
8.955 0.00654686 0.00653791
8.95 0.00655783 0.00654886
8.945 0.00656883 0.00655985
8.94 0.00657986 0.00657086
8.935 0.00659091 0.0065819
8.93 0.00660199 0.00659296
8.925 0.0066131 0.00660405
8.92 0.00662423 0.00661517
8.915 0.00663539 0.00662631
8.91 0.00664657 0.00663748
8.905 0.00665778 0.00664868
8.9 0.00666902 0.0066599
8.895 0.00668028 0.00667115
8.89 0.00669157 0.00668243
8.885 0.00670289 0.00669372
8.88 0.00671423 0.00670505
8.875 0.00672559 0.0067164
8.87 0.00673698 0.00672777
8.865 0.00674839 0.00673917
8.86 0.00675982 0.00675059
8.855 0.00677128 0.00676203
8.85 0.00678276 0.0067735
8.845 0.00679427 0.00678499
8.84 0.00680579 0.0067965
8.835 0.00681734 0.00680803
8.83 0.00682891 0.00681958
8.825 0.00684049 0.00683116
8.82 0.0068521 0.00684275
8.815 0.00686373 0.00685436
8.81 0.00687537 0.00686599
8.805 0.00688704 0.00687764
8.8 0.00689872 0.0068893
8.795 0.00691041 0.00690099
8.79 0.00692213 0.00691269
8.785 0.00693386 0.0069244
8.78 0.0069456 0.00693613
8.775 0.00695737 0.00694788
8.77 0.00696914 0.00695964
8.765 0.00698093 0.00697141
8.76 0.00699274 0.0069832
8.755 0.00700456 0.00699501
8.75 0.0070164 0.00700683
8.745 0.00702825 0.00701866
8.74 0.00704011 0.00703051
8.735 0.007052 0.00704238
8.73 0.00706389 0.00705426
8.725 0.00707581 0.00706616
8.72 0.00708774 0.00707807
8.715 0.00709968 0.00709
8.71 0.00711165 0.00710195
8.705 0.00712363 0.00711391
8.7 0.00713563 0.0071259
8.695 0.00714766 0.0071379
8.69 0.0071597 0.00714993
8.685 0.00717176 0.00716197
8.68 0.00718385 0.00717404
8.675 0.00719595 0.00718613
8.67 0.00720808 0.00719824
8.665 0.00722024 0.00721038
8.66 0.00723241 0.00722254
8.655 0.00724462 0.00723472
8.65 0.00725684 0.00724693
8.645 0.0072691 0.00725917
8.64 0.00728138 0.00727143
8.635 0.00729369 0.00728372
8.63 0.00730602 0.00729604
8.625 0.00731839 0.00730839
8.62 0.00733078 0.00732076
8.615 0.0073432 0.00733317
8.61 0.00735566 0.0073456
8.605 0.00736814 0.00735807
8.6 0.00738065 0.00737056
8.595 0.00739319 0.00738309
8.59 0.00740577 0.00739564
8.585 0.00741837 0.00740823
8.58 0.00743101 0.00742085
8.575 0.00744368 0.0074335
8.57 0.00745638 0.00744619
8.565 0.00746911 0.0074589
8.56 0.00748188 0.00747165
8.555 0.00749468 0.00748443
8.55 0.00750751 0.00749725
8.545 0.00752037 0.00751009
8.54 0.00753327 0.00752297
8.535 0.0075462 0.00753588
8.53 0.00755917 0.00754883
8.525 0.00757216 0.00756181
8.52 0.00758519 0.00757482
8.515 0.00759826 0.00758787
8.51 0.00761135 0.00760095
8.505 0.00762448 0.00761406
8.5 0.00763765 0.0076272
8.495 0.00765084 0.00764038
8.49 0.00766408 0.0076536
8.485 0.00767734 0.00766684
8.48 0.00769064 0.00768012
8.475 0.00770397 0.00769344
8.47 0.00771734 0.00770678
8.465 0.00773074 0.00772017
8.46 0.00774417 0.00773358
8.455 0.00775764 0.00774703
8.45 0.00777114 0.00776051
8.445 0.00778467 0.00777403
8.44 0.00779824 0.00778758
8.435 0.00781185 0.00780116
8.43 0.00782548 0.00781478
8.425 0.00783916 0.00782844
8.42 0.00785286 0.00784212
8.415 0.0078666 0.00785584
8.41 0.00788038 0.0078696
8.405 0.00789418 0.00788339
8.4 0.00790803 0.00789721
8.395 0.00792191 0.00791107
8.39 0.00793582 0.00792497
8.385 0.00794976 0.00793889
8.38 0.00796374 0.00795285
8.375 0.00797776 0.00796685
8.37 0.00799181 0.00798088
8.365 0.0080059 0.00799495
8.36 0.00802002 0.00800905
8.355 0.00803417 0.00802319
8.35 0.00804836 0.00803736
8.345 0.00806259 0.00805156
8.34 0.00807685 0.0080658
8.335 0.00809114 0.00808008
8.33 0.00810547 0.00809439
8.325 0.00811984 0.00810874
8.32 0.00813424 0.00812312
8.315 0.00814868 0.00813754
8.31 0.00816315 0.00815199
8.305 0.00817766 0.00816648
8.3 0.00819221 0.00818101
8.295 0.00820679 0.00819557
8.29 0.0082214 0.00821016
8.285 0.00823606 0.00822479
8.28 0.00825075 0.00823946
8.275 0.00826547 0.00825417
8.27 0.00828023 0.00826891
8.265 0.00829503 0.00828369
8.26 0.00830986 0.0082985
8.255 0.00832474 0.00831335
8.25 0.00833964 0.00832824
8.245 0.00835459 0.00834316
8.24 0.00836957 0.00835812
8.235 0.00838459 0.00837312
8.23 0.00839964 0.00838816
8.225 0.00841474 0.00840323
8.22 0.00842987 0.00841834
8.215 0.00844503 0.00843348
8.21 0.00846024 0.00844867
8.205 0.00847548 0.00846389
8.2 0.00849076 0.00847915
8.195 0.00850608 0.00849445
8.19 0.00852143 0.00850978
8.185 0.00853683 0.00852515
8.18 0.00855226 0.00854056
8.175 0.00856773 0.00855601
8.17 0.00858323 0.0085715
8.165 0.00859878 0.00858702
8.16 0.00861436 0.00860259
8.155 0.00862999 0.00861819
8.15 0.00864565 0.00863383
8.145 0.00866135 0.00864951
8.14 0.00867709 0.00866523
8.135 0.00869287 0.00868098
8.13 0.00870868 0.00869678
8.125 0.00872454 0.00871261
8.12 0.00874044 0.00872849
8.115 0.00875637 0.0087444
8.11 0.00877234 0.00876035
8.105 0.00878836 0.00877634
8.1 0.00880441 0.00879237
8.095 0.0088205 0.00880844
8.09 0.00883663 0.00882455
8.085 0.0088528 0.0088407
8.08 0.00886902 0.00885689
8.075 0.00888527 0.00887312
8.07 0.00890156 0.00888939
8.065 0.00891789 0.0089057
8.06 0.00893426 0.00892205
8.055 0.00895067 0.00893844
8.05 0.00896712 0.00895487
8.045 0.00898361 0.00897134
8.04 0.00900014 0.00898785
8.035 0.00901672 0.00900439
8.03 0.00903333 0.00902098
8.025 0.00904998 0.00903761
8.02 0.00906667 0.00905429
8.015 0.00908341 0.009071
8.01 0.00910018 0.00908775
8.005 0.00911699 0.00910454
8 0.00913385 0.00912137
7.995 0.00915075 0.00913824
7.99 0.00916768 0.00915516
7.985 0.00918466 0.00917211
7.98 0.00920168 0.00918911
7.975 0.00921873 0.00920614
7.97 0.00923583 0.00922322
7.965 0.00925297 0.00924034
7.96 0.00927015 0.00925749
7.955 0.00928738 0.00927469
7.95 0.00930464 0.00929193
7.945 0.00932194 0.00930921
7.94 0.00933928 0.00932653
7.935 0.00935667 0.00934389
7.93 0.00937409 0.0093613
7.925 0.00939156 0.00937874
7.92 0.00940907 0.00939622
7.915 0.00942662 0.00941375
7.91 0.00944421 0.00943131
7.905 0.00946183 0.00944892
7.9 0.00947951 0.00946657
7.895 0.00949722 0.00948425
7.89 0.00951497 0.00950198
7.885 0.00953276 0.00951975
7.88 0.0095506 0.00953756
7.875 0.00956847 0.00955541
7.87 0.00958639 0.00957331
7.865 0.00960435 0.00959124
7.86 0.00962235 0.00960921
7.855 0.00964038 0.00962723
7.85 0.00965846 0.00964528
7.845 0.00967659 0.00966338
7.84 0.00969475 0.00968152
7.835 0.00971295 0.0096997
7.83 0.0097312 0.00971792
7.825 0.00974948 0.00973618
7.82 0.00976781 0.00975448
7.815 0.00978618 0.00977283
7.81 0.00980459 0.00979121
7.805 0.00982304 0.00980964
7.8 0.00984153 0.00982811
7.795 0.00986007 0.00984662
7.79 0.00987865 0.00986517
7.785 0.00989726 0.00988376
7.78 0.00991592 0.00990239
7.775 0.00993463 0.00992107
7.77 0.00995337 0.00993979
7.765 0.00997216 0.00995855
7.76 0.00999098 0.00997735
7.755 0.0100099 0.0099962
7.75 0.0100288 0.0100151
7.745 0.0100477 0.010034
7.74 0.0100667 0.010053
7.735 0.0100858 0.010072
7.73 0.0101049 0.0100911
7.725 0.010124 0.0101102
7.72 0.0101432 0.0101293
7.715 0.0101624 0.0101485
7.71 0.0101816 0.0101677
7.705 0.0102009 0.010187
7.7 0.0102203 0.0102063
7.695 0.0102397 0.0102257
7.69 0.0102591 0.0102451
7.685 0.0102786 0.0102646
7.68 0.0102981 0.0102841
7.675 0.0103177 0.0103036
7.67 0.0103373 0.0103232
7.665 0.010357 0.0103428
7.66 0.0103767 0.0103625
7.655 0.0103964 0.0103822
7.65 0.0104162 0.010402
7.645 0.0104361 0.0104218
7.64 0.010456 0.0104417
7.635 0.0104759 0.0104616
7.63 0.0104959 0.0104816
7.625 0.010516 0.0105016
7.62 0.0105361 0.0105217
7.615 0.0105562 0.0105418
7.61 0.0105764 0.0105619
7.605 0.0105966 0.0105821
7.6 0.0106169 0.0106024
7.595 0.0106373 0.0106227
7.59 0.0106576 0.0106431
7.585 0.0106781 0.0106635
7.58 0.0106986 0.010684
7.575 0.0107191 0.0107045
7.57 0.0107397 0.010725
7.565 0.0107604 0.0107457
7.56 0.0107811 0.0107663
7.555 0.0108018 0.010787
7.55 0.0108226 0.0108078
7.545 0.0108435 0.0108287
7.54 0.0108644 0.0108495
7.535 0.0108854 0.0108705
7.53 0.0109064 0.0108915
7.525 0.0109275 0.0109125
7.52 0.0109486 0.0109336
7.515 0.0109698 0.0109548
7.51 0.0109911 0.010976
7.505 0.0110124 0.0109973
7.5 0.0110337 0.0110186
7.495 0.0110552 0.01104
7.49 0.0110766 0.0110615
7.485 0.0110982 0.011083
7.48 0.0111198 0.0111045
7.475 0.0111414 0.0111262
7.47 0.0111631 0.0111478
7.465 0.0111849 0.0111696
7.46 0.0112067 0.0111914
7.455 0.0112286 0.0112132
7.45 0.0112506 0.0112352
7.445 0.0112726 0.0112571
7.44 0.0112946 0.0112792
7.435 0.0113168 0.0113013
7.43 0.011339 0.0113234
7.425 0.0113612 0.0113457
7.42 0.0113835 0.0113679
7.415 0.0114059 0.0113903
7.41 0.0114283 0.0114127
7.405 0.0114508 0.0114351
7.4 0.0114734 0.0114577
7.395 0.011496 0.0114803
7.39 0.0115187 0.0115029
7.385 0.0115414 0.0115256
7.38 0.0115642 0.0115484
7.375 0.0115871 0.0115713
7.37 0.0116101 0.0115942
7.365 0.0116331 0.0116171
7.36 0.0116561 0.0116402
7.355 0.0116793 0.0116633
7.35 0.0117024 0.0116864
7.345 0.0117257 0.0117096
7.34 0.011749 0.0117329
7.335 0.0117724 0.0117563
7.33 0.0117959 0.0117797
7.325 0.0118194 0.0118032
7.32 0.0118429 0.0118267
7.315 0.0118666 0.0118503
7.31 0.0118903 0.011874
7.305 0.0119141 0.0118978
7.3 0.0119379 0.0119216
7.295 0.0119618 0.0119454
7.29 0.0119858 0.0119694
7.285 0.0120098 0.0119934
7.28 0.0120339 0.0120175
7.275 0.0120581 0.0120416
7.27 0.0120823 0.0120658
7.265 0.0121066 0.0120901
7.26 0.012131 0.0121144
7.255 0.0121555 0.0121388
7.25 0.01218 0.0121633
7.245 0.0122045 0.0121878
7.24 0.0122292 0.0122124
7.235 0.0122539 0.0122371
7.23 0.0122786 0.0122618
7.225 0.0123035 0.0122866
7.22 0.0123284 0.0123115
7.215 0.0123534 0.0123365
7.21 0.0123784 0.0123615
7.205 0.0124035 0.0123866
7.2 0.0124287 0.0124117
7.195 0.012454 0.0124369
7.19 0.0124793 0.0124622
7.185 0.0125047 0.0124876
7.18 0.0125301 0.012513
7.175 0.0125557 0.0125385
7.17 0.0125813 0.012564
7.165 0.0126069 0.0125897
7.16 0.0126327 0.0126154
7.155 0.0126585 0.0126412
7.15 0.0126844 0.012667
7.145 0.0127103 0.0126929
7.14 0.0127363 0.0127189
7.135 0.0127624 0.012745
7.13 0.0127886 0.0127711
7.125 0.0128148 0.0127973
7.12 0.0128411 0.0128236
7.115 0.0128675 0.0128499
7.11 0.012894 0.0128763
7.105 0.0129205 0.0129028
7.1 0.0129471 0.0129294
7.095 0.0129738 0.012956
7.09 0.0130005 0.0129827
7.085 0.0130273 0.0130095
7.08 0.0130542 0.0130363
7.075 0.0130812 0.0130633
7.07 0.0131082 0.0130903
7.065 0.0131353 0.0131174
7.06 0.0131625 0.0131445
7.055 0.0131898 0.0131717
7.05 0.0132171 0.013199
7.045 0.0132445 0.0132264
7.04 0.013272 0.0132539
7.035 0.0132996 0.0132814
7.03 0.0133273 0.013309
7.025 0.013355 0.0133367
7.02 0.0133828 0.0133645
7.015 0.0134107 0.0133923
7.01 0.0134386 0.0134202
7.005 0.0134666 0.0134482
7 0.0134948 0.0134763
6.995 0.0135229 0.0135044
6.99 0.0135512 0.0135327
6.985 0.0135796 0.013561
6.98 0.013608 0.0135894
6.975 0.0136365 0.0136178
6.97 0.0136651 0.0136464
6.965 0.0136937 0.013675
6.96 0.0137225 0.0137037
6.955 0.0137513 0.0137325
6.95 0.0137802 0.0137613
6.945 0.0138092 0.0137903
6.94 0.0138382 0.0138193
6.935 0.0138674 0.0138484
6.93 0.0138966 0.0138776
6.925 0.0139259 0.0139069
6.92 0.0139553 0.0139362
6.915 0.0139848 0.0139656
6.91 0.0140143 0.0139951
6.905 0.014044 0.0140247
6.9 0.0140737 0.0140544
6.895 0.0141035 0.0140842
6.89 0.0141333 0.014114
6.885 0.0141633 0.0141439
6.88 0.0141933 0.0141739
6.875 0.0142235 0.014204
6.87 0.0142537 0.0142342
6.865 0.014284 0.0142644
6.86 0.0143144 0.0142948
6.855 0.0143448 0.0143252
6.85 0.0143754 0.0143557
6.845 0.014406 0.0143863
6.84 0.0144367 0.014417
6.835 0.0144676 0.0144477
6.83 0.0144985 0.0144786
6.825 0.0145294 0.0145095
6.82 0.0145605 0.0145406
6.815 0.0145917 0.0145717
6.81 0.0146229 0.0146029
6.805 0.0146542 0.0146342
6.8 0.0146857 0.0146656
6.795 0.0147172 0.014697
6.79 0.0147488 0.0147286
6.785 0.0147805 0.0147602
6.78 0.0148122 0.014792
6.775 0.0148441 0.0148238
6.77 0.0148761 0.0148557
6.765 0.0149081 0.0148877
6.76 0.0149403 0.0149198
6.755 0.0149725 0.014952
6.75 0.0150048 0.0149843
6.745 0.0150373 0.0150167
6.74 0.0150698 0.0150491
6.735 0.0151024 0.0150817
6.73 0.0151351 0.0151143
6.725 0.0151679 0.0151471
6.72 0.0152007 0.0151799
6.715 0.0152337 0.0152129
6.71 0.0152668 0.0152459
6.705 0.0153 0.015279
6.7 0.0153332 0.0153122
6.695 0.0153666 0.0153455
6.69 0.0154 0.0153789
6.685 0.0154336 0.0154124
6.68 0.0154672 0.015446
6.675 0.015501 0.0154797
6.67 0.0155348 0.0155135
6.665 0.0155688 0.0155474
6.66 0.0156028 0.0155814
6.655 0.0156369 0.0156155
6.65 0.0156712 0.0156497
6.645 0.0157055 0.015684
6.64 0.0157399 0.0157184
6.635 0.0157745 0.0157529
6.63 0.0158091 0.0157874
6.625 0.0158438 0.0158221
6.62 0.0158787 0.0158569
6.615 0.0159136 0.0158918
6.61 0.0159486 0.0159268
6.605 0.0159838 0.0159619
6.6 0.016019 0.0159971
6.595 0.0160543 0.0160324
6.59 0.0160898 0.0160677
6.585 0.0161253 0.0161032
6.58 0.016161 0.0161389
6.575 0.0161967 0.0161746
6.57 0.0162326 0.0162104
6.565 0.0162686 0.0162463
6.56 0.0163046 0.0162823
6.555 0.0163408 0.0163184
6.55 0.0163771 0.0163547
6.545 0.0164135 0.016391
6.54 0.01645 0.0164274
6.535 0.0164866 0.016464
6.53 0.0165233 0.0165007
6.525 0.0165601 0.0165374
6.52 0.016597 0.0165743
6.515 0.0166341 0.0166113
6.51 0.0166712 0.0166484
6.505 0.0167085 0.0166856
6.5 0.0167458 0.0167229
6.495 0.0167833 0.0167603
6.49 0.0168209 0.0167978
6.485 0.0168586 0.0168355
6.48 0.0168964 0.0168732
6.475 0.0169343 0.0169111
6.47 0.0169724 0.0169491
6.465 0.0170105 0.0169872
6.46 0.0170488 0.0170254
6.455 0.0170871 0.0170637
6.45 0.0171256 0.0171021
6.445 0.0171642 0.0171407
6.44 0.0172029 0.0171793
6.435 0.0172417 0.0172181
6.43 0.0172807 0.017257
6.425 0.0173198 0.017296
6.42 0.0173589 0.0173351
6.415 0.0173982 0.0173744
6.41 0.0174376 0.0174137
6.405 0.0174772 0.0174532
6.4 0.0175168 0.0174928
6.395 0.0175566 0.0175325
6.39 0.0175965 0.0175723
6.385 0.0176365 0.0176123
6.38 0.0176766 0.0176523
6.375 0.0177168 0.0176925
6.37 0.0177572 0.0177328
6.365 0.0177977 0.0177733
6.36 0.0178383 0.0178138
6.355 0.017879 0.0178545
6.35 0.0179199 0.0178953
6.345 0.0179609 0.0179362
6.34 0.018002 0.0179773
6.335 0.0180432 0.0180184
6.33 0.0180845 0.0180597
6.325 0.018126 0.0181011
6.32 0.0181676 0.0181427
6.315 0.0182093 0.0181843
6.31 0.0182512 0.0182261
6.305 0.0182931 0.018268
6.3 0.0183352 0.0183101
6.295 0.0183775 0.0183523
6.29 0.0184198 0.0183946
6.285 0.0184623 0.018437
6.28 0.0185049 0.0184796
6.275 0.0185477 0.0185222
6.27 0.0185906 0.0185651
6.265 0.0186336 0.018608
6.26 0.0186767 0.0186511
6.255 0.01872 0.0186943
6.25 0.0187634 0.0187377
6.245 0.0188069 0.0187811
6.24 0.0188506 0.0188247
6.235 0.0188944 0.0188685
6.23 0.0189383 0.0189124
6.225 0.0189824 0.0189564
6.22 0.0190266 0.0190005
6.215 0.019071 0.0190448
6.21 0.0191154 0.0190892
6.205 0.01916 0.0191338
6.2 0.0192048 0.0191785
6.195 0.0192497 0.0192233
6.19 0.0192947 0.0192683
6.185 0.0193399 0.0193134
6.18 0.0193852 0.0193586
6.175 0.0194306 0.019404
6.17 0.0194762 0.0194495
6.165 0.0195219 0.0194952
6.16 0.0195678 0.019541
6.155 0.0196138 0.019587
6.15 0.01966 0.0196331
6.145 0.0197063 0.0196793
6.14 0.0197527 0.0197257
6.135 0.0197993 0.0197722
6.13 0.019846 0.0198189
6.125 0.0198929 0.0198657
6.12 0.0199399 0.0199127
6.115 0.0199871 0.0199598
6.11 0.0200344 0.020007
6.105 0.0200818 0.0200544
6.1 0.0201294 0.020102
6.095 0.0201772 0.0201497
6.09 0.0202251 0.0201976
6.085 0.0202731 0.0202456
6.08 0.0203213 0.0202937
6.075 0.0203697 0.020342
6.07 0.0204182 0.0203905
6.065 0.0204669 0.0204391
6.06 0.0205157 0.0204879
6.055 0.0205646 0.0205368
6.05 0.0206137 0.0205859
6.045 0.020663 0.0206351
6.04 0.0207124 0.0206845
6.035 0.020762 0.0207341
6.03 0.0208118 0.0207838
6.025 0.0208617 0.0208337
6.02 0.0209117 0.0208837
6.015 0.0209619 0.0209339
6.01 0.0210123 0.0209842
6.005 0.0210628 0.0210348
6 0.0211135 0.0210854
5.995 0.0211643 0.0211363
5.99 0.0212154 0.0211873
5.985 0.0212665 0.0212384
5.98 0.0213179 0.0212897
5.975 0.0213694 0.0213412
5.97 0.021421 0.0213929
5.965 0.0214728 0.0214447
5.96 0.0215248 0.0214967
5.955 0.021577 0.0215488
5.95 0.0216293 0.0216011
5.945 0.0216818 0.0216535
5.94 0.0217344 0.0217062
5.935 0.0217873 0.021759
5.93 0.0218403 0.0218119
5.925 0.0218934 0.021865
5.92 0.0219467 0.0219183
5.915 0.0220003 0.0219717
5.91 0.0220539 0.0220253
5.905 0.0221078 0.0220791
5.9 0.0221618 0.022133
5.895 0.022216 0.0221871
5.89 0.0222704 0.0222413
5.885 0.0223249 0.0222957
5.88 0.0223796 0.0223502
5.875 0.0224345 0.022405
5.87 0.0224896 0.0224599
5.865 0.0225448 0.0225149
5.86 0.0226003 0.0225701
5.855 0.0226559 0.0226255
5.85 0.0227117 0.0226811
5.845 0.0227676 0.0227368
5.84 0.0228238 0.0227927
5.835 0.0228801 0.0228488
5.83 0.0229366 0.0229051
5.825 0.0229933 0.0229615
5.82 0.0230502 0.0230182
5.815 0.0231073 0.023075
5.81 0.0231645 0.023132
5.805 0.023222 0.0231892
5.8 0.0232796 0.0232466
5.795 0.0233374 0.0233043
5.79 0.0233954 0.0233621
5.785 0.0234536 0.0234201
5.78 0.023512 0.0234783
5.775 0.0235706 0.0235367
5.77 0.0236294 0.0235954
5.765 0.0236883 0.0236542
5.76 0.0237475 0.0237132
5.755 0.0238068 0.0237725
5.75 0.0238664 0.023832
5.745 0.0239261 0.0238916
5.74 0.0239861 0.0239515
5.735 0.0240462 0.0240116
5.73 0.0241065 0.0240719
5.725 0.024167 0.0241324
5.72 0.0242278 0.0241931
5.715 0.0242887 0.024254
5.71 0.0243498 0.0243151
5.705 0.0244112 0.0243764
5.7 0.0244727 0.0244379
5.695 0.0245344 0.0244996
5.69 0.0245964 0.0245615
5.685 0.0246585 0.0246236
5.68 0.0247208 0.0246859
5.675 0.0247834 0.0247484
5.67 0.0248462 0.0248112
5.665 0.0249091 0.0248741
5.66 0.0249723 0.0249373
5.655 0.0250357 0.0250006
5.65 0.0250993 0.0250642
5.645 0.0251631 0.0251279
5.64 0.0252271 0.0251919
5.635 0.0252913 0.0252561
5.63 0.0253558 0.0253205
5.625 0.0254205 0.0253851
5.62 0.0254853 0.0254499
5.615 0.0255504 0.025515
5.61 0.0256157 0.0255802
5.605 0.0256813 0.0256457
5.6 0.025747 0.0257114
5.595 0.025813 0.0257773
5.59 0.0258792 0.0258434
5.585 0.0259456 0.0259098
5.58 0.0260123 0.0259763
5.575 0.0260791 0.0260431
5.57 0.0261462 0.0261101
5.565 0.0262135 0.0261774
5.56 0.0262811 0.0262448
5.555 0.0263488 0.0263125
5.55 0.0264168 0.0263805
5.545 0.0264851 0.0264486
5.54 0.0265535 0.026517
5.535 0.0266222 0.0265856
5.53 0.0266911 0.0266544
5.525 0.0267603 0.0267235
5.52 0.0268297 0.0267928
5.515 0.0268993 0.0268623
5.51 0.0269692 0.0269321
5.505 0.0270393 0.0270021
5.5 0.0271096 0.0270724
5.495 0.0271802 0.0271429
5.49 0.027251 0.0272136
5.485 0.0273221 0.0272846
5.48 0.0273934 0.0273558
5.475 0.0274649 0.0274272
5.47 0.0275367 0.0274989
5.465 0.0276087 0.0275709
5.46 0.027681 0.0276431
5.455 0.0277536 0.0277155
5.45 0.0278263 0.0277882
5.445 0.0278994 0.0278611
5.44 0.0279727 0.0279343
5.435 0.0280462 0.0280078
5.43 0.02812 0.0280814
5.425 0.028194 0.0281554
5.42 0.0282683 0.0282296
5.415 0.0283429 0.028304
5.41 0.0284177 0.0283787
5.405 0.0284928 0.0284537
5.4 0.0285681 0.0285289
5.395 0.0286437 0.0286044
5.39 0.0287195 0.0286802
5.385 0.0287957 0.0287562
5.38 0.028872 0.0288325
5.375 0.0289487 0.028909
5.37 0.0290256 0.0289858
5.365 0.0291028 0.0290629
5.36 0.0291802 0.0291402
5.355 0.0292579 0.0292178
5.35 0.0293359 0.0292957
5.345 0.0294142 0.0293739
5.34 0.0294927 0.0294523
5.335 0.0295715 0.029531
5.33 0.0296506 0.02961
5.325 0.02973 0.0296892
5.32 0.0298096 0.0297688
5.315 0.0298895 0.0298486
5.31 0.0299697 0.0299287
5.305 0.0300502 0.0300091
5.3 0.030131 0.0300897
5.295 0.030212 0.0301706
5.29 0.0302934 0.0302519
5.285 0.030375 0.0303334
5.28 0.0304569 0.0304152
5.275 0.0305391 0.0304973
5.27 0.0306216 0.0305796
5.265 0.0307044 0.0306623
5.26 0.0307875 0.0307453
5.255 0.0308708 0.0308285
5.25 0.0309545 0.0309121
5.245 0.0310385 0.0309959
5.24 0.0311227 0.0310801
5.235 0.0312073 0.0311645
5.23 0.0312922 0.0312493
5.225 0.0313773 0.0313343
5.22 0.0314628 0.0314197
5.215 0.0315486 0.0315054
5.21 0.0316347 0.0315913
5.205 0.0317211 0.0316776
5.2 0.0318078 0.0317642
5.195 0.0318948 0.0318511
5.19 0.0319821 0.0319383
5.185 0.0320697 0.0320258
5.18 0.0321577 0.0321136
5.175 0.032246 0.0322017
5.17 0.0323345 0.0322902
5.165 0.0324234 0.032379
5.16 0.0325127 0.0324681
5.155 0.0326022 0.0325575
5.15 0.0326921 0.0326472
5.145 0.0327823 0.0327373
5.14 0.0328728 0.0328277
5.135 0.0329636 0.0329184
5.13 0.0330548 0.0330095
5.125 0.0331463 0.0331008
5.12 0.0332381 0.0331926
5.115 0.0333303 0.0332846
5.11 0.0334228 0.033377
5.105 0.0335156 0.0334697
5.1 0.0336088 0.0335627
5.095 0.0337023 0.0336561
5.09 0.0337962 0.0337498
5.085 0.0338903 0.0338439
5.08 0.0339849 0.0339383
5.075 0.0340798 0.034033
5.07 0.034175 0.0341281
5.065 0.0342705 0.0342235
5.06 0.0343665 0.0343193
5.055 0.0344627 0.0344154
5.05 0.0345593 0.0345119
5.045 0.0346563 0.0346088
5.04 0.0347536 0.0347059
5.035 0.0348513 0.0348035
5.03 0.0349493 0.0349014
5.025 0.0350477 0.0349996
5.02 0.0351465 0.0350982
5.015 0.0352456 0.0351972
5.01 0.035345 0.0352966
5.005 0.0354449 0.0353963
5 0.0355451 0.0354963
4.995 0.0356456 0.0355967
4.99 0.0357466 0.0356975
4.985 0.0358479 0.0357987
4.98 0.0359496 0.0359003
4.975 0.0360516 0.0360022
4.97 0.0361541 0.0361045
4.965 0.0362569 0.0362071
4.96 0.0363601 0.0363102
4.955 0.0364636 0.0364136
4.95 0.0365676 0.0365174
4.945 0.0366719 0.0366216
4.94 0.0367766 0.0367261
4.935 0.0368817 0.0368311
4.93 0.0369872 0.0369365
4.925 0.0370931 0.0370422
4.92 0.0371994 0.0371483
4.915 0.0373061 0.0372549
4.91 0.0374131 0.0373618
4.905 0.0375206 0.0374691
4.9 0.0376285 0.0375768
4.895 0.0377367 0.0376849
4.89 0.0378454 0.0377935
4.885 0.0379545 0.0379024
4.88 0.038064 0.0380117
4.875 0.0381739 0.0381215
4.87 0.0382842 0.0382317
4.865 0.0383949 0.0383422
4.86 0.0385061 0.0384532
4.855 0.0386176 0.0385646
4.85 0.0387296 0.0386764
4.845 0.038842 0.0387887
4.84 0.0389548 0.0389014
4.835 0.0390681 0.0390145
4.83 0.0391818 0.039128
4.825 0.0392959 0.0392419
4.82 0.0394104 0.0393563
4.815 0.0395254 0.0394711
4.81 0.0396408 0.0395864
4.805 0.0397567 0.0397021
4.8 0.0398729 0.0398182
4.795 0.0399897 0.0399348
4.79 0.0401068 0.0400518
4.785 0.0402245 0.0401692
4.78 0.0403425 0.0402871
4.775 0.040461 0.0404055
4.77 0.04058 0.0405243
4.765 0.0406994 0.0406435
4.76 0.0408193 0.0407633
4.755 0.0409397 0.0408834
4.75 0.0410605 0.0410041
4.745 0.0411817 0.0411252
4.74 0.0413035 0.0412467
4.735 0.0414257 0.0413687
4.73 0.0415483 0.0414912
4.725 0.0416715 0.0416142
4.72 0.0417951 0.0417376
4.715 0.0419191 0.0418616
4.71 0.0420437 0.0419859
4.705 0.0421688 0.0421108
4.7 0.0422943 0.0422362
4.695 0.0424203 0.042362
4.69 0.0425468 0.0424883
4.685 0.0426738 0.0426151
4.68 0.0428012 0.0427424
4.675 0.0429292 0.0428702
4.67 0.0430577 0.0429985
4.665 0.0431866 0.0431273
4.66 0.0433161 0.0432566
4.655 0.0434461 0.0433864
4.65 0.0435765 0.0435167
4.645 0.0437075 0.0436475
4.64 0.043839 0.0437788
4.635 0.043971 0.0439106
4.63 0.0441035 0.0440429
4.625 0.0442366 0.0441758
4.62 0.0443701 0.0443091
4.615 0.0445042 0.044443
4.61 0.0446388 0.0445774
4.605 0.0447739 0.0447124
4.6 0.0449096 0.0448478
4.595 0.0450457 0.0449838
4.59 0.0451825 0.0451203
4.585 0.0453197 0.0452574
4.58 0.0454575 0.045395
4.575 0.0455958 0.0455331
4.57 0.0457347 0.0456718
4.565 0.0458741 0.0458111
4.56 0.0460141 0.0459508
4.555 0.0461546 0.0460912
4.55 0.0462957 0.0462321
4.545 0.0464374 0.0463735
4.54 0.0465796 0.0465155
4.535 0.0467223 0.0466581
4.53 0.0468656 0.0468012
4.525 0.0470095 0.0469449
4.52 0.047154 0.0470892
4.515 0.047299 0.047234
4.51 0.0474447 0.0473794
4.505 0.0475908 0.0475254
4.5 0.0477376 0.0476719
4.495 0.047885 0.0478191
4.49 0.0480329 0.0479668
4.485 0.0481814 0.0481152
4.48 0.0483306 0.0482641
4.475 0.0484803 0.0484136
4.47 0.0486306 0.0485637
4.465 0.0487815 0.0487144
4.46 0.048933 0.0488657
4.455 0.0490851 0.0490176
4.45 0.0492379 0.0491701
4.445 0.0493912 0.0493233
4.44 0.0495452 0.049477
4.435 0.0496998 0.0496314
4.43 0.049855 0.0497863
4.425 0.0500108 0.049942
4.42 0.0501672 0.0500982
4.415 0.0503243 0.050255
4.41 0.050482 0.0504125
4.405 0.0506404 0.0505707
4.4 0.0507994 0.0507294
4.395 0.050959 0.0508888
4.39 0.0511193 0.0510489
4.385 0.0512802 0.0512096
4.38 0.0514418 0.0513709
4.375 0.051604 0.0515329
4.37 0.0517669 0.0516956
4.365 0.0519304 0.0518589
4.36 0.0520946 0.0520229
4.355 0.0522595 0.0521876
4.35 0.0524251 0.0523529
4.345 0.0525913 0.0525189
4.34 0.0527582 0.0526856
4.335 0.0529258 0.0528529
4.33 0.0530941 0.0530209
4.325 0.053263 0.0531897
4.32 0.0534327 0.0533591
4.315 0.053603 0.0535292
4.31 0.053774 0.0537
4.305 0.0539458 0.0538715
4.3 0.0541182 0.0540437
4.295 0.0542914 0.0542166
4.29 0.0544652 0.0543902
4.285 0.0546398 0.0545645
4.28 0.0548151 0.0547396
4.275 0.0549911 0.0549154
4.27 0.0551679 0.0550919
4.265 0.0553453 0.0552691
4.26 0.0555235 0.055447
4.255 0.0557025 0.0556257
4.25 0.0558821 0.0558051
4.245 0.0560626 0.0559853
4.24 0.0562437 0.0561662
4.235 0.0564256 0.0563479
4.23 0.0566083 0.0565303
4.225 0.0567917 0.0567134
4.22 0.0569759 0.0568974
4.215 0.0571608 0.0570821
4.21 0.0573466 0.0572675
4.205 0.057533 0.0574537
4.2 0.0577203 0.0576407
4.195 0.0579083 0.0578285
4.19 0.0580972 0.0580171
4.185 0.0582868 0.0582064
4.18 0.0584772 0.0583966
4.175 0.0586684 0.0585875
4.17 0.0588604 0.0587792
4.165 0.0590532 0.0589718
4.16 0.0592468 0.0591651
4.155 0.0594412 0.0593592
4.15 0.0596364 0.0595542
4.145 0.0598325 0.05975
4.14 0.0600294 0.0599466
4.135 0.0602271 0.060144
4.13 0.0604256 0.0603423
4.125 0.060625 0.0605413
4.12 0.0608252 0.0607413
4.115 0.0610262 0.060942
4.11 0.0612281 0.0611436
4.105 0.0614309 0.0613461
4.1 0.0616345 0.0615494
4.095 0.0618389 0.0617536
4.09 0.0620443 0.0619587
4.085 0.0622505 0.0621646
4.08 0.0624575 0.0623713
4.075 0.0626655 0.062579
4.07 0.0628743 0.0627876
4.065 0.063084 0.062997
4.06 0.0632946 0.0632073
4.055 0.0635061 0.0634185
4.05 0.0637185 0.0636306
4.045 0.0639319 0.0638436
4.04 0.0641461 0.0640575
4.035 0.0643612 0.0642724
4.03 0.0645772 0.0644881
4.025 0.0647942 0.0647048
4.02 0.0650121 0.0649224
4.015 0.0652309 0.0651409
4.01 0.0654507 0.0653603
4.005 0.0656714 0.0655807
4 0.065893 0.0658021
3.995 0.0661156 0.0660243
3.99 0.0663392 0.0662476
3.985 0.0665637 0.0664718
3.98 0.0667892 0.066697
3.975 0.0670156 0.0669231
3.97 0.0672431 0.0671502
3.965 0.0674715 0.0673783
3.96 0.0677009 0.0676073
3.955 0.0679312 0.0678374
3.95 0.0681626 0.0680684
3.945 0.068395 0.0683005
3.94 0.0686283 0.0685335
3.935 0.0688627 0.0687675
3.93 0.0690981 0.0690026
3.925 0.0693345 0.0692387
3.92 0.0695719 0.0694758
3.915 0.0698104 0.0697139
3.91 0.0700499 0.0699531
3.905 0.0702904 0.0701933
3.9 0.070532 0.0704345
3.895 0.0707747 0.0706768
3.89 0.0710184 0.0709202
3.885 0.0712631 0.0711646
3.88 0.0715089 0.0714101
3.875 0.0717558 0.0716566
3.87 0.0720038 0.0719042
3.865 0.0722528 0.0721529
3.86 0.072503 0.0724027
3.855 0.0727542 0.0726536
3.85 0.0730065 0.0729056
3.845 0.07326 0.0731587
3.84 0.0735145 0.0734129
3.835 0.0737702 0.0736682
3.83 0.074027 0.0739246
3.825 0.0742849 0.0741822
3.82 0.074544 0.0744408
3.815 0.0748042 0.0747007
3.81 0.0750655 0.0749616
3.805 0.075328 0.0752238
3.8 0.0755916 0.075487
3.795 0.0758564 0.0757514
3.79 0.0761224 0.076017
3.785 0.0763895 0.0762838
3.78 0.0766579 0.0765518
3.775 0.0769274 0.0768209
3.77 0.0771981 0.0770912
3.765 0.07747 0.0773627
3.76 0.0777431 0.0776354
3.755 0.0780174 0.0779094
3.75 0.0782929 0.0781845
3.745 0.0785697 0.0784609
3.74 0.0788477 0.0787385
3.735 0.0791269 0.0790173
3.73 0.0794073 0.0792973
3.725 0.079689 0.0795786
3.72 0.079972 0.0798612
3.715 0.0802562 0.080145
3.71 0.0805417 0.0804301
3.705 0.0808284 0.0807164
3.7 0.0811164 0.081004
3.695 0.0814057 0.0812929
3.69 0.0816963 0.0815831
3.685 0.0819882 0.0818746
3.68 0.0822814 0.0821674
3.675 0.0825759 0.0824614
3.67 0.0828717 0.0827568
3.665 0.0831688 0.0830536
3.66 0.0834673 0.0833516
3.655 0.0837671 0.083651
3.65 0.0840683 0.0839517
3.645 0.0843708 0.0842538
3.64 0.0846746 0.0845572
3.635 0.0849798 0.084862
3.63 0.0852864 0.0851682
3.625 0.0855944 0.0854757
3.62 0.0859038 0.0857846
3.615 0.0862145 0.0860949
3.61 0.0865266 0.0864066
3.605 0.0868402 0.0867197
3.6 0.0871551 0.0870342
3.595 0.0874715 0.0873501
3.59 0.0877893 0.0876675
3.585 0.0881085 0.0879862
3.58 0.0884292 0.0883065
3.575 0.0887513 0.0886281
3.57 0.0890749 0.0889513
3.565 0.0894 0.0892758
3.56 0.0897265 0.0896019
3.555 0.0900544 0.0899294
3.55 0.0903839 0.0902584
3.545 0.0907149 0.0905889
3.54 0.0910474 0.0909209
3.535 0.0913814 0.0912544
3.53 0.0917168 0.0915894
3.525 0.0920539 0.091926
3.52 0.0923924 0.0922641
3.515 0.0927325 0.0926036
3.51 0.0930741 0.0929448
3.505 0.0934173 0.0932875
3.5 0.0937621 0.0936318
3.495 0.0941084 0.0939776
3.49 0.0944563 0.094325
3.485 0.0948058 0.094674
3.48 0.0951569 0.0950246
3.475 0.0955096 0.0953768
3.47 0.0958639 0.0957306
3.465 0.0962198 0.0960861
3.46 0.0965774 0.0964431
3.455 0.0969366 0.0968018
3.45 0.0972974 0.0971621
3.445 0.0976599 0.0975241
3.44 0.0980241 0.0978877
3.435 0.0983899 0.098253
3.43 0.0987574 0.09862
3.425 0.0991265 0.0989886
3.42 0.0994974 0.099359
3.415 0.09987 0.099731
3.41 0.100244 0.100105
3.405 0.10062 0.10048
3.4 0.100998 0.100857
3.395 0.101378 0.101236
3.39 0.101759 0.101617
3.385 0.102142 0.101999
3.38 0.102526 0.102384
3.375 0.102913 0.10277
3.37 0.103301 0.103157
3.365 0.103691 0.103547
3.36 0.104083 0.103938
3.355 0.104477 0.104331
3.35 0.104872 0.104726
3.345 0.10527 0.105123
3.34 0.105669 0.105522
3.335 0.10607 0.105922
3.33 0.106473 0.106324
3.325 0.106878 0.106729
3.32 0.107284 0.107135
3.315 0.107693 0.107542
3.31 0.108103 0.107952
3.305 0.108515 0.108364
3.3 0.108929 0.108777
3.295 0.109346 0.109193
3.29 0.109764 0.10961
3.285 0.110184 0.11003
3.28 0.110605 0.110451
3.275 0.111029 0.110874
3.27 0.111455 0.1113
3.265 0.111883 0.111727
3.26 0.112313 0.112156
3.255 0.112745 0.112587
3.25 0.113178 0.11302
3.245 0.113614 0.113455
3.24 0.114052 0.113893
3.235 0.114492 0.114332
3.23 0.114934 0.114773
3.225 0.115378 0.115217
3.22 0.115824 0.115662
3.215 0.116272 0.116109
3.21 0.116722 0.116559
3.205 0.117174 0.117011
3.2 0.117629 0.117464
3.195 0.118085 0.11792
3.19 0.118544 0.118378
3.185 0.119005 0.118838
3.18 0.119468 0.119301
3.175 0.119933 0.119765
3.17 0.1204 0.120232
3.165 0.12087 0.1207
3.16 0.121341 0.121171
3.155 0.121815 0.121644
3.15 0.122291 0.12212
3.145 0.122769 0.122597
3.14 0.12325 0.123077
3.135 0.123733 0.123559
3.13 0.124217 0.124043
3.125 0.124705 0.12453
3.12 0.125194 0.125019
3.115 0.125686 0.12551
3.11 0.12618 0.126003
3.105 0.126677 0.126499
3.1 0.127175 0.126997
3.095 0.127676 0.127497
3.09 0.12818 0.128
3.085 0.128686 0.128505
3.08 0.129194 0.129012
3.075 0.129704 0.129522
3.07 0.130217 0.130034
3.065 0.130732 0.130549
3.06 0.13125 0.131066
3.055 0.13177 0.131585
3.05 0.132293 0.132107
3.045 0.132818 0.132631
3.04 0.133345 0.133158
3.035 0.133875 0.133687
3.03 0.134407 0.134218
3.025 0.134942 0.134753
3.02 0.13548 0.135289
3.015 0.136019 0.135828
3.01 0.136562 0.13637
3.005 0.137107 0.136914
3 0.137654 0.137461
2.995 0.138204 0.13801
2.99 0.138757 0.138562
2.985 0.139312 0.139116
2.98 0.13987 0.139673
2.975 0.14043 0.140233
2.97 0.140993 0.140795
2.965 0.141559 0.141359
2.96 0.142127 0.141927
2.955 0.142698 0.142497
2.95 0.143272 0.14307
2.945 0.143848 0.143645
2.94 0.144427 0.144223
2.935 0.145008 0.144804
2.93 0.145593 0.145387
2.925 0.14618 0.145974
2.92 0.14677 0.146563
2.915 0.147362 0.147154
2.91 0.147957 0.147749
2.905 0.148556 0.148346
2.9 0.149156 0.148946
2.895 0.14976 0.149549
2.89 0.150367 0.150154
2.885 0.150976 0.150763
2.88 0.151588 0.151374
2.875 0.152203 0.151988
2.87 0.152821 0.152605
2.865 0.153442 0.153225
2.86 0.154065 0.153848
2.855 0.154692 0.154473
2.85 0.155321 0.155102
2.845 0.155954 0.155733
2.84 0.156589 0.156367
2.835 0.157227 0.157005
2.83 0.157868 0.157645
2.825 0.158513 0.158288
2.82 0.15916 0.158934
2.815 0.15981 0.159583
2.81 0.160463 0.160236
2.805 0.161119 0.160891
2.8 0.161778 0.161549
2.795 0.162441 0.16221
2.79 0.163106 0.162875
2.785 0.163774 0.163542
2.78 0.164446 0.164212
2.775 0.16512 0.164886
2.77 0.165798 0.165563
2.765 0.166479 0.166243
2.76 0.167163 0.166926
2.755 0.16785 0.167612
2.75 0.16854 0.168301
2.745 0.169233 0.168993
2.74 0.16993 0.169689
2.735 0.17063 0.170388
2.73 0.171333 0.17109
2.725 0.172039 0.171795
2.72 0.172749 0.172503
2.715 0.173461 0.173215
2.71 0.174178 0.17393
2.705 0.174897 0.174648
2.7 0.17562 0.17537
2.695 0.176345 0.176094
2.69 0.177075 0.176823
2.685 0.177807 0.177554
2.68 0.178543 0.178289
2.675 0.179282 0.179027
2.67 0.180025 0.179768
2.665 0.180771 0.180513
2.66 0.18152 0.181262
2.655 0.182273 0.182013
2.65 0.183029 0.182768
2.645 0.183789 0.183527
2.64 0.184552 0.184289
2.635 0.185319 0.185054
2.63 0.186089 0.185823
2.625 0.186862 0.186595
2.62 0.187639 0.187371
2.615 0.18842 0.18815
2.61 0.189204 0.188933
2.605 0.189991 0.18972
2.6 0.190782 0.19051
2.595 0.191577 0.191303
2.59 0.192375 0.1921
2.585 0.193177 0.192901
2.58 0.193983 0.193705
2.575 0.194792 0.194513
2.57 0.195604 0.195324
2.565 0.196421 0.196139
2.56 0.19724 0.196958
2.555 0.198064 0.19778
2.55 0.198891 0.198606
2.545 0.199722 0.199436
2.54 0.200557 0.20027
2.535 0.201396 0.201107
2.53 0.202238 0.201948
2.525 0.203083 0.202792
2.52 0.203933 0.20364
2.515 0.204786 0.204493
2.51 0.205644 0.205349
2.505 0.206505 0.206208
2.5 0.207369 0.207072
2.495 0.208238 0.207939
2.49 0.20911 0.20881
2.485 0.209986 0.209685
2.48 0.210867 0.210564
2.475 0.211751 0.211446
2.47 0.212638 0.212333
2.465 0.21353 0.213223
2.46 0.214426 0.214117
2.455 0.215325 0.215015
2.45 0.216229 0.215918
2.445 0.217136 0.216824
2.44 0.218047 0.217734
2.435 0.218963 0.218648
2.43 0.219882 0.219565
2.425 0.220805 0.220487
2.42 0.221732 0.221413
2.415 0.222664 0.222343
2.41 0.223599 0.223277
2.405 0.224539 0.224215
2.4 0.225482 0.225157
2.395 0.226429 0.226103
2.39 0.227381 0.227053
2.385 0.228336 0.228007
2.38 0.229296 0.228965
2.375 0.23026 0.229928
2.37 0.231228 0.230894
2.365 0.2322 0.231865
2.36 0.233177 0.232839
2.355 0.234157 0.233818
2.35 0.235142 0.234801
2.345 0.236131 0.235789
2.34 0.237124 0.23678
2.335 0.238121 0.237776
2.33 0.239122 0.238775
2.325 0.240128 0.239779
2.32 0.241138 0.240788
2.315 0.242152 0.2418
2.31 0.243171 0.242817
2.305 0.244194 0.243838
2.3 0.245221 0.244864
2.295 0.246252 0.245893
2.29 0.247288 0.246927
2.285 0.248328 0.247966
2.28 0.249372 0.249009
2.275 0.250421 0.250056
2.27 0.251474 0.251107
2.265 0.252532 0.252163
2.26 0.253594 0.253223
2.255 0.25466 0.254288
2.25 0.255731 0.255357
2.245 0.256806 0.256431
2.24 0.257887 0.257509
2.235 0.258971 0.258592
2.23 0.26006 0.259679
2.225 0.261153 0.26077
2.22 0.262251 0.261866
2.215 0.263353 0.262966
2.21 0.26446 0.264071
2.205 0.265572 0.265181
2.2 0.266688 0.266296
2.195 0.267808 0.267414
2.19 0.268934 0.268538
2.185 0.270063 0.269665
2.18 0.271198 0.270798
2.175 0.272337 0.271935
2.17 0.273481 0.273077
2.165 0.27463 0.274224
2.16 0.275783 0.275375
2.155 0.276941 0.276531
2.15 0.278104 0.277691
2.145 0.279271 0.278857
2.14 0.280444 0.280027
2.135 0.281621 0.281202
2.13 0.282803 0.282382
2.125 0.28399 0.283566
2.12 0.285181 0.284755
2.115 0.286378 0.285949
2.11 0.287579 0.287148
2.105 0.288785 0.288351
2.1 0.289996 0.28956
2.095 0.291212 0.290774
2.09 0.292433 0.291992
2.085 0.293659 0.293216
2.08 0.29489 0.294444
2.075 0.296126 0.295677
2.07 0.297367 0.296915
2.065 0.298613 0.298159
2.06 0.299864 0.299407
2.055 0.301121 0.300661
2.05 0.302382 0.30192
2.045 0.303649 0.303183
2.04 0.30492 0.304452
2.035 0.306197 0.305726
2.03 0.307479 0.307005
2.025 0.308766 0.308289
2.02 0.310059 0.309579
2.015 0.311356 0.310874
2.01 0.31266 0.312174
2.005 0.313968 0.31348
2 0.315281 0.31479
1.995 0.3166 0.316106
1.99 0.317924 0.317428
1.985 0.319254 0.318755
1.98 0.32059 0.320087
1.975 0.32193 0.321425
1.97 0.323276 0.322768
1.965 0.324628 0.324117
1.96 0.325985 0.325471
1.955 0.327347 0.32683
1.95 0.328715 0.328196
1.945 0.330088 0.329566
1.94 0.331468 0.330943
1.935 0.332853 0.332325
1.93 0.334243 0.333713
1.925 0.335639 0.335106
1.92 0.337041 0.336505
1.915 0.338448 0.337909
1.91 0.339861 0.33932
1.905 0.34128 0.340736
1.9 0.342704 0.342158
1.895 0.344135 0.343585
1.89 0.345571 0.345019
1.885 0.347013 0.346457
1.88 0.34846 0.347902
1.875 0.349913 0.349353
1.87 0.351372 0.350809
1.865 0.352837 0.352271
1.86 0.354307 0.353739
1.855 0.355784 0.355212
1.85 0.357266 0.356692
1.845 0.358754 0.358177
1.84 0.360247 0.359668
1.835 0.361746 0.361164
1.83 0.363251 0.362667
1.825 0.364762 0.364174
1.82 0.366278 0.365688
1.815 0.367801 0.367208
1.81 0.369329 0.368733
1.805 0.370862 0.370264
1.8 0.372401 0.3718
1.795 0.373945 0.373342
1.79 0.375495 0.374889
1.785 0.37705 0.376441
1.78 0.378611 0.377999
1.775 0.380176 0.379562
1.77 0.381747 0.38113
1.765 0.383323 0.382704
1.76 0.384904 0.384282
1.755 0.38649 0.385865
1.75 0.388081 0.387453
1.745 0.389676 0.389045
1.74 0.391275 0.390642
1.735 0.392879 0.392243
1.73 0.394487 0.393848
1.725 0.3961 0.395458
1.72 0.397716 0.397072
1.715 0.399336 0.398689
1.71 0.40096 0.40031
1.705 0.402586 0.401933
1.7 0.404215 0.40356
1.695 0.405847 0.405189
1.69 0.407482 0.406821
1.685 0.409118 0.408455
1.68 0.410757 0.41009
1.675 0.412396 0.411727
1.67 0.414038 0.413366
1.665 0.415679 0.415005
1.66 0.417321 0.416644
1.655 0.418963 0.418283
1.65 0.420605 0.419922
1.645 0.422245 0.42156
1.64 0.423884 0.423196
1.635 0.425521 0.42483
1.63 0.427155 0.426462
1.625 0.428787 0.42809
1.62 0.430414 0.429715
1.615 0.432037 0.431336
1.61 0.433655 0.432951
1.605 0.435268 0.43456
1.6 0.436873 0.436163
1.595 0.438471 0.437759
1.59 0.440061 0.439346
1.585 0.441642 0.440924
1.58 0.443213 0.442493
1.575 0.444773 0.44405
1.57 0.446322 0.445596
1.565 0.447858 0.447129
1.56 0.44938 0.448649
1.555 0.450887 0.450154
1.55 0.452378 0.451642
1.545 0.453852 0.453113
1.54 0.455307 0.454566
1.535 0.456743 0.455999
1.53 0.458157 0.457411
1.525 0.459549 0.458801
1.52 0.460918 0.460167
1.515 0.462261 0.461508
1.51 0.463578 0.462823
1.505 0.464867 0.464109
1.5 0.466126 0.465366
1.495 0.467354 0.466591
1.49 0.468549 0.467784
1.485 0.469709 0.468942
1.48 0.470833 0.470064
1.475 0.47192 0.471148
1.47 0.472966 0.472192
1.465 0.473971 0.473195
1.46 0.474932 0.474154
1.455 0.475848 0.475068
1.45 0.476717 0.475935
1.445 0.477537 0.476753
1.44 0.478307 0.477521
1.435 0.479023 0.478235
1.43 0.479684 0.478895
1.425 0.480289 0.479498
1.42 0.480835 0.480042
1.415 0.48132 0.480525
1.41 0.481743 0.480946
1.405 0.482101 0.481302
1.4 0.482391 0.481592
1.395 0.482614 0.481813
1.39 0.482765 0.481963
1.385 0.482844 0.48204
1.38 0.482848 0.482043
1.375 0.482775 0.481969
1.37 0.482624 0.481816
1.365 0.482392 0.481583
1.36 0.482078 0.481268
1.355 0.48168 0.480869
1.35 0.481196 0.480385
1.345 0.480625 0.479812
1.34 0.479964 0.479151
1.335 0.479213 0.478399
1.33 0.478369 0.477554
1.325 0.477431 0.476616
1.32 0.476398 0.475582
1.315 0.475267 0.474452
1.31 0.474039 0.473223
1.305 0.47271 0.471894
1.3 0.471281 0.470465
1.295 0.469749 0.468933
1.29 0.468115 0.467299
1.285 0.466376 0.46556
1.28 0.464532 0.463716
1.275 0.462581 0.461766
1.27 0.460524 0.459709
1.265 0.458358 0.457545
1.26 0.456084 0.455271
1.255 0.453701 0.452889
1.25 0.451208 0.450397
1.245 0.448605 0.447795
1.24 0.445891 0.445082
1.235 0.443066 0.442258
1.23 0.44013 0.439324
1.225 0.437082 0.436277
1.22 0.433923 0.43312
1.215 0.430652 0.42985
1.21 0.427269 0.426469
1.205 0.423774 0.422976
1.2 0.420168 0.419372
1.195 0.41645 0.415656
1.19 0.41262 0.411829
1.185 0.40868 0.407891
1.18 0.404629 0.403842
1.175 0.400467 0.399683
1.17 0.396196 0.395415
1.165 0.391815 0.391037
1.16 0.387325 0.38655
1.155 0.382728 0.381956
1.15 0.378023 0.377254
1.145 0.373211 0.372445
1.14 0.368293 0.367531
1.135 0.36327 0.362512
1.13 0.358142 0.357388
1.125 0.352912 0.352161
1.12 0.347579 0.346833
1.115 0.342145 0.341403
1.11 0.33661 0.335873
1.105 0.330977 0.330244
1.1 0.325246 0.324517
1.095 0.319419 0.318695
1.09 0.313496 0.312777
1.085 0.30748 0.306766
1.08 0.301372 0.300663
1.075 0.295173 0.294469
1.07 0.288885 0.288186
1.065 0.28251 0.281817
1.06 0.276049 0.275361
1.055 0.269505 0.268823
1.05 0.262879 0.262202
1.045 0.256173 0.255502
1.04 0.249389 0.248725
1.035 0.24253 0.241871
1.03 0.235597 0.234945
1.025 0.228594 0.227948
1.02 0.221522 0.220883
1.015 0.214384 0.213752
1.01 0.207183 0.206557
1.005 0.199921 0.199303
1 0.192602 0.19199
0.995 0.185228 0.184623
0.99 0.177803 0.177205
0.985 0.170329 0.169738
0.98 0.16281 0.162227
0.975 0.155249 0.154673
0.97 0.147651 0.147082
0.965 0.140018 0.139457
0.96 0.132354 0.131801
0.955 0.124664 0.124118
0.95 0.116951 0.116413
0.945 0.109219 0.108689
0.94 0.101474 0.100952
0.935 0.0937191 0.093205
0.93 0.0859591 0.085453
0.925 0.0781987 0.0777007
0.92 0.0704429 0.069953
0.915 0.0626964 0.0622147
0.91 0.0549644 0.054491
0.905 0.047252 0.0467869
0.9 0.0395645 0.0391078
0.895 0.0319075 0.0314591
0.89 0.0242863 0.0238463
0.885 0.0167066 0.016275
0.88 0.00917404 0.00875087
0.875 0.00169444 0.00127972
0.87 -0.00572637 -0.00613264
0.865 -0.0130825 -0.0134803
0.86 -0.020368 -0.0207573
0.855 -0.0275767 -0.0279576
0.85 -0.0347028 -0.0350752
0.845 -0.04174 -0.042104
0.84 -0.0486822 -0.0490379
0.835 -0.0555235 -0.0558708
0.83 -0.0622577 -0.0625966
0.825 -0.0688788 -0.0692093
0.82 -0.0753806 -0.0757029
0.815 -0.0817574 -0.0820714
0.81 -0.0880031 -0.088309
0.805 -0.094112 -0.0944097
0.8 -0.100078 -0.100368
0.795 -0.105897 -0.106178
0.79 -0.111561 -0.111835
0.785 -0.117067 -0.117333
0.78 -0.122409 -0.122667
0.775 -0.127582 -0.127832
0.77 -0.132581 -0.132824
0.765 -0.137402 -0.137637
0.76 -0.14204 -0.142267
0.755 -0.146491 -0.146712
0.75 -0.150752 -0.150965
0.745 -0.154819 -0.155025
0.74 -0.158689 -0.158888
0.735 -0.162358 -0.16255
0.73 -0.165824 -0.16601
0.725 -0.169086 -0.169264
0.72 -0.17214 -0.172312
0.715 -0.174985 -0.17515
0.71 -0.17762 -0.177779
0.705 -0.180044 -0.180197
0.7 -0.182256 -0.182403
0.695 -0.184256 -0.184397
0.69 -0.186045 -0.18618
0.685 -0.187622 -0.187752
0.68 -0.18899 -0.189114
0.675 -0.190148 -0.190267
0.67 -0.191099 -0.191213
0.665 -0.191845 -0.191954
0.66 -0.192388 -0.192493
0.655 -0.192732 -0.192831
0.65 -0.192878 -0.192973
0.645 -0.192831 -0.192921
0.64 -0.192594 -0.192681
0.635 -0.192172 -0.192255
0.63 -0.191569 -0.191648
0.625 -0.19079 -0.190865
0.62 -0.18984 -0.189911
0.615 -0.188724 -0.188792
0.61 -0.187448 -0.187513
0.605 -0.186018 -0.186079
0.6 -0.18444 -0.184498
0.595 -0.182719 -0.182775
0.59 -0.180864 -0.180916
0.585 -0.178879 -0.178929
0.58 -0.176772 -0.17682
0.575 -0.174551 -0.174596
0.57 -0.172221 -0.172265
0.565 -0.169791 -0.169832
0.56 -0.167267 -0.167306
0.555 -0.164656 -0.164694
0.55 -0.161966 -0.162003
0.545 -0.159204 -0.159239
0.54 -0.156377 -0.156412
0.535 -0.153493 -0.153526
0.53 -0.150559 -0.15059
0.525 -0.14758 -0.147611
0.52 -0.144566 -0.144596
0.515 -0.141521 -0.141551
0.51 -0.138453 -0.138482
0.505 -0.135369 -0.135397
0.5 -0.132274 -0.132301
0.495 -0.129174 -0.129201
0.49 -0.126076 -0.126103
0.485 -0.122984 -0.123011
0.48 -0.119905 -0.119931
0.475 -0.116842 -0.116869
0.47 -0.113802 -0.113828
0.465 -0.110788 -0.110814
0.46 -0.107804 -0.10783
0.455 -0.104854 -0.104881
0.45 -0.101943 -0.101969
0.445 -0.0990721 -0.0990987
0.44 -0.0962454 -0.096272
0.435 -0.0934651 -0.0934918
0.43 -0.0907337 -0.0907604
0.425 -0.0880529 -0.0880798
0.42 -0.0854245 -0.0854515
0.415 -0.0828499 -0.0828769
0.41 -0.0803301 -0.0803572
0.405 -0.077866 -0.0778932
0.4 -0.0754581 -0.0754854
0.395 -0.0731069 -0.0731341
0.39 -0.0708123 -0.0708395
0.385 -0.0685742 -0.0686014
0.38 -0.0663924 -0.0664196
0.375 -0.0642664 -0.0642935
0.37 -0.0621955 -0.0622225
0.365 -0.060179 -0.0602058
0.36 -0.0582159 -0.0582426
0.355 -0.0563053 -0.0563317
0.35 -0.0544459 -0.0544722
0.345 -0.0526367 -0.0526627
0.34 -0.0508765 -0.0509021
0.335 -0.0491638 -0.0491892
0.33 -0.0474975 -0.0475225
0.325 -0.0458762 -0.0459008
0.32 -0.0442985 -0.0443227
0.315 -0.0427631 -0.0427868
0.31 -0.0412687 -0.041292
0.305 -0.039814 -0.0398368
0.3 -0.0383978 -0.0384201
0.295 -0.0370187 -0.0370405
0.29 -0.0356757 -0.0356969
0.285 -0.0343675 -0.0343881
0.28 -0.033093 -0.0331131
0.275 -0.0318512 -0.0318707
0.27 -0.0306412 -0.03066
0.265 -0.0294618 -0.02948
0.26 -0.0283123 -0.0283298
0.255 -0.0271917 -0.0272086
0.25 -0.0260994 -0.0261156
0.245 -0.0250345 -0.0250501
0.24 -0.0239964 -0.0240113
0.235 -0.0229844 -0.0229987
0.23 -0.0219979 -0.0220116
0.225 -0.0210365 -0.0210495
0.22 -0.0200996 -0.0201119
0.215 -0.0191867 -0.0191984
0.21 -0.0182975 -0.0183085
0.205 -0.0174316 -0.0174419
0.2 -0.0165885 -0.0165982
0.195 -0.0157681 -0.0157772
0.19 -0.0149701 -0.0149785
0.185 -0.0141941 -0.014202
0.18 -0.01344 -0.0134473
0.175 -0.0127077 -0.0127144
0.17 -0.0119968 -0.012003
0.165 -0.0113073 -0.011313
0.16 -0.0106391 -0.0106442
0.155 -0.00999194 -0.00999654
0.15 -0.00936582 -0.00936994
0.145 -0.00876061 -0.00876427
0.14 -0.00817625 -0.00817947
0.135 -0.00761265 -0.00761546
0.13 -0.00706974 -0.00707216
0.125 -0.00654748 -0.00654953
0.12 -0.00604579 -0.0060475
0.115 -0.00556462 -0.00556602
0.11 -0.00510392 -0.00510504
0.105 -0.00466364 -0.0046645
0.1 -0.00424371 -0.00424434
0.095 -0.00384409 -0.00384452
0.09 -0.0034647 -0.00346496
0.085 -0.0031055 -0.00310562
0.08 -0.00276641 -0.00276641
0.075 -0.00244736 -0.00244727
0.07 -0.00214828 -0.00214812
0.065 -0.00186909 -0.00186889
0.06 -0.0016097 -0.00160947
0.055 -0.00137003 -0.0013698
0.05 -0.00114998 -0.00114976
0.045 -0.000949471 -0.00094927
0.04 -0.000768402 -0.000768231
0.035 -0.00060668 -0.000606544
0.03 -0.00046421 -0.000464113
0.025 -0.0003409 -0.000340851
0.02 -0.000236692 -0.000236724
0.015 -0.000151668 -0.000151809
0.01 -9.08492e-05 -9.10134e-05
0.005 -5.08791e-05 -5.09342e-05
-1.63468e-13 1.22829e-05 1.22939e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta4.0Lambda0.5Nc1Classic/GApOneLoop.txt <==
-11.1861 -0.00817086 0.000374194
-11.0884 -0.00831883 0.000384495
-11.0083 -0.00844321 0.000393229
-10.9373 -0.00855565 0.000401182
-10.8724 -0.00866055 0.000408651
-10.8119 -0.00876017 0.000415789
-10.7547 -0.00885586 0.000422685
-10.7002 -0.0089485 0.000429398
-10.6479 -0.00903869 0.000435969
-10.5976 -0.00912689 0.000442429
-10.5489 -0.00921345 0.0004488
-10.5017 -0.00929863 0.0004551
-10.4557 -0.00938264 0.000461343
-10.4109 -0.00946566 0.000467542
-10.3672 -0.00954784 0.000473705
-10.3244 -0.00962929 0.000479842
-10.2824 -0.00971012 0.00048596
-10.2412 -0.00979042 0.000492063
-10.2008 -0.00987027 0.000498159
-10.1611 -0.00994973 0.000504251
-10.122 -0.0100289 0.000510343
-10.0835 -0.0101077 0.00051644
-10.0455 -0.0101864 0.000522545
-10.0081 -0.0102648 0.000528661
-9.97117 -0.0103432 0.00053479
-9.93471 -0.0104214 0.000540936
-9.89869 -0.0104996 0.000547101
-9.8631 -0.0105777 0.000553286
-9.8279 -0.0106558 0.000559495
-9.79309 -0.0107339 0.000565729
-9.75865 -0.010812 0.00057199
-9.72455 -0.0108902 0.00057828
-9.69079 -0.0109685 0.0005846
-9.65735 -0.0110469 0.000590952
-9.62422 -0.0111254 0.000597338
-9.59138 -0.0112041 0.000603758
-9.55883 -0.0112829 0.000610216
-9.52655 -0.0113619 0.000616711
-9.49453 -0.011441 0.000623245
-9.46277 -0.0115204 0.00062982
-9.43125 -0.0115999 0.000636437
-9.39998 -0.0116797 0.000643097
-9.36893 -0.0117597 0.0006498
-9.3381 -0.01184 0.00065655
-9.30749 -0.0119206 0.000663346
-9.27709 -0.0120014 0.000670189
-9.2469 -0.0120825 0.000677082
-9.2169 -0.0121639 0.000684024
-9.18709 -0.0122456 0.000691018
-9.15746 -0.0123276 0.000698064
-9.12802 -0.01241 0.000705163
-9.09875 -0.0124927 0.000712317
-9.06966 -0.0125757 0.000719526
-9.04073 -0.0126591 0.000726791
-9.01196 -0.0127429 0.000734115
-8.98335 -0.012827 0.000741496
-8.9549 -0.0129115 0.000748938
-8.92659 -0.0129965 0.000756441
-8.89844 -0.0130818 0.000764005
-8.87042 -0.0131675 0.000771633
-8.84255 -0.0132537 0.000779325
-8.81482 -0.0133402 0.000787082
-8.78721 -0.0134273 0.000794905
-8.75974 -0.0135147 0.000802795
-8.7324 -0.0136026 0.000810754
-8.70518 -0.013691 0.000818783
-8.67809 -0.0137798 0.000826882
-8.65112 -0.0138692 0.000835053
-8.62426 -0.013959 0.000843298
-8.59752 -0.0140493 0.000851616
-8.57089 -0.0141401 0.000860009
-8.54437 -0.0142314 0.000868479
-8.51797 -0.0143232 0.000877027
-8.49166 -0.0144156 0.000885653
-8.46547 -0.0145085 0.000894359
-8.43937 -0.0146019 0.000903147
-8.41338 -0.0146959 0.000912016
-8.38748 -0.0147905 0.00092097
-8.36169 -0.0148856 0.000930008
-8.33598 -0.0149813 0.000939132
-8.31038 -0.0150775 0.000948344
-8.28486 -0.0151744 0.000957645
-8.25943 -0.0152719 0.000967036
-8.23409 -0.0153699 0.000976518
-8.20884 -0.0154686 0.000986092
-8.18368 -0.015568 0.000995761
-8.1586 -0.0156679 0.00100552
-8.13361 -0.0157685 0.00101539
-8.10869 -0.0158697 0.00102535
-8.08386 -0.0159717 0.0010354
-8.0591 -0.0160742 0.00104556
-8.03443 -0.0161775 0.00105583
-8.00983 -0.0162814 0.00106619
-7.9853 -0.016386 0.00107667
-7.96085 -0.0164914 0.00108724
-7.93648 -0.0165974 0.00109793
-7.91217 -0.0167042 0.00110873
-7.88794 -0.0168117 0.00111964
-7.86378 -0.0169199 0.00113066
-7.83968 -0.0170289 0.0011418
-7.81566 -0.0171387 0.00115306
-7.7917 -0.0172492 0.00116443
-7.76781 -0.0173605 0.00117593
-7.74398 -0.0174726 0.00118754
-7.72022 -0.0175855 0.00119929
-7.69652 -0.0176992 0.00121115
-7.67288 -0.0178137 0.00122314
-7.64931 -0.017929 0.00123527
-7.62579 -0.0180452 0.00124752
-7.60234 -0.0181622 0.00125991
-7.57894 -0.0182801 0.00127243
-7.55561 -0.0183988 0.00128509
-7.53233 -0.0185185 0.00129789
-7.50911 -0.018639 0.00131083
-7.48595 -0.0187604 0.00132391
-7.46284 -0.0188828 0.00133714
-7.43978 -0.019006 0.00135052
-7.41679 -0.0191302 0.00136405
-7.39384 -0.0192554 0.00137772
-7.37095 -0.0193815 0.00139156
-7.34811 -0.0195086 0.00140555
-7.32532 -0.0196366 0.00141969
-7.30258 -0.0197657 0.001434
-7.27989 -0.0198958 0.00144848
-7.25725 -0.0200268 0.00146312
-7.23467 -0.020159 0.00147793
-7.21213 -0.0202921 0.00149291
-7.18963 -0.0204263 0.00150806
-7.16719 -0.0205616 0.00152339
-7.14479 -0.020698 0.0015389
-7.12244 -0.0208355 0.0015546
-7.10014 -0.0209741 0.00157047
-7.07788 -0.0211138 0.00158654
-7.05566 -0.0212546 0.0016028
-7.03349 -0.0213966 0.00161925
-7.01137 -0.0215398 0.00163589
-6.98928 -0.0216842 0.00165274
-6.96724 -0.0218297 0.00166979
-6.94524 -0.0219765 0.00168704
-6.92329 -0.0221245 0.00170451
-6.90138 -0.0222737 0.00172219
-6.8795 -0.0224242 0.00174008
-6.85767 -0.022576 0.00175819
-6.83588 -0.0227291 0.00177653
-6.81413 -0.0228834 0.00179509
-6.79241 -0.0230391 0.00181389
-6.77074 -0.0231962 0.00183291
-6.74911 -0.0233546 0.00185218
-6.72751 -0.0235143 0.00187168
-6.70595 -0.0236755 0.00189143
-6.68443 -0.0238381 0.00191143
-6.66294 -0.0240021 0.00193169
-6.6415 -0.0241675 0.0019522
-6.62008 -0.0243344 0.00197297
-6.59871 -0.0245028 0.00199401
-6.57737 -0.0246727 0.00201532
-6.55607 -0.0248442 0.00203691
-6.5348 -0.0250171 0.00205877
-6.51356 -0.0251917 0.00208092
-6.49236 -0.0253678 0.00210336
-6.47119 -0.0255455 0.00212609
-6.45006 -0.0257249 0.00214912
-6.42896 -0.0259059 0.00217246
-6.40789 -0.0260886 0.0021961
-6.38686 -0.026273 0.00222006
-6.36586 -0.026459 0.00224434
-6.34489 -0.0266469 0.00226894
-6.32395 -0.0268365 0.00229388
-6.30304 -0.0270278 0.00231915
-6.28216 -0.027221 0.00234476
-6.26132 -0.027416 0.00237072
-6.24051 -0.0276129 0.00239704
-6.21972 -0.0278117 0.00242372
-6.19897 -0.0280124 0.00245076
-6.17824 -0.028215 0.00247818
-6.15755 -0.0284196 0.00250597
-6.13688 -0.0286261 0.00253416
-6.11625 -0.0288347 0.00256273
-6.09564 -0.0290454 0.00259171
-6.07506 -0.0292581 0.0026211
-6.05451 -0.0294729 0.0026509
-6.03398 -0.0296898 0.00268112
-6.01349 -0.029909 0.00271178
-5.99302 -0.0301303 0.00274287
-5.97258 -0.0303538 0.00277441
-5.95216 -0.0305796 0.00280641
-5.93178 -0.0308077 0.00283887
-5.91142 -0.0310381 0.0028718
-5.89108 -0.0312709 0.00290521
-5.87077 -0.031506 0.00293911
-5.85049 -0.0317436 0.00297351
-5.83023 -0.0319836 0.00300841
-5.81 -0.0322262 0.00304384
-5.7898 -0.0324713 0.00307979
-5.76961 -0.0327189 0.00311628
-5.74946 -0.0329692 0.00315332
-5.72933 -0.0332221 0.00319091
-5.70922 -0.0334777 0.00322908
-5.68913 -0.033736 0.00326783
-5.66907 -0.0339971 0.00330716
-5.64904 -0.034261 0.0033471
-5.62903 -0.0345277 0.00338766
-5.60904 -0.0347974 0.00342884
-5.58907 -0.03507 0.00347067
-5.56913 -0.0353455 0.00351314
-5.54921 -0.0356241 0.00355628
-5.52931 -0.0359058 0.0036001
-5.50944 -0.0361906 0.00364462
-5.48958 -0.0364786 0.00368984
-5.46975 -0.0367698 0.00373578
-5.44994 -0.0370643 0.00378245
-5.43016 -0.0373621 0.00382988
-5.41039 -0.0376633 0.00387807
-5.39065 -0.0379679 0.00392705
-5.37092 -0.0382761 0.00397682
-5.35122 -0.0385877 0.00402741
-5.33154 -0.038903 0.00407884
-5.31188 -0.0392219 0.00413111
-5.29224 -0.0395445 0.00418425
-5.27262 -0.0398709 0.00423828
-5.25302 -0.0402012 0.00429321
-5.23344 -0.0405353 0.00434907
-5.21388 -0.0408735 0.00440587
-5.19434 -0.0412156 0.00446364
-5.17482 -0.0415619 0.00452239
-5.15532 -0.0419123 0.00458215
-5.13584 -0.042267 0.00464295
-5.11638 -0.042626 0.00470479
-5.09694 -0.0429894 0.00476772
-5.07751 -0.0433572 0.00483174
-5.05811 -0.0437296 0.00489689
-5.03872 -0.0441066 0.0049632
-5.01935 -0.0444882 0.00503067
-5 -0.0448747 0.00509936
-4.98067 -0.045266 0.00516927
-4.96136 -0.0456623 0.00524045
-4.94206 -0.0460636 0.00531291
-4.92278 -0.04647 0.0053867
-4.90352 -0.0468816 0.00546183
-4.88428 -0.0472986 0.00553835
-4.86505 -0.0477209 0.00561628
-4.84584 -0.0481487 0.00569567
-4.82665 -0.0485822 0.00577653
-4.80748 -0.0490213 0.00585892
-4.78832 -0.0494663 0.00594286
-4.76918 -0.0499171 0.00602839
-4.75005 -0.050374 0.00611556
-4.73095 -0.050837 0.0062044
-4.71185 -0.0513063 0.00629495
-4.69278 -0.0517819 0.00638726
-4.67372 -0.0522641 0.00648138
-4.65468 -0.0527528 0.00657734
-4.63565 -0.0532483 0.00667519
-4.61664 -0.0537506 0.00677499
-4.59764 -0.05426 0.00687677
-4.57866 -0.0547765 0.0069806
-4.55969 -0.0553002 0.00708652
-4.54074 -0.0558314 0.0071946
-4.52181 -0.0563701 0.00730488
-4.50289 -0.0569166 0.00741742
-4.48398 -0.0574709 0.00753229
-4.46509 -0.0580333 0.00764955
-4.44622 -0.0586038 0.00776926
-4.42736 -0.0591827 0.00789148
-4.40851 -0.0597702 0.00801629
-4.38968 -0.0603663 0.00814376
-4.37086 -0.0609713 0.00827396
-4.35206 -0.0615854 0.00840696
-4.33327 -0.0622088 0.00854285
-4.31449 -0.0628416 0.0086817
-4.29573 -0.063484 0.0088236
-4.27698 -0.0641363 0.00896864
-4.25825 -0.0647987 0.0091169
-4.23953 -0.0654714 0.00926847
-4.22082 -0.0661546 0.00942347
-4.20213 -0.0668485 0.00958197
-4.18345 -0.0675534 0.0097441
-4.16478 -0.0682695 0.00990994
-4.14613 -0.068997 0.0100796
-4.12749 -0.0697363 0.0102533
-4.10886 -0.0704876 0.010431
-4.09024 -0.0712511 0.0106129
-4.07164 -0.0720272 0.0107991
-4.05305 -0.0728161 0.0109898
-4.03447 -0.0736181 0.011185
-4.01591 -0.0744335 0.011385
-3.99736 -0.0752627 0.0115899
-3.97882 -0.0761059 0.0117999
-3.96029 -0.0769635 0.012015
-3.94177 -0.0778359 0.0122355
-3.92327 -0.0787234 0.0124616
-3.90478 -0.0796263 0.0126934
-3.8863 -0.080545 0.0129311
-3.86783 -0.08148 0.0131749
-3.84937 -0.0824316 0.0134251
-3.83093 -0.0834002 0.0136817
-3.81249 -0.0843863 0.0139452
-3.79407 -0.0853903 0.0142156
-3.77566 -0.0864127 0.0144932
-3.75726 -0.0874538 0.0147784
-3.73887 -0.0885143 0.0150712
-3.72049 -0.0895946 0.0153721
-3.70213 -0.0906952 0.0156813
-3.68377 -0.0918167 0.0159991
-3.66543 -0.0929596 0.0163258
-3.64709 -0.0941245 0.0166618
-3.62877 -0.0953119 0.0170073
-3.61046 -0.0965226 0.0173628
-3.59215 -0.0977571 0.0177286
-3.57386 -0.099016 0.0181051
-3.55558 -0.1003 0.0184927
-3.53731 -0.10161 0.0188919
-3.51905 -0.102947 0.0193031
-3.5008 -0.104311 0.0197267
-3.48256 -0.105703 0.0201633
-3.46433 -0.107124 0.0206134
-3.4461 -0.108574 0.0210775
-3.42789 -0.110056 0.0215562
-3.40969 -0.111569 0.0220501
-3.3915 -0.113114 0.0225598
-3.37332 -0.114693 0.0230861
-3.35515 -0.116306 0.0236295
-3.33698 -0.117955 0.0241909
-3.31883 -0.119641 0.0247709
-3.30069 -0.121364 0.0253706
-3.28255 -0.123126 0.0259906
-3.26443 -0.124929 0.0266319
-3.24631 -0.126772 0.0272954
-3.2282 -0.128659 0.0279823
-3.2101 -0.13059 0.0286935
-3.19201 -0.132566 0.0294301
-3.17393 -0.134589 0.0301935
-3.15586 -0.136661 0.0309848
-3.1378 -0.138783 0.0318054
-3.11974 -0.140958 0.0326567
-3.1017 -0.143185 0.0335402
-3.08366 -0.145469 0.0344576
-3.06563 -0.14781 0.0354105
-3.04761 -0.15021 0.0364008
-3.0296 -0.152672 0.0374303
-3.01159 -0.155198 0.0385011
-2.9936 -0.157789 0.0396155
-2.97561 -0.160449 0.0407756
-2.95763 -0.16318 0.041984
-2.93966 -0.165984 0.0432434
-2.9217 -0.168864 0.0445565
-2.90374 -0.171824 0.0459264
-2.88579 -0.174865 0.0473563
-2.86785 -0.177991 0.0488496
-2.84992 -0.181205 0.0504101
-2.83199 -0.184511 0.0520417
-2.81408 -0.187912 0.0537487
-2.79617 -0.191412 0.0555357
-2.77826 -0.195014 0.0574075
-2.76037 -0.198723 0.0593694
-2.74248 -0.202543 0.0614273
-2.7246 -0.206477 0.0635871
-2.70673 -0.210532 0.0658556
-2.68886 -0.214711 0.0682399
-2.671 -0.219019 0.0707477
-2.65315 -0.223462 0.0733875
-2.63531 -0.228045 0.0761684
-2.61747 -0.232773 0.0791001
-2.59964 -0.237652 0.0821934
-2.58182 -0.242689 0.0854599
-2.564 -0.247889 0.0889124
-2.54619 -0.253259 0.0925645
-2.52838 -0.258805 0.0964314
-2.51059 -0.264534 0.100529
-2.49279 -0.270453 0.104877
-2.47501 -0.276568 0.109492
-2.45723 -0.282886 0.114399
-2.43946 -0.289415 0.119619
-2.42169 -0.296161 0.125178
-2.40394 -0.30313 0.131106
-2.38618 -0.310328 0.137434
-2.36844 -0.317761 0.144195
-2.3507 -0.325433 0.151429
-2.33296 -0.333349 0.159176
-2.31523 -0.34151 0.167484
-2.29751 -0.349917 0.176403
-2.27979 -0.358568 0.185989
-2.26208 -0.367459 0.196306
-2.24438 -0.37658 0.207421
-2.22668 -0.385919 0.219411
-2.20898 -0.395457 0.232359
-2.19129 -0.405166 0.246359
-2.17361 -0.415013 0.261511
-2.15593 -0.424949 0.277928
-2.13826 -0.434916 0.29573
-2.1206 -0.444834 0.315051
-2.10294 -0.454606 0.336034
-2.08528 -0.464108 0.358831
-2.06763 -0.473186 0.383603
-2.04998 -0.481647 0.41052
-2.03234 -0.489256 0.43975
-2.01471 -0.495725 0.47146
-1.99708 -0.500706 0.505804
-1.97945 -0.50378 0.542912
-1.96183 -0.504452 0.582873
-1.94422 -0.502145 0.62571
-1.92661 -0.496196 0.671359
-1.909 -0.485866 0.719629
-1.8914 -0.470351 0.770166
-1.87381 -0.448818 0.82241
-1.85622 -0.42045 0.875558
-1.83863 -0.384521 0.92853
-1.82105 -0.340488 0.979968
-1.80347 -0.288098 1.02825
-1.7859 -0.227498 1.07159
-1.76833 -0.159329 1.1081
-1.75076 -0.0847681 1.13603
-1.7332 -0.00551274 1.15391
-1.71565 0.0763246 1.16072
-1.69809 0.15839 1.15609
-1.68055 0.23831 1.14028
-1.663 0.313914 1.1142
-1.64546 0.383425 1.07924
-1.62793 0.44557 1.03713
-1.6104 0.499614 0.989723
-1.59287 0.545326 0.938841
-1.57535 0.582895 0.886135
-1.55783 0.612816 0.833011
-1.54031 0.635787 0.780595
-1.5228 0.652609 0.729736
-1.50529 0.664112 0.681036
-1.48779 0.671105 0.634884
-1.47029 0.674338 0.591496
-1.45279 0.674484 0.550961
-1.4353 0.672134 0.513268
-1.41781 0.667797 0.478342
-1.40032 0.661902 0.44606
-1.38284 0.654809 0.416275
-1.36536 0.646817 0.388822
-1.34788 0.638169 0.363534
-1.33041 0.629065 0.340244
-1.31293 0.619666 0.318789
-1.29547 0.610101 0.299016
-1.278 0.600473 0.280781
-1.26054 0.590864 0.263952
-1.24308 0.581337 0.248404
-1.22563 0.571942 0.234025
-1.20818 0.562716 0.220712
-1.19073 0.553689 0.208371
-1.17328 0.54488 0.196918
-1.15584 0.536304 0.186275
-1.1384 0.527971 0.176373
-1.12096 0.519887 0.167147
-1.10353 0.512055 0.158541
-1.08609 0.504474 0.150503
-1.06866 0.497144 0.142986
-1.05124 0.490061 0.135946
-1.03381 0.483221 0.129347
-1.01639 0.476618 0.123151
-0.998969 0.470249 0.117329
-0.981551 0.464105 0.11185
-0.964136 0.458181 0.106688
-0.946723 0.452471 0.101819
-0.929312 0.446968 0.097221
-0.911904 0.441665 0.0928744
-0.894497 0.436556 0.0887606
-0.877093 0.431634 0.0848629
-0.859691 0.426893 0.0811657
-0.842291 0.422327 0.0776552
-0.824893 0.41793 0.0743182
-0.807497 0.413697 0.071143
-0.790103 0.409621 0.0681184
-0.77271 0.405697 0.0652344
-0.75532 0.401921 0.0624817
-0.737931 0.398287 0.0598517
-0.720544 0.394791 0.0573362
-0.703159 0.391427 0.0549281
-0.685776 0.388193 0.0526204
-0.668394 0.385083 0.0504067
-0.651013 0.382093 0.0482812
-0.633635 0.379221 0.0462383
-0.616257 0.376462 0.044273
-0.598881 0.373812 0.0423804
-0.581507 0.37127 0.040556
-0.564134 0.368831 0.0387958
-0.546762 0.366492 0.0370958
-0.529392 0.364251 0.0354523
-0.512023 0.362106 0.0338619
-0.494655 0.360053 0.0323214
-0.477288 0.35809 0.0308278
-0.459922 0.356216 0.0293782
-0.442558 0.354427 0.0279698
-0.425194 0.352722 0.0266002
-0.407832 0.351099 0.025267
-0.39047 0.349556 0.0239678
-0.373109 0.348092 0.0227006
-0.355749 0.346704 0.0214632
-0.338391 0.345392 0.0202536
-0.321032 0.344153 0.0190701
-0.303675 0.342987 0.0179109
-0.286318 0.341893 0.0167742
-0.268962 0.340868 0.0156585
-0.251607 0.339913 0.0145621
-0.234252 0.339025 0.0134835
-0.216898 0.338205 0.0124214
-0.199544 0.337451 0.0113743
-0.182191 0.336762 0.0103408
-0.164838 0.336139 0.00931962
-0.147486 0.335579 0.00830952
-0.130134 0.335083 0.00730923
-0.112782 0.33465 0.00631752
-0.0954304 0.33428 0.0053332
-0.0780791 0.333972 0.00435511
-0.060728 0.333726 0.00338208
-0.043377 0.333542 0.00241298
-0.0260262 0.333419 0.00144667
-0.00867539 0.333358 0.000482038
0.00867539 0.333358 -0.000482038
0.0260262 0.333419 -0.00144667
0.043377 0.333542 -0.00241298
0.060728 0.333726 -0.00338208
0.0780791 0.333972 -0.00435511
0.0954304 0.33428 -0.0053332
0.112782 0.33465 -0.00631752
0.130134 0.335083 -0.00730923
0.147486 0.335579 -0.00830952
0.164838 0.336139 -0.00931962
0.182191 0.336762 -0.0103408
0.199544 0.337451 -0.0113743
0.216898 0.338205 -0.0124214
0.234252 0.339025 -0.0134835
0.251607 0.339913 -0.0145621
0.268962 0.340868 -0.0156585
0.286318 0.341893 -0.0167742
0.303675 0.342987 -0.0179109
0.321032 0.344153 -0.0190701
0.338391 0.345392 -0.0202536
0.355749 0.346704 -0.0214632
0.373109 0.348092 -0.0227006
0.39047 0.349556 -0.0239678
0.407832 0.351099 -0.025267
0.425194 0.352722 -0.0266002
0.442558 0.354427 -0.0279698
0.459922 0.356216 -0.0293782
0.477288 0.35809 -0.0308278
0.494655 0.360053 -0.0323214
0.512023 0.362106 -0.0338619
0.529392 0.364251 -0.0354523
0.546762 0.366492 -0.0370958
0.564134 0.368831 -0.0387958
0.581507 0.37127 -0.040556
0.598881 0.373812 -0.0423804
0.616257 0.376462 -0.044273
0.633635 0.379221 -0.0462383
0.651013 0.382093 -0.0482812
0.668394 0.385083 -0.0504067
0.685776 0.388193 -0.0526204
0.703159 0.391427 -0.0549281
0.720544 0.394791 -0.0573362
0.737931 0.398287 -0.0598517
0.75532 0.401921 -0.0624817
0.77271 0.405697 -0.0652344
0.790103 0.409621 -0.0681184
0.807497 0.413697 -0.071143
0.824893 0.41793 -0.0743182
0.842291 0.422327 -0.0776552
0.859691 0.426893 -0.0811657
0.877093 0.431634 -0.0848629
0.894497 0.436556 -0.0887606
0.911904 0.441665 -0.0928744
0.929312 0.446968 -0.097221
0.946723 0.452471 -0.101819
0.964136 0.458181 -0.106688
0.981551 0.464105 -0.11185
0.998969 0.470249 -0.117329
1.01639 0.476618 -0.123151
1.03381 0.483221 -0.129347
1.05124 0.490061 -0.135946
1.06866 0.497144 -0.142986
1.08609 0.504474 -0.150503
1.10353 0.512055 -0.158541
1.12096 0.519887 -0.167147
1.1384 0.527971 -0.176373
1.15584 0.536304 -0.186275
1.17328 0.54488 -0.196918
1.19073 0.553689 -0.208371
1.20818 0.562716 -0.220712
1.22563 0.571942 -0.234025
1.24308 0.581337 -0.248404
1.26054 0.590864 -0.263952
1.278 0.600473 -0.280781
1.29547 0.610101 -0.299016
1.31293 0.619666 -0.318789
1.33041 0.629065 -0.340244
1.34788 0.638169 -0.363534
1.36536 0.646817 -0.388822
1.38284 0.654809 -0.416275
1.40032 0.661902 -0.44606
1.41781 0.667797 -0.478342
1.4353 0.672134 -0.513268
1.45279 0.674484 -0.550961
1.47029 0.674338 -0.591496
1.48779 0.671105 -0.634884
1.50529 0.664112 -0.681036
1.5228 0.652609 -0.729736
1.54031 0.635787 -0.780595
1.55783 0.612816 -0.833011
1.57535 0.582895 -0.886135
1.59287 0.545326 -0.938841
1.6104 0.499614 -0.989723
1.62793 0.44557 -1.03713
1.64546 0.383425 -1.07924
1.663 0.313914 -1.1142
1.68055 0.23831 -1.14028
1.69809 0.15839 -1.15609
1.71565 0.0763246 -1.16072
1.7332 -0.00551274 -1.15391
1.75076 -0.0847681 -1.13603
1.76833 -0.159329 -1.1081
1.7859 -0.227498 -1.07159
1.80347 -0.288098 -1.02825
1.82105 -0.340488 -0.979968
1.83863 -0.384521 -0.92853
1.85622 -0.42045 -0.875558
1.87381 -0.448818 -0.82241
1.8914 -0.470351 -0.770166
1.909 -0.485866 -0.719629
1.92661 -0.496196 -0.671359
1.94422 -0.502145 -0.62571
1.96183 -0.504452 -0.582873
1.97945 -0.50378 -0.542912
1.99708 -0.500706 -0.505804
2.01471 -0.495725 -0.47146
2.03234 -0.489256 -0.43975
2.04998 -0.481647 -0.41052
2.06763 -0.473186 -0.383603
2.08528 -0.464108 -0.358831
2.10294 -0.454606 -0.336034
2.1206 -0.444834 -0.315051
2.13826 -0.434916 -0.29573
2.15593 -0.424949 -0.277928
2.17361 -0.415013 -0.261511
2.19129 -0.405166 -0.246359
2.20898 -0.395457 -0.232359
2.22668 -0.385919 -0.219411
2.24438 -0.37658 -0.207421
2.26208 -0.367459 -0.196306
2.27979 -0.358568 -0.185989
2.29751 -0.349917 -0.176403
2.31523 -0.34151 -0.167484
2.33296 -0.333349 -0.159176
2.3507 -0.325433 -0.151429
2.36844 -0.317761 -0.144195
2.38618 -0.310328 -0.137434
2.40394 -0.30313 -0.131106
2.42169 -0.296161 -0.125178
2.43946 -0.289415 -0.119619
2.45723 -0.282886 -0.114399
2.47501 -0.276568 -0.109492
2.49279 -0.270453 -0.104877
2.51059 -0.264534 -0.100529
2.52838 -0.258805 -0.0964314
2.54619 -0.253259 -0.0925645
2.564 -0.247889 -0.0889124
2.58182 -0.242689 -0.0854599
2.59964 -0.237652 -0.0821934
2.61747 -0.232773 -0.0791001
2.63531 -0.228045 -0.0761684
2.65315 -0.223462 -0.0733875
2.671 -0.219019 -0.0707477
2.68886 -0.214711 -0.0682399
2.70673 -0.210532 -0.0658556
2.7246 -0.206477 -0.0635871
2.74248 -0.202543 -0.0614273
2.76037 -0.198723 -0.0593694
2.77826 -0.195014 -0.0574075
2.79617 -0.191412 -0.0555357
2.81408 -0.187912 -0.0537487
2.83199 -0.184511 -0.0520417
2.84992 -0.181205 -0.0504101
2.86785 -0.177991 -0.0488496
2.88579 -0.174865 -0.0473563
2.90374 -0.171824 -0.0459264
2.9217 -0.168864 -0.0445565
2.93966 -0.165984 -0.0432434
2.95763 -0.16318 -0.041984
2.97561 -0.160449 -0.0407756
2.9936 -0.157789 -0.0396155
3.01159 -0.155198 -0.0385011
3.0296 -0.152672 -0.0374303
3.04761 -0.15021 -0.0364008
3.06563 -0.14781 -0.0354105
3.08366 -0.145469 -0.0344576
3.1017 -0.143185 -0.0335402
3.11974 -0.140958 -0.0326567
3.1378 -0.138783 -0.0318054
3.15586 -0.136661 -0.0309848
3.17393 -0.134589 -0.0301935
3.19201 -0.132566 -0.0294301
3.2101 -0.13059 -0.0286935
3.2282 -0.128659 -0.0279823
3.24631 -0.126772 -0.0272954
3.26443 -0.124929 -0.0266319
3.28255 -0.123126 -0.0259906
3.30069 -0.121364 -0.0253706
3.31883 -0.119641 -0.0247709
3.33698 -0.117955 -0.0241909
3.35515 -0.116306 -0.0236295
3.37332 -0.114693 -0.0230861
3.3915 -0.113114 -0.0225598
3.40969 -0.111569 -0.0220501
3.42789 -0.110056 -0.0215562
3.4461 -0.108574 -0.0210775
3.46433 -0.107124 -0.0206134
3.48256 -0.105703 -0.0201633
3.5008 -0.104311 -0.0197267
3.51905 -0.102947 -0.0193031
3.53731 -0.10161 -0.0188919
3.55558 -0.1003 -0.0184927
3.57386 -0.099016 -0.0181051
3.59215 -0.0977571 -0.0177286
3.61046 -0.0965226 -0.0173628
3.62877 -0.0953119 -0.0170073
3.64709 -0.0941245 -0.0166618
3.66543 -0.0929596 -0.0163258
3.68377 -0.0918167 -0.0159991
3.70213 -0.0906952 -0.0156813
3.72049 -0.0895946 -0.0153721
3.73887 -0.0885143 -0.0150712
3.75726 -0.0874538 -0.0147784
3.77566 -0.0864127 -0.0144932
3.79407 -0.0853903 -0.0142156
3.81249 -0.0843863 -0.0139452
3.83093 -0.0834002 -0.0136817
3.84937 -0.0824316 -0.0134251
3.86783 -0.08148 -0.0131749
3.8863 -0.080545 -0.0129311
3.90478 -0.0796263 -0.0126934
3.92327 -0.0787234 -0.0124616
3.94177 -0.0778359 -0.0122355
3.96029 -0.0769635 -0.012015
3.97882 -0.0761059 -0.0117999
3.99736 -0.0752627 -0.0115899
4.01591 -0.0744335 -0.011385
4.03447 -0.0736181 -0.011185
4.05305 -0.0728161 -0.0109898
4.07164 -0.0720272 -0.0107991
4.09024 -0.0712511 -0.0106129
4.10886 -0.0704876 -0.010431
4.12749 -0.0697363 -0.0102533
4.14613 -0.068997 -0.0100796
4.16478 -0.0682695 -0.00990994
4.18345 -0.0675534 -0.0097441
4.20213 -0.0668485 -0.00958197
4.22082 -0.0661546 -0.00942347
4.23953 -0.0654714 -0.00926847
4.25825 -0.0647987 -0.0091169
4.27698 -0.0641363 -0.00896864
4.29573 -0.063484 -0.0088236
4.31449 -0.0628416 -0.0086817
4.33327 -0.0622088 -0.00854285
4.35206 -0.0615854 -0.00840696
4.37086 -0.0609713 -0.00827396
4.38968 -0.0603663 -0.00814376
4.40851 -0.0597702 -0.00801629
4.42736 -0.0591827 -0.00789148
4.44622 -0.0586038 -0.00776926
4.46509 -0.0580333 -0.00764955
4.48398 -0.0574709 -0.00753229
4.50289 -0.0569166 -0.00741742
4.52181 -0.0563701 -0.00730488
4.54074 -0.0558314 -0.0071946
4.55969 -0.0553002 -0.00708652
4.57866 -0.0547765 -0.0069806
4.59764 -0.05426 -0.00687677
4.61664 -0.0537506 -0.00677499
4.63565 -0.0532483 -0.00667519
4.65468 -0.0527528 -0.00657734
4.67372 -0.0522641 -0.00648138
4.69278 -0.0517819 -0.00638726
4.71185 -0.0513063 -0.00629495
4.73095 -0.050837 -0.0062044
4.75005 -0.050374 -0.00611556
4.76918 -0.0499171 -0.00602839
4.78832 -0.0494663 -0.00594286
4.80748 -0.0490213 -0.00585892
4.82665 -0.0485822 -0.00577653
4.84584 -0.0481487 -0.00569567
4.86505 -0.0477209 -0.00561628
4.88428 -0.0472986 -0.00553835
4.90352 -0.0468816 -0.00546183
4.92278 -0.04647 -0.0053867
4.94206 -0.0460636 -0.00531291
4.96136 -0.0456623 -0.00524045
4.98067 -0.045266 -0.00516927
5 -0.0448747 -0.00509936
5.01935 -0.0444882 -0.00503067
5.03872 -0.0441066 -0.0049632
5.05811 -0.0437296 -0.00489689
5.07751 -0.0433572 -0.00483174
5.09694 -0.0429894 -0.00476772
5.11638 -0.042626 -0.00470479
5.13584 -0.042267 -0.00464295
5.15532 -0.0419123 -0.00458215
5.17482 -0.0415619 -0.00452239
5.19434 -0.0412156 -0.00446364
5.21388 -0.0408735 -0.00440587
5.23344 -0.0405353 -0.00434907
5.25302 -0.0402012 -0.00429321
5.27262 -0.0398709 -0.00423828
5.29224 -0.0395445 -0.00418425
5.31188 -0.0392219 -0.00413111
5.33154 -0.038903 -0.00407884
5.35122 -0.0385877 -0.00402741
5.37092 -0.0382761 -0.00397682
5.39065 -0.0379679 -0.00392705
5.41039 -0.0376633 -0.00387807
5.43016 -0.0373621 -0.00382988
5.44994 -0.0370643 -0.00378245
5.46975 -0.0367698 -0.00373578
5.48958 -0.0364786 -0.00368984
5.50944 -0.0361906 -0.00364462
5.52931 -0.0359058 -0.0036001
5.54921 -0.0356241 -0.00355628
5.56913 -0.0353455 -0.00351314
5.58907 -0.03507 -0.00347067
5.60904 -0.0347974 -0.00342884
5.62903 -0.0345277 -0.00338766
5.64904 -0.034261 -0.0033471
5.66907 -0.0339971 -0.00330716
5.68913 -0.033736 -0.00326783
5.70922 -0.0334777 -0.00322908
5.72933 -0.0332221 -0.00319091
5.74946 -0.0329692 -0.00315332
5.76961 -0.0327189 -0.00311628
5.7898 -0.0324713 -0.00307979
5.81 -0.0322262 -0.00304384
5.83023 -0.0319836 -0.00300841
5.85049 -0.0317436 -0.00297351
5.87077 -0.031506 -0.00293911
5.89108 -0.0312709 -0.00290521
5.91142 -0.0310381 -0.0028718
5.93178 -0.0308077 -0.00283887
5.95216 -0.0305796 -0.00280641
5.97258 -0.0303538 -0.00277441
5.99302 -0.0301303 -0.00274287
6.01349 -0.029909 -0.00271178
6.03398 -0.0296898 -0.00268112
6.05451 -0.0294729 -0.0026509
6.07506 -0.0292581 -0.0026211
6.09564 -0.0290454 -0.00259171
6.11625 -0.0288347 -0.00256273
6.13688 -0.0286261 -0.00253416
6.15755 -0.0284196 -0.00250597
6.17824 -0.028215 -0.00247818
6.19897 -0.0280124 -0.00245076
6.21972 -0.0278117 -0.00242372
6.24051 -0.0276129 -0.00239704
6.26132 -0.027416 -0.00237072
6.28216 -0.027221 -0.00234476
6.30304 -0.0270278 -0.00231915
6.32395 -0.0268365 -0.00229388
6.34489 -0.0266469 -0.00226894
6.36586 -0.026459 -0.00224434
6.38686 -0.026273 -0.00222006
6.40789 -0.0260886 -0.0021961
6.42896 -0.0259059 -0.00217246
6.45006 -0.0257249 -0.00214912
6.47119 -0.0255455 -0.00212609
6.49236 -0.0253678 -0.00210336
6.51356 -0.0251917 -0.00208092
6.5348 -0.0250171 -0.00205877
6.55607 -0.0248442 -0.00203691
6.57737 -0.0246727 -0.00201532
6.59871 -0.0245028 -0.00199401
6.62008 -0.0243344 -0.00197297
6.6415 -0.0241675 -0.0019522
6.66294 -0.0240021 -0.00193169
6.68443 -0.0238381 -0.00191143
6.70595 -0.0236755 -0.00189143
6.72751 -0.0235143 -0.00187168
6.74911 -0.0233546 -0.00185218
6.77074 -0.0231962 -0.00183291
6.79241 -0.0230391 -0.00181389
6.81413 -0.0228834 -0.00179509
6.83588 -0.0227291 -0.00177653
6.85767 -0.022576 -0.00175819
6.8795 -0.0224242 -0.00174008
6.90138 -0.0222737 -0.00172219
6.92329 -0.0221245 -0.00170451
6.94524 -0.0219765 -0.00168704
6.96724 -0.0218297 -0.00166979
6.98928 -0.0216842 -0.00165274
7.01137 -0.0215398 -0.00163589
7.03349 -0.0213966 -0.00161925
7.05566 -0.0212546 -0.0016028
7.07788 -0.0211138 -0.00158654
7.10014 -0.0209741 -0.00157047
7.12244 -0.0208355 -0.0015546
7.14479 -0.020698 -0.0015389
7.16719 -0.0205616 -0.00152339
7.18963 -0.0204263 -0.00150806
7.21213 -0.0202921 -0.00149291
7.23467 -0.020159 -0.00147793
7.25725 -0.0200268 -0.00146312
7.27989 -0.0198958 -0.00144848
7.30258 -0.0197657 -0.001434
7.32532 -0.0196366 -0.00141969
7.34811 -0.0195086 -0.00140555
7.37095 -0.0193815 -0.00139156
7.39384 -0.0192554 -0.00137772
7.41679 -0.0191302 -0.00136405
7.43978 -0.019006 -0.00135052
7.46284 -0.0188828 -0.00133714
7.48595 -0.0187604 -0.00132391
7.50911 -0.018639 -0.00131083
7.53233 -0.0185185 -0.00129789
7.55561 -0.0183988 -0.00128509
7.57894 -0.0182801 -0.00127243
7.60234 -0.0181622 -0.00125991
7.62579 -0.0180452 -0.00124752
7.64931 -0.017929 -0.00123527
7.67288 -0.0178137 -0.00122314
7.69652 -0.0176992 -0.00121115
7.72022 -0.0175855 -0.00119929
7.74398 -0.0174726 -0.00118754
7.76781 -0.0173605 -0.00117593
7.7917 -0.0172492 -0.00116443
7.81566 -0.0171387 -0.00115306
7.83968 -0.0170289 -0.0011418
7.86378 -0.0169199 -0.00113066
7.88794 -0.0168117 -0.00111964
7.91217 -0.0167042 -0.00110873
7.93648 -0.0165974 -0.00109793
7.96085 -0.0164914 -0.00108724
7.9853 -0.016386 -0.00107667
8.00983 -0.0162814 -0.00106619
8.03443 -0.0161775 -0.00105583
8.0591 -0.0160742 -0.00104556
8.08386 -0.0159717 -0.0010354
8.10869 -0.0158697 -0.00102535
8.13361 -0.0157685 -0.00101539
8.1586 -0.0156679 -0.00100552
8.18368 -0.015568 -0.000995761
8.20884 -0.0154686 -0.000986092
8.23409 -0.0153699 -0.000976518
8.25943 -0.0152719 -0.000967036
8.28486 -0.0151744 -0.000957645
8.31038 -0.0150775 -0.000948344
8.33598 -0.0149813 -0.000939132
8.36169 -0.0148856 -0.000930008
8.38748 -0.0147905 -0.00092097
8.41338 -0.0146959 -0.000912016
8.43937 -0.0146019 -0.000903147
8.46547 -0.0145085 -0.000894359
8.49166 -0.0144156 -0.000885653
8.51797 -0.0143232 -0.000877027
8.54437 -0.0142314 -0.000868479
8.57089 -0.0141401 -0.000860009
8.59752 -0.0140493 -0.000851616
8.62426 -0.013959 -0.000843298
8.65112 -0.0138692 -0.000835053
8.67809 -0.0137798 -0.000826882
8.70518 -0.013691 -0.000818783
8.7324 -0.0136026 -0.000810754
8.75974 -0.0135147 -0.000802795
8.78721 -0.0134273 -0.000794905
8.81482 -0.0133402 -0.000787082
8.84255 -0.0132537 -0.000779325
8.87042 -0.0131675 -0.000771633
8.89844 -0.0130818 -0.000764005
8.92659 -0.0129965 -0.000756441
8.9549 -0.0129115 -0.000748938
8.98335 -0.012827 -0.000741496
9.01196 -0.0127429 -0.000734115
9.04073 -0.0126591 -0.000726791
9.06966 -0.0125757 -0.000719526
9.09875 -0.0124927 -0.000712317
9.12802 -0.01241 -0.000705163
9.15746 -0.0123276 -0.000698064
9.18709 -0.0122456 -0.000691018
9.2169 -0.0121639 -0.000684024
9.2469 -0.0120825 -0.000677082
9.27709 -0.0120014 -0.000670189
9.30749 -0.0119206 -0.000663346
9.3381 -0.01184 -0.00065655
9.36893 -0.0117597 -0.0006498
9.39998 -0.0116797 -0.000643097
9.43125 -0.0115999 -0.000636437
9.46277 -0.0115204 -0.00062982
9.49453 -0.011441 -0.000623245
9.52655 -0.0113619 -0.000616711
9.55883 -0.0112829 -0.000610216
9.59138 -0.0112041 -0.000603758
9.62422 -0.0111254 -0.000597338
9.65735 -0.0110469 -0.000590952
9.69079 -0.0109685 -0.0005846
9.72455 -0.0108902 -0.00057828
9.75865 -0.010812 -0.00057199
9.79309 -0.0107339 -0.000565729
9.8279 -0.0106558 -0.000559495
9.8631 -0.0105777 -0.000553286
9.89869 -0.0104996 -0.000547101
9.93471 -0.0104214 -0.000540936
9.97117 -0.0103432 -0.00053479
10.0081 -0.0102648 -0.000528661
10.0455 -0.0101864 -0.000522545
10.0835 -0.0101077 -0.00051644
10.122 -0.0100289 -0.000510343
10.1611 -0.00994973 -0.000504251
10.2008 -0.00987027 -0.000498159
10.2412 -0.00979042 -0.000492063
10.2824 -0.00971012 -0.00048596
10.3244 -0.00962929 -0.000479842
10.3672 -0.00954784 -0.000473705
10.4109 -0.00946566 -0.000467542
10.4557 -0.00938264 -0.000461343
10.5017 -0.00929863 -0.0004551
10.5489 -0.00921345 -0.0004488
10.5976 -0.00912689 -0.000442429
10.6479 -0.00903869 -0.000435969
10.7002 -0.0089485 -0.000429398
10.7547 -0.00885586 -0.000422685
10.8119 -0.00876017 -0.000415789
10.8724 -0.00866055 -0.000408651
10.9373 -0.00855565 -0.000401182
11.0083 -0.00844321 -0.000393229
11.0884 -0.00831883 -0.000384495
11.1861 -0.00817086 -0.000374194


==> anc/HERMITE/Theta0.5/LambdaOverBeta4.0Lambda0.5Nc1Classic/GApTwoLoop.txt <==
-11.1861 -0.00791327 0.000351285
-11.0884 -0.0080524 0.00036045
-11.0083 -0.00816918 0.000368418
-10.9373 -0.00827466 0.000375483
-10.8724 -0.00837297 0.00038227
-10.8119 -0.00846627 0.000388599
-10.7547 -0.0085558 0.000394844
-10.7002 -0.00864242 0.000400786
-10.6479 -0.00872669 0.00040672
-10.5976 -0.00880905 0.000412428
-10.5489 -0.00888981 0.000418167
-10.5017 -0.00896924 0.000423723
-10.4557 -0.00904752 0.000429334
-10.4109 -0.00912484 0.000434792
-10.3672 -0.00920132 0.000440319
-10.3244 -0.00927709 0.000445714
-10.2824 -0.00935223 0.000451188
-10.2412 -0.00942685 0.000456544
-10.2008 -0.00950099 0.000461988
-10.1611 -0.00957474 0.000467325
-10.122 -0.00964814 0.000472756
-10.0835 -0.00972127 0.000478088
-10.0455 -0.00979413 0.00048352
-10.0081 -0.0098668 0.00048886
-9.97117 -0.0099393 0.000494304
-9.93471 -0.0100117 0.000499662
-9.89869 -0.0100839 0.000505127
-9.8631 -0.0101561 0.000510511
-9.8279 -0.0102282 0.000516006
-9.79309 -0.0103004 0.000521424
-9.75865 -0.0103725 0.000526954
-9.72455 -0.0104446 0.000532412
-9.69079 -0.0105168 0.000537985
-9.65735 -0.010589 0.000543489
-9.62422 -0.0106613 0.00054911
-9.59138 -0.0107337 0.000554664
-9.55883 -0.0108061 0.000560339
-9.52655 -0.0108787 0.000565948
-9.49453 -0.0109515 0.00057168
-9.46277 -0.0110243 0.000577349
-9.43125 -0.0110974 0.000583143
-9.39998 -0.0111706 0.000588875
-9.36893 -0.0112439 0.000594735
-9.3381 -0.0113175 0.000600534
-9.30749 -0.0113912 0.000606463
-9.27709 -0.0114652 0.000612333
-9.2469 -0.0115394 0.000618335
-9.2169 -0.0116138 0.000624278
-9.18709 -0.0116884 0.000630356
-9.15746 -0.0117633 0.000636378
-9.12802 -0.0118385 0.000642535
-9.09875 -0.0119139 0.000648637
-9.06966 -0.0119895 0.000654878
-9.04073 -0.0120655 0.000661064
-9.01196 -0.0121417 0.000667391
-8.98335 -0.0122183 0.000673664
-8.9549 -0.0122951 0.000680081
-8.92659 -0.0123722 0.000686445
-8.89844 -0.0124497 0.000692955
-8.87042 -0.0125275 0.000699413
-8.84255 -0.0126056 0.000706019
-8.81482 -0.0126841 0.000712574
-8.78721 -0.0127629 0.00071928
-8.75974 -0.012842 0.000725936
-8.7324 -0.0129215 0.000732745
-8.70518 -0.0130014 0.000739504
-8.67809 -0.0130817 0.00074642
-8.65112 -0.0131623 0.000753285
-8.62426 -0.0132434 0.000760311
-8.59752 -0.0133248 0.000767287
-8.57089 -0.0134066 0.000774426
-8.54437 -0.0134889 0.000781515
-8.51797 -0.0135715 0.000788771
-8.49166 -0.0136546 0.000795977
-8.46547 -0.0137381 0.000803353
-8.43937 -0.013822 0.00081068
-8.41338 -0.0139064 0.000818178
-8.38748 -0.0139912 0.000825629
-8.36169 -0.0140765 0.000833255
-8.33598 -0.0141622 0.000840833
-8.31038 -0.0142484 0.00084859
-8.28486 -0.0143351 0.000856299
-8.25943 -0.0144223 0.00086419
-8.23409 -0.0145099 0.000872034
-8.20884 -0.0145981 0.000880063
-8.18368 -0.0146867 0.000888045
-8.1586 -0.0147759 0.000896216
-8.13361 -0.0148655 0.00090434
-8.10869 -0.0149557 0.000912657
-8.08386 -0.0150464 0.000920927
-8.0591 -0.0151376 0.000929394
-8.03443 -0.0152294 0.000937814
-8.00983 -0.0153217 0.000946435
-7.9853 -0.0154146 0.00095501
-7.96085 -0.0155081 0.000963788
-7.93648 -0.0156021 0.000972521
-7.91217 -0.0156966 0.000981462
-7.88794 -0.0157918 0.000990358
-7.86378 -0.0158875 0.000999466
-7.83968 -0.0159839 0.00100853
-7.81566 -0.0160808 0.00101781
-7.7917 -0.0161784 0.00102704
-7.76781 -0.0162765 0.0010365
-7.74398 -0.0163753 0.00104591
-7.72022 -0.0164747 0.00105554
-7.69652 -0.0165748 0.00106514
-7.67288 -0.0166755 0.00107496
-7.64931 -0.0167769 0.00108473
-7.62579 -0.0168789 0.00109475
-7.60234 -0.0169816 0.00110472
-7.57894 -0.0170849 0.00111492
-7.55561 -0.017189 0.00112509
-7.53233 -0.0172937 0.0011355
-7.50911 -0.0173991 0.00114586
-7.48595 -0.0175053 0.00115648
-7.46284 -0.0176121 0.00116705
-7.43978 -0.0177197 0.00117788
-7.41679 -0.017828 0.00118867
-7.39384 -0.017937 0.00119972
-7.37095 -0.0180469 0.00121072
-7.34811 -0.0181574 0.00122199
-7.32532 -0.0182687 0.00123322
-7.30258 -0.0183808 0.00124472
-7.27989 -0.0184937 0.00125618
-7.25725 -0.0186074 0.00126792
-7.23467 -0.0187218 0.00127962
-7.21213 -0.0188371 0.0012916
-7.18963 -0.0189532 0.00130354
-7.16719 -0.0190701 0.00131578
-7.14479 -0.0191879 0.00132797
-7.12244 -0.0193065 0.00134046
-7.10014 -0.019426 0.00135291
-7.07788 -0.0195463 0.00136567
-7.05566 -0.0196675 0.00137838
-7.03349 -0.0197896 0.00139141
-7.01137 -0.0199126 0.0014044
-6.98928 -0.0200365 0.00141771
-6.96724 -0.0201613 0.00143098
-6.94524 -0.020287 0.00144458
-6.92329 -0.0204137 0.00145813
-6.90138 -0.0205414 0.00147203
-6.8795 -0.02067 0.00148588
-6.85767 -0.0207995 0.00150008
-6.83588 -0.02093 0.00151424
-6.81413 -0.0210616 0.00152876
-6.79241 -0.0211941 0.00154324
-6.77074 -0.0213277 0.00155807
-6.74911 -0.0214622 0.00157287
-6.72751 -0.0215978 0.00158804
-6.70595 -0.0217345 0.00160318
-6.68443 -0.0218722 0.00161869
-6.66294 -0.0220111 0.00163418
-6.6415 -0.022151 0.00165004
-6.62008 -0.022292 0.00166588
-6.59871 -0.0224341 0.00168211
-6.57737 -0.0225773 0.00169831
-6.55607 -0.0227217 0.00171492
-6.5348 -0.0228672 0.0017315
-6.51356 -0.0230139 0.00174849
-6.49236 -0.0231618 0.00176546
-6.47119 -0.0233109 0.00178285
-6.45006 -0.0234612 0.00180022
-6.42896 -0.0236126 0.00181803
-6.40789 -0.0237654 0.00183581
-6.38686 -0.0239194 0.00185404
-6.36586 -0.0240747 0.00187225
-6.34489 -0.0242312 0.00189092
-6.32395 -0.0243891 0.00190957
-6.30304 -0.0245482 0.00192869
-6.28216 -0.0247087 0.0019478
-6.26132 -0.0248705 0.00196739
-6.24051 -0.0250338 0.00198696
-6.21972 -0.0251983 0.00200703
-6.19897 -0.0253643 0.00202709
-6.17824 -0.0255317 0.00204767
-6.15755 -0.0257005 0.00206823
-6.13688 -0.0258708 0.00208932
-6.11625 -0.0260425 0.0021104
-6.09564 -0.0262157 0.00213202
-6.07506 -0.0263905 0.00215364
-6.05451 -0.0265667 0.00217581
-6.03398 -0.0267445 0.00219798
-6.01349 -0.0269238 0.00222073
-5.99302 -0.0271048 0.00224347
-5.97258 -0.0272873 0.00226681
-5.95216 -0.0274714 0.00229015
-5.93178 -0.0276572 0.0023141
-5.91142 -0.0278447 0.00233805
-5.89108 -0.0280338 0.00236263
-5.87077 -0.0282246 0.00238723
-5.85049 -0.0284171 0.00241247
-5.83023 -0.0286115 0.00243772
-5.81 -0.0288075 0.00246364
-5.7898 -0.0290054 0.00248958
-5.76961 -0.0292051 0.00251621
-5.74946 -0.0294067 0.00254286
-5.72933 -0.02961 0.00257022
-5.70922 -0.0298154 0.00259761
-5.68913 -0.0300225 0.00262573
-5.66907 -0.0302317 0.00265389
-5.64904 -0.0304428 0.0026828
-5.62903 -0.030656 0.00271176
-5.60904 -0.0308711 0.00274149
-5.58907 -0.0310883 0.00277128
-5.56913 -0.0313075 0.00280186
-5.54921 -0.0315289 0.00283251
-5.52931 -0.0317524 0.00286398
-5.50944 -0.0319781 0.00289553
-5.48958 -0.0322059 0.00292793
-5.46975 -0.032436 0.00296041
-5.44994 -0.0326683 0.00299377
-5.43016 -0.032903 0.00302722
-5.41039 -0.0331399 0.00306159
-5.39065 -0.0333792 0.00309606
-5.37092 -0.0336208 0.00313147
-5.35122 -0.033865 0.003167
-5.33154 -0.0341115 0.00320351
-5.31188 -0.0343605 0.00324014
-5.29224 -0.0346121 0.00327779
-5.27262 -0.0348662 0.00331558
-5.25302 -0.0351229 0.00335443
-5.23344 -0.0353823 0.00339343
-5.21388 -0.0356443 0.00343352
-5.19434 -0.035909 0.00347378
-5.17482 -0.0361765 0.00351518
-5.15532 -0.0364468 0.00355677
-5.13584 -0.0367199 0.00359954
-5.11638 -0.0369959 0.00364252
-5.09694 -0.0372748 0.00368672
-5.07751 -0.0375567 0.00373116
-5.05811 -0.0378416 0.00377687
-5.03872 -0.0381296 0.00382284
-5.01935 -0.0384206 0.00387013
-5 -0.0387149 0.00391771
-4.98067 -0.0390122 0.00396667
-4.96136 -0.0393129 0.00401594
-4.94206 -0.0396168 0.00406665
-4.92278 -0.0399242 0.0041177
-4.90352 -0.0402349 0.00417027
-4.88428 -0.0405491 0.0042232
-4.86505 -0.0408668 0.00427771
-4.84584 -0.0411881 0.00433263
-4.82665 -0.0415129 0.0043892
-4.80748 -0.0418416 0.00444621
-4.78832 -0.0421738 0.00450496
-4.76918 -0.04251 0.0045642
-4.75005 -0.04285 0.00462525
-4.73095 -0.043194 0.00468684
-4.71185 -0.0435419 0.00475033
-4.69278 -0.0438939 0.00481441
-4.67372 -0.04425 0.0048805
-4.65468 -0.0446104 0.00494724
-4.63565 -0.0449749 0.00501608
-4.61664 -0.0453439 0.00508563
-4.59764 -0.0457172 0.00515741
-4.57866 -0.0460951 0.00522997
-4.55969 -0.0464774 0.00530487
-4.54074 -0.0468646 0.00538063
-4.52181 -0.0472562 0.00545886
-4.50289 -0.0476529 0.00553805
-4.48398 -0.0480542 0.00561985
-4.46509 -0.0484607 0.0057027
-4.44622 -0.0488721 0.00578832
-4.42736 -0.0492888 0.00587509
-4.40851 -0.0497105 0.0059648
-4.38968 -0.0501377 0.00605579
-4.37086 -0.0505701 0.00614989
-4.35206 -0.0510082 0.0062454
-4.33327 -0.0514517 0.00634422
-4.31449 -0.0519011 0.00644461
-4.29573 -0.0523561 0.00654852
-4.27698 -0.0528171 0.00665417
-4.25825 -0.0532839 0.00676357
-4.23953 -0.053757 0.00687489
-4.22082 -0.054236 0.00699022
-4.20213 -0.0547216 0.00710767
-4.18345 -0.0552133 0.00722943
-4.16478 -0.0557117 0.00735353
-4.14613 -0.0562164 0.00748224
-4.12749 -0.056728 0.00761354
-4.10886 -0.0572462 0.0077498
-4.09024 -0.0577715 0.00788894
-4.07164 -0.0583035 0.0080334
-4.05305 -0.0588429 0.00818105
-4.03447 -0.0593891 0.00833443
-4.01591 -0.0599429 0.00849135
-3.99736 -0.0605038 0.00865445
-3.97882 -0.0610724 0.00882147
-3.96029 -0.0616482 0.00899516
-3.94177 -0.062232 0.00917319
-3.92327 -0.0628231 0.00935843
-3.90478 -0.0634223 0.00954849
-3.8863 -0.0640289 0.00974634
-3.86783 -0.0646438 0.00994952
-3.84937 -0.0652661 0.0101611
-3.83093 -0.0658969 0.0103786
-3.81249 -0.066535 0.0106052
-3.79407 -0.0671816 0.0108384
-3.77566 -0.0678356 0.0110813
-3.75726 -0.068498 0.0113315
-3.73887 -0.0691678 0.0115923
-3.72049 -0.0698458 0.011861
-3.70213 -0.0705309 0.0121412
-3.68377 -0.0712242 0.01243
-3.66543 -0.0719242 0.0127312
-3.64709 -0.0726321 0.0130418
-3.62877 -0.0733463 0.0133657
-3.61046 -0.0740679 0.0136999
-3.59215 -0.0747953 0.0140483
-3.57386 -0.0755295 0.0144077
-3.55558 -0.0762687 0.0147822
-3.53731 -0.0770139 0.0151686
-3.51905 -0.0777633 0.015571
-3.5008 -0.0785178 0.015986
-3.48256 -0.0792752 0.0164177
-3.46433 -0.0800366 0.0168627
-3.4461 -0.0807996 0.0173251
-3.42789 -0.0815653 0.0178011
-3.40969 -0.082331 0.0182952
-3.3915 -0.0830979 0.0188031
-3.37332 -0.083863 0.0193292
-3.35515 -0.0846277 0.0198692
-3.33698 -0.0853887 0.0204273
-3.31883 -0.0861475 0.0209988
-3.30069 -0.0869006 0.0215881
-3.28255 -0.0876496 0.02219
-3.26443 -0.088391 0.0228087
-3.24631 -0.0891265 0.0234388
-3.2282 -0.0898525 0.0240844
-3.2101 -0.0905709 0.0247396
-3.19201 -0.0912782 0.0254084
-3.17393 -0.0919767 0.0260847
-3.15586 -0.0926626 0.0267724
-3.1378 -0.0933389 0.0274649
-3.11974 -0.0940019 0.0281661
-3.1017 -0.0946549 0.0288693
-3.08366 -0.0952944 0.0295782
-3.06563 -0.0959242 0.0302861
-3.04761 -0.0965411 0.0309968
-3.0296 -0.0971494 0.0317032
-3.01159 -0.097746 0.0324097
-2.9936 -0.0983358 0.0331091
-2.97561 -0.0989157 0.0338058
-2.95763 -0.0994913 0.0344931
-2.93966 -0.10006 0.0351756
-2.9217 -0.100626 0.0358466
-2.90374 -0.101189 0.0365115
-2.88579 -0.101753 0.0371636
-2.86785 -0.102317 0.0378087
-2.84992 -0.102885 0.0384406
-2.83199 -0.103456 0.0390653
-2.81408 -0.104036 0.0396771
-2.79617 -0.104622 0.0402823
-2.77826 -0.105219 0.0408754
-2.76037 -0.105825 0.0414632
-2.74248 -0.106447 0.0420404
-2.7246 -0.107079 0.042614
-2.70673 -0.107729 0.0431788
-2.68886 -0.108393 0.0437423
-2.671 -0.109076 0.0442992
-2.65315 -0.109774 0.0448572
-2.63531 -0.110495 0.045411
-2.61747 -0.111231 0.0459686
-2.59964 -0.11199 0.0465245
-2.58182 -0.112766 0.0470868
-2.564 -0.113566 0.04765
-2.54619 -0.114383 0.0482223
-2.52838 -0.115224 0.048798
-2.51059 -0.116082 0.0493854
-2.49279 -0.116964 0.0499785
-2.47501 -0.117863 0.0505859
-2.45723 -0.118786 0.0512013
-2.43946 -0.119725 0.0518332
-2.42169 -0.120688 0.0524753
-2.40394 -0.121666 0.0531363
-2.38618 -0.122666 0.0538093
-2.36844 -0.12368 0.0545032
-2.3507 -0.124717 0.0552111
-2.33296 -0.125765 0.0559419
-2.31523 -0.126835 0.0566882
-2.29751 -0.127915 0.0574592
-2.27979 -0.129015 0.0582472
-2.26208 -0.130124 0.0590617
-2.24438 -0.131252 0.0598945
-2.22668 -0.132386 0.0607552
-2.20898 -0.133537 0.0616355
-2.19129 -0.134692 0.062545
-2.17361 -0.135863 0.0634751
-2.15593 -0.137036 0.0644356
-2.13826 -0.138222 0.0654176
-2.1206 -0.139407 0.0664309
-2.10294 -0.140603 0.0674662
-2.08528 -0.141797 0.0685337
-2.06763 -0.142998 0.0696235
-2.04998 -0.144193 0.0707459
-2.03234 -0.145394 0.0718908
-2.01471 -0.146585 0.0730683
-1.99708 -0.147779 0.074268
-1.97945 -0.14896 0.0755002
-1.96183 -0.150141 0.0767538
-1.94422 -0.151305 0.0780392
-1.92661 -0.152465 0.0793448
-1.909 -0.153604 0.080681
-1.8914 -0.154736 0.0820358
-1.87381 -0.155843 0.0834192
-1.85622 -0.15694 0.0848188
-1.83863 -0.158007 0.0862446
-1.82105 -0.15906 0.0876836
-1.80347 -0.160079 0.0891453
-1.7859 -0.161081 0.0906164
-1.76833 -0.162045 0.0921062
-1.75076 -0.162989 0.0936007
-1.7332 -0.16389 0.0951087
-1.71565 -0.164768 0.0966159
-1.69809 -0.165601 0.0981307
-1.68055 -0.166408 0.0996383
-1.663 -0.167167 0.101147
-1.64546 -0.167898 0.10264
-1.62793 -0.168578 0.104127
-1.6104 -0.169231 0.105592
-1.59287 -0.169832 0.10704
-1.57535 -0.170405 0.108458
-1.55783 -0.170928 0.109851
-1.54031 -0.171424 0.111204
-1.5228 -0.17187 0.112522
-1.50529 -0.172294 0.113791
-1.48779 -0.172671 0.115017
-1.47029 -0.173029 0.116184
-1.45279 -0.173346 0.117298
-1.4353 -0.173649 0.118344
-1.41781 -0.173918 0.119329
-1.40032 -0.174181 0.120239
-1.38284 -0.174416 0.121079
-1.36536 -0.174654 0.121837
-1.34788 -0.174874 0.122519
-1.33041 -0.175106 0.123113
-1.31293 -0.175328 0.123627
-1.29547 -0.175573 0.124048
-1.278 -0.175819 0.124386
-1.26054 -0.176098 0.124629
-1.24308 -0.176388 0.124787
-1.22563 -0.176721 0.12485
-1.20818 -0.177075 0.124829
-1.19073 -0.177482 0.124713
-1.17328 -0.177918 0.124514
-1.15584 -0.178416 0.124224
-1.1384 -0.178952 0.123854
-1.12096 -0.179556 0.123396
-1.10353 -0.180205 0.122863
-1.08609 -0.180929 0.122247
-1.06866 -0.181702 0.121561
-1.05124 -0.182555 0.120797
-1.03381 -0.18346 0.119969
-1.01639 -0.184447 0.119069
-0.998969 -0.185489 0.118111
-0.981551 -0.186613 0.117086
-0.964136 -0.187793 0.116009
-0.946723 -0.189055 0.11487
-0.929312 -0.19037 0.113686
-0.911904 -0.191766 0.112444
-0.894497 -0.193213 0.111162
-0.877093 -0.194736 0.109826
-0.859691 -0.196307 0.108455
-0.842291 -0.19795 0.107034
-0.824893 -0.199635 0.105581
-0.807497 -0.201388 0.104081
-0.790103 -0.203177 0.102554
-0.77271 -0.205026 0.10098
-0.75532 -0.206906 0.0993819
-0.737931 -0.208839 0.0977392
-0.720544 -0.210795 0.0960737
-0.703159 -0.212797 0.0943644
-0.685776 -0.214816 0.092634
-0.668394 -0.216871 0.0908598
-0.651013 -0.218935 0.0890658
-0.633635 -0.221028 0.0872274
-0.616257 -0.223122 0.0853703
-0.598881 -0.225236 0.083468
-0.581507 -0.227342 0.0815476
-0.564134 -0.229459 0.079581
-0.546762 -0.23156 0.0775968
-0.529392 -0.233664 0.0755654
-0.512023 -0.235743 0.073517
-0.494655 -0.237815 0.0714201
-0.477288 -0.239855 0.0693068
-0.459922 -0.241879 0.067144
-0.442558 -0.243862 0.0649656
-0.425194 -0.245821 0.0627369
-0.407832 -0.24773 0.0604935
-0.39047 -0.249606 0.0581994
-0.373109 -0.251425 0.0558916
-0.355749 -0.253201 0.0535331
-0.338391 -0.254914 0.0511626
-0.321032 -0.256575 0.0487416
-0.303675 -0.258166 0.0463105
-0.286318 -0.259698 0.0438297
-0.268962 -0.261152 0.0413411
-0.251607 -0.26254 0.0388041
-0.234252 -0.263845 0.036262
-0.216898 -0.265075 0.0336734
-0.199544 -0.266218 0.0310827
-0.182191 -0.26728 0.0284478
-0.164838 -0.26825 0.0258144
-0.147486 -0.269133 0.0231395
-0.130134 -0.269921 0.0204699
-0.112782 -0.270617 0.017762
-0.0954304 -0.271214 0.0150634
-0.0780791 -0.271717 0.0123302
-0.060728 -0.272118 0.0096105
-0.043377 -0.272422 0.00686005
-0.0260262 -0.272624 0.00412754
-0.00867539 -0.272725 0.00136841
0.00867539 -0.272725 -0.00136841
0.0260262 -0.272624 -0.00412754
0.043377 -0.272422 -0.00686005
0.060728 -0.272118 -0.0096105
0.0780791 -0.271717 -0.0123302
0.0954304 -0.271214 -0.0150634
0.112782 -0.270617 -0.017762
0.130134 -0.269921 -0.0204699
0.147486 -0.269133 -0.0231395
0.164838 -0.26825 -0.0258144
0.182191 -0.26728 -0.0284478
0.199544 -0.266218 -0.0310827
0.216898 -0.265075 -0.0336734
0.234252 -0.263845 -0.036262
0.251607 -0.26254 -0.0388041
0.268962 -0.261152 -0.0413411
0.286318 -0.259698 -0.0438297
0.303675 -0.258166 -0.0463105
0.321032 -0.256575 -0.0487416
0.338391 -0.254914 -0.0511626
0.355749 -0.253201 -0.0535331
0.373109 -0.251425 -0.0558916
0.39047 -0.249606 -0.0581994
0.407832 -0.24773 -0.0604935
0.425194 -0.245821 -0.0627369
0.442558 -0.243862 -0.0649656
0.459922 -0.241879 -0.067144
0.477288 -0.239855 -0.0693068
0.494655 -0.237815 -0.0714201
0.512023 -0.235743 -0.073517
0.529392 -0.233664 -0.0755654
0.546762 -0.23156 -0.0775968
0.564134 -0.229459 -0.079581
0.581507 -0.227342 -0.0815476
0.598881 -0.225236 -0.083468
0.616257 -0.223122 -0.0853703
0.633635 -0.221028 -0.0872274
0.651013 -0.218935 -0.0890658
0.668394 -0.216871 -0.0908598
0.685776 -0.214816 -0.092634
0.703159 -0.212797 -0.0943644
0.720544 -0.210795 -0.0960737
0.737931 -0.208839 -0.0977392
0.75532 -0.206906 -0.0993819
0.77271 -0.205026 -0.10098
0.790103 -0.203177 -0.102554
0.807497 -0.201388 -0.104081
0.824893 -0.199635 -0.105581
0.842291 -0.19795 -0.107034
0.859691 -0.196307 -0.108455
0.877093 -0.194736 -0.109826
0.894497 -0.193213 -0.111162
0.911904 -0.191766 -0.112444
0.929312 -0.19037 -0.113686
0.946723 -0.189055 -0.11487
0.964136 -0.187793 -0.116009
0.981551 -0.186613 -0.117086
0.998969 -0.185489 -0.118111
1.01639 -0.184447 -0.119069
1.03381 -0.18346 -0.119969
1.05124 -0.182555 -0.120797
1.06866 -0.181702 -0.121561
1.08609 -0.180929 -0.122247
1.10353 -0.180205 -0.122863
1.12096 -0.179556 -0.123396
1.1384 -0.178952 -0.123854
1.15584 -0.178416 -0.124224
1.17328 -0.177918 -0.124514
1.19073 -0.177482 -0.124713
1.20818 -0.177075 -0.124829
1.22563 -0.176721 -0.12485
1.24308 -0.176388 -0.124787
1.26054 -0.176098 -0.124629
1.278 -0.175819 -0.124386
1.29547 -0.175573 -0.124048
1.31293 -0.175328 -0.123627
1.33041 -0.175106 -0.123113
1.34788 -0.174874 -0.122519
1.36536 -0.174654 -0.121837
1.38284 -0.174416 -0.121079
1.40032 -0.174181 -0.120239
1.41781 -0.173918 -0.119329
1.4353 -0.173649 -0.118344
1.45279 -0.173346 -0.117298
1.47029 -0.173029 -0.116184
1.48779 -0.172671 -0.115017
1.50529 -0.172294 -0.113791
1.5228 -0.17187 -0.112522
1.54031 -0.171424 -0.111204
1.55783 -0.170928 -0.109851
1.57535 -0.170405 -0.108458
1.59287 -0.169832 -0.10704
1.6104 -0.169231 -0.105592
1.62793 -0.168578 -0.104127
1.64546 -0.167898 -0.10264
1.663 -0.167167 -0.101147
1.68055 -0.166408 -0.0996383
1.69809 -0.165601 -0.0981307
1.71565 -0.164768 -0.0966159
1.7332 -0.16389 -0.0951087
1.75076 -0.162989 -0.0936007
1.76833 -0.162045 -0.0921062
1.7859 -0.161081 -0.0906164
1.80347 -0.160079 -0.0891453
1.82105 -0.15906 -0.0876836
1.83863 -0.158007 -0.0862446
1.85622 -0.15694 -0.0848188
1.87381 -0.155843 -0.0834192
1.8914 -0.154736 -0.0820358
1.909 -0.153604 -0.080681
1.92661 -0.152465 -0.0793448
1.94422 -0.151305 -0.0780392
1.96183 -0.150141 -0.0767538
1.97945 -0.14896 -0.0755002
1.99708 -0.147779 -0.074268
2.01471 -0.146585 -0.0730683
2.03234 -0.145394 -0.0718908
2.04998 -0.144193 -0.0707459
2.06763 -0.142998 -0.0696235
2.08528 -0.141797 -0.0685337
2.10294 -0.140603 -0.0674662
2.1206 -0.139407 -0.0664309
2.13826 -0.138222 -0.0654176
2.15593 -0.137036 -0.0644356
2.17361 -0.135863 -0.0634751
2.19129 -0.134692 -0.062545
2.20898 -0.133537 -0.0616355
2.22668 -0.132386 -0.0607552
2.24438 -0.131252 -0.0598945
2.26208 -0.130124 -0.0590617
2.27979 -0.129015 -0.0582472
2.29751 -0.127915 -0.0574592
2.31523 -0.126835 -0.0566882
2.33296 -0.125765 -0.0559419
2.3507 -0.124717 -0.0552111
2.36844 -0.12368 -0.0545032
2.38618 -0.122666 -0.0538093
2.40394 -0.121666 -0.0531363
2.42169 -0.120688 -0.0524753
2.43946 -0.119725 -0.0518332
2.45723 -0.118786 -0.0512013
2.47501 -0.117863 -0.0505859
2.49279 -0.116964 -0.0499785
2.51059 -0.116082 -0.0493854
2.52838 -0.115224 -0.048798
2.54619 -0.114383 -0.0482223
2.564 -0.113566 -0.04765
2.58182 -0.112766 -0.0470868
2.59964 -0.11199 -0.0465245
2.61747 -0.111231 -0.0459686
2.63531 -0.110495 -0.045411
2.65315 -0.109774 -0.0448572
2.671 -0.109076 -0.0442992
2.68886 -0.108393 -0.0437423
2.70673 -0.107729 -0.0431788
2.7246 -0.107079 -0.042614
2.74248 -0.106447 -0.0420404
2.76037 -0.105825 -0.0414632
2.77826 -0.105219 -0.0408754
2.79617 -0.104622 -0.0402823
2.81408 -0.104036 -0.0396771
2.83199 -0.103456 -0.0390653
2.84992 -0.102885 -0.0384406
2.86785 -0.102317 -0.0378087
2.88579 -0.101753 -0.0371636
2.90374 -0.101189 -0.0365115
2.9217 -0.100626 -0.0358466
2.93966 -0.10006 -0.0351756
2.95763 -0.0994913 -0.0344931
2.97561 -0.0989157 -0.0338058
2.9936 -0.0983358 -0.0331091
3.01159 -0.097746 -0.0324097
3.0296 -0.0971494 -0.0317032
3.04761 -0.0965411 -0.0309968
3.06563 -0.0959242 -0.0302861
3.08366 -0.0952944 -0.0295782
3.1017 -0.0946549 -0.0288693
3.11974 -0.0940019 -0.0281661
3.1378 -0.0933389 -0.0274649
3.15586 -0.0926626 -0.0267724
3.17393 -0.0919767 -0.0260847
3.19201 -0.0912782 -0.0254084
3.2101 -0.0905709 -0.0247396
3.2282 -0.0898525 -0.0240844
3.24631 -0.0891265 -0.0234388
3.26443 -0.088391 -0.0228087
3.28255 -0.0876496 -0.02219
3.30069 -0.0869006 -0.0215881
3.31883 -0.0861475 -0.0209988
3.33698 -0.0853887 -0.0204273
3.35515 -0.0846277 -0.0198692
3.37332 -0.083863 -0.0193292
3.3915 -0.0830979 -0.0188031
3.40969 -0.082331 -0.0182952
3.42789 -0.0815653 -0.0178011
3.4461 -0.0807996 -0.0173251
3.46433 -0.0800366 -0.0168627
3.48256 -0.0792752 -0.0164177
3.5008 -0.0785178 -0.015986
3.51905 -0.0777633 -0.015571
3.53731 -0.0770139 -0.0151686
3.55558 -0.0762687 -0.0147822
3.57386 -0.0755295 -0.0144077
3.59215 -0.0747953 -0.0140483
3.61046 -0.0740679 -0.0136999
3.62877 -0.0733463 -0.0133657
3.64709 -0.0726321 -0.0130418
3.66543 -0.0719242 -0.0127312
3.68377 -0.0712242 -0.01243
3.70213 -0.0705309 -0.0121412
3.72049 -0.0698458 -0.011861
3.73887 -0.0691678 -0.0115923
3.75726 -0.068498 -0.0113315
3.77566 -0.0678356 -0.0110813
3.79407 -0.0671816 -0.0108384
3.81249 -0.066535 -0.0106052
3.83093 -0.0658969 -0.0103786
3.84937 -0.0652661 -0.0101611
3.86783 -0.0646438 -0.00994952
3.8863 -0.0640289 -0.00974634
3.90478 -0.0634223 -0.00954849
3.92327 -0.0628231 -0.00935843
3.94177 -0.062232 -0.00917319
3.96029 -0.0616482 -0.00899516
3.97882 -0.0610724 -0.00882147
3.99736 -0.0605038 -0.00865445
4.01591 -0.0599429 -0.00849135
4.03447 -0.0593891 -0.00833443
4.05305 -0.0588429 -0.00818105
4.07164 -0.0583035 -0.0080334
4.09024 -0.0577715 -0.00788894
4.10886 -0.0572462 -0.0077498
4.12749 -0.056728 -0.00761354
4.14613 -0.0562164 -0.00748224
4.16478 -0.0557117 -0.00735353
4.18345 -0.0552133 -0.00722943
4.20213 -0.0547216 -0.00710767
4.22082 -0.054236 -0.00699022
4.23953 -0.053757 -0.00687489
4.25825 -0.0532839 -0.00676357
4.27698 -0.0528171 -0.00665417
4.29573 -0.0523561 -0.00654852
4.31449 -0.0519011 -0.00644461
4.33327 -0.0514517 -0.00634422
4.35206 -0.0510082 -0.0062454
4.37086 -0.0505701 -0.00614989
4.38968 -0.0501377 -0.00605579
4.40851 -0.0497105 -0.0059648
4.42736 -0.0492888 -0.00587509
4.44622 -0.0488721 -0.00578832
4.46509 -0.0484607 -0.0057027
4.48398 -0.0480542 -0.00561985
4.50289 -0.0476529 -0.00553805
4.52181 -0.0472562 -0.00545886
4.54074 -0.0468646 -0.00538063
4.55969 -0.0464774 -0.00530487
4.57866 -0.0460951 -0.00522997
4.59764 -0.0457172 -0.00515741
4.61664 -0.0453439 -0.00508563
4.63565 -0.0449749 -0.00501608
4.65468 -0.0446104 -0.00494724
4.67372 -0.04425 -0.0048805
4.69278 -0.0438939 -0.00481441
4.71185 -0.0435419 -0.00475033
4.73095 -0.043194 -0.00468684
4.75005 -0.04285 -0.00462525
4.76918 -0.04251 -0.0045642
4.78832 -0.0421738 -0.00450496
4.80748 -0.0418416 -0.00444621
4.82665 -0.0415129 -0.0043892
4.84584 -0.0411881 -0.00433263
4.86505 -0.0408668 -0.00427771
4.88428 -0.0405491 -0.0042232
4.90352 -0.0402349 -0.00417027
4.92278 -0.0399242 -0.0041177
4.94206 -0.0396168 -0.00406665
4.96136 -0.0393129 -0.00401594
4.98067 -0.0390122 -0.00396667
5 -0.0387149 -0.00391771
5.01935 -0.0384206 -0.00387013
5.03872 -0.0381296 -0.00382284
5.05811 -0.0378416 -0.00377687
5.07751 -0.0375567 -0.00373116
5.09694 -0.0372748 -0.00368672
5.11638 -0.0369959 -0.00364252
5.13584 -0.0367199 -0.00359954
5.15532 -0.0364468 -0.00355677
5.17482 -0.0361765 -0.00351518
5.19434 -0.035909 -0.00347378
5.21388 -0.0356443 -0.00343352
5.23344 -0.0353823 -0.00339343
5.25302 -0.0351229 -0.00335443
5.27262 -0.0348662 -0.00331558
5.29224 -0.0346121 -0.00327779
5.31188 -0.0343605 -0.00324014
5.33154 -0.0341115 -0.00320351
5.35122 -0.033865 -0.003167
5.37092 -0.0336208 -0.00313147
5.39065 -0.0333792 -0.00309606
5.41039 -0.0331399 -0.00306159
5.43016 -0.032903 -0.00302722
5.44994 -0.0326683 -0.00299377
5.46975 -0.032436 -0.00296041
5.48958 -0.0322059 -0.00292793
5.50944 -0.0319781 -0.00289553
5.52931 -0.0317524 -0.00286398
5.54921 -0.0315289 -0.00283251
5.56913 -0.0313075 -0.00280186
5.58907 -0.0310883 -0.00277128
5.60904 -0.0308711 -0.00274149
5.62903 -0.030656 -0.00271176
5.64904 -0.0304428 -0.0026828
5.66907 -0.0302317 -0.00265389
5.68913 -0.0300225 -0.00262573
5.70922 -0.0298154 -0.00259761
5.72933 -0.02961 -0.00257022
5.74946 -0.0294067 -0.00254286
5.76961 -0.0292051 -0.00251621
5.7898 -0.0290054 -0.00248958
5.81 -0.0288075 -0.00246364
5.83023 -0.0286115 -0.00243772
5.85049 -0.0284171 -0.00241247
5.87077 -0.0282246 -0.00238723
5.89108 -0.0280338 -0.00236263
5.91142 -0.0278447 -0.00233805
5.93178 -0.0276572 -0.0023141
5.95216 -0.0274714 -0.00229015
5.97258 -0.0272873 -0.00226681
5.99302 -0.0271048 -0.00224347
6.01349 -0.0269238 -0.00222073
6.03398 -0.0267445 -0.00219798
6.05451 -0.0265667 -0.00217581
6.07506 -0.0263905 -0.00215364
6.09564 -0.0262157 -0.00213202
6.11625 -0.0260425 -0.0021104
6.13688 -0.0258708 -0.00208932
6.15755 -0.0257005 -0.00206823
6.17824 -0.0255317 -0.00204767
6.19897 -0.0253643 -0.00202709
6.21972 -0.0251983 -0.00200703
6.24051 -0.0250338 -0.00198696
6.26132 -0.0248705 -0.00196739
6.28216 -0.0247087 -0.0019478
6.30304 -0.0245482 -0.00192869
6.32395 -0.0243891 -0.00190957
6.34489 -0.0242312 -0.00189092
6.36586 -0.0240747 -0.00187225
6.38686 -0.0239194 -0.00185404
6.40789 -0.0237654 -0.00183581
6.42896 -0.0236126 -0.00181803
6.45006 -0.0234612 -0.00180022
6.47119 -0.0233109 -0.00178285
6.49236 -0.0231618 -0.00176546
6.51356 -0.0230139 -0.00174849
6.5348 -0.0228672 -0.0017315
6.55607 -0.0227217 -0.00171492
6.57737 -0.0225773 -0.00169831
6.59871 -0.0224341 -0.00168211
6.62008 -0.022292 -0.00166588
6.6415 -0.022151 -0.00165004
6.66294 -0.0220111 -0.00163418
6.68443 -0.0218722 -0.00161869
6.70595 -0.0217345 -0.00160318
6.72751 -0.0215978 -0.00158804
6.74911 -0.0214622 -0.00157287
6.77074 -0.0213277 -0.00155807
6.79241 -0.0211941 -0.00154324
6.81413 -0.0210616 -0.00152876
6.83588 -0.02093 -0.00151424
6.85767 -0.0207995 -0.00150008
6.8795 -0.02067 -0.00148588
6.90138 -0.0205414 -0.00147203
6.92329 -0.0204137 -0.00145813
6.94524 -0.020287 -0.00144458
6.96724 -0.0201613 -0.00143098
6.98928 -0.0200365 -0.00141771
7.01137 -0.0199126 -0.0014044
7.03349 -0.0197896 -0.00139141
7.05566 -0.0196675 -0.00137838
7.07788 -0.0195463 -0.00136567
7.10014 -0.019426 -0.00135291
7.12244 -0.0193065 -0.00134046
7.14479 -0.0191879 -0.00132797
7.16719 -0.0190701 -0.00131578
7.18963 -0.0189532 -0.00130354
7.21213 -0.0188371 -0.0012916
7.23467 -0.0187218 -0.00127962
7.25725 -0.0186074 -0.00126792
7.27989 -0.0184937 -0.00125618
7.30258 -0.0183808 -0.00124472
7.32532 -0.0182687 -0.00123322
7.34811 -0.0181574 -0.00122199
7.37095 -0.0180469 -0.00121072
7.39384 -0.017937 -0.00119972
7.41679 -0.017828 -0.00118867
7.43978 -0.0177197 -0.00117788
7.46284 -0.0176121 -0.00116705
7.48595 -0.0175053 -0.00115648
7.50911 -0.0173991 -0.00114586
7.53233 -0.0172937 -0.0011355
7.55561 -0.017189 -0.00112509
7.57894 -0.0170849 -0.00111492
7.60234 -0.0169816 -0.00110472
7.62579 -0.0168789 -0.00109475
7.64931 -0.0167769 -0.00108473
7.67288 -0.0166755 -0.00107496
7.69652 -0.0165748 -0.00106514
7.72022 -0.0164747 -0.00105554
7.74398 -0.0163753 -0.00104591
7.76781 -0.0162765 -0.0010365
7.7917 -0.0161784 -0.00102704
7.81566 -0.0160808 -0.00101781
7.83968 -0.0159839 -0.00100853
7.86378 -0.0158875 -0.000999466
7.88794 -0.0157918 -0.000990358
7.91217 -0.0156966 -0.000981462
7.93648 -0.0156021 -0.000972521
7.96085 -0.0155081 -0.000963788
7.9853 -0.0154146 -0.00095501
8.00983 -0.0153217 -0.000946435
8.03443 -0.0152294 -0.000937814
8.0591 -0.0151376 -0.000929394
8.08386 -0.0150464 -0.000920927
8.10869 -0.0149557 -0.000912657
8.13361 -0.0148655 -0.00090434
8.1586 -0.0147759 -0.000896216
8.18368 -0.0146867 -0.000888045
8.20884 -0.0145981 -0.000880063
8.23409 -0.0145099 -0.000872034
8.25943 -0.0144223 -0.00086419
8.28486 -0.0143351 -0.000856299
8.31038 -0.0142484 -0.00084859
8.33598 -0.0141622 -0.000840833
8.36169 -0.0140765 -0.000833255
8.38748 -0.0139912 -0.000825629
8.41338 -0.0139064 -0.000818178
8.43937 -0.013822 -0.00081068
8.46547 -0.0137381 -0.000803353
8.49166 -0.0136546 -0.000795977
8.51797 -0.0135715 -0.000788771
8.54437 -0.0134889 -0.000781515
8.57089 -0.0134066 -0.000774426
8.59752 -0.0133248 -0.000767287
8.62426 -0.0132434 -0.000760311
8.65112 -0.0131623 -0.000753285
8.67809 -0.0130817 -0.00074642
8.70518 -0.0130014 -0.000739504
8.7324 -0.0129215 -0.000732745
8.75974 -0.012842 -0.000725936
8.78721 -0.0127629 -0.00071928
8.81482 -0.0126841 -0.000712574
8.84255 -0.0126056 -0.000706019
8.87042 -0.0125275 -0.000699413
8.89844 -0.0124497 -0.000692955
8.92659 -0.0123722 -0.000686445
8.9549 -0.0122951 -0.000680081
8.98335 -0.0122183 -0.000673664
9.01196 -0.0121417 -0.000667391
9.04073 -0.0120655 -0.000661064
9.06966 -0.0119895 -0.000654878
9.09875 -0.0119139 -0.000648637
9.12802 -0.0118385 -0.000642535
9.15746 -0.0117633 -0.000636378
9.18709 -0.0116884 -0.000630356
9.2169 -0.0116138 -0.000624278
9.2469 -0.0115394 -0.000618335
9.27709 -0.0114652 -0.000612333
9.30749 -0.0113912 -0.000606463
9.3381 -0.0113175 -0.000600534
9.36893 -0.0112439 -0.000594735
9.39998 -0.0111706 -0.000588875
9.43125 -0.0110974 -0.000583143
9.46277 -0.0110243 -0.000577349
9.49453 -0.0109515 -0.00057168
9.52655 -0.0108787 -0.000565948
9.55883 -0.0108061 -0.000560339
9.59138 -0.0107337 -0.000554664
9.62422 -0.0106613 -0.00054911
9.65735 -0.010589 -0.000543489
9.69079 -0.0105168 -0.000537985
9.72455 -0.0104446 -0.000532412
9.75865 -0.0103725 -0.000526954
9.79309 -0.0103004 -0.000521424
9.8279 -0.0102282 -0.000516006
9.8631 -0.0101561 -0.000510511
9.89869 -0.0100839 -0.000505127
9.93471 -0.0100117 -0.000499662
9.97117 -0.0099393 -0.000494304
10.0081 -0.0098668 -0.00048886
10.0455 -0.00979413 -0.00048352
10.0835 -0.00972127 -0.000478088
10.122 -0.00964814 -0.000472756
10.1611 -0.00957474 -0.000467325
10.2008 -0.00950099 -0.000461988
10.2412 -0.00942685 -0.000456544
10.2824 -0.00935223 -0.000451188
10.3244 -0.00927709 -0.000445714
10.3672 -0.00920132 -0.000440319
10.4109 -0.00912484 -0.000434792
10.4557 -0.00904752 -0.000429334
10.5017 -0.00896924 -0.000423723
10.5489 -0.00888981 -0.000418167
10.5976 -0.00880905 -0.000412428
10.6479 -0.00872669 -0.00040672
10.7002 -0.00864242 -0.000400786
10.7547 -0.0085558 -0.000394844
10.8119 -0.00846627 -0.000388599
10.8724 -0.00837297 -0.00038227
10.9373 -0.00827466 -0.000375483
11.0083 -0.00816918 -0.000368418
11.0884 -0.0080524 -0.00036045
11.1861 -0.00791327 -0.000351285


==> anc/HERMITE/Theta0.5/LambdaOverBeta4.0Lambda0.5Nc1Classic/GAp_FRG.txt <==
-11.1861 -0.00810033 0.000450822
-11.0884 -0.00825048 0.000432152
-11.0083 -0.00837149 0.000465988
-10.9373 -0.00848565 0.000454789
-10.8724 -0.00858823 0.000481661
-10.8119 -0.00868961 0.000473009
-10.7547 -0.00878358 0.000496865
-10.7002 -0.00887809 0.00048969
-10.6479 -0.00896697 0.000511949
-10.5976 -0.00905716 0.000505857
-10.5489 -0.00914268 0.000527241
-10.5017 -0.00922993 0.00052206
-10.4557 -0.00931306 0.00054301
-10.4109 -0.00939817 0.000538656
-10.3672 -0.00947951 0.000559458
-10.3244 -0.00956299 0.000555869
-10.2824 -0.00964294 0.000576696
-10.2412 -0.00972516 0.000573793
-10.2008 -0.00980402 0.000594714
-10.1611 -0.00988528 0.000592369
-10.122 -0.00996334 0.000613357
-10.0835 -0.0100439 0.00061139
-10.0455 -0.0101215 0.000632342
-10.0081 -0.0102018 0.000630535
-9.97117 -0.0102791 0.000651315
-9.93471 -0.0103593 0.000649473
-9.89869 -0.0104366 0.000670003
-9.8631 -0.0105167 0.000668057
-9.8279 -0.0105939 0.000688401
-9.79309 -0.0106739 0.000686419
-9.75865 -0.0107509 0.000706699
-9.72455 -0.0108307 0.000704717
-9.69079 -0.0109075 0.000724934
-9.65735 -0.0109872 0.000722846
-9.62422 -0.0110639 0.000742891
-9.59138 -0.0111436 0.000740562
-9.55883 -0.0112203 0.000760356
-9.52655 -0.0113001 0.00075771
-9.49453 -0.0113769 0.000777229
-9.46277 -0.011457 0.000774231
-9.43125 -0.0115341 0.000793474
-9.39998 -0.0116145 0.000790114
-9.36893 -0.011692 0.000809109
-9.3381 -0.0117729 0.000805406
-9.30749 -0.0118509 0.000824202
-9.27709 -0.0119324 0.000820189
-9.2469 -0.0120111 0.000838836
-9.2169 -0.0120933 0.000834538
-9.18709 -0.0121727 0.000853078
-9.15746 -0.0122557 0.000848516
-9.12802 -0.0123359 0.00086699
-9.09875 -0.0124198 0.000862189
-9.06966 -0.0125008 0.000880644
-9.04073 -0.0125856 0.000875635
-9.01196 -0.0126675 0.000894118
-8.98335 -0.0127532 0.000888934
-8.9549 -0.0128361 0.000907497
-8.92659 -0.0129228 0.00090217
-8.89844 -0.0130066 0.000920863
-8.87042 -0.0130944 0.000915429
-8.84255 -0.0131792 0.000934302
-8.81482 -0.0132681 0.000928794
-8.78721 -0.0133539 0.000947895
-8.75974 -0.0134439 0.000942346
-8.7324 -0.0135309 0.000961723
-8.70518 -0.0136219 0.000956163
-8.67809 -0.01371 0.00097586
-8.65112 -0.0138022 0.000970317
-8.62426 -0.0138913 0.000990376
-8.59752 -0.0139847 0.000984877
-8.57089 -0.014075 0.00100534
-8.54437 -0.0141695 0.000999905
-8.51797 -0.0142609 0.0010208
-8.49166 -0.0143566 0.00101545
-8.46547 -0.014449 0.00103682
-8.43937 -0.0145459 0.00103156
-8.41338 -0.0146394 0.00105342
-8.38748 -0.0147374 0.00104827
-8.36169 -0.014832 0.00107063
-8.33598 -0.0149311 0.00106559
-8.31038 -0.0150268 0.00108846
-8.28486 -0.015127 0.00108351
-8.25943 -0.0152237 0.0011069
-8.23409 -0.015325 0.00110202
-8.20884 -0.0154226 0.00112591
-8.18368 -0.015525 0.00112107
-8.1586 -0.0156236 0.00114543
-8.13361 -0.0157269 0.00114058
-8.10869 -0.0158265 0.00116538
-8.08386 -0.0159308 0.00116048
-8.0591 -0.0160313 0.00118566
-8.03443 -0.0161366 0.00118064
-8.00983 -0.016238 0.00120616
-7.9853 -0.0163443 0.00120093
-7.96085 -0.0164465 0.00122672
-7.93648 -0.0165538 0.00122121
-7.91217 -0.0166568 0.00124719
-7.88794 -0.0167651 0.00124132
-7.86378 -0.0168691 0.00126741
-7.83968 -0.0169784 0.00126109
-7.81566 -0.0170832 0.00128723
-7.7917 -0.0171936 0.00128036
-7.76781 -0.0172994 0.00130648
-7.74398 -0.0174108 0.00129899
-7.72022 -0.0175177 0.00132502
-7.69652 -0.0176302 0.00131685
-7.67288 -0.0177382 0.00134274
-7.64931 -0.0178519 0.00133382
-7.62579 -0.0179611 0.00135954
-7.60234 -0.0180762 0.00134985
-7.57894 -0.0181866 0.00137539
-7.55561 -0.0183031 0.00136489
-7.53233 -0.0184149 0.00139025
-7.50911 -0.018533 0.00137895
-7.48595 -0.0186463 0.00140417
-7.46284 -0.018766 0.00139209
-7.43978 -0.0188809 0.00141721
-7.41679 -0.0190023 0.00140439
-7.39384 -0.0191189 0.00142947
-7.37095 -0.0192422 0.00141596
-7.34811 -0.0193606 0.00144109
-7.32532 -0.0194858 0.00142695
-7.30258 -0.0196061 0.00145221
-7.27989 -0.0197333 0.00143752
-7.25725 -0.0198556 0.00146301
-7.23467 -0.0199849 0.00144784
-7.21213 -0.0201093 0.00147367
-7.18963 -0.0202408 0.00145809
-7.16719 -0.0203673 0.00148435
-7.14479 -0.020501 0.00146843
-7.12244 -0.0206297 0.00149521
-7.10014 -0.0207657 0.00147903
-7.07788 -0.0208965 0.00150642
-7.05566 -0.0210349 0.00149002
-7.03349 -0.021168 0.0015181
-7.01137 -0.0213087 0.00150154
-6.98928 -0.0214442 0.00153037
-6.96724 -0.0215873 0.00151368
-6.94524 -0.0217251 0.00154334
-6.92329 -0.0218707 0.00152655
-6.90138 -0.0220108 0.00155708
-6.8795 -0.0221589 0.00154023
-6.85767 -0.0223014 0.00157168
-6.83588 -0.022452 0.00155478
-6.81413 -0.022597 0.0015872
-6.79241 -0.0227502 0.00157024
-6.77074 -0.0228976 0.00160367
-6.74911 -0.0230534 0.00158667
-6.72751 -0.0232034 0.00162114
-6.70595 -0.0233618 0.00160411
-6.68443 -0.0235143 0.00163965
-6.66294 -0.0236754 0.00162257
-6.6415 -0.0238304 0.00165922
-6.62008 -0.0239942 0.0016421
-6.59871 -0.0241518 0.00167987
-6.57737 -0.0243185 0.00166269
-6.55607 -0.0244787 0.00170162
-6.5348 -0.0246481 0.00168437
-6.51356 -0.024811 0.00172447
-6.49236 -0.0249832 0.00170714
-6.47119 -0.0251488 0.00174843
-6.45006 -0.025324 0.00173099
-6.42896 -0.0254922 0.00177349
-6.40789 -0.0256703 0.00175592
-6.38686 -0.0258414 0.00179964
-6.36586 -0.0260224 0.00178191
-6.34489 -0.0261962 0.00182686
-6.32395 -0.0263803 0.00180893
-6.30304 -0.0265569 0.0018551
-6.28216 -0.0267441 0.00183693
-6.26132 -0.0269236 0.00188433
-6.24051 -0.0271138 0.00186587
-6.21972 -0.0272962 0.0019145
-6.19897 -0.0274896 0.0018957
-6.17824 -0.027675 0.00194553
-6.15755 -0.0278717 0.00192633
-6.13688 -0.0280601 0.00197735
-6.11625 -0.0282601 0.00195768
-6.09564 -0.0284515 0.00200988
-6.07506 -0.0286549 0.00198968
-6.05451 -0.0288496 0.00204303
-6.03398 -0.0290564 0.00202222
-6.01349 -0.0292543 0.00207669
-5.99302 -0.0294647 0.00205519
-5.97258 -0.0296659 0.00211077
-5.95216 -0.02988 0.0020885
-5.93178 -0.0300847 0.00214515
-5.91142 -0.0303027 0.00212202
-5.89108 -0.030511 0.00217973
-5.87077 -0.0307328 0.00215567
-5.85049 -0.0309449 0.0022144
-5.83023 -0.0311708 0.00218933
-5.81 -0.0313868 0.00224907
-5.7898 -0.031617 0.0022229
-5.76961 -0.031837 0.00228365
-5.74946 -0.0320718 0.00225631
-5.72933 -0.032296 0.00231806
-5.70922 -0.0325355 0.00228948
-5.68913 -0.0327642 0.00235225
-5.66907 -0.0330086 0.00232237
-5.64904 -0.0332421 0.00238617
-5.62903 -0.0334917 0.00235495
-5.60904 -0.0337301 0.00241984
-5.58907 -0.0339851 0.00238725
-5.56913 -0.0342289 0.00245328
-5.54921 -0.0344897 0.0024193
-5.52931 -0.0347389 0.00248657
-5.50944 -0.0350058 0.00245121
-5.48958 -0.035261 0.00251985
-5.46975 -0.0355342 0.00248314
-5.44994 -0.0357956 0.0025533
-5.43016 -0.0360757 0.00251531
-5.41039 -0.0363437 0.00258717
-5.39065 -0.0366309 0.00254798
-5.37092 -0.0369058 0.00262178
-5.35122 -0.0372006 0.00258153
-5.33154 -0.0374828 0.00265753
-5.31188 -0.0377856 0.00261637
-5.29224 -0.0380755 0.00269489
-5.27262 -0.0383867 0.00265303
-5.25302 -0.0386847 0.00273443
-5.23344 -0.0390046 0.0026921
-5.21388 -0.0393112 0.0027768
-5.19434 -0.0396404 0.00273427
-5.17482 -0.0399559 0.00282273
-5.15532 -0.0402946 0.00278033
-5.13584 -0.0406194 0.00287306
-5.11638 -0.0409682 0.00283113
-5.09694 -0.0413026 0.00292868
-5.07751 -0.0416618 0.00288763
-5.05811 -0.0420062 0.00299061
-5.03872 -0.0423763 0.00295086
-5.01935 -0.042731 0.00305992
-5 -0.0431123 0.00302194
-4.98067 -0.0434775 0.00313777
-4.96136 -0.0438704 0.00310205
-4.94206 -0.0442465 0.0032254
-4.92278 -0.0446513 0.0031925
-4.90352 -0.0450384 0.00332416
-4.88428 -0.0454554 0.00329465
-4.86505 -0.0458537 0.00343547
-4.84584 -0.0462831 0.00341
-4.82665 -0.0466926 0.0035609
-4.80748 -0.0471347 0.00354014
-4.78832 -0.0475554 0.00370207
-4.76918 -0.0480101 0.00368677
-4.75005 -0.0484418 0.00386075
-4.73095 -0.0489091 0.00385167
-4.71185 -0.0493514 0.00403876
-4.69278 -0.0498311 0.00403669
-4.67372 -0.0502834 0.00423794
-4.65468 -0.0507749 0.00424365
-4.63565 -0.0512364 0.00446003
-4.61664 -0.0517388 0.00447417
-4.59764 -0.0522082 0.00470652
-4.57866 -0.0527205 0.00472954
-4.55969 -0.0531962 0.0049784
-4.54074 -0.0537169 0.00501042
-4.52181 -0.0541972 0.00527588
-4.50289 -0.0547247 0.00531653
-4.48398 -0.0552073 0.00559809
-4.46509 -0.0557398 0.00564634
-4.44622 -0.0562228 0.00594276
-4.42736 -0.0567585 0.00599684
-4.40851 -0.0572401 0.00630608
-4.38968 -0.0577779 0.00636348
-4.37086 -0.0582568 0.00668278
-4.35206 -0.0587961 0.00674033
-4.33327 -0.0592721 0.00706641
-4.31449 -0.0598132 0.00712061
-4.29573 -0.0602871 0.00745
-4.27698 -0.0608315 0.00749734
-4.25825 -0.0613052 0.00782681
-4.23953 -0.0618552 0.00786415
-4.22082 -0.0623316 0.0081911
-4.20213 -0.0628905 0.00821602
-4.18345 -0.063373 0.0085387
-4.16478 -0.0639446 0.00854968
-4.14613 -0.0644371 0.00886738
-4.12749 -0.0650251 0.0088638
-4.10886 -0.0655314 0.00917679
-4.09024 -0.0661395 0.00915888
-4.07164 -0.0666631 0.00946825
-4.05305 -0.0672944 0.00943686
-4.03447 -0.0678385 0.00974431
-4.01591 -0.0684959 0.0097007
-3.99736 -0.0690629 0.0100083
-3.97882 -0.0697486 0.009954
-3.96029 -0.0703405 0.0102641
-3.94177 -0.0710566 0.0102006
-3.92327 -0.071675 0.0105154
-3.90478 -0.0724228 0.0104442
-3.8863 -0.073069 0.0107661
-3.86783 -0.0738499 0.0106886
-3.84937 -0.0745248 0.0110198
-3.83093 -0.07534 0.010937
-3.81249 -0.0760446 0.0112795
-3.79407 -0.0768952 0.0111926
-3.77566 -0.0776301 0.0115485
-3.75726 -0.0785172 0.0114583
-3.73887 -0.0792834 0.0118294
-3.72049 -0.0802082 0.0117366
-3.70213 -0.0810065 0.0121248
-3.68377 -0.0819703 0.0120302
-3.66543 -0.0828015 0.0124373
-3.64709 -0.0838057 0.0123414
-3.62877 -0.084671 0.0127694
-3.61046 -0.0857173 0.0126728
-3.59215 -0.0866176 0.0131236
-3.57386 -0.0877079 0.0130268
-3.55558 -0.0886446 0.0135025
-3.53731 -0.0897807 0.0134061
-3.51905 -0.0907553 0.0139089
-3.5008 -0.0919396 0.0138136
-3.48256 -0.0929536 0.0143458
-3.46433 -0.0941885 0.0142524
-3.4461 -0.0952435 0.0148167
-3.42789 -0.0965319 0.0147259
-3.40969 -0.0976299 0.0153251
-3.3915 -0.0989746 0.0152379
-3.37332 -0.100118 0.0158752
-3.35515 -0.101522 0.0157928
-3.33698 -0.102712 0.0164716
-3.31883 -0.10418 0.0163953
-3.30069 -0.105419 0.0171195
-3.28255 -0.106954 0.0170507
-3.26443 -0.108245 0.0178248
-3.24631 -0.109851 0.0177654
-3.2282 -0.111197 0.0185939
-3.2101 -0.112879 0.018546
-3.19201 -0.114281 0.0194345
-3.17393 -0.116045 0.0194005
-3.15586 -0.117507 0.0203549
-3.1378 -0.119356 0.0203377
-3.11974 -0.12088 0.0213645
-3.1017 -0.122821 0.0213674
-3.08366 -0.124411 0.0224742
-3.06563 -0.12645 0.0225008
-3.04761 -0.128107 0.0236959
-3.0296 -0.13025 0.0237506
-3.01159 -0.131977 0.025043
-2.9936 -0.134231 0.0251309
-2.97561 -0.136031 0.0265308
-2.95763 -0.138403 0.0266574
-2.93966 -0.140277 0.028176
-2.9217 -0.142775 0.0283478
-2.90374 -0.144724 0.0299974
-2.88579 -0.147356 0.0302216
-2.86785 -0.149382 0.0320158
-2.84992 -0.152155 0.0323003
-2.83199 -0.154257 0.0342538
-2.81408 -0.157181 0.0346078
-2.79617 -0.159359 0.0367367
-2.77826 -0.162441 0.03717
-2.76037 -0.164692 0.0394915
-2.74248 -0.167942 0.0400153
-2.7246 -0.170263 0.0425478
-2.70673 -0.17369 0.043174
-2.68886 -0.176076 0.0459372
-2.671 -0.179689 0.0466789
-2.65315 -0.182132 0.0496935
-2.63531 -0.185942 0.0505647
-2.61747 -0.188434 0.0538523
-2.59964 -0.192449 0.0548684
-2.58182 -0.194979 0.0584512
-2.564 -0.19921 0.0596283
-2.54619 -0.201764 0.0635293
-2.52838 -0.206222 0.0648848
-2.51059 -0.208785 0.0691271
-2.49279 -0.21348 0.0706796
-2.47501 -0.216033 0.0752866
-2.45723 -0.220979 0.077056
-2.43946 -0.223502 0.0820511
-2.42169 -0.228711 0.0840587
-2.40394 -0.231179 0.0894649
-2.38618 -0.236667 0.0917339
-2.36844 -0.239055 0.0975741
-2.3507 -0.244838 0.10013
-2.33296 -0.247118 0.106426
-2.31523 -0.253215 0.109296
-2.29751 -0.255355 0.116071
-2.27979 -0.261787 0.119286
-2.26208 -0.263754 0.126562
-2.24438 -0.270545 0.130156
-2.22668 -0.272303 0.137953
-2.20898 -0.279482 0.141966
-2.19129 -0.280993 0.150306
-2.17361 -0.288592 0.154782
-2.15593 -0.289816 0.163686
-2.13826 -0.297874 0.168678
-2.1206 -0.298772 0.178168
-2.10294 -0.307335 0.183738
-2.08528 -0.307864 0.193841
-2.06763 -0.316987 0.200062
-2.04998 -0.317107 0.21081
-2.03234 -0.326858 0.217777
-2.01471 -0.326526 0.229214
-1.99708 -0.336984 0.237049
-1.97945 -0.336155 0.249237
-1.96183 -0.347414 0.258098
-1.94422 -0.346033 0.271126
-1.92661 -0.358194 0.281229
-1.909 -0.356181 0.295225
-1.8914 -0.369346 0.30686
-1.87381 -0.366578 0.321998
-1.85622 -0.380827 0.335554
-1.83863 -0.377103 0.35206
-1.82105 -0.392463 0.368052
-1.80347 -0.387455 0.386196
-1.7859 -0.403841 0.405283
-1.76833 -0.397032 0.425347
-1.75076 -0.414167 0.448341
-1.7332 -0.40478 0.470544
-1.71565 -0.422079 0.498379
-1.69809 -0.409019 0.522745
-1.68055 -0.425462 0.556384
-1.663 -0.407317 0.582524
-1.64546 -0.421323 0.62276
-1.62793 -0.396495 0.649598
-1.6104 -0.405897 0.696744
-1.59287 -0.372959 0.72226
-1.57535 -0.375175 0.775759
-1.55783 -0.333466 0.796946
-1.54031 -0.32596 0.855058
-1.5228 -0.276262 0.868323
-1.50529 -0.257225 0.928143
-1.48779 -0.202142 0.93021
-1.47029 -0.171113 0.98816
-1.45279 -0.114737 0.97716
-1.4353 -0.072784 1.02981
-1.41781 -0.0196715 1.00595
-1.40032 0.0309942 1.05079
-1.38284 0.0770249 1.01618
-1.36536 0.133742 1.05185
-1.34788 0.170359 1.00971
-1.33041 0.230618 1.03589
-1.31293 0.257049 0.989585
-1.29547 0.318791 1.00662
-1.278 0.335432 0.959028
-1.26054 0.397066 0.96754
-1.24308 0.404973 0.920829
-1.22563 0.465274 0.921562
-1.20818 0.46576 0.877191
-1.19073 0.523749 0.870922
-1.17328 0.518133 0.829806
-1.15584 0.573011 0.817343
-1.1384 0.56251 0.780006
-1.12096 0.613633 0.762203
-1.10353 0.599327 0.728902
-1.08609 0.646214 0.706656
-1.06866 0.62905 0.677467
-1.05124 0.671398 0.651698
-1.03381 0.652196 0.626569
-1.01639 0.689885 0.598181
-0.998969 0.669358 0.576961
-0.981551 0.702436 0.546802
-0.964136 0.681188 0.529268
-0.946723 0.709849 0.498095
-0.929312 0.688386 0.483973
-0.911904 0.712934 0.45243
-0.894497 0.691663 0.44141
-0.877093 0.71247 0.410014
-0.859691 0.691712 0.401774
-0.842291 0.709188 0.37092
-0.824893 0.689181 0.365136
-0.807497 0.703741 0.335109
-0.790103 0.684656 0.331468
-0.77271 0.696699 0.302456
-0.75532 0.678647 0.300666
-0.737931 0.688545 0.272781
-0.720544 0.671591 0.272575
-0.703159 0.679678 0.245865
-0.685776 0.66385 0.247005
-0.668394 0.670422 0.221476
-0.651013 0.655721 0.223751
-0.633635 0.661032 0.199375
-0.616257 0.647439 0.202602
-0.598881 0.65171 0.179329
-0.581507 0.639192 0.183351
-0.564134 0.642606 0.161117
-0.546762 0.631124 0.1658
-0.529392 0.633838 0.144533
-0.512023 0.623345 0.149763
-0.494655 0.625488 0.129386
-0.477288 0.615937 0.135068
-0.459922 0.617617 0.115505
-0.442558 0.60896 0.121559
-0.425194 0.610267 0.102733
-0.407832 0.602459 0.109092
-0.39047 0.603467 0.0909293
-0.373109 0.596463 0.0975373
-0.355749 0.597232 0.079968
-0.338391 0.590993 0.0867792
-0.321032 0.591572 0.0697355
-0.303675 0.586061 0.0767115
-0.286318 0.586491 0.0601297
-0.268962 0.581675 0.0672387
-0.251607 0.58199 0.0510584
-0.234252 0.577839 0.0582739
-0.216898 0.578065 0.0424377
-0.199544 0.574553 0.0497379
-0.182191 0.574713 0.0341913
-0.164838 0.571819 0.0415575
-0.147486 0.571928 0.0262485
-0.130134 0.569635 0.0336652
-0.112782 0.569707 0.0185436
-0.0954304 0.567999 0.0259973
-0.0780791 0.568044 0.0110148
-0.060728 0.566911 0.0184937
-0.043377 0.566936 0.00360296
-0.0260262 0.566371 0.0110962
-0.00867539 0.566379 -0.00374896
0.00867539 0.566379 0.00374896
0.0260262 0.566371 -0.0110962
0.043377 0.566936 -0.00360296
0.060728 0.566911 -0.0184937
0.0780791 0.568044 -0.0110148
0.0954304 0.567999 -0.0259973
0.112782 0.569707 -0.0185436
0.130134 0.569635 -0.0336652
0.147486 0.571928 -0.0262485
0.164838 0.571819 -0.0415575
0.182191 0.574713 -0.0341913
0.199544 0.574553 -0.0497379
0.216898 0.578065 -0.0424377
0.234252 0.577839 -0.0582739
0.251607 0.58199 -0.0510584
0.268962 0.581675 -0.0672387
0.286318 0.586491 -0.0601297
0.303675 0.586061 -0.0767115
0.321032 0.591572 -0.0697355
0.338391 0.590993 -0.0867792
0.355749 0.597232 -0.079968
0.373109 0.596463 -0.0975373
0.39047 0.603467 -0.0909293
0.407832 0.602459 -0.109092
0.425194 0.610267 -0.102733
0.442558 0.60896 -0.121559
0.459922 0.617617 -0.115505
0.477288 0.615937 -0.135068
0.494655 0.625488 -0.129386
0.512023 0.623345 -0.149763
0.529392 0.633838 -0.144533
0.546762 0.631124 -0.1658
0.564134 0.642606 -0.161117
0.581507 0.639192 -0.183351
0.598881 0.65171 -0.179329
0.616257 0.647439 -0.202602
0.633635 0.661032 -0.199375
0.651013 0.655721 -0.223751
0.668394 0.670422 -0.221476
0.685776 0.66385 -0.247005
0.703159 0.679678 -0.245865
0.720544 0.671591 -0.272575
0.737931 0.688545 -0.272781
0.75532 0.678647 -0.300666
0.77271 0.696699 -0.302456
0.790103 0.684656 -0.331468
0.807497 0.703741 -0.335109
0.824893 0.689181 -0.365136
0.842291 0.709188 -0.37092
0.859691 0.691712 -0.401774
0.877093 0.71247 -0.410014
0.894497 0.691663 -0.44141
0.911904 0.712934 -0.45243
0.929312 0.688386 -0.483973
0.946723 0.709849 -0.498095
0.964136 0.681188 -0.529268
0.981551 0.702436 -0.546802
0.998969 0.669358 -0.576961
1.01639 0.689885 -0.598181
1.03381 0.652196 -0.626569
1.05124 0.671398 -0.651698
1.06866 0.62905 -0.677467
1.08609 0.646214 -0.706656
1.10353 0.599327 -0.728902
1.12096 0.613633 -0.762203
1.1384 0.56251 -0.780006
1.15584 0.573011 -0.817343
1.17328 0.518133 -0.829806
1.19073 0.523749 -0.870922
1.20818 0.46576 -0.877191
1.22563 0.465274 -0.921562
1.24308 0.404973 -0.920829
1.26054 0.397066 -0.96754
1.278 0.335432 -0.959028
1.29547 0.318791 -1.00662
1.31293 0.257049 -0.989585
1.33041 0.230618 -1.03589
1.34788 0.170359 -1.00971
1.36536 0.133742 -1.05185
1.38284 0.0770249 -1.01618
1.40032 0.0309942 -1.05079
1.41781 -0.0196715 -1.00595
1.4353 -0.072784 -1.02981
1.45279 -0.114737 -0.97716
1.47029 -0.171113 -0.98816
1.48779 -0.202142 -0.93021
1.50529 -0.257225 -0.928143
1.5228 -0.276262 -0.868323
1.54031 -0.32596 -0.855058
1.55783 -0.333466 -0.796946
1.57535 -0.375175 -0.775759
1.59287 -0.372959 -0.72226
1.6104 -0.405897 -0.696744
1.62793 -0.396495 -0.649598
1.64546 -0.421323 -0.62276
1.663 -0.407317 -0.582524
1.68055 -0.425462 -0.556384
1.69809 -0.409019 -0.522745
1.71565 -0.422079 -0.498379
1.7332 -0.40478 -0.470544
1.75076 -0.414167 -0.448341
1.76833 -0.397032 -0.425347
1.7859 -0.403841 -0.405283
1.80347 -0.387455 -0.386196
1.82105 -0.392463 -0.368052
1.83863 -0.377103 -0.35206
1.85622 -0.380827 -0.335554
1.87381 -0.366578 -0.321998
1.8914 -0.369346 -0.30686
1.909 -0.356181 -0.295225
1.92661 -0.358194 -0.281229
1.94422 -0.346033 -0.271126
1.96183 -0.347414 -0.258098
1.97945 -0.336155 -0.249237
1.99708 -0.336984 -0.237049
2.01471 -0.326526 -0.229214
2.03234 -0.326858 -0.217777
2.04998 -0.317107 -0.21081
2.06763 -0.316987 -0.200062
2.08528 -0.307864 -0.193841
2.10294 -0.307335 -0.183738
2.1206 -0.298772 -0.178168
2.13826 -0.297874 -0.168678
2.15593 -0.289816 -0.163686
2.17361 -0.288592 -0.154782
2.19129 -0.280993 -0.150306
2.20898 -0.279482 -0.141966
2.22668 -0.272303 -0.137953
2.24438 -0.270545 -0.130156
2.26208 -0.263754 -0.126562
2.27979 -0.261787 -0.119286
2.29751 -0.255355 -0.116071
2.31523 -0.253215 -0.109296
2.33296 -0.247118 -0.106426
2.3507 -0.244838 -0.10013
2.36844 -0.239055 -0.0975741
2.38618 -0.236667 -0.0917339
2.40394 -0.231179 -0.0894649
2.42169 -0.228711 -0.0840587
2.43946 -0.223502 -0.0820511
2.45723 -0.220979 -0.077056
2.47501 -0.216033 -0.0752866
2.49279 -0.21348 -0.0706796
2.51059 -0.208785 -0.0691271
2.52838 -0.206222 -0.0648848
2.54619 -0.201764 -0.0635293
2.564 -0.19921 -0.0596283
2.58182 -0.194979 -0.0584512
2.59964 -0.192449 -0.0548684
2.61747 -0.188434 -0.0538523
2.63531 -0.185942 -0.0505647
2.65315 -0.182132 -0.0496935
2.671 -0.179689 -0.0466789
2.68886 -0.176076 -0.0459372
2.70673 -0.17369 -0.043174
2.7246 -0.170263 -0.0425478
2.74248 -0.167942 -0.0400153
2.76037 -0.164692 -0.0394915
2.77826 -0.162441 -0.03717
2.79617 -0.159359 -0.0367367
2.81408 -0.157181 -0.0346078
2.83199 -0.154257 -0.0342538
2.84992 -0.152155 -0.0323003
2.86785 -0.149382 -0.0320158
2.88579 -0.147356 -0.0302216
2.90374 -0.144724 -0.0299974
2.9217 -0.142775 -0.0283478
2.93966 -0.140277 -0.028176
2.95763 -0.138403 -0.0266574
2.97561 -0.136031 -0.0265308
2.9936 -0.134231 -0.0251309
3.01159 -0.131977 -0.025043
3.0296 -0.13025 -0.0237506
3.04761 -0.128107 -0.0236959
3.06563 -0.12645 -0.0225008
3.08366 -0.124411 -0.0224742
3.1017 -0.122821 -0.0213674
3.11974 -0.12088 -0.0213645
3.1378 -0.119356 -0.0203377
3.15586 -0.117507 -0.0203549
3.17393 -0.116045 -0.0194005
3.19201 -0.114281 -0.0194345
3.2101 -0.112879 -0.018546
3.2282 -0.111197 -0.0185939
3.24631 -0.109851 -0.0177654
3.26443 -0.108245 -0.0178248
3.28255 -0.106954 -0.0170507
3.30069 -0.105419 -0.0171195
3.31883 -0.10418 -0.0163953
3.33698 -0.102712 -0.0164716
3.35515 -0.101522 -0.0157928
3.37332 -0.100118 -0.0158752
3.3915 -0.0989746 -0.0152379
3.40969 -0.0976299 -0.0153251
3.42789 -0.0965319 -0.0147259
3.4461 -0.0952435 -0.0148167
3.46433 -0.0941885 -0.0142524
3.48256 -0.0929536 -0.0143458
3.5008 -0.0919396 -0.0138136
3.51905 -0.0907553 -0.0139089
3.53731 -0.0897807 -0.0134061
3.55558 -0.0886446 -0.0135025
3.57386 -0.0877079 -0.0130268
3.59215 -0.0866176 -0.0131236
3.61046 -0.0857173 -0.0126728
3.62877 -0.084671 -0.0127694
3.64709 -0.0838057 -0.0123414
3.66543 -0.0828015 -0.0124373
3.68377 -0.0819703 -0.0120302
3.70213 -0.0810065 -0.0121248
3.72049 -0.0802082 -0.0117366
3.73887 -0.0792834 -0.0118294
3.75726 -0.0785172 -0.0114583
3.77566 -0.0776301 -0.0115485
3.79407 -0.0768952 -0.0111926
3.81249 -0.0760446 -0.0112795
3.83093 -0.07534 -0.010937
3.84937 -0.0745248 -0.0110198
3.86783 -0.0738499 -0.0106886
3.8863 -0.073069 -0.0107661
3.90478 -0.0724228 -0.0104442
3.92327 -0.071675 -0.0105154
3.94177 -0.0710566 -0.0102006
3.96029 -0.0703405 -0.0102641
3.97882 -0.0697486 -0.009954
3.99736 -0.0690629 -0.0100083
4.01591 -0.0684959 -0.0097007
4.03447 -0.0678385 -0.00974431
4.05305 -0.0672944 -0.00943686
4.07164 -0.0666631 -0.00946825
4.09024 -0.0661395 -0.00915888
4.10886 -0.0655314 -0.00917679
4.12749 -0.0650251 -0.0088638
4.14613 -0.0644371 -0.00886738
4.16478 -0.0639446 -0.00854968
4.18345 -0.063373 -0.0085387
4.20213 -0.0628905 -0.00821602
4.22082 -0.0623316 -0.0081911
4.23953 -0.0618552 -0.00786415
4.25825 -0.0613052 -0.00782681
4.27698 -0.0608315 -0.00749734
4.29573 -0.0602871 -0.00745
4.31449 -0.0598132 -0.00712061
4.33327 -0.0592721 -0.00706641
4.35206 -0.0587961 -0.00674033
4.37086 -0.0582568 -0.00668278
4.38968 -0.0577779 -0.00636348
4.40851 -0.0572401 -0.00630608
4.42736 -0.0567585 -0.00599684
4.44622 -0.0562228 -0.00594276
4.46509 -0.0557398 -0.00564634
4.48398 -0.0552073 -0.00559809
4.50289 -0.0547247 -0.00531653
4.52181 -0.0541972 -0.00527588
4.54074 -0.0537169 -0.00501042
4.55969 -0.0531962 -0.0049784
4.57866 -0.0527205 -0.00472954
4.59764 -0.0522082 -0.00470652
4.61664 -0.0517388 -0.00447417
4.63565 -0.0512364 -0.00446003
4.65468 -0.0507749 -0.00424365
4.67372 -0.0502834 -0.00423794
4.69278 -0.0498311 -0.00403669
4.71185 -0.0493514 -0.00403876
4.73095 -0.0489091 -0.00385167
4.75005 -0.0484418 -0.00386075
4.76918 -0.0480101 -0.00368677
4.78832 -0.0475554 -0.00370207
4.80748 -0.0471347 -0.00354014
4.82665 -0.0466926 -0.0035609
4.84584 -0.0462831 -0.00341
4.86505 -0.0458537 -0.00343547
4.88428 -0.0454554 -0.00329465
4.90352 -0.0450384 -0.00332416
4.92278 -0.0446513 -0.0031925
4.94206 -0.0442465 -0.0032254
4.96136 -0.0438704 -0.00310205
4.98067 -0.0434775 -0.00313777
5 -0.0431123 -0.00302194
5.01935 -0.042731 -0.00305992
5.03872 -0.0423763 -0.00295086
5.05811 -0.0420062 -0.00299061
5.07751 -0.0416618 -0.00288763
5.09694 -0.0413026 -0.00292868
5.11638 -0.0409682 -0.00283113
5.13584 -0.0406194 -0.00287306
5.15532 -0.0402946 -0.00278033
5.17482 -0.0399559 -0.00282273
5.19434 -0.0396404 -0.00273427
5.21388 -0.0393112 -0.0027768
5.23344 -0.0390046 -0.0026921
5.25302 -0.0386847 -0.00273443
5.27262 -0.0383867 -0.00265303
5.29224 -0.0380755 -0.00269489
5.31188 -0.0377856 -0.00261637
5.33154 -0.0374828 -0.00265753
5.35122 -0.0372006 -0.00258153
5.37092 -0.0369058 -0.00262178
5.39065 -0.0366309 -0.00254798
5.41039 -0.0363437 -0.00258717
5.43016 -0.0360757 -0.00251531
5.44994 -0.0357956 -0.0025533
5.46975 -0.0355342 -0.00248314
5.48958 -0.035261 -0.00251985
5.50944 -0.0350058 -0.00245121
5.52931 -0.0347389 -0.00248657
5.54921 -0.0344897 -0.0024193
5.56913 -0.0342289 -0.00245328
5.58907 -0.0339851 -0.00238725
5.60904 -0.0337301 -0.00241984
5.62903 -0.0334917 -0.00235495
5.64904 -0.0332421 -0.00238617
5.66907 -0.0330086 -0.00232237
5.68913 -0.0327642 -0.00235225
5.70922 -0.0325355 -0.00228948
5.72933 -0.032296 -0.00231806
5.74946 -0.0320718 -0.00225631
5.76961 -0.031837 -0.00228365
5.7898 -0.031617 -0.0022229
5.81 -0.0313868 -0.00224907
5.83023 -0.0311708 -0.00218933
5.85049 -0.0309449 -0.0022144
5.87077 -0.0307328 -0.00215567
5.89108 -0.030511 -0.00217973
5.91142 -0.0303027 -0.00212202
5.93178 -0.0300847 -0.00214515
5.95216 -0.02988 -0.0020885
5.97258 -0.0296659 -0.00211077
5.99302 -0.0294647 -0.00205519
6.01349 -0.0292543 -0.00207669
6.03398 -0.0290564 -0.00202222
6.05451 -0.0288496 -0.00204303
6.07506 -0.0286549 -0.00198968
6.09564 -0.0284515 -0.00200988
6.11625 -0.0282601 -0.00195768
6.13688 -0.0280601 -0.00197735
6.15755 -0.0278717 -0.00192633
6.17824 -0.027675 -0.00194553
6.19897 -0.0274896 -0.0018957
6.21972 -0.0272962 -0.0019145
6.24051 -0.0271138 -0.00186587
6.26132 -0.0269236 -0.00188433
6.28216 -0.0267441 -0.00183693
6.30304 -0.0265569 -0.0018551
6.32395 -0.0263803 -0.00180893
6.34489 -0.0261962 -0.00182686
6.36586 -0.0260224 -0.00178191
6.38686 -0.0258414 -0.00179964
6.40789 -0.0256703 -0.00175592
6.42896 -0.0254922 -0.00177349
6.45006 -0.025324 -0.00173099
6.47119 -0.0251488 -0.00174843
6.49236 -0.0249832 -0.00170714
6.51356 -0.024811 -0.00172447
6.5348 -0.0246481 -0.00168437
6.55607 -0.0244787 -0.00170162
6.57737 -0.0243185 -0.00166269
6.59871 -0.0241518 -0.00167987
6.62008 -0.0239942 -0.0016421
6.6415 -0.0238304 -0.00165922
6.66294 -0.0236754 -0.00162257
6.68443 -0.0235143 -0.00163965
6.70595 -0.0233618 -0.00160411
6.72751 -0.0232034 -0.00162114
6.74911 -0.0230534 -0.00158667
6.77074 -0.0228976 -0.00160367
6.79241 -0.0227502 -0.00157024
6.81413 -0.022597 -0.0015872
6.83588 -0.022452 -0.00155478
6.85767 -0.0223014 -0.00157168
6.8795 -0.0221589 -0.00154023
6.90138 -0.0220108 -0.00155708
6.92329 -0.0218707 -0.00152655
6.94524 -0.0217251 -0.00154334
6.96724 -0.0215873 -0.00151368
6.98928 -0.0214442 -0.00153037
7.01137 -0.0213087 -0.00150154
7.03349 -0.021168 -0.0015181
7.05566 -0.0210349 -0.00149002
7.07788 -0.0208965 -0.00150642
7.10014 -0.0207657 -0.00147903
7.12244 -0.0206297 -0.00149521
7.14479 -0.020501 -0.00146843
7.16719 -0.0203673 -0.00148435
7.18963 -0.0202408 -0.00145809
7.21213 -0.0201093 -0.00147367
7.23467 -0.0199849 -0.00144784
7.25725 -0.0198556 -0.00146301
7.27989 -0.0197333 -0.00143752
7.30258 -0.0196061 -0.00145221
7.32532 -0.0194858 -0.00142695
7.34811 -0.0193606 -0.00144109
7.37095 -0.0192422 -0.00141596
7.39384 -0.0191189 -0.00142947
7.41679 -0.0190023 -0.00140439
7.43978 -0.0188809 -0.00141721
7.46284 -0.018766 -0.00139209
7.48595 -0.0186463 -0.00140417
7.50911 -0.018533 -0.00137895
7.53233 -0.0184149 -0.00139025
7.55561 -0.0183031 -0.00136489
7.57894 -0.0181866 -0.00137539
7.60234 -0.0180762 -0.00134985
7.62579 -0.0179611 -0.00135954
7.64931 -0.0178519 -0.00133382
7.67288 -0.0177382 -0.00134274
7.69652 -0.0176302 -0.00131685
7.72022 -0.0175177 -0.00132502
7.74398 -0.0174108 -0.00129899
7.76781 -0.0172994 -0.00130648
7.7917 -0.0171936 -0.00128036
7.81566 -0.0170832 -0.00128723
7.83968 -0.0169784 -0.00126109
7.86378 -0.0168691 -0.00126741
7.88794 -0.0167651 -0.00124132
7.91217 -0.0166568 -0.00124719
7.93648 -0.0165538 -0.00122121
7.96085 -0.0164465 -0.00122672
7.9853 -0.0163443 -0.00120093
8.00983 -0.016238 -0.00120616
8.03443 -0.0161366 -0.00118064
8.0591 -0.0160313 -0.00118566
8.08386 -0.0159308 -0.00116048
8.10869 -0.0158265 -0.00116538
8.13361 -0.0157269 -0.00114058
8.1586 -0.0156236 -0.00114543
8.18368 -0.015525 -0.00112107
8.20884 -0.0154226 -0.00112591
8.23409 -0.015325 -0.00110202
8.25943 -0.0152237 -0.0011069
8.28486 -0.015127 -0.00108351
8.31038 -0.0150268 -0.00108846
8.33598 -0.0149311 -0.00106559
8.36169 -0.014832 -0.00107063
8.38748 -0.0147374 -0.00104827
8.41338 -0.0146394 -0.00105342
8.43937 -0.0145459 -0.00103156
8.46547 -0.014449 -0.00103682
8.49166 -0.0143566 -0.00101545
8.51797 -0.0142609 -0.0010208
8.54437 -0.0141695 -0.000999905
8.57089 -0.014075 -0.00100534
8.59752 -0.0139847 -0.000984877
8.62426 -0.0138913 -0.000990376
8.65112 -0.0138022 -0.000970317
8.67809 -0.01371 -0.00097586
8.70518 -0.0136219 -0.000956163
8.7324 -0.0135309 -0.000961723
8.75974 -0.0134439 -0.000942346
8.78721 -0.0133539 -0.000947895
8.81482 -0.0132681 -0.000928794
8.84255 -0.0131792 -0.000934302
8.87042 -0.0130944 -0.000915429
8.89844 -0.0130066 -0.000920863
8.92659 -0.0129228 -0.00090217
8.9549 -0.0128361 -0.000907497
8.98335 -0.0127532 -0.000888934
9.01196 -0.0126675 -0.000894118
9.04073 -0.0125856 -0.000875635
9.06966 -0.0125008 -0.000880644
9.09875 -0.0124198 -0.000862189
9.12802 -0.0123359 -0.00086699
9.15746 -0.0122557 -0.000848516
9.18709 -0.0121727 -0.000853078
9.2169 -0.0120933 -0.000834538
9.2469 -0.0120111 -0.000838836
9.27709 -0.0119324 -0.000820189
9.30749 -0.0118509 -0.000824202
9.3381 -0.0117729 -0.000805406
9.36893 -0.011692 -0.000809109
9.39998 -0.0116145 -0.000790114
9.43125 -0.0115341 -0.000793474
9.46277 -0.011457 -0.000774231
9.49453 -0.0113769 -0.000777229
9.52655 -0.0113001 -0.00075771
9.55883 -0.0112203 -0.000760356
9.59138 -0.0111436 -0.000740562
9.62422 -0.0110639 -0.000742891
9.65735 -0.0109872 -0.000722846
9.69079 -0.0109075 -0.000724934
9.72455 -0.0108307 -0.000704717
9.75865 -0.0107509 -0.000706699
9.79309 -0.0106739 -0.000686419
9.8279 -0.0105939 -0.000688401
9.8631 -0.0105167 -0.000668057
9.89869 -0.0104366 -0.000670003
9.93471 -0.0103593 -0.000649473
9.97117 -0.0102791 -0.000651315
10.0081 -0.0102018 -0.000630535
10.0455 -0.0101215 -0.000632342
10.0835 -0.0100439 -0.00061139
10.122 -0.00996334 -0.000613357
10.1611 -0.00988528 -0.000592369
10.2008 -0.00980402 -0.000594714
10.2412 -0.00972516 -0.000573793
10.2824 -0.00964294 -0.000576696
10.3244 -0.00956299 -0.000555869
10.3672 -0.00947951 -0.000559458
10.4109 -0.00939817 -0.000538656
10.4557 -0.00931306 -0.00054301
10.5017 -0.00922993 -0.00052206
10.5489 -0.00914268 -0.000527241
10.5976 -0.00905716 -0.000505857
10.6479 -0.00896697 -0.000511949
10.7002 -0.00887809 -0.00048969
10.7547 -0.00878358 -0.000496865
10.8119 -0.00868961 -0.000473009
10.8724 -0.00858823 -0.000481661
10.9373 -0.00848565 -0.000454789
11.0083 -0.00837149 -0.000465988
11.0884 -0.00825048 -0.000432152
11.1861 -0.00810033 -0.000450822


==> anc/HERMITE/Theta0.5/LambdaOverBeta4.0Lambda0.5Nc1Classic/GRpOneLoop.txt <==
-11.1861 -0.00817086 -0.000374194
-11.0884 -0.00831883 -0.000384495
-11.0083 -0.00844321 -0.000393229
-10.9373 -0.00855565 -0.000401182
-10.8724 -0.00866055 -0.000408651
-10.8119 -0.00876017 -0.000415789
-10.7547 -0.00885586 -0.000422685
-10.7002 -0.0089485 -0.000429398
-10.6479 -0.00903869 -0.000435969
-10.5976 -0.00912689 -0.000442429
-10.5489 -0.00921345 -0.0004488
-10.5017 -0.00929863 -0.0004551
-10.4557 -0.00938264 -0.000461343
-10.4109 -0.00946566 -0.000467542
-10.3672 -0.00954784 -0.000473705
-10.3244 -0.00962929 -0.000479842
-10.2824 -0.00971012 -0.00048596
-10.2412 -0.00979042 -0.000492063
-10.2008 -0.00987027 -0.000498159
-10.1611 -0.00994973 -0.000504251
-10.122 -0.0100289 -0.000510343
-10.0835 -0.0101077 -0.00051644
-10.0455 -0.0101864 -0.000522545
-10.0081 -0.0102648 -0.000528661
-9.97117 -0.0103432 -0.00053479
-9.93471 -0.0104214 -0.000540936
-9.89869 -0.0104996 -0.000547101
-9.8631 -0.0105777 -0.000553286
-9.8279 -0.0106558 -0.000559495
-9.79309 -0.0107339 -0.000565729
-9.75865 -0.010812 -0.00057199
-9.72455 -0.0108902 -0.00057828
-9.69079 -0.0109685 -0.0005846
-9.65735 -0.0110469 -0.000590952
-9.62422 -0.0111254 -0.000597338
-9.59138 -0.0112041 -0.000603758
-9.55883 -0.0112829 -0.000610216
-9.52655 -0.0113619 -0.000616711
-9.49453 -0.011441 -0.000623245
-9.46277 -0.0115204 -0.00062982
-9.43125 -0.0115999 -0.000636437
-9.39998 -0.0116797 -0.000643097
-9.36893 -0.0117597 -0.0006498
-9.3381 -0.01184 -0.00065655
-9.30749 -0.0119206 -0.000663346
-9.27709 -0.0120014 -0.000670189
-9.2469 -0.0120825 -0.000677082
-9.2169 -0.0121639 -0.000684024
-9.18709 -0.0122456 -0.000691018
-9.15746 -0.0123276 -0.000698064
-9.12802 -0.01241 -0.000705163
-9.09875 -0.0124927 -0.000712317
-9.06966 -0.0125757 -0.000719526
-9.04073 -0.0126591 -0.000726791
-9.01196 -0.0127429 -0.000734115
-8.98335 -0.012827 -0.000741496
-8.9549 -0.0129115 -0.000748938
-8.92659 -0.0129965 -0.000756441
-8.89844 -0.0130818 -0.000764005
-8.87042 -0.0131675 -0.000771633
-8.84255 -0.0132537 -0.000779325
-8.81482 -0.0133402 -0.000787082
-8.78721 -0.0134273 -0.000794905
-8.75974 -0.0135147 -0.000802795
-8.7324 -0.0136026 -0.000810754
-8.70518 -0.013691 -0.000818783
-8.67809 -0.0137798 -0.000826882
-8.65112 -0.0138692 -0.000835053
-8.62426 -0.013959 -0.000843298
-8.59752 -0.0140493 -0.000851616
-8.57089 -0.0141401 -0.000860009
-8.54437 -0.0142314 -0.000868479
-8.51797 -0.0143232 -0.000877027
-8.49166 -0.0144156 -0.000885653
-8.46547 -0.0145085 -0.000894359
-8.43937 -0.0146019 -0.000903147
-8.41338 -0.0146959 -0.000912016
-8.38748 -0.0147905 -0.00092097
-8.36169 -0.0148856 -0.000930008
-8.33598 -0.0149813 -0.000939132
-8.31038 -0.0150775 -0.000948344
-8.28486 -0.0151744 -0.000957645
-8.25943 -0.0152719 -0.000967036
-8.23409 -0.0153699 -0.000976518
-8.20884 -0.0154686 -0.000986092
-8.18368 -0.015568 -0.000995761
-8.1586 -0.0156679 -0.00100552
-8.13361 -0.0157685 -0.00101539
-8.10869 -0.0158697 -0.00102535
-8.08386 -0.0159717 -0.0010354
-8.0591 -0.0160742 -0.00104556
-8.03443 -0.0161775 -0.00105583
-8.00983 -0.0162814 -0.00106619
-7.9853 -0.016386 -0.00107667
-7.96085 -0.0164914 -0.00108724
-7.93648 -0.0165974 -0.00109793
-7.91217 -0.0167042 -0.00110873
-7.88794 -0.0168117 -0.00111964
-7.86378 -0.0169199 -0.00113066
-7.83968 -0.0170289 -0.0011418
-7.81566 -0.0171387 -0.00115306
-7.7917 -0.0172492 -0.00116443
-7.76781 -0.0173605 -0.00117593
-7.74398 -0.0174726 -0.00118754
-7.72022 -0.0175855 -0.00119929
-7.69652 -0.0176992 -0.00121115
-7.67288 -0.0178137 -0.00122314
-7.64931 -0.017929 -0.00123527
-7.62579 -0.0180452 -0.00124752
-7.60234 -0.0181622 -0.00125991
-7.57894 -0.0182801 -0.00127243
-7.55561 -0.0183988 -0.00128509
-7.53233 -0.0185185 -0.00129789
-7.50911 -0.018639 -0.00131083
-7.48595 -0.0187604 -0.00132391
-7.46284 -0.0188828 -0.00133714
-7.43978 -0.019006 -0.00135052
-7.41679 -0.0191302 -0.00136405
-7.39384 -0.0192554 -0.00137772
-7.37095 -0.0193815 -0.00139156
-7.34811 -0.0195086 -0.00140555
-7.32532 -0.0196366 -0.00141969
-7.30258 -0.0197657 -0.001434
-7.27989 -0.0198958 -0.00144848
-7.25725 -0.0200268 -0.00146312
-7.23467 -0.020159 -0.00147793
-7.21213 -0.0202921 -0.00149291
-7.18963 -0.0204263 -0.00150806
-7.16719 -0.0205616 -0.00152339
-7.14479 -0.020698 -0.0015389
-7.12244 -0.0208355 -0.0015546
-7.10014 -0.0209741 -0.00157047
-7.07788 -0.0211138 -0.00158654
-7.05566 -0.0212546 -0.0016028
-7.03349 -0.0213966 -0.00161925
-7.01137 -0.0215398 -0.00163589
-6.98928 -0.0216842 -0.00165274
-6.96724 -0.0218297 -0.00166979
-6.94524 -0.0219765 -0.00168704
-6.92329 -0.0221245 -0.00170451
-6.90138 -0.0222737 -0.00172219
-6.8795 -0.0224242 -0.00174008
-6.85767 -0.022576 -0.00175819
-6.83588 -0.0227291 -0.00177653
-6.81413 -0.0228834 -0.00179509
-6.79241 -0.0230391 -0.00181389
-6.77074 -0.0231962 -0.00183291
-6.74911 -0.0233546 -0.00185218
-6.72751 -0.0235143 -0.00187168
-6.70595 -0.0236755 -0.00189143
-6.68443 -0.0238381 -0.00191143
-6.66294 -0.0240021 -0.00193169
-6.6415 -0.0241675 -0.0019522
-6.62008 -0.0243344 -0.00197297
-6.59871 -0.0245028 -0.00199401
-6.57737 -0.0246727 -0.00201532
-6.55607 -0.0248442 -0.00203691
-6.5348 -0.0250171 -0.00205877
-6.51356 -0.0251917 -0.00208092
-6.49236 -0.0253678 -0.00210336
-6.47119 -0.0255455 -0.00212609
-6.45006 -0.0257249 -0.00214912
-6.42896 -0.0259059 -0.00217246
-6.40789 -0.0260886 -0.0021961
-6.38686 -0.026273 -0.00222006
-6.36586 -0.026459 -0.00224434
-6.34489 -0.0266469 -0.00226894
-6.32395 -0.0268365 -0.00229388
-6.30304 -0.0270278 -0.00231915
-6.28216 -0.027221 -0.00234476
-6.26132 -0.027416 -0.00237072
-6.24051 -0.0276129 -0.00239704
-6.21972 -0.0278117 -0.00242372
-6.19897 -0.0280124 -0.00245076
-6.17824 -0.028215 -0.00247818
-6.15755 -0.0284196 -0.00250597
-6.13688 -0.0286261 -0.00253416
-6.11625 -0.0288347 -0.00256273
-6.09564 -0.0290454 -0.00259171
-6.07506 -0.0292581 -0.0026211
-6.05451 -0.0294729 -0.0026509
-6.03398 -0.0296898 -0.00268112
-6.01349 -0.029909 -0.00271178
-5.99302 -0.0301303 -0.00274287
-5.97258 -0.0303538 -0.00277441
-5.95216 -0.0305796 -0.00280641
-5.93178 -0.0308077 -0.00283887
-5.91142 -0.0310381 -0.0028718
-5.89108 -0.0312709 -0.00290521
-5.87077 -0.031506 -0.00293911
-5.85049 -0.0317436 -0.00297351
-5.83023 -0.0319836 -0.00300841
-5.81 -0.0322262 -0.00304384
-5.7898 -0.0324713 -0.00307979
-5.76961 -0.0327189 -0.00311628
-5.74946 -0.0329692 -0.00315332
-5.72933 -0.0332221 -0.00319091
-5.70922 -0.0334777 -0.00322908
-5.68913 -0.033736 -0.00326783
-5.66907 -0.0339971 -0.00330716
-5.64904 -0.034261 -0.0033471
-5.62903 -0.0345277 -0.00338766
-5.60904 -0.0347974 -0.00342884
-5.58907 -0.03507 -0.00347067
-5.56913 -0.0353455 -0.00351314
-5.54921 -0.0356241 -0.00355628
-5.52931 -0.0359058 -0.0036001
-5.50944 -0.0361906 -0.00364462
-5.48958 -0.0364786 -0.00368984
-5.46975 -0.0367698 -0.00373578
-5.44994 -0.0370643 -0.00378245
-5.43016 -0.0373621 -0.00382988
-5.41039 -0.0376633 -0.00387807
-5.39065 -0.0379679 -0.00392705
-5.37092 -0.0382761 -0.00397682
-5.35122 -0.0385877 -0.00402741
-5.33154 -0.038903 -0.00407884
-5.31188 -0.0392219 -0.00413111
-5.29224 -0.0395445 -0.00418425
-5.27262 -0.0398709 -0.00423828
-5.25302 -0.0402012 -0.00429321
-5.23344 -0.0405353 -0.00434907
-5.21388 -0.0408735 -0.00440587
-5.19434 -0.0412156 -0.00446364
-5.17482 -0.0415619 -0.00452239
-5.15532 -0.0419123 -0.00458215
-5.13584 -0.042267 -0.00464295
-5.11638 -0.042626 -0.00470479
-5.09694 -0.0429894 -0.00476772
-5.07751 -0.0433572 -0.00483174
-5.05811 -0.0437296 -0.00489689
-5.03872 -0.0441066 -0.0049632
-5.01935 -0.0444882 -0.00503067
-5 -0.0448747 -0.00509936
-4.98067 -0.045266 -0.00516927
-4.96136 -0.0456623 -0.00524045
-4.94206 -0.0460636 -0.00531291
-4.92278 -0.04647 -0.0053867
-4.90352 -0.0468816 -0.00546183
-4.88428 -0.0472986 -0.00553835
-4.86505 -0.0477209 -0.00561628
-4.84584 -0.0481487 -0.00569567
-4.82665 -0.0485822 -0.00577653
-4.80748 -0.0490213 -0.00585892
-4.78832 -0.0494663 -0.00594286
-4.76918 -0.0499171 -0.00602839
-4.75005 -0.050374 -0.00611556
-4.73095 -0.050837 -0.0062044
-4.71185 -0.0513063 -0.00629495
-4.69278 -0.0517819 -0.00638726
-4.67372 -0.0522641 -0.00648138
-4.65468 -0.0527528 -0.00657734
-4.63565 -0.0532483 -0.00667519
-4.61664 -0.0537506 -0.00677499
-4.59764 -0.05426 -0.00687677
-4.57866 -0.0547765 -0.0069806
-4.55969 -0.0553002 -0.00708652
-4.54074 -0.0558314 -0.0071946
-4.52181 -0.0563701 -0.00730488
-4.50289 -0.0569166 -0.00741742
-4.48398 -0.0574709 -0.00753229
-4.46509 -0.0580333 -0.00764955
-4.44622 -0.0586038 -0.00776926
-4.42736 -0.0591827 -0.00789148
-4.40851 -0.0597702 -0.00801629
-4.38968 -0.0603663 -0.00814376
-4.37086 -0.0609713 -0.00827396
-4.35206 -0.0615854 -0.00840696
-4.33327 -0.0622088 -0.00854285
-4.31449 -0.0628416 -0.0086817
-4.29573 -0.063484 -0.0088236
-4.27698 -0.0641363 -0.00896864
-4.25825 -0.0647987 -0.0091169
-4.23953 -0.0654714 -0.00926847
-4.22082 -0.0661546 -0.00942347
-4.20213 -0.0668485 -0.00958197
-4.18345 -0.0675534 -0.0097441
-4.16478 -0.0682695 -0.00990994
-4.14613 -0.068997 -0.0100796
-4.12749 -0.0697363 -0.0102533
-4.10886 -0.0704876 -0.010431
-4.09024 -0.0712511 -0.0106129
-4.07164 -0.0720272 -0.0107991
-4.05305 -0.0728161 -0.0109898
-4.03447 -0.0736181 -0.011185
-4.01591 -0.0744335 -0.011385
-3.99736 -0.0752627 -0.0115899
-3.97882 -0.0761059 -0.0117999
-3.96029 -0.0769635 -0.012015
-3.94177 -0.0778359 -0.0122355
-3.92327 -0.0787234 -0.0124616
-3.90478 -0.0796263 -0.0126934
-3.8863 -0.080545 -0.0129311
-3.86783 -0.08148 -0.0131749
-3.84937 -0.0824316 -0.0134251
-3.83093 -0.0834002 -0.0136817
-3.81249 -0.0843863 -0.0139452
-3.79407 -0.0853903 -0.0142156
-3.77566 -0.0864127 -0.0144932
-3.75726 -0.0874538 -0.0147784
-3.73887 -0.0885143 -0.0150712
-3.72049 -0.0895946 -0.0153721
-3.70213 -0.0906952 -0.0156813
-3.68377 -0.0918167 -0.0159991
-3.66543 -0.0929596 -0.0163258
-3.64709 -0.0941245 -0.0166618
-3.62877 -0.0953119 -0.0170073
-3.61046 -0.0965226 -0.0173628
-3.59215 -0.0977571 -0.0177286
-3.57386 -0.099016 -0.0181051
-3.55558 -0.1003 -0.0184927
-3.53731 -0.10161 -0.0188919
-3.51905 -0.102947 -0.0193031
-3.5008 -0.104311 -0.0197267
-3.48256 -0.105703 -0.0201633
-3.46433 -0.107124 -0.0206134
-3.4461 -0.108574 -0.0210775
-3.42789 -0.110056 -0.0215562
-3.40969 -0.111569 -0.0220501
-3.3915 -0.113114 -0.0225598
-3.37332 -0.114693 -0.0230861
-3.35515 -0.116306 -0.0236295
-3.33698 -0.117955 -0.0241909
-3.31883 -0.119641 -0.0247709
-3.30069 -0.121364 -0.0253706
-3.28255 -0.123126 -0.0259906
-3.26443 -0.124929 -0.0266319
-3.24631 -0.126772 -0.0272954
-3.2282 -0.128659 -0.0279823
-3.2101 -0.13059 -0.0286935
-3.19201 -0.132566 -0.0294301
-3.17393 -0.134589 -0.0301935
-3.15586 -0.136661 -0.0309848
-3.1378 -0.138783 -0.0318054
-3.11974 -0.140958 -0.0326567
-3.1017 -0.143185 -0.0335402
-3.08366 -0.145469 -0.0344576
-3.06563 -0.14781 -0.0354105
-3.04761 -0.15021 -0.0364008
-3.0296 -0.152672 -0.0374303
-3.01159 -0.155198 -0.0385011
-2.9936 -0.157789 -0.0396155
-2.97561 -0.160449 -0.0407756
-2.95763 -0.16318 -0.041984
-2.93966 -0.165984 -0.0432434
-2.9217 -0.168864 -0.0445565
-2.90374 -0.171824 -0.0459264
-2.88579 -0.174865 -0.0473563
-2.86785 -0.177991 -0.0488496
-2.84992 -0.181205 -0.0504101
-2.83199 -0.184511 -0.0520417
-2.81408 -0.187912 -0.0537487
-2.79617 -0.191412 -0.0555357
-2.77826 -0.195014 -0.0574075
-2.76037 -0.198723 -0.0593694
-2.74248 -0.202543 -0.0614273
-2.7246 -0.206477 -0.0635871
-2.70673 -0.210532 -0.0658556
-2.68886 -0.214711 -0.0682399
-2.671 -0.219019 -0.0707477
-2.65315 -0.223462 -0.0733875
-2.63531 -0.228045 -0.0761684
-2.61747 -0.232773 -0.0791001
-2.59964 -0.237652 -0.0821934
-2.58182 -0.242689 -0.0854599
-2.564 -0.247889 -0.0889124
-2.54619 -0.253259 -0.0925645
-2.52838 -0.258805 -0.0964314
-2.51059 -0.264534 -0.100529
-2.49279 -0.270453 -0.104877
-2.47501 -0.276568 -0.109492
-2.45723 -0.282886 -0.114399
-2.43946 -0.289415 -0.119619
-2.42169 -0.296161 -0.125178
-2.40394 -0.30313 -0.131106
-2.38618 -0.310328 -0.137434
-2.36844 -0.317761 -0.144195
-2.3507 -0.325433 -0.151429
-2.33296 -0.333349 -0.159176
-2.31523 -0.34151 -0.167484
-2.29751 -0.349917 -0.176403
-2.27979 -0.358568 -0.185989
-2.26208 -0.367459 -0.196306
-2.24438 -0.37658 -0.207421
-2.22668 -0.385919 -0.219411
-2.20898 -0.395457 -0.232359
-2.19129 -0.405166 -0.246359
-2.17361 -0.415013 -0.261511
-2.15593 -0.424949 -0.277928
-2.13826 -0.434916 -0.29573
-2.1206 -0.444834 -0.315051
-2.10294 -0.454606 -0.336034
-2.08528 -0.464108 -0.358831
-2.06763 -0.473186 -0.383603
-2.04998 -0.481647 -0.41052
-2.03234 -0.489256 -0.43975
-2.01471 -0.495725 -0.47146
-1.99708 -0.500706 -0.505804
-1.97945 -0.50378 -0.542912
-1.96183 -0.504452 -0.582873
-1.94422 -0.502145 -0.62571
-1.92661 -0.496196 -0.671359
-1.909 -0.485866 -0.719629
-1.8914 -0.470351 -0.770166
-1.87381 -0.448818 -0.82241
-1.85622 -0.42045 -0.875558
-1.83863 -0.384521 -0.92853
-1.82105 -0.340488 -0.979968
-1.80347 -0.288098 -1.02825
-1.7859 -0.227498 -1.07159
-1.76833 -0.159329 -1.1081
-1.75076 -0.0847681 -1.13603
-1.7332 -0.00551274 -1.15391
-1.71565 0.0763246 -1.16072
-1.69809 0.15839 -1.15609
-1.68055 0.23831 -1.14028
-1.663 0.313914 -1.1142
-1.64546 0.383425 -1.07924
-1.62793 0.44557 -1.03713
-1.6104 0.499614 -0.989723
-1.59287 0.545326 -0.938841
-1.57535 0.582895 -0.886135
-1.55783 0.612816 -0.833011
-1.54031 0.635787 -0.780595
-1.5228 0.652609 -0.729736
-1.50529 0.664112 -0.681036
-1.48779 0.671105 -0.634884
-1.47029 0.674338 -0.591496
-1.45279 0.674484 -0.550961
-1.4353 0.672134 -0.513268
-1.41781 0.667797 -0.478342
-1.40032 0.661902 -0.44606
-1.38284 0.654809 -0.416275
-1.36536 0.646817 -0.388822
-1.34788 0.638169 -0.363534
-1.33041 0.629065 -0.340244
-1.31293 0.619666 -0.318789
-1.29547 0.610101 -0.299016
-1.278 0.600473 -0.280781
-1.26054 0.590864 -0.263952
-1.24308 0.581337 -0.248404
-1.22563 0.571942 -0.234025
-1.20818 0.562716 -0.220712
-1.19073 0.553689 -0.208371
-1.17328 0.54488 -0.196918
-1.15584 0.536304 -0.186275
-1.1384 0.527971 -0.176373
-1.12096 0.519887 -0.167147
-1.10353 0.512055 -0.158541
-1.08609 0.504474 -0.150503
-1.06866 0.497144 -0.142986
-1.05124 0.490061 -0.135946
-1.03381 0.483221 -0.129347
-1.01639 0.476618 -0.123151
-0.998969 0.470249 -0.117329
-0.981551 0.464105 -0.11185
-0.964136 0.458181 -0.106688
-0.946723 0.452471 -0.101819
-0.929312 0.446968 -0.097221
-0.911904 0.441665 -0.0928744
-0.894497 0.436556 -0.0887606
-0.877093 0.431634 -0.0848629
-0.859691 0.426893 -0.0811657
-0.842291 0.422327 -0.0776552
-0.824893 0.41793 -0.0743182
-0.807497 0.413697 -0.071143
-0.790103 0.409621 -0.0681184
-0.77271 0.405697 -0.0652344
-0.75532 0.401921 -0.0624817
-0.737931 0.398287 -0.0598517
-0.720544 0.394791 -0.0573362
-0.703159 0.391427 -0.0549281
-0.685776 0.388193 -0.0526204
-0.668394 0.385083 -0.0504067
-0.651013 0.382093 -0.0482812
-0.633635 0.379221 -0.0462383
-0.616257 0.376462 -0.044273
-0.598881 0.373812 -0.0423804
-0.581507 0.37127 -0.040556
-0.564134 0.368831 -0.0387958
-0.546762 0.366492 -0.0370958
-0.529392 0.364251 -0.0354523
-0.512023 0.362106 -0.0338619
-0.494655 0.360053 -0.0323214
-0.477288 0.35809 -0.0308278
-0.459922 0.356216 -0.0293782
-0.442558 0.354427 -0.0279698
-0.425194 0.352722 -0.0266002
-0.407832 0.351099 -0.025267
-0.39047 0.349556 -0.0239678
-0.373109 0.348092 -0.0227006
-0.355749 0.346704 -0.0214632
-0.338391 0.345392 -0.0202536
-0.321032 0.344153 -0.0190701
-0.303675 0.342987 -0.0179109
-0.286318 0.341893 -0.0167742
-0.268962 0.340868 -0.0156585
-0.251607 0.339913 -0.0145621
-0.234252 0.339025 -0.0134835
-0.216898 0.338205 -0.0124214
-0.199544 0.337451 -0.0113743
-0.182191 0.336762 -0.0103408
-0.164838 0.336139 -0.00931962
-0.147486 0.335579 -0.00830952
-0.130134 0.335083 -0.00730923
-0.112782 0.33465 -0.00631752
-0.0954304 0.33428 -0.0053332
-0.0780791 0.333972 -0.00435511
-0.060728 0.333726 -0.00338208
-0.043377 0.333542 -0.00241298
-0.0260262 0.333419 -0.00144667
-0.00867539 0.333358 -0.000482038
0.00867539 0.333358 0.000482038
0.0260262 0.333419 0.00144667
0.043377 0.333542 0.00241298
0.060728 0.333726 0.00338208
0.0780791 0.333972 0.00435511
0.0954304 0.33428 0.0053332
0.112782 0.33465 0.00631752
0.130134 0.335083 0.00730923
0.147486 0.335579 0.00830952
0.164838 0.336139 0.00931962
0.182191 0.336762 0.0103408
0.199544 0.337451 0.0113743
0.216898 0.338205 0.0124214
0.234252 0.339025 0.0134835
0.251607 0.339913 0.0145621
0.268962 0.340868 0.0156585
0.286318 0.341893 0.0167742
0.303675 0.342987 0.0179109
0.321032 0.344153 0.0190701
0.338391 0.345392 0.0202536
0.355749 0.346704 0.0214632
0.373109 0.348092 0.0227006
0.39047 0.349556 0.0239678
0.407832 0.351099 0.025267
0.425194 0.352722 0.0266002
0.442558 0.354427 0.0279698
0.459922 0.356216 0.0293782
0.477288 0.35809 0.0308278
0.494655 0.360053 0.0323214
0.512023 0.362106 0.0338619
0.529392 0.364251 0.0354523
0.546762 0.366492 0.0370958
0.564134 0.368831 0.0387958
0.581507 0.37127 0.040556
0.598881 0.373812 0.0423804
0.616257 0.376462 0.044273
0.633635 0.379221 0.0462383
0.651013 0.382093 0.0482812
0.668394 0.385083 0.0504067
0.685776 0.388193 0.0526204
0.703159 0.391427 0.0549281
0.720544 0.394791 0.0573362
0.737931 0.398287 0.0598517
0.75532 0.401921 0.0624817
0.77271 0.405697 0.0652344
0.790103 0.409621 0.0681184
0.807497 0.413697 0.071143
0.824893 0.41793 0.0743182
0.842291 0.422327 0.0776552
0.859691 0.426893 0.0811657
0.877093 0.431634 0.0848629
0.894497 0.436556 0.0887606
0.911904 0.441665 0.0928744
0.929312 0.446968 0.097221
0.946723 0.452471 0.101819
0.964136 0.458181 0.106688
0.981551 0.464105 0.11185
0.998969 0.470249 0.117329
1.01639 0.476618 0.123151
1.03381 0.483221 0.129347
1.05124 0.490061 0.135946
1.06866 0.497144 0.142986
1.08609 0.504474 0.150503
1.10353 0.512055 0.158541
1.12096 0.519887 0.167147
1.1384 0.527971 0.176373
1.15584 0.536304 0.186275
1.17328 0.54488 0.196918
1.19073 0.553689 0.208371
1.20818 0.562716 0.220712
1.22563 0.571942 0.234025
1.24308 0.581337 0.248404
1.26054 0.590864 0.263952
1.278 0.600473 0.280781
1.29547 0.610101 0.299016
1.31293 0.619666 0.318789
1.33041 0.629065 0.340244
1.34788 0.638169 0.363534
1.36536 0.646817 0.388822
1.38284 0.654809 0.416275
1.40032 0.661902 0.44606
1.41781 0.667797 0.478342
1.4353 0.672134 0.513268
1.45279 0.674484 0.550961
1.47029 0.674338 0.591496
1.48779 0.671105 0.634884
1.50529 0.664112 0.681036
1.5228 0.652609 0.729736
1.54031 0.635787 0.780595
1.55783 0.612816 0.833011
1.57535 0.582895 0.886135
1.59287 0.545326 0.938841
1.6104 0.499614 0.989723
1.62793 0.44557 1.03713
1.64546 0.383425 1.07924
1.663 0.313914 1.1142
1.68055 0.23831 1.14028
1.69809 0.15839 1.15609
1.71565 0.0763246 1.16072
1.7332 -0.00551274 1.15391
1.75076 -0.0847681 1.13603
1.76833 -0.159329 1.1081
1.7859 -0.227498 1.07159
1.80347 -0.288098 1.02825
1.82105 -0.340488 0.979968
1.83863 -0.384521 0.92853
1.85622 -0.42045 0.875558
1.87381 -0.448818 0.82241
1.8914 -0.470351 0.770166
1.909 -0.485866 0.719629
1.92661 -0.496196 0.671359
1.94422 -0.502145 0.62571
1.96183 -0.504452 0.582873
1.97945 -0.50378 0.542912
1.99708 -0.500706 0.505804
2.01471 -0.495725 0.47146
2.03234 -0.489256 0.43975
2.04998 -0.481647 0.41052
2.06763 -0.473186 0.383603
2.08528 -0.464108 0.358831
2.10294 -0.454606 0.336034
2.1206 -0.444834 0.315051
2.13826 -0.434916 0.29573
2.15593 -0.424949 0.277928
2.17361 -0.415013 0.261511
2.19129 -0.405166 0.246359
2.20898 -0.395457 0.232359
2.22668 -0.385919 0.219411
2.24438 -0.37658 0.207421
2.26208 -0.367459 0.196306
2.27979 -0.358568 0.185989
2.29751 -0.349917 0.176403
2.31523 -0.34151 0.167484
2.33296 -0.333349 0.159176
2.3507 -0.325433 0.151429
2.36844 -0.317761 0.144195
2.38618 -0.310328 0.137434
2.40394 -0.30313 0.131106
2.42169 -0.296161 0.125178
2.43946 -0.289415 0.119619
2.45723 -0.282886 0.114399
2.47501 -0.276568 0.109492
2.49279 -0.270453 0.104877
2.51059 -0.264534 0.100529
2.52838 -0.258805 0.0964314
2.54619 -0.253259 0.0925645
2.564 -0.247889 0.0889124
2.58182 -0.242689 0.0854599
2.59964 -0.237652 0.0821934
2.61747 -0.232773 0.0791001
2.63531 -0.228045 0.0761684
2.65315 -0.223462 0.0733875
2.671 -0.219019 0.0707477
2.68886 -0.214711 0.0682399
2.70673 -0.210532 0.0658556
2.7246 -0.206477 0.0635871
2.74248 -0.202543 0.0614273
2.76037 -0.198723 0.0593694
2.77826 -0.195014 0.0574075
2.79617 -0.191412 0.0555357
2.81408 -0.187912 0.0537487
2.83199 -0.184511 0.0520417
2.84992 -0.181205 0.0504101
2.86785 -0.177991 0.0488496
2.88579 -0.174865 0.0473563
2.90374 -0.171824 0.0459264
2.9217 -0.168864 0.0445565
2.93966 -0.165984 0.0432434
2.95763 -0.16318 0.041984
2.97561 -0.160449 0.0407756
2.9936 -0.157789 0.0396155
3.01159 -0.155198 0.0385011
3.0296 -0.152672 0.0374303
3.04761 -0.15021 0.0364008
3.06563 -0.14781 0.0354105
3.08366 -0.145469 0.0344576
3.1017 -0.143185 0.0335402
3.11974 -0.140958 0.0326567
3.1378 -0.138783 0.0318054
3.15586 -0.136661 0.0309848
3.17393 -0.134589 0.0301935
3.19201 -0.132566 0.0294301
3.2101 -0.13059 0.0286935
3.2282 -0.128659 0.0279823
3.24631 -0.126772 0.0272954
3.26443 -0.124929 0.0266319
3.28255 -0.123126 0.0259906
3.30069 -0.121364 0.0253706
3.31883 -0.119641 0.0247709
3.33698 -0.117955 0.0241909
3.35515 -0.116306 0.0236295
3.37332 -0.114693 0.0230861
3.3915 -0.113114 0.0225598
3.40969 -0.111569 0.0220501
3.42789 -0.110056 0.0215562
3.4461 -0.108574 0.0210775
3.46433 -0.107124 0.0206134
3.48256 -0.105703 0.0201633
3.5008 -0.104311 0.0197267
3.51905 -0.102947 0.0193031
3.53731 -0.10161 0.0188919
3.55558 -0.1003 0.0184927
3.57386 -0.099016 0.0181051
3.59215 -0.0977571 0.0177286
3.61046 -0.0965226 0.0173628
3.62877 -0.0953119 0.0170073
3.64709 -0.0941245 0.0166618
3.66543 -0.0929596 0.0163258
3.68377 -0.0918167 0.0159991
3.70213 -0.0906952 0.0156813
3.72049 -0.0895946 0.0153721
3.73887 -0.0885143 0.0150712
3.75726 -0.0874538 0.0147784
3.77566 -0.0864127 0.0144932
3.79407 -0.0853903 0.0142156
3.81249 -0.0843863 0.0139452
3.83093 -0.0834002 0.0136817
3.84937 -0.0824316 0.0134251
3.86783 -0.08148 0.0131749
3.8863 -0.080545 0.0129311
3.90478 -0.0796263 0.0126934
3.92327 -0.0787234 0.0124616
3.94177 -0.0778359 0.0122355
3.96029 -0.0769635 0.012015
3.97882 -0.0761059 0.0117999
3.99736 -0.0752627 0.0115899
4.01591 -0.0744335 0.011385
4.03447 -0.0736181 0.011185
4.05305 -0.0728161 0.0109898
4.07164 -0.0720272 0.0107991
4.09024 -0.0712511 0.0106129
4.10886 -0.0704876 0.010431
4.12749 -0.0697363 0.0102533
4.14613 -0.068997 0.0100796
4.16478 -0.0682695 0.00990994
4.18345 -0.0675534 0.0097441
4.20213 -0.0668485 0.00958197
4.22082 -0.0661546 0.00942347
4.23953 -0.0654714 0.00926847
4.25825 -0.0647987 0.0091169
4.27698 -0.0641363 0.00896864
4.29573 -0.063484 0.0088236
4.31449 -0.0628416 0.0086817
4.33327 -0.0622088 0.00854285
4.35206 -0.0615854 0.00840696
4.37086 -0.0609713 0.00827396
4.38968 -0.0603663 0.00814376
4.40851 -0.0597702 0.00801629
4.42736 -0.0591827 0.00789148
4.44622 -0.0586038 0.00776926
4.46509 -0.0580333 0.00764955
4.48398 -0.0574709 0.00753229
4.50289 -0.0569166 0.00741742
4.52181 -0.0563701 0.00730488
4.54074 -0.0558314 0.0071946
4.55969 -0.0553002 0.00708652
4.57866 -0.0547765 0.0069806
4.59764 -0.05426 0.00687677
4.61664 -0.0537506 0.00677499
4.63565 -0.0532483 0.00667519
4.65468 -0.0527528 0.00657734
4.67372 -0.0522641 0.00648138
4.69278 -0.0517819 0.00638726
4.71185 -0.0513063 0.00629495
4.73095 -0.050837 0.0062044
4.75005 -0.050374 0.00611556
4.76918 -0.0499171 0.00602839
4.78832 -0.0494663 0.00594286
4.80748 -0.0490213 0.00585892
4.82665 -0.0485822 0.00577653
4.84584 -0.0481487 0.00569567
4.86505 -0.0477209 0.00561628
4.88428 -0.0472986 0.00553835
4.90352 -0.0468816 0.00546183
4.92278 -0.04647 0.0053867
4.94206 -0.0460636 0.00531291
4.96136 -0.0456623 0.00524045
4.98067 -0.045266 0.00516927
5 -0.0448747 0.00509936
5.01935 -0.0444882 0.00503067
5.03872 -0.0441066 0.0049632
5.05811 -0.0437296 0.00489689
5.07751 -0.0433572 0.00483174
5.09694 -0.0429894 0.00476772
5.11638 -0.042626 0.00470479
5.13584 -0.042267 0.00464295
5.15532 -0.0419123 0.00458215
5.17482 -0.0415619 0.00452239
5.19434 -0.0412156 0.00446364
5.21388 -0.0408735 0.00440587
5.23344 -0.0405353 0.00434907
5.25302 -0.0402012 0.00429321
5.27262 -0.0398709 0.00423828
5.29224 -0.0395445 0.00418425
5.31188 -0.0392219 0.00413111
5.33154 -0.038903 0.00407884
5.35122 -0.0385877 0.00402741
5.37092 -0.0382761 0.00397682
5.39065 -0.0379679 0.00392705
5.41039 -0.0376633 0.00387807
5.43016 -0.0373621 0.00382988
5.44994 -0.0370643 0.00378245
5.46975 -0.0367698 0.00373578
5.48958 -0.0364786 0.00368984
5.50944 -0.0361906 0.00364462
5.52931 -0.0359058 0.0036001
5.54921 -0.0356241 0.00355628
5.56913 -0.0353455 0.00351314
5.58907 -0.03507 0.00347067
5.60904 -0.0347974 0.00342884
5.62903 -0.0345277 0.00338766
5.64904 -0.034261 0.0033471
5.66907 -0.0339971 0.00330716
5.68913 -0.033736 0.00326783
5.70922 -0.0334777 0.00322908
5.72933 -0.0332221 0.00319091
5.74946 -0.0329692 0.00315332
5.76961 -0.0327189 0.00311628
5.7898 -0.0324713 0.00307979
5.81 -0.0322262 0.00304384
5.83023 -0.0319836 0.00300841
5.85049 -0.0317436 0.00297351
5.87077 -0.031506 0.00293911
5.89108 -0.0312709 0.00290521
5.91142 -0.0310381 0.0028718
5.93178 -0.0308077 0.00283887
5.95216 -0.0305796 0.00280641
5.97258 -0.0303538 0.00277441
5.99302 -0.0301303 0.00274287
6.01349 -0.029909 0.00271178
6.03398 -0.0296898 0.00268112
6.05451 -0.0294729 0.0026509
6.07506 -0.0292581 0.0026211
6.09564 -0.0290454 0.00259171
6.11625 -0.0288347 0.00256273
6.13688 -0.0286261 0.00253416
6.15755 -0.0284196 0.00250597
6.17824 -0.028215 0.00247818
6.19897 -0.0280124 0.00245076
6.21972 -0.0278117 0.00242372
6.24051 -0.0276129 0.00239704
6.26132 -0.027416 0.00237072
6.28216 -0.027221 0.00234476
6.30304 -0.0270278 0.00231915
6.32395 -0.0268365 0.00229388
6.34489 -0.0266469 0.00226894
6.36586 -0.026459 0.00224434
6.38686 -0.026273 0.00222006
6.40789 -0.0260886 0.0021961
6.42896 -0.0259059 0.00217246
6.45006 -0.0257249 0.00214912
6.47119 -0.0255455 0.00212609
6.49236 -0.0253678 0.00210336
6.51356 -0.0251917 0.00208092
6.5348 -0.0250171 0.00205877
6.55607 -0.0248442 0.00203691
6.57737 -0.0246727 0.00201532
6.59871 -0.0245028 0.00199401
6.62008 -0.0243344 0.00197297
6.6415 -0.0241675 0.0019522
6.66294 -0.0240021 0.00193169
6.68443 -0.0238381 0.00191143
6.70595 -0.0236755 0.00189143
6.72751 -0.0235143 0.00187168
6.74911 -0.0233546 0.00185218
6.77074 -0.0231962 0.00183291
6.79241 -0.0230391 0.00181389
6.81413 -0.0228834 0.00179509
6.83588 -0.0227291 0.00177653
6.85767 -0.022576 0.00175819
6.8795 -0.0224242 0.00174008
6.90138 -0.0222737 0.00172219
6.92329 -0.0221245 0.00170451
6.94524 -0.0219765 0.00168704
6.96724 -0.0218297 0.00166979
6.98928 -0.0216842 0.00165274
7.01137 -0.0215398 0.00163589
7.03349 -0.0213966 0.00161925
7.05566 -0.0212546 0.0016028
7.07788 -0.0211138 0.00158654
7.10014 -0.0209741 0.00157047
7.12244 -0.0208355 0.0015546
7.14479 -0.020698 0.0015389
7.16719 -0.0205616 0.00152339
7.18963 -0.0204263 0.00150806
7.21213 -0.0202921 0.00149291
7.23467 -0.020159 0.00147793
7.25725 -0.0200268 0.00146312
7.27989 -0.0198958 0.00144848
7.30258 -0.0197657 0.001434
7.32532 -0.0196366 0.00141969
7.34811 -0.0195086 0.00140555
7.37095 -0.0193815 0.00139156
7.39384 -0.0192554 0.00137772
7.41679 -0.0191302 0.00136405
7.43978 -0.019006 0.00135052
7.46284 -0.0188828 0.00133714
7.48595 -0.0187604 0.00132391
7.50911 -0.018639 0.00131083
7.53233 -0.0185185 0.00129789
7.55561 -0.0183988 0.00128509
7.57894 -0.0182801 0.00127243
7.60234 -0.0181622 0.00125991
7.62579 -0.0180452 0.00124752
7.64931 -0.017929 0.00123527
7.67288 -0.0178137 0.00122314
7.69652 -0.0176992 0.00121115
7.72022 -0.0175855 0.00119929
7.74398 -0.0174726 0.00118754
7.76781 -0.0173605 0.00117593
7.7917 -0.0172492 0.00116443
7.81566 -0.0171387 0.00115306
7.83968 -0.0170289 0.0011418
7.86378 -0.0169199 0.00113066
7.88794 -0.0168117 0.00111964
7.91217 -0.0167042 0.00110873
7.93648 -0.0165974 0.00109793
7.96085 -0.0164914 0.00108724
7.9853 -0.016386 0.00107667
8.00983 -0.0162814 0.00106619
8.03443 -0.0161775 0.00105583
8.0591 -0.0160742 0.00104556
8.08386 -0.0159717 0.0010354
8.10869 -0.0158697 0.00102535
8.13361 -0.0157685 0.00101539
8.1586 -0.0156679 0.00100552
8.18368 -0.015568 0.000995761
8.20884 -0.0154686 0.000986092
8.23409 -0.0153699 0.000976518
8.25943 -0.0152719 0.000967036
8.28486 -0.0151744 0.000957645
8.31038 -0.0150775 0.000948344
8.33598 -0.0149813 0.000939132
8.36169 -0.0148856 0.000930008
8.38748 -0.0147905 0.00092097
8.41338 -0.0146959 0.000912016
8.43937 -0.0146019 0.000903147
8.46547 -0.0145085 0.000894359
8.49166 -0.0144156 0.000885653
8.51797 -0.0143232 0.000877027
8.54437 -0.0142314 0.000868479
8.57089 -0.0141401 0.000860009
8.59752 -0.0140493 0.000851616
8.62426 -0.013959 0.000843298
8.65112 -0.0138692 0.000835053
8.67809 -0.0137798 0.000826882
8.70518 -0.013691 0.000818783
8.7324 -0.0136026 0.000810754
8.75974 -0.0135147 0.000802795
8.78721 -0.0134273 0.000794905
8.81482 -0.0133402 0.000787082
8.84255 -0.0132537 0.000779325
8.87042 -0.0131675 0.000771633
8.89844 -0.0130818 0.000764005
8.92659 -0.0129965 0.000756441
8.9549 -0.0129115 0.000748938
8.98335 -0.012827 0.000741496
9.01196 -0.0127429 0.000734115
9.04073 -0.0126591 0.000726791
9.06966 -0.0125757 0.000719526
9.09875 -0.0124927 0.000712317
9.12802 -0.01241 0.000705163
9.15746 -0.0123276 0.000698064
9.18709 -0.0122456 0.000691018
9.2169 -0.0121639 0.000684024
9.2469 -0.0120825 0.000677082
9.27709 -0.0120014 0.000670189
9.30749 -0.0119206 0.000663346
9.3381 -0.01184 0.00065655
9.36893 -0.0117597 0.0006498
9.39998 -0.0116797 0.000643097
9.43125 -0.0115999 0.000636437
9.46277 -0.0115204 0.00062982
9.49453 -0.011441 0.000623245
9.52655 -0.0113619 0.000616711
9.55883 -0.0112829 0.000610216
9.59138 -0.0112041 0.000603758
9.62422 -0.0111254 0.000597338
9.65735 -0.0110469 0.000590952
9.69079 -0.0109685 0.0005846
9.72455 -0.0108902 0.00057828
9.75865 -0.010812 0.00057199
9.79309 -0.0107339 0.000565729
9.8279 -0.0106558 0.000559495
9.8631 -0.0105777 0.000553286
9.89869 -0.0104996 0.000547101
9.93471 -0.0104214 0.000540936
9.97117 -0.0103432 0.00053479
10.0081 -0.0102648 0.000528661
10.0455 -0.0101864 0.000522545
10.0835 -0.0101077 0.00051644
10.122 -0.0100289 0.000510343
10.1611 -0.00994973 0.000504251
10.2008 -0.00987027 0.000498159
10.2412 -0.00979042 0.000492063
10.2824 -0.00971012 0.00048596
10.3244 -0.00962929 0.000479842
10.3672 -0.00954784 0.000473705
10.4109 -0.00946566 0.000467542
10.4557 -0.00938264 0.000461343
10.5017 -0.00929863 0.0004551
10.5489 -0.00921345 0.0004488
10.5976 -0.00912689 0.000442429
10.6479 -0.00903869 0.000435969
10.7002 -0.0089485 0.000429398
10.7547 -0.00885586 0.000422685
10.8119 -0.00876017 0.000415789
10.8724 -0.00866055 0.000408651
10.9373 -0.00855565 0.000401182
11.0083 -0.00844321 0.000393229
11.0884 -0.00831883 0.000384495
11.1861 -0.00817086 0.000374194


==> anc/HERMITE/Theta0.5/LambdaOverBeta4.0Lambda0.5Nc1Classic/GRpTwoLoop.txt <==
-11.1861 -0.00791327 -0.000351285
-11.0884 -0.0080524 -0.00036045
-11.0083 -0.00816918 -0.000368418
-10.9373 -0.00827466 -0.000375483
-10.8724 -0.00837297 -0.00038227
-10.8119 -0.00846627 -0.000388599
-10.7547 -0.0085558 -0.000394844
-10.7002 -0.00864242 -0.000400786
-10.6479 -0.00872669 -0.00040672
-10.5976 -0.00880905 -0.000412428
-10.5489 -0.00888981 -0.000418167
-10.5017 -0.00896924 -0.000423723
-10.4557 -0.00904752 -0.000429334
-10.4109 -0.00912484 -0.000434792
-10.3672 -0.00920132 -0.000440319
-10.3244 -0.00927709 -0.000445714
-10.2824 -0.00935223 -0.000451188
-10.2412 -0.00942685 -0.000456544
-10.2008 -0.00950099 -0.000461988
-10.1611 -0.00957474 -0.000467325
-10.122 -0.00964814 -0.000472756
-10.0835 -0.00972127 -0.000478088
-10.0455 -0.00979413 -0.00048352
-10.0081 -0.0098668 -0.00048886
-9.97117 -0.0099393 -0.000494304
-9.93471 -0.0100117 -0.000499662
-9.89869 -0.0100839 -0.000505127
-9.8631 -0.0101561 -0.000510511
-9.8279 -0.0102282 -0.000516006
-9.79309 -0.0103004 -0.000521424
-9.75865 -0.0103725 -0.000526954
-9.72455 -0.0104446 -0.000532412
-9.69079 -0.0105168 -0.000537985
-9.65735 -0.010589 -0.000543489
-9.62422 -0.0106613 -0.00054911
-9.59138 -0.0107337 -0.000554664
-9.55883 -0.0108061 -0.000560339
-9.52655 -0.0108787 -0.000565948
-9.49453 -0.0109515 -0.00057168
-9.46277 -0.0110243 -0.000577349
-9.43125 -0.0110974 -0.000583143
-9.39998 -0.0111706 -0.000588875
-9.36893 -0.0112439 -0.000594735
-9.3381 -0.0113175 -0.000600534
-9.30749 -0.0113912 -0.000606463
-9.27709 -0.0114652 -0.000612333
-9.2469 -0.0115394 -0.000618335
-9.2169 -0.0116138 -0.000624278
-9.18709 -0.0116884 -0.000630356
-9.15746 -0.0117633 -0.000636378
-9.12802 -0.0118385 -0.000642535
-9.09875 -0.0119139 -0.000648637
-9.06966 -0.0119895 -0.000654878
-9.04073 -0.0120655 -0.000661064
-9.01196 -0.0121417 -0.000667391
-8.98335 -0.0122183 -0.000673664
-8.9549 -0.0122951 -0.000680081
-8.92659 -0.0123722 -0.000686445
-8.89844 -0.0124497 -0.000692955
-8.87042 -0.0125275 -0.000699413
-8.84255 -0.0126056 -0.000706019
-8.81482 -0.0126841 -0.000712574
-8.78721 -0.0127629 -0.00071928
-8.75974 -0.012842 -0.000725936
-8.7324 -0.0129215 -0.000732745
-8.70518 -0.0130014 -0.000739504
-8.67809 -0.0130817 -0.00074642
-8.65112 -0.0131623 -0.000753285
-8.62426 -0.0132434 -0.000760311
-8.59752 -0.0133248 -0.000767287
-8.57089 -0.0134066 -0.000774426
-8.54437 -0.0134889 -0.000781515
-8.51797 -0.0135715 -0.000788771
-8.49166 -0.0136546 -0.000795977
-8.46547 -0.0137381 -0.000803353
-8.43937 -0.013822 -0.00081068
-8.41338 -0.0139064 -0.000818178
-8.38748 -0.0139912 -0.000825629
-8.36169 -0.0140765 -0.000833255
-8.33598 -0.0141622 -0.000840833
-8.31038 -0.0142484 -0.00084859
-8.28486 -0.0143351 -0.000856299
-8.25943 -0.0144223 -0.00086419
-8.23409 -0.0145099 -0.000872034
-8.20884 -0.0145981 -0.000880063
-8.18368 -0.0146867 -0.000888045
-8.1586 -0.0147759 -0.000896216
-8.13361 -0.0148655 -0.00090434
-8.10869 -0.0149557 -0.000912657
-8.08386 -0.0150464 -0.000920927
-8.0591 -0.0151376 -0.000929394
-8.03443 -0.0152294 -0.000937814
-8.00983 -0.0153217 -0.000946435
-7.9853 -0.0154146 -0.00095501
-7.96085 -0.0155081 -0.000963788
-7.93648 -0.0156021 -0.000972521
-7.91217 -0.0156966 -0.000981462
-7.88794 -0.0157918 -0.000990358
-7.86378 -0.0158875 -0.000999466
-7.83968 -0.0159839 -0.00100853
-7.81566 -0.0160808 -0.00101781
-7.7917 -0.0161784 -0.00102704
-7.76781 -0.0162765 -0.0010365
-7.74398 -0.0163753 -0.00104591
-7.72022 -0.0164747 -0.00105554
-7.69652 -0.0165748 -0.00106514
-7.67288 -0.0166755 -0.00107496
-7.64931 -0.0167769 -0.00108473
-7.62579 -0.0168789 -0.00109475
-7.60234 -0.0169816 -0.00110472
-7.57894 -0.0170849 -0.00111492
-7.55561 -0.017189 -0.00112509
-7.53233 -0.0172937 -0.0011355
-7.50911 -0.0173991 -0.00114586
-7.48595 -0.0175053 -0.00115648
-7.46284 -0.0176121 -0.00116705
-7.43978 -0.0177197 -0.00117788
-7.41679 -0.017828 -0.00118867
-7.39384 -0.017937 -0.00119972
-7.37095 -0.0180469 -0.00121072
-7.34811 -0.0181574 -0.00122199
-7.32532 -0.0182687 -0.00123322
-7.30258 -0.0183808 -0.00124472
-7.27989 -0.0184937 -0.00125618
-7.25725 -0.0186074 -0.00126792
-7.23467 -0.0187218 -0.00127962
-7.21213 -0.0188371 -0.0012916
-7.18963 -0.0189532 -0.00130354
-7.16719 -0.0190701 -0.00131578
-7.14479 -0.0191879 -0.00132797
-7.12244 -0.0193065 -0.00134046
-7.10014 -0.019426 -0.00135291
-7.07788 -0.0195463 -0.00136567
-7.05566 -0.0196675 -0.00137838
-7.03349 -0.0197896 -0.00139141
-7.01137 -0.0199126 -0.0014044
-6.98928 -0.0200365 -0.00141771
-6.96724 -0.0201613 -0.00143098
-6.94524 -0.020287 -0.00144458
-6.92329 -0.0204137 -0.00145813
-6.90138 -0.0205414 -0.00147203
-6.8795 -0.02067 -0.00148588
-6.85767 -0.0207995 -0.00150008
-6.83588 -0.02093 -0.00151424
-6.81413 -0.0210616 -0.00152876
-6.79241 -0.0211941 -0.00154324
-6.77074 -0.0213277 -0.00155807
-6.74911 -0.0214622 -0.00157287
-6.72751 -0.0215978 -0.00158804
-6.70595 -0.0217345 -0.00160318
-6.68443 -0.0218722 -0.00161869
-6.66294 -0.0220111 -0.00163418
-6.6415 -0.022151 -0.00165004
-6.62008 -0.022292 -0.00166588
-6.59871 -0.0224341 -0.00168211
-6.57737 -0.0225773 -0.00169831
-6.55607 -0.0227217 -0.00171492
-6.5348 -0.0228672 -0.0017315
-6.51356 -0.0230139 -0.00174849
-6.49236 -0.0231618 -0.00176546
-6.47119 -0.0233109 -0.00178285
-6.45006 -0.0234612 -0.00180022
-6.42896 -0.0236126 -0.00181803
-6.40789 -0.0237654 -0.00183581
-6.38686 -0.0239194 -0.00185404
-6.36586 -0.0240747 -0.00187225
-6.34489 -0.0242312 -0.00189092
-6.32395 -0.0243891 -0.00190957
-6.30304 -0.0245482 -0.00192869
-6.28216 -0.0247087 -0.0019478
-6.26132 -0.0248705 -0.00196739
-6.24051 -0.0250338 -0.00198696
-6.21972 -0.0251983 -0.00200703
-6.19897 -0.0253643 -0.00202709
-6.17824 -0.0255317 -0.00204767
-6.15755 -0.0257005 -0.00206823
-6.13688 -0.0258708 -0.00208932
-6.11625 -0.0260425 -0.0021104
-6.09564 -0.0262157 -0.00213202
-6.07506 -0.0263905 -0.00215364
-6.05451 -0.0265667 -0.00217581
-6.03398 -0.0267445 -0.00219798
-6.01349 -0.0269238 -0.00222073
-5.99302 -0.0271048 -0.00224347
-5.97258 -0.0272873 -0.00226681
-5.95216 -0.0274714 -0.00229015
-5.93178 -0.0276572 -0.0023141
-5.91142 -0.0278447 -0.00233805
-5.89108 -0.0280338 -0.00236263
-5.87077 -0.0282246 -0.00238723
-5.85049 -0.0284171 -0.00241247
-5.83023 -0.0286115 -0.00243772
-5.81 -0.0288075 -0.00246364
-5.7898 -0.0290054 -0.00248958
-5.76961 -0.0292051 -0.00251621
-5.74946 -0.0294067 -0.00254286
-5.72933 -0.02961 -0.00257022
-5.70922 -0.0298154 -0.00259761
-5.68913 -0.0300225 -0.00262573
-5.66907 -0.0302317 -0.00265389
-5.64904 -0.0304428 -0.0026828
-5.62903 -0.030656 -0.00271176
-5.60904 -0.0308711 -0.00274149
-5.58907 -0.0310883 -0.00277128
-5.56913 -0.0313075 -0.00280186
-5.54921 -0.0315289 -0.00283251
-5.52931 -0.0317524 -0.00286398
-5.50944 -0.0319781 -0.00289553
-5.48958 -0.0322059 -0.00292793
-5.46975 -0.032436 -0.00296041
-5.44994 -0.0326683 -0.00299377
-5.43016 -0.032903 -0.00302722
-5.41039 -0.0331399 -0.00306159
-5.39065 -0.0333792 -0.00309606
-5.37092 -0.0336208 -0.00313147
-5.35122 -0.033865 -0.003167
-5.33154 -0.0341115 -0.00320351
-5.31188 -0.0343605 -0.00324014
-5.29224 -0.0346121 -0.00327779
-5.27262 -0.0348662 -0.00331558
-5.25302 -0.0351229 -0.00335443
-5.23344 -0.0353823 -0.00339343
-5.21388 -0.0356443 -0.00343352
-5.19434 -0.035909 -0.00347378
-5.17482 -0.0361765 -0.00351518
-5.15532 -0.0364468 -0.00355677
-5.13584 -0.0367199 -0.00359954
-5.11638 -0.0369959 -0.00364252
-5.09694 -0.0372748 -0.00368672
-5.07751 -0.0375567 -0.00373116
-5.05811 -0.0378416 -0.00377687
-5.03872 -0.0381296 -0.00382284
-5.01935 -0.0384206 -0.00387013
-5 -0.0387149 -0.00391771
-4.98067 -0.0390122 -0.00396667
-4.96136 -0.0393129 -0.00401594
-4.94206 -0.0396168 -0.00406665
-4.92278 -0.0399242 -0.0041177
-4.90352 -0.0402349 -0.00417027
-4.88428 -0.0405491 -0.0042232
-4.86505 -0.0408668 -0.00427771
-4.84584 -0.0411881 -0.00433263
-4.82665 -0.0415129 -0.0043892
-4.80748 -0.0418416 -0.00444621
-4.78832 -0.0421738 -0.00450496
-4.76918 -0.04251 -0.0045642
-4.75005 -0.04285 -0.00462525
-4.73095 -0.043194 -0.00468684
-4.71185 -0.0435419 -0.00475033
-4.69278 -0.0438939 -0.00481441
-4.67372 -0.04425 -0.0048805
-4.65468 -0.0446104 -0.00494724
-4.63565 -0.0449749 -0.00501608
-4.61664 -0.0453439 -0.00508563
-4.59764 -0.0457172 -0.00515741
-4.57866 -0.0460951 -0.00522997
-4.55969 -0.0464774 -0.00530487
-4.54074 -0.0468646 -0.00538063
-4.52181 -0.0472562 -0.00545886
-4.50289 -0.0476529 -0.00553805
-4.48398 -0.0480542 -0.00561985
-4.46509 -0.0484607 -0.0057027
-4.44622 -0.0488721 -0.00578832
-4.42736 -0.0492888 -0.00587509
-4.40851 -0.0497105 -0.0059648
-4.38968 -0.0501377 -0.00605579
-4.37086 -0.0505701 -0.00614989
-4.35206 -0.0510082 -0.0062454
-4.33327 -0.0514517 -0.00634422
-4.31449 -0.0519011 -0.00644461
-4.29573 -0.0523561 -0.00654852
-4.27698 -0.0528171 -0.00665417
-4.25825 -0.0532839 -0.00676357
-4.23953 -0.053757 -0.00687489
-4.22082 -0.054236 -0.00699022
-4.20213 -0.0547216 -0.00710767
-4.18345 -0.0552133 -0.00722943
-4.16478 -0.0557117 -0.00735353
-4.14613 -0.0562164 -0.00748224
-4.12749 -0.056728 -0.00761354
-4.10886 -0.0572462 -0.0077498
-4.09024 -0.0577715 -0.00788894
-4.07164 -0.0583035 -0.0080334
-4.05305 -0.0588429 -0.00818105
-4.03447 -0.0593891 -0.00833443
-4.01591 -0.0599429 -0.00849135
-3.99736 -0.0605038 -0.00865445
-3.97882 -0.0610724 -0.00882147
-3.96029 -0.0616482 -0.00899516
-3.94177 -0.062232 -0.00917319
-3.92327 -0.0628231 -0.00935843
-3.90478 -0.0634223 -0.00954849
-3.8863 -0.0640289 -0.00974634
-3.86783 -0.0646438 -0.00994952
-3.84937 -0.0652661 -0.0101611
-3.83093 -0.0658969 -0.0103786
-3.81249 -0.066535 -0.0106052
-3.79407 -0.0671816 -0.0108384
-3.77566 -0.0678356 -0.0110813
-3.75726 -0.068498 -0.0113315
-3.73887 -0.0691678 -0.0115923
-3.72049 -0.0698458 -0.011861
-3.70213 -0.0705309 -0.0121412
-3.68377 -0.0712242 -0.01243
-3.66543 -0.0719242 -0.0127312
-3.64709 -0.0726321 -0.0130418
-3.62877 -0.0733463 -0.0133657
-3.61046 -0.0740679 -0.0136999
-3.59215 -0.0747953 -0.0140483
-3.57386 -0.0755295 -0.0144077
-3.55558 -0.0762687 -0.0147822
-3.53731 -0.0770139 -0.0151686
-3.51905 -0.0777633 -0.015571
-3.5008 -0.0785178 -0.015986
-3.48256 -0.0792752 -0.0164177
-3.46433 -0.0800366 -0.0168627
-3.4461 -0.0807996 -0.0173251
-3.42789 -0.0815653 -0.0178011
-3.40969 -0.082331 -0.0182952
-3.3915 -0.0830979 -0.0188031
-3.37332 -0.083863 -0.0193292
-3.35515 -0.0846277 -0.0198692
-3.33698 -0.0853887 -0.0204273
-3.31883 -0.0861475 -0.0209988
-3.30069 -0.0869006 -0.0215881
-3.28255 -0.0876496 -0.02219
-3.26443 -0.088391 -0.0228087
-3.24631 -0.0891265 -0.0234388
-3.2282 -0.0898525 -0.0240844
-3.2101 -0.0905709 -0.0247396
-3.19201 -0.0912782 -0.0254084
-3.17393 -0.0919767 -0.0260847
-3.15586 -0.0926626 -0.0267724
-3.1378 -0.0933389 -0.0274649
-3.11974 -0.0940019 -0.0281661
-3.1017 -0.0946549 -0.0288693
-3.08366 -0.0952944 -0.0295782
-3.06563 -0.0959242 -0.0302861
-3.04761 -0.0965411 -0.0309968
-3.0296 -0.0971494 -0.0317032
-3.01159 -0.097746 -0.0324097
-2.9936 -0.0983358 -0.0331091
-2.97561 -0.0989157 -0.0338058
-2.95763 -0.0994913 -0.0344931
-2.93966 -0.10006 -0.0351756
-2.9217 -0.100626 -0.0358466
-2.90374 -0.101189 -0.0365115
-2.88579 -0.101753 -0.0371636
-2.86785 -0.102317 -0.0378087
-2.84992 -0.102885 -0.0384406
-2.83199 -0.103456 -0.0390653
-2.81408 -0.104036 -0.0396771
-2.79617 -0.104622 -0.0402823
-2.77826 -0.105219 -0.0408754
-2.76037 -0.105825 -0.0414632
-2.74248 -0.106447 -0.0420404
-2.7246 -0.107079 -0.042614
-2.70673 -0.107729 -0.0431788
-2.68886 -0.108393 -0.0437423
-2.671 -0.109076 -0.0442992
-2.65315 -0.109774 -0.0448572
-2.63531 -0.110495 -0.045411
-2.61747 -0.111231 -0.0459686
-2.59964 -0.11199 -0.0465245
-2.58182 -0.112766 -0.0470868
-2.564 -0.113566 -0.04765
-2.54619 -0.114383 -0.0482223
-2.52838 -0.115224 -0.048798
-2.51059 -0.116082 -0.0493854
-2.49279 -0.116964 -0.0499785
-2.47501 -0.117863 -0.0505859
-2.45723 -0.118786 -0.0512013
-2.43946 -0.119725 -0.0518332
-2.42169 -0.120688 -0.0524753
-2.40394 -0.121666 -0.0531363
-2.38618 -0.122666 -0.0538093
-2.36844 -0.12368 -0.0545032
-2.3507 -0.124717 -0.0552111
-2.33296 -0.125765 -0.0559419
-2.31523 -0.126835 -0.0566882
-2.29751 -0.127915 -0.0574592
-2.27979 -0.129015 -0.0582472
-2.26208 -0.130124 -0.0590617
-2.24438 -0.131252 -0.0598945
-2.22668 -0.132386 -0.0607552
-2.20898 -0.133537 -0.0616355
-2.19129 -0.134692 -0.062545
-2.17361 -0.135863 -0.0634751
-2.15593 -0.137036 -0.0644356
-2.13826 -0.138222 -0.0654176
-2.1206 -0.139407 -0.0664309
-2.10294 -0.140603 -0.0674662
-2.08528 -0.141797 -0.0685337
-2.06763 -0.142998 -0.0696235
-2.04998 -0.144193 -0.0707459
-2.03234 -0.145394 -0.0718908
-2.01471 -0.146585 -0.0730683
-1.99708 -0.147779 -0.074268
-1.97945 -0.14896 -0.0755002
-1.96183 -0.150141 -0.0767538
-1.94422 -0.151305 -0.0780392
-1.92661 -0.152465 -0.0793448
-1.909 -0.153604 -0.080681
-1.8914 -0.154736 -0.0820358
-1.87381 -0.155843 -0.0834192
-1.85622 -0.15694 -0.0848188
-1.83863 -0.158007 -0.0862446
-1.82105 -0.15906 -0.0876836
-1.80347 -0.160079 -0.0891453
-1.7859 -0.161081 -0.0906164
-1.76833 -0.162045 -0.0921062
-1.75076 -0.162989 -0.0936007
-1.7332 -0.16389 -0.0951087
-1.71565 -0.164768 -0.0966159
-1.69809 -0.165601 -0.0981307
-1.68055 -0.166408 -0.0996383
-1.663 -0.167167 -0.101147
-1.64546 -0.167898 -0.10264
-1.62793 -0.168578 -0.104127
-1.6104 -0.169231 -0.105592
-1.59287 -0.169832 -0.10704
-1.57535 -0.170405 -0.108458
-1.55783 -0.170928 -0.109851
-1.54031 -0.171424 -0.111204
-1.5228 -0.17187 -0.112522
-1.50529 -0.172294 -0.113791
-1.48779 -0.172671 -0.115017
-1.47029 -0.173029 -0.116184
-1.45279 -0.173346 -0.117298
-1.4353 -0.173649 -0.118344
-1.41781 -0.173918 -0.119329
-1.40032 -0.174181 -0.120239
-1.38284 -0.174416 -0.121079
-1.36536 -0.174654 -0.121837
-1.34788 -0.174874 -0.122519
-1.33041 -0.175106 -0.123113
-1.31293 -0.175328 -0.123627
-1.29547 -0.175573 -0.124048
-1.278 -0.175819 -0.124386
-1.26054 -0.176098 -0.124629
-1.24308 -0.176388 -0.124787
-1.22563 -0.176721 -0.12485
-1.20818 -0.177075 -0.124829
-1.19073 -0.177482 -0.124713
-1.17328 -0.177918 -0.124514
-1.15584 -0.178416 -0.124224
-1.1384 -0.178952 -0.123854
-1.12096 -0.179556 -0.123396
-1.10353 -0.180205 -0.122863
-1.08609 -0.180929 -0.122247
-1.06866 -0.181702 -0.121561
-1.05124 -0.182555 -0.120797
-1.03381 -0.18346 -0.119969
-1.01639 -0.184447 -0.119069
-0.998969 -0.185489 -0.118111
-0.981551 -0.186613 -0.117086
-0.964136 -0.187793 -0.116009
-0.946723 -0.189055 -0.11487
-0.929312 -0.19037 -0.113686
-0.911904 -0.191766 -0.112444
-0.894497 -0.193213 -0.111162
-0.877093 -0.194736 -0.109826
-0.859691 -0.196307 -0.108455
-0.842291 -0.19795 -0.107034
-0.824893 -0.199635 -0.105581
-0.807497 -0.201388 -0.104081
-0.790103 -0.203177 -0.102554
-0.77271 -0.205026 -0.10098
-0.75532 -0.206906 -0.0993819
-0.737931 -0.208839 -0.0977392
-0.720544 -0.210795 -0.0960737
-0.703159 -0.212797 -0.0943644
-0.685776 -0.214816 -0.092634
-0.668394 -0.216871 -0.0908598
-0.651013 -0.218935 -0.0890658
-0.633635 -0.221028 -0.0872274
-0.616257 -0.223122 -0.0853703
-0.598881 -0.225236 -0.083468
-0.581507 -0.227342 -0.0815476
-0.564134 -0.229459 -0.079581
-0.546762 -0.23156 -0.0775968
-0.529392 -0.233664 -0.0755654
-0.512023 -0.235743 -0.073517
-0.494655 -0.237815 -0.0714201
-0.477288 -0.239855 -0.0693068
-0.459922 -0.241879 -0.067144
-0.442558 -0.243862 -0.0649656
-0.425194 -0.245821 -0.0627369
-0.407832 -0.24773 -0.0604935
-0.39047 -0.249606 -0.0581994
-0.373109 -0.251425 -0.0558916
-0.355749 -0.253201 -0.0535331
-0.338391 -0.254914 -0.0511626
-0.321032 -0.256575 -0.0487416
-0.303675 -0.258166 -0.0463105
-0.286318 -0.259698 -0.0438297
-0.268962 -0.261152 -0.0413411
-0.251607 -0.26254 -0.0388041
-0.234252 -0.263845 -0.036262
-0.216898 -0.265075 -0.0336734
-0.199544 -0.266218 -0.0310827
-0.182191 -0.26728 -0.0284478
-0.164838 -0.26825 -0.0258144
-0.147486 -0.269133 -0.0231395
-0.130134 -0.269921 -0.0204699
-0.112782 -0.270617 -0.017762
-0.0954304 -0.271214 -0.0150634
-0.0780791 -0.271717 -0.0123302
-0.060728 -0.272118 -0.0096105
-0.043377 -0.272422 -0.00686005
-0.0260262 -0.272624 -0.00412754
-0.00867539 -0.272725 -0.00136841
0.00867539 -0.272725 0.00136841
0.0260262 -0.272624 0.00412754
0.043377 -0.272422 0.00686005
0.060728 -0.272118 0.0096105
0.0780791 -0.271717 0.0123302
0.0954304 -0.271214 0.0150634
0.112782 -0.270617 0.017762
0.130134 -0.269921 0.0204699
0.147486 -0.269133 0.0231395
0.164838 -0.26825 0.0258144
0.182191 -0.26728 0.0284478
0.199544 -0.266218 0.0310827
0.216898 -0.265075 0.0336734
0.234252 -0.263845 0.036262
0.251607 -0.26254 0.0388041
0.268962 -0.261152 0.0413411
0.286318 -0.259698 0.0438297
0.303675 -0.258166 0.0463105
0.321032 -0.256575 0.0487416
0.338391 -0.254914 0.0511626
0.355749 -0.253201 0.0535331
0.373109 -0.251425 0.0558916
0.39047 -0.249606 0.0581994
0.407832 -0.24773 0.0604935
0.425194 -0.245821 0.0627369
0.442558 -0.243862 0.0649656
0.459922 -0.241879 0.067144
0.477288 -0.239855 0.0693068
0.494655 -0.237815 0.0714201
0.512023 -0.235743 0.073517
0.529392 -0.233664 0.0755654
0.546762 -0.23156 0.0775968
0.564134 -0.229459 0.079581
0.581507 -0.227342 0.0815476
0.598881 -0.225236 0.083468
0.616257 -0.223122 0.0853703
0.633635 -0.221028 0.0872274
0.651013 -0.218935 0.0890658
0.668394 -0.216871 0.0908598
0.685776 -0.214816 0.092634
0.703159 -0.212797 0.0943644
0.720544 -0.210795 0.0960737
0.737931 -0.208839 0.0977392
0.75532 -0.206906 0.0993819
0.77271 -0.205026 0.10098
0.790103 -0.203177 0.102554
0.807497 -0.201388 0.104081
0.824893 -0.199635 0.105581
0.842291 -0.19795 0.107034
0.859691 -0.196307 0.108455
0.877093 -0.194736 0.109826
0.894497 -0.193213 0.111162
0.911904 -0.191766 0.112444
0.929312 -0.19037 0.113686
0.946723 -0.189055 0.11487
0.964136 -0.187793 0.116009
0.981551 -0.186613 0.117086
0.998969 -0.185489 0.118111
1.01639 -0.184447 0.119069
1.03381 -0.18346 0.119969
1.05124 -0.182555 0.120797
1.06866 -0.181702 0.121561
1.08609 -0.180929 0.122247
1.10353 -0.180205 0.122863
1.12096 -0.179556 0.123396
1.1384 -0.178952 0.123854
1.15584 -0.178416 0.124224
1.17328 -0.177918 0.124514
1.19073 -0.177482 0.124713
1.20818 -0.177075 0.124829
1.22563 -0.176721 0.12485
1.24308 -0.176388 0.124787
1.26054 -0.176098 0.124629
1.278 -0.175819 0.124386
1.29547 -0.175573 0.124048
1.31293 -0.175328 0.123627
1.33041 -0.175106 0.123113
1.34788 -0.174874 0.122519
1.36536 -0.174654 0.121837
1.38284 -0.174416 0.121079
1.40032 -0.174181 0.120239
1.41781 -0.173918 0.119329
1.4353 -0.173649 0.118344
1.45279 -0.173346 0.117298
1.47029 -0.173029 0.116184
1.48779 -0.172671 0.115017
1.50529 -0.172294 0.113791
1.5228 -0.17187 0.112522
1.54031 -0.171424 0.111204
1.55783 -0.170928 0.109851
1.57535 -0.170405 0.108458
1.59287 -0.169832 0.10704
1.6104 -0.169231 0.105592
1.62793 -0.168578 0.104127
1.64546 -0.167898 0.10264
1.663 -0.167167 0.101147
1.68055 -0.166408 0.0996383
1.69809 -0.165601 0.0981307
1.71565 -0.164768 0.0966159
1.7332 -0.16389 0.0951087
1.75076 -0.162989 0.0936007
1.76833 -0.162045 0.0921062
1.7859 -0.161081 0.0906164
1.80347 -0.160079 0.0891453
1.82105 -0.15906 0.0876836
1.83863 -0.158007 0.0862446
1.85622 -0.15694 0.0848188
1.87381 -0.155843 0.0834192
1.8914 -0.154736 0.0820358
1.909 -0.153604 0.080681
1.92661 -0.152465 0.0793448
1.94422 -0.151305 0.0780392
1.96183 -0.150141 0.0767538
1.97945 -0.14896 0.0755002
1.99708 -0.147779 0.074268
2.01471 -0.146585 0.0730683
2.03234 -0.145394 0.0718908
2.04998 -0.144193 0.0707459
2.06763 -0.142998 0.0696235
2.08528 -0.141797 0.0685337
2.10294 -0.140603 0.0674662
2.1206 -0.139407 0.0664309
2.13826 -0.138222 0.0654176
2.15593 -0.137036 0.0644356
2.17361 -0.135863 0.0634751
2.19129 -0.134692 0.062545
2.20898 -0.133537 0.0616355
2.22668 -0.132386 0.0607552
2.24438 -0.131252 0.0598945
2.26208 -0.130124 0.0590617
2.27979 -0.129015 0.0582472
2.29751 -0.127915 0.0574592
2.31523 -0.126835 0.0566882
2.33296 -0.125765 0.0559419
2.3507 -0.124717 0.0552111
2.36844 -0.12368 0.0545032
2.38618 -0.122666 0.0538093
2.40394 -0.121666 0.0531363
2.42169 -0.120688 0.0524753
2.43946 -0.119725 0.0518332
2.45723 -0.118786 0.0512013
2.47501 -0.117863 0.0505859
2.49279 -0.116964 0.0499785
2.51059 -0.116082 0.0493854
2.52838 -0.115224 0.048798
2.54619 -0.114383 0.0482223
2.564 -0.113566 0.04765
2.58182 -0.112766 0.0470868
2.59964 -0.11199 0.0465245
2.61747 -0.111231 0.0459686
2.63531 -0.110495 0.045411
2.65315 -0.109774 0.0448572
2.671 -0.109076 0.0442992
2.68886 -0.108393 0.0437423
2.70673 -0.107729 0.0431788
2.7246 -0.107079 0.042614
2.74248 -0.106447 0.0420404
2.76037 -0.105825 0.0414632
2.77826 -0.105219 0.0408754
2.79617 -0.104622 0.0402823
2.81408 -0.104036 0.0396771
2.83199 -0.103456 0.0390653
2.84992 -0.102885 0.0384406
2.86785 -0.102317 0.0378087
2.88579 -0.101753 0.0371636
2.90374 -0.101189 0.0365115
2.9217 -0.100626 0.0358466
2.93966 -0.10006 0.0351756
2.95763 -0.0994913 0.0344931
2.97561 -0.0989157 0.0338058
2.9936 -0.0983358 0.0331091
3.01159 -0.097746 0.0324097
3.0296 -0.0971494 0.0317032
3.04761 -0.0965411 0.0309968
3.06563 -0.0959242 0.0302861
3.08366 -0.0952944 0.0295782
3.1017 -0.0946549 0.0288693
3.11974 -0.0940019 0.0281661
3.1378 -0.0933389 0.0274649
3.15586 -0.0926626 0.0267724
3.17393 -0.0919767 0.0260847
3.19201 -0.0912782 0.0254084
3.2101 -0.0905709 0.0247396
3.2282 -0.0898525 0.0240844
3.24631 -0.0891265 0.0234388
3.26443 -0.088391 0.0228087
3.28255 -0.0876496 0.02219
3.30069 -0.0869006 0.0215881
3.31883 -0.0861475 0.0209988
3.33698 -0.0853887 0.0204273
3.35515 -0.0846277 0.0198692
3.37332 -0.083863 0.0193292
3.3915 -0.0830979 0.0188031
3.40969 -0.082331 0.0182952
3.42789 -0.0815653 0.0178011
3.4461 -0.0807996 0.0173251
3.46433 -0.0800366 0.0168627
3.48256 -0.0792752 0.0164177
3.5008 -0.0785178 0.015986
3.51905 -0.0777633 0.015571
3.53731 -0.0770139 0.0151686
3.55558 -0.0762687 0.0147822
3.57386 -0.0755295 0.0144077
3.59215 -0.0747953 0.0140483
3.61046 -0.0740679 0.0136999
3.62877 -0.0733463 0.0133657
3.64709 -0.0726321 0.0130418
3.66543 -0.0719242 0.0127312
3.68377 -0.0712242 0.01243
3.70213 -0.0705309 0.0121412
3.72049 -0.0698458 0.011861
3.73887 -0.0691678 0.0115923
3.75726 -0.068498 0.0113315
3.77566 -0.0678356 0.0110813
3.79407 -0.0671816 0.0108384
3.81249 -0.066535 0.0106052
3.83093 -0.0658969 0.0103786
3.84937 -0.0652661 0.0101611
3.86783 -0.0646438 0.00994952
3.8863 -0.0640289 0.00974634
3.90478 -0.0634223 0.00954849
3.92327 -0.0628231 0.00935843
3.94177 -0.062232 0.00917319
3.96029 -0.0616482 0.00899516
3.97882 -0.0610724 0.00882147
3.99736 -0.0605038 0.00865445
4.01591 -0.0599429 0.00849135
4.03447 -0.0593891 0.00833443
4.05305 -0.0588429 0.00818105
4.07164 -0.0583035 0.0080334
4.09024 -0.0577715 0.00788894
4.10886 -0.0572462 0.0077498
4.12749 -0.056728 0.00761354
4.14613 -0.0562164 0.00748224
4.16478 -0.0557117 0.00735353
4.18345 -0.0552133 0.00722943
4.20213 -0.0547216 0.00710767
4.22082 -0.054236 0.00699022
4.23953 -0.053757 0.00687489
4.25825 -0.0532839 0.00676357
4.27698 -0.0528171 0.00665417
4.29573 -0.0523561 0.00654852
4.31449 -0.0519011 0.00644461
4.33327 -0.0514517 0.00634422
4.35206 -0.0510082 0.0062454
4.37086 -0.0505701 0.00614989
4.38968 -0.0501377 0.00605579
4.40851 -0.0497105 0.0059648
4.42736 -0.0492888 0.00587509
4.44622 -0.0488721 0.00578832
4.46509 -0.0484607 0.0057027
4.48398 -0.0480542 0.00561985
4.50289 -0.0476529 0.00553805
4.52181 -0.0472562 0.00545886
4.54074 -0.0468646 0.00538063
4.55969 -0.0464774 0.00530487
4.57866 -0.0460951 0.00522997
4.59764 -0.0457172 0.00515741
4.61664 -0.0453439 0.00508563
4.63565 -0.0449749 0.00501608
4.65468 -0.0446104 0.00494724
4.67372 -0.04425 0.0048805
4.69278 -0.0438939 0.00481441
4.71185 -0.0435419 0.00475033
4.73095 -0.043194 0.00468684
4.75005 -0.04285 0.00462525
4.76918 -0.04251 0.0045642
4.78832 -0.0421738 0.00450496
4.80748 -0.0418416 0.00444621
4.82665 -0.0415129 0.0043892
4.84584 -0.0411881 0.00433263
4.86505 -0.0408668 0.00427771
4.88428 -0.0405491 0.0042232
4.90352 -0.0402349 0.00417027
4.92278 -0.0399242 0.0041177
4.94206 -0.0396168 0.00406665
4.96136 -0.0393129 0.00401594
4.98067 -0.0390122 0.00396667
5 -0.0387149 0.00391771
5.01935 -0.0384206 0.00387013
5.03872 -0.0381296 0.00382284
5.05811 -0.0378416 0.00377687
5.07751 -0.0375567 0.00373116
5.09694 -0.0372748 0.00368672
5.11638 -0.0369959 0.00364252
5.13584 -0.0367199 0.00359954
5.15532 -0.0364468 0.00355677
5.17482 -0.0361765 0.00351518
5.19434 -0.035909 0.00347378
5.21388 -0.0356443 0.00343352
5.23344 -0.0353823 0.00339343
5.25302 -0.0351229 0.00335443
5.27262 -0.0348662 0.00331558
5.29224 -0.0346121 0.00327779
5.31188 -0.0343605 0.00324014
5.33154 -0.0341115 0.00320351
5.35122 -0.033865 0.003167
5.37092 -0.0336208 0.00313147
5.39065 -0.0333792 0.00309606
5.41039 -0.0331399 0.00306159
5.43016 -0.032903 0.00302722
5.44994 -0.0326683 0.00299377
5.46975 -0.032436 0.00296041
5.48958 -0.0322059 0.00292793
5.50944 -0.0319781 0.00289553
5.52931 -0.0317524 0.00286398
5.54921 -0.0315289 0.00283251
5.56913 -0.0313075 0.00280186
5.58907 -0.0310883 0.00277128
5.60904 -0.0308711 0.00274149
5.62903 -0.030656 0.00271176
5.64904 -0.0304428 0.0026828
5.66907 -0.0302317 0.00265389
5.68913 -0.0300225 0.00262573
5.70922 -0.0298154 0.00259761
5.72933 -0.02961 0.00257022
5.74946 -0.0294067 0.00254286
5.76961 -0.0292051 0.00251621
5.7898 -0.0290054 0.00248958
5.81 -0.0288075 0.00246364
5.83023 -0.0286115 0.00243772
5.85049 -0.0284171 0.00241247
5.87077 -0.0282246 0.00238723
5.89108 -0.0280338 0.00236263
5.91142 -0.0278447 0.00233805
5.93178 -0.0276572 0.0023141
5.95216 -0.0274714 0.00229015
5.97258 -0.0272873 0.00226681
5.99302 -0.0271048 0.00224347
6.01349 -0.0269238 0.00222073
6.03398 -0.0267445 0.00219798
6.05451 -0.0265667 0.00217581
6.07506 -0.0263905 0.00215364
6.09564 -0.0262157 0.00213202
6.11625 -0.0260425 0.0021104
6.13688 -0.0258708 0.00208932
6.15755 -0.0257005 0.00206823
6.17824 -0.0255317 0.00204767
6.19897 -0.0253643 0.00202709
6.21972 -0.0251983 0.00200703
6.24051 -0.0250338 0.00198696
6.26132 -0.0248705 0.00196739
6.28216 -0.0247087 0.0019478
6.30304 -0.0245482 0.00192869
6.32395 -0.0243891 0.00190957
6.34489 -0.0242312 0.00189092
6.36586 -0.0240747 0.00187225
6.38686 -0.0239194 0.00185404
6.40789 -0.0237654 0.00183581
6.42896 -0.0236126 0.00181803
6.45006 -0.0234612 0.00180022
6.47119 -0.0233109 0.00178285
6.49236 -0.0231618 0.00176546
6.51356 -0.0230139 0.00174849
6.5348 -0.0228672 0.0017315
6.55607 -0.0227217 0.00171492
6.57737 -0.0225773 0.00169831
6.59871 -0.0224341 0.00168211
6.62008 -0.022292 0.00166588
6.6415 -0.022151 0.00165004
6.66294 -0.0220111 0.00163418
6.68443 -0.0218722 0.00161869
6.70595 -0.0217345 0.00160318
6.72751 -0.0215978 0.00158804
6.74911 -0.0214622 0.00157287
6.77074 -0.0213277 0.00155807
6.79241 -0.0211941 0.00154324
6.81413 -0.0210616 0.00152876
6.83588 -0.02093 0.00151424
6.85767 -0.0207995 0.00150008
6.8795 -0.02067 0.00148588
6.90138 -0.0205414 0.00147203
6.92329 -0.0204137 0.00145813
6.94524 -0.020287 0.00144458
6.96724 -0.0201613 0.00143098
6.98928 -0.0200365 0.00141771
7.01137 -0.0199126 0.0014044
7.03349 -0.0197896 0.00139141
7.05566 -0.0196675 0.00137838
7.07788 -0.0195463 0.00136567
7.10014 -0.019426 0.00135291
7.12244 -0.0193065 0.00134046
7.14479 -0.0191879 0.00132797
7.16719 -0.0190701 0.00131578
7.18963 -0.0189532 0.00130354
7.21213 -0.0188371 0.0012916
7.23467 -0.0187218 0.00127962
7.25725 -0.0186074 0.00126792
7.27989 -0.0184937 0.00125618
7.30258 -0.0183808 0.00124472
7.32532 -0.0182687 0.00123322
7.34811 -0.0181574 0.00122199
7.37095 -0.0180469 0.00121072
7.39384 -0.017937 0.00119972
7.41679 -0.017828 0.00118867
7.43978 -0.0177197 0.00117788
7.46284 -0.0176121 0.00116705
7.48595 -0.0175053 0.00115648
7.50911 -0.0173991 0.00114586
7.53233 -0.0172937 0.0011355
7.55561 -0.017189 0.00112509
7.57894 -0.0170849 0.00111492
7.60234 -0.0169816 0.00110472
7.62579 -0.0168789 0.00109475
7.64931 -0.0167769 0.00108473
7.67288 -0.0166755 0.00107496
7.69652 -0.0165748 0.00106514
7.72022 -0.0164747 0.00105554
7.74398 -0.0163753 0.00104591
7.76781 -0.0162765 0.0010365
7.7917 -0.0161784 0.00102704
7.81566 -0.0160808 0.00101781
7.83968 -0.0159839 0.00100853
7.86378 -0.0158875 0.000999466
7.88794 -0.0157918 0.000990358
7.91217 -0.0156966 0.000981462
7.93648 -0.0156021 0.000972521
7.96085 -0.0155081 0.000963788
7.9853 -0.0154146 0.00095501
8.00983 -0.0153217 0.000946435
8.03443 -0.0152294 0.000937814
8.0591 -0.0151376 0.000929394
8.08386 -0.0150464 0.000920927
8.10869 -0.0149557 0.000912657
8.13361 -0.0148655 0.00090434
8.1586 -0.0147759 0.000896216
8.18368 -0.0146867 0.000888045
8.20884 -0.0145981 0.000880063
8.23409 -0.0145099 0.000872034
8.25943 -0.0144223 0.00086419
8.28486 -0.0143351 0.000856299
8.31038 -0.0142484 0.00084859
8.33598 -0.0141622 0.000840833
8.36169 -0.0140765 0.000833255
8.38748 -0.0139912 0.000825629
8.41338 -0.0139064 0.000818178
8.43937 -0.013822 0.00081068
8.46547 -0.0137381 0.000803353
8.49166 -0.0136546 0.000795977
8.51797 -0.0135715 0.000788771
8.54437 -0.0134889 0.000781515
8.57089 -0.0134066 0.000774426
8.59752 -0.0133248 0.000767287
8.62426 -0.0132434 0.000760311
8.65112 -0.0131623 0.000753285
8.67809 -0.0130817 0.00074642
8.70518 -0.0130014 0.000739504
8.7324 -0.0129215 0.000732745
8.75974 -0.012842 0.000725936
8.78721 -0.0127629 0.00071928
8.81482 -0.0126841 0.000712574
8.84255 -0.0126056 0.000706019
8.87042 -0.0125275 0.000699413
8.89844 -0.0124497 0.000692955
8.92659 -0.0123722 0.000686445
8.9549 -0.0122951 0.000680081
8.98335 -0.0122183 0.000673664
9.01196 -0.0121417 0.000667391
9.04073 -0.0120655 0.000661064
9.06966 -0.0119895 0.000654878
9.09875 -0.0119139 0.000648637
9.12802 -0.0118385 0.000642535
9.15746 -0.0117633 0.000636378
9.18709 -0.0116884 0.000630356
9.2169 -0.0116138 0.000624278
9.2469 -0.0115394 0.000618335
9.27709 -0.0114652 0.000612333
9.30749 -0.0113912 0.000606463
9.3381 -0.0113175 0.000600534
9.36893 -0.0112439 0.000594735
9.39998 -0.0111706 0.000588875
9.43125 -0.0110974 0.000583143
9.46277 -0.0110243 0.000577349
9.49453 -0.0109515 0.00057168
9.52655 -0.0108787 0.000565948
9.55883 -0.0108061 0.000560339
9.59138 -0.0107337 0.000554664
9.62422 -0.0106613 0.00054911
9.65735 -0.010589 0.000543489
9.69079 -0.0105168 0.000537985
9.72455 -0.0104446 0.000532412
9.75865 -0.0103725 0.000526954
9.79309 -0.0103004 0.000521424
9.8279 -0.0102282 0.000516006
9.8631 -0.0101561 0.000510511
9.89869 -0.0100839 0.000505127
9.93471 -0.0100117 0.000499662
9.97117 -0.0099393 0.000494304
10.0081 -0.0098668 0.00048886
10.0455 -0.00979413 0.00048352
10.0835 -0.00972127 0.000478088
10.122 -0.00964814 0.000472756
10.1611 -0.00957474 0.000467325
10.2008 -0.00950099 0.000461988
10.2412 -0.00942685 0.000456544
10.2824 -0.00935223 0.000451188
10.3244 -0.00927709 0.000445714
10.3672 -0.00920132 0.000440319
10.4109 -0.00912484 0.000434792
10.4557 -0.00904752 0.000429334
10.5017 -0.00896924 0.000423723
10.5489 -0.00888981 0.000418167
10.5976 -0.00880905 0.000412428
10.6479 -0.00872669 0.00040672
10.7002 -0.00864242 0.000400786
10.7547 -0.0085558 0.000394844
10.8119 -0.00846627 0.000388599
10.8724 -0.00837297 0.00038227
10.9373 -0.00827466 0.000375483
11.0083 -0.00816918 0.000368418
11.0884 -0.0080524 0.00036045
11.1861 -0.00791327 0.000351285


==> anc/HERMITE/Theta0.5/LambdaOverBeta4.0Lambda0.5Nc1Classic/GRp_FRG.txt <==
-11.1861 -0.00810033 -0.000450822
-11.0884 -0.00825048 -0.000432152
-11.0083 -0.00837149 -0.000465988
-10.9373 -0.00848565 -0.000454789
-10.8724 -0.00858823 -0.000481661
-10.8119 -0.00868961 -0.000473009
-10.7547 -0.00878358 -0.000496865
-10.7002 -0.00887809 -0.00048969
-10.6479 -0.00896697 -0.000511949
-10.5976 -0.00905716 -0.000505857
-10.5489 -0.00914268 -0.000527241
-10.5017 -0.00922993 -0.00052206
-10.4557 -0.00931306 -0.00054301
-10.4109 -0.00939817 -0.000538656
-10.3672 -0.00947951 -0.000559458
-10.3244 -0.00956299 -0.000555869
-10.2824 -0.00964294 -0.000576696
-10.2412 -0.00972516 -0.000573793
-10.2008 -0.00980402 -0.000594714
-10.1611 -0.00988528 -0.000592369
-10.122 -0.00996334 -0.000613357
-10.0835 -0.0100439 -0.00061139
-10.0455 -0.0101215 -0.000632342
-10.0081 -0.0102018 -0.000630535
-9.97117 -0.0102791 -0.000651315
-9.93471 -0.0103593 -0.000649473
-9.89869 -0.0104366 -0.000670003
-9.8631 -0.0105167 -0.000668057
-9.8279 -0.0105939 -0.000688401
-9.79309 -0.0106739 -0.000686419
-9.75865 -0.0107509 -0.000706699
-9.72455 -0.0108307 -0.000704717
-9.69079 -0.0109075 -0.000724934
-9.65735 -0.0109872 -0.000722846
-9.62422 -0.0110639 -0.000742891
-9.59138 -0.0111436 -0.000740562
-9.55883 -0.0112203 -0.000760356
-9.52655 -0.0113001 -0.00075771
-9.49453 -0.0113769 -0.000777229
-9.46277 -0.011457 -0.000774231
-9.43125 -0.0115341 -0.000793474
-9.39998 -0.0116145 -0.000790114
-9.36893 -0.011692 -0.000809109
-9.3381 -0.0117729 -0.000805406
-9.30749 -0.0118509 -0.000824202
-9.27709 -0.0119324 -0.000820189
-9.2469 -0.0120111 -0.000838836
-9.2169 -0.0120933 -0.000834538
-9.18709 -0.0121727 -0.000853078
-9.15746 -0.0122557 -0.000848516
-9.12802 -0.0123359 -0.00086699
-9.09875 -0.0124198 -0.000862189
-9.06966 -0.0125008 -0.000880644
-9.04073 -0.0125856 -0.000875635
-9.01196 -0.0126675 -0.000894118
-8.98335 -0.0127532 -0.000888934
-8.9549 -0.0128361 -0.000907497
-8.92659 -0.0129228 -0.00090217
-8.89844 -0.0130066 -0.000920863
-8.87042 -0.0130944 -0.000915429
-8.84255 -0.0131792 -0.000934302
-8.81482 -0.0132681 -0.000928794
-8.78721 -0.0133539 -0.000947895
-8.75974 -0.0134439 -0.000942346
-8.7324 -0.0135309 -0.000961723
-8.70518 -0.0136219 -0.000956163
-8.67809 -0.01371 -0.00097586
-8.65112 -0.0138022 -0.000970317
-8.62426 -0.0138913 -0.000990376
-8.59752 -0.0139847 -0.000984877
-8.57089 -0.014075 -0.00100534
-8.54437 -0.0141695 -0.000999905
-8.51797 -0.0142609 -0.0010208
-8.49166 -0.0143566 -0.00101545
-8.46547 -0.014449 -0.00103682
-8.43937 -0.0145459 -0.00103156
-8.41338 -0.0146394 -0.00105342
-8.38748 -0.0147374 -0.00104827
-8.36169 -0.014832 -0.00107063
-8.33598 -0.0149311 -0.00106559
-8.31038 -0.0150268 -0.00108846
-8.28486 -0.015127 -0.00108351
-8.25943 -0.0152237 -0.0011069
-8.23409 -0.015325 -0.00110202
-8.20884 -0.0154226 -0.00112591
-8.18368 -0.015525 -0.00112107
-8.1586 -0.0156236 -0.00114543
-8.13361 -0.0157269 -0.00114058
-8.10869 -0.0158265 -0.00116538
-8.08386 -0.0159308 -0.00116048
-8.0591 -0.0160313 -0.00118566
-8.03443 -0.0161366 -0.00118064
-8.00983 -0.016238 -0.00120616
-7.9853 -0.0163443 -0.00120093
-7.96085 -0.0164465 -0.00122672
-7.93648 -0.0165538 -0.00122121
-7.91217 -0.0166568 -0.00124719
-7.88794 -0.0167651 -0.00124132
-7.86378 -0.0168691 -0.00126741
-7.83968 -0.0169784 -0.00126109
-7.81566 -0.0170832 -0.00128723
-7.7917 -0.0171936 -0.00128036
-7.76781 -0.0172994 -0.00130648
-7.74398 -0.0174108 -0.00129899
-7.72022 -0.0175177 -0.00132502
-7.69652 -0.0176302 -0.00131685
-7.67288 -0.0177382 -0.00134274
-7.64931 -0.0178519 -0.00133382
-7.62579 -0.0179611 -0.00135954
-7.60234 -0.0180762 -0.00134985
-7.57894 -0.0181866 -0.00137539
-7.55561 -0.0183031 -0.00136489
-7.53233 -0.0184149 -0.00139025
-7.50911 -0.018533 -0.00137895
-7.48595 -0.0186463 -0.00140417
-7.46284 -0.018766 -0.00139209
-7.43978 -0.0188809 -0.00141721
-7.41679 -0.0190023 -0.00140439
-7.39384 -0.0191189 -0.00142947
-7.37095 -0.0192422 -0.00141596
-7.34811 -0.0193606 -0.00144109
-7.32532 -0.0194858 -0.00142695
-7.30258 -0.0196061 -0.00145221
-7.27989 -0.0197333 -0.00143752
-7.25725 -0.0198556 -0.00146301
-7.23467 -0.0199849 -0.00144784
-7.21213 -0.0201093 -0.00147367
-7.18963 -0.0202408 -0.00145809
-7.16719 -0.0203673 -0.00148435
-7.14479 -0.020501 -0.00146843
-7.12244 -0.0206297 -0.00149521
-7.10014 -0.0207657 -0.00147903
-7.07788 -0.0208965 -0.00150642
-7.05566 -0.0210349 -0.00149002
-7.03349 -0.021168 -0.0015181
-7.01137 -0.0213087 -0.00150154
-6.98928 -0.0214442 -0.00153037
-6.96724 -0.0215873 -0.00151368
-6.94524 -0.0217251 -0.00154334
-6.92329 -0.0218707 -0.00152655
-6.90138 -0.0220108 -0.00155708
-6.8795 -0.0221589 -0.00154023
-6.85767 -0.0223014 -0.00157168
-6.83588 -0.022452 -0.00155478
-6.81413 -0.022597 -0.0015872
-6.79241 -0.0227502 -0.00157024
-6.77074 -0.0228976 -0.00160367
-6.74911 -0.0230534 -0.00158667
-6.72751 -0.0232034 -0.00162114
-6.70595 -0.0233618 -0.00160411
-6.68443 -0.0235143 -0.00163965
-6.66294 -0.0236754 -0.00162257
-6.6415 -0.0238304 -0.00165922
-6.62008 -0.0239942 -0.0016421
-6.59871 -0.0241518 -0.00167987
-6.57737 -0.0243185 -0.00166269
-6.55607 -0.0244787 -0.00170162
-6.5348 -0.0246481 -0.00168437
-6.51356 -0.024811 -0.00172447
-6.49236 -0.0249832 -0.00170714
-6.47119 -0.0251488 -0.00174843
-6.45006 -0.025324 -0.00173099
-6.42896 -0.0254922 -0.00177349
-6.40789 -0.0256703 -0.00175592
-6.38686 -0.0258414 -0.00179964
-6.36586 -0.0260224 -0.00178191
-6.34489 -0.0261962 -0.00182686
-6.32395 -0.0263803 -0.00180893
-6.30304 -0.0265569 -0.0018551
-6.28216 -0.0267441 -0.00183693
-6.26132 -0.0269236 -0.00188433
-6.24051 -0.0271138 -0.00186587
-6.21972 -0.0272962 -0.0019145
-6.19897 -0.0274896 -0.0018957
-6.17824 -0.027675 -0.00194553
-6.15755 -0.0278717 -0.00192633
-6.13688 -0.0280601 -0.00197735
-6.11625 -0.0282601 -0.00195768
-6.09564 -0.0284515 -0.00200988
-6.07506 -0.0286549 -0.00198968
-6.05451 -0.0288496 -0.00204303
-6.03398 -0.0290564 -0.00202222
-6.01349 -0.0292543 -0.00207669
-5.99302 -0.0294647 -0.00205519
-5.97258 -0.0296659 -0.00211077
-5.95216 -0.02988 -0.0020885
-5.93178 -0.0300847 -0.00214515
-5.91142 -0.0303027 -0.00212202
-5.89108 -0.030511 -0.00217973
-5.87077 -0.0307328 -0.00215567
-5.85049 -0.0309449 -0.0022144
-5.83023 -0.0311708 -0.00218933
-5.81 -0.0313868 -0.00224907
-5.7898 -0.031617 -0.0022229
-5.76961 -0.031837 -0.00228365
-5.74946 -0.0320718 -0.00225631
-5.72933 -0.032296 -0.00231806
-5.70922 -0.0325355 -0.00228948
-5.68913 -0.0327642 -0.00235225
-5.66907 -0.0330086 -0.00232237
-5.64904 -0.0332421 -0.00238617
-5.62903 -0.0334917 -0.00235495
-5.60904 -0.0337301 -0.00241984
-5.58907 -0.0339851 -0.00238725
-5.56913 -0.0342289 -0.00245328
-5.54921 -0.0344897 -0.0024193
-5.52931 -0.0347389 -0.00248657
-5.50944 -0.0350058 -0.00245121
-5.48958 -0.035261 -0.00251985
-5.46975 -0.0355342 -0.00248314
-5.44994 -0.0357956 -0.0025533
-5.43016 -0.0360757 -0.00251531
-5.41039 -0.0363437 -0.00258717
-5.39065 -0.0366309 -0.00254798
-5.37092 -0.0369058 -0.00262178
-5.35122 -0.0372006 -0.00258153
-5.33154 -0.0374828 -0.00265753
-5.31188 -0.0377856 -0.00261637
-5.29224 -0.0380755 -0.00269489
-5.27262 -0.0383867 -0.00265303
-5.25302 -0.0386847 -0.00273443
-5.23344 -0.0390046 -0.0026921
-5.21388 -0.0393112 -0.0027768
-5.19434 -0.0396404 -0.00273427
-5.17482 -0.0399559 -0.00282273
-5.15532 -0.0402946 -0.00278033
-5.13584 -0.0406194 -0.00287306
-5.11638 -0.0409682 -0.00283113
-5.09694 -0.0413026 -0.00292868
-5.07751 -0.0416618 -0.00288763
-5.05811 -0.0420062 -0.00299061
-5.03872 -0.0423763 -0.00295086
-5.01935 -0.042731 -0.00305992
-5 -0.0431123 -0.00302194
-4.98067 -0.0434775 -0.00313777
-4.96136 -0.0438704 -0.00310205
-4.94206 -0.0442465 -0.0032254
-4.92278 -0.0446513 -0.0031925
-4.90352 -0.0450384 -0.00332416
-4.88428 -0.0454554 -0.00329465
-4.86505 -0.0458537 -0.00343547
-4.84584 -0.0462831 -0.00341
-4.82665 -0.0466926 -0.0035609
-4.80748 -0.0471347 -0.00354014
-4.78832 -0.0475554 -0.00370207
-4.76918 -0.0480101 -0.00368677
-4.75005 -0.0484418 -0.00386075
-4.73095 -0.0489091 -0.00385167
-4.71185 -0.0493514 -0.00403876
-4.69278 -0.0498311 -0.00403669
-4.67372 -0.0502834 -0.00423794
-4.65468 -0.0507749 -0.00424365
-4.63565 -0.0512364 -0.00446003
-4.61664 -0.0517388 -0.00447417
-4.59764 -0.0522082 -0.00470652
-4.57866 -0.0527205 -0.00472954
-4.55969 -0.0531962 -0.0049784
-4.54074 -0.0537169 -0.00501042
-4.52181 -0.0541972 -0.00527588
-4.50289 -0.0547247 -0.00531653
-4.48398 -0.0552073 -0.00559809
-4.46509 -0.0557398 -0.00564634
-4.44622 -0.0562228 -0.00594276
-4.42736 -0.0567585 -0.00599684
-4.40851 -0.0572401 -0.00630608
-4.38968 -0.0577779 -0.00636348
-4.37086 -0.0582568 -0.00668278
-4.35206 -0.0587961 -0.00674033
-4.33327 -0.0592721 -0.00706641
-4.31449 -0.0598132 -0.00712061
-4.29573 -0.0602871 -0.00745
-4.27698 -0.0608315 -0.00749734
-4.25825 -0.0613052 -0.00782681
-4.23953 -0.0618552 -0.00786415
-4.22082 -0.0623316 -0.0081911
-4.20213 -0.0628905 -0.00821602
-4.18345 -0.063373 -0.0085387
-4.16478 -0.0639446 -0.00854968
-4.14613 -0.0644371 -0.00886738
-4.12749 -0.0650251 -0.0088638
-4.10886 -0.0655314 -0.00917679
-4.09024 -0.0661395 -0.00915888
-4.07164 -0.0666631 -0.00946825
-4.05305 -0.0672944 -0.00943686
-4.03447 -0.0678385 -0.00974431
-4.01591 -0.0684959 -0.0097007
-3.99736 -0.0690629 -0.0100083
-3.97882 -0.0697486 -0.009954
-3.96029 -0.0703405 -0.0102641
-3.94177 -0.0710566 -0.0102006
-3.92327 -0.071675 -0.0105154
-3.90478 -0.0724228 -0.0104442
-3.8863 -0.073069 -0.0107661
-3.86783 -0.0738499 -0.0106886
-3.84937 -0.0745248 -0.0110198
-3.83093 -0.07534 -0.010937
-3.81249 -0.0760446 -0.0112795
-3.79407 -0.0768952 -0.0111926
-3.77566 -0.0776301 -0.0115485
-3.75726 -0.0785172 -0.0114583
-3.73887 -0.0792834 -0.0118294
-3.72049 -0.0802082 -0.0117366
-3.70213 -0.0810065 -0.0121248
-3.68377 -0.0819703 -0.0120302
-3.66543 -0.0828015 -0.0124373
-3.64709 -0.0838057 -0.0123414
-3.62877 -0.084671 -0.0127694
-3.61046 -0.0857173 -0.0126728
-3.59215 -0.0866176 -0.0131236
-3.57386 -0.0877079 -0.0130268
-3.55558 -0.0886446 -0.0135025
-3.53731 -0.0897807 -0.0134061
-3.51905 -0.0907553 -0.0139089
-3.5008 -0.0919396 -0.0138136
-3.48256 -0.0929536 -0.0143458
-3.46433 -0.0941885 -0.0142524
-3.4461 -0.0952435 -0.0148167
-3.42789 -0.0965319 -0.0147259
-3.40969 -0.0976299 -0.0153251
-3.3915 -0.0989746 -0.0152379
-3.37332 -0.100118 -0.0158752
-3.35515 -0.101522 -0.0157928
-3.33698 -0.102712 -0.0164716
-3.31883 -0.10418 -0.0163953
-3.30069 -0.105419 -0.0171195
-3.28255 -0.106954 -0.0170507
-3.26443 -0.108245 -0.0178248
-3.24631 -0.109851 -0.0177654
-3.2282 -0.111197 -0.0185939
-3.2101 -0.112879 -0.018546
-3.19201 -0.114281 -0.0194345
-3.17393 -0.116045 -0.0194005
-3.15586 -0.117507 -0.0203549
-3.1378 -0.119356 -0.0203377
-3.11974 -0.12088 -0.0213645
-3.1017 -0.122821 -0.0213674
-3.08366 -0.124411 -0.0224742
-3.06563 -0.12645 -0.0225008
-3.04761 -0.128107 -0.0236959
-3.0296 -0.13025 -0.0237506
-3.01159 -0.131977 -0.025043
-2.9936 -0.134231 -0.0251309
-2.97561 -0.136031 -0.0265308
-2.95763 -0.138403 -0.0266574
-2.93966 -0.140277 -0.028176
-2.9217 -0.142775 -0.0283478
-2.90374 -0.144724 -0.0299974
-2.88579 -0.147356 -0.0302216
-2.86785 -0.149382 -0.0320158
-2.84992 -0.152155 -0.0323003
-2.83199 -0.154257 -0.0342538
-2.81408 -0.157181 -0.0346078
-2.79617 -0.159359 -0.0367367
-2.77826 -0.162441 -0.03717
-2.76037 -0.164692 -0.0394915
-2.74248 -0.167942 -0.0400153
-2.7246 -0.170263 -0.0425478
-2.70673 -0.17369 -0.043174
-2.68886 -0.176076 -0.0459372
-2.671 -0.179689 -0.0466789
-2.65315 -0.182132 -0.0496935
-2.63531 -0.185942 -0.0505647
-2.61747 -0.188434 -0.0538523
-2.59964 -0.192449 -0.0548684
-2.58182 -0.194979 -0.0584512
-2.564 -0.19921 -0.0596283
-2.54619 -0.201764 -0.0635293
-2.52838 -0.206222 -0.0648848
-2.51059 -0.208785 -0.0691271
-2.49279 -0.21348 -0.0706796
-2.47501 -0.216033 -0.0752866
-2.45723 -0.220979 -0.077056
-2.43946 -0.223502 -0.0820511
-2.42169 -0.228711 -0.0840587
-2.40394 -0.231179 -0.0894649
-2.38618 -0.236667 -0.0917339
-2.36844 -0.239055 -0.0975741
-2.3507 -0.244838 -0.10013
-2.33296 -0.247118 -0.106426
-2.31523 -0.253215 -0.109296
-2.29751 -0.255355 -0.116071
-2.27979 -0.261787 -0.119286
-2.26208 -0.263754 -0.126562
-2.24438 -0.270545 -0.130156
-2.22668 -0.272303 -0.137953
-2.20898 -0.279482 -0.141966
-2.19129 -0.280993 -0.150306
-2.17361 -0.288592 -0.154782
-2.15593 -0.289816 -0.163686
-2.13826 -0.297874 -0.168678
-2.1206 -0.298772 -0.178168
-2.10294 -0.307335 -0.183738
-2.08528 -0.307864 -0.193841
-2.06763 -0.316987 -0.200062
-2.04998 -0.317107 -0.21081
-2.03234 -0.326858 -0.217777
-2.01471 -0.326526 -0.229214
-1.99708 -0.336984 -0.237049
-1.97945 -0.336155 -0.249237
-1.96183 -0.347414 -0.258098
-1.94422 -0.346033 -0.271126
-1.92661 -0.358194 -0.281229
-1.909 -0.356181 -0.295225
-1.8914 -0.369346 -0.30686
-1.87381 -0.366578 -0.321998
-1.85622 -0.380827 -0.335554
-1.83863 -0.377103 -0.35206
-1.82105 -0.392463 -0.368052
-1.80347 -0.387455 -0.386196
-1.7859 -0.403841 -0.405283
-1.76833 -0.397032 -0.425347
-1.75076 -0.414167 -0.448341
-1.7332 -0.40478 -0.470544
-1.71565 -0.422079 -0.498379
-1.69809 -0.409019 -0.522745
-1.68055 -0.425462 -0.556384
-1.663 -0.407317 -0.582524
-1.64546 -0.421323 -0.62276
-1.62793 -0.396495 -0.649598
-1.6104 -0.405897 -0.696744
-1.59287 -0.372959 -0.72226
-1.57535 -0.375175 -0.775759
-1.55783 -0.333466 -0.796946
-1.54031 -0.32596 -0.855058
-1.5228 -0.276262 -0.868323
-1.50529 -0.257225 -0.928143
-1.48779 -0.202142 -0.93021
-1.47029 -0.171113 -0.98816
-1.45279 -0.114737 -0.97716
-1.4353 -0.072784 -1.02981
-1.41781 -0.0196715 -1.00595
-1.40032 0.0309942 -1.05079
-1.38284 0.0770249 -1.01618
-1.36536 0.133742 -1.05185
-1.34788 0.170359 -1.00971
-1.33041 0.230618 -1.03589
-1.31293 0.257049 -0.989585
-1.29547 0.318791 -1.00662
-1.278 0.335432 -0.959028
-1.26054 0.397066 -0.96754
-1.24308 0.404973 -0.920829
-1.22563 0.465274 -0.921562
-1.20818 0.46576 -0.877191
-1.19073 0.523749 -0.870922
-1.17328 0.518133 -0.829806
-1.15584 0.573011 -0.817343
-1.1384 0.56251 -0.780006
-1.12096 0.613633 -0.762203
-1.10353 0.599327 -0.728902
-1.08609 0.646214 -0.706656
-1.06866 0.62905 -0.677467
-1.05124 0.671398 -0.651698
-1.03381 0.652196 -0.626569
-1.01639 0.689885 -0.598181
-0.998969 0.669358 -0.576961
-0.981551 0.702436 -0.546802
-0.964136 0.681188 -0.529268
-0.946723 0.709849 -0.498095
-0.929312 0.688386 -0.483973
-0.911904 0.712934 -0.45243
-0.894497 0.691663 -0.44141
-0.877093 0.71247 -0.410014
-0.859691 0.691712 -0.401774
-0.842291 0.709188 -0.37092
-0.824893 0.689181 -0.365136
-0.807497 0.703741 -0.335109
-0.790103 0.684656 -0.331468
-0.77271 0.696699 -0.302456
-0.75532 0.678647 -0.300666
-0.737931 0.688545 -0.272781
-0.720544 0.671591 -0.272575
-0.703159 0.679678 -0.245865
-0.685776 0.66385 -0.247005
-0.668394 0.670422 -0.221476
-0.651013 0.655721 -0.223751
-0.633635 0.661032 -0.199375
-0.616257 0.647439 -0.202602
-0.598881 0.65171 -0.179329
-0.581507 0.639192 -0.183351
-0.564134 0.642606 -0.161117
-0.546762 0.631124 -0.1658
-0.529392 0.633838 -0.144533
-0.512023 0.623345 -0.149763
-0.494655 0.625488 -0.129386
-0.477288 0.615937 -0.135068
-0.459922 0.617617 -0.115505
-0.442558 0.60896 -0.121559
-0.425194 0.610267 -0.102733
-0.407832 0.602459 -0.109092
-0.39047 0.603467 -0.0909293
-0.373109 0.596463 -0.0975373
-0.355749 0.597232 -0.079968
-0.338391 0.590993 -0.0867792
-0.321032 0.591572 -0.0697355
-0.303675 0.586061 -0.0767115
-0.286318 0.586491 -0.0601297
-0.268962 0.581675 -0.0672387
-0.251607 0.58199 -0.0510584
-0.234252 0.577839 -0.0582739
-0.216898 0.578065 -0.0424377
-0.199544 0.574553 -0.0497379
-0.182191 0.574713 -0.0341913
-0.164838 0.571819 -0.0415575
-0.147486 0.571928 -0.0262485
-0.130134 0.569635 -0.0336652
-0.112782 0.569707 -0.0185436
-0.0954304 0.567999 -0.0259973
-0.0780791 0.568044 -0.0110148
-0.060728 0.566911 -0.0184937
-0.043377 0.566936 -0.00360296
-0.0260262 0.566371 -0.0110962
-0.00867539 0.566379 0.00374896
0.00867539 0.566379 -0.00374896
0.0260262 0.566371 0.0110962
0.043377 0.566936 0.00360296
0.060728 0.566911 0.0184937
0.0780791 0.568044 0.0110148
0.0954304 0.567999 0.0259973
0.112782 0.569707 0.0185436
0.130134 0.569635 0.0336652
0.147486 0.571928 0.0262485
0.164838 0.571819 0.0415575
0.182191 0.574713 0.0341913
0.199544 0.574553 0.0497379
0.216898 0.578065 0.0424377
0.234252 0.577839 0.0582739
0.251607 0.58199 0.0510584
0.268962 0.581675 0.0672387
0.286318 0.586491 0.0601297
0.303675 0.586061 0.0767115
0.321032 0.591572 0.0697355
0.338391 0.590993 0.0867792
0.355749 0.597232 0.079968
0.373109 0.596463 0.0975373
0.39047 0.603467 0.0909293
0.407832 0.602459 0.109092
0.425194 0.610267 0.102733
0.442558 0.60896 0.121559
0.459922 0.617617 0.115505
0.477288 0.615937 0.135068
0.494655 0.625488 0.129386
0.512023 0.623345 0.149763
0.529392 0.633838 0.144533
0.546762 0.631124 0.1658
0.564134 0.642606 0.161117
0.581507 0.639192 0.183351
0.598881 0.65171 0.179329
0.616257 0.647439 0.202602
0.633635 0.661032 0.199375
0.651013 0.655721 0.223751
0.668394 0.670422 0.221476
0.685776 0.66385 0.247005
0.703159 0.679678 0.245865
0.720544 0.671591 0.272575
0.737931 0.688545 0.272781
0.75532 0.678647 0.300666
0.77271 0.696699 0.302456
0.790103 0.684656 0.331468
0.807497 0.703741 0.335109
0.824893 0.689181 0.365136
0.842291 0.709188 0.37092
0.859691 0.691712 0.401774
0.877093 0.71247 0.410014
0.894497 0.691663 0.44141
0.911904 0.712934 0.45243
0.929312 0.688386 0.483973
0.946723 0.709849 0.498095
0.964136 0.681188 0.529268
0.981551 0.702436 0.546802
0.998969 0.669358 0.576961
1.01639 0.689885 0.598181
1.03381 0.652196 0.626569
1.05124 0.671398 0.651698
1.06866 0.62905 0.677467
1.08609 0.646214 0.706656
1.10353 0.599327 0.728902
1.12096 0.613633 0.762203
1.1384 0.56251 0.780006
1.15584 0.573011 0.817343
1.17328 0.518133 0.829806
1.19073 0.523749 0.870922
1.20818 0.46576 0.877191
1.22563 0.465274 0.921562
1.24308 0.404973 0.920829
1.26054 0.397066 0.96754
1.278 0.335432 0.959028
1.29547 0.318791 1.00662
1.31293 0.257049 0.989585
1.33041 0.230618 1.03589
1.34788 0.170359 1.00971
1.36536 0.133742 1.05185
1.38284 0.0770249 1.01618
1.40032 0.0309942 1.05079
1.41781 -0.0196715 1.00595
1.4353 -0.072784 1.02981
1.45279 -0.114737 0.97716
1.47029 -0.171113 0.98816
1.48779 -0.202142 0.93021
1.50529 -0.257225 0.928143
1.5228 -0.276262 0.868323
1.54031 -0.32596 0.855058
1.55783 -0.333466 0.796946
1.57535 -0.375175 0.775759
1.59287 -0.372959 0.72226
1.6104 -0.405897 0.696744
1.62793 -0.396495 0.649598
1.64546 -0.421323 0.62276
1.663 -0.407317 0.582524
1.68055 -0.425462 0.556384
1.69809 -0.409019 0.522745
1.71565 -0.422079 0.498379
1.7332 -0.40478 0.470544
1.75076 -0.414167 0.448341
1.76833 -0.397032 0.425347
1.7859 -0.403841 0.405283
1.80347 -0.387455 0.386196
1.82105 -0.392463 0.368052
1.83863 -0.377103 0.35206
1.85622 -0.380827 0.335554
1.87381 -0.366578 0.321998
1.8914 -0.369346 0.30686
1.909 -0.356181 0.295225
1.92661 -0.358194 0.281229
1.94422 -0.346033 0.271126
1.96183 -0.347414 0.258098
1.97945 -0.336155 0.249237
1.99708 -0.336984 0.237049
2.01471 -0.326526 0.229214
2.03234 -0.326858 0.217777
2.04998 -0.317107 0.21081
2.06763 -0.316987 0.200062
2.08528 -0.307864 0.193841
2.10294 -0.307335 0.183738
2.1206 -0.298772 0.178168
2.13826 -0.297874 0.168678
2.15593 -0.289816 0.163686
2.17361 -0.288592 0.154782
2.19129 -0.280993 0.150306
2.20898 -0.279482 0.141966
2.22668 -0.272303 0.137953
2.24438 -0.270545 0.130156
2.26208 -0.263754 0.126562
2.27979 -0.261787 0.119286
2.29751 -0.255355 0.116071
2.31523 -0.253215 0.109296
2.33296 -0.247118 0.106426
2.3507 -0.244838 0.10013
2.36844 -0.239055 0.0975741
2.38618 -0.236667 0.0917339
2.40394 -0.231179 0.0894649
2.42169 -0.228711 0.0840587
2.43946 -0.223502 0.0820511
2.45723 -0.220979 0.077056
2.47501 -0.216033 0.0752866
2.49279 -0.21348 0.0706796
2.51059 -0.208785 0.0691271
2.52838 -0.206222 0.0648848
2.54619 -0.201764 0.0635293
2.564 -0.19921 0.0596283
2.58182 -0.194979 0.0584512
2.59964 -0.192449 0.0548684
2.61747 -0.188434 0.0538523
2.63531 -0.185942 0.0505647
2.65315 -0.182132 0.0496935
2.671 -0.179689 0.0466789
2.68886 -0.176076 0.0459372
2.70673 -0.17369 0.043174
2.7246 -0.170263 0.0425478
2.74248 -0.167942 0.0400153
2.76037 -0.164692 0.0394915
2.77826 -0.162441 0.03717
2.79617 -0.159359 0.0367367
2.81408 -0.157181 0.0346078
2.83199 -0.154257 0.0342538
2.84992 -0.152155 0.0323003
2.86785 -0.149382 0.0320158
2.88579 -0.147356 0.0302216
2.90374 -0.144724 0.0299974
2.9217 -0.142775 0.0283478
2.93966 -0.140277 0.028176
2.95763 -0.138403 0.0266574
2.97561 -0.136031 0.0265308
2.9936 -0.134231 0.0251309
3.01159 -0.131977 0.025043
3.0296 -0.13025 0.0237506
3.04761 -0.128107 0.0236959
3.06563 -0.12645 0.0225008
3.08366 -0.124411 0.0224742
3.1017 -0.122821 0.0213674
3.11974 -0.12088 0.0213645
3.1378 -0.119356 0.0203377
3.15586 -0.117507 0.0203549
3.17393 -0.116045 0.0194005
3.19201 -0.114281 0.0194345
3.2101 -0.112879 0.018546
3.2282 -0.111197 0.0185939
3.24631 -0.109851 0.0177654
3.26443 -0.108245 0.0178248
3.28255 -0.106954 0.0170507
3.30069 -0.105419 0.0171195
3.31883 -0.10418 0.0163953
3.33698 -0.102712 0.0164716
3.35515 -0.101522 0.0157928
3.37332 -0.100118 0.0158752
3.3915 -0.0989746 0.0152379
3.40969 -0.0976299 0.0153251
3.42789 -0.0965319 0.0147259
3.4461 -0.0952435 0.0148167
3.46433 -0.0941885 0.0142524
3.48256 -0.0929536 0.0143458
3.5008 -0.0919396 0.0138136
3.51905 -0.0907553 0.0139089
3.53731 -0.0897807 0.0134061
3.55558 -0.0886446 0.0135025
3.57386 -0.0877079 0.0130268
3.59215 -0.0866176 0.0131236
3.61046 -0.0857173 0.0126728
3.62877 -0.084671 0.0127694
3.64709 -0.0838057 0.0123414
3.66543 -0.0828015 0.0124373
3.68377 -0.0819703 0.0120302
3.70213 -0.0810065 0.0121248
3.72049 -0.0802082 0.0117366
3.73887 -0.0792834 0.0118294
3.75726 -0.0785172 0.0114583
3.77566 -0.0776301 0.0115485
3.79407 -0.0768952 0.0111926
3.81249 -0.0760446 0.0112795
3.83093 -0.07534 0.010937
3.84937 -0.0745248 0.0110198
3.86783 -0.0738499 0.0106886
3.8863 -0.073069 0.0107661
3.90478 -0.0724228 0.0104442
3.92327 -0.071675 0.0105154
3.94177 -0.0710566 0.0102006
3.96029 -0.0703405 0.0102641
3.97882 -0.0697486 0.009954
3.99736 -0.0690629 0.0100083
4.01591 -0.0684959 0.0097007
4.03447 -0.0678385 0.00974431
4.05305 -0.0672944 0.00943686
4.07164 -0.0666631 0.00946825
4.09024 -0.0661395 0.00915888
4.10886 -0.0655314 0.00917679
4.12749 -0.0650251 0.0088638
4.14613 -0.0644371 0.00886738
4.16478 -0.0639446 0.00854968
4.18345 -0.063373 0.0085387
4.20213 -0.0628905 0.00821602
4.22082 -0.0623316 0.0081911
4.23953 -0.0618552 0.00786415
4.25825 -0.0613052 0.00782681
4.27698 -0.0608315 0.00749734
4.29573 -0.0602871 0.00745
4.31449 -0.0598132 0.00712061
4.33327 -0.0592721 0.00706641
4.35206 -0.0587961 0.00674033
4.37086 -0.0582568 0.00668278
4.38968 -0.0577779 0.00636348
4.40851 -0.0572401 0.00630608
4.42736 -0.0567585 0.00599684
4.44622 -0.0562228 0.00594276
4.46509 -0.0557398 0.00564634
4.48398 -0.0552073 0.00559809
4.50289 -0.0547247 0.00531653
4.52181 -0.0541972 0.00527588
4.54074 -0.0537169 0.00501042
4.55969 -0.0531962 0.0049784
4.57866 -0.0527205 0.00472954
4.59764 -0.0522082 0.00470652
4.61664 -0.0517388 0.00447417
4.63565 -0.0512364 0.00446003
4.65468 -0.0507749 0.00424365
4.67372 -0.0502834 0.00423794
4.69278 -0.0498311 0.00403669
4.71185 -0.0493514 0.00403876
4.73095 -0.0489091 0.00385167
4.75005 -0.0484418 0.00386075
4.76918 -0.0480101 0.00368677
4.78832 -0.0475554 0.00370207
4.80748 -0.0471347 0.00354014
4.82665 -0.0466926 0.0035609
4.84584 -0.0462831 0.00341
4.86505 -0.0458537 0.00343547
4.88428 -0.0454554 0.00329465
4.90352 -0.0450384 0.00332416
4.92278 -0.0446513 0.0031925
4.94206 -0.0442465 0.0032254
4.96136 -0.0438704 0.00310205
4.98067 -0.0434775 0.00313777
5 -0.0431123 0.00302194
5.01935 -0.042731 0.00305992
5.03872 -0.0423763 0.00295086
5.05811 -0.0420062 0.00299061
5.07751 -0.0416618 0.00288763
5.09694 -0.0413026 0.00292868
5.11638 -0.0409682 0.00283113
5.13584 -0.0406194 0.00287306
5.15532 -0.0402946 0.00278033
5.17482 -0.0399559 0.00282273
5.19434 -0.0396404 0.00273427
5.21388 -0.0393112 0.0027768
5.23344 -0.0390046 0.0026921
5.25302 -0.0386847 0.00273443
5.27262 -0.0383867 0.00265303
5.29224 -0.0380755 0.00269489
5.31188 -0.0377856 0.00261637
5.33154 -0.0374828 0.00265753
5.35122 -0.0372006 0.00258153
5.37092 -0.0369058 0.00262178
5.39065 -0.0366309 0.00254798
5.41039 -0.0363437 0.00258717
5.43016 -0.0360757 0.00251531
5.44994 -0.0357956 0.0025533
5.46975 -0.0355342 0.00248314
5.48958 -0.035261 0.00251985
5.50944 -0.0350058 0.00245121
5.52931 -0.0347389 0.00248657
5.54921 -0.0344897 0.0024193
5.56913 -0.0342289 0.00245328
5.58907 -0.0339851 0.00238725
5.60904 -0.0337301 0.00241984
5.62903 -0.0334917 0.00235495
5.64904 -0.0332421 0.00238617
5.66907 -0.0330086 0.00232237
5.68913 -0.0327642 0.00235225
5.70922 -0.0325355 0.00228948
5.72933 -0.032296 0.00231806
5.74946 -0.0320718 0.00225631
5.76961 -0.031837 0.00228365
5.7898 -0.031617 0.0022229
5.81 -0.0313868 0.00224907
5.83023 -0.0311708 0.00218933
5.85049 -0.0309449 0.0022144
5.87077 -0.0307328 0.00215567
5.89108 -0.030511 0.00217973
5.91142 -0.0303027 0.00212202
5.93178 -0.0300847 0.00214515
5.95216 -0.02988 0.0020885
5.97258 -0.0296659 0.00211077
5.99302 -0.0294647 0.00205519
6.01349 -0.0292543 0.00207669
6.03398 -0.0290564 0.00202222
6.05451 -0.0288496 0.00204303
6.07506 -0.0286549 0.00198968
6.09564 -0.0284515 0.00200988
6.11625 -0.0282601 0.00195768
6.13688 -0.0280601 0.00197735
6.15755 -0.0278717 0.00192633
6.17824 -0.027675 0.00194553
6.19897 -0.0274896 0.0018957
6.21972 -0.0272962 0.0019145
6.24051 -0.0271138 0.00186587
6.26132 -0.0269236 0.00188433
6.28216 -0.0267441 0.00183693
6.30304 -0.0265569 0.0018551
6.32395 -0.0263803 0.00180893
6.34489 -0.0261962 0.00182686
6.36586 -0.0260224 0.00178191
6.38686 -0.0258414 0.00179964
6.40789 -0.0256703 0.00175592
6.42896 -0.0254922 0.00177349
6.45006 -0.025324 0.00173099
6.47119 -0.0251488 0.00174843
6.49236 -0.0249832 0.00170714
6.51356 -0.024811 0.00172447
6.5348 -0.0246481 0.00168437
6.55607 -0.0244787 0.00170162
6.57737 -0.0243185 0.00166269
6.59871 -0.0241518 0.00167987
6.62008 -0.0239942 0.0016421
6.6415 -0.0238304 0.00165922
6.66294 -0.0236754 0.00162257
6.68443 -0.0235143 0.00163965
6.70595 -0.0233618 0.00160411
6.72751 -0.0232034 0.00162114
6.74911 -0.0230534 0.00158667
6.77074 -0.0228976 0.00160367
6.79241 -0.0227502 0.00157024
6.81413 -0.022597 0.0015872
6.83588 -0.022452 0.00155478
6.85767 -0.0223014 0.00157168
6.8795 -0.0221589 0.00154023
6.90138 -0.0220108 0.00155708
6.92329 -0.0218707 0.00152655
6.94524 -0.0217251 0.00154334
6.96724 -0.0215873 0.00151368
6.98928 -0.0214442 0.00153037
7.01137 -0.0213087 0.00150154
7.03349 -0.021168 0.0015181
7.05566 -0.0210349 0.00149002
7.07788 -0.0208965 0.00150642
7.10014 -0.0207657 0.00147903
7.12244 -0.0206297 0.00149521
7.14479 -0.020501 0.00146843
7.16719 -0.0203673 0.00148435
7.18963 -0.0202408 0.00145809
7.21213 -0.0201093 0.00147367
7.23467 -0.0199849 0.00144784
7.25725 -0.0198556 0.00146301
7.27989 -0.0197333 0.00143752
7.30258 -0.0196061 0.00145221
7.32532 -0.0194858 0.00142695
7.34811 -0.0193606 0.00144109
7.37095 -0.0192422 0.00141596
7.39384 -0.0191189 0.00142947
7.41679 -0.0190023 0.00140439
7.43978 -0.0188809 0.00141721
7.46284 -0.018766 0.00139209
7.48595 -0.0186463 0.00140417
7.50911 -0.018533 0.00137895
7.53233 -0.0184149 0.00139025
7.55561 -0.0183031 0.00136489
7.57894 -0.0181866 0.00137539
7.60234 -0.0180762 0.00134985
7.62579 -0.0179611 0.00135954
7.64931 -0.0178519 0.00133382
7.67288 -0.0177382 0.00134274
7.69652 -0.0176302 0.00131685
7.72022 -0.0175177 0.00132502
7.74398 -0.0174108 0.00129899
7.76781 -0.0172994 0.00130648
7.7917 -0.0171936 0.00128036
7.81566 -0.0170832 0.00128723
7.83968 -0.0169784 0.00126109
7.86378 -0.0168691 0.00126741
7.88794 -0.0167651 0.00124132
7.91217 -0.0166568 0.00124719
7.93648 -0.0165538 0.00122121
7.96085 -0.0164465 0.00122672
7.9853 -0.0163443 0.00120093
8.00983 -0.016238 0.00120616
8.03443 -0.0161366 0.00118064
8.0591 -0.0160313 0.00118566
8.08386 -0.0159308 0.00116048
8.10869 -0.0158265 0.00116538
8.13361 -0.0157269 0.00114058
8.1586 -0.0156236 0.00114543
8.18368 -0.015525 0.00112107
8.20884 -0.0154226 0.00112591
8.23409 -0.015325 0.00110202
8.25943 -0.0152237 0.0011069
8.28486 -0.015127 0.00108351
8.31038 -0.0150268 0.00108846
8.33598 -0.0149311 0.00106559
8.36169 -0.014832 0.00107063
8.38748 -0.0147374 0.00104827
8.41338 -0.0146394 0.00105342
8.43937 -0.0145459 0.00103156
8.46547 -0.014449 0.00103682
8.49166 -0.0143566 0.00101545
8.51797 -0.0142609 0.0010208
8.54437 -0.0141695 0.000999905
8.57089 -0.014075 0.00100534
8.59752 -0.0139847 0.000984877
8.62426 -0.0138913 0.000990376
8.65112 -0.0138022 0.000970317
8.67809 -0.01371 0.00097586
8.70518 -0.0136219 0.000956163
8.7324 -0.0135309 0.000961723
8.75974 -0.0134439 0.000942346
8.78721 -0.0133539 0.000947895
8.81482 -0.0132681 0.000928794
8.84255 -0.0131792 0.000934302
8.87042 -0.0130944 0.000915429
8.89844 -0.0130066 0.000920863
8.92659 -0.0129228 0.00090217
8.9549 -0.0128361 0.000907497
8.98335 -0.0127532 0.000888934
9.01196 -0.0126675 0.000894118
9.04073 -0.0125856 0.000875635
9.06966 -0.0125008 0.000880644
9.09875 -0.0124198 0.000862189
9.12802 -0.0123359 0.00086699
9.15746 -0.0122557 0.000848516
9.18709 -0.0121727 0.000853078
9.2169 -0.0120933 0.000834538
9.2469 -0.0120111 0.000838836
9.27709 -0.0119324 0.000820189
9.30749 -0.0118509 0.000824202
9.3381 -0.0117729 0.000805406
9.36893 -0.011692 0.000809109
9.39998 -0.0116145 0.000790114
9.43125 -0.0115341 0.000793474
9.46277 -0.011457 0.000774231
9.49453 -0.0113769 0.000777229
9.52655 -0.0113001 0.00075771
9.55883 -0.0112203 0.000760356
9.59138 -0.0111436 0.000740562
9.62422 -0.0110639 0.000742891
9.65735 -0.0109872 0.000722846
9.69079 -0.0109075 0.000724934
9.72455 -0.0108307 0.000704717
9.75865 -0.0107509 0.000706699
9.79309 -0.0106739 0.000686419
9.8279 -0.0105939 0.000688401
9.8631 -0.0105167 0.000668057
9.89869 -0.0104366 0.000670003
9.93471 -0.0103593 0.000649473
9.97117 -0.0102791 0.000651315
10.0081 -0.0102018 0.000630535
10.0455 -0.0101215 0.000632342
10.0835 -0.0100439 0.00061139
10.122 -0.00996334 0.000613357
10.1611 -0.00988528 0.000592369
10.2008 -0.00980402 0.000594714
10.2412 -0.00972516 0.000573793
10.2824 -0.00964294 0.000576696
10.3244 -0.00956299 0.000555869
10.3672 -0.00947951 0.000559458
10.4109 -0.00939817 0.000538656
10.4557 -0.00931306 0.00054301
10.5017 -0.00922993 0.00052206
10.5489 -0.00914268 0.000527241
10.5976 -0.00905716 0.000505857
10.6479 -0.00896697 0.000511949
10.7002 -0.00887809 0.00048969
10.7547 -0.00878358 0.000496865
10.8119 -0.00868961 0.000473009
10.8724 -0.00858823 0.000481661
10.9373 -0.00848565 0.000454789
11.0083 -0.00837149 0.000465988
11.0884 -0.00825048 0.000432152
11.1861 -0.00810033 0.000450822


==> anc/HERMITE/Theta0.5/LambdaOverBeta4.0Lambda0.5Nc1Classic/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.0625
#Lambda=0.5
#Beta=0.125
#Nc=1
#QUANTUM=0

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=1024 aX=4 aP=0.25

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.5/LambdaOverBeta4.0Lambda0.5Nc1Classic/SigmaAOneLoop.txt <==
-11.1861 -1.99985 1.49233e-19
-11.0884 -1.99985 1.49233e-19
-11.0083 -1.99985 1.49233e-19
-10.9373 -1.99985 1.49233e-19
-10.8724 -1.99985 1.49233e-19
-10.8119 -1.99985 1.49233e-19
-10.7547 -1.99985 1.49233e-19
-10.7002 -1.99985 1.49233e-19
-10.6479 -1.99985 1.49233e-19
-10.5976 -1.99985 1.49233e-19
-10.5489 -1.99985 1.49233e-19
-10.5017 -1.99985 1.49233e-19
-10.4557 -1.99985 1.49233e-19
-10.4109 -1.99985 1.49233e-19
-10.3672 -1.99985 1.49233e-19
-10.3244 -1.99985 1.49233e-19
-10.2824 -1.99985 1.49233e-19
-10.2412 -1.99985 1.49233e-19
-10.2008 -1.99985 1.49233e-19
-10.1611 -1.99985 1.49233e-19
-10.122 -1.99985 1.49233e-19
-10.0835 -1.99985 1.49233e-19
-10.0455 -1.99985 1.49233e-19
-10.0081 -1.99985 1.49233e-19
-9.97117 -1.99985 1.49233e-19
-9.93471 -1.99985 1.49233e-19
-9.89869 -1.99985 1.49233e-19
-9.8631 -1.99985 1.49233e-19
-9.8279 -1.99985 1.49233e-19
-9.79309 -1.99985 1.49233e-19
-9.75865 -1.99985 1.49233e-19
-9.72455 -1.99985 1.49233e-19
-9.69079 -1.99985 1.49233e-19
-9.65735 -1.99985 1.49233e-19
-9.62422 -1.99985 1.49233e-19
-9.59138 -1.99985 1.49233e-19
-9.55883 -1.99985 1.49233e-19
-9.52655 -1.99985 1.49233e-19
-9.49453 -1.99985 1.49233e-19
-9.46277 -1.99985 1.49233e-19
-9.43125 -1.99985 1.49233e-19
-9.39998 -1.99985 1.49233e-19
-9.36893 -1.99985 1.49233e-19
-9.3381 -1.99985 1.49233e-19
-9.30749 -1.99985 1.49233e-19
-9.27709 -1.99985 1.49233e-19
-9.2469 -1.99985 1.49233e-19
-9.2169 -1.99985 1.49233e-19
-9.18709 -1.99985 1.49233e-19
-9.15746 -1.99985 1.49233e-19
-9.12802 -1.99985 1.49233e-19
-9.09875 -1.99985 1.49233e-19
-9.06966 -1.99985 1.49233e-19
-9.04073 -1.99985 1.49233e-19
-9.01196 -1.99985 1.49233e-19
-8.98335 -1.99985 1.49233e-19
-8.9549 -1.99985 1.49233e-19
-8.92659 -1.99985 1.49233e-19
-8.89844 -1.99985 1.49233e-19
-8.87042 -1.99985 1.49233e-19
-8.84255 -1.99985 1.49233e-19
-8.81482 -1.99985 1.49233e-19
-8.78721 -1.99985 1.49233e-19
-8.75974 -1.99985 1.49233e-19
-8.7324 -1.99985 1.49233e-19
-8.70518 -1.99985 1.49233e-19
-8.67809 -1.99985 1.49233e-19
-8.65112 -1.99985 1.49233e-19
-8.62426 -1.99985 1.49233e-19
-8.59752 -1.99985 1.49233e-19
-8.57089 -1.99985 1.49233e-19
-8.54437 -1.99985 1.49233e-19
-8.51797 -1.99985 1.49233e-19
-8.49166 -1.99985 1.49233e-19
-8.46547 -1.99985 1.49233e-19
-8.43937 -1.99985 1.49233e-19
-8.41338 -1.99985 1.49233e-19
-8.38748 -1.99985 1.49233e-19
-8.36169 -1.99985 1.49233e-19
-8.33598 -1.99985 1.49233e-19
-8.31038 -1.99985 1.49233e-19
-8.28486 -1.99985 1.49233e-19
-8.25943 -1.99985 1.49233e-19
-8.23409 -1.99985 1.49233e-19
-8.20884 -1.99985 1.49233e-19
-8.18368 -1.99985 1.49233e-19
-8.1586 -1.99985 1.49233e-19
-8.13361 -1.99985 1.49233e-19
-8.10869 -1.99985 1.49233e-19
-8.08386 -1.99985 1.49233e-19
-8.0591 -1.99985 1.49233e-19
-8.03443 -1.99985 1.49233e-19
-8.00983 -1.99985 1.49233e-19
-7.9853 -1.99985 1.49233e-19
-7.96085 -1.99985 1.49233e-19
-7.93648 -1.99985 1.49233e-19
-7.91217 -1.99985 1.49233e-19
-7.88794 -1.99985 1.49233e-19
-7.86378 -1.99985 1.49233e-19
-7.83968 -1.99985 1.49233e-19
-7.81566 -1.99985 1.49233e-19
-7.7917 -1.99985 1.49233e-19
-7.76781 -1.99985 1.49233e-19
-7.74398 -1.99985 1.49233e-19
-7.72022 -1.99985 1.49233e-19
-7.69652 -1.99985 1.49233e-19
-7.67288 -1.99985 1.49233e-19
-7.64931 -1.99985 1.49233e-19
-7.62579 -1.99985 1.49233e-19
-7.60234 -1.99985 1.49233e-19
-7.57894 -1.99985 1.49233e-19
-7.55561 -1.99985 1.49233e-19
-7.53233 -1.99985 1.49233e-19
-7.50911 -1.99985 1.49233e-19
-7.48595 -1.99985 1.49233e-19
-7.46284 -1.99985 1.49233e-19
-7.43978 -1.99985 1.49233e-19
-7.41679 -1.99985 1.49233e-19
-7.39384 -1.99985 1.49233e-19
-7.37095 -1.99985 1.49233e-19
-7.34811 -1.99985 1.49233e-19
-7.32532 -1.99985 1.49233e-19
-7.30258 -1.99985 1.49233e-19
-7.27989 -1.99985 1.49233e-19
-7.25725 -1.99985 1.49233e-19
-7.23467 -1.99985 1.49233e-19
-7.21213 -1.99985 1.49233e-19
-7.18963 -1.99985 1.49233e-19
-7.16719 -1.99985 1.49233e-19
-7.14479 -1.99985 1.49233e-19
-7.12244 -1.99985 1.49233e-19
-7.10014 -1.99985 1.49233e-19
-7.07788 -1.99985 1.49233e-19
-7.05566 -1.99985 1.49233e-19
-7.03349 -1.99985 1.49233e-19
-7.01137 -1.99985 1.49233e-19
-6.98928 -1.99985 1.49233e-19
-6.96724 -1.99985 1.49233e-19
-6.94524 -1.99985 1.49233e-19
-6.92329 -1.99985 1.49233e-19
-6.90138 -1.99985 1.49233e-19
-6.8795 -1.99985 1.49233e-19
-6.85767 -1.99985 1.49233e-19
-6.83588 -1.99985 1.49233e-19
-6.81413 -1.99985 1.49233e-19
-6.79241 -1.99985 1.49233e-19
-6.77074 -1.99985 1.49233e-19
-6.74911 -1.99985 1.49233e-19
-6.72751 -1.99985 1.49233e-19
-6.70595 -1.99985 1.49233e-19
-6.68443 -1.99985 1.49233e-19
-6.66294 -1.99985 1.49233e-19
-6.6415 -1.99985 1.49233e-19
-6.62008 -1.99985 1.49233e-19
-6.59871 -1.99985 1.49233e-19
-6.57737 -1.99985 1.49233e-19
-6.55607 -1.99985 1.49233e-19
-6.5348 -1.99985 1.49233e-19
-6.51356 -1.99985 1.49233e-19
-6.49236 -1.99985 1.49233e-19
-6.47119 -1.99985 1.49233e-19
-6.45006 -1.99985 1.49233e-19
-6.42896 -1.99985 1.49233e-19
-6.40789 -1.99985 1.49233e-19
-6.38686 -1.99985 1.49233e-19
-6.36586 -1.99985 1.49233e-19
-6.34489 -1.99985 1.49233e-19
-6.32395 -1.99985 1.49233e-19
-6.30304 -1.99985 1.49233e-19
-6.28216 -1.99985 1.49233e-19
-6.26132 -1.99985 1.49233e-19
-6.24051 -1.99985 1.49233e-19
-6.21972 -1.99985 1.49233e-19
-6.19897 -1.99985 1.49233e-19
-6.17824 -1.99985 1.49233e-19
-6.15755 -1.99985 1.49233e-19
-6.13688 -1.99985 1.49233e-19
-6.11625 -1.99985 1.49233e-19
-6.09564 -1.99985 1.49233e-19
-6.07506 -1.99985 1.49233e-19
-6.05451 -1.99985 1.49233e-19
-6.03398 -1.99985 1.49233e-19
-6.01349 -1.99985 1.49233e-19
-5.99302 -1.99985 1.49233e-19
-5.97258 -1.99985 1.49233e-19
-5.95216 -1.99985 1.49233e-19
-5.93178 -1.99985 1.49233e-19
-5.91142 -1.99985 1.49233e-19
-5.89108 -1.99985 1.49233e-19
-5.87077 -1.99985 1.49233e-19
-5.85049 -1.99985 1.49233e-19
-5.83023 -1.99985 1.49233e-19
-5.81 -1.99985 1.49233e-19
-5.7898 -1.99985 1.49233e-19
-5.76961 -1.99985 1.49233e-19
-5.74946 -1.99985 1.49233e-19
-5.72933 -1.99985 1.49233e-19
-5.70922 -1.99985 1.49233e-19
-5.68913 -1.99985 1.49233e-19
-5.66907 -1.99985 1.49233e-19
-5.64904 -1.99985 1.49233e-19
-5.62903 -1.99985 1.49233e-19
-5.60904 -1.99985 1.49233e-19
-5.58907 -1.99985 1.49233e-19
-5.56913 -1.99985 1.49233e-19
-5.54921 -1.99985 1.49233e-19
-5.52931 -1.99985 1.49233e-19
-5.50944 -1.99985 1.49233e-19
-5.48958 -1.99985 1.49233e-19
-5.46975 -1.99985 1.49233e-19
-5.44994 -1.99985 1.49233e-19
-5.43016 -1.99985 1.49233e-19
-5.41039 -1.99985 1.49233e-19
-5.39065 -1.99985 1.49233e-19
-5.37092 -1.99985 1.49233e-19
-5.35122 -1.99985 1.49233e-19
-5.33154 -1.99985 1.49233e-19
-5.31188 -1.99985 1.49233e-19
-5.29224 -1.99985 1.49233e-19
-5.27262 -1.99985 1.49233e-19
-5.25302 -1.99985 1.49233e-19
-5.23344 -1.99985 1.49233e-19
-5.21388 -1.99985 1.49233e-19
-5.19434 -1.99985 1.49233e-19
-5.17482 -1.99985 1.49233e-19
-5.15532 -1.99985 1.49233e-19
-5.13584 -1.99985 1.49233e-19
-5.11638 -1.99985 1.49233e-19
-5.09694 -1.99985 1.49233e-19
-5.07751 -1.99985 1.49233e-19
-5.05811 -1.99985 1.49233e-19
-5.03872 -1.99985 1.49233e-19
-5.01935 -1.99985 1.49233e-19
-5 -1.99985 1.49233e-19
-4.98067 -1.99985 1.49233e-19
-4.96136 -1.99985 1.49233e-19
-4.94206 -1.99985 1.49233e-19
-4.92278 -1.99985 1.49233e-19
-4.90352 -1.99985 1.49233e-19
-4.88428 -1.99985 1.49233e-19
-4.86505 -1.99985 1.49233e-19
-4.84584 -1.99985 1.49233e-19
-4.82665 -1.99985 1.49233e-19
-4.80748 -1.99985 1.49233e-19
-4.78832 -1.99985 1.49233e-19
-4.76918 -1.99985 1.49233e-19
-4.75005 -1.99985 1.49233e-19
-4.73095 -1.99985 1.49233e-19
-4.71185 -1.99985 1.49233e-19
-4.69278 -1.99985 1.49233e-19
-4.67372 -1.99985 1.49233e-19
-4.65468 -1.99985 1.49233e-19
-4.63565 -1.99985 1.49233e-19
-4.61664 -1.99985 1.49233e-19
-4.59764 -1.99985 1.49233e-19
-4.57866 -1.99985 1.49233e-19
-4.55969 -1.99985 1.49233e-19
-4.54074 -1.99985 1.49233e-19
-4.52181 -1.99985 1.49233e-19
-4.50289 -1.99985 1.49233e-19
-4.48398 -1.99985 1.49233e-19
-4.46509 -1.99985 1.49233e-19
-4.44622 -1.99985 1.49233e-19
-4.42736 -1.99985 1.49233e-19
-4.40851 -1.99985 1.49233e-19
-4.38968 -1.99985 1.49233e-19
-4.37086 -1.99985 1.49233e-19
-4.35206 -1.99985 1.49233e-19
-4.33327 -1.99985 1.49233e-19
-4.31449 -1.99985 1.49233e-19
-4.29573 -1.99985 1.49233e-19
-4.27698 -1.99985 1.49233e-19
-4.25825 -1.99985 1.49233e-19
-4.23953 -1.99985 1.49233e-19
-4.22082 -1.99985 1.49233e-19
-4.20213 -1.99985 1.49233e-19
-4.18345 -1.99985 1.49233e-19
-4.16478 -1.99985 1.49233e-19
-4.14613 -1.99985 1.49233e-19
-4.12749 -1.99985 1.49233e-19
-4.10886 -1.99985 1.49233e-19
-4.09024 -1.99985 1.49233e-19
-4.07164 -1.99985 1.49233e-19
-4.05305 -1.99985 1.49233e-19
-4.03447 -1.99985 1.49233e-19
-4.01591 -1.99985 1.49233e-19
-3.99736 -1.99985 1.49233e-19
-3.97882 -1.99985 1.49233e-19
-3.96029 -1.99985 1.49233e-19
-3.94177 -1.99985 1.49233e-19
-3.92327 -1.99985 1.49233e-19
-3.90478 -1.99985 1.49233e-19
-3.8863 -1.99985 1.49233e-19
-3.86783 -1.99985 1.49233e-19
-3.84937 -1.99985 1.49233e-19
-3.83093 -1.99985 1.49233e-19
-3.81249 -1.99985 1.49233e-19
-3.79407 -1.99985 1.49233e-19
-3.77566 -1.99985 1.49233e-19
-3.75726 -1.99985 1.49233e-19
-3.73887 -1.99985 1.49233e-19
-3.72049 -1.99985 1.49233e-19
-3.70213 -1.99985 1.49233e-19
-3.68377 -1.99985 1.49233e-19
-3.66543 -1.99985 1.49233e-19
-3.64709 -1.99985 1.49233e-19
-3.62877 -1.99985 1.49233e-19
-3.61046 -1.99985 1.49233e-19
-3.59215 -1.99985 1.49233e-19
-3.57386 -1.99985 1.49233e-19
-3.55558 -1.99985 1.49233e-19
-3.53731 -1.99985 1.49233e-19
-3.51905 -1.99985 1.49233e-19
-3.5008 -1.99985 1.49233e-19
-3.48256 -1.99985 1.49233e-19
-3.46433 -1.99985 1.49233e-19
-3.4461 -1.99985 1.49233e-19
-3.42789 -1.99985 1.49233e-19
-3.40969 -1.99985 1.49233e-19
-3.3915 -1.99985 1.49233e-19
-3.37332 -1.99985 1.49233e-19
-3.35515 -1.99985 1.49233e-19
-3.33698 -1.99985 1.49233e-19
-3.31883 -1.99985 1.49233e-19
-3.30069 -1.99985 1.49233e-19
-3.28255 -1.99985 1.49233e-19
-3.26443 -1.99985 1.49233e-19
-3.24631 -1.99985 1.49233e-19
-3.2282 -1.99985 1.49233e-19
-3.2101 -1.99985 1.49233e-19
-3.19201 -1.99985 1.49233e-19
-3.17393 -1.99985 1.49233e-19
-3.15586 -1.99985 1.49233e-19
-3.1378 -1.99985 1.49233e-19
-3.11974 -1.99985 1.49233e-19
-3.1017 -1.99985 1.49233e-19
-3.08366 -1.99985 1.49233e-19
-3.06563 -1.99985 1.49233e-19
-3.04761 -1.99985 1.49233e-19
-3.0296 -1.99985 1.49233e-19
-3.01159 -1.99985 1.49233e-19
-2.9936 -1.99985 1.49233e-19
-2.97561 -1.99985 1.49233e-19
-2.95763 -1.99985 1.49233e-19
-2.93966 -1.99985 1.49233e-19
-2.9217 -1.99985 1.49233e-19
-2.90374 -1.99985 1.49233e-19
-2.88579 -1.99985 1.49233e-19
-2.86785 -1.99985 1.49233e-19
-2.84992 -1.99985 1.49233e-19
-2.83199 -1.99985 1.49233e-19
-2.81408 -1.99985 1.49233e-19
-2.79617 -1.99985 1.49233e-19
-2.77826 -1.99985 1.49233e-19
-2.76037 -1.99985 1.49233e-19
-2.74248 -1.99985 1.49233e-19
-2.7246 -1.99985 1.49233e-19
-2.70673 -1.99985 1.49233e-19
-2.68886 -1.99985 1.49233e-19
-2.671 -1.99985 1.49233e-19
-2.65315 -1.99985 1.49233e-19
-2.63531 -1.99985 1.49233e-19
-2.61747 -1.99985 1.49233e-19
-2.59964 -1.99985 1.49233e-19
-2.58182 -1.99985 1.49233e-19
-2.564 -1.99985 1.49233e-19
-2.54619 -1.99985 1.49233e-19
-2.52838 -1.99985 1.49233e-19
-2.51059 -1.99985 1.49233e-19
-2.49279 -1.99985 1.49233e-19
-2.47501 -1.99985 1.49233e-19
-2.45723 -1.99985 1.49233e-19
-2.43946 -1.99985 1.49233e-19
-2.42169 -1.99985 1.49233e-19
-2.40394 -1.99985 1.49233e-19
-2.38618 -1.99985 1.49233e-19
-2.36844 -1.99985 1.49233e-19
-2.3507 -1.99985 1.49233e-19
-2.33296 -1.99985 1.49233e-19
-2.31523 -1.99985 1.49233e-19
-2.29751 -1.99985 1.49233e-19
-2.27979 -1.99985 1.49233e-19
-2.26208 -1.99985 1.49233e-19
-2.24438 -1.99985 1.49233e-19
-2.22668 -1.99985 1.49233e-19
-2.20898 -1.99985 1.49233e-19
-2.19129 -1.99985 1.49233e-19
-2.17361 -1.99985 1.49233e-19
-2.15593 -1.99985 1.49233e-19
-2.13826 -1.99985 1.49233e-19
-2.1206 -1.99985 1.49233e-19
-2.10294 -1.99985 1.49233e-19
-2.08528 -1.99985 1.49233e-19
-2.06763 -1.99985 1.49233e-19
-2.04998 -1.99985 1.49233e-19
-2.03234 -1.99985 1.49233e-19
-2.01471 -1.99985 1.49233e-19
-1.99708 -1.99985 1.49233e-19
-1.97945 -1.99985 1.49233e-19
-1.96183 -1.99985 1.49233e-19
-1.94422 -1.99985 1.49233e-19
-1.92661 -1.99985 1.49233e-19
-1.909 -1.99985 1.49233e-19
-1.8914 -1.99985 1.49233e-19
-1.87381 -1.99985 1.49233e-19
-1.85622 -1.99985 1.49233e-19
-1.83863 -1.99985 1.49233e-19
-1.82105 -1.99985 1.49233e-19
-1.80347 -1.99985 1.49233e-19
-1.7859 -1.99985 1.49233e-19
-1.76833 -1.99985 1.49233e-19
-1.75076 -1.99985 1.49233e-19
-1.7332 -1.99985 1.49233e-19
-1.71565 -1.99985 1.49233e-19
-1.69809 -1.99985 1.49233e-19
-1.68055 -1.99985 1.49233e-19
-1.663 -1.99985 1.49233e-19
-1.64546 -1.99985 1.49233e-19
-1.62793 -1.99985 1.49233e-19
-1.6104 -1.99985 1.49233e-19
-1.59287 -1.99985 1.49233e-19
-1.57535 -1.99985 1.49233e-19
-1.55783 -1.99985 1.49233e-19
-1.54031 -1.99985 1.49233e-19
-1.5228 -1.99985 1.49233e-19
-1.50529 -1.99985 1.49233e-19
-1.48779 -1.99985 1.49233e-19
-1.47029 -1.99985 1.49233e-19
-1.45279 -1.99985 1.49233e-19
-1.4353 -1.99985 1.49233e-19
-1.41781 -1.99985 1.49233e-19
-1.40032 -1.99985 1.49233e-19
-1.38284 -1.99985 1.49233e-19
-1.36536 -1.99985 1.49233e-19
-1.34788 -1.99985 1.49233e-19
-1.33041 -1.99985 1.49233e-19
-1.31293 -1.99985 1.49233e-19
-1.29547 -1.99985 1.49233e-19
-1.278 -1.99985 1.49233e-19
-1.26054 -1.99985 1.49233e-19
-1.24308 -1.99985 1.49233e-19
-1.22563 -1.99985 1.49233e-19
-1.20818 -1.99985 1.49233e-19
-1.19073 -1.99985 1.49233e-19
-1.17328 -1.99985 1.49233e-19
-1.15584 -1.99985 1.49233e-19
-1.1384 -1.99985 1.49233e-19
-1.12096 -1.99985 1.49233e-19
-1.10353 -1.99985 1.49233e-19
-1.08609 -1.99985 1.49233e-19
-1.06866 -1.99985 1.49233e-19
-1.05124 -1.99985 1.49233e-19
-1.03381 -1.99985 1.49233e-19
-1.01639 -1.99985 1.49233e-19
-0.998969 -1.99985 1.49233e-19
-0.981551 -1.99985 1.49233e-19
-0.964136 -1.99985 1.49233e-19
-0.946723 -1.99985 1.49233e-19
-0.929312 -1.99985 1.49233e-19
-0.911904 -1.99985 1.49233e-19
-0.894497 -1.99985 1.49233e-19
-0.877093 -1.99985 1.49233e-19
-0.859691 -1.99985 1.49233e-19
-0.842291 -1.99985 1.49233e-19
-0.824893 -1.99985 1.49233e-19
-0.807497 -1.99985 1.49233e-19
-0.790103 -1.99985 1.49233e-19
-0.77271 -1.99985 1.49233e-19
-0.75532 -1.99985 1.49233e-19
-0.737931 -1.99985 1.49233e-19
-0.720544 -1.99985 1.49233e-19
-0.703159 -1.99985 1.49233e-19
-0.685776 -1.99985 1.49233e-19
-0.668394 -1.99985 1.49233e-19
-0.651013 -1.99985 1.49233e-19
-0.633635 -1.99985 1.49233e-19
-0.616257 -1.99985 1.49233e-19
-0.598881 -1.99985 1.49233e-19
-0.581507 -1.99985 1.49233e-19
-0.564134 -1.99985 1.49233e-19
-0.546762 -1.99985 1.49233e-19
-0.529392 -1.99985 1.49233e-19
-0.512023 -1.99985 1.49233e-19
-0.494655 -1.99985 1.49233e-19
-0.477288 -1.99985 1.49233e-19
-0.459922 -1.99985 1.49233e-19
-0.442558 -1.99985 1.49233e-19
-0.425194 -1.99985 1.49233e-19
-0.407832 -1.99985 1.49233e-19
-0.39047 -1.99985 1.49233e-19
-0.373109 -1.99985 1.49233e-19
-0.355749 -1.99985 1.49233e-19
-0.338391 -1.99985 1.49233e-19
-0.321032 -1.99985 1.49233e-19
-0.303675 -1.99985 1.49233e-19
-0.286318 -1.99985 1.49233e-19
-0.268962 -1.99985 1.49233e-19
-0.251607 -1.99985 1.49233e-19
-0.234252 -1.99985 1.49233e-19
-0.216898 -1.99985 1.49233e-19
-0.199544 -1.99985 1.49233e-19
-0.182191 -1.99985 1.49233e-19
-0.164838 -1.99985 1.49233e-19
-0.147486 -1.99985 1.49233e-19
-0.130134 -1.99985 1.49233e-19
-0.112782 -1.99985 1.49233e-19
-0.0954304 -1.99985 1.49233e-19
-0.0780791 -1.99985 1.49233e-19
-0.060728 -1.99985 1.49233e-19
-0.043377 -1.99985 1.49233e-19
-0.0260262 -1.99985 1.49233e-19
-0.00867539 -1.99985 1.49233e-19
0.00867539 -1.99985 1.49233e-19
0.0260262 -1.99985 1.49233e-19
0.043377 -1.99985 1.49233e-19
0.060728 -1.99985 1.49233e-19
0.0780791 -1.99985 1.49233e-19
0.0954304 -1.99985 1.49233e-19
0.112782 -1.99985 1.49233e-19
0.130134 -1.99985 1.49233e-19
0.147486 -1.99985 1.49233e-19
0.164838 -1.99985 1.49233e-19
0.182191 -1.99985 1.49233e-19
0.199544 -1.99985 1.49233e-19
0.216898 -1.99985 1.49233e-19
0.234252 -1.99985 1.49233e-19
0.251607 -1.99985 1.49233e-19
0.268962 -1.99985 1.49233e-19
0.286318 -1.99985 1.49233e-19
0.303675 -1.99985 1.49233e-19
0.321032 -1.99985 1.49233e-19
0.338391 -1.99985 1.49233e-19
0.355749 -1.99985 1.49233e-19
0.373109 -1.99985 1.49233e-19
0.39047 -1.99985 1.49233e-19
0.407832 -1.99985 1.49233e-19
0.425194 -1.99985 1.49233e-19
0.442558 -1.99985 1.49233e-19
0.459922 -1.99985 1.49233e-19
0.477288 -1.99985 1.49233e-19
0.494655 -1.99985 1.49233e-19
0.512023 -1.99985 1.49233e-19
0.529392 -1.99985 1.49233e-19
0.546762 -1.99985 1.49233e-19
0.564134 -1.99985 1.49233e-19
0.581507 -1.99985 1.49233e-19
0.598881 -1.99985 1.49233e-19
0.616257 -1.99985 1.49233e-19
0.633635 -1.99985 1.49233e-19
0.651013 -1.99985 1.49233e-19
0.668394 -1.99985 1.49233e-19
0.685776 -1.99985 1.49233e-19
0.703159 -1.99985 1.49233e-19
0.720544 -1.99985 1.49233e-19
0.737931 -1.99985 1.49233e-19
0.75532 -1.99985 1.49233e-19
0.77271 -1.99985 1.49233e-19
0.790103 -1.99985 1.49233e-19
0.807497 -1.99985 1.49233e-19
0.824893 -1.99985 1.49233e-19
0.842291 -1.99985 1.49233e-19
0.859691 -1.99985 1.49233e-19
0.877093 -1.99985 1.49233e-19
0.894497 -1.99985 1.49233e-19
0.911904 -1.99985 1.49233e-19
0.929312 -1.99985 1.49233e-19
0.946723 -1.99985 1.49233e-19
0.964136 -1.99985 1.49233e-19
0.981551 -1.99985 1.49233e-19
0.998969 -1.99985 1.49233e-19
1.01639 -1.99985 1.49233e-19
1.03381 -1.99985 1.49233e-19
1.05124 -1.99985 1.49233e-19
1.06866 -1.99985 1.49233e-19
1.08609 -1.99985 1.49233e-19
1.10353 -1.99985 1.49233e-19
1.12096 -1.99985 1.49233e-19
1.1384 -1.99985 1.49233e-19
1.15584 -1.99985 1.49233e-19
1.17328 -1.99985 1.49233e-19
1.19073 -1.99985 1.49233e-19
1.20818 -1.99985 1.49233e-19
1.22563 -1.99985 1.49233e-19
1.24308 -1.99985 1.49233e-19
1.26054 -1.99985 1.49233e-19
1.278 -1.99985 1.49233e-19
1.29547 -1.99985 1.49233e-19
1.31293 -1.99985 1.49233e-19
1.33041 -1.99985 1.49233e-19
1.34788 -1.99985 1.49233e-19
1.36536 -1.99985 1.49233e-19
1.38284 -1.99985 1.49233e-19
1.40032 -1.99985 1.49233e-19
1.41781 -1.99985 1.49233e-19
1.4353 -1.99985 1.49233e-19
1.45279 -1.99985 1.49233e-19
1.47029 -1.99985 1.49233e-19
1.48779 -1.99985 1.49233e-19
1.50529 -1.99985 1.49233e-19
1.5228 -1.99985 1.49233e-19
1.54031 -1.99985 1.49233e-19
1.55783 -1.99985 1.49233e-19
1.57535 -1.99985 1.49233e-19
1.59287 -1.99985 1.49233e-19
1.6104 -1.99985 1.49233e-19
1.62793 -1.99985 1.49233e-19
1.64546 -1.99985 1.49233e-19
1.663 -1.99985 1.49233e-19
1.68055 -1.99985 1.49233e-19
1.69809 -1.99985 1.49233e-19
1.71565 -1.99985 1.49233e-19
1.7332 -1.99985 1.49233e-19
1.75076 -1.99985 1.49233e-19
1.76833 -1.99985 1.49233e-19
1.7859 -1.99985 1.49233e-19
1.80347 -1.99985 1.49233e-19
1.82105 -1.99985 1.49233e-19
1.83863 -1.99985 1.49233e-19
1.85622 -1.99985 1.49233e-19
1.87381 -1.99985 1.49233e-19
1.8914 -1.99985 1.49233e-19
1.909 -1.99985 1.49233e-19
1.92661 -1.99985 1.49233e-19
1.94422 -1.99985 1.49233e-19
1.96183 -1.99985 1.49233e-19
1.97945 -1.99985 1.49233e-19
1.99708 -1.99985 1.49233e-19
2.01471 -1.99985 1.49233e-19
2.03234 -1.99985 1.49233e-19
2.04998 -1.99985 1.49233e-19
2.06763 -1.99985 1.49233e-19
2.08528 -1.99985 1.49233e-19
2.10294 -1.99985 1.49233e-19
2.1206 -1.99985 1.49233e-19
2.13826 -1.99985 1.49233e-19
2.15593 -1.99985 1.49233e-19
2.17361 -1.99985 1.49233e-19
2.19129 -1.99985 1.49233e-19
2.20898 -1.99985 1.49233e-19
2.22668 -1.99985 1.49233e-19
2.24438 -1.99985 1.49233e-19
2.26208 -1.99985 1.49233e-19
2.27979 -1.99985 1.49233e-19
2.29751 -1.99985 1.49233e-19
2.31523 -1.99985 1.49233e-19
2.33296 -1.99985 1.49233e-19
2.3507 -1.99985 1.49233e-19
2.36844 -1.99985 1.49233e-19
2.38618 -1.99985 1.49233e-19
2.40394 -1.99985 1.49233e-19
2.42169 -1.99985 1.49233e-19
2.43946 -1.99985 1.49233e-19
2.45723 -1.99985 1.49233e-19
2.47501 -1.99985 1.49233e-19
2.49279 -1.99985 1.49233e-19
2.51059 -1.99985 1.49233e-19
2.52838 -1.99985 1.49233e-19
2.54619 -1.99985 1.49233e-19
2.564 -1.99985 1.49233e-19
2.58182 -1.99985 1.49233e-19
2.59964 -1.99985 1.49233e-19
2.61747 -1.99985 1.49233e-19
2.63531 -1.99985 1.49233e-19
2.65315 -1.99985 1.49233e-19
2.671 -1.99985 1.49233e-19
2.68886 -1.99985 1.49233e-19
2.70673 -1.99985 1.49233e-19
2.7246 -1.99985 1.49233e-19
2.74248 -1.99985 1.49233e-19
2.76037 -1.99985 1.49233e-19
2.77826 -1.99985 1.49233e-19
2.79617 -1.99985 1.49233e-19
2.81408 -1.99985 1.49233e-19
2.83199 -1.99985 1.49233e-19
2.84992 -1.99985 1.49233e-19
2.86785 -1.99985 1.49233e-19
2.88579 -1.99985 1.49233e-19
2.90374 -1.99985 1.49233e-19
2.9217 -1.99985 1.49233e-19
2.93966 -1.99985 1.49233e-19
2.95763 -1.99985 1.49233e-19
2.97561 -1.99985 1.49233e-19
2.9936 -1.99985 1.49233e-19
3.01159 -1.99985 1.49233e-19
3.0296 -1.99985 1.49233e-19
3.04761 -1.99985 1.49233e-19
3.06563 -1.99985 1.49233e-19
3.08366 -1.99985 1.49233e-19
3.1017 -1.99985 1.49233e-19
3.11974 -1.99985 1.49233e-19
3.1378 -1.99985 1.49233e-19
3.15586 -1.99985 1.49233e-19
3.17393 -1.99985 1.49233e-19
3.19201 -1.99985 1.49233e-19
3.2101 -1.99985 1.49233e-19
3.2282 -1.99985 1.49233e-19
3.24631 -1.99985 1.49233e-19
3.26443 -1.99985 1.49233e-19
3.28255 -1.99985 1.49233e-19
3.30069 -1.99985 1.49233e-19
3.31883 -1.99985 1.49233e-19
3.33698 -1.99985 1.49233e-19
3.35515 -1.99985 1.49233e-19
3.37332 -1.99985 1.49233e-19
3.3915 -1.99985 1.49233e-19
3.40969 -1.99985 1.49233e-19
3.42789 -1.99985 1.49233e-19
3.4461 -1.99985 1.49233e-19
3.46433 -1.99985 1.49233e-19
3.48256 -1.99985 1.49233e-19
3.5008 -1.99985 1.49233e-19
3.51905 -1.99985 1.49233e-19
3.53731 -1.99985 1.49233e-19
3.55558 -1.99985 1.49233e-19
3.57386 -1.99985 1.49233e-19
3.59215 -1.99985 1.49233e-19
3.61046 -1.99985 1.49233e-19
3.62877 -1.99985 1.49233e-19
3.64709 -1.99985 1.49233e-19
3.66543 -1.99985 1.49233e-19
3.68377 -1.99985 1.49233e-19
3.70213 -1.99985 1.49233e-19
3.72049 -1.99985 1.49233e-19
3.73887 -1.99985 1.49233e-19
3.75726 -1.99985 1.49233e-19
3.77566 -1.99985 1.49233e-19
3.79407 -1.99985 1.49233e-19
3.81249 -1.99985 1.49233e-19
3.83093 -1.99985 1.49233e-19
3.84937 -1.99985 1.49233e-19
3.86783 -1.99985 1.49233e-19
3.8863 -1.99985 1.49233e-19
3.90478 -1.99985 1.49233e-19
3.92327 -1.99985 1.49233e-19
3.94177 -1.99985 1.49233e-19
3.96029 -1.99985 1.49233e-19
3.97882 -1.99985 1.49233e-19
3.99736 -1.99985 1.49233e-19
4.01591 -1.99985 1.49233e-19
4.03447 -1.99985 1.49233e-19
4.05305 -1.99985 1.49233e-19
4.07164 -1.99985 1.49233e-19
4.09024 -1.99985 1.49233e-19
4.10886 -1.99985 1.49233e-19
4.12749 -1.99985 1.49233e-19
4.14613 -1.99985 1.49233e-19
4.16478 -1.99985 1.49233e-19
4.18345 -1.99985 1.49233e-19
4.20213 -1.99985 1.49233e-19
4.22082 -1.99985 1.49233e-19
4.23953 -1.99985 1.49233e-19
4.25825 -1.99985 1.49233e-19
4.27698 -1.99985 1.49233e-19
4.29573 -1.99985 1.49233e-19
4.31449 -1.99985 1.49233e-19
4.33327 -1.99985 1.49233e-19
4.35206 -1.99985 1.49233e-19
4.37086 -1.99985 1.49233e-19
4.38968 -1.99985 1.49233e-19
4.40851 -1.99985 1.49233e-19
4.42736 -1.99985 1.49233e-19
4.44622 -1.99985 1.49233e-19
4.46509 -1.99985 1.49233e-19
4.48398 -1.99985 1.49233e-19
4.50289 -1.99985 1.49233e-19
4.52181 -1.99985 1.49233e-19
4.54074 -1.99985 1.49233e-19
4.55969 -1.99985 1.49233e-19
4.57866 -1.99985 1.49233e-19
4.59764 -1.99985 1.49233e-19
4.61664 -1.99985 1.49233e-19
4.63565 -1.99985 1.49233e-19
4.65468 -1.99985 1.49233e-19
4.67372 -1.99985 1.49233e-19
4.69278 -1.99985 1.49233e-19
4.71185 -1.99985 1.49233e-19
4.73095 -1.99985 1.49233e-19
4.75005 -1.99985 1.49233e-19
4.76918 -1.99985 1.49233e-19
4.78832 -1.99985 1.49233e-19
4.80748 -1.99985 1.49233e-19
4.82665 -1.99985 1.49233e-19
4.84584 -1.99985 1.49233e-19
4.86505 -1.99985 1.49233e-19
4.88428 -1.99985 1.49233e-19
4.90352 -1.99985 1.49233e-19
4.92278 -1.99985 1.49233e-19
4.94206 -1.99985 1.49233e-19
4.96136 -1.99985 1.49233e-19
4.98067 -1.99985 1.49233e-19
5 -1.99985 1.49233e-19
5.01935 -1.99985 1.49233e-19
5.03872 -1.99985 1.49233e-19
5.05811 -1.99985 1.49233e-19
5.07751 -1.99985 1.49233e-19
5.09694 -1.99985 1.49233e-19
5.11638 -1.99985 1.49233e-19
5.13584 -1.99985 1.49233e-19
5.15532 -1.99985 1.49233e-19
5.17482 -1.99985 1.49233e-19
5.19434 -1.99985 1.49233e-19
5.21388 -1.99985 1.49233e-19
5.23344 -1.99985 1.49233e-19
5.25302 -1.99985 1.49233e-19
5.27262 -1.99985 1.49233e-19
5.29224 -1.99985 1.49233e-19
5.31188 -1.99985 1.49233e-19
5.33154 -1.99985 1.49233e-19
5.35122 -1.99985 1.49233e-19
5.37092 -1.99985 1.49233e-19
5.39065 -1.99985 1.49233e-19
5.41039 -1.99985 1.49233e-19
5.43016 -1.99985 1.49233e-19
5.44994 -1.99985 1.49233e-19
5.46975 -1.99985 1.49233e-19
5.48958 -1.99985 1.49233e-19
5.50944 -1.99985 1.49233e-19
5.52931 -1.99985 1.49233e-19
5.54921 -1.99985 1.49233e-19
5.56913 -1.99985 1.49233e-19
5.58907 -1.99985 1.49233e-19
5.60904 -1.99985 1.49233e-19
5.62903 -1.99985 1.49233e-19
5.64904 -1.99985 1.49233e-19
5.66907 -1.99985 1.49233e-19
5.68913 -1.99985 1.49233e-19
5.70922 -1.99985 1.49233e-19
5.72933 -1.99985 1.49233e-19
5.74946 -1.99985 1.49233e-19
5.76961 -1.99985 1.49233e-19
5.7898 -1.99985 1.49233e-19
5.81 -1.99985 1.49233e-19
5.83023 -1.99985 1.49233e-19
5.85049 -1.99985 1.49233e-19
5.87077 -1.99985 1.49233e-19
5.89108 -1.99985 1.49233e-19
5.91142 -1.99985 1.49233e-19
5.93178 -1.99985 1.49233e-19
5.95216 -1.99985 1.49233e-19
5.97258 -1.99985 1.49233e-19
5.99302 -1.99985 1.49233e-19
6.01349 -1.99985 1.49233e-19
6.03398 -1.99985 1.49233e-19
6.05451 -1.99985 1.49233e-19
6.07506 -1.99985 1.49233e-19
6.09564 -1.99985 1.49233e-19
6.11625 -1.99985 1.49233e-19
6.13688 -1.99985 1.49233e-19
6.15755 -1.99985 1.49233e-19
6.17824 -1.99985 1.49233e-19
6.19897 -1.99985 1.49233e-19
6.21972 -1.99985 1.49233e-19
6.24051 -1.99985 1.49233e-19
6.26132 -1.99985 1.49233e-19
6.28216 -1.99985 1.49233e-19
6.30304 -1.99985 1.49233e-19
6.32395 -1.99985 1.49233e-19
6.34489 -1.99985 1.49233e-19
6.36586 -1.99985 1.49233e-19
6.38686 -1.99985 1.49233e-19
6.40789 -1.99985 1.49233e-19
6.42896 -1.99985 1.49233e-19
6.45006 -1.99985 1.49233e-19
6.47119 -1.99985 1.49233e-19
6.49236 -1.99985 1.49233e-19
6.51356 -1.99985 1.49233e-19
6.5348 -1.99985 1.49233e-19
6.55607 -1.99985 1.49233e-19
6.57737 -1.99985 1.49233e-19
6.59871 -1.99985 1.49233e-19
6.62008 -1.99985 1.49233e-19
6.6415 -1.99985 1.49233e-19
6.66294 -1.99985 1.49233e-19
6.68443 -1.99985 1.49233e-19
6.70595 -1.99985 1.49233e-19
6.72751 -1.99985 1.49233e-19
6.74911 -1.99985 1.49233e-19
6.77074 -1.99985 1.49233e-19
6.79241 -1.99985 1.49233e-19
6.81413 -1.99985 1.49233e-19
6.83588 -1.99985 1.49233e-19
6.85767 -1.99985 1.49233e-19
6.8795 -1.99985 1.49233e-19
6.90138 -1.99985 1.49233e-19
6.92329 -1.99985 1.49233e-19
6.94524 -1.99985 1.49233e-19
6.96724 -1.99985 1.49233e-19
6.98928 -1.99985 1.49233e-19
7.01137 -1.99985 1.49233e-19
7.03349 -1.99985 1.49233e-19
7.05566 -1.99985 1.49233e-19
7.07788 -1.99985 1.49233e-19
7.10014 -1.99985 1.49233e-19
7.12244 -1.99985 1.49233e-19
7.14479 -1.99985 1.49233e-19
7.16719 -1.99985 1.49233e-19
7.18963 -1.99985 1.49233e-19
7.21213 -1.99985 1.49233e-19
7.23467 -1.99985 1.49233e-19
7.25725 -1.99985 1.49233e-19
7.27989 -1.99985 1.49233e-19
7.30258 -1.99985 1.49233e-19
7.32532 -1.99985 1.49233e-19
7.34811 -1.99985 1.49233e-19
7.37095 -1.99985 1.49233e-19
7.39384 -1.99985 1.49233e-19
7.41679 -1.99985 1.49233e-19
7.43978 -1.99985 1.49233e-19
7.46284 -1.99985 1.49233e-19
7.48595 -1.99985 1.49233e-19
7.50911 -1.99985 1.49233e-19
7.53233 -1.99985 1.49233e-19
7.55561 -1.99985 1.49233e-19
7.57894 -1.99985 1.49233e-19
7.60234 -1.99985 1.49233e-19
7.62579 -1.99985 1.49233e-19
7.64931 -1.99985 1.49233e-19
7.67288 -1.99985 1.49233e-19
7.69652 -1.99985 1.49233e-19
7.72022 -1.99985 1.49233e-19
7.74398 -1.99985 1.49233e-19
7.76781 -1.99985 1.49233e-19
7.7917 -1.99985 1.49233e-19
7.81566 -1.99985 1.49233e-19
7.83968 -1.99985 1.49233e-19
7.86378 -1.99985 1.49233e-19
7.88794 -1.99985 1.49233e-19
7.91217 -1.99985 1.49233e-19
7.93648 -1.99985 1.49233e-19
7.96085 -1.99985 1.49233e-19
7.9853 -1.99985 1.49233e-19
8.00983 -1.99985 1.49233e-19
8.03443 -1.99985 1.49233e-19
8.0591 -1.99985 1.49233e-19
8.08386 -1.99985 1.49233e-19
8.10869 -1.99985 1.49233e-19
8.13361 -1.99985 1.49233e-19
8.1586 -1.99985 1.49233e-19
8.18368 -1.99985 1.49233e-19
8.20884 -1.99985 1.49233e-19
8.23409 -1.99985 1.49233e-19
8.25943 -1.99985 1.49233e-19
8.28486 -1.99985 1.49233e-19
8.31038 -1.99985 1.49233e-19
8.33598 -1.99985 1.49233e-19
8.36169 -1.99985 1.49233e-19
8.38748 -1.99985 1.49233e-19
8.41338 -1.99985 1.49233e-19
8.43937 -1.99985 1.49233e-19
8.46547 -1.99985 1.49233e-19
8.49166 -1.99985 1.49233e-19
8.51797 -1.99985 1.49233e-19
8.54437 -1.99985 1.49233e-19
8.57089 -1.99985 1.49233e-19
8.59752 -1.99985 1.49233e-19
8.62426 -1.99985 1.49233e-19
8.65112 -1.99985 1.49233e-19
8.67809 -1.99985 1.49233e-19
8.70518 -1.99985 1.49233e-19
8.7324 -1.99985 1.49233e-19
8.75974 -1.99985 1.49233e-19
8.78721 -1.99985 1.49233e-19
8.81482 -1.99985 1.49233e-19
8.84255 -1.99985 1.49233e-19
8.87042 -1.99985 1.49233e-19
8.89844 -1.99985 1.49233e-19
8.92659 -1.99985 1.49233e-19
8.9549 -1.99985 1.49233e-19
8.98335 -1.99985 1.49233e-19
9.01196 -1.99985 1.49233e-19
9.04073 -1.99985 1.49233e-19
9.06966 -1.99985 1.49233e-19
9.09875 -1.99985 1.49233e-19
9.12802 -1.99985 1.49233e-19
9.15746 -1.99985 1.49233e-19
9.18709 -1.99985 1.49233e-19
9.2169 -1.99985 1.49233e-19
9.2469 -1.99985 1.49233e-19
9.27709 -1.99985 1.49233e-19
9.30749 -1.99985 1.49233e-19
9.3381 -1.99985 1.49233e-19
9.36893 -1.99985 1.49233e-19
9.39998 -1.99985 1.49233e-19
9.43125 -1.99985 1.49233e-19
9.46277 -1.99985 1.49233e-19
9.49453 -1.99985 1.49233e-19
9.52655 -1.99985 1.49233e-19
9.55883 -1.99985 1.49233e-19
9.59138 -1.99985 1.49233e-19
9.62422 -1.99985 1.49233e-19
9.65735 -1.99985 1.49233e-19
9.69079 -1.99985 1.49233e-19
9.72455 -1.99985 1.49233e-19
9.75865 -1.99985 1.49233e-19
9.79309 -1.99985 1.49233e-19
9.8279 -1.99985 1.49233e-19
9.8631 -1.99985 1.49233e-19
9.89869 -1.99985 1.49233e-19
9.93471 -1.99985 1.49233e-19
9.97117 -1.99985 1.49233e-19
10.0081 -1.99985 1.49233e-19
10.0455 -1.99985 1.49233e-19
10.0835 -1.99985 1.49233e-19
10.122 -1.99985 1.49233e-19
10.1611 -1.99985 1.49233e-19
10.2008 -1.99985 1.49233e-19
10.2412 -1.99985 1.49233e-19
10.2824 -1.99985 1.49233e-19
10.3244 -1.99985 1.49233e-19
10.3672 -1.99985 1.49233e-19
10.4109 -1.99985 1.49233e-19
10.4557 -1.99985 1.49233e-19
10.5017 -1.99985 1.49233e-19
10.5489 -1.99985 1.49233e-19
10.5976 -1.99985 1.49233e-19
10.6479 -1.99985 1.49233e-19
10.7002 -1.99985 1.49233e-19
10.7547 -1.99985 1.49233e-19
10.8119 -1.99985 1.49233e-19
10.8724 -1.99985 1.49233e-19
10.9373 -1.99985 1.49233e-19
11.0083 -1.99985 1.49233e-19
11.0884 -1.99985 1.49233e-19
11.1861 -1.99985 1.49233e-19


==> anc/HERMITE/Theta0.5/LambdaOverBeta4.0Lambda0.5Nc1Classic/SigmaATwoLoop.txt <==
-11.1861 1.99169 0.00570555
-11.0884 1.98545 0.0036436
-11.0083 1.98102 0.00523336
-10.9373 1.97721 0.00396756
-10.8724 1.97403 0.00513947
-10.8119 1.97116 0.00414901
-10.7547 1.96862 0.00512591
-10.7002 1.96627 0.00428697
-10.6479 1.96412 0.00514565
-10.5976 1.96208 0.00440624
-10.5489 1.96017 0.00518381
-10.5017 1.95834 0.00451633
-10.4557 1.9566 0.00523401
-10.4109 1.95491 0.00462174
-10.3672 1.95327 0.00529297
-10.3244 1.95168 0.00472489
-10.2824 1.95013 0.00535883
-10.2412 1.9486 0.00482719
-10.2008 1.9471 0.0054304
-10.1611 1.94561 0.00492952
-10.122 1.94414 0.00550689
-10.0835 1.94268 0.00503249
-10.0455 1.94123 0.00558778
-10.0081 1.93978 0.00513649
-9.97117 1.93834 0.00567269
-9.93471 1.9369 0.00524186
-9.89869 1.93545 0.00576139
-9.8631 1.934 0.0053489
-9.8279 1.93254 0.00585378
-9.79309 1.93107 0.00545789
-9.75865 1.9296 0.00594985
-9.72455 1.92813 0.00556921
-9.69079 1.92664 0.00604978
-9.65735 1.92515 0.0056833
-9.62422 1.92365 0.00615386
-9.59138 1.92215 0.00580068
-9.55883 1.92066 0.0062625
-9.52655 1.91916 0.00592195
-9.49453 1.91767 0.00637616
-9.46277 1.9162 0.00604769
-9.43125 1.91473 0.00649528
-9.39998 1.91329 0.00617833
-9.36893 1.91187 0.0066201
-9.3381 1.91047 0.00631412
-9.30749 1.9091 0.00675067
-9.27709 1.90777 0.00645505
-9.2469 1.90646 0.00688682
-9.2169 1.90519 0.00660093
-9.18709 1.90395 0.00702824
-9.15746 1.90274 0.00675147
-9.12802 1.90156 0.00717459
-9.09875 1.90041 0.0069064
-9.06966 1.89929 0.00732559
-9.04073 1.8982 0.00706551
-9.01196 1.89713 0.00748104
-8.98335 1.89608 0.00722868
-8.9549 1.89505 0.00764083
-8.92659 1.89404 0.00739585
-8.89844 1.89305 0.00780491
-8.87042 1.89207 0.00756704
-8.84255 1.8911 0.00797329
-8.81482 1.89015 0.0077423
-8.78721 1.8892 0.008146
-8.75974 1.88826 0.0079217
-8.7324 1.88733 0.00832312
-8.70518 1.8864 0.00810534
-8.67809 1.88548 0.00850474
-8.65112 1.88457 0.00829333
-8.62426 1.88366 0.00869096
-8.59752 1.88274 0.00848579
-8.57089 1.88184 0.00888189
-8.54437 1.88093 0.00868285
-8.51797 1.88002 0.00907765
-8.49166 1.87911 0.00888465
-8.46547 1.8782 0.00927839
-8.43937 1.87729 0.00909135
-8.41338 1.87638 0.00948423
-8.38748 1.87547 0.00930309
-8.36169 1.87456 0.00969534
-8.33598 1.87364 0.00952005
-8.31038 1.87272 0.00991187
-8.28486 1.87179 0.00974239
-8.25943 1.87086 0.010134
-8.23409 1.86993 0.0099703
-8.20884 1.869 0.0103619
-8.18368 1.86806 0.010204
-8.1586 1.86711 0.0105957
-8.13361 1.86616 0.0104436
-8.10869 1.86521 0.0108357
-8.08386 1.86425 0.0106893
-8.0591 1.86328 0.0110821
-8.03443 1.86231 0.0109415
-8.00983 1.86133 0.011335
-7.9853 1.86035 0.0112002
-7.96085 1.85936 0.0115947
-7.93648 1.85837 0.0114657
-7.91217 1.85736 0.0118614
-7.88794 1.85636 0.0117383
-7.86378 1.85534 0.0121354
-7.83968 1.85432 0.0120183
-7.81566 1.85329 0.0124169
-7.7917 1.85225 0.0123058
-7.76781 1.85121 0.0127062
-7.74398 1.85016 0.0126012
-7.72022 1.8491 0.0130035
-7.69652 1.84803 0.0129047
-7.67288 1.84696 0.0133093
-7.64931 1.84587 0.0132167
-7.62579 1.84478 0.0136236
-7.60234 1.84368 0.0135374
-7.57894 1.84258 0.013947
-7.55561 1.84146 0.0138672
-7.53233 1.84033 0.0142797
-7.50911 1.8392 0.0142065
-7.48595 1.83805 0.014622
-7.46284 1.8369 0.0145555
-7.43978 1.83574 0.0149743
-7.41679 1.83456 0.0149147
-7.39384 1.83338 0.0153371
-7.37095 1.83219 0.0152844
-7.34811 1.83099 0.0157106
-7.32532 1.82978 0.0156651
-7.30258 1.82855 0.0160954
-7.27989 1.82732 0.0160572
-7.25725 1.82608 0.0164918
-7.23467 1.82482 0.0164612
-7.21213 1.82356 0.0169003
-7.18963 1.82228 0.0168774
-7.16719 1.82099 0.0173214
-7.14479 1.81969 0.0173064
-7.12244 1.81838 0.0177556
-7.10014 1.81706 0.0177488
-7.07788 1.81572 0.0182034
-7.05566 1.81437 0.018205
-7.03349 1.81301 0.0186653
-7.01137 1.81164 0.0186756
-6.98928 1.81026 0.0191421
-6.96724 1.80886 0.0191612
-6.94524 1.80745 0.0196341
-6.92329 1.80602 0.0196625
-6.90138 1.80458 0.0201422
-6.8795 1.80313 0.02018
-6.85767 1.80167 0.0206669
-6.83588 1.80019 0.0207146
-6.81413 1.79869 0.021209
-6.79241 1.79718 0.0212668
-6.77074 1.79566 0.0217692
-6.74911 1.79412 0.0218376
-6.72751 1.79257 0.0223483
-6.70595 1.791 0.0224275
-6.68443 1.78941 0.0229471
-6.66294 1.78781 0.0230376
-6.6415 1.7862 0.0235664
-6.62008 1.78456 0.0236687
-6.59871 1.78291 0.0242073
-6.57737 1.78125 0.0243218
-6.55607 1.77956 0.0248706
-6.5348 1.77786 0.0249977
-6.51356 1.77614 0.0255574
-6.49236 1.77441 0.0256976
-6.47119 1.77265 0.0262687
-6.45006 1.77088 0.0264226
-6.42896 1.76909 0.0270056
-6.40789 1.76728 0.0271738
-6.38686 1.76545 0.0277694
-6.36586 1.7636 0.0279524
-6.34489 1.76173 0.0285613
-6.32395 1.75984 0.0287598
-6.30304 1.75793 0.0293825
-6.28216 1.75599 0.0295973
-6.26132 1.75404 0.0302347
-6.24051 1.75207 0.0304663
-6.21972 1.75007 0.0311191
-6.19897 1.74805 0.0313683
-6.17824 1.74601 0.0320374
-6.15755 1.74395 0.0323051
-6.13688 1.74186 0.0329913
-6.11625 1.73975 0.0332783
-6.09564 1.73761 0.0339825
-6.07506 1.73545 0.0342896
-6.05451 1.73327 0.0350129
-6.03398 1.73106 0.0353412
-6.01349 1.72883 0.0360844
-5.99302 1.72656 0.0364349
-5.97258 1.72428 0.0371992
-5.95216 1.72196 0.0375729
-5.93178 1.71962 0.0383595
-5.91142 1.71725 0.0387577
-5.89108 1.71485 0.0395677
-5.87077 1.71243 0.0399915
-5.85049 1.70997 0.0408263
-5.83023 1.70748 0.0412771
-5.81 1.70497 0.0421381
-5.7898 1.70242 0.0426172
-5.76961 1.69984 0.0435057
-5.74946 1.69723 0.0440147
-5.72933 1.69459 0.0449324
-5.70922 1.69192 0.0454728
-5.68913 1.68921 0.0464214
-5.66907 1.68647 0.0469949
-5.64904 1.68369 0.047976
-5.62903 1.68088 0.0485844
-5.60904 1.67803 0.0496001
-5.58907 1.67514 0.0502454
-5.56913 1.67222 0.0512975
-5.54921 1.66926 0.0519817
-5.52931 1.66627 0.0530725
-5.50944 1.66323 0.0537978
-5.48958 1.66015 0.0549296
-5.46975 1.65704 0.0556984
-5.44994 1.65388 0.0568736
-5.43016 1.65068 0.0576884
-5.41039 1.64744 0.0589097
-5.39065 1.64415 0.0597731
-5.37092 1.64082 0.0610433
-5.35122 1.63745 0.0619584
-5.33154 1.63403 0.0632805
-5.31188 1.63056 0.0642503
-5.29224 1.62704 0.0656276
-5.27262 1.62348 0.0666554
-5.25302 1.61987 0.0680913
-5.23344 1.61621 0.0691808
-5.21388 1.61249 0.0706791
-5.19434 1.60873 0.0718341
-5.17482 1.60491 0.0733989
-5.15532 1.60104 0.0746235
-5.13584 1.59712 0.076259
-5.11638 1.59313 0.0775578
-5.09694 1.5891 0.0792686
-5.07751 1.585 0.0806464
-5.05811 1.58084 0.0824376
-5.03872 1.57663 0.0838995
-5.01935 1.57235 0.0857766
-5 1.56802 0.0873282
-4.98067 1.56362 0.0892969
-4.96136 1.55915 0.0909443
-4.94206 1.55462 0.0930109
-4.92278 1.55002 0.0947606
-4.90352 1.54536 0.096932
-4.88428 1.54062 0.098791
-4.86505 1.53582 0.101075
-4.84584 1.53094 0.10305
-4.82665 1.52599 0.105454
-4.80748 1.52097 0.107555
-4.78832 1.51587 0.110087
-4.76918 1.5107 0.112323
-4.75005 1.50544 0.114993
-4.73095 1.50011 0.117372
-4.71185 1.4947 0.12019
-4.69278 1.4892 0.122724
-4.67372 1.48362 0.125701
-4.65468 1.47796 0.1284
-4.63565 1.47221 0.131548
-4.61664 1.46637 0.134426
-4.59764 1.46044 0.137757
-4.57866 1.45443 0.140826
-4.55969 1.44832 0.144356
-4.54074 1.44212 0.147631
-4.52181 1.43582 0.151373
-4.50289 1.42943 0.15487
-4.48398 1.42294 0.158842
-4.46509 1.41635 0.162578
-4.44622 1.40967 0.166797
-4.42736 1.40288 0.170791
-4.40851 1.39599 0.175277
-4.38968 1.389 0.179548
-4.37086 1.38191 0.184323
-4.35206 1.3747 0.188895
-4.33327 1.3674 0.19398
-4.31449 1.35999 0.198877
-4.29573 1.35246 0.204298
-4.27698 1.34484 0.209545
-4.25825 1.3371 0.21533
-4.23953 1.32926 0.220955
-4.22082 1.3213 0.227133
-4.20213 1.31324 0.233168
-4.18345 1.30507 0.239771
-4.16478 1.29679 0.246249
-4.14613 1.2884 0.253312
-4.12749 1.27991 0.260268
-4.10886 1.27131 0.267829
-4.09024 1.26261 0.275303
-4.07164 1.25381 0.283402
-4.05305 1.24491 0.291436
-4.03447 1.23591 0.300116
-4.01591 1.22682 0.308756
-3.99736 1.21764 0.318065
-3.97882 1.20838 0.32736
-3.96029 1.19903 0.337348
-3.94177 1.18961 0.347349
-3.92327 1.18012 0.35807
-3.90478 1.17057 0.368832
-3.8863 1.16096 0.380343
-3.86783 1.15131 0.391926
-3.84937 1.14163 0.404287
-3.83093 1.13192 0.416752
-3.81249 1.12219 0.430026
-3.79407 1.11247 0.443437
-3.77566 1.10276 0.45769
-3.75726 1.09308 0.472113
-3.73887 1.08345 0.487411
-3.72049 1.07388 0.502913
-3.70213 1.0644 0.519323
-3.68377 1.05503 0.535972
-3.66543 1.04579 0.55356
-3.64709 1.0367 0.57142
-3.62877 1.02781 0.590251
-3.61046 1.01912 0.609383
-3.59215 1.01068 0.629514
-3.57386 1.00253 0.649974
-3.55558 0.99469 0.671456
-3.53731 0.987208 0.693289
-3.51905 0.980123 0.71616
-3.5008 0.973478 0.739397
-3.48256 0.96732 0.763682
-3.46433 0.961697 0.788337
-3.4461 0.956659 0.814038
-3.42789 0.952257 0.840101
-3.40969 0.948546 0.867195
-3.3915 0.945582 0.89463
-3.37332 0.943422 0.923063
-3.35515 0.942123 0.951797
-3.33698 0.941745 0.981478
-3.31883 0.942347 1.0114
-3.30069 0.943987 1.04219
-3.28255 0.946723 1.07315
-3.26443 0.950611 1.10488
-3.24631 0.955706 1.13665
-3.2282 0.962059 1.16909
-3.2101 0.969717 1.20143
-3.19201 0.978723 1.23429
-3.17393 0.989115 1.2669
-3.15586 1.00092 1.29985
-3.1378 1.01418 1.33238
-3.11974 1.02889 1.36505
-3.1017 1.04506 1.39711
-3.08366 1.06271 1.4291
-3.06563 1.0818 1.46026
-3.04761 1.10234 1.49116
-3.0296 1.12427 1.52101
-3.01159 1.14757 1.55038
-2.9936 1.17218 1.5785
-2.97561 1.19803 1.60594
-2.95763 1.22507 1.63195
-2.93966 1.2532 1.6571
-2.9217 1.28233 1.68066
-2.90374 1.31237 1.70321
-2.88579 1.34322 1.72404
-2.86785 1.37477 1.74376
-2.84992 1.4069 1.76166
-2.83199 1.43951 1.7784
-2.81408 1.47246 1.79328
-2.79617 1.50566 1.80697
-2.77826 1.53898 1.81882
-2.76037 1.57232 1.82949
-2.74248 1.60555 1.83837
-2.7246 1.63859 1.84614
-2.70673 1.67134 1.85219
-2.68886 1.70369 1.85724
-2.671 1.73557 1.86068
-2.65315 1.76691 1.86325
-2.63531 1.79763 1.86434
-2.61747 1.82767 1.86471
-2.59964 1.85699 1.86376
-2.58182 1.88553 1.86223
-2.564 1.91326 1.85955
-2.54619 1.94015 1.85645
-2.52838 1.96617 1.85235
-2.51059 1.99133 1.84799
-2.49279 2.01559 1.8428
-2.47501 2.03897 1.8375
-2.45723 2.06146 1.83151
-2.43946 2.08307 1.82555
-2.42169 2.10382 1.81903
-2.40394 2.12372 1.81269
-2.38618 2.14279 1.80591
-2.36844 2.16104 1.79941
-2.3507 2.17852 1.79259
-2.33296 2.19524 1.78615
-2.31523 2.21124 1.7795
-2.29751 2.22654 1.77331
-2.27979 2.24118 1.76699
-2.26208 2.25519 1.76121
-2.24438 2.26861 1.75537
-2.22668 2.28146 1.75015
-2.20898 2.2938 1.74492
-2.19129 2.30564 1.74036
-2.17361 2.31704 1.73584
-2.15593 2.32801 1.73204
-2.13826 2.33861 1.72833
-2.1206 2.34887 1.72536
-2.10294 2.35881 1.72252
-2.08528 2.36849 1.72047
-2.06763 2.37793 1.71856
-2.04998 2.38717 1.71745
-2.03234 2.39625 1.71652
-2.01471 2.4052 1.71641
-1.99708 2.41406 1.71648
-1.97945 2.42286 1.7174
-1.96183 2.43164 1.7185
-1.94422 2.44044 1.72046
-1.92661 2.44929 1.72261
-1.909 2.45822 1.72561
-1.8914 2.46728 1.72882
-1.87381 2.47649 1.73287
-1.85622 2.48591 1.73712
-1.83863 2.49555 1.7422
-1.82105 2.50547 1.74748
-1.80347 2.5157 1.75359
-1.7859 2.52628 1.75987
-1.76833 2.53724 1.76696
-1.75076 2.54862 1.77421
-1.7332 2.56048 1.78224
-1.71565 2.57283 1.7904
-1.69809 2.58573 1.79931
-1.68055 2.59922 1.80832
-1.663 2.61334 1.81803
-1.64546 2.62812 1.82779
-1.62793 2.64361 1.8382
-1.6104 2.65986 1.84861
-1.59287 2.6769 1.85961
-1.57535 2.69477 1.87053
-1.55783 2.71351 1.88197
-1.54031 2.73316 1.89325
-1.5228 2.75377 1.90496
-1.50529 2.77536 1.91641
-1.48779 2.79797 1.92818
-1.47029 2.82164 1.93958
-1.45279 2.84639 1.95118
-1.4353 2.87225 1.96228
-1.41781 2.89924 1.97344
-1.40032 2.92739 1.98396
-1.38284 2.9567 1.99439
-1.36536 2.9872 2.00401
-1.34788 3.01887 2.01337
-1.33041 3.05172 2.02175
-1.31293 3.08573 2.0297
-1.29547 3.1209 2.03648
-1.278 3.1572 2.04264
-1.26054 3.19459 2.04745
-1.24308 3.23303 2.05145
-1.22563 3.27247 2.0539
-1.20818 3.31286 2.05536
-1.19073 3.35411 2.05511
-1.17328 3.39617 2.05368
-1.15584 3.43893 2.05038
-1.1384 3.48231 2.04577
-1.12096 3.52621 2.03913
-1.10353 3.5705 2.03106
-1.08609 3.61509 2.02088
-1.06866 3.65983 2.00917
-1.05124 3.70462 1.99529
-1.03381 3.74932 1.97985
-1.01639 3.7938 1.96222
-0.998969 3.83794 1.94303
-0.981551 3.88159 1.92169
-0.964136 3.92463 1.89886
-0.946723 3.96695 1.87395
-0.929312 4.00842 1.84766
-0.911904 4.04894 1.81942
-0.894497 4.08839 1.78994
-0.877093 4.12668 1.75868
-0.859691 4.16374 1.72636
-0.842291 4.19948 1.69246
-0.824893 4.23384 1.6577
-0.807497 4.26677 1.62158
-0.790103 4.29822 1.58482
-0.77271 4.32816 1.54692
-0.75532 4.35658 1.50862
-0.737931 4.38347 1.46939
-0.720544 4.40881 1.42998
-0.703159 4.43264 1.38987
-0.685776 4.45495 1.34978
-0.668394 4.47578 1.30918
-0.651013 4.49516 1.26879
-0.633635 4.51314 1.22807
-0.616257 4.52975 1.18772
-0.598881 4.54504 1.1472
-0.581507 4.55908 1.10718
-0.564134 4.57191 1.06712
-0.546762 4.58359 1.02768
-0.529392 4.59419 0.988277
-0.512023 4.60377 0.94959
-0.494655 4.61239 0.911017
-0.477288 4.6201 0.873218
-0.459922 4.62698 0.835582
-0.442558 4.63308 0.798759
-0.425194 4.63845 0.762129
-0.407832 4.64317 0.726329
-0.39047 4.64728 0.690734
-0.373109 4.65083 0.655971
-0.355749 4.65388 0.621407
-0.338391 4.65648 0.587663
-0.321032 4.65867 0.554101
-0.303675 4.6605 0.521335
-0.286318 4.66201 0.48872
-0.268962 4.66323 0.456869
-0.251607 4.66421 0.425133
-0.234252 4.66497 0.394119
-0.216898 4.66556 0.363174
-0.199544 4.66599 0.332905
-0.182191 4.66629 0.302657
-0.164838 4.66649 0.273032
-0.147486 4.66661 0.243375
-0.130134 4.66667 0.214286
-0.112782 4.66669 0.185107
-0.0954304 4.66667 0.15644
-0.0780791 4.66664 0.127625
-0.060728 4.66661 0.099261
-0.043377 4.66657 0.0706894
-0.0260262 4.66654 0.0425089
-0.00867539 4.66653 0.0140596
0.00867539 4.66653 -0.0140596
0.0260262 4.66654 -0.0425089
0.043377 4.66657 -0.0706894
0.060728 4.66661 -0.099261
0.0780791 4.66664 -0.127625
0.0954304 4.66667 -0.15644
0.112782 4.66669 -0.185107
0.130134 4.66667 -0.214286
0.147486 4.66661 -0.243375
0.164838 4.66649 -0.273032
0.182191 4.66629 -0.302657
0.199544 4.66599 -0.332905
0.216898 4.66556 -0.363174
0.234252 4.66497 -0.394119
0.251607 4.66421 -0.425133
0.268962 4.66323 -0.456869
0.286318 4.66201 -0.48872
0.303675 4.6605 -0.521335
0.321032 4.65867 -0.554101
0.338391 4.65648 -0.587663
0.355749 4.65388 -0.621407
0.373109 4.65083 -0.655971
0.39047 4.64728 -0.690734
0.407832 4.64317 -0.726329
0.425194 4.63845 -0.762129
0.442558 4.63308 -0.798759
0.459922 4.62698 -0.835582
0.477288 4.6201 -0.873218
0.494655 4.61239 -0.911017
0.512023 4.60377 -0.94959
0.529392 4.59419 -0.988277
0.546762 4.58359 -1.02768
0.564134 4.57191 -1.06712
0.581507 4.55908 -1.10718
0.598881 4.54504 -1.1472
0.616257 4.52975 -1.18772
0.633635 4.51314 -1.22807
0.651013 4.49516 -1.26879
0.668394 4.47578 -1.30918
0.685776 4.45495 -1.34978
0.703159 4.43264 -1.38987
0.720544 4.40881 -1.42998
0.737931 4.38347 -1.46939
0.75532 4.35658 -1.50862
0.77271 4.32816 -1.54692
0.790103 4.29822 -1.58482
0.807497 4.26677 -1.62158
0.824893 4.23384 -1.6577
0.842291 4.19948 -1.69246
0.859691 4.16374 -1.72636
0.877093 4.12668 -1.75868
0.894497 4.08839 -1.78994
0.911904 4.04894 -1.81942
0.929312 4.00842 -1.84766
0.946723 3.96695 -1.87395
0.964136 3.92463 -1.89886
0.981551 3.88159 -1.92169
0.998969 3.83794 -1.94303
1.01639 3.7938 -1.96222
1.03381 3.74932 -1.97985
1.05124 3.70462 -1.99529
1.06866 3.65983 -2.00917
1.08609 3.61509 -2.02088
1.10353 3.5705 -2.03106
1.12096 3.52621 -2.03913
1.1384 3.48231 -2.04577
1.15584 3.43893 -2.05038
1.17328 3.39617 -2.05368
1.19073 3.35411 -2.05511
1.20818 3.31286 -2.05536
1.22563 3.27247 -2.0539
1.24308 3.23303 -2.05145
1.26054 3.19459 -2.04745
1.278 3.1572 -2.04264
1.29547 3.1209 -2.03648
1.31293 3.08573 -2.0297
1.33041 3.05172 -2.02175
1.34788 3.01887 -2.01337
1.36536 2.9872 -2.00401
1.38284 2.9567 -1.99439
1.40032 2.92739 -1.98396
1.41781 2.89924 -1.97344
1.4353 2.87225 -1.96228
1.45279 2.84639 -1.95118
1.47029 2.82164 -1.93958
1.48779 2.79797 -1.92818
1.50529 2.77536 -1.91641
1.5228 2.75377 -1.90496
1.54031 2.73316 -1.89325
1.55783 2.71351 -1.88197
1.57535 2.69477 -1.87053
1.59287 2.6769 -1.85961
1.6104 2.65986 -1.84861
1.62793 2.64361 -1.8382
1.64546 2.62812 -1.82779
1.663 2.61334 -1.81803
1.68055 2.59922 -1.80832
1.69809 2.58573 -1.79931
1.71565 2.57283 -1.7904
1.7332 2.56048 -1.78224
1.75076 2.54862 -1.77421
1.76833 2.53724 -1.76696
1.7859 2.52628 -1.75987
1.80347 2.5157 -1.75359
1.82105 2.50547 -1.74748
1.83863 2.49555 -1.7422
1.85622 2.48591 -1.73712
1.87381 2.47649 -1.73287
1.8914 2.46728 -1.72882
1.909 2.45822 -1.72561
1.92661 2.44929 -1.72261
1.94422 2.44044 -1.72046
1.96183 2.43164 -1.7185
1.97945 2.42286 -1.7174
1.99708 2.41406 -1.71648
2.01471 2.4052 -1.71641
2.03234 2.39625 -1.71652
2.04998 2.38717 -1.71745
2.06763 2.37793 -1.71856
2.08528 2.36849 -1.72047
2.10294 2.35881 -1.72252
2.1206 2.34887 -1.72536
2.13826 2.33861 -1.72833
2.15593 2.32801 -1.73204
2.17361 2.31704 -1.73584
2.19129 2.30564 -1.74036
2.20898 2.2938 -1.74492
2.22668 2.28146 -1.75015
2.24438 2.26861 -1.75537
2.26208 2.25519 -1.76121
2.27979 2.24118 -1.76699
2.29751 2.22654 -1.77331
2.31523 2.21124 -1.7795
2.33296 2.19524 -1.78615
2.3507 2.17852 -1.79259
2.36844 2.16104 -1.79941
2.38618 2.14279 -1.80591
2.40394 2.12372 -1.81269
2.42169 2.10382 -1.81903
2.43946 2.08307 -1.82555
2.45723 2.06146 -1.83151
2.47501 2.03897 -1.8375
2.49279 2.01559 -1.8428
2.51059 1.99133 -1.84799
2.52838 1.96617 -1.85235
2.54619 1.94015 -1.85645
2.564 1.91326 -1.85955
2.58182 1.88553 -1.86223
2.59964 1.85699 -1.86376
2.61747 1.82767 -1.86471
2.63531 1.79763 -1.86434
2.65315 1.76691 -1.86325
2.671 1.73557 -1.86068
2.68886 1.70369 -1.85724
2.70673 1.67134 -1.85219
2.7246 1.63859 -1.84614
2.74248 1.60555 -1.83837
2.76037 1.57232 -1.82949
2.77826 1.53898 -1.81882
2.79617 1.50566 -1.80697
2.81408 1.47246 -1.79328
2.83199 1.43951 -1.7784
2.84992 1.4069 -1.76166
2.86785 1.37477 -1.74376
2.88579 1.34322 -1.72404
2.90374 1.31237 -1.70321
2.9217 1.28233 -1.68066
2.93966 1.2532 -1.6571
2.95763 1.22507 -1.63195
2.97561 1.19803 -1.60594
2.9936 1.17218 -1.5785
3.01159 1.14757 -1.55038
3.0296 1.12427 -1.52101
3.04761 1.10234 -1.49116
3.06563 1.0818 -1.46026
3.08366 1.06271 -1.4291
3.1017 1.04506 -1.39711
3.11974 1.02889 -1.36505
3.1378 1.01418 -1.33238
3.15586 1.00092 -1.29985
3.17393 0.989115 -1.2669
3.19201 0.978723 -1.23429
3.2101 0.969717 -1.20143
3.2282 0.962059 -1.16909
3.24631 0.955706 -1.13665
3.26443 0.950611 -1.10488
3.28255 0.946723 -1.07315
3.30069 0.943987 -1.04219
3.31883 0.942347 -1.0114
3.33698 0.941745 -0.981478
3.35515 0.942123 -0.951797
3.37332 0.943422 -0.923063
3.3915 0.945582 -0.89463
3.40969 0.948546 -0.867195
3.42789 0.952257 -0.840101
3.4461 0.956659 -0.814038
3.46433 0.961697 -0.788337
3.48256 0.96732 -0.763682
3.5008 0.973478 -0.739397
3.51905 0.980123 -0.71616
3.53731 0.987208 -0.693289
3.55558 0.99469 -0.671456
3.57386 1.00253 -0.649974
3.59215 1.01068 -0.629514
3.61046 1.01912 -0.609383
3.62877 1.02781 -0.590251
3.64709 1.0367 -0.57142
3.66543 1.04579 -0.55356
3.68377 1.05503 -0.535972
3.70213 1.0644 -0.519323
3.72049 1.07388 -0.502913
3.73887 1.08345 -0.487411
3.75726 1.09308 -0.472113
3.77566 1.10276 -0.45769
3.79407 1.11247 -0.443437
3.81249 1.12219 -0.430026
3.83093 1.13192 -0.416752
3.84937 1.14163 -0.404287
3.86783 1.15131 -0.391926
3.8863 1.16096 -0.380343
3.90478 1.17057 -0.368832
3.92327 1.18012 -0.35807
3.94177 1.18961 -0.347349
3.96029 1.19903 -0.337348
3.97882 1.20838 -0.32736
3.99736 1.21764 -0.318065
4.01591 1.22682 -0.308756
4.03447 1.23591 -0.300116
4.05305 1.24491 -0.291436
4.07164 1.25381 -0.283402
4.09024 1.26261 -0.275303
4.10886 1.27131 -0.267829
4.12749 1.27991 -0.260268
4.14613 1.2884 -0.253312
4.16478 1.29679 -0.246249
4.18345 1.30507 -0.239771
4.20213 1.31324 -0.233168
4.22082 1.3213 -0.227133
4.23953 1.32926 -0.220955
4.25825 1.3371 -0.21533
4.27698 1.34484 -0.209545
4.29573 1.35246 -0.204298
4.31449 1.35999 -0.198877
4.33327 1.3674 -0.19398
4.35206 1.3747 -0.188895
4.37086 1.38191 -0.184323
4.38968 1.389 -0.179548
4.40851 1.39599 -0.175277
4.42736 1.40288 -0.170791
4.44622 1.40967 -0.166797
4.46509 1.41635 -0.162578
4.48398 1.42294 -0.158842
4.50289 1.42943 -0.15487
4.52181 1.43582 -0.151373
4.54074 1.44212 -0.147631
4.55969 1.44832 -0.144356
4.57866 1.45443 -0.140826
4.59764 1.46044 -0.137757
4.61664 1.46637 -0.134426
4.63565 1.47221 -0.131548
4.65468 1.47796 -0.1284
4.67372 1.48362 -0.125701
4.69278 1.4892 -0.122724
4.71185 1.4947 -0.12019
4.73095 1.50011 -0.117372
4.75005 1.50544 -0.114993
4.76918 1.5107 -0.112323
4.78832 1.51587 -0.110087
4.80748 1.52097 -0.107555
4.82665 1.52599 -0.105454
4.84584 1.53094 -0.10305
4.86505 1.53582 -0.101075
4.88428 1.54062 -0.098791
4.90352 1.54536 -0.096932
4.92278 1.55002 -0.0947606
4.94206 1.55462 -0.0930109
4.96136 1.55915 -0.0909443
4.98067 1.56362 -0.0892969
5 1.56802 -0.0873282
5.01935 1.57235 -0.0857766
5.03872 1.57663 -0.0838995
5.05811 1.58084 -0.0824376
5.07751 1.585 -0.0806464
5.09694 1.5891 -0.0792686
5.11638 1.59313 -0.0775578
5.13584 1.59712 -0.076259
5.15532 1.60104 -0.0746235
5.17482 1.60491 -0.0733989
5.19434 1.60873 -0.0718341
5.21388 1.61249 -0.0706791
5.23344 1.61621 -0.0691808
5.25302 1.61987 -0.0680913
5.27262 1.62348 -0.0666554
5.29224 1.62704 -0.0656276
5.31188 1.63056 -0.0642503
5.33154 1.63403 -0.0632805
5.35122 1.63745 -0.0619584
5.37092 1.64082 -0.0610433
5.39065 1.64415 -0.0597731
5.41039 1.64744 -0.0589097
5.43016 1.65068 -0.0576884
5.44994 1.65388 -0.0568736
5.46975 1.65704 -0.0556984
5.48958 1.66015 -0.0549296
5.50944 1.66323 -0.0537978
5.52931 1.66627 -0.0530725
5.54921 1.66926 -0.0519817
5.56913 1.67222 -0.0512975
5.58907 1.67514 -0.0502454
5.60904 1.67803 -0.0496001
5.62903 1.68088 -0.0485844
5.64904 1.68369 -0.047976
5.66907 1.68647 -0.0469949
5.68913 1.68921 -0.0464214
5.70922 1.69192 -0.0454728
5.72933 1.69459 -0.0449324
5.74946 1.69723 -0.0440147
5.76961 1.69984 -0.0435057
5.7898 1.70242 -0.0426172
5.81 1.70497 -0.0421381
5.83023 1.70748 -0.0412771
5.85049 1.70997 -0.0408263
5.87077 1.71243 -0.0399915
5.89108 1.71485 -0.0395677
5.91142 1.71725 -0.0387577
5.93178 1.71962 -0.0383595
5.95216 1.72196 -0.0375729
5.97258 1.72428 -0.0371992
5.99302 1.72656 -0.0364349
6.01349 1.72883 -0.0360844
6.03398 1.73106 -0.0353412
6.05451 1.73327 -0.0350129
6.07506 1.73545 -0.0342896
6.09564 1.73761 -0.0339825
6.11625 1.73975 -0.0332783
6.13688 1.74186 -0.0329913
6.15755 1.74395 -0.0323051
6.17824 1.74601 -0.0320374
6.19897 1.74805 -0.0313683
6.21972 1.75007 -0.0311191
6.24051 1.75207 -0.0304663
6.26132 1.75404 -0.0302347
6.28216 1.75599 -0.0295973
6.30304 1.75793 -0.0293825
6.32395 1.75984 -0.0287598
6.34489 1.76173 -0.0285613
6.36586 1.7636 -0.0279524
6.38686 1.76545 -0.0277694
6.40789 1.76728 -0.0271738
6.42896 1.76909 -0.0270056
6.45006 1.77088 -0.0264226
6.47119 1.77265 -0.0262687
6.49236 1.77441 -0.0256976
6.51356 1.77614 -0.0255574
6.5348 1.77786 -0.0249977
6.55607 1.77956 -0.0248706
6.57737 1.78125 -0.0243218
6.59871 1.78291 -0.0242073
6.62008 1.78456 -0.0236687
6.6415 1.7862 -0.0235664
6.66294 1.78781 -0.0230376
6.68443 1.78941 -0.0229471
6.70595 1.791 -0.0224275
6.72751 1.79257 -0.0223483
6.74911 1.79412 -0.0218376
6.77074 1.79566 -0.0217692
6.79241 1.79718 -0.0212668
6.81413 1.79869 -0.021209
6.83588 1.80019 -0.0207146
6.85767 1.80167 -0.0206669
6.8795 1.80313 -0.02018
6.90138 1.80458 -0.0201422
6.92329 1.80602 -0.0196625
6.94524 1.80745 -0.0196341
6.96724 1.80886 -0.0191612
6.98928 1.81026 -0.0191421
7.01137 1.81164 -0.0186756
7.03349 1.81301 -0.0186653
7.05566 1.81437 -0.018205
7.07788 1.81572 -0.0182034
7.10014 1.81706 -0.0177488
7.12244 1.81838 -0.0177556
7.14479 1.81969 -0.0173064
7.16719 1.82099 -0.0173214
7.18963 1.82228 -0.0168774
7.21213 1.82356 -0.0169003
7.23467 1.82482 -0.0164612
7.25725 1.82608 -0.0164918
7.27989 1.82732 -0.0160572
7.30258 1.82855 -0.0160954
7.32532 1.82978 -0.0156651
7.34811 1.83099 -0.0157106
7.37095 1.83219 -0.0152844
7.39384 1.83338 -0.0153371
7.41679 1.83456 -0.0149147
7.43978 1.83574 -0.0149743
7.46284 1.8369 -0.0145555
7.48595 1.83805 -0.014622
7.50911 1.8392 -0.0142065
7.53233 1.84033 -0.0142797
7.55561 1.84146 -0.0138672
7.57894 1.84258 -0.013947
7.60234 1.84368 -0.0135374
7.62579 1.84478 -0.0136236
7.64931 1.84587 -0.0132167
7.67288 1.84696 -0.0133093
7.69652 1.84803 -0.0129047
7.72022 1.8491 -0.0130035
7.74398 1.85016 -0.0126012
7.76781 1.85121 -0.0127062
7.7917 1.85225 -0.0123058
7.81566 1.85329 -0.0124169
7.83968 1.85432 -0.0120183
7.86378 1.85534 -0.0121354
7.88794 1.85636 -0.0117383
7.91217 1.85736 -0.0118614
7.93648 1.85837 -0.0114657
7.96085 1.85936 -0.0115947
7.9853 1.86035 -0.0112002
8.00983 1.86133 -0.011335
8.03443 1.86231 -0.0109415
8.0591 1.86328 -0.0110821
8.08386 1.86425 -0.0106893
8.10869 1.86521 -0.0108357
8.13361 1.86616 -0.0104436
8.1586 1.86711 -0.0105957
8.18368 1.86806 -0.010204
8.20884 1.869 -0.0103619
8.23409 1.86993 -0.0099703
8.25943 1.87086 -0.010134
8.28486 1.87179 -0.00974239
8.31038 1.87272 -0.00991187
8.33598 1.87364 -0.00952005
8.36169 1.87456 -0.00969534
8.38748 1.87547 -0.00930309
8.41338 1.87638 -0.00948423
8.43937 1.87729 -0.00909135
8.46547 1.8782 -0.00927839
8.49166 1.87911 -0.00888465
8.51797 1.88002 -0.00907765
8.54437 1.88093 -0.00868285
8.57089 1.88184 -0.00888189
8.59752 1.88274 -0.00848579
8.62426 1.88366 -0.00869096
8.65112 1.88457 -0.00829333
8.67809 1.88548 -0.00850474
8.70518 1.8864 -0.00810534
8.7324 1.88733 -0.00832312
8.75974 1.88826 -0.0079217
8.78721 1.8892 -0.008146
8.81482 1.89015 -0.0077423
8.84255 1.8911 -0.00797329
8.87042 1.89207 -0.00756704
8.89844 1.89305 -0.00780491
8.92659 1.89404 -0.00739585
8.9549 1.89505 -0.00764083
8.98335 1.89608 -0.00722868
9.01196 1.89713 -0.00748104
9.04073 1.8982 -0.00706551
9.06966 1.89929 -0.00732559
9.09875 1.90041 -0.0069064
9.12802 1.90156 -0.00717459
9.15746 1.90274 -0.00675147
9.18709 1.90395 -0.00702824
9.2169 1.90519 -0.00660093
9.2469 1.90646 -0.00688682
9.27709 1.90777 -0.00645505
9.30749 1.9091 -0.00675067
9.3381 1.91047 -0.00631412
9.36893 1.91187 -0.0066201
9.39998 1.91329 -0.00617833
9.43125 1.91473 -0.00649528
9.46277 1.9162 -0.00604769
9.49453 1.91767 -0.00637616
9.52655 1.91916 -0.00592195
9.55883 1.92066 -0.0062625
9.59138 1.92215 -0.00580068
9.62422 1.92365 -0.00615386
9.65735 1.92515 -0.0056833
9.69079 1.92664 -0.00604978
9.72455 1.92813 -0.00556921
9.75865 1.9296 -0.00594985
9.79309 1.93107 -0.00545789
9.8279 1.93254 -0.00585378
9.8631 1.934 -0.0053489
9.89869 1.93545 -0.00576139
9.93471 1.9369 -0.00524186
9.97117 1.93834 -0.00567269
10.0081 1.93978 -0.00513649
10.0455 1.94123 -0.00558778
10.0835 1.94268 -0.00503249
10.122 1.94414 -0.00550689
10.1611 1.94561 -0.00492952
10.2008 1.9471 -0.0054304
10.2412 1.9486 -0.00482719
10.2824 1.95013 -0.00535883
10.3244 1.95168 -0.00472489
10.3672 1.95327 -0.00529297
10.4109 1.95491 -0.00462174
10.4557 1.9566 -0.00523401
10.5017 1.95834 -0.00451633
10.5489 1.96017 -0.00518381
10.5976 1.96208 -0.00440624
10.6479 1.96412 -0.00514565
10.7002 1.96627 -0.00428697
10.7547 1.96862 -0.00512591
10.8119 1.97116 -0.00414901
10.8724 1.97403 -0.00513947
10.9373 1.97721 -0.00396756
11.0083 1.98102 -0.00523336
11.0884 1.98545 -0.0036436
11.1861 1.99169 -0.00570555


==> anc/HERMITE/Theta0.5/LambdaOverBeta4.0Lambda0.5Nc1Classic/SigmaROneLoop.txt <==
-11.1861 -1.99985 1.49233e-19
-11.0884 -1.99985 1.49233e-19
-11.0083 -1.99985 1.49233e-19
-10.9373 -1.99985 1.49233e-19
-10.8724 -1.99985 1.49233e-19
-10.8119 -1.99985 1.49233e-19
-10.7547 -1.99985 1.49233e-19
-10.7002 -1.99985 1.49233e-19
-10.6479 -1.99985 1.49233e-19
-10.5976 -1.99985 1.49233e-19
-10.5489 -1.99985 1.49233e-19
-10.5017 -1.99985 1.49233e-19
-10.4557 -1.99985 1.49233e-19
-10.4109 -1.99985 1.49233e-19
-10.3672 -1.99985 1.49233e-19
-10.3244 -1.99985 1.49233e-19
-10.2824 -1.99985 1.49233e-19
-10.2412 -1.99985 1.49233e-19
-10.2008 -1.99985 1.49233e-19
-10.1611 -1.99985 1.49233e-19
-10.122 -1.99985 1.49233e-19
-10.0835 -1.99985 1.49233e-19
-10.0455 -1.99985 1.49233e-19
-10.0081 -1.99985 1.49233e-19
-9.97117 -1.99985 1.49233e-19
-9.93471 -1.99985 1.49233e-19
-9.89869 -1.99985 1.49233e-19
-9.8631 -1.99985 1.49233e-19
-9.8279 -1.99985 1.49233e-19
-9.79309 -1.99985 1.49233e-19
-9.75865 -1.99985 1.49233e-19
-9.72455 -1.99985 1.49233e-19
-9.69079 -1.99985 1.49233e-19
-9.65735 -1.99985 1.49233e-19
-9.62422 -1.99985 1.49233e-19
-9.59138 -1.99985 1.49233e-19
-9.55883 -1.99985 1.49233e-19
-9.52655 -1.99985 1.49233e-19
-9.49453 -1.99985 1.49233e-19
-9.46277 -1.99985 1.49233e-19
-9.43125 -1.99985 1.49233e-19
-9.39998 -1.99985 1.49233e-19
-9.36893 -1.99985 1.49233e-19
-9.3381 -1.99985 1.49233e-19
-9.30749 -1.99985 1.49233e-19
-9.27709 -1.99985 1.49233e-19
-9.2469 -1.99985 1.49233e-19
-9.2169 -1.99985 1.49233e-19
-9.18709 -1.99985 1.49233e-19
-9.15746 -1.99985 1.49233e-19
-9.12802 -1.99985 1.49233e-19
-9.09875 -1.99985 1.49233e-19
-9.06966 -1.99985 1.49233e-19
-9.04073 -1.99985 1.49233e-19
-9.01196 -1.99985 1.49233e-19
-8.98335 -1.99985 1.49233e-19
-8.9549 -1.99985 1.49233e-19
-8.92659 -1.99985 1.49233e-19
-8.89844 -1.99985 1.49233e-19
-8.87042 -1.99985 1.49233e-19
-8.84255 -1.99985 1.49233e-19
-8.81482 -1.99985 1.49233e-19
-8.78721 -1.99985 1.49233e-19
-8.75974 -1.99985 1.49233e-19
-8.7324 -1.99985 1.49233e-19
-8.70518 -1.99985 1.49233e-19
-8.67809 -1.99985 1.49233e-19
-8.65112 -1.99985 1.49233e-19
-8.62426 -1.99985 1.49233e-19
-8.59752 -1.99985 1.49233e-19
-8.57089 -1.99985 1.49233e-19
-8.54437 -1.99985 1.49233e-19
-8.51797 -1.99985 1.49233e-19
-8.49166 -1.99985 1.49233e-19
-8.46547 -1.99985 1.49233e-19
-8.43937 -1.99985 1.49233e-19
-8.41338 -1.99985 1.49233e-19
-8.38748 -1.99985 1.49233e-19
-8.36169 -1.99985 1.49233e-19
-8.33598 -1.99985 1.49233e-19
-8.31038 -1.99985 1.49233e-19
-8.28486 -1.99985 1.49233e-19
-8.25943 -1.99985 1.49233e-19
-8.23409 -1.99985 1.49233e-19
-8.20884 -1.99985 1.49233e-19
-8.18368 -1.99985 1.49233e-19
-8.1586 -1.99985 1.49233e-19
-8.13361 -1.99985 1.49233e-19
-8.10869 -1.99985 1.49233e-19
-8.08386 -1.99985 1.49233e-19
-8.0591 -1.99985 1.49233e-19
-8.03443 -1.99985 1.49233e-19
-8.00983 -1.99985 1.49233e-19
-7.9853 -1.99985 1.49233e-19
-7.96085 -1.99985 1.49233e-19
-7.93648 -1.99985 1.49233e-19
-7.91217 -1.99985 1.49233e-19
-7.88794 -1.99985 1.49233e-19
-7.86378 -1.99985 1.49233e-19
-7.83968 -1.99985 1.49233e-19
-7.81566 -1.99985 1.49233e-19
-7.7917 -1.99985 1.49233e-19
-7.76781 -1.99985 1.49233e-19
-7.74398 -1.99985 1.49233e-19
-7.72022 -1.99985 1.49233e-19
-7.69652 -1.99985 1.49233e-19
-7.67288 -1.99985 1.49233e-19
-7.64931 -1.99985 1.49233e-19
-7.62579 -1.99985 1.49233e-19
-7.60234 -1.99985 1.49233e-19
-7.57894 -1.99985 1.49233e-19
-7.55561 -1.99985 1.49233e-19
-7.53233 -1.99985 1.49233e-19
-7.50911 -1.99985 1.49233e-19
-7.48595 -1.99985 1.49233e-19
-7.46284 -1.99985 1.49233e-19
-7.43978 -1.99985 1.49233e-19
-7.41679 -1.99985 1.49233e-19
-7.39384 -1.99985 1.49233e-19
-7.37095 -1.99985 1.49233e-19
-7.34811 -1.99985 1.49233e-19
-7.32532 -1.99985 1.49233e-19
-7.30258 -1.99985 1.49233e-19
-7.27989 -1.99985 1.49233e-19
-7.25725 -1.99985 1.49233e-19
-7.23467 -1.99985 1.49233e-19
-7.21213 -1.99985 1.49233e-19
-7.18963 -1.99985 1.49233e-19
-7.16719 -1.99985 1.49233e-19
-7.14479 -1.99985 1.49233e-19
-7.12244 -1.99985 1.49233e-19
-7.10014 -1.99985 1.49233e-19
-7.07788 -1.99985 1.49233e-19
-7.05566 -1.99985 1.49233e-19
-7.03349 -1.99985 1.49233e-19
-7.01137 -1.99985 1.49233e-19
-6.98928 -1.99985 1.49233e-19
-6.96724 -1.99985 1.49233e-19
-6.94524 -1.99985 1.49233e-19
-6.92329 -1.99985 1.49233e-19
-6.90138 -1.99985 1.49233e-19
-6.8795 -1.99985 1.49233e-19
-6.85767 -1.99985 1.49233e-19
-6.83588 -1.99985 1.49233e-19
-6.81413 -1.99985 1.49233e-19
-6.79241 -1.99985 1.49233e-19
-6.77074 -1.99985 1.49233e-19
-6.74911 -1.99985 1.49233e-19
-6.72751 -1.99985 1.49233e-19
-6.70595 -1.99985 1.49233e-19
-6.68443 -1.99985 1.49233e-19
-6.66294 -1.99985 1.49233e-19
-6.6415 -1.99985 1.49233e-19
-6.62008 -1.99985 1.49233e-19
-6.59871 -1.99985 1.49233e-19
-6.57737 -1.99985 1.49233e-19
-6.55607 -1.99985 1.49233e-19
-6.5348 -1.99985 1.49233e-19
-6.51356 -1.99985 1.49233e-19
-6.49236 -1.99985 1.49233e-19
-6.47119 -1.99985 1.49233e-19
-6.45006 -1.99985 1.49233e-19
-6.42896 -1.99985 1.49233e-19
-6.40789 -1.99985 1.49233e-19
-6.38686 -1.99985 1.49233e-19
-6.36586 -1.99985 1.49233e-19
-6.34489 -1.99985 1.49233e-19
-6.32395 -1.99985 1.49233e-19
-6.30304 -1.99985 1.49233e-19
-6.28216 -1.99985 1.49233e-19
-6.26132 -1.99985 1.49233e-19
-6.24051 -1.99985 1.49233e-19
-6.21972 -1.99985 1.49233e-19
-6.19897 -1.99985 1.49233e-19
-6.17824 -1.99985 1.49233e-19
-6.15755 -1.99985 1.49233e-19
-6.13688 -1.99985 1.49233e-19
-6.11625 -1.99985 1.49233e-19
-6.09564 -1.99985 1.49233e-19
-6.07506 -1.99985 1.49233e-19
-6.05451 -1.99985 1.49233e-19
-6.03398 -1.99985 1.49233e-19
-6.01349 -1.99985 1.49233e-19
-5.99302 -1.99985 1.49233e-19
-5.97258 -1.99985 1.49233e-19
-5.95216 -1.99985 1.49233e-19
-5.93178 -1.99985 1.49233e-19
-5.91142 -1.99985 1.49233e-19
-5.89108 -1.99985 1.49233e-19
-5.87077 -1.99985 1.49233e-19
-5.85049 -1.99985 1.49233e-19
-5.83023 -1.99985 1.49233e-19
-5.81 -1.99985 1.49233e-19
-5.7898 -1.99985 1.49233e-19
-5.76961 -1.99985 1.49233e-19
-5.74946 -1.99985 1.49233e-19
-5.72933 -1.99985 1.49233e-19
-5.70922 -1.99985 1.49233e-19
-5.68913 -1.99985 1.49233e-19
-5.66907 -1.99985 1.49233e-19
-5.64904 -1.99985 1.49233e-19
-5.62903 -1.99985 1.49233e-19
-5.60904 -1.99985 1.49233e-19
-5.58907 -1.99985 1.49233e-19
-5.56913 -1.99985 1.49233e-19
-5.54921 -1.99985 1.49233e-19
-5.52931 -1.99985 1.49233e-19
-5.50944 -1.99985 1.49233e-19
-5.48958 -1.99985 1.49233e-19
-5.46975 -1.99985 1.49233e-19
-5.44994 -1.99985 1.49233e-19
-5.43016 -1.99985 1.49233e-19
-5.41039 -1.99985 1.49233e-19
-5.39065 -1.99985 1.49233e-19
-5.37092 -1.99985 1.49233e-19
-5.35122 -1.99985 1.49233e-19
-5.33154 -1.99985 1.49233e-19
-5.31188 -1.99985 1.49233e-19
-5.29224 -1.99985 1.49233e-19
-5.27262 -1.99985 1.49233e-19
-5.25302 -1.99985 1.49233e-19
-5.23344 -1.99985 1.49233e-19
-5.21388 -1.99985 1.49233e-19
-5.19434 -1.99985 1.49233e-19
-5.17482 -1.99985 1.49233e-19
-5.15532 -1.99985 1.49233e-19
-5.13584 -1.99985 1.49233e-19
-5.11638 -1.99985 1.49233e-19
-5.09694 -1.99985 1.49233e-19
-5.07751 -1.99985 1.49233e-19
-5.05811 -1.99985 1.49233e-19
-5.03872 -1.99985 1.49233e-19
-5.01935 -1.99985 1.49233e-19
-5 -1.99985 1.49233e-19
-4.98067 -1.99985 1.49233e-19
-4.96136 -1.99985 1.49233e-19
-4.94206 -1.99985 1.49233e-19
-4.92278 -1.99985 1.49233e-19
-4.90352 -1.99985 1.49233e-19
-4.88428 -1.99985 1.49233e-19
-4.86505 -1.99985 1.49233e-19
-4.84584 -1.99985 1.49233e-19
-4.82665 -1.99985 1.49233e-19
-4.80748 -1.99985 1.49233e-19
-4.78832 -1.99985 1.49233e-19
-4.76918 -1.99985 1.49233e-19
-4.75005 -1.99985 1.49233e-19
-4.73095 -1.99985 1.49233e-19
-4.71185 -1.99985 1.49233e-19
-4.69278 -1.99985 1.49233e-19
-4.67372 -1.99985 1.49233e-19
-4.65468 -1.99985 1.49233e-19
-4.63565 -1.99985 1.49233e-19
-4.61664 -1.99985 1.49233e-19
-4.59764 -1.99985 1.49233e-19
-4.57866 -1.99985 1.49233e-19
-4.55969 -1.99985 1.49233e-19
-4.54074 -1.99985 1.49233e-19
-4.52181 -1.99985 1.49233e-19
-4.50289 -1.99985 1.49233e-19
-4.48398 -1.99985 1.49233e-19
-4.46509 -1.99985 1.49233e-19
-4.44622 -1.99985 1.49233e-19
-4.42736 -1.99985 1.49233e-19
-4.40851 -1.99985 1.49233e-19
-4.38968 -1.99985 1.49233e-19
-4.37086 -1.99985 1.49233e-19
-4.35206 -1.99985 1.49233e-19
-4.33327 -1.99985 1.49233e-19
-4.31449 -1.99985 1.49233e-19
-4.29573 -1.99985 1.49233e-19
-4.27698 -1.99985 1.49233e-19
-4.25825 -1.99985 1.49233e-19
-4.23953 -1.99985 1.49233e-19
-4.22082 -1.99985 1.49233e-19
-4.20213 -1.99985 1.49233e-19
-4.18345 -1.99985 1.49233e-19
-4.16478 -1.99985 1.49233e-19
-4.14613 -1.99985 1.49233e-19
-4.12749 -1.99985 1.49233e-19
-4.10886 -1.99985 1.49233e-19
-4.09024 -1.99985 1.49233e-19
-4.07164 -1.99985 1.49233e-19
-4.05305 -1.99985 1.49233e-19
-4.03447 -1.99985 1.49233e-19
-4.01591 -1.99985 1.49233e-19
-3.99736 -1.99985 1.49233e-19
-3.97882 -1.99985 1.49233e-19
-3.96029 -1.99985 1.49233e-19
-3.94177 -1.99985 1.49233e-19
-3.92327 -1.99985 1.49233e-19
-3.90478 -1.99985 1.49233e-19
-3.8863 -1.99985 1.49233e-19
-3.86783 -1.99985 1.49233e-19
-3.84937 -1.99985 1.49233e-19
-3.83093 -1.99985 1.49233e-19
-3.81249 -1.99985 1.49233e-19
-3.79407 -1.99985 1.49233e-19
-3.77566 -1.99985 1.49233e-19
-3.75726 -1.99985 1.49233e-19
-3.73887 -1.99985 1.49233e-19
-3.72049 -1.99985 1.49233e-19
-3.70213 -1.99985 1.49233e-19
-3.68377 -1.99985 1.49233e-19
-3.66543 -1.99985 1.49233e-19
-3.64709 -1.99985 1.49233e-19
-3.62877 -1.99985 1.49233e-19
-3.61046 -1.99985 1.49233e-19
-3.59215 -1.99985 1.49233e-19
-3.57386 -1.99985 1.49233e-19
-3.55558 -1.99985 1.49233e-19
-3.53731 -1.99985 1.49233e-19
-3.51905 -1.99985 1.49233e-19
-3.5008 -1.99985 1.49233e-19
-3.48256 -1.99985 1.49233e-19
-3.46433 -1.99985 1.49233e-19
-3.4461 -1.99985 1.49233e-19
-3.42789 -1.99985 1.49233e-19
-3.40969 -1.99985 1.49233e-19
-3.3915 -1.99985 1.49233e-19
-3.37332 -1.99985 1.49233e-19
-3.35515 -1.99985 1.49233e-19
-3.33698 -1.99985 1.49233e-19
-3.31883 -1.99985 1.49233e-19
-3.30069 -1.99985 1.49233e-19
-3.28255 -1.99985 1.49233e-19
-3.26443 -1.99985 1.49233e-19
-3.24631 -1.99985 1.49233e-19
-3.2282 -1.99985 1.49233e-19
-3.2101 -1.99985 1.49233e-19
-3.19201 -1.99985 1.49233e-19
-3.17393 -1.99985 1.49233e-19
-3.15586 -1.99985 1.49233e-19
-3.1378 -1.99985 1.49233e-19
-3.11974 -1.99985 1.49233e-19
-3.1017 -1.99985 1.49233e-19
-3.08366 -1.99985 1.49233e-19
-3.06563 -1.99985 1.49233e-19
-3.04761 -1.99985 1.49233e-19
-3.0296 -1.99985 1.49233e-19
-3.01159 -1.99985 1.49233e-19
-2.9936 -1.99985 1.49233e-19
-2.97561 -1.99985 1.49233e-19
-2.95763 -1.99985 1.49233e-19
-2.93966 -1.99985 1.49233e-19
-2.9217 -1.99985 1.49233e-19
-2.90374 -1.99985 1.49233e-19
-2.88579 -1.99985 1.49233e-19
-2.86785 -1.99985 1.49233e-19
-2.84992 -1.99985 1.49233e-19
-2.83199 -1.99985 1.49233e-19
-2.81408 -1.99985 1.49233e-19
-2.79617 -1.99985 1.49233e-19
-2.77826 -1.99985 1.49233e-19
-2.76037 -1.99985 1.49233e-19
-2.74248 -1.99985 1.49233e-19
-2.7246 -1.99985 1.49233e-19
-2.70673 -1.99985 1.49233e-19
-2.68886 -1.99985 1.49233e-19
-2.671 -1.99985 1.49233e-19
-2.65315 -1.99985 1.49233e-19
-2.63531 -1.99985 1.49233e-19
-2.61747 -1.99985 1.49233e-19
-2.59964 -1.99985 1.49233e-19
-2.58182 -1.99985 1.49233e-19
-2.564 -1.99985 1.49233e-19
-2.54619 -1.99985 1.49233e-19
-2.52838 -1.99985 1.49233e-19
-2.51059 -1.99985 1.49233e-19
-2.49279 -1.99985 1.49233e-19
-2.47501 -1.99985 1.49233e-19
-2.45723 -1.99985 1.49233e-19
-2.43946 -1.99985 1.49233e-19
-2.42169 -1.99985 1.49233e-19
-2.40394 -1.99985 1.49233e-19
-2.38618 -1.99985 1.49233e-19
-2.36844 -1.99985 1.49233e-19
-2.3507 -1.99985 1.49233e-19
-2.33296 -1.99985 1.49233e-19
-2.31523 -1.99985 1.49233e-19
-2.29751 -1.99985 1.49233e-19
-2.27979 -1.99985 1.49233e-19
-2.26208 -1.99985 1.49233e-19
-2.24438 -1.99985 1.49233e-19
-2.22668 -1.99985 1.49233e-19
-2.20898 -1.99985 1.49233e-19
-2.19129 -1.99985 1.49233e-19
-2.17361 -1.99985 1.49233e-19
-2.15593 -1.99985 1.49233e-19
-2.13826 -1.99985 1.49233e-19
-2.1206 -1.99985 1.49233e-19
-2.10294 -1.99985 1.49233e-19
-2.08528 -1.99985 1.49233e-19
-2.06763 -1.99985 1.49233e-19
-2.04998 -1.99985 1.49233e-19
-2.03234 -1.99985 1.49233e-19
-2.01471 -1.99985 1.49233e-19
-1.99708 -1.99985 1.49233e-19
-1.97945 -1.99985 1.49233e-19
-1.96183 -1.99985 1.49233e-19
-1.94422 -1.99985 1.49233e-19
-1.92661 -1.99985 1.49233e-19
-1.909 -1.99985 1.49233e-19
-1.8914 -1.99985 1.49233e-19
-1.87381 -1.99985 1.49233e-19
-1.85622 -1.99985 1.49233e-19
-1.83863 -1.99985 1.49233e-19
-1.82105 -1.99985 1.49233e-19
-1.80347 -1.99985 1.49233e-19
-1.7859 -1.99985 1.49233e-19
-1.76833 -1.99985 1.49233e-19
-1.75076 -1.99985 1.49233e-19
-1.7332 -1.99985 1.49233e-19
-1.71565 -1.99985 1.49233e-19
-1.69809 -1.99985 1.49233e-19
-1.68055 -1.99985 1.49233e-19
-1.663 -1.99985 1.49233e-19
-1.64546 -1.99985 1.49233e-19
-1.62793 -1.99985 1.49233e-19
-1.6104 -1.99985 1.49233e-19
-1.59287 -1.99985 1.49233e-19
-1.57535 -1.99985 1.49233e-19
-1.55783 -1.99985 1.49233e-19
-1.54031 -1.99985 1.49233e-19
-1.5228 -1.99985 1.49233e-19
-1.50529 -1.99985 1.49233e-19
-1.48779 -1.99985 1.49233e-19
-1.47029 -1.99985 1.49233e-19
-1.45279 -1.99985 1.49233e-19
-1.4353 -1.99985 1.49233e-19
-1.41781 -1.99985 1.49233e-19
-1.40032 -1.99985 1.49233e-19
-1.38284 -1.99985 1.49233e-19
-1.36536 -1.99985 1.49233e-19
-1.34788 -1.99985 1.49233e-19
-1.33041 -1.99985 1.49233e-19
-1.31293 -1.99985 1.49233e-19
-1.29547 -1.99985 1.49233e-19
-1.278 -1.99985 1.49233e-19
-1.26054 -1.99985 1.49233e-19
-1.24308 -1.99985 1.49233e-19
-1.22563 -1.99985 1.49233e-19
-1.20818 -1.99985 1.49233e-19
-1.19073 -1.99985 1.49233e-19
-1.17328 -1.99985 1.49233e-19
-1.15584 -1.99985 1.49233e-19
-1.1384 -1.99985 1.49233e-19
-1.12096 -1.99985 1.49233e-19
-1.10353 -1.99985 1.49233e-19
-1.08609 -1.99985 1.49233e-19
-1.06866 -1.99985 1.49233e-19
-1.05124 -1.99985 1.49233e-19
-1.03381 -1.99985 1.49233e-19
-1.01639 -1.99985 1.49233e-19
-0.998969 -1.99985 1.49233e-19
-0.981551 -1.99985 1.49233e-19
-0.964136 -1.99985 1.49233e-19
-0.946723 -1.99985 1.49233e-19
-0.929312 -1.99985 1.49233e-19
-0.911904 -1.99985 1.49233e-19
-0.894497 -1.99985 1.49233e-19
-0.877093 -1.99985 1.49233e-19
-0.859691 -1.99985 1.49233e-19
-0.842291 -1.99985 1.49233e-19
-0.824893 -1.99985 1.49233e-19
-0.807497 -1.99985 1.49233e-19
-0.790103 -1.99985 1.49233e-19
-0.77271 -1.99985 1.49233e-19
-0.75532 -1.99985 1.49233e-19
-0.737931 -1.99985 1.49233e-19
-0.720544 -1.99985 1.49233e-19
-0.703159 -1.99985 1.49233e-19
-0.685776 -1.99985 1.49233e-19
-0.668394 -1.99985 1.49233e-19
-0.651013 -1.99985 1.49233e-19
-0.633635 -1.99985 1.49233e-19
-0.616257 -1.99985 1.49233e-19
-0.598881 -1.99985 1.49233e-19
-0.581507 -1.99985 1.49233e-19
-0.564134 -1.99985 1.49233e-19
-0.546762 -1.99985 1.49233e-19
-0.529392 -1.99985 1.49233e-19
-0.512023 -1.99985 1.49233e-19
-0.494655 -1.99985 1.49233e-19
-0.477288 -1.99985 1.49233e-19
-0.459922 -1.99985 1.49233e-19
-0.442558 -1.99985 1.49233e-19
-0.425194 -1.99985 1.49233e-19
-0.407832 -1.99985 1.49233e-19
-0.39047 -1.99985 1.49233e-19
-0.373109 -1.99985 1.49233e-19
-0.355749 -1.99985 1.49233e-19
-0.338391 -1.99985 1.49233e-19
-0.321032 -1.99985 1.49233e-19
-0.303675 -1.99985 1.49233e-19
-0.286318 -1.99985 1.49233e-19
-0.268962 -1.99985 1.49233e-19
-0.251607 -1.99985 1.49233e-19
-0.234252 -1.99985 1.49233e-19
-0.216898 -1.99985 1.49233e-19
-0.199544 -1.99985 1.49233e-19
-0.182191 -1.99985 1.49233e-19
-0.164838 -1.99985 1.49233e-19
-0.147486 -1.99985 1.49233e-19
-0.130134 -1.99985 1.49233e-19
-0.112782 -1.99985 1.49233e-19
-0.0954304 -1.99985 1.49233e-19
-0.0780791 -1.99985 1.49233e-19
-0.060728 -1.99985 1.49233e-19
-0.043377 -1.99985 1.49233e-19
-0.0260262 -1.99985 1.49233e-19
-0.00867539 -1.99985 1.49233e-19
0.00867539 -1.99985 1.49233e-19
0.0260262 -1.99985 1.49233e-19
0.043377 -1.99985 1.49233e-19
0.060728 -1.99985 1.49233e-19
0.0780791 -1.99985 1.49233e-19
0.0954304 -1.99985 1.49233e-19
0.112782 -1.99985 1.49233e-19
0.130134 -1.99985 1.49233e-19
0.147486 -1.99985 1.49233e-19
0.164838 -1.99985 1.49233e-19
0.182191 -1.99985 1.49233e-19
0.199544 -1.99985 1.49233e-19
0.216898 -1.99985 1.49233e-19
0.234252 -1.99985 1.49233e-19
0.251607 -1.99985 1.49233e-19
0.268962 -1.99985 1.49233e-19
0.286318 -1.99985 1.49233e-19
0.303675 -1.99985 1.49233e-19
0.321032 -1.99985 1.49233e-19
0.338391 -1.99985 1.49233e-19
0.355749 -1.99985 1.49233e-19
0.373109 -1.99985 1.49233e-19
0.39047 -1.99985 1.49233e-19
0.407832 -1.99985 1.49233e-19
0.425194 -1.99985 1.49233e-19
0.442558 -1.99985 1.49233e-19
0.459922 -1.99985 1.49233e-19
0.477288 -1.99985 1.49233e-19
0.494655 -1.99985 1.49233e-19
0.512023 -1.99985 1.49233e-19
0.529392 -1.99985 1.49233e-19
0.546762 -1.99985 1.49233e-19
0.564134 -1.99985 1.49233e-19
0.581507 -1.99985 1.49233e-19
0.598881 -1.99985 1.49233e-19
0.616257 -1.99985 1.49233e-19
0.633635 -1.99985 1.49233e-19
0.651013 -1.99985 1.49233e-19
0.668394 -1.99985 1.49233e-19
0.685776 -1.99985 1.49233e-19
0.703159 -1.99985 1.49233e-19
0.720544 -1.99985 1.49233e-19
0.737931 -1.99985 1.49233e-19
0.75532 -1.99985 1.49233e-19
0.77271 -1.99985 1.49233e-19
0.790103 -1.99985 1.49233e-19
0.807497 -1.99985 1.49233e-19
0.824893 -1.99985 1.49233e-19
0.842291 -1.99985 1.49233e-19
0.859691 -1.99985 1.49233e-19
0.877093 -1.99985 1.49233e-19
0.894497 -1.99985 1.49233e-19
0.911904 -1.99985 1.49233e-19
0.929312 -1.99985 1.49233e-19
0.946723 -1.99985 1.49233e-19
0.964136 -1.99985 1.49233e-19
0.981551 -1.99985 1.49233e-19
0.998969 -1.99985 1.49233e-19
1.01639 -1.99985 1.49233e-19
1.03381 -1.99985 1.49233e-19
1.05124 -1.99985 1.49233e-19
1.06866 -1.99985 1.49233e-19
1.08609 -1.99985 1.49233e-19
1.10353 -1.99985 1.49233e-19
1.12096 -1.99985 1.49233e-19
1.1384 -1.99985 1.49233e-19
1.15584 -1.99985 1.49233e-19
1.17328 -1.99985 1.49233e-19
1.19073 -1.99985 1.49233e-19
1.20818 -1.99985 1.49233e-19
1.22563 -1.99985 1.49233e-19
1.24308 -1.99985 1.49233e-19
1.26054 -1.99985 1.49233e-19
1.278 -1.99985 1.49233e-19
1.29547 -1.99985 1.49233e-19
1.31293 -1.99985 1.49233e-19
1.33041 -1.99985 1.49233e-19
1.34788 -1.99985 1.49233e-19
1.36536 -1.99985 1.49233e-19
1.38284 -1.99985 1.49233e-19
1.40032 -1.99985 1.49233e-19
1.41781 -1.99985 1.49233e-19
1.4353 -1.99985 1.49233e-19
1.45279 -1.99985 1.49233e-19
1.47029 -1.99985 1.49233e-19
1.48779 -1.99985 1.49233e-19
1.50529 -1.99985 1.49233e-19
1.5228 -1.99985 1.49233e-19
1.54031 -1.99985 1.49233e-19
1.55783 -1.99985 1.49233e-19
1.57535 -1.99985 1.49233e-19
1.59287 -1.99985 1.49233e-19
1.6104 -1.99985 1.49233e-19
1.62793 -1.99985 1.49233e-19
1.64546 -1.99985 1.49233e-19
1.663 -1.99985 1.49233e-19
1.68055 -1.99985 1.49233e-19
1.69809 -1.99985 1.49233e-19
1.71565 -1.99985 1.49233e-19
1.7332 -1.99985 1.49233e-19
1.75076 -1.99985 1.49233e-19
1.76833 -1.99985 1.49233e-19
1.7859 -1.99985 1.49233e-19
1.80347 -1.99985 1.49233e-19
1.82105 -1.99985 1.49233e-19
1.83863 -1.99985 1.49233e-19
1.85622 -1.99985 1.49233e-19
1.87381 -1.99985 1.49233e-19
1.8914 -1.99985 1.49233e-19
1.909 -1.99985 1.49233e-19
1.92661 -1.99985 1.49233e-19
1.94422 -1.99985 1.49233e-19
1.96183 -1.99985 1.49233e-19
1.97945 -1.99985 1.49233e-19
1.99708 -1.99985 1.49233e-19
2.01471 -1.99985 1.49233e-19
2.03234 -1.99985 1.49233e-19
2.04998 -1.99985 1.49233e-19
2.06763 -1.99985 1.49233e-19
2.08528 -1.99985 1.49233e-19
2.10294 -1.99985 1.49233e-19
2.1206 -1.99985 1.49233e-19
2.13826 -1.99985 1.49233e-19
2.15593 -1.99985 1.49233e-19
2.17361 -1.99985 1.49233e-19
2.19129 -1.99985 1.49233e-19
2.20898 -1.99985 1.49233e-19
2.22668 -1.99985 1.49233e-19
2.24438 -1.99985 1.49233e-19
2.26208 -1.99985 1.49233e-19
2.27979 -1.99985 1.49233e-19
2.29751 -1.99985 1.49233e-19
2.31523 -1.99985 1.49233e-19
2.33296 -1.99985 1.49233e-19
2.3507 -1.99985 1.49233e-19
2.36844 -1.99985 1.49233e-19
2.38618 -1.99985 1.49233e-19
2.40394 -1.99985 1.49233e-19
2.42169 -1.99985 1.49233e-19
2.43946 -1.99985 1.49233e-19
2.45723 -1.99985 1.49233e-19
2.47501 -1.99985 1.49233e-19
2.49279 -1.99985 1.49233e-19
2.51059 -1.99985 1.49233e-19
2.52838 -1.99985 1.49233e-19
2.54619 -1.99985 1.49233e-19
2.564 -1.99985 1.49233e-19
2.58182 -1.99985 1.49233e-19
2.59964 -1.99985 1.49233e-19
2.61747 -1.99985 1.49233e-19
2.63531 -1.99985 1.49233e-19
2.65315 -1.99985 1.49233e-19
2.671 -1.99985 1.49233e-19
2.68886 -1.99985 1.49233e-19
2.70673 -1.99985 1.49233e-19
2.7246 -1.99985 1.49233e-19
2.74248 -1.99985 1.49233e-19
2.76037 -1.99985 1.49233e-19
2.77826 -1.99985 1.49233e-19
2.79617 -1.99985 1.49233e-19
2.81408 -1.99985 1.49233e-19
2.83199 -1.99985 1.49233e-19
2.84992 -1.99985 1.49233e-19
2.86785 -1.99985 1.49233e-19
2.88579 -1.99985 1.49233e-19
2.90374 -1.99985 1.49233e-19
2.9217 -1.99985 1.49233e-19
2.93966 -1.99985 1.49233e-19
2.95763 -1.99985 1.49233e-19
2.97561 -1.99985 1.49233e-19
2.9936 -1.99985 1.49233e-19
3.01159 -1.99985 1.49233e-19
3.0296 -1.99985 1.49233e-19
3.04761 -1.99985 1.49233e-19
3.06563 -1.99985 1.49233e-19
3.08366 -1.99985 1.49233e-19
3.1017 -1.99985 1.49233e-19
3.11974 -1.99985 1.49233e-19
3.1378 -1.99985 1.49233e-19
3.15586 -1.99985 1.49233e-19
3.17393 -1.99985 1.49233e-19
3.19201 -1.99985 1.49233e-19
3.2101 -1.99985 1.49233e-19
3.2282 -1.99985 1.49233e-19
3.24631 -1.99985 1.49233e-19
3.26443 -1.99985 1.49233e-19
3.28255 -1.99985 1.49233e-19
3.30069 -1.99985 1.49233e-19
3.31883 -1.99985 1.49233e-19
3.33698 -1.99985 1.49233e-19
3.35515 -1.99985 1.49233e-19
3.37332 -1.99985 1.49233e-19
3.3915 -1.99985 1.49233e-19
3.40969 -1.99985 1.49233e-19
3.42789 -1.99985 1.49233e-19
3.4461 -1.99985 1.49233e-19
3.46433 -1.99985 1.49233e-19
3.48256 -1.99985 1.49233e-19
3.5008 -1.99985 1.49233e-19
3.51905 -1.99985 1.49233e-19
3.53731 -1.99985 1.49233e-19
3.55558 -1.99985 1.49233e-19
3.57386 -1.99985 1.49233e-19
3.59215 -1.99985 1.49233e-19
3.61046 -1.99985 1.49233e-19
3.62877 -1.99985 1.49233e-19
3.64709 -1.99985 1.49233e-19
3.66543 -1.99985 1.49233e-19
3.68377 -1.99985 1.49233e-19
3.70213 -1.99985 1.49233e-19
3.72049 -1.99985 1.49233e-19
3.73887 -1.99985 1.49233e-19
3.75726 -1.99985 1.49233e-19
3.77566 -1.99985 1.49233e-19
3.79407 -1.99985 1.49233e-19
3.81249 -1.99985 1.49233e-19
3.83093 -1.99985 1.49233e-19
3.84937 -1.99985 1.49233e-19
3.86783 -1.99985 1.49233e-19
3.8863 -1.99985 1.49233e-19
3.90478 -1.99985 1.49233e-19
3.92327 -1.99985 1.49233e-19
3.94177 -1.99985 1.49233e-19
3.96029 -1.99985 1.49233e-19
3.97882 -1.99985 1.49233e-19
3.99736 -1.99985 1.49233e-19
4.01591 -1.99985 1.49233e-19
4.03447 -1.99985 1.49233e-19
4.05305 -1.99985 1.49233e-19
4.07164 -1.99985 1.49233e-19
4.09024 -1.99985 1.49233e-19
4.10886 -1.99985 1.49233e-19
4.12749 -1.99985 1.49233e-19
4.14613 -1.99985 1.49233e-19
4.16478 -1.99985 1.49233e-19
4.18345 -1.99985 1.49233e-19
4.20213 -1.99985 1.49233e-19
4.22082 -1.99985 1.49233e-19
4.23953 -1.99985 1.49233e-19
4.25825 -1.99985 1.49233e-19
4.27698 -1.99985 1.49233e-19
4.29573 -1.99985 1.49233e-19
4.31449 -1.99985 1.49233e-19
4.33327 -1.99985 1.49233e-19
4.35206 -1.99985 1.49233e-19
4.37086 -1.99985 1.49233e-19
4.38968 -1.99985 1.49233e-19
4.40851 -1.99985 1.49233e-19
4.42736 -1.99985 1.49233e-19
4.44622 -1.99985 1.49233e-19
4.46509 -1.99985 1.49233e-19
4.48398 -1.99985 1.49233e-19
4.50289 -1.99985 1.49233e-19
4.52181 -1.99985 1.49233e-19
4.54074 -1.99985 1.49233e-19
4.55969 -1.99985 1.49233e-19
4.57866 -1.99985 1.49233e-19
4.59764 -1.99985 1.49233e-19
4.61664 -1.99985 1.49233e-19
4.63565 -1.99985 1.49233e-19
4.65468 -1.99985 1.49233e-19
4.67372 -1.99985 1.49233e-19
4.69278 -1.99985 1.49233e-19
4.71185 -1.99985 1.49233e-19
4.73095 -1.99985 1.49233e-19
4.75005 -1.99985 1.49233e-19
4.76918 -1.99985 1.49233e-19
4.78832 -1.99985 1.49233e-19
4.80748 -1.99985 1.49233e-19
4.82665 -1.99985 1.49233e-19
4.84584 -1.99985 1.49233e-19
4.86505 -1.99985 1.49233e-19
4.88428 -1.99985 1.49233e-19
4.90352 -1.99985 1.49233e-19
4.92278 -1.99985 1.49233e-19
4.94206 -1.99985 1.49233e-19
4.96136 -1.99985 1.49233e-19
4.98067 -1.99985 1.49233e-19
5 -1.99985 1.49233e-19
5.01935 -1.99985 1.49233e-19
5.03872 -1.99985 1.49233e-19
5.05811 -1.99985 1.49233e-19
5.07751 -1.99985 1.49233e-19
5.09694 -1.99985 1.49233e-19
5.11638 -1.99985 1.49233e-19
5.13584 -1.99985 1.49233e-19
5.15532 -1.99985 1.49233e-19
5.17482 -1.99985 1.49233e-19
5.19434 -1.99985 1.49233e-19
5.21388 -1.99985 1.49233e-19
5.23344 -1.99985 1.49233e-19
5.25302 -1.99985 1.49233e-19
5.27262 -1.99985 1.49233e-19
5.29224 -1.99985 1.49233e-19
5.31188 -1.99985 1.49233e-19
5.33154 -1.99985 1.49233e-19
5.35122 -1.99985 1.49233e-19
5.37092 -1.99985 1.49233e-19
5.39065 -1.99985 1.49233e-19
5.41039 -1.99985 1.49233e-19
5.43016 -1.99985 1.49233e-19
5.44994 -1.99985 1.49233e-19
5.46975 -1.99985 1.49233e-19
5.48958 -1.99985 1.49233e-19
5.50944 -1.99985 1.49233e-19
5.52931 -1.99985 1.49233e-19
5.54921 -1.99985 1.49233e-19
5.56913 -1.99985 1.49233e-19
5.58907 -1.99985 1.49233e-19
5.60904 -1.99985 1.49233e-19
5.62903 -1.99985 1.49233e-19
5.64904 -1.99985 1.49233e-19
5.66907 -1.99985 1.49233e-19
5.68913 -1.99985 1.49233e-19
5.70922 -1.99985 1.49233e-19
5.72933 -1.99985 1.49233e-19
5.74946 -1.99985 1.49233e-19
5.76961 -1.99985 1.49233e-19
5.7898 -1.99985 1.49233e-19
5.81 -1.99985 1.49233e-19
5.83023 -1.99985 1.49233e-19
5.85049 -1.99985 1.49233e-19
5.87077 -1.99985 1.49233e-19
5.89108 -1.99985 1.49233e-19
5.91142 -1.99985 1.49233e-19
5.93178 -1.99985 1.49233e-19
5.95216 -1.99985 1.49233e-19
5.97258 -1.99985 1.49233e-19
5.99302 -1.99985 1.49233e-19
6.01349 -1.99985 1.49233e-19
6.03398 -1.99985 1.49233e-19
6.05451 -1.99985 1.49233e-19
6.07506 -1.99985 1.49233e-19
6.09564 -1.99985 1.49233e-19
6.11625 -1.99985 1.49233e-19
6.13688 -1.99985 1.49233e-19
6.15755 -1.99985 1.49233e-19
6.17824 -1.99985 1.49233e-19
6.19897 -1.99985 1.49233e-19
6.21972 -1.99985 1.49233e-19
6.24051 -1.99985 1.49233e-19
6.26132 -1.99985 1.49233e-19
6.28216 -1.99985 1.49233e-19
6.30304 -1.99985 1.49233e-19
6.32395 -1.99985 1.49233e-19
6.34489 -1.99985 1.49233e-19
6.36586 -1.99985 1.49233e-19
6.38686 -1.99985 1.49233e-19
6.40789 -1.99985 1.49233e-19
6.42896 -1.99985 1.49233e-19
6.45006 -1.99985 1.49233e-19
6.47119 -1.99985 1.49233e-19
6.49236 -1.99985 1.49233e-19
6.51356 -1.99985 1.49233e-19
6.5348 -1.99985 1.49233e-19
6.55607 -1.99985 1.49233e-19
6.57737 -1.99985 1.49233e-19
6.59871 -1.99985 1.49233e-19
6.62008 -1.99985 1.49233e-19
6.6415 -1.99985 1.49233e-19
6.66294 -1.99985 1.49233e-19
6.68443 -1.99985 1.49233e-19
6.70595 -1.99985 1.49233e-19
6.72751 -1.99985 1.49233e-19
6.74911 -1.99985 1.49233e-19
6.77074 -1.99985 1.49233e-19
6.79241 -1.99985 1.49233e-19
6.81413 -1.99985 1.49233e-19
6.83588 -1.99985 1.49233e-19
6.85767 -1.99985 1.49233e-19
6.8795 -1.99985 1.49233e-19
6.90138 -1.99985 1.49233e-19
6.92329 -1.99985 1.49233e-19
6.94524 -1.99985 1.49233e-19
6.96724 -1.99985 1.49233e-19
6.98928 -1.99985 1.49233e-19
7.01137 -1.99985 1.49233e-19
7.03349 -1.99985 1.49233e-19
7.05566 -1.99985 1.49233e-19
7.07788 -1.99985 1.49233e-19
7.10014 -1.99985 1.49233e-19
7.12244 -1.99985 1.49233e-19
7.14479 -1.99985 1.49233e-19
7.16719 -1.99985 1.49233e-19
7.18963 -1.99985 1.49233e-19
7.21213 -1.99985 1.49233e-19
7.23467 -1.99985 1.49233e-19
7.25725 -1.99985 1.49233e-19
7.27989 -1.99985 1.49233e-19
7.30258 -1.99985 1.49233e-19
7.32532 -1.99985 1.49233e-19
7.34811 -1.99985 1.49233e-19
7.37095 -1.99985 1.49233e-19
7.39384 -1.99985 1.49233e-19
7.41679 -1.99985 1.49233e-19
7.43978 -1.99985 1.49233e-19
7.46284 -1.99985 1.49233e-19
7.48595 -1.99985 1.49233e-19
7.50911 -1.99985 1.49233e-19
7.53233 -1.99985 1.49233e-19
7.55561 -1.99985 1.49233e-19
7.57894 -1.99985 1.49233e-19
7.60234 -1.99985 1.49233e-19
7.62579 -1.99985 1.49233e-19
7.64931 -1.99985 1.49233e-19
7.67288 -1.99985 1.49233e-19
7.69652 -1.99985 1.49233e-19
7.72022 -1.99985 1.49233e-19
7.74398 -1.99985 1.49233e-19
7.76781 -1.99985 1.49233e-19
7.7917 -1.99985 1.49233e-19
7.81566 -1.99985 1.49233e-19
7.83968 -1.99985 1.49233e-19
7.86378 -1.99985 1.49233e-19
7.88794 -1.99985 1.49233e-19
7.91217 -1.99985 1.49233e-19
7.93648 -1.99985 1.49233e-19
7.96085 -1.99985 1.49233e-19
7.9853 -1.99985 1.49233e-19
8.00983 -1.99985 1.49233e-19
8.03443 -1.99985 1.49233e-19
8.0591 -1.99985 1.49233e-19
8.08386 -1.99985 1.49233e-19
8.10869 -1.99985 1.49233e-19
8.13361 -1.99985 1.49233e-19
8.1586 -1.99985 1.49233e-19
8.18368 -1.99985 1.49233e-19
8.20884 -1.99985 1.49233e-19
8.23409 -1.99985 1.49233e-19
8.25943 -1.99985 1.49233e-19
8.28486 -1.99985 1.49233e-19
8.31038 -1.99985 1.49233e-19
8.33598 -1.99985 1.49233e-19
8.36169 -1.99985 1.49233e-19
8.38748 -1.99985 1.49233e-19
8.41338 -1.99985 1.49233e-19
8.43937 -1.99985 1.49233e-19
8.46547 -1.99985 1.49233e-19
8.49166 -1.99985 1.49233e-19
8.51797 -1.99985 1.49233e-19
8.54437 -1.99985 1.49233e-19
8.57089 -1.99985 1.49233e-19
8.59752 -1.99985 1.49233e-19
8.62426 -1.99985 1.49233e-19
8.65112 -1.99985 1.49233e-19
8.67809 -1.99985 1.49233e-19
8.70518 -1.99985 1.49233e-19
8.7324 -1.99985 1.49233e-19
8.75974 -1.99985 1.49233e-19
8.78721 -1.99985 1.49233e-19
8.81482 -1.99985 1.49233e-19
8.84255 -1.99985 1.49233e-19
8.87042 -1.99985 1.49233e-19
8.89844 -1.99985 1.49233e-19
8.92659 -1.99985 1.49233e-19
8.9549 -1.99985 1.49233e-19
8.98335 -1.99985 1.49233e-19
9.01196 -1.99985 1.49233e-19
9.04073 -1.99985 1.49233e-19
9.06966 -1.99985 1.49233e-19
9.09875 -1.99985 1.49233e-19
9.12802 -1.99985 1.49233e-19
9.15746 -1.99985 1.49233e-19
9.18709 -1.99985 1.49233e-19
9.2169 -1.99985 1.49233e-19
9.2469 -1.99985 1.49233e-19
9.27709 -1.99985 1.49233e-19
9.30749 -1.99985 1.49233e-19
9.3381 -1.99985 1.49233e-19
9.36893 -1.99985 1.49233e-19
9.39998 -1.99985 1.49233e-19
9.43125 -1.99985 1.49233e-19
9.46277 -1.99985 1.49233e-19
9.49453 -1.99985 1.49233e-19
9.52655 -1.99985 1.49233e-19
9.55883 -1.99985 1.49233e-19
9.59138 -1.99985 1.49233e-19
9.62422 -1.99985 1.49233e-19
9.65735 -1.99985 1.49233e-19
9.69079 -1.99985 1.49233e-19
9.72455 -1.99985 1.49233e-19
9.75865 -1.99985 1.49233e-19
9.79309 -1.99985 1.49233e-19
9.8279 -1.99985 1.49233e-19
9.8631 -1.99985 1.49233e-19
9.89869 -1.99985 1.49233e-19
9.93471 -1.99985 1.49233e-19
9.97117 -1.99985 1.49233e-19
10.0081 -1.99985 1.49233e-19
10.0455 -1.99985 1.49233e-19
10.0835 -1.99985 1.49233e-19
10.122 -1.99985 1.49233e-19
10.1611 -1.99985 1.49233e-19
10.2008 -1.99985 1.49233e-19
10.2412 -1.99985 1.49233e-19
10.2824 -1.99985 1.49233e-19
10.3244 -1.99985 1.49233e-19
10.3672 -1.99985 1.49233e-19
10.4109 -1.99985 1.49233e-19
10.4557 -1.99985 1.49233e-19
10.5017 -1.99985 1.49233e-19
10.5489 -1.99985 1.49233e-19
10.5976 -1.99985 1.49233e-19
10.6479 -1.99985 1.49233e-19
10.7002 -1.99985 1.49233e-19
10.7547 -1.99985 1.49233e-19
10.8119 -1.99985 1.49233e-19
10.8724 -1.99985 1.49233e-19
10.9373 -1.99985 1.49233e-19
11.0083 -1.99985 1.49233e-19
11.0884 -1.99985 1.49233e-19
11.1861 -1.99985 1.49233e-19


==> anc/HERMITE/Theta0.5/LambdaOverBeta4.0Lambda0.5Nc1Classic/SigmaRTwoLoop.txt <==
-11.1861 1.99169 -0.00570555
-11.0884 1.98545 -0.0036436
-11.0083 1.98102 -0.00523336
-10.9373 1.97721 -0.00396756
-10.8724 1.97403 -0.00513947
-10.8119 1.97116 -0.00414901
-10.7547 1.96862 -0.00512591
-10.7002 1.96627 -0.00428697
-10.6479 1.96412 -0.00514565
-10.5976 1.96208 -0.00440624
-10.5489 1.96017 -0.00518381
-10.5017 1.95834 -0.00451633
-10.4557 1.9566 -0.00523401
-10.4109 1.95491 -0.00462174
-10.3672 1.95327 -0.00529297
-10.3244 1.95168 -0.00472489
-10.2824 1.95013 -0.00535883
-10.2412 1.9486 -0.00482719
-10.2008 1.9471 -0.0054304
-10.1611 1.94561 -0.00492952
-10.122 1.94414 -0.00550689
-10.0835 1.94268 -0.00503249
-10.0455 1.94123 -0.00558778
-10.0081 1.93978 -0.00513649
-9.97117 1.93834 -0.00567269
-9.93471 1.9369 -0.00524186
-9.89869 1.93545 -0.00576139
-9.8631 1.934 -0.0053489
-9.8279 1.93254 -0.00585378
-9.79309 1.93107 -0.00545789
-9.75865 1.9296 -0.00594985
-9.72455 1.92813 -0.00556921
-9.69079 1.92664 -0.00604978
-9.65735 1.92515 -0.0056833
-9.62422 1.92365 -0.00615386
-9.59138 1.92215 -0.00580068
-9.55883 1.92066 -0.0062625
-9.52655 1.91916 -0.00592195
-9.49453 1.91767 -0.00637616
-9.46277 1.9162 -0.00604769
-9.43125 1.91473 -0.00649528
-9.39998 1.91329 -0.00617833
-9.36893 1.91187 -0.0066201
-9.3381 1.91047 -0.00631412
-9.30749 1.9091 -0.00675067
-9.27709 1.90777 -0.00645505
-9.2469 1.90646 -0.00688682
-9.2169 1.90519 -0.00660093
-9.18709 1.90395 -0.00702824
-9.15746 1.90274 -0.00675147
-9.12802 1.90156 -0.00717459
-9.09875 1.90041 -0.0069064
-9.06966 1.89929 -0.00732559
-9.04073 1.8982 -0.00706551
-9.01196 1.89713 -0.00748104
-8.98335 1.89608 -0.00722868
-8.9549 1.89505 -0.00764083
-8.92659 1.89404 -0.00739585
-8.89844 1.89305 -0.00780491
-8.87042 1.89207 -0.00756704
-8.84255 1.8911 -0.00797329
-8.81482 1.89015 -0.0077423
-8.78721 1.8892 -0.008146
-8.75974 1.88826 -0.0079217
-8.7324 1.88733 -0.00832312
-8.70518 1.8864 -0.00810534
-8.67809 1.88548 -0.00850474
-8.65112 1.88457 -0.00829333
-8.62426 1.88366 -0.00869096
-8.59752 1.88274 -0.00848579
-8.57089 1.88184 -0.00888189
-8.54437 1.88093 -0.00868285
-8.51797 1.88002 -0.00907765
-8.49166 1.87911 -0.00888465
-8.46547 1.8782 -0.00927839
-8.43937 1.87729 -0.00909135
-8.41338 1.87638 -0.00948423
-8.38748 1.87547 -0.00930309
-8.36169 1.87456 -0.00969534
-8.33598 1.87364 -0.00952005
-8.31038 1.87272 -0.00991187
-8.28486 1.87179 -0.00974239
-8.25943 1.87086 -0.010134
-8.23409 1.86993 -0.0099703
-8.20884 1.869 -0.0103619
-8.18368 1.86806 -0.010204
-8.1586 1.86711 -0.0105957
-8.13361 1.86616 -0.0104436
-8.10869 1.86521 -0.0108357
-8.08386 1.86425 -0.0106893
-8.0591 1.86328 -0.0110821
-8.03443 1.86231 -0.0109415
-8.00983 1.86133 -0.011335
-7.9853 1.86035 -0.0112002
-7.96085 1.85936 -0.0115947
-7.93648 1.85837 -0.0114657
-7.91217 1.85736 -0.0118614
-7.88794 1.85636 -0.0117383
-7.86378 1.85534 -0.0121354
-7.83968 1.85432 -0.0120183
-7.81566 1.85329 -0.0124169
-7.7917 1.85225 -0.0123058
-7.76781 1.85121 -0.0127062
-7.74398 1.85016 -0.0126012
-7.72022 1.8491 -0.0130035
-7.69652 1.84803 -0.0129047
-7.67288 1.84696 -0.0133093
-7.64931 1.84587 -0.0132167
-7.62579 1.84478 -0.0136236
-7.60234 1.84368 -0.0135374
-7.57894 1.84258 -0.013947
-7.55561 1.84146 -0.0138672
-7.53233 1.84033 -0.0142797
-7.50911 1.8392 -0.0142065
-7.48595 1.83805 -0.014622
-7.46284 1.8369 -0.0145555
-7.43978 1.83574 -0.0149743
-7.41679 1.83456 -0.0149147
-7.39384 1.83338 -0.0153371
-7.37095 1.83219 -0.0152844
-7.34811 1.83099 -0.0157106
-7.32532 1.82978 -0.0156651
-7.30258 1.82855 -0.0160954
-7.27989 1.82732 -0.0160572
-7.25725 1.82608 -0.0164918
-7.23467 1.82482 -0.0164612
-7.21213 1.82356 -0.0169003
-7.18963 1.82228 -0.0168774
-7.16719 1.82099 -0.0173214
-7.14479 1.81969 -0.0173064
-7.12244 1.81838 -0.0177556
-7.10014 1.81706 -0.0177488
-7.07788 1.81572 -0.0182034
-7.05566 1.81437 -0.018205
-7.03349 1.81301 -0.0186653
-7.01137 1.81164 -0.0186756
-6.98928 1.81026 -0.0191421
-6.96724 1.80886 -0.0191612
-6.94524 1.80745 -0.0196341
-6.92329 1.80602 -0.0196625
-6.90138 1.80458 -0.0201422
-6.8795 1.80313 -0.02018
-6.85767 1.80167 -0.0206669
-6.83588 1.80019 -0.0207146
-6.81413 1.79869 -0.021209
-6.79241 1.79718 -0.0212668
-6.77074 1.79566 -0.0217692
-6.74911 1.79412 -0.0218376
-6.72751 1.79257 -0.0223483
-6.70595 1.791 -0.0224275
-6.68443 1.78941 -0.0229471
-6.66294 1.78781 -0.0230376
-6.6415 1.7862 -0.0235664
-6.62008 1.78456 -0.0236687
-6.59871 1.78291 -0.0242073
-6.57737 1.78125 -0.0243218
-6.55607 1.77956 -0.0248706
-6.5348 1.77786 -0.0249977
-6.51356 1.77614 -0.0255574
-6.49236 1.77441 -0.0256976
-6.47119 1.77265 -0.0262687
-6.45006 1.77088 -0.0264226
-6.42896 1.76909 -0.0270056
-6.40789 1.76728 -0.0271738
-6.38686 1.76545 -0.0277694
-6.36586 1.7636 -0.0279524
-6.34489 1.76173 -0.0285613
-6.32395 1.75984 -0.0287598
-6.30304 1.75793 -0.0293825
-6.28216 1.75599 -0.0295973
-6.26132 1.75404 -0.0302347
-6.24051 1.75207 -0.0304663
-6.21972 1.75007 -0.0311191
-6.19897 1.74805 -0.0313683
-6.17824 1.74601 -0.0320374
-6.15755 1.74395 -0.0323051
-6.13688 1.74186 -0.0329913
-6.11625 1.73975 -0.0332783
-6.09564 1.73761 -0.0339825
-6.07506 1.73545 -0.0342896
-6.05451 1.73327 -0.0350129
-6.03398 1.73106 -0.0353412
-6.01349 1.72883 -0.0360844
-5.99302 1.72656 -0.0364349
-5.97258 1.72428 -0.0371992
-5.95216 1.72196 -0.0375729
-5.93178 1.71962 -0.0383595
-5.91142 1.71725 -0.0387577
-5.89108 1.71485 -0.0395677
-5.87077 1.71243 -0.0399915
-5.85049 1.70997 -0.0408263
-5.83023 1.70748 -0.0412771
-5.81 1.70497 -0.0421381
-5.7898 1.70242 -0.0426172
-5.76961 1.69984 -0.0435057
-5.74946 1.69723 -0.0440147
-5.72933 1.69459 -0.0449324
-5.70922 1.69192 -0.0454728
-5.68913 1.68921 -0.0464214
-5.66907 1.68647 -0.0469949
-5.64904 1.68369 -0.047976
-5.62903 1.68088 -0.0485844
-5.60904 1.67803 -0.0496001
-5.58907 1.67514 -0.0502454
-5.56913 1.67222 -0.0512975
-5.54921 1.66926 -0.0519817
-5.52931 1.66627 -0.0530725
-5.50944 1.66323 -0.0537978
-5.48958 1.66015 -0.0549296
-5.46975 1.65704 -0.0556984
-5.44994 1.65388 -0.0568736
-5.43016 1.65068 -0.0576884
-5.41039 1.64744 -0.0589097
-5.39065 1.64415 -0.0597731
-5.37092 1.64082 -0.0610433
-5.35122 1.63745 -0.0619584
-5.33154 1.63403 -0.0632805
-5.31188 1.63056 -0.0642503
-5.29224 1.62704 -0.0656276
-5.27262 1.62348 -0.0666554
-5.25302 1.61987 -0.0680913
-5.23344 1.61621 -0.0691808
-5.21388 1.61249 -0.0706791
-5.19434 1.60873 -0.0718341
-5.17482 1.60491 -0.0733989
-5.15532 1.60104 -0.0746235
-5.13584 1.59712 -0.076259
-5.11638 1.59313 -0.0775578
-5.09694 1.5891 -0.0792686
-5.07751 1.585 -0.0806464
-5.05811 1.58084 -0.0824376
-5.03872 1.57663 -0.0838995
-5.01935 1.57235 -0.0857766
-5 1.56802 -0.0873282
-4.98067 1.56362 -0.0892969
-4.96136 1.55915 -0.0909443
-4.94206 1.55462 -0.0930109
-4.92278 1.55002 -0.0947606
-4.90352 1.54536 -0.096932
-4.88428 1.54062 -0.098791
-4.86505 1.53582 -0.101075
-4.84584 1.53094 -0.10305
-4.82665 1.52599 -0.105454
-4.80748 1.52097 -0.107555
-4.78832 1.51587 -0.110087
-4.76918 1.5107 -0.112323
-4.75005 1.50544 -0.114993
-4.73095 1.50011 -0.117372
-4.71185 1.4947 -0.12019
-4.69278 1.4892 -0.122724
-4.67372 1.48362 -0.125701
-4.65468 1.47796 -0.1284
-4.63565 1.47221 -0.131548
-4.61664 1.46637 -0.134426
-4.59764 1.46044 -0.137757
-4.57866 1.45443 -0.140826
-4.55969 1.44832 -0.144356
-4.54074 1.44212 -0.147631
-4.52181 1.43582 -0.151373
-4.50289 1.42943 -0.15487
-4.48398 1.42294 -0.158842
-4.46509 1.41635 -0.162578
-4.44622 1.40967 -0.166797
-4.42736 1.40288 -0.170791
-4.40851 1.39599 -0.175277
-4.38968 1.389 -0.179548
-4.37086 1.38191 -0.184323
-4.35206 1.3747 -0.188895
-4.33327 1.3674 -0.19398
-4.31449 1.35999 -0.198877
-4.29573 1.35246 -0.204298
-4.27698 1.34484 -0.209545
-4.25825 1.3371 -0.21533
-4.23953 1.32926 -0.220955
-4.22082 1.3213 -0.227133
-4.20213 1.31324 -0.233168
-4.18345 1.30507 -0.239771
-4.16478 1.29679 -0.246249
-4.14613 1.2884 -0.253312
-4.12749 1.27991 -0.260268
-4.10886 1.27131 -0.267829
-4.09024 1.26261 -0.275303
-4.07164 1.25381 -0.283402
-4.05305 1.24491 -0.291436
-4.03447 1.23591 -0.300116
-4.01591 1.22682 -0.308756
-3.99736 1.21764 -0.318065
-3.97882 1.20838 -0.32736
-3.96029 1.19903 -0.337348
-3.94177 1.18961 -0.347349
-3.92327 1.18012 -0.35807
-3.90478 1.17057 -0.368832
-3.8863 1.16096 -0.380343
-3.86783 1.15131 -0.391926
-3.84937 1.14163 -0.404287
-3.83093 1.13192 -0.416752
-3.81249 1.12219 -0.430026
-3.79407 1.11247 -0.443437
-3.77566 1.10276 -0.45769
-3.75726 1.09308 -0.472113
-3.73887 1.08345 -0.487411
-3.72049 1.07388 -0.502913
-3.70213 1.0644 -0.519323
-3.68377 1.05503 -0.535972
-3.66543 1.04579 -0.55356
-3.64709 1.0367 -0.57142
-3.62877 1.02781 -0.590251
-3.61046 1.01912 -0.609383
-3.59215 1.01068 -0.629514
-3.57386 1.00253 -0.649974
-3.55558 0.99469 -0.671456
-3.53731 0.987208 -0.693289
-3.51905 0.980123 -0.71616
-3.5008 0.973478 -0.739397
-3.48256 0.96732 -0.763682
-3.46433 0.961697 -0.788337
-3.4461 0.956659 -0.814038
-3.42789 0.952257 -0.840101
-3.40969 0.948546 -0.867195
-3.3915 0.945582 -0.89463
-3.37332 0.943422 -0.923063
-3.35515 0.942123 -0.951797
-3.33698 0.941745 -0.981478
-3.31883 0.942347 -1.0114
-3.30069 0.943987 -1.04219
-3.28255 0.946723 -1.07315
-3.26443 0.950611 -1.10488
-3.24631 0.955706 -1.13665
-3.2282 0.962059 -1.16909
-3.2101 0.969717 -1.20143
-3.19201 0.978723 -1.23429
-3.17393 0.989115 -1.2669
-3.15586 1.00092 -1.29985
-3.1378 1.01418 -1.33238
-3.11974 1.02889 -1.36505
-3.1017 1.04506 -1.39711
-3.08366 1.06271 -1.4291
-3.06563 1.0818 -1.46026
-3.04761 1.10234 -1.49116
-3.0296 1.12427 -1.52101
-3.01159 1.14757 -1.55038
-2.9936 1.17218 -1.5785
-2.97561 1.19803 -1.60594
-2.95763 1.22507 -1.63195
-2.93966 1.2532 -1.6571
-2.9217 1.28233 -1.68066
-2.90374 1.31237 -1.70321
-2.88579 1.34322 -1.72404
-2.86785 1.37477 -1.74376
-2.84992 1.4069 -1.76166
-2.83199 1.43951 -1.7784
-2.81408 1.47246 -1.79328
-2.79617 1.50566 -1.80697
-2.77826 1.53898 -1.81882
-2.76037 1.57232 -1.82949
-2.74248 1.60555 -1.83837
-2.7246 1.63859 -1.84614
-2.70673 1.67134 -1.85219
-2.68886 1.70369 -1.85724
-2.671 1.73557 -1.86068
-2.65315 1.76691 -1.86325
-2.63531 1.79763 -1.86434
-2.61747 1.82767 -1.86471
-2.59964 1.85699 -1.86376
-2.58182 1.88553 -1.86223
-2.564 1.91326 -1.85955
-2.54619 1.94015 -1.85645
-2.52838 1.96617 -1.85235
-2.51059 1.99133 -1.84799
-2.49279 2.01559 -1.8428
-2.47501 2.03897 -1.8375
-2.45723 2.06146 -1.83151
-2.43946 2.08307 -1.82555
-2.42169 2.10382 -1.81903
-2.40394 2.12372 -1.81269
-2.38618 2.14279 -1.80591
-2.36844 2.16104 -1.79941
-2.3507 2.17852 -1.79259
-2.33296 2.19524 -1.78615
-2.31523 2.21124 -1.7795
-2.29751 2.22654 -1.77331
-2.27979 2.24118 -1.76699
-2.26208 2.25519 -1.76121
-2.24438 2.26861 -1.75537
-2.22668 2.28146 -1.75015
-2.20898 2.2938 -1.74492
-2.19129 2.30564 -1.74036
-2.17361 2.31704 -1.73584
-2.15593 2.32801 -1.73204
-2.13826 2.33861 -1.72833
-2.1206 2.34887 -1.72536
-2.10294 2.35881 -1.72252
-2.08528 2.36849 -1.72047
-2.06763 2.37793 -1.71856
-2.04998 2.38717 -1.71745
-2.03234 2.39625 -1.71652
-2.01471 2.4052 -1.71641
-1.99708 2.41406 -1.71648
-1.97945 2.42286 -1.7174
-1.96183 2.43164 -1.7185
-1.94422 2.44044 -1.72046
-1.92661 2.44929 -1.72261
-1.909 2.45822 -1.72561
-1.8914 2.46728 -1.72882
-1.87381 2.47649 -1.73287
-1.85622 2.48591 -1.73712
-1.83863 2.49555 -1.7422
-1.82105 2.50547 -1.74748
-1.80347 2.5157 -1.75359
-1.7859 2.52628 -1.75987
-1.76833 2.53724 -1.76696
-1.75076 2.54862 -1.77421
-1.7332 2.56048 -1.78224
-1.71565 2.57283 -1.7904
-1.69809 2.58573 -1.79931
-1.68055 2.59922 -1.80832
-1.663 2.61334 -1.81803
-1.64546 2.62812 -1.82779
-1.62793 2.64361 -1.8382
-1.6104 2.65986 -1.84861
-1.59287 2.6769 -1.85961
-1.57535 2.69477 -1.87053
-1.55783 2.71351 -1.88197
-1.54031 2.73316 -1.89325
-1.5228 2.75377 -1.90496
-1.50529 2.77536 -1.91641
-1.48779 2.79797 -1.92818
-1.47029 2.82164 -1.93958
-1.45279 2.84639 -1.95118
-1.4353 2.87225 -1.96228
-1.41781 2.89924 -1.97344
-1.40032 2.92739 -1.98396
-1.38284 2.9567 -1.99439
-1.36536 2.9872 -2.00401
-1.34788 3.01887 -2.01337
-1.33041 3.05172 -2.02175
-1.31293 3.08573 -2.0297
-1.29547 3.1209 -2.03648
-1.278 3.1572 -2.04264
-1.26054 3.19459 -2.04745
-1.24308 3.23303 -2.05145
-1.22563 3.27247 -2.0539
-1.20818 3.31286 -2.05536
-1.19073 3.35411 -2.05511
-1.17328 3.39617 -2.05368
-1.15584 3.43893 -2.05038
-1.1384 3.48231 -2.04577
-1.12096 3.52621 -2.03913
-1.10353 3.5705 -2.03106
-1.08609 3.61509 -2.02088
-1.06866 3.65983 -2.00917
-1.05124 3.70462 -1.99529
-1.03381 3.74932 -1.97985
-1.01639 3.7938 -1.96222
-0.998969 3.83794 -1.94303
-0.981551 3.88159 -1.92169
-0.964136 3.92463 -1.89886
-0.946723 3.96695 -1.87395
-0.929312 4.00842 -1.84766
-0.911904 4.04894 -1.81942
-0.894497 4.08839 -1.78994
-0.877093 4.12668 -1.75868
-0.859691 4.16374 -1.72636
-0.842291 4.19948 -1.69246
-0.824893 4.23384 -1.6577
-0.807497 4.26677 -1.62158
-0.790103 4.29822 -1.58482
-0.77271 4.32816 -1.54692
-0.75532 4.35658 -1.50862
-0.737931 4.38347 -1.46939
-0.720544 4.40881 -1.42998
-0.703159 4.43264 -1.38987
-0.685776 4.45495 -1.34978
-0.668394 4.47578 -1.30918
-0.651013 4.49516 -1.26879
-0.633635 4.51314 -1.22807
-0.616257 4.52975 -1.18772
-0.598881 4.54504 -1.1472
-0.581507 4.55908 -1.10718
-0.564134 4.57191 -1.06712
-0.546762 4.58359 -1.02768
-0.529392 4.59419 -0.988277
-0.512023 4.60377 -0.94959
-0.494655 4.61239 -0.911017
-0.477288 4.6201 -0.873218
-0.459922 4.62698 -0.835582
-0.442558 4.63308 -0.798759
-0.425194 4.63845 -0.762129
-0.407832 4.64317 -0.726329
-0.39047 4.64728 -0.690734
-0.373109 4.65083 -0.655971
-0.355749 4.65388 -0.621407
-0.338391 4.65648 -0.587663
-0.321032 4.65867 -0.554101
-0.303675 4.6605 -0.521335
-0.286318 4.66201 -0.48872
-0.268962 4.66323 -0.456869
-0.251607 4.66421 -0.425133
-0.234252 4.66497 -0.394119
-0.216898 4.66556 -0.363174
-0.199544 4.66599 -0.332905
-0.182191 4.66629 -0.302657
-0.164838 4.66649 -0.273032
-0.147486 4.66661 -0.243375
-0.130134 4.66667 -0.214286
-0.112782 4.66669 -0.185107
-0.0954304 4.66667 -0.15644
-0.0780791 4.66664 -0.127625
-0.060728 4.66661 -0.099261
-0.043377 4.66657 -0.0706894
-0.0260262 4.66654 -0.0425089
-0.00867539 4.66653 -0.0140596
0.00867539 4.66653 0.0140596
0.0260262 4.66654 0.0425089
0.043377 4.66657 0.0706894
0.060728 4.66661 0.099261
0.0780791 4.66664 0.127625
0.0954304 4.66667 0.15644
0.112782 4.66669 0.185107
0.130134 4.66667 0.214286
0.147486 4.66661 0.243375
0.164838 4.66649 0.273032
0.182191 4.66629 0.302657
0.199544 4.66599 0.332905
0.216898 4.66556 0.363174
0.234252 4.66497 0.394119
0.251607 4.66421 0.425133
0.268962 4.66323 0.456869
0.286318 4.66201 0.48872
0.303675 4.6605 0.521335
0.321032 4.65867 0.554101
0.338391 4.65648 0.587663
0.355749 4.65388 0.621407
0.373109 4.65083 0.655971
0.39047 4.64728 0.690734
0.407832 4.64317 0.726329
0.425194 4.63845 0.762129
0.442558 4.63308 0.798759
0.459922 4.62698 0.835582
0.477288 4.6201 0.873218
0.494655 4.61239 0.911017
0.512023 4.60377 0.94959
0.529392 4.59419 0.988277
0.546762 4.58359 1.02768
0.564134 4.57191 1.06712
0.581507 4.55908 1.10718
0.598881 4.54504 1.1472
0.616257 4.52975 1.18772
0.633635 4.51314 1.22807
0.651013 4.49516 1.26879
0.668394 4.47578 1.30918
0.685776 4.45495 1.34978
0.703159 4.43264 1.38987
0.720544 4.40881 1.42998
0.737931 4.38347 1.46939
0.75532 4.35658 1.50862
0.77271 4.32816 1.54692
0.790103 4.29822 1.58482
0.807497 4.26677 1.62158
0.824893 4.23384 1.6577
0.842291 4.19948 1.69246
0.859691 4.16374 1.72636
0.877093 4.12668 1.75868
0.894497 4.08839 1.78994
0.911904 4.04894 1.81942
0.929312 4.00842 1.84766
0.946723 3.96695 1.87395
0.964136 3.92463 1.89886
0.981551 3.88159 1.92169
0.998969 3.83794 1.94303
1.01639 3.7938 1.96222
1.03381 3.74932 1.97985
1.05124 3.70462 1.99529
1.06866 3.65983 2.00917
1.08609 3.61509 2.02088
1.10353 3.5705 2.03106
1.12096 3.52621 2.03913
1.1384 3.48231 2.04577
1.15584 3.43893 2.05038
1.17328 3.39617 2.05368
1.19073 3.35411 2.05511
1.20818 3.31286 2.05536
1.22563 3.27247 2.0539
1.24308 3.23303 2.05145
1.26054 3.19459 2.04745
1.278 3.1572 2.04264
1.29547 3.1209 2.03648
1.31293 3.08573 2.0297
1.33041 3.05172 2.02175
1.34788 3.01887 2.01337
1.36536 2.9872 2.00401
1.38284 2.9567 1.99439
1.40032 2.92739 1.98396
1.41781 2.89924 1.97344
1.4353 2.87225 1.96228
1.45279 2.84639 1.95118
1.47029 2.82164 1.93958
1.48779 2.79797 1.92818
1.50529 2.77536 1.91641
1.5228 2.75377 1.90496
1.54031 2.73316 1.89325
1.55783 2.71351 1.88197
1.57535 2.69477 1.87053
1.59287 2.6769 1.85961
1.6104 2.65986 1.84861
1.62793 2.64361 1.8382
1.64546 2.62812 1.82779
1.663 2.61334 1.81803
1.68055 2.59922 1.80832
1.69809 2.58573 1.79931
1.71565 2.57283 1.7904
1.7332 2.56048 1.78224
1.75076 2.54862 1.77421
1.76833 2.53724 1.76696
1.7859 2.52628 1.75987
1.80347 2.5157 1.75359
1.82105 2.50547 1.74748
1.83863 2.49555 1.7422
1.85622 2.48591 1.73712
1.87381 2.47649 1.73287
1.8914 2.46728 1.72882
1.909 2.45822 1.72561
1.92661 2.44929 1.72261
1.94422 2.44044 1.72046
1.96183 2.43164 1.7185
1.97945 2.42286 1.7174
1.99708 2.41406 1.71648
2.01471 2.4052 1.71641
2.03234 2.39625 1.71652
2.04998 2.38717 1.71745
2.06763 2.37793 1.71856
2.08528 2.36849 1.72047
2.10294 2.35881 1.72252
2.1206 2.34887 1.72536
2.13826 2.33861 1.72833
2.15593 2.32801 1.73204
2.17361 2.31704 1.73584
2.19129 2.30564 1.74036
2.20898 2.2938 1.74492
2.22668 2.28146 1.75015
2.24438 2.26861 1.75537
2.26208 2.25519 1.76121
2.27979 2.24118 1.76699
2.29751 2.22654 1.77331
2.31523 2.21124 1.7795
2.33296 2.19524 1.78615
2.3507 2.17852 1.79259
2.36844 2.16104 1.79941
2.38618 2.14279 1.80591
2.40394 2.12372 1.81269
2.42169 2.10382 1.81903
2.43946 2.08307 1.82555
2.45723 2.06146 1.83151
2.47501 2.03897 1.8375
2.49279 2.01559 1.8428
2.51059 1.99133 1.84799
2.52838 1.96617 1.85235
2.54619 1.94015 1.85645
2.564 1.91326 1.85955
2.58182 1.88553 1.86223
2.59964 1.85699 1.86376
2.61747 1.82767 1.86471
2.63531 1.79763 1.86434
2.65315 1.76691 1.86325
2.671 1.73557 1.86068
2.68886 1.70369 1.85724
2.70673 1.67134 1.85219
2.7246 1.63859 1.84614
2.74248 1.60555 1.83837
2.76037 1.57232 1.82949
2.77826 1.53898 1.81882
2.79617 1.50566 1.80697
2.81408 1.47246 1.79328
2.83199 1.43951 1.7784
2.84992 1.4069 1.76166
2.86785 1.37477 1.74376
2.88579 1.34322 1.72404
2.90374 1.31237 1.70321
2.9217 1.28233 1.68066
2.93966 1.2532 1.6571
2.95763 1.22507 1.63195
2.97561 1.19803 1.60594
2.9936 1.17218 1.5785
3.01159 1.14757 1.55038
3.0296 1.12427 1.52101
3.04761 1.10234 1.49116
3.06563 1.0818 1.46026
3.08366 1.06271 1.4291
3.1017 1.04506 1.39711
3.11974 1.02889 1.36505
3.1378 1.01418 1.33238
3.15586 1.00092 1.29985
3.17393 0.989115 1.2669
3.19201 0.978723 1.23429
3.2101 0.969717 1.20143
3.2282 0.962059 1.16909
3.24631 0.955706 1.13665
3.26443 0.950611 1.10488
3.28255 0.946723 1.07315
3.30069 0.943987 1.04219
3.31883 0.942347 1.0114
3.33698 0.941745 0.981478
3.35515 0.942123 0.951797
3.37332 0.943422 0.923063
3.3915 0.945582 0.89463
3.40969 0.948546 0.867195
3.42789 0.952257 0.840101
3.4461 0.956659 0.814038
3.46433 0.961697 0.788337
3.48256 0.96732 0.763682
3.5008 0.973478 0.739397
3.51905 0.980123 0.71616
3.53731 0.987208 0.693289
3.55558 0.99469 0.671456
3.57386 1.00253 0.649974
3.59215 1.01068 0.629514
3.61046 1.01912 0.609383
3.62877 1.02781 0.590251
3.64709 1.0367 0.57142
3.66543 1.04579 0.55356
3.68377 1.05503 0.535972
3.70213 1.0644 0.519323
3.72049 1.07388 0.502913
3.73887 1.08345 0.487411
3.75726 1.09308 0.472113
3.77566 1.10276 0.45769
3.79407 1.11247 0.443437
3.81249 1.12219 0.430026
3.83093 1.13192 0.416752
3.84937 1.14163 0.404287
3.86783 1.15131 0.391926
3.8863 1.16096 0.380343
3.90478 1.17057 0.368832
3.92327 1.18012 0.35807
3.94177 1.18961 0.347349
3.96029 1.19903 0.337348
3.97882 1.20838 0.32736
3.99736 1.21764 0.318065
4.01591 1.22682 0.308756
4.03447 1.23591 0.300116
4.05305 1.24491 0.291436
4.07164 1.25381 0.283402
4.09024 1.26261 0.275303
4.10886 1.27131 0.267829
4.12749 1.27991 0.260268
4.14613 1.2884 0.253312
4.16478 1.29679 0.246249
4.18345 1.30507 0.239771
4.20213 1.31324 0.233168
4.22082 1.3213 0.227133
4.23953 1.32926 0.220955
4.25825 1.3371 0.21533
4.27698 1.34484 0.209545
4.29573 1.35246 0.204298
4.31449 1.35999 0.198877
4.33327 1.3674 0.19398
4.35206 1.3747 0.188895
4.37086 1.38191 0.184323
4.38968 1.389 0.179548
4.40851 1.39599 0.175277
4.42736 1.40288 0.170791
4.44622 1.40967 0.166797
4.46509 1.41635 0.162578
4.48398 1.42294 0.158842
4.50289 1.42943 0.15487
4.52181 1.43582 0.151373
4.54074 1.44212 0.147631
4.55969 1.44832 0.144356
4.57866 1.45443 0.140826
4.59764 1.46044 0.137757
4.61664 1.46637 0.134426
4.63565 1.47221 0.131548
4.65468 1.47796 0.1284
4.67372 1.48362 0.125701
4.69278 1.4892 0.122724
4.71185 1.4947 0.12019
4.73095 1.50011 0.117372
4.75005 1.50544 0.114993
4.76918 1.5107 0.112323
4.78832 1.51587 0.110087
4.80748 1.52097 0.107555
4.82665 1.52599 0.105454
4.84584 1.53094 0.10305
4.86505 1.53582 0.101075
4.88428 1.54062 0.098791
4.90352 1.54536 0.096932
4.92278 1.55002 0.0947606
4.94206 1.55462 0.0930109
4.96136 1.55915 0.0909443
4.98067 1.56362 0.0892969
5 1.56802 0.0873282
5.01935 1.57235 0.0857766
5.03872 1.57663 0.0838995
5.05811 1.58084 0.0824376
5.07751 1.585 0.0806464
5.09694 1.5891 0.0792686
5.11638 1.59313 0.0775578
5.13584 1.59712 0.076259
5.15532 1.60104 0.0746235
5.17482 1.60491 0.0733989
5.19434 1.60873 0.0718341
5.21388 1.61249 0.0706791
5.23344 1.61621 0.0691808
5.25302 1.61987 0.0680913
5.27262 1.62348 0.0666554
5.29224 1.62704 0.0656276
5.31188 1.63056 0.0642503
5.33154 1.63403 0.0632805
5.35122 1.63745 0.0619584
5.37092 1.64082 0.0610433
5.39065 1.64415 0.0597731
5.41039 1.64744 0.0589097
5.43016 1.65068 0.0576884
5.44994 1.65388 0.0568736
5.46975 1.65704 0.0556984
5.48958 1.66015 0.0549296
5.50944 1.66323 0.0537978
5.52931 1.66627 0.0530725
5.54921 1.66926 0.0519817
5.56913 1.67222 0.0512975
5.58907 1.67514 0.0502454
5.60904 1.67803 0.0496001
5.62903 1.68088 0.0485844
5.64904 1.68369 0.047976
5.66907 1.68647 0.0469949
5.68913 1.68921 0.0464214
5.70922 1.69192 0.0454728
5.72933 1.69459 0.0449324
5.74946 1.69723 0.0440147
5.76961 1.69984 0.0435057
5.7898 1.70242 0.0426172
5.81 1.70497 0.0421381
5.83023 1.70748 0.0412771
5.85049 1.70997 0.0408263
5.87077 1.71243 0.0399915
5.89108 1.71485 0.0395677
5.91142 1.71725 0.0387577
5.93178 1.71962 0.0383595
5.95216 1.72196 0.0375729
5.97258 1.72428 0.0371992
5.99302 1.72656 0.0364349
6.01349 1.72883 0.0360844
6.03398 1.73106 0.0353412
6.05451 1.73327 0.0350129
6.07506 1.73545 0.0342896
6.09564 1.73761 0.0339825
6.11625 1.73975 0.0332783
6.13688 1.74186 0.0329913
6.15755 1.74395 0.0323051
6.17824 1.74601 0.0320374
6.19897 1.74805 0.0313683
6.21972 1.75007 0.0311191
6.24051 1.75207 0.0304663
6.26132 1.75404 0.0302347
6.28216 1.75599 0.0295973
6.30304 1.75793 0.0293825
6.32395 1.75984 0.0287598
6.34489 1.76173 0.0285613
6.36586 1.7636 0.0279524
6.38686 1.76545 0.0277694
6.40789 1.76728 0.0271738
6.42896 1.76909 0.0270056
6.45006 1.77088 0.0264226
6.47119 1.77265 0.0262687
6.49236 1.77441 0.0256976
6.51356 1.77614 0.0255574
6.5348 1.77786 0.0249977
6.55607 1.77956 0.0248706
6.57737 1.78125 0.0243218
6.59871 1.78291 0.0242073
6.62008 1.78456 0.0236687
6.6415 1.7862 0.0235664
6.66294 1.78781 0.0230376
6.68443 1.78941 0.0229471
6.70595 1.791 0.0224275
6.72751 1.79257 0.0223483
6.74911 1.79412 0.0218376
6.77074 1.79566 0.0217692
6.79241 1.79718 0.0212668
6.81413 1.79869 0.021209
6.83588 1.80019 0.0207146
6.85767 1.80167 0.0206669
6.8795 1.80313 0.02018
6.90138 1.80458 0.0201422
6.92329 1.80602 0.0196625
6.94524 1.80745 0.0196341
6.96724 1.80886 0.0191612
6.98928 1.81026 0.0191421
7.01137 1.81164 0.0186756
7.03349 1.81301 0.0186653
7.05566 1.81437 0.018205
7.07788 1.81572 0.0182034
7.10014 1.81706 0.0177488
7.12244 1.81838 0.0177556
7.14479 1.81969 0.0173064
7.16719 1.82099 0.0173214
7.18963 1.82228 0.0168774
7.21213 1.82356 0.0169003
7.23467 1.82482 0.0164612
7.25725 1.82608 0.0164918
7.27989 1.82732 0.0160572
7.30258 1.82855 0.0160954
7.32532 1.82978 0.0156651
7.34811 1.83099 0.0157106
7.37095 1.83219 0.0152844
7.39384 1.83338 0.0153371
7.41679 1.83456 0.0149147
7.43978 1.83574 0.0149743
7.46284 1.8369 0.0145555
7.48595 1.83805 0.014622
7.50911 1.8392 0.0142065
7.53233 1.84033 0.0142797
7.55561 1.84146 0.0138672
7.57894 1.84258 0.013947
7.60234 1.84368 0.0135374
7.62579 1.84478 0.0136236
7.64931 1.84587 0.0132167
7.67288 1.84696 0.0133093
7.69652 1.84803 0.0129047
7.72022 1.8491 0.0130035
7.74398 1.85016 0.0126012
7.76781 1.85121 0.0127062
7.7917 1.85225 0.0123058
7.81566 1.85329 0.0124169
7.83968 1.85432 0.0120183
7.86378 1.85534 0.0121354
7.88794 1.85636 0.0117383
7.91217 1.85736 0.0118614
7.93648 1.85837 0.0114657
7.96085 1.85936 0.0115947
7.9853 1.86035 0.0112002
8.00983 1.86133 0.011335
8.03443 1.86231 0.0109415
8.0591 1.86328 0.0110821
8.08386 1.86425 0.0106893
8.10869 1.86521 0.0108357
8.13361 1.86616 0.0104436
8.1586 1.86711 0.0105957
8.18368 1.86806 0.010204
8.20884 1.869 0.0103619
8.23409 1.86993 0.0099703
8.25943 1.87086 0.010134
8.28486 1.87179 0.00974239
8.31038 1.87272 0.00991187
8.33598 1.87364 0.00952005
8.36169 1.87456 0.00969534
8.38748 1.87547 0.00930309
8.41338 1.87638 0.00948423
8.43937 1.87729 0.00909135
8.46547 1.8782 0.00927839
8.49166 1.87911 0.00888465
8.51797 1.88002 0.00907765
8.54437 1.88093 0.00868285
8.57089 1.88184 0.00888189
8.59752 1.88274 0.00848579
8.62426 1.88366 0.00869096
8.65112 1.88457 0.00829333
8.67809 1.88548 0.00850474
8.70518 1.8864 0.00810534
8.7324 1.88733 0.00832312
8.75974 1.88826 0.0079217
8.78721 1.8892 0.008146
8.81482 1.89015 0.0077423
8.84255 1.8911 0.00797329
8.87042 1.89207 0.00756704
8.89844 1.89305 0.00780491
8.92659 1.89404 0.00739585
8.9549 1.89505 0.00764083
8.98335 1.89608 0.00722868
9.01196 1.89713 0.00748104
9.04073 1.8982 0.00706551
9.06966 1.89929 0.00732559
9.09875 1.90041 0.0069064
9.12802 1.90156 0.00717459
9.15746 1.90274 0.00675147
9.18709 1.90395 0.00702824
9.2169 1.90519 0.00660093
9.2469 1.90646 0.00688682
9.27709 1.90777 0.00645505
9.30749 1.9091 0.00675067
9.3381 1.91047 0.00631412
9.36893 1.91187 0.0066201
9.39998 1.91329 0.00617833
9.43125 1.91473 0.00649528
9.46277 1.9162 0.00604769
9.49453 1.91767 0.00637616
9.52655 1.91916 0.00592195
9.55883 1.92066 0.0062625
9.59138 1.92215 0.00580068
9.62422 1.92365 0.00615386
9.65735 1.92515 0.0056833
9.69079 1.92664 0.00604978
9.72455 1.92813 0.00556921
9.75865 1.9296 0.00594985
9.79309 1.93107 0.00545789
9.8279 1.93254 0.00585378
9.8631 1.934 0.0053489
9.89869 1.93545 0.00576139
9.93471 1.9369 0.00524186
9.97117 1.93834 0.00567269
10.0081 1.93978 0.00513649
10.0455 1.94123 0.00558778
10.0835 1.94268 0.00503249
10.122 1.94414 0.00550689
10.1611 1.94561 0.00492952
10.2008 1.9471 0.0054304
10.2412 1.9486 0.00482719
10.2824 1.95013 0.00535883
10.3244 1.95168 0.00472489
10.3672 1.95327 0.00529297
10.4109 1.95491 0.00462174
10.4557 1.9566 0.00523401
10.5017 1.95834 0.00451633
10.5489 1.96017 0.00518381
10.5976 1.96208 0.00440624
10.6479 1.96412 0.00514565
10.7002 1.96627 0.00428697
10.7547 1.96862 0.00512591
10.8119 1.97116 0.00414901
10.8724 1.97403 0.00513947
10.9373 1.97721 0.00396756
11.0083 1.98102 0.00523336
11.0884 1.98545 0.0036436
11.1861 1.99169 0.00570555


==> anc/HERMITE/Theta0.5/LambdaOverBeta4.0Lambda0.5Nc1Classic/iFpOneLoop.txt <==
-11.1861 1.18587e-21 0.000535224
-11.0884 1.04209e-21 0.000554807
-11.0083 3.74927e-21 0.00057154
-10.9373 -2.19704e-21 0.00058688
-10.8724 -7.01395e-22 0.000601377
-10.8119 3.87967e-22 0.000615308
-10.7547 -3.03103e-21 0.00062884
-10.7002 3.85304e-21 0.00064208
-10.6479 -4.61563e-21 0.000655104
-10.5976 -4.58329e-21 0.000667968
-10.5489 4.03139e-22 0.000680713
-10.5017 -3.58429e-21 0.000693373
-10.4557 -5.30452e-21 0.000705974
-10.4109 1.42929e-22 0.000718539
-10.3672 5.40147e-21 0.000731085
-10.3244 2.20432e-21 0.000743627
-10.2824 -1.21337e-21 0.00075618
-10.2412 -3.69406e-21 0.000768755
-10.2008 -3.24834e-21 0.000781362
-10.1611 2.27416e-21 0.000794011
-10.122 -3.93464e-22 0.000806709
-10.0835 7.62326e-22 0.000819464
-10.0455 -5.53932e-21 0.000832283
-10.0081 -3.4898e-21 0.000845173
-9.97117 1.18129e-21 0.000858139
-9.93471 -6.54178e-21 0.000871186
-9.89869 3.66989e-21 0.00088432
-9.8631 -8.32011e-21 0.000897546
-9.8279 8.40255e-23 0.000910868
-9.79309 3.80166e-21 0.000924291
-9.75865 7.28719e-21 0.000937818
-9.72455 -2.25783e-21 0.000951455
-9.69079 -3.03633e-21 0.000965204
-9.65735 -3.61239e-21 0.000979071
-9.62422 1.38216e-21 0.000993058
-9.59138 1.47907e-21 0.00100717
-9.55883 -3.2123e-21 0.00102141
-9.52655 -8.85509e-22 0.00103578
-9.49453 2.31523e-21 0.00105028
-9.46277 -6.14478e-21 0.00106492
-9.43125 -2.84511e-21 0.00107971
-9.39998 5.5383e-21 0.00109464
-9.36893 -4.00454e-22 0.00110971
-9.3381 2.1534e-21 0.00112494
-9.30749 -1.04144e-20 0.00114032
-9.27709 -1.55891e-21 0.00115586
-9.2469 -4.46351e-21 0.00117156
-9.2169 -5.30219e-21 0.00118743
-9.18709 7.88339e-22 0.00120346
-9.15746 5.95953e-21 0.00121966
-9.12802 8.80851e-21 0.00123604
-9.09875 -2.51958e-22 0.0012526
-9.06966 6.19284e-21 0.00126933
-9.04073 -3.15761e-21 0.00128625
-9.01196 -1.23368e-21 0.00130336
-8.98335 -7.52508e-21 0.00132066
-8.9549 1.10986e-20 0.00133815
-8.92659 5.52472e-21 0.00135584
-8.89844 5.79616e-21 0.00137373
-8.87042 -6.16709e-21 0.00139183
-8.84255 -4.43543e-21 0.00141014
-8.81482 7.92969e-22 0.00142865
-8.78721 -2.4809e-21 0.00144738
-8.75974 -6.08213e-21 0.00146634
-8.7324 6.2559e-22 0.00148551
-8.70518 -8.29195e-21 0.00150491
-8.67809 2.79846e-21 0.00152454
-8.65112 6.70076e-21 0.00154441
-8.62426 9.2242e-21 0.00156451
-8.59752 -1.06874e-20 0.00158486
-8.57089 7.08817e-21 0.00160545
-8.54437 -4.28961e-21 0.00162629
-8.51797 3.44054e-21 0.00164739
-8.49166 -8.74451e-21 0.00166875
-8.46547 7.59496e-21 0.00169037
-8.43937 3.28882e-21 0.00171225
-8.41338 -7.09536e-22 0.00173441
-8.38748 -4.10251e-21 0.00175685
-8.36169 -4.36839e-21 0.00177956
-8.33598 -5.09631e-21 0.00180256
-8.31038 -2.38357e-21 0.00182585
-8.28486 -2.54979e-21 0.00184944
-8.25943 3.94815e-21 0.00187332
-8.23409 8.09178e-21 0.00189751
-8.20884 1.30562e-20 0.00192201
-8.18368 2.31878e-20 0.00194682
-8.1586 3.2763e-20 0.00197196
-8.13361 -7.707e-21 0.00199741
-8.10869 7.78201e-21 0.0020232
-8.08386 2.44364e-21 0.00204933
-8.0591 8.36246e-21 0.00207579
-8.03443 4.30977e-21 0.0021026
-8.00983 9.75325e-21 0.00212977
-7.9853 -1.47903e-20 0.00215729
-7.96085 -3.36117e-21 0.00218518
-7.93648 9.95557e-21 0.00221344
-7.91217 -2.82511e-22 0.00224208
-7.88794 1.97687e-21 0.0022711
-7.86378 -2.47741e-21 0.0023005
-7.83968 2.39418e-21 0.00233031
-7.81566 1.10359e-20 0.00236051
-7.7917 -1.06258e-20 0.00239113
-7.76781 1.09302e-20 0.00242216
-7.74398 1.4594e-20 0.00245361
-7.72022 -1.56538e-20 0.0024855
-7.69652 9.64202e-21 0.00251782
-7.67288 -2.21001e-20 0.00255058
-7.64931 -6.24944e-22 0.0025838
-7.62579 1.04982e-20 0.00261748
-7.60234 9.87806e-21 0.00265162
-7.57894 9.59329e-21 0.00268625
-7.55561 4.88263e-21 0.00272135
-7.53233 -1.89013e-20 0.00275695
-7.50911 3.5421e-21 0.00279304
-7.48595 1.95538e-20 0.00282965
-7.46284 7.59356e-21 0.00286677
-7.43978 -1.7341e-20 0.00290443
-7.41679 -2.31327e-20 0.00294261
-7.39384 -2.20074e-20 0.00298134
-7.37095 3.00647e-21 0.00302063
-7.34811 -3.88137e-21 0.00306048
-7.32532 -2.71757e-20 0.0031009
-7.30258 1.08361e-20 0.00314191
-7.27989 2.10284e-21 0.00318351
-7.25725 -9.86972e-21 0.00322572
-7.23467 1.49047e-20 0.00326854
-7.21213 2.34106e-20 0.00331199
-7.18963 -6.97704e-22 0.00335608
-7.16719 2.41645e-20 0.00340081
-7.14479 1.24008e-21 0.00344621
-7.12244 -2.59753e-20 0.00349228
-7.10014 5.64718e-21 0.00353903
-7.07788 -1.03927e-20 0.00358647
-7.05566 2.84407e-20 0.00363463
-7.03349 -4.24004e-21 0.00368351
-7.01137 2.85468e-22 0.00373312
-6.98928 -1.21459e-20 0.00378348
-6.96724 2.78023e-20 0.0038346
-6.94524 -1.3473e-20 0.0038865
-6.92329 2.0546e-21 0.00393919
-6.90138 3.30919e-20 0.00399268
-6.8795 -5.17825e-20 0.00404699
-6.85767 3.82477e-21 0.00410214
-6.83588 -2.51986e-20 0.00415813
-6.81413 -1.44804e-20 0.00421499
-6.79241 5.52172e-21 0.00427273
-6.77074 1.88766e-20 0.00433137
-6.74911 -5.84045e-21 0.00439093
-6.72751 -6.46174e-21 0.00445141
-6.70595 -5.54852e-21 0.00451285
-6.68443 -3.5179e-20 0.00457525
-6.66294 -8.39046e-21 0.00463864
-6.6415 1.6451e-20 0.00470304
-6.62008 -3.0908e-20 0.00476846
-6.59871 -8.78582e-21 0.00483492
-6.57737 -2.14947e-20 0.00490244
-6.55607 1.46293e-20 0.00497105
-6.5348 -6.02885e-20 0.00504077
-6.51356 1.93769e-20 0.00511161
-6.49236 -2.39208e-20 0.0051836
-6.47119 -7.39758e-21 0.00525676
-6.45006 4.85983e-20 0.00533111
-6.42896 -3.84898e-20 0.00540668
-6.40789 -3.21759e-20 0.0054835
-6.38686 2.56412e-20 0.00556158
-6.36586 -9.0772e-21 0.00564095
-6.34489 4.36206e-20 0.00572163
-6.32395 -2.63625e-20 0.00580366
-6.30304 -4.22835e-20 0.00588706
-6.28216 -2.70003e-21 0.00597186
-6.26132 -5.3075e-21 0.00605808
-6.24051 7.93372e-22 0.00614576
-6.21972 -8.76661e-20 0.00623492
-6.19897 -1.22983e-20 0.00632559
-6.17824 9.44065e-20 0.00641781
-6.15755 4.40749e-20 0.00651161
-6.13688 -6.173e-20 0.00660702
-6.11625 6.718e-20 0.00670407
-6.09564 -6.93442e-20 0.0068028
-6.07506 -3.13909e-20 0.00690324
-6.05451 -1.34597e-20 0.00700543
-6.03398 3.93174e-20 0.0071094
-6.01349 3.18472e-20 0.00721519
-5.99302 -3.51306e-20 0.00732285
-5.97258 6.53773e-20 0.0074324
-5.95216 3.72328e-20 0.0075439
-5.93178 9.88901e-20 0.00765738
-5.91142 -5.92468e-20 0.00777288
-5.89108 1.03773e-19 0.00789046
-5.87077 -4.53748e-20 0.00801014
-5.85049 1.17338e-19 0.00813198
-5.83023 -3.46975e-20 0.00825603
-5.81 8.53504e-20 0.00838234
-5.7898 1.02093e-20 0.00851095
-5.76961 -1.00237e-19 0.00864191
-5.74946 4.48758e-20 0.00877528
-5.72933 5.38809e-21 0.0089111
-5.70922 1.95713e-20 0.00904945
-5.68913 -3.24314e-20 0.00919036
-5.66907 9.53407e-20 0.00933391
-5.64904 7.58707e-20 0.00948014
-5.62903 -1.43877e-20 0.00962912
-5.60904 -1.84306e-20 0.00978091
-5.58907 -1.01067e-19 0.00993558
-5.56913 1.56709e-19 0.0100932
-5.54921 9.6853e-20 0.0102538
-5.52931 -1.14887e-19 0.0104175
-5.50944 -2.88194e-20 0.0105844
-5.48958 5.30327e-20 0.0107544
-5.46975 -5.69951e-20 0.0109278
-5.44994 1.27106e-19 0.0111046
-5.43016 -1.22774e-19 0.0112848
-5.41039 3.34632e-20 0.0114685
-5.39065 1.46987e-19 0.0116559
-5.37092 -1.8092e-19 0.011847
-5.35122 1.46022e-19 0.0120419
-5.33154 -5.12063e-20 0.0122406
-5.31188 8.21133e-21 0.0124434
-5.29224 2.1888e-19 0.0126502
-5.27262 -1.75376e-19 0.0128612
-5.25302 2.29832e-20 0.0130765
-5.23344 7.16467e-21 0.0132962
-5.21388 1.14357e-19 0.0135204
-5.19434 -2.76943e-19 0.0137492
-5.17482 -3.18335e-19 0.0139827
-5.15532 -1.17105e-19 0.0142211
-5.13584 1.61233e-19 0.0144645
-5.11638 2.75443e-20 0.0147129
-5.09694 -4.0228e-20 0.0149665
-5.07751 -1.03375e-19 0.0152255
-5.05811 1.84126e-19 0.01549
-5.03872 -1.38944e-19 0.0157602
-5.01935 2.27606e-19 0.0160361
-5 1.21176e-19 0.0163179
-4.98067 -1.12345e-19 0.0166059
-4.96136 -2.81693e-19 0.0169
-4.94206 -3.68318e-20 0.0172006
-4.92278 -4.44962e-19 0.0175078
-4.90352 -1.39136e-19 0.0178217
-4.88428 -6.89822e-20 0.0181426
-4.86505 1.93204e-19 0.0184706
-4.84584 -3.45368e-20 0.0188059
-4.82665 -5.26185e-21 0.0191488
-4.80748 -2.09851e-20 0.0194993
-4.78832 -4.72165e-20 0.0198578
-4.76918 -6.88771e-20 0.0202245
-4.75005 -6.58452e-20 0.0205995
-4.73095 -8.12531e-20 0.0209832
-4.71185 4.45866e-20 0.0213757
-4.69278 -1.6688e-19 0.0217773
-4.67372 -6.9281e-20 0.0221883
-4.65468 3.25512e-20 0.022609
-4.63565 -1.212e-19 0.0230395
-4.61664 2.16774e-19 0.0234802
-4.59764 -3.86295e-19 0.0239315
-4.57866 -1.93486e-19 0.0243935
-4.55969 -1.97363e-19 0.0248667
-4.54074 -1.54467e-20 0.0253513
-4.52181 4.42513e-20 0.0258476
-4.50289 -1.43473e-19 0.0263561
-4.48398 -2.21924e-19 0.0268771
-4.46509 -2.02395e-19 0.027411
-4.44622 2.11958e-19 0.0279582
-4.42736 9.52794e-20 0.028519
-4.40851 -7.30881e-19 0.0290939
-4.38968 -1.0565e-19 0.0296833
-4.37086 7.78081e-19 0.0302877
-4.35206 -3.03171e-19 0.0309075
-4.33327 -3.5739e-19 0.0315433
-4.31449 -4.68985e-19 0.0321955
-4.29573 -4.63159e-19 0.0328646
-4.27698 4.60023e-20 0.0335513
-4.25825 3.65382e-19 0.0342559
-4.23953 -1.25384e-19 0.0349793
-4.22082 -1.22245e-19 0.0357218
-4.20213 -2.06509e-19 0.0364843
-4.18345 -2.17485e-19 0.0372672
-4.16478 1.8284e-19 0.0380714
-4.14613 -6.44161e-20 0.0388975
-4.12749 -3.53832e-19 0.0397463
-4.10886 2.8481e-19 0.0406184
-4.09024 -7.20218e-19 0.0415148
-4.07164 -2.74891e-20 0.0424363
-4.05305 1.42026e-19 0.0433836
-4.03447 5.79254e-19 0.0443578
-4.01591 9.15903e-19 0.0453597
-3.99736 -4.95972e-19 0.0463904
-3.97882 -3.40252e-19 0.0474508
-3.96029 -5.21728e-19 0.048542
-3.94177 -1.32821e-19 0.0496651
-3.92327 5.7266e-19 0.0508213
-3.90478 -7.08393e-19 0.0520117
-3.8863 6.26765e-19 0.0532377
-3.86783 -2.15418e-19 0.0545006
-3.84937 4.29916e-19 0.0558016
-3.83093 8.88282e-20 0.0571423
-3.81249 -1.47031e-19 0.0585242
-3.79407 1.05442e-18 0.0599487
-3.77566 1.16253e-18 0.0614176
-3.75726 -4.10223e-19 0.0629326
-3.73887 2.25592e-19 0.0644954
-3.72049 -9.38105e-20 0.066108
-3.70213 3.12624e-19 0.0677722
-3.68377 2.7349e-19 0.0694902
-3.66543 6.47823e-19 0.0712642
-3.64709 4.28076e-19 0.0730963
-3.62877 -3.59336e-19 0.0749889
-3.61046 -5.32115e-19 0.0769446
-3.59215 4.33315e-19 0.078966
-3.57386 2.04969e-19 0.0810557
-3.55558 -1.50556e-18 0.0832168
-3.53731 -3.82379e-19 0.0854522
-3.51905 -9.99803e-19 0.087765
-3.5008 1.95085e-18 0.0901587
-3.48256 7.38673e-19 0.0926368
-3.46433 -2.4907e-18 0.095203
-3.4461 2.35902e-19 0.0978611
-3.42789 2.49385e-18 0.100615
-3.40969 -6.01472e-19 0.10347
-3.3915 -3.14419e-19 0.10643
-3.37332 1.8358e-18 0.1095
-3.35515 -1.68005e-21 0.112684
-3.33698 -4.95296e-19 0.115989
-3.31883 1.47158e-19 0.11942
-3.30069 -1.98305e-18 0.122983
-3.28255 -6.17408e-20 0.126685
-3.26443 3.12264e-18 0.130531
-3.24631 -3.90283e-18 0.13453
-3.2282 -1.02917e-18 0.138689
-3.2101 3.01998e-18 0.143016
-3.19201 -1.32974e-18 0.147519
-3.17393 -4.44803e-18 0.152207
-3.15586 -1.90316e-18 0.157091
-3.1378 -3.53967e-18 0.162179
-3.11974 -7.31092e-18 0.167484
-3.1017 3.07939e-18 0.173016
-3.08366 -1.68347e-19 0.178788
-3.06563 -2.16422e-18 0.184813
-3.04761 4.98011e-18 0.191105
-3.0296 4.59652e-18 0.197678
-3.01159 1.22343e-18 0.204549
-2.9936 1.91368e-18 0.211734
-2.97561 1.4344e-18 0.219252
-2.95763 2.07442e-18 0.227123
-2.93966 9.34717e-18 0.235366
-2.9217 -1.23701e-18 0.244004
-2.90374 7.18436e-18 0.253061
-2.88579 -1.79737e-18 0.262563
-2.86785 -7.15225e-18 0.272536
-2.84992 -1.37886e-18 0.283012
-2.83199 1.78379e-19 0.294022
-2.81408 -1.00231e-17 0.305599
-2.79617 -5.33507e-18 0.317782
-2.77826 -3.97532e-18 0.330609
-2.76037 9.4398e-18 0.344124
-2.74248 -5.28115e-18 0.358375
-2.7246 -1.45782e-17 0.37341
-2.70673 1.42692e-17 0.389285
-2.68886 -1.66533e-17 0.406059
-2.671 1.00654e-18 0.423797
-2.65315 1.30339e-19 0.442568
-2.63531 -1.83561e-18 0.462448
-2.61747 9.55707e-18 0.483521
-2.59964 1.50278e-17 0.505876
-2.58182 8.93628e-18 0.529612
-2.564 -1.76836e-18 0.554836
-2.54619 -1.07642e-17 0.581667
-2.52838 -3.64016e-17 0.610233
-2.51059 -1.94008e-17 0.640675
-2.49279 9.37679e-18 0.67315
-2.47501 2.07351e-17 0.707827
-2.45723 4.83509e-17 0.744894
-2.43946 -2.90906e-17 0.784557
-2.42169 -1.61421e-18 0.827046
-2.40394 2.39248e-17 0.872611
-2.38618 -2.83535e-18 0.921531
-2.36844 -4.97089e-18 0.974114
-2.3507 1.8845e-17 1.0307
-2.33296 2.54516e-17 1.09167
-2.31523 6.4797e-17 1.15744
-2.29751 -3.91192e-17 1.22848
-2.27979 -3.06138e-18 1.30531
-2.26208 2.32218e-17 1.3885
-2.24438 -4.35142e-18 1.47869
-2.22668 7.85899e-17 1.5766
-2.20898 3.91156e-17 1.68301
-2.19129 3.21394e-17 1.79882
-2.17361 1.96499e-18 1.92499
-2.15593 -1.14697e-16 2.06261
-2.13826 2.65419e-17 2.21287
-2.1206 -2.86265e-17 2.37708
-2.10294 -1.68489e-16 2.55668
-2.08528 -1.62309e-16 2.75325
-2.06763 -9.56518e-17 2.96845
-2.04998 -7.49536e-17 3.20408
-2.03234 -5.26251e-18 3.46201
-2.01471 -6.30358e-17 3.74414
-1.99708 -1.54919e-16 4.05235
-1.97945 -3.75084e-16 4.38838
-1.96183 3.25461e-16 4.7537
-1.94422 -1.90449e-16 5.1493
-1.92661 -1.53647e-16 5.57547
-1.909 2.19958e-16 6.03145
-1.8914 -2.58877e-16 6.51509
-1.87381 1.78969e-16 7.02237
-1.85622 -2.36443e-16 7.54704
-1.83863 -7.76153e-17 8.0802
-1.82105 -5.14e-17 8.61015
-1.80347 -2.54479e-16 9.12246
-1.7859 2.706e-17 9.60046
-1.76833 -1.73575e-16 10.0262
-1.75076 -8.38494e-17 10.3821
-1.7332 -5.16651e-18 10.6523
-1.71565 -2.18556e-18 10.8248
-1.69809 -1.6715e-18 10.8931
-1.68055 -1.91443e-16 10.8563
-1.663 -3.29499e-16 10.7199
-1.64546 4.71791e-16 10.4942
-1.62793 9.50535e-17 10.1934
-1.6104 -4.79859e-16 9.83332
-1.59287 3.62822e-16 9.43043
-1.57535 -2.58033e-16 9.00002
-1.55783 4.5525e-16 8.55561
-1.54031 6.04576e-17 8.10843
-1.5228 5.28196e-17 7.6673
-1.50529 -3.19959e-16 7.23884
-1.48779 -5.99461e-16 6.82768
-1.47029 4.01512e-17 6.43679
-1.45279 -1.19778e-17 6.06789
-1.4353 5.30718e-16 5.72167
-1.41781 -3.55239e-16 5.39811
-1.40032 -2.65987e-16 5.09667
-1.38284 -3.76437e-16 4.81648
-1.36536 -2.1552e-16 4.55644
-1.34788 1.10474e-16 4.31533
-1.33041 -1.04496e-16 4.09191
-1.31293 -3.31462e-17 3.8849
-1.29547 2.9551e-18 3.69307
-1.278 -3.72067e-17 3.51525
-1.26054 -1.30038e-16 3.35032
-1.24308 5.75971e-17 3.19726
-1.22563 6.23504e-17 3.05508
-1.20818 -1.06202e-17 2.92291
-1.19073 -7.30528e-17 2.79992
-1.17328 -1.32453e-16 2.68536
-1.15584 6.56556e-17 2.57856
-1.1384 -5.77889e-17 2.47889
-1.12096 -9.94468e-17 2.38577
-1.10353 8.98556e-17 2.29868
-1.08609 -6.72056e-17 2.21716
-1.06866 -5.11907e-17 2.14078
-1.05124 -2.63982e-17 2.06913
-1.03381 -7.70389e-17 2.00186
-1.01639 2.6107e-17 1.93865
-0.998969 2.50663e-17 1.8792
-0.981551 5.05382e-18 1.82323
-0.964136 3.82527e-17 1.7705
-0.946723 -2.3724e-17 1.72078
-0.929312 -4.72058e-17 1.67386
-0.911904 -9.4058e-18 1.62955
-0.894497 3.71271e-17 1.58767
-0.877093 -7.4753e-18 1.54807
-0.859691 -4.12683e-17 1.5106
-0.842291 3.1928e-17 1.47512
-0.824893 -2.40011e-17 1.44151
-0.807497 2.54653e-17 1.40965
-0.790103 -9.01497e-18 1.37943
-0.77271 2.07715e-17 1.35077
-0.75532 1.62545e-18 1.32356
-0.737931 -8.77158e-18 1.29772
-0.720544 1.84324e-17 1.27318
-0.703159 1.16811e-17 1.24986
-0.685776 1.31783e-18 1.2277
-0.668394 1.02731e-17 1.20664
-0.651013 -3.93217e-18 1.18661
-0.633635 8.20367e-19 1.16757
-0.616257 -4.57556e-18 1.14947
-0.598881 1.17593e-17 1.13225
-0.581507 1.00874e-18 1.11589
-0.564134 -2.07848e-18 1.10033
-0.546762 8.82004e-19 1.08554
-0.529392 -2.37781e-18 1.07149
-0.512023 2.19921e-18 1.05814
-0.494655 -3.77955e-18 1.04546
-0.477288 5.50952e-18 1.03343
-0.459922 2.62132e-18 1.02202
-0.442558 -7.27024e-18 1.01121
-0.425194 4.06593e-18 1.00096
-0.407832 7.93308e-19 0.991273
-0.39047 -4.03033e-18 0.982113
-0.373109 6.57623e-18 0.973466
-0.355749 2.40342e-18 0.965316
-0.338391 2.74326e-19 0.957645
-0.321032 7.64793e-19 0.950441
-0.303675 -3.84021e-18 0.943689
-0.286318 5.05106e-18 0.937375
-0.268962 -1.19046e-18 0.93149
-0.251607 -1.50513e-18 0.926021
-0.234252 4.65116e-18 0.920959
-0.216898 5.89315e-20 0.916294
-0.199544 -1.22008e-18 0.91202
-0.182191 -3.03462e-18 0.908126
-0.164838 -8.42497e-19 0.904608
-0.147486 -1.40515e-18 0.901459
-0.130134 6.2163e-20 0.898673
-0.112782 -4.27164e-20 0.896246
-0.0954304 -2.01334e-19 0.894173
-0.0780791 -1.2437e-19 0.892451
-0.060728 -3.85733e-19 0.891076
-0.043377 -5.56289e-19 0.890048
-0.0260262 3.30987e-19 0.889363
-0.00867539 9.56941e-20 0.889021
0.00867539 -7.38261e-20 0.889021
0.0260262 3.05713e-20 0.889363
0.043377 -6.83991e-20 0.890048
0.060728 5.24141e-19 0.891076
0.0780791 1.22235e-18 0.892451
0.0954304 -4.07148e-19 0.894173
0.112782 1.37991e-18 0.896246
0.130134 -2.11526e-18 0.898673
0.147486 -1.98329e-18 0.901459
0.164838 5.00113e-19 0.904608
0.182191 -1.7256e-18 0.908126
0.199544 -3.10816e-19 0.91202
0.216898 4.35941e-18 0.916294
0.234252 1.19196e-18 0.920959
0.251607 2.64216e-18 0.926021
0.268962 6.0485e-18 0.93149
0.286318 -4.95463e-18 0.937375
0.303675 -1.23728e-18 0.943689
0.321032 -6.48823e-18 0.950441
0.338391 -4.05148e-18 0.957645
0.355749 -1.17448e-18 0.965316
0.373109 -5.77489e-18 0.973466
0.39047 6.42873e-18 0.982113
0.407832 6.34363e-18 0.991273
0.425194 -9.72245e-19 1.00096
0.442558 9.34385e-19 1.01121
0.459922 4.21599e-18 1.02202
0.477288 -7.71679e-18 1.03343
0.494655 8.4197e-18 1.04546
0.512023 4.4926e-18 1.05814
0.529392 -3.15459e-18 1.07149
0.546762 7.64405e-18 1.08554
0.564134 2.92282e-18 1.10033
0.581507 4.01005e-18 1.11589
0.598881 3.19808e-18 1.13225
0.616257 -5.39672e-18 1.14947
0.633635 7.70034e-18 1.16757
0.651013 8.00367e-18 1.18661
0.668394 8.82518e-18 1.20664
0.685776 -1.111e-17 1.2277
0.703159 1.47376e-17 1.24986
0.720544 -1.40595e-17 1.27318
0.737931 1.12941e-17 1.29772
0.75532 6.32096e-18 1.32356
0.77271 -1.52942e-17 1.35077
0.790103 1.11518e-17 1.37943
0.807497 -2.66482e-17 1.40965
0.824893 8.7066e-18 1.44151
0.842291 -2.72322e-17 1.47512
0.859691 -1.23207e-18 1.5106
0.877093 4.73872e-17 1.54807
0.894497 1.70488e-17 1.58767
0.911904 -1.69387e-17 1.62955
0.929312 -4.54689e-18 1.67386
0.946723 3.85397e-17 1.72078
0.964136 3.13358e-17 1.7705
0.981551 -8.58862e-18 1.82323
0.998969 1.93206e-17 1.8792
1.01639 -1.28471e-17 1.93865
1.03381 4.29057e-17 2.00186
1.05124 2.78778e-17 2.06913
1.06866 1.17574e-16 2.14078
1.08609 -4.43046e-18 2.21716
1.10353 -5.92779e-17 2.29868
1.12096 4.71507e-17 2.38577
1.1384 -1.13747e-17 2.47889
1.15584 -3.24009e-17 2.57856
1.17328 9.7459e-17 2.68536
1.19073 7.29106e-17 2.79992
1.20818 -6.81293e-17 2.92291
1.22563 2.10232e-16 3.05508
1.24308 -9.47774e-19 3.19726
1.26054 -1.20457e-16 3.35032
1.278 6.18917e-17 3.51525
1.29547 -1.19377e-16 3.69307
1.31293 1.39764e-16 3.8849
1.33041 3.99168e-17 4.09191
1.34788 -2.61603e-16 4.31533
1.36536 -2.03039e-16 4.55644
1.38284 -1.35198e-17 4.81648
1.40032 2.01966e-16 5.09667
1.41781 -2.00886e-16 5.39811
1.4353 -4.17229e-16 5.72167
1.45279 -1.09375e-16 6.06789
1.47029 1.05981e-16 6.43679
1.48779 4.8189e-16 6.82768
1.50529 1.68347e-16 7.23884
1.5228 -1.48931e-16 7.6673
1.54031 -1.44009e-16 8.10843
1.55783 5.76893e-17 8.55561
1.57535 7.60203e-16 9.00002
1.59287 -5.15859e-18 9.43043
1.6104 7.95295e-17 9.83332
1.62793 -3.83189e-16 10.1934
1.64546 -2.11008e-16 10.4942
1.663 -1.17352e-16 10.7199
1.68055 -7.49796e-17 10.8563
1.69809 -2.49679e-16 10.8931
1.71565 -8.69131e-17 10.8248
1.7332 -5.99171e-18 10.6523
1.75076 2.16339e-17 10.3821
1.76833 -5.81039e-17 10.0262
1.7859 -5.75137e-17 9.60046
1.80347 3.68871e-17 9.12246
1.82105 1.92311e-17 8.61015
1.83863 -6.37248e-17 8.0802
1.85622 -9.83346e-17 7.54704
1.87381 5.65453e-17 7.02237
1.8914 3.6751e-17 6.51509
1.909 1.29607e-16 6.03145
1.92661 -6.78551e-17 5.57547
1.94422 1.31089e-16 5.1493
1.96183 -5.179e-16 4.7537
1.97945 1.93752e-17 4.38838
1.99708 4.19533e-16 4.05235
2.01471 -3.58662e-17 3.74414
2.03234 -5.91792e-17 3.46201
2.04998 -1.09964e-16 3.20408
2.06763 1.07478e-17 2.96845
2.08528 -1.16372e-16 2.75325
2.10294 4.82851e-17 2.55668
2.1206 -1.66919e-17 2.37708
2.13826 6.7567e-17 2.21287
2.15593 4.58367e-17 2.06261
2.17361 -8.3596e-17 1.92499
2.19129 7.84519e-18 1.79882
2.20898 -3.25666e-17 1.68301
2.22668 -1.36713e-18 1.5766
2.24438 1.10693e-17 1.47869
2.26208 7.76358e-17 1.3885
2.27979 -4.76495e-17 1.30531
2.29751 -1.43868e-17 1.22848
2.31523 -1.47576e-17 1.15744
2.33296 -6.90736e-18 1.09167
2.3507 -1.26277e-17 1.0307
2.36844 1.31927e-17 0.974114
2.38618 -2.93087e-18 0.921531
2.40394 -1.89862e-17 0.872611
2.42169 4.38375e-17 0.827046
2.43946 -1.914e-18 0.784557
2.45723 -1.12683e-17 0.744894
2.47501 9.52132e-18 0.707827
2.49279 -1.74306e-17 0.67315
2.51059 -1.39016e-17 0.640675
2.52838 1.69315e-17 0.610233
2.54619 4.93611e-18 0.581667
2.564 -6.34878e-18 0.554836
2.58182 -7.04806e-18 0.529612
2.59964 -1.12615e-17 0.505876
2.61747 -3.12919e-18 0.483521
2.63531 -8.68671e-19 0.462448
2.65315 -2.30021e-17 0.442568
2.671 1.01431e-17 0.423797
2.68886 -1.26341e-17 0.406059
2.70673 5.4756e-18 0.389285
2.7246 -1.47458e-18 0.37341
2.74248 5.83195e-18 0.358375
2.76037 3.80342e-18 0.344124
2.77826 -8.66146e-18 0.330609
2.79617 1.53845e-17 0.317782
2.81408 -2.57548e-18 0.305599
2.83199 4.65102e-19 0.294022
2.84992 -7.55639e-19 0.283012
2.86785 2.21872e-18 0.272536
2.88579 1.53365e-18 0.262563
2.90374 9.81246e-18 0.253061
2.9217 7.57186e-18 0.244004
2.93966 6.43069e-19 0.235366
2.95763 -4.11233e-18 0.227123
2.97561 9.54202e-19 0.219252
2.9936 -6.62138e-18 0.211734
3.01159 1.85524e-18 0.204549
3.0296 6.84136e-18 0.197678
3.04761 -2.79676e-18 0.191105
3.06563 2.53312e-18 0.184813
3.08366 4.9056e-18 0.178788
3.1017 2.82412e-18 0.173016
3.11974 -1.88577e-18 0.167484
3.1378 2.46526e-18 0.162179
3.15586 -2.13268e-18 0.157091
3.17393 -6.32351e-18 0.152207
3.19201 -9.31834e-19 0.147519
3.2101 8.77289e-19 0.143016
3.2282 4.56646e-18 0.138689
3.24631 4.71967e-19 0.13453
3.26443 -2.38633e-18 0.130531
3.28255 1.08153e-18 0.126685
3.30069 1.53028e-19 0.122983
3.31883 8.72764e-19 0.11942
3.33698 1.72028e-18 0.115989
3.35515 -5.75716e-19 0.112684
3.37332 1.15686e-20 0.1095
3.3915 3.10198e-19 0.10643
3.40969 3.68715e-19 0.10347
3.42789 -7.44075e-20 0.100615
3.4461 2.84069e-19 0.0978611
3.46433 -1.93039e-18 0.095203
3.48256 5.66335e-19 0.0926368
3.5008 -3.46947e-19 0.0901587
3.51905 -5.87296e-19 0.087765
3.53731 1.32469e-19 0.0854522
3.55558 -5.86267e-19 0.0832168
3.57386 -1.21445e-18 0.0810557
3.59215 -1.00473e-18 0.078966
3.61046 -1.29017e-18 0.0769446
3.62877 4.83133e-19 0.0749889
3.64709 -1.18929e-18 0.0730963
3.66543 1.13058e-18 0.0712642
3.68377 -2.79261e-19 0.0694902
3.70213 -4.82706e-19 0.0677722
3.72049 -1.29428e-18 0.066108
3.73887 -1.97054e-19 0.0644954
3.75726 3.94458e-19 0.0629326
3.77566 1.86876e-18 0.0614176
3.79407 1.87329e-19 0.0599487
3.81249 1.10417e-18 0.0585242
3.83093 -1.40884e-18 0.0571423
3.84937 7.67368e-19 0.0558016
3.86783 -9.34502e-19 0.0545006
3.8863 1.49375e-19 0.0532377
3.90478 -1.86843e-19 0.0520117
3.92327 7.55366e-20 0.0508213
3.94177 -7.65392e-19 0.0496651
3.96029 -1.04549e-18 0.048542
3.97882 -3.80437e-19 0.0474508
3.99736 8.50765e-19 0.0463904
4.01591 -7.62488e-19 0.0453597
4.03447 -5.8602e-19 0.0443578
4.05305 6.56466e-19 0.0433836
4.07164 4.30323e-19 0.0424363
4.09024 -2.19019e-19 0.0415148
4.10886 3.32709e-19 0.0406184
4.12749 -4.3813e-20 0.0397463
4.14613 1.46387e-19 0.0388975
4.16478 5.41503e-19 0.0380714
4.18345 -2.22773e-19 0.0372672
4.20213 1.88829e-19 0.0364843
4.22082 -2.17598e-19 0.0357218
4.23953 9.38414e-20 0.0349793
4.25825 6.44096e-19 0.0342559
4.27698 -1.38558e-19 0.0335513
4.29573 -1.03686e-18 0.0328646
4.31449 1.97618e-20 0.0321955
4.33327 -1.07447e-19 0.0315433
4.35206 5.0196e-19 0.0309075
4.37086 1.65989e-20 0.0302877
4.38968 -1.41233e-19 0.0296833
4.40851 1.82039e-20 0.0290939
4.42736 -1.60523e-19 0.028519
4.44622 -3.02045e-19 0.0279582
4.46509 1.52484e-19 0.027411
4.48398 5.34796e-19 0.0268771
4.50289 2.09682e-21 0.0263561
4.52181 -3.54557e-20 0.0258476
4.54074 -1.52106e-19 0.0253513
4.55969 3.82206e-20 0.0248667
4.57866 2.35765e-20 0.0243935
4.59764 -1.02846e-19 0.0239315
4.61664 5.52582e-20 0.0234802
4.63565 2.07283e-19 0.0230395
4.65468 -2.26028e-20 0.022609
4.67372 -9.5082e-21 0.0221883
4.69278 8.41359e-20 0.0217773
4.71185 1.56675e-19 0.0213757
4.73095 -1.51494e-19 0.0209832
4.75005 -1.04096e-19 0.0205995
4.76918 6.11735e-20 0.0202245
4.78832 -9.56983e-20 0.0198578
4.80748 1.02252e-19 0.0194993
4.82665 9.60374e-20 0.0191488
4.84584 -1.90814e-19 0.0188059
4.86505 -2.25734e-19 0.0184706
4.88428 -5.5922e-20 0.0181426
4.90352 -3.27958e-20 0.0178217
4.92278 -3.63098e-19 0.0175078
4.94206 -7.7447e-20 0.0172006
4.96136 2.16567e-19 0.0169
4.98067 -5.13353e-20 0.0166059
5 1.17551e-19 0.0163179
5.01935 3.66942e-21 0.0160361
5.03872 1.40343e-19 0.0157602
5.05811 7.96787e-20 0.01549
5.07751 6.07487e-20 0.0152255
5.09694 8.18662e-20 0.0149665
5.11638 -1.13476e-19 0.0147129
5.13584 -1.28769e-19 0.0144645
5.15532 4.98294e-20 0.0142211
5.17482 2.65768e-20 0.0139827
5.19434 2.45133e-20 0.0137492
5.21388 -2.91371e-19 0.0135204
5.23344 1.29425e-19 0.0132962
5.25302 -1.44917e-19 0.0130765
5.27262 4.88731e-20 0.0128612
5.29224 -7.15194e-20 0.0126502
5.31188 -1.09313e-19 0.0124434
5.33154 3.46267e-20 0.0122406
5.35122 9.05258e-20 0.0120419
5.37092 -2.4958e-19 0.011847
5.39065 -1.74777e-19 0.0116559
5.41039 8.94698e-20 0.0114685
5.43016 -1.19576e-19 0.0112848
5.44994 -5.17724e-20 0.0111046
5.46975 3.21758e-20 0.0109278
5.48958 9.92169e-20 0.0107544
5.50944 2.79485e-20 0.0105844
5.52931 1.04622e-19 0.0104175
5.54921 6.62006e-20 0.0102538
5.56913 6.47051e-20 0.0100932
5.58907 3.58347e-20 0.00993558
5.60904 -5.70058e-20 0.00978091
5.62903 1.48247e-20 0.00962912
5.64904 -5.92671e-20 0.00948014
5.66907 -3.38143e-20 0.00933391
5.68913 3.81182e-20 0.00919036
5.70922 3.95417e-22 0.00904945
5.72933 1.05713e-19 0.0089111
5.74946 -9.17608e-20 0.00877528
5.76961 8.52707e-20 0.00864191
5.7898 8.03146e-20 0.00851095
5.81 -3.52209e-20 0.00838234
5.83023 -7.0355e-21 0.00825603
5.85049 -1.05887e-19 0.00813198
5.87077 6.43822e-20 0.00801014
5.89108 6.50577e-20 0.00789046
5.91142 -2.41038e-20 0.00777288
5.93178 -5.08264e-20 0.00765738
5.95216 -1.33429e-20 0.0075439
5.97258 -2.64272e-21 0.0074324
5.99302 1.66934e-20 0.00732285
6.01349 2.16863e-20 0.00721519
6.03398 -1.07046e-20 0.0071094
6.05451 4.14682e-20 0.00700543
6.07506 -3.10689e-20 0.00690324
6.09564 -8.8886e-21 0.0068028
6.11625 -1.95587e-20 0.00670407
6.13688 -1.06299e-20 0.00660702
6.15755 -2.11729e-21 0.00651161
6.17824 -6.43775e-20 0.00641781
6.19897 8.28004e-22 0.00632559
6.21972 5.88318e-20 0.00623492
6.24051 1.86821e-21 0.00614576
6.26132 -3.64329e-20 0.00605808
6.28216 -4.00608e-20 0.00597186
6.30304 5.25675e-21 0.00588706
6.32395 2.61503e-20 0.00580366
6.34489 -2.55984e-20 0.00572163
6.36586 -1.45671e-20 0.00564095
6.38686 -2.81865e-21 0.00556158
6.40789 1.39444e-20 0.0054835
6.42896 6.68252e-21 0.00540668
6.45006 -1.83335e-20 0.00533111
6.47119 -1.60403e-20 0.00525676
6.49236 -5.55962e-20 0.0051836
6.51356 -1.17559e-20 0.00511161
6.5348 2.31568e-20 0.00504077
6.55607 4.0434e-20 0.00497105
6.57737 2.49328e-20 0.00490244
6.59871 -3.12684e-20 0.00483492
6.62008 4.2032e-20 0.00476846
6.6415 1.47632e-20 0.00470304
6.66294 -3.3711e-20 0.00463864
6.68443 -2.578e-20 0.00457525
6.70595 1.12167e-20 0.00451285
6.72751 5.46076e-21 0.00445141
6.74911 -2.06058e-20 0.00439093
6.77074 1.16774e-20 0.00433137
6.79241 -2.93081e-20 0.00427273
6.81413 1.4897e-20 0.00421499
6.83588 4.4738e-21 0.00415813
6.85767 1.16441e-20 0.00410214
6.8795 -1.77369e-20 0.00404699
6.90138 3.98032e-20 0.00399268
6.92329 4.55695e-20 0.00393919
6.94524 -1.24486e-21 0.0038865
6.96724 1.1117e-20 0.0038346
6.98928 1.8564e-20 0.00378348
7.01137 -2.66677e-20 0.00373312
7.03349 7.2901e-21 0.00368351
7.05566 1.46497e-20 0.00363463
7.07788 3.66052e-20 0.00358647
7.10014 2.33241e-20 0.00353903
7.12244 -2.31066e-20 0.00349228
7.14479 -5.30904e-20 0.00344621
7.16719 2.88483e-20 0.00340081
7.18963 -4.81264e-22 0.00335608
7.21213 1.36082e-20 0.00331199
7.23467 3.26061e-20 0.00326854
7.25725 9.26144e-21 0.00322572
7.27989 2.11072e-20 0.00318351
7.30258 5.91329e-21 0.00314191
7.32532 9.66055e-21 0.0031009
7.34811 2.03368e-20 0.00306048
7.37095 7.29878e-21 0.00302063
7.39384 -3.28187e-20 0.00298134
7.41679 -2.05304e-20 0.00294261
7.43978 -2.98822e-21 0.00290443
7.46284 -4.36741e-21 0.00286677
7.48595 1.67651e-21 0.00282965
7.50911 -7.93865e-21 0.00279304
7.53233 -6.22788e-21 0.00275695
7.55561 3.51756e-20 0.00272135
7.57894 -9.16013e-22 0.00268625
7.60234 -5.25369e-21 0.00265162
7.62579 -2.46307e-20 0.00261748
7.64931 7.12636e-21 0.0025838
7.67288 -8.74719e-21 0.00255058
7.69652 2.3647e-20 0.00251782
7.72022 1.3507e-20 0.0024855
7.74398 -1.36751e-21 0.00245361
7.76781 -6.12094e-21 0.00242216
7.7917 -1.36187e-20 0.00239113
7.81566 1.22659e-20 0.00236051
7.83968 -1.56107e-20 0.00233031
7.86378 -1.08045e-20 0.0023005
7.88794 -8.13365e-21 0.0022711
7.91217 7.70856e-21 0.00224208
7.93648 7.99269e-21 0.00221344
7.96085 8.25589e-21 0.00218518
7.9853 1.39156e-20 0.00215729
8.00983 5.18825e-21 0.00212977
8.03443 -1.01445e-20 0.0021026
8.0591 -9.85693e-21 0.00207579
8.08386 -5.59582e-22 0.00204933
8.10869 1.72735e-21 0.0020232
8.13361 -6.62319e-21 0.00199741
8.1586 6.33362e-21 0.00197196
8.18368 -2.95807e-20 0.00194682
8.20884 -1.05544e-20 0.00192201
8.23409 3.49251e-21 0.00189751
8.25943 -9.87876e-21 0.00187332
8.28486 -1.20602e-20 0.00184944
8.31038 -8.35124e-22 0.00182585
8.33598 6.50522e-21 0.00180256
8.36169 -6.86906e-21 0.00177956
8.38748 1.43959e-20 0.00175685
8.41338 -1.54962e-21 0.00173441
8.43937 9.5021e-22 0.00171225
8.46547 -4.40952e-21 0.00169037
8.49166 7.42905e-22 0.00166875
8.51797 5.32581e-21 0.00164739
8.54437 -2.44949e-21 0.00162629
8.57089 6.22931e-21 0.00160545
8.59752 -4.48222e-21 0.00158486
8.62426 -1.18359e-21 0.00156451
8.65112 -2.37855e-21 0.00154441
8.67809 5.73998e-21 0.00152454
8.70518 1.5053e-20 0.00150491
8.7324 -5.00101e-21 0.00148551
8.75974 -9.28375e-21 0.00146634
8.78721 -6.66748e-21 0.00144738
8.81482 -4.36978e-21 0.00142865
8.84255 -8.70264e-21 0.00141014
8.87042 -8.56942e-22 0.00139183
8.89844 -2.05697e-21 0.00137373
8.92659 -5.07251e-21 0.00135584
8.9549 2.70714e-21 0.00133815
8.98335 -2.52101e-21 0.00132066
9.01196 -8.67264e-21 0.00130336
9.04073 5.29917e-21 0.00128625
9.06966 7.60374e-21 0.00126933
9.09875 6.94175e-21 0.0012526
9.12802 1.53964e-22 0.00123604
9.15746 -1.80857e-21 0.00121966
9.18709 -1.99852e-22 0.00120346
9.2169 3.56476e-21 0.00118743
9.2469 1.40892e-21 0.00117156
9.27709 -1.56592e-21 0.00115586
9.30749 -2.93541e-21 0.00114032
9.3381 1.21494e-22 0.00112494
9.36893 -3.102e-21 0.00110971
9.39998 4.37342e-22 0.00109464
9.43125 2.21771e-21 0.00107971
9.46277 -3.61597e-21 0.00106492
9.49453 1.56432e-21 0.00105028
9.52655 5.25034e-21 0.00103578
9.55883 4.69402e-22 0.00102141
9.59138 4.08718e-22 0.00100717
9.62422 -1.21858e-21 0.000993058
9.65735 -1.04731e-21 0.000979071
9.69079 1.19354e-21 0.000965204
9.72455 5.95587e-21 0.000951455
9.75865 1.35267e-21 0.000937818
9.79309 -1.53717e-21 0.000924291
9.8279 -1.37665e-21 0.000910868
9.8631 2.52793e-21 0.000897546
9.89869 9.91632e-21 0.00088432
9.93471 -6.43738e-22 0.000871186
9.97117 -8.84464e-22 0.000858139
10.0081 1.00756e-21 0.000845173
10.0455 3.59656e-21 0.000832283
10.0835 8.48662e-21 0.000819464
10.122 -2.53721e-21 0.000806709
10.1611 -4.6838e-21 0.000794011
10.2008 -3.05301e-21 0.000781362
10.2412 1.25228e-21 0.000768755
10.2824 3.31364e-21 0.00075618
10.3244 -6.09009e-22 0.000743627
10.3672 5.75397e-21 0.000731085
10.4109 5.74045e-22 0.000718539
10.4557 -2.09154e-21 0.000705974
10.5017 -4.53226e-21 0.000693373
10.5489 2.21463e-21 0.000680713
10.5976 4.48811e-21 0.000667968
10.6479 -2.40937e-21 0.000655104
10.7002 -1.19325e-21 0.00064208
10.7547 -2.57501e-21 0.00062884
10.8119 -2.07584e-21 0.000615308
10.8724 -1.84842e-21 0.000601377
10.9373 -4.60817e-22 0.00058688
11.0083 -1.61806e-21 0.00057154
11.0884 1.05549e-21 0.000554807
11.1861 2.68528e-21 0.000535224


==> anc/HERMITE/Theta0.5/LambdaOverBeta4.0Lambda0.5Nc1Classic/iFpTwoLoop.txt <==
-11.1861 4.56242e-18 0.000502458
-11.0884 2.92281e-18 0.00052011
-11.0083 4.1883e-18 0.000535478
-10.9373 3.04685e-18 0.000549287
-10.8724 4.02656e-18 0.000562554
-10.8119 3.04789e-18 0.000575071
-10.7547 3.84495e-18 0.00058742
-10.7002 2.88186e-18 0.000599296
-10.6479 3.68143e-18 0.000611154
-10.5976 2.90284e-18 0.000622673
-10.5489 3.54267e-18 0.000634251
-10.5017 2.8501e-18 0.000645569
-10.4557 3.44086e-18 0.000656993
-10.4109 2.81323e-18 0.000668207
-10.3672 3.54011e-18 0.000679559
-10.3244 2.89116e-18 0.000690737
-10.2824 3.57572e-18 0.000702074
-10.2412 2.9662e-18 0.000713263
-10.2008 3.74743e-18 0.000724629
-10.1611 3.24632e-18 0.000735866
-10.122 3.85019e-18 0.000747294
-10.0835 3.26838e-18 0.000758609
-10.0455 3.96219e-18 0.000770126
-10.0081 3.49293e-18 0.000781544
-9.97117 4.26641e-18 0.000793173
-9.93471 3.66947e-18 0.000804714
-9.89869 4.34766e-18 0.000816475
-9.8631 4.01351e-18 0.000828156
-9.8279 4.6253e-18 0.000840066
-9.79309 4.1878e-18 0.000851904
-9.75865 4.67765e-18 0.000863979
-9.72455 4.12424e-18 0.000875988
-9.69079 4.70671e-18 0.000888242
-9.65735 4.2627e-18 0.000900435
-9.62422 4.92302e-18 0.000912881
-9.59138 4.38548e-18 0.000925271
-9.55883 5.02157e-18 0.00093792
-9.52655 4.35645e-18 0.000950519
-9.49453 4.73546e-18 0.000963384
-9.46277 4.28637e-18 0.000976203
-9.43125 5.13298e-18 0.000989294
-9.39998 4.63626e-18 0.00100234
-9.36893 5.19163e-18 0.00101567
-9.3381 4.3093e-18 0.00102896
-9.30749 4.715e-18 0.00104254
-9.27709 4.23061e-18 0.00105608
-9.2469 4.94152e-18 0.00106991
-9.2169 4.1186e-18 0.00108371
-9.18709 4.56061e-18 0.00109781
-9.15746 3.87548e-18 0.00111188
-9.12802 4.42179e-18 0.00112626
-9.09875 3.22211e-18 0.00114062
-9.06966 4.02165e-18 0.00115529
-9.04073 3.55564e-18 0.00116993
-9.01196 3.7587e-18 0.0011849
-8.98335 2.74589e-18 0.00119985
-8.9549 3.33987e-18 0.00121512
-8.92659 2.82443e-18 0.00123038
-8.89844 3.27545e-18 0.00124598
-8.87042 2.39629e-18 0.00126156
-8.84255 2.69912e-18 0.00127749
-8.81482 1.58217e-18 0.00129341
-8.78721 2.12811e-18 0.00130969
-8.75974 1.28316e-18 0.00132595
-8.7324 2.33687e-18 0.00134258
-8.70518 1.08898e-18 0.0013592
-8.67809 1.46414e-18 0.00137619
-8.65112 1.33845e-18 0.00139318
-8.62426 1.59231e-18 0.00141055
-8.59752 9.48765e-19 0.00142792
-8.57089 1.66562e-18 0.00144569
-8.54437 1.05062e-18 0.00146345
-8.51797 2.07872e-18 0.00148161
-8.49166 9.5474e-19 0.00149978
-8.46547 1.52423e-18 0.00151836
-8.43937 6.84235e-19 0.00153695
-8.41338 1.50323e-18 0.00155596
-8.38748 1.19519e-18 0.00157497
-8.36169 1.68732e-18 0.00159443
-8.33598 1.69501e-18 0.00161389
-8.31038 2.63632e-18 0.00163379
-8.28486 2.25609e-18 0.00165371
-8.25943 3.13432e-18 0.00167409
-8.23409 2.27703e-18 0.00169448
-8.20884 2.47953e-18 0.00171535
-8.18368 1.35278e-18 0.00173623
-8.1586 2.93611e-18 0.00175759
-8.13361 2.91739e-18 0.00177897
-8.10869 2.81072e-18 0.00180085
-8.08386 2.47627e-18 0.00182275
-8.0591 4.47389e-18 0.00184516
-8.03443 2.27113e-18 0.00186759
-8.00983 2.18906e-18 0.00189055
-7.9853 1.76535e-18 0.00191353
-7.96085 2.59011e-18 0.00193706
-7.93648 3.00558e-18 0.00196061
-7.91217 3.33373e-18 0.00198471
-7.88794 2.10688e-18 0.00200886
-7.86378 2.36375e-18 0.00203356
-7.83968 -9.64402e-20 0.00205831
-7.81566 2.39781e-18 0.00208363
-7.7917 1.38051e-18 0.002109
-7.76781 1.59499e-18 0.00213496
-7.74398 1.50766e-18 0.00216097
-7.72022 1.82461e-18 0.00218759
-7.69652 -3.25931e-19 0.00221427
-7.67288 4.71488e-19 0.00224157
-7.64931 -4.09197e-19 0.00226893
-7.62579 -1.46615e-19 0.00229694
-7.60234 -1.20511e-18 0.002325
-7.57894 -9.0625e-20 0.00235373
-7.55561 -1.88672e-18 0.00238252
-7.53233 -1.62263e-18 0.002412
-7.50911 -7.79927e-19 0.00244154
-7.48595 -1.49641e-18 0.00247179
-7.46284 -4.08062e-18 0.00250211
-7.43978 -1.70506e-18 0.00253315
-7.41679 -3.00083e-18 0.00256428
-7.39384 -2.47389e-18 0.00259614
-7.37095 -4.63429e-18 0.00262809
-7.34811 -4.29152e-18 0.0026608
-7.32532 -5.15724e-18 0.00269361
-7.30258 -4.21657e-18 0.0027272
-7.27989 -5.40512e-18 0.00276088
-7.25725 -4.20699e-18 0.00279538
-7.23467 -6.22223e-18 0.00282998
-7.21213 -4.47014e-18 0.0028654
-7.18963 -6.58396e-18 0.00290094
-7.16719 -7.02369e-18 0.00293734
-7.14479 -6.67584e-18 0.00297385
-7.12244 -5.7932e-18 0.00301124
-7.10014 -7.74795e-18 0.00304876
-7.07788 -5.71597e-18 0.00308718
-7.05566 -7.67935e-18 0.00312574
-7.03349 -7.12049e-18 0.00316523
-7.01137 -8.02456e-18 0.00320486
-6.98928 -7.25652e-18 0.00324545
-6.96724 -8.27242e-18 0.00328619
-6.94524 -6.366e-18 0.00332792
-6.92329 -7.97749e-18 0.00336981
-6.90138 -6.29101e-18 0.00341272
-6.8795 -8.01415e-18 0.00345579
-6.85767 -6.19016e-18 0.00349992
-6.83588 -7.9927e-18 0.00354423
-6.81413 -6.83064e-18 0.00358962
-6.79241 -8.39873e-18 0.0036352
-6.77074 -8.35265e-18 0.00368189
-6.74911 -8.08119e-18 0.00372879
-6.72751 -7.67123e-18 0.00377684
-6.70595 -7.36893e-18 0.0038251
-6.68443 -7.27493e-18 0.00387454
-6.66294 -7.94513e-18 0.00392421
-6.6415 -5.83846e-18 0.00397511
-6.62008 -1.03576e-17 0.00402624
-6.59871 -7.38356e-18 0.00407864
-6.57737 -9.55074e-18 0.00413128
-6.55607 -8.85788e-18 0.00418524
-6.5348 -9.08842e-18 0.00423945
-6.51356 -1.0598e-17 0.00429502
-6.49236 -1.21372e-17 0.00435086
-6.47119 -9.73441e-18 0.0044081
-6.45006 -1.24957e-17 0.00446562
-6.42896 -9.55763e-18 0.0045246
-6.40789 -1.04404e-17 0.00458387
-6.38686 -1.30916e-17 0.00464464
-6.36586 -1.5106e-17 0.00470573
-6.34489 -1.35165e-17 0.00476836
-6.32395 -1.76498e-17 0.00483133
-6.30304 -1.38762e-17 0.0048959
-6.28216 -1.64012e-17 0.00496083
-6.26132 -1.46823e-17 0.0050274
-6.24051 -1.73773e-17 0.00509436
-6.21972 -1.86691e-17 0.00516302
-6.19897 -2.10716e-17 0.00523208
-6.17824 -2.29139e-17 0.00530291
-6.15755 -2.48362e-17 0.00537416
-6.13688 -1.93296e-17 0.00544724
-6.11625 -2.71788e-17 0.00552077
-6.09564 -2.31809e-17 0.00559619
-6.07506 -2.72846e-17 0.00567207
-6.05451 -2.91951e-17 0.00574993
-6.03398 -3.33688e-17 0.00582827
-6.01349 -2.93708e-17 0.00590866
-5.99302 -3.09782e-17 0.00598956
-5.97258 -3.29055e-17 0.00607258
-5.95216 -3.74012e-17 0.00615614
-5.93178 -3.78813e-17 0.0062419
-5.91142 -3.88934e-17 0.00632824
-5.89108 -3.63384e-17 0.00641684
-5.87077 -3.86705e-17 0.00650607
-5.85049 -3.97373e-17 0.00659765
-5.83023 -4.59758e-17 0.00668988
-5.81 -4.25273e-17 0.00678455
-5.7898 -4.68137e-17 0.00687992
-5.76961 -4.67921e-17 0.00697782
-5.74946 -4.51039e-17 0.00707646
-5.72933 -4.69592e-17 0.00717773
-5.70922 -5.0158e-17 0.00727978
-5.68913 -5.11263e-17 0.00738456
-5.66907 -5.75406e-17 0.00749016
-5.64904 -5.29976e-17 0.00759861
-5.62903 -5.42131e-17 0.00770793
-5.60904 -5.54713e-17 0.00782021
-5.58907 -5.94778e-17 0.00793342
-5.56913 -5.53283e-17 0.0080497
-5.54921 -5.9666e-17 0.00816696
-5.52931 -6.06869e-17 0.00828742
-5.50944 -6.2208e-17 0.00840893
-5.48958 -6.02882e-17 0.00853377
-5.46975 -6.57381e-17 0.00865972
-5.44994 -6.51223e-17 0.00878914
-5.43016 -6.73011e-17 0.00891974
-5.41039 -6.10536e-17 0.00905396
-5.39065 -6.97825e-17 0.00918942
-5.37092 -6.57496e-17 0.00932867
-5.35122 -6.22421e-17 0.00946924
-5.33154 -5.90323e-17 0.00961376
-5.31188 -6.57096e-17 0.00975969
-5.29224 -6.24298e-17 0.00990974
-5.27262 -6.95776e-17 0.0100613
-5.25302 -7.5131e-17 0.0102171
-5.23344 -7.83394e-17 0.0103746
-5.21388 -8.26606e-17 0.0105365
-5.19434 -8.42257e-17 0.0107002
-5.17482 -6.70843e-17 0.0108686
-5.15532 -8.0943e-17 0.0110387
-5.13584 -7.53506e-17 0.0112139
-5.11638 -7.94254e-17 0.0113909
-5.09694 -7.41931e-17 0.0115731
-5.07751 -6.99349e-17 0.0117574
-5.05811 -7.98337e-17 0.0119471
-5.03872 -8.7485e-17 0.0121391
-5.01935 -8.24669e-17 0.0123367
-5 -8.12529e-17 0.0125367
-4.98067 -8.1215e-17 0.0127426
-4.96136 -8.42962e-17 0.0129511
-4.94206 -8.26889e-17 0.0131658
-4.92278 -9.26411e-17 0.0133833
-4.90352 -9.05545e-17 0.0136074
-4.88428 -9.1183e-17 0.0138344
-4.86505 -8.78922e-17 0.0140684
-4.84584 -9.28021e-17 0.0143055
-4.82665 -8.62818e-17 0.0145499
-4.80748 -1.10247e-16 0.0147977
-4.78832 -9.97936e-17 0.0150532
-4.76918 -1.02979e-16 0.0153123
-4.75005 -9.52518e-17 0.0155796
-4.73095 -9.31349e-17 0.0158508
-4.71185 -8.87967e-17 0.0161306
-4.69278 -1.19121e-16 0.0164147
-4.67372 -1.09429e-16 0.0167079
-4.65468 -1.01098e-16 0.0170056
-4.63565 -9.31605e-17 0.0173131
-4.61664 -1.12487e-16 0.0176254
-4.59764 -1.02195e-16 0.017948
-4.57866 -1.11629e-16 0.018276
-4.55969 -1.18752e-16 0.0186148
-4.54074 -1.17607e-16 0.0189595
-4.52181 -1.25001e-16 0.0193157
-4.50289 -1.20221e-16 0.0196782
-4.48398 -1.14504e-16 0.0200531
-4.46509 -1.37157e-16 0.0204348
-4.44622 -1.33534e-16 0.0208296
-4.42736 -1.43299e-16 0.021232
-4.40851 -1.40698e-16 0.0216483
-4.38968 -1.51242e-16 0.0220728
-4.37086 -1.57828e-16 0.0225123
-4.35206 -1.56228e-16 0.0229607
-4.33327 -1.729e-16 0.0234252
-4.31449 -1.51156e-16 0.0238994
-4.29573 -1.49756e-16 0.0243908
-4.27698 -1.72398e-16 0.0248929
-4.25825 -1.88353e-16 0.0254135
-4.23953 -1.70746e-16 0.0259458
-4.22082 -1.89355e-16 0.026498
-4.20213 -1.98716e-16 0.0270631
-4.18345 -1.9071e-16 0.0276496
-4.16478 -2.12859e-16 0.0282503
-4.14613 -1.68958e-16 0.0288741
-4.12749 -2.08608e-16 0.0295135
-4.10886 -1.8351e-16 0.0301779
-4.09024 -2.40429e-16 0.0308595
-4.07164 -2.03215e-16 0.0315682
-4.05305 -2.39332e-16 0.0322959
-4.03447 -2.1078e-16 0.0330528
-4.01591 -2.11198e-16 0.0338308
-3.99736 -2.54267e-16 0.0346407
-3.97882 -1.97491e-16 0.0354737
-3.96029 -2.3412e-16 0.0363414
-3.94177 -2.1883e-16 0.0372348
-3.92327 -2.2675e-16 0.0381659
-3.90478 -2.53157e-16 0.0391254
-3.8863 -1.89738e-16 0.040126
-3.86783 -2.85364e-16 0.041158
-3.84937 -1.94827e-16 0.0422349
-3.83093 -2.72284e-16 0.0433467
-3.81249 -2.61703e-16 0.0445073
-3.79407 -2.49739e-16 0.0457065
-3.77566 -1.81464e-16 0.046959
-3.75726 -3.02678e-16 0.0482543
-3.73887 -2.71877e-16 0.0496077
-3.72049 -2.71009e-16 0.0510082
-3.70213 -3.08484e-16 0.0524722
-3.68377 -2.70517e-16 0.0539881
-3.66543 -2.39391e-16 0.0555731
-3.64709 -2.63685e-16 0.0572151
-3.62877 -3.29696e-16 0.0589323
-3.61046 -3.16938e-16 0.060712
-3.59215 -2.32435e-16 0.0625731
-3.57386 -2.56655e-16 0.0645024
-3.55558 -2.57863e-16 0.0665196
-3.53731 -2.89354e-16 0.0686108
-3.51905 -3.01892e-16 0.0707965
-3.5008 -2.92419e-16 0.073062
-3.48256 -2.4061e-16 0.0754285
-3.46433 -2.97896e-16 0.0778803
-3.4461 -1.81349e-16 0.0804392
-3.42789 -2.44898e-16 0.0830885
-3.40969 -3.00705e-16 0.0858504
-3.3915 -2.39661e-16 0.0887069
-3.37332 -2.50411e-16 0.0916806
-3.35515 -2.38796e-16 0.094752
-3.33698 -1.80777e-16 0.0979439
-3.31883 -3.6972e-16 0.101235
-3.30069 -1.81451e-16 0.104648
-3.28255 -3.85947e-16 0.10816
-3.26443 -2.14341e-16 0.111793
-3.24631 -3.05154e-16 0.115522
-3.2282 -6.22764e-17 0.11937
-3.2101 -1.60916e-16 0.123308
-3.19201 -2.20755e-16 0.12736
-3.17393 -2.23064e-16 0.131495
-3.15586 -4.10135e-16 0.135734
-3.1378 -2.76843e-16 0.140047
-3.11974 -2.3159e-16 0.144453
-3.1017 -3.39088e-16 0.148921
-3.08366 -4.87023e-17 0.153471
-3.06563 -4.19175e-16 0.158068
-3.04761 1.95451e-16 0.162733
-3.0296 -1.92645e-16 0.167432
-3.01159 1.27931e-16 0.172186
-2.9936 -4.20145e-16 0.176959
-2.97561 1.06523e-17 0.181776
-2.95763 -1.22872e-16 0.186598
-2.93966 1.30019e-16 0.191454
-2.9217 2.34554e-17 0.196306
-2.90374 6.34533e-17 0.201183
-2.88579 -8.60011e-17 0.20605
-2.86785 -2.3884e-16 0.210938
-2.84992 3.12957e-16 0.215813
-2.83199 -6.18494e-17 0.220708
-2.81408 -1.42951e-16 0.225592
-2.79617 4.25448e-16 0.2305
-2.77826 -1.89785e-16 0.235401
-2.76037 1.02892e-16 0.240334
-2.74248 1.14074e-16 0.245269
-2.7246 -2.644e-16 0.250247
-2.70673 -9.64592e-17 0.255238
-2.68886 2.3471e-16 0.260287
-2.671 -3.56284e-16 0.265363
-2.65315 3.97549e-16 0.270514
-2.63531 -9.22808e-16 0.275708
-2.61747 9.82812e-16 0.280995
-2.59964 -6.13521e-16 0.286344
-2.58182 3.67477e-16 0.291806
-2.564 3.08627e-17 0.297348
-2.54619 4.18761e-16 0.303025
-2.52838 -8.09791e-17 0.308801
-2.51059 4.8388e-16 0.314734
-2.49279 -3.59577e-16 0.320787
-2.47501 4.35478e-16 0.327019
-2.45723 1.93727e-16 0.333392
-2.43946 -2.22481e-16 0.339965
-2.42169 3.06414e-16 0.346702
-2.40394 5.56439e-16 0.353662
-2.38618 -3.22146e-16 0.360806
-2.36844 1.03139e-15 0.368197
-2.3507 -4.76548e-16 0.375794
-2.33296 6.00253e-16 0.383663
-2.31523 -6.17516e-16 0.391758
-2.29751 5.0903e-17 0.400149
-2.27979 -1.06248e-15 0.40879
-2.26208 1.22195e-15 0.417751
-2.24438 -1.67933e-15 0.426984
-2.22668 1.08728e-15 0.436562
-2.20898 -1.52287e-16 0.446435
-2.19129 2.5358e-16 0.45668
-2.17361 -3.60941e-16 0.467242
-2.15593 -6.98645e-16 0.478201
-2.13826 1.50916e-16 0.489501
-2.1206 6.58378e-16 0.501224
-2.10294 -1.00683e-15 0.513311
-2.08528 -7.06946e-16 0.525847
-2.06763 3.92438e-16 0.53877
-2.04998 -1.38995e-15 0.552168
-2.03234 -7.873e-17 0.565973
-2.01471 -6.39651e-16 0.580279
-1.99708 -2.13538e-16 0.595013
-1.97945 -7.20383e-16 0.610271
-1.96183 5.80034e-16 0.625976
-1.94422 -2.00543e-15 0.642225
-1.92661 3.04222e-16 0.658939
-1.909 -1.12954e-15 0.676215
-1.8914 -2.29671e-16 0.693968
-1.87381 -2.41749e-15 0.712297
-1.85622 3.95834e-16 0.731112
-1.83863 -1.53107e-15 0.750512
-1.82105 1.54405e-15 0.770402
-1.80347 -2.03764e-15 0.790879
-1.7859 2.31801e-16 0.811841
-1.76833 -3.67322e-16 0.833386
-1.75076 -2.836e-15 0.855405
-1.7332 2.8747e-15 0.877993
-1.71565 1.46735e-16 0.901034
-1.69809 -5.44832e-15 0.92462
-1.68055 1.0775e-15 0.948628
-1.663 -1.3082e-16 0.973146
-1.64546 -1.73181e-15 0.998045
-1.62793 -2.80998e-15 1.02341
-1.6104 -2.32208e-15 1.0491
-1.59287 -1.97826e-15 1.07519
-1.57535 1.54923e-15 1.10155
-1.55783 -3.08919e-15 1.12825
-1.54031 -1.34506e-15 1.15513
-1.5228 -1.69804e-15 1.18227
-1.50529 -4.44142e-15 1.20951
-1.48779 3.64372e-15 1.23692
-1.47029 -1.90766e-15 1.26434
-1.45279 -1.40178e-15 1.29183
-1.4353 -2.24221e-15 1.31925
-1.41781 1.12652e-15 1.34664
-1.40032 8.12769e-16 1.37384
-1.38284 -4.69931e-15 1.40094
-1.36536 -7.13623e-15 1.42775
-1.34788 3.04848e-15 1.45436
-1.33041 -9.18617e-15 1.48061
-1.31293 1.26253e-15 1.50657
-1.29547 -5.43161e-15 1.53209
-1.278 -3.0443e-18 1.55725
-1.26054 -4.27809e-15 1.58191
-1.24308 3.24415e-15 1.60616
-1.22563 -1.60913e-15 1.62986
-1.20818 -4.06486e-15 1.65312
-1.19073 2.96778e-15 1.67578
-1.17328 -1.29993e-14 1.69799
-1.15584 6.85741e-15 1.7196
-1.1384 -7.18235e-15 1.74074
-1.12096 1.32353e-15 1.76129
-1.10353 -6.0173e-15 1.78139
-1.08609 -2.55412e-15 1.8009
-1.06866 1.60361e-15 1.82001
-1.05124 -6.26123e-15 1.83855
-1.03381 -2.3615e-15 1.85673
-1.01639 -3.64663e-16 1.87439
-0.998969 -1.05622e-14 1.89173
-0.981551 5.96488e-15 1.90859
-0.964136 -1.11903e-14 1.92519
-0.946723 -8.12873e-15 1.94136
-0.929312 -2.23157e-15 1.95733
-0.911904 -4.41539e-15 1.97291
-0.894497 -6.21347e-15 1.98837
-0.877093 -2.82773e-15 2.00345
-0.859691 -2.76173e-15 2.01849
-0.842291 -9.09153e-15 2.03319
-0.824893 2.34464e-15 2.0479
-0.807497 -1.14843e-14 2.0623
-0.790103 -3.0785e-15 2.07676
-0.77271 -1.00719e-14 2.09093
-0.75532 5.90978e-15 2.10522
-0.737931 -1.07167e-14 2.1192
-0.720544 -1.59196e-14 2.13336
-0.703159 4.39613e-16 2.14721
-0.685776 -1.22451e-14 2.16127
-0.668394 -3.33828e-15 2.175
-0.651013 -6.11103e-15 2.18898
-0.633635 -1.56368e-14 2.20259
-0.616257 -7.05092e-15 2.21648
-0.598881 -1.71789e-14 2.22997
-0.581507 -1.68355e-14 2.24376
-0.564134 -3.89523e-15 2.25708
-0.546762 -1.39903e-14 2.27073
-0.529392 -1.6459e-14 2.28384
-0.512023 -1.00557e-14 2.2973
-0.494655 -1.96761e-14 2.31014
-0.477288 -1.8294e-14 2.32335
-0.459922 -1.09587e-14 2.33584
-0.442558 -1.69735e-14 2.34873
-0.425194 -1.65032e-14 2.36078
-0.407832 -2.19688e-14 2.37327
-0.39047 -1.73073e-14 2.38479
-0.373109 -1.82506e-14 2.39679
-0.355749 -2.6463e-14 2.40768
-0.338391 -2.04887e-14 2.4191
-0.321032 -2.43541e-14 2.42924
-0.303675 -3.60004e-14 2.44
-0.286318 -2.63591e-14 2.44928
-0.268962 -3.00576e-14 2.45929
-0.251607 -1.64099e-14 2.4676
-0.234252 -4.20698e-14 2.47678
-0.216898 -5.32928e-14 2.484
-0.199544 -4.06623e-14 2.4923
-0.182191 -5.29126e-14 2.49829
-0.164838 -5.65501e-14 2.50567
-0.147486 -5.55097e-14 2.51029
-0.130134 -8.58888e-14 2.51678
-0.112782 -7.77027e-14 2.51983
-0.0954304 -1.72763e-13 2.52556
-0.0780791 -8.79624e-14 2.5267
-0.060728 -2.36033e-13 2.53208
-0.043377 -2.80165e-14 2.53039
-0.0260262 -3.93335e-13 2.53747
-0.00867539 -9.9018e-13 2.52375
0.00867539 9.50073e-13 2.52375
0.0260262 5.01505e-13 2.53747
0.043377 6.56255e-14 2.53039
0.060728 1.92445e-13 2.53208
0.0780791 9.09487e-14 2.5267
0.0954304 1.62567e-13 2.52556
0.112782 9.90875e-14 2.51983
0.130134 9.45353e-14 2.51678
0.147486 5.79999e-14 2.51029
0.164838 5.28029e-14 2.50567
0.182191 4.84086e-14 2.49829
0.199544 3.89687e-14 2.4923
0.216898 3.22321e-14 2.484
0.234252 4.22599e-14 2.47678
0.251607 3.06509e-14 2.4676
0.268962 2.47632e-14 2.45929
0.286318 3.74788e-14 2.44928
0.303675 4.24639e-14 2.44
0.321032 3.15407e-14 2.42924
0.338391 1.79583e-14 2.4191
0.355749 2.24603e-14 2.40768
0.373109 2.22522e-14 2.39679
0.39047 2.11076e-14 2.38479
0.407832 1.07538e-14 2.37327
0.425194 2.55341e-14 2.36078
0.442558 1.00868e-14 2.34873
0.459922 6.01824e-15 2.33584
0.477288 1.87762e-14 2.32335
0.494655 1.9517e-14 2.31014
0.512023 1.58785e-14 2.2973
0.529392 1.63219e-14 2.28384
0.546762 1.78798e-14 2.27073
0.564134 5.38076e-15 2.25708
0.581507 7.66293e-15 2.24376
0.598881 1.12419e-14 2.22997
0.616257 1.44409e-14 2.21648
0.633635 -1.35824e-15 2.20259
0.651013 1.40355e-14 2.18898
0.668394 -1.2885e-15 2.175
0.685776 1.12478e-14 2.16127
0.703159 -3.37786e-16 2.14721
0.720544 1.05561e-14 2.13336
0.737931 3.60907e-15 2.1192
0.75532 5.95862e-15 2.10522
0.77271 4.23767e-15 2.09093
0.790103 8.53373e-15 2.07676
0.807497 6.14854e-15 2.0623
0.824893 1.15503e-14 2.0479
0.842291 -4.34186e-15 2.03319
0.859691 7.08954e-15 2.01849
0.877093 -1.43747e-15 2.00345
0.894497 7.38447e-15 1.98837
0.911904 2.22338e-15 1.97291
0.929312 1.05893e-14 1.95733
0.946723 -8.12833e-16 1.94136
0.964136 8.29729e-15 1.92519
0.981551 -5.49988e-15 1.90859
0.998969 9.65007e-15 1.89173
1.01639 -2.58216e-16 1.87439
1.03381 3.45022e-18 1.85673
1.05124 4.78313e-15 1.83855
1.06866 1.80104e-15 1.82001
1.08609 -6.40401e-16 1.8009
1.10353 9.33623e-15 1.78139
1.12096 4.40721e-15 1.76129
1.1384 6.35964e-15 1.74074
1.15584 -5.03351e-16 1.7196
1.17328 8.68584e-15 1.69799
1.19073 -2.3218e-15 1.67578
1.20818 2.72824e-15 1.65312
1.22563 5.50618e-15 1.62986
1.24308 2.31073e-15 1.60616
1.26054 -6.85006e-16 1.58191
1.278 2.69098e-15 1.55725
1.29547 -5.64826e-16 1.53209
1.31293 1.29492e-14 1.50657
1.33041 -5.59267e-15 1.48061
1.34788 7.75561e-15 1.45436
1.36536 -2.17918e-15 1.42775
1.38284 9.13368e-15 1.40094
1.40032 -3.80984e-15 1.37384
1.41781 3.52025e-15 1.34664
1.4353 -4.91321e-15 1.31925
1.45279 -1.84934e-15 1.29183
1.47029 6.52354e-15 1.26434
1.48779 -6.45402e-16 1.23692
1.50529 4.43989e-16 1.20951
1.5228 3.64645e-15 1.18227
1.54031 -3.17871e-15 1.15513
1.55783 7.47536e-15 1.12825
1.57535 -1.97606e-15 1.10155
1.59287 1.62598e-15 1.07519
1.6104 3.61412e-15 1.0491
1.62793 8.45106e-17 1.02341
1.64546 -2.35741e-16 0.998045
1.663 1.14034e-15 0.973146
1.68055 1.40978e-15 0.948628
1.69809 6.53949e-16 0.92462
1.71565 9.98598e-16 0.901034
1.7332 7.84651e-16 0.877993
1.75076 2.40893e-15 0.855405
1.76833 -8.4975e-16 0.833386
1.7859 9.53187e-16 0.811841
1.80347 4.41892e-15 0.790879
1.82105 -2.87327e-15 0.770402
1.83863 4.00725e-15 0.750512
1.85622 -6.65197e-16 0.731112
1.87381 2.37166e-15 0.712297
1.8914 1.44888e-16 0.693968
1.909 2.75591e-15 0.676215
1.92661 -1.66049e-15 0.658939
1.94422 1.74857e-15 0.642225
1.96183 -7.55116e-16 0.625976
1.97945 5.30462e-16 0.610271
1.99708 1.36108e-15 0.595013
2.01471 8.3569e-16 0.580279
2.03234 -7.76245e-16 0.565973
2.04998 2.54863e-15 0.552168
2.06763 -1.14335e-15 0.53877
2.08528 6.13239e-16 0.525847
2.10294 1.0131e-15 0.513311
2.1206 -1.27306e-15 0.501224
2.13826 1.28875e-15 0.489501
2.15593 -1.34288e-15 0.478201
2.17361 1.33921e-15 0.467242
2.19129 -4.00739e-16 0.45668
2.20898 -3.80313e-17 0.446435
2.22668 1.0124e-15 0.436562
2.24438 -1.0352e-15 0.426984
2.26208 1.44012e-15 0.417751
2.27979 -1.38077e-16 0.40879
2.29751 5.32455e-16 0.400149
2.31523 2.84551e-16 0.391758
2.33296 -6.52621e-16 0.383663
2.3507 6.1783e-16 0.375794
2.36844 -6.00627e-16 0.368197
2.38618 -1.50177e-16 0.360806
2.40394 -2.14031e-16 0.353662
2.42169 -3.8798e-16 0.346702
2.43946 -4.08527e-16 0.339965
2.45723 4.93309e-16 0.333392
2.47501 -8.48664e-16 0.327019
2.49279 4.15369e-16 0.320787
2.51059 -7.90516e-16 0.314734
2.52838 1.15046e-15 0.308801
2.54619 -1.15354e-15 0.303025
2.564 7.88531e-16 0.297348
2.58182 -5.25098e-16 0.291806
2.59964 -9.07255e-17 0.286344
2.61747 -5.06798e-16 0.280995
2.63531 6.61762e-16 0.275708
2.65315 -4.99107e-16 0.270514
2.671 -1.43884e-16 0.265363
2.68886 8.70694e-17 0.260287
2.70673 -2.56012e-16 0.255238
2.7246 -8.47674e-18 0.250247
2.74248 -1.41257e-16 0.245269
2.76037 -6.16649e-17 0.240334
2.77826 8.99807e-17 0.235401
2.79617 -1.43127e-16 0.2305
2.81408 6.36922e-17 0.225592
2.83199 6.63084e-17 0.220708
2.84992 3.44974e-17 0.215813
2.86785 1.3869e-16 0.210938
2.88579 1.18448e-16 0.20605
2.90374 -2.02685e-17 0.201183
2.9217 -3.47776e-16 0.196306
2.93966 2.87201e-16 0.191454
2.95763 -7.1376e-17 0.186598
2.97561 1.98843e-16 0.181776
2.9936 2.36688e-16 0.176959
3.01159 2.78248e-16 0.172186
3.0296 -3.31736e-16 0.167432
3.04761 3.32176e-16 0.162733
3.06563 1.77248e-16 0.158068
3.08366 1.66407e-16 0.153471
3.1017 1.91819e-16 0.148921
3.11974 2.69375e-16 0.144453
3.1378 7.98408e-17 0.140047
3.15586 3.98444e-16 0.135734
3.17393 8.09533e-17 0.131495
3.19201 1.22255e-16 0.12736
3.2101 2.651e-16 0.123308
3.2282 2.34843e-16 0.11937
3.24631 2.20535e-16 0.115522
3.26443 3.06262e-16 0.111793
3.28255 3.86338e-16 0.10816
3.30069 2.39593e-16 0.104648
3.31883 3.51769e-16 0.101235
3.33698 1.75897e-16 0.0979439
3.35515 1.94107e-16 0.094752
3.37332 2.32378e-16 0.0916806
3.3915 2.8992e-16 0.0887069
3.40969 2.08693e-16 0.0858504
3.42789 3.33298e-16 0.0830885
3.4461 3.17702e-16 0.0804392
3.46433 2.93947e-16 0.0778803
3.48256 1.9595e-16 0.0754285
3.5008 2.94546e-16 0.073062
3.51905 3.15008e-16 0.0707965
3.53731 3.51436e-16 0.0686108
3.55558 2.48762e-16 0.0665196
3.57386 2.49006e-16 0.0645024
3.59215 2.01973e-16 0.0625731
3.61046 3.1861e-16 0.060712
3.62877 3.67491e-16 0.0589323
3.64709 2.34727e-16 0.0572151
3.66543 2.608e-16 0.0555731
3.68377 2.42456e-16 0.0539881
3.70213 3.17325e-16 0.0524722
3.72049 2.59876e-16 0.0510082
3.73887 2.54046e-16 0.0496077
3.75726 2.94852e-16 0.0482543
3.77566 2.21466e-16 0.046959
3.79407 2.29115e-16 0.0457065
3.81249 2.62906e-16 0.0445073
3.83093 2.54631e-16 0.0433467
3.84937 2.21428e-16 0.0422349
3.86783 2.47614e-16 0.041158
3.8863 2.0736e-16 0.040126
3.90478 2.44913e-16 0.0391254
3.92327 2.26469e-16 0.0381659
3.94177 2.35248e-16 0.0372348
3.96029 2.35765e-16 0.0363414
3.97882 1.89013e-16 0.0354737
3.99736 2.40962e-16 0.0346407
4.01591 2.23117e-16 0.0338308
4.03447 2.03784e-16 0.0330528
4.05305 2.12074e-16 0.0322959
4.07164 2.17182e-16 0.0315682
4.09024 2.07119e-16 0.0308595
4.10886 2.07057e-16 0.0301779
4.12749 1.86513e-16 0.0295135
4.14613 1.97401e-16 0.0288741
4.16478 2.08036e-16 0.0282503
4.18345 2.03813e-16 0.0276496
4.20213 1.87819e-16 0.0270631
4.22082 1.83666e-16 0.026498
4.23953 1.81366e-16 0.0259458
4.25825 1.66321e-16 0.0254135
4.27698 1.83538e-16 0.0248929
4.29573 1.41958e-16 0.0243908
4.31449 1.51788e-16 0.0238994
4.33327 1.783e-16 0.0234252
4.35206 1.63561e-16 0.0229607
4.37086 1.61897e-16 0.0225123
4.38968 1.42605e-16 0.0220728
4.40851 1.45519e-16 0.0216483
4.42736 1.45971e-16 0.021232
4.44622 1.3309e-16 0.0208296
4.46509 1.34737e-16 0.0204348
4.48398 1.09311e-16 0.0200531
4.50289 1.25912e-16 0.0196782
4.52181 1.27386e-16 0.0193157
4.54074 1.18834e-16 0.0189595
4.55969 1.0892e-16 0.0186148
4.57866 1.23264e-16 0.018276
4.59764 9.70989e-17 0.017948
4.61664 1.15022e-16 0.0176254
4.63565 9.70375e-17 0.0173131
4.65468 9.76012e-17 0.0170056
4.67372 1.12469e-16 0.0167079
4.69278 1.26233e-16 0.0164147
4.71185 8.77338e-17 0.0161306
4.73095 9.46558e-17 0.0158508
4.75005 9.42016e-17 0.0155796
4.76918 1.02932e-16 0.0153123
4.78832 9.6493e-17 0.0150532
4.80748 1.08085e-16 0.0147977
4.82665 8.50329e-17 0.0145499
4.84584 9.22495e-17 0.0143055
4.86505 8.29804e-17 0.0140684
4.88428 8.99344e-17 0.0138344
4.90352 9.03265e-17 0.0136074
4.92278 9.19325e-17 0.0133833
4.94206 8.5152e-17 0.0131658
4.96136 8.31235e-17 0.0129511
4.98067 8.06314e-17 0.0127426
5 7.7747e-17 0.0125367
5.01935 8.36747e-17 0.0123367
5.03872 7.86233e-17 0.0121391
5.05811 8.3944e-17 0.0119471
5.07751 7.03316e-17 0.0117574
5.09694 7.30222e-17 0.0115731
5.11638 7.90429e-17 0.0113909
5.13584 7.53989e-17 0.0112139
5.15532 8.16879e-17 0.0110387
5.17482 7.14426e-17 0.0108686
5.19434 8.23444e-17 0.0107002
5.21388 8.27626e-17 0.0105365
5.23344 7.69437e-17 0.0103746
5.25302 7.51793e-17 0.0102171
5.27262 7.02154e-17 0.0100613
5.29224 6.43537e-17 0.00990974
5.31188 6.55238e-17 0.00975969
5.33154 6.08385e-17 0.00961376
5.35122 6.31099e-17 0.00946924
5.37092 6.55092e-17 0.00932867
5.39065 6.90774e-17 0.00918942
5.41039 6.07187e-17 0.00905396
5.43016 6.66041e-17 0.00891974
5.44994 6.67061e-17 0.00878914
5.46975 6.86538e-17 0.00865972
5.48958 6.17722e-17 0.00853377
5.50944 6.39237e-17 0.00840893
5.52931 5.91616e-17 0.00828742
5.54921 5.96609e-17 0.00816696
5.56913 5.40112e-17 0.0080497
5.58907 5.95924e-17 0.00793342
5.60904 5.37866e-17 0.00782021
5.62903 5.57543e-17 0.00770793
5.64904 5.38954e-17 0.00759861
5.66907 5.46821e-17 0.00749016
5.68913 5.31609e-17 0.00738456
5.70922 4.93608e-17 0.00727978
5.72933 4.83229e-17 0.00717773
5.74946 4.53095e-17 0.00707646
5.76961 4.77326e-17 0.00697782
5.7898 4.50928e-17 0.00687992
5.81 4.22914e-17 0.00678455
5.83023 4.70124e-17 0.00668988
5.85049 3.96584e-17 0.00659765
5.87077 3.85581e-17 0.00650607
5.89108 3.80309e-17 0.00641684
5.91142 3.92558e-17 0.00632824
5.93178 3.78516e-17 0.0062419
5.95216 3.95306e-17 0.00615614
5.97258 3.05072e-17 0.00607258
5.99302 3.04822e-17 0.00598956
6.01349 2.93033e-17 0.00590866
6.03398 3.16816e-17 0.00582827
6.05451 2.96118e-17 0.00574993
6.07506 2.68743e-17 0.00567207
6.09564 2.39752e-17 0.00559619
6.11625 2.68321e-17 0.00552077
6.13688 1.88334e-17 0.00544724
6.15755 2.46271e-17 0.00537416
6.17824 2.24555e-17 0.00530291
6.19897 2.11406e-17 0.00523208
6.21972 1.89596e-17 0.00516302
6.24051 1.70289e-17 0.00509436
6.26132 1.48016e-17 0.0050274
6.28216 1.62768e-17 0.00496083
6.30304 1.29727e-17 0.0048959
6.32395 1.76959e-17 0.00483133
6.34489 1.27401e-17 0.00476836
6.36586 1.46959e-17 0.00470573
6.38686 1.32711e-17 0.00464464
6.40789 1.12155e-17 0.00458387
6.42896 9.47745e-18 0.0045246
6.45006 1.33549e-17 0.00446562
6.47119 9.89848e-18 0.0044081
6.49236 1.20982e-17 0.00435086
6.51356 1.08942e-17 0.00429502
6.5348 8.32966e-18 0.00423945
6.55607 9.5375e-18 0.00418524
6.57737 9.35665e-18 0.00413128
6.59871 7.1469e-18 0.00407864
6.62008 1.01775e-17 0.00402624
6.6415 5.8289e-18 0.00397511
6.66294 8.47753e-18 0.00392421
6.68443 7.30604e-18 0.00387454
6.70595 7.04129e-18 0.0038251
6.72751 7.46673e-18 0.00377684
6.74911 7.91182e-18 0.00372879
6.77074 8.78978e-18 0.00368189
6.79241 8.37804e-18 0.0036352
6.81413 6.95614e-18 0.00358962
6.83588 7.83786e-18 0.00354423
6.85767 6.78065e-18 0.00349992
6.8795 8.69402e-18 0.00345579
6.90138 5.74278e-18 0.00341272
6.92329 7.58001e-18 0.00336981
6.94524 6.15544e-18 0.00332792
6.96724 8.50674e-18 0.00328619
6.98928 7.91797e-18 0.00324545
7.01137 8.05141e-18 0.00320486
7.03349 7.19248e-18 0.00316523
7.05566 7.81988e-18 0.00312574
7.07788 5.88365e-18 0.00308718
7.10014 8.19769e-18 0.00304876
7.12244 5.71821e-18 0.00301124
7.14479 6.36481e-18 0.00297385
7.16719 6.66152e-18 0.00293734
7.18963 6.64991e-18 0.00290094
7.21213 4.74113e-18 0.0028654
7.23467 6.06098e-18 0.00282998
7.25725 4.36175e-18 0.00279538
7.27989 5.43149e-18 0.00276088
7.30258 4.08375e-18 0.0027272
7.32532 5.47953e-18 0.00269361
7.34811 4.3587e-18 0.0026608
7.37095 4.2973e-18 0.00262809
7.39384 2.79761e-18 0.00259614
7.41679 2.89184e-18 0.00256428
7.43978 1.56324e-18 0.00253315
7.46284 3.76205e-18 0.00250211
7.48595 1.54279e-18 0.00247179
7.50911 8.54107e-19 0.00244154
7.53233 1.89981e-18 0.002412
7.55561 1.53605e-18 0.00238252
7.57894 -3.90159e-19 0.00235373
7.60234 1.04651e-18 0.002325
7.62579 4.13023e-19 0.00229694
7.64931 6.60009e-19 0.00226893
7.67288 -2.72702e-19 0.00224157
7.69652 4.36179e-19 0.00221427
7.72022 -1.59437e-18 0.00218759
7.74398 -1.48655e-18 0.00216097
7.76781 -1.34385e-18 0.00213496
7.7917 -1.34746e-18 0.002109
7.81566 -1.98528e-18 0.00208363
7.83968 3.4096e-20 0.00205831
7.86378 -1.90068e-18 0.00203356
7.88794 -1.87734e-18 0.00200886
7.91217 -3.14777e-18 0.00198471
7.93648 -2.62818e-18 0.00196061
7.96085 -2.46716e-18 0.00193706
7.9853 -1.55913e-18 0.00191353
8.00983 -2.41835e-18 0.00189055
8.03443 -2.23593e-18 0.00186759
8.0591 -4.4166e-18 0.00184516
8.08386 -2.56496e-18 0.00182275
8.10869 -2.78021e-18 0.00180085
8.13361 -2.79885e-18 0.00177897
8.1586 -2.75668e-18 0.00175759
8.18368 -1.51764e-18 0.00173623
8.20884 -2.35815e-18 0.00171535
8.23409 -2.24013e-18 0.00169448
8.25943 -2.81345e-18 0.00167409
8.28486 -2.33432e-18 0.00165371
8.31038 -2.44343e-18 0.00163379
8.33598 -1.43965e-18 0.00161389
8.36169 -1.94121e-18 0.00159443
8.38748 -1.30103e-18 0.00157497
8.41338 -1.44577e-18 0.00155596
8.43937 -8.27658e-19 0.00153695
8.46547 -1.66905e-18 0.00151836
8.49166 -9.99978e-19 0.00149978
8.51797 -2.06017e-18 0.00148161
8.54437 -1.06193e-18 0.00146345
8.57089 -1.70098e-18 0.00144569
8.59752 -1.11538e-18 0.00142792
8.62426 -1.5525e-18 0.00141055
8.65112 -1.34986e-18 0.00139318
8.67809 -1.51903e-18 0.00137619
8.70518 -1.03867e-18 0.0013592
8.7324 -2.10367e-18 0.00134258
8.75974 -1.42854e-18 0.00132595
8.78721 -2.14901e-18 0.00130969
8.81482 -1.61172e-18 0.00129341
8.84255 -2.64307e-18 0.00127749
8.87042 -2.30995e-18 0.00126156
8.89844 -3.23297e-18 0.00124598
8.92659 -2.76421e-18 0.00123038
8.9549 -3.43325e-18 0.00121512
8.98335 -2.65053e-18 0.00119985
9.01196 -3.75679e-18 0.0011849
9.04073 -3.61419e-18 0.00116993
9.06966 -3.94032e-18 0.00115529
9.09875 -3.28306e-18 0.00114062
9.12802 -4.44059e-18 0.00112626
9.15746 -3.73592e-18 0.00111188
9.18709 -4.54552e-18 0.00109781
9.2169 -4.09139e-18 0.00108371
9.2469 -4.86133e-18 0.00106991
9.27709 -4.2118e-18 0.00105608
9.30749 -4.65463e-18 0.00104254
9.3381 -4.35672e-18 0.00102896
9.36893 -5.05135e-18 0.00101567
9.39998 -4.59494e-18 0.00100234
9.43125 -5.11183e-18 0.000989294
9.46277 -4.3813e-18 0.000976203
9.49453 -4.76872e-18 0.000963384
9.52655 -4.31284e-18 0.000950519
9.55883 -5.04378e-18 0.00093792
9.59138 -4.36729e-18 0.000925271
9.62422 -4.90689e-18 0.000912881
9.65735 -4.25208e-18 0.000900435
9.69079 -4.67681e-18 0.000888242
9.72455 -4.13391e-18 0.000875988
9.75865 -4.56333e-18 0.000863979
9.79309 -4.15178e-18 0.000851904
9.8279 -4.66352e-18 0.000840066
9.8631 -4.08999e-18 0.000828156
9.89869 -4.41546e-18 0.000816475
9.93471 -3.66289e-18 0.000804714
9.97117 -4.3154e-18 0.000793173
10.0081 -3.44205e-18 0.000781544
10.0455 -3.92911e-18 0.000770126
10.0835 -3.27835e-18 0.000758609
10.122 -3.89065e-18 0.000747294
10.1611 -3.20672e-18 0.000735866
10.2008 -3.73368e-18 0.000724629
10.2412 -2.98118e-18 0.000713263
10.2824 -3.46556e-18 0.000702074
10.3244 -2.89785e-18 0.000690737
10.3672 -3.49803e-18 0.000679559
10.4109 -2.78978e-18 0.000668207
10.4557 -3.46948e-18 0.000656993
10.5017 -2.83789e-18 0.000645569
10.5489 -3.5271e-18 0.000634251
10.5976 -2.87814e-18 0.000622673
10.6479 -3.68896e-18 0.000611154
10.7002 -2.8813e-18 0.000599296
10.7547 -3.79649e-18 0.00058742
10.8119 -3.00318e-18 0.000575071
10.8724 -4.02764e-18 0.000562554
10.9373 -3.05353e-18 0.000549287
11.0083 -4.20565e-18 0.000535478
11.0884 -2.92207e-18 0.00052011
11.1861 -4.53966e-18 0.000502458


==> anc/HERMITE/Theta0.5/LambdaOverBeta4.0Lambda0.5Nc1Classic/iFp_FRG.txt <==
-11.1861 1.04841e-17 0.000537288
-11.0884 1.93638e-17 0.0005661
-11.0083 2.6036e-17 0.000590037
-10.9373 3.21524e-17 0.000612652
-10.8724 3.71777e-17 0.000633747
-10.8119 4.22977e-17 0.000654529
-10.7547 4.69611e-17 0.000674543
-10.7002 5.24313e-17 0.000694593
-10.6479 5.68763e-17 0.000714181
-10.5976 6.13041e-17 0.000733961
-10.5489 6.5098e-17 0.000753417
-10.5017 6.83482e-17 0.000773124
-10.4557 7.14325e-17 0.000792548
-10.4109 7.44077e-17 0.000812217
-10.3672 7.58536e-17 0.000831581
-10.3244 7.7525e-17 0.000851144
-10.2824 7.85099e-17 0.00087035
-10.2412 7.93052e-17 0.000889707
-10.2008 7.9145e-17 0.000908666
-10.1611 7.87474e-17 0.000927765
-10.122 7.79527e-17 0.000946479
-10.0835 7.76591e-17 0.000965394
-10.0455 7.61819e-17 0.000984013
-10.0081 7.56804e-17 0.00100297
-9.97117 7.38795e-17 0.00102178
-9.93471 7.30963e-17 0.0010411
-9.89869 7.14909e-17 0.0010604
-9.8631 7.05516e-17 0.00108028
-9.8279 6.9915e-17 0.00110013
-9.79309 6.93123e-17 0.00112048
-9.75865 6.85751e-17 0.00114062
-9.72455 6.8845e-17 0.00116106
-9.69079 6.89044e-17 0.00118107
-9.65735 6.89717e-17 0.00120123
-9.62422 6.96625e-17 0.00122084
-9.59138 7.0503e-17 0.00124053
-9.55883 7.11884e-17 0.00125963
-9.52655 7.20164e-17 0.00127881
-9.49453 7.35694e-17 0.0012974
-9.46277 7.49555e-17 0.0013161
-9.43125 7.62903e-17 0.00133422
-9.39998 7.78482e-17 0.0013525
-9.36893 7.93291e-17 0.00137024
-9.3381 8.06207e-17 0.00138818
-9.30749 8.20046e-17 0.0014056
-9.27709 8.32415e-17 0.00142326
-9.2469 8.48363e-17 0.00144041
-9.2169 8.60413e-17 0.00145784
-9.18709 8.65191e-17 0.00147478
-9.15746 8.80174e-17 0.00149203
-9.12802 8.79846e-17 0.00150882
-9.09875 8.954e-17 0.00152596
-9.06966 8.9599e-17 0.00154267
-9.04073 9.02706e-17 0.00155978
-9.01196 9.01742e-17 0.00157648
-8.98335 9.08448e-17 0.00159362
-8.9549 9.11507e-17 0.0016104
-8.92659 9.11162e-17 0.00162767
-8.89844 9.13921e-17 0.00164459
-8.87042 9.1983e-17 0.00166206
-8.84255 9.13927e-17 0.00167923
-8.81482 9.17692e-17 0.00169698
-8.78721 9.16797e-17 0.00171445
-8.75974 9.22476e-17 0.00173257
-8.7324 9.2218e-17 0.00175043
-8.70518 9.27259e-17 0.00176899
-8.67809 9.32637e-17 0.00178732
-8.65112 9.3453e-17 0.0018064
-8.62426 9.35946e-17 0.00182527
-8.59752 9.49641e-17 0.00184493
-8.57089 9.50974e-17 0.00186441
-8.54437 9.63605e-17 0.00188472
-8.51797 9.66293e-17 0.00190488
-8.49166 9.79799e-17 0.0019259
-8.46547 9.86727e-17 0.00194679
-8.43937 1.00152e-16 0.00196857
-8.41338 1.01638e-16 0.00199023
-8.38748 1.04025e-16 0.00201282
-8.36169 1.05768e-16 0.00203528
-8.33598 1.0762e-16 0.0020587
-8.31038 1.10437e-16 0.00208198
-8.28486 1.1232e-16 0.00210623
-8.25943 1.14404e-16 0.00213032
-8.23409 1.16842e-16 0.0021554
-8.20884 1.18545e-16 0.00218028
-8.18368 1.20622e-16 0.00220614
-8.1586 1.21527e-16 0.00223177
-8.13361 1.23942e-16 0.00225835
-8.10869 1.24333e-16 0.00228464
-8.08386 1.25164e-16 0.00231187
-8.0591 1.25627e-16 0.00233873
-8.03443 1.24741e-16 0.0023665
-8.00983 1.25555e-16 0.00239381
-7.9853 1.23823e-16 0.00242198
-7.96085 1.22569e-16 0.0024496
-7.93648 1.21622e-16 0.00247803
-7.91217 1.19186e-16 0.00250582
-7.88794 1.1797e-16 0.00253434
-7.86378 1.15297e-16 0.00256212
-7.83968 1.13624e-16 0.00259057
-7.81566 1.09471e-16 0.00261818
-7.7917 1.08234e-16 0.0026464
-7.76781 1.0528e-16 0.00267367
-7.74398 1.03405e-16 0.0027015
-7.72022 9.944e-17 0.00272829
-7.69652 9.73953e-17 0.00275559
-7.67288 9.3707e-17 0.00278176
-7.64931 9.10096e-17 0.00280842
-7.62579 8.73173e-17 0.00283389
-7.60234 8.53446e-17 0.00285983
-7.57894 8.15061e-17 0.00288453
-7.55561 7.96193e-17 0.0029097
-7.53233 7.8068e-17 0.00293362
-7.50911 7.73874e-17 0.00295804
-7.48595 7.61173e-17 0.0029812
-7.46284 7.38581e-17 0.00300491
-7.43978 7.40953e-17 0.00302738
-7.41679 7.32546e-17 0.00305046
-7.39384 7.35941e-17 0.00307235
-7.37095 7.45595e-17 0.00309493
-7.34811 7.3873e-17 0.00311638
-7.32532 7.53446e-17 0.00313861
-7.30258 7.69007e-17 0.00315978
-7.27989 7.96504e-17 0.00318184
-7.25725 8.04498e-17 0.00320292
-7.23467 8.33936e-17 0.00322499
-7.21213 8.14655e-17 0.00324616
-7.18963 8.58364e-17 0.00326844
-7.16719 8.40714e-17 0.00328991
-7.14479 8.73067e-17 0.00331258
-7.12244 8.77399e-17 0.00333452
-7.10014 9.07738e-17 0.00335777
-7.07788 9.02491e-17 0.00338036
-7.05566 9.04716e-17 0.00340436
-7.03349 9.19308e-17 0.00342776
-7.01137 9.48389e-17 0.00345266
-6.98928 9.74044e-17 0.00347702
-6.96724 9.79812e-17 0.00350296
-6.94524 9.95367e-17 0.0035284
-6.92329 1.01265e-16 0.00355551
-6.90138 1.0232e-16 0.00358215
-6.8795 1.04926e-16 0.00361053
-6.85767 1.06666e-16 0.00363847
-6.83588 1.09342e-16 0.00366821
-6.81413 1.1276e-16 0.00369754
-6.79241 1.18466e-16 0.00372874
-6.77074 1.21785e-16 0.00375955
-6.74911 1.25001e-16 0.00379228
-6.72751 1.28002e-16 0.00382462
-6.70595 1.31581e-16 0.00385896
-6.68443 1.35651e-16 0.00389291
-6.66294 1.43885e-16 0.00392892
-6.6415 1.48658e-16 0.00396454
-6.62008 1.53157e-16 0.00400227
-6.59871 1.59094e-16 0.00403961
-6.57737 1.63928e-16 0.00407912
-6.55607 1.6709e-16 0.00411822
-6.5348 1.72892e-16 0.00415956
-6.51356 1.77684e-16 0.00420047
-6.49236 1.83927e-16 0.00424367
-6.47119 1.92107e-16 0.00428643
-6.45006 1.9848e-16 0.00433152
-6.42896 2.05916e-16 0.00437614
-6.40789 2.13598e-16 0.00442315
-6.38686 2.17607e-16 0.00446965
-6.36586 2.24673e-16 0.00451857
-6.34489 2.31334e-16 0.00456695
-6.32395 2.41452e-16 0.0046178
-6.30304 2.4921e-16 0.00466804
-6.28216 2.57133e-16 0.00472079
-6.26132 2.68805e-16 0.00477287
-6.24051 2.75517e-16 0.00482751
-6.21972 2.82322e-16 0.00488139
-6.19897 2.90491e-16 0.00493785
-6.17824 3.00813e-16 0.00499348
-6.15755 3.13961e-16 0.00505172
-6.13688 3.20666e-16 0.00510902
-6.11625 3.30528e-16 0.00516897
-6.09564 3.41833e-16 0.00522787
-6.07506 3.58893e-16 0.00528942
-6.05451 3.66229e-16 0.00534982
-6.03398 3.82177e-16 0.00541289
-6.01349 3.88751e-16 0.00547469
-5.99302 4.03441e-16 0.00553916
-5.97258 4.13944e-16 0.00560223
-5.95216 4.19692e-16 0.005668
-5.93178 4.28349e-16 0.00573222
-5.91142 4.43138e-16 0.00579915
-5.89108 4.48538e-16 0.0058644
-5.87077 4.59364e-16 0.00593237
-5.85049 4.60871e-16 0.00599852
-5.83023 4.70778e-16 0.00606742
-5.81 4.73503e-16 0.00613435
-5.7898 4.74842e-16 0.00620406
-5.76961 4.71954e-16 0.00627167
-5.74946 4.84103e-16 0.00634208
-5.72933 4.84541e-16 0.00641028
-5.70922 4.88023e-16 0.00648133
-5.68913 4.85904e-16 0.00655005
-5.66907 4.88451e-16 0.00662169
-5.64904 4.91956e-16 0.0066909
-5.62903 4.95488e-16 0.00676312
-5.60904 4.97206e-16 0.00683285
-5.58907 5.03386e-16 0.0069057
-5.56913 5.02133e-16 0.00697601
-5.54921 5.11886e-16 0.00704959
-5.52931 5.14935e-16 0.00712063
-5.50944 5.17808e-16 0.00719512
-5.48958 5.16842e-16 0.0072671
-5.46975 5.21308e-16 0.00734278
-5.44994 5.2593e-16 0.00741602
-5.43016 5.25786e-16 0.00749325
-5.41039 5.31139e-16 0.00756817
-5.39065 5.33203e-16 0.00764742
-5.37092 5.3199e-16 0.00772455
-5.35122 5.31204e-16 0.00780643
-5.33154 5.23004e-16 0.00788644
-5.31188 5.26457e-16 0.0079717
-5.29224 5.1645e-16 0.00805539
-5.27262 5.04169e-16 0.00814492
-5.25302 4.95027e-16 0.00823327
-5.23344 4.83844e-16 0.00832811
-5.21388 4.78502e-16 0.00842224
-5.19434 4.61178e-16 0.00852363
-5.17482 4.3608e-16 0.00862483
-5.15532 4.13272e-16 0.00873416
-5.13584 3.95584e-16 0.00884392
-5.11638 3.66315e-16 0.00896276
-5.09694 3.30697e-16 0.00908272
-5.07751 3.1296e-16 0.00921284
-5.05811 2.9526e-16 0.00934482
-5.03872 2.63104e-16 0.00948817
-5.01935 2.34548e-16 0.00963419
-5 2.09861e-16 0.0097929
-4.98067 1.70875e-16 0.00995517
-4.96136 1.53742e-16 0.0101316
-4.94206 1.233e-16 0.0103125
-4.92278 1.10794e-16 0.0105092
-4.90352 8.31179e-17 0.0107114
-4.88428 5.92231e-17 0.0109312
-4.86505 3.43693e-17 0.0111576
-4.84584 1.34094e-17 0.0114035
-4.82665 -3.91757e-18 0.0116573
-4.80748 -6.02865e-18 0.0119327
-4.78832 -3.57889e-17 0.0122171
-4.76918 -4.75351e-17 0.0125257
-4.75005 -5.79374e-17 0.0128446
-4.73095 -5.03236e-17 0.0131902
-4.71185 -6.16101e-17 0.0135475
-4.69278 -4.70593e-17 0.0139343
-4.67372 -5.54375e-17 0.0143338
-4.65468 -4.22656e-17 0.0147659
-4.63565 -4.13554e-17 0.0152117
-4.61664 -1.5516e-17 0.015693
-4.59764 -2.24951e-17 0.0161886
-4.57866 -1.46055e-17 0.0167224
-4.55969 -2.5319e-17 0.0172703
-4.54074 -1.64929e-18 0.0178589
-4.52181 -2.48392e-17 0.0184603
-4.50289 -3.59269e-17 0.0191041
-4.48398 -7.11823e-17 0.0197582
-4.46509 -1.17387e-16 0.0204553
-4.44622 -1.48263e-16 0.0211585
-4.42736 -2.24329e-16 0.0219043
-4.40851 -2.90447e-16 0.02265
-4.38968 -3.89551e-16 0.0234368
-4.37086 -4.57226e-16 0.0242158
-4.35206 -5.69161e-16 0.0250332
-4.33327 -6.39654e-16 0.0258339
-4.31449 -7.25203e-16 0.0266699
-4.29573 -8.25481e-16 0.0274797
-4.27698 -9.24811e-16 0.0283219
-4.25825 -9.9474e-16 0.0291285
-4.23953 -1.04233e-15 0.0299656
-4.22082 -1.10378e-15 0.0307585
-4.20213 -1.14975e-15 0.0315814
-4.18345 -1.20024e-15 0.0323532
-4.16478 -1.19414e-15 0.0331562
-4.14613 -1.21488e-15 0.0339028
-4.12749 -1.17719e-15 0.0346837
-4.10886 -1.21785e-15 0.0354047
-4.09024 -1.17584e-15 0.0361646
-4.07164 -1.15071e-15 0.0368626
-4.05305 -1.08584e-15 0.0376052
-4.03447 -1.09337e-15 0.0382852
-4.01591 -9.84544e-16 0.0390164
-3.99736 -9.59203e-16 0.0396848
-3.97882 -8.95803e-16 0.0404117
-3.96029 -8.86236e-16 0.0410761
-3.94177 -8.11776e-16 0.0418063
-3.92327 -7.45246e-16 0.0424743
-3.90478 -6.77646e-16 0.0432157
-3.8863 -6.36272e-16 0.043895
-3.86783 -5.97851e-16 0.0446555
-3.84937 -5.34443e-16 0.0453536
-3.83093 -4.71291e-16 0.0461405
-3.81249 -4.29781e-16 0.0468646
-3.79407 -3.16643e-16 0.0476853
-3.77566 -2.88293e-16 0.0484423
-3.75726 -2.15721e-16 0.0493037
-3.73887 -1.43674e-16 0.0501002
-3.72049 -2.90113e-17 0.0510094
-3.70213 -3.63866e-17 0.0518521
-3.68377 7.60822e-17 0.0528161
-3.66543 9.31779e-17 0.0537115
-3.64709 2.40865e-16 0.0547375
-3.62877 2.55592e-16 0.0556925
-3.61046 3.82623e-16 0.0567881
-3.59215 3.91315e-16 0.0578099
-3.57386 5.06267e-16 0.0589832
-3.55558 6.18422e-16 0.0600797
-3.53731 6.76049e-16 0.0613395
-3.51905 6.91471e-16 0.062519
-3.5008 7.7061e-16 0.0638751
-3.48256 8.189e-16 0.0651469
-3.46433 9.10553e-16 0.0666101
-3.4461 8.61394e-16 0.0679847
-3.42789 9.9131e-16 0.0695671
-3.40969 9.54348e-16 0.071056
-3.3915 9.35708e-16 0.0727713
-3.37332 1.02501e-15 0.0743876
-3.35515 9.37816e-16 0.0762512
-3.33698 8.21623e-16 0.0780099
-3.31883 9.72159e-16 0.0800394
-3.30069 8.05131e-16 0.081957
-3.28255 7.86225e-16 0.0841724
-3.26443 6.21928e-16 0.0862682
-3.24631 6.89297e-16 0.0886924
-3.2282 5.42093e-16 0.0909879
-3.2101 4.96829e-16 0.0936468
-3.19201 2.07381e-16 0.0961668
-3.17393 3.39607e-16 0.0990903
-3.15586 1.56054e-16 0.101863
-3.1378 3.47402e-17 0.105085
-3.11974 -3.22501e-17 0.108142
-3.1017 -2.60458e-16 0.111702
-3.08366 -5.00153e-16 0.115079
-3.06563 -3.74925e-16 0.119021
-3.04761 -6.32374e-16 0.122761
-3.0296 -9.46319e-16 0.127135
-3.01159 -1.16424e-15 0.131283
-2.9936 -1.13147e-15 0.136149
-2.97561 -1.46952e-15 0.140758
-2.95763 -1.37927e-15 0.14618
-2.93966 -1.71487e-15 0.15131
-2.9217 -1.96715e-15 0.157365
-2.90374 -2.3597e-15 0.163082
-2.88579 -2.51144e-15 0.169855
-2.86785 -2.91688e-15 0.176233
-2.84992 -3.32485e-15 0.183821
-2.83199 -3.58628e-15 0.190944
-2.81408 -3.8579e-15 0.199456
-2.79617 -4.58161e-15 0.207415
-2.77826 -4.73338e-15 0.216974
-2.76037 -5.41229e-15 0.225871
-2.74248 -5.62873e-15 0.236617
-2.7246 -6.76979e-15 0.246561
-2.70673 -6.44475e-15 0.25865
-2.68886 -7.93439e-15 0.26976
-2.671 -8.16427e-15 0.283365
-2.65315 -9.92656e-15 0.29577
-2.63531 -9.72685e-15 0.311084
-2.61747 -1.05294e-14 0.324922
-2.59964 -1.10865e-14 0.34216
-2.58182 -1.24432e-14 0.357573
-2.564 -1.22056e-14 0.376975
-2.54619 -1.45894e-14 0.394115
-2.52838 -1.47665e-14 0.415943
-2.51059 -1.54449e-14 0.434966
-2.49279 -1.57259e-14 0.459514
-2.47501 -1.91821e-14 0.48058
-2.45723 -1.8602e-14 0.50817
-2.43946 -2.06728e-14 0.531441
-2.42169 -2.11316e-14 0.562435
-2.40394 -2.45074e-14 0.588075
-2.38618 -2.17227e-14 0.622872
-2.36844 -2.87484e-14 0.651043
-2.3507 -2.85443e-14 0.690092
-2.33296 -2.91204e-14 0.720955
-2.31523 -2.91823e-14 0.764757
-2.29751 -3.2663e-14 0.798471
-2.27979 -3.1602e-14 0.847593
-2.26208 -3.18024e-14 0.884308
-2.24438 -3.34886e-14 0.939392
-2.22668 -3.7196e-14 0.979254
-2.20898 -3.70335e-14 1.04103
-2.19129 -3.37959e-14 1.08418
-2.17361 -3.57266e-14 1.15348
-2.15593 -4.26737e-14 1.20004
-2.13826 -3.928e-14 1.27785
-2.1206 -3.55051e-14 1.32794
-2.10294 -3.98214e-14 1.41538
-2.08528 -3.2396e-14 1.46915
-2.06763 -3.58516e-14 1.56755
-2.04998 -4.15359e-14 1.62514
-2.03234 -3.68912e-14 1.73615
-2.01471 -3.54277e-14 1.79777
-1.99708 -3.6917e-14 1.92339
-1.97945 -4.28662e-14 1.98934
-1.96183 -3.72683e-14 2.13214
-1.94422 -3.94723e-14 2.2029
-1.92661 -2.88155e-14 2.36617
-1.909 -3.80859e-14 2.44244
-1.8914 -1.25248e-14 2.63049
-1.87381 -3.3073e-14 2.7133
-1.85622 -1.0876e-14 2.9318
-1.83863 -2.50137e-14 3.02251
-1.82105 4.40459e-14 3.27888
-1.80347 6.20641e-14 3.37909
-1.7859 6.65444e-14 3.68295
-1.76833 7.09538e-14 3.7942
-1.75076 1.6759e-13 4.15763
-1.7332 1.55447e-13 4.28072
-1.71565 2.04138e-13 4.71824
-1.69809 2.15376e-13 4.85189
-1.68055 3.22224e-13 5.37975
-1.663 1.95156e-13 5.51844
-1.64546 4.89509e-13 6.15266
-1.62793 2.31148e-13 6.28375
-1.6104 4.65128e-13 7.03651
-1.59287 3.57788e-13 7.1375
-1.57535 6.45627e-13 8.01204
-1.55783 2.89171e-13 8.04966
-1.54031 7.26775e-13 9.03527
-1.5228 2.55363e-13 8.96927
-1.50529 7.56458e-13 10.0391
-1.48779 1.30718e-13 9.83158
-1.47029 5.87096e-13 10.9461
-1.45279 1.79746e-13 10.5736
-1.4353 4.55421e-13 11.689
-1.41781 -4.26392e-13 11.1507
-1.40032 -1.84044e-13 12.2283
-1.38284 -1.17618e-12 11.5458
-1.36536 -1.04559e-12 12.5577
-1.34788 -1.7694e-12 11.7664
-1.33041 -2.07474e-12 12.696
-1.31293 -2.45392e-12 11.8352
-1.29547 -2.634e-12 12.6742
-1.278 -3.15523e-12 11.7791
-1.26054 -3.1836e-12 12.5246
-1.24308 -3.4648e-12 11.6231
-1.22563 -3.37966e-12 12.2746
-1.20818 -3.25777e-12 11.3871
-1.19073 -3.18124e-12 11.946
-1.17328 -2.801e-12 11.0867
-1.15584 -2.46267e-12 11.556
-1.1384 -2.29298e-12 10.7345
-1.12096 -1.92899e-12 11.1187
-1.10353 -1.45422e-12 10.3417
-1.08609 -8.49817e-13 10.6468
-1.06866 -6.16442e-13 9.9185
-1.05124 -5.24611e-15 10.1522
-1.03381 9.24042e-15 9.47521
-1.01639 5.42525e-13 9.6462
-0.998969 5.12761e-13 9.02163
-0.981551 1.12365e-12 9.13918
-0.964136 9.70861e-13 8.56689
-0.946723 1.6325e-12 8.64021
-0.929312 1.38035e-12 8.11903
-0.911904 1.86988e-12 8.15683
-0.894497 1.7399e-12 7.68471
-0.877093 1.97018e-12 7.69487
-0.859691 1.91377e-12 7.26911
-0.842291 2.10182e-12 7.25844
-0.824893 2.02123e-12 6.87591
-0.807497 2.22658e-12 6.85014
-0.790103 2.08419e-12 6.50746
-0.77271 2.18594e-12 6.47126
-0.75532 2.06148e-12 6.16498
-0.737931 2.20231e-12 6.12202
-0.720544 2.0637e-12 5.84875
-0.703159 2.15424e-12 5.8019
-0.685776 1.99006e-12 5.5584
-0.668394 2.09727e-12 5.50982
-0.651013 1.95424e-12 5.29306
-0.633635 2.04798e-12 5.24434
-0.616257 1.91827e-12 5.05152
-0.598881 1.95906e-12 5.00383
-0.581507 1.89989e-12 4.83244
-0.564134 1.90515e-12 4.78656
-0.546762 1.81266e-12 4.63434
-0.529392 1.84693e-12 4.59084
-0.512023 1.77981e-12 4.45577
-0.494655 1.80122e-12 4.415
-0.477288 1.72184e-12 4.29531
-0.459922 1.73363e-12 4.25746
-0.442558 1.68129e-12 4.1516
-0.425194 1.70661e-12 4.11679
-0.407832 1.62592e-12 4.02339
-0.39047 1.65066e-12 3.99166
-0.373109 1.57181e-12 3.90955
-0.355749 1.59838e-12 3.88088
-0.338391 1.55709e-12 3.80902
-0.321032 1.56122e-12 3.78338
-0.303675 1.52764e-12 3.72091
-0.286318 1.52277e-12 3.69822
-0.268962 1.51415e-12 3.64438
-0.251607 1.5306e-12 3.62458
-0.234252 1.47964e-12 3.57874
-0.216898 1.47095e-12 3.56175
-0.199544 1.46064e-12 3.52339
-0.182191 1.45834e-12 3.50915
-0.164838 1.46492e-12 3.47781
-0.147486 1.45296e-12 3.46625
-0.130134 1.41054e-12 3.44159
-0.112782 1.43219e-12 3.43265
-0.0954304 1.42544e-12 3.41439
-0.0780791 1.43075e-12 3.40804
-0.060728 1.43279e-12 3.39598
-0.043377 1.42273e-12 3.39218
-0.0260262 1.38572e-12 3.38618
-0.00867539 1.38977e-12 3.38492
0.00867539 1.42579e-12 3.38492
0.0260262 1.41207e-12 3.38618
0.043377 1.44396e-12 3.39218
0.060728 1.40573e-12 3.39598
0.0780791 1.42923e-12 3.40804
0.0954304 1.4265e-12 3.41439
0.112782 1.43985e-12 3.43265
0.130134 1.42895e-12 3.44159
0.147486 1.43674e-12 3.46625
0.164838 1.4241e-12 3.47781
0.182191 1.46334e-12 3.50915
0.199544 1.43855e-12 3.52339
0.216898 1.48135e-12 3.56175
0.234252 1.47347e-12 3.57874
0.251607 1.49239e-12 3.62458
0.268962 1.46407e-12 3.64438
0.286318 1.53451e-12 3.69822
0.303675 1.51355e-12 3.72091
0.321032 1.5634e-12 3.78338
0.338391 1.53349e-12 3.80902
0.355749 1.58818e-12 3.88088
0.373109 1.59213e-12 3.90955
0.39047 1.61548e-12 3.99166
0.407832 1.60152e-12 4.02339
0.425194 1.6643e-12 4.11679
0.442558 1.64077e-12 4.1516
0.459922 1.71529e-12 4.25746
0.477288 1.68069e-12 4.29531
0.494655 1.75672e-12 4.415
0.512023 1.71227e-12 4.45577
0.529392 1.81867e-12 4.59084
0.546762 1.77153e-12 4.63434
0.564134 1.86402e-12 4.78656
0.581507 1.77484e-12 4.83244
0.598881 1.94458e-12 5.00383
0.616257 1.87363e-12 5.05152
0.633635 1.99919e-12 5.24434
0.651013 1.87181e-12 5.29306
0.668394 2.05276e-12 5.50982
0.685776 1.96684e-12 5.5584
0.703159 2.07023e-12 5.8019
0.720544 1.93422e-12 5.84875
0.737931 2.09859e-12 6.12202
0.75532 1.98245e-12 6.16498
0.77271 2.12686e-12 6.47126
0.790103 1.85825e-12 6.50746
0.807497 2.07749e-12 6.85014
0.824893 1.78647e-12 6.87591
0.842291 2.06708e-12 7.25844
0.859691 1.64927e-12 7.26911
0.877093 1.94749e-12 7.69487
0.894497 1.51232e-12 7.68471
0.911904 1.61324e-12 8.15683
0.929312 1.30586e-12 8.11903
0.946723 1.25294e-12 8.64021
0.964136 9.02289e-13 8.56689
0.981551 8.58289e-13 9.13918
0.998969 3.63117e-13 9.02163
1.01639 3.44969e-13 9.6462
1.03381 -2.31439e-13 9.47521
1.05124 -4.48685e-13 10.1522
1.06866 -1.07741e-12 9.9185
1.08609 -1.25532e-12 10.6468
1.10353 -1.79526e-12 10.3417
1.12096 -2.01097e-12 11.1187
1.1384 -2.35166e-12 10.7345
1.15584 -3.06003e-12 11.556
1.17328 -3.05666e-12 11.0867
1.19073 -3.46071e-12 11.946
1.20818 -3.51408e-12 11.3871
1.22563 -3.59762e-12 12.2746
1.24308 -3.33294e-12 11.6231
1.26054 -3.67052e-12 12.5246
1.278 -3.31849e-12 11.7791
1.29547 -3.16131e-12 12.6742
1.31293 -2.67796e-12 11.8352
1.33041 -1.94226e-12 12.696
1.34788 -1.8158e-12 11.7664
1.36536 -1.36615e-12 12.5577
1.38284 -8.9261e-13 11.5458
1.40032 -5.52121e-13 12.2283
1.41781 -2.47666e-13 11.1507
1.4353 1.16296e-14 11.689
1.45279 2.67964e-14 10.5736
1.47029 5.3672e-13 10.9461
1.48779 4.01314e-13 9.83158
1.50529 6.45147e-13 10.0391
1.5228 4.56775e-13 8.96927
1.54031 6.12254e-13 9.03527
1.55783 4.0239e-13 8.04966
1.57535 6.03898e-13 8.01204
1.59287 3.96906e-13 7.1375
1.6104 5.69461e-13 7.03651
1.62793 4.12855e-13 6.28375
1.64546 3.94859e-13 6.15266
1.663 3.33579e-13 5.51844
1.68055 4.14324e-13 5.37975
1.69809 2.10291e-13 4.85189
1.71565 3.26527e-13 4.71824
1.7332 1.25474e-13 4.28072
1.75076 1.83426e-13 4.15763
1.76833 1.0006e-13 3.7942
1.7859 1.5986e-13 3.68295
1.80347 1.52074e-14 3.37909
1.82105 6.75626e-14 3.27888
1.83863 1.58611e-14 3.02251
1.85622 3.83649e-14 2.9318
1.87381 -1.73358e-14 2.7133
1.8914 1.22026e-14 2.63049
1.909 -2.81926e-14 2.44244
1.92661 -3.1709e-15 2.36617
1.94422 -3.10952e-14 2.2029
1.96183 -2.40933e-15 2.13214
1.97945 -2.9399e-14 1.98934
1.99708 -4.97181e-15 1.92339
2.01471 -3.47822e-14 1.79777
2.03234 -1.07258e-14 1.73615
2.04998 -2.82256e-14 1.62514
2.06763 -1.38954e-14 1.56755
2.08528 -3.37527e-14 1.46915
2.10294 -1.48636e-14 1.41538
2.1206 -3.47309e-14 1.32794
2.13826 -1.76471e-14 1.27785
2.15593 -2.7491e-14 1.20004
2.17361 -2.28e-14 1.15348
2.19129 -3.51182e-14 1.08418
2.20898 -2.2386e-14 1.04103
2.22668 -2.83322e-14 0.979254
2.24438 -2.4265e-14 0.939392
2.26208 -3.03624e-14 0.884308
2.27979 -2.27484e-14 0.847593
2.29751 -2.53932e-14 0.798471
2.31523 -2.05555e-14 0.764757
2.33296 -2.28474e-14 0.720955
2.3507 -1.75781e-14 0.690092
2.36844 -1.95708e-14 0.651043
2.38618 -2.00427e-14 0.622872
2.40394 -1.75148e-14 0.588075
2.42169 -1.51293e-14 0.562435
2.43946 -1.61419e-14 0.531441
2.45723 -1.40972e-14 0.50817
2.47501 -1.29912e-14 0.48058
2.49279 -1.29036e-14 0.459514
2.51059 -1.31862e-14 0.434966
2.52838 -1.06739e-14 0.415943
2.54619 -1.01266e-14 0.394115
2.564 -9.65154e-15 0.376975
2.58182 -9.22002e-15 0.357573
2.59964 -7.75324e-15 0.34216
2.61747 -7.79436e-15 0.324922
2.63531 -6.38547e-15 0.311084
2.65315 -5.67659e-15 0.29577
2.671 -5.35274e-15 0.283365
2.68886 -5.31865e-15 0.26976
2.70673 -4.84326e-15 0.25865
2.7246 -4.04443e-15 0.246561
2.74248 -3.5426e-15 0.236617
2.76037 -3.39306e-15 0.225871
2.77826 -2.67595e-15 0.216974
2.79617 -2.45531e-15 0.207415
2.81408 -1.75196e-15 0.199456
2.83199 -1.77683e-15 0.190944
2.84992 -1.09357e-15 0.183821
2.86785 -1.04315e-15 0.176233
2.88579 -6.39027e-16 0.169855
2.90374 -6.1735e-16 0.163082
2.9217 -1.1738e-16 0.157365
2.93966 -2.92876e-16 0.15131
2.95763 1.6382e-16 0.14618
2.97561 3.64713e-16 0.140758
2.9936 5.17038e-16 0.136149
3.01159 7.06284e-16 0.131283
3.0296 9.72785e-16 0.127135
3.04761 8.09932e-16 0.122761
3.06563 1.03822e-15 0.119021
3.08366 1.20243e-15 0.115079
3.1017 1.31064e-15 0.111702
3.11974 1.21222e-15 0.108142
3.1378 1.44115e-15 0.105085
3.15586 1.40988e-15 0.101863
3.17393 1.49412e-15 0.0990903
3.19201 1.73011e-15 0.0961668
3.2101 1.68922e-15 0.0936468
3.2282 1.74197e-15 0.0909879
3.24631 1.78533e-15 0.0886924
3.26443 1.87406e-15 0.0862682
3.28255 1.92634e-15 0.0841724
3.30069 1.89867e-15 0.081957
3.31883 1.88704e-15 0.0800394
3.33698 1.96617e-15 0.0780099
3.35515 1.93593e-15 0.0762512
3.37332 1.75705e-15 0.0743876
3.3915 1.86804e-15 0.0727713
3.40969 1.7195e-15 0.071056
3.42789 1.70398e-15 0.0695671
3.4461 1.62653e-15 0.0679847
3.46433 1.55888e-15 0.0666101
3.48256 1.44829e-15 0.0651469
3.5008 1.43726e-15 0.0638751
3.51905 1.28812e-15 0.062519
3.53731 1.21397e-15 0.0613395
3.55558 1.04123e-15 0.0600797
3.57386 1.02506e-15 0.0589832
3.59215 9.17233e-16 0.0578099
3.61046 7.79735e-16 0.0567881
3.62877 7.06267e-16 0.0556925
3.64709 5.91584e-16 0.0547375
3.66543 5.37489e-16 0.0537115
3.68377 4.20464e-16 0.0528161
3.70213 3.09573e-16 0.0518521
3.72049 1.9831e-16 0.0510094
3.73887 1.21114e-16 0.0501002
3.75726 8.22676e-17 0.0493037
3.77566 -1.20308e-17 0.0484423
3.79407 -1.00923e-16 0.0476853
3.81249 -1.5726e-16 0.0468646
3.83093 -2.1985e-16 0.0461405
3.84937 -3.14099e-16 0.0453536
3.86783 -3.43702e-16 0.0446555
3.8863 -4.72611e-16 0.043895
3.90478 -5.20127e-16 0.0432157
3.92327 -6.18404e-16 0.0424743
3.94177 -6.38941e-16 0.0418063
3.96029 -7.08954e-16 0.0410761
3.97882 -8.03275e-16 0.0404117
3.99736 -8.67282e-16 0.0396848
4.01591 -9.26438e-16 0.0390164
4.03447 -9.2925e-16 0.0382852
4.05305 -1.00507e-15 0.0376052
4.07164 -1.02776e-15 0.0368626
4.09024 -1.04546e-15 0.0361646
4.10886 -1.07072e-15 0.0354047
4.12749 -1.14185e-15 0.0346837
4.14613 -1.11026e-15 0.0339028
4.16478 -1.09579e-15 0.0331562
4.18345 -1.07677e-15 0.0323532
4.20213 -1.05652e-15 0.0315814
4.22082 -1.01409e-15 0.0307585
4.23953 -9.51995e-16 0.0299656
4.25825 -8.84268e-16 0.0291285
4.27698 -7.99567e-16 0.0283219
4.29573 -7.33197e-16 0.0274797
4.31449 -6.51084e-16 0.0266699
4.33327 -5.56721e-16 0.0258339
4.35206 -4.33498e-16 0.0250332
4.37086 -3.7448e-16 0.0242158
4.38968 -2.59275e-16 0.0234368
4.40851 -1.97235e-16 0.02265
4.42736 -1.09766e-16 0.0219043
4.44622 -6.45773e-17 0.0211585
4.46509 1.07679e-17 0.0204553
4.48398 4.56951e-17 0.0197582
4.50289 7.74378e-17 0.0191041
4.52181 9.72502e-17 0.0184603
4.54074 1.10135e-16 0.0178589
4.55969 1.29843e-16 0.0172703
4.57866 1.26542e-16 0.0167224
4.59764 1.18569e-16 0.0161886
4.61664 1.01225e-16 0.015693
4.63565 1.05704e-16 0.0152117
4.65468 9.84642e-17 0.0147659
4.67372 9.08073e-17 0.0143338
4.69278 8.08177e-17 0.0139343
4.71185 8.83189e-17 0.0135475
4.73095 8.56621e-17 0.0131902
4.75005 9.95198e-17 0.0128446
4.76918 1.10924e-16 0.0125257
4.78832 1.16957e-16 0.0122171
4.80748 1.22153e-16 0.0119327
4.82665 1.49117e-16 0.0116573
4.84584 1.69069e-16 0.0114035
4.86505 1.8423e-16 0.0111576
4.88428 2.03838e-16 0.0109312
4.90352 2.19124e-16 0.0107114
4.92278 2.38254e-16 0.0105092
4.94206 2.70291e-16 0.0103125
4.96136 2.90079e-16 0.0101316
4.98067 3.19949e-16 0.00995517
5 3.30964e-16 0.0097929
5.01935 3.55178e-16 0.00963419
5.03872 3.80896e-16 0.00948817
5.05811 3.96773e-16 0.00934482
5.07751 4.33429e-16 0.00921284
5.09694 4.63338e-16 0.00908272
5.11638 4.76737e-16 0.00896276
5.13584 4.90975e-16 0.00884392
5.15532 5.19482e-16 0.00873416
5.17482 5.34663e-16 0.00862483
5.19434 5.47416e-16 0.00852363
5.21388 5.58616e-16 0.00842224
5.23344 5.83324e-16 0.00832811
5.25302 5.92312e-16 0.00823327
5.27262 6.04118e-16 0.00814492
5.29224 6.04477e-16 0.00805539
5.31188 6.06245e-16 0.0079717
5.33154 6.13405e-16 0.00788644
5.35122 6.10468e-16 0.00780643
5.37092 6.07962e-16 0.00772455
5.39065 6.07258e-16 0.00764742
5.41039 6.0291e-16 0.00756817
5.43016 6.03325e-16 0.00749325
5.44994 5.94115e-16 0.00741602
5.46975 5.91867e-16 0.00734278
5.48958 5.85642e-16 0.0072671
5.50944 5.77027e-16 0.00719512
5.52931 5.67304e-16 0.00712063
5.54921 5.62793e-16 0.00704959
5.56913 5.60977e-16 0.00697601
5.58907 5.53071e-16 0.0069057
5.60904 5.4792e-16 0.00683285
5.62903 5.43165e-16 0.00676312
5.64904 5.37361e-16 0.0066909
5.66907 5.34868e-16 0.00662169
5.68913 5.2938e-16 0.00655005
5.70922 5.20002e-16 0.00648133
5.72933 5.14896e-16 0.00641028
5.74946 5.10471e-16 0.00634208
5.76961 5.13213e-16 0.00627167
5.7898 5.03209e-16 0.00620406
5.81 4.93801e-16 0.00613435
5.83023 4.88124e-16 0.00606742
5.85049 4.84072e-16 0.00599852
5.87077 4.73388e-16 0.00593237
5.89108 4.67537e-16 0.0058644
5.91142 4.58156e-16 0.00579915
5.93178 4.54131e-16 0.00573222
5.95216 4.43906e-16 0.005668
5.97258 4.26919e-16 0.00560223
5.99302 4.16591e-16 0.00553916
6.01349 4.06255e-16 0.00547469
6.03398 3.91793e-16 0.00541289
6.05451 3.82875e-16 0.00534982
6.07506 3.69609e-16 0.00528942
6.09564 3.63749e-16 0.00522787
6.11625 3.56005e-16 0.00516897
6.13688 3.45386e-16 0.00510902
6.15755 3.33276e-16 0.00505172
6.17824 3.27302e-16 0.00499348
6.19897 3.20686e-16 0.00493785
6.21972 3.11918e-16 0.00488139
6.24051 3.02608e-16 0.00482751
6.26132 2.92279e-16 0.00477287
6.28216 2.88638e-16 0.00472079
6.30304 2.79554e-16 0.00466804
6.32395 2.72474e-16 0.0046178
6.34489 2.66501e-16 0.00456695
6.36586 2.58337e-16 0.00451857
6.38686 2.49453e-16 0.00446965
6.40789 2.39815e-16 0.00442315
6.42896 2.32599e-16 0.00437614
6.45006 2.2737e-16 0.00433152
6.47119 2.1945e-16 0.00428643
6.49236 2.15037e-16 0.00424367
6.51356 2.08719e-16 0.00420047
6.5348 2.02502e-16 0.00415956
6.55607 1.95774e-16 0.00411822
6.57737 1.8845e-16 0.00407912
6.59871 1.81623e-16 0.00403961
6.62008 1.77574e-16 0.00400227
6.6415 1.71368e-16 0.00396454
6.66294 1.66524e-16 0.00392892
6.68443 1.64683e-16 0.00389291
6.70595 1.59762e-16 0.00385896
6.72751 1.53746e-16 0.00382462
6.74911 1.48819e-16 0.00379228
6.77074 1.43724e-16 0.00375955
6.79241 1.39958e-16 0.00372874
6.81413 1.38032e-16 0.00369754
6.83588 1.35338e-16 0.00366821
6.85767 1.31342e-16 0.00363847
6.8795 1.27697e-16 0.00361053
6.90138 1.24752e-16 0.00358215
6.92329 1.21505e-16 0.00355551
6.94524 1.1836e-16 0.0035284
6.96724 1.16499e-16 0.00350296
6.98928 1.12796e-16 0.00347702
7.01137 1.12088e-16 0.00345266
7.03349 1.11073e-16 0.00342776
7.05566 1.1043e-16 0.00340436
7.07788 1.06685e-16 0.00338036
7.10014 1.03826e-16 0.00335777
7.12244 1.02612e-16 0.00333452
7.14479 1.00979e-16 0.00331258
7.16719 1.00409e-16 0.00328991
7.18963 9.5525e-17 0.00326844
7.21213 9.5304e-17 0.00324616
7.23467 8.98965e-17 0.00322499
7.25725 8.85641e-17 0.00320292
7.27989 8.57497e-17 0.00318184
7.30258 8.36882e-17 0.00315978
7.32532 8.21613e-17 0.00313861
7.34811 7.95162e-17 0.00311638
7.37095 7.65435e-17 0.00309493
7.39384 7.48239e-17 0.00307235
7.41679 7.35553e-17 0.00305046
7.43978 7.14258e-17 0.00302738
7.46284 7.19831e-17 0.00300491
7.48595 6.9823e-17 0.0029812
7.50911 7.13334e-17 0.00295804
7.53233 7.29056e-17 0.00293362
7.55561 7.52586e-17 0.0029097
7.57894 7.72106e-17 0.00288453
7.60234 7.91841e-17 0.00285983
7.62579 8.19863e-17 0.00283389
7.64931 8.51543e-17 0.00280842
7.67288 8.83669e-17 0.00278176
7.69652 9.13524e-17 0.00275559
7.72022 9.56182e-17 0.00272829
7.74398 9.93761e-17 0.0027015
7.76781 1.03505e-16 0.00267367
7.7917 1.07339e-16 0.0026464
7.81566 1.11757e-16 0.00261818
7.83968 1.13429e-16 0.00259057
7.86378 1.16712e-16 0.00256212
7.88794 1.19132e-16 0.00253434
7.91217 1.21427e-16 0.00250582
7.93648 1.22747e-16 0.00247803
7.96085 1.24178e-16 0.0024496
7.9853 1.25171e-16 0.00242198
8.00983 1.24313e-16 0.00239381
8.03443 1.26149e-16 0.0023665
8.0591 1.24509e-16 0.00233873
8.08386 1.24395e-16 0.00231187
8.10869 1.23194e-16 0.00228464
8.13361 1.2162e-16 0.00225835
8.1586 1.20752e-16 0.00223177
8.18368 1.18961e-16 0.00220614
8.20884 1.17303e-16 0.00218028
8.23409 1.14883e-16 0.0021554
8.25943 1.12995e-16 0.00213032
8.28486 1.11182e-16 0.00210623
8.31038 1.082e-16 0.00208198
8.33598 1.07277e-16 0.0020587
8.36169 1.04819e-16 0.00203528
8.38748 1.03043e-16 0.00201282
8.41338 1.01661e-16 0.00199023
8.43937 1.00168e-16 0.00196857
8.46547 9.80548e-17 0.00194679
8.49166 9.65761e-17 0.0019259
8.51797 9.51294e-17 0.00190488
8.54437 9.38607e-17 0.00188472
8.57089 9.31219e-17 0.00186441
8.59752 9.18316e-17 0.00184493
8.62426 9.15937e-17 0.00182527
8.65112 9.10621e-17 0.0018064
8.67809 8.99584e-17 0.00178732
8.70518 8.99656e-17 0.00176899
8.7324 8.96014e-17 0.00175043
8.75974 8.9323e-17 0.00173257
8.78721 8.89137e-17 0.00171445
8.81482 8.84012e-17 0.00169698
8.84255 8.8103e-17 0.00167923
8.87042 8.7242e-17 0.00166206
8.89844 8.68041e-17 0.00164459
8.92659 8.64562e-17 0.00162767
8.9549 8.51572e-17 0.0016104
8.98335 8.45708e-17 0.00159362
9.01196 8.3692e-17 0.00157648
9.04073 8.22741e-17 0.00155978
9.06966 8.12185e-17 0.00154267
9.09875 7.98679e-17 0.00152596
9.12802 7.90842e-17 0.00150882
9.15746 7.74985e-17 0.00149203
9.18709 7.64588e-17 0.00147478
9.2169 7.48651e-17 0.00145784
9.2469 7.33344e-17 0.00144041
9.27709 7.25144e-17 0.00142326
9.30749 7.08868e-17 0.0014056
9.3381 6.99022e-17 0.00138818
9.36893 6.83352e-17 0.00137024
9.39998 6.75777e-17 0.0013525
9.43125 6.6385e-17 0.00133422
9.46277 6.55412e-17 0.0013161
9.49453 6.46202e-17 0.0012974
9.52655 6.41047e-17 0.00127881
9.55883 6.30547e-17 0.00125963
9.59138 6.25786e-17 0.00124053
9.62422 6.21903e-17 0.00122084
9.65735 6.25214e-17 0.00120123
9.69079 6.23196e-17 0.00118107
9.72455 6.27288e-17 0.00116106
9.75865 6.33134e-17 0.00114062
9.79309 6.36209e-17 0.00112048
9.8279 6.41182e-17 0.00110013
9.8631 6.53532e-17 0.00108028
9.89869 6.63798e-17 0.0010604
9.93471 6.75261e-17 0.0010411
9.97117 6.94174e-17 0.00102178
10.0081 7.05098e-17 0.00100297
10.0455 7.23438e-17 0.000984013
10.0835 7.32315e-17 0.000965394
10.122 7.4428e-17 0.000946479
10.1611 7.51954e-17 0.000927765
10.2008 7.52532e-17 0.000908666
10.2412 7.51267e-17 0.000889707
10.2824 7.45364e-17 0.00087035
10.3244 7.3333e-17 0.000851144
10.3672 7.12156e-17 0.000831581
10.4109 6.81441e-17 0.000812217
10.4557 6.51965e-17 0.000792548
10.5017 6.18178e-17 0.000773124
10.5489 5.74686e-17 0.000753417
10.5976 5.32561e-17 0.000733961
10.6479 4.87133e-17 0.000714181
10.7002 4.42353e-17 0.000694593
10.7547 4.04002e-17 0.000674543
10.8119 3.61317e-17 0.000654529
10.8724 3.16183e-17 0.000633747
10.9373 2.69146e-17 0.000612652
11.0083 2.17204e-17 0.000590037
11.0884 1.62922e-17 0.0005661
11.1861 8.95304e-18 0.000537288


==> anc/HERMITE/Theta0.5/LambdaOverBeta4.0Lambda0.5Nc1Classic/vANODiaP_FRG.txt <==
-11.1861 3.48188e-13 0.427133
-11.0884 3.58659e-13 0.425417
-11.0083 3.74033e-13 0.425554
-10.9373 3.79166e-13 0.427019
-10.8724 3.91859e-13 0.429619
-10.8119 3.91302e-13 0.433057
-10.7547 4.03943e-13 0.437292
-10.7002 3.98704e-13 0.442161
-10.6479 4.02703e-13 0.447581
-10.5976 4.06758e-13 0.453419
-10.5489 4.1013e-13 0.459684
-10.5017 4.14031e-13 0.466168
-10.4557 4.13503e-13 0.472885
-10.4109 4.16882e-13 0.479704
-10.3672 4.19386e-13 0.486601
-10.3244 4.18448e-13 0.493453
-10.2824 4.21899e-13 0.500243
-10.2412 4.22473e-13 0.506858
-10.2008 4.21121e-13 0.513278
-10.1611 4.19054e-13 0.519396
-10.122 4.15835e-13 0.525193
-10.0835 4.11379e-13 0.530568
-10.0455 4.06042e-13 0.535504
-10.0081 3.98331e-13 0.539902
-9.97117 3.89674e-13 0.543745
-9.93471 3.82114e-13 0.546921
-9.89869 3.74907e-13 0.549454
-9.8631 3.63371e-13 0.551246
-9.8279 3.55646e-13 0.55231
-9.79309 3.45324e-13 0.552598
-9.75865 3.37203e-13 0.552157
-9.72455 3.29709e-13 0.550953
-9.69079 3.24001e-13 0.549093
-9.65735 3.19087e-13 0.546555
-9.62422 3.14585e-13 0.543412
-9.59138 3.10216e-13 0.539666
-9.55883 3.06969e-13 0.535394
-9.52655 3.03085e-13 0.530622
-9.49453 3.01465e-13 0.525449
-9.46277 3.05386e-13 0.519916
-9.43125 3.01745e-13 0.51414
-9.39998 3.05371e-13 0.50818
-9.36893 3.0918e-13 0.502164
-9.3381 3.08453e-13 0.496162
-9.30749 3.08382e-13 0.490309
-9.27709 3.0634e-13 0.484689
-9.2469 3.14857e-13 0.479442
-9.2169 3.18929e-13 0.47464
-9.18709 3.17438e-13 0.470404
-9.15746 3.29983e-13 0.466801
-9.12802 3.26036e-13 0.463955
-9.09875 3.25084e-13 0.461901
-9.06966 3.23825e-13 0.460735
-9.04073 3.09683e-13 0.460461
-9.01196 3.16486e-13 0.461116
-8.98335 3.18409e-13 0.462693
-8.9549 2.9341e-13 0.465209
-8.92659 2.99315e-13 0.468584
-8.89844 2.932e-13 0.472791
-8.87042 2.75377e-13 0.477702
-8.84255 2.68386e-13 0.483266
-8.81482 2.58449e-13 0.489343
-8.78721 2.49406e-13 0.495826
-8.75974 2.44611e-13 0.502533
-8.7324 2.22136e-13 0.50935
-8.70518 2.15332e-13 0.516112
-8.67809 1.93794e-13 0.522704
-8.65112 1.85672e-13 0.528949
-8.62426 1.79762e-13 0.53472
-8.59752 1.61984e-13 0.539891
-8.57089 1.56633e-13 0.544397
-8.54437 1.5057e-13 0.548125
-8.51797 1.40401e-13 0.550994
-8.49166 1.32416e-13 0.552945
-8.46547 1.27213e-13 0.554004
-8.43937 1.20397e-13 0.554139
-8.41338 1.16335e-13 0.553323
-8.38748 1.12035e-13 0.551579
-8.36169 1.06645e-13 0.549011
-8.33598 1.02339e-13 0.545627
-8.31038 1.03296e-13 0.541449
-8.28486 9.51981e-14 0.536562
-8.25943 9.5061e-14 0.531095
-8.23409 1.01232e-13 0.525039
-8.20884 8.84516e-14 0.518471
-8.18368 8.95919e-14 0.511476
-8.1586 8.67102e-14 0.504162
-8.13361 8.91607e-14 0.496481
-8.10869 8.30816e-14 0.488545
-8.08386 8.493e-14 0.480409
-8.0591 8.30418e-14 0.472092
-8.03443 7.75208e-14 0.463571
-8.00983 7.72045e-14 0.454943
-7.9853 7.64127e-14 0.446185
-7.96085 7.94924e-14 0.437279
-7.93648 6.9161e-14 0.428229
-7.91217 7.29375e-14 0.419075
-7.88794 7.3612e-14 0.409723
-7.86378 7.59841e-14 0.400196
-7.83968 7.40084e-14 0.39047
-7.81566 7.69349e-14 0.380513
-7.7917 7.00471e-14 0.37026
-7.76781 7.98958e-14 0.359739
-7.74398 7.67868e-14 0.34887
-7.72022 7.44634e-14 0.337632
-7.69652 7.79816e-14 0.325987
-7.67288 7.56752e-14 0.313928
-7.64931 7.54875e-14 0.301374
-7.62579 7.02753e-14 0.288342
-7.60234 7.45519e-14 0.274782
-7.57894 7.37713e-14 0.260676
-7.55561 7.15158e-14 0.245986
-7.53233 7.806e-14 0.230735
-7.50911 7.9159e-14 0.214856
-7.48595 7.65935e-14 0.198378
-7.46284 7.71654e-14 0.181279
-7.43978 8.25752e-14 0.163562
-7.41679 8.18957e-14 0.145212
-7.39384 8.60764e-14 0.126275
-7.37095 8.83922e-14 0.106712
-7.34811 9.15056e-14 0.0865804
-7.32532 9.26324e-14 0.0658798
-7.30258 9.31313e-14 0.0446437
-7.27989 9.16729e-14 0.0228921
-7.25725 9.79232e-14 0.000685892
-7.23467 9.63414e-14 -0.021974
-7.21213 9.81973e-14 -0.0450003
-7.18963 1.00165e-13 -0.0683769
-7.16719 9.92002e-14 -0.0920262
-7.14479 1.05898e-13 -0.115908
-7.12244 1.02925e-13 -0.139936
-7.10014 1.06196e-13 -0.164074
-7.07788 1.10091e-13 -0.188215
-7.05566 1.10902e-13 -0.212317
-7.03349 1.16673e-13 -0.236279
-7.01137 1.19726e-13 -0.260039
-6.98928 1.22479e-13 -0.283493
-6.96724 1.29686e-13 -0.30659
-6.94524 1.31999e-13 -0.329207
-6.92329 1.38287e-13 -0.351299
-6.90138 1.44139e-13 -0.37275
-6.8795 1.4672e-13 -0.393501
-6.85767 1.56674e-13 -0.413459
-6.83588 1.6004e-13 -0.432561
-6.81413 1.64095e-13 -0.450712
-6.79241 1.72996e-13 -0.46788
-6.77074 1.77588e-13 -0.483957
-6.74911 1.85617e-13 -0.498935
-6.72751 1.909e-13 -0.512724
-6.70595 1.94655e-13 -0.525309
-6.68443 2.07722e-13 -0.536641
-6.66294 2.10549e-13 -0.546703
-6.6415 2.20551e-13 -0.555468
-6.62008 2.31554e-13 -0.562944
-6.59871 2.32132e-13 -0.569104
-6.57737 2.46159e-13 -0.573995
-6.55607 2.526e-13 -0.577592
-6.5348 2.58778e-13 -0.579964
-6.51356 2.68626e-13 -0.581108
-6.49236 2.7064e-13 -0.581098
-6.47119 2.83364e-13 -0.579957
-6.45006 2.86504e-13 -0.577766
-6.42896 2.94239e-13 -0.574565
-6.40789 3.00578e-13 -0.570443
-6.38686 3.07504e-13 -0.565449
-6.36586 3.15992e-13 -0.559684
-6.34489 3.16424e-13 -0.553199
-6.32395 3.26855e-13 -0.546103
-6.30304 3.31797e-13 -0.538447
-6.28216 3.32298e-13 -0.530345
-6.26132 3.43441e-13 -0.521841
-6.24051 3.42149e-13 -0.513053
-6.21972 3.52092e-13 -0.504021
-6.19897 3.56835e-13 -0.494854
-6.17824 3.61231e-13 -0.485592
-6.15755 3.71442e-13 -0.476328
-6.13688 3.71806e-13 -0.467107
-6.11625 3.84097e-13 -0.457999
-6.09564 3.86652e-13 -0.449047
-6.07506 3.95236e-13 -0.440316
-6.05451 4.04655e-13 -0.431824
-6.03398 4.05967e-13 -0.423646
-6.01349 4.17966e-13 -0.415766
-5.99302 4.1743e-13 -0.408271
-5.97258 4.26461e-13 -0.40112
-5.95216 4.28483e-13 -0.394393
-5.93178 4.29732e-13 -0.388052
-5.91142 4.38508e-13 -0.382144
-5.89108 4.35546e-13 -0.376653
-5.87077 4.40381e-13 -0.371588
-5.85049 4.3946e-13 -0.366954
-5.83023 4.40244e-13 -0.362735
-5.81 4.45312e-13 -0.358937
-5.7898 4.35366e-13 -0.355551
-5.76961 4.41252e-13 -0.352553
-5.74946 4.29031e-13 -0.349969
-5.72933 4.343e-13 -0.347733
-5.70922 4.29898e-13 -0.345905
-5.68913 4.25802e-13 -0.344396
-5.66907 4.26221e-13 -0.343273
-5.64904 4.17563e-13 -0.342457
-5.62903 4.17223e-13 -0.341995
-5.60904 4.05066e-13 -0.341838
-5.58907 4.02309e-13 -0.342001
-5.56913 3.96476e-13 -0.342472
-5.54921 3.88173e-13 -0.343237
-5.52931 3.79129e-13 -0.344307
-5.50944 3.69273e-13 -0.345665
-5.48958 3.64136e-13 -0.347315
-5.46975 3.47919e-13 -0.349262
-5.44994 3.48115e-13 -0.351486
-5.43016 3.35347e-13 -0.354023
-5.41039 3.29862e-13 -0.356825
-5.39065 3.21823e-13 -0.359958
-5.37092 3.10943e-13 -0.363355
-5.35122 3.05584e-13 -0.367095
-5.33154 2.94447e-13 -0.371108
-5.31188 2.90311e-13 -0.375473
-5.29224 2.78739e-13 -0.380131
-5.27262 2.72764e-13 -0.385146
-5.25302 2.6387e-13 -0.390479
-5.23344 2.52235e-13 -0.396174
-5.21388 2.48624e-13 -0.402214
-5.19434 2.31285e-13 -0.408623
-5.17482 2.30226e-13 -0.415401
-5.15532 2.16324e-13 -0.42256
-5.13584 2.08541e-13 -0.43011
-5.11638 1.98528e-13 -0.438055
-5.09694 1.95734e-13 -0.446408
-5.07751 1.88502e-13 -0.455173
-5.05811 1.76539e-13 -0.464358
-5.03872 1.78342e-13 -0.473977
-5.01935 1.68546e-13 -0.484018
-5 1.65867e-13 -0.494514
-4.98067 1.56124e-13 -0.505431
-4.96136 1.56731e-13 -0.516823
-4.94206 1.46291e-13 -0.52863
-4.92278 1.46367e-13 -0.540924
-4.90352 1.43229e-13 -0.55363
-4.88428 1.38656e-13 -0.566828
-4.86505 1.3893e-13 -0.580429
-4.84584 1.30225e-13 -0.594515
-4.82665 1.34239e-13 -0.609002
-4.80748 1.31264e-13 -0.623953
-4.78832 1.37586e-13 -0.639299
-4.76918 1.34833e-13 -0.655079
-4.75005 1.45286e-13 -0.671248
-4.73095 1.45262e-13 -0.68781
-4.71185 1.49998e-13 -0.704746
-4.69278 1.59503e-13 -0.722034
-4.67372 1.59156e-13 -0.739674
-4.65468 1.71351e-13 -0.757618
-4.63565 1.70186e-13 -0.775879
-4.61664 1.78342e-13 -0.794401
-4.59764 1.7792e-13 -0.813195
-4.57866 1.86514e-13 -0.832202
-4.55969 1.8578e-13 -0.851421
-4.54074 1.85235e-13 -0.870813
-4.52181 1.8606e-13 -0.890346
-4.50289 1.84968e-13 -0.910009
-4.48398 1.85847e-13 -0.929732
-4.46509 1.85937e-13 -0.949543
-4.44622 1.86177e-13 -0.969329
-4.42736 1.86468e-13 -0.989155
-4.40851 1.88726e-13 -1.00887
-4.38968 1.90345e-13 -1.02857
-4.37086 1.93247e-13 -1.04807
-4.35206 1.95613e-13 -1.06749
-4.33327 1.9641e-13 -1.08663
-4.31449 2.00198e-13 -1.10563
-4.29573 2.01486e-13 -1.12425
-4.27698 2.04602e-13 -1.14264
-4.25825 2.07014e-13 -1.16059
-4.23953 2.07823e-13 -1.17821
-4.22082 2.11638e-13 -1.19531
-4.20213 2.13108e-13 -1.21196
-4.18345 2.19685e-13 -1.22802
-4.16478 2.15072e-13 -1.2435
-4.14613 2.25572e-13 -1.25832
-4.12749 2.22933e-13 -1.27241
-4.10886 2.29564e-13 -1.28577
-4.09024 2.27949e-13 -1.29822
-4.07164 2.33844e-13 -1.30985
-4.05305 2.22864e-13 -1.32039
-4.03447 2.34952e-13 -1.32999
-4.01591 2.22215e-13 -1.33832
-3.99736 2.29468e-13 -1.34554
-3.97882 2.19041e-13 -1.3513
-3.96029 2.16758e-13 -1.35575
-3.94177 2.06397e-13 -1.35852
-3.92327 2.06918e-13 -1.35973
-3.90478 2.01984e-13 -1.35905
-3.8863 2.10286e-13 -1.35648
-3.86783 1.88385e-13 -1.35179
-3.84937 1.92432e-13 -1.34483
-3.83093 1.84751e-13 -1.3355
-3.81249 1.76879e-13 -1.32349
-3.79407 1.80137e-13 -1.30881
-3.77566 1.82162e-13 -1.29102
-3.75726 1.65695e-13 -1.27024
-3.73887 1.86033e-13 -1.24588
-3.72049 1.71122e-13 -1.21823
-3.70213 1.90714e-13 -1.18655
-3.68377 1.70918e-13 -1.15128
-3.66543 1.85552e-13 -1.11162
-3.64709 1.83535e-13 -1.0681
-3.62877 1.7882e-13 -1.01994
-3.61046 1.90805e-13 -0.967791
-3.59215 1.52541e-13 -0.910938
-3.57386 1.84247e-13 -0.850106
-3.55558 1.40309e-13 -0.784769
-3.53731 1.65059e-13 -0.715693
-3.51905 1.01556e-13 -0.64262
-3.5008 1.41886e-13 -0.566304
-3.48256 5.52791e-14 -0.486832
-3.46433 9.22963e-14 -0.404891
-3.4461 2.37437e-14 -0.320937
-3.42789 4.32379e-14 -0.235531
-3.40969 -1.00287e-14 -0.149474
-3.3915 3.01166e-15 -0.0631668
-3.37332 -3.38005e-14 0.0223424
-3.35515 -2.83914e-14 0.106821
-3.33698 -5.96203e-14 0.189111
-3.31883 -4.66993e-14 0.26912
-3.30069 -8.27785e-14 0.345732
-3.28255 -8.11051e-14 0.41895
-3.26443 -1.06519e-13 0.487832
-3.24631 -7.83341e-14 0.552406
-3.2282 -1.3423e-13 0.612004
-3.2101 -9.95883e-14 0.666619
-3.19201 -1.78271e-13 0.715888
-3.17393 -9.69804e-14 0.759745
-3.15586 -2.27971e-13 0.798106
-3.1378 -1.13356e-13 0.830858
-3.11974 -2.63273e-13 0.858125
-3.1017 -1.49673e-13 0.879802
-3.08366 -2.68802e-13 0.896128
-3.06563 -1.46255e-13 0.907078
-3.04761 -2.82855e-13 0.912926
-3.0296 -1.75167e-13 0.9138
-3.01159 -2.41171e-13 0.909942
-2.9936 -1.61215e-13 0.901691
-2.97561 -2.02821e-13 0.889233
-2.95763 -1.44632e-13 0.873123
-2.93966 -1.48198e-13 0.853507
-2.9217 -1.28666e-13 0.831097
-2.90374 -9.02711e-14 0.806042
-2.88579 -1.18571e-13 0.779117
-2.86785 -4.26614e-14 0.750494
-2.84992 -1.04169e-13 0.720915
-2.83199 -3.52826e-16 0.690558
-2.81408 -9.7566e-14 0.660068
-2.79617 2.85083e-14 0.629588
-2.77826 -8.14006e-14 0.599631
-2.76037 4.58107e-14 0.57027
-2.74248 -7.29088e-14 0.541884
-2.7246 5.91255e-14 0.514455
-2.70673 -5.87365e-14 0.488251
-2.68886 6.86234e-14 0.463166
-2.671 -4.86319e-14 0.439389
-2.65315 7.47359e-14 0.416742
-2.63531 -4.18339e-14 0.395372
-2.61747 8.68677e-14 0.375052
-2.59964 -4.37745e-14 0.35591
-2.58182 8.89274e-14 0.337695
-2.564 -3.62425e-14 0.320532
-2.54619 9.99825e-14 0.304167
-2.52838 -3.79825e-14 0.288726
-2.51059 9.96314e-14 0.273967
-2.49279 -4.11525e-14 0.260018
-2.47501 9.51424e-14 0.246659
-2.45723 -4.55885e-14 0.234014
-2.43946 8.93381e-14 0.221893
-2.42169 -5.03148e-14 0.210409
-2.40394 7.28777e-14 0.199406
-2.38618 -5.12264e-14 0.188982
-2.36844 5.11415e-14 0.179011
-2.3507 -5.49044e-14 0.169575
-2.33296 3.16702e-14 0.16058
-2.31523 -6.29383e-14 0.152084
-2.29751 -9.18135e-16 0.144024
-2.27979 -6.83239e-14 0.136435
-2.26208 -2.87607e-14 0.129281
-2.24438 -7.57956e-14 0.122574
-2.22668 -4.90249e-14 0.116302
-2.20898 -8.43103e-14 0.110454
-2.19129 -7.45031e-14 0.105041
-2.17361 -9.15306e-14 0.100031
-2.15593 -9.62849e-14 0.0954534
-2.13826 -9.87292e-14 0.0912567
-2.1206 -1.15245e-13 0.0874873
-2.10294 -9.97146e-14 0.0840767
-2.08528 -1.2889e-13 0.0810854
-2.06763 -1.03162e-13 0.07843
-2.04998 -1.39429e-13 0.0761837
-2.03234 -1.02881e-13 0.0742501
-2.01471 -1.42645e-13 0.0727124
-1.99708 -1.03871e-13 0.0714644
-1.97945 -1.47448e-13 0.0705973
-1.96183 -9.90149e-14 0.0699972
-1.94422 -1.44348e-13 0.0697609
-1.92661 -9.07863e-14 0.0697699
-1.909 -1.42844e-13 0.0701247
-1.8914 -8.64045e-14 0.0707039
-1.87381 -1.37641e-13 0.0716097
-1.85622 -7.59321e-14 0.0727212
-1.83863 -1.30058e-13 0.0741396
-1.82105 -6.67942e-14 0.0757461
-1.80347 -1.23032e-13 0.0776397
-1.7859 -5.64197e-14 0.0797064
-1.76833 -1.13992e-13 0.0820406
-1.75076 -4.38704e-14 0.0845343
-1.7332 -1.04484e-13 0.0872763
-1.71565 -3.16157e-14 0.0901668
-1.69809 -9.41398e-14 0.0932876
-1.68055 -1.80683e-14 0.0965473
-1.663 -8.38382e-14 0.10002
-1.64546 -4.54591e-15 0.103625
-1.62793 -7.34455e-14 0.107426
-1.6104 1.08022e-14 0.111355
-1.59287 -6.29212e-14 0.115464
-1.57535 2.50406e-14 0.119699
-1.55783 -5.21454e-14 0.124101
-1.54031 4.05437e-14 0.128627
-1.5228 -4.10237e-14 0.133307
-1.50529 5.47398e-14 0.138113
-1.48779 -2.93452e-14 0.143061
-1.47029 6.99747e-14 0.148138
-1.45279 -1.79539e-14 0.153348
-1.4353 8.41246e-14 0.158691
-1.41781 -5.83377e-15 0.164158
-1.40032 1.00415e-13 0.169764
-1.38284 7.83039e-15 0.175487
-1.36536 1.14965e-13 0.181356
-1.34788 2.00206e-14 0.187337
-1.33041 1.31129e-13 0.193472
-1.31293 3.34225e-14 0.199713
-1.29547 1.45336e-13 0.206119
-1.278 4.64119e-14 0.212628
-1.26054 1.61925e-13 0.21931
-1.24308 6.03504e-14 0.226094
-1.22563 1.76924e-13 0.233062
-1.20818 7.42418e-14 0.240131
-1.19073 1.93109e-13 0.247395
-1.17328 8.97048e-14 0.254757
-1.15584 2.08868e-13 0.262328
-1.1384 1.04312e-13 0.269998
-1.12096 2.26961e-13 0.277887
-1.10353 1.20816e-13 0.285876
-1.08609 2.43441e-13 0.294096
-1.06866 1.34854e-13 0.302417
-1.05124 2.62127e-13 0.310981
-1.03381 1.5071e-13 0.319647
-1.01639 2.79989e-13 0.328568
-0.998969 1.65816e-13 0.337592
-0.981551 3.00729e-13 0.346881
-0.964136 1.82243e-13 0.356277
-0.946723 3.20646e-13 0.365947
-0.929312 1.97614e-13 0.375725
-0.911904 3.43116e-13 0.385787
-0.894497 2.13667e-13 0.39596
-0.877093 3.64233e-13 0.406424
-0.859691 2.27452e-13 0.417003
-0.842291 3.87604e-13 0.427878
-0.824893 2.41639e-13 0.438872
-0.807497 4.10784e-13 0.450166
-0.790103 2.53527e-13 0.461584
-0.77271 4.36174e-13 0.473305
-0.75532 2.65422e-13 0.485154
-0.737931 4.61997e-13 0.497307
-0.720544 2.73648e-13 0.509594
-0.703159 4.91672e-13 0.522183
-0.685776 2.81451e-13 0.534912
-0.668394 5.19903e-13 0.54794
-0.651013 2.87185e-13 0.561114
-0.633635 5.48774e-13 0.574581
-0.616257 2.94014e-13 0.588202
-0.598881 5.75892e-13 0.602105
-0.581507 2.97456e-13 0.61617
-0.564134 6.01917e-13 0.630505
-0.546762 2.99556e-13 0.645008
-0.529392 6.29203e-13 0.659763
-0.512023 2.96679e-13 0.674694
-0.494655 6.5706e-13 0.689851
-0.477288 2.90415e-13 0.705191
-0.459922 6.93403e-13 0.720722
-0.442558 2.73819e-13 0.736442
-0.425194 7.39985e-13 0.752307
-0.407832 2.40239e-13 0.768362
-0.39047 8.08208e-13 0.784503
-0.373109 1.88207e-13 0.800827
-0.355749 9.07217e-13 0.817164
-0.338391 9.87549e-14 0.833664
-0.321032 1.05201e-12 0.850082
-0.303675 -4.36887e-14 0.866633
-0.286318 1.25905e-12 0.882976
-0.268962 -2.60051e-13 0.899401
-0.251607 1.50688e-12 0.915461
-0.234252 -5.46694e-13 0.931519
-0.216898 1.73599e-12 0.947026
-0.199544 -8.58493e-13 0.962385
-0.182191 1.92288e-12 0.976996
-0.164838 -1.15981e-12 0.99121
-0.147486 2.12769e-12 1.0045
-0.130134 -1.52328e-12 1.01698
-0.112782 2.60373e-12 1.02847
-0.0954304 -2.23835e-12 1.03848
-0.0780791 3.95223e-12 1.04766
-0.060728 -4.23134e-12 1.05435
-0.043377 7.81279e-12 1.06093
-0.0260262 -1.19975e-11 1.06304
-0.00867539 3.99598e-11 1.06958
0.00867539 3.99598e-11 1.06958
0.0260262 -1.19975e-11 1.06304
0.043377 7.81279e-12 1.06093
0.060728 -4.23134e-12 1.05435
0.0780791 3.95223e-12 1.04766
0.0954304 -2.23835e-12 1.03848
0.112782 2.60373e-12 1.02847
0.130134 -1.52328e-12 1.01698
0.147486 2.12769e-12 1.0045
0.164838 -1.15981e-12 0.99121
0.182191 1.92288e-12 0.976996
0.199544 -8.58493e-13 0.962385
0.216898 1.73599e-12 0.947026
0.234252 -5.46694e-13 0.931519
0.251607 1.50688e-12 0.915461
0.268962 -2.60051e-13 0.899401
0.286318 1.25905e-12 0.882976
0.303675 -4.36887e-14 0.866633
0.321032 1.05201e-12 0.850082
0.338391 9.87549e-14 0.833664
0.355749 9.07217e-13 0.817164
0.373109 1.88207e-13 0.800827
0.39047 8.08208e-13 0.784503
0.407832 2.40239e-13 0.768362
0.425194 7.39985e-13 0.752307
0.442558 2.73819e-13 0.736442
0.459922 6.93403e-13 0.720722
0.477288 2.90415e-13 0.705191
0.494655 6.5706e-13 0.689851
0.512023 2.96679e-13 0.674694
0.529392 6.29203e-13 0.659763
0.546762 2.99556e-13 0.645008
0.564134 6.01917e-13 0.630505
0.581507 2.97456e-13 0.61617
0.598881 5.75892e-13 0.602105
0.616257 2.94014e-13 0.588202
0.633635 5.48774e-13 0.574581
0.651013 2.87185e-13 0.561114
0.668394 5.19903e-13 0.54794
0.685776 2.81451e-13 0.534912
0.703159 4.91672e-13 0.522183
0.720544 2.73648e-13 0.509594
0.737931 4.61997e-13 0.497307
0.75532 2.65422e-13 0.485154
0.77271 4.36174e-13 0.473305
0.790103 2.53527e-13 0.461584
0.807497 4.10784e-13 0.450166
0.824893 2.41639e-13 0.438872
0.842291 3.87604e-13 0.427878
0.859691 2.27452e-13 0.417003
0.877093 3.64233e-13 0.406424
0.894497 2.13667e-13 0.39596
0.911904 3.43116e-13 0.385787
0.929312 1.97614e-13 0.375725
0.946723 3.20646e-13 0.365947
0.964136 1.82243e-13 0.356277
0.981551 3.00729e-13 0.346881
0.998969 1.65816e-13 0.337592
1.01639 2.79989e-13 0.328568
1.03381 1.5071e-13 0.319647
1.05124 2.62127e-13 0.310981
1.06866 1.34854e-13 0.302417
1.08609 2.43441e-13 0.294096
1.10353 1.20816e-13 0.285876
1.12096 2.26961e-13 0.277887
1.1384 1.04312e-13 0.269998
1.15584 2.08868e-13 0.262328
1.17328 8.97048e-14 0.254757
1.19073 1.93109e-13 0.247395
1.20818 7.42418e-14 0.240131
1.22563 1.76924e-13 0.233062
1.24308 6.03504e-14 0.226094
1.26054 1.61925e-13 0.21931
1.278 4.64119e-14 0.212628
1.29547 1.45336e-13 0.206119
1.31293 3.34225e-14 0.199713
1.33041 1.31129e-13 0.193472
1.34788 2.00206e-14 0.187337
1.36536 1.14965e-13 0.181356
1.38284 7.83039e-15 0.175487
1.40032 1.00415e-13 0.169764
1.41781 -5.83377e-15 0.164158
1.4353 8.41246e-14 0.158691
1.45279 -1.79539e-14 0.153348
1.47029 6.99747e-14 0.148138
1.48779 -2.93452e-14 0.143061
1.50529 5.47398e-14 0.138113
1.5228 -4.10237e-14 0.133307
1.54031 4.05437e-14 0.128627
1.55783 -5.21454e-14 0.124101
1.57535 2.50406e-14 0.119699
1.59287 -6.29212e-14 0.115464
1.6104 1.08022e-14 0.111355
1.62793 -7.34455e-14 0.107426
1.64546 -4.54591e-15 0.103625
1.663 -8.38382e-14 0.10002
1.68055 -1.80683e-14 0.0965473
1.69809 -9.41398e-14 0.0932876
1.71565 -3.16157e-14 0.0901668
1.7332 -1.04484e-13 0.0872763
1.75076 -4.38704e-14 0.0845343
1.76833 -1.13992e-13 0.0820406
1.7859 -5.64197e-14 0.0797064
1.80347 -1.23032e-13 0.0776397
1.82105 -6.67942e-14 0.0757461
1.83863 -1.30058e-13 0.0741396
1.85622 -7.59321e-14 0.0727212
1.87381 -1.37641e-13 0.0716097
1.8914 -8.64045e-14 0.0707039
1.909 -1.42844e-13 0.0701247
1.92661 -9.07863e-14 0.0697699
1.94422 -1.44348e-13 0.0697609
1.96183 -9.90149e-14 0.0699972
1.97945 -1.47448e-13 0.0705973
1.99708 -1.03871e-13 0.0714644
2.01471 -1.42645e-13 0.0727124
2.03234 -1.02881e-13 0.0742501
2.04998 -1.39429e-13 0.0761837
2.06763 -1.03162e-13 0.07843
2.08528 -1.2889e-13 0.0810854
2.10294 -9.97146e-14 0.0840767
2.1206 -1.15245e-13 0.0874873
2.13826 -9.87292e-14 0.0912567
2.15593 -9.62849e-14 0.0954534
2.17361 -9.15306e-14 0.100031
2.19129 -7.45031e-14 0.105041
2.20898 -8.43103e-14 0.110454
2.22668 -4.90249e-14 0.116302
2.24438 -7.57956e-14 0.122574
2.26208 -2.87607e-14 0.129281
2.27979 -6.83239e-14 0.136435
2.29751 -9.18135e-16 0.144024
2.31523 -6.29383e-14 0.152084
2.33296 3.16702e-14 0.16058
2.3507 -5.49044e-14 0.169575
2.36844 5.11415e-14 0.179011
2.38618 -5.12264e-14 0.188982
2.40394 7.28777e-14 0.199406
2.42169 -5.03148e-14 0.210409
2.43946 8.93381e-14 0.221893
2.45723 -4.55885e-14 0.234014
2.47501 9.51424e-14 0.246659
2.49279 -4.11525e-14 0.260018
2.51059 9.96314e-14 0.273967
2.52838 -3.79825e-14 0.288726
2.54619 9.99825e-14 0.304167
2.564 -3.62425e-14 0.320532
2.58182 8.89274e-14 0.337695
2.59964 -4.37745e-14 0.35591
2.61747 8.68677e-14 0.375052
2.63531 -4.18339e-14 0.395372
2.65315 7.47359e-14 0.416742
2.671 -4.86319e-14 0.439389
2.68886 6.86234e-14 0.463166
2.70673 -5.87365e-14 0.488251
2.7246 5.91255e-14 0.514455
2.74248 -7.29088e-14 0.541884
2.76037 4.58107e-14 0.57027
2.77826 -8.14006e-14 0.599631
2.79617 2.85083e-14 0.629588
2.81408 -9.7566e-14 0.660068
2.83199 -3.52826e-16 0.690558
2.84992 -1.04169e-13 0.720915
2.86785 -4.26614e-14 0.750494
2.88579 -1.18571e-13 0.779117
2.90374 -9.02711e-14 0.806042
2.9217 -1.28666e-13 0.831097
2.93966 -1.48198e-13 0.853507
2.95763 -1.44632e-13 0.873123
2.97561 -2.02821e-13 0.889233
2.9936 -1.61215e-13 0.901691
3.01159 -2.41171e-13 0.909942
3.0296 -1.75167e-13 0.9138
3.04761 -2.82855e-13 0.912926
3.06563 -1.46255e-13 0.907078
3.08366 -2.68802e-13 0.896128
3.1017 -1.49673e-13 0.879802
3.11974 -2.63273e-13 0.858125
3.1378 -1.13356e-13 0.830858
3.15586 -2.27971e-13 0.798106
3.17393 -9.69804e-14 0.759745
3.19201 -1.78271e-13 0.715888
3.2101 -9.95883e-14 0.666619
3.2282 -1.3423e-13 0.612004
3.24631 -7.83341e-14 0.552406
3.26443 -1.06519e-13 0.487832
3.28255 -8.11051e-14 0.41895
3.30069 -8.27785e-14 0.345732
3.31883 -4.66993e-14 0.26912
3.33698 -5.96203e-14 0.189111
3.35515 -2.83914e-14 0.106821
3.37332 -3.38005e-14 0.0223424
3.3915 3.01166e-15 -0.0631668
3.40969 -1.00287e-14 -0.149474
3.42789 4.32379e-14 -0.235531
3.4461 2.37437e-14 -0.320937
3.46433 9.22963e-14 -0.404891
3.48256 5.52791e-14 -0.486832
3.5008 1.41886e-13 -0.566304
3.51905 1.01556e-13 -0.64262
3.53731 1.65059e-13 -0.715693
3.55558 1.40309e-13 -0.784769
3.57386 1.84247e-13 -0.850106
3.59215 1.52541e-13 -0.910938
3.61046 1.90805e-13 -0.967791
3.62877 1.7882e-13 -1.01994
3.64709 1.83535e-13 -1.0681
3.66543 1.85552e-13 -1.11162
3.68377 1.70918e-13 -1.15128
3.70213 1.90714e-13 -1.18655
3.72049 1.71122e-13 -1.21823
3.73887 1.86033e-13 -1.24588
3.75726 1.65695e-13 -1.27024
3.77566 1.82162e-13 -1.29102
3.79407 1.80137e-13 -1.30881
3.81249 1.76879e-13 -1.32349
3.83093 1.84751e-13 -1.3355
3.84937 1.92432e-13 -1.34483
3.86783 1.88385e-13 -1.35179
3.8863 2.10286e-13 -1.35648
3.90478 2.01984e-13 -1.35905
3.92327 2.06918e-13 -1.35973
3.94177 2.06397e-13 -1.35852
3.96029 2.16758e-13 -1.35575
3.97882 2.19041e-13 -1.3513
3.99736 2.29468e-13 -1.34554
4.01591 2.22215e-13 -1.33832
4.03447 2.34952e-13 -1.32999
4.05305 2.22864e-13 -1.32039
4.07164 2.33844e-13 -1.30985
4.09024 2.27949e-13 -1.29822
4.10886 2.29564e-13 -1.28577
4.12749 2.22933e-13 -1.27241
4.14613 2.25572e-13 -1.25832
4.16478 2.15072e-13 -1.2435
4.18345 2.19685e-13 -1.22802
4.20213 2.13108e-13 -1.21196
4.22082 2.11638e-13 -1.19531
4.23953 2.07823e-13 -1.17821
4.25825 2.07014e-13 -1.16059
4.27698 2.04602e-13 -1.14264
4.29573 2.01486e-13 -1.12425
4.31449 2.00198e-13 -1.10563
4.33327 1.9641e-13 -1.08663
4.35206 1.95613e-13 -1.06749
4.37086 1.93247e-13 -1.04807
4.38968 1.90345e-13 -1.02857
4.40851 1.88726e-13 -1.00887
4.42736 1.86468e-13 -0.989155
4.44622 1.86177e-13 -0.969329
4.46509 1.85937e-13 -0.949543
4.48398 1.85847e-13 -0.929732
4.50289 1.84968e-13 -0.910009
4.52181 1.8606e-13 -0.890346
4.54074 1.85235e-13 -0.870813
4.55969 1.8578e-13 -0.851421
4.57866 1.86514e-13 -0.832202
4.59764 1.7792e-13 -0.813195
4.61664 1.78342e-13 -0.794401
4.63565 1.70186e-13 -0.775879
4.65468 1.71351e-13 -0.757618
4.67372 1.59156e-13 -0.739674
4.69278 1.59503e-13 -0.722034
4.71185 1.49998e-13 -0.704746
4.73095 1.45262e-13 -0.68781
4.75005 1.45286e-13 -0.671248
4.76918 1.34833e-13 -0.655079
4.78832 1.37586e-13 -0.639299
4.80748 1.31264e-13 -0.623953
4.82665 1.34239e-13 -0.609002
4.84584 1.30225e-13 -0.594515
4.86505 1.3893e-13 -0.580429
4.88428 1.38656e-13 -0.566828
4.90352 1.43229e-13 -0.55363
4.92278 1.46367e-13 -0.540924
4.94206 1.46291e-13 -0.52863
4.96136 1.56731e-13 -0.516823
4.98067 1.56124e-13 -0.505431
5 1.65867e-13 -0.494514
5.01935 1.68546e-13 -0.484018
5.03872 1.78342e-13 -0.473977
5.05811 1.76539e-13 -0.464358
5.07751 1.88502e-13 -0.455173
5.09694 1.95734e-13 -0.446408
5.11638 1.98528e-13 -0.438055
5.13584 2.08541e-13 -0.43011
5.15532 2.16324e-13 -0.42256
5.17482 2.30226e-13 -0.415401
5.19434 2.31285e-13 -0.408623
5.21388 2.48624e-13 -0.402214
5.23344 2.52235e-13 -0.396174
5.25302 2.6387e-13 -0.390479
5.27262 2.72764e-13 -0.385146
5.29224 2.78739e-13 -0.380131
5.31188 2.90311e-13 -0.375473
5.33154 2.94447e-13 -0.371108
5.35122 3.05584e-13 -0.367095
5.37092 3.10943e-13 -0.363355
5.39065 3.21823e-13 -0.359958
5.41039 3.29862e-13 -0.356825
5.43016 3.35347e-13 -0.354023
5.44994 3.48115e-13 -0.351486
5.46975 3.47919e-13 -0.349262
5.48958 3.64136e-13 -0.347315
5.50944 3.69273e-13 -0.345665
5.52931 3.79129e-13 -0.344307
5.54921 3.88173e-13 -0.343237
5.56913 3.96476e-13 -0.342472
5.58907 4.02309e-13 -0.342001
5.60904 4.05066e-13 -0.341838
5.62903 4.17223e-13 -0.341995
5.64904 4.17563e-13 -0.342457
5.66907 4.26221e-13 -0.343273
5.68913 4.25802e-13 -0.344396
5.70922 4.29898e-13 -0.345905
5.72933 4.343e-13 -0.347733
5.74946 4.29031e-13 -0.349969
5.76961 4.41252e-13 -0.352553
5.7898 4.35366e-13 -0.355551
5.81 4.45312e-13 -0.358937
5.83023 4.40244e-13 -0.362735
5.85049 4.3946e-13 -0.366954
5.87077 4.40381e-13 -0.371588
5.89108 4.35546e-13 -0.376653
5.91142 4.38508e-13 -0.382144
5.93178 4.29732e-13 -0.388052
5.95216 4.28483e-13 -0.394393
5.97258 4.26461e-13 -0.40112
5.99302 4.1743e-13 -0.408271
6.01349 4.17966e-13 -0.415766
6.03398 4.05967e-13 -0.423646
6.05451 4.04655e-13 -0.431824
6.07506 3.95236e-13 -0.440316
6.09564 3.86652e-13 -0.449047
6.11625 3.84097e-13 -0.457999
6.13688 3.71806e-13 -0.467107
6.15755 3.71442e-13 -0.476328
6.17824 3.61231e-13 -0.485592
6.19897 3.56835e-13 -0.494854
6.21972 3.52092e-13 -0.504021
6.24051 3.42149e-13 -0.513053
6.26132 3.43441e-13 -0.521841
6.28216 3.32298e-13 -0.530345
6.30304 3.31797e-13 -0.538447
6.32395 3.26855e-13 -0.546103
6.34489 3.16424e-13 -0.553199
6.36586 3.15992e-13 -0.559684
6.38686 3.07504e-13 -0.565449
6.40789 3.00578e-13 -0.570443
6.42896 2.94239e-13 -0.574565
6.45006 2.86504e-13 -0.577766
6.47119 2.83364e-13 -0.579957
6.49236 2.7064e-13 -0.581098
6.51356 2.68626e-13 -0.581108
6.5348 2.58778e-13 -0.579964
6.55607 2.526e-13 -0.577592
6.57737 2.46159e-13 -0.573995
6.59871 2.32132e-13 -0.569104
6.62008 2.31554e-13 -0.562944
6.6415 2.20551e-13 -0.555468
6.66294 2.10549e-13 -0.546703
6.68443 2.07722e-13 -0.536641
6.70595 1.94655e-13 -0.525309
6.72751 1.909e-13 -0.512724
6.74911 1.85617e-13 -0.498935
6.77074 1.77588e-13 -0.483957
6.79241 1.72996e-13 -0.46788
6.81413 1.64095e-13 -0.450712
6.83588 1.6004e-13 -0.432561
6.85767 1.56674e-13 -0.413459
6.8795 1.4672e-13 -0.393501
6.90138 1.44139e-13 -0.37275
6.92329 1.38287e-13 -0.351299
6.94524 1.31999e-13 -0.329207
6.96724 1.29686e-13 -0.30659
6.98928 1.22479e-13 -0.283493
7.01137 1.19726e-13 -0.260039
7.03349 1.16673e-13 -0.236279
7.05566 1.10902e-13 -0.212317
7.07788 1.10091e-13 -0.188215
7.10014 1.06196e-13 -0.164074
7.12244 1.02925e-13 -0.139936
7.14479 1.05898e-13 -0.115908
7.16719 9.92002e-14 -0.0920262
7.18963 1.00165e-13 -0.0683769
7.21213 9.81973e-14 -0.0450003
7.23467 9.63414e-14 -0.021974
7.25725 9.79232e-14 0.000685892
7.27989 9.16729e-14 0.0228921
7.30258 9.31313e-14 0.0446437
7.32532 9.26324e-14 0.0658798
7.34811 9.15056e-14 0.0865804
7.37095 8.83922e-14 0.106712
7.39384 8.60764e-14 0.126275
7.41679 8.18957e-14 0.145212
7.43978 8.25752e-14 0.163562
7.46284 7.71654e-14 0.181279
7.48595 7.65935e-14 0.198378
7.50911 7.9159e-14 0.214856
7.53233 7.806e-14 0.230735
7.55561 7.15158e-14 0.245986
7.57894 7.37713e-14 0.260676
7.60234 7.45519e-14 0.274782
7.62579 7.02753e-14 0.288342
7.64931 7.54875e-14 0.301374
7.67288 7.56752e-14 0.313928
7.69652 7.79816e-14 0.325987
7.72022 7.44634e-14 0.337632
7.74398 7.67868e-14 0.34887
7.76781 7.98958e-14 0.359739
7.7917 7.00471e-14 0.37026
7.81566 7.69349e-14 0.380513
7.83968 7.40084e-14 0.39047
7.86378 7.59841e-14 0.400196
7.88794 7.3612e-14 0.409723
7.91217 7.29375e-14 0.419075
7.93648 6.9161e-14 0.428229
7.96085 7.94924e-14 0.437279
7.9853 7.64127e-14 0.446185
8.00983 7.72045e-14 0.454943
8.03443 7.75208e-14 0.463571
8.0591 8.30418e-14 0.472092
8.08386 8.493e-14 0.480409
8.10869 8.30816e-14 0.488545
8.13361 8.91607e-14 0.496481
8.1586 8.67102e-14 0.504162
8.18368 8.95919e-14 0.511476
8.20884 8.84516e-14 0.518471
8.23409 1.01232e-13 0.525039
8.25943 9.5061e-14 0.531095
8.28486 9.51981e-14 0.536562
8.31038 1.03296e-13 0.541449
8.33598 1.02339e-13 0.545627
8.36169 1.06645e-13 0.549011
8.38748 1.12035e-13 0.551579
8.41338 1.16335e-13 0.553323
8.43937 1.20397e-13 0.554139
8.46547 1.27213e-13 0.554004
8.49166 1.32416e-13 0.552945
8.51797 1.40401e-13 0.550994
8.54437 1.5057e-13 0.548125
8.57089 1.56633e-13 0.544397
8.59752 1.61984e-13 0.539891
8.62426 1.79762e-13 0.53472
8.65112 1.85672e-13 0.528949
8.67809 1.93794e-13 0.522704
8.70518 2.15332e-13 0.516112
8.7324 2.22136e-13 0.50935
8.75974 2.44611e-13 0.502533
8.78721 2.49406e-13 0.495826
8.81482 2.58449e-13 0.489343
8.84255 2.68386e-13 0.483266
8.87042 2.75377e-13 0.477702
8.89844 2.932e-13 0.472791
8.92659 2.99315e-13 0.468584
8.9549 2.9341e-13 0.465209
8.98335 3.18409e-13 0.462693
9.01196 3.16486e-13 0.461116
9.04073 3.09683e-13 0.460461
9.06966 3.23825e-13 0.460735
9.09875 3.25084e-13 0.461901
9.12802 3.26036e-13 0.463955
9.15746 3.29983e-13 0.466801
9.18709 3.17438e-13 0.470404
9.2169 3.18929e-13 0.47464
9.2469 3.14857e-13 0.479442
9.27709 3.0634e-13 0.484689
9.30749 3.08382e-13 0.490309
9.3381 3.08453e-13 0.496162
9.36893 3.0918e-13 0.502164
9.39998 3.05371e-13 0.50818
9.43125 3.01745e-13 0.51414
9.46277 3.05386e-13 0.519916
9.49453 3.01465e-13 0.525449
9.52655 3.03085e-13 0.530622
9.55883 3.06969e-13 0.535394
9.59138 3.10216e-13 0.539666
9.62422 3.14585e-13 0.543412
9.65735 3.19087e-13 0.546555
9.69079 3.24001e-13 0.549093
9.72455 3.29709e-13 0.550953
9.75865 3.37203e-13 0.552157
9.79309 3.45324e-13 0.552598
9.8279 3.55646e-13 0.55231
9.8631 3.63371e-13 0.551246
9.89869 3.74907e-13 0.549454
9.93471 3.82114e-13 0.546921
9.97117 3.89674e-13 0.543745
10.0081 3.98331e-13 0.539902
10.0455 4.06042e-13 0.535504
10.0835 4.11379e-13 0.530568
10.122 4.15835e-13 0.525193
10.1611 4.19054e-13 0.519396
10.2008 4.21121e-13 0.513278
10.2412 4.22473e-13 0.506858
10.2824 4.21899e-13 0.500243
10.3244 4.18448e-13 0.493453
10.3672 4.19386e-13 0.486601
10.4109 4.16882e-13 0.479704
10.4557 4.13503e-13 0.472885
10.5017 4.14031e-13 0.466168
10.5489 4.1013e-13 0.459684
10.5976 4.06758e-13 0.453419
10.6479 4.02703e-13 0.447581
10.7002 3.98704e-13 0.442161
10.7547 4.03943e-13 0.437292
10.8119 3.91302e-13 0.433057
10.8724 3.91859e-13 0.429619
10.9373 3.79166e-13 0.427019
11.0083 3.74033e-13 0.425554
11.0884 3.58659e-13 0.425417
11.1861 3.48188e-13 0.427133


==> anc/HERMITE/Theta0.5/LambdaOverBeta4.0Lambda0.5Nc1Classic/vANOOffP_FRG.txt <==
-11.1861 3.48972e-13 0.427069
-11.0884 3.59145e-13 0.425373
-11.0083 3.74709e-13 0.425488
-10.9373 3.7964e-13 0.426964
-10.8724 3.9249e-13 0.429546
-10.8119 3.91807e-13 0.432989
-10.7547 4.04594e-13 0.437205
-10.7002 3.99259e-13 0.442077
-10.6479 4.03407e-13 0.447477
-10.5976 4.07376e-13 0.453312
-10.5489 4.10882e-13 0.459555
-10.5017 4.1466e-13 0.466031
-10.4557 4.1422e-13 0.47272
-10.4109 4.17448e-13 0.479524
-10.3672 4.20013e-13 0.486387
-10.3244 4.19002e-13 0.493213
-10.2824 4.22558e-13 0.499956
-10.2412 4.23102e-13 0.506531
-10.2008 4.21965e-13 0.512888
-10.1611 4.20031e-13 0.518946
-10.122 4.17157e-13 0.52466
-10.0835 4.12898e-13 0.529956
-10.0455 4.07838e-13 0.534794
-10.0081 4.00122e-13 0.539105
-9.97117 3.915e-13 0.542854
-9.93471 3.83617e-13 0.545966
-9.89869 3.7604e-13 0.548448
-9.8631 3.64317e-13 0.550237
-9.8279 3.562e-13 0.551324
-9.79309 3.45563e-13 0.551683
-9.75865 3.37089e-13 0.551327
-9.72455 3.29058e-13 0.550231
-9.69079 3.22906e-13 0.548466
-9.65735 3.17443e-13 0.54602
-9.62422 3.12745e-13 0.542944
-9.59138 3.0841e-13 0.539258
-9.55883 3.05506e-13 0.535028
-9.52655 3.01943e-13 0.5303
-9.49453 3.00558e-13 0.525157
-9.46277 3.04342e-13 0.519659
-9.43125 3.0065e-13 0.513903
-9.39998 3.04237e-13 0.50797
-9.36893 3.0822e-13 0.501967
-9.3381 3.07597e-13 0.495986
-9.30749 3.07666e-13 0.490142
-9.27709 3.05479e-13 0.48454
-9.2469 3.14088e-13 0.479299
-9.2169 3.1817e-13 0.474512
-9.18709 3.16858e-13 0.47028
-9.15746 3.29352e-13 0.46669
-9.12802 3.25477e-13 0.463846
-9.09875 3.24547e-13 0.461803
-9.06966 3.23434e-13 0.460638
-9.04073 3.09192e-13 0.460374
-9.01196 3.16141e-13 0.461029
-8.98335 3.18063e-13 0.462614
-8.9549 2.93112e-13 0.46513
-8.92659 2.98917e-13 0.468513
-8.89844 2.92901e-13 0.47272
-8.87042 2.75027e-13 0.477637
-8.84255 2.68034e-13 0.4832
-8.81482 2.58146e-13 0.489284
-8.78721 2.49153e-13 0.495765
-8.75974 2.44256e-13 0.502479
-8.7324 2.21882e-13 0.509294
-8.70518 2.15025e-13 0.516062
-8.67809 1.9359e-13 0.522651
-8.65112 1.85415e-13 0.528903
-8.62426 1.79556e-13 0.534671
-8.59752 1.61726e-13 0.539848
-8.57089 1.56374e-13 0.544351
-8.54437 1.50258e-13 0.548084
-8.51797 1.4014e-13 0.550951
-8.49166 1.32102e-13 0.552907
-8.46547 1.26951e-13 0.553963
-8.43937 1.20134e-13 0.554103
-8.41338 1.16071e-13 0.553284
-8.38748 1.1177e-13 0.551546
-8.36169 1.06486e-13 0.548974
-8.33598 1.02126e-13 0.545595
-8.31038 1.03135e-13 0.541414
-8.28486 9.493e-14 0.536532
-8.25943 9.48997e-14 0.531061
-8.23409 1.01016e-13 0.525011
-8.20884 8.82894e-14 0.518439
-8.18368 8.94291e-14 0.511449
-8.1586 8.65469e-14 0.504131
-8.13361 8.89423e-14 0.496455
-8.10869 8.29173e-14 0.488515
-8.08386 8.47103e-14 0.480384
-8.0591 8.28765e-14 0.472063
-8.03443 7.72721e-14 0.463547
-8.00983 7.70936e-14 0.454915
-7.9853 7.62181e-14 0.446162
-7.96085 7.94087e-14 0.437252
-7.93648 6.89931e-14 0.428207
-7.91217 7.27972e-14 0.419049
-7.88794 7.34712e-14 0.409702
-7.86378 7.58994e-14 0.400171
-7.83968 7.38668e-14 0.390449
-7.81566 7.68497e-14 0.380488
-7.7917 6.99046e-14 0.370241
-7.76781 7.981e-14 0.359715
-7.74398 7.66435e-14 0.348851
-7.72022 7.43771e-14 0.337609
-7.69652 7.78662e-14 0.325968
-7.67288 7.55884e-14 0.313905
-7.64931 7.53424e-14 0.301356
-7.62579 7.01879e-14 0.28832
-7.60234 7.44059e-14 0.274764
-7.57894 7.36834e-14 0.260654
-7.55561 7.13836e-14 0.245969
-7.53233 7.79863e-14 0.230714
-7.50911 7.90407e-14 0.214839
-7.48595 7.65045e-14 0.198358
-7.46284 7.70315e-14 0.181263
-7.43978 8.2523e-14 0.163542
-7.41679 8.1776e-14 0.145196
-7.39384 8.60051e-14 0.126256
-7.37095 8.82567e-14 0.106696
-7.34811 9.143e-14 0.0865614
-7.32532 9.2513e-14 0.065865
-7.30258 9.30571e-14 0.0446251
-7.27989 9.15643e-14 0.0228777
-7.25725 9.78391e-14 0.000667673
-7.23467 9.6234e-14 -0.021988
-7.21213 9.81203e-14 -0.0450182
-7.18963 1.00056e-13 -0.0683906
-7.16719 9.91228e-14 -0.0920438
-7.14479 1.05781e-13 -0.115922
-7.12244 1.02847e-13 -0.139953
-7.10014 1.06079e-13 -0.164087
-7.07788 1.10036e-13 -0.188232
-7.05566 1.10784e-13 -0.21233
-7.03349 1.1661e-13 -0.236295
-7.01137 1.19615e-13 -0.260051
-6.98928 1.22415e-13 -0.28351
-6.96724 1.29583e-13 -0.306603
-6.94524 1.31951e-13 -0.329223
-6.92329 1.38191e-13 -0.351311
-6.90138 1.44091e-13 -0.372766
-6.8795 1.46623e-13 -0.393512
-6.85767 1.56625e-13 -0.413475
-6.83588 1.59926e-13 -0.432572
-6.81413 1.64038e-13 -0.450727
-6.79241 1.72898e-13 -0.467892
-6.77074 1.77551e-13 -0.483972
-6.74911 1.85531e-13 -0.498947
-6.72751 1.90858e-13 -0.512739
-6.70595 1.94564e-13 -0.52532
-6.68443 2.0768e-13 -0.536656
-6.66294 2.10466e-13 -0.546714
-6.6415 2.20515e-13 -0.555483
-6.62008 2.31477e-13 -0.562955
-6.59871 2.32101e-13 -0.569119
-6.57737 2.46092e-13 -0.574006
-6.55607 2.52583e-13 -0.577606
-6.5348 2.58719e-13 -0.579974
-6.51356 2.68609e-13 -0.581122
-6.49236 2.70572e-13 -0.581108
-6.47119 2.83346e-13 -0.579972
-6.45006 2.86452e-13 -0.577776
-6.42896 2.94239e-13 -0.574579
-6.40789 3.00517e-13 -0.570453
-6.38686 3.07487e-13 -0.565462
-6.36586 3.15922e-13 -0.559694
-6.34489 3.16424e-13 -0.553213
-6.32395 3.26793e-13 -0.546113
-6.30304 3.31779e-13 -0.538461
-6.28216 3.32245e-13 -0.530354
-6.26132 3.43441e-13 -0.521854
-6.24051 3.42078e-13 -0.513063
-6.21972 3.5211e-13 -0.504035
-6.19897 3.56781e-13 -0.494863
-6.17824 3.61249e-13 -0.485606
-6.15755 3.71388e-13 -0.476337
-6.13688 3.71824e-13 -0.46712
-6.11625 3.84043e-13 -0.458008
-6.09564 3.86671e-13 -0.44906
-6.07506 3.95181e-13 -0.440325
-6.05451 4.04664e-13 -0.431837
-6.03398 4.05921e-13 -0.423654
-6.01349 4.17975e-13 -0.415779
-5.99302 4.17374e-13 -0.40828
-5.97258 4.26471e-13 -0.401133
-5.95216 4.28437e-13 -0.394402
-5.93178 4.29732e-13 -0.388065
-5.91142 4.38471e-13 -0.382153
-5.89108 4.35555e-13 -0.376666
-5.87077 4.40334e-13 -0.371597
-5.85049 4.39469e-13 -0.366967
-5.83023 4.40215e-13 -0.362743
-5.81 4.45331e-13 -0.358949
-5.7898 4.35327e-13 -0.355559
-5.76961 4.41261e-13 -0.352566
-5.74946 4.28982e-13 -0.349977
-5.72933 4.34312e-13 -0.347746
-5.70922 4.29845e-13 -0.345913
-5.68913 4.25832e-13 -0.344408
-5.66907 4.26177e-13 -0.343282
-5.64904 4.17578e-13 -0.342469
-5.62903 4.17176e-13 -0.342003
-5.60904 4.05078e-13 -0.34185
-5.58907 4.02264e-13 -0.342009
-5.56913 3.96476e-13 -0.342484
-5.54921 3.88123e-13 -0.343245
-5.52931 3.79144e-13 -0.344319
-5.50944 3.69237e-13 -0.345673
-5.48958 3.64151e-13 -0.347327
-5.46975 3.47869e-13 -0.349269
-5.44994 3.48115e-13 -0.351498
-5.43016 3.35286e-13 -0.354031
-5.41039 3.29852e-13 -0.356837
-5.39065 3.21761e-13 -0.359966
-5.37092 3.10923e-13 -0.363367
-5.35122 3.05501e-13 -0.367102
-5.33154 2.94426e-13 -0.37112
-5.31188 2.90228e-13 -0.37548
-5.29224 2.78697e-13 -0.380143
-5.27262 2.7268e-13 -0.385153
-5.25302 2.63806e-13 -0.390491
-5.23344 2.52107e-13 -0.396181
-5.21388 2.4856e-13 -0.402225
-5.19434 2.31156e-13 -0.40863
-5.17482 2.30097e-13 -0.415413
-5.15532 2.16173e-13 -0.422566
-5.13584 2.08389e-13 -0.430121
-5.11638 1.98354e-13 -0.438061
-5.09694 1.95604e-13 -0.446419
-5.07751 1.88306e-13 -0.455179
-5.05811 1.76429e-13 -0.464369
-5.03872 1.78165e-13 -0.473983
-5.01935 1.68413e-13 -0.484028
-5 1.6569e-13 -0.494519
-4.98067 1.56079e-13 -0.50544
-4.96136 1.56642e-13 -0.516828
-4.94206 1.46336e-13 -0.528639
-4.92278 1.46458e-13 -0.540929
-4.90352 1.4341e-13 -0.553639
-4.88428 1.38838e-13 -0.566832
-4.86505 1.39296e-13 -0.580438
-4.84584 1.30592e-13 -0.594519
-4.82665 1.34745e-13 -0.609011
-4.80748 1.31726e-13 -0.623957
-4.78832 1.38189e-13 -0.639308
-4.76918 1.35345e-13 -0.655082
-4.75005 1.45893e-13 -0.671256
-4.73095 1.45779e-13 -0.687814
-4.71185 1.5061e-13 -0.704754
-4.69278 1.60071e-13 -0.722038
-4.67372 1.59773e-13 -0.739682
-4.65468 1.71924e-13 -0.757622
-4.63565 1.70761e-13 -0.775888
-4.61664 1.78919e-13 -0.794405
-4.59764 1.78548e-13 -0.813204
-4.57866 1.87096e-13 -0.832206
-4.55969 1.86364e-13 -0.85143
-4.54074 1.85773e-13 -0.870817
-4.52181 1.86649e-13 -0.890355
-4.50289 1.8556e-13 -0.910013
-4.48398 1.8649e-13 -0.929741
-4.46509 1.86484e-13 -0.949547
-4.44622 1.86826e-13 -0.969338
-4.42736 1.8702e-13 -0.989159
-4.40851 1.89381e-13 -1.00888
-4.38968 1.90902e-13 -1.02857
-4.37086 1.93908e-13 -1.04808
-4.35206 1.96225e-13 -1.0675
-4.33327 1.97076e-13 -1.08664
-4.31449 2.00816e-13 -1.10563
-4.29573 2.02106e-13 -1.12426
-4.27698 2.05225e-13 -1.14265
-4.25825 2.07692e-13 -1.1606
-4.23953 2.08452e-13 -1.17821
-4.22082 2.12322e-13 -1.19532
-4.20213 2.13689e-13 -1.21196
-4.18345 2.20428e-13 -1.22803
-4.16478 2.15712e-13 -1.2435
-4.14613 2.26269e-13 -1.25833
-4.12749 2.23525e-13 -1.27242
-4.10886 2.30266e-13 -1.28578
-4.09024 2.28654e-13 -1.29822
-4.07164 2.34553e-13 -1.30986
-4.05305 2.23466e-13 -1.3204
-4.03447 2.35668e-13 -1.33
-4.01591 2.22934e-13 -1.33832
-3.99736 2.3019e-13 -1.34555
-3.97882 2.19711e-13 -1.3513
-3.96029 2.17487e-13 -1.35576
-3.94177 2.07073e-13 -1.35853
-3.92327 2.0771e-13 -1.35974
-3.90478 2.02723e-13 -1.35905
-3.8863 2.11029e-13 -1.35649
-3.86783 1.89074e-13 -1.35179
-3.84937 1.9321e-13 -1.34485
-3.83093 1.85475e-13 -1.3355
-3.81249 1.77665e-13 -1.3235
-3.79407 1.80869e-13 -1.30882
-3.77566 1.82986e-13 -1.29103
-3.75726 1.66433e-13 -1.27024
-3.73887 1.86835e-13 -1.24589
-3.72049 1.71838e-13 -1.21823
-3.70213 1.91561e-13 -1.18657
-3.68377 1.71652e-13 -1.15128
-3.66543 1.864e-13 -1.11163
-3.64709 1.84311e-13 -1.0681
-3.62877 1.79677e-13 -1.01996
-3.61046 1.91589e-13 -0.967796
-3.59215 1.53406e-13 -0.91095
-3.57386 1.85055e-13 -0.850112
-3.55558 1.41183e-13 -0.784781
-3.53731 1.65876e-13 -0.715699
-3.51905 1.02471e-13 -0.642632
-3.5008 1.42742e-13 -0.56631
-3.48256 5.62036e-14 -0.486844
-3.46433 9.31295e-14 -0.404897
-3.4461 2.4678e-14 -0.320949
-3.42789 4.41123e-14 -0.235537
-3.40969 -9.08446e-15 -0.149487
-3.3915 3.86278e-15 -0.0631732
-3.37332 -3.28461e-14 0.0223299
-3.35515 -2.74979e-14 0.106815
-3.33698 -5.86555e-14 0.189098
-3.31883 -4.57627e-14 0.269113
-3.30069 -8.18031e-14 0.345719
-3.28255 -8.01919e-14 0.418943
-3.26443 -1.05532e-13 0.487819
-3.24631 -7.74107e-14 0.552399
-3.2282 -1.33198e-13 0.611991
-3.2101 -9.86199e-14 0.666612
-3.19201 -1.77228e-13 0.715875
-3.17393 -9.6001e-14 0.759738
-3.15586 -2.26898e-13 0.798092
-3.1378 -1.12383e-13 0.830851
-3.11974 -2.62205e-13 0.858111
-3.1017 -1.48653e-13 0.879794
-3.08366 -2.67703e-13 0.896114
-3.06563 -1.45241e-13 0.907071
-3.04761 -2.81744e-13 0.912911
-3.0296 -1.74123e-13 0.913792
-3.01159 -2.40028e-13 0.909927
-2.9936 -1.60177e-13 0.901683
-2.97561 -2.01665e-13 0.889218
-2.95763 -1.43581e-13 0.873114
-2.93966 -1.47027e-13 0.853492
-2.9217 -1.27564e-13 0.831088
-2.90374 -8.90476e-14 0.806026
-2.88579 -1.17455e-13 0.779109
-2.86785 -4.14226e-14 0.750478
-2.84992 -1.03e-13 0.720906
-2.83199 9.40869e-16 0.690541
-2.81408 -9.63824e-14 0.660059
-2.79617 2.98186e-14 0.629571
-2.77826 -8.01218e-14 0.599621
-2.76037 4.71782e-14 0.570253
-2.74248 -7.16539e-14 0.541874
-2.7246 6.05516e-14 0.514438
-2.70673 -5.7424e-14 0.488241
-2.68886 7.00273e-14 0.463148
-2.671 -4.72603e-14 0.439378
-2.65315 7.62005e-14 0.416724
-2.63531 -4.04436e-14 0.395361
-2.61747 8.83523e-14 0.375033
-2.59964 -4.22797e-14 0.355899
-2.58182 9.04755e-14 0.337676
-2.564 -3.4727e-14 0.320521
-2.54619 1.01552e-13 0.304147
-2.52838 -3.64895e-14 0.288714
-2.51059 1.01268e-13 0.273947
-2.49279 -3.95936e-14 0.260006
-2.47501 9.68245e-14 0.246639
-2.45723 -4.39619e-14 0.234002
-2.43946 9.10903e-14 0.221872
-2.42169 -4.86643e-14 0.210397
-2.40394 7.46788e-14 0.199384
-2.38618 -4.95049e-14 0.188968
-2.36844 5.29931e-14 0.178989
-2.3507 -5.31333e-14 0.169561
-2.33296 3.35737e-14 0.160558
-2.31523 -6.10921e-14 0.15207
-2.29751 1.0631e-15 0.144001
-2.27979 -6.6449e-14 0.13642
-2.26208 -2.67484e-14 0.129257
-2.24438 -7.38417e-14 0.122559
-2.22668 -4.69059e-14 0.116277
-2.20898 -8.22999e-14 0.110438
-2.19129 -7.23245e-14 0.105016
-2.17361 -8.94237e-14 0.100015
-2.15593 -9.4032e-14 0.0954279
-2.13826 -9.65485e-14 0.0912402
-2.1206 -1.12902e-13 0.0874611
-2.10294 -9.74577e-14 0.0840596
-2.08528 -1.26461e-13 0.0810584
-2.06763 -1.00827e-13 0.0784123
-2.04998 -1.36938e-13 0.0761559
-2.03234 -1.00481e-13 0.0742318
-2.01471 -1.40076e-13 0.0726838
-1.99708 -1.01383e-13 0.0714454
-1.97945 -1.44802e-13 0.0705678
-1.96183 -9.64542e-14 0.0699774
-1.94422 -1.41616e-13 0.0697305
-1.92661 -8.81404e-14 0.0697494
-1.909 -1.40024e-13 0.0700933
-1.8914 -8.36746e-14 0.0706826
-1.87381 -1.3473e-13 0.0715774
-1.85622 -7.30911e-14 0.072699
-1.83863 -1.27024e-13 0.0741061
-1.82105 -6.38221e-14 0.075723
-1.80347 -1.19877e-13 0.0776051
-1.7859 -5.33425e-14 0.0796823
-1.76833 -1.10704e-13 0.0820048
-1.75076 -4.06997e-14 0.0845092
-1.7332 -1.01121e-13 0.0872393
-1.71565 -2.83316e-14 0.0901407
-1.69809 -9.06909e-14 0.0932492
-1.68055 -1.47197e-14 0.09652
-1.663 -8.02832e-14 0.09998
-1.64546 -1.08798e-15 0.103596
-1.62793 -6.97969e-14 0.107385
-1.6104 1.43483e-14 0.111325
-1.59287 -5.91923e-14 0.115421
-1.57535 2.86348e-14 0.119668
-1.55783 -4.83326e-14 0.124056
-1.54031 4.42557e-14 0.128594
-1.5228 -3.71049e-14 0.13326
-1.50529 5.8575e-14 0.138078
-1.48779 -2.5297e-14 0.143013
-1.47029 7.39579e-14 0.148102
-1.45279 -1.36744e-14 0.153297
-1.4353 8.83402e-14 0.158653
-1.41781 -1.3312e-15 0.164105
-1.40032 1.04853e-13 0.169724
-1.38284 1.26074e-14 0.175432
-1.36536 1.19702e-13 0.181314
-1.34788 2.5148e-14 0.187279
-1.33041 1.3624e-13 0.193427
-1.31293 3.88965e-14 0.199653
-1.29547 1.5082e-13 0.206072
-1.278 5.23313e-14 0.212564
-1.26054 1.67849e-13 0.219261
-1.24308 6.67143e-14 0.226027
-1.22563 1.83321e-13 0.23301
-1.20818 8.11007e-14 0.24006
-1.19073 2.00021e-13 0.247339
-1.17328 9.70974e-14 0.254684
-1.15584 2.16336e-13 0.262269
-1.1384 1.12297e-13 0.26992
-1.12096 2.35058e-13 0.277825
-1.10353 1.29443e-13 0.285794
-1.08609 2.522e-13 0.29403
-1.06866 1.44191e-13 0.30233
-1.05124 2.71586e-13 0.31091
-1.03381 1.60778e-13 0.319555
-1.01639 2.90203e-13 0.328492
-0.998969 1.7668e-13 0.337494
-0.981551 3.11799e-13 0.3468
-0.964136 1.94017e-13 0.356172
-0.946723 3.32666e-13 0.365859
-0.929312 2.10382e-13 0.375614
-0.911904 3.56158e-13 0.385693
-0.894497 2.27537e-13 0.395841
-0.877093 3.7841e-13 0.406323
-0.859691 2.42545e-13 0.416874
-0.842291 4.03009e-13 0.427769
-0.824893 2.57992e-13 0.438734
-0.807497 4.27455e-13 0.450048
-0.790103 2.71091e-13 0.461436
-0.77271 4.54026e-13 0.473176
-0.75532 2.84163e-13 0.484994
-0.737931 4.80953e-13 0.497166
-0.720544 2.93486e-13 0.50942
-0.703159 5.11724e-13 0.522029
-0.685776 3.02538e-13 0.534722
-0.668394 5.4133e-13 0.547771
-0.651013 3.09867e-13 0.560907
-0.633635 5.72077e-13 0.574395
-0.616257 3.19056e-13 0.587974
-0.598881 6.02031e-13 0.601899
-0.581507 3.25903e-13 0.61592
-0.564134 6.31978e-13 0.630276
-0.546762 3.3245e-13 0.644731
-0.529392 6.6433e-13 0.659508
-0.512023 3.34949e-13 0.674386
-0.494655 6.98358e-13 0.689566
-0.477288 3.35657e-13 0.704848
-0.459922 7.42406e-13 0.720401
-0.442558 3.28257e-13 0.736057
-0.425194 7.99518e-13 0.751944
-0.407832 3.07343e-13 0.767927
-0.39047 8.82418e-13 0.784091
-0.373109 2.72118e-13 0.800333
-0.355749 1.00084e-12 0.816693
-0.338391 2.044e-13 0.833102
-0.321032 1.16994e-12 0.849541
-0.303675 8.93882e-14 0.865989
-0.286318 1.40717e-12 0.882353
-0.268962 -9.28755e-14 0.89866
-0.251607 1.69309e-12 0.914743
-0.234252 -3.36737e-13 0.930664
-0.216898 1.97144e-12 0.946198
-0.199544 -5.91431e-13 0.9614
-0.182191 2.22421e-12 0.976045
-0.164838 -8.16983e-13 0.990076
-0.147486 2.51386e-12 1.00342
-0.130134 -1.08519e-12 1.01569
-0.112782 3.09249e-12 1.02726
-0.0954304 -1.69331e-12 1.03701
-0.0780791 4.54588e-12 1.04636
-0.060728 -3.58965e-12 1.05271
-0.043377 8.48593e-12 1.05963
-0.0260262 -1.12937e-11 1.06111
-0.00867539 4.06573e-11 1.06913
0.00867539 4.06573e-11 1.06913
0.0260262 -1.12937e-11 1.06111
0.043377 8.48593e-12 1.05963
0.060728 -3.58965e-12 1.05271
0.0780791 4.54588e-12 1.04636
0.0954304 -1.69331e-12 1.03701
0.112782 3.09249e-12 1.02726
0.130134 -1.08519e-12 1.01569
0.147486 2.51386e-12 1.00342
0.164838 -8.16983e-13 0.990076
0.182191 2.22421e-12 0.976045
0.199544 -5.91431e-13 0.9614
0.216898 1.97144e-12 0.946198
0.234252 -3.36737e-13 0.930664
0.251607 1.69309e-12 0.914743
0.268962 -9.28755e-14 0.89866
0.286318 1.40717e-12 0.882353
0.303675 8.93882e-14 0.865989
0.321032 1.16994e-12 0.849541
0.338391 2.044e-13 0.833102
0.355749 1.00084e-12 0.816693
0.373109 2.72118e-13 0.800333
0.39047 8.82418e-13 0.784091
0.407832 3.07343e-13 0.767927
0.425194 7.99518e-13 0.751944
0.442558 3.28257e-13 0.736057
0.459922 7.42406e-13 0.720401
0.477288 3.35657e-13 0.704848
0.494655 6.98358e-13 0.689566
0.512023 3.34949e-13 0.674386
0.529392 6.6433e-13 0.659508
0.546762 3.3245e-13 0.644731
0.564134 6.31978e-13 0.630276
0.581507 3.25903e-13 0.61592
0.598881 6.02031e-13 0.601899
0.616257 3.19056e-13 0.587974
0.633635 5.72077e-13 0.574395
0.651013 3.09867e-13 0.560907
0.668394 5.4133e-13 0.547771
0.685776 3.02538e-13 0.534722
0.703159 5.11724e-13 0.522029
0.720544 2.93486e-13 0.50942
0.737931 4.80953e-13 0.497166
0.75532 2.84163e-13 0.484994
0.77271 4.54026e-13 0.473176
0.790103 2.71091e-13 0.461436
0.807497 4.27455e-13 0.450048
0.824893 2.57992e-13 0.438734
0.842291 4.03009e-13 0.427769
0.859691 2.42545e-13 0.416874
0.877093 3.7841e-13 0.406323
0.894497 2.27537e-13 0.395841
0.911904 3.56158e-13 0.385693
0.929312 2.10382e-13 0.375614
0.946723 3.32666e-13 0.365859
0.964136 1.94017e-13 0.356172
0.981551 3.11799e-13 0.3468
0.998969 1.7668e-13 0.337494
1.01639 2.90203e-13 0.328492
1.03381 1.60778e-13 0.319555
1.05124 2.71586e-13 0.31091
1.06866 1.44191e-13 0.30233
1.08609 2.522e-13 0.29403
1.10353 1.29443e-13 0.285794
1.12096 2.35058e-13 0.277825
1.1384 1.12297e-13 0.26992
1.15584 2.16336e-13 0.262269
1.17328 9.70974e-14 0.254684
1.19073 2.00021e-13 0.247339
1.20818 8.11007e-14 0.24006
1.22563 1.83321e-13 0.23301
1.24308 6.67143e-14 0.226027
1.26054 1.67849e-13 0.219261
1.278 5.23313e-14 0.212564
1.29547 1.5082e-13 0.206072
1.31293 3.88965e-14 0.199653
1.33041 1.3624e-13 0.193427
1.34788 2.5148e-14 0.187279
1.36536 1.19702e-13 0.181314
1.38284 1.26074e-14 0.175432
1.40032 1.04853e-13 0.169724
1.41781 -1.3312e-15 0.164105
1.4353 8.83402e-14 0.158653
1.45279 -1.36744e-14 0.153297
1.47029 7.39579e-14 0.148102
1.48779 -2.5297e-14 0.143013
1.50529 5.8575e-14 0.138078
1.5228 -3.71049e-14 0.13326
1.54031 4.42557e-14 0.128594
1.55783 -4.83326e-14 0.124056
1.57535 2.86348e-14 0.119668
1.59287 -5.91923e-14 0.115421
1.6104 1.43483e-14 0.111325
1.62793 -6.97969e-14 0.107385
1.64546 -1.08798e-15 0.103596
1.663 -8.02832e-14 0.09998
1.68055 -1.47197e-14 0.09652
1.69809 -9.06909e-14 0.0932492
1.71565 -2.83316e-14 0.0901407
1.7332 -1.01121e-13 0.0872393
1.75076 -4.06997e-14 0.0845092
1.76833 -1.10704e-13 0.0820048
1.7859 -5.33425e-14 0.0796823
1.80347 -1.19877e-13 0.0776051
1.82105 -6.38221e-14 0.075723
1.83863 -1.27024e-13 0.0741061
1.85622 -7.30911e-14 0.072699
1.87381 -1.3473e-13 0.0715774
1.8914 -8.36746e-14 0.0706826
1.909 -1.40024e-13 0.0700933
1.92661 -8.81404e-14 0.0697494
1.94422 -1.41616e-13 0.0697305
1.96183 -9.64542e-14 0.0699774
1.97945 -1.44802e-13 0.0705678
1.99708 -1.01383e-13 0.0714454
2.01471 -1.40076e-13 0.0726838
2.03234 -1.00481e-13 0.0742318
2.04998 -1.36938e-13 0.0761559
2.06763 -1.00827e-13 0.0784123
2.08528 -1.26461e-13 0.0810584
2.10294 -9.74577e-14 0.0840596
2.1206 -1.12902e-13 0.0874611
2.13826 -9.65485e-14 0.0912402
2.15593 -9.4032e-14 0.0954279
2.17361 -8.94237e-14 0.100015
2.19129 -7.23245e-14 0.105016
2.20898 -8.22999e-14 0.110438
2.22668 -4.69059e-14 0.116277
2.24438 -7.38417e-14 0.122559
2.26208 -2.67484e-14 0.129257
2.27979 -6.6449e-14 0.13642
2.29751 1.0631e-15 0.144001
2.31523 -6.10921e-14 0.15207
2.33296 3.35737e-14 0.160558
2.3507 -5.31333e-14 0.169561
2.36844 5.29931e-14 0.178989
2.38618 -4.95049e-14 0.188968
2.40394 7.46788e-14 0.199384
2.42169 -4.86643e-14 0.210397
2.43946 9.10903e-14 0.221872
2.45723 -4.39619e-14 0.234002
2.47501 9.68245e-14 0.246639
2.49279 -3.95936e-14 0.260006
2.51059 1.01268e-13 0.273947
2.52838 -3.64895e-14 0.288714
2.54619 1.01552e-13 0.304147
2.564 -3.4727e-14 0.320521
2.58182 9.04755e-14 0.337676
2.59964 -4.22797e-14 0.355899
2.61747 8.83523e-14 0.375033
2.63531 -4.04436e-14 0.395361
2.65315 7.62005e-14 0.416724
2.671 -4.72603e-14 0.439378
2.68886 7.00273e-14 0.463148
2.70673 -5.7424e-14 0.488241
2.7246 6.05516e-14 0.514438
2.74248 -7.16539e-14 0.541874
2.76037 4.71782e-14 0.570253
2.77826 -8.01218e-14 0.599621
2.79617 2.98186e-14 0.629571
2.81408 -9.63824e-14 0.660059
2.83199 9.40869e-16 0.690541
2.84992 -1.03e-13 0.720906
2.86785 -4.14226e-14 0.750478
2.88579 -1.17455e-13 0.779109
2.90374 -8.90476e-14 0.806026
2.9217 -1.27564e-13 0.831088
2.93966 -1.47027e-13 0.853492
2.95763 -1.43581e-13 0.873114
2.97561 -2.01665e-13 0.889218
2.9936 -1.60177e-13 0.901683
3.01159 -2.40028e-13 0.909927
3.0296 -1.74123e-13 0.913792
3.04761 -2.81744e-13 0.912911
3.06563 -1.45241e-13 0.907071
3.08366 -2.67703e-13 0.896114
3.1017 -1.48653e-13 0.879794
3.11974 -2.62205e-13 0.858111
3.1378 -1.12383e-13 0.830851
3.15586 -2.26898e-13 0.798092
3.17393 -9.6001e-14 0.759738
3.19201 -1.77228e-13 0.715875
3.2101 -9.86199e-14 0.666612
3.2282 -1.33198e-13 0.611991
3.24631 -7.74107e-14 0.552399
3.26443 -1.05532e-13 0.487819
3.28255 -8.01919e-14 0.418943
3.30069 -8.18031e-14 0.345719
3.31883 -4.57627e-14 0.269113
3.33698 -5.86555e-14 0.189098
3.35515 -2.74979e-14 0.106815
3.37332 -3.28461e-14 0.0223299
3.3915 3.86278e-15 -0.0631732
3.40969 -9.08446e-15 -0.149487
3.42789 4.41123e-14 -0.235537
3.4461 2.4678e-14 -0.320949
3.46433 9.31295e-14 -0.404897
3.48256 5.62036e-14 -0.486844
3.5008 1.42742e-13 -0.56631
3.51905 1.02471e-13 -0.642632
3.53731 1.65876e-13 -0.715699
3.55558 1.41183e-13 -0.784781
3.57386 1.85055e-13 -0.850112
3.59215 1.53406e-13 -0.91095
3.61046 1.91589e-13 -0.967796
3.62877 1.79677e-13 -1.01996
3.64709 1.84311e-13 -1.0681
3.66543 1.864e-13 -1.11163
3.68377 1.71652e-13 -1.15128
3.70213 1.91561e-13 -1.18657
3.72049 1.71838e-13 -1.21823
3.73887 1.86835e-13 -1.24589
3.75726 1.66433e-13 -1.27024
3.77566 1.82986e-13 -1.29103
3.79407 1.80869e-13 -1.30882
3.81249 1.77665e-13 -1.3235
3.83093 1.85475e-13 -1.3355
3.84937 1.9321e-13 -1.34485
3.86783 1.89074e-13 -1.35179
3.8863 2.11029e-13 -1.35649
3.90478 2.02723e-13 -1.35905
3.92327 2.0771e-13 -1.35974
3.94177 2.07073e-13 -1.35853
3.96029 2.17487e-13 -1.35576
3.97882 2.19711e-13 -1.3513
3.99736 2.3019e-13 -1.34555
4.01591 2.22934e-13 -1.33832
4.03447 2.35668e-13 -1.33
4.05305 2.23466e-13 -1.3204
4.07164 2.34553e-13 -1.30986
4.09024 2.28654e-13 -1.29822
4.10886 2.30266e-13 -1.28578
4.12749 2.23525e-13 -1.27242
4.14613 2.26269e-13 -1.25833
4.16478 2.15712e-13 -1.2435
4.18345 2.20428e-13 -1.22803
4.20213 2.13689e-13 -1.21196
4.22082 2.12322e-13 -1.19532
4.23953 2.08452e-13 -1.17821
4.25825 2.07692e-13 -1.1606
4.27698 2.05225e-13 -1.14265
4.29573 2.02106e-13 -1.12426
4.31449 2.00816e-13 -1.10563
4.33327 1.97076e-13 -1.08664
4.35206 1.96225e-13 -1.0675
4.37086 1.93908e-13 -1.04808
4.38968 1.90902e-13 -1.02857
4.40851 1.89381e-13 -1.00888
4.42736 1.8702e-13 -0.989159
4.44622 1.86826e-13 -0.969338
4.46509 1.86484e-13 -0.949547
4.48398 1.8649e-13 -0.929741
4.50289 1.8556e-13 -0.910013
4.52181 1.86649e-13 -0.890355
4.54074 1.85773e-13 -0.870817
4.55969 1.86364e-13 -0.85143
4.57866 1.87096e-13 -0.832206
4.59764 1.78548e-13 -0.813204
4.61664 1.78919e-13 -0.794405
4.63565 1.70761e-13 -0.775888
4.65468 1.71924e-13 -0.757622
4.67372 1.59773e-13 -0.739682
4.69278 1.60071e-13 -0.722038
4.71185 1.5061e-13 -0.704754
4.73095 1.45779e-13 -0.687814
4.75005 1.45893e-13 -0.671256
4.76918 1.35345e-13 -0.655082
4.78832 1.38189e-13 -0.639308
4.80748 1.31726e-13 -0.623957
4.82665 1.34745e-13 -0.609011
4.84584 1.30592e-13 -0.594519
4.86505 1.39296e-13 -0.580438
4.88428 1.38838e-13 -0.566832
4.90352 1.4341e-13 -0.553639
4.92278 1.46458e-13 -0.540929
4.94206 1.46336e-13 -0.528639
4.96136 1.56642e-13 -0.516828
4.98067 1.56079e-13 -0.50544
5 1.6569e-13 -0.494519
5.01935 1.68413e-13 -0.484028
5.03872 1.78165e-13 -0.473983
5.05811 1.76429e-13 -0.464369
5.07751 1.88306e-13 -0.455179
5.09694 1.95604e-13 -0.446419
5.11638 1.98354e-13 -0.438061
5.13584 2.08389e-13 -0.430121
5.15532 2.16173e-13 -0.422566
5.17482 2.30097e-13 -0.415413
5.19434 2.31156e-13 -0.40863
5.21388 2.4856e-13 -0.402225
5.23344 2.52107e-13 -0.396181
5.25302 2.63806e-13 -0.390491
5.27262 2.7268e-13 -0.385153
5.29224 2.78697e-13 -0.380143
5.31188 2.90228e-13 -0.37548
5.33154 2.94426e-13 -0.37112
5.35122 3.05501e-13 -0.367102
5.37092 3.10923e-13 -0.363367
5.39065 3.21761e-13 -0.359966
5.41039 3.29852e-13 -0.356837
5.43016 3.35286e-13 -0.354031
5.44994 3.48115e-13 -0.351498
5.46975 3.47869e-13 -0.349269
5.48958 3.64151e-13 -0.347327
5.50944 3.69237e-13 -0.345673
5.52931 3.79144e-13 -0.344319
5.54921 3.88123e-13 -0.343245
5.56913 3.96476e-13 -0.342484
5.58907 4.02264e-13 -0.342009
5.60904 4.05078e-13 -0.34185
5.62903 4.17176e-13 -0.342003
5.64904 4.17578e-13 -0.342469
5.66907 4.26177e-13 -0.343282
5.68913 4.25832e-13 -0.344408
5.70922 4.29845e-13 -0.345913
5.72933 4.34312e-13 -0.347746
5.74946 4.28982e-13 -0.349977
5.76961 4.41261e-13 -0.352566
5.7898 4.35327e-13 -0.355559
5.81 4.45331e-13 -0.358949
5.83023 4.40215e-13 -0.362743
5.85049 4.39469e-13 -0.366967
5.87077 4.40334e-13 -0.371597
5.89108 4.35555e-13 -0.376666
5.91142 4.38471e-13 -0.382153
5.93178 4.29732e-13 -0.388065
5.95216 4.28437e-13 -0.394402
5.97258 4.26471e-13 -0.401133
5.99302 4.17374e-13 -0.40828
6.01349 4.17975e-13 -0.415779
6.03398 4.05921e-13 -0.423654
6.05451 4.04664e-13 -0.431837
6.07506 3.95181e-13 -0.440325
6.09564 3.86671e-13 -0.44906
6.11625 3.84043e-13 -0.458008
6.13688 3.71824e-13 -0.46712
6.15755 3.71388e-13 -0.476337
6.17824 3.61249e-13 -0.485606
6.19897 3.56781e-13 -0.494863
6.21972 3.5211e-13 -0.504035
6.24051 3.42078e-13 -0.513063
6.26132 3.43441e-13 -0.521854
6.28216 3.32245e-13 -0.530354
6.30304 3.31779e-13 -0.538461
6.32395 3.26793e-13 -0.546113
6.34489 3.16424e-13 -0.553213
6.36586 3.15922e-13 -0.559694
6.38686 3.07487e-13 -0.565462
6.40789 3.00517e-13 -0.570453
6.42896 2.94239e-13 -0.574579
6.45006 2.86452e-13 -0.577776
6.47119 2.83346e-13 -0.579972
6.49236 2.70572e-13 -0.581108
6.51356 2.68609e-13 -0.581122
6.5348 2.58719e-13 -0.579974
6.55607 2.52583e-13 -0.577606
6.57737 2.46092e-13 -0.574006
6.59871 2.32101e-13 -0.569119
6.62008 2.31477e-13 -0.562955
6.6415 2.20515e-13 -0.555483
6.66294 2.10466e-13 -0.546714
6.68443 2.0768e-13 -0.536656
6.70595 1.94564e-13 -0.52532
6.72751 1.90858e-13 -0.512739
6.74911 1.85531e-13 -0.498947
6.77074 1.77551e-13 -0.483972
6.79241 1.72898e-13 -0.467892
6.81413 1.64038e-13 -0.450727
6.83588 1.59926e-13 -0.432572
6.85767 1.56625e-13 -0.413475
6.8795 1.46623e-13 -0.393512
6.90138 1.44091e-13 -0.372766
6.92329 1.38191e-13 -0.351311
6.94524 1.31951e-13 -0.329223
6.96724 1.29583e-13 -0.306603
6.98928 1.22415e-13 -0.28351
7.01137 1.19615e-13 -0.260051
7.03349 1.1661e-13 -0.236295
7.05566 1.10784e-13 -0.21233
7.07788 1.10036e-13 -0.188232
7.10014 1.06079e-13 -0.164087
7.12244 1.02847e-13 -0.139953
7.14479 1.05781e-13 -0.115922
7.16719 9.91228e-14 -0.0920438
7.18963 1.00056e-13 -0.0683906
7.21213 9.81203e-14 -0.0450182
7.23467 9.6234e-14 -0.021988
7.25725 9.78391e-14 0.000667673
7.27989 9.15643e-14 0.0228777
7.30258 9.30571e-14 0.0446251
7.32532 9.2513e-14 0.065865
7.34811 9.143e-14 0.0865614
7.37095 8.82567e-14 0.106696
7.39384 8.60051e-14 0.126256
7.41679 8.1776e-14 0.145196
7.43978 8.2523e-14 0.163542
7.46284 7.70315e-14 0.181263
7.48595 7.65045e-14 0.198358
7.50911 7.90407e-14 0.214839
7.53233 7.79863e-14 0.230714
7.55561 7.13836e-14 0.245969
7.57894 7.36834e-14 0.260654
7.60234 7.44059e-14 0.274764
7.62579 7.01879e-14 0.28832
7.64931 7.53424e-14 0.301356
7.67288 7.55884e-14 0.313905
7.69652 7.78662e-14 0.325968
7.72022 7.43771e-14 0.337609
7.74398 7.66435e-14 0.348851
7.76781 7.981e-14 0.359715
7.7917 6.99046e-14 0.370241
7.81566 7.68497e-14 0.380488
7.83968 7.38668e-14 0.390449
7.86378 7.58994e-14 0.400171
7.88794 7.34712e-14 0.409702
7.91217 7.27972e-14 0.419049
7.93648 6.89931e-14 0.428207
7.96085 7.94087e-14 0.437252
7.9853 7.62181e-14 0.446162
8.00983 7.70936e-14 0.454915
8.03443 7.72721e-14 0.463547
8.0591 8.28765e-14 0.472063
8.08386 8.47103e-14 0.480384
8.10869 8.29173e-14 0.488515
8.13361 8.89423e-14 0.496455
8.1586 8.65469e-14 0.504131
8.18368 8.94291e-14 0.511449
8.20884 8.82894e-14 0.518439
8.23409 1.01016e-13 0.525011
8.25943 9.48997e-14 0.531061
8.28486 9.493e-14 0.536532
8.31038 1.03135e-13 0.541414
8.33598 1.02126e-13 0.545595
8.36169 1.06486e-13 0.548974
8.38748 1.1177e-13 0.551546
8.41338 1.16071e-13 0.553284
8.43937 1.20134e-13 0.554103
8.46547 1.26951e-13 0.553963
8.49166 1.32102e-13 0.552907
8.51797 1.4014e-13 0.550951
8.54437 1.50258e-13 0.548084
8.57089 1.56374e-13 0.544351
8.59752 1.61726e-13 0.539848
8.62426 1.79556e-13 0.534671
8.65112 1.85415e-13 0.528903
8.67809 1.9359e-13 0.522651
8.70518 2.15025e-13 0.516062
8.7324 2.21882e-13 0.509294
8.75974 2.44256e-13 0.502479
8.78721 2.49153e-13 0.495765
8.81482 2.58146e-13 0.489284
8.84255 2.68034e-13 0.4832
8.87042 2.75027e-13 0.477637
8.89844 2.92901e-13 0.47272
8.92659 2.98917e-13 0.468513
8.9549 2.93112e-13 0.46513
8.98335 3.18063e-13 0.462614
9.01196 3.16141e-13 0.461029
9.04073 3.09192e-13 0.460374
9.06966 3.23434e-13 0.460638
9.09875 3.24547e-13 0.461803
9.12802 3.25477e-13 0.463846
9.15746 3.29352e-13 0.46669
9.18709 3.16858e-13 0.47028
9.2169 3.1817e-13 0.474512
9.2469 3.14088e-13 0.479299
9.27709 3.05479e-13 0.48454
9.30749 3.07666e-13 0.490142
9.3381 3.07597e-13 0.495986
9.36893 3.0822e-13 0.501967
9.39998 3.04237e-13 0.50797
9.43125 3.0065e-13 0.513903
9.46277 3.04342e-13 0.519659
9.49453 3.00558e-13 0.525157
9.52655 3.01943e-13 0.5303
9.55883 3.05506e-13 0.535028
9.59138 3.0841e-13 0.539258
9.62422 3.12745e-13 0.542944
9.65735 3.17443e-13 0.54602
9.69079 3.22906e-13 0.548466
9.72455 3.29058e-13 0.550231
9.75865 3.37089e-13 0.551327
9.79309 3.45563e-13 0.551683
9.8279 3.562e-13 0.551324
9.8631 3.64317e-13 0.550237
9.89869 3.7604e-13 0.548448
9.93471 3.83617e-13 0.545966
9.97117 3.915e-13 0.542854
10.0081 4.00122e-13 0.539105
10.0455 4.07838e-13 0.534794
10.0835 4.12898e-13 0.529956
10.122 4.17157e-13 0.52466
10.1611 4.20031e-13 0.518946
10.2008 4.21965e-13 0.512888
10.2412 4.23102e-13 0.506531
10.2824 4.22558e-13 0.499956
10.3244 4.19002e-13 0.493213
10.3672 4.20013e-13 0.486387
10.4109 4.17448e-13 0.479524
10.4557 4.1422e-13 0.47272
10.5017 4.1466e-13 0.466031
10.5489 4.10882e-13 0.459555
10.5976 4.07376e-13 0.453312
10.6479 4.03407e-13 0.447477
10.7002 3.99259e-13 0.442077
10.7547 4.04594e-13 0.437205
10.8119 3.91807e-13 0.432989
10.8724 3.9249e-13 0.429546
10.9373 3.7964e-13 0.426964
11.0083 3.74709e-13 0.425488
11.0884 3.59145e-13 0.425373
11.1861 3.48972e-13 0.427069


==> anc/HERMITE/Theta0.5/LambdaOverBeta4.0Lambda0.5Nc1Classic/vCLADiaP_FRG_K.txt <==
-11.1861 0.042794 0.298623
-11.0884 0.0273719 0.294825
-11.0083 0.0159867 0.292788
-10.9373 0.00631119 0.291903
-10.8724 -0.00215955 0.291937
-10.8119 -0.00965829 0.292634
-10.7547 -0.016357 0.293933
-10.7002 -0.022386 0.2957
-10.6479 -0.0277561 0.297863
-10.5976 -0.0325492 0.300322
-10.5489 -0.0368382 0.303073
-10.5017 -0.0405855 0.305972
-10.4557 -0.0438577 0.309023
-10.4109 -0.0466766 0.312136
-10.3672 -0.0490643 0.315292
-10.3244 -0.0510441 0.318412
-10.2824 -0.0526409 0.321481
-10.2412 -0.0538779 0.324428
-10.2008 -0.054778 0.327241
-10.1611 -0.0553671 0.329852
-10.122 -0.0556731 0.332249
-10.0835 -0.0557256 0.334373
-10.0455 -0.0555567 0.336213
-10.0081 -0.0552006 0.337712
-9.97117 -0.0546957 0.338861
-9.93471 -0.0539891 0.339594
-9.89869 -0.0533087 0.33993
-9.8631 -0.0526196 0.339812
-9.8279 -0.051976 0.339253
-9.79309 -0.051434 0.338228
-9.75865 -0.0510502 0.336769
-9.72455 -0.0508147 0.33486
-9.69079 -0.050923 0.332572
-9.65735 -0.0513385 0.329892
-9.62422 -0.0521016 0.32687
-9.59138 -0.0532594 0.323509
-9.55883 -0.0548883 0.319859
-9.52655 -0.0570026 0.315937
-9.49453 -0.0596607 0.311806
-9.46277 -0.0629095 0.30749
-9.43125 -0.0668102 0.303061
-9.39998 -0.0713217 0.298555
-9.36893 -0.0764921 0.294046
-9.3381 -0.0823318 0.289576
-9.30749 -0.0888572 0.285222
-9.27709 -0.0960233 0.281031
-9.2469 -0.10383 0.277084
-9.2169 -0.112247 0.273419
-9.18709 -0.121237 0.270103
-9.15746 -0.130734 0.26717
-9.12802 -0.140692 0.264687
-9.09875 -0.151045 0.26267
-9.06966 -0.161706 0.26117
-9.04073 -0.172601 0.260181
-9.01196 -0.183634 0.259722
-8.98335 -0.194706 0.259783
-8.9549 -0.205729 0.260368
-8.92659 -0.216601 0.261429
-8.89844 -0.22723 0.262944
-8.87042 -0.237515 0.264838
-8.84255 -0.247365 0.267081
-8.81482 -0.256704 0.269592
-8.78721 -0.265461 0.272308
-8.75974 -0.273576 0.275129
-8.7324 -0.280984 0.277991
-8.70518 -0.287648 0.280803
-8.67809 -0.293546 0.283504
-8.65112 -0.298671 0.286
-8.62426 -0.302999 0.288223
-8.59752 -0.306537 0.290108
-8.57089 -0.309311 0.291623
-8.54437 -0.311353 0.292711
-8.51797 -0.312675 0.293334
-8.49166 -0.313311 0.293464
-8.46547 -0.313311 0.293119
-8.43937 -0.312728 0.292286
-8.41338 -0.311581 0.290957
-8.38748 -0.309913 0.289148
-8.36169 -0.307775 0.286916
-8.33598 -0.305212 0.284271
-8.31038 -0.302236 0.281228
-8.28486 -0.298883 0.277834
-8.25943 -0.29519 0.274159
-8.23409 -0.291181 0.270202
-8.20884 -0.286858 0.266003
-8.18368 -0.282245 0.26161
-8.1586 -0.277364 0.257078
-8.13361 -0.272216 0.252386
-8.10869 -0.266801 0.247591
-8.08386 -0.261134 0.242722
-8.0591 -0.255225 0.23779
-8.03443 -0.249065 0.232783
-8.00983 -0.242657 0.227751
-7.9853 -0.236016 0.222683
-7.96085 -0.22914 0.217569
-7.93648 -0.222025 0.212414
-7.91217 -0.214685 0.207237
-7.88794 -0.207133 0.201992
-7.86378 -0.199363 0.196691
-7.83968 -0.191389 0.191322
-7.81566 -0.183235 0.185872
-7.7917 -0.1749 0.18031
-7.76781 -0.166399 0.174649
-7.74398 -0.157761 0.168853
-7.72022 -0.148995 0.162912
-7.69652 -0.140117 0.15681
-7.67288 -0.131159 0.150546
-7.64931 -0.122141 0.144081
-7.62579 -0.113075 0.137427
-7.60234 -0.104001 0.130561
-7.57894 -0.0949395 0.123478
-7.55561 -0.0859087 0.116161
-7.53233 -0.0769453 0.108623
-7.50911 -0.0680771 0.100836
-7.48595 -0.0593201 0.0928154
-7.46284 -0.0507136 0.0845537
-7.43978 -0.0422838 0.076054
-7.41679 -0.0340494 0.0673128
-7.39384 -0.0260474 0.0583537
-7.37095 -0.0183038 0.0491604
-7.34811 -0.0108357 0.0397626
-7.32532 -0.00368038 0.0301619
-7.30258 0.00314119 0.0203759
-7.27989 0.00961187 0.0104158
-7.25725 0.0156972 0.000311106
-7.23467 0.0213817 -0.00993589
-7.21213 0.0266496 -0.0202842
-7.18963 0.0314706 -0.0307253
-7.16719 0.0358366 -0.0412231
-7.14479 0.0397331 -0.0517587
-7.12244 0.0431378 -0.062293
-7.10014 0.0460499 -0.0728091
-7.07788 0.048457 -0.0832602
-7.05566 0.0503486 -0.0936274
-7.03349 0.0517307 -0.103866
-7.01137 0.0525947 -0.113952
-6.98928 0.0529448 -0.123838
-6.96724 0.0527922 -0.133506
-6.94524 0.052136 -0.142901
-6.92329 0.0509948 -0.152009
-6.90138 0.049383 -0.160781
-6.8795 0.0473136 -0.169193
-6.85767 0.0448145 -0.17721
-6.83588 0.0419045 -0.184808
-6.81413 0.0386118 -0.19195
-6.79241 0.0349688 -0.198627
-6.77074 0.0310023 -0.204797
-6.74911 0.0267507 -0.21046
-6.72751 0.0222484 -0.215585
-6.70595 0.0175322 -0.220169
-6.68443 0.0126432 -0.224196
-6.66294 0.00761835 -0.227666
-6.6415 0.0024999 -0.230571
-6.62008 -0.00267195 -0.232921
-6.59871 -0.00785842 -0.234709
-6.57737 -0.0130176 -0.235961
-6.55607 -0.0181141 -0.236671
-6.5348 -0.0231075 -0.236871
-6.51356 -0.0279643 -0.236567
-6.49236 -0.0326512 -0.235793
-6.47119 -0.0371346 -0.234563
-6.45006 -0.0413898 -0.232914
-6.42896 -0.0453867 -0.230866
-6.40789 -0.0491049 -0.228459
-6.38686 -0.0525245 -0.225715
-6.36586 -0.0556259 -0.222679
-6.34489 -0.0584004 -0.219374
-6.32395 -0.060832 -0.215846
-6.30304 -0.0629172 -0.212116
-6.28216 -0.0646512 -0.208232
-6.26132 -0.0660298 -0.204213
-6.24051 -0.0670599 -0.200107
-6.21972 -0.0677396 -0.195929
-6.19897 -0.0680796 -0.191724
-6.17824 -0.0680877 -0.187507
-6.15755 -0.0677718 -0.183313
-6.13688 -0.0671504 -0.179161
-6.11625 -0.0662298 -0.175077
-6.09564 -0.0650318 -0.171077
-6.07506 -0.0635682 -0.167184
-6.05451 -0.0618561 -0.163405
-6.03398 -0.0599168 -0.159767
-6.01349 -0.0577607 -0.156263
-5.99302 -0.0554131 -0.152923
-5.97258 -0.0528842 -0.149733
-5.95216 -0.0501956 -0.146718
-5.93178 -0.0473623 -0.143865
-5.91142 -0.0443974 -0.141188
-5.89108 -0.0413218 -0.138681
-5.87077 -0.038141 -0.136344
-5.85049 -0.0348764 -0.134179
-5.83023 -0.0315323 -0.132177
-5.81 -0.0281242 -0.130339
-5.7898 -0.0246605 -0.12866
-5.76961 -0.0211469 -0.127131
-5.74946 -0.0175964 -0.125758
-5.72933 -0.0140076 -0.124517
-5.70922 -0.0103936 -0.123428
-5.68913 -0.00675184 -0.122457
-5.66907 -0.00309032 -0.121628
-5.64904 0.000589153 -0.12091
-5.62903 0.0042877 -0.120319
-5.60904 0.00799765 -0.119836
-5.58907 0.0117267 -0.119467
-5.56913 0.0154655 -0.119204
-5.54921 0.019222 -0.119043
-5.52931 0.022991 -0.118986
-5.50944 0.026775 -0.119026
-5.48958 0.0305768 -0.119163
-5.46975 0.0343914 -0.119398
-5.44994 0.0382284 -0.119724
-5.43016 0.0420789 -0.12015
-5.41039 0.0459537 -0.12066
-5.39065 0.049845 -0.121275
-5.37092 0.0537596 -0.121972
-5.35122 0.0576958 -0.122775
-5.33154 0.0616524 -0.123661
-5.31188 0.0656346 -0.124654
-5.29224 0.0696354 -0.125734
-5.27262 0.0736638 -0.126921
-5.25302 0.077709 -0.1282
-5.23344 0.0817805 -0.129585
-5.21388 0.0858693 -0.131069
-5.19434 0.0899798 -0.132658
-5.17482 0.0941066 -0.134352
-5.15532 0.0982503 -0.136152
-5.13584 0.102408 -0.138061
-5.11638 0.106577 -0.140078
-5.09694 0.110756 -0.142207
-5.07751 0.114938 -0.144447
-5.05811 0.119126 -0.146798
-5.03872 0.123308 -0.149265
-5.01935 0.127488 -0.151841
-5 0.131656 -0.154536
-4.98067 0.135811 -0.157336
-4.96136 0.139945 -0.160259
-4.94206 0.144055 -0.163283
-4.92278 0.148133 -0.166428
-4.90352 0.152178 -0.169671
-4.88428 0.156178 -0.173034
-4.86505 0.160129 -0.176489
-4.84584 0.16403 -0.180058
-4.82665 0.167863 -0.183715
-4.80748 0.171632 -0.187478
-4.78832 0.175324 -0.191323
-4.76918 0.178934 -0.195262
-4.75005 0.182449 -0.199279
-4.73095 0.185873 -0.203375
-4.71185 0.189186 -0.207541
-4.69278 0.192389 -0.211772
-4.67372 0.195471 -0.216064
-4.65468 0.198422 -0.220404
-4.63565 0.201242 -0.224794
-4.61664 0.203914 -0.229216
-4.59764 0.206441 -0.233674
-4.57866 0.208801 -0.238148
-4.55969 0.211007 -0.242639
-4.54074 0.213029 -0.247134
-4.52181 0.214881 -0.251623
-4.50289 0.216537 -0.256104
-4.48398 0.218007 -0.260556
-4.46509 0.219268 -0.264987
-4.44622 0.220327 -0.269365
-4.42736 0.221169 -0.273709
-4.40851 0.221787 -0.277975
-4.38968 0.222181 -0.282193
-4.37086 0.222332 -0.28631
-4.35206 0.222253 -0.290362
-4.33327 0.22191 -0.294292
-4.31449 0.221329 -0.298138
-4.29573 0.220466 -0.301843
-4.27698 0.219355 -0.305442
-4.25825 0.217947 -0.308881
-4.23953 0.216277 -0.31219
-4.22082 0.214298 -0.315324
-4.20213 0.21204 -0.3183
-4.18345 0.209463 -0.321085
-4.16478 0.206589 -0.323682
-4.14613 0.203388 -0.326073
-4.12749 0.199867 -0.328242
-4.10886 0.196015 -0.330189
-4.09024 0.191819 -0.331877
-4.07164 0.187289 -0.333326
-4.05305 0.182391 -0.334476
-4.03447 0.177157 -0.335363
-4.01591 0.171535 -0.33591
-3.99736 0.165574 -0.336164
-3.97882 0.159209 -0.336036
-3.96029 0.152504 -0.335573
-3.94177 0.145388 -0.334687
-3.92327 0.13793 -0.333412
-3.90478 0.130065 -0.331674
-3.8863 0.121861 -0.32948
-3.86783 0.113266 -0.32678
-3.84937 0.104341 -0.323548
-3.83093 0.0950585 -0.319763
-3.81249 0.0854667 -0.315363
-3.79407 0.0755701 -0.310358
-3.77566 0.065402 -0.304652
-3.75726 0.0550025 -0.298288
-3.73887 0.0443959 -0.291137
-3.72049 0.0336536 -0.283275
-3.70213 0.0227987 -0.274548
-3.68377 0.0119311 -0.265065
-3.66543 0.00107972 -0.254659
-3.64709 -0.00963484 -0.243466
-3.62877 -0.0201708 -0.231321
-3.61046 -0.0303935 -0.218385
-3.59215 -0.0402463 -0.204514
-3.57386 -0.0495904 -0.189885
-3.55558 -0.0583565 -0.174394
-3.53731 -0.0664094 -0.158227
-3.51905 -0.0736775 -0.141338
-3.5008 -0.080038 -0.123907
-3.48256 -0.085431 -0.105964
-3.46433 -0.0897519 -0.087667
-3.4461 -0.092972 -0.0691239
-3.42789 -0.0950066 -0.0504609
-3.40969 -0.095877 -0.0318538
-3.3915 -0.0955143 -0.0133894
-3.37332 -0.0940054 0.00471051
-3.35515 -0.0912888 0.0224001
-3.33698 -0.087523 0.0394412
-3.31883 -0.0826441 0.0558227
-3.30069 -0.0768772 0.0713219
-3.28255 -0.0701484 0.0859515
-3.26443 -0.0627339 0.0995308
-3.24631 -0.0545482 0.11208
-3.2282 -0.0458946 0.12348
-3.2101 -0.036682 0.133745
-3.19201 -0.0272144 0.14282
-3.17393 -0.0174064 0.150711
-3.15586 -0.00753856 0.157419
-3.1378 0.00245602 0.162941
-3.11974 0.0123372 0.167321
-3.1017 0.0221433 0.170555
-3.08366 0.0316834 0.17271
-3.06563 0.0409632 0.173798
-3.04761 0.0498408 0.17389
-3.0296 0.0582945 0.173028
-3.01159 0.0662242 0.171273
-2.9936 0.0735934 0.168706
-2.97561 0.0803336 0.165376
-2.95763 0.0864111 0.161398
-2.93966 0.0917804 0.156814
-2.9217 0.0964259 0.151763
-2.90374 0.100322 0.146284
-2.88579 0.103479 0.140523
-2.86785 0.105894 0.134519
-2.84992 0.107601 0.128409
-2.83199 0.108623 0.122228
-2.81408 0.109009 0.116093
-2.79617 0.108807 0.110027
-2.77826 0.108068 0.104121
-2.76037 0.106862 0.0983848
-2.74248 0.105233 0.0928817
-2.7246 0.103259 0.0876054
-2.70673 0.100974 0.0825977
-2.68886 0.0984592 0.0778368
-2.671 0.0957311 0.0733506
-2.65315 0.0928669 0.069105
-2.63531 0.0898698 0.0651204
-2.61747 0.0868086 0.0613554
-2.59964 0.0836756 0.0578273
-2.58182 0.0805298 0.0544916
-2.564 0.0773566 0.0513652
-2.54619 0.0742043 0.0484041
-2.52838 0.0710559 0.0456256
-2.51059 0.0679496 0.0429886
-2.49279 0.0648687 0.0405107
-2.47501 0.0618419 0.0381552
-2.45723 0.0588555 0.0359392
-2.43946 0.0559298 0.0338311
-2.42169 0.0530552 0.0318467
-2.40394 0.0502443 0.0299599
-2.38618 0.0474924 0.028184
-2.36844 0.0448058 0.0264985
-2.3507 0.0421842 0.0249137
-2.33296 0.0396283 0.0234142
-2.31523 0.0371424 0.0220068
-2.29751 0.0347227 0.020681
-2.27979 0.032377 0.0194402
-2.26208 0.0300975 0.0182777
-2.24438 0.0278952 0.0171938
-2.22668 0.0257596 0.0161854
-2.20898 0.0237034 0.0152494
-2.19129 0.021714 0.014386
-2.17361 0.0198056 0.0135893
-2.15593 0.0179642 0.0128619
-2.13826 0.0162047 0.0121957
-2.1206 0.0145119 0.0115953
-2.10294 0.0129008 0.0110505
-2.08528 0.0113562 0.0105679
-2.06763 0.0098927 0.0101353
-2.04998 0.00849475 0.00976096
-2.03234 0.00717635 0.00943136
-2.01471 0.00592256 0.0091559
-1.99708 0.00474634 0.00892
-1.97945 0.0036331 0.00873401
-1.96183 0.00259477 0.00858268
-1.94422 0.00161779 0.0084769
-1.92661 0.000712727 0.0084012
-1.909 -0.000133217 0.00836676
-1.8914 -0.000910734 0.0083581
-1.87381 -0.00163133 0.00838642
-1.85622 -0.00228708 0.00843663
-1.83863 -0.0028886 0.00851969
-1.82105 -0.00342928 0.00862107
-1.80347 -0.00391823 0.0087513
-1.7859 -0.00435023 0.00889671
-1.76833 -0.00473345 0.00906716
-1.75076 -0.00506388 0.00924996
-1.7332 -0.0053482 0.00945422
-1.71565 -0.00558358 0.0096684
-1.69809 -0.00577591 0.0099007
-1.68055 -0.00592336 0.0101408
-1.663 -0.00603039 0.0103958
-1.64546 -0.00609621 0.0106569
-1.62793 -0.00612457 0.0109301
-1.6104 -0.00611552 0.0112078
-1.59287 -0.00607148 0.011495
-1.57535 -0.00599332 0.0117855
-1.55783 -0.00588297 0.012083
-1.54031 -0.00574187 0.0123828
-1.5228 -0.00557081 0.0126875
-1.50529 -0.00537187 0.0129937
-1.48779 -0.00514548 0.0133028
-1.47029 -0.0048941 0.0136129
-1.45279 -0.00461723 0.0139239
-1.4353 -0.00431772 0.0142355
-1.41781 -0.00399495 0.0145465
-1.40032 -0.0036519 0.0148577
-1.38284 -0.00328726 0.0151668
-1.36536 -0.00290418 0.015476
-1.34788 -0.00250143 0.0157817
-1.33041 -0.0020821 0.0160872
-1.31293 -0.00164447 0.0163881
-1.29547 -0.00119161 0.0166888
-1.278 -0.00072207 0.0169837
-1.26054 -0.000238683 0.0172781
-1.24308 0.000260268 0.0175659
-1.22563 0.000772175 0.017853
-1.20818 0.00129826 0.0181325
-1.19073 0.00183638 0.0184112
-1.17328 0.00238776 0.0186814
-1.15584 0.00295068 0.0189506
-1.1384 0.00352568 0.0192103
-1.12096 0.00411166 0.0194688
-1.10353 0.00470896 0.019717
-1.08609 0.00531706 0.0199635
-1.06866 0.00593543 0.0201989
-1.05124 0.00656437 0.0204322
-1.03381 0.00720286 0.0206534
-1.01639 0.00785203 0.020872
-0.998969 0.00850971 0.0210778
-0.981551 0.00917812 0.0212801
-0.964136 0.00985426 0.0214687
-0.946723 0.0105414 0.0216531
-0.929312 0.0112353 0.0218229
-0.911904 0.0119404 0.0219875
-0.894497 0.0126513 0.0221366
-0.877093 0.0133738 0.0222795
-0.859691 0.0141011 0.0224058
-0.842291 0.0148401 0.0225249
-0.824893 0.0155829 0.0226264
-0.807497 0.016338 0.0227192
-0.790103 0.0170955 0.0227937
-0.77271 0.0178655 0.022858
-0.75532 0.0186367 0.0229029
-0.737931 0.0194208 0.0229362
-0.720544 0.0202046 0.0229491
-0.703159 0.0210015 0.0229486
-0.685776 0.0217967 0.0229269
-0.668394 0.0226051 0.02289
-0.651013 0.0234101 0.0228308
-0.633635 0.0242286 0.0227546
-0.616257 0.0250418 0.0226552
-0.598881 0.0258684 0.0225368
-0.581507 0.0266879 0.0223942
-0.564134 0.0275206 0.0222306
-0.546762 0.0283441 0.0220416
-0.529392 0.0291806 0.0218296
-0.512023 0.0300057 0.0215912
-0.494655 0.0308432 0.0213274
-0.477288 0.0316667 0.0210362
-0.459922 0.0325021 0.0207173
-0.442558 0.0333207 0.0203699
-0.425194 0.0341503 0.0199923
-0.407832 0.0349599 0.0195851
-0.39047 0.0357793 0.0191453
-0.373109 0.0365751 0.0186747
-0.355749 0.0373791 0.0181691
-0.338391 0.0381553 0.0176315
-0.321032 0.0389379 0.0170565
-0.303675 0.0396875 0.0164484
-0.286318 0.0404416 0.0158008
-0.268962 0.0411565 0.0151191
-0.251607 0.0418729 0.014396
-0.234252 0.0425439 0.0136381
-0.216898 0.0432119 0.012838
-0.199544 0.043828 0.0120024
-0.182191 0.0444346 0.011125
-0.164838 0.0449834 0.0102118
-0.147486 0.0455138 0.00925935
-0.130134 0.0459812 0.00827148
-0.112782 0.0464189 0.00724953
-0.0954304 0.0467903 0.00619389
-0.0780791 0.0471188 0.00511252
-0.060728 0.0473777 0.00400177
-0.043377 0.0475831 0.00287624
-0.0260262 0.0477135 0.00172918
-0.00867539 0.0477842 0.000579938
0.00867539 0.0477842 -0.000579938
0.0260262 0.0477135 -0.00172918
0.043377 0.0475831 -0.00287624
0.060728 0.0473777 -0.00400177
0.0780791 0.0471188 -0.00511252
0.0954304 0.0467903 -0.00619389
0.112782 0.0464189 -0.00724953
0.130134 0.0459812 -0.00827148
0.147486 0.0455138 -0.00925935
0.164838 0.0449834 -0.0102118
0.182191 0.0444346 -0.011125
0.199544 0.043828 -0.0120024
0.216898 0.0432119 -0.012838
0.234252 0.0425439 -0.0136381
0.251607 0.0418729 -0.014396
0.268962 0.0411565 -0.0151191
0.286318 0.0404416 -0.0158008
0.303675 0.0396875 -0.0164484
0.321032 0.0389379 -0.0170565
0.338391 0.0381553 -0.0176315
0.355749 0.0373791 -0.0181691
0.373109 0.0365751 -0.0186747
0.39047 0.0357793 -0.0191453
0.407832 0.0349599 -0.0195851
0.425194 0.0341503 -0.0199923
0.442558 0.0333207 -0.0203699
0.459922 0.0325021 -0.0207173
0.477288 0.0316667 -0.0210362
0.494655 0.0308432 -0.0213274
0.512023 0.0300057 -0.0215912
0.529392 0.0291806 -0.0218296
0.546762 0.0283441 -0.0220416
0.564134 0.0275206 -0.0222306
0.581507 0.0266879 -0.0223942
0.598881 0.0258684 -0.0225368
0.616257 0.0250418 -0.0226552
0.633635 0.0242286 -0.0227546
0.651013 0.0234101 -0.0228308
0.668394 0.0226051 -0.02289
0.685776 0.0217967 -0.0229269
0.703159 0.0210015 -0.0229486
0.720544 0.0202046 -0.0229491
0.737931 0.0194208 -0.0229362
0.75532 0.0186367 -0.0229029
0.77271 0.0178655 -0.022858
0.790103 0.0170955 -0.0227937
0.807497 0.016338 -0.0227192
0.824893 0.0155829 -0.0226264
0.842291 0.0148401 -0.0225249
0.859691 0.0141011 -0.0224058
0.877093 0.0133738 -0.0222795
0.894497 0.0126513 -0.0221366
0.911904 0.0119404 -0.0219875
0.929312 0.0112353 -0.0218229
0.946723 0.0105414 -0.0216531
0.964136 0.00985426 -0.0214687
0.981551 0.00917812 -0.0212801
0.998969 0.00850971 -0.0210778
1.01639 0.00785203 -0.020872
1.03381 0.00720286 -0.0206534
1.05124 0.00656437 -0.0204322
1.06866 0.00593543 -0.0201989
1.08609 0.00531706 -0.0199635
1.10353 0.00470896 -0.019717
1.12096 0.00411166 -0.0194688
1.1384 0.00352568 -0.0192103
1.15584 0.00295068 -0.0189506
1.17328 0.00238776 -0.0186814
1.19073 0.00183638 -0.0184112
1.20818 0.00129826 -0.0181325
1.22563 0.000772175 -0.017853
1.24308 0.000260268 -0.0175659
1.26054 -0.000238683 -0.0172781
1.278 -0.00072207 -0.0169837
1.29547 -0.00119161 -0.0166888
1.31293 -0.00164447 -0.0163881
1.33041 -0.0020821 -0.0160872
1.34788 -0.00250143 -0.0157817
1.36536 -0.00290418 -0.015476
1.38284 -0.00328726 -0.0151668
1.40032 -0.0036519 -0.0148577
1.41781 -0.00399495 -0.0145465
1.4353 -0.00431772 -0.0142355
1.45279 -0.00461723 -0.0139239
1.47029 -0.0048941 -0.0136129
1.48779 -0.00514548 -0.0133028
1.50529 -0.00537187 -0.0129937
1.5228 -0.00557081 -0.0126875
1.54031 -0.00574187 -0.0123828
1.55783 -0.00588297 -0.012083
1.57535 -0.00599332 -0.0117855
1.59287 -0.00607148 -0.011495
1.6104 -0.00611552 -0.0112078
1.62793 -0.00612457 -0.0109301
1.64546 -0.00609621 -0.0106569
1.663 -0.00603039 -0.0103958
1.68055 -0.00592336 -0.0101408
1.69809 -0.00577591 -0.0099007
1.71565 -0.00558358 -0.0096684
1.7332 -0.0053482 -0.00945422
1.75076 -0.00506388 -0.00924996
1.76833 -0.00473345 -0.00906716
1.7859 -0.00435023 -0.00889671
1.80347 -0.00391823 -0.0087513
1.82105 -0.00342928 -0.00862107
1.83863 -0.0028886 -0.00851969
1.85622 -0.00228708 -0.00843663
1.87381 -0.00163133 -0.00838642
1.8914 -0.000910734 -0.0083581
1.909 -0.000133217 -0.00836676
1.92661 0.000712727 -0.0084012
1.94422 0.00161779 -0.0084769
1.96183 0.00259477 -0.00858268
1.97945 0.0036331 -0.00873401
1.99708 0.00474634 -0.00892
2.01471 0.00592256 -0.0091559
2.03234 0.00717635 -0.00943136
2.04998 0.00849475 -0.00976096
2.06763 0.0098927 -0.0101353
2.08528 0.0113562 -0.0105679
2.10294 0.0129008 -0.0110505
2.1206 0.0145119 -0.0115953
2.13826 0.0162047 -0.0121957
2.15593 0.0179642 -0.0128619
2.17361 0.0198056 -0.0135893
2.19129 0.021714 -0.014386
2.20898 0.0237034 -0.0152494
2.22668 0.0257596 -0.0161854
2.24438 0.0278952 -0.0171938
2.26208 0.0300975 -0.0182777
2.27979 0.032377 -0.0194402
2.29751 0.0347227 -0.020681
2.31523 0.0371424 -0.0220068
2.33296 0.0396283 -0.0234142
2.3507 0.0421842 -0.0249137
2.36844 0.0448058 -0.0264985
2.38618 0.0474924 -0.028184
2.40394 0.0502443 -0.0299599
2.42169 0.0530552 -0.0318467
2.43946 0.0559298 -0.0338311
2.45723 0.0588555 -0.0359392
2.47501 0.0618419 -0.0381552
2.49279 0.0648687 -0.0405107
2.51059 0.0679496 -0.0429886
2.52838 0.0710559 -0.0456256
2.54619 0.0742043 -0.0484041
2.564 0.0773566 -0.0513652
2.58182 0.0805298 -0.0544916
2.59964 0.0836756 -0.0578273
2.61747 0.0868086 -0.0613554
2.63531 0.0898698 -0.0651204
2.65315 0.0928669 -0.069105
2.671 0.0957311 -0.0733506
2.68886 0.0984592 -0.0778368
2.70673 0.100974 -0.0825977
2.7246 0.103259 -0.0876054
2.74248 0.105233 -0.0928817
2.76037 0.106862 -0.0983848
2.77826 0.108068 -0.104121
2.79617 0.108807 -0.110027
2.81408 0.109009 -0.116093
2.83199 0.108623 -0.122228
2.84992 0.107601 -0.128409
2.86785 0.105894 -0.134519
2.88579 0.103479 -0.140523
2.90374 0.100322 -0.146284
2.9217 0.0964259 -0.151763
2.93966 0.0917804 -0.156814
2.95763 0.0864111 -0.161398
2.97561 0.0803336 -0.165376
2.9936 0.0735934 -0.168706
3.01159 0.0662242 -0.171273
3.0296 0.0582945 -0.173028
3.04761 0.0498408 -0.17389
3.06563 0.0409632 -0.173798
3.08366 0.0316834 -0.17271
3.1017 0.0221433 -0.170555
3.11974 0.0123372 -0.167321
3.1378 0.00245602 -0.162941
3.15586 -0.00753856 -0.157419
3.17393 -0.0174064 -0.150711
3.19201 -0.0272144 -0.14282
3.2101 -0.036682 -0.133745
3.2282 -0.0458946 -0.12348
3.24631 -0.0545482 -0.11208
3.26443 -0.0627339 -0.0995308
3.28255 -0.0701484 -0.0859515
3.30069 -0.0768772 -0.0713219
3.31883 -0.0826441 -0.0558227
3.33698 -0.087523 -0.0394412
3.35515 -0.0912888 -0.0224001
3.37332 -0.0940054 -0.00471051
3.3915 -0.0955143 0.0133894
3.40969 -0.095877 0.0318538
3.42789 -0.0950066 0.0504609
3.4461 -0.092972 0.0691239
3.46433 -0.0897519 0.087667
3.48256 -0.085431 0.105964
3.5008 -0.080038 0.123907
3.51905 -0.0736775 0.141338
3.53731 -0.0664094 0.158227
3.55558 -0.0583565 0.174394
3.57386 -0.0495904 0.189885
3.59215 -0.0402463 0.204514
3.61046 -0.0303935 0.218385
3.62877 -0.0201708 0.231321
3.64709 -0.00963484 0.243466
3.66543 0.00107972 0.254659
3.68377 0.0119311 0.265065
3.70213 0.0227987 0.274548
3.72049 0.0336536 0.283275
3.73887 0.0443959 0.291137
3.75726 0.0550025 0.298288
3.77566 0.065402 0.304652
3.79407 0.0755701 0.310358
3.81249 0.0854667 0.315363
3.83093 0.0950585 0.319763
3.84937 0.104341 0.323548
3.86783 0.113266 0.32678
3.8863 0.121861 0.32948
3.90478 0.130065 0.331674
3.92327 0.13793 0.333412
3.94177 0.145388 0.334687
3.96029 0.152504 0.335573
3.97882 0.159209 0.336036
3.99736 0.165574 0.336164
4.01591 0.171535 0.33591
4.03447 0.177157 0.335363
4.05305 0.182391 0.334476
4.07164 0.187289 0.333326
4.09024 0.191819 0.331877
4.10886 0.196015 0.330189
4.12749 0.199867 0.328242
4.14613 0.203388 0.326073
4.16478 0.206589 0.323682
4.18345 0.209463 0.321085
4.20213 0.21204 0.3183
4.22082 0.214298 0.315324
4.23953 0.216277 0.31219
4.25825 0.217947 0.308881
4.27698 0.219355 0.305442
4.29573 0.220466 0.301843
4.31449 0.221329 0.298138
4.33327 0.22191 0.294292
4.35206 0.222253 0.290362
4.37086 0.222332 0.28631
4.38968 0.222181 0.282193
4.40851 0.221787 0.277975
4.42736 0.221169 0.273709
4.44622 0.220327 0.269365
4.46509 0.219268 0.264987
4.48398 0.218007 0.260556
4.50289 0.216537 0.256104
4.52181 0.214881 0.251623
4.54074 0.213029 0.247134
4.55969 0.211007 0.242639
4.57866 0.208801 0.238148
4.59764 0.206441 0.233674
4.61664 0.203914 0.229216
4.63565 0.201242 0.224794
4.65468 0.198422 0.220404
4.67372 0.195471 0.216064
4.69278 0.192389 0.211772
4.71185 0.189186 0.207541
4.73095 0.185873 0.203375
4.75005 0.182449 0.199279
4.76918 0.178934 0.195262
4.78832 0.175324 0.191323
4.80748 0.171632 0.187478
4.82665 0.167863 0.183715
4.84584 0.16403 0.180058
4.86505 0.160129 0.176489
4.88428 0.156178 0.173034
4.90352 0.152178 0.169671
4.92278 0.148133 0.166428
4.94206 0.144055 0.163283
4.96136 0.139945 0.160259
4.98067 0.135811 0.157336
5 0.131656 0.154536
5.01935 0.127488 0.151841
5.03872 0.123308 0.149265
5.05811 0.119126 0.146798
5.07751 0.114938 0.144447
5.09694 0.110756 0.142207
5.11638 0.106577 0.140078
5.13584 0.102408 0.138061
5.15532 0.0982503 0.136152
5.17482 0.0941066 0.134352
5.19434 0.0899798 0.132658
5.21388 0.0858693 0.131069
5.23344 0.0817805 0.129585
5.25302 0.077709 0.1282
5.27262 0.0736638 0.126921
5.29224 0.0696354 0.125734
5.31188 0.0656346 0.124654
5.33154 0.0616524 0.123661
5.35122 0.0576958 0.122775
5.37092 0.0537596 0.121972
5.39065 0.049845 0.121275
5.41039 0.0459537 0.12066
5.43016 0.0420789 0.12015
5.44994 0.0382284 0.119724
5.46975 0.0343914 0.119398
5.48958 0.0305768 0.119163
5.50944 0.026775 0.119026
5.52931 0.022991 0.118986
5.54921 0.019222 0.119043
5.56913 0.0154655 0.119204
5.58907 0.0117267 0.119467
5.60904 0.00799765 0.119836
5.62903 0.0042877 0.120319
5.64904 0.000589153 0.12091
5.66907 -0.00309032 0.121628
5.68913 -0.00675184 0.122457
5.70922 -0.0103936 0.123428
5.72933 -0.0140076 0.124517
5.74946 -0.0175964 0.125758
5.76961 -0.0211469 0.127131
5.7898 -0.0246605 0.12866
5.81 -0.0281242 0.130339
5.83023 -0.0315323 0.132177
5.85049 -0.0348764 0.134179
5.87077 -0.038141 0.136344
5.89108 -0.0413218 0.138681
5.91142 -0.0443974 0.141188
5.93178 -0.0473623 0.143865
5.95216 -0.0501956 0.146718
5.97258 -0.0528842 0.149733
5.99302 -0.0554131 0.152923
6.01349 -0.0577607 0.156263
6.03398 -0.0599168 0.159767
6.05451 -0.0618561 0.163405
6.07506 -0.0635682 0.167184
6.09564 -0.0650318 0.171077
6.11625 -0.0662298 0.175077
6.13688 -0.0671504 0.179161
6.15755 -0.0677718 0.183313
6.17824 -0.0680877 0.187507
6.19897 -0.0680796 0.191724
6.21972 -0.0677396 0.195929
6.24051 -0.0670599 0.200107
6.26132 -0.0660298 0.204213
6.28216 -0.0646512 0.208232
6.30304 -0.0629172 0.212116
6.32395 -0.060832 0.215846
6.34489 -0.0584004 0.219374
6.36586 -0.0556259 0.222679
6.38686 -0.0525245 0.225715
6.40789 -0.0491049 0.228459
6.42896 -0.0453867 0.230866
6.45006 -0.0413898 0.232914
6.47119 -0.0371346 0.234563
6.49236 -0.0326512 0.235793
6.51356 -0.0279643 0.236567
6.5348 -0.0231075 0.236871
6.55607 -0.0181141 0.236671
6.57737 -0.0130176 0.235961
6.59871 -0.00785842 0.234709
6.62008 -0.00267195 0.232921
6.6415 0.0024999 0.230571
6.66294 0.00761835 0.227666
6.68443 0.0126432 0.224196
6.70595 0.0175322 0.220169
6.72751 0.0222484 0.215585
6.74911 0.0267507 0.21046
6.77074 0.0310023 0.204797
6.79241 0.0349688 0.198627
6.81413 0.0386118 0.19195
6.83588 0.0419045 0.184808
6.85767 0.0448145 0.17721
6.8795 0.0473136 0.169193
6.90138 0.049383 0.160781
6.92329 0.0509948 0.152009
6.94524 0.052136 0.142901
6.96724 0.0527922 0.133506
6.98928 0.0529448 0.123838
7.01137 0.0525947 0.113952
7.03349 0.0517307 0.103866
7.05566 0.0503486 0.0936274
7.07788 0.048457 0.0832602
7.10014 0.0460499 0.0728091
7.12244 0.0431378 0.062293
7.14479 0.0397331 0.0517587
7.16719 0.0358366 0.0412231
7.18963 0.0314706 0.0307253
7.21213 0.0266496 0.0202842
7.23467 0.0213817 0.00993589
7.25725 0.0156972 -0.000311106
7.27989 0.00961187 -0.0104158
7.30258 0.00314119 -0.0203759
7.32532 -0.00368038 -0.0301619
7.34811 -0.0108357 -0.0397626
7.37095 -0.0183038 -0.0491604
7.39384 -0.0260474 -0.0583537
7.41679 -0.0340494 -0.0673128
7.43978 -0.0422838 -0.076054
7.46284 -0.0507136 -0.0845537
7.48595 -0.0593201 -0.0928154
7.50911 -0.0680771 -0.100836
7.53233 -0.0769453 -0.108623
7.55561 -0.0859087 -0.116161
7.57894 -0.0949395 -0.123478
7.60234 -0.104001 -0.130561
7.62579 -0.113075 -0.137427
7.64931 -0.122141 -0.144081
7.67288 -0.131159 -0.150546
7.69652 -0.140117 -0.15681
7.72022 -0.148995 -0.162912
7.74398 -0.157761 -0.168853
7.76781 -0.166399 -0.174649
7.7917 -0.1749 -0.18031
7.81566 -0.183235 -0.185872
7.83968 -0.191389 -0.191322
7.86378 -0.199363 -0.196691
7.88794 -0.207133 -0.201992
7.91217 -0.214685 -0.207237
7.93648 -0.222025 -0.212414
7.96085 -0.22914 -0.217569
7.9853 -0.236016 -0.222683
8.00983 -0.242657 -0.227751
8.03443 -0.249065 -0.232783
8.0591 -0.255225 -0.23779
8.08386 -0.261134 -0.242722
8.10869 -0.266801 -0.247591
8.13361 -0.272216 -0.252386
8.1586 -0.277364 -0.257078
8.18368 -0.282245 -0.26161
8.20884 -0.286858 -0.266003
8.23409 -0.291181 -0.270202
8.25943 -0.29519 -0.274159
8.28486 -0.298883 -0.277834
8.31038 -0.302236 -0.281228
8.33598 -0.305212 -0.284271
8.36169 -0.307775 -0.286916
8.38748 -0.309913 -0.289148
8.41338 -0.311581 -0.290957
8.43937 -0.312728 -0.292286
8.46547 -0.313311 -0.293119
8.49166 -0.313311 -0.293464
8.51797 -0.312675 -0.293334
8.54437 -0.311353 -0.292711
8.57089 -0.309311 -0.291623
8.59752 -0.306537 -0.290108
8.62426 -0.302999 -0.288223
8.65112 -0.298671 -0.286
8.67809 -0.293546 -0.283504
8.70518 -0.287648 -0.280803
8.7324 -0.280984 -0.277991
8.75974 -0.273576 -0.275129
8.78721 -0.265461 -0.272308
8.81482 -0.256704 -0.269592
8.84255 -0.247365 -0.267081
8.87042 -0.237515 -0.264838
8.89844 -0.22723 -0.262944
8.92659 -0.216601 -0.261429
8.9549 -0.205729 -0.260368
8.98335 -0.194706 -0.259783
9.01196 -0.183634 -0.259722
9.04073 -0.172601 -0.260181
9.06966 -0.161706 -0.26117
9.09875 -0.151045 -0.26267
9.12802 -0.140692 -0.264687
9.15746 -0.130734 -0.26717
9.18709 -0.121237 -0.270103
9.2169 -0.112247 -0.273419
9.2469 -0.10383 -0.277084
9.27709 -0.0960233 -0.281031
9.30749 -0.0888572 -0.285222
9.3381 -0.0823318 -0.289576
9.36893 -0.0764921 -0.294046
9.39998 -0.0713217 -0.298555
9.43125 -0.0668102 -0.303061
9.46277 -0.0629095 -0.30749
9.49453 -0.0596607 -0.311806
9.52655 -0.0570026 -0.315937
9.55883 -0.0548883 -0.319859
9.59138 -0.0532594 -0.323509
9.62422 -0.0521016 -0.32687
9.65735 -0.0513385 -0.329892
9.69079 -0.050923 -0.332572
9.72455 -0.0508147 -0.33486
9.75865 -0.0510502 -0.336769
9.79309 -0.051434 -0.338228
9.8279 -0.051976 -0.339253
9.8631 -0.0526196 -0.339812
9.89869 -0.0533087 -0.33993
9.93471 -0.0539891 -0.339594
9.97117 -0.0546957 -0.338861
10.0081 -0.0552006 -0.337712
10.0455 -0.0555567 -0.336213
10.0835 -0.0557256 -0.334373
10.122 -0.0556731 -0.332249
10.1611 -0.0553671 -0.329852
10.2008 -0.054778 -0.327241
10.2412 -0.0538779 -0.324428
10.2824 -0.0526409 -0.321481
10.3244 -0.0510441 -0.318412
10.3672 -0.0490643 -0.315292
10.4109 -0.0466766 -0.312136
10.4557 -0.0438577 -0.309023
10.5017 -0.0405855 -0.305972
10.5489 -0.0368382 -0.303073
10.5976 -0.0325492 -0.300322
10.6479 -0.0277561 -0.297863
10.7002 -0.022386 -0.2957
10.7547 -0.016357 -0.293933
10.8119 -0.00965829 -0.292634
10.8724 -0.00215955 -0.291937
10.9373 0.00631119 -0.291903
11.0083 0.0159867 -0.292788
11.0884 0.0273719 -0.294825
11.1861 0.042794 -0.298623


==> anc/HERMITE/Theta0.5/LambdaOverBeta4.0Lambda0.5Nc1Classic/vCLAOffP_FRG_K.txt <==
-11.1861 0.0428114 0.298578
-11.0884 0.0274036 0.294795
-11.0083 0.0160301 0.292743
-10.9373 0.0063658 0.291865
-10.8724 -0.00209421 0.291888
-10.8119 -0.00958214 0.292589
-10.7547 -0.01627 0.293875
-10.7002 -0.0222878 0.295644
-10.6479 -0.0276464 0.297794
-10.5976 -0.0324276 0.300251
-10.5489 -0.0367042 0.302988
-10.5017 -0.0404385 0.305882
-10.4557 -0.0436972 0.308915
-10.4109 -0.046502 0.312019
-10.3672 -0.0488755 0.315154
-10.3244 -0.0508409 0.318257
-10.2824 -0.0524237 0.321297
-10.2412 -0.0536481 0.324219
-10.2008 -0.0545379 0.326993
-10.1611 -0.0551206 0.329566
-10.122 -0.0554265 0.331913
-10.0835 -0.0554879 0.333987
-10.0455 -0.0553398 0.335768
-10.0081 -0.0550191 0.337213
-9.97117 -0.0545657 0.338306
-9.93471 -0.0539266 0.339001
-9.89869 -0.0533266 0.339307
-9.8631 -0.0527244 0.33919
-9.8279 -0.0521662 0.338647
-9.79309 -0.0516988 0.337668
-9.75865 -0.051372 0.336263
-9.72455 -0.0511722 0.334422
-9.69079 -0.0512966 0.332192
-9.65735 -0.0517134 0.329569
-9.62422 -0.0524697 0.326588
-9.59138 -0.0536176 0.323264
-9.55883 -0.0552363 0.31964
-9.52655 -0.0573407 0.315745
-9.49453 -0.0599886 0.311632
-9.46277 -0.0632266 0.307338
-9.43125 -0.0671163 0.302922
-9.39998 -0.0716174 0.298432
-9.36893 -0.0767782 0.293931
-9.3381 -0.0826089 0.289473
-9.30749 -0.0891257 0.285125
-9.27709 -0.0962835 0.280945
-9.2469 -0.104082 0.277002
-9.2169 -0.112493 0.273345
-9.18709 -0.121475 0.270032
-9.15746 -0.130966 0.267106
-9.12802 -0.140918 0.264625
-9.09875 -0.151265 0.262614
-9.06966 -0.161921 0.261114
-9.04073 -0.172811 0.260132
-9.01196 -0.183839 0.259673
-8.98335 -0.194907 0.259739
-8.9549 -0.205925 0.260324
-8.92659 -0.216793 0.261389
-8.89844 -0.227418 0.262904
-8.87042 -0.237699 0.264803
-8.84255 -0.247546 0.267045
-8.81482 -0.256882 0.269559
-8.78721 -0.265635 0.272275
-8.75974 -0.273748 0.275099
-8.7324 -0.281152 0.27796
-8.70518 -0.287814 0.280776
-8.67809 -0.293709 0.283476
-8.65112 -0.298831 0.285975
-8.62426 -0.303157 0.288197
-8.59752 -0.306693 0.290084
-8.57089 -0.309464 0.291598
-8.54437 -0.311504 0.29269
-8.51797 -0.312824 0.293311
-8.49166 -0.313458 0.293444
-8.46547 -0.313456 0.293097
-8.43937 -0.312871 0.292268
-8.41338 -0.311722 0.290937
-8.38748 -0.310053 0.28913
-8.36169 -0.307913 0.286897
-8.33598 -0.305349 0.284254
-8.31038 -0.302371 0.28121
-8.28486 -0.299016 0.277818
-8.25943 -0.295322 0.274142
-8.23409 -0.291311 0.270187
-8.20884 -0.286987 0.265986
-8.18368 -0.282372 0.261596
-8.1586 -0.27749 0.257063
-8.13361 -0.27234 0.252373
-8.10869 -0.266925 0.247576
-8.08386 -0.261256 0.24271
-8.0591 -0.255346 0.237775
-8.03443 -0.249185 0.232771
-8.00983 -0.242776 0.227737
-7.9853 -0.236134 0.222671
-7.96085 -0.229257 0.217556
-7.93648 -0.22214 0.212403
-7.91217 -0.2148 0.207224
-7.88794 -0.207247 0.201981
-7.86378 -0.199476 0.196678
-7.83968 -0.191501 0.191312
-7.81566 -0.183346 0.18586
-7.7917 -0.175011 0.1803
-7.76781 -0.166508 0.174637
-7.74398 -0.157869 0.168843
-7.72022 -0.149103 0.162901
-7.69652 -0.140224 0.156801
-7.67288 -0.131265 0.150535
-7.64931 -0.122246 0.144073
-7.62579 -0.11318 0.137417
-7.60234 -0.104104 0.130553
-7.57894 -0.0950427 0.123468
-7.55561 -0.0860111 0.116153
-7.53233 -0.0770471 0.108613
-7.50911 -0.0681782 0.100828
-7.48595 -0.0594206 0.0928059
-7.46284 -0.0508134 0.0845462
-7.43978 -0.0423831 0.0760448
-7.41679 -0.034148 0.0673056
-7.39384 -0.0261454 0.0583447
-7.37095 -0.0184012 0.0491534
-7.34811 -0.0109326 0.0397539
-7.32532 -0.00377667 0.0301551
-7.30258 0.00304544 0.0203674
-7.27989 0.00951667 0.0104092
-7.25725 0.0156026 0.000302842
-7.23467 0.0212875 -0.00994225
-7.21213 0.026556 -0.0202923
-7.18963 0.0313775 -0.0307315
-7.16719 0.035744 -0.0412309
-7.14479 0.0396409 -0.0517647
-7.12244 0.0430461 -0.0623007
-7.10014 0.0459587 -0.0728149
-7.07788 0.0483662 -0.0832677
-7.05566 0.0502583 -0.0936331
-7.03349 0.0516408 -0.103874
-7.01137 0.0525053 -0.113957
-6.98928 0.0528558 -0.123846
-6.96724 0.0527035 -0.133511
-6.94524 0.0520478 -0.142908
-6.92329 0.050907 -0.152014
-6.90138 0.0492956 -0.160788
-6.8795 0.0472266 -0.169198
-6.85767 0.0447278 -0.177217
-6.83588 0.0418182 -0.184813
-6.81413 0.0385259 -0.191957
-6.79241 0.0348833 -0.198632
-6.77074 0.0309172 -0.204803
-6.74911 0.0266659 -0.210465
-6.72751 0.0221639 -0.215591
-6.70595 0.017448 -0.220173
-6.68443 0.0125594 -0.224203
-6.66294 0.00753485 -0.22767
-6.6415 0.00241673 -0.230577
-6.62008 -0.0027548 -0.232926
-6.59871 -0.00794096 -0.234716
-6.57737 -0.0130998 -0.235965
-6.55607 -0.018196 -0.236677
-6.5348 -0.0231891 -0.236876
-6.51356 -0.0280456 -0.236573
-6.49236 -0.0327322 -0.235798
-6.47119 -0.0372154 -0.234569
-6.45006 -0.0414703 -0.232918
-6.42896 -0.0454669 -0.230871
-6.40789 -0.0491848 -0.228463
-6.38686 -0.0526042 -0.225721
-6.36586 -0.0557053 -0.222683
-6.34489 -0.0584796 -0.21938
-6.32395 -0.0609108 -0.215849
-6.30304 -0.0629959 -0.212121
-6.28216 -0.0647295 -0.208236
-6.26132 -0.0661079 -0.204218
-6.24051 -0.0671378 -0.200111
-6.21972 -0.0678172 -0.195935
-6.19897 -0.068157 -0.191728
-6.17824 -0.0681648 -0.187512
-6.15755 -0.0678487 -0.183317
-6.13688 -0.0672271 -0.179166
-6.11625 -0.0663063 -0.17508
-6.09564 -0.0651081 -0.171082
-6.07506 -0.0636442 -0.167188
-6.05451 -0.0619319 -0.16341
-6.03398 -0.0599923 -0.15977
-6.01349 -0.057836 -0.156268
-5.99302 -0.0554883 -0.152927
-5.97258 -0.0529591 -0.149737
-5.95216 -0.0502703 -0.146722
-5.93178 -0.0474368 -0.14387
-5.91142 -0.0444717 -0.141192
-5.89108 -0.0413959 -0.138686
-5.87077 -0.0382149 -0.136348
-5.85049 -0.0349501 -0.134183
-5.83023 -0.0316058 -0.13218
-5.81 -0.0281975 -0.130343
-5.7898 -0.0247336 -0.128663
-5.76961 -0.0212197 -0.127136
-5.74946 -0.0176691 -0.125761
-5.72933 -0.01408 -0.124522
-5.70922 -0.0104658 -0.123431
-5.68913 -0.00682387 -0.122461
-5.66907 -0.00316214 -0.121631
-5.64904 0.000517544 -0.120914
-5.62903 0.00421631 -0.120321
-5.60904 0.00792647 -0.119841
-5.58907 0.0116557 -0.11947
-5.56913 0.0153947 -0.119209
-5.54921 0.0191515 -0.119046
-5.52931 0.0229207 -0.11899
-5.50944 0.026705 -0.119029
-5.48958 0.030507 -0.119168
-5.46975 0.0343218 -0.119401
-5.44994 0.0381592 -0.119728
-5.43016 0.0420099 -0.120153
-5.41039 0.045885 -0.120664
-5.39065 0.0497766 -0.121278
-5.37092 0.0536916 -0.121976
-5.35122 0.057628 -0.122778
-5.33154 0.061585 -0.123665
-5.31188 0.0655676 -0.124657
-5.29224 0.0695688 -0.125738
-5.27262 0.0735977 -0.126923
-5.25302 0.0776434 -0.128203
-5.23344 0.0817154 -0.129587
-5.21388 0.0858048 -0.131072
-5.19434 0.089916 -0.13266
-5.17482 0.0940436 -0.134355
-5.15532 0.0981882 -0.136154
-5.13584 0.102347 -0.138065
-5.11638 0.106517 -0.140081
-5.09694 0.110697 -0.142211
-5.07751 0.114881 -0.144449
-5.05811 0.11907 -0.146802
-5.03872 0.123254 -0.149267
-5.01935 0.127436 -0.151844
-5 0.131606 -0.154537
-4.98067 0.135764 -0.157339
-4.96136 0.1399 -0.16026
-4.94206 0.144013 -0.163285
-4.92278 0.148093 -0.16643
-4.90352 0.15214 -0.169674
-4.88428 0.156143 -0.173035
-4.86505 0.160096 -0.176491
-4.84584 0.163999 -0.180059
-4.82665 0.167835 -0.183718
-4.80748 0.171605 -0.187479
-4.78832 0.175298 -0.191326
-4.76918 0.17891 -0.195263
-4.75005 0.182426 -0.199281
-4.73095 0.185851 -0.203376
-4.71185 0.189165 -0.207544
-4.69278 0.192368 -0.211773
-4.67372 0.19545 -0.216067
-4.65468 0.198403 -0.220405
-4.63565 0.201223 -0.224797
-4.61664 0.203895 -0.229217
-4.59764 0.206422 -0.233676
-4.57866 0.208783 -0.238149
-4.55969 0.210989 -0.242641
-4.54074 0.213011 -0.247135
-4.52181 0.214864 -0.251626
-4.50289 0.21652 -0.256106
-4.48398 0.21799 -0.260559
-4.46509 0.219252 -0.264988
-4.44622 0.220311 -0.269368
-4.42736 0.221153 -0.27371
-4.40851 0.221771 -0.277978
-4.38968 0.222166 -0.282194
-4.37086 0.222317 -0.286312
-4.35206 0.222238 -0.290364
-4.33327 0.221895 -0.294294
-4.31449 0.221314 -0.29814
-4.29573 0.220451 -0.301845
-4.27698 0.219341 -0.305443
-4.25825 0.217932 -0.308883
-4.23953 0.216263 -0.312191
-4.22082 0.214284 -0.315327
-4.20213 0.212026 -0.318301
-4.18345 0.209449 -0.321087
-4.16478 0.206575 -0.323683
-4.14613 0.203374 -0.326076
-4.12749 0.199853 -0.328243
-4.10886 0.196001 -0.330192
-4.09024 0.191805 -0.331879
-4.07164 0.187275 -0.333329
-4.05305 0.182378 -0.334477
-4.03447 0.177143 -0.335366
-4.01591 0.171522 -0.335912
-3.99736 0.165561 -0.336166
-3.97882 0.159196 -0.336037
-3.96029 0.152491 -0.335575
-3.94177 0.145375 -0.334688
-3.92327 0.137917 -0.333415
-3.90478 0.130052 -0.331675
-3.8863 0.121848 -0.329483
-3.86783 0.113254 -0.326781
-3.84937 0.104328 -0.323551
-3.83093 0.0950461 -0.319764
-3.81249 0.0854543 -0.315365
-3.79407 0.0755577 -0.31036
-3.77566 0.0653897 -0.304655
-3.75726 0.0549902 -0.29829
-3.73887 0.0443837 -0.291139
-3.72049 0.0336415 -0.283276
-3.70213 0.0227867 -0.274551
-3.68377 0.0119191 -0.265066
-3.66543 0.00106779 -0.254662
-3.64709 -0.00964672 -0.243467
-3.62877 -0.0201826 -0.231324
-3.61046 -0.0304052 -0.218387
-3.59215 -0.0402581 -0.204517
-3.57386 -0.0496021 -0.189886
-3.55558 -0.0583681 -0.174397
-3.53731 -0.066421 -0.158228
-3.51905 -0.0736891 -0.141341
-3.5008 -0.0800494 -0.123909
-3.48256 -0.0854425 -0.105966
-3.46433 -0.0897633 -0.0876684
-3.4461 -0.0929834 -0.0691265
-3.42789 -0.0950179 -0.0504622
-3.40969 -0.0958882 -0.0318565
-3.3915 -0.0955255 -0.0133907
-3.37332 -0.0940166 0.00470786
-3.35515 -0.0912999 0.0223987
-3.33698 -0.0875341 0.0394385
-3.31883 -0.0826552 0.0558213
-3.30069 -0.0768882 0.0713193
-3.28255 -0.0701594 0.0859501
-3.26443 -0.0627449 0.0995281
-3.24631 -0.0545591 0.112079
-3.2282 -0.0459054 0.123477
-3.2101 -0.0366928 0.133743
-3.19201 -0.0272252 0.142818
-3.17393 -0.0174172 0.15071
-3.15586 -0.00754928 0.157417
-3.1378 0.00244534 0.16294
-3.11974 0.0123266 0.167318
-3.1017 0.0221327 0.170553
-3.08366 0.0316728 0.172707
-3.06563 0.0409527 0.173796
-3.04761 0.0498303 0.173887
-3.0296 0.058284 0.173026
-3.01159 0.0662137 0.171271
-2.9936 0.073583 0.168705
-2.97561 0.0803232 0.165373
-2.95763 0.0864008 0.161397
-2.93966 0.09177 0.156811
-2.9217 0.0964156 0.151762
-2.90374 0.100312 0.146281
-2.88579 0.103469 0.140522
-2.86785 0.105884 0.134516
-2.84992 0.107591 0.128408
-2.83199 0.108613 0.122226
-2.81408 0.108999 0.116091
-2.79617 0.108797 0.110024
-2.77826 0.108058 0.104119
-2.76037 0.106852 0.0983818
-2.74248 0.105222 0.09288
-2.7246 0.103249 0.0876025
-2.70673 0.100964 0.082596
-2.68886 0.0984492 0.0778338
-2.671 0.0957212 0.0733489
-2.65315 0.0928569 0.069102
-2.63531 0.08986 0.0651187
-2.61747 0.0867988 0.0613524
-2.59964 0.0836658 0.0578255
-2.58182 0.08052 0.0544886
-2.564 0.0773468 0.0513634
-2.54619 0.0741946 0.048401
-2.52838 0.0710461 0.0456238
-2.51059 0.0679398 0.0429855
-2.49279 0.064859 0.0405088
-2.47501 0.0618322 0.0381521
-2.45723 0.0588458 0.0359373
-2.43946 0.0559202 0.033828
-2.42169 0.0530456 0.0318448
-2.40394 0.0502347 0.0299567
-2.38618 0.0474828 0.0281821
-2.36844 0.0447962 0.0264953
-2.3507 0.0421747 0.0249117
-2.33296 0.0396188 0.0234109
-2.31523 0.0371329 0.0220048
-2.29751 0.0347132 0.0206778
-2.27979 0.0323675 0.0194381
-2.26208 0.0300881 0.0182744
-2.24438 0.0278857 0.0171917
-2.22668 0.0257501 0.016182
-2.20898 0.0236939 0.0152473
-2.19129 0.0217046 0.0143826
-2.17361 0.0197962 0.0135871
-2.15593 0.0179549 0.0128585
-2.13826 0.0161953 0.0121935
-2.1206 0.0145025 0.0115919
-2.10294 0.0128915 0.0110482
-2.08528 0.0113469 0.0105643
-2.06763 0.00988339 0.010133
-2.04998 0.00848545 0.0097574
-2.03234 0.00716707 0.00942903
-2.01471 0.00591329 0.0091523
-1.99708 0.00473707 0.00891763
-1.97945 0.00362385 0.00873036
-1.96183 0.00258553 0.00858026
-1.94422 0.00160856 0.00847321
-1.92661 0.00070351 0.00839873
-1.909 -0.000142424 0.00836302
-1.8914 -0.000919932 0.00835557
-1.87381 -0.00164052 0.00838263
-1.85622 -0.00229626 0.00843406
-1.83863 -0.00289777 0.00851585
-1.82105 -0.00343844 0.00861845
-1.80347 -0.00392739 0.0087474
-1.7859 -0.00435938 0.00889402
-1.76833 -0.00474259 0.0090632
-1.75076 -0.00507301 0.00924722
-1.7332 -0.00535733 0.00945021
-1.71565 -0.0055927 0.0096656
-1.69809 -0.00578502 0.00989662
-1.68055 -0.00593247 0.0101379
-1.663 -0.0060395 0.0103917
-1.64546 -0.00610532 0.010654
-1.62793 -0.00613367 0.0109259
-1.6104 -0.00612462 0.0112048
-1.59287 -0.00608058 0.0114907
-1.57535 -0.00600242 0.0117824
-1.55783 -0.00589206 0.0120787
-1.54031 -0.00575096 0.0123797
-1.5228 -0.00557991 0.0126831
-1.50529 -0.00538096 0.0129905
-1.48779 -0.00515457 0.0132983
-1.47029 -0.0049032 0.0136095
-1.45279 -0.00462633 0.0139193
-1.4353 -0.00432682 0.0142321
-1.41781 -0.00400405 0.0145418
-1.40032 -0.00366101 0.0148542
-1.38284 -0.00329638 0.0151621
-1.36536 -0.0029133 0.0154724
-1.34788 -0.00251056 0.0157768
-1.33041 -0.00209124 0.0160836
-1.31293 -0.00165362 0.0163832
-1.29547 -0.00120076 0.016685
-1.278 -0.000731237 0.0169786
-1.26054 -0.000247862 0.0172742
-1.24308 0.000251077 0.0175607
-1.22563 0.00076297 0.017849
-1.20818 0.00128904 0.0181272
-1.19073 0.00182714 0.0184071
-1.17328 0.00237851 0.018676
-1.15584 0.00294141 0.0189463
-1.1384 0.00351638 0.0192048
-1.12096 0.00410235 0.0194644
-1.10353 0.00469962 0.0197113
-1.08609 0.0053077 0.019959
-1.06866 0.00592604 0.0201931
-1.05124 0.00655495 0.0204275
-1.03381 0.00719342 0.0206475
-1.01639 0.00784255 0.0208672
-0.998969 0.0085002 0.0210716
-0.981551 0.00916857 0.0212751
-0.964136 0.00984468 0.0214624
-0.946723 0.0105318 0.0216479
-0.929312 0.0112256 0.0218164
-0.911904 0.0119307 0.0219822
-0.894497 0.0126415 0.0221299
-0.877093 0.013364 0.0222739
-0.859691 0.0140912 0.022399
-0.842291 0.0148302 0.0225191
-0.824893 0.0155729 0.0226193
-0.807497 0.0163279 0.0227132
-0.790103 0.0170853 0.0227863
-0.77271 0.0178553 0.0228518
-0.75532 0.0186264 0.0228953
-0.737931 0.0194104 0.0229297
-0.720544 0.0201941 0.0229412
-0.703159 0.0209909 0.0229418
-0.685776 0.021786 0.0229187
-0.668394 0.0225943 0.0228829
-0.651013 0.0233992 0.0228224
-0.633635 0.0242175 0.0227473
-0.616257 0.0250305 0.0226465
-0.598881 0.025857 0.0225291
-0.581507 0.0266763 0.0223851
-0.564134 0.0275088 0.0222225
-0.546762 0.0283322 0.0220322
-0.529392 0.0291685 0.0218211
-0.512023 0.0299933 0.0215813
-0.494655 0.0308306 0.0213186
-0.477288 0.0316538 0.021026
-0.459922 0.032489 0.020708
-0.442558 0.0333072 0.0203592
-0.425194 0.0341365 0.0199826
-0.407832 0.0349457 0.019574
-0.39047 0.0357647 0.0191352
-0.373109 0.0365601 0.0186632
-0.355749 0.0373636 0.0181586
-0.338391 0.0381393 0.0176196
-0.321032 0.0389214 0.0170456
-0.303675 0.0396703 0.0164362
-0.286318 0.0404237 0.0157896
-0.268962 0.0411379 0.0151066
-0.251607 0.0418536 0.0143847
-0.234252 0.0425237 0.0136256
-0.216898 0.0431907 0.0128268
-0.199544 0.0438059 0.0119901
-0.182191 0.0444115 0.0111142
-0.164838 0.0449592 0.0102001
-0.147486 0.0454885 0.00924939
-0.130134 0.0459548 0.00826095
-0.112782 0.0463915 0.00724104
-0.0954304 0.0467618 0.00618516
-0.0780791 0.0470894 0.00510619
-0.060728 0.0473474 0.00399555
-0.043377 0.0475522 0.00287272
-0.0260262 0.0476821 0.00172605
-0.00867539 0.0477525 0.000579696
0.00867539 0.0477525 -0.000579696
0.0260262 0.0476821 -0.00172605
0.043377 0.0475522 -0.00287272
0.060728 0.0473474 -0.00399555
0.0780791 0.0470894 -0.00510619
0.0954304 0.0467618 -0.00618516
0.112782 0.0463915 -0.00724104
0.130134 0.0459548 -0.00826095
0.147486 0.0454885 -0.00924939
0.164838 0.0449592 -0.0102001
0.182191 0.0444115 -0.0111142
0.199544 0.0438059 -0.0119901
0.216898 0.0431907 -0.0128268
0.234252 0.0425237 -0.0136256
0.251607 0.0418536 -0.0143847
0.268962 0.0411379 -0.0151066
0.286318 0.0404237 -0.0157896
0.303675 0.0396703 -0.0164362
0.321032 0.0389214 -0.0170456
0.338391 0.0381393 -0.0176196
0.355749 0.0373636 -0.0181586
0.373109 0.0365601 -0.0186632
0.39047 0.0357647 -0.0191352
0.407832 0.0349457 -0.019574
0.425194 0.0341365 -0.0199826
0.442558 0.0333072 -0.0203592
0.459922 0.032489 -0.020708
0.477288 0.0316538 -0.021026
0.494655 0.0308306 -0.0213186
0.512023 0.0299933 -0.0215813
0.529392 0.0291685 -0.0218211
0.546762 0.0283322 -0.0220322
0.564134 0.0275088 -0.0222225
0.581507 0.0266763 -0.0223851
0.598881 0.025857 -0.0225291
0.616257 0.0250305 -0.0226465
0.633635 0.0242175 -0.0227473
0.651013 0.0233992 -0.0228224
0.668394 0.0225943 -0.0228829
0.685776 0.021786 -0.0229187
0.703159 0.0209909 -0.0229418
0.720544 0.0201941 -0.0229412
0.737931 0.0194104 -0.0229297
0.75532 0.0186264 -0.0228953
0.77271 0.0178553 -0.0228518
0.790103 0.0170853 -0.0227863
0.807497 0.0163279 -0.0227132
0.824893 0.0155729 -0.0226193
0.842291 0.0148302 -0.0225191
0.859691 0.0140912 -0.022399
0.877093 0.013364 -0.0222739
0.894497 0.0126415 -0.0221299
0.911904 0.0119307 -0.0219822
0.929312 0.0112256 -0.0218164
0.946723 0.0105318 -0.0216479
0.964136 0.00984468 -0.0214624
0.981551 0.00916857 -0.0212751
0.998969 0.0085002 -0.0210716
1.01639 0.00784255 -0.0208672
1.03381 0.00719342 -0.0206475
1.05124 0.00655495 -0.0204275
1.06866 0.00592604 -0.0201931
1.08609 0.0053077 -0.019959
1.10353 0.00469962 -0.0197113
1.12096 0.00410235 -0.0194644
1.1384 0.00351638 -0.0192048
1.15584 0.00294141 -0.0189463
1.17328 0.00237851 -0.018676
1.19073 0.00182714 -0.0184071
1.20818 0.00128904 -0.0181272
1.22563 0.00076297 -0.017849
1.24308 0.000251077 -0.0175607
1.26054 -0.000247862 -0.0172742
1.278 -0.000731237 -0.0169786
1.29547 -0.00120076 -0.016685
1.31293 -0.00165362 -0.0163832
1.33041 -0.00209124 -0.0160836
1.34788 -0.00251056 -0.0157768
1.36536 -0.0029133 -0.0154724
1.38284 -0.00329638 -0.0151621
1.40032 -0.00366101 -0.0148542
1.41781 -0.00400405 -0.0145418
1.4353 -0.00432682 -0.0142321
1.45279 -0.00462633 -0.0139193
1.47029 -0.0049032 -0.0136095
1.48779 -0.00515457 -0.0132983
1.50529 -0.00538096 -0.0129905
1.5228 -0.00557991 -0.0126831
1.54031 -0.00575096 -0.0123797
1.55783 -0.00589206 -0.0120787
1.57535 -0.00600242 -0.0117824
1.59287 -0.00608058 -0.0114907
1.6104 -0.00612462 -0.0112048
1.62793 -0.00613367 -0.0109259
1.64546 -0.00610532 -0.010654
1.663 -0.0060395 -0.0103917
1.68055 -0.00593247 -0.0101379
1.69809 -0.00578502 -0.00989662
1.71565 -0.0055927 -0.0096656
1.7332 -0.00535733 -0.00945021
1.75076 -0.00507301 -0.00924722
1.76833 -0.00474259 -0.0090632
1.7859 -0.00435938 -0.00889402
1.80347 -0.00392739 -0.0087474
1.82105 -0.00343844 -0.00861845
1.83863 -0.00289777 -0.00851585
1.85622 -0.00229626 -0.00843406
1.87381 -0.00164052 -0.00838263
1.8914 -0.000919932 -0.00835557
1.909 -0.000142424 -0.00836302
1.92661 0.00070351 -0.00839873
1.94422 0.00160856 -0.00847321
1.96183 0.00258553 -0.00858026
1.97945 0.00362385 -0.00873036
1.99708 0.00473707 -0.00891763
2.01471 0.00591329 -0.0091523
2.03234 0.00716707 -0.00942903
2.04998 0.00848545 -0.0097574
2.06763 0.00988339 -0.010133
2.08528 0.0113469 -0.0105643
2.10294 0.0128915 -0.0110482
2.1206 0.0145025 -0.0115919
2.13826 0.0161953 -0.0121935
2.15593 0.0179549 -0.0128585
2.17361 0.0197962 -0.0135871
2.19129 0.0217046 -0.0143826
2.20898 0.0236939 -0.0152473
2.22668 0.0257501 -0.016182
2.24438 0.0278857 -0.0171917
2.26208 0.0300881 -0.0182744
2.27979 0.0323675 -0.0194381
2.29751 0.0347132 -0.0206778
2.31523 0.0371329 -0.0220048
2.33296 0.0396188 -0.0234109
2.3507 0.0421747 -0.0249117
2.36844 0.0447962 -0.0264953
2.38618 0.0474828 -0.0281821
2.40394 0.0502347 -0.0299567
2.42169 0.0530456 -0.0318448
2.43946 0.0559202 -0.033828
2.45723 0.0588458 -0.0359373
2.47501 0.0618322 -0.0381521
2.49279 0.064859 -0.0405088
2.51059 0.0679398 -0.0429855
2.52838 0.0710461 -0.0456238
2.54619 0.0741946 -0.048401
2.564 0.0773468 -0.0513634
2.58182 0.08052 -0.0544886
2.59964 0.0836658 -0.0578255
2.61747 0.0867988 -0.0613524
2.63531 0.08986 -0.0651187
2.65315 0.0928569 -0.069102
2.671 0.0957212 -0.0733489
2.68886 0.0984492 -0.0778338
2.70673 0.100964 -0.082596
2.7246 0.103249 -0.0876025
2.74248 0.105222 -0.09288
2.76037 0.106852 -0.0983818
2.77826 0.108058 -0.104119
2.79617 0.108797 -0.110024
2.81408 0.108999 -0.116091
2.83199 0.108613 -0.122226
2.84992 0.107591 -0.128408
2.86785 0.105884 -0.134516
2.88579 0.103469 -0.140522
2.90374 0.100312 -0.146281
2.9217 0.0964156 -0.151762
2.93966 0.09177 -0.156811
2.95763 0.0864008 -0.161397
2.97561 0.0803232 -0.165373
2.9936 0.073583 -0.168705
3.01159 0.0662137 -0.171271
3.0296 0.058284 -0.173026
3.04761 0.0498303 -0.173887
3.06563 0.0409527 -0.173796
3.08366 0.0316728 -0.172707
3.1017 0.0221327 -0.170553
3.11974 0.0123266 -0.167318
3.1378 0.00244534 -0.16294
3.15586 -0.00754928 -0.157417
3.17393 -0.0174172 -0.15071
3.19201 -0.0272252 -0.142818
3.2101 -0.0366928 -0.133743
3.2282 -0.0459054 -0.123477
3.24631 -0.0545591 -0.112079
3.26443 -0.0627449 -0.0995281
3.28255 -0.0701594 -0.0859501
3.30069 -0.0768882 -0.0713193
3.31883 -0.0826552 -0.0558213
3.33698 -0.0875341 -0.0394385
3.35515 -0.0912999 -0.0223987
3.37332 -0.0940166 -0.00470786
3.3915 -0.0955255 0.0133907
3.40969 -0.0958882 0.0318565
3.42789 -0.0950179 0.0504622
3.4461 -0.0929834 0.0691265
3.46433 -0.0897633 0.0876684
3.48256 -0.0854425 0.105966
3.5008 -0.0800494 0.123909
3.51905 -0.0736891 0.141341
3.53731 -0.066421 0.158228
3.55558 -0.0583681 0.174397
3.57386 -0.0496021 0.189886
3.59215 -0.0402581 0.204517
3.61046 -0.0304052 0.218387
3.62877 -0.0201826 0.231324
3.64709 -0.00964672 0.243467
3.66543 0.00106779 0.254662
3.68377 0.0119191 0.265066
3.70213 0.0227867 0.274551
3.72049 0.0336415 0.283276
3.73887 0.0443837 0.291139
3.75726 0.0549902 0.29829
3.77566 0.0653897 0.304655
3.79407 0.0755577 0.31036
3.81249 0.0854543 0.315365
3.83093 0.0950461 0.319764
3.84937 0.104328 0.323551
3.86783 0.113254 0.326781
3.8863 0.121848 0.329483
3.90478 0.130052 0.331675
3.92327 0.137917 0.333415
3.94177 0.145375 0.334688
3.96029 0.152491 0.335575
3.97882 0.159196 0.336037
3.99736 0.165561 0.336166
4.01591 0.171522 0.335912
4.03447 0.177143 0.335366
4.05305 0.182378 0.334477
4.07164 0.187275 0.333329
4.09024 0.191805 0.331879
4.10886 0.196001 0.330192
4.12749 0.199853 0.328243
4.14613 0.203374 0.326076
4.16478 0.206575 0.323683
4.18345 0.209449 0.321087
4.20213 0.212026 0.318301
4.22082 0.214284 0.315327
4.23953 0.216263 0.312191
4.25825 0.217932 0.308883
4.27698 0.219341 0.305443
4.29573 0.220451 0.301845
4.31449 0.221314 0.29814
4.33327 0.221895 0.294294
4.35206 0.222238 0.290364
4.37086 0.222317 0.286312
4.38968 0.222166 0.282194
4.40851 0.221771 0.277978
4.42736 0.221153 0.27371
4.44622 0.220311 0.269368
4.46509 0.219252 0.264988
4.48398 0.21799 0.260559
4.50289 0.21652 0.256106
4.52181 0.214864 0.251626
4.54074 0.213011 0.247135
4.55969 0.210989 0.242641
4.57866 0.208783 0.238149
4.59764 0.206422 0.233676
4.61664 0.203895 0.229217
4.63565 0.201223 0.224797
4.65468 0.198403 0.220405
4.67372 0.19545 0.216067
4.69278 0.192368 0.211773
4.71185 0.189165 0.207544
4.73095 0.185851 0.203376
4.75005 0.182426 0.199281
4.76918 0.17891 0.195263
4.78832 0.175298 0.191326
4.80748 0.171605 0.187479
4.82665 0.167835 0.183718
4.84584 0.163999 0.180059
4.86505 0.160096 0.176491
4.88428 0.156143 0.173035
4.90352 0.15214 0.169674
4.92278 0.148093 0.16643
4.94206 0.144013 0.163285
4.96136 0.1399 0.16026
4.98067 0.135764 0.157339
5 0.131606 0.154537
5.01935 0.127436 0.151844
5.03872 0.123254 0.149267
5.05811 0.11907 0.146802
5.07751 0.114881 0.144449
5.09694 0.110697 0.142211
5.11638 0.106517 0.140081
5.13584 0.102347 0.138065
5.15532 0.0981882 0.136154
5.17482 0.0940436 0.134355
5.19434 0.089916 0.13266
5.21388 0.0858048 0.131072
5.23344 0.0817154 0.129587
5.25302 0.0776434 0.128203
5.27262 0.0735977 0.126923
5.29224 0.0695688 0.125738
5.31188 0.0655676 0.124657
5.33154 0.061585 0.123665
5.35122 0.057628 0.122778
5.37092 0.0536916 0.121976
5.39065 0.0497766 0.121278
5.41039 0.045885 0.120664
5.43016 0.0420099 0.120153
5.44994 0.0381592 0.119728
5.46975 0.0343218 0.119401
5.48958 0.030507 0.119168
5.50944 0.026705 0.119029
5.52931 0.0229207 0.11899
5.54921 0.0191515 0.119046
5.56913 0.0153947 0.119209
5.58907 0.0116557 0.11947
5.60904 0.00792647 0.119841
5.62903 0.00421631 0.120321
5.64904 0.000517544 0.120914
5.66907 -0.00316214 0.121631
5.68913 -0.00682387 0.122461
5.70922 -0.0104658 0.123431
5.72933 -0.01408 0.124522
5.74946 -0.0176691 0.125761
5.76961 -0.0212197 0.127136
5.7898 -0.0247336 0.128663
5.81 -0.0281975 0.130343
5.83023 -0.0316058 0.13218
5.85049 -0.0349501 0.134183
5.87077 -0.0382149 0.136348
5.89108 -0.0413959 0.138686
5.91142 -0.0444717 0.141192
5.93178 -0.0474368 0.14387
5.95216 -0.0502703 0.146722
5.97258 -0.0529591 0.149737
5.99302 -0.0554883 0.152927
6.01349 -0.057836 0.156268
6.03398 -0.0599923 0.15977
6.05451 -0.0619319 0.16341
6.07506 -0.0636442 0.167188
6.09564 -0.0651081 0.171082
6.11625 -0.0663063 0.17508
6.13688 -0.0672271 0.179166
6.15755 -0.0678487 0.183317
6.17824 -0.0681648 0.187512
6.19897 -0.068157 0.191728
6.21972 -0.0678172 0.195935
6.24051 -0.0671378 0.200111
6.26132 -0.0661079 0.204218
6.28216 -0.0647295 0.208236
6.30304 -0.0629959 0.212121
6.32395 -0.0609108 0.215849
6.34489 -0.0584796 0.21938
6.36586 -0.0557053 0.222683
6.38686 -0.0526042 0.225721
6.40789 -0.0491848 0.228463
6.42896 -0.0454669 0.230871
6.45006 -0.0414703 0.232918
6.47119 -0.0372154 0.234569
6.49236 -0.0327322 0.235798
6.51356 -0.0280456 0.236573
6.5348 -0.0231891 0.236876
6.55607 -0.018196 0.236677
6.57737 -0.0130998 0.235965
6.59871 -0.00794096 0.234716
6.62008 -0.0027548 0.232926
6.6415 0.00241673 0.230577
6.66294 0.00753485 0.22767
6.68443 0.0125594 0.224203
6.70595 0.017448 0.220173
6.72751 0.0221639 0.215591
6.74911 0.0266659 0.210465
6.77074 0.0309172 0.204803
6.79241 0.0348833 0.198632
6.81413 0.0385259 0.191957
6.83588 0.0418182 0.184813
6.85767 0.0447278 0.177217
6.8795 0.0472266 0.169198
6.90138 0.0492956 0.160788
6.92329 0.050907 0.152014
6.94524 0.0520478 0.142908
6.96724 0.0527035 0.133511
6.98928 0.0528558 0.123846
7.01137 0.0525053 0.113957
7.03349 0.0516408 0.103874
7.05566 0.0502583 0.0936331
7.07788 0.0483662 0.0832677
7.10014 0.0459587 0.0728149
7.12244 0.0430461 0.0623007
7.14479 0.0396409 0.0517647
7.16719 0.035744 0.0412309
7.18963 0.0313775 0.0307315
7.21213 0.026556 0.0202923
7.23467 0.0212875 0.00994225
7.25725 0.0156026 -0.000302842
7.27989 0.00951667 -0.0104092
7.30258 0.00304544 -0.0203674
7.32532 -0.00377667 -0.0301551
7.34811 -0.0109326 -0.0397539
7.37095 -0.0184012 -0.0491534
7.39384 -0.0261454 -0.0583447
7.41679 -0.034148 -0.0673056
7.43978 -0.0423831 -0.0760448
7.46284 -0.0508134 -0.0845462
7.48595 -0.0594206 -0.0928059
7.50911 -0.0681782 -0.100828
7.53233 -0.0770471 -0.108613
7.55561 -0.0860111 -0.116153
7.57894 -0.0950427 -0.123468
7.60234 -0.104104 -0.130553
7.62579 -0.11318 -0.137417
7.64931 -0.122246 -0.144073
7.67288 -0.131265 -0.150535
7.69652 -0.140224 -0.156801
7.72022 -0.149103 -0.162901
7.74398 -0.157869 -0.168843
7.76781 -0.166508 -0.174637
7.7917 -0.175011 -0.1803
7.81566 -0.183346 -0.18586
7.83968 -0.191501 -0.191312
7.86378 -0.199476 -0.196678
7.88794 -0.207247 -0.201981
7.91217 -0.2148 -0.207224
7.93648 -0.22214 -0.212403
7.96085 -0.229257 -0.217556
7.9853 -0.236134 -0.222671
8.00983 -0.242776 -0.227737
8.03443 -0.249185 -0.232771
8.0591 -0.255346 -0.237775
8.08386 -0.261256 -0.24271
8.10869 -0.266925 -0.247576
8.13361 -0.27234 -0.252373
8.1586 -0.27749 -0.257063
8.18368 -0.282372 -0.261596
8.20884 -0.286987 -0.265986
8.23409 -0.291311 -0.270187
8.25943 -0.295322 -0.274142
8.28486 -0.299016 -0.277818
8.31038 -0.302371 -0.28121
8.33598 -0.305349 -0.284254
8.36169 -0.307913 -0.286897
8.38748 -0.310053 -0.28913
8.41338 -0.311722 -0.290937
8.43937 -0.312871 -0.292268
8.46547 -0.313456 -0.293097
8.49166 -0.313458 -0.293444
8.51797 -0.312824 -0.293311
8.54437 -0.311504 -0.29269
8.57089 -0.309464 -0.291598
8.59752 -0.306693 -0.290084
8.62426 -0.303157 -0.288197
8.65112 -0.298831 -0.285975
8.67809 -0.293709 -0.283476
8.70518 -0.287814 -0.280776
8.7324 -0.281152 -0.27796
8.75974 -0.273748 -0.275099
8.78721 -0.265635 -0.272275
8.81482 -0.256882 -0.269559
8.84255 -0.247546 -0.267045
8.87042 -0.237699 -0.264803
8.89844 -0.227418 -0.262904
8.92659 -0.216793 -0.261389
8.9549 -0.205925 -0.260324
8.98335 -0.194907 -0.259739
9.01196 -0.183839 -0.259673
9.04073 -0.172811 -0.260132
9.06966 -0.161921 -0.261114
9.09875 -0.151265 -0.262614
9.12802 -0.140918 -0.264625
9.15746 -0.130966 -0.267106
9.18709 -0.121475 -0.270032
9.2169 -0.112493 -0.273345
9.2469 -0.104082 -0.277002
9.27709 -0.0962835 -0.280945
9.30749 -0.0891257 -0.285125
9.3381 -0.0826089 -0.289473
9.36893 -0.0767782 -0.293931
9.39998 -0.0716174 -0.298432
9.43125 -0.0671163 -0.302922
9.46277 -0.0632266 -0.307338
9.49453 -0.0599886 -0.311632
9.52655 -0.0573407 -0.315745
9.55883 -0.0552363 -0.31964
9.59138 -0.0536176 -0.323264
9.62422 -0.0524697 -0.326588
9.65735 -0.0517134 -0.329569
9.69079 -0.0512966 -0.332192
9.72455 -0.0511722 -0.334422
9.75865 -0.051372 -0.336263
9.79309 -0.0516988 -0.337668
9.8279 -0.0521662 -0.338647
9.8631 -0.0527244 -0.33919
9.89869 -0.0533266 -0.339307
9.93471 -0.0539266 -0.339001
9.97117 -0.0545657 -0.338306
10.0081 -0.0550191 -0.337213
10.0455 -0.0553398 -0.335768
10.0835 -0.0554879 -0.333987
10.122 -0.0554265 -0.331913
10.1611 -0.0551206 -0.329566
10.2008 -0.0545379 -0.326993
10.2412 -0.0536481 -0.324219
10.2824 -0.0524237 -0.321297
10.3244 -0.0508409 -0.318257
10.3672 -0.0488755 -0.315154
10.4109 -0.046502 -0.312019
10.4557 -0.0436972 -0.308915
10.5017 -0.0404385 -0.305882
10.5489 -0.0367042 -0.302988
10.5976 -0.0324276 -0.300251
10.6479 -0.0276464 -0.297794
10.7002 -0.0222878 -0.295644
10.7547 -0.01627 -0.293875
10.8119 -0.00958214 -0.292589
10.8724 -0.00209421 -0.291888
10.9373 0.0063658 -0.291865
11.0083 0.0160301 -0.292743
11.0884 0.0274036 -0.294795
11.1861 0.0428114 -0.298578


==> anc/HERMITE/Theta0.5/LambdaOverBeta4.0Lambda0.5Nc1Classic/vCLRDiaP_FRG.txt <==
-11.1861 0.042794 -0.298623
-11.0884 0.0273719 -0.294825
-11.0083 0.0159867 -0.292788
-10.9373 0.00631119 -0.291903
-10.8724 -0.00215955 -0.291937
-10.8119 -0.00965829 -0.292634
-10.7547 -0.016357 -0.293933
-10.7002 -0.022386 -0.2957
-10.6479 -0.0277561 -0.297863
-10.5976 -0.0325492 -0.300322
-10.5489 -0.0368382 -0.303073
-10.5017 -0.0405855 -0.305972
-10.4557 -0.0438577 -0.309023
-10.4109 -0.0466766 -0.312136
-10.3672 -0.0490643 -0.315292
-10.3244 -0.0510441 -0.318412
-10.2824 -0.0526409 -0.321481
-10.2412 -0.0538779 -0.324428
-10.2008 -0.054778 -0.327241
-10.1611 -0.0553671 -0.329852
-10.122 -0.0556731 -0.332249
-10.0835 -0.0557256 -0.334373
-10.0455 -0.0555567 -0.336213
-10.0081 -0.0552006 -0.337712
-9.97117 -0.0546957 -0.338861
-9.93471 -0.0539891 -0.339594
-9.89869 -0.0533087 -0.33993
-9.8631 -0.0526196 -0.339812
-9.8279 -0.051976 -0.339253
-9.79309 -0.051434 -0.338228
-9.75865 -0.0510502 -0.336769
-9.72455 -0.0508147 -0.33486
-9.69079 -0.050923 -0.332572
-9.65735 -0.0513385 -0.329892
-9.62422 -0.0521016 -0.32687
-9.59138 -0.0532594 -0.323509
-9.55883 -0.0548883 -0.319859
-9.52655 -0.0570026 -0.315937
-9.49453 -0.0596607 -0.311806
-9.46277 -0.0629095 -0.30749
-9.43125 -0.0668102 -0.303061
-9.39998 -0.0713217 -0.298555
-9.36893 -0.0764921 -0.294046
-9.3381 -0.0823318 -0.289576
-9.30749 -0.0888572 -0.285222
-9.27709 -0.0960233 -0.281031
-9.2469 -0.10383 -0.277084
-9.2169 -0.112247 -0.273419
-9.18709 -0.121237 -0.270103
-9.15746 -0.130734 -0.26717
-9.12802 -0.140692 -0.264687
-9.09875 -0.151045 -0.26267
-9.06966 -0.161706 -0.26117
-9.04073 -0.172601 -0.260181
-9.01196 -0.183634 -0.259722
-8.98335 -0.194706 -0.259783
-8.9549 -0.205729 -0.260368
-8.92659 -0.216601 -0.261429
-8.89844 -0.22723 -0.262944
-8.87042 -0.237515 -0.264838
-8.84255 -0.247365 -0.267081
-8.81482 -0.256704 -0.269592
-8.78721 -0.265461 -0.272308
-8.75974 -0.273576 -0.275129
-8.7324 -0.280984 -0.277991
-8.70518 -0.287648 -0.280803
-8.67809 -0.293546 -0.283504
-8.65112 -0.298671 -0.286
-8.62426 -0.302999 -0.288223
-8.59752 -0.306537 -0.290108
-8.57089 -0.309311 -0.291623
-8.54437 -0.311353 -0.292711
-8.51797 -0.312675 -0.293334
-8.49166 -0.313311 -0.293464
-8.46547 -0.313311 -0.293119
-8.43937 -0.312728 -0.292286
-8.41338 -0.311581 -0.290957
-8.38748 -0.309913 -0.289148
-8.36169 -0.307775 -0.286916
-8.33598 -0.305212 -0.284271
-8.31038 -0.302236 -0.281228
-8.28486 -0.298883 -0.277834
-8.25943 -0.29519 -0.274159
-8.23409 -0.291181 -0.270202
-8.20884 -0.286858 -0.266003
-8.18368 -0.282245 -0.26161
-8.1586 -0.277364 -0.257078
-8.13361 -0.272216 -0.252386
-8.10869 -0.266801 -0.247591
-8.08386 -0.261134 -0.242722
-8.0591 -0.255225 -0.23779
-8.03443 -0.249065 -0.232783
-8.00983 -0.242657 -0.227751
-7.9853 -0.236016 -0.222683
-7.96085 -0.22914 -0.217569
-7.93648 -0.222025 -0.212414
-7.91217 -0.214685 -0.207237
-7.88794 -0.207133 -0.201992
-7.86378 -0.199363 -0.196691
-7.83968 -0.191389 -0.191322
-7.81566 -0.183235 -0.185872
-7.7917 -0.1749 -0.18031
-7.76781 -0.166399 -0.174649
-7.74398 -0.157761 -0.168853
-7.72022 -0.148995 -0.162912
-7.69652 -0.140117 -0.15681
-7.67288 -0.131159 -0.150546
-7.64931 -0.122141 -0.144081
-7.62579 -0.113075 -0.137427
-7.60234 -0.104001 -0.130561
-7.57894 -0.0949395 -0.123478
-7.55561 -0.0859087 -0.116161
-7.53233 -0.0769453 -0.108623
-7.50911 -0.0680771 -0.100836
-7.48595 -0.0593201 -0.0928154
-7.46284 -0.0507136 -0.0845537
-7.43978 -0.0422838 -0.076054
-7.41679 -0.0340494 -0.0673128
-7.39384 -0.0260474 -0.0583537
-7.37095 -0.0183038 -0.0491604
-7.34811 -0.0108357 -0.0397626
-7.32532 -0.00368038 -0.0301619
-7.30258 0.00314119 -0.0203759
-7.27989 0.00961187 -0.0104158
-7.25725 0.0156972 -0.000311106
-7.23467 0.0213817 0.00993589
-7.21213 0.0266496 0.0202842
-7.18963 0.0314706 0.0307253
-7.16719 0.0358366 0.0412231
-7.14479 0.0397331 0.0517587
-7.12244 0.0431378 0.062293
-7.10014 0.0460499 0.0728091
-7.07788 0.048457 0.0832602
-7.05566 0.0503486 0.0936274
-7.03349 0.0517307 0.103866
-7.01137 0.0525947 0.113952
-6.98928 0.0529448 0.123838
-6.96724 0.0527922 0.133506
-6.94524 0.052136 0.142901
-6.92329 0.0509948 0.152009
-6.90138 0.049383 0.160781
-6.8795 0.0473136 0.169193
-6.85767 0.0448145 0.17721
-6.83588 0.0419045 0.184808
-6.81413 0.0386118 0.19195
-6.79241 0.0349688 0.198627
-6.77074 0.0310023 0.204797
-6.74911 0.0267507 0.21046
-6.72751 0.0222484 0.215585
-6.70595 0.0175322 0.220169
-6.68443 0.0126432 0.224196
-6.66294 0.00761835 0.227666
-6.6415 0.0024999 0.230571
-6.62008 -0.00267195 0.232921
-6.59871 -0.00785842 0.234709
-6.57737 -0.0130176 0.235961
-6.55607 -0.0181141 0.236671
-6.5348 -0.0231075 0.236871
-6.51356 -0.0279643 0.236567
-6.49236 -0.0326512 0.235793
-6.47119 -0.0371346 0.234563
-6.45006 -0.0413898 0.232914
-6.42896 -0.0453867 0.230866
-6.40789 -0.0491049 0.228459
-6.38686 -0.0525245 0.225715
-6.36586 -0.0556259 0.222679
-6.34489 -0.0584004 0.219374
-6.32395 -0.060832 0.215846
-6.30304 -0.0629172 0.212116
-6.28216 -0.0646512 0.208232
-6.26132 -0.0660298 0.204213
-6.24051 -0.0670599 0.200107
-6.21972 -0.0677396 0.195929
-6.19897 -0.0680796 0.191724
-6.17824 -0.0680877 0.187507
-6.15755 -0.0677718 0.183313
-6.13688 -0.0671504 0.179161
-6.11625 -0.0662298 0.175077
-6.09564 -0.0650318 0.171077
-6.07506 -0.0635682 0.167184
-6.05451 -0.0618561 0.163405
-6.03398 -0.0599168 0.159767
-6.01349 -0.0577607 0.156263
-5.99302 -0.0554131 0.152923
-5.97258 -0.0528842 0.149733
-5.95216 -0.0501956 0.146718
-5.93178 -0.0473623 0.143865
-5.91142 -0.0443974 0.141188
-5.89108 -0.0413218 0.138681
-5.87077 -0.038141 0.136344
-5.85049 -0.0348764 0.134179
-5.83023 -0.0315323 0.132177
-5.81 -0.0281242 0.130339
-5.7898 -0.0246605 0.12866
-5.76961 -0.0211469 0.127131
-5.74946 -0.0175964 0.125758
-5.72933 -0.0140076 0.124517
-5.70922 -0.0103936 0.123428
-5.68913 -0.00675184 0.122457
-5.66907 -0.00309032 0.121628
-5.64904 0.000589153 0.12091
-5.62903 0.0042877 0.120319
-5.60904 0.00799765 0.119836
-5.58907 0.0117267 0.119467
-5.56913 0.0154655 0.119204
-5.54921 0.019222 0.119043
-5.52931 0.022991 0.118986
-5.50944 0.026775 0.119026
-5.48958 0.0305768 0.119163
-5.46975 0.0343914 0.119398
-5.44994 0.0382284 0.119724
-5.43016 0.0420789 0.12015
-5.41039 0.0459537 0.12066
-5.39065 0.049845 0.121275
-5.37092 0.0537596 0.121972
-5.35122 0.0576958 0.122775
-5.33154 0.0616524 0.123661
-5.31188 0.0656346 0.124654
-5.29224 0.0696354 0.125734
-5.27262 0.0736638 0.126921
-5.25302 0.077709 0.1282
-5.23344 0.0817805 0.129585
-5.21388 0.0858693 0.131069
-5.19434 0.0899798 0.132658
-5.17482 0.0941066 0.134352
-5.15532 0.0982503 0.136152
-5.13584 0.102408 0.138061
-5.11638 0.106577 0.140078
-5.09694 0.110756 0.142207
-5.07751 0.114938 0.144447
-5.05811 0.119126 0.146798
-5.03872 0.123308 0.149265
-5.01935 0.127488 0.151841
-5 0.131656 0.154536
-4.98067 0.135811 0.157336
-4.96136 0.139945 0.160259
-4.94206 0.144055 0.163283
-4.92278 0.148133 0.166428
-4.90352 0.152178 0.169671
-4.88428 0.156178 0.173034
-4.86505 0.160129 0.176489
-4.84584 0.16403 0.180058
-4.82665 0.167863 0.183715
-4.80748 0.171632 0.187478
-4.78832 0.175324 0.191323
-4.76918 0.178934 0.195262
-4.75005 0.182449 0.199279
-4.73095 0.185873 0.203375
-4.71185 0.189186 0.207541
-4.69278 0.192389 0.211772
-4.67372 0.195471 0.216064
-4.65468 0.198422 0.220404
-4.63565 0.201242 0.224794
-4.61664 0.203914 0.229216
-4.59764 0.206441 0.233674
-4.57866 0.208801 0.238148
-4.55969 0.211007 0.242639
-4.54074 0.213029 0.247134
-4.52181 0.214881 0.251623
-4.50289 0.216537 0.256104
-4.48398 0.218007 0.260556
-4.46509 0.219268 0.264987
-4.44622 0.220327 0.269365
-4.42736 0.221169 0.273709
-4.40851 0.221787 0.277975
-4.38968 0.222181 0.282193
-4.37086 0.222332 0.28631
-4.35206 0.222253 0.290362
-4.33327 0.22191 0.294292
-4.31449 0.221329 0.298138
-4.29573 0.220466 0.301843
-4.27698 0.219355 0.305442
-4.25825 0.217947 0.308881
-4.23953 0.216277 0.31219
-4.22082 0.214298 0.315324
-4.20213 0.21204 0.3183
-4.18345 0.209463 0.321085
-4.16478 0.206589 0.323682
-4.14613 0.203388 0.326073
-4.12749 0.199867 0.328242
-4.10886 0.196015 0.330189
-4.09024 0.191819 0.331877
-4.07164 0.187289 0.333326
-4.05305 0.182391 0.334476
-4.03447 0.177157 0.335363
-4.01591 0.171535 0.33591
-3.99736 0.165574 0.336164
-3.97882 0.159209 0.336036
-3.96029 0.152504 0.335573
-3.94177 0.145388 0.334687
-3.92327 0.13793 0.333412
-3.90478 0.130065 0.331674
-3.8863 0.121861 0.32948
-3.86783 0.113266 0.32678
-3.84937 0.104341 0.323548
-3.83093 0.0950585 0.319763
-3.81249 0.0854667 0.315363
-3.79407 0.0755701 0.310358
-3.77566 0.065402 0.304652
-3.75726 0.0550025 0.298288
-3.73887 0.0443959 0.291137
-3.72049 0.0336536 0.283275
-3.70213 0.0227987 0.274548
-3.68377 0.0119311 0.265065
-3.66543 0.00107972 0.254659
-3.64709 -0.00963484 0.243466
-3.62877 -0.0201708 0.231321
-3.61046 -0.0303935 0.218385
-3.59215 -0.0402463 0.204514
-3.57386 -0.0495904 0.189885
-3.55558 -0.0583565 0.174394
-3.53731 -0.0664094 0.158227
-3.51905 -0.0736775 0.141338
-3.5008 -0.080038 0.123907
-3.48256 -0.085431 0.105964
-3.46433 -0.0897519 0.087667
-3.4461 -0.092972 0.0691239
-3.42789 -0.0950066 0.0504609
-3.40969 -0.095877 0.0318538
-3.3915 -0.0955143 0.0133894
-3.37332 -0.0940054 -0.00471051
-3.35515 -0.0912888 -0.0224001
-3.33698 -0.087523 -0.0394412
-3.31883 -0.0826441 -0.0558227
-3.30069 -0.0768772 -0.0713219
-3.28255 -0.0701484 -0.0859515
-3.26443 -0.0627339 -0.0995308
-3.24631 -0.0545482 -0.11208
-3.2282 -0.0458946 -0.12348
-3.2101 -0.036682 -0.133745
-3.19201 -0.0272144 -0.14282
-3.17393 -0.0174064 -0.150711
-3.15586 -0.00753856 -0.157419
-3.1378 0.00245602 -0.162941
-3.11974 0.0123372 -0.167321
-3.1017 0.0221433 -0.170555
-3.08366 0.0316834 -0.17271
-3.06563 0.0409632 -0.173798
-3.04761 0.0498408 -0.17389
-3.0296 0.0582945 -0.173028
-3.01159 0.0662242 -0.171273
-2.9936 0.0735934 -0.168706
-2.97561 0.0803336 -0.165376
-2.95763 0.0864111 -0.161398
-2.93966 0.0917804 -0.156814
-2.9217 0.0964259 -0.151763
-2.90374 0.100322 -0.146284
-2.88579 0.103479 -0.140523
-2.86785 0.105894 -0.134519
-2.84992 0.107601 -0.128409
-2.83199 0.108623 -0.122228
-2.81408 0.109009 -0.116093
-2.79617 0.108807 -0.110027
-2.77826 0.108068 -0.104121
-2.76037 0.106862 -0.0983848
-2.74248 0.105233 -0.0928817
-2.7246 0.103259 -0.0876054
-2.70673 0.100974 -0.0825977
-2.68886 0.0984592 -0.0778368
-2.671 0.0957311 -0.0733506
-2.65315 0.0928669 -0.069105
-2.63531 0.0898698 -0.0651204
-2.61747 0.0868086 -0.0613554
-2.59964 0.0836756 -0.0578273
-2.58182 0.0805298 -0.0544916
-2.564 0.0773566 -0.0513652
-2.54619 0.0742043 -0.0484041
-2.52838 0.0710559 -0.0456256
-2.51059 0.0679496 -0.0429886
-2.49279 0.0648687 -0.0405107
-2.47501 0.0618419 -0.0381552
-2.45723 0.0588555 -0.0359392
-2.43946 0.0559298 -0.0338311
-2.42169 0.0530552 -0.0318467
-2.40394 0.0502443 -0.0299599
-2.38618 0.0474924 -0.028184
-2.36844 0.0448058 -0.0264985
-2.3507 0.0421842 -0.0249137
-2.33296 0.0396283 -0.0234142
-2.31523 0.0371424 -0.0220068
-2.29751 0.0347227 -0.020681
-2.27979 0.032377 -0.0194402
-2.26208 0.0300975 -0.0182777
-2.24438 0.0278952 -0.0171938
-2.22668 0.0257596 -0.0161854
-2.20898 0.0237034 -0.0152494
-2.19129 0.021714 -0.014386
-2.17361 0.0198056 -0.0135893
-2.15593 0.0179642 -0.0128619
-2.13826 0.0162047 -0.0121957
-2.1206 0.0145119 -0.0115953
-2.10294 0.0129008 -0.0110505
-2.08528 0.0113562 -0.0105679
-2.06763 0.0098927 -0.0101353
-2.04998 0.00849475 -0.00976096
-2.03234 0.00717635 -0.00943136
-2.01471 0.00592256 -0.0091559
-1.99708 0.00474634 -0.00892
-1.97945 0.0036331 -0.00873401
-1.96183 0.00259477 -0.00858268
-1.94422 0.00161779 -0.0084769
-1.92661 0.000712727 -0.0084012
-1.909 -0.000133217 -0.00836676
-1.8914 -0.000910734 -0.0083581
-1.87381 -0.00163133 -0.00838642
-1.85622 -0.00228708 -0.00843663
-1.83863 -0.0028886 -0.00851969
-1.82105 -0.00342928 -0.00862107
-1.80347 -0.00391823 -0.0087513
-1.7859 -0.00435023 -0.00889671
-1.76833 -0.00473345 -0.00906716
-1.75076 -0.00506388 -0.00924996
-1.7332 -0.0053482 -0.00945422
-1.71565 -0.00558358 -0.0096684
-1.69809 -0.00577591 -0.0099007
-1.68055 -0.00592336 -0.0101408
-1.663 -0.00603039 -0.0103958
-1.64546 -0.00609621 -0.0106569
-1.62793 -0.00612457 -0.0109301
-1.6104 -0.00611552 -0.0112078
-1.59287 -0.00607148 -0.011495
-1.57535 -0.00599332 -0.0117855
-1.55783 -0.00588297 -0.012083
-1.54031 -0.00574187 -0.0123828
-1.5228 -0.00557081 -0.0126875
-1.50529 -0.00537187 -0.0129937
-1.48779 -0.00514548 -0.0133028
-1.47029 -0.0048941 -0.0136129
-1.45279 -0.00461723 -0.0139239
-1.4353 -0.00431772 -0.0142355
-1.41781 -0.00399495 -0.0145465
-1.40032 -0.0036519 -0.0148577
-1.38284 -0.00328726 -0.0151668
-1.36536 -0.00290418 -0.015476
-1.34788 -0.00250143 -0.0157817
-1.33041 -0.0020821 -0.0160872
-1.31293 -0.00164447 -0.0163881
-1.29547 -0.00119161 -0.0166888
-1.278 -0.00072207 -0.0169837
-1.26054 -0.000238683 -0.0172781
-1.24308 0.000260268 -0.0175659
-1.22563 0.000772175 -0.017853
-1.20818 0.00129826 -0.0181325
-1.19073 0.00183638 -0.0184112
-1.17328 0.00238776 -0.0186814
-1.15584 0.00295068 -0.0189506
-1.1384 0.00352568 -0.0192103
-1.12096 0.00411166 -0.0194688
-1.10353 0.00470896 -0.019717
-1.08609 0.00531706 -0.0199635
-1.06866 0.00593543 -0.0201989
-1.05124 0.00656437 -0.0204322
-1.03381 0.00720286 -0.0206534
-1.01639 0.00785203 -0.020872
-0.998969 0.00850971 -0.0210778
-0.981551 0.00917812 -0.0212801
-0.964136 0.00985426 -0.0214687
-0.946723 0.0105414 -0.0216531
-0.929312 0.0112353 -0.0218229
-0.911904 0.0119404 -0.0219875
-0.894497 0.0126513 -0.0221366
-0.877093 0.0133738 -0.0222795
-0.859691 0.0141011 -0.0224058
-0.842291 0.0148401 -0.0225249
-0.824893 0.0155829 -0.0226264
-0.807497 0.016338 -0.0227192
-0.790103 0.0170955 -0.0227937
-0.77271 0.0178655 -0.022858
-0.75532 0.0186367 -0.0229029
-0.737931 0.0194208 -0.0229362
-0.720544 0.0202046 -0.0229491
-0.703159 0.0210015 -0.0229486
-0.685776 0.0217967 -0.0229269
-0.668394 0.0226051 -0.02289
-0.651013 0.0234101 -0.0228308
-0.633635 0.0242286 -0.0227546
-0.616257 0.0250418 -0.0226552
-0.598881 0.0258684 -0.0225368
-0.581507 0.0266879 -0.0223942
-0.564134 0.0275206 -0.0222306
-0.546762 0.0283441 -0.0220416
-0.529392 0.0291806 -0.0218296
-0.512023 0.0300057 -0.0215912
-0.494655 0.0308432 -0.0213274
-0.477288 0.0316667 -0.0210362
-0.459922 0.0325021 -0.0207173
-0.442558 0.0333207 -0.0203699
-0.425194 0.0341503 -0.0199923
-0.407832 0.0349599 -0.0195851
-0.39047 0.0357793 -0.0191453
-0.373109 0.0365751 -0.0186747
-0.355749 0.0373791 -0.0181691
-0.338391 0.0381553 -0.0176315
-0.321032 0.0389379 -0.0170565
-0.303675 0.0396875 -0.0164484
-0.286318 0.0404416 -0.0158008
-0.268962 0.0411565 -0.0151191
-0.251607 0.0418729 -0.014396
-0.234252 0.0425439 -0.0136381
-0.216898 0.0432119 -0.012838
-0.199544 0.043828 -0.0120024
-0.182191 0.0444346 -0.011125
-0.164838 0.0449834 -0.0102118
-0.147486 0.0455138 -0.00925935
-0.130134 0.0459812 -0.00827148
-0.112782 0.0464189 -0.00724953
-0.0954304 0.0467903 -0.00619389
-0.0780791 0.0471188 -0.00511252
-0.060728 0.0473777 -0.00400177
-0.043377 0.0475831 -0.00287624
-0.0260262 0.0477135 -0.00172918
-0.00867539 0.0477842 -0.000579938
0.00867539 0.0477842 0.000579938
0.0260262 0.0477135 0.00172918
0.043377 0.0475831 0.00287624
0.060728 0.0473777 0.00400177
0.0780791 0.0471188 0.00511252
0.0954304 0.0467903 0.00619389
0.112782 0.0464189 0.00724953
0.130134 0.0459812 0.00827148
0.147486 0.0455138 0.00925935
0.164838 0.0449834 0.0102118
0.182191 0.0444346 0.011125
0.199544 0.043828 0.0120024
0.216898 0.0432119 0.012838
0.234252 0.0425439 0.0136381
0.251607 0.0418729 0.014396
0.268962 0.0411565 0.0151191
0.286318 0.0404416 0.0158008
0.303675 0.0396875 0.0164484
0.321032 0.0389379 0.0170565
0.338391 0.0381553 0.0176315
0.355749 0.0373791 0.0181691
0.373109 0.0365751 0.0186747
0.39047 0.0357793 0.0191453
0.407832 0.0349599 0.0195851
0.425194 0.0341503 0.0199923
0.442558 0.0333207 0.0203699
0.459922 0.0325021 0.0207173
0.477288 0.0316667 0.0210362
0.494655 0.0308432 0.0213274
0.512023 0.0300057 0.0215912
0.529392 0.0291806 0.0218296
0.546762 0.0283441 0.0220416
0.564134 0.0275206 0.0222306
0.581507 0.0266879 0.0223942
0.598881 0.0258684 0.0225368
0.616257 0.0250418 0.0226552
0.633635 0.0242286 0.0227546
0.651013 0.0234101 0.0228308
0.668394 0.0226051 0.02289
0.685776 0.0217967 0.0229269
0.703159 0.0210015 0.0229486
0.720544 0.0202046 0.0229491
0.737931 0.0194208 0.0229362
0.75532 0.0186367 0.0229029
0.77271 0.0178655 0.022858
0.790103 0.0170955 0.0227937
0.807497 0.016338 0.0227192
0.824893 0.0155829 0.0226264
0.842291 0.0148401 0.0225249
0.859691 0.0141011 0.0224058
0.877093 0.0133738 0.0222795
0.894497 0.0126513 0.0221366
0.911904 0.0119404 0.0219875
0.929312 0.0112353 0.0218229
0.946723 0.0105414 0.0216531
0.964136 0.00985426 0.0214687
0.981551 0.00917812 0.0212801
0.998969 0.00850971 0.0210778
1.01639 0.00785203 0.020872
1.03381 0.00720286 0.0206534
1.05124 0.00656437 0.0204322
1.06866 0.00593543 0.0201989
1.08609 0.00531706 0.0199635
1.10353 0.00470896 0.019717
1.12096 0.00411166 0.0194688
1.1384 0.00352568 0.0192103
1.15584 0.00295068 0.0189506
1.17328 0.00238776 0.0186814
1.19073 0.00183638 0.0184112
1.20818 0.00129826 0.0181325
1.22563 0.000772175 0.017853
1.24308 0.000260268 0.0175659
1.26054 -0.000238683 0.0172781
1.278 -0.00072207 0.0169837
1.29547 -0.00119161 0.0166888
1.31293 -0.00164447 0.0163881
1.33041 -0.0020821 0.0160872
1.34788 -0.00250143 0.0157817
1.36536 -0.00290418 0.015476
1.38284 -0.00328726 0.0151668
1.40032 -0.0036519 0.0148577
1.41781 -0.00399495 0.0145465
1.4353 -0.00431772 0.0142355
1.45279 -0.00461723 0.0139239
1.47029 -0.0048941 0.0136129
1.48779 -0.00514548 0.0133028
1.50529 -0.00537187 0.0129937
1.5228 -0.00557081 0.0126875
1.54031 -0.00574187 0.0123828
1.55783 -0.00588297 0.012083
1.57535 -0.00599332 0.0117855
1.59287 -0.00607148 0.011495
1.6104 -0.00611552 0.0112078
1.62793 -0.00612457 0.0109301
1.64546 -0.00609621 0.0106569
1.663 -0.00603039 0.0103958
1.68055 -0.00592336 0.0101408
1.69809 -0.00577591 0.0099007
1.71565 -0.00558358 0.0096684
1.7332 -0.0053482 0.00945422
1.75076 -0.00506388 0.00924996
1.76833 -0.00473345 0.00906716
1.7859 -0.00435023 0.00889671
1.80347 -0.00391823 0.0087513
1.82105 -0.00342928 0.00862107
1.83863 -0.0028886 0.00851969
1.85622 -0.00228708 0.00843663
1.87381 -0.00163133 0.00838642
1.8914 -0.000910734 0.0083581
1.909 -0.000133217 0.00836676
1.92661 0.000712727 0.0084012
1.94422 0.00161779 0.0084769
1.96183 0.00259477 0.00858268
1.97945 0.0036331 0.00873401
1.99708 0.00474634 0.00892
2.01471 0.00592256 0.0091559
2.03234 0.00717635 0.00943136
2.04998 0.00849475 0.00976096
2.06763 0.0098927 0.0101353
2.08528 0.0113562 0.0105679
2.10294 0.0129008 0.0110505
2.1206 0.0145119 0.0115953
2.13826 0.0162047 0.0121957
2.15593 0.0179642 0.0128619
2.17361 0.0198056 0.0135893
2.19129 0.021714 0.014386
2.20898 0.0237034 0.0152494
2.22668 0.0257596 0.0161854
2.24438 0.0278952 0.0171938
2.26208 0.0300975 0.0182777
2.27979 0.032377 0.0194402
2.29751 0.0347227 0.020681
2.31523 0.0371424 0.0220068
2.33296 0.0396283 0.0234142
2.3507 0.0421842 0.0249137
2.36844 0.0448058 0.0264985
2.38618 0.0474924 0.028184
2.40394 0.0502443 0.0299599
2.42169 0.0530552 0.0318467
2.43946 0.0559298 0.0338311
2.45723 0.0588555 0.0359392
2.47501 0.0618419 0.0381552
2.49279 0.0648687 0.0405107
2.51059 0.0679496 0.0429886
2.52838 0.0710559 0.0456256
2.54619 0.0742043 0.0484041
2.564 0.0773566 0.0513652
2.58182 0.0805298 0.0544916
2.59964 0.0836756 0.0578273
2.61747 0.0868086 0.0613554
2.63531 0.0898698 0.0651204
2.65315 0.0928669 0.069105
2.671 0.0957311 0.0733506
2.68886 0.0984592 0.0778368
2.70673 0.100974 0.0825977
2.7246 0.103259 0.0876054
2.74248 0.105233 0.0928817
2.76037 0.106862 0.0983848
2.77826 0.108068 0.104121
2.79617 0.108807 0.110027
2.81408 0.109009 0.116093
2.83199 0.108623 0.122228
2.84992 0.107601 0.128409
2.86785 0.105894 0.134519
2.88579 0.103479 0.140523
2.90374 0.100322 0.146284
2.9217 0.0964259 0.151763
2.93966 0.0917804 0.156814
2.95763 0.0864111 0.161398
2.97561 0.0803336 0.165376
2.9936 0.0735934 0.168706
3.01159 0.0662242 0.171273
3.0296 0.0582945 0.173028
3.04761 0.0498408 0.17389
3.06563 0.0409632 0.173798
3.08366 0.0316834 0.17271
3.1017 0.0221433 0.170555
3.11974 0.0123372 0.167321
3.1378 0.00245602 0.162941
3.15586 -0.00753856 0.157419
3.17393 -0.0174064 0.150711
3.19201 -0.0272144 0.14282
3.2101 -0.036682 0.133745
3.2282 -0.0458946 0.12348
3.24631 -0.0545482 0.11208
3.26443 -0.0627339 0.0995308
3.28255 -0.0701484 0.0859515
3.30069 -0.0768772 0.0713219
3.31883 -0.0826441 0.0558227
3.33698 -0.087523 0.0394412
3.35515 -0.0912888 0.0224001
3.37332 -0.0940054 0.00471051
3.3915 -0.0955143 -0.0133894
3.40969 -0.095877 -0.0318538
3.42789 -0.0950066 -0.0504609
3.4461 -0.092972 -0.0691239
3.46433 -0.0897519 -0.087667
3.48256 -0.085431 -0.105964
3.5008 -0.080038 -0.123907
3.51905 -0.0736775 -0.141338
3.53731 -0.0664094 -0.158227
3.55558 -0.0583565 -0.174394
3.57386 -0.0495904 -0.189885
3.59215 -0.0402463 -0.204514
3.61046 -0.0303935 -0.218385
3.62877 -0.0201708 -0.231321
3.64709 -0.00963484 -0.243466
3.66543 0.00107972 -0.254659
3.68377 0.0119311 -0.265065
3.70213 0.0227987 -0.274548
3.72049 0.0336536 -0.283275
3.73887 0.0443959 -0.291137
3.75726 0.0550025 -0.298288
3.77566 0.065402 -0.304652
3.79407 0.0755701 -0.310358
3.81249 0.0854667 -0.315363
3.83093 0.0950585 -0.319763
3.84937 0.104341 -0.323548
3.86783 0.113266 -0.32678
3.8863 0.121861 -0.32948
3.90478 0.130065 -0.331674
3.92327 0.13793 -0.333412
3.94177 0.145388 -0.334687
3.96029 0.152504 -0.335573
3.97882 0.159209 -0.336036
3.99736 0.165574 -0.336164
4.01591 0.171535 -0.33591
4.03447 0.177157 -0.335363
4.05305 0.182391 -0.334476
4.07164 0.187289 -0.333326
4.09024 0.191819 -0.331877
4.10886 0.196015 -0.330189
4.12749 0.199867 -0.328242
4.14613 0.203388 -0.326073
4.16478 0.206589 -0.323682
4.18345 0.209463 -0.321085
4.20213 0.21204 -0.3183
4.22082 0.214298 -0.315324
4.23953 0.216277 -0.31219
4.25825 0.217947 -0.308881
4.27698 0.219355 -0.305442
4.29573 0.220466 -0.301843
4.31449 0.221329 -0.298138
4.33327 0.22191 -0.294292
4.35206 0.222253 -0.290362
4.37086 0.222332 -0.28631
4.38968 0.222181 -0.282193
4.40851 0.221787 -0.277975
4.42736 0.221169 -0.273709
4.44622 0.220327 -0.269365
4.46509 0.219268 -0.264987
4.48398 0.218007 -0.260556
4.50289 0.216537 -0.256104
4.52181 0.214881 -0.251623
4.54074 0.213029 -0.247134
4.55969 0.211007 -0.242639
4.57866 0.208801 -0.238148
4.59764 0.206441 -0.233674
4.61664 0.203914 -0.229216
4.63565 0.201242 -0.224794
4.65468 0.198422 -0.220404
4.67372 0.195471 -0.216064
4.69278 0.192389 -0.211772
4.71185 0.189186 -0.207541
4.73095 0.185873 -0.203375
4.75005 0.182449 -0.199279
4.76918 0.178934 -0.195262
4.78832 0.175324 -0.191323
4.80748 0.171632 -0.187478
4.82665 0.167863 -0.183715
4.84584 0.16403 -0.180058
4.86505 0.160129 -0.176489
4.88428 0.156178 -0.173034
4.90352 0.152178 -0.169671
4.92278 0.148133 -0.166428
4.94206 0.144055 -0.163283
4.96136 0.139945 -0.160259
4.98067 0.135811 -0.157336
5 0.131656 -0.154536
5.01935 0.127488 -0.151841
5.03872 0.123308 -0.149265
5.05811 0.119126 -0.146798
5.07751 0.114938 -0.144447
5.09694 0.110756 -0.142207
5.11638 0.106577 -0.140078
5.13584 0.102408 -0.138061
5.15532 0.0982503 -0.136152
5.17482 0.0941066 -0.134352
5.19434 0.0899798 -0.132658
5.21388 0.0858693 -0.131069
5.23344 0.0817805 -0.129585
5.25302 0.077709 -0.1282
5.27262 0.0736638 -0.126921
5.29224 0.0696354 -0.125734
5.31188 0.0656346 -0.124654
5.33154 0.0616524 -0.123661
5.35122 0.0576958 -0.122775
5.37092 0.0537596 -0.121972
5.39065 0.049845 -0.121275
5.41039 0.0459537 -0.12066
5.43016 0.0420789 -0.12015
5.44994 0.0382284 -0.119724
5.46975 0.0343914 -0.119398
5.48958 0.0305768 -0.119163
5.50944 0.026775 -0.119026
5.52931 0.022991 -0.118986
5.54921 0.019222 -0.119043
5.56913 0.0154655 -0.119204
5.58907 0.0117267 -0.119467
5.60904 0.00799765 -0.119836
5.62903 0.0042877 -0.120319
5.64904 0.000589153 -0.12091
5.66907 -0.00309032 -0.121628
5.68913 -0.00675184 -0.122457
5.70922 -0.0103936 -0.123428
5.72933 -0.0140076 -0.124517
5.74946 -0.0175964 -0.125758
5.76961 -0.0211469 -0.127131
5.7898 -0.0246605 -0.12866
5.81 -0.0281242 -0.130339
5.83023 -0.0315323 -0.132177
5.85049 -0.0348764 -0.134179
5.87077 -0.038141 -0.136344
5.89108 -0.0413218 -0.138681
5.91142 -0.0443974 -0.141188
5.93178 -0.0473623 -0.143865
5.95216 -0.0501956 -0.146718
5.97258 -0.0528842 -0.149733
5.99302 -0.0554131 -0.152923
6.01349 -0.0577607 -0.156263
6.03398 -0.0599168 -0.159767
6.05451 -0.0618561 -0.163405
6.07506 -0.0635682 -0.167184
6.09564 -0.0650318 -0.171077
6.11625 -0.0662298 -0.175077
6.13688 -0.0671504 -0.179161
6.15755 -0.0677718 -0.183313
6.17824 -0.0680877 -0.187507
6.19897 -0.0680796 -0.191724
6.21972 -0.0677396 -0.195929
6.24051 -0.0670599 -0.200107
6.26132 -0.0660298 -0.204213
6.28216 -0.0646512 -0.208232
6.30304 -0.0629172 -0.212116
6.32395 -0.060832 -0.215846
6.34489 -0.0584004 -0.219374
6.36586 -0.0556259 -0.222679
6.38686 -0.0525245 -0.225715
6.40789 -0.0491049 -0.228459
6.42896 -0.0453867 -0.230866
6.45006 -0.0413898 -0.232914
6.47119 -0.0371346 -0.234563
6.49236 -0.0326512 -0.235793
6.51356 -0.0279643 -0.236567
6.5348 -0.0231075 -0.236871
6.55607 -0.0181141 -0.236671
6.57737 -0.0130176 -0.235961
6.59871 -0.00785842 -0.234709
6.62008 -0.00267195 -0.232921
6.6415 0.0024999 -0.230571
6.66294 0.00761835 -0.227666
6.68443 0.0126432 -0.224196
6.70595 0.0175322 -0.220169
6.72751 0.0222484 -0.215585
6.74911 0.0267507 -0.21046
6.77074 0.0310023 -0.204797
6.79241 0.0349688 -0.198627
6.81413 0.0386118 -0.19195
6.83588 0.0419045 -0.184808
6.85767 0.0448145 -0.17721
6.8795 0.0473136 -0.169193
6.90138 0.049383 -0.160781
6.92329 0.0509948 -0.152009
6.94524 0.052136 -0.142901
6.96724 0.0527922 -0.133506
6.98928 0.0529448 -0.123838
7.01137 0.0525947 -0.113952
7.03349 0.0517307 -0.103866
7.05566 0.0503486 -0.0936274
7.07788 0.048457 -0.0832602
7.10014 0.0460499 -0.0728091
7.12244 0.0431378 -0.062293
7.14479 0.0397331 -0.0517587
7.16719 0.0358366 -0.0412231
7.18963 0.0314706 -0.0307253
7.21213 0.0266496 -0.0202842
7.23467 0.0213817 -0.00993589
7.25725 0.0156972 0.000311106
7.27989 0.00961187 0.0104158
7.30258 0.00314119 0.0203759
7.32532 -0.00368038 0.0301619
7.34811 -0.0108357 0.0397626
7.37095 -0.0183038 0.0491604
7.39384 -0.0260474 0.0583537
7.41679 -0.0340494 0.0673128
7.43978 -0.0422838 0.076054
7.46284 -0.0507136 0.0845537
7.48595 -0.0593201 0.0928154
7.50911 -0.0680771 0.100836
7.53233 -0.0769453 0.108623
7.55561 -0.0859087 0.116161
7.57894 -0.0949395 0.123478
7.60234 -0.104001 0.130561
7.62579 -0.113075 0.137427
7.64931 -0.122141 0.144081
7.67288 -0.131159 0.150546
7.69652 -0.140117 0.15681
7.72022 -0.148995 0.162912
7.74398 -0.157761 0.168853
7.76781 -0.166399 0.174649
7.7917 -0.1749 0.18031
7.81566 -0.183235 0.185872
7.83968 -0.191389 0.191322
7.86378 -0.199363 0.196691
7.88794 -0.207133 0.201992
7.91217 -0.214685 0.207237
7.93648 -0.222025 0.212414
7.96085 -0.22914 0.217569
7.9853 -0.236016 0.222683
8.00983 -0.242657 0.227751
8.03443 -0.249065 0.232783
8.0591 -0.255225 0.23779
8.08386 -0.261134 0.242722
8.10869 -0.266801 0.247591
8.13361 -0.272216 0.252386
8.1586 -0.277364 0.257078
8.18368 -0.282245 0.26161
8.20884 -0.286858 0.266003
8.23409 -0.291181 0.270202
8.25943 -0.29519 0.274159
8.28486 -0.298883 0.277834
8.31038 -0.302236 0.281228
8.33598 -0.305212 0.284271
8.36169 -0.307775 0.286916
8.38748 -0.309913 0.289148
8.41338 -0.311581 0.290957
8.43937 -0.312728 0.292286
8.46547 -0.313311 0.293119
8.49166 -0.313311 0.293464
8.51797 -0.312675 0.293334
8.54437 -0.311353 0.292711
8.57089 -0.309311 0.291623
8.59752 -0.306537 0.290108
8.62426 -0.302999 0.288223
8.65112 -0.298671 0.286
8.67809 -0.293546 0.283504
8.70518 -0.287648 0.280803
8.7324 -0.280984 0.277991
8.75974 -0.273576 0.275129
8.78721 -0.265461 0.272308
8.81482 -0.256704 0.269592
8.84255 -0.247365 0.267081
8.87042 -0.237515 0.264838
8.89844 -0.22723 0.262944
8.92659 -0.216601 0.261429
8.9549 -0.205729 0.260368
8.98335 -0.194706 0.259783
9.01196 -0.183634 0.259722
9.04073 -0.172601 0.260181
9.06966 -0.161706 0.26117
9.09875 -0.151045 0.26267
9.12802 -0.140692 0.264687
9.15746 -0.130734 0.26717
9.18709 -0.121237 0.270103
9.2169 -0.112247 0.273419
9.2469 -0.10383 0.277084
9.27709 -0.0960233 0.281031
9.30749 -0.0888572 0.285222
9.3381 -0.0823318 0.289576
9.36893 -0.0764921 0.294046
9.39998 -0.0713217 0.298555
9.43125 -0.0668102 0.303061
9.46277 -0.0629095 0.30749
9.49453 -0.0596607 0.311806
9.52655 -0.0570026 0.315937
9.55883 -0.0548883 0.319859
9.59138 -0.0532594 0.323509
9.62422 -0.0521016 0.32687
9.65735 -0.0513385 0.329892
9.69079 -0.050923 0.332572
9.72455 -0.0508147 0.33486
9.75865 -0.0510502 0.336769
9.79309 -0.051434 0.338228
9.8279 -0.051976 0.339253
9.8631 -0.0526196 0.339812
9.89869 -0.0533087 0.33993
9.93471 -0.0539891 0.339594
9.97117 -0.0546957 0.338861
10.0081 -0.0552006 0.337712
10.0455 -0.0555567 0.336213
10.0835 -0.0557256 0.334373
10.122 -0.0556731 0.332249
10.1611 -0.0553671 0.329852
10.2008 -0.054778 0.327241
10.2412 -0.0538779 0.324428
10.2824 -0.0526409 0.321481
10.3244 -0.0510441 0.318412
10.3672 -0.0490643 0.315292
10.4109 -0.0466766 0.312136
10.4557 -0.0438577 0.309023
10.5017 -0.0405855 0.305972
10.5489 -0.0368382 0.303073
10.5976 -0.0325492 0.300322
10.6479 -0.0277561 0.297863
10.7002 -0.022386 0.2957
10.7547 -0.016357 0.293933
10.8119 -0.00965829 0.292634
10.8724 -0.00215955 0.291937
10.9373 0.00631119 0.291903
11.0083 0.0159867 0.292788
11.0884 0.0273719 0.294825
11.1861 0.042794 0.298623


==> anc/HERMITE/Theta0.5/LambdaOverBeta4.0Lambda0.5Nc1Classic/vCLROffP_FRG.txt <==
-11.1861 0.0428114 -0.298578
-11.0884 0.0274036 -0.294795
-11.0083 0.0160301 -0.292743
-10.9373 0.0063658 -0.291865
-10.8724 -0.00209421 -0.291888
-10.8119 -0.00958214 -0.292589
-10.7547 -0.01627 -0.293875
-10.7002 -0.0222878 -0.295644
-10.6479 -0.0276464 -0.297794
-10.5976 -0.0324276 -0.300251
-10.5489 -0.0367042 -0.302988
-10.5017 -0.0404385 -0.305882
-10.4557 -0.0436972 -0.308915
-10.4109 -0.046502 -0.312019
-10.3672 -0.0488755 -0.315154
-10.3244 -0.0508409 -0.318257
-10.2824 -0.0524237 -0.321297
-10.2412 -0.0536481 -0.324219
-10.2008 -0.0545379 -0.326993
-10.1611 -0.0551206 -0.329566
-10.122 -0.0554265 -0.331913
-10.0835 -0.0554879 -0.333987
-10.0455 -0.0553398 -0.335768
-10.0081 -0.0550191 -0.337213
-9.97117 -0.0545657 -0.338306
-9.93471 -0.0539266 -0.339001
-9.89869 -0.0533266 -0.339307
-9.8631 -0.0527244 -0.33919
-9.8279 -0.0521662 -0.338647
-9.79309 -0.0516988 -0.337668
-9.75865 -0.051372 -0.336263
-9.72455 -0.0511722 -0.334422
-9.69079 -0.0512966 -0.332192
-9.65735 -0.0517134 -0.329569
-9.62422 -0.0524697 -0.326588
-9.59138 -0.0536176 -0.323264
-9.55883 -0.0552363 -0.31964
-9.52655 -0.0573407 -0.315745
-9.49453 -0.0599886 -0.311632
-9.46277 -0.0632266 -0.307338
-9.43125 -0.0671163 -0.302922
-9.39998 -0.0716174 -0.298432
-9.36893 -0.0767782 -0.293931
-9.3381 -0.0826089 -0.289473
-9.30749 -0.0891257 -0.285125
-9.27709 -0.0962835 -0.280945
-9.2469 -0.104082 -0.277002
-9.2169 -0.112493 -0.273345
-9.18709 -0.121475 -0.270032
-9.15746 -0.130966 -0.267106
-9.12802 -0.140918 -0.264625
-9.09875 -0.151265 -0.262614
-9.06966 -0.161921 -0.261114
-9.04073 -0.172811 -0.260132
-9.01196 -0.183839 -0.259673
-8.98335 -0.194907 -0.259739
-8.9549 -0.205925 -0.260324
-8.92659 -0.216793 -0.261389
-8.89844 -0.227418 -0.262904
-8.87042 -0.237699 -0.264803
-8.84255 -0.247546 -0.267045
-8.81482 -0.256882 -0.269559
-8.78721 -0.265635 -0.272275
-8.75974 -0.273748 -0.275099
-8.7324 -0.281152 -0.27796
-8.70518 -0.287814 -0.280776
-8.67809 -0.293709 -0.283476
-8.65112 -0.298831 -0.285975
-8.62426 -0.303157 -0.288197
-8.59752 -0.306693 -0.290084
-8.57089 -0.309464 -0.291598
-8.54437 -0.311504 -0.29269
-8.51797 -0.312824 -0.293311
-8.49166 -0.313458 -0.293444
-8.46547 -0.313456 -0.293097
-8.43937 -0.312871 -0.292268
-8.41338 -0.311722 -0.290937
-8.38748 -0.310053 -0.28913
-8.36169 -0.307913 -0.286897
-8.33598 -0.305349 -0.284254
-8.31038 -0.302371 -0.28121
-8.28486 -0.299016 -0.277818
-8.25943 -0.295322 -0.274142
-8.23409 -0.291311 -0.270187
-8.20884 -0.286987 -0.265986
-8.18368 -0.282372 -0.261596
-8.1586 -0.27749 -0.257063
-8.13361 -0.27234 -0.252373
-8.10869 -0.266925 -0.247576
-8.08386 -0.261256 -0.24271
-8.0591 -0.255346 -0.237775
-8.03443 -0.249185 -0.232771
-8.00983 -0.242776 -0.227737
-7.9853 -0.236134 -0.222671
-7.96085 -0.229257 -0.217556
-7.93648 -0.22214 -0.212403
-7.91217 -0.2148 -0.207224
-7.88794 -0.207247 -0.201981
-7.86378 -0.199476 -0.196678
-7.83968 -0.191501 -0.191312
-7.81566 -0.183346 -0.18586
-7.7917 -0.175011 -0.1803
-7.76781 -0.166508 -0.174637
-7.74398 -0.157869 -0.168843
-7.72022 -0.149103 -0.162901
-7.69652 -0.140224 -0.156801
-7.67288 -0.131265 -0.150535
-7.64931 -0.122246 -0.144073
-7.62579 -0.11318 -0.137417
-7.60234 -0.104104 -0.130553
-7.57894 -0.0950427 -0.123468
-7.55561 -0.0860111 -0.116153
-7.53233 -0.0770471 -0.108613
-7.50911 -0.0681782 -0.100828
-7.48595 -0.0594206 -0.0928059
-7.46284 -0.0508134 -0.0845462
-7.43978 -0.0423831 -0.0760448
-7.41679 -0.034148 -0.0673056
-7.39384 -0.0261454 -0.0583447
-7.37095 -0.0184012 -0.0491534
-7.34811 -0.0109326 -0.0397539
-7.32532 -0.00377667 -0.0301551
-7.30258 0.00304544 -0.0203674
-7.27989 0.00951667 -0.0104092
-7.25725 0.0156026 -0.000302842
-7.23467 0.0212875 0.00994225
-7.21213 0.026556 0.0202923
-7.18963 0.0313775 0.0307315
-7.16719 0.035744 0.0412309
-7.14479 0.0396409 0.0517647
-7.12244 0.0430461 0.0623007
-7.10014 0.0459587 0.0728149
-7.07788 0.0483662 0.0832677
-7.05566 0.0502583 0.0936331
-7.03349 0.0516408 0.103874
-7.01137 0.0525053 0.113957
-6.98928 0.0528558 0.123846
-6.96724 0.0527035 0.133511
-6.94524 0.0520478 0.142908
-6.92329 0.050907 0.152014
-6.90138 0.0492956 0.160788
-6.8795 0.0472266 0.169198
-6.85767 0.0447278 0.177217
-6.83588 0.0418182 0.184813
-6.81413 0.0385259 0.191957
-6.79241 0.0348833 0.198632
-6.77074 0.0309172 0.204803
-6.74911 0.0266659 0.210465
-6.72751 0.0221639 0.215591
-6.70595 0.017448 0.220173
-6.68443 0.0125594 0.224203
-6.66294 0.00753485 0.22767
-6.6415 0.00241673 0.230577
-6.62008 -0.0027548 0.232926
-6.59871 -0.00794096 0.234716
-6.57737 -0.0130998 0.235965
-6.55607 -0.018196 0.236677
-6.5348 -0.0231891 0.236876
-6.51356 -0.0280456 0.236573
-6.49236 -0.0327322 0.235798
-6.47119 -0.0372154 0.234569
-6.45006 -0.0414703 0.232918
-6.42896 -0.0454669 0.230871
-6.40789 -0.0491848 0.228463
-6.38686 -0.0526042 0.225721
-6.36586 -0.0557053 0.222683
-6.34489 -0.0584796 0.21938
-6.32395 -0.0609108 0.215849
-6.30304 -0.0629959 0.212121
-6.28216 -0.0647295 0.208236
-6.26132 -0.0661079 0.204218
-6.24051 -0.0671378 0.200111
-6.21972 -0.0678172 0.195935
-6.19897 -0.068157 0.191728
-6.17824 -0.0681648 0.187512
-6.15755 -0.0678487 0.183317
-6.13688 -0.0672271 0.179166
-6.11625 -0.0663063 0.17508
-6.09564 -0.0651081 0.171082
-6.07506 -0.0636442 0.167188
-6.05451 -0.0619319 0.16341
-6.03398 -0.0599923 0.15977
-6.01349 -0.057836 0.156268
-5.99302 -0.0554883 0.152927
-5.97258 -0.0529591 0.149737
-5.95216 -0.0502703 0.146722
-5.93178 -0.0474368 0.14387
-5.91142 -0.0444717 0.141192
-5.89108 -0.0413959 0.138686
-5.87077 -0.0382149 0.136348
-5.85049 -0.0349501 0.134183
-5.83023 -0.0316058 0.13218
-5.81 -0.0281975 0.130343
-5.7898 -0.0247336 0.128663
-5.76961 -0.0212197 0.127136
-5.74946 -0.0176691 0.125761
-5.72933 -0.01408 0.124522
-5.70922 -0.0104658 0.123431
-5.68913 -0.00682387 0.122461
-5.66907 -0.00316214 0.121631
-5.64904 0.000517544 0.120914
-5.62903 0.00421631 0.120321
-5.60904 0.00792647 0.119841
-5.58907 0.0116557 0.11947
-5.56913 0.0153947 0.119209
-5.54921 0.0191515 0.119046
-5.52931 0.0229207 0.11899
-5.50944 0.026705 0.119029
-5.48958 0.030507 0.119168
-5.46975 0.0343218 0.119401
-5.44994 0.0381592 0.119728
-5.43016 0.0420099 0.120153
-5.41039 0.045885 0.120664
-5.39065 0.0497766 0.121278
-5.37092 0.0536916 0.121976
-5.35122 0.057628 0.122778
-5.33154 0.061585 0.123665
-5.31188 0.0655676 0.124657
-5.29224 0.0695688 0.125738
-5.27262 0.0735977 0.126923
-5.25302 0.0776434 0.128203
-5.23344 0.0817154 0.129587
-5.21388 0.0858048 0.131072
-5.19434 0.089916 0.13266
-5.17482 0.0940436 0.134355
-5.15532 0.0981882 0.136154
-5.13584 0.102347 0.138065
-5.11638 0.106517 0.140081
-5.09694 0.110697 0.142211
-5.07751 0.114881 0.144449
-5.05811 0.11907 0.146802
-5.03872 0.123254 0.149267
-5.01935 0.127436 0.151844
-5 0.131606 0.154537
-4.98067 0.135764 0.157339
-4.96136 0.1399 0.16026
-4.94206 0.144013 0.163285
-4.92278 0.148093 0.16643
-4.90352 0.15214 0.169674
-4.88428 0.156143 0.173035
-4.86505 0.160096 0.176491
-4.84584 0.163999 0.180059
-4.82665 0.167835 0.183718
-4.80748 0.171605 0.187479
-4.78832 0.175298 0.191326
-4.76918 0.17891 0.195263
-4.75005 0.182426 0.199281
-4.73095 0.185851 0.203376
-4.71185 0.189165 0.207544
-4.69278 0.192368 0.211773
-4.67372 0.19545 0.216067
-4.65468 0.198403 0.220405
-4.63565 0.201223 0.224797
-4.61664 0.203895 0.229217
-4.59764 0.206422 0.233676
-4.57866 0.208783 0.238149
-4.55969 0.210989 0.242641
-4.54074 0.213011 0.247135
-4.52181 0.214864 0.251626
-4.50289 0.21652 0.256106
-4.48398 0.21799 0.260559
-4.46509 0.219252 0.264988
-4.44622 0.220311 0.269368
-4.42736 0.221153 0.27371
-4.40851 0.221771 0.277978
-4.38968 0.222166 0.282194
-4.37086 0.222317 0.286312
-4.35206 0.222238 0.290364
-4.33327 0.221895 0.294294
-4.31449 0.221314 0.29814
-4.29573 0.220451 0.301845
-4.27698 0.219341 0.305443
-4.25825 0.217932 0.308883
-4.23953 0.216263 0.312191
-4.22082 0.214284 0.315327
-4.20213 0.212026 0.318301
-4.18345 0.209449 0.321087
-4.16478 0.206575 0.323683
-4.14613 0.203374 0.326076
-4.12749 0.199853 0.328243
-4.10886 0.196001 0.330192
-4.09024 0.191805 0.331879
-4.07164 0.187275 0.333329
-4.05305 0.182378 0.334477
-4.03447 0.177143 0.335366
-4.01591 0.171522 0.335912
-3.99736 0.165561 0.336166
-3.97882 0.159196 0.336037
-3.96029 0.152491 0.335575
-3.94177 0.145375 0.334688
-3.92327 0.137917 0.333415
-3.90478 0.130052 0.331675
-3.8863 0.121848 0.329483
-3.86783 0.113254 0.326781
-3.84937 0.104328 0.323551
-3.83093 0.0950461 0.319764
-3.81249 0.0854543 0.315365
-3.79407 0.0755577 0.31036
-3.77566 0.0653897 0.304655
-3.75726 0.0549902 0.29829
-3.73887 0.0443837 0.291139
-3.72049 0.0336415 0.283276
-3.70213 0.0227867 0.274551
-3.68377 0.0119191 0.265066
-3.66543 0.00106779 0.254662
-3.64709 -0.00964672 0.243467
-3.62877 -0.0201826 0.231324
-3.61046 -0.0304052 0.218387
-3.59215 -0.0402581 0.204517
-3.57386 -0.0496021 0.189886
-3.55558 -0.0583681 0.174397
-3.53731 -0.066421 0.158228
-3.51905 -0.0736891 0.141341
-3.5008 -0.0800494 0.123909
-3.48256 -0.0854425 0.105966
-3.46433 -0.0897633 0.0876684
-3.4461 -0.0929834 0.0691265
-3.42789 -0.0950179 0.0504622
-3.40969 -0.0958882 0.0318565
-3.3915 -0.0955255 0.0133907
-3.37332 -0.0940166 -0.00470786
-3.35515 -0.0912999 -0.0223987
-3.33698 -0.0875341 -0.0394385
-3.31883 -0.0826552 -0.0558213
-3.30069 -0.0768882 -0.0713193
-3.28255 -0.0701594 -0.0859501
-3.26443 -0.0627449 -0.0995281
-3.24631 -0.0545591 -0.112079
-3.2282 -0.0459054 -0.123477
-3.2101 -0.0366928 -0.133743
-3.19201 -0.0272252 -0.142818
-3.17393 -0.0174172 -0.15071
-3.15586 -0.00754928 -0.157417
-3.1378 0.00244534 -0.16294
-3.11974 0.0123266 -0.167318
-3.1017 0.0221327 -0.170553
-3.08366 0.0316728 -0.172707
-3.06563 0.0409527 -0.173796
-3.04761 0.0498303 -0.173887
-3.0296 0.058284 -0.173026
-3.01159 0.0662137 -0.171271
-2.9936 0.073583 -0.168705
-2.97561 0.0803232 -0.165373
-2.95763 0.0864008 -0.161397
-2.93966 0.09177 -0.156811
-2.9217 0.0964156 -0.151762
-2.90374 0.100312 -0.146281
-2.88579 0.103469 -0.140522
-2.86785 0.105884 -0.134516
-2.84992 0.107591 -0.128408
-2.83199 0.108613 -0.122226
-2.81408 0.108999 -0.116091
-2.79617 0.108797 -0.110024
-2.77826 0.108058 -0.104119
-2.76037 0.106852 -0.0983818
-2.74248 0.105222 -0.09288
-2.7246 0.103249 -0.0876025
-2.70673 0.100964 -0.082596
-2.68886 0.0984492 -0.0778338
-2.671 0.0957212 -0.0733489
-2.65315 0.0928569 -0.069102
-2.63531 0.08986 -0.0651187
-2.61747 0.0867988 -0.0613524
-2.59964 0.0836658 -0.0578255
-2.58182 0.08052 -0.0544886
-2.564 0.0773468 -0.0513634
-2.54619 0.0741946 -0.048401
-2.52838 0.0710461 -0.0456238
-2.51059 0.0679398 -0.0429855
-2.49279 0.064859 -0.0405088
-2.47501 0.0618322 -0.0381521
-2.45723 0.0588458 -0.0359373
-2.43946 0.0559202 -0.033828
-2.42169 0.0530456 -0.0318448
-2.40394 0.0502347 -0.0299567
-2.38618 0.0474828 -0.0281821
-2.36844 0.0447962 -0.0264953
-2.3507 0.0421747 -0.0249117
-2.33296 0.0396188 -0.0234109
-2.31523 0.0371329 -0.0220048
-2.29751 0.0347132 -0.0206778
-2.27979 0.0323675 -0.0194381
-2.26208 0.0300881 -0.0182744
-2.24438 0.0278857 -0.0171917
-2.22668 0.0257501 -0.016182
-2.20898 0.0236939 -0.0152473
-2.19129 0.0217046 -0.0143826
-2.17361 0.0197962 -0.0135871
-2.15593 0.0179549 -0.0128585
-2.13826 0.0161953 -0.0121935
-2.1206 0.0145025 -0.0115919
-2.10294 0.0128915 -0.0110482
-2.08528 0.0113469 -0.0105643
-2.06763 0.00988339 -0.010133
-2.04998 0.00848545 -0.0097574
-2.03234 0.00716707 -0.00942903
-2.01471 0.00591329 -0.0091523
-1.99708 0.00473707 -0.00891763
-1.97945 0.00362385 -0.00873036
-1.96183 0.00258553 -0.00858026
-1.94422 0.00160856 -0.00847321
-1.92661 0.00070351 -0.00839873
-1.909 -0.000142424 -0.00836302
-1.8914 -0.000919932 -0.00835557
-1.87381 -0.00164052 -0.00838263
-1.85622 -0.00229626 -0.00843406
-1.83863 -0.00289777 -0.00851585
-1.82105 -0.00343844 -0.00861845
-1.80347 -0.00392739 -0.0087474
-1.7859 -0.00435938 -0.00889402
-1.76833 -0.00474259 -0.0090632
-1.75076 -0.00507301 -0.00924722
-1.7332 -0.00535733 -0.00945021
-1.71565 -0.0055927 -0.0096656
-1.69809 -0.00578502 -0.00989662
-1.68055 -0.00593247 -0.0101379
-1.663 -0.0060395 -0.0103917
-1.64546 -0.00610532 -0.010654
-1.62793 -0.00613367 -0.0109259
-1.6104 -0.00612462 -0.0112048
-1.59287 -0.00608058 -0.0114907
-1.57535 -0.00600242 -0.0117824
-1.55783 -0.00589206 -0.0120787
-1.54031 -0.00575096 -0.0123797
-1.5228 -0.00557991 -0.0126831
-1.50529 -0.00538096 -0.0129905
-1.48779 -0.00515457 -0.0132983
-1.47029 -0.0049032 -0.0136095
-1.45279 -0.00462633 -0.0139193
-1.4353 -0.00432682 -0.0142321
-1.41781 -0.00400405 -0.0145418
-1.40032 -0.00366101 -0.0148542
-1.38284 -0.00329638 -0.0151621
-1.36536 -0.0029133 -0.0154724
-1.34788 -0.00251056 -0.0157768
-1.33041 -0.00209124 -0.0160836
-1.31293 -0.00165362 -0.0163832
-1.29547 -0.00120076 -0.016685
-1.278 -0.000731237 -0.0169786
-1.26054 -0.000247862 -0.0172742
-1.24308 0.000251077 -0.0175607
-1.22563 0.00076297 -0.017849
-1.20818 0.00128904 -0.0181272
-1.19073 0.00182714 -0.0184071
-1.17328 0.00237851 -0.018676
-1.15584 0.00294141 -0.0189463
-1.1384 0.00351638 -0.0192048
-1.12096 0.00410235 -0.0194644
-1.10353 0.00469962 -0.0197113
-1.08609 0.0053077 -0.019959
-1.06866 0.00592604 -0.0201931
-1.05124 0.00655495 -0.0204275
-1.03381 0.00719342 -0.0206475
-1.01639 0.00784255 -0.0208672
-0.998969 0.0085002 -0.0210716
-0.981551 0.00916857 -0.0212751
-0.964136 0.00984468 -0.0214624
-0.946723 0.0105318 -0.0216479
-0.929312 0.0112256 -0.0218164
-0.911904 0.0119307 -0.0219822
-0.894497 0.0126415 -0.0221299
-0.877093 0.013364 -0.0222739
-0.859691 0.0140912 -0.022399
-0.842291 0.0148302 -0.0225191
-0.824893 0.0155729 -0.0226193
-0.807497 0.0163279 -0.0227132
-0.790103 0.0170853 -0.0227863
-0.77271 0.0178553 -0.0228518
-0.75532 0.0186264 -0.0228953
-0.737931 0.0194104 -0.0229297
-0.720544 0.0201941 -0.0229412
-0.703159 0.0209909 -0.0229418
-0.685776 0.021786 -0.0229187
-0.668394 0.0225943 -0.0228829
-0.651013 0.0233992 -0.0228224
-0.633635 0.0242175 -0.0227473
-0.616257 0.0250305 -0.0226465
-0.598881 0.025857 -0.0225291
-0.581507 0.0266763 -0.0223851
-0.564134 0.0275088 -0.0222225
-0.546762 0.0283322 -0.0220322
-0.529392 0.0291685 -0.0218211
-0.512023 0.0299933 -0.0215813
-0.494655 0.0308306 -0.0213186
-0.477288 0.0316538 -0.021026
-0.459922 0.032489 -0.020708
-0.442558 0.0333072 -0.0203592
-0.425194 0.0341365 -0.0199826
-0.407832 0.0349457 -0.019574
-0.39047 0.0357647 -0.0191352
-0.373109 0.0365601 -0.0186632
-0.355749 0.0373636 -0.0181586
-0.338391 0.0381393 -0.0176196
-0.321032 0.0389214 -0.0170456
-0.303675 0.0396703 -0.0164362
-0.286318 0.0404237 -0.0157896
-0.268962 0.0411379 -0.0151066
-0.251607 0.0418536 -0.0143847
-0.234252 0.0425237 -0.0136256
-0.216898 0.0431907 -0.0128268
-0.199544 0.0438059 -0.0119901
-0.182191 0.0444115 -0.0111142
-0.164838 0.0449592 -0.0102001
-0.147486 0.0454885 -0.00924939
-0.130134 0.0459548 -0.00826095
-0.112782 0.0463915 -0.00724104
-0.0954304 0.0467618 -0.00618516
-0.0780791 0.0470894 -0.00510619
-0.060728 0.0473474 -0.00399555
-0.043377 0.0475522 -0.00287272
-0.0260262 0.0476821 -0.00172605
-0.00867539 0.0477525 -0.000579696
0.00867539 0.0477525 0.000579696
0.0260262 0.0476821 0.00172605
0.043377 0.0475522 0.00287272
0.060728 0.0473474 0.00399555
0.0780791 0.0470894 0.00510619
0.0954304 0.0467618 0.00618516
0.112782 0.0463915 0.00724104
0.130134 0.0459548 0.00826095
0.147486 0.0454885 0.00924939
0.164838 0.0449592 0.0102001
0.182191 0.0444115 0.0111142
0.199544 0.0438059 0.0119901
0.216898 0.0431907 0.0128268
0.234252 0.0425237 0.0136256
0.251607 0.0418536 0.0143847
0.268962 0.0411379 0.0151066
0.286318 0.0404237 0.0157896
0.303675 0.0396703 0.0164362
0.321032 0.0389214 0.0170456
0.338391 0.0381393 0.0176196
0.355749 0.0373636 0.0181586
0.373109 0.0365601 0.0186632
0.39047 0.0357647 0.0191352
0.407832 0.0349457 0.019574
0.425194 0.0341365 0.0199826
0.442558 0.0333072 0.0203592
0.459922 0.032489 0.020708
0.477288 0.0316538 0.021026
0.494655 0.0308306 0.0213186
0.512023 0.0299933 0.0215813
0.529392 0.0291685 0.0218211
0.546762 0.0283322 0.0220322
0.564134 0.0275088 0.0222225
0.581507 0.0266763 0.0223851
0.598881 0.025857 0.0225291
0.616257 0.0250305 0.0226465
0.633635 0.0242175 0.0227473
0.651013 0.0233992 0.0228224
0.668394 0.0225943 0.0228829
0.685776 0.021786 0.0229187
0.703159 0.0209909 0.0229418
0.720544 0.0201941 0.0229412
0.737931 0.0194104 0.0229297
0.75532 0.0186264 0.0228953
0.77271 0.0178553 0.0228518
0.790103 0.0170853 0.0227863
0.807497 0.0163279 0.0227132
0.824893 0.0155729 0.0226193
0.842291 0.0148302 0.0225191
0.859691 0.0140912 0.022399
0.877093 0.013364 0.0222739
0.894497 0.0126415 0.0221299
0.911904 0.0119307 0.0219822
0.929312 0.0112256 0.0218164
0.946723 0.0105318 0.0216479
0.964136 0.00984468 0.0214624
0.981551 0.00916857 0.0212751
0.998969 0.0085002 0.0210716
1.01639 0.00784255 0.0208672
1.03381 0.00719342 0.0206475
1.05124 0.00655495 0.0204275
1.06866 0.00592604 0.0201931
1.08609 0.0053077 0.019959
1.10353 0.00469962 0.0197113
1.12096 0.00410235 0.0194644
1.1384 0.00351638 0.0192048
1.15584 0.00294141 0.0189463
1.17328 0.00237851 0.018676
1.19073 0.00182714 0.0184071
1.20818 0.00128904 0.0181272
1.22563 0.00076297 0.017849
1.24308 0.000251077 0.0175607
1.26054 -0.000247862 0.0172742
1.278 -0.000731237 0.0169786
1.29547 -0.00120076 0.016685
1.31293 -0.00165362 0.0163832
1.33041 -0.00209124 0.0160836
1.34788 -0.00251056 0.0157768
1.36536 -0.0029133 0.0154724
1.38284 -0.00329638 0.0151621
1.40032 -0.00366101 0.0148542
1.41781 -0.00400405 0.0145418
1.4353 -0.00432682 0.0142321
1.45279 -0.00462633 0.0139193
1.47029 -0.0049032 0.0136095
1.48779 -0.00515457 0.0132983
1.50529 -0.00538096 0.0129905
1.5228 -0.00557991 0.0126831
1.54031 -0.00575096 0.0123797
1.55783 -0.00589206 0.0120787
1.57535 -0.00600242 0.0117824
1.59287 -0.00608058 0.0114907
1.6104 -0.00612462 0.0112048
1.62793 -0.00613367 0.0109259
1.64546 -0.00610532 0.010654
1.663 -0.0060395 0.0103917
1.68055 -0.00593247 0.0101379
1.69809 -0.00578502 0.00989662
1.71565 -0.0055927 0.0096656
1.7332 -0.00535733 0.00945021
1.75076 -0.00507301 0.00924722
1.76833 -0.00474259 0.0090632
1.7859 -0.00435938 0.00889402
1.80347 -0.00392739 0.0087474
1.82105 -0.00343844 0.00861845
1.83863 -0.00289777 0.00851585
1.85622 -0.00229626 0.00843406
1.87381 -0.00164052 0.00838263
1.8914 -0.000919932 0.00835557
1.909 -0.000142424 0.00836302
1.92661 0.00070351 0.00839873
1.94422 0.00160856 0.00847321
1.96183 0.00258553 0.00858026
1.97945 0.00362385 0.00873036
1.99708 0.00473707 0.00891763
2.01471 0.00591329 0.0091523
2.03234 0.00716707 0.00942903
2.04998 0.00848545 0.0097574
2.06763 0.00988339 0.010133
2.08528 0.0113469 0.0105643
2.10294 0.0128915 0.0110482
2.1206 0.0145025 0.0115919
2.13826 0.0161953 0.0121935
2.15593 0.0179549 0.0128585
2.17361 0.0197962 0.0135871
2.19129 0.0217046 0.0143826
2.20898 0.0236939 0.0152473
2.22668 0.0257501 0.016182
2.24438 0.0278857 0.0171917
2.26208 0.0300881 0.0182744
2.27979 0.0323675 0.0194381
2.29751 0.0347132 0.0206778
2.31523 0.0371329 0.0220048
2.33296 0.0396188 0.0234109
2.3507 0.0421747 0.0249117
2.36844 0.0447962 0.0264953
2.38618 0.0474828 0.0281821
2.40394 0.0502347 0.0299567
2.42169 0.0530456 0.0318448
2.43946 0.0559202 0.033828
2.45723 0.0588458 0.0359373
2.47501 0.0618322 0.0381521
2.49279 0.064859 0.0405088
2.51059 0.0679398 0.0429855
2.52838 0.0710461 0.0456238
2.54619 0.0741946 0.048401
2.564 0.0773468 0.0513634
2.58182 0.08052 0.0544886
2.59964 0.0836658 0.0578255
2.61747 0.0867988 0.0613524
2.63531 0.08986 0.0651187
2.65315 0.0928569 0.069102
2.671 0.0957212 0.0733489
2.68886 0.0984492 0.0778338
2.70673 0.100964 0.082596
2.7246 0.103249 0.0876025
2.74248 0.105222 0.09288
2.76037 0.106852 0.0983818
2.77826 0.108058 0.104119
2.79617 0.108797 0.110024
2.81408 0.108999 0.116091
2.83199 0.108613 0.122226
2.84992 0.107591 0.128408
2.86785 0.105884 0.134516
2.88579 0.103469 0.140522
2.90374 0.100312 0.146281
2.9217 0.0964156 0.151762
2.93966 0.09177 0.156811
2.95763 0.0864008 0.161397
2.97561 0.0803232 0.165373
2.9936 0.073583 0.168705
3.01159 0.0662137 0.171271
3.0296 0.058284 0.173026
3.04761 0.0498303 0.173887
3.06563 0.0409527 0.173796
3.08366 0.0316728 0.172707
3.1017 0.0221327 0.170553
3.11974 0.0123266 0.167318
3.1378 0.00244534 0.16294
3.15586 -0.00754928 0.157417
3.17393 -0.0174172 0.15071
3.19201 -0.0272252 0.142818
3.2101 -0.0366928 0.133743
3.2282 -0.0459054 0.123477
3.24631 -0.0545591 0.112079
3.26443 -0.0627449 0.0995281
3.28255 -0.0701594 0.0859501
3.30069 -0.0768882 0.0713193
3.31883 -0.0826552 0.0558213
3.33698 -0.0875341 0.0394385
3.35515 -0.0912999 0.0223987
3.37332 -0.0940166 0.00470786
3.3915 -0.0955255 -0.0133907
3.40969 -0.0958882 -0.0318565
3.42789 -0.0950179 -0.0504622
3.4461 -0.0929834 -0.0691265
3.46433 -0.0897633 -0.0876684
3.48256 -0.0854425 -0.105966
3.5008 -0.0800494 -0.123909
3.51905 -0.0736891 -0.141341
3.53731 -0.066421 -0.158228
3.55558 -0.0583681 -0.174397
3.57386 -0.0496021 -0.189886
3.59215 -0.0402581 -0.204517
3.61046 -0.0304052 -0.218387
3.62877 -0.0201826 -0.231324
3.64709 -0.00964672 -0.243467
3.66543 0.00106779 -0.254662
3.68377 0.0119191 -0.265066
3.70213 0.0227867 -0.274551
3.72049 0.0336415 -0.283276
3.73887 0.0443837 -0.291139
3.75726 0.0549902 -0.29829
3.77566 0.0653897 -0.304655
3.79407 0.0755577 -0.31036
3.81249 0.0854543 -0.315365
3.83093 0.0950461 -0.319764
3.84937 0.104328 -0.323551
3.86783 0.113254 -0.326781
3.8863 0.121848 -0.329483
3.90478 0.130052 -0.331675
3.92327 0.137917 -0.333415
3.94177 0.145375 -0.334688
3.96029 0.152491 -0.335575
3.97882 0.159196 -0.336037
3.99736 0.165561 -0.336166
4.01591 0.171522 -0.335912
4.03447 0.177143 -0.335366
4.05305 0.182378 -0.334477
4.07164 0.187275 -0.333329
4.09024 0.191805 -0.331879
4.10886 0.196001 -0.330192
4.12749 0.199853 -0.328243
4.14613 0.203374 -0.326076
4.16478 0.206575 -0.323683
4.18345 0.209449 -0.321087
4.20213 0.212026 -0.318301
4.22082 0.214284 -0.315327
4.23953 0.216263 -0.312191
4.25825 0.217932 -0.308883
4.27698 0.219341 -0.305443
4.29573 0.220451 -0.301845
4.31449 0.221314 -0.29814
4.33327 0.221895 -0.294294
4.35206 0.222238 -0.290364
4.37086 0.222317 -0.286312
4.38968 0.222166 -0.282194
4.40851 0.221771 -0.277978
4.42736 0.221153 -0.27371
4.44622 0.220311 -0.269368
4.46509 0.219252 -0.264988
4.48398 0.21799 -0.260559
4.50289 0.21652 -0.256106
4.52181 0.214864 -0.251626
4.54074 0.213011 -0.247135
4.55969 0.210989 -0.242641
4.57866 0.208783 -0.238149
4.59764 0.206422 -0.233676
4.61664 0.203895 -0.229217
4.63565 0.201223 -0.224797
4.65468 0.198403 -0.220405
4.67372 0.19545 -0.216067
4.69278 0.192368 -0.211773
4.71185 0.189165 -0.207544
4.73095 0.185851 -0.203376
4.75005 0.182426 -0.199281
4.76918 0.17891 -0.195263
4.78832 0.175298 -0.191326
4.80748 0.171605 -0.187479
4.82665 0.167835 -0.183718
4.84584 0.163999 -0.180059
4.86505 0.160096 -0.176491
4.88428 0.156143 -0.173035
4.90352 0.15214 -0.169674
4.92278 0.148093 -0.16643
4.94206 0.144013 -0.163285
4.96136 0.1399 -0.16026
4.98067 0.135764 -0.157339
5 0.131606 -0.154537
5.01935 0.127436 -0.151844
5.03872 0.123254 -0.149267
5.05811 0.11907 -0.146802
5.07751 0.114881 -0.144449
5.09694 0.110697 -0.142211
5.11638 0.106517 -0.140081
5.13584 0.102347 -0.138065
5.15532 0.0981882 -0.136154
5.17482 0.0940436 -0.134355
5.19434 0.089916 -0.13266
5.21388 0.0858048 -0.131072
5.23344 0.0817154 -0.129587
5.25302 0.0776434 -0.128203
5.27262 0.0735977 -0.126923
5.29224 0.0695688 -0.125738
5.31188 0.0655676 -0.124657
5.33154 0.061585 -0.123665
5.35122 0.057628 -0.122778
5.37092 0.0536916 -0.121976
5.39065 0.0497766 -0.121278
5.41039 0.045885 -0.120664
5.43016 0.0420099 -0.120153
5.44994 0.0381592 -0.119728
5.46975 0.0343218 -0.119401
5.48958 0.030507 -0.119168
5.50944 0.026705 -0.119029
5.52931 0.0229207 -0.11899
5.54921 0.0191515 -0.119046
5.56913 0.0153947 -0.119209
5.58907 0.0116557 -0.11947
5.60904 0.00792647 -0.119841
5.62903 0.00421631 -0.120321
5.64904 0.000517544 -0.120914
5.66907 -0.00316214 -0.121631
5.68913 -0.00682387 -0.122461
5.70922 -0.0104658 -0.123431
5.72933 -0.01408 -0.124522
5.74946 -0.0176691 -0.125761
5.76961 -0.0212197 -0.127136
5.7898 -0.0247336 -0.128663
5.81 -0.0281975 -0.130343
5.83023 -0.0316058 -0.13218
5.85049 -0.0349501 -0.134183
5.87077 -0.0382149 -0.136348
5.89108 -0.0413959 -0.138686
5.91142 -0.0444717 -0.141192
5.93178 -0.0474368 -0.14387
5.95216 -0.0502703 -0.146722
5.97258 -0.0529591 -0.149737
5.99302 -0.0554883 -0.152927
6.01349 -0.057836 -0.156268
6.03398 -0.0599923 -0.15977
6.05451 -0.0619319 -0.16341
6.07506 -0.0636442 -0.167188
6.09564 -0.0651081 -0.171082
6.11625 -0.0663063 -0.17508
6.13688 -0.0672271 -0.179166
6.15755 -0.0678487 -0.183317
6.17824 -0.0681648 -0.187512
6.19897 -0.068157 -0.191728
6.21972 -0.0678172 -0.195935
6.24051 -0.0671378 -0.200111
6.26132 -0.0661079 -0.204218
6.28216 -0.0647295 -0.208236
6.30304 -0.0629959 -0.212121
6.32395 -0.0609108 -0.215849
6.34489 -0.0584796 -0.21938
6.36586 -0.0557053 -0.222683
6.38686 -0.0526042 -0.225721
6.40789 -0.0491848 -0.228463
6.42896 -0.0454669 -0.230871
6.45006 -0.0414703 -0.232918
6.47119 -0.0372154 -0.234569
6.49236 -0.0327322 -0.235798
6.51356 -0.0280456 -0.236573
6.5348 -0.0231891 -0.236876
6.55607 -0.018196 -0.236677
6.57737 -0.0130998 -0.235965
6.59871 -0.00794096 -0.234716
6.62008 -0.0027548 -0.232926
6.6415 0.00241673 -0.230577
6.66294 0.00753485 -0.22767
6.68443 0.0125594 -0.224203
6.70595 0.017448 -0.220173
6.72751 0.0221639 -0.215591
6.74911 0.0266659 -0.210465
6.77074 0.0309172 -0.204803
6.79241 0.0348833 -0.198632
6.81413 0.0385259 -0.191957
6.83588 0.0418182 -0.184813
6.85767 0.0447278 -0.177217
6.8795 0.0472266 -0.169198
6.90138 0.0492956 -0.160788
6.92329 0.050907 -0.152014
6.94524 0.0520478 -0.142908
6.96724 0.0527035 -0.133511
6.98928 0.0528558 -0.123846
7.01137 0.0525053 -0.113957
7.03349 0.0516408 -0.103874
7.05566 0.0502583 -0.0936331
7.07788 0.0483662 -0.0832677
7.10014 0.0459587 -0.0728149
7.12244 0.0430461 -0.0623007
7.14479 0.0396409 -0.0517647
7.16719 0.035744 -0.0412309
7.18963 0.0313775 -0.0307315
7.21213 0.026556 -0.0202923
7.23467 0.0212875 -0.00994225
7.25725 0.0156026 0.000302842
7.27989 0.00951667 0.0104092
7.30258 0.00304544 0.0203674
7.32532 -0.00377667 0.0301551
7.34811 -0.0109326 0.0397539
7.37095 -0.0184012 0.0491534
7.39384 -0.0261454 0.0583447
7.41679 -0.034148 0.0673056
7.43978 -0.0423831 0.0760448
7.46284 -0.0508134 0.0845462
7.48595 -0.0594206 0.0928059
7.50911 -0.0681782 0.100828
7.53233 -0.0770471 0.108613
7.55561 -0.0860111 0.116153
7.57894 -0.0950427 0.123468
7.60234 -0.104104 0.130553
7.62579 -0.11318 0.137417
7.64931 -0.122246 0.144073
7.67288 -0.131265 0.150535
7.69652 -0.140224 0.156801
7.72022 -0.149103 0.162901
7.74398 -0.157869 0.168843
7.76781 -0.166508 0.174637
7.7917 -0.175011 0.1803
7.81566 -0.183346 0.18586
7.83968 -0.191501 0.191312
7.86378 -0.199476 0.196678
7.88794 -0.207247 0.201981
7.91217 -0.2148 0.207224
7.93648 -0.22214 0.212403
7.96085 -0.229257 0.217556
7.9853 -0.236134 0.222671
8.00983 -0.242776 0.227737
8.03443 -0.249185 0.232771
8.0591 -0.255346 0.237775
8.08386 -0.261256 0.24271
8.10869 -0.266925 0.247576
8.13361 -0.27234 0.252373
8.1586 -0.27749 0.257063
8.18368 -0.282372 0.261596
8.20884 -0.286987 0.265986
8.23409 -0.291311 0.270187
8.25943 -0.295322 0.274142
8.28486 -0.299016 0.277818
8.31038 -0.302371 0.28121
8.33598 -0.305349 0.284254
8.36169 -0.307913 0.286897
8.38748 -0.310053 0.28913
8.41338 -0.311722 0.290937
8.43937 -0.312871 0.292268
8.46547 -0.313456 0.293097
8.49166 -0.313458 0.293444
8.51797 -0.312824 0.293311
8.54437 -0.311504 0.29269
8.57089 -0.309464 0.291598
8.59752 -0.306693 0.290084
8.62426 -0.303157 0.288197
8.65112 -0.298831 0.285975
8.67809 -0.293709 0.283476
8.70518 -0.287814 0.280776
8.7324 -0.281152 0.27796
8.75974 -0.273748 0.275099
8.78721 -0.265635 0.272275
8.81482 -0.256882 0.269559
8.84255 -0.247546 0.267045
8.87042 -0.237699 0.264803
8.89844 -0.227418 0.262904
8.92659 -0.216793 0.261389
8.9549 -0.205925 0.260324
8.98335 -0.194907 0.259739
9.01196 -0.183839 0.259673
9.04073 -0.172811 0.260132
9.06966 -0.161921 0.261114
9.09875 -0.151265 0.262614
9.12802 -0.140918 0.264625
9.15746 -0.130966 0.267106
9.18709 -0.121475 0.270032
9.2169 -0.112493 0.273345
9.2469 -0.104082 0.277002
9.27709 -0.0962835 0.280945
9.30749 -0.0891257 0.285125
9.3381 -0.0826089 0.289473
9.36893 -0.0767782 0.293931
9.39998 -0.0716174 0.298432
9.43125 -0.0671163 0.302922
9.46277 -0.0632266 0.307338
9.49453 -0.0599886 0.311632
9.52655 -0.0573407 0.315745
9.55883 -0.0552363 0.31964
9.59138 -0.0536176 0.323264
9.62422 -0.0524697 0.326588
9.65735 -0.0517134 0.329569
9.69079 -0.0512966 0.332192
9.72455 -0.0511722 0.334422
9.75865 -0.051372 0.336263
9.79309 -0.0516988 0.337668
9.8279 -0.0521662 0.338647
9.8631 -0.0527244 0.33919
9.89869 -0.0533266 0.339307
9.93471 -0.0539266 0.339001
9.97117 -0.0545657 0.338306
10.0081 -0.0550191 0.337213
10.0455 -0.0553398 0.335768
10.0835 -0.0554879 0.333987
10.122 -0.0554265 0.331913
10.1611 -0.0551206 0.329566
10.2008 -0.0545379 0.326993
10.2412 -0.0536481 0.324219
10.2824 -0.0524237 0.321297
10.3244 -0.0508409 0.318257
10.3672 -0.0488755 0.315154
10.4109 -0.046502 0.312019
10.4557 -0.0436972 0.308915
10.5017 -0.0404385 0.305882
10.5489 -0.0367042 0.302988
10.5976 -0.0324276 0.300251
10.6479 -0.0276464 0.297794
10.7002 -0.0222878 0.295644
10.7547 -0.01627 0.293875
10.8119 -0.00958214 0.292589
10.8724 -0.00209421 0.291888
10.9373 0.0063658 0.291865
11.0083 0.0160301 0.292743
11.0884 0.0274036 0.294795
11.1861 0.0428114 0.298578


==> anc/HERMITE/Theta0.5/LambdaOverBeta4.0Lambda0.5Nc1ClassicOneLoop/DeltaGammaFX_0_FRG.txt <==
9.995 0.00473067 0.0047242
9.99 0.00473769 0.00473121
9.985 0.00474473 0.00473824
9.98 0.00475177 0.00474527
9.975 0.00475883 0.00475232
9.97 0.0047659 0.00475939
9.965 0.00477299 0.00476646
9.96 0.00478009 0.00477355
9.955 0.0047872 0.00478065
9.95 0.00479433 0.00478777
9.945 0.00480147 0.00479491
9.94 0.00480863 0.00480205
9.935 0.00481581 0.00480922
9.93 0.00482299 0.0048164
9.925 0.0048302 0.00482359
9.92 0.00483741 0.00483079
9.915 0.00484464 0.00483801
9.91 0.00485188 0.00484524
9.905 0.00485914 0.00485249
9.9 0.00486641 0.00485975
9.895 0.00487369 0.00486702
9.89 0.00488099 0.00487431
9.885 0.00488831 0.00488162
9.88 0.00489564 0.00488894
9.875 0.00490298 0.00489628
9.87 0.00491035 0.00490363
9.865 0.00491772 0.00491099
9.86 0.00492511 0.00491837
9.855 0.00493251 0.00492577
9.85 0.00493993 0.00493317
9.845 0.00494736 0.00494059
9.84 0.00495481 0.00494803
9.835 0.00496227 0.00495548
9.83 0.00496975 0.00496295
9.825 0.00497724 0.00497043
9.82 0.00498475 0.00497793
9.815 0.00499227 0.00498544
9.81 0.00499981 0.00499297
9.805 0.00500737 0.00500052
9.8 0.00501493 0.00500807
9.795 0.00502252 0.00501565
9.79 0.00503011 0.00502323
9.785 0.00503773 0.00503083
9.78 0.00504535 0.00503845
9.775 0.005053 0.00504608
9.77 0.00506066 0.00505373
9.765 0.00506833 0.0050614
9.76 0.00507603 0.00506908
9.755 0.00508373 0.00507678
9.75 0.00509146 0.00508449
9.745 0.0050992 0.00509222
9.74 0.00510695 0.00509996
9.735 0.00511471 0.00510772
9.73 0.0051225 0.00511549
9.725 0.0051303 0.00512328
9.72 0.00513811 0.00513108
9.715 0.00514594 0.0051389
9.71 0.00515379 0.00514674
9.705 0.00516166 0.0051546
9.7 0.00516954 0.00516247
9.695 0.00517743 0.00517035
9.69 0.00518535 0.00517825
9.685 0.00519327 0.00518617
9.68 0.00520122 0.0051941
9.675 0.00520917 0.00520205
9.67 0.00521715 0.00521001
9.665 0.00522514 0.00521799
9.66 0.00523315 0.00522599
9.655 0.00524117 0.005234
9.65 0.00524922 0.00524203
9.645 0.00525727 0.00525008
9.64 0.00526535 0.00525815
9.635 0.00527344 0.00526623
9.63 0.00528155 0.00527432
9.625 0.00528967 0.00528244
9.62 0.00529781 0.00529056
9.615 0.00530597 0.00529871
9.61 0.00531414 0.00530687
9.605 0.00532233 0.00531505
9.6 0.00533053 0.00532324
9.595 0.00533876 0.00533145
9.59 0.005347 0.00533969
9.585 0.00535526 0.00534793
9.58 0.00536354 0.0053562
9.575 0.00537183 0.00536448
9.57 0.00538014 0.00537278
9.565 0.00538846 0.00538109
9.56 0.0053968 0.00538942
9.555 0.00540516 0.00539777
9.55 0.00541353 0.00540613
9.545 0.00542193 0.00541451
9.54 0.00543034 0.00542291
9.535 0.00543877 0.00543133
9.53 0.00544722 0.00543977
9.525 0.00545569 0.00544822
9.52 0.00546417 0.00545669
9.515 0.00547267 0.00546518
9.51 0.00548118 0.00547368
9.505 0.00548971 0.0054822
9.5 0.00549826 0.00549074
9.495 0.00550683 0.0054993
9.49 0.00551542 0.00550787
9.485 0.00552402 0.00551647
9.48 0.00553265 0.00552508
9.475 0.00554129 0.00553371
9.47 0.00554995 0.00554236
9.465 0.00555863 0.00555102
9.46 0.00556732 0.00555971
9.455 0.00557603 0.00556841
9.45 0.00558476 0.00557712
9.445 0.00559351 0.00558586
9.44 0.00560227 0.00559461
9.435 0.00561106 0.00560338
9.43 0.00561986 0.00561217
9.425 0.00562868 0.00562098
9.42 0.00563753 0.00562981
9.415 0.00564639 0.00563866
9.41 0.00565527 0.00564753
9.405 0.00566416 0.00565641
9.4 0.00567308 0.00566532
9.395 0.00568201 0.00567424
9.39 0.00569096 0.00568317
9.385 0.00569993 0.00569213
9.38 0.00570891 0.00570111
9.375 0.00571792 0.0057101
9.37 0.00572695 0.00571911
9.365 0.005736 0.00572815
9.36 0.00574506 0.0057372
9.355 0.00575415 0.00574628
9.35 0.00576325 0.00575537
9.345 0.00577238 0.00576448
9.34 0.00578152 0.00577361
9.335 0.00579068 0.00578275
9.33 0.00579985 0.00579192
9.325 0.00580905 0.0058011
9.32 0.00581827 0.00581031
9.315 0.00582751 0.00581953
9.31 0.00583676 0.00582878
9.305 0.00584604 0.00583804
9.3 0.00585534 0.00584733
9.295 0.00586466 0.00585664
9.29 0.005874 0.00586596
9.285 0.00588335 0.0058753
9.28 0.00589272 0.00588466
9.275 0.00590212 0.00589404
9.27 0.00591153 0.00590344
9.265 0.00592096 0.00591286
9.26 0.00593042 0.00592231
9.255 0.00593989 0.00593177
9.25 0.00594939 0.00594125
9.245 0.00595891 0.00595076
9.24 0.00596845 0.00596028
9.235 0.005978 0.00596983
9.23 0.00598758 0.00597939
9.225 0.00599718 0.00598897
9.22 0.00600679 0.00599857
9.215 0.00601643 0.0060082
9.21 0.00602608 0.00601784
9.205 0.00603576 0.0060275
9.2 0.00604546 0.00603719
9.195 0.00605518 0.0060469
9.19 0.00606492 0.00605663
9.185 0.00607469 0.00606638
9.18 0.00608447 0.00607615
9.175 0.00609427 0.00608594
9.17 0.0061041 0.00609575
9.165 0.00611394 0.00610558
9.16 0.00612381 0.00611543
9.155 0.00613369 0.0061253
9.15 0.0061436 0.00613519
9.145 0.00615353 0.00614511
9.14 0.00616348 0.00615505
9.135 0.00617346 0.00616501
9.13 0.00618345 0.00617499
9.125 0.00619347 0.006185
9.12 0.00620351 0.00619502
9.115 0.00621357 0.00620507
9.11 0.00622365 0.00621513
9.105 0.00623375 0.00622522
9.1 0.00624387 0.00623533
9.095 0.00625401 0.00624546
9.09 0.00626418 0.00625561
9.085 0.00627437 0.00626578
9.08 0.00628458 0.00627598
9.075 0.00629482 0.0062862
9.07 0.00630507 0.00629645
9.065 0.00631535 0.00630671
9.06 0.00632565 0.006317
9.055 0.00633598 0.00632731
9.05 0.00634632 0.00633764
9.045 0.00635669 0.00634799
9.04 0.00636707 0.00635836
9.035 0.00637748 0.00636876
9.03 0.00638792 0.00637918
9.025 0.00639838 0.00638962
9.02 0.00640886 0.00640009
9.015 0.00641936 0.00641058
9.01 0.00642989 0.0064211
9.005 0.00644044 0.00643163
9 0.00645101 0.00644219
8.995 0.00646161 0.00645277
8.99 0.00647223 0.00646337
8.985 0.00648286 0.006474
8.98 0.00649353 0.00648464
8.975 0.00650421 0.00649532
8.97 0.00651493 0.00650601
8.965 0.00652566 0.00651673
8.96 0.00653642 0.00652748
8.955 0.00654721 0.00653825
8.95 0.00655801 0.00654904
8.945 0.00656884 0.00655985
8.94 0.00657969 0.00657069
8.935 0.00659057 0.00658155
8.93 0.00660147 0.00659243
8.925 0.00661239 0.00660334
8.92 0.00662334 0.00661427
8.915 0.00663431 0.00662523
8.91 0.00664531 0.00663621
8.905 0.00665633 0.00664722
8.9 0.00666737 0.00665825
8.895 0.00667845 0.00666931
8.89 0.00668954 0.00668039
8.885 0.00670066 0.00669149
8.88 0.0067118 0.00670262
8.875 0.00672297 0.00671377
8.87 0.00673415 0.00672494
8.865 0.00674537 0.00673614
8.86 0.00675661 0.00674737
8.855 0.00676788 0.00675862
8.85 0.00677917 0.0067699
8.845 0.00679049 0.0067812
8.84 0.00680183 0.00679253
8.835 0.0068132 0.00680388
8.83 0.00682459 0.00681526
8.825 0.00683601 0.00682666
8.82 0.00684745 0.00683808
8.815 0.00685891 0.00684953
8.81 0.00687041 0.00686101
8.805 0.00688192 0.00687251
8.8 0.00689347 0.00688404
8.795 0.00690504 0.00689559
8.79 0.00691664 0.00690717
8.785 0.00692826 0.00691878
8.78 0.00693991 0.00693042
8.775 0.00695159 0.00694207
8.77 0.00696328 0.00695376
8.765 0.00697501 0.00696547
8.76 0.00698676 0.0069772
8.755 0.00699854 0.00698896
8.75 0.00701034 0.00700075
8.745 0.00702217 0.00701256
8.74 0.00703403 0.00702441
8.735 0.00704591 0.00703627
8.73 0.00705783 0.00704817
8.725 0.00706977 0.00706009
8.72 0.00708173 0.00707204
8.715 0.00709372 0.00708402
8.71 0.00710574 0.00709602
8.705 0.00711779 0.00710805
8.7 0.00712986 0.0071201
8.695 0.00714195 0.00713218
8.69 0.00715408 0.00714429
8.685 0.00716623 0.00715643
8.68 0.00717842 0.0071686
8.675 0.00719063 0.00718079
8.67 0.00720287 0.00719301
8.665 0.00721513 0.00720526
8.66 0.00722743 0.00721754
8.655 0.00723975 0.00722984
8.65 0.00725209 0.00724217
8.645 0.00726446 0.00725453
8.64 0.00727687 0.00726691
8.635 0.0072893 0.00727932
8.63 0.00730176 0.00729177
8.625 0.00731425 0.00730424
8.62 0.00732676 0.00731674
8.615 0.00733931 0.00732927
8.61 0.00735189 0.00734183
8.605 0.00736449 0.00735441
8.6 0.00737712 0.00736703
8.595 0.00738978 0.00737967
8.59 0.00740247 0.00739234
8.585 0.00741518 0.00740504
8.58 0.00742793 0.00741776
8.575 0.0074407 0.00743052
8.57 0.00745351 0.00744331
8.565 0.00746634 0.00745613
8.56 0.00747921 0.00746897
8.555 0.0074921 0.00748185
8.55 0.00750502 0.00749476
8.545 0.00751798 0.00750769
8.54 0.00753096 0.00752065
8.535 0.00754397 0.00753364
8.53 0.007557 0.00754666
8.525 0.00757007 0.00755972
8.52 0.00758317 0.0075728
8.515 0.0075963 0.00758591
8.51 0.00760947 0.00759905
8.505 0.00762266 0.00761223
8.5 0.00763588 0.00762543
8.495 0.00764914 0.00763867
8.49 0.00766242 0.00765194
8.485 0.00767573 0.00766523
8.48 0.00768907 0.00767855
8.475 0.00770245 0.00769191
8.47 0.00771585 0.00770529
8.465 0.00772929 0.00771871
8.46 0.00774275 0.00773216
8.455 0.00775625 0.00774564
8.45 0.00776978 0.00775915
8.445 0.00778335 0.0077727
8.44 0.00779694 0.00778627
8.435 0.00781057 0.00779988
8.43 0.00782422 0.00781352
8.425 0.00783791 0.00782718
8.42 0.00785163 0.00784088
8.415 0.00786537 0.00785461
8.41 0.00787916 0.00786837
8.405 0.00789297 0.00788217
8.4 0.00790682 0.007896
8.395 0.0079207 0.00790986
8.39 0.00793461 0.00792376
8.385 0.00794856 0.00793768
8.38 0.00796254 0.00795164
8.375 0.00797655 0.00796563
8.37 0.00799059 0.00797965
8.365 0.00800466 0.00799371
8.36 0.00801877 0.00800779
8.355 0.0080329 0.00802191
8.35 0.00804708 0.00803607
8.345 0.00806128 0.00805025
8.34 0.00807552 0.00806447
8.335 0.0080898 0.00807873
8.33 0.00810411 0.00809302
8.325 0.00811845 0.00810734
8.32 0.00813283 0.0081217
8.315 0.00814723 0.00813609
8.31 0.00816167 0.00815051
8.305 0.00817615 0.00816496
8.3 0.00819066 0.00817945
8.295 0.0082052 0.00819397
8.29 0.00821978 0.00820853
8.285 0.00823439 0.00822312
8.28 0.00824904 0.00823775
8.275 0.00826372 0.00825241
8.27 0.00827844 0.00826711
8.265 0.00829319 0.00828184
8.26 0.00830798 0.00829661
8.255 0.0083228 0.00831141
8.25 0.00833765 0.00832624
8.245 0.00835254 0.00834111
8.24 0.00836747 0.00835602
8.235 0.00838243 0.00837096
8.23 0.00839742 0.00838593
8.225 0.00841246 0.00840095
8.22 0.00842753 0.008416
8.215 0.00844263 0.00843108
8.21 0.00845778 0.0084462
8.205 0.00847295 0.00846136
8.2 0.00848816 0.00847655
8.195 0.00850341 0.00849178
8.19 0.00851869 0.00850704
8.185 0.00853401 0.00852234
8.18 0.00854937 0.00853767
8.175 0.00856476 0.00855304
8.17 0.0085802 0.00856846
8.165 0.00859567 0.0085839
8.16 0.00861117 0.00859939
8.155 0.00862672 0.00861491
8.15 0.0086423 0.00863047
8.145 0.00865792 0.00864607
8.14 0.00867357 0.0086617
8.135 0.00868926 0.00867737
8.13 0.00870499 0.00869307
8.125 0.00872075 0.00870882
8.12 0.00873655 0.0087246
8.115 0.0087524 0.00874042
8.11 0.00876828 0.00875628
8.105 0.0087842 0.00877218
8.1 0.00880016 0.00878812
8.095 0.00881616 0.0088041
8.09 0.00883219 0.00882011
8.085 0.00884827 0.00883616
8.08 0.00886438 0.00885225
8.075 0.00888053 0.00886837
8.07 0.00889671 0.00888454
8.065 0.00891294 0.00890075
8.06 0.00892921 0.00891699
8.055 0.00894552 0.00893328
8.05 0.00896187 0.0089496
8.045 0.00897826 0.00896597
8.04 0.00899469 0.00898238
8.035 0.00901115 0.00899882
8.03 0.00902766 0.00901531
8.025 0.0090442 0.00903183
8.02 0.00906079 0.00904839
8.015 0.00907741 0.00906499
8.01 0.00909408 0.00908163
8.005 0.00911079 0.00909832
8 0.00912754 0.00911505
7.995 0.00914433 0.00913181
7.99 0.00916116 0.00914862
7.985 0.00917803 0.00916547
7.98 0.00919495 0.00918237
7.975 0.0092119 0.0091993
7.97 0.0092289 0.00921627
7.965 0.00924593 0.00923328
7.96 0.00926301 0.00925033
7.955 0.00928013 0.00926743
7.95 0.00929729 0.00928457
7.945 0.00931449 0.00930175
7.94 0.00933174 0.00931897
7.935 0.00934903 0.00933624
7.93 0.00936637 0.00935355
7.925 0.00938374 0.0093709
7.92 0.00940116 0.00938829
7.915 0.00941862 0.00940573
7.91 0.00943612 0.00942321
7.905 0.00945366 0.00944073
7.9 0.00947125 0.00945829
7.895 0.00948888 0.0094759
7.89 0.00950656 0.00949355
7.885 0.00952428 0.00951125
7.88 0.00954204 0.00952899
7.875 0.00955985 0.00954677
7.87 0.00957771 0.0095646
7.865 0.0095956 0.00958247
7.86 0.00961354 0.00960039
7.855 0.00963153 0.00961835
7.85 0.00964955 0.00963635
7.845 0.00966762 0.00965439
7.84 0.00968574 0.00967249
7.835 0.0097039 0.00969062
7.83 0.00972211 0.00970881
7.825 0.00974037 0.00972704
7.82 0.00975867 0.00974532
7.815 0.00977702 0.00976364
7.81 0.00979541 0.009782
7.805 0.00981385 0.00980042
7.8 0.00983233 0.00981887
7.795 0.00985085 0.00983737
7.79 0.00986943 0.00985592
7.785 0.00988805 0.00987451
7.78 0.00990671 0.00989316
7.775 0.00992543 0.00991185
7.77 0.00994419 0.00993058
7.765 0.009963 0.00994937
7.76 0.00998186 0.0099682
7.755 0.0100008 0.00998708
7.75 0.0100197 0.010006
7.745 0.0100387 0.010025
7.74 0.0100578 0.010044
7.735 0.0100768 0.0100631
7.73 0.010096 0.0100822
7.725 0.0101152 0.0101013
7.72 0.0101344 0.0101205
7.715 0.0101537 0.0101398
7.71 0.010173 0.0101591
7.705 0.0101924 0.0101785
7.7 0.0102119 0.0101979
7.695 0.0102313 0.0102173
7.69 0.0102509 0.0102368
7.685 0.0102705 0.0102564
7.68 0.0102901 0.010276
7.675 0.0103098 0.0102956
7.67 0.0103295 0.0103153
7.665 0.0103493 0.0103351
7.66 0.0103691 0.0103549
7.655 0.010389 0.0103748
7.65 0.0104089 0.0103947
7.645 0.0104289 0.0104146
7.64 0.0104489 0.0104346
7.635 0.010469 0.0104547
7.63 0.0104891 0.0104748
7.625 0.0105093 0.0104949
7.62 0.0105296 0.0105151
7.615 0.0105498 0.0105354
7.61 0.0105702 0.0105557
7.605 0.0105906 0.0105761
7.6 0.010611 0.0105965
7.595 0.0106315 0.010617
7.59 0.0106521 0.0106375
7.585 0.0106727 0.0106581
7.58 0.0106933 0.0106787
7.575 0.010714 0.0106994
7.57 0.0107348 0.0107201
7.565 0.0107556 0.0107409
7.56 0.0107765 0.0107617
7.555 0.0107974 0.0107826
7.55 0.0108184 0.0108036
7.545 0.0108394 0.0108246
7.54 0.0108605 0.0108456
7.535 0.0108816 0.0108667
7.53 0.0109028 0.0108879
7.525 0.0109241 0.0109091
7.52 0.0109454 0.0109304
7.515 0.0109667 0.0109517
7.51 0.0109881 0.0109731
7.505 0.0110096 0.0109945
7.5 0.0110311 0.011016
7.495 0.0110527 0.0110376
7.49 0.0110743 0.0110592
7.485 0.011096 0.0110808
7.48 0.0111178 0.0111026
7.475 0.0111396 0.0111243
7.47 0.0111614 0.0111462
7.465 0.0111834 0.011168
7.46 0.0112053 0.01119
7.455 0.0112274 0.011212
7.45 0.0112494 0.011234
7.445 0.0112716 0.0112562
7.44 0.0112938 0.0112783
7.435 0.011316 0.0113006
7.43 0.0113384 0.0113228
7.425 0.0113607 0.0113452
7.42 0.0113832 0.0113676
7.415 0.0114057 0.0113901
7.41 0.0114282 0.0114126
7.405 0.0114508 0.0114352
7.4 0.0114735 0.0114578
7.395 0.0114962 0.0114805
7.39 0.011519 0.0115033
7.385 0.0115419 0.0115261
7.38 0.0115648 0.011549
7.375 0.0115878 0.0115719
7.37 0.0116108 0.0115949
7.365 0.0116339 0.011618
7.36 0.011657 0.0116411
7.355 0.0116803 0.0116643
7.35 0.0117035 0.0116875
7.345 0.0117269 0.0117108
7.34 0.0117503 0.0117342
7.335 0.0117737 0.0117576
7.33 0.0117972 0.0117811
7.325 0.0118208 0.0118046
7.32 0.0118445 0.0118282
7.315 0.0118682 0.0118519
7.31 0.0118919 0.0118757
7.305 0.0119158 0.0118995
7.3 0.0119397 0.0119233
7.295 0.0119636 0.0119473
7.29 0.0119877 0.0119713
7.285 0.0120117 0.0119953
7.28 0.0120359 0.0120194
7.275 0.0120601 0.0120436
7.27 0.0120844 0.0120679
7.265 0.0121087 0.0120922
7.26 0.0121332 0.0121165
7.255 0.0121576 0.012141
7.25 0.0121822 0.0121655
7.245 0.0122068 0.0121901
7.24 0.0122315 0.0122147
7.235 0.0122562 0.0122394
7.23 0.012281 0.0122642
7.225 0.0123059 0.012289
7.22 0.0123308 0.0123139
7.215 0.0123558 0.0123389
7.21 0.0123809 0.0123639
7.205 0.012406 0.012389
7.2 0.0124312 0.0124142
7.195 0.0124565 0.0124394
7.19 0.0124818 0.0124648
7.185 0.0125073 0.0124901
7.18 0.0125327 0.0125156
7.175 0.0125583 0.0125411
7.17 0.0125839 0.0125667
7.165 0.0126096 0.0125923
7.16 0.0126353 0.012618
7.155 0.0126612 0.0126438
7.15 0.0126871 0.0126697
7.145 0.012713 0.0126956
7.14 0.0127391 0.0127216
7.135 0.0127652 0.0127477
7.13 0.0127913 0.0127738
7.125 0.0128176 0.0128
7.12 0.0128439 0.0128263
7.115 0.0128703 0.0128527
7.11 0.0128968 0.0128791
7.105 0.0129233 0.0129056
7.1 0.0129499 0.0129322
7.095 0.0129766 0.0129588
7.09 0.0130033 0.0129855
7.085 0.0130301 0.0130123
7.08 0.013057 0.0130392
7.075 0.013084 0.0130661
7.07 0.0131111 0.0130931
7.065 0.0131382 0.0131202
7.06 0.0131654 0.0131473
7.055 0.0131926 0.0131746
7.05 0.01322 0.0132019
7.045 0.0132474 0.0132293
7.04 0.0132749 0.0132567
7.035 0.0133024 0.0132842
7.03 0.0133301 0.0133118
7.025 0.0133578 0.0133395
7.02 0.0133856 0.0133673
7.015 0.0134135 0.0133951
7.01 0.0134414 0.013423
7.005 0.0134695 0.013451
7 0.0134976 0.0134791
6.995 0.0135257 0.0135072
6.99 0.013554 0.0135354
6.985 0.0135823 0.0135637
6.98 0.0136107 0.0135921
6.975 0.0136392 0.0136206
6.97 0.0136678 0.0136491
6.965 0.0136965 0.0136777
6.96 0.0137252 0.0137064
6.955 0.013754 0.0137352
6.95 0.0137829 0.013764
6.945 0.0138119 0.0137929
6.94 0.0138409 0.013822
6.935 0.01387 0.013851
6.93 0.0138992 0.0138802
6.925 0.0139285 0.0139095
6.92 0.0139579 0.0139388
6.915 0.0139874 0.0139682
6.91 0.0140169 0.0139977
6.905 0.0140465 0.0140273
6.9 0.0140762 0.014057
6.895 0.014106 0.0140867
6.89 0.0141359 0.0141165
6.885 0.0141659 0.0141465
6.88 0.0141959 0.0141764
6.875 0.014226 0.0142065
6.87 0.0142562 0.0142367
6.865 0.0142865 0.0142669
6.86 0.0143169 0.0142973
6.855 0.0143473 0.0143277
6.85 0.0143779 0.0143582
6.845 0.0144085 0.0143888
6.84 0.0144393 0.0144195
6.835 0.0144701 0.0144502
6.83 0.0145009 0.0144811
6.825 0.0145319 0.014512
6.82 0.014563 0.0145431
6.815 0.0145941 0.0145742
6.81 0.0146254 0.0146054
6.805 0.0146567 0.0146367
6.8 0.0146882 0.014668
6.795 0.0147197 0.0146995
6.79 0.0147513 0.0147311
6.785 0.014783 0.0147627
6.78 0.0148147 0.0147944
6.775 0.0148466 0.0148263
6.77 0.0148786 0.0148582
6.765 0.0149106 0.0148902
6.76 0.0149427 0.0149223
6.755 0.014975 0.0149545
6.75 0.0150073 0.0149868
6.745 0.0150397 0.0150191
6.74 0.0150722 0.0150516
6.735 0.0151048 0.0150842
6.73 0.0151375 0.0151168
6.725 0.0151703 0.0151495
6.72 0.0152032 0.0151824
6.715 0.0152362 0.0152153
6.71 0.0152692 0.0152483
6.705 0.0153024 0.0152815
6.7 0.0153357 0.0153147
6.695 0.015369 0.015348
6.69 0.0154025 0.0153814
6.685 0.015436 0.0154149
6.68 0.0154697 0.0154485
6.675 0.0155034 0.0154822
6.67 0.0155373 0.015516
6.665 0.0155712 0.0155499
6.66 0.0156052 0.0155839
6.655 0.0156394 0.0156179
6.65 0.0156736 0.0156521
6.645 0.0157079 0.0156864
6.64 0.0157424 0.0157208
6.635 0.0157769 0.0157553
6.63 0.0158115 0.0157899
6.625 0.0158463 0.0158246
6.62 0.0158811 0.0158593
6.615 0.015916 0.0158942
6.61 0.015951 0.0159292
6.605 0.0159862 0.0159643
6.6 0.0160214 0.0159995
6.595 0.0160568 0.0160348
6.59 0.0160922 0.0160702
6.585 0.0161277 0.0161057
6.58 0.0161634 0.0161413
6.575 0.0161991 0.016177
6.57 0.016235 0.0162128
6.565 0.016271 0.0162487
6.56 0.016307 0.0162847
6.555 0.0163432 0.0163208
6.55 0.0163795 0.0163571
6.545 0.0164159 0.0163934
6.54 0.0164524 0.0164298
6.535 0.016489 0.0164664
6.53 0.0165257 0.016503
6.525 0.0165625 0.0165398
6.52 0.0165994 0.0165767
6.515 0.0166364 0.0166137
6.51 0.0166736 0.0166507
6.505 0.0167108 0.0166879
6.5 0.0167482 0.0167253
6.495 0.0167857 0.0167627
6.49 0.0168232 0.0168002
6.485 0.0168609 0.0168378
6.48 0.0168987 0.0168756
6.475 0.0169366 0.0169134
6.47 0.0169747 0.0169514
6.465 0.0170128 0.0169895
6.46 0.0170511 0.0170277
6.455 0.0170894 0.017066
6.45 0.0171279 0.0171045
6.445 0.0171665 0.017143
6.44 0.0172052 0.0171817
6.435 0.017244 0.0172204
6.43 0.017283 0.0172593
6.425 0.017322 0.0172983
6.42 0.0173612 0.0173374
6.415 0.0174005 0.0173767
6.41 0.0174399 0.017416
6.405 0.0174794 0.0174555
6.4 0.0175191 0.0174951
6.395 0.0175588 0.0175348
6.39 0.0175987 0.0175746
6.385 0.0176387 0.0176146
6.38 0.0176788 0.0176546
6.375 0.0177191 0.0176948
6.37 0.0177594 0.0177351
6.365 0.0177999 0.0177755
6.36 0.0178405 0.0178161
6.355 0.0178812 0.0178567
6.35 0.0179221 0.0178975
6.345 0.0179631 0.0179385
6.34 0.0180042 0.0179795
6.335 0.0180454 0.0180207
6.33 0.0180867 0.0180619
6.325 0.0181282 0.0181034
6.32 0.0181698 0.0181449
6.315 0.0182115 0.0181865
6.31 0.0182533 0.0182283
6.305 0.0182953 0.0182702
6.3 0.0183374 0.0183123
6.295 0.0183796 0.0183545
6.29 0.018422 0.0183968
6.285 0.0184645 0.0184392
6.28 0.0185071 0.0184817
6.275 0.0185498 0.0185244
6.27 0.0185927 0.0185672
6.265 0.0186357 0.0186102
6.26 0.0186788 0.0186533
6.255 0.0187221 0.0186965
6.25 0.0187655 0.0187398
6.245 0.018809 0.0187833
6.24 0.0188527 0.0188269
6.235 0.0188965 0.0188706
6.23 0.0189404 0.0189145
6.225 0.0189845 0.0189585
6.22 0.0190287 0.0190026
6.215 0.019073 0.0190469
6.21 0.0191175 0.0190913
6.205 0.0191621 0.0191359
6.2 0.0192069 0.0191805
6.195 0.0192517 0.0192254
6.19 0.0192968 0.0192703
6.185 0.0193419 0.0193154
6.18 0.0193872 0.0193607
6.175 0.0194327 0.019406
6.17 0.0194782 0.0194516
6.165 0.019524 0.0194972
6.16 0.0195698 0.019543
6.155 0.0196158 0.019589
6.15 0.019662 0.019635
6.145 0.0197083 0.0196813
6.14 0.0197547 0.0197276
6.135 0.0198013 0.0197741
6.13 0.019848 0.0198208
6.125 0.0198949 0.0198676
6.12 0.0199419 0.0199146
6.115 0.019989 0.0199616
6.11 0.0200363 0.0200089
6.105 0.0200838 0.0200563
6.1 0.0201314 0.0201038
6.095 0.0201791 0.0201515
6.09 0.020227 0.0201993
6.085 0.0202751 0.0202473
6.08 0.0203233 0.0202954
6.075 0.0203716 0.0203437
6.07 0.0204201 0.0203922
6.065 0.0204688 0.0204407
6.06 0.0205176 0.0204895
6.055 0.0205666 0.0205384
6.05 0.0206157 0.0205874
6.045 0.0206649 0.0206366
6.04 0.0207144 0.020686
6.035 0.0207639 0.0207355
6.03 0.0208137 0.0207851
6.025 0.0208636 0.020835
6.02 0.0209136 0.0208849
6.015 0.0209638 0.0209351
6.01 0.0210142 0.0209854
6.005 0.0210647 0.0210358
6 0.0211154 0.0210864
5.995 0.0211662 0.0211372
5.99 0.0212172 0.0211882
5.985 0.0212684 0.0212393
5.98 0.0213197 0.0212905
5.975 0.0213712 0.0213419
5.97 0.0214229 0.0213935
5.965 0.0214747 0.0214453
5.96 0.0215267 0.0214972
5.955 0.0215788 0.0215493
5.95 0.0216311 0.0216015
5.945 0.0216836 0.0216539
5.94 0.0217363 0.0217065
5.935 0.0217891 0.0217592
5.93 0.0218421 0.0218122
5.925 0.0218952 0.0218652
5.92 0.0219486 0.0219185
5.915 0.0220021 0.0219719
5.91 0.0220557 0.0220255
5.905 0.0221096 0.0220793
5.9 0.0221636 0.0221332
5.895 0.0222178 0.0221873
5.89 0.0222721 0.0222416
5.885 0.0223267 0.0222961
5.88 0.0223814 0.0223507
5.875 0.0224363 0.0224055
5.87 0.0224913 0.0224605
5.865 0.0225466 0.0225157
5.86 0.022602 0.022571
5.855 0.0226576 0.0226265
5.85 0.0227134 0.0226823
5.845 0.0227693 0.0227381
5.84 0.0228255 0.0227942
5.835 0.0228818 0.0228505
5.83 0.0229383 0.0229069
5.825 0.022995 0.0229635
5.82 0.0230519 0.0230203
5.815 0.023109 0.0230773
5.81 0.0231662 0.0231344
5.805 0.0232236 0.0231918
5.8 0.0232812 0.0232493
5.795 0.023339 0.023307
5.79 0.023397 0.023365
5.785 0.0234552 0.0234231
5.78 0.0235136 0.0234814
5.775 0.0235722 0.0235399
5.77 0.0236309 0.0235985
5.765 0.0236899 0.0236574
5.76 0.023749 0.0237165
5.755 0.0238084 0.0237757
5.75 0.0238679 0.0238352
5.745 0.0239276 0.0238948
5.74 0.0239875 0.0239546
5.735 0.0240476 0.0240147
5.73 0.024108 0.0240749
5.725 0.0241685 0.0241353
5.72 0.0242292 0.024196
5.715 0.0242901 0.0242568
5.71 0.0243512 0.0243178
5.705 0.0244126 0.0243791
5.7 0.0244741 0.0244405
5.695 0.0245358 0.0245022
5.69 0.0245977 0.024564
5.685 0.0246599 0.024626
5.68 0.0247222 0.0246883
5.675 0.0247847 0.0247508
5.67 0.0248475 0.0248134
5.665 0.0249105 0.0248763
5.66 0.0249736 0.0249394
5.655 0.025037 0.0250027
5.65 0.0251006 0.0250662
5.645 0.0251644 0.0251299
5.64 0.0252284 0.0251938
5.635 0.0252927 0.025258
5.63 0.0253571 0.0253223
5.625 0.0254218 0.0253869
5.62 0.0254867 0.0254517
5.615 0.0255518 0.0255167
5.61 0.0256171 0.0255819
5.605 0.0256826 0.0256474
5.6 0.0257484 0.0257131
5.595 0.0258143 0.0257789
5.59 0.0258805 0.025845
5.585 0.025947 0.0259114
5.58 0.0260136 0.0259779
5.575 0.0260805 0.0260447
5.57 0.0261475 0.0261117
5.565 0.0262149 0.0261789
5.56 0.0262824 0.0262464
5.555 0.0263502 0.026314
5.55 0.0264182 0.026382
5.545 0.0264864 0.0264501
5.54 0.0265549 0.0265185
5.535 0.0266236 0.0265871
5.53 0.0266925 0.0266559
5.525 0.0267617 0.026725
5.52 0.0268311 0.0267943
5.515 0.0269007 0.0268638
5.51 0.0269706 0.0269336
5.505 0.0270407 0.0270036
5.5 0.027111 0.0270738
5.495 0.0271816 0.0271443
5.49 0.0272525 0.0272151
5.485 0.0273235 0.027286
5.48 0.0273948 0.0273573
5.475 0.0274664 0.0274287
5.47 0.0275382 0.0275004
5.465 0.0276102 0.0275724
5.46 0.0276825 0.0276445
5.455 0.0277551 0.027717
5.45 0.0278279 0.0277897
5.445 0.0279009 0.0278626
5.44 0.0279742 0.0279358
5.435 0.0280477 0.0280093
5.43 0.0281215 0.028083
5.425 0.0281956 0.0281569
5.42 0.0282699 0.0282311
5.415 0.0283445 0.0283056
5.41 0.0284193 0.0283803
5.405 0.0284944 0.0284553
5.4 0.0285697 0.0285305
5.395 0.0286453 0.028606
5.39 0.0287212 0.0286817
5.385 0.0287973 0.0287578
5.38 0.0288737 0.0288341
5.375 0.0289503 0.0289106
5.37 0.0290273 0.0289874
5.365 0.0291044 0.0290645
5.36 0.0291819 0.0291419
5.355 0.0292596 0.0292195
5.35 0.0293376 0.0292974
5.345 0.0294159 0.0293755
5.34 0.0294944 0.0294539
5.335 0.0295732 0.0295327
5.33 0.0296523 0.0296116
5.325 0.0297317 0.0296909
5.32 0.0298114 0.0297704
5.315 0.0298913 0.0298503
5.31 0.0299715 0.0299304
5.305 0.030052 0.0300107
5.3 0.0301327 0.0300914
5.295 0.0302138 0.0301723
5.29 0.0302951 0.0302535
5.285 0.0303767 0.0303351
5.28 0.0304587 0.0304169
5.275 0.0305409 0.0304989
5.27 0.0306234 0.0305813
5.265 0.0307061 0.030664
5.26 0.0307892 0.030747
5.255 0.0308726 0.0308302
5.25 0.0309563 0.0309138
5.245 0.0310402 0.0309976
5.24 0.0311245 0.0310817
5.235 0.031209 0.0311662
5.23 0.0312939 0.0312509
5.225 0.031379 0.031336
5.22 0.0314645 0.0314213
5.215 0.0315503 0.031507
5.21 0.0316363 0.0315929
5.205 0.0317227 0.0316792
5.2 0.0318094 0.0317657
5.195 0.0318964 0.0318526
5.19 0.0319837 0.0319398
5.185 0.0320713 0.0320273
5.18 0.0321592 0.0321151
5.175 0.0322475 0.0322032
5.17 0.032336 0.0322917
5.165 0.0324249 0.0323804
5.16 0.0325141 0.0324695
5.155 0.0326036 0.0325589
5.15 0.0326935 0.0326486
5.145 0.0327837 0.0327386
5.14 0.0328741 0.032829
5.135 0.032965 0.0329197
5.13 0.0330561 0.0330107
5.125 0.0331476 0.0331021
5.12 0.0332394 0.0331937
5.115 0.0333315 0.0332857
5.11 0.033424 0.0333781
5.105 0.0335168 0.0334707
5.1 0.0336099 0.0335637
5.095 0.0337034 0.0336571
5.09 0.0337972 0.0337508
5.085 0.0338913 0.0338448
5.08 0.0339858 0.0339392
5.075 0.0340807 0.0340339
5.07 0.0341758 0.0341289
5.065 0.0342714 0.0342243
5.06 0.0343673 0.0343201
5.055 0.0344635 0.0344162
5.05 0.0345601 0.0345126
5.045 0.034657 0.0346094
5.04 0.0347543 0.0347066
5.035 0.0348519 0.0348041
5.03 0.0349499 0.0349019
5.025 0.0350483 0.0350002
5.02 0.035147 0.0350987
5.015 0.0352461 0.0351977
5.01 0.0353455 0.035297
5.005 0.0354453 0.0353967
5 0.0355455 0.0354967
4.995 0.0356461 0.0355971
4.99 0.035747 0.0356979
4.985 0.0358483 0.035799
4.98 0.0359499 0.0359006
4.975 0.036052 0.0360025
4.97 0.0361544 0.0361047
4.965 0.0362572 0.0362074
4.96 0.0363604 0.0363104
4.955 0.0364639 0.0364138
4.95 0.0365678 0.0365176
4.945 0.0366722 0.0366218
4.94 0.0367769 0.0367264
4.935 0.036882 0.0368313
4.93 0.0369875 0.0369367
4.925 0.0370934 0.0370424
4.92 0.0371997 0.0371485
4.915 0.0373063 0.0372551
4.91 0.0374134 0.037362
4.905 0.0375209 0.0374693
4.9 0.0376288 0.0375771
4.895 0.037737 0.0376852
4.89 0.0378457 0.0377937
4.885 0.0379548 0.0379026
4.88 0.0380643 0.038012
4.875 0.0381742 0.0381218
4.87 0.0382845 0.0382319
4.865 0.0383953 0.0383425
4.86 0.0385064 0.0384535
4.855 0.038618 0.0385649
4.85 0.03873 0.0386768
4.845 0.0388424 0.038789
4.84 0.0389552 0.0389017
4.835 0.0390685 0.0390148
4.83 0.0391822 0.0391283
4.825 0.0392963 0.0392423
4.82 0.0394109 0.0393567
4.815 0.0395259 0.0394715
4.81 0.0396413 0.0395868
4.805 0.0397571 0.0397025
4.8 0.0398734 0.0398186
4.795 0.0399902 0.0399352
4.79 0.0401074 0.0400522
4.785 0.040225 0.0401697
4.78 0.0403431 0.0402876
4.775 0.0404616 0.040406
4.77 0.0405806 0.0405248
4.765 0.0407 0.0406441
4.76 0.0408199 0.0407638
4.755 0.0409403 0.040884
4.75 0.0410611 0.0410046
4.745 0.0411823 0.0411257
4.74 0.0413041 0.0412473
4.735 0.0414263 0.0413693
4.73 0.0415489 0.0414918
4.725 0.0416721 0.0416148
4.72 0.0417957 0.0417382
4.715 0.0419198 0.0418621
4.71 0.0420443 0.0419865
4.705 0.0421694 0.0421114
4.7 0.0422949 0.0422368
4.695 0.0424209 0.0423626
4.69 0.0425474 0.0424889
4.685 0.0426744 0.0426157
4.68 0.0428019 0.042743
4.675 0.0429299 0.0428708
4.67 0.0430583 0.0429991
4.665 0.0431873 0.0431279
4.66 0.0433168 0.0432572
4.655 0.0434467 0.043387
4.65 0.0435772 0.0435173
4.645 0.0437082 0.0436481
4.64 0.0438397 0.0437794
4.635 0.0439717 0.0439112
4.63 0.0441042 0.0440435
4.625 0.0442372 0.0441764
4.62 0.0443708 0.0443097
4.615 0.0445049 0.0444436
4.61 0.0446394 0.044578
4.605 0.0447746 0.044713
4.6 0.0449102 0.0448484
4.595 0.0450464 0.0449844
4.59 0.0451831 0.045121
4.585 0.0453204 0.045258
4.58 0.0454582 0.0453956
4.575 0.0455965 0.0455338
4.57 0.0457354 0.0456725
4.565 0.0458748 0.0458117
4.56 0.0460148 0.0459515
4.555 0.0461553 0.0460918
4.55 0.0462964 0.0462327
4.545 0.046438 0.0463741
4.54 0.0465802 0.0465161
4.535 0.046723 0.0466587
4.53 0.0468663 0.0468018
4.525 0.0470102 0.0469455
4.52 0.0471547 0.0470898
4.515 0.0472997 0.0472346
4.51 0.0474453 0.04738
4.505 0.0475915 0.047526
4.5 0.0477383 0.0476726
4.495 0.0478856 0.0478197
4.49 0.0480336 0.0479674
4.485 0.0481821 0.0481158
4.48 0.0483312 0.0482647
4.475 0.0484809 0.0484142
4.47 0.0486312 0.0485643
4.465 0.0487822 0.048715
4.46 0.0489337 0.0488663
4.455 0.0490858 0.0490182
4.45 0.0492385 0.0491708
4.445 0.0493919 0.0493239
4.44 0.0495458 0.0494776
4.435 0.0497004 0.049632
4.43 0.0498556 0.049787
4.425 0.0500115 0.0499426
4.42 0.0501679 0.0500988
4.415 0.050325 0.0502557
4.41 0.0504827 0.0504132
4.405 0.0506411 0.0505713
4.4 0.0508001 0.0507301
4.395 0.0509597 0.0508895
4.39 0.05112 0.0510496
4.385 0.0512809 0.0512103
4.38 0.0514425 0.0513716
4.375 0.0516047 0.0515336
4.37 0.0517676 0.0516963
4.365 0.0519312 0.0518596
4.36 0.0520954 0.0520236
4.355 0.0522603 0.0521883
4.35 0.0524258 0.0523536
4.345 0.0525921 0.0525196
4.34 0.052759 0.0526863
4.335 0.0529266 0.0528536
4.33 0.0530948 0.0530217
4.325 0.0532638 0.0531904
4.32 0.0534334 0.0533598
4.315 0.0536038 0.0535299
4.31 0.0537748 0.0537007
4.305 0.0539465 0.0538722
4.3 0.054119 0.0540444
4.295 0.0542922 0.0542173
4.29 0.054466 0.054391
4.285 0.0546406 0.0545653
4.28 0.0548159 0.0547403
4.275 0.0549919 0.0549161
4.27 0.0551686 0.0550926
4.265 0.0553461 0.0552698
4.26 0.0555243 0.0554478
4.255 0.0557032 0.0556264
4.25 0.0558829 0.0558059
4.245 0.0560633 0.055986
4.24 0.0562445 0.056167
4.235 0.0564264 0.0563486
4.23 0.0566091 0.056531
4.225 0.0567925 0.0567142
4.22 0.0569767 0.0568981
4.215 0.0571616 0.0570828
4.21 0.0573473 0.0572683
4.205 0.0575338 0.0574545
4.2 0.0577211 0.0576415
4.195 0.0579091 0.0578293
4.19 0.058098 0.0580178
4.185 0.0582876 0.0582072
4.18 0.058478 0.0583973
4.175 0.0586692 0.0585883
4.17 0.0588612 0.05878
4.165 0.059054 0.0589725
4.16 0.0592476 0.0591659
4.155 0.059442 0.05936
4.15 0.0596373 0.059555
4.145 0.0598333 0.0597508
4.14 0.0600302 0.0599474
4.135 0.0602279 0.0601448
4.13 0.0604264 0.060343
4.125 0.0606258 0.0605421
4.12 0.060826 0.0607421
4.115 0.0610271 0.0609428
4.11 0.061229 0.0611445
4.105 0.0614317 0.0613469
4.1 0.0616353 0.0615503
4.095 0.0618398 0.0617544
4.09 0.0620451 0.0619595
4.085 0.0622513 0.0621654
4.08 0.0624584 0.0623722
4.075 0.0626663 0.0625798
4.07 0.0628752 0.0627884
4.065 0.0630849 0.0629978
4.06 0.0632955 0.0632081
4.055 0.063507 0.0634193
4.05 0.0637194 0.0636314
4.045 0.0639327 0.0638444
4.04 0.0641469 0.0640583
4.035 0.064362 0.0642732
4.03 0.0645781 0.0644889
4.025 0.064795 0.0647056
4.02 0.0650129 0.0649232
4.015 0.0652318 0.0651417
4.01 0.0654515 0.0653611
4.005 0.0656722 0.0655815
4 0.0658939 0.0658029
3.995 0.0661165 0.0660251
3.99 0.06634 0.0662484
3.985 0.0665645 0.0664726
3.98 0.06679 0.0666977
3.975 0.0670164 0.0669238
3.97 0.0672438 0.0671509
3.965 0.0674722 0.067379
3.96 0.0677016 0.0676081
3.955 0.067932 0.0678381
3.95 0.0681633 0.0680691
3.945 0.0683957 0.0683012
3.94 0.0686291 0.0685342
3.935 0.0688634 0.0687683
3.93 0.0690988 0.0690033
3.925 0.0693352 0.0692394
3.92 0.0695726 0.0694765
3.915 0.0698111 0.0697146
3.91 0.0700505 0.0699537
3.905 0.0702911 0.0701939
3.9 0.0705326 0.0704351
3.895 0.0707753 0.0706774
3.89 0.0710189 0.0709207
3.885 0.0712637 0.0711651
3.88 0.0715095 0.0714106
3.875 0.0717563 0.0716571
3.87 0.0720043 0.0719047
3.865 0.0722533 0.0721534
3.86 0.0725034 0.0724031
3.855 0.0727546 0.072654
3.85 0.0730069 0.0729059
3.845 0.0732603 0.073159
3.84 0.0735148 0.0734131
3.835 0.0737704 0.0736684
3.83 0.0740272 0.0739248
3.825 0.0742851 0.0741823
3.82 0.0745441 0.0744409
3.815 0.0748042 0.0747007
3.81 0.0750655 0.0749616
3.805 0.0753279 0.0752237
3.8 0.0755915 0.0754869
3.795 0.0758562 0.0757512
3.79 0.0761221 0.0760168
3.785 0.0763892 0.0762835
3.78 0.0766575 0.0765514
3.775 0.0769269 0.0768204
3.77 0.0771975 0.0770907
3.765 0.0774694 0.0773621
3.76 0.0777424 0.0776348
3.755 0.0780166 0.0779086
3.75 0.0782921 0.0781837
3.745 0.0785687 0.0784599
3.74 0.0788466 0.0787374
3.735 0.0791258 0.0790162
3.73 0.0794061 0.0792961
3.725 0.0796877 0.0795774
3.72 0.0799706 0.0798598
3.715 0.0802547 0.0801435
3.71 0.0805401 0.0804285
3.705 0.0808267 0.0807148
3.7 0.0811147 0.0810023
3.695 0.0814039 0.0812911
3.69 0.0816944 0.0815812
3.685 0.0819862 0.0818725
3.68 0.0822792 0.0821652
3.675 0.0825736 0.0824592
3.67 0.0828694 0.0827545
3.665 0.0831664 0.0830511
3.66 0.0834648 0.0833491
3.655 0.0837645 0.0836483
3.65 0.0840655 0.083949
3.645 0.0843679 0.0842509
3.64 0.0846717 0.0845542
3.635 0.0849768 0.0848589
3.63 0.0852832 0.085165
3.625 0.0855911 0.0854724
3.62 0.0859003 0.0857812
3.615 0.086211 0.0860914
3.61 0.086523 0.086403
3.605 0.0868364 0.0867159
3.6 0.0871513 0.0870303
3.595 0.0874675 0.0873462
3.59 0.0877852 0.0876634
3.585 0.0881043 0.087982
3.58 0.0884249 0.0883021
3.575 0.0887469 0.0886237
3.57 0.0890703 0.0889467
3.565 0.0893952 0.0892711
3.56 0.0897216 0.0895971
3.555 0.0900495 0.0899245
3.55 0.0903788 0.0902533
3.545 0.0907097 0.0905837
3.54 0.091042 0.0909156
3.535 0.0913758 0.0912489
3.53 0.0917112 0.0915838
3.525 0.0920481 0.0919202
3.52 0.0923865 0.0922581
3.515 0.0927264 0.0925976
3.51 0.0930679 0.0929386
3.505 0.0934109 0.0932811
3.5 0.0937555 0.0936252
3.495 0.0941017 0.0939709
3.49 0.0944494 0.0943181
3.485 0.0947987 0.094667
3.48 0.0951496 0.0950174
3.475 0.0955021 0.0953694
3.47 0.0958563 0.095723
3.465 0.096212 0.0960782
3.46 0.0965693 0.0964351
3.455 0.0969283 0.0967935
3.45 0.0972889 0.0971536
3.445 0.0976512 0.0975154
3.44 0.0980151 0.0978788
3.435 0.0983807 0.0982439
3.43 0.098748 0.0986106
3.425 0.0991169 0.098979
3.42 0.0994876 0.0993491
3.415 0.0998599 0.0997209
3.41 0.100234 0.100094
3.405 0.10061 0.10047
3.4 0.100987 0.100847
3.395 0.101366 0.101225
3.39 0.101747 0.101606
3.385 0.10213 0.101988
3.38 0.102514 0.102372
3.375 0.102901 0.102757
3.37 0.103289 0.103145
3.365 0.103678 0.103534
3.36 0.10407 0.103925
3.355 0.104463 0.104318
3.35 0.104859 0.104712
3.345 0.105255 0.105109
3.34 0.105654 0.105507
3.335 0.106055 0.105907
3.33 0.106457 0.106309
3.325 0.106862 0.106713
3.32 0.107268 0.107118
3.315 0.107676 0.107526
3.31 0.108086 0.107935
3.305 0.108498 0.108347
3.3 0.108912 0.10876
3.295 0.109327 0.109175
3.29 0.109745 0.109592
3.285 0.110164 0.110011
3.28 0.110586 0.110432
3.275 0.111009 0.110854
3.27 0.111435 0.111279
3.265 0.111862 0.111706
3.26 0.112291 0.112135
3.255 0.112723 0.112565
3.25 0.113156 0.112998
3.245 0.113591 0.113433
3.24 0.114028 0.113869
3.235 0.114468 0.114308
3.23 0.114909 0.114749
3.225 0.115352 0.115191
3.22 0.115798 0.115636
3.215 0.116245 0.116083
3.21 0.116695 0.116532
3.205 0.117147 0.116983
3.2 0.1176 0.117436
3.195 0.118056 0.117891
3.19 0.118514 0.118349
3.185 0.118974 0.118808
3.18 0.119437 0.11927
3.175 0.119901 0.119733
3.17 0.120367 0.120199
3.165 0.120836 0.120667
3.16 0.121307 0.121137
3.155 0.12178 0.12161
3.15 0.122255 0.122084
3.145 0.122733 0.122561
3.14 0.123212 0.12304
3.135 0.123694 0.123521
3.13 0.124178 0.124004
3.125 0.124664 0.12449
3.12 0.125153 0.124978
3.115 0.125644 0.125468
3.11 0.126137 0.12596
3.105 0.126632 0.126455
3.1 0.12713 0.126952
3.095 0.12763 0.127451
3.09 0.128133 0.127953
3.085 0.128637 0.128457
3.08 0.129144 0.128963
3.075 0.129654 0.129472
3.07 0.130165 0.129983
3.065 0.130679 0.130496
3.06 0.131196 0.131012
3.055 0.131715 0.13153
3.05 0.132236 0.13205
3.045 0.13276 0.132573
3.04 0.133286 0.133099
3.035 0.133814 0.133626
3.03 0.134345 0.134157
3.025 0.134879 0.134689
3.02 0.135414 0.135224
3.015 0.135953 0.135762
3.01 0.136494 0.136302
3.005 0.137037 0.136845
3 0.137583 0.13739
2.995 0.138131 0.137937
2.99 0.138682 0.138487
2.985 0.139236 0.13904
2.98 0.139792 0.139595
2.975 0.14035 0.140153
2.97 0.140911 0.140713
2.965 0.141475 0.141276
2.96 0.142042 0.141842
2.955 0.14261 0.14241
2.95 0.143182 0.142981
2.945 0.143756 0.143554
2.94 0.144333 0.14413
2.935 0.144913 0.144709
2.93 0.145495 0.14529
2.925 0.14608 0.145874
2.92 0.146667 0.146461
2.915 0.147257 0.14705
2.91 0.14785 0.147642
2.905 0.148446 0.148237
2.9 0.149044 0.148834
2.895 0.149645 0.149434
2.89 0.150249 0.150037
2.885 0.150856 0.150643
2.88 0.151465 0.151252
2.875 0.152077 0.151863
2.87 0.152692 0.152477
2.865 0.15331 0.153094
2.86 0.153931 0.153714
2.855 0.154554 0.154336
2.85 0.155181 0.154961
2.845 0.15581 0.15559
2.84 0.156442 0.156221
2.835 0.157076 0.156855
2.83 0.157714 0.157491
2.825 0.158355 0.158131
2.82 0.158998 0.158774
2.815 0.159645 0.159419
2.81 0.160294 0.160067
2.805 0.160946 0.160719
2.8 0.161602 0.161373
2.795 0.16226 0.16203
2.79 0.162921 0.16269
2.785 0.163585 0.163354
2.78 0.164252 0.16402
2.775 0.164922 0.164689
2.77 0.165595 0.165361
2.765 0.166272 0.166036
2.76 0.166951 0.166714
2.755 0.167633 0.167395
2.75 0.168318 0.16808
2.745 0.169007 0.168767
2.74 0.169698 0.169457
2.735 0.170392 0.170151
2.73 0.17109 0.170847
2.725 0.171791 0.171547
2.72 0.172494 0.17225
2.715 0.173201 0.172955
2.71 0.173911 0.173664
2.705 0.174624 0.174376
2.7 0.175341 0.175092
2.695 0.17606 0.17581
2.69 0.176783 0.176531
2.685 0.177508 0.177256
2.68 0.178237 0.177984
2.675 0.17897 0.178715
2.67 0.179705 0.179449
2.665 0.180443 0.180187
2.66 0.181185 0.180927
2.655 0.18193 0.181671
2.65 0.182678 0.182418
2.645 0.18343 0.183169
2.64 0.184185 0.183922
2.635 0.184943 0.184679
2.63 0.185704 0.185439
2.625 0.186468 0.186202
2.62 0.187236 0.186969
2.615 0.188007 0.187739
2.61 0.188782 0.188512
2.605 0.189559 0.189289
2.6 0.19034 0.190068
2.595 0.191124 0.190851
2.59 0.191912 0.191638
2.585 0.192703 0.192428
2.58 0.193497 0.193221
2.575 0.194295 0.194017
2.57 0.195096 0.194817
2.565 0.1959 0.19562
2.56 0.196708 0.196426
2.555 0.197519 0.197236
2.55 0.198333 0.198049
2.545 0.199151 0.198866
2.54 0.199972 0.199686
2.535 0.200797 0.200509
2.53 0.201625 0.201336
2.525 0.202456 0.202166
2.52 0.203291 0.202999
2.515 0.204129 0.203836
2.51 0.204971 0.204677
2.505 0.205816 0.20552
2.5 0.206664 0.206367
2.495 0.207516 0.207218
2.49 0.208371 0.208072
2.485 0.20923 0.208929
2.48 0.210092 0.20979
2.475 0.210957 0.210654
2.47 0.211826 0.211521
2.465 0.212698 0.212392
2.46 0.213574 0.213266
2.455 0.214453 0.214144
2.45 0.215336 0.215025
2.445 0.216222 0.21591
2.44 0.217111 0.216798
2.435 0.218004 0.21769
2.43 0.2189 0.218584
2.425 0.2198 0.219483
2.42 0.220703 0.220384
2.415 0.221609 0.221289
2.41 0.222519 0.222198
2.405 0.223433 0.22311
2.4 0.224349 0.224025
2.395 0.22527 0.224944
2.39 0.226193 0.225866
2.385 0.22712 0.226791
2.38 0.22805 0.22772
2.375 0.228984 0.228652
2.37 0.229921 0.229588
2.365 0.230862 0.230527
2.36 0.231805 0.231469
2.355 0.232753 0.232415
2.35 0.233703 0.233364
2.345 0.234657 0.234316
2.34 0.235614 0.235272
2.335 0.236574 0.236231
2.33 0.237538 0.237193
2.325 0.238505 0.238159
2.32 0.239476 0.239127
2.315 0.240449 0.240099
2.31 0.241426 0.241075
2.305 0.242406 0.242053
2.3 0.24339 0.243035
2.295 0.244376 0.24402
2.29 0.245366 0.245008
2.285 0.246359 0.246
2.28 0.247355 0.246994
2.275 0.248354 0.247992
2.27 0.249357 0.248992
2.265 0.250362 0.249996
2.26 0.251371 0.251003
2.255 0.252383 0.252013
2.25 0.253397 0.253026
2.245 0.254415 0.254043
2.24 0.255436 0.255062
2.235 0.25646 0.256084
2.23 0.257486 0.257109
2.225 0.258516 0.258137
2.22 0.259548 0.259168
2.215 0.260584 0.260201
2.21 0.261622 0.261238
2.205 0.262663 0.262277
2.2 0.263707 0.263319
2.195 0.264754 0.264364
2.19 0.265803 0.265412
2.185 0.266855 0.266462
2.18 0.26791 0.267515
2.175 0.268967 0.268571
2.17 0.270027 0.269629
2.165 0.27109 0.27069
2.16 0.272155 0.271753
2.155 0.273222 0.272818
2.15 0.274292 0.273886
2.145 0.275364 0.274957
2.14 0.276439 0.27603
2.135 0.277516 0.277105
2.13 0.278595 0.278182
2.125 0.279676 0.279261
2.12 0.28076 0.280343
2.115 0.281845 0.281427
2.11 0.282933 0.282512
2.105 0.284022 0.2836
2.1 0.285114 0.28469
2.095 0.286207 0.285781
2.09 0.287302 0.286875
2.085 0.288399 0.28797
2.08 0.289498 0.289066
2.075 0.290598 0.290165
2.07 0.2917 0.291265
2.065 0.292804 0.292366
2.06 0.293908 0.293469
2.055 0.295014 0.294573
2.05 0.296122 0.295678
2.045 0.29723 0.296785
2.04 0.29834 0.297893
2.035 0.299451 0.299002
2.03 0.300562 0.300111
2.025 0.301675 0.301222
2.02 0.302788 0.302333
2.015 0.303902 0.303445
2.01 0.305017 0.304558
2.005 0.306132 0.305671
2 0.307248 0.306784
1.995 0.308363 0.307898
1.99 0.30948 0.309012
1.985 0.310596 0.310126
1.98 0.311712 0.31124
1.975 0.312828 0.312354
1.97 0.313944 0.313468
1.965 0.315059 0.314582
1.96 0.316174 0.315694
1.955 0.317289 0.316807
1.95 0.318402 0.317918
1.945 0.319515 0.319029
1.94 0.320627 0.320139
1.935 0.321738 0.321247
1.93 0.322847 0.322355
1.925 0.323955 0.323461
1.92 0.325062 0.324565
1.915 0.326166 0.325668
1.91 0.327269 0.326768
1.905 0.32837 0.327867
1.9 0.329469 0.328964
1.895 0.330565 0.330058
1.89 0.331659 0.33115
1.885 0.33275 0.332238
1.88 0.333838 0.333324
1.875 0.334923 0.334407
1.87 0.336005 0.335487
1.865 0.337084 0.336563
1.86 0.338158 0.337636
1.855 0.339229 0.338704
1.85 0.340296 0.339769
1.845 0.341358 0.340829
1.84 0.342416 0.341885
1.835 0.343469 0.342935
1.83 0.344517 0.343981
1.825 0.34556 0.345022
1.82 0.346597 0.346057
1.815 0.347629 0.347086
1.81 0.348654 0.348109
1.805 0.349673 0.349126
1.8 0.350686 0.350136
1.795 0.351691 0.35114
1.79 0.35269 0.352136
1.785 0.353681 0.353125
1.78 0.354664 0.354106
1.775 0.355639 0.355079
1.77 0.356606 0.356043
1.765 0.357564 0.356999
1.76 0.358513 0.357946
1.755 0.359453 0.358883
1.75 0.360382 0.35981
1.745 0.361302 0.360727
1.74 0.362211 0.361634
1.735 0.363109 0.36253
1.73 0.363995 0.363414
1.725 0.36487 0.364286
1.72 0.365733 0.365147
1.715 0.366583 0.365994
1.71 0.367419 0.366829
1.705 0.368243 0.36765
1.7 0.369052 0.368457
1.695 0.369847 0.36925
1.69 0.370627 0.370027
1.685 0.371391 0.370789
1.68 0.372139 0.371535
1.675 0.372871 0.372265
1.67 0.373586 0.372977
1.665 0.374283 0.373672
1.66 0.374961 0.374348
1.655 0.375621 0.375006
1.65 0.376262 0.375644
1.645 0.376882 0.376262
1.64 0.377482 0.376859
1.635 0.37806 0.377435
1.63 0.378616 0.377989
1.625 0.379149 0.37852
1.62 0.379659 0.379028
1.615 0.380145 0.379512
1.61 0.380606 0.37997
1.605 0.381041 0.380403
1.6 0.38145 0.380809
1.595 0.381831 0.381189
1.59 0.382184 0.38154
1.585 0.382508 0.381862
1.58 0.382803 0.382154
1.575 0.383066 0.382415
1.57 0.383298 0.382645
1.565 0.383498 0.382842
1.56 0.383663 0.383006
1.555 0.383795 0.383135
1.55 0.383891 0.383229
1.545 0.38395 0.383286
1.54 0.383972 0.383306
1.535 0.383955 0.383287
1.53 0.383898 0.383228
1.525 0.3838 0.383129
1.52 0.383661 0.382987
1.515 0.383478 0.382803
1.51 0.383251 0.382574
1.505 0.382978 0.382299
1.5 0.382659 0.381977
1.495 0.382291 0.381608
1.49 0.381874 0.381189
1.485 0.381406 0.380719
1.48 0.380885 0.380197
1.475 0.380312 0.379621
1.47 0.379683 0.378991
1.465 0.378998 0.378304
1.46 0.378255 0.37756
1.455 0.377453 0.376756
1.45 0.37659 0.375891
1.445 0.375664 0.374964
1.44 0.374675 0.373973
1.435 0.37362 0.372917
1.43 0.372498 0.371793
1.425 0.371306 0.370601
1.42 0.370045 0.369338
1.415 0.368711 0.368003
1.41 0.367303 0.366594
1.405 0.36582 0.365109
1.4 0.364259 0.363547
1.395 0.362619 0.361906
1.39 0.360898 0.360183
1.385 0.359094 0.358378
1.38 0.357205 0.356489
1.375 0.35523 0.354513
1.37 0.353166 0.352448
1.365 0.351012 0.350293
1.36 0.348766 0.348046
1.355 0.346425 0.345705
1.35 0.343989 0.343268
1.345 0.341454 0.340733
1.34 0.33882 0.338098
1.335 0.336084 0.335362
1.33 0.333244 0.332521
1.325 0.330298 0.329575
1.32 0.327245 0.326522
1.315 0.324082 0.323359
1.31 0.320808 0.320085
1.305 0.31742 0.316697
1.3 0.313918 0.313195
1.295 0.310298 0.309575
1.29 0.306559 0.305837
1.285 0.3027 0.301978
1.28 0.298718 0.297997
1.275 0.294613 0.293892
1.27 0.290381 0.28966
1.265 0.286021 0.285302
1.26 0.281533 0.280814
1.255 0.276914 0.276196
1.25 0.272162 0.271446
1.245 0.267277 0.266562
1.24 0.262257 0.261543
1.235 0.2571 0.256388
1.23 0.251806 0.251095
1.225 0.246373 0.245663
1.22 0.2408 0.240092
1.215 0.235086 0.234379
1.21 0.22923 0.228525
1.205 0.223231 0.222529
1.2 0.217089 0.216388
1.195 0.210803 0.210104
1.19 0.204371 0.203675
1.185 0.197795 0.197102
1.18 0.191073 0.190382
1.175 0.184206 0.183517
1.17 0.177192 0.176507
1.165 0.170033 0.169351
1.16 0.162728 0.162049
1.155 0.155278 0.154602
1.15 0.147683 0.14701
1.145 0.139943 0.139273
1.14 0.13206 0.131393
1.135 0.124034 0.123371
1.13 0.115865 0.115206
1.125 0.107556 0.1069
1.12 0.0991063 0.0984548
1.115 0.0905186 0.0898712
1.11 0.0817941 0.0811508
1.105 0.0729342 0.0722952
1.1 0.0639409 0.0633062
1.095 0.054816 0.0541858
1.09 0.0455616 0.044936
1.085 0.0361799 0.0355589
1.08 0.0266732 0.026057
1.075 0.0170441 0.0164328
1.07 0.0072951 0.00668876
1.065 -0.00257101 -0.00317228
1.06 -0.0125513 -0.0131475
1.055 -0.0226429 -0.0232338
1.05 -0.0328426 -0.0334281
1.045 -0.0431471 -0.0437272
1.04 -0.0535531 -0.0541277
1.035 -0.064057 -0.0646261
1.03 -0.0746554 -0.0752188
1.025 -0.0853444 -0.0859021
1.02 -0.0961203 -0.0966723
1.015 -0.106979 -0.107525
1.01 -0.117917 -0.118457
1.005 -0.12893 -0.129464
1 -0.140013 -0.140541
0.995 -0.151163 -0.151685
0.99 -0.162375 -0.162891
0.985 -0.173645 -0.174154
0.98 -0.184967 -0.185471
0.975 -0.196339 -0.196836
0.97 -0.207754 -0.208246
0.965 -0.219209 -0.219694
0.96 -0.230699 -0.231178
0.955 -0.242219 -0.242691
0.95 -0.253763 -0.254229
0.945 -0.265328 -0.265788
0.94 -0.276909 -0.277362
0.935 -0.2885 -0.288947
0.93 -0.300096 -0.300537
0.925 -0.311694 -0.312128
0.92 -0.323287 -0.323715
0.915 -0.33487 -0.335292
0.91 -0.34644 -0.346855
0.905 -0.35799 -0.358399
0.9 -0.369515 -0.369918
0.895 -0.381011 -0.381408
0.89 -0.392473 -0.392864
0.885 -0.403895 -0.404279
0.88 -0.415272 -0.415651
0.875 -0.426599 -0.426972
0.87 -0.437872 -0.438239
0.865 -0.449084 -0.449445
0.86 -0.460232 -0.460587
0.855 -0.471309 -0.471659
0.85 -0.482311 -0.482655
0.845 -0.493233 -0.493571
0.84 -0.504069 -0.504402
0.835 -0.514815 -0.515142
0.83 -0.525465 -0.525787
0.825 -0.536014 -0.53633
0.82 -0.546456 -0.546768
0.815 -0.556788 -0.557094
0.81 -0.567003 -0.567305
0.805 -0.577097 -0.577394
0.8 -0.587064 -0.587356
0.795 -0.5969 -0.597187
0.79 -0.606598 -0.60688
0.785 -0.616154 -0.616432
0.78 -0.625563 -0.625836
0.775 -0.634819 -0.635088
0.77 -0.643917 -0.644182
0.765 -0.652852 -0.653113
0.76 -0.661619 -0.661876
0.755 -0.670212 -0.670465
0.75 -0.678626 -0.678876
0.745 -0.686856 -0.687102
0.74 -0.694897 -0.695139
0.735 -0.702743 -0.702982
0.73 -0.710389 -0.710625
0.725 -0.71783 -0.718063
0.72 -0.725061 -0.725291
0.715 -0.732076 -0.732303
0.71 -0.738871 -0.739095
0.705 -0.745439 -0.745661
0.7 -0.751776 -0.751995
0.695 -0.757878 -0.758094
0.69 -0.763738 -0.763952
0.685 -0.769351 -0.769564
0.68 -0.774714 -0.774924
0.675 -0.779821 -0.780029
0.67 -0.784667 -0.784873
0.665 -0.789248 -0.789452
0.66 -0.793559 -0.793762
0.655 -0.797595 -0.797797
0.65 -0.801353 -0.801553
0.645 -0.804829 -0.805028
0.64 -0.808018 -0.808215
0.635 -0.810917 -0.811113
0.63 -0.813522 -0.813717
0.625 -0.81583 -0.816024
0.62 -0.817837 -0.818031
0.615 -0.819542 -0.819735
0.61 -0.820942 -0.821133
0.605 -0.822033 -0.822224
0.6 -0.822815 -0.823005
0.595 -0.823286 -0.823476
0.59 -0.823445 -0.823634
0.585 -0.82329 -0.823479
0.58 -0.822822 -0.82301
0.575 -0.822041 -0.822228
0.57 -0.820946 -0.821133
0.565 -0.819539 -0.819725
0.56 -0.81782 -0.818006
0.555 -0.815793 -0.815978
0.55 -0.813459 -0.813644
0.545 -0.81082 -0.811005
0.54 -0.807881 -0.808065
0.535 -0.804644 -0.804827
0.53 -0.801115 -0.801297
0.525 -0.797297 -0.797479
0.52 -0.793196 -0.793378
0.515 -0.788819 -0.789
0.51 -0.78417 -0.78435
0.505 -0.779258 -0.779437
0.5 -0.774088 -0.774266
0.495 -0.768668 -0.768846
0.49 -0.763007 -0.763184
0.485 -0.757113 -0.757288
0.48 -0.750994 -0.751168
0.475 -0.744659 -0.744832
0.47 -0.738118 -0.73829
0.465 -0.731379 -0.731549
0.46 -0.724453 -0.724622
0.455 -0.717349 -0.717516
0.45 -0.710076 -0.710241
0.445 -0.702645 -0.702808
0.44 -0.695064 -0.695225
0.435 -0.687344 -0.687503
0.43 -0.679494 -0.679651
0.425 -0.671523 -0.671678
0.42 -0.66344 -0.663592
0.415 -0.655253 -0.655403
0.41 -0.646971 -0.647118
0.405 -0.638601 -0.638746
0.4 -0.630151 -0.630293
0.395 -0.621627 -0.621767
0.39 -0.613036 -0.613173
0.385 -0.604384 -0.604517
0.38 -0.595675 -0.595805
0.375 -0.586914 -0.587041
0.37 -0.578105 -0.578229
0.365 -0.56925 -0.569372
0.36 -0.560354 -0.560472
0.355 -0.551417 -0.551532
0.35 -0.542442 -0.542554
0.345 -0.533429 -0.533537
0.34 -0.524378 -0.524483
0.335 -0.51529 -0.515392
0.33 -0.506165 -0.506263
0.325 -0.497 -0.497096
0.32 -0.487796 -0.487889
0.315 -0.478551 -0.478641
0.31 -0.469264 -0.46935
0.305 -0.459932 -0.460015
0.3 -0.450555 -0.450635
0.295 -0.441131 -0.441208
0.29 -0.431658 -0.431732
0.285 -0.422136 -0.422207
0.28 -0.412564 -0.412632
0.275 -0.402941 -0.403006
0.27 -0.393267 -0.39333
0.265 -0.383544 -0.383603
0.26 -0.373771 -0.373828
0.255 -0.363952 -0.364006
0.25 -0.354087 -0.354139
0.245 -0.344182 -0.344231
0.24 -0.334238 -0.334286
0.235 -0.324262 -0.324307
0.23 -0.314258 -0.314301
0.225 -0.304233 -0.304273
0.22 -0.294193 -0.294231
0.215 -0.284146 -0.284182
0.21 -0.2741 -0.274135
0.205 -0.264066 -0.264098
0.2 -0.254051 -0.254082
0.195 -0.244067 -0.244096
0.19 -0.234125 -0.234152
0.185 -0.224235 -0.22426
0.18 -0.214409 -0.214433
0.175 -0.20466 -0.204683
0.17 -0.195001 -0.195022
0.165 -0.185442 -0.185462
0.16 -0.175999 -0.176017
0.155 -0.166683 -0.1667
0.15 -0.157507 -0.157523
0.145 -0.148484 -0.148499
0.14 -0.139628 -0.139642
0.135 -0.130951 -0.130963
0.13 -0.122465 -0.122477
0.125 -0.114183 -0.114194
0.12 -0.106117 -0.106127
0.115 -0.0982779 -0.0982867
0.11 -0.0906774 -0.0906854
0.105 -0.0833261 -0.0833334
0.1 -0.0762345 -0.0762411
0.095 -0.0694124 -0.0694183
0.09 -0.062869 -0.0628743
0.085 -0.0566133 -0.056618
0.08 -0.0506534 -0.0506576
0.075 -0.0449971 -0.0450007
0.07 -0.0396515 -0.0396547
0.065 -0.0346233 -0.034626
0.06 -0.0299184 -0.0299208
0.055 -0.0255424 -0.0255445
0.05 -0.0215002 -0.0215019
0.045 -0.017796 -0.0177974
0.04 -0.0144343 -0.0144354
0.035 -0.0114262 -0.0114271
0.03 -0.00883193 -0.00883261
0.025 -0.00685402 -0.00685454
0.02 -0.00555876 -0.00555918
0.015 -0.00385463 -0.00385492
0.01 -0.000802219 -0.000802279
0.005 0.000931373 0.000931444
-1.63468e-13 1.45447e-06 1.45458e-06


==> anc/HERMITE/Theta0.5/LambdaOverBeta4.0Lambda0.5Nc1ClassicOneLoop/DeltaGammaFX_0_OneLoopFRG.txt <==
9.995 0.00473299 0.00472652
9.99 0.00474002 0.00473354
9.985 0.00474706 0.00474057
9.98 0.00475412 0.00474762
9.975 0.00476119 0.00475468
9.97 0.00476827 0.00476175
9.965 0.00477537 0.00476884
9.96 0.00478247 0.00477593
9.955 0.0047896 0.00478305
9.95 0.00479674 0.00479018
9.945 0.00480389 0.00479732
9.94 0.00481106 0.00480448
9.935 0.00481824 0.00481165
9.93 0.00482544 0.00481884
9.925 0.00483265 0.00482604
9.92 0.00483988 0.00483326
9.915 0.00484712 0.00484049
9.91 0.00485437 0.00484773
9.905 0.00486164 0.00485499
9.9 0.00486892 0.00486226
9.895 0.00487621 0.00486954
9.89 0.00488352 0.00487684
9.885 0.00489085 0.00488416
9.88 0.00489819 0.00489149
9.875 0.00490555 0.00489884
9.87 0.00491292 0.0049062
9.865 0.00492031 0.00491358
9.86 0.00492771 0.00492097
9.855 0.00493512 0.00492837
9.85 0.00494255 0.00493579
9.845 0.00494999 0.00494322
9.84 0.00495745 0.00495067
9.835 0.00496492 0.00495813
9.83 0.00497241 0.00496561
9.825 0.00497991 0.0049731
9.82 0.00498743 0.00498061
9.815 0.00499497 0.00498814
9.81 0.00500252 0.00499568
9.805 0.00501009 0.00500324
9.8 0.00501767 0.00501081
9.795 0.00502526 0.00501839
9.79 0.00503287 0.00502599
9.785 0.00504049 0.0050336
9.78 0.00504813 0.00504123
9.775 0.00505579 0.00504887
9.77 0.00506346 0.00505654
9.765 0.00507115 0.00506421
9.76 0.00507885 0.00507191
9.755 0.00508657 0.00507962
9.75 0.00509431 0.00508734
9.745 0.00510206 0.00509508
9.74 0.00510982 0.00510284
9.735 0.0051176 0.0051106
9.73 0.0051254 0.00511839
9.725 0.00513321 0.00512619
9.72 0.00514104 0.00513401
9.715 0.00514888 0.00514184
9.71 0.00515674 0.00514969
9.705 0.00516462 0.00515756
9.7 0.00517251 0.00516544
9.695 0.00518042 0.00517334
9.69 0.00518835 0.00518125
9.685 0.00519629 0.00518918
9.68 0.00520424 0.00519713
9.675 0.00521221 0.00520509
9.67 0.0052202 0.00521306
9.665 0.00522821 0.00522106
9.66 0.00523623 0.00522907
9.655 0.00524426 0.00523709
9.65 0.00525232 0.00524514
9.645 0.00526039 0.0052532
9.64 0.00526848 0.00526128
9.635 0.00527659 0.00526937
9.63 0.00528471 0.00527748
9.625 0.00529284 0.00528561
9.62 0.005301 0.00529375
9.615 0.00530917 0.00530191
9.61 0.00531735 0.00531008
9.605 0.00532555 0.00531827
9.6 0.00533377 0.00532648
9.595 0.00534201 0.00533471
9.59 0.00535027 0.00534295
9.585 0.00535854 0.00535122
9.58 0.00536683 0.0053595
9.575 0.00537514 0.00536779
9.57 0.00538346 0.0053761
9.565 0.0053918 0.00538443
9.56 0.00540016 0.00539277
9.555 0.00540853 0.00540113
9.55 0.00541692 0.00540951
9.545 0.00542533 0.00541791
9.54 0.00543375 0.00542632
9.535 0.0054422 0.00543476
9.53 0.00545066 0.00544321
9.525 0.00545914 0.00545168
9.52 0.00546764 0.00546016
9.515 0.00547615 0.00546867
9.51 0.00548468 0.00547718
9.505 0.00549323 0.00548572
9.5 0.0055018 0.00549427
9.495 0.00551038 0.00550284
9.49 0.00551898 0.00551143
9.485 0.0055276 0.00552004
9.48 0.00553624 0.00552867
9.475 0.0055449 0.00553732
9.47 0.00555357 0.00554598
9.465 0.00556227 0.00555466
9.46 0.00557098 0.00556336
9.455 0.00557971 0.00557208
9.45 0.00558845 0.00558081
9.445 0.00559721 0.00558956
9.44 0.005606 0.00559833
9.435 0.0056148 0.00560712
9.43 0.00562362 0.00561593
9.425 0.00563245 0.00562475
9.42 0.00564131 0.0056336
9.415 0.00565019 0.00564246
9.41 0.00565909 0.00565135
9.405 0.005668 0.00566025
9.4 0.00567693 0.00566917
9.395 0.00568588 0.0056781
9.39 0.00569485 0.00568706
9.385 0.00570383 0.00569603
9.38 0.00571283 0.00570502
9.375 0.00572186 0.00571403
9.37 0.0057309 0.00572307
9.365 0.00573997 0.00573212
9.36 0.00574905 0.00574119
9.355 0.00575816 0.00575028
9.35 0.00576728 0.00575939
9.345 0.00577642 0.00576852
9.34 0.00578558 0.00577766
9.335 0.00579475 0.00578683
9.33 0.00580395 0.00579601
9.325 0.00581316 0.00580521
9.32 0.0058224 0.00581444
9.315 0.00583165 0.00582368
9.31 0.00584093 0.00583294
9.305 0.00585023 0.00584223
9.3 0.00585954 0.00585153
9.295 0.00586888 0.00586085
9.29 0.00587823 0.0058702
9.285 0.00588761 0.00587956
9.28 0.005897 0.00588894
9.275 0.00590641 0.00589834
9.27 0.00591585 0.00590776
9.265 0.0059253 0.0059172
9.26 0.00593477 0.00592666
9.255 0.00594427 0.00593614
9.25 0.00595378 0.00594564
9.245 0.00596332 0.00595516
9.24 0.00597287 0.00596471
9.235 0.00598245 0.00597427
9.23 0.00599205 0.00598385
9.225 0.00600166 0.00599346
9.22 0.0060113 0.00600308
9.215 0.00602095 0.00601272
9.21 0.00603063 0.00602238
9.205 0.00604033 0.00603207
9.2 0.00605005 0.00604177
9.195 0.00605979 0.0060515
9.19 0.00606955 0.00606125
9.185 0.00607933 0.00607102
9.18 0.00608914 0.00608081
9.175 0.00609896 0.00609062
9.17 0.00610881 0.00610045
9.165 0.00611867 0.00611031
9.16 0.00612856 0.00612018
9.155 0.00613846 0.00613007
9.15 0.00614839 0.00613998
9.145 0.00615834 0.00614992
9.14 0.00616832 0.00615988
9.135 0.00617831 0.00616986
9.13 0.00618833 0.00617987
9.125 0.00619837 0.00618989
9.12 0.00620843 0.00619994
9.115 0.00621851 0.00621001
9.11 0.00622861 0.00622009
9.105 0.00623873 0.0062302
9.1 0.00624888 0.00624033
9.095 0.00625904 0.00625048
9.09 0.00626923 0.00626066
9.085 0.00627944 0.00627086
9.08 0.00628968 0.00628108
9.075 0.00629994 0.00629132
9.07 0.00631022 0.00630159
9.065 0.00632052 0.00631188
9.06 0.00633084 0.00632219
9.055 0.00634119 0.00633252
9.05 0.00635155 0.00634287
9.045 0.00636194 0.00635324
9.04 0.00637235 0.00636364
9.035 0.00638279 0.00637406
9.03 0.00639325 0.0063845
9.025 0.00640373 0.00639497
9.02 0.00641424 0.00640546
9.015 0.00642476 0.00641598
9.01 0.00643532 0.00642652
9.005 0.00644589 0.00643708
9 0.00645649 0.00644766
8.995 0.0064671 0.00645826
8.99 0.00647775 0.00646889
8.985 0.00648841 0.00647954
8.98 0.0064991 0.00649021
8.975 0.00650981 0.00650091
8.97 0.00652054 0.00651163
8.965 0.00653131 0.00652237
8.96 0.00654209 0.00653315
8.955 0.0065529 0.00654394
8.95 0.00656373 0.00655476
8.945 0.00657459 0.0065656
8.94 0.00658546 0.00657646
8.935 0.00659636 0.00658734
8.93 0.00660729 0.00659825
8.925 0.00661824 0.00660919
8.92 0.00662921 0.00662015
8.915 0.00664021 0.00663113
8.91 0.00665123 0.00664214
8.905 0.00666228 0.00665317
8.9 0.00667336 0.00666423
8.895 0.00668445 0.00667531
8.89 0.00669557 0.00668642
8.885 0.00670672 0.00669755
8.88 0.00671789 0.0067087
8.875 0.00672908 0.00671988
8.87 0.0067403 0.00673108
8.865 0.00675154 0.00674231
8.86 0.00676281 0.00675356
8.855 0.0067741 0.00676484
8.85 0.00678542 0.00677615
8.845 0.00679677 0.00678748
8.84 0.00680814 0.00679883
8.835 0.00681954 0.00681021
8.83 0.00683096 0.00682162
8.825 0.0068424 0.00683305
8.82 0.00685387 0.0068445
8.815 0.00686537 0.00685598
8.81 0.00687689 0.00686749
8.805 0.00688844 0.00687902
8.8 0.00690001 0.00689057
8.795 0.00691161 0.00690216
8.79 0.00692324 0.00691377
8.785 0.00693489 0.00692541
8.78 0.00694657 0.00693707
8.775 0.00695828 0.00694876
8.77 0.00697001 0.00696047
8.765 0.00698176 0.00697221
8.76 0.00699354 0.00698398
8.755 0.00700535 0.00699577
8.75 0.00701718 0.00700759
8.745 0.00702904 0.00701943
8.74 0.00704093 0.00703131
8.735 0.00705285 0.00704321
8.73 0.0070648 0.00705513
8.725 0.00707677 0.00706709
8.72 0.00708876 0.00707907
8.715 0.00710079 0.00709108
8.71 0.00711284 0.00710311
8.705 0.00712491 0.00711517
8.7 0.00713701 0.00712726
8.695 0.00714914 0.00713937
8.69 0.0071613 0.00715151
8.685 0.00717349 0.00716368
8.68 0.00718571 0.00717588
8.675 0.00719795 0.00718811
8.67 0.00721022 0.00720036
8.665 0.00722252 0.00721265
8.66 0.00723485 0.00722496
8.655 0.0072472 0.00723729
8.65 0.00725958 0.00724965
8.645 0.00727199 0.00726205
8.64 0.00728443 0.00727446
8.635 0.00729689 0.00728691
8.63 0.00730939 0.00729939
8.625 0.00732191 0.0073119
8.62 0.00733446 0.00732443
8.615 0.00734704 0.007337
8.61 0.00735966 0.00734959
8.605 0.00737229 0.00736221
8.6 0.00738496 0.00737486
8.595 0.00739765 0.00738754
8.59 0.00741038 0.00740024
8.585 0.00742313 0.00741298
8.58 0.00743591 0.00742574
8.575 0.00744872 0.00743853
8.57 0.00746156 0.00745136
8.565 0.00747443 0.00746421
8.56 0.00748734 0.0074771
8.555 0.00750027 0.00749001
8.55 0.00751323 0.00750296
8.545 0.00752622 0.00751593
8.54 0.00753924 0.00752893
8.535 0.00755228 0.00754196
8.53 0.00756536 0.00755502
8.525 0.00757847 0.00756811
8.52 0.00759161 0.00758123
8.515 0.00760478 0.00759438
8.51 0.00761798 0.00760756
8.505 0.00763121 0.00762077
8.5 0.00764447 0.00763402
8.495 0.00765777 0.00764729
8.49 0.00767109 0.0076606
8.485 0.00768444 0.00767393
8.48 0.00769782 0.0076873
8.475 0.00771124 0.00770069
8.47 0.00772468 0.00771412
8.465 0.00773816 0.00772758
8.46 0.00775166 0.00774106
8.455 0.00776521 0.00775459
8.45 0.00777878 0.00776814
8.445 0.00779238 0.00778173
8.44 0.00780602 0.00779535
8.435 0.00781969 0.00780899
8.43 0.00783338 0.00782267
8.425 0.00784711 0.00783638
8.42 0.00786087 0.00785012
8.415 0.00787466 0.0078639
8.41 0.00788849 0.0078777
8.405 0.00790235 0.00789154
8.4 0.00791624 0.00790541
8.395 0.00793016 0.00791932
8.39 0.00794412 0.00793326
8.385 0.00795811 0.00794723
8.38 0.00797213 0.00796123
8.375 0.00798619 0.00797527
8.37 0.00800027 0.00798933
8.365 0.00801439 0.00800343
8.36 0.00802854 0.00801756
8.355 0.00804272 0.00803173
8.35 0.00805694 0.00804593
8.345 0.0080712 0.00806016
8.34 0.00808548 0.00807443
8.335 0.0080998 0.00808873
8.33 0.00811416 0.00810306
8.325 0.00812855 0.00811743
8.32 0.00814297 0.00813184
8.315 0.00815743 0.00814627
8.31 0.00817191 0.00816074
8.305 0.00818644 0.00817524
8.3 0.00820099 0.00818978
8.295 0.00821558 0.00820435
8.29 0.00823021 0.00821895
8.285 0.00824487 0.0082336
8.28 0.00825957 0.00824827
8.275 0.0082743 0.00826299
8.27 0.00828907 0.00827773
8.265 0.00830387 0.00829252
8.26 0.00831871 0.00830733
8.255 0.00833358 0.00832218
8.25 0.00834848 0.00833707
8.245 0.00836342 0.00835198
8.24 0.0083784 0.00836694
8.235 0.00839341 0.00838193
8.23 0.00840846 0.00839696
8.225 0.00842354 0.00841203
8.22 0.00843867 0.00842713
8.215 0.00845383 0.00844227
8.21 0.00846902 0.00845744
8.205 0.00848425 0.00847265
8.2 0.00849951 0.00848789
8.195 0.00851482 0.00850317
8.19 0.00853015 0.00851849
8.185 0.00854552 0.00853384
8.18 0.00856094 0.00854923
8.175 0.00857638 0.00856466
8.17 0.00859187 0.00858012
8.165 0.0086074 0.00859563
8.16 0.00862296 0.00861117
8.155 0.00863856 0.00862675
8.15 0.0086542 0.00864236
8.145 0.00866987 0.00865801
8.14 0.00868558 0.0086737
8.135 0.00870132 0.00868943
8.13 0.00871711 0.00870519
8.125 0.00873293 0.00872099
8.12 0.00874879 0.00873683
8.115 0.0087647 0.00875271
8.11 0.00878064 0.00876863
8.105 0.00879662 0.00878459
8.1 0.00881264 0.00880059
8.095 0.00882869 0.00881662
8.09 0.00884479 0.00883269
8.085 0.00886092 0.0088488
8.08 0.00887709 0.00886495
8.075 0.0088933 0.00888114
8.07 0.00890955 0.00889736
8.065 0.00892584 0.00891363
8.06 0.00894217 0.00892994
8.055 0.00895854 0.00894629
8.05 0.00897495 0.00896268
8.045 0.0089914 0.00897911
8.04 0.00900789 0.00899557
8.035 0.00902442 0.00901208
8.03 0.00904099 0.00902863
8.025 0.0090576 0.00904521
8.02 0.00907425 0.00906184
8.015 0.00909094 0.00907851
8.01 0.00910767 0.00909521
8.005 0.00912444 0.00911196
8 0.00914126 0.00912876
7.995 0.00915811 0.00914559
7.99 0.00917501 0.00916247
7.985 0.00919195 0.00917938
7.98 0.00920893 0.00919634
7.975 0.00922595 0.00921334
7.97 0.00924301 0.00923038
7.965 0.00926012 0.00924745
7.96 0.00927726 0.00926458
7.955 0.00929445 0.00928174
7.95 0.00931168 0.00929895
7.945 0.00932895 0.0093162
7.94 0.00934627 0.00933349
7.935 0.00936363 0.00935083
7.93 0.00938104 0.00936821
7.925 0.00939848 0.00938563
7.92 0.00941597 0.0094031
7.915 0.0094335 0.0094206
7.91 0.00945108 0.00943815
7.905 0.00946869 0.00945574
7.9 0.00948635 0.00947338
7.895 0.00950406 0.00949106
7.89 0.00952181 0.00950878
7.885 0.0095396 0.00952656
7.88 0.00955744 0.00954437
7.875 0.00957532 0.00956223
7.87 0.00959325 0.00958013
7.865 0.00961122 0.00959808
7.86 0.00962924 0.00961607
7.855 0.0096473 0.00963411
7.85 0.0096654 0.00965218
7.845 0.00968355 0.00967031
7.84 0.00970174 0.00968848
7.835 0.00971998 0.00970669
7.83 0.00973827 0.00972496
7.825 0.00975661 0.00974327
7.82 0.00977499 0.00976162
7.815 0.00979341 0.00978002
7.81 0.00981189 0.00979847
7.805 0.0098304 0.00981696
7.8 0.00984896 0.0098355
7.795 0.00986757 0.00985408
7.79 0.00988623 0.00987271
7.785 0.00990493 0.00989138
7.78 0.00992368 0.00991011
7.775 0.00994247 0.00992888
7.77 0.00996132 0.0099477
7.765 0.00998022 0.00996657
7.76 0.00999916 0.00998548
7.755 0.0100181 0.0100044
7.75 0.0100372 0.0100235
7.745 0.0100563 0.0100425
7.74 0.0100754 0.0100616
7.735 0.0100946 0.0100808
7.73 0.0101138 0.0101
7.725 0.0101331 0.0101192
7.72 0.0101524 0.0101385
7.715 0.0101718 0.0101579
7.71 0.0101912 0.0101773
7.705 0.0102107 0.0101967
7.7 0.0102302 0.0102162
7.695 0.0102498 0.0102358
7.69 0.0102694 0.0102554
7.685 0.0102891 0.010275
7.68 0.0103088 0.0102947
7.675 0.0103286 0.0103144
7.67 0.0103484 0.0103342
7.665 0.0103682 0.0103541
7.66 0.0103882 0.010374
7.655 0.0104082 0.0103939
7.65 0.0104282 0.0104139
7.645 0.0104483 0.010434
7.64 0.0104684 0.0104541
7.635 0.0104886 0.0104742
7.63 0.0105088 0.0104944
7.625 0.0105291 0.0105147
7.62 0.0105494 0.010535
7.615 0.0105698 0.0105553
7.61 0.0105902 0.0105758
7.605 0.0106107 0.0105962
7.6 0.0106313 0.0106167
7.595 0.0106519 0.0106373
7.59 0.0106725 0.0106579
7.585 0.0106932 0.0106786
7.58 0.010714 0.0106993
7.575 0.0107348 0.0107201
7.57 0.0107557 0.0107409
7.565 0.0107766 0.0107618
7.56 0.0107975 0.0107828
7.555 0.0108186 0.0108038
7.55 0.0108396 0.0108248
7.545 0.0108608 0.0108459
7.54 0.010882 0.0108671
7.535 0.0109032 0.0108883
7.53 0.0109245 0.0109096
7.525 0.0109459 0.0109309
7.52 0.0109673 0.0109523
7.515 0.0109888 0.0109737
7.51 0.0110103 0.0109952
7.505 0.0110318 0.0110168
7.5 0.0110535 0.0110384
7.495 0.0110752 0.01106
7.49 0.0110969 0.0110817
7.485 0.0111187 0.0111035
7.48 0.0111406 0.0111254
7.475 0.0111625 0.0111472
7.47 0.0111845 0.0111692
7.465 0.0112065 0.0111912
7.46 0.0112286 0.0112132
7.455 0.0112507 0.0112354
7.45 0.0112729 0.0112575
7.445 0.0112952 0.0112798
7.44 0.0113175 0.0113021
7.435 0.0113399 0.0113244
7.43 0.0113624 0.0113468
7.425 0.0113849 0.0113693
7.42 0.0114074 0.0113918
7.415 0.01143 0.0114144
7.41 0.0114527 0.011437
7.405 0.0114754 0.0114598
7.4 0.0114982 0.0114825
7.395 0.0115211 0.0115053
7.39 0.011544 0.0115282
7.385 0.011567 0.0115512
7.38 0.01159 0.0115742
7.375 0.0116131 0.0115972
7.37 0.0116363 0.0116204
7.365 0.0116595 0.0116436
7.36 0.0116828 0.0116668
7.355 0.0117061 0.0116901
7.35 0.0117295 0.0117135
7.345 0.011753 0.0117369
7.34 0.0117765 0.0117604
7.335 0.0118001 0.011784
7.33 0.0118238 0.0118076
7.325 0.0118475 0.0118313
7.32 0.0118713 0.011855
7.315 0.0118951 0.0118789
7.31 0.011919 0.0119027
7.305 0.011943 0.0119267
7.3 0.0119671 0.0119507
7.295 0.0119912 0.0119748
7.29 0.0120153 0.0119989
7.285 0.0120395 0.0120231
7.28 0.0120638 0.0120473
7.275 0.0120882 0.0120717
7.27 0.0121126 0.0120961
7.265 0.0121371 0.0121205
7.26 0.0121617 0.012145
7.255 0.0121863 0.0121696
7.25 0.012211 0.0121943
7.245 0.0122357 0.012219
7.24 0.0122606 0.0122438
7.235 0.0122855 0.0122687
7.23 0.0123104 0.0122936
7.225 0.0123354 0.0123186
7.22 0.0123605 0.0123436
7.215 0.0123857 0.0123687
7.21 0.0124109 0.0123939
7.205 0.0124362 0.0124192
7.2 0.0124616 0.0124445
7.195 0.012487 0.0124699
7.19 0.0125125 0.0124954
7.185 0.0125381 0.0125209
7.18 0.0125637 0.0125465
7.175 0.0125894 0.0125722
7.17 0.0126152 0.0125979
7.165 0.012641 0.0126237
7.16 0.0126669 0.0126496
7.155 0.0126929 0.0126756
7.15 0.012719 0.0127016
7.145 0.0127451 0.0127277
7.14 0.0127713 0.0127539
7.135 0.0127976 0.0127801
7.13 0.012824 0.0128064
7.125 0.0128504 0.0128328
7.12 0.0128769 0.0128592
7.115 0.0129034 0.0128858
7.11 0.01293 0.0129124
7.105 0.0129568 0.012939
7.1 0.0129835 0.0129658
7.095 0.0130104 0.0129926
7.09 0.0130373 0.0130195
7.085 0.0130643 0.0130465
7.08 0.0130914 0.0130735
7.075 0.0131186 0.0131006
7.07 0.0131458 0.0131278
7.065 0.0131731 0.0131551
7.06 0.0132004 0.0131824
7.055 0.0132279 0.0132098
7.05 0.0132554 0.0132373
7.045 0.013283 0.0132649
7.04 0.0133107 0.0132925
7.035 0.0133385 0.0133202
7.03 0.0133663 0.013348
7.025 0.0133942 0.0133759
7.02 0.0134222 0.0134038
7.015 0.0134503 0.0134319
7.01 0.0134784 0.01346
7.005 0.0135066 0.0134881
7 0.0135349 0.0135164
6.995 0.0135633 0.0135447
6.99 0.0135917 0.0135732
6.985 0.0136203 0.0136017
6.98 0.0136489 0.0136302
6.975 0.0136776 0.0136589
6.97 0.0137064 0.0136876
6.965 0.0137352 0.0137164
6.96 0.0137642 0.0137453
6.955 0.0137932 0.0137743
6.95 0.0138223 0.0138034
6.945 0.0138515 0.0138325
6.94 0.0138807 0.0138617
6.935 0.0139101 0.013891
6.93 0.0139395 0.0139204
6.925 0.013969 0.0139499
6.92 0.0139986 0.0139794
6.915 0.0140283 0.0140091
6.91 0.014058 0.0140388
6.905 0.0140879 0.0140686
6.9 0.0141178 0.0140985
6.895 0.0141478 0.0141284
6.89 0.0141779 0.0141585
6.885 0.0142081 0.0141886
6.88 0.0142383 0.0142188
6.875 0.0142687 0.0142492
6.87 0.0142991 0.0142796
6.865 0.0143296 0.01431
6.86 0.0143602 0.0143406
6.855 0.0143909 0.0143713
6.85 0.0144217 0.014402
6.845 0.0144526 0.0144328
6.84 0.0144835 0.0144637
6.835 0.0145146 0.0144947
6.83 0.0145457 0.0145258
6.825 0.0145769 0.014557
6.82 0.0146082 0.0145883
6.815 0.0146396 0.0146196
6.81 0.0146711 0.0146511
6.805 0.0147027 0.0146826
6.8 0.0147344 0.0147142
6.795 0.0147661 0.014746
6.79 0.014798 0.0147778
6.785 0.0148299 0.0148097
6.78 0.014862 0.0148416
6.775 0.0148941 0.0148737
6.77 0.0149263 0.0149059
6.765 0.0149586 0.0149382
6.76 0.014991 0.0149705
6.755 0.0150235 0.015003
6.75 0.0150561 0.0150355
6.745 0.0150888 0.0150682
6.74 0.0151216 0.0151009
6.735 0.0151544 0.0151337
6.73 0.0151874 0.0151666
6.725 0.0152205 0.0151997
6.72 0.0152536 0.0152328
6.715 0.0152869 0.015266
6.71 0.0153202 0.0152993
6.705 0.0153537 0.0153327
6.7 0.0153872 0.0153662
6.695 0.0154208 0.0153998
6.69 0.0154546 0.0154334
6.685 0.0154884 0.0154672
6.68 0.0155224 0.0155011
6.675 0.0155564 0.0155351
6.67 0.0155905 0.0155692
6.665 0.0156247 0.0156034
6.66 0.0156591 0.0156377
6.655 0.0156935 0.015672
6.65 0.015728 0.0157065
6.645 0.0157626 0.0157411
6.64 0.0157974 0.0157758
6.635 0.0158322 0.0158106
6.63 0.0158672 0.0158455
6.625 0.0159022 0.0158804
6.62 0.0159373 0.0159155
6.615 0.0159726 0.0159507
6.61 0.0160079 0.015986
6.605 0.0160434 0.0160214
6.6 0.0160789 0.0160569
6.595 0.0161146 0.0160925
6.59 0.0161503 0.0161282
6.585 0.0161862 0.0161641
6.58 0.0162222 0.0162
6.575 0.0162583 0.016236
6.57 0.0162944 0.0162722
6.565 0.0163307 0.0163084
6.56 0.0163671 0.0163448
6.555 0.0164036 0.0163812
6.55 0.0164403 0.0164178
6.545 0.016477 0.0164545
6.54 0.0165138 0.0164912
6.535 0.0165508 0.0165281
6.53 0.0165878 0.0165651
6.525 0.016625 0.0166022
6.52 0.0166622 0.0166395
6.515 0.0166996 0.0166768
6.51 0.0167371 0.0167142
6.505 0.0167747 0.0167518
6.5 0.0168124 0.0167895
6.495 0.0168503 0.0168272
6.49 0.0168882 0.0168651
6.485 0.0169263 0.0169031
6.48 0.0169644 0.0169412
6.475 0.0170027 0.0169795
6.47 0.0170411 0.0170178
6.465 0.0170796 0.0170563
6.46 0.0171183 0.0170949
6.455 0.017157 0.0171336
6.45 0.0171959 0.0171724
6.445 0.0172348 0.0172113
6.44 0.0172739 0.0172503
6.435 0.0173132 0.0172895
6.43 0.0173525 0.0173288
6.425 0.0173919 0.0173681
6.42 0.0174315 0.0174077
6.415 0.0174712 0.0174473
6.41 0.017511 0.017487
6.405 0.0175509 0.0175269
6.4 0.017591 0.0175669
6.395 0.0176311 0.017607
6.39 0.0176714 0.0176473
6.385 0.0177118 0.0176876
6.38 0.0177524 0.0177281
6.375 0.017793 0.0177687
6.37 0.0178338 0.0178094
6.365 0.0178747 0.0178503
6.36 0.0179157 0.0178912
6.355 0.0179569 0.0179323
6.35 0.0179982 0.0179736
6.345 0.0180396 0.0180149
6.34 0.0180811 0.0180564
6.335 0.0181228 0.018098
6.33 0.0181646 0.0181397
6.325 0.0182065 0.0181816
6.32 0.0182485 0.0182236
6.315 0.0182907 0.0182657
6.31 0.018333 0.0183079
6.305 0.0183754 0.0183503
6.3 0.018418 0.0183928
6.295 0.0184607 0.0184354
6.29 0.0185035 0.0184782
6.285 0.0185464 0.0185211
6.28 0.0185895 0.0185641
6.275 0.0186327 0.0186073
6.27 0.0186761 0.0186505
6.265 0.0187196 0.018694
6.26 0.0187632 0.0187375
6.255 0.0188069 0.0187812
6.25 0.0188508 0.018825
6.245 0.0188948 0.018869
6.24 0.018939 0.0189131
6.235 0.0189833 0.0189573
6.23 0.0190277 0.0190017
6.225 0.0190723 0.0190462
6.22 0.019117 0.0190909
6.215 0.0191619 0.0191357
6.21 0.0192068 0.0191806
6.205 0.019252 0.0192256
6.2 0.0192972 0.0192708
6.195 0.0193426 0.0193162
6.19 0.0193882 0.0193617
6.185 0.0194339 0.0194073
6.18 0.0194797 0.0194531
6.175 0.0195257 0.019499
6.17 0.0195718 0.0195451
6.165 0.0196181 0.0195913
6.16 0.0196645 0.0196376
6.155 0.0197111 0.0196841
6.15 0.0197578 0.0197308
6.145 0.0198046 0.0197775
6.14 0.0198516 0.0198245
6.135 0.0198988 0.0198716
6.13 0.0199461 0.0199188
6.125 0.0199935 0.0199662
6.12 0.0200411 0.0200137
6.115 0.0200888 0.0200614
6.11 0.0201367 0.0201092
6.105 0.0201848 0.0201572
6.1 0.020233 0.0202053
6.095 0.0202813 0.0202536
6.09 0.0203298 0.020302
6.085 0.0203785 0.0203506
6.08 0.0204273 0.0203993
6.075 0.0204762 0.0204482
6.07 0.0205254 0.0204973
6.065 0.0205746 0.0205465
6.06 0.0206241 0.0205959
6.055 0.0206737 0.0206454
6.05 0.0207234 0.0206951
6.045 0.0207733 0.0207449
6.04 0.0208234 0.0207949
6.035 0.0208736 0.0208451
6.03 0.020924 0.0208954
6.025 0.0209745 0.0209458
6.02 0.0210252 0.0209965
6.015 0.0210761 0.0210473
6.01 0.0211271 0.0210983
6.005 0.0211783 0.0211494
6 0.0212297 0.0212007
5.995 0.0212812 0.0212521
5.99 0.0213329 0.0213038
5.985 0.0213848 0.0213555
5.98 0.0214368 0.0214075
5.975 0.021489 0.0214596
5.97 0.0215414 0.0215119
5.965 0.0215939 0.0215644
5.96 0.0216466 0.021617
5.955 0.0216995 0.0216698
5.95 0.0217525 0.0217228
5.945 0.0218057 0.0217759
5.94 0.0218591 0.0218292
5.935 0.0219127 0.0218827
5.93 0.0219664 0.0219364
5.925 0.0220203 0.0219902
5.92 0.0220744 0.0220442
5.915 0.0221286 0.0220984
5.91 0.0221831 0.0221527
5.905 0.0222377 0.0222073
5.9 0.0222925 0.022262
5.895 0.0223474 0.0223169
5.89 0.0224026 0.022372
5.885 0.0224579 0.0224272
5.88 0.0225134 0.0224826
5.875 0.0225691 0.0225383
5.87 0.022625 0.022594
5.865 0.022681 0.02265
5.86 0.0227373 0.0227062
5.855 0.0227937 0.0227625
5.85 0.0228503 0.0228191
5.845 0.0229071 0.0228758
5.84 0.0229641 0.0229327
5.835 0.0230213 0.0229898
5.83 0.0230786 0.0230471
5.825 0.0231362 0.0231045
5.82 0.0231939 0.0231622
5.815 0.0232518 0.02322
5.81 0.02331 0.0232781
5.805 0.0233683 0.0233363
5.8 0.0234268 0.0233947
5.795 0.0234855 0.0234534
5.79 0.0235444 0.0235122
5.785 0.0236035 0.0235712
5.78 0.0236628 0.0236304
5.775 0.0237222 0.0236898
5.77 0.0237819 0.0237494
5.765 0.0238418 0.0238092
5.76 0.0239019 0.0238692
5.755 0.0239621 0.0239294
5.75 0.0240226 0.0239898
5.745 0.0240833 0.0240504
5.74 0.0241442 0.0241112
5.735 0.0242053 0.0241722
5.73 0.0242666 0.0242334
5.725 0.0243281 0.0242948
5.72 0.0243898 0.0243564
5.715 0.0244517 0.0244183
5.71 0.0245138 0.0244803
5.705 0.0245762 0.0245425
5.7 0.0246387 0.024605
5.695 0.0247014 0.0246677
5.69 0.0247644 0.0247305
5.685 0.0248276 0.0247936
5.68 0.024891 0.0248569
5.675 0.0249546 0.0249204
5.67 0.0250184 0.0249842
5.665 0.0250824 0.0250481
5.66 0.0251467 0.0251123
5.655 0.0252111 0.0251767
5.65 0.0252758 0.0252413
5.645 0.0253407 0.0253061
5.64 0.0254058 0.0253711
5.635 0.0254712 0.0254364
5.63 0.0255368 0.0255018
5.625 0.0256026 0.0255675
5.62 0.0256686 0.0256335
5.615 0.0257348 0.0256996
5.61 0.0258013 0.025766
5.605 0.025868 0.0258326
5.6 0.0259349 0.0258994
5.595 0.0260021 0.0259665
5.59 0.0260694 0.0260338
5.585 0.0261371 0.0261013
5.58 0.0262049 0.0261691
5.575 0.026273 0.026237
5.57 0.0263413 0.0263053
5.565 0.0264098 0.0263737
5.56 0.0264786 0.0264424
5.555 0.0265477 0.0265113
5.55 0.0266169 0.0265805
5.545 0.0266864 0.0266499
5.54 0.0267561 0.0267196
5.535 0.0268261 0.0267894
5.53 0.0268963 0.0268596
5.525 0.0269668 0.0269299
5.52 0.0270375 0.0270005
5.515 0.0271085 0.0270714
5.51 0.0271797 0.0271425
5.505 0.0272511 0.0272139
5.5 0.0273228 0.0272855
5.495 0.0273948 0.0273573
5.49 0.027467 0.0274294
5.485 0.0275394 0.0275017
5.48 0.0276121 0.0275743
5.475 0.0276851 0.0276472
5.47 0.0277583 0.0277203
5.465 0.0278317 0.0277937
5.46 0.0279054 0.0278673
5.455 0.0279794 0.0279412
5.45 0.0280537 0.0280153
5.445 0.0281282 0.0280897
5.44 0.0282029 0.0281644
5.435 0.028278 0.0282393
5.43 0.0283532 0.0283145
5.425 0.0284288 0.0283899
5.42 0.0285046 0.0284656
5.415 0.0285807 0.0285416
5.41 0.028657 0.0286179
5.405 0.0287337 0.0286944
5.4 0.0288106 0.0287712
5.395 0.0288877 0.0288482
5.39 0.0289652 0.0289256
5.385 0.0290429 0.0290032
5.38 0.0291209 0.0290811
5.375 0.0291992 0.0291592
5.37 0.0292777 0.0292377
5.365 0.0293565 0.0293164
5.36 0.0294356 0.0293954
5.355 0.029515 0.0294747
5.35 0.0295947 0.0295542
5.345 0.0296746 0.0296341
5.34 0.0297549 0.0297142
5.335 0.0298354 0.0297946
5.33 0.0299162 0.0298753
5.325 0.0299973 0.0299563
5.32 0.0300787 0.0300376
5.315 0.0301604 0.0301192
5.31 0.0302424 0.0302011
5.305 0.0303247 0.0302832
5.3 0.0304072 0.0303657
5.295 0.0304901 0.0304484
5.29 0.0305733 0.0305315
5.285 0.0306568 0.0306148
5.28 0.0307405 0.0306985
5.275 0.0308246 0.0307824
5.27 0.030909 0.0308667
5.265 0.0309937 0.0309513
5.26 0.0310786 0.0310361
5.255 0.0311639 0.0311213
5.25 0.0312495 0.0312068
5.245 0.0313354 0.0312926
5.24 0.0314217 0.0313787
5.235 0.0315082 0.0314651
5.23 0.0315951 0.0315519
5.225 0.0316822 0.0316389
5.22 0.0317697 0.0317263
5.215 0.0318575 0.031814
5.21 0.0319457 0.031902
5.205 0.0320341 0.0319903
5.2 0.0321229 0.032079
5.195 0.032212 0.0321679
5.19 0.0323014 0.0322572
5.185 0.0323912 0.0323469
5.18 0.0324812 0.0324368
5.175 0.0325717 0.0325271
5.17 0.0326624 0.0326177
5.165 0.0327535 0.0327087
5.16 0.0328449 0.0328
5.155 0.0329367 0.0328916
5.15 0.0330288 0.0329836
5.145 0.0331212 0.0330759
5.14 0.033214 0.0331686
5.135 0.0333071 0.0332615
5.13 0.0334005 0.0333549
5.125 0.0334943 0.0334485
5.12 0.0335885 0.0335426
5.115 0.033683 0.033637
5.11 0.0337779 0.0337317
5.105 0.0338731 0.0338268
5.1 0.0339687 0.0339222
5.095 0.0340646 0.034018
5.09 0.0341609 0.0341141
5.085 0.0342575 0.0342106
5.08 0.0343545 0.0343075
5.075 0.0344518 0.0344047
5.07 0.0345496 0.0345023
5.065 0.0346477 0.0346003
5.06 0.0347461 0.0346986
5.055 0.034845 0.0347973
5.05 0.0349442 0.0348964
5.045 0.0350437 0.0349958
5.04 0.0351437 0.0350956
5.035 0.035244 0.0351958
5.03 0.0353447 0.0352964
5.025 0.0354458 0.0353973
5.02 0.0355473 0.0354986
5.015 0.0356491 0.0356003
5.01 0.0357513 0.0357024
5.005 0.0358539 0.0358049
5 0.035957 0.0359078
4.995 0.0360604 0.0360111
4.99 0.0361642 0.0361147
4.985 0.0362683 0.0362188
4.98 0.0363729 0.0363232
4.975 0.0364779 0.036428
4.97 0.0365833 0.0365333
4.965 0.0366891 0.0366389
4.96 0.0367953 0.0367449
4.955 0.0369018 0.0368514
4.95 0.0370088 0.0369582
4.945 0.0371163 0.0370655
4.94 0.0372241 0.0371732
4.935 0.0373323 0.0372813
4.93 0.037441 0.0373898
4.925 0.03755 0.0374987
4.92 0.0376595 0.037608
4.915 0.0377694 0.0377178
4.91 0.0378798 0.037828
4.905 0.0379905 0.0379386
4.9 0.0381017 0.0380496
4.895 0.0382133 0.0381611
4.89 0.0383253 0.0382729
4.885 0.0384378 0.0383853
4.88 0.0385507 0.038498
4.875 0.0386641 0.0386112
4.87 0.0387779 0.0387249
4.865 0.0388921 0.0388389
4.86 0.0390068 0.0389535
4.855 0.0391219 0.0390684
4.85 0.0392375 0.0391838
4.845 0.0393535 0.0392997
4.84 0.03947 0.039416
4.835 0.0395869 0.0395328
4.83 0.0397043 0.03965
4.825 0.0398222 0.0397677
4.82 0.0399405 0.0398858
4.815 0.0400592 0.0400045
4.81 0.0401785 0.0401235
4.805 0.0402982 0.0402431
4.8 0.0404183 0.0403631
4.795 0.040539 0.0404836
4.79 0.0406601 0.0406045
4.785 0.0407817 0.0407259
4.78 0.0409038 0.0408479
4.775 0.0410264 0.0409703
4.77 0.0411494 0.0410931
4.765 0.0412729 0.0412165
4.76 0.041397 0.0413404
4.755 0.0415215 0.0414647
4.75 0.0416465 0.0415895
4.745 0.041772 0.0417149
4.74 0.041898 0.0418407
4.735 0.0420245 0.041967
4.73 0.0421515 0.0420939
4.725 0.042279 0.0422212
4.72 0.042407 0.042349
4.715 0.0425356 0.0424774
4.71 0.0426646 0.0426063
4.705 0.0427942 0.0427357
4.7 0.0429243 0.0428656
4.695 0.0430549 0.042996
4.69 0.043186 0.0431269
4.685 0.0433176 0.0432584
4.68 0.0434498 0.0433904
4.675 0.0435825 0.0435229
4.67 0.0437158 0.043656
4.665 0.0438496 0.0437896
4.66 0.0439839 0.0439237
4.655 0.0441188 0.0440584
4.65 0.0442542 0.0441937
4.645 0.0443901 0.0443294
4.64 0.0445267 0.0444658
4.635 0.0446637 0.0446026
4.63 0.0448013 0.0447401
4.625 0.0449395 0.0448781
4.62 0.0450783 0.0450166
4.615 0.0452176 0.0451557
4.61 0.0453574 0.0452954
4.605 0.0454979 0.0454357
4.6 0.0456389 0.0455765
4.595 0.0457805 0.0457179
4.59 0.0459227 0.0458599
4.585 0.0460654 0.0460024
4.58 0.0462088 0.0461456
4.575 0.0463527 0.0462893
4.57 0.0464972 0.0464336
4.565 0.0466423 0.0465785
4.56 0.046788 0.046724
4.555 0.0469343 0.0468701
4.55 0.0470812 0.0470168
4.545 0.0472287 0.0471641
4.54 0.0473769 0.0473121
4.535 0.0475256 0.0474606
4.53 0.0476749 0.0476098
4.525 0.0478249 0.0477595
4.52 0.0479755 0.0479099
4.515 0.0481267 0.0480609
4.51 0.0482786 0.0482125
4.505 0.048431 0.0483648
4.5 0.0485841 0.0485177
4.495 0.0487379 0.0486712
4.49 0.0488923 0.0488254
4.485 0.0490473 0.0489802
4.48 0.049203 0.0491357
4.475 0.0493593 0.0492918
4.47 0.0495163 0.0494486
4.465 0.0496739 0.049606
4.46 0.0498322 0.0497641
4.455 0.0499912 0.0499228
4.45 0.0501508 0.0500822
4.445 0.0503111 0.0502423
4.44 0.0504721 0.0504031
4.435 0.0506337 0.0505645
4.43 0.0507961 0.0507266
4.425 0.0509591 0.0508894
4.42 0.0511228 0.0510529
4.415 0.0512872 0.0512171
4.41 0.0514523 0.051382
4.405 0.0516181 0.0515475
4.4 0.0517846 0.0517138
4.395 0.0519518 0.0518808
4.39 0.0521198 0.0520485
4.385 0.0522884 0.0522169
4.38 0.0524577 0.052386
4.375 0.0526278 0.0525559
4.37 0.0527986 0.0527264
4.365 0.0529702 0.0528977
4.36 0.0531424 0.0530697
4.355 0.0533154 0.0532425
4.35 0.0534892 0.053416
4.345 0.0536636 0.0535903
4.34 0.0538389 0.0537653
4.335 0.0540149 0.053941
4.33 0.0541916 0.0541175
4.325 0.0543691 0.0542948
4.32 0.0545474 0.0544728
4.315 0.0547264 0.0546516
4.31 0.0549062 0.0548312
4.305 0.0550868 0.0550115
4.3 0.0552682 0.0551926
4.295 0.0554504 0.0553745
4.29 0.0556333 0.0555572
4.285 0.055817 0.0557407
4.28 0.0560016 0.055925
4.275 0.0561869 0.0561101
4.27 0.0563731 0.056296
4.265 0.05656 0.0564827
4.26 0.0567478 0.0566702
4.255 0.0569364 0.0568585
4.25 0.0571258 0.0570477
4.245 0.0573161 0.0572377
4.24 0.0575071 0.0574285
4.235 0.0576991 0.0576202
4.23 0.0578918 0.0578127
4.225 0.0580854 0.058006
4.22 0.0582799 0.0582002
4.215 0.0584752 0.0583952
4.21 0.0586714 0.0585911
4.205 0.0588684 0.0587879
4.2 0.0590663 0.0589855
4.195 0.0592651 0.0591841
4.19 0.0594648 0.0593835
4.185 0.0596653 0.0595837
4.18 0.0598668 0.0597849
4.175 0.0600691 0.0599869
4.17 0.0602723 0.0601899
4.165 0.0604764 0.0603937
4.16 0.0606815 0.0605985
4.155 0.0608874 0.0608042
4.15 0.0610943 0.0610108
4.145 0.0613021 0.0612183
4.14 0.0615108 0.0614267
4.135 0.0617205 0.0616361
4.13 0.0619311 0.0618464
4.125 0.0621426 0.0620577
4.12 0.0623551 0.0622699
4.115 0.0625686 0.062483
4.11 0.062783 0.0626971
4.105 0.0629983 0.0629122
4.1 0.0632147 0.0631282
4.095 0.063432 0.0633453
4.09 0.0636503 0.0635633
4.085 0.0638696 0.0637823
4.08 0.0640899 0.0640022
4.075 0.0643112 0.0642232
4.07 0.0645334 0.0644452
4.065 0.0647567 0.0646682
4.06 0.064981 0.0648922
4.055 0.0652063 0.0651172
4.05 0.0654327 0.0653432
4.045 0.0656601 0.0655703
4.04 0.0658885 0.0657984
4.035 0.066118 0.0660275
4.03 0.0663485 0.0662577
4.025 0.06658 0.066489
4.02 0.0668127 0.0667213
4.015 0.0670464 0.0669547
4.01 0.0672811 0.0671891
4.005 0.067517 0.0674247
4 0.0677539 0.0676613
3.995 0.0679919 0.0678989
3.99 0.068231 0.0681377
3.985 0.0684713 0.0683776
3.98 0.0687126 0.0686186
3.975 0.0689551 0.0688608
3.97 0.0691986 0.069104
3.965 0.0694433 0.0693484
3.96 0.0696892 0.0695939
3.955 0.0699362 0.0698405
3.95 0.0701843 0.0700883
3.945 0.0704336 0.0703373
3.94 0.070684 0.0705873
3.935 0.0709356 0.0708386
3.93 0.0711884 0.0710911
3.925 0.0714424 0.0713447
3.92 0.0716975 0.0715995
3.915 0.0719539 0.0718555
3.91 0.0722114 0.0721127
3.905 0.0724702 0.0723711
3.9 0.0727302 0.0726307
3.895 0.0729914 0.0728916
3.89 0.0732538 0.0731537
3.885 0.0735175 0.073417
3.88 0.0737824 0.0736815
3.875 0.0740486 0.0739473
3.87 0.074316 0.0742144
3.865 0.0745847 0.0744827
3.86 0.0748547 0.0747523
3.855 0.0751259 0.0750232
3.85 0.0753985 0.0752954
3.845 0.0756723 0.0755688
3.84 0.0759474 0.0758436
3.835 0.0762239 0.0761197
3.83 0.0765016 0.076397
3.825 0.0767807 0.0766757
3.82 0.0770612 0.0769558
3.815 0.0773429 0.0772372
3.81 0.0776261 0.0775199
3.805 0.0779105 0.077804
3.8 0.0781964 0.0780895
3.795 0.0784836 0.0783763
3.79 0.0787722 0.0786645
3.785 0.0790622 0.0789541
3.78 0.0793536 0.0792451
3.775 0.0796464 0.0795375
3.77 0.0799406 0.0798313
3.765 0.0802362 0.0801265
3.76 0.0805333 0.0804232
3.755 0.0808318 0.0807213
3.75 0.0811318 0.0810208
3.745 0.0814332 0.0813218
3.74 0.0817361 0.0816243
3.735 0.0820404 0.0819282
3.73 0.0823463 0.0822337
3.725 0.0826536 0.0825406
3.72 0.0829624 0.082849
3.715 0.0832728 0.0831589
3.71 0.0835846 0.0834703
3.705 0.083898 0.0837833
3.7 0.084213 0.0840978
3.695 0.0845294 0.0844139
3.69 0.0848475 0.0847315
3.685 0.0851671 0.0850506
3.68 0.0854883 0.0853714
3.675 0.085811 0.0856937
3.67 0.0861354 0.0860176
3.665 0.0864614 0.0863431
3.66 0.0867889 0.0866703
3.655 0.0871181 0.086999
3.65 0.087449 0.0873294
3.645 0.0877815 0.0876614
3.64 0.0881156 0.0879951
3.635 0.0884514 0.0883304
3.63 0.0887889 0.0886675
3.625 0.089128 0.0890062
3.62 0.0894689 0.0893465
3.615 0.0898114 0.0896886
3.61 0.0901557 0.0900324
3.605 0.0905017 0.0903779
3.6 0.0908494 0.0907252
3.595 0.0911989 0.0910742
3.59 0.0915501 0.091425
3.585 0.0919031 0.0917775
3.58 0.0922579 0.0921318
3.575 0.0926145 0.0924879
3.57 0.0929729 0.0928458
3.565 0.0933331 0.0932055
3.56 0.0936951 0.093567
3.555 0.094059 0.0939303
3.55 0.0944247 0.0942955
3.545 0.0947922 0.0946626
3.54 0.0951616 0.0950315
3.535 0.0955329 0.0954023
3.53 0.0959061 0.095775
3.525 0.0962812 0.0961496
3.52 0.0966583 0.0965261
3.515 0.0970372 0.0969045
3.51 0.0974181 0.0972849
3.505 0.097801 0.0976672
3.5 0.0981858 0.0980515
3.495 0.0985726 0.0984378
3.49 0.0989613 0.098826
3.485 0.0993521 0.0992163
3.48 0.0997449 0.0996085
3.475 0.10014 0.100003
3.47 0.100537 0.100399
3.465 0.100935 0.100797
3.46 0.101336 0.101198
3.455 0.10174 0.1016
3.45 0.102145 0.102005
3.445 0.102552 0.102412
3.44 0.102961 0.102821
3.435 0.103373 0.103232
3.43 0.103787 0.103645
3.425 0.104202 0.10406
3.42 0.10462 0.104477
3.415 0.105041 0.104897
3.41 0.105463 0.105319
3.405 0.105887 0.105743
3.4 0.106314 0.106169
3.395 0.106743 0.106597
3.39 0.107175 0.107028
3.385 0.107608 0.107461
3.38 0.108044 0.107897
3.375 0.108482 0.108334
3.37 0.108923 0.108774
3.365 0.109366 0.109216
3.36 0.109811 0.109661
3.355 0.110259 0.110108
3.35 0.110708 0.110557
3.345 0.111161 0.111009
3.34 0.111616 0.111463
3.335 0.112073 0.111919
3.33 0.112532 0.112378
3.325 0.112994 0.11284
3.32 0.113459 0.113304
3.315 0.113926 0.11377
3.31 0.114395 0.114239
3.305 0.114868 0.11471
3.3 0.115342 0.115184
3.295 0.115819 0.115661
3.29 0.116299 0.11614
3.285 0.116781 0.116622
3.28 0.117266 0.117106
3.275 0.117754 0.117593
3.27 0.118244 0.118082
3.265 0.118737 0.118574
3.26 0.119232 0.119069
3.255 0.11973 0.119567
3.25 0.120231 0.120067
3.245 0.120735 0.12057
3.24 0.121241 0.121075
3.235 0.12175 0.121584
3.23 0.122262 0.122095
3.225 0.122777 0.122609
3.22 0.123295 0.123126
3.215 0.123815 0.123646
3.21 0.124338 0.124168
3.205 0.124864 0.124694
3.2 0.125393 0.125222
3.195 0.125925 0.125753
3.19 0.12646 0.126287
3.185 0.126998 0.126824
3.18 0.127539 0.127364
3.175 0.128083 0.127907
3.17 0.128629 0.128453
3.165 0.129179 0.129002
3.16 0.129732 0.129555
3.155 0.130288 0.13011
3.15 0.130847 0.130668
3.145 0.131409 0.13123
3.14 0.131975 0.131794
3.135 0.132543 0.132362
3.13 0.133115 0.132933
3.125 0.13369 0.133507
3.12 0.134268 0.134084
3.115 0.134849 0.134665
3.11 0.135434 0.135248
3.105 0.136022 0.135836
3.1 0.136613 0.136426
3.095 0.137207 0.13702
3.09 0.137805 0.137617
3.085 0.138406 0.138217
3.08 0.139011 0.138821
3.075 0.139619 0.139428
3.07 0.140231 0.140039
3.065 0.140846 0.140653
3.06 0.141464 0.141271
3.055 0.142087 0.141892
3.05 0.142712 0.142517
3.045 0.143341 0.143145
3.04 0.143974 0.143777
3.035 0.144611 0.144413
3.03 0.145251 0.145052
3.025 0.145895 0.145695
3.02 0.146542 0.146342
3.015 0.147193 0.146992
3.01 0.147848 0.147646
3.005 0.148507 0.148304
3 0.149169 0.148965
2.995 0.149836 0.149631
2.99 0.150506 0.1503
2.985 0.15118 0.150973
2.98 0.151858 0.15165
2.975 0.15254 0.152331
2.97 0.153226 0.153016
2.965 0.153916 0.153705
2.96 0.15461 0.154398
2.955 0.155308 0.155095
2.95 0.15601 0.155796
2.945 0.156716 0.156502
2.94 0.157426 0.157211
2.935 0.158141 0.157925
2.93 0.158859 0.158642
2.925 0.159582 0.159364
2.92 0.16031 0.16009
2.915 0.161041 0.160821
2.91 0.161777 0.161556
2.905 0.162517 0.162295
2.9 0.163261 0.163038
2.895 0.16401 0.163786
2.89 0.164764 0.164538
2.885 0.165522 0.165295
2.88 0.166284 0.166056
2.875 0.167051 0.166822
2.87 0.167822 0.167593
2.865 0.168598 0.168368
2.86 0.169379 0.169147
2.855 0.170164 0.169932
2.85 0.170954 0.170721
2.845 0.171749 0.171514
2.84 0.172549 0.172313
2.835 0.173353 0.173116
2.83 0.174163 0.173924
2.825 0.174977 0.174737
2.82 0.175796 0.175555
2.815 0.17662 0.176378
2.81 0.177449 0.177206
2.805 0.178283 0.178039
2.8 0.179122 0.178877
2.795 0.179966 0.17972
2.79 0.180815 0.180568
2.785 0.18167 0.181421
2.78 0.18253 0.18228
2.775 0.183394 0.183144
2.77 0.184265 0.184013
2.765 0.18514 0.184887
2.76 0.186021 0.185767
2.755 0.186908 0.186652
2.75 0.187799 0.187542
2.745 0.188697 0.188439
2.74 0.189599 0.18934
2.735 0.190508 0.190247
2.73 0.191422 0.19116
2.725 0.192341 0.192078
2.72 0.193267 0.193002
2.715 0.194198 0.193932
2.71 0.195134 0.194868
2.705 0.196077 0.195809
2.7 0.197026 0.196756
2.695 0.19798 0.197709
2.69 0.19894 0.198668
2.685 0.199907 0.199633
2.68 0.200879 0.200604
2.675 0.201858 0.201582
2.67 0.202842 0.202565
2.665 0.203833 0.203554
2.66 0.20483 0.20455
2.655 0.205833 0.205552
2.65 0.206843 0.20656
2.645 0.207859 0.207575
2.64 0.208881 0.208596
2.635 0.20991 0.209623
2.63 0.210945 0.210657
2.625 0.211987 0.211698
2.62 0.213036 0.212745
2.615 0.214091 0.213798
2.61 0.215153 0.214859
2.605 0.216222 0.215926
2.6 0.217297 0.217
2.595 0.21838 0.218081
2.59 0.219469 0.219169
2.585 0.220565 0.220264
2.58 0.221669 0.221365
2.575 0.222779 0.222474
2.57 0.223897 0.22359
2.565 0.225021 0.224714
2.56 0.226153 0.225844
2.555 0.227292 0.226982
2.55 0.228439 0.228127
2.545 0.229593 0.229279
2.54 0.230755 0.230439
2.535 0.231924 0.231607
2.53 0.2331 0.232782
2.525 0.234285 0.233964
2.52 0.235477 0.235155
2.515 0.236676 0.236353
2.51 0.237884 0.237559
2.505 0.239099 0.238773
2.5 0.240323 0.239994
2.495 0.241554 0.241224
2.49 0.242794 0.242462
2.485 0.244041 0.243708
2.48 0.245297 0.244962
2.475 0.246561 0.246224
2.47 0.247834 0.247495
2.465 0.249115 0.248774
2.46 0.250404 0.250062
2.455 0.251702 0.251358
2.45 0.253008 0.252662
2.445 0.254323 0.253976
2.44 0.255647 0.255298
2.435 0.25698 0.256629
2.43 0.258321 0.257968
2.425 0.259672 0.259317
2.42 0.261031 0.260674
2.415 0.2624 0.262041
2.41 0.263778 0.263417
2.405 0.265165 0.264802
2.4 0.266561 0.266196
2.395 0.267966 0.2676
2.39 0.269381 0.269013
2.385 0.270806 0.270436
2.38 0.27224 0.271868
2.375 0.273684 0.27331
2.37 0.275138 0.274762
2.365 0.276601 0.276223
2.36 0.278075 0.277694
2.355 0.279558 0.279176
2.35 0.281051 0.280667
2.345 0.282555 0.282169
2.34 0.284069 0.28368
2.335 0.285593 0.285202
2.33 0.287128 0.286735
2.325 0.288673 0.288278
2.32 0.290228 0.289831
2.315 0.291794 0.291395
2.31 0.293371 0.29297
2.305 0.294959 0.294556
2.3 0.296558 0.296152
2.295 0.298168 0.29776
2.29 0.299789 0.299379
2.285 0.301421 0.301008
2.28 0.303064 0.30265
2.275 0.304719 0.304302
2.27 0.306385 0.305966
2.265 0.308062 0.307641
2.26 0.309752 0.309328
2.255 0.311453 0.311027
2.25 0.313166 0.312738
2.245 0.314891 0.31446
2.24 0.316628 0.316195
2.235 0.318377 0.317941
2.23 0.320138 0.3197
2.225 0.321911 0.321471
2.22 0.323698 0.323255
2.215 0.325496 0.325051
2.21 0.327307 0.32686
2.205 0.329131 0.328681
2.2 0.330968 0.330515
2.195 0.332818 0.332363
2.19 0.334681 0.334223
2.185 0.336557 0.336096
2.18 0.338446 0.337983
2.175 0.340348 0.339883
2.17 0.342265 0.341797
2.165 0.344194 0.343724
2.16 0.346138 0.345665
2.155 0.348095 0.347619
2.15 0.350066 0.349588
2.145 0.352052 0.35157
2.14 0.354051 0.353567
2.135 0.356065 0.355578
2.13 0.358093 0.357604
2.125 0.360136 0.359644
2.12 0.362194 0.361698
2.115 0.364266 0.363768
2.11 0.366353 0.365852
2.105 0.368455 0.367951
2.1 0.370573 0.370066
2.095 0.372705 0.372196
2.09 0.374853 0.374341
2.085 0.377017 0.376501
2.08 0.379196 0.378678
2.075 0.381391 0.38087
2.07 0.383602 0.383078
2.065 0.385829 0.385302
2.06 0.388073 0.387542
2.055 0.390332 0.389799
2.05 0.392609 0.392072
2.045 0.394901 0.394361
2.04 0.397211 0.396668
2.035 0.399537 0.398991
2.03 0.401881 0.401331
2.025 0.404241 0.403689
2.02 0.406619 0.406063
2.015 0.409015 0.408455
2.01 0.411428 0.410865
2.005 0.413859 0.413293
2 0.416307 0.415738
1.995 0.418774 0.418202
1.99 0.421259 0.420683
1.985 0.423763 0.423183
1.98 0.426285 0.425702
1.975 0.428825 0.428239
1.97 0.431385 0.430795
1.965 0.433963 0.43337
1.96 0.436561 0.435964
1.955 0.439178 0.438577
1.95 0.441815 0.44121
1.945 0.444471 0.443863
1.94 0.447147 0.446535
1.935 0.449843 0.449228
1.93 0.452559 0.45194
1.925 0.455295 0.454673
1.92 0.458052 0.457426
1.915 0.46083 0.4602
1.91 0.463628 0.462995
1.905 0.466448 0.46581
1.9 0.469289 0.468647
1.895 0.472151 0.471505
1.89 0.475035 0.474385
1.885 0.47794 0.477287
1.88 0.480867 0.48021
1.875 0.483817 0.483155
1.87 0.486789 0.486123
1.865 0.489783 0.489113
1.86 0.4928 0.492126
1.855 0.49584 0.495162
1.85 0.498903 0.498221
1.845 0.501989 0.501303
1.84 0.505099 0.504408
1.835 0.508232 0.507537
1.83 0.511389 0.51069
1.825 0.51457 0.513866
1.82 0.517776 0.517068
1.815 0.521005 0.520293
1.81 0.52426 0.523543
1.805 0.527539 0.526818
1.8 0.530844 0.530118
1.795 0.534173 0.533443
1.79 0.537529 0.536794
1.785 0.54091 0.54017
1.78 0.544317 0.543572
1.775 0.547749 0.547
1.77 0.551209 0.550455
1.765 0.554695 0.553936
1.76 0.558207 0.557444
1.755 0.561747 0.560979
1.75 0.565314 0.564541
1.745 0.568908 0.56813
1.74 0.57253 0.571748
1.735 0.57618 0.575392
1.73 0.579858 0.579066
1.725 0.583565 0.582767
1.72 0.5873 0.586497
1.715 0.591064 0.590256
1.71 0.594857 0.594043
1.705 0.598679 0.59786
1.7 0.602531 0.601707
1.695 0.606412 0.605583
1.69 0.610324 0.609489
1.685 0.614265 0.613426
1.68 0.618238 0.617392
1.675 0.622241 0.62139
1.67 0.626275 0.625418
1.665 0.63034 0.629478
1.66 0.634436 0.633569
1.655 0.638565 0.637692
1.65 0.642725 0.641846
1.645 0.646917 0.646033
1.64 0.651142 0.650252
1.635 0.6554 0.654504
1.63 0.659691 0.658789
1.625 0.664014 0.663106
1.62 0.668372 0.667458
1.615 0.672762 0.671843
1.61 0.677187 0.676261
1.605 0.681646 0.680714
1.6 0.68614 0.685202
1.595 0.690668 0.689724
1.59 0.695231 0.694281
1.585 0.69983 0.698873
1.58 0.704464 0.7035
1.575 0.709133 0.708164
1.57 0.713839 0.712863
1.565 0.718581 0.717598
1.56 0.723359 0.72237
1.555 0.728174 0.727179
1.55 0.733026 0.732024
1.545 0.737916 0.736907
1.54 0.742842 0.741827
1.535 0.747807 0.746784
1.53 0.75281 0.75178
1.525 0.75785 0.756814
1.52 0.762929 0.761886
1.515 0.768047 0.766997
1.51 0.773204 0.772147
1.505 0.7784 0.777336
1.5 0.783636 0.782564
1.495 0.788911 0.787832
1.49 0.794226 0.79314
1.485 0.799581 0.798488
1.48 0.804977 0.803876
1.475 0.810413 0.809305
1.47 0.81589 0.814774
1.465 0.821408 0.820285
1.46 0.826967 0.825836
1.455 0.832567 0.831429
1.45 0.838209 0.837063
1.445 0.843893 0.842739
1.44 0.849619 0.848457
1.435 0.855387 0.854218
1.43 0.861198 0.86002
1.425 0.867051 0.865865
1.42 0.872946 0.871753
1.415 0.878885 0.877683
1.41 0.884866 0.883656
1.405 0.890891 0.889672
1.4 0.896958 0.895732
1.395 0.90307 0.901835
1.39 0.909224 0.907981
1.385 0.915423 0.914171
1.38 0.921665 0.920404
1.375 0.92795 0.926681
1.37 0.93428 0.933002
1.365 0.940653 0.939367
1.36 0.94707 0.945775
1.355 0.953532 0.952228
1.35 0.960037 0.958724
1.345 0.966586 0.965264
1.34 0.973179 0.971848
1.335 0.979816 0.978476
1.33 0.986497 0.985148
1.325 0.993221 0.991863
1.32 0.999989 0.998622
1.315 1.0068 1.00542
1.31 1.01366 1.01227
1.305 1.02055 1.01916
1.3 1.0275 1.02609
1.295 1.03448 1.03306
1.29 1.04151 1.04008
1.285 1.04857 1.04714
1.28 1.05569 1.05424
1.275 1.06284 1.06138
1.27 1.07003 1.06857
1.265 1.07727 1.07579
1.26 1.08454 1.08306
1.255 1.09186 1.09036
1.25 1.09921 1.09771
1.245 1.10661 1.10509
1.24 1.11404 1.11252
1.235 1.12151 1.11997
1.23 1.12902 1.12747
1.225 1.13656 1.135
1.22 1.14414 1.14257
1.215 1.15175 1.15018
1.21 1.1594 1.15781
1.205 1.16708 1.16548
1.2 1.17479 1.17319
1.195 1.18254 1.18092
1.19 1.19031 1.18868
1.185 1.19811 1.19647
1.18 1.20594 1.20429
1.175 1.21379 1.21213
1.17 1.22167 1.22
1.165 1.22958 1.2279
1.16 1.2375 1.23581
1.155 1.24544 1.24374
1.15 1.25341 1.25169
1.145 1.26138 1.25966
1.14 1.26938 1.26764
1.135 1.27738 1.27564
1.13 1.2854 1.28364
1.125 1.29342 1.29165
1.12 1.30145 1.29967
1.115 1.30948 1.30769
1.11 1.31751 1.31571
1.105 1.32554 1.32373
1.1 1.33357 1.33174
1.095 1.34158 1.33975
1.09 1.34959 1.34774
1.085 1.35758 1.35572
1.08 1.36555 1.36368
1.075 1.3735 1.37162
1.07 1.38143 1.37954
1.065 1.38932 1.38742
1.06 1.39719 1.39527
1.055 1.40501 1.40309
1.05 1.41279 1.41086
1.045 1.42053 1.41859
1.04 1.42821 1.42626
1.035 1.43584 1.43388
1.03 1.44341 1.44143
1.025 1.4509 1.44892
1.02 1.45833 1.45634
1.015 1.46567 1.46367
1.01 1.47294 1.47092
1.005 1.4801 1.47808
1 1.48717 1.48514
0.995 1.49414 1.4921
0.99 1.50099 1.49894
0.985 1.50772 1.50566
0.98 1.51433 1.51226
0.975 1.5208 1.51872
0.97 1.52712 1.52503
0.965 1.53329 1.5312
0.96 1.5393 1.5372
0.955 1.54514 1.54303
0.95 1.5508 1.54868
0.945 1.55627 1.55415
0.94 1.56154 1.55941
0.935 1.5666 1.56446
0.93 1.57144 1.56929
0.925 1.57605 1.57389
0.92 1.58041 1.57825
0.915 1.58452 1.58236
0.91 1.58836 1.58619
0.905 1.59193 1.58975
0.9 1.5952 1.59302
0.895 1.59817 1.59598
0.89 1.60082 1.59863
0.885 1.60313 1.60094
0.88 1.60511 1.60291
0.875 1.60673 1.60453
0.87 1.60797 1.60577
0.865 1.60883 1.60663
0.86 1.60928 1.60708
0.855 1.60933 1.60713
0.85 1.60894 1.60674
0.845 1.6081 1.6059
0.84 1.60681 1.60461
0.835 1.60503 1.60284
0.83 1.60277 1.60058
0.825 1.6 1.59782
0.82 1.59672 1.59453
0.815 1.59289 1.59071
0.81 1.58852 1.58634
0.805 1.58358 1.58141
0.8 1.57806 1.5759
0.795 1.57194 1.56979
0.79 1.56522 1.56308
0.785 1.55788 1.55575
0.78 1.5499 1.54778
0.775 1.54128 1.53917
0.77 1.532 1.52991
0.765 1.52206 1.51998
0.76 1.51143 1.50937
0.755 1.50012 1.49807
0.75 1.48812 1.48608
0.745 1.47541 1.47339
0.74 1.46199 1.45999
0.735 1.44786 1.44588
0.73 1.43301 1.43105
0.725 1.41744 1.4155
0.72 1.40116 1.39924
0.715 1.38415 1.38226
0.71 1.36643 1.36456
0.705 1.34799 1.34615
0.7 1.32885 1.32704
0.695 1.30902 1.30723
0.69 1.28849 1.28673
0.685 1.26729 1.26556
0.68 1.24543 1.24372
0.675 1.22292 1.22124
0.67 1.19978 1.19814
0.665 1.17603 1.17443
0.66 1.15171 1.15013
0.655 1.12682 1.12528
0.65 1.1014 1.09989
0.645 1.07547 1.074
0.64 1.04907 1.04764
0.635 1.02224 1.02084
0.63 0.995004 0.993643
0.625 0.967402 0.966079
0.62 0.939476 0.938191
0.615 0.911266 0.91002
0.61 0.882816 0.881609
0.605 0.854171 0.853003
0.6 0.825377 0.824248
0.595 0.796482 0.795393
0.59 0.767535 0.766486
0.585 0.738587 0.737577
0.58 0.709686 0.708716
0.575 0.680886 0.679955
0.57 0.652238 0.651346
0.565 0.623793 0.62294
0.56 0.595604 0.59479
0.555 0.567723 0.566946
0.55 0.5402 0.539461
0.545 0.513086 0.512384
0.54 0.48643 0.485765
0.535 0.460282 0.459652
0.53 0.434687 0.434092
0.525 0.40969 0.40913
0.52 0.385336 0.384809
0.515 0.361665 0.36117
0.51 0.338715 0.338252
0.505 0.316524 0.316091
0.5 0.295124 0.29472
0.495 0.274546 0.27417
0.49 0.254817 0.254469
0.485 0.235962 0.23564
0.48 0.218002 0.217704
0.475 0.200953 0.200678
0.47 0.184829 0.184576
0.465 0.169641 0.169409
0.46 0.155393 0.155181
0.455 0.142089 0.141895
0.45 0.129728 0.12955
0.445 0.118302 0.118141
0.44 0.107804 0.107657
0.435 0.0982208 0.0980865
0.43 0.0895347 0.0894122
0.425 0.0817256 0.0816139
0.42 0.0747697 0.0746675
0.415 0.0686396 0.0685458
0.41 0.0633047 0.0632182
0.405 0.0587315 0.0586512
0.4 0.0548835 0.0548085
0.395 0.0517218 0.0516511
0.39 0.049205 0.0491377
0.385 0.0472897 0.047225
0.38 0.0459309 0.0458681
0.375 0.0450821 0.0450204
0.37 0.0446957 0.0446346
0.365 0.0447236 0.0446625
0.36 0.0451171 0.0450555
0.355 0.0458278 0.0457652
0.35 0.0468076 0.0467436
0.345 0.0480093 0.0479436
0.34 0.0493867 0.0493192
0.335 0.0508956 0.050826
0.33 0.0524932 0.0524215
0.325 0.0541395 0.0540654
0.32 0.0557966 0.0557203
0.315 0.0574296 0.0573511
0.31 0.0590068 0.0589261
0.305 0.0604995 0.0604168
0.3 0.0618825 0.0617979
0.295 0.063134 0.0630477
0.29 0.0642358 0.064148
0.285 0.065173 0.0650839
0.28 0.0659343 0.0658441
0.275 0.0665114 0.0664204
0.27 0.0668992 0.0668078
0.265 0.0670957 0.067004
0.26 0.0671012 0.0670095
0.255 0.0669187 0.0668272
0.25 0.0665529 0.0664619
0.245 0.0660106 0.0659204
0.24 0.0653 0.0652107
0.235 0.0644304 0.0643423
0.23 0.0634121 0.0633253
0.225 0.0622559 0.0621707
0.22 0.0609732 0.0608898
0.215 0.0595755 0.059494
0.21 0.0580743 0.0579949
0.205 0.0564811 0.0564039
0.2 0.0548071 0.0547321
0.195 0.053063 0.0529904
0.19 0.0512592 0.0511891
0.185 0.0494059 0.0493383
0.18 0.0475123 0.0474474
0.175 0.0455876 0.0455253
0.17 0.0436403 0.0435806
0.165 0.0416782 0.0416212
0.16 0.039709 0.0396547
0.155 0.0377396 0.037688
0.15 0.0357768 0.0357279
0.145 0.0338267 0.0337804
0.14 0.031895 0.0318514
0.135 0.0299873 0.0299463
0.13 0.0281085 0.0280701
0.125 0.0262635 0.0262276
0.12 0.0244566 0.0244232
0.115 0.0226921 0.022661
0.11 0.0209736 0.020945
0.105 0.019305 0.0192786
0.1 0.0176895 0.0176653
0.095 0.0161302 0.0161082
0.09 0.0146302 0.0146101
0.085 0.013192 0.013174
0.08 0.0118183 0.0118022
0.075 0.0105114 0.0104971
0.07 0.00927352 0.00926084
0.065 0.00810657 0.00809548
0.06 0.00701243 0.00700284
0.055 0.00599281 0.00598462
0.05 0.00504922 0.00504231
0.045 0.00418303 0.00417731
0.04 0.00339562 0.00339097
0.035 0.00268995 0.00268627
0.03 0.00208051 0.00207767
0.025 0.00161561 0.0016134
0.02 0.00131176 0.00130997
0.015 0.000910724 0.000909479
0.01 0.000189613 0.000189354
0.005 -0.000220141 -0.00021984
-1.63468e-13 -3.43786e-07 -3.43315e-07


==> anc/HERMITE/Theta0.5/LambdaOverBeta4.0Lambda0.5Nc1ClassicOneLoop/GApOneLoop.txt <==
-22.3723 -0.00200896 4.51691e-05
-22.1768 -0.00204473 4.63835e-05
-22.0165 -0.00207478 4.74121e-05
-21.8747 -0.00210193 4.8348e-05
-21.7448 -0.00212725 4.92263e-05
-21.6237 -0.00215129 5.0065e-05
-21.5093 -0.00217437 5.08748e-05
-21.4004 -0.00219671 5.16625e-05
-21.2959 -0.00221845 5.24331e-05
-21.1952 -0.0022397 5.31902e-05
-21.0979 -0.00226054 5.39364e-05
-21.0034 -0.00228105 5.46738e-05
-20.9115 -0.00230127 5.54042e-05
-20.8219 -0.00232125 5.6129e-05
-20.7344 -0.00234101 5.68492e-05
-20.6487 -0.0023606 5.75659e-05
-20.5648 -0.00238003 5.82799e-05
-20.4825 -0.00239932 5.89919e-05
-20.4016 -0.0024185 5.97025e-05
-20.3222 -0.00243758 6.04124e-05
-20.244 -0.00245658 6.11219e-05
-20.1669 -0.00247551 6.18315e-05
-20.091 -0.00249438 6.25417e-05
-20.0162 -0.0025132 6.32527e-05
-19.9423 -0.00253198 6.39649e-05
-19.8694 -0.00255072 6.46787e-05
-19.7974 -0.00256945 6.53943e-05
-19.7262 -0.00258816 6.61119e-05
-19.6558 -0.00260686 6.68317e-05
-19.5862 -0.00262556 6.75542e-05
-19.5173 -0.00264426 6.82793e-05
-19.4491 -0.00266298 6.90074e-05
-19.3816 -0.0026817 6.97386e-05
-19.3147 -0.00270044 7.04731e-05
-19.2484 -0.00271921 7.12111e-05
-19.1828 -0.002738 7.19527e-05
-19.1177 -0.00275682 7.26981e-05
-19.0531 -0.00277568 7.34475e-05
-18.9891 -0.00279457 7.42011e-05
-18.9255 -0.00281351 7.49588e-05
-18.8625 -0.00283249 7.5721e-05
-18.8 -0.00285152 7.64877e-05
-18.7379 -0.0028706 7.7259e-05
-18.6762 -0.00288973 7.80351e-05
-18.615 -0.00290892 7.88162e-05
-18.5542 -0.00292817 7.96023e-05
-18.4938 -0.00294748 8.03936e-05
-18.4338 -0.00296686 8.11901e-05
-18.3742 -0.0029863 8.19921e-05
-18.3149 -0.00300581 8.27996e-05
-18.256 -0.0030254 8.36128e-05
-18.1975 -0.00304505 8.44317e-05
-18.1393 -0.00306479 8.52565e-05
-18.0815 -0.0030846 8.60872e-05
-18.0239 -0.00310449 8.69241e-05
-17.9667 -0.00312447 8.77672e-05
-17.9098 -0.00314452 8.86167e-05
-17.8532 -0.00316467 8.94725e-05
-17.7969 -0.0031849 9.0335e-05
-17.7408 -0.00320523 9.12041e-05
-17.6851 -0.00322565 9.208e-05
-17.6296 -0.00324616 9.29627e-05
-17.5744 -0.00326677 9.38525e-05
-17.5195 -0.00328747 9.47494e-05
-17.4648 -0.00330828 9.56536e-05
-17.4104 -0.00332919 9.65651e-05
-17.3562 -0.0033502 9.74841e-05
-17.3022 -0.00337132 9.84106e-05
-17.2485 -0.00339254 9.93448e-05
-17.195 -0.00341388 0.000100287
-17.1418 -0.00343532 0.000101237
-17.0887 -0.00345688 0.000102195
-17.0359 -0.00347856 0.000103161
-16.9833 -0.00350035 0.000104136
-16.9309 -0.00352225 0.000105118
-16.8787 -0.00354428 0.00010611
-16.8268 -0.00356643 0.00010711
-16.775 -0.0035887 0.000108119
-16.7234 -0.0036111 0.000109136
-16.672 -0.00363363 0.000110163
-16.6208 -0.00365628 0.000111199
-16.5697 -0.00367906 0.000112244
-16.5189 -0.00370198 0.000113299
-16.4682 -0.00372503 0.000114363
-16.4177 -0.00374822 0.000115437
-16.3674 -0.00377154 0.00011652
-16.3172 -0.00379501 0.000117614
-16.2672 -0.00381862 0.000118717
-16.2174 -0.00384237 0.000119831
-16.1677 -0.00386626 0.000120955
-16.1182 -0.0038903 0.00012209
-16.0689 -0.00391449 0.000123236
-16.0197 -0.00393883 0.000124392
-15.9706 -0.00396333 0.000125559
-15.9217 -0.00398798 0.000126737
-15.873 -0.00401278 0.000127926
-15.8243 -0.00403775 0.000129127
-15.7759 -0.00406287 0.00013034
-15.7276 -0.00408816 0.000131564
-15.6794 -0.00411361 0.0001328
-15.6313 -0.00413923 0.000134048
-15.5834 -0.00416501 0.000135308
-15.5356 -0.00419097 0.00013658
-15.488 -0.0042171 0.000137865
-15.4404 -0.0042434 0.000139163
-15.393 -0.00426988 0.000140474
-15.3458 -0.00429654 0.000141797
-15.2986 -0.00432337 0.000143134
-15.2516 -0.0043504 0.000144485
-15.2047 -0.0043776 0.000145848
-15.1579 -0.004405 0.000147226
-15.1112 -0.00443258 0.000148618
-15.0647 -0.00446035 0.000150023
-15.0182 -0.00448832 0.000151444
-14.9719 -0.00451649 0.000152878
-14.9257 -0.00454485 0.000154328
-14.8796 -0.00457341 0.000155792
-14.8336 -0.00460218 0.000157271
-14.7877 -0.00463115 0.000158766
-14.7419 -0.00466033 0.000160277
-14.6962 -0.00468972 0.000161803
-14.6506 -0.00471933 0.000163345
-14.6052 -0.00474914 0.000164904
-14.5598 -0.00477918 0.000166479
-14.5145 -0.00480944 0.00016807
-14.4693 -0.00483992 0.000169679
-14.4243 -0.00487062 0.000171304
-14.3793 -0.00490155 0.000172948
-14.3344 -0.00493271 0.000174608
-14.2896 -0.00496411 0.000176287
-14.2449 -0.00499574 0.000177984
-14.2003 -0.00502761 0.000179699
-14.1558 -0.00505973 0.000181432
-14.1113 -0.00509208 0.000183185
-14.067 -0.00512469 0.000184957
-14.0227 -0.00515754 0.000186748
-13.9786 -0.00519065 0.00018856
-13.9345 -0.00522401 0.000190391
-13.8905 -0.00525763 0.000192242
-13.8466 -0.00529152 0.000194114
-13.8028 -0.00532567 0.000196007
-13.759 -0.00536008 0.000197921
-13.7153 -0.00539477 0.000199857
-13.6718 -0.00542974 0.000201814
-13.6283 -0.00546498 0.000203793
-13.5848 -0.0055005 0.000205795
-13.5415 -0.00553631 0.00020782
-13.4982 -0.0055724 0.000209868
-13.455 -0.00560879 0.000211939
-13.4119 -0.00564547 0.000214034
-13.3689 -0.00568244 0.000216154
-13.3259 -0.00571972 0.000218297
-13.283 -0.00575731 0.000220466
-13.2402 -0.0057952 0.00022266
-13.1974 -0.00583341 0.000224879
-13.1547 -0.00587194 0.000227125
-13.1121 -0.00591078 0.000229396
-13.0696 -0.00594995 0.000231695
-13.0271 -0.00598944 0.000234021
-12.9847 -0.00602927 0.000236374
-12.9424 -0.00606944 0.000238755
-12.9001 -0.00610994 0.000241165
-12.8579 -0.00615079 0.000243603
-12.8158 -0.00619199 0.000246071
-12.7737 -0.00623354 0.000248569
-12.7317 -0.00627545 0.000251097
-12.6898 -0.00631772 0.000253655
-12.6479 -0.00636035 0.000256245
-12.6061 -0.00640336 0.000258866
-12.5643 -0.00644674 0.000261519
-12.5226 -0.0064905 0.000264205
-12.481 -0.00653464 0.000266924
-12.4394 -0.00657918 0.000269677
-12.3979 -0.00662411 0.000272463
-12.3565 -0.00666943 0.000275285
-12.3151 -0.00671517 0.000278141
-12.2738 -0.00676131 0.000281034
-12.2325 -0.00680786 0.000283963
-12.1913 -0.00685484 0.000286929
-12.1501 -0.00690224 0.000289932
-12.109 -0.00695007 0.000292973
-12.068 -0.00699834 0.000296053
-12.027 -0.00704704 0.000299173
-11.986 -0.0070962 0.000302333
-11.9452 -0.00714581 0.000305533
-11.9043 -0.00719588 0.000308774
-11.8636 -0.00724641 0.000312058
-11.8228 -0.00729741 0.000315384
-11.7822 -0.00734889 0.000318754
-11.7415 -0.00740086 0.000322167
-11.701 -0.00745331 0.000325626
-11.6605 -0.00750626 0.00032913
-11.62 -0.00755971 0.00033268
-11.5796 -0.00761367 0.000336278
-11.5392 -0.00766815 0.000339923
-11.4989 -0.00772315 0.000343617
-11.4587 -0.00777868 0.00034736
-11.4184 -0.00783474 0.000351154
-11.3783 -0.00789136 0.000354999
-11.3381 -0.00794852 0.000358896
-11.2981 -0.00800624 0.000362846
-11.2581 -0.00806453 0.00036685
-11.2181 -0.00812339 0.000370909
-11.1781 -0.00818283 0.000375023
-11.1383 -0.00824287 0.000379195
-11.0984 -0.0083035 0.000383423
-11.0586 -0.00836474 0.000387711
-11.0189 -0.00842659 0.000392058
-10.9792 -0.00848907 0.000396466
-10.9395 -0.00855218 0.000400936
-10.8999 -0.00861593 0.000405469
-10.8603 -0.00868033 0.000410065
-10.8208 -0.00874539 0.000414727
-10.7813 -0.00881112 0.000419456
-10.7418 -0.00887753 0.000424252
-10.7024 -0.00894462 0.000429116
-10.6631 -0.00901241 0.000434051
-10.6238 -0.00908091 0.000439057
-10.5845 -0.00915012 0.000444135
-10.5452 -0.00922006 0.000449288
-10.506 -0.00929075 0.000454515
-10.4669 -0.00936218 0.00045982
-10.4278 -0.00943437 0.000465202
-10.3887 -0.00950733 0.000470664
-10.3496 -0.00958107 0.000476206
-10.3106 -0.00965561 0.000481832
-10.2717 -0.00973095 0.000487541
-10.2328 -0.00980711 0.000493336
-10.1939 -0.0098841 0.000499218
-10.155 -0.00996193 0.000505189
-10.1162 -0.0100406 0.000511251
-10.0774 -0.0101202 0.000517405
-10.0387 -0.0102006 0.000523653
-10 -0.0102819 0.000529997
-9.96134 -0.0103642 0.000536438
-9.92271 -0.0104473 0.00054298
-9.88412 -0.0105314 0.000549622
-9.84557 -0.0106165 0.000556369
-9.80704 -0.0107025 0.000563221
-9.76856 -0.0107895 0.000570181
-9.73011 -0.0108775 0.000577251
-9.69169 -0.0109665 0.000584433
-9.65331 -0.0110565 0.000591729
-9.61496 -0.0111476 0.000599141
-9.57664 -0.0112397 0.000606673
-9.53836 -0.0113329 0.000614326
-9.50011 -0.0114272 0.000622102
-9.46189 -0.0115226 0.000630005
-9.42371 -0.0116191 0.000638037
-9.38556 -0.0117168 0.0006462
-9.34744 -0.0118156 0.000654498
-9.30935 -0.0119157 0.000662933
-9.2713 -0.0120169 0.000671507
-9.23327 -0.0121194 0.000680225
-9.19528 -0.0122231 0.000689088
-9.15732 -0.0123281 0.000698101
-9.11939 -0.0124343 0.000707265
-9.08149 -0.0125419 0.000716585
-9.04362 -0.0126508 0.000726063
-9.00578 -0.012761 0.000735704
-8.96797 -0.0128726 0.00074551
-8.93019 -0.0129857 0.000755485
-8.89244 -0.0131001 0.000765633
-8.85471 -0.013216 0.000775958
-8.81702 -0.0133333 0.000786464
-8.77936 -0.0134522 0.000797153
-8.74172 -0.0135726 0.000808032
-8.70412 -0.0136945 0.000819103
-8.66654 -0.013818 0.000830372
-8.62899 -0.0139431 0.000841842
-8.59146 -0.0140699 0.000853518
-8.55397 -0.0141983 0.000865405
-8.5165 -0.0143284 0.000877508
-8.47906 -0.0144602 0.000889831
-8.44165 -0.0145938 0.00090238
-8.40426 -0.0147291 0.00091516
-8.3669 -0.0148663 0.000928176
-8.32956 -0.0150053 0.000941434
-8.29226 -0.0151463 0.00095494
-8.25497 -0.0152891 0.000968699
-8.21772 -0.0154339 0.000982717
-8.18049 -0.0155807 0.000997001
-8.14328 -0.0157295 0.00101156
-8.1061 -0.0158804 0.00102639
-8.06895 -0.0160333 0.00104151
-8.03182 -0.0161885 0.00105692
-7.99471 -0.0163458 0.00107263
-7.95763 -0.0165054 0.00108865
-7.92058 -0.0166672 0.00110498
-7.88355 -0.0168313 0.00112164
-7.84654 -0.0169978 0.00113862
-7.80955 -0.0171668 0.00115595
-7.77259 -0.0173381 0.00117362
-7.73566 -0.017512 0.00119164
-7.69874 -0.0176885 0.00121004
-7.66185 -0.0178675 0.0012288
-7.62498 -0.0180492 0.00124795
-7.58814 -0.0182337 0.0012675
-7.55132 -0.0184209 0.00128744
-7.51452 -0.0186109 0.00130781
-7.47774 -0.0188038 0.0013286
-7.44099 -0.0189996 0.00134982
-7.40425 -0.0191985 0.0013715
-7.36754 -0.0194004 0.00139364
-7.33085 -0.0196055 0.00141625
-7.29418 -0.0198137 0.00143934
-7.25754 -0.0200253 0.00146294
-7.22091 -0.0202401 0.00148705
-7.18431 -0.0204584 0.00151169
-7.14772 -0.0206801 0.00153687
-7.11116 -0.0209055 0.00156261
-7.07462 -0.0211344 0.00158892
-7.0381 -0.0213671 0.00161582
-7.00159 -0.0216036 0.00164333
-6.96511 -0.0218439 0.00167146
-6.92865 -0.0220883 0.00170023
-6.89221 -0.0223367 0.00172967
-6.85579 -0.0225892 0.00175978
-6.81938 -0.022846 0.00179059
-6.783 -0.0231072 0.00182213
-6.74664 -0.0233728 0.0018544
-6.71029 -0.023643 0.00188744
-6.67397 -0.0239178 0.00192127
-6.63766 -0.0241974 0.00195591
-6.60137 -0.0244818 0.00199139
-6.5651 -0.0247713 0.00202773
-6.52885 -0.0250659 0.00206496
-6.49262 -0.0253657 0.0021031
-6.4564 -0.025671 0.00214219
-6.42021 -0.0259817 0.00218226
-6.38403 -0.026298 0.00222333
-6.34786 -0.0266202 0.00226544
-6.31172 -0.0269482 0.00230863
-6.27559 -0.0272824 0.00235292
-6.23949 -0.0276227 0.00239836
-6.20339 -0.0279695 0.00244498
-6.16732 -0.0283228 0.00249282
-6.13126 -0.0286828 0.00254192
-6.09522 -0.0290498 0.00259233
-6.05919 -0.0294238 0.00264408
-6.02319 -0.0298051 0.00269724
-5.9872 -0.0301938 0.00275183
-5.95122 -0.0305902 0.00280792
-5.91526 -0.0309945 0.00286556
-5.87932 -0.0314069 0.0029248
-5.84339 -0.0318276 0.0029857
-5.80748 -0.0322568 0.00304832
-5.77158 -0.0326948 0.00311272
-5.7357 -0.0331418 0.00317897
-5.69984 -0.0335981 0.00324713
-5.66399 -0.0340639 0.00331727
-5.62815 -0.0345396 0.00338948
-5.59233 -0.0350254 0.00346382
-5.55653 -0.0355215 0.00354038
-5.52074 -0.0360284 0.00361924
-5.48497 -0.0365463 0.0037005
-5.4492 -0.0370756 0.00378425
-5.41346 -0.0376165 0.00387058
-5.37773 -0.0381695 0.0039596
-5.34201 -0.038735 0.00405142
-5.30631 -0.0393133 0.00414614
-5.27062 -0.0399047 0.0042439
-5.23494 -0.0405099 0.00434481
-5.19928 -0.041129 0.004449
-5.16363 -0.0417627 0.00455662
-5.128 -0.0424114 0.0046678
-5.09237 -0.0430756 0.00478271
-5.05677 -0.0437558 0.0049015
-5.02117 -0.0444525 0.00502435
-4.98559 -0.0451662 0.00515142
-4.95002 -0.0458977 0.00528292
-4.91446 -0.0466474 0.00541904
-4.87892 -0.047416 0.00555999
-4.84339 -0.0482041 0.00570599
-4.80787 -0.0490126 0.00585728
-4.77237 -0.049842 0.00601411
-4.73687 -0.0506931 0.00617674
-4.70139 -0.0515667 0.00634545
-4.66592 -0.0524637 0.00652053
-4.63046 -0.0533849 0.00670229
-4.59502 -0.0543312 0.00689108
-4.55958 -0.0553036 0.00708724
-4.52416 -0.0563031 0.00729115
-4.48875 -0.0573307 0.0075032
-4.45335 -0.0583876 0.00772382
-4.41797 -0.0594748 0.00795347
-4.38259 -0.0605937 0.00819262
-4.34722 -0.0617454 0.00844178
-4.31187 -0.0629314 0.00870151
-4.27653 -0.064153 0.00897238
-4.24119 -0.0654118 0.00925503
-4.20587 -0.0667093 0.00955013
-4.17056 -0.0680472 0.00985838
-4.13526 -0.0694272 0.0101806
-4.09997 -0.0708513 0.0105175
-4.06469 -0.0723214 0.0108701
-4.02942 -0.0738395 0.0112392
-3.99416 -0.0754079 0.011626
-3.95891 -0.0770289 0.0120315
-3.92367 -0.0787049 0.0124569
-3.88844 -0.0804386 0.0129035
-3.85322 -0.0822328 0.0133727
-3.81801 -0.0840903 0.013866
-3.7828 -0.0860145 0.0143849
-3.74761 -0.0880086 0.0149313
-3.71243 -0.0900762 0.0155072
-3.67726 -0.092221 0.0161145
-3.64209 -0.0944473 0.0167555
-3.60694 -0.0967592 0.0174328
-3.57179 -0.0991614 0.0181489
-3.53665 -0.101659 0.018907
-3.50152 -0.104257 0.0197101
-3.4664 -0.106961 0.0205619
-3.43129 -0.109778 0.0214663
-3.39619 -0.112714 0.0224275
-3.36109 -0.115776 0.0234503
-3.32601 -0.118972 0.02454
-3.29093 -0.122309 0.0257023
-3.25586 -0.125797 0.0269436
-3.2208 -0.129445 0.0282711
-3.18574 -0.133264 0.0296928
-3.1507 -0.137265 0.0312174
-3.11566 -0.14146 0.032855
-3.08063 -0.145861 0.0346167
-3.0456 -0.150484 0.036515
-3.01059 -0.155344 0.0385639
-2.97558 -0.160457 0.0407795
-2.94058 -0.165843 0.0431798
-2.90558 -0.17152 0.0457853
-2.87059 -0.177511 0.0486194
-2.83561 -0.18384 0.0517089
-2.80064 -0.190533 0.0550845
-2.76567 -0.197617 0.0587814
-2.73071 -0.205125 0.0628406
-2.69576 -0.213088 0.0673093
-2.66081 -0.221545 0.0722425
-2.62587 -0.230534 0.0777047
-2.59094 -0.240098 0.0837712
-2.55601 -0.250284 0.090531
-2.52109 -0.261139 0.0980893
-2.48617 -0.272715 0.106571
-2.45126 -0.285065 0.116125
-2.41636 -0.298241 0.12693
-2.38146 -0.312294 0.139201
-2.34657 -0.327266 0.153199
-2.31168 -0.343188 0.169237
-2.2768 -0.360067 0.187698
-2.24192 -0.377875 0.20905
-2.20705 -0.396522 0.233859
-2.17219 -0.415825 0.262815
-2.13733 -0.435457 0.296749
-2.10247 -0.454872 0.336649
-2.06762 -0.473199 0.383662
-2.03278 -0.489088 0.439059
-1.99794 -0.500503 0.504135
-1.9631 -0.504485 0.579977
-1.92827 -0.496907 0.667019
-1.89345 -0.472398 0.764294
-1.85862 -0.424692 0.868359
-1.82381 -0.347846 0.972143
-1.78899 -0.238619 1.06445
-1.75419 -0.0995649 1.13137
-1.71938 0.0589855 1.16021
-1.68458 0.220408 1.1448
-1.64979 0.367082 1.08848
-1.61499 0.486353 1.00243
-1.58021 0.573336 0.900706
-1.54542 0.629791 0.795621
-1.51064 0.66112 0.695533
-1.47586 0.673662 0.604903
-1.44109 0.673132 0.525345
-1.40632 0.664045 0.456766
-1.37155 0.649701 0.398228
-1.33679 0.632396 0.348471
-1.30203 0.613668 0.306203
-1.26727 0.594522 0.270235
-1.23251 0.575593 0.239527
-1.19776 0.557268 0.213204
-1.16301 0.539769 0.190532
-1.12827 0.523212 0.170911
-1.09352 0.507644 0.153843
-1.05878 0.493069 0.138921
-1.02405 0.479463 0.125811
-0.989309 0.466787 0.114236
-0.954576 0.454995 0.103967
-0.919844 0.444035 0.0948161
-0.885115 0.433856 0.0866238
-0.850388 0.424408 0.0792577
-0.815663 0.415642 0.0726062
-0.78094 0.407514 0.066575
-0.746219 0.399981 0.0610839
-0.711499 0.393004 0.0560646
-0.676781 0.386549 0.0514583
-0.642065 0.380581 0.0472146
-0.60735 0.375072 0.0432897
-0.572637 0.369994 0.0396457
-0.537925 0.365323 0.0362493
-0.503214 0.361036 0.0330715
-0.468504 0.357115 0.0300864
-0.433796 0.35354 0.0272715
-0.399089 0.350296 0.0246064
-0.364382 0.347369 0.0220729
-0.329676 0.344745 0.0196546
-0.294972 0.342414 0.0173367
-0.260267 0.340366 0.0151055
-0.225564 0.338591 0.0129487
-0.190861 0.337083 0.0108545
-0.156158 0.335836 0.00881227
-0.121456 0.334844 0.00681167
-0.0867541 0.334104 0.00484299
-0.0520524 0.333612 0.00289685
-0.0173508 0.333366 0.000964129
0.0173508 0.333366 -0.000964129
0.0520524 0.333612 -0.00289685
0.0867541 0.334104 -0.00484299
0.121456 0.334844 -0.00681167
0.156158 0.335836 -0.00881227
0.190861 0.337083 -0.0108545
0.225564 0.338591 -0.0129487
0.260267 0.340366 -0.0151055
0.294972 0.342414 -0.0173367
0.329676 0.344745 -0.0196546
0.364382 0.347369 -0.0220729
0.399089 0.350296 -0.0246064
0.433796 0.35354 -0.0272715
0.468504 0.357115 -0.0300864
0.503214 0.361036 -0.0330715
0.537925 0.365323 -0.0362493
0.572637 0.369994 -0.0396457
0.60735 0.375072 -0.0432897
0.642065 0.380581 -0.0472146
0.676781 0.386549 -0.0514583
0.711499 0.393004 -0.0560646
0.746219 0.399981 -0.0610839
0.78094 0.407514 -0.066575
0.815663 0.415642 -0.0726062
0.850388 0.424408 -0.0792577
0.885115 0.433856 -0.0866238
0.919844 0.444035 -0.0948161
0.954576 0.454995 -0.103967
0.989309 0.466787 -0.114236
1.02405 0.479463 -0.125811
1.05878 0.493069 -0.138921
1.09352 0.507644 -0.153843
1.12827 0.523212 -0.170911
1.16301 0.539769 -0.190532
1.19776 0.557268 -0.213204
1.23251 0.575593 -0.239527
1.26727 0.594522 -0.270235
1.30203 0.613668 -0.306203
1.33679 0.632396 -0.348471
1.37155 0.649701 -0.398228
1.40632 0.664045 -0.456766
1.44109 0.673132 -0.525345
1.47586 0.673662 -0.604903
1.51064 0.66112 -0.695533
1.54542 0.629791 -0.795621
1.58021 0.573336 -0.900706
1.61499 0.486353 -1.00243
1.64979 0.367082 -1.08848
1.68458 0.220408 -1.1448
1.71938 0.0589855 -1.16021
1.75419 -0.0995649 -1.13137
1.78899 -0.238619 -1.06445
1.82381 -0.347846 -0.972143
1.85862 -0.424692 -0.868359
1.89345 -0.472398 -0.764294
1.92827 -0.496907 -0.667019
1.9631 -0.504485 -0.579977
1.99794 -0.500503 -0.504135
2.03278 -0.489088 -0.439059
2.06762 -0.473199 -0.383662
2.10247 -0.454872 -0.336649
2.13733 -0.435457 -0.296749
2.17219 -0.415825 -0.262815
2.20705 -0.396522 -0.233859
2.24192 -0.377875 -0.20905
2.2768 -0.360067 -0.187698
2.31168 -0.343188 -0.169237
2.34657 -0.327266 -0.153199
2.38146 -0.312294 -0.139201
2.41636 -0.298241 -0.12693
2.45126 -0.285065 -0.116125
2.48617 -0.272715 -0.106571
2.52109 -0.261139 -0.0980893
2.55601 -0.250284 -0.090531
2.59094 -0.240098 -0.0837712
2.62587 -0.230534 -0.0777047
2.66081 -0.221545 -0.0722425
2.69576 -0.213088 -0.0673093
2.73071 -0.205125 -0.0628406
2.76567 -0.197617 -0.0587814
2.80064 -0.190533 -0.0550845
2.83561 -0.18384 -0.0517089
2.87059 -0.177511 -0.0486194
2.90558 -0.17152 -0.0457853
2.94058 -0.165843 -0.0431798
2.97558 -0.160457 -0.0407795
3.01059 -0.155344 -0.0385639
3.0456 -0.150484 -0.036515
3.08063 -0.145861 -0.0346167
3.11566 -0.14146 -0.032855
3.1507 -0.137265 -0.0312174
3.18574 -0.133264 -0.0296928
3.2208 -0.129445 -0.0282711
3.25586 -0.125797 -0.0269436
3.29093 -0.122309 -0.0257023
3.32601 -0.118972 -0.02454
3.36109 -0.115776 -0.0234503
3.39619 -0.112714 -0.0224275
3.43129 -0.109778 -0.0214663
3.4664 -0.106961 -0.0205619
3.50152 -0.104257 -0.0197101
3.53665 -0.101659 -0.018907
3.57179 -0.0991614 -0.0181489
3.60694 -0.0967592 -0.0174328
3.64209 -0.0944473 -0.0167555
3.67726 -0.092221 -0.0161145
3.71243 -0.0900762 -0.0155072
3.74761 -0.0880086 -0.0149313
3.7828 -0.0860145 -0.0143849
3.81801 -0.0840903 -0.013866
3.85322 -0.0822328 -0.0133727
3.88844 -0.0804386 -0.0129035
3.92367 -0.0787049 -0.0124569
3.95891 -0.0770289 -0.0120315
3.99416 -0.0754079 -0.011626
4.02942 -0.0738395 -0.0112392
4.06469 -0.0723214 -0.0108701
4.09997 -0.0708513 -0.0105175
4.13526 -0.0694272 -0.0101806
4.17056 -0.0680472 -0.00985838
4.20587 -0.0667093 -0.00955013
4.24119 -0.0654118 -0.00925503
4.27653 -0.064153 -0.00897238
4.31187 -0.0629314 -0.00870151
4.34722 -0.0617454 -0.00844178
4.38259 -0.0605937 -0.00819262
4.41797 -0.0594748 -0.00795347
4.45335 -0.0583876 -0.00772382
4.48875 -0.0573307 -0.0075032
4.52416 -0.0563031 -0.00729115
4.55958 -0.0553036 -0.00708724
4.59502 -0.0543312 -0.00689108
4.63046 -0.0533849 -0.00670229
4.66592 -0.0524637 -0.00652053
4.70139 -0.0515667 -0.00634545
4.73687 -0.0506931 -0.00617674
4.77237 -0.049842 -0.00601411
4.80787 -0.0490126 -0.00585728
4.84339 -0.0482041 -0.00570599
4.87892 -0.047416 -0.00555999
4.91446 -0.0466474 -0.00541904
4.95002 -0.0458977 -0.00528292
4.98559 -0.0451662 -0.00515142
5.02117 -0.0444525 -0.00502435
5.05677 -0.0437558 -0.0049015
5.09237 -0.0430756 -0.00478271
5.128 -0.0424114 -0.0046678
5.16363 -0.0417627 -0.00455662
5.19928 -0.041129 -0.004449
5.23494 -0.0405099 -0.00434481
5.27062 -0.0399047 -0.0042439
5.30631 -0.0393133 -0.00414614
5.34201 -0.038735 -0.00405142
5.37773 -0.0381695 -0.0039596
5.41346 -0.0376165 -0.00387058
5.4492 -0.0370756 -0.00378425
5.48497 -0.0365463 -0.0037005
5.52074 -0.0360284 -0.00361924
5.55653 -0.0355215 -0.00354038
5.59233 -0.0350254 -0.00346382
5.62815 -0.0345396 -0.00338948
5.66399 -0.0340639 -0.00331727
5.69984 -0.0335981 -0.00324713
5.7357 -0.0331418 -0.00317897
5.77158 -0.0326948 -0.00311272
5.80748 -0.0322568 -0.00304832
5.84339 -0.0318276 -0.0029857
5.87932 -0.0314069 -0.0029248
5.91526 -0.0309945 -0.00286556
5.95122 -0.0305902 -0.00280792
5.9872 -0.0301938 -0.00275183
6.02319 -0.0298051 -0.00269724
6.05919 -0.0294238 -0.00264408
6.09522 -0.0290498 -0.00259233
6.13126 -0.0286828 -0.00254192
6.16732 -0.0283228 -0.00249282
6.20339 -0.0279695 -0.00244498
6.23949 -0.0276227 -0.00239836
6.27559 -0.0272824 -0.00235292
6.31172 -0.0269482 -0.00230863
6.34786 -0.0266202 -0.00226544
6.38403 -0.026298 -0.00222333
6.42021 -0.0259817 -0.00218226
6.4564 -0.025671 -0.00214219
6.49262 -0.0253657 -0.0021031
6.52885 -0.0250659 -0.00206496
6.5651 -0.0247713 -0.00202773
6.60137 -0.0244818 -0.00199139
6.63766 -0.0241974 -0.00195591
6.67397 -0.0239178 -0.00192127
6.71029 -0.023643 -0.00188744
6.74664 -0.0233728 -0.0018544
6.783 -0.0231072 -0.00182213
6.81938 -0.022846 -0.00179059
6.85579 -0.0225892 -0.00175978
6.89221 -0.0223367 -0.00172967
6.92865 -0.0220883 -0.00170023
6.96511 -0.0218439 -0.00167146
7.00159 -0.0216036 -0.00164333
7.0381 -0.0213671 -0.00161582
7.07462 -0.0211344 -0.00158892
7.11116 -0.0209055 -0.00156261
7.14772 -0.0206801 -0.00153687
7.18431 -0.0204584 -0.00151169
7.22091 -0.0202401 -0.00148705
7.25754 -0.0200253 -0.00146294
7.29418 -0.0198137 -0.00143934
7.33085 -0.0196055 -0.00141625
7.36754 -0.0194004 -0.00139364
7.40425 -0.0191985 -0.0013715
7.44099 -0.0189996 -0.00134982
7.47774 -0.0188038 -0.0013286
7.51452 -0.0186109 -0.00130781
7.55132 -0.0184209 -0.00128744
7.58814 -0.0182337 -0.0012675
7.62498 -0.0180492 -0.00124795
7.66185 -0.0178675 -0.0012288
7.69874 -0.0176885 -0.00121004
7.73566 -0.017512 -0.00119164
7.77259 -0.0173381 -0.00117362
7.80955 -0.0171668 -0.00115595
7.84654 -0.0169978 -0.00113862
7.88355 -0.0168313 -0.00112164
7.92058 -0.0166672 -0.00110498
7.95763 -0.0165054 -0.00108865
7.99471 -0.0163458 -0.00107263
8.03182 -0.0161885 -0.00105692
8.06895 -0.0160333 -0.00104151
8.1061 -0.0158804 -0.00102639
8.14328 -0.0157295 -0.00101156
8.18049 -0.0155807 -0.000997001
8.21772 -0.0154339 -0.000982717
8.25497 -0.0152891 -0.000968699
8.29226 -0.0151463 -0.00095494
8.32956 -0.0150053 -0.000941434
8.3669 -0.0148663 -0.000928176
8.40426 -0.0147291 -0.00091516
8.44165 -0.0145938 -0.00090238
8.47906 -0.0144602 -0.000889831
8.5165 -0.0143284 -0.000877508
8.55397 -0.0141983 -0.000865405
8.59146 -0.0140699 -0.000853518
8.62899 -0.0139431 -0.000841842
8.66654 -0.013818 -0.000830372
8.70412 -0.0136945 -0.000819103
8.74172 -0.0135726 -0.000808032
8.77936 -0.0134522 -0.000797153
8.81702 -0.0133333 -0.000786464
8.85471 -0.013216 -0.000775958
8.89244 -0.0131001 -0.000765633
8.93019 -0.0129857 -0.000755485
8.96797 -0.0128726 -0.00074551
9.00578 -0.012761 -0.000735704
9.04362 -0.0126508 -0.000726063
9.08149 -0.0125419 -0.000716585
9.11939 -0.0124343 -0.000707265
9.15732 -0.0123281 -0.000698101
9.19528 -0.0122231 -0.000689088
9.23327 -0.0121194 -0.000680225
9.2713 -0.0120169 -0.000671507
9.30935 -0.0119157 -0.000662933
9.34744 -0.0118156 -0.000654498
9.38556 -0.0117168 -0.0006462
9.42371 -0.0116191 -0.000638037
9.46189 -0.0115226 -0.000630005
9.50011 -0.0114272 -0.000622102
9.53836 -0.0113329 -0.000614326
9.57664 -0.0112397 -0.000606673
9.61496 -0.0111476 -0.000599141
9.65331 -0.0110565 -0.000591729
9.69169 -0.0109665 -0.000584433
9.73011 -0.0108775 -0.000577251
9.76856 -0.0107895 -0.000570181
9.80704 -0.0107025 -0.000563221
9.84557 -0.0106165 -0.000556369
9.88412 -0.0105314 -0.000549622
9.92271 -0.0104473 -0.00054298
9.96134 -0.0103642 -0.000536438
10 -0.0102819 -0.000529997
10.0387 -0.0102006 -0.000523653
10.0774 -0.0101202 -0.000517405
10.1162 -0.0100406 -0.000511251
10.155 -0.00996193 -0.000505189
10.1939 -0.0098841 -0.000499218
10.2328 -0.00980711 -0.000493336
10.2717 -0.00973095 -0.000487541
10.3106 -0.00965561 -0.000481832
10.3496 -0.00958107 -0.000476206
10.3887 -0.00950733 -0.000470664
10.4278 -0.00943437 -0.000465202
10.4669 -0.00936218 -0.00045982
10.506 -0.00929075 -0.000454515
10.5452 -0.00922006 -0.000449288
10.5845 -0.00915012 -0.000444135
10.6238 -0.00908091 -0.000439057
10.6631 -0.00901241 -0.000434051
10.7024 -0.00894462 -0.000429116
10.7418 -0.00887753 -0.000424252
10.7813 -0.00881112 -0.000419456
10.8208 -0.00874539 -0.000414727
10.8603 -0.00868033 -0.000410065
10.8999 -0.00861593 -0.000405469
10.9395 -0.00855218 -0.000400936
10.9792 -0.00848907 -0.000396466
11.0189 -0.00842659 -0.000392058
11.0586 -0.00836474 -0.000387711
11.0984 -0.0083035 -0.000383423
11.1383 -0.00824287 -0.000379195
11.1781 -0.00818283 -0.000375023
11.2181 -0.00812339 -0.000370909
11.2581 -0.00806453 -0.00036685
11.2981 -0.00800624 -0.000362846
11.3381 -0.00794852 -0.000358896
11.3783 -0.00789136 -0.000354999
11.4184 -0.00783474 -0.000351154
11.4587 -0.00777868 -0.00034736
11.4989 -0.00772315 -0.000343617
11.5392 -0.00766815 -0.000339923
11.5796 -0.00761367 -0.000336278
11.62 -0.00755971 -0.00033268
11.6605 -0.00750626 -0.00032913
11.701 -0.00745331 -0.000325626
11.7415 -0.00740086 -0.000322167
11.7822 -0.00734889 -0.000318754
11.8228 -0.00729741 -0.000315384
11.8636 -0.00724641 -0.000312058
11.9043 -0.00719588 -0.000308774
11.9452 -0.00714581 -0.000305533
11.986 -0.0070962 -0.000302333
12.027 -0.00704704 -0.000299173
12.068 -0.00699834 -0.000296053
12.109 -0.00695007 -0.000292973
12.1501 -0.00690224 -0.000289932
12.1913 -0.00685484 -0.000286929
12.2325 -0.00680786 -0.000283963
12.2738 -0.00676131 -0.000281034
12.3151 -0.00671517 -0.000278141
12.3565 -0.00666943 -0.000275285
12.3979 -0.00662411 -0.000272463
12.4394 -0.00657918 -0.000269677
12.481 -0.00653464 -0.000266924
12.5226 -0.0064905 -0.000264205
12.5643 -0.00644674 -0.000261519
12.6061 -0.00640336 -0.000258866
12.6479 -0.00636035 -0.000256245
12.6898 -0.00631772 -0.000253655
12.7317 -0.00627545 -0.000251097
12.7737 -0.00623354 -0.000248569
12.8158 -0.00619199 -0.000246071
12.8579 -0.00615079 -0.000243603
12.9001 -0.00610994 -0.000241165
12.9424 -0.00606944 -0.000238755
12.9847 -0.00602927 -0.000236374
13.0271 -0.00598944 -0.000234021
13.0696 -0.00594995 -0.000231695
13.1121 -0.00591078 -0.000229396
13.1547 -0.00587194 -0.000227125
13.1974 -0.00583341 -0.000224879
13.2402 -0.0057952 -0.00022266
13.283 -0.00575731 -0.000220466
13.3259 -0.00571972 -0.000218297
13.3689 -0.00568244 -0.000216154
13.4119 -0.00564547 -0.000214034
13.455 -0.00560879 -0.000211939
13.4982 -0.0055724 -0.000209868
13.5415 -0.00553631 -0.00020782
13.5848 -0.0055005 -0.000205795
13.6283 -0.00546498 -0.000203793
13.6718 -0.00542974 -0.000201814
13.7153 -0.00539477 -0.000199857
13.759 -0.00536008 -0.000197921
13.8028 -0.00532567 -0.000196007
13.8466 -0.00529152 -0.000194114
13.8905 -0.00525763 -0.000192242
13.9345 -0.00522401 -0.000190391
13.9786 -0.00519065 -0.00018856
14.0227 -0.00515754 -0.000186748
14.067 -0.00512469 -0.000184957
14.1113 -0.00509208 -0.000183185
14.1558 -0.00505973 -0.000181432
14.2003 -0.00502761 -0.000179699
14.2449 -0.00499574 -0.000177984
14.2896 -0.00496411 -0.000176287
14.3344 -0.00493271 -0.000174608
14.3793 -0.00490155 -0.000172948
14.4243 -0.00487062 -0.000171304
14.4693 -0.00483992 -0.000169679
14.5145 -0.00480944 -0.00016807
14.5598 -0.00477918 -0.000166479
14.6052 -0.00474914 -0.000164904
14.6506 -0.00471933 -0.000163345
14.6962 -0.00468972 -0.000161803
14.7419 -0.00466033 -0.000160277
14.7877 -0.00463115 -0.000158766
14.8336 -0.00460218 -0.000157271
14.8796 -0.00457341 -0.000155792
14.9257 -0.00454485 -0.000154328
14.9719 -0.00451649 -0.000152878
15.0182 -0.00448832 -0.000151444
15.0647 -0.00446035 -0.000150023
15.1112 -0.00443258 -0.000148618
15.1579 -0.004405 -0.000147226
15.2047 -0.0043776 -0.000145848
15.2516 -0.0043504 -0.000144485
15.2986 -0.00432337 -0.000143134
15.3458 -0.00429654 -0.000141797
15.393 -0.00426988 -0.000140474
15.4404 -0.0042434 -0.000139163
15.488 -0.0042171 -0.000137865
15.5356 -0.00419097 -0.00013658
15.5834 -0.00416501 -0.000135308
15.6313 -0.00413923 -0.000134048
15.6794 -0.00411361 -0.0001328
15.7276 -0.00408816 -0.000131564
15.7759 -0.00406287 -0.00013034
15.8243 -0.00403775 -0.000129127
15.873 -0.00401278 -0.000127926
15.9217 -0.00398798 -0.000126737
15.9706 -0.00396333 -0.000125559
16.0197 -0.00393883 -0.000124392
16.0689 -0.00391449 -0.000123236
16.1182 -0.0038903 -0.00012209
16.1677 -0.00386626 -0.000120955
16.2174 -0.00384237 -0.000119831
16.2672 -0.00381862 -0.000118717
16.3172 -0.00379501 -0.000117614
16.3674 -0.00377154 -0.00011652
16.4177 -0.00374822 -0.000115437
16.4682 -0.00372503 -0.000114363
16.5189 -0.00370198 -0.000113299
16.5697 -0.00367906 -0.000112244
16.6208 -0.00365628 -0.000111199
16.672 -0.00363363 -0.000110163
16.7234 -0.0036111 -0.000109136
16.775 -0.0035887 -0.000108119
16.8268 -0.00356643 -0.00010711
16.8787 -0.00354428 -0.00010611
16.9309 -0.00352225 -0.000105118
16.9833 -0.00350035 -0.000104136
17.0359 -0.00347856 -0.000103161
17.0887 -0.00345688 -0.000102195
17.1418 -0.00343532 -0.000101237
17.195 -0.00341388 -0.000100287
17.2485 -0.00339254 -9.93448e-05
17.3022 -0.00337132 -9.84106e-05
17.3562 -0.0033502 -9.74841e-05
17.4104 -0.00332919 -9.65651e-05
17.4648 -0.00330828 -9.56536e-05
17.5195 -0.00328747 -9.47494e-05
17.5744 -0.00326677 -9.38525e-05
17.6296 -0.00324616 -9.29627e-05
17.6851 -0.00322565 -9.208e-05
17.7408 -0.00320523 -9.12041e-05
17.7969 -0.0031849 -9.0335e-05
17.8532 -0.00316467 -8.94725e-05
17.9098 -0.00314452 -8.86167e-05
17.9667 -0.00312447 -8.77672e-05
18.0239 -0.00310449 -8.69241e-05
18.0815 -0.0030846 -8.60872e-05
18.1393 -0.00306479 -8.52565e-05
18.1975 -0.00304505 -8.44317e-05
18.256 -0.0030254 -8.36128e-05
18.3149 -0.00300581 -8.27996e-05
18.3742 -0.0029863 -8.19921e-05
18.4338 -0.00296686 -8.11901e-05
18.4938 -0.00294748 -8.03936e-05
18.5542 -0.00292817 -7.96023e-05
18.615 -0.00290892 -7.88162e-05
18.6762 -0.00288973 -7.80351e-05
18.7379 -0.0028706 -7.7259e-05
18.8 -0.00285152 -7.64877e-05
18.8625 -0.00283249 -7.5721e-05
18.9255 -0.00281351 -7.49588e-05
18.9891 -0.00279457 -7.42011e-05
19.0531 -0.00277568 -7.34475e-05
19.1177 -0.00275682 -7.26981e-05
19.1828 -0.002738 -7.19527e-05
19.2484 -0.00271921 -7.12111e-05
19.3147 -0.00270044 -7.04731e-05
19.3816 -0.0026817 -6.97386e-05
19.4491 -0.00266298 -6.90074e-05
19.5173 -0.00264426 -6.82793e-05
19.5862 -0.00262556 -6.75542e-05
19.6558 -0.00260686 -6.68317e-05
19.7262 -0.00258816 -6.61119e-05
19.7974 -0.00256945 -6.53943e-05
19.8694 -0.00255072 -6.46787e-05
19.9423 -0.00253198 -6.39649e-05
20.0162 -0.0025132 -6.32527e-05
20.091 -0.00249438 -6.25417e-05
20.1669 -0.00247551 -6.18315e-05
20.244 -0.00245658 -6.11219e-05
20.3222 -0.00243758 -6.04124e-05
20.4016 -0.0024185 -5.97025e-05
20.4825 -0.00239932 -5.89919e-05
20.5648 -0.00238003 -5.82799e-05
20.6487 -0.0023606 -5.75659e-05
20.7344 -0.00234101 -5.68492e-05
20.8219 -0.00232125 -5.6129e-05
20.9115 -0.00230127 -5.54042e-05
21.0034 -0.00228105 -5.46738e-05
21.0979 -0.00226054 -5.39364e-05
21.1952 -0.0022397 -5.31902e-05
21.2959 -0.00221845 -5.24331e-05
21.4004 -0.00219671 -5.16625e-05
21.5093 -0.00217437 -5.08748e-05
21.6237 -0.00215129 -5.0065e-05
21.7448 -0.00212725 -4.92263e-05
21.8747 -0.00210193 -4.8348e-05
22.0165 -0.00207478 -4.74121e-05
22.1768 -0.00204473 -4.63835e-05
22.3723 -0.00200896 -4.51691e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta4.0Lambda0.5Nc1ClassicOneLoop/GApTwoLoop.txt <==
-22.3723 -0.00199296 4.44544e-05
-22.1768 -0.00202817 4.56364e-05
-22.0165 -0.00205774 4.66382e-05
-21.8747 -0.00208445 4.75484e-05
-21.7448 -0.00210936 4.84031e-05
-21.6237 -0.00213299 4.92182e-05
-21.5093 -0.00215568 5.00057e-05
-21.4004 -0.00217764 5.07708e-05
-21.2959 -0.002199 5.15198e-05
-21.1952 -0.00221988 5.22548e-05
-21.0979 -0.00224037 5.29796e-05
-21.0034 -0.00226051 5.36952e-05
-20.9115 -0.00228037 5.44043e-05
-20.8219 -0.00229999 5.51072e-05
-20.7344 -0.00231939 5.58061e-05
-20.6487 -0.00233862 5.65008e-05
-20.5648 -0.00235769 5.71933e-05
-20.4825 -0.00237663 5.78831e-05
-20.4016 -0.00239545 5.8572e-05
-20.3222 -0.00241417 5.92594e-05
-20.244 -0.0024328 5.99468e-05
-20.1669 -0.00245137 6.06336e-05
-20.091 -0.00246987 6.13213e-05
-20.0162 -0.00248832 6.20091e-05
-19.9423 -0.00250673 6.26985e-05
-19.8694 -0.00252511 6.33886e-05
-19.7974 -0.00254346 6.40808e-05
-19.7262 -0.00256179 6.47743e-05
-19.6558 -0.00258012 6.54704e-05
-19.5862 -0.00259843 6.61681e-05
-19.5173 -0.00261675 6.6869e-05
-19.4491 -0.00263507 6.75719e-05
-19.3816 -0.00265341 6.82782e-05
-19.3147 -0.00267176 6.8987e-05
-19.2484 -0.00269013 6.96995e-05
-19.1828 -0.00270852 7.04148e-05
-19.1177 -0.00272694 7.11342e-05
-19.0531 -0.00274539 7.18567e-05
-18.9891 -0.00276387 7.25835e-05
-18.9255 -0.00278239 7.33137e-05
-18.8625 -0.00280096 7.40484e-05
-18.8 -0.00281957 7.47869e-05
-18.7379 -0.00283822 7.55301e-05
-18.6762 -0.00285692 7.62773e-05
-18.615 -0.00287568 7.70296e-05
-18.5542 -0.00289449 7.77859e-05
-18.4938 -0.00291336 7.85477e-05
-18.4338 -0.00293229 7.93137e-05
-18.3742 -0.00295129 8.00854e-05
-18.3149 -0.00297034 8.08616e-05
-18.256 -0.00298947 8.16436e-05
-18.1975 -0.00300866 8.24303e-05
-18.1393 -0.00302792 8.32231e-05
-18.0815 -0.00304726 8.40209e-05
-18.0239 -0.00306668 8.48249e-05
-17.9667 -0.00308617 8.56341e-05
-17.9098 -0.00310574 8.64498e-05
-17.8532 -0.00312539 8.72708e-05
-17.7969 -0.00314513 8.80985e-05
-17.7408 -0.00316495 8.89318e-05
-17.6851 -0.00318486 8.9772e-05
-17.6296 -0.00320485 9.0618e-05
-17.5744 -0.00322494 9.1471e-05
-17.5195 -0.00324512 9.23301e-05
-17.4648 -0.00326539 9.31964e-05
-17.4104 -0.00328576 9.4069e-05
-17.3562 -0.00330623 9.49491e-05
-17.3022 -0.0033268 9.58356e-05
-17.2485 -0.00334747 9.67298e-05
-17.195 -0.00336824 9.76307e-05
-17.1418 -0.00338912 9.85395e-05
-17.0887 -0.0034101 9.94551e-05
-17.0359 -0.00343119 0.000100379
-16.9833 -0.00345239 0.00010131
-16.9309 -0.0034737 0.000102249
-16.8787 -0.00349513 0.000103195
-16.8268 -0.00351667 0.000104151
-16.775 -0.00353832 0.000105113
-16.7234 -0.0035601 0.000106085
-16.672 -0.00358199 0.000107064
-16.6208 -0.00360401 0.000108052
-16.5697 -0.00362615 0.000109048
-16.5189 -0.00364841 0.000110053
-16.4682 -0.0036708 0.000111067
-16.4177 -0.00369332 0.00011209
-16.3674 -0.00371597 0.000113122
-16.3172 -0.00373874 0.000114163
-16.2672 -0.00376166 0.000115213
-16.2174 -0.0037847 0.000116273
-16.1677 -0.00380789 0.000117342
-16.1182 -0.00383121 0.000118421
-16.0689 -0.00385467 0.00011951
-16.0197 -0.00387828 0.000120609
-15.9706 -0.00390203 0.000121717
-15.9217 -0.00392592 0.000122836
-15.873 -0.00394996 0.000123965
-15.8243 -0.00397415 0.000125105
-15.7759 -0.00399849 0.000126255
-15.7276 -0.00402298 0.000127417
-15.6794 -0.00404763 0.000128588
-15.6313 -0.00407244 0.000129771
-15.5834 -0.0040974 0.000130965
-15.5356 -0.00412252 0.000132171
-15.488 -0.0041478 0.000133387
-15.4404 -0.00417325 0.000134616
-15.393 -0.00419886 0.000135856
-15.3458 -0.00422464 0.000137109
-15.2986 -0.00425059 0.000138373
-15.2516 -0.00427671 0.000139649
-15.2047 -0.00430301 0.000140938
-15.1579 -0.00432948 0.00014224
-15.1112 -0.00435612 0.000143554
-15.0647 -0.00438295 0.000144881
-15.0182 -0.00440996 0.000146221
-14.9719 -0.00443715 0.000147575
-14.9257 -0.00446453 0.000148941
-14.8796 -0.00449209 0.000150322
-14.8336 -0.00451985 0.000151716
-14.7877 -0.0045478 0.000153125
-14.7419 -0.00457594 0.000154547
-14.6962 -0.00460428 0.000155984
-14.6506 -0.00463281 0.000157435
-14.6052 -0.00466155 0.000158901
-14.5598 -0.00469049 0.000160382
-14.5145 -0.00471964 0.000161878
-14.4693 -0.00474899 0.000163389
-14.4243 -0.00477856 0.000164916
-14.3793 -0.00480833 0.000166458
-14.3344 -0.00483833 0.000168018
-14.2896 -0.00486853 0.000169592
-14.2449 -0.00489896 0.000171184
-14.2003 -0.00492962 0.000172791
-14.1558 -0.00496049 0.000174416
-14.1113 -0.00499159 0.000176057
-14.067 -0.00502293 0.000177717
-14.0227 -0.00505449 0.000179393
-13.9786 -0.0050863 0.000181088
-13.9345 -0.00511833 0.000182799
-13.8905 -0.00515061 0.00018453
-13.8466 -0.00518314 0.000186279
-13.8028 -0.00521591 0.000188047
-13.759 -0.00524892 0.000189834
-13.7153 -0.00528219 0.000191641
-13.6718 -0.00531572 0.000193466
-13.6283 -0.0053495 0.000195312
-13.5848 -0.00538354 0.000197177
-13.5415 -0.00541785 0.000199064
-13.4982 -0.00545242 0.00020097
-13.455 -0.00548726 0.000202899
-13.4119 -0.00552237 0.000204847
-13.3689 -0.00555776 0.000206818
-13.3259 -0.00559343 0.00020881
-13.283 -0.00562938 0.000210825
-13.2402 -0.00566561 0.000212862
-13.1974 -0.00570214 0.000214922
-13.1547 -0.00573895 0.000217005
-13.1121 -0.00577606 0.000219112
-13.0696 -0.00581347 0.000221242
-13.0271 -0.00585119 0.000223397
-12.9847 -0.0058892 0.000225575
-12.9424 -0.00592753 0.00022778
-12.9001 -0.00596617 0.000230008
-12.8579 -0.00600513 0.000232263
-12.8158 -0.0060444 0.000234543
-12.7737 -0.00608401 0.000236851
-12.7317 -0.00612394 0.000239183
-12.6898 -0.0061642 0.000241545
-12.6479 -0.00620479 0.000243932
-12.6061 -0.00624573 0.000246349
-12.5643 -0.00628701 0.000248792
-12.5226 -0.00632864 0.000251266
-12.481 -0.00637062 0.000253768
-12.4394 -0.00641296 0.0002563
-12.3979 -0.00645565 0.000258861
-12.3565 -0.00649872 0.000261454
-12.3151 -0.00654215 0.000264077
-12.2738 -0.00658595 0.000266732
-12.2325 -0.00663013 0.000269417
-12.1913 -0.0066747 0.000272137
-12.1501 -0.00671965 0.000274888
-12.109 -0.006765 0.000277674
-12.068 -0.00681074 0.000280491
-12.027 -0.00685689 0.000283345
-11.986 -0.00690344 0.000286233
-11.9452 -0.0069504 0.000289157
-11.9043 -0.00699779 0.000292115
-11.8636 -0.00704559 0.000295112
-11.8228 -0.00709382 0.000298144
-11.7822 -0.00714248 0.000301216
-11.7415 -0.00719158 0.000304324
-11.701 -0.00724113 0.000307472
-11.6605 -0.00729112 0.000310659
-11.62 -0.00734157 0.000313887
-11.5796 -0.00739248 0.000317154
-11.5392 -0.00744385 0.000320464
-11.4989 -0.0074957 0.000323814
-11.4587 -0.00754803 0.000327209
-11.4184 -0.00760084 0.000330646
-11.3783 -0.00765414 0.000334128
-11.3381 -0.00770794 0.000337653
-11.2981 -0.00776224 0.000341226
-11.2581 -0.00781705 0.000344842
-11.2181 -0.00787237 0.000348508
-11.1781 -0.00792823 0.00035222
-11.1383 -0.00798461 0.000355982
-11.0984 -0.00804152 0.000359791
-11.0586 -0.00809898 0.000363653
-11.0189 -0.00815699 0.000367563
-10.9792 -0.00821556 0.000371527
-10.9395 -0.0082747 0.000375541
-10.8999 -0.00833441 0.000379612
-10.8603 -0.0083947 0.000383734
-10.8208 -0.00845557 0.000387914
-10.7813 -0.00851705 0.000392148
-10.7418 -0.00857912 0.000396442
-10.7024 -0.00864181 0.000400791
-10.6631 -0.00870512 0.000405202
-10.6238 -0.00876906 0.00040967
-10.5845 -0.00883364 0.000414202
-10.5452 -0.00889886 0.000418794
-10.506 -0.00896474 0.000423451
-10.4669 -0.00903129 0.000428171
-10.4278 -0.0090985 0.000432958
-10.3887 -0.0091664 0.000437809
-10.3496 -0.00923499 0.000442731
-10.3106 -0.00930428 0.000447719
-10.2717 -0.00937429 0.00045278
-10.2328 -0.00944501 0.00045791
-10.1939 -0.00951647 0.000463115
-10.155 -0.00958866 0.000468391
-10.1162 -0.00966161 0.000473745
-10.0774 -0.00973532 0.000479173
-10.0387 -0.00980981 0.000484682
-10 -0.00988508 0.000490267
-9.96134 -0.00996115 0.000495936
-9.92271 -0.010038 0.000501684
-9.88412 -0.0101157 0.00050752
-9.84557 -0.0101942 0.000513437
-9.80704 -0.0102736 0.000519444
-9.76856 -0.0103538 0.000525536
-9.73011 -0.0104349 0.000531722
-9.69169 -0.0105169 0.000537996
-9.65331 -0.0105997 0.000544368
-9.61496 -0.0106835 0.00055083
-9.57664 -0.0107682 0.000557393
-9.53836 -0.0108538 0.000564052
-9.50011 -0.0109404 0.000570814
-9.46189 -0.0110279 0.000577676
-9.42371 -0.0111164 0.000584645
-9.38556 -0.0112059 0.000591718
-9.34744 -0.0112964 0.000598903
-9.30935 -0.011388 0.000606194
-9.2713 -0.0114805 0.000613602
-9.23327 -0.0115741 0.000621121
-9.19528 -0.0116688 0.000628761
-9.15732 -0.0117646 0.000636517
-9.11939 -0.0118615 0.000644398
-9.08149 -0.0119595 0.0006524
-9.04362 -0.0120586 0.000660532
-9.00578 -0.0121589 0.000668789
-8.96797 -0.0122603 0.000677182
-8.93019 -0.012363 0.000685705
-8.89244 -0.0124668 0.00069437
-8.85471 -0.0125719 0.00070317
-8.81702 -0.0126783 0.000712117
-8.77936 -0.0127859 0.000721205
-8.74172 -0.0128948 0.000730447
-8.70412 -0.013005 0.000739835
-8.66654 -0.0131165 0.000749383
-8.62899 -0.0132294 0.000759083
-8.59146 -0.0133437 0.00076895
-8.55397 -0.0134593 0.000778976
-8.5165 -0.0135764 0.000789175
-8.47906 -0.0136949 0.000799541
-8.44165 -0.0138149 0.000810087
-8.40426 -0.0139364 0.000820807
-8.3669 -0.0140594 0.000831715
-8.32956 -0.014184 0.000842803
-8.29226 -0.0143101 0.000854089
-8.25497 -0.0144379 0.000865563
-8.21772 -0.0145672 0.000877242
-8.18049 -0.0146982 0.000889118
-8.14328 -0.0148309 0.000901209
-8.1061 -0.0149653 0.000913505
-8.06895 -0.0151014 0.000926026
-8.03182 -0.0152393 0.000938761
-7.99471 -0.015379 0.00095173
-7.95763 -0.0155206 0.000964925
-7.92058 -0.015664 0.000978363
-7.88355 -0.0158093 0.000992037
-7.84654 -0.0159565 0.00100597
-7.80955 -0.0161057 0.00102014
-7.77259 -0.0162569 0.00103459
-7.73566 -0.0164102 0.00104929
-7.69874 -0.0165655 0.00106427
-7.66185 -0.0167229 0.00107952
-7.62498 -0.0168825 0.00109507
-7.58814 -0.0170443 0.0011109
-7.55132 -0.0172083 0.00112703
-7.51452 -0.0173746 0.00114347
-7.47774 -0.0175432 0.00116022
-7.44099 -0.0177142 0.00117729
-7.40425 -0.0178875 0.00119469
-7.36754 -0.0180634 0.00121243
-7.33085 -0.0182417 0.00123051
-7.29418 -0.0184225 0.00124894
-7.25754 -0.018606 0.00126775
-7.22091 -0.0187921 0.00128691
-7.18431 -0.0189809 0.00130647
-7.14772 -0.0191725 0.0013264
-7.11116 -0.0193669 0.00134675
-7.07462 -0.0195641 0.0013675
-7.0381 -0.0197642 0.00138868
-7.00159 -0.0199673 0.00141028
-6.96511 -0.0201735 0.00143233
-6.92865 -0.0203827 0.00145483
-6.89221 -0.0205952 0.00147781
-6.85579 -0.0208108 0.00150126
-6.81938 -0.0210297 0.00152522
-6.783 -0.021252 0.00154966
-6.74664 -0.0214777 0.00157464
-6.71029 -0.0217069 0.00160015
-6.67397 -0.0219397 0.00162621
-6.63766 -0.0221762 0.00165283
-6.60137 -0.0224163 0.00168004
-6.5651 -0.0226603 0.00170784
-6.52885 -0.0229082 0.00173626
-6.49262 -0.02316 0.0017653
-6.4564 -0.0234159 0.00179501
-6.42021 -0.023676 0.00182538
-6.38403 -0.0239403 0.00185644
-6.34786 -0.0242089 0.0018882
-6.31172 -0.024482 0.00192071
-6.27559 -0.0247596 0.00195396
-6.23949 -0.0250418 0.001988
-6.20339 -0.0253288 0.00202283
-6.16732 -0.0256206 0.00205849
-6.13126 -0.0259174 0.00209499
-6.09522 -0.0262193 0.00213239
-6.05919 -0.0265263 0.00217068
-6.02319 -0.0268387 0.00220992
-5.9872 -0.0271566 0.00225011
-5.95122 -0.02748 0.00229132
-5.91526 -0.0278091 0.00233354
-5.87932 -0.0281441 0.00237685
-5.84339 -0.028485 0.00242124
-5.80748 -0.0288321 0.0024668
-5.77158 -0.0291855 0.00251352
-5.7357 -0.0295454 0.00256148
-5.69984 -0.0299118 0.00261069
-5.66399 -0.0302851 0.00266123
-5.62815 -0.0306653 0.00271312
-5.59233 -0.0310526 0.00276644
-5.55653 -0.0314472 0.0028212
-5.52074 -0.0318494 0.00287751
-5.48497 -0.0322592 0.00293538
-5.4492 -0.032677 0.00299492
-5.41346 -0.0331029 0.00305613
-5.37773 -0.0335372 0.00311916
-5.34201 -0.03398 0.003184
-5.30631 -0.0344316 0.00325081
-5.27062 -0.0348923 0.0033196
-5.23494 -0.0353623 0.00339051
-5.19928 -0.0358418 0.00346358
-5.16363 -0.0363312 0.00353898
-5.128 -0.0368307 0.00361673
-5.09237 -0.0373407 0.00369702
-5.05677 -0.0378614 0.00377988
-5.02117 -0.0383931 0.00386554
-4.98559 -0.0389362 0.00395403
-4.95002 -0.039491 0.00404558
-4.91446 -0.0400578 0.00414027
-4.87892 -0.0406371 0.00423834
-4.84339 -0.0412293 0.00433988
-4.80787 -0.0418346 0.00444517
-4.77237 -0.0424536 0.00455432
-4.73687 -0.0430867 0.00466765
-4.70139 -0.0437343 0.00478529
-4.66592 -0.0443969 0.0049076
-4.63046 -0.0450749 0.00503476
-4.59502 -0.045769 0.00516718
-4.55958 -0.0464795 0.00530505
-4.52416 -0.0472071 0.00544887
-4.48875 -0.0479524 0.00559888
-4.45335 -0.0487158 0.00575563
-4.41797 -0.049498 0.00591946
-4.38259 -0.0502997 0.00609099
-4.34722 -0.0511216 0.00627063
-4.31187 -0.0519642 0.00645912
-4.27653 -0.0528282 0.00665696
-4.24119 -0.0537145 0.00686504
-4.20587 -0.0546236 0.00708397
-4.17056 -0.0555564 0.00731479
-4.13526 -0.0565136 0.00755828
-4.09997 -0.0574959 0.00781567
-4.06469 -0.0585041 0.00808792
-4.02942 -0.0595389 0.00837648
-3.99416 -0.0606011 0.00868256
-3.95891 -0.0616912 0.00900788
-3.92367 -0.06281 0.00935392
-3.88844 -0.0639579 0.00972272
-3.85322 -0.0651355 0.0101161
-3.81801 -0.0663429 0.0105364
-3.7828 -0.0675804 0.0109857
-3.74761 -0.0688479 0.011467
-3.71243 -0.0701451 0.0119826
-3.67726 -0.0714713 0.0125356
-3.64209 -0.0728257 0.013129
-3.60694 -0.0742066 0.013766
-3.57179 -0.0756122 0.0144495
-3.53665 -0.07704 0.0151831
-3.50152 -0.0784868 0.0159693
-3.4664 -0.0799488 0.0168113
-3.43129 -0.0814215 0.0177111
-3.39619 -0.0828994 0.0186706
-3.36109 -0.0843768 0.0196905
-3.32601 -0.0858471 0.0207708
-3.29093 -0.0873035 0.0219096
-3.25586 -0.0887389 0.0231045
-3.2208 -0.0901468 0.0243503
-3.18574 -0.0915209 0.0256412
-3.1507 -0.0928565 0.0269688
-3.11566 -0.0941501 0.028324
-3.08063 -0.0954006 0.0296961
-3.0456 -0.0966089 0.0310745
-3.01059 -0.0977788 0.0324476
-2.97558 -0.0989163 0.0338057
-2.94058 -0.10003 0.0351395
-2.90558 -0.101131 0.0364424
-2.87059 -0.10223 0.0377093
-2.83561 -0.10334 0.0389388
-2.80064 -0.104474 0.0401307
-2.76567 -0.105644 0.0412887
-2.73071 -0.106861 0.0424173
-2.69576 -0.108134 0.0435241
-2.66081 -0.109472 0.0446167
-2.62587 -0.110881 0.0457048
-2.59094 -0.112365 0.0467974
-2.55601 -0.113928 0.0479049
-2.52109 -0.115572 0.0490366
-2.48617 -0.117295 0.0502025
-2.45126 -0.119098 0.051411
-2.41636 -0.120978 0.0526714
-2.38146 -0.122933 0.0539912
-2.34657 -0.124957 0.0553786
-2.31168 -0.127048 0.05684
-2.2768 -0.129199 0.0583825
-2.24192 -0.131406 0.0600113
-2.20705 -0.13366 0.0617327
-2.17219 -0.135954 0.0635505
-2.13733 -0.138281 0.0654697
-2.10247 -0.140632 0.0674928
-2.06762 -0.142995 0.0696231
-2.03278 -0.145361 0.071861
-1.99794 -0.147718 0.0742078
-1.9631 -0.150053 0.0766611
-1.92827 -0.152352 0.0792189
-1.89345 -0.154602 0.0818753
-1.85862 -0.156787 0.084624
-1.82381 -0.158893 0.087454
-1.78899 -0.160903 0.0903537
-1.75419 -0.162804 0.0933058
-1.71938 -0.164581 0.0962922
-1.68458 -0.166222 0.0992888
-1.64979 -0.167717 0.10227
-1.61499 -0.169061 0.105206
-1.58021 -0.170247 0.108064
-1.54542 -0.17128 0.110809
-1.51064 -0.172165 0.113405
-1.47586 -0.172915 0.115814
-1.44109 -0.173548 0.118001
-1.40632 -0.17409 0.11993
-1.37155 -0.174568 0.121573
-1.33679 -0.175018 0.122901
-1.30203 -0.175477 0.123896
-1.26727 -0.175986 0.124541
-1.23251 -0.176583 0.124832
-1.19776 -0.177311 0.124765
-1.16301 -0.178202 0.124349
-1.12827 -0.179294 0.123593
-1.09352 -0.18061 0.122514
-1.05878 -0.182175 0.121132
-1.02405 -0.184002 0.119468
-0.989309 -0.186101 0.117545
-0.954576 -0.188474 0.115386
-0.919844 -0.191118 0.113011
-0.885115 -0.194023 0.110442
-0.850388 -0.197175 0.107695
-0.815663 -0.200555 0.104785
-0.78094 -0.204142 0.101724
-0.746219 -0.207908 0.0985218
-0.711499 -0.211829 0.0951835
-0.676781 -0.215871 0.0917156
-0.642065 -0.220006 0.0881184
-0.60735 -0.224199 0.084395
-0.572637 -0.228418 0.0805429
-0.537925 -0.232626 0.0765636
-0.503214 -0.236791 0.0724532
-0.468504 -0.240876 0.0682135
-0.433796 -0.244849 0.063841
-0.399089 -0.248673 0.0593392
-0.364382 -0.252317 0.0547062
-0.329676 -0.255748 0.0499484
-0.294972 -0.258935 0.0450669
-0.260267 -0.261849 0.0400714
-0.225564 -0.264463 0.0349664
-0.190861 -0.266752 0.0297656
-0.156158 -0.268695 0.0244766
-0.121456 -0.270272 0.0191168
-0.0867541 -0.271469 0.0136966
-0.0520524 -0.272274 0.00823605
-0.0173508 -0.272678 0.00274754
0.0173508 -0.272678 -0.00274754
0.0520524 -0.272274 -0.00823605
0.0867541 -0.271469 -0.0136966
0.121456 -0.270272 -0.0191168
0.156158 -0.268695 -0.0244766
0.190861 -0.266752 -0.0297656
0.225564 -0.264463 -0.0349664
0.260267 -0.261849 -0.0400714
0.294972 -0.258935 -0.0450669
0.329676 -0.255748 -0.0499484
0.364382 -0.252317 -0.0547062
0.399089 -0.248673 -0.0593392
0.433796 -0.244849 -0.063841
0.468504 -0.240876 -0.0682135
0.503214 -0.236791 -0.0724532
0.537925 -0.232626 -0.0765636
0.572637 -0.228418 -0.0805429
0.60735 -0.224199 -0.084395
0.642065 -0.220006 -0.0881184
0.676781 -0.215871 -0.0917156
0.711499 -0.211829 -0.0951835
0.746219 -0.207908 -0.0985218
0.78094 -0.204142 -0.101724
0.815663 -0.200555 -0.104785
0.850388 -0.197175 -0.107695
0.885115 -0.194023 -0.110442
0.919844 -0.191118 -0.113011
0.954576 -0.188474 -0.115386
0.989309 -0.186101 -0.117545
1.02405 -0.184002 -0.119468
1.05878 -0.182175 -0.121132
1.09352 -0.18061 -0.122514
1.12827 -0.179294 -0.123593
1.16301 -0.178202 -0.124349
1.19776 -0.177311 -0.124765
1.23251 -0.176583 -0.124832
1.26727 -0.175986 -0.124541
1.30203 -0.175477 -0.123896
1.33679 -0.175018 -0.122901
1.37155 -0.174568 -0.121573
1.40632 -0.17409 -0.11993
1.44109 -0.173548 -0.118001
1.47586 -0.172915 -0.115814
1.51064 -0.172165 -0.113405
1.54542 -0.17128 -0.110809
1.58021 -0.170247 -0.108064
1.61499 -0.169061 -0.105206
1.64979 -0.167717 -0.10227
1.68458 -0.166222 -0.0992888
1.71938 -0.164581 -0.0962922
1.75419 -0.162804 -0.0933058
1.78899 -0.160903 -0.0903537
1.82381 -0.158893 -0.087454
1.85862 -0.156787 -0.084624
1.89345 -0.154602 -0.0818753
1.92827 -0.152352 -0.0792189
1.9631 -0.150053 -0.0766611
1.99794 -0.147718 -0.0742078
2.03278 -0.145361 -0.071861
2.06762 -0.142995 -0.0696231
2.10247 -0.140632 -0.0674928
2.13733 -0.138281 -0.0654697
2.17219 -0.135954 -0.0635505
2.20705 -0.13366 -0.0617327
2.24192 -0.131406 -0.0600113
2.2768 -0.129199 -0.0583825
2.31168 -0.127048 -0.05684
2.34657 -0.124957 -0.0553786
2.38146 -0.122933 -0.0539912
2.41636 -0.120978 -0.0526714
2.45126 -0.119098 -0.051411
2.48617 -0.117295 -0.0502025
2.52109 -0.115572 -0.0490366
2.55601 -0.113928 -0.0479049
2.59094 -0.112365 -0.0467974
2.62587 -0.110881 -0.0457048
2.66081 -0.109472 -0.0446167
2.69576 -0.108134 -0.0435241
2.73071 -0.106861 -0.0424173
2.76567 -0.105644 -0.0412887
2.80064 -0.104474 -0.0401307
2.83561 -0.10334 -0.0389388
2.87059 -0.10223 -0.0377093
2.90558 -0.101131 -0.0364424
2.94058 -0.10003 -0.0351395
2.97558 -0.0989163 -0.0338057
3.01059 -0.0977788 -0.0324476
3.0456 -0.0966089 -0.0310745
3.08063 -0.0954006 -0.0296961
3.11566 -0.0941501 -0.028324
3.1507 -0.0928565 -0.0269688
3.18574 -0.0915209 -0.0256412
3.2208 -0.0901468 -0.0243503
3.25586 -0.0887389 -0.0231045
3.29093 -0.0873035 -0.0219096
3.32601 -0.0858471 -0.0207708
3.36109 -0.0843768 -0.0196905
3.39619 -0.0828994 -0.0186706
3.43129 -0.0814215 -0.0177111
3.4664 -0.0799488 -0.0168113
3.50152 -0.0784868 -0.0159693
3.53665 -0.07704 -0.0151831
3.57179 -0.0756122 -0.0144495
3.60694 -0.0742066 -0.013766
3.64209 -0.0728257 -0.013129
3.67726 -0.0714713 -0.0125356
3.71243 -0.0701451 -0.0119826
3.74761 -0.0688479 -0.011467
3.7828 -0.0675804 -0.0109857
3.81801 -0.0663429 -0.0105364
3.85322 -0.0651355 -0.0101161
3.88844 -0.0639579 -0.00972272
3.92367 -0.06281 -0.00935392
3.95891 -0.0616912 -0.00900788
3.99416 -0.0606011 -0.00868256
4.02942 -0.0595389 -0.00837648
4.06469 -0.0585041 -0.00808792
4.09997 -0.0574959 -0.00781567
4.13526 -0.0565136 -0.00755828
4.17056 -0.0555564 -0.00731479
4.20587 -0.0546236 -0.00708397
4.24119 -0.0537145 -0.00686504
4.27653 -0.0528282 -0.00665696
4.31187 -0.0519642 -0.00645912
4.34722 -0.0511216 -0.00627063
4.38259 -0.0502997 -0.00609099
4.41797 -0.049498 -0.00591946
4.45335 -0.0487158 -0.00575563
4.48875 -0.0479524 -0.00559888
4.52416 -0.0472071 -0.00544887
4.55958 -0.0464795 -0.00530505
4.59502 -0.045769 -0.00516718
4.63046 -0.0450749 -0.00503476
4.66592 -0.0443969 -0.0049076
4.70139 -0.0437343 -0.00478529
4.73687 -0.0430867 -0.00466765
4.77237 -0.0424536 -0.00455432
4.80787 -0.0418346 -0.00444517
4.84339 -0.0412293 -0.00433988
4.87892 -0.0406371 -0.00423834
4.91446 -0.0400578 -0.00414027
4.95002 -0.039491 -0.00404558
4.98559 -0.0389362 -0.00395403
5.02117 -0.0383931 -0.00386554
5.05677 -0.0378614 -0.00377988
5.09237 -0.0373407 -0.00369702
5.128 -0.0368307 -0.00361673
5.16363 -0.0363312 -0.00353898
5.19928 -0.0358418 -0.00346358
5.23494 -0.0353623 -0.00339051
5.27062 -0.0348923 -0.0033196
5.30631 -0.0344316 -0.00325081
5.34201 -0.03398 -0.003184
5.37773 -0.0335372 -0.00311916
5.41346 -0.0331029 -0.00305613
5.4492 -0.032677 -0.00299492
5.48497 -0.0322592 -0.00293538
5.52074 -0.0318494 -0.00287751
5.55653 -0.0314472 -0.0028212
5.59233 -0.0310526 -0.00276644
5.62815 -0.0306653 -0.00271312
5.66399 -0.0302851 -0.00266123
5.69984 -0.0299118 -0.00261069
5.7357 -0.0295454 -0.00256148
5.77158 -0.0291855 -0.00251352
5.80748 -0.0288321 -0.0024668
5.84339 -0.028485 -0.00242124
5.87932 -0.0281441 -0.00237685
5.91526 -0.0278091 -0.00233354
5.95122 -0.02748 -0.00229132
5.9872 -0.0271566 -0.00225011
6.02319 -0.0268387 -0.00220992
6.05919 -0.0265263 -0.00217068
6.09522 -0.0262193 -0.00213239
6.13126 -0.0259174 -0.00209499
6.16732 -0.0256206 -0.00205849
6.20339 -0.0253288 -0.00202283
6.23949 -0.0250418 -0.001988
6.27559 -0.0247596 -0.00195396
6.31172 -0.024482 -0.00192071
6.34786 -0.0242089 -0.0018882
6.38403 -0.0239403 -0.00185644
6.42021 -0.023676 -0.00182538
6.4564 -0.0234159 -0.00179501
6.49262 -0.02316 -0.0017653
6.52885 -0.0229082 -0.00173626
6.5651 -0.0226603 -0.00170784
6.60137 -0.0224163 -0.00168004
6.63766 -0.0221762 -0.00165283
6.67397 -0.0219397 -0.00162621
6.71029 -0.0217069 -0.00160015
6.74664 -0.0214777 -0.00157464
6.783 -0.021252 -0.00154966
6.81938 -0.0210297 -0.00152522
6.85579 -0.0208108 -0.00150126
6.89221 -0.0205952 -0.00147781
6.92865 -0.0203827 -0.00145483
6.96511 -0.0201735 -0.00143233
7.00159 -0.0199673 -0.00141028
7.0381 -0.0197642 -0.00138868
7.07462 -0.0195641 -0.0013675
7.11116 -0.0193669 -0.00134675
7.14772 -0.0191725 -0.0013264
7.18431 -0.0189809 -0.00130647
7.22091 -0.0187921 -0.00128691
7.25754 -0.018606 -0.00126775
7.29418 -0.0184225 -0.00124894
7.33085 -0.0182417 -0.00123051
7.36754 -0.0180634 -0.00121243
7.40425 -0.0178875 -0.00119469
7.44099 -0.0177142 -0.00117729
7.47774 -0.0175432 -0.00116022
7.51452 -0.0173746 -0.00114347
7.55132 -0.0172083 -0.00112703
7.58814 -0.0170443 -0.0011109
7.62498 -0.0168825 -0.00109507
7.66185 -0.0167229 -0.00107952
7.69874 -0.0165655 -0.00106427
7.73566 -0.0164102 -0.00104929
7.77259 -0.0162569 -0.00103459
7.80955 -0.0161057 -0.00102014
7.84654 -0.0159565 -0.00100597
7.88355 -0.0158093 -0.000992037
7.92058 -0.015664 -0.000978363
7.95763 -0.0155206 -0.000964925
7.99471 -0.015379 -0.00095173
8.03182 -0.0152393 -0.000938761
8.06895 -0.0151014 -0.000926026
8.1061 -0.0149653 -0.000913505
8.14328 -0.0148309 -0.000901209
8.18049 -0.0146982 -0.000889118
8.21772 -0.0145672 -0.000877242
8.25497 -0.0144379 -0.000865563
8.29226 -0.0143101 -0.000854089
8.32956 -0.014184 -0.000842803
8.3669 -0.0140594 -0.000831715
8.40426 -0.0139364 -0.000820807
8.44165 -0.0138149 -0.000810087
8.47906 -0.0136949 -0.000799541
8.5165 -0.0135764 -0.000789175
8.55397 -0.0134593 -0.000778976
8.59146 -0.0133437 -0.00076895
8.62899 -0.0132294 -0.000759083
8.66654 -0.0131165 -0.000749383
8.70412 -0.013005 -0.000739835
8.74172 -0.0128948 -0.000730447
8.77936 -0.0127859 -0.000721205
8.81702 -0.0126783 -0.000712117
8.85471 -0.0125719 -0.00070317
8.89244 -0.0124668 -0.00069437
8.93019 -0.012363 -0.000685705
8.96797 -0.0122603 -0.000677182
9.00578 -0.0121589 -0.000668789
9.04362 -0.0120586 -0.000660532
9.08149 -0.0119595 -0.0006524
9.11939 -0.0118615 -0.000644398
9.15732 -0.0117646 -0.000636517
9.19528 -0.0116688 -0.000628761
9.23327 -0.0115741 -0.000621121
9.2713 -0.0114805 -0.000613602
9.30935 -0.011388 -0.000606194
9.34744 -0.0112964 -0.000598903
9.38556 -0.0112059 -0.000591718
9.42371 -0.0111164 -0.000584645
9.46189 -0.0110279 -0.000577676
9.50011 -0.0109404 -0.000570814
9.53836 -0.0108538 -0.000564052
9.57664 -0.0107682 -0.000557393
9.61496 -0.0106835 -0.00055083
9.65331 -0.0105997 -0.000544368
9.69169 -0.0105169 -0.000537996
9.73011 -0.0104349 -0.000531722
9.76856 -0.0103538 -0.000525536
9.80704 -0.0102736 -0.000519444
9.84557 -0.0101942 -0.000513437
9.88412 -0.0101157 -0.00050752
9.92271 -0.010038 -0.000501684
9.96134 -0.00996115 -0.000495936
10 -0.00988508 -0.000490267
10.0387 -0.00980981 -0.000484682
10.0774 -0.00973532 -0.000479173
10.1162 -0.00966161 -0.000473745
10.155 -0.00958866 -0.000468391
10.1939 -0.00951647 -0.000463115
10.2328 -0.00944501 -0.00045791
10.2717 -0.00937429 -0.00045278
10.3106 -0.00930428 -0.000447719
10.3496 -0.00923499 -0.000442731
10.3887 -0.0091664 -0.000437809
10.4278 -0.0090985 -0.000432958
10.4669 -0.00903129 -0.000428171
10.506 -0.00896474 -0.000423451
10.5452 -0.00889886 -0.000418794
10.5845 -0.00883364 -0.000414202
10.6238 -0.00876906 -0.00040967
10.6631 -0.00870512 -0.000405202
10.7024 -0.00864181 -0.000400791
10.7418 -0.00857912 -0.000396442
10.7813 -0.00851705 -0.000392148
10.8208 -0.00845557 -0.000387914
10.8603 -0.0083947 -0.000383734
10.8999 -0.00833441 -0.000379612
10.9395 -0.0082747 -0.000375541
10.9792 -0.00821556 -0.000371527
11.0189 -0.00815699 -0.000367563
11.0586 -0.00809898 -0.000363653
11.0984 -0.00804152 -0.000359791
11.1383 -0.00798461 -0.000355982
11.1781 -0.00792823 -0.00035222
11.2181 -0.00787237 -0.000348508
11.2581 -0.00781705 -0.000344842
11.2981 -0.00776224 -0.000341226
11.3381 -0.00770794 -0.000337653
11.3783 -0.00765414 -0.000334128
11.4184 -0.00760084 -0.000330646
11.4587 -0.00754803 -0.000327209
11.4989 -0.0074957 -0.000323814
11.5392 -0.00744385 -0.000320464
11.5796 -0.00739248 -0.000317154
11.62 -0.00734157 -0.000313887
11.6605 -0.00729112 -0.000310659
11.701 -0.00724113 -0.000307472
11.7415 -0.00719158 -0.000304324
11.7822 -0.00714248 -0.000301216
11.8228 -0.00709382 -0.000298144
11.8636 -0.00704559 -0.000295112
11.9043 -0.00699779 -0.000292115
11.9452 -0.0069504 -0.000289157
11.986 -0.00690344 -0.000286233
12.027 -0.00685689 -0.000283345
12.068 -0.00681074 -0.000280491
12.109 -0.006765 -0.000277674
12.1501 -0.00671965 -0.000274888
12.1913 -0.0066747 -0.000272137
12.2325 -0.00663013 -0.000269417
12.2738 -0.00658595 -0.000266732
12.3151 -0.00654215 -0.000264077
12.3565 -0.00649872 -0.000261454
12.3979 -0.00645565 -0.000258861
12.4394 -0.00641296 -0.0002563
12.481 -0.00637062 -0.000253768
12.5226 -0.00632864 -0.000251266
12.5643 -0.00628701 -0.000248792
12.6061 -0.00624573 -0.000246349
12.6479 -0.00620479 -0.000243932
12.6898 -0.0061642 -0.000241545
12.7317 -0.00612394 -0.000239183
12.7737 -0.00608401 -0.000236851
12.8158 -0.0060444 -0.000234543
12.8579 -0.00600513 -0.000232263
12.9001 -0.00596617 -0.000230008
12.9424 -0.00592753 -0.00022778
12.9847 -0.0058892 -0.000225575
13.0271 -0.00585119 -0.000223397
13.0696 -0.00581347 -0.000221242
13.1121 -0.00577606 -0.000219112
13.1547 -0.00573895 -0.000217005
13.1974 -0.00570214 -0.000214922
13.2402 -0.00566561 -0.000212862
13.283 -0.00562938 -0.000210825
13.3259 -0.00559343 -0.00020881
13.3689 -0.00555776 -0.000206818
13.4119 -0.00552237 -0.000204847
13.455 -0.00548726 -0.000202899
13.4982 -0.00545242 -0.00020097
13.5415 -0.00541785 -0.000199064
13.5848 -0.00538354 -0.000197177
13.6283 -0.0053495 -0.000195312
13.6718 -0.00531572 -0.000193466
13.7153 -0.00528219 -0.000191641
13.759 -0.00524892 -0.000189834
13.8028 -0.00521591 -0.000188047
13.8466 -0.00518314 -0.000186279
13.8905 -0.00515061 -0.00018453
13.9345 -0.00511833 -0.000182799
13.9786 -0.0050863 -0.000181088
14.0227 -0.00505449 -0.000179393
14.067 -0.00502293 -0.000177717
14.1113 -0.00499159 -0.000176057
14.1558 -0.00496049 -0.000174416
14.2003 -0.00492962 -0.000172791
14.2449 -0.00489896 -0.000171184
14.2896 -0.00486853 -0.000169592
14.3344 -0.00483833 -0.000168018
14.3793 -0.00480833 -0.000166458
14.4243 -0.00477856 -0.000164916
14.4693 -0.00474899 -0.000163389
14.5145 -0.00471964 -0.000161878
14.5598 -0.00469049 -0.000160382
14.6052 -0.00466155 -0.000158901
14.6506 -0.00463281 -0.000157435
14.6962 -0.00460428 -0.000155984
14.7419 -0.00457594 -0.000154547
14.7877 -0.0045478 -0.000153125
14.8336 -0.00451985 -0.000151716
14.8796 -0.00449209 -0.000150322
14.9257 -0.00446453 -0.000148941
14.9719 -0.00443715 -0.000147575
15.0182 -0.00440996 -0.000146221
15.0647 -0.00438295 -0.000144881
15.1112 -0.00435612 -0.000143554
15.1579 -0.00432948 -0.00014224
15.2047 -0.00430301 -0.000140938
15.2516 -0.00427671 -0.000139649
15.2986 -0.00425059 -0.000138373
15.3458 -0.00422464 -0.000137109
15.393 -0.00419886 -0.000135856
15.4404 -0.00417325 -0.000134616
15.488 -0.0041478 -0.000133387
15.5356 -0.00412252 -0.000132171
15.5834 -0.0040974 -0.000130965
15.6313 -0.00407244 -0.000129771
15.6794 -0.00404763 -0.000128588
15.7276 -0.00402298 -0.000127417
15.7759 -0.00399849 -0.000126255
15.8243 -0.00397415 -0.000125105
15.873 -0.00394996 -0.000123965
15.9217 -0.00392592 -0.000122836
15.9706 -0.00390203 -0.000121717
16.0197 -0.00387828 -0.000120609
16.0689 -0.00385467 -0.00011951
16.1182 -0.00383121 -0.000118421
16.1677 -0.00380789 -0.000117342
16.2174 -0.0037847 -0.000116273
16.2672 -0.00376166 -0.000115213
16.3172 -0.00373874 -0.000114163
16.3674 -0.00371597 -0.000113122
16.4177 -0.00369332 -0.00011209
16.4682 -0.0036708 -0.000111067
16.5189 -0.00364841 -0.000110053
16.5697 -0.00362615 -0.000109048
16.6208 -0.00360401 -0.000108052
16.672 -0.00358199 -0.000107064
16.7234 -0.0035601 -0.000106085
16.775 -0.00353832 -0.000105113
16.8268 -0.00351667 -0.000104151
16.8787 -0.00349513 -0.000103195
16.9309 -0.0034737 -0.000102249
16.9833 -0.00345239 -0.00010131
17.0359 -0.00343119 -0.000100379
17.0887 -0.0034101 -9.94551e-05
17.1418 -0.00338912 -9.85395e-05
17.195 -0.00336824 -9.76307e-05
17.2485 -0.00334747 -9.67298e-05
17.3022 -0.0033268 -9.58356e-05
17.3562 -0.00330623 -9.49491e-05
17.4104 -0.00328576 -9.4069e-05
17.4648 -0.00326539 -9.31964e-05
17.5195 -0.00324512 -9.23301e-05
17.5744 -0.00322494 -9.1471e-05
17.6296 -0.00320485 -9.0618e-05
17.6851 -0.00318486 -8.9772e-05
17.7408 -0.00316495 -8.89318e-05
17.7969 -0.00314513 -8.80985e-05
17.8532 -0.00312539 -8.72708e-05
17.9098 -0.00310574 -8.64498e-05
17.9667 -0.00308617 -8.56341e-05
18.0239 -0.00306668 -8.48249e-05
18.0815 -0.00304726 -8.40209e-05
18.1393 -0.00302792 -8.32231e-05
18.1975 -0.00300866 -8.24303e-05
18.256 -0.00298947 -8.16436e-05
18.3149 -0.00297034 -8.08616e-05
18.3742 -0.00295129 -8.00854e-05
18.4338 -0.00293229 -7.93137e-05
18.4938 -0.00291336 -7.85477e-05
18.5542 -0.00289449 -7.77859e-05
18.615 -0.00287568 -7.70296e-05
18.6762 -0.00285692 -7.62773e-05
18.7379 -0.00283822 -7.55301e-05
18.8 -0.00281957 -7.47869e-05
18.8625 -0.00280096 -7.40484e-05
18.9255 -0.00278239 -7.33137e-05
18.9891 -0.00276387 -7.25835e-05
19.0531 -0.00274539 -7.18567e-05
19.1177 -0.00272694 -7.11342e-05
19.1828 -0.00270852 -7.04148e-05
19.2484 -0.00269013 -6.96995e-05
19.3147 -0.00267176 -6.8987e-05
19.3816 -0.00265341 -6.82782e-05
19.4491 -0.00263507 -6.75719e-05
19.5173 -0.00261675 -6.6869e-05
19.5862 -0.00259843 -6.61681e-05
19.6558 -0.00258012 -6.54704e-05
19.7262 -0.00256179 -6.47743e-05
19.7974 -0.00254346 -6.40808e-05
19.8694 -0.00252511 -6.33886e-05
19.9423 -0.00250673 -6.26985e-05
20.0162 -0.00248832 -6.20091e-05
20.091 -0.00246987 -6.13213e-05
20.1669 -0.00245137 -6.06336e-05
20.244 -0.0024328 -5.99468e-05
20.3222 -0.00241417 -5.92594e-05
20.4016 -0.00239545 -5.8572e-05
20.4825 -0.00237663 -5.78831e-05
20.5648 -0.00235769 -5.71933e-05
20.6487 -0.00233862 -5.65008e-05
20.7344 -0.00231939 -5.58061e-05
20.8219 -0.00229999 -5.51072e-05
20.9115 -0.00228037 -5.44043e-05
21.0034 -0.00226051 -5.36952e-05
21.0979 -0.00224037 -5.29796e-05
21.1952 -0.00221988 -5.22548e-05
21.2959 -0.002199 -5.15198e-05
21.4004 -0.00217764 -5.07708e-05
21.5093 -0.00215568 -5.00057e-05
21.6237 -0.00213299 -4.92182e-05
21.7448 -0.00210936 -4.84031e-05
21.8747 -0.00208445 -4.75484e-05
22.0165 -0.00205774 -4.66382e-05
22.1768 -0.00202817 -4.56364e-05
22.3723 -0.00199296 -4.44544e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta4.0Lambda0.5Nc1ClassicOneLoop/GAp_FRG.txt <==
-22.3723 -0.00200499 4.49916e-05
-22.1768 -0.00204062 4.61978e-05
-22.0165 -0.00207055 4.72199e-05
-21.8747 -0.0020976 4.81493e-05
-21.7448 -0.00212281 4.90219e-05
-21.6237 -0.00214675 4.98547e-05
-21.5093 -0.00216974 5.0659e-05
-21.4004 -0.00219198 5.1441e-05
-21.2959 -0.00221362 5.22063e-05
-21.1952 -0.00223478 5.29578e-05
-21.0979 -0.00225554 5.36988e-05
-21.0034 -0.00227596 5.44307e-05
-20.9115 -0.00229609 5.51559e-05
-20.8219 -0.00231597 5.58751e-05
-20.7344 -0.00233565 5.65901e-05
-20.6487 -0.00235515 5.73013e-05
-20.5648 -0.00237449 5.801e-05
-20.4825 -0.00239369 5.87164e-05
-20.4016 -0.00241278 5.94217e-05
-20.3222 -0.00243178 6.01259e-05
-20.244 -0.00245069 6.083e-05
-20.1669 -0.00246952 6.15339e-05
-20.091 -0.0024883 6.22386e-05
-20.0162 -0.00250703 6.29438e-05
-19.9423 -0.00252572 6.36504e-05
-19.8694 -0.00254437 6.43583e-05
-19.7974 -0.00256301 6.50681e-05
-19.7262 -0.00258163 6.57796e-05
-19.6558 -0.00260023 6.64937e-05
-19.5862 -0.00261884 6.72099e-05
-19.5173 -0.00263745 6.79291e-05
-19.4491 -0.00265606 6.86508e-05
-19.3816 -0.00267469 6.93759e-05
-19.3147 -0.00269333 7.01039e-05
-19.2484 -0.002712 7.08356e-05
-19.1828 -0.00273069 7.15706e-05
-19.1177 -0.00274941 7.23096e-05
-19.0531 -0.00276817 7.30523e-05
-18.9891 -0.00278696 7.37992e-05
-18.9255 -0.0028058 7.45501e-05
-18.8625 -0.00282467 7.53055e-05
-18.8 -0.0028436 7.60651e-05
-18.7379 -0.00286257 7.68295e-05
-18.6762 -0.0028816 7.75984e-05
-18.615 -0.00290068 7.83724e-05
-18.5542 -0.00291982 7.9151e-05
-18.4938 -0.00293902 7.9935e-05
-18.4338 -0.00295829 8.0724e-05
-18.3742 -0.00297762 8.15184e-05
-18.3149 -0.00299702 8.23181e-05
-18.256 -0.00301649 8.31236e-05
-18.1975 -0.00303603 8.39344e-05
-18.1393 -0.00305565 8.47513e-05
-18.0815 -0.00307534 8.55738e-05
-18.0239 -0.00309511 8.64025e-05
-17.9667 -0.00311497 8.72371e-05
-17.9098 -0.00313491 8.80782e-05
-17.8532 -0.00315493 8.89254e-05
-17.7969 -0.00317504 8.97792e-05
-17.7408 -0.00319524 9.06393e-05
-17.6851 -0.00321553 9.15064e-05
-17.6296 -0.00323592 9.238e-05
-17.5744 -0.00325639 9.32607e-05
-17.5195 -0.00327697 9.41481e-05
-17.4648 -0.00329764 9.50429e-05
-17.4104 -0.00331842 9.59446e-05
-17.3562 -0.0033393 9.68539e-05
-17.3022 -0.00336028 9.77704e-05
-17.2485 -0.00338136 9.86948e-05
-17.195 -0.00340256 9.96265e-05
-17.1418 -0.00342386 0.000100566
-17.0887 -0.00344528 0.000101514
-17.0359 -0.00346681 0.000102469
-16.9833 -0.00348845 0.000103433
-16.9309 -0.00351021 0.000104405
-16.8787 -0.00353209 0.000105385
-16.8268 -0.00355408 0.000106374
-16.775 -0.0035762 0.000107371
-16.7234 -0.00359845 0.000108377
-16.672 -0.00362081 0.000109392
-16.6208 -0.00364331 0.000110416
-16.5697 -0.00366593 0.000111449
-16.5189 -0.00368869 0.000112492
-16.4682 -0.00371157 0.000113543
-16.4177 -0.00373459 0.000114604
-16.3674 -0.00375775 0.000115675
-16.3172 -0.00378105 0.000116755
-16.2672 -0.00380448 0.000117846
-16.2174 -0.00382805 0.000118946
-16.1677 -0.00385177 0.000120056
-16.1182 -0.00387563 0.000121177
-16.0689 -0.00389964 0.000122308
-16.0197 -0.0039238 0.00012345
-15.9706 -0.00394811 0.000124603
-15.9217 -0.00397257 0.000125766
-15.873 -0.00399719 0.000126941
-15.8243 -0.00402196 0.000128126
-15.7759 -0.00404689 0.000129323
-15.7276 -0.00407198 0.000130531
-15.6794 -0.00409723 0.000131751
-15.6313 -0.00412264 0.000132983
-15.5834 -0.00414822 0.000134227
-15.5356 -0.00417397 0.000135483
-15.488 -0.00419989 0.00013675
-15.4404 -0.00422598 0.000138031
-15.393 -0.00425224 0.000139324
-15.3458 -0.00427868 0.00014063
-15.2986 -0.0043053 0.000141949
-15.2516 -0.0043321 0.000143281
-15.2047 -0.00435908 0.000144626
-15.1579 -0.00438624 0.000145984
-15.1112 -0.00441359 0.000147356
-15.0647 -0.00444113 0.000148743
-15.0182 -0.00446886 0.000150143
-14.9719 -0.00449678 0.000151557
-14.9257 -0.0045249 0.000152986
-14.8796 -0.00455321 0.000154429
-14.8336 -0.00458173 0.000155887
-14.7877 -0.00461044 0.000157361
-14.7419 -0.00463936 0.000158849
-14.6962 -0.00466849 0.000160353
-14.6506 -0.00469783 0.000161872
-14.6052 -0.00472738 0.000163408
-14.5598 -0.00475714 0.000164959
-14.5145 -0.00478712 0.000166527
-14.4693 -0.00481732 0.000168111
-14.4243 -0.00484774 0.000169712
-14.3793 -0.00487838 0.00017133
-14.3344 -0.00490925 0.000172966
-14.2896 -0.00494035 0.000174618
-14.2449 -0.00497169 0.000176289
-14.2003 -0.00500325 0.000177977
-14.1558 -0.00503506 0.000179683
-14.1113 -0.0050671 0.000181408
-14.067 -0.00509939 0.000183152
-14.0227 -0.00513192 0.000184914
-13.9786 -0.0051647 0.000186696
-13.9345 -0.00519774 0.000188498
-13.8905 -0.00523102 0.000190319
-13.8466 -0.00526457 0.00019216
-13.8028 -0.00529837 0.000194022
-13.759 -0.00533244 0.000195904
-13.7153 -0.00536677 0.000197807
-13.6718 -0.00540138 0.000199732
-13.6283 -0.00543626 0.000201678
-13.5848 -0.00547141 0.000203645
-13.5415 -0.00550684 0.000205636
-13.4982 -0.00554255 0.000207648
-13.455 -0.00557855 0.000209684
-13.4119 -0.00561484 0.000211742
-13.3689 -0.00565143 0.000213824
-13.3259 -0.0056883 0.00021593
-13.283 -0.00572548 0.00021806
-13.2402 -0.00576296 0.000220214
-13.1974 -0.00580075 0.000222394
-13.1547 -0.00583884 0.000224599
-13.1121 -0.00587726 0.000226829
-13.0696 -0.00591599 0.000229086
-13.0271 -0.00595504 0.000231369
-12.9847 -0.00599441 0.000233678
-12.9424 -0.00603412 0.000236015
-12.9001 -0.00607416 0.000238379
-12.8579 -0.00611453 0.000240772
-12.8158 -0.00615525 0.000243193
-12.7737 -0.00619631 0.000245643
-12.7317 -0.00623773 0.000248122
-12.6898 -0.00627949 0.000250631
-12.6479 -0.00632162 0.00025317
-12.6061 -0.00636411 0.00025574
-12.5643 -0.00640696 0.00025834
-12.5226 -0.00645019 0.000260973
-12.481 -0.0064938 0.000263637
-12.4394 -0.00653778 0.000266335
-12.3979 -0.00658215 0.000269065
-12.3565 -0.00662691 0.000271829
-12.3151 -0.00667207 0.000274627
-12.2738 -0.00671763 0.00027746
-12.2325 -0.00676359 0.000280328
-12.1913 -0.00680996 0.000283232
-12.1501 -0.00685675 0.000286172
-12.109 -0.00690396 0.00028915
-12.068 -0.0069516 0.000292164
-12.027 -0.00699966 0.000295217
-11.986 -0.00704817 0.000298308
-11.9452 -0.00709711 0.000301439
-11.9043 -0.00714651 0.00030461
-11.8636 -0.00719636 0.000307821
-11.8228 -0.00724667 0.000311074
-11.7822 -0.00729744 0.000314369
-11.7415 -0.00734869 0.000317705
-11.701 -0.00740042 0.000321086
-11.6605 -0.00745263 0.000324511
-11.62 -0.00750533 0.00032798
-11.5796 -0.00755852 0.000331495
-11.5392 -0.00761222 0.000335056
-11.4989 -0.00766643 0.000338664
-11.4587 -0.00772116 0.00034232
-11.4184 -0.00777641 0.000346024
-11.3783 -0.00783219 0.000349778
-11.3381 -0.00788851 0.000353582
-11.2981 -0.00794538 0.000357437
-11.2581 -0.0080028 0.000361344
-11.2181 -0.00806077 0.000365304
-11.1781 -0.00811932 0.000369317
-11.1383 -0.00817844 0.000373386
-11.0984 -0.00823814 0.000377509
-11.0586 -0.00829843 0.00038169
-11.0189 -0.00835932 0.000385927
-10.9792 -0.00842082 0.000390224
-10.9395 -0.00848293 0.00039458
-10.8999 -0.00854567 0.000398997
-10.8603 -0.00860904 0.000403474
-10.8208 -0.00867305 0.000408015
-10.7813 -0.00873771 0.000412619
-10.7418 -0.00880303 0.00041729
-10.7024 -0.00886902 0.000422025
-10.6631 -0.00893569 0.000426828
-10.6238 -0.00900304 0.000431699
-10.5845 -0.0090711 0.00043664
-10.5452 -0.00913986 0.000441652
-10.506 -0.00920933 0.000446737
-10.4669 -0.00927954 0.000451894
-10.4278 -0.00935048 0.000457127
-10.3887 -0.00942217 0.000462435
-10.3496 -0.00949462 0.000467823
-10.3106 -0.00956784 0.000473288
-10.2717 -0.00964184 0.000478835
-10.2328 -0.00971664 0.000484462
-10.1939 -0.00979224 0.000490175
-10.155 -0.00986866 0.000495971
-10.1162 -0.00994591 0.000501856
-10.0774 -0.010024 0.000507827
-10.0387 -0.0101029 0.00051389
-10 -0.0101827 0.000520043
-9.96134 -0.0102634 0.000526292
-9.92271 -0.010345 0.000532634
-9.88412 -0.0104275 0.000539075
-9.84557 -0.0105109 0.000545613
-9.80704 -0.0105953 0.000552253
-9.76856 -0.0106805 0.000558995
-9.73011 -0.0107668 0.000565844
-9.69169 -0.010854 0.000572798
-9.65331 -0.0109423 0.000579862
-9.61496 -0.0110315 0.000587036
-9.57664 -0.0111217 0.000594326
-9.53836 -0.011213 0.000601729
-9.50011 -0.0113054 0.000609252
-9.46189 -0.0113988 0.000616894
-9.42371 -0.0114933 0.00062466
-9.38556 -0.011589 0.00063255
-9.34744 -0.0116857 0.000640569
-9.30935 -0.0117836 0.000648717
-9.2713 -0.0118827 0.000657001
-9.23327 -0.0119829 0.000665418
-9.19528 -0.0120844 0.000673976
-9.15732 -0.012187 0.000682673
-9.11939 -0.0122909 0.000691517
-9.08149 -0.0123961 0.000700507
-9.04362 -0.0125025 0.00070965
-9.00578 -0.0126102 0.000718944
-8.96797 -0.0127193 0.000728398
-8.93019 -0.0128297 0.00073801
-8.89244 -0.0129415 0.000747788
-8.85471 -0.0130547 0.000757732
-8.81702 -0.0131693 0.000767849
-8.77936 -0.0132853 0.000778139
-8.74172 -0.0134028 0.00078861
-8.70412 -0.0135218 0.000799261
-8.66654 -0.0136423 0.000810101
-8.62899 -0.0137643 0.00082113
-8.59146 -0.0138879 0.000832356
-8.55397 -0.0140131 0.00084378
-8.5165 -0.0141399 0.00085541
-8.47906 -0.0142684 0.000867246
-8.44165 -0.0143986 0.000879298
-8.40426 -0.0145304 0.000891565
-8.3669 -0.0146641 0.000904059
-8.32956 -0.0147995 0.000916779
-8.29226 -0.0149366 0.000929735
-8.25497 -0.0150757 0.000942927
-8.21772 -0.0152166 0.000956367
-8.18049 -0.0153594 0.000970054
-8.14328 -0.0155042 0.000984002
-8.1061 -0.0156509 0.000998209
-8.06895 -0.0157997 0.00101269
-8.03182 -0.0159505 0.00102744
-7.99471 -0.0161034 0.00104248
-7.95763 -0.0162584 0.0010578
-7.92058 -0.0164156 0.00107342
-7.88355 -0.016575 0.00108934
-7.84654 -0.0167367 0.00110558
-7.80955 -0.0169006 0.00112213
-7.77259 -0.0170669 0.00113901
-7.73566 -0.0172356 0.00115622
-7.69874 -0.0174068 0.00117378
-7.66185 -0.0175804 0.00119169
-7.62498 -0.0177565 0.00120996
-7.58814 -0.0179353 0.0012286
-7.55132 -0.0181167 0.00124763
-7.51452 -0.0183007 0.00126704
-7.47774 -0.0184875 0.00128685
-7.44099 -0.0186771 0.00130707
-7.40425 -0.0188696 0.00132772
-7.36754 -0.019065 0.00134879
-7.33085 -0.0192633 0.00137032
-7.29418 -0.0194647 0.0013923
-7.25754 -0.0196692 0.00141475
-7.22091 -0.0198769 0.00143768
-7.18431 -0.0200878 0.00146111
-7.14772 -0.020302 0.00148504
-7.11116 -0.0205195 0.0015095
-7.07462 -0.0207405 0.0015345
-7.0381 -0.0209651 0.00156005
-7.00159 -0.0211932 0.00158617
-6.96511 -0.021425 0.00161288
-6.92865 -0.0216606 0.00164019
-6.89221 -0.0219 0.00166813
-6.85579 -0.0221433 0.0016967
-6.81938 -0.0223907 0.00172593
-6.783 -0.0226421 0.00175583
-6.74664 -0.0228978 0.00178644
-6.71029 -0.0231577 0.00181776
-6.67397 -0.0234221 0.00184983
-6.63766 -0.0236909 0.00188266
-6.60137 -0.0239644 0.00191628
-6.5651 -0.0242425 0.00195071
-6.52885 -0.0245255 0.00198599
-6.49262 -0.0248134 0.00202212
-6.4564 -0.0251064 0.00205916
-6.42021 -0.0254045 0.0020971
-6.38403 -0.025708 0.00213602
-6.34786 -0.0260168 0.0021759
-6.31172 -0.0263313 0.00221682
-6.27559 -0.0266514 0.00225878
-6.23949 -0.0269774 0.00230183
-6.20339 -0.0273094 0.00234601
-6.16732 -0.0276476 0.00239135
-6.13126 -0.027992 0.0024379
-6.09522 -0.028343 0.0024857
-6.05919 -0.0287005 0.00253478
-6.02319 -0.0290649 0.00258522
-5.9872 -0.0294362 0.00263704
-5.95122 -0.0298147 0.00269031
-5.91526 -0.0302006 0.00274507
-5.87932 -0.0305941 0.00280139
-5.84339 -0.0309953 0.00285932
-5.80748 -0.0314045 0.00291893
-5.77158 -0.0318219 0.00298028
-5.7357 -0.0322477 0.00304346
-5.69984 -0.0326822 0.00310851
-5.66399 -0.0331256 0.00317555
-5.62815 -0.0335782 0.00324462
-5.59233 -0.0340401 0.00331585
-5.55653 -0.0345118 0.00338929
-5.52074 -0.0349935 0.00346508
-5.48497 -0.0354854 0.00354329
-5.4492 -0.0359879 0.00362406
-5.41346 -0.0365013 0.00370747
-5.37773 -0.0370258 0.00379369
-5.34201 -0.037562 0.00388281
-5.30631 -0.03811 0.00397501
-5.27062 -0.0386703 0.0040704
-5.23494 -0.0392432 0.00416919
-5.19928 -0.0398291 0.0042715
-5.16363 -0.0404285 0.00437757
-5.128 -0.0410417 0.00448754
-5.09237 -0.0416691 0.00460167
-5.05677 -0.0423113 0.00472015
-5.02117 -0.0429687 0.00484327
-4.98559 -0.0436417 0.00497123
-4.95002 -0.0443308 0.00510437
-4.91446 -0.0450366 0.00524294
-4.87892 -0.0457596 0.00538733
-4.84339 -0.0465003 0.00553782
-4.80787 -0.0472592 0.00569485
-4.77237 -0.0480369 0.00585878
-4.73687 -0.0488339 0.00603009
-4.70139 -0.0496508 0.00620919
-4.66592 -0.0504882 0.00639664
-4.63046 -0.0513467 0.00659291
-4.59502 -0.0522267 0.00679861
-4.55958 -0.0531288 0.00701426
-4.52416 -0.0540535 0.00724054
-4.48875 -0.0550013 0.007478
-4.45335 -0.0559728 0.00772734
-4.41797 -0.0569682 0.00798911
-4.38259 -0.0579882 0.00826402
-4.34722 -0.0590329 0.00855255
-4.31187 -0.0601029 0.00885534
-4.27653 -0.0611984 0.00917278
-4.24119 -0.0623199 0.00950538
-4.20587 -0.0634678 0.00985336
-4.17056 -0.0646425 0.0102171
-4.13526 -0.0658446 0.0105965
-4.09997 -0.0670748 0.0109919
-4.06469 -0.0683339 0.0114031
-4.02942 -0.069623 0.0118301
-3.99416 -0.0709433 0.0122727
-3.95891 -0.0722962 0.0127311
-3.92367 -0.0736836 0.013205
-3.88844 -0.0751073 0.0136947
-3.85322 -0.0765697 0.0142002
-3.81801 -0.0780729 0.0147221
-3.7828 -0.0796199 0.0152608
-3.74761 -0.0812134 0.0158173
-3.71243 -0.0828564 0.0163924
-3.67726 -0.084552 0.0169876
-3.64209 -0.0863037 0.0176044
-3.60694 -0.0881147 0.0182448
-3.57179 -0.0899886 0.0189106
-3.53665 -0.0919289 0.0196046
-3.50152 -0.0939394 0.0203291
-3.4664 -0.0960236 0.0210873
-3.43129 -0.0981856 0.0218822
-3.39619 -0.100429 0.0227175
-3.36109 -0.102758 0.0235967
-3.32601 -0.105177 0.0245243
-3.29093 -0.10769 0.0255043
-3.25586 -0.110302 0.0265419
-3.2208 -0.113016 0.0276419
-3.18574 -0.115838 0.0288102
-3.1507 -0.118773 0.0300525
-3.11566 -0.121825 0.0313757
-3.08063 -0.125001 0.0327866
-3.0456 -0.128304 0.0342931
-3.01059 -0.131741 0.0359033
-2.97558 -0.135318 0.0376267
-2.94058 -0.139041 0.0394728
-2.90558 -0.142915 0.0414529
-2.87059 -0.146948 0.0435784
-2.83561 -0.151145 0.0458627
-2.80064 -0.155514 0.0483195
-2.76567 -0.160061 0.050965
-2.73071 -0.164792 0.0538156
-2.69576 -0.169715 0.0568907
-2.66081 -0.174836 0.0602103
-2.62587 -0.18016 0.0637975
-2.59094 -0.185695 0.0676767
-2.55601 -0.191446 0.0718759
-2.52109 -0.197417 0.0764244
-2.48617 -0.203611 0.0813562
-2.45126 -0.210033 0.0867068
-2.41636 -0.216681 0.0925172
-2.38146 -0.223557 0.0988304
-2.34657 -0.230654 0.105696
-2.31168 -0.237966 0.113165
-2.2768 -0.245482 0.121296
-2.24192 -0.253187 0.130152
-2.20705 -0.261056 0.139803
-2.17219 -0.269061 0.15032
-2.13733 -0.277162 0.161785
-2.10247 -0.285309 0.17428
-2.06762 -0.293438 0.187897
-2.03278 -0.301472 0.202727
-1.99794 -0.309311 0.218864
-1.9631 -0.316839 0.2364
-1.92827 -0.323913 0.255425
-1.89345 -0.330368 0.276015
-1.85862 -0.336007 0.298234
-1.82381 -0.340616 0.322121
-1.78899 -0.343949 0.347683
-1.75419 -0.345751 0.37489
-1.71938 -0.345751 0.403664
-1.68458 -0.343696 0.433881
-1.64979 -0.339335 0.465368
-1.61499 -0.332467 0.497918
-1.58021 -0.322917 0.531292
-1.54542 -0.31057 0.565254
-1.51064 -0.29533 0.59957
-1.47586 -0.277137 0.634047
-1.44109 -0.255909 0.668506
-1.40632 -0.231549 0.702807
-1.37155 -0.203885 0.736787
-1.33679 -0.1727 0.770268
-1.30203 -0.137696 0.802964
-1.26727 -0.0985547 0.83449
-1.23251 -0.0549547 0.864265
-1.19776 -0.00665823 0.89156
-1.16301 0.0464227 0.915424
-1.12827 0.104137 0.934807
-1.09352 0.166016 0.948545
-1.05878 0.231242 0.955564
-1.02405 0.298618 0.954924
-0.989309 0.366674 0.946045
-0.954576 0.433723 0.928731
-0.919844 0.498093 0.903305
-0.885115 0.558218 0.870518
-0.850388 0.612873 0.831528
-0.815663 0.661176 0.787714
-0.78094 0.702723 0.740562
-0.746219 0.737451 0.6915
-0.711499 0.765683 0.641809
-0.676781 0.787922 0.592553
-0.642065 0.80487 0.544547
-0.60735 0.817242 0.498384
-0.572637 0.825803 0.45443
-0.537925 0.831235 0.412901
-0.503214 0.834195 0.373851
-0.468504 0.835227 0.337261
-0.433796 0.834824 0.303013
-0.399089 0.833378 0.270973
-0.364382 0.831235 0.240946
-0.329676 0.828658 0.212757
-0.294972 0.825878 0.18619
-0.260267 0.823061 0.161066
-0.225564 0.820357 0.137174
-0.190861 0.817868 0.114346
-0.156158 0.815685 0.0923863
-0.121456 0.813868 0.0711413
-0.0867541 0.812469 0.0504296
-0.0520524 0.811517 0.0301092
-0.0173508 0.811036 0.0100083
0.0173508 0.811036 -0.0100083
0.0520524 0.811517 -0.0301092
0.0867541 0.812469 -0.0504296
0.121456 0.813868 -0.0711413
0.156158 0.815685 -0.0923863
0.190861 0.817868 -0.114346
0.225564 0.820357 -0.137174
0.260267 0.823061 -0.161066
0.294972 0.825878 -0.18619
0.329676 0.828658 -0.212757
0.364382 0.831235 -0.240946
0.399089 0.833378 -0.270973
0.433796 0.834824 -0.303013
0.468504 0.835227 -0.337261
0.503214 0.834195 -0.373851
0.537925 0.831235 -0.412901
0.572637 0.825803 -0.45443
0.60735 0.817242 -0.498384
0.642065 0.80487 -0.544547
0.676781 0.787922 -0.592553
0.711499 0.765683 -0.641809
0.746219 0.737451 -0.6915
0.78094 0.702723 -0.740562
0.815663 0.661176 -0.787714
0.850388 0.612873 -0.831528
0.885115 0.558218 -0.870518
0.919844 0.498093 -0.903305
0.954576 0.433723 -0.928731
0.989309 0.366674 -0.946045
1.02405 0.298618 -0.954924
1.05878 0.231242 -0.955564
1.09352 0.166016 -0.948545
1.12827 0.104137 -0.934807
1.16301 0.0464227 -0.915424
1.19776 -0.00665823 -0.89156
1.23251 -0.0549547 -0.864265
1.26727 -0.0985547 -0.83449
1.30203 -0.137696 -0.802964
1.33679 -0.1727 -0.770268
1.37155 -0.203885 -0.736787
1.40632 -0.231549 -0.702807
1.44109 -0.255909 -0.668506
1.47586 -0.277137 -0.634047
1.51064 -0.29533 -0.59957
1.54542 -0.31057 -0.565254
1.58021 -0.322917 -0.531292
1.61499 -0.332467 -0.497918
1.64979 -0.339335 -0.465368
1.68458 -0.343696 -0.433881
1.71938 -0.345751 -0.403664
1.75419 -0.345751 -0.37489
1.78899 -0.343949 -0.347683
1.82381 -0.340616 -0.322121
1.85862 -0.336007 -0.298234
1.89345 -0.330368 -0.276015
1.92827 -0.323913 -0.255425
1.9631 -0.316839 -0.2364
1.99794 -0.309311 -0.218864
2.03278 -0.301472 -0.202727
2.06762 -0.293438 -0.187897
2.10247 -0.285309 -0.17428
2.13733 -0.277162 -0.161785
2.17219 -0.269061 -0.15032
2.20705 -0.261056 -0.139803
2.24192 -0.253187 -0.130152
2.2768 -0.245482 -0.121296
2.31168 -0.237966 -0.113165
2.34657 -0.230654 -0.105696
2.38146 -0.223557 -0.0988304
2.41636 -0.216681 -0.0925172
2.45126 -0.210033 -0.0867068
2.48617 -0.203611 -0.0813562
2.52109 -0.197417 -0.0764244
2.55601 -0.191446 -0.0718759
2.59094 -0.185695 -0.0676767
2.62587 -0.18016 -0.0637975
2.66081 -0.174836 -0.0602103
2.69576 -0.169715 -0.0568907
2.73071 -0.164792 -0.0538156
2.76567 -0.160061 -0.050965
2.80064 -0.155514 -0.0483195
2.83561 -0.151145 -0.0458627
2.87059 -0.146948 -0.0435784
2.90558 -0.142915 -0.0414529
2.94058 -0.139041 -0.0394728
2.97558 -0.135318 -0.0376267
3.01059 -0.131741 -0.0359033
3.0456 -0.128304 -0.0342931
3.08063 -0.125001 -0.0327866
3.11566 -0.121825 -0.0313757
3.1507 -0.118773 -0.0300525
3.18574 -0.115838 -0.0288102
3.2208 -0.113016 -0.0276419
3.25586 -0.110302 -0.0265419
3.29093 -0.10769 -0.0255043
3.32601 -0.105177 -0.0245243
3.36109 -0.102758 -0.0235967
3.39619 -0.100429 -0.0227175
3.43129 -0.0981856 -0.0218822
3.4664 -0.0960236 -0.0210873
3.50152 -0.0939394 -0.0203291
3.53665 -0.0919289 -0.0196046
3.57179 -0.0899886 -0.0189106
3.60694 -0.0881147 -0.0182448
3.64209 -0.0863037 -0.0176044
3.67726 -0.084552 -0.0169876
3.71243 -0.0828564 -0.0163924
3.74761 -0.0812134 -0.0158173
3.7828 -0.0796199 -0.0152608
3.81801 -0.0780729 -0.0147221
3.85322 -0.0765697 -0.0142002
3.88844 -0.0751073 -0.0136947
3.92367 -0.0736836 -0.013205
3.95891 -0.0722962 -0.0127311
3.99416 -0.0709433 -0.0122727
4.02942 -0.069623 -0.0118301
4.06469 -0.0683339 -0.0114031
4.09997 -0.0670748 -0.0109919
4.13526 -0.0658446 -0.0105965
4.17056 -0.0646425 -0.0102171
4.20587 -0.0634678 -0.00985336
4.24119 -0.0623199 -0.00950538
4.27653 -0.0611984 -0.00917278
4.31187 -0.0601029 -0.00885534
4.34722 -0.0590329 -0.00855255
4.38259 -0.0579882 -0.00826402
4.41797 -0.0569682 -0.00798911
4.45335 -0.0559728 -0.00772734
4.48875 -0.0550013 -0.007478
4.52416 -0.0540535 -0.00724054
4.55958 -0.0531288 -0.00701426
4.59502 -0.0522267 -0.00679861
4.63046 -0.0513467 -0.00659291
4.66592 -0.0504882 -0.00639664
4.70139 -0.0496508 -0.00620919
4.73687 -0.0488339 -0.00603009
4.77237 -0.0480369 -0.00585878
4.80787 -0.0472592 -0.00569485
4.84339 -0.0465003 -0.00553782
4.87892 -0.0457596 -0.00538733
4.91446 -0.0450366 -0.00524294
4.95002 -0.0443308 -0.00510437
4.98559 -0.0436417 -0.00497123
5.02117 -0.0429687 -0.00484327
5.05677 -0.0423113 -0.00472015
5.09237 -0.0416691 -0.00460167
5.128 -0.0410417 -0.00448754
5.16363 -0.0404285 -0.00437757
5.19928 -0.0398291 -0.0042715
5.23494 -0.0392432 -0.00416919
5.27062 -0.0386703 -0.0040704
5.30631 -0.03811 -0.00397501
5.34201 -0.037562 -0.00388281
5.37773 -0.0370258 -0.00379369
5.41346 -0.0365013 -0.00370747
5.4492 -0.0359879 -0.00362406
5.48497 -0.0354854 -0.00354329
5.52074 -0.0349935 -0.00346508
5.55653 -0.0345118 -0.00338929
5.59233 -0.0340401 -0.00331585
5.62815 -0.0335782 -0.00324462
5.66399 -0.0331256 -0.00317555
5.69984 -0.0326822 -0.00310851
5.7357 -0.0322477 -0.00304346
5.77158 -0.0318219 -0.00298028
5.80748 -0.0314045 -0.00291893
5.84339 -0.0309953 -0.00285932
5.87932 -0.0305941 -0.00280139
5.91526 -0.0302006 -0.00274507
5.95122 -0.0298147 -0.00269031
5.9872 -0.0294362 -0.00263704
6.02319 -0.0290649 -0.00258522
6.05919 -0.0287005 -0.00253478
6.09522 -0.028343 -0.0024857
6.13126 -0.027992 -0.0024379
6.16732 -0.0276476 -0.00239135
6.20339 -0.0273094 -0.00234601
6.23949 -0.0269774 -0.00230183
6.27559 -0.0266514 -0.00225878
6.31172 -0.0263313 -0.00221682
6.34786 -0.0260168 -0.0021759
6.38403 -0.025708 -0.00213602
6.42021 -0.0254045 -0.0020971
6.4564 -0.0251064 -0.00205916
6.49262 -0.0248134 -0.00202212
6.52885 -0.0245255 -0.00198599
6.5651 -0.0242425 -0.00195071
6.60137 -0.0239644 -0.00191628
6.63766 -0.0236909 -0.00188266
6.67397 -0.0234221 -0.00184983
6.71029 -0.0231577 -0.00181776
6.74664 -0.0228978 -0.00178644
6.783 -0.0226421 -0.00175583
6.81938 -0.0223907 -0.00172593
6.85579 -0.0221433 -0.0016967
6.89221 -0.0219 -0.00166813
6.92865 -0.0216606 -0.00164019
6.96511 -0.021425 -0.00161288
7.00159 -0.0211932 -0.00158617
7.0381 -0.0209651 -0.00156005
7.07462 -0.0207405 -0.0015345
7.11116 -0.0205195 -0.0015095
7.14772 -0.020302 -0.00148504
7.18431 -0.0200878 -0.00146111
7.22091 -0.0198769 -0.00143768
7.25754 -0.0196692 -0.00141475
7.29418 -0.0194647 -0.0013923
7.33085 -0.0192633 -0.00137032
7.36754 -0.019065 -0.00134879
7.40425 -0.0188696 -0.00132772
7.44099 -0.0186771 -0.00130707
7.47774 -0.0184875 -0.00128685
7.51452 -0.0183007 -0.00126704
7.55132 -0.0181167 -0.00124763
7.58814 -0.0179353 -0.0012286
7.62498 -0.0177565 -0.00120996
7.66185 -0.0175804 -0.00119169
7.69874 -0.0174068 -0.00117378
7.73566 -0.0172356 -0.00115622
7.77259 -0.0170669 -0.00113901
7.80955 -0.0169006 -0.00112213
7.84654 -0.0167367 -0.00110558
7.88355 -0.016575 -0.00108934
7.92058 -0.0164156 -0.00107342
7.95763 -0.0162584 -0.0010578
7.99471 -0.0161034 -0.00104248
8.03182 -0.0159505 -0.00102744
8.06895 -0.0157997 -0.00101269
8.1061 -0.0156509 -0.000998209
8.14328 -0.0155042 -0.000984002
8.18049 -0.0153594 -0.000970054
8.21772 -0.0152166 -0.000956367
8.25497 -0.0150757 -0.000942927
8.29226 -0.0149366 -0.000929735
8.32956 -0.0147995 -0.000916779
8.3669 -0.0146641 -0.000904059
8.40426 -0.0145304 -0.000891565
8.44165 -0.0143986 -0.000879298
8.47906 -0.0142684 -0.000867246
8.5165 -0.0141399 -0.00085541
8.55397 -0.0140131 -0.00084378
8.59146 -0.0138879 -0.000832356
8.62899 -0.0137643 -0.00082113
8.66654 -0.0136423 -0.000810101
8.70412 -0.0135218 -0.000799261
8.74172 -0.0134028 -0.00078861
8.77936 -0.0132853 -0.000778139
8.81702 -0.0131693 -0.000767849
8.85471 -0.0130547 -0.000757732
8.89244 -0.0129415 -0.000747788
8.93019 -0.0128297 -0.00073801
8.96797 -0.0127193 -0.000728398
9.00578 -0.0126102 -0.000718944
9.04362 -0.0125025 -0.00070965
9.08149 -0.0123961 -0.000700507
9.11939 -0.0122909 -0.000691517
9.15732 -0.012187 -0.000682673
9.19528 -0.0120844 -0.000673976
9.23327 -0.0119829 -0.000665418
9.2713 -0.0118827 -0.000657001
9.30935 -0.0117836 -0.000648717
9.34744 -0.0116857 -0.000640569
9.38556 -0.011589 -0.00063255
9.42371 -0.0114933 -0.00062466
9.46189 -0.0113988 -0.000616894
9.50011 -0.0113054 -0.000609252
9.53836 -0.011213 -0.000601729
9.57664 -0.0111217 -0.000594326
9.61496 -0.0110315 -0.000587036
9.65331 -0.0109423 -0.000579862
9.69169 -0.010854 -0.000572798
9.73011 -0.0107668 -0.000565844
9.76856 -0.0106805 -0.000558995
9.80704 -0.0105953 -0.000552253
9.84557 -0.0105109 -0.000545613
9.88412 -0.0104275 -0.000539075
9.92271 -0.010345 -0.000532634
9.96134 -0.0102634 -0.000526292
10 -0.0101827 -0.000520043
10.0387 -0.0101029 -0.00051389
10.0774 -0.010024 -0.000507827
10.1162 -0.00994591 -0.000501856
10.155 -0.00986866 -0.000495971
10.1939 -0.00979224 -0.000490175
10.2328 -0.00971664 -0.000484462
10.2717 -0.00964184 -0.000478835
10.3106 -0.00956784 -0.000473288
10.3496 -0.00949462 -0.000467823
10.3887 -0.00942217 -0.000462435
10.4278 -0.00935048 -0.000457127
10.4669 -0.00927954 -0.000451894
10.506 -0.00920933 -0.000446737
10.5452 -0.00913986 -0.000441652
10.5845 -0.0090711 -0.00043664
10.6238 -0.00900304 -0.000431699
10.6631 -0.00893569 -0.000426828
10.7024 -0.00886902 -0.000422025
10.7418 -0.00880303 -0.00041729
10.7813 -0.00873771 -0.000412619
10.8208 -0.00867305 -0.000408015
10.8603 -0.00860904 -0.000403474
10.8999 -0.00854567 -0.000398997
10.9395 -0.00848293 -0.00039458
10.9792 -0.00842082 -0.000390224
11.0189 -0.00835932 -0.000385927
11.0586 -0.00829843 -0.00038169
11.0984 -0.00823814 -0.000377509
11.1383 -0.00817844 -0.000373386
11.1781 -0.00811932 -0.000369317
11.2181 -0.00806077 -0.000365304
11.2581 -0.0080028 -0.000361344
11.2981 -0.00794538 -0.000357437
11.3381 -0.00788851 -0.000353582
11.3783 -0.00783219 -0.000349778
11.4184 -0.00777641 -0.000346024
11.4587 -0.00772116 -0.00034232
11.4989 -0.00766643 -0.000338664
11.5392 -0.00761222 -0.000335056
11.5796 -0.00755852 -0.000331495
11.62 -0.00750533 -0.00032798
11.6605 -0.00745263 -0.000324511
11.701 -0.00740042 -0.000321086
11.7415 -0.00734869 -0.000317705
11.7822 -0.00729744 -0.000314369
11.8228 -0.00724667 -0.000311074
11.8636 -0.00719636 -0.000307821
11.9043 -0.00714651 -0.00030461
11.9452 -0.00709711 -0.000301439
11.986 -0.00704817 -0.000298308
12.027 -0.00699966 -0.000295217
12.068 -0.0069516 -0.000292164
12.109 -0.00690396 -0.00028915
12.1501 -0.00685675 -0.000286172
12.1913 -0.00680996 -0.000283232
12.2325 -0.00676359 -0.000280328
12.2738 -0.00671763 -0.00027746
12.3151 -0.00667207 -0.000274627
12.3565 -0.00662691 -0.000271829
12.3979 -0.00658215 -0.000269065
12.4394 -0.00653778 -0.000266335
12.481 -0.0064938 -0.000263637
12.5226 -0.00645019 -0.000260973
12.5643 -0.00640696 -0.00025834
12.6061 -0.00636411 -0.00025574
12.6479 -0.00632162 -0.00025317
12.6898 -0.00627949 -0.000250631
12.7317 -0.00623773 -0.000248122
12.7737 -0.00619631 -0.000245643
12.8158 -0.00615525 -0.000243193
12.8579 -0.00611453 -0.000240772
12.9001 -0.00607416 -0.000238379
12.9424 -0.00603412 -0.000236015
12.9847 -0.00599441 -0.000233678
13.0271 -0.00595504 -0.000231369
13.0696 -0.00591599 -0.000229086
13.1121 -0.00587726 -0.000226829
13.1547 -0.00583884 -0.000224599
13.1974 -0.00580075 -0.000222394
13.2402 -0.00576296 -0.000220214
13.283 -0.00572548 -0.00021806
13.3259 -0.0056883 -0.00021593
13.3689 -0.00565143 -0.000213824
13.4119 -0.00561484 -0.000211742
13.455 -0.00557855 -0.000209684
13.4982 -0.00554255 -0.000207648
13.5415 -0.00550684 -0.000205636
13.5848 -0.00547141 -0.000203645
13.6283 -0.00543626 -0.000201678
13.6718 -0.00540138 -0.000199732
13.7153 -0.00536677 -0.000197807
13.759 -0.00533244 -0.000195904
13.8028 -0.00529837 -0.000194022
13.8466 -0.00526457 -0.00019216
13.8905 -0.00523102 -0.000190319
13.9345 -0.00519774 -0.000188498
13.9786 -0.0051647 -0.000186696
14.0227 -0.00513192 -0.000184914
14.067 -0.00509939 -0.000183152
14.1113 -0.0050671 -0.000181408
14.1558 -0.00503506 -0.000179683
14.2003 -0.00500325 -0.000177977
14.2449 -0.00497169 -0.000176289
14.2896 -0.00494035 -0.000174618
14.3344 -0.00490925 -0.000172966
14.3793 -0.00487838 -0.00017133
14.4243 -0.00484774 -0.000169712
14.4693 -0.00481732 -0.000168111
14.5145 -0.00478712 -0.000166527
14.5598 -0.00475714 -0.000164959
14.6052 -0.00472738 -0.000163408
14.6506 -0.00469783 -0.000161872
14.6962 -0.00466849 -0.000160353
14.7419 -0.00463936 -0.000158849
14.7877 -0.00461044 -0.000157361
14.8336 -0.00458173 -0.000155887
14.8796 -0.00455321 -0.000154429
14.9257 -0.0045249 -0.000152986
14.9719 -0.00449678 -0.000151557
15.0182 -0.00446886 -0.000150143
15.0647 -0.00444113 -0.000148743
15.1112 -0.00441359 -0.000147356
15.1579 -0.00438624 -0.000145984
15.2047 -0.00435908 -0.000144626
15.2516 -0.0043321 -0.000143281
15.2986 -0.0043053 -0.000141949
15.3458 -0.00427868 -0.00014063
15.393 -0.00425224 -0.000139324
15.4404 -0.00422598 -0.000138031
15.488 -0.00419989 -0.00013675
15.5356 -0.00417397 -0.000135483
15.5834 -0.00414822 -0.000134227
15.6313 -0.00412264 -0.000132983
15.6794 -0.00409723 -0.000131751
15.7276 -0.00407198 -0.000130531
15.7759 -0.00404689 -0.000129323
15.8243 -0.00402196 -0.000128126
15.873 -0.00399719 -0.000126941
15.9217 -0.00397257 -0.000125766
15.9706 -0.00394811 -0.000124603
16.0197 -0.0039238 -0.00012345
16.0689 -0.00389964 -0.000122308
16.1182 -0.00387563 -0.000121177
16.1677 -0.00385177 -0.000120056
16.2174 -0.00382805 -0.000118946
16.2672 -0.00380448 -0.000117846
16.3172 -0.00378105 -0.000116755
16.3674 -0.00375775 -0.000115675
16.4177 -0.00373459 -0.000114604
16.4682 -0.00371157 -0.000113543
16.5189 -0.00368869 -0.000112492
16.5697 -0.00366593 -0.000111449
16.6208 -0.00364331 -0.000110416
16.672 -0.00362081 -0.000109392
16.7234 -0.00359845 -0.000108377
16.775 -0.0035762 -0.000107371
16.8268 -0.00355408 -0.000106374
16.8787 -0.00353209 -0.000105385
16.9309 -0.00351021 -0.000104405
16.9833 -0.00348845 -0.000103433
17.0359 -0.00346681 -0.000102469
17.0887 -0.00344528 -0.000101514
17.1418 -0.00342386 -0.000100566
17.195 -0.00340256 -9.96265e-05
17.2485 -0.00338136 -9.86948e-05
17.3022 -0.00336028 -9.77704e-05
17.3562 -0.0033393 -9.68539e-05
17.4104 -0.00331842 -9.59446e-05
17.4648 -0.00329764 -9.50429e-05
17.5195 -0.00327697 -9.41481e-05
17.5744 -0.00325639 -9.32607e-05
17.6296 -0.00323592 -9.238e-05
17.6851 -0.00321553 -9.15064e-05
17.7408 -0.00319524 -9.06393e-05
17.7969 -0.00317504 -8.97792e-05
17.8532 -0.00315493 -8.89254e-05
17.9098 -0.00313491 -8.80782e-05
17.9667 -0.00311497 -8.72371e-05
18.0239 -0.00309511 -8.64025e-05
18.0815 -0.00307534 -8.55738e-05
18.1393 -0.00305565 -8.47513e-05
18.1975 -0.00303603 -8.39344e-05
18.256 -0.00301649 -8.31236e-05
18.3149 -0.00299702 -8.23181e-05
18.3742 -0.00297762 -8.15184e-05
18.4338 -0.00295829 -8.0724e-05
18.4938 -0.00293902 -7.9935e-05
18.5542 -0.00291982 -7.9151e-05
18.615 -0.00290068 -7.83724e-05
18.6762 -0.0028816 -7.75984e-05
18.7379 -0.00286257 -7.68295e-05
18.8 -0.0028436 -7.60651e-05
18.8625 -0.00282467 -7.53055e-05
18.9255 -0.0028058 -7.45501e-05
18.9891 -0.00278696 -7.37992e-05
19.0531 -0.00276817 -7.30523e-05
19.1177 -0.00274941 -7.23096e-05
19.1828 -0.00273069 -7.15706e-05
19.2484 -0.002712 -7.08356e-05
19.3147 -0.00269333 -7.01039e-05
19.3816 -0.00267469 -6.93759e-05
19.4491 -0.00265606 -6.86508e-05
19.5173 -0.00263745 -6.79291e-05
19.5862 -0.00261884 -6.72099e-05
19.6558 -0.00260023 -6.64937e-05
19.7262 -0.00258163 -6.57796e-05
19.7974 -0.00256301 -6.50681e-05
19.8694 -0.00254437 -6.43583e-05
19.9423 -0.00252572 -6.36504e-05
20.0162 -0.00250703 -6.29438e-05
20.091 -0.0024883 -6.22386e-05
20.1669 -0.00246952 -6.15339e-05
20.244 -0.00245069 -6.083e-05
20.3222 -0.00243178 -6.01259e-05
20.4016 -0.00241278 -5.94217e-05
20.4825 -0.00239369 -5.87164e-05
20.5648 -0.00237449 -5.801e-05
20.6487 -0.00235515 -5.73013e-05
20.7344 -0.00233565 -5.65901e-05
20.8219 -0.00231597 -5.58751e-05
20.9115 -0.00229609 -5.51559e-05
21.0034 -0.00227596 -5.44307e-05
21.0979 -0.00225554 -5.36988e-05
21.1952 -0.00223478 -5.29578e-05
21.2959 -0.00221362 -5.22063e-05
21.4004 -0.00219198 -5.1441e-05
21.5093 -0.00216974 -5.0659e-05
21.6237 -0.00214675 -4.98547e-05
21.7448 -0.00212281 -4.90219e-05
21.8747 -0.0020976 -4.81493e-05
22.0165 -0.00207055 -4.72199e-05
22.1768 -0.00204062 -4.61978e-05
22.3723 -0.00200499 -4.49916e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta4.0Lambda0.5Nc1ClassicOneLoop/GAp_OneLoopFRG.txt <==
-22.3723 -0.00200886 4.51648e-05
-22.1768 -0.00204463 4.6379e-05
-22.0165 -0.00207468 4.74074e-05
-21.8747 -0.00210183 4.83432e-05
-21.7448 -0.00212715 4.92214e-05
-21.6237 -0.00215118 5.00599e-05
-21.5093 -0.00217426 5.08695e-05
-21.4004 -0.00219659 5.16571e-05
-21.2959 -0.00221833 5.24276e-05
-21.1952 -0.00223958 5.31845e-05
-21.0979 -0.00226042 5.39306e-05
-21.0034 -0.00228093 5.46679e-05
-20.9115 -0.00230115 5.53981e-05
-20.8219 -0.00232112 5.61228e-05
-20.7344 -0.00234088 5.68429e-05
-20.6487 -0.00236046 5.75594e-05
-20.5648 -0.00237989 5.82733e-05
-20.4825 -0.00239918 5.89851e-05
-20.4016 -0.00241836 5.96956e-05
-20.3222 -0.00243744 6.04053e-05
-20.244 -0.00245644 6.11147e-05
-20.1669 -0.00247536 6.18242e-05
-20.091 -0.00249423 6.25342e-05
-20.0162 -0.00251305 6.32451e-05
-19.9423 -0.00253182 6.39572e-05
-19.8694 -0.00255057 6.46708e-05
-19.7974 -0.00256929 6.53862e-05
-19.7262 -0.002588 6.61037e-05
-19.6558 -0.0026067 6.68234e-05
-19.5862 -0.0026254 6.75457e-05
-19.5173 -0.0026441 6.82707e-05
-19.4491 -0.00266281 6.89986e-05
-19.3816 -0.00268153 6.97297e-05
-19.3147 -0.00270027 7.0464e-05
-19.2484 -0.00271903 7.12018e-05
-19.1828 -0.00273782 7.19433e-05
-19.1177 -0.00275664 7.26886e-05
-19.0531 -0.00277549 7.34378e-05
-18.9891 -0.00279439 7.41912e-05
-18.9255 -0.00281332 7.49488e-05
-18.8625 -0.0028323 7.57107e-05
-18.8 -0.00285132 7.64773e-05
-18.7379 -0.0028704 7.72484e-05
-18.6762 -0.00288953 7.80244e-05
-18.615 -0.00290872 7.88053e-05
-18.5542 -0.00292797 7.95912e-05
-18.4938 -0.00294728 8.03823e-05
-18.4338 -0.00296665 8.11787e-05
-18.3742 -0.00298609 8.19804e-05
-18.3149 -0.0030056 8.27877e-05
-18.256 -0.00302518 8.36007e-05
-18.1975 -0.00304483 8.44194e-05
-18.1393 -0.00306456 8.5244e-05
-18.0815 -0.00308437 8.60746e-05
-18.0239 -0.00310426 8.69113e-05
-17.9667 -0.00312423 8.77541e-05
-17.9098 -0.00314429 8.86034e-05
-17.8532 -0.00316443 8.9459e-05
-17.7969 -0.00318466 9.03213e-05
-17.7408 -0.00320499 9.11901e-05
-17.6851 -0.0032254 9.20658e-05
-17.6296 -0.00324591 9.29484e-05
-17.5744 -0.00326651 9.38379e-05
-17.5195 -0.00328722 9.47346e-05
-17.4648 -0.00330802 9.56385e-05
-17.4104 -0.00332893 9.65498e-05
-17.3562 -0.00334993 9.74685e-05
-17.3022 -0.00337105 9.83948e-05
-17.2485 -0.00339227 9.93288e-05
-17.195 -0.0034136 0.000100271
-17.1418 -0.00343504 0.00010122
-17.0887 -0.0034566 0.000102178
-17.0359 -0.00347827 0.000103144
-16.9833 -0.00350005 0.000104118
-16.9309 -0.00352196 0.000105101
-16.8787 -0.00354398 0.000106092
-16.8268 -0.00356613 0.000107092
-16.775 -0.0035884 0.0001081
-16.7234 -0.00361079 0.000109118
-16.672 -0.00363331 0.000110144
-16.6208 -0.00365596 0.00011118
-16.5697 -0.00367874 0.000112224
-16.5189 -0.00370165 0.000113279
-16.4682 -0.0037247 0.000114343
-16.4177 -0.00374788 0.000115416
-16.3674 -0.00377121 0.000116499
-16.3172 -0.00379467 0.000117593
-16.2672 -0.00381827 0.000118696
-16.2174 -0.00384201 0.000119809
-16.1677 -0.0038659 0.000120933
-16.1182 -0.00388994 0.000122068
-16.0689 -0.00391413 0.000123213
-16.0197 -0.00393847 0.000124368
-15.9706 -0.00396295 0.000125535
-15.9217 -0.0039876 0.000126713
-15.873 -0.0040124 0.000127902
-15.8243 -0.00403736 0.000129102
-15.7759 -0.00406248 0.000130314
-15.7276 -0.00408776 0.000131538
-15.6794 -0.00411321 0.000132774
-15.6313 -0.00413882 0.000134021
-15.5834 -0.0041646 0.000135281
-15.5356 -0.00419055 0.000136553
-15.488 -0.00421667 0.000137838
-15.4404 -0.00424297 0.000139135
-15.393 -0.00426944 0.000140445
-15.3458 -0.0042961 0.000141768
-15.2986 -0.00432293 0.000143105
-15.2516 -0.00434995 0.000144455
-15.2047 -0.00437715 0.000145818
-15.1579 -0.00440453 0.000147195
-15.1112 -0.00443211 0.000148586
-15.0647 -0.00445988 0.000149992
-15.0182 -0.00448784 0.000151411
-14.9719 -0.004516 0.000152845
-14.9257 -0.00454436 0.000154294
-14.8796 -0.00457292 0.000155758
-14.8336 -0.00460168 0.000157237
-14.7877 -0.00463064 0.000158731
-14.7419 -0.00465982 0.000160241
-14.6962 -0.0046892 0.000161767
-14.6506 -0.0047188 0.000163308
-14.6052 -0.00474861 0.000164866
-14.5598 -0.00477864 0.000166441
-14.5145 -0.00480889 0.000168032
-14.4693 -0.00483936 0.00016964
-14.4243 -0.00487006 0.000171265
-14.3793 -0.00490098 0.000172907
-14.3344 -0.00493214 0.000174567
-14.2896 -0.00496352 0.000176245
-14.2449 -0.00499515 0.000177941
-14.2003 -0.00502701 0.000179656
-14.1558 -0.00505912 0.000181389
-14.1113 -0.00509147 0.000183141
-14.067 -0.00512406 0.000184912
-14.0227 -0.00515691 0.000186703
-13.9786 -0.00519001 0.000188513
-13.9345 -0.00522336 0.000190343
-13.8905 -0.00525697 0.000192194
-13.8466 -0.00529085 0.000194065
-13.8028 -0.00532499 0.000195957
-13.759 -0.0053594 0.00019787
-13.7153 -0.00539408 0.000199805
-13.6718 -0.00542903 0.000201762
-13.6283 -0.00546427 0.00020374
-13.5848 -0.00549978 0.000205741
-13.5415 -0.00553558 0.000207765
-13.4982 -0.00557166 0.000209812
-13.455 -0.00560804 0.000211883
-13.4119 -0.00564471 0.000213977
-13.3689 -0.00568168 0.000216095
-13.3259 -0.00571895 0.000218238
-13.283 -0.00575652 0.000220405
-13.2402 -0.00579441 0.000222598
-13.1974 -0.0058326 0.000224817
-13.1547 -0.00587112 0.000227061
-13.1121 -0.00590995 0.000229332
-13.0696 -0.00594911 0.000231629
-13.0271 -0.00598859 0.000233954
-12.9847 -0.00602841 0.000236306
-12.9424 -0.00606856 0.000238686
-12.9001 -0.00610905 0.000241095
-12.8579 -0.00614989 0.000243532
-12.8158 -0.00619108 0.000245999
-12.7737 -0.00623261 0.000248495
-12.7317 -0.00627451 0.000251021
-12.6898 -0.00631677 0.000253579
-12.6479 -0.00635939 0.000256167
-12.6061 -0.00640238 0.000258787
-12.5643 -0.00644575 0.000261439
-12.5226 -0.00648949 0.000264123
-12.481 -0.00653363 0.000266841
-12.4394 -0.00657815 0.000269592
-12.3979 -0.00662306 0.000272377
-12.3565 -0.00666837 0.000275197
-12.3151 -0.00671409 0.000278052
-12.2738 -0.00676022 0.000280943
-12.2325 -0.00680676 0.000283871
-12.1913 -0.00685372 0.000286835
-12.1501 -0.0069011 0.000289836
-12.109 -0.00694892 0.000292876
-12.068 -0.00699717 0.000295955
-12.027 -0.00704586 0.000299073
-11.986 -0.007095 0.00030223
-11.9452 -0.00714459 0.000305429
-11.9043 -0.00719464 0.000308668
-11.8636 -0.00724516 0.00031195
-11.8228 -0.00729614 0.000315274
-11.7822 -0.00734761 0.000318642
-11.7415 -0.00739955 0.000322054
-11.701 -0.00745199 0.00032551
-11.6605 -0.00750492 0.000329012
-11.62 -0.00755835 0.00033256
-11.5796 -0.00761229 0.000336155
-11.5392 -0.00766675 0.000339799
-11.4989 -0.00772173 0.00034349
-11.4587 -0.00777724 0.000347232
-11.4184 -0.00783328 0.000351023
-11.3783 -0.00788987 0.000354866
-11.3381 -0.00794701 0.00035876
-11.2981 -0.00800471 0.000362708
-11.2581 -0.00806298 0.000366709
-11.2181 -0.00812182 0.000370765
-11.1781 -0.00818124 0.000374877
-11.1383 -0.00824125 0.000379046
-11.0984 -0.00830186 0.000383272
-11.0586 -0.00836308 0.000387556
-11.0189 -0.00842491 0.000391901
-10.9792 -0.00848736 0.000396306
-10.9395 -0.00855044 0.000400773
-10.8999 -0.00861417 0.000405302
-10.8603 -0.00867854 0.000409896
-10.8208 -0.00874357 0.000414555
-10.7813 -0.00880927 0.00041928
-10.7418 -0.00887565 0.000424072
-10.7024 -0.00894272 0.000428933
-10.6631 -0.00901048 0.000433865
-10.6238 -0.00907895 0.000438867
-10.5845 -0.00914813 0.000443942
-10.5452 -0.00921804 0.00044909
-10.506 -0.00928869 0.000454314
-10.4669 -0.00936009 0.000459614
-10.4278 -0.00943225 0.000464993
-10.3887 -0.00950518 0.00047045
-10.3496 -0.00957889 0.000475989
-10.3106 -0.00965339 0.00048161
-10.2717 -0.0097287 0.000487315
-10.2328 -0.00980483 0.000493105
-10.1939 -0.00988178 0.000498983
-10.155 -0.00995958 0.000504949
-10.1162 -0.0100382 0.000511006
-10.0774 -0.0101177 0.000517155
-10.0387 -0.0101981 0.000523398
-10 -0.0102794 0.000529737
-9.96134 -0.0103616 0.000536173
-9.92271 -0.0104447 0.000542709
-9.88412 -0.0105288 0.000549347
-9.84557 -0.0106138 0.000556088
-9.80704 -0.0106998 0.000562934
-9.76856 -0.0107867 0.000569888
-9.73011 -0.0108747 0.000576952
-9.69169 -0.0109636 0.000584127
-9.65331 -0.0110536 0.000591417
-9.61496 -0.0111446 0.000598823
-9.57664 -0.0112367 0.000606348
-9.53836 -0.0113298 0.000613994
-9.50011 -0.0114241 0.000621763
-9.46189 -0.0115194 0.000629659
-9.42371 -0.0116159 0.000637684
-9.38556 -0.0117135 0.00064584
-9.34744 -0.0118123 0.00065413
-9.30935 -0.0119123 0.000662556
-9.2713 -0.0120135 0.000671123
-9.23327 -0.0121159 0.000679832
-9.19528 -0.0122195 0.000688687
-9.15732 -0.0123244 0.000697691
-9.11939 -0.0124306 0.000706846
-9.08149 -0.0125381 0.000716157
-9.04362 -0.012647 0.000725626
-9.00578 -0.0127572 0.000735257
-8.96797 -0.0128687 0.000745053
-8.93019 -0.0129817 0.000755018
-8.89244 -0.013096 0.000765155
-8.85471 -0.0132118 0.00077547
-8.81702 -0.0133291 0.000785964
-8.77936 -0.0134479 0.000796642
-8.74172 -0.0135682 0.000807509
-8.70412 -0.0136901 0.000818569
-8.66654 -0.0138135 0.000829825
-8.62899 -0.0139385 0.000841282
-8.59146 -0.0140652 0.000852946
-8.55397 -0.0141935 0.000864819
-8.5165 -0.0143235 0.000876908
-8.47906 -0.0144552 0.000889218
-8.44165 -0.0145887 0.000901752
-8.40426 -0.014724 0.000914518
-8.3669 -0.0148611 0.000927519
-8.32956 -0.015 0.000940761
-8.29226 -0.0151408 0.00095425
-8.25497 -0.0152835 0.000967993
-8.21772 -0.0154282 0.000981994
-8.18049 -0.0155749 0.000996261
-8.14328 -0.0157236 0.0010108
-8.1061 -0.0158744 0.00102561
-8.06895 -0.0160272 0.00104072
-8.03182 -0.0161823 0.00105611
-7.99471 -0.0163395 0.0010718
-7.95763 -0.0164989 0.0010878
-7.92058 -0.0166606 0.00110411
-7.88355 -0.0168246 0.00112074
-7.84654 -0.016991 0.0011377
-7.80955 -0.0171598 0.001155
-7.77259 -0.017331 0.00117265
-7.73566 -0.0175048 0.00119065
-7.69874 -0.0176811 0.00120902
-7.66185 -0.01786 0.00122776
-7.62498 -0.0180415 0.00124688
-7.58814 -0.0182258 0.00126639
-7.55132 -0.0184128 0.00128631
-7.51452 -0.0186027 0.00130665
-7.47774 -0.0187954 0.00132741
-7.44099 -0.0189911 0.0013486
-7.40425 -0.0191897 0.00137025
-7.36754 -0.0193915 0.00139235
-7.33085 -0.0195964 0.00141492
-7.29418 -0.0198044 0.00143799
-7.25754 -0.0200157 0.00146155
-7.22091 -0.0202304 0.00148562
-7.18431 -0.0204485 0.00151022
-7.14772 -0.02067 0.00153536
-7.11116 -0.0208951 0.00156105
-7.07462 -0.0211238 0.00158732
-7.0381 -0.0213563 0.00161417
-7.00159 -0.0215925 0.00164164
-6.96511 -0.0218326 0.00166972
-6.92865 -0.0220767 0.00169844
-6.89221 -0.0223249 0.00172782
-6.85579 -0.0225772 0.00175789
-6.81938 -0.0228337 0.00178864
-6.783 -0.0230946 0.00182012
-6.74664 -0.0233599 0.00185234
-6.71029 -0.0236297 0.00188532
-6.67397 -0.0239042 0.00191908
-6.63766 -0.0241835 0.00195366
-6.60137 -0.0244677 0.00198907
-6.5651 -0.0247568 0.00202534
-6.52885 -0.025051 0.00206249
-6.49262 -0.0253505 0.00210056
-6.4564 -0.0256554 0.00213957
-6.42021 -0.0259657 0.00217956
-6.38403 -0.0262817 0.00222055
-6.34786 -0.0266034 0.00226257
-6.31172 -0.0269311 0.00230566
-6.27559 -0.0272648 0.00234986
-6.23949 -0.0276047 0.0023952
-6.20339 -0.027951 0.00244172
-6.16732 -0.0283038 0.00248945
-6.13126 -0.0286634 0.00253845
-6.09522 -0.0290298 0.00258874
-6.05919 -0.0294033 0.00264038
-6.02319 -0.0297841 0.00269341
-5.9872 -0.0301723 0.00274788
-5.95122 -0.0305681 0.00280383
-5.91526 -0.0309718 0.00286133
-5.87932 -0.0313836 0.00292043
-5.84339 -0.0318036 0.00298118
-5.80748 -0.0322322 0.00304364
-5.77158 -0.0326695 0.00310787
-5.7357 -0.0331159 0.00317395
-5.69984 -0.0335714 0.00324193
-5.66399 -0.0340365 0.00331189
-5.62815 -0.0345114 0.0033839
-5.59233 -0.0349964 0.00345804
-5.55653 -0.0354918 0.00353439
-5.52074 -0.0359978 0.00361303
-5.48497 -0.0365148 0.00369406
-5.4492 -0.0370432 0.00377757
-5.41346 -0.0375832 0.00386365
-5.37773 -0.0381352 0.0039524
-5.34201 -0.0386997 0.00404394
-5.30631 -0.0392769 0.00413838
-5.27062 -0.0398672 0.00423583
-5.23494 -0.0404712 0.00433643
-5.19928 -0.0410892 0.00444029
-5.16363 -0.0417217 0.00454756
-5.128 -0.0423691 0.00465838
-5.09237 -0.043032 0.0047729
-5.05677 -0.0437107 0.00489129
-5.02117 -0.044406 0.00501372
-4.98559 -0.0451183 0.00514035
-4.95002 -0.0458482 0.00527138
-4.91446 -0.0465963 0.00540701
-4.87892 -0.0473632 0.00554744
-4.84339 -0.0481496 0.0056929
-4.80787 -0.0489562 0.00584362
-4.77237 -0.0497837 0.00599985
-4.73687 -0.0506328 0.00616184
-4.70139 -0.0515044 0.00632987
-4.66592 -0.0523992 0.00650425
-4.63046 -0.0533181 0.00668527
-4.59502 -0.0542621 0.00687327
-4.55958 -0.055232 0.00706859
-4.52416 -0.0562289 0.00727162
-4.48875 -0.0572538 0.00748273
-4.45335 -0.0583079 0.00770237
-4.41797 -0.0593921 0.00793096
-4.38259 -0.0605079 0.008169
-4.34722 -0.0616563 0.00841698
-4.31187 -0.0628389 0.00867546
-4.27653 -0.0640569 0.008945
-4.24119 -0.065312 0.00922624
-4.20587 -0.0666055 0.00951982
-4.17056 -0.0679393 0.00982647
-4.13526 -0.069315 0.0101469
-4.09997 -0.0707345 0.0104821
-4.06469 -0.0721997 0.0108327
-4.02942 -0.0737128 0.0111998
-3.99416 -0.0752758 0.0115843
-3.95891 -0.0768911 0.0119875
-3.92367 -0.0785612 0.0124103
-3.88844 -0.0802886 0.0128542
-3.85322 -0.0820761 0.0133204
-3.81801 -0.0839267 0.0138105
-3.7828 -0.0858434 0.0143261
-3.74761 -0.0878296 0.0148689
-3.71243 -0.0898889 0.0154408
-3.67726 -0.0920249 0.0160438
-3.64209 -0.0942417 0.0166803
-3.60694 -0.0965437 0.0173526
-3.57179 -0.0989353 0.0180634
-3.53665 -0.101422 0.0188157
-3.50152 -0.104008 0.0196125
-3.4664 -0.106699 0.0204575
-3.43129 -0.109503 0.0213544
-3.39619 -0.112424 0.0223075
-3.36109 -0.11547 0.0233214
-3.32601 -0.118649 0.0244014
-3.29093 -0.121969 0.0255531
-3.25586 -0.125438 0.0267827
-3.2208 -0.129066 0.0280974
-3.18574 -0.132863 0.029505
-3.1507 -0.13684 0.0310141
-3.11566 -0.14101 0.0326345
-3.08063 -0.145384 0.0343772
-3.0456 -0.149978 0.0362544
-3.01059 -0.154806 0.0382799
-2.97558 -0.159885 0.0404693
-2.94058 -0.165233 0.0428404
-2.90558 -0.170871 0.0454131
-2.87059 -0.176819 0.0482105
-2.83561 -0.183101 0.0512586
-2.80064 -0.189743 0.0545874
-2.76567 -0.196772 0.0582314
-2.73071 -0.204219 0.0622304
-2.69576 -0.212118 0.0666305
-2.66081 -0.220504 0.0714853
-2.62587 -0.229416 0.0768574
-2.59094 -0.238896 0.0828202
-2.55601 -0.248991 0.08946
-2.52109 -0.259749 0.0968789
-2.48617 -0.271219 0.105198
-2.45126 -0.283456 0.114562
-2.41636 -0.296512 0.125143
-2.38146 -0.310438 0.13715
-2.34657 -0.325279 0.150834
-2.31168 -0.341069 0.166499
-2.2768 -0.357822 0.184514
-2.24192 -0.375516 0.205329
-2.20705 -0.394077 0.229493
-2.17219 -0.413342 0.257672
-2.13733 -0.433018 0.290669
-2.10247 -0.452608 0.329445
-2.06762 -0.471314 0.37512
-2.03278 -0.487889 0.428952
-1.99794 -0.500448 0.492249
-1.9631 -0.506224 0.56617
-1.92827 -0.501325 0.651333
-1.89345 -0.480598 0.747125
-1.85862 -0.437868 0.850684
-1.82381 -0.36695 0.955715
-1.78899 -0.263807 1.05178
-1.75419 -0.129603 1.1252
-1.71938 0.0268702 1.16259
-1.68458 0.189857 1.15606
-1.64979 0.341345 1.10703
-1.61499 0.467266 1.02548
-1.58021 0.561136 0.925402
-1.54542 0.623606 0.819754
-1.51064 0.659614 0.717781
-1.47586 0.675502 0.624675
-1.44109 0.677205 0.54253
-1.40632 0.669509 0.47152
-1.37155 0.655961 0.410818
-1.33679 0.639045 0.359195
-1.30203 0.620442 0.315345
-1.26727 0.601252 0.278048
-1.23251 0.582175 0.24623
-1.19776 0.563642 0.218977
-1.16301 0.545905 0.195528
-1.12827 0.529097 0.175252
-1.09352 0.513277 0.157632
-1.05878 0.498457 0.142243
-1.02405 0.484616 0.128735
-0.989309 0.471718 0.11682
-0.954576 0.459717 0.106259
-0.919844 0.448564 0.0968551
-0.885115 0.438205 0.0884433
-0.850388 0.428591 0.0808857
-0.815663 0.419672 0.0740664
-0.78094 0.411402 0.0678874
-0.746219 0.40374 0.0622655
-0.711499 0.396644 0.0571299
-0.676781 0.390079 0.0524198
-0.642065 0.384011 0.048083
-0.60735 0.37841 0.0440743
-0.572637 0.373248 0.0403543
-0.537925 0.3685 0.036889
-0.503214 0.364144 0.0336481
-0.468504 0.360159 0.0306053
-0.433796 0.356527 0.027737
-0.399089 0.353231 0.0250225
-0.364382 0.350257 0.022443
-0.329676 0.347592 0.0199816
-0.294972 0.345225 0.0176232
-0.260267 0.343144 0.0153536
-0.225564 0.341342 0.0131602
-0.190861 0.339811 0.0110311
-0.156158 0.338544 0.00895508
-0.121456 0.337537 0.00692173
-0.0867541 0.336785 0.00492106
-0.0520524 0.336286 0.00294348
-0.0173508 0.336036 0.000979637
0.0173508 0.336036 -0.000979637
0.0520524 0.336286 -0.00294348
0.0867541 0.336785 -0.00492106
0.121456 0.337537 -0.00692173
0.156158 0.338544 -0.00895508
0.190861 0.339811 -0.0110311
0.225564 0.341342 -0.0131602
0.260267 0.343144 -0.0153536
0.294972 0.345225 -0.0176232
0.329676 0.347592 -0.0199816
0.364382 0.350257 -0.022443
0.399089 0.353231 -0.0250225
0.433796 0.356527 -0.027737
0.468504 0.360159 -0.0306053
0.503214 0.364144 -0.0336481
0.537925 0.3685 -0.036889
0.572637 0.373248 -0.0403543
0.60735 0.37841 -0.0440743
0.642065 0.384011 -0.048083
0.676781 0.390079 -0.0524198
0.711499 0.396644 -0.0571299
0.746219 0.40374 -0.0622655
0.78094 0.411402 -0.0678874
0.815663 0.419672 -0.0740664
0.850388 0.428591 -0.0808857
0.885115 0.438205 -0.0884433
0.919844 0.448564 -0.0968551
0.954576 0.459717 -0.106259
0.989309 0.471718 -0.11682
1.02405 0.484616 -0.128735
1.05878 0.498457 -0.142243
1.09352 0.513277 -0.157632
1.12827 0.529097 -0.175252
1.16301 0.545905 -0.195528
1.19776 0.563642 -0.218977
1.23251 0.582175 -0.24623
1.26727 0.601252 -0.278048
1.30203 0.620442 -0.315345
1.33679 0.639045 -0.359195
1.37155 0.655961 -0.410818
1.40632 0.669509 -0.47152
1.44109 0.677205 -0.54253
1.47586 0.675502 -0.624675
1.51064 0.659614 -0.717781
1.54542 0.623606 -0.819754
1.58021 0.561136 -0.925402
1.61499 0.467266 -1.02548
1.64979 0.341345 -1.10703
1.68458 0.189857 -1.15606
1.71938 0.0268702 -1.16259
1.75419 -0.129603 -1.1252
1.78899 -0.263807 -1.05178
1.82381 -0.36695 -0.955715
1.85862 -0.437868 -0.850684
1.89345 -0.480598 -0.747125
1.92827 -0.501325 -0.651333
1.9631 -0.506224 -0.56617
1.99794 -0.500448 -0.492249
2.03278 -0.487889 -0.428952
2.06762 -0.471314 -0.37512
2.10247 -0.452608 -0.329445
2.13733 -0.433018 -0.290669
2.17219 -0.413342 -0.257672
2.20705 -0.394077 -0.229493
2.24192 -0.375516 -0.205329
2.2768 -0.357822 -0.184514
2.31168 -0.341069 -0.166499
2.34657 -0.325279 -0.150834
2.38146 -0.310438 -0.13715
2.41636 -0.296512 -0.125143
2.45126 -0.283456 -0.114562
2.48617 -0.271219 -0.105198
2.52109 -0.259749 -0.0968789
2.55601 -0.248991 -0.08946
2.59094 -0.238896 -0.0828202
2.62587 -0.229416 -0.0768574
2.66081 -0.220504 -0.0714853
2.69576 -0.212118 -0.0666305
2.73071 -0.204219 -0.0622304
2.76567 -0.196772 -0.0582314
2.80064 -0.189743 -0.0545874
2.83561 -0.183101 -0.0512586
2.87059 -0.176819 -0.0482105
2.90558 -0.170871 -0.0454131
2.94058 -0.165233 -0.0428404
2.97558 -0.159885 -0.0404693
3.01059 -0.154806 -0.0382799
3.0456 -0.149978 -0.0362544
3.08063 -0.145384 -0.0343772
3.11566 -0.14101 -0.0326345
3.1507 -0.13684 -0.0310141
3.18574 -0.132863 -0.029505
3.2208 -0.129066 -0.0280974
3.25586 -0.125438 -0.0267827
3.29093 -0.121969 -0.0255531
3.32601 -0.118649 -0.0244014
3.36109 -0.11547 -0.0233214
3.39619 -0.112424 -0.0223075
3.43129 -0.109503 -0.0213544
3.4664 -0.106699 -0.0204575
3.50152 -0.104008 -0.0196125
3.53665 -0.101422 -0.0188157
3.57179 -0.0989353 -0.0180634
3.60694 -0.0965437 -0.0173526
3.64209 -0.0942417 -0.0166803
3.67726 -0.0920249 -0.0160438
3.71243 -0.0898889 -0.0154408
3.74761 -0.0878296 -0.0148689
3.7828 -0.0858434 -0.0143261
3.81801 -0.0839267 -0.0138105
3.85322 -0.0820761 -0.0133204
3.88844 -0.0802886 -0.0128542
3.92367 -0.0785612 -0.0124103
3.95891 -0.0768911 -0.0119875
3.99416 -0.0752758 -0.0115843
4.02942 -0.0737128 -0.0111998
4.06469 -0.0721997 -0.0108327
4.09997 -0.0707345 -0.0104821
4.13526 -0.069315 -0.0101469
4.17056 -0.0679393 -0.00982647
4.20587 -0.0666055 -0.00951982
4.24119 -0.065312 -0.00922624
4.27653 -0.0640569 -0.008945
4.31187 -0.0628389 -0.00867546
4.34722 -0.0616563 -0.00841698
4.38259 -0.0605079 -0.008169
4.41797 -0.0593921 -0.00793096
4.45335 -0.0583079 -0.00770237
4.48875 -0.0572538 -0.00748273
4.52416 -0.0562289 -0.00727162
4.55958 -0.055232 -0.00706859
4.59502 -0.0542621 -0.00687327
4.63046 -0.0533181 -0.00668527
4.66592 -0.0523992 -0.00650425
4.70139 -0.0515044 -0.00632987
4.73687 -0.0506328 -0.00616184
4.77237 -0.0497837 -0.00599985
4.80787 -0.0489562 -0.00584362
4.84339 -0.0481496 -0.0056929
4.87892 -0.0473632 -0.00554744
4.91446 -0.0465963 -0.00540701
4.95002 -0.0458482 -0.00527138
4.98559 -0.0451183 -0.00514035
5.02117 -0.044406 -0.00501372
5.05677 -0.0437107 -0.00489129
5.09237 -0.043032 -0.0047729
5.128 -0.0423691 -0.00465838
5.16363 -0.0417217 -0.00454756
5.19928 -0.0410892 -0.00444029
5.23494 -0.0404712 -0.00433643
5.27062 -0.0398672 -0.00423583
5.30631 -0.0392769 -0.00413838
5.34201 -0.0386997 -0.00404394
5.37773 -0.0381352 -0.0039524
5.41346 -0.0375832 -0.00386365
5.4492 -0.0370432 -0.00377757
5.48497 -0.0365148 -0.00369406
5.52074 -0.0359978 -0.00361303
5.55653 -0.0354918 -0.00353439
5.59233 -0.0349964 -0.00345804
5.62815 -0.0345114 -0.0033839
5.66399 -0.0340365 -0.00331189
5.69984 -0.0335714 -0.00324193
5.7357 -0.0331159 -0.00317395
5.77158 -0.0326695 -0.00310787
5.80748 -0.0322322 -0.00304364
5.84339 -0.0318036 -0.00298118
5.87932 -0.0313836 -0.00292043
5.91526 -0.0309718 -0.00286133
5.95122 -0.0305681 -0.00280383
5.9872 -0.0301723 -0.00274788
6.02319 -0.0297841 -0.00269341
6.05919 -0.0294033 -0.00264038
6.09522 -0.0290298 -0.00258874
6.13126 -0.0286634 -0.00253845
6.16732 -0.0283038 -0.00248945
6.20339 -0.027951 -0.00244172
6.23949 -0.0276047 -0.0023952
6.27559 -0.0272648 -0.00234986
6.31172 -0.0269311 -0.00230566
6.34786 -0.0266034 -0.00226257
6.38403 -0.0262817 -0.00222055
6.42021 -0.0259657 -0.00217956
6.4564 -0.0256554 -0.00213957
6.49262 -0.0253505 -0.00210056
6.52885 -0.025051 -0.00206249
6.5651 -0.0247568 -0.00202534
6.60137 -0.0244677 -0.00198907
6.63766 -0.0241835 -0.00195366
6.67397 -0.0239042 -0.00191908
6.71029 -0.0236297 -0.00188532
6.74664 -0.0233599 -0.00185234
6.783 -0.0230946 -0.00182012
6.81938 -0.0228337 -0.00178864
6.85579 -0.0225772 -0.00175789
6.89221 -0.0223249 -0.00172782
6.92865 -0.0220767 -0.00169844
6.96511 -0.0218326 -0.00166972
7.00159 -0.0215925 -0.00164164
7.0381 -0.0213563 -0.00161417
7.07462 -0.0211238 -0.00158732
7.11116 -0.0208951 -0.00156105
7.14772 -0.02067 -0.00153536
7.18431 -0.0204485 -0.00151022
7.22091 -0.0202304 -0.00148562
7.25754 -0.0200157 -0.00146155
7.29418 -0.0198044 -0.00143799
7.33085 -0.0195964 -0.00141492
7.36754 -0.0193915 -0.00139235
7.40425 -0.0191897 -0.00137025
7.44099 -0.0189911 -0.0013486
7.47774 -0.0187954 -0.00132741
7.51452 -0.0186027 -0.00130665
7.55132 -0.0184128 -0.00128631
7.58814 -0.0182258 -0.00126639
7.62498 -0.0180415 -0.00124688
7.66185 -0.01786 -0.00122776
7.69874 -0.0176811 -0.00120902
7.73566 -0.0175048 -0.00119065
7.77259 -0.017331 -0.00117265
7.80955 -0.0171598 -0.001155
7.84654 -0.016991 -0.0011377
7.88355 -0.0168246 -0.00112074
7.92058 -0.0166606 -0.00110411
7.95763 -0.0164989 -0.0010878
7.99471 -0.0163395 -0.0010718
8.03182 -0.0161823 -0.00105611
8.06895 -0.0160272 -0.00104072
8.1061 -0.0158744 -0.00102561
8.14328 -0.0157236 -0.0010108
8.18049 -0.0155749 -0.000996261
8.21772 -0.0154282 -0.000981994
8.25497 -0.0152835 -0.000967993
8.29226 -0.0151408 -0.00095425
8.32956 -0.015 -0.000940761
8.3669 -0.0148611 -0.000927519
8.40426 -0.014724 -0.000914518
8.44165 -0.0145887 -0.000901752
8.47906 -0.0144552 -0.000889218
8.5165 -0.0143235 -0.000876908
8.55397 -0.0141935 -0.000864819
8.59146 -0.0140652 -0.000852946
8.62899 -0.0139385 -0.000841282
8.66654 -0.0138135 -0.000829825
8.70412 -0.0136901 -0.000818569
8.74172 -0.0135682 -0.000807509
8.77936 -0.0134479 -0.000796642
8.81702 -0.0133291 -0.000785964
8.85471 -0.0132118 -0.00077547
8.89244 -0.013096 -0.000765155
8.93019 -0.0129817 -0.000755018
8.96797 -0.0128687 -0.000745053
9.00578 -0.0127572 -0.000735257
9.04362 -0.012647 -0.000725626
9.08149 -0.0125381 -0.000716157
9.11939 -0.0124306 -0.000706846
9.15732 -0.0123244 -0.000697691
9.19528 -0.0122195 -0.000688687
9.23327 -0.0121159 -0.000679832
9.2713 -0.0120135 -0.000671123
9.30935 -0.0119123 -0.000662556
9.34744 -0.0118123 -0.00065413
9.38556 -0.0117135 -0.00064584
9.42371 -0.0116159 -0.000637684
9.46189 -0.0115194 -0.000629659
9.50011 -0.0114241 -0.000621763
9.53836 -0.0113298 -0.000613994
9.57664 -0.0112367 -0.000606348
9.61496 -0.0111446 -0.000598823
9.65331 -0.0110536 -0.000591417
9.69169 -0.0109636 -0.000584127
9.73011 -0.0108747 -0.000576952
9.76856 -0.0107867 -0.000569888
9.80704 -0.0106998 -0.000562934
9.84557 -0.0106138 -0.000556088
9.88412 -0.0105288 -0.000549347
9.92271 -0.0104447 -0.000542709
9.96134 -0.0103616 -0.000536173
10 -0.0102794 -0.000529737
10.0387 -0.0101981 -0.000523398
10.0774 -0.0101177 -0.000517155
10.1162 -0.0100382 -0.000511006
10.155 -0.00995958 -0.000504949
10.1939 -0.00988178 -0.000498983
10.2328 -0.00980483 -0.000493105
10.2717 -0.0097287 -0.000487315
10.3106 -0.00965339 -0.00048161
10.3496 -0.00957889 -0.000475989
10.3887 -0.00950518 -0.00047045
10.4278 -0.00943225 -0.000464993
10.4669 -0.00936009 -0.000459614
10.506 -0.00928869 -0.000454314
10.5452 -0.00921804 -0.00044909
10.5845 -0.00914813 -0.000443942
10.6238 -0.00907895 -0.000438867
10.6631 -0.00901048 -0.000433865
10.7024 -0.00894272 -0.000428933
10.7418 -0.00887565 -0.000424072
10.7813 -0.00880927 -0.00041928
10.8208 -0.00874357 -0.000414555
10.8603 -0.00867854 -0.000409896
10.8999 -0.00861417 -0.000405302
10.9395 -0.00855044 -0.000400773
10.9792 -0.00848736 -0.000396306
11.0189 -0.00842491 -0.000391901
11.0586 -0.00836308 -0.000387556
11.0984 -0.00830186 -0.000383272
11.1383 -0.00824125 -0.000379046
11.1781 -0.00818124 -0.000374877
11.2181 -0.00812182 -0.000370765
11.2581 -0.00806298 -0.000366709
11.2981 -0.00800471 -0.000362708
11.3381 -0.00794701 -0.00035876
11.3783 -0.00788987 -0.000354866
11.4184 -0.00783328 -0.000351023
11.4587 -0.00777724 -0.000347232
11.4989 -0.00772173 -0.00034349
11.5392 -0.00766675 -0.000339799
11.5796 -0.00761229 -0.000336155
11.62 -0.00755835 -0.00033256
11.6605 -0.00750492 -0.000329012
11.701 -0.00745199 -0.00032551
11.7415 -0.00739955 -0.000322054
11.7822 -0.00734761 -0.000318642
11.8228 -0.00729614 -0.000315274
11.8636 -0.00724516 -0.00031195
11.9043 -0.00719464 -0.000308668
11.9452 -0.00714459 -0.000305429
11.986 -0.007095 -0.00030223
12.027 -0.00704586 -0.000299073
12.068 -0.00699717 -0.000295955
12.109 -0.00694892 -0.000292876
12.1501 -0.0069011 -0.000289836
12.1913 -0.00685372 -0.000286835
12.2325 -0.00680676 -0.000283871
12.2738 -0.00676022 -0.000280943
12.3151 -0.00671409 -0.000278052
12.3565 -0.00666837 -0.000275197
12.3979 -0.00662306 -0.000272377
12.4394 -0.00657815 -0.000269592
12.481 -0.00653363 -0.000266841
12.5226 -0.00648949 -0.000264123
12.5643 -0.00644575 -0.000261439
12.6061 -0.00640238 -0.000258787
12.6479 -0.00635939 -0.000256167
12.6898 -0.00631677 -0.000253579
12.7317 -0.00627451 -0.000251021
12.7737 -0.00623261 -0.000248495
12.8158 -0.00619108 -0.000245999
12.8579 -0.00614989 -0.000243532
12.9001 -0.00610905 -0.000241095
12.9424 -0.00606856 -0.000238686
12.9847 -0.00602841 -0.000236306
13.0271 -0.00598859 -0.000233954
13.0696 -0.00594911 -0.000231629
13.1121 -0.00590995 -0.000229332
13.1547 -0.00587112 -0.000227061
13.1974 -0.0058326 -0.000224817
13.2402 -0.00579441 -0.000222598
13.283 -0.00575652 -0.000220405
13.3259 -0.00571895 -0.000218238
13.3689 -0.00568168 -0.000216095
13.4119 -0.00564471 -0.000213977
13.455 -0.00560804 -0.000211883
13.4982 -0.00557166 -0.000209812
13.5415 -0.00553558 -0.000207765
13.5848 -0.00549978 -0.000205741
13.6283 -0.00546427 -0.00020374
13.6718 -0.00542903 -0.000201762
13.7153 -0.00539408 -0.000199805
13.759 -0.0053594 -0.00019787
13.8028 -0.00532499 -0.000195957
13.8466 -0.00529085 -0.000194065
13.8905 -0.00525697 -0.000192194
13.9345 -0.00522336 -0.000190343
13.9786 -0.00519001 -0.000188513
14.0227 -0.00515691 -0.000186703
14.067 -0.00512406 -0.000184912
14.1113 -0.00509147 -0.000183141
14.1558 -0.00505912 -0.000181389
14.2003 -0.00502701 -0.000179656
14.2449 -0.00499515 -0.000177941
14.2896 -0.00496352 -0.000176245
14.3344 -0.00493214 -0.000174567
14.3793 -0.00490098 -0.000172907
14.4243 -0.00487006 -0.000171265
14.4693 -0.00483936 -0.00016964
14.5145 -0.00480889 -0.000168032
14.5598 -0.00477864 -0.000166441
14.6052 -0.00474861 -0.000164866
14.6506 -0.0047188 -0.000163308
14.6962 -0.0046892 -0.000161767
14.7419 -0.00465982 -0.000160241
14.7877 -0.00463064 -0.000158731
14.8336 -0.00460168 -0.000157237
14.8796 -0.00457292 -0.000155758
14.9257 -0.00454436 -0.000154294
14.9719 -0.004516 -0.000152845
15.0182 -0.00448784 -0.000151411
15.0647 -0.00445988 -0.000149992
15.1112 -0.00443211 -0.000148586
15.1579 -0.00440453 -0.000147195
15.2047 -0.00437715 -0.000145818
15.2516 -0.00434995 -0.000144455
15.2986 -0.00432293 -0.000143105
15.3458 -0.0042961 -0.000141768
15.393 -0.00426944 -0.000140445
15.4404 -0.00424297 -0.000139135
15.488 -0.00421667 -0.000137838
15.5356 -0.00419055 -0.000136553
15.5834 -0.0041646 -0.000135281
15.6313 -0.00413882 -0.000134021
15.6794 -0.00411321 -0.000132774
15.7276 -0.00408776 -0.000131538
15.7759 -0.00406248 -0.000130314
15.8243 -0.00403736 -0.000129102
15.873 -0.0040124 -0.000127902
15.9217 -0.0039876 -0.000126713
15.9706 -0.00396295 -0.000125535
16.0197 -0.00393847 -0.000124368
16.0689 -0.00391413 -0.000123213
16.1182 -0.00388994 -0.000122068
16.1677 -0.0038659 -0.000120933
16.2174 -0.00384201 -0.000119809
16.2672 -0.00381827 -0.000118696
16.3172 -0.00379467 -0.000117593
16.3674 -0.00377121 -0.000116499
16.4177 -0.00374788 -0.000115416
16.4682 -0.0037247 -0.000114343
16.5189 -0.00370165 -0.000113279
16.5697 -0.00367874 -0.000112224
16.6208 -0.00365596 -0.00011118
16.672 -0.00363331 -0.000110144
16.7234 -0.00361079 -0.000109118
16.775 -0.0035884 -0.0001081
16.8268 -0.00356613 -0.000107092
16.8787 -0.00354398 -0.000106092
16.9309 -0.00352196 -0.000105101
16.9833 -0.00350005 -0.000104118
17.0359 -0.00347827 -0.000103144
17.0887 -0.0034566 -0.000102178
17.1418 -0.00343504 -0.00010122
17.195 -0.0034136 -0.000100271
17.2485 -0.00339227 -9.93288e-05
17.3022 -0.00337105 -9.83948e-05
17.3562 -0.00334993 -9.74685e-05
17.4104 -0.00332893 -9.65498e-05
17.4648 -0.00330802 -9.56385e-05
17.5195 -0.00328722 -9.47346e-05
17.5744 -0.00326651 -9.38379e-05
17.6296 -0.00324591 -9.29484e-05
17.6851 -0.0032254 -9.20658e-05
17.7408 -0.00320499 -9.11901e-05
17.7969 -0.00318466 -9.03213e-05
17.8532 -0.00316443 -8.9459e-05
17.9098 -0.00314429 -8.86034e-05
17.9667 -0.00312423 -8.77541e-05
18.0239 -0.00310426 -8.69113e-05
18.0815 -0.00308437 -8.60746e-05
18.1393 -0.00306456 -8.5244e-05
18.1975 -0.00304483 -8.44194e-05
18.256 -0.00302518 -8.36007e-05
18.3149 -0.0030056 -8.27877e-05
18.3742 -0.00298609 -8.19804e-05
18.4338 -0.00296665 -8.11787e-05
18.4938 -0.00294728 -8.03823e-05
18.5542 -0.00292797 -7.95912e-05
18.615 -0.00290872 -7.88053e-05
18.6762 -0.00288953 -7.80244e-05
18.7379 -0.0028704 -7.72484e-05
18.8 -0.00285132 -7.64773e-05
18.8625 -0.0028323 -7.57107e-05
18.9255 -0.00281332 -7.49488e-05
18.9891 -0.00279439 -7.41912e-05
19.0531 -0.00277549 -7.34378e-05
19.1177 -0.00275664 -7.26886e-05
19.1828 -0.00273782 -7.19433e-05
19.2484 -0.00271903 -7.12018e-05
19.3147 -0.00270027 -7.0464e-05
19.3816 -0.00268153 -6.97297e-05
19.4491 -0.00266281 -6.89986e-05
19.5173 -0.0026441 -6.82707e-05
19.5862 -0.0026254 -6.75457e-05
19.6558 -0.0026067 -6.68234e-05
19.7262 -0.002588 -6.61037e-05
19.7974 -0.00256929 -6.53862e-05
19.8694 -0.00255057 -6.46708e-05
19.9423 -0.00253182 -6.39572e-05
20.0162 -0.00251305 -6.32451e-05
20.091 -0.00249423 -6.25342e-05
20.1669 -0.00247536 -6.18242e-05
20.244 -0.00245644 -6.11147e-05
20.3222 -0.00243744 -6.04053e-05
20.4016 -0.00241836 -5.96956e-05
20.4825 -0.00239918 -5.89851e-05
20.5648 -0.00237989 -5.82733e-05
20.6487 -0.00236046 -5.75594e-05
20.7344 -0.00234088 -5.68429e-05
20.8219 -0.00232112 -5.61228e-05
20.9115 -0.00230115 -5.53981e-05
21.0034 -0.00228093 -5.46679e-05
21.0979 -0.00226042 -5.39306e-05
21.1952 -0.00223958 -5.31845e-05
21.2959 -0.00221833 -5.24276e-05
21.4004 -0.00219659 -5.16571e-05
21.5093 -0.00217426 -5.08695e-05
21.6237 -0.00215118 -5.00599e-05
21.7448 -0.00212715 -4.92214e-05
21.8747 -0.00210183 -4.83432e-05
22.0165 -0.00207468 -4.74074e-05
22.1768 -0.00204463 -4.6379e-05
22.3723 -0.00200886 -4.51648e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta4.0Lambda0.5Nc1ClassicOneLoop/GRpOneLoop.txt <==
-22.3723 -0.00200896 -4.51691e-05
-22.1768 -0.00204473 -4.63835e-05
-22.0165 -0.00207478 -4.74121e-05
-21.8747 -0.00210193 -4.8348e-05
-21.7448 -0.00212725 -4.92263e-05
-21.6237 -0.00215129 -5.0065e-05
-21.5093 -0.00217437 -5.08748e-05
-21.4004 -0.00219671 -5.16625e-05
-21.2959 -0.00221845 -5.24331e-05
-21.1952 -0.0022397 -5.31902e-05
-21.0979 -0.00226054 -5.39364e-05
-21.0034 -0.00228105 -5.46738e-05
-20.9115 -0.00230127 -5.54042e-05
-20.8219 -0.00232125 -5.6129e-05
-20.7344 -0.00234101 -5.68492e-05
-20.6487 -0.0023606 -5.75659e-05
-20.5648 -0.00238003 -5.82799e-05
-20.4825 -0.00239932 -5.89919e-05
-20.4016 -0.0024185 -5.97025e-05
-20.3222 -0.00243758 -6.04124e-05
-20.244 -0.00245658 -6.11219e-05
-20.1669 -0.00247551 -6.18315e-05
-20.091 -0.00249438 -6.25417e-05
-20.0162 -0.0025132 -6.32527e-05
-19.9423 -0.00253198 -6.39649e-05
-19.8694 -0.00255072 -6.46787e-05
-19.7974 -0.00256945 -6.53943e-05
-19.7262 -0.00258816 -6.61119e-05
-19.6558 -0.00260686 -6.68317e-05
-19.5862 -0.00262556 -6.75542e-05
-19.5173 -0.00264426 -6.82793e-05
-19.4491 -0.00266298 -6.90074e-05
-19.3816 -0.0026817 -6.97386e-05
-19.3147 -0.00270044 -7.04731e-05
-19.2484 -0.00271921 -7.12111e-05
-19.1828 -0.002738 -7.19527e-05
-19.1177 -0.00275682 -7.26981e-05
-19.0531 -0.00277568 -7.34475e-05
-18.9891 -0.00279457 -7.42011e-05
-18.9255 -0.00281351 -7.49588e-05
-18.8625 -0.00283249 -7.5721e-05
-18.8 -0.00285152 -7.64877e-05
-18.7379 -0.0028706 -7.7259e-05
-18.6762 -0.00288973 -7.80351e-05
-18.615 -0.00290892 -7.88162e-05
-18.5542 -0.00292817 -7.96023e-05
-18.4938 -0.00294748 -8.03936e-05
-18.4338 -0.00296686 -8.11901e-05
-18.3742 -0.0029863 -8.19921e-05
-18.3149 -0.00300581 -8.27996e-05
-18.256 -0.0030254 -8.36128e-05
-18.1975 -0.00304505 -8.44317e-05
-18.1393 -0.00306479 -8.52565e-05
-18.0815 -0.0030846 -8.60872e-05
-18.0239 -0.00310449 -8.69241e-05
-17.9667 -0.00312447 -8.77672e-05
-17.9098 -0.00314452 -8.86167e-05
-17.8532 -0.00316467 -8.94725e-05
-17.7969 -0.0031849 -9.0335e-05
-17.7408 -0.00320523 -9.12041e-05
-17.6851 -0.00322565 -9.208e-05
-17.6296 -0.00324616 -9.29627e-05
-17.5744 -0.00326677 -9.38525e-05
-17.5195 -0.00328747 -9.47494e-05
-17.4648 -0.00330828 -9.56536e-05
-17.4104 -0.00332919 -9.65651e-05
-17.3562 -0.0033502 -9.74841e-05
-17.3022 -0.00337132 -9.84106e-05
-17.2485 -0.00339254 -9.93448e-05
-17.195 -0.00341388 -0.000100287
-17.1418 -0.00343532 -0.000101237
-17.0887 -0.00345688 -0.000102195
-17.0359 -0.00347856 -0.000103161
-16.9833 -0.00350035 -0.000104136
-16.9309 -0.00352225 -0.000105118
-16.8787 -0.00354428 -0.00010611
-16.8268 -0.00356643 -0.00010711
-16.775 -0.0035887 -0.000108119
-16.7234 -0.0036111 -0.000109136
-16.672 -0.00363363 -0.000110163
-16.6208 -0.00365628 -0.000111199
-16.5697 -0.00367906 -0.000112244
-16.5189 -0.00370198 -0.000113299
-16.4682 -0.00372503 -0.000114363
-16.4177 -0.00374822 -0.000115437
-16.3674 -0.00377154 -0.00011652
-16.3172 -0.00379501 -0.000117614
-16.2672 -0.00381862 -0.000118717
-16.2174 -0.00384237 -0.000119831
-16.1677 -0.00386626 -0.000120955
-16.1182 -0.0038903 -0.00012209
-16.0689 -0.00391449 -0.000123236
-16.0197 -0.00393883 -0.000124392
-15.9706 -0.00396333 -0.000125559
-15.9217 -0.00398798 -0.000126737
-15.873 -0.00401278 -0.000127926
-15.8243 -0.00403775 -0.000129127
-15.7759 -0.00406287 -0.00013034
-15.7276 -0.00408816 -0.000131564
-15.6794 -0.00411361 -0.0001328
-15.6313 -0.00413923 -0.000134048
-15.5834 -0.00416501 -0.000135308
-15.5356 -0.00419097 -0.00013658
-15.488 -0.0042171 -0.000137865
-15.4404 -0.0042434 -0.000139163
-15.393 -0.00426988 -0.000140474
-15.3458 -0.00429654 -0.000141797
-15.2986 -0.00432337 -0.000143134
-15.2516 -0.0043504 -0.000144485
-15.2047 -0.0043776 -0.000145848
-15.1579 -0.004405 -0.000147226
-15.1112 -0.00443258 -0.000148618
-15.0647 -0.00446035 -0.000150023
-15.0182 -0.00448832 -0.000151444
-14.9719 -0.00451649 -0.000152878
-14.9257 -0.00454485 -0.000154328
-14.8796 -0.00457341 -0.000155792
-14.8336 -0.00460218 -0.000157271
-14.7877 -0.00463115 -0.000158766
-14.7419 -0.00466033 -0.000160277
-14.6962 -0.00468972 -0.000161803
-14.6506 -0.00471933 -0.000163345
-14.6052 -0.00474914 -0.000164904
-14.5598 -0.00477918 -0.000166479
-14.5145 -0.00480944 -0.00016807
-14.4693 -0.00483992 -0.000169679
-14.4243 -0.00487062 -0.000171304
-14.3793 -0.00490155 -0.000172948
-14.3344 -0.00493271 -0.000174608
-14.2896 -0.00496411 -0.000176287
-14.2449 -0.00499574 -0.000177984
-14.2003 -0.00502761 -0.000179699
-14.1558 -0.00505973 -0.000181432
-14.1113 -0.00509208 -0.000183185
-14.067 -0.00512469 -0.000184957
-14.0227 -0.00515754 -0.000186748
-13.9786 -0.00519065 -0.00018856
-13.9345 -0.00522401 -0.000190391
-13.8905 -0.00525763 -0.000192242
-13.8466 -0.00529152 -0.000194114
-13.8028 -0.00532567 -0.000196007
-13.759 -0.00536008 -0.000197921
-13.7153 -0.00539477 -0.000199857
-13.6718 -0.00542974 -0.000201814
-13.6283 -0.00546498 -0.000203793
-13.5848 -0.0055005 -0.000205795
-13.5415 -0.00553631 -0.00020782
-13.4982 -0.0055724 -0.000209868
-13.455 -0.00560879 -0.000211939
-13.4119 -0.00564547 -0.000214034
-13.3689 -0.00568244 -0.000216154
-13.3259 -0.00571972 -0.000218297
-13.283 -0.00575731 -0.000220466
-13.2402 -0.0057952 -0.00022266
-13.1974 -0.00583341 -0.000224879
-13.1547 -0.00587194 -0.000227125
-13.1121 -0.00591078 -0.000229396
-13.0696 -0.00594995 -0.000231695
-13.0271 -0.00598944 -0.000234021
-12.9847 -0.00602927 -0.000236374
-12.9424 -0.00606944 -0.000238755
-12.9001 -0.00610994 -0.000241165
-12.8579 -0.00615079 -0.000243603
-12.8158 -0.00619199 -0.000246071
-12.7737 -0.00623354 -0.000248569
-12.7317 -0.00627545 -0.000251097
-12.6898 -0.00631772 -0.000253655
-12.6479 -0.00636035 -0.000256245
-12.6061 -0.00640336 -0.000258866
-12.5643 -0.00644674 -0.000261519
-12.5226 -0.0064905 -0.000264205
-12.481 -0.00653464 -0.000266924
-12.4394 -0.00657918 -0.000269677
-12.3979 -0.00662411 -0.000272463
-12.3565 -0.00666943 -0.000275285
-12.3151 -0.00671517 -0.000278141
-12.2738 -0.00676131 -0.000281034
-12.2325 -0.00680786 -0.000283963
-12.1913 -0.00685484 -0.000286929
-12.1501 -0.00690224 -0.000289932
-12.109 -0.00695007 -0.000292973
-12.068 -0.00699834 -0.000296053
-12.027 -0.00704704 -0.000299173
-11.986 -0.0070962 -0.000302333
-11.9452 -0.00714581 -0.000305533
-11.9043 -0.00719588 -0.000308774
-11.8636 -0.00724641 -0.000312058
-11.8228 -0.00729741 -0.000315384
-11.7822 -0.00734889 -0.000318754
-11.7415 -0.00740086 -0.000322167
-11.701 -0.00745331 -0.000325626
-11.6605 -0.00750626 -0.00032913
-11.62 -0.00755971 -0.00033268
-11.5796 -0.00761367 -0.000336278
-11.5392 -0.00766815 -0.000339923
-11.4989 -0.00772315 -0.000343617
-11.4587 -0.00777868 -0.00034736
-11.4184 -0.00783474 -0.000351154
-11.3783 -0.00789136 -0.000354999
-11.3381 -0.00794852 -0.000358896
-11.2981 -0.00800624 -0.000362846
-11.2581 -0.00806453 -0.00036685
-11.2181 -0.00812339 -0.000370909
-11.1781 -0.00818283 -0.000375023
-11.1383 -0.00824287 -0.000379195
-11.0984 -0.0083035 -0.000383423
-11.0586 -0.00836474 -0.000387711
-11.0189 -0.00842659 -0.000392058
-10.9792 -0.00848907 -0.000396466
-10.9395 -0.00855218 -0.000400936
-10.8999 -0.00861593 -0.000405469
-10.8603 -0.00868033 -0.000410065
-10.8208 -0.00874539 -0.000414727
-10.7813 -0.00881112 -0.000419456
-10.7418 -0.00887753 -0.000424252
-10.7024 -0.00894462 -0.000429116
-10.6631 -0.00901241 -0.000434051
-10.6238 -0.00908091 -0.000439057
-10.5845 -0.00915012 -0.000444135
-10.5452 -0.00922006 -0.000449288
-10.506 -0.00929075 -0.000454515
-10.4669 -0.00936218 -0.00045982
-10.4278 -0.00943437 -0.000465202
-10.3887 -0.00950733 -0.000470664
-10.3496 -0.00958107 -0.000476206
-10.3106 -0.00965561 -0.000481832
-10.2717 -0.00973095 -0.000487541
-10.2328 -0.00980711 -0.000493336
-10.1939 -0.0098841 -0.000499218
-10.155 -0.00996193 -0.000505189
-10.1162 -0.0100406 -0.000511251
-10.0774 -0.0101202 -0.000517405
-10.0387 -0.0102006 -0.000523653
-10 -0.0102819 -0.000529997
-9.96134 -0.0103642 -0.000536438
-9.92271 -0.0104473 -0.00054298
-9.88412 -0.0105314 -0.000549622
-9.84557 -0.0106165 -0.000556369
-9.80704 -0.0107025 -0.000563221
-9.76856 -0.0107895 -0.000570181
-9.73011 -0.0108775 -0.000577251
-9.69169 -0.0109665 -0.000584433
-9.65331 -0.0110565 -0.000591729
-9.61496 -0.0111476 -0.000599141
-9.57664 -0.0112397 -0.000606673
-9.53836 -0.0113329 -0.000614326
-9.50011 -0.0114272 -0.000622102
-9.46189 -0.0115226 -0.000630005
-9.42371 -0.0116191 -0.000638037
-9.38556 -0.0117168 -0.0006462
-9.34744 -0.0118156 -0.000654498
-9.30935 -0.0119157 -0.000662933
-9.2713 -0.0120169 -0.000671507
-9.23327 -0.0121194 -0.000680225
-9.19528 -0.0122231 -0.000689088
-9.15732 -0.0123281 -0.000698101
-9.11939 -0.0124343 -0.000707265
-9.08149 -0.0125419 -0.000716585
-9.04362 -0.0126508 -0.000726063
-9.00578 -0.012761 -0.000735704
-8.96797 -0.0128726 -0.00074551
-8.93019 -0.0129857 -0.000755485
-8.89244 -0.0131001 -0.000765633
-8.85471 -0.013216 -0.000775958
-8.81702 -0.0133333 -0.000786464
-8.77936 -0.0134522 -0.000797153
-8.74172 -0.0135726 -0.000808032
-8.70412 -0.0136945 -0.000819103
-8.66654 -0.013818 -0.000830372
-8.62899 -0.0139431 -0.000841842
-8.59146 -0.0140699 -0.000853518
-8.55397 -0.0141983 -0.000865405
-8.5165 -0.0143284 -0.000877508
-8.47906 -0.0144602 -0.000889831
-8.44165 -0.0145938 -0.00090238
-8.40426 -0.0147291 -0.00091516
-8.3669 -0.0148663 -0.000928176
-8.32956 -0.0150053 -0.000941434
-8.29226 -0.0151463 -0.00095494
-8.25497 -0.0152891 -0.000968699
-8.21772 -0.0154339 -0.000982717
-8.18049 -0.0155807 -0.000997001
-8.14328 -0.0157295 -0.00101156
-8.1061 -0.0158804 -0.00102639
-8.06895 -0.0160333 -0.00104151
-8.03182 -0.0161885 -0.00105692
-7.99471 -0.0163458 -0.00107263
-7.95763 -0.0165054 -0.00108865
-7.92058 -0.0166672 -0.00110498
-7.88355 -0.0168313 -0.00112164
-7.84654 -0.0169978 -0.00113862
-7.80955 -0.0171668 -0.00115595
-7.77259 -0.0173381 -0.00117362
-7.73566 -0.017512 -0.00119164
-7.69874 -0.0176885 -0.00121004
-7.66185 -0.0178675 -0.0012288
-7.62498 -0.0180492 -0.00124795
-7.58814 -0.0182337 -0.0012675
-7.55132 -0.0184209 -0.00128744
-7.51452 -0.0186109 -0.00130781
-7.47774 -0.0188038 -0.0013286
-7.44099 -0.0189996 -0.00134982
-7.40425 -0.0191985 -0.0013715
-7.36754 -0.0194004 -0.00139364
-7.33085 -0.0196055 -0.00141625
-7.29418 -0.0198137 -0.00143934
-7.25754 -0.0200253 -0.00146294
-7.22091 -0.0202401 -0.00148705
-7.18431 -0.0204584 -0.00151169
-7.14772 -0.0206801 -0.00153687
-7.11116 -0.0209055 -0.00156261
-7.07462 -0.0211344 -0.00158892
-7.0381 -0.0213671 -0.00161582
-7.00159 -0.0216036 -0.00164333
-6.96511 -0.0218439 -0.00167146
-6.92865 -0.0220883 -0.00170023
-6.89221 -0.0223367 -0.00172967
-6.85579 -0.0225892 -0.00175978
-6.81938 -0.022846 -0.00179059
-6.783 -0.0231072 -0.00182213
-6.74664 -0.0233728 -0.0018544
-6.71029 -0.023643 -0.00188744
-6.67397 -0.0239178 -0.00192127
-6.63766 -0.0241974 -0.00195591
-6.60137 -0.0244818 -0.00199139
-6.5651 -0.0247713 -0.00202773
-6.52885 -0.0250659 -0.00206496
-6.49262 -0.0253657 -0.0021031
-6.4564 -0.025671 -0.00214219
-6.42021 -0.0259817 -0.00218226
-6.38403 -0.026298 -0.00222333
-6.34786 -0.0266202 -0.00226544
-6.31172 -0.0269482 -0.00230863
-6.27559 -0.0272824 -0.00235292
-6.23949 -0.0276227 -0.00239836
-6.20339 -0.0279695 -0.00244498
-6.16732 -0.0283228 -0.00249282
-6.13126 -0.0286828 -0.00254192
-6.09522 -0.0290498 -0.00259233
-6.05919 -0.0294238 -0.00264408
-6.02319 -0.0298051 -0.00269724
-5.9872 -0.0301938 -0.00275183
-5.95122 -0.0305902 -0.00280792
-5.91526 -0.0309945 -0.00286556
-5.87932 -0.0314069 -0.0029248
-5.84339 -0.0318276 -0.0029857
-5.80748 -0.0322568 -0.00304832
-5.77158 -0.0326948 -0.00311272
-5.7357 -0.0331418 -0.00317897
-5.69984 -0.0335981 -0.00324713
-5.66399 -0.0340639 -0.00331727
-5.62815 -0.0345396 -0.00338948
-5.59233 -0.0350254 -0.00346382
-5.55653 -0.0355215 -0.00354038
-5.52074 -0.0360284 -0.00361924
-5.48497 -0.0365463 -0.0037005
-5.4492 -0.0370756 -0.00378425
-5.41346 -0.0376165 -0.00387058
-5.37773 -0.0381695 -0.0039596
-5.34201 -0.038735 -0.00405142
-5.30631 -0.0393133 -0.00414614
-5.27062 -0.0399047 -0.0042439
-5.23494 -0.0405099 -0.00434481
-5.19928 -0.041129 -0.004449
-5.16363 -0.0417627 -0.00455662
-5.128 -0.0424114 -0.0046678
-5.09237 -0.0430756 -0.00478271
-5.05677 -0.0437558 -0.0049015
-5.02117 -0.0444525 -0.00502435
-4.98559 -0.0451662 -0.00515142
-4.95002 -0.0458977 -0.00528292
-4.91446 -0.0466474 -0.00541904
-4.87892 -0.047416 -0.00555999
-4.84339 -0.0482041 -0.00570599
-4.80787 -0.0490126 -0.00585728
-4.77237 -0.049842 -0.00601411
-4.73687 -0.0506931 -0.00617674
-4.70139 -0.0515667 -0.00634545
-4.66592 -0.0524637 -0.00652053
-4.63046 -0.0533849 -0.00670229
-4.59502 -0.0543312 -0.00689108
-4.55958 -0.0553036 -0.00708724
-4.52416 -0.0563031 -0.00729115
-4.48875 -0.0573307 -0.0075032
-4.45335 -0.0583876 -0.00772382
-4.41797 -0.0594748 -0.00795347
-4.38259 -0.0605937 -0.00819262
-4.34722 -0.0617454 -0.00844178
-4.31187 -0.0629314 -0.00870151
-4.27653 -0.064153 -0.00897238
-4.24119 -0.0654118 -0.00925503
-4.20587 -0.0667093 -0.00955013
-4.17056 -0.0680472 -0.00985838
-4.13526 -0.0694272 -0.0101806
-4.09997 -0.0708513 -0.0105175
-4.06469 -0.0723214 -0.0108701
-4.02942 -0.0738395 -0.0112392
-3.99416 -0.0754079 -0.011626
-3.95891 -0.0770289 -0.0120315
-3.92367 -0.0787049 -0.0124569
-3.88844 -0.0804386 -0.0129035
-3.85322 -0.0822328 -0.0133727
-3.81801 -0.0840903 -0.013866
-3.7828 -0.0860145 -0.0143849
-3.74761 -0.0880086 -0.0149313
-3.71243 -0.0900762 -0.0155072
-3.67726 -0.092221 -0.0161145
-3.64209 -0.0944473 -0.0167555
-3.60694 -0.0967592 -0.0174328
-3.57179 -0.0991614 -0.0181489
-3.53665 -0.101659 -0.018907
-3.50152 -0.104257 -0.0197101
-3.4664 -0.106961 -0.0205619
-3.43129 -0.109778 -0.0214663
-3.39619 -0.112714 -0.0224275
-3.36109 -0.115776 -0.0234503
-3.32601 -0.118972 -0.02454
-3.29093 -0.122309 -0.0257023
-3.25586 -0.125797 -0.0269436
-3.2208 -0.129445 -0.0282711
-3.18574 -0.133264 -0.0296928
-3.1507 -0.137265 -0.0312174
-3.11566 -0.14146 -0.032855
-3.08063 -0.145861 -0.0346167
-3.0456 -0.150484 -0.036515
-3.01059 -0.155344 -0.0385639
-2.97558 -0.160457 -0.0407795
-2.94058 -0.165843 -0.0431798
-2.90558 -0.17152 -0.0457853
-2.87059 -0.177511 -0.0486194
-2.83561 -0.18384 -0.0517089
-2.80064 -0.190533 -0.0550845
-2.76567 -0.197617 -0.0587814
-2.73071 -0.205125 -0.0628406
-2.69576 -0.213088 -0.0673093
-2.66081 -0.221545 -0.0722425
-2.62587 -0.230534 -0.0777047
-2.59094 -0.240098 -0.0837712
-2.55601 -0.250284 -0.090531
-2.52109 -0.261139 -0.0980893
-2.48617 -0.272715 -0.106571
-2.45126 -0.285065 -0.116125
-2.41636 -0.298241 -0.12693
-2.38146 -0.312294 -0.139201
-2.34657 -0.327266 -0.153199
-2.31168 -0.343188 -0.169237
-2.2768 -0.360067 -0.187698
-2.24192 -0.377875 -0.20905
-2.20705 -0.396522 -0.233859
-2.17219 -0.415825 -0.262815
-2.13733 -0.435457 -0.296749
-2.10247 -0.454872 -0.336649
-2.06762 -0.473199 -0.383662
-2.03278 -0.489088 -0.439059
-1.99794 -0.500503 -0.504135
-1.9631 -0.504485 -0.579977
-1.92827 -0.496907 -0.667019
-1.89345 -0.472398 -0.764294
-1.85862 -0.424692 -0.868359
-1.82381 -0.347846 -0.972143
-1.78899 -0.238619 -1.06445
-1.75419 -0.0995649 -1.13137
-1.71938 0.0589855 -1.16021
-1.68458 0.220408 -1.1448
-1.64979 0.367082 -1.08848
-1.61499 0.486353 -1.00243
-1.58021 0.573336 -0.900706
-1.54542 0.629791 -0.795621
-1.51064 0.66112 -0.695533
-1.47586 0.673662 -0.604903
-1.44109 0.673132 -0.525345
-1.40632 0.664045 -0.456766
-1.37155 0.649701 -0.398228
-1.33679 0.632396 -0.348471
-1.30203 0.613668 -0.306203
-1.26727 0.594522 -0.270235
-1.23251 0.575593 -0.239527
-1.19776 0.557268 -0.213204
-1.16301 0.539769 -0.190532
-1.12827 0.523212 -0.170911
-1.09352 0.507644 -0.153843
-1.05878 0.493069 -0.138921
-1.02405 0.479463 -0.125811
-0.989309 0.466787 -0.114236
-0.954576 0.454995 -0.103967
-0.919844 0.444035 -0.0948161
-0.885115 0.433856 -0.0866238
-0.850388 0.424408 -0.0792577
-0.815663 0.415642 -0.0726062
-0.78094 0.407514 -0.066575
-0.746219 0.399981 -0.0610839
-0.711499 0.393004 -0.0560646
-0.676781 0.386549 -0.0514583
-0.642065 0.380581 -0.0472146
-0.60735 0.375072 -0.0432897
-0.572637 0.369994 -0.0396457
-0.537925 0.365323 -0.0362493
-0.503214 0.361036 -0.0330715
-0.468504 0.357115 -0.0300864
-0.433796 0.35354 -0.0272715
-0.399089 0.350296 -0.0246064
-0.364382 0.347369 -0.0220729
-0.329676 0.344745 -0.0196546
-0.294972 0.342414 -0.0173367
-0.260267 0.340366 -0.0151055
-0.225564 0.338591 -0.0129487
-0.190861 0.337083 -0.0108545
-0.156158 0.335836 -0.00881227
-0.121456 0.334844 -0.00681167
-0.0867541 0.334104 -0.00484299
-0.0520524 0.333612 -0.00289685
-0.0173508 0.333366 -0.000964129
0.0173508 0.333366 0.000964129
0.0520524 0.333612 0.00289685
0.0867541 0.334104 0.00484299
0.121456 0.334844 0.00681167
0.156158 0.335836 0.00881227
0.190861 0.337083 0.0108545
0.225564 0.338591 0.0129487
0.260267 0.340366 0.0151055
0.294972 0.342414 0.0173367
0.329676 0.344745 0.0196546
0.364382 0.347369 0.0220729
0.399089 0.350296 0.0246064
0.433796 0.35354 0.0272715
0.468504 0.357115 0.0300864
0.503214 0.361036 0.0330715
0.537925 0.365323 0.0362493
0.572637 0.369994 0.0396457
0.60735 0.375072 0.0432897
0.642065 0.380581 0.0472146
0.676781 0.386549 0.0514583
0.711499 0.393004 0.0560646
0.746219 0.399981 0.0610839
0.78094 0.407514 0.066575
0.815663 0.415642 0.0726062
0.850388 0.424408 0.0792577
0.885115 0.433856 0.0866238
0.919844 0.444035 0.0948161
0.954576 0.454995 0.103967
0.989309 0.466787 0.114236
1.02405 0.479463 0.125811
1.05878 0.493069 0.138921
1.09352 0.507644 0.153843
1.12827 0.523212 0.170911
1.16301 0.539769 0.190532
1.19776 0.557268 0.213204
1.23251 0.575593 0.239527
1.26727 0.594522 0.270235
1.30203 0.613668 0.306203
1.33679 0.632396 0.348471
1.37155 0.649701 0.398228
1.40632 0.664045 0.456766
1.44109 0.673132 0.525345
1.47586 0.673662 0.604903
1.51064 0.66112 0.695533
1.54542 0.629791 0.795621
1.58021 0.573336 0.900706
1.61499 0.486353 1.00243
1.64979 0.367082 1.08848
1.68458 0.220408 1.1448
1.71938 0.0589855 1.16021
1.75419 -0.0995649 1.13137
1.78899 -0.238619 1.06445
1.82381 -0.347846 0.972143
1.85862 -0.424692 0.868359
1.89345 -0.472398 0.764294
1.92827 -0.496907 0.667019
1.9631 -0.504485 0.579977
1.99794 -0.500503 0.504135
2.03278 -0.489088 0.439059
2.06762 -0.473199 0.383662
2.10247 -0.454872 0.336649
2.13733 -0.435457 0.296749
2.17219 -0.415825 0.262815
2.20705 -0.396522 0.233859
2.24192 -0.377875 0.20905
2.2768 -0.360067 0.187698
2.31168 -0.343188 0.169237
2.34657 -0.327266 0.153199
2.38146 -0.312294 0.139201
2.41636 -0.298241 0.12693
2.45126 -0.285065 0.116125
2.48617 -0.272715 0.106571
2.52109 -0.261139 0.0980893
2.55601 -0.250284 0.090531
2.59094 -0.240098 0.0837712
2.62587 -0.230534 0.0777047
2.66081 -0.221545 0.0722425
2.69576 -0.213088 0.0673093
2.73071 -0.205125 0.0628406
2.76567 -0.197617 0.0587814
2.80064 -0.190533 0.0550845
2.83561 -0.18384 0.0517089
2.87059 -0.177511 0.0486194
2.90558 -0.17152 0.0457853
2.94058 -0.165843 0.0431798
2.97558 -0.160457 0.0407795
3.01059 -0.155344 0.0385639
3.0456 -0.150484 0.036515
3.08063 -0.145861 0.0346167
3.11566 -0.14146 0.032855
3.1507 -0.137265 0.0312174
3.18574 -0.133264 0.0296928
3.2208 -0.129445 0.0282711
3.25586 -0.125797 0.0269436
3.29093 -0.122309 0.0257023
3.32601 -0.118972 0.02454
3.36109 -0.115776 0.0234503
3.39619 -0.112714 0.0224275
3.43129 -0.109778 0.0214663
3.4664 -0.106961 0.0205619
3.50152 -0.104257 0.0197101
3.53665 -0.101659 0.018907
3.57179 -0.0991614 0.0181489
3.60694 -0.0967592 0.0174328
3.64209 -0.0944473 0.0167555
3.67726 -0.092221 0.0161145
3.71243 -0.0900762 0.0155072
3.74761 -0.0880086 0.0149313
3.7828 -0.0860145 0.0143849
3.81801 -0.0840903 0.013866
3.85322 -0.0822328 0.0133727
3.88844 -0.0804386 0.0129035
3.92367 -0.0787049 0.0124569
3.95891 -0.0770289 0.0120315
3.99416 -0.0754079 0.011626
4.02942 -0.0738395 0.0112392
4.06469 -0.0723214 0.0108701
4.09997 -0.0708513 0.0105175
4.13526 -0.0694272 0.0101806
4.17056 -0.0680472 0.00985838
4.20587 -0.0667093 0.00955013
4.24119 -0.0654118 0.00925503
4.27653 -0.064153 0.00897238
4.31187 -0.0629314 0.00870151
4.34722 -0.0617454 0.00844178
4.38259 -0.0605937 0.00819262
4.41797 -0.0594748 0.00795347
4.45335 -0.0583876 0.00772382
4.48875 -0.0573307 0.0075032
4.52416 -0.0563031 0.00729115
4.55958 -0.0553036 0.00708724
4.59502 -0.0543312 0.00689108
4.63046 -0.0533849 0.00670229
4.66592 -0.0524637 0.00652053
4.70139 -0.0515667 0.00634545
4.73687 -0.0506931 0.00617674
4.77237 -0.049842 0.00601411
4.80787 -0.0490126 0.00585728
4.84339 -0.0482041 0.00570599
4.87892 -0.047416 0.00555999
4.91446 -0.0466474 0.00541904
4.95002 -0.0458977 0.00528292
4.98559 -0.0451662 0.00515142
5.02117 -0.0444525 0.00502435
5.05677 -0.0437558 0.0049015
5.09237 -0.0430756 0.00478271
5.128 -0.0424114 0.0046678
5.16363 -0.0417627 0.00455662
5.19928 -0.041129 0.004449
5.23494 -0.0405099 0.00434481
5.27062 -0.0399047 0.0042439
5.30631 -0.0393133 0.00414614
5.34201 -0.038735 0.00405142
5.37773 -0.0381695 0.0039596
5.41346 -0.0376165 0.00387058
5.4492 -0.0370756 0.00378425
5.48497 -0.0365463 0.0037005
5.52074 -0.0360284 0.00361924
5.55653 -0.0355215 0.00354038
5.59233 -0.0350254 0.00346382
5.62815 -0.0345396 0.00338948
5.66399 -0.0340639 0.00331727
5.69984 -0.0335981 0.00324713
5.7357 -0.0331418 0.00317897
5.77158 -0.0326948 0.00311272
5.80748 -0.0322568 0.00304832
5.84339 -0.0318276 0.0029857
5.87932 -0.0314069 0.0029248
5.91526 -0.0309945 0.00286556
5.95122 -0.0305902 0.00280792
5.9872 -0.0301938 0.00275183
6.02319 -0.0298051 0.00269724
6.05919 -0.0294238 0.00264408
6.09522 -0.0290498 0.00259233
6.13126 -0.0286828 0.00254192
6.16732 -0.0283228 0.00249282
6.20339 -0.0279695 0.00244498
6.23949 -0.0276227 0.00239836
6.27559 -0.0272824 0.00235292
6.31172 -0.0269482 0.00230863
6.34786 -0.0266202 0.00226544
6.38403 -0.026298 0.00222333
6.42021 -0.0259817 0.00218226
6.4564 -0.025671 0.00214219
6.49262 -0.0253657 0.0021031
6.52885 -0.0250659 0.00206496
6.5651 -0.0247713 0.00202773
6.60137 -0.0244818 0.00199139
6.63766 -0.0241974 0.00195591
6.67397 -0.0239178 0.00192127
6.71029 -0.023643 0.00188744
6.74664 -0.0233728 0.0018544
6.783 -0.0231072 0.00182213
6.81938 -0.022846 0.00179059
6.85579 -0.0225892 0.00175978
6.89221 -0.0223367 0.00172967
6.92865 -0.0220883 0.00170023
6.96511 -0.0218439 0.00167146
7.00159 -0.0216036 0.00164333
7.0381 -0.0213671 0.00161582
7.07462 -0.0211344 0.00158892
7.11116 -0.0209055 0.00156261
7.14772 -0.0206801 0.00153687
7.18431 -0.0204584 0.00151169
7.22091 -0.0202401 0.00148705
7.25754 -0.0200253 0.00146294
7.29418 -0.0198137 0.00143934
7.33085 -0.0196055 0.00141625
7.36754 -0.0194004 0.00139364
7.40425 -0.0191985 0.0013715
7.44099 -0.0189996 0.00134982
7.47774 -0.0188038 0.0013286
7.51452 -0.0186109 0.00130781
7.55132 -0.0184209 0.00128744
7.58814 -0.0182337 0.0012675
7.62498 -0.0180492 0.00124795
7.66185 -0.0178675 0.0012288
7.69874 -0.0176885 0.00121004
7.73566 -0.017512 0.00119164
7.77259 -0.0173381 0.00117362
7.80955 -0.0171668 0.00115595
7.84654 -0.0169978 0.00113862
7.88355 -0.0168313 0.00112164
7.92058 -0.0166672 0.00110498
7.95763 -0.0165054 0.00108865
7.99471 -0.0163458 0.00107263
8.03182 -0.0161885 0.00105692
8.06895 -0.0160333 0.00104151
8.1061 -0.0158804 0.00102639
8.14328 -0.0157295 0.00101156
8.18049 -0.0155807 0.000997001
8.21772 -0.0154339 0.000982717
8.25497 -0.0152891 0.000968699
8.29226 -0.0151463 0.00095494
8.32956 -0.0150053 0.000941434
8.3669 -0.0148663 0.000928176
8.40426 -0.0147291 0.00091516
8.44165 -0.0145938 0.00090238
8.47906 -0.0144602 0.000889831
8.5165 -0.0143284 0.000877508
8.55397 -0.0141983 0.000865405
8.59146 -0.0140699 0.000853518
8.62899 -0.0139431 0.000841842
8.66654 -0.013818 0.000830372
8.70412 -0.0136945 0.000819103
8.74172 -0.0135726 0.000808032
8.77936 -0.0134522 0.000797153
8.81702 -0.0133333 0.000786464
8.85471 -0.013216 0.000775958
8.89244 -0.0131001 0.000765633
8.93019 -0.0129857 0.000755485
8.96797 -0.0128726 0.00074551
9.00578 -0.012761 0.000735704
9.04362 -0.0126508 0.000726063
9.08149 -0.0125419 0.000716585
9.11939 -0.0124343 0.000707265
9.15732 -0.0123281 0.000698101
9.19528 -0.0122231 0.000689088
9.23327 -0.0121194 0.000680225
9.2713 -0.0120169 0.000671507
9.30935 -0.0119157 0.000662933
9.34744 -0.0118156 0.000654498
9.38556 -0.0117168 0.0006462
9.42371 -0.0116191 0.000638037
9.46189 -0.0115226 0.000630005
9.50011 -0.0114272 0.000622102
9.53836 -0.0113329 0.000614326
9.57664 -0.0112397 0.000606673
9.61496 -0.0111476 0.000599141
9.65331 -0.0110565 0.000591729
9.69169 -0.0109665 0.000584433
9.73011 -0.0108775 0.000577251
9.76856 -0.0107895 0.000570181
9.80704 -0.0107025 0.000563221
9.84557 -0.0106165 0.000556369
9.88412 -0.0105314 0.000549622
9.92271 -0.0104473 0.00054298
9.96134 -0.0103642 0.000536438
10 -0.0102819 0.000529997
10.0387 -0.0102006 0.000523653
10.0774 -0.0101202 0.000517405
10.1162 -0.0100406 0.000511251
10.155 -0.00996193 0.000505189
10.1939 -0.0098841 0.000499218
10.2328 -0.00980711 0.000493336
10.2717 -0.00973095 0.000487541
10.3106 -0.00965561 0.000481832
10.3496 -0.00958107 0.000476206
10.3887 -0.00950733 0.000470664
10.4278 -0.00943437 0.000465202
10.4669 -0.00936218 0.00045982
10.506 -0.00929075 0.000454515
10.5452 -0.00922006 0.000449288
10.5845 -0.00915012 0.000444135
10.6238 -0.00908091 0.000439057
10.6631 -0.00901241 0.000434051
10.7024 -0.00894462 0.000429116
10.7418 -0.00887753 0.000424252
10.7813 -0.00881112 0.000419456
10.8208 -0.00874539 0.000414727
10.8603 -0.00868033 0.000410065
10.8999 -0.00861593 0.000405469
10.9395 -0.00855218 0.000400936
10.9792 -0.00848907 0.000396466
11.0189 -0.00842659 0.000392058
11.0586 -0.00836474 0.000387711
11.0984 -0.0083035 0.000383423
11.1383 -0.00824287 0.000379195
11.1781 -0.00818283 0.000375023
11.2181 -0.00812339 0.000370909
11.2581 -0.00806453 0.00036685
11.2981 -0.00800624 0.000362846
11.3381 -0.00794852 0.000358896
11.3783 -0.00789136 0.000354999
11.4184 -0.00783474 0.000351154
11.4587 -0.00777868 0.00034736
11.4989 -0.00772315 0.000343617
11.5392 -0.00766815 0.000339923
11.5796 -0.00761367 0.000336278
11.62 -0.00755971 0.00033268
11.6605 -0.00750626 0.00032913
11.701 -0.00745331 0.000325626
11.7415 -0.00740086 0.000322167
11.7822 -0.00734889 0.000318754
11.8228 -0.00729741 0.000315384
11.8636 -0.00724641 0.000312058
11.9043 -0.00719588 0.000308774
11.9452 -0.00714581 0.000305533
11.986 -0.0070962 0.000302333
12.027 -0.00704704 0.000299173
12.068 -0.00699834 0.000296053
12.109 -0.00695007 0.000292973
12.1501 -0.00690224 0.000289932
12.1913 -0.00685484 0.000286929
12.2325 -0.00680786 0.000283963
12.2738 -0.00676131 0.000281034
12.3151 -0.00671517 0.000278141
12.3565 -0.00666943 0.000275285
12.3979 -0.00662411 0.000272463
12.4394 -0.00657918 0.000269677
12.481 -0.00653464 0.000266924
12.5226 -0.0064905 0.000264205
12.5643 -0.00644674 0.000261519
12.6061 -0.00640336 0.000258866
12.6479 -0.00636035 0.000256245
12.6898 -0.00631772 0.000253655
12.7317 -0.00627545 0.000251097
12.7737 -0.00623354 0.000248569
12.8158 -0.00619199 0.000246071
12.8579 -0.00615079 0.000243603
12.9001 -0.00610994 0.000241165
12.9424 -0.00606944 0.000238755
12.9847 -0.00602927 0.000236374
13.0271 -0.00598944 0.000234021
13.0696 -0.00594995 0.000231695
13.1121 -0.00591078 0.000229396
13.1547 -0.00587194 0.000227125
13.1974 -0.00583341 0.000224879
13.2402 -0.0057952 0.00022266
13.283 -0.00575731 0.000220466
13.3259 -0.00571972 0.000218297
13.3689 -0.00568244 0.000216154
13.4119 -0.00564547 0.000214034
13.455 -0.00560879 0.000211939
13.4982 -0.0055724 0.000209868
13.5415 -0.00553631 0.00020782
13.5848 -0.0055005 0.000205795
13.6283 -0.00546498 0.000203793
13.6718 -0.00542974 0.000201814
13.7153 -0.00539477 0.000199857
13.759 -0.00536008 0.000197921
13.8028 -0.00532567 0.000196007
13.8466 -0.00529152 0.000194114
13.8905 -0.00525763 0.000192242
13.9345 -0.00522401 0.000190391
13.9786 -0.00519065 0.00018856
14.0227 -0.00515754 0.000186748
14.067 -0.00512469 0.000184957
14.1113 -0.00509208 0.000183185
14.1558 -0.00505973 0.000181432
14.2003 -0.00502761 0.000179699
14.2449 -0.00499574 0.000177984
14.2896 -0.00496411 0.000176287
14.3344 -0.00493271 0.000174608
14.3793 -0.00490155 0.000172948
14.4243 -0.00487062 0.000171304
14.4693 -0.00483992 0.000169679
14.5145 -0.00480944 0.00016807
14.5598 -0.00477918 0.000166479
14.6052 -0.00474914 0.000164904
14.6506 -0.00471933 0.000163345
14.6962 -0.00468972 0.000161803
14.7419 -0.00466033 0.000160277
14.7877 -0.00463115 0.000158766
14.8336 -0.00460218 0.000157271
14.8796 -0.00457341 0.000155792
14.9257 -0.00454485 0.000154328
14.9719 -0.00451649 0.000152878
15.0182 -0.00448832 0.000151444
15.0647 -0.00446035 0.000150023
15.1112 -0.00443258 0.000148618
15.1579 -0.004405 0.000147226
15.2047 -0.0043776 0.000145848
15.2516 -0.0043504 0.000144485
15.2986 -0.00432337 0.000143134
15.3458 -0.00429654 0.000141797
15.393 -0.00426988 0.000140474
15.4404 -0.0042434 0.000139163
15.488 -0.0042171 0.000137865
15.5356 -0.00419097 0.00013658
15.5834 -0.00416501 0.000135308
15.6313 -0.00413923 0.000134048
15.6794 -0.00411361 0.0001328
15.7276 -0.00408816 0.000131564
15.7759 -0.00406287 0.00013034
15.8243 -0.00403775 0.000129127
15.873 -0.00401278 0.000127926
15.9217 -0.00398798 0.000126737
15.9706 -0.00396333 0.000125559
16.0197 -0.00393883 0.000124392
16.0689 -0.00391449 0.000123236
16.1182 -0.0038903 0.00012209
16.1677 -0.00386626 0.000120955
16.2174 -0.00384237 0.000119831
16.2672 -0.00381862 0.000118717
16.3172 -0.00379501 0.000117614
16.3674 -0.00377154 0.00011652
16.4177 -0.00374822 0.000115437
16.4682 -0.00372503 0.000114363
16.5189 -0.00370198 0.000113299
16.5697 -0.00367906 0.000112244
16.6208 -0.00365628 0.000111199
16.672 -0.00363363 0.000110163
16.7234 -0.0036111 0.000109136
16.775 -0.0035887 0.000108119
16.8268 -0.00356643 0.00010711
16.8787 -0.00354428 0.00010611
16.9309 -0.00352225 0.000105118
16.9833 -0.00350035 0.000104136
17.0359 -0.00347856 0.000103161
17.0887 -0.00345688 0.000102195
17.1418 -0.00343532 0.000101237
17.195 -0.00341388 0.000100287
17.2485 -0.00339254 9.93448e-05
17.3022 -0.00337132 9.84106e-05
17.3562 -0.0033502 9.74841e-05
17.4104 -0.00332919 9.65651e-05
17.4648 -0.00330828 9.56536e-05
17.5195 -0.00328747 9.47494e-05
17.5744 -0.00326677 9.38525e-05
17.6296 -0.00324616 9.29627e-05
17.6851 -0.00322565 9.208e-05
17.7408 -0.00320523 9.12041e-05
17.7969 -0.0031849 9.0335e-05
17.8532 -0.00316467 8.94725e-05
17.9098 -0.00314452 8.86167e-05
17.9667 -0.00312447 8.77672e-05
18.0239 -0.00310449 8.69241e-05
18.0815 -0.0030846 8.60872e-05
18.1393 -0.00306479 8.52565e-05
18.1975 -0.00304505 8.44317e-05
18.256 -0.0030254 8.36128e-05
18.3149 -0.00300581 8.27996e-05
18.3742 -0.0029863 8.19921e-05
18.4338 -0.00296686 8.11901e-05
18.4938 -0.00294748 8.03936e-05
18.5542 -0.00292817 7.96023e-05
18.615 -0.00290892 7.88162e-05
18.6762 -0.00288973 7.80351e-05
18.7379 -0.0028706 7.7259e-05
18.8 -0.00285152 7.64877e-05
18.8625 -0.00283249 7.5721e-05
18.9255 -0.00281351 7.49588e-05
18.9891 -0.00279457 7.42011e-05
19.0531 -0.00277568 7.34475e-05
19.1177 -0.00275682 7.26981e-05
19.1828 -0.002738 7.19527e-05
19.2484 -0.00271921 7.12111e-05
19.3147 -0.00270044 7.04731e-05
19.3816 -0.0026817 6.97386e-05
19.4491 -0.00266298 6.90074e-05
19.5173 -0.00264426 6.82793e-05
19.5862 -0.00262556 6.75542e-05
19.6558 -0.00260686 6.68317e-05
19.7262 -0.00258816 6.61119e-05
19.7974 -0.00256945 6.53943e-05
19.8694 -0.00255072 6.46787e-05
19.9423 -0.00253198 6.39649e-05
20.0162 -0.0025132 6.32527e-05
20.091 -0.00249438 6.25417e-05
20.1669 -0.00247551 6.18315e-05
20.244 -0.00245658 6.11219e-05
20.3222 -0.00243758 6.04124e-05
20.4016 -0.0024185 5.97025e-05
20.4825 -0.00239932 5.89919e-05
20.5648 -0.00238003 5.82799e-05
20.6487 -0.0023606 5.75659e-05
20.7344 -0.00234101 5.68492e-05
20.8219 -0.00232125 5.6129e-05
20.9115 -0.00230127 5.54042e-05
21.0034 -0.00228105 5.46738e-05
21.0979 -0.00226054 5.39364e-05
21.1952 -0.0022397 5.31902e-05
21.2959 -0.00221845 5.24331e-05
21.4004 -0.00219671 5.16625e-05
21.5093 -0.00217437 5.08748e-05
21.6237 -0.00215129 5.0065e-05
21.7448 -0.00212725 4.92263e-05
21.8747 -0.00210193 4.8348e-05
22.0165 -0.00207478 4.74121e-05
22.1768 -0.00204473 4.63835e-05
22.3723 -0.00200896 4.51691e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta4.0Lambda0.5Nc1ClassicOneLoop/GRpTwoLoop.txt <==
-22.3723 -0.00199296 -4.44544e-05
-22.1768 -0.00202817 -4.56364e-05
-22.0165 -0.00205774 -4.66382e-05
-21.8747 -0.00208445 -4.75484e-05
-21.7448 -0.00210936 -4.84031e-05
-21.6237 -0.00213299 -4.92182e-05
-21.5093 -0.00215568 -5.00057e-05
-21.4004 -0.00217764 -5.07708e-05
-21.2959 -0.002199 -5.15198e-05
-21.1952 -0.00221988 -5.22548e-05
-21.0979 -0.00224037 -5.29796e-05
-21.0034 -0.00226051 -5.36952e-05
-20.9115 -0.00228037 -5.44043e-05
-20.8219 -0.00229999 -5.51072e-05
-20.7344 -0.00231939 -5.58061e-05
-20.6487 -0.00233862 -5.65008e-05
-20.5648 -0.00235769 -5.71933e-05
-20.4825 -0.00237663 -5.78831e-05
-20.4016 -0.00239545 -5.8572e-05
-20.3222 -0.00241417 -5.92594e-05
-20.244 -0.0024328 -5.99468e-05
-20.1669 -0.00245137 -6.06336e-05
-20.091 -0.00246987 -6.13213e-05
-20.0162 -0.00248832 -6.20091e-05
-19.9423 -0.00250673 -6.26985e-05
-19.8694 -0.00252511 -6.33886e-05
-19.7974 -0.00254346 -6.40808e-05
-19.7262 -0.00256179 -6.47743e-05
-19.6558 -0.00258012 -6.54704e-05
-19.5862 -0.00259843 -6.61681e-05
-19.5173 -0.00261675 -6.6869e-05
-19.4491 -0.00263507 -6.75719e-05
-19.3816 -0.00265341 -6.82782e-05
-19.3147 -0.00267176 -6.8987e-05
-19.2484 -0.00269013 -6.96995e-05
-19.1828 -0.00270852 -7.04148e-05
-19.1177 -0.00272694 -7.11342e-05
-19.0531 -0.00274539 -7.18567e-05
-18.9891 -0.00276387 -7.25835e-05
-18.9255 -0.00278239 -7.33137e-05
-18.8625 -0.00280096 -7.40484e-05
-18.8 -0.00281957 -7.47869e-05
-18.7379 -0.00283822 -7.55301e-05
-18.6762 -0.00285692 -7.62773e-05
-18.615 -0.00287568 -7.70296e-05
-18.5542 -0.00289449 -7.77859e-05
-18.4938 -0.00291336 -7.85477e-05
-18.4338 -0.00293229 -7.93137e-05
-18.3742 -0.00295129 -8.00854e-05
-18.3149 -0.00297034 -8.08616e-05
-18.256 -0.00298947 -8.16436e-05
-18.1975 -0.00300866 -8.24303e-05
-18.1393 -0.00302792 -8.32231e-05
-18.0815 -0.00304726 -8.40209e-05
-18.0239 -0.00306668 -8.48249e-05
-17.9667 -0.00308617 -8.56341e-05
-17.9098 -0.00310574 -8.64498e-05
-17.8532 -0.00312539 -8.72708e-05
-17.7969 -0.00314513 -8.80985e-05
-17.7408 -0.00316495 -8.89318e-05
-17.6851 -0.00318486 -8.9772e-05
-17.6296 -0.00320485 -9.0618e-05
-17.5744 -0.00322494 -9.1471e-05
-17.5195 -0.00324512 -9.23301e-05
-17.4648 -0.00326539 -9.31964e-05
-17.4104 -0.00328576 -9.4069e-05
-17.3562 -0.00330623 -9.49491e-05
-17.3022 -0.0033268 -9.58356e-05
-17.2485 -0.00334747 -9.67298e-05
-17.195 -0.00336824 -9.76307e-05
-17.1418 -0.00338912 -9.85395e-05
-17.0887 -0.0034101 -9.94551e-05
-17.0359 -0.00343119 -0.000100379
-16.9833 -0.00345239 -0.00010131
-16.9309 -0.0034737 -0.000102249
-16.8787 -0.00349513 -0.000103195
-16.8268 -0.00351667 -0.000104151
-16.775 -0.00353832 -0.000105113
-16.7234 -0.0035601 -0.000106085
-16.672 -0.00358199 -0.000107064
-16.6208 -0.00360401 -0.000108052
-16.5697 -0.00362615 -0.000109048
-16.5189 -0.00364841 -0.000110053
-16.4682 -0.0036708 -0.000111067
-16.4177 -0.00369332 -0.00011209
-16.3674 -0.00371597 -0.000113122
-16.3172 -0.00373874 -0.000114163
-16.2672 -0.00376166 -0.000115213
-16.2174 -0.0037847 -0.000116273
-16.1677 -0.00380789 -0.000117342
-16.1182 -0.00383121 -0.000118421
-16.0689 -0.00385467 -0.00011951
-16.0197 -0.00387828 -0.000120609
-15.9706 -0.00390203 -0.000121717
-15.9217 -0.00392592 -0.000122836
-15.873 -0.00394996 -0.000123965
-15.8243 -0.00397415 -0.000125105
-15.7759 -0.00399849 -0.000126255
-15.7276 -0.00402298 -0.000127417
-15.6794 -0.00404763 -0.000128588
-15.6313 -0.00407244 -0.000129771
-15.5834 -0.0040974 -0.000130965
-15.5356 -0.00412252 -0.000132171
-15.488 -0.0041478 -0.000133387
-15.4404 -0.00417325 -0.000134616
-15.393 -0.00419886 -0.000135856
-15.3458 -0.00422464 -0.000137109
-15.2986 -0.00425059 -0.000138373
-15.2516 -0.00427671 -0.000139649
-15.2047 -0.00430301 -0.000140938
-15.1579 -0.00432948 -0.00014224
-15.1112 -0.00435612 -0.000143554
-15.0647 -0.00438295 -0.000144881
-15.0182 -0.00440996 -0.000146221
-14.9719 -0.00443715 -0.000147575
-14.9257 -0.00446453 -0.000148941
-14.8796 -0.00449209 -0.000150322
-14.8336 -0.00451985 -0.000151716
-14.7877 -0.0045478 -0.000153125
-14.7419 -0.00457594 -0.000154547
-14.6962 -0.00460428 -0.000155984
-14.6506 -0.00463281 -0.000157435
-14.6052 -0.00466155 -0.000158901
-14.5598 -0.00469049 -0.000160382
-14.5145 -0.00471964 -0.000161878
-14.4693 -0.00474899 -0.000163389
-14.4243 -0.00477856 -0.000164916
-14.3793 -0.00480833 -0.000166458
-14.3344 -0.00483833 -0.000168018
-14.2896 -0.00486853 -0.000169592
-14.2449 -0.00489896 -0.000171184
-14.2003 -0.00492962 -0.000172791
-14.1558 -0.00496049 -0.000174416
-14.1113 -0.00499159 -0.000176057
-14.067 -0.00502293 -0.000177717
-14.0227 -0.00505449 -0.000179393
-13.9786 -0.0050863 -0.000181088
-13.9345 -0.00511833 -0.000182799
-13.8905 -0.00515061 -0.00018453
-13.8466 -0.00518314 -0.000186279
-13.8028 -0.00521591 -0.000188047
-13.759 -0.00524892 -0.000189834
-13.7153 -0.00528219 -0.000191641
-13.6718 -0.00531572 -0.000193466
-13.6283 -0.0053495 -0.000195312
-13.5848 -0.00538354 -0.000197177
-13.5415 -0.00541785 -0.000199064
-13.4982 -0.00545242 -0.00020097
-13.455 -0.00548726 -0.000202899
-13.4119 -0.00552237 -0.000204847
-13.3689 -0.00555776 -0.000206818
-13.3259 -0.00559343 -0.00020881
-13.283 -0.00562938 -0.000210825
-13.2402 -0.00566561 -0.000212862
-13.1974 -0.00570214 -0.000214922
-13.1547 -0.00573895 -0.000217005
-13.1121 -0.00577606 -0.000219112
-13.0696 -0.00581347 -0.000221242
-13.0271 -0.00585119 -0.000223397
-12.9847 -0.0058892 -0.000225575
-12.9424 -0.00592753 -0.00022778
-12.9001 -0.00596617 -0.000230008
-12.8579 -0.00600513 -0.000232263
-12.8158 -0.0060444 -0.000234543
-12.7737 -0.00608401 -0.000236851
-12.7317 -0.00612394 -0.000239183
-12.6898 -0.0061642 -0.000241545
-12.6479 -0.00620479 -0.000243932
-12.6061 -0.00624573 -0.000246349
-12.5643 -0.00628701 -0.000248792
-12.5226 -0.00632864 -0.000251266
-12.481 -0.00637062 -0.000253768
-12.4394 -0.00641296 -0.0002563
-12.3979 -0.00645565 -0.000258861
-12.3565 -0.00649872 -0.000261454
-12.3151 -0.00654215 -0.000264077
-12.2738 -0.00658595 -0.000266732
-12.2325 -0.00663013 -0.000269417
-12.1913 -0.0066747 -0.000272137
-12.1501 -0.00671965 -0.000274888
-12.109 -0.006765 -0.000277674
-12.068 -0.00681074 -0.000280491
-12.027 -0.00685689 -0.000283345
-11.986 -0.00690344 -0.000286233
-11.9452 -0.0069504 -0.000289157
-11.9043 -0.00699779 -0.000292115
-11.8636 -0.00704559 -0.000295112
-11.8228 -0.00709382 -0.000298144
-11.7822 -0.00714248 -0.000301216
-11.7415 -0.00719158 -0.000304324
-11.701 -0.00724113 -0.000307472
-11.6605 -0.00729112 -0.000310659
-11.62 -0.00734157 -0.000313887
-11.5796 -0.00739248 -0.000317154
-11.5392 -0.00744385 -0.000320464
-11.4989 -0.0074957 -0.000323814
-11.4587 -0.00754803 -0.000327209
-11.4184 -0.00760084 -0.000330646
-11.3783 -0.00765414 -0.000334128
-11.3381 -0.00770794 -0.000337653
-11.2981 -0.00776224 -0.000341226
-11.2581 -0.00781705 -0.000344842
-11.2181 -0.00787237 -0.000348508
-11.1781 -0.00792823 -0.00035222
-11.1383 -0.00798461 -0.000355982
-11.0984 -0.00804152 -0.000359791
-11.0586 -0.00809898 -0.000363653
-11.0189 -0.00815699 -0.000367563
-10.9792 -0.00821556 -0.000371527
-10.9395 -0.0082747 -0.000375541
-10.8999 -0.00833441 -0.000379612
-10.8603 -0.0083947 -0.000383734
-10.8208 -0.00845557 -0.000387914
-10.7813 -0.00851705 -0.000392148
-10.7418 -0.00857912 -0.000396442
-10.7024 -0.00864181 -0.000400791
-10.6631 -0.00870512 -0.000405202
-10.6238 -0.00876906 -0.00040967
-10.5845 -0.00883364 -0.000414202
-10.5452 -0.00889886 -0.000418794
-10.506 -0.00896474 -0.000423451
-10.4669 -0.00903129 -0.000428171
-10.4278 -0.0090985 -0.000432958
-10.3887 -0.0091664 -0.000437809
-10.3496 -0.00923499 -0.000442731
-10.3106 -0.00930428 -0.000447719
-10.2717 -0.00937429 -0.00045278
-10.2328 -0.00944501 -0.00045791
-10.1939 -0.00951647 -0.000463115
-10.155 -0.00958866 -0.000468391
-10.1162 -0.00966161 -0.000473745
-10.0774 -0.00973532 -0.000479173
-10.0387 -0.00980981 -0.000484682
-10 -0.00988508 -0.000490267
-9.96134 -0.00996115 -0.000495936
-9.92271 -0.010038 -0.000501684
-9.88412 -0.0101157 -0.00050752
-9.84557 -0.0101942 -0.000513437
-9.80704 -0.0102736 -0.000519444
-9.76856 -0.0103538 -0.000525536
-9.73011 -0.0104349 -0.000531722
-9.69169 -0.0105169 -0.000537996
-9.65331 -0.0105997 -0.000544368
-9.61496 -0.0106835 -0.00055083
-9.57664 -0.0107682 -0.000557393
-9.53836 -0.0108538 -0.000564052
-9.50011 -0.0109404 -0.000570814
-9.46189 -0.0110279 -0.000577676
-9.42371 -0.0111164 -0.000584645
-9.38556 -0.0112059 -0.000591718
-9.34744 -0.0112964 -0.000598903
-9.30935 -0.011388 -0.000606194
-9.2713 -0.0114805 -0.000613602
-9.23327 -0.0115741 -0.000621121
-9.19528 -0.0116688 -0.000628761
-9.15732 -0.0117646 -0.000636517
-9.11939 -0.0118615 -0.000644398
-9.08149 -0.0119595 -0.0006524
-9.04362 -0.0120586 -0.000660532
-9.00578 -0.0121589 -0.000668789
-8.96797 -0.0122603 -0.000677182
-8.93019 -0.012363 -0.000685705
-8.89244 -0.0124668 -0.00069437
-8.85471 -0.0125719 -0.00070317
-8.81702 -0.0126783 -0.000712117
-8.77936 -0.0127859 -0.000721205
-8.74172 -0.0128948 -0.000730447
-8.70412 -0.013005 -0.000739835
-8.66654 -0.0131165 -0.000749383
-8.62899 -0.0132294 -0.000759083
-8.59146 -0.0133437 -0.00076895
-8.55397 -0.0134593 -0.000778976
-8.5165 -0.0135764 -0.000789175
-8.47906 -0.0136949 -0.000799541
-8.44165 -0.0138149 -0.000810087
-8.40426 -0.0139364 -0.000820807
-8.3669 -0.0140594 -0.000831715
-8.32956 -0.014184 -0.000842803
-8.29226 -0.0143101 -0.000854089
-8.25497 -0.0144379 -0.000865563
-8.21772 -0.0145672 -0.000877242
-8.18049 -0.0146982 -0.000889118
-8.14328 -0.0148309 -0.000901209
-8.1061 -0.0149653 -0.000913505
-8.06895 -0.0151014 -0.000926026
-8.03182 -0.0152393 -0.000938761
-7.99471 -0.015379 -0.00095173
-7.95763 -0.0155206 -0.000964925
-7.92058 -0.015664 -0.000978363
-7.88355 -0.0158093 -0.000992037
-7.84654 -0.0159565 -0.00100597
-7.80955 -0.0161057 -0.00102014
-7.77259 -0.0162569 -0.00103459
-7.73566 -0.0164102 -0.00104929
-7.69874 -0.0165655 -0.00106427
-7.66185 -0.0167229 -0.00107952
-7.62498 -0.0168825 -0.00109507
-7.58814 -0.0170443 -0.0011109
-7.55132 -0.0172083 -0.00112703
-7.51452 -0.0173746 -0.00114347
-7.47774 -0.0175432 -0.00116022
-7.44099 -0.0177142 -0.00117729
-7.40425 -0.0178875 -0.00119469
-7.36754 -0.0180634 -0.00121243
-7.33085 -0.0182417 -0.00123051
-7.29418 -0.0184225 -0.00124894
-7.25754 -0.018606 -0.00126775
-7.22091 -0.0187921 -0.00128691
-7.18431 -0.0189809 -0.00130647
-7.14772 -0.0191725 -0.0013264
-7.11116 -0.0193669 -0.00134675
-7.07462 -0.0195641 -0.0013675
-7.0381 -0.0197642 -0.00138868
-7.00159 -0.0199673 -0.00141028
-6.96511 -0.0201735 -0.00143233
-6.92865 -0.0203827 -0.00145483
-6.89221 -0.0205952 -0.00147781
-6.85579 -0.0208108 -0.00150126
-6.81938 -0.0210297 -0.00152522
-6.783 -0.021252 -0.00154966
-6.74664 -0.0214777 -0.00157464
-6.71029 -0.0217069 -0.00160015
-6.67397 -0.0219397 -0.00162621
-6.63766 -0.0221762 -0.00165283
-6.60137 -0.0224163 -0.00168004
-6.5651 -0.0226603 -0.00170784
-6.52885 -0.0229082 -0.00173626
-6.49262 -0.02316 -0.0017653
-6.4564 -0.0234159 -0.00179501
-6.42021 -0.023676 -0.00182538
-6.38403 -0.0239403 -0.00185644
-6.34786 -0.0242089 -0.0018882
-6.31172 -0.024482 -0.00192071
-6.27559 -0.0247596 -0.00195396
-6.23949 -0.0250418 -0.001988
-6.20339 -0.0253288 -0.00202283
-6.16732 -0.0256206 -0.00205849
-6.13126 -0.0259174 -0.00209499
-6.09522 -0.0262193 -0.00213239
-6.05919 -0.0265263 -0.00217068
-6.02319 -0.0268387 -0.00220992
-5.9872 -0.0271566 -0.00225011
-5.95122 -0.02748 -0.00229132
-5.91526 -0.0278091 -0.00233354
-5.87932 -0.0281441 -0.00237685
-5.84339 -0.028485 -0.00242124
-5.80748 -0.0288321 -0.0024668
-5.77158 -0.0291855 -0.00251352
-5.7357 -0.0295454 -0.00256148
-5.69984 -0.0299118 -0.00261069
-5.66399 -0.0302851 -0.00266123
-5.62815 -0.0306653 -0.00271312
-5.59233 -0.0310526 -0.00276644
-5.55653 -0.0314472 -0.0028212
-5.52074 -0.0318494 -0.00287751
-5.48497 -0.0322592 -0.00293538
-5.4492 -0.032677 -0.00299492
-5.41346 -0.0331029 -0.00305613
-5.37773 -0.0335372 -0.00311916
-5.34201 -0.03398 -0.003184
-5.30631 -0.0344316 -0.00325081
-5.27062 -0.0348923 -0.0033196
-5.23494 -0.0353623 -0.00339051
-5.19928 -0.0358418 -0.00346358
-5.16363 -0.0363312 -0.00353898
-5.128 -0.0368307 -0.00361673
-5.09237 -0.0373407 -0.00369702
-5.05677 -0.0378614 -0.00377988
-5.02117 -0.0383931 -0.00386554
-4.98559 -0.0389362 -0.00395403
-4.95002 -0.039491 -0.00404558
-4.91446 -0.0400578 -0.00414027
-4.87892 -0.0406371 -0.00423834
-4.84339 -0.0412293 -0.00433988
-4.80787 -0.0418346 -0.00444517
-4.77237 -0.0424536 -0.00455432
-4.73687 -0.0430867 -0.00466765
-4.70139 -0.0437343 -0.00478529
-4.66592 -0.0443969 -0.0049076
-4.63046 -0.0450749 -0.00503476
-4.59502 -0.045769 -0.00516718
-4.55958 -0.0464795 -0.00530505
-4.52416 -0.0472071 -0.00544887
-4.48875 -0.0479524 -0.00559888
-4.45335 -0.0487158 -0.00575563
-4.41797 -0.049498 -0.00591946
-4.38259 -0.0502997 -0.00609099
-4.34722 -0.0511216 -0.00627063
-4.31187 -0.0519642 -0.00645912
-4.27653 -0.0528282 -0.00665696
-4.24119 -0.0537145 -0.00686504
-4.20587 -0.0546236 -0.00708397
-4.17056 -0.0555564 -0.00731479
-4.13526 -0.0565136 -0.00755828
-4.09997 -0.0574959 -0.00781567
-4.06469 -0.0585041 -0.00808792
-4.02942 -0.0595389 -0.00837648
-3.99416 -0.0606011 -0.00868256
-3.95891 -0.0616912 -0.00900788
-3.92367 -0.06281 -0.00935392
-3.88844 -0.0639579 -0.00972272
-3.85322 -0.0651355 -0.0101161
-3.81801 -0.0663429 -0.0105364
-3.7828 -0.0675804 -0.0109857
-3.74761 -0.0688479 -0.011467
-3.71243 -0.0701451 -0.0119826
-3.67726 -0.0714713 -0.0125356
-3.64209 -0.0728257 -0.013129
-3.60694 -0.0742066 -0.013766
-3.57179 -0.0756122 -0.0144495
-3.53665 -0.07704 -0.0151831
-3.50152 -0.0784868 -0.0159693
-3.4664 -0.0799488 -0.0168113
-3.43129 -0.0814215 -0.0177111
-3.39619 -0.0828994 -0.0186706
-3.36109 -0.0843768 -0.0196905
-3.32601 -0.0858471 -0.0207708
-3.29093 -0.0873035 -0.0219096
-3.25586 -0.0887389 -0.0231045
-3.2208 -0.0901468 -0.0243503
-3.18574 -0.0915209 -0.0256412
-3.1507 -0.0928565 -0.0269688
-3.11566 -0.0941501 -0.028324
-3.08063 -0.0954006 -0.0296961
-3.0456 -0.0966089 -0.0310745
-3.01059 -0.0977788 -0.0324476
-2.97558 -0.0989163 -0.0338057
-2.94058 -0.10003 -0.0351395
-2.90558 -0.101131 -0.0364424
-2.87059 -0.10223 -0.0377093
-2.83561 -0.10334 -0.0389388
-2.80064 -0.104474 -0.0401307
-2.76567 -0.105644 -0.0412887
-2.73071 -0.106861 -0.0424173
-2.69576 -0.108134 -0.0435241
-2.66081 -0.109472 -0.0446167
-2.62587 -0.110881 -0.0457048
-2.59094 -0.112365 -0.0467974
-2.55601 -0.113928 -0.0479049
-2.52109 -0.115572 -0.0490366
-2.48617 -0.117295 -0.0502025
-2.45126 -0.119098 -0.051411
-2.41636 -0.120978 -0.0526714
-2.38146 -0.122933 -0.0539912
-2.34657 -0.124957 -0.0553786
-2.31168 -0.127048 -0.05684
-2.2768 -0.129199 -0.0583825
-2.24192 -0.131406 -0.0600113
-2.20705 -0.13366 -0.0617327
-2.17219 -0.135954 -0.0635505
-2.13733 -0.138281 -0.0654697
-2.10247 -0.140632 -0.0674928
-2.06762 -0.142995 -0.0696231
-2.03278 -0.145361 -0.071861
-1.99794 -0.147718 -0.0742078
-1.9631 -0.150053 -0.0766611
-1.92827 -0.152352 -0.0792189
-1.89345 -0.154602 -0.0818753
-1.85862 -0.156787 -0.084624
-1.82381 -0.158893 -0.087454
-1.78899 -0.160903 -0.0903537
-1.75419 -0.162804 -0.0933058
-1.71938 -0.164581 -0.0962922
-1.68458 -0.166222 -0.0992888
-1.64979 -0.167717 -0.10227
-1.61499 -0.169061 -0.105206
-1.58021 -0.170247 -0.108064
-1.54542 -0.17128 -0.110809
-1.51064 -0.172165 -0.113405
-1.47586 -0.172915 -0.115814
-1.44109 -0.173548 -0.118001
-1.40632 -0.17409 -0.11993
-1.37155 -0.174568 -0.121573
-1.33679 -0.175018 -0.122901
-1.30203 -0.175477 -0.123896
-1.26727 -0.175986 -0.124541
-1.23251 -0.176583 -0.124832
-1.19776 -0.177311 -0.124765
-1.16301 -0.178202 -0.124349
-1.12827 -0.179294 -0.123593
-1.09352 -0.18061 -0.122514
-1.05878 -0.182175 -0.121132
-1.02405 -0.184002 -0.119468
-0.989309 -0.186101 -0.117545
-0.954576 -0.188474 -0.115386
-0.919844 -0.191118 -0.113011
-0.885115 -0.194023 -0.110442
-0.850388 -0.197175 -0.107695
-0.815663 -0.200555 -0.104785
-0.78094 -0.204142 -0.101724
-0.746219 -0.207908 -0.0985218
-0.711499 -0.211829 -0.0951835
-0.676781 -0.215871 -0.0917156
-0.642065 -0.220006 -0.0881184
-0.60735 -0.224199 -0.084395
-0.572637 -0.228418 -0.0805429
-0.537925 -0.232626 -0.0765636
-0.503214 -0.236791 -0.0724532
-0.468504 -0.240876 -0.0682135
-0.433796 -0.244849 -0.063841
-0.399089 -0.248673 -0.0593392
-0.364382 -0.252317 -0.0547062
-0.329676 -0.255748 -0.0499484
-0.294972 -0.258935 -0.0450669
-0.260267 -0.261849 -0.0400714
-0.225564 -0.264463 -0.0349664
-0.190861 -0.266752 -0.0297656
-0.156158 -0.268695 -0.0244766
-0.121456 -0.270272 -0.0191168
-0.0867541 -0.271469 -0.0136966
-0.0520524 -0.272274 -0.00823605
-0.0173508 -0.272678 -0.00274754
0.0173508 -0.272678 0.00274754
0.0520524 -0.272274 0.00823605
0.0867541 -0.271469 0.0136966
0.121456 -0.270272 0.0191168
0.156158 -0.268695 0.0244766
0.190861 -0.266752 0.0297656
0.225564 -0.264463 0.0349664
0.260267 -0.261849 0.0400714
0.294972 -0.258935 0.0450669
0.329676 -0.255748 0.0499484
0.364382 -0.252317 0.0547062
0.399089 -0.248673 0.0593392
0.433796 -0.244849 0.063841
0.468504 -0.240876 0.0682135
0.503214 -0.236791 0.0724532
0.537925 -0.232626 0.0765636
0.572637 -0.228418 0.0805429
0.60735 -0.224199 0.084395
0.642065 -0.220006 0.0881184
0.676781 -0.215871 0.0917156
0.711499 -0.211829 0.0951835
0.746219 -0.207908 0.0985218
0.78094 -0.204142 0.101724
0.815663 -0.200555 0.104785
0.850388 -0.197175 0.107695
0.885115 -0.194023 0.110442
0.919844 -0.191118 0.113011
0.954576 -0.188474 0.115386
0.989309 -0.186101 0.117545
1.02405 -0.184002 0.119468
1.05878 -0.182175 0.121132
1.09352 -0.18061 0.122514
1.12827 -0.179294 0.123593
1.16301 -0.178202 0.124349
1.19776 -0.177311 0.124765
1.23251 -0.176583 0.124832
1.26727 -0.175986 0.124541
1.30203 -0.175477 0.123896
1.33679 -0.175018 0.122901
1.37155 -0.174568 0.121573
1.40632 -0.17409 0.11993
1.44109 -0.173548 0.118001
1.47586 -0.172915 0.115814
1.51064 -0.172165 0.113405
1.54542 -0.17128 0.110809
1.58021 -0.170247 0.108064
1.61499 -0.169061 0.105206
1.64979 -0.167717 0.10227
1.68458 -0.166222 0.0992888
1.71938 -0.164581 0.0962922
1.75419 -0.162804 0.0933058
1.78899 -0.160903 0.0903537
1.82381 -0.158893 0.087454
1.85862 -0.156787 0.084624
1.89345 -0.154602 0.0818753
1.92827 -0.152352 0.0792189
1.9631 -0.150053 0.0766611
1.99794 -0.147718 0.0742078
2.03278 -0.145361 0.071861
2.06762 -0.142995 0.0696231
2.10247 -0.140632 0.0674928
2.13733 -0.138281 0.0654697
2.17219 -0.135954 0.0635505
2.20705 -0.13366 0.0617327
2.24192 -0.131406 0.0600113
2.2768 -0.129199 0.0583825
2.31168 -0.127048 0.05684
2.34657 -0.124957 0.0553786
2.38146 -0.122933 0.0539912
2.41636 -0.120978 0.0526714
2.45126 -0.119098 0.051411
2.48617 -0.117295 0.0502025
2.52109 -0.115572 0.0490366
2.55601 -0.113928 0.0479049
2.59094 -0.112365 0.0467974
2.62587 -0.110881 0.0457048
2.66081 -0.109472 0.0446167
2.69576 -0.108134 0.0435241
2.73071 -0.106861 0.0424173
2.76567 -0.105644 0.0412887
2.80064 -0.104474 0.0401307
2.83561 -0.10334 0.0389388
2.87059 -0.10223 0.0377093
2.90558 -0.101131 0.0364424
2.94058 -0.10003 0.0351395
2.97558 -0.0989163 0.0338057
3.01059 -0.0977788 0.0324476
3.0456 -0.0966089 0.0310745
3.08063 -0.0954006 0.0296961
3.11566 -0.0941501 0.028324
3.1507 -0.0928565 0.0269688
3.18574 -0.0915209 0.0256412
3.2208 -0.0901468 0.0243503
3.25586 -0.0887389 0.0231045
3.29093 -0.0873035 0.0219096
3.32601 -0.0858471 0.0207708
3.36109 -0.0843768 0.0196905
3.39619 -0.0828994 0.0186706
3.43129 -0.0814215 0.0177111
3.4664 -0.0799488 0.0168113
3.50152 -0.0784868 0.0159693
3.53665 -0.07704 0.0151831
3.57179 -0.0756122 0.0144495
3.60694 -0.0742066 0.013766
3.64209 -0.0728257 0.013129
3.67726 -0.0714713 0.0125356
3.71243 -0.0701451 0.0119826
3.74761 -0.0688479 0.011467
3.7828 -0.0675804 0.0109857
3.81801 -0.0663429 0.0105364
3.85322 -0.0651355 0.0101161
3.88844 -0.0639579 0.00972272
3.92367 -0.06281 0.00935392
3.95891 -0.0616912 0.00900788
3.99416 -0.0606011 0.00868256
4.02942 -0.0595389 0.00837648
4.06469 -0.0585041 0.00808792
4.09997 -0.0574959 0.00781567
4.13526 -0.0565136 0.00755828
4.17056 -0.0555564 0.00731479
4.20587 -0.0546236 0.00708397
4.24119 -0.0537145 0.00686504
4.27653 -0.0528282 0.00665696
4.31187 -0.0519642 0.00645912
4.34722 -0.0511216 0.00627063
4.38259 -0.0502997 0.00609099
4.41797 -0.049498 0.00591946
4.45335 -0.0487158 0.00575563
4.48875 -0.0479524 0.00559888
4.52416 -0.0472071 0.00544887
4.55958 -0.0464795 0.00530505
4.59502 -0.045769 0.00516718
4.63046 -0.0450749 0.00503476
4.66592 -0.0443969 0.0049076
4.70139 -0.0437343 0.00478529
4.73687 -0.0430867 0.00466765
4.77237 -0.0424536 0.00455432
4.80787 -0.0418346 0.00444517
4.84339 -0.0412293 0.00433988
4.87892 -0.0406371 0.00423834
4.91446 -0.0400578 0.00414027
4.95002 -0.039491 0.00404558
4.98559 -0.0389362 0.00395403
5.02117 -0.0383931 0.00386554
5.05677 -0.0378614 0.00377988
5.09237 -0.0373407 0.00369702
5.128 -0.0368307 0.00361673
5.16363 -0.0363312 0.00353898
5.19928 -0.0358418 0.00346358
5.23494 -0.0353623 0.00339051
5.27062 -0.0348923 0.0033196
5.30631 -0.0344316 0.00325081
5.34201 -0.03398 0.003184
5.37773 -0.0335372 0.00311916
5.41346 -0.0331029 0.00305613
5.4492 -0.032677 0.00299492
5.48497 -0.0322592 0.00293538
5.52074 -0.0318494 0.00287751
5.55653 -0.0314472 0.0028212
5.59233 -0.0310526 0.00276644
5.62815 -0.0306653 0.00271312
5.66399 -0.0302851 0.00266123
5.69984 -0.0299118 0.00261069
5.7357 -0.0295454 0.00256148
5.77158 -0.0291855 0.00251352
5.80748 -0.0288321 0.0024668
5.84339 -0.028485 0.00242124
5.87932 -0.0281441 0.00237685
5.91526 -0.0278091 0.00233354
5.95122 -0.02748 0.00229132
5.9872 -0.0271566 0.00225011
6.02319 -0.0268387 0.00220992
6.05919 -0.0265263 0.00217068
6.09522 -0.0262193 0.00213239
6.13126 -0.0259174 0.00209499
6.16732 -0.0256206 0.00205849
6.20339 -0.0253288 0.00202283
6.23949 -0.0250418 0.001988
6.27559 -0.0247596 0.00195396
6.31172 -0.024482 0.00192071
6.34786 -0.0242089 0.0018882
6.38403 -0.0239403 0.00185644
6.42021 -0.023676 0.00182538
6.4564 -0.0234159 0.00179501
6.49262 -0.02316 0.0017653
6.52885 -0.0229082 0.00173626
6.5651 -0.0226603 0.00170784
6.60137 -0.0224163 0.00168004
6.63766 -0.0221762 0.00165283
6.67397 -0.0219397 0.00162621
6.71029 -0.0217069 0.00160015
6.74664 -0.0214777 0.00157464
6.783 -0.021252 0.00154966
6.81938 -0.0210297 0.00152522
6.85579 -0.0208108 0.00150126
6.89221 -0.0205952 0.00147781
6.92865 -0.0203827 0.00145483
6.96511 -0.0201735 0.00143233
7.00159 -0.0199673 0.00141028
7.0381 -0.0197642 0.00138868
7.07462 -0.0195641 0.0013675
7.11116 -0.0193669 0.00134675
7.14772 -0.0191725 0.0013264
7.18431 -0.0189809 0.00130647
7.22091 -0.0187921 0.00128691
7.25754 -0.018606 0.00126775
7.29418 -0.0184225 0.00124894
7.33085 -0.0182417 0.00123051
7.36754 -0.0180634 0.00121243
7.40425 -0.0178875 0.00119469
7.44099 -0.0177142 0.00117729
7.47774 -0.0175432 0.00116022
7.51452 -0.0173746 0.00114347
7.55132 -0.0172083 0.00112703
7.58814 -0.0170443 0.0011109
7.62498 -0.0168825 0.00109507
7.66185 -0.0167229 0.00107952
7.69874 -0.0165655 0.00106427
7.73566 -0.0164102 0.00104929
7.77259 -0.0162569 0.00103459
7.80955 -0.0161057 0.00102014
7.84654 -0.0159565 0.00100597
7.88355 -0.0158093 0.000992037
7.92058 -0.015664 0.000978363
7.95763 -0.0155206 0.000964925
7.99471 -0.015379 0.00095173
8.03182 -0.0152393 0.000938761
8.06895 -0.0151014 0.000926026
8.1061 -0.0149653 0.000913505
8.14328 -0.0148309 0.000901209
8.18049 -0.0146982 0.000889118
8.21772 -0.0145672 0.000877242
8.25497 -0.0144379 0.000865563
8.29226 -0.0143101 0.000854089
8.32956 -0.014184 0.000842803
8.3669 -0.0140594 0.000831715
8.40426 -0.0139364 0.000820807
8.44165 -0.0138149 0.000810087
8.47906 -0.0136949 0.000799541
8.5165 -0.0135764 0.000789175
8.55397 -0.0134593 0.000778976
8.59146 -0.0133437 0.00076895
8.62899 -0.0132294 0.000759083
8.66654 -0.0131165 0.000749383
8.70412 -0.013005 0.000739835
8.74172 -0.0128948 0.000730447
8.77936 -0.0127859 0.000721205
8.81702 -0.0126783 0.000712117
8.85471 -0.0125719 0.00070317
8.89244 -0.0124668 0.00069437
8.93019 -0.012363 0.000685705
8.96797 -0.0122603 0.000677182
9.00578 -0.0121589 0.000668789
9.04362 -0.0120586 0.000660532
9.08149 -0.0119595 0.0006524
9.11939 -0.0118615 0.000644398
9.15732 -0.0117646 0.000636517
9.19528 -0.0116688 0.000628761
9.23327 -0.0115741 0.000621121
9.2713 -0.0114805 0.000613602
9.30935 -0.011388 0.000606194
9.34744 -0.0112964 0.000598903
9.38556 -0.0112059 0.000591718
9.42371 -0.0111164 0.000584645
9.46189 -0.0110279 0.000577676
9.50011 -0.0109404 0.000570814
9.53836 -0.0108538 0.000564052
9.57664 -0.0107682 0.000557393
9.61496 -0.0106835 0.00055083
9.65331 -0.0105997 0.000544368
9.69169 -0.0105169 0.000537996
9.73011 -0.0104349 0.000531722
9.76856 -0.0103538 0.000525536
9.80704 -0.0102736 0.000519444
9.84557 -0.0101942 0.000513437
9.88412 -0.0101157 0.00050752
9.92271 -0.010038 0.000501684
9.96134 -0.00996115 0.000495936
10 -0.00988508 0.000490267
10.0387 -0.00980981 0.000484682
10.0774 -0.00973532 0.000479173
10.1162 -0.00966161 0.000473745
10.155 -0.00958866 0.000468391
10.1939 -0.00951647 0.000463115
10.2328 -0.00944501 0.00045791
10.2717 -0.00937429 0.00045278
10.3106 -0.00930428 0.000447719
10.3496 -0.00923499 0.000442731
10.3887 -0.0091664 0.000437809
10.4278 -0.0090985 0.000432958
10.4669 -0.00903129 0.000428171
10.506 -0.00896474 0.000423451
10.5452 -0.00889886 0.000418794
10.5845 -0.00883364 0.000414202
10.6238 -0.00876906 0.00040967
10.6631 -0.00870512 0.000405202
10.7024 -0.00864181 0.000400791
10.7418 -0.00857912 0.000396442
10.7813 -0.00851705 0.000392148
10.8208 -0.00845557 0.000387914
10.8603 -0.0083947 0.000383734
10.8999 -0.00833441 0.000379612
10.9395 -0.0082747 0.000375541
10.9792 -0.00821556 0.000371527
11.0189 -0.00815699 0.000367563
11.0586 -0.00809898 0.000363653
11.0984 -0.00804152 0.000359791
11.1383 -0.00798461 0.000355982
11.1781 -0.00792823 0.00035222
11.2181 -0.00787237 0.000348508
11.2581 -0.00781705 0.000344842
11.2981 -0.00776224 0.000341226
11.3381 -0.00770794 0.000337653
11.3783 -0.00765414 0.000334128
11.4184 -0.00760084 0.000330646
11.4587 -0.00754803 0.000327209
11.4989 -0.0074957 0.000323814
11.5392 -0.00744385 0.000320464
11.5796 -0.00739248 0.000317154
11.62 -0.00734157 0.000313887
11.6605 -0.00729112 0.000310659
11.701 -0.00724113 0.000307472
11.7415 -0.00719158 0.000304324
11.7822 -0.00714248 0.000301216
11.8228 -0.00709382 0.000298144
11.8636 -0.00704559 0.000295112
11.9043 -0.00699779 0.000292115
11.9452 -0.0069504 0.000289157
11.986 -0.00690344 0.000286233
12.027 -0.00685689 0.000283345
12.068 -0.00681074 0.000280491
12.109 -0.006765 0.000277674
12.1501 -0.00671965 0.000274888
12.1913 -0.0066747 0.000272137
12.2325 -0.00663013 0.000269417
12.2738 -0.00658595 0.000266732
12.3151 -0.00654215 0.000264077
12.3565 -0.00649872 0.000261454
12.3979 -0.00645565 0.000258861
12.4394 -0.00641296 0.0002563
12.481 -0.00637062 0.000253768
12.5226 -0.00632864 0.000251266
12.5643 -0.00628701 0.000248792
12.6061 -0.00624573 0.000246349
12.6479 -0.00620479 0.000243932
12.6898 -0.0061642 0.000241545
12.7317 -0.00612394 0.000239183
12.7737 -0.00608401 0.000236851
12.8158 -0.0060444 0.000234543
12.8579 -0.00600513 0.000232263
12.9001 -0.00596617 0.000230008
12.9424 -0.00592753 0.00022778
12.9847 -0.0058892 0.000225575
13.0271 -0.00585119 0.000223397
13.0696 -0.00581347 0.000221242
13.1121 -0.00577606 0.000219112
13.1547 -0.00573895 0.000217005
13.1974 -0.00570214 0.000214922
13.2402 -0.00566561 0.000212862
13.283 -0.00562938 0.000210825
13.3259 -0.00559343 0.00020881
13.3689 -0.00555776 0.000206818
13.4119 -0.00552237 0.000204847
13.455 -0.00548726 0.000202899
13.4982 -0.00545242 0.00020097
13.5415 -0.00541785 0.000199064
13.5848 -0.00538354 0.000197177
13.6283 -0.0053495 0.000195312
13.6718 -0.00531572 0.000193466
13.7153 -0.00528219 0.000191641
13.759 -0.00524892 0.000189834
13.8028 -0.00521591 0.000188047
13.8466 -0.00518314 0.000186279
13.8905 -0.00515061 0.00018453
13.9345 -0.00511833 0.000182799
13.9786 -0.0050863 0.000181088
14.0227 -0.00505449 0.000179393
14.067 -0.00502293 0.000177717
14.1113 -0.00499159 0.000176057
14.1558 -0.00496049 0.000174416
14.2003 -0.00492962 0.000172791
14.2449 -0.00489896 0.000171184
14.2896 -0.00486853 0.000169592
14.3344 -0.00483833 0.000168018
14.3793 -0.00480833 0.000166458
14.4243 -0.00477856 0.000164916
14.4693 -0.00474899 0.000163389
14.5145 -0.00471964 0.000161878
14.5598 -0.00469049 0.000160382
14.6052 -0.00466155 0.000158901
14.6506 -0.00463281 0.000157435
14.6962 -0.00460428 0.000155984
14.7419 -0.00457594 0.000154547
14.7877 -0.0045478 0.000153125
14.8336 -0.00451985 0.000151716
14.8796 -0.00449209 0.000150322
14.9257 -0.00446453 0.000148941
14.9719 -0.00443715 0.000147575
15.0182 -0.00440996 0.000146221
15.0647 -0.00438295 0.000144881
15.1112 -0.00435612 0.000143554
15.1579 -0.00432948 0.00014224
15.2047 -0.00430301 0.000140938
15.2516 -0.00427671 0.000139649
15.2986 -0.00425059 0.000138373
15.3458 -0.00422464 0.000137109
15.393 -0.00419886 0.000135856
15.4404 -0.00417325 0.000134616
15.488 -0.0041478 0.000133387
15.5356 -0.00412252 0.000132171
15.5834 -0.0040974 0.000130965
15.6313 -0.00407244 0.000129771
15.6794 -0.00404763 0.000128588
15.7276 -0.00402298 0.000127417
15.7759 -0.00399849 0.000126255
15.8243 -0.00397415 0.000125105
15.873 -0.00394996 0.000123965
15.9217 -0.00392592 0.000122836
15.9706 -0.00390203 0.000121717
16.0197 -0.00387828 0.000120609
16.0689 -0.00385467 0.00011951
16.1182 -0.00383121 0.000118421
16.1677 -0.00380789 0.000117342
16.2174 -0.0037847 0.000116273
16.2672 -0.00376166 0.000115213
16.3172 -0.00373874 0.000114163
16.3674 -0.00371597 0.000113122
16.4177 -0.00369332 0.00011209
16.4682 -0.0036708 0.000111067
16.5189 -0.00364841 0.000110053
16.5697 -0.00362615 0.000109048
16.6208 -0.00360401 0.000108052
16.672 -0.00358199 0.000107064
16.7234 -0.0035601 0.000106085
16.775 -0.00353832 0.000105113
16.8268 -0.00351667 0.000104151
16.8787 -0.00349513 0.000103195
16.9309 -0.0034737 0.000102249
16.9833 -0.00345239 0.00010131
17.0359 -0.00343119 0.000100379
17.0887 -0.0034101 9.94551e-05
17.1418 -0.00338912 9.85395e-05
17.195 -0.00336824 9.76307e-05
17.2485 -0.00334747 9.67298e-05
17.3022 -0.0033268 9.58356e-05
17.3562 -0.00330623 9.49491e-05
17.4104 -0.00328576 9.4069e-05
17.4648 -0.00326539 9.31964e-05
17.5195 -0.00324512 9.23301e-05
17.5744 -0.00322494 9.1471e-05
17.6296 -0.00320485 9.0618e-05
17.6851 -0.00318486 8.9772e-05
17.7408 -0.00316495 8.89318e-05
17.7969 -0.00314513 8.80985e-05
17.8532 -0.00312539 8.72708e-05
17.9098 -0.00310574 8.64498e-05
17.9667 -0.00308617 8.56341e-05
18.0239 -0.00306668 8.48249e-05
18.0815 -0.00304726 8.40209e-05
18.1393 -0.00302792 8.32231e-05
18.1975 -0.00300866 8.24303e-05
18.256 -0.00298947 8.16436e-05
18.3149 -0.00297034 8.08616e-05
18.3742 -0.00295129 8.00854e-05
18.4338 -0.00293229 7.93137e-05
18.4938 -0.00291336 7.85477e-05
18.5542 -0.00289449 7.77859e-05
18.615 -0.00287568 7.70296e-05
18.6762 -0.00285692 7.62773e-05
18.7379 -0.00283822 7.55301e-05
18.8 -0.00281957 7.47869e-05
18.8625 -0.00280096 7.40484e-05
18.9255 -0.00278239 7.33137e-05
18.9891 -0.00276387 7.25835e-05
19.0531 -0.00274539 7.18567e-05
19.1177 -0.00272694 7.11342e-05
19.1828 -0.00270852 7.04148e-05
19.2484 -0.00269013 6.96995e-05
19.3147 -0.00267176 6.8987e-05
19.3816 -0.00265341 6.82782e-05
19.4491 -0.00263507 6.75719e-05
19.5173 -0.00261675 6.6869e-05
19.5862 -0.00259843 6.61681e-05
19.6558 -0.00258012 6.54704e-05
19.7262 -0.00256179 6.47743e-05
19.7974 -0.00254346 6.40808e-05
19.8694 -0.00252511 6.33886e-05
19.9423 -0.00250673 6.26985e-05
20.0162 -0.00248832 6.20091e-05
20.091 -0.00246987 6.13213e-05
20.1669 -0.00245137 6.06336e-05
20.244 -0.0024328 5.99468e-05
20.3222 -0.00241417 5.92594e-05
20.4016 -0.00239545 5.8572e-05
20.4825 -0.00237663 5.78831e-05
20.5648 -0.00235769 5.71933e-05
20.6487 -0.00233862 5.65008e-05
20.7344 -0.00231939 5.58061e-05
20.8219 -0.00229999 5.51072e-05
20.9115 -0.00228037 5.44043e-05
21.0034 -0.00226051 5.36952e-05
21.0979 -0.00224037 5.29796e-05
21.1952 -0.00221988 5.22548e-05
21.2959 -0.002199 5.15198e-05
21.4004 -0.00217764 5.07708e-05
21.5093 -0.00215568 5.00057e-05
21.6237 -0.00213299 4.92182e-05
21.7448 -0.00210936 4.84031e-05
21.8747 -0.00208445 4.75484e-05
22.0165 -0.00205774 4.66382e-05
22.1768 -0.00202817 4.56364e-05
22.3723 -0.00199296 4.44544e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta4.0Lambda0.5Nc1ClassicOneLoop/GRp_FRG.txt <==
-22.3723 -0.00200499 -4.49916e-05
-22.1768 -0.00204062 -4.61978e-05
-22.0165 -0.00207055 -4.72199e-05
-21.8747 -0.0020976 -4.81493e-05
-21.7448 -0.00212281 -4.90219e-05
-21.6237 -0.00214675 -4.98547e-05
-21.5093 -0.00216974 -5.0659e-05
-21.4004 -0.00219198 -5.1441e-05
-21.2959 -0.00221362 -5.22063e-05
-21.1952 -0.00223478 -5.29578e-05
-21.0979 -0.00225554 -5.36988e-05
-21.0034 -0.00227596 -5.44307e-05
-20.9115 -0.00229609 -5.51559e-05
-20.8219 -0.00231597 -5.58751e-05
-20.7344 -0.00233565 -5.65901e-05
-20.6487 -0.00235515 -5.73013e-05
-20.5648 -0.00237449 -5.801e-05
-20.4825 -0.00239369 -5.87164e-05
-20.4016 -0.00241278 -5.94217e-05
-20.3222 -0.00243178 -6.01259e-05
-20.244 -0.00245069 -6.083e-05
-20.1669 -0.00246952 -6.15339e-05
-20.091 -0.0024883 -6.22386e-05
-20.0162 -0.00250703 -6.29438e-05
-19.9423 -0.00252572 -6.36504e-05
-19.8694 -0.00254437 -6.43583e-05
-19.7974 -0.00256301 -6.50681e-05
-19.7262 -0.00258163 -6.57796e-05
-19.6558 -0.00260023 -6.64937e-05
-19.5862 -0.00261884 -6.72099e-05
-19.5173 -0.00263745 -6.79291e-05
-19.4491 -0.00265606 -6.86508e-05
-19.3816 -0.00267469 -6.93759e-05
-19.3147 -0.00269333 -7.01039e-05
-19.2484 -0.002712 -7.08356e-05
-19.1828 -0.00273069 -7.15706e-05
-19.1177 -0.00274941 -7.23096e-05
-19.0531 -0.00276817 -7.30523e-05
-18.9891 -0.00278696 -7.37992e-05
-18.9255 -0.0028058 -7.45501e-05
-18.8625 -0.00282467 -7.53055e-05
-18.8 -0.0028436 -7.60651e-05
-18.7379 -0.00286257 -7.68295e-05
-18.6762 -0.0028816 -7.75984e-05
-18.615 -0.00290068 -7.83724e-05
-18.5542 -0.00291982 -7.9151e-05
-18.4938 -0.00293902 -7.9935e-05
-18.4338 -0.00295829 -8.0724e-05
-18.3742 -0.00297762 -8.15184e-05
-18.3149 -0.00299702 -8.23181e-05
-18.256 -0.00301649 -8.31236e-05
-18.1975 -0.00303603 -8.39344e-05
-18.1393 -0.00305565 -8.47513e-05
-18.0815 -0.00307534 -8.55738e-05
-18.0239 -0.00309511 -8.64025e-05
-17.9667 -0.00311497 -8.72371e-05
-17.9098 -0.00313491 -8.80782e-05
-17.8532 -0.00315493 -8.89254e-05
-17.7969 -0.00317504 -8.97792e-05
-17.7408 -0.00319524 -9.06393e-05
-17.6851 -0.00321553 -9.15064e-05
-17.6296 -0.00323592 -9.238e-05
-17.5744 -0.00325639 -9.32607e-05
-17.5195 -0.00327697 -9.41481e-05
-17.4648 -0.00329764 -9.50429e-05
-17.4104 -0.00331842 -9.59446e-05
-17.3562 -0.0033393 -9.68539e-05
-17.3022 -0.00336028 -9.77704e-05
-17.2485 -0.00338136 -9.86948e-05
-17.195 -0.00340256 -9.96265e-05
-17.1418 -0.00342386 -0.000100566
-17.0887 -0.00344528 -0.000101514
-17.0359 -0.00346681 -0.000102469
-16.9833 -0.00348845 -0.000103433
-16.9309 -0.00351021 -0.000104405
-16.8787 -0.00353209 -0.000105385
-16.8268 -0.00355408 -0.000106374
-16.775 -0.0035762 -0.000107371
-16.7234 -0.00359845 -0.000108377
-16.672 -0.00362081 -0.000109392
-16.6208 -0.00364331 -0.000110416
-16.5697 -0.00366593 -0.000111449
-16.5189 -0.00368869 -0.000112492
-16.4682 -0.00371157 -0.000113543
-16.4177 -0.00373459 -0.000114604
-16.3674 -0.00375775 -0.000115675
-16.3172 -0.00378105 -0.000116755
-16.2672 -0.00380448 -0.000117846
-16.2174 -0.00382805 -0.000118946
-16.1677 -0.00385177 -0.000120056
-16.1182 -0.00387563 -0.000121177
-16.0689 -0.00389964 -0.000122308
-16.0197 -0.0039238 -0.00012345
-15.9706 -0.00394811 -0.000124603
-15.9217 -0.00397257 -0.000125766
-15.873 -0.00399719 -0.000126941
-15.8243 -0.00402196 -0.000128126
-15.7759 -0.00404689 -0.000129323
-15.7276 -0.00407198 -0.000130531
-15.6794 -0.00409723 -0.000131751
-15.6313 -0.00412264 -0.000132983
-15.5834 -0.00414822 -0.000134227
-15.5356 -0.00417397 -0.000135483
-15.488 -0.00419989 -0.00013675
-15.4404 -0.00422598 -0.000138031
-15.393 -0.00425224 -0.000139324
-15.3458 -0.00427868 -0.00014063
-15.2986 -0.0043053 -0.000141949
-15.2516 -0.0043321 -0.000143281
-15.2047 -0.00435908 -0.000144626
-15.1579 -0.00438624 -0.000145984
-15.1112 -0.00441359 -0.000147356
-15.0647 -0.00444113 -0.000148743
-15.0182 -0.00446886 -0.000150143
-14.9719 -0.00449678 -0.000151557
-14.9257 -0.0045249 -0.000152986
-14.8796 -0.00455321 -0.000154429
-14.8336 -0.00458173 -0.000155887
-14.7877 -0.00461044 -0.000157361
-14.7419 -0.00463936 -0.000158849
-14.6962 -0.00466849 -0.000160353
-14.6506 -0.00469783 -0.000161872
-14.6052 -0.00472738 -0.000163408
-14.5598 -0.00475714 -0.000164959
-14.5145 -0.00478712 -0.000166527
-14.4693 -0.00481732 -0.000168111
-14.4243 -0.00484774 -0.000169712
-14.3793 -0.00487838 -0.00017133
-14.3344 -0.00490925 -0.000172966
-14.2896 -0.00494035 -0.000174618
-14.2449 -0.00497169 -0.000176289
-14.2003 -0.00500325 -0.000177977
-14.1558 -0.00503506 -0.000179683
-14.1113 -0.0050671 -0.000181408
-14.067 -0.00509939 -0.000183152
-14.0227 -0.00513192 -0.000184914
-13.9786 -0.0051647 -0.000186696
-13.9345 -0.00519774 -0.000188498
-13.8905 -0.00523102 -0.000190319
-13.8466 -0.00526457 -0.00019216
-13.8028 -0.00529837 -0.000194022
-13.759 -0.00533244 -0.000195904
-13.7153 -0.00536677 -0.000197807
-13.6718 -0.00540138 -0.000199732
-13.6283 -0.00543626 -0.000201678
-13.5848 -0.00547141 -0.000203645
-13.5415 -0.00550684 -0.000205636
-13.4982 -0.00554255 -0.000207648
-13.455 -0.00557855 -0.000209684
-13.4119 -0.00561484 -0.000211742
-13.3689 -0.00565143 -0.000213824
-13.3259 -0.0056883 -0.00021593
-13.283 -0.00572548 -0.00021806
-13.2402 -0.00576296 -0.000220214
-13.1974 -0.00580075 -0.000222394
-13.1547 -0.00583884 -0.000224599
-13.1121 -0.00587726 -0.000226829
-13.0696 -0.00591599 -0.000229086
-13.0271 -0.00595504 -0.000231369
-12.9847 -0.00599441 -0.000233678
-12.9424 -0.00603412 -0.000236015
-12.9001 -0.00607416 -0.000238379
-12.8579 -0.00611453 -0.000240772
-12.8158 -0.00615525 -0.000243193
-12.7737 -0.00619631 -0.000245643
-12.7317 -0.00623773 -0.000248122
-12.6898 -0.00627949 -0.000250631
-12.6479 -0.00632162 -0.00025317
-12.6061 -0.00636411 -0.00025574
-12.5643 -0.00640696 -0.00025834
-12.5226 -0.00645019 -0.000260973
-12.481 -0.0064938 -0.000263637
-12.4394 -0.00653778 -0.000266335
-12.3979 -0.00658215 -0.000269065
-12.3565 -0.00662691 -0.000271829
-12.3151 -0.00667207 -0.000274627
-12.2738 -0.00671763 -0.00027746
-12.2325 -0.00676359 -0.000280328
-12.1913 -0.00680996 -0.000283232
-12.1501 -0.00685675 -0.000286172
-12.109 -0.00690396 -0.00028915
-12.068 -0.0069516 -0.000292164
-12.027 -0.00699966 -0.000295217
-11.986 -0.00704817 -0.000298308
-11.9452 -0.00709711 -0.000301439
-11.9043 -0.00714651 -0.00030461
-11.8636 -0.00719636 -0.000307821
-11.8228 -0.00724667 -0.000311074
-11.7822 -0.00729744 -0.000314369
-11.7415 -0.00734869 -0.000317705
-11.701 -0.00740042 -0.000321086
-11.6605 -0.00745263 -0.000324511
-11.62 -0.00750533 -0.00032798
-11.5796 -0.00755852 -0.000331495
-11.5392 -0.00761222 -0.000335056
-11.4989 -0.00766643 -0.000338664
-11.4587 -0.00772116 -0.00034232
-11.4184 -0.00777641 -0.000346024
-11.3783 -0.00783219 -0.000349778
-11.3381 -0.00788851 -0.000353582
-11.2981 -0.00794538 -0.000357437
-11.2581 -0.0080028 -0.000361344
-11.2181 -0.00806077 -0.000365304
-11.1781 -0.00811932 -0.000369317
-11.1383 -0.00817844 -0.000373386
-11.0984 -0.00823814 -0.000377509
-11.0586 -0.00829843 -0.00038169
-11.0189 -0.00835932 -0.000385927
-10.9792 -0.00842082 -0.000390224
-10.9395 -0.00848293 -0.00039458
-10.8999 -0.00854567 -0.000398997
-10.8603 -0.00860904 -0.000403474
-10.8208 -0.00867305 -0.000408015
-10.7813 -0.00873771 -0.000412619
-10.7418 -0.00880303 -0.00041729
-10.7024 -0.00886902 -0.000422025
-10.6631 -0.00893569 -0.000426828
-10.6238 -0.00900304 -0.000431699
-10.5845 -0.0090711 -0.00043664
-10.5452 -0.00913986 -0.000441652
-10.506 -0.00920933 -0.000446737
-10.4669 -0.00927954 -0.000451894
-10.4278 -0.00935048 -0.000457127
-10.3887 -0.00942217 -0.000462435
-10.3496 -0.00949462 -0.000467823
-10.3106 -0.00956784 -0.000473288
-10.2717 -0.00964184 -0.000478835
-10.2328 -0.00971664 -0.000484462
-10.1939 -0.00979224 -0.000490175
-10.155 -0.00986866 -0.000495971
-10.1162 -0.00994591 -0.000501856
-10.0774 -0.010024 -0.000507827
-10.0387 -0.0101029 -0.00051389
-10 -0.0101827 -0.000520043
-9.96134 -0.0102634 -0.000526292
-9.92271 -0.010345 -0.000532634
-9.88412 -0.0104275 -0.000539075
-9.84557 -0.0105109 -0.000545613
-9.80704 -0.0105953 -0.000552253
-9.76856 -0.0106805 -0.000558995
-9.73011 -0.0107668 -0.000565844
-9.69169 -0.010854 -0.000572798
-9.65331 -0.0109423 -0.000579862
-9.61496 -0.0110315 -0.000587036
-9.57664 -0.0111217 -0.000594326
-9.53836 -0.011213 -0.000601729
-9.50011 -0.0113054 -0.000609252
-9.46189 -0.0113988 -0.000616894
-9.42371 -0.0114933 -0.00062466
-9.38556 -0.011589 -0.00063255
-9.34744 -0.0116857 -0.000640569
-9.30935 -0.0117836 -0.000648717
-9.2713 -0.0118827 -0.000657001
-9.23327 -0.0119829 -0.000665418
-9.19528 -0.0120844 -0.000673976
-9.15732 -0.012187 -0.000682673
-9.11939 -0.0122909 -0.000691517
-9.08149 -0.0123961 -0.000700507
-9.04362 -0.0125025 -0.00070965
-9.00578 -0.0126102 -0.000718944
-8.96797 -0.0127193 -0.000728398
-8.93019 -0.0128297 -0.00073801
-8.89244 -0.0129415 -0.000747788
-8.85471 -0.0130547 -0.000757732
-8.81702 -0.0131693 -0.000767849
-8.77936 -0.0132853 -0.000778139
-8.74172 -0.0134028 -0.00078861
-8.70412 -0.0135218 -0.000799261
-8.66654 -0.0136423 -0.000810101
-8.62899 -0.0137643 -0.00082113
-8.59146 -0.0138879 -0.000832356
-8.55397 -0.0140131 -0.00084378
-8.5165 -0.0141399 -0.00085541
-8.47906 -0.0142684 -0.000867246
-8.44165 -0.0143986 -0.000879298
-8.40426 -0.0145304 -0.000891565
-8.3669 -0.0146641 -0.000904059
-8.32956 -0.0147995 -0.000916779
-8.29226 -0.0149366 -0.000929735
-8.25497 -0.0150757 -0.000942927
-8.21772 -0.0152166 -0.000956367
-8.18049 -0.0153594 -0.000970054
-8.14328 -0.0155042 -0.000984002
-8.1061 -0.0156509 -0.000998209
-8.06895 -0.0157997 -0.00101269
-8.03182 -0.0159505 -0.00102744
-7.99471 -0.0161034 -0.00104248
-7.95763 -0.0162584 -0.0010578
-7.92058 -0.0164156 -0.00107342
-7.88355 -0.016575 -0.00108934
-7.84654 -0.0167367 -0.00110558
-7.80955 -0.0169006 -0.00112213
-7.77259 -0.0170669 -0.00113901
-7.73566 -0.0172356 -0.00115622
-7.69874 -0.0174068 -0.00117378
-7.66185 -0.0175804 -0.00119169
-7.62498 -0.0177565 -0.00120996
-7.58814 -0.0179353 -0.0012286
-7.55132 -0.0181167 -0.00124763
-7.51452 -0.0183007 -0.00126704
-7.47774 -0.0184875 -0.00128685
-7.44099 -0.0186771 -0.00130707
-7.40425 -0.0188696 -0.00132772
-7.36754 -0.019065 -0.00134879
-7.33085 -0.0192633 -0.00137032
-7.29418 -0.0194647 -0.0013923
-7.25754 -0.0196692 -0.00141475
-7.22091 -0.0198769 -0.00143768
-7.18431 -0.0200878 -0.00146111
-7.14772 -0.020302 -0.00148504
-7.11116 -0.0205195 -0.0015095
-7.07462 -0.0207405 -0.0015345
-7.0381 -0.0209651 -0.00156005
-7.00159 -0.0211932 -0.00158617
-6.96511 -0.021425 -0.00161288
-6.92865 -0.0216606 -0.00164019
-6.89221 -0.0219 -0.00166813
-6.85579 -0.0221433 -0.0016967
-6.81938 -0.0223907 -0.00172593
-6.783 -0.0226421 -0.00175583
-6.74664 -0.0228978 -0.00178644
-6.71029 -0.0231577 -0.00181776
-6.67397 -0.0234221 -0.00184983
-6.63766 -0.0236909 -0.00188266
-6.60137 -0.0239644 -0.00191628
-6.5651 -0.0242425 -0.00195071
-6.52885 -0.0245255 -0.00198599
-6.49262 -0.0248134 -0.00202212
-6.4564 -0.0251064 -0.00205916
-6.42021 -0.0254045 -0.0020971
-6.38403 -0.025708 -0.00213602
-6.34786 -0.0260168 -0.0021759
-6.31172 -0.0263313 -0.00221682
-6.27559 -0.0266514 -0.00225878
-6.23949 -0.0269774 -0.00230183
-6.20339 -0.0273094 -0.00234601
-6.16732 -0.0276476 -0.00239135
-6.13126 -0.027992 -0.0024379
-6.09522 -0.028343 -0.0024857
-6.05919 -0.0287005 -0.00253478
-6.02319 -0.0290649 -0.00258522
-5.9872 -0.0294362 -0.00263704
-5.95122 -0.0298147 -0.00269031
-5.91526 -0.0302006 -0.00274507
-5.87932 -0.0305941 -0.00280139
-5.84339 -0.0309953 -0.00285932
-5.80748 -0.0314045 -0.00291893
-5.77158 -0.0318219 -0.00298028
-5.7357 -0.0322477 -0.00304346
-5.69984 -0.0326822 -0.00310851
-5.66399 -0.0331256 -0.00317555
-5.62815 -0.0335782 -0.00324462
-5.59233 -0.0340401 -0.00331585
-5.55653 -0.0345118 -0.00338929
-5.52074 -0.0349935 -0.00346508
-5.48497 -0.0354854 -0.00354329
-5.4492 -0.0359879 -0.00362406
-5.41346 -0.0365013 -0.00370747
-5.37773 -0.0370258 -0.00379369
-5.34201 -0.037562 -0.00388281
-5.30631 -0.03811 -0.00397501
-5.27062 -0.0386703 -0.0040704
-5.23494 -0.0392432 -0.00416919
-5.19928 -0.0398291 -0.0042715
-5.16363 -0.0404285 -0.00437757
-5.128 -0.0410417 -0.00448754
-5.09237 -0.0416691 -0.00460167
-5.05677 -0.0423113 -0.00472015
-5.02117 -0.0429687 -0.00484327
-4.98559 -0.0436417 -0.00497123
-4.95002 -0.0443308 -0.00510437
-4.91446 -0.0450366 -0.00524294
-4.87892 -0.0457596 -0.00538733
-4.84339 -0.0465003 -0.00553782
-4.80787 -0.0472592 -0.00569485
-4.77237 -0.0480369 -0.00585878
-4.73687 -0.0488339 -0.00603009
-4.70139 -0.0496508 -0.00620919
-4.66592 -0.0504882 -0.00639664
-4.63046 -0.0513467 -0.00659291
-4.59502 -0.0522267 -0.00679861
-4.55958 -0.0531288 -0.00701426
-4.52416 -0.0540535 -0.00724054
-4.48875 -0.0550013 -0.007478
-4.45335 -0.0559728 -0.00772734
-4.41797 -0.0569682 -0.00798911
-4.38259 -0.0579882 -0.00826402
-4.34722 -0.0590329 -0.00855255
-4.31187 -0.0601029 -0.00885534
-4.27653 -0.0611984 -0.00917278
-4.24119 -0.0623199 -0.00950538
-4.20587 -0.0634678 -0.00985336
-4.17056 -0.0646425 -0.0102171
-4.13526 -0.0658446 -0.0105965
-4.09997 -0.0670748 -0.0109919
-4.06469 -0.0683339 -0.0114031
-4.02942 -0.069623 -0.0118301
-3.99416 -0.0709433 -0.0122727
-3.95891 -0.0722962 -0.0127311
-3.92367 -0.0736836 -0.013205
-3.88844 -0.0751073 -0.0136947
-3.85322 -0.0765697 -0.0142002
-3.81801 -0.0780729 -0.0147221
-3.7828 -0.0796199 -0.0152608
-3.74761 -0.0812134 -0.0158173
-3.71243 -0.0828564 -0.0163924
-3.67726 -0.084552 -0.0169876
-3.64209 -0.0863037 -0.0176044
-3.60694 -0.0881147 -0.0182448
-3.57179 -0.0899886 -0.0189106
-3.53665 -0.0919289 -0.0196046
-3.50152 -0.0939394 -0.0203291
-3.4664 -0.0960236 -0.0210873
-3.43129 -0.0981856 -0.0218822
-3.39619 -0.100429 -0.0227175
-3.36109 -0.102758 -0.0235967
-3.32601 -0.105177 -0.0245243
-3.29093 -0.10769 -0.0255043
-3.25586 -0.110302 -0.0265419
-3.2208 -0.113016 -0.0276419
-3.18574 -0.115838 -0.0288102
-3.1507 -0.118773 -0.0300525
-3.11566 -0.121825 -0.0313757
-3.08063 -0.125001 -0.0327866
-3.0456 -0.128304 -0.0342931
-3.01059 -0.131741 -0.0359033
-2.97558 -0.135318 -0.0376267
-2.94058 -0.139041 -0.0394728
-2.90558 -0.142915 -0.0414529
-2.87059 -0.146948 -0.0435784
-2.83561 -0.151145 -0.0458627
-2.80064 -0.155514 -0.0483195
-2.76567 -0.160061 -0.050965
-2.73071 -0.164792 -0.0538156
-2.69576 -0.169715 -0.0568907
-2.66081 -0.174836 -0.0602103
-2.62587 -0.18016 -0.0637975
-2.59094 -0.185695 -0.0676767
-2.55601 -0.191446 -0.0718759
-2.52109 -0.197417 -0.0764244
-2.48617 -0.203611 -0.0813562
-2.45126 -0.210033 -0.0867068
-2.41636 -0.216681 -0.0925172
-2.38146 -0.223557 -0.0988304
-2.34657 -0.230654 -0.105696
-2.31168 -0.237966 -0.113165
-2.2768 -0.245482 -0.121296
-2.24192 -0.253187 -0.130152
-2.20705 -0.261056 -0.139803
-2.17219 -0.269061 -0.15032
-2.13733 -0.277162 -0.161785
-2.10247 -0.285309 -0.17428
-2.06762 -0.293438 -0.187897
-2.03278 -0.301472 -0.202727
-1.99794 -0.309311 -0.218864
-1.9631 -0.316839 -0.2364
-1.92827 -0.323913 -0.255425
-1.89345 -0.330368 -0.276015
-1.85862 -0.336007 -0.298234
-1.82381 -0.340616 -0.322121
-1.78899 -0.343949 -0.347683
-1.75419 -0.345751 -0.37489
-1.71938 -0.345751 -0.403664
-1.68458 -0.343696 -0.433881
-1.64979 -0.339335 -0.465368
-1.61499 -0.332467 -0.497918
-1.58021 -0.322917 -0.531292
-1.54542 -0.31057 -0.565254
-1.51064 -0.29533 -0.59957
-1.47586 -0.277137 -0.634047
-1.44109 -0.255909 -0.668506
-1.40632 -0.231549 -0.702807
-1.37155 -0.203885 -0.736787
-1.33679 -0.1727 -0.770268
-1.30203 -0.137696 -0.802964
-1.26727 -0.0985547 -0.83449
-1.23251 -0.0549547 -0.864265
-1.19776 -0.00665823 -0.89156
-1.16301 0.0464227 -0.915424
-1.12827 0.104137 -0.934807
-1.09352 0.166016 -0.948545
-1.05878 0.231242 -0.955564
-1.02405 0.298618 -0.954924
-0.989309 0.366674 -0.946045
-0.954576 0.433723 -0.928731
-0.919844 0.498093 -0.903305
-0.885115 0.558218 -0.870518
-0.850388 0.612873 -0.831528
-0.815663 0.661176 -0.787714
-0.78094 0.702723 -0.740562
-0.746219 0.737451 -0.6915
-0.711499 0.765683 -0.641809
-0.676781 0.787922 -0.592553
-0.642065 0.80487 -0.544547
-0.60735 0.817242 -0.498384
-0.572637 0.825803 -0.45443
-0.537925 0.831235 -0.412901
-0.503214 0.834195 -0.373851
-0.468504 0.835227 -0.337261
-0.433796 0.834824 -0.303013
-0.399089 0.833378 -0.270973
-0.364382 0.831235 -0.240946
-0.329676 0.828658 -0.212757
-0.294972 0.825878 -0.18619
-0.260267 0.823061 -0.161066
-0.225564 0.820357 -0.137174
-0.190861 0.817868 -0.114346
-0.156158 0.815685 -0.0923863
-0.121456 0.813868 -0.0711413
-0.0867541 0.812469 -0.0504296
-0.0520524 0.811517 -0.0301092
-0.0173508 0.811036 -0.0100083
0.0173508 0.811036 0.0100083
0.0520524 0.811517 0.0301092
0.0867541 0.812469 0.0504296
0.121456 0.813868 0.0711413
0.156158 0.815685 0.0923863
0.190861 0.817868 0.114346
0.225564 0.820357 0.137174
0.260267 0.823061 0.161066
0.294972 0.825878 0.18619
0.329676 0.828658 0.212757
0.364382 0.831235 0.240946
0.399089 0.833378 0.270973
0.433796 0.834824 0.303013
0.468504 0.835227 0.337261
0.503214 0.834195 0.373851
0.537925 0.831235 0.412901
0.572637 0.825803 0.45443
0.60735 0.817242 0.498384
0.642065 0.80487 0.544547
0.676781 0.787922 0.592553
0.711499 0.765683 0.641809
0.746219 0.737451 0.6915
0.78094 0.702723 0.740562
0.815663 0.661176 0.787714
0.850388 0.612873 0.831528
0.885115 0.558218 0.870518
0.919844 0.498093 0.903305
0.954576 0.433723 0.928731
0.989309 0.366674 0.946045
1.02405 0.298618 0.954924
1.05878 0.231242 0.955564
1.09352 0.166016 0.948545
1.12827 0.104137 0.934807
1.16301 0.0464227 0.915424
1.19776 -0.00665823 0.89156
1.23251 -0.0549547 0.864265
1.26727 -0.0985547 0.83449
1.30203 -0.137696 0.802964
1.33679 -0.1727 0.770268
1.37155 -0.203885 0.736787
1.40632 -0.231549 0.702807
1.44109 -0.255909 0.668506
1.47586 -0.277137 0.634047
1.51064 -0.29533 0.59957
1.54542 -0.31057 0.565254
1.58021 -0.322917 0.531292
1.61499 -0.332467 0.497918
1.64979 -0.339335 0.465368
1.68458 -0.343696 0.433881
1.71938 -0.345751 0.403664
1.75419 -0.345751 0.37489
1.78899 -0.343949 0.347683
1.82381 -0.340616 0.322121
1.85862 -0.336007 0.298234
1.89345 -0.330368 0.276015
1.92827 -0.323913 0.255425
1.9631 -0.316839 0.2364
1.99794 -0.309311 0.218864
2.03278 -0.301472 0.202727
2.06762 -0.293438 0.187897
2.10247 -0.285309 0.17428
2.13733 -0.277162 0.161785
2.17219 -0.269061 0.15032
2.20705 -0.261056 0.139803
2.24192 -0.253187 0.130152
2.2768 -0.245482 0.121296
2.31168 -0.237966 0.113165
2.34657 -0.230654 0.105696
2.38146 -0.223557 0.0988304
2.41636 -0.216681 0.0925172
2.45126 -0.210033 0.0867068
2.48617 -0.203611 0.0813562
2.52109 -0.197417 0.0764244
2.55601 -0.191446 0.0718759
2.59094 -0.185695 0.0676767
2.62587 -0.18016 0.0637975
2.66081 -0.174836 0.0602103
2.69576 -0.169715 0.0568907
2.73071 -0.164792 0.0538156
2.76567 -0.160061 0.050965
2.80064 -0.155514 0.0483195
2.83561 -0.151145 0.0458627
2.87059 -0.146948 0.0435784
2.90558 -0.142915 0.0414529
2.94058 -0.139041 0.0394728
2.97558 -0.135318 0.0376267
3.01059 -0.131741 0.0359033
3.0456 -0.128304 0.0342931
3.08063 -0.125001 0.0327866
3.11566 -0.121825 0.0313757
3.1507 -0.118773 0.0300525
3.18574 -0.115838 0.0288102
3.2208 -0.113016 0.0276419
3.25586 -0.110302 0.0265419
3.29093 -0.10769 0.0255043
3.32601 -0.105177 0.0245243
3.36109 -0.102758 0.0235967
3.39619 -0.100429 0.0227175
3.43129 -0.0981856 0.0218822
3.4664 -0.0960236 0.0210873
3.50152 -0.0939394 0.0203291
3.53665 -0.0919289 0.0196046
3.57179 -0.0899886 0.0189106
3.60694 -0.0881147 0.0182448
3.64209 -0.0863037 0.0176044
3.67726 -0.084552 0.0169876
3.71243 -0.0828564 0.0163924
3.74761 -0.0812134 0.0158173
3.7828 -0.0796199 0.0152608
3.81801 -0.0780729 0.0147221
3.85322 -0.0765697 0.0142002
3.88844 -0.0751073 0.0136947
3.92367 -0.0736836 0.013205
3.95891 -0.0722962 0.0127311
3.99416 -0.0709433 0.0122727
4.02942 -0.069623 0.0118301
4.06469 -0.0683339 0.0114031
4.09997 -0.0670748 0.0109919
4.13526 -0.0658446 0.0105965
4.17056 -0.0646425 0.0102171
4.20587 -0.0634678 0.00985336
4.24119 -0.0623199 0.00950538
4.27653 -0.0611984 0.00917278
4.31187 -0.0601029 0.00885534
4.34722 -0.0590329 0.00855255
4.38259 -0.0579882 0.00826402
4.41797 -0.0569682 0.00798911
4.45335 -0.0559728 0.00772734
4.48875 -0.0550013 0.007478
4.52416 -0.0540535 0.00724054
4.55958 -0.0531288 0.00701426
4.59502 -0.0522267 0.00679861
4.63046 -0.0513467 0.00659291
4.66592 -0.0504882 0.00639664
4.70139 -0.0496508 0.00620919
4.73687 -0.0488339 0.00603009
4.77237 -0.0480369 0.00585878
4.80787 -0.0472592 0.00569485
4.84339 -0.0465003 0.00553782
4.87892 -0.0457596 0.00538733
4.91446 -0.0450366 0.00524294
4.95002 -0.0443308 0.00510437
4.98559 -0.0436417 0.00497123
5.02117 -0.0429687 0.00484327
5.05677 -0.0423113 0.00472015
5.09237 -0.0416691 0.00460167
5.128 -0.0410417 0.00448754
5.16363 -0.0404285 0.00437757
5.19928 -0.0398291 0.0042715
5.23494 -0.0392432 0.00416919
5.27062 -0.0386703 0.0040704
5.30631 -0.03811 0.00397501
5.34201 -0.037562 0.00388281
5.37773 -0.0370258 0.00379369
5.41346 -0.0365013 0.00370747
5.4492 -0.0359879 0.00362406
5.48497 -0.0354854 0.00354329
5.52074 -0.0349935 0.00346508
5.55653 -0.0345118 0.00338929
5.59233 -0.0340401 0.00331585
5.62815 -0.0335782 0.00324462
5.66399 -0.0331256 0.00317555
5.69984 -0.0326822 0.00310851
5.7357 -0.0322477 0.00304346
5.77158 -0.0318219 0.00298028
5.80748 -0.0314045 0.00291893
5.84339 -0.0309953 0.00285932
5.87932 -0.0305941 0.00280139
5.91526 -0.0302006 0.00274507
5.95122 -0.0298147 0.00269031
5.9872 -0.0294362 0.00263704
6.02319 -0.0290649 0.00258522
6.05919 -0.0287005 0.00253478
6.09522 -0.028343 0.0024857
6.13126 -0.027992 0.0024379
6.16732 -0.0276476 0.00239135
6.20339 -0.0273094 0.00234601
6.23949 -0.0269774 0.00230183
6.27559 -0.0266514 0.00225878
6.31172 -0.0263313 0.00221682
6.34786 -0.0260168 0.0021759
6.38403 -0.025708 0.00213602
6.42021 -0.0254045 0.0020971
6.4564 -0.0251064 0.00205916
6.49262 -0.0248134 0.00202212
6.52885 -0.0245255 0.00198599
6.5651 -0.0242425 0.00195071
6.60137 -0.0239644 0.00191628
6.63766 -0.0236909 0.00188266
6.67397 -0.0234221 0.00184983
6.71029 -0.0231577 0.00181776
6.74664 -0.0228978 0.00178644
6.783 -0.0226421 0.00175583
6.81938 -0.0223907 0.00172593
6.85579 -0.0221433 0.0016967
6.89221 -0.0219 0.00166813
6.92865 -0.0216606 0.00164019
6.96511 -0.021425 0.00161288
7.00159 -0.0211932 0.00158617
7.0381 -0.0209651 0.00156005
7.07462 -0.0207405 0.0015345
7.11116 -0.0205195 0.0015095
7.14772 -0.020302 0.00148504
7.18431 -0.0200878 0.00146111
7.22091 -0.0198769 0.00143768
7.25754 -0.0196692 0.00141475
7.29418 -0.0194647 0.0013923
7.33085 -0.0192633 0.00137032
7.36754 -0.019065 0.00134879
7.40425 -0.0188696 0.00132772
7.44099 -0.0186771 0.00130707
7.47774 -0.0184875 0.00128685
7.51452 -0.0183007 0.00126704
7.55132 -0.0181167 0.00124763
7.58814 -0.0179353 0.0012286
7.62498 -0.0177565 0.00120996
7.66185 -0.0175804 0.00119169
7.69874 -0.0174068 0.00117378
7.73566 -0.0172356 0.00115622
7.77259 -0.0170669 0.00113901
7.80955 -0.0169006 0.00112213
7.84654 -0.0167367 0.00110558
7.88355 -0.016575 0.00108934
7.92058 -0.0164156 0.00107342
7.95763 -0.0162584 0.0010578
7.99471 -0.0161034 0.00104248
8.03182 -0.0159505 0.00102744
8.06895 -0.0157997 0.00101269
8.1061 -0.0156509 0.000998209
8.14328 -0.0155042 0.000984002
8.18049 -0.0153594 0.000970054
8.21772 -0.0152166 0.000956367
8.25497 -0.0150757 0.000942927
8.29226 -0.0149366 0.000929735
8.32956 -0.0147995 0.000916779
8.3669 -0.0146641 0.000904059
8.40426 -0.0145304 0.000891565
8.44165 -0.0143986 0.000879298
8.47906 -0.0142684 0.000867246
8.5165 -0.0141399 0.00085541
8.55397 -0.0140131 0.00084378
8.59146 -0.0138879 0.000832356
8.62899 -0.0137643 0.00082113
8.66654 -0.0136423 0.000810101
8.70412 -0.0135218 0.000799261
8.74172 -0.0134028 0.00078861
8.77936 -0.0132853 0.000778139
8.81702 -0.0131693 0.000767849
8.85471 -0.0130547 0.000757732
8.89244 -0.0129415 0.000747788
8.93019 -0.0128297 0.00073801
8.96797 -0.0127193 0.000728398
9.00578 -0.0126102 0.000718944
9.04362 -0.0125025 0.00070965
9.08149 -0.0123961 0.000700507
9.11939 -0.0122909 0.000691517
9.15732 -0.012187 0.000682673
9.19528 -0.0120844 0.000673976
9.23327 -0.0119829 0.000665418
9.2713 -0.0118827 0.000657001
9.30935 -0.0117836 0.000648717
9.34744 -0.0116857 0.000640569
9.38556 -0.011589 0.00063255
9.42371 -0.0114933 0.00062466
9.46189 -0.0113988 0.000616894
9.50011 -0.0113054 0.000609252
9.53836 -0.011213 0.000601729
9.57664 -0.0111217 0.000594326
9.61496 -0.0110315 0.000587036
9.65331 -0.0109423 0.000579862
9.69169 -0.010854 0.000572798
9.73011 -0.0107668 0.000565844
9.76856 -0.0106805 0.000558995
9.80704 -0.0105953 0.000552253
9.84557 -0.0105109 0.000545613
9.88412 -0.0104275 0.000539075
9.92271 -0.010345 0.000532634
9.96134 -0.0102634 0.000526292
10 -0.0101827 0.000520043
10.0387 -0.0101029 0.00051389
10.0774 -0.010024 0.000507827
10.1162 -0.00994591 0.000501856
10.155 -0.00986866 0.000495971
10.1939 -0.00979224 0.000490175
10.2328 -0.00971664 0.000484462
10.2717 -0.00964184 0.000478835
10.3106 -0.00956784 0.000473288
10.3496 -0.00949462 0.000467823
10.3887 -0.00942217 0.000462435
10.4278 -0.00935048 0.000457127
10.4669 -0.00927954 0.000451894
10.506 -0.00920933 0.000446737
10.5452 -0.00913986 0.000441652
10.5845 -0.0090711 0.00043664
10.6238 -0.00900304 0.000431699
10.6631 -0.00893569 0.000426828
10.7024 -0.00886902 0.000422025
10.7418 -0.00880303 0.00041729
10.7813 -0.00873771 0.000412619
10.8208 -0.00867305 0.000408015
10.8603 -0.00860904 0.000403474
10.8999 -0.00854567 0.000398997
10.9395 -0.00848293 0.00039458
10.9792 -0.00842082 0.000390224
11.0189 -0.00835932 0.000385927
11.0586 -0.00829843 0.00038169
11.0984 -0.00823814 0.000377509
11.1383 -0.00817844 0.000373386
11.1781 -0.00811932 0.000369317
11.2181 -0.00806077 0.000365304
11.2581 -0.0080028 0.000361344
11.2981 -0.00794538 0.000357437
11.3381 -0.00788851 0.000353582
11.3783 -0.00783219 0.000349778
11.4184 -0.00777641 0.000346024
11.4587 -0.00772116 0.00034232
11.4989 -0.00766643 0.000338664
11.5392 -0.00761222 0.000335056
11.5796 -0.00755852 0.000331495
11.62 -0.00750533 0.00032798
11.6605 -0.00745263 0.000324511
11.701 -0.00740042 0.000321086
11.7415 -0.00734869 0.000317705
11.7822 -0.00729744 0.000314369
11.8228 -0.00724667 0.000311074
11.8636 -0.00719636 0.000307821
11.9043 -0.00714651 0.00030461
11.9452 -0.00709711 0.000301439
11.986 -0.00704817 0.000298308
12.027 -0.00699966 0.000295217
12.068 -0.0069516 0.000292164
12.109 -0.00690396 0.00028915
12.1501 -0.00685675 0.000286172
12.1913 -0.00680996 0.000283232
12.2325 -0.00676359 0.000280328
12.2738 -0.00671763 0.00027746
12.3151 -0.00667207 0.000274627
12.3565 -0.00662691 0.000271829
12.3979 -0.00658215 0.000269065
12.4394 -0.00653778 0.000266335
12.481 -0.0064938 0.000263637
12.5226 -0.00645019 0.000260973
12.5643 -0.00640696 0.00025834
12.6061 -0.00636411 0.00025574
12.6479 -0.00632162 0.00025317
12.6898 -0.00627949 0.000250631
12.7317 -0.00623773 0.000248122
12.7737 -0.00619631 0.000245643
12.8158 -0.00615525 0.000243193
12.8579 -0.00611453 0.000240772
12.9001 -0.00607416 0.000238379
12.9424 -0.00603412 0.000236015
12.9847 -0.00599441 0.000233678
13.0271 -0.00595504 0.000231369
13.0696 -0.00591599 0.000229086
13.1121 -0.00587726 0.000226829
13.1547 -0.00583884 0.000224599
13.1974 -0.00580075 0.000222394
13.2402 -0.00576296 0.000220214
13.283 -0.00572548 0.00021806
13.3259 -0.0056883 0.00021593
13.3689 -0.00565143 0.000213824
13.4119 -0.00561484 0.000211742
13.455 -0.00557855 0.000209684
13.4982 -0.00554255 0.000207648
13.5415 -0.00550684 0.000205636
13.5848 -0.00547141 0.000203645
13.6283 -0.00543626 0.000201678
13.6718 -0.00540138 0.000199732
13.7153 -0.00536677 0.000197807
13.759 -0.00533244 0.000195904
13.8028 -0.00529837 0.000194022
13.8466 -0.00526457 0.00019216
13.8905 -0.00523102 0.000190319
13.9345 -0.00519774 0.000188498
13.9786 -0.0051647 0.000186696
14.0227 -0.00513192 0.000184914
14.067 -0.00509939 0.000183152
14.1113 -0.0050671 0.000181408
14.1558 -0.00503506 0.000179683
14.2003 -0.00500325 0.000177977
14.2449 -0.00497169 0.000176289
14.2896 -0.00494035 0.000174618
14.3344 -0.00490925 0.000172966
14.3793 -0.00487838 0.00017133
14.4243 -0.00484774 0.000169712
14.4693 -0.00481732 0.000168111
14.5145 -0.00478712 0.000166527
14.5598 -0.00475714 0.000164959
14.6052 -0.00472738 0.000163408
14.6506 -0.00469783 0.000161872
14.6962 -0.00466849 0.000160353
14.7419 -0.00463936 0.000158849
14.7877 -0.00461044 0.000157361
14.8336 -0.00458173 0.000155887
14.8796 -0.00455321 0.000154429
14.9257 -0.0045249 0.000152986
14.9719 -0.00449678 0.000151557
15.0182 -0.00446886 0.000150143
15.0647 -0.00444113 0.000148743
15.1112 -0.00441359 0.000147356
15.1579 -0.00438624 0.000145984
15.2047 -0.00435908 0.000144626
15.2516 -0.0043321 0.000143281
15.2986 -0.0043053 0.000141949
15.3458 -0.00427868 0.00014063
15.393 -0.00425224 0.000139324
15.4404 -0.00422598 0.000138031
15.488 -0.00419989 0.00013675
15.5356 -0.00417397 0.000135483
15.5834 -0.00414822 0.000134227
15.6313 -0.00412264 0.000132983
15.6794 -0.00409723 0.000131751
15.7276 -0.00407198 0.000130531
15.7759 -0.00404689 0.000129323
15.8243 -0.00402196 0.000128126
15.873 -0.00399719 0.000126941
15.9217 -0.00397257 0.000125766
15.9706 -0.00394811 0.000124603
16.0197 -0.0039238 0.00012345
16.0689 -0.00389964 0.000122308
16.1182 -0.00387563 0.000121177
16.1677 -0.00385177 0.000120056
16.2174 -0.00382805 0.000118946
16.2672 -0.00380448 0.000117846
16.3172 -0.00378105 0.000116755
16.3674 -0.00375775 0.000115675
16.4177 -0.00373459 0.000114604
16.4682 -0.00371157 0.000113543
16.5189 -0.00368869 0.000112492
16.5697 -0.00366593 0.000111449
16.6208 -0.00364331 0.000110416
16.672 -0.00362081 0.000109392
16.7234 -0.00359845 0.000108377
16.775 -0.0035762 0.000107371
16.8268 -0.00355408 0.000106374
16.8787 -0.00353209 0.000105385
16.9309 -0.00351021 0.000104405
16.9833 -0.00348845 0.000103433
17.0359 -0.00346681 0.000102469
17.0887 -0.00344528 0.000101514
17.1418 -0.00342386 0.000100566
17.195 -0.00340256 9.96265e-05
17.2485 -0.00338136 9.86948e-05
17.3022 -0.00336028 9.77704e-05
17.3562 -0.0033393 9.68539e-05
17.4104 -0.00331842 9.59446e-05
17.4648 -0.00329764 9.50429e-05
17.5195 -0.00327697 9.41481e-05
17.5744 -0.00325639 9.32607e-05
17.6296 -0.00323592 9.238e-05
17.6851 -0.00321553 9.15064e-05
17.7408 -0.00319524 9.06393e-05
17.7969 -0.00317504 8.97792e-05
17.8532 -0.00315493 8.89254e-05
17.9098 -0.00313491 8.80782e-05
17.9667 -0.00311497 8.72371e-05
18.0239 -0.00309511 8.64025e-05
18.0815 -0.00307534 8.55738e-05
18.1393 -0.00305565 8.47513e-05
18.1975 -0.00303603 8.39344e-05
18.256 -0.00301649 8.31236e-05
18.3149 -0.00299702 8.23181e-05
18.3742 -0.00297762 8.15184e-05
18.4338 -0.00295829 8.0724e-05
18.4938 -0.00293902 7.9935e-05
18.5542 -0.00291982 7.9151e-05
18.615 -0.00290068 7.83724e-05
18.6762 -0.0028816 7.75984e-05
18.7379 -0.00286257 7.68295e-05
18.8 -0.0028436 7.60651e-05
18.8625 -0.00282467 7.53055e-05
18.9255 -0.0028058 7.45501e-05
18.9891 -0.00278696 7.37992e-05
19.0531 -0.00276817 7.30523e-05
19.1177 -0.00274941 7.23096e-05
19.1828 -0.00273069 7.15706e-05
19.2484 -0.002712 7.08356e-05
19.3147 -0.00269333 7.01039e-05
19.3816 -0.00267469 6.93759e-05
19.4491 -0.00265606 6.86508e-05
19.5173 -0.00263745 6.79291e-05
19.5862 -0.00261884 6.72099e-05
19.6558 -0.00260023 6.64937e-05
19.7262 -0.00258163 6.57796e-05
19.7974 -0.00256301 6.50681e-05
19.8694 -0.00254437 6.43583e-05
19.9423 -0.00252572 6.36504e-05
20.0162 -0.00250703 6.29438e-05
20.091 -0.0024883 6.22386e-05
20.1669 -0.00246952 6.15339e-05
20.244 -0.00245069 6.083e-05
20.3222 -0.00243178 6.01259e-05
20.4016 -0.00241278 5.94217e-05
20.4825 -0.00239369 5.87164e-05
20.5648 -0.00237449 5.801e-05
20.6487 -0.00235515 5.73013e-05
20.7344 -0.00233565 5.65901e-05
20.8219 -0.00231597 5.58751e-05
20.9115 -0.00229609 5.51559e-05
21.0034 -0.00227596 5.44307e-05
21.0979 -0.00225554 5.36988e-05
21.1952 -0.00223478 5.29578e-05
21.2959 -0.00221362 5.22063e-05
21.4004 -0.00219198 5.1441e-05
21.5093 -0.00216974 5.0659e-05
21.6237 -0.00214675 4.98547e-05
21.7448 -0.00212281 4.90219e-05
21.8747 -0.0020976 4.81493e-05
22.0165 -0.00207055 4.72199e-05
22.1768 -0.00204062 4.61978e-05
22.3723 -0.00200499 4.49916e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta4.0Lambda0.5Nc1ClassicOneLoop/GRp_OneLoopFRG.txt <==
-22.3723 -0.00200886 -4.51648e-05
-22.1768 -0.00204463 -4.6379e-05
-22.0165 -0.00207468 -4.74074e-05
-21.8747 -0.00210183 -4.83432e-05
-21.7448 -0.00212715 -4.92214e-05
-21.6237 -0.00215118 -5.00599e-05
-21.5093 -0.00217426 -5.08695e-05
-21.4004 -0.00219659 -5.16571e-05
-21.2959 -0.00221833 -5.24276e-05
-21.1952 -0.00223958 -5.31845e-05
-21.0979 -0.00226042 -5.39306e-05
-21.0034 -0.00228093 -5.46679e-05
-20.9115 -0.00230115 -5.53981e-05
-20.8219 -0.00232112 -5.61228e-05
-20.7344 -0.00234088 -5.68429e-05
-20.6487 -0.00236046 -5.75594e-05
-20.5648 -0.00237989 -5.82733e-05
-20.4825 -0.00239918 -5.89851e-05
-20.4016 -0.00241836 -5.96956e-05
-20.3222 -0.00243744 -6.04053e-05
-20.244 -0.00245644 -6.11147e-05
-20.1669 -0.00247536 -6.18242e-05
-20.091 -0.00249423 -6.25342e-05
-20.0162 -0.00251305 -6.32451e-05
-19.9423 -0.00253182 -6.39572e-05
-19.8694 -0.00255057 -6.46708e-05
-19.7974 -0.00256929 -6.53862e-05
-19.7262 -0.002588 -6.61037e-05
-19.6558 -0.0026067 -6.68234e-05
-19.5862 -0.0026254 -6.75457e-05
-19.5173 -0.0026441 -6.82707e-05
-19.4491 -0.00266281 -6.89986e-05
-19.3816 -0.00268153 -6.97297e-05
-19.3147 -0.00270027 -7.0464e-05
-19.2484 -0.00271903 -7.12018e-05
-19.1828 -0.00273782 -7.19433e-05
-19.1177 -0.00275664 -7.26886e-05
-19.0531 -0.00277549 -7.34378e-05
-18.9891 -0.00279439 -7.41912e-05
-18.9255 -0.00281332 -7.49488e-05
-18.8625 -0.0028323 -7.57107e-05
-18.8 -0.00285132 -7.64773e-05
-18.7379 -0.0028704 -7.72484e-05
-18.6762 -0.00288953 -7.80244e-05
-18.615 -0.00290872 -7.88053e-05
-18.5542 -0.00292797 -7.95912e-05
-18.4938 -0.00294728 -8.03823e-05
-18.4338 -0.00296665 -8.11787e-05
-18.3742 -0.00298609 -8.19804e-05
-18.3149 -0.0030056 -8.27877e-05
-18.256 -0.00302518 -8.36007e-05
-18.1975 -0.00304483 -8.44194e-05
-18.1393 -0.00306456 -8.5244e-05
-18.0815 -0.00308437 -8.60746e-05
-18.0239 -0.00310426 -8.69113e-05
-17.9667 -0.00312423 -8.77541e-05
-17.9098 -0.00314429 -8.86034e-05
-17.8532 -0.00316443 -8.9459e-05
-17.7969 -0.00318466 -9.03213e-05
-17.7408 -0.00320499 -9.11901e-05
-17.6851 -0.0032254 -9.20658e-05
-17.6296 -0.00324591 -9.29484e-05
-17.5744 -0.00326651 -9.38379e-05
-17.5195 -0.00328722 -9.47346e-05
-17.4648 -0.00330802 -9.56385e-05
-17.4104 -0.00332893 -9.65498e-05
-17.3562 -0.00334993 -9.74685e-05
-17.3022 -0.00337105 -9.83948e-05
-17.2485 -0.00339227 -9.93288e-05
-17.195 -0.0034136 -0.000100271
-17.1418 -0.00343504 -0.00010122
-17.0887 -0.0034566 -0.000102178
-17.0359 -0.00347827 -0.000103144
-16.9833 -0.00350005 -0.000104118
-16.9309 -0.00352196 -0.000105101
-16.8787 -0.00354398 -0.000106092
-16.8268 -0.00356613 -0.000107092
-16.775 -0.0035884 -0.0001081
-16.7234 -0.00361079 -0.000109118
-16.672 -0.00363331 -0.000110144
-16.6208 -0.00365596 -0.00011118
-16.5697 -0.00367874 -0.000112224
-16.5189 -0.00370165 -0.000113279
-16.4682 -0.0037247 -0.000114343
-16.4177 -0.00374788 -0.000115416
-16.3674 -0.00377121 -0.000116499
-16.3172 -0.00379467 -0.000117593
-16.2672 -0.00381827 -0.000118696
-16.2174 -0.00384201 -0.000119809
-16.1677 -0.0038659 -0.000120933
-16.1182 -0.00388994 -0.000122068
-16.0689 -0.00391413 -0.000123213
-16.0197 -0.00393847 -0.000124368
-15.9706 -0.00396295 -0.000125535
-15.9217 -0.0039876 -0.000126713
-15.873 -0.0040124 -0.000127902
-15.8243 -0.00403736 -0.000129102
-15.7759 -0.00406248 -0.000130314
-15.7276 -0.00408776 -0.000131538
-15.6794 -0.00411321 -0.000132774
-15.6313 -0.00413882 -0.000134021
-15.5834 -0.0041646 -0.000135281
-15.5356 -0.00419055 -0.000136553
-15.488 -0.00421667 -0.000137838
-15.4404 -0.00424297 -0.000139135
-15.393 -0.00426944 -0.000140445
-15.3458 -0.0042961 -0.000141768
-15.2986 -0.00432293 -0.000143105
-15.2516 -0.00434995 -0.000144455
-15.2047 -0.00437715 -0.000145818
-15.1579 -0.00440453 -0.000147195
-15.1112 -0.00443211 -0.000148586
-15.0647 -0.00445988 -0.000149992
-15.0182 -0.00448784 -0.000151411
-14.9719 -0.004516 -0.000152845
-14.9257 -0.00454436 -0.000154294
-14.8796 -0.00457292 -0.000155758
-14.8336 -0.00460168 -0.000157237
-14.7877 -0.00463064 -0.000158731
-14.7419 -0.00465982 -0.000160241
-14.6962 -0.0046892 -0.000161767
-14.6506 -0.0047188 -0.000163308
-14.6052 -0.00474861 -0.000164866
-14.5598 -0.00477864 -0.000166441
-14.5145 -0.00480889 -0.000168032
-14.4693 -0.00483936 -0.00016964
-14.4243 -0.00487006 -0.000171265
-14.3793 -0.00490098 -0.000172907
-14.3344 -0.00493214 -0.000174567
-14.2896 -0.00496352 -0.000176245
-14.2449 -0.00499515 -0.000177941
-14.2003 -0.00502701 -0.000179656
-14.1558 -0.00505912 -0.000181389
-14.1113 -0.00509147 -0.000183141
-14.067 -0.00512406 -0.000184912
-14.0227 -0.00515691 -0.000186703
-13.9786 -0.00519001 -0.000188513
-13.9345 -0.00522336 -0.000190343
-13.8905 -0.00525697 -0.000192194
-13.8466 -0.00529085 -0.000194065
-13.8028 -0.00532499 -0.000195957
-13.759 -0.0053594 -0.00019787
-13.7153 -0.00539408 -0.000199805
-13.6718 -0.00542903 -0.000201762
-13.6283 -0.00546427 -0.00020374
-13.5848 -0.00549978 -0.000205741
-13.5415 -0.00553558 -0.000207765
-13.4982 -0.00557166 -0.000209812
-13.455 -0.00560804 -0.000211883
-13.4119 -0.00564471 -0.000213977
-13.3689 -0.00568168 -0.000216095
-13.3259 -0.00571895 -0.000218238
-13.283 -0.00575652 -0.000220405
-13.2402 -0.00579441 -0.000222598
-13.1974 -0.0058326 -0.000224817
-13.1547 -0.00587112 -0.000227061
-13.1121 -0.00590995 -0.000229332
-13.0696 -0.00594911 -0.000231629
-13.0271 -0.00598859 -0.000233954
-12.9847 -0.00602841 -0.000236306
-12.9424 -0.00606856 -0.000238686
-12.9001 -0.00610905 -0.000241095
-12.8579 -0.00614989 -0.000243532
-12.8158 -0.00619108 -0.000245999
-12.7737 -0.00623261 -0.000248495
-12.7317 -0.00627451 -0.000251021
-12.6898 -0.00631677 -0.000253579
-12.6479 -0.00635939 -0.000256167
-12.6061 -0.00640238 -0.000258787
-12.5643 -0.00644575 -0.000261439
-12.5226 -0.00648949 -0.000264123
-12.481 -0.00653363 -0.000266841
-12.4394 -0.00657815 -0.000269592
-12.3979 -0.00662306 -0.000272377
-12.3565 -0.00666837 -0.000275197
-12.3151 -0.00671409 -0.000278052
-12.2738 -0.00676022 -0.000280943
-12.2325 -0.00680676 -0.000283871
-12.1913 -0.00685372 -0.000286835
-12.1501 -0.0069011 -0.000289836
-12.109 -0.00694892 -0.000292876
-12.068 -0.00699717 -0.000295955
-12.027 -0.00704586 -0.000299073
-11.986 -0.007095 -0.00030223
-11.9452 -0.00714459 -0.000305429
-11.9043 -0.00719464 -0.000308668
-11.8636 -0.00724516 -0.00031195
-11.8228 -0.00729614 -0.000315274
-11.7822 -0.00734761 -0.000318642
-11.7415 -0.00739955 -0.000322054
-11.701 -0.00745199 -0.00032551
-11.6605 -0.00750492 -0.000329012
-11.62 -0.00755835 -0.00033256
-11.5796 -0.00761229 -0.000336155
-11.5392 -0.00766675 -0.000339799
-11.4989 -0.00772173 -0.00034349
-11.4587 -0.00777724 -0.000347232
-11.4184 -0.00783328 -0.000351023
-11.3783 -0.00788987 -0.000354866
-11.3381 -0.00794701 -0.00035876
-11.2981 -0.00800471 -0.000362708
-11.2581 -0.00806298 -0.000366709
-11.2181 -0.00812182 -0.000370765
-11.1781 -0.00818124 -0.000374877
-11.1383 -0.00824125 -0.000379046
-11.0984 -0.00830186 -0.000383272
-11.0586 -0.00836308 -0.000387556
-11.0189 -0.00842491 -0.000391901
-10.9792 -0.00848736 -0.000396306
-10.9395 -0.00855044 -0.000400773
-10.8999 -0.00861417 -0.000405302
-10.8603 -0.00867854 -0.000409896
-10.8208 -0.00874357 -0.000414555
-10.7813 -0.00880927 -0.00041928
-10.7418 -0.00887565 -0.000424072
-10.7024 -0.00894272 -0.000428933
-10.6631 -0.00901048 -0.000433865
-10.6238 -0.00907895 -0.000438867
-10.5845 -0.00914813 -0.000443942
-10.5452 -0.00921804 -0.00044909
-10.506 -0.00928869 -0.000454314
-10.4669 -0.00936009 -0.000459614
-10.4278 -0.00943225 -0.000464993
-10.3887 -0.00950518 -0.00047045
-10.3496 -0.00957889 -0.000475989
-10.3106 -0.00965339 -0.00048161
-10.2717 -0.0097287 -0.000487315
-10.2328 -0.00980483 -0.000493105
-10.1939 -0.00988178 -0.000498983
-10.155 -0.00995958 -0.000504949
-10.1162 -0.0100382 -0.000511006
-10.0774 -0.0101177 -0.000517155
-10.0387 -0.0101981 -0.000523398
-10 -0.0102794 -0.000529737
-9.96134 -0.0103616 -0.000536173
-9.92271 -0.0104447 -0.000542709
-9.88412 -0.0105288 -0.000549347
-9.84557 -0.0106138 -0.000556088
-9.80704 -0.0106998 -0.000562934
-9.76856 -0.0107867 -0.000569888
-9.73011 -0.0108747 -0.000576952
-9.69169 -0.0109636 -0.000584127
-9.65331 -0.0110536 -0.000591417
-9.61496 -0.0111446 -0.000598823
-9.57664 -0.0112367 -0.000606348
-9.53836 -0.0113298 -0.000613994
-9.50011 -0.0114241 -0.000621763
-9.46189 -0.0115194 -0.000629659
-9.42371 -0.0116159 -0.000637684
-9.38556 -0.0117135 -0.00064584
-9.34744 -0.0118123 -0.00065413
-9.30935 -0.0119123 -0.000662556
-9.2713 -0.0120135 -0.000671123
-9.23327 -0.0121159 -0.000679832
-9.19528 -0.0122195 -0.000688687
-9.15732 -0.0123244 -0.000697691
-9.11939 -0.0124306 -0.000706846
-9.08149 -0.0125381 -0.000716157
-9.04362 -0.012647 -0.000725626
-9.00578 -0.0127572 -0.000735257
-8.96797 -0.0128687 -0.000745053
-8.93019 -0.0129817 -0.000755018
-8.89244 -0.013096 -0.000765155
-8.85471 -0.0132118 -0.00077547
-8.81702 -0.0133291 -0.000785964
-8.77936 -0.0134479 -0.000796642
-8.74172 -0.0135682 -0.000807509
-8.70412 -0.0136901 -0.000818569
-8.66654 -0.0138135 -0.000829825
-8.62899 -0.0139385 -0.000841282
-8.59146 -0.0140652 -0.000852946
-8.55397 -0.0141935 -0.000864819
-8.5165 -0.0143235 -0.000876908
-8.47906 -0.0144552 -0.000889218
-8.44165 -0.0145887 -0.000901752
-8.40426 -0.014724 -0.000914518
-8.3669 -0.0148611 -0.000927519
-8.32956 -0.015 -0.000940761
-8.29226 -0.0151408 -0.00095425
-8.25497 -0.0152835 -0.000967993
-8.21772 -0.0154282 -0.000981994
-8.18049 -0.0155749 -0.000996261
-8.14328 -0.0157236 -0.0010108
-8.1061 -0.0158744 -0.00102561
-8.06895 -0.0160272 -0.00104072
-8.03182 -0.0161823 -0.00105611
-7.99471 -0.0163395 -0.0010718
-7.95763 -0.0164989 -0.0010878
-7.92058 -0.0166606 -0.00110411
-7.88355 -0.0168246 -0.00112074
-7.84654 -0.016991 -0.0011377
-7.80955 -0.0171598 -0.001155
-7.77259 -0.017331 -0.00117265
-7.73566 -0.0175048 -0.00119065
-7.69874 -0.0176811 -0.00120902
-7.66185 -0.01786 -0.00122776
-7.62498 -0.0180415 -0.00124688
-7.58814 -0.0182258 -0.00126639
-7.55132 -0.0184128 -0.00128631
-7.51452 -0.0186027 -0.00130665
-7.47774 -0.0187954 -0.00132741
-7.44099 -0.0189911 -0.0013486
-7.40425 -0.0191897 -0.00137025
-7.36754 -0.0193915 -0.00139235
-7.33085 -0.0195964 -0.00141492
-7.29418 -0.0198044 -0.00143799
-7.25754 -0.0200157 -0.00146155
-7.22091 -0.0202304 -0.00148562
-7.18431 -0.0204485 -0.00151022
-7.14772 -0.02067 -0.00153536
-7.11116 -0.0208951 -0.00156105
-7.07462 -0.0211238 -0.00158732
-7.0381 -0.0213563 -0.00161417
-7.00159 -0.0215925 -0.00164164
-6.96511 -0.0218326 -0.00166972
-6.92865 -0.0220767 -0.00169844
-6.89221 -0.0223249 -0.00172782
-6.85579 -0.0225772 -0.00175789
-6.81938 -0.0228337 -0.00178864
-6.783 -0.0230946 -0.00182012
-6.74664 -0.0233599 -0.00185234
-6.71029 -0.0236297 -0.00188532
-6.67397 -0.0239042 -0.00191908
-6.63766 -0.0241835 -0.00195366
-6.60137 -0.0244677 -0.00198907
-6.5651 -0.0247568 -0.00202534
-6.52885 -0.025051 -0.00206249
-6.49262 -0.0253505 -0.00210056
-6.4564 -0.0256554 -0.00213957
-6.42021 -0.0259657 -0.00217956
-6.38403 -0.0262817 -0.00222055
-6.34786 -0.0266034 -0.00226257
-6.31172 -0.0269311 -0.00230566
-6.27559 -0.0272648 -0.00234986
-6.23949 -0.0276047 -0.0023952
-6.20339 -0.027951 -0.00244172
-6.16732 -0.0283038 -0.00248945
-6.13126 -0.0286634 -0.00253845
-6.09522 -0.0290298 -0.00258874
-6.05919 -0.0294033 -0.00264038
-6.02319 -0.0297841 -0.00269341
-5.9872 -0.0301723 -0.00274788
-5.95122 -0.0305681 -0.00280383
-5.91526 -0.0309718 -0.00286133
-5.87932 -0.0313836 -0.00292043
-5.84339 -0.0318036 -0.00298118
-5.80748 -0.0322322 -0.00304364
-5.77158 -0.0326695 -0.00310787
-5.7357 -0.0331159 -0.00317395
-5.69984 -0.0335714 -0.00324193
-5.66399 -0.0340365 -0.00331189
-5.62815 -0.0345114 -0.0033839
-5.59233 -0.0349964 -0.00345804
-5.55653 -0.0354918 -0.00353439
-5.52074 -0.0359978 -0.00361303
-5.48497 -0.0365148 -0.00369406
-5.4492 -0.0370432 -0.00377757
-5.41346 -0.0375832 -0.00386365
-5.37773 -0.0381352 -0.0039524
-5.34201 -0.0386997 -0.00404394
-5.30631 -0.0392769 -0.00413838
-5.27062 -0.0398672 -0.00423583
-5.23494 -0.0404712 -0.00433643
-5.19928 -0.0410892 -0.00444029
-5.16363 -0.0417217 -0.00454756
-5.128 -0.0423691 -0.00465838
-5.09237 -0.043032 -0.0047729
-5.05677 -0.0437107 -0.00489129
-5.02117 -0.044406 -0.00501372
-4.98559 -0.0451183 -0.00514035
-4.95002 -0.0458482 -0.00527138
-4.91446 -0.0465963 -0.00540701
-4.87892 -0.0473632 -0.00554744
-4.84339 -0.0481496 -0.0056929
-4.80787 -0.0489562 -0.00584362
-4.77237 -0.0497837 -0.00599985
-4.73687 -0.0506328 -0.00616184
-4.70139 -0.0515044 -0.00632987
-4.66592 -0.0523992 -0.00650425
-4.63046 -0.0533181 -0.00668527
-4.59502 -0.0542621 -0.00687327
-4.55958 -0.055232 -0.00706859
-4.52416 -0.0562289 -0.00727162
-4.48875 -0.0572538 -0.00748273
-4.45335 -0.0583079 -0.00770237
-4.41797 -0.0593921 -0.00793096
-4.38259 -0.0605079 -0.008169
-4.34722 -0.0616563 -0.00841698
-4.31187 -0.0628389 -0.00867546
-4.27653 -0.0640569 -0.008945
-4.24119 -0.065312 -0.00922624
-4.20587 -0.0666055 -0.00951982
-4.17056 -0.0679393 -0.00982647
-4.13526 -0.069315 -0.0101469
-4.09997 -0.0707345 -0.0104821
-4.06469 -0.0721997 -0.0108327
-4.02942 -0.0737128 -0.0111998
-3.99416 -0.0752758 -0.0115843
-3.95891 -0.0768911 -0.0119875
-3.92367 -0.0785612 -0.0124103
-3.88844 -0.0802886 -0.0128542
-3.85322 -0.0820761 -0.0133204
-3.81801 -0.0839267 -0.0138105
-3.7828 -0.0858434 -0.0143261
-3.74761 -0.0878296 -0.0148689
-3.71243 -0.0898889 -0.0154408
-3.67726 -0.0920249 -0.0160438
-3.64209 -0.0942417 -0.0166803
-3.60694 -0.0965437 -0.0173526
-3.57179 -0.0989353 -0.0180634
-3.53665 -0.101422 -0.0188157
-3.50152 -0.104008 -0.0196125
-3.4664 -0.106699 -0.0204575
-3.43129 -0.109503 -0.0213544
-3.39619 -0.112424 -0.0223075
-3.36109 -0.11547 -0.0233214
-3.32601 -0.118649 -0.0244014
-3.29093 -0.121969 -0.0255531
-3.25586 -0.125438 -0.0267827
-3.2208 -0.129066 -0.0280974
-3.18574 -0.132863 -0.029505
-3.1507 -0.13684 -0.0310141
-3.11566 -0.14101 -0.0326345
-3.08063 -0.145384 -0.0343772
-3.0456 -0.149978 -0.0362544
-3.01059 -0.154806 -0.0382799
-2.97558 -0.159885 -0.0404693
-2.94058 -0.165233 -0.0428404
-2.90558 -0.170871 -0.0454131
-2.87059 -0.176819 -0.0482105
-2.83561 -0.183101 -0.0512586
-2.80064 -0.189743 -0.0545874
-2.76567 -0.196772 -0.0582314
-2.73071 -0.204219 -0.0622304
-2.69576 -0.212118 -0.0666305
-2.66081 -0.220504 -0.0714853
-2.62587 -0.229416 -0.0768574
-2.59094 -0.238896 -0.0828202
-2.55601 -0.248991 -0.08946
-2.52109 -0.259749 -0.0968789
-2.48617 -0.271219 -0.105198
-2.45126 -0.283456 -0.114562
-2.41636 -0.296512 -0.125143
-2.38146 -0.310438 -0.13715
-2.34657 -0.325279 -0.150834
-2.31168 -0.341069 -0.166499
-2.2768 -0.357822 -0.184514
-2.24192 -0.375516 -0.205329
-2.20705 -0.394077 -0.229493
-2.17219 -0.413342 -0.257672
-2.13733 -0.433018 -0.290669
-2.10247 -0.452608 -0.329445
-2.06762 -0.471314 -0.37512
-2.03278 -0.487889 -0.428952
-1.99794 -0.500448 -0.492249
-1.9631 -0.506224 -0.56617
-1.92827 -0.501325 -0.651333
-1.89345 -0.480598 -0.747125
-1.85862 -0.437868 -0.850684
-1.82381 -0.36695 -0.955715
-1.78899 -0.263807 -1.05178
-1.75419 -0.129603 -1.1252
-1.71938 0.0268702 -1.16259
-1.68458 0.189857 -1.15606
-1.64979 0.341345 -1.10703
-1.61499 0.467266 -1.02548
-1.58021 0.561136 -0.925402
-1.54542 0.623606 -0.819754
-1.51064 0.659614 -0.717781
-1.47586 0.675502 -0.624675
-1.44109 0.677205 -0.54253
-1.40632 0.669509 -0.47152
-1.37155 0.655961 -0.410818
-1.33679 0.639045 -0.359195
-1.30203 0.620442 -0.315345
-1.26727 0.601252 -0.278048
-1.23251 0.582175 -0.24623
-1.19776 0.563642 -0.218977
-1.16301 0.545905 -0.195528
-1.12827 0.529097 -0.175252
-1.09352 0.513277 -0.157632
-1.05878 0.498457 -0.142243
-1.02405 0.484616 -0.128735
-0.989309 0.471718 -0.11682
-0.954576 0.459717 -0.106259
-0.919844 0.448564 -0.0968551
-0.885115 0.438205 -0.0884433
-0.850388 0.428591 -0.0808857
-0.815663 0.419672 -0.0740664
-0.78094 0.411402 -0.0678874
-0.746219 0.40374 -0.0622655
-0.711499 0.396644 -0.0571299
-0.676781 0.390079 -0.0524198
-0.642065 0.384011 -0.048083
-0.60735 0.37841 -0.0440743
-0.572637 0.373248 -0.0403543
-0.537925 0.3685 -0.036889
-0.503214 0.364144 -0.0336481
-0.468504 0.360159 -0.0306053
-0.433796 0.356527 -0.027737
-0.399089 0.353231 -0.0250225
-0.364382 0.350257 -0.022443
-0.329676 0.347592 -0.0199816
-0.294972 0.345225 -0.0176232
-0.260267 0.343144 -0.0153536
-0.225564 0.341342 -0.0131602
-0.190861 0.339811 -0.0110311
-0.156158 0.338544 -0.00895508
-0.121456 0.337537 -0.00692173
-0.0867541 0.336785 -0.00492106
-0.0520524 0.336286 -0.00294348
-0.0173508 0.336036 -0.000979637
0.0173508 0.336036 0.000979637
0.0520524 0.336286 0.00294348
0.0867541 0.336785 0.00492106
0.121456 0.337537 0.00692173
0.156158 0.338544 0.00895508
0.190861 0.339811 0.0110311
0.225564 0.341342 0.0131602
0.260267 0.343144 0.0153536
0.294972 0.345225 0.0176232
0.329676 0.347592 0.0199816
0.364382 0.350257 0.022443
0.399089 0.353231 0.0250225
0.433796 0.356527 0.027737
0.468504 0.360159 0.0306053
0.503214 0.364144 0.0336481
0.537925 0.3685 0.036889
0.572637 0.373248 0.0403543
0.60735 0.37841 0.0440743
0.642065 0.384011 0.048083
0.676781 0.390079 0.0524198
0.711499 0.396644 0.0571299
0.746219 0.40374 0.0622655
0.78094 0.411402 0.0678874
0.815663 0.419672 0.0740664
0.850388 0.428591 0.0808857
0.885115 0.438205 0.0884433
0.919844 0.448564 0.0968551
0.954576 0.459717 0.106259
0.989309 0.471718 0.11682
1.02405 0.484616 0.128735
1.05878 0.498457 0.142243
1.09352 0.513277 0.157632
1.12827 0.529097 0.175252
1.16301 0.545905 0.195528
1.19776 0.563642 0.218977
1.23251 0.582175 0.24623
1.26727 0.601252 0.278048
1.30203 0.620442 0.315345
1.33679 0.639045 0.359195
1.37155 0.655961 0.410818
1.40632 0.669509 0.47152
1.44109 0.677205 0.54253
1.47586 0.675502 0.624675
1.51064 0.659614 0.717781
1.54542 0.623606 0.819754
1.58021 0.561136 0.925402
1.61499 0.467266 1.02548
1.64979 0.341345 1.10703
1.68458 0.189857 1.15606
1.71938 0.0268702 1.16259
1.75419 -0.129603 1.1252
1.78899 -0.263807 1.05178
1.82381 -0.36695 0.955715
1.85862 -0.437868 0.850684
1.89345 -0.480598 0.747125
1.92827 -0.501325 0.651333
1.9631 -0.506224 0.56617
1.99794 -0.500448 0.492249
2.03278 -0.487889 0.428952
2.06762 -0.471314 0.37512
2.10247 -0.452608 0.329445
2.13733 -0.433018 0.290669
2.17219 -0.413342 0.257672
2.20705 -0.394077 0.229493
2.24192 -0.375516 0.205329
2.2768 -0.357822 0.184514
2.31168 -0.341069 0.166499
2.34657 -0.325279 0.150834
2.38146 -0.310438 0.13715
2.41636 -0.296512 0.125143
2.45126 -0.283456 0.114562
2.48617 -0.271219 0.105198
2.52109 -0.259749 0.0968789
2.55601 -0.248991 0.08946
2.59094 -0.238896 0.0828202
2.62587 -0.229416 0.0768574
2.66081 -0.220504 0.0714853
2.69576 -0.212118 0.0666305
2.73071 -0.204219 0.0622304
2.76567 -0.196772 0.0582314
2.80064 -0.189743 0.0545874
2.83561 -0.183101 0.0512586
2.87059 -0.176819 0.0482105
2.90558 -0.170871 0.0454131
2.94058 -0.165233 0.0428404
2.97558 -0.159885 0.0404693
3.01059 -0.154806 0.0382799
3.0456 -0.149978 0.0362544
3.08063 -0.145384 0.0343772
3.11566 -0.14101 0.0326345
3.1507 -0.13684 0.0310141
3.18574 -0.132863 0.029505
3.2208 -0.129066 0.0280974
3.25586 -0.125438 0.0267827
3.29093 -0.121969 0.0255531
3.32601 -0.118649 0.0244014
3.36109 -0.11547 0.0233214
3.39619 -0.112424 0.0223075
3.43129 -0.109503 0.0213544
3.4664 -0.106699 0.0204575
3.50152 -0.104008 0.0196125
3.53665 -0.101422 0.0188157
3.57179 -0.0989353 0.0180634
3.60694 -0.0965437 0.0173526
3.64209 -0.0942417 0.0166803
3.67726 -0.0920249 0.0160438
3.71243 -0.0898889 0.0154408
3.74761 -0.0878296 0.0148689
3.7828 -0.0858434 0.0143261
3.81801 -0.0839267 0.0138105
3.85322 -0.0820761 0.0133204
3.88844 -0.0802886 0.0128542
3.92367 -0.0785612 0.0124103
3.95891 -0.0768911 0.0119875
3.99416 -0.0752758 0.0115843
4.02942 -0.0737128 0.0111998
4.06469 -0.0721997 0.0108327
4.09997 -0.0707345 0.0104821
4.13526 -0.069315 0.0101469
4.17056 -0.0679393 0.00982647
4.20587 -0.0666055 0.00951982
4.24119 -0.065312 0.00922624
4.27653 -0.0640569 0.008945
4.31187 -0.0628389 0.00867546
4.34722 -0.0616563 0.00841698
4.38259 -0.0605079 0.008169
4.41797 -0.0593921 0.00793096
4.45335 -0.0583079 0.00770237
4.48875 -0.0572538 0.00748273
4.52416 -0.0562289 0.00727162
4.55958 -0.055232 0.00706859
4.59502 -0.0542621 0.00687327
4.63046 -0.0533181 0.00668527
4.66592 -0.0523992 0.00650425
4.70139 -0.0515044 0.00632987
4.73687 -0.0506328 0.00616184
4.77237 -0.0497837 0.00599985
4.80787 -0.0489562 0.00584362
4.84339 -0.0481496 0.0056929
4.87892 -0.0473632 0.00554744
4.91446 -0.0465963 0.00540701
4.95002 -0.0458482 0.00527138
4.98559 -0.0451183 0.00514035
5.02117 -0.044406 0.00501372
5.05677 -0.0437107 0.00489129
5.09237 -0.043032 0.0047729
5.128 -0.0423691 0.00465838
5.16363 -0.0417217 0.00454756
5.19928 -0.0410892 0.00444029
5.23494 -0.0404712 0.00433643
5.27062 -0.0398672 0.00423583
5.30631 -0.0392769 0.00413838
5.34201 -0.0386997 0.00404394
5.37773 -0.0381352 0.0039524
5.41346 -0.0375832 0.00386365
5.4492 -0.0370432 0.00377757
5.48497 -0.0365148 0.00369406
5.52074 -0.0359978 0.00361303
5.55653 -0.0354918 0.00353439
5.59233 -0.0349964 0.00345804
5.62815 -0.0345114 0.0033839
5.66399 -0.0340365 0.00331189
5.69984 -0.0335714 0.00324193
5.7357 -0.0331159 0.00317395
5.77158 -0.0326695 0.00310787
5.80748 -0.0322322 0.00304364
5.84339 -0.0318036 0.00298118
5.87932 -0.0313836 0.00292043
5.91526 -0.0309718 0.00286133
5.95122 -0.0305681 0.00280383
5.9872 -0.0301723 0.00274788
6.02319 -0.0297841 0.00269341
6.05919 -0.0294033 0.00264038
6.09522 -0.0290298 0.00258874
6.13126 -0.0286634 0.00253845
6.16732 -0.0283038 0.00248945
6.20339 -0.027951 0.00244172
6.23949 -0.0276047 0.0023952
6.27559 -0.0272648 0.00234986
6.31172 -0.0269311 0.00230566
6.34786 -0.0266034 0.00226257
6.38403 -0.0262817 0.00222055
6.42021 -0.0259657 0.00217956
6.4564 -0.0256554 0.00213957
6.49262 -0.0253505 0.00210056
6.52885 -0.025051 0.00206249
6.5651 -0.0247568 0.00202534
6.60137 -0.0244677 0.00198907
6.63766 -0.0241835 0.00195366
6.67397 -0.0239042 0.00191908
6.71029 -0.0236297 0.00188532
6.74664 -0.0233599 0.00185234
6.783 -0.0230946 0.00182012
6.81938 -0.0228337 0.00178864
6.85579 -0.0225772 0.00175789
6.89221 -0.0223249 0.00172782
6.92865 -0.0220767 0.00169844
6.96511 -0.0218326 0.00166972
7.00159 -0.0215925 0.00164164
7.0381 -0.0213563 0.00161417
7.07462 -0.0211238 0.00158732
7.11116 -0.0208951 0.00156105
7.14772 -0.02067 0.00153536
7.18431 -0.0204485 0.00151022
7.22091 -0.0202304 0.00148562
7.25754 -0.0200157 0.00146155
7.29418 -0.0198044 0.00143799
7.33085 -0.0195964 0.00141492
7.36754 -0.0193915 0.00139235
7.40425 -0.0191897 0.00137025
7.44099 -0.0189911 0.0013486
7.47774 -0.0187954 0.00132741
7.51452 -0.0186027 0.00130665
7.55132 -0.0184128 0.00128631
7.58814 -0.0182258 0.00126639
7.62498 -0.0180415 0.00124688
7.66185 -0.01786 0.00122776
7.69874 -0.0176811 0.00120902
7.73566 -0.0175048 0.00119065
7.77259 -0.017331 0.00117265
7.80955 -0.0171598 0.001155
7.84654 -0.016991 0.0011377
7.88355 -0.0168246 0.00112074
7.92058 -0.0166606 0.00110411
7.95763 -0.0164989 0.0010878
7.99471 -0.0163395 0.0010718
8.03182 -0.0161823 0.00105611
8.06895 -0.0160272 0.00104072
8.1061 -0.0158744 0.00102561
8.14328 -0.0157236 0.0010108
8.18049 -0.0155749 0.000996261
8.21772 -0.0154282 0.000981994
8.25497 -0.0152835 0.000967993
8.29226 -0.0151408 0.00095425
8.32956 -0.015 0.000940761
8.3669 -0.0148611 0.000927519
8.40426 -0.014724 0.000914518
8.44165 -0.0145887 0.000901752
8.47906 -0.0144552 0.000889218
8.5165 -0.0143235 0.000876908
8.55397 -0.0141935 0.000864819
8.59146 -0.0140652 0.000852946
8.62899 -0.0139385 0.000841282
8.66654 -0.0138135 0.000829825
8.70412 -0.0136901 0.000818569
8.74172 -0.0135682 0.000807509
8.77936 -0.0134479 0.000796642
8.81702 -0.0133291 0.000785964
8.85471 -0.0132118 0.00077547
8.89244 -0.013096 0.000765155
8.93019 -0.0129817 0.000755018
8.96797 -0.0128687 0.000745053
9.00578 -0.0127572 0.000735257
9.04362 -0.012647 0.000725626
9.08149 -0.0125381 0.000716157
9.11939 -0.0124306 0.000706846
9.15732 -0.0123244 0.000697691
9.19528 -0.0122195 0.000688687
9.23327 -0.0121159 0.000679832
9.2713 -0.0120135 0.000671123
9.30935 -0.0119123 0.000662556
9.34744 -0.0118123 0.00065413
9.38556 -0.0117135 0.00064584
9.42371 -0.0116159 0.000637684
9.46189 -0.0115194 0.000629659
9.50011 -0.0114241 0.000621763
9.53836 -0.0113298 0.000613994
9.57664 -0.0112367 0.000606348
9.61496 -0.0111446 0.000598823
9.65331 -0.0110536 0.000591417
9.69169 -0.0109636 0.000584127
9.73011 -0.0108747 0.000576952
9.76856 -0.0107867 0.000569888
9.80704 -0.0106998 0.000562934
9.84557 -0.0106138 0.000556088
9.88412 -0.0105288 0.000549347
9.92271 -0.0104447 0.000542709
9.96134 -0.0103616 0.000536173
10 -0.0102794 0.000529737
10.0387 -0.0101981 0.000523398
10.0774 -0.0101177 0.000517155
10.1162 -0.0100382 0.000511006
10.155 -0.00995958 0.000504949
10.1939 -0.00988178 0.000498983
10.2328 -0.00980483 0.000493105
10.2717 -0.0097287 0.000487315
10.3106 -0.00965339 0.00048161
10.3496 -0.00957889 0.000475989
10.3887 -0.00950518 0.00047045
10.4278 -0.00943225 0.000464993
10.4669 -0.00936009 0.000459614
10.506 -0.00928869 0.000454314
10.5452 -0.00921804 0.00044909
10.5845 -0.00914813 0.000443942
10.6238 -0.00907895 0.000438867
10.6631 -0.00901048 0.000433865
10.7024 -0.00894272 0.000428933
10.7418 -0.00887565 0.000424072
10.7813 -0.00880927 0.00041928
10.8208 -0.00874357 0.000414555
10.8603 -0.00867854 0.000409896
10.8999 -0.00861417 0.000405302
10.9395 -0.00855044 0.000400773
10.9792 -0.00848736 0.000396306
11.0189 -0.00842491 0.000391901
11.0586 -0.00836308 0.000387556
11.0984 -0.00830186 0.000383272
11.1383 -0.00824125 0.000379046
11.1781 -0.00818124 0.000374877
11.2181 -0.00812182 0.000370765
11.2581 -0.00806298 0.000366709
11.2981 -0.00800471 0.000362708
11.3381 -0.00794701 0.00035876
11.3783 -0.00788987 0.000354866
11.4184 -0.00783328 0.000351023
11.4587 -0.00777724 0.000347232
11.4989 -0.00772173 0.00034349
11.5392 -0.00766675 0.000339799
11.5796 -0.00761229 0.000336155
11.62 -0.00755835 0.00033256
11.6605 -0.00750492 0.000329012
11.701 -0.00745199 0.00032551
11.7415 -0.00739955 0.000322054
11.7822 -0.00734761 0.000318642
11.8228 -0.00729614 0.000315274
11.8636 -0.00724516 0.00031195
11.9043 -0.00719464 0.000308668
11.9452 -0.00714459 0.000305429
11.986 -0.007095 0.00030223
12.027 -0.00704586 0.000299073
12.068 -0.00699717 0.000295955
12.109 -0.00694892 0.000292876
12.1501 -0.0069011 0.000289836
12.1913 -0.00685372 0.000286835
12.2325 -0.00680676 0.000283871
12.2738 -0.00676022 0.000280943
12.3151 -0.00671409 0.000278052
12.3565 -0.00666837 0.000275197
12.3979 -0.00662306 0.000272377
12.4394 -0.00657815 0.000269592
12.481 -0.00653363 0.000266841
12.5226 -0.00648949 0.000264123
12.5643 -0.00644575 0.000261439
12.6061 -0.00640238 0.000258787
12.6479 -0.00635939 0.000256167
12.6898 -0.00631677 0.000253579
12.7317 -0.00627451 0.000251021
12.7737 -0.00623261 0.000248495
12.8158 -0.00619108 0.000245999
12.8579 -0.00614989 0.000243532
12.9001 -0.00610905 0.000241095
12.9424 -0.00606856 0.000238686
12.9847 -0.00602841 0.000236306
13.0271 -0.00598859 0.000233954
13.0696 -0.00594911 0.000231629
13.1121 -0.00590995 0.000229332
13.1547 -0.00587112 0.000227061
13.1974 -0.0058326 0.000224817
13.2402 -0.00579441 0.000222598
13.283 -0.00575652 0.000220405
13.3259 -0.00571895 0.000218238
13.3689 -0.00568168 0.000216095
13.4119 -0.00564471 0.000213977
13.455 -0.00560804 0.000211883
13.4982 -0.00557166 0.000209812
13.5415 -0.00553558 0.000207765
13.5848 -0.00549978 0.000205741
13.6283 -0.00546427 0.00020374
13.6718 -0.00542903 0.000201762
13.7153 -0.00539408 0.000199805
13.759 -0.0053594 0.00019787
13.8028 -0.00532499 0.000195957
13.8466 -0.00529085 0.000194065
13.8905 -0.00525697 0.000192194
13.9345 -0.00522336 0.000190343
13.9786 -0.00519001 0.000188513
14.0227 -0.00515691 0.000186703
14.067 -0.00512406 0.000184912
14.1113 -0.00509147 0.000183141
14.1558 -0.00505912 0.000181389
14.2003 -0.00502701 0.000179656
14.2449 -0.00499515 0.000177941
14.2896 -0.00496352 0.000176245
14.3344 -0.00493214 0.000174567
14.3793 -0.00490098 0.000172907
14.4243 -0.00487006 0.000171265
14.4693 -0.00483936 0.00016964
14.5145 -0.00480889 0.000168032
14.5598 -0.00477864 0.000166441
14.6052 -0.00474861 0.000164866
14.6506 -0.0047188 0.000163308
14.6962 -0.0046892 0.000161767
14.7419 -0.00465982 0.000160241
14.7877 -0.00463064 0.000158731
14.8336 -0.00460168 0.000157237
14.8796 -0.00457292 0.000155758
14.9257 -0.00454436 0.000154294
14.9719 -0.004516 0.000152845
15.0182 -0.00448784 0.000151411
15.0647 -0.00445988 0.000149992
15.1112 -0.00443211 0.000148586
15.1579 -0.00440453 0.000147195
15.2047 -0.00437715 0.000145818
15.2516 -0.00434995 0.000144455
15.2986 -0.00432293 0.000143105
15.3458 -0.0042961 0.000141768
15.393 -0.00426944 0.000140445
15.4404 -0.00424297 0.000139135
15.488 -0.00421667 0.000137838
15.5356 -0.00419055 0.000136553
15.5834 -0.0041646 0.000135281
15.6313 -0.00413882 0.000134021
15.6794 -0.00411321 0.000132774
15.7276 -0.00408776 0.000131538
15.7759 -0.00406248 0.000130314
15.8243 -0.00403736 0.000129102
15.873 -0.0040124 0.000127902
15.9217 -0.0039876 0.000126713
15.9706 -0.00396295 0.000125535
16.0197 -0.00393847 0.000124368
16.0689 -0.00391413 0.000123213
16.1182 -0.00388994 0.000122068
16.1677 -0.0038659 0.000120933
16.2174 -0.00384201 0.000119809
16.2672 -0.00381827 0.000118696
16.3172 -0.00379467 0.000117593
16.3674 -0.00377121 0.000116499
16.4177 -0.00374788 0.000115416
16.4682 -0.0037247 0.000114343
16.5189 -0.00370165 0.000113279
16.5697 -0.00367874 0.000112224
16.6208 -0.00365596 0.00011118
16.672 -0.00363331 0.000110144
16.7234 -0.00361079 0.000109118
16.775 -0.0035884 0.0001081
16.8268 -0.00356613 0.000107092
16.8787 -0.00354398 0.000106092
16.9309 -0.00352196 0.000105101
16.9833 -0.00350005 0.000104118
17.0359 -0.00347827 0.000103144
17.0887 -0.0034566 0.000102178
17.1418 -0.00343504 0.00010122
17.195 -0.0034136 0.000100271
17.2485 -0.00339227 9.93288e-05
17.3022 -0.00337105 9.83948e-05
17.3562 -0.00334993 9.74685e-05
17.4104 -0.00332893 9.65498e-05
17.4648 -0.00330802 9.56385e-05
17.5195 -0.00328722 9.47346e-05
17.5744 -0.00326651 9.38379e-05
17.6296 -0.00324591 9.29484e-05
17.6851 -0.0032254 9.20658e-05
17.7408 -0.00320499 9.11901e-05
17.7969 -0.00318466 9.03213e-05
17.8532 -0.00316443 8.9459e-05
17.9098 -0.00314429 8.86034e-05
17.9667 -0.00312423 8.77541e-05
18.0239 -0.00310426 8.69113e-05
18.0815 -0.00308437 8.60746e-05
18.1393 -0.00306456 8.5244e-05
18.1975 -0.00304483 8.44194e-05
18.256 -0.00302518 8.36007e-05
18.3149 -0.0030056 8.27877e-05
18.3742 -0.00298609 8.19804e-05
18.4338 -0.00296665 8.11787e-05
18.4938 -0.00294728 8.03823e-05
18.5542 -0.00292797 7.95912e-05
18.615 -0.00290872 7.88053e-05
18.6762 -0.00288953 7.80244e-05
18.7379 -0.0028704 7.72484e-05
18.8 -0.00285132 7.64773e-05
18.8625 -0.0028323 7.57107e-05
18.9255 -0.00281332 7.49488e-05
18.9891 -0.00279439 7.41912e-05
19.0531 -0.00277549 7.34378e-05
19.1177 -0.00275664 7.26886e-05
19.1828 -0.00273782 7.19433e-05
19.2484 -0.00271903 7.12018e-05
19.3147 -0.00270027 7.0464e-05
19.3816 -0.00268153 6.97297e-05
19.4491 -0.00266281 6.89986e-05
19.5173 -0.0026441 6.82707e-05
19.5862 -0.0026254 6.75457e-05
19.6558 -0.0026067 6.68234e-05
19.7262 -0.002588 6.61037e-05
19.7974 -0.00256929 6.53862e-05
19.8694 -0.00255057 6.46708e-05
19.9423 -0.00253182 6.39572e-05
20.0162 -0.00251305 6.32451e-05
20.091 -0.00249423 6.25342e-05
20.1669 -0.00247536 6.18242e-05
20.244 -0.00245644 6.11147e-05
20.3222 -0.00243744 6.04053e-05
20.4016 -0.00241836 5.96956e-05
20.4825 -0.00239918 5.89851e-05
20.5648 -0.00237989 5.82733e-05
20.6487 -0.00236046 5.75594e-05
20.7344 -0.00234088 5.68429e-05
20.8219 -0.00232112 5.61228e-05
20.9115 -0.00230115 5.53981e-05
21.0034 -0.00228093 5.46679e-05
21.0979 -0.00226042 5.39306e-05
21.1952 -0.00223958 5.31845e-05
21.2959 -0.00221833 5.24276e-05
21.4004 -0.00219659 5.16571e-05
21.5093 -0.00217426 5.08695e-05
21.6237 -0.00215118 5.00599e-05
21.7448 -0.00212715 4.92214e-05
21.8747 -0.00210183 4.83432e-05
22.0165 -0.00207468 4.74074e-05
22.1768 -0.00204463 4.6379e-05
22.3723 -0.00200886 4.51648e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta4.0Lambda0.5Nc1ClassicOneLoop/Info.txt <==
####### SIMULATION PARAMETERS #######
#m=1
#Gamma=0.0625
#Lambda=0.5
#Beta=0.125
#Nc=1
#QUANTUM=0

####### DISCRETIZATION PARAMETERS #######
#NumberOfPoints=1024 aX=2 aP=0.5

####### FLOW PARAMTERS #######
#REGULATOR=777
#kUV=10
#kIR=0
#dk=0.005



==> anc/HERMITE/Theta0.5/LambdaOverBeta4.0Lambda0.5Nc1ClassicOneLoop/SigmaAOneLoop.txt <==
-22.3723 -1.99998 1.41212e-18
-22.1768 -1.99998 1.41212e-18
-22.0165 -1.99998 1.41212e-18
-21.8747 -1.99998 1.41212e-18
-21.7448 -1.99998 1.41212e-18
-21.6237 -1.99998 1.41212e-18
-21.5093 -1.99998 1.41212e-18
-21.4004 -1.99998 1.41212e-18
-21.2959 -1.99998 1.41212e-18
-21.1952 -1.99998 1.41212e-18
-21.0979 -1.99998 1.41212e-18
-21.0034 -1.99998 1.41212e-18
-20.9115 -1.99998 1.41212e-18
-20.8219 -1.99998 1.41212e-18
-20.7344 -1.99998 1.41212e-18
-20.6487 -1.99998 1.41212e-18
-20.5648 -1.99998 1.41212e-18
-20.4825 -1.99998 1.41212e-18
-20.4016 -1.99998 1.41212e-18
-20.3222 -1.99998 1.41212e-18
-20.244 -1.99998 1.41212e-18
-20.1669 -1.99998 1.41212e-18
-20.091 -1.99998 1.41212e-18
-20.0162 -1.99998 1.41212e-18
-19.9423 -1.99998 1.41212e-18
-19.8694 -1.99998 1.41212e-18
-19.7974 -1.99998 1.41212e-18
-19.7262 -1.99998 1.41212e-18
-19.6558 -1.99998 1.41212e-18
-19.5862 -1.99998 1.41212e-18
-19.5173 -1.99998 1.41212e-18
-19.4491 -1.99998 1.41212e-18
-19.3816 -1.99998 1.41212e-18
-19.3147 -1.99998 1.41212e-18
-19.2484 -1.99998 1.41212e-18
-19.1828 -1.99998 1.41212e-18
-19.1177 -1.99998 1.41212e-18
-19.0531 -1.99998 1.41212e-18
-18.9891 -1.99998 1.41212e-18
-18.9255 -1.99998 1.41212e-18
-18.8625 -1.99998 1.41212e-18
-18.8 -1.99998 1.41212e-18
-18.7379 -1.99998 1.41212e-18
-18.6762 -1.99998 1.41212e-18
-18.615 -1.99998 1.41212e-18
-18.5542 -1.99998 1.41212e-18
-18.4938 -1.99998 1.41212e-18
-18.4338 -1.99998 1.41212e-18
-18.3742 -1.99998 1.41212e-18
-18.3149 -1.99998 1.41212e-18
-18.256 -1.99998 1.41212e-18
-18.1975 -1.99998 1.41212e-18
-18.1393 -1.99998 1.41212e-18
-18.0815 -1.99998 1.41212e-18
-18.0239 -1.99998 1.41212e-18
-17.9667 -1.99998 1.41212e-18
-17.9098 -1.99998 1.41212e-18
-17.8532 -1.99998 1.41212e-18
-17.7969 -1.99998 1.41212e-18
-17.7408 -1.99998 1.41212e-18
-17.6851 -1.99998 1.41212e-18
-17.6296 -1.99998 1.41212e-18
-17.5744 -1.99998 1.41212e-18
-17.5195 -1.99998 1.41212e-18
-17.4648 -1.99998 1.41212e-18
-17.4104 -1.99998 1.41212e-18
-17.3562 -1.99998 1.41212e-18
-17.3022 -1.99998 1.41212e-18
-17.2485 -1.99998 1.41212e-18
-17.195 -1.99998 1.41212e-18
-17.1418 -1.99998 1.41212e-18
-17.0887 -1.99998 1.41212e-18
-17.0359 -1.99998 1.41212e-18
-16.9833 -1.99998 1.41212e-18
-16.9309 -1.99998 1.41212e-18
-16.8787 -1.99998 1.41212e-18
-16.8268 -1.99998 1.41212e-18
-16.775 -1.99998 1.41212e-18
-16.7234 -1.99998 1.41212e-18
-16.672 -1.99998 1.41212e-18
-16.6208 -1.99998 1.41212e-18
-16.5697 -1.99998 1.41212e-18
-16.5189 -1.99998 1.41212e-18
-16.4682 -1.99998 1.41212e-18
-16.4177 -1.99998 1.41212e-18
-16.3674 -1.99998 1.41212e-18
-16.3172 -1.99998 1.41212e-18
-16.2672 -1.99998 1.41212e-18
-16.2174 -1.99998 1.41212e-18
-16.1677 -1.99998 1.41212e-18
-16.1182 -1.99998 1.41212e-18
-16.0689 -1.99998 1.41212e-18
-16.0197 -1.99998 1.41212e-18
-15.9706 -1.99998 1.41212e-18
-15.9217 -1.99998 1.41212e-18
-15.873 -1.99998 1.41212e-18
-15.8243 -1.99998 1.41212e-18
-15.7759 -1.99998 1.41212e-18
-15.7276 -1.99998 1.41212e-18
-15.6794 -1.99998 1.41212e-18
-15.6313 -1.99998 1.41212e-18
-15.5834 -1.99998 1.41212e-18
-15.5356 -1.99998 1.41212e-18
-15.488 -1.99998 1.41212e-18
-15.4404 -1.99998 1.41212e-18
-15.393 -1.99998 1.41212e-18
-15.3458 -1.99998 1.41212e-18
-15.2986 -1.99998 1.41212e-18
-15.2516 -1.99998 1.41212e-18
-15.2047 -1.99998 1.41212e-18
-15.1579 -1.99998 1.41212e-18
-15.1112 -1.99998 1.41212e-18
-15.0647 -1.99998 1.41212e-18
-15.0182 -1.99998 1.41212e-18
-14.9719 -1.99998 1.41212e-18
-14.9257 -1.99998 1.41212e-18
-14.8796 -1.99998 1.41212e-18
-14.8336 -1.99998 1.41212e-18
-14.7877 -1.99998 1.41212e-18
-14.7419 -1.99998 1.41212e-18
-14.6962 -1.99998 1.41212e-18
-14.6506 -1.99998 1.41212e-18
-14.6052 -1.99998 1.41212e-18
-14.5598 -1.99998 1.41212e-18
-14.5145 -1.99998 1.41212e-18
-14.4693 -1.99998 1.41212e-18
-14.4243 -1.99998 1.41212e-18
-14.3793 -1.99998 1.41212e-18
-14.3344 -1.99998 1.41212e-18
-14.2896 -1.99998 1.41212e-18
-14.2449 -1.99998 1.41212e-18
-14.2003 -1.99998 1.41212e-18
-14.1558 -1.99998 1.41212e-18
-14.1113 -1.99998 1.41212e-18
-14.067 -1.99998 1.41212e-18
-14.0227 -1.99998 1.41212e-18
-13.9786 -1.99998 1.41212e-18
-13.9345 -1.99998 1.41212e-18
-13.8905 -1.99998 1.41212e-18
-13.8466 -1.99998 1.41212e-18
-13.8028 -1.99998 1.41212e-18
-13.759 -1.99998 1.41212e-18
-13.7153 -1.99998 1.41212e-18
-13.6718 -1.99998 1.41212e-18
-13.6283 -1.99998 1.41212e-18
-13.5848 -1.99998 1.41212e-18
-13.5415 -1.99998 1.41212e-18
-13.4982 -1.99998 1.41212e-18
-13.455 -1.99998 1.41212e-18
-13.4119 -1.99998 1.41212e-18
-13.3689 -1.99998 1.41212e-18
-13.3259 -1.99998 1.41212e-18
-13.283 -1.99998 1.41212e-18
-13.2402 -1.99998 1.41212e-18
-13.1974 -1.99998 1.41212e-18
-13.1547 -1.99998 1.41212e-18
-13.1121 -1.99998 1.41212e-18
-13.0696 -1.99998 1.41212e-18
-13.0271 -1.99998 1.41212e-18
-12.9847 -1.99998 1.41212e-18
-12.9424 -1.99998 1.41212e-18
-12.9001 -1.99998 1.41212e-18
-12.8579 -1.99998 1.41212e-18
-12.8158 -1.99998 1.41212e-18
-12.7737 -1.99998 1.41212e-18
-12.7317 -1.99998 1.41212e-18
-12.6898 -1.99998 1.41212e-18
-12.6479 -1.99998 1.41212e-18
-12.6061 -1.99998 1.41212e-18
-12.5643 -1.99998 1.41212e-18
-12.5226 -1.99998 1.41212e-18
-12.481 -1.99998 1.41212e-18
-12.4394 -1.99998 1.41212e-18
-12.3979 -1.99998 1.41212e-18
-12.3565 -1.99998 1.41212e-18
-12.3151 -1.99998 1.41212e-18
-12.2738 -1.99998 1.41212e-18
-12.2325 -1.99998 1.41212e-18
-12.1913 -1.99998 1.41212e-18
-12.1501 -1.99998 1.41212e-18
-12.109 -1.99998 1.41212e-18
-12.068 -1.99998 1.41212e-18
-12.027 -1.99998 1.41212e-18
-11.986 -1.99998 1.41212e-18
-11.9452 -1.99998 1.41212e-18
-11.9043 -1.99998 1.41212e-18
-11.8636 -1.99998 1.41212e-18
-11.8228 -1.99998 1.41212e-18
-11.7822 -1.99998 1.41212e-18
-11.7415 -1.99998 1.41212e-18
-11.701 -1.99998 1.41212e-18
-11.6605 -1.99998 1.41212e-18
-11.62 -1.99998 1.41212e-18
-11.5796 -1.99998 1.41212e-18
-11.5392 -1.99998 1.41212e-18
-11.4989 -1.99998 1.41212e-18
-11.4587 -1.99998 1.41212e-18
-11.4184 -1.99998 1.41212e-18
-11.3783 -1.99998 1.41212e-18
-11.3381 -1.99998 1.41212e-18
-11.2981 -1.99998 1.41212e-18
-11.2581 -1.99998 1.41212e-18
-11.2181 -1.99998 1.41212e-18
-11.1781 -1.99998 1.41212e-18
-11.1383 -1.99998 1.41212e-18
-11.0984 -1.99998 1.41212e-18
-11.0586 -1.99998 1.41212e-18
-11.0189 -1.99998 1.41212e-18
-10.9792 -1.99998 1.41212e-18
-10.9395 -1.99998 1.41212e-18
-10.8999 -1.99998 1.41212e-18
-10.8603 -1.99998 1.41212e-18
-10.8208 -1.99998 1.41212e-18
-10.7813 -1.99998 1.41212e-18
-10.7418 -1.99998 1.41212e-18
-10.7024 -1.99998 1.41212e-18
-10.6631 -1.99998 1.41212e-18
-10.6238 -1.99998 1.41212e-18
-10.5845 -1.99998 1.41212e-18
-10.5452 -1.99998 1.41212e-18
-10.506 -1.99998 1.41212e-18
-10.4669 -1.99998 1.41212e-18
-10.4278 -1.99998 1.41212e-18
-10.3887 -1.99998 1.41212e-18
-10.3496 -1.99998 1.41212e-18
-10.3106 -1.99998 1.41212e-18
-10.2717 -1.99998 1.41212e-18
-10.2328 -1.99998 1.41212e-18
-10.1939 -1.99998 1.41212e-18
-10.155 -1.99998 1.41212e-18
-10.1162 -1.99998 1.41212e-18
-10.0774 -1.99998 1.41212e-18
-10.0387 -1.99998 1.41212e-18
-10 -1.99998 1.41212e-18
-9.96134 -1.99998 1.41212e-18
-9.92271 -1.99998 1.41212e-18
-9.88412 -1.99998 1.41212e-18
-9.84557 -1.99998 1.41212e-18
-9.80704 -1.99998 1.41212e-18
-9.76856 -1.99998 1.41212e-18
-9.73011 -1.99998 1.41212e-18
-9.69169 -1.99998 1.41212e-18
-9.65331 -1.99998 1.41212e-18
-9.61496 -1.99998 1.41212e-18
-9.57664 -1.99998 1.41212e-18
-9.53836 -1.99998 1.41212e-18
-9.50011 -1.99998 1.41212e-18
-9.46189 -1.99998 1.41212e-18
-9.42371 -1.99998 1.41212e-18
-9.38556 -1.99998 1.41212e-18
-9.34744 -1.99998 1.41212e-18
-9.30935 -1.99998 1.41212e-18
-9.2713 -1.99998 1.41212e-18
-9.23327 -1.99998 1.41212e-18
-9.19528 -1.99998 1.41212e-18
-9.15732 -1.99998 1.41212e-18
-9.11939 -1.99998 1.41212e-18
-9.08149 -1.99998 1.41212e-18
-9.04362 -1.99998 1.41212e-18
-9.00578 -1.99998 1.41212e-18
-8.96797 -1.99998 1.41212e-18
-8.93019 -1.99998 1.41212e-18
-8.89244 -1.99998 1.41212e-18
-8.85471 -1.99998 1.41212e-18
-8.81702 -1.99998 1.41212e-18
-8.77936 -1.99998 1.41212e-18
-8.74172 -1.99998 1.41212e-18
-8.70412 -1.99998 1.41212e-18
-8.66654 -1.99998 1.41212e-18
-8.62899 -1.99998 1.41212e-18
-8.59146 -1.99998 1.41212e-18
-8.55397 -1.99998 1.41212e-18
-8.5165 -1.99998 1.41212e-18
-8.47906 -1.99998 1.41212e-18
-8.44165 -1.99998 1.41212e-18
-8.40426 -1.99998 1.41212e-18
-8.3669 -1.99998 1.41212e-18
-8.32956 -1.99998 1.41212e-18
-8.29226 -1.99998 1.41212e-18
-8.25497 -1.99998 1.41212e-18
-8.21772 -1.99998 1.41212e-18
-8.18049 -1.99998 1.41212e-18
-8.14328 -1.99998 1.41212e-18
-8.1061 -1.99998 1.41212e-18
-8.06895 -1.99998 1.41212e-18
-8.03182 -1.99998 1.41212e-18
-7.99471 -1.99998 1.41212e-18
-7.95763 -1.99998 1.41212e-18
-7.92058 -1.99998 1.41212e-18
-7.88355 -1.99998 1.41212e-18
-7.84654 -1.99998 1.41212e-18
-7.80955 -1.99998 1.41212e-18
-7.77259 -1.99998 1.41212e-18
-7.73566 -1.99998 1.41212e-18
-7.69874 -1.99998 1.41212e-18
-7.66185 -1.99998 1.41212e-18
-7.62498 -1.99998 1.41212e-18
-7.58814 -1.99998 1.41212e-18
-7.55132 -1.99998 1.41212e-18
-7.51452 -1.99998 1.41212e-18
-7.47774 -1.99998 1.41212e-18
-7.44099 -1.99998 1.41212e-18
-7.40425 -1.99998 1.41212e-18
-7.36754 -1.99998 1.41212e-18
-7.33085 -1.99998 1.41212e-18
-7.29418 -1.99998 1.41212e-18
-7.25754 -1.99998 1.41212e-18
-7.22091 -1.99998 1.41212e-18
-7.18431 -1.99998 1.41212e-18
-7.14772 -1.99998 1.41212e-18
-7.11116 -1.99998 1.41212e-18
-7.07462 -1.99998 1.41212e-18
-7.0381 -1.99998 1.41212e-18
-7.00159 -1.99998 1.41212e-18
-6.96511 -1.99998 1.41212e-18
-6.92865 -1.99998 1.41212e-18
-6.89221 -1.99998 1.41212e-18
-6.85579 -1.99998 1.41212e-18
-6.81938 -1.99998 1.41212e-18
-6.783 -1.99998 1.41212e-18
-6.74664 -1.99998 1.41212e-18
-6.71029 -1.99998 1.41212e-18
-6.67397 -1.99998 1.41212e-18
-6.63766 -1.99998 1.41212e-18
-6.60137 -1.99998 1.41212e-18
-6.5651 -1.99998 1.41212e-18
-6.52885 -1.99998 1.41212e-18
-6.49262 -1.99998 1.41212e-18
-6.4564 -1.99998 1.41212e-18
-6.42021 -1.99998 1.41212e-18
-6.38403 -1.99998 1.41212e-18
-6.34786 -1.99998 1.41212e-18
-6.31172 -1.99998 1.41212e-18
-6.27559 -1.99998 1.41212e-18
-6.23949 -1.99998 1.41212e-18
-6.20339 -1.99998 1.41212e-18
-6.16732 -1.99998 1.41212e-18
-6.13126 -1.99998 1.41212e-18
-6.09522 -1.99998 1.41212e-18
-6.05919 -1.99998 1.41212e-18
-6.02319 -1.99998 1.41212e-18
-5.9872 -1.99998 1.41212e-18
-5.95122 -1.99998 1.41212e-18
-5.91526 -1.99998 1.41212e-18
-5.87932 -1.99998 1.41212e-18
-5.84339 -1.99998 1.41212e-18
-5.80748 -1.99998 1.41212e-18
-5.77158 -1.99998 1.41212e-18
-5.7357 -1.99998 1.41212e-18
-5.69984 -1.99998 1.41212e-18
-5.66399 -1.99998 1.41212e-18
-5.62815 -1.99998 1.41212e-18
-5.59233 -1.99998 1.41212e-18
-5.55653 -1.99998 1.41212e-18
-5.52074 -1.99998 1.41212e-18
-5.48497 -1.99998 1.41212e-18
-5.4492 -1.99998 1.41212e-18
-5.41346 -1.99998 1.41212e-18
-5.37773 -1.99998 1.41212e-18
-5.34201 -1.99998 1.41212e-18
-5.30631 -1.99998 1.41212e-18
-5.27062 -1.99998 1.41212e-18
-5.23494 -1.99998 1.41212e-18
-5.19928 -1.99998 1.41212e-18
-5.16363 -1.99998 1.41212e-18
-5.128 -1.99998 1.41212e-18
-5.09237 -1.99998 1.41212e-18
-5.05677 -1.99998 1.41212e-18
-5.02117 -1.99998 1.41212e-18
-4.98559 -1.99998 1.41212e-18
-4.95002 -1.99998 1.41212e-18
-4.91446 -1.99998 1.41212e-18
-4.87892 -1.99998 1.41212e-18
-4.84339 -1.99998 1.41212e-18
-4.80787 -1.99998 1.41212e-18
-4.77237 -1.99998 1.41212e-18
-4.73687 -1.99998 1.41212e-18
-4.70139 -1.99998 1.41212e-18
-4.66592 -1.99998 1.41212e-18
-4.63046 -1.99998 1.41212e-18
-4.59502 -1.99998 1.41212e-18
-4.55958 -1.99998 1.41212e-18
-4.52416 -1.99998 1.41212e-18
-4.48875 -1.99998 1.41212e-18
-4.45335 -1.99998 1.41212e-18
-4.41797 -1.99998 1.41212e-18
-4.38259 -1.99998 1.41212e-18
-4.34722 -1.99998 1.41212e-18
-4.31187 -1.99998 1.41212e-18
-4.27653 -1.99998 1.41212e-18
-4.24119 -1.99998 1.41212e-18
-4.20587 -1.99998 1.41212e-18
-4.17056 -1.99998 1.41212e-18
-4.13526 -1.99998 1.41212e-18
-4.09997 -1.99998 1.41212e-18
-4.06469 -1.99998 1.41212e-18
-4.02942 -1.99998 1.41212e-18
-3.99416 -1.99998 1.41212e-18
-3.95891 -1.99998 1.41212e-18
-3.92367 -1.99998 1.41212e-18
-3.88844 -1.99998 1.41212e-18
-3.85322 -1.99998 1.41212e-18
-3.81801 -1.99998 1.41212e-18
-3.7828 -1.99998 1.41212e-18
-3.74761 -1.99998 1.41212e-18
-3.71243 -1.99998 1.41212e-18
-3.67726 -1.99998 1.41212e-18
-3.64209 -1.99998 1.41212e-18
-3.60694 -1.99998 1.41212e-18
-3.57179 -1.99998 1.41212e-18
-3.53665 -1.99998 1.41212e-18
-3.50152 -1.99998 1.41212e-18
-3.4664 -1.99998 1.41212e-18
-3.43129 -1.99998 1.41212e-18
-3.39619 -1.99998 1.41212e-18
-3.36109 -1.99998 1.41212e-18
-3.32601 -1.99998 1.41212e-18
-3.29093 -1.99998 1.41212e-18
-3.25586 -1.99998 1.41212e-18
-3.2208 -1.99998 1.41212e-18
-3.18574 -1.99998 1.41212e-18
-3.1507 -1.99998 1.41212e-18
-3.11566 -1.99998 1.41212e-18
-3.08063 -1.99998 1.41212e-18
-3.0456 -1.99998 1.41212e-18
-3.01059 -1.99998 1.41212e-18
-2.97558 -1.99998 1.41212e-18
-2.94058 -1.99998 1.41212e-18
-2.90558 -1.99998 1.41212e-18
-2.87059 -1.99998 1.41212e-18
-2.83561 -1.99998 1.41212e-18
-2.80064 -1.99998 1.41212e-18
-2.76567 -1.99998 1.41212e-18
-2.73071 -1.99998 1.41212e-18
-2.69576 -1.99998 1.41212e-18
-2.66081 -1.99998 1.41212e-18
-2.62587 -1.99998 1.41212e-18
-2.59094 -1.99998 1.41212e-18
-2.55601 -1.99998 1.41212e-18
-2.52109 -1.99998 1.41212e-18
-2.48617 -1.99998 1.41212e-18
-2.45126 -1.99998 1.41212e-18
-2.41636 -1.99998 1.41212e-18
-2.38146 -1.99998 1.41212e-18
-2.34657 -1.99998 1.41212e-18
-2.31168 -1.99998 1.41212e-18
-2.2768 -1.99998 1.41212e-18
-2.24192 -1.99998 1.41212e-18
-2.20705 -1.99998 1.41212e-18
-2.17219 -1.99998 1.41212e-18
-2.13733 -1.99998 1.41212e-18
-2.10247 -1.99998 1.41212e-18
-2.06762 -1.99998 1.41212e-18
-2.03278 -1.99998 1.41212e-18
-1.99794 -1.99998 1.41212e-18
-1.9631 -1.99998 1.41212e-18
-1.92827 -1.99998 1.41212e-18
-1.89345 -1.99998 1.41212e-18
-1.85862 -1.99998 1.41212e-18
-1.82381 -1.99998 1.41212e-18
-1.78899 -1.99998 1.41212e-18
-1.75419 -1.99998 1.41212e-18
-1.71938 -1.99998 1.41212e-18
-1.68458 -1.99998 1.41212e-18
-1.64979 -1.99998 1.41212e-18
-1.61499 -1.99998 1.41212e-18
-1.58021 -1.99998 1.41212e-18
-1.54542 -1.99998 1.41212e-18
-1.51064 -1.99998 1.41212e-18
-1.47586 -1.99998 1.41212e-18
-1.44109 -1.99998 1.41212e-18
-1.40632 -1.99998 1.41212e-18
-1.37155 -1.99998 1.41212e-18
-1.33679 -1.99998 1.41212e-18
-1.30203 -1.99998 1.41212e-18
-1.26727 -1.99998 1.41212e-18
-1.23251 -1.99998 1.41212e-18
-1.19776 -1.99998 1.41212e-18
-1.16301 -1.99998 1.41212e-18
-1.12827 -1.99998 1.41212e-18
-1.09352 -1.99998 1.41212e-18
-1.05878 -1.99998 1.41212e-18
-1.02405 -1.99998 1.41212e-18
-0.989309 -1.99998 1.41212e-18
-0.954576 -1.99998 1.41212e-18
-0.919844 -1.99998 1.41212e-18
-0.885115 -1.99998 1.41212e-18
-0.850388 -1.99998 1.41212e-18
-0.815663 -1.99998 1.41212e-18
-0.78094 -1.99998 1.41212e-18
-0.746219 -1.99998 1.41212e-18
-0.711499 -1.99998 1.41212e-18
-0.676781 -1.99998 1.41212e-18
-0.642065 -1.99998 1.41212e-18
-0.60735 -1.99998 1.41212e-18
-0.572637 -1.99998 1.41212e-18
-0.537925 -1.99998 1.41212e-18
-0.503214 -1.99998 1.41212e-18
-0.468504 -1.99998 1.41212e-18
-0.433796 -1.99998 1.41212e-18
-0.399089 -1.99998 1.41212e-18
-0.364382 -1.99998 1.41212e-18
-0.329676 -1.99998 1.41212e-18
-0.294972 -1.99998 1.41212e-18
-0.260267 -1.99998 1.41212e-18
-0.225564 -1.99998 1.41212e-18
-0.190861 -1.99998 1.41212e-18
-0.156158 -1.99998 1.41212e-18
-0.121456 -1.99998 1.41212e-18
-0.0867541 -1.99998 1.41212e-18
-0.0520524 -1.99998 1.41212e-18
-0.0173508 -1.99998 1.41212e-18
0.0173508 -1.99998 1.41212e-18
0.0520524 -1.99998 1.41212e-18
0.0867541 -1.99998 1.41212e-18
0.121456 -1.99998 1.41212e-18
0.156158 -1.99998 1.41212e-18
0.190861 -1.99998 1.41212e-18
0.225564 -1.99998 1.41212e-18
0.260267 -1.99998 1.41212e-18
0.294972 -1.99998 1.41212e-18
0.329676 -1.99998 1.41212e-18
0.364382 -1.99998 1.41212e-18
0.399089 -1.99998 1.41212e-18
0.433796 -1.99998 1.41212e-18
0.468504 -1.99998 1.41212e-18
0.503214 -1.99998 1.41212e-18
0.537925 -1.99998 1.41212e-18
0.572637 -1.99998 1.41212e-18
0.60735 -1.99998 1.41212e-18
0.642065 -1.99998 1.41212e-18
0.676781 -1.99998 1.41212e-18
0.711499 -1.99998 1.41212e-18
0.746219 -1.99998 1.41212e-18
0.78094 -1.99998 1.41212e-18
0.815663 -1.99998 1.41212e-18
0.850388 -1.99998 1.41212e-18
0.885115 -1.99998 1.41212e-18
0.919844 -1.99998 1.41212e-18
0.954576 -1.99998 1.41212e-18
0.989309 -1.99998 1.41212e-18
1.02405 -1.99998 1.41212e-18
1.05878 -1.99998 1.41212e-18
1.09352 -1.99998 1.41212e-18
1.12827 -1.99998 1.41212e-18
1.16301 -1.99998 1.41212e-18
1.19776 -1.99998 1.41212e-18
1.23251 -1.99998 1.41212e-18
1.26727 -1.99998 1.41212e-18
1.30203 -1.99998 1.41212e-18
1.33679 -1.99998 1.41212e-18
1.37155 -1.99998 1.41212e-18
1.40632 -1.99998 1.41212e-18
1.44109 -1.99998 1.41212e-18
1.47586 -1.99998 1.41212e-18
1.51064 -1.99998 1.41212e-18
1.54542 -1.99998 1.41212e-18
1.58021 -1.99998 1.41212e-18
1.61499 -1.99998 1.41212e-18
1.64979 -1.99998 1.41212e-18
1.68458 -1.99998 1.41212e-18
1.71938 -1.99998 1.41212e-18
1.75419 -1.99998 1.41212e-18
1.78899 -1.99998 1.41212e-18
1.82381 -1.99998 1.41212e-18
1.85862 -1.99998 1.41212e-18
1.89345 -1.99998 1.41212e-18
1.92827 -1.99998 1.41212e-18
1.9631 -1.99998 1.41212e-18
1.99794 -1.99998 1.41212e-18
2.03278 -1.99998 1.41212e-18
2.06762 -1.99998 1.41212e-18
2.10247 -1.99998 1.41212e-18
2.13733 -1.99998 1.41212e-18
2.17219 -1.99998 1.41212e-18
2.20705 -1.99998 1.41212e-18
2.24192 -1.99998 1.41212e-18
2.2768 -1.99998 1.41212e-18
2.31168 -1.99998 1.41212e-18
2.34657 -1.99998 1.41212e-18
2.38146 -1.99998 1.41212e-18
2.41636 -1.99998 1.41212e-18
2.45126 -1.99998 1.41212e-18
2.48617 -1.99998 1.41212e-18
2.52109 -1.99998 1.41212e-18
2.55601 -1.99998 1.41212e-18
2.59094 -1.99998 1.41212e-18
2.62587 -1.99998 1.41212e-18
2.66081 -1.99998 1.41212e-18
2.69576 -1.99998 1.41212e-18
2.73071 -1.99998 1.41212e-18
2.76567 -1.99998 1.41212e-18
2.80064 -1.99998 1.41212e-18
2.83561 -1.99998 1.41212e-18
2.87059 -1.99998 1.41212e-18
2.90558 -1.99998 1.41212e-18
2.94058 -1.99998 1.41212e-18
2.97558 -1.99998 1.41212e-18
3.01059 -1.99998 1.41212e-18
3.0456 -1.99998 1.41212e-18
3.08063 -1.99998 1.41212e-18
3.11566 -1.99998 1.41212e-18
3.1507 -1.99998 1.41212e-18
3.18574 -1.99998 1.41212e-18
3.2208 -1.99998 1.41212e-18
3.25586 -1.99998 1.41212e-18
3.29093 -1.99998 1.41212e-18
3.32601 -1.99998 1.41212e-18
3.36109 -1.99998 1.41212e-18
3.39619 -1.99998 1.41212e-18
3.43129 -1.99998 1.41212e-18
3.4664 -1.99998 1.41212e-18
3.50152 -1.99998 1.41212e-18
3.53665 -1.99998 1.41212e-18
3.57179 -1.99998 1.41212e-18
3.60694 -1.99998 1.41212e-18
3.64209 -1.99998 1.41212e-18
3.67726 -1.99998 1.41212e-18
3.71243 -1.99998 1.41212e-18
3.74761 -1.99998 1.41212e-18
3.7828 -1.99998 1.41212e-18
3.81801 -1.99998 1.41212e-18
3.85322 -1.99998 1.41212e-18
3.88844 -1.99998 1.41212e-18
3.92367 -1.99998 1.41212e-18
3.95891 -1.99998 1.41212e-18
3.99416 -1.99998 1.41212e-18
4.02942 -1.99998 1.41212e-18
4.06469 -1.99998 1.41212e-18
4.09997 -1.99998 1.41212e-18
4.13526 -1.99998 1.41212e-18
4.17056 -1.99998 1.41212e-18
4.20587 -1.99998 1.41212e-18
4.24119 -1.99998 1.41212e-18
4.27653 -1.99998 1.41212e-18
4.31187 -1.99998 1.41212e-18
4.34722 -1.99998 1.41212e-18
4.38259 -1.99998 1.41212e-18
4.41797 -1.99998 1.41212e-18
4.45335 -1.99998 1.41212e-18
4.48875 -1.99998 1.41212e-18
4.52416 -1.99998 1.41212e-18
4.55958 -1.99998 1.41212e-18
4.59502 -1.99998 1.41212e-18
4.63046 -1.99998 1.41212e-18
4.66592 -1.99998 1.41212e-18
4.70139 -1.99998 1.41212e-18
4.73687 -1.99998 1.41212e-18
4.77237 -1.99998 1.41212e-18
4.80787 -1.99998 1.41212e-18
4.84339 -1.99998 1.41212e-18
4.87892 -1.99998 1.41212e-18
4.91446 -1.99998 1.41212e-18
4.95002 -1.99998 1.41212e-18
4.98559 -1.99998 1.41212e-18
5.02117 -1.99998 1.41212e-18
5.05677 -1.99998 1.41212e-18
5.09237 -1.99998 1.41212e-18
5.128 -1.99998 1.41212e-18
5.16363 -1.99998 1.41212e-18
5.19928 -1.99998 1.41212e-18
5.23494 -1.99998 1.41212e-18
5.27062 -1.99998 1.41212e-18
5.30631 -1.99998 1.41212e-18
5.34201 -1.99998 1.41212e-18
5.37773 -1.99998 1.41212e-18
5.41346 -1.99998 1.41212e-18
5.4492 -1.99998 1.41212e-18
5.48497 -1.99998 1.41212e-18
5.52074 -1.99998 1.41212e-18
5.55653 -1.99998 1.41212e-18
5.59233 -1.99998 1.41212e-18
5.62815 -1.99998 1.41212e-18
5.66399 -1.99998 1.41212e-18
5.69984 -1.99998 1.41212e-18
5.7357 -1.99998 1.41212e-18
5.77158 -1.99998 1.41212e-18
5.80748 -1.99998 1.41212e-18
5.84339 -1.99998 1.41212e-18
5.87932 -1.99998 1.41212e-18
5.91526 -1.99998 1.41212e-18
5.95122 -1.99998 1.41212e-18
5.9872 -1.99998 1.41212e-18
6.02319 -1.99998 1.41212e-18
6.05919 -1.99998 1.41212e-18
6.09522 -1.99998 1.41212e-18
6.13126 -1.99998 1.41212e-18
6.16732 -1.99998 1.41212e-18
6.20339 -1.99998 1.41212e-18
6.23949 -1.99998 1.41212e-18
6.27559 -1.99998 1.41212e-18
6.31172 -1.99998 1.41212e-18
6.34786 -1.99998 1.41212e-18
6.38403 -1.99998 1.41212e-18
6.42021 -1.99998 1.41212e-18
6.4564 -1.99998 1.41212e-18
6.49262 -1.99998 1.41212e-18
6.52885 -1.99998 1.41212e-18
6.5651 -1.99998 1.41212e-18
6.60137 -1.99998 1.41212e-18
6.63766 -1.99998 1.41212e-18
6.67397 -1.99998 1.41212e-18
6.71029 -1.99998 1.41212e-18
6.74664 -1.99998 1.41212e-18
6.783 -1.99998 1.41212e-18
6.81938 -1.99998 1.41212e-18
6.85579 -1.99998 1.41212e-18
6.89221 -1.99998 1.41212e-18
6.92865 -1.99998 1.41212e-18
6.96511 -1.99998 1.41212e-18
7.00159 -1.99998 1.41212e-18
7.0381 -1.99998 1.41212e-18
7.07462 -1.99998 1.41212e-18
7.11116 -1.99998 1.41212e-18
7.14772 -1.99998 1.41212e-18
7.18431 -1.99998 1.41212e-18
7.22091 -1.99998 1.41212e-18
7.25754 -1.99998 1.41212e-18
7.29418 -1.99998 1.41212e-18
7.33085 -1.99998 1.41212e-18
7.36754 -1.99998 1.41212e-18
7.40425 -1.99998 1.41212e-18
7.44099 -1.99998 1.41212e-18
7.47774 -1.99998 1.41212e-18
7.51452 -1.99998 1.41212e-18
7.55132 -1.99998 1.41212e-18
7.58814 -1.99998 1.41212e-18
7.62498 -1.99998 1.41212e-18
7.66185 -1.99998 1.41212e-18
7.69874 -1.99998 1.41212e-18
7.73566 -1.99998 1.41212e-18
7.77259 -1.99998 1.41212e-18
7.80955 -1.99998 1.41212e-18
7.84654 -1.99998 1.41212e-18
7.88355 -1.99998 1.41212e-18
7.92058 -1.99998 1.41212e-18
7.95763 -1.99998 1.41212e-18
7.99471 -1.99998 1.41212e-18
8.03182 -1.99998 1.41212e-18
8.06895 -1.99998 1.41212e-18
8.1061 -1.99998 1.41212e-18
8.14328 -1.99998 1.41212e-18
8.18049 -1.99998 1.41212e-18
8.21772 -1.99998 1.41212e-18
8.25497 -1.99998 1.41212e-18
8.29226 -1.99998 1.41212e-18
8.32956 -1.99998 1.41212e-18
8.3669 -1.99998 1.41212e-18
8.40426 -1.99998 1.41212e-18
8.44165 -1.99998 1.41212e-18
8.47906 -1.99998 1.41212e-18
8.5165 -1.99998 1.41212e-18
8.55397 -1.99998 1.41212e-18
8.59146 -1.99998 1.41212e-18
8.62899 -1.99998 1.41212e-18
8.66654 -1.99998 1.41212e-18
8.70412 -1.99998 1.41212e-18
8.74172 -1.99998 1.41212e-18
8.77936 -1.99998 1.41212e-18
8.81702 -1.99998 1.41212e-18
8.85471 -1.99998 1.41212e-18
8.89244 -1.99998 1.41212e-18
8.93019 -1.99998 1.41212e-18
8.96797 -1.99998 1.41212e-18
9.00578 -1.99998 1.41212e-18
9.04362 -1.99998 1.41212e-18
9.08149 -1.99998 1.41212e-18
9.11939 -1.99998 1.41212e-18
9.15732 -1.99998 1.41212e-18
9.19528 -1.99998 1.41212e-18
9.23327 -1.99998 1.41212e-18
9.2713 -1.99998 1.41212e-18
9.30935 -1.99998 1.41212e-18
9.34744 -1.99998 1.41212e-18
9.38556 -1.99998 1.41212e-18
9.42371 -1.99998 1.41212e-18
9.46189 -1.99998 1.41212e-18
9.50011 -1.99998 1.41212e-18
9.53836 -1.99998 1.41212e-18
9.57664 -1.99998 1.41212e-18
9.61496 -1.99998 1.41212e-18
9.65331 -1.99998 1.41212e-18
9.69169 -1.99998 1.41212e-18
9.73011 -1.99998 1.41212e-18
9.76856 -1.99998 1.41212e-18
9.80704 -1.99998 1.41212e-18
9.84557 -1.99998 1.41212e-18
9.88412 -1.99998 1.41212e-18
9.92271 -1.99998 1.41212e-18
9.96134 -1.99998 1.41212e-18
10 -1.99998 1.41212e-18
10.0387 -1.99998 1.41212e-18
10.0774 -1.99998 1.41212e-18
10.1162 -1.99998 1.41212e-18
10.155 -1.99998 1.41212e-18
10.1939 -1.99998 1.41212e-18
10.2328 -1.99998 1.41212e-18
10.2717 -1.99998 1.41212e-18
10.3106 -1.99998 1.41212e-18
10.3496 -1.99998 1.41212e-18
10.3887 -1.99998 1.41212e-18
10.4278 -1.99998 1.41212e-18
10.4669 -1.99998 1.41212e-18
10.506 -1.99998 1.41212e-18
10.5452 -1.99998 1.41212e-18
10.5845 -1.99998 1.41212e-18
10.6238 -1.99998 1.41212e-18
10.6631 -1.99998 1.41212e-18
10.7024 -1.99998 1.41212e-18
10.7418 -1.99998 1.41212e-18
10.7813 -1.99998 1.41212e-18
10.8208 -1.99998 1.41212e-18
10.8603 -1.99998 1.41212e-18
10.8999 -1.99998 1.41212e-18
10.9395 -1.99998 1.41212e-18
10.9792 -1.99998 1.41212e-18
11.0189 -1.99998 1.41212e-18
11.0586 -1.99998 1.41212e-18
11.0984 -1.99998 1.41212e-18
11.1383 -1.99998 1.41212e-18
11.1781 -1.99998 1.41212e-18
11.2181 -1.99998 1.41212e-18
11.2581 -1.99998 1.41212e-18
11.2981 -1.99998 1.41212e-18
11.3381 -1.99998 1.41212e-18
11.3783 -1.99998 1.41212e-18
11.4184 -1.99998 1.41212e-18
11.4587 -1.99998 1.41212e-18
11.4989 -1.99998 1.41212e-18
11.5392 -1.99998 1.41212e-18
11.5796 -1.99998 1.41212e-18
11.62 -1.99998 1.41212e-18
11.6605 -1.99998 1.41212e-18
11.701 -1.99998 1.41212e-18
11.7415 -1.99998 1.41212e-18
11.7822 -1.99998 1.41212e-18
11.8228 -1.99998 1.41212e-18
11.8636 -1.99998 1.41212e-18
11.9043 -1.99998 1.41212e-18
11.9452 -1.99998 1.41212e-18
11.986 -1.99998 1.41212e-18
12.027 -1.99998 1.41212e-18
12.068 -1.99998 1.41212e-18
12.109 -1.99998 1.41212e-18
12.1501 -1.99998 1.41212e-18
12.1913 -1.99998 1.41212e-18
12.2325 -1.99998 1.41212e-18
12.2738 -1.99998 1.41212e-18
12.3151 -1.99998 1.41212e-18
12.3565 -1.99998 1.41212e-18
12.3979 -1.99998 1.41212e-18
12.4394 -1.99998 1.41212e-18
12.481 -1.99998 1.41212e-18
12.5226 -1.99998 1.41212e-18
12.5643 -1.99998 1.41212e-18
12.6061 -1.99998 1.41212e-18
12.6479 -1.99998 1.41212e-18
12.6898 -1.99998 1.41212e-18
12.7317 -1.99998 1.41212e-18
12.7737 -1.99998 1.41212e-18
12.8158 -1.99998 1.41212e-18
12.8579 -1.99998 1.41212e-18
12.9001 -1.99998 1.41212e-18
12.9424 -1.99998 1.41212e-18
12.9847 -1.99998 1.41212e-18
13.0271 -1.99998 1.41212e-18
13.0696 -1.99998 1.41212e-18
13.1121 -1.99998 1.41212e-18
13.1547 -1.99998 1.41212e-18
13.1974 -1.99998 1.41212e-18
13.2402 -1.99998 1.41212e-18
13.283 -1.99998 1.41212e-18
13.3259 -1.99998 1.41212e-18
13.3689 -1.99998 1.41212e-18
13.4119 -1.99998 1.41212e-18
13.455 -1.99998 1.41212e-18
13.4982 -1.99998 1.41212e-18
13.5415 -1.99998 1.41212e-18
13.5848 -1.99998 1.41212e-18
13.6283 -1.99998 1.41212e-18
13.6718 -1.99998 1.41212e-18
13.7153 -1.99998 1.41212e-18
13.759 -1.99998 1.41212e-18
13.8028 -1.99998 1.41212e-18
13.8466 -1.99998 1.41212e-18
13.8905 -1.99998 1.41212e-18
13.9345 -1.99998 1.41212e-18
13.9786 -1.99998 1.41212e-18
14.0227 -1.99998 1.41212e-18
14.067 -1.99998 1.41212e-18
14.1113 -1.99998 1.41212e-18
14.1558 -1.99998 1.41212e-18
14.2003 -1.99998 1.41212e-18
14.2449 -1.99998 1.41212e-18
14.2896 -1.99998 1.41212e-18
14.3344 -1.99998 1.41212e-18
14.3793 -1.99998 1.41212e-18
14.4243 -1.99998 1.41212e-18
14.4693 -1.99998 1.41212e-18
14.5145 -1.99998 1.41212e-18
14.5598 -1.99998 1.41212e-18
14.6052 -1.99998 1.41212e-18
14.6506 -1.99998 1.41212e-18
14.6962 -1.99998 1.41212e-18
14.7419 -1.99998 1.41212e-18
14.7877 -1.99998 1.41212e-18
14.8336 -1.99998 1.41212e-18
14.8796 -1.99998 1.41212e-18
14.9257 -1.99998 1.41212e-18
14.9719 -1.99998 1.41212e-18
15.0182 -1.99998 1.41212e-18
15.0647 -1.99998 1.41212e-18
15.1112 -1.99998 1.41212e-18
15.1579 -1.99998 1.41212e-18
15.2047 -1.99998 1.41212e-18
15.2516 -1.99998 1.41212e-18
15.2986 -1.99998 1.41212e-18
15.3458 -1.99998 1.41212e-18
15.393 -1.99998 1.41212e-18
15.4404 -1.99998 1.41212e-18
15.488 -1.99998 1.41212e-18
15.5356 -1.99998 1.41212e-18
15.5834 -1.99998 1.41212e-18
15.6313 -1.99998 1.41212e-18
15.6794 -1.99998 1.41212e-18
15.7276 -1.99998 1.41212e-18
15.7759 -1.99998 1.41212e-18
15.8243 -1.99998 1.41212e-18
15.873 -1.99998 1.41212e-18
15.9217 -1.99998 1.41212e-18
15.9706 -1.99998 1.41212e-18
16.0197 -1.99998 1.41212e-18
16.0689 -1.99998 1.41212e-18
16.1182 -1.99998 1.41212e-18
16.1677 -1.99998 1.41212e-18
16.2174 -1.99998 1.41212e-18
16.2672 -1.99998 1.41212e-18
16.3172 -1.99998 1.41212e-18
16.3674 -1.99998 1.41212e-18
16.4177 -1.99998 1.41212e-18
16.4682 -1.99998 1.41212e-18
16.5189 -1.99998 1.41212e-18
16.5697 -1.99998 1.41212e-18
16.6208 -1.99998 1.41212e-18
16.672 -1.99998 1.41212e-18
16.7234 -1.99998 1.41212e-18
16.775 -1.99998 1.41212e-18
16.8268 -1.99998 1.41212e-18
16.8787 -1.99998 1.41212e-18
16.9309 -1.99998 1.41212e-18
16.9833 -1.99998 1.41212e-18
17.0359 -1.99998 1.41212e-18
17.0887 -1.99998 1.41212e-18
17.1418 -1.99998 1.41212e-18
17.195 -1.99998 1.41212e-18
17.2485 -1.99998 1.41212e-18
17.3022 -1.99998 1.41212e-18
17.3562 -1.99998 1.41212e-18
17.4104 -1.99998 1.41212e-18
17.4648 -1.99998 1.41212e-18
17.5195 -1.99998 1.41212e-18
17.5744 -1.99998 1.41212e-18
17.6296 -1.99998 1.41212e-18
17.6851 -1.99998 1.41212e-18
17.7408 -1.99998 1.41212e-18
17.7969 -1.99998 1.41212e-18
17.8532 -1.99998 1.41212e-18
17.9098 -1.99998 1.41212e-18
17.9667 -1.99998 1.41212e-18
18.0239 -1.99998 1.41212e-18
18.0815 -1.99998 1.41212e-18
18.1393 -1.99998 1.41212e-18
18.1975 -1.99998 1.41212e-18
18.256 -1.99998 1.41212e-18
18.3149 -1.99998 1.41212e-18
18.3742 -1.99998 1.41212e-18
18.4338 -1.99998 1.41212e-18
18.4938 -1.99998 1.41212e-18
18.5542 -1.99998 1.41212e-18
18.615 -1.99998 1.41212e-18
18.6762 -1.99998 1.41212e-18
18.7379 -1.99998 1.41212e-18
18.8 -1.99998 1.41212e-18
18.8625 -1.99998 1.41212e-18
18.9255 -1.99998 1.41212e-18
18.9891 -1.99998 1.41212e-18
19.0531 -1.99998 1.41212e-18
19.1177 -1.99998 1.41212e-18
19.1828 -1.99998 1.41212e-18
19.2484 -1.99998 1.41212e-18
19.3147 -1.99998 1.41212e-18
19.3816 -1.99998 1.41212e-18
19.4491 -1.99998 1.41212e-18
19.5173 -1.99998 1.41212e-18
19.5862 -1.99998 1.41212e-18
19.6558 -1.99998 1.41212e-18
19.7262 -1.99998 1.41212e-18
19.7974 -1.99998 1.41212e-18
19.8694 -1.99998 1.41212e-18
19.9423 -1.99998 1.41212e-18
20.0162 -1.99998 1.41212e-18
20.091 -1.99998 1.41212e-18
20.1669 -1.99998 1.41212e-18
20.244 -1.99998 1.41212e-18
20.3222 -1.99998 1.41212e-18
20.4016 -1.99998 1.41212e-18
20.4825 -1.99998 1.41212e-18
20.5648 -1.99998 1.41212e-18
20.6487 -1.99998 1.41212e-18
20.7344 -1.99998 1.41212e-18
20.8219 -1.99998 1.41212e-18
20.9115 -1.99998 1.41212e-18
21.0034 -1.99998 1.41212e-18
21.0979 -1.99998 1.41212e-18
21.1952 -1.99998 1.41212e-18
21.2959 -1.99998 1.41212e-18
21.4004 -1.99998 1.41212e-18
21.5093 -1.99998 1.41212e-18
21.6237 -1.99998 1.41212e-18
21.7448 -1.99998 1.41212e-18
21.8747 -1.99998 1.41212e-18
22.0165 -1.99998 1.41212e-18
22.1768 -1.99998 1.41212e-18
22.3723 -1.99998 1.41212e-18


==> anc/HERMITE/Theta0.5/LambdaOverBeta4.0Lambda0.5Nc1ClassicOneLoop/SigmaATwoLoop.txt <==
-22.3723 1.99672 0.000520746
-22.1768 1.99451 0.000339232
-22.0165 1.99314 0.000486533
-21.8747 1.99203 0.000374001
-21.7448 1.99114 0.000481545
-21.6237 1.99032 0.000392753
-21.5093 1.98958 0.00048186
-21.4004 1.98887 0.000406207
-21.2959 1.98817 0.000484154
-21.1952 1.98748 0.000417162
-21.0979 1.98678 0.00048755
-21.0034 1.98608 0.00042706
-20.9115 1.98538 0.000492289
-20.8219 1.98468 0.000437394
-20.7344 1.98402 0.000499317
-20.6487 1.98338 0.000449508
-20.5648 1.98281 0.000509114
-20.4825 1.98229 0.000463428
-20.4016 1.98184 0.000520698
-20.3222 1.98144 0.000477875
-20.244 1.9811 0.000532621
-20.1669 1.98079 0.000491895
-20.091 1.98051 0.000544331
-20.0162 1.98026 0.000505425
-19.9423 1.98003 0.0005559
-19.8694 1.97981 0.000518656
-19.7974 1.9796 0.00056746
-19.7262 1.97941 0.000531739
-19.6558 1.97922 0.000579096
-19.5862 1.97903 0.000544772
-19.5173 1.97885 0.000590857
-19.4491 1.97868 0.000557816
-19.3816 1.9785 0.000602771
-19.3147 1.97833 0.000570911
-19.2484 1.97816 0.000614853
-19.1828 1.97799 0.000584087
-19.1177 1.97783 0.000627116
-19.0531 1.97766 0.000597366
-18.9891 1.9775 0.000639569
-18.9255 1.97734 0.000610766
-18.8625 1.97717 0.000652217
-18.8 1.97701 0.000624304
-18.7379 1.97685 0.000665069
-18.6762 1.97669 0.000637992
-18.615 1.97652 0.00067813
-18.5542 1.97636 0.000651842
-18.4938 1.9762 0.000691406
-18.4338 1.97603 0.000665868
-18.3742 1.97587 0.000704904
-18.3149 1.97571 0.000680079
-18.256 1.97554 0.00071863
-18.1975 1.97538 0.000694485
-18.1393 1.97522 0.000732591
-18.0815 1.97505 0.000709097
-18.0239 1.97489 0.000746794
-17.9667 1.97472 0.000723925
-17.9098 1.97455 0.000761245
-17.8532 1.97439 0.000738977
-17.7969 1.97422 0.000775951
-17.7408 1.97405 0.000754264
-17.6851 1.97388 0.00079092
-17.6296 1.97371 0.000769795
-17.5744 1.97354 0.000806159
-17.5195 1.97337 0.000785579
-17.4648 1.97319 0.000821676
-17.4104 1.97302 0.000801625
-17.3562 1.97285 0.000837478
-17.3022 1.97267 0.000817943
-17.2485 1.9725 0.000853574
-17.195 1.97232 0.000834542
-17.1418 1.97214 0.000869971
-17.0887 1.97197 0.000851431
-17.0359 1.97179 0.000886679
-16.9833 1.97161 0.000868621
-16.9309 1.97143 0.000903705
-16.8787 1.97124 0.000886121
-16.8268 1.97106 0.000921059
-16.775 1.97088 0.00090394
-16.7234 1.97069 0.000938751
-16.672 1.9705 0.00092209
-16.6208 1.97032 0.000956788
-16.5697 1.97013 0.000940579
-16.5189 1.96994 0.000975182
-16.4682 1.96975 0.00095942
-16.4177 1.96956 0.000993941
-16.3674 1.96936 0.000978621
-16.3172 1.96917 0.00101308
-16.2672 1.96898 0.000998195
-16.2174 1.96878 0.0010326
-16.1677 1.96858 0.00101815
-16.1182 1.96838 0.00105252
-16.0689 1.96818 0.00103851
-16.0197 1.96798 0.00107285
-15.9706 1.96778 0.00105927
-15.9217 1.96757 0.0010936
-15.873 1.96737 0.00108045
-15.8243 1.96716 0.00111478
-15.7759 1.96695 0.00110206
-15.7276 1.96674 0.00113641
-15.6794 1.96653 0.00112411
-15.6313 1.96632 0.00115849
-15.5834 1.96611 0.00114662
-15.5356 1.96589 0.00118105
-15.488 1.96568 0.00116961
-15.4404 1.96546 0.00120409
-15.393 1.96524 0.00119308
-15.3458 1.96502 0.00122762
-15.2986 1.9648 0.00121704
-15.2516 1.96457 0.00125167
-15.2047 1.96435 0.00124153
-15.1579 1.96412 0.00127625
-15.1112 1.96389 0.00126654
-15.0647 1.96366 0.00130137
-15.0182 1.96343 0.0012921
-14.9719 1.96319 0.00132704
-14.9257 1.96296 0.00131822
-14.8796 1.96272 0.00135329
-14.8336 1.96248 0.00134492
-14.7877 1.96224 0.00138014
-14.7419 1.962 0.00137221
-14.6962 1.96175 0.00140759
-14.6506 1.96151 0.00140012
-14.6052 1.96126 0.00143567
-14.5598 1.96101 0.00142867
-14.5145 1.96076 0.0014644
-14.4693 1.9605 0.00145786
-14.4243 1.96025 0.00149379
-14.3793 1.95999 0.00148773
-14.3344 1.95973 0.00152387
-14.2896 1.95947 0.00151829
-14.2449 1.95921 0.00155465
-14.2003 1.95894 0.00154956
-14.1558 1.95867 0.00158616
-14.1113 1.9584 0.00158158
-14.067 1.95813 0.00161843
-14.0227 1.95786 0.00161435
-13.9786 1.95758 0.00165147
-13.9345 1.9573 0.0016479
-13.8905 1.95702 0.0016853
-13.8466 1.95674 0.00168226
-13.8028 1.95645 0.00171996
-13.759 1.95616 0.00171745
-13.7153 1.95587 0.00175547
-13.6718 1.95558 0.00175351
-13.6283 1.95529 0.00179185
-13.5848 1.95499 0.00179045
-13.5415 1.95469 0.00182914
-13.4982 1.95439 0.0018283
-13.455 1.95408 0.00186736
-13.4119 1.95378 0.00186711
-13.3689 1.95347 0.00190654
-13.3259 1.95315 0.00190688
-13.283 1.95284 0.00194672
-13.2402 1.95252 0.00194767
-13.1974 1.9522 0.00198793
-13.1547 1.95188 0.0019895
-13.1121 1.95155 0.00203019
-13.0696 1.95122 0.0020324
-13.0271 1.95089 0.00207355
-12.9847 1.95056 0.00207642
-12.9424 1.95022 0.00211804
-12.9001 1.94988 0.00212158
-12.8579 1.94953 0.0021637
-12.8158 1.94919 0.00216793
-12.7737 1.94884 0.00221057
-12.7317 1.94849 0.00221551
-12.6898 1.94813 0.0022587
-12.6479 1.94777 0.00226436
-12.6061 1.94741 0.00230811
-12.5643 1.94704 0.00231452
-12.5226 1.94667 0.00235887
-12.481 1.9463 0.00236605
-12.4394 1.94592 0.00241101
-12.3979 1.94555 0.00241898
-12.3565 1.94516 0.00246458
-12.3151 1.94478 0.00247336
-12.2738 1.94439 0.00251963
-12.2325 1.94399 0.00252926
-12.1913 1.9436 0.00257623
-12.1501 1.94319 0.00258672
-12.109 1.94279 0.00263441
-12.068 1.94238 0.00264579
-12.027 1.94197 0.00269424
-11.986 1.94155 0.00270655
-11.9452 1.94113 0.00275579
-11.9043 1.94071 0.00276904
-11.8636 1.94028 0.0028191
-11.8228 1.93984 0.00283333
-11.7822 1.93941 0.00288425
-11.7415 1.93897 0.00289949
-11.701 1.93852 0.0029513
-11.6605 1.93807 0.0029676
-11.62 1.93761 0.00302033
-11.5796 1.93716 0.00303771
-11.5392 1.93669 0.00309142
-11.4989 1.93622 0.00310991
-11.4587 1.93575 0.00316463
-11.4184 1.93527 0.00318429
-11.3783 1.93479 0.00324005
-11.3381 1.9343 0.00326091
-11.2981 1.93381 0.00331777
-11.2581 1.93331 0.00333987
-11.2181 1.93281 0.00339788
-11.1781 1.9323 0.00342127
-11.1383 1.93178 0.00348046
-11.0984 1.93127 0.00350519
-11.0586 1.93074 0.00356563
-11.0189 1.93021 0.00359175
-10.9792 1.92968 0.00365348
-10.9395 1.92913 0.00368103
-10.8999 1.92859 0.00374412
-10.8603 1.92803 0.00377317
-10.8208 1.92748 0.00383766
-10.7813 1.92691 0.00386826
-10.7418 1.92634 0.00393423
-10.7024 1.92576 0.00396645
-10.6631 1.92518 0.00403394
-10.6238 1.92459 0.00406784
-10.5845 1.92399 0.00413694
-10.5452 1.92339 0.00417258
-10.506 1.92278 0.00424336
-10.4669 1.92216 0.00428082
-10.4278 1.92154 0.00435335
-10.3887 1.92091 0.0043927
-10.3496 1.92027 0.00446705
-10.3106 1.91962 0.00450837
-10.2717 1.91897 0.00458464
-10.2328 1.91831 0.00462801
-10.1939 1.91764 0.00470627
-10.155 1.91697 0.00475179
-10.1162 1.91629 0.00483214
-10.0774 1.91559 0.00487989
-10.0387 1.9149 0.00496243
-10 1.91419 0.00501251
-9.96134 1.91347 0.00509734
-9.92271 1.91275 0.00514986
-9.88412 1.91201 0.00523708
-9.84557 1.91127 0.00529214
-9.80704 1.91052 0.00538187
-9.76856 1.90976 0.00543959
-9.73011 1.90899 0.00553195
-9.69169 1.90821 0.00559246
-9.65331 1.90742 0.00568757
-9.61496 1.90663 0.00575099
-9.57664 1.90582 0.00584899
-9.53836 1.905 0.00591546
-9.50011 1.90417 0.0060165
-9.46189 1.90333 0.00608615
-9.42371 1.90248 0.00619037
-9.38556 1.90162 0.00626337
-9.34744 1.90075 0.00637094
-9.30935 1.89987 0.00644744
-9.2713 1.89898 0.00655852
-9.23327 1.89807 0.00663871
-9.19528 1.89716 0.00675347
-9.15732 1.89623 0.00683753
-9.11939 1.89529 0.00695618
-9.08149 1.89433 0.00704429
-9.04362 1.89337 0.00716702
-9.00578 1.89239 0.0072594
-8.96797 1.8914 0.00738643
-8.93019 1.89039 0.0074833
-8.89244 1.88937 0.00761486
-8.85471 1.88834 0.00771645
-8.81702 1.88729 0.00785278
-8.77936 1.88623 0.00795934
-8.74172 1.88515 0.0081007
-8.70412 1.88406 0.00821251
-8.66654 1.88296 0.00835918
-8.62899 1.88183 0.00847651
-8.59146 1.8807 0.00862878
-8.55397 1.87954 0.00875194
-8.5165 1.87837 0.00891014
-8.47906 1.87718 0.00903945
-8.44165 1.87598 0.0092039
-8.40426 1.87476 0.00933972
-8.3669 1.87352 0.00951079
-8.32956 1.87226 0.00965348
-8.29226 1.87098 0.00983155
-8.25497 1.86969 0.00998153
-8.21772 1.86837 0.010167
-8.18049 1.86704 0.0103247
-8.14328 1.86569 0.010518
-8.1061 1.86431 0.0106839
-8.06895 1.86292 0.0108856
-8.03182 1.8615 0.0110601
-7.99471 1.86006 0.0112706
-7.95763 1.8586 0.0114543
-7.92058 1.85711 0.0116743
-7.88355 1.85561 0.0118677
-7.84654 1.85407 0.0120976
-7.80955 1.85252 0.0123015
-7.77259 1.85094 0.0125421
-7.73566 1.84933 0.0127569
-7.69874 1.8477 0.0130088
-7.66185 1.84604 0.0132354
-7.62498 1.84436 0.0134994
-7.58814 1.84264 0.0137386
-7.55132 1.8409 0.0140154
-7.51452 1.83913 0.0142679
-7.47774 1.83733 0.0145586
-7.44099 1.8355 0.0148253
-7.40425 1.83364 0.0151307
-7.36754 1.83174 0.0154127
-7.33085 1.82982 0.0157338
-7.29418 1.82786 0.0160321
-7.25754 1.82586 0.01637
-7.22091 1.82383 0.0166859
-7.18431 1.82177 0.0170418
-7.14772 1.81967 0.0173764
-7.11116 1.81753 0.0177517
-7.07462 1.81535 0.0181064
-7.0381 1.81313 0.0185025
-7.00159 1.81088 0.0188789
-6.96511 1.80858 0.0192974
-6.92865 1.80623 0.019697
-6.89221 1.80385 0.0201396
-6.85579 1.80142 0.0205643
-6.81938 1.79894 0.0210328
-6.783 1.79642 0.0214845
-6.74664 1.79385 0.0219811
-6.71029 1.79122 0.022462
-6.67397 1.78855 0.0229889
-6.63766 1.78583 0.0235013
-6.60137 1.78305 0.024061
-6.5651 1.78021 0.0246076
-6.52885 1.77732 0.0252028
-6.49262 1.77437 0.0257864
-6.4564 1.77136 0.0264201
-6.42021 1.76829 0.027044
-6.38403 1.76515 0.0277196
-6.34786 1.76195 0.0283871
-6.31172 1.75869 0.0291083
-6.27559 1.75535 0.0298235
-6.23949 1.75194 0.0305943
-6.20339 1.74846 0.0313614
-6.16732 1.74491 0.0321864
-6.13126 1.74127 0.0330102
-6.09522 1.73756 0.0338945
-6.05919 1.73376 0.0347804
-6.02319 1.72988 0.0357296
-5.9872 1.72591 0.0366835
-5.95122 1.72186 0.037704
-5.91526 1.71771 0.0387326
-5.87932 1.71346 0.0398313
-5.84339 1.70911 0.0409421
-5.80748 1.70467 0.042127
-5.77158 1.70011 0.0433283
-5.7357 1.69545 0.0446084
-5.69984 1.69068 0.0459097
-5.66399 1.68579 0.0472949
-5.62815 1.68078 0.0487068
-5.59233 1.67565 0.0502085
-5.55653 1.67039 0.0517431
-5.52074 1.66499 0.0533741
-5.48497 1.65947 0.0550451
-5.4492 1.6538 0.0568198
-5.41346 1.64798 0.0586427
-5.37773 1.64202 0.0605777
-5.34201 1.63589 0.0625701
-5.30631 1.62961 0.0646843
-5.27062 1.62316 0.0668663
-5.23494 1.61654 0.0691813
-5.19928 1.60974 0.071576
-5.16363 1.60275 0.0741165
-5.128 1.59557 0.0767503
-5.09237 1.58819 0.0795445
-5.05677 1.58061 0.082448
-5.02117 1.57282 0.0855287
-4.98559 1.5648 0.0887368
-4.95002 1.55656 0.0921416
-4.91446 1.54808 0.095695
-4.87892 1.53936 0.0994677
-4.84339 1.53038 0.103413
-4.80787 1.52114 0.107605
-4.77237 1.51163 0.111997
-4.73687 1.50184 0.116666
-4.70139 1.49176 0.12157
-4.66592 1.48139 0.126785
-4.63046 1.4707 0.132274
-4.59502 1.45969 0.138116
-4.55958 1.44836 0.144277
-4.52416 1.43669 0.15084
-4.48875 1.42466 0.157775
-4.45335 1.41229 0.165171
-4.41797 1.39954 0.173
-4.38259 1.38642 0.181358
-4.34722 1.37292 0.190222
-4.31187 1.35902 0.199694
-4.27653 1.34473 0.20976
-4.24119 1.33004 0.220526
-4.20587 1.31495 0.231987
-4.17056 1.29945 0.244259
-4.13526 1.28355 0.257344
-4.09997 1.26726 0.271367
-4.06469 1.25058 0.286342
-4.02942 1.23353 0.302405
-3.99416 1.21614 0.31958
-3.95891 1.19842 0.338014
-3.92367 1.18042 0.357744
-3.88844 1.16217 0.378928
-3.85322 1.14374 0.401616
-3.81801 1.1252 0.425977
-3.7828 1.10662 0.45207
-3.74761 1.08812 0.480072
-3.71243 1.06981 0.510048
-3.67726 1.05183 0.542178
-3.64209 1.03435 0.576524
-3.60694 1.01758 0.61326
-3.57179 1.00172 0.65243
-3.53665 0.987044 0.694183
-3.50152 0.973832 0.738527
-3.4664 0.962409 0.785561
-3.43129 0.953127 0.835227
-3.39619 0.946371 0.88754
-3.36109 0.94255 0.942342
-3.32601 0.942089 0.999523
-3.29093 0.94542 1.05878
-3.25586 0.952968 1.11986
-3.2208 0.965133 1.18227
-3.18574 0.98227 1.24557
-3.1507 1.00467 1.30912
-3.11566 1.03252 1.3723
-3.08063 1.06592 1.43432
-3.0456 1.10482 1.49446
-3.01059 1.14902 1.55189
-2.97558 1.19819 1.60592
-2.94058 1.25184 1.65577
-2.90558 1.30936 1.7009
-2.87059 1.37001 1.74077
-2.83561 1.433 1.7751
-2.80064 1.49746 1.80365
-2.76567 1.56255 1.82646
-2.73071 1.62744 1.84361
-2.69576 1.69136 1.85543
-2.66081 1.75365 1.86227
-2.62587 1.81372 1.86467
-2.59094 1.87113 1.86312
-2.55601 1.92553 1.85826
-2.52109 1.9767 1.85064
-2.48617 2.02451 1.8409
-2.45126 2.06893 1.82955
-2.41636 2.11 1.81718
-2.38146 2.14784 1.80421
-2.34657 2.18259 1.79113
-2.31168 2.21447 1.77829
-2.2768 2.2437 1.76606
-2.24192 2.27053 1.75468
-2.20705 2.29523 1.74447
-2.17219 2.31805 1.73558
-2.13733 2.33928 1.72824
-2.10247 2.35918 1.72253
-2.06762 2.37805 1.71864
-2.03278 2.39614 1.71661
-1.99794 2.41374 1.71655
-1.9631 2.43112 1.71847
-1.92827 2.44856 1.72246
-1.89345 2.46633 1.72847
-1.85862 2.48472 1.73657
-1.82381 2.50401 1.74667
-1.78899 2.5245 1.75879
-1.75419 2.54648 1.7728
-1.71938 2.57027 1.78868
-1.68458 2.59618 1.80625
-1.64979 2.62453 1.8254
-1.61499 2.65564 1.84589
-1.58021 2.68984 1.86753
-1.54542 2.72745 1.88998
-1.51064 2.76878 1.91295
-1.47586 2.8141 1.93598
-1.44109 2.86368 1.95866
-1.40632 2.91772 1.98041
-1.37155 2.97637 2.00069
-1.33679 3.0397 2.01879
-1.30203 3.10768 2.03407
-1.26727 3.18017 2.04574
-1.23251 3.25692 2.05311
-1.19776 3.3375 2.05539
-1.16301 3.42138 2.05196
-1.12827 3.50788 2.04213
-1.09352 3.59617 2.02546
-1.05878 3.68535 2.00154
-1.02405 3.77441 1.97021
-0.989309 3.86233 1.93143
-0.954576 3.94808 1.88542
-0.919844 4.0307 1.8325
-0.885115 4.1093 1.77328
-0.850388 4.18314 1.70839
-0.815663 4.25161 1.63867
-0.78094 4.3143 1.56495
-0.746219 4.37097 1.48817
-0.711499 4.42152 1.40915
-0.676781 4.46603 1.3288
-0.642065 4.50471 1.24781
-0.60735 4.53787 1.16694
-0.572637 4.5659 1.08669
-0.537925 4.58924 1.00759
-0.503214 4.60838 0.929965
-0.468504 4.6238 0.854129
-0.433796 4.636 0.780205
-0.399089 4.64543 0.708347
-0.364382 4.65255 0.638524
-0.329676 4.65775 0.570761
-0.294972 4.66142 0.504916
-0.260267 4.66387 0.440925
-0.225564 4.66541 0.378573
-0.190861 4.66627 0.317736
-0.156158 4.66668 0.258157
-0.121456 4.6668 0.199674
-0.0867541 4.66678 0.142005
-0.0520524 4.66671 0.0849706
-0.0173508 4.66666 0.0282733
0.0173508 4.66666 -0.0282733
0.0520524 4.66671 -0.0849706
0.0867541 4.66678 -0.142005
0.121456 4.6668 -0.199674
0.156158 4.66668 -0.258157
0.190861 4.66627 -0.317736
0.225564 4.66541 -0.378573
0.260267 4.66387 -0.440925
0.294972 4.66142 -0.504916
0.329676 4.65775 -0.570761
0.364382 4.65255 -0.638524
0.399089 4.64543 -0.708347
0.433796 4.636 -0.780205
0.468504 4.6238 -0.854129
0.503214 4.60838 -0.929965
0.537925 4.58924 -1.00759
0.572637 4.5659 -1.08669
0.60735 4.53787 -1.16694
0.642065 4.50471 -1.24781
0.676781 4.46603 -1.3288
0.711499 4.42152 -1.40915
0.746219 4.37097 -1.48817
0.78094 4.3143 -1.56495
0.815663 4.25161 -1.63867
0.850388 4.18314 -1.70839
0.885115 4.1093 -1.77328
0.919844 4.0307 -1.8325
0.954576 3.94808 -1.88542
0.989309 3.86233 -1.93143
1.02405 3.77441 -1.97021
1.05878 3.68535 -2.00154
1.09352 3.59617 -2.02546
1.12827 3.50788 -2.04213
1.16301 3.42138 -2.05196
1.19776 3.3375 -2.05539
1.23251 3.25692 -2.05311
1.26727 3.18017 -2.04574
1.30203 3.10768 -2.03407
1.33679 3.0397 -2.01879
1.37155 2.97637 -2.00069
1.40632 2.91772 -1.98041
1.44109 2.86368 -1.95866
1.47586 2.8141 -1.93598
1.51064 2.76878 -1.91295
1.54542 2.72745 -1.88998
1.58021 2.68984 -1.86753
1.61499 2.65564 -1.84589
1.64979 2.62453 -1.8254
1.68458 2.59618 -1.80625
1.71938 2.57027 -1.78868
1.75419 2.54648 -1.7728
1.78899 2.5245 -1.75879
1.82381 2.50401 -1.74667
1.85862 2.48472 -1.73657
1.89345 2.46633 -1.72847
1.92827 2.44856 -1.72246
1.9631 2.43112 -1.71847
1.99794 2.41374 -1.71655
2.03278 2.39614 -1.71661
2.06762 2.37805 -1.71864
2.10247 2.35918 -1.72253
2.13733 2.33928 -1.72824
2.17219 2.31805 -1.73558
2.20705 2.29523 -1.74447
2.24192 2.27053 -1.75468
2.2768 2.2437 -1.76606
2.31168 2.21447 -1.77829
2.34657 2.18259 -1.79113
2.38146 2.14784 -1.80421
2.41636 2.11 -1.81718
2.45126 2.06893 -1.82955
2.48617 2.02451 -1.8409
2.52109 1.9767 -1.85064
2.55601 1.92553 -1.85826
2.59094 1.87113 -1.86312
2.62587 1.81372 -1.86467
2.66081 1.75365 -1.86227
2.69576 1.69136 -1.85543
2.73071 1.62744 -1.84361
2.76567 1.56255 -1.82646
2.80064 1.49746 -1.80365
2.83561 1.433 -1.7751
2.87059 1.37001 -1.74077
2.90558 1.30936 -1.7009
2.94058 1.25184 -1.65577
2.97558 1.19819 -1.60592
3.01059 1.14902 -1.55189
3.0456 1.10482 -1.49446
3.08063 1.06592 -1.43432
3.11566 1.03252 -1.3723
3.1507 1.00467 -1.30912
3.18574 0.98227 -1.24557
3.2208 0.965133 -1.18227
3.25586 0.952968 -1.11986
3.29093 0.94542 -1.05878
3.32601 0.942089 -0.999523
3.36109 0.94255 -0.942342
3.39619 0.946371 -0.88754
3.43129 0.953127 -0.835227
3.4664 0.962409 -0.785561
3.50152 0.973832 -0.738527
3.53665 0.987044 -0.694183
3.57179 1.00172 -0.65243
3.60694 1.01758 -0.61326
3.64209 1.03435 -0.576524
3.67726 1.05183 -0.542178
3.71243 1.06981 -0.510048
3.74761 1.08812 -0.480072
3.7828 1.10662 -0.45207
3.81801 1.1252 -0.425977
3.85322 1.14374 -0.401616
3.88844 1.16217 -0.378928
3.92367 1.18042 -0.357744
3.95891 1.19842 -0.338014
3.99416 1.21614 -0.31958
4.02942 1.23353 -0.302405
4.06469 1.25058 -0.286342
4.09997 1.26726 -0.271367
4.13526 1.28355 -0.257344
4.17056 1.29945 -0.244259
4.20587 1.31495 -0.231987
4.24119 1.33004 -0.220526
4.27653 1.34473 -0.20976
4.31187 1.35902 -0.199694
4.34722 1.37292 -0.190222
4.38259 1.38642 -0.181358
4.41797 1.39954 -0.173
4.45335 1.41229 -0.165171
4.48875 1.42466 -0.157775
4.52416 1.43669 -0.15084
4.55958 1.44836 -0.144277
4.59502 1.45969 -0.138116
4.63046 1.4707 -0.132274
4.66592 1.48139 -0.126785
4.70139 1.49176 -0.12157
4.73687 1.50184 -0.116666
4.77237 1.51163 -0.111997
4.80787 1.52114 -0.107605
4.84339 1.53038 -0.103413
4.87892 1.53936 -0.0994677
4.91446 1.54808 -0.095695
4.95002 1.55656 -0.0921416
4.98559 1.5648 -0.0887368
5.02117 1.57282 -0.0855287
5.05677 1.58061 -0.082448
5.09237 1.58819 -0.0795445
5.128 1.59557 -0.0767503
5.16363 1.60275 -0.0741165
5.19928 1.60974 -0.071576
5.23494 1.61654 -0.0691813
5.27062 1.62316 -0.0668663
5.30631 1.62961 -0.0646843
5.34201 1.63589 -0.0625701
5.37773 1.64202 -0.0605777
5.41346 1.64798 -0.0586427
5.4492 1.6538 -0.0568198
5.48497 1.65947 -0.0550451
5.52074 1.66499 -0.0533741
5.55653 1.67039 -0.0517431
5.59233 1.67565 -0.0502085
5.62815 1.68078 -0.0487068
5.66399 1.68579 -0.0472949
5.69984 1.69068 -0.0459097
5.7357 1.69545 -0.0446084
5.77158 1.70011 -0.0433283
5.80748 1.70467 -0.042127
5.84339 1.70911 -0.0409421
5.87932 1.71346 -0.0398313
5.91526 1.71771 -0.0387326
5.95122 1.72186 -0.037704
5.9872 1.72591 -0.0366835
6.02319 1.72988 -0.0357296
6.05919 1.73376 -0.0347804
6.09522 1.73756 -0.0338945
6.13126 1.74127 -0.0330102
6.16732 1.74491 -0.0321864
6.20339 1.74846 -0.0313614
6.23949 1.75194 -0.0305943
6.27559 1.75535 -0.0298235
6.31172 1.75869 -0.0291083
6.34786 1.76195 -0.0283871
6.38403 1.76515 -0.0277196
6.42021 1.76829 -0.027044
6.4564 1.77136 -0.0264201
6.49262 1.77437 -0.0257864
6.52885 1.77732 -0.0252028
6.5651 1.78021 -0.0246076
6.60137 1.78305 -0.024061
6.63766 1.78583 -0.0235013
6.67397 1.78855 -0.0229889
6.71029 1.79122 -0.022462
6.74664 1.79385 -0.0219811
6.783 1.79642 -0.0214845
6.81938 1.79894 -0.0210328
6.85579 1.80142 -0.0205643
6.89221 1.80385 -0.0201396
6.92865 1.80623 -0.019697
6.96511 1.80858 -0.0192974
7.00159 1.81088 -0.0188789
7.0381 1.81313 -0.0185025
7.07462 1.81535 -0.0181064
7.11116 1.81753 -0.0177517
7.14772 1.81967 -0.0173764
7.18431 1.82177 -0.0170418
7.22091 1.82383 -0.0166859
7.25754 1.82586 -0.01637
7.29418 1.82786 -0.0160321
7.33085 1.82982 -0.0157338
7.36754 1.83174 -0.0154127
7.40425 1.83364 -0.0151307
7.44099 1.8355 -0.0148253
7.47774 1.83733 -0.0145586
7.51452 1.83913 -0.0142679
7.55132 1.8409 -0.0140154
7.58814 1.84264 -0.0137386
7.62498 1.84436 -0.0134994
7.66185 1.84604 -0.0132354
7.69874 1.8477 -0.0130088
7.73566 1.84933 -0.0127569
7.77259 1.85094 -0.0125421
7.80955 1.85252 -0.0123015
7.84654 1.85407 -0.0120976
7.88355 1.85561 -0.0118677
7.92058 1.85711 -0.0116743
7.95763 1.8586 -0.0114543
7.99471 1.86006 -0.0112706
8.03182 1.8615 -0.0110601
8.06895 1.86292 -0.0108856
8.1061 1.86431 -0.0106839
8.14328 1.86569 -0.010518
8.18049 1.86704 -0.0103247
8.21772 1.86837 -0.010167
8.25497 1.86969 -0.00998153
8.29226 1.87098 -0.00983155
8.32956 1.87226 -0.00965348
8.3669 1.87352 -0.00951079
8.40426 1.87476 -0.00933972
8.44165 1.87598 -0.0092039
8.47906 1.87718 -0.00903945
8.5165 1.87837 -0.00891014
8.55397 1.87954 -0.00875194
8.59146 1.8807 -0.00862878
8.62899 1.88183 -0.00847651
8.66654 1.88296 -0.00835918
8.70412 1.88406 -0.00821251
8.74172 1.88515 -0.0081007
8.77936 1.88623 -0.00795934
8.81702 1.88729 -0.00785278
8.85471 1.88834 -0.00771645
8.89244 1.88937 -0.00761486
8.93019 1.89039 -0.0074833
8.96797 1.8914 -0.00738643
9.00578 1.89239 -0.0072594
9.04362 1.89337 -0.00716702
9.08149 1.89433 -0.00704429
9.11939 1.89529 -0.00695618
9.15732 1.89623 -0.00683753
9.19528 1.89716 -0.00675347
9.23327 1.89807 -0.00663871
9.2713 1.89898 -0.00655852
9.30935 1.89987 -0.00644744
9.34744 1.90075 -0.00637094
9.38556 1.90162 -0.00626337
9.42371 1.90248 -0.00619037
9.46189 1.90333 -0.00608615
9.50011 1.90417 -0.0060165
9.53836 1.905 -0.00591546
9.57664 1.90582 -0.00584899
9.61496 1.90663 -0.00575099
9.65331 1.90742 -0.00568757
9.69169 1.90821 -0.00559246
9.73011 1.90899 -0.00553195
9.76856 1.90976 -0.00543959
9.80704 1.91052 -0.00538187
9.84557 1.91127 -0.00529214
9.88412 1.91201 -0.00523708
9.92271 1.91275 -0.00514986
9.96134 1.91347 -0.00509734
10 1.91419 -0.00501251
10.0387 1.9149 -0.00496243
10.0774 1.91559 -0.00487989
10.1162 1.91629 -0.00483214
10.155 1.91697 -0.00475179
10.1939 1.91764 -0.00470627
10.2328 1.91831 -0.00462801
10.2717 1.91897 -0.00458464
10.3106 1.91962 -0.00450837
10.3496 1.92027 -0.00446705
10.3887 1.92091 -0.0043927
10.4278 1.92154 -0.00435335
10.4669 1.92216 -0.00428082
10.506 1.92278 -0.00424336
10.5452 1.92339 -0.00417258
10.5845 1.92399 -0.00413694
10.6238 1.92459 -0.00406784
10.6631 1.92518 -0.00403394
10.7024 1.92576 -0.00396645
10.7418 1.92634 -0.00393423
10.7813 1.92691 -0.00386826
10.8208 1.92748 -0.00383766
10.8603 1.92803 -0.00377317
10.8999 1.92859 -0.00374412
10.9395 1.92913 -0.00368103
10.9792 1.92968 -0.00365348
11.0189 1.93021 -0.00359175
11.0586 1.93074 -0.00356563
11.0984 1.93127 -0.00350519
11.1383 1.93178 -0.00348046
11.1781 1.9323 -0.00342127
11.2181 1.93281 -0.00339788
11.2581 1.93331 -0.00333987
11.2981 1.93381 -0.00331777
11.3381 1.9343 -0.00326091
11.3783 1.93479 -0.00324005
11.4184 1.93527 -0.00318429
11.4587 1.93575 -0.00316463
11.4989 1.93622 -0.00310991
11.5392 1.93669 -0.00309142
11.5796 1.93716 -0.00303771
11.62 1.93761 -0.00302033
11.6605 1.93807 -0.0029676
11.701 1.93852 -0.0029513
11.7415 1.93897 -0.00289949
11.7822 1.93941 -0.00288425
11.8228 1.93984 -0.00283333
11.8636 1.94028 -0.0028191
11.9043 1.94071 -0.00276904
11.9452 1.94113 -0.00275579
11.986 1.94155 -0.00270655
12.027 1.94197 -0.00269424
12.068 1.94238 -0.00264579
12.109 1.94279 -0.00263441
12.1501 1.94319 -0.00258672
12.1913 1.9436 -0.00257623
12.2325 1.94399 -0.00252926
12.2738 1.94439 -0.00251963
12.3151 1.94478 -0.00247336
12.3565 1.94516 -0.00246458
12.3979 1.94555 -0.00241898
12.4394 1.94592 -0.00241101
12.481 1.9463 -0.00236605
12.5226 1.94667 -0.00235887
12.5643 1.94704 -0.00231452
12.6061 1.94741 -0.00230811
12.6479 1.94777 -0.00226436
12.6898 1.94813 -0.0022587
12.7317 1.94849 -0.00221551
12.7737 1.94884 -0.00221057
12.8158 1.94919 -0.00216793
12.8579 1.94953 -0.0021637
12.9001 1.94988 -0.00212158
12.9424 1.95022 -0.00211804
12.9847 1.95056 -0.00207642
13.0271 1.95089 -0.00207355
13.0696 1.95122 -0.0020324
13.1121 1.95155 -0.00203019
13.1547 1.95188 -0.0019895
13.1974 1.9522 -0.00198793
13.2402 1.95252 -0.00194767
13.283 1.95284 -0.00194672
13.3259 1.95315 -0.00190688
13.3689 1.95347 -0.00190654
13.4119 1.95378 -0.00186711
13.455 1.95408 -0.00186736
13.4982 1.95439 -0.0018283
13.5415 1.95469 -0.00182914
13.5848 1.95499 -0.00179045
13.6283 1.95529 -0.00179185
13.6718 1.95558 -0.00175351
13.7153 1.95587 -0.00175547
13.759 1.95616 -0.00171745
13.8028 1.95645 -0.00171996
13.8466 1.95674 -0.00168226
13.8905 1.95702 -0.0016853
13.9345 1.9573 -0.0016479
13.9786 1.95758 -0.00165147
14.0227 1.95786 -0.00161435
14.067 1.95813 -0.00161843
14.1113 1.9584 -0.00158158
14.1558 1.95867 -0.00158616
14.2003 1.95894 -0.00154956
14.2449 1.95921 -0.00155465
14.2896 1.95947 -0.00151829
14.3344 1.95973 -0.00152387
14.3793 1.95999 -0.00148773
14.4243 1.96025 -0.00149379
14.4693 1.9605 -0.00145786
14.5145 1.96076 -0.0014644
14.5598 1.96101 -0.00142867
14.6052 1.96126 -0.00143567
14.6506 1.96151 -0.00140012
14.6962 1.96175 -0.00140759
14.7419 1.962 -0.00137221
14.7877 1.96224 -0.00138014
14.8336 1.96248 -0.00134492
14.8796 1.96272 -0.00135329
14.9257 1.96296 -0.00131822
14.9719 1.96319 -0.00132704
15.0182 1.96343 -0.0012921
15.0647 1.96366 -0.00130137
15.1112 1.96389 -0.00126654
15.1579 1.96412 -0.00127625
15.2047 1.96435 -0.00124153
15.2516 1.96457 -0.00125167
15.2986 1.9648 -0.00121704
15.3458 1.96502 -0.00122762
15.393 1.96524 -0.00119308
15.4404 1.96546 -0.00120409
15.488 1.96568 -0.00116961
15.5356 1.96589 -0.00118105
15.5834 1.96611 -0.00114662
15.6313 1.96632 -0.00115849
15.6794 1.96653 -0.00112411
15.7276 1.96674 -0.00113641
15.7759 1.96695 -0.00110206
15.8243 1.96716 -0.00111478
15.873 1.96737 -0.00108045
15.9217 1.96757 -0.0010936
15.9706 1.96778 -0.00105927
16.0197 1.96798 -0.00107285
16.0689 1.96818 -0.00103851
16.1182 1.96838 -0.00105252
16.1677 1.96858 -0.00101815
16.2174 1.96878 -0.0010326
16.2672 1.96898 -0.000998195
16.3172 1.96917 -0.00101308
16.3674 1.96936 -0.000978621
16.4177 1.96956 -0.000993941
16.4682 1.96975 -0.00095942
16.5189 1.96994 -0.000975182
16.5697 1.97013 -0.000940579
16.6208 1.97032 -0.000956788
16.672 1.9705 -0.00092209
16.7234 1.97069 -0.000938751
16.775 1.97088 -0.00090394
16.8268 1.97106 -0.000921059
16.8787 1.97124 -0.000886121
16.9309 1.97143 -0.000903705
16.9833 1.97161 -0.000868621
17.0359 1.97179 -0.000886679
17.0887 1.97197 -0.000851431
17.1418 1.97214 -0.000869971
17.195 1.97232 -0.000834542
17.2485 1.9725 -0.000853574
17.3022 1.97267 -0.000817943
17.3562 1.97285 -0.000837478
17.4104 1.97302 -0.000801625
17.4648 1.97319 -0.000821676
17.5195 1.97337 -0.000785579
17.5744 1.97354 -0.000806159
17.6296 1.97371 -0.000769795
17.6851 1.97388 -0.00079092
17.7408 1.97405 -0.000754264
17.7969 1.97422 -0.000775951
17.8532 1.97439 -0.000738977
17.9098 1.97455 -0.000761245
17.9667 1.97472 -0.000723925
18.0239 1.97489 -0.000746794
18.0815 1.97505 -0.000709097
18.1393 1.97522 -0.000732591
18.1975 1.97538 -0.000694485
18.256 1.97554 -0.00071863
18.3149 1.97571 -0.000680079
18.3742 1.97587 -0.000704904
18.4338 1.97603 -0.000665868
18.4938 1.9762 -0.000691406
18.5542 1.97636 -0.000651842
18.615 1.97652 -0.00067813
18.6762 1.97669 -0.000637992
18.7379 1.97685 -0.000665069
18.8 1.97701 -0.000624304
18.8625 1.97717 -0.000652217
18.9255 1.97734 -0.000610766
18.9891 1.9775 -0.000639569
19.0531 1.97766 -0.000597366
19.1177 1.97783 -0.000627116
19.1828 1.97799 -0.000584087
19.2484 1.97816 -0.000614853
19.3147 1.97833 -0.000570911
19.3816 1.9785 -0.000602771
19.4491 1.97868 -0.000557816
19.5173 1.97885 -0.000590857
19.5862 1.97903 -0.000544772
19.6558 1.97922 -0.000579096
19.7262 1.97941 -0.000531739
19.7974 1.9796 -0.00056746
19.8694 1.97981 -0.000518656
19.9423 1.98003 -0.0005559
20.0162 1.98026 -0.000505425
20.091 1.98051 -0.000544331
20.1669 1.98079 -0.000491895
20.244 1.9811 -0.00053262
20.3222 1.98144 -0.000477875
20.4016 1.98184 -0.000520698
20.4825 1.98229 -0.000463427
20.5648 1.98281 -0.000509114
20.6487 1.98338 -0.000449508
20.7344 1.98402 -0.000499317
20.8219 1.98468 -0.000437394
20.9115 1.98538 -0.000492289
21.0034 1.98608 -0.00042706
21.0979 1.98678 -0.00048755
21.1952 1.98748 -0.000417162
21.2959 1.98817 -0.000484154
21.4004 1.98887 -0.000406207
21.5093 1.98958 -0.00048186
21.6237 1.99032 -0.000392753
21.7448 1.99114 -0.000481545
21.8747 1.99203 -0.000374001
22.0165 1.99314 -0.000486533
22.1768 1.99451 -0.000339232
22.3723 1.99672 -0.000520746


==> anc/HERMITE/Theta0.5/LambdaOverBeta4.0Lambda0.5Nc1ClassicOneLoop/SigmaROneLoop.txt <==
-22.3723 -1.99998 1.41212e-18
-22.1768 -1.99998 1.41212e-18
-22.0165 -1.99998 1.41212e-18
-21.8747 -1.99998 1.41212e-18
-21.7448 -1.99998 1.41212e-18
-21.6237 -1.99998 1.41212e-18
-21.5093 -1.99998 1.41212e-18
-21.4004 -1.99998 1.41212e-18
-21.2959 -1.99998 1.41212e-18
-21.1952 -1.99998 1.41212e-18
-21.0979 -1.99998 1.41212e-18
-21.0034 -1.99998 1.41212e-18
-20.9115 -1.99998 1.41212e-18
-20.8219 -1.99998 1.41212e-18
-20.7344 -1.99998 1.41212e-18
-20.6487 -1.99998 1.41212e-18
-20.5648 -1.99998 1.41212e-18
-20.4825 -1.99998 1.41212e-18
-20.4016 -1.99998 1.41212e-18
-20.3222 -1.99998 1.41212e-18
-20.244 -1.99998 1.41212e-18
-20.1669 -1.99998 1.41212e-18
-20.091 -1.99998 1.41212e-18
-20.0162 -1.99998 1.41212e-18
-19.9423 -1.99998 1.41212e-18
-19.8694 -1.99998 1.41212e-18
-19.7974 -1.99998 1.41212e-18
-19.7262 -1.99998 1.41212e-18
-19.6558 -1.99998 1.41212e-18
-19.5862 -1.99998 1.41212e-18
-19.5173 -1.99998 1.41212e-18
-19.4491 -1.99998 1.41212e-18
-19.3816 -1.99998 1.41212e-18
-19.3147 -1.99998 1.41212e-18
-19.2484 -1.99998 1.41212e-18
-19.1828 -1.99998 1.41212e-18
-19.1177 -1.99998 1.41212e-18
-19.0531 -1.99998 1.41212e-18
-18.9891 -1.99998 1.41212e-18
-18.9255 -1.99998 1.41212e-18
-18.8625 -1.99998 1.41212e-18
-18.8 -1.99998 1.41212e-18
-18.7379 -1.99998 1.41212e-18
-18.6762 -1.99998 1.41212e-18
-18.615 -1.99998 1.41212e-18
-18.5542 -1.99998 1.41212e-18
-18.4938 -1.99998 1.41212e-18
-18.4338 -1.99998 1.41212e-18
-18.3742 -1.99998 1.41212e-18
-18.3149 -1.99998 1.41212e-18
-18.256 -1.99998 1.41212e-18
-18.1975 -1.99998 1.41212e-18
-18.1393 -1.99998 1.41212e-18
-18.0815 -1.99998 1.41212e-18
-18.0239 -1.99998 1.41212e-18
-17.9667 -1.99998 1.41212e-18
-17.9098 -1.99998 1.41212e-18
-17.8532 -1.99998 1.41212e-18
-17.7969 -1.99998 1.41212e-18
-17.7408 -1.99998 1.41212e-18
-17.6851 -1.99998 1.41212e-18
-17.6296 -1.99998 1.41212e-18
-17.5744 -1.99998 1.41212e-18
-17.5195 -1.99998 1.41212e-18
-17.4648 -1.99998 1.41212e-18
-17.4104 -1.99998 1.41212e-18
-17.3562 -1.99998 1.41212e-18
-17.3022 -1.99998 1.41212e-18
-17.2485 -1.99998 1.41212e-18
-17.195 -1.99998 1.41212e-18
-17.1418 -1.99998 1.41212e-18
-17.0887 -1.99998 1.41212e-18
-17.0359 -1.99998 1.41212e-18
-16.9833 -1.99998 1.41212e-18
-16.9309 -1.99998 1.41212e-18
-16.8787 -1.99998 1.41212e-18
-16.8268 -1.99998 1.41212e-18
-16.775 -1.99998 1.41212e-18
-16.7234 -1.99998 1.41212e-18
-16.672 -1.99998 1.41212e-18
-16.6208 -1.99998 1.41212e-18
-16.5697 -1.99998 1.41212e-18
-16.5189 -1.99998 1.41212e-18
-16.4682 -1.99998 1.41212e-18
-16.4177 -1.99998 1.41212e-18
-16.3674 -1.99998 1.41212e-18
-16.3172 -1.99998 1.41212e-18
-16.2672 -1.99998 1.41212e-18
-16.2174 -1.99998 1.41212e-18
-16.1677 -1.99998 1.41212e-18
-16.1182 -1.99998 1.41212e-18
-16.0689 -1.99998 1.41212e-18
-16.0197 -1.99998 1.41212e-18
-15.9706 -1.99998 1.41212e-18
-15.9217 -1.99998 1.41212e-18
-15.873 -1.99998 1.41212e-18
-15.8243 -1.99998 1.41212e-18
-15.7759 -1.99998 1.41212e-18
-15.7276 -1.99998 1.41212e-18
-15.6794 -1.99998 1.41212e-18
-15.6313 -1.99998 1.41212e-18
-15.5834 -1.99998 1.41212e-18
-15.5356 -1.99998 1.41212e-18
-15.488 -1.99998 1.41212e-18
-15.4404 -1.99998 1.41212e-18
-15.393 -1.99998 1.41212e-18
-15.3458 -1.99998 1.41212e-18
-15.2986 -1.99998 1.41212e-18
-15.2516 -1.99998 1.41212e-18
-15.2047 -1.99998 1.41212e-18
-15.1579 -1.99998 1.41212e-18
-15.1112 -1.99998 1.41212e-18
-15.0647 -1.99998 1.41212e-18
-15.0182 -1.99998 1.41212e-18
-14.9719 -1.99998 1.41212e-18
-14.9257 -1.99998 1.41212e-18
-14.8796 -1.99998 1.41212e-18
-14.8336 -1.99998 1.41212e-18
-14.7877 -1.99998 1.41212e-18
-14.7419 -1.99998 1.41212e-18
-14.6962 -1.99998 1.41212e-18
-14.6506 -1.99998 1.41212e-18
-14.6052 -1.99998 1.41212e-18
-14.5598 -1.99998 1.41212e-18
-14.5145 -1.99998 1.41212e-18
-14.4693 -1.99998 1.41212e-18
-14.4243 -1.99998 1.41212e-18
-14.3793 -1.99998 1.41212e-18
-14.3344 -1.99998 1.41212e-18
-14.2896 -1.99998 1.41212e-18
-14.2449 -1.99998 1.41212e-18
-14.2003 -1.99998 1.41212e-18
-14.1558 -1.99998 1.41212e-18
-14.1113 -1.99998 1.41212e-18
-14.067 -1.99998 1.41212e-18
-14.0227 -1.99998 1.41212e-18
-13.9786 -1.99998 1.41212e-18
-13.9345 -1.99998 1.41212e-18
-13.8905 -1.99998 1.41212e-18
-13.8466 -1.99998 1.41212e-18
-13.8028 -1.99998 1.41212e-18
-13.759 -1.99998 1.41212e-18
-13.7153 -1.99998 1.41212e-18
-13.6718 -1.99998 1.41212e-18
-13.6283 -1.99998 1.41212e-18
-13.5848 -1.99998 1.41212e-18
-13.5415 -1.99998 1.41212e-18
-13.4982 -1.99998 1.41212e-18
-13.455 -1.99998 1.41212e-18
-13.4119 -1.99998 1.41212e-18
-13.3689 -1.99998 1.41212e-18
-13.3259 -1.99998 1.41212e-18
-13.283 -1.99998 1.41212e-18
-13.2402 -1.99998 1.41212e-18
-13.1974 -1.99998 1.41212e-18
-13.1547 -1.99998 1.41212e-18
-13.1121 -1.99998 1.41212e-18
-13.0696 -1.99998 1.41212e-18
-13.0271 -1.99998 1.41212e-18
-12.9847 -1.99998 1.41212e-18
-12.9424 -1.99998 1.41212e-18
-12.9001 -1.99998 1.41212e-18
-12.8579 -1.99998 1.41212e-18
-12.8158 -1.99998 1.41212e-18
-12.7737 -1.99998 1.41212e-18
-12.7317 -1.99998 1.41212e-18
-12.6898 -1.99998 1.41212e-18
-12.6479 -1.99998 1.41212e-18
-12.6061 -1.99998 1.41212e-18
-12.5643 -1.99998 1.41212e-18
-12.5226 -1.99998 1.41212e-18
-12.481 -1.99998 1.41212e-18
-12.4394 -1.99998 1.41212e-18
-12.3979 -1.99998 1.41212e-18
-12.3565 -1.99998 1.41212e-18
-12.3151 -1.99998 1.41212e-18
-12.2738 -1.99998 1.41212e-18
-12.2325 -1.99998 1.41212e-18
-12.1913 -1.99998 1.41212e-18
-12.1501 -1.99998 1.41212e-18
-12.109 -1.99998 1.41212e-18
-12.068 -1.99998 1.41212e-18
-12.027 -1.99998 1.41212e-18
-11.986 -1.99998 1.41212e-18
-11.9452 -1.99998 1.41212e-18
-11.9043 -1.99998 1.41212e-18
-11.8636 -1.99998 1.41212e-18
-11.8228 -1.99998 1.41212e-18
-11.7822 -1.99998 1.41212e-18
-11.7415 -1.99998 1.41212e-18
-11.701 -1.99998 1.41212e-18
-11.6605 -1.99998 1.41212e-18
-11.62 -1.99998 1.41212e-18
-11.5796 -1.99998 1.41212e-18
-11.5392 -1.99998 1.41212e-18
-11.4989 -1.99998 1.41212e-18
-11.4587 -1.99998 1.41212e-18
-11.4184 -1.99998 1.41212e-18
-11.3783 -1.99998 1.41212e-18
-11.3381 -1.99998 1.41212e-18
-11.2981 -1.99998 1.41212e-18
-11.2581 -1.99998 1.41212e-18
-11.2181 -1.99998 1.41212e-18
-11.1781 -1.99998 1.41212e-18
-11.1383 -1.99998 1.41212e-18
-11.0984 -1.99998 1.41212e-18
-11.0586 -1.99998 1.41212e-18
-11.0189 -1.99998 1.41212e-18
-10.9792 -1.99998 1.41212e-18
-10.9395 -1.99998 1.41212e-18
-10.8999 -1.99998 1.41212e-18
-10.8603 -1.99998 1.41212e-18
-10.8208 -1.99998 1.41212e-18
-10.7813 -1.99998 1.41212e-18
-10.7418 -1.99998 1.41212e-18
-10.7024 -1.99998 1.41212e-18
-10.6631 -1.99998 1.41212e-18
-10.6238 -1.99998 1.41212e-18
-10.5845 -1.99998 1.41212e-18
-10.5452 -1.99998 1.41212e-18
-10.506 -1.99998 1.41212e-18
-10.4669 -1.99998 1.41212e-18
-10.4278 -1.99998 1.41212e-18
-10.3887 -1.99998 1.41212e-18
-10.3496 -1.99998 1.41212e-18
-10.3106 -1.99998 1.41212e-18
-10.2717 -1.99998 1.41212e-18
-10.2328 -1.99998 1.41212e-18
-10.1939 -1.99998 1.41212e-18
-10.155 -1.99998 1.41212e-18
-10.1162 -1.99998 1.41212e-18
-10.0774 -1.99998 1.41212e-18
-10.0387 -1.99998 1.41212e-18
-10 -1.99998 1.41212e-18
-9.96134 -1.99998 1.41212e-18
-9.92271 -1.99998 1.41212e-18
-9.88412 -1.99998 1.41212e-18
-9.84557 -1.99998 1.41212e-18
-9.80704 -1.99998 1.41212e-18
-9.76856 -1.99998 1.41212e-18
-9.73011 -1.99998 1.41212e-18
-9.69169 -1.99998 1.41212e-18
-9.65331 -1.99998 1.41212e-18
-9.61496 -1.99998 1.41212e-18
-9.57664 -1.99998 1.41212e-18
-9.53836 -1.99998 1.41212e-18
-9.50011 -1.99998 1.41212e-18
-9.46189 -1.99998 1.41212e-18
-9.42371 -1.99998 1.41212e-18
-9.38556 -1.99998 1.41212e-18
-9.34744 -1.99998 1.41212e-18
-9.30935 -1.99998 1.41212e-18
-9.2713 -1.99998 1.41212e-18
-9.23327 -1.99998 1.41212e-18
-9.19528 -1.99998 1.41212e-18
-9.15732 -1.99998 1.41212e-18
-9.11939 -1.99998 1.41212e-18
-9.08149 -1.99998 1.41212e-18
-9.04362 -1.99998 1.41212e-18
-9.00578 -1.99998 1.41212e-18
-8.96797 -1.99998 1.41212e-18
-8.93019 -1.99998 1.41212e-18
-8.89244 -1.99998 1.41212e-18
-8.85471 -1.99998 1.41212e-18
-8.81702 -1.99998 1.41212e-18
-8.77936 -1.99998 1.41212e-18
-8.74172 -1.99998 1.41212e-18
-8.70412 -1.99998 1.41212e-18
-8.66654 -1.99998 1.41212e-18
-8.62899 -1.99998 1.41212e-18
-8.59146 -1.99998 1.41212e-18
-8.55397 -1.99998 1.41212e-18
-8.5165 -1.99998 1.41212e-18
-8.47906 -1.99998 1.41212e-18
-8.44165 -1.99998 1.41212e-18
-8.40426 -1.99998 1.41212e-18
-8.3669 -1.99998 1.41212e-18
-8.32956 -1.99998 1.41212e-18
-8.29226 -1.99998 1.41212e-18
-8.25497 -1.99998 1.41212e-18
-8.21772 -1.99998 1.41212e-18
-8.18049 -1.99998 1.41212e-18
-8.14328 -1.99998 1.41212e-18
-8.1061 -1.99998 1.41212e-18
-8.06895 -1.99998 1.41212e-18
-8.03182 -1.99998 1.41212e-18
-7.99471 -1.99998 1.41212e-18
-7.95763 -1.99998 1.41212e-18
-7.92058 -1.99998 1.41212e-18
-7.88355 -1.99998 1.41212e-18
-7.84654 -1.99998 1.41212e-18
-7.80955 -1.99998 1.41212e-18
-7.77259 -1.99998 1.41212e-18
-7.73566 -1.99998 1.41212e-18
-7.69874 -1.99998 1.41212e-18
-7.66185 -1.99998 1.41212e-18
-7.62498 -1.99998 1.41212e-18
-7.58814 -1.99998 1.41212e-18
-7.55132 -1.99998 1.41212e-18
-7.51452 -1.99998 1.41212e-18
-7.47774 -1.99998 1.41212e-18
-7.44099 -1.99998 1.41212e-18
-7.40425 -1.99998 1.41212e-18
-7.36754 -1.99998 1.41212e-18
-7.33085 -1.99998 1.41212e-18
-7.29418 -1.99998 1.41212e-18
-7.25754 -1.99998 1.41212e-18
-7.22091 -1.99998 1.41212e-18
-7.18431 -1.99998 1.41212e-18
-7.14772 -1.99998 1.41212e-18
-7.11116 -1.99998 1.41212e-18
-7.07462 -1.99998 1.41212e-18
-7.0381 -1.99998 1.41212e-18
-7.00159 -1.99998 1.41212e-18
-6.96511 -1.99998 1.41212e-18
-6.92865 -1.99998 1.41212e-18
-6.89221 -1.99998 1.41212e-18
-6.85579 -1.99998 1.41212e-18
-6.81938 -1.99998 1.41212e-18
-6.783 -1.99998 1.41212e-18
-6.74664 -1.99998 1.41212e-18
-6.71029 -1.99998 1.41212e-18
-6.67397 -1.99998 1.41212e-18
-6.63766 -1.99998 1.41212e-18
-6.60137 -1.99998 1.41212e-18
-6.5651 -1.99998 1.41212e-18
-6.52885 -1.99998 1.41212e-18
-6.49262 -1.99998 1.41212e-18
-6.4564 -1.99998 1.41212e-18
-6.42021 -1.99998 1.41212e-18
-6.38403 -1.99998 1.41212e-18
-6.34786 -1.99998 1.41212e-18
-6.31172 -1.99998 1.41212e-18
-6.27559 -1.99998 1.41212e-18
-6.23949 -1.99998 1.41212e-18
-6.20339 -1.99998 1.41212e-18
-6.16732 -1.99998 1.41212e-18
-6.13126 -1.99998 1.41212e-18
-6.09522 -1.99998 1.41212e-18
-6.05919 -1.99998 1.41212e-18
-6.02319 -1.99998 1.41212e-18
-5.9872 -1.99998 1.41212e-18
-5.95122 -1.99998 1.41212e-18
-5.91526 -1.99998 1.41212e-18
-5.87932 -1.99998 1.41212e-18
-5.84339 -1.99998 1.41212e-18
-5.80748 -1.99998 1.41212e-18
-5.77158 -1.99998 1.41212e-18
-5.7357 -1.99998 1.41212e-18
-5.69984 -1.99998 1.41212e-18
-5.66399 -1.99998 1.41212e-18
-5.62815 -1.99998 1.41212e-18
-5.59233 -1.99998 1.41212e-18
-5.55653 -1.99998 1.41212e-18
-5.52074 -1.99998 1.41212e-18
-5.48497 -1.99998 1.41212e-18
-5.4492 -1.99998 1.41212e-18
-5.41346 -1.99998 1.41212e-18
-5.37773 -1.99998 1.41212e-18
-5.34201 -1.99998 1.41212e-18
-5.30631 -1.99998 1.41212e-18
-5.27062 -1.99998 1.41212e-18
-5.23494 -1.99998 1.41212e-18
-5.19928 -1.99998 1.41212e-18
-5.16363 -1.99998 1.41212e-18
-5.128 -1.99998 1.41212e-18
-5.09237 -1.99998 1.41212e-18
-5.05677 -1.99998 1.41212e-18
-5.02117 -1.99998 1.41212e-18
-4.98559 -1.99998 1.41212e-18
-4.95002 -1.99998 1.41212e-18
-4.91446 -1.99998 1.41212e-18
-4.87892 -1.99998 1.41212e-18
-4.84339 -1.99998 1.41212e-18
-4.80787 -1.99998 1.41212e-18
-4.77237 -1.99998 1.41212e-18
-4.73687 -1.99998 1.41212e-18
-4.70139 -1.99998 1.41212e-18
-4.66592 -1.99998 1.41212e-18
-4.63046 -1.99998 1.41212e-18
-4.59502 -1.99998 1.41212e-18
-4.55958 -1.99998 1.41212e-18
-4.52416 -1.99998 1.41212e-18
-4.48875 -1.99998 1.41212e-18
-4.45335 -1.99998 1.41212e-18
-4.41797 -1.99998 1.41212e-18
-4.38259 -1.99998 1.41212e-18
-4.34722 -1.99998 1.41212e-18
-4.31187 -1.99998 1.41212e-18
-4.27653 -1.99998 1.41212e-18
-4.24119 -1.99998 1.41212e-18
-4.20587 -1.99998 1.41212e-18
-4.17056 -1.99998 1.41212e-18
-4.13526 -1.99998 1.41212e-18
-4.09997 -1.99998 1.41212e-18
-4.06469 -1.99998 1.41212e-18
-4.02942 -1.99998 1.41212e-18
-3.99416 -1.99998 1.41212e-18
-3.95891 -1.99998 1.41212e-18
-3.92367 -1.99998 1.41212e-18
-3.88844 -1.99998 1.41212e-18
-3.85322 -1.99998 1.41212e-18
-3.81801 -1.99998 1.41212e-18
-3.7828 -1.99998 1.41212e-18
-3.74761 -1.99998 1.41212e-18
-3.71243 -1.99998 1.41212e-18
-3.67726 -1.99998 1.41212e-18
-3.64209 -1.99998 1.41212e-18
-3.60694 -1.99998 1.41212e-18
-3.57179 -1.99998 1.41212e-18
-3.53665 -1.99998 1.41212e-18
-3.50152 -1.99998 1.41212e-18
-3.4664 -1.99998 1.41212e-18
-3.43129 -1.99998 1.41212e-18
-3.39619 -1.99998 1.41212e-18
-3.36109 -1.99998 1.41212e-18
-3.32601 -1.99998 1.41212e-18
-3.29093 -1.99998 1.41212e-18
-3.25586 -1.99998 1.41212e-18
-3.2208 -1.99998 1.41212e-18
-3.18574 -1.99998 1.41212e-18
-3.1507 -1.99998 1.41212e-18
-3.11566 -1.99998 1.41212e-18
-3.08063 -1.99998 1.41212e-18
-3.0456 -1.99998 1.41212e-18
-3.01059 -1.99998 1.41212e-18
-2.97558 -1.99998 1.41212e-18
-2.94058 -1.99998 1.41212e-18
-2.90558 -1.99998 1.41212e-18
-2.87059 -1.99998 1.41212e-18
-2.83561 -1.99998 1.41212e-18
-2.80064 -1.99998 1.41212e-18
-2.76567 -1.99998 1.41212e-18
-2.73071 -1.99998 1.41212e-18
-2.69576 -1.99998 1.41212e-18
-2.66081 -1.99998 1.41212e-18
-2.62587 -1.99998 1.41212e-18
-2.59094 -1.99998 1.41212e-18
-2.55601 -1.99998 1.41212e-18
-2.52109 -1.99998 1.41212e-18
-2.48617 -1.99998 1.41212e-18
-2.45126 -1.99998 1.41212e-18
-2.41636 -1.99998 1.41212e-18
-2.38146 -1.99998 1.41212e-18
-2.34657 -1.99998 1.41212e-18
-2.31168 -1.99998 1.41212e-18
-2.2768 -1.99998 1.41212e-18
-2.24192 -1.99998 1.41212e-18
-2.20705 -1.99998 1.41212e-18
-2.17219 -1.99998 1.41212e-18
-2.13733 -1.99998 1.41212e-18
-2.10247 -1.99998 1.41212e-18
-2.06762 -1.99998 1.41212e-18
-2.03278 -1.99998 1.41212e-18
-1.99794 -1.99998 1.41212e-18
-1.9631 -1.99998 1.41212e-18
-1.92827 -1.99998 1.41212e-18
-1.89345 -1.99998 1.41212e-18
-1.85862 -1.99998 1.41212e-18
-1.82381 -1.99998 1.41212e-18
-1.78899 -1.99998 1.41212e-18
-1.75419 -1.99998 1.41212e-18
-1.71938 -1.99998 1.41212e-18
-1.68458 -1.99998 1.41212e-18
-1.64979 -1.99998 1.41212e-18
-1.61499 -1.99998 1.41212e-18
-1.58021 -1.99998 1.41212e-18
-1.54542 -1.99998 1.41212e-18
-1.51064 -1.99998 1.41212e-18
-1.47586 -1.99998 1.41212e-18
-1.44109 -1.99998 1.41212e-18
-1.40632 -1.99998 1.41212e-18
-1.37155 -1.99998 1.41212e-18
-1.33679 -1.99998 1.41212e-18
-1.30203 -1.99998 1.41212e-18
-1.26727 -1.99998 1.41212e-18
-1.23251 -1.99998 1.41212e-18
-1.19776 -1.99998 1.41212e-18
-1.16301 -1.99998 1.41212e-18
-1.12827 -1.99998 1.41212e-18
-1.09352 -1.99998 1.41212e-18
-1.05878 -1.99998 1.41212e-18
-1.02405 -1.99998 1.41212e-18
-0.989309 -1.99998 1.41212e-18
-0.954576 -1.99998 1.41212e-18
-0.919844 -1.99998 1.41212e-18
-0.885115 -1.99998 1.41212e-18
-0.850388 -1.99998 1.41212e-18
-0.815663 -1.99998 1.41212e-18
-0.78094 -1.99998 1.41212e-18
-0.746219 -1.99998 1.41212e-18
-0.711499 -1.99998 1.41212e-18
-0.676781 -1.99998 1.41212e-18
-0.642065 -1.99998 1.41212e-18
-0.60735 -1.99998 1.41212e-18
-0.572637 -1.99998 1.41212e-18
-0.537925 -1.99998 1.41212e-18
-0.503214 -1.99998 1.41212e-18
-0.468504 -1.99998 1.41212e-18
-0.433796 -1.99998 1.41212e-18
-0.399089 -1.99998 1.41212e-18
-0.364382 -1.99998 1.41212e-18
-0.329676 -1.99998 1.41212e-18
-0.294972 -1.99998 1.41212e-18
-0.260267 -1.99998 1.41212e-18
-0.225564 -1.99998 1.41212e-18
-0.190861 -1.99998 1.41212e-18
-0.156158 -1.99998 1.41212e-18
-0.121456 -1.99998 1.41212e-18
-0.0867541 -1.99998 1.41212e-18
-0.0520524 -1.99998 1.41212e-18
-0.0173508 -1.99998 1.41212e-18
0.0173508 -1.99998 1.41212e-18
0.0520524 -1.99998 1.41212e-18
0.0867541 -1.99998 1.41212e-18
0.121456 -1.99998 1.41212e-18
0.156158 -1.99998 1.41212e-18
0.190861 -1.99998 1.41212e-18
0.225564 -1.99998 1.41212e-18
0.260267 -1.99998 1.41212e-18
0.294972 -1.99998 1.41212e-18
0.329676 -1.99998 1.41212e-18
0.364382 -1.99998 1.41212e-18
0.399089 -1.99998 1.41212e-18
0.433796 -1.99998 1.41212e-18
0.468504 -1.99998 1.41212e-18
0.503214 -1.99998 1.41212e-18
0.537925 -1.99998 1.41212e-18
0.572637 -1.99998 1.41212e-18
0.60735 -1.99998 1.41212e-18
0.642065 -1.99998 1.41212e-18
0.676781 -1.99998 1.41212e-18
0.711499 -1.99998 1.41212e-18
0.746219 -1.99998 1.41212e-18
0.78094 -1.99998 1.41212e-18
0.815663 -1.99998 1.41212e-18
0.850388 -1.99998 1.41212e-18
0.885115 -1.99998 1.41212e-18
0.919844 -1.99998 1.41212e-18
0.954576 -1.99998 1.41212e-18
0.989309 -1.99998 1.41212e-18
1.02405 -1.99998 1.41212e-18
1.05878 -1.99998 1.41212e-18
1.09352 -1.99998 1.41212e-18
1.12827 -1.99998 1.41212e-18
1.16301 -1.99998 1.41212e-18
1.19776 -1.99998 1.41212e-18
1.23251 -1.99998 1.41212e-18
1.26727 -1.99998 1.41212e-18
1.30203 -1.99998 1.41212e-18
1.33679 -1.99998 1.41212e-18
1.37155 -1.99998 1.41212e-18
1.40632 -1.99998 1.41212e-18
1.44109 -1.99998 1.41212e-18
1.47586 -1.99998 1.41212e-18
1.51064 -1.99998 1.41212e-18
1.54542 -1.99998 1.41212e-18
1.58021 -1.99998 1.41212e-18
1.61499 -1.99998 1.41212e-18
1.64979 -1.99998 1.41212e-18
1.68458 -1.99998 1.41212e-18
1.71938 -1.99998 1.41212e-18
1.75419 -1.99998 1.41212e-18
1.78899 -1.99998 1.41212e-18
1.82381 -1.99998 1.41212e-18
1.85862 -1.99998 1.41212e-18
1.89345 -1.99998 1.41212e-18
1.92827 -1.99998 1.41212e-18
1.9631 -1.99998 1.41212e-18
1.99794 -1.99998 1.41212e-18
2.03278 -1.99998 1.41212e-18
2.06762 -1.99998 1.41212e-18
2.10247 -1.99998 1.41212e-18
2.13733 -1.99998 1.41212e-18
2.17219 -1.99998 1.41212e-18
2.20705 -1.99998 1.41212e-18
2.24192 -1.99998 1.41212e-18
2.2768 -1.99998 1.41212e-18
2.31168 -1.99998 1.41212e-18
2.34657 -1.99998 1.41212e-18
2.38146 -1.99998 1.41212e-18
2.41636 -1.99998 1.41212e-18
2.45126 -1.99998 1.41212e-18
2.48617 -1.99998 1.41212e-18
2.52109 -1.99998 1.41212e-18
2.55601 -1.99998 1.41212e-18
2.59094 -1.99998 1.41212e-18
2.62587 -1.99998 1.41212e-18
2.66081 -1.99998 1.41212e-18
2.69576 -1.99998 1.41212e-18
2.73071 -1.99998 1.41212e-18
2.76567 -1.99998 1.41212e-18
2.80064 -1.99998 1.41212e-18
2.83561 -1.99998 1.41212e-18
2.87059 -1.99998 1.41212e-18
2.90558 -1.99998 1.41212e-18
2.94058 -1.99998 1.41212e-18
2.97558 -1.99998 1.41212e-18
3.01059 -1.99998 1.41212e-18
3.0456 -1.99998 1.41212e-18
3.08063 -1.99998 1.41212e-18
3.11566 -1.99998 1.41212e-18
3.1507 -1.99998 1.41212e-18
3.18574 -1.99998 1.41212e-18
3.2208 -1.99998 1.41212e-18
3.25586 -1.99998 1.41212e-18
3.29093 -1.99998 1.41212e-18
3.32601 -1.99998 1.41212e-18
3.36109 -1.99998 1.41212e-18
3.39619 -1.99998 1.41212e-18
3.43129 -1.99998 1.41212e-18
3.4664 -1.99998 1.41212e-18
3.50152 -1.99998 1.41212e-18
3.53665 -1.99998 1.41212e-18
3.57179 -1.99998 1.41212e-18
3.60694 -1.99998 1.41212e-18
3.64209 -1.99998 1.41212e-18
3.67726 -1.99998 1.41212e-18
3.71243 -1.99998 1.41212e-18
3.74761 -1.99998 1.41212e-18
3.7828 -1.99998 1.41212e-18
3.81801 -1.99998 1.41212e-18
3.85322 -1.99998 1.41212e-18
3.88844 -1.99998 1.41212e-18
3.92367 -1.99998 1.41212e-18
3.95891 -1.99998 1.41212e-18
3.99416 -1.99998 1.41212e-18
4.02942 -1.99998 1.41212e-18
4.06469 -1.99998 1.41212e-18
4.09997 -1.99998 1.41212e-18
4.13526 -1.99998 1.41212e-18
4.17056 -1.99998 1.41212e-18
4.20587 -1.99998 1.41212e-18
4.24119 -1.99998 1.41212e-18
4.27653 -1.99998 1.41212e-18
4.31187 -1.99998 1.41212e-18
4.34722 -1.99998 1.41212e-18
4.38259 -1.99998 1.41212e-18
4.41797 -1.99998 1.41212e-18
4.45335 -1.99998 1.41212e-18
4.48875 -1.99998 1.41212e-18
4.52416 -1.99998 1.41212e-18
4.55958 -1.99998 1.41212e-18
4.59502 -1.99998 1.41212e-18
4.63046 -1.99998 1.41212e-18
4.66592 -1.99998 1.41212e-18
4.70139 -1.99998 1.41212e-18
4.73687 -1.99998 1.41212e-18
4.77237 -1.99998 1.41212e-18
4.80787 -1.99998 1.41212e-18
4.84339 -1.99998 1.41212e-18
4.87892 -1.99998 1.41212e-18
4.91446 -1.99998 1.41212e-18
4.95002 -1.99998 1.41212e-18
4.98559 -1.99998 1.41212e-18
5.02117 -1.99998 1.41212e-18
5.05677 -1.99998 1.41212e-18
5.09237 -1.99998 1.41212e-18
5.128 -1.99998 1.41212e-18
5.16363 -1.99998 1.41212e-18
5.19928 -1.99998 1.41212e-18
5.23494 -1.99998 1.41212e-18
5.27062 -1.99998 1.41212e-18
5.30631 -1.99998 1.41212e-18
5.34201 -1.99998 1.41212e-18
5.37773 -1.99998 1.41212e-18
5.41346 -1.99998 1.41212e-18
5.4492 -1.99998 1.41212e-18
5.48497 -1.99998 1.41212e-18
5.52074 -1.99998 1.41212e-18
5.55653 -1.99998 1.41212e-18
5.59233 -1.99998 1.41212e-18
5.62815 -1.99998 1.41212e-18
5.66399 -1.99998 1.41212e-18
5.69984 -1.99998 1.41212e-18
5.7357 -1.99998 1.41212e-18
5.77158 -1.99998 1.41212e-18
5.80748 -1.99998 1.41212e-18
5.84339 -1.99998 1.41212e-18
5.87932 -1.99998 1.41212e-18
5.91526 -1.99998 1.41212e-18
5.95122 -1.99998 1.41212e-18
5.9872 -1.99998 1.41212e-18
6.02319 -1.99998 1.41212e-18
6.05919 -1.99998 1.41212e-18
6.09522 -1.99998 1.41212e-18
6.13126 -1.99998 1.41212e-18
6.16732 -1.99998 1.41212e-18
6.20339 -1.99998 1.41212e-18
6.23949 -1.99998 1.41212e-18
6.27559 -1.99998 1.41212e-18
6.31172 -1.99998 1.41212e-18
6.34786 -1.99998 1.41212e-18
6.38403 -1.99998 1.41212e-18
6.42021 -1.99998 1.41212e-18
6.4564 -1.99998 1.41212e-18
6.49262 -1.99998 1.41212e-18
6.52885 -1.99998 1.41212e-18
6.5651 -1.99998 1.41212e-18
6.60137 -1.99998 1.41212e-18
6.63766 -1.99998 1.41212e-18
6.67397 -1.99998 1.41212e-18
6.71029 -1.99998 1.41212e-18
6.74664 -1.99998 1.41212e-18
6.783 -1.99998 1.41212e-18
6.81938 -1.99998 1.41212e-18
6.85579 -1.99998 1.41212e-18
6.89221 -1.99998 1.41212e-18
6.92865 -1.99998 1.41212e-18
6.96511 -1.99998 1.41212e-18
7.00159 -1.99998 1.41212e-18
7.0381 -1.99998 1.41212e-18
7.07462 -1.99998 1.41212e-18
7.11116 -1.99998 1.41212e-18
7.14772 -1.99998 1.41212e-18
7.18431 -1.99998 1.41212e-18
7.22091 -1.99998 1.41212e-18
7.25754 -1.99998 1.41212e-18
7.29418 -1.99998 1.41212e-18
7.33085 -1.99998 1.41212e-18
7.36754 -1.99998 1.41212e-18
7.40425 -1.99998 1.41212e-18
7.44099 -1.99998 1.41212e-18
7.47774 -1.99998 1.41212e-18
7.51452 -1.99998 1.41212e-18
7.55132 -1.99998 1.41212e-18
7.58814 -1.99998 1.41212e-18
7.62498 -1.99998 1.41212e-18
7.66185 -1.99998 1.41212e-18
7.69874 -1.99998 1.41212e-18
7.73566 -1.99998 1.41212e-18
7.77259 -1.99998 1.41212e-18
7.80955 -1.99998 1.41212e-18
7.84654 -1.99998 1.41212e-18
7.88355 -1.99998 1.41212e-18
7.92058 -1.99998 1.41212e-18
7.95763 -1.99998 1.41212e-18
7.99471 -1.99998 1.41212e-18
8.03182 -1.99998 1.41212e-18
8.06895 -1.99998 1.41212e-18
8.1061 -1.99998 1.41212e-18
8.14328 -1.99998 1.41212e-18
8.18049 -1.99998 1.41212e-18
8.21772 -1.99998 1.41212e-18
8.25497 -1.99998 1.41212e-18
8.29226 -1.99998 1.41212e-18
8.32956 -1.99998 1.41212e-18
8.3669 -1.99998 1.41212e-18
8.40426 -1.99998 1.41212e-18
8.44165 -1.99998 1.41212e-18
8.47906 -1.99998 1.41212e-18
8.5165 -1.99998 1.41212e-18
8.55397 -1.99998 1.41212e-18
8.59146 -1.99998 1.41212e-18
8.62899 -1.99998 1.41212e-18
8.66654 -1.99998 1.41212e-18
8.70412 -1.99998 1.41212e-18
8.74172 -1.99998 1.41212e-18
8.77936 -1.99998 1.41212e-18
8.81702 -1.99998 1.41212e-18
8.85471 -1.99998 1.41212e-18
8.89244 -1.99998 1.41212e-18
8.93019 -1.99998 1.41212e-18
8.96797 -1.99998 1.41212e-18
9.00578 -1.99998 1.41212e-18
9.04362 -1.99998 1.41212e-18
9.08149 -1.99998 1.41212e-18
9.11939 -1.99998 1.41212e-18
9.15732 -1.99998 1.41212e-18
9.19528 -1.99998 1.41212e-18
9.23327 -1.99998 1.41212e-18
9.2713 -1.99998 1.41212e-18
9.30935 -1.99998 1.41212e-18
9.34744 -1.99998 1.41212e-18
9.38556 -1.99998 1.41212e-18
9.42371 -1.99998 1.41212e-18
9.46189 -1.99998 1.41212e-18
9.50011 -1.99998 1.41212e-18
9.53836 -1.99998 1.41212e-18
9.57664 -1.99998 1.41212e-18
9.61496 -1.99998 1.41212e-18
9.65331 -1.99998 1.41212e-18
9.69169 -1.99998 1.41212e-18
9.73011 -1.99998 1.41212e-18
9.76856 -1.99998 1.41212e-18
9.80704 -1.99998 1.41212e-18
9.84557 -1.99998 1.41212e-18
9.88412 -1.99998 1.41212e-18
9.92271 -1.99998 1.41212e-18
9.96134 -1.99998 1.41212e-18
10 -1.99998 1.41212e-18
10.0387 -1.99998 1.41212e-18
10.0774 -1.99998 1.41212e-18
10.1162 -1.99998 1.41212e-18
10.155 -1.99998 1.41212e-18
10.1939 -1.99998 1.41212e-18
10.2328 -1.99998 1.41212e-18
10.2717 -1.99998 1.41212e-18
10.3106 -1.99998 1.41212e-18
10.3496 -1.99998 1.41212e-18
10.3887 -1.99998 1.41212e-18
10.4278 -1.99998 1.41212e-18
10.4669 -1.99998 1.41212e-18
10.506 -1.99998 1.41212e-18
10.5452 -1.99998 1.41212e-18
10.5845 -1.99998 1.41212e-18
10.6238 -1.99998 1.41212e-18
10.6631 -1.99998 1.41212e-18
10.7024 -1.99998 1.41212e-18
10.7418 -1.99998 1.41212e-18
10.7813 -1.99998 1.41212e-18
10.8208 -1.99998 1.41212e-18
10.8603 -1.99998 1.41212e-18
10.8999 -1.99998 1.41212e-18
10.9395 -1.99998 1.41212e-18
10.9792 -1.99998 1.41212e-18
11.0189 -1.99998 1.41212e-18
11.0586 -1.99998 1.41212e-18
11.0984 -1.99998 1.41212e-18
11.1383 -1.99998 1.41212e-18
11.1781 -1.99998 1.41212e-18
11.2181 -1.99998 1.41212e-18
11.2581 -1.99998 1.41212e-18
11.2981 -1.99998 1.41212e-18
11.3381 -1.99998 1.41212e-18
11.3783 -1.99998 1.41212e-18
11.4184 -1.99998 1.41212e-18
11.4587 -1.99998 1.41212e-18
11.4989 -1.99998 1.41212e-18
11.5392 -1.99998 1.41212e-18
11.5796 -1.99998 1.41212e-18
11.62 -1.99998 1.41212e-18
11.6605 -1.99998 1.41212e-18
11.701 -1.99998 1.41212e-18
11.7415 -1.99998 1.41212e-18
11.7822 -1.99998 1.41212e-18
11.8228 -1.99998 1.41212e-18
11.8636 -1.99998 1.41212e-18
11.9043 -1.99998 1.41212e-18
11.9452 -1.99998 1.41212e-18
11.986 -1.99998 1.41212e-18
12.027 -1.99998 1.41212e-18
12.068 -1.99998 1.41212e-18
12.109 -1.99998 1.41212e-18
12.1501 -1.99998 1.41212e-18
12.1913 -1.99998 1.41212e-18
12.2325 -1.99998 1.41212e-18
12.2738 -1.99998 1.41212e-18
12.3151 -1.99998 1.41212e-18
12.3565 -1.99998 1.41212e-18
12.3979 -1.99998 1.41212e-18
12.4394 -1.99998 1.41212e-18
12.481 -1.99998 1.41212e-18
12.5226 -1.99998 1.41212e-18
12.5643 -1.99998 1.41212e-18
12.6061 -1.99998 1.41212e-18
12.6479 -1.99998 1.41212e-18
12.6898 -1.99998 1.41212e-18
12.7317 -1.99998 1.41212e-18
12.7737 -1.99998 1.41212e-18
12.8158 -1.99998 1.41212e-18
12.8579 -1.99998 1.41212e-18
12.9001 -1.99998 1.41212e-18
12.9424 -1.99998 1.41212e-18
12.9847 -1.99998 1.41212e-18
13.0271 -1.99998 1.41212e-18
13.0696 -1.99998 1.41212e-18
13.1121 -1.99998 1.41212e-18
13.1547 -1.99998 1.41212e-18
13.1974 -1.99998 1.41212e-18
13.2402 -1.99998 1.41212e-18
13.283 -1.99998 1.41212e-18
13.3259 -1.99998 1.41212e-18
13.3689 -1.99998 1.41212e-18
13.4119 -1.99998 1.41212e-18
13.455 -1.99998 1.41212e-18
13.4982 -1.99998 1.41212e-18
13.5415 -1.99998 1.41212e-18
13.5848 -1.99998 1.41212e-18
13.6283 -1.99998 1.41212e-18
13.6718 -1.99998 1.41212e-18
13.7153 -1.99998 1.41212e-18
13.759 -1.99998 1.41212e-18
13.8028 -1.99998 1.41212e-18
13.8466 -1.99998 1.41212e-18
13.8905 -1.99998 1.41212e-18
13.9345 -1.99998 1.41212e-18
13.9786 -1.99998 1.41212e-18
14.0227 -1.99998 1.41212e-18
14.067 -1.99998 1.41212e-18
14.1113 -1.99998 1.41212e-18
14.1558 -1.99998 1.41212e-18
14.2003 -1.99998 1.41212e-18
14.2449 -1.99998 1.41212e-18
14.2896 -1.99998 1.41212e-18
14.3344 -1.99998 1.41212e-18
14.3793 -1.99998 1.41212e-18
14.4243 -1.99998 1.41212e-18
14.4693 -1.99998 1.41212e-18
14.5145 -1.99998 1.41212e-18
14.5598 -1.99998 1.41212e-18
14.6052 -1.99998 1.41212e-18
14.6506 -1.99998 1.41212e-18
14.6962 -1.99998 1.41212e-18
14.7419 -1.99998 1.41212e-18
14.7877 -1.99998 1.41212e-18
14.8336 -1.99998 1.41212e-18
14.8796 -1.99998 1.41212e-18
14.9257 -1.99998 1.41212e-18
14.9719 -1.99998 1.41212e-18
15.0182 -1.99998 1.41212e-18
15.0647 -1.99998 1.41212e-18
15.1112 -1.99998 1.41212e-18
15.1579 -1.99998 1.41212e-18
15.2047 -1.99998 1.41212e-18
15.2516 -1.99998 1.41212e-18
15.2986 -1.99998 1.41212e-18
15.3458 -1.99998 1.41212e-18
15.393 -1.99998 1.41212e-18
15.4404 -1.99998 1.41212e-18
15.488 -1.99998 1.41212e-18
15.5356 -1.99998 1.41212e-18
15.5834 -1.99998 1.41212e-18
15.6313 -1.99998 1.41212e-18
15.6794 -1.99998 1.41212e-18
15.7276 -1.99998 1.41212e-18
15.7759 -1.99998 1.41212e-18
15.8243 -1.99998 1.41212e-18
15.873 -1.99998 1.41212e-18
15.9217 -1.99998 1.41212e-18
15.9706 -1.99998 1.41212e-18
16.0197 -1.99998 1.41212e-18
16.0689 -1.99998 1.41212e-18
16.1182 -1.99998 1.41212e-18
16.1677 -1.99998 1.41212e-18
16.2174 -1.99998 1.41212e-18
16.2672 -1.99998 1.41212e-18
16.3172 -1.99998 1.41212e-18
16.3674 -1.99998 1.41212e-18
16.4177 -1.99998 1.41212e-18
16.4682 -1.99998 1.41212e-18
16.5189 -1.99998 1.41212e-18
16.5697 -1.99998 1.41212e-18
16.6208 -1.99998 1.41212e-18
16.672 -1.99998 1.41212e-18
16.7234 -1.99998 1.41212e-18
16.775 -1.99998 1.41212e-18
16.8268 -1.99998 1.41212e-18
16.8787 -1.99998 1.41212e-18
16.9309 -1.99998 1.41212e-18
16.9833 -1.99998 1.41212e-18
17.0359 -1.99998 1.41212e-18
17.0887 -1.99998 1.41212e-18
17.1418 -1.99998 1.41212e-18
17.195 -1.99998 1.41212e-18
17.2485 -1.99998 1.41212e-18
17.3022 -1.99998 1.41212e-18
17.3562 -1.99998 1.41212e-18
17.4104 -1.99998 1.41212e-18
17.4648 -1.99998 1.41212e-18
17.5195 -1.99998 1.41212e-18
17.5744 -1.99998 1.41212e-18
17.6296 -1.99998 1.41212e-18
17.6851 -1.99998 1.41212e-18
17.7408 -1.99998 1.41212e-18
17.7969 -1.99998 1.41212e-18
17.8532 -1.99998 1.41212e-18
17.9098 -1.99998 1.41212e-18
17.9667 -1.99998 1.41212e-18
18.0239 -1.99998 1.41212e-18
18.0815 -1.99998 1.41212e-18
18.1393 -1.99998 1.41212e-18
18.1975 -1.99998 1.41212e-18
18.256 -1.99998 1.41212e-18
18.3149 -1.99998 1.41212e-18
18.3742 -1.99998 1.41212e-18
18.4338 -1.99998 1.41212e-18
18.4938 -1.99998 1.41212e-18
18.5542 -1.99998 1.41212e-18
18.615 -1.99998 1.41212e-18
18.6762 -1.99998 1.41212e-18
18.7379 -1.99998 1.41212e-18
18.8 -1.99998 1.41212e-18
18.8625 -1.99998 1.41212e-18
18.9255 -1.99998 1.41212e-18
18.9891 -1.99998 1.41212e-18
19.0531 -1.99998 1.41212e-18
19.1177 -1.99998 1.41212e-18
19.1828 -1.99998 1.41212e-18
19.2484 -1.99998 1.41212e-18
19.3147 -1.99998 1.41212e-18
19.3816 -1.99998 1.41212e-18
19.4491 -1.99998 1.41212e-18
19.5173 -1.99998 1.41212e-18
19.5862 -1.99998 1.41212e-18
19.6558 -1.99998 1.41212e-18
19.7262 -1.99998 1.41212e-18
19.7974 -1.99998 1.41212e-18
19.8694 -1.99998 1.41212e-18
19.9423 -1.99998 1.41212e-18
20.0162 -1.99998 1.41212e-18
20.091 -1.99998 1.41212e-18
20.1669 -1.99998 1.41212e-18
20.244 -1.99998 1.41212e-18
20.3222 -1.99998 1.41212e-18
20.4016 -1.99998 1.41212e-18
20.4825 -1.99998 1.41212e-18
20.5648 -1.99998 1.41212e-18
20.6487 -1.99998 1.41212e-18
20.7344 -1.99998 1.41212e-18
20.8219 -1.99998 1.41212e-18
20.9115 -1.99998 1.41212e-18
21.0034 -1.99998 1.41212e-18
21.0979 -1.99998 1.41212e-18
21.1952 -1.99998 1.41212e-18
21.2959 -1.99998 1.41212e-18
21.4004 -1.99998 1.41212e-18
21.5093 -1.99998 1.41212e-18
21.6237 -1.99998 1.41212e-18
21.7448 -1.99998 1.41212e-18
21.8747 -1.99998 1.41212e-18
22.0165 -1.99998 1.41212e-18
22.1768 -1.99998 1.41212e-18
22.3723 -1.99998 1.41212e-18


==> anc/HERMITE/Theta0.5/LambdaOverBeta4.0Lambda0.5Nc1ClassicOneLoop/SigmaRTwoLoop.txt <==
-22.3723 1.99672 -0.000520746
-22.1768 1.99451 -0.000339232
-22.0165 1.99314 -0.000486533
-21.8747 1.99203 -0.000374001
-21.7448 1.99114 -0.000481545
-21.6237 1.99032 -0.000392753
-21.5093 1.98958 -0.00048186
-21.4004 1.98887 -0.000406207
-21.2959 1.98817 -0.000484154
-21.1952 1.98748 -0.000417162
-21.0979 1.98678 -0.00048755
-21.0034 1.98608 -0.00042706
-20.9115 1.98538 -0.000492289
-20.8219 1.98468 -0.000437394
-20.7344 1.98402 -0.000499317
-20.6487 1.98338 -0.000449508
-20.5648 1.98281 -0.000509114
-20.4825 1.98229 -0.000463428
-20.4016 1.98184 -0.000520698
-20.3222 1.98144 -0.000477875
-20.244 1.9811 -0.000532621
-20.1669 1.98079 -0.000491895
-20.091 1.98051 -0.000544331
-20.0162 1.98026 -0.000505425
-19.9423 1.98003 -0.0005559
-19.8694 1.97981 -0.000518656
-19.7974 1.9796 -0.00056746
-19.7262 1.97941 -0.000531739
-19.6558 1.97922 -0.000579096
-19.5862 1.97903 -0.000544772
-19.5173 1.97885 -0.000590857
-19.4491 1.97868 -0.000557816
-19.3816 1.9785 -0.000602771
-19.3147 1.97833 -0.000570911
-19.2484 1.97816 -0.000614853
-19.1828 1.97799 -0.000584087
-19.1177 1.97783 -0.000627116
-19.0531 1.97766 -0.000597366
-18.9891 1.9775 -0.000639569
-18.9255 1.97734 -0.000610766
-18.8625 1.97717 -0.000652217
-18.8 1.97701 -0.000624304
-18.7379 1.97685 -0.000665069
-18.6762 1.97669 -0.000637992
-18.615 1.97652 -0.00067813
-18.5542 1.97636 -0.000651842
-18.4938 1.9762 -0.000691406
-18.4338 1.97603 -0.000665868
-18.3742 1.97587 -0.000704904
-18.3149 1.97571 -0.000680079
-18.256 1.97554 -0.00071863
-18.1975 1.97538 -0.000694485
-18.1393 1.97522 -0.000732591
-18.0815 1.97505 -0.000709097
-18.0239 1.97489 -0.000746794
-17.9667 1.97472 -0.000723925
-17.9098 1.97455 -0.000761245
-17.8532 1.97439 -0.000738977
-17.7969 1.97422 -0.000775951
-17.7408 1.97405 -0.000754264
-17.6851 1.97388 -0.00079092
-17.6296 1.97371 -0.000769795
-17.5744 1.97354 -0.000806159
-17.5195 1.97337 -0.000785579
-17.4648 1.97319 -0.000821676
-17.4104 1.97302 -0.000801625
-17.3562 1.97285 -0.000837478
-17.3022 1.97267 -0.000817943
-17.2485 1.9725 -0.000853574
-17.195 1.97232 -0.000834542
-17.1418 1.97214 -0.000869971
-17.0887 1.97197 -0.000851431
-17.0359 1.97179 -0.000886679
-16.9833 1.97161 -0.000868621
-16.9309 1.97143 -0.000903705
-16.8787 1.97124 -0.000886121
-16.8268 1.97106 -0.000921059
-16.775 1.97088 -0.00090394
-16.7234 1.97069 -0.000938751
-16.672 1.9705 -0.00092209
-16.6208 1.97032 -0.000956788
-16.5697 1.97013 -0.000940579
-16.5189 1.96994 -0.000975182
-16.4682 1.96975 -0.00095942
-16.4177 1.96956 -0.000993941
-16.3674 1.96936 -0.000978621
-16.3172 1.96917 -0.00101308
-16.2672 1.96898 -0.000998195
-16.2174 1.96878 -0.0010326
-16.1677 1.96858 -0.00101815
-16.1182 1.96838 -0.00105252
-16.0689 1.96818 -0.00103851
-16.0197 1.96798 -0.00107285
-15.9706 1.96778 -0.00105927
-15.9217 1.96757 -0.0010936
-15.873 1.96737 -0.00108045
-15.8243 1.96716 -0.00111478
-15.7759 1.96695 -0.00110206
-15.7276 1.96674 -0.00113641
-15.6794 1.96653 -0.00112411
-15.6313 1.96632 -0.00115849
-15.5834 1.96611 -0.00114662
-15.5356 1.96589 -0.00118105
-15.488 1.96568 -0.00116961
-15.4404 1.96546 -0.00120409
-15.393 1.96524 -0.00119308
-15.3458 1.96502 -0.00122762
-15.2986 1.9648 -0.00121704
-15.2516 1.96457 -0.00125167
-15.2047 1.96435 -0.00124153
-15.1579 1.96412 -0.00127625
-15.1112 1.96389 -0.00126654
-15.0647 1.96366 -0.00130137
-15.0182 1.96343 -0.0012921
-14.9719 1.96319 -0.00132704
-14.9257 1.96296 -0.00131822
-14.8796 1.96272 -0.00135329
-14.8336 1.96248 -0.00134492
-14.7877 1.96224 -0.00138014
-14.7419 1.962 -0.00137221
-14.6962 1.96175 -0.00140759
-14.6506 1.96151 -0.00140012
-14.6052 1.96126 -0.00143567
-14.5598 1.96101 -0.00142867
-14.5145 1.96076 -0.0014644
-14.4693 1.9605 -0.00145786
-14.4243 1.96025 -0.00149379
-14.3793 1.95999 -0.00148773
-14.3344 1.95973 -0.00152387
-14.2896 1.95947 -0.00151829
-14.2449 1.95921 -0.00155465
-14.2003 1.95894 -0.00154956
-14.1558 1.95867 -0.00158616
-14.1113 1.9584 -0.00158158
-14.067 1.95813 -0.00161843
-14.0227 1.95786 -0.00161435
-13.9786 1.95758 -0.00165147
-13.9345 1.9573 -0.0016479
-13.8905 1.95702 -0.0016853
-13.8466 1.95674 -0.00168226
-13.8028 1.95645 -0.00171996
-13.759 1.95616 -0.00171745
-13.7153 1.95587 -0.00175547
-13.6718 1.95558 -0.00175351
-13.6283 1.95529 -0.00179185
-13.5848 1.95499 -0.00179045
-13.5415 1.95469 -0.00182914
-13.4982 1.95439 -0.0018283
-13.455 1.95408 -0.00186736
-13.4119 1.95378 -0.00186711
-13.3689 1.95347 -0.00190654
-13.3259 1.95315 -0.00190688
-13.283 1.95284 -0.00194672
-13.2402 1.95252 -0.00194767
-13.1974 1.9522 -0.00198793
-13.1547 1.95188 -0.0019895
-13.1121 1.95155 -0.00203019
-13.0696 1.95122 -0.0020324
-13.0271 1.95089 -0.00207355
-12.9847 1.95056 -0.00207642
-12.9424 1.95022 -0.00211804
-12.9001 1.94988 -0.00212158
-12.8579 1.94953 -0.0021637
-12.8158 1.94919 -0.00216793
-12.7737 1.94884 -0.00221057
-12.7317 1.94849 -0.00221551
-12.6898 1.94813 -0.0022587
-12.6479 1.94777 -0.00226436
-12.6061 1.94741 -0.00230811
-12.5643 1.94704 -0.00231452
-12.5226 1.94667 -0.00235887
-12.481 1.9463 -0.00236605
-12.4394 1.94592 -0.00241101
-12.3979 1.94555 -0.00241898
-12.3565 1.94516 -0.00246458
-12.3151 1.94478 -0.00247336
-12.2738 1.94439 -0.00251963
-12.2325 1.94399 -0.00252926
-12.1913 1.9436 -0.00257623
-12.1501 1.94319 -0.00258672
-12.109 1.94279 -0.00263441
-12.068 1.94238 -0.00264579
-12.027 1.94197 -0.00269424
-11.986 1.94155 -0.00270655
-11.9452 1.94113 -0.00275579
-11.9043 1.94071 -0.00276904
-11.8636 1.94028 -0.0028191
-11.8228 1.93984 -0.00283333
-11.7822 1.93941 -0.00288425
-11.7415 1.93897 -0.00289949
-11.701 1.93852 -0.0029513
-11.6605 1.93807 -0.0029676
-11.62 1.93761 -0.00302033
-11.5796 1.93716 -0.00303771
-11.5392 1.93669 -0.00309142
-11.4989 1.93622 -0.00310991
-11.4587 1.93575 -0.00316463
-11.4184 1.93527 -0.00318429
-11.3783 1.93479 -0.00324005
-11.3381 1.9343 -0.00326091
-11.2981 1.93381 -0.00331777
-11.2581 1.93331 -0.00333987
-11.2181 1.93281 -0.00339788
-11.1781 1.9323 -0.00342127
-11.1383 1.93178 -0.00348046
-11.0984 1.93127 -0.00350519
-11.0586 1.93074 -0.00356563
-11.0189 1.93021 -0.00359175
-10.9792 1.92968 -0.00365348
-10.9395 1.92913 -0.00368103
-10.8999 1.92859 -0.00374412
-10.8603 1.92803 -0.00377317
-10.8208 1.92748 -0.00383766
-10.7813 1.92691 -0.00386826
-10.7418 1.92634 -0.00393423
-10.7024 1.92576 -0.00396645
-10.6631 1.92518 -0.00403394
-10.6238 1.92459 -0.00406784
-10.5845 1.92399 -0.00413694
-10.5452 1.92339 -0.00417258
-10.506 1.92278 -0.00424336
-10.4669 1.92216 -0.00428082
-10.4278 1.92154 -0.00435335
-10.3887 1.92091 -0.0043927
-10.3496 1.92027 -0.00446705
-10.3106 1.91962 -0.00450837
-10.2717 1.91897 -0.00458464
-10.2328 1.91831 -0.00462801
-10.1939 1.91764 -0.00470627
-10.155 1.91697 -0.00475179
-10.1162 1.91629 -0.00483214
-10.0774 1.91559 -0.00487989
-10.0387 1.9149 -0.00496243
-10 1.91419 -0.00501251
-9.96134 1.91347 -0.00509734
-9.92271 1.91275 -0.00514986
-9.88412 1.91201 -0.00523708
-9.84557 1.91127 -0.00529214
-9.80704 1.91052 -0.00538187
-9.76856 1.90976 -0.00543959
-9.73011 1.90899 -0.00553195
-9.69169 1.90821 -0.00559246
-9.65331 1.90742 -0.00568757
-9.61496 1.90663 -0.00575099
-9.57664 1.90582 -0.00584899
-9.53836 1.905 -0.00591546
-9.50011 1.90417 -0.0060165
-9.46189 1.90333 -0.00608615
-9.42371 1.90248 -0.00619037
-9.38556 1.90162 -0.00626337
-9.34744 1.90075 -0.00637094
-9.30935 1.89987 -0.00644744
-9.2713 1.89898 -0.00655852
-9.23327 1.89807 -0.00663871
-9.19528 1.89716 -0.00675347
-9.15732 1.89623 -0.00683753
-9.11939 1.89529 -0.00695618
-9.08149 1.89433 -0.00704429
-9.04362 1.89337 -0.00716702
-9.00578 1.89239 -0.0072594
-8.96797 1.8914 -0.00738643
-8.93019 1.89039 -0.0074833
-8.89244 1.88937 -0.00761486
-8.85471 1.88834 -0.00771645
-8.81702 1.88729 -0.00785278
-8.77936 1.88623 -0.00795934
-8.74172 1.88515 -0.0081007
-8.70412 1.88406 -0.00821251
-8.66654 1.88296 -0.00835918
-8.62899 1.88183 -0.00847651
-8.59146 1.8807 -0.00862878
-8.55397 1.87954 -0.00875194
-8.5165 1.87837 -0.00891014
-8.47906 1.87718 -0.00903945
-8.44165 1.87598 -0.0092039
-8.40426 1.87476 -0.00933972
-8.3669 1.87352 -0.00951079
-8.32956 1.87226 -0.00965348
-8.29226 1.87098 -0.00983155
-8.25497 1.86969 -0.00998153
-8.21772 1.86837 -0.010167
-8.18049 1.86704 -0.0103247
-8.14328 1.86569 -0.010518
-8.1061 1.86431 -0.0106839
-8.06895 1.86292 -0.0108856
-8.03182 1.8615 -0.0110601
-7.99471 1.86006 -0.0112706
-7.95763 1.8586 -0.0114543
-7.92058 1.85711 -0.0116743
-7.88355 1.85561 -0.0118677
-7.84654 1.85407 -0.0120976
-7.80955 1.85252 -0.0123015
-7.77259 1.85094 -0.0125421
-7.73566 1.84933 -0.0127569
-7.69874 1.8477 -0.0130088
-7.66185 1.84604 -0.0132354
-7.62498 1.84436 -0.0134994
-7.58814 1.84264 -0.0137386
-7.55132 1.8409 -0.0140154
-7.51452 1.83913 -0.0142679
-7.47774 1.83733 -0.0145586
-7.44099 1.8355 -0.0148253
-7.40425 1.83364 -0.0151307
-7.36754 1.83174 -0.0154127
-7.33085 1.82982 -0.0157338
-7.29418 1.82786 -0.0160321
-7.25754 1.82586 -0.01637
-7.22091 1.82383 -0.0166859
-7.18431 1.82177 -0.0170418
-7.14772 1.81967 -0.0173764
-7.11116 1.81753 -0.0177517
-7.07462 1.81535 -0.0181064
-7.0381 1.81313 -0.0185025
-7.00159 1.81088 -0.0188789
-6.96511 1.80858 -0.0192974
-6.92865 1.80623 -0.019697
-6.89221 1.80385 -0.0201396
-6.85579 1.80142 -0.0205643
-6.81938 1.79894 -0.0210328
-6.783 1.79642 -0.0214845
-6.74664 1.79385 -0.0219811
-6.71029 1.79122 -0.022462
-6.67397 1.78855 -0.0229889
-6.63766 1.78583 -0.0235013
-6.60137 1.78305 -0.024061
-6.5651 1.78021 -0.0246076
-6.52885 1.77732 -0.0252028
-6.49262 1.77437 -0.0257864
-6.4564 1.77136 -0.0264201
-6.42021 1.76829 -0.027044
-6.38403 1.76515 -0.0277196
-6.34786 1.76195 -0.0283871
-6.31172 1.75869 -0.0291083
-6.27559 1.75535 -0.0298235
-6.23949 1.75194 -0.0305943
-6.20339 1.74846 -0.0313614
-6.16732 1.74491 -0.0321864
-6.13126 1.74127 -0.0330102
-6.09522 1.73756 -0.0338945
-6.05919 1.73376 -0.0347804
-6.02319 1.72988 -0.0357296
-5.9872 1.72591 -0.0366835
-5.95122 1.72186 -0.037704
-5.91526 1.71771 -0.0387326
-5.87932 1.71346 -0.0398313
-5.84339 1.70911 -0.0409421
-5.80748 1.70467 -0.042127
-5.77158 1.70011 -0.0433283
-5.7357 1.69545 -0.0446084
-5.69984 1.69068 -0.0459097
-5.66399 1.68579 -0.0472949
-5.62815 1.68078 -0.0487068
-5.59233 1.67565 -0.0502085
-5.55653 1.67039 -0.0517431
-5.52074 1.66499 -0.0533741
-5.48497 1.65947 -0.0550451
-5.4492 1.6538 -0.0568198
-5.41346 1.64798 -0.0586427
-5.37773 1.64202 -0.0605777
-5.34201 1.63589 -0.0625701
-5.30631 1.62961 -0.0646843
-5.27062 1.62316 -0.0668663
-5.23494 1.61654 -0.0691813
-5.19928 1.60974 -0.071576
-5.16363 1.60275 -0.0741165
-5.128 1.59557 -0.0767503
-5.09237 1.58819 -0.0795445
-5.05677 1.58061 -0.082448
-5.02117 1.57282 -0.0855287
-4.98559 1.5648 -0.0887368
-4.95002 1.55656 -0.0921416
-4.91446 1.54808 -0.095695
-4.87892 1.53936 -0.0994677
-4.84339 1.53038 -0.103413
-4.80787 1.52114 -0.107605
-4.77237 1.51163 -0.111997
-4.73687 1.50184 -0.116666
-4.70139 1.49176 -0.12157
-4.66592 1.48139 -0.126785
-4.63046 1.4707 -0.132274
-4.59502 1.45969 -0.138116
-4.55958 1.44836 -0.144277
-4.52416 1.43669 -0.15084
-4.48875 1.42466 -0.157775
-4.45335 1.41229 -0.165171
-4.41797 1.39954 -0.173
-4.38259 1.38642 -0.181358
-4.34722 1.37292 -0.190222
-4.31187 1.35902 -0.199694
-4.27653 1.34473 -0.20976
-4.24119 1.33004 -0.220526
-4.20587 1.31495 -0.231987
-4.17056 1.29945 -0.244259
-4.13526 1.28355 -0.257344
-4.09997 1.26726 -0.271367
-4.06469 1.25058 -0.286342
-4.02942 1.23353 -0.302405
-3.99416 1.21614 -0.31958
-3.95891 1.19842 -0.338014
-3.92367 1.18042 -0.357744
-3.88844 1.16217 -0.378928
-3.85322 1.14374 -0.401616
-3.81801 1.1252 -0.425977
-3.7828 1.10662 -0.45207
-3.74761 1.08812 -0.480072
-3.71243 1.06981 -0.510048
-3.67726 1.05183 -0.542178
-3.64209 1.03435 -0.576524
-3.60694 1.01758 -0.61326
-3.57179 1.00172 -0.65243
-3.53665 0.987044 -0.694183
-3.50152 0.973832 -0.738527
-3.4664 0.962409 -0.785561
-3.43129 0.953127 -0.835227
-3.39619 0.946371 -0.88754
-3.36109 0.94255 -0.942342
-3.32601 0.942089 -0.999523
-3.29093 0.94542 -1.05878
-3.25586 0.952968 -1.11986
-3.2208 0.965133 -1.18227
-3.18574 0.98227 -1.24557
-3.1507 1.00467 -1.30912
-3.11566 1.03252 -1.3723
-3.08063 1.06592 -1.43432
-3.0456 1.10482 -1.49446
-3.01059 1.14902 -1.55189
-2.97558 1.19819 -1.60592
-2.94058 1.25184 -1.65577
-2.90558 1.30936 -1.7009
-2.87059 1.37001 -1.74077
-2.83561 1.433 -1.7751
-2.80064 1.49746 -1.80365
-2.76567 1.56255 -1.82646
-2.73071 1.62744 -1.84361
-2.69576 1.69136 -1.85543
-2.66081 1.75365 -1.86227
-2.62587 1.81372 -1.86467
-2.59094 1.87113 -1.86312
-2.55601 1.92553 -1.85826
-2.52109 1.9767 -1.85064
-2.48617 2.02451 -1.8409
-2.45126 2.06893 -1.82955
-2.41636 2.11 -1.81718
-2.38146 2.14784 -1.80421
-2.34657 2.18259 -1.79113
-2.31168 2.21447 -1.77829
-2.2768 2.2437 -1.76606
-2.24192 2.27053 -1.75468
-2.20705 2.29523 -1.74447
-2.17219 2.31805 -1.73558
-2.13733 2.33928 -1.72824
-2.10247 2.35918 -1.72253
-2.06762 2.37805 -1.71864
-2.03278 2.39614 -1.71661
-1.99794 2.41374 -1.71655
-1.9631 2.43112 -1.71847
-1.92827 2.44856 -1.72246
-1.89345 2.46633 -1.72847
-1.85862 2.48472 -1.73657
-1.82381 2.50401 -1.74667
-1.78899 2.5245 -1.75879
-1.75419 2.54648 -1.7728
-1.71938 2.57027 -1.78868
-1.68458 2.59618 -1.80625
-1.64979 2.62453 -1.8254
-1.61499 2.65564 -1.84589
-1.58021 2.68984 -1.86753
-1.54542 2.72745 -1.88998
-1.51064 2.76878 -1.91295
-1.47586 2.8141 -1.93598
-1.44109 2.86368 -1.95866
-1.40632 2.91772 -1.98041
-1.37155 2.97637 -2.00069
-1.33679 3.0397 -2.01879
-1.30203 3.10768 -2.03407
-1.26727 3.18017 -2.04574
-1.23251 3.25692 -2.05311
-1.19776 3.3375 -2.05539
-1.16301 3.42138 -2.05196
-1.12827 3.50788 -2.04213
-1.09352 3.59617 -2.02546
-1.05878 3.68535 -2.00154
-1.02405 3.77441 -1.97021
-0.989309 3.86233 -1.93143
-0.954576 3.94808 -1.88542
-0.919844 4.0307 -1.8325
-0.885115 4.1093 -1.77328
-0.850388 4.18314 -1.70839
-0.815663 4.25161 -1.63867
-0.78094 4.3143 -1.56495
-0.746219 4.37097 -1.48817
-0.711499 4.42152 -1.40915
-0.676781 4.46603 -1.3288
-0.642065 4.50471 -1.24781
-0.60735 4.53787 -1.16694
-0.572637 4.5659 -1.08669
-0.537925 4.58924 -1.00759
-0.503214 4.60838 -0.929965
-0.468504 4.6238 -0.854129
-0.433796 4.636 -0.780205
-0.399089 4.64543 -0.708347
-0.364382 4.65255 -0.638524
-0.329676 4.65775 -0.570761
-0.294972 4.66142 -0.504916
-0.260267 4.66387 -0.440925
-0.225564 4.66541 -0.378573
-0.190861 4.66627 -0.317736
-0.156158 4.66668 -0.258157
-0.121456 4.6668 -0.199674
-0.0867541 4.66678 -0.142005
-0.0520524 4.66671 -0.0849706
-0.0173508 4.66666 -0.0282733
0.0173508 4.66666 0.0282733
0.0520524 4.66671 0.0849706
0.0867541 4.66678 0.142005
0.121456 4.6668 0.199674
0.156158 4.66668 0.258157
0.190861 4.66627 0.317736
0.225564 4.66541 0.378573
0.260267 4.66387 0.440925
0.294972 4.66142 0.504916
0.329676 4.65775 0.570761
0.364382 4.65255 0.638524
0.399089 4.64543 0.708347
0.433796 4.636 0.780205
0.468504 4.6238 0.854129
0.503214 4.60838 0.929965
0.537925 4.58924 1.00759
0.572637 4.5659 1.08669
0.60735 4.53787 1.16694
0.642065 4.50471 1.24781
0.676781 4.46603 1.3288
0.711499 4.42152 1.40915
0.746219 4.37097 1.48817
0.78094 4.3143 1.56495
0.815663 4.25161 1.63867
0.850388 4.18314 1.70839
0.885115 4.1093 1.77328
0.919844 4.0307 1.8325
0.954576 3.94808 1.88542
0.989309 3.86233 1.93143
1.02405 3.77441 1.97021
1.05878 3.68535 2.00154
1.09352 3.59617 2.02546
1.12827 3.50788 2.04213
1.16301 3.42138 2.05196
1.19776 3.3375 2.05539
1.23251 3.25692 2.05311
1.26727 3.18017 2.04574
1.30203 3.10768 2.03407
1.33679 3.0397 2.01879
1.37155 2.97637 2.00069
1.40632 2.91772 1.98041
1.44109 2.86368 1.95866
1.47586 2.8141 1.93598
1.51064 2.76878 1.91295
1.54542 2.72745 1.88998
1.58021 2.68984 1.86753
1.61499 2.65564 1.84589
1.64979 2.62453 1.8254
1.68458 2.59618 1.80625
1.71938 2.57027 1.78868
1.75419 2.54648 1.7728
1.78899 2.5245 1.75879
1.82381 2.50401 1.74667
1.85862 2.48472 1.73657
1.89345 2.46633 1.72847
1.92827 2.44856 1.72246
1.9631 2.43112 1.71847
1.99794 2.41374 1.71655
2.03278 2.39614 1.71661
2.06762 2.37805 1.71864
2.10247 2.35918 1.72253
2.13733 2.33928 1.72824
2.17219 2.31805 1.73558
2.20705 2.29523 1.74447
2.24192 2.27053 1.75468
2.2768 2.2437 1.76606
2.31168 2.21447 1.77829
2.34657 2.18259 1.79113
2.38146 2.14784 1.80421
2.41636 2.11 1.81718
2.45126 2.06893 1.82955
2.48617 2.02451 1.8409
2.52109 1.9767 1.85064
2.55601 1.92553 1.85826
2.59094 1.87113 1.86312
2.62587 1.81372 1.86467
2.66081 1.75365 1.86227
2.69576 1.69136 1.85543
2.73071 1.62744 1.84361
2.76567 1.56255 1.82646
2.80064 1.49746 1.80365
2.83561 1.433 1.7751
2.87059 1.37001 1.74077
2.90558 1.30936 1.7009
2.94058 1.25184 1.65577
2.97558 1.19819 1.60592
3.01059 1.14902 1.55189
3.0456 1.10482 1.49446
3.08063 1.06592 1.43432
3.11566 1.03252 1.3723
3.1507 1.00467 1.30912
3.18574 0.98227 1.24557
3.2208 0.965133 1.18227
3.25586 0.952968 1.11986
3.29093 0.94542 1.05878
3.32601 0.942089 0.999523
3.36109 0.94255 0.942342
3.39619 0.946371 0.88754
3.43129 0.953127 0.835227
3.4664 0.962409 0.785561
3.50152 0.973832 0.738527
3.53665 0.987044 0.694183
3.57179 1.00172 0.65243
3.60694 1.01758 0.61326
3.64209 1.03435 0.576524
3.67726 1.05183 0.542178
3.71243 1.06981 0.510048
3.74761 1.08812 0.480072
3.7828 1.10662 0.45207
3.81801 1.1252 0.425977
3.85322 1.14374 0.401616
3.88844 1.16217 0.378928
3.92367 1.18042 0.357744
3.95891 1.19842 0.338014
3.99416 1.21614 0.31958
4.02942 1.23353 0.302405
4.06469 1.25058 0.286342
4.09997 1.26726 0.271367
4.13526 1.28355 0.257344
4.17056 1.29945 0.244259
4.20587 1.31495 0.231987
4.24119 1.33004 0.220526
4.27653 1.34473 0.20976
4.31187 1.35902 0.199694
4.34722 1.37292 0.190222
4.38259 1.38642 0.181358
4.41797 1.39954 0.173
4.45335 1.41229 0.165171
4.48875 1.42466 0.157775
4.52416 1.43669 0.15084
4.55958 1.44836 0.144277
4.59502 1.45969 0.138116
4.63046 1.4707 0.132274
4.66592 1.48139 0.126785
4.70139 1.49176 0.12157
4.73687 1.50184 0.116666
4.77237 1.51163 0.111997
4.80787 1.52114 0.107605
4.84339 1.53038 0.103413
4.87892 1.53936 0.0994677
4.91446 1.54808 0.095695
4.95002 1.55656 0.0921416
4.98559 1.5648 0.0887368
5.02117 1.57282 0.0855287
5.05677 1.58061 0.082448
5.09237 1.58819 0.0795445
5.128 1.59557 0.0767503
5.16363 1.60275 0.0741165
5.19928 1.60974 0.071576
5.23494 1.61654 0.0691813
5.27062 1.62316 0.0668663
5.30631 1.62961 0.0646843
5.34201 1.63589 0.0625701
5.37773 1.64202 0.0605777
5.41346 1.64798 0.0586427
5.4492 1.6538 0.0568198
5.48497 1.65947 0.0550451
5.52074 1.66499 0.0533741
5.55653 1.67039 0.0517431
5.59233 1.67565 0.0502085
5.62815 1.68078 0.0487068
5.66399 1.68579 0.0472949
5.69984 1.69068 0.0459097
5.7357 1.69545 0.0446084
5.77158 1.70011 0.0433283
5.80748 1.70467 0.042127
5.84339 1.70911 0.0409421
5.87932 1.71346 0.0398313
5.91526 1.71771 0.0387326
5.95122 1.72186 0.037704
5.9872 1.72591 0.0366835
6.02319 1.72988 0.0357296
6.05919 1.73376 0.0347804
6.09522 1.73756 0.0338945
6.13126 1.74127 0.0330102
6.16732 1.74491 0.0321864
6.20339 1.74846 0.0313614
6.23949 1.75194 0.0305943
6.27559 1.75535 0.0298235
6.31172 1.75869 0.0291083
6.34786 1.76195 0.0283871
6.38403 1.76515 0.0277196
6.42021 1.76829 0.027044
6.4564 1.77136 0.0264201
6.49262 1.77437 0.0257864
6.52885 1.77732 0.0252028
6.5651 1.78021 0.0246076
6.60137 1.78305 0.024061
6.63766 1.78583 0.0235013
6.67397 1.78855 0.0229889
6.71029 1.79122 0.022462
6.74664 1.79385 0.0219811
6.783 1.79642 0.0214845
6.81938 1.79894 0.0210328
6.85579 1.80142 0.0205643
6.89221 1.80385 0.0201396
6.92865 1.80623 0.019697
6.96511 1.80858 0.0192974
7.00159 1.81088 0.0188789
7.0381 1.81313 0.0185025
7.07462 1.81535 0.0181064
7.11116 1.81753 0.0177517
7.14772 1.81967 0.0173764
7.18431 1.82177 0.0170418
7.22091 1.82383 0.0166859
7.25754 1.82586 0.01637
7.29418 1.82786 0.0160321
7.33085 1.82982 0.0157338
7.36754 1.83174 0.0154127
7.40425 1.83364 0.0151307
7.44099 1.8355 0.0148253
7.47774 1.83733 0.0145586
7.51452 1.83913 0.0142679
7.55132 1.8409 0.0140154
7.58814 1.84264 0.0137386
7.62498 1.84436 0.0134994
7.66185 1.84604 0.0132354
7.69874 1.8477 0.0130088
7.73566 1.84933 0.0127569
7.77259 1.85094 0.0125421
7.80955 1.85252 0.0123015
7.84654 1.85407 0.0120976
7.88355 1.85561 0.0118677
7.92058 1.85711 0.0116743
7.95763 1.8586 0.0114543
7.99471 1.86006 0.0112706
8.03182 1.8615 0.0110601
8.06895 1.86292 0.0108856
8.1061 1.86431 0.0106839
8.14328 1.86569 0.010518
8.18049 1.86704 0.0103247
8.21772 1.86837 0.010167
8.25497 1.86969 0.00998153
8.29226 1.87098 0.00983155
8.32956 1.87226 0.00965348
8.3669 1.87352 0.00951079
8.40426 1.87476 0.00933972
8.44165 1.87598 0.0092039
8.47906 1.87718 0.00903945
8.5165 1.87837 0.00891014
8.55397 1.87954 0.00875194
8.59146 1.8807 0.00862878
8.62899 1.88183 0.00847651
8.66654 1.88296 0.00835918
8.70412 1.88406 0.00821251
8.74172 1.88515 0.0081007
8.77936 1.88623 0.00795934
8.81702 1.88729 0.00785278
8.85471 1.88834 0.00771645
8.89244 1.88937 0.00761486
8.93019 1.89039 0.0074833
8.96797 1.8914 0.00738643
9.00578 1.89239 0.0072594
9.04362 1.89337 0.00716702
9.08149 1.89433 0.00704429
9.11939 1.89529 0.00695618
9.15732 1.89623 0.00683753
9.19528 1.89716 0.00675347
9.23327 1.89807 0.00663871
9.2713 1.89898 0.00655852
9.30935 1.89987 0.00644744
9.34744 1.90075 0.00637094
9.38556 1.90162 0.00626337
9.42371 1.90248 0.00619037
9.46189 1.90333 0.00608615
9.50011 1.90417 0.0060165
9.53836 1.905 0.00591546
9.57664 1.90582 0.00584899
9.61496 1.90663 0.00575099
9.65331 1.90742 0.00568757
9.69169 1.90821 0.00559246
9.73011 1.90899 0.00553195
9.76856 1.90976 0.00543959
9.80704 1.91052 0.00538187
9.84557 1.91127 0.00529214
9.88412 1.91201 0.00523708
9.92271 1.91275 0.00514986
9.96134 1.91347 0.00509734
10 1.91419 0.00501251
10.0387 1.9149 0.00496243
10.0774 1.91559 0.00487989
10.1162 1.91629 0.00483214
10.155 1.91697 0.00475179
10.1939 1.91764 0.00470627
10.2328 1.91831 0.00462801
10.2717 1.91897 0.00458464
10.3106 1.91962 0.00450837
10.3496 1.92027 0.00446705
10.3887 1.92091 0.0043927
10.4278 1.92154 0.00435335
10.4669 1.92216 0.00428082
10.506 1.92278 0.00424336
10.5452 1.92339 0.00417258
10.5845 1.92399 0.00413694
10.6238 1.92459 0.00406784
10.6631 1.92518 0.00403394
10.7024 1.92576 0.00396645
10.7418 1.92634 0.00393423
10.7813 1.92691 0.00386826
10.8208 1.92748 0.00383766
10.8603 1.92803 0.00377317
10.8999 1.92859 0.00374412
10.9395 1.92913 0.00368103
10.9792 1.92968 0.00365348
11.0189 1.93021 0.00359175
11.0586 1.93074 0.00356563
11.0984 1.93127 0.00350519
11.1383 1.93178 0.00348046
11.1781 1.9323 0.00342127
11.2181 1.93281 0.00339788
11.2581 1.93331 0.00333987
11.2981 1.93381 0.00331777
11.3381 1.9343 0.00326091
11.3783 1.93479 0.00324005
11.4184 1.93527 0.00318429
11.4587 1.93575 0.00316463
11.4989 1.93622 0.00310991
11.5392 1.93669 0.00309142
11.5796 1.93716 0.00303771
11.62 1.93761 0.00302033
11.6605 1.93807 0.0029676
11.701 1.93852 0.0029513
11.7415 1.93897 0.00289949
11.7822 1.93941 0.00288425
11.8228 1.93984 0.00283333
11.8636 1.94028 0.0028191
11.9043 1.94071 0.00276904
11.9452 1.94113 0.00275579
11.986 1.94155 0.00270655
12.027 1.94197 0.00269424
12.068 1.94238 0.00264579
12.109 1.94279 0.00263441
12.1501 1.94319 0.00258672
12.1913 1.9436 0.00257623
12.2325 1.94399 0.00252926
12.2738 1.94439 0.00251963
12.3151 1.94478 0.00247336
12.3565 1.94516 0.00246458
12.3979 1.94555 0.00241898
12.4394 1.94592 0.00241101
12.481 1.9463 0.00236605
12.5226 1.94667 0.00235887
12.5643 1.94704 0.00231452
12.6061 1.94741 0.00230811
12.6479 1.94777 0.00226436
12.6898 1.94813 0.0022587
12.7317 1.94849 0.00221551
12.7737 1.94884 0.00221057
12.8158 1.94919 0.00216793
12.8579 1.94953 0.0021637
12.9001 1.94988 0.00212158
12.9424 1.95022 0.00211804
12.9847 1.95056 0.00207642
13.0271 1.95089 0.00207355
13.0696 1.95122 0.0020324
13.1121 1.95155 0.00203019
13.1547 1.95188 0.0019895
13.1974 1.9522 0.00198793
13.2402 1.95252 0.00194767
13.283 1.95284 0.00194672
13.3259 1.95315 0.00190688
13.3689 1.95347 0.00190654
13.4119 1.95378 0.00186711
13.455 1.95408 0.00186736
13.4982 1.95439 0.0018283
13.5415 1.95469 0.00182914
13.5848 1.95499 0.00179045
13.6283 1.95529 0.00179185
13.6718 1.95558 0.00175351
13.7153 1.95587 0.00175547
13.759 1.95616 0.00171745
13.8028 1.95645 0.00171996
13.8466 1.95674 0.00168226
13.8905 1.95702 0.0016853
13.9345 1.9573 0.0016479
13.9786 1.95758 0.00165147
14.0227 1.95786 0.00161435
14.067 1.95813 0.00161843
14.1113 1.9584 0.00158158
14.1558 1.95867 0.00158616
14.2003 1.95894 0.00154956
14.2449 1.95921 0.00155465
14.2896 1.95947 0.00151829
14.3344 1.95973 0.00152387
14.3793 1.95999 0.00148773
14.4243 1.96025 0.00149379
14.4693 1.9605 0.00145786
14.5145 1.96076 0.0014644
14.5598 1.96101 0.00142867
14.6052 1.96126 0.00143567
14.6506 1.96151 0.00140012
14.6962 1.96175 0.00140759
14.7419 1.962 0.00137221
14.7877 1.96224 0.00138014
14.8336 1.96248 0.00134492
14.8796 1.96272 0.00135329
14.9257 1.96296 0.00131822
14.9719 1.96319 0.00132704
15.0182 1.96343 0.0012921
15.0647 1.96366 0.00130137
15.1112 1.96389 0.00126654
15.1579 1.96412 0.00127625
15.2047 1.96435 0.00124153
15.2516 1.96457 0.00125167
15.2986 1.9648 0.00121704
15.3458 1.96502 0.00122762
15.393 1.96524 0.00119308
15.4404 1.96546 0.00120409
15.488 1.96568 0.00116961
15.5356 1.96589 0.00118105
15.5834 1.96611 0.00114662
15.6313 1.96632 0.00115849
15.6794 1.96653 0.00112411
15.7276 1.96674 0.00113641
15.7759 1.96695 0.00110206
15.8243 1.96716 0.00111478
15.873 1.96737 0.00108045
15.9217 1.96757 0.0010936
15.9706 1.96778 0.00105927
16.0197 1.96798 0.00107285
16.0689 1.96818 0.00103851
16.1182 1.96838 0.00105252
16.1677 1.96858 0.00101815
16.2174 1.96878 0.0010326
16.2672 1.96898 0.000998195
16.3172 1.96917 0.00101308
16.3674 1.96936 0.000978621
16.4177 1.96956 0.000993941
16.4682 1.96975 0.00095942
16.5189 1.96994 0.000975182
16.5697 1.97013 0.000940579
16.6208 1.97032 0.000956788
16.672 1.9705 0.00092209
16.7234 1.97069 0.000938751
16.775 1.97088 0.00090394
16.8268 1.97106 0.000921059
16.8787 1.97124 0.000886121
16.9309 1.97143 0.000903705
16.9833 1.97161 0.000868621
17.0359 1.97179 0.000886679
17.0887 1.97197 0.000851431
17.1418 1.97214 0.000869971
17.195 1.97232 0.000834542
17.2485 1.9725 0.000853574
17.3022 1.97267 0.000817943
17.3562 1.97285 0.000837478
17.4104 1.97302 0.000801625
17.4648 1.97319 0.000821676
17.5195 1.97337 0.000785579
17.5744 1.97354 0.000806159
17.6296 1.97371 0.000769795
17.6851 1.97388 0.00079092
17.7408 1.97405 0.000754264
17.7969 1.97422 0.000775951
17.8532 1.97439 0.000738977
17.9098 1.97455 0.000761245
17.9667 1.97472 0.000723925
18.0239 1.97489 0.000746794
18.0815 1.97505 0.000709097
18.1393 1.97522 0.000732591
18.1975 1.97538 0.000694485
18.256 1.97554 0.00071863
18.3149 1.97571 0.000680079
18.3742 1.97587 0.000704904
18.4338 1.97603 0.000665868
18.4938 1.9762 0.000691406
18.5542 1.97636 0.000651842
18.615 1.97652 0.00067813
18.6762 1.97669 0.000637992
18.7379 1.97685 0.000665069
18.8 1.97701 0.000624304
18.8625 1.97717 0.000652217
18.9255 1.97734 0.000610766
18.9891 1.9775 0.000639569
19.0531 1.97766 0.000597366
19.1177 1.97783 0.000627116
19.1828 1.97799 0.000584087
19.2484 1.97816 0.000614853
19.3147 1.97833 0.000570911
19.3816 1.9785 0.000602771
19.4491 1.97868 0.000557816
19.5173 1.97885 0.000590857
19.5862 1.97903 0.000544772
19.6558 1.97922 0.000579096
19.7262 1.97941 0.000531739
19.7974 1.9796 0.00056746
19.8694 1.97981 0.000518656
19.9423 1.98003 0.0005559
20.0162 1.98026 0.000505425
20.091 1.98051 0.000544331
20.1669 1.98079 0.000491895
20.244 1.9811 0.00053262
20.3222 1.98144 0.000477875
20.4016 1.98184 0.000520698
20.4825 1.98229 0.000463427
20.5648 1.98281 0.000509114
20.6487 1.98338 0.000449508
20.7344 1.98402 0.000499317
20.8219 1.98468 0.000437394
20.9115 1.98538 0.000492289
21.0034 1.98608 0.00042706
21.0979 1.98678 0.00048755
21.1952 1.98748 0.000417162
21.2959 1.98817 0.000484154
21.4004 1.98887 0.000406207
21.5093 1.98958 0.00048186
21.6237 1.99032 0.000392753
21.7448 1.99114 0.000481545
21.8747 1.99203 0.000374001
22.0165 1.99314 0.000486533
22.1768 1.99451 0.000339232
22.3723 1.99672 0.000520746


==> anc/HERMITE/Theta0.5/LambdaOverBeta4.0Lambda0.5Nc1ClassicOneLoop/iFpOneLoop.txt <==
-22.3723 1.23531e-22 3.23036e-05
-22.1768 -3.05495e-23 3.34645e-05
-22.0165 -6.80448e-23 3.44557e-05
-21.8747 1.79697e-23 3.53637e-05
-21.7448 3.16335e-23 3.62211e-05
-21.6237 9.47239e-23 3.70445e-05
-21.5093 -7.92418e-23 3.78439e-05
-21.4004 2.27369e-23 3.86256e-05
-21.2959 3.5894e-23 3.9394e-05
-21.1952 -6.88948e-23 4.01526e-05
-21.0979 -8.5071e-23 4.09038e-05
-21.0034 -1.12532e-22 4.16495e-05
-20.9115 2.96968e-24 4.23914e-05
-20.8219 1.20615e-22 4.31307e-05
-20.7344 1.04251e-23 4.38686e-05
-20.6487 5.43661e-23 4.46059e-05
-20.5648 -1.18506e-22 4.53434e-05
-20.4825 3.73482e-23 4.60818e-05
-20.4016 -1.19645e-23 4.68217e-05
-20.3222 1.98262e-22 4.75637e-05
-20.244 1.63294e-22 4.83082e-05
-20.1669 -6.46696e-23 4.90557e-05
-20.091 9.27762e-23 4.98066e-05
-20.0162 -5.23016e-23 5.05612e-05
-19.9423 -8.53451e-23 5.13199e-05
-19.8694 -4.63006e-23 5.2083e-05
-19.7974 -4.9171e-24 5.28508e-05
-19.7262 -9.59492e-23 5.36236e-05
-19.6558 2.69657e-23 5.44016e-05
-19.5862 -5.83698e-23 5.51851e-05
-19.5173 -9.22376e-23 5.59744e-05
-19.4491 4.75247e-23 5.67696e-05
-19.3816 1.35184e-22 5.7571e-05
-19.3147 8.71291e-23 5.83788e-05
-19.2484 -5.57302e-23 5.91932e-05
-19.1828 -5.67142e-23 6.00145e-05
-19.1177 2.12745e-22 6.08427e-05
-19.0531 -5.42804e-23 6.16782e-05
-18.9891 1.72451e-22 6.25211e-05
-18.9255 1.5998e-22 6.33716e-05
-18.8625 -1.74935e-23 6.42298e-05
-18.8 -2.80435e-22 6.5096e-05
-18.7379 -2.94973e-23 6.59704e-05
-18.6762 -1.94391e-22 6.68531e-05
-18.615 -7.4922e-24 6.77443e-05
-18.5542 -5.90545e-23 6.86442e-05
-18.4938 7.1524e-23 6.95529e-05
-18.4338 3.05479e-22 7.04707e-05
-18.3742 2.74447e-22 7.13977e-05
-18.3149 7.42767e-23 7.23341e-05
-18.256 -1.5679e-22 7.32801e-05
-18.1975 -5.89412e-23 7.42358e-05
-18.1393 3.94674e-22 7.52015e-05
-18.0815 1.12976e-22 7.61773e-05
-18.0239 1.38509e-22 7.71633e-05
-17.9667 -9.30924e-23 7.81599e-05
-17.9098 -2.77574e-22 7.91671e-05
-17.8532 1.96614e-22 8.01852e-05
-17.7969 2.95877e-22 8.12142e-05
-17.7408 -1.69014e-22 8.22545e-05
-17.6851 1.2011e-22 8.33062e-05
-17.6296 6.047e-23 8.43695e-05
-17.5744 2.36803e-22 8.54446e-05
-17.5195 -3.00187e-23 8.65317e-05
-17.4648 -6.59407e-23 8.7631e-05
-17.4104 2.00006e-22 8.87426e-05
-17.3562 8.77675e-23 8.98668e-05
-17.3022 3.20988e-22 9.10038e-05
-17.2485 -5.78053e-23 9.21538e-05
-17.195 4.68602e-23 9.3317e-05
-17.1418 2.19326e-22 9.44936e-05
-17.0887 -6.61983e-23 9.56839e-05
-17.0359 1.48021e-22 9.6888e-05
-16.9833 -4.05682e-22 9.81061e-05
-16.9309 1.84036e-22 9.93385e-05
-16.8787 7.0272e-23 0.000100585
-16.8268 -1.58951e-22 0.000101847
-16.775 -4.33264e-22 0.000103124
-16.7234 -2.57919e-22 0.000104416
-16.672 -7.07885e-23 0.000105723
-16.6208 8.1583e-23 0.000107046
-16.5697 -2.06494e-22 0.000108385
-16.5189 5.72821e-23 0.00010974
-16.4682 2.27368e-22 0.000111112
-16.4177 9.96439e-23 0.0001125
-16.3674 1.16515e-22 0.000113905
-16.3172 -2.28359e-22 0.000115327
-16.2672 1.13966e-22 0.000116767
-16.2174 1.57851e-22 0.000118225
-16.1677 5.66874e-23 0.000119701
-16.1182 -1.67766e-22 0.000121195
-16.0689 4.37316e-22 0.000122708
-16.0197 4.68713e-22 0.000124239
-15.9706 -5.43979e-22 0.00012579
-15.9217 -1.09894e-22 0.00012736
-15.873 3.60249e-22 0.00012895
-15.8243 1.23598e-22 0.000130561
-15.7759 4.66142e-22 0.000132191
-15.7276 5.02701e-23 0.000133843
-15.6794 -4.45404e-23 0.000135515
-15.6313 -7.60903e-25 0.000137209
-15.5834 6.22032e-22 0.000138925
-15.5356 -2.73713e-22 0.000140663
-15.488 -5.64637e-23 0.000142423
-15.4404 2.10086e-22 0.000144206
-15.393 -1.58603e-22 0.000146013
-15.3458 -8.18008e-24 0.000147843
-15.2986 5.15302e-22 0.000149696
-15.2516 -1.19608e-23 0.000151575
-15.2047 -7.55749e-22 0.000153477
-15.1579 5.03264e-22 0.000155405
-15.1112 1.31064e-22 0.000157359
-15.0647 1.64585e-22 0.000159338
-15.0182 2.91172e-22 0.000161344
-14.9719 1.22555e-22 0.000163376
-14.9257 6.19034e-22 0.000165436
-14.8796 -3.11455e-22 0.000167523
-14.8336 -4.1141e-22 0.000169638
-14.7877 -5.36226e-22 0.000171782
-14.7419 -7.07665e-22 0.000173955
-14.6962 1.53979e-22 0.000176157
-14.6506 7.07026e-22 0.00017839
-14.6052 4.39598e-22 0.000180653
-14.5598 2.4798e-22 0.000182946
-14.5145 -4.45104e-22 0.000185271
-14.4693 -3.1232e-22 0.000187629
-14.4243 -8.26438e-22 0.000190018
-14.3793 -7.65494e-22 0.000192441
-14.3344 5.47679e-23 0.000194897
-14.2896 -4.43199e-22 0.000197388
-14.2449 2.72686e-22 0.000199913
-14.2003 -3.15145e-22 0.000202474
-14.1558 2.4637e-22 0.00020507
-14.1113 -3.836e-22 0.000207703
-14.067 3.25691e-22 0.000210373
-14.0227 -9.07718e-22 0.000213081
-13.9786 6.81275e-22 0.000215827
-13.9345 -8.30958e-22 0.000218612
-13.8905 1.2963e-21 0.000221437
-13.8466 -9.96498e-22 0.000224303
-13.8028 3.06208e-22 0.000227209
-13.759 6.44686e-22 0.000230157
-13.7153 3.07096e-22 0.000233148
-13.6718 6.695e-22 0.000236182
-13.6283 1.32795e-23 0.00023926
-13.5848 -3.02295e-22 0.000242383
-13.5415 -3.8534e-22 0.000245551
-13.4982 7.90078e-22 0.000248765
-13.455 3.09451e-22 0.000252027
-13.4119 2.48951e-22 0.000255337
-13.3689 -7.61933e-22 0.000258695
-13.3259 -4.53e-22 0.000262103
-13.283 -5.02448e-22 0.000265562
-13.2402 -1.50003e-22 0.000269072
-13.1974 2.95329e-22 0.000272634
-13.1547 1.16236e-21 0.00027625
-13.1121 1.1789e-22 0.00027992
-13.0696 -4.90317e-22 0.000283645
-13.0271 7.16717e-23 0.000287426
-12.9847 -1.40294e-21 0.000291264
-12.9424 -1.00588e-21 0.000295161
-12.9001 -1.05013e-21 0.000299116
-12.8579 5.81953e-22 0.000303133
-12.8158 -1.10025e-21 0.00030721
-12.7737 8.81955e-22 0.00031135
-12.7317 -9.5587e-22 0.000315554
-12.6898 1.29563e-22 0.000319823
-12.6479 -1.31545e-21 0.000324158
-12.6061 -1.5712e-23 0.00032856
-12.5643 -1.69329e-21 0.00033303
-12.5226 -9.79946e-22 0.000337571
-12.481 -3.16521e-22 0.000342182
-12.4394 -7.61589e-23 0.000346866
-12.3979 -9.76535e-22 0.000351624
-12.3565 9.31894e-22 0.000356457
-12.3151 -1.17467e-21 0.000361366
-12.2738 3.66252e-22 0.000366354
-12.2325 -1.85963e-21 0.000371421
-12.1913 -1.17564e-21 0.000376569
-12.1501 7.32744e-22 0.0003818
-12.109 7.18208e-23 0.000387114
-12.068 -2.79371e-21 0.000392515
-12.027 -3.37248e-21 0.000398003
-11.986 -2.41338e-21 0.00040358
-11.9452 1.82339e-21 0.000409247
-11.9043 -2.07805e-21 0.000415008
-11.8636 1.43133e-21 0.000420863
-11.8228 -1.33797e-21 0.000426813
-11.7822 9.56397e-22 0.000432863
-11.7415 -9.70595e-22 0.000439012
-11.701 2.28247e-21 0.000445263
-11.6605 7.75981e-22 0.000451618
-11.62 3.53642e-21 0.000458079
-11.5796 1.03724e-21 0.000464649
-11.5392 1.77235e-21 0.000471328
-11.4989 1.58221e-21 0.000478121
-11.4587 2.34271e-22 0.000485028
-11.4184 -1.31633e-21 0.000492052
-11.3783 2.28103e-21 0.000499196
-11.3381 2.64527e-21 0.000506462
-11.2981 1.44157e-21 0.000513852
-11.2581 -1.45144e-22 0.000521369
-11.2181 -3.69305e-21 0.000529016
-11.1781 3.32786e-21 0.000536795
-11.1383 -2.50279e-21 0.000544709
-11.0984 -1.9866e-21 0.000552761
-11.0586 -1.02251e-21 0.000560954
-11.0189 1.7334e-21 0.00056929
-10.9792 8.27727e-22 0.000577772
-10.9395 -2.23597e-21 0.000586404
-10.8999 -5.95429e-22 0.00059519
-10.8603 2.25707e-22 0.000604131
-10.8208 -2.45889e-21 0.000613231
-10.7813 -6.73395e-22 0.000622494
-10.7418 -9.40281e-22 0.000631924
-10.7024 2.87775e-21 0.000641523
-10.6631 -4.1286e-22 0.000651295
-10.6238 3.86677e-21 0.000661245
-10.5845 2.17239e-21 0.000671376
-10.5452 -4.20348e-21 0.000681692
-10.506 -5.9934e-22 0.000692196
-10.4669 -9.39796e-23 0.000702894
-10.4278 2.20178e-21 0.000713789
-10.3887 -1.00439e-21 0.000724886
-10.3496 4.99417e-21 0.000736189
-10.3106 4.54716e-21 0.000747703
-10.2717 -3.31091e-21 0.000759433
-10.2328 -3.82582e-21 0.000771383
-10.1939 3.34244e-22 0.000783557
-10.155 2.88777e-21 0.000795963
-10.1162 -3.01553e-21 0.000808604
-10.0774 -8.45142e-21 0.000821485
-10.0387 4.56333e-21 0.000834614
-10 8.93253e-21 0.000847994
-9.96134 -6.55538e-21 0.000861632
-9.92271 -2.49442e-21 0.000875534
-9.88412 1.65593e-21 0.000889706
-9.84557 -1.9723e-21 0.000904154
-9.80704 -7.16388e-21 0.000918884
-9.76856 -1.71894e-21 0.000933904
-9.73011 -1.51729e-21 0.00094922
-9.69169 -3.62651e-21 0.000964839
-9.65331 -5.29062e-21 0.000980768
-9.61496 -2.0766e-21 0.000997015
-9.57664 4.25062e-21 0.00101359
-9.53836 -2.972e-21 0.00103049
-9.50011 -4.79159e-21 0.00104774
-9.46189 1.38456e-21 0.00106533
-9.42371 -9.84853e-22 0.00108329
-9.38556 -8.37238e-21 0.00110161
-9.34744 4.04405e-21 0.0011203
-9.30935 4.87401e-21 0.00113938
-9.2713 6.12932e-22 0.00115886
-9.23327 -4.60687e-21 0.00117874
-9.19528 4.27549e-21 0.00119903
-9.15732 -3.90999e-21 0.00121975
-9.11939 4.03426e-21 0.0012409
-9.08149 1.23861e-21 0.0012625
-9.04362 5.49596e-21 0.00128455
-9.00578 -4.6285e-21 0.00130708
-8.96797 5.46092e-21 0.00133009
-8.93019 5.33526e-21 0.00135358
-8.89244 2.78913e-21 0.00137759
-8.85471 1.45513e-20 0.00140212
-8.81702 1.0248e-20 0.00142717
-8.77936 7.71899e-21 0.00145278
-8.74172 8.08847e-22 0.00147894
-8.70412 5.90554e-21 0.00150568
-8.66654 2.1159e-21 0.00153302
-8.62899 -5.87445e-21 0.00156096
-8.59146 -2.30262e-21 0.00158952
-8.55397 1.07199e-20 0.00161872
-8.5165 9.01444e-21 0.00164858
-8.47906 1.17188e-21 0.00167911
-8.44165 -6.25731e-21 0.00171034
-8.40426 -3.36096e-21 0.00174228
-8.3669 7.65194e-21 0.00177495
-8.32956 3.46788e-21 0.00180837
-8.29226 8.4307e-21 0.00184257
-8.25497 -6.18776e-21 0.00187756
-8.21772 9.74578e-21 0.00191336
-8.18049 9.64714e-21 0.00195001
-8.14328 2.40101e-21 0.00198752
-8.1061 1.067e-21 0.00202591
-8.06895 8.50385e-21 0.00206522
-8.03182 5.73879e-21 0.00210547
-7.99471 -3.58128e-20 0.00214669
-7.95763 1.93802e-20 0.0021889
-7.92058 4.22557e-21 0.00223213
-7.88355 3.15079e-20 0.00227642
-7.84654 -8.78595e-21 0.00232179
-7.80955 -1.4991e-20 0.00236827
-7.77259 7.00217e-21 0.00241591
-7.73566 -2.31934e-21 0.00246473
-7.69874 -1.57424e-20 0.00251477
-7.66185 -5.76025e-21 0.00256607
-7.62498 1.34687e-20 0.00261866
-7.58814 -1.03512e-20 0.00267258
-7.55132 -3.13438e-21 0.00272788
-7.51452 9.49473e-21 0.0027846
-7.47774 4.29404e-21 0.00284278
-7.44099 -1.04356e-20 0.00290246
-7.40425 -1.6232e-20 0.0029637
-7.36754 1.04868e-20 0.00302654
-7.33085 7.32753e-21 0.00309104
-7.29418 3.90466e-21 0.00315724
-7.25754 -4.07923e-20 0.00322521
-7.22091 -8.74995e-21 0.00329499
-7.18431 1.93231e-20 0.00336665
-7.14772 -1.58912e-20 0.00344024
-7.11116 -1.3258e-20 0.00351584
-7.07462 -1.59923e-21 0.00359351
-7.0381 7.34615e-21 0.00367331
-7.00159 5.79826e-21 0.00375532
-6.96511 2.18097e-20 0.00383961
-6.92865 2.02949e-20 0.00392626
-6.89221 -3.6375e-20 0.00401535
-6.85579 -2.45878e-20 0.00410696
-6.81938 -2.15036e-20 0.00420118
-6.783 -3.22759e-20 0.0042981
-6.74664 5.66003e-21 0.00439781
-6.71029 -2.18409e-21 0.00450042
-6.67397 1.05159e-20 0.00460601
-6.63766 2.61697e-20 0.00471471
-6.60137 -1.40256e-20 0.00482661
-6.5651 1.96634e-20 0.00494184
-6.52885 3.36933e-20 0.00506051
-6.49262 -6.61595e-20 0.00518275
-6.4564 2.70952e-20 0.00530869
-6.42021 -1.26564e-20 0.00543847
-6.38403 9.02476e-21 0.00557223
-6.34786 8.66607e-21 0.00571012
-6.31172 -1.50962e-20 0.00585229
-6.27559 4.50565e-20 0.00599891
-6.23949 2.448e-20 0.00615014
-6.20339 1.81228e-20 0.00630616
-6.16732 8.65431e-20 0.00646716
-6.13126 -5.44614e-20 0.00663333
-6.09522 6.56128e-20 0.00680487
-6.05919 -6.85034e-20 0.006982
-6.02319 3.83077e-20 0.00716494
-5.9872 8.57411e-21 0.00735391
-5.95122 -1.50313e-20 0.00754917
-5.91526 -1.28704e-20 0.00775097
-5.87932 6.56138e-20 0.00795957
-5.84339 7.34004e-20 0.00817526
-5.80748 5.3972e-20 0.00839833
-5.77158 -8.49112e-20 0.00862909
-5.7357 2.25677e-20 0.00886787
-5.69984 -2.60906e-20 0.009115
-5.66399 8.55032e-20 0.00937084
-5.62815 1.14707e-19 0.00963577
-5.59233 8.47248e-20 0.00991019
-5.55653 1.78361e-20 0.0101945
-5.52074 3.57595e-21 0.0104892
-5.48497 2.18928e-20 0.0107946
-5.4492 -1.15285e-19 0.0111113
-5.41346 -2.53488e-20 0.0114399
-5.37773 2.35073e-19 0.0117807
-5.34201 -1.68436e-19 0.0121345
-5.30631 -1.1432e-19 0.0125018
-5.27062 1.8439e-19 0.0128832
-5.23494 -2.24676e-19 0.0132794
-5.19928 -6.94829e-21 0.0136911
-5.16363 1.94922e-20 0.0141191
-5.128 -2.14299e-20 0.0145641
-5.09237 -2.0796e-19 0.0150271
-5.05677 6.97408e-20 0.0155087
-5.02117 -1.93689e-19 0.0160101
-4.98559 -1.00489e-19 0.0165322
-4.95002 -1.59863e-19 0.017076
-4.91446 3.45886e-19 0.0176427
-4.87892 3.02842e-19 0.0182335
-4.84339 -1.62381e-19 0.0188496
-4.80787 -1.42189e-19 0.0194923
-4.77237 4.75939e-19 0.0201631
-4.73687 4.33398e-20 0.0208635
-4.70139 -2.96599e-19 0.0215951
-4.66592 3.1971e-19 0.0223597
-4.63046 -9.68858e-20 0.023159
-4.59502 7.75838e-21 0.023995
-4.55958 1.03498e-19 0.0248698
-4.52416 -2.55702e-19 0.0257856
-4.48875 2.30956e-19 0.0267449
-4.45335 1.2049e-19 0.0277501
-4.41797 -6.88415e-20 0.0288041
-4.38259 -1.09439e-19 0.0299097
-4.34722 7.60439e-19 0.0310701
-4.31187 -4.82436e-19 0.0322886
-4.27653 4.25091e-20 0.0335689
-4.24119 5.41776e-20 0.0349148
-4.20587 -2.22324e-19 0.0363306
-4.17056 -2.87937e-19 0.0378208
-4.13526 -2.50688e-19 0.0393903
-4.09997 8.20705e-20 0.0410442
-4.06469 -8.083e-20 0.0427883
-4.02942 5.39909e-19 0.0446288
-3.99416 -1.4035e-19 0.0465721
-3.95891 -1.29677e-18 0.0486256
-3.92367 -1.27212e-19 0.0507971
-3.88844 -8.2431e-19 0.0530949
-3.85322 -3.77682e-19 0.0555284
-3.81801 -6.72973e-19 0.0581076
-3.7828 1.1348e-18 0.0608434
-3.74761 -5.69858e-19 0.0637477
-3.71243 -7.7429e-19 0.0668335
-3.67726 -1.02684e-18 0.0701152
-3.64209 -1.66471e-18 0.0736082
-3.60694 -1.45194e-18 0.0773299
-3.57179 8.99592e-19 0.0812989
-3.53665 -7.76282e-19 0.0855361
-3.50152 -1.98531e-18 0.0900641
-3.4664 -1.41924e-18 0.0949084
-3.43129 -1.70029e-18 0.100097
-3.39619 -2.36597e-18 0.10566
-3.36109 -3.27072e-18 0.111632
-3.32601 -5.6732e-19 0.118051
-3.29093 -1.8569e-18 0.124961
-3.25586 -3.33056e-19 0.132407
-3.2208 4.63648e-18 0.140443
-3.18574 6.0444e-19 0.149128
-3.1507 -2.10667e-18 0.15853
-3.11566 -2.52473e-18 0.168722
-3.08063 1.8627e-18 0.17979
-3.0456 -5.16602e-18 0.191831
-3.01059 -4.73668e-18 0.204951
-2.97558 -1.78452e-18 0.219276
-2.94058 8.19044e-19 0.234946
-2.90558 -2.69738e-18 0.252123
-2.87059 1.63957e-18 0.270993
-2.83561 -9.58322e-18 0.291769
-2.80064 -1.12128e-17 0.314697
-2.76567 7.95478e-18 0.340063
-2.73071 -1.96282e-18 0.368201
-2.69576 5.51698e-18 0.399497
-2.66081 1.05254e-17 0.434409
-2.62587 -1.41214e-18 0.473472
-2.59094 5.02332e-18 0.517319
-2.55601 -2.02571e-18 0.566703
-2.52109 5.73772e-18 0.622521
-2.48617 6.84974e-18 0.685848
-2.45126 -2.21169e-17 0.757977
-2.41636 1.04491e-17 0.840473
-2.38146 1.21832e-17 0.935235
-2.34657 -4.19367e-17 1.04458
-2.31168 -2.06947e-18 1.17135
-2.2768 -1.3485e-17 1.31903
-2.24192 2.26864e-17 1.49193
-2.20705 8.14848e-17 1.69536
-2.17219 -3.83646e-17 1.93586
-2.13733 -2.27862e-17 2.22146
-2.10247 -5.21446e-17 2.56193
-2.06762 -1.60174e-16 2.96891
-2.03278 2.23835e-16 3.45584
-1.99794 4.98695e-16 4.03725
-1.9631 2.18131e-16 4.72703
-1.92827 -5.76653e-17 5.53465
-1.89345 5.12534e-16 6.45844
-1.85862 -4.17418e-16 7.47529
-1.82381 -3.49415e-16 8.52848
-1.78899 -3.56606e-16 9.52003
-1.75419 9.68554e-17 10.3192
-1.71938 -5.91862e-17 10.7965
-1.68458 1.40477e-16 10.8732
-1.64979 -2.09172e-17 10.5564
-1.61499 7.5937e-17 9.93122
-1.58021 8.05327e-16 9.11989
-1.54542 -6.59677e-16 8.23719
-1.51064 4.26475e-16 7.36676
-1.47586 3.10238e-16 6.55783
-1.44109 -3.57309e-17 5.83275
-1.40632 2.19908e-16 5.19673
-1.37155 3.13996e-16 4.64558
-1.33679 1.13351e-16 4.17085
-1.30203 3.49237e-17 3.76279
-1.26727 -4.47729e-17 3.41187
-1.23251 -4.51971e-17 3.10944
-1.19776 1.20752e-16 2.84802
-1.16301 -1.00823e-16 2.62122
-1.12827 -5.29778e-17 2.42369
-1.09352 8.16991e-17 2.25096
-1.05878 5.35601e-17 2.09933
-1.02405 6.12163e-17 1.9657
-0.989309 2.56968e-18 1.84752
-0.954576 1.8017e-17 1.74263
-0.919844 7.47974e-18 1.64926
-0.885115 5.34794e-18 1.56588
-0.850388 -3.74633e-17 1.49123
-0.815663 2.10957e-17 1.42424
-0.78094 7.81536e-18 1.364
-0.746219 -9.88027e-18 1.30973
-0.711499 9.68563e-18 1.26077
-0.676781 1.81804e-17 1.21654
-0.642065 -2.84959e-18 1.17657
-0.60735 -1.32475e-17 1.14042
-0.572637 3.09769e-18 1.10774
-0.537925 1.28048e-18 1.0782
-0.503214 4.45523e-18 1.05153
-0.468504 4.01208e-18 1.02749
-0.433796 -5.66406e-18 1.00587
-0.399089 3.3021e-18 0.986503
-0.364382 -2.92652e-18 0.969219
-0.329676 -3.61617e-18 0.953885
-0.294972 -3.74626e-18 0.940384
-0.260267 -1.01481e-18 0.928615
-0.225564 -1.75553e-18 0.918493
-0.190861 4.19827e-18 0.909943
-0.156158 1.13159e-18 0.902907
-0.121456 -1.15707e-18 0.897335
-0.0867541 1.94221e-19 0.893189
-0.0520524 4.68228e-19 0.890441
-0.0173508 -1.30522e-19 0.889071
0.0173508 9.16486e-21 0.889071
0.0520524 -4.41031e-19 0.890441
0.0867541 4.01834e-19 0.893189
0.121456 -1.62034e-18 0.897335
0.156158 3.28825e-19 0.902907
0.190861 2.56592e-18 0.909943
0.225564 2.311e-18 0.918493
0.260267 7.11366e-19 0.928615
0.294972 -9.86996e-19 0.940384
0.329676 -3.52443e-18 0.953885
0.364382 -5.44931e-18 0.969219
0.399089 -1.81634e-18 0.986503
0.433796 -8.15771e-18 1.00587
0.468504 -1.14287e-18 1.02749
0.503214 -1.15743e-18 1.05153
0.537925 8.86424e-19 1.0782
0.572637 -1.32699e-18 1.10774
0.60735 1.76583e-17 1.14042
0.642065 7.40995e-18 1.17657
0.676781 -2.69209e-17 1.21654
0.711499 -1.32505e-17 1.26077
0.746219 1.64923e-17 1.30973
0.78094 -3.46993e-17 1.364
0.815663 1.53895e-17 1.42424
0.850388 -3.35549e-17 1.49123
0.885115 -3.48394e-17 1.56588
0.919844 -1.40444e-17 1.64926
0.954576 2.37704e-17 1.74263
0.989309 -1.1154e-17 1.84752
1.02405 2.65375e-17 1.9657
1.05878 2.31783e-17 2.09933
1.09352 7.21097e-17 2.25096
1.12827 9.03248e-17 2.42369
1.16301 5.84511e-17 2.62122
1.19776 6.62797e-17 2.84802
1.23251 -9.38054e-17 3.10944
1.26727 -7.65541e-17 3.41187
1.30203 -1.13813e-16 3.76279
1.33679 -2.41118e-17 4.17085
1.37155 -5.99377e-17 4.64558
1.40632 2.62771e-16 5.19673
1.44109 -2.30813e-16 5.83275
1.47586 3.08154e-16 6.55783
1.51064 -4.56086e-17 7.36676
1.54542 3.55007e-16 8.23719
1.58021 -1.87771e-16 9.11989
1.61499 3.59981e-16 9.93122
1.64979 -3.21248e-16 10.5564
1.68458 1.41387e-16 10.8732
1.71938 9.03464e-18 10.7965
1.75419 -4.83032e-17 10.3192
1.78899 -3.77819e-16 9.52003
1.82381 -2.38196e-16 8.52848
1.85862 2.67668e-16 7.47529
1.89345 1.95545e-17 6.45844
1.92827 -1.11767e-16 5.53465
1.9631 4.61466e-16 4.72703
1.99794 4.98481e-17 4.03725
2.03278 -5.88689e-17 3.45584
2.06762 -1.59486e-16 2.96891
2.10247 -5.16525e-17 2.56193
2.13733 3.07303e-17 2.22146
2.17219 -4.57926e-17 1.93586
2.20705 -4.51234e-17 1.69536
2.24192 -3.26162e-17 1.49193
2.2768 2.04453e-18 1.31903
2.31168 5.75065e-18 1.17135
2.34657 3.32811e-18 1.04458
2.38146 -2.51921e-17 0.935235
2.41636 -1.84048e-17 0.840473
2.45126 2.7539e-17 0.757977
2.48617 -3.12594e-17 0.685848
2.52109 -9.72995e-18 0.622521
2.55601 8.0749e-18 0.566703
2.59094 1.60167e-17 0.517319
2.62587 -7.11635e-18 0.473472
2.66081 -1.39228e-17 0.434409
2.69576 -4.96105e-18 0.399497
2.73071 1.25092e-19 0.368201
2.76567 -2.51326e-18 0.340063
2.80064 1.35534e-17 0.314697
2.83561 3.36674e-18 0.291769
2.87059 -4.54896e-18 0.270993
2.90558 9.26721e-18 0.252123
2.94058 1.67772e-18 0.234946
2.97558 -2.25427e-18 0.219276
3.01059 4.50367e-18 0.204951
3.0456 -5.5866e-19 0.191831
3.08063 7.71875e-20 0.17979
3.11566 2.72631e-18 0.168722
3.1507 -8.78517e-19 0.15853
3.18574 5.37982e-18 0.149128
3.2208 3.04245e-19 0.140443
3.25586 2.76588e-19 0.132407
3.29093 1.25497e-19 0.124961
3.32601 8.65458e-19 0.118051
3.36109 6.50302e-19 0.111632
3.39619 2.67121e-19 0.10566
3.43129 1.47739e-18 0.100097
3.4664 2.30592e-19 0.0949084
3.50152 1.07898e-18 0.0900641
3.53665 2.35135e-19 0.0855361
3.57179 1.47276e-18 0.0812989
3.60694 2.37842e-19 0.0773299
3.64209 5.64017e-19 0.0736082
3.67726 2.70306e-19 0.0701152
3.71243 -5.32407e-20 0.0668335
3.74761 2.88436e-19 0.0637477
3.7828 -1.09082e-18 0.0608434
3.81801 5.37319e-19 0.0581076
3.85322 -5.5582e-19 0.0555284
3.88844 -1.19912e-19 0.0530949
3.92367 -6.73491e-19 0.0507971
3.95891 4.03924e-19 0.0486256
3.99416 9.70215e-19 0.0465721
4.02942 5.01587e-20 0.0446288
4.06469 9.34709e-19 0.0427883
4.09997 -2.61817e-19 0.0410442
4.13526 7.81041e-19 0.0393903
4.17056 2.50545e-19 0.0378208
4.20587 2.69947e-19 0.0363306
4.24119 -1.25317e-19 0.0349148
4.27653 -1.01517e-19 0.0335689
4.31187 8.29495e-19 0.0322886
4.34722 -1.18687e-19 0.0310701
4.38259 -7.87823e-19 0.0299097
4.41797 -5.82181e-19 0.0288041
4.45335 -2.34771e-19 0.0277501
4.48875 -3.16255e-19 0.0267449
4.52416 1.49538e-19 0.0257856
4.55958 1.23292e-19 0.0248698
4.59502 -1.74548e-19 0.023995
4.63046 5.23413e-20 0.023159
4.66592 -9.10755e-20 0.0223597
4.70139 -4.23083e-20 0.0215951
4.73687 3.1826e-21 0.0208635
4.77237 1.33673e-19 0.0201631
4.80787 -2.0915e-19 0.0194923
4.84339 -1.98788e-19 0.0188496
4.87892 3.76492e-19 0.0182335
4.91446 -2.93275e-19 0.0176427
4.95002 -2.12005e-19 0.017076
4.98559 4.89934e-21 0.0165322
5.02117 2.89732e-20 0.0160101
5.05677 1.86212e-20 0.0155087
5.09237 9.59948e-20 0.0150271
5.128 -7.5881e-20 0.0145641
5.16363 -6.75013e-20 0.0141191
5.19928 -1.67156e-19 0.0136911
5.23494 -5.87544e-20 0.0132794
5.27062 -7.279e-20 0.0128832
5.30631 -4.52886e-20 0.0125018
5.34201 1.39278e-19 0.0121345
5.37773 7.8936e-20 0.0117807
5.41346 1.61773e-19 0.0114399
5.4492 -2.8565e-20 0.0111113
5.48497 2.0847e-19 0.0107946
5.52074 -1.27691e-19 0.0104892
5.55653 8.54659e-20 0.0101945
5.59233 3.19956e-20 0.00991019
5.62815 -7.84217e-21 0.00963577
5.66399 -3.44561e-20 0.00937084
5.69984 -4.47857e-20 0.009115
5.7357 -1.58661e-21 0.00886787
5.77158 2.93902e-21 0.00862909
5.80748 7.23006e-21 0.00839833
5.84339 1.99522e-20 0.00817526
5.87932 -1.89264e-20 0.00795957
5.91526 -3.00971e-20 0.00775097
5.95122 -2.56466e-20 0.00754917
5.9872 2.61394e-20 0.00735391
6.02319 1.00179e-20 0.00716494
6.05919 1.26513e-20 0.006982
6.09522 2.47371e-20 0.00680487
6.13126 -4.98969e-20 0.00663333
6.16732 1.38649e-20 0.00646716
6.20339 8.00411e-21 0.00630616
6.23949 -2.60338e-20 0.00615014
6.27559 2.77499e-20 0.00599891
6.31172 -5.54778e-20 0.00585229
6.34786 -5.02371e-20 0.00571012
6.38403 2.27084e-20 0.00557223
6.42021 -4.38225e-20 0.00543847
6.4564 -4.57368e-20 0.00530869
6.49262 -2.64889e-21 0.00518275
6.52885 -6.22853e-21 0.00506051
6.5651 3.96357e-20 0.00494184
6.60137 4.19033e-21 0.00482661
6.63766 1.43864e-20 0.00471471
6.67397 1.28278e-20 0.00460601
6.71029 6.1693e-21 0.00450042
6.74664 1.5608e-20 0.00439781
6.783 -3.3552e-20 0.0042981
6.81938 -4.64582e-21 0.00420118
6.85579 -3.84024e-21 0.00410696
6.89221 3.73445e-21 0.00401535
6.92865 2.75672e-20 0.00392626
6.96511 -1.74306e-20 0.00383961
7.00159 5.11551e-21 0.00375532
7.0381 1.5311e-20 0.00367331
7.07462 -8.82616e-21 0.00359351
7.11116 1.12246e-21 0.00351584
7.14772 -1.69345e-20 0.00344024
7.18431 3.10409e-20 0.00336665
7.22091 -1.9329e-20 0.00329499
7.25754 -1.38677e-20 0.00322521
7.29418 7.49967e-21 0.00315724
7.33085 -1.55385e-20 0.00309104
7.36754 -3.43464e-20 0.00302654
7.40425 3.24501e-20 0.0029637
7.44099 8.36817e-21 0.00290246
7.47774 -2.73861e-20 0.00284278
7.51452 7.01845e-21 0.0027846
7.55132 -8.69982e-21 0.00272788
7.58814 -1.14051e-20 0.00267258
7.62498 -7.29773e-22 0.00261866
7.66185 7.83521e-21 0.00256607
7.69874 2.78677e-20 0.00251477
7.73566 -1.06996e-20 0.00246473
7.77259 -6.74751e-22 0.00241591
7.80955 6.13934e-21 0.00236827
7.84654 5.70506e-21 0.00232179
7.88355 -1.10037e-20 0.00227642
7.92058 -2.11735e-20 0.00223213
7.95763 1.79473e-20 0.0021889
7.99471 4.92895e-21 0.00214669
8.03182 1.04694e-20 0.00210547
8.06895 9.50495e-22 0.00206522
8.1061 -5.32639e-21 0.00202591
8.14328 3.16342e-20 0.00198752
8.18049 -1.12563e-20 0.00195001
8.21772 3.19677e-21 0.00191336
8.25497 5.72399e-21 0.00187756
8.29226 -8.01337e-21 0.00184257
8.32956 -8.33397e-21 0.00180837
8.3669 -1.04301e-20 0.00177495
8.40426 -1.54356e-20 0.00174228
8.44165 6.76291e-22 0.00171034
8.47906 -3.16839e-21 0.00167911
8.5165 -8.95179e-22 0.00164858
8.55397 4.14018e-21 0.00161872
8.59146 -2.94454e-21 0.00158952
8.62899 3.8887e-22 0.00156096
8.66654 -4.94264e-21 0.00153302
8.70412 -5.45087e-21 0.00150568
8.74172 1.04237e-20 0.00147894
8.77936 -5.59584e-21 0.00145278
8.81702 8.95676e-21 0.00142717
8.85471 7.1957e-21 0.00140212
8.89244 -9.14131e-21 0.00137759
8.93019 -5.42542e-21 0.00135358
8.96797 -4.46898e-21 0.00133009
9.00578 -6.84393e-21 0.00130708
9.04362 -4.61758e-22 0.00128455
9.08149 2.38777e-22 0.0012625
9.11939 6.05446e-21 0.0012409
9.15732 -7.16536e-21 0.00121975
9.19528 -1.62998e-21 0.00119903
9.23327 -3.59848e-21 0.00117874
9.2713 4.38013e-21 0.00115886
9.30935 6.8436e-21 0.00113938
9.34744 -1.48788e-21 0.0011203
9.38556 -2.39245e-21 0.00110161
9.42371 -3.17864e-21 0.00108329
9.46189 -5.67985e-21 0.00106533
9.50011 -3.30488e-21 0.00104774
9.53836 -4.62838e-22 0.00103049
9.57664 5.44025e-21 0.00101359
9.61496 1.05207e-21 0.000997015
9.65331 2.53118e-21 0.000980768
9.69169 5.05006e-21 0.000964839
9.73011 4.8414e-21 0.00094922
9.76856 5.00273e-21 0.000933904
9.80704 3.76265e-21 0.000918884
9.84557 7.23796e-21 0.000904154
9.88412 -4.65725e-21 0.000889706
9.92271 2.1845e-21 0.000875534
9.96134 -1.24287e-21 0.000861632
10 7.14171e-21 0.000847994
10.0387 8.89466e-22 0.000834614
10.0774 -3.64357e-21 0.000821485
10.1162 7.15997e-21 0.000808604
10.155 7.60324e-22 0.000795963
10.1939 9.04778e-22 0.000783557
10.2328 -1.60688e-21 0.000771383
10.2717 7.33293e-22 0.000759433
10.3106 -3.0849e-21 0.000747703
10.3496 -2.81466e-21 0.000736189
10.3887 2.06524e-21 0.000724886
10.4278 -6.33789e-22 0.000713789
10.4669 5.47285e-22 0.000702894
10.506 1.18764e-21 0.000692196
10.5452 1.40831e-21 0.000681692
10.5845 2.10059e-21 0.000671376
10.6238 -2.83954e-21 0.000661245
10.6631 -2.31573e-21 0.000651295
10.7024 -1.34032e-21 0.000641523
10.7418 -3.70745e-21 0.000631924
10.7813 1.48663e-21 0.000622494
10.8208 3.53172e-21 0.000613231
10.8603 2.34554e-21 0.000604131
10.8999 -1.20046e-21 0.00059519
10.9395 -3.37401e-22 0.000586404
10.9792 -1.64947e-21 0.000577772
11.0189 3.63176e-21 0.00056929
11.0586 -4.59777e-21 0.000560954
11.0984 5.06261e-22 0.000552761
11.1383 2.41355e-21 0.000544709
11.1781 9.95532e-22 0.000536795
11.2181 -2.86309e-21 0.000529016
11.2581 1.21827e-21 0.000521369
11.2981 -1.86153e-21 0.000513852
11.3381 1.32187e-21 0.000506462
11.3783 1.01764e-21 0.000499196
11.4184 7.42038e-22 0.000492052
11.4587 5.71595e-22 0.000485028
11.4989 7.85619e-22 0.000478121
11.5392 2.87533e-21 0.000471328
11.5796 -1.60667e-21 0.000464649
11.62 -1.91205e-21 0.000458079
11.6605 -1.4349e-21 0.000451618
11.701 -2.84759e-23 0.000445263
11.7415 -1.42831e-21 0.000439012
11.7822 4.93341e-22 0.000432863
11.8228 1.97024e-21 0.000426813
11.8636 2.39869e-21 0.000420863
11.9043 2.12024e-22 0.000415008
11.9452 4.78201e-22 0.000409247
11.986 -4.46205e-22 0.00040358
12.027 2.47762e-22 0.000398003
12.068 -2.2048e-21 0.000392515
12.109 1.12829e-21 0.000387114
12.1501 -2.60086e-22 0.0003818
12.1913 -7.86089e-22 0.000376569
12.2325 1.48549e-22 0.000371421
12.2738 5.20281e-22 0.000366354
12.3151 -9.62948e-22 0.000361366
12.3565 1.47782e-21 0.000356457
12.3979 -1.86044e-21 0.000351624
12.4394 -6.00221e-22 0.000346866
12.481 1.51747e-21 0.000342182
12.5226 -1.73708e-21 0.000337571
12.5643 1.82283e-21 0.00033303
12.6061 2.14558e-22 0.00032856
12.6479 -5.945e-22 0.000324158
12.6898 7.64348e-22 0.000319823
12.7317 1.8224e-21 0.000315554
12.7737 -5.11889e-22 0.00031135
12.8158 2.97475e-22 0.00030721
12.8579 -1.20332e-21 0.000303133
12.9001 4.05028e-22 0.000299116
12.9424 1.02052e-21 0.000295161
12.9847 -9.06515e-22 0.000291264
13.0271 2.97685e-22 0.000287426
13.0696 5.06362e-22 0.000283645
13.1121 -6.93108e-22 0.00027992
13.1547 -1.20396e-21 0.00027625
13.1974 3.39215e-22 0.000272634
13.2402 -1.60117e-22 0.000269072
13.283 9.37074e-22 0.000265562
13.3259 4.16675e-22 0.000262103
13.3689 -2.68435e-22 0.000258695
13.4119 7.61439e-22 0.000255337
13.455 -9.99117e-23 0.000252027
13.4982 9.86239e-23 0.000248765
13.5415 4.37025e-22 0.000245551
13.5848 -1.31967e-21 0.000242383
13.6283 1.12095e-21 0.00023926
13.6718 -7.13887e-22 0.000236182
13.7153 4.31223e-23 0.000233148
13.759 1.20406e-21 0.000230157
13.8028 1.5297e-22 0.000227209
13.8466 6.86401e-23 0.000224303
13.8905 8.90711e-22 0.000221437
13.9345 -8.49095e-22 0.000218612
13.9786 7.96116e-22 0.000215827
14.0227 3.26937e-22 0.000213081
14.067 5.54226e-22 0.000210373
14.1113 2.70679e-22 0.000207703
14.1558 4.93712e-22 0.00020507
14.2003 1.8712e-22 0.000202474
14.2449 -7.8438e-22 0.000199913
14.2896 5.25297e-24 0.000197388
14.3344 -8.77105e-22 0.000194897
14.3793 -5.66652e-22 0.000192441
14.4243 2.98029e-22 0.000190018
14.4693 -7.74179e-22 0.000187629
14.5145 -3.17197e-22 0.000185271
14.5598 -9.9462e-23 0.000182946
14.6052 -4.83851e-22 0.000180653
14.6506 1.01398e-21 0.00017839
14.6962 4.90491e-22 0.000176157
14.7419 2.14687e-22 0.000173955
14.7877 -5.35833e-22 0.000171782
14.8336 -4.95777e-23 0.000169638
14.8796 1.58201e-22 0.000167523
14.9257 -6.16086e-23 0.000165436
14.9719 -3.01432e-22 0.000163376
15.0182 9.90366e-23 0.000161344
15.0647 1.6465e-22 0.000159338
15.1112 -9.44684e-22 0.000157359
15.1579 -3.05597e-22 0.000155405
15.2047 1.72537e-22 0.000153477
15.2516 7.65085e-22 0.000151575
15.2986 -1.38852e-22 0.000149696
15.3458 1.25292e-22 0.000147843
15.393 2.10055e-22 0.000146013
15.4404 6.71195e-22 0.000144206
15.488 8.93174e-22 0.000142423
15.5356 -8.29287e-22 0.000140663
15.5834 5.434e-22 0.000138925
15.6313 4.09512e-22 0.000137209
15.6794 -3.59835e-22 0.000135515
15.7276 -3.76324e-22 0.000133843
15.7759 -2.7136e-22 0.000132191
15.8243 -1.07759e-23 0.000130561
15.873 4.36896e-22 0.00012895
15.9217 -1.56001e-22 0.00012736
15.9706 6.32072e-22 0.00012579
16.0197 9.1665e-23 0.000124239
16.0689 4.6635e-22 0.000122708
16.1182 -1.07542e-22 0.000121195
16.1677 -4.61138e-23 0.000119701
16.2174 2.22865e-22 0.000118225
16.2672 1.76502e-22 0.000116767
16.3172 -2.75309e-22 0.000115327
16.3674 -2.80421e-22 0.000113905
16.4177 -3.92399e-22 0.0001125
16.4682 -3.50274e-22 0.000111112
16.5189 -2.6161e-22 0.00010974
16.5697 -2.50901e-22 0.000108385
16.6208 3.24612e-22 0.000107046
16.672 -3.22848e-22 0.000105723
16.7234 1.70096e-22 0.000104416
16.775 9.68246e-24 0.000103124
16.8268 -2.64494e-22 0.000101847
16.8787 1.38411e-22 0.000100585
16.9309 -4.39509e-23 9.93385e-05
16.9833 1.40495e-22 9.81061e-05
17.0359 6.61579e-23 9.6888e-05
17.0887 -9.09618e-23 9.56839e-05
17.1418 -4.40046e-22 9.44936e-05
17.195 -1.48461e-22 9.3317e-05
17.2485 1.0405e-23 9.21538e-05
17.3022 1.24304e-23 9.10038e-05
17.3562 -1.60727e-22 8.98668e-05
17.4104 2.71164e-22 8.87426e-05
17.4648 -1.06427e-22 8.7631e-05
17.5195 -3.57117e-22 8.65317e-05
17.5744 2.63273e-22 8.54446e-05
17.6296 6.50935e-23 8.43695e-05
17.6851 7.59116e-23 8.33062e-05
17.7408 -2.33949e-22 8.22545e-05
17.7969 2.62622e-23 8.12142e-05
17.8532 1.99815e-22 8.01852e-05
17.9098 -1.24037e-22 7.91671e-05
17.9667 -3.55435e-23 7.81599e-05
18.0239 -3.07639e-22 7.71633e-05
18.0815 -4.74269e-23 7.61773e-05
18.1393 -1.5561e-22 7.52015e-05
18.1975 2.18902e-23 7.42358e-05
18.256 1.5631e-22 7.32801e-05
18.3149 -2.6752e-22 7.23341e-05
18.3742 -2.78143e-23 7.13977e-05
18.4338 -1.34609e-23 7.04707e-05
18.4938 3.01268e-22 6.95529e-05
18.5542 8.41537e-23 6.86442e-05
18.615 1.61072e-22 6.77443e-05
18.6762 -1.5727e-23 6.68531e-05
18.7379 -2.00967e-22 6.59704e-05
18.8 -1.36812e-23 6.5096e-05
18.8625 5.982e-23 6.42298e-05
18.9255 -4.58693e-23 6.33716e-05
18.9891 5.10967e-23 6.25211e-05
19.0531 -2.02117e-22 6.16782e-05
19.1177 1.02851e-22 6.08427e-05
19.1828 1.25911e-22 6.00145e-05
19.2484 -1.84296e-23 5.91932e-05
19.3147 8.80084e-23 5.83788e-05
19.3816 -1.48458e-22 5.7571e-05
19.4491 2.16587e-22 5.67696e-05
19.5173 -2.28899e-22 5.59744e-05
19.5862 1.53853e-22 5.51851e-05
19.6558 -2.44868e-22 5.44016e-05
19.7262 1.25304e-22 5.36236e-05
19.7974 -2.00908e-22 5.28508e-05
19.8694 -3.28653e-23 5.2083e-05
19.9423 9.55239e-23 5.13199e-05
20.0162 -1.07362e-22 5.05612e-05
20.091 1.13246e-22 4.98066e-05
20.1669 -2.6386e-22 4.90557e-05
20.244 6.05895e-24 4.83082e-05
20.3222 3.04978e-23 4.75637e-05
20.4016 -1.02485e-23 4.68217e-05
20.4825 -1.41609e-22 4.60818e-05
20.5648 1.13258e-22 4.53434e-05
20.6487 -1.06401e-22 4.46059e-05
20.7344 -1.13717e-22 4.38686e-05
20.8219 5.32361e-23 4.31307e-05
20.9115 1.23224e-23 4.23914e-05
21.0034 -1.25049e-22 4.16495e-05
21.0979 -1.01017e-22 4.09038e-05
21.1952 2.6289e-24 4.01526e-05
21.2959 2.38256e-23 3.9394e-05
21.4004 -1.01082e-22 3.86256e-05
21.5093 -1.48818e-22 3.78439e-05
21.6237 -3.51539e-23 3.70445e-05
21.7448 1.09968e-23 3.62211e-05
21.8747 -8.36375e-23 3.53637e-05
22.0165 -3.49557e-23 3.44557e-05
22.1768 2.89479e-25 3.34645e-05
22.3723 7.44993e-23 3.23036e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta4.0Lambda0.5Nc1ClassicOneLoop/iFpTwoLoop.txt <==
-22.3723 2.00668e-20 3.17925e-05
-22.1768 9.38313e-21 3.29255e-05
-22.0165 2.06171e-20 3.38933e-05
-21.8747 1.9286e-20 3.47788e-05
-21.7448 2.71141e-20 3.56154e-05
-21.6237 2.10698e-20 3.6418e-05
-21.5093 2.43302e-20 3.71974e-05
-21.4004 1.78832e-20 3.79589e-05
-21.2959 2.26416e-20 3.87079e-05
-21.1952 1.69468e-20 3.94465e-05
-21.0979 2.38333e-20 4.01782e-05
-21.0034 2.41997e-20 4.0904e-05
-20.9115 3.51196e-20 4.16264e-05
-20.8219 3.70751e-20 4.23456e-05
-20.7344 4.49006e-20 4.30637e-05
-20.6487 4.18292e-20 4.37806e-05
-20.5648 5.12047e-20 4.4498e-05
-20.4825 5.0429e-20 4.52157e-05
-20.4016 5.70589e-20 4.59351e-05
-20.3222 6.25678e-20 4.66559e-05
-20.244 7.10758e-20 4.73795e-05
-20.1669 7.25596e-20 4.81053e-05
-20.091 7.93374e-20 4.88347e-05
-20.0162 7.55062e-20 4.95672e-05
-19.9423 8.07028e-20 5.03038e-05
-19.8694 7.25566e-20 5.10442e-05
-19.7974 7.605e-20 5.17893e-05
-19.7262 7.25941e-20 5.25387e-05
-19.6558 7.48171e-20 5.32934e-05
-19.5862 7.42755e-20 5.40529e-05
-19.5173 7.53456e-20 5.48182e-05
-19.4491 7.35224e-20 5.55887e-05
-19.3816 7.81834e-20 5.63654e-05
-19.3147 7.27509e-20 5.71478e-05
-19.2484 8.11089e-20 5.79368e-05
-19.1828 7.3211e-20 5.87318e-05
-19.1177 7.61486e-20 5.95338e-05
-19.0531 7.31867e-20 6.03423e-05
-18.9891 7.61813e-20 6.11581e-05
-18.9255 7.33935e-20 6.19807e-05
-18.8625 6.90417e-20 6.28111e-05
-18.8 6.20378e-20 6.36486e-05
-18.7379 6.68629e-20 6.44941e-05
-18.6762 6.10159e-20 6.53471e-05
-18.615 6.22629e-20 6.62086e-05
-18.5542 5.20424e-20 6.70779e-05
-18.4938 5.12938e-20 6.79559e-05
-18.4338 4.49121e-20 6.8842e-05
-18.3742 4.01691e-20 6.97373e-05
-18.3149 2.50229e-20 7.0641e-05
-18.256 2.16756e-20 7.15542e-05
-18.1975 5.21161e-21 7.24762e-05
-18.1393 -1.93945e-21 7.3408e-05
-18.0815 -1.28494e-20 7.43488e-05
-18.0239 -2.00564e-20 7.52999e-05
-17.9667 -3.08235e-20 7.62603e-05
-17.9098 -2.84214e-20 7.72313e-05
-17.8532 -3.18706e-20 7.8212e-05
-17.7969 -2.43308e-20 7.92036e-05
-17.7408 -2.61846e-20 8.02052e-05
-17.6851 -1.62583e-20 8.12182e-05
-17.6296 -1.2364e-20 8.22415e-05
-17.5744 -1.22338e-21 8.32765e-05
-17.5195 -1.20262e-21 8.43222e-05
-17.4648 9.59603e-21 8.53799e-05
-17.4104 4.03497e-21 8.64487e-05
-17.3562 1.33902e-20 8.753e-05
-17.3022 1.23884e-20 8.86227e-05
-17.2485 1.19392e-20 8.97281e-05
-17.195 -9.54579e-23 9.08454e-05
-17.1418 2.72913e-21 9.1976e-05
-17.0887 -6.22668e-21 9.31187e-05
-17.0359 -1.44934e-20 9.4275e-05
-16.9833 -2.23213e-20 9.54439e-05
-16.9309 -3.43808e-20 9.66269e-05
-16.8787 -4.94708e-20 9.78229e-05
-16.8268 -5.84077e-20 9.90333e-05
-16.775 -7.77278e-20 0.000100257
-16.7234 -8.65599e-20 0.000101496
-16.672 -1.09462e-19 0.000102748
-16.6208 -1.21955e-19 0.000104016
-16.5697 -1.49146e-19 0.000105299
-16.5189 -1.6124e-19 0.000106597
-16.4682 -1.84654e-19 0.000107909
-16.4177 -1.98006e-19 0.000109239
-16.3674 -2.25227e-19 0.000110583
-16.3172 -2.3311e-19 0.000111944
-16.2672 -2.47366e-19 0.000113321
-16.2174 -2.46788e-19 0.000114715
-16.1677 -2.61421e-19 0.000116125
-16.1182 -2.53649e-19 0.000117553
-16.0689 -2.59561e-19 0.000118998
-16.0197 -2.39011e-19 0.000120461
-15.9706 -2.42583e-19 0.000121941
-15.9217 -2.29908e-19 0.00012344
-15.873 -2.10661e-19 0.000124958
-15.8243 -1.87422e-19 0.000126494
-15.7759 -1.74777e-19 0.000128049
-15.7276 -1.44675e-19 0.000129624
-15.6794 -1.40083e-19 0.000131218
-15.6313 -1.02811e-19 0.000132832
-15.5834 -9.06316e-20 0.000134466
-15.5356 -6.90431e-20 0.000136122
-15.488 -5.62601e-20 0.000137797
-15.4404 -4.14785e-20 0.000139495
-15.393 -3.5061e-20 0.000141213
-15.3458 -1.84351e-20 0.000142954
-15.2986 -2.13333e-20 0.000144716
-15.2516 -1.34883e-20 0.000146502
-15.2047 -1.34025e-20 0.00014831
-15.1579 -2.93993e-21 0.000150142
-15.1112 -1.85026e-20 0.000151997
-15.0647 1.79934e-21 0.000153877
-15.0182 -4.43647e-21 0.00015578
-14.9719 2.07999e-21 0.000157709
-14.9257 5.83882e-21 0.000159662
-14.8796 -3.11833e-22 0.000161641
-14.8336 2.0501e-20 0.000163646
-14.7877 2.13666e-20 0.000165678
-14.7419 4.27027e-20 0.000167736
-14.6962 4.25535e-20 0.000169822
-14.6506 5.09938e-20 0.000171935
-14.6052 7.06713e-20 0.000174077
-14.5598 9.4171e-20 0.000176246
-14.5145 1.19718e-19 0.000178446
-14.4693 1.29487e-19 0.000180673
-14.4243 1.64135e-19 0.000182932
-14.3793 1.64042e-19 0.000185221
-14.3344 2.00241e-19 0.000187541
-14.2896 2.06336e-19 0.000189891
-14.2449 2.38488e-19 0.000192275
-14.2003 2.52319e-19 0.00019469
-14.1558 2.87853e-19 0.000197139
-14.1113 2.74824e-19 0.000199621
-14.067 3.37234e-19 0.000202138
-14.0227 3.32913e-19 0.000204688
-13.9786 3.54584e-19 0.000207275
-13.9345 3.64903e-19 0.000209896
-13.8905 3.92207e-19 0.000212555
-13.8466 3.96667e-19 0.000215249
-13.8028 3.86171e-19 0.000217983
-13.759 4.02058e-19 0.000220753
-13.7153 3.98153e-19 0.000223564
-13.6718 4.04793e-19 0.000226412
-13.6283 3.8211e-19 0.000229303
-13.5848 3.62949e-19 0.000232232
-13.5415 3.75762e-19 0.000235205
-13.4982 3.1971e-19 0.000238218
-13.455 3.33014e-19 0.000241276
-13.4119 3.19908e-19 0.000244376
-13.3689 2.81743e-19 0.000247522
-13.3259 2.79923e-19 0.000250712
-13.283 2.62567e-19 0.000253949
-13.2402 2.71902e-19 0.000257232
-13.1974 2.4026e-19 0.000260563
-13.1547 2.56508e-19 0.000263941
-13.1121 2.48307e-19 0.00026737
-13.0696 2.72293e-19 0.000270848
-13.0271 2.6232e-19 0.000274378
-12.9847 2.83181e-19 0.000277958
-12.9424 3.18508e-19 0.000281592
-12.9001 3.43397e-19 0.000285279
-12.8579 3.8754e-19 0.000289021
-12.8158 4.22449e-19 0.000292818
-12.7737 4.8416e-19 0.000296672
-12.7317 4.95473e-19 0.000300583
-12.6898 5.2691e-19 0.000304554
-12.6479 5.64821e-19 0.000308582
-12.6061 5.91489e-19 0.000312673
-12.5643 6.22351e-19 0.000316824
-12.5226 6.3118e-19 0.000321039
-12.481 6.74654e-19 0.000325317
-12.4394 6.61707e-19 0.000329661
-12.3979 6.79331e-19 0.00033407
-12.3565 6.6136e-19 0.000338548
-12.3151 6.67424e-19 0.000343093
-12.2738 6.13719e-19 0.00034771
-12.2325 6.23056e-19 0.000352396
-12.1913 5.76486e-19 0.000357156
-12.1501 5.43856e-19 0.000361989
-12.109 5.13578e-19 0.000366898
-12.068 4.56261e-19 0.000371882
-12.027 4.71598e-19 0.000376947
-11.986 3.60152e-19 0.000382088
-11.9452 3.63609e-19 0.000387313
-11.9043 3.23059e-19 0.000392617
-11.8636 2.33902e-19 0.000398008
-11.8228 1.30668e-19 0.000403483
-11.7822 8.01366e-20 0.000409046
-11.7415 -6.29147e-22 0.000414696
-11.701 -1.07189e-19 0.00042044
-11.6605 -1.97913e-19 0.000426272
-11.62 -2.11962e-19 0.000432202
-11.5796 -2.65312e-19 0.000438224
-11.5392 -3.77156e-19 0.000444347
-11.4989 -4.15481e-19 0.000450567
-11.4587 -4.44849e-19 0.00045689
-11.4184 -4.8896e-19 0.000463315
-11.3783 -5.4476e-19 0.000469847
-11.3381 -6.04117e-19 0.000476484
-11.2981 -6.43393e-19 0.000483234
-11.2581 -6.94522e-19 0.000490092
-11.2181 -6.97427e-19 0.000497067
-11.1781 -7.0092e-19 0.000504155
-11.1383 -7.89988e-19 0.000511365
-11.0984 -7.64902e-19 0.000518692
-11.0586 -7.3287e-19 0.000526145
-11.0189 -7.47169e-19 0.000533721
-10.9792 -7.93968e-19 0.000541428
-10.9395 -8.78827e-19 0.000549263
-10.8999 -8.85727e-19 0.000557234
-10.8603 -9.10451e-19 0.000565338
-10.8208 -8.9659e-19 0.000573584
-10.7813 -1.00533e-18 0.000581968
-10.7418 -1.00161e-18 0.0005905
-10.7024 -1.1256e-18 0.000599176
-10.6631 -1.24733e-18 0.000608007
-10.6238 -1.22424e-18 0.000616987
-10.5845 -1.33539e-18 0.000626127
-10.5452 -1.32213e-18 0.000635424
-10.506 -1.33919e-18 0.000644888
-10.4669 -1.35859e-18 0.000654515
-10.4278 -1.54054e-18 0.000664316
-10.3887 -1.5651e-18 0.000674286
-10.3496 -1.69175e-18 0.000684439
-10.3106 -1.70375e-18 0.000694768
-10.2717 -1.92909e-18 0.000705287
-10.2328 -1.84564e-18 0.00071599
-10.1939 -1.96663e-18 0.000726891
-10.155 -2.04425e-18 0.000737985
-10.1162 -2.18192e-18 0.000749285
-10.0774 -2.23422e-18 0.000760785
-10.0387 -2.3625e-18 0.000772501
-10 -2.39923e-18 0.000784427
-9.96134 -2.50999e-18 0.000796578
-9.92271 -2.6509e-18 0.000808947
-9.88412 -2.60799e-18 0.000821551
-9.84557 -2.73934e-18 0.000834385
-9.80704 -2.76455e-18 0.000847463
-9.76856 -2.8291e-18 0.00086078
-9.73011 -2.899e-18 0.000874354
-9.69169 -2.78707e-18 0.000888178
-9.65331 -2.84907e-18 0.000902269
-9.61496 -2.75433e-18 0.000916622
-9.57664 -2.89966e-18 0.000931255
-9.53836 -2.89763e-18 0.000946161
-9.50011 -2.86328e-18 0.00096136
-9.46189 -2.84807e-18 0.000976846
-9.42371 -2.81224e-18 0.000992638
-9.38556 -2.78909e-18 0.00100873
-9.34744 -2.6992e-18 0.00102514
-9.30935 -2.79621e-18 0.00104187
-9.2713 -2.72203e-18 0.00105893
-9.23327 -2.80834e-18 0.00107632
-9.19528 -2.93468e-18 0.00109406
-9.15732 -3.08449e-18 0.00111215
-9.11939 -3.11256e-18 0.0011306
-9.08149 -3.07285e-18 0.00114941
-9.04362 -3.53322e-18 0.00116862
-9.00578 -3.47958e-18 0.0011882
-8.96797 -3.99348e-18 0.00120818
-8.93019 -4.03537e-18 0.00122856
-8.89244 -4.04038e-18 0.00124937
-8.85471 -4.62929e-18 0.00127059
-8.81702 -4.62507e-18 0.00129226
-8.77936 -4.93839e-18 0.00131437
-8.74172 -5.30608e-18 0.00133694
-8.70412 -5.10635e-18 0.00135997
-8.66654 -5.74604e-18 0.0013835
-8.62899 -5.84927e-18 0.0014075
-8.59146 -6.04093e-18 0.00143203
-8.55397 -6.21973e-18 0.00145706
-8.5165 -6.26909e-18 0.00148263
-8.47906 -6.38007e-18 0.00150873
-8.44165 -6.77531e-18 0.00153541
-8.40426 -6.61223e-18 0.00156265
-8.3669 -6.60463e-18 0.00159049
-8.32956 -6.8411e-18 0.00161891
-8.29226 -6.17653e-18 0.00164797
-8.25497 -7.02481e-18 0.00167766
-8.21772 -6.79031e-18 0.001708
-8.18049 -6.70082e-18 0.001739
-8.14328 -6.67755e-18 0.0017707
-8.1061 -6.52966e-18 0.0018031
-8.06895 -6.78175e-18 0.00183623
-8.03182 -6.39621e-18 0.00187008
-7.99471 -6.45146e-18 0.00190472
-7.95763 -6.10329e-18 0.00194012
-7.92058 -6.12715e-18 0.00197635
-7.88355 -6.11007e-18 0.00201338
-7.84654 -6.15174e-18 0.00205128
-7.80955 -5.43916e-18 0.00209004
-7.77259 -5.40006e-18 0.00212971
-7.73566 -5.33529e-18 0.00217029
-7.69874 -5.35753e-18 0.00221183
-7.66185 -4.74474e-18 0.00225433
-7.62498 -5.10093e-18 0.00229785
-7.58814 -5.25037e-18 0.00234239
-7.55132 -5.42484e-18 0.002388
-7.51452 -4.80904e-18 0.00243468
-7.47774 -5.23094e-18 0.00248251
-7.44099 -4.13635e-18 0.00253147
-7.40425 -4.78818e-18 0.00258164
-7.36754 -4.68313e-18 0.00263301
-7.33085 -5.67054e-18 0.00268566
-7.29418 -4.66263e-18 0.00273959
-7.25754 -6.23451e-18 0.00279488
-7.22091 -5.24882e-18 0.00285152
-7.18431 -5.29859e-18 0.0029096
-7.14772 -5.92186e-18 0.00296912
-7.11116 -6.77646e-18 0.00303016
-7.07462 -6.30235e-18 0.00309274
-7.0381 -7.00616e-18 0.00315694
-7.00159 -5.82554e-18 0.00322276
-6.96511 -7.01094e-18 0.0032903
-6.92865 -6.61559e-18 0.00335958
-6.89221 -6.58464e-18 0.00343069
-6.85579 -7.41934e-18 0.00350364
-6.81938 -7.28814e-18 0.00357854
-6.783 -6.82395e-18 0.0036554
-6.74664 -6.98278e-18 0.00373435
-6.71029 -6.9923e-18 0.00381538
-6.67397 -5.84637e-18 0.00389864
-6.63766 -6.60267e-18 0.00398413
-6.60137 -6.70412e-18 0.00407198
-6.5651 -5.68223e-18 0.00416222
-6.52885 -5.17155e-18 0.00425499
-6.49262 -3.83791e-18 0.00435031
-6.4564 -4.63164e-18 0.00444833
-6.42021 -3.04135e-18 0.00454908
-6.38403 -2.45911e-18 0.00465272
-6.34786 -2.94198e-18 0.00475928
-6.31172 6.10085e-19 0.00486895
-6.27559 -4.72329e-19 0.00498174
-6.23949 1.64756e-18 0.00509786
-6.20339 2.16102e-18 0.00521734
-6.16732 3.65348e-18 0.00534039
-6.13126 3.64107e-18 0.00546705
-6.09522 5.26817e-18 0.00559755
-6.05919 6.07697e-18 0.00573193
-6.02319 7.39761e-18 0.00587044
-5.9872 7.81692e-18 0.00601313
-5.95122 9.88376e-18 0.00616027
-5.91526 7.3749e-18 0.00631192
-5.87932 1.16124e-17 0.00646838
-5.84339 1.09365e-17 0.0066297
-5.80748 1.18176e-17 0.00679621
-5.77158 1.33844e-17 0.00696798
-5.7357 1.2285e-17 0.00714537
-5.69984 9.70638e-18 0.00732845
-5.66399 1.47225e-17 0.00751763
-5.62815 1.39169e-17 0.00771299
-5.59233 1.13838e-17 0.00791495
-5.55653 1.16945e-17 0.00812363
-5.52074 1.27806e-17 0.0083395
-5.48497 1.19272e-17 0.00856269
-5.4492 1.05263e-17 0.00879369
-5.41346 1.72364e-17 0.00903269
-5.37773 9.4364e-18 0.00928023
-5.34201 1.4462e-17 0.0095365
-5.30631 1.6503e-17 0.00980211
-5.27062 1.07349e-17 0.0100773
-5.23494 1.99976e-17 0.0103627
-5.19928 1.32221e-17 0.0106587
-5.16363 1.42561e-17 0.0109659
-5.128 2.17387e-17 0.0112847
-5.09237 2.15101e-17 0.0116159
-5.05677 2.48957e-17 0.0119598
-5.02117 2.10793e-17 0.0123176
-4.98559 2.59795e-17 0.0126895
-4.95002 3.05249e-17 0.0130766
-4.91446 3.80484e-17 0.0134795
-4.87892 3.13479e-17 0.0138993
-4.84339 4.55267e-17 0.0143367
-4.80787 3.8084e-17 0.014793
-4.77237 4.97163e-17 0.015269
-4.73687 4.57157e-17 0.0157662
-4.70139 5.30739e-17 0.0162855
-4.66592 5.63646e-17 0.0168288
-4.63046 6.78805e-17 0.017397
-4.59502 6.31626e-17 0.0179923
-4.55958 6.78142e-17 0.0186159
-4.52416 7.89904e-17 0.0192703
-4.48875 7.85048e-17 0.019957
-4.45335 5.98564e-17 0.0206788
-4.41797 8.34601e-17 0.0214378
-4.38259 8.17051e-17 0.022237
-4.34722 7.09077e-17 0.0230791
-4.31187 1.0236e-16 0.0239678
-4.27653 7.20106e-17 0.0249061
-4.24119 1.05137e-16 0.0258985
-4.20587 9.13363e-17 0.0269489
-4.17056 8.82371e-17 0.0280626
-4.13526 8.60431e-17 0.0292443
-4.09997 1.05359e-16 0.0305004
-4.06469 8.43636e-17 0.0318368
-4.02942 1.18305e-16 0.0332613
-3.99416 8.0245e-17 0.034781
-3.95891 1.03719e-16 0.0364055
-3.92367 1.26998e-16 0.0381436
-3.88844 7.57123e-17 0.0400067
-3.85322 8.92767e-17 0.0420057
-3.81801 8.69132e-17 0.0441544
-3.7828 1.15462e-16 0.046466
-3.74761 9.73495e-17 0.0489569
-3.71243 1.36271e-16 0.051643
-3.67726 6.37939e-17 0.0545435
-3.64209 9.39601e-17 0.0576766
-3.60694 1.34789e-16 0.0610644
-3.57179 8.17911e-17 0.0647272
-3.53665 8.6606e-17 0.0686889
-3.50152 1.58942e-16 0.0729707
-3.4664 2.19287e-16 0.0775966
-3.43129 2.4304e-17 0.0825861
-3.39619 1.71776e-16 0.0879603
-3.36109 7.77272e-17 0.0937335
-3.32601 4.11621e-16 0.0999192
-3.29093 -1.58334e-17 0.106521
-3.25586 1.22046e-16 0.113541
-3.2208 2.94175e-16 0.120965
-3.18574 6.03097e-17 0.12878
-3.1507 1.97013e-16 0.136954
-3.11566 1.82949e-16 0.145454
-3.08063 -1.41931e-16 0.154234
-3.0456 2.11593e-16 0.163249
-3.01059 4.37176e-16 0.172445
-2.97558 -4.18146e-17 0.181777
-2.94058 -1.26158e-16 0.191198
-2.90558 3.65534e-16 0.200675
-2.87059 -4.68731e-16 0.210183
-2.83561 3.91073e-16 0.219713
-2.80064 5.01985e-16 0.229266
-2.76567 -8.23925e-16 0.238864
-2.73071 4.71893e-16 0.248535
-2.69576 -4.58171e-16 0.258327
-2.66081 3.78599e-16 0.268289
-2.62587 9.23405e-17 0.278489
-2.59094 5.47926e-16 0.288991
-2.55601 -1.7859e-15 0.299874
-2.52109 7.70309e-16 0.311209
-2.48617 -1.58694e-15 0.323083
-2.45126 6.32683e-17 0.335573
-2.41636 -5.04577e-16 0.348766
-2.38146 -9.63952e-16 0.362744
-2.34657 -5.46648e-16 0.377598
-2.31168 -1.93087e-15 0.393411
-2.2768 -1.02842e-15 0.410278
-2.24192 -1.24561e-15 0.428285
-2.20705 7.48338e-16 0.447531
-2.17219 -4.08099e-17 0.468104
-2.13733 -1.78462e-15 0.490106
-2.10247 -1.26679e-16 0.513627
-2.06762 -1.3125e-15 0.538768
-2.03278 6.99621e-16 0.565619
-1.99794 -3.18399e-15 0.594275
-1.9631 -1.12562e-15 0.624816
-1.92827 -1.66247e-15 0.657326
-1.89345 -1.34721e-15 0.691863
-1.85862 -1.7279e-15 0.728487
-1.82381 2.097e-15 0.767222
-1.78899 -3.37979e-15 0.808084
-1.75419 -1.95169e-15 0.851046
-1.71938 -3.98197e-15 0.896063
-1.68458 -1.78387e-15 0.943036
-1.64979 -2.23481e-15 0.991841
-1.61499 2.47871e-15 1.04229
-1.58021 -9.42787e-15 1.09418
-1.54542 1.63095e-14 1.14722
-1.51064 -2.07946e-14 1.20113
-1.47586 9.46821e-15 1.25555
-1.44109 -1.09942e-14 1.31013
-1.40632 5.45975e-15 1.36447
-1.37155 -6.31036e-15 1.41822
-1.33679 1.23165e-14 1.471
-1.30203 -1.13461e-14 1.5225
-1.26727 -2.16107e-14 1.5724
-1.23251 -2.02702e-15 1.62051
-1.19776 -6.29342e-15 1.66664
-1.16301 1.556e-14 1.71071
-1.12827 -1.99173e-14 1.75267
-1.09352 -1.01565e-14 1.79257
-1.05878 -1.45059e-14 1.8305
-1.02405 -8.41503e-15 1.8666
-0.989309 -8.43115e-15 1.90104
-0.954576 -2.01038e-14 1.93403
-0.919844 1.9213e-14 1.96575
-0.885115 -1.77133e-14 1.99644
-0.850388 2.17042e-14 2.02628
-0.815663 -1.9234e-14 2.05547
-0.78094 2.49687e-14 2.08414
-0.746219 3.69076e-15 2.11245
-0.711499 4.40994e-16 2.14046
-0.676781 -1.53155e-14 2.16828
-0.642065 2.84535e-15 2.19588
-0.60735 -1.96559e-14 2.2233
-0.572637 7.94268e-15 2.25044
-0.537925 -8.16393e-15 2.2773
-0.503214 1.04955e-14 2.30369
-0.468504 -2.59825e-15 2.32957
-0.433796 -2.72563e-14 2.35469
-0.399089 -1.80032e-14 2.37899
-0.364382 -1.47661e-14 2.40215
-0.329676 -1.91158e-14 2.42412
-0.294972 -2.93398e-14 2.44454
-0.260267 -2.8371e-14 2.4634
-0.225564 -3.956e-14 2.48028
-0.190861 -2.70282e-14 2.49527
-0.156158 -2.94717e-14 2.50788
-0.121456 -9.93048e-14 2.51835
-0.0867541 -7.91746e-14 2.52606
-0.0520524 -1.33474e-13 2.53162
-0.0173508 -4.08277e-13 2.53364
0.0173508 4.32396e-13 2.53364
0.0520524 1.68304e-13 2.53162
0.0867541 5.74492e-14 2.52606
0.121456 9.3514e-14 2.51835
0.156158 2.50863e-14 2.50788
0.190861 8.03325e-15 2.49527
0.225564 5.73719e-14 2.48028
0.260267 2.14645e-14 2.4634
0.294972 2.19311e-14 2.44454
0.329676 1.7036e-14 2.42412
0.364382 3.32911e-14 2.40215
0.399089 1.56959e-14 2.37899
0.433796 -6.04542e-15 2.35469
0.468504 2.81288e-15 2.32957
0.503214 3.30292e-14 2.30369
0.537925 -1.73381e-14 2.2773
0.572637 3.85618e-14 2.25044
0.60735 9.1083e-15 2.2233
0.642065 2.33461e-14 2.19588
0.676781 1.1551e-14 2.16828
0.711499 -5.98412e-15 2.14046
0.746219 3.66144e-15 2.11245
0.78094 1.47255e-14 2.08414
0.815663 2.21263e-15 2.05547
0.850388 2.18424e-14 2.02628
0.885115 -2.03444e-14 1.99644
0.919844 9.88059e-16 1.96575
0.954576 7.17177e-15 1.93403
0.989309 4.80649e-15 1.90104
1.02405 1.15548e-14 1.8666
1.05878 4.32763e-15 1.8305
1.09352 1.36867e-14 1.79257
1.12827 9.08455e-15 1.75267
1.16301 -4.92756e-15 1.71071
1.19776 1.44315e-14 1.66664
1.23251 -1.28758e-14 1.62051
1.26727 2.39892e-14 1.5724
1.30203 1.42797e-14 1.5225
1.33679 3.89526e-15 1.471
1.37155 1.04636e-14 1.41822
1.40632 6.40154e-15 1.36447
1.44109 -5.83423e-15 1.31013
1.47586 2.43889e-14 1.25555
1.51064 -6.91963e-15 1.20113
1.54542 -1.86896e-15 1.14722
1.58021 2.41139e-15 1.09418
1.61499 -2.53698e-15 1.04229
1.64979 6.74673e-17 0.991841
1.68458 -1.0027e-15 0.943036
1.71938 6.6348e-15 0.896063
1.75419 -1.10842e-15 0.851046
1.78899 7.38217e-16 0.808084
1.82381 3.48955e-16 0.767222
1.85862 2.75018e-15 0.728487
1.89345 5.77592e-16 0.691863
1.92827 -1.15928e-15 0.657326
1.9631 4.5228e-15 0.624816
1.99794 3.12602e-15 0.594275
2.03278 1.14935e-15 0.565619
2.06762 8.62109e-16 0.538768
2.10247 2.29567e-18 0.513627
2.13733 4.26525e-15 0.490106
2.17219 -7.66776e-16 0.468104
2.20705 3.14915e-15 0.447531
2.24192 -7.50476e-16 0.428285
2.2768 9.81955e-16 0.410278
2.31168 1.33143e-15 0.393411
2.34657 7.60873e-16 0.377598
2.38146 7.67074e-16 0.362744
2.41636 -7.39495e-16 0.348766
2.45126 -6.35625e-17 0.335573
2.48617 9.25599e-16 0.323083
2.52109 -5.19214e-16 0.311209
2.55601 8.58445e-16 0.299874
2.59094 -5.04732e-16 0.288991
2.62587 5.91223e-18 0.278489
2.66081 8.16251e-18 0.268289
2.69576 5.66564e-16 0.258327
2.73071 -4.29974e-17 0.248535
2.76567 2.41856e-16 0.238864
2.80064 -7.93858e-17 0.229266
2.83561 5.61005e-18 0.219713
2.87059 -5.34675e-16 0.210183
2.90558 -3.93432e-16 0.200675
2.94058 2.42853e-16 0.191198
2.97558 -7.02014e-16 0.181777
3.01059 2.83056e-16 0.172445
3.0456 -6.84887e-18 0.163249
3.08063 -2.82291e-16 0.154234
3.11566 -1.9929e-16 0.145454
3.1507 -4.07132e-17 0.136954
3.18574 -2.37714e-16 0.12878
3.2208 -1.17878e-16 0.120965
3.25586 -2.02547e-16 0.113541
3.29093 -9.94325e-17 0.106521
3.32601 -1.73856e-16 0.0999192
3.36109 -1.66275e-16 0.0937335
3.39619 -1.09073e-16 0.0879603
3.43129 -1.12218e-16 0.0825861
3.4664 -1.48837e-16 0.0775966
3.50152 -9.34002e-17 0.0729707
3.53665 -1.54751e-16 0.0686889
3.57179 -7.292e-17 0.0647272
3.60694 -1.02963e-16 0.0610644
3.64209 -1.03967e-16 0.0576766
3.67726 -1.04012e-16 0.0545435
3.71243 -1.10029e-16 0.051643
3.74761 -1.29412e-16 0.0489569
3.7828 -1.27891e-16 0.046466
3.81801 -8.24737e-17 0.0441544
3.85322 -7.11301e-17 0.0420057
3.88844 -1.37899e-16 0.0400067
3.92367 -6.84011e-17 0.0381436
3.95891 -1.25048e-16 0.0364055
3.99416 -9.06306e-17 0.034781
4.02942 -8.81016e-17 0.0332613
4.06469 -1.25805e-16 0.0318368
4.09997 -9.68058e-17 0.0305004
4.13526 -1.08567e-16 0.0292443
4.17056 -8.75212e-17 0.0280626
4.20587 -9.89123e-17 0.0269489
4.24119 -8.53845e-17 0.0258985
4.27653 -8.6913e-17 0.0249061
4.31187 -7.87031e-17 0.0239678
4.34722 -9.72832e-17 0.0230791
4.38259 -6.86175e-17 0.022237
4.41797 -8.91796e-17 0.0214378
4.45335 -7.19618e-17 0.0206788
4.48875 -6.54493e-17 0.019957
4.52416 -7.16042e-17 0.0192703
4.55958 -7.39642e-17 0.0186159
4.59502 -5.63146e-17 0.0179923
4.63046 -6.59462e-17 0.017397
4.66592 -5.21471e-17 0.0168288
4.70139 -5.78721e-17 0.0162855
4.73687 -4.54859e-17 0.0157662
4.77237 -5.23094e-17 0.015269
4.80787 -4.37972e-17 0.014793
4.84339 -4.18996e-17 0.0143367
4.87892 -3.64149e-17 0.0138993
4.91446 -4.25485e-17 0.0134795
4.95002 -3.24479e-17 0.0130766
4.98559 -2.86099e-17 0.0126895
5.02117 -2.49685e-17 0.0123176
5.05677 -2.66566e-17 0.0119598
5.09237 -1.52795e-17 0.0116159
5.128 -2.13335e-17 0.0112847
5.16363 -1.72052e-17 0.0109659
5.19928 -1.50149e-17 0.0106587
5.23494 -1.28973e-17 0.0103627
5.27062 -1.56815e-17 0.0100773
5.30631 -1.04827e-17 0.00980211
5.34201 -1.30562e-17 0.0095365
5.37773 -1.44742e-17 0.00928023
5.41346 -1.20763e-17 0.00903269
5.4492 -1.29607e-17 0.00879369
5.48497 -1.20936e-17 0.00856269
5.52074 -1.13015e-17 0.0083395
5.55653 -1.30838e-17 0.00812363
5.59233 -1.42511e-17 0.00791495
5.62815 -1.40733e-17 0.00771299
5.66399 -1.57929e-17 0.00751763
5.69984 -1.01799e-17 0.00732845
5.7357 -1.35172e-17 0.00714537
5.77158 -9.8337e-18 0.00696798
5.80748 -1.18643e-17 0.00679621
5.84339 -1.32461e-17 0.0066297
5.87932 -1.11103e-17 0.00646838
5.91526 -9.01214e-18 0.00631192
5.95122 -9.02757e-18 0.00616027
5.9872 -8.0904e-18 0.00601313
6.02319 -7.04029e-18 0.00587044
6.05919 -6.87981e-18 0.00573193
6.09522 -5.84384e-18 0.00559755
6.13126 -2.65006e-18 0.00546705
6.16732 -3.63771e-18 0.00534039
6.20339 -1.37254e-18 0.00521734
6.23949 -1.82793e-18 0.00509786
6.27559 -3.90748e-19 0.00498174
6.31172 1.43443e-18 0.00486895
6.34786 1.47065e-18 0.00475928
6.38403 2.45712e-18 0.00465272
6.42021 3.62558e-18 0.00454908
6.4564 4.27978e-18 0.00444833
6.49262 3.35267e-18 0.00435031
6.52885 5.88234e-18 0.00425499
6.5651 5.60869e-18 0.00416222
6.60137 6.19638e-18 0.00407198
6.63766 6.04571e-18 0.00398413
6.67397 7.21669e-18 0.00389864
6.71029 6.47139e-18 0.00381538
6.74664 6.63642e-18 0.00373435
6.783 6.76561e-18 0.0036554
6.81938 7.48843e-18 0.00357854
6.85579 7.17874e-18 0.00350364
6.89221 7.08994e-18 0.00343069
6.92865 5.77998e-18 0.00335958
6.96511 7.57072e-18 0.0032903
7.00159 6.16356e-18 0.00322276
7.0381 5.66032e-18 0.00315694
7.07462 6.67455e-18 0.00309274
7.11116 6.7017e-18 0.00303016
7.14772 5.4092e-18 0.00296912
7.18431 5.83423e-18 0.0029096
7.22091 5.37161e-18 0.00285152
7.25754 5.48802e-18 0.00279488
7.29418 5.23014e-18 0.00273959
7.33085 4.91125e-18 0.00268566
7.36754 5.19123e-18 0.00263301
7.40425 4.66867e-18 0.00258164
7.44099 4.49412e-18 0.00253147
7.47774 4.50494e-18 0.00248251
7.51452 4.70293e-18 0.00243468
7.55132 4.91111e-18 0.002388
7.58814 5.03971e-18 0.00234239
7.62498 4.58936e-18 0.00229785
7.66185 5.44159e-18 0.00225433
7.69874 4.74189e-18 0.00221183
7.73566 5.62755e-18 0.00217029
7.77259 5.22558e-18 0.00212971
7.80955 5.40296e-18 0.00209004
7.84654 5.9815e-18 0.00205128
7.88355 6.13003e-18 0.00201338
7.92058 6.10174e-18 0.00197635
7.95763 6.13482e-18 0.00194012
7.99471 6.08063e-18 0.00190472
8.03182 6.56388e-18 0.00187008
8.06895 6.33567e-18 0.00183623
8.1061 6.49015e-18 0.0018031
8.14328 6.71177e-18 0.0017707
8.18049 7.09882e-18 0.001739
8.21772 6.9897e-18 0.001708
8.25497 6.63978e-18 0.00167766
8.29226 6.79493e-18 0.00164797
8.32956 6.6823e-18 0.00161891
8.3669 6.68932e-18 0.00159049
8.40426 6.58212e-18 0.00156265
8.44165 6.62766e-18 0.00153541
8.47906 6.32757e-18 0.00150873
8.5165 6.19239e-18 0.00148263
8.55397 5.99664e-18 0.00145706
8.59146 5.82618e-18 0.00143203
8.62899 5.84603e-18 0.0014075
8.66654 5.77604e-18 0.0013835
8.70412 5.40122e-18 0.00135997
8.74172 5.32931e-18 0.00133694
8.77936 4.93598e-18 0.00131437
8.81702 4.72647e-18 0.00129226
8.85471 4.61841e-18 0.00127059
8.89244 4.21781e-18 0.00124937
8.93019 3.94434e-18 0.00122856
8.96797 4.06711e-18 0.00120818
9.00578 3.59123e-18 0.0011882
9.04362 3.48325e-18 0.00116862
9.08149 3.11995e-18 0.00114941
9.11939 3.15037e-18 0.0011306
9.15732 3.07388e-18 0.00111215
9.19528 2.90427e-18 0.00109406
9.23327 2.84977e-18 0.00107632
9.2713 2.85437e-18 0.00105893
9.30935 2.76288e-18 0.00104187
9.34744 2.52347e-18 0.00102514
9.38556 2.65904e-18 0.00100873
9.42371 2.87171e-18 0.000992638
9.46189 2.81185e-18 0.000976846
9.50011 2.81299e-18 0.00096136
9.53836 2.87714e-18 0.000946161
9.57664 2.80855e-18 0.000931255
9.61496 2.75227e-18 0.000916622
9.65331 2.87942e-18 0.000902269
9.69169 2.89733e-18 0.000888178
9.73011 2.86091e-18 0.000874354
9.76856 2.85245e-18 0.00086078
9.80704 2.77677e-18 0.000847463
9.84557 2.70692e-18 0.000834385
9.88412 2.64659e-18 0.000821551
9.92271 2.61447e-18 0.000808947
9.96134 2.4786e-18 0.000796578
10 2.41662e-18 0.000784427
10.0387 2.36105e-18 0.000772501
10.0774 2.37449e-18 0.000760785
10.1162 2.16176e-18 0.000749285
10.155 2.11587e-18 0.000737985
10.1939 2.01819e-18 0.000726891
10.2328 1.85973e-18 0.00071599
10.2717 1.88279e-18 0.000705287
10.3106 1.66101e-18 0.000694768
10.3496 1.65331e-18 0.000684439
10.3887 1.56004e-18 0.000674286
10.4278 1.56317e-18 0.000664316
10.4669 1.34461e-18 0.000654515
10.506 1.36869e-18 0.000644888
10.5452 1.34725e-18 0.000635424
10.5845 1.31814e-18 0.000626127
10.6238 1.21283e-18 0.000616987
10.6631 1.11205e-18 0.000608007
10.7024 1.23301e-18 0.000599176
10.7418 1.08362e-18 0.0005905
10.7813 9.86836e-19 0.000581968
10.8208 9.75868e-19 0.000573584
10.8603 9.16074e-19 0.000565338
10.8999 8.602e-19 0.000557234
10.9395 8.48492e-19 0.000549263
10.9792 7.92867e-19 0.000541428
11.0189 8.19576e-19 0.000533721
11.0586 7.44223e-19 0.000526145
11.0984 8.13068e-19 0.000518692
11.1383 7.46312e-19 0.000511365
11.1781 7.61558e-19 0.000504155
11.2181 7.14609e-19 0.000497067
11.2581 6.94353e-19 0.000490092
11.2981 6.07877e-19 0.000483234
11.3381 6.34384e-19 0.000476484
11.3783 5.52967e-19 0.000469847
11.4184 4.86823e-19 0.000463315
11.4587 4.70262e-19 0.00045689
11.4989 4.73445e-19 0.000450567
11.5392 3.25247e-19 0.000444347
11.5796 2.6628e-19 0.000438224
11.62 2.33701e-19 0.000432202
11.6605 1.3638e-19 0.000426272
11.701 9.43834e-20 0.00042044
11.7415 2.40494e-20 0.000414696
11.7822 -8.95489e-20 0.000409046
11.8228 -1.31751e-19 0.000403483
11.8636 -2.77741e-19 0.000398008
11.9043 -3.09776e-19 0.000392617
11.9452 -3.91706e-19 0.000387313
11.986 -4.22572e-19 0.000382088
12.027 -4.53169e-19 0.000376947
12.068 -4.6238e-19 0.000371882
12.109 -5.18439e-19 0.000366898
12.1501 -5.20946e-19 0.000361989
12.1913 -6.12157e-19 0.000357156
12.2325 -6.38428e-19 0.000352396
12.2738 -6.27031e-19 0.00034771
12.3151 -6.76401e-19 0.000343093
12.3565 -6.72054e-19 0.000338548
12.3979 -6.79456e-19 0.00033407
12.4394 -6.75168e-19 0.000329661
12.481 -6.74111e-19 0.000325317
12.5226 -6.38498e-19 0.000321039
12.5643 -5.97799e-19 0.000316824
12.6061 -5.69931e-19 0.000312673
12.6479 -5.88254e-19 0.000308582
12.6898 -5.08898e-19 0.000304554
12.7317 -5.00042e-19 0.000300583
12.7737 -4.60318e-19 0.000296672
12.8158 -4.10751e-19 0.000292818
12.8579 -3.87471e-19 0.000289021
12.9001 -3.26254e-19 0.000285279
12.9424 -3.3881e-19 0.000281592
12.9847 -2.85694e-19 0.000277958
13.0271 -2.55785e-19 0.000274378
13.0696 -2.57375e-19 0.000270848
13.1121 -2.41245e-19 0.00026737
13.1547 -2.45412e-19 0.000263941
13.1974 -2.62613e-19 0.000260563
13.2402 -2.43384e-19 0.000257232
13.283 -2.79003e-19 0.000253949
13.3259 -2.6234e-19 0.000250712
13.3689 -3.14157e-19 0.000247522
13.4119 -2.80481e-19 0.000244376
13.455 -3.44939e-19 0.000241276
13.4982 -3.46178e-19 0.000238218
13.5415 -3.83989e-19 0.000235205
13.5848 -3.66673e-19 0.000232232
13.6283 -3.89743e-19 0.000229303
13.6718 -3.92451e-19 0.000226412
13.7153 -4.01562e-19 0.000223564
13.759 -3.89598e-19 0.000220753
13.8028 -4.05536e-19 0.000217983
13.8466 -3.82414e-19 0.000215249
13.8905 -3.92486e-19 0.000212555
13.9345 -3.57438e-19 0.000209896
13.9786 -3.67431e-19 0.000207275
14.0227 -3.32132e-19 0.000204688
14.067 -3.37791e-19 0.000202138
14.1113 -2.85503e-19 0.000199621
14.1558 -2.80252e-19 0.000197139
14.2003 -2.65166e-19 0.00019469
14.2449 -2.37549e-19 0.000192275
14.2896 -2.13701e-19 0.000189891
14.3344 -2.00595e-19 0.000187541
14.3793 -1.68365e-19 0.000185221
14.4243 -1.51654e-19 0.000182932
14.4693 -1.3495e-19 0.000180673
14.5145 -1.18077e-19 0.000178446
14.5598 -9.70993e-20 0.000176246
14.6052 -7.40794e-20 0.000174077
14.6506 -6.2853e-20 0.000171935
14.6962 -5.08897e-20 0.000169822
14.7419 -4.28734e-20 0.000167736
14.7877 -1.19511e-20 0.000165678
14.8336 -1.74475e-20 0.000163646
14.8796 -2.37069e-21 0.000161641
14.9257 -5.44516e-21 0.000159662
14.9719 1.23671e-21 0.000157709
15.0182 1.34039e-21 0.00015578
15.0647 -1.22065e-22 0.000153877
15.1112 7.60562e-21 0.000151997
15.1579 1.35647e-20 0.000150142
15.2047 1.57288e-20 0.00014831
15.2516 1.42333e-20 0.000146502
15.2986 2.10487e-20 0.000144716
15.3458 1.92247e-20 0.000142954
15.393 3.94617e-20 0.000141213
15.4404 4.91899e-20 0.000139495
15.488 6.54338e-20 0.000137797
15.5356 7.39983e-20 0.000136122
15.5834 9.36132e-20 0.000134466
15.6313 1.10139e-19 0.000132832
15.6794 1.35202e-19 0.000131218
15.7276 1.45073e-19 0.000129624
15.7759 1.78159e-19 0.000128049
15.8243 1.91368e-19 0.000126494
15.873 2.06085e-19 0.000124958
15.9217 2.28363e-19 0.00012344
15.9706 2.36654e-19 0.000121941
16.0197 2.46206e-19 0.000120461
16.0689 2.70449e-19 0.000118998
16.1182 2.52462e-19 0.000117553
16.1677 2.62224e-19 0.000116125
16.2174 2.50502e-19 0.000114715
16.2672 2.51564e-19 0.000113321
16.3172 2.33475e-19 0.000111944
16.3674 2.24496e-19 0.000110583
16.4177 2.01484e-19 0.000109239
16.4682 1.88263e-19 0.000107909
16.5189 1.63047e-19 0.000106597
16.5697 1.46578e-19 0.000105299
16.6208 1.26113e-19 0.000104016
16.672 1.09387e-19 0.000102748
16.7234 8.42455e-20 0.000101496
16.775 7.38583e-20 0.000100257
16.8268 6.36684e-20 9.90333e-05
16.8787 4.52119e-20 9.78229e-05
16.9309 3.2165e-20 9.66269e-05
16.9833 2.35594e-20 9.54439e-05
17.0359 9.88424e-21 9.4275e-05
17.0887 9.99862e-21 9.31187e-05
17.1418 -7.58667e-22 9.1976e-05
17.195 -3.45073e-21 9.08454e-05
17.2485 -1.6551e-20 8.97281e-05
17.3022 -6.4437e-21 8.86227e-05
17.3562 -1.00996e-20 8.753e-05
17.4104 -4.19439e-21 8.64487e-05
17.4648 -8.93253e-21 8.53799e-05
17.5195 3.46849e-21 8.43222e-05
17.5744 5.83083e-21 8.32765e-05
17.6296 1.39842e-20 8.22415e-05
17.6851 1.81077e-20 8.12182e-05
17.7408 2.84403e-20 8.02052e-05
17.7969 2.59149e-20 7.92036e-05
17.8532 3.27626e-20 7.8212e-05
17.9098 2.82038e-20 7.72313e-05
17.9667 2.55158e-20 7.62603e-05
18.0239 1.77164e-20 7.52999e-05
18.0815 1.4635e-20 7.43488e-05
18.1393 3.33417e-21 7.3408e-05
18.1975 -4.68188e-21 7.24762e-05
18.256 -2.31334e-20 7.15542e-05
18.3149 -2.85946e-20 7.0641e-05
18.3742 -3.92489e-20 6.97373e-05
18.4338 -4.47696e-20 6.8842e-05
18.4938 -5.15765e-20 6.79559e-05
18.5542 -5.37155e-20 6.70779e-05
18.615 -5.92701e-20 6.62086e-05
18.6762 -5.80108e-20 6.53471e-05
18.7379 -6.69919e-20 6.44941e-05
18.8 -6.34147e-20 6.36486e-05
18.8625 -6.8904e-20 6.28111e-05
18.9255 -7.04934e-20 6.19807e-05
18.9891 -7.59057e-20 6.11581e-05
19.0531 -7.30028e-20 6.03423e-05
19.1177 -8.09962e-20 5.95338e-05
19.1828 -7.28338e-20 5.87318e-05
19.2484 -8.00697e-20 5.79368e-05
19.3147 -7.29017e-20 5.71478e-05
19.3816 -7.87073e-20 5.63654e-05
19.4491 -7.34159e-20 5.55887e-05
19.5173 -7.56643e-20 5.48182e-05
19.5862 -7.31613e-20 5.40529e-05
19.6558 -7.3871e-20 5.32934e-05
19.7262 -7.36058e-20 5.25387e-05
19.7974 -7.59949e-20 5.17893e-05
19.8694 -7.35308e-20 5.10442e-05
19.9423 -8.23348e-20 5.03038e-05
20.0162 -7.3744e-20 4.95672e-05
20.091 -8.05602e-20 4.88347e-05
20.1669 -7.15962e-20 4.81053e-05
20.244 -7.11006e-20 4.73795e-05
20.3222 -6.2931e-20 4.66559e-05
20.4016 -5.92759e-20 4.59351e-05
20.4825 -5.1531e-20 4.52157e-05
20.5648 -4.99985e-20 4.4498e-05
20.6487 -4.18048e-20 4.37806e-05
20.7344 -4.35347e-20 4.30637e-05
20.8219 -3.81186e-20 4.23456e-05
20.9115 -3.47017e-20 4.16264e-05
21.0034 -2.55684e-20 4.0904e-05
21.0979 -2.46473e-20 4.01782e-05
21.1952 -1.73691e-20 3.94465e-05
21.2959 -2.13111e-20 3.87079e-05
21.4004 -1.84614e-20 3.79589e-05
21.5093 -2.34437e-20 3.71974e-05
21.6237 -2.19825e-20 3.6418e-05
21.7448 -2.71917e-20 3.56154e-05
21.8747 -1.91581e-20 3.47788e-05
22.0165 -2.06827e-20 3.38933e-05
22.1768 -9.2804e-21 3.29255e-05
22.3723 -2.05097e-20 3.17925e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta4.0Lambda0.5Nc1ClassicOneLoop/iFp_FRG.txt <==
-22.3723 -2.56014e-20 3.21761e-05
-22.1768 2.62138e-21 3.33303e-05
-22.0165 -7.38278e-21 3.43155e-05
-21.8747 -1.14258e-20 3.52181e-05
-21.7448 -2.54424e-20 3.60703e-05
-21.6237 -1.09552e-20 3.68886e-05
-21.5093 2.99851e-21 3.7683e-05
-21.4004 3.60184e-20 3.84597e-05
-21.2959 5.89645e-20 3.92233e-05
-21.1952 8.85088e-20 3.9977e-05
-21.0979 1.01137e-19 4.07233e-05
-21.0034 1.15485e-19 4.14641e-05
-20.9115 1.17099e-19 4.22011e-05
-20.8219 1.26756e-19 4.29355e-05
-20.7344 1.23895e-19 4.36684e-05
-20.6487 1.32655e-19 4.44007e-05
-20.5648 1.33768e-19 4.51331e-05
-20.4825 1.47453e-19 4.58665e-05
-20.4016 1.55442e-19 4.66013e-05
-20.3222 1.76419e-19 4.73381e-05
-20.244 1.88761e-19 4.80774e-05
-20.1669 2.05303e-19 4.88196e-05
-20.091 2.02744e-19 4.95651e-05
-20.0162 2.06326e-19 5.03143e-05
-19.9423 1.97706e-19 5.10675e-05
-19.8694 1.96701e-19 5.1825e-05
-19.7974 1.87947e-19 5.25871e-05
-19.7262 1.91006e-19 5.33542e-05
-19.6558 1.86308e-19 5.41263e-05
-19.5862 1.90348e-19 5.49039e-05
-19.5173 1.84139e-19 5.56872e-05
-19.4491 1.84084e-19 5.64763e-05
-19.3816 1.7287e-19 5.72715e-05
-19.3147 1.71046e-19 5.8073e-05
-19.2484 1.65275e-19 5.8881e-05
-19.1828 1.75341e-19 5.96958e-05
-19.1177 1.82113e-19 6.05175e-05
-19.0531 2.07422e-19 6.13463e-05
-18.9891 2.29043e-19 6.21824e-05
-18.9255 2.6091e-19 6.3026e-05
-18.8625 2.86448e-19 6.38773e-05
-18.8 3.24387e-19 6.47364e-05
-18.7379 3.45947e-19 6.56036e-05
-18.6762 3.82092e-19 6.6479e-05
-18.615 4.06989e-19 6.73628e-05
-18.5542 4.40309e-19 6.82551e-05
-18.4938 4.54131e-19 6.91561e-05
-18.4338 4.75644e-19 7.00661e-05
-18.3742 4.84673e-19 7.09852e-05
-18.3149 5.00746e-19 7.19135e-05
-18.256 5.05368e-19 7.28513e-05
-18.1975 5.19886e-19 7.37987e-05
-18.1393 5.25493e-19 7.47558e-05
-18.0815 5.48818e-19 7.5723e-05
-18.0239 5.57493e-19 7.67003e-05
-17.9667 5.81978e-19 7.76879e-05
-17.9098 5.96583e-19 7.8686e-05
-17.8532 6.22998e-19 7.96948e-05
-17.7969 6.37305e-19 8.07145e-05
-17.7408 6.58697e-19 8.17453e-05
-17.6851 6.63511e-19 8.27873e-05
-17.6296 6.71624e-19 8.38407e-05
-17.5744 6.67507e-19 8.49057e-05
-17.5195 6.61334e-19 8.59826e-05
-17.4648 6.38956e-19 8.70714e-05
-17.4104 6.26902e-19 8.81724e-05
-17.3562 6.07397e-19 8.92859e-05
-17.3022 5.91973e-19 9.04119e-05
-17.2485 5.59406e-19 9.15508e-05
-17.195 5.34958e-19 9.27026e-05
-17.1418 5.08771e-19 9.38677e-05
-17.0887 4.9293e-19 9.50461e-05
-17.0359 4.64705e-19 9.62382e-05
-16.9833 4.5014e-19 9.74442e-05
-16.9309 4.2715e-19 9.86642e-05
-16.8787 4.16705e-19 9.98985e-05
-16.8268 4.00374e-19 0.000101147
-16.775 3.99302e-19 0.000102411
-16.7234 3.86438e-19 0.000103689
-16.672 3.92297e-19 0.000104983
-16.6208 3.87092e-19 0.000106292
-16.5697 4.08023e-19 0.000107617
-16.5189 4.22588e-19 0.000108958
-16.4682 4.42897e-19 0.000110315
-16.4177 4.67317e-19 0.000111688
-16.3674 5.02285e-19 0.000113079
-16.3172 5.23624e-19 0.000114486
-16.2672 5.54583e-19 0.00011591
-16.2174 5.76022e-19 0.000117352
-16.1677 6.05617e-19 0.000118811
-16.1182 6.27196e-19 0.000120289
-16.0689 6.58135e-19 0.000121784
-16.0197 6.81707e-19 0.000123299
-15.9706 7.20533e-19 0.000124832
-15.9217 7.52439e-19 0.000126385
-15.873 7.91049e-19 0.000127957
-15.8243 8.14522e-19 0.000129548
-15.7759 8.52591e-19 0.00013116
-15.7276 8.72421e-19 0.000132793
-15.6794 9.09135e-19 0.000134446
-15.6313 9.31473e-19 0.00013612
-15.5834 9.67782e-19 0.000137815
-15.5356 9.83928e-19 0.000139532
-15.488 1.02251e-18 0.000141272
-15.4404 1.03597e-18 0.000143033
-15.393 1.07208e-18 0.000144818
-15.3458 1.08944e-18 0.000146625
-15.2986 1.11751e-18 0.000148456
-15.2516 1.13422e-18 0.000150311
-15.2047 1.15615e-18 0.000152191
-15.1579 1.16183e-18 0.000154095
-15.1112 1.16697e-18 0.000156023
-15.0647 1.1609e-18 0.000157978
-15.0182 1.15921e-18 0.000159958
-14.9719 1.14157e-18 0.000161964
-14.9257 1.121e-18 0.000163998
-14.8796 1.08948e-18 0.000166058
-14.8336 1.07834e-18 0.000168146
-14.7877 1.05228e-18 0.000170262
-14.7419 1.043e-18 0.000172406
-14.6962 1.00853e-18 0.000174579
-14.6506 9.93976e-19 0.000176782
-14.6052 9.70136e-19 0.000179014
-14.5598 9.58652e-19 0.000181277
-14.5145 9.28182e-19 0.00018357
-14.4693 9.22102e-19 0.000185895
-14.4243 9.016e-19 0.000188252
-14.3793 8.91305e-19 0.000190641
-14.3344 8.80747e-19 0.000193064
-14.2896 8.85279e-19 0.000195519
-14.2449 8.67126e-19 0.000198009
-14.2003 8.66985e-19 0.000200533
-14.1558 8.69354e-19 0.000203093
-14.1113 8.76582e-19 0.000205688
-14.067 8.80772e-19 0.00020832
-14.0227 9.05729e-19 0.000210988
-13.9786 9.12488e-19 0.000213694
-13.9345 9.51389e-19 0.000216439
-13.8905 9.69336e-19 0.000219222
-13.8466 1.00486e-18 0.000222045
-13.8028 1.02339e-18 0.000224908
-13.759 1.06572e-18 0.000227812
-13.7153 1.10386e-18 0.000230757
-13.6718 1.13288e-18 0.000233745
-13.6283 1.16635e-18 0.000236776
-13.5848 1.19557e-18 0.000239851
-13.5415 1.23832e-18 0.00024297
-13.4982 1.30602e-18 0.000246134
-13.455 1.34974e-18 0.000249345
-13.4119 1.42446e-18 0.000252602
-13.3689 1.49282e-18 0.000255907
-13.3259 1.57224e-18 0.000259261
-13.283 1.66277e-18 0.000262664
-13.2402 1.76416e-18 0.000266117
-13.1974 1.86e-18 0.000269621
-13.1547 1.97926e-18 0.000273178
-13.1121 2.0738e-18 0.000276787
-13.0696 2.17499e-18 0.00028045
-13.0271 2.25904e-18 0.000284168
-12.9847 2.37176e-18 0.000287942
-12.9424 2.44063e-18 0.000291773
-12.9001 2.52056e-18 0.000295662
-12.8579 2.58111e-18 0.000299609
-12.8158 2.64742e-18 0.000303617
-12.7737 2.709e-18 0.000307685
-12.7317 2.74809e-18 0.000311816
-12.6898 2.80049e-18 0.00031601
-12.6479 2.85095e-18 0.000320268
-12.6061 2.87355e-18 0.000324592
-12.5643 2.90145e-18 0.000328983
-12.5226 2.93779e-18 0.000333441
-12.481 2.94078e-18 0.000337969
-12.4394 2.9484e-18 0.000342568
-12.3979 2.9622e-18 0.000347239
-12.3565 2.96002e-18 0.000351983
-12.3151 2.96626e-18 0.000356801
-12.2738 2.96734e-18 0.000361695
-12.2325 2.99439e-18 0.000366667
-12.1913 2.9482e-18 0.000371718
-12.1501 2.97378e-18 0.000376849
-12.109 2.9648e-18 0.000382062
-12.068 2.99141e-18 0.000387358
-12.027 2.98871e-18 0.00039274
-11.986 2.99226e-18 0.000398208
-11.9452 3.00301e-18 0.000403764
-11.9043 3.0205e-18 0.000409411
-11.8636 2.99268e-18 0.000415149
-11.8228 3.03896e-18 0.000420981
-11.7822 3.02807e-18 0.000426908
-11.7415 3.04404e-18 0.000432932
-11.701 3.02739e-18 0.000439055
-11.6605 3.06379e-18 0.00044528
-11.62 3.06665e-18 0.000451608
-11.5796 3.0782e-18 0.00045804
-11.5392 3.00896e-18 0.00046458
-11.4989 3.1172e-18 0.000471229
-11.4587 3.10882e-18 0.00047799
-11.4184 3.14344e-18 0.000484864
-11.3783 3.15854e-18 0.000491854
-11.3381 3.20599e-18 0.000498963
-11.2981 3.20567e-18 0.000506192
-11.2581 3.35177e-18 0.000513544
-11.2181 3.29745e-18 0.000521022
-11.1781 3.43054e-18 0.000528628
-11.1383 3.43554e-18 0.000536365
-11.0984 3.58135e-18 0.000544236
-11.0586 3.58682e-18 0.000552242
-11.0189 3.68826e-18 0.000560388
-10.9792 3.69819e-18 0.000568676
-10.9395 3.83099e-18 0.000577108
-10.8999 3.88671e-18 0.000585689
-10.8603 3.97375e-18 0.00059442
-10.8208 4.02681e-18 0.000603306
-10.7813 4.21225e-18 0.000612349
-10.7418 4.25037e-18 0.000621553
-10.7024 4.41569e-18 0.000630921
-10.6631 4.45217e-18 0.000640457
-10.6238 4.66302e-18 0.000650164
-10.5845 4.79875e-18 0.000660046
-10.5452 4.93284e-18 0.000670106
-10.506 5.02346e-18 0.000680349
-10.4669 5.16068e-18 0.000690779
-10.4278 5.25762e-18 0.000701399
-10.3887 5.33578e-18 0.000712214
-10.3496 5.41901e-18 0.000723228
-10.3106 5.49905e-18 0.000734445
-10.2717 5.50253e-18 0.000745871
-10.2328 5.54994e-18 0.000757508
-10.1939 5.51904e-18 0.000769363
-10.155 5.5216e-18 0.00078144
-10.1162 5.43119e-18 0.000793744
-10.0774 5.50185e-18 0.00080628
-10.0387 5.48423e-18 0.000819053
-10 5.47682e-18 0.00083207
-9.96134 5.4335e-18 0.000845334
-9.92271 5.47937e-18 0.000858852
-9.88412 5.4314e-18 0.00087263
-9.84557 5.54523e-18 0.000886674
-9.80704 5.44837e-18 0.00090099
-9.76856 5.45698e-18 0.000915584
-9.73011 5.43155e-18 0.000930462
-9.69169 5.42305e-18 0.000945632
-9.65331 5.57236e-18 0.0009611
-9.61496 5.58182e-18 0.000976873
-9.57664 5.57017e-18 0.000992958
-9.53836 5.59864e-18 0.00100936
-9.50011 5.49763e-18 0.0010261
-9.46189 5.47465e-18 0.00104316
-9.42371 5.43064e-18 0.00106058
-9.38556 5.37117e-18 0.00107834
-9.34744 5.30046e-18 0.00109646
-9.30935 5.15752e-18 0.00111495
-9.2713 5.17272e-18 0.00113382
-9.23327 5.09238e-18 0.00115308
-9.19528 4.93117e-18 0.00117273
-9.15732 4.79493e-18 0.00119279
-9.11939 4.67442e-18 0.00121327
-9.08149 4.65518e-18 0.00123417
-9.04362 4.44255e-18 0.00125551
-9.00578 4.49585e-18 0.0012773
-8.96797 4.3969e-18 0.00129955
-8.93019 4.35178e-18 0.00132227
-8.89244 4.01795e-18 0.00134548
-8.85471 4.01666e-18 0.00136918
-8.81702 4.10676e-18 0.00139339
-8.77936 3.99154e-18 0.00141812
-8.74172 3.81632e-18 0.00144339
-8.70412 3.9161e-18 0.00146921
-8.66654 3.91493e-18 0.00149559
-8.62899 3.66592e-18 0.00152255
-8.59146 3.67324e-18 0.00155011
-8.55397 3.70862e-18 0.00157827
-8.5165 3.6398e-18 0.00160706
-8.47906 3.53114e-18 0.0016365
-8.44165 3.7485e-18 0.00166659
-8.40426 3.70815e-18 0.00169736
-8.3669 3.88292e-18 0.00172883
-8.32956 3.89393e-18 0.00176101
-8.29226 3.76977e-18 0.00179393
-8.25497 3.78107e-18 0.00182761
-8.21772 3.44921e-18 0.00186206
-8.18049 3.62619e-18 0.00189731
-8.14328 3.98537e-18 0.00193337
-8.1061 3.76979e-18 0.00197029
-8.06895 3.80382e-18 0.00200807
-8.03182 3.80055e-18 0.00204674
-7.99471 3.66131e-18 0.00208633
-7.95763 3.72079e-18 0.00212686
-7.92058 3.67791e-18 0.00216836
-7.88355 3.91038e-18 0.00221087
-7.84654 3.84036e-18 0.0022544
-7.80955 3.89362e-18 0.00229899
-7.77259 3.29701e-18 0.00234467
-7.73566 3.10977e-18 0.00239147
-7.69874 3.02311e-18 0.00243942
-7.66185 3.26476e-18 0.00248857
-7.62498 2.88909e-18 0.00253894
-7.58814 2.71952e-18 0.00259058
-7.55132 2.41979e-18 0.00264351
-7.51452 1.77617e-18 0.00269779
-7.47774 2.20968e-18 0.00275345
-7.44099 2.79681e-18 0.00281054
-7.40425 2.61101e-18 0.00286909
-7.36754 2.27605e-18 0.00292916
-7.33085 1.9935e-18 0.0029908
-7.29418 1.41921e-18 0.00305404
-7.25754 1.62444e-18 0.00311896
-7.22091 1.96531e-18 0.00318559
-7.18431 2.00902e-18 0.00325399
-7.14772 2.10958e-18 0.00332423
-7.11116 1.49701e-18 0.00339635
-7.07462 1.48522e-18 0.00347043
-7.0381 1.08022e-18 0.00354653
-7.00159 1.16156e-18 0.00362471
-6.96511 1.44489e-18 0.00370505
-6.92865 1.06677e-18 0.00378762
-6.89221 4.27328e-19 0.00387249
-6.85579 6.66393e-19 0.00395974
-6.81938 8.02745e-19 0.00404946
-6.783 4.88307e-19 0.00414173
-6.74664 7.71313e-19 0.00423663
-6.71029 4.11024e-19 0.00433427
-6.67397 -2.50013e-19 0.00443474
-6.63766 -1.20664e-19 0.00453813
-6.60137 -1.11669e-18 0.00464456
-6.5651 -1.29765e-18 0.00475414
-6.52885 -1.18874e-18 0.00486698
-6.49262 -1.65499e-18 0.00498319
-6.4564 -8.22861e-19 0.00510291
-6.42021 -2.35779e-18 0.00522627
-6.38403 -3.21101e-18 0.0053534
-6.34786 -2.67033e-18 0.00548444
-6.31172 -4.08276e-18 0.00561956
-6.27559 -3.33005e-18 0.0057589
-6.23949 -2.98016e-18 0.00590262
-6.20339 -3.12618e-18 0.00605091
-6.16732 -2.50891e-18 0.00620393
-6.13126 -2.93105e-18 0.00636189
-6.09522 -2.76158e-18 0.00652497
-6.05919 -4.1181e-18 0.0066934
-6.02319 -5.05158e-18 0.00686738
-5.9872 -1.67822e-18 0.00704715
-5.95122 -4.745e-18 0.00723296
-5.91526 -3.44605e-18 0.00742505
-5.87932 -4.55173e-18 0.00762371
-5.84339 -3.90445e-18 0.0078292
-5.80748 -5.46469e-18 0.00804185
-5.77158 -4.09888e-18 0.00826195
-5.7357 -5.77266e-18 0.00848985
-5.69984 -5.47701e-18 0.00872591
-5.66399 -5.04631e-18 0.00897048
-5.62815 -6.49262e-18 0.00922399
-5.59233 -7.30378e-18 0.00948683
-5.55653 -6.54666e-18 0.00975946
-5.52074 -7.47465e-18 0.0100424
-5.48497 -4.72641e-18 0.010336
-5.4492 -4.68613e-18 0.010641
-5.41346 -6.98273e-18 0.0109578
-5.37773 -9.25324e-18 0.0112871
-5.34201 -8.31935e-18 0.0116295
-5.30631 -4.98035e-18 0.0119857
-5.27062 -5.33197e-18 0.0123565
-5.23494 -7.47013e-18 0.0127426
-5.19928 -8.20861e-18 0.0131449
-5.16363 -8.80459e-18 0.0135643
-5.128 -3.02104e-18 0.0140017
-5.09237 -6.70231e-18 0.0144582
-5.05677 -3.49376e-18 0.0149349
-5.02117 -5.78055e-18 0.0154331
-4.98559 -5.48567e-18 0.0159539
-4.95002 -1.91265e-18 0.0164989
-4.91446 2.30048e-18 0.0170694
-4.87892 3.97566e-18 0.0176672
-4.84339 -1.80543e-18 0.018294
-4.80787 -4.42968e-19 0.0189517
-4.77237 -6.72088e-19 0.0196424
-4.73687 9.88486e-18 0.0203681
-4.70139 9.34286e-18 0.0211314
-4.66592 8.02862e-18 0.0219348
-4.63046 1.42972e-17 0.022781
-4.59502 1.4825e-17 0.0236729
-4.55958 1.82832e-17 0.0246137
-4.52416 3.26606e-17 0.0256066
-4.48875 1.8904e-17 0.0266551
-4.45335 3.67755e-17 0.0277627
-4.41797 3.71315e-17 0.0289332
-4.38259 3.61532e-17 0.0301703
-4.34722 5.06193e-17 0.0314778
-4.31187 7.17372e-17 0.0328594
-4.27653 5.78506e-17 0.0343187
-4.24119 5.86989e-17 0.0358592
-4.20587 4.51883e-17 0.0374843
-4.17056 6.22289e-17 0.0391968
-4.13526 6.28832e-17 0.0409997
-4.09997 7.98087e-17 0.0428955
-4.06469 1.1011e-16 0.0448864
-4.02942 8.87996e-17 0.0469748
-3.99416 7.3943e-17 0.0491629
-3.95891 1.47968e-16 0.0514529
-3.92367 1.09535e-16 0.0538478
-3.88844 1.72888e-16 0.0563504
-3.85322 1.62552e-16 0.0589648
-3.81801 1.40592e-16 0.0616954
-3.7828 2.30685e-16 0.0645482
-3.74761 1.78951e-16 0.0675299
-3.71243 2.7438e-16 0.0706487
-3.67726 1.64043e-16 0.0739142
-3.64209 2.41823e-16 0.0773376
-3.60694 1.8019e-16 0.0809318
-3.57179 2.82185e-16 0.0847111
-3.53665 2.66832e-16 0.088692
-3.50152 3.40809e-16 0.0928926
-3.4664 3.06712e-16 0.0973331
-3.43129 3.45416e-16 0.102036
-3.39619 2.99013e-16 0.107025
-3.36109 3.06157e-16 0.112329
-3.32601 4.63542e-16 0.117976
-3.29093 5.04716e-16 0.123998
-3.25586 3.23079e-16 0.130433
-3.2208 4.97374e-16 0.137317
-3.18574 4.12141e-16 0.144696
-3.1507 3.8719e-16 0.152614
-3.11566 9.62148e-16 0.161125
-3.08063 2.09411e-16 0.170286
-3.0456 8.00901e-16 0.180158
-3.01059 7.9318e-16 0.190811
-2.97558 4.15863e-16 0.202322
-2.94058 9.60933e-16 0.214776
-2.90558 5.87315e-16 0.228266
-2.87059 7.55018e-16 0.242896
-2.83561 2.89828e-16 0.258781
-2.80064 1.0156e-15 0.276049
-2.76567 4.77959e-16 0.294843
-2.73071 8.5408e-16 0.315321
-2.69576 1.649e-15 0.33766
-2.66081 7.67268e-16 0.362057
-2.62587 1.25479e-15 0.388732
-2.59094 7.35018e-16 0.41793
-2.55601 1.09553e-15 0.449925
-2.52109 2.13038e-16 0.485026
-2.48617 2.3407e-15 0.523575
-2.45126 -2.1638e-16 0.565959
-2.41636 2.59158e-15 0.612605
-2.38146 1.09452e-15 0.664
-2.34657 -6.67617e-16 0.720681
-2.31168 3.35699e-15 0.783256
-2.2768 2.67871e-15 0.852397
-2.24192 5.43169e-15 0.928865
-2.20705 3.25873e-15 1.0135
-2.17219 -5.93979e-15 1.10724
-2.13733 -1.66295e-16 1.21112
-2.10247 1.60962e-14 1.32629
-2.06762 4.78713e-15 1.45401
-2.03278 9.78862e-15 1.59567
-1.99794 1.75514e-15 1.75271
-1.9631 -1.28969e-14 1.92675
-1.92827 9.15677e-15 2.11941
-1.89345 -2.1647e-14 2.33239
-1.85862 -8.45267e-15 2.56735
-1.82381 4.18334e-14 2.82593
-1.78899 5.16209e-14 3.10952
-1.75419 -4.3183e-14 3.41939
-1.71938 4.09443e-14 3.75635
-1.68458 3.28951e-14 4.12097
-1.64979 6.76331e-14 4.51324
-1.61499 9.93812e-14 4.93296
-1.58021 1.38062e-13 5.37946
-1.54542 -9.74432e-14 5.85218
-1.51064 1.36521e-13 6.35036
-1.47586 -8.50252e-14 6.87379
-1.44109 1.51716e-14 7.42221
-1.40632 4.95265e-13 7.99601
-1.37155 2.53958e-13 8.59506
-1.33679 3.99587e-13 9.21936
-1.30203 3.53192e-13 9.86723
-1.26727 3.98972e-13 10.5359
-1.23251 3.34189e-14 11.2195
-1.19776 8.05425e-13 11.9097
-1.16301 7.23593e-13 12.5938
-1.12827 6.23824e-13 13.2566
-1.09352 -7.70196e-14 13.8787
-1.05878 1.70229e-12 14.4402
-1.02405 1.16849e-12 14.92
-0.989309 6.12444e-13 15.3003
-0.954576 1.24114e-12 15.5667
-0.919844 4.43831e-13 15.7124
-0.885115 -1.23494e-13 15.7361
-0.850388 4.2888e-13 15.6452
-0.815663 1.31964e-12 15.4517
-0.78094 7.24825e-13 15.1728
-0.746219 7.89269e-13 14.8267
-0.711499 7.9716e-13 14.4329
-0.676781 2.69786e-13 14.0087
-0.642065 6.16674e-13 13.57
-0.60735 1.91957e-13 13.1293
-0.572637 9.73784e-13 12.6973
-0.537925 6.82546e-13 12.2812
-0.503214 3.9888e-13 11.8869
-0.468504 5.26886e-13 11.5178
-0.433796 3.65245e-13 11.1763
-0.399089 3.25287e-13 10.8636
-0.364382 1.72216e-13 10.5801
-0.329676 1.1443e-13 10.3255
-0.294972 3.78381e-13 10.0996
-0.260267 1.65495e-13 9.90141
-0.225564 -1.10363e-14 9.73036
-0.190861 1.43566e-13 9.5855
-0.156158 -2.19213e-14 9.46614
-0.121456 3.07361e-13 9.37151
-0.0867541 1.61621e-13 9.30109
-0.0520524 4.30346e-14 9.25439
-0.0173508 1.97389e-13 9.23113
0.0173508 4.6105e-15 9.23113
0.0520524 7.39436e-14 9.25439
0.0867541 1.86734e-13 9.30109
0.121456 1.59963e-13 9.37151
0.156158 1.65642e-13 9.46614
0.190861 -2.69987e-13 9.5855
0.225564 -4.34572e-14 9.73036
0.260267 -7.25848e-14 9.90141
0.294972 -1.73872e-14 10.0996
0.329676 -3.01233e-13 10.3255
0.364382 -8.69737e-14 10.5801
0.399089 -4.71535e-13 10.8636
0.433796 -2.01612e-13 11.1763
0.468504 -4.09854e-13 11.5178
0.503214 -4.18838e-13 11.8869
0.537925 -4.89809e-13 12.2812
0.572637 -6.24307e-13 12.6973
0.60735 -3.65825e-13 13.1293
0.642065 -1.85949e-13 13.57
0.676781 -8.92447e-13 14.0087
0.711499 -1.71401e-13 14.4329
0.746219 -1.51309e-12 14.8267
0.78094 -1.64689e-13 15.1728
0.815663 -3.68104e-13 15.4517
0.850388 -9.4405e-13 15.6452
0.885115 5.30809e-13 15.7361
0.919844 -1.01755e-12 15.7124
0.954576 3.44212e-14 15.5667
0.989309 4.73719e-14 15.3003
1.02405 -7.48224e-13 14.92
1.05878 -1.47093e-12 14.4402
1.09352 -2.90098e-13 13.8787
1.12827 -1.49621e-12 13.2566
1.16301 -2.25964e-13 12.5938
1.19776 -8.00752e-13 11.9097
1.23251 -1.7039e-13 11.2195
1.26727 -1.46982e-13 10.5359
1.30203 -1.21661e-14 9.86723
1.33679 -1.02143e-13 9.21936
1.37155 1.50506e-13 8.59506
1.40632 -3.02082e-13 7.99601
1.44109 5.68973e-14 7.42221
1.47586 -1.96858e-13 6.87379
1.51064 -1.17496e-13 6.35036
1.54542 1.11194e-13 5.85218
1.58021 -1.45782e-13 5.37946
1.61499 -1.38021e-13 4.93296
1.64979 3.75984e-15 4.51324
1.68458 -2.4827e-14 4.12097
1.71938 -4.31428e-14 3.75635
1.75419 8.52411e-14 3.41939
1.78899 -5.49307e-14 3.10952
1.82381 -1.6757e-14 2.82593
1.85862 2.2075e-14 2.56735
1.89345 5.43402e-15 2.33239
1.92827 -1.73575e-14 2.11941
1.9631 1.99057e-15 1.92675
1.99794 6.69222e-15 1.75271
2.03278 -1.38916e-14 1.59567
2.06762 -5.29189e-15 1.45401
2.10247 -1.27288e-14 1.32629
2.13733 7.9347e-15 1.21112
2.17219 6.86191e-15 1.10724
2.20705 -3.31882e-15 1.0135
2.24192 -6.83631e-15 0.928865
2.2768 -3.65861e-15 0.852397
2.31168 -4.91114e-15 0.783256
2.34657 -3.79731e-15 0.720681
2.38146 -2.54373e-15 0.664
2.41636 -1.32465e-15 0.612605
2.45126 -8.20887e-16 0.565959
2.48617 -3.52204e-15 0.523575
2.52109 -9.19738e-16 0.485026
2.55601 -9.31827e-16 0.449925
2.59094 2.87248e-16 0.41793
2.62587 -1.31788e-15 0.388732
2.66081 -1.05686e-15 0.362057
2.69576 -2.07149e-15 0.33766
2.73071 -1.06789e-15 0.315321
2.76567 -6.90587e-16 0.294843
2.80064 -9.77292e-16 0.276049
2.83561 -7.71198e-16 0.258781
2.87059 -7.3604e-16 0.242896
2.90558 -6.69743e-16 0.228266
2.94058 -6.925e-16 0.214776
2.97558 -3.67532e-16 0.202322
3.01059 -8.86625e-16 0.190811
3.0456 -7.53503e-16 0.180158
3.08063 -7.43415e-17 0.170286
3.11566 -7.64608e-16 0.161125
3.1507 -4.67643e-16 0.152614
3.18574 -5.00777e-16 0.144696
3.2208 -4.86712e-16 0.137317
3.25586 -3.40787e-16 0.130433
3.29093 -5.32525e-16 0.123998
3.32601 -4.08207e-16 0.117976
3.36109 -2.17949e-16 0.112329
3.39619 -3.71844e-16 0.107025
3.43129 -3.02587e-16 0.102036
3.4664 -3.44716e-16 0.0973331
3.50152 -3.0514e-16 0.0928926
3.53665 -2.79335e-16 0.088692
3.57179 -3.04272e-16 0.0847111
3.60694 -1.99034e-16 0.0809318
3.64209 -2.45384e-16 0.0773376
3.67726 -1.48999e-16 0.0739142
3.71243 -2.31064e-16 0.0706487
3.74761 -1.75077e-16 0.0675299
3.7828 -2.39827e-16 0.0645482
3.81801 -1.18521e-16 0.0616954
3.85322 -1.76487e-16 0.0589648
3.88844 -1.82604e-16 0.0563504
3.92367 -1.38552e-16 0.0538478
3.95891 -1.44972e-16 0.0514529
3.99416 -8.47791e-17 0.0491629
4.02942 -1.10288e-16 0.0469748
4.06469 -1.1997e-16 0.0448864
4.09997 -7.92747e-17 0.0428955
4.13526 -9.06601e-17 0.0409997
4.17056 -7.84714e-17 0.0391968
4.20587 -5.47817e-17 0.0374843
4.24119 -6.56507e-17 0.0358592
4.27653 -5.81533e-17 0.0343187
4.31187 -6.91254e-17 0.0328594
4.34722 -6.96728e-17 0.0314778
4.38259 -3.74544e-17 0.0301703
4.41797 -5.68065e-17 0.0289332
4.45335 -3.91151e-17 0.0277627
4.48875 -3.16254e-17 0.0266551
4.52416 -3.45355e-17 0.0256066
4.55958 -3.13275e-17 0.0246137
4.59502 -1.84748e-17 0.0236729
4.63046 -1.73833e-17 0.022781
4.66592 -1.22003e-17 0.0219348
4.70139 -1.32217e-17 0.0211314
4.73687 -1.35322e-17 0.0203681
4.77237 -7.11484e-18 0.0196424
4.80787 -2.37578e-18 0.0189517
4.84339 -7.6487e-18 0.018294
4.87892 -4.31576e-18 0.0176672
4.91446 -2.76526e-18 0.0170694
4.95002 -5.25479e-18 0.0164989
4.98559 7.09601e-19 0.0159539
5.02117 3.25172e-18 0.0154331
5.05677 5.56343e-18 0.0149349
5.09237 3.0004e-18 0.0144582
5.128 -1.2202e-18 0.0140017
5.16363 5.25128e-18 0.0135643
5.19928 4.0385e-18 0.0131449
5.23494 6.61129e-18 0.0127426
5.27062 3.50813e-18 0.0123565
5.30631 5.59495e-18 0.0119857
5.34201 7.60602e-18 0.0116295
5.37773 8.16416e-18 0.0112871
5.41346 5.93223e-18 0.0109578
5.4492 4.21677e-18 0.010641
5.48497 3.0653e-18 0.010336
5.52074 6.4799e-18 0.0100424
5.55653 4.58398e-18 0.00975946
5.59233 6.86411e-18 0.00948683
5.62815 5.61235e-18 0.00922399
5.66399 4.17324e-18 0.00897048
5.69984 5.4312e-18 0.00872591
5.7357 4.74063e-18 0.00848985
5.77158 4.58768e-18 0.00826195
5.80748 5.8336e-18 0.00804185
5.84339 2.01398e-18 0.0078292
5.87932 4.79593e-18 0.00762371
5.91526 2.9936e-18 0.00742505
5.95122 3.95634e-18 0.00723296
5.9872 2.73016e-18 0.00704715
6.02319 3.76267e-18 0.00686738
6.05919 3.60695e-18 0.0066934
6.09522 3.12021e-18 0.00652497
6.13126 3.81262e-18 0.00636189
6.16732 3.83568e-18 0.00620393
6.20339 3.58571e-18 0.00605091
6.23949 3.77512e-18 0.00590262
6.27559 2.97154e-18 0.0057589
6.31172 4.39032e-18 0.00561956
6.34786 2.44754e-18 0.00548444
6.38403 3.26374e-18 0.0053534
6.42021 2.67468e-18 0.00522627
6.4564 1.21802e-18 0.00510291
6.49262 1.13449e-18 0.00498319
6.52885 5.71524e-19 0.00486698
6.5651 6.09208e-19 0.00475414
6.60137 6.52951e-19 0.00464456
6.63766 1.16652e-18 0.00453813
6.67397 -1.40966e-19 0.00443474
6.71029 -3.63947e-19 0.00433427
6.74664 -1.0248e-18 0.00423663
6.783 -3.72566e-19 0.00414173
6.81938 -1.0722e-18 0.00404946
6.85579 -6.72331e-19 0.00395974
6.89221 -5.31111e-19 0.00387249
6.92865 -1.34062e-18 0.00378762
6.96511 -1.57899e-18 0.00370505
7.00159 -9.56569e-19 0.00362471
7.0381 -1.6543e-18 0.00354653
7.07462 -1.67517e-18 0.00347043
7.11116 -1.38761e-18 0.00339635
7.14772 -2.02464e-18 0.00332423
7.18431 -1.78059e-18 0.00325399
7.22091 -1.93214e-18 0.00318559
7.25754 -1.95507e-18 0.00311896
7.29418 -2.05453e-18 0.00305404
7.33085 -2.01713e-18 0.0029908
7.36754 -2.36015e-18 0.00292916
7.40425 -2.44179e-18 0.00286909
7.44099 -3.08328e-18 0.00281054
7.47774 -2.12245e-18 0.00275345
7.51452 -2.22433e-18 0.00269779
7.55132 -2.47701e-18 0.00264351
7.58814 -2.92487e-18 0.00259058
7.62498 -2.93991e-18 0.00253894
7.66185 -3.32e-18 0.00248857
7.69874 -2.94746e-18 0.00243942
7.73566 -3.12283e-18 0.00239147
7.77259 -3.60994e-18 0.00234467
7.80955 -3.70664e-18 0.00229899
7.84654 -3.72136e-18 0.0022544
7.88355 -3.85304e-18 0.00221087
7.92058 -3.6155e-18 0.00216836
7.95763 -4.15047e-18 0.00212686
7.99471 -3.87843e-18 0.00208633
8.03182 -3.61964e-18 0.00204674
8.06895 -4.06152e-18 0.00200807
8.1061 -3.78529e-18 0.00197029
8.14328 -3.79148e-18 0.00193337
8.18049 -3.86982e-18 0.00189731
8.21772 -3.52287e-18 0.00186206
8.25497 -3.83212e-18 0.00182761
8.29226 -3.80587e-18 0.00179393
8.32956 -3.93324e-18 0.00176101
8.3669 -3.92661e-18 0.00172883
8.40426 -3.81951e-18 0.00169736
8.44165 -3.80729e-18 0.00166659
8.47906 -3.69846e-18 0.0016365
8.5165 -3.60842e-18 0.00160706
8.55397 -3.79657e-18 0.00157827
8.59146 -3.81259e-18 0.00155011
8.62899 -3.80521e-18 0.00152255
8.66654 -3.79442e-18 0.00149559
8.70412 -3.81102e-18 0.00146921
8.74172 -3.81266e-18 0.00144339
8.77936 -4.03136e-18 0.00141812
8.81702 -4.01995e-18 0.00139339
8.85471 -4.04401e-18 0.00136918
8.89244 -4.046e-18 0.00134548
8.93019 -4.40523e-18 0.00132227
8.96797 -4.30825e-18 0.00129955
9.00578 -4.46739e-18 0.0012773
9.04362 -4.47399e-18 0.00125551
9.08149 -4.65421e-18 0.00123417
9.11939 -4.68132e-18 0.00121327
9.15732 -4.8936e-18 0.00119279
9.19528 -5.00116e-18 0.00117273
9.23327 -5.11115e-18 0.00115308
9.2713 -5.16678e-18 0.00113382
9.30935 -5.26479e-18 0.00111495
9.34744 -5.37831e-18 0.00109646
9.38556 -5.45921e-18 0.00107834
9.42371 -5.55031e-18 0.00106058
9.46189 -5.55044e-18 0.00104316
9.50011 -5.4912e-18 0.0010261
9.53836 -5.70207e-18 0.00100936
9.57664 -5.54907e-18 0.000992958
9.61496 -5.60792e-18 0.000976873
9.65331 -5.64468e-18 0.0009611
9.69169 -5.51905e-18 0.000945632
9.73011 -5.47849e-18 0.000930462
9.76856 -5.53149e-18 0.000915584
9.80704 -5.45733e-18 0.00090099
9.84557 -5.46629e-18 0.000886674
9.88412 -5.36185e-18 0.00087263
9.92271 -5.46932e-18 0.000858852
9.96134 -5.43989e-18 0.000845334
10 -5.51417e-18 0.00083207
10.0387 -5.50419e-18 0.000819053
10.0774 -5.42486e-18 0.00080628
10.1162 -5.46323e-18 0.000793744
10.155 -5.5794e-18 0.00078144
10.1939 -5.53499e-18 0.000769363
10.2328 -5.56866e-18 0.000757508
10.2717 -5.43169e-18 0.000745871
10.3106 -5.49812e-18 0.000734445
10.3496 -5.35266e-18 0.000723228
10.3887 -5.34265e-18 0.000712214
10.4278 -5.29606e-18 0.000701399
10.4669 -5.17025e-18 0.000690779
10.506 -5.01869e-18 0.000680349
10.5452 -4.99021e-18 0.000670106
10.5845 -4.78751e-18 0.000660046
10.6238 -4.67226e-18 0.000650164
10.6631 -4.49435e-18 0.000640457
10.7024 -4.4518e-18 0.000630921
10.7418 -4.26205e-18 0.000621553
10.7813 -4.19481e-18 0.000612349
10.8208 -4.06416e-18 0.000603306
10.8603 -4.01216e-18 0.00059442
10.8999 -3.93228e-18 0.000585689
10.9395 -3.79599e-18 0.000577108
10.9792 -3.70498e-18 0.000568676
11.0189 -3.72298e-18 0.000560388
11.0586 -3.59218e-18 0.000552242
11.0984 -3.59332e-18 0.000544236
11.1383 -3.42836e-18 0.000536365
11.1781 -3.46933e-18 0.000528628
11.2181 -3.35513e-18 0.000521022
11.2581 -3.32371e-18 0.000513544
11.2981 -3.24978e-18 0.000506192
11.3381 -3.21964e-18 0.000498963
11.3783 -3.16843e-18 0.000491854
11.4184 -3.17354e-18 0.000484864
11.4587 -3.14297e-18 0.00047799
11.4989 -3.12219e-18 0.000471229
11.5392 -3.04803e-18 0.00046458
11.5796 -3.08431e-18 0.00045804
11.62 -3.0803e-18 0.000451608
11.6605 -3.08962e-18 0.00044528
11.701 -3.04303e-18 0.000439055
11.7415 -3.07784e-18 0.000432932
11.7822 -3.04882e-18 0.000426908
11.8228 -3.04796e-18 0.000420981
11.8636 -3.0067e-18 0.000415149
11.9043 -3.02684e-18 0.000409411
11.9452 -3.02009e-18 0.000403764
11.986 -3.02634e-18 0.000398208
12.027 -2.98869e-18 0.00039274
12.068 -2.99937e-18 0.000387358
12.109 -2.96094e-18 0.000382062
12.1501 -3.00684e-18 0.000376849
12.1913 -2.97232e-18 0.000371718
12.2325 -2.98558e-18 0.000366667
12.2738 -2.96317e-18 0.000361695
12.3151 -2.97046e-18 0.000356801
12.3565 -2.96412e-18 0.000351983
12.3979 -2.95641e-18 0.000347239
12.4394 -2.93857e-18 0.000342568
12.481 -2.94658e-18 0.000337969
12.5226 -2.93532e-18 0.000333441
12.5643 -2.91487e-18 0.000328983
12.6061 -2.85901e-18 0.000324592
12.6479 -2.86243e-18 0.000320268
12.6898 -2.79592e-18 0.00031601
12.7317 -2.76141e-18 0.000311816
12.7737 -2.71045e-18 0.000307685
12.8158 -2.65858e-18 0.000303617
12.8579 -2.57307e-18 0.000299609
12.9001 -2.52026e-18 0.000295662
12.9424 -2.45207e-18 0.000291773
12.9847 -2.37023e-18 0.000287942
13.0271 -2.27198e-18 0.000284168
13.0696 -2.19775e-18 0.00028045
13.1121 -2.08473e-18 0.000276787
13.1547 -1.98271e-18 0.000273178
13.1974 -1.86519e-18 0.000269621
13.2402 -1.76924e-18 0.000266117
13.283 -1.66477e-18 0.000262664
13.3259 -1.57064e-18 0.000259261
13.3689 -1.49874e-18 0.000255907
13.4119 -1.42564e-18 0.000252602
13.455 -1.34872e-18 0.000249345
13.4982 -1.31542e-18 0.000246134
13.5415 -1.23932e-18 0.00024297
13.5848 -1.19857e-18 0.000239851
13.6283 -1.17275e-18 0.000236776
13.6718 -1.1342e-18 0.000233745
13.7153 -1.09047e-18 0.000230757
13.759 -1.05493e-18 0.000227812
13.8028 -1.02757e-18 0.000224908
13.8466 -1.00496e-18 0.000222045
13.8905 -9.6055e-19 0.000219222
13.9345 -9.55701e-19 0.000216439
13.9786 -9.2321e-19 0.000213694
14.0227 -9.06341e-19 0.000210988
14.067 -8.82369e-19 0.00020832
14.1113 -8.78115e-19 0.000205688
14.1558 -8.64743e-19 0.000203093
14.2003 -8.61762e-19 0.000200533
14.2449 -8.61388e-19 0.000198009
14.2896 -8.87838e-19 0.000195519
14.3344 -8.78253e-19 0.000193064
14.3793 -8.94322e-19 0.000190641
14.4243 -8.9896e-19 0.000188252
14.4693 -9.2541e-19 0.000185895
14.5145 -9.39097e-19 0.00018357
14.5598 -9.55304e-19 0.000181277
14.6052 -9.80239e-19 0.000179014
14.6506 -9.95082e-19 0.000176782
14.6962 -1.01382e-18 0.000174579
14.7419 -1.04726e-18 0.000172406
14.7877 -1.05574e-18 0.000170262
14.8336 -1.08521e-18 0.000168146
14.8796 -1.08966e-18 0.000166058
14.9257 -1.11747e-18 0.000163998
14.9719 -1.13853e-18 0.000161964
15.0182 -1.15856e-18 0.000159958
15.0647 -1.16404e-18 0.000157978
15.1112 -1.17239e-18 0.000156023
15.1579 -1.15446e-18 0.000154095
15.2047 -1.16309e-18 0.000152191
15.2516 -1.13519e-18 0.000150311
15.2986 -1.11943e-18 0.000148456
15.3458 -1.0935e-18 0.000146625
15.393 -1.07145e-18 0.000144818
15.4404 -1.03994e-18 0.000143033
15.488 -1.01589e-18 0.000141272
15.5356 -9.80664e-19 0.000139532
15.5834 -9.61363e-19 0.000137815
15.6313 -9.21408e-19 0.00013612
15.6794 -9.1175e-19 0.000134446
15.7276 -8.77513e-19 0.000132793
15.7759 -8.55232e-19 0.00013116
15.8243 -8.17438e-19 0.000129548
15.873 -7.91813e-19 0.000127957
15.9217 -7.58433e-19 0.000126385
15.9706 -7.20388e-19 0.000124832
16.0197 -6.82804e-19 0.000123299
16.0689 -6.56651e-19 0.000121784
16.1182 -6.29758e-19 0.000120289
16.1677 -6.06895e-19 0.000118811
16.2174 -5.72737e-19 0.000117352
16.2672 -5.54903e-19 0.00011591
16.3172 -5.24916e-19 0.000114486
16.3674 -5.00701e-19 0.000113079
16.4177 -4.68945e-19 0.000111688
16.4682 -4.46313e-19 0.000110315
16.5189 -4.19332e-19 0.000108958
16.5697 -4.12451e-19 0.000107617
16.6208 -3.87613e-19 0.000106292
16.672 -3.88896e-19 0.000104983
16.7234 -3.86799e-19 0.000103689
16.775 -3.97293e-19 0.000102411
16.8268 -4.01154e-19 0.000101147
16.8787 -4.14268e-19 9.98985e-05
16.9309 -4.2472e-19 9.86642e-05
16.9833 -4.52203e-19 9.74442e-05
17.0359 -4.69466e-19 9.62382e-05
17.0887 -4.91042e-19 9.50461e-05
17.1418 -5.07793e-19 9.38677e-05
17.195 -5.40153e-19 9.27026e-05
17.2485 -5.5791e-19 9.15508e-05
17.3022 -5.87602e-19 9.04119e-05
17.3562 -6.06716e-19 8.92859e-05
17.4104 -6.27881e-19 8.81724e-05
17.4648 -6.39076e-19 8.70714e-05
17.5195 -6.60412e-19 8.59826e-05
17.5744 -6.67374e-19 8.49057e-05
17.6296 -6.74175e-19 8.38407e-05
17.6851 -6.64485e-19 8.27873e-05
17.7408 -6.58576e-19 8.17453e-05
17.7969 -6.37058e-19 8.07145e-05
17.8532 -6.26428e-19 7.96948e-05
17.9098 -5.9777e-19 7.8686e-05
17.9667 -5.81809e-19 7.76879e-05
18.0239 -5.59198e-19 7.67003e-05
18.0815 -5.4766e-19 7.5723e-05
18.1393 -5.24536e-19 7.47558e-05
18.1975 -5.22383e-19 7.37987e-05
18.256 -5.03624e-19 7.28513e-05
18.3149 -5.02695e-19 7.19135e-05
18.3742 -4.84291e-19 7.09852e-05
18.4338 -4.78328e-19 7.00661e-05
18.4938 -4.55559e-19 6.91561e-05
18.5542 -4.4033e-19 6.82551e-05
18.615 -4.0768e-19 6.73628e-05
18.6762 -3.81887e-19 6.6479e-05
18.7379 -3.47565e-19 6.56036e-05
18.8 -3.23809e-19 6.47364e-05
18.8625 -2.85281e-19 6.38773e-05
18.9255 -2.61575e-19 6.3026e-05
18.9891 -2.29903e-19 6.21824e-05
19.0531 -2.08209e-19 6.13463e-05
19.1177 -1.82355e-19 6.05175e-05
19.1828 -1.75206e-19 5.96958e-05
19.2484 -1.64012e-19 5.8881e-05
19.3147 -1.72184e-19 5.8073e-05
19.3816 -1.73267e-19 5.72715e-05
19.4491 -1.84201e-19 5.64763e-05
19.5173 -1.83504e-19 5.56872e-05
19.5862 -1.90082e-19 5.49039e-05
19.6558 -1.87514e-19 5.41263e-05
19.7262 -1.91991e-19 5.33542e-05
19.7974 -1.87977e-19 5.25871e-05
19.8694 -1.97553e-19 5.1825e-05
19.9423 -1.96598e-19 5.10675e-05
20.0162 -2.06778e-19 5.03143e-05
20.091 -2.03408e-19 4.95651e-05
20.1669 -2.05062e-19 4.88196e-05
20.244 -1.88432e-19 4.80774e-05
20.3222 -1.78158e-19 4.73381e-05
20.4016 -1.56693e-19 4.66013e-05
20.4825 -1.47819e-19 4.58665e-05
20.5648 -1.33637e-19 4.51331e-05
20.6487 -1.321e-19 4.44007e-05
20.7344 -1.23682e-19 4.36684e-05
20.8219 -1.27417e-19 4.29355e-05
20.9115 -1.17064e-19 4.22011e-05
21.0034 -1.15855e-19 4.14641e-05
21.0979 -1.00865e-19 4.07233e-05
21.1952 -8.90427e-20 3.9977e-05
21.2959 -5.89365e-20 3.92233e-05
21.4004 -3.60893e-20 3.84597e-05
21.5093 -2.72211e-21 3.7683e-05
21.6237 1.04962e-20 3.68886e-05
21.7448 2.51901e-20 3.60703e-05
21.8747 1.14507e-20 3.52181e-05
22.0165 7.21026e-21 3.43155e-05
22.1768 -2.39521e-21 3.33303e-05
22.3723 2.56945e-20 3.21761e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta4.0Lambda0.5Nc1ClassicOneLoop/iFp_OneLoopFRG.txt <==
-22.3723 -9.85631e-25 3.23005e-05
-22.1768 4.03949e-23 3.34613e-05
-22.0165 -1.17348e-22 3.44523e-05
-21.8747 -1.37668e-22 3.53601e-05
-21.7448 1.52839e-22 3.62174e-05
-21.6237 4.59537e-23 3.70407e-05
-21.5093 2.13629e-23 3.784e-05
-21.4004 4.39188e-23 3.86215e-05
-21.2959 -6.80859e-23 3.93899e-05
-21.1952 1.36935e-22 4.01483e-05
-21.0979 -2.23113e-22 4.08994e-05
-21.0034 -1.0279e-22 4.1645e-05
-20.9115 -5.31817e-23 4.23868e-05
-20.8219 -1.2181e-22 4.3126e-05
-20.7344 1.32531e-22 4.38637e-05
-20.6487 -1.81821e-23 4.46008e-05
-20.5648 -2.12792e-23 4.53382e-05
-20.4825 -1.36309e-22 4.60765e-05
-20.4016 2.79524e-23 4.68163e-05
-20.3222 -6.97027e-23 4.75582e-05
-20.244 -2.53081e-22 4.83026e-05
-20.1669 -4.51204e-23 4.90499e-05
-20.091 1.69418e-22 4.98007e-05
-20.0162 -3.07929e-23 5.05552e-05
-19.9423 -6.778e-24 5.13137e-05
-19.8694 -1.8418e-24 5.20767e-05
-19.7974 -5.5527e-23 5.28444e-05
-19.7262 -2.59806e-22 5.3617e-05
-19.6558 -3.14767e-23 5.43949e-05
-19.5862 -1.90565e-22 5.51782e-05
-19.5173 -9.29969e-23 5.59673e-05
-19.4491 -1.48263e-22 5.67624e-05
-19.3816 1.91467e-22 5.75636e-05
-19.3147 6.32763e-23 5.83713e-05
-19.2484 9.41246e-23 5.91856e-05
-19.1828 -6.39853e-23 6.00066e-05
-19.1177 -2.84378e-22 6.08347e-05
-19.0531 2.12285e-23 6.167e-05
-18.9891 -3.75842e-23 6.25128e-05
-18.9255 1.80868e-23 6.33631e-05
-18.8625 1.91233e-22 6.42211e-05
-18.8 7.84358e-23 6.50872e-05
-18.7379 2.074e-22 6.59614e-05
-18.6762 1.40452e-22 6.68439e-05
-18.615 -3.32561e-22 6.77349e-05
-18.5542 -3.06369e-22 6.86346e-05
-18.4938 9.49794e-23 6.95431e-05
-18.4338 -2.48614e-22 7.04607e-05
-18.3742 2.80278e-22 7.13875e-05
-18.3149 4.45338e-23 7.23237e-05
-18.256 8.71878e-23 7.32695e-05
-18.1975 -1.77165e-22 7.4225e-05
-18.1393 2.09348e-22 7.51905e-05
-18.0815 8.75322e-23 7.61661e-05
-18.0239 6.623e-23 7.71519e-05
-17.9667 -1.93544e-22 7.81482e-05
-17.9098 -1.71049e-22 7.91552e-05
-17.8532 -4.73133e-23 8.01731e-05
-17.7969 1.98274e-22 8.12019e-05
-17.7408 9.92112e-23 8.2242e-05
-17.6851 -1.95922e-23 8.32934e-05
-17.6296 4.17454e-23 8.43565e-05
-17.5744 -5.42334e-24 8.54313e-05
-17.5195 3.3938e-22 8.65181e-05
-17.4648 -3.19845e-22 8.76171e-05
-17.4104 -1.09404e-22 8.87285e-05
-17.3562 -9.53723e-23 8.98525e-05
-17.3022 -1.59016e-22 9.09892e-05
-17.2485 -4.38099e-22 9.21389e-05
-17.195 4.73625e-23 9.33018e-05
-17.1418 2.01989e-22 9.44782e-05
-17.0887 -2.61753e-22 9.56681e-05
-17.0359 1.55764e-22 9.68719e-05
-16.9833 1.32597e-23 9.80897e-05
-16.9309 -2.49115e-22 9.93218e-05
-16.8787 -1.52989e-22 0.000100568
-16.8268 -2.31014e-22 0.00010183
-16.775 -1.01375e-22 0.000103106
-16.7234 -3.57053e-23 0.000104398
-16.672 -1.7287e-22 0.000105705
-16.6208 -5.55778e-24 0.000107027
-16.5697 -3.09101e-22 0.000108366
-16.5189 -2.60395e-22 0.000109721
-16.4682 -6.30136e-23 0.000111092
-16.4177 5.4853e-22 0.00011248
-16.3674 1.16625e-22 0.000113885
-16.3172 -3.59307e-22 0.000115307
-16.2672 5.01476e-23 0.000116746
-16.2174 -2.16106e-23 0.000118203
-16.1677 -3.45029e-22 0.000119679
-16.1182 -5.66626e-23 0.000121172
-16.0689 2.65558e-22 0.000122685
-16.0197 -8.48741e-22 0.000124216
-15.9706 6.50665e-22 0.000125766
-15.9217 -5.20263e-22 0.000127336
-15.873 8.78042e-23 0.000128926
-15.8243 -1.58887e-22 0.000130535
-15.7759 -3.21159e-22 0.000132166
-15.7276 4.60944e-22 0.000133817
-15.6794 -6.81047e-22 0.000135489
-15.6313 -3.5311e-22 0.000137182
-15.5834 2.32222e-22 0.000138897
-15.5356 6.20189e-22 0.000140635
-15.488 6.63851e-22 0.000142395
-15.4404 -4.64209e-22 0.000144177
-15.393 4.4671e-22 0.000145983
-15.3458 7.85786e-22 0.000147812
-15.2986 6.97974e-22 0.000149666
-15.2516 -3.64292e-22 0.000151543
-15.2047 -7.6972e-22 0.000153445
-15.1579 -3.04455e-22 0.000155373
-15.1112 -9.50824e-22 0.000157326
-15.0647 1.22541e-22 0.000159304
-15.0182 2.95515e-22 0.000161309
-14.9719 3.65505e-22 0.000163341
-14.9257 -3.93099e-22 0.0001654
-14.8796 7.15098e-22 0.000167487
-14.8336 -4.61176e-22 0.000169601
-14.7877 6.97454e-22 0.000171744
-14.7419 -2.5307e-22 0.000173917
-14.6962 7.42009e-22 0.000176118
-14.6506 -3.37233e-22 0.00017835
-14.6052 -8.11524e-22 0.000180612
-14.5598 7.5742e-22 0.000182905
-14.5145 -6.93587e-22 0.000185229
-14.4693 -5.79831e-22 0.000187585
-14.4243 -9.07431e-22 0.000189974
-14.3793 6.52651e-22 0.000192396
-14.3344 5.59203e-22 0.000194851
-14.2896 3.00219e-22 0.000197341
-14.2449 -2.74298e-22 0.000199865
-14.2003 3.55226e-22 0.000202425
-14.1558 7.58636e-22 0.00020502
-14.1113 -4.07366e-22 0.000207652
-14.067 1.3005e-21 0.000210322
-14.0227 1.05815e-21 0.000213028
-13.9786 8.05365e-23 0.000215774
-13.9345 4.56735e-23 0.000218558
-13.8905 -2.54295e-22 0.000221382
-13.8466 2.87048e-22 0.000224246
-13.8028 -4.29615e-22 0.000227151
-13.759 -2.77385e-22 0.000230099
-13.7153 9.10489e-23 0.000233088
-13.6718 -1.4849e-22 0.000236121
-13.6283 -6.98576e-22 0.000239198
-13.5848 1.03166e-21 0.000242319
-13.5415 -8.62253e-22 0.000245486
-13.4982 2.70565e-22 0.000248699
-13.455 -6.6981e-22 0.00025196
-13.4119 -4.10864e-23 0.000255268
-13.3689 -3.369e-22 0.000258625
-13.3259 1.27782e-22 0.000262032
-13.283 1.09193e-21 0.000265489
-13.2402 -4.82825e-22 0.000268997
-13.1974 5.1939e-22 0.000272558
-13.1547 7.28428e-22 0.000276172
-13.1121 -5.35242e-22 0.000279841
-13.0696 -2.23587e-22 0.000283564
-13.0271 4.80341e-22 0.000287344
-12.9847 -1.0727e-21 0.00029118
-12.9424 8.8975e-22 0.000295075
-12.9001 -1.22938e-21 0.000299029
-12.8579 6.90908e-22 0.000303044
-12.8158 -2.94509e-22 0.00030712
-12.7737 -5.1484e-22 0.000311258
-12.7317 -1.26606e-21 0.00031546
-12.6898 -1.36529e-21 0.000319727
-12.6479 -1.79472e-21 0.000324059
-12.6061 -2.02879e-22 0.00032846
-12.5643 -2.63219e-22 0.000332928
-12.5226 1.31955e-21 0.000337466
-12.481 -1.56929e-23 0.000342076
-12.4394 1.93114e-22 0.000346758
-12.3979 -7.34331e-22 0.000351513
-12.3565 -6.75012e-24 0.000356344
-12.3151 -1.87693e-21 0.000361251
-12.2738 -1.34438e-21 0.000366236
-12.2325 1.66949e-22 0.0003713
-12.1913 -1.17162e-22 0.000376446
-12.1501 -6.48704e-22 0.000381674
-12.109 -5.75273e-22 0.000386986
-12.068 1.87538e-21 0.000392384
-12.027 1.46799e-21 0.000397869
-11.986 9.73073e-22 0.000403443
-11.9452 9.98165e-22 0.000409108
-11.9043 8.74748e-22 0.000414865
-11.8636 -1.49903e-21 0.000420717
-11.8228 -2.04911e-21 0.000426665
-11.7822 1.49421e-21 0.000432711
-11.7415 6.5058e-22 0.000438857
-11.701 -2.63975e-21 0.000445105
-11.6605 -4.02653e-22 0.000451456
-11.62 1.60162e-21 0.000457914
-11.5796 -9.08172e-22 0.00046448
-11.5392 2.33573e-21 0.000471156
-11.4989 -6.31366e-22 0.000477945
-11.4587 -2.6337e-21 0.000484848
-11.4184 8.67e-22 0.000491868
-11.3783 -2.9696e-21 0.000499008
-11.3381 -1.9143e-21 0.00050627
-11.2981 -1.44671e-21 0.000513656
-11.2581 2.21108e-21 0.000521169
-11.2181 1.58288e-21 0.000528811
-11.1781 6.08982e-22 0.000536586
-11.1383 3.03922e-21 0.000544495
-11.0984 1.23212e-21 0.000552542
-11.0586 -4.31292e-22 0.00056073
-11.0189 -3.25036e-21 0.000569061
-10.9792 3.29824e-21 0.000577538
-10.9395 3.29303e-21 0.000586165
-10.8999 2.42278e-21 0.000594945
-10.8603 8.16905e-22 0.000603881
-10.8208 -2.29176e-21 0.000612975
-10.7813 -1.37129e-21 0.000622233
-10.7418 -4.92287e-21 0.000631656
-10.7024 -2.40877e-21 0.000641249
-10.6631 3.5956e-21 0.000651016
-10.6238 -2.34925e-21 0.000660959
-10.5845 -4.41809e-21 0.000671083
-10.5452 4.82605e-21 0.000681392
-10.506 2.63439e-22 0.00069189
-10.4669 5.29194e-21 0.000702581
-10.4278 -1.7488e-21 0.000713468
-10.3887 -2.81976e-21 0.000724558
-10.3496 2.03728e-21 0.000735853
-10.3106 1.25077e-21 0.000747359
-10.2717 5.24526e-21 0.000759081
-10.2328 -1.52867e-21 0.000771022
-10.1939 -5.11664e-21 0.000783188
-10.155 -2.04346e-21 0.000795585
-10.1162 1.61115e-21 0.000808217
-10.0774 1.10223e-21 0.000821089
-10.0387 7.54631e-21 0.000834208
-10 -4.87108e-21 0.000847578
-9.96134 -1.18802e-21 0.000861206
-9.92271 4.24055e-21 0.000875098
-9.88412 2.95209e-21 0.000889259
-9.84557 -2.1166e-21 0.000903696
-9.80704 -8.15332e-21 0.000918416
-9.76856 -3.33538e-21 0.000933424
-9.73011 -3.91512e-21 0.000948728
-9.69169 -2.13169e-21 0.000964335
-9.65331 -5.00303e-21 0.000980252
-9.61496 -4.44126e-21 0.000996486
-9.57664 -3.32588e-22 0.00101304
-9.53836 6.15245e-21 0.00102994
-9.50011 -2.00969e-21 0.00104717
-9.46189 3.00217e-21 0.00106475
-9.42371 -7.17755e-22 0.00108269
-9.38556 -1.44407e-21 0.00110099
-9.34744 -2.70741e-21 0.00111967
-9.30935 5.33429e-21 0.00113874
-9.2713 6.98653e-21 0.00115819
-9.23327 -6.61417e-21 0.00117806
-9.19528 -8.47114e-21 0.00119833
-9.15732 5.23587e-21 0.00121903
-9.11939 2.35972e-21 0.00124016
-9.08149 -5.4169e-21 0.00126174
-9.04362 -1.41513e-21 0.00128378
-9.00578 -6.92972e-21 0.00130628
-8.96797 -9.03226e-21 0.00132927
-8.93019 6.57743e-22 0.00135275
-8.89244 -7.10939e-21 0.00137673
-8.85471 6.26861e-21 0.00140123
-8.81702 -1.1773e-20 0.00142627
-8.77936 -1.29601e-20 0.00145185
-8.74172 3.40184e-21 0.00147799
-8.70412 -3.97967e-21 0.0015047
-8.66654 3.81495e-21 0.00153201
-8.62899 -7.66259e-21 0.00155992
-8.59146 -1.10153e-20 0.00158845
-8.55397 1.08451e-20 0.00161762
-8.5165 -8.71293e-21 0.00164745
-8.47906 3.3893e-21 0.00167796
-8.44165 1.98042e-21 0.00170915
-8.40426 -3.5343e-21 0.00174106
-8.3669 -3.76219e-21 0.00177369
-8.32956 1.08906e-20 0.00180708
-8.29226 4.38134e-21 0.00184124
-8.25497 5.86823e-22 0.00187619
-8.21772 -6.11378e-21 0.00191195
-8.18049 -8.62165e-21 0.00194856
-8.14328 3.69082e-20 0.00198603
-8.1061 1.01396e-20 0.00202438
-8.06895 -3.08492e-20 0.00206364
-8.03182 1.31059e-20 0.00210385
-7.99471 6.12591e-21 0.00214501
-7.95763 -1.25276e-20 0.00218717
-7.92058 -2.33112e-20 0.00223036
-7.88355 -3.33655e-21 0.00227459
-7.84654 -5.12172e-21 0.00231991
-7.80955 4.92727e-21 0.00236634
-7.77259 1.91758e-20 0.00241391
-7.73566 -2.69098e-20 0.00246267
-7.69874 7.93025e-21 0.00251265
-7.66185 -1.73807e-20 0.00256388
-7.62498 4.72756e-21 0.00261641
-7.58814 -1.5894e-21 0.00267026
-7.55132 1.54197e-20 0.00272549
-7.51452 4.18574e-21 0.00278213
-7.47774 2.13465e-20 0.00284023
-7.44099 -1.87533e-20 0.00289984
-7.40425 1.43926e-20 0.00296099
-7.36754 -3.52755e-20 0.00302375
-7.33085 3.56716e-21 0.00308815
-7.29418 -2.2033e-20 0.00315426
-7.25754 8.73654e-21 0.00322213
-7.22091 1.81581e-20 0.00329181
-7.18431 3.34141e-20 0.00336337
-7.14772 1.2463e-20 0.00343685
-7.11116 1.49922e-20 0.00351234
-7.07462 1.00635e-20 0.00358989
-7.0381 -2.81859e-20 0.00366957
-7.00159 3.5892e-20 0.00375146
-6.96511 -1.16372e-20 0.00383562
-6.92865 -1.06613e-20 0.00392213
-6.89221 -2.49264e-23 0.00401108
-6.85579 -1.5809e-20 0.00410254
-6.81938 -2.87865e-20 0.00419661
-6.783 3.71346e-20 0.00429337
-6.74664 2.6206e-20 0.00439292
-6.71029 1.19218e-20 0.00449535
-6.67397 -9.89315e-21 0.00460076
-6.63766 -1.78271e-20 0.00470927
-6.60137 -4.25526e-20 0.00482098
-6.5651 1.521e-20 0.00493601
-6.52885 -1.43718e-20 0.00505447
-6.49262 2.86958e-20 0.00517649
-6.4564 -3.23192e-20 0.0053022
-6.42021 1.1566e-20 0.00543174
-6.38403 -3.94496e-20 0.00556525
-6.34786 1.28994e-20 0.00570288
-6.31172 -1.32544e-20 0.00584478
-6.27559 -1.41565e-20 0.00599111
-6.23949 -2.01079e-20 0.00614205
-6.20339 -3.06234e-20 0.00629776
-6.16732 4.45585e-20 0.00645844
-6.13126 -9.12093e-20 0.00662427
-6.09522 -7.13301e-20 0.00679546
-6.05919 -5.75081e-21 0.00697222
-6.02319 -6.90002e-20 0.00715477
-5.9872 -3.62025e-20 0.00734334
-5.95122 -7.37679e-20 0.00753818
-5.91526 2.50059e-20 0.00773953
-5.87932 4.08033e-20 0.00794767
-5.84339 -5.07327e-20 0.00816287
-5.80748 6.3269e-21 0.00838543
-5.77158 9.38146e-21 0.00861566
-5.7357 -2.82796e-20 0.00885387
-5.69984 -6.61687e-20 0.00910042
-5.66399 4.22766e-20 0.00935564
-5.62815 2.16377e-21 0.00961992
-5.59233 -4.23288e-20 0.00989366
-5.55653 -7.43268e-21 0.0101773
-5.52074 -1.67522e-19 0.0104712
-5.48497 -1.98064e-19 0.0107758
-5.4492 4.76132e-20 0.0110917
-5.41346 1.62075e-19 0.0114194
-5.37773 -1.86817e-19 0.0117593
-5.34201 6.64767e-20 0.0121121
-5.30631 1.06549e-19 0.0124784
-5.27062 1.94098e-20 0.0128587
-5.23494 2.50804e-19 0.0132538
-5.19928 1.12136e-19 0.0136643
-5.16363 1.75759e-19 0.014091
-5.128 1.76457e-19 0.0145347
-5.09237 8.94862e-20 0.0149962
-5.05677 1.94231e-19 0.0154764
-5.02117 -6.29352e-20 0.0159762
-4.98559 2.59191e-20 0.0164967
-4.95002 -6.21044e-20 0.0170387
-4.91446 -7.16769e-21 0.0176036
-4.87892 1.89779e-20 0.0181924
-4.84339 -1.59157e-19 0.0188063
-4.80787 1.49015e-19 0.0194468
-4.77237 2.90838e-19 0.0201153
-4.73687 -4.17567e-20 0.0208132
-4.70139 2.71054e-20 0.0215421
-4.66592 -7.91797e-20 0.0223038
-4.63046 -9.44468e-20 0.0231001
-4.59502 1.77685e-19 0.0239329
-4.55958 -1.22761e-19 0.0248043
-4.52416 -4.11571e-19 0.0257166
-4.48875 -2.5763e-19 0.0266719
-4.45335 -4.20859e-20 0.0276731
-4.41797 -1.9724e-19 0.0287226
-4.38259 -5.24242e-19 0.0298235
-4.34722 6.72516e-20 0.0309788
-4.31187 -4.71561e-19 0.0321919
-4.27653 1.01076e-19 0.0334664
-4.24119 -6.18995e-19 0.0348062
-4.20587 -1.09053e-18 0.0362154
-4.17056 9.29495e-19 0.0376984
-4.13526 7.97024e-20 0.0392602
-4.09997 -3.98973e-20 0.0409059
-4.06469 -4.47621e-19 0.0426412
-4.02942 3.54612e-19 0.0444721
-3.99416 -1.96279e-19 0.0464051
-3.95891 2.99286e-19 0.0484475
-3.92367 -1.7133e-19 0.050607
-3.88844 -8.1435e-19 0.0528919
-3.85322 -4.37786e-19 0.0553114
-3.81801 3.07343e-19 0.0578754
-3.7828 -6.61802e-19 0.0605946
-3.74761 -2.70304e-19 0.063481
-3.71243 5.55231e-19 0.0665474
-3.67726 -8.3522e-19 0.0698079
-3.64209 7.35704e-19 0.0732779
-3.60694 1.02565e-18 0.0769744
-3.57179 -3.37057e-20 0.0809159
-3.53665 1.76059e-18 0.085123
-3.50152 1.17897e-18 0.0896181
-3.4664 3.23938e-18 0.0944262
-3.43129 -1.785e-18 0.0995747
-3.39619 3.11258e-19 0.105094
-3.36109 3.85874e-19 0.111018
-3.32601 6.28301e-19 0.117385
-3.29093 1.32141e-18 0.124235
-3.25586 -3.37733e-18 0.131616
-3.2208 2.0419e-18 0.13958
-3.18574 -2.52212e-18 0.148185
-3.1507 6.45246e-20 0.157497
-3.11566 -2.9212e-18 0.16759
-3.08063 1.45947e-18 0.178547
-3.0456 3.77696e-18 0.190461
-3.01059 -5.87126e-19 0.203441
-2.97558 -1.62827e-18 0.217608
-2.94058 -9.66902e-18 0.233099
-2.90558 5.64881e-18 0.250074
-2.87059 -1.15829e-18 0.268714
-2.83561 -1.58281e-18 0.289228
-2.80064 -2.21378e-18 0.311857
-2.76567 4.85282e-18 0.336881
-2.73071 1.11489e-17 0.364625
-2.69576 -6.69799e-18 0.395469
-2.66081 2.27694e-18 0.429856
-2.62587 -3.12349e-18 0.468309
-2.59094 -1.46631e-17 0.511446
-2.55601 -1.35129e-17 0.559998
-2.52109 2.62719e-17 0.614839
-2.48617 1.65106e-17 0.677013
-2.45126 -1.04013e-17 0.747774
-2.41636 -2.91119e-17 0.828641
-2.38146 -1.06215e-17 0.921455
-2.34657 1.85904e-17 1.02846
-2.31168 -3.03086e-17 1.1524
-2.2768 2.21135e-17 1.29665
-2.24192 -9.29373e-17 1.46538
-2.20705 1.30765e-17 1.66371
-2.17219 -4.65574e-17 1.89797
-2.13733 1.26947e-16 2.17594
-2.10247 -1.44146e-16 2.5071
-2.06762 -2.1424e-17 2.90281
-2.03278 7.00667e-17 3.37628
-1.99794 -2.6037e-18 3.94205
-1.9631 -2.28224e-16 4.61449
-1.92827 -4.54633e-16 5.40449
-1.89345 -2.57164e-16 6.31336
-1.85862 -1.31748e-16 7.32313
-1.82381 1.45626e-16 8.38436
-1.78899 1.62547e-16 9.40666
-1.75419 1.27768e-16 10.263
-1.71938 -5.16896e-18 10.8187
-1.68458 1.81739e-16 10.9801
-1.64979 1.28026e-17 10.7362
-1.61499 -3.28509e-16 10.1596
-1.58021 1.97672e-16 9.36994
-1.54542 3.5519e-16 8.48705
-1.51064 -3.30058e-16 7.60241
-1.47586 -2.43523e-16 6.77217
-1.44109 1.16574e-16 6.02356
-1.40632 1.62164e-16 5.36459
-1.37155 -1.83118e-16 4.79244
-1.33679 -6.06957e-17 4.2992
-1.30203 -1.72743e-16 3.87513
-1.26727 -1.29619e-16 3.51052
-1.23251 2.16568e-17 3.19645
-1.19776 -8.38709e-17 2.92515
-1.16301 -9.83883e-17 2.68994
-1.12827 -2.32367e-17 2.48525
-1.09352 -3.33062e-17 2.30641
-1.05878 -3.07685e-17 2.14954
-1.02405 -1.99123e-17 2.0114
-0.989309 -3.44089e-17 1.88932
-0.954576 -4.355e-17 1.78105
-0.919844 1.80456e-17 1.68472
-0.885115 8.23479e-18 1.59877
-0.850388 1.11756e-17 1.52186
-0.815663 5.3885e-18 1.45288
-0.78094 -5.78689e-18 1.39089
-0.746219 1.25458e-18 1.33506
-0.711499 -4.93177e-18 1.28472
-0.676781 -1.75174e-17 1.23927
-0.642065 -1.00293e-17 1.19821
-0.60735 -1.05699e-17 1.16109
-0.572637 -4.64259e-18 1.12754
-0.537925 2.16922e-18 1.09722
-0.503214 8.28465e-18 1.06986
-0.468504 -5.73967e-18 1.04521
-0.433796 5.34224e-18 1.02304
-0.399089 -1.77015e-18 1.00319
-0.364382 -5.6286e-18 0.985471
-0.329676 2.03738e-18 0.969758
-0.294972 -5.41774e-18 0.955925
-0.260267 -2.28625e-18 0.943869
-0.225564 -1.98714e-18 0.9335
-0.190861 -3.60918e-18 0.924745
-0.156158 -9.94566e-18 0.917539
-0.121456 -1.11068e-18 0.911833
-0.0867541 -2.5951e-18 0.907588
-0.0520524 4.74375e-19 0.904774
-0.0173508 -1.00238e-19 0.903371
0.0173508 7.72029e-21 0.903371
0.0520524 -7.50674e-19 0.904774
0.0867541 1.1563e-18 0.907588
0.121456 -2.13404e-18 0.911833
0.156158 -9.18726e-18 0.917539
0.190861 5.14101e-19 0.924745
0.225564 2.18752e-19 0.9335
0.260267 -7.87923e-19 0.943869
0.294972 1.72886e-18 0.955925
0.329676 -6.4458e-18 0.969758
0.364382 -1.05854e-17 0.985471
0.399089 -4.70872e-18 1.00319
0.433796 2.91718e-18 1.02304
0.468504 -3.1348e-18 1.04521
0.503214 -9.64707e-18 1.06986
0.537925 9.4644e-18 1.09722
0.572637 1.8005e-17 1.12754
0.60735 -1.35329e-17 1.16109
0.642065 1.37806e-17 1.19821
0.676781 1.34386e-17 1.23927
0.711499 2.29703e-17 1.28472
0.746219 -1.99432e-17 1.33506
0.78094 8.99977e-18 1.39089
0.815663 1.73373e-17 1.45288
0.850388 -1.82581e-17 1.52186
0.885115 4.51142e-17 1.59877
0.919844 -4.76781e-17 1.68472
0.954576 -8.083e-18 1.78105
0.989309 5.80179e-18 1.88932
1.02405 1.46704e-17 2.0114
1.05878 -3.26917e-17 2.14954
1.09352 5.20036e-17 2.30641
1.12827 4.90697e-17 2.48525
1.16301 -6.28333e-17 2.68994
1.19776 1.02649e-16 2.92515
1.23251 -8.04776e-17 3.19645
1.26727 -7.68847e-17 3.51052
1.30203 5.14211e-17 3.87513
1.33679 1.35429e-16 4.2992
1.37155 -2.14553e-16 4.79244
1.40632 9.14644e-17 5.36459
1.44109 -1.67493e-16 6.02356
1.47586 2.27398e-16 6.77217
1.51064 3.28515e-16 7.60241
1.54542 1.00192e-16 8.48705
1.58021 -1.39855e-16 9.36994
1.61499 -2.18538e-16 10.1596
1.64979 8.54033e-18 10.7362
1.68458 8.03243e-17 10.9801
1.71938 -4.49123e-18 10.8187
1.75419 2.32083e-16 10.263
1.78899 -9.90985e-17 9.40666
1.82381 7.84674e-17 8.38436
1.85862 1.42866e-16 7.32313
1.89345 -3.66529e-16 6.31336
1.92827 -6.26425e-16 5.40449
1.9631 -1.29423e-16 4.61449
1.99794 1.96823e-16 3.94205
2.03278 -7.17001e-18 3.37628
2.06762 -1.17037e-16 2.90281
2.10247 1.98396e-16 2.5071
2.13733 2.08844e-16 2.17594
2.17219 -7.88679e-17 1.89797
2.20705 4.05451e-18 1.66371
2.24192 -5.42293e-17 1.46538
2.2768 -3.38615e-17 1.29665
2.31168 -1.15879e-17 1.1524
2.34657 2.75132e-17 1.02846
2.38146 -6.94744e-18 0.921455
2.41636 9.60464e-18 0.828641
2.45126 7.91412e-18 0.747774
2.48617 -4.1029e-17 0.677013
2.52109 2.12079e-17 0.614839
2.55601 -8.31216e-18 0.559998
2.59094 1.49688e-17 0.511446
2.62587 -8.7731e-18 0.468309
2.66081 -1.12124e-17 0.429856
2.69576 1.18011e-17 0.395469
2.73071 2.23145e-18 0.364625
2.76567 -2.01826e-18 0.336881
2.80064 3.11215e-18 0.311857
2.83561 -1.29871e-17 0.289228
2.87059 -4.25053e-18 0.268714
2.90558 1.92653e-18 0.250074
2.94058 6.30725e-18 0.233099
2.97558 3.35837e-18 0.217608
3.01059 4.99503e-18 0.203441
3.0456 6.67995e-18 0.190461
3.08063 3.21775e-18 0.178547
3.11566 -2.5775e-18 0.16759
3.1507 -1.57771e-19 0.157497
3.18574 -1.56793e-18 0.148185
3.2208 6.80915e-20 0.13958
3.25586 -8.03941e-19 0.131616
3.29093 2.26733e-18 0.124235
3.32601 -8.40845e-19 0.117385
3.36109 -1.09079e-19 0.111018
3.39619 1.84804e-19 0.105094
3.43129 -7.89754e-19 0.0995747
3.4664 -6.11051e-19 0.0944262
3.50152 -9.18203e-19 0.0896181
3.53665 -2.46615e-18 0.085123
3.57179 3.06386e-20 0.0809159
3.60694 4.76328e-19 0.0769744
3.64209 4.28043e-19 0.0732779
3.67726 -1.10993e-18 0.0698079
3.71243 -1.03829e-19 0.0665474
3.74761 -3.34584e-19 0.063481
3.7828 5.5465e-19 0.0605946
3.81801 4.69305e-19 0.0578754
3.85322 -6.15283e-19 0.0553114
3.88844 -8.44512e-19 0.0528919
3.92367 5.43593e-19 0.050607
3.95891 -2.01174e-19 0.0484475
3.99416 -8.56057e-19 0.0464051
4.02942 -1.00032e-19 0.0444721
4.06469 1.02106e-18 0.0426412
4.09997 -1.24309e-19 0.0409059
4.13526 6.19951e-21 0.0392602
4.17056 -1.65971e-19 0.0376984
4.20587 2.52805e-19 0.0362154
4.24119 2.93441e-19 0.0348062
4.27653 -1.19651e-19 0.0334664
4.31187 4.88569e-19 0.0321919
4.34722 2.72773e-19 0.0309788
4.38259 1.41974e-19 0.0298235
4.41797 -5.98879e-19 0.0287226
4.45335 -3.10749e-19 0.0276731
4.48875 1.52691e-20 0.0266719
4.52416 -3.64023e-19 0.0257166
4.55958 2.11655e-19 0.0248043
4.59502 2.01401e-19 0.0239329
4.63046 1.98177e-19 0.0231001
4.66592 1.85523e-19 0.0223038
4.70139 -1.12267e-19 0.0215421
4.73687 1.0449e-19 0.0208132
4.77237 1.887e-19 0.0201153
4.80787 -3.22611e-19 0.0194468
4.84339 -4.94692e-20 0.0188063
4.87892 -4.34566e-19 0.0181924
4.91446 -2.68244e-19 0.0176036
4.95002 -9.33892e-20 0.0170387
4.98559 -1.67039e-19 0.0164967
5.02117 8.48116e-20 0.0159762
5.05677 -4.40942e-20 0.0154764
5.09237 -2.43658e-19 0.0149962
5.128 -1.34333e-19 0.0145347
5.16363 1.76416e-21 0.014091
5.19928 -1.95188e-19 0.0136643
5.23494 1.63374e-19 0.0132538
5.27062 -1.59097e-19 0.0128587
5.30631 1.9724e-19 0.0124784
5.34201 -3.31712e-20 0.0121121
5.37773 1.66402e-19 0.0117593
5.41346 -4.46792e-20 0.0114194
5.4492 -6.35862e-20 0.0110917
5.48497 1.42632e-19 0.0107758
5.52074 -7.00667e-20 0.0104712
5.55653 1.7967e-19 0.0101773
5.59233 -6.02224e-20 0.00989366
5.62815 -9.29205e-20 0.00961992
5.66399 -4.01964e-20 0.00935564
5.69984 -7.85856e-21 0.00910042
5.7357 -3.96593e-20 0.00885387
5.77158 -4.42361e-20 0.00861566
5.80748 -1.26972e-20 0.00838543
5.84339 -3.18557e-20 0.00816287
5.87932 -2.04633e-20 0.00794767
5.91526 4.95284e-21 0.00773953
5.95122 1.32451e-20 0.00753818
5.9872 -8.62198e-21 0.00734334
6.02319 -1.00913e-19 0.00715477
6.05919 -9.37413e-21 0.00697222
6.09522 5.54608e-20 0.00679546
6.13126 1.53194e-21 0.00662427
6.16732 -3.49929e-20 0.00645844
6.20339 -1.34168e-20 0.00629776
6.23949 1.54968e-21 0.00614205
6.27559 4.32697e-20 0.00599111
6.31172 -1.57641e-20 0.00584478
6.34786 -2.53198e-20 0.00570288
6.38403 -2.06914e-20 0.00556525
6.42021 8.67217e-22 0.00543174
6.4564 -2.22798e-20 0.0053022
6.49262 1.806e-20 0.00517649
6.52885 -6.27469e-20 0.00505447
6.5651 -5.66737e-20 0.00493601
6.60137 -6.70838e-21 0.00482098
6.63766 -5.36111e-21 0.00470927
6.67397 -6.50613e-21 0.00460076
6.71029 -2.54127e-20 0.00449535
6.74664 -1.6146e-20 0.00439292
6.783 2.64975e-20 0.00429337
6.81938 -4.55909e-23 0.00419661
6.85579 -1.81683e-20 0.00410254
6.89221 -4.06155e-20 0.00401108
6.92865 5.53798e-21 0.00392213
6.96511 3.2003e-20 0.00383562
7.00159 -3.21296e-20 0.00375146
7.0381 7.93947e-21 0.00366957
7.07462 1.43953e-20 0.00358989
7.11116 -2.41932e-20 0.00351234
7.14772 -2.77615e-21 0.00343685
7.18431 -2.56864e-20 0.00336337
7.22091 1.39797e-20 0.00329181
7.25754 1.4412e-20 0.00322213
7.29418 3.25354e-20 0.00315426
7.33085 -3.78322e-21 0.00308815
7.36754 -1.60618e-20 0.00302375
7.40425 -5.37506e-21 0.00296099
7.44099 -7.43842e-21 0.00289984
7.47774 -1.41841e-20 0.00284023
7.51452 -3.2245e-20 0.00278213
7.55132 -8.17211e-21 0.00272549
7.58814 6.30021e-22 0.00267026
7.62498 -2.71688e-20 0.00261641
7.66185 -1.68732e-20 0.00256388
7.69874 1.03029e-20 0.00251265
7.73566 5.5887e-21 0.00246267
7.77259 -1.23858e-20 0.00241391
7.80955 2.82822e-20 0.00236634
7.84654 -5.88455e-21 0.00231991
7.88355 -1.48938e-20 0.00227459
7.92058 1.49565e-20 0.00223036
7.95763 -2.69181e-21 0.00218717
7.99471 4.42681e-21 0.00214501
8.03182 -1.12284e-20 0.00210385
8.06895 -1.11837e-20 0.00206364
8.1061 7.56405e-21 0.00202438
8.14328 -1.6009e-20 0.00198603
8.18049 6.29892e-21 0.00194856
8.21772 1.62474e-21 0.00191195
8.25497 -1.9848e-21 0.00187619
8.29226 8.15711e-21 0.00184124
8.32956 -1.65133e-21 0.00180708
8.3669 -3.06775e-21 0.00177369
8.40426 3.34173e-21 0.00174106
8.44165 -1.41689e-23 0.00170915
8.47906 -6.67115e-21 0.00167796
8.5165 -5.18864e-21 0.00164745
8.55397 2.56497e-21 0.00161762
8.59146 7.15696e-21 0.00158845
8.62899 -5.09085e-22 0.00155992
8.66654 -1.31989e-20 0.00153201
8.70412 4.58225e-21 0.0015047
8.74172 6.21122e-21 0.00147799
8.77936 1.12322e-20 0.00145185
8.81702 -1.63704e-20 0.00142627
8.85471 -7.26104e-21 0.00140123
8.89244 6.87188e-21 0.00137673
8.93019 -4.39086e-21 0.00135275
8.96797 5.16525e-22 0.00132927
9.00578 -3.22788e-21 0.00130628
9.04362 -2.16677e-21 0.00128378
9.08149 1.57495e-21 0.00126174
9.11939 6.74333e-21 0.00124016
9.15732 5.10783e-21 0.00121903
9.19528 -3.37785e-21 0.00119833
9.23327 9.93414e-22 0.00117806
9.2713 4.56467e-21 0.00115819
9.30935 -3.76508e-21 0.00113874
9.34744 -2.0147e-21 0.00111967
9.38556 2.05275e-21 0.00110099
9.42371 2.77634e-21 0.00108269
9.46189 1.50993e-21 0.00106475
9.50011 -1.16279e-21 0.00104717
9.53836 8.97616e-22 0.00102994
9.57664 -2.36492e-21 0.00101304
9.61496 -8.99054e-22 0.000996486
9.65331 -3.78037e-21 0.000980252
9.69169 -6.40328e-21 0.000964335
9.73011 -8.6271e-22 0.000948728
9.76856 -5.52474e-22 0.000933424
9.80704 -1.23966e-23 0.000918416
9.84557 8.18951e-22 0.000903696
9.88412 1.31596e-21 0.000889259
9.92271 -1.60227e-21 0.000875098
9.96134 -2.53167e-21 0.000861206
10 2.4634e-21 0.000847578
10.0387 6.1942e-22 0.000834208
10.0774 7.70352e-21 0.000821089
10.1162 -6.02473e-21 0.000808217
10.155 -8.20468e-21 0.000795585
10.1939 5.06108e-21 0.000783188
10.2328 -8.14091e-21 0.000771022
10.2717 -4.08147e-21 0.000759081
10.3106 -1.88579e-21 0.000747359
10.3496 2.26261e-22 0.000735853
10.3887 4.29442e-22 0.000724558
10.4278 1.6273e-21 0.000713468
10.4669 1.19359e-21 0.000702581
10.506 2.91397e-22 0.00069189
10.5452 -3.94605e-21 0.000681392
10.5845 2.54009e-21 0.000671083
10.6238 -4.38424e-21 0.000660959
10.6631 -1.62001e-22 0.000651016
10.7024 7.10228e-22 0.000641249
10.7418 -3.27159e-21 0.000631656
10.7813 1.19215e-21 0.000622233
10.8208 2.67013e-22 0.000612975
10.8603 2.78859e-21 0.000603881
10.8999 -3.59386e-21 0.000594945
10.9395 -3.0401e-21 0.000586165
10.9792 6.73732e-22 0.000577538
11.0189 3.42753e-21 0.000569061
11.0586 2.80729e-21 0.00056073
11.0984 2.56312e-21 0.000552542
11.1383 2.12231e-21 0.000544495
11.1781 1.19607e-21 0.000536586
11.2181 -1.03276e-23 0.000528811
11.2581 -2.96021e-21 0.000521169
11.2981 -1.37949e-21 0.000513656
11.3381 3.25168e-21 0.00050627
11.3783 4.42214e-22 0.000499008
11.4184 1.81243e-21 0.000491868
11.4587 -7.67467e-22 0.000484848
11.4989 -1.34981e-21 0.000477945
11.5392 9.10192e-22 0.000471156
11.5796 1.33356e-22 0.00046448
11.62 -1.29225e-21 0.000457914
11.6605 -2.64918e-21 0.000451456
11.701 -7.53733e-22 0.000445105
11.7415 2.71543e-22 0.000438857
11.7822 -8.51159e-22 0.000432711
11.8228 -7.24305e-22 0.000426665
11.8636 1.92112e-21 0.000420717
11.9043 -2.06611e-21 0.000414865
11.9452 -1.00412e-21 0.000409108
11.986 -1.7048e-21 0.000403443
12.027 -2.1355e-21 0.000397869
12.068 5.98456e-22 0.000392384
12.109 -8.59221e-22 0.000386986
12.1501 1.71256e-21 0.000381674
12.1913 4.23599e-22 0.000376446
12.2325 2.27074e-21 0.0003713
12.2738 4.97521e-22 0.000366236
12.3151 1.32209e-21 0.000361251
12.3565 -2.59687e-21 0.000356344
12.3979 -2.90709e-22 0.000351513
12.4394 -2.37377e-21 0.000346758
12.481 -5.5207e-22 0.000342076
12.5226 7.5526e-22 0.000337466
12.5643 2.11627e-21 0.000332928
12.6061 1.35581e-21 0.00032846
12.6479 -8.54539e-22 0.000324059
12.6898 -1.01908e-21 0.000319727
12.7317 9.99157e-22 0.00031546
12.7737 9.62946e-22 0.000311258
12.8158 1.05783e-21 0.00030712
12.8579 4.88874e-22 0.000303044
12.9001 5.12855e-22 0.000299029
12.9424 -2.35928e-22 0.000295075
12.9847 6.20249e-22 0.00029118
13.0271 -1.10041e-21 0.000287344
13.0696 2.64754e-22 0.000283564
13.1121 2.38139e-22 0.000279841
13.1547 6.76409e-22 0.000276172
13.1974 -1.44451e-21 0.000272558
13.2402 -6.11136e-22 0.000268997
13.283 -1.78322e-22 0.000265489
13.3259 8.31812e-22 0.000262032
13.3689 -2.75537e-22 0.000258625
13.4119 -1.48983e-21 0.000255268
13.455 2.96828e-22 0.00025196
13.4982 7.09965e-22 0.000248699
13.5415 -1.46292e-21 0.000245486
13.5848 -4.43792e-22 0.000242319
13.6283 -9.49121e-22 0.000239198
13.6718 8.27512e-22 0.000236121
13.7153 6.45654e-22 0.000233088
13.759 -6.13654e-22 0.000230099
13.8028 2.05293e-22 0.000227151
13.8466 6.30055e-22 0.000224246
13.8905 1.38273e-24 0.000221382
13.9345 -1.03887e-23 0.000218558
13.9786 3.65267e-22 0.000215774
14.0227 8.92518e-22 0.000213028
14.067 -1.96411e-22 0.000210322
14.1113 6.19103e-22 0.000207652
14.1558 4.9535e-22 0.00020502
14.2003 9.25286e-23 0.000202425
14.2449 -7.83396e-22 0.000199865
14.2896 -2.60873e-23 0.000197341
14.3344 3.16139e-23 0.000194851
14.3793 1.86513e-22 0.000192396
14.4243 8.80314e-22 0.000189974
14.4693 4.21355e-23 0.000187585
14.5145 -1.46836e-22 0.000185229
14.5598 -1.51999e-22 0.000182905
14.6052 -1.37309e-23 0.000180612
14.6506 4.51303e-22 0.00017835
14.6962 4.75282e-23 0.000176118
14.7419 8.21141e-22 0.000173917
14.7877 -1.84103e-23 0.000171744
14.8336 1.99089e-22 0.000169601
14.8796 1.29698e-22 0.000167487
14.9257 1.69573e-22 0.0001654
14.9719 -5.18203e-22 0.000163341
15.0182 6.73571e-22 0.000161309
15.0647 2.09222e-22 0.000159304
15.1112 2.8948e-22 0.000157326
15.1579 6.66696e-22 0.000155373
15.2047 5.05015e-22 0.000153445
15.2516 5.53125e-22 0.000151543
15.2986 -8.81987e-22 0.000149666
15.3458 7.75864e-22 0.000147812
15.393 -2.73066e-22 0.000145983
15.4404 -5.78837e-22 0.000144177
15.488 -5.51435e-23 0.000142395
15.5356 -1.65106e-22 0.000140635
15.5834 5.91857e-23 0.000138897
15.6313 2.59895e-22 0.000137182
15.6794 7.0363e-22 0.000135489
15.7276 -6.25739e-23 0.000133817
15.7759 1.10824e-22 0.000132166
15.8243 -5.48196e-23 0.000130535
15.873 -2.94428e-22 0.000128926
15.9217 2.96391e-22 0.000127336
15.9706 -1.68289e-22 0.000125766
16.0197 9.33188e-22 0.000124216
16.0689 2.83454e-22 0.000122685
16.1182 1.66821e-22 0.000121172
16.1677 -1.40807e-22 0.000119679
16.2174 -2.66634e-22 0.000118203
16.2672 -3.02001e-23 0.000116746
16.3172 1.6043e-22 0.000115307
16.3674 3.32159e-23 0.000113885
16.4177 -3.43445e-23 0.00011248
16.4682 -1.13695e-22 0.000111092
16.5189 -1.62065e-22 0.000109721
16.5697 -3.2321e-22 0.000108366
16.6208 -5.98561e-24 0.000107027
16.672 -4.73252e-23 0.000105705
16.7234 7.00172e-23 0.000104398
16.775 4.71748e-23 0.000103106
16.8268 -1.43522e-22 0.00010183
16.8787 3.05873e-22 0.000100568
16.9309 -1.40604e-22 9.93218e-05
16.9833 -1.7315e-22 9.80897e-05
17.0359 1.70987e-22 9.68719e-05
17.0887 1.39349e-22 9.56681e-05
17.1418 4.07584e-22 9.44782e-05
17.195 2.28923e-22 9.33018e-05
17.2485 8.6094e-23 9.21389e-05
17.3022 9.26177e-23 9.09892e-05
17.3562 -2.99488e-22 8.98525e-05
17.4104 -1.7617e-22 8.87285e-05
17.4648 3.38072e-22 8.76171e-05
17.5195 -1.8539e-22 8.65181e-05
17.5744 -2.02339e-22 8.54313e-05
17.6296 9.76606e-23 8.43565e-05
17.6851 9.23014e-23 8.32934e-05
17.7408 2.20236e-23 8.2242e-05
17.7969 -7.24462e-23 8.12019e-05
17.8532 -1.29146e-22 8.01731e-05
17.9098 2.88316e-22 7.91552e-05
17.9667 -1.53322e-22 7.81482e-05
18.0239 -2.17738e-22 7.71519e-05
18.0815 -2.23699e-22 7.61661e-05
18.1393 -5.95136e-23 7.51905e-05
18.1975 -9.44154e-23 7.4225e-05
18.256 6.35496e-23 7.32695e-05
18.3149 3.13157e-22 7.23237e-05
18.3742 1.37028e-22 7.13875e-05
18.4338 1.95642e-23 7.04607e-05
18.4938 2.2255e-22 6.95431e-05
18.5542 1.70119e-23 6.86346e-05
18.615 -1.43827e-22 6.77349e-05
18.6762 -1.83665e-22 6.68439e-05
18.7379 1.40931e-23 6.59614e-05
18.8 -6.78025e-23 6.50872e-05
18.8625 4.30922e-23 6.42211e-05
18.9255 5.296e-23 6.33631e-05
18.9891 7.41141e-23 6.25128e-05
19.0531 6.85267e-23 6.167e-05
19.1177 4.95763e-23 6.08347e-05
19.1828 5.18066e-23 6.00066e-05
19.2484 -2.68969e-22 5.91856e-05
19.3147 -1.05369e-22 5.83713e-05
19.3816 3.09284e-24 5.75636e-05
19.4491 -7.51728e-23 5.67624e-05
19.5173 -1.04369e-22 5.59673e-05
19.5862 3.45572e-23 5.51782e-05
19.6558 -1.38116e-22 5.43949e-05
19.7262 -1.36125e-22 5.3617e-05
19.7974 2.5276e-22 5.28444e-05
19.8694 8.37604e-23 5.20767e-05
19.9423 1.47684e-22 5.13137e-05
20.0162 -5.73337e-23 5.05552e-05
20.091 -7.34113e-23 4.98007e-05
20.1669 2.19205e-22 4.90499e-05
20.244 5.49309e-23 4.83026e-05
20.3222 -1.22796e-22 4.75582e-05
20.4016 -1.22877e-23 4.68163e-05
20.4825 2.01419e-23 4.60765e-05
20.5648 -9.9886e-23 4.53382e-05
20.6487 -5.72847e-23 4.46008e-05
20.7344 -8.99693e-23 4.38637e-05
20.8219 -5.40188e-23 4.3126e-05
20.9115 -1.33353e-22 4.23868e-05
21.0034 7.60237e-23 4.1645e-05
21.0979 7.58176e-24 4.08994e-05
21.1952 2.65061e-23 4.01483e-05
21.2959 -1.33593e-22 3.93899e-05
21.4004 -7.87971e-23 3.86215e-05
21.5093 6.94122e-23 3.784e-05
21.6237 -3.63816e-23 3.70407e-05
21.7448 -1.44487e-23 3.62174e-05
21.8747 -3.43343e-23 3.53601e-05
22.0165 1.98124e-23 3.44523e-05
22.1768 -6.31605e-23 3.34613e-05
22.3723 -1.22863e-22 3.23005e-05


==> anc/HERMITE/Theta0.5/LambdaOverBeta4.0Lambda0.5Nc1ClassicOneLoop/vCLAx_FRG.txt <==
-89.4891 1.8235e-15 -1.54441e-20
-88.7073 -3.43492e-15 -2.70739e-21
-88.0661 2.02635e-15 -1.39449e-20
-87.4987 -5.23236e-16 -5.30573e-21
-86.9793 -7.71198e-16 5.39692e-21
-86.4949 1.48572e-15 -7.35553e-21
-86.0373 -1.70705e-15 7.86561e-21
-85.6014 1.52513e-15 -8.00618e-21
-85.1835 -1.14844e-15 2.45535e-21
-84.7809 6.87222e-16 -4.38807e-21
-84.3914 -2.64914e-16 -1.82613e-21
-84.0136 -8.59924e-17 -5.49533e-22
-83.646 3.26491e-16 -4.2946e-21
-83.2875 -4.73764e-16 7.11816e-22
-82.9374 5.28029e-16 -5.04915e-21
-82.5949 -5.20324e-16 3.47779e-22
-82.2593 4.59833e-16 -4.39361e-21
-81.93 -3.7429e-16 -5.44768e-22
-81.6066 2.70228e-16 -3.12008e-21
-81.2887 -1.67958e-16 -1.40017e-21
-80.9758 6.90284e-17 -1.89319e-21
-80.6678 1.30405e-17 -2.00406e-21
-80.3642 -8.11526e-17 -1.09397e-21
-80.0648 1.27104e-16 -2.32216e-21
-79.7693 -1.57086e-16 -7.66156e-22
-79.4776 1.66708e-16 -2.3295e-21
-79.1895 -1.64045e-16 -8.0381e-22
-78.9048 1.46974e-16 -2.1348e-21
-78.6232 -1.23983e-16 -1.10126e-21
-78.3448 9.37679e-17 -1.87403e-21
-78.0692 -6.39839e-17 -1.49502e-21
-77.7964 3.3064e-17 -1.62196e-21
-77.5263 -7.1093e-18 -1.82818e-21
-77.2588 -1.62484e-17 -1.42927e-21
-76.9937 3.25933e-17 -2.03462e-21
-76.731 -4.51182e-17 -1.33198e-21
-76.4706 5.07708e-17 -2.11622e-21
-76.2124 -5.32674e-17 -1.32555e-21
-75.9562 5.03934e-17 -2.09887e-21
-75.7022 -4.5988e-17 -1.37341e-21
-75.45 3.81711e-17 -2.01928e-21
-75.1998 -3.05746e-17 -1.44309e-21
-74.9514 2.13058e-17 -1.91964e-21
-74.7048 -1.36066e-17 -1.5143e-21
-74.46 5.41028e-18 -1.83209e-21
-74.2168 4.69281e-19 -1.57093e-21
-73.9752 -6.28569e-18 -1.77403e-21
-73.7352 9.59392e-18 -1.60506e-21
-73.4967 -1.27646e-17 -1.75143e-21
-73.2597 1.3621e-17 -1.6164e-21
-73.0242 -1.45567e-17 -1.76033e-21
-72.79 1.35643e-17 -1.60961e-21
-72.5573 -1.29807e-17 -1.79165e-21
-72.3258 1.08932e-17 -1.59175e-21
-72.0957 -9.5319e-18 -1.83539e-21
-71.8668 7.03349e-18 -1.57042e-21
-71.6392 -5.50114e-18 -1.88177e-21
-71.4127 3.09955e-18 -1.55171e-21
-71.1875 -1.80703e-18 -1.92416e-21
-70.9634 -1.90007e-19 -1.53921e-21
-70.7404 1.02349e-18 -1.95917e-21
-70.5185 -2.48389e-18 -1.53422e-21
-70.2977 2.79389e-18 -1.98616e-21
-70.0779 -3.71694e-18 -1.53613e-21
-69.8592 3.54686e-18 -2.00618e-21
-69.6415 -4.01632e-18 -1.54371e-21
-69.4247 3.47287e-18 -2.02111e-21
-69.2089 -3.61582e-18 -1.55512e-21
-68.9941 2.83207e-18 -2.03272e-21
-68.7802 -2.78639e-18 -1.56978e-21
-68.5671 1.89382e-18 -2.04196e-21
-68.355 -1.7848e-18 -1.58792e-21
-68.1437 8.94255e-19 -2.04918e-21
-67.9333 -8.19825e-19 -1.60938e-21
-67.7237 1.0748e-20 -2.05547e-21
-67.515 -3.467e-20 -1.63267e-21
-67.307 -6.48268e-19 -2.06231e-21
-67.0999 4.96509e-19 -1.65638e-21
-66.8935 -1.04074e-18 -2.07088e-21
-66.6879 7.60854e-19 -1.67957e-21
-66.483 -1.17907e-18 -2.08155e-21
-66.2789 7.91685e-19 -1.70214e-21
-66.0755 -1.1128e-18 -2.09392e-21
-65.8728 6.5011e-19 -1.72472e-21
-65.6708 -9.10075e-19 -2.10755e-21
-65.4694 4.0718e-19 -1.74723e-21
-65.2688 -6.41228e-19 -2.1228e-21
-65.0688 1.29419e-19 -1.76897e-21
-64.8695 -3.66625e-19 -2.14035e-21
-64.6709 -1.30698e-19 -1.78979e-21
-64.4728 -1.29789e-19 -2.1599e-21
-64.2754 -3.3909e-19 -1.81019e-21
-64.0786 4.45927e-20 -2.18081e-21
-63.8824 -4.80002e-19 -1.83032e-21
-63.6868 1.4889e-19 -2.20362e-21
-63.4918 -5.52883e-19 -1.84906e-21
-63.2974 1.88457e-19 -2.23011e-21
-63.1035 -5.67737e-19 -1.8644e-21
-62.9102 1.76716e-19 -2.262e-21
-62.7175 -5.40234e-19 -1.87529e-21
-62.5252 1.3053e-19 -2.29959e-21
-62.3336 -4.87507e-19 -1.88212e-21
-62.1424 6.65488e-20 -2.34203e-21
-61.9518 -4.25125e-19 -1.88637e-21
-61.7617 -1.19462e-21 -2.38718e-21
-61.5721 -3.65309e-19 -1.89068e-21
-61.383 -6.24646e-20 -2.43207e-21
-61.1944 -3.16281e-19 -1.89855e-21
-61.0063 -1.1104e-19 -2.47343e-21
-60.8187 -2.82407e-19 -1.91257e-21
-60.6316 -1.44279e-19 -2.50922e-21
-60.4449 -2.64844e-19 -1.93414e-21
-60.2587 -1.62339e-19 -2.53909e-21
-60.0729 -2.62395e-19 -1.96274e-21
-59.8876 -1.67285e-19 -2.5643e-21
-59.7027 -2.72387e-19 -1.99666e-21
-59.5183 -1.62264e-19 -2.58666e-21
-59.3343 -2.91439e-19 -2.03425e-21
-59.1507 -1.5081e-19 -2.6078e-21
-58.9676 -3.16063e-19 -2.07407e-21
-58.7848 -1.36334e-19 -2.6291e-21
-58.6025 -3.43086e-19 -2.11496e-21
-58.4206 -1.21784e-19 -2.65141e-21
-58.2391 -3.69916e-19 -2.15663e-21
-58.058 -1.09453e-19 -2.6744e-21
-57.8773 -3.94671e-19 -2.20014e-21
-57.697 -1.00898e-19 -2.69627e-21
-57.5171 -4.16217e-19 -2.24749e-21
-57.3375 -9.69419e-20 -2.71567e-21
-57.1583 -4.34131e-19 -2.29927e-21
-56.9795 -9.77368e-20 -2.73319e-21
-56.8011 -4.48619e-19 -2.35403e-21
-56.623 -1.02867e-19 -2.75073e-21
-56.4453 -4.60397e-19 -2.4097e-21
-56.2679 -1.11478e-19 -2.7703e-21
-56.0909 -4.70557e-19 -2.46502e-21
-55.9143 -1.22414e-19 -2.79254e-21
-55.7379 -4.80426e-19 -2.51983e-21
-55.562 -1.34362e-19 -2.81763e-21
-55.3863 -4.91426e-19 -2.57373e-21
-55.211 -1.45986e-19 -2.84652e-21
-55.036 -5.04939e-19 -2.62554e-21
-54.8614 -1.56063e-19 -2.88035e-21
-54.687 -5.22176e-19 -2.67431e-21
-54.513 -1.63618e-19 -2.91998e-21
-54.3393 -5.44044e-19 -2.72007e-21
-54.1659 -1.68047e-19 -2.96483e-21
-53.9928 -5.7102e-19 -2.76343e-21
-53.8201 -1.69249e-19 -3.0138e-21
-53.6476 -6.03037e-19 -2.80626e-21
-53.4754 -1.67722e-19 -3.0656e-21
-53.3036 -6.39392e-19 -2.84974e-21
-53.132 -1.6464e-19 -3.11888e-21
-52.9607 -6.78704e-19 -2.8952e-21
-52.7897 -1.61875e-19 -3.17238e-21
-52.619 -7.18912e-19 -2.94358e-21
-52.4485 -1.61961e-19 -3.22615e-21
-52.2784 -7.57347e-19 -2.99447e-21
-52.1085 -1.67988e-19 -3.28087e-21
-51.9389 -7.90881e-19 -3.04678e-21
-51.7695 -1.83416e-19 -3.33778e-21
-51.6005 -8.16152e-19 -3.10021e-21
-51.4317 -2.11791e-19 -3.39694e-21
-51.2631 -8.29908e-19 -3.15492e-21
-51.0949 -2.5634e-19 -3.45772e-21
-50.9268 -8.29487e-19 -3.21176e-21
-50.7591 -3.19423e-19 -3.52046e-21
-50.5916 -8.13433e-19 -3.26949e-21
-50.4243 -4.01842e-19 -3.58673e-21
-50.2573 -7.82272e-19 -3.32694e-21
-50.0906 -5.02009e-19 -3.65757e-21
-49.924 -7.39391e-19 -3.38394e-21
-49.7578 -6.15061e-19 -3.73233e-21
-49.5917 -6.91922e-19 -3.44233e-21
-49.4259 -7.32019e-19 -3.80887e-21
-49.2604 -6.51479e-19 -3.50384e-21
-49.0951 -8.39221e-19 -3.8858e-21
-48.93 -6.34494e-19 -3.57028e-21
-48.7651 -9.18292e-19 -3.96229e-21
-48.6005 -6.61817e-19 -3.64172e-21
-48.4361 -9.46987e-19 -4.03897e-21
-48.2719 -7.57299e-19 -3.71765e-21
-48.1079 -9.01213e-19 -4.11573e-21
-47.9442 -9.4506e-19 -3.79903e-21
-47.7806 -7.58463e-19 -4.19134e-21
-47.6173 -1.24534e-18 -3.88794e-21
-47.4542 -5.02682e-19 -4.26403e-21
-47.2913 -1.66909e-18 -3.98536e-21
-47.1287 -1.30276e-19 -4.3341e-21
-46.9662 -2.21178e-18 -4.09087e-21
-46.8039 3.43353e-19 -4.40199e-21
-46.6419 -2.84713e-18 -4.2041e-21
-46.48 8.7786e-19 -4.46856e-21
-46.3184 -3.52207e-18 -4.32399e-21
-46.1569 1.40401e-18 -4.53585e-21
-45.9957 -4.15426e-18 -4.44818e-21
-45.8346 1.82326e-18 -4.60771e-21
-45.6737 -4.63347e-18 -4.57172e-21
-45.5131 2.01233e-18 -4.69029e-21
-45.3526 -4.82837e-18 -4.68904e-21
-45.1923 1.83385e-18 -4.78837e-21
-45.0322 -4.59947e-18 -4.79642e-21
-44.8723 1.15286e-18 -4.9044e-21
-44.7126 -3.81835e-18 -4.89315e-21
-44.553 -1.41265e-19 -5.03838e-21
-44.3937 -2.39235e-18 -4.9812e-21
-44.2345 -2.10964e-18 -5.18697e-21
-44.0755 -2.9259e-19 -5.06464e-21
-43.9167 -4.73809e-18 -5.34599e-21
-43.758 2.4182e-18 -5.1487e-21
-43.5996 -7.91373e-18 -5.51202e-21
-43.4413 5.5623e-18 -5.23634e-21
-43.2831 -1.1407e-17 -5.68325e-21
-43.1252 8.83277e-18 -5.32916e-21
-42.9674 -1.48622e-17 -5.8596e-21
-42.8098 1.17928e-17 -5.4263e-21
-42.6523 -1.7799e-17 -6.04423e-21
-42.495 1.38909e-17 -5.52362e-21
-42.3379 -1.96275e-17 -6.24277e-21
-42.181 1.44933e-17 -5.61745e-21
-42.0242 -1.96786e-17 -6.45791e-21
-41.8675 1.29326e-17 -5.707e-21
-41.7111 -1.72537e-17 -6.69061e-21
-41.5548 8.56953e-18 -5.79359e-21
-41.3986 -1.16939e-17 -6.93757e-21
-41.2426 8.67349e-19 -5.88357e-21
-41.0867 -2.47319e-18 -7.19115e-21
-40.9311 -1.05231e-17 -5.98659e-21
-40.7755 1.06829e-17 -7.44174e-21
-40.6201 -2.56664e-17 -6.11019e-21
-40.4649 2.7655e-17 -7.68391e-21
-40.3098 -4.42304e-17 -6.25721e-21
-40.1548 4.77667e-17 -7.9153e-21
-40 -6.53555e-17 -6.43179e-21
-39.8454 6.96159e-17 -8.12898e-21
-39.6909 -8.75025e-17 -6.64009e-21
-39.5365 9.09275e-17 -8.32327e-21
-39.3823 -1.08284e-16 -6.87845e-21
-39.2282 1.08471e-16 -8.50592e-21
-39.0742 -1.24298e-16 -7.13958e-21
-38.9204 1.18093e-16 -8.68178e-21
-38.7668 -1.31001e-16 -7.42337e-21
-38.6132 1.14932e-16 -8.84792e-21
-38.4598 -1.22715e-16 -7.73242e-21
-38.3066 9.38253e-17 -9.00699e-21
-38.1534 -9.29004e-17 -8.05887e-21
-38.0004 4.99193e-17 -9.17274e-21
-37.8476 -3.48671e-17 -8.39268e-21
-37.6948 -2.0606e-17 -9.34756e-21
-37.5422 5.68782e-17 -8.74501e-21
-37.3898 -1.19786e-16 -9.52959e-21
-37.2374 1.84588e-16 -9.1087e-21
-37.0852 -2.47149e-16 -9.74768e-21
-36.9331 3.44697e-16 -9.45239e-21
-36.7811 -3.98928e-16 -1.00284e-20
-36.6293 5.25258e-16 -9.77169e-21
-36.4775 -5.66896e-16 -1.03776e-20
-36.3259 7.04362e-16 -1.00558e-20
-36.1745 -7.36408e-16 -1.08291e-20
-36.0231 8.50688e-16 -1.02612e-20
-35.8719 -8.83411e-16 -1.14159e-20
-35.7207 9.27016e-16 -1.03856e-20
-35.5697 -9.70937e-16 -1.21206e-20
-35.4189 8.96547e-16 -1.04447e-20
-35.2681 -9.46786e-16 -1.29388e-20
-35.1174 7.30386e-16 -1.04276e-20
-34.9669 -7.45455e-16 -1.38623e-20
-34.8165 4.13121e-16 -1.03737e-20
-34.6661 -2.97774e-16 -1.48116e-20
-34.5159 -5.67386e-17 -1.03528e-20
-34.3659 4.49656e-16 -1.57318e-20
-34.2159 -6.72859e-16 -1.04049e-20
-34.066 1.50691e-15 -1.65826e-20
-33.9162 -1.43109e-15 -1.06241e-20
-33.7666 2.8123e-15 -1.72492e-20
-33.617 -2.33589e-15 -1.11078e-20
-33.4676 4.21519e-15 -1.76878e-20
-33.3183 -3.39281e-15 -1.19102e-20
-33.169 5.48349e-15 -1.7838e-20
-33.0199 -4.57854e-15 -1.31076e-20
-32.8709 6.3438e-15 -1.76091e-20
-32.722 -5.78883e-15 -1.47282e-20
-32.5731 6.55024e-15 -1.70093e-20
-32.4244 -6.77819e-15 -1.67219e-20
-32.2758 5.96255e-15 -1.60416e-20
-32.1273 -7.1188e-15 -1.90674e-20
-31.9789 4.60198e-15 -1.47488e-20
-31.8305 -6.212e-15 -2.16277e-20
-31.6823 2.65237e-15 -1.32868e-20
-31.5342 -3.37919e-15 -2.42402e-20
-31.3862 3.86535e-16 -1.18006e-20
-31.2382 1.9626e-15 -2.67741e-20
-31.0904 -1.97574e-15 -1.05305e-20
-30.9426 1.00646e-14 -2.89901e-20
-30.795 -4.44113e-15 -9.76737e-21
-30.6474 2.06027e-14 -3.07608e-20
-30.4999 -7.3851e-15 -9.78696e-21
-30.3526 3.25002e-14 -3.19091e-20
-30.2053 -1.1586e-14 -1.09134e-20
-30.0581 4.38945e-14 -3.21995e-20
-29.911 -1.80739e-14 -1.34206e-20
-29.7639 5.23247e-14 -3.14997e-20
-29.617 -2.77268e-14 -1.75109e-20
-29.4702 5.52001e-14 -2.94884e-20
-29.3234 -4.05706e-14 -2.33287e-20
-29.1767 5.05828e-14 -2.59401e-20
-29.0301 -5.47949e-14 -3.08761e-20
-28.8836 3.82452e-14 -2.06576e-20
-28.7372 -6.56112e-14 -4.01526e-20
-28.5909 2.08186e-14 -1.35535e-20
-28.4446 -6.42952e-14 -5.09123e-20
-28.2985 4.5937e-15 -4.79332e-21
-28.1524 -3.80727e-14 -6.27325e-20
-28.0064 -7.9037e-16 5.19586e-21
-27.8604 2.817e-14 -7.49557e-20
-27.7146 1.52328e-14 1.55188e-20
-27.5688 1.47297e-13 -8.65233e-20
-27.4231 5.88129e-14 2.47741e-20
-27.2775 3.21967e-13 -9.61712e-20
-27.132 1.23636e-13 3.10514e-20
-26.9865 5.34482e-13 -1.02075e-19
-26.8412 1.8259e-13 3.20726e-20
-26.6959 7.38376e-13 -1.02192e-19
-26.5506 1.84592e-13 2.52688e-20
-26.4055 8.58865e-13 -9.43017e-20
-26.2604 6.45764e-14 8.09763e-21
-26.1154 8.10741e-13 -7.64054e-20
-25.9705 -2.2591e-13 -2.16508e-20
-25.8256 5.39284e-13 -4.71687e-20
-25.6808 -6.66584e-13 -6.51736e-20
-25.5361 7.95171e-14 -6.2875e-21
-25.3915 -1.10789e-12 -1.22232e-19
-25.2469 -3.87706e-13 4.48512e-20
-25.1024 -1.23356e-12 -1.90601e-19
-24.9579 -5.21986e-13 1.02996e-19
-24.8136 -5.91514e-13 -2.65267e-19
-24.6693 1.02378e-13 1.63017e-19
-24.525 1.26659e-12 -3.38484e-19
-24.3809 1.80799e-12 2.17627e-19
-24.2368 4.53379e-12 -4.00188e-19
-24.0927 4.53911e-12 2.57738e-19
-23.9488 8.84958e-12 -4.38746e-19
-23.8049 7.60474e-12 2.72714e-19
-23.661 1.31003e-11 -4.42734e-19
-23.5173 9.61481e-12 2.51866e-19
-23.3736 1.55107e-11 -4.01694e-19
-23.2299 8.79228e-12 1.85422e-19
-23.0863 1.41766e-11 -3.09022e-19
-22.9428 3.74425e-12 6.68507e-20
-22.7994 8.03103e-12 -1.61962e-19
-22.656 -5.44072e-12 -1.05085e-19
-22.5126 -2.02273e-12 3.62881e-20
-22.3693 -1.61724e-11 -3.24729e-19
-22.2261 -1.23283e-11 2.76743e-19
-22.083 -2.30147e-11 -5.79432e-19
-21.9399 -1.66618e-11 5.41889e-19
-21.7968 -1.85834e-11 -8.49633e-19
-21.6538 -7.81548e-12 8.08782e-19
-21.5109 4.10209e-12 -1.11017e-18
-21.368 1.94918e-11 1.04819e-18
-21.2252 4.82229e-11 -1.33223e-18
-21.0825 6.51378e-11 1.22725e-18
-20.9398 1.09811e-10 -1.48647e-18
-20.7971 1.20896e-10 1.31382e-18
-20.6545 1.7595e-10 -1.54216e-18
-20.512 1.70027e-10 1.28123e-18
-20.3695 2.25902e-10 -1.4714e-18
-20.2271 1.90233e-10 1.10896e-18
-20.0847 2.35822e-10 -1.25086e-18
-19.9424 1.60125e-10 7.84384e-19
-19.8001 1.86638e-10 -8.68166e-19
-19.6579 6.82043e-11 2.98588e-19
-19.5157 7.3607e-11 -3.21704e-19
-19.3736 -7.7502e-11 -3.48526e-19
-19.2315 -8.45412e-11 3.78815e-19
-19.0895 -2.41366e-10 -1.15175e-18
-18.9475 -2.39148e-10 1.21258e-18
-18.8056 -3.55919e-10 -2.098e-18
-18.6637 -3.10097e-10 2.14711e-18
-18.5219 -3.23785e-10 -3.16343e-18
-18.3801 -1.91789e-10 3.13555e-18
-18.2383 -2.88022e-11 -4.31117e-18
-18.0967 2.29858e-10 4.12302e-18
-17.955 6.39479e-10 -5.47378e-18
-17.8134 1.04471e-09 5.03316e-18
-17.6719 1.74309e-09 -6.55862e-18
-17.5304 2.26604e-09 5.77356e-18
-17.3889 3.23269e-09 -7.42385e-18
-17.2475 3.76026e-09 6.21896e-18
-17.1061 4.87228e-09 -7.88718e-18
-16.9648 5.1757e-09 6.22465e-18
-16.8235 6.17982e-09 -7.71227e-18
-16.6822 5.91206e-09 5.60853e-18
-16.541 6.44019e-09 -6.65467e-18
-16.3999 5.20111e-09 4.16605e-18
-16.2587 4.87165e-09 -4.4683e-18
-16.1177 2.38278e-09 1.65331e-18
-15.9766 1.02196e-09 -1.00475e-18
-15.8356 -2.57165e-09 -2.13025e-18
-15.6947 -4.59782e-09 3.83175e-18
-15.5537 -8.34936e-09 -7.25577e-18
-15.4129 -9.79264e-09 1.00024e-17
-15.272 -1.16616e-08 -1.3597e-17
-15.1312 -1.02597e-08 1.73168e-17
-14.9905 -7.18638e-09 -2.07377e-17
-14.8497 -5.2314e-11 2.53759e-17
-14.709 1.1283e-08 -2.79445e-17
-14.5684 2.64872e-08 3.3471e-17
-14.4277 4.80573e-08 -3.42307e-17
-14.2872 7.11828e-08 4.06178e-17
-14.1466 1.01416e-07 -3.83562e-17
-14.0061 1.2769e-07 4.53964e-17
-13.8656 1.59567e-07 -3.92265e-17
-13.7252 1.7847e-07 4.60916e-17
-13.5848 1.99387e-07 -3.5745e-17
-13.4444 1.96159e-07 4.08061e-17
-13.304 1.91127e-07 -2.72466e-17
-13.1637 1.52179e-07 2.80266e-17
-13.0234 1.11065e-07 -1.31239e-17
-12.8832 3.30946e-08 6.98004e-18
-12.743 -3.94582e-08 6.70503e-18
-12.6028 -1.39363e-07 -2.1957e-17
-12.4626 -2.15387e-07 3.20633e-17
-12.3225 -2.93966e-07 -5.69251e-17
-12.1824 -3.21066e-07 6.21598e-17
-12.0423 -3.13706e-07 -9.46593e-17
-11.9023 -2.27021e-07 9.50972e-17
-11.7623 -6.7295e-08 -1.31101e-16
-11.6223 1.83899e-07 1.27841e-16
-11.4824 5.31681e-07 -1.61842e-16
-11.3424 9.48447e-07 1.55623e-16
-11.2026 1.4536e-06 -1.82755e-16
-11.0627 1.95687e-06 1.7324e-16
-10.9228 2.50082e-06 -1.89768e-16
-10.783 2.92511e-06 1.75023e-16
-10.6432 3.31293e-06 -1.79739e-16
-10.5035 3.44015e-06 1.57141e-16
-10.3637 3.45547e-06 -1.49678e-16
-10.224 3.09118e-06 1.1717e-16
-10.0843 2.58702e-06 -9.82269e-17
-9.94468 1.66096e-06 5.53513e-17
-9.80504 6.58828e-07 -2.54149e-17
-9.66542 -6.85243e-07 -2.63876e-17
-9.52583 -1.9269e-06 6.60903e-17
-9.38626 -3.29148e-06 -1.24412e-16
-9.24671 -4.2752e-06 1.71614e-16
-9.10719 -5.04848e-06 -2.32943e-16
-8.96769 -5.12145e-06 2.8474e-16
-8.82821 -4.60278e-06 -3.46192e-16
-8.68874 -3.1184e-06 3.97123e-16
-8.54931 -7.06821e-07 -4.56534e-16
-8.40989 2.77391e-06 5.00674e-16
-8.27049 7.37841e-06 -5.57394e-16
-8.13111 1.29014e-05 5.86972e-16
-7.99175 1.95356e-05 -6.40089e-16
-7.85241 2.66222e-05 6.49928e-16
-7.71309 3.45542e-05 -6.96462e-16
-7.57378 4.21202e-05 6.83113e-16
-7.4345 4.99801e-05 -7.16213e-16
-7.29523 5.62822e-05 6.79847e-16
-7.15598 6.20267e-05 -6.88161e-16
-7.01674 6.46757e-05 6.29852e-16
-6.87753 6.56762e-05 -5.99404e-16
-6.73833 6.18615e-05 5.18477e-16
-6.59914 5.53093e-05 -4.36142e-16
-6.45997 4.24663e-05 3.27574e-16
-6.32082 2.63452e-05 -1.85355e-16
-6.18168 3.52641e-06 3.41819e-17
-6.04256 -2.15749e-05 1.69995e-16
-5.90345 -5.13483e-05 -3.78916e-16
-5.76435 -7.93467e-05 6.46208e-16
-5.62527 -0.000105645 -9.28994e-16
-5.4862 -0.000121188 1.25383e-15
-5.34715 -0.000122391 -1.61581e-15
-5.20811 -9.77866e-05 1.98816e-15
-5.06908 -3.96441e-05 -2.42324e-15
-4.93006 6.3648e-05 2.81835e-15
-4.79105 0.000222293 -3.29583e-15
-4.65206 0.000442417 3.67548e-15
-4.51307 0.000732044 -4.14294e-15
-4.3741 0.00108269 4.45481e-15
-4.23513 0.00149336 -4.8256e-15
-4.09618 0.0019303 5.01177e-15
-3.95724 0.00237747 -5.17058e-15
-3.8183 0.00276811 5.16448e-15
-3.67938 0.00307147 -4.98361e-15
-3.54046 0.00319054 4.69587e-15
-3.40155 0.00309479 -4.06249e-15
-3.26265 0.00268027 3.38606e-15
-3.12376 0.00195488 -2.23055e-15
-2.98487 0.000858011 1.03131e-15
-2.846 -0.000504663 6.13492e-16
-2.70712 -0.00208419 -2.45547e-15
-2.56826 -0.00362387 4.45407e-15
-2.4294 -0.0049225 -6.97378e-15
-2.29055 -0.00557808 9.12241e-15
-2.1517 -0.005271 -1.21707e-14
-2.01286 -0.00356799 1.42497e-14
-1.87402 -0.000169242 -1.74742e-14
-1.73518 0.0051618 1.92619e-14
-1.59635 0.0124923 -2.21693e-14
-1.45753 0.0215748 2.33697e-14
-1.31871 0.0320481 -2.54184e-14
-1.17989 0.0429462 2.56653e-14
-1.04107 0.0534581 -2.64171e-14
-0.902255 0.0618849 2.51729e-14
-0.763443 0.0673327 -2.43474e-14
-0.624633 0.0677258 2.12006e-14
-0.485824 0.0630066 -1.86889e-14
-0.347016 0.0512942 1.34971e-14
-0.208209 0.0348294 -9.41772e-15
-0.0694031 0.0115501 2.54678e-15
0.0694031 -0.00070248 -8.75137e-17
0.208209 0.000468747 -1.87136e-16
0.347016 -0.000260284 -1.17543e-16
0.485824 0.000198585 -1.50346e-16
0.624633 -0.000127423 -5.29802e-17
0.763443 0.000116472 -6.45394e-17
0.902255 -5.40457e-05 -6.36625e-19
1.04107 7.74409e-05 -7.44277e-19
1.17989 -1.63172e-05 9.11325e-18
1.31871 4.61462e-05 1.35056e-17
1.45753 -2.73329e-06 3.3583e-18
1.59635 1.89487e-05 2.25359e-17
1.73518 -1.93798e-07 -1.48744e-18
1.87402 -2.80187e-07 2.88157e-17
2.01286 3.4127e-07 7.7398e-18
2.1517 -1.01558e-05 4.57066e-17
2.29055 1.96078e-06 3.09805e-17
2.4294 -1.28562e-05 6.8705e-17
2.56826 4.15297e-06 5.00804e-17
2.70712 -1.17338e-05 7.68228e-17
2.846 5.69421e-06 6.04727e-17
2.98487 -9.35039e-06 8.05297e-17
3.12376 6.04619e-06 6.26958e-17
3.26265 -6.98633e-06 7.54165e-17
3.40155 5.3983e-06 6.23822e-17
3.54046 -5.02822e-06 7.12377e-17
3.67938 4.22821e-06 5.60662e-17
3.8183 -3.4786e-06 5.84126e-17
3.95724 2.95848e-06 4.62551e-17
4.09618 -2.25896e-06 4.59198e-17
4.23513 1.83786e-06 3.45992e-17
4.3741 -1.31157e-06 3.07274e-17
4.51307 9.62414e-07 2.01302e-17
4.65206 -6.02986e-07 1.55798e-17
4.79105 3.36748e-07 8.69153e-18
4.93006 -1.05401e-07 5.77234e-18
5.06908 -7.50874e-08 4.44476e-18
5.20811 2.14126e-07 4.55632e-18
5.34715 -3.20118e-07 7.94239e-18
5.4862 3.93494e-07 1.03943e-17
5.62527 -4.43031e-07 1.58922e-17
5.76435 4.70511e-07 1.75377e-17
5.90345 -4.81415e-07 2.24779e-17
6.04256 4.78254e-07 2.23799e-17
6.18168 -4.64864e-07 2.42623e-17
6.32082 4.42892e-07 2.0608e-17
6.45997 -4.15616e-07 1.9889e-17
6.59914 3.83673e-07 1.45661e-17
6.73833 -3.49719e-07 1.25929e-17
6.87753 3.14032e-07 7.11769e-18
7.01674 -2.78279e-07 4.92783e-18
7.15598 2.42931e-07 4.36201e-19
7.29523 -2.08595e-07 -1.18936e-18
7.4345 1.76059e-07 -4.16436e-18
7.57378 -1.45152e-07 -4.28929e-18
7.71309 1.16785e-07 -5.38295e-18
7.85241 -9.04376e-08 -4.38159e-18
7.99175 6.6875e-08 -3.91621e-18
8.13111 -4.55817e-08 -2.28319e-18
8.27049 2.69994e-08 -9.5056e-19
8.40989 -1.07962e-08 7.4615e-19
8.54931 -2.94111e-09 2.24833e-18
8.68874 1.43454e-08 3.46363e-18
8.82821 -2.36075e-08 4.51389e-18
8.96769 3.0735e-08 4.86707e-18
9.10719 -3.60742e-08 5.25085e-18
9.24671 3.95975e-08 4.64223e-18
9.38626 -4.16949e-08 4.44179e-18
9.52583 4.23652e-08 3.39271e-18
9.66542 -4.19685e-08 3.06386e-18
9.80504 4.05515e-08 2.06961e-18
9.94468 -3.84108e-08 2.08221e-18
10.0843 3.56325e-08 1.65526e-18
10.224 -3.24438e-08 2.16043e-18
10.3637 2.89476e-08 2.03517e-18
10.5035 -2.53093e-08 2.73181e-18
10.6432 2.16259e-08 2.82116e-18
10.783 -1.80117e-08 3.35459e-18
10.9228 1.4542e-08 3.26455e-18
11.0627 -1.12892e-08 3.35501e-18
11.2026 8.30062e-09 3.04599e-18
11.3424 -5.61436e-09 2.64221e-18
11.4824 3.25023e-09 2.06512e-18
11.6223 -1.21914e-09 1.35472e-18
11.7623 -4.81799e-10 7.12589e-19
11.9023 1.8617e-09 -8.73753e-20
12.0423 -2.93956e-09 -5.68562e-19
12.1824 3.73757e-09 -1.2474e-18
12.3225 -4.28412e-09 -1.45298e-18
12.4626 4.60814e-09 -1.90183e-18
12.6028 -4.74157e-09 -1.81318e-18
12.743 4.71488e-09 -1.99518e-18
12.8832 -4.55903e-09 -1.64478e-18
13.0234 4.30215e-09 -1.64688e-18
13.1637 -3.9712e-09 -1.15033e-18
13.304 3.58955e-09 -1.07162e-18
13.4444 -3.17848e-09 -6.02274e-19
13.5848 2.75551e-09 -5.31983e-19
13.7252 -2.33576e-09 -1.47217e-19
13.8656 1.93081e-09 -1.03811e-19
14.0061 -1.55006e-09 1.85393e-19
14.1466 1.19983e-09 1.71924e-19
14.2872 -8.84732e-10 3.79045e-19
14.4277 6.0688e-10 3.29539e-19
14.5684 -3.67318e-10 4.462e-19
14.709 1.65176e-10 3.76632e-19
14.8497 8.8421e-13 4.43939e-19
14.9905 -1.33568e-10 3.82071e-19
15.1312 2.3554e-10 4.2402e-19
15.272 -3.10376e-10 3.78994e-19
15.4129 3.61245e-10 4.0471e-19
15.5537 -3.91869e-10 3.68191e-19
15.6947 4.05347e-10 3.78798e-19
15.8356 -4.05075e-10 3.54099e-19
15.9766 3.93732e-10 3.53414e-19
16.1177 -3.7414e-10 3.33087e-19
16.2587 3.48399e-10 3.32443e-19
16.3999 -3.18671e-10 3.25107e-19
16.541 2.86456e-10 3.23677e-19
16.6822 -2.53285e-10 3.20431e-19
16.8235 2.2012e-10 3.11091e-19
16.9648 -1.87955e-10 3.06896e-19
17.1061 1.57316e-10 2.86882e-19
17.2475 -1.2878e-10 2.76896e-19
17.3889 1.02552e-10 2.55185e-19
17.5304 -7.89054e-11 2.45022e-19
17.6719 5.78302e-11 2.23145e-19
17.8134 -3.93995e-11 2.13558e-19
17.955 2.34702e-11 1.96905e-19
18.0967 -9.99441e-12 1.89913e-19
18.2383 -1.23998e-12 1.78657e-19
18.3801 1.03458e-11 1.72791e-19
18.5219 -1.75614e-11 1.66178e-19
18.6637 2.30271e-11 1.59954e-19
18.8056 -2.69806e-11 1.5732e-19
18.9475 2.95667e-11 1.50196e-19
19.0895 -3.10071e-11 1.49816e-19
19.2315 3.14377e-11 1.40046e-19
19.3736 -3.10561e-11 1.40555e-19
19.5157 2.99822e-11 1.28708e-19
19.6579 -2.83858e-11 1.31211e-19
19.8001 2.6367e-11 1.17881e-19
19.9424 -2.4067e-11 1.21863e-19
20.0847 2.15644e-11 1.0886e-19
20.2271 -1.89723e-11 1.15035e-19
20.3695 1.63474e-11 1.01709e-19
20.512 -1.37761e-11 1.08037e-19
20.6545 1.12943e-11 9.46679e-20
20.7971 -8.96369e-12 1.00798e-19
20.9398 6.80154e-12 8.77703e-20
21.0825 -4.84765e-12 9.32513e-20
21.2252 3.10314e-12 8.16465e-20
21.368 -1.58967e-12 8.69712e-20
21.5109 2.95503e-13 7.746e-20
21.6538 7.71927e-13 8.28486e-20
21.7968 -1.63358e-12 7.54201e-20
21.9399 2.29216e-12 8.06392e-20
22.083 -2.77421e-12 7.47023e-20
22.2261 3.08875e-12 7.94338e-20
22.3693 -3.26456e-12 7.46511e-20
22.5126 3.31362e-12 7.8753e-20
22.656 -3.26415e-12 7.37675e-20
22.7994 3.12843e-12 7.65446e-20
22.9428 -2.93204e-12 7.09564e-20
23.0863 2.68569e-12 7.26368e-20
23.2299 -2.411e-12 6.61057e-20
23.3736 2.11598e-12 6.70207e-20
23.5173 -1.81771e-12 5.9721e-20
23.661 1.52104e-12 6.0385e-20
23.8049 -1.23855e-12 5.27668e-20
23.9488 9.72001e-13 5.35879e-20
24.0927 -7.29908e-13 4.61297e-20
24.2368 5.11423e-13 4.75311e-20
24.3809 -3.21707e-13 4.06166e-20
24.525 1.5795e-13 4.26939e-20
24.6693 -2.27876e-14 3.64816e-20
24.8136 -8.7846e-14 3.91048e-20
24.9579 1.7303e-13 3.35658e-20
25.1024 -2.37431e-13 3.64548e-20
25.2469 2.81133e-13 3.14886e-20
25.3915 -3.08871e-13 3.43331e-20
25.5361 3.21178e-13 2.98824e-20
25.6808 -3.22469e-13 3.25315e-20
25.8256 3.13337e-13 2.8542e-20
25.9705 -2.97641e-13 3.07578e-20
26.1154 2.75794e-13 2.71357e-20
26.2604 -2.50999e-13 2.88698e-20
26.4055 2.23373e-13 2.57069e-20
26.5506 -1.95459e-13 2.69712e-20
26.6959 1.67062e-13 2.42687e-20
26.8412 -1.40127e-13 2.50166e-20
26.9865 1.14187e-13 2.28031e-20
27.132 -9.06839e-14 2.30408e-20
27.2775 6.89511e-14 2.13494e-20
27.4231 -5.00401e-14 2.11073e-20
27.5688 3.31592e-14 1.99491e-20
27.7146 -1.90732e-14 1.92813e-20
27.8604 6.93788e-15 1.86538e-20
28.0064 2.68087e-15 1.75974e-20
28.1524 -1.06226e-14 1.74482e-20
28.2985 1.64519e-14 1.60679e-20
28.4446 -2.09634e-14 1.63352e-20
28.5909 2.3803e-14 1.46701e-20
28.7372 -2.56963e-14 1.53085e-20
28.8836 2.63376e-14 1.34553e-20
29.0301 -2.63717e-14 1.43818e-20
29.1767 2.55221e-14 1.24156e-20
29.3234 -2.43504e-14 1.35636e-20
29.4702 2.25985e-14 1.15337e-20
29.617 -2.07484e-14 1.27889e-20
29.7639 1.85553e-14 1.07792e-20
29.911 -1.64288e-14 1.20537e-20
30.0581 1.41356e-14 1.01007e-20
30.2053 -1.20209e-14 1.1326e-20
30.3526 9.86287e-15 9.50848e-21
30.4999 -7.95105e-15 1.06235e-20
30.6474 6.07535e-15 8.96022e-21
30.795 -4.47771e-15 9.94664e-21
30.9426 2.96065e-15 8.44734e-21
31.0904 -1.72588e-15 9.27863e-21
31.2382 5.89197e-16 7.96716e-21
31.3862 2.81149e-16 8.6535e-21
31.5342 -1.05551e-15 7.49948e-21
31.6823 1.59303e-15 8.05888e-21
31.8305 -2.04981e-15 7.05587e-21
31.9789 2.30699e-15 7.48974e-21
32.1273 -2.50616e-15 6.62245e-21
32.2758 2.54586e-15 6.96172e-21
32.4244 -2.55312e-15 6.2043e-21
32.5731 2.44e-15 6.46086e-21
32.722 -2.3192e-15 5.81575e-21
32.8709 2.11315e-15 5.99574e-21
33.0199 -1.92079e-15 5.43247e-21
33.169 1.67257e-15 5.56318e-21
33.3183 -1.45447e-15 5.06552e-21
33.4676 1.20326e-15 5.1501e-21
33.617 -9.93072e-16 4.70977e-21
33.7666 7.65915e-16 4.7636e-21
33.9162 -5.8533e-16 4.35668e-21
34.066 3.97934e-16 4.4014e-21
34.2159 -2.58043e-16 4.02049e-21
34.3659 1.16594e-16 4.05665e-21
34.5159 -2.00377e-17 3.70108e-21
34.6661 -7.64649e-17 3.74234e-21
34.8165 1.33051e-16 3.39717e-21
34.9669 -1.9035e-16 3.45008e-21
35.1174 2.13948e-16 3.11631e-21
35.2681 -2.40283e-16 3.17662e-21
35.4189 2.3943e-16 2.85012e-21
35.5697 -2.43714e-16 2.92967e-21
35.7207 2.26925e-16 2.59613e-21
35.8719 -2.17433e-16 2.70269e-21
36.0231 1.92151e-16 2.3598e-21
36.1745 -1.75735e-16 2.49226e-21
36.3259 1.47776e-16 2.13733e-21
36.4775 -1.29525e-16 2.30197e-21
36.6293 1.02927e-16 1.92741e-21
36.7811 -8.61765e-17 2.12389e-21
36.9331 6.33319e-17 1.73513e-21
37.0852 -4.98956e-17 1.95226e-21
37.2374 3.18545e-17 1.55794e-21
37.3898 -2.23743e-17 1.78774e-21
37.5422 9.21346e-18 1.39305e-21
37.6948 -3.53096e-18 1.62741e-21
37.8476 -5.28518e-18 1.24267e-21
38.0004 7.79042e-18 1.46861e-21
38.1534 -1.31049e-17 1.10538e-21
38.3066 1.32472e-17 1.31398e-21
38.4598 -1.59824e-17 9.77466e-22
38.6132 1.45819e-17 1.16431e-21
38.7668 -1.5591e-17 8.58521e-22
38.9204 1.33598e-17 1.01891e-21
39.0742 -1.33464e-17 7.47849e-22
39.2282 1.08363e-17 8.78648e-22
39.3823 -1.03266e-17 6.4382e-22
39.5365 7.91996e-18 7.44757e-22
39.6909 -7.2693e-18 5.45389e-22
39.8454 5.1955e-18 6.17811e-22
40 -4.61423e-18 4.52578e-22
40.1548 2.9803e-18 4.97999e-22
40.3098 -2.56731e-18 3.64816e-22
40.4649 1.39118e-18 3.86036e-22
40.6201 -1.16745e-18 2.81141e-22
40.7755 4.09181e-19 2.82291e-22
40.9311 -3.47191e-19 2.00929e-22
41.0867 -6.51379e-20 1.86373e-22
41.2426 1.78768e-20 1.23755e-22
41.3986 -1.682e-19 9.76765e-23
41.5548 7.1698e-20 4.93459e-23
41.7111 -4.18707e-20 1.54937e-23
41.8675 -4.82698e-20 -2.21824e-23
42.0242 1.87556e-19 -6.10781e-23
42.181 -2.27404e-19 -9.03696e-23
42.3379 4.21529e-19 -1.32931e-22
42.495 -3.8229e-19 -1.54763e-22
42.6523 5.94288e-19 -2.00697e-22
42.8098 -4.62797e-19 -2.15182e-22
42.9674 6.72409e-19 -2.64746e-22
43.1252 -4.49421e-19 -2.71919e-22
43.2831 6.50356e-19 -3.25087e-22
43.4413 -3.47372e-19 -3.25687e-22
43.5996 5.43513e-19 -3.81521e-22
43.758 -1.78869e-19 -3.77184e-22
43.9167 3.80116e-19 -4.33857e-22
44.0755 2.50056e-20 -4.26909e-22
44.2345 1.93335e-19 -4.82106e-22
44.3937 2.31759e-19 -4.75064e-22
44.553 1.45372e-20 -5.26572e-22
44.7126 4.13347e-19 -5.2134e-22
44.8723 -1.31559e-19 -5.67914e-22
45.0322 5.4995e-19 -5.65216e-22
45.1923 -2.2956e-19 -6.07021e-22
45.3526 6.31574e-19 -6.06134e-22
45.5131 -2.7398e-19 -6.44609e-22
45.6737 6.5771e-19 -6.43741e-22
45.8346 -2.68091e-19 -6.81148e-22
45.9957 6.35528e-19 -6.78033e-22
46.1569 -2.21634e-19 -7.16692e-22
46.3184 5.77263e-19 -7.09413e-22
46.48 -1.48016e-19 -7.50903e-22
46.6419 4.97369e-19 -7.38384e-22
46.8039 -6.15625e-20 -7.83618e-22
46.9662 4.09977e-19 -7.65217e-22
47.1287 2.47427e-20 -8.14829e-22
47.2913 3.2699e-19 -7.90057e-22
47.4542 1.00773e-19 -8.44611e-22
47.6173 2.56967e-19 -8.13005e-22
47.7806 1.59987e-19 -8.73009e-22
47.9442 2.04767e-19 -8.34271e-22
48.1079 1.99449e-19 -8.9999e-22
48.2719 1.71831e-19 -8.53882e-22
48.4361 2.19314e-19 -9.2586e-22
48.6005 1.56871e-19 -8.71698e-22
48.7651 2.22012e-19 -9.50733e-22
48.93 1.56764e-19 -8.87896e-22
49.0951 2.11346e-19 -9.74383e-22
49.2604 1.67443e-19 -9.03102e-22
49.4259 1.9164e-19 -9.96286e-22
49.5917 1.84661e-19 -9.179e-22
49.7578 1.6708e-19 -1.01622e-21
49.924 2.04558e-19 -9.32415e-22
50.0906 1.41262e-19 -1.03416e-21
50.2573 2.24e-19 -9.46685e-22
50.4243 1.1695e-19 -1.05043e-21
50.5916 2.40731e-19 -9.60536e-22
50.7591 9.60101e-20 -1.06513e-21
50.9268 2.53369e-19 -9.74148e-22
51.0949 7.94674e-20 -1.07808e-21
51.2631 2.6131e-19 -9.87791e-22
51.4317 6.76325e-20 -1.08911e-21
51.6005 2.64582e-19 -1.00158e-21
51.7695 6.02626e-20 -1.0986e-21
51.9389 2.63679e-19 -1.01485e-21
52.1085 5.67251e-20 -1.10734e-21
52.2784 2.59404e-19 -1.02706e-21
52.4485 5.61506e-20 -1.11594e-21
52.619 2.52721e-19 -1.03783e-21
52.7897 5.75653e-20 -1.12446e-21
52.9607 2.44637e-19 -1.04728e-21
53.132 6.00029e-20 -1.13296e-21
53.3036 2.36104e-19 -1.05548e-21
53.4754 6.25917e-20 -1.14146e-21
53.6476 2.27936e-19 -1.06227e-21
53.8201 6.46239e-20 -1.15028e-21
53.9928 2.20758e-19 -1.06747e-21
54.1659 6.56001e-20 -1.15963e-21
54.3393 2.14969e-19 -1.07105e-21
54.513 6.52509e-20 -1.16972e-21
54.687 2.10734e-19 -1.07266e-21
54.8614 6.35377e-20 -1.18072e-21
55.036 2.07991e-19 -1.07237e-21
55.211 6.06354e-20 -1.19268e-21
55.3863 2.06479e-19 -1.07036e-21
55.562 5.68996e-20 -1.20522e-21
55.7379 2.05773e-19 -1.06711e-21
55.9143 5.28251e-20 -1.21789e-21
56.0909 2.05333e-19 -1.06314e-21
56.2679 4.8996e-20 -1.23041e-21
56.4453 2.04555e-19 -1.05852e-21
56.623 4.60287e-20 -1.2429e-21
56.8011 2.02836e-19 -1.0532e-21
56.9795 4.45069e-20 -1.25533e-21
57.1583 1.9964e-19 -1.04754e-21
57.3375 4.49084e-20 -1.26704e-21
57.5171 1.94575e-19 -1.04233e-21
57.697 4.7528e-20 -1.27736e-21
57.8773 1.87475e-19 -1.03815e-21
58.058 5.23989e-20 -1.28612e-21
58.2391 1.7847e-19 -1.03473e-21
58.4206 5.92207e-20 -1.29399e-21
58.6025 1.68056e-19 -1.03115e-21
58.7848 6.73042e-20 -1.30182e-21
58.9676 1.57131e-19 -1.027e-21
59.1507 7.55444e-20 -1.30971e-21
59.3343 1.47009e-19 -1.02254e-21
59.5183 8.24363e-20 -1.31715e-21
59.7027 1.39372e-19 -1.01851e-21
59.8876 8.61544e-20 -1.32332e-21
60.0729 1.36155e-19 -1.01582e-21
60.2587 8.47173e-20 -1.32724e-21
60.4449 1.39332e-19 -1.01552e-21
60.6316 7.62596e-20 -1.32784e-21
60.8187 1.50594e-19 -1.01869e-21
61.0063 5.94183e-20 -1.32432e-21
61.1944 1.709e-19 -1.02575e-21
61.383 3.38201e-20 -1.31687e-21
61.5721 1.99943e-19 -1.03598e-21
61.7617 6.25564e-22 -1.30669e-21
61.9518 2.35587e-19 -1.04784e-21
62.1424 -3.69569e-20 -1.29586e-21
62.3336 2.73385e-19 -1.05915e-21
62.5252 -7.33197e-20 -1.28638e-21
62.7175 3.06377e-19 -1.06809e-21
62.9102 -1.00443e-19 -1.27984e-21
63.1035 3.25377e-19 -1.07358e-21
63.2974 -1.08424e-19 -1.27699e-21
63.4918 3.19963e-19 -1.0753e-21
63.6868 -8.67281e-20 -1.2777e-21
63.8824 2.80297e-19 -1.07402e-21
64.0786 -2.62965e-20 -1.28076e-21
64.2754 1.99688e-19 -1.07135e-21
64.4728 7.75467e-20 -1.2846e-21
64.6709 7.75888e-20 -1.06852e-21
64.8695 2.21685e-19 -1.28821e-21
65.0688 -7.75477e-20 -1.06612e-21
65.2688 3.92017e-19 -1.29124e-21
65.4694 -2.46247e-19 -1.06438e-21
65.6708 5.61617e-19 -1.2932e-21
65.8728 -3.97514e-19 -1.06369e-21
66.0755 6.91653e-19 -1.29331e-21
66.2789 -4.90462e-19 -1.06457e-21
66.483 7.36199e-19 -1.29126e-21
66.6879 -4.78649e-19 -1.06678e-21
66.8935 6.51105e-19 -1.28765e-21
67.0999 -3.17788e-19 -1.06916e-21
67.307 4.05525e-19 -1.28351e-21
67.515 2.26104e-20 -1.07057e-21
67.7237 -6.7311e-21 -1.27994e-21
67.9333 5.43917e-19 -1.07013e-21
68.1437 -5.59123e-19 -1.27826e-21
68.355 1.20181e-18 -1.06715e-21
68.5671 -1.18909e-18 -1.28037e-21
68.7802 1.89408e-18 -1.06091e-21
68.9941 -1.79808e-18 -1.28899e-21
69.2089 2.46123e-18 -1.04985e-21
69.4247 -2.25118e-18 -1.30777e-21
69.6415 2.70849e-18 -1.03241e-21
69.8592 -2.37391e-18 -1.33931e-21
70.0779 2.45245e-18 -1.00774e-21
70.2977 -1.95168e-18 -1.38317e-21
70.5185 1.58318e-18 -9.76613e-22
70.7404 -7.51802e-19 -1.43466e-21
70.9634 1.15877e-19 -9.42064e-22
71.1875 1.39686e-18 -1.48367e-21
71.4127 -1.80741e-18 -9.11465e-22
71.6392 4.43422e-18 -1.51475e-21
71.8668 -3.99022e-18 -8.98886e-22
72.0957 7.83109e-18 -1.50928e-21
72.3258 -6.27813e-18 -9.2657e-22
72.5573 1.04397e-17 -1.4488e-21
72.79 -8.49263e-18 -1.021e-21
73.0242 1.07533e-17 -1.31763e-21
73.2597 -9.94167e-18 -1.20015e-21
73.4967 7.86108e-18 -1.10388e-21
73.7352 -8.54199e-18 -1.45102e-21
73.9752 2.77834e-18 -8.03258e-22
74.2168 -5.11262e-19 -1.70819e-21
74.46 -1.34933e-18 -4.38175e-22
74.7048 1.7403e-17 -1.8613e-21
74.9514 -2.18832e-18 -1.03747e-22
75.1998 4.21505e-17 -1.80701e-21
75.45 -3.63797e-18 -1.80134e-23
75.7022 5.9195e-17 -1.51758e-21
75.9562 -1.65239e-17 -5.00124e-22
76.2124 4.87313e-17 -1.04566e-21
76.4706 -4.40016e-17 -1.76383e-21
76.731 1.05289e-17 -3.65705e-22
76.9937 -5.49943e-17 -3.51677e-21
77.2588 -1.08394e-17 8.37579e-22
77.5263 1.86546e-17 -4.74734e-21
77.7964 5.09308e-17 2.93581e-21
78.0692 2.14533e-16 -4.33498e-21
78.3448 1.87152e-16 5.33437e-21
78.6232 4.26223e-16 -2.40804e-21
78.9048 2.32298e-16 5.54859e-21
79.1895 4.01234e-16 -7.94736e-22
79.4776 -1.26354e-17 5.10298e-22
79.7693 1.80031e-17 -5.92875e-22
80.0648 -3.91962e-16 -9.09359e-21
80.3642 -2.81576e-16 2.1717e-21
80.6678 -9.27491e-17 -1.47893e-20
80.9758 5.29914e-16 1.72703e-20
81.2887 1.87484e-15 -3.63235e-21
81.6066 2.98603e-15 4.94543e-20
81.93 4.94357e-15 2.46585e-20
82.2593 5.00241e-15 7.39296e-20
82.5949 5.08789e-15 3.51775e-20
82.9374 1.58462e-15 2.64435e-20
83.2875 -1.72195e-15 -1.41049e-20
83.646 -5.42832e-15 -9.84926e-20
84.0136 -2.50584e-15 1.5973e-21
84.3914 1.21592e-14 -1.39955e-20
84.7809 3.94416e-14 4.64964e-19
85.1835 7.4642e-14 5.78034e-19
85.6014 8.5321e-14 9.7888e-19
86.0373 5.12674e-14 4.61292e-19
86.4949 -3.40004e-14 -4.19169e-19
86.9793 -7.11659e-14 -7.20456e-19
87.4987 8.78394e-14 -1.13336e-19
88.0661 4.23946e-13 3.96956e-18
88.7073 5.68578e-13 4.47779e-18
89.4891 1.70227e-13 2.00953e-18


==> anc/breit_wigner.plot <==
set terminal postscript eps enhanced color 'Helvetica,18' linewidth 2


set style line 5 lt rgb "red" lw 3

set pointsize 0.5
set key left Left reverse

set yr[0.4:1.8]

fp1(x)=2.0*gp1*x/((x**2-mp1**2)**2+(gp1*x)**2)
fp2(x)=2.0*gp2*x/((x**2-mp2**2)**2+(gp2*x)**2)

frg1(x)=2.0*grg1*x/((x**2-mrg1**2)**2+(grg1*x)**2)
frg2(x)=2.0*grg2*x/((x**2-mrg2**2)**2+(grg2*x)**2)

fcs(x)=2.0*gcs*x/((x**2-mcs**2)**2+(gcs*x)**2)

system 'rm fit_parameters.txt'

set fit errorvariables

# lob=0.0

# fit [0:] fp1(x) './HERMITE/Theta0.5/LambdaOverb2.0Lambda0.5Nc1Classic/GRpOneLoop.txt' u 1:(2*$3) via gp1,mp1
# fit [0:] fp2(x) './HERMITE/Theta0.5/LambdaOverb2.0Lambda0.5Nc1Classic/GRpTwoLoop.txt' u 1:(2*$3) via gp2,mp2
# fit [0:] frg1(x) './HERMITE/Theta0.5/LambdaOverb2.0Lambda0.5Nc1ClassicOneLoop/GRp_FRG.txt' u 1:(2*$3) via grg1,mrg1
# fit [0:] frg2(x) './HERMITE/Theta0.5/LambdaOverb2.0Lambda0.5Nc1Classic/GRp_FRG.txt' u 1:(2*$3) via grg2,mrg2
# set print "fit_parameters.txt"
# print lob, mp1, gp1, mp2, gp2, mrg1, grg1, mrg2, grg2
# set print


do for [lob in "0.075 0.125 0.25 0.5 0.75 1.0 1.25 1.5 1.75 2.0"]{

fit [0:] fp1(x) './HERMITE/Theta0.5/LambdaOverBeta'.lob.'Lambda0.5Nc1Classic/GRpOneLoop.txt' u 1:(2*$3) via gp1,mp1
fit [0:] fp2(x) './HERMITE/Theta0.5/LambdaOverBeta'.lob.'Lambda0.5Nc1Classic/GRpTwoLoop.txt' u 1:(2*$3) via gp2,mp2
fit [0:] frg1(x) './HERMITE/Theta0.5/LambdaOverBeta'.lob.'Lambda0.5Nc1ClassicOneLoop/GRp_FRG.txt' u 1:(2*$3) via grg1,mrg1
fit [0:] frg2(x) './HERMITE/Theta0.5/LambdaOverBeta'.lob.'Lambda0.5Nc1Classic/GRp_FRG.txt' u 1:(2*$3) via grg2,mrg2
fit [0:10] fcs(x) './CLASSICALSTATISTICAL/wRho_L'.lob.'G0.5B1.0.txt' u 1:2 via gcs, mcs
set print "fit_parameters.txt" append
print lob.' ', mp1, gp1, mp2, gp2, mrg1, grg1, mrg2, grg2, mcs, gcs
set print

}

set xlabel 'Bare Coupling: {/Symbol l}/{/Symbol b}m^4' font 'Helvetica,25'

set output 'breit_wigner_fits.eps'

p 'fit_parameters.txt' u 1:2 w lp lw 3 ti 'm_{eff}/m, 1-Loop PT', '' u 1:4 w lp lw 3 ti 'm_{eff}/m, 2-Loop PT', '' u 1:6 w lp lw 3 ti 'm_{eff}/m, FRG: 1-Loop vert.',\
'' u 1:8 w lp lw 3 ti 'm_{eff}/m, FRG: self cons. vert.',  '' u 1:10 w lp lw 3 ti  'm_{eff}/m, class. stat.',\
'' u 1:3 w lp lw 3 ti '{/Symbol g}_{eff}/({/Symbol b m}), 1-Loop PT', '' u 1:5 w lp lw 3 ti '{/Symbol g}_{eff}/({/Symbol b m}), 2-Loop PT',\
'' u 1:7 w lp lw 3 ti '{/Symbol g}_{eff}/({/Symbol b m}), FRG: 1-Loop vert.', '' u 1:9 w lp lw 3 ti '{/Symbol g}_{eff}/({/Symbol b m}), FRG: self cons. vert.',\
'' u 1:11 w lp lw 3 ti '{/Symbol g}_{eff}/({/Symbol b m}), class. stat.'


==> anc/combine_vertex.py <==
import numpy as np

fname = './HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1Quantum/vCLRDiaP_OneLoop.txt'

diag_data= np.loadtxt(fname)

fname = './HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1Quantum/vCLROffP_OneLoop.txt'

offd_data= np.loadtxt(fname)

data = diag_data+offd_data+offd_data

data[:,0] = data[:,0]/3.0

np.savetxt('vCLR_OneLoop.txt', data, delimiter='\t')

fname = './HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1Quantum/vCLRDiaP_FRG.txt'

diag_data= np.loadtxt(fname)

fname = './HERMITE/Theta0.5/LambdaOverBeta2.0Lambda0.5Nc1Quantum/vCLROffP_FRG.txt'

offd_data= np.loadtxt(fname)

data = diag_data+offd_data+offd_data

data[:,0] = data[:,0]/3.0

np.savetxt('vCLR_FRG.txt', data, delimiter='\t')

==> anc/comparison.plot <==
#set term postscript eps enhanced color size 4,3 lw 2
set terminal postscript eps enhanced color 'Helvetica,18' linewidth 2


set style line 5 lt rgb "red" lw 3

set xlabel 'Frequency: {/Symbol w}/m' font 'Helvetica,25'
set ylabel 'Spectralfunction: {/Symbol r}({/Symbol w}) m^3' font 'Helvetica,25'

set pointsize 0.5
set key top right

set logscale y

set xr[0:5]
set yr[0.001:10]

set output 'LambdaOverBeta2.0Lambda2.0Theta0.5Nc1Classic.eps'


p './CLASSICALSTATISTICAL/wRho_L2.0G0.5B1.0.txt' u 1:($2-$3):($2+$3) w filledcu ti 'cl. stat.',\
'./HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1Classic/GRp_FRG.txt' u 1:(2*$3) w l lw 3 ti 'FRG: self cons. vertex',\
'./HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoop/GRp_FRG.txt' u 1:(2*$3) w l lw 3 ti 'FRG: 1-Loop vertex',\
'./HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1Classic/GRpOneLoop.txt' u 1:(2*$3) w l lw 3 ti '1-Loop PT',\
'./HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1Classic/GRpTwoLoop.txt' u 1:(2*$3) w l ls 5 ti '2-Loop PT'

set output 'LambdaOverBeta4.0Lambda0.5Theta0.5Nc1Classic.eps'
p './CLASSICALSTATISTICAL/wRho_L4.0G0.5B1.0.txt' u 1:($2-$3):($2+$3) w filledcu ti 'cl. stat.',\
'./HERMITE/Theta0.5/LambdaOverBeta4.0Lambda0.5Nc1Classic/GRp_FRG.txt' u 1:(2*$3) w l lw 3 ti 'FRG: self cons. vertex',\
'./HERMITE/Theta0.5/LambdaOverBeta4.0Lambda0.5Nc1ClassicOneLoop/GRp_FRG.txt' u 1:(2*$3) w l lw 3 ti 'FRG: 1-Loop vertex',\
'./HERMITE/Theta0.5/LambdaOverBeta4.0Lambda0.5Nc1Classic/GRpOneLoop.txt' u 1:(2*$3) w l lw 3 ti '1-Loop PT'

set output 'compare_numerics_1loop.eps'

p './HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoopNs512/GRp_FRG.txt' u 1:(2*$3) w l lw 3 ti 'HERMITE: Ns=512',\
'./HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoop/GRp_FRG.txt' u 1:(2*$3) w l lw 3 ti 'HERMITE: Ns=1024',\
'./HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1ClassicOneLoopNs2048/GRp_FRG.txt' u 1:(2*$3) w l lw 3 ti 'HERMITE: Ns=2048',\
'./FOURIER/LAMBDA2.0GAMMA0.5BETA1.0CLASSICAL/G.txt' u 1:(2*$3) w l lw 3 ti 'FFT: Ns=1024'

#'./CLASSICALSTATISTICAL/wRho_L2.0G0.5B1.0.txt' u 1:($2-$3):($2+$3) w filledcu ti 'cl. stat.'

set output 'compare_regulators.eps'

p './FOURIER/LAMBDA2.0GAMMA0.2BETA1.0QUANTUM_STD/G.txt' u 1:(2*$3) w l lw 3 ti 'mass like, smooth',\
'./FOURIER/LAMBDA2.0GAMMA0.2BETA1.0QUANTUM_SCHL/G.txt' u 1:(2*$3) w l lw 3 ti 'causal , sharp'

unset log
unset xr
set yr[-0.4:1.4]

set output 'compare_re_vertices.eps'

set ylabel 'vertexfunction: Re v_{cl,R}({/Symbol w})/m^3' font 'Helvetica,25'

p './vCLR_FRG.txt' u 1:2 w l lw 3 ti 'FRG self cons. vertex: Re (v_{cl,R}^{diag}+2v_{cl,R}^{off})',\
'./vCLR_OneLoop.txt' u 1:2 w l lw 3 ti '1-Loop PT: Re (v_{cl,R}^{diag}+2v_{cl,R}^{off})'

set yr[-0.6:0.8]
set output 'compare_im_vertices.eps'


set ylabel 'vertexfunction: Im v_{cl,R}({/Symbol w})/m^3' font 'Helvetica,25'
 
p './vCLR_FRG.txt' u 1:3 w l lw 3 ti 'FRG self cons. vertex: Im (v_{cl,R}^{diag}+2v_{cl,R}^{off})',\
'./vCLR_OneLoop.txt' u 1:3 w l lw 3 ti '1-Loop PT: Im (v_{cl,R}^{diag}+2v_{cl,R}^{off})'

set logscale y

set xr[0:5]
set yr[0.001:]

set ylabel 'Spectralfunction: {/Symbol r}({/Symbol w}) m^3' font 'Helvetica,25'

set output 'LambdaOverBeta2.0Lambda2.0Theta0.5Nc1Quantum.eps'

p './CLASSICALSTATISTICAL/wRho_L2.0G0.5B1.0.txt' u 1:($2-$3):($2+$3) w filledcu ti 'cl. stat.',\
'./HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1Quantum/GRp_FRG.txt' u 1:(2*$3) w l lw 3 ti 'FRG: self cons. vertex',\
'./HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1QuantumOneLoop/GRp_FRG.txt' u 1:(2*$3) w l lw 3 ti 'FRG: 1-Loop vertex',\
'./HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1Quantum/GRpOneLoop.txt' u 1:(2*$3) w l lw 3 ti '1-Loop PT',\
'./HERMITE/Theta0.5/LambdaOverBeta2.0Lambda2.0Nc1Quantum/GRpTwoLoop.txt' u 1:(2*$3) w l ls 5 ti '2-Loop PT'

set yr[0.001:100]

set output 'broadening.eps'

set key spacing 1.5

p './CLASSICALSTATISTICAL/wRho_L1.0G0.025B1.0.txt' u 1:($2-$3):($2+$3) w filledcu ti '{/Symbol g}/({/Symbol b}m)=0.025 cl. stat.',\
'./CLASSICALSTATISTICAL/wRho_L1.0G0.05B1.0.txt' u 1:($2-$3):($2+$3) w filledcu ti '{/Symbol g}/({/Symbol b}m)=0.05 cl. stat.',\
'./CLASSICALSTATISTICAL/wRho_L1.0G0.1B1.0.txt' u 1:($2-$3):($2+$3) w filledcu ti '{/Symbol g}/({/Symbol b}m)=0.1 cl. stat.',\
'./CLASSICALSTATISTICAL/wRho_L1.0G0.2B1.0.txt' u 1:($2-$3):($2+$3) w filledcu ti '{/Symbol g}/({/Symbol b}m)=0.2 cl. stat.',\
'./CLASSICALSTATISTICAL/wRho_L1.0G0.4B1.0.txt' u 1:($2-$3):($2+$3) w filledcu ti '{/Symbol g}/({/Symbol b}m)=0.4 cl. stat.',\
'./HERMITE/GAMMA0025/GRp_FRG.txt' u 1:(2*$3) w l lw 3 ti '{/Symbol g}/({/Symbol b}m)=0.025 FRG',\
'./HERMITE/GAMMA005/GRp_FRG.txt' u 1:(2*$3) w l lw 3 ti '{/Symbol g}/({/Symbol b}m)=0.05 FRG',\
'./HERMITE/GAMMA01/GRp_FRG.txt' u 1:(2*$3) w l lw 3 ti '{/Symbol g}/({/Symbol b}m)=0.1 FRG',\
'./HERMITE/GAMMA02/GRp_FRG.txt' u 1:(2*$3) w l lw 3 ti '{/Symbol g}/({/Symbol b}m)=0.2 FRG',\
'./HERMITE/GAMMA04/GRp_FRG.txt' u 1:(2*$3) w l lw 3 ti '{/Symbol g}/({/Symbol b}m)=0.4 FRG'


==> anc/fit_parameters.txt <==
0.075 1.01857677528039 0.500001191605418 1.01753689219333 0.500662380909175 1.01740457642518 0.500605855097669 1.01742908539144 0.500579024508339 1.01710479449188 0.500149156389474
0.125 1.03077589349491 0.500001965416018 1.02792934381292 0.501831478472878 1.0279270921073 0.501583724550496 1.02802383252236 0.501482877884472 1.02771345220629 0.5014946907032
0.25 1.06065922656174 0.500001521800468 1.04963306123617 0.507256535366701 1.05129821553877 0.505562142508136 1.05185997691852 0.504978332779575 1.05173947077647 0.505442945883911
0.5 1.11803285943428 0.50000128439617 1.07591595510706 0.528668992638246 1.08909081110686 0.51799939271281 1.09187641825202 0.515087481658615 1.09246580490653 0.513958880083138
0.75 1.17260269158729 0.500000695842532 1.0800388182912 0.564332032713572 1.11890128970765 0.534180424964998 1.1254696256425 0.527289863907355 1.12680461785533 0.522142712446285
1.0 1.22474301007136 0.499998499589359 1.06034061116861 0.615250194006289 1.14319454516246 0.55275557229224 1.15489744122458 0.540465261116644 1.15682238494864 0.529749289038432
1.25 1.27475225480776 0.499997894842844 1.01198874025788 0.682972510313317 1.16327560128583 0.573050958750157 1.1813492715615 0.554105608659652 1.18367734387363 0.536899890719579
1.5 1.32287209301133 0.499998084990705 0.926321336281679 0.767847903934755 1.17989708275868 0.594715914382282 1.20554163554913 0.56796005333671 1.20812370268049 0.543697382414425
1.75 1.36930252578008 0.499999598565871 0.790739513484638 0.864393848595586 1.19350393044737 0.617584452386107 1.22793480269217 0.581859596832936 1.23068854609633 0.55016052888858
2.0 1.41601866609147 0.500000105354442 0.590346650815534 0.943795036225174 1.20518952531445 0.640337275455866 1.24326377762091 0.593675131434346 1.25173783798442 0.556225628480437


==> anc/table.plot <==
set terminal postscript eps enhanced color 'Helvetica,18' linewidth 2


set style line 5 lt rgb "red" lw 3

# set xlabel 'Frequency: {/Symbol w}/m' font 'Helvetica,25'
# set ylabel 'Spectralfunction: {/Symbol r}({/Symbol w}) m^3' font 'Helvetica,25'

set pointsize 0.5
set key top right font 'Helvetica,30'

set format y '10^{%L}'

set logscale y

set xr[0:5]
set yr[0.0001:]

# set output 'fu.eps'

# p './LambdaOverBeta0.125Lambda0.125Nc1QuantumOneLoop/GRp_FRG.txt' u 1:(2*$3) wl l lw 3 ti 'FRG: 1-Loop vertex',\
# './LambdaOverBeta0.125Lambda0.125Nc1QuantumOneLoop/GRpOneLoop.txt' u 1:(2*$3) wl l lw 3 ti '1-Loop PT',\
# './LambdaOverBeta0.125Lambda0.125Nc1QuantumOneLoop/GRpTwoLoop.txt' u 1:(2*$3) w l ls 5 ti '2-Loop PT'

# plot classic

set output 'LambdaOverBeta0.125Lambda0.5Nc1Classic.eps'

p './CLASSICALSTATISTICAL/wRho_L0.125G0.1B1.0.txt' u 1:($2-$3):($2+$3) w filledcu noti,\
'./HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1ClassicOneLoop/GRp_FRG.txt' u 1:(2*$3) w l lw 3 noti,\
'./HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1ClassicOneLoop/GRpOneLoop.txt' u 1:(2*$3) w l lw 3 noti,\
'./HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1ClassicOneLoop/GRpTwoLoop.txt' u 1:(2*$3) w l ls 5 noti,\
# './HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1Classic/GRp_FRG.txt' u 1:(2*$3) w l lw 3 ti 'FRG: self cons. vertex'

set output 'LambdaOverBeta0.5Lambda0.5Nc1Classic.eps'

p './CLASSICALSTATISTICAL/wRho_L0.5G0.1B1.0.txt' u 1:($2-$3):($2+$3) w filledcu noti,\
'./HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1ClassicOneLoop/GRp_FRG.txt' u 1:(2*$3) w l lw 3 noti,\
'./HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1ClassicOneLoop/GRpOneLoop.txt' u 1:(2*$3) w l lw 3 noti,\
'./HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1ClassicOneLoop/GRpTwoLoop.txt' u 1:(2*$3) w l ls 5 noti,\
'./HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1Classic/GRp_FRG.txt' u 1:(2*$3) w l lw 3 noti

set output 'LambdaOverBeta2.0Lambda0.5Nc1Classic.eps'

p './CLASSICALSTATISTICAL/wRho_L2.0G0.1B1.0.txt' u 1:($2-$3):($2+$3) w filledcu ti 'cl. stat.',\
'./HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1ClassicOneLoop/GRp_FRG.txt' u 1:(2*$3) w l lw 3 ti 'FRG: 1-Loop vertex',\
'./HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1ClassicOneLoop/GRpOneLoop.txt' u 1:(2*$3) w l lw 3 ti '1-Loop PT',\
'./HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1ClassicOneLoop/GRpTwoLoop.txt' u 1:(2*$3) w l ls 5 ti '2-Loop PT'
# './LambdaOverBeta2.0Lambda0.5Nc1Classic/GRp_FRG.txt' u 1:(2*$3) wl l lw 3 ti 'FRG: self cons. vertex',\


#plot q=0.125

set output 'LambdaOverBeta0.125Lambda0.125Nc1QuantumOneLoop.eps'

p 1/0 noti, './HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.125Nc1QuantumOneLoop/GRp_FRG.txt' u 1:(2*$3) w l lw 3 noti,\
'./HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.125Nc1QuantumOneLoop/GRpOneLoop.txt' u 1:(2*$3) w l lw 3 noti,\
'./HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.125Nc1QuantumOneLoop/GRpTwoLoop.txt' u 1:(2*$3) w l ls 5 noti

#'/Users/philippscior/sciebo/2PINFRG/HERMITE/LambdaOverBeta2.0Lambda2.0Nc1Classic/GRp_FRG.txt' u 1:(2*$3) wl l lw 3 ti 'FRG: self cons. vertex',\




set output 'LambdaOverBeta0.5Lambda0.125Nc1QuantumOneLoop.eps'

p 1/0 noti, './HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.125Nc1QuantumOneLoop/GRp_FRG.txt' u 1:(2*$3) w l lw 3 noti,\
'./HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.125Nc1QuantumOneLoop/GRpOneLoop.txt' u 1:(2*$3) w l lw 3 noti,\
'./HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.125Nc1QuantumOneLoop/GRpTwoLoop.txt' u 1:(2*$3) w l ls 5 noti
# #p '/Users/philippscior/sciebo/2PINFRG/CLASSICALSTATISTICAL/wRho_L2.0G0.5B1.0.txt' u 1:($2-$3):($2+$3) w filledcu ti 'cl. stat.',\
# #'/Users/philippscior/sciebo/2PINFRG/HERMITE/LambdaOverBeta2.0Lambda2.0Nc1Classic/GRp_FRG.txt' u 1:(2*$3) wl l lw 3 ti 'FRG: self cons. vertex',\


set output 'LambdaOverBeta2.0Lambda0.125Nc1QuantumOneLoop.eps'

p 1/0 noti, './HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.125Nc1QuantumOneLoop/GRp_FRG.txt' u 1:(2*$3) w l lw 3 noti,\
'./HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.125Nc1QuantumOneLoop/GRpOneLoop.txt' u 1:(2*$3) w l lw 3 noti,\
'./HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.125Nc1QuantumOneLoop/GRpTwoLoop.txt' u 1:(2*$3) w l ls 5 noti
# #p '/Users/philippscior/sciebo/2PINFRG/CLASSICALSTATISTICAL/wRho_L2.0G0.5B1.0.txt' u 1:($2-$3):($2+$3) w filledcu ti 'cl. stat.',\
# #'/Users/philippscior/sciebo/2PINFRG/HERMITE/LambdaOverBeta2.0Lambda2.0Nc1Classic/GRp_FRG.txt' u 1:(2*$3) wl l lw 3 ti 'FRG: self cons. vertex',\




# #plot q=0.5

set output 'LambdaOverBeta0.125Lambda0.5Nc1QuantumOneLoop.eps'
p 1/0 noti, './HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1QuantumOneLoop/GRp_FRG.txt' u 1:(2*$3) w l lw 3 noti,\
'./HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1QuantumOneLoop/GRpOneLoop.txt' u 1:(2*$3) w l lw 3 noti,\
'./HERMITE/Theta0.1/LambdaOverBeta0.125Lambda0.5Nc1QuantumOneLoop/GRpTwoLoop.txt' u 1:(2*$3) w l ls 5 noti

# #p '/Users/philippscior/sciebo/2PINFRG/CLASSICALSTATISTICAL/wRho_L2.0G0.5B1.0.txt' u 1:($2-$3):($2+$3) w filledcu ti 'cl. stat.',\
# p '/LambdaOverBeta0.125Lambda0.5Nc1Quantum/GRp_FRG.txt' u 1:(2*$3) wl l lw 3 ti 'FRG: self cons. vertex',\



set output 'LambdaOverBeta0.5Lambda0.5Nc1QuantumOneLoop.eps'
p 1/0 noti, './HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1QuantumOneLoop/GRp_FRG.txt' u 1:(2*$3) w l lw 3 noti,\
'./HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1QuantumOneLoop/GRpOneLoop.txt' u 1:(2*$3) w l lw 3 noti,\
'./HERMITE/Theta0.1/LambdaOverBeta0.5Lambda0.5Nc1QuantumOneLoop/GRpTwoLoop.txt' u 1:(2*$3) w l ls 5 noti

# #p '/Users/philippscior/sciebo/2PINFRG/CLASSICALSTATISTICAL/wRho_L2.0G0.5B1.0.txt' u 1:($2-$3):($2+$3) w filledcu ti 'cl. stat.',\
# p '/LambdaOverBeta0.5Lambda0.5Nc1Quantum/GRp_FRG.txt' u 1:(2*$3) wl l lw 3 ti 'FRG: self cons. vertex',\



set output 'LambdaOverBeta2.0Lambda0.5Nc1QuantumOneLoop.eps'
p 1/0 noti, './HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1QuantumOneLoop/GRp_FRG.txt' u 1:(2*$3) w l lw 3 noti,\
'./HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1QuantumOneLoop/GRpOneLoop.txt' u 1:(2*$3) w l lw 3 noti,\
'./HERMITE/Theta0.1/LambdaOverBeta2.0Lambda0.5Nc1QuantumOneLoop/GRpTwoLoop.txt' u 1:(2*$3) w l ls 5 noti


# #p '/Users/philippscior/sciebo/2PINFRG/CLASSICALSTATISTICAL/wRho_L2.0G0.5B1.0.txt' u 1:($2-$3):($2+$3) w filledcu ti 'cl. stat.',\
# p '/LambdaOverBeta2.0Lambda0.5Nc1Quantum/GRp_FRG.txt' u 1:(2*$3) wl l lw 3 ti 'FRG: self cons. vertex',\



# #plot q=2

set output 'LambdaOverBeta0.125Lambda2.0Nc1QuantumOneLoop.eps'
p 1/0 noti, './HERMITE/Theta0.1/LambdaOverBeta0.125Lambda2.0Nc1QuantumOneLoop/GRp_FRG.txt' u 1:(2*$3) w l lw 3 noti,\
'./HERMITE/Theta0.1/LambdaOverBeta0.125Lambda2.0Nc1QuantumOneLoop/GRpOneLoop.txt' u 1:(2*$3) w l lw 3 noti,\
'./HERMITE/Theta0.1/LambdaOverBeta0.125Lambda2.0Nc1QuantumOneLoop/GRpTwoLoop.txt' u 1:(2*$3) w l ls 5 noti


# #p '/Users/philippscior/sciebo/2PINFRG/CLASSICALSTATISTICAL/wRho_L2.0G0.5B1.0.txt' u 1:($2-$3):($2+$3) w filledcu ti 'cl. stat.',\
# p '/LambdaOverBeta0.125Lambda2.0Nc1Quantum/GRp_FRG.txt' u 1:(2*$3) wl l lw 3 ti 'FRG: self cons. vertex',\



set output 'LambdaOverBeta0.5Lambda2.0Nc1QuantumOneLoop.eps'
p 1/0 noti, './HERMITE/Theta0.1/LambdaOverBeta0.5Lambda2.0Nc1QuantumOneLoop/GRp_FRG.txt' u 1:(2*$3) w l lw 3 noti,\
'./HERMITE/Theta0.1/LambdaOverBeta0.5Lambda2.0Nc1QuantumOneLoop/GRpOneLoop.txt' u 1:(2*$3) w l lw 3 noti,\
'./HERMITE/Theta0.1/LambdaOverBeta0.5Lambda2.0Nc1QuantumOneLoop/GRpTwoLoop.txt' u 1:(2*$3) w l ls 5 noti


# #p '/Users/philippscior/sciebo/2PINFRG/CLASSICALSTATISTICAL/wRho_L2.0G0.5B1.0.txt' u 1:($2-$3):($2+$3) w filledcu ti 'cl. stat.',\
# p '/LambdaOverBeta0.5Lambda2.0Nc1Quantum/GRp_FRG.txt' u 1:(2*$3) wl l lw 3 ti 'FRG: self cons. vertex',\



set output 'LambdaOverBeta2.0Lambda2.0Nc1QuantumOneLoop.eps'
p 1/0 noti, './HERMITE/Theta0.1/LambdaOverBeta2.0Lambda2.0Nc1QuantumOneLoop/GRp_FRG.txt' u 1:(2*$3) w l lw 3 noti,\
'./HERMITE/Theta0.1/LambdaOverBeta2.0Lambda2.0Nc1QuantumOneLoop/GRpOneLoop.txt' u 1:(2*$3) w l lw 3 noti,\
'./HERMITE/Theta0.1/LambdaOverBeta2.0Lambda2.0Nc1QuantumOneLoop/GRpTwoLoop.txt' u 1:(2*$3) w l ls 5 noti

# #p '/Users/philippscior/sciebo/2PINFRG/CLASSICALSTATISTICAL/wRho_L2.0G0.5B1.0.txt' u 1:($2-$3):($2+$3) w filledcu ti 'cl. stat.',\
# p '/LambdaOverBeta2.0Lambda2.0Nc1Quantum/GRp_FRG.txt' u 1:(2*$3) wl l lw 3 ti 'FRG: self cons. vertex',\



# # #plot q=4

# set output 'LambdaOverBeta0.125Lambda4.0Nc1QuantumOneLoop.eps'
# p './HERMITE/Theta0.1/LambdaOverBeta0.125Lambda4.0Nc1QuantumOneLoop/GRp_FRG.txt' u 1:(2*$3) w l lw 3 ti 'FRG: 1-Loop vertex',\
# './HERMITE/Theta0.1/LambdaOverBeta0.125Lambda4.0Nc1QuantumOneLoop/GRpOneLoop.txt' u 1:(2*$3) w l lw 3 ti '1-Loop PT',\
# './HERMITE/Theta0.1/LambdaOverBeta0.125Lambda4.0Nc1QuantumOneLoop/GRpTwoLoop.txt' u 1:(2*$3) w l ls 5 ti '2-Loop PT'

# # #p '/Users/philippscior/sciebo/2PINFRG/CLASSICALSTATISTICAL/wRho_L2.0G0.5B1.0.txt' u 1:($2-$3):($2+$3) w filledcu ti 'cl. stat.',\
# # p '/LambdaOverBeta0.125Lambda4.0Nc1Quantum/GRp_FRG.txt' u 1:(2*$3) wl l lw 3 ti 'FRG: self cons. vertex',\


# set output 'LambdaOverBeta0.5Lambda4.0Nc1QuantumOneLoop.eps'
# p './HERMITE/Theta0.1/LambdaOverBeta0.5Lambda4.0Nc1QuantumOneLoop/GRp_FRG.txt' u 1:(2*$3) w l lw 3 ti 'FRG: 1-Loop vertex',\
# './HERMITE/Theta0.1/LambdaOverBeta0.5Lambda4.0Nc1QuantumOneLoop/GRpOneLoop.txt' u 1:(2*$3) w l lw 3 ti '1-Loop PT',\
# './HERMITE/Theta0.1/LambdaOverBeta0.5Lambda4.0Nc1QuantumOneLoop/GRpTwoLoop.txt' u 1:(2*$3) w l ls 5 ti '2-Loop PT'

# # #p '/Users/philippscior/sciebo/2PINFRG/CLASSICALSTATISTICAL/wRho_L2.0G0.5B1.0.txt' u 1:($2-$3):($2+$3) w filledcu ti 'cl. stat.',\
# # p '/LambdaOverBeta0.5Lambda4.0Nc1Quantum/GRp_FRG.txt' u 1:(2*$3) wl l lw 3 ti 'FRG: self cons. vertex',\


# set output 'LambdaOverBeta2.0Lambda4.0Nc1QuantumOneLoop.eps'
# p './HERMITE/Theta0.1/LambdaOverBeta2.0Lambda4.0Nc1QuantumOneLoop/GRp_FRG.txt' u 1:(2*$3) w l lw 3 ti 'FRG: 1-Loop vertex',\
# './HERMITE/Theta0.1/LambdaOverBeta2.0Lambda4.0Nc1QuantumOneLoop/GRpOneLoop.txt' u 1:(2*$3) w l lw 3 ti '1-Loop PT',\
# './HERMITE/Theta0.1/LambdaOverBeta2.0Lambda4.0Nc1QuantumOneLoop/GRpTwoLoop.txt' u 1:(2*$3) w l ls 5 ti '2-Loop PT'

# # #p '/Users/philippscior/sciebo/2PINFRG/CLASSICALSTATISTICAL/wRho_L2.0G0.5B1.0.txt' u 1:($2-$3):($2+$3) w filledcu ti 'cl. stat.',\
# # p '/LambdaOverBeta2.0Lambda4.0Nc1Quantum/GRp_FRG.txt' u 1:(2*$3) wl l lw 3 ti 'FRG: self cons. vertex',\



==> anc/workflow.txt <==
To generate all the plots in the paper from the raw data:

1) use Python 2.7.X (with the numpy package) to execute "combine_vertex.py"
2) use Gnuplot (we used version 5.2) to execute all the ".plot" scripts in the folder

